Large-Scale Benchmarks for the Job Shop Scheduling Problem

This report contains the description of two novel job shop scheduling benchmarks that resemble instances of real scheduling problem as they appear in industry. In particular, the aim was to provide large-scale benchmarks (up to 1 million operations) to test the state-of-the-art scheduling solutions on problems that are closer to what occurs in a real industrial context. The first benchmark is an extension of the well known Taillard benchmark (1992), while the second is a collection of scheduling instances with a known-optimum solution.

==> anc/Known-Optima benchmark/long-js-600000-100-10000-1.data <==
103 100
0 7270 1 3109 57 10684 32 2137 52 1687 10 15830 67 5975 99 17261 47 7870 6 5710 3 1850 95 10570 35 1470 21 62 72 3651 93 7475 2 3166 50 8226 22 17112 47 14771 20 10969 79 6975 3 18247 55 3203 39 1943 83 1026 75 4114 77 2468 76 693 27 8641 74 15623 39 1861 80 10135 18 6084 54 11327 19 96 66 4394 92 8386 47 11335 71 2376 64 1081 99 266 78 6301 4 1415 14 9648 66 5012 11 1722 77 1538 1 5236 17 5553 25 3697 34 488 75 2895 44 7062 29 3209 80 2703 17 747 41 6350 72 1541 69 19709 92 2535 70 3782 1 5759 47 711 13 6746 39 390 36 15033 72 2628 98 546 2 429 31 12566 77 3605 82 20604 57 2541 95 7102 43 7592 26 2822 86 929 32 12163 23 1974 17 575 98 13055 24 3574 0 2291 30 3796 82 7044 4 901 66 2469 19 2450 17 8679 51 23619 11 2768 46 9566 67 404 95 22879 45 7666 -1 -1
1 3395 63 14062 15 783 69 842 12 7257 52 87 6 8151 13 15337 34 802 66 1562 93 11027 97 16154 46 1304 50 8073 21 1366 36 8162 38 19322 17 1081 51 18289 79 10512 36 5062 58 690 65 621 53 8311 12 11618 19 3704 6 1082 38 1391 7 17833 32 10835 65 565 49 8448 78 5956 92 9442 23 10617 97 5005 15 654 30 4332 71 8813 88 5635 1 917 44 11614 40 10751 0 2099 51 518 92 8719 85 2757 83 12711 35 4999 27 4803 63 4619 74 2539 16 5174 81 630 41 966 55 3755 57 2547 79 9617 64 1382 79 10327 99 10762 66 12304 28 435 21 1204 34 1178 73 3522 46 8116 97 10 91 11296 26 2793 9 15533 55 2341 93 10878 42 526 58 806 67 1257 17 4703 22 78 62 7997 48 3798 39 8285 14 5382 89 10313 40 8594 71 14458 11 7662 76 6664 82 4520 52 6467 13 1555 11 8589 38 8375 36 11696 58 529 57 2796 30 1722 4 874 73 5095 33 712 -1 -1
2 84 7 14705 76 2972 20 8678 92 3385 71 9597 38 737 32 9102 15 5074 20 3264 11 2946 53 1252 50 1886 74 704 84 11725 13 9143 19 3249 40 83 3 10020 54 254 85 10267 63 950 86 9349 94 8178 57 1199 9 5568 15 9993 2 965 46 5245 73 7782 87 2108 46 1184 32 11931 19 2817 62 3257 11 2857 15 6350 83 2477 88 4222 5 21330 24 10871 14 547 96 3400 23 2255 75 4673 95 128 14 1214 2 5794 55 2820 87 2794 27 4267 68 8212 80 7147 11 6777 30 179 19 824 72 4365 71 844 49 28596 28 1445 75 6518 0 352 9 6336 36 12629 12 624 3 2925 5 5982 12 9038 27 6683 13 3168 97 8438 89 13497 48 11103 94 21525 10 2689 66 3549 25 4183 61 2743 60 29 67 433 4 9467 20 1376 12 12237 78 511 44 2505 36 202 1 3448 46 2494 2 7255 72 11482 31 4207 14 5359 21 2274 22 2281 35 8505 87 6944 19 1519 92 26045 13 5562 22 9922 16 7305 6 1391 55 12308 27 8699 22 2763 -1 -1
3 9703 8 7562 18 4000 26 6233 20 27261 83 2346 49 429 27 5253 94 3951 38 3468 28 4634 79 17622 86 4083 22 5393 37 5225 9 15415 41 6733 72 4012 52 1283 60 8562 95 739 68 6 51 1942 95 3208 1 3519 87 5506 78 9691 86 7914 5 864 99 1253 63 1414 93 11414 85 2610 65 11704 20 6647 42 11980 74 21711 66 4194 94 11188 56 650 10 18805 64 13543 13 865 40 3159 70 5498 14 8507 44 6346 6 13417 3 9062 89 99 14 121 72 3140 55 1322 12 2498 88 6758 68 7228 36 404 61 2538 91 2581 26 6011 6 19791 46 1476 71 1073 94 1583 78 1986 62 5211 52 1215 65 1304 73 2199 3 11725 38 8058 27 2935 86 3881 42 21256 17 4777 11 2838 83 124 32 2506 50 14791 12 2034 66 2068 48 3630 26 2568 9 9349 62 10765 22 14287 55 15756 11 3271 41 6105 65 9126 61 5549 76 5668 19 20659 88 279 -1 -1
4 695 36 2360 4 789 40 714 51 4313 84 2998 44 13139 47 1470 94 15477 26 1045 96 24068 35 15627 25 4753 21 5741 50 4966 44 15373 28 373 79 67 46 6091 23 1505 61 9956 99 1201 81 831 49 2759 86 18694 22 7640 24 2165 96 4683 36 3819 19 1015 16 44278 11 1532 36 664 46 3513 2 6675 5 5066 18 2139 58 829 15 10797 89 7579 32 5554 49 10432 80 176 81 6760 92 1474 14 2170 46 5473 60 4023 14 6238 70 6571 96 2685 59 308 15 7080 82 8734 58 1790 29 279 43 4103 13 6449 10 4816 67 795 18 976 0 6436 92 10972 34 21858 29 4800 79 2942 98 7501 43 5904 98 2465 84 5714 4 3978 12 4609 0 411 19 7972 33 1637 86 1142 60 7801 95 3035 21 4769 75 4851 32 6414 65 887 63 1789 10 1947 9 2572 88 2253 5 17378 3 41215 99 2323 83 5197 73 660 23 6241 38 3062 27 6512 17 925 80 2398 27 10330 49 2681 80 8786 -1 -1
5 3393 1 3891 40 9512 61 5308 68 5492 50 11019 17 10120 14 4937 65 5846 79 3295 48 29307 84 2045 79 1592 31 4606 50 7229 55 3600 13 33 79 2150 12 8618 86 208 0 3765 23 2246 56 1093 71 21743 18 2041 14 1632 41 7331 40 1500 98 7176 21 7445 87 5619 23 2272 11 1749 94 21942 28 945 86 5828 52 6289 32 2883 10 17 71 724 57 2181 29 258 7 5708 80 1518 33 7674 73 1749 27 390 78 7152 95 4606 48 3275 43 4229 41 795 67 8159 84 7811 73 6161 86 1001 80 22200 30 4565 94 2119 81 6064 80 2412 55 6675 66 8738 30 3581 67 10622 46 2271 25 11959 9 1012 86 6361 83 537 67 1086 68 1055 98 5895 59 1393 30 11899 77 6706 66 18181 93 2526 36 34744 51 4046 3 1680 53 4129 9 514 95 17995 74 5699 17 13628 38 6179 75 4268 87 24024 82 1823 15 4595 51 2321 76 1622 37 4500 21 3047 86 7115 5 1729 78 85 96 664 16 12030 49 1083 79 1969 47 4135 71 1534 -1 -1
6 13815 42 10440 18 6580 48 8168 87 1839 29 2223 25 1775 26 936 76 3249 73 912 76 7113 49 5544 48 116 74 725 41 4859 78 15407 41 19761 0 1097 91 2834 2 12407 56 5780 23 719 9 3174 63 1351 99 473 68 213 50 3301 99 6128 68 4914 18 1856 97 1078 53 5324 65 381 67 4425 49 993 10 7723 94 1990 77 14810 23 1526 58 5664 40 11282 22 8558 55 8165 46 1153 98 20803 22 7648 65 1668 97 1144 12 1845 87 7669 27 37301 24 8693 90 3572 59 28254 60 7469 92 4591 28 1824 34 6899 77 6386 87 1158 13 8896 48 3920 30 7158 35 15926 47 5355 71 2543 89 1979 56 10047 99 1475 8 96 9 1687 4 6428 51 15397 19 2510 83 5474 33 4410 4 5838 81 1822 47 2095 29 1628 87 11994 20 7105 37 7283 10 18042 30 3747 23 14395 0 2166 22 2041 1 2427 35 16279 51 318 75 8077 94 3758 41 4128 90 15354 -1 -1
7 132 77 900 57 1680 16 2624 66 2894 21 6021 69 3718 50 3274 99 2062 40 1013 70 2946 64 5503 76 8292 81 1567 51 576 31 10519 84 1293 52 2617 71 2731 2 5647 11 9765 68 8688 57 304 77 11779 58 570 3 3462 88 2408 0 9950 54 10103 45 29014 92 1506 1 7326 58 8792 44 11228 34 2981 76 3359 2 1621 39 4180 70 2921 81 11991 9 1025 21 9441 1 14259 79 3322 78 8757 38 783 19 3757 4 4009 18 8980 57 5942 93 3510 4 498 46 548 40 5893 80 1840 25 705 4 4064 74 4790 82 1223 62 13084 7 5764 48 827 27 83 68 1437 5 5432 61 801 98 1921 90 1055 86 186 89 636 29 844 15 15580 18 7450 46 10608 94 397 29 3799 24 3180 6 3035 66 13223 76 14539 3 3487 60 3955 32 5673 35 203 17 5469 90 11228 12 3634 66 204 50 1040 61 2607 95 2466 33 3693 52 535 63 838 84 1609 83 9625 41 1825 15 1937 30 8624 83 2721 65 11005 76 5096 58 2335 83 8577 99 3242 65 4852 78 2028 23 270 31 5102 53 2330 16 12252 93 5773 42 17226 80 3095 59 49 66 1661 46 4690 17 1189 71 4861 92 5883 26 7431 48 67 68 821 -1 -1
8 4986 57 5441 29 6555 58 9426 12 4089 83 1280 96 3166 88 2984 82 19858 87 6694 63 10708 61 3093 63 19482 35 2688 31 2458 56 3161 32 4426 42 10815 23 2658 20 4516 12 1540 36 17614 50 6526 93 26957 61 4501 55 1394 99 2648 45 4616 63 21648 96 5979 79 5137 13 16065 10 12880 11 5791 92 849 51 3303 50 13308 39 5931 73 7719 91 1475 76 3099 14 22 27 7116 67 30601 89 3805 22 1464 10 1367 81 26 21 5933 17 3496 70 825 94 3817 68 802 64 2569 69 10746 40 3778 95 13022 53 1175 7 642 51 1491 24 775 55 1563 75 3869 63 3753 48 20097 28 5620 35 2991 30 3305 12 9547 86 4200 57 9544 77 15611 97 5915 17 5974 76 1015 73 1347 29 5004 47 6055 0 1821 67 5090 83 857 94 8921 28 1995 42 1900 91 2889 18 5612 28 13170 21 1471 29 142 32 10734 63 1877 50 15663 54 6399 7 1897 76 10032 -1 -1
8 2582 65 410 64 7529 20 1328 78 8427 47 672 53 8390 62 8797 1 3645 45 17103 79 7275 37 545 78 3339 59 1949 25 7039 63 2577 93 7239 63 1120 5 117 95 20974 80 1114 78 1650 0 4398 82 99 36 6882 53 1329 41 312 36 1210 98 590 39 6455 24 4064 72 5177 40 1119 68 6434 36 3888 14 4175 62 2065 -1 -1
9 12867 11 7914 75 461 50 2730 42 4152 89 9263 79 1791 6 4402 14 1591 99 1538 1 1889 18 1319 67 5876 10 954 7 7336 46 3330 6 847 9 5307 82 73 14 501 61 28561 54 251 15 2236 71 2689 19 19454 22 11949 38 8598 58 2800 65 8542 94 126 44 99 55 2253 15 765 39 3928 12 1094 7 5376 71 1103 53 33039 32 3535 88 2017 41 4484 0 703 14 10845 48 7940 90 20107 50 291 67 295 11 3839 61 3254 21 14746 0 2559 7 1443 8 2374 68 12341 25 4238 2 2564 50 6580 0 2119 44 424 58 4995 49 7442 94 972 51 6054 3 2663 49 1434 44 18026 78 7469 26 3864 38 1594 31 12455 39 993 25 22009 93 2878 84 578 14 2551 26 2970 19 2740 48 48935 8 628 46 1961 31 5249 58 847 35 4733 70 14679 68 896 45 904 27 3276 19 7096 42 4205 78 824 25 5436 91 2642 38 21950 19 4486 96 999 66 10214 67 12983 58 2065 64 4813 31 5855 83 848 94 152 -1 -1
10 3658 79 34228 89 6645 61 7817 30 17478 46 5297 92 19412 40 13023 37 7171 16 2800 19 1499 27 4313 9 3716 52 133 15 345 38 4268 13 3777 9 1836 44 386 29 130 87 75 2 1522 85 1895 33 16357 69 2384 62 6676 94 4456 41 68 70 8294 94 10347 47 410 40 2511 14 1236 80 2434 5 380 99 5184 35 16439 88 751 33 7799 68 3226 19 2352 87 2832 93 2547 68 7640 24 11744 23 8831 3 5797 2 7097 80 2760 49 686 37 1606 42 442 3 738 51 919 35 4900 64 10994 97 3895 41 2156 52 2013 50 212 12 11085 29 1996 40 199 53 9752 82 15713 3 9629 19 15714 42 2458 39 5687 69 12730 29 753 14 4017 24 5166 34 1955 73 7518 93 5217 39 7799 17 24960 19 1201 45 2251 10 8749 98 1664 75 349 39 2254 6 7289 62 1139 44 7732 60 10299 34 73 80 8639 15 4709 79 6850 99 1740 98 6264 40 505 85 7742 72 3151 56 156 55 7954 15 2161 42 7837 85 3594 76 2396 60 8549 13 5038 35 2852 -1 -1
11 2996 14 29921 35 11457 71 927 0 21009 45 8542 49 4826 81 10757 58 8408 39 11124 53 3498 48 4204 73 2216 65 3038 3 7264 82 4277 55 2787 66 21023 25 6847 3 1082 55 1201 64 1672 38 4614 55 10379 59 278 89 6050 2 4309 86 1284 90 212 80 1639 89 3635 83 13885 22 10973 60 1292 9 6813 68 7029 14 3289 19 1727 58 10096 54 2361 58 24304 79 17528 93 8532 37 7951 62 3463 76 664 44 59 15 440 64 4002 45 73 89 8460 22 2256 29 11168 3 1182 10 3593 71 1265 52 4678 2 4905 48 6184 40 66 13 847 17 3998 81 377 12 162 36 11197 54 7462 6 13329 55 1663 93 6331 29 4723 0 62 71 5620 20 442 56 4465 37 335 32 17530 76 4172 47 1692 70 516 73 5431 49 6371 81 2380 44 4449 80 8553 90 1523 97 6470 50 3791 80 7438 53 341 0 1444 22 4992 68 16329 61 15832 24 9383 29 1524 90 1748 54 3517 60 6130 1 1719 33 3732 6 87 33 4451 12 3403 77 7366 79 3134 95 297 97 415 6 2126 23 2679 -1 -1
12 5120 73 5610 41 1117 13 11785 30 6215 27 19467 76 995 89 34106 2 6964 32 10156 42 3865 46 2242 74 8935 75 1232 69 458 64 1372 68 5181 67 754 43 13374 97 10376 89 5018 61 708 8 165 64 10599 5 4945 21 267 0 10294 28 10672 27 3776 10 30615 16 10036 92 3084 51 8372 99 3360 38 1532 91 3546 14 17706 71 1515 20 72196 51 1912 49 6245 5 2615 23 90 32 3748 56 10903 71 16610 7 370 26 3540 55 1053 41 17872 84 2504 11 788 10 2100 50 2738 74 32611 45 2418 38 10136 22 6136 10 4697 7 14351 76 2855 79 4788 68 3354 98 9349 24 2268 5 4494 68 357 54 11224 65 1883 91 712 97 5528 2 10059 30 9163 77 1257 1 6502 73 6557 66 2606 98 11670 15 1422 18 434 -1 -1
13 1628 19 2870 46 6144 73 4221 96 3568 98 13261 83 2168 69 5467 44 7859 9 4749 85 2366 44 4503 97 3284 18 15931 47 3864 51 1900 13 3950 88 6055 14 3974 74 1520 56 2216 8 13725 78 2052 96 915 71 3721 45 1312 24 1256 48 115 0 13521 62 1389 88 8762 16 5706 51 8154 84 4439 24 9652 61 4361 28 411 0 10549 28 6433 2 1013 6 7568 66 4956 20 3546 11 5102 16 3070 49 1534 16 312 7 3736 24 19 5 3229 2 7015 44 18000 38 8310 50 392 97 2359 12 5181 95 6963 41 2565 80 6844 74 17645 5 3247 13 23259 55 9877 79 5008 76 4640 23 1349 93 1347 18 4822 34 2693 13 997 54 5113 16 10212 38 7950 66 52 26 1963 23 4448 78 1812 45 3631 91 7895 6 1340 74 5051 89 723 50 2787 97 1693 5 2350 71 15347 27 1983 59 286 64 3876 28 3037 90 7530 72 20014 9 1291 20 7689 34 4513 99 4501 59 6050 78 11122 37 2067 94 437 10 18356 98 2244 23 8286 67 1266 51 7876 11 15031 70 889 20 2987 59 2959 38 9678 -1 -1
14 3034 36 7905 60 5926 29 1874 3 33310 67 147 9 15436 86 2343 70 10958 25 2242 77 3728 69 4965 54 4281 7 3342 84 9452 12 1907 69 7319 76 1932 43 772 32 15376 75 1325 17 2671 0 9302 35 3686 40 9845 1 986 38 5411 60 4698 96 1317 15 8379 96 1466 84 1336 85 6144 40 84 86 1742 82 40388 17 36042 79 12774 73 1653 72 18757 45 346 85 3838 56 2720 38 6671 58 7557 52 2093 81 7828 46 8372 81 1770 74 16044 1 3088 94 613 86 672 97 1914 47 6106 40 3363 65 2276 25 14522 8 3638 73 5620 48 2411 85 7678 82 3946 92 13676 39 16873 14 124 6 1336 52 399 38 12063 18 17351 49 16935 38 15747 12 4526 47 70 66 3132 58 1436 42 1376 47 1701 42 660 83 2961 58 5622 67 6542 85 2454 75 2529 27 17564 60 3123 4 7985 78 9898 61 4581 4 5857 -1 -1
15 2886 11 3992 67 7204 21 8861 93 7453 60 4199 85 2006 47 2016 48 5789 25 1215 6 4840 90 22173 30 8863 16 5188 88 2267 52 3022 79 2050 34 11497 93 2367 69 1685 70 2252 30 1769 37 6332 43 4000 16 7602 23 1382 89 1554 2 2831 3 4184 89 1747 95 2080 36 3026 55 601 97 350 19 1029 80 8750 46 13990 6 3188 29 1549 28 717 51 18142 26 11063 81 9474 54 2909 62 1752 38 20879 19 740 2 12381 81 3144 16 16286 86 12023 19 244 58 1655 0 3304 44 6534 32 7833 38 141 68 2184 97 32434 42 4393 55 9555 82 9726 86 2338 23 11170 3 2675 15 7441 78 1291 76 2234 85 6322 10 3895 84 3285 0 621 12 1591 90 727 56 714 85 22736 54 382 45 1217 88 3132 35 6173 90 190 54 9715 0 599 13 3203 36 310 45 7362 83 3331 29 859 90 6711 8 4231 89 6845 55 2847 81 21693 98 8455 32 4273 26 6555 84 5611 95 2377 17 21046 76 511 64 15836 31 4838 30 2037 69 4753 -1 -1
16 2789 15 574 18 1295 8 1217 67 760 11 497 78 1509 51 5094 71 8294 5 1184 97 10651 59 36535 76 12141 6 1590 15 4167 29 569 98 4104 39 4272 20 474 37 3063 52 2550 73 8287 45 9270 66 15806 9 13667 18 925 81 2116 45 3706 11 5853 31 11417 63 5034 76 1638 5 2011 6 1624 37 12533 70 291 43 6926 48 12674 46 2512 38 2735 36 1094 75 2485 22 5424 18 1803 3 11895 56 5575 40 11009 30 1493 4 7278 82 5140 47 9265 41 1557 84 13996 32 1515 77 3115 90 5431 70 1120 40 15175 1 4448 58 3476 29 1221 71 3440 14 2187 9 5108 84 3293 64 4697 51 572 35 2525 85 4953 36 12057 94 137 60 1958 76 4759 81 9118 34 8967 95 4083 98 5468 5 13277 51 439 45 7833 26 2412 83 2847 52 4131 45 7146 31 9770 8 12962 3 3582 52 33860 8 4463 53 5297 38 471 74 16805 4 11686 37 6588 9 2580 5 1167 98 2089 58 19433 73 7917 75 6689 34 472 -1 -1
17 5642 47 4784 78 3223 6 3127 60 14039 8 3277 64 2193 87 848 72 4465 42 2879 55 1989 8 4475 79 1024 41 670 17 1856 98 2662 24 1907 82 7378 64 2633 86 1732 40 5360 63 1761 14 906 97 8224 40 3299 87 5094 91 1382 68 21114 73 3322 10 483 42 2068 52 1103 85 1535 72 978 74 3231 7 1135 44 374 82 284 57 1663 98 17304 76 8183 66 229 86 5560 9 389 67 1976 68 5786 6 814 36 2934 35 1789 19 20438 55 403 90 2472 79 475 30 5311 37 1151 42 1451 25 4517 31 1626 19 6272 75 9235 99 5627 40 7155 19 6961 42 1416 83 15044 69 9611 61 6788 4 5975 48 3193 42 1087 28 1720 44 1681 96 6857 74 6299 38 9119 81 608 36 1623 43 3025 79 5079 94 538 47 2305 74 2034 81 1405 68 35 23 386 40 8855 57 3604 23 929 59 1917 17 722 10 1144 48 1813 40 6183 80 8578 82 9153 60 3951 81 938 31 17658 82 3106 61 67 29 363 32 1121 18 127 12 7412 46 4910 13 13596 96 7779 53 171 32 10289 11 4020 75 9268 23 4012 43 8273 35 278 68 2192 33 74 6 930 50 2198 11 2548 81 3301 17 1740 35 5491 65 1169 79 324 0 1304 24 4686 83 1862 82 28598 17 4002 48 4588 4 10622 90 18460 17 11471 95 3745 -1 -1
18 3641 10 2519 8 3541 54 2810 87 827 64 9457 9 1150 50 3037 26 1566 87 979 37 10098 83 3351 21 2916 57 8197 17 1043 97 123 74 7217 85 14616 20 1758 14 3480 23 11729 83 4586 4 1578 37 746 82 6342 58 2900 63 4825 34 1445 41 5113 48 3738 92 10146 53 12741 94 3837 70 1782 90 11913 55 4250 33 12202 82 11343 38 7149 54 10067 17 5452 64 10437 60 4052 88 704 6 5344 16 10657 21 2648 68 4759 3 901 83 2099 64 2437 95 14005 86 3242 94 17018 61 3038 51 557 57 23886 72 3384 38 1471 60 14234 14 7269 30 14926 5 3330 90 1467 32 8882 80 16430 78 960 63 5411 42 13478 2 6639 88 20335 71 7461 96 5236 89 12359 33 2090 51 3416 69 607 99 3029 82 305 42 14855 0 3876 66 3449 50 2764 90 2357 87 3171 54 2845 53 1510 14 3121 89 1418 31 3962 9 18284 73 507 56 3262 18 5676 51 7425 17 2 41 4659 49 2508 40 2291 15 9699 44 4679 -1 -1
19 1718 92 12345 36 5769 31 1380 75 3467 27 4708 36 2585 90 10586 36 5840 55 2881 78 17238 32 10850 91 4451 6 7111 2 417 38 11116 22 9288 85 736 53 10006 97 14946 22 1556 37 13171 4 17435 72 3514 40 7984 47 8715 78 2542 77 1780 22 9944 4 4174 66 278 56 1190 15 4199 9 13775 32 2648 24 746 36 8572 76 10292 55 1865 21 7890 95 1673 84 15465 57 12466 95 1702 25 16274 5 2126 8 10758 62 12373 33 18899 87 5081 8 1343 10 2281 47 825 37 1424 21 691 26 1154 23 969 86 5546 2 3837 73 6705 20 2655 64 13154 51 487 43 6273 88 76 5 5946 71 1595 20 14219 69 4089 79 13957 88 356 65 2571 73 8170 1 7625 67 12152 94 17744 62 2058 18 165 71 8440 53 5689 69 13402 15 12792 85 1788 20 4769 12 8334 57 4757 41 2174 19 3855 67 3587 61 6777 13 382 94 7038 38 163 51 8670 40 3212 43 399 -1 -1
20 17791 50 671 78 671 24 7384 1 6881 93 1013 97 16341 47 2890 58 5035 56 2354 5 1263 72 6214 61 4312 90 903 91 5807 83 1076 31 3226 91 2591 16 528 15 26707 30 6394 90 1488 73 7592 27 658 2 4000 52 17127 97 2437 21 17986 98 10833 33 17855 47 3527 51 10757 71 6597 33 106 38 3215 88 5436 19 2411 80 3416 58 5015 52 1561 20 2307 53 5783 21 612 48 6703 36 17390 13 5000 68 2753 66 8896 28 8492 83 57 29 840 52 10068 98 2785 80 8428 2 8004 71 5235 76 1220 49 5445 46 5123 61 15323 98 13778 68 8980 43 6016 68 635 69 4641 53 41559 55 1463 60 13289 69 12324 79 7463 91 32205 23 10214 37 2815 56 12180 74 5222 76 3071 97 4924 13 13468 69 13246 99 1571 6 2692 -1 -1
21 8591 59 4152 9 9618 96 1049 92 2907 86 6215 91 5911 47 10702 87 8334 67 3769 28 2659 92 2575 82 1546 87 6031 63 1362 7 2644 42 2073 73 5607 11 10320 51 8607 33 16396 12 6526 41 434 54 2652 74 2549 89 2318 81 14426 77 8797 94 1128 34 20694 61 11 66 7768 52 315 99 5843 74 3886 68 463 27 2386 42 1584 4 24226 9 13877 84 4333 65 267 72 7344 54 6752 62 1435 6 426 74 13966 15 13948 34 2986 73 9203 93 8146 78 9336 80 269 95 276 34 877 86 4691 69 5020 27 11869 56 3434 21 4696 59 9677 30 9904 43 5333 17 2738 39 1330 94 3251 11 7335 20 12734 10 8831 17 10456 56 950 37 3244 19 7384 37 2768 99 7157 42 2120 73 3067 43 833 85 10293 11 11315 81 7032 31 8413 5 1625 83 5468 51 3693 40 12297 7 7131 17 9881 12 2681 26 37641 38 361 46 3406 16 8828 -1 -1
22 8992 24 617 3 9204 94 8161 54 13697 1 5136 84 9565 11 1006 2 1270 98 15164 36 2432 58 7844 26 190 2 799 78 7789 40 2024 25 2411 21 923 39 1013 63 8427 49 12039 1 2587 42 1793 38 3807 74 868 94 4305 99 3593 76 6335 68 390 53 2900 75 7695 69 1479 87 8195 4 10731 14 8349 65 186 1 12297 33 4556 22 164 29 9402 37 8709 54 15883 67 6461 72 5691 83 5586 31 5096 37 8308 60 1163 81 5390 34 305 76 23914 59 957 4 13929 41 284 66 1688 36 1602 96 59 2 1394 99 7201 85 1312 83 16844 55 1843 10 2803 76 5599 16 1634 37 5041 45 5919 31 1684 35 2466 52 16380 95 6758 78 30330 92 2161 63 1338 61 274 10 5283 57 6370 67 5974 4 461 24 5176 99 14314 68 4860 40 13409 34 3404 69 1909 16 1766 46 5016 66 3065 13 9876 52 5031 51 2279 36 6046 20 1504 79 5502 90 10487 50 161 81 1214 91 2709 43 7587 30 4758 91 2634 86 7116 53 16357 -1 -1
23 786 84 3003 27 13840 86 6306 62 16659 54 7947 36 4065 42 6921 65 7941 11 86 12 40729 76 1510 41 961 28 2403 20 10884 40 2548 44 3954 91 4557 41 10368 54 30949 5 4889 10 6061 42 1638 62 325 11 1085 84 20491 55 474 11 2113 97 14647 41 5258 13 351 4 1729 35 1866 33 274 4 4802 75 5732 68 1569 18 4618 7 6370 51 8177 22 470 32 16660 92 4950 78 21624 2 251 34 1038 41 2191 37 32181 34 7609 91 3268 17 248 78 4489 97 1387 51 8280 6 762 17 852 5 3939 17 4950 84 8477 29 4542 1 4009 8 150 13 10402 44 20546 18 4703 58 7990 91 2089 64 4026 77 11159 16 9974 75 894 80 330 53 5171 3 8986 39 6587 50 15022 61 4476 99 2847 96 935 26 6387 49 2746 84 6977 14 24879 65 10292 29 3143 40 803 29 17822 -1 -1
24 3147 93 10097 54 3047 74 14497 18 12529 37 1030 42 5059 47 944 70 4454 41 5090 52 5005 55 245 36 6900 91 1664 99 15957 78 6003 28 4307 34 3367 26 1151 12 3567 76 3811 16 6722 93 14496 67 7918 75 5414 93 2403 5 9571 68 2273 41 4627 10 2806 26 1791 91 8726 36 6841 11 20680 54 278 57 16433 64 1074 90 18578 9 9607 93 4920 25 91 94 14775 71 3156 40 4819 17 9292 44 1583 35 13062 69 25419 94 2548 61 6044 48 5681 3 2934 33 776 35 3556 64 6553 95 3657 16 3981 20 2918 45 5584 95 2169 72 2190 48 4797 34 3388 13 3284 68 3135 42 2947 21 1401 28 17 9 1425 88 144 92 12694 72 5525 73 821 93 1995 68 2463 99 3197 86 410 5 1831 6 508 75 12541 0 81 71 3563 57 940 68 1831 88 2477 72 345 24 2527 70 6649 26 65 14 680 33 17931 70 3908 12 4820 84 3874 34 3010 90 545 30 2820 54 11774 13 1978 27 17224 8 6578 49 5001 34 15890 76 810 17 518 57 8111 60 305 4 4269 88 12989 32 258 -1 -1
25 15636 32 5086 72 9574 12 17198 67 4407 18 8565 5 616 62 259 85 2017 40 1795 52 6381 66 2859 14 2155 67 5933 52 2387 74 4626 10 6942 25 757 87 3190 16 1596 5 2262 93 1474 98 22855 80 3810 69 3825 50 3657 92 13844 56 170 25 3883 58 27 95 800 85 10357 28 12833 35 5213 60 17785 47 1070 85 10 43 10360 30 2166 94 2156 65 14076 42 19213 56 7525 31 1897 29 7064 40 3392 37 3197 23 7809 84 1045 22 4072 62 1302 47 4318 1 10484 9 8387 42 21074 43 17300 20 336 36 5272 66 10256 75 3828 89 5414 79 14987 61 8098 3 9400 80 15314 42 10691 83 3033 1 14392 43 2090 25 6307 57 642 14 1951 32 733 73 1773 22 1201 81 2521 92 7906 48 7973 88 2158 68 5358 40 1208 20 548 7 8305 20 6760 35 16668 21 10423 69 12 50 12020 96 4816 77 2110 94 6191 69 2795 87 747 55 1828 77 5636 2 1542 31 4954 55 10119 84 1421 -1 -1
26 6948 84 2309 19 655 89 16737 67 5733 33 15785 80 5074 7 4497 2 1123 6 13865 8 8632 82 3280 52 2831 3 1309 72 4303 45 1142 21 1883 73 7181 17 7010 96 3512 65 1118 52 6355 67 656 24 8667 72 8266 60 2832 51 10036 82 4209 13 4029 23 1045 0 7455 71 5893 1 10326 39 1518 91 1113 52 7515 6 1611 1 1109 3 9668 65 1387 76 3702 20 11449 81 2969 22 5150 40 7207 31 4431 23 903 8 9288 48 1198 49 6688 50 976 39 5537 24 3059 89 7893 58 6877 53 6436 94 6353 96 172 76 4899 74 1889 60 8512 5 3072 28 12749 21 1631 63 4330 31 1155 94 1070 77 1879 57 4082 84 13222 68 1047 55 33844 83 16277 32 8810 73 11874 1 4689 76 8916 62 3662 67 686 44 8545 58 20512 6 373 23 384 24 13212 55 5701 18 3696 39 1046 87 3773 91 6536 52 2083 96 85 47 2543 13 8048 72 6813 1 4357 71 469 98 15274 56 2389 55 6822 87 815 85 2349 1 10431 25 1999 7 10070 -1 -1
27 452 54 9137 91 4364 67 12492 61 443 50 406 2 14408 38 1390 65 10438 79 911 70 4789 21 7148 29 3061 83 1561 99 2395 93 15084 90 9188 54 14230 66 7926 48 1181 33 2279 81 531 96 12329 29 10639 55 277 74 2427 63 14626 23 9604 84 2940 24 13181 52 681 9 2874 2 5276 55 2299 21 58 7 751 89 23293 10 22734 80 10574 89 4250 31 14815 70 6336 31 575 32 3464 75 2842 82 3764 23 26145 5 11560 89 7902 67 620 1 3297 13 853 72 3126 29 9267 52 18407 60 8374 91 4504 17 18814 58 5658 28 809 7 850 71 2604 9 3027 58 11177 70 1774 95 9062 29 4483 6 15629 97 11506 74 9333 30 14777 90 9349 42 1554 99 1070 48 13574 97 5460 75 5018 47 5218 58 3101 49 9065 82 5089 12 455 40 12 8 1482 13 7157 22 9295 78 6180 60 1824 74 2475 -1 -1
28 1362 79 2365 84 3189 67 247 55 5970 93 7294 83 7726 31 103 81 14322 78 2730 40 10183 17 9149 34 25046 9 17533 67 165 46 5446 85 11733 44 2337 52 6267 94 11332 10 17094 31 388 49 7665 65 3370 61 3780 29 208 47 2712 58 2842 80 7728 72 6929 79 6568 41 19053 84 5232 0 17230 98 12087 63 56308 90 3082 11 7271 0 5665 83 3555 68 9547 39 14083 23 2665 73 14893 87 1434 85 22823 11 16463 25 1281 46 5698 59 8335 47 7702 86 10731 41 3672 84 4504 33 4394 78 2849 43 11967 36 1542 22 4275 80 12068 72 1588 49 6868 28 5482 89 6395 51 8171 72 4241 25 1832 41 7577 77 10229 99 768 82 10550 36 6141 79 1195 12 95 41 3511 6 6443 70 457 92 2546 49 2795 40 7821 3 1005 51 2551 -1 -1
29 1942 49 2683 94 12454 97 6745 86 3099 4 7742 16 1278 68 1732 19 5602 18 719 35 3560 24 3743 88 14653 0 5257 43 2135 58 1612 56 382 74 596 84 16126 1 3232 99 760 19 12326 74 11275 2 3607 39 18417 31 10201 3 1877 57 18701 6 2061 88 882 95 17552 2 2892 31 1667 17 6559 24 6023 3 15681 72 8701 53 940 25 11435 76 2840 23 3222 13 15419 60 4543 53 9121 31 2696 69 2023 31 4112 40 13396 56 15638 14 3558 2 12903 90 6060 78 559 5 3118 7 2863 20 1066 45 9557 9 1456 92 286 5 6335 94 5014 61 4840 42 3104 12 22731 7 5721 82 9179 41 3209 52 6523 40 10229 3 22038 21 19814 25 5053 53 8827 82 4109 43 7333 76 127 86 5914 66 9440 44 16701 95 11803 84 1630 82 1231 88 6434 73 5000 42 22747 -1 -1
30 6877 26 14459 31 1021 84 606 11 19490 14 1565 83 2323 25 23699 60 880 75 19165 31 2773 42 7228 21 40 27 4729 35 2612 67 3968 6 10633 72 1601 39 1697 21 4101 26 6855 44 818 75 9373 2 3751 95 2483 1 2615 68 2671 59 10026 92 9741 27 16164 69 1924 29 2485 17 1494 26 797 95 12502 2 3408 75 7262 37 7738 49 22659 13 3837 25 4735 20 8212 77 8453 15 466 56 3712 69 9133 58 1456 61 1475 94 1837 38 6138 5 3454 55 3036 88 5861 45 9590 57 7416 94 1210 76 2163 91 3821 22 5402 1 15247 41 17743 1 2092 33 5235 13 3343 7 4136 39 20735 42 10698 2 1346 36 3287 8 61 69 220 38 5271 16 10242 95 259 38 3343 6 873 28 6116 14 1972 71 8575 70 11039 77 7517 25 2211 3 1875 88 1053 76 6270 29 14165 60 29698 79 1853 69 2108 20 19408 92 13135 25 4962 80 3247 50 6634 24 2007 -1 -1
31 4762 37 23654 83 2297 88 4393 60 673 42 5995 41 6075 80 270 94 2231 64 5091 63 1624 5 3202 15 483 69 21564 94 2575 53 4254 29 9754 71 5056 41 4898 95 3018 46 1286 95 23526 44 596 91 10982 93 3244 9 12900 42 2539 78 16947 43 2015 84 1726 55 1669 20 1972 13 4627 21 5520 1 1460 91 2600 40 9444 15 8731 52 7997 91 27094 78 13901 23 3768 80 3476 51 8653 19 1730 95 57 23 410 96 8815 50 2373 51 10067 53 6058 19 40 2 1591 90 5596 80 3214 99 42496 25 3392 78 15451 50 17084 55 26040 81 5911 46 13173 78 3868 86 4603 0 3777 59 2426 71 8252 47 12852 35 5970 85 11565 47 6564 26 555 21 12033 78 2826 49 6750 15 6337 48 735 44 10139 91 10741 59 12387 15 208 72 5262 43 8792 19 337 -1 -1
32 9441 24 398 19 649 46 6943 20 242 15 769 6 72 78 12807 98 3880 60 26000 41 1246 27 22403 7 2263 73 374 17 4630 48 2722 23 25429 83 679 96 495 29 7978 21 2027 38 5422 26 1581 90 15236 98 10614 41 22762 14 14253 59 3359 94 1003 14 1785 52 4039 47 2912 74 1600 63 1308 36 583 15 17771 63 2073 94 3093 3 1328 23 8262 12 8199 2 6585 98 16864 95 11229 82 991 26 4405 41 2220 13 2436 56 38 73 8546 76 8341 91 1324 38 500 21 4568 13 572 85 3402 42 1149 15 165 4 2614 86 1918 81 3153 4 25015 20 7961 97 317 14 1635 86 32618 36 914 18 2105 63 13353 65 10590 59 2145 8 2422 45 9329 15 13468 25 15068 4 8239 75 24128 81 2620 96 614 33 8954 67 2948 3 884 89 3979 69 499 68 5504 15 3216 29 1990 48 1392 3 3580 93 456 21 1283 88 3577 63 1106 32 18741 89 3754 68 1939 23 5404 58 318 37 2306 -1 -1
33 21191 76 13219 93 5429 66 10170 73 27360 56 651 57 6114 89 1814 62 1329 76 2921 28 3937 60 5158 94 4432 0 85 62 979 95 2864 10 138 24 6340 29 5984 1 4502 83 12006 48 765 4 8381 13 10701 43 12105 30 6180 37 9461 42 1702 26 13030 13 12077 65 76 34 7646 17 241 46 3540 94 6367 53 10861 85 1121 18 8962 54 5728 1 5549 88 374 94 229 18 10285 83 1599 61 8305 28 8626 31 1014 38 25 55 5988 87 5661 41 1613 26 936 8 989 35 6298 34 2975 93 32359 58 802 89 8116 10 368 80 4616 68 17259 97 10518 44 104 45 5707 68 5413 72 13196 89 9613 96 5062 83 1776 3 4435 5 1907 18 4077 85 9374 79 13766 35 3434 59 362 51 1151 90 2202 1 1816 8 6002 6 4781 11 1485 62 7230 72 876 6 999 97 547 77 2430 18 1141 53 4729 39 4487 85 24463 6 6562 63 683 40 7576 84 6248 56 2276 23 2936 35 7486 43 15248 74 6639 49 1639 67 86 77 627 -1 -1
34 3375 5 7914 44 1085 68 7626 90 1736 46 18609 38 1767 94 5962 29 2923 24 6346 77 907 44 1774 11 7084 67 8915 16 5418 83 11657 92 1771 79 2774 29 6630 47 4017 85 117 32 1215 22 1489 78 3243 16 923 97 5115 24 2023 80 3739 34 17334 60 811 21 1535 80 1148 39 10634 13 89 47 7145 90 8616 68 16038 20 15053 90 655 98 3858 51 14610 69 15864 6 2490 31 9003 3 4982 53 18904 91 9246 51 8342 32 2267 88 7518 82 3144 21 20031 38 14643 70 2859 48 7027 96 5023 39 15551 96 7298 42 1924 35 4746 49 10661 77 1149 21 339 88 1465 9 16829 16 503 14 442 45 1671 81 934 26 4262 34 2407 87 15900 65 2645 53 1247 88 2887 33 3501 19 455 31 2961 13 119 61 6540 79 61 17 15026 13 9216 84 2831 11 170 65 2967 6 3116 67 4257 7 2687 23 2853 39 3322 72 8530 29 6028 53 704 63 936 32 193 13 351 89 3322 77 2500 72 3263 61 21961 5 5898 30 17889 92 8450 -1 -1
35 2691 95 3841 98 8641 10 3412 5 3840 87 6398 29 8449 99 108 76 3574 18 5791 33 10230 71 3395 55 7271 98 11051 39 7351 81 1683 48 1366 20 1308 11 4656 95 3807 69 2227 90 8717 15 7433 85 2059 4 9476 57 7672 32 5929 68 5672 15 8944 25 7684 5 3388 30 1677 75 1545 81 7266 22 7953 23 4405 72 12616 45 10912 69 3694 53 4016 64 13778 52 11339 25 1689 74 480 86 14799 73 11725 25 8087 26 12262 60 7994 82 1110 77 24262 22 1425 32 18909 57 25212 73 15866 64 3609 63 2988 30 19881 45 238 9 6222 69 3382 40 2552 35 8057 47 5918 35 17405 86 4137 56 2724 86 733 76 4543 92 5577 56 9357 39 456 87 11981 76 2685 85 1603 24 3042 2 2200 41 11571 28 4973 8 934 68 5057 81 4106 6 4447 99 21 17 2497 5 6929 59 1921 26 4480 68 3329 8 4905 -1 -1
36 304 65 4666 31 3361 45 39226 12 10187 61 873 76 12118 60 3193 83 1477 55 1830 54 11031 22 4549 26 16541 34 6640 52 3240 84 71 99 2953 27 2941 11 8421 49 3275 95 1253 79 2926 77 8200 55 1321 22 62 2 18438 43 2094 19 2827 47 3908 71 6197 6 14582 31 2938 55 100 87 14791 90 1167 0 830 83 1125 94 1986 39 7439 57 6656 41 8396 20 7577 32 7908 0 736 77 8848 64 2786 93 8841 2 1786 35 6004 8 4331 46 3382 90 7551 50 4397 97 3213 61 6822 7 3814 44 855 46 2589 29 4090 79 454 48 6790 30 5937 35 8140 11 1275 5 4613 9 9015 97 2682 0 9470 51 12358 96 136 79 33068 37 1978 17 140 34 2346 69 2201 6 1659 61 8372 16 6166 8 10 71 6647 62 590 60 21020 73 1546 84 10094 82 8465 51 8457 15 266 6 27021 7 14869 40 3761 83 18460 52 12897 97 1237 64 6906 -1 -1
37 899 70 635 13 10366 53 7198 69 7948 96 4807 31 1099 86 3815 7 1009 88 10968 73 502 93 3180 23 6397 54 2290 20 3156 79 1853 58 5292 52 1864 43 7020 70 4837 51 8941 62 4404 79 13181 4 2420 96 4715 65 527 63 10260 3 1684 61 7655 84 25003 40 7014 49 17308 75 501 79 3234 23 2396 40 1074 69 2675 29 1634 28 94 69 11444 59 2019 66 13040 87 2608 96 438 69 573 29 786 11 4016 28 12183 38 2790 39 1901 5 4602 6 1851 30 2189 24 3419 96 10262 18 16580 61 3645 38 3287 13 2600 55 7255 0 10390 17 16607 5 4030 95 11250 83 16886 62 23757 40 4071 74 16634 50 2393 39 6551 10 1561 4 9602 96 9104 62 3687 89 8904 85 11010 54 1350 80 7502 13 2610 67 4581 82 10490 86 22240 25 8482 32 1734 34 14646 49 2257 18 16083 21 38 16 4918 98 2388 40 3651 87 15581 91 9463 -1 -1
37 306 4 1820 24 5850 78 1336 48 158 53 1351 75 8971 57 3614 40 55 81 1067 58 4690 73 10510 87 8355 53 5791 22 6182 81 5775 32 1608 68 4205 52 9167 37 14524 72 223 87 175 21 2467 55 5375 83 4251 39 11749 45 2524 99 297 48 11622 83 1675 59 4923 12 16427 52 30195 61 6277 44 29835 45 4364 49 361 67 5952 79 14879 99 5542 6 8310 25 11611 17 7396 33 892 34 10195 4 1386 83 2986 24 1035 32 629 96 1337 19 9614 80 1117 3 5000 18 283 43 8549 99 3369 75 9205 76 3492 86 14323 35 4025 9 2274 8 2101 0 997 35 587 31 5183 8 8559 40 2025 77 6907 70 1688 29 13649 4 4714 77 3061 39 2518 2 1507 98 3341 3 4444 28 14462 98 2816 29 2088 37 36319 45 6562 33 1622 72 3954 24 3923 14 5289 80 8461 99 3433 37 19083 79 22991 12 1015 88 14531 76 3058 56 4267 96 4434 70 1143 -1 -1
38 2075 58 14492 99 4775 61 4674 47 10250 87 129 92 13441 39 1610 34 7328 42 5718 80 190 7 3007 72 3548 93 2921 9 5182 53 4555 27 15176 88 2527 22 310 31 8674 10 11318 53 1632 15 2282 40 985 81 2369 73 16037 31 3254 32 2908 1 121 21 481 30 11602 36 4468 18 6673 90 3208 59 4610 3 11299 73 25152 60 6032 19 4976 63 11722 12 12904 49 560 67 3375 54 253 96 3963 62 3655 60 4368 24 1833 68 863 11 22789 29 10216 1 1686 89 443 63 18818 11 11863 53 13771 17 1040 91 6817 53 6996 75 21469 19 4108 94 4376 47 2705 38 801 6 2338 2 3216 61 18939 5 1563 2 3165 67 1032 34 71 20 2304 0 7532 41 1212 57 2844 16 10942 1 1774 5 11099 59 1127 30 5058 68 3186 96 22118 12 4568 41 4961 50 1462 11 6702 42 3999 66 2072 32 17062 82 365 99 20340 65 13677 -1 -1
39 5835 72 10042 50 1690 56 2679 36 9371 99 3122 58 1990 7 1320 51 1589 30 3098 40 1707 19 815 21 6978 47 2847 11 998 76 1260 2 3438 97 1496 10 1725 88 9863 7 197 0 16720 33 5734 91 6374 88 2343 35 158 30 4844 40 2923 44 9327 96 738 42 12650 44 11007 91 77 95 1122 96 8637 60 8970 29 10233 39 8850 35 3294 49 2314 93 11650 62 1247 33 9291 22 347 6 12221 56 2027 85 6841 52 5320 26 21187 56 16950 66 4046 81 2561 33 10578 6 4592 16 877 59 11563 52 11286 55 3908 49 1051 4 8106 5 466 48 1161 40 2894 31 3026 44 3361 64 1495 77 11266 47 177 56 1950 1 8938 28 2043 35 17 81 3595 22 25109 66 1387 34 1780 62 34655 26 3516 62 4021 58 5690 47 17511 38 8408 32 497 86 10475 27 6045 5 4225 31 19878 8 11906 58 868 2 7525 0 2140 31 1104 99 2277 63 443 11 2263 29 4334 44 5758 32 179 56 1525 43 6868 93 10938 45 5708 1 3420 21 4177 -1 -1
40 4134 50 11979 24 3053 53 3657 65 20921 83 290 63 11804 81 6039 18 916 41 1390 12 2342 94 7214 31 174 90 10481 44 13876 77 16397 14 6949 96 3302 68 1160 28 2246 57 286 68 2664 63 19882 74 4809 6 10485 94 537 70 1972 80 15520 59 4637 65 6121 3 7302 21 7730 19 10071 21 12744 52 3994 24 592 57 350 84 4439 66 1471 50 15480 74 2785 40 7004 6 229 8 737 12 611 37 3855 46 2948 91 3289 13 14246 23 1641 56 3264 13 9782 12 4368 68 16170 9 8986 69 7724 75 5336 33 6139 80 1953 70 725 11 876 0 11276 8 6984 86 3748 37 1928 33 16323 45 7324 99 13929 18 6241 92 922 94 14896 79 4546 88 1284 70 5538 31 4471 4 887 30 3040 22 2966 30 4832 86 1631 46 7513 11 1234 42 4409 41 10010 34 22185 73 5809 63 53 22 9017 91 5484 35 2121 37 383 76 8005 45 1681 67 1782 19 1745 49 1085 76 5245 85 1804 6 814 16 4517 46 1634 85 19050 -1 -1
41 10871 48 5315 95 17154 84 12500 39 2974 89 1517 94 12461 91 6583 21 476 13 5479 7 558 59 2189 46 4625 85 14897 62 2173 64 1175 16 12098 36 2561 8 2861 93 4800 13 6971 3 6531 42 3106 54 4612 64 4925 63 76 36 1001 30 1173 46 8342 12 5292 77 6372 72 12099 20 722 56 7219 43 4620 18 10079 70 27803 55 1698 21 8908 33 27356 86 2750 83 2944 42 3086 1 1746 14 3155 9 1269 42 11731 52 2145 27 2740 34 8551 55 11635 12 1860 79 2586 10 11531 15 2399 63 7416 58 184 96 2013 41 7885 46 2998 38 12922 40 259 82 1090 10 843 45 6855 37 14950 64 7481 8 2529 59 11307 31 913 99 3286 7 6641 25 2729 18 736 67 5575 56 10432 27 5972 54 4649 86 1855 91 12366 62 3370 22 19098 64 1835 9 25631 35 3635 88 4260 57 16833 5 1144 68 127 40 4166 84 3702 23 24056 32 2792 63 4684 75 502 -1 -1
42 8773 64 3939 59 10544 32 17379 62 559 10 23322 28 601 80 360 4 18741 49 11442 88 2818 50 447 85 619 46 5896 53 4410 85 2712 70 32377 62 1326 41 956 94 2622 25 4667 94 563 7 6406 77 5640 90 594 1 6629 38 5117 12 12941 90 3908 79 1423 57 12465 39 7912 17 1391 0 5929 42 7726 31 6243 87 10936 13 1437 72 1076 95 2468 66 4237 67 8787 41 4459 51 7833 83 14929 97 10349 87 31086 95 1375 80 9314 29 2603 58 789 37 545 3 1149 45 2932 78 1318 19 5085 70 622 20 2938 61 14728 44 12232 84 3313 96 1923 4 15125 0 6952 41 5870 64 6868 51 5421 47 1623 10 5267 37 7057 62 6256 2 11304 42 13920 31 5400 71 9136 97 7474 96 6504 45 3278 14 9799 52 11523 34 13178 62 4258 93 14732 51 823 75 16298 37 4869 70 989 36 1142 -1 -1
43 19435 38 286 82 8863 57 7703 21 3083 49 17796 97 1849 5 5488 2 7018 46 1085 42 3581 65 14080 73 2121 92 529 86 14639 58 11439 92 4080 74 876 55 4927 11 23491 48 617 87 1345 31 724 52 498 33 8998 84 5048 96 8561 59 250 64 25396 7 12996 16 106 26 1754 88 1583 69 3902 56 9280 87 561 66 2666 72 1736 37 1537 85 10698 64 3217 96 739 61 12510 80 4373 12 1536 64 2979 71 3001 88 8335 48 3353 36 3887 84 7600 88 800 68 1753 56 1526 70 2434 98 2658 99 4499 61 7122 32 4983 77 5013 84 1603 67 4529 80 11095 5 3229 33 10505 72 331 59 16626 98 7385 7 3467 9 3059 73 2293 1 7620 85 3717 26 3563 29 13866 70 1267 73 1107 2 7209 54 5333 13 2619 57 366 29 2943 9 12150 78 2701 98 13190 53 8433 11 1718 2 10111 84 16562 23 775 43 1341 65 8923 35 9023 74 6968 82 291 16 8530 52 2591 73 7181 12 6081 78 1204 25 3332 31 332 2 14866 30 1773 -1 -1
44 28 2 13386 87 1551 73 4767 38 7495 61 4682 44 480 68 3422 34 9676 43 25820 86 8586 72 827 43 30289 63 168 41 6270 34 11402 23 3346 84 7219 19 11161 72 10458 28 8552 36 4117 74 13372 90 5664 80 1731 81 3625 79 1159 35 6359 90 1891 39 3070 58 1542 3 6322 39 3480 65 33 8 27824 48 2626 6 4052 82 14759 35 1092 42 6861 16 6390 44 7075 89 8568 5 3071 48 8024 11 5474 98 3182 94 8742 90 14921 23 2513 41 1921 70 9849 52 883 53 5603 68 69 3 966 95 9658 87 2416 4 856 92 25065 95 2977 2 1979 38 5988 17 4010 70 12426 11 8732 13 8566 94 2975 41 978 30 2202 78 562 5 8160 78 2861 79 4098 55 22218 25 8520 55 5641 42 3766 29 1533 42 3793 33 4923 4 7771 73 1550 39 2824 36 3622 97 1180 31 5009 29 3663 32 124 47 8644 45 15940 65 8511 21 127 34 13015 15 464 -1 -1
44 4700 31 296 38 14496 66 135 72 1156 15 3312 22 7187 90 966 53 4121 6 1055 99 7932 52 9692 83 8845 99 6032 1 15799 99 5693 92 18194 71 2829 48 4044 30 14424 82 3091 93 5261 10 1323 24 20447 68 4028 14 9988 32 9975 89 7716 13 1748 48 276 9 9389 71 5740 83 4218 17 567 83 26262 45 10224 25 851 19 15266 33 80 71 1975 28 4971 30 2584 58 1536 62 6462 73 1184 37 5105 8 11465 83 1787 55 2689 78 3873 9 3800 73 24670 16 8881 27 5955 32 1584 10 67 49 17610 24 3401 54 1331 67 678 9 1697 10 5761 4 6122 52 7687 37 187 7 3548 6 326 43 13345 31 12596 78 6018 77 1539 30 9784 96 16652 76 4966 16 9608 76 5330 27 1457 17 3844 46 4025 67 1505 21 6407 55 5750 74 4934 63 491 89 9468 47 1015 0 2581 14 3804 99 9275 74 12512 71 1814 84 20207 54 3333 52 2588 70 637 32 5016 58 201 -1 -1
45 8420 66 3451 41 3347 86 2319 46 4248 8 402 31 161 71 1028 13 2065 40 14506 30 723 10 238 26 948 11 10797 50 3060 47 2029 12 870 52 987 1 4582 17 7110 5 25001 84 2371 90 6169 29 1568 6 687 14 6841 94 3551 26 10513 18 1304 56 3199 87 1212 82 1442 32 7246 31 3401 35 2794 68 616 96 509 28 3088 98 230 58 1954 75 3154 71 9823 73 11810 92 38681 5 8443 81 14840 67 10418 5 14478 4 2801 1 1413 3 6304 6 1918 56 13705 33 1152 70 1151 51 6117 39 463 62 6403 5 1768 34 1463 2 4640 61 3748 84 336 60 3353 84 2864 19 6143 70 8762 31 3437 12 1656 93 1223 73 6828 54 7779 85 9730 93 33029 36 3970 2 1172 71 828 11 820 54 2951 83 13203 57 7969 64 43 5 13084 65 12106 95 9228 26 9021 63 20275 89 4149 59 7268 5 4058 86 5583 46 24798 30 3979 83 1129 67 1836 70 4730 49 39 41 5629 60 9684 91 8424 46 7931 31 1022 -1 -1
46 4630 49 2799 71 6835 62 8065 8 8712 26 4541 43 5390 51 3479 89 4529 88 2667 92 12904 20 10714 93 82 64 18213 96 15239 88 1111 93 7199 96 1062 90 445 14 1341 99 36 86 5021 20 19169 58 536 60 10705 18 10226 2 1997 43 12970 73 10718 17 3156 67 7394 29 117 47 12771 53 6180 15 438 99 385 56 1456 31 3513 39 19467 82 6317 0 5068 57 816 1 10825 41 9864 74 4601 54 162 78 4212 93 4683 47 204 59 4847 6 5209 65 9066 27 6956 3 10506 92 16797 81 10000 12 15623 88 1228 71 673 35 1409 53 839 74 3125 98 247 88 16919 8 6691 65 12956 84 1488 0 801 51 9264 86 3 27 500 29 4945 41 605 29 2608 63 24374 26 694 61 1587 30 1812 35 13938 16 2826 66 2711 75 405 66 6916 88 35003 9 478 81 6517 69 3341 84 8077 71 9720 81 24371 87 44 81 9451 -1 -1
47 5698 88 22326 49 2006 13 4684 4 1544 57 2432 75 32430 19 183 40 257 58 2109 47 4533 80 2911 3 1014 69 4337 91 10496 25 9391 7 65 63 3236 69 457 6 650 97 6559 84 12795 59 1768 79 4805 43 6351 13 867 58 1832 96 1775 77 2237 70 1190 21 1343 50 51980 0 9847 94 3359 34 12265 99 3741 50 1520 65 4851 77 6645 7 1157 78 4219 2 6191 39 2152 30 5583 64 4078 46 8572 50 2700 67 775 37 2282 62 1093 88 7512 89 5698 21 4763 84 13251 89 1421 8 12078 96 5688 16 192 61 3027 97 11983 17 10430 6 3148 9 10700 65 15267 7 6436 35 1165 95 22668 50 7601 30 4587 84 8788 97 1486 18 7819 88 11287 75 10917 26 5123 15 4469 4 15308 36 1213 87 1502 20 19484 69 2878 90 6604 73 11774 86 8426 59 6178 39 5186 80 9835 86 12032 -1 -1
48 10519 47 4769 41 12907 37 1972 72 6987 87 1197 14 3756 23 3870 83 8422 22 829 64 11601 33 25987 22 3587 8 6877 4 8642 56 2713 61 55 31 12564 15 8237 91 2725 37 1211 2 6113 72 4821 3 9436 38 3908 42 1465 23 116 81 13701 90 7545 17 1802 75 1401 55 9983 28 9976 21 684 68 17482 78 9640 50 1568 80 5956 66 305 41 11353 45 1133 20 2826 8 4568 12 3253 40 2590 8 8552 26 321 19 6645 16 1691 75 1632 12 117 1 6023 15 17888 50 1723 10 9685 70 11647 32 762 31 3797 81 162 54 994 84 4357 54 649 71 3194 91 2324 20 2995 38 7257 56 4487 76 4193 70 5600 4 423 43 262 49 11636 8 2904 63 1877 46 2006 77 3512 34 711 66 1526 14 3725 38 2218 60 28076 43 15683 86 3450 55 3688 93 489 66 1403 12 2860 24 18090 17 900 64 6137 66 498 75 1852 94 14633 46 4418 79 3075 55 13090 41 1015 43 7069 56 3665 43 12492 69 10932 14 18609 9 805 83 7917 77 2233 71 196 55 1500 -1 -1
49 1984 73 2502 62 9686 51 887 83 5547 32 302 33 11480 44 7012 91 6381 1 7108 41 2300 31 3733 12 4898 99 1619 74 7325 88 11440 86 5263 93 628 57 3780 30 10743 6 3122 17 8808 47 840 37 147 78 5434 67 2034 85 8685 38 3965 42 635 3 278 99 34425 9 10370 61 2904 45 6096 34 14277 72 120 78 10912 7 5091 56 329 60 388 68 2239 32 16554 83 2052 16 14179 26 7073 89 6636 65 25600 11 1779 54 11583 75 475 65 3822 44 1604 15 6 71 8300 34 1230 84 4060 98 4132 68 494 49 1262 73 7048 42 2628 56 949 45 2220 93 3481 32 3225 94 2806 88 7940 12 5462 83 17780 19 23001 65 11226 10 2448 27 5727 31 6221 87 30396 97 915 50 3267 78 406 71 298 33 7906 57 1411 18 1503 74 15400 76 3538 57 19770 71 5046 41 5419 77 7985 3 14049 66 7275 47 12437 56 4458 39 1226 -1 -1
50 435 27 3374 15 4123 97 9173 80 25575 76 67 90 3091 46 21430 96 18545 82 14287 21 17751 62 22581 50 5783 62 14422 20 5032 9 2831 59 3531 2 6050 92 7025 91 6067 54 11527 99 3025 85 2262 4 2203 9 3602 11 3102 48 501 67 13923 46 9844 34 2272 66 1688 3 2562 65 4665 22 6701 42 12925 26 7923 92 4447 77 16533 95 4169 33 17905 31 1873 41 13320 65 2083 36 96 79 3954 41 317 38 382 71 2102 37 2468 58 41 33 484 89 292 98 5910 18 1049 30 4918 6 967 74 9370 72 1620 12 3909 99 6648 44 12940 88 15352 14 6531 90 22082 98 8503 75 4361 95 2378 23 1557 44 2330 12 13977 62 475 90 17781 39 4111 6 3434 4 1139 67 8672 65 4497 32 2134 97 3362 81 1701 2 3261 7 1711 56 274 94 6012 56 11447 73 5877 92 3372 69 1465 77 4997 52 870 91 476 24 8860 28 9853 33 3617 67 689 -1 -1
51 4872 64 1670 95 5258 24 661 54 843 2 14486 81 632 82 6408 14 413 82 2866 85 13877 67 4461 55 3035 48 3533 79 1394 32 2952 67 180 5 4320 62 10063 60 13187 49 4905 60 961 72 20712 8 9181 68 1767 50 215 5 436 54 6953 78 858 51 2539 93 4976 58 8152 91 11138 9 9550 84 7410 72 6693 79 4346 90 6280 24 820 71 142 1 16487 73 1893 49 3247 0 3389 24 377 97 15077 57 12993 43 240 76 7570 87 12939 96 16389 85 3082 46 14811 62 4343 93 2026 88 8601 85 4819 62 14587 7 7154 16 6813 14 479 70 939 16 4083 64 17490 54 930 18 14722 70 2281 88 906 80 8069 8 10205 19 3530 42 1286 40 4769 56 226 99 1077 8 5885 90 11763 3 910 25 88 30 1247 69 26080 95 22437 38 9500 69 1492 78 4825 42 10532 11 2112 97 4904 96 837 19 268 77 5117 46 3876 8 16065 77 6887 79 640 0 3100 -1 -1
52 1333 28 21242 31 2126 16 7196 78 11209 93 6516 32 8435 63 6811 74 3641 14 1317 25 10905 41 582 8 9767 2 387 55 6368 63 671 33 7852 65 326 7 14291 83 2431 60 8109 37 3562 74 13657 58 590 73 924 17 22005 20 10903 54 5288 31 11777 17 5917 62 395 50 16468 71 5559 44 8905 51 3776 59 1573 50 1233 99 1365 37 8486 49 1888 53 6396 97 5972 22 786 26 2307 43 9079 99 13612 38 320 53 4599 28 7420 83 7336 68 3679 30 2967 79 4656 5 3467 97 3494 81 113 11 3693 38 4197 14 3911 47 1033 56 168 40 1264 85 3349 63 27043 52 933 94 2183 80 906 51 1036 76 6648 44 3842 45 8743 98 484 0 542 2 2667 30 3146 89 6656 27 1107 81 2401 25 3321 11 4348 27 5992 68 1950 67 1704 69 307 0 4915 78 959 20 4758 74 12130 86 1833 89 6488 43 4123 88 6797 40 4872 11 640 47 6339 49 18110 83 2889 63 12038 40 725 39 13212 47 1722 67 1514 29 12718 39 20801 96 1182 -1 -1
53 10685 19 6243 6 2099 76 2172 34 13597 82 450 49 3929 69 13862 74 2892 50 5343 23 22022 26 5390 19 1578 70 2811 98 9646 57 5990 41 1391 47 6024 19 761 90 3528 37 2101 14 14143 6 13657 19 3210 18 5719 68 2118 69 27840 42 2482 18 6318 80 1232 52 15383 61 450 71 403 46 1329 13 6196 11 1504 31 2036 48 2512 84 7996 16 504 80 886 73 1972 46 3053 73 1649 81 7859 39 3055 41 10877 91 5458 68 1246 5 10848 47 7187 44 1479 38 600 7 6055 18 15517 86 7867 7 4726 95 8478 30 1789 8 7916 47 11341 98 5437 84 16513 38 1253 94 7031 42 9599 84 11470 44 2923 77 1226 56 2183 83 3359 7 6994 80 9559 38 4929 66 20551 93 3261 44 2881 71 4028 8 4591 9 1808 13 2085 82 1095 96 4134 78 1395 28 16438 78 2776 18 21935 26 3320 66 4100 74 1141 54 17127 12 10114 56 11641 13 11716 69 537 67 2596 54 4566 -1 -1
54 659 70 284 92 716 95 823 68 2909 17 862 64 2227 75 3318 84 10188 56 3168 29 242 81 2043 88 2754 63 13219 30 7332 29 4137 13 15624 19 6392 11 10013 67 1497 53 9120 88 1651 28 1793 95 616 3 3142 1 4748 81 14501 54 4445 29 834 49 1776 16 3178 1 14047 0 5280 37 21479 32 4112 17 7000 2 2072 14 3919 40 1587 98 8568 75 8220 34 735 55 3229 29 1652 13 537 14 11722 87 7026 4 2370 76 1182 75 3306 53 2461 64 2829 32 4688 97 661 77 8079 7 9610 21 4166 82 11346 4 359 37 2222 53 79 91 720 5 6146 82 611 67 9683 75 8066 39 2896 24 9507 40 1955 71 1910 29 463 43 298 40 7761 47 6754 28 7753 19 3007 56 4706 55 2904 80 4820 6 611 87 4065 60 734 78 819 10 1724 70 4925 72 18360 61 11682 51 2935 58 8077 94 10395 7 2283 77 5235 29 3715 55 1108 91 19471 89 10305 13 828 89 2462 38 13971 50 352 12 2978 66 4155 41 1151 49 6139 25 4603 7 5023 70 23593 45 150 26 2059 91 1521 5 7609 37 1895 60 1368 64 820 53 20787 73 90 70 6783 72 9233 -1 -1
55 4716 44 6613 70 14170 28 36158 50 623 33 4997 21 2954 8 1526 15 12856 90 5690 81 146 19 13939 5 1571 62 11646 89 3120 92 933 39 1732 71 6328 89 3148 56 20954 41 1252 92 12881 60 1037 85 6365 86 2066 99 1887 23 2442 5 13351 77 9406 27 557 93 11469 88 2022 2 6608 64 725 18 3182 88 230 48 8090 57 3937 46 19008 48 23324 1 4219 18 9975 0 6983 92 25946 57 13442 59 6869 43 24704 19 16725 80 2001 20 2775 13 2613 81 21243 27 3781 90 1261 14 19844 8 4001 65 1358 69 1556 68 3753 98 9841 96 2618 10 5298 70 502 20 347 18 17521 57 6405 61 6595 60 1952 58 3787 43 6753 99 9 42 2357 31 3835 21 7151 8 19959 10 21051 95 6 11 7355 -1 -1
56 217 75 3127 90 16783 65 2592 17 1746 85 1558 89 1873 26 439 52 6704 4 731 86 15937 36 12786 38 560 71 11076 56 109 19 3307 72 3363 57 852 59 47455 75 3747 86 4166 77 1412 25 7765 57 12391 68 2573 13 10090 15 1005 85 11254 74 594 10 7618 65 241 58 9262 70 3376 71 1746 79 19580 24 1311 31 2464 51 3919 55 10313 32 1373 83 3034 39 1311 20 5017 99 12067 88 10555 22 3542 31 3231 53 1351 43 6925 53 10440 73 3616 82 1361 1 13819 53 71 88 8002 35 583 42 3583 48 3270 36 1487 11 3529 30 1482 60 5999 48 3166 24 4296 94 1116 78 2938 83 4743 54 10828 74 7429 59 804 60 5868 53 1085 24 5459 98 462 59 518 18 9283 63 4916 17 1148 0 2146 81 597 0 3306 10 5532 35 700 89 794 63 7514 7 22655 93 1392 6 9232 67 1101 13 405 59 16370 25 614 0 6094 78 3150 57 2574 36 3906 50 2869 8 4631 44 2999 63 9816 53 24685 52 2883 95 3024 41 1172 44 28586 67 3896 49 775 -1 -1
57 1077 78 6568 52 3584 5 7550 10 3985 53 9711 67 8682 87 360 55 3179 56 14032 77 196 23 2503 60 8403 37 2347 14 1040 68 4175 94 4341 30 6131 9 1566 75 2958 13 1623 84 2329 30 234 37 1146 53 7096 55 2985 82 6974 4 4300 17 2851 58 23949 13 753 28 3278 6 5409 89 7580 11 16478 35 544 57 13286 46 22841 40 18864 82 2218 94 7973 61 4844 38 8176 79 12561 97 5112 99 3287 77 6753 71 6517 59 1211 98 11702 11 6804 41 2638 99 2798 44 2652 86 5894 79 1797 61 5671 19 4790 6 2390 42 2869 9 4056 27 1676 40 9308 11 14735 38 1650 97 3483 16 17937 65 7520 57 3421 89 3836 83 1279 51 7453 32 1933 93 1658 50 3796 40 2734 70 303 20 1836 80 1539 55 3822 62 45 20 5986 34 6950 76 2532 28 15058 47 1766 44 9761 26 793 99 6795 64 2158 60 8279 27 12957 7 2060 5 2347 12 14672 1 2291 72 6616 71 482 58 4586 77 732 76 4969 52 7904 35 742 52 1536 45 4646 6 1125 86 2316 67 6758 73 1406 79 1941 17 3814 -1 -1
58 2555 35 16200 29 6851 13 24 75 3048 31 3072 61 12503 81 4091 54 10480 31 13931 92 1979 28 13614 16 12206 35 4106 13 7106 93 843 95 1342 13 8853 88 10258 23 398 59 130 44 2279 69 493 55 8139 43 12593 33 3485 96 7507 70 2598 58 10133 76 4152 87 5757 46 1952 0 8457 38 2840 59 3367 85 299 6 7064 91 17383 73 6224 59 1721 26 1219 47 12375 70 24039 25 4341 95 6839 81 18842 58 9390 0 1422 82 997 8 6641 32 1370 10 1374 98 4756 82 2695 21 3654 42 3527 77 104 66 14803 70 1323 15 5716 24 13071 90 7962 12 1584 9 11240 16 6787 34 2026 40 2393 6 7808 54 20357 50 29507 0 4153 96 8322 51 19483 54 8347 83 1698 0 7614 58 1420 73 3635 36 4736 22 1081 25 9554 22 2282 60 8531 46 4623 53 2054 19 643 21 4087 98 1094 1 764 82 3316 25 5597 7 8399 9 11963 -1 -1
59 8629 42 5290 92 5219 43 11740 74 7683 36 3179 43 3938 91 983 67 497 53 2262 13 5676 53 5301 15 9272 29 1558 83 2232 21 12190 68 12593 50 2094 48 12534 5 7933 39 691 6 14984 85 1546 26 10053 55 1384 21 2865 35 4174 36 7864 20 6957 7 7522 70 2125 25 6671 84 1580 15 16650 68 4288 18 18144 97 634 84 296 26 10991 65 1907 58 1873 24 4542 51 12508 95 298 74 7037 98 3447 80 215 99 2888 12 5199 68 13207 5 4045 42 14300 54 27107 12 4843 62 5549 75 9062 14 15217 71 247 11 13025 14 1291 32 13471 88 1298 62 331 37 10393 74 10846 46 16235 34 4344 0 426 88 2699 44 2224 78 2620 17 2401 67 3417 45 2479 36 12133 1 2499 40 2908 14 6262 46 6313 77 795 17 1038 40 1338 65 5906 37 8771 51 2448 15 2039 45 5934 51 2694 69 4420 13 537 81 2031 18 7870 22 901 95 1156 63 5048 0 28721 60 1077 89 2360 86 2063 82 5549 10 6367 -1 -1
60 11066 52 6592 76 1120 6 6889 85 8959 14 1292 75 1788 58 15160 80 5867 24 1920 66 10003 93 597 37 10465 85 1337 4 2293 57 6708 70 6349 83 102 7 6896 65 11440 94 2261 47 1665 38 1390 72 2467 1 9317 13 10104 15 8134 28 7397 77 571 68 314 44 9614 98 1174 65 11272 77 4620 83 9322 36 5646 67 10428 93 4671 55 12345 65 5292 92 14855 97 6679 94 316 25 32 81 9284 0 2918 68 3315 12 19 55 4558 88 1841 5 5744 45 9314 30 13914 96 6601 18 11717 44 13994 89 5831 58 13934 62 1533 37 16855 20 12426 91 641 60 3231 34 995 36 7829 10 2740 57 20530 8 5029 80 29061 20 4454 8 770 59 4169 47 3614 1 635 60 11139 48 27753 93 22635 35 3085 76 2546 93 5675 83 972 72 18091 1 273 52 697 71 2387 46 4888 96 8570 87 5334 -1 -1
61 16844 78 1598 27 5802 85 380 31 3720 42 5325 43 1701 98 2040 89 31 68 5388 29 556 6 2438 95 6847 80 546 27 3835 12 801 1 2 62 2492 54 652 91 821 49 11770 2 8713 47 5214 89 6190 75 21826 79 17070 5 4129 96 10457 91 8235 67 659 68 1239 95 24088 23 2367 46 5769 36 10383 49 12143 95 10196 26 5831 77 17646 1 9138 65 12267 12 1106 57 7042 49 8326 16 1678 85 5438 2 4888 75 3753 91 3736 44 1124 45 10133 4 5673 34 6770 9 1684 91 6284 26 1071 76 2251 58 10008 90 17980 60 7107 28 12024 53 3106 50 1103 59 2804 14 5700 40 467 67 2899 47 628 75 6753 68 15007 24 17917 81 1789 15 8943 21 14550 63 8794 87 148 29 15165 95 5633 62 5117 5 6706 32 12063 54 206 97 3722 86 17675 81 8276 38 3711 33 9132 24 2813 46 1518 3 2031 51 11126 99 7410 -1 -1
62 4571 19 4801 32 5845 47 8009 59 11278 87 1887 38 3225 93 3286 19 2283 34 1896 79 3573 30 913 23 495 42 174 1 5595 61 10379 54 1098 50 7154 40 11723 67 3493 74 6987 70 10699 76 3979 79 726 0 7977 99 1008 17 13049 68 6740 80 4407 49 14237 41 4179 62 10807 48 15999 56 14590 90 9906 23 8914 49 4345 29 1866 72 572 37 10255 97 4242 64 7412 85 2381 8 2332 20 1647 93 7568 99 2622 12 1442 23 888 37 2637 14 3211 12 6748 21 15606 64 16148 48 791 23 15085 26 1237 17 199 0 10131 95 13642 18 347 21 13912 48 2377 74 350 32 11162 50 2840 90 13954 63 6975 77 3152 45 3862 11 9971 56 11765 23 12682 46 11818 14 9696 2 2368 1 9424 87 5651 54 5458 69 11956 37 6647 90 10150 22 665 14 2172 48 12794 69 7540 15 9574 22 5176 47 9226 48 11498 10 175 66 6340 -1 -1
63 3399 75 4748 91 1753 24 1898 66 7695 72 155 73 5640 63 5468 93 2498 95 13139 62 6725 95 6584 34 307 32 4584 87 4791 44 8685 73 3466 42 11167 75 2113 81 6140 4 345 66 7080 84 10858 4 7278 52 399 81 803 87 5088 68 4193 89 4862 27 6562 76 4950 81 2371 83 15735 17 8078 83 9249 69 4684 41 11762 88 14067 98 5082 11 5826 88 824 60 4317 21 890 24 6491 34 914 58 2031 0 1116 73 14142 22 7315 15 10239 68 1852 59 8556 93 2212 60 2731 66 3928 41 7551 39 5531 66 5561 90 1014 30 15729 82 498 86 9280 35 531 36 9436 25 4774 32 1281 89 12040 33 8792 12 293 51 2633 64 472 43 7773 82 18094 32 3636 77 1206 91 2832 7 1446 18 7126 33 9001 80 238 52 970 7 4906 77 395 38 3678 40 17192 57 32196 68 5085 76 3715 1 13731 89 1279 67 11764 83 4154 19 17065 86 804 1 7409 95 3944 15 10514 61 2706 92 331 49 2521 24 8155 95 2348 51 1149 60 2478 -1 -1
64 4880 18 368 16 644 10 9268 25 4113 66 12572 36 6445 50 2725 73 4813 23 5998 77 5675 32 2188 47 5728 10 1637 65 12109 87 1741 73 171 38 10317 78 3733 64 1009 84 158 57 5931 36 6428 11 7465 36 13281 18 714 40 22315 61 2836 16 6250 66 7944 33 1453 59 7794 38 4221 99 5209 87 4691 86 4536 78 10960 69 10755 32 2757 31 420 16 1171 44 1464 76 10510 56 6763 99 3673 84 9226 73 9942 7 21684 75 4405 87 2948 79 11364 27 997 91 9711 98 7449 82 4218 17 4189 94 4501 88 6375 18 8831 47 2009 23 4235 75 4913 77 11522 1 12384 99 16554 97 3232 22 23816 67 1268 69 8583 72 4099 19 28697 65 7950 38 1898 98 12609 83 652 33 3014 26 4435 15 4496 77 8099 39 5850 10 7709 21 8018 58 4463 1 2758 18 29151 3 2609 -1 -1
65 380 90 3001 15 375 88 1876 17 176 39 531 56 10381 52 5556 21 13000 64 14188 97 5472 8 2140 86 8715 92 3554 8 1085 55 2868 56 1711 54 20 73 639 56 23107 81 9541 26 7693 82 171 11 1911 86 2323 65 768 10 6812 29 7397 5 8737 73 2819 97 1623 22 6546 66 4121 82 21780 20 1148 38 1121 22 519 21 10511 88 6214 98 4586 91 7798 13 1354 27 4874 47 20405 84 1377 6 2423 21 2947 75 8709 9 8538 91 1477 38 24205 92 667 85 2373 69 11588 12 3747 36 3062 55 656 3 1345 42 211 51 16739 18 2497 98 631 31 2740 75 25 78 5806 94 13231 60 5445 63 2810 31 7434 76 2094 2 28920 22 16612 37 9112 23 14680 2 11108 67 3564 14 4821 68 13644 63 6667 54 11429 58 4584 24 1109 77 4743 70 3527 15 1138 4 2653 29 7897 58 3150 47 2780 2 4203 73 10048 95 850 62 9418 51 1182 93 2595 37 937 36 1956 96 5801 21 16735 69 6043 49 5322 97 2387 -1 -1
66 5603 68 6834 39 9624 61 204 62 1766 96 640 52 1253 24 21496 15 1677 42 1552 8 4821 97 1012 3 2582 14 6619 79 8741 20 2962 44 2913 7 4088 57 1205 71 12780 58 9290 93 3572 73 5518 21 2198 76 22932 24 2727 50 2429 29 20079 35 11536 99 3792 17 6673 39 12142 79 2513 56 6418 2 4978 47 381 73 804 92 5643 99 3000 70 17829 3 3344 49 3718 72 20686 37 5580 46 2993 98 4590 31 1222 35 1389 93 4018 7 5342 21 743 6 3373 10 5751 46 4376 36 4459 75 13193 80 260 16 1409 71 6345 77 4497 78 5162 88 4396 97 3919 18 7251 82 5797 98 5719 26 7131 74 4618 13 4538 40 290 16 220 26 8345 89 2507 34 2675 29 1984 38 6984 72 20447 64 635 33 7841 64 11112 22 1119 73 2494 54 17791 65 2572 9 837 93 7049 65 741 47 2479 27 8989 42 1282 23 257 58 3332 72 1208 56 1839 90 1985 8 4556 24 14141 11 8264 22 8332 43 3533 9 24249 15 104 71 12606 13 1676 -1 -1
67 1509 70 9860 17 5860 1 9013 52 3064 39 8938 29 2589 62 5399 19 6514 11 2337 29 6158 45 4558 38 706 86 505 81 12143 18 17422 5 5449 11 6996 34 118 47 892 1 4935 40 9112 43 1108 27 4742 12 2482 89 444 79 431 59 5672 95 3410 18 5451 44 4636 90 1484 95 2844 86 3631 67 6047 84 1580 67 3669 10 7525 26 5494 61 1152 49 2222 32 7421 12 755 76 14908 59 5684 30 7091 60 203 66 10485 22 8010 14 16867 28 3441 39 856 59 15435 43 2421 1 2748 81 3147 59 2798 92 6587 31 25383 53 3317 24 27522 42 23497 67 2836 40 3839 54 2014 28 2791 39 2975 70 5349 80 5093 70 16878 21 788 39 379 23 4435 5 6289 70 1594 16 2081 31 51 20 2257 18 2277 38 2051 19 3815 77 5265 13 8926 0 4192 31 12621 49 1692 4 6528 88 1147 78 9629 26 7758 70 1331 78 2279 7 5593 46 11462 68 9212 58 13869 6 7477 38 4168 52 2399 54 14157 12 3704 9 1755 11 5404 69 2559 15 2601 14 2079 -1 -1
68 2732 57 2268 65 15303 25 23134 26 503 29 4608 81 2379 34 1552 66 7383 70 1084 56 7263 40 1416 14 2495 9 2906 36 10664 46 5044 8 2087 30 3707 18 2938 47 5784 52 10592 50 16968 60 1720 88 6694 85 16108 45 25879 98 11454 39 603 85 1870 61 13796 30 6034 98 2414 17 14564 88 11059 69 8917 42 3316 99 243 25 3994 32 3691 17 7873 24 9172 54 8466 94 106 13 1725 53 740 60 4896 72 353 45 2542 95 7020 25 4505 19 3781 15 3892 10 2757 7 18764 13 18945 58 2978 91 3700 72 4184 88 3919 94 925 57 25964 14 8900 11 456 25 14033 78 5224 69 9265 81 5747 47 2248 4 12251 12 4338 90 3055 16 2570 99 9381 75 1308 15 15066 49 781 5 5296 58 57 24 1820 0 8170 32 324 31 4887 71 5270 41 2922 27 4926 68 9896 85 347 64 1670 18 453 5 5075 71 1351 4 2366 91 1824 85 1233 48 6862 66 1880 73 993 37 7935 97 4559 58 2142 83 164 -1 -1
69 14697 77 19125 42 2059 99 1645 98 17507 79 4677 66 1760 38 3956 80 12766 61 5715 72 5033 73 4323 83 1331 47 4683 18 7605 88 4175 31 3044 79 1847 11 1741 19 1433 88 3242 83 2675 35 1660 7 133 40 1365 54 250 57 3331 12 10631 57 734 59 9735 0 11079 63 9396 91 1191 18 4937 23 15 40 5708 42 668 65 1077 76 7940 13 1412 35 720 74 3268 19 633 88 2549 24 6686 37 3072 61 24298 45 5141 34 14462 54 1005 21 11923 24 1616 52 328 78 7454 0 9198 12 3482 23 1250 83 2711 33 5985 94 14630 88 395 0 3075 47 15630 23 6166 78 6428 83 12 79 2536 96 2532 0 6646 3 3047 63 1608 44 13756 77 4301 12 2135 82 1080 39 1245 70 2956 97 14133 16 9777 86 16816 3 960 89 4625 29 142 85 5399 88 3799 0 7039 29 4664 82 10142 78 15267 71 1762 58 5852 59 7115 76 228 82 1498 59 46 16 368 32 7228 14 7044 52 386 1 19846 26 4921 80 1698 78 11537 6 12969 99 10727 1 4526 59 54 10 900 82 6470 -1 -1
70 666 4 619 52 6388 17 3982 11 1309 55 28563 72 7378 44 5404 15 5974 44 8803 30 3741 14 1175 45 10420 94 15675 2 1634 64 16247 24 4680 13 1483 53 12244 14 16967 44 8186 76 18151 32 695 13 11710 44 1988 75 8990 7 3229 91 1442 18 2924 61 130 75 5455 84 7741 50 10713 11 8693 31 353 72 2173 96 13352 44 2079 7 562 1 45 3 7347 89 290 8 1632 86 1573 91 1191 76 3524 87 19763 82 4797 16 9172 79 15652 91 2036 94 4092 35 2163 28 11204 23 8744 64 772 28 1795 20 5165 29 24177 90 2411 13 2193 99 1528 28 5444 71 2119 35 8223 98 6589 15 11102 73 10957 9 8287 97 10639 11 9102 83 6248 85 6368 21 11174 99 14146 58 2740 50 21614 41 2116 2 2623 37 2075 92 11541 57 10123 5 2962 3 19060 21 271 83 3033 26 998 -1 -1
71 7483 11 4305 95 4573 54 10777 38 5792 99 2983 14 1009 57 8038 55 2213 39 1963 81 4892 40 7609 93 8104 17 4729 40 407 71 9093 14 9270 65 10835 56 5642 95 877 30 888 82 3072 69 14486 60 255 57 1607 52 574 16 380 30 12143 69 9989 22 1018 20 1295 39 14496 65 2165 60 10327 74 7817 10 2495 49 4309 0 4349 19 3688 57 2361 64 5251 8 4309 45 4843 23 6259 29 20243 86 3769 39 7425 31 1027 68 609 50 792 54 20681 24 2372 67 1946 38 2127 12 12407 69 3087 76 3913 95 7060 46 4436 84 5 31 9376 74 2205 49 381 22 2743 21 3943 25 4269 86 1626 63 9965 76 7952 58 20685 47 14075 69 22137 49 7429 44 14106 31 1230 61 12927 93 86 12 1236 64 1540 13 2952 49 7278 3 4847 1 388 65 1046 67 5718 50 1808 16 12338 58 7471 28 12020 54 1642 61 2752 59 10598 20 4819 72 3579 80 5726 24 12391 14 1160 12 2076 74 20138 14 2853 94 5603 41 606 -1 -1
72 5932 80 11251 49 10861 41 13864 36 1139 22 11758 57 21498 7 326 26 4700 80 44207 39 3074 99 2840 78 9000 38 1467 3 8116 67 2254 95 2433 14 5466 72 9179 66 11719 70 9241 11 197 25 13676 43 1772 15 399 65 4987 23 4326 84 556 31 4 29 8862 62 7705 68 1030 2 78 40 2188 7 17363 15 9798 92 992 28 2209 71 6072 78 665 2 1362 97 3499 99 2161 6 13789 37 120 2 16004 14 2700 18 2212 39 25646 15 17221 96 12945 35 978 78 1314 25 76 39 1400 71 1969 47 9942 27 247 28 11081 37 5168 2 1640 63 270 28 8168 50 1090 36 9181 20 7677 26 7348 52 4212 61 2358 14 5943 56 8311 66 23395 30 2016 61 6480 4 119 93 17570 17 7617 5 891 94 942 96 30629 48 2782 2 6583 37 18674 79 4147 32 2701 8 3114 99 2186 -1 -1
73 2028 38 2991 12 1111 96 8594 30 8683 5 28552 61 5542 7 6280 50 1133 40 3221 39 17706 89 2713 26 4268 8 3523 10 3638 95 1551 14 6070 91 12461 46 26612 89 4274 42 13116 89 15057 75 9340 25 2860 24 11621 31 1284 42 5010 58 1068 42 1761 54 8880 81 7440 46 3117 34 9861 93 16544 13 2988 57 468 62 4589 68 498 76 7848 29 2438 67 12261 4 1844 91 9163 48 4222 33 2401 89 7433 19 4084 18 2137 82 1120 19 9446 38 250 14 8753 76 4719 21 4285 25 4971 11 7476 75 3084 26 4267 50 4985 96 2517 39 3132 88 4622 23 7124 14 1793 87 3512 29 1272 41 2145 49 10620 97 5137 28 10796 68 23644 24 701 94 2065 97 1115 41 7792 40 15957 9 7310 73 4790 44 7155 18 2702 6 4815 97 12621 7 4106 83 2025 94 5643 33 3944 3 190 83 12791 10 16408 71 9312 83 9603 36 1245 22 7870 48 1799 2 912 -1 -1
74 296 36 409 87 4863 39 975 30 8281 51 24344 21 4365 79 3977 35 181 38 13786 22 6920 82 12843 86 5866 7 8672 54 459 48 4537 62 4277 42 5887 43 7814 49 11502 47 2945 64 11871 55 3294 21 1708 4 2501 5 2137 94 6225 12 733 3 3110 30 4915 87 10491 36 490 62 1830 44 9821 12 5580 70 6262 22 1611 79 1103 15 3020 28 1765 25 2056 65 7859 27 18423 95 12959 87 4624 75 31189 16 13178 34 3339 91 7885 27 2976 14 8848 11 8374 6 9073 74 3237 49 2544 68 8266 51 9667 34 941 27 1811 32 1018 48 2812 91 11498 0 28672 13 2657 18 2585 64 8733 7 1940 90 314 98 8785 29 723 54 4302 77 2512 19 7199 51 10319 64 3064 23 5375 51 8553 32 14667 83 7783 11 857 26 12137 47 3551 44 9020 29 15234 36 5249 60 5940 87 10876 60 891 34 7457 15 5351 12 302 46 1829 38 2699 81 101 70 214 94 2849 54 1584 3 836 79 3181 -1 -1
75 281 74 7497 87 4704 64 1010 78 3172 19 6108 84 9872 14 2204 96 8527 78 6290 3 4627 84 8184 1 9446 77 8702 58 7147 93 2366 67 7146 83 5173 94 9813 51 8860 55 5919 40 1439 44 1274 54 1337 18 9900 12 932 57 208 64 928 34 6265 52 8410 14 10019 64 13636 58 5582 62 14889 80 19235 13 2596 30 28309 47 9746 45 22583 48 7161 32 4888 30 1771 0 357 36 6279 77 5716 46 3602 47 6070 3 404 48 9338 51 6967 26 22743 71 10018 18 13616 77 6015 14 1281 81 7804 40 8917 77 1531 75 7336 4 493 35 6115 13 2829 0 13120 64 2601 27 2227 58 3348 10 11096 22 2740 25 8315 15 18959 35 2637 67 4238 57 81 33 10840 21 9294 99 1787 75 2423 40 7225 0 7809 39 3657 86 8489 13 491 52 1709 48 15423 77 961 35 21010 27 2822 -1 -1
76 5302 18 66 87 2318 15 4604 24 3574 48 15064 7 448 16 2967 34 1443 66 2290 39 5720 18 1987 73 2710 17 4093 19 10885 7 1759 3 13836 49 4682 61 1991 21 1504 73 1768 13 3429 0 7149 42 1380 60 22218 17 896 23 1561 68 1999 7 4592 80 11584 65 2996 83 8921 61 14680 40 2283 96 623 67 164 83 5649 88 2380 62 7067 23 2588 34 5098 85 8888 77 24336 25 13422 64 2408 88 16469 57 1976 59 1780 62 935 68 6212 33 12626 23 2738 75 289 41 10003 24 2284 83 7604 43 11893 96 2104 91 1807 84 3443 25 3665 1 6897 5 2917 63 1517 17 9898 27 1069 14 3023 94 1821 73 1309 88 7371 5 1747 90 2414 83 8642 42 3109 91 2270 45 7086 1 4770 46 11023 26 8002 11 4838 49 3881 8 4430 95 4528 84 5410 22 1070 26 9736 34 9731 24 1033 14 2156 9 3124 46 6244 13 308 68 51 82 2734 28 6738 8 20638 94 220 33 6363 62 20110 77 752 11 1003 14 1698 59 22515 67 3865 10 2360 87 1842 33 219 17 889 40 6510 50 4005 63 9233 68 4171 73 726 -1 -1
77 155 56 1277 67 4714 12 416 17 1047 74 8919 31 3322 68 2257 9 730 22 1029 4 2795 69 7014 8 9374 52 3601 74 6089 21 6597 34 4948 55 323 42 10732 57 2047 47 1437 7 1349 44 843 83 280 62 4840 22 1452 28 2259 55 764 69 4720 54 2795 7 654 88 245 10 8891 36 5120 4 913 87 12900 5 5079 22 4735 87 6561 17 5754 88 8477 70 4335 19 8981 83 2479 13 6310 36 4174 20 583 18 5414 70 3920 9 5528 78 325 51 4366 29 678 22 800 79 502 36 15486 73 3318 89 8954 35 1019 60 34798 20 11558 93 7372 24 9275 61 10005 53 2341 98 934 70 11000 64 1136 95 1475 90 360 40 2775 80 3169 88 7565 54 4472 22 24208 71 5170 78 2720 56 14342 27 29838 43 14358 60 935 3 7936 82 13710 27 23149 23 25057 89 557 22 5417 4 497 39 8951 43 5866 97 3033 65 3934 43 3728 56 2552 6 1178 55 10345 97 17026 76 2086 29 1141 0 14641 13 1185 47 1611 -1 -1
78 1092 37 3552 40 2447 39 5186 15 4926 17 5384 90 6166 30 10359 37 3259 8 3297 91 15353 53 18522 10 9267 34 4806 45 17582 32 8561 90 387 5 7045 28 19134 65 10487 13 2645 82 1740 94 4210 56 20070 96 37514 58 384 90 4916 48 2534 43 4575 44 1946 45 120 61 5614 82 5151 76 4644 69 263 4 8755 15 751 30 3493 90 3817 62 12765 84 1104 92 983 3 24912 82 5486 48 2538 4 8300 72 3559 85 2634 32 771 18 3849 10 60 65 15678 7 16039 31 621 96 343 51 4817 41 11532 67 6966 91 5076 30 1583 21 15245 6 9804 91 2577 37 716 99 13405 94 4199 29 15167 39 4897 13 2780 81 3382 19 6444 75 120 5 4786 12 8541 45 7725 83 518 24 1864 12 1041 61 4793 23 3358 84 5097 94 5930 78 5979 65 10909 90 7773 2 15563 66 102 57 6625 61 846 89 10398 -1 -1
79 1369 56 5941 49 9774 8 4705 39 7578 0 1985 7 1429 0 12050 51 38420 50 1763 70 5071 96 5217 73 869 64 4285 74 3114 99 15869 86 1123 37 7476 21 15431 41 6473 94 982 59 3934 48 173 88 223 95 661 73 8109 47 7252 31 13524 9 3825 80 413 86 684 48 4134 76 1203 23 13228 84 4337 56 9729 73 6802 59 6212 44 2663 5 10363 55 27002 83 1942 60 11294 86 3930 54 2112 4 4578 28 11607 89 8446 96 16391 17 3987 49 651 68 3921 42 32 11 987 49 6484 60 1632 78 2542 81 15211 76 2889 27 11700 90 4646 59 5008 51 1184 3 1263 1 3587 48 2366 90 7290 71 2693 75 17621 5 3273 45 1187 92 15594 69 4058 74 6816 65 2530 39 3907 0 3430 13 120 23 4340 65 3082 42 469 75 5939 36 9149 11 3296 43 3276 12 1172 8 696 52 5317 43 2144 52 1693 12 9897 72 1072 89 1560 91 8238 52 7249 44 227 91 7325 41 4679 92 1848 54 2326 24 2545 85 1957 79 12822 5 8550 87 969 70 3169 15 222 2 869 48 851 -1 -1
80 5935 16 18683 57 3975 70 22202 92 842 55 4805 3 684 69 3774 70 8772 40 1446 26 5277 14 2249 50 4522 14 2224 36 4862 28 571 6 5847 72 4227 97 10055 13 2526 29 1210 27 2906 43 1041 8 2238 47 8298 31 12835 72 2540 24 482 13 138 8 10495 48 716 53 1077 88 10319 64 1651 48 6772 30 8914 81 7835 44 3161 48 2560 29 5230 99 20285 29 4646 33 7996 66 1425 5 2119 85 3959 66 1430 84 1158 27 4834 70 1328 65 2216 74 2368 22 2471 64 1343 46 11124 96 3871 70 1811 8 6810 41 2018 50 14416 82 5004 81 12578 9 1768 89 1298 33 6610 26 6061 87 7404 2 14515 33 3274 55 340 47 3324 23 8819 48 2974 69 9073 10 243 39 608 17 4550 94 163 89 16520 26 446 56 4982 50 2277 14 2806 21 811 33 6803 30 9609 15 8913 11 14221 53 10685 2 606 20 8330 79 9926 11 1696 6 6455 97 991 69 720 45 6505 79 6786 35 96 50 1634 61 3336 91 7188 75 13336 30 11951 80 1147 7 23637 62 18226 50 2049 -1 -1
81 24931 63 590 44 6652 0 834 38 3573 53 5478 2 3834 90 5243 42 1509 86 5549 47 1815 41 1091 62 10904 72 7862 95 1056 41 1994 14 334 59 1502 46 728 39 51 61 253 17 1316 52 1762 74 2153 95 8548 49 6671 29 7479 92 6425 7 7003 64 677 26 978 41 5964 16 14724 2 1095 78 6769 48 12542 16 7713 29 1893 4 23992 93 2328 56 999 37 2353 84 721 58 12775 90 368 59 7946 88 2068 50 2716 57 2687 53 1942 12 483 4 7851 56 3913 69 19533 91 3419 34 8919 8 3524 23 3476 31 78 44 941 99 20207 74 10293 56 23876 71 908 62 13566 20 4521 87 476 86 776 90 7445 10 7143 9 1466 3 8974 71 11377 26 23 64 4505 1 22692 75 569 31 4830 27 547 55 3553 22 15173 94 15514 86 1732 89 946 36 12390 97 6523 20 8509 57 11516 15 4294 84 4175 52 1370 47 1553 9 4039 79 2953 24 4990 49 5768 1 6496 81 4497 64 9600 22 7579 56 9709 59 2356 10 47 95 1314 52 6033 -1 -1
82 4296 94 352 91 3539 31 8307 40 7997 96 2357 31 508 9 18482 45 14342 24 25698 16 854 32 3133 76 14682 90 2594 66 4925 44 1989 24 2908 82 11601 18 138 10 12919 32 841 89 2686 60 1895 27 14371 10 651 1 4008 42 17626 96 913 11 1837 54 2651 43 2563 30 12566 68 289 62 2693 27 8180 76 11472 72 4771 94 3882 43 20392 27 8018 89 4439 92 10514 9 6923 19 2372 57 10309 34 2148 65 5044 36 3258 6 9715 60 5199 36 2455 46 7792 84 6492 36 1673 63 399 25 1161 51 7273 14 1999 85 4423 25 2579 70 244 26 1873 2 7795 9 1890 25 2795 95 2876 35 7066 60 1578 46 6851 75 5758 67 147 51 8937 55 2535 49 9824 16 9379 66 8510 92 657 33 2814 93 6065 65 2399 24 915 43 1175 94 1398 49 5012 24 3545 7 18911 27 7159 64 9060 36 6234 77 14577 24 1347 94 3350 86 1083 19 8917 66 15492 85 3169 30 833 5 1633 37 271 39 4548 86 2938 19 9107 98 7665 21 9083 59 4429 -1 -1
83 15170 82 4625 36 537 93 3015 96 635 15 23839 41 4408 39 16084 74 36 10 12003 43 472 83 880 60 325 3 5638 97 13683 4 1893 69 2657 51 2499 57 19600 67 10843 95 697 17 4548 70 7678 79 6815 96 271 7 4984 22 7469 60 3261 46 6007 45 572 11 2575 30 7149 57 4377 32 4759 90 183 55 8861 26 10900 28 12845 89 1596 66 1437 6 5353 11 15546 37 3449 88 4831 9 4742 2 1862 4 9205 55 11232 58 14153 26 14630 65 9712 27 6934 85 14731 92 1394 56 1574 39 3307 63 1818 79 1394 46 20844 40 4217 59 131 58 21490 77 1892 24 13142 23 3770 41 9856 66 1397 31 84 25 15715 23 9290 93 21792 68 2741 17 1615 1 12420 11 14080 96 1383 92 882 29 2244 73 676 99 8890 59 2049 36 6630 12 745 31 32691 11 4241 94 3484 57 8552 -1 -1
84 786 23 41846 80 5425 35 19563 9 5019 36 474 31 1015 60 8048 94 472 26 787 41 404 19 1831 9 2644 62 6121 13 10441 83 513 6 1713 40 5522 88 3365 89 1758 75 14537 44 1497 81 2836 92 3509 49 8260 26 2186 9 1791 37 2055 19 8400 27 12110 79 13909 14 160 59 16070 60 8067 95 969 15 2112 23 1964 5 915 59 816 31 4979 58 12164 82 7843 22 430 99 393 3 3873 29 11324 44 454 92 3955 65 7719 6 5085 35 2711 89 8169 71 29298 25 6764 32 3289 25 11989 4 5225 81 902 45 2997 17 1588 24 4106 67 3132 77 1065 70 6122 59 3433 7 16955 14 243 38 16943 97 5142 47 19131 16 2921 92 5568 83 4251 79 5185 4 3173 99 2930 13 3405 10 2653 9 1117 49 3494 14 4387 58 1859 62 4978 37 7112 79 4228 13 10541 36 12725 2 3543 81 2374 47 13513 13 3828 4 3660 66 7136 29 2476 98 1031 49 14017 17 3977 58 1232 21 280 66 7260 5 6307 -1 -1
85 4294 82 10954 98 3505 91 14462 7 3831 85 1223 6 1284 71 4714 77 7972 79 2023 37 15646 54 7515 55 13478 46 8572 14 2355 22 859 98 3197 5 7242 54 1272 61 7069 92 731 9 440 90 15762 48 18269 8 19829 54 6339 22 3055 38 9077 74 3994 63 2656 89 1578 86 9394 60 7468 87 6282 16 573 7 323 6 5354 96 6951 36 19182 61 1446 59 3816 24 7742 90 26340 54 5908 72 19640 80 3135 72 3685 0 3513 22 608 86 305 78 3280 4 2967 10 1538 67 41 40 1511 6 22179 3 19198 61 2248 9 961 8 1978 62 9872 28 1564 33 17934 50 4459 35 8186 49 5457 34 5321 65 1162 53 4112 58 274 20 12655 83 4449 89 800 56 4973 4 7573 71 5998 92 34837 47 41 77 5769 32 342 98 7462 62 8278 70 14754 54 752 81 3334 4 3057 96 9151 52 70 19 512 96 6755 32 3041 8 3075 60 3714 1 4202 -1 -1
86 15368 99 1625 90 1023 19 15091 58 723 74 8644 44 1841 4 2852 9 48 5 5221 48 2265 80 5564 50 4912 21 457 59 6367 50 2043 59 4486 41 631 31 5632 1 2494 4 7201 67 7714 18 21523 98 7725 26 555 69 2270 61 7326 75 483 4 3071 73 1677 46 1577 15 2153 74 11202 53 19286 20 4162 47 8979 80 5255 58 4844 64 3190 94 3505 31 1646 86 19240 67 2288 31 3918 24 931 82 268 98 1553 59 13874 30 1446 0 10096 35 9558 10 29047 85 17493 74 7663 58 5035 91 11238 37 9542 74 9285 16 1493 40 1751 4 4804 26 4772 70 6543 11 2137 94 3040 74 114 7 389 15 30050 69 727 77 11016 70 17926 83 1391 95 7022 41 23019 46 2179 85 10071 44 18875 76 1702 80 22666 16 7511 63 9977 40 7133 60 264 17 1595 57 486 82 10444 99 1637 87 3199 36 5113 46 1066 -1 -1
87 765 37 31 77 9232 1 7184 27 867 96 3875 63 1349 75 872 6 639 20 947 68 5018 84 694 77 10615 81 118 37 9898 85 7043 28 377 54 6951 41 11820 19 2979 98 5470 90 59 81 3011 35 4793 20 1836 0 4007 71 10619 77 19395 23 10547 87 8385 67 4724 85 1531 32 3713 70 2915 79 9312 23 2497 2 9362 40 3450 35 7835 69 1884 48 4651 68 1032 67 1734 98 247 61 3898 33 7591 93 16561 73 415 19 5535 63 13864 85 28798 43 4475 67 6021 38 177 85 6089 38 6756 24 7506 90 4224 50 34316 32 1267 28 15220 53 5975 30 4511 96 12750 24 1397 87 1895 18 6143 76 1380 52 22575 93 14216 59 8539 14 2575 86 3757 55 11268 1 3260 85 6746 73 4643 67 6040 2 2417 19 15013 76 3668 55 1829 59 9736 11 2195 5 7065 8 5550 23 5574 75 18012 92 1202 98 8987 41 1909 93 13459 -1 -1
88 3867 4 20384 27 753 52 133 73 5638 43 549 0 511 66 4025 52 7395 38 4461 48 9330 11 450 20 3524 41 187 29 5629 46 2357 64 8053 85 4791 76 5626 54 3279 74 947 2 7999 66 1015 78 12198 28 12000 72 2298 39 3015 60 1279 94 685 88 1356 24 6564 62 824 38 9136 71 11740 80 5694 75 8580 23 3487 63 18088 91 4816 2 9393 32 5498 90 5935 95 15541 27 7926 94 3357 35 13603 44 9171 52 26391 45 3467 66 8206 39 3614 9 1738 41 9066 16 12583 1 575 98 12908 32 873 48 2846 10 15133 72 2920 5 5076 67 3043 61 5907 56 15402 24 3630 76 7653 26 1588 97 31378 76 1653 58 6453 42 9185 82 7229 87 267 31 1062 70 6900 77 8965 56 737 77 3200 84 6394 65 9395 83 8628 45 19326 71 8464 80 13552 20 14476 34 2412 41 12864 63 506 -1 -1
89 10084 77 4535 7 16635 22 11815 68 16414 55 5508 28 5395 15 1279 29 16993 47 6545 28 2644 55 2125 82 2024 2 2568 27 11117 88 4186 2 7599 35 18898 61 6601 23 11385 15 9387 22 9226 0 100 46 2702 78 4070 84 1004 18 770 71 11884 42 427 70 519 25 7140 13 3781 51 115 0 2905 5 4094 74 2491 99 3189 24 5390 89 16967 61 5086 34 18772 94 1584 97 16877 86 20337 35 7183 66 13015 65 3249 1 3544 67 311 61 2384 79 203 86 3402 18 49 14 2652 93 4670 65 20404 21 24261 55 6457 35 2589 91 4839 13 9727 81 10523 58 2381 6 10860 75 5844 59 14825 83 2949 52 2684 56 10948 12 4553 3 2971 58 2227 45 3660 14 5996 2 9622 4 7466 79 10882 99 1015 69 424 67 11687 50 9006 74 4839 36 5637 97 7946 82 3558 84 10588 56 1237 -1 -1
90 426 50 3705 85 3829 75 646 22 14284 47 2292 64 3325 75 1239 92 7471 29 985 87 670 7 14029 69 4026 63 665 82 1756 3 5986 83 4585 38 3540 94 3757 20 13431 93 4025 6 8163 90 513 28 5379 67 13579 33 16754 78 10041 30 383 34 9974 16 8788 61 3463 32 1224 26 5750 66 1611 88 9502 49 4903 37 2886 86 1020 45 9784 81 229 98 5496 87 2823 17 15 81 165 35 14001 23 2642 85 2681 59 280 99 2869 80 5345 68 1148 13 2324 37 5074 50 4061 64 7753 5 3599 66 5427 31 6397 45 4623 22 43320 72 8751 59 4132 8 9898 50 1885 53 1082 17 50 21 3051 60 5453 15 20328 48 3840 24 4296 84 1882 96 28972 27 2183 79 1312 59 12642 24 8301 33 2427 15 1645 99 2640 88 10370 33 1418 71 1814 72 5332 46 1000 13 4659 68 4067 24 1950 71 5956 72 1831 56 970 63 2265 97 3910 28 5928 72 2123 49 1216 7 2598 69 4221 25 30259 55 206 46 203 27 3546 17 1345 4 2813 45 4231 4 6637 48 3902 99 2717 -1 -1
91 4694 55 2516 0 22522 27 292 49 5572 26 5924 50 11793 62 5499 58 7673 12 1761 56 7053 63 96 83 4465 86 1482 87 10538 2 665 31 3516 69 7371 52 1802 3 17192 37 1334 25 17838 42 9113 64 6141 35 11344 91 6520 27 2793 8 40406 48 9637 16 446 46 632 71 3919 45 5472 19 1274 31 363 96 6481 78 2036 6 3953 79 5802 45 5890 24 100 39 702 76 1632 6 1877 50 4584 19 6515 15 3170 30 15716 43 10364 61 4325 36 5897 34 2712 53 2613 61 157 91 2718 52 7800 81 6886 19 12654 17 318 9 3688 35 6344 53 1256 15 1826 27 9497 43 379 32 1729 84 4578 5 5025 27 3998 7 1406 53 2193 8 4537 70 1185 67 17680 21 28865 54 1348 81 16478 26 7443 90 1085 62 3133 53 5635 43 2163 61 708 16 929 37 479 71 251 1 2274 82 278 47 2862 39 6718 66 5802 94 3929 16 12136 39 7823 13 11628 37 1617 27 877 52 753 28 34384 12 14244 -1 -1
92 1076 96 4660 34 1431 85 16218 9 4738 90 2474 43 2284 83 6364 46 5721 26 25353 0 4987 74 8726 45 8600 65 1996 1 10162 76 2881 51 491 83 10864 11 5622 56 3003 86 7285 4 2125 85 1194 83 7916 30 4038 55 14334 6 10342 8 1246 86 14744 78 7952 37 8382 97 5542 14 3123 87 60 17 626 25 11992 51 3188 62 28351 14 1648 50 2354 8 3683 23 3999 39 12897 70 12115 39 7616 7 510 98 4923 29 12604 14 3307 35 5486 0 5707 9 2881 59 236 13 3521 38 6659 82 9196 67 16373 43 658 45 364 65 4795 14 5573 5 14953 60 5402 7 1609 40 14970 2 7268 34 4407 49 11627 55 6379 30 1278 84 24886 30 3653 70 363 10 17990 63 5284 70 9538 76 3192 78 7020 42 3987 9 2263 59 134 85 2954 89 39855 6 11598 30 3019 77 1124 94 466 -1 -1
93 3166 34 3260 12 10441 94 1777 15 1945 11 2092 64 2415 70 314 29 3340 26 1513 58 5012 16 11673 34 2499 66 845 6 7745 77 15469 66 26332 87 14782 1 3720 78 1747 89 9214 36 685 18 2885 7 21523 70 3559 65 4134 46 544 89 669 51 18813 18 2729 34 6652 68 12768 38 7918 28 9860 50 2010 63 6881 45 1391 21 3741 85 1565 45 1239 50 1852 73 3154 45 2471 74 9425 68 895 31 70 43 6105 30 1070 80 852 50 600 9 1384 43 3573 29 3085 68 705 47 906 36 7567 43 3661 82 4844 39 6256 19 6155 44 780 98 1071 44 7037 76 7092 95 6521 12 14471 77 3028 96 6806 51 1591 71 5521 87 10317 92 10480 51 1428 38 671 67 1939 65 724 46 2881 4 4665 26 4328 80 551 67 2964 81 1953 53 1360 2 2477 62 768 76 5643 98 5035 73 4388 8 2721 32 6184 45 7070 89 6297 67 1723 44 4473 52 20646 86 2768 9 1400 0 17747 26 2746 67 3054 58 1207 72 10796 63 4593 2 6937 16 5696 90 5433 33 21172 62 18907 34 4218 97 7054 59 3122 28 4403 -1 -1
94 4325 98 2219 32 516 18 1281 12 2179 92 4534 99 6143 31 11938 48 3121 33 3829 4 13586 71 781 14 2198 22 11385 32 8236 30 5028 20 3251 24 13010 51 5438 56 5087 35 6381 78 5654 49 2235 87 3516 97 1069 82 17355 81 9493 70 1113 74 6698 38 550 67 24536 12 44372 59 4185 32 685 65 487 48 1447 61 4171 81 5845 66 14827 37 375 0 6502 3 7007 23 1859 32 3355 59 3243 8 457 37 11755 88 1530 32 16543 64 22563 31 16310 50 3455 35 4624 47 5196 81 3722 24 4517 29 1450 82 3657 10 13390 59 5799 12 2238 34 15612 27 1469 12 9118 41 8322 39 21172 61 15517 42 3087 74 5057 19 2263 11 4606 46 2983 40 1329 76 3048 96 104 30 13082 33 37 76 13014 3 17012 67 1861 85 1123 68 23427 2 43 76 3510 20 12960 -1 -1
95 1893 29 8534 47 46 48 205 36 3250 62 73 91 4504 35 14144 0 318 1 7535 43 1023 53 5631 16 29293 17 9748 4 6148 52 8822 32 5356 25 17567 99 4280 27 11093 62 2267 12 117 94 2165 67 3691 26 23675 1 4701 89 5672 78 1308 71 5838 91 7394 47 2253 86 1844 24 2147 31 11266 43 15911 71 26233 98 10570 22 13186 6 4 36 13359 47 19696 88 2416 66 4234 26 7734 34 18017 41 4708 59 4390 8 13827 22 7498 87 15467 54 22282 16 4664 77 1464 3 6365 6 6547 37 7464 72 10849 83 1149 2 3985 68 4797 22 4314 73 12496 86 773 83 6016 9 6743 61 9196 64 52193 85 9795 94 6611 91 5422 33 13546 78 2329 98 1912 -1 -1
96 1843 73 699 76 9712 87 2053 18 306 63 6136 71 6544 87 4558 6 2048 14 984 6 582 66 1676 40 3895 39 1786 2 10584 67 1564 8 12078 15 271 92 2431 61 2290 87 4355 14 85 22 7222 24 9288 99 7790 10 2647 55 11717 65 20975 23 8793 41 857 56 12323 7 5840 25 9470 29 14119 87 6925 19 3522 7 3001 81 1882 72 17206 20 15184 84 3645 28 14492 44 2858 15 4582 6 7463 29 2597 30 830 26 10997 19 7165 0 1867 56 8039 84 3214 16 14741 78 8865 52 19103 91 2295 87 2907 36 4050 18 12 98 425 40 2261 89 1265 20 446 50 16451 41 8982 59 6001 68 5636 57 1429 0 538 64 4733 98 566 41 1522 67 16291 42 554 8 8368 52 1894 4 1875 38 541 78 3264 5 2419 55 868 76 13340 13 3328 81 9204 10 3106 41 5849 13 3809 32 7276 41 8997 46 1821 96 4603 38 2350 19 5456 0 3318 4 5635 42 1456 88 20506 19 1326 47 9071 80 3106 38 10733 14 3677 70 3141 61 5888 -1 -1
97 7969 34 13260 18 3248 17 14388 91 488 79 4252 26 1284 71 14373 68 9893 91 3131 6 1136 38 7949 44 2752 82 1177 96 4871 36 4116 89 21310 63 3730 56 454 91 10929 8 3808 37 3271 4 467 95 405 69 8722 47 12669 31 2550 75 5933 88 4138 94 6393 11 1256 18 1854 20 886 45 7445 11 529 42 12015 71 4533 14 4525 38 7304 59 5106 36 6456 37 2461 41 3468 86 15894 39 661 13 86 97 469 52 19085 30 5829 29 22071 75 6108 25 1944 35 389 50 4354 49 15085 76 5390 18 2704 53 7563 76 2490 42 619 54 11149 71 2409 93 15126 14 5938 66 7601 53 3921 50 670 52 3641 53 3790 34 1816 68 1010 66 4066 51 4098 36 3278 37 3762 76 20024 47 4297 18 9986 26 9468 51 254 34 22956 88 789 85 410 6 2293 75 60 43 11974 16 8658 90 3281 89 2892 53 7634 30 12471 65 4278 94 16346 32 3023 63 18665 40 2964 58 8693 18 2197 40 422 -1 -1
98 4393 18 10434 72 3677 25 713 56 2064 28 3026 56 19346 51 550 14 3462 72 13531 18 1099 19 7186 21 3061 31 7111 26 1306 67 5104 25 6645 51 3462 28 2106 20 13898 22 2496 47 3310 64 8344 68 619 64 4709 72 1674 8 11508 5 6337 32 6504 96 2155 5 3296 73 5469 88 7034 21 6427 43 4271 18 89 66 17605 85 21389 94 3472 42 2571 19 2280 35 13310 53 4465 64 339 6 262 58 2422 11 4117 91 3262 68 521 28 8200 1 6894 42 5989 9 19093 67 4704 7 8094 3 2336 91 282 27 5374 38 2505 33 1871 65 3363 35 8045 87 7253 9 3702 10 2744 47 319 50 7190 47 2122 94 8024 17 4051 4 7993 67 2657 91 6214 23 24673 8 1501 84 14402 98 10488 52 2003 49 6182 5 755 28 549 30 355 88 4634 56 4565 13 39 64 17281 61 2517 20 2652 26 1775 34 3981 56 17691 82 265 52 2246 56 8414 58 3858 17 3958 40 10441 45 12767 64 214 77 580 29 1736 54 2407 59 1409 70 15961 61 6039 32 377 36 523 25 10080 -1 -1
99 15432 87 5756 10 2480 73 62 13 4266 75 6919 4 12351 27 4532 14 5943 95 20623 6 2599 35 9036 87 324 17 11686 41 159 74 3442 35 12314 21 5665 81 1827 31 3147 81 3430 77 6574 54 860 24 1569 10 1704 57 4725 80 5135 97 54697 62 15395 95 584 53 1037 56 23 13 7984 1 13584 0 8736 25 789 57 3791 80 3687 35 6343 43 1030 9 7938 28 4084 2 8424 66 2138 17 17788 13 393 48 6723 65 3620 57 2824 45 24311 72 22313 48 1951 79 4383 51 1209 53 7195 24 5004 68 2906 40 4500 87 32182 91 14112 10 3403 53 929 52 1339 27 2897 1 1134 92 16773 28 8081 2 12423 73 27328 52 923 81 6546 71 4457 20 2513 5 11867 87 9392 78 17650 33 3814 72 3379 50 5753 54 2523 24 4114 78 1995 -1 -1


==> anc/Known-Optima benchmark/long-js-600000-100-10000-2.data <==
103 100
0 3001 33 4982 68 4082 76 21924 74 2842 38 23680 85 6277 91 6694 96 2243 16 1725 1 15608 24 4471 85 11453 3 12317 61 1444 65 9266 78 527 53 390 45 2025 52 12242 61 3892 12 12464 11 15036 71 2077 35 802 31 13 62 23189 33 5958 4 1203 22 1639 3 3042 52 4351 67 13219 59 17913 39 4238 59 686 0 4011 87 3742 95 6600 57 4685 24 500 75 1643 55 5763 13 1966 35 4474 43 5477 55 1425 75 3824 60 2574 51 2566 78 6332 9 15250 10 16928 33 3599 75 3584 36 12989 68 39975 73 1465 24 7641 13 661 2 1116 64 6065 25 706 30 11045 8 2312 86 9519 43 1722 79 263 16 3805 54 9672 91 27525 96 1871 98 28234 52 3829 92 816 32 1063 46 6474 8 244 81 1117 68 6732 24 6205 2 4484 95 1676 44 6564 74 1267 64 17271 22 3256 13 8326 -1 -1
1 14167 33 9175 52 17504 50 2500 35 9065 15 3276 37 5980 93 8263 18 4437 42 2559 74 741 64 5962 94 2524 44 9107 78 3334 56 9801 65 14264 73 3869 53 5905 21 4055 58 3367 18 3215 90 3072 74 2565 27 5449 82 15829 25 10840 89 6233 97 285 15 5405 92 2494 64 10866 72 8152 26 1578 25 9671 17 7387 26 2730 82 17199 4 19085 88 6286 31 721 17 5464 91 7999 51 2191 37 1064 71 657 91 3349 82 463 65 4505 25 150 83 1076 65 4210 19 26076 39 932 23 14730 80 9089 49 1812 97 1786 5 3206 40 10043 94 9375 54 30223 95 1762 59 11218 42 3255 97 489 57 3457 80 12738 31 6001 73 9750 74 5024 58 7967 19 4487 3 6691 22 5985 13 7883 75 786 82 4586 40 2387 92 4065 80 2540 70 11432 51 162 14 20017 43 4321 24 23631 99 4092 -1 -1
2 12871 80 1084 67 9391 40 3247 1 15248 16 7876 96 19763 62 2299 12 9512 86 3293 50 2467 98 5148 55 7669 78 2365 18 2530 84 688 81 12874 32 6162 26 6487 33 955 31 2622 13 3290 53 1989 54 5388 5 4587 15 327 78 18202 21 8608 33 6443 39 23803 74 623 39 8103 53 891 92 587 63 20818 9 2200 54 3255 76 1798 2 50 43 5289 17 3180 14 4000 62 4603 26 5379 31 4747 24 3984 42 291 92 553 87 12779 30 4313 83 1953 11 3642 25 5144 94 1646 85 10879 74 4274 70 492 68 3591 92 2887 6 5390 28 546 75 2199 34 6582 45 4320 9 155 21 4768 48 2478 90 1946 60 6748 6 90 20 4405 65 292 1 619 48 1141 82 2733 23 441 26 3159 98 648 21 1052 76 423 60 9779 7 523 4 4723 49 3500 69 14144 87 4797 97 284 89 2516 54 15723 37 2548 73 11432 63 227 84 3553 12 2200 29 4797 24 13168 42 2135 3 2759 71 10763 54 4420 39 810 31 1218 63 15264 48 9786 23 7942 18 4733 74 534 13 3394 25 8085 55 21340 79 5347 19 3294 42 9429 56 3490 -1 -1
3 11238 33 2898 61 1589 62 5641 0 1497 32 1985 97 62 99 3616 32 4755 21 3373 80 8165 2 4362 98 565 68 3958 82 2363 52 6435 72 10319 85 7294 64 4130 3 7796 87 8425 32 5750 63 8072 42 476 82 8897 66 2498 40 7879 19 25956 73 2222 36 3263 88 2135 37 535 1 338 36 3348 34 8211 65 8000 13 26748 31 2620 43 9518 14 850 15 4383 43 12645 3 7390 52 1088 28 4293 43 8108 2 5659 5 4296 96 3900 9 1589 50 8689 65 4250 9 8128 51 9337 77 813 29 5316 31 400 18 2479 3 1839 50 34082 90 10998 15 149 4 5932 75 2390 24 5374 97 1257 59 4810 37 3549 81 11991 98 32 12 2212 19 22007 45 10196 1 636 14 4700 92 788 56 7322 15 2696 93 5966 73 1392 17 5235 85 2627 19 3748 94 1740 11 7975 96 3611 64 7064 39 6522 33 3539 60 2743 61 18800 84 3028 27 466 44 2196 19 606 6 26512 81 8219 85 9594 77 1323 47 4001 92 6655 -1 -1
4 11993 36 36937 27 9632 46 210 76 1272 22 7934 53 16375 54 3474 77 1507 81 7363 84 559 47 7223 98 20784 75 4043 8 7942 31 3117 62 7118 15 5413 22 4974 77 863 93 22423 2 7797 81 353 88 7341 73 3215 6 307 18 5304 32 623 12 18558 98 11428 16 13268 36 766 52 2225 64 9218 93 4841 56 5927 24 436 53 13350 46 5465 0 5797 24 9 39 917 26 7469 19 11 50 3851 46 5240 31 4008 15 20951 62 17048 25 4044 36 1128 15 106 80 359 17 3185 69 2890 52 2680 14 3210 4 16159 59 2389 56 2919 91 4081 16 1917 73 4251 98 2006 81 27726 97 3702 0 1046 27 4030 98 2067 83 2745 61 4287 80 9685 16 216 44 8127 87 419 8 5211 81 19296 36 11666 33 1000 3 1886 79 10334 72 593 6 7510 20 6089 74 4069 20 12275 5 995 14 1511 8 2583 59 9743 4 1616 16 987 9 17114 66 1331 -1 -1
5 711 63 782 90 7104 7 675 96 9696 11 19670 68 234 98 9164 23 2994 13 79 0 5584 53 8458 1 4575 54 11509 85 8859 43 1160 18 1444 32 630 56 2739 52 8991 84 970 28 2042 95 11189 25 3318 44 14492 91 10035 66 3006 26 1575 15 3090 4 2717 35 4285 13 6838 88 1193 35 8097 25 6184 77 1646 33 16325 17 1597 21 9753 48 22522 16 905 77 1076 49 2686 67 4282 49 2499 20 5373 3 5511 90 4175 57 5943 1 2086 16 3557 44 6325 43 3670 42 323 52 5285 24 8655 72 1745 5 7389 65 4573 95 5069 68 4659 12 2014 58 4350 62 1464 43 11412 25 11255 15 6071 50 2988 66 3508 5 2167 8 2191 99 3060 96 9050 86 279 51 7290 86 8586 84 1176 71 4921 32 593 28 13683 60 22435 97 4404 20 24535 10 7231 84 1182 24 29156 47 15177 86 8960 63 1724 80 7774 75 2859 7 1679 92 14799 1 1564 93 285 92 11900 43 2670 7 3697 64 850 -1 -1
6 8144 20 7492 69 1935 3 14307 43 1647 23 11255 73 1319 20 1496 55 90 79 993 25 21019 93 1453 62 339 41 429 21 1962 45 1322 5 5032 84 8050 37 1646 20 4968 65 6096 50 4159 94 1636 2 5748 6 2690 75 2870 6 260 34 4439 38 1439 70 138 25 2309 54 4783 15 16473 74 2121 97 14292 31 2027 90 2046 41 1489 64 2312 61 30533 49 6086 41 3088 93 11673 58 4930 55 3826 7 5223 95 1717 24 6798 37 3585 70 15993 28 7914 48 9122 12 5314 19 21559 20 6537 38 25150 65 9570 52 1675 47 547 56 5465 38 3321 28 483 77 8119 62 9779 52 5518 6 602 57 2059 46 14776 44 1055 74 2240 68 7689 29 1131 60 9145 53 9543 97 4453 84 672 37 2000 23 2476 12 4860 77 3177 90 5201 31 3343 25 44 43 11710 29 3568 46 1237 57 2137 18 14247 30 1223 75 970 96 385 66 25140 16 1627 64 121 21 8849 88 386 78 3887 63 549 73 1959 97 1159 4 2965 34 32375 69 1084 85 7321 84 1509 -1 -1
7 2175 38 11274 12 22789 42 3551 15 7623 40 3848 13 2421 20 2446 80 2681 99 1791 5 12978 30 25835 23 2419 48 3229 38 3446 85 2080 92 1390 42 1534 0 4027 94 12563 29 483 84 22264 43 5403 49 6323 17 8337 66 954 43 2160 27 5771 85 14064 46 1277 40 818 51 3887 76 668 99 7892 58 2283 71 6170 73 3107 25 6718 26 709 58 1530 91 6614 55 2311 57 1231 5 9115 82 7969 52 2272 28 2150 72 1756 85 1142 19 14536 81 407 30 549 46 809 71 443 11 9438 83 2685 55 1199 77 8702 89 9662 94 6467 3 1255 95 2140 43 4935 22 28443 27 2841 12 1183 35 1431 97 4201 53 7507 32 3591 30 3061 53 8667 40 15043 50 5378 21 5567 23 2075 84 7008 4 1652 12 569 37 183 21 4202 39 3514 40 1891 69 7090 3 9718 75 5819 51 330 82 10448 37 1660 31 4063 55 10807 47 11904 74 349 8 7144 69 5520 37 839 65 2472 76 7899 35 306 78 7686 47 2768 19 7939 3 2673 56 14559 49 1979 11 11010 60 3588 16 431 62 14041 -1 -1
7 8004 64 231 48 4706 66 603 75 6494 77 4174 67 1944 66 2450 15 3498 2 4297 19 10992 67 4394 9 2126 36 18228 72 5876 10 5738 82 3642 26 1309 41 3727 52 12939 35 1374 98 10134 46 25863 73 1210 48 443 54 1898 52 1982 1 17600 76 4396 25 3905 36 306 63 471 58 7197 56 8991 6 2646 73 1946 39 6807 7 5585 99 16776 90 767 93 5351 74 35699 62 13978 41 9796 39 5202 24 9754 51 2394 88 2089 54 1063 94 854 57 16241 61 23083 27 6446 35 5639 75 5021 87 10915 62 9578 42 820 68 3211 25 3436 0 10285 64 1978 67 2968 21 3790 92 1423 3 176 16 2588 92 5067 78 20918 94 4853 31 536 2 5407 5 2395 61 2696 63 6679 34 7334 57 1458 95 4602 1 23532 17 4512 2 7882 17 2548 74 2712 77 1796 37 6734 28 340 4 2238 28 3779 80 4544 9 7502 81 1094 49 3613 74 13764 -1 -1
8 1628 96 6956 62 541 80 3579 2 6396 73 13098 33 854 47 6508 94 3260 59 8491 15 545 65 2254 37 978 48 1460 93 15 33 7299 81 1814 9 1564 16 7062 18 709 58 11873 89 102 70 6289 53 5070 30 20798 32 1612 72 1658 79 3660 73 5473 35 4959 0 117 61 825 33 3977 18 7081 12 954 10 4940 38 1810 60 5660 23 11465 4 4710 50 17808 27 564 54 948 75 2649 35 10711 24 8170 51 1462 80 1897 75 4486 46 358 52 1488 43 5367 0 69 97 13794 2 7231 47 799 59 15203 46 5895 31 4411 96 17903 24 20211 54 7019 30 2238 20 986 4 687 25 12035 20 3467 47 942 44 815 67 12072 15 4402 87 3709 17 1867 25 8496 28 3019 27 3052 91 10414 13 1968 45 1297 48 1690 93 13658 7 2279 26 25375 0 973 71 2009 86 4071 9 7125 19 753 46 4871 54 4576 63 580 81 2894 31 3000 17 9916 8 2242 47 316 65 2716 64 1454 26 1271 3 5027 57 1087 29 2686 62 480 84 7197 19 6367 85 1572 18 3452 57 7946 54 2431 32 6531 52 9618 88 9123 80 8223 10 5079 48 5456 53 15281 48 924 28 3595 -1 -1
9 4228 76 7852 22 5609 75 1874 96 1606 22 10358 78 8492 48 3466 40 2726 88 7594 75 4360 16 5225 21 1854 76 1862 8 4209 67 6239 15 4221 12 15004 48 994 82 3929 72 16660 70 419 30 6393 80 2954 66 1053 29 3661 45 24976 54 1428 8 9266 72 3311 46 1250 63 406 89 1846 56 3962 74 9111 5 7770 72 6946 44 4173 92 166 93 3080 11 12884 68 7000 61 12043 27 2331 24 9577 56 2636 25 4548 91 1432 40 21412 9 2200 70 7102 7 1021 34 7276 79 9985 84 6861 78 1469 25 1171 65 1864 92 2489 95 5580 46 947 2 1735 19 3212 60 4087 69 12516 76 3920 21 266 78 4422 97 2128 83 1330 42 7874 82 7105 40 2559 86 8131 62 2859 8 257 86 439 77 508 75 4233 52 1088 72 3589 2 791 74 16532 51 7426 43 1931 46 1512 71 6823 36 3569 32 1656 61 1642 16 2215 27 3120 81 735 79 7142 59 6856 90 4140 54 5066 61 3968 19 690 46 15503 7 962 96 2506 64 530 75 11898 76 2009 31 8939 84 3324 76 958 69 4626 44 226 7 3062 90 7361 91 5605 30 10872 87 3074 71 5556 92 1372 48 1671 11 18105 -1 -1
10 1045 98 3532 53 1721 0 3501 53 10944 42 5386 8 668 91 2888 50 489 72 7031 85 98 91 4033 41 4701 1 17174 11 27374 28 1237 67 2210 19 6399 32 3594 25 1752 10 4685 85 8394 21 5769 70 1685 30 5258 23 2330 83 1363 6 11655 2 5707 61 20333 84 1811 46 2668 44 11258 9 381 16 1119 66 25892 98 854 82 14 38 1564 51 1192 18 11503 53 2712 79 18680 41 29421 18 8319 86 2166 52 16226 59 18664 80 1149 75 7321 87 2031 17 15727 19 3757 95 1239 68 4715 41 15966 78 2865 38 8493 11 7489 65 196 81 56 13 12653 3 10437 36 13 5 10501 76 12195 10 15429 26 5432 70 3022 17 867 35 15316 27 7055 92 8059 34 2280 81 2114 5 2723 70 4061 25 4747 92 1668 29 47 72 3022 52 2846 75 1506 86 9277 54 18105 15 4400 26 2756 14 6850 77 482 18 11182 24 5071 0 4344 58 1443 4 4238 -1 -1
11 11684 8 4529 93 9810 45 8306 49 129 61 11292 14 5793 90 1738 9 4289 3 5455 92 15282 51 14628 1 18610 82 4801 8 6669 69 6459 82 667 33 4791 29 2139 21 1758 82 6291 85 2899 20 2186 49 4545 63 19145 6 2160 65 4676 48 9837 89 2290 67 6857 85 18895 73 2373 59 6519 8 4194 89 718 78 244 94 22804 52 5044 6 953 95 481 31 8641 37 1886 28 4211 32 10996 86 1319 31 3031 25 10480 75 354 37 264 45 576 1 4341 69 10131 80 7088 49 1369 91 5618 54 1187 32 4659 31 9736 79 7476 45 2150 85 7681 88 10190 30 4769 61 83 47 2745 20 3113 35 21535 52 8841 61 7781 33 3022 16 9807 83 6544 28 5138 22 2203 15 4914 16 2848 17 6318 7 2465 19 2257 61 8110 31 5944 34 1479 91 8358 66 8087 30 4813 59 4926 70 5940 12 25592 38 8200 48 3926 49 6002 85 9467 84 4435 31 10581 98 6279 -1 -1
12 1158 27 8749 0 6883 99 5361 97 15315 55 2646 94 1169 26 11501 9 9655 41 3136 83 10316 46 3516 80 5757 97 840 69 1725 73 5857 14 4083 67 6290 18 2892 68 20000 76 790 54 3161 22 5210 26 1887 50 2476 82 4503 91 7944 8 1047 43 965 62 2899 9 7069 82 1666 27 5169 37 11425 46 3020 97 14662 56 453 17 3559 86 18292 22 9832 51 3674 15 5390 90 4154 89 871 14 231 41 1172 27 1921 95 1884 85 3474 33 5596 63 14957 46 1973 84 15691 23 4240 8 6033 58 13158 85 4706 51 2348 64 18766 74 657 15 2812 20 1702 46 102 4 10813 34 1370 12 1982 65 5199 20 12778 84 1330 6 788 58 13624 18 3389 92 21385 74 7123 18 1504 12 1918 46 12745 71 825 41 47 34 2979 5 7456 27 5418 46 1361 81 243 53 13108 67 3760 30 13322 57 1504 86 12112 33 2874 8 6102 56 9836 54 5128 82 8634 62 22 86 446 97 1708 71 20131 86 705 89 2794 63 4726 35 8334 32 5888 86 3902 -1 -1
13 1479 63 5909 22 4885 52 455 6 6973 94 4918 5 3134 85 3093 39 18702 67 7379 78 10116 22 1540 88 15835 70 605 6 946 47 3440 31 34384 34 1419 46 2456 60 19748 95 446 76 6671 72 15459 81 7764 95 6102 92 667 47 384 69 4171 1 24282 95 835 47 2004 54 4003 59 1688 75 1394 85 1973 12 568 39 1473 16 987 38 19487 74 4238 53 9971 49 1044 52 10752 20 3629 49 5320 78 7549 6 98 68 8945 49 1775 28 1764 38 12850 40 14544 24 197 32 4119 78 2371 7 2341 71 15604 30 8725 38 9236 21 5851 93 7960 19 2230 6 6726 64 9838 97 3469 30 7583 93 1437 23 891 53 31 18 13008 70 17299 89 10000 5 7000 36 3536 51 5348 71 941 30 7089 67 816 8 3259 85 6781 2 5683 7 808 57 5687 5 2135 51 7298 56 795 83 15016 97 8387 92 6209 76 1991 77 15892 7 9846 63 15272 23 3060 -1 -1
14 5016 23 3746 17 7393 8 8027 19 177 47 5076 19 11862 52 3031 33 2504 9 6159 68 106 35 2568 56 754 24 3947 99 444 4 4050 6 11317 96 18 72 11319 10 5870 18 2264 33 14056 20 178 74 432 93 5174 75 113 1 10796 66 208 7 1262 59 6914 37 5816 21 24320 33 5575 84 9227 52 7884 46 234 4 959 45 8166 6 13758 16 13241 78 5823 67 982 10 2373 55 3587 1 5240 32 1842 83 1501 9 8215 16 881 44 5468 57 1161 25 1823 2 1748 16 2609 21 3929 62 7619 24 9742 41 3580 33 475 92 3067 21 2873 50 2008 37 174 14 691 81 2544 4 3911 78 8426 83 515 39 3075 42 45 94 5584 21 11900 99 548 54 10384 56 214 41 2299 69 3406 35 206 36 7883 37 3276 86 226 23 881 40 7072 49 14242 82 8423 53 5921 99 8618 64 2918 0 7346 28 6981 8 5043 28 4604 44 274 66 5324 16 38 12 8116 16 6336 15 10644 2 5638 33 4984 56 7362 78 7956 85 2271 79 2348 51 1542 27 2469 53 1470 78 2950 92 855 74 5798 60 4057 26 3131 88 908 67 1975 75 219 56 3557 17 13234 94 1770 67 2030 87 372 67 3432 77 3339 89 4283 6 14179 21 4359 -1 -1
15 7624 42 1061 80 571 79 9017 7 629 73 331 81 8257 26 13569 68 6041 80 9192 60 2592 83 5787 33 16661 10 10200 90 2330 67 5772 27 2516 66 25074 38 429 58 992 34 4438 1 2397 21 646 72 14435 92 12177 97 276 64 5358 86 7417 43 7463 29 5762 83 2320 31 15229 44 4 49 8892 1 4939 21 4029 38 1995 32 422 89 3525 55 1422 24 3250 8 33559 66 2422 1 32755 34 9353 65 1854 41 13750 30 25215 18 811 38 2486 52 3134 79 15318 59 1788 73 23821 95 571 41 1444 55 344 25 7909 24 17839 20 18741 89 1054 67 1172 6 18715 34 4222 21 53 83 1242 11 2598 90 905 99 9816 94 5047 41 9252 43 2599 22 10250 64 3550 86 2391 8 67 35 4107 24 1646 2 14186 62 4572 81 1489 27 2924 59 2830 89 12646 -1 -1
16 2002 57 3442 40 1394 74 2793 27 6749 81 2754 80 12682 93 1013 35 5637 70 7529 0 7291 79 377 97 3619 83 50 63 3887 3 12224 2 4304 66 587 6 765 26 10095 66 1488 97 3227 3 9888 50 12981 37 2413 70 128 28 6811 36 3759 2 2715 0 3890 36 1343 34 532 68 6090 0 1818 67 1677 33 1001 61 1689 66 11642 10 280 28 17091 40 512 71 11358 11 19280 94 4671 76 8709 64 13035 19 2152 44 558 31 20549 25 1939 51 1743 25 8981 32 2039 28 8619 88 6310 45 3100 76 10532 82 7404 60 20447 95 10564 7 49264 53 12992 43 1603 55 4040 80 7925 20 769 64 7500 25 8406 30 8424 2 2642 69 19838 58 3985 5 9846 52 460 46 1673 87 4924 6 5338 90 3114 55 9671 25 2097 49 12969 40 286 9 3692 34 3633 8 5092 37 12768 92 9148 46 6478 8 1990 94 16652 65 5436 94 1579 21 776 3 4352 -1 -1
17 1319 35 991 39 242 80 6055 12 4779 37 17472 68 8332 41 1703 26 4820 12 9570 15 23468 16 465 99 951 48 2246 31 6673 71 6350 68 15080 29 9993 6 8572 42 10669 44 6246 16 18964 89 9815 36 7543 79 2626 29 420 81 1001 97 635 3 2966 53 9381 57 9681 26 4300 14 976 89 11946 8 1908 16 9580 71 16002 6 5409 58 2548 60 70 29 3556 33 30650 81 922 20 8217 45 2918 53 10888 87 5001 39 6544 40 6683 33 6931 40 15381 11 678 62 6269 46 9626 73 2663 97 4123 80 9916 28 3651 71 12085 72 5640 34 4643 46 1195 53 5086 60 2455 11 10622 56 12903 1 4063 71 840 27 3184 84 1431 68 14447 64 6303 58 14343 85 3975 63 1532 62 669 82 3860 31 7274 22 1243 65 846 71 7278 49 305 40 2413 69 4317 58 4748 49 4850 96 25954 33 6 43 1097 99 3903 38 15109 -1 -1
18 6145 20 2029 33 3175 81 4842 84 200 57 260 0 2564 54 1494 52 2497 28 1413 4 26252 94 143 17 8648 80 1982 44 16283 74 12310 58 8442 70 12141 62 13569 56 8570 7 3265 33 3317 24 2667 13 1608 47 16060 28 3871 53 15920 89 1540 11 2237 36 153 27 14044 55 1461 54 18156 98 9165 70 11742 49 3878 70 2639 37 8241 29 1459 46 4357 19 3475 70 12537 90 946 76 938 66 2673 35 901 62 2653 83 3585 67 5206 3 4676 67 24229 79 12674 78 12779 75 2438 31 1177 55 5215 77 2220 75 5138 66 18695 96 4 83 3615 63 10183 45 185 89 8318 97 4845 70 19202 30 1163 18 1784 87 2059 96 4275 66 4918 38 4455 91 8415 81 262 98 3992 47 78 25 9844 19 898 37 1168 96 1852 86 10845 45 2022 2 927 93 3259 43 47 23 5873 81 552 49 436 54 1386 64 43 92 4632 95 5664 78 3405 27 2277 3 4697 84 159 52 8464 46 8147 89 784 57 3922 82 5011 18 1409 46 220 51 7227 67 390 6 11192 16 3223 36 849 26 14404 -1 -1
19 5711 59 9732 62 500 90 13536 29 13338 56 9124 74 1465 23 2487 40 30659 32 7900 51 395 34 88 70 3340 37 9133 62 3037 61 1908 92 513 22 7886 96 16807 80 9387 11 554 8 195 90 2025 35 641 95 5305 37 5914 30 17493 39 7702 33 1066 31 1124 69 1535 46 801 96 3090 81 2212 46 31060 76 10930 86 5837 93 7066 86 35791 75 9039 94 3254 4 694 0 10900 11 2062 5 8815 48 24331 66 330 67 1944 93 30039 71 3336 18 4399 9 7336 25 4344 0 284 69 3746 77 42770 86 587 30 13567 32 193 27 734 8 2854 44 5297 73 287 49 6733 25 32343 97 26037 57 9763 23 11829 13 1479 18 9016 8 4394 99 3543 37 753 15 1636 64 4373 92 677 90 2718 32 1089 59 2631 -1 -1
20 5823 43 19771 23 8098 46 7872 52 87 91 10775 72 11214 89 13606 45 13384 49 12128 27 342 5 94 29 6465 52 2193 67 12216 59 8746 17 3938 94 18501 68 6887 42 12760 63 253 40 6735 73 15463 57 2823 29 4177 62 28350 17 12846 81 2864 32 2239 89 458 30 20197 3 4219 24 627 45 5240 71 257 77 2312 55 1410 85 17635 53 6141 52 14582 31 1434 53 21709 61 4573 65 16901 71 7050 9 9702 76 14753 8 7668 30 3615 73 10841 45 4838 52 3670 41 21070 70 2530 41 7527 13 8703 89 717 8 8627 99 1496 43 19670 7 3329 80 5744 24 1212 48 11526 41 6073 99 7072 33 1108 93 8678 54 2765 42 1449 61 2417 57 3013 13 1235 75 8297 -1 -1
21 155 28 2260 45 3348 86 29094 92 8146 84 2529 67 4827 98 320 57 3402 77 843 81 9126 88 4277 7 9451 18 14636 83 27 7 10536 74 9387 42 4015 0 10380 46 12354 73 2130 32 9002 48 9815 31 2553 10 3085 15 12289 66 6978 89 4715 86 1161 64 2417 96 10591 97 27514 37 14054 53 3241 4 2394 16 3985 2 10831 60 378 69 12572 93 1831 27 3879 71 7659 87 6304 83 1980 61 1353 99 6408 72 1952 55 9788 17 2968 41 1236 99 12739 90 880 5 4334 88 850 98 3028 51 13214 18 2159 22 2054 4 3917 52 1010 24 1891 64 888 3 529 64 8196 58 486 45 4670 73 1967 2 22723 1 1432 62 556 33 3134 49 723 35 2294 12 5670 53 2463 45 4506 52 15718 14 5378 4 2121 53 140 33 2726 61 3434 91 561 15 1898 29 18127 77 12303 44 4422 78 3591 51 18156 37 3277 33 4762 46 22720 14 2883 48 3722 -1 -1
22 7477 15 693 94 2704 39 3538 29 4575 47 1033 84 7111 64 787 72 2086 84 12720 40 1737 46 1492 77 6864 24 950 79 7278 80 3053 42 6090 80 5589 82 18795 65 163 34 473 52 3201 35 996 0 14521 40 14825 58 7408 34 2993 44 1028 22 2205 40 9420 69 7756 77 8048 20 5957 87 3639 46 1263 57 2348 38 12068 91 3312 57 701 6 1748 99 3772 44 5179 42 6283 99 1056 77 3497 36 4835 14 2454 80 3028 85 18 60 223 49 3346 33 331 51 10037 60 1188 82 1274 66 14175 60 461 72 3314 23 11283 31 96 52 3959 76 2656 39 2222 78 1393 82 5838 91 9463 74 12876 96 478 83 3667 67 10818 4 2826 98 4230 21 8458 3 12088 50 14943 21 1521 75 5835 46 838 40 6657 21 11870 36 13469 17 2183 20 798 97 9070 12 1644 74 1194 80 4467 29 12004 58 8582 30 378 61 7128 21 5968 47 13324 74 3519 60 56 43 2037 78 4201 60 1200 37 7190 67 6076 5 1651 73 3946 95 11979 35 10852 63 3844 65 643 32 15959 15 254 85 3872 46 1732 49 6998 44 6012 2 6285 57 9719 -1 -1
23 3889 41 1727 8 4653 7 8089 9 8076 40 641 2 1750 77 5590 66 741 53 5837 56 1384 20 3420 50 8869 33 2510 67 3464 99 3556 38 1604 0 1931 59 1421 87 1539 81 4114 28 11112 53 5235 46 3798 98 6984 18 117 25 6898 84 3775 43 14599 89 11488 22 3354 14 7427 67 216 9 8978 85 4993 55 2861 41 17142 6 4546 46 4157 54 1461 94 4369 12 5450 26 613 52 3547 35 8609 42 4149 88 4436 32 10201 89 8082 41 4242 51 13412 20 9207 2 3008 88 9131 73 8032 8 8158 17 21781 87 9659 51 17619 78 6600 26 682 56 488 88 8306 48 6229 59 1282 90 471 43 12934 1 2953 36 5998 23 2394 98 10091 6 12883 71 117 7 10759 39 2012 30 1438 6 2038 81 6317 5 7611 17 8032 66 10445 70 4179 16 15725 42 6823 8 5256 49 5984 40 787 33 1084 28 3130 6 13622 60 4456 62 11504 41 8843 59 6027 53 15368 15 2615 66 2841 36 5171 16 1804 24 313 40 7061 -1 -1
24 12120 71 1836 5 2718 57 13482 38 3606 13 3132 0 7293 94 1551 6 10941 21 3667 29 16856 2 581 17 7122 29 14472 89 764 65 3721 69 1318 94 9448 21 1012 84 4690 24 4839 40 880 15 1625 52 3267 75 10543 31 3532 62 1720 74 3853 85 1701 31 5492 64 3518 70 11644 59 786 6 9812 28 55 97 3347 75 3173 74 15380 28 189 36 4454 2 4740 58 3866 55 41 90 6401 72 12028 13 11099 75 22576 6 3572 64 21952 26 657 85 1807 97 20057 17 8709 27 3598 4 398 33 460 94 8730 13 5589 23 65 44 1846 33 13734 85 19882 94 4420 93 7150 56 7950 2 4742 61 4502 7 751 38 203 13 3909 11 3944 4 1304 16 784 90 974 24 3808 53 1346 18 13644 32 5702 82 2799 95 8089 29 7161 31 2222 70 5923 94 1463 64 2677 22 319 31 994 14 1421 64 82 8 5180 65 2215 39 3289 85 2197 68 2840 19 2074 58 4348 25 740 26 24765 1 12480 61 20448 56 1584 89 106 44 772 26 62 65 9656 33 8991 30 317 32 2825 -1 -1
25 18158 50 7990 17 6473 75 334 90 6711 68 1565 78 765 35 1135 45 1289 52 7694 45 16313 60 6283 5 753 96 1636 16 1489 7 15450 57 30047 62 24 24 246 50 3067 36 405 38 14575 31 3109 66 4192 93 2003 0 657 67 975 93 1048 76 16760 5 12848 54 2006 87 1283 60 1467 19 6372 75 3130 63 478 89 2317 24 10401 71 3804 66 1111 73 723 77 3115 4 9455 73 16035 33 14217 0 13346 62 656 52 7334 58 5189 36 5253 3 2097 78 8657 7 201 71 4524 56 9870 44 4762 91 6187 90 858 9 5751 88 6710 69 1429 96 859 72 1704 85 2823 68 5315 29 5615 76 9356 67 20345 19 2379 44 5514 10 15102 60 3748 58 4072 36 936 84 795 67 2688 76 6962 49 14383 15 5434 42 6838 23 5748 86 8230 22 85 39 58 50 5005 27 2701 18 4061 41 8074 40 5584 72 2001 46 5310 6 8955 84 6422 22 7963 53 20297 58 14117 40 3523 51 7146 48 350 75 3881 56 7090 5 1011 18 5298 30 148 77 2143 -1 -1
26 3404 87 1480 69 10732 23 3260 59 8812 25 21143 66 13674 21 2049 80 3297 66 11496 68 360 2 15577 79 5083 32 248 59 17463 50 5937 31 1529 47 7393 92 7281 42 2177 38 13315 10 1809 50 14351 2 10000 27 979 82 5524 78 3901 44 11486 22 7728 87 10186 32 7317 75 7186 77 1345 24 1513 98 16732 55 10850 85 12227 42 5192 28 15385 71 1284 7 569 18 486 7 2835 44 3038 11 1451 75 1525 62 13423 64 2602 84 6467 12 3098 55 403 9 10480 44 2622 6 2908 32 13850 74 5540 0 4907 50 6315 30 7488 3 14026 29 1762 43 261 4 9863 52 5995 88 11314 69 3676 48 28204 33 20553 11 25167 84 149 59 1528 64 1318 85 5478 73 9012 62 440 76 5056 63 174 0 2168 15 2900 75 15 7 1340 86 2647 97 19992 14 4165 66 274 42 1657 31 1728 89 2569 29 16160 -1 -1
27 1162 17 7601 41 30721 74 9984 51 125 47 1556 21 7808 80 671 27 3374 32 6011 38 1728 74 6123 89 11346 20 1826 64 5572 97 11324 93 6191 20 3992 91 1279 47 5793 21 674 55 12586 8 990 73 1777 59 2477 53 3500 80 4113 4 5914 96 3495 89 4895 33 1399 38 6312 79 9558 83 8803 52 7717 55 7777 58 1349 77 7304 21 7223 53 4463 13 15353 66 7645 95 4595 77 10356 29 949 48 6946 11 616 90 170 54 12379 16 4052 65 1142 16 17558 70 5900 16 18587 0 902 32 237 84 14157 83 449 31 4237 29 113 2 2200 16 1431 51 864 54 18408 60 6821 59 1565 50 3278 77 10118 98 559 92 4684 25 547 28 8004 21 1284 22 702 78 3746 65 9725 6 8836 72 25312 81 4883 70 4191 89 24013 58 11391 42 2711 3 2601 52 9606 16 6899 22 4536 98 2939 77 4860 39 3093 17 1180 2 4110 14 2507 93 12387 66 4040 27 5400 7 6324 52 12033 -1 -1
28 275 68 5498 20 327 98 12221 79 7007 62 6502 3 15051 2 582 15 826 60 8264 28 3535 76 2689 63 3728 30 7692 87 7424 43 4163 3 1023 35 2606 59 11065 15 24406 47 922 8 4509 45 2494 73 4548 40 5119 77 496 13 13510 59 20420 48 4554 28 6009 87 24313 67 9081 61 9110 69 4939 27 4308 76 8557 2 1766 97 26928 6 278 14 13167 76 6886 41 4580 75 3358 11 2441 76 3175 5 3742 82 5828 95 5920 26 13463 37 32034 58 5370 61 3284 25 4183 16 5917 43 2601 55 9859 79 4087 8 13616 30 2427 11 1419 13 31953 73 1742 8 2903 0 5808 88 7289 78 3686 71 7043 36 1873 22 4088 61 1915 57 4292 55 923 30 1189 41 1530 65 1206 33 1065 92 2179 9 178 23 3749 32 5076 3 1088 95 263 74 8845 45 14343 72 10431 12 372 66 2459 9 5759 8 345 76 12865 42 3919 36 1276 42 2265 88 417 43 2518 1 3747 95 5602 65 409 -1 -1
29 8258 15 6173 48 13085 94 8400 58 12547 36 2198 31 734 59 843 68 81 30 4271 39 2434 75 6276 58 10344 77 5897 16 7596 77 8109 0 1164 78 1712 35 5944 65 1979 78 15482 67 3794 84 1284 24 5672 26 186 20 771 76 12048 11 1344 54 10493 6 15207 23 7982 7 8529 14 5265 84 235 35 4752 56 1772 28 3268 50 28180 49 3004 22 3991 3 123 52 3421 7 20411 63 578 82 682 62 7140 96 2949 16 2500 59 5517 46 374 69 5783 58 2692 40 21595 73 2915 91 4520 11 2113 68 1836 0 1230 1 12444 39 19634 98 9117 5 2443 15 4147 38 5211 59 2221 90 6668 87 1862 78 3790 9 12060 56 120 70 2846 7 2551 56 764 38 3535 51 1561 3 1835 33 3633 94 7804 38 7766 43 3026 16 1983 74 6521 35 2786 20 998 63 5610 65 644 39 8882 60 4923 50 14891 65 806 54 1571 10 2311 90 1628 76 2161 89 6960 2 27115 27 12149 64 3772 99 8488 62 433 97 446 42 1766 49 2954 98 5518 0 1180 44 5442 22 3462 63 1032 -1 -1
30 6397 53 3625 46 3002 52 1811 26 4637 75 6134 87 9685 63 5411 48 386 2 5559 46 7893 98 27384 61 14554 63 11713 69 3426 41 3841 86 15888 68 6025 91 2210 58 1661 31 110 41 5514 11 162 48 4735 0 2062 39 1132 84 5098 43 13146 20 7412 57 13876 69 6757 89 8797 33 158 19 3142 14 221 73 2859 57 1399 45 5250 80 10085 89 6057 28 6199 80 24427 67 21309 16 1250 74 2181 50 7951 78 3107 74 3065 15 3848 29 4601 31 1209 1 9094 97 1054 39 1344 88 1336 95 432 97 185 16 2458 54 12332 41 7305 68 2274 41 999 56 24701 25 663 65 13199 14 9833 18 792 29 1590 85 18317 34 11497 12 9273 32 896 88 2302 83 212 68 8266 77 14561 49 10816 47 1363 45 2548 31 6856 22 16116 60 15182 24 135 67 2095 94 528 31 1362 74 6985 93 639 35 9855 15 2602 8 7855 72 10357 82 549 79 1063 90 1244 5 11631 71 452 18 174 90 1297 46 2462 43 132 54 3942 -1 -1
31 4515 59 1145 68 2410 29 2484 40 1095 72 2486 15 5086 32 3718 61 11315 20 7322 67 1791 33 1017 17 6377 47 3464 31 6169 28 1551 66 866 13 356 17 750 48 16767 35 5876 17 5522 8 2935 16 666 50 5052 24 3550 4 4591 34 9286 35 5553 55 1114 34 1343 22 8326 28 6507 81 734 89 5002 34 3064 33 4536 67 7484 37 6919 52 179 54 2505 50 2063 42 23313 82 9936 16 7232 56 8099 28 4130 20 10687 42 6711 57 19851 46 3851 7 614 60 17879 27 6770 78 1114 44 4641 61 961 74 22 22 5900 59 2606 8 27627 96 7563 77 9066 46 6662 48 8309 55 2552 6 228 77 2337 65 6545 16 4307 6 2233 24 2873 27 3297 43 14348 64 595 76 2533 81 2081 46 3064 32 2647 29 13543 56 6875 61 8738 31 229 36 20682 63 2859 6 782 61 965 36 6349 11 3038 40 9046 24 551 84 10009 76 15625 63 4820 45 895 67 5847 31 2702 70 10637 20 792 21 3493 19 27454 0 252 76 18762 94 1838 -1 -1
32 19641 1 5162 34 3283 10 998 0 2103 65 8640 56 1230 46 3355 77 1504 62 8752 88 10293 73 1222 63 25113 6 711 69 964 92 12550 27 9645 9 5453 60 1664 51 8256 70 1091 3 9460 58 903 38 476 81 17990 30 1681 62 991 19 14168 8 941 12 7174 76 3752 23 42314 18 10745 19 12742 43 3647 12 535 32 3102 6 8162 55 5817 91 7396 41 8932 88 6792 4 819 18 3378 34 1963 14 1445 62 3675 94 4276 64 7656 98 10691 37 1377 19 928 73 488 6 2593 98 15933 40 7330 45 21465 59 1297 16 6564 91 3536 80 12844 48 12493 49 7300 63 5803 11 25679 38 10587 67 6563 95 8385 79 25858 11 2799 30 2352 75 4694 49 7394 79 3885 85 103 93 3271 21 1270 93 8064 4 27 1 1629 33 9337 72 305 26 11705 3 15149 65 635 2 6207 -1 -1
33 3204 26 2863 52 1638 49 422 30 6363 66 12111 8 10009 74 2727 90 8034 20 6234 13 3033 30 7250 35 17336 60 1059 87 7088 35 9249 42 13872 90 3202 70 3742 72 2553 7 146 56 1569 23 740 72 12398 64 8518 34 1944 28 10517 10 6056 39 13743 66 1619 80 19956 63 1221 86 9187 40 2236 28 7484 32 2486 27 12952 21 5435 95 1760 3 521 50 3362 4 4070 49 10081 36 17225 22 23330 94 465 41 228 4 7348 91 6754 54 248 6 17953 36 18700 48 5418 19 17768 44 6704 12 14418 66 5543 76 1203 49 5229 12 2145 41 3783 89 4241 32 2464 21 1721 49 2416 53 386 45 9236 24 19783 64 20794 90 1558 41 8211 19 8266 45 603 55 2884 60 8208 54 23127 82 7553 64 8415 78 4591 74 2049 31 122 98 2879 10 6055 4 13561 71 4592 86 6158 61 10440 -1 -1
34 4994 14 314 72 6583 4 7999 6 8859 19 161 38 933 49 4030 71 3764 62 6981 57 6634 56 251 52 7702 76 344 38 3475 18 6104 87 2777 26 7780 44 3498 55 3098 54 7063 47 730 8 20837 82 1901 63 7491 53 955 90 2213 39 3220 83 2333 50 4171 7 6931 17 8860 99 5406 67 10522 38 7309 74 579 35 1152 23 3695 54 9954 76 5784 34 10832 4 8172 96 19194 21 11253 90 9667 24 10680 16 254 26 2210 18 7993 63 21227 80 130 28 3778 9 29 37 10131 77 14904 4 4207 46 12884 9 1022 12 11287 41 1431 18 15909 14 8891 33 540 20 3750 1 8898 45 4582 37 4852 99 4576 57 6511 83 4431 42 12569 86 2680 99 3112 47 5999 12 1965 82 12686 31 2955 9 8231 40 5792 47 13330 69 2395 90 12206 19 2051 83 4661 95 7297 55 4829 25 2383 80 1585 3 7579 31 8031 98 4105 39 2446 79 5786 13 925 97 9538 -1 -1
35 1381 55 2139 28 311 61 9731 55 4959 23 281 96 686 77 608 19 1567 14 17406 79 65 41 606 20 1017 59 413 50 768 0 185 45 7722 35 1300 79 354 76 4228 57 635 39 3935 71 7358 74 309 52 4777 8 8585 93 13723 11 4414 44 1113 41 4538 52 1541 4 1851 18 11050 7 118 61 15732 55 13774 25 14308 80 404 27 1187 77 1439 58 9978 8 4065 18 4903 91 3300 45 1553 38 2777 43 8780 20 22687 51 2710 31 7813 77 1932 32 5080 18 22343 82 11544 38 6220 81 1996 60 9136 70 12857 81 10286 32 12780 58 15330 68 2521 97 12922 66 1621 59 1251 45 1147 9 4205 43 3409 75 4899 88 18762 5 12270 89 4842 97 7936 78 16725 0 1129 94 7616 89 83 49 2441 33 15284 65 4491 63 642 36 1173 21 1194 38 3269 37 16686 62 574 96 6432 63 495 65 398 35 3508 64 4286 50 2992 31 864 59 975 94 4 86 10554 30 24489 9 2661 54 534 35 449 69 23034 83 16936 -1 -1
36 18 21 285 42 1581 5 10696 68 2467 75 2415 94 2418 47 4391 21 11214 58 40 48 1906 12 1025 50 1852 83 9372 54 14241 82 2315 85 2063 21 2736 23 14292 66 4677 95 2101 48 4976 16 5608 55 12633 38 5496 95 11619 86 14725 62 9147 42 2335 37 856 27 3549 18 8011 50 4845 66 343 52 4191 84 640 67 6603 48 9810 56 319 69 19353 52 7970 59 5248 65 745 69 12358 23 9760 38 1461 89 6307 64 11002 12 1935 87 4161 52 1061 15 10734 7 2161 43 449 71 391 98 2408 95 81 39 1706 15 2531 30 13549 10 10337 70 10465 42 4938 16 6995 83 1004 59 1705 4 414 27 2531 1 11186 52 5740 5 731 38 3411 37 17958 19 7500 28 1119 94 16077 95 4929 40 1971 69 5544 5 8136 59 259 0 2228 6 9650 43 1086 57 6931 27 677 84 29759 64 3154 63 6173 27 9187 30 7932 76 763 64 244 98 6168 72 9140 8 4482 4 7273 87 15067 3 2929 16 7589 1 9778 2 1130 84 7065 82 1502 -1 -1
36 969 10 8586 57 6412 50 229 74 7193 58 10882 49 15341 16 9743 32 2053 37 6100 51 8432 24 15065 26 9789 59 401 65 1744 12 7837 28 4335 70 753 87 3804 93 1040 3 3575 23 7310 39 22225 27 2590 11 6826 60 12830 64 16300 15 17125 38 660 32 9230 85 1850 92 70 57 7154 46 1818 4 2653 44 8191 60 1342 3 4061 27 6584 36 6271 42 1760 28 2726 17 13131 26 8840 97 6244 56 1788 51 9614 36 708 93 14411 81 15414 97 230 37 3098 29 17195 17 66 68 1939 38 170 58 729 71 10189 67 1538 94 9150 49 6840 34 29539 59 4471 56 2142 10 3470 80 3040 4 236 90 869 99 161 65 2551 19 8993 95 459 35 1631 28 282 3 1351 80 37618 95 2339 55 7199 37 2428 14 12114 92 19 94 21731 67 4756 99 6725 10 11939 15 5828 1 855 15 4968 -1 -1
37 312 53 4259 35 4364 62 6302 23 19 54 3712 2 2770 4 1566 65 7768 30 21261 39 199 86 12376 76 915 27 5398 64 2174 5 519 21 5499 66 6324 39 32402 53 2520 96 297 63 19267 69 1798 57 12227 0 2467 23 2387 92 15889 85 3143 40 20 35 3279 12 9060 60 6288 48 13580 10 20425 11 8658 74 2004 22 32079 97 7427 30 9172 3 953 46 10045 55 1633 2 11773 51 5309 97 863 71 986 74 14945 83 8626 48 2224 13 11406 68 1507 67 1880 16 13303 12 1763 26 2551 9 2916 93 1896 24 499 87 1150 41 12312 46 1189 44 13039 15 18182 9 739 1 8447 98 3874 41 633 92 11124 38 1702 42 15862 90 13376 2 553 69 690 6 11466 17 1775 41 11495 68 9616 39 11391 0 7470 46 5508 9 1445 67 152 53 4211 32 2563 20 8555 36 7316 71 7933 2 586 87 8017 -1 -1
38 2254 72 2632 54 5542 67 65 9 7921 78 8708 84 2226 18 670 50 8675 40 2159 79 6752 97 4612 75 2478 50 16632 93 3332 60 6472 70 3668 47 1686 3 950 48 5255 69 42 84 4092 94 7995 17 11871 20 5598 59 466 26 3562 52 4317 65 8640 23 4776 56 9098 26 1109 33 7596 67 144 39 748 35 8329 54 11946 90 4869 96 88 7 8609 37 1227 12 1044 51 16838 40 10985 61 2674 74 3070 68 13855 76 5093 47 193 91 214 19 9198 63 1279 12 10011 72 1821 12 2180 16 3890 76 3295 43 3290 18 10086 87 19070 61 3933 36 9857 82 6683 7 5251 91 2630 34 16240 67 743 78 12530 32 1621 5 3827 71 8227 55 773 19 2870 27 34473 31 2753 63 562 1 4326 73 6655 97 11191 82 1339 38 6417 90 4126 52 74 19 662 54 8236 77 189 99 2955 53 5349 5 8367 52 2877 14 11586 64 10627 24 16837 34 6122 24 2835 41 174 35 21857 48 1109 69 6859 24 2623 50 7446 -1 -1
39 1155 12 624 77 5443 63 26346 62 4472 80 650 27 3022 5 12548 46 3573 2 12111 37 1355 27 24993 81 8047 7 17834 18 7730 75 1377 15 740 78 9494 24 3027 97 1205 64 976 4 1978 77 7613 32 19428 69 7061 79 37221 53 677 69 2490 85 105 14 3573 88 5970 26 15038 88 2553 50 28990 85 3603 5 4950 81 6422 71 5457 41 4663 18 8247 92 11001 18 6804 31 500 52 7900 74 2315 28 12384 71 1300 47 5945 28 17304 18 2673 3 10434 80 6971 98 94 67 6173 19 6667 84 5703 4 5366 54 2043 40 13427 7 2389 90 4025 83 6358 2 23481 94 4236 28 248 54 3297 35 4001 28 19340 95 686 17 10593 81 3989 72 5366 53 832 64 2331 1 1266 55 5760 76 2676 32 2578 65 5147 78 6680 76 5900 54 4707 36 1375 78 215 91 146 18 332 63 3215 77 7067 75 7611 59 5660 17 2602 -1 -1
40 5622 41 3362 71 1465 67 3527 1 5514 26 2809 16 7249 91 1208 62 1817 38 3202 86 16372 28 3399 36 13145 25 1669 67 1251 59 9277 29 5483 92 2015 84 4211 43 7887 48 658 14 589 5 22656 83 6618 11 4872 29 1153 0 8165 69 48 27 2136 33 1048 50 3202 84 2426 87 13695 85 6700 60 2080 97 1998 3 7668 37 11971 59 3588 61 8618 40 7023 7 5248 93 75 55 4798 66 3543 47 1589 55 892 88 2571 60 2226 78 3168 49 426 56 12490 16 1432 17 6245 21 4383 44 1254 93 677 54 38 8 1341 80 12662 66 4576 38 14411 92 2638 44 694 14 8055 16 601 71 9198 73 2758 0 6529 91 11010 82 9418 85 1411 69 5834 81 8733 59 550 3 5629 24 3374 35 2142 36 8687 42 5769 78 17955 46 3693 78 3408 25 6702 84 446 52 22116 61 3558 83 1567 77 3915 81 1862 58 1679 56 22782 82 5698 50 10394 34 16738 94 3977 8 1963 78 1908 0 7454 17 529 79 2172 63 605 33 9915 3 6940 43 7880 10 147 91 3807 5 6440 78 20258 -1 -1
41 3908 28 3660 52 4753 60 9260 85 6669 79 6608 28 1379 8 7925 48 10908 71 7611 27 3273 97 787 46 13226 32 6172 68 10015 27 3492 22 3427 13 8641 83 6347 42 2086 4 11266 30 6077 96 1884 54 2610 26 560 57 3142 68 1488 89 3916 93 2060 87 1859 49 3158 53 4496 29 16206 55 15382 35 2202 2 1598 41 6979 96 15779 68 2303 45 16637 92 4740 2 974 47 1557 17 341 89 2654 50 2355 17 1885 73 15213 55 1050 54 4245 38 855 32 133 42 3938 72 2781 31 1236 19 4410 62 4182 2 14627 39 9195 43 559 65 6178 52 10037 92 14381 18 3173 89 1503 42 15123 12 12559 79 682 58 7218 14 8372 6 759 59 17625 26 2986 54 1861 94 1952 51 4866 89 16151 38 5726 94 14063 10 16489 43 1773 58 1560 48 1572 45 362 54 277 94 21509 4 15874 44 674 55 8823 51 6952 88 672 50 9932 36 2341 68 4466 13 5931 86 5089 91 764 41 5433 12 20437 -1 -1
42 507 21 9073 10 916 71 1592 68 509 37 914 61 441 72 5080 31 13124 27 6666 35 1242 97 2399 28 10417 78 4498 64 6931 99 14797 96 5271 57 2108 42 1327 50 2395 87 1787 46 1550 54 2027 4 8331 61 5526 12 1285 70 3136 27 6248 29 344 11 1249 41 6870 6 4731 24 4479 69 5483 98 8322 80 9087 48 5782 85 133 27 3561 95 4325 9 2853 8 675 29 264 14 6411 43 10087 12 5080 60 8577 94 2795 41 7430 33 3348 65 8324 37 1175 28 6922 80 5119 35 14378 36 700 56 5742 67 4078 51 2737 89 1807 39 4815 16 341 6 10134 49 10249 61 2554 33 7019 26 5449 91 3111 73 1456 82 5057 97 3033 56 12963 52 4006 14 10916 86 18951 99 11230 55 2727 52 4896 35 27975 44 15443 16 5357 82 5946 58 3709 96 9439 65 7701 49 8958 26 11448 48 9713 59 223 16 645 88 9589 92 600 11 3588 77 6625 69 13060 74 13596 21 10887 52 625 31 1746 48 5596 98 5015 51 6274 -1 -1
43 5884 45 2856 42 8928 85 4303 19 32 2 5249 40 547 72 399 5 1001 90 3476 53 2672 77 3778 11 22600 60 6498 9 2811 56 3351 93 9626 47 750 21 18283 44 602 87 9403 33 16446 80 7391 68 2940 74 5026 29 3619 85 5652 74 12517 31 14626 71 982 46 1233 52 28 95 2144 49 17274 59 3481 42 6110 34 2184 44 1823 33 2853 19 15927 58 7293 55 354 12 15702 40 1679 28 411 94 36184 67 5044 39 4817 7 11044 23 10720 56 7 93 12568 38 887 28 1008 18 4170 66 1536 85 1905 83 12615 8 363 4 1181 20 814 24 2227 33 2393 49 7645 23 7987 1 2304 56 3645 27 950 45 5012 62 6027 85 2055 39 4349 45 5136 79 27672 26 15621 32 19435 36 3520 44 1817 46 1052 63 722 49 150 22 187 43 1968 73 4809 67 9266 23 2982 13 7908 67 9315 51 8723 37 3824 0 3014 47 13027 95 4732 38 969 1 8064 96 6219 56 623 39 3514 52 1475 22 5701 94 3714 5 7467 80 159 -1 -1
44 15383 59 2484 22 170 25 9839 40 11198 69 8885 55 11399 42 5563 6 4339 32 11503 90 5702 62 21500 78 923 51 2753 1 9008 70 675 9 833 17 7231 84 2257 92 1999 50 1110 6 1061 7 2940 16 6231 8 3030 67 91 8 4691 98 4979 43 1106 34 14983 95 912 91 11683 77 2634 69 3878 92 4664 7 1052 67 11189 4 1231 22 4990 84 1077 28 3145 77 42 87 10972 14 12125 36 1615 47 7168 43 761 20 10103 7 2578 37 3961 49 6075 68 9559 23 10513 13 18760 51 327 32 1508 2 16084 60 2567 37 974 83 496 16 4335 18 216 76 2933 90 3548 16 3710 52 5354 51 1409 55 7384 75 5806 39 21509 97 9198 21 3305 23 1224 37 14625 17 3056 34 211 55 1729 59 9722 43 497 91 3855 0 11673 44 533 7 6287 8 6825 7 12864 39 13678 93 13065 25 740 94 4647 46 7937 27 660 87 16100 58 9065 22 1565 47 21949 59 5744 16 924 70 2554 95 5862 15 975 64 4050 41 779 -1 -1
45 2572 95 4516 50 2272 21 1423 94 555 11 8279 4 873 54 5127 93 5976 81 3410 82 2603 96 10776 93 1140 94 10387 73 3962 95 5157 61 11670 37 6342 89 1046 25 10912 78 3427 71 810 81 4864 29 2141 69 11380 46 2888 31 374 91 11282 73 1865 59 1882 3 2907 26 7504 89 9373 22 5409 46 7422 16 6009 15 7504 20 5021 84 4365 91 3716 0 5816 58 1230 32 2946 65 450 28 204 17 4690 58 1514 75 5065 79 12333 71 3825 2 6302 92 3491 99 3971 47 1975 59 849 9 911 16 10439 61 18909 86 1187 66 2859 35 14918 55 3325 99 32121 15 173 58 8237 14 8446 4 7624 65 246 13 3774 55 14178 67 1655 30 13721 85 3690 12 115 9 14522 67 1815 58 11176 63 486 57 2527 40 165 63 11895 34 15521 28 11335 46 565 93 1037 2 395 28 5491 34 5915 12 194 97 13645 25 1293 86 1871 84 1293 28 12538 84 1054 53 925 28 27985 36 6544 28 1604 74 310 18 1048 63 1456 39 3766 66 4994 15 4004 19 12983 -1 -1
46 1743 12 7048 23 6758 20 9056 35 8952 43 2104 32 5243 14 3594 0 2183 22 6330 71 2673 2 2430 97 8132 73 5155 0 6926 71 5883 79 11102 47 78 34 3345 45 6372 2 1987 19 5688 79 3680 76 101 84 49 76 9726 34 2175 69 9946 8 3990 73 9882 90 5083 27 4949 28 622 80 2185 22 20913 11 294 39 113 41 11108 55 996 92 7553 14 6722 72 2136 99 4555 51 59 94 12427 58 881 42 2649 88 12509 32 672 25 3081 0 2518 94 4777 82 584 85 2177 87 7135 79 6729 20 5416 16 3768 42 3923 67 859 97 206 65 2667 37 2395 36 6106 80 9009 4 19066 69 10950 45 2578 81 3471 74 15879 27 12651 15 7384 46 1761 61 20500 95 3641 35 72 76 12500 56 9113 37 1138 75 11711 91 3105 62 28229 77 20876 43 311 91 3207 57 1072 54 2687 37 10412 36 3763 73 5215 44 7713 41 7203 79 335 35 1767 39 534 60 4296 42 19546 30 4339 27 1557 83 4514 93 19275 -1 -1
47 19292 0 2290 49 8455 18 13157 77 1286 23 4547 24 3765 63 5983 55 25766 33 12245 77 380 47 451 73 20572 11 3216 38 1591 49 26030 97 1560 34 10130 96 26065 25 7400 83 271 55 2538 73 466 30 21032 81 7199 69 4243 51 7731 6 720 48 17820 14 1808 71 23389 90 4547 73 1076 52 721 58 3707 42 4087 3 2057 81 507 23 420 56 9673 64 7190 33 5991 83 1291 44 10157 55 6010 83 2392 24 793 2 7817 70 13072 53 5821 47 1963 81 5239 23 183 86 886 13 6512 21 11032 9 3318 24 6538 4 4089 48 4287 82 3761 2 6312 73 13874 12 3332 3 2529 82 2868 2 460 81 10694 55 18477 92 16105 74 12499 17 2787 91 18220 27 5107 92 2245 56 4018 6 2106 44 17840 78 12014 37 2640 87 10054 54 3691 79 178 34 3284 3 2531 58 4267 -1 -1
48 14526 39 17182 69 7308 15 879 47 9820 85 1805 14 47283 61 1175 18 6448 78 1493 40 6852 32 6269 42 3863 52 2870 82 1993 20 5791 64 1916 80 812 47 5438 26 693 96 66 24 602 75 16523 41 4194 25 3810 57 8704 86 6551 87 1322 86 5147 91 1758 59 4474 42 9199 76 3155 28 758 59 9714 35 24696 47 629 45 14929 26 6025 18 7714 51 1098 30 9360 97 500 46 3882 5 1620 57 31983 20 7413 39 26 35 15360 90 344 58 1990 63 8533 21 2953 29 3845 74 862 14 10346 59 2048 95 7784 84 110 70 8467 60 1527 72 506 86 877 6 3699 37 820 48 7071 32 4715 86 10486 94 3019 67 2453 83 939 72 1702 64 160 28 7208 43 696 62 3757 93 17330 3 270 16 8127 57 7577 78 14528 16 8378 45 588 41 7330 21 611 84 4931 13 8457 96 17529 89 3321 20 790 57 3022 52 11166 40 3752 84 8427 75 4647 4 1811 32 6374 7 6461 44 1726 30 425 41 1585 91 609 -1 -1
49 2525 28 1280 23 930 87 8575 38 8088 62 3886 82 11044 16 759 88 10296 18 610 66 778 84 1134 83 8959 60 2952 90 1643 13 40298 16 7125 90 1861 11 5935 39 10234 87 8050 1 20721 36 1892 47 17304 43 135 18 6859 49 2673 56 2867 9 30207 38 7917 89 2657 42 1126 54 13418 55 2236 84 14610 3 8951 67 232 45 5602 38 2359 46 2652 13 2780 17 17868 89 7102 45 26590 65 6525 62 2275 60 613 1 1322 4 7311 20 12300 96 6111 37 2375 43 2289 23 1149 84 8324 87 4267 67 1293 32 524 25 2746 64 921 20 1295 2 4106 96 2845 0 14808 34 9393 85 4489 42 1938 72 2110 93 6259 76 20502 28 4347 15 7580 11 77 85 1409 14 4340 36 2427 67 173 57 6936 26 1030 36 2800 78 9107 68 9549 37 1966 48 618 25 4067 40 1471 45 4435 28 2246 27 5576 81 2438 29 2888 93 697 56 2370 75 10765 54 2520 94 3781 37 7241 97 2385 84 377 91 7863 80 15905 5 272 -1 -1
50 7346 77 1116 95 14323 65 1027 10 4150 20 6586 80 3887 28 4239 92 8026 93 6219 64 598 35 6348 54 2773 81 7450 18 1321 34 345 57 9456 56 380 43 2045 53 1406 87 1841 63 1182 51 1891 70 485 41 8452 22 9960 87 2495 23 8045 62 1377 5 18368 59 13287 70 8682 2 1837 12 11406 46 2287 20 6125 11 6488 22 10481 7 11068 14 3367 57 3011 80 382 51 5514 76 301 86 7542 55 2073 60 501 74 2633 77 13669 96 1684 48 6755 53 14254 96 2093 35 3430 9 2247 80 8511 27 13191 92 6280 28 8286 54 385 34 3618 47 17134 24 3012 14 813 35 1576 64 22277 49 862 6 1535 8 4914 47 5544 64 11631 98 5125 45 1254 1 5882 53 2282 21 3995 32 2128 15 2412 71 314 68 2811 32 26785 91 4781 57 1025 63 2316 32 1835 53 1546 25 3205 46 2332 76 2556 22 5562 93 3322 83 34654 8 3843 7 1601 69 1690 20 18061 17 7446 15 2184 39 107 89 5060 1 2322 46 3498 75 10608 36 3081 66 1273 58 7414 18 3731 48 3776 16 7505 -1 -1
51 30017 24 1049 32 25 37 23716 47 9029 72 2798 21 2950 77 6564 51 921 49 12121 76 16005 24 2472 37 11002 44 3111 36 5785 26 996 81 8106 17 9107 51 11764 94 40811 59 2092 38 9514 10 5181 6 181 7 2560 6 324 49 770 9 16616 74 2524 19 603 29 9623 43 1254 92 2358 14 4122 39 14665 93 9647 3 7601 47 31854 53 4361 56 5133 49 9957 12 6277 45 3053 33 6040 77 692 24 11177 15 1221 31 35107 39 4739 43 329 74 89 82 5220 12 18143 48 1636 39 1378 64 9027 67 6541 35 2032 52 4040 22 11866 53 583 33 1424 27 5169 12 164 34 81 21 2397 46 2763 96 2531 2 3943 85 2361 70 2879 45 1190 96 1339 86 4765 54 1420 91 5178 52 6249 39 11583 23 654 46 903 39 681 24 1808 3 15501 22 1155 46 2824 37 2527 69 4124 11 10861 0 8188 52 1418 26 4871 60 10307 46 4161 -1 -1
52 6297 30 2021 77 13074 38 1148 95 1497 8 2028 53 6057 73 12529 62 1279 87 23967 47 12342 60 252 39 3798 86 23817 53 8281 75 1398 91 1317 14 8214 88 1127 71 16882 68 7601 71 520 10 246 95 1853 55 1454 45 2292 80 2187 13 361 31 463 79 8276 17 11614 92 7779 78 12599 72 810 0 2872 92 254 15 11439 31 9167 52 11886 56 2044 39 4732 68 6846 24 4930 47 5743 29 31530 7 1144 30 1546 41 782 12 23260 76 17630 32 12791 96 10029 95 5 13 1935 84 8310 78 1909 59 2061 65 3236 25 6967 50 4675 16 4017 29 3658 75 5195 91 3850 29 1963 93 2662 44 354 71 4862 83 1315 3 9842 44 3564 4 722 63 1547 95 2813 73 1195 55 12255 35 1633 45 3870 57 2839 98 6457 22 13217 63 1016 52 3026 15 8738 61 13017 5 2368 22 6922 3 2566 94 6845 16 20637 62 3451 0 852 88 2176 15 190 29 8858 89 1563 91 1797 97 8080 51 9742 65 4354 0 1875 -1 -1
53 428 21 115 56 7500 40 2709 88 230 73 7897 23 6484 99 60 5 13143 10 1267 71 9427 77 2245 12 5324 24 7458 84 12335 38 25347 3 3459 96 12159 91 5003 35 4043 62 2903 85 9590 33 5881 53 3949 8 4912 27 474 95 9246 2 4445 77 5725 19 5663 8 5642 21 13595 71 7484 53 9963 41 8 24 6655 13 905 76 497 57 14856 83 4931 29 10378 99 1255 60 5096 81 8316 11 4741 37 2561 62 2748 26 387 40 7775 56 4617 60 2404 30 2946 61 15814 80 672 21 9822 68 8705 79 11580 92 7624 5 119 44 11178 29 6375 69 14940 44 1321 94 6833 25 6132 46 7541 10 3493 56 3095 0 2846 87 653 76 2544 63 6709 69 5 72 3645 42 4193 34 10697 29 6508 46 492 20 440 35 3846 53 5450 3 985 44 1478 89 2147 74 14108 64 2910 65 4094 88 16398 23 7311 85 1346 47 2641 55 2919 30 3046 35 1014 39 1550 98 4710 60 4185 7 2509 20 1269 83 26140 22 6532 30 3555 23 10588 45 1835 22 1038 -1 -1
54 4962 34 5157 13 15681 75 4607 54 19749 39 2800 61 3674 24 68 13 6532 34 3395 19 12985 90 714 10 639 62 4806 94 11501 72 5351 84 4424 69 435 56 7171 41 7698 55 1473 3 2533 64 3327 31 5280 20 13088 31 7650 55 1647 28 1154 23 1669 54 7244 95 3297 76 6838 32 22356 63 9282 57 7324 18 3403 2 18395 19 472 24 853 45 5932 28 8035 13 18757 59 6280 5 6416 97 751 21 12357 68 4397 59 1728 75 5116 83 1682 75 8854 78 2595 55 7990 86 24161 2 4060 80 3509 8 5702 5 14 53 1159 17 19363 15 21407 1 2787 42 15720 4 7186 96 579 33 5212 85 29184 21 1118 34 11507 69 2424 14 618 74 1337 44 20132 18 5807 59 15454 1 4912 85 5125 79 6246 65 272 33 2346 22 13407 82 6746 31 2689 88 7612 61 2322 79 9896 95 425 -1 -1
55 1461 86 4489 18 367 7 1984 45 17397 50 2702 6 1150 57 15213 21 6028 40 4996 20 17453 91 3154 31 6952 33 1037 0 7823 66 2706 18 2208 24 4151 43 15527 94 990 75 6190 78 5649 70 10680 54 1484 70 6127 90 2918 6 6607 99 5237 40 15327 88 7356 78 3535 58 4977 91 20991 47 10927 17 2144 54 2590 53 2768 88 18834 76 4481 56 16117 66 19820 73 3515 54 5612 11 1756 64 3842 70 1069 3 310 92 2305 46 3346 42 1868 61 10695 94 7647 82 2980 53 5127 47 3661 80 9895 46 7791 26 1569 62 938 99 11143 83 9190 98 7302 36 1001 31 3142 98 19986 9 4749 96 6229 18 25074 53 7945 69 5042 12 26261 18 13555 73 6346 26 1635 97 3324 22 4635 50 13819 56 6389 84 89 8 9843 45 6971 64 2446 53 4748 -1 -1
56 603 5 1379 78 4951 95 1299 96 925 50 6535 81 490 97 8592 96 5638 24 1143 48 2959 10 7225 32 17152 46 2150 79 13838 45 1820 65 7945 88 2950 43 3106 55 4964 16 2023 22 1964 77 7826 26 15982 72 840 38 2641 25 24679 40 23278 73 6646 93 10234 3 17777 71 2217 76 6673 51 217 14 6620 85 10724 1 4269 33 5488 58 2155 96 5664 71 3662 65 33591 95 6506 81 8059 74 148 22 8772 34 3492 93 10452 51 2074 24 10074 18 1971 14 1890 82 215 11 2866 38 5653 44 4184 78 2301 11 13832 95 792 98 3585 53 6820 26 16299 47 5021 1 5106 47 1100 28 5426 84 2806 91 3850 86 637 61 7963 94 6077 43 1609 10 1723 84 10612 24 12119 99 861 27 2620 10 4985 48 7856 3 641 70 1077 20 7352 7 195 15 2810 69 7288 46 142 58 16445 95 9855 99 1625 62 7118 64 1833 84 8450 31 1641 50 630 95 5237 29 9001 39 16128 -1 -1
57 2053 42 5659 28 5650 87 4654 22 4291 46 2633 27 760 13 8219 76 20564 65 2459 48 7570 16 4168 24 7322 34 5867 98 295 3 3903 76 2747 25 577 28 1349 57 3407 98 4295 36 7179 48 38626 71 4281 55 4736 27 1086 73 5977 28 1042 75 4172 52 933 74 10906 21 2950 58 2246 95 291 70 7015 71 8960 7 1595 29 9929 44 911 80 6131 26 10689 7 1140 4 13038 25 4964 51 1064 15 30996 82 10611 15 7346 94 8599 19 860 3 14166 31 7989 37 1543 97 1318 32 152 75 3472 20 3159 76 1106 89 7158 2 3960 94 1326 9 10139 2 6101 6 11746 56 4850 57 12014 63 2317 51 14238 7 1468 59 476 18 922 58 4032 83 4897 90 811 83 5222 43 4083 39 9334 54 2231 31 479 49 2976 88 7544 35 5085 93 490 99 6036 13 2009 0 18480 1 2771 7 157 52 2974 15 8705 27 6887 53 2233 44 1234 4 19248 70 20957 13 17042 84 6097 43 1197 24 7151 -1 -1
58 8025 99 8825 18 12244 47 3825 71 680 34 16779 92 12180 91 1062 30 360 17 15816 21 2784 15 18028 19 6610 46 15791 11 5197 7 3042 86 4861 1 680 74 3409 65 15310 96 1880 1 14553 2 113 52 5359 6 440 39 1875 16 300 97 6817 46 1186 24 4166 93 17525 17 1448 43 7512 7 192 49 15694 50 8326 72 4311 36 5214 69 15447 34 4807 72 2988 81 7225 39 6901 57 1273 99 4662 95 1132 7 3658 86 4819 77 8379 86 2760 73 3023 5 9681 18 2738 78 188 29 1849 39 2549 82 5246 95 2126 92 2941 56 84 5 7427 90 1731 39 2836 58 8510 97 8121 70 6301 61 342 86 1743 6 1916 5 7684 8 1399 94 4788 90 17673 68 4140 37 6406 29 1280 37 9124 78 7563 67 1418 61 979 2 603 99 2290 57 1886 92 12912 12 19047 65 224 68 4491 76 841 51 11006 62 2567 74 5410 17 2135 24 4995 46 4792 67 10292 31 8229 93 5044 25 382 41 3962 7 7815 43 15741 94 879 18 427 47 152 8 7444 33 3184 -1 -1
59 4566 91 14588 28 4204 34 1370 28 2016 66 5471 53 651 93 573 22 11465 3 5690 91 10640 70 10452 91 175 97 16295 74 2054 96 5864 0 1337 84 2075 36 44 23 13977 64 7426 37 15684 36 18241 79 7570 49 18732 51 14696 70 9816 68 13363 74 11350 62 21175 63 5499 56 1292 23 11234 16 121 96 141 99 5032 92 15407 93 3675 15 737 17 1335 21 10806 44 2465 15 6806 73 2309 61 10593 9 160 44 13038 41 232 66 1936 85 3762 77 5965 2 635 67 2537 0 10515 71 4496 35 1935 29 12506 0 5308 18 2530 66 11808 14 977 62 23309 25 3501 65 14286 53 2409 32 1687 58 3698 97 31347 65 239 69 9121 74 9367 40 8104 51 1890 49 2087 63 13253 48 15586 57 4020 52 8071 74 15118 37 13472 -1 -1
60 10415 54 2911 28 5829 29 10370 84 861 64 27043 68 5633 77 6594 22 29056 84 1674 67 2380 49 190 91 4019 97 38222 35 47 43 8455 14 8031 39 2057 17 1563 97 13116 11 2390 78 8166 44 3947 98 10611 16 331 95 10216 19 6388 94 1696 87 822 70 9318 68 3185 43 102 0 10217 63 774 3 1573 92 1319 83 23890 66 3735 17 806 37 2737 34 16239 20 661 37 7161 74 1205 36 17764 46 6789 94 5477 9 3152 28 2394 56 8305 8 5943 27 3031 26 4307 13 3875 22 17741 65 262 15 5779 87 1088 22 5141 88 14305 56 1904 49 9515 90 5194 17 4903 12 386 51 28724 94 9307 59 30 63 14208 17 10133 8 2941 68 3693 65 7920 67 3397 10 15354 81 6041 29 2397 88 1672 99 4581 39 7065 15 757 38 2391 14 3260 39 7340 33 13884 49 2731 18 2875 2 1833 1 171 0 3855 76 1861 -1 -1
61 4139 37 8659 56 6279 91 2377 5 3786 64 2024 78 5628 66 1987 86 2134 13 8480 84 3406 23 1476 36 5876 61 13956 71 8241 67 1028 19 1153 6 4971 56 10121 17 9675 92 3241 38 7531 6 2172 83 2188 56 1700 59 925 34 1018 42 5576 82 8890 79 1567 92 8840 11 4870 56 14020 48 9164 71 1063 24 174 57 404 83 4148 76 2943 14 5394 67 2195 56 3463 50 9594 5 4687 65 10622 71 4696 37 5106 41 1525 33 7513 91 8997 78 33852 20 13454 33 5873 23 13066 25 11 70 10422 83 10752 67 1589 6 2740 93 3589 12 5723 56 2927 17 852 55 1112 25 5171 51 21399 78 10369 79 10181 95 416 26 11718 50 2226 13 3206 31 537 80 4069 8 2593 10 1840 52 246 72 616 55 14232 75 13946 44 418 97 4198 7 4763 5 2475 31 555 61 677 66 9951 42 9974 27 4765 65 1834 53 4011 30 1946 71 10994 44 6311 32 8015 69 336 9 13975 3 2476 84 6887 1 1854 72 5296 31 1309 32 2853 42 5925 20 23997 -1 -1
62 8666 90 7351 57 360 44 4234 46 1627 64 2718 32 5786 91 808 9 10762 29 1064 65 57 50 2264 46 730 33 8072 57 3565 6 589 0 9960 96 4147 9 15928 16 6305 75 9921 47 5025 86 5178 6 782 79 1367 82 559 73 4072 49 602 27 6365 33 181 18 9830 96 4351 27 2158 9 2876 64 12619 7 20902 99 16597 94 811 20 901 43 6496 28 772 3 1440 99 2686 82 6597 72 7534 1 5783 53 10129 69 5618 46 7492 49 677 47 353 42 823 82 4018 70 1610 66 3203 44 5282 76 1682 92 782 59 756 75 8752 12 13732 3 8753 6 175 9 1465 80 1649 11 1623 70 84 44 1847 7 19864 87 10065 20 3527 6 851 0 11958 29 5246 76 14623 54 3733 8 9778 44 4495 26 1049 83 89 28 2029 55 3343 71 4352 66 9561 33 492 71 164 66 8926 63 210 48 9004 40 5066 64 7655 70 3677 99 1916 46 9925 43 795 87 6031 5 10736 49 8248 5 2101 9 955 26 5898 88 5008 3 3919 84 6213 92 1239 10 853 69 295 5 28257 41 4004 94 3042 54 9069 21 14294 86 1185 30 708 1 1431 85 1560 -1 -1
63 777 85 1538 35 2400 23 345 94 3194 49 3675 24 5892 64 4543 26 5232 59 9079 31 8010 8 23885 45 1778 34 1076 25 321 26 1636 70 8256 29 159 34 13313 20 18740 35 5247 74 17912 11 10176 52 2787 67 2750 61 408 73 4768 38 3236 0 12090 64 3241 47 8584 86 1471 63 12035 2 11838 38 17 90 14425 56 14346 20 9521 38 8581 95 5906 1 8318 4 858 73 956 83 6436 27 3115 24 373 44 11486 9 4798 99 4689 25 6545 90 6795 97 3823 33 3736 60 2452 4 5893 27 7678 47 832 75 8846 49 7042 83 16768 75 1961 23 1782 69 1016 32 17203 18 10822 98 4272 13 206 4 3619 41 1850 84 13924 98 1576 89 1759 19 4188 47 11629 31 4636 3 11592 70 7425 87 12380 2 6995 21 17747 17 4792 64 4741 56 5360 88 5357 55 421 56 2099 82 1403 89 16227 39 1212 80 9999 89 3533 27 2180 86 1674 56 2179 48 1884 4 396 60 4176 -1 -1
64 5193 13 2868 56 4754 2 172 46 889 71 6852 14 2950 4 1127 38 4437 10 6053 79 5888 17 3624 31 1352 73 15439 32 1794 39 19641 41 531 48 4554 98 1128 9 21930 10 16898 28 7851 57 7503 8 1800 50 241 74 843 22 7961 39 451 85 193 93 5247 4 14384 66 3584 81 131 60 7200 47 2946 72 10058 51 66 40 11494 63 11295 77 1538 78 3812 12 5081 21 3432 67 8615 11 3690 72 19510 62 216 47 2552 55 42 38 5394 90 5311 69 5335 79 3208 32 5159 71 960 42 9104 85 6898 72 4470 23 2507 89 11542 14 3087 44 3229 94 798 83 1406 78 485 55 5626 93 4770 84 7431 63 22123 70 383 0 11030 83 5023 64 980 50 13003 75 5397 41 10458 68 10710 85 2009 35 1146 78 2983 7 6995 23 985 18 6204 0 4287 41 16598 59 10141 93 6364 73 8680 85 945 33 4118 39 5682 78 1455 5 999 65 1243 0 11453 62 4486 90 8612 81 23937 63 2086 27 2204 95 13392 96 9895 65 1468 73 380 -1 -1
65 3585 74 3422 78 8751 61 7495 33 248 19 674 53 1868 92 4663 96 8191 42 18271 27 1467 82 1299 67 4829 43 4656 95 19150 89 12350 84 1428 11 5771 36 4010 25 8916 81 6373 0 5770 23 6111 79 10943 72 3692 94 2329 15 10375 69 10926 24 9779 47 22561 19 51 99 2807 3 10188 71 3117 6 5351 58 795 95 2325 6 6329 32 1660 50 4091 66 3222 32 5986 6 2130 14 4006 56 4288 80 2192 99 129 72 2540 70 8489 89 3543 83 3790 71 308 45 9105 46 6065 75 434 66 35729 95 3858 15 4291 28 6870 39 11398 26 4628 79 1423 61 2780 5 6997 24 8092 38 18714 29 1874 44 16321 74 13059 31 3678 41 1974 15 558 74 13529 60 6160 48 8229 66 14670 77 22799 37 11965 76 388 59 12276 82 4869 31 1655 49 6867 28 2484 48 3966 50 23119 45 4386 44 2837 -1 -1
66 11039 21 9612 44 12506 70 6114 75 6019 13 5965 85 9169 28 203 82 3381 30 2215 82 9784 18 852 96 3037 99 1706 69 6142 61 5677 45 25402 35 2728 47 4901 35 6858 16 2076 11 209 3 33353 26 27495 45 2497 65 174 89 147 75 4596 34 6313 57 80 47 11307 97 2945 19 2253 65 827 36 3399 18 2275 65 3880 58 8540 81 2071 35 8822 46 4476 34 8145 79 4958 90 13856 58 9757 88 12732 48 1191 65 322 57 7597 4 318 85 9794 28 726 88 17309 46 7263 22 139 40 1130 24 9562 5 1220 63 12027 71 5974 28 4089 57 5067 16 23534 67 4906 97 1104 72 107 68 12128 66 8510 71 13214 34 1399 81 12991 45 4154 35 11065 92 2143 75 3819 60 2099 35 19280 91 6615 42 12054 68 6472 25 24 72 3376 78 382 0 9959 23 3665 10 1591 25 23646 -1 -1
67 10522 10 13385 33 1813 77 610 24 3567 6 18133 18 15975 91 2772 34 3431 41 1306 50 15213 40 1609 58 1789 37 8544 46 8937 60 13614 93 29071 52 19412 90 15609 84 7622 24 3348 19 15159 33 6603 58 3268 54 5990 3 2912 14 895 46 684 36 8038 27 5432 42 8521 79 18580 72 1298 51 1597 24 782 4 4170 79 1287 24 2137 72 11169 58 5491 65 257 89 1928 72 8131 46 2387 79 277 80 5621 86 13109 97 993 23 3602 40 7110 96 10708 27 2590 2 4928 47 2190 89 26528 39 7007 19 4334 79 10075 13 270 69 9615 86 9358 31 354 17 8577 64 1676 79 310 1 4214 8 6303 65 6018 70 1061 46 1510 90 4982 14 6486 44 1605 23 17447 70 11566 45 7840 43 14281 56 1368 61 5118 32 2875 73 2436 77 6275 15 1518 21 14017 51 2461 18 1079 9 544 86 9384 39 415 62 2082 30 9865 14 3733 -1 -1
68 294 37 2543 46 7123 9 540 6 2503 54 2286 68 15612 16 344 85 5900 93 6280 14 1229 94 3631 69 16184 10 15281 19 787 87 875 80 1431 5 10000 90 1560 83 15322 35 2965 4 6759 83 4784 63 1 99 22985 67 1753 65 21614 70 9682 96 2747 31 4565 68 14018 27 4805 89 2219 75 2232 94 1383 41 11965 23 7213 56 3088 63 3958 50 442 73 8309 40 4285 58 517 99 2835 91 11738 31 933 89 6753 38 5084 14 15148 75 1755 27 11966 73 220 34 2902 88 10737 17 5007 62 3479 75 5600 48 2627 2 974 61 3064 94 861 9 906 85 3885 29 252 21 13355 9 957 19 12536 85 9317 20 9622 61 3533 56 1828 86 1530 56 1762 53 5057 46 15333 71 1427 67 6067 95 15624 44 4511 21 866 65 1916 0 13239 95 1678 29 14616 36 3624 90 21211 17 5813 71 6411 69 440 73 598 43 17993 68 548 40 1742 14 2191 36 952 40 308 85 1917 90 2759 41 1999 22 6213 10 97 72 9230 66 12963 45 615 30 510 -1 -1
69 862 36 11010 49 9793 35 2762 82 822 43 679 74 7858 67 7852 99 17252 31 14255 62 252 79 1698 51 1255 62 3096 4 9807 50 5108 61 1873 58 14564 79 162 2 18535 43 13768 23 14469 86 11734 13 15226 23 3547 2 7014 56 4288 45 6440 82 458 26 1704 3 2119 52 4532 29 22384 39 5388 9 5544 91 5010 76 16974 96 2063 37 3996 76 3355 0 14442 60 3091 30 910 82 7405 35 22722 89 14170 15 4748 0 3918 45 1481 16 3134 71 609 81 4432 97 1143 26 10855 1 12348 92 9764 12 12489 4 722 40 9367 89 5278 86 2123 92 15257 57 11171 82 2079 49 13708 69 10060 60 11541 4 9660 19 5881 13 655 35 1696 55 2612 64 6475 31 3289 34 6773 39 955 79 4632 73 786 91 1160 88 3107 89 1872 18 13213 13 2229 94 1619 68 5504 94 461 70 7503 30 7141 38 2077 13 4378 27 1678 86 3690 72 5055 -1 -1
70 28040 43 4044 80 2666 77 905 42 610 81 19944 23 16223 97 1305 29 2330 77 3241 56 600 70 2720 46 3725 6 20967 9 2473 12 34906 70 6895 41 3572 29 746 13 2818 5 5591 9 6220 85 3104 75 4340 19 6089 90 11143 32 5268 64 21920 53 4282 84 14857 63 6916 5 608 77 1638 28 827 23 3719 85 1723 58 19886 12 1034 50 3350 81 3734 35 2077 36 5303 95 24 44 5373 18 2060 95 4239 6 1959 15 3144 41 783 94 1165 27 5907 55 773 11 20793 85 902 76 9843 41 1163 58 5222 70 3943 67 955 33 730 69 1413 64 13183 28 10297 48 6743 77 2908 73 1748 87 12652 50 26074 64 1958 45 11129 40 26199 93 5114 61 3646 27 903 57 880 95 9781 67 1677 96 14139 29 16444 13 5053 81 744 21 1654 63 1432 59 8965 64 11899 1 8427 23 1144 92 623 49 1781 52 5278 85 3146 27 8782 -1 -1
71 9090 35 12888 60 26545 58 8720 65 20453 91 11884 42 2323 4 5581 33 2820 53 10732 47 8930 85 14218 32 9955 77 8242 26 1093 53 6127 22 1993 38 6294 95 222 10 13598 46 1744 11 4181 81 2841 59 3146 67 471 76 1844 38 4194 53 9872 76 2266 73 1881 29 2371 47 5141 99 1045 82 12048 9 6597 95 8682 90 10 59 4334 96 8676 89 8388 5 470 0 7482 66 989 41 1740 31 6640 78 1091 89 304 48 20087 4 251 92 2163 22 2528 50 7242 42 5254 90 12828 99 5679 23 12 89 16661 98 6390 36 1868 52 3688 54 3036 2 12900 28 10 86 2097 0 4958 16 80 29 2891 47 5125 83 8922 93 17004 58 12645 98 10323 15 3127 76 541 57 4897 12 3078 59 4178 13 40 57 2409 24 11355 68 3159 90 558 62 6254 92 2219 47 1531 72 14355 51 1925 25 15274 85 764 61 12470 11 5193 62 8446 3 1091 41 4225 10 260 23 4319 19 4800 91 15657 45 520 -1 -1
72 2313 75 13017 58 4224 15 14301 55 5177 7 31000 36 2796 8 3303 58 633 72 3849 5 3786 59 5606 49 741 97 1982 85 5077 77 2567 25 4273 34 3146 52 365 63 1969 86 106 70 1678 13 3663 90 10867 20 2828 14 4038 1 233 34 2550 27 7983 63 11310 71 21656 89 1816 92 5130 87 819 31 3252 66 1795 81 2643 8 34453 21 4402 12 12114 25 2535 1 17031 63 1271 37 3789 60 619 43 1502 39 4103 11 1016 57 12081 99 3383 31 24310 56 5914 27 9059 62 4993 70 11799 56 658 9 1681 42 65 77 327 38 2522 59 7372 8 655 25 6980 99 950 96 16 46 1466 93 3353 56 2722 29 425 23 2103 33 16433 43 10681 10 2940 80 6773 61 1656 19 13763 23 9139 53 464 30 18249 90 1362 13 10654 99 35288 92 10153 8 8213 76 5179 23 1230 54 4742 5 2248 43 1680 28 12460 54 2504 37 2 16 4735 69 9013 -1 -1
73 11216 3 6496 42 3243 40 2307 74 2764 42 9509 43 30462 1 1242 94 16722 46 4510 25 275 91 13984 48 3874 49 13602 54 4690 79 11283 21 6498 50 4838 18 9863 69 7868 73 7740 63 11240 95 17274 36 7682 5 5671 66 12431 3 12481 93 3267 80 1004 15 5671 60 2693 67 10975 38 3501 44 1273 30 4586 21 12372 3 4567 79 3583 26 3947 55 5640 73 6399 0 1506 21 1091 18 8715 25 9191 5 18309 26 7681 16 1662 17 6671 70 12452 71 398 81 18757 37 2515 2 8219 43 5124 14 15389 10 13063 92 2905 82 7148 88 2068 84 1416 96 12403 4 17410 67 7724 19 1776 52 5329 64 4697 31 624 4 1111 19 1625 46 2105 44 4352 5 8097 13 11977 8 1942 80 9271 88 221 73 15576 67 213 90 10502 81 1638 23 6299 98 2262 49 7019 43 3972 -1 -1
74 849 69 4081 72 407 99 2634 13 2163 8 1465 85 5908 75 241 24 8475 9 5601 24 16888 79 4853 24 2780 56 6974 38 3824 78 27975 87 476 32 4662 26 6164 91 11233 79 6036 57 11789 83 14914 86 7238 10 304 30 2437 84 12572 79 346 72 9592 36 15166 58 796 6 1845 37 6937 55 16673 37 1825 78 1718 75 1055 58 3617 11 207 8 4726 20 1056 23 4752 36 2219 0 8396 5 19162 73 3852 66 4286 36 5869 10 27033 79 12328 84 2818 82 4090 98 6444 38 6127 99 664 95 9015 36 971 48 13227 74 5454 70 15959 95 7670 72 12113 33 10112 16 2995 54 6148 27 4483 43 743 19 2853 83 18271 87 2922 69 8469 36 466 59 1440 43 1097 88 3424 41 6161 14 7380 9 1890 89 29325 95 1704 49 11540 30 3147 40 3464 48 2538 67 2059 68 2716 64 687 52 8067 60 2631 40 1227 28 1153 27 2928 88 12446 -1 -1
75 2323 85 9465 40 9349 19 812 77 953 0 6227 55 4439 15 5351 82 3438 33 1129 10 22267 67 1122 54 5480 36 1106 37 8664 98 5891 88 42084 27 6831 81 5591 87 11664 5 10310 66 7904 2 302 78 6972 67 5567 17 19922 43 100 75 5808 47 4018 48 1489 72 7542 68 1984 81 19855 52 2611 81 9194 93 1620 63 4157 81 4515 19 1988 42 6442 43 7302 7 10250 31 40 72 7659 64 6537 50 1681 16 5414 40 1188 26 9482 71 14210 1 2316 90 151 77 859 6 5984 60 12051 12 2562 30 5258 87 14457 8 3631 97 7646 56 1884 18 1760 76 2610 37 4383 57 10073 10 3447 54 4904 95 9515 7 5840 6 3014 31 3424 90 2077 39 1495 14 18709 34 565 48 4168 99 2079 43 1546 64 1809 26 7231 22 624 55 2860 59 897 53 3295 42 8778 60 1976 88 3155 3 2007 82 3669 36 6501 99 3544 40 13146 12 21991 90 4772 28 12011 42 3543 -1 -1
76 4434 31 15036 58 4098 33 339 95 28546 97 2346 62 12610 37 2940 43 11570 99 24047 86 237 16 28202 79 164 9 4573 95 3584 41 9900 51 17106 4 491 33 6240 10 24342 41 941 81 12206 43 2289 63 436 34 1325 99 745 7 1314 11 7358 66 7792 74 2888 23 3544 11 23223 56 255 43 5708 44 788 73 935 95 3640 92 100 76 1513 77 16440 92 3877 7 549 68 16046 69 11359 39 4302 27 9218 8 4045 90 8073 5 6915 84 4064 67 220 30 8395 42 10559 45 5118 75 6306 56 1804 44 2066 0 396 68 3145 3 3515 39 21830 29 6106 90 3277 89 5950 90 565 37 26186 55 5793 46 689 43 5063 15 3492 86 734 48 4432 17 1950 33 4512 73 6911 27 3237 15 10289 71 2829 80 11955 65 5484 83 1789 85 13106 88 14076 82 17141 67 5558 -1 -1
77 1924 87 1470 65 632 9 5840 34 13330 67 7470 92 3476 58 1447 94 4187 65 3741 93 5970 84 18330 4 7996 91 521 18 2073 16 2485 59 2371 21 1057 73 7098 0 4909 72 582 93 9323 94 671 21 10429 59 4156 60 5808 32 5182 90 9253 42 3905 4 2897 82 4543 11 2569 44 16375 14 6683 30 18184 27 10509 82 3472 74 9767 85 2447 60 13602 10 14703 92 19329 57 7 87 6168 2 10405 48 4392 97 7442 74 4679 50 3407 70 1684 1 2154 48 9695 0 68 58 5131 59 20884 91 18981 62 4311 58 353 99 165 29 5474 21 1294 32 4627 18 3295 38 7301 99 4635 22 19161 3 5726 5 6025 31 1119 79 7225 60 12502 61 4098 78 2602 95 5807 96 903 6 3671 44 4075 75 12213 20 7152 80 9526 55 3436 8 3454 98 5022 66 10783 32 965 67 312 45 39149 72 9249 36 5053 -1 -1
78 2123 7 4605 83 20853 81 5469 2 8293 45 1975 18 4245 90 3994 31 3162 44 6903 12 12238 76 12415 90 5672 96 122 28 16854 92 2255 51 2067 93 1473 84 2686 70 87 87 9156 17 3761 53 3977 87 5491 58 27421 24 8872 76 4768 72 5281 18 13335 4 9124 89 2399 42 1510 95 21665 75 17882 25 4999 38 7054 77 10141 95 1835 75 1593 39 3411 46 2098 55 10724 99 3728 37 2558 42 17068 50 3347 73 13039 52 1000 47 5902 3 4655 52 1210 57 7502 22 5703 1 6479 90 2010 96 11270 62 4042 17 8462 47 2937 31 18097 8 4760 23 14289 35 10689 86 2521 38 3610 67 14722 65 8202 75 9612 44 2603 40 2272 70 941 45 3258 17 5907 50 6842 65 4340 32 7209 19 10976 71 15375 0 6959 66 11846 39 409 40 9415 4 13211 43 517 49 4027 -1 -1
79 9437 7 929 60 2360 5 1261 80 5392 72 8521 70 5282 88 1738 48 843 51 13640 94 1365 98 871 3 5169 95 7891 86 8614 21 688 56 4951 67 12467 46 1060 95 17728 61 8793 22 6044 3 4695 4 14904 44 9995 13 4523 14 11694 0 27536 4 1179 75 3340 88 20389 73 5622 42 2764 87 1203 65 3451 7 7149 90 1261 20 1849 30 781 32 2766 26 7021 49 1958 32 5145 35 444 49 3685 4 3057 51 16549 39 6446 84 15572 10 3566 49 9206 62 5003 57 2411 95 746 45 7545 20 1977 10 3843 11 11629 16 6851 23 5073 59 2407 11 16533 23 5161 29 4862 6 3646 97 1789 74 2396 61 4721 72 3268 30 2379 21 1000 56 1432 66 806 31 5458 99 23910 20 796 31 3460 25 3338 47 1121 60 365 19 3063 5 2104 19 3117 62 8107 17 1879 4 1953 47 3837 24 146 43 4745 27 1772 65 2430 72 4122 56 12908 75 2618 69 5030 71 883 36 21299 27 19551 15 5805 55 106 47 10664 32 1021 35 9802 -1 -1
80 2774 37 1293 65 6960 88 5565 64 1311 59 970 7 23 56 5701 1 2053 28 5772 31 4277 28 1936 55 1678 52 809 19 14629 35 1800 42 1233 49 17770 3 5331 81 2625 77 2586 57 3284 24 2141 63 1886 51 13692 67 3206 12 3619 56 5303 92 4912 21 6717 56 12715 37 11313 85 6481 33 769 62 18097 65 2281 21 5197 56 4505 70 4789 36 5298 94 5817 38 7378 7 1137 94 1329 53 1814 28 571 1 3448 54 4443 90 12440 78 6703 54 21081 6 5309 14 417 97 851 99 10382 6 18688 33 5671 14 14459 42 4093 81 11227 24 10052 6 13514 53 1776 10 8104 14 593 41 7796 84 120 32 4089 41 325 69 534 78 1591 74 11303 41 5471 12 217 45 466 88 9587 83 2185 3 1442 43 8897 36 10323 4 13631 29 1849 32 42 1 16751 2 709 51 22899 3 10458 92 3153 50 4964 14 1696 65 17800 72 4168 10 12251 91 10146 48 2239 77 1490 78 6580 32 2587 83 534 40 9767 36 1998 1 1906 63 1359 1 1691 -1 -1
81 6939 40 1094 6 2538 29 3964 30 3458 98 17342 85 12144 49 9654 57 8330 38 60 28 10891 44 1344 68 5100 65 6126 43 396 36 10492 60 5440 79 5380 19 25221 30 20517 57 8587 33 2132 77 2635 66 1435 67 5940 58 4675 46 1700 35 8967 28 8764 65 6897 2 5634 17 9590 7 1054 1 4621 46 21699 99 5974 93 5077 99 7477 13 8571 42 537 95 9991 5 11566 71 75 63 20254 61 1668 65 9812 77 7896 42 9302 35 13105 34 1959 42 2881 8 31 9 3325 36 597 82 948 52 1834 86 8895 59 2590 33 9259 11 13071 13 2786 65 5455 93 1778 90 1853 6 5878 90 463 14 16434 71 1235 43 5331 15 856 71 2332 61 50 52 11004 45 16974 94 655 6 5365 95 3457 26 2348 19 4012 36 2434 31 3514 94 5110 19 3454 56 2256 42 12539 83 1295 23 9018 34 1786 29 10274 44 2049 57 24272 58 7002 99 5650 -1 -1
82 6181 26 8914 68 442 78 2840 55 10562 99 12704 65 8501 98 2527 93 4426 46 5934 62 3675 0 497 37 1818 20 14947 84 1090 95 1688 65 3824 63 1618 71 7310 44 14474 39 186 54 4094 8 3066 35 496 92 4894 95 10299 5 5806 9 4426 96 1770 39 2255 86 1713 55 1652 29 2045 26 6933 16 3595 43 543 82 8957 75 9499 86 7969 7 1834 25 1165 21 2333 41 3085 92 11419 69 2431 33 2783 77 10428 15 4857 5 3333 6 9875 76 634 60 7351 99 2428 35 10695 3 1131 10 6828 54 28228 94 1790 22 15906 31 7429 19 714 73 2815 60 3671 59 3264 95 6218 17 2581 45 5102 74 3923 13 4297 77 16302 67 285 59 59 18 4620 89 6332 58 14656 57 13181 27 16069 33 2847 68 5037 70 1219 79 2972 4 11111 93 4669 39 9992 20 10109 72 5534 35 3579 53 17178 41 2637 72 388 23 1961 91 2224 9 3398 34 6069 25 7512 99 609 10 3860 5 4148 87 2467 84 2569 55 21549 -1 -1
83 6808 81 4428 94 6213 59 163 87 7879 54 4671 67 3257 51 1856 66 4320 35 449 12 5169 31 4849 4 14057 83 5554 56 1073 62 35 25 16426 64 2317 47 4585 82 4305 54 19768 6 2674 44 3710 15 4759 41 1488 36 6631 29 6078 3 3153 6 5947 50 4910 90 8968 57 2872 37 1417 82 449 37 4856 43 1986 9 10213 8 4000 60 1891 57 1793 58 1365 5 8671 18 10405 44 16271 40 21992 91 8716 49 4816 90 5953 38 325 3 4031 73 6468 13 12661 29 11341 6 1117 95 4424 26 1544 13 29897 72 11476 79 4543 38 2073 3 7663 55 157 2 11656 87 1511 62 184 46 909 41 1402 48 4914 47 5791 22 4851 91 5389 9 1004 23 8752 10 1943 94 2504 99 5175 69 6062 85 7158 17 4876 77 4241 43 12039 33 2109 72 6561 27 1084 1 21929 32 11850 93 27214 98 14232 34 680 36 4227 23 9074 8 372 54 17 33 438 51 538 3 4418 88 2278 41 6257 33 1825 7 972 99 5404 -1 -1
84 16215 17 9937 43 1746 10 288 7 10692 12 1972 63 12380 39 3774 58 8749 69 1541 1 672 80 2895 52 77 93 440 1 5053 38 3006 83 13455 5 1596 47 2229 96 11271 11 3723 58 4678 17 4350 29 4688 73 1104 67 14238 78 7531 49 1998 60 6538 98 35185 80 2758 94 1033 98 12900 77 2044 6 11871 40 3460 41 14753 52 5541 21 10779 44 4389 35 35 7 14814 49 6551 53 12718 83 1714 36 1758 51 1483 86 9291 51 1782 46 4819 53 1019 78 10589 0 10386 1 10324 94 13267 44 5773 95 2551 54 3352 21 194 59 1008 98 12258 36 430 65 15684 70 560 13 2155 2 125 50 446 47 29658 40 9491 45 2245 3 3061 16 225 3 5936 93 834 3 650 13 8068 72 16156 90 844 70 2784 3 2683 57 475 16 16887 30 959 11 9700 76 4080 51 587 49 2232 19 3211 6 546 31 2436 39 1572 89 2570 13 7530 39 6782 15 7541 29 2394 62 36 30 204 37 8592 90 7678 94 971 47 67 56 3085 90 3394 -1 -1
85 830 74 2750 55 10317 46 6604 21 4063 20 3398 34 6293 45 7101 53 18257 17 4169 56 6675 2 4841 62 3257 81 3824 92 5177 77 341 25 747 49 892 80 6862 54 2516 69 7232 82 4797 4 2619 71 16932 1 2772 34 213 2 12527 42 13290 17 3814 33 2202 88 3376 87 4815 75 4986 53 11991 77 17909 28 1334 45 8410 30 6143 93 10702 86 3940 19 1323 83 2824 90 2121 74 3000 65 9690 27 21692 12 2381 93 15148 55 1595 89 967 88 9532 74 31 29 1551 62 2358 71 2590 43 11446 63 20593 80 3429 23 4926 84 8031 59 6276 96 4237 69 328 81 3873 80 3733 13 2766 27 3217 50 2370 1 642 93 2093 7 16405 11 11669 87 14116 9 8584 77 4666 17 3803 22 2134 13 4898 54 2152 72 5268 49 725 14 2695 6 5326 90 823 85 9151 36 1390 59 5751 37 2883 31 3502 45 7787 9 5434 31 2540 65 757 16 5026 81 6723 68 9617 50 1265 66 12188 4 409 57 1089 98 17815 0 9412 32 389 77 8546 8 2051 -1 -1
86 1467 13 3737 93 11061 50 1845 30 13492 16 4937 59 6107 97 5175 70 14322 27 280 66 4932 76 5636 86 5934 44 1190 48 232 33 2421 47 674 71 5824 45 8647 64 17285 8 113 55 6969 20 3392 70 4048 88 35303 73 619 16 3772 8 7556 59 12537 16 13036 56 2366 32 1028 59 4202 39 693 4 163 82 5140 5 6049 56 1724 42 4940 71 5024 87 5780 83 54 66 2485 44 1594 92 76 86 7829 74 4657 87 1150 37 5980 85 3950 21 3273 24 2775 62 1055 64 4381 42 690 8 14173 74 5462 80 3272 79 477 15 5321 28 3392 44 1028 50 3539 96 4676 98 363 85 5065 77 2825 18 5143 32 2162 1 1754 43 2641 75 1280 10 22477 47 6824 79 1123 10 8554 84 25113 15 2044 33 8681 21 9017 31 4366 61 2357 87 36965 68 15847 86 3924 32 2731 10 16109 9 7462 22 158 78 1647 50 1933 40 14049 83 3786 67 11824 13 474 82 9237 32 9803 51 4130 77 3971 70 11921 -1 -1
87 1948 16 20695 69 9189 91 6001 48 3112 66 1108 78 11308 90 8929 89 1254 1 2307 75 12022 92 4268 47 1460 54 491 8 8405 63 430 42 5824 34 5655 71 9573 89 17457 41 10323 51 3917 64 2980 62 459 78 5191 17 5512 18 1444 55 6564 85 1395 21 3127 88 18084 74 5496 76 655 14 5780 21 1588 44 1121 10 4467 60 14317 99 8101 85 19270 98 41263 79 6979 60 10994 21 968 72 27394 90 3420 53 11593 72 22977 79 11852 20 3048 10 2016 42 2902 16 3558 23 5446 5 12237 17 3600 48 5825 75 1864 85 2919 15 11104 71 2671 46 7704 81 3563 89 8477 71 7478 6 3655 28 2055 52 4685 56 10419 0 4921 7 12316 11 352 44 173 62 12644 57 5888 38 11359 15 3228 65 14392 62 6472 61 9688 58 2461 59 2724 43 1427 22 3848 6 4491 -1 -1
88 10966 39 94 65 3738 52 5985 53 3538 19 4580 2 4055 44 9615 9 4461 68 5375 95 5093 46 873 6 5287 64 7252 41 2650 60 295 31 1875 51 188 42 10779 55 3592 96 626 74 12863 76 12033 13 22070 50 3972 90 417 26 352 9 2590 90 2145 10 2830 35 9110 2 5631 81 4653 55 8899 4 12840 20 11754 73 8544 94 444 27 9225 65 1400 13 3277 24 7770 53 2351 80 3133 95 320 87 3181 55 751 61 18436 48 4548 51 2976 11 4051 26 2918 36 4124 71 4924 45 6921 80 7019 69 9933 44 2375 49 4903 83 3325 28 14890 97 2888 14 3355 74 4580 87 3181 66 11156 52 4853 57 20140 10 8569 60 17223 70 1232 15 1477 2 1034 82 16041 17 3422 53 18927 1 4135 10 2675 88 4242 27 2491 73 20007 53 797 60 6254 89 5735 87 23264 36 1736 75 16946 2 4156 36 2305 86 12992 95 1161 44 7607 3 787 26 2610 83 1876 81 17401 -1 -1
89 40411 66 625 32 1497 87 3920 44 8517 5 6541 94 6040 90 12700 86 3416 41 11936 66 7486 49 6769 84 3045 99 13382 66 10437 31 788 70 1650 29 1219 24 16287 75 3087 99 18035 96 2606 6 5397 81 9067 28 2228 0 27078 15 741 92 3645 60 1234 22 4051 14 86 2 1812 67 7510 27 3128 38 760 43 1941 84 22180 48 5013 61 11255 90 19847 37 9754 23 5189 87 1905 9 221 8 9868 52 5055 87 15167 80 161 45 1059 15 5374 69 2826 86 542 80 3389 65 1710 44 9094 62 4264 51 1155 90 7532 96 19878 71 12273 72 7 8 10623 37 2578 7 7980 9 33893 10 5057 48 7043 0 14236 23 5871 15 11904 91 14172 7 8577 38 3578 17 10702 70 8849 8 3768 54 6619 90 539 94 1496 30 1283 79 444 -1 -1
90 1623 8 4045 19 15622 91 5536 7 1258 64 2209 75 2113 22 2801 93 2183 21 6195 75 7345 68 650 74 17372 42 3851 41 8376 21 1335 53 3875 40 19623 34 2205 32 4396 74 4778 91 873 37 3066 78 2373 31 4410 90 2921 14 12472 97 3258 92 2142 80 1541 2 7243 41 1450 45 30056 65 11734 61 103 16 4279 80 7628 26 5833 92 15244 80 229 98 2086 14 6168 10 28935 11 6265 42 400 58 517 68 3590 69 9288 96 17039 0 4772 85 15 3 20049 60 1923 6 1545 51 6993 95 6741 69 3089 60 9182 3 5141 61 2826 50 491 13 10443 85 4314 28 1375 52 936 63 14115 17 2139 7 3618 96 14883 4 5200 79 2798 49 1705 2 3656 67 3807 28 2509 56 6339 23 15007 57 3223 96 5290 44 166 36 4611 82 9157 62 8326 25 7 82 4040 68 5098 7 3391 53 637 46 1328 50 13583 79 3739 73 2287 20 1417 21 4260 57 2197 18 2790 60 18498 99 5538 82 4101 9 1391 -1 -1
91 4570 98 1549 82 18626 56 15571 89 22404 28 5317 53 226 24 580 85 7909 4 4961 56 3426 68 1663 6 4805 43 1074 17 3512 55 5 80 30749 76 4347 2 158 75 3491 26 5732 98 3976 35 5571 83 28740 85 269 78 1428 38 595 56 5040 13 5511 29 8570 91 13449 70 9462 5 18484 44 1325 30 7641 26 1046 21 2076 62 8671 42 7701 73 2489 8 8564 63 1525 35 1790 89 4144 9 5130 91 2013 79 722 7 1661 39 1461 26 1906 49 10944 6 2691 21 4984 84 5839 96 9869 2 2045 97 10897 46 3680 77 970 47 2794 23 9773 91 19610 1 370 66 9461 72 9381 25 338 45 5060 67 11676 20 8978 97 2327 22 17239 80 8545 21 3361 28 1056 79 25366 14 8722 27 1736 91 1244 71 3202 40 5385 42 11123 40 221 9 1756 7 15124 55 2379 29 215 87 8908 8 2804 41 1375 25 16566 70 209 96 11484 10 11783 -1 -1
92 26407 77 2848 19 560 16 1486 51 2805 49 186 92 514 88 2380 72 15248 59 18939 34 4505 52 20079 90 15321 83 1447 84 706 51 9327 7 5727 46 254 11 3467 76 3894 98 4712 96 9673 0 4244 20 9362 56 9467 52 2551 16 9219 60 3869 4 7307 90 10121 65 718 82 327 61 8970 15 10642 12 190 65 2391 78 6160 96 8572 39 2936 89 6706 87 2261 45 9691 93 365 92 6882 73 1337 4 16905 43 20364 20 7147 63 4756 9 1786 94 513 41 18375 99 9898 23 4185 90 8722 22 7535 69 7031 17 18415 51 2385 1 12656 8 1043 12 1308 19 1466 31 4371 25 18505 29 2645 51 2197 21 2730 95 6687 29 3914 38 28624 46 2768 73 3189 15 140 70 1808 78 3933 82 10164 99 9449 9 7052 31 9724 38 16934 84 2492 66 276 87 6275 18 225 48 1109 31 6447 -1 -1
93 5290 14 15507 4 1359 99 3532 33 6765 28 2917 22 7 17 2442 71 5823 29 19081 68 16933 56 2014 19 12902 32 846 44 7155 89 11789 28 6009 53 4599 92 805 29 4289 51 11066 67 5430 95 758 76 458 99 5943 91 19279 6 540 87 6792 31 895 60 2472 28 6979 12 1154 85 4586 73 3048 25 11860 36 10739 37 329 13 190 38 204 28 5888 34 35195 32 8266 97 531 55 1398 79 1256 39 123 83 8973 9 152 79 3631 89 6414 98 23765 29 3994 12 4792 20 7643 26 11340 18 5087 8 7881 66 951 80 1415 20 2588 6 2171 33 12673 97 3074 23 2446 43 1257 0 3262 27 1258 62 951 92 4239 67 184 42 5760 20 14815 88 4037 55 3727 65 12266 21 19221 99 6817 59 1639 86 6755 44 2787 2 520 7 17592 1 6700 28 4707 61 1482 86 2497 57 4150 30 3301 53 4114 58 1972 10 12015 26 16611 15 1129 5 2078 40 2183 79 8274 14 16093 47 6616 -1 -1
94 5167 64 11570 5 4773 96 3902 79 3367 50 1062 51 1484 0 5795 16 4693 66 3727 61 2083 69 1777 51 18099 57 6161 62 1227 3 1886 79 7633 44 1823 96 4971 42 1841 87 2288 2 9996 75 10420 13 950 76 649 58 10809 11 463 90 1777 94 6055 53 5213 28 3921 14 203 57 207 69 131 2 684 53 1574 29 11781 81 5149 16 761 27 159 74 3052 26 10203 71 1098 31 2911 5 6101 3 1546 64 288 81 2371 24 6301 80 868 76 4059 92 1914 31 9231 22 9634 39 10957 20 85 65 5834 44 14122 93 1020 29 2675 61 6772 47 18687 2 4782 86 10570 93 1158 42 3342 20 2180 76 15242 34 13441 2 3632 21 2093 73 4343 81 6970 31 11953 34 18034 95 2967 47 5304 29 1868 83 7680 4 1147 6 6071 29 2903 47 4078 63 7989 41 2609 60 4514 66 10830 50 30596 88 16384 54 4181 2 2164 29 2096 14 1007 4 6835 38 905 1 562 20 10473 50 5300 5 7123 43 771 94 2252 18 1356 84 11472 63 18547 68 24250 71 5349 -1 -1
95 2691 39 8270 66 3796 65 7969 77 2754 27 6791 17 2962 87 6991 82 15026 26 14406 73 13924 96 859 23 13539 35 683 48 1087 29 1286 27 2875 99 6698 79 25 36 8662 9 17427 61 8122 67 988 0 3682 71 3516 26 8128 12 4202 95 739 75 5089 51 9716 34 18646 14 5051 55 728 70 5628 1 4621 13 1157 84 12582 25 11876 58 2874 55 12222 9 24122 23 5094 57 2095 6 1143 57 711 91 2010 83 205 4 3655 11 934 93 2485 65 2367 62 946 28 1889 25 6422 11 5335 33 12370 14 6546 39 348 18 925 19 5658 43 23645 55 1709 32 5017 8 6746 6 33 15 921 82 14415 86 3961 95 2993 67 4442 7 1820 55 12265 9 10982 21 1277 62 3096 63 1409 54 943 96 7084 20 6878 44 1585 28 5000 63 4011 76 31451 9 6911 81 13107 19 3242 63 3221 23 1766 88 7578 58 6245 76 7624 90 11537 67 309 17 384 9 7492 73 20965 68 5542 -1 -1
95 7544 9 3544 29 2116 83 4435 37 1425 47 5708 82 4366 35 1435 57 739 12 3993 42 2556 37 44 34 3159 85 4060 0 2813 73 8186 18 6910 83 5301 32 3464 55 4715 36 6158 33 4861 95 14460 76 5060 14 5399 91 8935 23 2610 52 1007 91 15035 31 1891 3 6048 90 8468 29 264 31 1520 42 5045 75 14798 32 16374 59 14204 60 1425 83 7844 92 7386 21 4898 11 18646 53 5530 1 1883 92 1566 59 4569 58 8427 56 6691 37 1531 41 11837 30 463 63 687 7 918 -1 -1
96 1683 46 1184 0 3453 18 10974 69 5105 38 2163 46 8719 63 1883 98 4179 1 4802 70 2142 24 540 74 2566 56 4057 77 6775 76 2705 75 460 52 4753 38 6558 80 5038 60 19600 11 989 21 4686 77 35218 85 3139 9 491 69 5672 32 6542 8 2406 18 5462 80 7814 18 2109 95 1364 81 8103 58 10720 84 21758 14 939 13 4142 99 602 93 308 85 242 33 7354 42 1723 93 6606 3 308 36 1175 87 13913 47 3441 40 4282 90 3722 55 409 3 1133 95 5156 25 17796 9 904 73 11019 20 2122 71 3786 11 399 1 6854 90 3408 96 4137 49 882 9 729 54 6280 46 1989 16 2113 68 7891 19 6794 45 4182 92 28565 52 6479 67 7489 23 3888 22 10708 75 16574 90 7858 23 7682 47 7590 64 590 86 9886 26 18882 62 10669 8 1368 29 448 61 2949 18 11934 46 4922 73 2382 96 3738 39 1805 8 4242 69 2428 31 5885 81 1734 55 4507 7 3691 79 15227 10 79 36 2445 48 2791 30 938 2 8543 97 6489 36 2314 34 6959 -1 -1
97 16754 88 16618 33 4658 17 3206 40 1937 55 4667 61 5300 22 7085 28 624 12 976 11 1903 90 3629 97 5051 57 2541 80 1339 69 13060 11 7289 12 4837 29 178 10 3334 35 4590 9 2082 92 7821 70 3973 15 303 62 5174 64 4789 54 4552 34 5966 28 1957 60 3493 79 6249 91 171 39 3695 24 8120 5 2064 82 2571 80 5185 29 6082 46 1229 22 1732 82 9224 25 4908 80 4986 37 16827 30 18278 60 8584 26 2530 28 1964 39 222 68 22319 82 4686 81 1197 35 648 59 19774 44 2105 11 3655 55 13888 51 2690 29 8750 28 3164 49 22728 57 5823 35 12225 18 997 72 15153 96 5251 85 3872 18 3266 49 5569 25 4941 40 5918 58 2871 8 5169 82 10136 26 1309 62 3115 61 2280 78 902 71 2804 44 2841 63 1794 70 5878 11 12663 93 4689 27 2940 54 5776 13 7616 45 2761 30 2080 48 4443 38 27605 15 6284 29 4858 12 6566 66 448 4 5152 95 5360 65 9582 15 1751 62 3876 44 6065 59 1686 71 2915 94 1862 8 1186 96 1938 -1 -1
98 1090 39 1328 49 5435 58 7321 44 1171 27 8482 94 2447 83 13404 35 1314 27 6578 98 1800 34 12672 47 6627 45 3924 64 3925 75 17804 5 7391 14 18702 27 1970 64 3738 50 6109 62 8192 66 4043 7 16691 68 32467 83 46591 64 15336 85 1399 58 2138 81 3854 95 1134 96 7285 16 1458 5 1038 89 3146 17 586 92 2381 45 5227 26 9804 11 3774 97 4639 18 149 14 707 83 6199 71 2000 0 8487 85 158 75 6529 37 4018 14 801 51 479 57 3683 78 759 67 9228 35 4751 9 2882 81 2290 82 16818 74 14166 42 3402 55 836 52 9659 99 8480 36 12381 95 6728 59 24269 51 7071 98 18790 52 5130 71 5968 96 113 36 1187 85 9897 62 2549 33 23737 78 1119 74 1700 85 2687 55 1737 95 4798 16 16238 75 2677 70 897 17 20798 18 2439 -1 -1
99 5410 57 4245 74 6585 84 3948 46 287 71 12870 93 1951 66 455 12 1687 33 4660 44 3708 41 20849 69 10641 44 833 0 6264 81 4574 92 3882 83 1884 64 3357 48 1395 79 6998 24 16682 84 3539 10 20676 95 2813 20 7674 32 470 36 6630 41 3106 36 3073 50 356 44 4752 77 9212 66 1771 22 5086 89 5736 52 9082 78 14199 34 10416 11 1961 6 2585 31 5563 58 510 70 3954 17 5190 42 6776 12 6143 14 10405 77 5321 50 1588 37 11100 32 23265 50 166 30 11233 80 20380 47 4102 59 3630 73 20273 58 4004 62 4877 47 2622 41 2886 90 5013 14 1854 36 8035 42 8084 41 574 1 5011 38 14712 30 1517 88 14250 39 14118 15 4479 27 757 80 946 67 4072 72 2703 21 30802 57 7949 45 5727 13 1439 85 12929 34 7402 13 1618 60 10335 29 2709 20 3793 73 6041 67 20896 73 5164 80 173 26 105 -1 -1


==> anc/Known-Optima benchmark/long-js-600000-100-10000-3.data <==
103 100
0 3036 53 900 57 1167 73 674 74 7376 4 3518 93 3559 49 1500 7 11442 0 8370 36 1075 25 2357 70 2136 95 1862 33 1335 22 6646 12 1452 50 92 56 10559 39 7992 71 883 25 6249 70 15125 15 7981 98 5051 82 14991 23 5194 56 5429 32 800 54 5678 46 5994 72 561 87 625 96 3414 30 16537 31 9113 83 15949 14 2705 83 615 53 9342 94 2490 65 4871 19 4852 36 4579 40 5301 14 13208 11 8515 80 5149 33 210 94 4371 88 7315 44 11713 97 1131 74 3394 10 799 73 13632 50 3430 52 3105 78 3081 82 1821 51 13820 29 14641 40 113 4 1455 71 5451 91 4626 98 19128 97 488 11 76 62 3859 73 5509 13 3292 87 893 92 14125 90 10853 15 2718 51 4941 29 7311 58 1493 6 5295 60 1499 68 9930 7 465 2 27435 88 3800 94 14126 22 5483 32 20086 22 9249 65 10092 76 2361 40 12 83 3512 7 404 32 9597 4 4748 26 1099 66 2370 36 1889 32 9362 95 11369 47 1185 96 1147 12 490 75 2369 -1 -1
1 7693 44 3167 11 12044 3 1763 53 7091 18 3741 46 1040 7 5608 81 7691 98 15295 7 1167 21 1864 98 237 80 7668 41 4335 68 679 87 1753 84 8200 33 5820 42 1341 4 3658 68 5591 27 5190 52 9821 90 3496 95 10044 29 8359 74 4845 62 33 66 667 29 9040 24 12312 10 232 0 9200 98 615 0 3903 33 10047 98 1384 81 21350 78 1167 67 4320 83 894 20 1690 39 3833 33 1295 61 196 5 4874 95 1968 81 7464 83 8614 32 2379 39 1062 68 612 49 9541 41 3135 74 584 66 4266 76 12227 10 1639 66 8381 84 8208 71 2549 80 18387 76 29972 66 229 49 1100 37 12608 26 1446 73 4550 45 15381 85 1205 33 1590 59 2811 65 1977 12 7360 44 7375 95 3689 39 1464 94 7711 95 1400 1 2476 2 7563 59 699 99 12453 95 5665 88 3056 57 5871 16 6191 12 1797 10 5320 54 1504 15 96 12 7636 80 527 49 4503 63 16625 82 866 78 4805 49 8497 52 224 69 6249 3 22647 6 6918 51 14394 17 2614 -1 -1
2 4403 61 6209 10 3916 16 3104 91 4716 26 8854 13 4306 32 5225 69 174 38 8253 90 690 27 1752 65 6436 12 12762 51 3650 50 6472 36 4703 62 4815 35 3270 31 13580 66 2962 6 6718 22 12170 82 8667 38 17721 40 11158 67 5456 51 4581 54 1335 81 4004 6 4864 25 7918 71 346 17 3305 54 20768 11 3335 91 4052 43 3390 92 1677 43 4431 58 14150 45 3035 53 19999 16 6513 65 4668 1 263 58 2985 35 5083 4 1000 28 1650 57 8370 82 9268 90 3730 30 2359 54 5896 53 7150 72 27 47 3314 40 1105 41 4185 36 10825 90 202 5 15558 96 549 36 1140 49 911 42 1642 18 5171 89 8894 21 4768 19 2397 45 1275 10 643 89 25198 87 4677 77 4896 21 6781 94 2364 33 1120 78 6015 95 1725 92 5674 99 9729 73 9032 20 13826 46 1013 61 4680 89 16 95 8113 60 5935 64 486 4 3902 29 12901 35 695 64 302 92 9835 3 74 32 3214 6 6512 5 8097 71 6312 14 5838 42 472 55 3073 84 5804 59 667 36 3906 86 7213 55 324 -1 -1
3 490 33 5120 31 10071 90 867 46 2737 63 17993 22 917 26 5803 6 2951 98 471 16 16416 40 11195 18 8414 0 7248 92 1052 4 3502 54 140 21 11186 55 2387 38 29300 70 10129 92 7764 85 17687 37 10273 15 8454 66 975 11 1532 25 4035 18 5424 29 1922 78 6754 31 17486 88 3338 0 2037 3 25725 51 3091 35 11666 19 10983 2 5340 33 247 53 5203 39 1807 46 5116 91 22 20 15762 27 14940 80 1526 35 4059 45 6177 97 21504 87 10128 85 1933 82 6118 69 1285 73 7601 76 976 38 7484 92 2785 99 4414 1 10983 53 2694 23 568 32 1333 49 1206 16 11989 92 5995 6 11984 59 2328 80 3815 30 3132 35 2650 83 5680 47 7141 35 12888 65 15693 95 377 89 2395 76 771 2 2499 14 10027 56 2747 78 12794 46 4165 8 1859 15 4191 52 2733 10 1977 32 1030 67 2486 10 2547 76 2726 97 93 3 88 71 7095 78 1093 86 2340 6 2589 35 71 54 3243 94 6716 -1 -1
4 3813 52 30877 89 13516 61 8388 14 1135 32 2940 87 11186 14 14926 53 145 89 6520 63 2204 22 1125 35 549 20 11346 46 21302 69 6277 62 2986 40 58 4 10879 25 360 66 2145 88 4943 11 1029 89 141 29 1602 52 5390 83 2517 27 566 80 1057 2 24 64 2160 44 30 7 15096 56 7676 13 5470 41 1469 62 2283 34 12320 67 3155 85 7628 21 8049 31 1762 90 11455 18 4116 20 9162 80 8281 67 736 17 17416 43 6858 56 164 4 9282 78 1802 96 6172 47 49 50 6085 82 5970 46 5045 73 23074 33 10318 58 7792 55 9501 63 3875 42 844 18 6773 57 124 67 1939 85 6950 67 9049 53 9155 79 2550 84 5305 39 9014 71 8946 0 6412 37 486 19 7319 85 3811 90 1041 89 7222 68 11403 96 289 1 3048 93 826 26 5850 23 10094 6 924 41 7320 8 3630 35 7536 3 2063 73 1849 40 3978 82 3058 27 38307 63 4434 67 7552 31 5667 65 1950 -1 -1
5 2031 48 18193 70 10564 87 5193 91 5506 55 1273 98 1329 9 11368 60 7531 93 10983 58 14988 35 1541 78 7492 56 8395 47 1337 42 4160 98 11323 39 3895 51 8964 69 9683 86 19294 22 3745 44 1277 46 7570 81 757 89 4940 77 6671 82 3426 59 916 18 4901 49 11599 31 1509 2 8304 57 12228 2 10853 68 478 88 13080 70 12405 9 9384 42 1597 31 1663 23 7715 52 2194 8 19545 49 1144 54 256 47 511 89 1824 94 20108 9 2381 83 13480 69 10546 0 2178 8 14869 72 1885 6 17945 69 5333 7 273 31 3498 10 8503 82 7245 40 8751 61 1156 80 982 75 28775 44 13375 16 1363 99 13709 0 1345 8 9305 66 23386 83 4902 41 1606 82 1510 97 5477 39 4324 91 20386 47 1787 52 4033 -1 -1
6 435 3 3711 6 489 21 5274 41 131 82 576 97 11885 75 1588 18 737 59 2369 24 4498 29 2270 81 6469 84 2640 86 185 71 742 4 2552 6 1752 24 6853 9 1335 0 4957 11 2459 0 3402 21 8428 73 5541 16 1845 26 2538 22 1420 97 4289 61 22101 95 2433 8 22209 13 586 14 1040 83 2053 51 30703 56 15918 45 7919 91 2240 26 17697 84 11732 29 9932 5 6160 33 7654 40 11258 47 473 42 16044 53 6546 66 5695 85 3443 46 5455 52 8935 83 913 15 8552 76 4083 78 1279 96 1178 55 13967 26 2407 99 7492 72 10459 99 1753 91 619 41 14865 84 2990 27 134 2 9406 77 10227 78 8642 51 287 68 12950 41 1508 62 1805 92 166 84 4036 42 161 53 2844 68 15313 88 1958 40 13804 9 569 51 3027 72 5536 61 1810 55 1709 78 2263 80 1879 63 3 27 6130 10 24790 88 8802 28 17632 70 787 75 6058 25 13321 79 7922 6 10420 -1 -1
7 1432 68 2090 92 3040 12 10316 67 3916 65 81 96 4022 18 6561 61 1323 44 4429 60 7148 69 2399 76 20418 86 13183 34 1345 73 12999 10 16941 79 2898 82 73 51 8360 48 3612 55 7889 23 9570 16 2834 65 14822 58 28864 38 699 79 342 40 1252 67 16322 96 8278 34 13166 17 5831 0 12484 57 2451 39 229 62 4142 87 19817 29 2073 66 171 3 18803 43 4464 82 4173 35 3339 57 10205 69 11622 25 909 92 18177 91 754 41 4438 45 2967 38 2011 78 4400 19 16632 31 8404 62 2256 96 4891 80 203 38 1079 43 8722 58 7384 80 10536 10 2780 70 13170 31 7901 91 3623 90 3548 40 79 48 16141 34 473 76 14083 77 4882 72 427 80 5042 59 937 19 2951 63 5679 95 8849 48 61 41 20275 97 1757 3 3324 7 5090 13 5768 91 7515 48 5690 72 374 83 1617 40 1315 62 5555 4 7699 68 1054 65 10116 0 135 11 1679 -1 -1
8 1721 45 4432 38 20346 71 2718 3 19498 6 1525 47 6011 11 5855 40 2303 94 26223 61 1366 76 375 52 3876 71 8291 52 8114 55 14697 45 8116 9 12391 45 24158 10 211 8 6316 43 6141 99 13615 79 4228 98 272 25 4569 67 1343 56 1138 15 1422 33 3420 13 2169 76 8614 2 2564 10 875 32 15985 6 1540 49 4483 65 2335 86 1168 64 9739 1 2105 70 3605 38 5458 95 7200 84 13991 18 12573 97 5466 49 5981 74 6766 17 6501 5 10918 85 2401 61 954 43 5134 56 3047 81 2455 15 1568 20 1804 60 1138 5 341 99 2303 77 7128 21 6703 63 1333 49 20700 36 4890 46 6688 19 5147 87 4728 55 1746 44 3879 15 912 12 3570 51 6766 39 3765 43 3638 81 7242 13 6771 42 5007 84 5561 48 2361 59 344 9 5149 13 6280 48 2620 76 1812 18 2887 22 9471 61 6627 97 382 74 2809 21 574 32 8549 49 4161 83 4474 82 2523 68 12967 41 1554 48 3721 2 3571 68 16031 34 1719 48 13435 96 733 -1 -1
9 1172 60 3649 12 1669 81 7130 33 8813 91 3429 86 3092 94 2018 16 11648 42 9124 27 5610 14 2257 9 923 72 4039 90 2251 20 433 76 2760 97 17000 74 1288 21 6183 2 3034 78 4502 22 4989 6 3029 23 2365 53 2014 28 8606 5 4194 87 7060 64 4781 17 3591 94 18251 46 1009 12 13607 40 9085 72 12029 73 312 99 11503 48 3169 94 1317 56 984 64 2432 33 13560 97 3182 15 19992 35 10399 96 9656 47 781 34 29849 57 3093 79 6014 33 4769 7 2490 83 2840 86 1059 65 1107 57 14406 8 4260 12 1300 9 4014 67 17086 23 4652 5 8806 13 2491 11 585 83 11781 96 9016 29 15686 86 1656 27 2032 63 6584 65 7053 2 2544 82 8322 0 2788 24 2528 56 11678 0 936 45 3131 86 1259 32 494 66 1811 80 8728 29 4488 19 1258 58 14022 67 13943 65 4152 49 501 0 666 61 1635 58 3874 16 13422 35 4463 5 3783 63 4767 44 3418 14 6227 71 3860 5 2278 1 15810 42 5389 -1 -1
9 141 82 8035 52 11656 57 2272 72 41 16 1963 35 6145 69 10487 56 7228 2 9957 96 8098 43 22881 97 4851 83 4786 54 1248 84 5017 70 236 81 2368 86 774 4 11291 53 3330 14 4107 25 581 58 2536 34 4518 42 1503 17 913 24 5316 -1 -1
10 983 36 3953 51 2164 13 5614 49 2610 54 2465 20 14141 24 3002 77 16609 42 1345 39 3765 15 16536 66 10009 98 5775 56 9725 93 14250 87 15587 25 5720 70 4585 8 8382 54 2185 76 9650 0 12947 7 1595 50 4075 47 14729 53 6298 76 1337 4 840 46 6567 98 10966 69 10529 11 3744 1 2517 39 2557 64 12251 2 1194 47 11158 7 15280 8 5840 39 3834 97 2096 77 16789 46 2768 93 6459 46 10486 54 3207 16 10286 90 3537 94 6472 91 3553 71 2458 1 9417 55 7086 48 5563 4 4965 17 1595 87 6056 94 1987 62 6678 7 4885 47 4630 26 104 34 10819 62 2409 6 7401 19 9806 17 552 83 14766 9 6017 39 15377 53 16209 19 5002 57 2190 75 1244 11 885 20 7032 18 13530 7 16611 12 592 29 3796 67 3283 87 25565 26 2817 95 773 2 6764 82 8747 75 343 36 3149 -1 -1
11 7018 51 15321 60 11030 73 7447 81 1336 98 1048 86 4063 1 2625 90 727 53 14813 21 372 64 6793 66 172 73 74 85 3666 47 8131 80 866 12 11220 23 6005 88 14321 70 11838 88 4593 25 13379 26 4250 19 7571 92 6855 2 861 67 346 98 3932 3 8340 68 1124 5 3790 12 3762 40 20787 78 159 60 4002 86 621 44 659 74 2973 87 7144 8 679 86 9805 95 3267 22 5364 50 294 22 4467 55 10932 64 768 16 206 68 3169 48 11345 9 3971 54 3235 23 6355 28 5667 17 2700 39 14950 93 80 88 11642 59 7605 40 2310 0 7539 24 122 1 5162 8 8424 63 1332 32 1252 73 1898 5 3620 52 556 73 751 66 898 51 2680 11 6273 47 4822 39 1480 92 1210 27 1009 94 1845 29 5918 99 7422 26 2632 2 7725 22 4611 74 4872 15 2650 95 1368 40 9041 79 2456 46 15643 42 1865 60 2879 47 6852 85 494 25 2162 8 3546 66 2674 41 9611 16 1341 32 5313 46 1869 11 2256 18 1881 68 2847 67 197 36 5192 35 6695 44 641 58 8101 37 9835 33 6567 3 1547 45 5828 34 13184 16 8275 12 4512 55 2584 14 294 6 1471 43 5487 50 3646 52 244 68 2819 87 1184 -1 -1
12 4945 13 2196 57 2856 41 428 10 71 17 1158 84 9328 58 14550 13 8872 98 1056 61 2260 35 6072 90 11493 79 12676 71 1348 1 12488 50 3168 71 1035 62 9094 14 1006 69 8709 63 1063 15 3482 16 9735 20 21165 32 3113 8 18700 9 39120 76 9457 72 6966 59 1251 24 8027 30 2401 91 1168 50 2026 38 227 43 7477 86 5746 99 10202 59 2509 18 5075 64 16015 94 13955 44 3224 84 5419 40 10650 25 6368 19 1892 80 762 44 8909 92 5429 41 4856 88 1110 4 1069 62 3758 1 21 4 7873 7 2072 17 844 40 13577 32 6221 41 22349 24 12061 42 2460 56 6726 55 8632 20 2911 45 10377 19 833 81 836 31 2150 63 15555 29 4805 89 10834 80 496 32 4303 66 4258 8 4277 44 5189 95 18971 61 3492 94 8513 52 4814 45 4886 31 12657 22 10547 94 7076 17 1582 26 3198 10 3007 -1 -1
13 1502 90 6666 19 4433 86 168 91 23 88 118 74 12717 90 2607 2 8842 36 1314 20 5627 32 855 94 79 41 4485 56 8713 36 14083 5 2248 7 6969 34 13422 92 7646 63 1691 14 620 35 6716 50 16008 92 2920 13 2297 89 1195 42 786 45 2777 16 6601 72 460 89 14523 11 3627 39 5911 96 331 20 5152 95 11773 1 1716 4 12517 64 5568 76 4854 46 1915 88 5012 52 7081 42 519 21 3032 20 22888 36 2947 18 2666 19 10552 24 1549 22 15159 59 11962 69 230 89 12568 17 5484 54 2103 85 6973 17 143 12 47 79 17774 88 2904 96 8981 57 2340 62 944 95 1295 43 31581 96 1821 54 6160 23 1613 62 787 74 22806 26 14375 64 11957 50 24923 46 10025 30 6741 2 4351 9 5356 10 2875 47 6932 8 3487 99 4189 27 379 82 2166 31 5522 52 5134 35 1831 2 5407 46 526 61 1531 99 2402 50 3297 52 12844 35 199 0 4804 17 2710 59 2598 -1 -1
14 1268 95 10817 93 4516 12 1746 34 13451 50 16758 75 4586 59 9267 44 13929 20 6954 4 9150 76 10969 42 5151 62 5163 26 673 78 1367 35 9959 19 13263 67 7985 8 6293 1 5415 61 2424 87 712 88 13336 90 3163 49 2348 68 2945 80 961 88 3168 94 25069 16 27774 13 13048 70 4309 83 2354 22 1818 50 13616 78 4447 37 17365 91 8792 60 7109 12 2763 53 936 54 4038 35 4120 89 15380 48 14828 62 557 84 1995 45 3242 85 5984 35 4548 74 12233 55 252 4 10619 69 4282 70 5089 87 753 97 10781 27 2080 25 3379 89 5829 38 21662 95 4844 8 3104 11 7744 65 527 61 10034 30 7581 31 1197 82 3097 1 9932 61 2180 91 7990 58 2303 11 9409 68 9860 92 4254 20 3936 62 7965 8 5172 71 2002 54 7838 63 2596 98 9578 87 4377 39 1003 8 16914 -1 -1
15 17322 68 388 45 6027 36 11063 90 15007 81 7675 29 339 61 5274 34 16937 46 22837 97 9494 27 938 13 17502 81 4478 42 4097 15 1120 45 2593 0 8058 69 5905 21 43690 34 2751 32 18103 35 3315 52 10074 37 2928 29 3692 16 506 61 6014 16 4959 13 214 24 4391 86 2867 37 15835 65 4337 28 982 46 186 11 291 85 2119 86 6582 74 6058 0 4567 50 235 28 2687 57 410 61 1194 37 2381 25 21193 3 7960 9 569 75 1616 58 6767 61 2285 28 13019 61 4503 14 4875 25 7624 46 3386 4 1186 90 5730 55 7433 19 9603 63 11087 12 14215 46 1933 72 24882 28 260 14 573 57 7321 65 1486 74 5585 36 4875 79 2448 32 5349 78 730 85 5372 29 7607 57 13967 38 1385 46 616 15 34236 64 2573 23 7195 13 16188 42 2173 25 11867 26 3025 -1 -1
16 5871 45 11593 42 1386 55 7083 30 6769 61 845 90 208 91 507 71 8372 65 8408 15 694 42 2051 50 3135 63 10899 0 2819 22 11996 18 7478 11 2498 3 3282 14 340 53 10325 65 6668 17 6999 65 837 80 8024 43 2850 2 2232 73 7662 45 1592 72 734 50 27134 67 10430 52 7835 76 7164 59 28070 18 6073 49 1543 96 245 49 1799 21 1937 39 694 50 1360 26 213 91 3505 11 1118 1 2286 73 13778 76 13256 8 3132 21 6430 8 972 51 11088 3 8155 9 8669 49 6275 99 1873 66 3875 97 644 86 3669 42 4503 74 9921 13 3471 78 6729 73 826 15 5155 93 13438 61 5652 25 18203 54 13423 65 14786 19 422 21 4689 62 7673 87 12402 42 8083 43 2519 66 14675 85 12665 14 2227 87 25200 71 6317 79 4395 21 5371 14 2812 80 2416 61 7906 30 26636 63 253 87 461 73 7270 42 3433 73 480 98 5112 3 389 0 148 27 5124 -1 -1
17 10812 41 16460 64 2531 72 11291 46 15036 14 529 83 4954 55 2203 78 9107 53 14028 59 2928 3 4153 53 1605 63 7331 77 3064 90 5052 75 4190 53 957 76 1725 74 2167 25 1846 43 3331 12 7204 73 3089 97 5853 74 2206 41 30733 6 4349 23 885 33 627 86 9694 77 2983 84 739 8 11482 30 3355 20 4486 92 13917 53 1855 68 6856 11 1742 97 8543 95 9758 93 1544 34 7649 8 9463 98 1879 14 14994 10 7221 5 5071 3 17834 93 3694 28 8838 48 432 10 6146 79 6975 28 1166 47 3360 61 9527 53 5706 34 1569 41 10706 3 5312 94 1594 67 2685 39 25351 75 1145 44 12416 80 4844 13 12734 71 4666 55 6993 0 11861 56 4499 43 25149 57 2180 11 473 30 17052 11 17703 91 3501 51 24406 44 16284 99 645 35 10112 58 179 -1 -1
18 789 70 5931 34 1851 70 62 26 3804 23 3629 79 16931 76 4712 47 11415 1 2483 7 10890 42 2323 62 5640 38 7084 93 6569 47 2219 14 8643 77 5506 64 1813 78 7200 20 10452 3 10096 93 6882 17 2244 7 2081 83 1040 73 42053 60 4133 64 11427 21 3754 14 4029 62 14678 27 12438 8 3376 39 8026 83 448 35 5065 57 5625 25 531 66 12684 80 14948 95 2497 40 11386 56 7182 78 4743 84 2591 38 1989 32 7900 16 4696 91 12281 47 7743 40 1025 65 25863 32 988 85 2998 86 1755 38 522 56 4369 54 738 80 8804 48 605 33 16003 68 11515 67 8357 5 3038 77 5570 41 1054 20 4036 45 2067 17 1574 7 863 20 22855 32 475 25 1229 61 5751 88 8630 19 1195 18 453 63 1327 7 29772 0 2472 42 6370 58 5370 37 15687 74 5521 57 5075 59 3815 23 861 10 2957 97 5953 82 5839 58 3928 72 4540 11 2044 54 1657 -1 -1
19 5754 73 16383 85 5854 72 1814 68 11711 0 15737 20 4250 83 151 14 1273 80 5252 20 8176 26 1492 48 32081 43 1622 30 5116 19 6925 85 6196 22 32374 42 8942 9 1375 81 571 50 781 81 4335 90 2356 49 2040 98 9310 79 1969 14 1687 90 24230 95 1492 51 34734 60 5715 1 3772 51 1123 26 4672 16 3363 86 10594 18 14410 60 3726 26 3384 61 8509 69 3549 62 3674 48 5665 18 6539 28 103 31 9081 82 3134 24 3148 80 21180 63 10741 69 6182 85 6258 19 3008 61 5650 18 6790 84 10262 23 6539 56 6108 58 1458 63 3810 6 3992 57 8101 47 7576 92 5261 58 366 33 15512 81 4051 30 317 18 4146 79 26202 81 1810 64 2957 70 2745 74 9300 20 2900 76 1666 75 8162 33 6863 77 24498 15 18822 43 1573 -1 -1
20 3620 93 8681 6 1353 26 2281 43 6815 51 15209 59 14922 15 3543 44 5601 8 1160 55 6542 73 2797 28 4229 39 1380 38 4335 9 18161 27 6341 15 1456 2 7018 27 10853 29 6520 17 4443 45 2890 33 1473 12 13452 38 234 39 6987 1 11895 72 5917 80 1622 79 1111 27 886 24 10855 19 17622 89 7669 20 2706 40 2184 83 2838 76 1729 56 634 36 923 18 6432 76 134 8 25466 31 9272 64 8074 18 1155 43 4224 85 4012 96 12037 40 13061 51 217 41 10631 9 317 7 9780 25 4125 10 3214 64 4186 44 5982 52 17042 14 10158 85 2473 11 129 77 1260 44 14974 63 5734 53 460 24 11324 6 3981 39 894 38 3697 4 3594 72 1515 73 1330 60 4496 44 31 62 2903 3 8072 47 1026 13 11693 35 8377 57 1833 52 8594 67 3482 93 3103 62 4106 15 6547 51 11899 53 13422 28 8821 50 3634 76 500 90 4740 82 496 25 4824 2 4117 61 6309 14 486 74 4961 57 284 75 11588 96 13088 23 2492 92 3378 -1 -1
21 1582 8 1276 0 18388 30 4881 38 388 9 11072 97 11293 48 2938 28 6124 64 7980 47 2378 42 2916 87 9311 50 588 7 5765 17 11892 81 2462 13 11393 62 4946 11 11190 85 2831 17 1085 47 174 88 12532 5 1587 13 3886 3 448 15 5830 56 5288 81 8838 10 2759 5 10614 62 17724 50 1673 96 4646 29 734 69 4106 53 1530 48 3282 86 7767 92 3186 99 3725 96 5418 44 5437 69 665 18 176 16 2177 32 7914 95 4337 21 5683 51 6188 67 1341 61 3621 77 12132 27 11109 22 1338 47 3317 72 3664 43 1786 68 2822 54 1033 82 1034 13 5345 34 1977 87 4085 18 944 73 3446 51 6079 12 5581 86 428 11 14173 85 2726 74 5887 33 3018 75 2489 16 735 1 13714 72 16912 79 2282 56 1631 10 538 6 3062 57 17922 44 3161 55 7432 19 14234 18 4188 92 108 35 3004 6 7086 54 555 72 360 46 3312 0 1235 95 1506 32 427 82 8079 70 14396 80 7245 67 127 43 12229 56 4557 54 8570 35 665 28 76 45 1722 67 329 22 4786 48 355 35 4546 3 306 58 7561 17 12022 5 1282 96 8881 61 4418 12 3208 2 607 24 3233 58 8227 89 29 -1 -1
22 270 63 4489 60 9613 69 349 54 85 7 203 49 5167 93 3480 66 4074 91 157 0 5001 60 4321 11 18144 30 17035 55 2423 69 2706 26 100 11 4115 79 6661 24 34172 5 1335 76 6513 42 3671 7 3082 72 7065 26 2675 16 9278 84 3442 90 5396 74 10827 1 10130 12 3020 31 21772 73 10127 99 3471 76 4810 91 3934 67 1659 84 1774 63 23458 48 5958 86 2625 96 4235 51 6355 65 5324 5 5195 85 20846 11 19892 63 4007 24 3651 74 80 3 133 24 2588 25 13145 19 4095 72 18 44 6044 79 9508 49 620 91 2776 32 5511 47 3722 53 1979 94 4372 88 16375 90 8536 88 19652 1 5506 57 4068 62 9948 69 2543 5 9450 39 4789 52 22872 77 5217 59 10019 21 1478 97 3724 82 594 49 766 30 4648 87 13789 55 7215 47 3877 73 15230 72 2187 98 146 37 22283 -1 -1
23 5741 19 2481 69 4569 86 4420 15 9674 38 8893 58 2652 62 2074 75 8157 79 2875 18 3222 69 4239 67 6088 72 2491 5 1594 7 1131 24 9098 42 4309 45 5967 95 2670 43 16886 68 1794 35 3766 9 16206 48 11107 27 7486 93 15015 90 9568 10 4041 78 8956 65 10614 95 7406 56 457 60 2860 67 1491 36 769 57 9352 70 1161 40 1427 17 6901 34 7684 87 8671 11 2902 6 2656 97 3388 83 1418 88 1467 10 732 77 17216 73 8536 72 9626 85 936 76 1207 44 8468 46 1155 63 9460 19 7067 28 2604 2 4017 65 13741 40 2666 7 171 41 2201 64 6651 66 2772 30 4305 36 529 88 3078 74 3301 96 2210 49 2150 31 6389 29 14745 7 4267 48 672 93 1140 71 6495 61 10951 48 5684 21 1335 86 9016 69 6717 94 2463 63 621 39 168 42 2390 89 18373 68 7218 46 55 86 876 74 16672 77 4648 31 3765 5 1674 75 517 0 15705 23 3732 17 4261 60 8754 28 169 12 4975 44 1907 65 3849 16 2148 79 5582 71 6253 39 6 95 16297 27 490 32 8468 52 6407 29 4222 -1 -1
24 13073 22 10480 2 5098 12 297 62 3215 26 2900 24 5166 65 3517 43 10685 54 20516 77 6007 68 3297 57 7515 54 4061 6 9304 83 7154 15 561 4 10933 45 3348 18 9832 92 6417 63 5255 18 2173 39 5151 91 381 82 4492 20 3650 72 5718 44 3085 27 1357 14 4004 10 991 23 13345 77 26048 46 3644 1 1966 89 6401 56 6489 44 2077 10 16644 42 7369 43 4590 40 3143 23 10445 64 203 32 646 25 13943 20 2477 5 137 70 2384 99 7254 47 486 79 129 19 1534 12 4861 0 6681 95 23349 17 372 10 8285 21 20422 49 8068 75 26548 14 2555 58 610 45 4058 13 10073 72 1691 85 3938 47 8854 78 7317 93 3408 17 4083 42 1215 81 16357 90 3995 61 5221 19 1435 41 291 36 2784 22 2362 54 924 78 9824 26 5282 27 122 46 3596 87 612 24 13042 89 7259 97 2168 81 4119 12 11022 4 1373 69 20280 85 1558 76 14183 74 2192 33 412 -1 -1
25 2355 89 21623 32 1995 91 2212 15 8104 25 3492 61 6120 5 8844 35 9402 97 3184 31 1533 22 117 90 6039 55 1096 9 231 70 8152 69 1609 85 3977 61 518 53 3376 20 3761 15 1505 17 4006 8 5672 29 3844 5 8961 49 1924 75 10712 91 4658 61 2171 60 4206 21 4469 60 767 83 4194 74 2983 14 13999 91 23791 30 5622 4 8179 50 7676 96 7580 74 2406 86 1909 61 617 43 1912 33 9561 50 3288 69 982 87 9003 12 352 44 18840 31 6274 29 1365 94 1361 8 436 75 9964 14 452 4 1557 23 3508 22 273 39 4642 47 4825 49 2062 87 7780 98 4697 70 1353 80 3528 85 17156 61 2613 81 5733 53 2447 88 2894 29 4843 41 1685 3 6443 27 15473 0 20375 85 212 25 5632 66 929 93 8873 48 8916 91 9615 0 402 89 337 26 12091 54 9100 64 25751 85 8912 94 5506 3 154 37 13323 82 2222 89 4881 59 14841 87 2894 59 5007 13 8526 54 8164 40 261 17 11888 34 142 57 6435 21 3691 23 3437 -1 -1
26 3288 97 2006 72 20837 16 3994 26 747 99 4198 69 3457 2 7315 48 279 19 12063 28 3371 72 1667 5 1031 17 299 46 2569 27 9751 20 5575 75 1564 83 14936 12 5081 37 6068 47 5453 5 852 96 4706 65 1091 78 6340 42 350 1 9662 87 888 61 12529 78 7617 4 9867 66 10873 51 17223 73 7347 58 8719 85 792 89 1372 20 2458 47 453 56 4024 17 138 35 14722 47 6599 43 467 6 2584 50 6702 62 968 29 1857 46 2384 90 1588 24 1175 61 3805 70 1994 93 3949 81 2150 46 136 32 10543 58 24727 37 12730 69 21786 77 21493 52 1080 29 2483 13 4079 61 7573 35 10016 73 19575 92 1960 3 13879 79 379 80 525 1 9400 10 9987 92 3162 47 6774 75 26406 29 3144 4 7137 36 1982 11 754 74 5307 56 9319 81 2361 21 5655 33 10271 76 3339 64 11450 21 793 79 12043 66 553 99 3083 49 5191 59 5955 76 2757 -1 -1
27 16150 10 15967 24 92 62 6270 51 11102 38 1657 55 7981 81 3453 14 9048 12 9075 36 692 91 25108 4 6524 29 290 23 3616 94 6332 92 4233 96 575 90 3066 21 7763 63 910 80 17236 17 8266 31 2754 40 8623 52 6632 96 4134 6 2649 93 1052 60 2169 34 1156 59 3662 28 11261 58 1682 64 4297 52 2134 60 1769 90 18727 34 264 27 22719 43 2383 69 12249 97 10330 4 8099 90 481 72 2333 68 13478 71 4154 44 7519 43 12660 63 1143 56 3666 80 4100 3 4077 79 13292 11 1169 87 7040 51 5104 7 8487 98 11463 58 353 55 13278 68 2244 66 2327 69 2740 77 7855 86 393 55 1948 73 2700 90 12502 50 5424 5 6288 40 2333 23 39066 90 7997 46 1076 25 5421 49 4999 88 4143 74 1 51 982 82 318 71 2410 19 5558 79 12577 99 3458 1 5541 8 23218 97 15426 22 137 51 405 3 2182 -1 -1
28 7742 76 4156 17 19987 34 10007 35 45 86 1270 99 3530 69 3008 62 5966 46 5401 94 3009 11 1157 53 7080 69 2263 95 2979 79 3800 90 14745 51 3774 38 6436 99 632 73 7578 53 1943 62 9230 39 336 41 3735 65 9975 79 31978 44 1083 20 17153 28 6848 65 4698 24 2212 62 3159 33 6180 63 10569 53 1788 72 16107 41 14511 56 4718 95 3613 99 17396 92 5312 82 10509 31 17537 56 3352 24 15477 25 50 51 10783 12 9656 11 3806 4 3938 15 10574 67 11630 34 4764 22 1266 38 2911 95 162 61 716 16 16614 17 14347 9 7826 30 9581 69 2807 21 11355 7 9105 38 11649 9 892 65 4064 81 1512 15 131 51 11064 15 6020 62 840 66 25 46 6599 64 2840 69 10303 97 9438 67 7884 52 2380 2 1037 82 5588 69 3433 85 8157 97 6263 10 7848 60 1685 88 554 34 1804 59 91 12 9237 98 2823 -1 -1
29 7624 9 975 34 4761 40 3738 86 6327 45 5575 71 3282 73 883 11 4306 61 458 4 3604 34 2279 80 14288 65 3984 52 30203 81 7175 30 5960 37 4695 80 291 54 393 60 6095 63 3999 32 19371 58 741 3 3103 13 528 6 6884 13 19701 6 3311 27 776 60 1893 92 1229 48 10340 60 2096 46 4209 25 146 2 1761 46 1264 91 10176 16 3766 95 3913 5 16769 11 1448 97 2833 37 23116 41 4691 52 22368 96 2437 97 5279 61 2673 9 6567 29 4485 2 2690 29 8656 21 1384 7 1290 3 7361 96 495 17 451 44 1804 18 4912 55 26169 1 6917 58 5318 97 19237 95 3877 81 23801 68 2609 69 7777 25 5323 35 3219 4 3170 58 13775 72 3286 59 1013 79 659 28 11354 42 615 14 1637 83 4 36 11492 97 6247 89 5958 52 991 27 7086 22 5812 51 2847 34 21833 82 3043 75 230 43 724 79 731 25 2103 69 3699 56 9307 41 264 50 3055 88 10294 27 11137 11 4379 36 482 25 2057 48 789 -1 -1
30 8838 65 1190 78 7731 19 7135 64 2317 4 5689 75 7660 27 9875 36 740 55 78 10 1027 66 20863 30 6236 61 10760 40 5696 4 931 93 1961 70 1933 41 20074 17 3963 43 4919 46 7522 80 2071 40 6576 87 7416 0 1325 40 759 39 189 28 10938 26 4450 45 2163 61 1416 28 8904 85 1474 32 9511 80 3731 17 335 97 32535 26 1485 87 10 58 3680 70 15843 74 2543 94 7884 73 9583 33 5576 69 10361 21 9266 95 1545 23 7842 24 1659 7 1042 29 1005 11 4741 98 3255 9 2861 34 1225 16 830 64 11973 47 356 24 2960 70 10281 26 768 58 1759 90 8989 69 13841 45 3070 72 243 29 1242 84 830 62 7582 16 600 63 4301 57 15729 82 991 54 3308 76 811 21 9881 60 8988 61 5337 24 14312 63 4099 35 128 93 3993 17 1805 33 351 67 17462 61 2058 81 2541 21 2173 81 9098 75 2542 61 10777 2 7899 17 1412 72 39943 91 2781 55 11702 2 1978 62 19156 -1 -1
31 4257 2 190 6 7847 19 3681 79 1078 87 1584 42 9909 46 6525 38 2556 10 12495 14 1510 69 124 10 992 96 6304 14 1747 34 1308 0 1260 35 7305 48 1334 73 3069 17 1122 75 1427 98 4012 62 2860 71 8588 65 3859 1 10302 11 5306 17 126 29 3113 99 2088 15 5092 43 8521 99 7856 62 11114 68 543 88 248 74 3829 62 20107 40 267 31 3716 28 1050 58 2121 97 4866 23 26555 38 8873 59 9445 38 2010 56 1126 18 1374 81 32871 41 15196 0 1197 87 4290 92 16261 53 7628 21 4082 19 2156 9 5322 98 8565 47 348 74 9602 57 2025 25 584 91 2935 30 921 11 4676 57 5791 29 1616 46 1161 10 6662 0 5424 52 15795 45 5115 1 1952 12 3480 69 8998 10 6540 30 3011 48 1350 85 4856 81 8205 53 16113 8 7070 0 10037 35 1924 45 12429 8 7066 38 3824 63 635 83 17409 78 1408 50 3919 23 47 35 1081 46 176 45 10460 6 1597 26 1993 80 4792 50 8679 93 7105 0 15170 77 9666 86 383 -1 -1
32 4840 63 10215 54 394 94 380 85 2156 62 6976 96 3433 90 5382 21 13682 98 697 86 1181 20 6350 41 4575 23 14474 44 3172 30 3964 35 982 39 2628 47 10706 3 3295 32 12766 61 299 65 4814 26 3808 52 32423 11 3242 30 1936 96 1040 81 1950 99 18715 37 9957 34 1807 45 385 37 5978 20 2920 80 13828 60 19925 19 17618 48 3177 31 4274 17 1020 20 25564 44 5652 56 1043 69 557 90 16156 93 4039 60 8884 21 17127 78 1645 39 1091 33 4167 22 3298 3 4584 29 2147 7 4814 53 24435 34 631 18 3506 58 25 11 1589 94 12642 56 14021 39 1688 7 21351 66 3298 65 4179 98 21968 73 7020 78 5973 31 786 95 2441 63 1224 9 9695 4 6229 46 1203 94 6563 56 7419 16 558 2 1842 64 6841 48 3500 91 7745 65 770 9 10064 41 359 83 2823 38 10033 77 4210 73 3505 59 1556 80 2507 96 1289 41 838 33 29 50 4313 72 8 -1 -1
33 492 61 809 21 3159 32 19249 49 1571 43 5093 5 2119 4 5520 58 36590 49 36455 66 11037 2 3297 64 9657 36 9428 2 12957 7 30 67 3362 62 4901 9 1624 20 1967 66 6659 88 8386 43 467 27 7788 50 10543 30 2435 66 41648 39 807 1 6676 67 5794 96 2336 62 9570 57 9339 35 7505 68 8334 74 5306 15 7115 12 3048 1 19017 99 2366 28 3963 75 264 87 2143 19 965 25 2339 88 513 67 5543 6 2670 57 56 7 9937 49 2806 47 2114 90 5162 28 17329 15 5420 83 2193 74 1756 97 2556 56 481 86 3839 52 8982 88 8880 45 21433 66 1728 42 2622 85 2762 37 2119 0 2430 18 16538 71 12074 97 3726 62 2806 68 8244 17 4429 41 271 48 7130 38 902 81 2984 64 2134 2 5241 77 5214 42 4512 95 4563 26 1685 38 770 92 5817 36 8538 7 6777 45 24982 33 3108 0 1687 -1 -1
34 6837 36 9427 19 658 44 1237 55 70 9 1407 58 1096 0 7087 81 6042 43 9551 96 9829 67 5302 55 2309 46 6502 83 12719 84 2131 28 1434 40 5754 15 1276 18 1744 64 8574 18 1947 36 745 35 740 69 923 26 7288 12 1281 97 14125 27 3554 9 2678 87 1187 83 3727 76 9165 42 12343 35 8402 43 8200 17 9455 36 9948 73 3604 36 7735 60 685 91 6471 95 3237 54 15399 25 7436 21 18097 28 420 26 5352 3 11515 8 364 45 3693 81 3534 49 1161 44 872 39 2805 57 6159 37 9261 97 4343 62 8303 15 3439 47 11619 81 16744 40 11761 22 12330 72 3322 48 3545 59 15688 73 1424 80 6953 1 2409 2 419 65 2604 60 9289 84 3221 63 4511 75 6994 14 12314 47 2211 27 6388 39 5087 19 333 46 3534 11 448 9 12762 16 1493 25 15147 49 5831 3 7823 35 3036 26 1413 85 233 79 5228 26 9739 82 5448 57 5697 0 26252 5 5451 50 3490 26 13790 98 3158 -1 -1
35 1959 5 5441 88 5523 24 7265 48 12573 88 3919 19 13301 41 7439 81 2119 1 3163 85 10944 46 96 41 1962 47 1324 28 5811 38 2808 42 5681 16 1507 95 568 89 4026 19 3345 14 3494 57 7809 42 275 72 7412 96 1964 31 17701 62 3689 59 13114 91 7022 22 1453 96 3709 22 8171 96 6061 57 8823 88 13263 47 20957 88 262 47 19072 11 1485 66 12014 88 9124 43 1339 2 18417 12 22365 55 15907 86 378 68 28017 89 6987 39 7278 29 6193 22 8115 38 11277 87 32 70 4435 1 6411 64 877 43 5746 48 4104 96 16586 14 2344 43 10221 39 2427 84 20650 6 2069 94 3673 17 8992 35 1344 4 10001 9 359 62 3179 94 4951 18 6382 98 16197 6 15602 74 6545 81 10256 36 7016 88 925 72 4795 49 10812 81 10571 95 3332 -1 -1
36 1004 54 12310 62 4885 40 3378 92 21761 96 533 83 12674 5 9348 42 2969 31 5033 67 2864 56 9889 53 3779 36 2773 92 1808 21 549 30 3078 18 2717 4 510 99 4910 31 3127 90 11372 88 411 69 1582 28 8225 80 5017 93 5819 17 13361 52 4417 68 4509 92 4215 60 5590 1 612 17 355 30 18255 37 280 32 7090 48 549 41 3849 64 165 52 707 87 10867 4 2248 73 3718 67 5065 8 5585 1 9922 50 6240 64 6105 43 1560 39 2766 18 14618 35 4763 23 1201 12 4426 82 3329 19 9982 27 7288 80 2974 7 6328 40 142 52 25216 82 1558 24 519 16 22645 28 6819 17 1959 35 1383 98 6885 13 3470 94 3321 3 525 62 1438 27 5638 83 698 31 1322 78 8360 49 364 12 3976 28 7599 98 3158 28 20030 86 1360 40 4560 17 7618 31 1271 42 1048 21 4225 43 451 85 6862 4 2768 56 1301 95 6697 63 1588 0 11062 94 2624 28 3490 98 7716 85 12320 0 5934 54 8225 68 1471 58 502 38 621 13 139 9 9690 54 308 89 3294 29 12448 9 700 6 1954 3 18116 45 5710 -1 -1
37 17206 55 1252 23 2126 31 1355 39 15030 20 1690 40 9138 44 9186 6 19186 8 16705 92 800 95 1825 53 1981 38 3176 13 1303 7 289 5 3373 77 5794 10 8253 23 5895 66 2040 50 4707 27 2235 64 432 81 3130 49 9969 24 113 10 2028 27 18923 96 7605 80 3292 90 15375 79 4498 66 4732 20 609 70 11840 64 20510 92 1579 16 1505 11 2757 16 1636 97 6487 86 746 22 3222 58 11620 15 1272 94 9912 46 11652 7 7695 45 3359 71 1100 64 2545 15 108 65 2612 22 93 50 1360 10 21557 43 17854 70 4627 12 521 6 8343 85 3510 44 3903 90 5102 8 12947 50 3772 86 7540 46 6955 55 8825 15 8523 93 2006 62 1119 4 2853 8 7552 10 3709 33 17195 19 3056 31 6156 54 14625 95 9722 65 2278 31 18954 91 5335 90 13815 11 20987 63 2629 76 7227 34 788 39 8377 23 1510 24 3949 39 4673 90 2683 61 4113 -1 -1
38 6270 97 4702 10 1556 64 5293 28 5216 33 1753 21 5431 35 87 40 85 79 105 29 13150 15 4122 12 5682 9 2985 94 1369 85 1021 37 3332 7 3477 17 984 7 3481 33 2503 32 13809 58 4488 50 4608 5 2781 2 3570 28 6152 51 2983 75 8783 28 517 49 545 51 2426 58 3028 3 10306 32 9215 68 2577 46 1796 57 45 83 9820 82 8422 76 4953 8 15985 57 13550 50 2738 30 2210 31 1104 78 1560 42 1750 38 3723 4 2620 29 4186 74 264 85 893 13 2055 85 4868 49 13737 46 13932 2 5637 30 1960 66 1919 74 14861 89 2259 54 11413 72 3454 1 7699 33 1673 45 6295 13 6431 41 11031 77 660 9 861 16 4719 98 5397 54 11167 3 785 89 9346 35 4410 70 7367 91 32834 9 5936 35 2716 52 3120 33 12385 58 6734 13 4127 36 343 7 4200 90 9662 46 169 4 1316 93 18244 96 14460 38 6380 68 9756 60 9852 99 15340 81 395 22 2084 99 117 32 1134 10 645 72 5730 67 3265 6 736 83 16958 49 8747 -1 -1
39 5119 57 365 33 878 92 6812 34 5233 36 439 46 3780 14 13737 39 16298 75 19915 11 5081 79 131 81 6218 13 3942 79 14004 46 6590 20 1492 80 11900 24 23813 69 5227 26 1907 66 5378 55 14442 39 10966 28 809 43 12160 39 1805 3 8966 52 1012 30 1589 45 2566 19 8681 68 7269 85 2145 23 16714 61 575 96 2626 30 4741 18 1309 96 1694 24 2168 72 1599 17 300 5 9577 56 9705 58 2223 53 7718 94 4237 13 14484 8 2198 17 9315 62 8983 48 2000 56 1018 30 17473 68 10571 81 6144 36 23096 9 4305 38 457 30 754 6 9307 5 18479 78 7413 24 5102 44 15522 29 9419 95 4837 36 5405 32 1226 25 4429 89 5612 15 1367 10 4368 8 7298 42 4780 89 3573 84 4015 25 12302 66 3910 50 1629 88 477 35 2179 21 7715 1 3273 5 1596 38 4769 24 4729 68 3904 65 11872 52 1454 57 2802 78 4098 33 10122 46 6298 -1 -1
40 13011 91 4940 54 4999 5 1124 13 7461 66 3309 30 7576 76 4610 29 10182 32 290 29 2099 96 678 29 3801 19 5151 51 1661 82 13375 35 4918 59 2604 92 447 6 544 89 440 11 2845 4 358 3 968 52 5203 89 9726 15 3214 73 6102 52 763 20 6385 84 1931 62 922 44 5328 35 4752 58 7717 11 5121 57 7198 89 2080 57 17706 44 23 98 575 81 12317 30 1 0 17578 42 3269 46 1017 18 9635 88 4784 89 21676 35 261 2 10921 97 1186 1 2643 28 8709 37 3292 49 1609 57 7064 6 14660 60 2734 73 12204 97 7437 44 7060 70 7977 15 12718 36 6170 72 3468 30 52 24 28989 87 320 12 4084 66 10688 30 26939 59 8193 69 4258 94 9910 8 10175 80 4555 43 2814 18 1641 32 1356 51 1529 84 7453 15 367 9 7038 74 9833 83 5849 90 13167 36 3905 65 3007 63 2970 2 7077 99 2190 96 1175 92 26595 54 9513 59 1252 24 3213 0 3363 33 267 55 1098 85 215 -1 -1
41 10024 65 2754 69 1732 98 22222 88 21551 47 6319 29 8089 92 1326 31 20734 38 3223 80 2871 51 5044 86 16112 66 1578 19 530 49 791 58 1789 1 8970 14 3685 91 11556 4 11560 57 2098 44 4739 83 16916 0 3947 13 5640 14 4281 78 918 6 800 47 3279 24 837 25 19 20 903 93 4696 3 158 27 125 82 11660 23 7596 39 1817 26 7112 98 34642 59 1047 53 1679 60 6801 94 5972 14 1585 35 11064 28 5843 21 9633 30 5609 53 415 70 862 9 3041 87 3354 88 5931 89 14070 83 7740 3 8096 97 7228 17 5964 70 11590 4 2147 23 827 90 8159 79 2276 11 243 2 3509 22 1470 14 1648 76 4582 66 7106 49 3410 94 356 31 9699 99 2336 85 4317 80 2391 90 1842 69 1142 15 3946 7 3050 58 3179 73 1274 60 17618 42 54 59 14244 75 823 71 454 62 6705 90 5798 51 2767 81 856 8 585 26 4190 42 6031 13 17549 8 2916 75 2726 41 5300 1 1819 53 4418 83 2938 74 860 42 9524 61 1540 50 1609 25 3002 78 15423 -1 -1
42 9187 20 8885 37 11042 86 13253 68 13303 70 14295 16 12085 11 9408 42 1690 62 3181 59 3692 84 29643 11 14440 74 737 85 6772 7 5622 70 36102 15 2662 13 508 33 12569 91 1314 27 2274 0 7245 80 1917 10 10053 2 1618 62 6982 92 22200 3 3813 27 5075 26 3975 44 345 49 4582 63 10424 13 7660 36 3206 99 502 91 6503 83 9726 20 4029 70 898 71 1296 48 993 17 2053 30 5040 20 4057 63 2746 2 5203 51 4326 7 1063 85 4237 81 3460 92 9792 80 15789 79 7310 63 1675 50 7635 24 2522 69 9265 99 760 61 13729 67 1914 95 12578 69 3088 9 186 16 443 39 2887 52 67 85 5071 74 1872 38 661 30 738 96 1120 27 8252 21 6310 9 604 39 4018 42 13685 93 75 35 1867 5 20802 51 1112 1 2044 23 3649 76 775 68 8738 83 4600 13 3594 43 5138 4 3421 98 3045 39 5672 79 2283 59 1157 58 6101 54 337 20 3788 71 3670 31 5252 36 3993 82 1545 53 2015 -1 -1
43 16591 95 616 40 1041 44 15057 45 30675 8 12455 55 31171 38 2238 76 1961 81 17469 77 14350 83 7749 18 1608 23 3774 59 1526 96 2519 19 17460 15 6783 28 4826 14 1147 86 974 80 3466 24 7532 10 18519 32 411 70 1664 4 17185 67 13762 15 16928 30 6571 51 980 12 3774 18 2105 99 10100 53 1471 61 2820 41 8127 95 2856 47 5633 44 3195 96 652 82 4656 35 4 96 6024 64 7876 26 3688 35 5027 96 3241 92 4604 57 9462 91 668 52 817 37 12850 63 1219 11 10078 48 452 25 14829 21 2740 85 5398 50 19136 36 11394 53 481 71 1608 66 7297 61 5241 78 4522 92 7613 99 600 30 953 13 13147 80 276 85 2482 38 332 47 486 22 1584 27 12854 1 11254 42 14 50 4185 95 4132 93 14410 82 905 12 12287 72 5415 6 1858 77 733 61 10255 47 4055 -1 -1
44 7696 28 3851 76 7634 39 2226 47 6302 91 6523 26 3210 35 518 38 2649 68 692 41 3184 98 1396 99 5532 84 5240 41 10519 77 354 15 6490 47 7893 5 6197 9 3709 2 6105 47 4164 7 8364 12 8369 48 1030 11 6220 21 7358 68 3379 61 13033 69 6980 6 1810 19 802 22 50731 49 598 25 671 83 8975 5 4224 30 4349 89 6069 54 886 78 2298 28 5906 68 756 67 159 90 19729 57 2229 65 846 62 460 0 3024 92 5484 43 3824 14 11526 63 10786 73 1110 90 11909 45 2597 37 16168 18 7215 63 5439 89 223 91 8325 61 1086 82 1001 32 1117 86 1657 37 7511 30 2614 63 1841 9 5657 3 17372 46 11724 85 2002 49 10392 79 20305 93 1986 69 16422 90 6344 26 1057 31 4019 2 465 83 2142 59 6843 11 5632 77 1070 66 12635 94 10751 35 4390 52 3422 5 706 70 2209 96 2566 61 3274 55 2617 41 382 64 24527 9 16356 -1 -1
45 1725 46 5146 99 9437 46 3546 59 11027 65 1797 98 1891 66 9255 92 5500 88 1537 29 824 13 10560 12 666 0 4014 80 6468 37 4656 95 3284 2 5112 27 3397 45 25208 77 5119 79 12873 43 7315 84 3827 30 5635 3 3561 65 3019 17 11331 42 4372 32 5074 59 8042 79 2603 34 3273 87 3931 29 1055 50 2640 24 2046 52 642 99 11412 32 7357 87 4010 37 1521 80 3528 34 19285 41 705 32 9804 13 12669 16 3262 11 6226 63 8734 65 3354 50 446 51 13646 95 3156 65 6155 20 1362 13 14971 19 18164 49 3278 17 3930 20 18719 77 22118 72 23160 73 1497 89 14469 47 485 60 14564 26 5683 22 17865 29 821 54 9645 44 9241 21 4899 58 8916 59 3372 61 3521 35 3713 80 5169 41 265 76 1258 42 4660 3 2229 23 11083 38 4279 10 149 71 2347 89 3834 66 30002 -1 -1
46 1768 76 5962 77 15167 54 2774 93 14577 98 124 15 6982 21 797 87 6744 94 2934 92 3044 9 6492 68 12637 35 3497 99 15626 37 3605 76 4001 18 6981 79 3860 42 9957 92 6371 18 605 90 9581 5 6251 55 4507 1 1377 71 2520 33 6386 63 19488 7 5857 37 513 61 10961 95 6722 30 9977 75 2372 80 10086 91 6 93 20937 10 2855 17 5207 9 1845 21 1252 41 2244 11 1487 40 18101 48 33606 84 13339 9 77 93 18489 92 2380 62 1465 35 5448 81 556 0 2202 6 3792 81 22223 47 12069 72 269 30 2020 60 4088 70 2306 4 4064 47 9728 51 13600 96 2657 2 6073 1 2388 16 1701 77 28254 95 239 98 4445 8 3086 12 7136 45 3101 75 7230 80 8790 50 2972 64 12281 23 6221 96 6096 56 6793 31 2822 83 2053 14 2793 86 18925 63 12615 22 2665 -1 -1
47 846 78 5598 33 7288 2 4286 1 12745 50 1238 10 692 48 10259 5 3010 85 809 64 10067 39 5304 26 4860 82 728 65 11054 39 6174 17 2679 22 5344 18 1536 77 1306 60 8935 6 2916 22 9758 68 1221 37 13558 89 669 29 2870 15 3186 31 13228 37 21788 86 3209 19 3840 2 5121 66 325 67 303 88 4575 69 18164 85 2222 27 2723 74 4161 48 7290 59 746 91 7680 54 7638 84 2286 75 13539 76 3215 97 2319 22 5064 93 3524 27 2685 87 1671 98 21046 16 4354 79 6070 81 10474 40 1225 29 9554 2 13223 41 3767 12 1498 27 11325 2 17432 95 12047 65 11135 88 153 21 6423 40 1621 11 4931 12 1316 83 3803 87 2451 25 944 41 17731 63 4594 49 40097 63 4515 60 9524 2 2432 41 1972 82 16066 13 6602 27 125 20 1565 58 719 17 4731 8 10229 79 3737 78 4051 95 7650 42 5821 47 706 96 1402 0 3688 15 315 73 2461 98 11250 20 10951 -1 -1
48 935 10 8060 62 854 21 5229 96 733 31 4278 50 10148 70 14389 54 2721 37 14903 59 17689 41 449 40 3638 25 36085 60 21426 68 7031 7 2971 54 15439 40 380 69 2062 36 18276 78 279 14 1509 42 2880 27 12413 18 10945 27 7320 88 3053 59 494 41 7588 99 13161 17 2313 65 2610 45 3113 70 145 93 11617 36 7148 28 4537 42 49217 29 1774 1 19434 95 4862 57 3645 27 16922 84 4368 42 5109 3 951 80 921 93 863 32 1186 20 6080 15 20459 10 7700 4 3018 47 10831 53 3076 8 2823 98 13288 92 5568 6 36557 23 8580 44 1616 61 5547 49 1891 93 14644 85 6188 61 1207 65 5101 15 879 21 6298 32 2710 23 5478 83 2182 20 5164 77 1087 38 4969 77 4326 17 1497 27 3025 10 2093 93 2940 -1 -1
49 5064 62 3981 42 4159 92 4103 96 3593 84 12947 40 2495 98 3625 24 8731 95 21278 5 2266 78 3143 98 3393 45 4952 68 13584 89 4314 42 756 52 1241 36 14241 21 126 78 5757 89 3909 67 10505 21 6918 72 413 23 6568 97 14798 9 2199 69 4189 72 1307 61 19967 29 4477 25 5600 83 13264 37 15324 78 17573 43 1045 84 10960 40 5290 32 658 67 2831 33 1507 65 2926 46 715 60 2432 78 18549 61 4755 74 9826 26 8033 8 4768 7 1925 20 9165 66 19604 44 1689 84 19018 76 7116 74 6431 84 3585 40 12048 9 529 20 16996 25 1458 83 5872 94 7005 39 7645 96 8006 57 2489 15 17727 4 7059 40 5230 84 17435 60 4747 74 1385 77 1768 69 2782 68 4164 4 1470 92 598 6 3433 53 30205 70 967 16 7641 63 6304 51 2600 74 19144 63 2682 -1 -1
50 10054 57 18896 42 13832 36 7736 73 14806 67 8993 72 25230 73 9415 74 581 96 4315 32 7311 41 6693 96 3925 91 2450 0 8838 62 6347 99 10713 71 7234 27 3616 79 7542 14 605 72 3913 85 8678 26 4460 70 7744 42 569 50 256 3 4314 5 1303 3 224 39 3227 15 3266 91 3210 35 4739 82 3878 95 4520 31 22141 68 2906 39 3191 24 778 21 7622 45 1354 89 4274 92 4688 73 1332 31 14523 36 325 78 4428 66 15738 21 1461 56 12286 94 2805 17 4083 67 2608 8 1939 50 594 2 11536 38 5126 10 2846 31 6584 26 35049 42 771 18 4438 22 3072 32 869 41 3961 45 2970 39 1534 51 478 54 21202 59 12930 24 26054 57 5171 53 14756 45 835 14 13011 31 15 23 2478 59 4760 51 1998 30 8213 52 242 4 4674 29 12585 35 18327 24 1261 40 8020 86 3052 17 336 34 7794 -1 -1
51 4169 3 7377 28 4384 94 8742 11 7065 20 301 71 2877 10 1094 46 2712 22 9362 50 6549 18 6364 83 6437 41 5712 47 2088 42 326 17 383 25 1644 95 4308 54 3808 19 11445 34 931 27 2291 19 12288 16 3835 60 3033 61 11159 66 10585 7 6454 63 4613 26 4509 92 1177 88 2225 96 3933 93 16257 19 1046 42 761 19 7192 34 2331 70 2534 11 3884 17 14414 40 3544 42 5866 11 6405 55 11182 26 4385 44 11284 77 3259 83 50069 19 5303 71 4726 58 9106 65 1283 75 1203 40 5916 11 6752 31 5753 5 3799 59 28017 23 3315 85 3610 82 7434 23 1033 18 5738 4 11073 93 5339 61 109 55 5521 51 1966 16 1168 27 8354 9 15929 15 833 96 945 76 1196 28 589 57 2956 10 23679 57 3041 39 8110 55 24519 44 16705 67 116 51 4699 50 8725 14 2092 43 11942 57 8407 79 5021 8 1456 92 743 68 2835 86 1686 73 2339 83 8748 -1 -1
52 3826 26 6020 86 2857 68 4609 23 1155 55 658 36 4614 27 669 4 2759 40 1178 33 12592 72 5170 87 1885 56 1800 7 2691 15 542 97 9001 82 4609 65 510 18 8035 41 363 6 16977 26 5626 2 4159 79 1792 69 1074 75 3013 11 533 46 67 8 7451 18 2850 1 7226 27 2375 57 3858 49 350 63 5520 13 5264 23 1760 24 2153 28 7952 23 15952 35 1720 47 355 53 9387 79 7607 20 1961 87 6215 14 1876 35 19899 40 582 74 3414 30 11202 52 17026 4 10621 29 11087 5 4539 6 4646 10 5139 96 1285 7 1410 32 823 14 792 90 3567 21 260 63 2403 78 205 76 4528 37 615 77 11569 61 1991 84 2247 77 3177 93 5392 46 28675 58 4819 42 2672 17 6373 93 14130 69 150 63 1660 10 5232 41 923 10 9376 23 360 9 9954 8 14421 32 4646 18 1198 44 1670 66 8845 4 3385 80 13017 93 1790 73 4563 19 8722 8 1237 15 1084 65 1431 48 7904 88 3513 64 5007 70 1472 82 2246 76 14946 99 5243 28 1337 40 7673 90 27925 9 9269 94 85 92 12721 81 3360 -1 -1
53 1870 13 3037 36 1893 4 6337 54 1740 79 1285 99 16052 35 987 41 7392 2 1487 1 3772 63 556 40 4102 99 26174 23 13716 66 9126 91 6330 93 18433 70 2930 15 2428 72 1165 39 13536 15 1215 3 6231 1 277 7 7267 65 13386 13 10712 6 11162 12 17987 21 6470 63 4453 35 822 71 1476 36 8349 71 234 4 13259 5 10573 4 10152 76 2990 92 2949 72 4694 8 3718 88 15931 36 1167 45 3956 47 3568 41 2273 30 2326 77 4541 9 4623 72 6218 26 5930 27 7975 8 2045 99 15706 38 1909 39 10769 12 13347 8 13332 40 1282 50 8515 98 5740 28 51 80 3885 53 10051 11 11195 92 2 9 45 88 4111 51 2579 26 2727 33 1497 72 5498 13 104 57 1568 59 11334 70 2512 67 6296 14 17239 94 8854 0 55 45 10369 61 4480 26 8695 14 8 82 907 43 3041 65 1627 7 11133 32 23 83 2063 81 64 61 4714 89 7405 15 2236 28 17 48 6111 88 1442 30 3184 22 327 32 3334 1 5484 -1 -1
54 1006 80 1654 25 24882 54 13102 73 9748 33 59 10 801 15 694 86 4612 64 1628 80 4581 61 929 81 4054 80 137 88 35173 29 3244 87 6049 42 8105 71 2369 94 20625 10 4641 68 1958 10 5583 12 3254 11 127 53 6507 7 5956 24 3964 98 2578 16 2911 67 4136 39 2793 0 3286 60 5658 97 434 29 4265 51 5147 36 1735 56 1268 25 2868 4 3953 12 11968 19 8583 10 116 46 10367 94 3838 52 8703 56 9666 38 1550 31 1372 92 378 27 711 65 435 98 644 46 1190 45 19361 53 13004 76 142 89 4110 39 3050 12 790 71 2994 65 1826 12 8895 7 8640 40 3155 63 5927 30 3092 37 1845 15 3675 78 36792 95 247 98 14503 39 169 97 97 47 1994 27 1390 66 474 92 5285 97 3384 49 2855 1 1390 5 13512 34 2368 61 8885 82 14419 57 2853 92 6864 31 6159 74 3730 39 21666 28 7982 67 2651 79 3593 51 5736 1 3801 12 4055 48 6069 77 255 22 3003 25 10032 6 4327 23 10008 13 17267 -1 -1
55 17223 95 9036 55 1540 85 2494 43 3756 5 8622 23 3857 4 26680 48 918 93 1057 84 10 0 2576 99 5278 73 4383 67 7366 29 2636 74 4132 89 343 63 1222 12 10549 30 27658 68 4465 31 4120 22 2195 59 1416 86 9189 47 1705 77 4626 69 11419 47 1494 82 18823 94 586 45 408 3 11671 28 1892 2 1762 44 1069 45 2101 71 8437 36 400 60 2954 83 3003 99 8854 9 3875 63 10001 93 8761 52 1838 92 4728 99 5986 54 5462 71 1051 62 2376 50 2199 60 7344 50 9135 66 6976 11 825 67 5669 84 9619 51 161 83 1413 78 5387 41 8566 7 5215 83 9524 46 20821 50 3098 60 191 19 8418 66 2571 73 10451 17 11495 60 6459 91 1837 55 3220 51 5333 28 705 94 8756 12 11358 2 13104 41 4735 2 1948 81 13040 21 9008 48 21184 88 2645 76 8481 63 1983 22 15139 29 6369 28 19827 74 495 -1 -1
56 144 88 2735 8 1113 51 799 49 5382 94 5102 70 4839 93 120 23 4721 6 18912 34 11281 68 9474 69 8023 17 2527 93 3276 17 3521 65 2698 87 17738 58 22286 65 2569 79 870 91 3891 89 224 37 20420 33 10028 25 5454 97 1866 46 81 71 19501 39 7113 95 1472 46 2628 4 921 30 957 65 9655 46 2758 93 12306 84 13172 36 6822 28 12899 86 11287 84 14326 55 11885 78 3328 20 4756 76 8515 69 493 61 3220 31 16602 23 17967 51 4299 14 172 94 6076 36 6155 9 8448 32 966 39 7194 20 4203 67 3349 22 12901 72 1510 79 12841 33 2709 83 1268 55 1579 22 3572 6 3130 95 1653 80 109 36 2730 58 377 25 8569 45 1430 40 5434 12 10907 37 5119 58 7502 14 8650 15 1096 93 10217 80 274 20 560 66 1249 35 7777 33 18252 50 616 57 6835 28 3292 39 1809 23 3097 26 4262 59 263 16 9624 15 8135 51 5809 76 7551 39 5294 42 3850 67 7703 -1 -1
56 11314 3 4988 26 6224 3 86 77 3959 15 1377 87 2686 94 4073 87 152 7 150 61 1236 9 6719 55 2594 31 17068 35 640 68 2712 82 1577 56 7911 60 19112 82 18947 69 8063 26 21836 29 6108 91 5460 48 15704 5 2101 78 4514 98 1569 55 819 93 7855 86 596 52 534 38 226 73 5925 16 11290 52 581 28 6320 18 950 39 4188 8 8433 69 15708 54 13504 25 3032 78 13483 88 10589 1 10205 5 2931 71 7225 20 177 59 10494 51 1119 35 2718 87 2285 76 6134 48 3723 88 1189 78 11940 28 2450 26 2039 32 15374 47 234 82 14797 60 10003 1 7935 81 1681 95 2531 72 985 29 386 84 4802 83 1524 47 1105 99 2493 48 2983 27 6789 19 3893 82 2612 40 366 8 596 73 8465 0 4246 20 1712 66 1534 12 5603 5 4188 86 11766 16 3689 45 182 97 11783 81 781 8 235 73 8268 28 1388 76 4657 97 14399 38 20911 81 444 4 535 97 2505 88 1610 5 4861 21 2207 19 42760 80 552 -1 -1
57 1111 9 6485 14 13953 40 5697 83 8868 87 99 15 2297 36 3075 91 23501 73 4689 70 1287 77 3933 5 14447 66 545 2 409 86 13036 23 7677 31 7089 78 714 57 6494 17 7129 37 70 50 7 6 12350 45 1691 48 9595 63 12965 39 4123 82 15894 48 13377 84 13918 91 3850 68 1620 32 135 24 322 30 3179 40 5563 13 8964 45 2316 25 886 6 4812 79 9122 30 1925 45 7680 0 4413 58 12318 91 4931 29 16152 49 5398 70 15832 77 12484 3 6021 25 2031 63 3030 31 5193 48 16372 38 10934 14 4194 10 348 42 14446 53 5612 63 366 83 264 27 8511 97 12134 98 3215 67 21560 94 1437 35 678 55 34820 46 4014 67 9007 12 18772 5 3295 3 2785 14 1190 61 1900 60 11749 81 1660 60 7138 12 4888 53 12395 63 3147 29 4922 60 12629 82 2062 -1 -1
58 884 18 12682 26 645 35 9810 12 4541 40 5343 90 683 30 141 49 33286 46 2988 45 8424 30 207 71 6751 22 38 26 6509 29 10619 4 2050 9 1258 56 4573 44 9624 72 5548 58 801 96 79 62 3851 61 7986 76 931 56 11689 15 139 81 9240 87 12542 92 3461 50 10791 16 562 42 805 75 5403 16 2279 97 1360 80 6847 27 4209 52 5735 44 2885 87 3709 24 6396 83 6463 6 7587 59 10303 16 11962 97 3410 10 4269 11 193 75 2760 27 13587 5 1191 70 8477 49 5422 43 2364 54 3929 11 889 30 3878 76 3041 86 2195 12 1890 7 2149 61 22368 27 952 6 2514 24 1714 29 8757 71 28775 74 7161 14 896 76 2783 44 6364 83 2936 46 3464 13 8542 62 231 52 1686 35 1938 5 6182 96 4486 32 3756 21 6783 42 503 54 10981 5 7402 90 911 88 3552 43 506 34 14082 76 1261 56 6411 30 9060 41 4738 4 2310 53 683 75 13863 57 3227 83 1125 16 2463 69 9030 17 12623 82 4654 61 391 11 29204 43 6486 33 1010 31 400 -1 -1
59 3280 26 541 58 4219 90 7629 28 5592 14 1743 43 2313 54 2026 55 14273 4 2576 7 5708 69 2164 32 5160 27 10383 49 3567 62 11954 78 7727 0 17702 9 3256 5 823 48 10377 40 8417 96 18410 75 8042 88 969 12 3729 9 2776 68 14762 11 13596 84 8458 13 14452 40 4486 65 10658 10 7261 96 9237 0 12155 57 11293 39 991 12 4343 29 3591 46 661 45 1433 91 57 49 1918 88 2654 9 9697 98 18660 40 1870 90 8900 71 20128 50 4893 33 1467 9 2973 44 6862 68 40659 7 12602 18 1411 67 5659 52 49 25 10316 32 2622 66 292 26 9442 14 11926 51 17254 18 7499 91 1851 34 13073 64 4103 10 1980 50 12806 22 3377 76 5214 78 1180 45 5471 64 264 17 3446 58 4610 89 711 52 1232 81 1688 70 5879 2 1082 94 6453 2 852 41 2623 26 10154 78 470 82 3994 12 2447 57 1014 43 681 6 691 71 3593 30 482 73 4562 90 4176 -1 -1
60 751 18 37 47 55 91 12073 40 490 18 10962 27 8385 5 1569 74 1937 10 1802 38 596 76 2525 94 3679 33 3767 32 3200 69 2560 87 5815 8 1800 74 25629 63 302 64 4839 74 3368 11 3409 69 3672 35 290 63 2017 67 17995 78 4290 5 1851 47 2965 50 7667 58 1190 33 10272 84 3755 92 1263 59 6052 56 420 20 2936 40 532 25 15808 53 8825 42 14285 78 198 24 336 57 4078 51 9407 38 3357 1 8686 38 9250 45 4712 72 11177 75 15082 70 532 5 1609 47 6886 5 4061 49 12573 18 835 95 13612 46 2239 56 2448 57 689 99 64 93 2148 57 2578 34 13892 0 2521 53 14989 91 4122 40 4101 91 4650 48 1500 23 457 16 16422 69 5325 36 13997 95 7953 71 16116 98 11323 22 15856 43 2856 30 1235 96 8006 72 10621 62 2507 18 3355 72 1305 30 6 61 284 5 3166 92 8961 66 5444 70 7695 55 5689 97 1115 49 3927 10 20738 73 5032 44 2752 96 6768 15 5170 93 6248 69 18624 -1 -1
61 714 60 487 57 2697 8 6603 61 4931 6 9782 3 4061 64 7760 67 16624 74 8658 1 17133 76 9185 20 5484 44 1431 40 23108 21 9770 65 3293 9 779 12 1846 57 4220 19 3593 61 3769 72 7052 8 420 72 11092 38 5210 71 710 84 8701 18 12571 38 26004 96 446 1 1484 0 15093 98 2103 36 95 55 16230 18 562 45 1818 30 980 95 2087 24 4153 30 2883 61 562 95 8873 96 7934 61 8463 14 9381 38 10230 69 143 67 22102 53 6045 12 2319 88 6675 84 3156 64 50322 10 2214 1 4770 28 514 11 14776 16 3585 29 651 12 4861 15 6262 16 2665 48 9600 30 2809 4 6835 19 4014 83 4137 26 15736 92 7171 67 817 2 1178 54 25120 91 2896 76 2273 83 5169 25 8461 89 9140 25 775 2 1665 24 1578 45 8847 85 12138 50 10532 95 4504 75 842 51 2226 -1 -1
62 167 22 12812 88 13779 77 5744 75 314 30 1822 8 26134 92 11694 30 118 13 12037 82 4491 74 3960 98 14355 50 3348 49 9157 10 24140 48 2839 67 10553 69 10127 97 1076 64 2611 13 8178 27 4538 39 3260 76 3801 93 16231 63 6756 79 2806 88 569 86 944 1 3260 58 9097 7 7675 40 12002 17 7359 71 6839 95 4196 74 2097 10 12055 85 2445 22 10431 50 4544 67 13302 78 7631 39 24923 4 9188 51 5161 25 9921 96 10658 83 1719 17 29722 76 88 18 3064 22 2063 76 9033 18 6301 79 7343 73 3623 22 45 59 2576 25 10293 95 2066 30 2896 58 4386 1 16726 77 38 15 32 91 8136 77 8551 59 4 84 2949 37 1527 75 1501 47 37203 74 5155 8 1133 80 4086 61 2327 47 1927 78 6953 49 1303 54 3608 62 1758 46 12792 42 885 3 3175 60 100 31 580 30 1249 -1 -1
63 380 6 3795 31 1435 87 3654 70 5799 61 6746 51 1006 13 678 35 9843 84 6811 87 5597 13 14319 32 16320 67 5526 17 583 26 835 22 2480 54 3415 43 3132 75 11234 92 3327 34 22774 89 2055 62 4580 54 4545 61 953 35 19563 94 203 3 3985 53 4970 38 15881 2 8912 15 9970 8 4164 99 304 94 21789 73 4692 57 332 12 7590 97 5742 22 2487 72 16652 46 663 49 2333 61 3212 9 1396 90 5962 75 1268 86 23428 9 821 18 4897 32 20421 88 614 42 7999 75 6838 85 231 75 9007 76 6687 17 657 32 678 44 2196 87 4676 0 1676 79 332 56 4086 9 2450 84 1859 98 5592 27 6132 86 4769 23 8246 36 10773 97 44260 99 1945 91 5412 17 3640 82 1255 12 757 48 3956 71 3538 83 7165 15 13297 80 5387 46 11355 81 3233 3 6 68 1380 81 206 69 2283 23 1007 75 1942 81 21 19 6407 59 1034 48 2847 78 6332 56 26441 33 1567 96 3916 19 603 -1 -1
64 1267 14 6394 1 10484 85 4014 9 4824 72 943 66 3531 53 7689 2 3160 30 13327 10 3055 50 10147 47 4978 92 11758 38 1868 7 518 16 3293 77 3244 8 8858 28 2588 94 5286 56 23744 78 6949 59 1487 92 5462 43 20018 33 1824 53 3222 35 5543 44 2172 57 1383 68 164 54 5225 29 6250 16 18 75 6997 5 9926 67 5575 79 30774 5 1283 90 2470 50 2948 51 6493 36 697 33 515 59 10753 53 3558 66 8182 71 12987 21 12114 54 2221 46 528 96 10553 83 9186 99 8031 74 3495 13 14574 51 7970 73 3182 4 4170 58 19465 74 1531 35 23443 28 2280 51 548 48 1 49 1868 23 1426 55 2314 83 6670 96 134 17 8334 23 4961 95 5179 72 1489 66 1323 93 1290 74 5778 76 3280 78 16096 21 17362 62 7826 26 1698 23 2205 93 7222 55 7320 0 8202 54 11168 76 9703 14 585 10 3889 33 2144 6 726 54 1962 63 1403 4 2103 7 20819 -1 -1
65 2151 25 510 86 6982 41 232 44 486 56 28502 25 3081 32 1441 71 24855 84 3428 29 20564 1 5969 34 8876 16 2040 48 3600 29 1362 79 2102 23 3103 72 995 63 12327 0 1183 85 10199 13 2265 25 3731 60 4643 90 1911 26 9439 28 8146 42 954 27 3117 35 6663 16 2103 74 27126 78 3911 44 7939 26 4767 58 1689 22 280 41 9232 17 6136 5 4498 60 1577 77 891 90 10221 45 4240 11 1912 73 2072 50 22621 30 14498 8 201 52 5033 58 2048 95 7957 98 3211 35 2394 86 5662 96 5421 10 7003 83 1087 50 15576 47 15692 30 9255 34 9354 3 771 95 1254 68 6137 59 1267 43 8054 31 3176 79 11223 58 715 37 3254 44 835 50 4210 96 1564 12 4654 61 1787 81 3507 28 1049 76 4514 95 3280 62 12527 65 3687 42 1826 60 4380 80 4802 10 94 16 9183 56 8837 85 3912 92 7629 31 7072 5 2733 74 7284 81 1112 21 10041 48 3139 52 3706 67 2195 82 396 46 16709 93 15882 97 2917 -1 -1
66 17132 47 5035 73 3594 16 1436 41 6511 82 1058 36 2640 64 9440 23 784 86 2122 57 17435 97 3750 70 88 13 1573 36 8213 77 5892 56 2178 80 8811 33 936 65 9193 99 9765 96 2215 74 21935 78 9513 0 2518 36 15884 76 3114 78 1110 87 5206 41 3425 80 625 42 5585 82 1407 19 5228 71 35293 81 8226 76 14539 13 8154 23 5536 46 9222 45 1527 24 30388 84 4276 74 9777 3 25 15 18348 75 13411 30 1576 62 533 71 5434 56 4473 60 1779 10 12007 18 1511 2 3715 86 5497 13 11676 87 1918 69 1885 14 7239 70 6363 34 7614 52 2276 22 3437 15 2756 27 4416 12 4623 43 6269 34 8087 36 9415 94 1450 43 766 86 2192 50 13915 14 1281 63 3034 20 7241 96 3092 40 15391 89 6758 80 5680 73 13470 38 1283 95 5675 46 8933 52 8583 59 9899 88 2511 57 611 44 13996 -1 -1
67 8858 10 1646 8 4488 21 13402 96 5362 61 2786 40 2156 96 4628 84 25815 22 2958 35 2310 48 3565 26 5131 27 12389 7 6753 4 1182 64 8996 57 4633 11 1410 36 10847 16 1842 84 17919 54 2125 70 5933 7 1648 5 7149 3 10115 4 12099 78 7725 44 2004 76 675 39 14889 7 2559 26 10886 44 1850 82 686 63 9551 75 5623 26 8756 80 4597 57 2753 28 952 92 13022 21 153 73 1676 54 10388 43 2453 87 6712 51 5564 26 1196 96 4041 11 3726 94 4419 53 256 6 21441 40 2725 38 16930 70 16555 49 648 66 15962 28 15310 24 987 13 3611 23 1426 85 2869 50 733 19 4672 91 555 89 288 86 2746 48 3062 11 10424 63 1657 94 1644 65 2220 22 1255 63 8364 36 1601 7 1981 65 7945 46 656 70 16484 42 2922 39 1154 29 289 71 120 40 15444 11 1045 42 12726 17 1124 97 1083 0 4268 51 5600 20 2463 3 7075 74 2942 44 14188 2 3462 33 6756 50 2764 1 5210 70 486 58 6096 14 2599 99 12254 -1 -1
68 1467 13 413 35 12506 60 7992 33 4248 88 5991 27 1893 82 4466 46 1942 32 1771 48 6441 18 573 19 1093 74 3008 35 691 18 458 34 6526 86 5717 9 8714 42 3637 34 709 83 1195 50 4097 69 14579 80 9956 3 10616 44 5092 25 2107 79 674 97 7042 63 3725 93 7007 66 621 54 449 6 19865 35 941 67 200 14 2048 88 1217 45 4059 6 689 33 5332 35 15774 6 33646 76 3551 77 14662 38 402 94 2006 62 6016 27 3760 17 6957 71 13655 21 2273 88 690 95 3382 15 10330 50 3094 4 22685 21 506 70 3554 80 4445 50 1030 6 10345 52 6641 73 199 63 9221 33 2001 0 4002 11 6865 51 2551 77 4546 34 1323 14 11057 58 2417 56 3377 61 5063 31 1466 84 331 67 5445 50 3490 95 9885 24 3824 46 601 69 520 99 4982 52 13121 37 10409 4 3410 99 5380 32 4925 96 1727 92 1973 60 2278 82 6254 41 5622 49 2364 46 1354 52 36 44 4823 81 147 63 1194 36 12048 23 1469 82 872 85 10135 42 550 19 8935 62 23296 34 10414 23 2510 4 1703 40 11458 -1 -1
69 8238 79 6459 7 6706 31 25438 20 3770 19 1531 40 9761 97 1843 20 3589 28 5226 64 15505 83 2012 32 743 15 204 57 13066 90 1132 2 2233 47 8266 30 9050 35 420 47 4635 76 2531 15 803 35 3675 7 2477 14 14237 87 2418 80 13171 9 802 33 5433 74 1989 76 9174 96 1343 75 1198 71 1356 40 451 86 13142 27 959 61 24635 92 648 75 1380 98 2036 91 248 27 3200 18 7178 48 11247 56 482 24 2628 30 5371 84 4357 24 7889 30 15336 67 8919 11 5235 56 267 23 1253 50 1341 43 11861 62 1377 17 5431 50 7762 96 2301 19 1635 28 5205 29 6565 23 4502 14 10024 32 9121 3 4304 19 6562 73 1638 31 10264 23 4718 56 1890 23 4891 13 3269 16 12830 66 2683 89 2709 29 12266 94 1923 76 864 34 1167 38 13883 42 6037 13 18501 50 10847 60 6485 96 5978 74 5276 42 3153 29 465 17 1201 81 2152 56 398 53 1826 69 5579 25 2780 95 1098 67 462 85 3229 7 2061 80 7788 96 8909 95 865 84 18075 87 7133 32 1829 30 7640 68 1187 -1 -1
70 808 18 66 47 2305 59 5513 30 7862 4 7834 3 784 67 4923 28 2096 20 918 7 3086 97 1665 96 730 35 3159 7 2359 37 3500 89 39340 37 4052 62 2071 28 2870 54 13136 68 1111 12 3522 89 9486 68 18483 65 4412 87 364 45 1071 90 8140 95 18610 41 4749 65 2638 93 248 92 31317 45 4669 83 6915 3 11446 98 3902 29 19461 73 1366 46 959 60 6041 27 1827 15 19564 62 16178 6 7433 41 894 92 14478 75 7544 94 192 77 1752 34 4354 32 5661 0 11710 87 627 11 389 73 3643 54 17311 23 11458 30 2393 84 6727 87 13955 18 9812 39 90 35 8514 92 4766 40 3483 53 2265 73 15615 44 56 17 10636 42 2626 62 8768 45 887 39 90 92 2748 24 3910 69 19309 19 12079 12 9578 94 3218 20 25839 38 2538 20 1633 71 62 33 11030 10 6939 55 8051 31 987 77 388 -1 -1
71 21972 49 2052 93 1641 73 6899 77 2696 91 963 99 7289 69 4 53 3971 36 7676 62 5243 31 3257 76 878 98 7652 65 1069 24 9097 76 3258 1 885 16 14868 53 4085 68 1957 39 9973 4 16272 34 6012 65 1390 40 7910 74 609 10 11849 84 801 16 11364 45 8457 89 12752 56 626 15 7889 5 3219 46 996 72 2874 78 13183 82 1100 11 1265 44 1584 11 3599 22 5043 71 12783 30 171 43 1635 11 8537 38 2265 79 236 94 412 41 7384 25 2439 29 4812 26 3854 80 4103 97 10983 89 5150 8 6141 26 13295 83 4683 80 1031 18 19377 76 11182 74 1528 99 1808 90 491 70 1634 30 2794 32 1967 90 3471 54 2615 21 192 19 4779 87 1933 56 5908 59 1462 93 2511 70 7225 6 7440 83 4771 39 1890 31 5296 90 437 91 5701 12 83 26 819 48 8031 30 9661 39 366 67 7978 63 1296 9 254 65 1467 53 5505 85 2125 82 1885 28 20281 97 6069 47 271 49 3770 93 10454 40 11827 89 318 32 1049 86 1874 29 7302 57 9500 50 2260 86 8602 13 1237 24 3856 0 234 40 1176 20 2068 90 668 15 2233 16 22666 -1 -1
72 6391 78 1405 5 15092 16 2741 74 6546 28 14403 57 3194 18 1804 77 19578 81 7371 33 1016 44 14881 93 2509 33 2812 77 1449 78 497 17 3893 68 1629 1 10576 15 6169 90 2330 99 13790 49 30039 74 10198 63 20051 21 5751 69 1973 7 16116 45 8149 28 7542 39 3489 58 8665 49 150 67 3060 20 2314 41 1802 10 1128 16 2119 12 2384 60 3851 87 8536 81 23351 72 16479 33 23848 86 16298 99 1809 94 10085 90 1646 13 611 48 15108 38 120 97 3566 76 13378 37 225 1 81 75 768 39 5574 58 10449 15 1909 52 9244 80 4923 51 3809 39 1323 74 1566 64 14250 65 4171 0 316 35 3768 99 552 83 715 16 3861 27 15355 91 1068 63 383 70 10810 84 7105 35 288 82 3177 67 2108 9 4469 23 4663 98 17927 66 4220 47 3313 39 336 67 3874 41 26586 3 15 32 4598 25 974 -1 -1
73 5140 84 6797 68 740 13 10781 22 13992 2 2005 56 8654 63 10018 28 746 69 5831 98 3197 81 3045 70 5303 21 12973 5 9055 68 2985 3 604 26 4415 66 1498 62 424 75 2696 54 3070 26 4986 18 7923 58 415 66 3784 59 10456 66 7966 58 10266 99 3298 2 10244 0 934 55 22178 21 3966 14 2319 25 1420 3 1213 20 7552 2 6345 28 13263 91 329 71 2098 29 52 95 3208 45 4167 96 7377 89 17873 36 11058 52 1012 58 4201 2 16176 37 8310 82 2892 61 3770 34 2899 63 8330 48 4908 56 4906 34 12170 24 5778 11 284 94 2563 56 16925 96 7104 92 786 86 2135 27 118 37 8114 3 1385 18 692 9 2150 80 8403 36 6691 85 11864 2 1900 65 290 67 43 46 9915 42 817 86 14260 34 12051 47 1524 89 6975 42 322 66 844 73 13 4 2861 68 7858 33 2693 25 11050 26 728 13 12060 96 20891 68 576 22 2088 49 2045 88 20515 47 16688 43 203 29 4267 85 7557 15 1610 -1 -1
74 5383 57 1799 47 3939 44 5735 66 7044 5 6697 1 13287 2 86 26 18181 0 1286 60 495 61 6267 55 2505 30 519 15 16994 45 8784 67 389 99 3120 14 13290 79 6963 92 398 39 9730 44 26964 56 1936 52 10018 17 1735 78 308 14 1008 26 10864 73 1041 98 3135 16 203 52 11891 20 1754 51 2789 86 6108 50 9069 45 3142 67 7474 56 7226 7 18357 9 1260 8 1051 41 218 30 969 90 554 19 812 23 2981 0 20985 15 422 20 3812 0 1210 22 2726 46 126 87 6320 43 1857 99 10588 71 3991 33 1728 8 16236 94 212 25 555 41 731 40 215 90 9828 47 13088 38 26 30 9749 69 6034 86 1484 5 13283 80 1374 14 8224 83 747 53 1028 71 1461 31 10556 60 4795 92 12215 23 4729 92 1233 85 7 6 560 15 8390 9 2622 41 6554 22 6252 90 11589 51 3008 77 1781 49 10850 76 1306 89 1344 71 18358 16 12834 26 722 24 20085 35 6272 24 6378 66 216 91 6607 40 6748 70 19416 -1 -1
75 7974 58 12132 24 7388 25 8735 65 2193 15 1897 62 9000 51 20294 73 449 95 5131 91 6291 83 6637 80 602 82 7016 33 985 68 641 26 3599 37 32 89 1143 86 2544 47 1141 21 3529 92 6800 61 2900 14 14549 55 7428 19 9308 85 5218 87 4187 82 3955 18 14373 87 12902 57 2150 85 2961 58 12529 8 11555 95 11529 25 1844 82 53090 29 1294 93 8428 76 4529 70 8639 15 36 33 2554 9 5995 81 14771 37 8713 35 6104 45 6091 31 4272 34 5779 38 1473 40 2740 50 23476 34 318 86 3510 12 5978 13 2639 29 3835 78 8806 14 15363 71 4982 44 628 37 9148 85 3523 36 2577 23 4258 18 332 30 2448 46 530 41 1680 28 2126 1 2743 84 5914 45 844 97 190 79 3871 8 4931 77 626 39 208 51 2250 17 13145 16 15362 39 16362 17 924 31 15228 69 656 57 8819 98 2323 47 1843 34 3987 52 2178 90 18108 54 5106 85 1412 35 205 -1 -1
76 1841 53 1180 92 480 20 5626 87 7137 3 6287 97 2303 65 7215 79 12407 3 10062 10 24120 3 6374 98 4309 6 2496 28 7714 18 6021 16 3707 74 4683 31 4084 25 4124 54 7606 47 40761 85 4981 84 5161 80 7655 17 3792 78 3853 34 1110 79 167 46 179 20 1391 48 7076 64 1534 36 15284 50 12195 39 66 30 2525 16 1232 72 3998 18 2756 43 771 20 3047 49 5776 48 5839 91 13305 9 3902 99 1905 80 12646 56 8398 14 3123 33 4194 85 9257 62 22411 44 821 95 1119 4 3669 75 252 89 1184 13 8571 0 14232 11 2367 89 9147 20 9927 28 6655 47 2929 91 4860 53 1000 9 6839 76 18780 32 26853 27 9830 46 8383 99 21706 74 1081 5 3203 27 401 17 2524 71 20727 49 12995 44 3593 61 1885 24 7525 57 5014 55 306 14 329 29 1322 99 1077 -1 -1
77 6973 11 3870 82 191 47 5855 37 948 2 5453 86 2040 49 999 32 9463 27 4611 54 4542 74 5887 90 3153 52 8321 59 292 28 1628 16 4124 43 21472 30 6136 14 1135 22 5922 76 544 92 225 69 134 72 8460 70 4892 6 15206 28 15885 70 2781 3 576 56 2747 46 7203 94 9610 26 8409 10 11592 52 3940 46 2015 72 4075 13 1185 37 15636 25 61 88 4758 42 1783 75 6176 31 5397 17 6923 25 15000 72 4260 14 14926 46 3315 13 9623 89 6220 44 589 72 4648 32 1727 55 6255 44 1750 64 13640 72 2248 66 1939 58 11264 77 8913 8 6784 22 6045 90 1493 35 3074 99 2309 12 7522 73 3024 55 383 79 4128 10 3404 90 7763 30 5937 13 249 96 11154 82 321 75 11347 80 1065 66 265 93 2697 13 1560 78 7077 32 6188 89 544 93 6209 96 294 52 4236 71 14915 85 121 87 16012 38 8542 50 5545 92 8278 8 928 1 6985 70 4615 2 5615 55 9703 36 660 22 3760 2 250 99 1797 78 5476 89 5279 49 7869 9 328 93 480 65 12937 2 11815 -1 -1
78 858 95 443 79 7228 9 9940 12 5614 75 8305 89 1915 23 2263 14 569 44 10350 54 6816 5 1930 24 2324 28 2449 20 2788 22 4730 71 8435 17 1260 90 3300 33 8715 37 7951 30 700 50 7789 92 3090 78 3711 11 2803 16 2603 99 8328 50 1101 54 3197 18 418 27 5746 77 2226 50 380 34 11868 90 2390 1 3191 56 703 76 5671 32 5945 15 2037 46 13431 71 4236 70 3234 20 2693 73 2530 1 385 29 277 25 1152 60 148 68 13881 13 9115 32 3015 75 7013 60 1775 11 391 30 6708 57 539 91 16986 71 3846 1 6093 92 1883 59 2446 4 5963 95 461 73 3595 11 12036 65 7771 45 4702 79 9397 61 1208 49 6604 45 7985 88 1720 86 1604 40 267 86 3381 52 1216 3 8190 24 470 23 2818 10 5014 86 13285 18 1473 79 2746 22 3691 34 544 1 2172 95 4548 36 1645 93 5428 60 3444 23 1605 38 18199 40 268 49 952 59 8810 42 10958 88 7765 56 523 78 11491 30 1801 26 5853 96 9208 17 1067 8 4198 61 2435 67 5408 48 11528 91 2072 38 4977 48 4232 31 1875 92 461 1 1373 99 2516 14 8527 4 2116 89 1301 26 8364 5 3571 17 4191 78 3352 89 5870 60 354 64 1188 55 5736 71 9378 -1 -1
79 1382 7 1771 47 4133 70 1235 59 12329 65 8163 45 4046 20 3781 63 10643 40 628 22 2024 33 3764 43 14268 50 4229 73 400 4 9902 66 6218 58 1106 94 15812 14 1053 17 7089 61 3082 99 244 49 2117 96 734 85 722 51 1802 57 3898 70 1744 90 7219 81 9742 49 88 24 11423 66 7823 10 4039 48 7071 78 182 6 1169 80 773 2 443 14 6664 50 4399 41 8907 83 1487 34 1977 98 2735 24 12789 89 2658 99 5691 87 4920 21 3210 29 1393 94 7025 39 7001 18 3664 52 3088 27 379 63 4091 84 1889 56 2055 93 1924 54 838 46 463 61 4484 28 9134 26 7589 53 2575 63 5660 87 5211 91 5891 90 1191 14 2207 99 10310 72 25535 31 8935 79 2549 6 10810 18 5486 34 894 54 3845 33 2403 21 6328 48 11932 86 9485 53 3905 62 3358 57 13366 41 12773 43 4034 28 4225 45 7710 78 998 85 519 65 4087 44 19479 11 2716 93 8182 80 2022 77 51 20 16398 98 7851 46 11407 94 6459 65 6006 55 3985 9 3916 21 340 61 1325 79 3633 30 10823 12 381 68 8093 72 1331 12 2375 -1 -1
80 1085 57 147 64 14975 36 2533 75 4112 11 2263 62 3972 37 12397 76 1222 16 5619 21 4481 1 6797 88 9042 11 4420 75 4852 69 2589 78 3046 85 2695 80 2261 13 12432 9 4651 30 5875 71 9519 20 2096 89 1340 69 526 2 5356 80 110 5 14883 77 17318 71 17 91 9467 76 398 64 13402 38 4176 66 2210 12 212 23 4448 98 7556 56 475 64 925 29 2492 99 368 29 13867 55 5626 35 348 44 6029 77 2745 81 951 86 6825 69 16993 33 8203 97 4119 1 9748 89 2652 70 2719 38 14113 88 16739 14 35849 34 1936 87 3451 28 4399 61 6858 73 299 52 14695 73 633 43 8226 48 1877 58 6775 22 5496 0 5080 52 5647 74 1216 98 5485 66 7866 21 3652 53 4501 73 2201 76 7057 83 14358 7 1301 30 5341 56 11399 86 43766 5 531 77 9338 91 2404 1 5174 34 2758 98 4127 75 2291 41 2157 12 680 98 1765 2 10884 5 11942 94 2419 56 6576 -1 -1
81 5093 39 14751 82 13923 49 1291 35 3337 61 1507 53 7297 55 4079 38 20549 27 1783 2 16576 85 32992 88 6590 36 5571 14 642 2 41 53 2676 82 18291 16 12430 43 1389 97 21320 10 11849 83 1273 78 2232 41 19908 19 4301 61 2049 57 8529 21 1077 54 2668 35 1288 86 3596 62 1411 33 11235 13 5334 19 8738 77 661 12 1643 91 4501 56 12932 69 1177 64 9616 96 472 27 7884 12 759 40 779 37 194 51 87 91 11750 19 6882 7 350 35 537 28 2295 87 6566 74 2365 98 8290 95 18885 35 11601 33 2968 24 6022 48 234 80 534 27 2667 59 5877 44 2279 71 7332 67 1941 66 410 70 7377 89 2206 98 175 42 818 4 9783 90 6568 45 1073 18 2870 93 338 74 6842 35 1094 80 779 96 871 99 4244 56 86 78 899 43 292 48 8201 58 12884 75 3885 26 9537 63 3660 9 12323 92 7487 26 2733 39 5364 28 1416 88 1137 77 2747 73 5244 31 3657 54 196 37 13427 24 1022 79 1236 1 218 31 5774 43 6609 38 14407 -1 -1
81 1521 16 8143 69 57 63 4399 76 5189 64 113 97 4098 17 37616 19 590 61 9323 33 2944 80 2969 28 7697 22 2953 60 120 67 2730 37 3165 81 9644 77 12294 19 1720 15 2475 5 557 72 7571 33 4761 87 4042 5 215 60 4530 96 4426 56 3456 75 8180 56 6376 81 851 45 2386 47 1484 86 3082 42 1975 41 10186 58 4416 2 15543 65 4270 13 1072 45 2825 39 6844 93 7643 40 3259 81 134 62 10328 60 3609 36 8042 29 479 36 6590 94 2976 51 5828 7 13365 91 5527 93 5694 7 7144 64 1894 2 8122 87 916 45 11251 74 2148 44 6064 20 25613 45 3801 33 7810 4 567 86 2073 51 11680 21 2151 79 9466 56 437 45 3451 56 5491 33 7887 58 319 91 9958 36 5679 93 11140 61 2030 4 8554 24 2938 45 2009 92 1260 59 1508 94 2787 54 1963 0 1924 47 5928 15 202 33 13123 57 5274 1 15525 51 4790 31 1138 79 196 30 6232 27 11680 80 3953 55 2763 49 4231 36 790 63 2007 70 4373 35 478 32 1540 80 27642 29 4989 73 4198 -1 -1
82 10331 49 2344 65 8262 59 4169 23 9378 27 1352 83 7980 2 932 82 17441 65 4751 57 17309 28 1099 92 5734 32 10166 70 11459 91 15736 89 1824 43 217 80 2229 76 5551 57 16315 71 5251 58 1913 84 5766 31 8941 96 257 51 9780 40 4392 97 1443 34 513 20 3300 45 13931 14 26137 24 16828 26 7447 27 635 25 18433 5 166 67 3553 94 2436 80 4874 85 359 65 7410 5 538 10 9912 24 7323 38 6340 21 1144 98 3029 58 878 54 17447 82 19612 88 3030 45 6568 15 14981 56 2960 33 1613 45 8573 93 2291 64 22689 74 24105 71 7194 46 948 9 4362 79 10077 86 11907 98 12198 45 5381 89 8094 60 256 57 8578 89 164 65 2157 67 8307 14 6044 6 4270 85 11292 28 18428 29 659 53 211 77 61 88 2076 72 8835 86 719 57 7564 -1 -1
83 1516 61 3007 2 9285 95 2719 90 9393 32 624 8 8262 66 8458 92 3355 85 15004 18 6088 33 6577 35 5996 59 6535 77 4421 41 10393 33 35258 87 4824 50 4337 5 814 40 1114 9 5051 18 12500 65 1083 78 6795 55 8551 93 531 99 2390 30 1753 20 2039 53 6350 79 1679 86 4672 93 3729 48 515 69 2937 11 784 58 3060 62 10149 61 9084 33 1804 91 4501 61 21044 49 5700 92 525 55 10352 60 13284 10 370 66 6172 36 35715 94 2046 65 7031 70 2694 58 6627 23 8134 38 3050 92 6098 33 11350 93 6420 10 407 82 13829 57 1533 94 11204 54 4894 34 11729 61 8781 21 1045 64 5438 96 9430 38 5631 46 533 4 1983 80 6112 29 583 58 920 83 15680 0 4904 33 8482 19 3990 17 3577 49 6332 59 844 25 7810 5 11131 34 5907 75 3074 14 6176 1 10659 99 6643 23 7341 91 5912 -1 -1
84 5182 74 449 16 840 70 729 5 496 75 10843 27 4988 46 51 93 75 76 9605 79 2103 87 441 23 6259 55 1211 20 2943 70 8431 10 75 24 914 86 3756 42 3087 45 5592 82 2263 49 3229 51 16188 84 1632 8 2223 71 398 34 2653 35 6417 11 4296 73 40 0 16438 69 5414 86 12009 55 12066 14 4694 76 2127 29 27886 16 6333 37 1683 3 1957 60 7434 56 4542 9 32916 2 6935 78 8718 59 3817 47 8384 68 17395 8 3636 95 3188 59 10314 93 3105 10 4540 82 212 76 1213 6 1124 24 5172 74 3236 66 2055 95 392 97 20925 39 8598 9 12084 88 30765 62 20032 43 15151 58 4439 56 14300 85 2311 76 47 88 9646 59 4642 54 518 88 3137 15 4476 98 3942 77 1048 47 10212 5 3107 98 2256 59 4962 77 726 52 10186 67 1708 9 2122 75 11266 44 3756 39 19404 38 4593 43 10860 70 1561 53 17378 60 2003 -1 -1
85 16044 96 1575 68 11501 97 7334 74 8821 32 4057 23 12840 39 7312 72 4674 7 902 90 4035 75 9724 3 804 54 2034 38 2666 35 2752 12 858 5 1518 59 31950 41 12580 36 9340 32 16494 38 1095 80 6156 22 6357 68 786 84 7386 18 3079 5 7556 32 1357 7 10112 17 10122 70 12218 68 8220 53 10420 1 6904 13 1393 84 2906 3 573 39 5864 79 16043 21 1148 77 613 73 2155 95 344 33 277 30 593 32 8102 22 10786 18 7401 89 4861 18 2298 38 13927 19 201 82 1218 52 4864 58 4252 17 12014 11 2773 49 4323 13 6311 89 1435 57 12912 3 3173 53 6592 37 13204 54 8500 62 2906 65 8731 3 2972 96 3700 33 4002 22 790 27 3773 68 1127 87 24401 45 10389 22 7904 68 1433 33 5369 19 7088 17 5362 81 390 62 24703 38 4181 36 6451 73 1693 33 7335 70 16211 60 4655 20 5794 87 9723 32 1027 -1 -1
86 2876 88 429 68 8425 95 1770 6 1760 31 684 87 933 92 4364 71 4693 49 7187 96 4252 22 997 53 695 93 10728 94 4124 42 5569 96 49508 5 187 28 3317 54 10720 86 4057 2 2873 49 4983 53 21357 89 2788 77 13805 33 3879 60 4979 89 3555 96 16278 88 7690 48 2633 56 10991 48 9688 85 46068 89 3639 87 4163 76 6184 95 2733 39 108 20 2540 36 3498 35 181 17 3875 75 21184 37 3767 87 4994 86 2719 91 7528 80 917 81 1933 88 7162 74 1303 45 4953 94 3463 96 519 34 15085 2 13734 11 3253 65 6492 92 9623 63 5529 33 4193 15 1188 62 901 52 3689 10 7814 77 13254 44 8880 75 1372 43 1070 90 1051 57 2111 99 791 42 2862 21 5762 54 492 57 723 76 7922 24 17841 88 3577 24 174 6 5319 37 5206 36 14211 43 481 58 3386 82 1966 47 4008 75 3744 66 167 1 2082 33 1238 21 7505 74 6995 14 2191 92 2688 89 16803 50 17 -1 -1
87 5723 23 8005 81 8659 61 3177 86 438 95 21339 23 1610 97 4187 10 2221 11 704 48 15866 84 3052 40 5252 12 5406 36 4484 51 6132 4 1104 12 7067 62 2732 74 531 55 3163 42 75 89 547 27 2490 63 1242 92 6070 66 2464 35 8180 89 10842 1 8121 20 7900 67 5817 64 1646 84 1927 42 864 94 16307 17 4277 87 1547 1 10716 55 19826 82 5091 53 15118 60 6442 42 5743 12 14750 60 2396 11 9167 47 19618 51 1057 6 5468 35 9542 73 9108 87 1825 86 3767 53 3723 47 4492 26 3032 56 13525 62 3364 79 6149 12 3646 49 662 75 16419 7 6883 67 7086 34 6732 49 5923 50 68 19 648 99 19346 80 7240 82 1517 29 3779 31 4715 1 12830 11 30846 47 6697 85 4188 53 2719 11 462 81 2527 24 3683 87 13895 22 4995 41 13124 71 2410 52 2336 6 10397 74 2567 60 7375 5 314 31 8160 47 5710 39 6965 -1 -1
88 158 62 4899 81 6 97 977 77 857 78 2191 50 10738 67 4640 61 6289 17 479 74 2229 52 19829 33 1939 47 1961 25 6857 91 1730 26 9572 19 10208 14 772 38 713 63 5111 36 10415 76 1935 44 5885 15 810 64 12984 49 7893 13 5538 76 781 42 10128 99 145 57 266 0 3890 19 1472 67 567 76 3118 98 3042 69 434 66 1726 9 422 92 4100 53 418 44 5305 14 1234 72 668 44 14233 56 8819 86 2393 42 5050 43 15339 25 5112 92 1690 88 10165 74 1214 56 11471 79 9726 23 1290 64 5320 67 6730 89 1275 61 1894 67 9481 33 17269 97 2163 22 40657 15 2268 73 8302 90 4892 60 10001 49 1156 99 21576 13 2018 59 3681 82 5526 52 822 7 11474 84 15225 65 9437 69 11341 21 9636 94 7411 66 11384 88 4871 50 1392 20 2530 96 2605 52 5098 91 8268 84 34364 25 1140 41 373 2 1349 66 6771 98 993 48 9630 99 6291 84 12249 -1 -1
89 2416 80 41834 55 324 60 11370 46 194 2 5707 78 1893 60 13262 85 3433 86 9893 75 2662 42 3786 90 1154 42 4370 7 23831 44 6367 85 2335 27 2690 7 282 46 9448 13 826 81 4391 9 10608 4 3249 75 22516 54 487 5 5563 49 4889 78 513 76 5993 24 881 64 2870 60 3987 21 4998 98 13531 95 1003 22 7525 57 6567 23 13554 73 712 39 979 67 5403 32 13194 85 840 31 3859 5 2943 17 2955 52 3174 1 9466 34 15754 86 3544 35 6255 40 297 93 5013 30 309 4 9911 25 616 86 1723 41 1185 24 648 9 3708 93 6032 53 2195 72 1515 96 4576 66 1290 85 6997 92 12568 71 11900 11 6259 53 3507 83 3322 49 8950 22 2331 37 8883 86 1928 83 3227 27 5349 16 6427 31 5044 40 10396 58 3238 31 12127 10 3791 24 2392 90 771 30 2344 66 7024 43 6971 78 19947 65 789 66 407 63 2613 32 12963 4 5897 38 5098 60 11845 18 28762 -1 -1
90 1513 83 25912 87 977 47 10718 82 5992 25 13189 50 415 3 24136 87 2383 93 1963 39 26775 96 4008 76 6257 67 4059 21 2737 16 6841 18 10923 92 78 74 5816 60 7340 46 7418 72 3605 5 1033 1 574 15 160 24 9136 73 2204 66 3684 14 3112 66 7114 78 3584 1 13493 70 2885 45 6060 26 179 86 1095 42 8805 74 7604 38 8162 35 1992 6 3131 11 3068 60 3621 16 3551 74 2295 16 275 45 4010 21 2771 45 544 33 14166 7 2269 14 450 75 13374 29 1793 28 12569 71 396 12 4159 18 144 4 4905 35 4689 50 9668 87 11507 66 9901 40 7603 99 3319 87 8516 85 9702 59 12976 90 5682 77 5112 18 15182 45 66 81 495 91 27239 29 2084 38 10240 75 1600 72 27545 52 13590 63 15903 25 2301 50 2317 55 4540 47 1771 82 2308 32 3990 21 21275 80 6653 28 543 -1 -1
91 925 48 1211 65 6699 67 8082 19 829 16 5109 69 18194 37 3140 13 1930 28 5622 14 3804 62 2768 24 4688 7 817 47 2053 91 8700 17 826 19 172 9 6646 17 2094 65 9855 73 31 95 18990 83 1347 78 2445 53 5493 98 9872 2 8801 3 1987 88 5068 78 7387 66 1314 84 2153 4 858 60 7034 35 1373 42 3970 27 897 12 9962 64 2575 54 10126 11 19915 77 17143 48 9722 74 7433 77 399 38 16152 71 2703 93 1433 59 101 4 5672 5 2387 11 1383 22 3095 12 410 19 2949 39 1581 94 334 17 1132 30 3890 56 2857 19 9058 46 3784 68 12787 96 4475 82 10503 57 12515 35 4852 12 9493 67 8290 65 2317 30 5425 55 5927 40 3518 57 695 19 199 3 6736 29 3337 95 4395 47 2699 26 10800 32 6370 64 8339 86 6961 8 10286 56 4253 25 13569 52 357 53 3731 51 1515 19 10803 15 3398 68 1156 24 1654 82 5375 17 2355 64 9585 77 13649 91 10991 82 1232 30 1875 65 795 42 17106 68 5029 20 2583 37 7060 78 1654 54 1094 24 3804 61 1332 17 4673 10 442 4 9008 -1 -1
92 3078 97 106 88 4205 29 24607 11 1329 41 1447 94 6707 35 6178 98 1578 21 13264 5 2060 27 3832 42 4137 78 4580 85 2959 30 6433 66 7541 14 3749 68 475 3 8625 21 8164 40 4981 53 12187 95 20563 15 17739 32 5104 77 2954 25 405 3 911 68 21305 75 16151 80 2380 73 18410 16 1088 68 15158 54 16629 75 8642 6 3810 91 2946 86 4325 52 4703 40 3008 32 658 5 34551 94 2470 36 939 52 86 35 92 17 8576 26 21725 23 8207 72 5615 3 4069 66 5363 32 21443 78 601 58 2652 28 965 25 920 31 2115 1 6342 89 415 82 10273 85 350 15 702 28 11274 36 4429 14 17724 12 740 73 3387 79 6436 32 3730 18 6557 88 14663 1 1526 65 5705 88 8802 40 944 19 6571 89 4960 40 1029 93 2136 43 727 60 1879 22 2482 99 14869 75 16697 21 3552 -1 -1
93 3711 99 3193 70 1060 62 3434 42 4422 78 44509 41 6188 0 1136 45 1812 76 8704 65 2799 95 4539 93 7149 35 279 18 4477 72 4980 75 1331 4 1065 63 7293 68 3963 29 9371 48 4791 40 7959 98 24651 89 14482 92 3685 49 12439 81 3203 44 12321 4 4813 27 726 53 9672 96 8526 92 4131 80 15342 77 1904 74 12819 97 3306 47 3116 26 12546 36 10618 55 5773 69 10606 47 2131 59 16690 4 3395 27 2880 49 19622 36 2537 46 16870 65 10523 52 2861 51 27684 2 12971 93 4353 35 3012 70 25867 43 4528 7 22821 36 8251 75 243 29 17669 79 3014 59 292 18 44077 36 7337 42 4010 59 4927 14 12258 -1 -1
94 10511 82 8779 9 2310 81 6115 40 388 57 17945 92 5833 48 3947 61 1400 94 2358 86 1387 2 11768 46 6407 68 229 69 4197 81 8005 84 3042 53 4 44 10138 51 6627 83 1943 54 1313 83 6223 86 4648 72 2343 81 1892 58 9756 15 10463 25 11602 60 328 11 17543 33 237 79 1948 16 3256 95 10980 85 13141 44 5562 28 9614 42 2899 74 8899 43 5572 6 687 9 19659 68 4919 94 1477 43 13759 48 6177 69 2814 0 96 39 6389 17 4006 16 21810 78 10009 42 11718 21 14283 25 1489 11 58 36 1058 30 2583 62 9498 49 3733 60 2547 59 409 84 8398 16 7667 24 6153 60 2859 66 6351 28 139 22 1052 37 12070 35 2422 23 8529 3 4178 94 383 23 6826 62 5690 16 16940 37 36325 19 1384 3 17446 70 17282 77 6795 10 8625 94 20188 22 6920 85 35 10 3994 41 4948 -1 -1
95 865 58 3031 53 20759 94 4477 68 949 67 7203 14 13414 93 12848 24 7199 17 2056 75 22 50 1875 54 7499 67 13874 52 1902 90 6880 60 6253 43 10881 73 10559 57 1515 75 15839 20 2792 63 2957 38 8462 83 1846 2 4293 98 4867 54 5026 89 1436 3 6495 84 1685 0 1609 98 1438 36 3790 72 16167 46 1543 81 11700 12 17636 84 3525 90 4638 65 16716 39 10926 16 7838 20 750 94 1012 17 4861 39 152 26 3390 0 19351 99 257 3 939 38 3883 7 666 0 12962 59 12739 71 85 6 4943 66 419 72 405 41 390 46 1910 83 11676 99 1270 57 1758 29 1042 61 475 44 6097 22 6286 81 6669 83 7158 93 7416 58 3900 4 6806 81 18772 62 5681 38 473 11 8190 63 6637 29 14260 12 10897 26 619 16 625 90 6345 73 31700 59 1096 76 4358 56 10301 59 2758 67 10022 84 1833 93 3398 82 10456 51 4882 85 7758 5 9137 -1 -1
96 15312 27 2749 87 8436 46 1534 12 22694 79 14209 11 2824 16 1488 19 6119 23 7586 16 4353 50 3856 97 10556 87 4122 9 2000 15 2737 76 4747 37 2720 88 3430 65 2492 0 8538 98 6393 97 10999 31 4989 34 33249 26 3585 7 9442 87 4326 46 3072 49 21425 65 12635 84 3620 91 487 17 6 14 12973 96 2620 34 10502 69 3262 38 11994 20 889 79 10792 93 3970 26 5984 65 7212 2 6275 30 5235 17 584 49 7932 9 7162 54 3119 94 7295 39 3675 54 6205 42 4204 89 5378 2 4392 5 2075 76 13778 63 3295 42 8285 82 617 42 20658 87 8130 34 4729 6 5522 3 5354 10 5110 52 780 76 8090 99 375 46 496 20 4491 9 2085 15 5398 65 11081 10 3396 0 1346 28 14564 74 1635 46 5472 81 11550 95 1175 17 3563 30 5024 3 3393 26 4146 58 15371 61 5408 1 324 36 9758 4 2482 22 6192 59 183 72 2473 -1 -1
97 3198 7 11957 8 11553 28 3667 85 15667 72 15316 28 1395 81 1211 62 1894 37 16519 54 213 10 12475 58 7811 92 1126 72 296 71 7108 94 5556 57 1889 68 4360 71 31986 52 1828 2 8248 59 20648 65 2169 1 5691 47 8364 75 4455 79 8223 25 3287 85 1743 15 14914 52 2037 42 13583 64 1307 2 1079 59 6673 10 7828 55 8461 70 12288 79 3687 69 4311 25 12999 23 25840 43 611 84 7209 63 3543 7 6097 24 4051 96 7536 91 1282 16 5442 1 821 42 7685 32 1505 55 1596 7 4681 61 8290 4 5833 97 2199 13 57 8 10588 50 1067 0 25393 6 1135 35 14178 28 1362 31 4162 41 17597 63 2075 95 3083 71 6990 91 4974 34 21984 50 6093 20 1431 9 14480 91 906 56 2286 97 12969 81 21252 47 1082 88 12708 -1 -1
98 14633 69 8265 46 765 89 8785 10 2666 18 14048 62 833 6 6755 22 7207 7 567 25 11745 33 1787 0 5537 42 1699 50 2355 38 3594 61 227 59 4086 74 11754 2 602 54 1855 50 1207 97 3050 88 1451 65 2424 83 14952 51 5721 86 3975 3 5083 88 2069 36 557 5 4722 74 2792 31 3578 2 596 5 5984 0 348 23 6989 85 5009 25 3373 67 5665 12 7993 89 12114 56 1414 15 2129 94 4562 80 1207 46 17095 7 5082 65 6914 22 428 43 5602 6 2831 0 6045 79 5166 62 19676 16 6449 69 5858 32 12950 7 2304 57 5032 53 1717 97 1896 12 894 60 37230 18 7360 99 329 62 3009 9 13286 60 9483 31 4289 72 1745 21 5734 40 11419 82 6196 8 3056 22 10545 34 4252 29 6696 3 46553 66 423 4 6040 6 9319 44 1567 76 2835 4 17277 88 618 93 3786 40 23614 9 2224 67 11395 64 15213 -1 -1
99 3734 4 3061 46 9782 30 4834 64 3356 19 11951 87 4072 33 4519 94 5468 86 1211 2 4022 33 11570 90 1304 63 19118 7 7425 84 4555 11 4295 79 7532 53 1537 19 3209 95 9315 23 4037 34 9910 64 27240 54 10315 60 2612 98 1313 65 3817 40 1213 73 3567 28 893 3 5375 43 15559 85 5981 25 9357 20 828 59 4753 39 2472 70 1629 67 1756 63 3383 59 156 71 3662 35 1088 36 3469 57 1404 38 591 76 5049 41 2413 6 19364 59 4065 21 1835 97 817 96 757 2 63 44 3274 28 4191 41 10469 44 4393 15 383 83 1873 13 3410 27 6354 56 1318 19 5272 58 44 87 1910 98 5466 13 2151 80 5069 77 2457 85 1679 42 11041 34 3667 50 666 73 1114 66 3975 44 3733 72 1171 94 6798 39 2897 1 2353 57 2199 95 3195 5 11746 40 4151 45 5791 32 4248 26 347 20 19762 59 3480 60 1321 37 5875 24 2605 27 9834 46 3547 72 5523 85 1277 5 17015 63 5685 46 4655 36 2930 58 1514 45 9482 17 1073 97 2082 80 1193 97 286 71 3196 8 4803 86 19193 91 481 31 786 59 10175 63 1240 7 9928 35 10193 79 10477 -1 -1


==> anc/Known-Optima benchmark/long-js-600000-100-100000-1.data <==
109 100
0 222 32 1246 21 1582 83 1731 4 28 9 732 96 131 6 815 58 444 79 961 34 514 68 290 15 186 9 88 55 486 63 349 90 260 74 38 28 154 93 160 79 49 21 149 38 1263 2 1615 60 36 31 535 89 123 96 108 79 127 25 194 10 1056 81 268 95 845 60 598 96 73 93 1056 85 946 47 1232 53 207 2 2247 20 527 96 905 62 21 38 625 99 984 88 323 0 677 74 952 34 79 30 681 62 1083 38 233 89 1699 25 968 68 88 63 390 14 1487 7 252 66 707 52 837 13 1340 0 436 65 813 38 255 3 549 57 675 18 1417 45 2107 32 243 82 60 6 98 12 347 99 19 93 429 98 476 8 8 66 840 77 10 72 316 7 597 33 233 28 37 76 1573 11 1550 53 705 2 94 87 1404 61 2529 65 961 48 2345 94 302 26 121 41 886 73 420 94 588 22 800 56 591 7 147 79 272 17 869 14 173 3 861 65 142 21 188 91 46 4 543 35 305 57 531 26 267 81 341 93 98 44 1097 23 2532 89 404 47 514 4 127 92 324 49 67 16 516 5 357 94 772 17 99 78 888 22 146 81 513 64 13 42 426 66 1145 78 306 58 333 97 336 33 526 85 1246 43 64 42 2301 95 3520 71 117 99 256 49 74 71 184 99 62 90 411 51 3355 17 50 30 361 69 641 9 243 77 1613 81 236 5 2291 53 56 34 1160 57 107 53 699 68 435 22 1704 53 870 89 150 31 1055 17 982 49 1226 18 82 10 460 64 772 56 852 1 789 82 88 23 50 39 30 66 803 63 1773 7 862 17 548 11 305 61 781 80 50 25 393 41 525 37 1588 9 78 20 520 36 234 41 628 74 89 72 1873 33 181 71 1739 90 16 46 401 48 1044 78 428 72 8 38 1136 17 1122 38 594 78 1554 42 465 62 1059 83 1054 30 1872 63 369 47 558 8 241 40 985 92 156 34 359 40 180 61 33 95 174 53 1564 25 1109 54 315 85 749 96 52 84 373 44 72 14 88 4 24 58 220 22 1407 83 1884 89 143 45 1029 18 30 58 129 17 517 81 588 44 142 83 3 94 578 74 552 35 2261 33 1802 6 1508 58 778 42 132 71 59 95 244 2 131 97 433 20 133 36 165 3 93 75 446 61 365 34 369 9 315 84 1883 30 318 78 186 12 1163 43 2548 21 687 22 348 79 713 63 286 10 272 61 318 0 398 98 220 85 33 67 476 31 702 11 2281 39 934 75 386 18 1062 41 1862 9 852 99 178 84 301 11 246 99 302 25 614 37 391 18 354 57 456 78 329 33 41 5 2729 4 1265 49 639 56 413 55 755 36 258 85 125 98 366 12 128 69 407 86 31 47 1553 5 494 62 191 71 252 23 200 86 432 22 46 36 98 63 1636 11 125 15 984 54 567 0 260 92 1007 35 185 21 267 95 365 38 418 8 205 59 41 55 891 79 204 47 543 53 1327 36 529 82 1 63 467 43 15 32 787 58 1758 1 52 10 152 60 254 28 665 40 662 39 2641 52 111 36 39 10 287 48 109 93 802 57 410 63 5 95 119 96 910 83 411 57 1523 73 745 21 62 84 6 59 634 81 376 68 322 38 551 23 1432 87 240 96 468 91 519 75 658 84 189 82 198 7 1020 72 1187 67 260 2 71 4 935 70 1304 1 1141 71 495 14 106 96 107 25 2472 99 128 29 39 86 287 18 395 92 234 53 656 64 514 5 189 30 936 47 329 63 123 10 899 34 256 44 695 39 119 46 458 92 20 70 34 83 338 50 1444 91 186 92 772 54 907 31 172 49 492 90 139 5 379 70 859 75 58 72 1367 46 209 88 251 15 1056 79 195 86 201 52 190 68 214 36 33 80 1523 33 1749 0 1 73 918 81 511 74 1352 82 144 85 727 0 230 61 219 95 287 90 442 7 347 63 747 4 196 83 203 84 940 57 776 73 3032 23 523 48 543 79 275 56 801 97 2391 21 330 4 47 19 1107 43 961 25 431 8 99 53 1157 52 177 21 1364 19 135 89 622 51 72 16 681 87 168 66 542 9 870 11 454 46 616 9 2282 69 8 61 1050 84 221 91 265 63 450 30 465 62 37 67 1819 59 1932 94 320 27 74 0 396 91 827 92 10 73 987 61 7 99 678 22 276 82 19 64 1254 74 1169 76 1026 93 41 0 463 28 257 80 104 14 332 17 1169 5 8 28 2136 70 570 75 863 97 1270 11 1253 82 1000 33 368 14 292 26 1158 54 1023 20 1502 40 52 83 181 49 20 28 1 24 34 1 1000 11 38 80 705 58 539 12 18 92 125 91 182 52 1334 33 22 57 5658 53 46 6 172 42 40 78 1611 41 350 16 372 12 179 17 466 26 1288 6 1241 32 135 35 570 12 108 22 602 8 540 20 367 26 136 71 2228 34 76 20 341 27 1791 15 31 11 74 45 32 24 263 94 920 42 898 62 1611 46 322 6 44 11 161 2 1299 1 535 62 857 3 45 23 1245 9 119 73 384 59 176 41 1562 8 319 67 491 20 1576 72 160 31 1558 76 638 90 193 63 639 15 844 35 650 40 630 48 1443 30 144 23 205 18 764 72 1118 68 1285 53 27 65 1742 74 1582 88 155 81 78 32 478 40 154 51 363 96 2508 3 483 18 391 12 258 18 50 9 392 3 14 51 541 14 1011 33 152 52 891 19 663 17 2819 14 522 45 319 89 1538 23 756 85 319 93 316 0 578 18 2025 91 406 99 561 47 2326 40 901 19 69 3 1956 45 131 52 983 21 138 50 376 21 1079 91 103 0 72 56 1465 44 360 81 1049 61 138 59 570 77 104 96 26 32 1598 3 43 56 183 97 652 25 76 0 2962 81 246 52 1620 84 371 41 44 78 527 75 202 18 110 56 531 88 84 49 1326 99 725 13 505 98 386 56 120 51 579 67 697 79 419 21 2437 80 44 41 613 84 533 51 682 39 1382 64 1466 27 181 2 320 40 734 20 50 90 108 29 357 78 376 55 73 53 612 32 614 58 246 63 1096 7 404 67 56 13 34 70 690 4 167 55 43 26 891 34 25 61 543 40 524 48 156 82 747 22 58 42 175 88 2038 9 734 37 56 46 15 24 363 18 1655 19 356 64 321 94 1688 57 133 70 882 61 198 46 85 49 490 61 1693 31 340 30 1349 42 356 86 286 11 319 85 1728 57 422 97 460 20 600 57 948 94 533 77 108 41 993 83 575 56 64 42 551 52 49 27 208 87 165 95 156 23 784 44 164 56 16 46 1014 63 475 7 196 87 43 86 674 90 115 60 663 94 938 92 713 49 1507 57 179 1 673 92 261 25 61 36 1005 7 42 19 614 86 377 96 102 70 154 57 797 80 212 93 439 65 197 97 883 21 4 5 580 68 322 28 314 54 1129 5 384 44 75 22 300 18 554 39 899 79 1730 30 204 88 112 41 43 99 129 25 2145 32 1251 40 60 4 821 95 287 61 73 77 161 68 474 66 343 6 856 91 619 52 305 68 496 44 460 1 298 2 50 74 756 15 324 67 299 3 79 52 314 22 1013 35 2715 76 304 50 75 45 357 79 1288 43 2103 9 1241 64 1015 25 983 27 1087 82 628 19 181 43 926 4 1151 68 624 27 969 24 25 23 33 55 31 48 403 53 204 7 258 9 661 40 38 3 940 15 2896 67 764 78 1359 91 831 11 471 38 24 46 341 84 442 12 1059 39 768 88 139 28 1010 50 592 74 672 66 1036 3 186 69 221 22 1059 8 460 55 104 63 32 90 398 47 1044 87 777 32 464 42 886 93 172 47 1446 73 490 12 816 1 1463 92 237 52 2242 37 255 42 959 41 843 97 130 19 1349 24 340 45 2961 64 201 93 137 30 1196 42 181 39 3 70 784 2 1870 88 460 42 2556 72 1176 31 1186 68 610 84 302 33 439 84 1576 54 56 79 740 81 29 52 309 82 830 52 35 26 523 12 324 46 392 57 187 5 61 97 467 84 1582 43 201 79 1351 64 2861 13 78 46 721 76 503 52 461 77 2946 34 157 92 4 40 219 43 40 80 45 41 733 28 767 82 898 5 28 4 521 9 64 62 549 98 398 92 722 36 657 75 640 78 165 51 331 92 36 75 657 70 837 31 77 8 104 88 80 7 1058 26 1371 59 621 88 177 49 803 80 1218 0 583 44 19 17 31 78 439 4 673 42 278 88 2168 54 31 93 1010 21 1033 57 955 79 489 71 990 59 474 44 1955 77 547 78 268 18 22 21 101 85 481 78 702 82 1133 14 381 28 403 49 439 2 938 69 1389 58 502 4 1070 71 41 22 120 12 396 76 428 44 1049 73 57 -1 -1
1 667 69 382 95 362 80 1218 22 6 47 317 39 499 59 86 1 65 66 1567 0 138 36 1440 96 14 91 335 34 823 3 541 74 778 9 30 41 932 22 817 58 74 74 382 27 424 67 3 38 797 25 477 98 451 82 679 25 1518 65 176 89 46 2 458 86 671 72 681 84 239 59 1707 25 900 64 1046 8 947 69 921 25 787 60 12 92 1512 85 723 78 42 12 1539 33 71 51 2042 54 360 38 578 79 262 34 254 67 1318 3 1006 2 541 78 531 63 42 91 261 53 400 51 87 45 937 26 353 45 527 47 153 50 296 93 538 78 179 95 1003 48 106 85 47 11 887 74 709 93 448 64 280 95 1397 57 854 18 915 65 1564 66 1686 46 767 30 543 42 152 20 1149 4 686 8 111 43 796 74 475 48 1052 14 243 37 482 75 95 80 429 1 671 50 30 9 53 80 379 18 722 3 527 18 503 9 399 96 265 15 878 87 1278 27 399 12 897 99 379 18 1314 17 346 45 861 90 398 58 791 63 111 90 250 35 387 10 1199 20 1875 50 544 8 1026 11 511 69 64 12 958 64 107 89 18 0 399 88 533 79 959 77 535 90 1850 43 150 90 1034 16 650 11 207 30 75 85 141 32 145 96 29 85 699 30 904 10 1007 83 553 15 122 79 189 6 1602 11 193 81 14 95 1443 47 129 7 446 36 1636 83 149 22 938 74 668 85 757 97 543 92 270 20 461 77 467 43 1036 71 6 42 280 10 796 19 280 60 195 50 98 78 206 52 288 14 628 7 152 52 1386 54 669 69 373 70 1601 61 170 54 70 99 21 72 257 49 1212 97 539 86 590 96 496 82 48 84 13 22 421 86 259 90 691 25 532 93 1807 72 509 36 726 82 1 70 772 98 237 29 74 91 986 23 550 25 524 77 801 28 926 89 422 2 736 31 72 42 354 35 650 26 342 59 291 52 1426 23 651 65 242 39 1358 86 447 74 75 7 884 62 785 73 2802 95 37 63 685 28 158 62 1209 49 854 10 1456 0 83 97 96 36 1149 85 2567 13 221 10 366 48 187 50 1028 94 452 12 648 75 59 97 793 66 424 68 142 20 1001 62 371 16 119 94 190 74 841 28 1514 83 286 18 361 69 801 16 126 21 480 27 12 0 621 36 231 89 295 82 1066 60 1807 72 691 41 224 92 359 17 35 52 276 72 2372 69 386 59 1633 33 853 25 262 53 623 62 790 23 552 72 730 28 327 24 81 2 644 17 345 16 205 83 730 6 34 43 157 55 1172 70 2139 53 480 57 151 84 210 73 375 30 1385 98 538 14 1633 24 654 20 214 87 1855 81 17 60 1170 89 189 11 639 2 102 85 1013 10 2576 75 1369 0 331 95 344 38 31 34 339 42 383 14 120 56 264 35 399 25 704 2 2016 35 298 39 38 78 139 40 956 89 32 44 313 88 136 46 59 40 887 31 450 22 244 1 836 82 524 75 298 51 608 32 558 64 1367 39 566 90 147 88 2167 62 886 30 1057 88 36 60 230 41 459 21 362 69 900 94 1171 15 1149 8 126 99 1363 97 44 38 1185 27 421 72 160 81 79 12 361 89 837 35 863 37 24 34 281 60 189 52 1136 28 314 72 299 6 761 93 198 7 1730 44 1026 5 372 4 255 54 377 1 402 53 119 93 126 90 374 62 233 57 774 98 410 40 414 48 981 32 729 43 976 98 256 25 170 35 177 92 1368 72 532 61 145 18 1599 63 329 44 62 36 133 51 403 58 162 35 146 69 3180 40 46 58 211 23 331 51 971 68 217 32 178 1 1215 4 140 57 434 64 1239 81 308 86 885 73 120 18 62 24 418 95 721 44 563 8 145 17 71 8 322 46 78 72 567 54 843 11 712 80 2197 95 348 94 1574 9 1360 97 376 76 578 71 110 46 34 47 2470 34 79 50 1278 37 1026 57 307 30 446 31 663 51 906 60 470 0 916 39 26 92 620 74 669 27 1175 44 461 86 461 17 956 85 2221 97 1564 18 61 3 155 88 246 57 112 22 246 86 572 4 590 78 1289 36 929 93 734 18 578 21 1257 39 771 36 384 10 133 52 213 17 41 31 132 69 218 46 371 32 389 59 3621 93 1025 13 481 0 221 66 1418 93 192 27 117 15 842 5 281 61 90 7 419 42 414 61 2211 86 1691 68 544 19 796 40 47 11 352 93 363 95 99 68 1303 12 385 54 724 35 355 83 29 22 477 76 739 67 1416 32 848 71 557 88 23 29 728 56 527 69 579 55 138 99 278 68 1152 26 511 83 137 46 42 88 145 30 1082 94 8 41 1290 21 38 86 69 26 576 86 193 10 414 41 441 96 661 36 449 84 591 98 787 79 1787 16 161 84 1473 67 1443 65 168 38 518 63 393 13 177 32 254 72 1680 85 1159 33 263 31 393 30 319 58 490 20 269 33 598 66 66 75 572 74 121 28 291 95 796 83 103 41 1001 75 231 98 2613 55 2270 87 93 21 233 15 50 62 761 94 86 39 2887 38 1400 46 735 91 5 90 957 29 1142 68 510 16 280 66 81 68 68 22 622 24 653 38 1888 28 1235 52 141 76 878 80 105 94 630 14 163 39 2900 90 682 4 326 22 114 33 944 16 862 44 802 50 65 40 622 37 169 62 1940 60 281 84 994 36 381 98 191 88 290 70 433 13 124 33 468 45 264 3 48 4 51 47 315 35 2399 73 325 74 1169 93 357 3 1579 17 237 58 567 87 81 51 179 45 172 78 143 41 85 48 359 45 466 50 291 14 1189 91 319 94 431 14 347 86 451 42 128 47 2576 26 1083 88 474 51 486 28 362 76 1190 15 468 19 1140 30 162 45 1095 33 283 91 1222 68 114 74 349 49 26 34 121 13 356 84 280 37 1351 42 502 3 327 32 490 54 170 91 14 29 1166 95 529 71 458 82 882 47 331 74 184 9 1311 64 1125 9 343 63 662 95 4 50 554 80 52 75 223 62 106 81 180 47 524 90 633 26 510 55 738 43 1493 72 2491 24 573 46 248 26 1577 82 605 39 12 16 2711 4 49 54 369 12 1950 53 557 23 664 16 520 17 236 52 555 89 45 80 100 85 77 96 731 23 301 37 182 20 281 5 416 46 323 50 1082 73 788 55 391 33 31 16 1030 91 1378 20 13 40 871 89 89 82 629 44 694 9 507 33 531 27 944 37 62 38 1129 30 283 1 424 9 2095 42 1944 19 1179 13 325 77 895 95 1046 16 17 51 246 9 642 58 273 77 279 79 132 63 161 96 934 55 100 25 252 65 445 90 427 17 456 13 153 70 630 67 1947 71 153 87 64 77 874 93 207 7 297 10 1060 14 243 22 218 4 294 83 1214 15 1431 4 532 26 474 1 1341 69 1167 39 776 55 720 28 730 53 431 68 1595 5 418 73 1095 86 901 51 1496 94 59 8 642 19 1164 99 1613 36 65 30 105 39 347 17 458 8 556 67 373 97 425 72 545 5 471 58 72 99 791 81 129 73 114 39 431 86 207 93 75 13 379 58 1298 38 536 94 800 95 11 44 278 86 421 84 463 62 285 45 1362 55 1194 64 206 24 2878 68 1768 34 43 58 302 82 101 91 984 9 1057 81 525 54 338 9 65 92 35 11 1312 29 194 80 222 14 67 92 452 38 703 2 2917 19 298 4 314 24 337 61 1724 39 1232 43 121 67 641 34 145 43 97 63 659 20 1164 34 477 59 19 61 1247 40 707 14 1501 89 751 16 615 20 296 35 121 28 321 70 411 46 237 16 48 90 64 35 2366 19 135 48 531 80 335 61 424 39 444 78 989 89 1251 77 301 88 1258 92 849 42 137 25 169 69 3221 48 594 23 836 43 507 82 6 33 533 19 197 74 567 26 1842 33 114 43 2004 34 1051 21 688 78 887 25 225 0 456 2 116 31 688 74 733 71 634 52 292 40 202 35 178 26 630 16 941 38 126 28 317 99 1327 63 646 11 385 14 101 5 60 54 159 7 530 56 233 33 1258 89 236 76 24 69 216 75 173 19 285 6 442 4 201 56 2338 8 3106 20 201 50 1629 54 118 1 19 3 1662 42 461 47 206 49 659 71 331 89 223 47 1730 41 892 11 2670 92 1163 95 163 70 479 31 345 29 1827 24 465 31 400 71 888 97 388 1 104 52 238 55 82 16 49 79 1323 33 362 48 308 10 135 14 155 5 348 68 208 19 984 71 1495 70 548 9 21 70 945 24 756 54 2 95 320 51 832 74 1055 89 1185 8 681 39 108 81 726 33 126 48 386 15 11 96 1401 89 66 92 608 26 406 29 150 95 932 84 1569 15 1005 40 1422 20 46 34 587 61 362 -1 -1
2 85 99 1837 26 879 35 1323 51 240 62 641 68 271 16 626 38 63 56 485 5 8 61 2242 50 725 16 570 43 784 79 678 45 543 90 308 45 328 85 8 9 1184 23 276 97 45 95 580 19 264 21 1745 47 620 22 6 35 16 80 358 92 633 22 185 20 451 89 1480 75 961 77 170 66 305 98 27 50 1108 96 315 11 685 95 3 22 655 18 1352 51 384 32 375 62 1584 95 467 71 52 10 7 55 135 3 487 83 1733 55 118 7 633 40 365 61 1049 99 163 39 230 76 417 0 1172 66 1998 36 318 35 791 1 824 67 269 98 147 45 75 43 532 79 1875 15 6 1 113 56 473 40 77 35 415 64 759 71 124 66 411 69 351 7 1578 1 267 13 164 10 1042 26 2487 37 633 4 490 59 13 29 583 3 1821 92 94 96 147 47 199 78 1121 62 1051 8 752 42 212 85 143 83 422 68 263 28 1204 77 544 31 1044 90 132 91 208 84 908 82 118 75 765 79 369 92 1041 46 2037 34 1587 81 28 50 587 77 1011 92 349 15 6 47 123 25 474 98 2441 92 506 7 201 40 371 95 235 39 5 65 332 43 368 9 154 91 497 20 186 81 644 14 818 34 1201 86 99 35 44 31 218 66 173 70 965 87 267 58 336 9 504 24 541 89 1525 33 648 44 147 69 119 62 53 94 705 42 1208 13 1517 70 1064 77 92 32 363 83 1942 87 18 99 745 69 650 27 1718 36 24 26 416 55 130 83 1048 86 3221 8 437 49 448 28 1401 44 33 71 2051 23 1021 30 410 70 153 89 118 35 585 83 470 67 115 50 55 77 98 43 98 22 72 11 78 43 168 49 37 87 246 11 209 69 583 94 137 93 702 33 594 2 259 4 23 44 442 38 406 0 1461 64 1472 28 206 61 638 33 581 30 162 27 2410 64 354 92 110 77 137 58 328 29 461 92 507 76 370 35 22 42 214 61 283 40 133 65 1038 64 937 5 1643 46 286 59 699 22 401 30 1913 72 260 4 1786 11 35 28 697 40 125 95 384 0 422 2 143 12 1779 94 216 85 1030 7 1553 63 295 27 421 7 350 88 313 95 120 77 139 68 213 70 868 92 709 38 463 42 20 65 1844 16 931 10 10 95 812 62 774 95 353 77 442 34 85 18 452 60 169 38 701 30 519 59 300 43 190 45 1234 60 107 55 129 23 116 36 3410 46 521 83 243 70 514 64 166 65 1392 11 123 63 1049 49 1504 69 317 93 151 85 630 78 202 56 332 65 86 92 318 59 1515 32 661 13 44 42 50 62 20 29 1008 81 134 58 437 60 3215 54 245 96 91 3 412 41 226 44 832 29 214 6 125 53 168 47 893 21 880 64 198 23 328 77 758 16 190 1 167 37 21 11 735 44 469 37 229 50 106 76 562 53 430 66 1133 2 425 68 779 25 114 30 425 38 3368 64 116 77 34 92 725 85 755 54 22 91 532 47 1384 16 148 10 55 97 1187 24 894 63 952 99 611 1 2056 27 163 72 2817 26 1273 69 251 93 425 74 197 90 21 31 232 18 89 4 432 31 695 13 1486 22 257 63 301 10 333 66 44 5 409 21 780 71 2403 92 144 87 974 89 281 25 649 22 925 82 139 30 1212 80 33 10 365 88 223 50 111 4 67 40 1136 7 510 11 463 34 418 99 10 26 118 3 138 90 212 67 261 72 3525 32 21 87 613 96 822 12 734 83 34 88 792 53 297 16 613 35 454 22 192 84 541 59 571 33 212 45 441 41 125 65 66 86 563 79 94 33 885 74 13 65 9 48 14 1 278 44 276 3 269 51 404 29 694 9 1518 28 68 13 407 41 120 45 118 85 255 24 934 8 1384 39 131 61 546 98 40 15 775 58 30 70 2419 31 318 30 1325 13 2005 81 984 44 181 86 381 28 66 76 328 78 515 68 225 61 84 27 579 54 1272 60 1550 50 1495 17 563 44 295 62 97 11 60 61 301 80 16 11 1507 19 92 44 153 2 521 45 81 77 1221 8 149 2 1253 34 10 58 1 32 882 52 162 12 12 5 99 17 206 12 529 87 412 56 594 89 262 70 2529 43 245 99 1537 62 759 29 63 92 377 40 684 43 603 59 5 89 807 17 977 27 443 59 174 19 1488 26 227 7 93 52 466 56 44 95 193 77 543 92 232 89 600 6 422 35 979 25 454 32 508 34 9 62 505 78 1882 41 10 7 197 41 528 36 278 64 827 58 123 26 21 42 269 24 976 76 80 4 166 32 1229 10 1218 74 785 28 526 80 829 93 423 80 404 33 194 17 951 76 406 5 573 26 145 50 252 43 172 8 443 34 451 88 114 97 98 1 346 70 1027 28 243 86 1418 19 193 99 366 82 98 89 73 25 1366 21 1301 77 37 48 124 75 295 90 991 69 1221 16 119 71 370 55 4107 92 463 96 1017 10 1461 31 760 13 633 77 22 21 46 60 217 37 248 77 862 79 301 16 1908 31 51 78 605 96 269 81 377 89 438 25 1300 43 1054 66 248 79 49 83 358 48 585 50 36 40 559 59 261 84 206 44 1427 33 769 26 276 20 183 43 716 66 111 80 287 90 221 77 119 75 118 74 618 34 109 36 597 6 1 22 957 67 71 74 836 48 300 71 327 41 195 27 1131 51 546 30 48 95 348 25 1003 6 7 49 179 60 2174 27 532 40 1305 89 1960 90 282 98 446 84 1113 38 39 70 448 81 25 39 211 23 472 8 103 28 448 10 524 5 549 94 1364 44 17 2 313 70 216 98 83 32 1429 29 150 32 784 51 256 77 605 11 1494 58 542 85 258 34 501 79 1528 64 74 79 91 25 904 21 265 36 371 33 1138 87 2 71 890 70 2471 30 320 51 741 3 1267 84 506 62 1245 55 651 69 1662 29 181 8 1282 24 473 2 333 5 105 53 1411 78 374 62 55 29 305 56 13 34 81 38 2007 34 1097 83 176 0 266 84 197 92 199 14 1117 32 225 23 515 15 265 2 877 36 702 22 1843 59 416 98 36 97 954 89 18 97 515 39 405 23 253 85 647 1 1067 49 391 79 650 77 408 27 292 25 819 66 1209 81 462 82 56 17 70 24 271 0 516 68 192 91 469 92 471 97 5 24 1244 37 970 73 557 39 306 59 91 15 790 83 379 95 218 16 1608 99 155 21 317 43 237 85 676 22 334 27 433 72 154 99 493 11 284 82 362 70 1579 96 2636 47 401 91 349 26 563 94 159 20 655 54 137 13 2511 29 120 14 970 6 778 64 1097 1 448 46 412 6 775 16 491 29 847 25 794 22 677 3 678 76 664 65 319 62 526 15 726 79 2948 61 917 71 2475 40 493 63 1096 99 720 67 565 39 488 21 116 83 89 55 126 41 697 79 277 51 1565 71 922 95 1435 1 402 21 1004 0 217 32 260 44 665 75 933 56 270 40 997 63 599 78 376 66 227 22 518 79 164 15 995 43 13 59 27 88 1233 7 490 11 184 92 286 45 124 70 73 59 260 87 182 90 78 69 1043 7 766 39 1428 4 744 28 432 9 443 64 36 50 290 19 162 18 31 20 190 93 155 40 2098 99 45 38 105 47 844 92 672 71 848 69 2352 56 217 1 222 0 396 59 46 49 407 19 403 81 598 93 651 23 1 52 622 6 387 26 760 30 82 76 1780 70 119 98 964 36 545 94 467 41 228 1 217 73 248 7 1166 97 448 1 164 59 681 70 1573 85 891 98 574 6 302 81 128 88 691 95 849 49 18 38 142 96 1254 57 138 5 729 72 594 87 377 50 1158 61 45 91 33 54 858 44 551 37 217 50 140 84 1315 47 556 72 680 90 681 91 109 31 116 70 1184 79 10 75 614 19 348 24 951 53 868 1 1722 77 680 48 82 28 79 47 1202 46 1300 31 784 82 224 7 1140 22 1250 9 346 62 1251 7 366 31 254 91 113 53 297 18 862 43 156 71 489 57 276 97 861 2 972 21 93 35 2138 19 427 61 634 3 628 63 4319 23 1322 1 1569 13 1341 33 1220 49 187 41 121 99 278 82 172 36 44 0 402 65 123 78 110 58 154 90 521 88 177 50 187 65 1589 51 3331 81 1085 18 673 76 31 52 398 83 193 91 154 83 146 79 359 13 764 80 210 28 77 45 1968 69 608 83 1052 18 409 97 595 14 16 8 177 50 592 3 346 96 108 33 377 47 653 21 572 56 1354 74 667 84 577 14 266 40 1516 10 1012 73 2704 18 2304 38 386 29 1604 45 449 94 192 33 309 11 233 54 289 51 2744 98 71 91 81 88 721 87 2053 4 19 88 153 92 373 62 989 32 1542 51 111 54 741 66 1856 7 122 73 154 59 1273 72 1081 61 215 68 432 93 193 16 148 34 237 74 49 46 535 4 738 91 1646 54 493 47 694 1 91 57 278 92 518 42 1082 43 396 55 91 64 309 92 328 24 1697 72 458 51 1005 86 417 95 71 -1 -1
3 590 56 34 30 1740 96 2097 37 738 75 504 82 478 25 699 45 12 78 114 8 68 10 583 53 261 39 651 10 895 46 111 87 285 43 359 61 978 20 1555 83 302 52 623 92 135 53 467 66 552 5 316 92 188 30 1179 43 1500 27 1568 52 315 70 181 79 1598 83 610 81 38 33 123 10 686 49 262 16 119 65 204 68 87 34 1070 46 425 55 606 44 25 47 1485 83 151 36 954 67 127 16 575 86 40 58 51 73 1342 1 449 33 1817 35 632 71 735 91 1189 11 28 22 341 67 923 86 1977 42 57 48 24 22 169 21 287 18 48 57 518 44 219 10 11 48 63 76 137 33 121 74 65 46 117 83 201 45 250 53 9 38 666 70 7 54 220 89 101 27 143 83 281 43 69 98 182 85 102 53 185 82 913 23 262 92 3113 77 48 96 1172 24 390 40 512 3 276 55 550 74 716 81 365 49 340 41 51 11 819 59 162 60 370 35 222 73 56 87 881 69 583 68 1056 18 776 67 373 61 32 37 209 3 92 30 687 71 699 20 254 95 217 16 922 82 192 11 341 3 2559 53 192 6 523 59 292 53 318 52 327 12 940 42 21 82 1724 51 21 10 460 92 134 83 507 10 61 89 44 68 510 69 2740 41 18 2 2037 34 215 52 1858 64 655 26 1039 8 25 25 952 60 89 14 602 36 567 74 517 51 825 30 115 89 926 38 59 4 21 80 1012 39 1865 32 848 88 519 2 584 57 390 55 1334 4 644 69 345 29 141 3 156 45 9 36 508 92 144 55 438 25 157 9 407 34 2240 90 482 32 725 5 251 93 1401 95 773 62 368 36 263 82 548 10 54 67 111 91 309 43 1142 4 254 35 168 99 1154 46 2251 98 75 36 71 35 112 84 395 51 161 68 315 57 423 21 2399 86 103 28 506 54 484 47 262 21 450 17 745 75 713 34 1013 95 2653 32 150 16 642 8 444 57 681 54 290 93 570 85 277 64 326 9 111 55 2081 68 219 87 322 91 564 48 514 83 3564 77 246 45 17 39 107 17 1017 88 841 35 274 90 1118 52 63 93 95 73 1646 90 3 27 311 36 518 46 814 79 1554 64 480 82 16 13 1742 29 73 21 42 24 46 56 357 40 183 17 755 81 3668 70 431 8 546 3 140 69 377 8 25 12 328 49 724 25 115 53 650 29 40 71 473 93 713 49 905 9 76 65 103 18 19 40 70 97 1478 49 43 42 315 84 1033 80 1571 42 667 77 143 56 309 18 2032 40 67 9 797 80 308 24 1335 72 586 39 821 81 357 26 127 29 27 42 491 76 181 35 96 91 235 81 391 5 443 17 194 83 451 40 494 16 462 53 1537 75 625 37 12 25 125 1 607 32 665 58 1260 69 900 77 95 99 73 66 350 32 817 44 1379 68 247 65 126 33 51 69 910 86 46 66 927 77 140 36 224 54 495 24 75 50 12 7 199 6 1009 44 200 74 1230 65 95 7 72 25 495 31 233 9 1319 1 658 16 398 82 386 42 108 22 1417 82 90 91 47 14 2548 98 226 9 474 34 791 50 437 87 178 44 247 92 68 61 1428 59 66 0 2595 33 54 95 334 19 481 57 10 12 1306 77 126 86 920 46 666 68 1110 76 1656 74 1752 9 566 89 435 46 441 51 807 20 531 19 34 38 780 3 78 89 2357 67 1049 17 319 84 101 77 275 19 1071 66 523 27 664 5 1472 35 14 64 489 6 454 77 72 85 119 95 403 90 21 22 1022 81 598 31 80 90 129 22 1121 7 1021 82 1697 39 399 10 1010 47 1386 10 1336 2 877 23 241 14 64 86 607 49 268 48 1254 58 444 51 493 87 652 92 287 73 1261 16 128 28 277 4 261 64 929 86 404 41 23 45 69 29 444 56 135 38 502 89 136 63 391 53 326 51 21 97 581 9 952 79 159 85 262 40 31 98 6 1 1067 41 687 24 629 99 686 84 655 42 1145 63 160 13 763 65 316 95 62 47 1420 7 42 63 721 8 887 12 700 82 115 92 368 63 50 19 184 32 1939 57 1085 99 525 44 119 62 692 84 150 83 694 31 1297 67 361 51 495 82 2386 3 246 66 799 88 549 65 471 50 794 68 194 60 606 11 325 13 65 93 103 27 80 4 810 40 160 36 340 8 8 77 932 43 950 36 212 24 276 81 1932 5 1150 14 271 44 370 37 1442 41 255 31 103 71 192 27 761 11 285 21 1018 33 703 91 523 72 1717 69 725 68 967 19 94 2 24 70 220 88 1614 69 681 62 1505 99 525 31 147 41 282 40 469 53 199 87 1499 14 137 4 130 14 151 27 962 98 13 14 12 16 199 55 147 49 1283 66 463 17 1117 79 1038 81 2005 79 1218 0 1284 14 916 76 1241 32 1027 14 97 46 603 11 435 7 269 35 894 86 29 64 6 91 1075 35 142 30 295 25 446 40 383 16 407 95 2538 71 446 99 1019 35 43 42 673 33 476 28 36 62 158 9 277 21 516 36 2196 73 1829 64 156 68 660 67 1 84 391 7 752 72 485 25 197 80 856 2 1743 76 1048 43 176 84 345 51 362 38 10 3 1056 68 66 53 206 91 248 90 982 89 971 91 104 17 978 83 527 18 2490 86 1028 20 380 35 357 25 235 28 2798 83 101 49 45 48 22 76 774 65 912 40 1171 46 804 49 1737 96 301 22 67 59 1469 30 982 65 111 95 327 7 743 72 3838 1 84 55 679 90 1337 34 1166 53 419 0 156 31 606 25 1542 35 85 97 777 82 311 12 306 98 976 48 697 95 36 39 6 53 183 76 704 31 365 28 1020 77 2 78 24 87 1471 47 1247 74 284 69 600 40 529 85 417 66 553 82 1148 73 689 87 1484 32 65 21 16 32 355 86 906 36 2041 72 178 37 238 60 273 82 655 62 312 19 51 74 284 61 27 79 558 3 8 49 22 57 547 40 138 34 215 12 238 45 93 35 1389 42 1684 57 948 64 580 22 573 38 553 53 1599 94 892 95 376 16 774 88 183 52 121 71 952 58 148 70 34 43 351 93 1358 62 1254 49 656 43 1196 59 368 13 346 38 575 96 681 21 727 6 180 37 748 31 1296 5 145 81 1661 11 1787 33 893 4 457 50 1265 85 919 69 1372 72 1441 86 173 65 695 11 52 48 51 26 1182 57 288 93 307 14 786 22 895 35 579 69 695 22 338 25 170 52 203 66 569 37 927 34 337 83 106 53 205 33 176 67 321 94 12 0 112 97 765 84 539 58 468 5 363 31 263 23 969 77 908 52 741 77 719 98 2109 53 1965 66 223 97 424 9 139 25 582 51 164 65 455 27 43 59 458 28 789 83 363 13 1473 35 89 63 53 4 1120 90 286 85 278 11 12 20 704 11 1668 34 295 62 292 38 571 2 620 20 2035 52 243 5 374 34 680 77 22 1 39 97 409 72 1523 87 446 21 1697 55 945 37 1071 8 533 57 597 73 530 36 183 72 107 80 213 37 377 33 320 32 32 93 788 23 841 69 307 42 818 70 866 9 2246 75 586 41 40 13 81 55 144 2 448 4 748 7 680 34 542 85 157 51 463 40 1233 58 214 20 1815 3 291 63 1026 86 227 59 1457 30 613 42 2837 53 258 78 636 56 2688 45 124 96 288 92 419 33 2658 87 274 90 369 97 42 65 322 30 278 4 536 10 1721 35 229 6 3274 28 916 13 652 7 51 92 161 74 35 16 1085 78 108 31 728 90 350 72 514 47 418 5 1135 23 33 8 1274 4 208 73 224 40 309 34 1064 37 792 64 1333 53 1346 57 624 17 1212 43 227 12 31 37 632 78 410 96 451 19 374 24 196 35 7 97 969 13 1632 72 787 63 561 71 244 43 1 73 3199 40 1785 90 890 86 667 8 286 84 65 40 140 91 911 10 230 67 1711 38 82 84 1176 34 485 56 1347 72 70 31 343 78 222 93 885 82 963 79 500 47 32 51 163 96 1166 28 1305 15 9 73 902 93 1279 95 576 99 2140 69 1145 14 291 85 794 58 459 13 358 65 110 33 239 35 1655 72 227 16 203 48 130 41 1033 85 381 45 1407 19 376 17 930 88 785 46 46 37 612 7 2249 27 186 60 1134 17 426 78 1148 24 121 77 689 7 260 37 102 27 1204 94 1266 59 1467 86 2720 49 534 93 50 75 998 5 637 41 844 39 1446 19 67 47 1426 70 100 83 822 41 54 3 234 78 927 97 61 35 1239 47 1616 79 421 40 154 49 316 42 773 99 47 15 1405 92 126 29 281 31 12 65 2322 36 9 88 198 30 422 82 900 86 578 98 1097 69 282 -1 -1
4 1349 7 912 72 22 76 133 40 465 16 713 92 916 68 419 2 747 13 1390 70 206 36 86 74 389 0 691 20 430 31 265 19 519 62 2261 68 805 17 1214 12 188 34 531 58 1150 88 938 59 510 84 845 25 547 89 814 77 77 8 360 76 83 94 127 55 113 83 156 24 90 77 619 28 87 42 81 97 88 40 205 26 484 39 11 37 325 40 64 99 471 30 474 40 548 4 1829 18 259 63 55 96 1219 8 239 65 1124 74 519 90 636 87 118 73 162 49 1098 6 198 70 235 85 960 21 295 2 775 3 578 13 401 48 127 65 501 80 207 2 159 61 135 82 1306 21 874 78 385 46 682 48 526 94 380 92 774 46 442 41 56 40 758 73 200 78 3112 83 152 37 1782 16 1180 20 755 46 242 58 568 47 50 71 298 3 290 40 291 46 90 71 476 19 14 92 53 65 308 46 1083 66 2000 82 121 89 1022 72 285 98 826 5 288 28 200 24 1903 69 528 7 512 43 68 34 339 17 2109 96 796 67 80 36 362 75 197 61 876 41 159 97 688 92 854 61 1480 1 5018 96 451 86 912 4 3094 61 818 90 372 32 480 96 1205 86 1232 43 563 35 754 5 339 15 573 28 93 48 409 72 415 5 293 59 707 36 169 84 729 40 310 11 469 4 290 70 193 57 29 67 266 56 54 58 230 54 66 64 679 57 227 58 3185 94 1129 4 432 15 1540 20 725 77 461 67 117 80 1643 53 183 34 474 4 421 22 238 63 228 73 316 82 1118 35 369 15 56 2 1010 91 324 90 1325 75 187 17 1103 86 129 35 115 45 955 63 85 37 96 35 53 54 139 58 936 86 439 51 120 77 212 49 89 33 669 49 208 64 102 32 931 89 70 2 1185 26 360 10 634 45 1583 0 315 76 519 64 610 82 133 61 1015 7 163 48 23 64 232 42 344 41 426 16 28 17 68 99 48 96 155 64 143 56 134 29 2946 41 438 26 148 74 14 14 849 58 812 15 333 53 690 66 9 31 902 83 43 65 221 47 411 86 133 6 193 96 799 30 147 32 3377 17 17 61 1600 12 32 30 1365 71 1387 1 907 95 69 96 615 15 829 56 98 45 83 96 375 36 1452 55 4867 25 1278 89 609 63 1509 54 1387 5 59 92 1662 91 921 53 187 96 227 8 241 37 187 15 1094 72 61 30 73 66 349 61 223 0 172 27 2065 77 334 13 141 44 279 88 416 18 366 88 161 45 918 23 290 56 829 65 275 44 223 68 3511 92 404 27 179 56 49 42 1127 25 235 69 27 64 1691 29 100 77 36 50 121 64 649 95 1471 96 512 77 1220 67 607 35 1121 53 249 91 69 19 519 25 390 29 336 15 874 40 164 80 393 11 621 47 676 55 1645 41 766 91 19 0 925 55 1214 42 281 15 1155 73 17 16 157 53 53 23 220 87 86 42 297 3 17 72 539 33 235 78 9 68 245 36 18 41 1275 5 999 18 1132 60 183 94 1344 93 920 90 1173 47 2196 2 98 91 2167 76 293 83 862 56 36 1 202 64 9 65 481 15 809 11 725 73 40 80 1232 48 712 49 2 5 1743 75 87 58 213 38 731 65 192 53 1646 55 97 21 314 78 106 8 7 77 698 83 530 97 269 96 89 35 422 5 431 75 62 83 154 47 2233 90 460 78 15 81 236 55 257 85 1368 40 287 3 392 36 191 94 433 59 782 88 566 77 759 38 140 17 34 83 125 57 57 24 643 4 73 21 106 75 317 34 719 83 678 52 18 3 3403 1 56 38 296 50 465 29 142 24 112 98 1021 88 395 51 102 58 495 52 579 53 548 29 599 65 84 8 155 75 795 54 330 52 1569 5 2014 47 308 49 769 74 32 80 44 68 676 44 148 21 33 0 368 77 920 52 109 80 542 89 1 54 80 25 91 86 1251 96 841 2 1198 49 82 45 1477 4 421 36 1481 10 2472 15 177 40 291 10 132 21 23 72 203 87 316 30 538 94 963 56 1098 98 492 50 19 34 151 54 317 5 700 45 541 70 871 60 352 8 24 13 359 95 242 76 153 96 298 67 281 61 353 71 1089 5 139 54 499 30 753 76 604 56 381 74 955 95 1545 46 42 5 962 12 740 70 651 32 241 57 592 71 569 76 197 42 540 34 535 46 846 95 263 4 202 15 975 47 367 65 306 67 53 74 205 59 661 92 17 90 1656 39 600 44 930 37 553 50 115 22 295 54 82 33 1437 18 451 16 115 28 195 16 587 27 85 95 17 12 393 72 589 41 12 34 171 56 315 79 496 51 378 80 491 65 1692 20 509 81 959 19 525 12 1160 42 419 57 165 7 1174 10 941 28 545 32 227 77 108 17 19 21 519 79 472 98 53 81 2112 22 528 13 586 32 363 6 1034 31 461 42 887 3 331 32 555 8 28 12 425 52 401 53 321 62 194 75 231 2 2316 24 394 69 18 36 630 18 170 26 1563 14 478 86 173 91 22 55 3279 10 200 60 245 30 3711 46 35 96 247 43 176 5 1018 22 24 30 552 75 30 39 3 94 448 74 326 68 689 62 1665 72 97 74 129 15 222 11 688 68 445 15 15 50 49 2 34 9 823 27 643 31 491 29 645 58 298 78 550 64 164 96 336 11 1556 7 99 96 368 75 310 45 133 90 781 37 579 6 410 82 1195 12 516 29 502 48 899 65 456 15 329 26 665 87 860 95 180 9 519 98 349 23 1287 44 304 27 145 14 280 69 655 29 1002 91 166 54 722 55 2459 95 1129 74 54 97 529 0 387 47 2660 95 90 77 1876 83 1724 40 9 98 133 43 468 88 487 17 954 93 157 56 23 98 552 82 2376 25 370 9 127 66 474 70 1633 65 6 53 29 42 748 45 160 93 125 78 504 64 611 19 1530 65 187 92 41 52 1562 5 964 60 487 80 433 36 954 19 7 27 149 66 1193 84 987 53 84 40 88 51 104 27 758 50 319 85 584 92 1210 58 623 79 592 86 709 27 197 33 206 25 135 80 355 47 134 38 314 22 518 28 25 48 327 9 355 29 460 30 507 51 538 38 1878 95 1256 53 790 94 274 28 697 22 928 67 273 59 682 68 58 29 606 39 1572 19 522 15 149 17 1807 55 490 48 95 15 1118 13 121 62 248 5 178 41 1587 67 206 26 663 48 9 47 286 98 204 94 495 2 152 82 266 59 293 94 266 54 867 58 411 34 1231 30 135 98 23 28 110 71 1627 26 450 70 1108 82 114 74 96 29 430 24 76 33 341 3 342 45 397 27 675 71 281 67 18 42 2075 61 923 67 907 1 4 55 440 2 226 26 871 96 610 33 80 70 1557 29 521 19 425 55 405 54 330 46 176 51 350 20 736 2 834 93 78 16 171 55 377 56 613 18 32 46 103 65 70 83 2110 48 91 83 130 23 410 89 589 2 187 55 295 76 441 81 212 90 842 57 527 60 592 69 210 35 1231 84 96 94 333 86 422 85 493 96 188 70 539 67 216 54 862 79 91 37 163 86 1068 72 893 81 559 9 18 37 374 92 523 2 403 5 60 49 282 70 706 47 231 78 838 9 809 3 1383 34 163 12 60 91 132 62 658 51 254 90 31 89 380 28 444 75 225 53 1426 51 38 71 2276 34 330 26 526 47 335 89 467 34 390 59 1091 23 1429 99 951 53 214 89 81 72 933 33 713 37 268 57 607 0 82 58 130 28 45 3 683 9 524 46 646 80 651 13 619 35 2606 95 179 72 518 40 766 79 579 77 152 99 997 29 1781 14 633 87 169 92 101 84 90 15 35 19 151 5 388 86 573 23 1193 72 201 84 334 61 461 68 255 93 583 58 507 91 453 21 160 61 1107 64 1011 19 1000 91 2492 74 390 11 588 22 56 67 1517 85 165 61 19 44 1010 63 1041 87 753 23 1744 51 16 55 1088 77 1377 58 590 79 204 33 236 84 1258 7 230 75 229 13 497 91 2022 77 323 69 618 41 134 97 171 73 374 25 373 45 1349 49 1091 25 401 19 658 42 1500 33 284 64 387 93 1272 42 27 21 610 23 388 37 152 96 411 9 28 2 248 83 270 41 889 84 4279 54 247 66 127 67 3 20 281 81 23 97 949 78 689 18 350 47 168 24 22 32 842 39 172 78 98 62 359 20 906 94 523 41 12 60 259 16 77 86 847 40 638 37 479 49 505 46 1058 64 263 51 131 56 880 75 178 73 1358 83 1154 9 498 57 334 87 566 0 421 28 93 66 2204 37 290 63 528 5 720 31 567 86 805 65 1297 0 344 99 280 22 943 27 300 88 453 58 834 75 596 1 717 17 731 73 39 89 590 38 495 45 1111 78 540 54 512 7 499 83 106 82 454 71 377 92 80 66 534 26 127 10 7 49 38 76 931 17 936 93 248 43 829 94 113 40 87 86 1009 4 626 88 511 64 1316 62 255 60 835 11 124 34 507 90 199 59 553 69 29 44 175 94 855 47 84 5 710 81 2290 90 1235 87 1554 52 272 56 46 88 286 82 1874 94 830 69 607 93 1222 48 145 10 28 97 476 15 402 67 714 44 563 65 243 91 651 12 1801 1 13 98 2052 30 36 0 591 52 851 53 380 18 467 32 1000 76 2609 68 162 70 40 33 328 11 195 59 85 57 15 10 667 28 402 59 98 93 286 3 118 14 111 99 95 -1 -1
5 1314 48 958 90 217 55 617 1 146 52 82 31 541 29 396 21 902 18 252 43 236 89 4 7 789 3 346 70 147 20 1247 32 1418 12 398 60 745 72 108 44 380 15 439 54 799 32 380 99 1243 29 1256 64 1845 7 627 86 270 88 75 80 353 74 1792 20 840 61 326 77 453 6 1290 29 463 87 85 6 789 56 785 13 201 88 16 97 555 15 460 42 1410 38 708 37 128 92 2039 93 209 38 997 17 111 44 1414 46 1443 90 320 34 25 8 1814 18 527 77 380 32 1470 24 758 20 89 89 1402 90 466 66 377 18 242 42 1627 8 554 41 1817 5 406 8 356 28 515 33 195 79 915 1 1045 48 322 30 392 36 312 65 554 72 576 49 1896 85 1082 79 210 31 706 23 392 35 813 34 384 5 380 91 91 59 228 64 232 43 85 55 599 93 105 89 781 66 197 16 1460 23 645 7 279 65 74 95 1262 33 229 89 517 98 431 42 1157 61 236 62 1105 10 345 46 534 48 611 35 443 11 959 22 1200 63 3101 50 910 55 1260 66 668 58 16 17 518 25 3558 10 323 23 484 85 249 1 166 23 628 7 28 29 1683 33 948 62 653 97 360 3 159 24 1130 84 287 58 76 5 799 2 685 50 718 54 61 21 440 67 166 32 1718 75 1369 12 225 64 243 36 120 96 529 19 137 90 6 45 213 81 275 49 1522 80 80 54 154 71 115 60 16 57 111 89 1730 28 296 58 284 10 181 85 1787 73 82 35 1344 34 1980 93 126 50 606 26 318 38 412 7 13 89 243 38 1476 81 445 72 359 46 252 68 613 44 584 94 435 59 547 8 122 39 1078 12 19 1 445 66 851 53 1162 68 777 75 484 39 814 0 430 64 224 51 388 43 482 57 280 59 171 21 200 28 210 35 366 2 580 64 738 12 389 79 3625 66 301 75 1698 44 736 67 38 43 163 80 773 51 162 36 213 93 56 23 210 36 50 60 559 28 700 74 1164 42 163 1 461 97 944 73 532 79 1252 10 244 4 68 78 21 36 144 88 533 29 266 78 1425 84 646 79 63 68 847 9 699 42 264 35 398 78 150 7 96 53 446 77 661 20 1170 56 272 80 1481 94 783 81 405 93 142 51 421 47 832 69 178 35 137 60 742 73 180 17 1646 48 1275 84 66 15 890 96 299 6 262 12 1562 98 28 95 330 66 540 76 455 14 136 52 477 92 60 78 902 2 524 53 1981 93 56 78 71 47 225 5 1331 1 172 92 376 6 771 80 490 5 116 7 304 44 647 16 82 46 508 61 406 77 1083 35 1163 19 107 75 827 71 205 7 351 99 384 92 1899 53 365 84 2 90 1482 17 192 70 578 69 597 5 429 71 1425 88 256 14 1008 39 6 98 249 39 12 18 490 43 1539 24 113 27 97 21 633 49 201 6 856 1 340 19 572 72 697 56 1185 74 54 77 718 37 171 7 391 87 1155 40 158 74 1593 40 915 11 965 10 134 94 1153 49 1085 16 346 69 554 14 30 75 217 63 969 54 373 53 179 83 180 78 506 9 825 55 183 73 1457 12 7 94 68 7 1101 42 1276 63 115 10 87 63 197 50 1662 82 150 11 40 12 311 61 197 53 18 65 2951 93 902 28 3 74 284 0 236 16 371 40 18 89 1877 54 1046 17 148 69 849 88 291 36 1364 48 1268 46 92 23 1359 96 242 61 1307 10 338 56 158 51 1874 13 876 21 404 7 1130 83 270 88 251 3 95 18 1028 39 961 79 188 95 387 10 39 75 714 15 1068 22 1055 82 24 36 820 43 891 4 531 49 2300 19 132 21 314 86 144 98 1067 29 515 66 262 42 56 81 1373 25 905 12 531 31 224 45 380 54 1420 39 629 36 190 42 848 82 472 2 532 94 301 39 283 21 47 59 1692 54 1219 61 105 42 2030 91 377 25 60 3 2823 30 88 69 33 41 734 51 232 26 46 85 628 23 34 88 543 68 689 69 259 53 797 20 239 76 813 34 44 15 54 2 874 10 126 87 943 94 492 16 1135 7 1870 99 164 98 1446 6 305 33 80 59 2462 12 566 63 980 76 431 66 78 45 24 40 132 52 439 9 1116 63 67 23 263 14 69 60 29 73 197 11 714 73 1648 40 137 72 497 8 966 21 760 15 421 39 321 60 298 61 45 2 23 30 1 32 1400 45 1045 88 555 3 27 24 268 36 731 8 60 33 5 32 854 47 582 90 978 13 1004 27 641 77 804 87 970 40 751 37 873 86 885 87 568 89 53 33 154 6 170 17 120 14 214 32 1728 77 1884 43 339 54 296 20 516 37 209 38 1535 58 151 45 190 38 13 24 134 49 331 74 1474 22 1259 76 3217 5 421 77 1144 13 279 71 227 59 292 64 481 27 249 0 1332 4 89 71 404 32 61 24 100 4 208 78 429 24 171 14 30 42 360 45 62 72 574 66 1770 87 7 43 742 52 429 66 740 1 603 33 38 35 388 66 734 8 39 56 431 43 483 85 1531 93 2204 58 1422 79 372 42 1202 32 913 31 38 10 334 75 545 37 723 34 2641 81 2004 2 487 25 439 23 598 80 528 27 212 17 1173 18 392 6 922 58 344 84 133 44 116 4 79 72 82 66 20 34 632 49 235 19 712 35 968 60 229 46 48 6 316 72 775 13 19 55 60 1 155 52 61 18 8 21 32 77 828 4 282 10 119 52 196 4 1062 52 257 35 356 59 846 15 175 89 678 25 136 15 248 82 42 7 2652 19 800 50 1797 13 910 22 229 38 644 56 663 73 726 36 260 39 687 23 952 91 137 83 432 71 214 91 1306 48 98 61 1509 24 1198 19 1077 54 84 95 628 56 963 12 111 10 621 79 294 83 127 22 165 82 329 83 1010 8 854 28 892 69 19 10 1706 25 159 23 557 21 169 72 1106 87 1027 43 797 93 1214 53 623 41 258 15 774 69 787 26 839 13 1367 14 646 24 598 81 1744 53 288 73 1274 86 182 68 1358 43 254 17 1980 88 502 51 324 19 385 7 1440 57 387 63 376 34 455 36 686 40 1515 3 419 80 250 30 337 69 336 32 1083 16 703 81 761 39 1680 77 54 60 621 54 803 52 1742 66 265 59 637 13 644 77 238 50 13 45 444 17 467 54 694 16 619 20 311 17 511 64 790 27 280 11 74 62 226 5 624 80 1295 87 1771 95 371 21 122 3 61 59 187 64 679 35 374 54 1300 40 2029 24 618 80 155 22 2527 23 701 27 74 20 290 73 1205 70 132 2 428 94 156 52 29 96 576 0 1461 46 474 31 2390 32 196 36 1254 45 1091 14 23 0 2034 81 86 36 810 83 850 71 562 74 637 92 1146 83 1096 54 396 68 1235 41 41 73 461 29 141 83 34 29 752 20 314 36 1415 64 406 49 219 60 1110 31 71 23 139 52 763 30 313 32 533 59 931 35 69 78 765 95 1136 12 517 8 97 33 10 32 140 84 486 37 7 22 523 44 2421 34 866 42 67 51 387 46 150 73 446 89 861 55 2041 79 1181 90 1256 38 72 90 425 40 7 72 1526 38 2028 7 84 71 373 72 43 51 420 96 999 7 1302 32 586 58 598 46 197 54 335 72 867 70 332 6 654 49 364 87 521 53 269 34 1338 25 1514 82 1048 63 537 66 76 74 129 70 78 72 110 97 303 72 1150 98 611 84 95 40 1362 37 1959 92 155 26 277 12 368 63 376 53 491 1 231 23 111 86 1777 38 219 10 334 63 2091 85 185 49 46 65 616 52 128 29 2361 63 409 69 1343 86 501 55 959 47 1118 8 1207 6 102 47 183 86 438 71 393 1 694 56 507 60 293 16 1287 56 74 83 126 79 929 22 1620 7 511 98 307 62 1283 56 212 27 13 92 884 18 36 71 47 93 178 68 812 93 366 2 371 71 1570 49 870 51 58 88 318 86 62 56 89 20 332 86 135 57 1076 82 200 7 559 58 233 76 739 89 967 12 1037 65 257 57 818 78 1765 25 672 35 199 17 461 11 40 69 1956 93 438 48 61 50 18 75 1713 87 90 88 233 42 406 78 380 34 1584 14 311 6 752 9 1173 97 702 59 282 20 550 99 186 98 887 80 57 64 280 8 118 4 1322 47 749 38 139 17 214 3 69 19 160 15 2376 32 664 73 80 89 526 27 1800 14 491 26 196 73 101 51 2028 98 288 45 1542 43 813 38 506 47 306 43 68 44 303 60 115 49 24 46 63 28 1155 75 517 51 47 71 355 7 67 54 175 18 755 42 16 1 496 25 928 20 386 96 524 60 171 41 406 43 816 63 1182 14 106 91 397 3 79 48 473 18 1117 70 188 96 1247 50 1040 29 169 95 327 18 170 30 151 61 537 2 594 76 958 79 829 48 25 95 82 1 46 22 668 21 48 30 940 77 322 68 741 47 2163 31 130 40 7 37 575 61 529 39 498 68 1361 95 1101 1 186 58 4 88 1511 46 265 78 44 71 1329 -1 -1
6 445 91 685 48 147 70 140 56 1075 57 985 21 75 75 708 31 773 8 420 18 620 61 97 58 351 68 678 73 133 3 606 38 752 1 796 34 334 11 285 22 117 23 2 26 1448 99 179 27 762 59 361 13 183 25 80 30 82 5 836 74 40 56 543 52 180 8 381 11 190 36 608 0 538 46 2714 62 854 12 894 21 352 78 445 37 114 44 109 0 775 98 809 22 305 59 785 93 4 25 2979 24 94 10 254 61 209 29 453 14 617 0 204 47 227 85 1080 76 283 59 1036 99 413 71 798 93 1049 83 522 7 820 65 164 54 421 84 82 35 184 56 691 93 419 88 984 35 64 90 268 65 1256 47 632 68 687 58 161 57 32 70 136 16 146 76 1616 18 352 1 46 22 762 45 399 84 925 45 335 95 286 87 41 90 649 80 280 18 210 6 51 52 268 36 399 11 1301 56 124 85 937 64 194 0 66 80 588 72 217 39 677 57 247 80 195 22 30 55 1473 27 912 33 95 91 251 92 463 74 267 27 71 48 378 61 137 57 126 65 1101 13 896 9 602 65 652 14 19 79 1338 57 37 64 106 41 295 11 66 52 531 34 124 38 62 49 213 81 1237 46 266 19 426 20 16 46 34 73 340 38 418 98 477 26 166 11 967 17 131 75 508 65 462 96 1603 38 49 10 29 68 1224 61 1088 37 887 53 473 35 509 51 1444 55 7 17 51 89 616 99 408 17 137 15 208 75 767 76 574 16 443 2 266 67 1188 54 885 53 552 78 772 12 317 42 5 49 784 97 361 9 26 40 1250 71 997 92 601 70 297 11 454 60 49 42 952 69 1463 72 648 67 134 2 379 38 1048 1 599 90 1122 95 232 82 418 27 17 45 206 90 7 27 611 21 421 76 312 1 366 39 630 33 847 0 264 72 399 96 657 84 515 54 7 79 1636 84 1220 10 130 73 888 75 945 24 561 6 835 57 401 73 569 39 515 86 285 53 117 27 1569 15 2033 78 1371 20 608 67 156 45 748 3 702 1 66 42 302 37 62 50 558 52 286 36 573 76 561 52 550 96 13 38 1730 8 936 14 271 39 66 46 127 69 365 62 587 12 456 6 1092 97 193 62 722 64 23 93 677 48 197 79 115 87 207 89 366 4 911 41 89 55 430 71 51 79 210 68 116 24 1612 50 838 20 547 48 591 58 408 41 984 12 293 71 69 67 478 5 1061 22 976 84 831 5 438 31 858 22 49 40 1368 96 1226 38 719 77 856 1 694 51 83 52 203 5 508 48 514 90 1095 29 522 88 93 90 540 36 64 48 318 69 1526 28 1346 31 756 70 47 20 195 5 316 76 535 16 818 65 1234 27 505 74 61 50 1478 91 1990 60 1047 7 55 31 106 46 473 71 568 85 148 35 305 76 74 1 586 7 3849 41 621 14 360 91 1002 96 476 66 686 68 1031 49 1089 36 100 35 290 7 827 93 1261 60 408 2 242 46 713 23 102 76 382 50 160 41 260 22 502 54 1355 44 1569 45 731 57 1030 72 599 0 553 87 422 22 178 64 3244 6 1024 12 740 80 1087 26 743 80 2371 87 489 32 823 12 246 77 749 40 749 55 840 50 464 39 612 82 921 81 578 76 138 12 724 43 1016 69 213 84 1268 15 378 56 106 82 141 74 1286 61 1468 40 67 1 753 98 1225 10 745 57 544 17 197 2 112 49 86 42 1172 36 247 26 1636 37 1214 79 1150 52 29 43 465 51 595 19 1476 73 192 26 305 60 539 82 141 57 71 63 276 57 283 4 85 74 1460 7 192 15 460 59 424 26 1393 25 983 56 634 43 604 69 769 90 42 30 456 50 275 57 23 90 909 27 478 78 586 7 855 16 1472 79 774 85 702 19 577 22 168 44 331 90 1505 41 872 98 1392 60 1320 55 439 37 1364 28 267 59 587 61 142 98 943 32 486 52 403 62 129 37 1404 18 406 36 1163 84 460 39 153 98 941 12 49 98 26 0 742 77 171 87 1201 76 550 67 780 38 118 8 54 97 795 95 24 85 157 98 1271 39 874 79 23 81 1361 39 784 86 1224 71 397 34 2859 78 986 74 504 64 48 45 439 51 277 29 417 49 453 32 88 29 732 68 412 67 931 54 491 17 678 56 406 20 545 99 750 17 358 53 2067 48 1104 4 685 98 1117 26 314 41 441 14 576 57 206 71 715 13 466 9 1497 21 1547 86 19 92 286 48 155 44 1450 24 273 54 1240 79 242 57 1013 3 206 84 322 66 1778 97 1397 52 941 29 631 76 1191 97 809 87 215 12 250 30 772 0 753 35 260 11 138 86 36 79 776 2 197 45 365 83 68 57 121 84 254 77 136 73 209 89 1211 12 35 60 1135 32 705 31 33 89 55 75 361 68 681 75 231 74 1153 21 132 82 498 21 1273 59 298 44 107 84 425 28 934 48 806 52 125 79 285 46 1245 31 437 47 711 24 361 27 1914 42 107 66 189 61 1391 63 160 13 354 35 23 56 472 82 125 77 374 60 247 76 124 18 1513 0 1116 14 61 1 1437 42 37 77 81 83 2061 27 216 92 565 29 565 2 1027 17 1002 78 1375 85 388 60 194 29 382 23 642 22 212 68 44 63 2478 34 579 1 220 42 827 18 290 36 27 10 250 58 682 33 2627 9 1456 5 1968 94 266 27 144 79 475 30 1016 83 255 4 194 5 674 66 2767 93 396 83 1722 25 352 56 198 2 161 51 186 46 1310 31 117 97 2025 92 1194 16 374 18 1305 27 98 6 126 3 628 46 276 95 516 59 163 72 983 86 407 11 1971 32 1072 77 1027 64 770 74 101 92 615 79 820 71 54 46 1741 83 177 52 96 8 264 69 80 78 318 5 763 74 1080 89 1104 81 623 90 444 34 191 22 857 85 364 12 751 37 282 40 655 56 171 83 384 23 955 99 1469 36 432 75 486 15 1248 20 235 17 236 21 114 37 213 54 859 72 162 85 698 29 1015 4 610 31 437 61 1424 24 32 27 766 76 62 22 176 96 1130 4 167 34 133 83 148 47 254 63 1065 5 1572 53 448 0 80 14 160 12 152 22 1240 71 345 88 1024 21 1205 52 172 74 457 46 317 29 1422 20 2828 86 79 8 1541 43 1520 18 294 50 1757 22 1093 21 81 3 484 98 212 97 2867 44 85 92 791 60 351 70 1437 73 1256 14 491 12 165 24 432 70 1838 71 2899 76 669 85 170 77 250 94 159 56 793 48 510 5 1404 49 637 80 1570 18 716 31 216 34 2695 80 276 16 323 21 758 55 315 34 1522 40 1004 15 743 94 551 39 381 6 260 30 933 54 447 5 135 33 583 47 1680 78 111 65 513 51 961 18 509 46 237 86 671 94 51 33 971 92 36 47 17 30 240 54 415 6 276 15 686 69 822 19 644 28 24 57 198 33 455 75 106 66 546 35 553 39 618 15 452 71 2589 98 12 86 250 52 401 49 871 24 57 59 408 33 48 38 103 95 26 77 1 89 606 88 490 47 151 42 617 83 708 76 520 43 608 57 161 68 807 20 1524 43 519 64 792 58 260 24 611 68 23 80 212 85 1181 70 205 21 89 64 772 27 386 91 1718 92 655 38 3 31 466 84 533 37 873 75 359 64 389 34 1508 24 1198 78 382 15 1210 17 11 20 301 50 435 42 432 31 710 90 2292 2 454 23 156 92 762 88 117 26 56 54 696 49 298 42 124 80 229 57 782 36 921 22 217 30 354 68 1042 13 1163 68 66 77 300 47 38 93 917 64 1709 55 286 33 390 26 24 97 141 12 1153 61 2 87 198 57 722 74 296 6 946 7 66 6 452 47 84 89 172 96 669 88 357 13 1434 31 12 94 406 57 1111 84 159 63 2034 94 31 79 1106 44 251 43 1039 46 225 60 382 43 460 12 2239 91 156 30 407 38 9 64 93 17 82 31 1695 67 191 40 65 7 120 65 524 82 787 85 1292 57 1090 30 272 90 2013 17 810 75 780 31 466 24 427 50 369 51 9 40 103 99 339 28 701 99 246 28 42 38 373 55 517 94 69 59 235 95 921 79 1066 88 1055 96 590 50 128 24 10 35 69 75 2172 99 146 60 1129 86 31 52 52 47 60 43 796 4 1282 65 1234 10 547 97 195 91 133 35 414 59 31 45 472 2 172 19 75 41 226 40 306 94 5 62 129 48 202 22 185 56 254 67 472 36 266 85 69 70 124 53 720 24 59 52 671 10 1944 66 3056 97 409 63 157 92 79 31 1325 80 249 10 1116 58 88 13 264 56 1387 77 118 11 203 45 430 74 281 54 183 50 953 92 1356 9 1377 15 269 81 126 49 1306 45 695 76 215 28 520 74 1966 38 582 33 23 77 34 8 696 51 117 94 475 64 1669 78 6 70 87 11 2834 47 503 27 551 28 69 20 97 33 951 53 154 52 197 35 509 81 601 45 777 55 359 69 39 93 373 41 1197 38 52 55 458 43 209 78 2802 4 153 28 541 32 45 5 634 -1 -1
7 89 73 114 0 339 48 574 90 222 2 805 79 849 62 1181 30 189 16 26 40 608 25 35 27 534 50 59 55 339 25 281 59 3783 89 130 81 486 76 390 83 1046 86 56 78 259 69 1119 10 47 62 580 54 68 65 443 16 607 47 125 33 1326 68 1381 2 41 95 102 89 315 95 380 56 57 80 1046 1 149 7 607 61 40 27 953 98 161 63 407 48 10 14 182 28 331 7 322 59 700 63 423 26 1543 43 415 39 431 56 166 58 1042 16 18 83 1863 54 24 72 354 76 223 37 47 34 263 75 123 99 184 95 558 37 311 28 200 51 971 72 148 49 920 68 318 83 1154 38 453 21 588 90 1215 17 647 4 159 98 1002 30 638 92 390 94 119 49 68 53 82 18 225 3 516 55 272 81 143 72 44 51 797 75 1902 7 158 69 259 29 1518 98 280 63 816 98 669 43 342 25 104 10 115 73 1312 43 289 99 694 43 48 22 258 67 340 82 401 57 430 52 1649 1 50 92 1589 96 797 36 338 81 1094 6 547 88 541 25 44 23 104 99 695 92 60 26 275 39 21 89 1037 21 498 7 2262 9 27 43 374 26 958 50 344 16 960 44 600 12 554 38 828 58 383 13 1632 5 1934 47 604 55 113 75 259 53 105 94 886 9 1047 91 659 72 610 60 65 24 533 15 208 52 278 98 296 45 50 29 226 36 1536 85 57 74 958 70 859 78 383 84 125 38 591 19 876 81 193 42 854 35 1242 72 158 65 1002 89 724 2 1215 69 333 40 133 1 968 91 19 96 353 74 361 31 1184 7 938 62 718 65 615 24 463 1 247 87 1071 59 1508 65 308 51 153 34 401 67 165 66 349 22 876 6 383 65 762 77 1742 16 347 78 180 19 271 28 803 49 85 16 470 82 396 46 712 90 28 63 219 48 242 3 1285 52 1231 25 1000 65 334 38 615 12 185 80 527 89 114 62 1149 14 384 88 53 99 655 49 165 38 209 92 217 59 1708 42 939 19 644 35 71 84 1192 14 395 93 266 59 295 76 464 28 865 88 58 53 141 60 635 62 344 46 838 12 739 28 952 43 122 82 206 63 125 10 594 70 165 49 255 37 1611 58 1045 63 128 4 470 26 386 43 590 74 141 90 26 71 193 75 345 11 1018 58 26 86 73 84 842 3 173 47 198 73 893 43 589 45 1012 59 443 41 697 17 685 25 184 49 6 4 2702 56 90 58 1524 12 1541 69 256 30 385 3 275 26 201 66 1478 44 568 33 44 3 510 71 637 93 165 90 1431 12 854 59 374 64 2129 51 435 77 376 68 244 45 366 9 2184 8 544 78 1122 4 494 58 169 0 123 91 992 9 457 40 103 92 872 48 44 1 973 17 189 6 196 77 968 29 1425 23 936 99 280 52 920 30 294 51 796 37 96 74 474 6 915 61 1246 72 2393 63 106 4 309 12 621 30 632 79 3537 91 106 29 175 53 2184 22 2100 68 813 21 1200 68 177 32 1 50 2308 21 6 10 55 23 116 14 775 6 2476 27 483 68 307 38 822 33 40 44 2424 32 110 43 90 99 81 67 631 37 1014 90 2008 25 159 57 826 18 402 42 1302 87 617 95 247 91 112 27 2015 61 97 93 457 82 494 7 712 97 874 44 643 8 694 59 410 92 666 67 16 21 32 93 366 6 615 11 531 9 539 66 284 62 149 52 494 35 295 40 163 70 259 32 741 9 91 18 276 3 222 93 462 47 238 6 7 27 576 49 723 69 1468 63 498 19 29 85 511 1 721 8 2605 81 137 21 34 68 1969 84 555 66 24 4 253 50 252 1 1556 97 410 3 22 60 2093 63 328 47 496 14 373 31 712 52 40 86 46 17 287 50 1518 58 84 18 312 36 43 8 576 69 105 50 145 30 169 36 107 99 894 0 423 16 322 10 1525 60 78 72 911 2 352 31 118 7 824 1 185 58 1017 23 2147 0 580 25 17 87 557 63 137 81 163 83 556 63 208 37 240 0 1307 32 78 1 1084 8 779 9 1246 57 348 8 849 43 449 67 172 91 334 45 1027 35 455 66 644 69 637 94 379 14 145 49 1658 22 597 51 1022 93 242 10 550 52 19 97 359 19 291 80 866 51 1808 22 33 41 973 28 1117 90 1375 22 6 94 636 68 65 55 282 36 308 49 227 13 1175 70 339 60 181 5 1124 83 1184 46 45 53 777 22 437 59 730 94 279 24 430 9 1015 50 1838 10 88 99 1020 2 1062 91 70 72 647 10 121 14 11 50 1598 53 590 51 865 55 871 18 8 68 25 32 258 95 42 64 105 42 445 59 136 99 279 29 338 60 569 52 855 9 84 67 893 92 92 35 372 86 37 14 770 49 1425 51 96 28 115 68 3124 9 890 11 1671 10 1107 99 896 86 535 23 736 31 693 56 639 12 210 55 381 44 949 9 766 51 136 24 1204 8 227 7 547 64 248 88 965 13 217 18 163 40 218 19 1282 14 81 39 1039 73 937 94 656 46 298 16 296 28 93 66 520 51 49 69 614 78 294 72 343 78 430 1 76 39 347 31 1294 76 1377 27 262 65 709 90 590 32 620 39 428 93 75 90 612 13 250 88 607 87 468 79 1310 57 477 91 1390 70 1065 85 271 47 608 90 383 84 167 24 195 27 1340 83 797 90 118 43 2077 37 551 73 393 38 322 83 55 21 225 60 2124 52 1169 51 94 23 346 83 1035 52 221 33 36 96 282 4 986 7 1277 22 1556 19 698 44 433 72 2355 97 159 74 179 71 1399 30 1403 15 43 34 692 79 1253 26 191 75 231 54 768 24 1984 64 91 94 308 7 386 23 209 85 383 83 192 43 921 81 486 65 374 59 1182 38 314 12 725 35 803 20 87 73 9 25 308 64 656 80 501 20 21 61 69 90 1171 96 138 77 36 89 92 0 75 19 583 46 1339 58 635 62 1189 14 1001 98 110 58 562 89 802 3 214 78 213 29 114 49 304 1 1373 50 725 5 211 98 862 81 156 15 233 40 646 36 482 92 31 25 362 88 754 35 701 98 186 27 1157 15 4094 52 13 64 58 80 745 22 706 32 852 14 630 52 85 46 21 30 626 95 1920 89 1037 26 557 73 290 48 778 46 48 87 7 90 116 32 439 98 697 84 283 78 357 85 732 7 25 64 479 21 83 7 134 28 1278 3 203 24 130 68 174 19 579 8 86 82 879 64 381 9 128 6 250 12 361 89 23 46 444 28 171 44 978 32 858 29 585 76 399 70 472 34 41 93 400 42 379 46 269 96 580 97 33 42 332 6 2857 85 49 56 700 88 705 96 2002 39 277 71 115 10 387 43 279 56 319 39 198 43 1452 53 217 33 1171 65 674 39 462 91 194 29 1557 45 840 48 140 40 940 34 1146 52 943 56 592 39 441 87 475 11 203 29 496 55 128 54 354 57 1545 25 1167 68 49 1 69 14 92 33 393 43 607 7 71 6 861 76 2661 18 272 95 262 12 654 67 1346 94 305 82 355 31 204 18 989 8 320 60 412 76 338 97 418 35 72 40 964 74 431 91 610 38 226 68 35 65 1473 13 64 82 25 14 1098 43 772 84 96 74 364 83 93 52 1548 96 1893 0 923 21 726 46 1366 93 94 38 459 20 34 68 101 46 127 22 65 39 153 58 434 42 38 6 315 78 12 93 473 97 778 3 2665 73 156 78 357 23 639 36 907 31 962 4 1398 2 149 62 84 21 203 36 1713 72 578 61 1067 92 31 15 185 86 1182 25 2790 12 218 14 483 79 767 40 48 53 1159 26 144 46 2332 15 240 63 778 68 692 27 1256 63 8 26 298 35 771 65 561 39 317 17 902 8 209 29 92 71 1281 44 216 71 197 65 52 32 238 69 56 35 21 20 1010 38 210 2 1220 48 43 74 624 86 443 6 533 84 1582 38 80 25 66 35 1199 71 137 23 1016 64 300 59 852 33 434 18 150 91 420 44 93 24 127 69 487 84 77 59 446 21 493 84 203 37 104 57 803 38 368 85 630 47 330 10 1122 78 359 50 367 91 44 0 389 71 463 5 429 10 321 5 54 64 28 98 174 23 167 42 125 61 22 53 104 42 211 82 362 70 786 36 457 31 1012 49 309 5 1058 83 89 58 214 45 32 35 258 52 214 26 437 97 52 53 26 7 1138 74 72 40 1555 51 857 13 47 17 255 10 492 32 1808 82 223 13 766 86 390 82 23 47 1802 90 678 19 624 87 313 47 564 85 138 74 13 7 463 17 479 32 304 20 24 2 99 24 239 39 754 84 52 54 751 50 1412 11 617 35 66 15 369 30 540 68 606 37 261 49 488 47 243 11 40 4 466 59 536 60 855 67 383 14 1297 48 2192 89 899 5 407 41 97 45 9 84 182 71 85 51 413 49 686 67 20 71 168 20 577 54 839 2 594 73 12 87 646 9 136 2 227 28 222 19 925 88 1862 99 632 43 315 16 45 95 810 23 1299 24 218 34 264 6 392 12 708 6 43 56 482 79 237 88 1098 41 1087 92 39 82 13 54 102 6 617 95 150 71 270 20 3135 0 522 2 274 23 1385 53 607 62 172 3 843 43 221 14 742 83 1763 25 360 62 450 71 446 12 622 10 22 40 556 3 314 35 395 84 310 14 38 12 230 39 214 72 520 61 1230 67 906 85 428 90 241 25 12 50 1040 -1 -1
8 117 38 70 67 26 93 293 77 695 7 117 1 760 70 300 15 649 87 163 27 746 40 411 16 1044 33 572 56 197 63 204 11 991 53 336 21 69 45 106 86 40 54 85 22 833 40 567 18 142 57 210 94 107 68 82 6 664 50 459 94 344 55 347 99 908 24 960 35 186 42 1206 64 384 84 99 55 426 4 830 2 22 7 281 54 61 62 63 40 692 6 571 16 708 18 853 83 1439 56 939 43 17 48 938 25 343 22 358 9 277 42 622 34 220 11 256 61 93 40 1549 65 69 10 373 44 204 9 912 27 1958 76 22 97 193 66 695 13 591 70 3596 88 861 90 1036 78 87 57 340 54 138 20 475 5 173 92 341 73 6 8 1240 68 282 60 1156 69 119 9 524 24 2 64 623 27 510 71 512 43 92 24 85 96 1804 64 181 24 1263 88 1943 27 732 23 122 42 1716 25 544 33 692 65 861 19 279 16 266 58 578 55 1048 49 60 69 962 53 525 6 704 14 1146 46 849 81 1879 84 499 43 897 73 608 3 17 64 694 34 390 24 450 86 36 76 51 68 596 74 454 91 213 42 134 54 135 59 1732 97 6 10 533 8 1261 82 140 93 381 24 211 42 561 12 634 19 327 26 109 75 15 60 2759 24 1143 54 962 92 2089 43 430 12 315 90 218 37 797 14 520 48 287 90 2111 11 626 13 239 83 317 71 82 18 383 33 609 1 171 32 582 16 386 33 2681 30 720 62 305 18 778 98 300 88 162 31 456 28 41 39 417 33 2755 96 258 6 112 59 671 75 447 38 164 44 1633 33 545 9 383 94 880 76 294 1 711 24 3408 47 1344 24 271 30 1319 48 194 16 1281 69 1093 36 668 94 205 88 46 27 1675 8 233 66 696 67 2341 10 605 94 510 26 283 86 171 15 611 80 306 85 454 18 204 28 742 11 417 36 643 42 427 43 351 10 316 19 1589 89 100 62 389 36 5 81 319 15 150 65 59 58 1232 80 319 1 147 40 725 78 1446 11 641 67 751 2 55 64 2333 5 239 82 31 79 575 80 394 32 251 71 384 95 927 43 494 50 270 4 52 32 277 0 1430 51 963 34 1105 86 551 52 534 41 465 17 118 92 665 79 37 3 218 10 257 5 213 32 1761 0 59 70 2107 11 330 8 1093 84 430 0 551 98 350 30 221 96 486 49 459 54 1579 17 796 50 49 32 171 57 278 2 968 86 715 92 1530 96 826 36 2 91 1310 64 870 11 2760 14 1109 11 841 50 115 49 809 52 468 61 35 39 373 84 754 46 1120 29 51 45 371 21 88 39 664 65 8 39 314 21 196 47 130 35 708 5 1061 80 133 49 457 26 511 1 3331 45 386 53 553 89 493 36 1290 25 396 24 92 12 111 10 157 39 694 71 1889 59 577 82 2573 46 1881 27 136 81 1428 56 361 86 270 98 321 10 16 39 913 82 861 87 240 73 517 39 732 19 1355 39 316 2 90 28 341 87 420 50 208 4 297 36 630 25 366 49 43 21 669 74 613 53 551 32 180 41 738 42 202 82 190 89 647 24 505 86 161 84 71 36 77 76 669 2 352 52 46 77 28 87 179 72 635 82 648 49 918 4 1603 23 1520 67 786 2 298 88 588 5 247 67 648 62 400 99 253 36 204 43 765 49 681 39 1850 14 873 28 479 0 465 38 1328 5 1322 78 1427 5 393 50 1804 64 2618 42 1016 84 654 86 571 99 1200 77 57 79 345 11 476 76 71 70 616 57 30 49 508 62 1640 13 300 1 5 47 867 71 569 44 717 97 1125 28 852 31 128 6 214 19 15 53 685 49 296 1 259 29 454 68 419 73 830 18 111 62 760 21 27 29 29 86 948 39 265 78 771 30 432 38 1547 33 165 27 436 64 452 53 1487 8 192 53 431 44 279 66 21 1 346 31 319 1 198 20 36 74 1098 75 22 12 221 77 4506 51 743 66 31 25 60 19 251 44 253 64 257 24 514 22 292 55 564 6 430 29 535 36 85 75 186 9 733 57 831 27 413 90 2464 35 568 38 19 65 163 28 223 5 477 59 430 18 756 46 101 79 128 84 6 62 752 32 234 10 174 48 99 92 293 4 52 54 5 45 472 43 663 77 463 4 733 67 303 23 67 82 222 76 127 18 8 20 765 23 1561 56 1115 57 2029 22 195 16 201 28 3027 15 619 10 134 39 3636 48 665 53 311 7 465 88 469 56 1130 88 264 81 1016 87 71 91 448 14 141 31 2068 90 1432 55 1792 0 572 46 316 44 2320 38 209 31 410 41 442 97 1300 3 662 2 1473 56 2273 3 459 42 131 2 99 78 128 29 800 68 898 10 10 75 1252 86 70 26 1005 93 798 37 272 59 84 11 1232 69 225 36 147 70 648 1 788 55 1095 0 95 85 291 88 1121 89 661 25 152 37 172 68 355 85 29 18 1199 52 241 38 1974 90 592 94 425 9 830 24 176 32 178 97 1270 59 53 84 1110 73 556 1 1016 96 1376 14 39 37 187 75 14 55 483 61 495 15 867 55 694 0 1179 99 695 85 1155 57 1062 1 1191 87 1684 63 294 3 87 87 113 98 942 49 626 57 246 99 598 7 46 21 466 59 626 75 1816 14 208 1 717 88 729 96 50 87 314 82 297 42 319 81 71 80 171 83 3106 39 607 94 506 29 1854 32 112 85 1699 71 85 72 595 15 1791 52 637 42 552 69 1232 47 782 46 1754 75 239 67 37 9 556 3 158 15 199 30 646 53 125 19 808 81 608 56 1651 5 112 97 453 51 750 77 502 58 184 75 35 74 456 20 374 3 555 4 245 29 93 44 691 10 92 62 772 67 1940 29 157 2 337 97 620 68 261 85 279 4 627 46 659 29 101 21 80 64 321 3 487 50 685 47 280 62 343 60 959 44 279 49 214 68 227 16 6 69 8 18 364 50 927 39 576 19 361 79 601 28 190 95 627 21 4 84 128 24 47 32 626 57 58 86 164 33 155 64 191 53 55 63 574 68 62 28 661 53 354 62 89 11 353 61 752 12 610 52 479 70 726 63 603 8 272 13 606 67 1926 99 400 31 306 67 190 9 382 25 359 54 927 60 1319 20 826 23 62 27 375 66 451 32 1803 58 1880 7 715 65 79 80 766 27 1151 98 598 61 342 10 122 75 126 58 713 74 140 71 507 50 313 76 175 62 194 84 478 78 1208 21 390 38 651 37 221 18 2369 17 151 42 407 76 122 87 690 59 1167 73 1576 45 16 34 222 98 916 82 2165 28 1064 78 554 87 525 82 124 65 483 49 966 90 227 45 40 81 246 89 717 77 230 16 85 94 616 88 1221 12 9 29 1724 43 3517 76 357 41 1183 82 567 24 1236 44 423 23 179 49 257 80 279 53 1195 56 467 93 353 85 578 33 625 16 570 14 1128 95 100 96 318 16 133 7 202 20 21 12 324 23 411 16 893 49 348 9 383 22 206 6 947 20 247 48 609 44 2 24 108 16 177 91 96 64 65 54 139 55 217 36 3488 69 420 94 150 48 330 51 270 68 150 24 1240 10 60 84 110 88 207 6 485 8 840 98 2522 34 907 46 346 59 162 46 2929 11 1001 29 889 20 522 28 1369 18 3358 41 759 48 746 64 785 55 467 20 481 85 1658 19 944 42 711 17 182 9 59 60 642 43 321 86 201 92 68 27 55 39 957 22 1 72 28 92 113 33 272 72 2132 31 510 52 1532 74 685 1 1559 11 601 17 44 89 1912 6 318 82 1512 15 27 95 318 56 897 41 308 66 1489 90 1093 67 820 38 1720 3 307 20 286 51 460 1 734 9 494 58 838 91 390 66 1021 49 1477 12 562 28 398 97 62 23 56 48 780 63 101 72 187 27 121 94 1673 59 2204 32 71 10 184 36 623 58 1823 12 861 93 2017 80 382 11 14 66 123 73 335 46 229 34 463 33 38 70 85 75 509 35 517 79 503 32 15 20 155 89 532 80 144 36 183 13 747 58 902 30 224 59 128 65 37 30 352 32 856 68 151 64 445 30 180 60 627 90 1004 71 200 44 622 41 635 87 475 71 157 11 448 25 943 96 78 19 1471 4 1036 32 166 15 71 95 455 71 999 46 148 21 488 83 876 91 655 25 1362 88 115 42 1350 83 1477 7 106 83 1028 96 509 10 1036 17 3 67 39 94 1034 81 1050 83 15 92 65 24 2289 4 486 76 510 4 404 49 59 29 300 16 141 19 1148 56 907 60 2169 25 449 11 649 88 173 43 1432 40 223 42 35 15 344 19 454 74 458 61 735 70 270 52 667 53 334 64 158 80 371 88 194 16 45 25 350 7 82 82 135 45 116 94 143 34 2368 9 456 88 1085 79 387 45 1237 15 936 18 384 88 392 79 2535 74 257 56 275 10 416 94 1288 28 304 14 134 6 1975 8 477 52 483 11 73 69 938 42 360 74 11 97 111 65 1383 41 112 42 215 56 537 -1 -1
9 934 12 1077 70 104 94 624 20 107 31 561 82 142 1 28 21 183 32 2047 19 60 39 293 30 1508 62 1331 5 813 25 156 34 375 43 60 72 214 28 692 51 31 11 1855 32 877 22 22 79 342 19 718 77 2040 3 553 13 196 35 30 85 384 7 526 24 743 55 478 24 40 92 219 18 168 6 66 54 491 17 257 23 2074 70 488 91 1211 24 749 61 532 59 437 8 365 5 28 8 935 48 238 61 678 84 651 30 464 75 677 2 508 75 1521 99 82 67 463 8 515 72 256 93 141 38 204 74 164 67 969 2 2 46 282 72 1464 61 1517 47 257 84 64 52 92 63 960 16 321 55 688 57 86 39 73 84 1392 89 201 94 192 97 725 70 15 34 752 36 558 50 53 65 17 27 13 6 22 43 582 85 81 47 840 80 70 36 1155 69 126 56 78 17 89 82 144 39 3366 37 408 23 491 79 995 30 2601 56 303 45 1047 36 1223 42 955 25 136 19 486 14 31 2 208 43 2 24 99 35 2002 49 306 79 19 59 309 32 1393 75 1227 37 132 79 194 20 1714 82 403 47 916 87 99 46 166 81 1623 90 442 27 620 89 156 87 83 44 267 99 3 90 615 6 1864 50 43 58 389 67 655 75 166 15 1782 35 504 59 869 84 958 4 1062 51 183 96 2420 95 1124 37 159 30 1 3 997 20 1247 36 640 60 41 7 137 14 119 60 151 75 409 4 374 26 768 6 38 52 85 27 71 26 1271 43 998 73 493 61 625 43 946 6 385 52 330 72 909 36 1193 56 527 50 1546 59 585 49 911 27 39 39 14 59 585 93 506 92 87 97 459 15 103 54 887 78 1266 40 1452 89 270 5 358 46 153 32 170 28 615 57 343 89 359 29 1779 65 810 43 1299 95 10 23 1254 19 1460 30 1760 47 308 31 590 68 310 64 127 89 68 60 196 55 167 50 1770 80 768 99 551 19 268 60 53 18 813 0 416 21 18 76 683 52 362 22 1655 49 288 82 573 19 63 34 677 52 2798 21 934 92 1088 48 98 71 72 86 384 70 2635 5 142 16 1623 23 10 71 106 93 621 29 636 88 750 85 261 76 745 73 183 16 264 25 26 29 156 44 517 84 302 30 445 29 519 43 101 48 343 64 1999 48 228 12 779 31 390 54 31 75 116 50 665 87 1450 73 851 97 317 6 17 58 350 13 730 40 1067 93 259 84 224 56 584 83 63 77 280 74 1128 19 179 46 410 77 448 53 341 46 207 77 1106 29 1352 68 812 28 103 61 35 55 700 44 2476 29 608 61 54 14 145 13 9 20 178 23 1127 93 75 52 65 71 1737 5 1054 79 278 18 728 51 409 67 254 61 69 21 227 43 784 95 496 88 400 0 818 58 497 28 386 69 1421 49 556 28 6 32 170 84 1510 77 776 95 591 0 105 96 978 1 340 58 34 77 351 24 103 45 235 76 826 1 1 84 615 92 380 30 292 99 449 64 1869 13 266 15 62 51 56 92 2 66 596 85 846 6 950 99 745 71 979 85 2427 76 24 89 132 90 188 66 1291 90 2016 3 403 17 296 48 631 80 211 26 83 8 589 9 224 38 154 55 80 31 418 72 113 20 76 74 85 59 466 37 556 48 157 29 104 49 1735 27 400 92 2187 94 98 20 106 54 502 41 2180 20 192 84 1116 82 145 66 1063 9 843 40 801 41 953 68 1087 41 247 98 1119 68 384 78 503 6 146 92 90 69 695 5 549 16 3252 77 355 72 305 41 328 48 809 78 368 59 186 53 60 96 542 19 311 26 244 93 1499 60 2134 93 350 0 167 11 104 7 2133 29 1093 7 331 90 275 6 2703 20 6 39 1321 65 157 34 272 51 450 42 417 84 318 85 642 51 685 21 472 88 531 94 262 31 28 30 544 4 234 39 839 12 718 71 150 64 174 18 311 35 127 66 995 74 98 11 174 25 774 2 204 40 489 99 1411 70 1114 65 1343 10 139 34 99 52 105 87 1127 40 323 71 60 5 544 26 1515 17 632 51 247 53 1891 38 84 63 15 0 255 10 277 51 337 11 1116 96 471 0 2 42 371 76 378 37 2223 50 305 65 260 83 43 10 406 17 9 50 85 66 501 15 535 33 4 1 22 4 374 56 786 72 1907 92 489 72 365 36 2066 52 674 33 21 37 1389 25 470 85 236 58 88 43 139 53 101 44 729 2 283 86 370 98 147 92 86 20 170 24 454 22 1256 71 242 82 402 1 15 51 1937 58 816 30 1129 62 27 96 203 20 473 75 1104 38 413 26 624 79 639 47 9 30 406 46 448 15 103 59 81 55 457 94 479 12 364 16 1669 76 657 31 98 24 586 84 425 5 751 7 1036 23 723 36 487 89 88 80 362 44 682 97 198 74 103 73 534 75 575 84 753 25 209 9 542 88 80 19 1634 92 114 57 1007 86 327 80 1759 51 625 94 364 68 508 86 224 73 9 77 1664 62 103 95 81 48 397 39 160 93 397 89 119 8 2220 25 152 82 608 37 168 58 383 11 39 43 268 52 292 53 578 5 515 9 158 52 25 96 303 0 374 15 1147 80 125 94 573 29 626 15 117 16 422 92 498 94 117 91 629 54 722 20 279 34 1668 37 417 6 211 3 1965 28 156 99 1440 11 442 42 778 51 759 25 620 53 378 50 559 6 579 54 372 29 254 18 214 95 1676 87 261 88 923 6 202 4 556 88 113 83 611 50 2034 13 991 59 79 15 25 13 890 20 534 14 288 27 655 66 350 61 807 99 343 79 697 24 605 97 407 13 995 22 35 38 69 52 111 87 486 70 652 63 1596 91 104 31 221 36 929 50 624 67 240 81 602 24 683 98 1415 96 1246 16 4 61 567 7 415 72 516 87 168 62 373 17 211 66 1179 12 885 32 837 81 3103 27 164 64 208 95 382 63 2160 23 14 80 553 56 186 10 17 89 1192 91 992 94 776 23 386 28 30 9 1057 15 642 22 142 8 756 12 278 18 606 47 573 12 288 63 576 16 2439 81 637 48 713 98 1204 34 524 40 540 90 955 8 2002 84 676 58 361 63 679 30 39 12 165 97 1842 27 1040 67 96 70 25 83 1236 82 12 85 954 74 483 1 19 66 204 69 1723 19 500 89 917 80 318 72 188 9 141 28 394 66 896 0 241 4 1676 54 346 58 30 71 147 53 226 24 1677 36 173 59 394 97 574 29 577 67 83 7 90 62 840 77 14 48 204 33 1730 41 118 57 611 17 575 57 717 12 25 33 4 61 1346 66 3254 37 7 33 425 29 334 55 91 81 14 41 155 22 212 35 367 56 185 30 1697 81 642 77 1567 42 858 90 537 76 1873 31 75 92 2477 83 604 87 208 20 1019 34 1594 50 740 84 395 1 223 77 760 83 141 4 1298 38 109 94 185 48 340 51 748 88 478 65 18 64 847 34 839 91 25 20 509 51 527 59 202 94 45 8 189 45 278 3 529 24 154 93 1867 0 1008 10 737 80 232 20 1213 64 534 31 1096 77 186 61 2576 60 320 6 598 0 1467 98 2455 59 495 78 1951 96 576 33 447 91 479 96 951 97 694 5 501 20 319 37 69 38 838 57 212 42 135 97 68 14 355 25 184 98 599 28 714 8 79 11 45 66 329 38 429 49 762 11 2 82 451 12 2128 52 54 94 521 93 557 51 601 62 21 72 808 45 153 72 586 89 1447 80 438 27 710 41 893 88 246 61 135 6 69 98 466 8 267 85 1128 74 444 44 38 68 199 84 386 2 201 61 263 69 804 7 229 52 123 6 125 99 1709 27 3044 7 544 73 45 86 204 73 505 28 205 55 777 24 104 59 4 40 88 51 1959 87 2137 58 150 89 100 6 169 72 650 6 107 34 334 83 1140 43 164 37 181 26 315 32 131 15 403 1 103 27 315 77 211 53 934 67 892 87 309 71 73 38 195 89 156 60 34 26 365 41 1317 93 418 86 202 65 237 72 394 65 67 29 64 2 100 4 322 91 247 84 1781 87 3102 56 826 64 395 84 438 47 1290 17 122 49 139 24 72 22 1148 59 720 11 308 22 753 34 253 40 613 87 1349 52 188 77 241 36 2328 21 1252 24 536 18 658 53 623 7 398 63 153 51 30 68 282 59 717 61 8 71 1146 18 63 63 105 59 362 25 1039 29 355 25 49 27 93 93 2602 30 9 65 249 52 633 18 743 39 1929 68 427 43 1013 95 2516 17 1762 37 107 59 136 6 499 70 698 63 367 55 1357 56 315 0 61 51 257 59 93 95 109 50 114 6 73 62 602 72 271 49 53 38 2390 53 13 9 864 45 932 50 458 88 332 65 416 42 330 95 1895 51 416 52 463 81 1092 48 120 23 1416 75 919 39 296 11 635 32 42 40 2843 28 303 27 1 96 51 84 711 49 50 2 650 47 79 90 300 96 1181 68 8 9 166 50 78 24 553 79 5365 83 41 38 223 31 157 96 332 89 524 43 180 32 4 71 460 82 813 47 816 -1 -1
10 2144 61 941 84 405 39 47 82 451 26 460 55 814 80 261 10 962 81 1067 49 273 86 70 79 1313 37 796 74 107 90 1574 45 142 13 1188 85 14 48 1819 86 1241 89 332 71 449 65 4313 28 68 42 934 3 54 14 268 1 117 71 535 56 224 23 319 98 210 68 338 29 136 38 76 31 1334 54 52 68 131 35 421 66 1078 0 732 54 115 31 1070 52 1629 41 167 46 96 65 112 11 51 60 314 9 936 53 175 89 443 73 194 66 484 16 1326 11 420 18 144 90 946 83 43 18 149 33 79 89 956 2 2222 41 66 69 1448 53 74 28 284 21 1912 14 675 36 447 17 22 32 127 73 26 89 643 66 662 75 1217 90 41 44 2370 57 284 97 614 8 580 37 64 41 509 13 190 45 2008 98 436 32 982 82 1108 41 89 28 562 17 134 20 208 18 145 26 1153 8 457 67 284 12 1050 14 159 84 481 30 2046 33 743 37 654 98 490 68 749 59 503 56 49 63 1519 93 241 54 394 73 908 74 363 76 89 62 49 10 759 76 915 92 45 73 1971 14 568 44 1585 86 213 19 179 63 349 46 62 15 81 18 1804 82 470 34 83 96 218 24 218 58 2044 51 327 67 7 8 65 68 370 33 75 16 163 8 941 30 203 0 995 2 339 58 726 39 101 80 321 9 88 60 114 7 2771 99 7 93 1013 98 836 61 41 62 751 25 615 74 304 96 214 72 712 98 1043 90 88 99 1008 83 605 87 1128 40 369 0 2479 37 576 33 36 7 165 28 922 84 92 88 2464 72 107 83 267 98 52 10 496 64 1587 89 890 32 33 79 289 31 735 49 316 29 231 73 441 84 1437 92 366 3 193 94 1752 32 190 53 1036 56 2046 41 726 81 362 47 514 30 498 95 196 68 271 38 250 44 177 35 83 69 20 92 2472 70 78 26 809 59 812 37 317 20 580 72 181 71 356 54 451 67 167 21 454 33 300 6 226 49 733 36 273 7 446 67 266 45 190 74 142 97 471 89 44 18 167 29 344 54 57 24 550 8 11 33 686 73 645 96 265 90 65 13 52 65 2401 17 664 62 952 95 2515 19 2451 33 244 95 502 18 889 41 1008 9 212 11 376 21 111 16 740 9 2401 68 653 91 1141 7 148 70 827 66 2426 51 471 80 589 68 664 22 546 42 193 56 473 31 398 87 16 83 52 1 205 42 620 83 464 70 179 89 778 61 388 64 1006 90 1710 20 84 77 1856 7 1263 90 342 85 59 99 605 46 1442 40 48 97 931 88 683 84 249 52 1870 3 1946 0 1238 27 34 37 429 21 230 72 733 78 62 46 140 18 1410 40 799 9 641 1 148 68 264 42 30 59 505 24 87 5 454 59 155 60 525 21 79 15 381 5 593 64 208 50 1229 69 501 45 148 83 361 24 53 75 698 70 284 55 413 10 35 85 1085 67 492 98 264 79 396 39 482 8 310 21 121 16 324 27 715 31 661 51 82 30 1046 83 339 11 218 27 36 67 804 91 217 81 70 78 378 10 621 25 243 62 8 70 208 86 273 84 998 76 1355 18 1000 43 964 69 382 51 374 50 371 73 534 0 795 79 577 29 386 34 170 51 882 13 169 57 670 59 1315 56 265 88 22 15 4738 2 1870 13 61 91 88 21 808 98 131 53 1179 30 336 2 191 67 577 37 639 0 171 67 287 15 578 29 686 68 91 93 791 57 49 82 977 26 374 59 268 33 1103 54 1744 70 857 38 196 48 1499 16 302 86 675 72 786 68 108 40 78 85 1799 11 1497 71 32 94 146 96 229 64 1114 89 18 65 1955 40 379 85 142 37 149 33 1465 80 46 56 1046 19 397 11 7 16 227 46 31 3 133 28 979 20 229 55 969 42 360 37 1120 38 288 98 71 13 1234 63 57 20 421 27 44 33 621 45 156 21 38 38 961 86 1415 52 481 26 326 17 520 66 348 59 1235 45 1292 4 816 17 1922 69 479 85 1013 17 18 56 359 55 213 12 1011 29 278 13 1170 18 45 88 120 99 367 18 1382 23 206 76 19 56 38 17 425 77 3104 28 480 29 194 63 449 75 527 34 3114 48 529 40 620 68 1393 42 537 50 36 41 294 17 465 29 852 5 2508 74 94 75 59 76 409 97 606 52 388 27 1349 84 1419 36 52 71 1277 35 892 40 641 41 484 31 145 88 76 92 177 21 1078 52 469 21 433 10 318 13 517 59 295 73 265 83 484 1 97 16 115 8 2010 43 143 9 122 50 1661 39 2867 17 612 23 1513 37 265 52 130 34 2749 64 763 31 884 41 323 47 67 67 47 37 199 62 319 12 1003 29 326 50 798 54 184 81 348 93 248 74 102 5 508 82 256 10 523 36 20 9 713 54 263 87 1001 0 412 30 178 62 674 89 317 63 96 34 1121 8 2203 56 479 67 561 0 35 19 1364 61 48 81 227 92 238 80 2256 96 692 75 880 25 447 16 430 73 773 12 76 37 121 64 1232 7 139 81 439 97 763 44 1670 65 42 96 392 7 836 26 179 1 39 65 1545 87 177 82 4070 1 215 30 289 99 298 78 191 93 126 42 282 39 468 86 398 62 129 99 233 18 1181 58 533 76 698 2 917 21 9 35 77 28 2251 42 153 99 160 1 299 84 1139 61 453 90 519 85 1136 97 80 52 230 14 372 17 914 50 953 87 628 30 164 68 592 98 397 62 377 9 58 26 111 12 1694 66 195 18 519 40 153 44 308 42 161 2 380 15 257 65 272 18 1784 88 615 39 284 23 358 98 129 16 1460 47 446 68 585 22 323 24 855 8 714 82 254 79 110 70 991 9 1840 77 372 8 485 67 670 53 561 19 299 96 8 26 192 76 1183 30 348 14 781 37 582 22 93 89 690 25 142 72 2 29 8 76 2167 42 78 30 611 41 872 83 721 90 428 39 673 76 10 97 217 53 7 41 179 91 216 43 559 55 255 61 54 79 330 68 1454 98 574 13 24 57 377 45 282 1 146 28 411 24 25 38 529 35 224 28 1065 8 230 44 228 52 521 7 598 4 1241 88 101 86 467 44 33 92 996 51 462 71 2458 78 923 69 410 50 1024 12 485 59 1102 7 913 78 1246 6 1467 13 38 27 1148 13 59 44 1209 37 494 87 198 60 525 75 1729 42 1 11 32 55 81 18 673 71 197 70 903 92 97 98 341 54 646 62 485 35 124 83 32 46 64 36 580 85 1039 8 163 57 187 27 181 58 2997 82 871 36 79 8 329 9 31 49 143 10 988 32 1183 10 156 75 53 70 21 13 525 65 52 77 215 4 2036 79 2655 87 498 48 1353 6 33 99 245 25 344 66 936 16 649 4 312 98 964 10 397 6 74 61 630 92 912 89 1541 11 329 12 334 70 2213 15 1434 61 630 15 882 14 479 78 10 53 327 44 31 31 183 38 135 71 692 36 327 22 615 6 177 9 221 64 384 6 1518 36 853 50 331 8 259 39 782 66 610 61 160 75 612 43 36 42 95 78 16 11 248 7 199 38 207 63 1359 90 6 27 1265 18 20 55 445 21 365 57 499 68 17 23 479 57 297 38 1331 98 328 60 1976 47 499 99 36 11 131 28 2684 38 1514 78 1315 0 294 64 1703 23 501 28 251 73 414 11 486 78 1550 21 1272 65 121 62 557 54 774 36 616 54 3045 47 147 94 71 47 324 94 129 55 743 6 6 99 326 58 686 21 208 46 152 97 295 96 397 40 4 81 194 92 312 9 938 70 154 18 3343 96 51 43 215 91 502 13 183 95 150 10 180 67 1956 75 342 37 401 97 704 22 183 48 908 60 371 9 2567 81 931 84 26 97 1836 65 834 83 248 7 935 54 164 66 1134 37 1070 11 990 25 30 17 926 76 474 40 16 87 812 20 321 1 251 90 222 12 177 76 217 18 392 2 167 48 639 30 472 96 190 30 157 57 1222 13 189 45 507 99 1193 56 823 1 433 75 54 94 365 75 929 86 80 72 158 34 475 55 1659 90 216 79 416 92 467 95 362 35 327 67 232 24 288 25 469 14 1033 9 522 96 315 19 37 59 1004 88 472 97 323 50 388 16 1920 81 1330 6 951 78 183 49 268 64 101 67 190 0 1484 49 143 22 295 11 233 13 148 4 1323 0 50 3 27 93 281 35 1344 69 409 34 855 94 1069 84 96 45 293 36 94 88 576 80 808 13 306 43 353 6 24 17 273 63 513 14 393 78 436 41 876 97 131 36 61 60 56 6 75 83 123 45 562 33 191 4 1132 75 188 6 233 70 311 5 1418 56 1215 88 90 70 162 85 1218 89 51 98 883 80 322 16 357 45 832 4 1039 3 48 37 404 18 2146 86 440 82 55 45 971 19 4 77 563 89 54 38 284 98 27 64 848 54 584 -1 -1
11 477 30 154 79 729 90 914 99 43 16 410 0 1906 19 10 11 1191 92 550 96 334 28 996 58 938 14 667 42 785 26 76 86 817 97 3468 13 170 63 136 56 292 36 475 73 550 22 165 11 112 92 1783 35 333 88 126 93 2008 81 830 47 544 74 106 1 415 55 1288 1 2192 22 243 17 3355 48 1005 44 511 26 1599 60 1154 18 156 67 894 1 1029 39 1612 55 400 3 921 78 1 66 388 72 213 90 1609 6 70 10 1627 63 1096 35 540 59 782 25 63 30 366 72 338 42 1149 69 115 94 909 87 84 80 497 3 333 43 170 50 1526 40 58 31 680 77 605 16 982 63 1778 51 1023 94 456 96 314 57 1257 70 109 76 1153 43 437 64 1552 61 31 93 1761 69 203 87 396 58 1619 89 230 93 234 80 585 55 796 35 46 55 325 23 94 88 249 14 774 35 347 33 1129 52 174 79 206 39 194 15 235 58 1024 66 1853 62 29 58 142 54 219 7 1165 17 57 7 103 54 32 39 1240 11 579 51 1096 62 51 7 109 25 278 61 325 74 4 6 764 67 72 88 842 27 1207 84 263 46 1566 11 171 67 1765 34 648 48 78 80 161 6 101 51 344 81 604 88 423 99 89 42 138 46 452 0 1009 10 24 82 493 81 97 23 506 13 82 28 527 15 161 52 932 9 436 79 384 42 71 50 314 89 1510 8 535 51 264 83 211 75 1087 41 444 12 684 64 332 36 655 1 49 57 170 63 89 6 160 28 596 60 186 73 1598 53 2003 0 2326 8 380 16 660 78 326 93 1296 84 390 50 889 56 89 26 396 33 400 62 611 55 356 64 269 65 123 17 923 30 196 80 551 62 650 86 125 28 1289 79 954 88 32 28 86 15 262 41 402 21 358 63 513 55 854 78 2514 76 900 10 573 78 2343 18 1331 43 168 82 289 60 831 95 739 88 930 21 2359 18 122 61 284 17 6 39 913 35 368 40 426 78 884 35 445 94 20 29 92 86 538 40 1388 61 207 25 478 97 400 22 617 66 548 52 367 56 50 85 1336 64 961 83 356 44 856 59 842 54 160 66 917 3 317 30 140 0 75 53 133 91 182 40 1652 48 30 57 510 71 56 78 33 55 467 15 451 90 278 12 1290 34 818 39 730 56 7 82 652 55 614 22 100 13 406 48 843 86 43 3 820 15 627 61 665 35 65 43 246 90 1918 46 82 47 201 73 165 83 800 23 234 45 321 58 92 12 454 21 1104 50 964 86 157 4 268 74 809 27 1362 75 119 20 1480 59 189 42 813 10 1674 2 982 65 440 88 1405 86 43 69 120 76 480 81 236 95 1022 58 216 96 486 10 903 94 358 0 359 45 656 39 846 21 509 52 69 47 23 76 348 28 1260 75 499 23 753 21 388 24 101 42 745 34 856 37 80 92 307 3 231 69 725 1 141 77 716 38 367 44 535 4 974 35 975 42 688 40 1260 48 1201 42 689 22 434 51 1313 84 1286 11 703 42 936 70 1211 68 1365 16 267 14 2649 48 129 15 256 21 313 46 377 42 432 52 886 56 1877 91 421 18 268 20 331 42 173 14 371 16 839 64 404 66 1912 71 148 23 953 28 1612 57 1067 51 5566 26 210 7 240 66 563 93 1263 31 94 6 741 72 151 35 1034 87 583 96 108 62 1523 34 317 95 151 75 197 78 61 57 12 49 1167 71 194 0 793 71 2311 51 196 25 319 90 1292 29 237 97 446 66 812 19 571 50 301 66 100 62 2506 56 296 63 173 87 90 76 1586 44 2157 75 390 13 937 66 488 13 72 7 351 38 169 59 111 33 21 61 1359 79 10 4 102 77 463 19 19 27 1468 76 339 41 632 75 209 22 394 84 679 19 534 91 2206 59 192 98 958 49 1398 76 207 62 43 92 61 95 365 78 418 94 879 49 536 29 242 32 155 24 1399 10 1960 7 481 46 222 69 451 20 1063 45 2325 23 364 84 95 11 612 76 24 52 240 74 605 77 92 3 302 72 1841 38 505 96 276 69 247 87 536 66 486 32 1646 22 266 74 49 94 135 47 1313 88 353 13 329 77 791 37 121 41 39 4 269 71 509 94 15 56 1532 4 87 98 103 94 62 35 747 44 462 9 698 46 233 77 197 4 116 81 91 87 169 21 1220 43 447 82 2095 21 528 72 1083 90 1664 35 234 4 1251 66 225 23 1036 46 761 45 153 24 230 37 334 47 1883 19 277 79 182 46 180 16 548 10 646 4 226 62 423 65 394 41 11 86 45 48 484 2 70 34 1454 99 1476 59 285 15 31 73 151 64 719 3 152 7 260 14 489 2 450 43 1 62 910 46 36 7 456 98 4 47 112 98 42 18 566 97 1708 86 4 97 886 85 993 71 1189 8 221 96 281 39 52 32 76 82 266 31 265 50 568 58 501 83 641 20 85 96 141 45 329 22 1962 33 504 90 439 92 554 52 1028 48 113 26 444 18 197 78 200 96 576 81 234 48 1235 40 742 75 166 79 1329 65 548 21 321 66 630 96 940 37 1548 24 2 64 195 49 519 55 254 13 226 44 732 32 282 1 103 54 724 35 690 85 1 4 209 91 479 58 125 77 81 41 837 18 255 0 561 33 280 55 169 46 622 49 502 61 1042 64 200 98 182 14 302 50 319 93 652 64 1399 62 1565 63 787 57 14 38 145 54 1940 46 3524 79 2166 54 890 88 591 44 444 89 92 40 1585 84 103 53 405 82 1392 52 833 23 4 26 335 97 105 14 693 54 283 6 112 29 724 11 7 40 37 65 1060 20 168 18 35 0 965 65 11 14 396 63 281 58 251 45 624 71 951 46 2285 92 1031 24 803 49 2770 37 501 0 205 13 513 33 441 58 552 69 1103 98 761 27 107 90 1715 41 383 57 946 74 285 36 88 16 100 47 55 3 92 25 594 38 138 88 1042 60 10 17 513 99 427 97 88 87 523 83 144 31 1220 4 254 44 900 66 167 52 277 33 356 60 185 19 682 10 629 43 220 1 839 64 698 92 34 69 33 65 326 53 989 37 2289 41 486 68 258 78 2333 26 567 9 182 6 282 15 479 59 48 47 2368 55 61 49 729 70 60 2 698 72 1522 30 422 36 61 25 756 21 786 87 2982 41 469 74 350 58 673 1 1846 21 653 25 1122 40 139 65 539 4 719 33 94 39 410 54 30 56 197 89 1634 84 182 58 180 15 1631 36 2317 57 389 63 636 94 682 37 203 57 82 44 602 16 800 88 1122 51 537 91 827 92 195 46 293 8 1179 29 615 11 774 7 1270 78 306 2 2486 28 1380 16 2357 25 1227 52 1038 84 20 52 807 2 212 94 713 25 72 60 336 90 364 76 1490 79 1964 12 933 47 373 44 119 27 702 59 80 90 1519 82 374 92 888 65 1135 60 279 73 59 74 562 63 324 98 357 12 255 82 1011 47 415 1 221 10 244 74 134 25 495 70 80 43 665 88 69 40 287 5 373 13 426 38 430 87 708 79 1387 81 786 7 400 69 50 84 100 76 22 82 568 23 23 40 291 93 129 54 110 61 903 5 421 19 726 12 258 78 2003 35 321 46 2597 67 1771 93 614 79 630 23 1072 60 700 40 190 23 91 43 831 91 201 55 1202 52 328 20 667 25 152 60 423 19 143 54 362 42 714 14 462 36 261 5 656 86 671 97 605 74 187 56 260 68 406 29 355 8 1307 27 412 33 289 73 1035 92 870 47 244 19 21 78 1237 12 110 30 56 70 298 44 2003 8 113 48 29 51 153 48 444 2 474 37 431 18 151 22 409 7 977 88 1348 41 1258 51 939 53 108 39 827 90 189 8 125 6 198 59 762 18 633 33 1255 94 378 52 237 54 1131 33 462 87 1198 67 477 42 1233 80 197 12 1048 21 223 35 448 89 250 61 431 4 157 94 904 91 233 83 549 80 1081 77 995 79 606 22 111 70 111 6 1036 33 219 25 619 85 885 99 211 43 356 26 2209 21 289 11 454 35 192 11 1978 24 2305 2 857 53 177 55 156 93 119 91 2025 74 180 12 517 40 795 48 69 50 1814 80 1611 39 772 84 791 67 485 18 32 16 2797 49 842 2 844 27 92 80 1710 19 510 9 506 73 123 49 339 78 1 50 611 56 405 91 27 58 171 59 339 21 181 16 609 77 917 52 2439 77 980 52 85 88 303 8 695 54 216 32 82 3 159 0 854 70 596 47 895 53 240 33 979 63 912 40 464 7 849 95 433 40 2615 89 1077 39 847 27 653 24 337 95 991 39 386 56 216 29 5415 64 48 22 1106 90 744 86 572 73 174 49 906 32 874 12 567 48 338 12 375 90 1043 39 183 31 74 11 525 73 442 63 51 -1 -1
12 440 6 1430 45 371 8 87 63 53 78 29 76 207 28 265 56 1523 77 178 22 20 96 153 20 340 67 955 58 100 61 691 41 895 7 28 35 1115 86 775 3 532 9 470 79 474 66 1733 10 664 50 171 53 208 13 572 14 993 35 704 59 393 38 670 57 452 17 492 86 163 26 918 36 420 61 383 94 1356 1 680 67 232 55 174 60 85 78 3140 58 248 47 83 13 336 12 708 15 10 71 692 92 145 43 227 70 262 3 46 11 1420 82 250 31 675 91 100 73 1015 29 210 58 439 5 535 97 149 99 552 68 642 58 813 61 156 13 366 92 385 63 1281 94 569 96 944 38 40 22 966 73 261 39 27 92 204 76 1624 99 1912 70 394 28 582 98 105 64 171 39 1201 93 11 44 171 38 810 2 202 15 630 17 1321 86 1076 87 8 75 524 95 1128 10 739 94 473 13 561 24 1288 39 1097 88 77 37 164 64 102 20 30 63 93 89 83 23 689 59 247 46 573 0 141 80 713 32 65 31 320 38 806 58 1168 37 114 60 127 59 269 14 437 37 358 42 209 4 295 79 177 67 355 51 918 44 8 65 71 63 306 59 528 79 1238 46 559 39 503 40 264 11 710 40 73 37 559 94 555 44 152 18 402 16 134 93 1 46 605 60 665 71 21 92 147 75 5 94 40 0 950 50 27 98 316 62 754 40 508 2 1530 24 29 71 788 38 470 79 477 46 305 55 1012 68 178 73 302 96 1023 73 537 33 102 14 355 33 27 8 880 17 271 37 617 74 2446 40 443 4 27 36 1009 1 909 96 490 70 2657 43 80 66 718 5 1577 41 825 31 234 3 295 18 529 80 357 25 1223 35 346 18 671 29 1043 10 725 96 1098 60 1521 34 455 1 186 47 144 50 446 57 122 13 591 66 1870 23 497 57 571 83 464 52 1774 24 2972 29 18 2 59 63 2120 44 326 27 701 2 217 94 107 49 802 71 863 51 787 95 1906 70 34 86 412 67 1248 25 466 57 266 47 651 12 810 55 541 50 129 89 112 92 1346 87 117 3 105 58 255 99 446 46 844 17 15 59 445 43 784 24 147 61 94 89 1564 5 716 40 178 72 118 54 461 88 684 63 7 64 285 20 226 4 169 91 17 6 504 92 835 80 1648 50 3 89 539 99 346 41 1519 39 343 80 5 50 709 52 378 99 107 16 272 11 260 45 750 98 629 52 117 17 159 35 56 64 444 31 688 90 283 28 94 79 5 9 1325 10 2774 38 1842 45 1242 28 21 2 390 83 749 82 135 80 668 22 156 67 1671 87 250 35 210 36 364 20 428 2 236 34 29 39 572 46 15 92 104 30 292 31 549 27 972 55 446 2 193 31 604 74 1443 86 8 26 736 62 93 28 1358 21 433 18 23 59 480 32 475 78 1543 16 605 13 372 95 333 83 154 30 11 9 659 49 203 83 297 76 714 3 709 63 1233 96 20 81 865 83 342 69 132 87 279 79 33 86 887 13 1446 99 360 28 176 65 1094 99 648 51 1476 19 776 59 64 88 1414 32 228 34 1361 72 57 91 808 77 207 87 1514 39 295 63 195 5 913 3 98 83 38 18 70 7 180 68 319 22 945 70 686 97 28 37 340 46 504 86 583 80 1069 27 437 58 34 67 19 19 41 86 715 72 99 60 1027 66 130 50 859 51 78 55 157 64 1104 41 511 99 515 20 149 41 2121 58 517 5 325 18 1977 47 522 68 334 18 9 39 1265 91 162 37 586 28 801 50 900 48 745 91 509 87 656 78 1073 18 108 87 111 93 19 28 290 27 393 75 352 17 243 73 150 8 442 75 80 21 760 40 51 38 1056 94 790 61 318 93 38 45 71 85 110 59 299 68 582 84 333 9 2111 10 270 14 1347 79 159 77 1526 25 206 31 93 11 205 63 72 70 91 34 5 97 100 50 325 88 1122 49 194 91 1625 86 82 10 506 4 92 54 332 62 747 21 185 84 413 25 1500 68 906 83 887 15 219 40 121 16 234 18 519 5 959 78 274 89 41 61 979 1 368 68 27 98 218 55 2421 29 59 88 17 20 48 56 615 52 143 99 93 63 1796 36 1403 69 1328 41 1000 46 243 4 358 75 693 99 1190 59 822 83 304 6 1517 55 571 19 763 12 255 38 254 24 55 60 106 59 165 79 464 25 513 37 476 28 10 6 1663 0 58 7 68 8 687 81 141 38 1684 33 239 22 1064 85 1140 0 63 92 370 85 139 14 1361 89 4 79 1246 4 243 56 496 22 641 63 89 47 383 17 802 2 100 13 206 14 2282 45 285 26 499 95 129 93 448 49 1313 85 516 82 129 87 524 15 895 20 762 12 46 60 3036 70 655 57 1672 77 428 82 1698 45 1512 6 83 32 10 11 495 50 1147 39 412 26 431 33 568 36 102 73 429 8 542 33 128 10 615 28 612 76 146 47 741 6 1896 26 118 54 272 92 496 35 267 98 1251 63 762 37 1411 6 783 22 611 10 268 72 585 52 656 59 1046 42 751 85 40 42 188 60 451 66 56 87 283 98 279 43 137 42 386 28 1743 93 2952 81 104 20 808 51 906 45 2845 48 1367 57 109 72 371 11 796 49 198 51 689 22 984 61 4395 53 1005 27 2072 71 887 13 319 62 984 13 157 10 328 48 804 64 295 89 841 46 1139 30 29 86 723 0 164 96 3582 6 175 46 151 82 634 74 236 87 266 30 1366 81 743 91 2456 5 110 62 68 8 837 6 610 35 9 66 1420 0 155 90 37 27 459 36 1581 74 944 43 1227 71 1242 13 702 50 402 37 311 89 113 49 431 37 267 7 387 12 28 4 800 65 351 41 3186 39 165 2 248 67 685 89 423 72 610 79 1570 65 48 80 534 60 1250 46 197 37 131 91 432 76 1009 39 140 20 756 58 196 7 203 69 154 59 608 85 24 78 1642 87 93 34 481 13 813 64 718 70 216 59 362 8 1428 88 1263 61 723 16 1791 52 137 88 120 66 1513 67 388 85 238 23 140 55 346 10 195 21 271 23 138 15 1 50 812 97 11 91 165 85 977 14 477 27 270 50 42 45 803 62 263 13 207 86 1305 87 205 53 265 34 612 64 166 34 1409 93 161 75 191 80 147 91 2242 7 36 58 86 79 334 49 515 99 45 82 198 87 112 18 394 30 401 93 594 79 27 66 1379 49 1847 79 1483 24 1038 23 457 10 769 81 714 88 1089 86 482 83 506 80 133 21 43 40 547 11 156 28 87 56 484 45 472 19 345 10 337 85 601 57 193 69 699 51 110 22 1212 36 1302 42 1611 86 26 0 461 45 378 22 1080 86 25 30 321 62 1 1 1824 58 349 78 369 67 41 22 417 61 1214 35 120 84 894 28 224 59 1458 8 882 69 390 48 647 42 501 44 161 0 846 29 313 51 893 79 957 41 403 0 141 90 249 35 55 95 658 14 942 60 744 22 517 91 257 74 740 73 670 32 481 81 64 57 300 10 1386 69 273 79 294 82 327 21 666 24 696 59 747 11 143 85 241 66 1757 94 821 90 525 9 783 0 912 34 898 86 477 31 63 53 399 60 1970 85 1801 40 505 88 232 62 89 18 229 25 337 11 588 2 187 56 952 20 598 29 749 41 42 22 240 31 2463 35 55 1 688 56 1042 70 108 82 1298 94 337 53 616 45 198 95 1180 23 924 18 1406 77 521 21 172 50 456 47 558 74 620 68 270 20 1147 40 1147 39 242 26 148 98 279 22 21 31 116 1 559 26 533 23 1029 67 1 56 766 74 1345 59 1267 38 212 5 561 56 1619 48 119 41 440 93 59 59 514 73 25 40 361 95 317 33 20 43 1097 7 167 15 432 54 758 33 403 55 850 68 1046 84 213 79 80 35 1265 92 125 71 51 28 60 6 817 58 1037 53 37 66 880 39 43 70 160 72 674 20 123 68 331 66 752 10 21 16 1289 71 58 60 149 64 317 72 311 97 1034 12 821 43 608 10 732 75 407 79 325 30 169 5 12 53 120 47 593 92 845 28 426 62 260 60 486 6 146 37 362 44 1031 43 431 87 397 6 823 46 1991 75 322 90 19 22 94 21 536 50 569 77 582 61 39 76 1266 75 647 36 14 25 441 19 304 66 726 49 720 88 196 74 453 31 235 49 626 88 401 98 813 37 730 51 84 0 225 5 609 70 119 93 651 71 1499 87 1529 54 1631 64 242 56 175 94 492 69 567 87 194 52 471 47 127 0 291 14 1324 92 816 91 28 56 1895 49 306 12 474 34 389 24 3772 9 121 47 2553 83 728 11 833 14 93 73 178 2 464 56 1328 19 227 63 134 57 414 31 51 22 2003 82 1168 58 279 51 894 58 991 91 152 43 1113 1 789 60 275 28 144 43 587 75 112 46 477 23 1298 90 47 6 831 90 150 52 137 26 157 62 185 52 1299 65 516 83 1338 84 559 70 2151 17 231 68 2829 82 919 65 4 23 592 96 710 59 2265 96 70 92 1110 42 1499 74 926 81 781 48 445 45 1151 94 77 3 238 38 214 26 863 32 1691 57 338 69 9 57 1426 70 3139 39 260 95 224 91 66 -1 -1
13 891 57 132 8 697 71 767 0 281 89 100 40 1093 82 460 26 999 96 105 27 262 71 500 4 1063 33 379 71 825 73 606 23 318 39 257 5 362 57 481 73 214 60 560 93 13 51 54 94 44 8 323 62 260 17 68 41 1470 50 135 39 1586 3 465 29 428 39 626 1 552 38 2213 36 1125 21 331 49 601 82 252 47 717 27 237 19 7 81 868 56 297 17 351 61 124 87 173 14 797 45 666 7 882 38 616 25 213 93 63 44 392 54 805 96 454 67 2059 77 746 3 102 2 437 43 97 68 788 50 55 66 1198 95 590 33 6 77 527 1 13 72 96 80 242 94 287 78 884 58 122 93 568 64 190 41 724 44 483 83 301 79 892 83 80 94 26 34 776 68 603 82 1043 68 116 57 271 13 50 24 17 63 283 54 136 55 427 50 53 18 6 28 444 4 1898 8 443 10 329 56 72 2 361 83 2402 99 1639 61 733 30 300 91 484 50 9 34 270 59 277 83 115 93 1199 49 69 12 525 38 1449 98 58 45 206 64 165 22 439 61 538 43 1149 77 226 9 520 63 685 85 320 21 365 55 952 66 176 35 1114 95 75 1 1047 28 87 74 161 10 1221 76 757 16 389 6 8 45 710 49 516 79 959 37 210 50 616 49 838 88 418 6 559 36 862 38 63 56 446 98 1685 81 788 89 349 99 326 74 860 35 475 51 749 54 810 64 625 93 218 71 437 64 659 67 498 6 843 41 3546 62 1347 55 1173 6 75 0 942 82 565 65 170 27 224 96 756 9 692 2 437 88 1294 26 341 9 70 77 651 32 206 89 19 42 784 56 1056 92 189 15 247 44 624 58 276 38 594 59 120 97 466 2 78 59 585 51 109 85 2318 79 1068 8 395 95 1697 8 133 63 56 62 1050 66 1970 41 99 52 1093 92 26 8 428 62 355 85 1302 45 548 21 867 32 1974 27 290 43 229 17 656 98 87 92 160 43 97 61 216 70 435 79 1624 32 227 63 527 11 88 91 809 96 1752 31 812 17 740 44 1331 60 197 54 1676 3 1080 2 535 91 1437 52 2187 31 15 1 505 66 1412 53 1498 43 13 35 81 84 339 62 710 79 799 22 2532 87 2100 69 416 87 479 48 116 79 2367 38 41 41 532 45 3 65 542 22 8 15 1303 45 87 62 362 81 523 9 957 13 152 79 390 75 147 20 2681 4 241 97 432 36 230 6 335 93 225 32 59 64 405 68 3146 7 99 1 240 65 690 16 41 61 243 81 656 64 176 43 362 28 624 0 20 90 536 54 1185 61 557 12 988 87 671 66 873 91 837 92 1035 55 653 54 829 47 115 68 79 48 183 79 169 20 494 68 321 93 376 46 155 70 534 91 296 11 144 27 140 92 413 43 49 74 193 60 113 74 708 94 183 69 171 8 538 6 325 16 250 39 84 83 116 28 536 73 1205 99 622 8 951 62 22 21 335 4 248 95 920 32 891 36 776 80 240 13 144 94 827 88 766 51 279 78 1232 73 155 10 525 19 408 41 65 4 216 67 346 63 596 89 1065 10 781 77 810 40 1003 66 695 29 1042 75 104 19 459 62 190 97 611 36 265 13 245 70 2113 8 849 26 803 57 851 73 411 99 55 60 371 7 167 22 587 35 11 32 1607 97 1217 25 26 12 455 50 269 37 60 29 2 11 85 32 1089 60 935 9 590 13 42 58 1654 30 612 87 192 60 177 0 53 31 1380 11 116 10 394 27 683 16 1031 21 451 83 634 82 2172 83 19 54 401 97 516 85 31 1 281 39 55 96 769 50 576 61 801 1 412 67 76 56 1 92 791 32 1098 44 2066 41 322 11 604 77 117 92 93 50 179 51 25 65 1824 73 1507 9 1085 17 1 80 990 8 51 58 551 25 29 86 537 10 500 0 369 21 1087 12 445 84 979 49 145 23 50 9 2042 29 416 91 114 48 1313 12 136 26 14 78 869 24 695 84 96 96 363 22 670 33 434 68 7 46 1569 62 285 85 68 67 61 63 120 90 113 28 469 77 236 20 161 98 57 42 1900 88 1093 71 397 87 67 1 451 81 555 83 34 34 48 8 283 14 510 71 860 4 25 0 289 89 191 57 895 28 15 12 198 5 853 96 1177 61 827 48 928 57 202 55 300 40 53 41 766 81 978 10 122 6 157 18 182 53 613 86 272 15 253 4 13 39 168 50 359 29 1174 7 372 98 709 96 323 65 280 2 2032 76 347 84 586 92 566 44 263 1 1034 63 204 37 97 14 39 70 1031 39 452 11 1114 88 308 83 109 17 874 37 1041 69 206 3 3759 78 120 26 398 8 714 93 1503 19 18 18 789 2 79 24 743 23 180 54 77 52 103 37 185 46 1432 94 1288 85 383 91 584 51 288 1 844 98 639 0 670 3 599 77 1000 78 1532 21 1544 28 289 44 1293 78 45 98 63 38 353 31 1407 17 124 55 610 99 1094 43 594 87 258 5 257 74 113 48 1051 18 70 74 217 71 402 24 910 45 186 6 734 42 378 92 485 57 1857 35 1 56 843 18 155 97 10 59 110 50 420 70 98 33 1139 88 693 67 967 16 858 55 13 67 854 63 1420 76 578 78 306 29 583 95 69 0 151 68 562 19 785 16 54 56 1513 72 863 94 866 69 68 67 676 9 1486 61 566 56 1052 21 660 34 628 74 607 97 99 41 912 38 325 33 356 3 18 81 108 11 7 81 3442 5 168 93 314 48 353 99 909 69 248 94 125 24 138 72 337 94 310 76 476 51 345 35 1404 7 148 62 33 89 483 36 324 81 355 33 344 37 110 1 1207 13 507 38 790 21 536 67 633 57 1477 15 1835 65 112 19 857 1 539 54 387 69 362 20 845 75 21 50 27 37 326 91 451 24 169 18 360 3 882 16 646 32 278 22 812 83 51 85 1276 38 574 68 755 58 158 8 845 48 57 64 71 57 136 41 626 8 604 3 150 15 588 59 1160 45 444 37 336 41 368 55 1888 56 801 86 31 51 156 49 320 20 653 61 1 24 986 66 139 16 159 28 1845 13 81 48 433 95 899 87 1491 27 624 10 155 37 1417 78 734 69 40 27 93 9 104 12 150 42 838 48 694 17 595 70 700 29 277 10 435 12 1012 59 520 35 44 93 800 3 759 8 439 44 1162 25 824 93 421 21 268 19 860 55 1141 14 530 70 361 74 388 83 1213 3 114 98 871 81 133 93 130 60 454 36 76 30 450 28 493 17 117 85 325 83 628 22 42 36 1167 53 90 26 596 64 237 51 754 75 196 26 675 74 512 6 510 41 467 65 1436 36 729 75 897 58 61 0 292 11 371 98 21 9 756 45 839 61 658 39 183 37 31 28 230 11 690 47 692 68 234 3 267 50 2605 43 279 17 322 47 233 67 302 33 37 12 681 16 210 68 56 25 470 43 62 86 191 6 863 72 2029 40 2111 41 217 11 1707 99 496 25 759 63 34 24 87 55 238 81 117 90 1186 5 901 61 481 66 432 83 900 7 15 43 836 45 459 37 235 29 250 28 226 66 43 31 170 46 1009 63 767 51 312 6 148 41 67 49 567 48 792 65 143 42 480 27 272 22 524 54 9 64 1462 22 853 8 90 66 102 33 607 65 585 97 1424 5 852 83 79 85 493 28 150 97 369 33 120 27 202 20 155 72 1011 6 474 3 256 58 753 80 1644 24 1945 9 194 95 134 17 922 83 20 96 232 32 919 6 322 56 19 64 316 88 694 10 707 88 629 68 2004 38 156 18 456 28 933 21 30 80 50 14 2067 19 1553 74 463 51 33 40 346 87 1723 75 1647 8 648 70 923 23 716 87 12 53 1055 51 1252 26 508 62 64 93 284 18 491 87 737 5 351 16 1368 30 109 35 985 45 318 30 1167 1 50 85 565 23 974 66 1946 70 3 58 1330 85 182 50 1962 81 614 92 1044 44 208 0 1393 22 3024 37 300 9 686 28 398 44 746 59 1305 51 788 8 206 38 371 74 350 15 79 9 590 75 19 84 364 64 7 44 506 84 34 14 1072 7 1146 55 66 9 41 2 16 48 1098 84 92 72 136 35 1027 27 175 51 163 91 357 60 340 9 523 6 495 8 255 86 15 19 2099 93 319 14 902 15 1962 11 3318 60 293 31 1386 65 415 76 1215 3 530 96 175 50 891 33 867 49 106 74 890 36 967 49 774 60 899 31 104 7 204 26 209 17 752 96 574 40 1394 8 1126 16 797 63 240 64 358 61 1285 30 327 80 429 56 1927 89 59 86 36 98 158 8 762 99 426 8 87 44 1997 80 136 31 6 2 543 27 1562 62 1025 87 1681 29 1940 46 113 12 290 14 616 45 4 44 46 18 4 44 789 32 165 89 248 33 238 38 23 45 142 78 26 6 218 31 232 20 3043 30 1392 31 604 69 660 7 868 14 649 34 928 84 278 62 134 64 310 59 17 26 1765 13 1086 5 550 86 445 78 1039 76 257 3 951 70 26 0 513 22 103 31 429 84 567 70 257 1 554 90 1919 78 131 11 482 20 586 28 125 93 241 50 222 21 276 17 65 86 124 69 653 58 72 57 485 77 180 66 62 1 56 25 255 57 628 65 27 38 898 56 1112 63 99 86 417 16 2524 39 264 8 1290 -1 -1
14 543 86 58 79 26 2 51 73 1026 0 679 83 339 5 723 92 144 41 2973 7 117 75 368 73 152 56 1368 40 227 33 1231 36 279 83 232 11 754 99 366 42 1220 95 352 68 115 2 188 86 1113 4 1415 92 138 83 167 20 338 95 23 39 176 2 845 23 391 78 830 96 455 17 1007 33 309 4 54 96 386 29 190 16 1220 63 67 96 348 12 183 52 201 58 1320 65 136 93 130 12 1199 43 634 46 801 88 206 86 679 74 93 22 352 24 2187 1 767 61 881 1 120 42 322 74 758 99 491 2 88 87 1503 64 122 88 112 56 1 28 1695 17 546 22 1036 88 153 9 348 55 1206 14 403 98 2061 59 317 93 6 47 653 85 57 36 858 1 5 30 52 45 2535 85 82 6 230 8 229 23 234 25 1493 24 50 97 89 85 18 2 392 80 35 3 16 41 815 42 246 77 645 23 471 67 149 92 924 36 1907 15 962 34 729 90 120 39 170 18 376 54 1447 38 587 73 1196 54 906 80 664 38 849 13 41 9 1398 91 100 71 145 65 936 47 164 15 158 96 370 82 214 70 203 47 1304 48 1292 92 448 27 398 86 337 21 2479 42 482 81 127 52 275 67 352 52 268 70 1752 32 324 98 561 14 395 18 252 15 864 63 380 67 119 13 1791 75 537 9 1233 36 491 53 1351 76 623 17 1217 37 540 24 517 49 918 86 2311 43 352 37 438 78 309 82 627 7 425 39 3078 41 3289 8 528 63 14 66 363 67 274 11 572 17 722 56 813 53 593 57 416 94 28 10 423 8 57 67 421 19 306 78 359 85 755 18 705 24 741 95 536 69 647 92 424 12 1387 37 602 62 626 20 826 40 216 48 226 65 434 69 41 56 775 39 75 44 432 22 524 89 202 51 227 94 509 96 3 65 112 15 135 19 403 83 97 3 857 37 389 82 76 24 23 36 534 63 138 7 799 4 670 17 580 99 1579 21 74 87 75 96 31 6 43 53 368 11 763 49 658 89 285 59 202 11 586 44 572 92 154 14 438 48 526 58 75 44 2453 20 686 39 1573 59 914 44 945 75 413 8 302 68 38 19 722 98 431 35 299 58 1892 93 687 71 326 38 562 65 1060 2 356 17 58 65 695 32 833 22 981 37 1906 78 3437 51 161 69 172 76 12 45 126 56 136 68 858 44 699 99 894 41 101 47 546 82 56 89 86 62 673 39 297 65 1598 96 1565 46 282 80 2836 20 694 27 65 16 690 51 1702 46 172 55 79 37 74 39 19 78 1145 18 271 71 209 31 226 74 1221 64 303 53 38 24 248 69 1127 8 688 33 148 8 113 67 288 96 37 51 746 82 609 89 324 49 595 81 359 44 83 17 543 65 887 53 1384 72 250 84 2166 9 128 27 561 36 773 22 360 34 292 45 851 42 52 46 976 15 446 96 94 99 1398 49 293 41 1197 64 28 49 78 98 324 93 1796 65 1576 91 2005 70 199 3 837 76 350 53 59 23 930 90 114 72 502 16 651 19 996 55 450 59 249 91 592 27 78 67 1853 55 671 49 81 52 505 85 420 37 37 20 281 36 124 94 324 43 1197 62 886 75 1011 0 498 25 163 73 367 55 1255 88 225 0 89 94 468 42 854 62 1083 9 222 42 392 14 925 34 276 94 754 19 104 22 207 54 2384 32 495 39 1028 80 642 56 199 99 464 48 542 78 1354 55 148 66 490 60 102 67 655 72 1042 96 240 58 44 19 207 67 682 12 75 74 1970 97 354 76 217 46 704 63 123 23 633 46 743 3 294 76 338 25 430 69 1524 73 554 58 136 84 55 27 225 76 94 91 54 29 51 81 421 42 347 23 1094 57 675 78 649 32 1032 59 1174 19 547 2 1410 29 1756 92 38 97 510 94 912 87 1643 80 235 67 246 91 308 56 1027 6 904 30 788 75 1359 66 1894 89 333 38 1317 73 152 63 327 72 646 3 721 15 918 21 305 51 472 56 89 84 436 24 771 91 184 98 708 61 292 94 26 88 2128 23 1137 76 388 85 635 67 495 20 564 95 151 72 117 70 489 82 557 69 294 4 917 22 121 58 393 30 366 37 74 42 261 21 139 54 904 19 194 7 490 70 81 31 40 24 3261 85 235 39 451 2 330 6 1324 67 1958 88 269 38 1245 86 246 26 240 34 32 10 771 33 211 40 143 12 133 38 97 56 56 33 244 23 503 6 96 63 90 4 1476 67 556 92 838 78 325 55 20 47 892 83 384 35 1116 86 114 33 129 47 2333 90 413 19 127 18 1124 48 1593 88 620 98 226 40 125 91 4522 52 88 4 3353 18 1727 23 747 56 536 85 113 14 92 68 2220 23 651 63 161 47 127 80 60 9 577 24 67 20 46 69 68 0 891 50 1026 90 232 88 99 2 120 29 8 4 62 73 25 24 909 71 342 11 724 72 736 44 471 85 367 62 515 5 789 65 417 64 284 75 320 98 786 40 366 56 257 41 441 48 558 56 806 5 747 40 64 19 491 45 664 80 464 92 2527 87 656 77 65 0 128 25 1127 90 432 30 674 63 830 68 40 6 80 21 433 43 3026 11 3 8 307 52 692 43 903 42 947 73 35 94 418 30 729 70 130 13 194 37 421 50 219 55 869 93 366 88 1363 33 149 21 287 46 1212 47 259 33 276 15 29 16 558 96 110 63 1504 81 109 75 33 37 38 58 126 53 1592 75 245 30 185 84 143 26 787 24 340 64 73 32 260 2 136 52 76 88 592 45 31 12 306 2 518 20 736 53 486 72 520 53 346 51 39 99 88 36 1191 31 1597 23 647 34 17 2 88 54 149 16 777 72 437 32 474 65 64 53 1250 17 340 45 1456 62 476 56 64 17 295 57 1270 26 331 96 40 34 361 10 541 46 144 88 594 4 1812 47 789 89 443 65 583 95 614 10 647 35 268 54 21 82 595 59 62 3 407 92 1220 66 159 0 135 38 72 24 401 21 150 19 677 91 598 51 712 77 809 24 10 0 14 20 498 72 504 3 116 28 442 22 114 49 221 70 176 35 15 51 3034 72 1080 24 661 42 674 11 1502 47 273 37 424 76 141 63 1872 66 4032 19 1959 38 1358 43 620 8 507 15 438 87 449 4 1052 35 111 57 210 64 673 41 1177 9 300 60 288 6 171 98 122 47 2425 37 757 78 180 36 395 38 91 41 200 62 53 85 448 28 559 32 134 92 150 98 30 67 370 99 382 78 2018 19 724 12 139 54 469 21 8 48 122 23 1434 58 4 5 93 94 473 81 291 33 452 23 49 76 1619 49 104 19 152 37 1677 26 321 70 274 22 1909 59 27 48 311 64 2354 62 1664 53 630 94 390 7 162 14 278 77 191 32 381 70 859 86 467 26 335 38 625 96 566 5 285 7 699 44 355 31 137 21 40 36 870 65 1167 7 1257 16 513 8 12 29 49 30 1468 91 1135 4 244 18 149 43 573 39 1088 67 18 27 187 95 503 97 1126 40 254 93 596 42 599 93 931 46 332 69 657 62 64 28 149 36 792 43 222 87 174 55 165 74 194 76 1135 43 380 89 1800 63 353 22 446 41 565 2 507 15 334 59 239 34 365 22 297 4 83 88 552 35 898 94 340 83 1166 61 997 93 459 59 1132 89 730 0 208 18 258 7 258 86 150 48 369 53 165 39 135 25 206 51 850 45 213 25 644 58 245 24 24 77 502 34 46 58 988 94 350 2 316 67 388 27 499 13 503 15 649 42 8 92 274 15 499 62 273 22 737 49 170 21 1393 20 554 27 502 66 632 94 2732 14 1 5 404 64 293 82 1811 31 1216 67 41 61 1401 84 323 87 33 92 1185 29 1630 97 677 13 588 73 528 93 63 76 459 0 79 72 347 94 500 79 983 29 777 22 962 94 1095 48 1377 23 663 21 2532 69 428 61 109 11 1746 52 1146 27 205 55 213 89 911 47 171 24 459 65 26 71 593 39 2054 9 1005 80 789 74 121 2 615 30 800 43 556 53 714 14 572 1 1494 29 4 55 665 75 431 3 1800 43 424 93 18 76 81 12 24 56 267 55 190 89 108 60 717 99 446 38 1090 6 1188 84 599 35 216 50 95 88 825 0 11 57 219 53 1285 33 405 44 66 78 1766 27 503 48 47 46 2440 20 47 89 225 44 250 87 857 96 366 61 1947 59 833 98 763 12 19 52 7 80 2344 68 409 12 1041 4 396 99 267 98 351 53 59 57 247 44 3 18 1090 39 944 89 354 54 390 14 268 35 66 66 381 80 472 98 118 9 226 24 1390 54 268 19 527 33 185 59 1438 56 390 84 743 33 440 2 142 71 222 36 336 13 806 63 252 40 1856 43 68 62 2178 96 1281 28 111 1 4 86 184 33 786 8 521 39 14 75 277 40 519 85 342 99 137 71 524 16 202 17 5 44 713 83 239 88 334 89 205 77 11 81 101 14 109 16 1488 27 476 26 240 53 178 83 204 29 642 51 1572 22 573 75 269 44 683 2 730 40 372 63 1 -1 -1
15 1252 44 155 74 283 68 303 12 330 73 65 77 959 58 155 88 341 46 38 60 239 95 2287 85 869 70 445 33 630 13 317 93 1627 3 772 69 104 17 954 76 8 91 1018 4 611 21 408 44 1401 49 660 13 273 25 925 67 664 5 170 71 344 31 572 15 27 17 433 19 381 8 2131 64 441 53 494 15 1232 26 140 17 1170 0 874 78 41 0 116 98 204 36 834 31 296 69 324 54 114 33 178 99 1292 77 1035 11 18 79 48 15 158 51 235 89 833 53 411 69 110 17 1165 30 2978 17 372 42 259 2 3 72 1016 69 888 19 32 6 356 39 129 73 137 1 184 99 248 22 368 68 155 41 109 32 1391 28 309 50 507 12 173 50 460 97 608 98 127 9 733 84 4 54 477 15 789 42 732 76 263 69 37 86 510 32 344 19 747 31 252 92 1662 17 460 23 22 66 614 48 399 47 548 7 57 71 2447 30 1122 16 395 40 1824 57 625 39 1399 40 601 52 117 0 136 44 2065 88 350 23 31 42 905 41 589 0 331 75 939 93 126 82 211 15 232 93 588 38 501 24 1045 83 1734 8 2193 14 39 40 888 12 35 19 350 48 1405 16 184 71 131 75 1073 42 963 44 743 12 9 30 1410 0 156 14 84 50 1845 85 132 47 40 96 128 13 33 82 83 80 185 68 79 73 1077 14 211 3 190 39 864 36 664 18 1075 74 1084 40 1305 92 205 73 351 45 783 30 119 19 571 56 508 92 1392 50 146 24 2375 70 30 0 251 46 126 25 191 55 559 66 25 83 947 43 42 19 47 12 1133 39 1360 81 722 29 287 74 404 99 777 89 440 36 218 48 170 41 9 72 343 89 116 57 259 46 2897 15 716 30 189 10 693 91 2286 88 338 92 124 22 2072 3 105 55 187 74 538 96 146 49 276 98 1537 6 182 82 1656 12 274 11 462 85 185 58 978 37 346 19 694 59 213 30 200 87 383 1 617 45 1216 51 161 56 133 88 192 28 126 39 361 6 760 88 320 40 476 1 535 66 3140 88 221 33 254 4 464 72 2212 24 696 34 126 23 1369 37 2030 16 499 95 418 14 113 30 136 66 199 39 709 72 805 33 930 99 1373 75 445 49 485 2 256 35 1633 90 40 36 569 5 776 17 1078 36 856 83 440 76 1313 22 746 2 354 63 588 51 306 42 540 22 81 3 388 60 1040 85 6 93 1452 65 83 38 693 56 185 1 439 87 663 96 88 56 699 60 458 47 601 30 179 76 739 44 1059 14 493 75 615 71 107 92 141 54 1052 90 350 14 361 97 70 89 151 38 195 96 1088 1 85 95 60 48 856 13 1760 81 394 55 742 86 1128 56 168 91 2360 19 355 8 593 37 1079 9 1404 52 251 98 13 25 145 24 386 63 420 28 816 58 378 33 79 43 109 90 10 9 128 50 392 45 1283 60 1251 59 1261 34 581 7 1007 54 345 39 4 57 442 35 993 59 130 15 1149 37 1265 52 100 47 116 58 448 12 426 85 180 38 154 4 1492 84 1286 77 167 83 39 27 579 6 249 39 1836 11 466 58 707 88 121 25 564 82 1092 19 499 5 561 8 55 19 281 45 2332 25 434 73 215 19 820 94 141 36 238 47 281 12 433 35 85 1 1361 36 619 32 57 0 138 72 1169 16 389 46 632 45 218 58 422 84 286 93 55 69 209 94 818 20 12 6 1177 24 1626 34 26 29 1923 87 218 2 77 1 852 2 8 81 571 70 58 54 228 24 415 42 780 29 9 75 228 27 358 88 799 46 310 45 341 37 1730 82 134 31 937 47 941 20 944 86 130 57 103 41 98 79 313 30 1586 81 987 2 2110 5 845 35 787 87 358 0 357 11 449 81 332 25 7 51 1008 52 360 63 87 7 16 99 162 56 88 50 37 80 1140 50 1117 80 35 2 210 77 301 40 336 59 743 94 103 97 922 15 1158 11 514 13 269 11 42 63 55 6 1987 30 664 72 226 87 468 62 216 70 170 11 176 42 736 28 132 88 1504 31 168 35 353 40 27 36 140 88 233 14 544 18 191 72 635 94 732 59 1790 65 79 47 239 88 138 43 311 14 218 32 561 12 1224 53 1087 78 319 79 203 44 1332 16 704 34 1007 90 32 62 431 89 1092 5 542 93 523 47 179 11 116 36 382 64 832 66 938 87 410 94 747 39 416 73 874 65 720 43 200 32 839 31 1016 16 73 68 146 71 275 20 617 26 168 51 344 77 1064 40 906 1 118 20 829 16 223 42 385 76 459 58 1047 3 831 92 78 78 244 86 197 78 203 88 518 41 1198 46 425 76 1381 79 781 40 433 18 1137 11 35 94 1750 7 866 26 651 40 497 36 827 68 995 21 546 52 319 17 85 88 371 21 321 71 496 34 1466 52 478 0 512 51 669 68 825 33 269 67 1182 96 575 80 563 72 38 6 1852 25 2004 75 434 23 563 51 39 75 228 12 90 64 320 16 288 36 386 87 1016 81 318 89 30 53 2522 90 113 98 36 81 359 97 68 53 732 93 682 56 44 89 783 7 513 19 421 10 93 23 3180 47 422 57 1724 55 511 11 420 66 2162 37 1228 23 655 27 143 14 1018 33 724 77 1079 71 919 15 811 56 731 84 207 21 2013 86 227 70 338 30 3 44 75 34 410 90 725 10 127 88 216 46 2109 79 546 48 1241 61 322 57 97 67 1415 27 444 94 218 29 215 41 103 26 886 30 464 78 275 25 1246 2 428 85 553 81 999 48 1625 9 1226 21 20 22 1183 61 99 35 390 9 483 69 499 47 2523 0 953 56 354 59 853 47 80 98 270 46 92 77 817 28 16 91 1584 11 1 21 1309 49 1392 0 1122 4 2686 59 1206 76 701 32 16 40 272 91 547 72 1200 24 1346 15 815 96 428 52 117 37 603 51 408 8 255 59 45 58 59 61 369 4 416 8 349 97 256 24 151 87 56 18 598 56 787 11 1044 83 91 4 707 17 534 22 113 46 378 81 79 31 145 91 239 25 1066 24 183 33 304 77 98 44 536 36 82 32 166 58 369 54 58 76 227 96 450 70 1449 46 1989 62 591 34 49 70 28 63 718 80 1488 8 40 56 971 73 217 45 2463 41 85 99 496 76 657 98 44 44 278 42 87 98 417 75 447 96 73 10 723 52 268 18 1189 99 17 40 554 25 912 14 884 25 1561 92 224 75 890 15 370 25 211 9 701 80 50 8 72 80 220 27 754 77 186 86 1266 66 29 61 1117 98 2403 32 229 78 315 23 244 44 102 89 534 26 1218 83 551 7 4150 75 1163 8 315 65 2558 45 607 59 137 10 22 17 385 3 296 7 75 22 728 77 810 9 606 86 761 30 694 16 10 78 511 90 496 76 483 5 113 14 108 3 432 9 215 59 138 48 426 29 608 7 118 81 978 16 1342 18 36 82 1958 90 161 81 654 88 1074 15 276 18 532 65 136 88 712 92 86 77 458 1 932 27 744 46 371 92 1379 96 324 26 1469 50 552 61 806 90 1461 59 517 88 305 48 40 58 1194 52 256 73 210 71 2032 58 340 57 191 90 325 78 423 52 516 61 294 44 60 88 46 69 822 13 1047 0 161 99 25 7 63 75 216 14 493 55 677 42 385 53 28 29 86 98 1196 35 684 62 738 46 67 59 695 49 573 45 1842 37 176 52 1151 89 504 23 203 80 371 6 461 65 277 34 1234 64 163 77 361 87 403 6 60 0 251 31 795 48 216 75 512 17 1453 54 279 43 602 18 912 12 191 64 185 92 298 67 457 33 172 12 939 68 29 50 165 11 1062 93 1387 35 4 49 2308 53 346 98 100 39 422 4 1179 15 29 2 1175 30 124 69 165 96 793 3 22 47 366 61 123 38 652 11 1266 37 224 64 88 93 785 78 43 67 580 98 776 66 842 0 120 99 570 80 811 24 384 85 734 57 147 69 203 44 981 16 1926 58 131 10 314 67 228 6 3949 37 485 78 277 30 98 95 180 69 211 56 73 43 891 80 1162 68 23 99 2638 50 85 75 1184 74 504 35 171 29 1672 49 1251 14 831 78 568 46 831 96 574 82 341 85 469 18 696 87 925 30 220 71 108 72 1396 58 41 16 583 8 415 55 469 72 99 94 140 1 402 3 2414 49 847 85 189 74 267 34 235 30 1447 38 318 11 1060 93 1493 3 337 8 3134 73 276 68 354 91 449 69 262 57 1110 59 429 44 72 53 39 44 2 18 607 78 148 73 265 58 832 72 39 25 40 90 289 96 153 92 1799 21 2625 14 558 42 1026 14 296 88 356 94 38 90 137 31 137 60 1130 27 287 14 855 75 361 65 1028 39 295 36 566 92 667 50 492 19 210 48 873 47 3330 56 112 30 8 85 754 43 425 25 78 27 1270 36 628 47 336 84 671 76 248 38 678 42 2043 60 59 66 181 29 97 52 1405 67 680 65 729 84 1061 83 753 43 22 17 265 1 49 0 864 -1 -1
16 53 27 122 76 2099 28 321 64 562 68 777 47 500 38 545 68 363 21 4 99 1302 38 1008 86 558 46 745 74 782 38 243 31 467 33 1064 15 753 73 265 80 2273 3 120 46 526 76 547 29 469 87 175 61 178 55 339 34 262 73 40 64 632 49 191 81 329 37 834 50 24 46 903 98 1131 79 449 94 498 16 13 54 1726 68 35 90 181 67 373 5 74 12 13 82 233 28 1045 5 717 31 491 7 1583 74 226 17 187 35 486 71 1910 30 379 77 1195 35 46 21 79 89 1095 34 243 68 105 74 157 85 834 71 1405 52 983 89 1154 88 271 46 752 88 442 22 249 88 792 78 343 53 182 1 38 10 341 37 64 84 431 57 39 55 760 99 544 57 443 20 70 44 330 10 142 35 640 0 88 21 824 22 12 19 1562 16 476 85 55 21 1947 79 1233 5 575 56 1303 42 456 51 793 86 163 55 496 29 1690 61 800 31 345 2 513 8 1363 71 192 9 324 94 268 34 700 94 95 86 1006 70 453 68 20 27 9 97 491 21 77 37 1007 38 192 28 909 24 158 87 75 68 765 57 263 47 50 99 157 80 1269 62 131 50 429 47 130 54 112 56 1314 70 1473 43 29 46 57 95 219 69 526 38 4118 9 337 8 128 98 104 58 205 62 1815 17 192 44 26 92 350 0 149 12 1059 21 919 51 120 82 73 91 226 12 108 6 1022 83 185 67 109 37 1228 52 1515 5 610 39 343 53 381 37 257 87 568 27 111 32 916 73 1982 68 359 75 412 2 262 14 243 84 327 74 1754 28 521 44 1459 6 264 60 126 89 105 97 152 59 704 83 447 88 3250 90 140 19 1426 12 1020 40 640 38 844 71 465 18 147 23 567 54 500 3 194 16 76 63 237 58 985 6 153 81 169 62 72 16 3221 35 2078 16 570 82 126 47 375 37 1115 34 367 73 61 83 459 34 144 79 1045 45 2587 88 1114 16 98 12 473 70 93 69 17 58 234 15 379 19 2 9 2262 62 528 55 662 69 1197 64 58 23 1421 69 951 22 1667 52 146 8 163 5 177 42 657 80 422 57 161 19 1068 36 389 38 403 16 1212 37 247 77 2051 56 115 86 13 87 133 16 798 1 820 38 81 88 304 8 590 2 992 57 303 33 20 0 435 34 458 65 851 32 243 76 362 16 405 95 357 9 383 13 586 26 823 69 683 77 2020 43 170 41 26 81 3178 53 6 67 31 84 8 79 1411 32 138 5 1885 52 389 11 202 23 771 41 936 47 533 29 284 73 264 15 3350 21 579 35 2411 7 203 5 187 65 1312 56 112 33 799 9 1565 41 851 9 119 80 709 89 1409 57 122 54 150 0 64 88 103 30 31 80 236 22 342 89 516 65 242 88 723 0 1162 1 470 64 134 11 60 27 66 75 56 66 1397 95 676 49 1637 53 146 63 805 39 702 90 817 82 91 14 137 68 455 28 205 10 920 28 1526 18 867 52 610 9 878 67 120 75 96 12 526 25 39 10 267 33 645 25 115 0 553 91 106 22 55 40 322 46 204 75 201 21 173 67 595 14 746 56 279 84 73 91 394 88 1840 73 681 67 1047 64 327 39 135 22 232 50 446 85 101 63 1165 38 285 57 280 43 932 17 10 94 85 3 39 98 309 43 142 3 440 85 944 95 1084 61 521 34 1423 94 118 21 2670 44 558 5 397 25 1237 72 301 76 990 5 479 55 118 92 276 87 1458 15 1288 98 32 3 439 92 647 74 296 28 238 96 2406 27 143 2 111 5 508 70 251 65 1556 82 21 56 128 95 99 39 66 60 432 3 34 35 492 41 1236 59 1621 51 221 0 315 62 8 15 1061 31 1927 21 102 80 29 86 662 68 1374 45 874 85 1479 99 196 21 796 36 921 6 572 87 2881 17 28 31 69 85 1284 95 147 12 27 88 521 57 586 9 176 3 256 28 981 78 135 13 750 53 205 68 687 92 19 16 252 15 291 73 104 2 80 34 1272 15 144 66 396 27 1385 36 790 6 2180 80 2032 81 1121 77 1096 36 235 45 572 8 1674 80 83 43 228 45 689 29 1843 49 568 12 545 21 127 84 669 94 163 30 955 24 255 95 903 23 1165 92 577 58 706 18 157 34 487 60 724 83 709 93 89 66 31 33 614 11 48 85 771 92 484 16 336 72 722 65 1119 31 69 87 346 52 1735 39 623 47 209 44 621 94 828 60 452 45 426 48 702 40 348 20 68 75 647 22 63 6 588 29 918 33 177 92 187 39 196 69 1593 14 442 35 235 3 829 82 1085 44 1988 76 9 67 573 82 597 77 194 22 683 38 676 3 109 84 550 38 856 40 1 41 492 28 27 77 14 66 235 44 201 80 1205 15 2812 85 645 80 65 51 157 98 2196 92 454 83 32 53 1634 88 847 13 168 21 196 65 630 11 6 13 55 85 185 78 27 25 544 27 1031 5 366 58 115 0 118 87 688 31 58 12 94 39 440 65 596 40 372 27 162 20 1239 16 729 51 115 13 140 12 382 9 3 39 1444 74 363 13 137 67 880 94 1117 76 120 42 602 92 2152 41 372 20 605 66 921 6 613 74 5 82 1178 12 494 48 225 84 462 1 44 13 410 62 397 13 97 59 42 69 1047 16 284 77 852 63 549 55 369 51 1112 14 243 11 336 8 17 12 285 55 84 62 123 73 232 83 428 94 826 68 104 49 493 98 199 82 382 6 637 45 213 15 515 23 131 54 98 39 804 77 1305 88 802 23 343 57 1478 14 237 64 477 9 528 60 72 73 449 38 4 11 453 96 896 7 228 52 659 71 876 5 132 16 1130 25 584 37 788 3 1553 32 779 75 350 29 65 51 292 24 227 56 358 50 983 78 98 24 753 33 835 49 267 30 223 23 334 14 283 51 148 55 2413 72 175 50 120 26 319 29 1191 95 250 49 198 25 1397 85 1059 88 3546 59 366 83 862 5 953 29 853 55 870 69 415 49 1374 69 150 88 1111 72 171 42 503 59 72 25 1892 97 187 46 948 83 2085 3 28 95 367 1 493 49 1041 7 203 43 690 12 234 25 1213 94 1280 74 175 90 1164 55 135 77 77 39 324 35 912 15 538 66 208 42 60 32 942 70 1610 53 504 38 773 80 74 75 602 11 226 75 646 4 103 83 114 22 989 12 369 74 74 95 144 79 1836 22 257 49 374 31 141 15 883 93 78 88 2278 36 993 88 512 29 290 89 986 32 1586 65 184 18 248 89 678 35 1723 98 180 49 1438 46 282 17 294 69 603 43 210 57 557 8 838 36 437 42 90 44 209 91 53 5 159 79 57 85 404 6 279 28 72 35 562 73 360 10 1181 55 575 30 291 47 244 43 262 49 1514 2 161 94 499 77 66 91 2822 61 42 88 820 62 40 14 2208 41 116 75 590 16 69 54 43 57 2245 32 864 42 908 61 119 0 333 90 127 87 805 41 267 69 671 75 174 90 1336 55 2134 70 1283 78 884 25 653 37 970 36 1024 66 36 68 82 26 497 13 639 1 196 6 1101 5 190 41 531 79 6 40 196 78 2171 37 174 48 2569 58 99 92 448 37 629 16 25 6 455 51 308 74 515 48 857 22 21 47 497 60 77 75 1788 99 1467 57 531 77 10 24 118 22 296 88 920 5 478 11 210 64 510 10 208 41 1866 99 1788 11 96 62 433 4 1132 82 449 84 272 28 711 12 610 15 523 37 1288 11 92 34 1782 60 264 72 480 51 120 77 160 95 374 29 176 51 1114 22 469 17 1035 93 238 22 651 32 228 91 389 47 20 73 993 81 87 30 64 91 758 24 2031 33 95 72 44 26 1455 49 221 67 1316 62 533 74 1136 36 184 33 3276 96 39 23 274 24 299 25 264 72 2065 23 364 54 220 72 165 67 1576 78 218 91 106 76 882 86 1177 56 134 58 674 94 601 83 221 77 47 55 885 96 1055 85 116 71 390 91 729 48 9 43 252 70 1158 15 482 24 995 7 372 84 271 18 1897 15 393 27 617 69 426 7 750 8 1800 24 534 4 134 10 113 90 480 14 147 72 18 46 550 84 730 99 356 7 74 78 227 12 1050 38 817 27 96 8 405 38 1499 47 892 32 999 58 177 7 15 5 1575 16 136 60 565 56 111 90 358 44 355 4 63 14 86 74 7 0 492 28 1867 63 157 18 1046 71 116 32 1195 22 1260 13 663 29 495 90 394 99 186 94 807 92 644 12 332 94 978 26 123 21 235 41 536 2 69 64 223 99 2853 76 457 46 1321 74 181 23 348 81 712 59 152 32 6 13 276 46 654 11 469 54 300 51 1144 74 328 10 79 23 174 51 495 46 716 23 176 72 548 24 261 14 1076 74 1280 5 377 85 272 56 339 8 1258 87 830 30 685 87 1273 15 267 51 505 45 259 25 1627 57 375 60 510 18 312 31 1076 77 1431 23 136 27 1167 10 29 57 1403 56 59 97 493 88 190 72 1376 59 94 -1 -1
17 416 22 2248 93 109 78 442 90 667 20 920 83 8 7 354 6 200 10 159 19 243 44 386 88 1260 94 104 6 632 29 1674 76 772 81 1520 69 75 63 374 57 195 9 275 85 798 2 1051 51 230 75 490 44 242 72 455 18 43 79 45 12 203 37 384 14 1393 85 305 35 1942 54 32 76 1375 82 347 41 164 71 131 62 126 61 717 79 241 23 241 26 358 38 81 33 182 61 959 16 134 61 74 83 1697 75 148 99 1 93 491 87 605 39 331 6 2126 77 148 14 33 60 270 69 214 21 1165 80 191 72 135 81 1 79 1062 67 329 12 1922 36 597 10 490 75 753 92 10 20 290 50 634 70 2141 32 131 1 196 29 374 20 2632 81 90 64 638 49 82 75 443 77 932 30 1231 41 785 53 463 29 747 75 482 89 561 51 774 8 3113 70 1361 0 242 23 1044 13 628 60 775 71 1114 16 392 66 1068 91 79 62 2540 85 181 14 280 95 351 30 431 0 1002 37 67 3 1388 11 94 50 70 28 173 25 1055 11 93 73 927 90 98 65 897 82 840 65 94 83 2200 99 368 56 450 12 139 51 45 91 229 12 1350 48 1286 27 307 10 83 62 2272 40 47 99 473 81 504 65 602 77 634 0 298 44 118 68 619 43 210 38 159 87 76 26 355 57 84 0 17 4 209 63 223 80 335 81 190 6 330 28 879 43 1534 67 411 87 1586 91 237 28 650 58 1101 12 275 23 177 76 560 66 239 77 119 67 909 48 1675 83 22 52 2 37 187 0 141 1 663 40 39 62 276 44 46 43 132 20 830 33 315 89 186 38 670 36 16 15 316 75 179 77 829 56 171 83 1592 86 678 10 81 68 259 41 1069 16 394 96 237 30 177 67 1178 46 154 97 1861 56 1773 4 1136 25 1177 47 24 68 423 0 49 88 696 9 170 42 300 35 616 69 914 44 374 81 57 74 4 70 825 80 999 47 333 96 823 57 599 38 85 68 2924 56 4342 95 998 16 450 86 635 51 293 53 528 4 596 71 473 1 1188 48 190 84 173 50 11 29 54 77 506 94 226 56 424 42 710 57 917 72 284 56 226 25 9 94 332 83 127 50 398 48 1144 45 864 68 123 86 828 27 1229 2 118 8 140 95 51 54 89 5 1430 28 64 96 128 63 464 43 304 30 172 60 1479 19 6 28 396 71 828 95 260 98 571 56 1129 46 732 49 990 18 253 38 309 61 236 65 228 1 961 21 1029 82 174 65 156 41 3 11 1338 54 1341 38 154 98 892 82 489 60 3026 62 335 6 541 91 696 3 317 95 80 62 355 47 1216 81 927 50 1059 84 14 71 115 28 626 49 1746 84 355 1 62 63 1163 83 129 54 411 99 950 49 126 17 68 41 159 47 63 73 1131 51 90 80 277 97 636 70 571 81 1698 42 5 99 991 48 121 81 1477 8 176 80 913 10 254 46 112 1 215 61 192 88 444 30 1277 21 233 19 745 6 398 13 43 29 167 97 649 64 199 42 216 58 205 13 679 85 206 81 721 84 827 49 40 20 1493 84 293 90 134 62 475 40 757 79 200 52 169 31 20 55 804 39 920 71 448 86 764 57 54 93 294 36 458 48 902 47 1191 93 60 68 215 76 368 23 592 8 608 53 17 30 502 31 2949 90 1837 68 725 47 755 86 122 48 574 89 287 36 734 72 1402 89 400 98 1273 87 76 65 778 28 954 80 483 79 61 36 590 56 568 3 186 93 533 37 1333 92 1275 26 363 39 583 61 360 82 873 36 29 91 177 20 996 32 451 50 174 57 260 60 153 66 3449 94 3 12 369 27 271 97 953 30 1689 39 785 3 108 39 452 67 142 80 16 41 1361 82 895 38 633 1 73 52 82 9 443 74 698 75 301 36 286 6 72 55 354 7 363 91 124 50 2278 24 1343 67 208 80 497 85 286 56 218 48 827 67 39 22 434 34 684 46 851 72 17 43 379 59 780 62 938 46 1291 73 2297 70 3 65 1082 82 604 96 776 48 144 78 1113 45 425 32 356 9 387 39 774 13 439 70 663 42 2 19 554 4 698 56 136 27 317 80 385 79 13 5 378 9 294 14 430 97 307 81 84 3 2640 87 537 92 1523 69 538 32 441 31 150 56 1092 52 954 76 438 67 96 93 932 41 145 52 62 1 26 63 484 73 2249 68 63 72 5 7 276 27 64 2 983 99 475 72 496 73 116 1 2 53 592 82 155 53 173 26 917 32 1960 8 57 27 959 36 550 14 555 99 182 32 202 40 310 39 178 42 1308 9 1800 89 9 60 2070 58 2022 8 213 68 2 77 372 99 1138 69 572 83 39 88 744 70 1385 24 537 53 1012 5 248 63 35 31 214 0 735 86 75 68 25 36 106 11 488 28 754 88 968 18 705 33 872 2 30 10 217 77 35 45 29 58 104 0 100 42 561 46 96 23 1192 20 684 89 105 95 397 33 23 91 396 94 3968 27 168 62 989 54 1107 21 1620 86 622 0 702 18 801 83 138 95 315 57 45 28 216 11 1532 6 1519 7 571 19 216 82 1583 57 209 5 254 41 276 90 194 37 511 50 717 34 2463 29 876 66 1212 19 45 60 28 87 414 97 443 65 18 58 55 90 7 64 33 92 1504 18 46 5 589 25 150 28 751 76 792 90 102 55 363 87 161 9 616 25 391 86 238 71 1425 88 84 36 316 62 109 51 171 38 292 17 2133 13 275 20 688 77 272 97 2258 76 94 18 178 64 436 74 73 46 1833 61 307 97 1353 16 1226 36 199 7 758 56 686 96 433 58 24 72 52 78 1 4 1518 12 600 74 498 12 523 63 120 75 77 71 1371 21 1036 35 199 9 45 24 515 4 485 23 277 65 1266 74 336 48 955 31 880 6 900 92 54 66 1092 21 33 56 176 85 370 8 450 61 193 67 481 18 799 1 246 56 643 19 332 6 677 99 1522 75 1914 96 370 82 622 20 910 96 311 84 368 24 113 2 222 58 1813 3 1170 48 974 72 150 24 730 75 79 5 247 17 913 71 206 15 293 74 96 33 804 34 263 17 690 47 1432 25 941 15 1494 5 4250 23 300 68 858 76 131 37 282 34 191 87 1032 42 50 41 1439 30 1924 15 430 9 681 60 2048 55 240 89 345 11 28 17 266 80 1186 65 234 38 588 79 400 73 101 92 202 81 2042 73 602 82 1157 23 131 40 319 65 1638 86 845 90 295 20 287 12 749 39 196 2 104 40 84 99 12 51 65 17 1607 88 1885 70 104 79 232 87 186 27 85 23 99 94 479 96 92 14 374 16 703 70 903 80 788 56 598 23 1567 65 1160 35 1132 38 689 43 89 72 360 64 37 67 272 70 771 52 429 18 116 89 14 42 922 25 230 95 199 92 570 59 204 42 967 69 686 61 71 13 2649 62 206 97 215 61 173 40 299 35 246 94 400 67 26 61 253 31 263 14 624 2 1724 66 182 38 912 65 63 18 299 6 267 55 6 21 632 49 417 90 42 96 398 69 52 34 1 13 171 38 8 13 286 32 1740 50 457 57 354 76 285 3 1798 93 738 67 865 31 37 41 379 26 97 3 1016 99 367 90 12 6 881 40 148 32 574 63 136 13 414 51 1532 91 27 87 426 29 1064 93 118 27 567 20 346 12 449 50 237 47 66 38 4845 92 219 99 595 9 317 66 2814 28 368 86 38 46 1298 39 3 42 462 18 63 56 61 45 1159 74 101 62 1555 4 136 34 448 54 653 97 956 86 108 53 477 19 80 69 445 97 445 13 796 34 675 47 148 93 471 61 1574 27 291 51 1644 33 222 88 350 73 748 56 911 50 94 94 53 72 1136 93 244 33 98 54 604 36 171 61 125 22 752 27 15 25 816 81 160 93 3 48 313 93 177 8 325 53 219 22 1342 16 2127 61 1579 17 1475 23 1005 64 116 41 152 35 196 15 562 34 305 60 243 96 812 16 66 89 411 17 401 1 200 9 220 22 20 46 2003 63 132 18 1993 50 315 9 266 69 63 55 1335 3 2247 20 831 66 26 14 16 56 469 16 381 25 14 87 625 93 81 18 1801 22 1018 94 1121 78 868 41 88 44 653 60 238 59 803 83 1185 61 161 65 115 18 80 36 73 63 152 60 1143 70 366 88 1215 56 175 95 162 46 1071 38 146 37 2896 7 162 22 118 91 44 15 363 37 702 23 861 73 152 30 750 97 19 98 106 12 965 70 219 28 127 4 140 15 393 18 225 79 6 78 116 16 1272 40 272 92 417 40 45 33 511 32 115 79 382 62 12 15 1762 91 49 2 131 10 2160 37 593 32 1050 87 67 99 1898 32 1848 8 139 94 1227 47 462 87 489 35 225 38 276 60 99 14 891 90 166 85 15 97 57 20 313 71 179 4 455 13 308 81 366 50 212 84 282 91 154 17 1565 89 258 83 1122 43 195 87 543 29 792 69 1004 39 23 30 290 38 126 28 549 23 35 -1 -1
18 50 83 952 57 30 51 482 43 2603 60 424 46 699 55 373 26 38 37 751 3 156 63 181 36 46 54 564 50 1102 10 184 30 124 96 203 3 687 40 397 21 461 83 435 34 352 12 890 17 451 68 766 35 516 63 496 7 2677 39 8 61 502 90 106 47 194 35 197 4 929 34 85 17 43 34 735 83 265 99 778 60 275 40 716 52 608 70 421 73 2278 62 452 58 146 52 692 33 1508 70 75 93 2045 76 385 61 9 85 612 9 46 61 378 6 61 60 597 22 2781 29 1351 51 336 31 470 11 1003 25 95 13 1067 66 646 95 1433 87 667 74 226 68 143 9 264 30 2047 25 334 56 1660 43 311 89 1158 48 754 86 799 9 772 23 273 0 428 2 351 77 1346 13 2 61 9 85 181 7 931 35 72 46 53 64 378 98 1909 52 428 82 228 54 2 27 425 58 325 45 518 37 122 91 476 59 132 41 38 44 96 60 915 15 1050 32 388 22 169 29 92 46 655 8 1364 88 128 30 300 54 475 53 536 73 44 8 996 95 1635 92 293 63 632 11 127 24 580 38 1253 0 1190 46 261 78 1132 38 93 72 129 24 943 77 1948 5 277 84 1132 79 228 35 851 59 2061 18 197 38 1108 52 328 21 57 95 205 96 207 77 1290 29 25 66 262 94 420 22 390 87 322 58 646 31 1302 5 473 66 1209 54 7 75 505 17 1210 24 1077 66 351 50 475 0 259 45 912 42 7 31 1063 8 1070 56 761 87 2342 77 1784 90 118 64 585 27 22 15 967 35 417 98 166 49 149 1 1212 52 747 8 279 76 1282 20 2578 84 70 14 516 15 674 6 414 75 193 96 2368 19 27 7 645 98 566 14 107 1 223 82 922 80 995 44 281 34 225 2 153 38 155 11 449 64 60 84 267 33 1490 45 48 25 1146 67 385 42 319 52 38 77 933 39 1375 11 445 52 455 7 968 82 771 8 885 63 602 19 645 86 131 55 111 49 663 27 424 16 129 30 683 98 996 26 285 77 274 27 687 18 58 85 109 18 29 5 543 6 1126 28 1547 21 634 27 659 34 435 2 104 52 2592 92 2099 27 355 42 1405 92 1071 48 657 89 524 97 660 92 597 0 56 70 2212 89 822 90 304 24 92 13 486 93 350 51 454 75 593 64 46 6 679 40 23 35 654 36 93 16 649 92 33 31 178 44 29 37 131 27 1425 86 359 93 550 64 36 30 604 63 4030 78 1279 91 187 93 468 75 288 43 436 72 1243 99 798 77 577 78 186 83 535 31 930 47 126 62 1075 59 279 91 53 98 171 92 1 48 604 6 318 86 499 24 135 44 876 19 807 50 1739 16 450 28 147 5 1269 36 364 40 587 23 464 94 172 76 2015 8 721 98 202 79 391 27 409 16 100 54 286 65 557 10 135 79 259 19 1048 8 1891 86 155 33 784 16 444 7 303 20 2652 5 1020 29 130 95 290 64 403 35 2073 59 776 5 943 92 2047 8 204 19 62 12 65 93 297 32 181 44 228 26 212 22 2274 64 316 97 233 17 907 94 1668 85 75 99 1314 83 300 35 512 20 257 14 183 35 1198 15 794 56 210 19 137 14 910 83 522 35 846 99 2491 13 4 24 157 23 1501 45 930 12 418 27 630 21 440 79 715 4 137 48 76 41 1255 76 1217 31 2786 65 199 49 25 94 687 81 651 74 515 30 680 61 1103 59 216 38 1774 82 397 96 138 26 105 21 270 1 373 66 107 29 155 38 161 42 447 62 402 9 132 56 250 31 144 69 292 87 1710 32 850 99 236 20 923 98 111 5 779 37 450 32 108 33 81 32 571 94 184 77 183 89 590 60 299 15 404 79 678 80 162 77 49 1 654 30 518 41 1359 30 607 98 185 72 314 82 608 47 856 11 166 52 492 58 231 49 112 12 137 15 406 52 215 54 588 60 2236 11 416 83 522 87 396 2 100 61 260 27 1053 66 356 60 441 61 1702 33 324 80 99 97 1129 81 349 94 671 70 27 63 1680 50 102 96 336 40 598 74 223 29 865 54 666 4 31 31 525 57 1165 92 102 71 952 45 132 5 203 41 654 50 425 56 215 92 1395 43 2139 25 277 80 2324 69 13 77 559 79 297 88 177 43 18 23 455 24 936 62 298 61 125 74 278 0 274 45 546 89 614 35 314 97 94 44 80 76 177 85 674 16 98 43 373 88 88 8 1726 50 739 70 385 40 133 26 70 94 171 5 922 39 594 6 53 91 115 90 120 89 257 68 730 28 644 32 30 62 305 44 919 31 958 49 1361 67 183 26 470 91 344 38 636 4 185 49 12 70 105 86 611 39 453 51 226 54 477 80 13 41 31 63 2238 98 860 63 1465 42 982 68 85 29 168 52 216 13 958 63 11 48 87 50 167 93 192 85 1026 96 1066 94 99 93 586 59 614 60 1498 25 381 33 23 15 685 47 317 65 723 64 563 68 772 43 445 58 272 79 521 43 887 35 2128 96 110 43 725 6 62 89 1293 15 274 61 1217 32 214 84 61 53 137 50 396 16 360 98 636 90 43 7 311 80 6 90 1014 35 745 29 580 28 757 52 546 98 701 30 519 41 95 5 25 16 888 55 1243 29 861 13 213 17 1369 72 688 40 352 92 485 39 5 31 2258 49 214 21 173 40 464 45 455 73 1540 94 410 23 1403 55 1605 45 537 0 1431 94 722 2 70 78 2473 36 765 14 498 41 585 1 429 61 244 66 447 6 1817 4 219 83 5 52 291 77 2160 99 454 9 67 13 511 22 491 73 124 29 341 92 21 86 309 9 1640 66 185 19 36 92 1225 51 1436 94 155 87 1642 67 424 74 1231 5 761 19 1574 37 282 68 45 30 768 35 209 17 1427 49 177 36 73 84 1251 40 814 47 529 63 3210 24 199 41 267 39 36 98 2207 20 737 10 401 88 307 70 36 7 1219 23 2108 8 309 53 177 33 74 97 1438 81 530 96 1217 31 758 81 334 34 883 15 891 39 724 90 281 17 737 13 46 44 508 39 939 70 98 65 3293 50 488 81 560 4 246 82 320 39 515 23 323 34 479 75 1156 17 706 34 112 55 81 39 607 27 91 74 107 36 457 60 798 0 4 41 688 44 81 83 820 92 673 58 516 67 290 91 124 88 208 96 28 46 378 1 123 28 523 12 409 28 946 30 568 48 1661 49 65 33 395 12 212 82 13 16 246 43 1167 94 392 9 265 92 230 32 250 6 271 33 384 76 333 85 668 39 329 96 172 12 19 0 1003 47 2424 12 809 54 172 12 103 18 564 51 1629 14 46 95 293 74 1287 75 478 9 651 11 761 38 217 20 1081 48 41 44 993 1 173 31 473 67 1683 46 88 9 738 11 41 41 163 1 683 57 662 28 39 98 792 60 291 42 107 49 8 70 1244 84 126 1 380 79 1354 89 501 42 375 30 1069 16 929 52 569 87 250 40 442 74 69 9 7 68 2038 5 826 73 989 59 409 73 108 66 1539 95 956 77 585 73 697 26 308 47 424 87 215 65 4448 44 1135 25 318 26 275 74 1004 29 22 26 90 45 1512 65 1856 93 135 18 259 69 2787 6 565 65 1542 14 166 7 188 37 135 84 110 3 1127 62 88 23 47 55 199 60 1058 81 1033 28 1085 73 1700 68 46 35 194 8 270 55 478 42 584 80 1490 10 369 65 309 8 7 27 612 97 728 71 689 20 10 40 2058 9 540 54 193 55 464 90 408 28 144 12 1400 19 121 9 347 30 502 16 875 39 246 19 180 68 531 20 216 42 108 68 465 86 1056 20 286 74 1424 30 66 77 715 0 288 92 673 81 400 94 1969 64 124 49 3483 30 274 52 449 37 284 96 664 19 916 82 200 19 379 25 62 71 141 81 224 60 746 53 393 6 68 68 463 85 893 66 212 40 609 82 575 87 184 74 506 30 143 71 1831 70 313 8 337 67 1007 26 254 73 650 49 586 9 518 55 1455 96 205 45 3 55 307 87 667 46 347 68 528 57 161 47 2479 5 1143 91 203 72 1528 28 1679 44 322 29 2145 67 40 14 107 98 1105 23 158 83 577 22 302 49 193 57 213 81 515 65 999 92 62 76 210 37 427 78 280 23 1918 43 968 26 1426 49 2268 48 186 34 546 15 723 18 617 68 64 85 483 49 44 75 725 23 751 42 95 76 221 31 882 48 1039 67 500 42 1949 5 44 58 449 82 195 55 234 17 714 98 1079 58 330 43 538 49 234 82 898 30 1354 83 43 67 464 82 199 73 715 91 124 26 1395 66 2645 50 341 60 241 57 2 75 540 15 189 58 192 18 791 32 448 93 828 11 316 65 61 56 153 95 17 21 821 2 547 9 91 17 75 50 1178 60 822 32 783 16 402 53 1187 5 650 88 241 48 1437 27 837 20 818 14 161 75 92 86 394 39 662 9 186 32 725 39 270 45 204 42 422 43 769 97 545 42 240 36 297 -1 -1
19 280 41 1510 72 480 48 778 38 403 17 238 54 493 59 439 22 3 99 517 57 3035 33 104 86 405 35 72 52 123 37 9 31 825 32 1845 92 195 89 603 79 651 8 67 14 1187 27 146 94 1359 13 176 19 1211 97 599 16 789 19 837 27 65 70 285 86 649 23 342 31 49 71 555 12 1195 36 77 38 30 74 63 19 2866 8 1056 4 3 14 811 61 499 3 321 5 4 27 77 43 907 58 121 21 463 19 123 82 36 35 2866 33 2066 38 1152 51 38 14 516 74 385 9 135 18 467 60 823 26 192 1 38 4 580 84 124 27 703 4 117 53 1076 94 529 39 497 22 255 31 433 88 1442 33 2520 27 441 84 111 54 693 58 1026 77 1040 46 551 5 223 16 718 0 451 41 119 87 136 49 369 80 23 17 733 40 1115 46 1085 12 351 18 241 61 1012 89 19 59 1005 80 38 53 73 35 320 93 242 16 205 26 605 32 206 85 1728 34 695 20 1403 15 316 83 333 62 1847 5 216 51 9 4 587 88 387 33 300 67 1378 27 2026 54 134 3 1818 40 860 13 1677 41 300 58 1061 78 963 0 154 6 389 12 85 31 205 75 11 58 636 43 1009 68 460 38 355 18 519 31 955 61 49 88 844 14 426 27 1815 7 722 32 1010 28 1595 83 923 35 979 50 2 63 353 29 39 18 705 63 283 11 271 81 251 60 39 65 427 90 47 61 1737 21 30 20 1021 61 1173 20 538 50 666 37 259 73 2336 7 416 47 1281 10 834 49 45 21 541 83 1386 20 359 41 55 50 733 90 1370 62 172 37 262 8 113 15 609 0 1824 36 292 90 1947 62 291 39 102 77 158 65 71 72 2346 84 857 99 179 36 313 26 341 86 653 48 1266 67 660 54 1449 40 91 44 874 61 657 93 120 3 339 95 102 74 1259 84 477 13 870 82 507 37 37 59 355 79 1114 60 227 7 215 35 318 71 1128 60 766 34 345 80 2669 41 1007 56 22 71 294 15 751 12 1454 48 487 60 3759 0 1200 92 918 94 144 47 906 57 1631 53 673 67 163 12 706 94 959 39 625 76 46 52 978 51 605 0 205 70 826 1 886 38 561 43 161 86 1082 71 17 82 460 85 25 29 204 16 2124 35 824 50 302 28 43 42 371 58 381 8 359 69 492 79 502 65 443 68 142 72 526 73 756 8 860 4 49 33 540 10 471 5 461 92 563 85 2017 81 41 55 221 85 900 41 728 23 1062 73 771 57 441 32 791 10 304 20 177 62 1730 26 323 54 60 63 18 93 1159 63 61 86 286 30 926 62 173 47 42 34 1234 87 735 69 1022 58 1882 55 429 14 151 87 1 88 18 40 764 77 720 79 1282 34 1095 28 260 92 1295 27 487 48 142 90 316 66 323 44 57 56 241 61 282 95 647 41 110 76 296 12 83 41 68 67 122 29 558 38 1597 96 1488 55 476 64 719 41 294 23 614 41 1143 69 154 65 350 82 201 83 135 27 478 31 179 60 1407 11 381 80 571 89 740 23 145 97 881 81 2467 50 1238 52 738 40 1127 3 358 6 531 16 1160 62 54 25 25 48 947 59 57 29 459 3 69 85 9 38 136 94 1566 29 331 15 291 93 15 56 437 7 577 37 1113 66 336 91 1503 9 160 67 74 78 836 3 656 23 310 77 451 15 197 40 539 44 284 35 852 93 1076 7 471 85 1543 2 1471 0 886 11 528 73 386 71 75 25 700 81 246 32 1167 12 235 26 1742 28 402 85 829 72 385 87 270 65 376 82 324 59 94 4 561 25 318 12 736 17 107 64 593 22 1097 66 232 92 51 95 248 12 265 15 16 49 154 2 365 52 983 42 144 58 53 77 188 1 1499 99 321 13 86 63 733 37 686 18 940 23 202 14 2057 58 248 68 139 29 297 56 307 78 408 26 46 89 1338 13 554 40 112 33 3746 26 167 99 1106 54 806 59 102 53 42 9 236 99 902 59 1533 57 154 68 1324 76 141 21 620 99 2 86 56 17 4 38 806 14 192 48 554 34 24 66 188 2 538 67 146 58 29 84 373 40 297 32 533 62 1177 42 333 20 161 48 634 30 2077 70 1732 96 2026 40 748 26 88 54 571 50 642 97 566 38 1792 55 1465 78 133 2 1093 28 256 74 735 55 229 65 332 5 492 12 111 32 575 76 104 61 684 18 389 51 647 59 235 15 1328 71 103 27 128 56 609 74 1193 56 398 45 709 49 269 88 494 66 337 11 315 3 5 99 682 73 1032 69 2183 63 1019 61 2106 64 56 13 44 14 376 32 110 13 1790 44 198 7 133 64 440 50 691 72 49 88 14 61 605 37 576 92 68 51 981 11 288 64 1854 35 677 80 733 14 334 68 168 22 693 7 161 15 133 61 2830 32 1174 40 508 5 1903 10 283 17 234 78 1030 42 1141 46 637 94 72 49 82 42 2671 24 428 45 1328 88 336 74 4672 84 933 92 1433 30 50 12 709 90 92 76 38 87 164 34 1079 71 629 45 1454 56 739 30 257 38 234 15 10 26 1070 50 1112 19 630 81 912 11 1694 29 1159 61 996 60 156 35 800 93 2416 6 1202 33 2347 26 1520 35 171 20 410 35 678 32 620 58 102 56 230 54 88 88 85 46 61 70 455 8 91 22 2004 81 15 19 669 34 569 91 304 22 475 34 436 87 40 58 208 33 35 96 430 28 470 66 93 78 616 46 458 13 78 35 495 90 730 47 195 20 644 68 783 82 109 16 486 35 118 93 207 42 205 20 1271 46 149 92 574 94 275 47 726 85 92 11 479 68 1376 83 676 55 271 15 1061 4 492 6 2333 1 57 13 222 40 239 13 429 23 115 35 74 61 238 1 284 44 711 81 362 4 42 10 1195 70 8 71 1095 46 569 51 152 46 164 34 144 80 910 58 211 89 899 63 152 31 1036 43 642 23 431 46 414 25 288 0 1140 66 329 32 775 96 50 34 922 3 477 77 298 10 1083 45 430 77 728 63 3458 86 2097 24 698 40 232 93 2423 66 59 56 735 63 489 82 1372 63 61 6 623 44 91 79 136 5 1702 68 671 58 385 63 2603 13 1664 72 18 58 194 81 42 74 483 20 491 24 2420 76 423 98 27 96 226 38 1585 90 250 54 179 2 80 11 382 98 784 27 265 3 1977 98 225 18 303 78 1686 27 728 63 176 38 545 96 623 56 74 6 125 13 881 68 1291 7 704 46 416 50 1764 84 1131 78 263 94 34 6 71 93 734 99 845 92 307 36 45 41 75 18 523 91 1138 40 778 1 362 30 1612 31 904 40 1379 81 206 86 272 96 1011 28 31 78 351 84 312 36 671 5 771 60 1483 98 134 42 14 5 22 99 28 8 352 23 525 91 360 27 1188 8 320 85 469 38 1711 10 500 18 452 32 1578 96 790 44 116 28 704 43 887 25 840 92 84 47 280 76 235 31 21 81 261 75 395 47 478 72 842 57 566 65 251 51 550 75 151 74 1025 44 337 88 683 98 627 32 17 22 157 27 307 13 551 97 739 2 345 7 415 88 303 65 221 12 683 53 230 43 478 42 352 97 151 26 399 17 449 56 44 27 28 56 361 13 1320 82 861 14 1464 6 273 70 1685 72 409 36 103 17 719 55 86 80 450 91 20 58 218 98 332 67 294 77 118 4 1103 5 1069 73 767 89 860 12 1050 32 160 52 1739 10 590 32 882 16 437 50 262 32 1168 12 1586 13 180 95 538 89 245 18 826 74 314 98 498 43 1592 55 762 72 488 51 1599 83 229 76 866 34 70 68 113 45 227 55 428 15 475 84 1123 18 1051 98 361 6 1521 63 998 38 23 25 631 10 650 34 686 33 1144 41 203 60 21 1 758 20 283 8 1403 12 360 46 960 13 310 7 155 53 24 63 77 64 228 58 227 45 933 6 995 8 1048 16 314 63 378 60 7 31 117 47 338 56 94 66 854 54 2478 72 252 35 392 96 218 33 729 66 15 2 443 62 1335 0 596 47 126 40 322 31 234 92 30 31 1057 32 665 67 107 0 745 63 447 65 501 27 886 9 131 1 309 95 537 17 281 72 51 60 1656 57 382 83 413 61 261 56 152 26 945 45 1149 62 188 33 1018 3 875 32 19 50 329 94 997 20 56 88 400 36 582 61 1813 51 118 69 132 29 1819 57 2167 71 224 56 402 61 298 33 454 0 730 58 367 19 416 81 337 25 1084 91 1502 49 197 6 815 14 146 35 43 34 117 94 440 82 453 97 364 5 125 97 1091 85 754 66 104 92 972 96 92 90 8 2 950 8 1216 42 355 21 1412 10 142 9 315 37 695 67 765 38 276 13 785 -1 -1
20 598 74 42 17 2831 72 169 1 1589 18 10 33 209 12 480 51 678 40 1986 25 1209 78 995 12 588 44 408 37 233 84 2344 38 526 59 154 13 82 20 1469 12 1441 1 410 2 398 68 55 6 1554 0 395 51 106 80 1335 6 41 3 1320 39 848 8 762 51 281 13 397 56 1012 42 210 76 264 28 253 51 620 1 331 32 999 33 281 0 165 40 417 70 418 10 828 47 290 78 330 15 1091 24 1204 7 410 15 977 92 158 34 1308 35 97 74 866 82 1010 4 326 26 853 39 84 56 114 99 80 56 559 51 1445 58 23 29 1617 89 110 72 137 25 2 44 534 85 864 50 2603 0 486 67 1677 75 44 59 262 71 254 89 1898 20 81 11 445 16 530 80 1031 37 1972 49 1390 33 905 66 79 99 601 71 119 60 996 93 791 61 123 59 330 6 1139 43 376 80 625 83 862 8 119 45 154 88 240 32 667 68 320 22 984 9 1020 24 413 27 516 67 193 19 1507 86 363 41 1653 96 834 86 466 25 458 98 1165 43 397 77 311 35 1016 40 1191 66 133 22 2419 52 2052 80 93 52 1365 0 473 33 37 13 250 30 49 38 159 1 189 58 64 57 333 97 1589 68 830 55 124 86 165 63 22 73 375 25 277 35 891 1 574 85 117 43 2 99 298 60 1241 45 543 27 264 60 570 54 377 97 384 29 999 88 446 71 1870 89 927 9 915 10 660 18 526 87 2513 27 1678 63 1190 68 217 61 492 60 1171 37 67 43 916 53 94 6 440 41 312 91 525 26 221 7 1096 90 1110 91 70 27 183 65 330 47 134 77 364 46 31 32 34 80 243 71 592 85 324 31 669 12 75 90 1134 74 135 69 743 61 527 40 560 57 634 81 1664 42 203 64 215 46 45 67 389 49 1473 73 175 2 223 17 181 48 413 74 77 61 1268 93 2217 58 321 87 1558 23 310 71 1137 98 694 71 122 62 51 57 153 59 890 41 1599 61 452 7 1080 11 148 35 48 21 554 26 1176 40 697 17 626 46 12 51 66 10 338 53 121 65 484 26 6 87 256 88 1412 84 1670 32 267 33 614 57 860 76 139 66 196 51 502 28 159 89 546 75 2406 20 795 95 51 41 205 16 1023 6 249 38 297 59 723 26 1922 66 872 47 1065 72 435 10 381 18 16 19 1151 81 174 0 256 71 97 22 643 18 67 70 41 34 424 45 137 44 257 14 316 17 1291 73 1220 4 1440 49 420 44 790 21 927 75 43 52 1442 17 1863 3 606 98 157 60 439 51 120 81 281 20 1311 81 715 7 846 84 56 56 666 70 303 11 88 59 1381 39 121 66 45 87 81 30 104 91 294 0 62 9 188 21 494 47 721 33 643 57 92 90 1057 0 622 52 438 75 201 74 357 16 215 55 988 99 31 40 154 78 7 74 170 12 67 35 194 12 28 94 1672 2 54 28 443 91 333 53 873 67 1244 49 39 18 463 61 836 75 1158 0 421 12 1174 68 404 55 2575 78 388 6 349 12 243 41 864 61 343 97 111 73 199 88 517 9 1453 73 913 37 682 32 107 8 163 36 1519 84 369 93 560 66 433 34 1031 96 817 19 635 62 288 22 212 6 174 75 561 29 290 55 716 43 141 56 328 82 1877 97 347 30 897 49 1496 56 101 93 93 1 88 17 139 6 668 0 503 97 855 74 290 81 360 22 107 74 238 63 419 11 531 5 10 52 538 24 154 52 411 10 68 60 901 94 2641 20 540 97 429 92 132 0 43 96 4577 74 110 20 2350 58 1044 52 896 64 324 44 3257 90 869 60 1061 84 442 52 496 85 741 76 1297 10 359 42 1345 53 726 94 188 68 317 8 511 95 136 55 560 34 153 94 223 48 470 51 706 33 215 22 101 31 426 16 555 62 209 11 1033 41 679 95 594 17 108 37 894 0 329 81 220 56 701 24 933 23 276 27 195 34 227 27 924 47 2164 5 196 88 1549 42 539 68 958 48 813 10 2026 23 1625 96 4 76 1266 44 168 89 928 58 239 20 111 83 969 82 154 42 1910 5 431 61 222 3 1171 40 964 1 1844 19 1345 11 1367 19 1047 35 1437 57 1695 35 1399 17 26 22 46 31 636 81 446 52 44 80 251 20 149 34 581 80 548 12 900 7 967 73 1830 36 476 88 2181 95 188 12 1059 17 684 16 830 61 2234 92 27 97 371 32 7 8 120 70 492 27 3017 77 1190 23 915 22 180 61 231 16 518 22 97 54 1327 12 33 74 351 78 114 83 200 40 1031 7 989 63 5 71 298 79 184 65 444 54 2339 83 903 70 20 18 12 35 224 69 652 54 1031 80 292 29 869 24 1645 87 81 62 398 20 320 50 220 46 167 79 653 26 1065 20 337 87 2183 31 281 10 133 35 697 53 1119 25 1664 0 1115 46 806 97 1105 3 377 9 74 31 1015 27 367 21 1958 37 333 64 1665 27 701 12 272 68 9 50 107 38 1434 34 1848 0 1103 54 509 36 475 56 80 24 20 44 38 69 388 14 397 11 1167 43 894 67 2228 58 599 92 327 58 168 27 177 22 253 49 776 51 576 79 539 62 3051 99 950 95 456 71 187 16 81 47 655 45 137 46 1066 5 553 12 288 92 460 27 407 66 884 72 41 5 120 63 2943 89 563 97 314 72 2585 0 1703 42 561 77 243 7 533 21 1239 49 43 74 2859 4 743 94 227 97 12 66 288 64 210 79 497 48 1613 54 735 59 587 40 1256 57 627 92 116 61 218 5 22 7 1479 29 1934 12 951 81 93 64 2016 25 224 75 250 19 1267 56 357 5 114 46 385 50 768 86 457 64 1335 21 988 37 374 33 377 46 104 9 97 52 627 56 971 11 11 87 924 54 1579 36 721 3 357 65 166 43 84 9 438 21 48 92 92 8 565 57 1067 81 463 90 1812 0 675 17 30 93 238 98 671 86 327 2 285 59 1359 56 221 1 403 70 599 16 50 63 315 9 229 34 1172 2 321 42 159 78 204 54 728 86 379 31 629 16 1130 69 582 68 334 19 248 68 93 3 366 9 351 72 815 95 854 60 189 53 241 62 197 93 335 44 161 41 704 21 631 39 77 29 513 32 769 2 51 31 347 84 563 97 2596 9 518 61 153 99 51 95 370 27 572 47 64 45 302 91 555 64 131 61 1592 44 349 56 298 4 254 77 750 62 970 78 497 90 213 50 144 57 76 36 2058 83 172 28 2204 87 183 69 64 10 123 24 52 52 556 70 64 57 103 39 385 56 97 50 1418 32 467 55 3203 50 131 46 155 93 100 87 2123 30 293 17 910 7 10 96 37 55 115 56 928 6 85 31 759 39 2218 0 300 15 44 2 930 57 3 47 1041 75 1243 14 759 65 2366 90 204 54 61 88 669 15 1389 47 439 3 192 29 384 70 172 45 46 14 171 86 63 5 783 66 290 21 180 71 1371 97 287 84 29 86 243 81 514 64 838 16 3 80 423 14 151 48 322 83 149 7 1113 49 468 69 559 0 41 34 250 41 58 17 523 75 1155 61 1020 3 578 27 734 89 660 91 2558 1 1231 98 668 50 398 15 652 88 2413 87 395 16 37 98 247 44 220 27 2246 12 1088 57 204 86 310 41 321 24 42 16 53 30 293 5 778 44 8 67 316 83 587 33 581 32 239 94 1185 97 193 24 576 50 470 92 12 40 971 81 2797 79 217 60 771 4 172 78 1718 39 657 26 1344 93 74 33 103 7 74 52 691 21 31 22 495 72 460 86 621 38 62 1 2993 31 143 18 195 4 213 18 698 20 149 44 591 90 546 40 1148 71 1614 28 1439 77 137 42 597 76 506 91 1639 86 731 22 903 19 80 62 1485 56 40 25 340 71 444 15 187 92 28 91 185 89 239 93 109 87 295 85 11 76 622 86 2916 12 852 2 283 5 34 70 46 57 587 49 512 16 758 37 194 47 240 65 560 1 401 28 3011 89 613 34 68 15 1120 76 190 21 327 53 1147 90 1724 38 194 35 630 46 246 85 161 66 1122 72 921 84 2541 97 1200 28 12 97 969 34 1274 99 39 68 267 27 43 93 1063 67 995 83 1107 15 322 40 859 70 1606 9 1052 59 337 40 30 11 652 10 113 76 1096 77 536 5 759 19 1287 57 369 86 687 78 647 2 1571 41 280 69 468 0 545 33 1088 99 667 73 230 11 41 50 1649 60 272 3 333 26 1506 65 207 -1 -1
21 320 23 865 71 490 78 576 19 269 98 50 67 1248 27 81 17 2797 49 462 80 198 70 2775 79 142 37 573 4 394 26 2880 30 937 69 105 73 18 75 281 59 319 68 560 18 65 54 570 39 1772 76 31 14 51 53 220 61 118 69 910 49 1 26 126 52 265 93 359 34 1897 63 852 79 492 52 44 3 2181 45 656 32 43 93 170 3 544 21 208 34 257 12 1836 40 22 45 665 40 1114 10 746 57 373 28 249 15 672 6 1508 40 31 16 524 51 396 80 784 47 6 50 798 38 984 96 1977 47 418 5 852 42 360 1 26 27 131 54 102 11 130 37 13 6 288 64 766 87 104 71 104 85 426 47 542 79 58 97 672 91 4238 61 74 60 518 29 992 61 667 32 2088 77 1814 46 645 5 389 25 176 42 199 20 190 90 992 25 61 8 54 63 1231 88 363 67 716 42 312 65 872 49 580 54 148 56 86 65 378 59 230 67 520 0 1304 98 439 74 263 38 52 63 83 8 362 22 1654 14 841 71 73 8 676 15 19 51 382 59 49 51 112 15 392 51 374 31 314 30 721 54 723 46 53 84 774 73 442 80 1892 53 310 77 673 69 234 73 479 0 130 74 258 87 547 53 909 68 315 63 1595 10 784 8 106 49 1338 16 167 78 97 70 609 74 21 7 782 70 79 83 409 75 740 98 4003 67 355 41 181 19 908 77 520 59 278 93 304 57 2753 90 272 77 155 50 825 42 263 70 281 27 2101 97 267 37 33 13 109 47 706 66 762 40 793 18 1421 55 1613 32 1729 74 426 19 2637 97 330 36 215 80 497 8 82 74 86 98 1036 48 17 70 221 36 266 69 393 37 254 46 424 11 371 33 926 81 1222 35 194 30 369 9 52 15 659 38 360 59 511 92 109 8 2133 17 618 13 1034 32 904 52 250 40 631 55 22 57 833 52 37 26 103 4 74 64 1204 39 236 17 625 2 2229 45 986 95 669 64 570 22 915 82 554 23 120 29 339 63 3574 75 339 94 178 22 325 68 749 94 187 29 867 72 57 11 889 1 794 9 54 28 223 38 430 80 1137 30 814 12 56 76 68 7 241 81 260 94 184 14 415 44 714 15 219 1 1119 2 386 45 145 65 1232 14 1573 91 581 61 823 49 134 81 356 15 816 65 626 95 1953 8 720 35 1664 44 980 73 91 41 254 38 271 72 179 47 901 46 737 8 113 16 32 71 364 56 2 91 1328 43 1085 35 145 4 548 33 777 14 199 55 108 49 206 53 172 92 402 10 275 13 925 56 274 18 352 85 37 68 463 14 59 0 4 25 505 6 595 86 237 37 80 24 823 26 687 36 45 12 54 46 723 74 591 86 139 21 730 55 413 12 998 74 218 17 788 82 518 75 160 19 1362 59 358 46 143 26 10 67 2342 76 399 53 1502 88 352 52 1183 78 188 73 207 7 868 54 1001 7 86 17 2189 31 684 74 1244 43 1123 79 1257 74 579 57 545 18 542 59 40 60 417 25 494 14 123 53 791 50 2794 65 792 43 939 28 494 92 237 64 251 18 84 15 119 27 174 10 185 27 317 39 1448 83 782 26 252 63 241 41 351 75 308 1 415 6 240 32 300 90 987 7 246 3 321 33 126 71 136 66 444 91 30 49 282 87 1559 79 622 77 1122 16 198 12 1334 93 45 70 1323 62 799 24 613 84 70 9 639 78 1049 98 335 57 609 82 917 50 1052 27 134 68 187 71 151 33 82 95 1601 75 1601 70 197 37 209 21 99 90 135 97 50 6 4 68 85 82 78 22 155 24 447 17 253 53 916 85 1287 25 885 79 135 40 178 69 246 76 223 65 154 81 980 73 54 27 623 68 336 0 171 44 680 51 593 21 622 86 541 85 448 42 725 27 839 47 1197 40 432 15 110 0 162 82 227 3 428 43 1662 39 43 13 328 88 426 58 197 43 1812 18 492 29 4 41 378 49 1499 9 432 96 289 55 989 92 2045 83 844 71 1030 96 297 53 847 6 677 25 131 7 94 43 17 50 58 25 2546 49 1299 15 594 24 150 19 1213 72 1380 75 35 67 428 26 1234 24 1502 87 307 24 607 43 478 18 15 15 741 69 711 54 718 62 548 89 160 39 919 52 174 90 1787 41 242 18 850 15 2703 3 1180 83 955 78 1106 33 282 44 145 43 338 72 306 55 533 40 1535 86 435 27 336 30 240 8 551 71 300 77 64 41 1695 55 70 69 75 49 438 50 378 52 734 40 225 1 98 91 201 85 393 58 276 27 345 33 609 83 984 93 32 60 96 91 286 39 192 5 190 31 581 93 125 21 263 56 601 27 489 35 359 55 55 12 655 37 181 38 653 88 652 59 981 20 391 62 2346 4 578 82 86 79 455 64 1045 8 270 75 36 9 92 60 290 47 1239 59 863 33 1425 68 1083 13 712 95 1839 64 667 11 118 38 611 52 85 0 117 49 788 85 125 14 18 2 1405 99 608 31 199 5 1033 89 164 63 285 71 1347 54 1679 70 659 40 1016 53 92 23 973 40 217 97 16 51 113 62 1499 74 285 38 536 9 98 51 294 76 111 67 384 13 49 33 326 70 546 91 1138 18 1109 49 486 78 139 38 357 90 373 53 546 69 591 28 643 20 2244 44 57 40 2489 52 5 8 706 48 199 91 352 41 67 70 1123 18 118 59 1621 28 276 37 1460 93 528 13 72 53 340 58 67 40 922 59 53 2 1191 61 153 30 236 68 2302 71 167 75 229 59 414 31 73 57 187 52 683 4 546 58 263 22 27 61 1157 66 1483 1 1652 26 89 66 532 10 375 13 566 3 44 74 267 79 179 94 531 42 461 29 53 39 79 53 305 49 509 8 369 25 2320 2 75 34 2655 57 47 28 454 53 173 5 223 43 278 5 1169 60 83 98 625 63 562 22 565 6 235 58 1143 14 454 58 9 99 224 20 202 26 1028 45 108 65 106 66 270 81 1052 86 1936 12 737 41 223 83 78 10 972 17 1246 56 489 77 358 56 834 17 1307 62 229 30 559 38 1865 32 155 99 140 55 759 6 1596 29 1741 94 39 71 958 23 556 12 7 10 1544 37 238 91 2896 22 410 42 763 3 663 76 27 64 422 24 266 55 908 47 4 44 251 15 2209 88 1583 72 380 96 73 69 12 73 169 11 261 94 386 32 119 99 305 14 1323 55 351 74 699 72 183 30 923 91 17 18 6 92 446 68 1993 99 287 67 76 12 381 15 968 22 476 23 435 35 106 49 103 70 526 19 1202 41 226 65 6 25 1658 11 753 97 154 85 459 73 85 75 580 9 352 16 242 77 600 60 326 23 50 21 93 38 147 23 54 60 325 19 1397 59 33 72 709 83 63 39 213 19 540 7 353 46 22 45 473 79 399 97 1005 50 130 60 420 81 126 48 244 97 433 11 1252 72 509 56 507 9 30 56 313 22 276 47 2085 61 64 89 157 46 263 71 453 91 853 40 360 79 987 82 1460 80 1052 93 552 23 469 73 849 5 945 43 666 13 744 63 599 41 302 9 228 84 10 12 1015 74 2910 42 512 9 795 98 538 84 263 32 329 13 1711 36 1200 20 455 72 260 97 68 82 261 25 30 13 60 81 429 2 480 28 88 40 573 70 1198 92 274 95 501 65 747 1 501 13 367 85 1357 33 228 83 885 68 238 40 1675 38 107 62 67 89 548 64 488 3 179 84 359 61 2101 98 448 74 171 84 102 66 486 52 856 74 107 75 1528 44 31 24 165 41 506 76 1727 21 112 5 2563 26 160 63 140 72 364 46 157 11 112 83 222 70 330 79 465 31 201 19 271 44 255 40 245 72 63 37 569 42 708 74 626 40 288 56 1209 61 748 69 408 68 55 42 2187 76 1303 79 656 47 725 74 58 40 529 68 29 61 86 11 671 84 1 55 34 54 902 44 338 82 2048 56 66 33 79 31 782 36 167 93 112 66 817 46 515 85 964 40 210 1 910 33 280 88 55 84 1475 42 75 71 998 35 404 8 814 47 361 56 847 34 121 73 742 97 64 76 599 97 989 34 233 86 65 34 1100 8 1022 50 322 53 255 27 181 72 117 68 259 8 307 23 683 14 1573 70 82 10 935 91 267 6 216 25 18 94 1164 10 404 29 1062 63 25 77 125 3 253 41 734 67 718 72 395 99 227 74 941 15 378 0 272 86 260 72 695 45 403 28 500 71 113 51 1658 97 1807 31 91 70 25 93 277 29 466 99 321 79 38 43 317 27 39 73 356 5 402 76 488 36 3681 23 80 27 830 10 734 27 29 69 245 40 999 31 1149 13 212 21 276 36 488 81 173 12 76 7 373 37 299 20 1608 64 644 31 359 56 2004 32 9 81 63 31 2176 51 350 93 345 34 561 28 391 11 1296 23 1251 96 110 58 86 16 273 37 252 94 1122 62 718 18 807 13 920 21 8 31 14 38 485 53 947 98 265 97 147 88 784 16 320 89 1014 15 5 95 303 16 130 14 207 62 305 49 200 14 138 10 476 81 56 90 60 34 136 29 476 59 1063 49 142 15 148 14 316 38 152 88 376 7 358 2 663 38 189 46 286 86 1160 22 490 -1 -1
22 419 43 242 65 573 55 139 24 2151 39 162 84 1167 94 202 30 1014 35 5 67 1158 65 537 33 12 97 80 6 1704 21 98 25 624 72 67 71 649 73 1265 63 1306 15 1812 17 523 54 662 57 21 26 815 78 24 63 100 18 1712 16 2091 81 813 65 1250 87 526 97 282 90 117 56 210 87 83 7 581 82 1303 34 804 95 1323 92 505 16 34 31 311 17 778 28 648 45 565 82 1589 56 190 50 506 36 7 75 19 1 332 0 38 36 261 95 27 15 334 97 845 40 656 99 76 58 23 17 108 46 678 32 139 47 674 14 335 18 308 38 1776 11 1113 5 141 23 521 98 254 64 78 22 20 1 120 15 698 34 695 53 967 28 300 35 606 90 106 56 31 14 253 49 1101 25 211 73 402 61 228 42 385 19 177 84 44 28 910 34 131 0 105 40 795 32 44 58 460 68 1359 89 423 72 300 22 2887 56 1698 18 77 74 381 40 503 4 939 46 576 48 1246 92 8 54 215 75 279 79 65 50 219 84 325 26 24 24 128 83 803 35 1125 1 928 15 557 36 412 17 175 92 651 83 1561 4 68 53 1003 37 1175 81 337 89 1313 45 678 87 756 36 784 47 1095 64 2226 52 176 75 414 98 532 94 412 39 607 68 56 16 17 57 124 48 326 87 1704 37 88 65 674 24 845 66 994 15 3454 61 269 40 2562 33 114 8 1691 54 2077 58 258 76 661 99 485 32 308 36 90 11 570 47 325 33 436 66 178 27 65 84 1662 3 2205 48 115 99 200 74 93 92 540 24 334 89 560 9 1527 74 220 63 62 84 239 18 5684 39 390 58 718 91 334 35 768 48 950 21 1218 35 261 56 476 43 865 87 20 89 405 4 85 7 43 15 1888 62 1026 26 294 12 52 43 436 85 852 55 54 94 194 87 273 58 417 18 73 45 1429 89 680 38 495 62 641 4 131 76 1314 90 507 37 540 57 184 65 325 15 809 47 961 57 388 78 702 60 1733 13 194 80 255 92 54 99 1011 41 623 8 286 5 1518 59 74 29 411 51 1104 27 105 75 1278 51 1497 19 496 16 48 3 2014 21 860 28 548 62 679 14 182 7 1836 57 90 5 810 31 97 93 209 68 544 10 346 38 81 77 546 72 1302 16 182 88 1050 72 835 73 853 75 2097 47 73 5 392 38 2357 89 484 1 274 72 281 80 267 68 102 65 31 95 2461 99 114 18 1654 45 43 7 1357 60 110 67 1985 90 591 22 25 10 377 61 1857 99 895 42 464 62 755 18 936 70 383 29 803 54 199 37 61 63 1177 94 855 6 215 12 1696 92 104 95 92 22 63 49 6 66 187 56 312 73 427 31 2245 52 114 85 617 15 376 12 410 27 1520 58 273 63 55 79 663 78 138 65 2694 68 647 96 1133 6 130 75 147 43 1006 6 2 10 45 77 592 84 744 89 683 29 1050 84 700 82 233 19 601 20 945 4 170 83 574 87 1535 56 603 24 74 7 524 26 243 25 552 55 1971 81 439 82 45 23 136 21 41 85 162 55 1498 31 44 60 103 78 107 59 146 58 95 69 88 25 133 30 527 13 932 11 194 66 223 60 487 37 341 8 611 15 813 16 1497 22 459 62 748 66 1711 77 596 59 882 82 372 18 444 22 235 45 2065 26 2209 59 136 28 228 23 636 82 192 94 1157 38 1086 42 809 80 255 43 2297 76 118 1 228 4 1942 45 1112 85 18 37 245 22 538 3 817 20 7 4 1581 80 80 51 493 80 185 87 79 3 60 63 13 93 275 12 328 14 382 40 973 76 342 21 919 15 920 34 70 82 531 10 1400 95 3830 15 446 12 149 76 588 88 518 7 317 74 55 57 948 55 7 95 5 19 17 49 600 5 104 19 48 25 503 96 964 29 49 50 112 60 136 7 2 54 671 98 999 25 478 46 445 29 147 94 663 61 605 16 963 41 237 36 380 80 516 89 95 78 3076 33 361 62 1565 81 739 28 42 98 332 78 2 60 699 34 319 7 48 67 463 21 221 2 1343 32 317 29 731 67 282 86 269 80 1064 73 201 45 92 32 97 36 181 51 39 89 110 16 450 36 1095 29 90 95 840 34 474 12 157 67 135 66 73 23 805 89 1127 75 584 54 2024 9 668 44 312 95 615 3 1456 57 69 17 159 20 526 72 293 68 138 24 2519 64 102 56 129 43 1082 45 111 25 12 82 141 2 800 57 290 5 1825 83 319 33 511 41 507 62 346 29 586 9 174 52 306 71 1569 5 112 37 1407 58 1330 26 275 90 103 33 224 59 564 7 1176 44 586 60 932 14 526 76 571 15 2129 80 2173 24 79 47 461 58 25 74 53 27 89 77 188 80 482 89 321 16 163 49 148 65 683 84 1482 85 90 97 521 64 624 49 738 85 275 7 879 20 24 34 645 24 1070 77 213 3 843 50 915 65 2376 77 478 62 112 7 676 91 263 40 221 70 852 36 596 95 708 19 1203 23 438 97 914 14 1407 71 788 37 387 53 462 82 162 14 866 61 1173 77 182 13 1125 43 305 90 814 41 223 39 90 12 29 20 3959 10 418 55 19 7 355 83 1135 51 98 60 100 39 731 93 485 88 462 85 2151 69 583 15 1225 83 35 43 587 54 383 64 1460 56 74 94 1601 52 1132 70 351 40 2772 36 106 62 2584 96 8 62 186 75 48 28 144 56 376 6 1323 54 1824 75 308 63 76 98 535 38 7 73 1282 8 659 19 103 87 293 70 404 39 1610 25 1285 14 727 52 409 46 505 44 816 8 328 89 54 66 317 63 248 51 62 33 47 64 822 42 43 74 390 51 63 12 42 15 214 35 193 50 400 23 79 43 1138 35 1666 6 499 12 958 13 18 20 249 45 303 73 456 5 2175 96 1036 77 112 4 390 78 154 86 16 68 171 22 1072 0 1016 77 912 35 968 95 1456 3 141 62 796 95 360 78 22 35 196 43 1655 89 65 9 206 61 1039 4 512 13 458 42 652 41 91 4 83 14 1034 40 887 73 296 43 104 65 305 2 1227 6 306 82 476 47 687 70 699 94 65 78 1345 69 270 2 421 18 589 20 393 82 153 7 335 68 1337 0 91 55 140 10 122 58 225 82 16 49 1445 55 803 73 501 43 447 7 271 33 62 77 1140 68 356 82 287 20 811 60 352 90 1488 74 85 35 1506 43 537 78 187 48 1216 1 1108 41 234 46 170 8 2038 89 283 10 367 98 678 96 634 83 695 43 1261 79 182 58 1790 46 448 2 131 90 1270 54 629 72 1126 19 1635 37 819 1 65 77 1239 83 76 27 437 8 400 79 19 52 312 35 114 15 516 14 578 51 59 89 186 84 108 86 761 81 1735 18 1647 95 144 74 1127 27 261 84 2925 99 642 60 1542 35 255 14 1764 23 96 89 58 69 207 15 553 94 269 45 625 50 969 5 830 75 318 81 698 45 100 35 516 42 730 56 155 95 224 84 63 2 1975 9 269 35 399 95 1094 71 1632 86 229 61 1525 36 187 21 92 72 609 15 762 20 276 30 411 42 1280 61 235 46 988 18 258 80 9 16 799 31 362 29 21 72 42 17 469 36 343 65 275 67 80 77 1144 12 134 69 685 14 275 57 492 40 740 13 1886 65 4 57 2796 10 178 85 321 44 851 63 294 46 521 37 2353 25 75 54 787 98 423 63 577 62 211 80 558 48 68 68 520 45 482 16 45 5 1006 39 514 93 402 77 1210 97 111 86 197 41 175 5 1105 4 94 75 164 96 1405 72 568 35 186 88 352 36 374 53 15 58 123 92 258 91 475 94 421 87 1886 37 73 5 66 97 829 77 1221 27 377 20 55 42 523 49 377 34 56 15 401 44 1121 23 361 27 155 13 2149 27 67 35 975 26 290 59 311 7 1492 95 553 63 719 28 1974 9 923 44 160 79 61 41 458 68 708 27 320 85 138 56 298 77 2126 10 125 1 936 9 1361 20 10 97 1150 1 44 13 1115 82 905 2 35 69 1656 74 1573 99 147 14 642 9 547 36 551 32 3 44 60 61 72 51 295 3 401 75 417 9 808 52 155 93 2025 19 407 2 264 52 43 56 18 79 974 75 81 85 1759 22 1025 63 28 9 337 99 1554 31 416 77 144 29 663 54 6 76 3159 86 648 26 184 97 10 57 1367 53 356 21 252 41 8 75 1103 1 217 31 31 32 19 48 1753 80 94 0 423 91 586 35 1247 81 2484 60 630 16 779 60 157 28 95 17 165 4 11 57 1441 4 603 46 886 10 1057 7 590 11 521 66 86 92 1890 87 586 36 520 17 6 10 150 59 147 9 106 59 575 37 539 28 76 59 1137 20 93 -1 -1
23 328 86 210 42 1922 52 240 94 75 9 122 81 1591 37 29 72 529 40 1541 72 71 21 94 97 761 81 1386 90 355 51 88 24 1373 78 1386 32 70 48 572 15 1084 17 11 74 324 99 412 44 35 75 1829 26 6 8 1818 15 1232 56 595 93 1117 72 630 92 494 93 948 84 360 11 54 58 832 16 532 58 634 93 535 89 414 30 487 16 408 29 1013 68 2639 4 906 75 176 54 1513 33 46 34 577 37 306 70 124 99 411 91 900 39 329 97 2238 12 266 4 970 33 411 83 875 95 208 28 608 31 1096 93 794 71 69 76 459 68 921 46 952 10 89 85 947 18 279 43 506 99 863 33 54 69 321 75 423 34 258 48 180 22 729 25 695 18 1694 92 49 29 451 54 1712 65 20 74 92 3 288 27 53 47 280 58 2679 64 1561 61 929 14 332 80 64 35 367 14 305 90 1268 96 49 87 1354 37 1320 42 1823 46 1104 30 290 74 780 36 560 18 1024 71 471 39 16 25 241 1 745 35 437 3 413 62 894 37 561 71 4 17 296 67 106 87 622 55 657 73 627 16 375 32 664 26 122 33 302 61 128 85 294 53 103 19 1621 56 1071 36 657 64 253 83 16 77 11 54 1512 39 324 93 395 9 255 31 367 60 916 16 825 11 395 5 134 77 77 72 712 28 778 61 195 88 125 96 436 14 77 56 111 72 76 35 574 11 1275 46 1251 44 727 42 634 64 2129 78 244 56 91 79 103 0 299 33 370 44 637 83 810 35 381 53 18 22 559 25 330 78 263 5 1192 23 308 97 465 44 395 73 524 15 472 23 48 93 29 75 186 83 926 58 204 1 455 64 646 94 1012 35 4408 31 580 39 884 97 965 65 746 78 1367 81 119 73 1408 88 2089 54 512 55 233 62 94 79 151 69 225 17 63 30 485 27 673 63 234 60 592 26 511 29 22 54 1013 98 454 61 243 22 255 58 114 31 1164 43 183 65 688 81 1051 9 623 49 300 12 235 77 523 55 824 73 251 8 221 87 1425 93 2521 64 595 59 1679 83 1119 62 149 30 661 71 824 50 189 62 441 90 314 12 991 4 948 97 49 32 53 44 338 95 1535 62 403 22 2069 61 204 43 282 96 411 89 533 90 891 27 770 13 476 99 622 85 899 78 14 41 164 61 508 21 355 47 609 74 820 69 1199 55 26 44 222 18 1115 67 1125 99 431 23 356 74 1214 71 550 6 912 15 1091 97 263 93 286 98 1958 32 652 50 512 57 47 33 526 87 401 24 238 79 735 6 820 51 222 65 13 14 290 38 1429 11 20 58 208 83 42 20 138 28 1979 49 167 32 2839 33 1147 32 1015 77 128 78 141 95 622 70 2558 65 93 15 617 86 1621 36 1129 6 240 50 169 11 234 81 284 99 745 21 2003 49 979 34 835 51 167 73 391 2 17 52 115 60 982 36 394 35 671 52 44 48 42 45 564 70 444 6 482 83 1098 32 196 39 651 49 2044 0 106 56 553 19 58 2 337 83 1483 70 1130 97 32 60 148 70 1173 43 782 42 718 94 512 52 790 40 150 87 1462 18 1824 29 675 79 71 55 409 64 366 95 453 75 370 15 143 47 776 0 246 94 1157 53 179 64 392 73 429 22 306 89 1283 12 1701 69 382 29 698 51 564 35 1181 88 755 49 848 59 326 84 744 90 51 28 168 10 467 28 223 13 804 80 3135 44 1974 9 46 46 225 54 20 16 474 79 93 1 831 74 156 96 33 1 61 84 518 58 158 39 1009 47 1207 68 100 39 556 30 902 6 83 1 292 49 443 78 1782 98 135 6 367 20 441 18 291 3 231 27 403 22 360 15 1043 77 1267 91 110 88 634 79 236 6 364 51 542 29 1588 61 570 40 106 24 650 21 3688 44 605 39 193 25 67 89 1697 45 161 57 186 29 73 64 141 79 663 78 510 79 450 59 201 96 93 31 2183 35 282 64 116 36 1031 56 921 29 535 45 977 17 860 84 767 87 94 39 343 67 735 33 607 30 770 55 31 31 11 80 530 51 426 19 4 94 1109 86 425 35 91 25 1007 20 275 58 1422 49 930 62 126 38 76 10 1772 17 598 48 963 90 888 60 622 77 896 42 608 29 751 72 399 31 292 24 580 33 1044 16 380 40 2 38 499 27 23 40 436 30 911 6 111 11 23 16 1262 88 73 29 1145 48 261 91 1155 27 2458 70 379 29 2295 23 601 53 265 62 91 48 322 78 26 71 127 70 81 94 623 31 608 13 358 44 1460 78 472 34 139 77 931 19 811 8 1094 92 148 35 271 54 1379 67 445 66 127 35 604 13 525 69 1393 20 994 4 312 55 440 81 197 17 69 40 303 0 1737 55 530 85 621 72 697 5 674 55 83 63 2326 54 133 32 821 4 1597 88 1143 14 190 86 65 54 589 63 1611 41 1845 5 183 54 543 59 445 62 75 87 224 79 557 71 477 3 561 74 44 71 596 73 162 32 298 21 179 17 460 95 123 27 146 0 120 64 43 70 230 71 585 75 2811 4 914 90 83 0 339 19 499 76 625 65 663 74 477 80 789 13 112 48 423 59 195 13 1066 42 431 56 845 32 410 59 85 34 103 90 488 26 5 56 20 51 733 61 69 33 94 5 298 30 564 25 546 35 361 74 287 43 77 27 1142 32 331 45 1652 92 330 85 84 80 1226 28 629 71 1710 15 2409 73 47 99 503 84 819 13 24 65 282 13 1376 55 137 67 1708 17 830 64 626 3 876 80 1099 25 797 98 909 30 1190 9 358 13 110 80 234 56 398 18 797 57 1233 98 155 42 1960 86 1908 79 57 60 241 4 776 51 124 93 483 36 792 70 342 12 44 74 205 19 295 97 747 46 1029 18 200 6 283 93 2516 95 263 86 1549 25 631 88 365 38 278 37 395 40 468 27 514 46 885 0 322 70 160 32 151 25 344 53 455 40 581 76 2632 26 3 65 104 11 110 42 412 67 35 11 50 55 73 83 608 15 633 82 280 54 82 50 990 10 949 21 1072 41 951 20 1049 40 141 66 1221 97 586 88 40 51 154 23 384 45 526 70 1314 69 107 27 631 60 978 0 64 7 577 33 281 78 400 57 195 46 944 20 250 19 644 62 818 87 1103 80 725 50 94 51 2 49 180 25 409 58 1221 66 210 29 711 60 679 21 458 79 1615 51 3328 62 96 63 778 57 76 27 241 8 7 23 394 42 204 10 45 20 2 75 985 95 649 88 1507 71 1 57 1337 40 150 91 573 99 873 9 8 38 569 24 368 12 607 92 1692 27 3 61 1656 4 5 64 29 20 898 81 159 17 185 51 1280 6 462 80 590 86 521 61 318 24 502 22 119 53 701 48 3002 30 224 71 860 15 279 7 1189 89 104 63 161 49 1163 55 581 89 336 1 396 20 2265 47 108 20 1744 55 75 6 194 33 771 84 207 47 275 0 923 1 817 42 201 33 1394 51 748 49 367 21 221 95 361 22 276 92 456 81 399 25 618 75 23 85 26 88 946 17 22 66 2253 27 237 90 886 6 624 85 220 84 384 93 785 61 244 90 1673 48 72 21 4 67 231 48 1127 73 403 47 251 80 301 97 426 67 726 16 1421 12 1287 21 2858 31 1722 39 29 80 157 85 2430 57 14 73 440 41 761 42 202 43 1433 69 252 38 1178 96 346 14 568 16 324 51 411 40 363 49 182 93 2451 19 438 62 33 13 63 2 495 12 459 65 98 54 2415 56 403 62 448 26 795 9 670 70 608 24 724 97 154 55 412 88 1562 7 38 43 2 3 1288 65 145 44 231 64 321 98 126 2 102 15 55 22 1791 66 956 96 1112 16 790 94 447 48 803 84 69 36 196 51 1 65 160 32 72 33 518 72 417 6 1267 31 563 99 374 44 3611 25 256 52 621 99 255 9 638 95 1443 33 1583 81 112 35 778 12 357 92 658 37 290 44 351 26 204 79 62 82 1544 32 207 30 392 90 957 8 337 71 534 5 334 31 775 71 1221 22 481 54 2059 11 883 74 305 2 18 75 1471 53 274 91 288 41 773 39 137 78 711 39 530 23 243 81 192 29 73 2 1171 43 837 84 516 61 8 43 400 44 1264 11 227 53 374 98 823 53 740 95 27 39 584 34 54 19 775 42 111 76 1386 60 1065 72 474 90 848 33 1499 50 193 90 1168 92 124 53 441 55 380 49 18 45 525 76 1182 96 973 17 2 95 833 0 1390 49 870 28 138 91 614 70 913 95 489 35 210 84 28 87 633 52 408 83 622 97 83 61 1920 46 422 39 573 92 1395 36 404 59 97 79 1017 81 330 -1 -1
24 243 67 24 66 1744 11 1490 53 9 75 22 84 99 15 387 78 221 52 788 79 685 75 164 76 450 8 685 7 690 41 539 82 616 44 734 86 550 50 184 74 649 3 1513 54 29 22 828 49 1463 9 487 39 908 84 912 99 516 40 545 63 703 95 1124 1 78 67 61 18 1083 7 1124 72 250 36 449 6 569 15 589 11 140 35 848 31 255 27 833 39 2206 25 1053 30 498 3 497 53 809 72 215 40 347 58 1568 46 19 88 1568 34 193 3 544 10 143 49 738 17 55 67 97 80 502 0 105 13 513 19 263 80 79 47 476 92 1160 12 332 1 1106 49 134 69 875 59 1119 36 205 26 240 7 515 15 106 32 865 73 1851 76 232 18 128 63 2 70 239 28 9 70 1120 35 19 94 629 30 316 47 923 13 470 69 571 56 53 27 1442 62 31 31 391 2 277 67 320 99 884 54 125 5 434 52 358 16 184 81 1216 56 110 0 69 20 356 36 203 25 717 26 2359 92 650 61 1156 20 454 34 77 21 82 86 293 13 724 69 685 85 71 89 35 58 1975 82 1179 85 238 25 312 40 2000 3 241 45 534 74 1585 67 1142 85 296 98 107 97 573 50 136 67 114 8 148 22 660 31 1002 9 7 75 89 9 1255 34 437 96 11 52 437 92 629 82 163 76 3976 93 454 4 469 53 521 21 811 89 284 29 851 19 90 32 102 46 479 47 1376 44 1381 88 102 52 570 59 261 34 849 50 186 48 53 99 1659 54 60 70 2280 93 212 35 796 77 166 83 836 31 423 44 401 2 70 54 771 45 625 84 454 75 190 89 233 30 729 23 53 15 88 93 571 28 192 61 126 90 1071 24 319 43 237 84 599 10 106 76 2348 79 1355 15 843 73 567 12 60 52 1056 16 207 93 296 49 669 58 448 59 293 3 237 70 812 67 81 90 165 86 1602 18 920 61 264 91 782 0 1829 43 111 48 1033 56 1185 77 913 72 884 93 539 86 3452 75 56 59 1072 66 24 47 1335 99 779 63 48 46 326 43 261 67 2604 70 80 98 899 14 608 51 958 34 49 91 49 45 711 86 1564 33 1746 5 904 71 146 53 975 88 1646 70 191 69 760 97 520 73 84 30 1292 53 520 51 95 89 107 82 852 75 727 71 458 57 291 6 1046 58 2197 87 900 15 202 26 996 71 313 84 533 47 38 83 170 35 485 36 168 56 1303 46 31 40 337 69 1214 53 893 20 328 88 259 28 429 63 594 52 4 97 644 10 201 79 350 6 79 57 85 53 799 56 1599 67 1629 8 49 50 545 36 480 29 359 28 118 63 799 48 1387 30 78 4 173 76 179 88 620 98 492 86 654 64 400 29 585 97 726 12 427 89 1219 28 67 40 78 87 1422 31 964 1 194 76 222 32 515 47 143 70 366 62 121 18 411 60 283 87 206 82 491 2 372 68 12 97 275 49 643 65 634 58 260 42 413 92 576 19 180 87 291 60 148 33 44 96 66 23 67 81 137 56 128 39 146 48 622 9 345 26 443 64 848 95 1378 18 56 2 369 5 1089 32 1063 15 334 22 798 88 649 36 68 69 1822 97 461 91 2402 84 885 65 89 3 30 37 944 34 522 13 359 35 137 57 671 39 2372 45 784 37 925 67 1030 51 1746 92 266 0 185 23 668 71 1696 94 220 47 149 85 1511 31 354 49 504 17 1410 65 169 56 885 48 321 99 430 80 34 26 885 81 570 99 34 19 650 23 760 8 1487 25 295 45 358 26 182 68 347 83 1106 71 425 8 129 58 695 61 281 52 375 19 1222 45 252 17 412 39 442 0 574 90 337 79 1675 38 516 29 618 72 96 28 232 41 492 27 571 85 548 84 74 76 1016 22 539 60 61 55 620 88 451 87 261 81 1313 62 31 83 1258 92 494 24 563 6 1284 57 879 5 385 80 125 97 237 98 9 75 272 19 6 10 2035 7 297 44 2210 55 388 39 209 63 716 99 1218 48 514 18 873 21 118 91 92 13 1 22 210 4 116 16 549 38 97 67 17 80 261 57 1437 16 1786 87 690 45 1284 17 1031 10 941 36 1796 14 339 69 178 1 269 51 407 69 324 18 545 16 321 30 1612 86 201 41 1111 72 188 33 128 99 1723 11 240 53 1095 95 1352 20 546 47 441 95 57 40 127 7 283 16 479 93 790 95 262 36 768 57 537 48 396 25 552 76 103 7 940 36 502 8 65 74 13 79 808 4 660 48 128 23 263 1 147 46 19 62 129 73 1412 79 230 63 408 95 24 99 987 46 935 68 55 65 2813 45 217 62 407 50 644 59 484 10 855 77 132 2 67 20 69 66 863 91 1404 94 485 21 133 71 95 70 82 85 214 32 334 86 792 70 449 58 359 84 413 74 994 42 131 33 352 42 566 24 359 25 689 46 1034 37 249 80 1848 42 2074 82 1000 31 52 10 543 94 91 19 658 97 168 8 1511 71 38 23 387 51 108 0 2814 21 206 24 98 23 182 33 52 91 620 64 370 86 916 85 862 36 399 13 547 45 64 84 274 11 1314 98 98 11 1 36 1674 8 1508 85 1764 73 14 97 49 77 555 90 109 99 573 68 2849 72 1318 19 31 98 289 7 226 95 593 92 14 23 101 94 41 65 16 77 1495 50 21 34 1634 16 2720 70 631 37 884 20 2106 28 117 60 116 49 788 96 656 28 242 25 398 8 77 80 1110 43 25 15 246 86 59 18 976 15 2 91 170 2 611 81 1118 55 125 60 842 37 357 69 2215 74 1140 99 367 53 1900 32 1009 16 196 80 942 4 353 10 1688 65 2324 13 230 39 518 80 772 31 17 74 903 58 261 91 944 86 688 56 266 28 236 86 734 64 728 84 70 64 1194 34 365 40 417 33 1102 28 806 84 263 32 593 24 753 86 505 24 490 56 68 46 1110 88 1664 27 1393 93 498 54 62 59 502 25 484 59 616 14 163 89 600 92 1613 71 253 91 850 22 500 77 415 86 2411 55 1341 61 695 94 934 24 128 99 220 86 824 77 1488 15 1489 72 3021 49 781 95 315 97 568 59 1333 53 734 68 275 27 1449 45 272 95 229 44 566 19 853 5 374 62 98 4 1116 39 2140 98 277 7 237 99 261 57 664 3 395 88 555 15 817 52 192 11 385 81 404 37 847 56 109 7 22 97 212 86 409 52 493 34 41 87 703 58 2152 37 131 8 126 77 75 82 375 94 430 79 794 7 265 52 235 83 57 54 34 20 416 88 176 99 913 97 94 31 129 38 723 36 497 70 1178 99 212 58 377 55 924 96 894 29 249 71 640 84 13 72 206 90 1026 63 1982 78 1104 80 534 62 18 92 362 0 1935 7 635 19 174 61 419 98 214 68 340 37 266 76 458 74 346 44 1192 68 1394 87 872 81 59 20 516 84 705 40 968 33 281 62 163 98 144 34 731 15 360 30 564 22 217 23 57 61 91 69 173 40 611 3 615 2 496 60 365 30 336 80 332 59 846 37 921 74 176 36 30 91 614 24 662 11 378 85 463 29 1144 88 1151 26 144 59 801 93 307 2 208 46 460 81 1065 8 518 28 565 70 647 89 1636 2 519 65 895 62 171 47 120 67 227 42 996 17 378 99 988 35 1286 21 434 80 1084 18 18 28 68 36 324 65 318 90 757 53 76 49 31 98 230 32 445 89 620 54 1769 2 73 10 520 81 2057 7 818 57 210 55 1776 58 442 55 1951 21 1673 40 274 94 16 31 293 64 304 91 16 96 159 38 29 32 202 38 963 31 455 35 561 68 370 32 3905 86 126 41 12 49 287 98 96 29 1050 48 955 32 166 17 1006 88 576 45 562 40 212 27 3584 35 310 37 384 8 114 65 325 78 422 88 83 5 99 64 27 47 829 25 813 69 775 83 273 31 377 14 519 29 690 73 775 42 2081 91 54 70 4 30 798 54 364 60 69 40 167 51 456 14 691 38 781 20 281 67 249 73 813 48 68 70 150 21 790 31 1554 60 89 79 494 93 195 16 60 17 182 41 117 10 58 26 187 18 39 21 1050 35 639 72 743 92 675 96 270 29 375 56 10 38 158 13 102 34 181 16 44 94 1426 5 1126 10 655 4 3 45 132 31 823 39 1855 21 206 99 41 65 798 86 164 21 187 5 565 9 613 18 210 60 1274 78 71 21 33 43 228 4 953 45 810 2 164 5 1867 36 4208 16 1246 7 696 2 15 20 937 59 350 48 3 7 453 95 621 27 10 52 1602 -1 -1
25 560 0 1167 8 204 96 444 69 112 90 742 2 144 13 401 34 486 49 242 80 780 7 529 0 739 55 2515 36 1023 68 456 70 99 4 39 44 257 7 601 28 545 70 2254 84 1412 81 59 42 551 61 74 79 425 57 128 49 518 44 206 64 71 35 139 86 57 12 935 14 271 15 295 98 793 49 622 11 53 24 70 68 200 72 36 69 1224 41 554 72 1469 90 349 47 892 76 559 16 629 18 179 76 163 99 101 56 260 97 139 84 87 42 391 89 1277 38 710 34 823 95 369 78 64 92 45 68 245 45 471 5 147 14 2 64 100 43 2495 50 656 98 1186 67 1403 68 293 1 149 99 197 80 735 2 1856 64 105 89 657 95 1017 17 5 60 1809 83 79 95 1731 26 120 2 495 94 252 88 452 34 1423 95 480 21 708 17 203 10 314 4 179 1 580 16 109 39 1070 23 545 84 4024 13 30 30 422 91 433 39 162 46 541 91 840 96 1695 15 166 5 1178 31 597 89 1322 90 998 81 858 54 181 80 181 66 278 37 895 60 80 43 132 26 1747 16 140 69 1 11 749 9 866 46 2773 36 349 13 536 56 140 37 1091 41 745 23 1115 14 403 9 1360 27 52 15 682 12 419 88 834 80 9 4 264 21 84 1 1202 11 259 17 2073 40 761 80 156 45 180 58 319 90 1791 3 893 30 459 14 2037 2 1459 26 662 16 127 2 121 97 421 34 366 38 704 65 259 55 1279 32 3 45 511 37 170 20 995 10 163 5 396 52 239 80 740 98 205 96 1960 93 13 97 952 65 250 47 124 38 389 75 300 78 10 16 400 70 123 96 1011 88 1479 13 2499 33 1156 51 460 83 2304 39 39 9 427 51 695 59 103 25 166 97 431 96 1495 37 450 12 46 9 92 30 1812 53 478 35 426 27 1027 94 69 14 261 8 762 77 1379 7 500 6 814 59 1001 90 1166 51 899 73 383 67 295 89 1049 78 166 4 255 71 224 6 204 66 240 69 515 35 107 22 617 17 349 62 238 96 25 22 873 39 37 94 506 4 12 16 519 29 116 6 25 54 316 58 191 26 230 46 1013 18 1796 27 916 79 463 60 1050 56 255 93 478 75 2 9 841 18 423 52 99 70 290 62 496 43 414 83 550 41 119 89 359 85 246 23 2122 73 157 16 92 13 384 40 266 97 237 52 1701 53 551 30 827 97 2723 2 1285 28 179 15 2238 8 104 9 730 25 2881 11 104 36 1964 43 1296 93 366 66 224 75 68 52 75 39 210 90 127 7 303 69 57 20 1091 66 529 11 124 34 4232 60 406 2 28 95 49 53 49 64 271 0 753 83 965 95 601 61 231 97 353 30 375 19 78 94 55 11 97 37 292 62 197 97 1308 57 268 94 99 0 63 56 280 99 176 51 868 50 275 90 32 22 279 20 286 85 858 76 575 67 55 83 45 25 2065 29 64 56 632 0 595 49 86 20 847 75 711 67 363 24 636 40 335 74 807 79 2083 17 1312 70 746 79 997 73 339 94 1801 54 511 11 557 49 1070 57 257 73 80 2 368 18 159 0 705 63 890 17 659 27 51 70 1389 90 158 35 5 98 96 22 116 63 1246 49 96 63 794 73 652 71 272 76 61 45 1006 46 127 88 125 78 967 63 203 71 113 68 81 77 324 6 84 44 335 27 1132 48 572 6 180 13 596 34 233 58 1676 13 230 14 1580 30 755 2 882 6 1168 9 790 53 1390 43 2993 6 1011 59 151 23 37 33 2197 87 891 12 583 31 159 33 409 45 187 89 402 45 487 84 1113 23 601 40 85 57 157 91 1559 28 913 56 536 90 1198 5 8 45 511 54 127 61 1376 72 1573 38 69 96 3784 30 71 46 451 62 272 44 919 3 2452 37 194 57 500 70 1596 52 1387 50 542 39 269 12 31 49 281 95 118 0 332 43 486 80 81 10 105 47 491 76 113 10 314 74 700 30 63 39 144 95 368 44 7 35 1017 46 523 5 545 12 781 8 410 13 1307 37 210 25 203 55 38 46 56 99 178 68 325 12 1733 60 863 32 796 63 466 2 1431 1 1020 17 74 16 1681 2 96 97 1542 38 1090 27 94 61 459 23 176 48 244 65 1229 69 554 9 59 42 1005 44 2 54 1533 62 408 37 510 38 165 6 22 60 297 97 322 58 302 96 311 68 799 7 190 15 1 61 347 87 53 2 139 22 452 42 1571 88 298 55 227 60 34 20 573 73 439 27 392 91 581 55 50 92 56 20 1032 17 2837 71 236 4 142 62 117 32 146 69 638 33 271 19 272 44 210 68 476 80 209 42 442 98 1509 54 443 88 278 12 95 83 332 94 1262 52 528 45 168 24 733 93 1312 38 2009 62 601 81 109 87 15 14 959 58 126 28 1385 32 731 12 1310 74 24 15 110 61 861 98 88 82 803 42 86 56 271 82 1022 64 670 26 256 51 857 52 1107 89 316 18 329 70 1251 56 139 42 22 10 562 2 497 40 690 81 104 27 185 7 132 48 435 89 1 55 2460 83 317 33 1531 6 977 88 138 9 1596 32 102 10 619 67 9 12 705 97 1353 13 290 75 1275 16 309 45 314 39 2299 95 873 16 439 1 100 59 212 47 2656 92 521 54 53 69 305 50 320 83 96 50 869 12 838 61 1129 39 367 16 326 49 301 51 1191 38 248 60 606 86 1109 52 347 96 905 76 713 35 52 57 756 31 840 40 45 42 45 36 894 6 1145 78 2340 5 2052 50 8 89 1631 67 43 54 210 91 67 51 118 27 1758 58 1215 2 223 70 828 50 752 61 685 67 90 29 123 40 1077 35 5 61 12 54 322 79 127 36 410 14 759 99 520 28 17 38 323 15 1640 31 212 35 338 28 493 67 813 64 363 98 667 85 5 59 367 81 270 96 230 88 1963 2 1073 11 583 89 1462 50 347 76 96 45 249 98 611 15 269 86 413 3 75 26 444 62 117 3 3740 83 281 0 1406 46 42 2 413 52 179 82 60 42 779 39 321 65 237 62 32 43 902 10 2790 41 1595 62 295 17 586 31 1569 70 406 22 78 27 364 61 1201 75 11 52 2098 6 1081 81 34 87 147 91 307 43 3962 68 453 26 555 23 2773 37 577 33 1173 81 856 95 534 8 88 76 563 66 245 40 1258 53 1153 5 347 59 1 78 388 80 181 85 296 1 485 64 770 14 1389 39 439 57 340 18 99 67 241 19 150 84 225 56 119 13 87 64 704 27 737 77 595 31 153 88 173 37 459 15 14 48 337 80 188 42 124 82 117 11 344 21 310 11 526 73 1459 47 251 67 237 41 333 27 299 10 389 1 459 25 638 47 766 93 1497 96 387 69 1689 72 622 40 1660 85 526 24 15 9 695 45 2266 96 496 87 226 33 383 18 26 11 262 8 219 57 97 30 24 68 2579 57 596 39 93 35 560 69 3070 72 745 10 1085 80 428 35 80 75 2306 98 778 17 379 1 1613 72 193 90 261 62 147 85 881 29 223 32 1190 28 865 44 514 59 557 99 1680 95 338 89 1707 11 684 92 907 13 290 68 891 0 181 52 468 86 955 39 1848 40 97 52 3441 40 1068 27 462 45 555 73 1170 94 1176 79 1335 93 4 30 275 41 371 82 2057 53 2661 59 518 76 1292 67 142 55 351 71 165 97 39 51 1870 80 327 48 325 47 306 4 303 38 1459 37 913 62 610 49 429 95 355 22 654 85 464 58 1567 64 7 28 771 48 1036 9 880 7 348 0 965 24 223 36 1123 37 2913 85 117 36 1437 91 143 23 735 87 298 54 245 84 698 86 1158 18 130 15 105 59 27 97 126 17 1534 59 260 11 2107 85 502 81 2020 5 251 86 617 67 497 17 901 33 22 60 686 43 605 53 216 65 249 55 314 78 123 95 214 92 1865 77 416 1 139 10 91 90 400 41 199 47 440 95 176 73 152 17 39 70 380 50 88 35 417 98 168 60 69 62 957 55 233 48 1399 73 1794 98 84 73 444 83 66 78 191 52 580 40 1428 5 180 39 68 48 1703 82 324 10 174 11 797 23 195 35 452 9 464 65 1278 62 154 98 552 38 56 53 761 26 61 33 112 72 100 64 327 1 868 20 2162 82 607 69 6 41 499 44 189 96 199 31 33 80 81 92 131 62 80 1 649 79 318 50 1137 91 1042 72 255 91 96 96 478 63 390 66 173 71 47 36 245 5 636 74 204 51 71 22 235 12 1691 1 145 47 926 84 161 92 1012 40 53 11 968 27 134 51 222 73 391 55 97 21 373 56 126 7 257 25 281 63 206 41 501 84 678 53 278 35 483 55 374 75 135 48 144 53 775 67 1624 50 224 41 70 60 84 85 514 1 176 36 1310 20 1072 7 2980 50 591 94 341 65 168 24 312 28 369 36 400 96 139 7 702 12 681 1 243 31 478 93 860 86 243 56 241 44 190 50 81 19 278 36 288 41 245 7 6 42 83 76 651 99 106 -1 -1
26 589 3 213 61 505 1 28 79 492 95 1549 8 1175 2 353 67 180 5 1731 1 646 94 105 7 3184 15 421 34 375 44 315 75 651 37 236 66 648 60 301 92 1331 73 312 9 76 0 542 36 102 22 992 81 353 61 212 56 131 88 543 91 245 41 549 5 1420 67 51 44 208 4 599 55 83 90 232 28 558 31 1175 16 1348 53 189 37 81 54 289 66 29 0 61 29 725 93 392 50 467 67 152 45 1502 1 1458 22 982 79 298 72 172 85 359 57 813 40 37 74 354 80 87 45 509 18 1853 61 12 80 294 11 442 92 460 40 390 70 1291 85 970 81 3576 23 271 25 160 79 154 26 400 22 253 7 328 21 325 70 68 9 432 99 415 98 744 97 375 89 277 56 60 37 446 60 367 13 570 70 1071 80 297 28 13 4 131 46 950 28 533 44 860 62 130 34 212 7 145 0 597 72 283 87 978 42 1314 57 654 51 240 30 1139 43 306 18 99 30 516 40 137 58 1146 77 989 55 382 88 521 48 906 84 522 29 1381 65 439 6 354 21 525 19 460 74 697 15 1152 91 286 32 1564 36 238 0 730 16 41 87 403 51 293 25 597 39 624 4 321 29 422 48 329 5 282 8 1912 2 1116 17 763 93 56 70 412 98 328 14 732 20 1208 9 1647 12 1490 84 49 82 342 0 400 57 349 65 273 32 84 86 1251 0 1023 16 28 38 1362 92 175 49 1349 96 1386 35 659 91 118 75 53 53 509 55 1038 72 1336 31 482 10 123 29 60 66 24 96 37 20 767 95 285 32 231 99 872 9 1093 92 534 47 206 46 816 22 80 62 438 18 98 94 390 59 191 27 10 21 403 11 2 78 307 35 462 62 1397 23 108 70 2460 8 952 23 136 38 90 9 1159 45 583 71 327 15 252 81 1326 40 276 89 328 86 122 24 44 22 1256 34 280 88 97 62 641 2 630 4 2133 48 595 72 933 94 56 69 274 66 358 27 239 4 480 53 345 25 444 59 715 52 182 46 801 34 1227 13 361 93 183 69 1223 54 268 79 188 74 144 57 230 63 642 67 134 70 611 15 1532 23 101 26 1012 48 1735 24 587 68 1961 71 1074 50 297 48 868 4 675 80 866 82 308 57 28 28 1356 61 773 31 526 13 524 63 769 31 146 30 1021 47 1454 44 555 73 1429 22 306 93 402 82 417 16 20 85 79 91 53 57 506 59 170 73 7 44 1141 25 638 94 929 6 229 92 455 28 1314 70 3157 16 1474 8 284 24 595 96 318 70 342 43 163 16 466 89 1600 28 571 58 986 62 479 90 1011 13 238 39 57 18 390 80 2571 96 286 43 56 38 1017 22 1009 84 842 2 36 60 172 34 970 57 319 21 420 20 3360 22 344 26 175 92 1068 30 175 25 633 82 43 22 197 42 158 38 102 42 393 45 169 93 792 62 617 69 833 23 309 78 111 5 1805 40 24 65 9 70 1034 71 873 37 634 40 737 53 60 15 1354 81 231 39 977 41 582 85 645 70 1119 16 1034 11 121 78 80 61 2370 75 2019 54 404 68 650 19 69 87 598 97 265 93 91 57 422 66 684 70 1175 32 66 0 805 71 945 78 277 72 2024 38 38 98 884 90 406 7 363 87 1088 40 721 59 1136 31 156 99 459 26 1318 89 441 21 754 58 20 37 241 43 14 62 778 64 281 47 45 49 756 79 372 55 366 41 341 75 199 73 1242 91 184 3 265 39 608 1 263 98 450 51 412 80 18 84 409 86 36 37 582 60 516 81 368 98 148 61 1837 36 1231 1 125 36 1287 98 1147 41 192 17 886 96 137 81 214 33 608 46 137 27 546 13 301 81 2422 32 1537 75 152 53 171 65 783 62 750 65 394 35 63 56 1157 50 981 3 133 51 443 15 841 82 108 67 37 44 338 79 335 33 71 34 576 37 1903 35 1335 34 449 75 29 15 446 40 79 66 60 92 1520 57 249 18 413 48 3157 51 10 1 1355 73 944 75 1040 38 976 67 1173 23 46 65 515 55 234 98 512 81 294 1 182 57 354 55 1243 52 454 21 101 48 25 19 1092 14 820 98 314 80 1319 48 222 18 755 10 628 22 257 0 30 40 1765 55 968 52 583 48 1295 88 443 80 1408 42 49 56 942 71 353 88 136 81 203 44 88 35 923 38 838 12 877 60 140 57 1045 1 154 76 1059 82 253 54 10 38 282 70 208 22 341 87 327 24 210 11 306 23 274 9 439 26 238 40 30 99 73 24 11 81 77 68 1621 26 1612 55 808 45 1218 40 1064 4 750 48 5 19 788 41 2025 23 453 34 257 82 762 75 234 76 948 14 324 7 719 46 146 41 406 95 560 58 230 83 208 44 6 57 1043 61 799 93 492 67 114 48 390 64 326 89 881 80 873 20 943 75 641 54 204 59 383 29 3007 78 160 28 120 41 1403 90 1439 79 1052 31 227 29 54 3 59 77 130 37 92 56 2029 17 1150 77 1017 10 614 46 548 69 588 68 199 75 149 46 195 51 384 21 846 8 1531 20 1051 44 175 38 424 81 221 3 70 41 339 64 56 93 388 12 691 8 781 65 376 93 696 46 759 14 531 62 48 86 1814 63 162 25 132 61 516 96 305 68 280 42 1269 60 296 91 515 86 2828 94 688 87 96 86 355 88 143 73 369 76 127 16 852 21 115 12 1290 26 708 89 477 63 267 41 1169 15 136 85 1225 90 800 67 166 15 1760 5 791 4 230 76 1119 96 18 53 45 69 1712 36 1127 75 1080 20 525 84 492 8 116 53 434 86 1402 38 306 47 282 57 934 37 85 14 338 54 113 17 235 57 221 44 750 43 722 53 43 33 363 64 386 72 8 58 582 43 1329 53 493 56 80 58 685 90 2 50 206 97 587 30 7 68 111 25 6 69 1164 95 677 74 572 98 34 43 53 54 808 55 871 96 137 59 200 1 154 87 81 72 290 45 127 58 515 91 307 20 17 66 923 26 729 50 1429 17 417 39 90 15 102 17 910 32 147 36 719 14 580 19 1218 39 183 19 2165 63 61 41 4 1 99 37 133 84 1701 44 118 77 338 82 1013 77 221 27 84 79 1587 11 186 25 201 67 548 42 724 22 412 77 2005 95 952 3 762 40 596 79 105 16 600 95 339 72 71 17 119 97 427 6 432 97 27 29 216 68 391 86 1279 9 320 69 804 67 288 7 91 3 413 63 668 23 537 99 986 40 340 56 771 38 2160 81 510 3 83 44 474 51 55 81 2787 21 238 39 57 7 877 57 1340 42 671 79 412 45 515 24 268 66 371 30 98 39 129 47 196 35 956 39 1891 4 1292 8 94 62 104 42 15 14 713 5 1087 39 68 83 84 69 264 57 149 84 220 45 96 51 437 92 281 20 3674 22 619 55 196 21 292 18 1053 31 150 20 634 91 490 57 220 17 4394 75 337 90 1497 93 241 75 2100 22 439 85 79 49 299 51 895 6 283 20 325 19 179 84 683 76 738 84 996 26 650 72 268 31 106 82 578 28 314 27 106 66 449 72 194 22 985 90 407 57 1748 91 119 0 423 95 839 67 47 90 1358 23 95 59 208 9 360 62 54 14 506 39 507 78 216 11 1378 51 39 93 585 95 1160 29 142 15 527 67 148 74 651 17 308 47 416 95 435 73 274 65 502 39 246 91 118 53 529 84 941 87 286 82 421 67 8 70 1473 7 235 99 490 21 688 17 817 91 372 73 3070 99 232 1 1196 14 245 18 1024 97 196 34 1074 46 231 85 316 10 67 54 128 15 528 22 28 89 136 28 670 68 833 24 489 42 524 83 692 41 1991 36 317 30 305 87 584 77 1061 96 670 77 56 4 212 3 220 79 234 60 373 88 285 4 359 6 256 28 351 15 390 55 310 63 3391 2 98 0 80 69 882 41 816 45 2125 3 106 6 26 43 429 55 1515 86 126 5 19 49 647 50 465 16 498 79 1014 22 58 27 1585 77 815 9 841 56 553 27 53 4 239 95 618 20 56 21 1260 75 366 42 1164 44 17 48 920 54 181 64 485 22 1597 90 728 30 121 15 232 64 262 72 1103 62 810 4 1407 82 255 48 54 43 440 35 900 38 467 48 953 52 1328 94 1466 50 191 2 622 42 339 3 1715 92 542 63 621 15 115 27 1089 26 259 74 112 91 135 87 2446 76 118 17 122 2 227 46 487 7 81 66 544 27 1617 26 892 11 79 67 327 19 1138 2 785 62 7 51 72 11 975 13 402 30 316 94 316 23 1390 51 1676 3 761 5 389 54 696 18 667 15 2169 47 170 92 266 78 70 53 499 89 133 33 206 60 332 2 24 53 965 89 133 9 2 84 738 46 962 90 197 1 158 39 134 6 1824 29 1575 17 268 4 1031 76 362 83 156 26 179 2 1586 80 1245 65 46 68 231 39 2871 95 801 54 1457 82 15 12 201 56 2457 19 126 83 239 54 219 98 623 42 474 3 1617 12 294 73 870 4 1159 -1 -1
27 73 30 398 85 308 25 978 61 370 62 309 39 541 45 26 72 447 5 71 32 87 97 1689 39 537 9 125 20 1097 66 910 83 242 46 268 15 231 83 1047 61 532 36 857 31 1218 62 990 78 2503 44 406 36 132 47 757 24 382 53 340 3 370 30 1810 61 820 89 2480 26 630 20 255 83 736 33 161 81 5 8 618 53 2347 10 368 3 432 76 1413 94 93 12 247 69 1304 66 148 81 736 24 562 42 198 75 379 86 1473 17 686 18 236 84 185 40 433 25 237 35 245 88 487 72 206 45 906 80 776 46 313 32 952 66 794 93 250 17 1822 34 337 40 411 36 23 80 1559 57 684 34 1185 28 81 86 607 95 172 29 44 24 115 65 39 4 603 68 944 64 407 84 355 78 806 54 841 60 215 81 2199 33 433 56 283 73 146 48 743 60 1424 37 216 87 139 62 1178 0 339 2 608 14 18 18 92 55 475 29 510 56 795 38 653 61 497 43 164 75 141 14 214 39 206 97 185 29 281 4 900 39 723 31 1675 36 256 79 1037 39 7 63 624 97 1708 42 28 91 477 87 83 64 274 91 424 0 490 62 358 1 16 44 104 14 134 26 918 40 81 10 34 7 1266 40 1466 26 372 19 787 3 94 94 1385 18 91 34 65 74 4 52 83 29 74 80 849 45 1099 91 1075 78 600 41 539 65 239 72 725 16 888 61 187 29 451 37 875 50 1979 11 83 43 174 16 2919 23 322 27 79 45 453 7 697 81 39 26 234 63 13 43 200 5 231 67 1664 45 1162 65 706 80 812 98 1254 93 1088 15 998 36 384 10 2 38 649 67 335 65 755 84 83 48 665 14 48 36 1585 10 273 6 1062 39 1236 20 178 53 1115 64 1053 40 106 62 224 78 52 29 660 14 521 56 1131 69 209 20 432 33 117 61 330 92 1913 79 1065 80 7 63 468 35 234 21 962 2 917 94 95 20 620 37 691 4 1635 44 417 37 1349 63 148 28 1369 78 351 25 779 84 2693 46 3 61 428 75 799 48 334 32 1105 70 463 98 27 97 370 58 1539 36 87 54 113 41 1172 65 200 95 352 30 423 51 195 7 619 18 1092 39 772 53 107 96 545 64 1038 81 568 79 950 7 574 79 288 60 47 55 18 16 6 37 635 18 259 41 1415 35 197 13 661 44 80 0 77 10 668 96 410 91 342 40 55 45 412 41 446 6 554 69 1748 88 1148 9 274 15 71 18 1252 86 1855 25 410 28 421 89 244 87 116 23 208 66 938 14 824 88 512 22 370 24 648 63 306 77 37 81 728 31 696 5 457 33 764 89 23 83 110 69 238 99 1104 19 686 14 160 29 154 71 152 36 133 59 585 96 216 63 1339 81 90 86 74 61 2498 73 340 10 1324 44 45 60 772 62 330 87 843 98 236 26 230 19 587 79 221 31 1255 80 309 1 357 78 24 40 1104 7 342 25 573 31 1004 55 124 99 27 27 195 86 68 91 1935 29 61 14 1107 12 14 20 271 68 615 4 157 86 520 8 573 85 558 26 504 24 832 96 338 35 575 59 710 29 504 77 959 15 1174 78 1483 7 698 61 634 62 159 58 167 37 981 11 297 48 318 85 2898 69 495 95 905 64 58 24 985 85 495 19 1068 78 201 23 167 32 1900 51 379 31 245 60 6 96 289 44 389 22 234 18 885 32 628 16 575 36 961 0 316 68 709 87 59 67 83 10 400 27 613 34 786 22 27 17 239 62 298 6 144 40 236 63 113 1 217 74 1344 12 212 42 149 30 1083 0 584 60 1838 78 43 38 1414 77 66 49 1495 20 223 88 488 21 60 75 21 18 465 54 879 23 493 88 388 91 463 29 29 46 4 18 697 42 729 11 848 66 17 8 108 28 28 1 804 14 502 99 1071 47 287 56 1045 96 2134 26 465 17 222 13 858 62 755 67 334 98 444 28 1758 7 863 86 839 16 3366 12 1777 22 257 33 71 23 2062 88 73 53 820 80 441 81 391 11 134 83 310 57 276 88 110 86 1104 54 1345 36 573 66 334 77 411 25 421 87 88 73 111 52 180 64 420 60 121 48 57 54 465 29 548 32 1156 19 81 89 472 28 2383 31 863 87 426 30 801 22 125 86 44 11 207 82 1384 45 201 16 793 42 88 55 789 59 354 95 1291 29 1446 67 325 69 514 74 414 87 1010 78 241 27 1031 77 75 91 416 18 1256 68 197 94 161 92 137 32 553 42 402 27 352 45 1531 67 2935 17 27 19 26 29 2 81 1026 62 915 83 312 10 582 24 2 33 197 2 192 59 1919 0 1017 53 427 97 13 4 567 96 286 40 608 74 3179 66 317 73 28 54 287 18 2068 16 2142 45 44 56 200 9 388 16 1 42 201 69 190 97 213 64 50 54 1481 21 20 83 842 45 495 4 1109 20 1014 84 223 73 1148 10 139 34 33 86 304 50 247 15 90 8 23 2 245 92 701 75 1184 89 528 59 30 98 1127 97 972 8 191 87 786 20 389 81 323 97 75 74 1241 8 42 52 1387 98 1653 26 848 41 50 84 1647 97 252 66 137 18 215 65 411 7 1256 13 2282 94 179 54 635 40 427 77 377 97 833 88 583 9 163 72 638 15 2519 13 877 22 466 32 1842 89 1318 63 446 90 917 13 65 79 68 35 549 6 915 88 390 78 365 29 2685 21 441 14 1052 35 333 24 4355 20 82 22 326 44 1122 48 1857 25 161 68 3205 93 159 61 149 14 832 28 7 95 329 32 436 97 985 36 306 42 1977 51 1744 19 121 13 309 98 271 60 194 82 81 39 2047 1 399 9 360 66 911 10 802 96 2164 84 250 72 182 0 1362 98 263 45 198 1 862 48 856 69 296 60 462 96 617 38 786 24 137 74 20 91 93 65 1522 70 499 84 1237 34 874 31 184 71 95 20 1 70 412 68 714 14 924 82 143 32 5 26 440 1 736 69 2627 24 151 74 18 12 119 75 58 44 12 8 105 9 453 77 417 96 637 80 350 25 561 82 558 87 194 11 1227 68 3073 41 26 16 939 14 110 35 245 9 40 36 455 53 589 17 64 19 2522 52 235 81 186 40 340 60 443 4 692 61 70 54 393 72 457 10 591 90 170 83 1049 70 409 62 149 29 818 41 986 62 1167 98 525 16 494 56 9 0 227 48 174 66 158 19 2135 12 182 56 563 78 502 80 512 96 151 58 94 84 1164 48 17 46 220 65 58 46 1179 35 1592 75 1989 68 863 47 546 74 908 76 27 53 1008 93 248 40 19 27 1284 49 387 39 84 3 144 93 77 15 2230 86 224 3 291 35 1844 61 320 40 99 72 870 2 1646 38 339 41 236 78 25 55 103 91 343 81 727 93 1821 90 489 92 495 28 772 10 2498 26 471 16 1632 98 2226 67 3176 12 1140 59 82 35 751 12 146 82 691 44 77 99 33 30 1485 99 5 88 223 4 150 28 235 23 477 3 206 17 1293 27 1080 6 89 50 50 32 115 21 18 17 122 69 9 13 59 7 120 13 1028 25 296 31 371 77 550 19 309 54 775 83 424 98 410 19 1478 3 72 35 716 17 32 42 116 88 354 80 161 99 910 13 614 18 3250 82 3 54 1009 89 4 6 183 50 279 82 422 76 461 24 14 44 66 92 580 5 605 29 519 65 291 87 10 26 226 71 644 75 634 76 2325 40 1849 6 300 72 189 44 1131 11 1420 67 181 33 302 7 6 35 2080 3 620 4 1141 99 220 80 1207 34 673 65 713 25 2581 20 193 74 783 3 2174 69 293 81 976 60 837 30 432 22 1360 74 120 38 121 32 9 27 836 51 503 6 381 53 142 55 318 32 148 75 528 56 109 29 574 74 846 63 291 12 789 93 893 60 597 48 51 45 160 4 1434 15 346 41 603 98 214 55 406 38 42 23 452 60 798 28 124 93 1552 74 423 2 58 95 738 76 151 36 727 9 6 59 863 3 473 17 1130 83 255 23 111 12 129 81 281 47 1513 11 770 83 107 56 5 62 398 15 256 8 1483 26 860 21 96 72 12 58 231 13 589 17 151 79 1084 21 596 75 517 82 319 14 267 77 862 62 109 19 646 95 42 69 217 14 838 54 201 63 247 4 1916 43 108 45 1096 47 384 30 1026 98 66 34 177 73 162 10 955 27 2033 49 894 23 2135 75 325 2 1329 90 238 93 877 28 384 42 2171 82 604 5 412 73 217 22 2637 0 145 51 1316 56 250 86 975 29 398 67 241 6 197 56 17 71 72 52 197 77 772 19 161 22 1788 71 12 66 459 23 9 82 645 76 227 0 945 99 150 68 2296 98 232 23 1423 51 405 -1 -1
27 1007 77 53 53 2121 36 1933 49 1856 37 498 8 584 83 33 89 8 36 456 87 373 52 2082 50 83 49 540 33 1064 51 2035 35 615 90 495 1 2 79 339 44 183 17 719 28 936 75 695 68 1987 2 196 85 613 74 354 61 763 62 129 98 29 74 406 38 72 11 331 99 1564 86 1756 48 144 43 365 46 1396 83 187 14 1632 19 165 79 761 99 34 42 107 43 286 69 166 63 1143 72 1704 36 364 23 2990 98 176 85 554 47 149 54 1336 15 1413 52 1436 27 295 13 1363 44 630 63 257 8 11 99 1211 3 230 80 1524 69 152 85 1121 9 3858 88 692 55 955 80 147 46 145 47 873 25 888 61 278 24 880 33 266 73 1057 49 183 44 297 59 327 34 21 15 519 65 1686 48 378 70 1152 77 1279 19 82 7 252 8 74 15 105 57 2252 73 646 94 1821 52 453 11 1516 12 199 29 413 1 530 85 170 17 875 89 132 99 417 23 260 72 648 61 363 10 962 26 21 73 461 69 2026 42 72 73 815 33 895 8 1500 20 194 94 341 92 1480 32 262 88 704 79 211 27 25 63 459 19 339 11 208 16 42 46 79 52 524 54 213 84 730 69 393 41 30 84 48 27 14 79 1285 81 194 27 362 37 629 74 159 82 1077 41 974 50 416 97 29 43 1347 63 1327 57 683 56 704 34 246 60 493 30 3447 71 1084 92 112 39 1771 73 1143 29 663 23 93 67 965 64 182 56 186 94 526 3 567 70 984 86 1293 1 1482 64 1290 52 101 83 506 19 318 10 390 41 245 68 26 88 150 35 214 87 216 12 190 45 146 11 685 66 924 86 1761 68 71 62 310 50 1863 55 805 38 1077 77 441 11 264 34 161 10 386 9 218 37 1356 33 604 68 48 17 228 4 434 45 322 47 116 53 427 18 172 86 78 49 610 2 1347 9 27 76 3807 13 94 48 85 8 298 33 1181 7 12 97 882 33 411 35 663 9 1026 72 2497 14 1627 4 93 61 1059 81 401 84 328 0 605 17 879 47 2869 75 794 79 58 22 67 46 321 37 477 41 241 90 454 32 154 24 366 98 533 66 356 52 1140 83 141 89 1849 14 697 88 50 69 533 50 1889 20 241 10 482 64 531 16 523 81 577 80 1015 0 193 73 200 8 131 9 669 86 641 90 361 25 177 94 699 39 403 16 528 28 213 1 1062 88 365 90 65 75 699 12 699 49 397 89 304 99 885 92 408 60 4 49 1 87 1089 61 127 29 109 85 277 19 146 55 1626 11 591 65 384 32 295 6 1472 80 1451 16 32 23 844 42 125 30 89 25 886 79 188 44 1269 62 7 32 206 77 508 10 72 20 920 74 308 44 420 29 4 55 96 21 1161 78 47 41 399 60 220 59 639 5 1176 17 567 31 320 15 22 78 172 58 479 60 443 42 748 74 995 69 327 49 147 97 574 42 2042 22 445 6 195 5 319 19 358 8 143 21 976 74 771 15 383 83 335 79 638 48 596 2 258 9 448 96 163 77 922 6 1455 51 657 15 452 50 443 47 419 63 129 65 837 11 278 43 205 25 173 72 868 13 563 46 307 57 522 68 247 75 20 1 385 72 384 52 464 3 392 1 6 54 1023 22 208 26 460 64 269 11 417 40 81 75 694 37 162 34 2820 3 889 79 1423 72 252 74 1771 92 156 59 1342 21 93 82 100 12 662 82 1180 34 1171 44 397 9 62 38 326 56 174 52 1160 54 161 70 270 28 607 57 126 74 1882 78 248 62 48 30 894 45 1366 17 2185 28 140 29 357 58 990 46 517 61 721 85 308 12 32 77 2429 59 254 63 374 3 119 62 185 97 428 88 1226 40 473 93 1516 38 1970 45 38 83 759 32 609 84 68 30 155 79 3105 23 136 54 347 48 166 23 1101 27 30 58 2996 36 304 99 438 13 2051 83 2242 87 206 4 189 64 635 42 310 68 1052 46 509 47 475 6 368 38 306 71 367 7 1396 10 627 26 180 48 15 63 672 83 17 20 199 0 145 91 231 50 789 84 194 6 680 27 417 51 79 71 678 96 653 81 263 89 550 66 24 67 846 17 107 48 591 98 1982 83 1024 75 489 49 226 27 104 64 222 22 146 4 602 95 375 3 274 75 606 61 296 47 247 61 770 82 203 93 721 28 122 95 1130 21 281 19 175 71 353 67 124 72 127 95 1341 66 541 43 475 5 359 51 175 77 135 64 117 47 364 51 930 45 764 18 988 27 813 92 786 72 58 79 248 52 1085 54 445 11 536 31 14 64 211 98 726 69 3 42 239 5 1138 49 6 48 604 61 90 36 1034 37 285 58 770 97 205 65 831 82 371 66 340 36 103 72 304 80 1709 6 456 56 386 92 172 59 135 3 579 5 10 22 319 53 394 11 3069 12 1503 95 4 65 342 79 117 12 799 91 1481 95 1367 2 271 88 451 56 76 15 1645 27 303 15 579 52 1238 60 1179 22 73 50 52 22 1806 21 1513 26 1347 7 212 1 2276 29 344 55 172 25 784 45 1645 58 432 86 1239 59 173 68 593 10 347 26 26 6 137 5 620 4 237 15 605 54 950 44 208 29 492 69 761 42 224 13 290 74 648 94 656 43 505 41 163 95 57 70 32 30 408 15 188 16 27 87 547 16 1045 79 137 21 28 27 102 70 1022 39 12 42 574 26 1194 30 2112 8 874 16 1422 59 477 80 544 4 1673 40 397 50 2363 45 93 65 189 57 887 36 845 95 227 88 309 32 239 63 58 99 1718 42 1479 26 93 81 296 49 89 21 232 14 895 7 681 46 334 51 525 13 868 17 182 35 387 84 184 7 84 59 527 29 98 92 144 7 1596 94 278 27 367 75 230 30 1768 74 106 81 75 40 869 95 141 76 166 73 394 81 420 80 769 73 793 31 454 11 1094 20 108 52 1923 13 250 83 75 75 1168 29 799 39 97 93 490 4 1008 70 1060 32 249 35 234 54 334 51 1052 96 1296 29 845 46 1027 69 117 90 133 63 67 12 266 60 342 46 551 50 271 17 1768 28 860 6 177 42 78 29 579 1 124 59 258 28 662 1 1321 87 476 6 514 64 471 32 635 9 1906 65 53 3 481 14 440 94 35 10 313 45 1487 96 2035 13 275 86 813 14 2184 88 277 64 81 63 2215 7 249 0 49 92 1313 26 618 21 201 2 33 62 601 18 246 54 31 16 1063 19 250 4 313 74 458 6 450 76 450 40 103 55 970 36 175 29 196 10 52 16 3 67 2721 16 79 38 1477 46 351 97 75 61 558 93 1896 41 43 14 66 45 16 31 792 88 491 43 104 59 52 51 342 82 160 58 845 99 48 4 645 39 1064 53 306 61 876 14 727 60 1576 38 3648 96 120 40 1032 47 1614 74 323 1 1327 55 1510 81 2640 92 230 27 2599 21 253 72 259 50 41 74 37 48 1403 55 588 54 2339 69 1008 29 630 99 6 56 1037 84 552 68 225 98 177 32 12 28 586 62 540 29 69 33 348 88 850 42 1104 32 705 18 204 34 33 50 254 86 2350 63 1901 79 215 26 152 3 1102 71 1034 16 904 29 102 11 158 46 436 2 1081 30 27 92 342 63 428 41 157 74 565 21 1327 61 234 3 379 18 1645 70 466 51 388 85 320 24 1084 94 263 57 597 12 1236 44 184 70 109 98 196 83 1636 77 160 30 958 20 162 31 834 61 214 82 440 11 503 46 379 60 558 40 709 44 75 30 1515 68 757 28 2150 3 1469 26 520 42 28 83 879 28 1133 97 903 40 1013 13 401 43 1287 13 1207 70 219 99 883 97 2671 96 488 82 216 30 1303 71 116 74 1739 82 259 59 432 1 352 84 1268 8 127 96 984 20 343 62 536 4 422 17 1600 15 1327 47 412 71 1738 13 719 22 17 51 1600 9 308 13 1900 36 214 30 42 46 224 22 27 63 1334 97 380 40 966 81 530 39 423 61 1941 2 1630 8 34 70 80 50 326 89 595 16 254 27 162 68 699 93 1314 22 617 10 85 21 92 68 1953 27 281 73 446 97 538 67 442 17 463 81 183 43 1114 90 689 69 540 13 482 76 271 56 944 95 1359 52 331 67 231 69 1010 85 843 69 309 99 257 17 78 41 477 25 794 9 1192 19 759 89 533 24 53 6 1652 91 1280 64 428 75 77 80 1515 66 31 47 1051 37 208 6 240 9 233 87 1378 35 574 92 899 40 5 -1 -1
28 525 79 79 56 832 62 681 16 36 65 1913 39 581 0 535 24 399 66 191 65 46 98 1198 75 980 13 273 20 135 23 715 54 2688 79 142 58 57 30 490 4 643 91 1331 26 1200 56 337 94 172 13 31 49 728 57 260 22 212 71 798 21 933 32 151 70 349 78 395 80 651 41 80 67 738 29 240 15 1287 53 1413 24 642 98 1570 50 83 30 1155 47 1172 25 74 77 265 43 719 41 482 43 95 62 294 15 603 85 139 46 1081 69 49 83 1840 98 438 44 882 82 185 50 573 14 266 22 20 52 246 97 157 82 536 63 962 39 846 16 588 19 683 82 1180 70 23 20 14 22 41 65 413 4 1750 23 510 81 83 31 941 96 1087 77 271 49 190 27 385 34 725 90 89 63 1932 45 1280 24 2144 45 1257 64 788 73 356 71 529 3 201 0 221 32 18 70 253 18 395 60 352 37 1611 75 133 53 236 88 537 90 1684 86 495 92 2 34 1711 38 75 46 79 66 1041 44 186 73 311 13 571 71 41 7 136 39 317 84 1521 6 144 12 1154 73 332 30 102 16 475 42 310 54 782 30 382 37 328 58 2690 68 350 22 322 23 696 20 157 48 431 3 60 58 270 12 113 3 109 60 293 26 1651 88 2403 55 2315 8 23 63 771 48 864 10 261 69 584 70 262 12 150 80 932 49 67 21 708 82 428 77 326 72 82 93 849 82 628 76 1405 65 837 97 461 91 204 16 1662 32 106 84 12 8 760 6 44 9 150 23 1231 92 1367 53 424 20 89 83 400 35 11 14 2723 78 284 10 81 52 235 59 427 38 210 84 118 67 272 50 260 41 351 66 115 94 652 59 599 58 607 66 486 11 109 77 48 94 655 85 1674 73 131 15 492 17 719 67 325 48 934 41 145 97 924 58 1969 60 1184 59 53 2 291 73 1021 60 120 35 865 97 1538 76 11 23 1858 80 915 32 341 74 107 0 567 75 306 39 119 97 392 74 508 75 364 77 56 38 70 3 311 91 38 16 312 8 548 39 366 95 763 10 37 51 326 82 164 67 38 64 281 91 318 47 408 44 696 68 4 10 110 40 224 0 581 12 125 13 65 55 26 40 1269 97 714 74 100 0 450 44 1765 73 45 54 894 4 2276 2 1719 8 388 72 168 62 285 40 1602 59 63 62 4 32 57 5 251 41 638 27 64 14 681 24 1274 91 174 80 371 54 216 16 222 70 111 10 198 94 390 58 1833 97 260 83 1265 34 83 18 301 56 785 52 172 29 132 11 829 19 1552 44 2169 29 1145 88 24 10 1058 53 118 25 1202 16 120 14 309 32 756 84 1795 41 765 89 648 81 1206 39 495 69 496 9 221 69 738 18 994 66 145 99 154 17 79 10 121 92 1470 38 266 64 376 12 442 32 476 64 412 83 794 16 93 49 466 35 1091 46 873 58 1848 72 23 54 20 0 409 41 745 9 264 69 390 56 102 16 1881 11 784 12 671 11 37 16 145 81 211 16 49 99 33 43 747 39 963 31 558 5 306 12 2083 97 1125 28 3094 65 863 99 3870 34 742 95 1206 91 229 86 62 55 679 71 68 88 83 93 212 52 89 76 239 44 2668 96 53 17 338 9 142 60 101 8 334 78 371 99 449 93 98 73 532 19 635 94 256 9 564 38 145 15 416 91 643 92 315 63 820 41 244 84 441 96 27 4 131 79 148 55 339 7 13 67 525 5 429 20 380 97 44 79 626 57 996 67 1257 8 1402 61 301 13 6 59 156 97 428 41 688 55 432 71 747 51 700 74 281 87 244 36 230 43 2320 47 1327 82 1467 15 1677 74 233 49 391 63 229 84 958 25 150 4 167 82 90 4 609 52 150 1 179 28 105 80 227 21 793 87 481 47 271 30 55 56 449 1 1666 49 3 11 238 32 279 89 772 24 891 36 296 95 1312 56 738 65 142 42 1134 53 204 27 986 69 710 88 368 56 138 20 208 75 1284 60 201 47 635 73 327 45 111 21 732 45 839 27 310 14 243 28 3227 16 448 62 1228 63 148 61 1481 26 1962 31 650 28 200 21 347 94 75 38 228 6 72 21 736 95 139 94 1594 24 1260 71 243 28 488 15 1519 10 571 88 1997 8 915 42 105 53 1494 35 617 99 199 67 463 47 1009 24 88 29 364 51 1055 26 1638 43 176 40 1239 31 920 27 320 97 433 87 2628 86 944 20 111 5 937 70 413 42 813 69 243 23 647 76 1158 97 566 20 193 11 1491 0 165 61 324 21 1061 14 602 73 2391 79 69 1 263 3 530 8 55 70 457 72 19 89 1031 8 175 49 947 95 921 90 496 60 2678 38 1432 89 1074 74 368 82 142 84 379 40 74 71 187 74 873 97 1 82 238 10 2374 92 640 98 123 95 1746 48 1552 90 1462 75 79 66 116 83 188 85 196 11 543 93 48 12 319 51 586 12 272 57 98 47 1067 21 1313 82 403 23 718 29 846 48 292 59 943 62 260 10 337 47 984 4 2248 2 3040 8 739 36 254 98 25 93 1189 86 31 35 1866 96 240 98 315 93 57 77 12 60 486 66 183 26 378 58 553 61 525 53 329 30 263 9 93 17 1488 74 73 7 84 46 831 10 286 77 961 20 368 55 274 71 163 13 267 87 217 86 158 20 626 31 687 39 640 22 99 27 424 64 909 68 300 43 664 1 236 5 150 67 1521 47 1877 36 838 53 149 34 1006 88 802 29 417 10 510 12 623 75 485 51 415 67 51 6 365 45 415 86 318 48 59 35 639 96 1632 65 1640 96 521 70 1859 71 214 92 102 54 976 84 1123 50 1018 71 52 67 79 53 63 73 481 6 281 99 724 62 1250 28 3031 38 329 78 29 24 168 0 1342 28 1110 75 5 86 104 35 17 91 283 28 676 18 147 85 255 26 13 45 186 90 87 61 61 23 487 75 1704 79 407 37 27 0 80 66 548 53 92 78 967 98 89 65 1036 60 4766 55 96 35 731 51 67 78 692 62 180 16 4 85 53 96 1212 80 82 49 1222 1 1244 41 131 2 442 59 280 61 958 58 1621 62 573 25 908 82 100 26 178 31 268 54 380 16 344 68 379 73 717 60 447 67 130 60 158 80 808 9 93 20 79 61 777 52 1053 89 2315 31 1474 11 77 3 292 40 54 52 250 84 394 85 1174 48 16 34 106 23 571 45 419 23 140 49 112 88 706 25 612 77 1771 47 259 67 175 81 567 97 121 59 429 17 89 11 203 16 762 21 1480 64 607 81 21 36 49 11 671 37 189 47 949 91 470 79 139 40 1353 98 181 6 492 24 755 49 1401 79 43 38 838 61 1393 64 460 14 121 41 1715 84 275 72 366 31 514 44 607 31 157 37 77 85 66 48 81 27 7 73 937 43 21 53 508 4 131 94 79 24 471 43 1379 37 301 92 306 96 46 25 455 84 550 98 237 85 10 36 660 77 1136 8 509 19 726 63 554 64 233 1 667 11 124 56 1146 47 124 44 279 36 161 42 2393 96 261 92 402 59 95 47 66 16 165 14 66 51 400 86 56 69 344 38 752 13 13 79 1039 11 1847 22 152 42 91 57 456 79 145 55 230 10 114 6 196 66 1812 21 449 92 255 35 992 42 371 49 551 87 181 69 139 76 349 53 223 43 1504 77 175 35 373 81 2017 94 175 53 594 76 905 8 720 1 245 32 756 68 2192 6 1150 63 1233 17 476 15 1005 79 1444 80 798 40 33 93 25 72 769 8 338 86 204 71 17 72 296 92 116 28 1509 94 172 59 2612 39 473 34 248 98 478 48 1413 17 146 41 330 86 128 35 51 21 338 98 19 93 433 95 1253 7 217 66 16 85 929 18 899 9 511 88 43 73 237 16 1554 75 22 11 642 64 1851 75 210 61 161 45 546 84 860 51 44 98 184 2 1258 48 15 78 1526 37 563 41 199 65 1497 31 182 50 1106 47 3092 17 131 54 257 24 1154 58 151 75 732 52 137 65 1329 75 782 60 465 43 2872 53 126 91 273 44 1273 61 77 95 889 0 2028 74 305 42 229 12 1106 68 246 8 191 1 96 8 497 30 2710 11 76 59 321 23 1071 45 112 83 674 98 366 44 209 25 117 31 385 69 386 43 1647 65 281 48 134 90 157 25 425 68 142 87 1829 7 578 11 183 64 224 53 725 12 1382 76 528 5 2102 53 404 60 374 8 322 91 1899 31 219 83 1298 16 205 27 534 68 303 18 1267 72 147 53 113 40 330 98 978 52 11 68 201 95 1078 68 348 38 106 24 98 58 210 36 593 72 566 91 167 19 847 40 433 32 294 74 745 96 1121 40 402 29 1811 54 2082 64 612 56 1491 54 390 80 255 31 718 92 983 26 121 62 294 93 1017 71 308 90 573 33 583 1 575 85 1104 76 1355 74 661 79 388 88 522 2 150 30 1135 49 260 37 217 84 376 52 472 0 868 17 841 75 424 71 1292 45 1150 93 1174 57 89 -1 -1
29 29 97 329 24 692 44 179 14 806 33 576 87 96 61 316 52 762 33 194 30 322 19 337 33 204 81 377 24 114 43 731 92 235 99 280 95 430 9 104 53 384 87 335 13 139 20 576 75 2 11 340 34 120 31 334 18 1744 41 225 34 75 14 183 51 354 33 134 93 814 4 804 57 1123 61 196 98 1139 9 954 50 209 13 2444 93 320 38 58 53 1598 73 256 5 961 81 1338 53 325 38 391 35 128 72 2734 86 657 61 981 77 162 91 342 94 1340 90 1963 58 58 35 183 4 916 69 79 22 449 1 545 98 127 57 366 36 173 88 197 9 287 37 98 98 724 26 91 73 907 27 55 64 361 51 1620 32 367 67 1190 9 501 69 250 68 1294 72 382 15 104 79 409 90 576 93 56 85 83 63 299 71 114 62 265 20 675 29 911 90 139 30 821 97 217 46 230 99 10 10 677 55 1749 83 329 86 153 23 178 99 149 1 572 62 304 7 590 11 102 94 247 15 167 53 475 54 737 44 124 61 326 78 3433 24 769 22 384 2 417 81 72 23 1073 91 571 88 1752 89 537 7 355 41 537 10 328 76 78 64 295 6 242 65 124 66 995 60 92 55 900 19 362 39 852 88 312 38 223 23 1394 2 1323 9 79 29 521 47 361 42 6 53 9 71 636 16 53 79 465 32 668 67 408 97 752 17 765 13 291 85 322 48 1323 31 1515 70 74 37 434 19 150 28 326 62 28 97 104 13 317 89 1015 48 814 1 336 31 2455 97 15 56 375 37 949 45 1095 20 830 13 1112 37 1162 64 134 76 468 32 699 98 1457 51 414 45 723 60 627 43 161 91 618 92 379 43 470 87 1880 15 202 31 300 72 597 27 1830 60 84 74 2 11 67 50 502 78 724 28 1149 32 1410 2 177 0 746 11 149 94 301 84 87 50 81 4 270 82 957 75 2053 80 431 99 620 57 773 89 1399 43 71 94 294 55 280 23 1576 56 1786 78 424 89 501 97 909 99 101 0 574 97 10 85 614 48 735 17 1403 45 257 29 1495 21 180 57 306 76 500 5 284 7 1181 16 95 31 300 43 748 61 67 15 9 4 303 52 892 32 79 96 130 99 982 28 303 87 2004 70 1931 16 279 83 652 77 730 88 760 67 100 62 138 36 913 68 582 98 562 34 294 17 317 29 371 16 68 85 326 72 706 24 392 75 36 62 759 41 890 96 1 60 506 11 116 59 27 28 89 24 711 85 21 43 133 57 82 87 1074 28 94 98 1233 73 232 3 5479 51 490 19 2005 34 803 46 332 79 672 9 1843 38 1228 74 1065 81 377 27 1439 2 98 82 808 93 213 34 76 31 227 52 8 89 72 91 532 94 145 68 1132 84 319 92 320 48 1387 11 99 61 707 53 329 48 772 21 1675 32 1899 48 2158 97 456 45 1531 85 457 8 960 49 200 20 494 52 113 3 1639 91 368 19 73 49 34 56 571 95 22 4 2344 6 1219 9 51 4 1590 35 1764 99 471 29 759 50 334 90 791 9 640 56 414 41 1075 30 143 79 358 85 339 66 926 39 362 13 697 94 107 23 2129 86 1003 95 401 85 204 29 1157 5 461 28 40 32 102 63 7 66 894 87 92 32 1063 85 1058 32 372 69 419 84 1763 14 375 22 469 51 530 33 39 75 2 35 86 81 2302 60 132 9 903 94 116 56 934 65 443 28 221 38 828 14 512 75 97 57 97 75 471 89 858 37 78 94 130 4 23 94 41 27 153 33 333 18 88 22 39 99 324 19 372 29 467 8 90 22 892 18 87 32 1961 16 361 77 99 5 1596 90 429 85 53 33 297 94 356 38 380 28 752 90 240 71 1640 21 761 95 67 36 57 38 118 68 934 16 196 44 5 49 879 23 1525 3 1434 35 28 18 724 95 45 33 59 51 110 72 232 79 164 78 223 70 1393 40 5 8 137 80 505 5 6 11 466 94 498 66 568 15 2082 3 8 1 191 68 1259 84 1826 14 507 27 168 43 916 95 1275 93 731 11 532 22 922 62 97 93 563 66 1227 86 102 27 1067 46 664 40 435 73 892 34 288 96 824 3 42 19 809 10 80 0 175 77 721 56 556 21 1164 61 30 64 30 3 65 86 527 63 224 70 105 53 751 10 57 46 558 17 111 49 472 50 444 9 590 22 611 42 229 26 1334 64 710 91 244 0 677 34 30 4 173 98 76 21 523 66 667 72 326 69 129 71 76 6 1539 65 1792 92 417 78 375 89 45 98 66 69 600 21 115 82 792 80 84 96 734 67 27 36 617 69 831 34 1402 80 1584 17 141 68 1870 85 2 19 22 14 396 70 247 87 882 56 962 30 201 63 62 52 568 49 491 45 817 22 1078 9 50 36 290 65 194 88 750 78 128 67 1305 45 184 6 508 60 128 48 449 2 1417 3 587 67 56 30 276 3 591 59 237 2 806 64 1441 83 112 21 202 88 436 14 52 90 545 43 975 32 268 37 1491 12 7 97 4 58 405 9 850 61 95 70 612 19 858 97 1428 68 428 7 541 39 37 50 18 24 403 29 396 81 173 30 17 72 306 42 178 41 110 99 651 38 206 40 560 69 250 32 330 45 3085 47 502 12 793 75 1132 86 724 47 645 83 281 98 202 70 12 88 361 66 1860 16 760 57 645 72 59 49 274 29 355 35 1563 49 141 61 435 89 106 99 702 77 641 96 167 9 34 33 515 76 581 3 479 39 116 92 2025 38 123 23 504 31 892 54 262 49 1090 33 417 76 1670 53 350 48 109 72 382 59 478 89 841 60 2617 28 334 62 623 15 262 97 254 81 249 99 923 55 316 95 46 21 861 85 42 89 818 68 311 32 1033 61 393 40 351 86 226 9 1087 16 2470 17 575 52 2068 25 149 39 860 84 129 32 631 91 865 12 922 61 1467 17 823 42 116 85 426 84 286 15 156 0 738 27 2380 13 943 54 250 42 94 9 1573 64 93 89 155 32 1282 13 397 87 48 40 138 17 624 55 36 97 862 12 25 95 1390 29 510 11 2245 38 112 27 635 40 752 36 710 59 245 60 510 61 1111 2 679 56 494 47 2292 89 123 34 186 6 1416 22 511 13 672 66 1315 82 81 62 436 20 407 26 743 99 187 18 30 51 328 75 416 35 1634 12 891 34 101 4 295 38 1327 83 1269 29 18 7 1447 43 617 34 1909 86 363 27 79 50 671 69 1003 14 351 20 42 99 1635 28 87 45 631 76 363 80 1728 60 1409 58 1386 64 306 23 185 32 2306 87 207 11 148 32 714 33 127 21 774 1 294 74 229 44 220 79 1255 75 140 72 1143 42 437 33 783 21 529 37 364 54 110 99 745 79 12 59 475 53 1664 27 395 9 1030 44 671 29 895 96 2091 54 215 73 31 93 387 25 369 28 596 6 618 32 175 60 486 62 79 55 1029 57 1419 59 408 57 339 38 1834 5 58 62 1540 58 116 39 746 25 261 0 1963 23 170 55 760 24 367 86 43 9 2648 62 180 94 180 52 664 53 1901 30 1015 83 761 22 610 75 382 99 207 94 93 6 338 52 57 34 1079 50 342 2 421 64 669 31 346 21 149 37 143 78 348 86 118 9 734 27 952 38 233 49 575 12 550 86 156 28 441 97 737 58 80 7 394 10 78 41 971 5 336 75 707 0 560 45 1249 14 10 74 468 24 177 56 329 47 475 88 60 78 142 40 1137 47 420 78 32 66 9 97 1225 66 30 43 152 1 643 85 578 60 99 67 49 91 1070 93 1679 14 1518 25 1912 40 196 9 168 55 1055 12 517 1 324 30 1678 42 14 43 849 93 861 51 1052 46 567 71 512 26 1121 62 287 83 1469 59 223 89 1140 46 2290 37 401 52 211 66 1107 4 166 77 223 65 671 64 470 95 737 45 899 54 28 7 750 67 333 85 337 63 155 52 135 51 823 83 228 64 182 99 219 38 111 49 503 4 374 37 100 61 1277 78 2454 52 272 12 73 61 78 83 1488 12 679 79 168 44 64 39 944 94 430 91 636 64 216 8 838 36 89 65 1249 89 1136 30 411 60 692 74 202 58 320 93 115 44 372 51 239 26 33 97 128 45 2040 80 1145 42 2234 59 30 72 179 82 323 87 2539 95 94 13 281 24 435 76 347 62 39 51 282 96 628 12 727 49 677 32 20 40 86 87 234 42 500 1 147 18 1120 6 167 42 218 16 417 48 184 20 689 54 28 2 575 5 226 86 1097 64 173 86 1836 52 735 55 657 36 453 58 286 15 491 39 1586 85 351 65 76 71 76 25 1000 81 93 23 2904 3 1503 11 14 51 279 44 66 66 419 77 1234 74 1826 56 595 45 442 29 12 83 190 37 408 55 108 96 158 13 347 89 283 60 1411 64 587 -1 -1
30 80 37 272 97 3301 72 915 60 230 78 2205 29 1214 76 884 11 409 53 1301 39 664 70 634 29 373 25 273 46 1653 21 1047 50 323 91 359 43 479 67 188 70 340 35 184 20 1350 64 1534 38 519 80 151 3 1292 72 224 81 538 80 640 31 48 13 1277 59 7 35 52 87 3538 2 24 64 1044 0 206 57 1515 56 225 3 940 91 1805 7 324 38 49 95 558 53 644 73 708 94 180 84 18 36 156 5 1079 77 264 48 52 19 316 41 168 68 264 83 99 12 901 35 1063 16 132 32 96 38 83 88 94 0 770 97 540 71 143 89 227 48 1443 43 846 44 123 59 368 49 632 22 570 8 62 43 1132 42 609 12 228 58 693 78 846 43 838 41 65 11 261 7 3 72 112 52 1229 94 1009 46 50 53 995 83 527 46 218 56 660 73 299 31 126 13 954 23 194 44 51 28 432 72 366 21 263 22 68 7 150 39 253 56 15 66 25 62 327 4 344 71 573 18 1654 45 255 84 192 25 1286 30 947 89 110 82 205 14 191 30 262 12 173 92 335 12 1532 31 2626 59 119 61 1197 75 1299 76 209 19 752 67 150 14 22 73 2243 29 521 77 516 71 175 28 688 59 284 87 357 24 79 72 30 10 316 7 586 34 661 39 139 29 59 68 180 82 912 33 124 37 496 42 326 39 564 35 2676 82 264 25 430 22 156 43 523 68 553 38 1486 76 2081 78 1279 55 2275 99 93 11 1951 4 267 28 142 6 3 43 158 29 1554 90 330 15 37 50 637 49 1 32 2048 35 78 19 430 84 633 93 111 86 108 83 148 31 431 30 394 75 3125 43 10 51 280 6 230 2 297 59 154 51 2124 1 3 65 77 76 400 60 78 5 750 0 389 5 874 24 1983 57 166 95 1520 82 507 65 754 94 238 83 988 50 749 53 472 44 1624 43 514 12 478 31 108 73 621 87 313 4 459 72 159 66 546 88 120 39 4410 88 1197 27 40 64 271 37 101 42 34 92 499 74 33 67 1 46 1321 72 325 50 645 56 148 34 38 59 445 29 631 42 1707 73 851 23 220 52 614 91 117 86 934 34 2603 22 406 38 28 56 749 40 502 88 181 49 725 93 488 31 51 7 37 86 1251 52 694 88 197 34 310 88 303 98 4 69 83 80 451 31 175 10 461 99 1255 28 266 10 193 5 982 56 51 24 870 15 53 14 566 6 373 41 372 31 194 14 149 80 104 97 165 96 943 41 148 56 963 17 69 4 324 58 229 19 1273 76 2 71 8 2 2025 3 980 37 259 47 535 62 45 71 344 72 1751 19 1 32 899 11 21 8 829 49 482 16 1368 59 1308 14 11 38 448 80 739 92 462 28 122 23 922 60 37 17 165 85 195 91 1806 46 527 90 809 1 386 13 643 60 496 39 20 27 791 98 270 68 1212 17 286 80 770 73 406 41 30 16 121 85 205 55 48 75 190 80 692 36 1594 72 20 36 493 38 31 92 104 82 137 74 325 98 961 76 1111 24 131 33 31 27 108 95 1375 59 1221 98 1921 79 549 97 838 33 10 87 1723 72 1177 52 387 85 370 8 392 59 130 6 353 57 366 7 217 64 338 87 429 5 1285 89 145 48 192 77 1470 35 631 60 216 41 441 87 19 78 1123 81 537 91 97 99 2558 82 220 77 108 36 499 49 290 13 843 38 8 68 212 88 150 78 338 40 598 4 13 31 340 3 377 55 799 45 11 84 14 32 1059 13 124 21 1158 14 476 4 90 68 7 19 153 6 288 32 313 98 437 28 38 40 678 52 166 91 761 49 2073 14 320 40 168 81 574 68 115 84 126 22 654 31 1077 1 2161 45 39 79 429 58 33 90 276 27 426 47 2354 67 38 92 1015 2 64 94 136 45 29 33 2963 84 22 13 55 58 225 38 470 56 12 59 64 56 278 60 1483 28 226 73 299 91 446 6 39 69 505 63 63 53 91 27 717 86 682 82 165 14 1597 47 85 92 1253 28 157 31 1348 64 290 72 103 26 1759 21 1651 88 121 26 304 25 264 24 1139 97 180 18 213 4 42 13 905 17 728 34 432 72 514 12 234 46 107 2 515 13 314 64 177 81 770 25 554 47 4 83 256 85 462 63 1169 22 7 20 3119 96 201 48 1520 35 519 57 577 81 774 96 954 48 441 19 791 32 1385 30 83 25 632 95 425 51 894 12 33 93 437 85 1717 63 94 82 885 93 371 59 583 80 122 23 107 10 1534 38 39 64 321 7 607 75 724 77 117 51 301 66 526 12 599 70 371 43 1183 15 779 59 243 53 231 38 847 12 12 93 291 96 1393 50 46 39 815 45 684 33 267 7 107 79 625 4 314 53 1653 50 1510 6 1800 79 179 64 539 89 702 85 1582 55 91 53 258 63 121 97 429 24 2253 64 620 88 389 46 344 53 1074 97 592 64 315 82 496 49 1307 26 557 37 1086 61 243 2 486 49 276 56 204 58 2006 40 316 48 544 56 764 52 215 58 28 73 611 38 321 9 39 39 280 54 148 84 1717 50 398 48 1584 38 615 45 106 24 1299 89 914 11 190 77 357 10 697 32 2487 87 652 73 427 13 293 15 142 70 609 24 499 82 134 1 140 83 1553 72 1543 11 227 98 115 22 377 72 1081 2 372 8 535 6 486 47 919 62 219 13 185 63 1265 71 420 60 143 55 2379 69 375 58 39 69 921 47 787 2 436 57 1724 88 117 42 572 46 110 76 8 99 313 44 1309 33 364 62 89 82 819 7 401 54 589 11 233 21 622 54 1067 13 97 92 79 84 42 98 694 91 312 89 1131 18 730 35 1209 8 2076 39 489 3 553 7 109 90 359 39 737 45 909 85 2168 48 775 39 782 47 808 93 340 64 599 88 165 23 3 58 78 0 698 58 182 50 1243 76 482 56 340 74 38 19 63 86 979 71 241 91 103 64 711 72 42 54 995 98 239 77 313 95 23 15 135 86 348 43 157 28 1128 84 381 37 778 64 264 38 91 89 1349 12 389 77 1649 21 210 17 199 67 833 8 2024 46 478 53 361 0 58 82 989 45 147 73 525 95 1738 10 99 54 836 67 168 38 1589 4 183 24 343 20 521 40 227 50 979 20 176 28 811 61 369 24 540 63 28 18 805 44 637 69 150 97 398 45 242 57 43 80 68 56 506 53 698 34 216 0 202 81 266 34 432 43 701 34 900 96 322 2 138 7 246 27 1905 4 392 87 1191 31 971 83 858 40 39 83 563 70 197 8 1461 6 301 32 297 22 193 19 53 98 237 10 201 82 726 3 2867 96 2662 31 192 24 990 69 355 31 576 37 619 1 510 83 1409 78 78 86 2353 69 92 21 736 73 363 15 127 66 194 49 5 51 876 17 609 71 858 99 228 46 796 14 121 26 508 52 126 25 382 11 922 18 193 63 96 41 1239 99 132 4 1133 15 541 70 639 81 202 55 499 5 2610 69 1065 9 1025 86 302 24 622 34 408 58 10 74 730 17 235 79 387 31 122 83 63 40 839 48 575 7 486 75 917 33 473 29 717 81 307 23 149 49 47 64 170 19 437 46 168 63 156 60 1720 54 902 32 610 53 725 29 772 66 1533 7 714 60 275 71 891 40 442 89 415 12 1619 80 503 21 20 63 818 94 52 78 700 72 279 51 623 43 191 17 989 53 253 89 883 86 284 79 231 3 687 71 71 49 274 72 734 81 2149 98 231 34 406 45 135 62 240 80 415 76 408 8 397 52 1215 80 125 65 516 35 766 60 549 66 626 37 387 97 592 96 417 53 300 57 281 44 703 36 380 41 1012 48 854 3 806 44 1446 90 1127 54 188 74 958 78 116 97 240 52 254 55 221 32 4317 31 1133 64 901 92 21 43 215 23 167 69 8 30 849 0 448 58 258 64 47 46 646 47 127 35 6 30 153 49 486 30 444 32 364 22 365 60 582 47 370 80 1611 45 1669 78 286 20 873 23 120 25 764 18 185 24 220 68 197 91 288 37 843 27 2 15 158 75 1336 50 71 44 191 21 846 80 1077 2 447 96 401 91 214 73 1811 33 1323 85 261 83 493 15 180 69 500 56 520 75 124 12 1121 17 152 13 37 79 454 90 325 54 349 47 622 69 219 70 554 92 1064 41 573 12 152 73 138 92 1157 30 15 40 71 28 640 38 130 3 284 10 662 58 132 77 104 57 663 22 983 97 1697 19 1789 54 534 47 470 99 728 28 524 5 347 43 515 78 248 29 52 22 333 20 345 25 485 51 95 89 880 23 1547 61 756 24 408 14 1177 42 176 0 391 2 481 74 47 44 402 92 192 97 91 92 887 47 1488 74 104 72 61 60 126 97 52 9 225 94 552 56 125 60 952 4 329 59 145 87 16 32 20 61 906 25 1845 64 207 31 346 40 1334 24 343 88 284 65 80 90 97 2 1047 93 104 34 629 83 361 98 27 99 285 33 322 49 4732 98 247 77 444 84 709 79 274 83 1256 21 1454 88 224 18 1602 21 145 22 1182 72 1217 0 388 81 1092 13 222 28 2195 59 637 12 349 48 1998 24 430 11 267 -1 -1
31 2515 71 11 19 455 27 264 85 493 23 318 44 1761 93 445 76 225 51 121 52 1083 32 469 41 606 8 2264 4 123 19 301 25 911 47 666 7 1331 93 105 71 642 92 29 37 418 74 1222 76 596 1 526 97 69 21 40 53 626 9 115 7 499 31 1135 42 426 92 790 56 52 65 183 39 93 4 227 6 203 63 50 43 189 30 644 47 648 25 31 10 300 35 152 39 1400 32 537 49 965 40 376 56 32 35 1028 95 107 9 111 56 2275 5 1297 64 14 74 377 10 595 87 270 35 2 37 1275 36 1270 64 255 54 38 53 1231 64 136 38 222 69 845 11 77 1 131 72 2372 77 605 95 323 56 278 33 383 58 28 37 1086 79 7 26 61 67 210 36 50 52 1384 59 1538 18 418 20 33 48 428 80 340 33 576 27 310 69 434 64 524 58 1342 11 42 7 1380 62 632 23 673 59 303 20 750 36 512 75 1774 25 919 55 455 68 501 67 861 37 5 53 103 49 425 7 845 2 255 92 257 40 530 6 708 90 390 97 428 95 402 28 316 83 1114 51 151 18 4 38 1393 27 720 62 266 82 266 67 488 61 329 99 50 93 168 41 1141 31 1112 91 1076 31 1090 92 470 39 159 30 76 13 823 36 2313 78 563 66 627 73 236 2 85 83 17 66 258 39 689 0 135 59 228 49 148 64 33 60 542 37 304 28 912 60 1491 16 777 9 133 8 1028 84 891 54 589 90 306 55 889 32 17 1 1403 29 1317 77 465 25 622 99 357 36 8 40 1529 44 415 18 934 55 483 19 263 10 40 50 454 67 1365 63 482 37 78 42 1568 23 699 42 501 20 1153 76 243 67 530 72 216 82 573 52 340 1 195 98 980 77 345 74 307 17 411 23 1116 15 195 4 66 46 443 5 3012 60 1710 18 1465 91 1982 58 672 61 1022 43 27 53 883 87 173 0 680 99 342 82 673 87 659 5 187 76 340 71 128 95 1246 33 323 0 311 23 963 48 1155 81 66 33 424 67 424 49 174 41 1375 45 111 64 127 21 132 31 907 83 828 57 79 69 423 18 995 74 2904 51 291 86 410 17 481 88 240 71 767 72 1138 95 412 79 789 3 26 1 795 93 677 32 49 9 1477 4 178 9 241 90 1160 98 347 21 614 30 444 79 516 40 745 5 195 31 192 16 264 9 300 12 1130 27 1026 7 675 62 288 52 53 35 426 41 463 0 408 64 1118 38 104 20 765 18 1405 88 376 66 35 72 550 98 459 18 267 15 486 55 384 87 1649 85 688 59 279 97 766 95 193 99 77 52 880 46 281 62 1663 50 702 10 632 29 311 81 1617 15 1481 51 947 64 701 27 380 7 748 33 303 42 2317 27 465 73 172 56 778 19 642 7 560 48 1268 44 288 88 58 13 453 3 216 1 222 76 71 45 1131 64 267 97 853 27 186 85 196 63 232 22 915 44 1387 70 229 16 560 58 347 70 802 46 1286 69 170 44 1567 91 36 61 299 53 190 64 158 71 908 35 489 2 78 62 412 39 734 52 861 21 1518 22 293 61 332 58 1805 61 490 94 215 66 1305 91 30 64 264 91 320 2 200 71 144 60 146 51 240 8 475 18 450 54 368 86 22 22 656 55 986 95 299 6 178 72 79 84 363 88 163 3 227 68 565 29 141 30 777 86 219 21 788 84 154 25 948 1 262 93 246 33 778 80 1258 68 70 12 537 58 194 35 77 58 1488 89 1311 54 1596 0 122 41 1222 51 709 10 218 69 151 52 757 71 273 1 48 18 276 97 865 56 136 92 33 84 660 36 427 17 1589 3 915 6 570 37 424 79 685 33 199 73 835 37 36 45 433 75 139 21 67 16 12 10 401 90 352 0 82 2 380 73 889 78 2340 53 550 3 171 76 832 74 1219 45 804 22 136 42 149 30 998 91 531 73 1366 40 526 94 274 68 504 76 281 53 1227 85 180 82 773 44 676 58 371 49 1356 16 935 48 1026 94 832 4 369 32 2 86 578 64 1308 12 14 78 272 81 2 95 585 18 319 89 929 47 541 23 1768 43 510 24 1108 14 810 71 2334 79 273 52 627 39 936 19 369 44 445 88 781 93 1743 89 290 81 1104 79 908 67 109 48 172 92 515 64 182 18 112 99 313 21 504 84 627 61 2076 0 879 48 189 27 18 62 1679 36 2651 17 236 63 361 24 225 78 1373 97 688 66 1308 99 685 43 1597 22 954 55 577 60 170 72 2091 16 517 79 827 63 130 53 688 33 35 27 129 1 41 40 777 15 129 81 37 92 747 70 220 48 100 60 283 94 1080 64 368 72 246 79 1567 21 662 54 1241 81 1448 98 711 37 167 68 369 25 311 32 69 97 850 54 64 83 242 2 150 56 150 75 396 87 412 48 432 2 288 31 352 86 932 84 39 47 904 65 785 88 601 42 977 73 464 68 227 53 4418 87 487 77 1198 57 297 53 357 88 551 19 192 74 13 28 483 15 238 53 1013 18 396 52 1868 21 23 1 323 82 77 88 484 91 584 44 687 61 126 41 702 83 920 69 605 7 1756 74 681 52 301 68 106 31 715 49 58 94 550 13 5 46 22 49 666 95 783 45 1846 43 283 42 617 94 511 12 309 47 425 36 2307 53 1218 0 964 45 685 15 344 54 209 62 523 63 817 69 942 8 180 5 1469 35 832 14 605 21 920 83 491 88 1 22 63 79 148 94 1065 33 221 28 370 86 86 18 55 73 196 48 87 71 335 28 146 79 1336 72 1575 32 712 71 58 21 416 70 482 84 878 17 443 76 544 12 461 3 357 6 553 99 1494 90 11 57 1580 21 101 59 202 31 1282 2 260 8 558 21 352 74 69 17 379 50 194 95 216 85 970 44 1126 31 249 90 423 22 589 30 319 75 974 97 69 32 652 50 392 26 202 70 181 28 477 95 150 97 1480 46 230 52 1041 26 599 78 1202 61 276 12 31 22 2350 16 464 84 62 9 497 82 29 59 41 33 875 69 17 47 406 67 484 61 563 91 269 9 615 68 116 71 888 56 66 82 414 48 220 78 1524 97 823 41 339 72 747 17 299 51 725 86 917 20 402 19 137 64 35 18 268 9 130 38 554 11 772 20 74 64 532 72 220 90 391 92 70 24 679 27 304 92 1060 86 70 16 262 99 294 12 955 96 211 90 1470 46 1115 49 452 1 134 65 1173 46 588 58 29 17 641 65 552 13 326 17 285 70 334 10 136 57 560 45 247 77 1335 80 71 70 313 41 598 93 50 78 319 16 630 67 699 50 226 2 101 37 321 35 65 8 108 24 459 39 6 57 142 58 332 14 2763 25 934 65 286 50 2496 43 482 20 206 23 1570 71 424 13 142 54 979 41 223 77 363 64 1359 97 1130 30 57 57 176 95 778 10 339 91 1957 6 920 7 480 79 441 44 108 94 70 88 456 49 63 44 1406 11 107 43 914 11 584 8 302 54 55 17 550 23 278 52 598 7 27 49 1348 70 317 93 324 53 53 52 303 37 87 21 372 24 446 35 1152 74 93 76 168 45 1286 62 815 83 916 97 117 10 172 45 374 31 705 69 516 78 384 40 570 69 172 42 1043 62 55 26 1259 56 573 18 928 37 432 89 224 41 504 46 89 81 275 53 340 91 629 92 1891 32 565 73 1401 78 395 52 739 25 849 24 897 94 193 62 275 49 116 66 972 17 36 14 297 85 1148 44 441 63 670 17 747 22 423 1 106 30 1096 72 132 0 999 51 1249 16 30 19 325 97 3321 93 603 53 259 63 545 94 156 56 451 97 77 91 366 78 1607 44 1946 34 980 76 122 38 1901 3 1098 39 313 56 333 84 13 9 924 7 1468 27 1304 19 93 32 601 1 1433 74 49 85 40 88 286 34 1074 76 724 10 1065 84 874 7 13 2 844 43 681 25 402 44 139 97 393 32 124 57 1631 6 859 59 1289 33 1144 44 505 94 52 70 256 67 600 27 1030 83 5 52 273 0 603 28 1528 74 628 69 885 95 505 12 910 57 248 88 486 74 551 88 530 72 591 27 1860 82 63 75 1816 30 170 82 170 23 22 14 1409 81 2413 94 1301 8 31 93 491 16 1162 92 174 33 4 5 720 65 544 45 242 22 181 58 1175 34 1306 70 118 67 668 53 1197 71 978 33 188 34 703 46 39 4 362 85 1370 23 264 95 1815 47 394 46 71 79 37 87 1045 49 272 96 167 67 588 54 768 14 408 83 112 64 144 73 24 92 489 67 239 49 124 54 392 79 155 98 173 9 938 80 17 35 313 88 119 49 411 24 29 65 270 86 492 51 274 15 75 50 800 96 502 82 330 40 926 37 45 57 2051 14 941 32 126 1 511 5 62 37 256 3 1166 16 34 35 781 65 489 10 832 24 239 63 159 21 688 2 2469 75 391 30 596 16 333 45 507 75 1079 80 3138 31 854 39 1203 15 62 22 169 11 541 88 1431 98 571 28 32 47 201 85 624 77 796 58 527 70 14 27 539 55 165 20 1210 32 5 41 622 5 162 20 852 76 109 -1 -1
32 153 81 596 11 1317 74 2700 8 310 72 87 99 229 89 779 23 328 56 395 72 913 11 171 97 347 39 65 36 324 80 176 27 286 75 2601 7 385 5 907 35 79 89 715 62 690 3 210 89 785 78 759 41 500 39 275 41 1052 83 149 49 454 56 1667 5 358 1 354 95 414 87 1219 38 285 30 213 3 1019 7 294 15 499 43 551 93 41 26 1065 85 435 66 910 88 288 28 330 78 1097 47 573 74 539 13 651 24 992 17 80 20 1407 62 921 39 575 97 87 34 212 79 636 0 485 62 372 16 1944 66 132 47 342 82 60 88 24 4 115 49 1749 20 636 5 2178 97 224 31 499 70 133 22 307 3 893 32 1791 51 2264 81 791 0 151 20 1102 34 1076 88 346 20 14 44 455 82 82 78 33 87 648 79 425 50 888 27 243 41 161 74 278 70 41 56 519 75 43 83 1413 71 52 38 65 51 874 34 495 52 237 24 832 78 2082 41 994 71 1172 26 971 87 127 6 708 40 222 25 421 66 68 87 628 17 11 96 74 54 1804 71 2374 78 1288 29 359 99 2154 26 201 51 171 27 1722 61 325 52 369 68 197 99 1754 20 1895 72 848 14 1820 6 785 84 132 60 239 58 155 32 273 88 80 59 54 50 226 35 369 46 2796 42 129 53 754 30 4557 25 1175 7 326 2 214 21 314 73 236 81 290 75 1824 77 784 4 388 27 514 72 480 55 2884 49 174 26 2741 70 271 83 641 49 616 31 152 26 67 55 825 60 388 55 210 36 698 0 40 21 318 93 922 5 351 71 976 69 719 68 869 16 266 32 1671 37 662 85 1068 66 789 28 44 8 233 58 139 63 850 88 811 60 158 71 608 97 2362 0 186 33 592 92 1234 19 1566 72 305 81 1132 6 64 41 44 55 1414 0 2707 73 134 72 92 55 382 38 193 24 318 6 2205 10 1853 17 755 31 385 38 320 66 776 96 1645 15 2019 75 1069 65 108 80 157 26 593 41 1114 10 327 73 282 40 1924 54 1318 27 591 31 745 49 6 42 64 4 61 94 123 98 36 22 564 43 198 71 1399 36 126 41 176 69 41 39 70 75 71 0 1646 12 473 34 246 98 26 82 348 55 30 0 538 73 122 50 135 47 479 29 230 78 235 50 216 20 259 83 1849 56 121 2 685 70 2522 54 2012 55 474 46 49 10 297 32 69 5 2289 46 1178 99 817 33 348 73 290 20 2441 25 74 86 1622 27 136 24 948 89 481 13 203 88 512 71 1345 1 1075 40 411 96 495 83 295 71 3881 91 20 72 226 62 125 77 684 54 547 78 413 3 136 29 444 43 287 86 189 75 321 94 17 4 75 10 787 16 12 74 1026 11 2559 98 314 79 1119 70 8 7 33 57 124 75 1873 11 94 54 13 81 93 21 96 49 69 74 23 4 144 12 963 32 179 15 526 36 500 83 713 19 56 17 345 70 213 88 388 46 1390 12 127 25 463 84 486 44 270 75 450 8 75 72 356 25 900 93 727 57 111 76 45 26 827 35 85 64 582 48 16 4 263 89 627 74 353 28 233 82 104 89 206 96 22 61 60 77 23 90 104 81 916 2 495 24 355 12 1018 35 57 88 509 95 1744 30 1691 61 5 31 307 80 1060 29 902 9 150 42 141 68 467 19 354 1 200 54 1466 56 2501 0 1215 34 3842 32 2 44 483 29 770 46 773 27 2177 4 437 75 490 27 356 88 382 99 530 16 630 90 1011 3 212 79 304 4 81 37 25 22 213 82 11 31 161 35 106 21 498 85 612 84 389 40 231 41 531 69 2489 4 114 20 159 87 612 58 53 88 597 21 908 12 1866 70 495 50 183 52 234 8 467 72 71 48 52 18 619 26 716 10 339 66 183 17 805 30 1021 2 85 19 355 52 110 29 32 74 213 51 294 30 2107 64 435 59 910 67 288 82 485 47 165 53 393 16 240 60 395 48 813 75 2922 63 1766 88 1965 14 700 27 566 89 227 98 215 12 2023 16 195 92 1036 37 89 99 258 62 47 12 190 65 444 76 115 70 861 78 209 35 181 27 507 73 495 75 316 33 446 98 100 21 64 36 365 98 179 33 599 65 416 94 16 53 1476 99 1502 52 1047 7 442 79 278 85 1314 61 842 0 640 33 479 34 872 14 256 67 352 63 183 42 324 97 50 68 29 87 82 22 10 74 21 53 304 6 129 5 43 37 252 83 1548 89 146 22 777 61 1995 2 62 44 224 42 156 80 1631 84 1576 60 543 29 787 68 144 6 934 52 2481 74 648 6 428 4 213 85 474 97 64 21 16 31 1524 4 388 25 1048 67 1192 30 510 29 463 8 93 6 179 75 64 58 665 52 1257 27 350 76 401 35 707 52 37 28 918 23 190 89 1274 8 341 95 219 31 908 72 624 94 860 78 23 1 634 20 1243 82 371 91 1379 98 1371 13 291 46 253 64 804 37 61 13 592 91 763 63 798 16 119 34 303 35 26 20 895 22 541 0 122 72 541 33 330 34 543 62 291 23 2278 91 520 56 489 14 477 79 258 3 1688 16 961 15 1075 38 563 54 324 88 70 34 1305 25 237 36 46 0 531 67 896 68 1132 40 930 34 395 73 10 38 39 45 462 26 1153 46 220 4 387 7 458 14 1516 98 1082 94 1226 46 365 89 521 65 651 9 136 55 293 68 444 49 515 14 860 7 1678 15 794 3 995 8 423 77 445 92 265 21 700 54 844 68 1440 89 1383 86 231 32 21 77 103 72 596 23 279 40 3980 71 952 74 16 66 127 14 471 59 420 71 2069 89 133 21 11 57 1117 58 1772 88 7 47 468 71 1749 95 95 82 1052 99 555 21 27 37 201 56 1166 9 1577 85 2216 1 54 73 952 23 1407 11 180 4 958 40 1404 53 1492 16 299 48 1693 72 834 90 1047 39 769 59 1318 17 150 24 10 21 118 22 84 99 1084 20 218 77 333 56 364 6 499 79 1663 53 198 50 137 58 944 53 279 99 503 93 151 8 192 20 2174 34 111 97 282 66 675 77 266 56 40 44 1302 74 812 35 416 28 5 60 1101 16 575 6 846 47 1515 90 54 11 383 35 328 10 184 9 690 81 1346 30 115 99 361 27 74 83 231 34 193 59 813 27 1330 13 1823 41 559 23 528 24 543 18 431 21 321 60 200 78 1245 74 40 49 276 96 1186 31 157 33 348 6 33 62 1052 95 291 87 279 65 523 79 1272 25 530 39 1415 12 845 2 73 82 1258 95 14 3 252 85 146 1 442 47 37 92 190 97 1196 45 843 55 388 40 640 58 508 84 101 10 1134 28 64 67 1594 9 213 26 564 68 48 95 220 42 394 95 676 83 19 96 52 58 163 23 1104 7 902 5 13 79 423 94 816 72 1670 95 271 29 625 9 21 11 305 10 1107 54 182 44 290 26 843 33 608 96 315 22 175 27 19 35 973 69 1448 76 1248 36 693 68 143 20 921 77 241 70 315 53 209 96 40 49 1344 79 665 5 114 60 1355 5 622 14 958 54 370 7 80 40 371 66 712 96 225 44 235 9 117 7 2565 80 487 86 544 17 38 45 106 85 240 18 90 12 816 44 146 94 334 76 844 66 76 7 1177 62 296 1 356 50 69 52 177 65 85 64 660 70 167 96 129 35 526 56 387 23 985 24 495 81 39 70 185 92 259 68 303 60 1382 75 286 3 1193 21 907 32 273 45 135 81 1221 18 20 72 94 92 2602 57 150 7 327 24 1587 60 1180 74 558 44 546 7 1257 12 539 83 564 74 48 88 859 18 1424 63 110 57 1978 80 41 51 83 88 208 11 1 35 53 57 116 4 751 88 121 41 583 67 953 4 595 54 102 68 1701 67 846 83 2495 61 750 64 2779 98 71 14 555 66 2241 81 87 46 1072 43 791 5 12 63 2284 15 281 78 984 50 119 15 578 40 94 74 1167 3 52 22 1197 52 113 58 992 2 493 50 70 69 200 12 1138 33 438 64 1497 19 28 56 157 49 103 34 1207 46 360 56 903 49 1256 34 140 35 113 9 8 93 516 1 166 77 725 15 460 10 763 26 267 12 141 90 72 66 320 5 319 71 195 59 363 64 908 75 549 50 707 45 1454 59 532 4 1140 20 1624 35 678 7 345 52 277 54 143 68 185 77 661 39 637 64 76 35 315 69 91 83 302 56 794 31 285 16 731 31 816 7 100 65 542 13 381 33 366 88 161 28 199 73 348 93 231 65 1523 46 688 49 1934 44 57 19 1153 75 895 83 248 85 654 48 898 53 196 39 382 21 543 99 405 -1 -1
33 1091 59 488 32 761 16 3 82 723 98 1110 63 47 55 192 47 769 21 154 70 579 55 585 97 246 96 1052 52 1173 96 280 63 245 23 707 86 24 28 268 84 801 21 652 0 277 65 1072 54 230 0 124 27 753 91 109 34 999 67 437 81 1225 59 83 97 50 25 652 97 488 63 182 67 279 49 86 39 2073 68 63 47 177 45 109 67 541 48 163 57 251 73 56 60 171 12 437 77 38 41 536 85 869 94 2027 23 2386 74 148 80 1451 41 264 48 736 15 29 21 609 59 3283 44 22 82 879 47 159 64 581 25 243 30 936 7 559 80 80 58 856 71 60 55 1187 58 794 69 243 96 1047 51 43 10 115 31 96 72 1135 32 628 39 58 62 12 59 148 17 545 79 96 35 232 32 391 6 1053 46 352 21 2126 48 648 88 756 59 808 12 526 22 650 33 1308 82 299 91 730 76 534 39 326 49 972 52 223 0 329 43 690 28 380 5 2587 42 339 27 60 10 451 34 1 99 352 20 15 81 817 14 834 87 399 26 153 74 431 94 239 68 39 97 295 81 759 18 2210 44 1148 32 1697 96 436 25 1740 16 575 59 1503 60 357 22 172 16 488 79 75 17 134 84 621 53 234 74 241 41 115 89 611 7 749 25 1146 5 123 58 1317 2 689 70 1699 21 35 8 330 82 761 18 705 34 850 8 2942 71 221 81 783 46 370 58 41 73 435 3 859 12 535 38 1718 70 897 52 881 97 324 17 424 32 1472 64 183 38 620 58 446 13 938 21 988 23 46 5 1169 31 517 3 180 82 727 65 699 10 44 36 1170 42 855 28 225 53 525 94 986 3 239 70 390 1 1196 26 262 25 619 23 36 10 735 33 735 6 278 55 1239 8 564 72 499 74 789 71 266 77 64 34 115 1 752 60 2855 8 401 28 642 76 49 26 149 7 530 10 877 11 919 5 657 49 1027 5 236 25 59 48 435 43 150 15 426 19 413 27 1121 20 103 90 707 18 98 54 1757 59 360 28 520 54 698 93 284 53 67 12 102 65 215 80 1484 79 715 53 114 34 736 75 602 87 225 44 11 56 423 46 1023 89 274 6 282 76 845 16 506 80 922 62 57 22 151 57 346 85 830 34 186 42 225 74 418 81 1036 27 564 30 29 18 24 54 452 97 34 91 1594 0 18 16 482 96 404 30 571 98 128 69 198 62 131 94 369 21 351 63 686 46 503 62 1949 86 544 54 707 56 121 50 2255 38 138 23 721 70 34 8 271 51 1147 64 942 24 176 92 1582 1 469 29 1419 20 100 18 901 8 186 17 516 95 315 27 169 64 473 14 424 83 200 36 1242 30 351 84 324 2 267 9 64 80 55 11 198 84 1324 44 4 80 167 32 50 49 99 97 213 36 582 41 1330 51 657 75 2 86 796 7 92 44 122 84 774 31 735 85 693 4 3716 38 1991 51 1060 55 84 19 145 88 359 65 365 10 23 30 289 78 277 23 225 71 983 87 62 49 71 47 1422 13 685 2 23 11 373 90 2272 32 907 8 3 53 519 43 1245 37 722 17 2166 16 681 88 934 81 164 51 92 49 250 9 452 24 59 41 211 2 470 8 60 5 515 84 223 48 137 19 76 40 796 33 122 78 708 31 640 1 1133 35 181 57 641 23 501 53 145 37 1128 18 583 36 519 14 149 49 831 6 3 34 2267 40 171 24 114 42 264 2 822 62 196 73 1208 18 884 17 12 25 718 77 472 65 94 9 269 56 533 13 435 74 487 56 1056 99 1363 13 1067 31 119 5 696 24 197 94 30 55 227 41 117 13 870 2 795 5 1472 89 714 24 694 2 1491 0 201 24 3 65 685 40 106 28 1641 20 237 0 1224 10 16 83 2064 42 195 2 495 14 1349 49 319 84 956 12 188 24 518 28 110 95 2167 42 1406 82 1154 15 133 69 672 18 679 20 491 85 172 93 1522 12 15 2 411 79 778 28 861 19 920 1 1072 6 688 53 137 88 6 59 340 24 2398 10 278 80 514 63 59 33 416 21 71 53 46 92 1232 15 1315 34 2557 84 3246 50 524 71 814 15 40 47 711 23 473 73 666 1 1501 69 432 75 1113 43 735 35 208 6 2111 64 2158 41 464 28 221 55 652 91 166 77 901 79 581 90 10 62 54 82 977 51 913 10 123 25 655 72 646 53 305 21 121 42 825 55 590 91 1427 63 161 91 439 41 436 65 759 11 905 24 59 67 395 0 330 29 1178 25 814 75 1763 5 206 67 594 69 171 7 189 56 662 40 781 37 216 16 491 95 592 87 231 70 1799 5 168 34 27 25 114 35 1543 93 338 19 322 82 166 65 84 80 1355 88 282 3 192 16 640 73 1 84 671 67 393 13 589 49 571 15 80 20 760 79 238 34 98 59 14 52 60 71 359 74 693 34 566 82 179 5 232 51 460 21 359 11 431 45 14 43 229 54 510 74 28 1 75 10 519 3 1100 36 1509 19 455 22 106 41 694 92 1706 20 416 75 995 64 554 46 1335 81 2357 19 764 38 54 79 1003 93 274 94 2092 23 66 48 1224 65 1862 49 526 62 811 47 750 88 1271 38 687 51 39 91 746 99 327 53 766 43 247 99 423 32 745 41 430 21 121 16 84 79 110 10 215 85 891 22 188 38 655 33 169 5 553 96 100 26 278 64 135 12 525 38 401 5 163 75 162 58 1553 62 95 86 708 28 975 31 1016 22 41 42 4227 74 406 60 2727 57 240 59 695 97 106 14 8 6 392 68 142 47 963 0 56 97 298 89 878 36 381 22 1129 91 726 23 419 65 738 3 837 23 390 74 46 69 1294 26 514 62 1002 53 1 14 483 28 94 59 204 36 1061 9 268 87 376 23 715 74 488 52 255 12 487 62 110 42 229 49 35 56 999 90 53 13 560 62 147 29 86 51 109 66 99 72 1634 56 35 85 111 87 53 82 767 4 1426 63 2873 97 651 12 393 25 251 88 747 51 110 93 315 89 179 67 71 62 268 95 51 84 421 14 1254 15 145 7 1977 8 722 77 433 22 293 52 64 83 515 2 561 31 330 76 83 94 1113 58 674 20 441 3 451 89 822 6 572 42 96 54 1044 99 23 58 91 89 1169 0 256 46 297 22 366 31 53 48 1562 35 191 89 454 67 1392 25 354 15 462 32 244 90 95 97 746 47 94 39 141 44 680 88 243 48 542 42 310 28 176 0 200 35 1149 63 435 6 473 34 1721 51 192 90 237 23 3 70 1063 11 124 90 1097 60 100 80 132 70 86 48 208 12 83 57 284 34 1228 63 58 50 363 10 829 64 478 50 1183 59 2088 21 1734 73 686 19 39 86 945 95 40 35 422 46 705 67 154 81 999 85 801 46 393 70 961 84 322 80 585 81 360 52 1985 58 315 40 199 60 224 26 950 11 1091 68 1254 83 428 48 22 90 832 12 129 50 1439 19 349 22 81 23 325 62 1348 85 532 2 3097 99 151 49 290 76 1765 93 299 22 49 47 723 21 643 38 236 67 736 31 156 92 1213 25 2107 28 246 56 25 47 136 87 773 6 13 82 264 73 948 58 107 14 465 11 95 83 63 82 386 39 75 65 361 91 19 17 502 62 1963 68 242 21 1145 16 44 45 105 25 911 3 4 21 416 65 737 71 1124 18 332 60 1196 1 456 92 60 78 1187 6 82 54 4708 43 215 82 1580 9 529 75 18 95 305 14 972 37 442 21 555 44 177 97 145 26 302 59 429 21 65 80 1207 22 22 55 740 28 103 92 611 90 1017 79 37 45 557 85 1131 48 250 2 390 72 690 87 184 27 71 59 111 41 69 81 6 70 80 39 287 92 547 39 158 51 155 82 91 80 317 65 162 63 628 43 265 11 195 73 786 78 608 23 2 78 987 24 546 10 802 75 566 78 579 67 116 38 418 44 10 7 150 54 817 48 1665 94 1045 58 259 72 434 20 337 89 17 14 216 38 98 40 545 53 1402 41 983 88 59 83 493 36 147 23 515 40 619 61 101 64 11 32 1167 37 1546 66 131 92 1635 39 1077 62 75 34 673 77 1255 89 692 84 224 24 126 46 525 79 500 95 27 34 496 46 509 16 2174 57 929 48 799 57 88 95 1372 37 1363 72 109 78 1148 26 849 19 34 7 1019 14 504 22 1364 35 268 31 1117 1 1324 93 476 66 1333 12 121 26 708 69 181 59 67 11 190 8 199 96 675 52 431 16 16 33 81 61 987 95 1688 8 431 24 84 97 591 46 103 45 981 22 328 59 823 25 2985 99 51 96 318 52 850 31 2 24 3165 99 95 97 816 47 770 3 1239 44 572 24 1716 86 35 88 1227 54 678 21 6 89 1339 70 67 65 268 94 226 70 1881 9 2127 54 712 47 457 99 519 32 339 7 876 1 751 20 18 93 91 -1 -1
34 112 8 5 45 723 37 846 33 688 14 1295 20 193 39 240 17 227 63 535 93 682 4 748 38 246 51 42 60 168 26 80 87 814 89 557 83 504 42 606 84 1241 88 1260 40 518 45 316 58 1127 83 1095 67 717 9 1435 45 252 42 1127 10 1329 82 68 24 275 49 57 52 521 26 98 88 1049 29 1961 48 188 23 780 72 700 40 400 11 1632 21 675 20 875 69 270 26 1791 55 767 48 116 39 273 47 923 49 129 82 1012 75 264 41 285 67 36 55 1600 2 430 88 225 12 1043 42 581 92 233 14 41 95 374 73 418 64 170 86 2377 87 741 37 76 58 44 96 363 44 259 1 248 56 1273 68 450 40 66 99 545 1 384 60 911 85 948 80 119 89 1430 6 34 2 265 68 1631 76 1876 86 989 23 357 90 1246 11 463 45 23 0 33 66 53 69 842 29 1973 41 321 94 116 67 1100 19 2705 39 903 73 446 80 1405 88 348 37 464 8 995 88 1635 15 709 67 2526 42 462 54 52 98 18 90 57 97 281 22 416 34 1376 46 2773 71 2121 94 1216 58 814 75 217 24 177 86 186 7 431 47 4294 67 200 90 7 40 282 39 36 21 517 34 453 43 192 87 129 98 513 73 6 90 1902 54 1895 11 797 17 79 69 2271 88 378 93 399 95 206 6 69 67 144 49 9 0 445 17 71 69 2100 64 1611 94 111 98 997 29 1102 39 155 45 902 98 182 26 901 89 148 29 257 24 440 98 2586 62 387 47 23 49 457 56 682 8 1038 41 919 44 33 52 69 94 860 24 666 86 398 52 1181 50 1147 81 350 2 92 46 96 50 1117 14 38 17 109 49 2113 95 1686 93 646 90 1699 37 849 93 801 7 67 27 959 59 654 3 195 45 428 3 485 25 868 84 139 24 826 2 404 86 51 66 104 68 1705 35 892 1 230 32 88 39 97 13 23 31 829 24 811 79 428 97 642 68 509 19 695 87 108 32 63 5 1453 63 1156 37 599 71 150 30 335 99 19 47 875 62 247 53 111 48 159 75 617 63 1433 65 563 76 847 8 11 95 36 14 619 33 82 79 70 50 2284 20 881 29 122 75 278 16 285 93 452 83 1365 43 72 4 135 85 120 72 542 51 566 75 36 89 26 84 2601 85 261 71 5 38 1478 28 486 10 746 99 939 23 650 30 508 16 105 0 1465 13 163 73 126 79 1227 86 223 21 565 29 376 93 203 5 91 24 216 68 692 7 1251 99 305 18 1823 0 628 92 1288 62 681 7 22 9 514 7 151 98 398 84 434 39 564 6 80 93 2150 99 517 1 69 91 137 60 174 1 840 39 362 24 1287 53 180 65 2937 91 1145 98 592 54 23 43 189 25 339 75 34 25 136 55 428 91 44 17 131 63 90 94 870 58 477 45 1859 63 136 45 323 30 1181 15 873 97 500 82 259 36 611 94 811 24 526 13 290 90 457 66 261 18 521 19 371 52 365 41 511 78 247 41 130 66 31 55 1006 23 436 91 19 52 126 96 1126 13 647 45 776 28 658 33 26 25 359 8 1330 82 910 8 444 69 71 65 510 40 396 11 349 99 377 85 69 78 212 27 704 47 956 17 474 22 353 5 626 3 91 87 608 18 73 60 83 21 814 36 709 80 1625 9 1425 79 1079 93 3413 18 2240 55 1326 14 362 75 106 69 143 79 2143 66 455 67 369 18 186 14 581 3 2489 43 1032 30 1664 94 936 26 11 23 219 66 312 19 536 39 361 69 950 28 461 95 1385 25 1990 48 1839 61 702 68 329 55 530 25 269 64 242 3 69 97 2 53 310 47 231 34 502 40 1141 74 41 4 2 76 320 60 456 67 831 64 119 96 1245 39 753 36 349 42 146 73 76 14 1309 54 380 53 451 70 263 86 479 81 9 1 1137 53 1630 95 132 57 3 10 570 64 1904 54 523 52 481 83 694 49 3142 60 1885 13 1135 51 461 7 167 21 362 74 245 13 119 19 301 68 1781 85 362 95 36 20 670 57 783 96 345 27 444 93 2812 12 1119 15 8 40 326 14 1291 70 1441 98 1620 32 342 43 173 40 1184 11 1043 67 272 62 166 37 453 59 241 87 1532 51 48 4 76 67 347 64 488 2 441 83 116 39 113 53 244 54 1767 99 1604 28 562 13 631 1 29 50 217 77 790 51 353 88 2288 63 532 86 1013 46 263 90 833 34 430 8 2 34 59 91 2180 39 147 86 760 44 120 66 756 42 52 28 72 6 317 21 2590 77 1462 96 1572 3 331 41 170 77 402 55 399 74 74 84 698 87 272 9 67 23 194 54 451 5 98 48 85 26 126 80 782 24 20 54 615 96 315 46 140 7 603 26 383 16 7 64 45 52 1237 18 203 89 228 43 894 44 58 49 595 59 151 78 205 0 86 3 774 59 101 29 848 9 284 54 778 31 2004 94 294 68 333 69 1021 64 624 4 850 67 761 59 704 23 189 30 251 13 97 39 498 49 854 20 86 78 1453 42 420 72 7 75 559 5 75 60 1273 58 177 14 1754 74 1776 25 500 95 298 99 421 51 550 91 172 22 258 26 556 45 249 33 1093 14 631 41 605 30 533 66 1796 86 209 28 1136 25 253 6 692 38 1180 88 535 27 1485 92 542 20 711 92 901 95 1 52 36 56 698 53 128 33 12 90 1816 41 2055 54 961 59 712 37 524 98 96 13 735 66 4 99 204 91 410 76 260 49 8 45 1102 81 273 88 68 81 321 20 188 55 275 39 624 70 133 62 415 86 479 36 152 28 92 11 132 24 980 68 324 46 77 25 44 95 1006 53 991 52 322 53 509 94 710 65 1139 40 471 56 312 81 200 62 173 66 917 62 383 38 820 44 89 96 844 47 1438 2 742 13 192 44 881 18 55 49 142 5 128 82 84 65 555 35 255 71 989 62 518 84 2606 23 862 97 1872 16 82 15 107 56 851 14 460 49 501 18 557 20 900 44 1311 2 566 42 1537 37 157 47 918 71 678 64 389 14 249 24 490 12 63 10 351 55 282 82 64 86 451 82 576 4 1907 22 74 76 74 40 117 43 533 97 1652 37 76 27 1902 65 54 74 159 41 736 3 455 12 807 85 401 90 148 83 72 72 367 90 501 27 281 90 1128 52 160 20 242 13 871 19 200 84 810 40 510 94 6 26 437 62 1251 84 1374 57 170 27 187 45 910 7 244 64 530 49 248 23 411 21 854 87 184 9 366 31 200 33 887 5 1201 18 60 69 2759 76 1144 47 243 67 150 73 78 91 1871 78 463 12 387 83 1591 47 75 6 3 53 205 91 1026 57 194 72 862 33 361 5 185 57 642 36 1035 98 373 76 195 94 492 98 676 47 104 64 556 54 96 33 224 35 312 92 24 97 141 91 679 78 451 82 434 10 526 7 145 64 1505 69 94 26 116 80 445 45 632 42 222 3 193 59 24 7 536 56 298 75 215 99 36 78 854 53 537 21 145 69 351 73 384 26 1062 68 641 77 463 64 1044 83 1011 98 764 5 2493 0 139 33 409 97 360 43 812 37 1859 77 653 39 253 22 2278 5 48 34 29 67 485 84 2379 70 200 39 32 67 66 44 291 65 779 23 740 77 406 94 378 91 219 13 281 66 718 51 3 31 36 35 88 10 316 58 496 9 5 37 415 4 866 81 162 46 560 70 153 8 636 75 393 56 1584 18 11 46 719 25 1110 17 616 34 15 56 789 73 636 71 275 19 1657 64 391 11 237 96 14 61 81 3 2573 50 1654 78 851 24 733 29 1162 93 256 72 70 70 500 3 166 95 3158 9 673 44 706 45 440 89 1238 23 1600 10 320 25 1785 58 763 11 198 18 2244 66 1936 41 187 55 433 85 644 45 129 99 133 34 859 1 514 85 757 56 588 64 224 75 2202 72 765 97 211 79 192 2 572 41 404 75 488 4 339 93 134 50 123 91 29 12 161 38 39 85 3161 16 417 95 277 99 7 92 425 72 382 32 447 6 219 38 1050 42 982 88 1099 73 578 86 223 67 224 78 635 12 318 21 333 34 1963 48 820 28 205 66 1369 61 772 69 126 75 184 0 403 6 4245 89 76 55 314 5 1239 56 254 6 378 61 4064 45 1011 33 549 45 241 81 75 82 1362 23 536 82 579 86 738 71 927 13 1452 67 546 23 467 40 704 14 590 23 1034 17 623 25 1456 97 2722 3 169 21 1791 18 109 24 269 -1 -1
35 459 58 848 5 1459 78 5 30 1066 29 106 48 587 92 611 20 861 73 1077 0 697 28 526 11 785 66 1116 69 2 23 504 20 583 25 273 37 195 32 339 46 643 57 422 28 213 19 1061 63 219 98 257 17 739 47 360 8 206 25 287 57 340 79 1076 13 280 40 11 36 132 1 34 99 1522 66 192 9 65 29 909 99 80 8 58 55 128 98 556 0 1599 18 263 56 310 90 2108 55 502 4 270 13 698 37 92 94 485 40 144 44 965 1 457 12 1161 18 1378 53 241 69 453 34 876 29 497 49 701 9 906 6 213 64 581 42 55 39 587 74 1674 82 1414 23 314 69 111 17 174 22 79 4 394 0 1952 49 1561 21 1230 63 1148 64 1502 20 85 23 369 77 928 94 1177 32 178 23 146 37 839 95 226 28 699 85 275 5 454 3 2116 78 31 85 1510 38 440 82 1395 56 279 12 1177 84 495 13 1167 9 472 46 6 98 165 86 50 74 1282 95 862 37 312 35 1195 30 264 18 756 83 179 94 158 91 680 61 945 50 109 91 1179 95 195 83 142 65 2876 41 280 37 455 22 179 90 1807 84 232 40 52 31 196 58 226 54 101 28 355 61 178 36 14 91 208 84 281 77 526 86 859 2 460 40 2228 62 919 78 373 91 793 30 531 57 307 99 306 23 1407 26 586 78 823 22 29 78 231 64 30 69 320 22 778 97 247 28 54 85 1133 25 78 59 982 45 62 28 375 76 1572 94 4269 42 1233 96 178 75 193 4 511 77 1310 79 530 76 68 10 28 14 86 27 408 37 1482 13 662 14 1230 32 1144 13 641 91 510 70 163 36 84 86 825 56 762 75 889 22 548 71 232 21 337 10 376 68 747 79 20 8 126 98 1082 16 96 83 416 62 413 50 35 46 343 12 708 55 985 75 86 70 526 77 16 45 522 12 2518 41 293 60 293 93 251 91 331 80 954 77 411 23 513 5 509 60 667 6 123 96 2138 67 298 76 144 82 173 95 382 58 414 28 317 2 469 78 365 40 67 72 115 78 280 3 349 8 575 19 614 29 2277 71 155 46 78 54 660 73 860 32 232 72 1131 83 309 96 768 70 858 31 932 19 555 56 444 61 278 28 2007 38 308 88 1306 62 473 42 1341 83 749 19 539 72 63 5 1767 88 1089 23 517 51 636 59 1007 17 944 14 12 3 77 13 2095 22 171 84 257 76 169 28 708 50 64 40 423 75 31 97 333 31 208 17 1072 21 880 47 277 83 264 55 20 48 1348 39 1114 49 79 32 663 42 309 64 507 32 428 68 150 56 324 24 3019 1 455 14 42 17 85 8 331 81 1344 6 612 64 76 10 264 38 526 2 360 26 753 53 73 50 15 37 838 8 535 87 277 43 4117 82 306 91 509 87 139 49 436 50 752 13 664 12 12 58 702 68 1345 72 827 82 329 61 290 62 308 66 1890 62 591 27 371 55 2184 75 48 85 97 84 472 77 3 42 48 16 160 69 341 89 689 68 1458 52 193 25 1860 94 16 82 60 81 494 90 513 59 27 63 295 90 149 10 36 9 325 69 50 91 2103 82 1134 70 1506 33 1480 97 697 23 54 11 27 36 131 34 1203 41 65 20 1064 77 591 57 723 2 1322 47 403 65 10 44 35 75 1052 97 458 88 852 54 70 71 1536 78 416 77 412 68 1364 75 919 17 999 47 272 83 229 8 1425 98 119 56 319 77 1930 11 1507 14 1967 69 1 96 525 20 58 0 374 30 18 79 9 70 958 15 895 64 226 66 1237 25 34 59 1467 14 553 81 108 4 401 85 25 40 640 6 649 67 169 45 623 21 869 19 236 39 666 33 683 21 754 38 88 9 413 86 214 56 244 42 264 54 81 89 452 6 456 60 558 82 150 21 93 0 140 82 25 90 48 52 176 84 6 58 1372 20 20 6 33 50 18 90 97 67 220 6 696 31 95 21 1117 80 215 26 73 31 140 28 217 35 1085 72 112 48 500 25 623 95 497 78 319 40 494 55 260 62 2220 39 1401 85 106 58 790 80 486 82 315 54 305 34 161 97 1143 18 3234 32 160 57 1822 9 313 28 1313 99 498 0 1048 32 526 39 977 22 72 20 589 21 387 91 494 94 217 11 20 81 715 17 105 4 302 26 890 5 447 61 867 9 5 87 1970 35 1218 82 1730 62 701 49 473 4 6 91 533 66 438 42 328 71 2314 80 324 31 103 34 188 48 1329 70 154 57 615 61 456 34 1959 47 2218 94 730 2 1134 15 918 85 337 33 378 31 1139 56 178 8 1357 19 203 85 268 33 70 12 1118 3 299 49 1368 94 244 31 408 37 313 53 1049 4 239 25 1256 72 91 73 1330 71 207 89 549 50 694 77 781 80 223 0 1493 84 39 26 868 40 1783 45 498 16 150 85 270 88 3226 98 1203 79 152 85 202 28 317 33 400 18 51 82 933 32 68 75 289 3 110 85 90 60 406 77 71 85 58 59 2118 54 344 28 33 70 778 68 60 53 179 40 365 3 358 25 294 59 167 63 903 90 240 92 1636 82 537 36 457 29 2230 10 371 14 1262 50 785 66 927 77 105 86 656 98 753 74 67 79 625 72 263 35 45 8 26 56 800 69 906 1 916 68 12 93 462 87 95 49 493 30 212 42 268 5 208 17 477 13 102 89 645 66 14 31 244 98 110 49 95 41 819 85 797 62 577 92 1313 8 67 70 1316 24 1297 17 118 7 213 62 77 56 2923 65 157 16 874 79 159 59 1322 8 701 30 65 62 620 9 849 74 140 82 429 44 250 85 1111 22 95 28 723 53 491 56 1472 9 481 67 799 81 970 71 316 58 1121 70 1420 97 157 54 806 92 31 44 1167 60 122 44 131 74 570 80 57 86 59 17 12 44 391 38 1316 17 1586 1 1114 3 149 6 44 17 1327 52 551 81 646 38 1011 80 1300 58 74 51 1176 36 618 82 184 86 1472 62 2214 54 660 97 998 74 225 42 18 56 318 76 993 45 2343 71 128 87 1684 97 671 62 631 48 328 2 397 87 1442 91 170 93 146 45 610 35 1334 83 335 88 3910 33 148 67 11 90 615 45 1839 32 483 82 21 53 58 10 98 8 153 23 172 16 795 81 102 15 620 27 153 77 190 37 10 8 229 88 1540 17 204 20 1312 55 369 95 2526 54 250 10 681 19 325 45 723 17 493 79 342 75 629 94 323 24 1345 18 211 14 986 73 119 0 926 3 1272 68 843 57 518 95 178 55 504 38 615 24 337 58 228 23 228 86 454 24 336 72 832 23 5 22 176 34 541 9 2192 36 1140 58 173 76 322 87 313 30 1706 25 225 63 160 2 1153 74 791 73 487 76 468 81 92 98 426 5 766 91 352 67 262 78 111 44 14 27 1001 56 297 99 911 8 305 17 52 79 710 4 604 89 124 43 42 33 533 7 452 26 600 53 32 50 265 67 972 41 562 5 408 64 61 29 118 30 337 68 389 25 1431 97 626 38 56 74 1929 95 463 34 873 53 343 51 429 34 193 76 434 24 471 13 113 12 197 0 108 81 390 41 890 10 383 46 709 34 919 41 914 4 2811 32 239 78 86 90 1575 67 3127 95 114 2 370 22 1112 93 242 59 284 4 172 65 918 31 362 85 271 87 371 80 84 84 638 75 859 99 661 71 2483 76 881 24 427 4 751 68 835 32 624 0 236 56 651 61 290 77 255 6 1121 51 36 75 1248 83 285 94 1009 16 1311 99 123 71 747 1 1074 81 1173 95 209 32 22 83 1808 78 36 20 151 96 694 16 999 46 348 97 129 32 749 42 462 10 79 11 122 62 167 55 63 68 102 72 53 86 1310 93 982 40 141 67 560 41 2041 98 230 99 12 83 402 19 1099 85 205 59 749 14 2712 41 440 82 105 72 417 24 460 62 30 4 1764 31 527 26 655 50 1381 6 106 5 391 25 623 50 990 93 343 91 1119 1 130 6 235 0 545 47 304 5 229 30 470 91 1160 12 95 71 244 77 1024 21 1494 1 1750 40 312 98 1292 33 21 99 220 72 117 42 1027 86 1507 75 106 5 1803 9 938 92 72 19 417 33 152 41 190 63 1151 87 674 20 1834 36 1240 62 570 3 1279 59 473 0 50 91 258 27 290 72 2501 66 566 48 1781 16 391 4 50 11 36 42 443 27 153 97 304 1 304 5 850 83 212 58 193 97 3 84 1192 46 331 54 437 28 139 59 209 98 1638 33 4 89 1185 69 16 43 391 9 960 84 887 40 188 5 62 12 42 59 2639 40 1 59 713 81 894 37 759 60 196 25 66 96 128 71 782 83 235 55 864 40 199 53 130 38 1154 28 697 62 89 26 1192 6 750 5 138 82 821 -1 -1
36 2132 86 734 84 217 3 499 48 177 13 467 14 639 82 239 22 396 31 1576 13 409 44 1127 33 205 75 599 40 248 45 1042 13 321 25 251 71 181 58 488 4 580 15 32 50 771 42 792 35 551 16 13 70 571 48 160 63 572 61 334 79 70 73 889 83 1143 69 98 97 1690 54 324 35 1983 57 3298 37 766 50 111 57 163 39 68 33 46 27 22 92 809 56 2 63 1480 7 178 69 1229 42 1661 73 497 28 320 37 733 11 18 8 28 47 502 90 1117 63 441 93 919 55 505 14 169 57 251 85 801 24 170 18 497 78 762 12 24 74 695 56 439 20 177 24 434 78 508 54 81 86 412 90 947 84 425 8 213 44 293 21 25 14 472 57 357 45 93 74 74 98 367 61 761 52 958 82 1178 95 60 18 278 1 487 4 179 53 1858 44 1448 14 213 85 488 52 593 85 31 92 222 13 76 31 2 91 254 57 1222 80 517 89 618 79 3391 69 755 47 1464 12 1465 2 449 29 33 69 1970 41 248 17 233 74 552 51 103 72 4941 6 464 57 1749 81 904 88 574 70 977 29 1490 71 960 50 758 61 711 54 816 95 511 79 757 48 201 51 113 68 832 77 898 49 610 28 95 0 464 50 771 20 1517 42 486 89 1927 74 699 2 35 22 486 27 236 11 655 9 378 67 330 29 728 39 287 65 867 7 588 79 729 78 2287 1 211 34 113 90 260 51 83 10 802 65 196 67 1106 56 110 65 1838 83 107 23 67 91 2389 2 1260 21 509 80 948 65 252 71 924 35 6 41 296 48 1520 88 974 69 44 36 536 19 1899 11 1351 93 247 85 1030 93 311 99 1165 92 525 48 99 96 89 99 44 79 67 11 294 22 1873 3 250 65 180 17 1341 32 1194 88 807 32 499 64 1506 17 358 55 1811 11 1099 78 506 36 602 51 343 58 56 70 986 18 1121 17 225 56 507 32 364 78 877 5 467 66 1480 23 729 64 100 90 537 77 141 47 880 94 922 78 21 38 389 71 409 49 672 94 27 38 269 19 1461 82 134 2 772 3 1457 21 712 48 218 30 621 72 1552 89 1215 34 393 27 135 34 2129 84 193 77 432 86 89 90 1220 95 2296 75 209 58 51 28 41 52 1392 7 225 90 1338 38 419 98 87 83 188 62 1187 22 3467 15 127 52 119 15 3 51 1324 27 74 11 518 96 412 56 610 5 35 46 797 45 1721 64 925 32 157 19 168 23 1072 84 196 95 421 75 409 22 253 51 117 6 1120 8 212 19 83 36 56 52 1167 63 862 23 305 43 350 8 1218 59 298 78 247 34 1085 15 504 93 193 43 156 17 865 47 324 29 25 67 1260 2 10 85 1144 67 2137 61 2524 49 161 81 3720 95 1172 49 2495 45 1162 6 167 59 130 55 24 32 328 86 39 44 134 70 342 66 36 57 194 62 991 92 62 7 840 22 13 63 104 31 94 99 330 65 621 33 373 68 802 0 534 33 427 28 472 83 160 4 818 32 46 44 48 81 136 87 35 97 718 95 1234 35 58 79 404 17 352 98 878 50 80 8 420 17 82 12 1951 61 970 26 816 61 916 17 387 96 11 95 427 86 413 73 362 37 1816 72 560 83 326 67 177 97 477 81 944 5 1052 18 65 33 231 21 298 69 208 35 25 19 452 23 362 87 2018 98 1617 29 29 77 422 63 801 64 969 78 1712 7 1107 73 222 47 10 55 53 98 502 7 55 72 276 35 558 81 75 12 414 50 569 86 451 45 45 20 99 71 789 66 836 88 121 97 130 36 317 89 319 79 1060 12 460 83 636 1 384 58 181 31 104 47 978 35 660 86 380 24 1391 67 204 2 202 61 125 25 342 32 824 64 568 67 138 70 772 12 1119 29 341 56 201 72 26 61 2707 43 160 89 693 83 767 15 55 86 228 58 886 84 116 38 717 77 107 51 499 49 401 54 130 73 2201 99 300 79 131 10 492 33 2812 63 234 24 345 52 448 11 740 9 113 82 207 45 56 5 186 3 1390 47 80 50 1422 21 81 58 1058 98 672 0 1317 89 95 22 166 79 2490 85 871 64 1883 10 49 97 1179 11 295 37 726 10 381 34 1357 5 18 70 200 89 796 26 56 49 1041 7 189 60 763 63 102 84 2170 0 468 57 406 22 59 1 570 33 208 16 432 52 484 97 878 46 245 38 1107 83 204 78 1282 21 214 88 104 0 370 8 157 36 135 7 367 13 98 12 151 69 457 83 35 3 516 12 1415 29 589 44 844 30 55 85 1151 70 361 42 436 9 648 92 98 41 833 42 624 38 916 87 63 49 820 99 289 66 359 12 1653 59 1035 97 236 63 10 89 461 10 2615 17 86 10 220 50 327 52 451 42 421 60 236 86 625 36 2169 34 261 0 272 56 662 88 97 38 34 97 67 13 1845 73 204 89 438 11 468 99 669 38 106 37 168 28 1278 75 1132 58 794 72 212 20 174 63 341 77 105 79 72 67 492 98 184 40 786 5 336 38 416 77 354 32 324 96 277 33 250 72 814 73 194 14 479 65 759 77 859 34 543 77 222 2 507 24 65 3 599 53 438 48 138 82 1026 9 158 85 67 1 1699 7 242 79 265 1 3065 5 20 24 155 49 790 86 396 99 614 58 447 76 209 41 1224 96 610 40 118 11 494 97 55 46 96 64 603 50 335 69 343 30 103 36 370 71 549 91 289 81 620 75 574 22 1926 14 1375 24 292 8 748 2 193 23 1754 27 244 95 91 87 46 86 224 76 1604 97 91 68 1 15 73 64 156 42 85 35 2517 92 1010 41 278 45 2221 39 1622 90 725 91 545 44 555 78 2383 31 71 24 518 46 95 86 380 54 169 61 128 94 2269 54 416 87 1623 15 398 81 809 50 65 21 1200 67 444 77 278 25 245 70 620 40 982 98 240 42 1101 29 331 35 375 89 476 49 601 57 323 86 96 79 1082 76 773 70 126 22 260 23 138 52 1103 46 75 52 423 62 4903 19 1149 94 137 8 235 55 932 95 622 82 286 61 401 15 268 36 225 16 630 63 1106 17 360 40 664 56 12 16 734 52 115 46 52 20 1315 56 160 62 975 26 607 12 234 36 879 53 934 78 125 31 432 89 336 93 112 60 32 28 171 44 397 15 517 61 259 33 22 45 228 47 876 5 630 13 875 64 760 44 1222 27 1069 98 336 76 364 31 1090 48 59 96 503 55 405 69 1966 82 266 99 1030 12 195 65 1817 4 380 49 255 93 55 88 1013 0 365 90 297 26 272 41 646 29 328 59 567 28 719 45 137 14 324 46 261 33 107 17 348 56 349 8 1342 55 596 14 1385 59 604 51 1293 72 24 88 1653 38 920 85 944 95 287 80 612 83 1730 93 481 21 271 57 502 85 1 8 458 38 572 59 679 32 376 15 641 83 993 19 910 6 960 25 49 87 362 27 1069 48 1222 91 337 55 1198 10 995 21 533 83 1668 2 1370 92 117 3 200 63 1674 36 73 62 146 87 665 6 432 67 22 2 1021 49 665 55 288 87 617 46 736 34 25 8 705 64 83 72 410 18 689 39 242 40 1059 71 18 67 35 78 648 68 33 40 63 62 229 32 832 52 637 66 794 72 735 28 1214 88 128 3 255 75 344 58 159 39 360 72 37 47 856 55 138 21 589 3 139 51 343 66 102 85 41 28 164 7 25 69 529 81 1342 69 375 0 418 54 575 91 1650 68 358 69 144 39 112 49 201 52 418 65 97 92 2265 61 43 85 82 93 786 4 404 99 88 26 277 41 265 38 112 15 123 11 364 28 204 15 1977 91 50 74 733 49 80 46 56 27 59 69 751 6 83 74 238 58 232 31 129 0 829 45 2558 65 1729 49 926 67 158 31 84 74 1176 10 1021 75 31 97 313 15 1278 21 841 22 58 5 958 93 31 24 790 33 91 5 118 0 780 64 325 13 469 58 90 73 50 42 381 37 1552 56 498 89 13 48 707 51 474 17 86 75 250 86 1330 49 1888 33 216 52 282 25 1695 43 2269 70 554 50 1112 78 154 31 202 27 75 46 281 87 406 12 130 92 271 57 1235 32 283 39 690 7 227 88 418 5 699 28 114 78 249 10 345 23 415 51 170 88 61 76 436 79 358 20 297 69 242 92 976 80 236 74 647 18 493 48 2743 57 1212 44 489 1 97 12 111 15 180 79 1489 12 1070 38 10 63 1014 81 324 96 60 50 84 44 497 43 5 66 281 67 161 18 1558 38 620 93 723 38 821 36 489 10 244 83 1112 98 294 81 76 89 570 40 218 95 378 70 665 3 328 56 131 92 564 87 988 33 50 28 85 35 328 36 727 19 70 38 456 60 1229 78 1273 52 1427 62 39 91 1529 56 209 17 1066 65 42 69 126 62 38 49 230 56 404 78 76 87 436 2 175 10 353 95 238 74 1326 88 237 94 602 40 406 39 459 89 1910 7 127 5 184 95 260 6 520 84 308 46 744 63 245 88 400 -1 -1
37 80 2 26 34 120 96 256 19 1267 45 108 6 707 63 858 38 405 88 2345 62 1392 19 1538 76 404 14 332 0 865 24 2198 40 96 42 295 47 1969 42 484 50 187 80 1807 57 329 66 727 77 97 12 382 0 507 40 1328 11 2283 33 696 43 214 68 80 66 879 38 27 83 221 27 594 85 182 99 367 75 365 11 90 61 87 7 78 97 353 0 40 40 987 54 719 41 201 79 126 49 325 80 95 43 558 46 510 24 79 88 803 83 227 87 541 56 876 44 1096 54 632 21 438 74 300 84 521 38 787 65 475 76 1977 83 466 68 49 97 933 49 90 58 98 80 1769 93 313 34 240 94 640 21 945 20 10 16 1557 71 747 98 818 66 81 49 469 59 887 8 527 56 444 44 262 66 51 12 201 95 124 54 69 86 328 51 1588 99 858 18 297 72 1360 94 347 91 1557 92 1810 99 1446 6 212 35 433 9 115 50 202 93 920 70 256 86 742 74 557 11 1001 76 279 45 13 61 138 40 214 6 53 14 441 56 2847 96 81 21 94 78 3 75 448 16 298 10 1915 49 294 97 93 19 499 37 355 94 1163 24 91 65 177 63 480 32 583 64 57 87 13 77 841 26 49 1 192 63 394 83 853 4 284 6 1678 70 81 66 2292 54 265 71 89 19 2058 46 661 34 148 45 575 0 585 86 2480 46 59 99 840 57 362 44 535 73 456 37 144 0 429 71 330 95 59 4 752 91 976 55 89 64 162 55 470 48 602 82 181 90 195 7 268 31 485 69 447 18 1273 15 276 86 820 94 872 66 97 67 610 56 429 25 946 11 447 48 113 80 498 90 172 79 382 16 17 23 964 91 115 41 15 22 477 16 117 10 268 90 43 11 57 74 113 77 618 44 39 51 1183 87 302 51 146 8 1100 68 463 73 345 60 187 29 60 48 754 26 236 33 31 10 172 14 172 32 141 52 245 67 237 30 1357 73 92 45 966 46 117 94 47 99 160 94 810 14 495 59 179 16 2946 3 360 5 354 35 1281 28 278 45 1967 82 289 8 357 91 1398 68 932 78 295 53 716 14 491 19 1010 4 276 66 32 32 150 27 254 53 56 96 203 38 339 14 3825 12 1996 27 741 28 113 70 638 80 20 5 538 69 316 68 779 82 12 17 1158 64 2130 65 192 11 265 98 1146 86 81 4 1606 10 404 16 928 29 1962 71 61 29 27 2 326 9 921 84 87 78 2306 1 289 4 668 85 643 0 1091 87 114 19 125 82 541 54 144 94 42 40 148 74 382 98 414 56 455 54 204 37 331 36 534 46 441 38 577 5 1039 94 2056 24 229 68 340 93 64 1 89 98 254 15 853 86 784 44 1750 75 756 97 962 62 249 20 27 0 608 78 221 49 46 4 856 54 273 12 559 62 541 91 287 76 1368 29 1190 34 167 66 802 56 906 41 227 32 458 15 1195 62 581 53 361 54 25 68 402 16 853 67 305 44 946 20 150 6 520 61 1103 58 280 13 900 14 384 55 404 63 171 17 846 84 1395 97 30 4 13 6 556 18 858 84 59 80 121 32 12 8 1531 22 112 74 137 30 44 64 288 73 354 4 89 14 895 16 240 63 12 53 23 80 449 94 68 25 657 90 63 19 47 69 414 27 310 45 696 93 110 14 769 51 104 77 608 34 217 22 366 46 980 27 840 69 566 96 827 78 125 55 1766 86 461 56 1041 91 96 43 199 91 2371 65 79 11 860 17 988 91 236 76 4 65 329 97 1578 76 1590 81 157 55 81 99 608 22 406 81 89 12 500 38 1270 58 401 20 611 70 661 38 255 46 517 84 142 75 318 86 55 60 617 27 1097 25 362 50 2921 4 1568 58 1093 72 1810 71 142 30 378 53 166 11 3494 30 753 94 52 82 953 35 49 95 147 57 9 72 46 4 1122 16 780 6 1284 51 174 92 69 75 71 21 825 53 1353 57 848 77 457 78 311 9 1378 39 122 59 233 8 404 16 914 3 1376 91 59 25 1915 97 484 66 302 1 119 27 107 14 637 55 1082 79 1217 78 1 68 143 97 295 44 266 57 942 0 759 55 1101 18 133 88 385 55 880 45 738 21 713 9 72 72 1088 2 2577 41 1074 43 5 4 658 24 4120 71 869 20 293 54 1689 11 596 15 116 45 1307 14 1088 2 115 44 296 76 466 8 471 56 2649 54 166 89 170 28 1679 98 444 78 148 55 1290 40 766 41 270 86 795 56 634 42 54 1 1568 87 113 83 82 73 322 99 970 44 1047 29 170 37 79 32 562 26 342 16 493 36 349 42 3146 67 660 84 794 1 24 7 845 93 119 85 1400 12 354 31 75 50 360 94 668 59 475 15 1190 18 1001 2 1097 8 2087 16 465 84 848 93 15 4 1589 53 802 38 406 87 112 51 535 66 687 82 1093 12 425 8 980 28 13 89 659 66 15 72 948 17 1031 54 208 18 346 67 1964 46 111 75 5 28 693 42 290 1 271 92 578 91 184 80 513 44 437 5 50 90 564 0 375 17 399 5 322 11 457 68 1069 84 611 3 1469 0 118 10 384 19 2465 56 276 30 950 98 237 95 227 4 842 88 819 17 1036 31 310 92 74 30 705 7 133 18 1835 25 853 41 1387 7 746 12 1382 62 410 92 1446 73 2130 93 11 44 215 26 309 27 378 13 63 58 4 2 168 23 571 2 268 64 874 18 72 45 824 55 176 41 35 32 560 65 139 73 453 51 274 75 281 96 81 73 409 96 468 16 1107 14 330 63 536 39 264 74 758 32 691 43 643 33 2504 0 115 95 72 35 597 31 767 87 117 27 159 71 730 95 245 55 380 76 1732 53 1176 9 155 68 396 72 140 20 66 22 63 97 1511 47 112 40 44 18 313 10 406 70 1950 17 469 47 774 9 469 76 242 41 256 5 445 22 172 49 43 60 2880 77 50 50 155 72 308 47 618 3 29 77 1428 71 512 54 1302 39 288 68 317 35 691 92 1555 46 174 4 210 60 241 14 934 4 45 66 253 12 53 53 110 82 1453 79 565 61 472 24 3160 96 28 79 172 60 379 95 336 60 753 97 95 35 513 42 5 64 41 29 304 46 2415 26 861 39 1911 48 620 81 964 27 618 19 420 79 143 63 668 74 667 2 555 36 730 38 947 16 821 50 255 36 2408 65 473 81 533 87 1038 4 885 56 341 25 1202 98 925 62 1306 47 476 59 52 82 463 55 1512 33 3118 53 724 55 1326 24 504 26 372 1 125 35 354 3 732 21 14 87 583 39 119 0 961 16 69 47 373 20 426 7 988 54 1580 71 1035 29 83 18 867 46 506 73 2 80 799 41 64 19 438 73 1008 45 32 56 1194 63 991 53 62 58 669 5 589 61 350 8 224 97 887 80 75 60 705 1 35 4 1479 72 535 85 1561 48 139 21 74 40 29 18 70 74 920 66 311 87 471 24 1387 63 724 38 357 10 1059 4 1855 68 75 42 156 3 44 93 1272 78 47 45 6 72 317 35 295 89 894 74 252 84 280 59 683 20 111 28 134 36 73 24 81 35 121 76 846 33 842 86 168 68 67 85 58 63 168 88 362 15 594 17 178 98 814 53 279 7 281 66 185 22 212 33 2121 41 12 75 433 67 184 8 190 18 579 4 230 50 751 71 26 39 1055 83 397 24 638 37 65 21 324 8 216 58 1930 45 108 13 15 35 589 21 407 84 283 98 1103 49 893 58 756 8 336 15 1185 81 445 37 567 26 20 50 44 70 212 26 727 9 21 27 443 34 2525 95 2830 0 330 15 288 23 2045 85 185 16 172 19 162 84 1104 12 70 87 1155 13 248 50 1525 51 2712 3 364 33 1059 10 467 43 461 35 160 29 781 64 357 39 3 70 246 52 240 59 1071 18 765 66 290 57 395 59 237 21 538 58 1464 43 312 36 328 21 69 94 374 69 57 54 75 92 1197 84 106 27 363 98 29 22 7 67 199 10 47 16 554 59 190 75 78 26 56 10 797 16 1079 11 235 76 513 15 641 2 957 91 984 62 323 69 451 96 3275 99 540 33 311 73 81 36 608 61 7 7 2047 22 185 75 142 35 281 11 194 4 830 31 530 21 1357 20 1437 8 407 68 301 57 16 73 1402 4 227 87 123 31 1545 9 399 17 48 57 559 8 607 4 951 15 777 57 654 86 343 10 270 27 553 85 1541 29 885 86 98 20 154 28 903 84 932 57 1228 7 1791 79 277 65 128 95 241 58 459 38 142 60 119 74 837 88 112 85 151 72 29 76 1007 48 650 31 53 68 567 80 227 68 9 1 488 3 316 38 107 58 315 67 138 6 514 1 2750 9 90 94 90 92 988 94 639 64 33 62 82 10 771 63 75 3 153 37 41 59 133 58 1849 64 1079 72 1266 10 234 60 462 80 766 35 306 44 86 83 216 81 419 78 1448 12 340 1 913 13 356 85 97 13 182 42 167 61 376 35 25 96 1414 56 890 19 2790 43 873 54 1278 5 573 9 388 70 189 76 2405 1 795 35 917 -1 -1
38 118 8 912 69 1333 32 389 93 1153 51 480 23 580 27 51 25 204 46 108 62 879 85 225 43 214 92 559 67 761 90 6 9 953 15 2045 72 1539 29 1006 28 722 5 728 24 660 70 573 96 518 45 368 58 1494 23 325 75 372 94 578 82 333 67 592 38 209 6 689 52 730 83 1885 30 159 29 1245 73 1122 21 699 65 503 25 303 92 28 51 393 15 1034 68 77 0 34 47 254 8 245 43 284 59 600 74 957 36 764 30 1591 78 337 24 385 64 177 96 1142 62 670 45 356 26 631 77 35 46 848 7 450 1 278 50 116 58 177 3 27 7 1092 94 151 15 41 0 63 30 316 15 45 54 202 62 2864 4 555 40 268 36 564 83 185 43 561 83 505 93 2269 35 81 57 352 76 769 60 410 62 679 13 40 70 2142 67 390 44 508 39 113 76 249 73 648 12 484 91 530 80 792 37 84 10 432 39 482 35 1315 68 1034 32 223 10 256 34 193 21 968 91 167 33 556 53 26 73 326 67 108 27 58 10 1177 85 549 45 753 4 100 62 457 71 245 60 2468 6 183 93 543 76 506 39 695 98 855 60 348 30 170 95 929 53 122 52 76 90 52 40 313 53 934 35 2677 52 672 98 480 80 225 42 1156 81 1797 91 379 7 58 95 62 17 419 75 480 36 503 2 174 44 149 66 439 32 543 39 195 79 1382 50 285 93 509 60 94 4 85 5 433 96 383 56 37 3 1354 57 316 22 117 91 2394 24 1775 84 86 64 1324 86 1291 32 561 14 192 75 23 32 399 1 304 68 217 78 169 67 147 57 37 52 220 90 1211 43 748 27 218 21 763 60 106 29 1908 31 661 16 773 61 827 97 593 67 640 15 273 8 37 22 454 43 116 41 1220 24 663 49 185 4 45 97 76 83 445 21 156 37 1080 23 11 10 600 26 40 77 562 62 411 2 729 50 126 7 658 40 405 74 1709 70 89 21 782 36 1907 59 62 9 206 47 840 70 98 76 1184 17 126 42 113 33 300 75 1598 59 179 40 940 12 841 68 1751 5 876 42 626 19 62 53 885 89 756 36 227 72 153 7 2287 66 280 72 1059 40 134 2 1169 29 660 69 3 89 86 63 1654 10 979 24 144 30 307 59 3367 10 17 76 661 52 549 66 429 7 581 60 130 77 289 67 538 88 89 54 324 58 989 25 1498 79 609 49 25 95 306 97 129 10 47 95 1858 22 649 36 429 40 128 49 257 68 163 1 532 30 836 37 781 19 311 32 385 65 118 32 991 7 1399 1 86 12 1289 2 112 80 548 57 229 36 298 29 985 34 42 50 305 20 1239 31 140 39 596 53 240 12 695 59 489 14 378 75 69 33 1461 87 1348 29 319 95 390 75 664 96 263 23 468 90 2341 2 259 95 171 30 734 74 150 21 43 38 843 18 201 75 57 82 275 99 603 20 120 77 193 95 800 28 149 91 423 77 717 73 53 55 93 61 552 3 500 53 492 70 4 6 547 88 1277 41 25 37 227 30 586 66 523 58 723 23 290 2 325 90 585 85 155 58 202 12 63 17 91 95 214 92 567 57 673 29 1202 10 955 56 288 0 264 90 109 29 1261 17 746 90 67 18 459 52 418 59 1154 31 1241 12 1277 2 812 46 949 55 338 31 203 17 1665 25 22 68 130 36 1129 79 450 57 863 9 76 47 68 16 1775 31 99 55 699 91 162 82 680 60 127 36 594 18 209 5 22 66 207 88 385 83 1188 3 1120 86 732 95 951 38 3 32 264 17 1252 56 1578 2 120 13 287 43 41 73 2182 88 356 0 1410 26 78 39 651 26 963 61 486 76 450 98 78 93 684 42 117 16 1308 42 274 40 1042 34 500 8 624 24 119 32 1613 33 724 23 51 18 693 0 525 59 1457 8 44 35 515 45 566 78 542 53 415 12 1235 8 692 65 413 5 870 2 1185 12 55 18 873 43 515 74 716 27 572 35 266 82 158 21 176 11 709 25 789 35 115 65 134 26 84 30 24 52 311 8 317 50 45 90 800 21 534 96 131 2 340 85 119 5 325 21 728 31 461 85 799 94 15 33 504 90 2395 79 492 58 147 42 684 36 89 99 882 59 1 8 343 32 1483 85 331 44 568 50 25 46 678 49 430 88 452 3 257 38 345 59 198 45 542 6 253 42 404 60 738 75 229 79 203 18 566 84 2127 52 269 46 514 92 1515 78 43 27 1591 51 531 66 908 80 2273 93 157 49 184 56 58 96 1330 9 80 60 1192 34 986 59 425 65 284 20 646 77 768 87 824 72 76 6 393 71 73 95 403 23 317 66 1853 26 105 51 1197 3 257 99 1346 11 114 88 231 21 107 18 990 79 402 4 603 95 220 35 210 37 516 52 487 5 631 86 519 93 668 4 672 69 344 47 1751 97 79 53 193 50 950 30 2368 46 126 89 452 8 532 51 742 61 630 42 407 5 344 21 236 15 941 37 9 26 1177 5 589 19 1168 34 101 87 1697 3 235 71 1331 97 66 22 1219 86 512 22 366 71 1994 13 717 88 832 28 984 4 283 36 430 61 100 68 346 75 159 20 160 82 398 46 678 43 131 28 1221 69 564 55 301 9 1607 67 100 11 230 22 502 27 801 24 1436 43 518 37 96 95 1250 41 1007 52 749 7 239 64 573 92 85 8 1622 72 114 11 14 51 728 3 1034 16 377 67 453 79 530 53 149 54 406 18 241 51 1695 75 2149 90 483 83 80 30 824 48 1382 10 145 82 1221 74 113 85 21 25 464 41 99 38 355 17 526 34 911 72 1239 22 1342 64 26 48 311 22 205 33 2067 65 158 40 1360 30 820 26 84 0 1110 84 53 5 923 83 577 0 1300 92 13 28 19 91 503 92 447 26 3 27 217 7 736 82 177 99 12 41 136 30 310 57 38 64 33 97 172 90 998 70 79 22 542 53 567 52 94 78 86 80 397 82 972 18 90 51 31 55 1998 41 43 46 1302 62 29 44 684 12 975 10 200 43 2209 23 29 15 1095 58 831 67 1897 75 2474 91 515 58 421 44 66 3 164 69 1387 91 2172 97 187 86 208 63 64 10 69 70 1992 20 55 10 2 7 124 8 498 93 36 52 227 99 717 93 713 92 278 17 1688 80 354 30 736 72 98 56 1273 3 146 74 592 40 476 9 512 6 916 28 732 47 9 78 85 55 73 28 176 91 218 87 20 97 461 18 32 97 129 20 1981 31 9 27 1029 73 1658 99 858 17 116 44 99 12 1 57 1843 24 798 97 1430 16 158 71 908 60 811 87 244 47 511 44 14 81 444 36 794 89 483 8 1280 47 198 8 63 56 284 28 757 5 533 74 509 83 823 38 2496 75 328 48 417 22 94 16 663 57 14 46 225 90 275 46 650 77 244 59 49 16 343 12 839 14 41 91 444 83 765 46 254 27 203 4 366 95 1542 30 216 64 58 90 137 8 226 84 2127 96 161 36 2227 56 631 6 461 88 1043 97 383 35 379 82 267 85 110 54 1115 83 45 75 288 40 33 17 1670 43 462 96 406 86 295 57 836 99 306 73 345 10 198 46 1189 28 41 53 597 11 1332 18 276 6 1112 25 212 48 694 21 288 81 103 0 37 13 222 72 540 49 1168 52 349 53 2175 75 567 74 498 95 173 0 217 28 337 37 1260 32 108 83 343 31 2072 37 708 93 1278 15 1639 20 241 47 67 15 754 1 1340 49 412 48 810 26 702 9 1495 56 231 3 62 85 1279 71 330 69 747 19 1582 16 3213 36 488 8 345 72 446 92 23 42 2842 28 372 55 28 71 1131 10 1355 14 224 24 31 78 431 19 1086 57 75 20 2064 27 456 21 1183 51 656 19 213 23 929 17 1342 73 2136 1 231 11 435 20 240 13 129 20 125 97 446 9 503 67 934 3 213 63 202 91 102 27 1536 5 165 7 777 3 262 4 550 99 768 34 346 81 69 19 1091 75 281 49 67 33 972 31 94 54 203 59 261 22 172 38 165 17 1133 19 27 23 215 56 583 45 471 52 1253 37 26 51 314 61 634 90 70 93 163 37 3185 35 729 22 1021 82 427 90 402 60 514 96 1784 55 354 5 431 44 306 15 2080 37 351 27 106 4 833 65 1958 22 636 13 96 38 171 78 710 67 2103 70 2201 67 308 36 468 88 171 38 1192 1 5017 20 921 74 72 86 21 5 648 90 248 76 376 80 553 25 1720 53 567 76 2076 12 133 75 159 24 154 43 404 62 180 45 991 10 150 67 614 48 1263 98 495 71 44 63 38 34 710 77 721 75 71 21 1626 92 613 70 103 81 910 52 56 99 586 91 131 23 210 17 1184 61 153 54 1923 15 114 93 188 60 58 15 446 12 1181 66 381 30 503 65 1028 13 1277 86 39 14 48 51 2011 45 44 17 1240 62 990 55 471 64 5 10 1417 -1 -1
39 27 29 671 98 1829 6 1758 78 475 96 681 8 947 63 171 38 378 45 865 86 32 25 320 16 1648 50 448 71 49 34 268 25 328 87 1789 90 594 82 782 1 339 37 456 43 1294 73 315 3 743 96 307 49 915 42 884 45 829 48 97 3 87 75 591 51 584 68 2400 18 623 39 4 27 1052 15 1099 22 73 3 331 26 1187 14 148 8 512 76 29 75 317 35 460 15 1328 44 483 50 1974 18 95 53 1100 57 844 10 982 7 954 49 686 12 213 40 173 71 1398 4 249 68 335 88 398 13 425 90 57 6 48 20 203 51 182 64 753 18 677 6 39 55 387 96 82 94 274 19 897 89 129 73 269 93 186 9 167 6 165 27 1255 87 833 79 944 5 487 54 344 81 706 91 830 6 1378 86 1122 20 390 25 898 76 169 56 472 8 2287 74 1054 11 102 85 117 3 2121 22 680 59 39 96 231 91 65 92 180 64 1 75 792 61 229 98 461 79 944 2 293 5 183 51 54 79 735 90 937 32 184 74 76 34 208 28 957 93 209 66 545 61 553 7 810 66 364 68 27 43 1307 74 509 91 373 27 4 17 1609 15 1880 79 308 81 180 42 178 33 1600 91 70 89 1072 93 2634 81 2 30 1081 0 284 80 216 51 38 13 477 64 280 7 109 13 315 25 46 90 2218 21 647 53 245 84 76 32 14 72 856 48 114 88 49 22 46 53 44 14 928 74 148 96 1649 93 779 13 85 78 230 56 96 23 273 75 329 48 141 9 29 22 1056 71 410 86 619 7 45 96 443 12 1043 16 2142 21 1008 53 980 92 680 69 441 37 601 98 101 33 167 76 286 85 454 54 459 94 1167 11 1030 25 135 84 1898 81 5 18 463 31 1860 58 252 10 539 21 1025 77 108 38 1039 77 1085 37 96 22 316 44 486 85 326 39 2192 88 313 34 526 16 712 12 84 89 773 64 1742 77 239 92 706 16 588 48 439 84 48 82 576 53 429 87 241 38 289 15 64 57 344 44 920 60 218 81 175 83 344 58 530 18 580 94 1028 78 324 11 459 87 423 10 1270 56 153 28 377 83 1098 39 492 6 2322 24 200 8 827 36 447 54 563 95 87 22 296 29 694 36 88 82 628 32 557 80 487 38 191 96 1025 78 4348 91 852 82 174 81 105 7 2163 21 277 92 1009 21 281 14 807 70 26 95 323 58 248 67 2419 52 832 48 330 99 1989 33 3 1 1662 6 398 82 580 34 449 58 257 97 517 46 292 59 10 79 4167 80 787 89 660 33 386 92 50 43 80 21 6 45 241 87 1684 26 30 36 453 33 240 63 495 80 23 65 54 29 692 10 105 85 76 97 606 80 1168 27 804 40 1394 46 312 14 231 78 400 7 214 25 345 96 61 93 268 75 319 35 3161 20 763 89 339 60 1773 18 126 21 1901 39 1026 70 2030 17 891 43 48 54 80 73 349 36 2721 63 141 23 796 13 749 30 13 7 634 32 638 36 492 78 8 81 996 78 240 65 739 36 274 88 1569 52 832 33 201 8 482 84 55 40 1070 62 318 47 355 74 171 95 377 1 186 88 1552 30 87 43 878 21 149 2 387 88 223 14 1953 80 1180 83 590 55 158 44 589 20 330 17 500 92 239 64 519 52 1847 63 774 66 1160 10 307 20 299 87 1141 5 884 58 786 87 3 83 165 39 5 44 452 43 264 31 152 98 7 51 106 12 156 4 130 85 311 60 111 5 696 70 1641 74 207 29 260 72 117 99 249 27 568 12 398 73 887 64 1569 97 157 45 409 58 301 92 130 53 987 29 133 28 2366 70 136 66 252 22 32 60 457 31 1777 74 453 19 111 64 621 52 289 16 222 74 725 68 617 25 242 47 157 16 104 17 145 89 3281 53 133 60 261 82 220 36 80 90 688 49 339 60 1390 20 1061 34 1221 2 427 33 167 5 319 51 651 21 333 31 418 8 913 22 1146 36 998 52 2255 66 138 16 2835 56 60 90 1567 58 3260 52 520 41 1344 65 11 58 1453 68 377 52 510 6 99 57 60 80 857 41 558 55 208 69 27 41 66 28 1278 39 624 82 874 37 406 14 185 23 657 39 488 23 208 12 1850 48 715 86 379 0 13 86 231 9 676 5 2051 94 91 91 440 27 125 4 449 30 272 26 451 90 1990 13 1635 48 1746 52 550 13 218 4 220 44 655 1 128 22 558 83 216 33 126 27 195 57 357 35 172 40 225 11 322 66 316 95 2499 72 2318 14 696 90 460 71 413 18 33 15 236 48 87 3 39 24 499 45 209 60 105 4 514 83 243 3 843 1 151 31 101 32 347 76 361 46 839 65 159 47 1077 36 359 5 690 34 64 92 592 81 519 65 42 63 520 79 264 92 914 70 264 12 152 82 935 78 430 63 432 74 35 70 1171 43 143 5 172 39 24 97 268 26 155 21 58 56 356 38 69 40 126 27 365 35 1188 28 774 18 1002 32 2787 99 488 91 667 38 71 39 347 32 311 89 373 19 847 11 1169 12 143 20 1902 41 417 79 223 40 762 16 2373 39 37 35 768 0 457 22 559 14 353 37 411 82 193 17 576 65 157 80 75 57 1874 21 90 97 693 50 210 19 2144 27 486 78 42 56 878 10 77 94 1724 38 236 13 331 39 471 21 365 44 556 81 1010 62 91 97 290 6 20 14 776 80 413 64 939 28 448 32 100 35 157 74 781 68 254 55 1539 31 26 65 193 79 722 83 651 10 1596 74 828 86 504 79 616 78 108 77 2366 43 922 22 517 42 188 35 157 62 27 3 407 49 95 74 297 28 923 17 1147 47 569 10 1753 11 1254 27 877 34 3147 7 582 76 1124 18 1834 80 100 73 3 66 320 3 546 48 586 29 117 9 389 46 150 54 471 86 408 88 200 51 2 95 188 9 1187 64 125 47 84 18 441 52 176 76 716 5 197 52 211 43 459 58 37 79 97 31 1253 47 532 27 1262 8 92 31 320 80 41 68 467 24 239 47 43 60 847 51 29 17 128 75 38 57 977 36 9 98 510 91 779 4 904 52 641 41 183 97 503 75 227 67 25 45 148 2 206 36 1162 0 403 85 1069 50 1216 72 793 73 1246 32 341 1 69 71 553 42 525 80 370 72 944 75 1321 78 60 68 386 93 1914 56 483 24 718 91 679 55 420 60 247 43 272 50 389 12 627 90 197 23 465 18 1046 83 851 69 48 56 419 12 1398 55 2441 42 174 52 732 31 1849 74 569 91 696 62 341 69 469 25 538 54 1105 77 437 46 113 42 889 90 1070 46 302 64 149 71 4287 89 379 64 400 80 1342 48 351 31 677 88 833 63 250 56 223 9 219 94 1623 57 416 47 702 93 367 6 56 30 1005 18 1308 92 632 33 720 61 138 5 312 91 1 41 2408 59 568 55 511 83 191 44 177 31 878 68 366 92 381 54 348 39 207 88 699 70 880 58 531 43 1281 33 49 50 1151 76 216 28 414 97 552 41 1675 29 305 7 623 46 357 41 89 3 129 93 952 97 123 24 1388 27 2039 20 12 41 346 28 55 88 41 80 2336 42 683 82 503 13 38 6 282 69 150 41 23 16 584 45 346 36 948 20 434 33 1128 56 184 96 1352 6 614 45 165 37 449 97 108 84 444 96 60 79 153 14 188 75 1062 91 873 75 387 28 721 20 197 55 1296 47 80 76 195 89 6 21 145 46 276 80 505 7 246 34 45 12 680 55 150 19 280 34 101 96 599 69 3059 3 234 37 653 18 515 1 489 12 1223 97 220 23 659 15 424 99 520 23 147 6 23 24 830 93 112 88 211 23 421 13 1986 80 386 49 27 69 94 84 885 68 186 5 724 2 916 69 163 7 209 72 353 73 1073 92 482 71 252 11 701 41 64 38 778 80 242 26 1106 40 95 99 343 25 1057 78 738 21 262 64 1168 35 532 64 575 0 84 18 20 61 27 95 21 46 27 15 757 7 180 73 1317 27 264 72 18 53 812 17 920 4 247 20 1409 70 606 38 1640 51 450 54 38 13 53 33 127 94 805 86 25 0 174 4 116 73 1147 58 950 98 3575 17 1212 69 39 97 228 14 37 64 906 60 27 7 250 38 342 77 327 20 387 96 1073 42 121 93 325 12 115 10 880 25 316 86 364 20 517 31 202 65 70 69 443 80 490 41 1562 3 47 12 1383 31 648 41 450 12 1364 49 72 79 140 93 1097 46 22 18 901 82 1068 60 267 82 288 71 209 75 791 86 118 78 345 48 506 67 356 91 1421 45 1017 89 110 8 1326 62 293 61 639 66 328 51 818 36 206 96 207 82 308 88 192 89 34 98 139 8 410 64 75 62 545 81 1078 39 1114 36 587 2 2422 53 617 12 1083 40 651 89 369 88 32 54 2326 98 98 68 92 99 288 54 219 91 1386 27 31 35 1203 8 816 74 280 33 924 59 390 49 728 77 759 -1 -1
40 183 7 322 93 220 84 173 82 1480 70 709 25 55 85 60 26 755 3 934 34 1126 30 100 86 73 93 1245 13 172 30 330 49 777 68 218 62 206 61 533 32 11 73 882 56 1270 74 133 18 2570 55 784 8 630 58 236 8 519 6 764 60 1409 96 263 31 196 32 932 98 410 73 1586 33 559 97 808 82 1311 6 609 40 29 54 1084 63 323 19 2798 39 384 94 299 80 459 29 48 1 101 87 735 4 352 0 1764 44 165 20 2374 81 112 28 154 60 85 20 632 58 233 53 2496 41 1111 15 401 32 120 53 148 60 2800 19 135 57 143 1 590 47 131 46 881 45 753 27 437 49 189 17 700 47 1178 40 551 3 537 95 516 28 511 97 271 13 784 91 93 38 1214 17 761 67 175 76 277 11 548 6 128 35 683 38 29 94 2592 95 3084 46 1486 36 468 59 1137 65 57 31 919 39 366 62 56 34 7 5 955 66 488 28 1576 68 764 67 600 70 129 23 1543 38 352 0 3 5 101 44 205 86 754 73 101 24 158 17 1366 69 1266 45 357 17 709 3 919 87 557 53 739 75 898 92 125 19 90 55 212 65 2070 14 160 98 391 94 176 97 499 77 951 65 995 66 1037 59 442 26 135 87 1429 82 593 46 416 44 244 48 792 61 917 13 950 62 115 81 91 99 733 36 1213 34 277 87 47 45 483 7 900 18 1023 39 212 6 577 75 1570 49 306 83 182 37 873 42 702 98 28 75 216 0 87 61 608 70 2 4 465 52 21 90 627 54 205 89 541 33 1739 94 227 26 58 49 529 85 64 60 219 82 745 81 478 73 218 82 226 62 196 86 825 79 284 84 814 58 335 65 398 59 197 49 1445 2 447 39 177 23 95 31 1561 34 162 44 1178 28 87 50 14 57 1306 48 149 74 759 39 307 63 1564 77 581 69 37 17 164 8 863 23 627 16 1267 20 1516 37 1423 9 328 76 1609 13 57 77 579 53 247 14 1989 65 574 41 38 78 542 68 41 59 258 61 400 90 15 65 100 8 293 10 1116 31 272 29 61 30 692 61 93 97 46 60 76 95 29 55 909 97 231 88 1422 7 37 42 479 12 1188 43 3584 13 52 34 1311 77 2172 84 243 35 27 83 233 13 127 61 532 73 954 49 71 43 126 15 160 37 721 78 488 45 135 39 2486 32 763 51 272 3 119 41 261 28 832 89 325 31 465 92 1221 29 209 20 151 96 175 81 123 80 132 11 440 9 569 2 617 42 735 54 158 34 1235 43 41 57 1392 20 44 63 1625 17 623 54 1034 22 38 40 934 2 244 33 149 94 3020 79 347 10 488 74 821 57 387 53 233 16 1806 11 766 96 379 21 1176 41 99 70 1068 57 1536 77 127 51 404 50 818 36 745 90 622 29 1019 52 43 27 312 60 424 55 78 59 223 2 106 15 261 26 805 80 743 9 2060 17 382 28 80 35 1390 63 353 49 98 40 304 1 488 89 2801 81 160 57 1293 82 174 64 781 18 158 63 253 39 20 58 691 47 1497 3 2212 62 542 23 276 28 1073 91 135 41 136 86 31 78 826 99 721 17 243 68 816 17 965 83 135 30 982 86 735 31 1817 76 798 96 392 95 75 47 16 12 190 91 37 56 92 87 89 31 279 64 74 50 171 5 448 33 372 93 23 82 332 25 460 40 738 25 640 6 833 67 93 52 1399 2 1280 50 452 5 402 14 684 20 228 42 1107 15 2091 95 348 57 110 67 270 63 551 27 849 23 198 91 122 54 818 52 1399 24 3671 97 302 59 198 74 1586 8 65 61 1343 47 918 31 658 10 804 93 519 5 385 43 542 94 149 14 957 69 63 93 962 65 719 99 2538 98 440 96 419 18 588 29 171 37 708 66 1230 40 1057 58 725 98 817 97 1006 60 557 65 216 26 113 72 2456 92 437 46 575 22 956 88 144 80 1154 46 481 54 596 85 85 11 188 70 1210 64 236 15 132 22 383 87 576 49 84 71 190 52 437 15 155 67 443 57 2789 36 1242 50 777 86 263 74 29 67 362 43 1439 84 274 12 265 83 220 37 47 66 239 17 504 90 1325 53 1761 41 895 76 544 3 223 16 1681 79 122 59 2472 96 691 99 1759 30 491 75 265 38 1841 40 98 92 788 34 993 95 68 51 67 21 512 98 275 58 655 71 421 22 515 91 570 46 112 45 614 16 191 89 342 36 128 8 431 4 263 98 370 13 2304 17 841 56 436 23 1892 95 1844 79 542 19 1274 31 916 97 105 3 191 66 1692 32 525 57 1846 50 213 30 145 26 360 30 725 78 724 32 658 41 532 36 667 37 797 30 268 85 395 7 420 30 740 9 232 74 707 34 950 35 595 12 232 33 1272 68 534 10 171 68 68 90 1952 19 1046 17 591 80 264 51 119 38 306 55 606 9 509 64 166 59 82 20 13 24 1994 81 610 79 565 5 918 77 179 67 258 64 211 92 168 65 1002 88 2059 91 478 41 274 14 950 33 2651 78 94 72 330 71 186 85 1632 13 265 19 128 9 10 87 334 64 1138 98 863 29 1922 30 131 42 254 86 968 36 506 42 292 69 511 34 1181 37 2178 73 272 57 918 56 149 73 380 3 762 1 347 67 1009 8 926 62 594 89 722 56 492 86 14 92 28 28 171 53 24 38 314 76 591 19 487 25 269 79 983 81 367 91 435 4 1379 32 117 51 161 74 224 78 71 83 819 58 797 77 89 61 1113 45 142 46 443 25 656 16 280 56 127 69 935 29 487 94 1879 64 204 35 6 44 467 85 1129 71 1578 32 327 20 365 93 62 55 181 41 223 20 338 81 161 12 163 25 439 52 304 54 142 74 12 50 483 31 164 14 377 72 547 75 124 34 658 75 214 64 130 74 742 40 802 35 1725 28 379 40 8 20 2180 80 862 50 42 99 84 21 512 18 238 32 112 85 31 91 1427 64 519 50 1403 89 174 28 692 34 265 12 717 53 444 45 64 41 989 79 445 53 8 21 272 83 54 80 336 2 182 13 846 0 1395 82 765 88 557 16 847 74 2282 64 431 20 492 77 915 94 2184 51 490 11 685 28 902 21 145 70 357 5 1077 15 189 43 13 71 103 31 200 76 912 82 942 1 893 26 448 88 188 33 262 20 835 38 527 95 41 30 291 11 238 3 69 8 980 20 219 33 207 93 689 78 3367 6 859 70 259 95 175 65 523 49 338 25 103 58 1394 10 21 72 151 77 650 50 928 80 745 20 17 62 71 18 224 81 583 51 1265 85 623 82 1411 88 2103 61 2048 38 756 57 2641 76 275 0 35 92 274 51 7 2 134 40 58 73 1025 71 59 40 29 83 802 52 156 5 972 86 216 14 227 22 255 14 834 33 286 72 222 19 1459 97 692 85 135 25 1153 5 147 39 146 2 963 11 649 49 208 37 2134 40 25 78 58 23 640 75 379 77 111 27 1135 89 936 20 778 91 546 39 260 23 2398 58 127 42 303 20 104 19 107 10 2879 73 390 20 594 71 129 40 59 32 148 48 1520 43 872 9 829 58 700 82 296 97 367 26 364 70 352 53 571 82 1743 4 1497 62 57 67 76 95 861 65 2984 4 148 83 723 7 72 38 207 63 428 36 456 0 222 20 1593 0 1543 37 440 84 868 25 1835 42 564 29 214 17 684 87 680 86 489 35 150 28 36 23 676 66 585 42 536 46 606 31 280 94 325 9 686 98 55 7 234 67 95 87 566 93 399 7 474 70 623 65 731 68 65 42 244 52 242 18 722 42 105 35 19 88 1509 68 107 58 361 8 1401 23 2695 82 324 19 205 68 1228 98 257 97 2 10 210 58 171 8 248 86 352 53 983 87 240 10 1556 24 1337 96 581 68 572 65 692 13 1999 75 1148 92 360 17 1175 83 45 88 857 94 1202 14 428 61 118 32 397 4 92 72 1948 73 909 96 413 45 354 95 69 78 72 88 486 34 292 39 948 1 2844 76 291 95 711 0 65 37 336 12 54 2 1267 25 376 90 585 56 231 69 18 23 502 53 385 72 913 29 285 41 179 8 501 54 881 7 33 52 71 25 106 6 804 24 230 86 325 75 122 96 244 19 323 46 22 68 1128 36 20 76 637 45 118 53 46 15 202 11 73 41 2823 93 828 50 439 39 122 38 1194 7 1715 56 627 72 306 93 228 88 463 91 38 96 427 47 937 49 109 8 315 46 66 2 46 11 103 46 532 47 534 15 1244 79 390 19 406 60 1395 88 318 45 296 27 501 46 313 43 1672 86 70 58 290 6 856 97 1656 61 894 36 692 81 381 19 40 32 136 97 185 18 451 41 181 82 495 58 2449 81 501 16 493 32 271 41 630 56 193 44 419 71 100 85 136 24 91 63 540 71 532 74 19 62 450 71 170 59 1716 46 1095 8 375 35 106 52 1240 14 494 29 1896 79 161 -1 -1
41 280 19 215 80 497 21 518 51 34 26 62 44 2201 50 1762 93 226 11 238 84 809 69 312 76 629 82 473 99 2167 38 50 21 722 60 218 77 1466 21 718 59 1067 62 25 77 122 59 660 37 876 40 119 46 20 28 549 38 242 6 752 31 354 71 671 26 1291 90 799 77 319 60 302 76 340 95 2118 30 962 11 123 54 188 78 792 35 55 30 171 76 307 75 7 81 1962 28 86 87 1553 7 1307 32 137 54 1458 72 59 57 1031 75 1771 74 60 46 47 84 120 66 127 81 1757 95 450 48 141 93 213 68 293 52 125 42 1291 44 46 50 2648 11 871 54 1054 8 291 34 1022 17 326 8 63 22 780 34 307 18 376 32 536 22 64 12 281 71 189 93 1849 22 455 28 103 18 216 94 967 23 432 86 1156 38 265 33 232 73 74 37 134 45 1460 33 544 68 1682 85 42 43 9 50 238 10 361 66 874 82 1324 7 1001 5 31 98 101 91 1512 3 86 93 119 4 220 63 1231 84 1534 80 640 29 701 44 860 79 312 53 519 51 245 95 1193 64 407 27 42 4 43 16 91 85 2100 47 470 54 1061 2 110 15 326 54 901 7 65 56 118 55 585 74 908 55 312 56 314 49 1050 35 749 40 20 15 316 6 1098 33 388 12 602 5 1051 4 525 59 50 27 427 29 687 22 315 72 176 83 681 78 853 70 219 75 338 10 12 62 613 82 84 21 126 69 264 64 1998 28 1230 56 67 84 72 22 414 60 790 21 261 40 242 44 107 3 532 66 577 62 181 34 579 97 251 8 329 52 151 13 175 68 484 91 398 24 171 9 1661 48 74 44 560 64 129 39 1520 27 784 52 61 69 352 97 2 62 1418 86 745 36 67 75 160 15 1239 6 469 67 1277 48 534 88 172 49 116 59 789 74 1329 99 2293 23 114 98 113 36 1187 34 73 57 669 24 2351 36 254 53 261 91 216 8 233 46 711 66 251 21 128 90 2229 84 1136 22 495 89 1361 74 131 45 175 53 1476 47 1003 13 933 74 1328 3 861 18 1328 4 1283 3 74 26 2274 44 829 84 352 30 379 25 2359 88 136 6 771 54 1278 9 29 38 198 25 739 68 1858 98 308 29 799 67 145 73 193 93 287 33 486 95 1115 44 199 55 1136 3 290 96 2014 60 624 36 294 4 152 69 1487 8 2070 93 379 97 415 1 278 35 1531 22 1039 81 560 1 922 99 42 2 898 74 381 80 485 68 332 75 559 22 391 6 771 5 200 55 1540 45 1140 53 246 27 33 83 79 60 129 72 591 63 327 7 127 20 88 94 18 56 41 18 745 27 225 73 529 42 338 36 152 40 1083 30 301 86 1266 94 63 11 204 26 257 65 219 11 160 7 121 8 76 92 710 33 555 96 249 53 496 98 162 88 1655 10 888 90 41 92 979 65 105 10 423 0 298 17 284 3 817 98 686 27 224 0 1166 56 204 45 662 25 444 76 93 79 687 59 94 37 983 30 2435 10 629 38 185 0 515 3 430 54 118 48 212 27 1288 48 157 13 1241 37 1489 93 99 3 51 41 556 98 780 38 1124 63 453 28 173 1 569 0 114 35 1019 13 739 28 813 59 1 42 564 91 324 49 65 86 884 5 77 71 1021 23 168 46 727 94 59 71 791 77 185 94 183 91 134 51 555 99 830 21 951 94 292 36 766 13 717 35 357 12 523 14 483 76 319 19 19 58 73 17 88 63 247 34 584 74 124 46 818 28 728 81 72 87 732 98 1100 19 974 63 1290 54 411 79 42 40 481 97 496 50 765 11 910 62 723 11 256 13 86 97 300 62 630 24 313 21 175 88 1608 70 135 16 1522 3 313 76 216 12 1613 13 1759 25 193 7 2743 55 1690 18 859 73 998 71 896 86 20 12 825 62 80 34 257 2 109 40 289 62 443 10 410 17 881 12 1076 63 117 65 766 95 43 24 869 6 471 22 248 12 278 25 134 31 415 99 386 1 189 57 639 8 284 45 1651 47 360 88 8 42 577 81 859 82 105 28 1363 64 25 81 151 6 218 15 221 83 150 92 1073 11 520 79 114 94 497 17 879 68 89 0 760 82 1424 75 54 86 377 79 450 50 394 36 832 62 25 84 207 3 216 15 34 55 1401 89 28 48 38 35 414 79 345 35 189 12 187 3 358 86 963 12 1042 24 668 91 226 66 536 21 242 42 61 78 854 43 45 60 367 45 564 36 73 5 163 50 1794 91 263 49 270 12 337 38 59 83 1262 86 1699 43 1658 98 607 62 676 91 175 59 962 74 993 20 229 91 573 93 514 79 158 23 1268 61 440 30 652 79 365 94 356 93 702 62 542 7 201 58 12 45 742 70 109 81 900 3 1210 57 134 46 56 90 2243 3 692 45 903 89 25 23 13 48 1125 0 685 11 263 3 125 13 278 50 362 44 145 55 103 49 557 82 1976 15 499 8 824 21 1267 46 170 72 137 62 763 33 289 60 119 55 145 89 476 95 242 18 1621 75 388 3 456 61 141 14 90 16 1419 78 2854 20 879 69 210 39 367 74 444 13 811 28 334 56 920 23 19 9 269 83 161 76 318 57 859 50 1249 12 772 54 861 97 180 50 304 78 60 50 2261 78 929 1 499 84 49 19 798 14 641 44 744 94 721 35 1300 44 158 7 2490 89 635 76 293 50 296 56 553 48 367 1 1473 19 209 90 37 53 715 9 445 75 28 15 150 53 274 82 407 95 567 11 137 14 305 55 145 92 1110 9 1865 62 68 56 87 96 30 27 419 57 722 28 131 15 15 37 300 49 565 80 585 15 730 77 16 98 328 84 787 48 30 45 485 50 159 73 445 80 1065 72 363 76 731 24 863 78 1145 81 1423 68 1258 51 413 46 163 78 152 60 521 70 84 6 95 55 83 92 138 59 1157 91 180 68 873 87 1231 15 610 44 80 89 180 42 2403 7 80 68 107 52 1740 89 491 84 143 27 542 82 81 52 235 50 500 11 83 56 371 61 188 24 90 41 1113 1 360 33 418 83 886 99 804 48 1633 17 441 99 72 97 135 77 865 54 781 45 294 50 462 77 1552 16 119 79 27 66 1823 93 426 69 285 56 389 69 823 61 241 52 806 7 1073 69 707 14 1200 90 911 25 38 50 1471 59 602 33 603 56 51 35 172 32 449 86 98 93 651 76 1583 5 1555 1 22 18 203 41 404 42 250 92 571 44 700 46 397 5 496 44 43 80 84 43 604 47 48 92 206 74 1271 31 120 74 570 42 1898 19 286 84 400 20 1650 8 309 21 354 59 400 73 1265 12 516 37 176 0 2293 77 298 34 250 45 382 3 451 2 521 43 157 86 338 18 575 26 21 97 1449 46 160 42 614 9 292 12 277 24 381 76 366 33 1150 25 35 9 146 8 740 13 95 52 183 61 181 79 89 42 261 14 96 72 1657 40 416 76 169 41 703 75 937 39 1746 33 1384 43 498 74 158 42 553 24 145 62 2493 34 349 5 121 7 374 83 133 94 374 81 88 89 984 80 391 28 288 67 64 90 761 23 124 7 231 37 63 25 2217 88 162 12 1010 83 528 45 363 50 634 18 61 91 90 97 128 16 301 15 2283 76 255 58 114 67 53 78 106 94 770 55 238 5 1643 88 4 56 326 25 34 80 255 9 936 71 219 99 566 94 1649 34 571 86 36 66 661 50 59 62 333 17 421 64 283 46 53 85 391 58 39 6 778 56 510 20 28 75 408 83 1303 59 1862 94 415 58 12 79 224 72 494 88 267 52 1400 34 41 68 703 8 931 10 1765 71 872 6 576 84 1384 90 2726 19 417 95 573 14 349 56 1072 21 521 87 315 31 289 75 599 47 63 95 27 84 220 41 253 80 928 69 1353 5 200 67 1732 4 569 58 560 14 416 59 1135 13 920 4 738 98 1858 25 232 88 666 92 1663 81 632 77 401 57 2402 93 296 66 1290 37 798 74 454 84 21 7 223 58 303 21 1126 17 821 26 198 34 1009 32 356 18 827 90 70 78 1161 50 70 59 18 98 276 69 166 87 22 77 622 50 386 75 174 13 364 57 820 2 346 15 347 74 187 85 266 47 551 32 107 22 1308 62 525 58 471 0 988 72 535 30 368 10 159 36 347 72 290 79 306 20 286 36 1579 28 33 3 78 83 445 80 899 56 7 84 1722 39 786 31 517 84 2239 53 67 17 211 9 511 14 980 77 372 98 290 79 683 33 4 87 224 63 309 22 112 52 424 76 1944 97 327 42 178 40 481 46 1027 37 728 19 1448 6 553 57 499 29 347 33 20 21 393 61 737 77 129 36 141 72 303 44 1237 36 168 87 736 47 115 79 170 84 117 37 673 49 9 61 1131 59 2244 22 1300 66 203 19 250 14 327 26 1009 41 447 42 4377 84 420 89 361 5 468 84 105 46 879 95 149 89 439 68 334 33 1029 96 1764 77 105 42 391 17 1134 96 10 62 2884 75 411 22 248 0 81 26 710 0 905 76 2086 25 362 56 5 12 406 35 378 60 872 32 142 88 245 89 66 76 156 22 133 15 11 53 1799 48 2451 68 5 75 219 70 429 14 937 61 496 49 502 3 581 55 541 58 599 -1 -1
42 549 17 98 21 328 34 938 99 362 63 4 12 1245 3 396 5 475 6 3 96 94 22 490 18 97 47 2715 37 1221 58 585 61 88 60 324 89 934 31 107 52 1999 11 578 67 1185 74 529 0 53 68 709 94 2229 82 257 33 1778 77 12 2 363 87 1033 30 186 19 913 27 972 97 254 14 613 40 642 7 825 16 275 78 273 97 749 67 426 9 49 58 714 67 933 31 474 34 213 53 4 46 432 31 878 58 436 64 448 93 396 55 290 65 2300 69 758 16 204 46 618 35 57 15 957 46 142 32 373 52 364 45 1623 17 47 34 347 40 174 99 323 77 4 88 784 54 1343 63 195 24 16 84 913 65 42 54 132 2 757 99 850 81 188 48 446 84 485 81 127 1 885 87 246 81 1393 43 345 93 390 44 184 20 388 24 771 31 1 73 80 89 156 56 245 59 1373 31 1431 50 739 59 739 74 1985 54 405 79 1040 45 2333 59 381 48 613 68 281 97 61 39 454 42 159 97 788 94 753 54 150 94 69 39 220 41 1650 58 566 57 1408 89 75 64 293 15 642 26 361 89 796 10 215 36 142 84 39 2 54 12 293 14 892 5 1174 0 3550 40 68 35 181 97 124 79 126 59 615 90 455 69 79 42 454 50 532 1 152 91 759 71 635 50 600 34 204 25 86 34 39 49 360 5 594 55 150 12 631 65 992 88 116 9 129 45 311 61 201 48 1211 78 446 28 8 68 1847 71 1254 0 1019 91 137 76 330 23 272 12 105 36 93 90 89 48 231 89 66 33 601 56 978 53 550 19 1178 99 41 67 371 1 90 32 838 81 1186 5 284 99 112 11 420 7 146 46 210 69 537 91 333 3 1560 10 1 13 43 62 296 84 193 16 386 81 506 71 1050 42 707 4 4 11 447 61 180 69 409 44 1906 37 558 19 469 50 327 3 53 50 222 72 383 61 322 28 991 1 1774 75 1387 22 257 79 136 67 453 41 459 96 121 89 742 97 298 77 1343 64 243 33 668 86 3018 19 937 31 1298 85 266 25 15 51 61 4 341 81 882 61 666 99 112 51 1571 92 23 43 1225 61 1060 83 84 44 1970 48 75 91 697 82 366 78 6 90 139 65 70 10 258 81 917 41 167 30 1010 85 1009 87 67 56 835 44 954 48 532 87 888 48 663 23 329 56 640 88 284 46 888 87 631 17 823 24 237 36 24 49 86 71 1434 16 148 11 762 15 563 48 2501 82 366 60 468 39 261 89 549 75 647 26 234 42 599 59 153 8 701 38 325 73 1672 85 959 5 20 37 123 39 61 2 486 40 1845 11 903 81 136 99 51 72 240 91 1202 0 1635 33 402 56 3563 88 395 16 248 99 89 33 238 71 85 85 1357 96 943 92 886 3 61 6 640 49 291 21 568 35 420 16 205 87 547 1 240 55 1435 70 279 32 324 86 359 34 1057 96 466 86 767 96 824 63 484 35 400 24 353 71 249 49 738 46 162 69 801 94 1087 49 1254 98 1001 78 540 57 705 31 126 88 122 21 120 87 319 49 317 76 1506 22 241 32 40 11 884 24 459 23 317 54 873 18 65 69 1588 40 1270 61 1878 95 209 83 177 20 1022 51 775 47 425 39 566 46 426 82 389 46 991 26 942 90 1228 57 288 19 453 15 147 2 318 3 1226 92 32 45 186 67 314 8 385 72 578 17 312 55 47 79 2088 75 471 1 391 4 455 38 101 48 67 33 47 59 584 70 261 57 167 81 91 9 543 98 26 58 189 96 380 13 351 80 569 65 71 31 144 40 114 82 316 89 38 75 106 46 33 59 54 91 741 90 241 29 1253 53 221 62 2360 63 663 31 1867 23 1147 94 431 74 333 2 414 0 190 34 2638 21 1124 19 958 48 155 66 212 11 552 3 113 65 650 7 148 18 1128 59 7 97 310 85 149 95 672 44 342 4 279 70 960 40 399 71 51 9 218 67 957 93 335 58 913 79 601 13 387 98 444 83 208 45 449 17 1055 7 419 88 564 45 173 15 1483 80 371 2 366 55 194 68 113 69 10 48 2534 82 1085 23 1047 4 763 64 229 87 49 18 6 23 326 15 289 1 2542 7 346 24 405 98 8 71 1266 6 330 97 1586 99 421 83 249 56 677 41 154 63 273 10 725 43 402 75 1104 16 173 8 402 27 1356 31 608 93 245 53 12 13 862 61 282 25 296 73 271 65 24 52 64 94 8 1 110 20 237 46 519 88 34 33 1376 48 245 53 48 52 630 42 225 34 77 10 384 12 102 45 241 50 247 71 423 86 704 23 1052 20 348 7 13 45 262 92 546 60 739 72 59 63 511 48 789 70 105 27 61 86 624 84 81 42 1000 53 1582 71 38 44 122 63 209 85 231 64 759 25 1527 0 336 84 2142 81 374 79 300 72 768 4 406 72 127 30 73 48 468 18 229 84 286 30 1628 73 271 40 403 62 489 37 38 74 1707 33 293 39 191 87 872 10 146 81 186 38 3402 5 507 4 335 65 10 32 164 97 150 88 127 37 314 87 179 89 401 19 495 98 1190 50 6 55 707 81 442 79 173 70 2369 16 949 15 455 70 389 9 698 48 26 40 161 23 659 47 2300 98 421 92 224 38 91 91 481 18 1313 67 253 32 7 31 1014 22 377 34 25 64 658 99 2410 70 255 29 20 55 7 92 1903 52 371 79 996 42 324 41 2122 64 1491 29 120 72 1021 37 664 44 814 79 291 59 48 34 338 7 350 8 1106 47 380 51 170 53 1793 73 594 63 1519 51 569 45 359 1 316 44 69 69 1168 10 356 85 1709 98 7 99 553 88 282 36 121 38 673 1 248 42 969 81 31 5 456 35 763 91 129 47 200 73 751 12 228 16 2559 19 6 61 251 68 1403 94 171 4 433 18 595 5 120 93 892 71 574 33 762 87 587 16 125 82 747 24 382 75 566 66 913 79 343 73 729 99 316 15 13 71 1054 9 219 18 1412 96 308 3 104 33 349 14 184 47 175 16 437 68 462 51 772 22 414 29 770 55 363 61 1565 53 45 26 1086 2 635 47 522 42 7 13 55 2 409 37 13 96 455 81 720 31 246 77 18 24 507 39 84 96 195 22 396 42 1279 50 83 36 573 18 2998 86 1157 58 206 9 91 38 569 14 1318 75 445 3 458 90 1099 14 667 26 601 89 444 58 1236 80 839 0 805 42 91 61 380 12 335 10 1092 70 238 34 949 17 850 51 118 4 295 88 97 75 1412 81 631 43 884 45 880 52 136 61 1446 15 450 41 425 58 524 56 886 13 437 14 131 88 524 15 82 25 767 2 624 95 17 88 126 32 16 99 114 15 360 56 59 49 233 60 844 2 1732 54 669 73 161 4 182 6 26 34 299 53 689 74 155 18 510 40 596 19 409 6 2066 99 261 20 930 74 155 19 60 56 129 86 956 63 336 77 43 8 476 59 560 82 242 73 339 53 513 23 825 97 376 95 239 82 1988 50 131 97 994 87 1268 62 608 98 357 76 896 95 235 4 1388 94 95 75 1289 68 1597 93 1697 86 4259 29 104 9 1577 39 572 58 350 80 20 28 850 68 889 75 151 17 405 90 141 48 597 32 63 35 1146 79 776 99 156 72 17 75 517 40 416 99 911 6 274 45 149 68 874 54 498 19 373 83 233 70 13 41 154 15 105 75 1468 76 1236 72 1079 17 881 89 673 28 1029 88 681 22 77 34 700 28 2164 35 447 45 12 81 775 3 1285 39 483 41 201 43 569 29 1112 43 1186 74 310 86 1121 74 823 44 783 42 1744 6 18 63 506 22 932 20 1688 98 181 64 1024 55 120 86 1722 41 166 26 583 44 174 93 3 82 271 99 1342 29 1109 82 455 36 153 62 101 91 41 15 103 67 2475 51 332 64 27 85 105 46 15 13 1323 67 218 50 81 49 1250 93 5 31 907 2 1956 77 480 14 37 0 572 60 1199 11 59 48 10 35 491 95 323 40 1214 55 34 92 740 15 1214 56 5 91 294 54 1009 60 108 42 104 48 647 9 773 24 250 7 837 26 247 83 96 16 2381 23 227 3 64 22 787 46 250 63 552 36 97 75 556 69 215 82 1152 11 1392 83 260 34 466 49 1391 67 1053 61 872 82 36 95 517 72 186 24 450 54 199 92 1117 83 61 9 417 49 498 5 173 1 419 6 183 60 45 70 454 35 1272 46 441 65 548 25 1122 57 880 33 499 66 1651 35 103 76 859 53 41 90 645 41 8 53 1121 19 305 3 163 64 1773 88 944 8 554 61 324 62 712 35 480 6 1253 67 923 57 1205 26 258 47 264 13 1917 15 202 21 386 38 1394 12 1428 44 2074 25 808 71 195 98 49 22 372 16 125 24 746 28 96 38 600 -1 -1
43 428 50 104 14 765 58 2068 28 292 87 1192 14 20 63 222 82 676 32 684 95 844 85 5762 59 110 47 225 5 22 28 101 29 192 87 135 3 173 22 48 98 265 38 23 61 13 17 488 89 240 98 628 57 526 58 527 33 64 82 470 30 993 54 1493 37 1933 20 184 25 390 79 298 64 1415 43 148 70 1285 46 668 88 232 9 1720 67 644 79 698 57 220 7 571 62 611 99 267 22 157 61 129 11 1489 1 936 69 1304 42 731 54 207 53 458 29 2155 25 657 1 99 85 302 73 393 83 234 39 26 18 285 74 548 6 840 52 41 22 190 66 334 85 162 41 232 57 591 86 606 64 289 43 126 29 826 9 37 44 323 79 218 15 283 74 41 87 40 17 275 42 736 84 93 9 1612 12 23 57 540 78 144 12 741 56 209 87 48 27 930 34 857 20 817 37 1493 82 233 88 635 41 448 19 403 50 550 76 394 88 21 96 105 61 377 5 119 57 163 59 310 62 12 19 1617 47 1156 14 1551 45 453 16 1552 17 2085 36 466 91 1918 59 413 45 2580 58 467 0 204 46 283 81 1677 57 287 75 489 90 599 13 12 16 387 30 1549 5 726 1 3011 44 309 47 1187 23 423 1 562 22 796 81 1 53 424 36 240 55 1987 74 665 1 863 18 2059 68 47 33 2064 97 759 52 438 27 282 73 129 86 756 10 358 70 397 42 255 98 849 84 656 69 1341 43 61 38 241 61 732 45 29 40 759 63 1111 12 158 52 957 76 326 67 531 93 766 8 193 17 180 60 544 67 98 54 1173 4 2814 68 1811 84 494 95 494 62 139 72 159 66 1139 82 102 60 135 96 1286 87 237 0 1089 40 835 31 916 59 349 73 48 61 1102 65 368 3 121 13 736 7 172 69 800 90 400 46 178 91 437 52 63 11 727 9 1210 76 1067 46 570 65 30 68 82 12 721 32 1527 3 126 76 78 85 164 5 1384 92 1124 53 21 51 1181 16 2134 31 462 16 717 48 339 29 130 23 327 77 671 59 726 81 1390 97 456 59 24 97 136 50 55 30 844 99 920 10 1142 27 447 62 419 82 295 22 19 44 1068 11 80 83 203 82 618 54 517 43 153 81 2014 42 1709 19 587 14 396 82 61 77 514 63 924 32 903 81 188 3 179 17 1088 55 1439 77 58 6 1158 7 1376 13 274 6 36 50 34 17 32 56 136 20 507 4 32 9 695 4 1284 82 886 31 53 82 846 35 443 93 1085 49 10 86 431 93 52 65 1278 99 494 35 1053 78 1136 18 5 6 151 65 245 51 533 26 479 68 562 48 2228 84 443 73 30 13 295 18 41 80 287 52 1072 97 498 26 197 88 147 85 254 44 287 46 1951 80 1371 31 894 43 918 0 932 36 171 86 164 13 320 47 709 2 100 4 166 50 924 2 885 86 122 82 207 4 269 10 561 52 282 25 464 65 155 97 391 78 3233 71 17 21 222 82 532 90 157 70 871 57 677 79 42 81 62 31 74 52 680 22 36 8 78 83 1314 30 94 24 120 56 610 86 899 5 146 29 55 64 641 71 853 54 105 10 1504 15 194 12 460 43 250 47 614 29 137 48 359 22 148 90 666 35 76 82 413 38 1137 62 880 76 977 24 90 77 161 11 307 50 606 77 117 2 648 16 661 50 1934 82 110 35 224 88 1012 94 1 28 527 3 323 93 24 39 727 96 279 29 252 9 1291 71 41 15 217 33 2200 4 55 15 79 68 535 29 2094 24 1860 87 102 21 396 33 1804 63 2046 99 622 66 543 39 521 56 239 84 300 81 175 25 169 66 1209 93 1443 62 215 92 1245 95 47 73 351 69 1524 88 222 61 575 37 7 80 498 57 1472 22 945 39 202 26 721 67 84 29 456 83 132 30 445 63 223 84 1910 92 879 52 2132 58 695 9 4056 37 466 67 176 60 325 20 2019 10 184 56 330 30 188 77 1052 99 780 43 135 85 170 45 326 80 894 40 51 20 370 46 135 38 389 30 402 33 403 74 239 11 617 27 264 3 151 88 562 7 954 37 1340 79 1102 21 243 47 471 21 769 31 494 69 273 94 78 12 123 52 206 96 2463 69 1329 85 770 36 1159 88 469 78 1288 59 152 94 461 0 1230 9 69 4 81 17 1668 63 233 90 470 33 155 69 78 0 294 7 1018 65 703 57 736 16 306 38 148 3 1205 4 403 35 459 0 636 41 2581 66 186 49 22 23 207 3 146 37 712 7 1316 24 707 71 1607 11 881 74 1585 68 70 71 8 66 966 45 305 1 404 78 141 35 248 8 154 20 1230 50 649 11 337 90 1128 40 883 87 472 77 383 67 266 90 21 25 173 83 1087 24 1048 39 1537 98 1637 35 37 58 441 25 446 73 975 87 602 15 3021 60 350 82 718 39 51 96 1121 68 54 87 847 14 2425 77 680 42 633 74 30 93 1618 10 340 74 621 4 1304 24 407 63 2616 48 543 70 14 18 724 85 152 4 129 87 680 9 154 46 5 94 573 4 301 80 661 39 554 42 845 65 51 21 220 18 487 4 71 44 1950 30 423 47 4 83 385 82 69 3 528 94 110 46 227 3 139 29 252 38 2710 86 174 59 166 50 904 18 1 12 641 25 250 10 505 28 303 11 179 31 149 37 67 14 467 18 1273 45 274 84 438 3 10 43 896 68 427 38 81 99 2056 50 325 78 1231 75 343 92 881 14 44 16 448 18 432 76 368 69 900 82 362 37 650 3 526 36 957 84 20 58 93 77 348 10 311 13 548 36 489 48 643 15 167 38 1142 12 608 84 742 37 294 32 283 52 291 48 103 99 253 15 109 71 2830 34 308 3 635 30 1159 59 2042 74 201 38 423 18 12 95 630 93 222 10 157 11 127 98 583 99 1288 20 573 57 2508 91 553 66 97 35 679 80 617 95 71 10 280 90 1051 72 832 83 459 27 301 18 142 67 205 21 5 51 246 54 1113 78 490 42 706 62 119 15 36 11 245 90 1517 65 126 15 196 93 1592 92 861 99 563 37 485 65 329 3 95 33 720 14 55 67 583 19 1314 62 730 31 8 69 137 71 1984 72 83 19 146 0 393 68 426 10 107 16 172 8 491 44 52 78 63 60 66 51 566 27 1061 71 8 69 672 1 480 25 586 71 408 49 662 36 75 7 844 99 1463 30 1853 43 404 27 51 56 443 57 228 69 788 34 259 95 272 50 85 57 352 87 844 11 320 21 19 55 965 85 525 14 63 84 2 20 504 3 128 37 47 20 573 5 134 48 498 27 465 44 358 48 1689 77 133 8 13 81 568 21 388 37 135 46 916 70 1666 34 250 22 1116 76 636 97 313 3 1 37 307 82 350 37 518 42 797 44 204 42 226 21 250 38 450 14 270 43 42 96 559 21 1411 58 37 91 187 7 478 86 504 87 175 19 250 7 409 33 89 67 3 65 362 50 257 91 2067 89 237 47 226 67 1495 65 113 95 274 37 1396 18 201 93 94 51 316 53 674 26 408 44 1657 40 866 70 571 36 510 35 1604 14 333 17 470 20 557 36 313 5 330 29 1594 64 415 32 79 99 124 48 516 31 568 57 433 37 1040 47 837 77 2904 94 348 5 541 4 114 7 1662 47 139 31 556 40 48 95 45 58 34 72 278 23 1529 22 197 53 1167 40 502 49 2075 67 677 3 299 22 426 0 332 70 141 44 44 26 283 35 1577 13 1156 6 1369 65 327 36 463 1 2786 53 30 87 42 63 483 72 101 51 367 40 55 8 450 44 275 70 461 48 104 81 316 52 1670 42 789 69 506 56 659 60 191 71 688 6 1210 53 165 46 196 68 753 33 632 17 1758 42 546 7 155 98 514 2 120 9 323 35 1333 28 826 26 6 4 221 42 288 66 826 99 92 74 301 96 1596 59 950 70 87 40 706 74 336 29 994 33 194 83 782 48 1076 65 519 61 924 5 577 33 1126 98 623 76 651 51 614 26 40 70 2593 11 932 46 1285 23 693 71 1694 99 200 58 5 11 442 43 120 94 73 86 520 35 1301 38 228 86 1638 95 335 74 53 17 3359 35 486 83 437 75 493 68 751 91 1181 85 1091 49 1161 65 643 68 110 39 5170 59 122 26 535 34 1081 98 87 95 1209 36 1258 2 324 52 500 69 1262 37 91 93 46 52 479 22 1046 85 1733 67 598 61 884 87 1611 25 168 78 217 27 399 0 899 82 859 72 1057 61 1288 41 1727 29 1251 88 60 33 16 66 270 60 297 44 199 34 522 26 1023 12 426 46 1106 51 1021 87 1492 -1 -1
44 215 67 55 18 107 2 232 74 123 25 17 3 543 4 1504 20 838 14 558 13 1485 81 805 89 568 98 2444 75 28 10 533 58 965 22 184 76 31 2 713 76 211 88 617 99 208 13 741 24 235 87 695 62 2301 90 494 31 38 37 1187 60 234 77 240 46 407 50 6 29 154 7 311 63 1826 39 227 99 144 48 257 51 2291 76 984 93 390 69 1654 83 88 53 1252 33 206 3 83 9 92 84 596 61 604 95 993 48 1319 49 1250 82 1024 94 1012 50 101 73 352 28 1116 1 130 79 22 22 935 64 50 31 150 63 483 35 94 83 28 16 235 27 171 6 445 57 651 19 570 43 398 39 1145 18 135 96 908 16 481 94 1950 14 641 10 25 15 1047 69 497 67 243 24 2369 0 50 74 1071 2 1467 34 359 92 477 84 497 29 1340 15 1129 47 103 37 226 16 772 98 28 43 354 48 2468 82 609 15 607 87 605 24 603 50 1243 93 45 45 48 70 19 65 448 27 799 8 253 47 665 90 582 14 145 76 31 4 1645 37 157 93 599 47 413 16 372 76 145 89 292 59 952 87 485 68 90 92 620 51 705 68 804 63 462 80 559 75 275 89 243 39 613 60 61 76 297 56 143 12 114 26 10 43 749 96 311 22 325 56 597 57 293 69 320 77 1888 34 495 48 899 98 1765 64 747 99 154 30 191 35 839 53 832 80 133 27 312 12 110 55 800 14 127 36 51 17 231 68 523 23 1015 19 701 27 218 37 194 69 353 49 790 47 1839 36 521 58 377 35 134 65 59 54 733 57 464 10 332 89 441 27 1839 20 158 10 349 19 863 91 688 16 1601 61 772 11 115 63 320 7 492 77 509 87 134 2 296 63 787 65 438 44 23 50 326 59 528 49 339 36 168 28 38 88 292 39 2486 47 1849 97 93 14 1821 34 156 37 356 49 230 81 1428 92 998 53 965 66 508 63 123 14 62 38 73 21 863 88 749 61 106 20 1738 3 1297 31 70 13 34 84 2429 40 323 41 658 10 58 18 854 98 345 59 95 95 53 70 824 98 31 8 484 95 979 86 83 56 531 20 215 37 45 91 1120 54 501 3 114 8 163 31 263 52 765 48 1133 8 20 32 179 85 256 64 528 70 93 64 250 79 1289 0 168 84 117 98 1094 49 928 50 1372 57 272 95 133 13 1482 82 374 17 43 33 465 29 143 76 1137 73 312 76 644 93 1030 22 1592 12 727 16 83 51 78 52 205 73 4010 52 179 83 175 46 618 69 1030 29 1131 38 622 77 140 79 150 92 1429 8 237 81 115 47 981 64 28 35 327 55 143 35 265 1 988 76 681 98 1882 88 1306 54 1077 6 244 64 284 40 420 98 1691 65 241 29 68 55 775 57 123 98 1876 75 231 5 426 73 719 41 1007 13 806 64 450 20 4 62 944 35 149 87 140 76 223 77 238 52 102 53 342 50 82 91 276 28 466 39 1767 51 486 27 298 56 63 19 395 95 1322 79 232 30 305 71 198 96 810 60 2317 59 523 65 601 18 717 55 563 68 1087 48 1834 35 177 63 60 38 876 67 488 22 622 75 1147 8 471 17 853 34 1 5 699 84 1468 27 187 34 566 35 372 87 116 63 423 77 606 43 216 66 110 26 92 29 655 8 939 47 87 40 190 9 227 32 38 27 459 87 29 4 929 46 94 85 339 1 2313 8 555 44 102 65 451 84 850 65 725 82 169 93 400 85 699 49 187 25 935 36 193 34 734 4 78 96 510 79 584 62 393 29 1471 65 125 22 240 45 1060 91 1051 6 992 67 642 83 823 52 282 41 32 85 251 67 1018 96 129 25 821 77 1522 67 324 78 1528 43 1158 87 230 37 397 13 308 64 180 33 70 68 792 88 106 96 148 21 56 82 2104 19 174 78 130 37 95 52 184 1 265 37 375 53 1257 42 307 10 776 35 234 88 47 20 813 82 172 41 73 7 2699 97 2467 62 412 45 2237 13 1003 24 496 95 339 33 361 52 373 97 476 52 1925 51 262 17 264 84 145 30 102 19 81 57 545 51 596 71 147 43 5 11 13 71 60 72 396 39 20 45 26 61 2189 67 358 30 157 67 593 12 289 7 1372 9 1051 21 217 44 170 37 1130 27 32 54 49 59 338 29 634 52 775 36 37 99 431 72 1160 12 903 73 382 67 991 68 318 14 597 96 910 28 342 18 819 21 9 81 329 7 116 10 1076 26 366 97 2076 1 363 15 1512 49 330 68 650 66 215 90 972 89 392 70 449 85 1064 90 789 22 701 59 976 92 535 21 357 44 1491 69 515 90 866 96 2631 88 2064 83 1663 86 336 87 26 91 229 43 1113 57 87 22 556 11 508 85 1378 66 838 89 505 68 2 98 244 35 32 21 101 83 801 40 581 4 627 90 1205 75 848 29 1790 68 608 4 1777 26 673 81 177 29 129 10 416 99 850 64 503 83 802 49 364 40 193 63 653 30 695 43 729 84 2215 13 378 50 1228 51 1041 44 3450 82 30 23 500 48 69 40 38 91 159 12 488 39 371 26 1465 13 210 5 101 10 1150 83 453 59 953 8 131 12 1072 44 333 58 374 47 464 92 53 11 1097 52 1033 75 50 97 354 30 67 57 169 16 2970 53 46 63 483 34 48 14 234 13 648 65 1463 5 175 86 290 8 318 89 518 87 861 70 425 83 438 71 320 20 163 57 646 86 1022 7 252 62 1069 96 885 17 109 10 2825 86 393 81 1399 82 2195 28 49 22 95 43 574 24 162 74 153 93 132 67 913 24 616 10 608 15 366 5 1030 46 88 98 417 21 244 56 822 48 619 41 2140 1 121 39 118 21 772 87 29 7 50 75 977 13 1710 79 1619 60 306 1 1847 9 1413 28 189 95 1006 26 952 91 27 3 585 57 1157 11 229 0 363 76 1414 44 849 38 505 70 41 96 26 95 138 83 75 64 409 54 569 91 120 68 456 95 802 90 1756 87 159 31 233 71 809 37 143 48 641 7 482 53 57 92 208 30 174 51 418 31 315 81 3 23 2361 92 143 14 517 55 385 61 420 70 251 28 280 71 206 51 592 49 40 74 567 94 1091 87 186 41 232 18 129 32 430 3 438 21 152 9 267 16 203 37 10 64 1276 49 1094 74 185 89 50 73 82 80 154 78 1374 99 396 0 318 42 480 68 906 52 612 16 569 77 12 57 225 8 109 78 254 85 981 56 783 84 2771 39 1661 46 172 30 334 1 2102 47 203 17 249 11 427 52 88 68 155 89 100 45 135 23 590 52 8 85 376 87 2107 48 95 90 893 9 2166 34 940 17 1755 88 786 77 426 65 32 0 1157 44 397 72 252 48 224 20 746 47 252 73 418 82 690 79 259 42 1085 55 1059 44 188 70 612 14 378 9 276 84 995 70 452 4 716 9 180 22 509 13 265 60 1199 65 794 67 2391 95 142 57 502 5 209 39 1036 73 1518 59 47 81 850 43 305 95 135 3 18 49 216 64 1094 33 204 52 10 51 278 8 388 52 187 96 497 75 267 7 188 33 760 61 122 8 218 78 1033 69 184 46 1037 50 849 4 55 11 70 21 852 75 92 12 1439 82 597 60 229 20 498 77 162 71 143 15 2655 59 1374 48 189 67 213 19 45 39 2226 32 1649 14 542 2 1936 62 581 82 352 19 88 91 555 99 1867 95 1193 78 3097 11 957 73 1067 19 175 54 36 32 733 22 9 29 533 51 923 60 24 69 710 74 141 8 86 18 580 23 61 75 1547 91 579 74 741 16 1011 34 1802 27 21 83 818 86 476 90 1447 80 130 85 841 48 1158 74 2 41 39 17 212 6 166 49 375 22 436 44 151 82 316 12 46 38 65 44 412 39 761 10 279 1 353 0 127 89 441 92 175 98 226 51 148 24 884 76 363 97 953 40 1876 8 873 93 196 83 1777 56 1149 31 1942 9 1252 90 2274 66 2331 21 107 55 860 53 678 71 1072 53 1212 99 61 93 86 78 936 45 448 59 616 43 35 57 173 28 61 82 531 6 773 19 445 73 757 48 323 82 148 53 1258 73 79 91 137 35 1184 49 772 35 1113 11 297 48 575 23 525 16 1312 72 229 25 45 30 243 43 1354 77 2111 53 474 59 1954 69 317 18 1017 36 1950 34 1345 3 24 40 164 65 2452 12 876 81 139 2 88 11 337 86 77 80 10 11 215 75 337 25 1124 95 675 19 538 6 108 89 1030 41 383 50 73 36 377 63 996 86 756 70 227 41 63 85 1111 45 85 53 1851 27 233 56 21 14 141 33 752 87 192 38 1274 50 360 1 730 99 866 78 69 66 129 65 196 86 199 82 399 32 110 34 245 28 404 34 732 96 602 1 755 76 366 42 1069 62 423 66 33 14 293 58 1793 73 539 15 304 53 41 96 3 43 428 15 214 80 376 49 932 55 103 44 185 11 663 98 166 43 12 68 196 33 268 27 634 6 296 53 442 31 230 -1 -1
45 127 86 201 47 214 11 184 74 643 67 670 77 46 8 111 78 142 0 85 69 3 89 314 94 204 83 39 33 1083 15 1585 51 171 24 384 79 669 35 211 36 86 95 161 12 1185 89 537 62 485 20 117 22 311 40 1783 99 39 67 512 43 2418 48 452 27 706 40 559 83 770 73 429 23 194 45 824 91 967 10 90 12 407 62 1946 42 1311 61 1012 93 338 10 1703 0 49 37 1251 71 808 34 1163 88 1835 6 120 31 245 54 167 62 21 85 324 30 516 99 307 35 243 92 582 63 144 79 276 37 577 68 1524 25 36 0 758 48 248 18 555 1 410 11 207 61 74 41 516 69 370 56 292 73 8 37 71 30 160 84 1056 97 347 98 591 69 421 9 569 26 91 36 28 51 2155 87 214 93 338 54 723 26 325 68 1031 29 998 25 758 2 531 31 120 17 915 0 2282 83 756 15 1598 11 814 12 151 14 756 1 1011 66 309 14 1034 22 304 70 1428 10 1572 27 241 29 491 68 466 93 425 31 130 30 50 40 107 56 681 77 217 87 50 76 373 83 832 6 976 13 2388 21 562 86 703 29 45 4 2092 18 582 7 68 67 46 74 1250 53 88 75 163 27 561 93 138 92 65 42 577 98 559 39 686 75 236 14 243 3 1077 46 138 41 169 3 472 57 305 87 705 92 675 11 893 80 1060 55 367 87 1761 88 1070 56 423 8 52 92 228 82 58 84 119 67 1181 55 120 14 404 27 889 22 637 94 526 43 171 80 322 93 1004 38 169 69 933 83 1042 29 361 36 261 6 597 52 530 99 966 68 2103 76 846 37 199 73 252 99 529 68 242 52 856 5 244 57 1319 49 491 44 193 92 2769 96 149 25 330 43 128 26 113 32 361 10 652 71 13 23 1022 37 957 14 1 78 747 70 1445 35 273 13 488 56 262 42 294 11 382 8 181 13 1095 31 393 76 34 80 610 37 355 65 21 25 1027 32 235 9 1609 66 169 93 369 21 61 69 300 41 1647 27 2125 99 1638 18 867 53 496 75 324 51 1422 49 1172 73 620 1 1003 11 813 18 209 23 416 16 38 5 766 13 1069 84 604 45 116 14 38 57 2418 41 72 7 1413 92 544 11 466 28 2630 43 70 2 608 24 970 35 45 4 1694 33 700 72 918 8 797 70 1622 45 133 68 113 41 212 98 454 3 533 16 827 59 110 44 563 6 96 60 525 17 243 27 75 79 1619 41 1102 8 925 88 2385 89 1093 74 53 55 368 84 1844 19 1618 72 242 76 158 52 502 47 1102 26 236 78 3618 1 664 69 1370 96 46 44 2300 32 40 87 1226 81 87 15 620 90 405 42 347 41 306 16 18 89 531 4 675 29 1828 60 41 25 1227 19 1417 35 754 33 1198 60 2278 59 822 96 828 72 2340 80 428 77 1098 58 44 80 846 99 949 12 515 19 1001 59 1942 66 1072 67 943 85 22 56 480 59 779 94 596 64 23 54 1124 7 215 91 480 9 29 6 84 73 66 27 38 92 401 30 903 89 268 92 112 64 326 68 331 54 456 83 1197 99 561 81 395 4 118 22 322 30 380 89 633 58 174 18 631 77 766 36 129 41 324 49 510 72 227 86 134 70 812 11 279 77 891 56 193 48 12 66 884 57 685 55 854 0 403 97 182 48 338 88 168 25 776 75 150 86 693 67 879 41 695 87 198 61 582 81 371 7 713 19 1283 40 795 30 153 22 1157 31 382 85 84 91 230 80 64 2 436 13 413 76 859 52 275 3 170 10 376 26 146 6 404 98 167 89 551 2 660 31 545 66 46 29 1077 25 891 23 604 14 392 87 39 50 759 27 75 72 23 86 426 58 75 91 409 63 696 68 860 20 100 56 1726 92 361 45 579 85 66 75 634 22 609 60 668 66 59 71 34 21 7 49 347 21 168 58 224 54 357 57 417 85 1280 12 125 92 139 27 256 99 265 45 28 94 1492 99 254 63 1748 32 1652 41 1125 52 204 27 104 30 59 53 43 90 481 59 361 63 725 85 221 72 281 40 269 37 307 84 515 48 819 54 971 14 373 69 390 9 641 86 796 70 290 53 1968 10 569 6 1855 13 616 70 153 48 518 89 103 24 166 65 590 15 175 17 257 64 3309 3 640 13 130 15 1160 32 1792 85 1057 80 50 75 61 23 265 27 1055 99 605 90 426 85 588 96 275 98 23 91 1523 43 275 36 216 58 539 73 487 50 780 14 188 84 392 13 778 61 114 32 164 4 161 70 197 40 2148 28 157 22 1372 49 299 6 1 3 204 74 839 16 389 21 283 8 709 18 242 33 449 43 596 1 196 52 222 70 149 97 1293 83 462 93 1177 29 38 49 438 89 863 45 451 53 203 46 620 71 299 32 366 89 253 63 300 32 682 3 1922 72 4 56 833 65 1778 26 330 18 96 13 92 44 466 41 2 28 24 5 468 41 96 68 179 4 236 22 943 11 663 34 1028 22 648 77 11 24 1373 12 313 58 146 24 124 4 1182 16 59 84 897 48 1079 2 73 24 112 89 760 14 188 94 2001 66 92 35 484 13 180 12 1150 39 245 62 151 59 228 63 73 1 559 4 29 98 800 11 366 43 260 76 250 65 25 9 369 2 1252 54 1676 15 1169 4 482 29 650 86 228 79 192 19 512 8 61 31 3456 40 379 64 182 99 275 54 420 35 70 48 1417 65 19 4 92 27 1304 31 266 79 679 41 911 32 437 83 785 2 335 94 59 50 250 97 489 66 939 73 1150 54 859 69 26 71 128 15 386 0 679 23 390 49 319 5 913 11 1275 13 960 58 957 49 643 64 42 79 1578 43 638 66 785 56 49 83 495 71 753 76 289 98 76 86 12 10 325 12 26 5 1426 96 638 56 295 43 288 77 1139 26 28 17 63 79 1087 27 1619 84 1901 49 657 14 48 26 863 71 730 94 1336 96 226 72 583 89 890 31 442 1 491 41 839 3 493 67 1166 76 511 39 80 9 827 76 404 39 802 5 202 85 255 2 286 28 531 39 1330 60 188 20 876 60 298 63 8 32 462 11 550 15 933 45 1270 68 237 51 611 78 406 24 670 42 590 53 371 83 2026 50 277 99 132 44 1174 81 139 18 874 42 318 29 1425 66 1414 64 1735 23 210 62 2667 29 1563 33 133 95 946 10 556 64 48 30 418 95 260 74 538 98 223 95 843 9 30 29 528 81 423 62 1109 94 563 36 782 94 87 86 689 47 932 59 683 72 206 59 64 84 299 56 328 6 1510 75 304 44 470 46 1064 47 55 23 513 16 9 90 324 47 245 54 26 7 59 30 421 14 373 33 421 87 41 68 72 83 821 6 104 25 227 85 321 30 337 90 114 65 445 30 166 89 3752 54 386 86 744 56 695 3 1337 18 1253 54 2451 57 135 55 270 7 60 98 580 35 719 75 168 46 433 92 1568 22 625 35 70 0 2678 30 716 55 861 51 40 12 505 42 497 21 1029 94 190 15 154 14 2064 42 199 92 545 72 1662 21 1051 16 1607 96 1206 42 628 73 11 86 261 34 842 0 343 12 749 82 416 22 234 50 587 18 484 23 925 10 773 83 392 63 351 79 9 15 52 7 227 87 1351 68 2538 2 220 33 2078 75 35 69 463 33 473 12 1070 11 253 71 373 88 30 32 5 33 230 53 270 94 801 33 1133 80 481 68 269 41 605 26 506 28 317 6 163 46 29 55 403 42 1971 99 880 76 1106 50 666 53 965 7 353 87 1175 27 812 75 281 74 1955 30 85 44 392 4 58 10 15 40 253 95 1378 46 275 83 64 76 1312 20 530 11 3025 83 818 85 3140 62 1003 73 141 74 272 20 925 61 1444 22 1147 56 30 42 1480 36 282 40 1942 85 503 5 42 14 206 66 315 24 2334 35 130 77 50 45 814 55 292 22 389 59 423 38 144 45 79 34 27 69 581 46 416 99 463 34 702 95 902 57 208 53 726 96 38 27 602 30 652 14 540 62 55 46 1533 92 338 15 412 74 682 37 387 58 1182 46 195 79 819 35 662 62 319 33 659 81 224 87 116 51 580 63 499 30 1982 38 84 90 277 30 1389 81 295 77 220 21 1334 32 1283 85 532 63 1262 94 684 4 21 13 2918 31 160 67 272 80 398 92 772 50 186 18 737 5 678 32 473 21 323 65 262 80 215 93 551 88 461 87 121 32 297 63 1247 30 1614 75 462 44 98 7 91 15 583 77 338 65 324 57 1364 9 932 3 85 68 61 70 344 77 777 97 307 25 216 45 645 18 731 97 46 24 59 52 372 64 9 15 461 46 2586 27 193 91 331 11 825 2 1212 74 330 85 203 9 677 75 227 78 199 3 1149 -1 -1
46 488 96 1445 20 282 37 263 0 34 71 466 47 958 63 206 86 2036 56 135 19 116 14 1694 17 277 95 1586 37 635 99 74 17 186 65 763 92 83 55 447 60 748 90 769 32 1966 90 132 73 16 27 255 82 137 37 38 59 138 97 637 7 340 89 78 63 586 0 430 73 207 62 359 43 739 57 127 42 58 44 7 92 565 61 561 15 196 82 53 56 39 88 566 37 2833 93 52 11 154 93 566 1 737 99 761 2 1044 27 431 82 287 69 200 39 118 22 735 72 1301 18 339 55 1061 98 163 76 961 90 334 8 6 80 122 24 316 92 227 63 376 90 38 41 128 14 13 48 1779 34 361 17 99 78 784 21 539 26 355 18 68 93 1527 62 893 32 44 41 52 45 19 29 84 1 516 42 109 47 426 14 677 7 77 24 397 71 809 61 744 78 640 69 170 93 62 58 422 13 727 94 1176 90 333 68 128 79 1221 33 1893 16 459 21 1491 50 66 62 633 72 74 18 372 1 210 80 132 25 1338 90 575 86 69 61 59 17 572 66 597 22 1074 93 231 89 1368 71 157 86 222 63 352 31 1543 26 31 84 186 17 394 16 582 94 2729 3 596 68 351 99 694 32 35 36 384 62 2504 92 702 62 4 72 624 62 436 39 105 62 7 94 473 47 504 21 200 20 1003 34 1560 56 615 60 503 55 190 75 236 12 214 70 629 23 1924 44 1774 2 212 57 357 94 509 6 341 1 1105 94 1611 52 279 49 425 72 644 53 223 81 692 14 62 28 232 59 524 9 112 35 264 25 156 37 146 62 832 61 158 43 137 83 349 58 554 46 430 98 941 32 148 47 485 10 16 29 91 97 6 8 253 42 290 89 489 99 236 91 279 95 1597 55 213 22 271 94 333 72 584 23 600 18 1926 56 1323 89 98 68 1254 23 362 83 23 86 23 43 880 95 1165 78 270 59 35 47 151 48 513 19 123 73 179 23 27 98 241 59 289 40 1478 41 141 26 1270 50 14 23 3 77 808 86 462 34 110 47 1408 78 1636 33 2684 70 1770 56 521 6 1061 48 350 11 940 92 1231 55 34 4 523 17 614 89 642 44 139 60 221 0 811 58 474 60 1485 26 152 38 403 49 11 76 756 60 383 96 226 99 957 4 75 80 690 32 488 71 72 89 1336 9 869 13 582 2 80 42 317 8 204 49 7 18 2291 39 141 81 46 62 61 75 778 34 24 51 888 52 1559 72 1214 20 515 17 183 57 254 99 1279 50 306 79 57 84 449 8 469 92 956 57 26 30 1455 21 3362 28 913 30 1840 42 678 40 153 46 114 23 887 41 109 64 288 40 340 41 529 5 510 49 285 29 7 61 446 91 1459 58 1433 29 50 39 68 15 2438 62 6 56 202 86 450 0 109 95 259 90 27 96 215 2 200 95 51 84 28 11 666 44 753 43 452 36 631 88 7 14 1230 56 442 18 403 44 85 45 531 90 153 22 1600 74 1591 99 184 31 138 10 82 49 1959 1 73 68 16 82 1384 32 263 35 438 32 263 46 263 7 1290 64 2184 81 216 71 390 24 2678 4 315 5 385 73 348 67 5 5 32 4 143 15 843 57 1102 87 1168 1 15 29 280 93 285 22 290 54 511 42 1462 99 83 22 1229 48 269 9 17 15 1607 97 34 16 384 15 896 77 119 54 951 78 688 4 1100 20 550 83 225 21 616 46 100 14 1430 42 296 84 769 81 110 69 281 79 115 49 237 14 107 94 1523 63 277 71 778 83 510 38 832 55 155 19 935 29 211 76 1162 24 1183 38 111 17 650 85 33 73 864 49 140 28 1044 1 253 89 739 41 33 35 3 80 557 3 463 58 509 57 140 11 1342 49 1050 16 395 70 267 43 560 54 114 89 1782 79 91 75 3283 34 190 57 579 36 711 94 603 89 183 41 33 26 629 75 871 10 850 34 1504 91 292 67 247 29 722 12 47 66 14 22 164 32 443 15 17 79 383 14 1414 40 459 49 1610 35 1815 79 20 45 628 64 315 92 1927 4 68 46 516 26 1108 60 44 26 58 46 307 42 347 9 450 29 2163 25 493 98 315 45 457 60 494 43 815 93 462 95 251 42 1057 27 1171 54 179 36 14 15 300 73 2168 5 510 4 373 10 354 88 1194 98 926 39 37 89 362 53 301 71 806 48 26 92 43 96 512 64 116 0 866 4 1168 95 374 37 22 32 568 10 527 23 61 47 1303 75 1091 24 111 12 530 17 640 99 1257 11 1927 0 2267 67 374 78 191 50 639 1 1456 33 8 7 930 92 387 74 1128 97 182 20 147 13 1629 77 1010 45 251 76 461 33 135 41 509 83 1888 34 65 2 64 6 175 37 236 12 523 70 36 39 577 77 206 28 1060 12 2144 92 923 55 718 44 2139 22 921 40 550 44 4364 63 213 1 1091 28 1982 31 6 94 3 88 122 47 409 89 342 3 254 42 825 18 696 12 250 4 46 78 2505 52 20 28 314 74 1343 83 309 76 1242 49 729 93 45 62 237 41 1143 57 716 23 632 70 1839 88 1984 43 35 30 1 19 335 57 1495 79 468 27 36 99 566 11 124 98 1368 90 129 10 26 78 876 20 201 16 222 21 590 11 1356 9 971 76 1013 7 189 28 804 99 441 82 592 63 131 59 333 51 31 82 2501 64 875 7 66 88 264 99 2225 65 977 94 934 35 261 81 455 5 739 45 186 39 1245 31 271 66 109 9 593 19 728 27 544 38 677 37 41 95 497 0 527 58 126 20 1343 24 701 56 353 77 82 21 39 42 10 50 274 25 1258 70 569 80 55 1 79 42 1441 41 8 99 135 85 8 47 1611 59 257 77 764 26 2164 92 135 85 538 21 1405 51 1310 64 775 72 1201 74 510 85 243 97 593 15 96 1 118 81 412 55 506 37 31 25 504 78 179 28 679 83 821 20 81 51 676 75 69 82 504 30 2272 2 68 79 648 61 584 50 470 38 1054 4 693 84 100 36 2234 97 117 87 705 98 608 1 394 80 1145 61 1709 87 414 37 822 40 176 54 416 80 73 60 620 98 245 95 720 43 28 16 342 37 484 86 155 96 68 33 1421 89 147 95 1764 21 446 51 504 69 21 57 65 0 166 48 398 7 834 86 948 94 374 31 14 52 1050 44 1887 18 862 49 157 8 1088 3 27 32 253 82 1099 0 355 28 2475 29 243 46 283 55 137 35 150 42 275 82 186 49 391 23 794 48 607 58 137 24 1075 61 291 54 333 5 657 53 399 7 703 50 459 71 122 8 700 14 154 89 1134 24 108 73 1810 7 316 60 791 20 539 49 394 48 315 21 279 81 30 13 573 55 1230 73 321 3 190 11 1949 75 877 64 1259 40 236 65 1994 48 187 69 402 24 194 19 1580 8 112 53 15 16 1552 49 4 23 485 94 47 66 195 51 964 46 77 63 1204 74 373 14 334 34 209 14 28 82 515 86 503 11 140 91 1406 79 1976 85 1171 30 2265 26 503 44 3353 42 290 7 222 87 145 53 169 8 52 92 262 57 1029 12 135 46 551 99 1400 15 25 4 164 83 550 79 2367 75 288 14 712 48 2119 25 1426 99 2261 93 866 26 580 9 15 79 20 24 14 75 452 61 434 35 657 0 1938 69 177 78 25 69 105 25 987 17 236 34 1640 96 856 48 444 26 202 82 1133 83 241 42 416 18 187 66 838 61 177 56 27 70 1761 38 136 82 2176 9 36 40 19 80 836 86 881 64 528 75 517 77 474 49 1350 75 734 94 29 18 745 99 810 11 186 57 208 82 126 89 270 27 1078 64 190 45 22 64 201 32 199 25 427 5 1026 60 551 67 593 36 800 63 721 99 878 98 65 40 1393 61 915 89 239 38 640 16 98 8 73 42 53 6 468 69 726 26 500 44 218 24 181 53 453 98 143 38 405 83 177 57 281 21 625 75 195 67 902 35 312 89 826 6 2095 97 1015 68 777 65 382 70 679 85 1598 30 74 9 80 4 457 97 404 11 176 21 553 89 115 28 283 52 1398 40 589 38 295 98 1714 3 343 76 152 47 255 77 293 31 44 12 187 82 720 96 639 56 1523 31 624 72 1038 59 1131 75 651 74 167 50 745 1 532 82 200 0 853 70 2437 41 930 56 190 12 63 43 121 37 812 56 500 2 346 53 260 8 323 34 419 50 142 15 99 47 237 36 1043 26 12 11 473 35 366 21 225 89 134 50 1433 5 2833 15 174 2 784 9 492 22 381 62 443 55 45 17 29 36 494 74 2396 -1 -1
47 365 40 1471 3 46 79 141 9 581 35 548 25 27 70 140 66 308 28 2636 16 300 41 327 26 1552 24 976 39 21 35 1824 76 726 79 243 32 411 36 648 1 797 22 2070 73 2 93 1493 59 509 36 159 3 1021 60 486 71 896 85 349 9 356 95 59 81 138 71 40 85 315 19 90 39 32 13 1301 43 631 47 732 23 1972 1 1126 37 662 5 445 8 1223 45 354 53 701 97 507 64 501 34 1220 79 431 48 1101 42 408 14 419 50 122 40 31 81 611 95 2058 43 1330 52 2400 41 740 40 807 90 427 84 466 41 972 3 323 22 828 49 1053 25 1467 65 759 20 625 40 332 83 2469 52 488 5 978 50 531 40 1280 93 121 92 85 71 16 9 1468 87 432 98 557 71 245 20 351 33 1325 60 1041 9 1469 73 18 89 58 49 604 4 237 14 54 76 377 43 510 65 187 78 495 59 37 57 704 98 264 4 477 32 66 39 360 63 208 20 53 50 156 36 708 70 117 94 103 18 49 46 228 22 525 28 82 11 227 14 1777 69 68 70 69 56 1548 45 95 71 2 82 4573 32 462 76 485 3 303 55 18 24 262 60 521 65 514 40 547 72 1597 64 669 29 359 17 168 49 49 48 321 64 176 50 876 40 416 36 334 62 304 75 1652 77 48 88 155 61 1354 64 198 13 123 63 501 50 921 95 1169 72 2111 62 364 51 195 32 1095 89 39 11 1803 96 466 68 152 7 343 82 555 38 835 81 831 45 42 96 97 27 9 46 796 40 178 68 1084 97 736 73 460 7 1146 28 28 2 284 81 2852 33 310 7 2481 4 53 34 193 69 1 79 1 22 161 46 409 53 483 40 209 13 3346 32 684 4 632 5 815 84 482 46 340 11 767 60 89 66 160 58 161 4 398 63 135 32 68 0 787 3 505 18 274 2 188 82 639 37 47 66 393 9 8 82 448 87 879 93 1133 71 493 85 1689 7 607 57 362 71 139 3 533 19 485 96 339 99 1122 25 1258 64 1625 56 281 65 26 78 136 49 2954 92 98 25 598 30 88 8 877 96 235 57 798 44 829 30 465 69 504 48 326 25 536 69 76 18 83 42 926 20 268 38 1347 48 440 2 1442 38 140 6 807 46 1736 14 469 66 1098 19 1246 79 158 23 1815 71 1509 90 858 6 165 32 1311 81 263 22 878 61 766 48 72 15 207 23 1523 97 564 67 261 3 222 96 1235 48 971 81 1395 19 171 5 622 14 519 47 453 38 486 88 1509 13 324 6 125 19 2457 59 365 2 2097 38 1521 8 749 95 317 2 75 98 528 30 50 52 845 31 1684 1 94 54 996 28 276 27 478 74 330 80 141 90 361 94 559 89 276 73 3510 28 1348 54 1018 70 533 58 153 62 251 10 585 47 807 57 1963 12 470 48 1051 7 185 71 832 18 202 36 158 13 807 97 2468 81 1030 72 172 79 868 27 98 97 98 49 292 93 2434 48 786 75 300 1 540 17 428 70 470 90 551 37 445 64 1487 2 279 8 542 11 17 16 590 36 862 62 1262 11 421 99 596 87 80 83 1032 46 642 91 376 97 1020 86 13 20 460 43 1294 88 1731 71 713 55 369 99 477 95 43 23 953 15 1468 13 910 28 171 75 499 93 2113 48 1623 16 141 93 248 92 1017 84 1635 63 700 0 239 44 16 75 96 98 1017 73 529 5 216 74 100 23 828 34 192 65 325 53 505 63 1162 37 141 35 66 0 2974 61 100 66 286 97 283 29 643 72 28 35 141 50 774 7 766 44 197 36 554 48 414 22 124 64 1339 93 3452 11 1660 58 647 88 95 85 229 30 38 4 2316 65 654 0 266 61 255 58 287 46 424 78 35 72 458 59 16 33 574 54 59 83 2123 60 628 41 48 32 434 34 71 35 1664 76 316 86 848 85 117 20 244 6 1092 82 556 18 49 91 2682 9 522 12 52 8 2427 6 458 98 772 67 4 95 58 29 489 31 898 29 83 34 487 58 1163 32 711 62 2 76 116 95 604 29 598 73 1235 6 56 56 172 0 342 55 686 38 416 76 222 83 815 25 3095 91 276 66 507 19 114 30 576 75 176 97 809 96 839 41 2757 75 90 37 526 40 973 65 260 0 112 85 75 21 396 46 66 1 198 27 55 68 444 94 165 5 441 59 734 71 367 25 319 9 95 23 267 78 646 45 121 13 343 88 463 38 130 14 175 9 867 10 168 45 45 8 584 25 430 64 226 73 39 9 2795 37 2278 74 218 0 84 64 625 26 373 94 260 19 447 75 401 35 117 9 295 40 465 17 358 6 124 60 83 12 1616 89 27 11 91 97 1092 16 502 75 22 68 609 5 90 47 1524 61 259 91 593 74 269 49 673 67 327 97 61 23 15 37 363 20 357 63 52 64 544 98 169 38 88 77 62 7 30 10 494 46 39 88 27 74 396 5 431 70 31 94 155 20 499 51 10 18 68 73 665 84 895 87 500 74 2147 6 57 76 171 26 62 78 125 11 2213 61 230 70 171 53 618 42 834 11 73 97 27 6 31 76 1540 77 305 53 144 16 54 1 7 39 1743 40 614 84 1000 70 131 84 45 43 583 45 726 11 36 95 116 68 74 4 14 49 327 7 721 21 256 0 294 87 200 6 776 59 733 32 590 92 989 32 332 41 725 5 289 48 464 15 206 48 1465 49 278 51 52 80 439 51 355 12 174 84 89 38 558 66 621 5 222 20 1790 36 123 0 866 92 391 47 35 67 54 45 460 92 909 0 13 56 906 98 94 76 85 94 57 85 782 79 364 73 455 13 383 16 466 3 513 12 587 96 655 60 1384 18 1174 34 160 42 502 16 256 97 1134 52 606 48 322 62 2421 87 468 61 1163 58 235 73 721 91 803 92 1878 54 379 23 9 49 537 13 1015 73 1264 58 2082 91 1145 51 333 46 371 36 2384 1 390 38 75 45 385 42 194 63 495 60 937 28 42 39 316 67 235 83 963 39 125 32 140 1 1470 67 80 39 110 83 622 48 76 3 1098 80 266 16 907 80 629 31 314 59 828 83 4 55 239 44 329 2 1212 15 930 11 542 60 260 99 175 24 11 88 54 7 228 2 663 90 412 4 932 87 35 15 52 45 205 24 63 85 2237 78 856 16 22 49 505 21 2280 23 389 49 2066 80 334 54 1107 38 1351 88 2459 90 663 76 703 59 88 17 56 13 1757 67 875 40 322 22 462 58 253 47 1022 48 812 62 428 71 19 66 361 10 914 17 433 49 65 83 3 81 749 92 1091 19 690 24 204 78 2071 9 142 50 1139 25 632 90 400 27 282 43 1430 46 118 49 50 92 1044 87 32 31 328 50 2024 76 482 10 1379 40 473 62 66 24 345 0 1960 97 1268 17 94 89 256 78 214 25 309 62 113 90 1058 29 978 74 1451 61 950 96 449 53 278 51 377 8 155 38 1084 61 248 71 509 98 123 27 2611 37 673 78 1413 68 118 76 1704 34 741 15 23 67 1514 13 425 43 962 86 1151 71 1030 8 69 85 83 37 358 50 243 27 212 95 592 50 756 92 161 90 842 37 810 16 89 69 1102 4 344 14 347 93 612 58 70 95 345 7 711 26 222 33 310 59 1039 11 1814 44 136 85 215 94 71 14 3785 91 863 86 2211 30 136 64 28 17 480 95 1223 9 3500 7 71 14 1534 12 374 8 179 52 1609 96 1384 26 447 97 788 7 29 48 798 36 1343 85 323 18 104 66 363 99 933 77 1249 46 246 14 444 31 182 7 605 28 2 56 1081 10 298 27 108 35 144 17 29 27 282 66 1167 79 1988 89 185 98 51 39 206 81 86 21 79 2 446 84 1477 62 486 26 918 64 494 4 521 18 70 44 999 24 1494 6 901 51 143 27 1444 17 101 72 345 27 19 57 198 52 835 86 450 58 52 0 525 76 1173 7 11 20 3102 70 647 4 75 32 260 48 94 53 254 57 163 64 245 35 1496 61 160 29 12 58 1546 0 1524 32 862 60 1396 98 507 80 1445 99 500 82 1755 80 180 69 4 67 39 81 5 77 356 33 128 11 1054 92 46 86 1019 99 441 57 68 50 141 15 509 42 190 83 728 66 97 59 477 17 1376 66 110 17 437 75 258 69 1500 33 1085 83 741 19 143 12 563 6 229 85 74 75 977 59 478 50 3 44 46 48 154 91 200 57 224 34 1009 46 65 78 677 36 971 5 1096 21 551 74 568 53 403 91 314 17 350 48 131 93 607 42 409 3 723 18 116 8 1688 82 49 43 273 9 798 58 1499 52 361 63 608 19 103 87 285 3 146 45 2211 66 6 80 66 64 248 85 1779 43 191 80 356 62 572 75 139 38 124 37 1066 -1 -1
48 567 47 179 81 150 53 353 68 92 43 169 49 125 23 1217 28 477 2 1246 77 1269 65 1150 48 345 73 1258 30 82 63 607 39 122 13 171 43 385 21 135 11 465 34 419 80 1388 40 594 82 323 75 684 58 640 24 148 73 79 20 285 95 961 6 680 58 312 31 249 69 1153 35 165 82 1084 54 218 52 86 30 1339 15 91 61 208 92 1370 97 59 9 1256 8 35 68 95 79 3255 52 1672 86 133 95 8 37 314 32 2026 47 18 53 553 22 79 38 1999 36 52 92 246 31 296 68 165 74 540 97 92 42 1810 85 33 34 99 17 508 56 751 31 19 20 1139 12 374 8 1237 92 1044 42 75 67 394 12 89 6 539 57 134 26 201 87 574 55 1232 45 266 43 53 10 342 20 533 41 1363 60 576 10 1450 30 375 97 151 70 585 2 628 31 501 80 303 59 940 58 197 35 444 38 78 73 463 69 728 20 531 23 126 31 349 73 4003 16 19 18 155 72 758 32 291 86 76 85 225 81 1051 30 646 22 2127 18 353 51 310 87 201 48 1198 19 842 76 196 84 710 42 1400 55 218 60 1028 27 21 25 288 90 499 27 1415 7 264 4 124 57 2624 32 174 3 392 23 202 66 469 67 242 28 815 41 13 19 235 21 2353 57 128 17 179 91 255 67 114 69 1835 28 285 36 141 89 388 62 654 78 642 44 623 91 453 87 494 94 25 69 82 85 1729 74 454 0 491 21 90 59 384 81 529 99 353 9 659 93 312 35 152 53 845 77 159 90 538 3 1189 13 166 9 331 72 79 95 329 93 718 32 381 82 641 64 278 77 659 97 1158 24 672 49 83 12 143 4 704 15 650 26 1865 3 430 11 1277 66 116 40 3233 38 663 8 540 50 346 32 1593 79 27 98 218 15 2158 23 56 14 703 34 800 37 729 67 1072 68 607 72 27 67 107 63 200 35 466 57 545 74 412 18 396 61 54 42 25 10 224 83 104 54 424 72 85 27 123 30 798 77 89 20 1049 81 1727 76 418 50 39 62 503 84 642 2 1682 78 189 55 1444 48 144 23 241 56 456 66 16 39 99 59 200 57 1695 60 435 83 553 74 442 69 765 99 559 19 283 36 281 28 264 12 203 34 1372 68 11 50 223 35 100 52 1420 79 809 11 447 74 17 76 210 40 468 85 735 55 2564 51 4 20 1032 23 249 35 783 1 136 48 40 97 1216 93 1727 80 656 96 78 3 13 96 45 53 3413 73 131 19 14 45 1229 20 806 80 4 47 167 7 124 4 91 17 948 14 391 39 443 54 961 40 137 67 452 95 469 43 157 33 396 11 505 40 567 65 297 92 686 21 1167 67 348 26 989 93 629 95 427 62 63 77 212 8 1040 62 536 86 24 75 1619 21 604 64 775 22 318 44 180 12 878 58 702 55 395 82 1037 31 433 78 1884 0 187 64 306 19 360 95 881 48 333 37 754 91 625 11 101 40 1980 18 297 28 399 18 1792 28 78 81 277 26 2014 62 766 91 167 52 1185 15 614 74 1101 59 395 58 503 11 351 18 1275 2 268 26 4022 68 705 60 154 16 414 69 810 75 348 17 161 45 1371 52 127 92 638 66 88 59 1220 83 45 60 155 35 103 83 37 4 319 86 575 77 378 74 88 44 392 63 281 60 1021 61 42 49 223 14 313 96 1475 92 298 52 1593 32 933 34 22 61 820 63 487 39 68 77 2510 35 342 19 64 85 1627 7 1746 73 1273 65 42 10 1097 77 1322 17 1293 92 609 93 48 53 748 73 335 23 316 37 992 41 1347 69 882 55 2800 8 717 70 1381 35 371 95 560 87 265 32 594 46 23 94 1138 63 241 46 229 35 1200 57 178 20 105 17 1233 60 488 39 502 52 137 5 1261 46 74 79 608 13 379 81 2592 97 437 56 143 27 659 35 141 91 131 87 135 2 726 28 566 88 148 7 732 30 890 68 210 96 214 8 32 49 21 97 646 81 499 33 277 47 325 1 1847 68 8 77 117 56 873 35 571 74 674 61 31 71 1572 89 271 15 982 94 14 33 866 30 134 82 122 98 2132 46 448 84 275 24 267 89 162 18 68 70 38 26 189 19 137 77 132 2 140 67 11 86 2662 62 220 65 3570 34 361 83 482 98 138 23 266 71 6 95 19 69 844 23 251 22 523 98 1523 84 1629 34 286 58 846 7 588 1 1182 24 123 82 434 21 114 74 1176 20 1117 56 665 39 279 15 447 98 1466 74 484 28 106 57 493 15 164 40 158 86 447 61 281 56 1234 94 2094 38 1008 46 333 7 112 52 320 86 2303 7 2137 54 67 35 438 51 1220 93 203 17 23 88 101 64 325 20 1562 1 22 91 269 59 75 12 505 50 519 48 764 14 1874 3 115 1 652 29 605 26 17 45 242 83 549 94 437 17 379 92 257 89 86 68 1402 85 1156 96 1702 22 3 2 2074 49 1402 69 406 63 120 83 886 24 626 53 1729 5 754 77 77 35 2694 19 463 9 285 25 884 8 1525 6 1184 9 87 89 524 14 319 95 717 99 154 55 520 78 152 51 2198 37 983 5 38 80 36 53 6 90 306 91 532 42 350 72 1837 8 2019 17 1510 78 3068 0 602 32 482 87 8 39 577 8 224 76 1216 65 1112 45 690 75 551 89 664 98 479 56 903 47 599 90 1341 5 1113 46 383 41 923 2 488 74 207 41 25 70 145 15 82 70 526 28 2193 31 151 76 957 94 643 86 499 3 395 21 165 4 372 13 1479 80 535 25 9 50 4 27 817 65 1541 21 1916 75 1855 13 167 91 85 67 600 98 846 39 159 19 1078 27 602 55 197 14 497 51 138 53 795 47 24 79 447 31 204 78 105 40 878 30 2100 76 267 9 70 27 896 59 357 62 428 10 27 77 1386 37 673 42 718 56 164 4 179 67 612 63 185 81 833 31 528 60 139 49 426 12 219 31 788 59 142 85 123 20 3129 55 191 69 351 89 318 57 69 58 217 7 2375 9 54 37 174 71 1691 94 2997 98 496 65 232 34 473 28 751 6 394 34 1207 19 622 9 1006 93 1041 21 118 57 170 77 151 5 402 10 116 61 221 79 448 41 513 39 108 18 79 43 548 25 386 17 1068 11 574 76 178 63 427 26 689 2 1333 7 1150 91 303 64 1007 41 559 43 124 73 440 13 173 71 774 54 237 88 1196 29 503 11 561 6 263 29 648 41 690 2 75 36 474 40 1125 10 154 49 592 21 23 19 7 35 528 16 77 59 1053 26 446 67 57 99 1174 67 37 48 1163 39 2344 80 535 57 259 92 10 86 38 92 1465 55 1109 8 17 58 388 11 242 92 147 29 293 22 261 19 936 10 40 88 26 46 367 18 161 89 1935 14 693 88 293 93 43 15 10 30 32 94 253 95 1230 44 184 51 258 5 120 36 125 86 361 47 1293 58 203 67 260 69 328 51 279 99 431 56 51 59 1245 22 713 84 199 20 36 59 162 74 727 7 11 19 162 6 149 89 20 29 413 97 274 16 764 47 950 45 528 48 637 79 153 83 627 93 241 75 307 65 185 14 1136 41 325 50 360 14 582 58 828 18 86 8 1279 25 2107 42 282 25 2496 20 614 76 8 0 985 12 773 27 1262 81 2169 73 158 19 271 32 1931 30 617 54 987 95 1072 98 106 57 146 47 287 20 893 96 1474 26 107 38 133 64 137 27 82 82 1491 52 811 79 839 17 113 38 1017 80 945 14 1225 36 920 0 1904 91 389 11 769 48 663 98 736 30 113 98 732 35 710 15 404 0 397 23 452 28 1017 99 160 67 182 73 383 62 1199 16 358 47 6 25 1378 65 56 51 338 54 1083 24 809 69 152 81 2154 27 41 94 4295 77 121 12 504 82 15 47 91 57 320 40 7 71 106 94 758 76 232 80 1279 49 378 65 1184 56 102 16 313 66 72 29 1364 17 107 74 218 58 292 32 664 13 511 50 117 43 323 19 622 44 507 71 280 79 747 14 10 47 297 87 921 9 17 44 145 52 335 50 141 43 273 96 291 39 1503 56 132 22 513 45 404 58 41 1 276 8 102 99 1695 80 1365 2 576 51 648 76 1382 0 722 4 63 27 413 37 56 7 433 1 577 44 10 36 885 20 1746 80 47 68 271 69 207 72 71 68 401 30 175 9 454 73 468 14 2505 18 551 71 946 49 256 30 1090 68 1383 47 2136 11 926 96 45 18 1056 58 373 83 196 37 351 2 106 91 810 74 1601 64 360 72 586 17 368 68 772 25 18 28 801 82 108 81 274 67 18 93 245 15 188 53 159 49 514 68 1037 94 219 27 1155 7 313 10 462 26 111 0 70 63 638 99 885 61 1487 79 197 68 134 -1 -1
49 722 93 863 59 141 18 242 68 28 79 136 92 1312 84 113 79 1103 93 179 57 505 29 373 79 546 9 1587 10 316 8 704 41 228 97 1003 80 863 76 224 69 906 86 54 76 560 38 1591 70 336 13 365 54 492 82 848 11 1316 57 96 51 1550 12 500 42 453 77 159 24 753 39 750 66 72 41 311 67 420 94 259 28 578 52 538 33 285 39 90 35 460 83 6 88 1081 38 726 77 490 16 776 88 140 97 1446 11 433 84 1129 98 448 15 428 39 297 26 3108 5 1249 35 63 43 740 8 749 99 1032 97 992 42 1421 77 1685 1 193 18 702 19 1469 12 1130 78 555 8 1391 43 874 99 550 87 530 50 1339 58 449 59 27 92 290 7 1216 75 548 23 349 24 1267 42 130 70 4 37 197 66 368 99 1378 37 631 43 1750 23 594 26 764 11 1978 2 1735 52 1442 33 507 6 1103 5 1341 97 255 99 525 62 113 30 543 65 369 84 595 32 881 75 352 74 665 92 436 51 220 93 967 3 179 14 287 12 846 82 294 98 2116 43 312 32 1252 66 420 73 2798 11 721 40 322 36 640 20 1796 88 53 54 1 4 1468 47 608 77 434 19 2515 12 15 35 1016 52 418 79 902 42 534 65 1234 60 751 9 1 37 694 78 1040 22 36 73 471 25 674 95 1743 19 537 5 126 4 635 48 459 60 1178 25 568 68 381 22 15 99 23 40 538 3 213 21 755 73 1214 84 296 29 414 5 3 13 66 38 459 64 176 81 897 31 1898 72 539 36 1024 48 127 91 36 94 285 40 1081 52 1667 1 56 48 284 34 392 99 621 77 39 96 6 59 850 78 190 40 638 99 317 81 869 94 840 56 78 72 405 73 36 46 134 42 437 19 151 2 434 45 571 52 312 38 105 80 195 6 315 68 115 65 505 56 93 47 346 49 812 94 881 46 126 72 360 21 1425 44 254 53 2440 15 602 46 1488 34 209 10 627 97 133 90 1261 16 57 8 911 71 414 65 1451 25 273 52 515 60 100 54 120 74 259 84 284 0 413 89 759 10 903 92 267 12 1630 22 380 72 59 64 1627 45 518 15 659 42 295 48 726 1 45 41 432 94 1176 41 39 25 410 46 9 52 982 28 1744 45 129 56 101 63 500 32 749 77 364 31 108 92 346 27 63 34 179 53 330 45 283 95 36 11 223 16 716 52 83 59 1019 36 950 84 140 94 154 22 409 47 536 72 1184 39 2065 55 349 2 320 11 188 38 374 7 111 37 1510 88 896 46 3935 27 197 98 563 17 846 11 1544 24 95 85 85 90 824 66 313 90 510 49 300 32 663 16 387 45 616 54 246 80 811 9 745 34 1188 46 1074 43 630 31 12 66 488 31 116 84 293 63 133 29 2816 28 607 61 462 33 2012 72 351 28 920 23 1184 91 225 7 338 40 310 3 1633 7 1030 3 613 40 1157 79 180 1 962 14 477 93 444 8 152 97 981 4 974 68 661 94 344 34 9 24 424 35 380 39 65 78 899 65 467 58 88 34 604 63 356 40 836 90 2760 27 984 52 43 56 74 20 78 91 153 48 257 26 1073 58 1133 84 1207 24 320 20 412 4 1123 83 428 82 1146 75 632 73 151 45 492 95 1128 82 798 85 428 28 340 10 12 38 513 53 100 56 129 48 1944 67 57 27 521 63 1940 16 1194 48 973 49 756 66 15 94 677 66 1786 54 154 28 1301 68 1063 28 785 46 584 41 1151 64 279 32 182 59 2181 82 435 99 856 51 329 93 112 65 733 28 2111 81 282 55 44 29 128 60 778 50 911 83 12 81 120 59 87 75 1019 74 878 90 74 34 854 85 2361 47 417 42 341 29 164 48 359 0 838 60 440 48 13 26 386 43 1234 22 173 46 63 33 24 69 317 18 335 16 325 17 828 19 700 77 1798 26 2703 80 76 5 284 0 194 60 1119 19 734 43 1382 39 99 78 2007 21 333 37 5531 13 375 75 210 60 81 72 737 14 131 56 828 39 169 5 248 48 730 97 178 52 53 69 745 0 895 46 1146 70 312 83 493 55 568 43 86 57 164 75 891 71 661 54 460 6 75 68 455 17 1781 28 388 58 1105 82 164 35 122 9 327 93 24 17 414 66 52 12 500 79 101 81 1032 72 418 87 919 50 999 37 320 18 432 70 1596 29 49 59 96 81 174 18 390 29 102 59 799 39 275 28 262 94 3021 90 85 15 22 43 872 32 1111 37 105 19 45 41 322 63 159 55 3 24 409 78 847 40 37 75 405 61 286 30 5 60 1234 40 107 42 710 49 225 97 1205 70 238 69 131 40 1746 74 1654 53 1147 79 1948 19 213 6 300 2 981 96 266 53 856 4 986 27 551 95 955 81 1247 68 262 41 88 59 400 49 109 44 1184 90 283 66 283 68 90 58 567 97 455 98 930 81 1739 71 47 44 888 37 134 81 30 90 531 87 128 42 3535 87 1366 4 711 2 648 39 900 64 232 63 1792 19 963 11 1609 78 355 22 52 98 1203 87 1627 46 28 79 114 20 247 31 387 82 351 56 944 67 484 56 1420 21 13 20 112 99 88 68 578 50 595 75 937 31 424 97 618 24 117 37 179 82 190 93 288 53 196 73 61 66 264 27 982 88 2291 84 978 87 2756 54 241 35 896 4 294 45 1481 25 126 91 242 53 1275 28 40 61 190 42 40 79 1043 21 224 24 83 18 3822 45 77 90 789 92 2058 31 184 44 208 92 279 45 1342 52 460 94 633 81 854 87 1733 63 210 90 887 55 1792 42 87 43 679 98 1109 46 1095 90 64 97 36 80 80 65 461 91 112 93 1048 27 95 59 777 11 2043 68 378 54 66 62 214 79 605 29 287 14 470 39 133 36 553 0 274 82 516 72 441 29 1251 95 1026 55 101 72 48 99 1113 15 960 2 560 52 153 15 662 68 459 92 788 98 619 71 1011 87 1039 25 1244 64 530 99 272 10 255 99 48 3 544 37 352 46 1236 96 780 15 650 74 114 45 3097 27 478 41 1272 59 64 92 258 56 31 9 1130 77 306 93 240 84 154 27 1007 49 686 0 2244 9 316 15 186 95 312 14 1 47 355 51 445 62 1235 10 1394 88 568 98 2592 25 223 90 255 10 2300 41 184 84 768 21 767 19 291 43 26 19 397 0 1362 45 184 26 162 24 1852 92 28 78 196 82 565 27 243 64 1885 28 2828 55 112 14 1094 68 178 73 518 23 237 36 487 66 9 37 522 95 1021 98 102 59 632 4 110 2 124 62 364 88 889 47 39 99 198 39 965 41 316 62 1290 22 385 36 746 85 115 59 392 89 344 73 167 67 1135 61 327 40 190 71 10 36 213 67 540 88 253 20 3832 19 207 6 9 39 449 69 1299 27 86 80 349 86 31 2 729 16 544 61 37 92 117 71 646 73 772 89 1323 5 129 30 309 70 764 94 134 58 1290 20 371 86 21 35 215 92 1118 37 1257 68 1659 77 1232 19 963 0 318 97 533 93 20 99 1287 93 261 50 144 64 1161 47 860 62 122 32 847 7 215 52 1243 79 1605 49 235 86 199 19 1222 54 426 7 988 29 264 97 1151 41 57 9 1068 45 1029 62 504 35 1730 13 735 53 1011 88 214 64 210 9 1702 12 268 76 381 6 186 96 303 70 1040 55 350 20 1358 12 177 14 240 13 291 25 783 2 476 6 155 17 327 76 186 15 469 69 159 37 251 52 531 67 257 79 12 61 164 86 298 77 459 66 1359 25 924 91 67 59 190 26 424 70 632 88 972 38 157 32 634 84 27 58 595 99 567 34 46 79 46 88 978 70 654 2 1830 47 683 56 138 17 2498 84 227 82 499 18 98 0 1314 49 117 38 2650 32 619 73 134 53 171 20 1086 82 1221 18 957 8 545 85 861 19 92 65 343 88 238 70 608 27 210 61 35 32 526 33 2372 1 698 31 1018 84 376 6 1186 99 9 22 256 38 444 17 1147 73 51 62 1123 -1 -1
50 437 12 503 52 1240 89 296 50 365 86 89 29 903 24 890 74 1335 39 161 64 774 65 176 69 27 70 65 48 1386 39 574 90 594 29 1202 4 70 8 420 19 455 60 503 55 181 75 567 25 259 68 80 40 34 29 604 41 23 98 220 79 179 82 831 69 637 35 981 21 944 67 685 45 412 70 126 41 1456 15 635 30 321 49 1516 2 582 5 773 65 326 54 335 85 155 65 1034 35 98 51 104 76 142 73 153 29 493 50 423 10 27 6 1629 82 433 20 860 87 221 75 392 82 40 30 670 32 594 83 1 28 134 95 344 51 185 57 277 5 1405 87 1292 1 8 75 1803 96 167 74 49 57 53 10 1943 50 662 98 1291 0 195 27 289 61 2051 60 302 7 239 30 1003 9 1232 14 228 74 1813 5 1253 33 5 6 277 9 1377 85 131 69 32 66 56 60 289 58 684 74 800 63 3614 20 1174 43 5 91 33 10 317 38 764 37 391 40 1220 23 527 54 762 75 378 2 656 74 210 26 25 57 315 8 221 72 1714 24 842 36 282 71 383 0 651 82 171 95 2149 90 86 92 391 99 1084 71 209 18 717 9 113 54 346 48 696 85 338 2 543 88 78 94 466 43 666 50 143 51 610 10 302 54 169 23 581 70 532 87 250 88 221 7 697 57 806 70 66 14 542 93 160 52 1074 33 309 47 303 10 1264 66 714 24 1413 63 323 77 625 8 478 96 1170 21 647 27 574 44 634 47 1161 71 537 40 514 17 39 69 145 75 43 7 113 86 330 11 174 23 1221 31 40 90 8 55 716 90 381 7 9 71 547 28 2545 1 246 84 808 11 1627 41 151 96 198 78 23 50 1221 88 308 61 294 44 100 89 412 82 364 80 7 98 488 94 567 77 75 17 217 48 1584 97 260 49 11 99 2902 96 254 20 772 16 356 89 55 19 322 67 1121 94 7 60 565 77 95 41 916 82 121 73 1285 27 887 25 519 13 1259 95 1785 32 34 47 1896 50 601 13 230 59 272 76 296 7 586 46 818 96 1012 90 630 70 1225 19 2060 64 436 32 150 8 254 25 660 28 834 54 90 95 131 84 816 40 557 71 460 67 38 50 11 96 206 45 1350 46 1043 84 302 70 375 64 275 44 117 21 735 80 696 65 114 73 3103 67 3892 27 395 79 1396 57 243 37 591 79 837 33 2629 18 1079 71 1393 97 2818 38 201 2 96 77 261 55 404 33 146 94 1025 35 712 82 2895 40 125 56 405 93 56 5 698 41 221 42 1806 72 256 27 393 76 1742 93 60 10 820 47 318 73 436 82 543 17 390 7 49 13 907 21 182 48 461 56 132 9 240 94 738 22 28 56 743 48 584 73 916 39 735 26 239 77 206 72 2846 51 319 27 3 35 154 29 250 10 234 13 120 75 1398 54 675 59 1621 4 181 47 40 40 12 66 1020 86 2595 68 47 71 320 29 223 40 346 62 439 52 93 69 222 33 1193 84 363 92 892 80 615 81 115 6 1218 48 791 7 1255 99 1165 19 271 7 1 10 869 99 193 91 751 51 4 98 984 63 106 97 7 16 256 55 154 37 759 3 156 72 306 63 904 39 614 92 337 88 720 92 385 28 148 75 921 20 559 61 352 53 192 59 420 10 491 74 945 4 412 30 495 97 700 1 308 49 51 45 804 66 1039 10 581 97 1528 15 81 5 16 65 389 84 1507 94 3 99 426 65 20 82 471 17 82 81 499 92 495 23 411 81 1 19 45 36 489 89 141 20 1748 34 1195 77 17 29 693 19 549 66 370 14 127 54 1136 27 158 46 1229 99 1126 60 749 2 886 45 112 20 111 5 142 73 466 33 659 49 8 83 1594 41 384 25 886 52 124 27 2111 77 1047 54 1885 45 2323 28 62 91 826 84 271 51 512 99 373 43 553 22 1162 13 174 24 545 96 764 64 389 44 149 87 753 75 5 79 695 70 413 81 122 8 716 59 94 52 1077 98 502 89 243 26 322 49 483 50 1501 7 347 86 379 38 71 59 72 27 215 43 1719 3 548 95 466 33 237 90 106 31 1317 87 191 15 892 51 48 74 2886 47 214 54 33 80 1 19 546 41 126 57 305 21 57 36 362 78 403 98 316 54 274 94 759 92 1588 79 1344 29 361 52 172 31 1148 80 85 31 569 70 426 82 716 36 184 53 360 25 499 17 440 44 105 40 362 63 958 77 1128 60 1005 62 442 10 415 62 1161 66 653 53 70 70 4 22 133 78 876 15 101 35 311 30 158 42 543 23 1482 83 161 93 154 28 64 14 107 84 913 45 1712 56 1716 77 3242 83 24 63 7 49 516 55 213 79 52 42 181 62 177 3 378 89 1333 32 541 79 390 72 35 5 260 77 149 92 908 36 99 42 33 29 220 32 109 42 378 3 455 28 35 82 132 29 29 94 1305 25 776 92 170 48 924 24 584 75 1554 74 199 97 658 54 791 46 242 50 227 25 641 32 55 81 39 29 685 31 1653 1 1682 78 542 6 59 90 363 52 1820 27 210 77 1883 24 244 87 17 36 727 54 4 38 486 59 136 73 653 37 577 53 30 59 307 2 128 64 210 7 671 49 102 70 3 52 166 30 52 69 439 28 591 18 341 32 14 81 427 6 71 79 341 69 483 0 1727 59 334 56 620 19 1043 99 549 0 239 11 159 21 440 33 146 32 179 80 278 71 1502 37 586 0 264 89 1887 25 490 10 783 79 115 35 312 57 88 65 10 90 366 58 65 84 474 38 911 84 3 3 202 97 236 65 212 61 429 99 147 27 674 88 178 24 211 29 731 76 30 30 1603 5 91 76 724 51 3088 12 334 26 1048 37 262 32 173 84 37 57 537 31 97 79 10 72 761 13 82 31 2538 93 361 77 329 21 67 85 19 95 1135 36 468 59 265 61 343 84 992 4 573 98 781 55 1547 35 357 72 343 52 706 56 1091 1 1906 80 104 22 1065 43 394 76 202 66 41 77 296 6 181 39 140 67 1530 80 332 43 100 60 1560 39 129 59 1473 39 7 99 320 14 180 8 445 26 116 2 514 12 117 1 40 67 619 26 1911 82 37 42 197 2 641 30 580 63 737 39 1449 89 113 13 181 80 12 59 29 12 93 58 315 74 449 51 61 37 386 99 1477 62 1342 40 1725 0 84 14 979 37 1624 73 244 60 126 23 230 6 227 16 475 89 627 78 84 21 966 85 1489 26 177 9 236 45 1306 16 218 6 303 82 222 3 166 77 752 67 659 70 37 24 167 87 2237 47 490 3 1536 11 1405 25 658 69 1066 85 341 84 165 66 845 99 112 65 59 48 927 12 287 40 180 3 1136 96 61 32 341 35 668 8 625 6 335 19 1226 10 1084 68 643 85 472 12 200 68 352 60 27 10 34 28 268 11 332 95 656 53 356 14 247 30 97 3 1936 47 2217 48 3230 89 147 14 489 10 1774 41 517 66 751 36 45 92 545 87 81 93 349 25 68 81 43 26 368 59 2004 94 291 32 342 81 1188 59 1307 32 238 23 720 7 182 30 78 83 15 26 375 39 644 66 81 36 368 43 1185 81 512 8 824 18 674 42 471 6 159 35 112 16 185 85 142 39 478 89 158 38 172 18 14 11 237 49 1802 59 512 67 536 86 489 5 207 22 1922 2 737 1 487 97 197 40 987 62 404 20 526 67 48 86 5 89 2833 57 435 34 39 89 719 81 173 31 1092 87 377 31 357 64 591 77 301 37 187 45 1218 88 74 13 428 3 64 25 105 40 635 36 201 83 1378 50 574 90 538 9 62 29 324 61 632 77 325 79 2776 73 366 78 120 99 1489 49 2177 45 1723 0 155 64 102 66 367 4 529 11 189 15 206 72 487 17 836 99 352 28 1066 49 8 83 81 76 72 34 82 3 48 27 32 0 1019 20 135 60 1623 20 1062 91 314 81 113 99 11 87 877 65 69 25 281 70 1056 67 231 20 51 70 787 83 356 35 66 22 988 58 2953 0 491 45 157 60 387 79 2729 74 385 2 394 54 751 52 369 48 103 55 426 24 144 5 196 24 741 71 467 89 333 96 412 99 195 80 550 52 328 84 364 68 889 27 947 79 977 99 525 3 362 76 250 32 286 91 703 97 746 48 871 80 56 67 162 75 77 79 814 70 989 18 300 54 50 83 263 31 88 60 154 70 2585 50 1128 77 626 80 382 61 498 68 42 7 2429 31 540 50 1305 19 451 55 2783 0 6 37 266 2 762 73 512 34 963 99 501 33 1217 13 754 63 1540 70 54 48 1162 25 54 48 260 51 76 25 146 34 522 32 984 92 685 24 375 58 464 59 488 27 586 6 65 37 85 65 557 14 566 36 1701 19 1026 69 400 44 232 13 1360 22 292 49 488 -1 -1
51 1059 57 752 92 374 55 347 73 3340 83 1172 82 869 97 433 75 146 57 121 64 238 22 248 37 102 34 241 27 82 13 768 16 945 11 18 45 370 14 628 34 1342 72 1773 5 59 41 704 70 648 82 17 18 264 56 752 78 481 23 199 58 3744 3 25 5 601 44 1638 56 69 52 665 75 858 46 384 80 2382 91 458 63 2513 14 1526 5 373 77 2226 33 919 84 21 79 1445 51 104 71 127 39 517 7 179 49 1139 14 126 31 183 26 1829 28 475 53 656 10 2922 51 2089 54 637 89 728 93 26 97 95 34 262 52 1789 27 749 85 577 56 536 57 15 92 383 79 1217 81 954 87 786 12 515 17 231 12 2054 90 1203 25 717 59 38 71 191 66 240 57 888 22 1077 2 188 31 755 54 1885 23 159 98 159 33 173 75 246 48 357 43 307 69 306 98 471 71 248 99 661 47 153 34 123 47 144 92 321 9 854 49 1014 80 101 66 73 9 113 49 1565 9 230 92 850 26 31 20 154 64 604 94 30 61 330 53 395 99 2576 15 140 63 712 25 416 75 204 17 203 52 106 2 842 59 1347 30 530 69 400 3 213 43 1538 54 182 3 672 41 416 89 1836 6 23 10 858 75 297 27 72 6 2163 56 252 83 123 47 574 24 655 40 45 21 1069 50 531 74 2257 48 1231 75 383 13 419 67 237 76 675 80 528 53 400 62 215 42 59 72 1003 43 879 88 567 60 397 90 215 60 3 56 1065 37 139 78 907 52 224 3 123 42 777 4 494 28 178 63 887 52 691 71 918 55 576 90 631 93 685 20 219 45 2056 9 389 94 763 81 420 79 36 52 303 81 929 5 593 50 1192 25 2370 15 720 22 574 3 1259 32 1151 57 345 29 1114 85 1489 86 52 30 1979 51 10 16 371 20 1738 18 1445 11 364 88 871 69 805 32 308 40 469 11 267 13 205 74 491 35 66 2 453 91 292 28 9 49 557 95 303 40 192 9 93 8 542 23 1349 21 918 42 73 81 173 90 21 14 1555 97 44 48 316 99 742 76 447 98 332 63 343 24 387 31 1210 96 79 29 162 59 951 60 1534 19 1007 14 421 52 183 99 3201 69 295 30 187 24 2650 97 548 28 317 34 2094 12 2283 26 1057 75 306 17 128 83 1141 14 922 84 226 88 107 91 231 51 15 34 258 60 444 38 398 83 618 95 1656 29 177 78 225 79 92 50 1432 83 796 73 2929 71 1153 39 1270 92 373 69 436 42 162 31 371 24 126 87 1028 74 66 66 4 50 532 36 1886 92 513 31 1031 83 1080 33 70 92 1194 97 166 40 35 13 266 34 1633 25 108 27 1427 76 23 24 1306 29 384 2 334 56 2400 33 385 4 572 74 787 35 652 36 10 0 1306 48 13 22 182 43 795 17 1 2 938 81 1563 72 162 22 728 36 649 21 566 64 1688 69 3 77 88 38 501 40 238 75 443 0 315 37 748 7 23 60 1646 35 139 11 668 69 2267 45 193 12 71 39 765 52 295 60 205 65 288 80 478 85 246 72 48 30 360 62 564 12 1856 4 730 28 315 63 471 53 620 82 18 80 48 34 1119 30 177 5 814 8 1023 66 3 44 693 46 99 45 121 78 1161 88 336 56 257 13 439 77 70 54 1284 82 186 52 124 5 174 67 812 32 453 1 211 74 684 43 5 59 74 89 1553 77 196 69 8 41 256 64 3200 84 626 4 537 47 189 99 56 98 2122 49 231 38 228 1 871 5 465 78 580 77 153 29 649 49 1079 33 555 79 263 77 167 20 1447 94 1235 88 304 31 1890 40 74 15 235 8 149 38 342 43 202 24 167 41 2059 70 440 17 122 12 88 19 25 58 1818 89 6 7 179 25 46 43 530 8 734 54 291 14 156 76 237 99 748 91 217 80 1565 75 288 43 70 45 910 7 149 52 266 29 934 3 219 82 525 79 1804 31 1839 59 98 50 494 48 1186 12 284 87 328 39 1356 6 1178 65 67 79 1324 62 271 47 61 88 565 38 424 16 893 48 25 13 793 98 409 45 197 31 178 30 1729 87 199 20 746 73 1628 92 59 91 537 25 407 22 584 63 2202 9 1697 61 2531 77 41 53 165 34 213 92 298 62 72 10 1134 81 193 70 1371 9 15 64 760 29 47 62 1013 63 694 55 636 35 1139 98 162 85 150 15 287 96 703 60 513 82 346 13 691 11 347 63 1274 85 308 56 72 32 1052 34 1593 35 1049 13 251 7 656 59 436 70 1 62 305 99 644 76 2366 45 52 90 691 15 243 56 172 75 924 55 172 64 550 85 842 8 396 49 61 43 2077 45 499 74 194 78 122 72 208 59 686 27 1180 13 339 17 1354 38 495 61 381 14 695 69 74 85 378 71 75 72 478 46 27 51 97 37 275 64 906 87 254 80 541 76 498 80 1019 87 83 83 337 39 836 72 193 91 119 0 1051 89 860 76 441 91 765 99 318 2 739 7 5 36 165 37 1074 85 690 19 1465 82 815 37 1603 40 105 12 204 3 695 69 402 95 294 2 223 24 173 59 399 28 179 17 1161 2 391 10 1653 58 1902 4 1719 38 451 6 455 2 1253 95 457 31 612 84 1384 61 124 30 732 78 283 66 332 31 202 59 1213 5 160 9 60 1 1706 2 522 4 981 41 772 69 154 28 46 98 246 2 485 3 1042 90 313 10 530 76 273 37 424 5 196 13 432 26 834 25 666 69 524 39 698 72 329 22 633 64 145 60 61 37 168 41 116 81 240 3 737 11 475 64 711 25 518 38 1626 70 155 9 460 65 957 89 42 56 2262 93 112 28 109 44 470 94 2952 59 1250 74 496 12 273 1 866 54 762 90 124 76 329 53 1353 1 67 77 98 54 397 51 626 29 1375 12 534 80 1090 33 711 11 11 71 691 37 201 12 559 46 1521 65 252 14 499 62 338 87 1019 7 369 36 25 47 202 15 29 6 769 11 102 70 1340 45 58 0 266 77 952 80 447 49 67 60 894 34 1408 76 611 60 244 80 147 10 498 59 868 4 121 95 297 32 1708 4 272 24 494 95 57 76 123 58 1726 84 631 39 1191 88 102 4 1030 80 533 55 77 73 100 84 419 99 1260 96 48 29 632 27 782 5 214 7 211 14 818 95 232 86 167 10 398 49 1 42 393 98 609 65 531 88 191 16 1094 68 698 79 330 6 516 25 103 52 403 49 442 0 828 55 421 7 1124 29 534 23 91 54 114 60 1337 36 427 12 397 64 246 54 214 34 269 85 211 47 409 39 2150 78 11 8 148 15 136 25 123 96 758 11 2634 30 90 41 675 74 585 53 511 60 623 90 86 54 45 52 673 85 26 87 692 29 341 68 1194 33 16 8 657 89 607 10 264 31 553 27 127 32 144 23 1228 94 597 75 223 85 98 55 237 45 83 83 1949 29 745 48 174 1 206 16 224 44 674 68 598 75 1480 30 42 85 116 26 1039 10 139 49 1021 42 9 48 222 54 118 8 761 92 218 61 914 88 755 24 365 77 932 21 396 29 616 62 372 54 1210 81 860 82 1130 1 600 76 462 44 545 94 803 41 201 26 1816 12 714 51 297 60 1139 34 1104 10 727 70 981 60 1475 91 33 1 763 94 1228 30 1661 3 312 61 452 94 567 77 455 69 518 16 817 30 412 68 234 62 540 43 565 26 2411 36 749 80 1631 54 460 95 262 40 327 4 1880 42 417 0 378 43 219 27 62 18 103 79 1221 32 187 66 134 39 2106 27 429 1 1297 33 807 6 1007 53 599 11 1737 83 109 79 3168 59 21 48 2101 15 590 74 542 76 223 77 403 82 31 52 1128 74 657 26 156 52 803 20 1435 23 388 15 208 32 171 45 1329 16 1191 77 294 28 925 33 388 4 573 76 40 12 411 41 9 11 223 28 258 7 226 47 1580 97 54 82 1401 56 361 23 9 42 906 33 621 52 162 8 353 55 4240 89 468 9 550 97 216 9 925 2 831 46 434 24 171 21 810 3 152 29 783 47 579 51 316 84 2638 73 124 1 903 44 674 83 199 98 404 40 708 94 545 79 2427 81 349 92 158 53 31 88 257 91 592 44 279 16 1079 43 416 2 130 81 317 27 434 68 605 67 509 13 1671 3 1315 41 247 59 104 28 179 80 1439 59 604 21 213 58 151 66 877 81 330 26 638 15 328 19 1175 14 905 13 390 74 328 17 213 10 2170 47 350 81 294 65 899 63 123 20 2 22 54 92 571 51 197 84 983 90 76 52 587 47 435 66 805 54 284 19 981 35 714 18 2271 9 811 -1 -1
52 955 2 381 68 334 37 513 93 444 22 213 23 316 64 866 57 280 19 356 30 373 31 454 72 1100 76 632 44 234 1 474 36 290 21 1081 14 200 13 29 18 692 56 331 70 458 64 38 27 343 74 403 46 234 32 27 62 252 78 961 50 186 27 184 81 1040 79 626 63 74 96 711 83 227 18 231 40 865 24 587 57 801 12 34 34 121 43 137 23 1446 71 44 15 56 26 795 45 305 94 400 26 1052 1 239 28 215 41 891 86 717 85 757 31 303 51 50 76 103 97 177 71 308 7 199 0 163 95 49 11 971 42 215 37 502 94 274 20 161 18 991 90 335 27 395 30 52 99 836 8 301 2 463 67 3 12 805 55 572 93 242 3 638 14 524 84 91 77 921 57 327 96 586 9 969 14 511 80 120 34 760 17 445 25 1405 72 923 75 668 53 1057 68 276 98 169 88 1871 84 95 48 557 39 538 23 1383 14 520 18 1728 71 606 5 481 31 953 20 10 57 460 90 1645 16 589 17 163 27 357 65 294 70 88 34 159 55 988 18 766 7 1151 61 417 17 533 5 1398 47 544 40 707 66 946 10 266 46 107 49 2487 33 302 96 576 46 130 50 209 93 701 33 4987 42 1014 93 829 9 284 27 22 92 372 37 386 57 2949 84 699 87 236 91 877 81 299 58 281 67 48 81 1303 47 372 13 210 43 333 25 1384 43 693 72 1149 2 2712 99 152 27 113 60 998 29 71 62 167 68 950 91 985 42 509 15 3841 5 3 24 392 19 211 72 1789 31 366 54 136 19 225 27 7 69 868 87 414 33 184 47 164 33 240 65 27 78 64 20 67 66 680 31 122 67 560 48 650 32 752 35 1521 54 1008 61 1268 37 36 82 244 47 1220 21 516 1 195 95 723 79 211 85 171 79 129 47 969 31 141 63 1092 68 194 22 3769 99 145 31 1364 79 436 56 1026 27 735 55 38 89 647 17 356 64 390 1 887 79 228 29 1456 21 125 14 709 60 507 61 1331 24 118 59 307 15 498 94 514 17 1592 61 440 82 411 61 735 38 484 88 51 34 120 46 18 92 212 36 253 22 1516 8 3 45 31 43 379 24 611 56 257 85 649 74 691 13 456 60 266 32 1606 73 97 38 22 41 11 94 85 26 422 38 315 10 1258 60 561 75 66 68 2341 11 2105 26 1261 69 44 28 671 21 703 5 192 57 799 93 53 12 323 41 25 33 72 10 73 14 73 17 589 23 1875 46 295 42 171 85 942 80 47 38 556 17 187 95 2703 39 158 56 451 19 765 91 353 83 324 77 148 11 114 87 237 17 411 86 286 20 915 16 82 89 230 94 337 14 65 32 336 60 6 66 251 12 351 42 459 41 275 59 166 8 707 40 647 69 51 81 82 77 554 51 28 52 231 27 54 96 1061 56 82 38 93 53 1134 96 420 35 312 24 892 96 561 4 911 14 405 66 535 54 411 92 765 49 88 62 194 81 386 75 313 58 227 88 176 97 425 34 1152 28 928 77 915 17 93 62 603 57 2313 10 96 6 583 81 501 27 270 38 148 36 95 52 366 63 41 2 1388 13 732 21 602 73 561 54 488 45 791 84 200 68 253 71 20 32 263 75 508 41 420 3 117 96 215 80 1230 37 30 82 511 97 322 34 210 73 44 86 328 48 162 56 834 96 212 66 293 33 241 49 67 1 185 6 133 27 381 29 7 85 77 16 1937 34 175 99 363 65 252 74 43 64 729 13 660 78 198 12 62 81 229 17 204 45 644 48 2196 31 1078 58 192 10 535 32 1346 18 358 54 350 82 164 31 662 56 537 0 43 18 249 85 247 51 398 32 75 0 185 67 1259 86 2929 22 1 68 474 28 182 76 220 81 78 74 234 28 528 33 1577 64 878 78 208 61 658 34 2512 99 961 94 39 1 148 63 684 12 169 50 312 25 512 68 113 82 50 37 1345 67 1500 39 619 53 240 99 274 24 170 43 366 33 200 84 254 61 534 74 215 42 63 29 443 96 1552 39 1294 42 74 41 547 65 597 40 514 10 147 36 860 1 398 54 1067 96 139 82 32 94 661 61 1275 51 1783 18 42 94 370 53 1336 11 1035 71 110 66 144 30 89 32 287 82 918 70 97 52 157 37 589 57 116 40 1858 25 702 79 67 64 113 39 28 20 16 51 862 39 5629 26 1107 42 679 53 1052 51 104 64 283 8 24 42 83 72 795 79 483 2 309 35 1018 85 269 0 658 67 494 74 51 13 358 77 1186 26 365 28 423 14 916 67 475 98 508 57 525 56 434 18 427 0 204 84 410 21 211 0 186 16 69 42 425 15 854 76 468 42 407 97 465 86 40 2 655 42 770 30 338 5 1425 30 487 22 2 53 16 8 329 44 52 23 448 35 174 53 542 8 925 48 549 58 2471 30 80 43 704 88 661 44 357 65 2839 59 74 5 507 63 178 0 72 39 63 97 481 41 164 79 784 37 1042 19 590 58 713 48 352 34 568 37 362 36 875 79 1568 72 13 57 971 70 474 16 399 82 2 79 1529 47 585 39 64 62 162 16 24 64 1415 11 180 52 732 99 348 84 149 33 365 75 406 81 388 62 401 38 23 14 35 53 800 4 261 29 30 46 216 22 606 20 8 61 507 58 970 43 66 42 393 38 1487 50 85 15 1361 13 6 97 206 75 996 37 666 10 673 81 223 35 132 49 500 48 91 74 350 83 502 82 262 16 22 25 1096 16 161 37 108 22 52 30 274 40 147 7 1094 23 817 55 330 17 757 84 271 1 1152 73 120 4 163 84 244 20 127 8 132 13 242 61 845 25 457 77 584 50 453 39 223 89 902 47 204 1 81 53 29 32 221 14 51 59 1074 20 858 59 1286 3 225 22 2495 7 1077 94 200 99 303 27 543 26 105 80 1437 30 485 91 46 86 333 42 170 94 4951 43 499 23 220 22 222 63 1061 43 1458 22 2213 28 470 75 1318 96 296 91 11 78 864 6 497 90 515 94 204 92 715 1 311 37 38 88 505 84 1192 57 1314 84 527 82 17 95 1803 67 566 22 1331 19 115 5 933 7 306 53 20 28 155 59 104 11 215 85 429 45 980 72 816 31 291 85 403 92 440 81 480 69 530 66 84 61 340 98 859 64 1227 47 153 23 383 87 262 18 582 21 214 66 602 65 509 35 863 91 241 69 595 5 667 76 223 74 1422 36 2972 24 485 75 94 31 380 65 843 17 438 78 945 17 107 44 148 13 791 57 1163 11 383 62 487 74 179 27 1152 22 1522 65 372 23 48 74 1189 53 256 26 164 93 168 72 125 34 1461 28 143 45 1124 62 130 0 270 44 1300 79 352 37 737 5 626 84 3275 50 96 33 283 77 7 32 904 76 1084 26 190 13 30 47 242 11 172 95 403 51 179 75 2026 89 64 73 670 72 906 70 557 86 861 33 1526 70 731 33 321 48 75 3 27 54 38 76 547 49 645 39 291 58 164 84 290 29 203 99 307 91 27 31 829 61 574 99 272 49 686 45 651 10 1148 27 1220 56 171 37 229 16 407 38 866 4 1086 85 642 6 126 81 1346 26 532 0 185 94 325 52 750 14 508 58 453 52 157 78 762 50 140 31 2165 40 456 57 512 75 910 37 667 60 1733 22 1 11 635 37 227 43 113 30 2727 59 338 86 1098 23 9 93 377 62 636 24 1238 66 681 51 82 55 35 42 524 17 2287 39 2259 7 2442 60 3522 72 462 77 865 32 578 95 230 82 110 89 1776 73 106 13 356 67 702 8 187 13 338 53 287 2 1352 11 1935 22 429 45 24 51 49 46 2252 52 348 26 399 51 161 77 1116 6 110 33 909 65 442 88 232 26 32 67 393 89 1020 40 195 50 307 73 194 47 578 48 1427 21 1298 87 389 93 1019 0 12 55 371 22 123 93 1 61 245 87 110 22 1412 56 128 17 285 88 511 65 2198 57 342 66 276 71 13 83 441 15 2043 98 626 59 1132 90 289 18 351 31 373 83 96 27 957 46 52 41 120 78 344 57 1779 79 68 63 114 38 801 75 2167 77 124 94 58 9 111 16 21 44 321 69 531 20 79 5 3 71 855 97 241 27 30 90 202 91 1581 37 999 58 508 11 539 0 594 62 181 82 280 60 92 91 411 2 68 16 138 60 140 59 2 52 789 95 1396 71 363 89 73 72 277 13 769 80 1941 83 182 26 1368 31 19 49 225 3 1965 42 620 26 1049 52 391 95 18 85 75 7 414 45 61 86 1118 77 1443 73 20 41 448 7 537 13 446 69 375 52 499 87 71 41 36 57 501 16 1159 65 810 69 451 99 610 32 593 11 821 76 858 87 1075 39 298 40 550 81 84 54 1587 92 365 62 767 67 450 89 1050 35 3 12 2075 63 109 64 677 91 243 7 299 15 1059 35 402 37 305 35 220 89 1435 99 1130 9 348 64 741 89 196 35 660 84 619 69 11 96 329 32 417 98 248 16 124 13 193 44 276 92 658 96 313 83 292 14 278 31 784 24 1690 41 763 27 278 5 782 44 867 53 1066 56 354 6 347 49 558 32 223 94 141 21 1459 75 2254 4 155 24 186 67 159 17 194 23 592 43 1365 12 249 93 722 60 65 2 123 56 512 23 171 38 560 22 140 39 322 13 167 4 674 47 122 37 258 90 854 72 99 -1 -1
53 714 63 430 35 1459 76 1194 44 6 30 166 91 313 57 578 4 703 56 418 70 236 28 525 21 978 74 96 49 128 66 257 93 484 94 1102 77 1317 63 273 51 1008 55 12 30 784 96 169 72 63 37 414 75 996 11 421 79 40 19 800 67 19 55 899 70 1249 63 195 83 943 21 24 85 197 83 160 99 258 97 801 31 4 77 286 57 957 39 440 43 638 33 60 50 700 87 55 20 220 97 197 87 173 11 200 37 566 31 71 41 3924 34 141 99 596 20 434 30 184 27 985 78 1881 82 225 75 133 38 173 8 798 76 1991 14 347 34 1008 39 441 36 2316 99 731 0 109 44 412 74 278 27 481 24 738 64 994 83 240 5 806 23 37 39 443 54 311 13 232 90 748 6 586 40 443 31 1119 28 187 27 67 21 277 39 499 22 180 78 492 29 736 70 662 54 142 29 10 7 194 83 52 33 92 79 144 80 108 73 145 94 149 6 1479 64 699 44 702 21 2530 45 902 39 863 72 738 12 926 52 2836 49 874 74 822 98 1535 36 523 32 1029 49 124 0 480 75 242 87 418 75 311 97 56 91 674 64 706 49 311 96 862 65 2827 79 2303 97 285 38 601 63 513 43 1120 55 477 43 76 48 157 85 668 51 790 96 1524 59 872 19 158 80 258 83 293 30 812 53 383 98 537 57 645 30 252 69 28 93 95 43 132 29 580 28 335 6 754 50 334 13 1051 60 402 64 546 54 434 46 1 21 30 36 690 62 618 42 55 79 135 82 277 80 45 49 998 20 264 68 5 10 334 30 1606 86 436 57 1640 67 273 86 1079 4 782 89 642 58 101 18 74 73 11 25 103 51 1977 97 670 82 710 64 1006 65 160 53 590 58 591 9 67 46 383 45 388 8 206 36 245 55 8 97 94 30 679 24 309 54 1828 33 1090 26 371 15 89 43 58 50 67 28 79 70 319 10 633 68 303 81 528 0 312 77 206 92 49 79 222 3 285 73 4383 38 37 42 61 97 73 74 1193 4 100 82 136 80 2578 95 24 96 287 97 547 41 340 2 797 96 26 68 1302 35 781 24 291 36 107 89 996 2 80 18 453 29 252 5 380 99 152 87 446 22 17 72 483 99 1156 42 297 94 1236 61 601 96 319 84 77 97 738 60 348 21 4 79 593 96 1336 34 28 96 57 29 861 90 65 66 45 72 474 10 67 34 191 77 332 55 378 70 509 89 23 93 594 72 89 1 168 58 584 57 10 85 424 24 624 38 240 92 427 89 801 63 677 58 1083 68 20 75 677 83 961 31 147 32 237 43 873 83 407 32 1850 85 486 58 482 4 208 26 1202 13 1 28 239 59 942 99 128 8 349 68 125 16 982 32 83 9 29 8 104 37 376 64 174 47 775 25 1195 77 303 25 2 17 96 23 578 43 146 83 506 64 106 29 106 30 160 1 455 32 258 63 181 23 1258 86 1238 15 1495 21 288 13 536 75 177 37 36 2 543 16 2581 21 72 37 2314 65 67 27 276 35 26 93 73 61 510 5 126 62 716 37 1215 59 73 3 63 70 65 86 303 5 1271 35 95 79 1686 95 315 45 942 94 244 42 224 75 95 80 133 7 3563 35 31 67 102 56 401 69 551 20 436 2 270 11 349 21 19 55 239 68 853 54 661 15 872 2 586 93 792 2 984 5 542 71 252 77 442 89 583 21 104 18 66 3 275 65 170 30 1260 48 879 63 93 39 1614 14 290 53 403 63 308 0 19 11 605 12 630 53 706 62 54 54 1857 85 563 67 54 38 279 77 1498 99 119 46 1493 45 62 35 1134 40 360 79 295 32 47 6 44 27 13 14 139 53 229 81 326 32 1903 15 2037 42 301 55 779 91 208 2 311 24 761 3 945 49 213 86 142 64 469 72 1162 40 123 50 4 57 2709 74 112 19 107 71 1346 58 322 11 91 9 30 36 236 10 185 61 126 69 54 39 378 88 278 53 282 86 48 22 339 79 471 89 516 49 775 85 1331 36 166 21 1 32 355 54 798 85 546 33 457 82 667 57 157 21 80 35 10 49 470 72 144 82 452 34 167 7 193 19 894 25 20 56 1880 95 435 99 328 18 845 95 106 15 763 32 814 47 1555 27 476 54 333 5 337 18 1646 55 445 50 35 39 1432 74 368 22 228 83 42 59 13 45 710 96 217 9 953 90 2126 5 602 25 213 45 27 51 774 29 55 73 1142 17 334 21 374 93 232 39 781 66 125 93 1422 53 1979 26 1504 50 123 30 575 80 656 73 388 35 6 85 305 2 205 50 1499 35 259 74 389 98 254 1 1559 40 111 32 187 39 480 86 1001 20 1079 55 15 92 151 72 85 35 80 1 2034 73 1053 32 792 83 1288 11 20 63 1074 9 694 75 665 26 713 16 2079 91 193 79 142 39 702 73 163 21 206 61 302 16 81 56 61 63 656 84 2845 57 1141 37 61 33 414 8 558 48 1381 69 85 29 423 65 420 1 69 78 385 62 627 98 598 14 1782 66 618 17 51 66 2197 23 1119 3 348 97 400 22 764 66 54 72 311 47 43 63 620 21 173 18 144 5 1643 1 325 25 99 42 215 34 98 76 947 46 546 68 1204 36 1481 52 858 10 111 26 670 85 88 89 810 23 635 50 1320 13 1620 34 287 91 79 38 295 70 281 39 611 36 163 64 1350 48 1211 71 787 88 1571 86 186 66 335 31 1209 76 2186 17 218 65 1456 83 848 49 1237 18 459 15 564 33 241 0 48 11 772 1 679 6 186 88 88 93 42 32 740 56 1198 3 104 75 350 81 1097 53 471 69 475 33 277 82 247 55 216 23 241 80 1916 62 109 28 114 85 1384 15 131 21 385 25 22 94 137 89 1868 64 279 58 95 20 505 9 259 26 392 22 163 23 143 18 227 71 337 44 987 84 386 98 733 27 919 80 51 35 150 28 44 48 331 32 310 19 347 18 18 33 1872 64 274 79 109 68 1058 76 441 72 329 86 1484 63 341 58 824 84 1098 15 356 27 140 25 1218 85 315 7 637 73 308 32 1101 1 98 64 547 77 1316 94 1523 14 97 92 648 69 1384 10 329 82 355 77 442 24 264 68 2153 46 76 1 107 82 47 43 814 21 89 67 412 95 184 31 314 1 1276 64 1020 82 218 80 1455 26 276 5 27 90 284 11 120 69 102 71 205 48 1906 33 834 67 45 49 424 88 865 12 270 25 877 56 323 12 113 14 5 89 563 55 397 75 506 50 769 18 555 36 118 64 800 83 704 35 162 25 1903 80 856 68 1420 57 226 75 658 97 141 21 112 18 126 9 190 61 959 56 340 33 917 73 32 78 367 73 1658 4 502 53 989 78 1 35 1270 17 323 94 825 11 397 55 269 78 31 12 590 6 89 0 890 67 466 10 205 88 339 63 110 8 1787 77 560 26 585 99 517 62 385 50 171 56 237 28 143 54 256 61 485 59 793 2 253 39 229 41 7 17 901 5 552 16 1303 22 203 36 147 86 129 43 2915 50 256 77 486 7 953 83 735 43 300 44 328 80 7 20 12 55 1642 42 1285 25 392 6 1147 8 1198 79 1263 44 1063 25 197 77 1883 5 311 79 342 66 351 36 424 12 248 60 759 25 263 14 1288 75 1235 48 142 59 568 31 1541 37 105 7 1430 39 12 23 80 36 1436 28 1091 26 887 96 69 90 135 38 127 62 137 34 30 62 1201 68 785 18 1844 81 1650 56 281 13 471 64 728 84 1588 87 899 48 1200 51 778 86 27 88 663 34 106 31 924 33 298 70 414 40 265 0 200 50 23 21 687 65 382 79 45 1 51 43 364 13 323 63 489 80 1161 70 755 20 36 93 369 16 1813 39 756 10 3184 32 1636 35 198 44 18 4 119 61 1474 64 5 36 120 54 216 89 37 10 449 72 360 87 168 70 252 58 827 43 1951 53 131 6 239 61 983 81 153 31 859 44 464 78 1145 37 1645 96 352 76 31 68 145 90 1043 2 87 38 685 86 21 95 1248 28 1645 61 594 40 376 25 849 29 1016 0 744 40 898 34 659 36 1153 47 50 13 812 15 1605 46 92 56 255 67 348 74 1100 30 1960 2 356 46 2441 41 129 67 71 14 360 61 1531 56 443 82 1107 38 42 55 215 62 200 47 489 53 77 27 152 62 575 80 461 15 145 79 95 16 507 70 59 91 271 23 60 14 1112 55 366 0 454 58 631 95 59 17 503 88 174 7 121 1 990 87 1201 80 6549 41 468 93 1198 23 192 98 501 61 268 0 540 20 2283 18 969 37 201 29 254 66 166 90 345 60 1034 98 842 19 517 3 663 21 347 52 106 13 418 26 209 34 419 16 1433 43 1054 86 84 70 218 2 48 46 1491 94 260 43 838 87 132 81 400 62 278 16 107 1 189 41 1135 99 178 61 317 29 70 22 1663 20 42 25 23 49 26 17 219 69 1239 32 420 82 337 84 707 35 1304 98 1181 8 469 37 1075 19 310 65 2051 27 185 61 134 58 250 41 730 50 487 31 1535 77 295 35 754 24 740 78 142 8 154 47 35 62 1165 12 273 31 95 35 74 85 2543 36 78 1 1480 7 875 31 1209 89 1779 18 181 -1 -1
54 396 18 1352 19 498 7 434 52 624 91 697 23 354 80 103 81 324 4 62 3 498 54 83 22 564 35 505 16 159 71 1056 80 1093 13 550 38 110 76 315 6 211 81 62 33 42 79 329 99 150 23 741 64 2189 36 1485 18 70 93 961 91 991 39 10 41 289 88 580 98 317 14 597 81 1709 17 469 25 147 24 1060 66 2137 45 1051 53 321 57 884 94 1071 79 918 59 2019 18 858 44 320 83 683 13 488 93 63 11 829 7 374 52 229 81 271 0 176 40 822 61 684 49 147 10 1103 71 447 89 237 57 72 35 246 11 419 42 655 6 284 19 772 6 103 67 246 17 733 8 930 35 76 42 27 3 1892 69 516 73 461 16 255 20 816 57 2511 36 495 42 201 16 1098 67 1675 25 46 4 400 23 141 30 557 69 835 48 1528 76 14 96 1397 39 205 93 1054 74 818 88 647 36 481 83 747 44 501 29 1666 56 378 43 791 1 306 42 141 97 181 10 614 64 1122 4 75 26 95 71 138 85 142 71 128 86 4296 11 474 53 218 86 414 27 356 43 536 70 667 20 80 76 153 33 746 40 54 88 198 48 48 56 391 0 985 50 311 76 82 93 1261 97 135 94 547 52 336 31 218 80 751 13 1328 38 434 17 54 99 1199 42 432 87 583 30 81 41 1656 6 177 26 951 1 52 68 1893 32 7 49 205 24 645 17 11 88 590 31 2046 73 246 26 1429 62 176 63 569 59 1534 66 710 46 335 54 1 32 579 6 283 62 1925 28 192 60 627 51 1335 54 293 90 88 18 114 72 188 36 667 68 222 99 803 80 1933 13 693 62 36 89 179 57 1134 30 2447 48 3 70 6 61 193 13 661 69 707 74 1736 3 124 17 151 31 30 23 28 29 2237 71 53 49 19 6 206 88 137 80 978 49 1142 99 29 92 249 51 1267 74 758 34 412 94 301 29 245 43 432 26 159 62 92 67 163 27 660 10 2716 58 638 38 516 25 842 12 1428 53 332 4 71 76 975 31 562 56 1543 88 373 96 2150 17 423 30 473 71 603 39 345 83 305 50 124 10 616 73 177 75 188 38 323 77 630 53 898 90 610 98 1676 17 535 49 1296 71 504 34 383 9 77 83 316 81 27 76 251 64 976 86 1163 24 567 38 2059 80 1541 94 736 40 882 72 63 96 926 88 1621 16 88 39 296 85 125 31 351 25 334 53 85 28 968 46 6 52 409 15 330 88 646 78 170 59 1153 69 1194 41 657 66 750 41 19 21 1548 92 679 12 734 41 17 93 104 48 1311 96 352 36 328 48 217 5 451 4 296 83 1075 93 968 29 1015 41 102 50 697 52 345 46 292 84 239 51 201 56 617 33 715 75 1523 1 293 23 481 63 359 30 52 76 140 92 1269 2 76 67 1851 79 173 37 468 52 691 73 592 89 214 79 53 74 259 49 465 78 280 76 90 98 1596 55 185 64 322 26 7 96 393 90 45 60 246 73 972 52 416 17 1017 90 701 82 837 83 573 41 833 52 750 63 509 54 1320 71 21 52 304 19 130 95 1893 1 965 10 110 31 947 43 766 59 631 94 323 38 981 27 496 47 195 91 258 75 101 2 207 13 524 30 394 82 119 95 626 38 559 49 320 62 276 49 290 13 188 24 154 44 429 0 976 72 148 24 1372 57 262 76 406 98 116 90 965 31 134 83 579 23 860 25 20 69 1770 64 1441 88 59 3 328 53 131 42 345 98 68 23 575 39 468 96 385 99 4 13 528 14 386 99 56 40 1201 19 133 57 299 8 831 24 198 12 710 92 2367 94 347 33 321 55 1539 40 257 26 897 35 1071 58 289 66 909 89 418 49 27 94 1352 46 1467 22 652 72 806 93 17 92 335 78 491 26 893 18 120 75 325 71 4 35 938 83 386 90 227 58 205 19 1795 63 42 13 329 11 1468 82 506 67 57 72 295 47 762 81 430 33 373 10 1164 14 74 37 1013 21 351 49 1429 43 125 93 1149 68 275 27 274 99 45 42 61 54 179 64 51 83 570 89 534 14 206 87 844 5 231 96 5 19 300 46 89 50 261 46 361 25 224 34 908 69 1435 54 189 97 365 94 1054 31 65 39 464 24 1180 94 3020 22 1685 25 182 43 1642 77 1321 3 39 28 1376 32 319 45 208 51 74 4 705 68 851 4 418 76 553 92 2596 44 687 97 372 12 538 58 594 36 289 84 1705 76 320 24 86 11 312 43 342 64 660 99 80 87 679 82 673 54 645 21 286 88 332 1 2155 4 1215 20 1755 32 1548 12 480 37 1609 58 425 83 178 14 707 15 1055 99 1590 74 65 82 219 93 73 11 38 55 717 81 292 18 165 70 1358 9 702 63 240 19 1094 38 380 14 564 88 835 16 288 82 181 22 11 17 274 53 440 51 82 49 2295 71 262 1 1232 31 1116 88 284 94 401 98 1186 22 754 27 600 95 211 28 97 82 79 70 13 0 232 9 301 89 1271 31 41 27 187 44 508 99 215 30 1441 37 710 32 612 65 93 68 14 65 15 62 1537 53 1509 20 849 53 330 68 68 28 38 39 488 26 91 97 25 2 751 41 287 16 196 3 16 53 325 15 506 21 584 69 6 64 315 90 382 69 243 9 146 16 1139 49 2156 55 493 59 296 28 658 76 15 35 381 5 368 4 679 53 2528 17 51 21 315 14 231 67 348 73 35 3 1126 22 405 92 610 86 580 38 68 46 180 19 392 32 264 34 1019 88 170 86 684 35 159 52 67 0 1285 93 3656 85 356 29 851 89 715 35 1045 94 459 10 315 64 133 71 709 19 2271 76 1559 63 334 43 442 53 1921 22 1430 37 740 15 151 37 243 72 254 39 1057 2 1266 77 420 9 118 66 115 95 95 10 4430 99 1240 21 901 72 1497 84 584 61 15 16 43 99 1171 40 66 77 68 70 506 2 1010 88 638 42 521 7 537 1 395 48 72 85 1165 59 413 79 793 66 120 26 289 47 443 33 396 8 447 65 207 19 795 3 1102 29 74 51 1851 90 104 56 289 75 414 11 152 53 758 11 380 2 650 32 150 88 357 58 327 75 666 50 332 55 138 80 504 69 343 39 1743 58 1133 41 794 22 765 86 524 97 1859 42 815 10 863 61 399 56 212 27 18 70 158 37 237 26 645 42 405 3 218 66 2696 99 138 4 349 77 691 15 241 57 328 18 554 85 532 82 514 50 442 5 948 89 534 9 668 87 142 80 69 92 291 16 301 58 33 14 521 8 1776 44 1015 4 1746 58 385 44 760 30 491 20 382 79 1231 17 439 26 341 42 2415 54 955 62 41 54 427 79 165 69 1009 67 404 89 1027 3 219 80 964 93 335 20 121 10 321 80 1961 46 706 48 1406 45 19 22 105 66 544 25 282 61 2497 96 282 38 988 85 152 38 826 51 262 1 585 54 152 33 99 16 67 50 1240 4 1785 54 417 83 368 18 647 47 799 54 162 21 1235 67 226 76 1070 32 35 16 105 93 1062 85 524 46 944 81 155 63 185 83 733 13 852 30 746 72 229 84 348 43 1868 78 534 1 404 4 1850 73 480 78 665 70 67 93 139 22 674 6 60 67 438 71 276 98 1448 29 353 0 434 93 521 3 886 11 928 48 550 53 527 34 79 30 9 50 1071 59 2475 98 413 57 474 72 326 61 57 41 1934 98 51 47 85 92 488 97 709 23 101 82 183 29 104 72 905 85 1216 19 1523 60 39 96 1004 68 1538 21 527 33 57 74 405 71 111 54 603 89 305 50 160 97 243 6 152 30 712 64 292 22 673 36 417 11 600 62 327 58 143 92 127 56 84 77 752 44 575 31 102 69 263 73 236 16 309 68 1533 2 1383 42 249 52 74 16 28 28 283 36 733 27 52 21 3 91 1633 16 179 5 501 46 104 15 159 30 433 58 643 45 581 25 57 59 54 92 875 56 50 8 468 25 137 6 1584 33 503 87 246 6 85 11 1085 10 162 18 859 72 268 85 1379 29 301 11 287 27 913 0 752 15 184 87 414 9 1235 74 941 21 1722 6 695 88 100 40 877 28 839 37 546 63 62 84 31 74 699 38 642 72 1454 92 111 78 503 66 191 39 592 49 12 69 1829 42 8 54 646 9 438 88 338 67 476 68 119 74 1642 44 1871 69 320 13 60 84 69 36 145 38 82 23 285 53 703 9 317 53 873 67 1861 82 174 24 771 42 368 13 349 11 127 23 2386 11 1597 53 341 92 372 76 443 15 494 35 11 86 377 80 380 15 287 33 10 95 670 29 1145 0 134 69 438 62 177 12 76 60 404 41 488 17 133 16 33 65 1284 71 464 16 154 55 766 92 258 16 880 74 9 32 32 1 1103 31 628 76 511 78 2209 58 704 90 1898 50 550 68 1498 99 179 -1 -1
55 671 2 294 55 82 54 1847 46 813 48 195 5 18 3 32 30 181 54 1248 56 185 81 93 96 758 46 88 34 502 8 485 94 1103 31 130 64 779 19 1644 28 274 7 540 28 584 87 1017 98 357 9 33 74 664 98 157 41 390 14 1494 37 605 48 2591 24 234 72 1119 21 4168 74 1049 32 362 56 765 1 438 26 1040 91 1236 77 62 98 550 41 1329 49 313 73 83 68 116 69 255 55 429 31 1221 0 686 23 133 95 718 19 180 54 1655 12 57 98 896 21 2 67 1327 2 995 20 398 70 115 57 101 6 1014 26 511 73 1361 9 32 6 50 17 20 14 1888 44 703 84 286 87 3022 90 3770 67 197 96 482 75 42 35 619 53 1032 17 524 28 678 69 27 19 588 76 308 54 1362 18 502 34 95 38 26 90 78 68 113 50 875 37 831 90 744 68 590 27 191 73 227 42 438 49 301 6 1471 71 189 30 930 2 1766 60 539 90 93 28 922 96 223 77 1845 46 645 43 1293 10 129 65 18 30 169 33 1312 62 222 67 698 61 71 43 480 84 1413 29 265 91 697 60 1512 87 39 49 295 26 107 82 248 18 1407 81 768 69 687 9 418 91 1487 19 53 9 1933 79 2112 72 536 88 1204 39 252 86 492 15 836 4 137 9 94 34 546 66 450 75 1078 70 368 60 1108 46 789 1 945 92 885 61 117 1 1307 34 183 66 12 90 1013 38 202 10 87 78 77 79 1216 93 1306 16 75 5 1215 14 1073 80 658 3 880 15 267 9 246 2 296 59 307 50 662 8 31 23 443 85 626 29 45 96 920 31 22 65 749 11 119 20 554 48 1335 66 3215 30 45 57 597 68 1743 62 517 94 400 37 1334 41 24 69 25 26 83 90 203 69 1119 95 971 91 830 23 905 16 1139 69 119 81 67 9 124 91 1613 23 621 67 1480 56 75 37 85 82 1389 7 393 31 175 40 1145 36 208 50 667 93 846 95 310 39 332 75 1570 33 259 50 725 43 899 26 879 83 375 62 578 61 1470 95 27 92 974 85 796 93 3 33 566 42 226 12 20 54 1210 80 735 32 289 38 493 98 1963 56 631 40 13 92 80 26 1048 37 496 34 875 80 73 58 40 46 515 87 1625 30 1422 54 78 78 871 8 46 46 992 45 381 74 719 61 75 73 206 99 37 17 55 14 119 63 570 9 1191 18 915 56 793 83 94 17 355 62 351 99 139 21 21 74 491 13 786 63 45 8 425 40 754 31 1489 40 98 8 166 71 64 0 422 40 764 71 986 30 395 40 428 57 2155 86 160 88 841 45 1382 74 383 3 682 10 521 27 589 24 14 26 17 84 27 79 640 94 936 42 874 13 481 10 533 48 1737 44 321 52 821 64 418 59 61 60 255 57 1143 87 423 18 802 12 364 17 23 49 51 63 337 71 322 35 551 52 427 80 767 30 163 98 225 44 11 70 12 91 413 96 2459 10 2044 74 482 62 1027 87 341 53 339 81 1193 50 249 55 189 85 394 7 662 11 415 23 719 28 1649 17 393 85 613 14 232 53 556 71 518 49 779 71 843 94 149 91 240 90 212 85 364 20 186 79 2657 6 993 24 1710 84 27 7 188 45 334 96 121 95 220 62 685 48 202 7 1430 26 96 3 232 34 52 46 248 57 487 50 11 0 1350 31 652 47 936 31 1297 39 1019 67 849 38 921 57 242 45 200 7 299 28 351 14 1536 32 1109 2 911 18 29 76 14 29 338 19 236 72 378 96 101 17 370 97 397 39 615 86 32 68 894 29 749 42 150 55 1629 63 399 85 155 20 446 19 340 56 81 49 143 96 134 49 43 0 331 65 89 15 1120 71 564 73 98 38 1853 26 763 72 1053 51 810 85 821 84 407 77 1054 14 1097 15 1099 5 940 88 69 22 472 32 84 68 1031 3 1038 52 224 3 1895 63 285 42 116 0 1457 44 42 51 185 3 1972 8 484 54 76 73 409 29 314 50 127 17 190 35 322 98 1422 0 301 5 683 48 90 20 475 19 44 72 6 89 57 4 694 28 888 62 180 36 157 87 710 39 51 91 1414 54 455 43 157 16 53 63 742 54 492 2 177 33 1344 19 472 57 905 37 128 48 170 29 671 32 22 94 845 93 886 21 191 82 331 38 360 34 396 26 970 38 249 78 153 69 232 78 209 42 26 4 125 14 691 75 158 51 39 25 122 42 970 16 873 46 2554 66 17 27 600 63 1131 18 1219 74 442 78 667 14 35 84 886 54 1463 78 35 41 128 89 275 12 1727 53 338 56 975 27 894 65 61 88 115 89 450 95 471 0 324 22 1398 18 160 52 32 69 24 4 501 50 2475 62 43 56 392 73 551 52 452 62 44 57 95 33 1168 53 37 93 1251 43 497 46 391 42 639 92 405 50 458 91 342 89 732 26 856 67 289 77 703 32 13 92 36 24 465 38 49 93 92 48 35 20 1430 14 373 70 845 22 60 25 206 4 2965 10 463 24 242 9 127 48 766 54 136 93 869 21 606 69 790 35 1093 19 876 41 64 85 372 16 147 71 422 80 1228 16 860 99 603 26 760 13 2 9 127 21 382 22 680 90 233 63 38 10 402 77 168 36 677 0 568 68 209 38 354 9 225 65 86 8 917 12 943 68 261 53 525 17 729 55 170 71 738 12 213 63 405 91 3532 39 1275 94 877 4 375 15 556 45 350 23 780 65 406 55 2670 79 32 39 231 45 301 79 42 14 546 45 204 43 57 82 129 40 358 9 647 57 18 39 1380 0 1190 97 73 40 124 13 1016 35 1431 73 1100 23 1011 69 1353 12 1121 51 1067 32 1535 70 1 68 38 90 168 99 577 64 678 26 554 41 157 8 173 77 69 79 738 17 55 46 2539 4 709 1 794 6 786 42 957 90 327 75 149 92 283 11 245 42 924 74 104 6 200 80 551 40 1030 68 189 74 308 86 40 90 923 54 188 66 1485 76 315 19 58 23 928 81 7 10 36 43 274 89 49 47 836 59 91 18 2180 63 453 26 417 29 164 83 980 34 52 47 103 66 655 71 947 87 460 5 32 87 499 99 2106 46 1080 58 1590 87 621 12 774 40 153 15 61 30 1222 91 458 87 72 9 584 27 163 26 541 73 468 28 30 22 325 56 79 81 825 95 405 28 1923 31 698 99 74 90 1205 35 1298 58 214 91 42 86 2002 42 9 53 1497 10 1747 97 744 3 632 45 686 51 462 81 988 89 1156 40 338 71 119 91 1660 87 542 4 1025 53 1168 91 437 43 512 74 180 83 43 97 13 5 18 1 153 96 2173 77 194 36 552 34 145 26 299 11 391 73 1108 72 202 46 870 59 157 99 1315 59 316 80 1128 45 909 65 276 84 817 33 629 96 1402 36 436 86 955 14 953 93 271 16 1661 14 60 0 69 94 759 95 1996 58 1141 19 748 32 40 9 45 77 339 51 155 45 714 31 1823 86 60 9 2457 73 266 87 1900 77 330 43 864 39 355 11 783 45 1040 82 951 59 272 11 52 71 338 7 550 87 415 66 1014 55 227 12 58 52 96 70 298 26 178 77 62 48 158 62 150 47 33 3 240 43 429 62 666 2 662 83 75 20 9 99 446 37 430 66 682 65 729 10 671 63 637 90 40 30 611 35 159 52 510 34 1048 1 127 82 86 15 821 50 4417 89 2816 1 77 99 308 84 199 71 220 5 699 47 820 0 1861 14 51 42 77 51 87 19 825 53 752 91 1 15 370 31 249 81 23 23 174 36 800 25 1360 80 45 41 122 36 207 6 109 39 521 48 5 0 1896 48 1177 38 168 23 1332 87 145 76 6 85 85 49 282 19 132 76 398 62 330 37 147 88 202 63 1307 16 364 44 970 27 253 90 1810 73 941 2 392 38 480 54 127 21 1708 41 487 0 1732 38 385 73 219 37 228 78 195 93 483 55 174 23 664 59 756 89 18 43 11 87 508 12 965 52 578 11 912 49 255 32 635 12 561 5 626 30 485 79 267 97 77 2 58 17 475 24 639 74 60 66 714 72 277 17 1051 46 678 19 502 23 560 78 2990 55 1264 37 220 52 59 53 1276 98 1644 62 223 64 492 32 1650 33 415 16 161 34 343 96 500 5 84 30 879 90 184 93 191 97 772 66 163 67 436 85 1139 53 201 70 672 46 237 2 268 87 861 98 913 45 87 42 481 11 666 21 383 25 1204 17 546 59 1144 44 1320 53 708 31 309 10 643 36 450 30 605 20 2445 40 1111 54 383 60 740 46 348 72 1218 24 67 25 218 17 1159 44 1530 26 117 33 63 44 322 35 176 57 16 20 391 14 227 21 62 62 694 75 1666 60 57 93 50 14 106 98 168 71 306 47 509 18 88 30 467 19 253 -1 -1
56 592 20 838 70 232 71 39 73 627 85 834 23 550 46 122 86 292 52 162 63 36 33 676 84 911 75 770 0 361 31 1176 66 416 97 494 75 42 55 650 17 885 89 581 22 364 59 485 72 1004 8 1508 90 494 74 164 65 548 67 365 78 409 98 962 9 439 98 1075 49 513 27 574 6 376 60 427 48 724 38 727 58 755 80 1037 2 2692 70 916 88 186 14 204 71 839 72 549 42 166 43 200 46 54 39 168 34 15 79 453 54 88 53 46 74 69 43 1279 53 157 99 189 53 35 89 288 93 79 35 153 47 102 81 561 94 995 59 4299 88 88 94 509 20 532 98 75 78 882 63 809 74 1421 21 651 26 1580 79 62 74 132 79 81 15 100 8 305 26 679 9 77 88 88 1 23 65 9 81 57 6 344 65 260 2 143 38 1728 81 264 74 187 78 606 4 130 10 1384 31 138 40 580 17 740 58 514 29 362 39 8 59 613 62 34 26 1209 46 9 87 1110 52 2263 75 769 6 1756 63 2121 23 238 68 159 44 838 79 281 45 75 5 562 59 532 42 502 39 203 64 275 50 70 37 746 6 327 77 786 43 360 70 42 61 79 46 84 12 1673 42 1658 2 100 97 495 12 237 37 136 18 665 5 457 60 347 87 969 50 1941 97 1223 57 106 7 773 2 386 79 106 82 67 64 42 39 40 27 1266 17 588 6 307 68 1124 7 56 63 1875 4 369 93 1752 19 353 6 569 44 615 56 52 29 257 52 1038 6 613 91 727 67 2100 62 826 84 843 49 381 95 725 67 528 20 1254 15 545 4 898 98 860 35 626 36 156 20 310 52 77 73 287 13 505 88 643 84 229 47 48 62 315 29 1351 59 1636 32 247 69 315 60 850 97 129 9 199 51 18 34 701 84 241 47 79 75 211 63 362 55 299 86 138 89 1665 55 1133 69 93 9 946 17 1556 38 419 84 167 5 1951 24 339 94 276 29 23 23 242 7 232 52 151 70 1326 63 420 83 768 14 176 55 1158 44 167 72 1260 40 37 21 4 64 581 98 2078 21 115 12 741 77 212 68 640 22 219 66 731 11 786 38 904 60 758 45 2084 82 684 64 500 47 640 26 203 25 59 88 245 14 651 94 183 17 627 7 195 69 882 66 632 82 415 8 755 12 37 1 426 67 3021 4 235 43 388 33 62 56 1369 15 171 19 367 83 437 51 1100 59 421 44 1148 28 349 17 451 45 303 11 178 44 525 87 2312 67 280 14 245 58 789 6 368 35 377 64 263 38 551 20 594 58 119 13 127 57 115 59 147 33 4079 26 1486 65 1461 78 1679 93 692 12 407 14 181 68 535 65 304 83 1091 36 75 1 567 70 406 58 110 43 65 92 395 17 2387 66 515 75 323 13 98 94 406 32 1139 22 130 93 1737 96 576 33 2 75 84 62 199 8 291 29 1211 84 1432 97 1015 24 562 8 2447 19 275 69 2587 5 1427 19 239 99 274 32 106 76 278 99 1875 23 3273 97 150 19 313 3 799 50 652 87 805 91 163 6 265 53 430 39 12 52 527 82 300 12 1352 13 235 18 993 58 517 49 106 90 933 69 609 35 260 19 121 75 15 73 977 23 162 31 195 20 228 67 859 95 1424 84 180 60 117 14 89 33 716 27 486 18 53 38 567 47 160 70 539 68 961 0 211 20 753 5 14 1 1260 25 1198 3 108 70 125 17 563 18 244 94 617 57 181 63 776 29 1238 74 952 2 1120 37 771 21 386 68 377 42 863 73 291 67 583 9 1680 57 296 93 47 4 1063 53 212 21 313 27 321 88 990 98 10 16 277 88 616 0 47 2 388 65 1422 84 3 22 223 36 513 65 273 51 436 77 1217 71 675 32 1718 71 935 97 74 43 1311 55 372 26 401 31 1403 32 141 84 758 25 399 31 362 63 221 76 2838 64 113 31 336 36 398 9 879 8 19 98 1836 14 939 0 280 20 569 64 164 5 136 55 23 74 370 68 1028 12 138 66 166 30 69 64 59 46 559 90 133 67 1232 26 428 5 125 14 1664 54 1433 58 1079 24 481 54 1286 79 126 62 851 33 366 17 1214 26 1663 49 118 31 459 5 723 84 1297 52 247 38 1399 67 1 89 50 2 1124 39 63 37 960 22 446 98 48 27 1061 96 35 41 662 26 731 16 318 34 1119 56 257 85 1001 30 595 97 59 17 148 21 1168 51 349 48 541 61 2896 15 165 86 327 70 377 91 383 13 490 63 140 95 231 15 44 62 332 79 526 4 31 1 215 35 2690 55 824 4 523 9 1640 38 325 43 1212 80 203 18 934 86 946 64 193 69 476 7 574 53 336 13 503 23 72 5 1052 36 314 27 646 97 56 91 817 59 347 84 1703 14 301 54 691 45 101 25 68 62 894 33 771 53 1654 38 398 79 369 57 2056 27 192 54 366 61 27 89 323 16 310 66 786 12 388 88 415 61 44 41 308 43 308 96 898 83 619 24 526 83 300 87 972 14 260 37 1501 15 2042 68 1612 83 316 53 387 26 381 71 141 28 242 54 571 5 235 44 719 71 771 58 1226 25 475 55 186 10 343 67 1484 25 875 45 1308 66 1259 29 753 61 217 39 1420 45 634 11 954 66 357 26 1472 86 332 95 192 13 116 15 329 27 3 41 116 34 991 47 330 4 579 34 285 91 252 51 311 35 7 76 219 32 155 76 1 84 263 50 235 79 1031 89 715 43 1461 52 384 15 29 53 978 60 462 34 291 33 283 1 780 19 33 65 163 50 32 45 1613 86 608 73 352 10 1003 7 819 72 325 71 348 15 438 0 390 13 312 75 832 38 210 63 175 11 170 0 737 78 376 69 408 40 972 77 428 66 183 40 468 56 544 79 375 18 22 86 515 39 849 34 430 29 822 11 4 13 1322 28 285 50 612 59 295 74 1291 25 1157 33 1069 79 5 97 520 30 187 46 223 22 163 97 32 62 208 51 733 74 71 61 1044 52 72 26 179 70 684 7 724 70 457 72 88 0 746 78 1312 83 582 45 18 34 1293 12 679 50 1728 95 486 32 581 31 403 86 188 58 52 46 129 38 1976 98 798 89 355 84 275 87 77 75 451 5 457 69 420 5 1429 14 185 46 203 80 166 30 112 50 38 63 3560 36 620 41 1853 26 317 37 63 3 2413 37 25 3 205 64 173 32 126 40 1834 2 258 17 430 22 623 74 1347 43 207 40 1896 10 415 30 169 5 770 0 299 83 413 30 305 18 43 29 911 12 262 43 225 92 527 3 695 95 143 30 890 68 101 42 1116 74 222 27 481 11 69 83 248 89 260 85 413 57 256 32 573 70 1295 73 358 15 276 85 216 62 469 54 850 27 73 31 393 78 611 32 864 19 378 54 534 75 1167 73 1638 15 491 91 85 65 1120 90 38 54 209 47 583 58 1282 3 1490 63 191 77 102 85 794 31 429 74 11 84 146 36 269 9 94 19 194 49 417 90 29 56 431 90 111 76 165 1 1498 71 1288 19 465 87 1392 4 563 34 1314 78 296 20 187 99 2048 51 169 82 233 78 274 38 165 96 238 53 387 79 667 86 409 69 155 45 2275 54 1070 83 321 17 7 50 2486 34 338 3 768 17 1220 11 737 73 413 88 374 64 328 70 205 88 185 30 449 74 468 30 1518 43 81 62 1474 86 386 19 162 73 6 42 328 40 388 20 55 33 86 0 61 37 96 33 811 49 970 79 3648 96 184 43 23 26 669 24 598 81 926 17 627 44 360 32 736 6 106 54 1310 26 105 56 184 96 522 18 1219 19 75 42 194 91 358 96 616 75 142 43 406 45 1439 88 21 65 256 38 1036 73 117 15 755 56 313 28 149 10 250 65 1152 94 848 86 185 62 216 47 554 88 104 86 188 29 328 36 231 60 812 75 2439 46 678 79 535 19 103 87 1744 72 31 88 163 1 394 15 122 12 512 77 34 89 1280 56 37 36 438 50 456 2 277 5 520 71 381 13 170 4 1248 1 1166 71 884 31 60 72 38 9 113 26 367 83 723 48 491 42 487 31 2795 56 881 9 1060 51 178 64 137 2 413 89 623 7 276 97 380 85 341 0 84 92 1481 52 48 91 2250 81 951 70 460 10 1486 84 1650 34 120 16 685 23 292 5 357 11 236 95 1337 19 1508 9 20 48 887 37 1715 28 3351 98 103 18 62 29 2040 42 202 89 521 97 155 93 830 37 82 66 171 74 242 24 3128 41 324 98 2537 73 1047 60 416 74 12 0 38 75 235 38 444 62 633 81 280 23 132 39 701 68 201 73 51 65 77 48 619 56 149 76 298 12 475 94 335 40 554 76 293 31 359 96 1219 83 414 91 395 95 415 75 23 55 516 30 1600 5 257 89 1382 21 783 40 201 62 108 94 1156 24 1134 37 963 1 1460 10 630 43 337 54 378 12 382 95 1634 35 311 73 10 48 1885 55 297 51 35 39 234 25 150 24 669 2 1158 75 25 68 96 89 170 42 705 82 109 31 29 9 258 4 366 74 249 20 360 78 561 84 109 35 277 40 982 68 873 22 1662 21 781 52 6 16 368 63 400 92 387 0 438 77 236 46 574 93 687 12 1260 -1 -1
57 149 32 74 88 663 13 2495 53 190 42 2863 95 65 19 1153 37 12 89 64 87 670 53 1121 1 706 66 982 36 1466 58 62 55 538 45 3482 96 522 78 477 26 682 70 805 92 960 19 1042 40 169 90 331 37 233 18 495 93 40 78 170 1 728 74 146 49 186 48 59 20 24 35 580 8 16 65 183 33 384 83 359 50 1228 70 719 77 1205 10 1013 71 602 46 99 82 1208 4 678 12 919 36 813 21 329 35 3 95 291 71 1284 34 39 41 2881 33 1511 78 102 58 974 90 147 7 936 57 984 58 21 66 405 58 205 12 267 23 495 88 1003 65 236 87 147 89 1400 47 525 77 23 81 1637 97 198 73 1131 29 50 68 504 96 34 74 339 86 371 49 313 6 500 3 409 80 421 99 121 52 121 76 166 39 493 1 92 42 544 38 348 47 1134 95 675 10 774 9 251 1 2785 87 463 95 742 38 1359 4 117 44 525 43 33 95 196 48 303 76 194 32 17 75 782 34 115 98 1137 39 567 43 1513 71 686 46 1002 18 530 24 1082 88 442 37 350 23 668 28 2926 23 337 72 462 29 89 54 1867 31 1011 10 60 14 45 3 1168 1 408 84 239 34 1454 4 123 18 22 48 325 16 47 30 424 6 366 95 19 43 251 94 27 54 972 19 616 2 134 71 1786 99 917 1 169 54 111 49 1684 86 293 28 51 78 1313 46 1523 29 677 77 508 37 324 40 15 98 1269 48 794 13 719 33 256 54 172 55 471 20 1205 28 1142 23 113 49 245 56 117 19 162 57 151 71 301 16 157 7 302 37 1198 10 298 62 513 85 775 5 1579 72 122 43 149 23 203 52 375 25 163 65 74 26 1202 52 149 49 634 93 46 73 746 30 217 17 1172 59 1298 83 1206 98 566 94 228 15 238 97 19 42 927 13 313 5 78 50 16 79 619 69 187 36 117 26 1459 51 213 46 842 11 23 51 1423 75 376 36 857 39 1437 29 12 94 1003 40 1003 87 1124 42 3134 20 93 66 24 86 281 10 366 59 372 91 1082 31 226 94 6 98 2844 85 1220 61 1319 14 191 24 3106 73 108 31 260 38 326 80 39 21 64 4 358 23 1463 4 887 45 51 58 156 12 293 29 803 72 393 54 273 0 738 43 836 83 185 59 33 85 309 26 168 67 858 82 72 98 2550 6 148 67 1053 65 888 56 266 34 3018 12 715 1 358 98 345 90 226 14 27 98 330 1 302 52 412 47 418 3 467 84 20 4 1361 95 212 96 24 90 7 95 450 72 39 65 648 52 183 28 968 59 255 75 324 29 263 92 731 16 162 66 1091 73 759 33 725 38 287 79 5 22 188 9 285 94 2431 52 828 82 92 49 368 24 319 30 298 41 397 6 2210 37 331 0 63 82 700 94 320 44 1 18 572 70 834 74 239 2 1112 33 1743 70 355 81 875 76 603 24 15 11 8 58 346 54 686 82 1268 97 309 48 165 38 1223 6 159 8 1391 45 1008 56 474 85 155 20 125 35 98 22 621 65 142 31 274 83 1300 89 3161 35 2198 71 215 32 1972 36 729 40 259 97 1618 0 43 82 1055 28 15 54 529 25 165 85 398 41 699 17 446 70 3460 84 541 31 533 61 827 78 654 93 638 22 30 19 934 43 374 85 203 24 26 19 619 20 74 61 748 41 900 18 1670 3 296 32 2733 52 936 11 478 15 513 0 102 58 1088 39 1198 7 63 71 621 58 704 95 720 69 629 3 763 6 924 17 875 98 263 4 365 79 1110 26 1080 28 543 38 112 78 1217 97 1747 61 199 65 246 2 447 42 291 90 1228 19 541 64 2255 81 251 73 1071 0 1109 72 384 96 964 95 893 86 36 78 156 93 545 84 284 19 123 63 111 19 396 75 701 0 179 76 756 53 657 58 1617 32 603 97 870 19 155 79 91 96 115 27 172 3 501 64 25 22 324 24 229 93 1488 98 72 23 290 51 494 24 28 47 1779 44 351 63 125 29 307 79 3 8 809 53 89 80 177 72 905 56 2222 34 1500 19 1479 20 372 5 964 36 446 16 1650 48 583 42 172 13 127 60 519 44 2019 16 167 51 409 84 963 45 80 18 3893 62 862 94 1655 85 2 41 145 45 156 67 621 11 143 64 2169 14 432 51 595 39 72 90 1819 83 1224 39 748 22 1017 77 301 39 669 13 113 75 798 6 1515 2 1310 10 29 21 558 63 272 3 73 5 2127 37 99 70 456 89 525 1 1146 86 392 81 288 12 27 36 317 1 772 94 287 85 2168 39 934 24 560 65 2827 72 35 30 23 96 1437 63 1269 31 1022 61 191 50 388 27 1636 69 243 85 1273 59 1085 99 1538 6 172 69 184 92 205 39 562 9 726 67 253 87 62 97 143 81 186 23 1557 79 645 92 1130 77 1347 50 608 74 106 78 115 1 159 94 534 15 1893 87 107 94 787 52 305 58 274 73 90 17 457 91 52 68 681 18 1091 31 102 49 468 79 1324 96 1248 66 766 0 1364 46 100 82 1218 61 1387 87 748 13 78 17 1221 70 397 13 1095 95 862 35 1072 38 754 27 617 71 567 43 233 54 101 32 247 45 97 41 378 23 1167 14 326 99 289 53 1176 67 409 88 1001 99 620 70 229 8 1517 5 778 98 161 47 1 66 10 34 1285 95 69 59 218 42 463 88 209 61 310 83 1329 13 400 8 191 35 870 68 423 36 325 3 192 63 1100 12 153 22 385 60 174 53 96 32 304 97 1351 73 743 76 446 35 130 49 168 40 60 19 97 6 296 18 1076 3 530 34 536 8 772 1 703 97 193 29 230 34 886 67 270 87 42 92 272 96 123 28 526 65 1339 87 1221 40 310 94 79 72 692 97 870 28 1048 87 258 74 833 90 408 6 2870 47 815 15 147 44 917 35 521 72 950 78 452 76 802 15 755 90 550 88 203 24 1305 99 207 1 528 55 411 60 154 30 350 71 108 34 680 2 78 75 459 85 983 71 174 67 328 31 674 13 857 45 412 53 88 94 969 13 220 46 104 25 146 20 394 3 35 90 211 28 196 18 213 73 43 93 749 39 1228 15 3 72 483 82 1681 73 472 41 110 52 1495 0 95 57 230 28 199 54 421 16 948 55 824 49 48 57 196 45 28 40 641 1 1050 13 60 43 104 85 2266 30 111 41 1371 11 69 79 416 31 426 14 963 12 107 14 271 91 1440 8 147 9 629 59 1507 24 207 63 287 69 29 90 239 30 113 69 343 67 55 72 22 32 576 86 1039 64 1474 31 1709 99 1105 46 1898 13 2667 68 544 26 1871 15 725 67 725 33 978 81 355 51 7 70 284 31 437 36 905 46 180 15 371 78 707 43 24 97 1307 56 277 59 861 48 1657 45 403 8 1371 98 753 42 126 16 650 64 286 9 221 99 716 42 331 82 100 36 1350 13 19 11 432 5 726 41 74 60 60 53 889 13 1008 8 178 36 696 75 75 1 67 46 1740 0 433 8 184 50 434 11 366 58 111 92 431 26 341 84 662 17 2049 26 362 19 123 63 21 51 770 63 854 58 240 75 216 72 35 2 250 18 23 59 7 11 258 26 573 3 1588 61 715 14 1051 34 75 69 273 78 63 61 87 15 817 31 174 29 824 60 164 10 67 67 542 36 907 25 32 59 772 37 551 4 455 70 1291 53 490 96 48 11 16 98 149 99 191 61 269 10 366 69 90 6 193 51 1 20 235 78 576 36 279 97 761 4 67 43 48 0 1246 40 515 76 4 2 325 14 560 79 151 66 1847 80 1102 20 308 65 141 90 407 33 137 92 284 4 271 82 1000 29 429 36 40 77 618 63 326 10 590 57 428 15 1166 35 140 3 1018 19 720 50 12 7 43 31 1282 79 162 95 6 97 1234 63 1282 37 1018 56 470 76 192 18 101 68 1279 27 224 92 1282 4 799 59 968 47 435 72 831 92 232 0 2338 10 46 33 293 66 314 74 583 40 915 75 108 34 157 0 827 40 493 72 103 35 192 53 139 43 128 45 356 0 16 23 383 35 271 47 371 94 495 38 229 50 229 87 115 0 1130 80 111 38 170 10 69 71 70 52 475 92 430 44 225 91 219 80 132 92 780 52 890 18 78 94 623 4 693 19 449 30 662 11 182 21 1191 41 120 37 3002 90 1865 31 555 99 86 57 130 5 53 4 46 17 580 77 584 73 581 28 1985 79 110 36 1431 92 1014 95 299 21 232 68 1040 10 673 30 750 61 41 84 349 96 99 13 605 35 1651 24 274 81 250 37 104 3 1758 55 241 11 212 15 63 95 545 40 452 71 105 15 48 85 421 11 579 45 296 73 81 65 681 90 206 -1 -1
58 463 89 1729 16 184 63 208 78 147 32 436 25 1120 6 129 82 431 14 1036 73 96 33 983 58 799 65 331 64 169 28 131 64 218 12 225 80 181 18 408 98 499 12 665 53 2152 23 1308 21 184 1 582 65 722 98 211 60 499 61 521 49 39 78 203 59 63 42 18 31 210 72 98 37 90 31 548 5 159 64 290 87 1352 20 811 70 2165 67 363 40 910 68 82 43 751 91 532 17 591 91 725 55 239 74 153 18 303 14 614 50 3075 22 15 57 183 92 590 67 93 94 178 27 2461 68 73 89 241 60 1878 97 762 25 631 94 549 19 705 7 573 56 166 66 746 32 199 83 493 95 303 19 1003 58 151 96 101 58 330 55 178 53 28 28 698 43 121 92 184 81 155 59 267 20 702 63 737 78 90 3 800 19 258 72 854 28 539 69 524 4 15 70 459 44 1325 88 2373 57 374 59 497 22 103 31 565 95 991 41 560 93 1014 24 49 22 1075 90 768 31 260 13 1752 88 1480 98 218 4 871 33 390 67 319 81 624 46 339 73 36 93 1269 17 372 24 1284 80 103 18 526 85 838 89 298 0 271 57 934 32 13 13 481 5 1165 97 367 75 290 88 1481 61 816 29 440 33 340 20 132 63 1652 85 10 83 355 11 1247 84 116 23 234 24 1164 8 513 92 274 54 166 94 1254 82 606 83 404 3 498 62 180 3 115 44 56 68 1173 64 907 16 22 67 263 84 1197 88 933 23 864 81 681 41 570 64 41 41 1145 27 341 23 261 79 168 84 384 9 201 8 74 9 511 72 700 28 57 70 772 55 6 48 607 51 334 33 129 92 648 6 34 37 61 24 281 3 1726 23 171 48 1280 56 29 95 581 13 73 21 395 98 115 39 2013 33 941 5 10 59 281 42 246 40 136 32 102 70 492 61 2288 93 397 53 77 12 1034 4 406 7 224 4 356 63 940 88 667 2 118 59 352 79 149 34 649 50 309 86 79 96 425 33 330 64 19 36 72 56 401 23 297 9 453 34 25 65 1324 67 211 98 666 77 279 87 129 46 703 80 17 83 10 80 378 32 1001 25 691 49 524 84 994 42 200 16 797 56 229 72 104 48 155 53 808 30 315 26 867 87 1107 46 1370 35 706 83 1889 37 364 90 1990 8 929 3 77 29 294 92 1020 83 1852 87 41 0 1675 86 101 15 220 42 190 64 1127 54 662 89 451 21 51 36 901 49 410 27 294 41 430 2 928 51 164 5 236 53 110 66 2022 56 490 79 478 6 1126 50 252 79 1357 6 243 39 119 76 2 85 2405 28 29 26 199 80 275 91 1118 45 106 20 1397 38 205 45 752 44 495 78 392 40 378 94 609 35 33 0 69 85 616 80 573 54 886 67 1006 97 419 27 273 48 370 51 323 90 8 39 808 59 158 10 85 24 611 48 726 15 80 7 80 73 177 61 2578 75 103 35 165 20 587 58 1193 95 943 94 316 20 516 73 105 63 67 93 625 25 100 14 1168 64 207 96 1317 84 326 51 10 73 635 12 110 83 132 24 429 57 45 12 633 98 1028 7 752 77 289 34 279 41 34 62 255 6 268 3 783 70 74 98 153 45 152 1 329 71 44 35 794 21 498 78 891 3 183 76 589 62 377 49 44 91 1688 51 121 77 1618 4 350 41 1372 75 1354 76 546 42 30 12 98 55 551 0 574 7 842 37 41 9 249 6 348 16 577 19 264 73 601 58 514 20 1544 10 184 65 1191 75 20 41 784 53 176 93 1077 97 840 42 464 33 28 78 240 6 218 40 168 52 435 26 1901 40 146 84 1062 93 220 94 52 79 934 72 381 28 99 6 151 9 186 8 296 52 424 2 1031 40 1337 81 118 86 1748 16 828 22 149 33 2307 39 213 29 1145 15 881 4 866 40 531 91 87 10 1452 56 43 68 599 39 409 50 110 53 70 69 113 18 98 71 2264 95 805 67 44 70 1723 30 980 31 320 3 552 79 255 33 763 46 323 43 1924 80 347 20 3333 64 810 21 31 22 13 27 477 6 219 12 465 70 232 46 137 11 1667 17 55 93 288 82 120 84 29 51 99 37 655 17 638 51 1549 8 2523 30 939 13 829 86 497 33 290 22 35 80 85 78 829 15 305 26 396 13 630 4 74 31 60 56 1476 83 135 36 393 14 151 3 235 70 482 58 358 11 390 5 62 85 56 87 1438 44 70 67 252 44 431 75 51 13 739 42 423 86 182 45 940 13 36 8 46 14 4 95 87 79 356 99 94 57 195 80 1300 56 165 80 33 49 466 42 609 31 1163 22 68 67 138 2 226 27 1345 23 1077 95 817 12 44 75 1531 97 368 36 312 3 111 12 122 81 2685 84 756 46 394 13 1197 73 77 79 32 75 512 27 9 22 41 79 147 36 157 90 102 45 715 39 303 58 188 76 29 4 40 49 1464 90 131 4 53 9 36 48 72 99 244 92 740 96 1025 9 1325 83 244 12 206 19 106 11 79 99 564 33 41 23 262 36 737 40 234 53 471 96 193 20 2111 76 329 83 339 13 896 22 565 3 358 78 613 37 344 85 1232 92 1010 82 76 75 777 46 49 83 649 76 690 22 111 80 238 94 391 36 187 74 1866 37 14 49 906 11 1080 96 2015 60 86 12 1186 7 380 69 1081 32 532 69 3747 81 453 51 33 11 1191 77 480 61 216 65 127 97 1612 63 204 78 185 46 333 15 87 49 1918 17 660 36 1051 65 211 82 303 83 491 73 8 63 446 98 459 38 109 95 638 20 364 1 138 98 1200 74 1227 10 60 30 411 93 173 43 1642 95 323 6 781 99 514 92 808 0 206 82 760 88 774 67 476 51 1830 5 601 52 827 27 245 86 123 74 696 88 345 74 108 95 2 83 254 69 222 52 607 35 270 2 517 5 1063 98 999 88 163 62 550 40 18 6 1098 46 332 90 1190 34 578 52 2922 99 439 37 223 42 574 48 660 82 1350 21 950 76 126 13 307 65 1027 41 4 15 823 95 167 79 987 33 381 17 147 83 414 62 185 78 1400 25 264 90 521 6 1237 75 419 67 336 38 1565 15 306 35 147 57 201 46 98 36 402 77 856 65 876 27 1825 7 2065 29 125 43 1080 9 299 4 195 94 447 54 87 86 1197 90 656 73 368 24 507 15 1058 37 563 33 26 13 664 72 659 60 2451 32 554 54 570 50 133 98 990 91 284 86 1401 85 422 56 148 73 2203 69 499 89 443 78 132 22 75 67 904 30 1030 99 199 73 223 38 410 73 557 72 319 22 573 60 875 18 1948 75 876 74 88 52 2106 19 1011 47 960 39 423 27 1059 32 765 86 1120 11 455 5 231 46 208 89 352 98 2192 42 1 70 610 49 1043 9 86 47 468 73 12 53 525 6 137 21 502 90 63 50 165 88 4 81 485 74 602 32 1681 55 284 89 48 64 320 90 90 73 949 84 473 51 536 31 5 58 909 59 135 63 656 87 1122 52 437 81 100 29 165 21 401 26 853 68 149 84 152 36 171 71 1023 73 1099 18 1653 37 730 42 2013 32 1177 66 1448 43 505 70 112 50 108 22 103 86 102 96 101 38 104 73 60 95 1011 20 397 44 1430 64 1095 79 18 17 1280 56 239 30 290 49 400 5 1024 37 1300 81 1068 92 177 0 4 22 407 56 525 61 14 41 1132 83 755 11 136 97 652 94 269 13 41 81 165 57 137 3 1456 94 82 44 797 56 466 4 844 2 1781 23 91 50 820 47 1583 82 350 71 1205 8 16 18 61 72 1009 31 33 72 111 30 166 7 642 41 253 5 920 0 327 68 501 9 172 8 488 23 91 72 140 77 20 33 474 74 2292 80 190 24 965 45 221 58 514 50 48 56 610 10 191 45 94 16 39 0 484 67 686 60 70 58 244 32 95 88 461 47 211 94 926 77 233 57 63 13 480 37 606 38 596 64 287 15 337 99 1248 2 282 87 40 35 848 51 451 72 242 0 168 80 219 18 2669 41 822 19 165 18 1031 72 241 69 904 38 695 44 339 40 594 27 747 54 973 19 1848 77 144 89 525 60 78 10 483 42 203 99 59 97 62 73 221 77 660 40 209 74 281 93 100 48 800 42 424 20 677 17 382 43 52 92 874 97 337 72 889 60 224 85 908 84 450 70 149 58 55 26 913 70 798 34 292 47 325 89 410 26 509 46 1175 35 28 91 676 74 311 31 176 24 1199 63 41 96 548 93 456 41 433 87 58 59 209 21 479 72 249 7 492 66 488 82 1166 87 224 79 1398 9 496 52 847 90 500 97 445 33 252 44 1164 70 675 34 7 89 1177 64 147 78 75 3 127 36 1108 85 1179 11 66 7 66 2 1156 58 1187 82 18 41 167 71 1131 73 903 37 2284 74 299 98 12 21 1032 44 21 72 149 63 346 88 854 5 2178 38 880 8 2304 44 160 94 174 68 260 64 2287 79 342 85 266 43 1 95 318 59 598 89 1177 17 2281 97 967 63 743 79 888 45 27 44 44 25 2092 28 702 73 673 10 461 75 391 13 79 30 1717 87 252 53 232 62 353 12 213 79 321 21 90 32 351 40 1636 59 2 44 28 0 760 61 924 25 610 24 870 65 9 3 635 69 599 9 702 5 581 55 174 42 1180 14 223 10 1132 31 295 76 353 66 448 68 151 33 130 -1 -1
59 1122 78 72 27 753 34 1830 94 595 51 97 49 808 10 87 6 340 83 125 19 515 87 538 72 322 92 811 75 328 51 701 91 3159 69 226 6 422 20 347 92 494 40 978 27 654 16 328 15 131 10 167 79 24 27 91 15 200 76 606 50 1104 86 202 50 1582 60 822 27 343 22 1734 17 1474 52 405 32 485 35 20 41 665 54 99 6 251 75 149 45 497 82 237 65 436 29 935 21 215 1 328 45 441 42 666 86 283 78 1593 65 540 49 121 41 1668 40 170 56 253 80 1204 23 167 52 18 15 620 61 1083 67 9 47 478 15 960 5 514 21 160 0 1443 40 527 33 1181 1 15 71 43 70 1503 36 193 40 864 11 3536 35 815 3 235 45 828 0 260 23 246 72 716 12 300 15 870 1 70 13 641 60 900 33 128 11 429 17 1579 2 988 43 302 19 88 61 57 1 268 30 6 38 259 33 129 11 1902 53 1068 19 629 33 548 14 169 25 25 60 1267 25 2134 53 1604 87 513 64 146 0 639 70 73 64 199 70 1250 96 330 79 110 99 153 15 540 16 296 22 2587 84 387 78 425 3 435 51 114 93 752 6 576 83 168 42 351 10 881 66 451 29 1250 64 1004 70 356 76 234 57 488 7 271 24 553 7 339 88 828 18 930 27 1831 4 146 70 234 58 112 32 25 18 96 43 488 8 60 4 141 36 37 49 400 93 761 14 238 88 378 81 38 21 311 75 142 55 171 89 54 97 1552 78 694 20 1039 35 168 36 237 62 416 0 1331 61 900 29 183 59 68 50 756 60 120 68 1031 47 94 13 751 16 2712 37 441 48 425 57 660 78 195 56 1123 33 156 47 66 23 4 45 129 35 554 43 50 18 884 71 1027 20 1499 10 90 5 681 95 266 4 147 82 51 33 622 70 586 11 135 92 765 80 322 16 823 69 281 51 736 6 858 23 13 59 402 6 127 34 59 94 138 14 155 4 570 7 817 97 492 18 880 14 339 72 176 23 8 84 535 99 1083 72 1078 0 925 8 723 25 1479 19 5 76 1107 10 433 49 63 9 54 67 334 64 734 7 893 68 609 62 1072 27 286 43 175 54 493 49 542 60 206 22 634 41 792 75 337 57 479 75 929 34 48 20 966 54 509 65 1645 87 197 89 251 2 725 99 177 47 424 39 108 62 58 26 830 0 294 9 93 15 32 87 358 13 2045 18 252 42 1918 87 406 64 1756 8 173 18 1299 5 276 11 687 96 347 46 116 68 471 82 505 1 350 78 1384 43 40 96 43 76 424 94 312 3 64 96 336 87 43 40 621 51 71 86 240 54 1140 41 1165 36 25 12 618 61 456 64 139 82 3 23 881 83 393 45 37 98 814 32 140 51 439 16 117 54 686 47 148 87 724 93 366 37 1749 95 118 68 1099 80 228 91 1103 70 136 3 331 65 970 69 95 33 326 45 313 52 956 72 542 7 347 97 887 67 1369 89 1303 27 816 69 415 62 623 69 246 60 552 42 244 78 203 55 393 65 165 19 1024 93 2901 44 175 81 41 59 759 97 137 32 123 93 2068 75 283 8 239 27 1319 47 618 95 385 25 1431 35 294 68 352 11 529 48 244 43 1911 45 577 23 357 91 88 7 1381 42 309 80 970 89 570 82 1150 87 282 24 2231 98 897 35 1290 91 467 9 2498 17 108 93 746 82 327 6 209 20 331 27 805 73 826 6 876 66 68 63 231 97 1056 49 1314 62 278 57 624 36 559 4 185 71 1241 10 487 11 739 26 364 15 925 58 574 7 1170 82 1115 68 135 10 2304 40 880 19 560 48 231 57 606 85 183 75 168 67 487 9 104 40 99 86 2837 81 20 51 1106 23 619 17 124 54 9 34 1652 95 599 91 2225 63 663 8 32 0 658 23 179 97 633 86 183 81 103 48 149 99 277 9 912 68 187 58 155 50 240 17 280 67 849 33 235 42 38 49 1027 79 800 22 2367 24 1693 72 353 44 38 31 190 36 1463 25 197 64 371 76 604 71 610 86 171 0 17 48 31 83 459 69 899 17 699 74 394 45 189 95 406 81 108 82 1261 7 1112 4 1066 52 1471 85 203 95 143 24 31 42 798 61 937 75 463 65 1526 94 527 89 1658 92 80 38 841 97 1120 89 522 67 352 41 130 78 597 64 838 27 150 91 82 7 894 44 561 63 1903 97 1331 90 313 84 6 4 502 59 523 94 1065 39 547 25 910 79 209 46 540 74 821 53 659 69 731 76 933 0 156 75 79 44 691 74 938 28 366 45 251 83 594 34 88 60 829 46 460 36 62 32 626 25 887 51 672 2 778 19 129 58 50 6 359 12 986 50 199 24 2205 7 910 29 236 87 781 65 1172 36 235 20 809 95 160 71 498 31 1582 7 472 6 349 62 189 56 357 75 632 98 704 42 203 81 29 17 1777 10 136 73 573 75 852 53 176 77 559 69 142 59 73 90 778 14 278 13 551 31 603 72 157 7 980 39 947 76 2803 4 87 28 1272 40 700 60 1102 21 164 26 110 0 1966 35 451 77 173 10 2038 99 90 12 538 93 451 52 1864 61 699 46 18 92 250 8 76 40 372 73 344 99 2127 47 501 93 734 71 9 97 1044 56 330 50 162 83 295 81 1196 1 145 9 201 25 708 40 235 65 1001 26 184 44 1472 70 156 43 1431 77 624 62 114 31 442 49 1104 4 1155 24 38 22 51 39 90 60 1236 54 454 8 185 76 2115 98 296 46 1011 34 924 12 546 53 164 70 410 27 1024 1 797 8 311 7 188 2 10 86 178 7 763 52 1248 48 687 10 1253 12 709 71 14 34 138 91 707 46 692 64 51 40 849 10 312 70 815 56 334 62 970 2 3461 99 184 7 2072 38 1383 69 771 33 527 93 910 9 699 61 3067 67 356 12 47 64 1155 59 674 40 795 4 2221 85 602 82 164 98 467 79 545 4 461 72 1337 96 91 39 169 98 117 2 175 90 804 94 68 63 666 28 235 96 205 77 462 8 72 76 70 29 2048 9 766 97 82 68 17 83 107 95 1388 89 745 0 168 22 450 55 985 42 2635 21 550 48 89 82 441 12 637 74 122 15 265 57 24 91 652 36 86 49 2013 38 423 35 738 54 623 55 113 23 16 62 548 80 478 43 153 12 171 8 34 15 87 92 66 76 1283 32 582 25 205 52 1006 90 217 81 578 51 93 66 613 93 1128 44 1283 56 1758 94 1136 82 323 16 735 89 608 31 1923 14 49 5 1046 50 315 66 507 32 1203 1 605 13 37 83 128 44 383 60 450 97 782 31 474 52 212 66 444 87 90 7 317 57 1142 13 1480 1 14 17 10 38 898 51 91 55 930 47 119 13 1359 75 22 56 1125 8 545 50 70 54 953 56 740 17 738 21 167 73 361 61 2017 67 230 80 393 3 239 25 631 40 296 50 280 7 614 59 414 17 320 24 50 4 986 31 683 76 639 21 58 90 823 20 119 28 989 81 747 21 1246 41 295 11 40 35 581 13 1094 45 557 81 135 79 769 68 333 20 341 69 438 79 490 6 875 10 1874 58 16 19 664 0 1364 92 116 25 299 86 265 19 2462 63 1326 23 204 97 123 39 369 20 13 19 495 69 146 63 48 73 120 11 110 99 553 22 5 21 627 96 697 60 119 28 9 0 74 15 173 67 115 37 951 56 813 63 140 27 821 8 226 76 1499 43 2848 71 641 76 1418 4 2 57 618 55 423 67 436 58 110 11 712 47 437 19 181 25 143 45 288 83 425 46 35 55 983 32 1187 35 201 28 41 43 617 99 2327 91 1767 42 936 46 538 58 323 73 1000 45 880 20 254 78 839 65 597 70 65 40 408 81 1344 47 317 78 501 44 1480 0 117 59 588 62 836 98 92 21 340 77 223 40 352 49 843 47 1144 54 99 72 186 12 438 56 409 57 2206 67 336 5 948 26 171 7 885 73 89 68 716 55 127 90 634 60 66 88 1835 37 378 59 553 58 1251 32 193 63 2 64 497 61 131 63 287 93 675 2 345 74 105 91 611 49 288 58 1 10 370 25 280 16 462 25 412 96 984 98 13 5 994 99 141 4 885 43 373 92 11 52 717 15 1993 98 144 37 220 54 319 62 1020 86 904 9 31 24 192 28 1436 87 1303 19 74 97 591 79 405 50 96 88 362 19 849 61 303 82 350 93 615 61 203 81 70 41 480 63 632 91 2 79 1495 33 472 39 651 29 575 3 613 1 904 28 215 39 486 63 749 33 65 42 1301 57 339 37 529 51 549 55 1105 24 794 5 512 61 1275 80 1494 32 1119 46 197 34 521 49 210 30 34 17 3 26 546 60 33 23 1562 13 605 85 101 99 37 41 538 55 216 -1 -1
60 2136 77 277 73 125 88 87 9 198 62 193 94 780 10 430 67 735 23 696 26 1151 36 377 18 1228 14 288 48 198 44 46 68 680 64 271 28 270 1 302 93 937 95 1448 93 125 8 261 60 316 10 208 93 230 90 978 77 158 18 1127 15 2915 45 125 67 19 51 214 67 599 4 805 33 320 25 614 20 839 63 98 16 720 77 19 30 135 77 193 62 164 77 289 10 467 93 230 98 71 81 1973 15 848 92 324 74 437 72 736 77 915 98 228 39 1219 55 40 78 129 69 77 51 82 62 2204 51 772 93 931 63 500 70 849 19 132 67 14 47 169 20 804 8 1044 0 200 23 263 91 1054 6 190 0 288 57 189 13 527 7 1880 6 584 82 115 5 396 6 557 74 641 13 823 97 35 69 1393 5 303 26 428 9 198 8 81 32 2110 98 299 76 1141 98 635 13 560 68 972 53 632 94 445 43 277 38 406 74 13 46 976 11 408 95 362 32 37 17 492 69 783 70 1030 71 490 87 600 66 52 44 299 27 172 18 924 32 66 79 74 53 826 39 486 93 141 5 1050 98 75 45 846 72 217 85 1931 75 402 33 11 42 57 3 770 9 1470 70 170 96 1664 20 516 67 834 86 207 45 1347 49 151 73 519 0 183 94 646 4 594 70 318 36 75 19 646 35 366 4 1151 17 1173 26 4092 9 743 90 1493 14 637 77 459 29 152 78 31 22 301 97 477 15 967 38 119 34 133 25 912 9 99 4 80 77 530 47 986 11 202 44 608 51 378 56 329 13 795 51 70 74 1774 56 859 54 1275 21 96 64 129 23 1894 6 1086 38 209 10 270 6 2410 83 10 68 411 24 468 60 9 93 56 64 378 54 480 27 1273 96 1212 47 464 72 485 82 89 72 812 90 368 61 507 74 42 73 27 82 316 79 318 60 2 89 479 25 374 16 913 3 88 89 632 99 398 68 200 15 494 62 401 74 1166 90 318 96 47 98 3082 52 85 67 624 86 653 15 56 17 6 98 596 29 1874 21 1534 27 181 26 1487 82 87 54 394 17 185 88 340 26 533 23 97 74 267 17 514 76 84 81 431 5 42 3 1558 13 428 92 245 81 517 75 44 11 907 64 212 28 2101 5 295 19 17 33 654 84 36 23 1755 51 555 9 901 54 896 86 614 98 140 21 364 4 174 93 375 90 350 21 453 86 902 20 130 45 209 57 304 15 1081 35 24 49 384 4 414 18 215 65 556 63 169 68 1820 83 559 49 15 23 85 45 133 83 26 92 117 22 111 15 590 13 428 89 1384 49 513 80 1762 19 381 46 296 54 152 92 442 30 764 51 2787 11 133 19 804 51 323 45 454 71 695 91 396 6 386 49 270 43 921 75 1002 31 234 90 439 43 1674 4 105 37 338 32 237 19 78 36 208 73 155 80 212 54 1855 75 1182 85 822 64 187 49 351 8 539 23 795 17 789 2 103 94 312 3 1337 65 587 9 69 40 145 77 266 12 1087 23 1140 17 476 61 328 36 418 27 8 81 1454 74 76 1 198 9 254 32 177 72 600 22 920 96 165 38 57 68 130 58 11 4 682 90 487 46 2469 69 46 23 1364 32 2836 66 1007 73 52 62 59 16 130 95 575 48 1049 0 592 49 76 96 868 86 332 50 942 96 2081 8 854 37 367 82 870 92 173 45 457 55 656 93 675 54 84 5 1395 31 9 66 324 77 593 81 1680 91 781 96 415 3 858 27 1562 57 528 4 268 6 770 31 2753 17 230 57 180 74 416 14 176 76 523 24 1165 45 337 86 887 48 158 56 321 85 221 91 1430 72 543 95 414 22 389 95 622 47 1412 57 130 19 861 88 46 83 910 11 310 30 402 54 478 3 88 12 1608 76 706 3 1626 85 380 44 72 9 1297 59 326 87 458 49 537 66 470 26 67 68 839 47 156 32 135 14 607 79 406 36 824 82 438 77 142 35 11 59 1221 8 402 41 2464 55 136 70 317 96 1225 33 1032 43 933 30 835 51 210 87 329 14 78 38 853 55 78 34 416 89 93 23 484 47 1007 71 66 56 1185 4 469 73 514 5 7 11 1169 9 167 15 82 91 117 44 8 47 1321 27 217 56 875 40 648 12 417 68 672 6 330 40 187 85 202 57 477 29 385 24 301 29 297 31 1161 66 1115 0 606 50 156 35 595 94 86 72 546 28 260 95 81 33 315 45 27 48 351 1 592 5 974 47 1067 98 394 78 109 7 292 66 72 23 346 62 1087 15 2374 81 1104 9 437 79 232 40 502 36 259 47 2343 94 745 8 656 58 178 46 122 87 326 6 244 58 501 12 470 73 401 9 130 33 481 45 246 50 178 95 930 87 103 38 186 71 1796 37 1830 64 27 71 84 68 123 6 557 19 1399 82 77 43 712 86 251 65 367 49 189 25 317 94 1221 44 466 38 669 55 1274 71 984 51 644 85 709 43 158 21 118 60 954 46 1056 42 320 59 632 18 253 90 141 53 418 30 1659 78 1166 96 396 7 274 38 504 25 1683 62 512 45 262 53 160 92 421 82 127 62 1243 77 275 6 170 90 1225 57 291 97 100 47 775 62 61 43 394 37 207 22 192 14 2927 65 556 34 256 32 79 25 475 76 410 19 135 58 752 44 288 46 269 95 1183 64 317 75 968 46 2350 28 529 55 366 62 26 80 635 7 17 82 25 68 1231 87 2035 20 357 23 401 64 360 73 1168 30 438 51 39 80 19 4 366 63 54 57 244 14 408 78 3520 26 339 90 262 42 646 83 804 52 73 45 455 3 2010 99 59 84 901 6 1316 92 315 91 760 29 288 41 980 42 1122 25 1000 98 237 95 531 23 1724 75 534 27 1308 7 241 31 700 91 212 63 10 44 964 53 5 60 27 59 235 34 657 15 176 45 25 74 68 84 455 68 190 31 37 44 605 31 82 0 33 38 436 63 35 56 1272 62 97 21 198 30 1614 71 503 68 284 80 183 77 10 91 374 17 969 15 780 39 518 9 922 57 621 61 149 92 1001 28 21 74 454 21 367 40 198 16 443 14 348 7 203 73 6 5 3467 21 318 0 456 51 93 92 296 38 146 55 654 2 1026 32 443 45 1379 23 226 44 342 6 647 34 554 83 2186 63 83 57 1779 75 1135 15 91 43 460 49 350 18 1138 27 234 53 130 31 1068 72 938 87 39 13 538 82 1845 14 217 58 794 82 1263 51 70 64 54 71 317 33 35 37 227 10 162 11 136 25 266 11 1130 14 43 93 1265 72 16 7 686 28 1950 36 1535 7 786 5 1458 44 8 54 208 4 1002 40 356 11 492 89 139 22 180 2 99 5 79 73 86 48 2 94 1792 68 796 67 252 97 681 93 882 86 55 57 228 66 115 12 1308 38 988 16 409 30 63 0 213 66 189 6 544 67 298 15 448 69 350 15 241 60 373 94 138 84 959 95 2435 27 509 52 430 89 1362 19 556 32 1494 39 754 3 262 80 1210 75 2357 61 72 13 425 83 455 71 76 11 464 1 114 57 880 14 391 25 347 93 24 21 1527 51 468 38 661 48 1267 39 1013 60 389 49 878 56 244 71 1617 33 142 5 770 42 1143 20 221 58 382 76 856 29 1718 6 3 5 224 1 174 66 1374 46 36 77 594 44 685 31 517 95 389 50 621 26 769 47 233 1 1003 25 641 31 31 6 1134 89 102 59 544 57 77 72 743 83 1943 14 31 80 882 22 393 46 1434 79 718 25 490 5 229 33 90 9 378 69 241 86 562 55 272 23 1003 44 569 30 1972 86 466 16 972 41 685 27 152 54 380 32 303 92 983 63 34 18 646 4 107 65 14 20 854 36 1007 6 581 11 100 63 298 40 44 67 790 58 1079 38 595 73 327 77 1535 45 574 33 620 73 316 49 413 32 566 46 12 30 298 13 384 3 2763 73 901 22 597 59 149 49 283 24 1233 47 298 92 464 58 2489 16 120 24 500 48 128 44 487 5 141 93 77 39 1308 19 45 26 1996 19 235 62 2723 85 3 70 249 50 277 97 72 87 255 77 318 85 407 90 41 96 164 56 119 83 148 1 695 11 2441 77 723 90 1452 64 1151 5 373 73 745 71 78 24 98 80 1806 7 114 25 22 65 260 52 33 9 798 82 302 62 725 90 250 98 203 85 2291 42 510 2 236 73 832 92 5 29 59 76 762 57 363 72 1116 12 161 49 393 43 1318 77 1000 48 959 84 717 36 84 9 21 78 527 66 2233 67 702 39 43 15 1936 32 282 64 62 13 961 49 303 6 875 98 33 81 570 47 170 2 621 78 89 47 41 1 46 13 553 29 902 33 1663 37 622 61 127 39 778 70 507 66 1675 64 56 24 1378 79 5 33 770 26 1821 65 511 85 245 38 464 79 1049 21 374 97 449 59 982 28 416 48 2018 78 362 49 8 67 660 22 1990 85 350 1 66 77 960 84 25 21 2 88 385 72 640 74 124 77 257 54 116 98 695 22 2653 87 45 37 132 89 682 26 2448 43 1253 7 747 53 455 44 17 22 600 67 343 38 718 15 553 75 1469 42 964 28 327 60 2 55 2503 94 4 99 466 19 911 97 91 33 100 72 37 4 72 34 438 0 82 78 849 -1 -1
61 486 46 2456 9 183 80 805 49 325 34 41 75 539 81 401 85 1004 34 405 46 1634 83 2 89 283 92 2372 44 63 83 48 17 2 13 793 71 21 56 1651 69 599 57 458 4 261 38 1203 67 168 57 293 10 529 67 395 89 289 99 587 91 85 84 212 53 510 60 31 42 543 63 429 57 1096 17 1326 14 1154 65 577 12 806 67 55 42 1209 63 343 78 244 3 544 75 673 25 755 84 80 42 215 45 805 3 600 11 153 34 242 17 1558 68 256 69 124 6 547 85 954 0 240 10 719 82 52 57 1001 73 57 96 1008 56 449 64 530 60 1445 84 564 31 2193 30 330 36 1171 25 384 63 651 62 1884 84 320 80 322 52 566 55 2026 7 1050 3 822 11 168 59 555 80 59 74 277 99 189 1 1062 78 597 75 85 14 1009 98 398 46 33 41 1389 11 368 95 548 66 51 32 53 53 158 34 599 63 1528 54 195 39 780 25 131 36 1268 98 6 88 745 37 476 21 295 34 353 47 54 86 1490 89 1608 29 341 90 815 49 572 40 182 6 315 30 374 67 6 19 176 42 272 97 162 69 1872 30 600 62 381 43 1153 54 444 79 688 68 81 91 978 53 483 66 492 8 4 80 404 78 290 68 196 13 179 82 541 89 75 52 191 32 169 4 1248 23 88 7 362 78 175 32 205 84 313 38 1178 57 472 53 738 86 1271 77 385 59 291 76 230 58 668 27 547 58 464 60 462 34 1540 44 3 42 287 54 120 39 662 67 397 19 609 86 199 23 800 66 617 95 393 68 2350 11 113 59 1127 21 255 51 129 74 145 23 808 61 198 93 682 53 492 4 1394 12 324 73 144 14 54 78 1016 45 408 14 1119 5 168 17 731 93 185 17 516 10 3 67 179 62 394 87 420 7 205 25 1196 97 9 28 2084 76 959 88 1768 89 591 53 80 76 297 51 377 47 209 48 1064 80 495 38 36 21 84 60 140 12 278 3 381 71 918 92 279 99 333 39 889 1 1232 36 2213 38 188 23 1097 40 529 34 966 93 6 1 358 92 225 64 728 91 277 20 637 72 208 25 325 82 954 72 62 84 113 5 133 16 648 31 444 87 709 95 117 42 219 97 115 96 794 34 1772 6 559 73 13 97 827 38 1431 14 1308 17 100 43 267 79 558 6 100 90 711 76 316 27 302 17 80 20 765 36 1054 6 1314 88 316 65 510 48 341 71 1746 5 235 98 53 45 1348 56 43 99 1225 83 1002 41 922 42 368 49 442 3 132 57 2069 73 1474 84 876 54 455 27 2709 43 327 50 1003 51 225 36 1400 41 855 0 670 48 8 73 2067 20 80 0 674 99 1037 3 29 31 1225 84 310 50 1 13 1142 62 1098 97 339 78 20 24 929 47 890 96 189 24 50 76 261 89 2001 94 980 52 329 74 114 70 100 97 67 47 422 74 437 43 218 31 4 22 936 85 196 34 246 53 263 90 458 7 1892 83 443 44 469 11 125 91 449 6 1242 44 449 68 974 29 477 92 434 49 98 15 201 51 272 47 839 52 389 62 119 5 925 37 567 13 822 86 314 10 973 73 11 19 357 61 68 5 738 64 574 1 156 68 331 50 217 63 256 92 531 26 172 65 1415 20 694 45 280 41 225 27 544 33 183 43 10 2 753 6 99 84 155 85 506 98 378 89 108 97 30 22 115 46 270 83 270 62 56 57 71 88 511 21 73 42 963 95 310 24 421 48 490 94 405 84 301 31 106 1 1148 80 1227 93 617 74 1257 59 1364 93 120 73 857 19 625 50 514 95 529 60 2073 31 371 2 928 91 499 85 86 83 15 90 226 74 487 64 36 35 92 66 242 52 174 88 1287 79 1275 76 190 51 933 57 727 80 1587 91 317 50 90 40 49 66 265 54 302 4 1466 18 401 77 972 96 21 71 1499 46 532 10 657 59 691 81 100 8 81 88 1132 49 852 7 4 42 262 53 858 34 1390 39 342 72 533 62 663 52 451 59 928 3 447 31 410 15 672 43 1211 40 97 19 322 76 891 38 796 90 87 80 242 85 830 13 477 68 1 96 447 92 182 35 439 57 298 28 130 54 504 74 575 6 1092 74 166 17 33 51 174 91 2647 22 808 92 783 50 392 36 312 52 922 49 170 48 9 82 668 44 477 40 435 91 696 87 546 63 1607 79 329 94 763 13 4893 42 455 68 1246 27 735 72 980 31 154 27 957 9 169 44 206 25 1690 63 376 85 91 91 32 36 530 53 119 96 177 49 116 57 1866 33 106 43 530 76 255 37 824 97 957 23 1114 57 121 24 1085 23 1374 75 137 46 1081 41 874 80 739 52 325 32 9 66 17 64 559 20 577 38 1900 54 223 86 96 46 83 31 940 76 470 87 770 36 553 69 504 73 184 13 771 27 422 97 1582 99 645 42 488 0 1413 11 931 37 67 83 905 41 2303 15 1437 42 61 3 636 28 111 63 687 5 538 17 1543 48 488 46 953 58 414 85 131 94 224 7 846 55 124 50 205 46 2614 50 195 95 298 19 178 8 24 18 265 30 4 23 396 77 96 54 65 47 953 0 24 45 841 1 394 68 347 77 116 55 647 14 629 27 37 54 130 71 174 97 111 26 217 14 852 38 276 27 1946 38 78 87 73 35 2282 2 54 3 706 54 261 80 227 84 2216 78 1042 4 375 54 95 91 153 46 1006 54 224 97 57 1 15 27 716 22 1057 4 686 44 1679 52 1879 22 772 55 496 59 22 13 254 54 1011 29 592 26 154 22 442 47 322 99 795 3 300 88 2121 56 123 81 680 77 2294 26 3336 3 46 88 800 98 636 37 1643 81 554 30 399 6 1633 4 312 49 78 71 517 29 4747 44 268 1 212 42 78 23 432 9 129 17 741 14 493 43 485 57 96 5 310 12 2108 18 713 38 705 17 324 95 651 37 1472 66 1657 47 867 33 143 71 1452 55 550 15 421 74 293 70 1015 23 336 21 1032 28 308 23 383 34 1258 51 792 30 786 46 1305 90 37 39 290 94 967 97 91 39 1235 12 272 16 1422 44 261 59 1034 82 582 34 173 95 62 74 645 66 150 64 54 8 926 53 16 85 617 35 89 52 33 23 2362 8 146 38 1203 44 138 30 1891 94 1165 72 139 58 1148 30 219 48 223 89 728 60 530 83 273 46 202 12 100 85 104 37 572 73 710 92 2759 66 293 15 9 18 36 17 382 69 568 91 245 75 310 88 114 45 296 95 278 85 335 69 104 0 367 29 1181 21 1257 26 1063 76 101 50 200 54 46 37 399 82 113 51 393 14 230 44 97 12 1134 20 532 1 193 85 879 82 373 40 40 46 506 3 783 2 1435 34 2 37 695 79 659 51 621 29 681 37 82 94 239 15 532 97 89 0 253 66 1372 27 547 92 681 10 819 20 382 15 787 83 648 51 528 30 999 37 370 70 597 83 173 95 1113 35 3781 25 259 62 1607 91 701 90 1064 99 290 6 633 54 1053 33 361 7 110 63 135 18 987 21 605 39 204 21 126 5 826 0 934 51 489 66 356 57 145 51 823 69 598 82 400 94 1749 87 390 80 200 89 725 58 105 96 32 50 326 95 474 33 801 67 66 26 235 25 181 75 878 27 46 85 625 61 49 84 1684 92 130 20 1065 40 193 0 204 52 1092 79 330 22 113 68 330 83 1008 54 39 57 108 91 220 11 894 9 366 38 333 15 134 95 442 27 231 22 190 30 96 29 2300 74 462 11 42 94 1338 41 150 66 88 62 185 29 845 75 352 34 1085 87 459 15 89 30 746 77 280 86 118 20 1409 94 59 26 116 0 799 41 381 67 72 60 2017 87 27 11 449 52 713 77 102 56 46 81 510 94 49 8 191 54 633 85 6 98 9 81 1010 13 916 88 881 36 217 79 42 23 401 71 592 65 1095 83 302 93 510 80 473 91 14 77 386 67 400 50 1342 68 294 70 257 14 54 35 509 78 317 7 1025 73 22 20 336 54 91 41 699 30 388 25 1476 57 512 49 372 9 37 72 165 44 57 48 829 40 486 48 113 4 1439 75 208 64 468 74 1416 34 876 8 390 32 163 68 3085 36 3080 9 282 49 2187 99 317 1 634 29 189 67 397 69 466 9 846 1 1172 8 101 91 337 48 459 29 290 23 1832 97 1638 11 653 22 1334 64 999 61 133 51 2368 76 350 41 532 56 934 27 765 73 243 26 744 17 231 36 1475 18 1978 16 224 98 404 60 463 94 2 44 1912 60 109 5 505 16 738 83 231 73 247 72 498 92 1301 8 339 53 36 63 4 68 442 64 579 81 242 17 1481 67 654 80 1719 56 95 57 68 94 29 55 393 3 47 66 998 0 1026 86 814 23 404 11 186 62 600 0 187 52 143 28 927 44 207 50 338 98 78 67 352 9 1554 62 324 31 1025 53 4 46 288 69 325 32 204 55 298 85 9 83 1729 70 150 28 1327 64 425 17 22 86 186 79 211 95 384 72 316 4 721 8 404 66 37 41 178 94 1691 70 1670 87 3073 33 1190 27 891 84 180 38 480 43 518 85 492 89 186 -1 -1
62 110 2 69 75 1080 77 312 44 55 63 689 8 1112 48 142 59 613 37 331 48 473 40 98 59 1172 70 669 3 427 90 527 95 558 0 1472 46 2006 8 320 79 86 58 44 21 732 59 685 58 153 50 1476 47 231 59 214 97 164 90 399 66 193 88 704 35 167 96 295 53 71 36 156 24 574 79 1514 55 1140 38 792 8 9 44 734 38 190 87 563 48 30 30 79 20 187 64 2791 93 144 74 283 88 640 24 1320 22 443 64 386 0 2444 16 102 86 706 48 591 8 96 45 1760 71 67 45 605 18 551 3 896 65 303 49 1057 66 419 62 1716 9 208 41 541 48 1349 10 144 38 675 90 1818 57 248 58 63 35 246 90 592 71 483 12 1524 96 98 61 633 98 1869 8 720 18 1161 72 1335 89 145 34 2845 88 1240 2 262 77 1034 0 1670 40 50 0 806 24 1143 87 271 28 940 34 168 46 285 89 186 80 133 2 499 65 147 47 854 13 255 76 378 15 461 50 46 35 1242 52 656 22 894 88 515 87 1010 74 1236 13 78 20 91 82 25 87 1153 50 519 63 173 79 574 43 55 21 1709 69 2766 28 48 49 1221 74 42 67 766 39 209 64 21 73 57 47 453 30 849 65 97 79 1134 71 562 96 594 3 379 79 801 51 382 82 1009 74 961 31 1228 5 296 62 52 38 772 87 86 69 84 8 487 33 95 50 826 59 574 58 356 22 290 26 597 3 450 16 209 80 623 19 691 61 1774 91 683 46 250 14 204 70 1538 63 2536 66 416 68 400 74 598 36 63 91 589 69 193 52 186 1 741 47 3104 93 226 79 579 71 733 0 164 41 259 28 123 4 715 28 254 23 484 97 420 67 186 3 307 68 985 98 277 35 219 70 1040 85 375 20 3222 17 1591 57 410 7 1182 3 486 20 104 63 1102 70 2037 52 1210 68 406 57 539 65 3669 45 874 74 175 38 639 74 160 62 770 87 1616 81 514 90 262 73 1352 74 192 3 3370 27 57 69 872 31 747 9 777 95 230 0 348 69 765 63 330 80 2249 5 25 40 256 57 1 27 717 74 52 71 24 81 773 89 68 21 163 84 138 57 324 48 274 88 760 44 165 97 339 48 1556 54 755 22 430 92 116 34 51 5 128 32 161 51 171 36 505 15 434 3 35 26 581 11 148 46 668 28 362 99 1 62 97 22 1181 61 500 40 968 7 726 52 29 48 402 24 9 83 417 53 166 69 243 75 249 36 841 83 440 91 180 81 728 97 559 71 944 64 140 50 1435 7 211 1 481 22 1539 92 384 50 472 9 577 27 455 60 690 71 597 7 225 13 147 56 234 80 600 54 173 71 639 96 481 17 1984 2 625 12 689 36 617 9 1715 26 135 27 656 15 448 20 438 50 836 68 124 48 1075 33 317 83 1096 4 62 30 151 54 75 24 361 9 231 75 469 80 823 42 1099 10 1141 29 625 46 1416 34 90 60 432 21 736 30 168 60 679 61 909 76 28 78 2237 41 221 34 870 59 347 78 12 67 71 18 509 70 364 46 1179 76 2742 86 1095 90 11 13 2570 28 592 56 783 86 608 29 230 47 120 44 747 64 642 86 1239 9 5 68 75 87 6 4 737 98 192 2 544 50 1093 65 2114 90 224 55 306 54 2019 46 288 4 1028 87 290 39 251 28 84 82 869 79 52 97 246 82 127 59 29 21 366 60 1128 90 878 12 598 13 1176 49 846 29 729 41 951 53 458 62 859 17 68 67 348 50 252 86 440 69 81 41 131 77 768 52 39 34 71 13 396 43 74 71 1138 75 73 52 885 17 365 8 3125 3 1004 92 169 88 1510 94 169 5 188 36 2291 66 717 26 172 61 66 76 6 8 681 61 392 25 280 40 394 13 303 14 135 50 1194 97 185 82 271 59 485 40 937 81 177 8 11 18 902 65 136 8 60 23 171 88 34 36 93 25 175 43 796 0 66 71 358 43 415 84 33 96 689 54 72 65 240 29 607 25 730 2 385 59 110 14 330 94 234 59 87 78 1090 21 165 65 1468 49 1142 72 75 95 2113 82 114 74 560 21 76 83 617 73 695 3 394 80 454 83 464 76 296 81 160 22 89 1 426 13 1035 72 609 66 844 24 242 86 1593 99 900 4 93 75 46 73 1757 45 912 92 192 63 1046 88 622 46 39 58 720 33 138 40 682 26 504 25 187 65 348 17 1982 85 161 17 1317 15 84 60 2 71 237 57 662 49 478 69 1874 11 210 36 122 95 952 4 1058 49 1169 34 403 64 3145 70 179 4 519 87 4169 79 189 18 466 78 1554 66 738 27 1771 41 740 10 242 94 58 62 123 40 361 80 1654 31 369 92 249 20 382 12 26 95 213 79 1591 14 579 45 2605 23 1108 60 672 65 91 55 73 62 239 14 881 0 223 39 359 94 55 84 249 72 796 34 80 58 2239 68 1669 49 1274 84 63 96 277 54 446 5 1169 12 95 26 105 59 203 56 717 64 268 29 1261 58 623 74 821 68 684 67 161 50 144 8 188 72 271 71 366 16 254 65 165 28 60 78 329 35 598 76 172 23 1324 48 825 13 211 14 912 63 231 48 726 84 2864 94 354 21 141 8 629 79 1592 40 301 90 1765 81 231 19 1079 8 235 51 414 9 1596 84 61 20 308 64 116 29 429 38 577 13 1200 79 292 78 477 27 180 87 35 33 41 83 792 79 1078 71 286 31 887 47 930 57 371 81 717 83 650 6 29 89 705 98 224 43 122 66 38 95 160 54 781 95 770 11 612 98 277 43 80 80 634 81 708 86 443 59 449 2 595 95 267 49 2070 13 628 11 655 2 67 40 863 69 579 31 595 54 1311 48 1571 83 29 35 698 66 300 36 11 75 89 81 312 19 372 60 51 58 109 73 1644 82 64 7 857 74 257 56 715 79 1478 88 1438 32 195 61 452 80 62 28 338 1 439 69 255 4 74 70 451 63 528 79 350 9 354 28 95 42 465 57 746 65 316 57 83 3 147 75 223 12 389 4 2351 74 489 23 66 33 306 19 91 56 840 15 129 77 336 9 106 70 171 39 527 75 1499 92 1083 86 350 14 266 77 2071 83 1105 56 200 82 825 7 1835 45 424 66 762 42 1009 70 149 25 390 3 26 82 568 27 622 58 404 13 2650 92 84 59 1794 24 382 23 424 3 641 18 449 97 630 78 8 97 51 23 384 56 1093 39 439 20 591 98 1123 54 632 78 870 26 2018 37 273 21 37 87 1778 64 161 62 241 48 354 15 1543 12 706 36 335 56 140 2 1541 30 407 74 676 16 85 30 657 25 2002 98 543 89 1169 58 767 39 111 63 16 89 406 30 53 64 497 94 1306 5 9 68 402 85 1212 91 977 0 280 95 573 20 155 7 1828 77 1308 1 3181 63 1099 43 425 17 2528 64 138 69 429 17 493 53 526 34 556 6 341 58 315 86 93 90 322 0 562 3 50 17 164 84 676 2 991 29 158 76 927 62 2208 72 16 47 14 11 587 14 233 49 95 35 61 34 887 96 887 88 531 58 1118 65 643 75 375 0 868 93 575 73 994 4 150 82 320 3 232 44 1590 88 912 42 474 57 641 34 627 50 182 20 569 49 1061 26 1462 30 820 4 1022 76 898 25 232 83 27 4 895 9 89 5 208 93 154 50 589 79 1162 85 256 40 28 55 134 74 1415 70 490 25 3054 98 736 80 313 83 789 40 1303 44 86 36 238 70 37 7 62 6 67 92 281 90 619 11 426 74 1778 6 1265 22 70 24 496 23 774 22 655 64 142 90 1325 44 178 58 236 68 1090 24 254 90 756 98 1567 86 585 59 2214 53 355 62 366 72 1339 89 220 49 572 57 186 29 60 69 1232 76 250 36 263 56 1616 58 635 36 174 77 893 50 696 34 796 2 620 7 315 86 1301 85 260 11 329 82 358 31 40 51 172 9 723 93 119 3 30 85 566 49 96 97 467 59 881 99 593 22 824 77 195 64 1101 3 1155 57 1456 71 55 20 715 3 427 53 417 25 420 31 122 58 22 13 478 3 277 97 48 82 58 95 361 51 354 80 50 37 1558 89 29 6 1017 31 1368 20 547 37 1187 25 59 91 301 35 193 76 295 35 92 82 45 67 1945 69 366 28 991 67 320 2 53 99 370 80 756 96 174 17 1020 11 96 27 592 56 706 76 17 55 303 29 244 48 816 76 23 27 81 84 579 97 1951 11 126 15 19 72 1170 69 124 50 969 14 16 89 763 48 1058 70 13 98 653 17 311 46 196 71 1930 53 339 28 75 99 399 55 204 7 385 87 197 3 127 43 279 56 37 38 221 42 49 92 251 82 287 48 137 52 939 19 633 3 163 25 406 44 692 55 506 98 71 17 728 39 1068 41 1197 31 119 93 1153 29 101 91 657 80 1904 11 439 99 698 -1 -1
63 716 49 824 64 1082 3 217 50 983 44 224 64 543 8 158 60 374 92 33 58 904 18 1124 53 201 5 460 76 161 92 526 47 465 9 4 67 1406 50 291 6 1001 84 293 74 1072 27 357 3 393 25 723 94 117 70 55 79 51 53 301 56 615 26 686 27 781 62 306 22 309 34 1200 32 253 28 1308 31 485 44 470 99 841 93 325 60 384 45 1290 20 185 48 3436 93 1 78 941 25 76 61 175 60 114 16 442 33 651 17 642 91 1397 83 184 88 94 71 96 42 84 7 753 72 575 40 648 13 81 3 67 33 739 91 810 3 265 20 147 51 419 25 241 43 822 24 112 50 615 98 8 21 38 93 187 6 249 21 2420 28 225 16 457 97 903 34 163 44 373 9 235 1 140 35 181 45 317 22 486 45 574 55 2163 71 857 13 208 2 1369 10 91 45 7 17 274 48 367 59 61 69 602 91 718 12 212 6 3350 11 154 68 227 27 16 43 594 71 306 33 1237 45 88 39 747 13 404 40 42 76 1559 8 1124 4 706 56 294 88 354 1 657 8 40 47 458 36 482 34 2 50 1456 23 1797 97 520 0 1282 89 11 30 168 68 114 37 222 93 268 98 170 52 918 34 1854 45 170 92 326 50 356 97 1926 39 318 20 113 43 254 44 1773 41 490 72 823 85 28 83 711 85 1788 17 245 7 452 40 1847 49 951 60 476 82 554 2 178 97 698 81 376 94 3459 63 604 88 9 58 226 60 449 16 767 96 99 59 934 2 32 45 61 37 2162 66 489 2 1811 34 627 57 1808 86 1256 14 497 84 271 22 1093 42 309 50 817 28 217 94 5 72 892 31 1306 51 51 80 363 46 660 55 37 77 1698 40 714 14 139 80 401 82 22 37 209 50 1061 14 198 31 1004 47 29 60 403 81 171 41 1180 36 96 56 582 8 102 2 843 99 519 8 528 41 648 53 50 92 297 48 278 81 380 92 59 43 61 35 439 32 639 34 1010 85 996 92 301 32 810 36 1212 12 437 67 565 89 72 31 314 8 595 73 829 87 85 27 1266 67 153 4 381 2 81 15 1116 66 162 26 1487 51 261 4 627 99 312 91 1463 44 604 3 604 21 370 51 397 90 758 32 411 0 193 75 161 62 724 14 1571 58 292 84 23 15 769 27 438 19 112 3 167 66 404 36 165 60 654 27 892 15 50 18 310 51 126 62 2561 18 491 51 382 72 117 69 569 2 251 27 517 17 74 25 314 58 913 68 340 79 18 26 400 67 365 29 1707 42 420 16 541 44 431 45 39 79 1645 86 1741 47 204 95 2175 75 738 30 701 23 791 83 138 1 307 38 2440 47 456 71 1 26 833 93 65 2 207 89 857 57 1650 79 948 50 310 91 316 25 1649 67 175 80 1310 40 108 81 125 31 654 8 1582 62 176 36 1542 2 398 57 49 15 187 24 35 17 215 33 1050 76 1078 27 456 61 636 14 872 69 63 43 3468 81 1084 13 656 59 346 42 353 2 1701 53 995 63 751 77 1248 85 760 5 60 48 302 61 560 20 143 45 88 69 617 66 1632 59 326 97 11 12 1397 7 519 84 919 31 41 56 682 12 884 75 1429 15 267 73 143 16 59 13 32 0 75 89 479 16 6 91 106 57 19 44 633 63 399 17 350 35 1333 62 244 93 114 29 15 43 939 61 1738 78 61 12 189 46 406 54 344 70 782 11 937 70 221 55 298 9 229 28 1901 77 15 65 574 49 189 55 138 86 60 68 268 75 420 22 264 66 8 11 90 36 1773 38 210 43 189 58 1124 15 11 80 1582 56 249 65 140 44 1259 25 67 3 57 80 136 78 524 41 165 12 232 10 213 64 302 15 204 84 2865 77 148 51 71 27 2 0 295 51 191 44 539 2 404 97 331 6 1025 37 79 89 181 67 85 52 78 17 95 59 523 98 35 86 462 54 1684 20 98 58 1601 47 1895 38 192 75 416 18 871 75 238 91 685 80 999 47 222 25 156 33 1097 1 341 82 179 98 297 6 697 91 280 80 831 26 1111 44 782 11 264 79 521 22 805 64 328 89 2262 14 573 67 499 81 589 30 404 90 1698 62 263 36 256 8 451 80 415 22 584 52 122 86 978 1 71 35 919 51 794 44 3109 42 466 46 198 40 218 30 118 59 496 12 23 67 359 16 991 67 191 41 1143 84 245 29 363 52 879 14 298 41 35 3 718 11 1349 4 66 70 294 95 1153 19 149 54 477 32 722 42 151 60 126 71 352 33 574 4 13 41 270 11 397 77 483 53 1676 7 464 99 677 41 329 19 375 61 257 34 124 42 1996 8 46 21 353 4 632 57 106 10 105 52 976 84 209 20 91 73 779 62 189 99 1930 48 102 97 339 70 13 76 556 97 287 21 431 97 284 85 85 36 146 57 1501 36 931 21 552 89 69 59 1626 47 673 8 1129 12 715 99 134 78 175 46 30 81 357 82 251 81 247 83 884 33 94 11 26 42 410 11 905 67 132 40 1303 48 607 95 1630 22 449 62 430 67 887 6 458 41 2075 5 87 12 556 43 211 75 10 44 665 77 374 11 213 37 378 7 275 42 2310 80 458 56 793 60 66 20 1573 30 2 64 300 36 2164 99 1091 93 1994 28 1026 69 1184 23 231 80 24 50 1371 91 613 78 22 24 496 47 411 17 1157 67 6143 80 1082 70 581 87 844 0 561 46 168 90 239 42 129 56 1037 2 585 71 247 32 245 34 1098 70 53 88 511 47 306 87 164 49 491 16 209 57 598 19 18 3 365 86 260 69 754 14 168 61 144 48 631 52 823 77 174 87 279 49 59 35 78 19 390 92 1460 33 15 70 70 8 258 48 370 18 187 42 588 19 44 2 319 31 1073 46 819 74 108 49 426 19 179 21 1301 69 312 80 705 0 1473 25 242 97 617 41 89 11 1831 64 37 31 110 16 124 95 57 89 469 76 282 37 283 42 469 57 528 6 653 99 678 89 865 5 1756 31 1054 10 107 20 96 37 70 66 578 70 189 15 1302 56 432 75 504 40 813 56 807 78 359 17 1233 32 439 62 5 13 979 89 338 94 89 92 224 86 631 29 170 8 50 62 179 3 812 51 505 81 1177 25 23 59 496 90 625 0 2256 14 453 38 887 59 346 67 80 86 299 10 653 34 824 53 317 91 434 54 160 82 96 91 426 23 450 2 782 79 1132 62 676 73 3 35 165 23 224 6 731 99 104 51 652 93 1315 85 1339 45 508 82 19 58 343 41 1166 52 1074 32 2255 38 104 57 659 92 813 87 279 19 107 11 1147 53 1249 3 23 15 1229 85 100 48 23 26 709 10 108 32 119 33 1267 0 465 18 316 65 788 11 138 51 66 60 1682 29 763 85 1270 35 47 13 32 49 894 1 552 35 1 26 121 76 1069 91 126 26 95 66 1413 50 2213 69 179 10 270 28 992 9 244 74 1839 52 46 18 205 96 586 3 1465 45 193 6 1206 37 679 17 48 8 164 21 1057 40 76 81 9 98 1280 21 386 85 36 64 145 77 817 94 5 31 45 71 1061 73 275 76 344 91 21 31 89 12 139 19 1963 83 14 94 405 83 309 20 368 63 586 83 483 62 193 1 612 62 711 18 316 1 1017 34 799 24 199 83 81 45 111 59 65 64 440 42 127 40 681 3 334 84 97 18 1235 27 417 41 971 49 659 29 518 95 169 40 415 8 801 62 127 44 357 68 140 72 55 26 145 0 872 32 622 38 557 63 1447 90 18 67 81 55 129 28 223 38 1600 95 2177 31 578 75 38 50 1386 46 43 70 484 83 718 87 1009 43 133 74 2045 90 1911 33 1169 7 566 57 1457 6 442 13 463 83 441 86 657 71 627 66 352 45 301 82 2 30 144 19 9 18 270 54 173 60 4 55 2400 22 866 4 91 90 1484 62 800 37 984 60 448 76 58 92 199 13 1088 30 159 50 205 86 419 79 402 33 400 54 833 22 24 84 4 19 503 23 1069 73 292 91 934 27 100 42 378 45 1782 85 153 2 1940 48 701 81 987 63 318 12 189 64 176 4 320 5 1968 48 216 0 1127 19 9 64 1137 25 813 64 984 79 1119 29 111 7 952 54 1316 58 661 84 1000 66 760 3 50 44 184 28 595 65 89 59 309 77 478 27 221 9 570 50 394 31 445 92 185 91 421 52 399 94 325 53 424 61 708 27 522 8 2495 51 241 58 174 81 245 98 966 33 945 48 1159 24 94 33 69 66 128 30 618 72 338 51 566 10 403 11 98 96 262 71 707 19 198 44 110 37 353 2 59 56 465 75 374 0 437 74 236 93 50 20 400 57 173 52 591 68 654 3 1688 33 864 21 529 31 510 46 497 2 310 13 2109 28 353 0 1260 72 691 32 654 76 117 49 51 62 45 7 1324 62 159 69 137 35 1236 36 269 3 474 68 497 77 432 99 3060 85 215 71 1049 72 490 83 175 58 497 84 475 14 1208 19 483 31 917 1 180 99 964 70 1438 41 2606 76 197 33 1383 1 118 -1 -1
64 1565 92 104 45 91 47 915 7 2157 25 185 38 92 63 313 92 491 14 584 42 75 35 416 7 98 5 307 43 1291 58 433 22 655 39 41 29 64 14 1823 6 13 90 123 71 1562 95 1140 54 503 80 949 47 123 66 366 13 77 56 218 33 1230 84 242 74 783 4 1077 49 245 6 136 87 288 41 835 77 184 30 7 45 719 90 681 77 265 88 567 62 584 85 582 84 3424 28 45 33 661 37 296 53 748 66 774 61 306 57 657 29 1691 86 159 6 304 15 400 36 469 92 190 54 73 86 1703 33 437 9 787 36 398 26 534 9 927 39 190 44 242 9 594 16 785 95 254 77 207 73 319 14 173 52 323 15 168 13 352 53 242 2 868 62 318 39 1120 64 44 8 248 15 178 80 541 62 1212 52 1634 65 1492 47 515 3 488 61 602 67 723 22 249 88 1125 40 9 11 495 31 249 99 1199 70 2202 86 1346 55 534 94 149 91 495 11 23 82 1464 47 349 26 1749 53 397 74 15 77 60 56 1142 80 12 57 654 32 385 23 289 89 1236 63 133 7 879 42 136 93 126 47 133 2 638 95 724 62 34 11 645 68 1356 23 254 79 563 22 160 9 553 86 44 52 364 9 556 13 223 41 1028 51 2040 15 77 16 1585 29 104 2 1802 18 843 88 426 81 619 84 563 34 701 50 1067 75 323 19 675 17 403 81 261 29 57 80 197 78 660 36 83 38 559 88 403 30 41 9 449 65 9 15 1556 0 383 94 1600 57 44 63 2405 89 878 51 471 38 90 82 154 88 576 19 1453 2 536 97 569 3 316 73 125 11 142 52 179 22 1008 12 381 67 52 64 592 25 1124 16 198 0 1622 43 67 34 517 83 1702 75 693 67 306 60 331 78 212 46 208 97 712 80 609 29 1118 44 512 61 74 28 6 87 829 78 480 2 118 10 590 41 26 87 827 53 1324 12 38 28 960 82 754 84 243 0 157 15 358 69 444 2 2668 14 73 26 75 18 195 10 361 13 91 65 525 67 418 3 589 48 931 0 11 97 1997 89 358 71 1342 96 2 45 54 69 1237 26 130 58 576 95 1247 25 89 74 802 28 846 92 51 15 1655 18 173 49 241 98 412 78 702 37 579 83 245 93 751 95 897 98 331 26 670 16 1033 31 309 11 117 98 1190 40 404 99 922 49 69 18 293 32 1271 74 1656 37 332 1 493 9 75 46 885 29 197 3 298 81 1094 38 494 72 15 3 523 51 907 81 805 19 693 86 465 75 160 93 1167 76 1252 83 267 77 49 72 984 35 153 90 202 8 50 3 302 30 217 46 80 0 653 97 305 74 16 3 463 80 407 62 1375 40 400 56 1202 17 459 30 941 76 505 85 1702 28 815 63 818 5 673 18 514 74 92 91 386 42 346 79 169 7 332 10 139 4 661 89 169 65 1172 80 790 33 231 37 492 94 285 52 678 99 84 91 120 50 12 0 209 26 417 22 381 33 135 3 758 68 979 33 1104 59 171 42 124 83 789 85 38 75 1691 33 6 83 314 49 173 41 264 60 396 23 658 16 426 51 458 62 99 0 287 73 1259 33 238 2 724 51 717 91 22 44 1137 84 891 20 1067 66 378 81 246 78 597 40 342 75 1484 34 99 94 1822 11 1551 79 599 2 160 86 424 92 487 99 129 8 166 27 365 56 1520 27 71 49 1622 57 112 42 1073 43 1406 7 318 56 347 17 785 90 2826 20 396 31 54 96 520 17 95 78 76 93 714 33 311 35 137 94 1305 80 648 90 783 45 1152 69 1065 70 166 4 1018 94 1454 95 893 40 270 28 759 87 33 6 863 17 420 97 772 37 522 1 1005 59 116 48 192 40 946 37 459 63 346 55 1262 45 1089 95 967 86 73 77 624 17 1168 92 921 53 122 65 190 38 482 92 233 61 69 16 10 43 761 51 195 54 562 16 453 59 727 30 402 6 1113 41 161 17 3197 27 1056 57 355 49 509 82 234 99 951 22 283 65 640 31 933 91 55 10 1229 89 73 64 351 49 250 48 519 79 518 77 3343 75 55 31 106 38 537 20 173 26 2925 61 388 36 926 27 155 24 9 96 1008 67 342 0 1746 49 374 66 38 93 397 43 755 25 421 40 1202 35 2441 54 1467 8 751 61 218 92 846 81 1888 79 27 62 37 8 699 16 333 20 1055 41 769 4 95 89 138 15 115 29 225 2 1048 18 528 67 295 79 193 72 183 11 996 65 212 8 198 32 175 10 212 80 1232 0 512 86 447 34 1820 16 654 86 1746 3 99 30 256 15 2161 49 196 2 131 18 191 28 20 46 645 78 562 43 3661 91 129 1 297 7 188 84 317 72 560 92 188 2 637 16 777 3 1217 11 366 47 247 50 390 51 4273 33 195 58 8 74 530 73 652 44 147 1 1256 25 268 57 1075 55 68 1 105 73 816 79 3196 87 150 62 349 45 220 4 703 79 193 64 168 24 535 69 740 51 434 96 311 75 406 26 1902 39 1088 86 179 13 199 69 363 55 1374 64 396 9 215 4 351 35 611 13 9 66 1526 79 100 1 107 92 168 85 626 97 1587 33 746 36 1450 5 97 15 527 58 1023 2 136 10 51 24 1744 6 160 55 548 56 189 73 1495 97 757 34 337 22 708 85 555 22 306 3 474 73 1107 94 56 52 48 91 16 75 1386 8 2013 61 185 27 714 89 195 28 690 6 31 31 337 38 702 7 510 49 101 24 2 46 204 54 638 40 1242 30 149 3 378 92 180 32 1275 97 315 71 817 84 512 61 83 78 57 99 616 52 1147 44 146 37 693 48 91 14 1275 70 632 26 628 64 263 58 469 23 50 75 248 56 234 39 379 30 174 50 289 88 531 31 554 98 676 31 1958 54 362 96 378 69 87 83 1245 11 55 3 743 20 54 93 2104 46 327 70 231 51 453 99 32 60 245 48 356 90 356 77 1030 96 191 20 211 24 76 10 7 14 2032 40 274 37 1650 66 586 6 119 58 1906 37 367 67 2552 9 1199 12 200 71 740 83 106 3 385 83 1414 93 63 89 719 73 267 64 1196 7 212 98 1586 67 559 14 630 0 563 33 3745 81 495 26 767 64 86 99 81 90 196 20 519 27 2529 93 683 43 96 82 102 45 446 57 902 19 29 78 990 73 3 57 95 91 411 37 197 29 1901 28 450 57 614 45 1192 23 1109 43 21 49 829 81 288 26 93 49 380 6 41 35 972 44 842 19 1017 47 555 92 137 75 212 84 653 44 186 7 427 9 846 5 191 6 263 99 348 8 307 64 134 97 75 88 169 6 21 85 68 76 225 91 1027 11 41 46 720 38 896 18 682 45 2450 63 815 61 92 3 2475 98 94 60 640 8 64 39 1624 45 184 7 528 94 116 52 1682 69 239 21 217 43 178 18 47 79 658 3 872 17 51 85 580 77 814 16 967 29 174 43 998 58 795 15 181 77 419 49 1400 16 2240 53 84 86 1013 4 157 20 625 0 626 17 110 39 891 94 917 31 281 86 43 77 375 79 316 52 350 23 610 87 974 57 1319 48 28 5 524 6 820 56 816 45 1279 96 88 45 398 29 1682 17 1318 11 906 9 605 45 349 55 504 33 852 97 60 51 1495 6 162 61 864 86 823 73 404 14 17 96 278 82 338 87 3 82 527 76 622 43 1502 44 6 73 1479 9 2316 84 1849 52 416 41 1234 89 509 14 360 83 30 76 891 28 977 8 1733 38 127 57 458 0 169 15 184 90 743 33 699 51 777 20 205 80 424 27 19 46 681 3 1308 44 28 54 316 0 1188 68 266 57 405 51 97 90 533 86 272 39 2089 46 63 61 126 29 487 51 871 35 1762 91 257 78 2517 39 181 24 51 57 83 1 2707 16 1214 30 974 24 84 40 851 59 617 27 134 82 722 44 1448 62 2401 90 1277 4 364 99 303 41 1606 65 318 78 345 62 854 96 152 7 227 67 77 57 1438 43 363 69 1961 4 45 62 79 57 26 61 3295 49 56 30 43 5 401 91 404 2 162 38 1011 49 200 96 1181 0 1695 82 1348 12 6 80 113 72 29 53 1239 35 556 95 1806 94 588 41 1136 20 970 22 1253 97 165 30 707 66 3 98 67 16 701 48 381 60 1499 0 253 3 182 19 608 17 152 29 1203 51 699 10 22 54 329 0 213 96 181 7 88 31 161 90 1433 1 440 79 336 96 66 27 84 5 369 51 1420 42 474 39 259 87 1185 98 2207 68 1043 13 193 47 1081 99 295 7 878 -1 -1
65 670 43 703 50 46 28 596 68 935 33 135 82 301 51 515 85 281 98 99 25 521 75 28 87 1527 42 85 10 684 32 275 99 929 9 239 30 522 83 541 98 2947 41 590 29 364 88 99 97 866 34 1891 76 1696 78 563 91 611 42 149 44 295 0 192 23 372 91 2561 27 180 88 554 97 217 32 901 71 311 75 490 22 761 85 2033 10 228 2 54 39 265 21 1629 84 4389 27 290 43 724 9 160 50 353 91 2476 24 145 56 31 78 808 20 266 96 45 13 227 51 92 67 278 57 202 74 343 89 686 68 576 71 235 79 417 93 164 11 959 47 274 1 32 73 376 32 111 69 16 81 1347 42 90 97 278 46 597 70 14 31 796 97 51 15 2855 45 125 53 279 56 403 92 733 35 460 47 1749 28 916 64 341 86 965 47 23 4 680 51 688 8 433 93 174 77 124 49 137 27 1158 10 434 89 828 47 148 85 1336 86 358 57 1440 71 758 51 903 72 114 51 1840 40 687 29 2313 81 301 28 2228 55 1280 1 2370 33 152 29 807 20 1049 54 486 20 116 29 836 58 20 63 270 64 174 34 545 51 327 48 168 19 1034 50 353 89 71 31 1417 60 346 12 965 51 442 4 44 38 152 74 93 81 657 46 153 45 46 26 518 4 1546 63 604 5 2074 83 466 10 1243 65 147 68 266 52 470 31 1119 9 36 20 731 6 445 62 648 60 124 5 218 16 1256 36 577 62 301 69 533 52 94 12 957 52 390 95 408 6 114 64 1023 55 203 68 594 74 714 87 488 94 29 73 43 77 714 38 405 50 290 78 412 65 1992 98 119 33 78 61 682 76 680 2 961 77 322 51 883 57 1821 12 588 18 2414 96 5 83 1033 36 92 29 257 46 365 36 473 42 282 92 661 54 16 12 523 33 650 69 530 26 104 29 1485 27 335 22 419 30 401 48 49 5 1032 88 577 94 429 53 753 67 184 3 433 52 540 51 673 45 112 99 304 39 298 86 854 37 2057 16 796 8 287 2 780 54 66 5 75 6 246 14 453 24 704 43 1678 8 13 37 124 69 1081 11 2834 1 784 25 1089 90 222 77 255 83 540 32 2561 20 60 43 483 28 548 39 3 85 192 55 1067 0 1663 50 129 74 593 93 255 47 1907 93 218 43 157 39 767 66 2300 49 442 5 166 47 116 41 8 19 361 26 1056 14 275 13 399 20 67 40 93 76 1022 42 1025 67 146 33 339 75 955 86 273 27 441 31 1347 96 991 60 399 96 196 11 682 64 250 20 1491 1 393 50 653 53 1016 81 1078 30 152 58 1239 5 927 31 182 15 820 17 1390 11 1021 98 818 36 504 27 82 85 33 15 354 30 115 0 153 56 764 99 421 92 1070 95 2423 77 866 92 64 63 65 30 472 89 19 4 761 1 388 8 581 58 10 75 54 7 81 57 379 77 132 12 160 61 391 69 1185 44 197 65 561 15 978 22 44 68 110 16 63 96 282 78 280 80 738 26 646 92 155 85 1454 8 1218 42 643 44 334 70 207 32 447 24 924 25 729 15 341 53 531 85 19 62 119 40 127 74 123 32 154 33 1734 5 1417 55 317 64 765 51 862 95 1228 96 217 39 334 88 19 61 740 1 908 86 32 9 169 53 1228 1 746 89 709 95 38 19 147 84 229 95 1939 92 703 54 1427 68 455 61 211 71 55 41 351 26 294 28 3467 90 3700 24 377 49 74 53 559 72 180 93 30 59 462 47 183 67 335 33 280 92 406 23 1023 32 929 75 847 90 1822 51 3484 45 64 46 460 27 459 98 1055 65 145 88 1791 67 15 76 1006 11 283 25 183 17 1348 64 290 5 1199 3 363 55 537 68 76 28 593 65 586 7 68 83 190 55 528 6 918 46 2449 51 19 64 83 71 90 72 593 51 605 39 82 19 628 48 43 4 42 90 1586 47 365 79 1366 93 55 45 230 10 72 89 190 4 728 95 1107 27 1059 48 856 62 453 59 623 89 19 96 1629 75 424 61 491 9 1076 35 618 0 163 22 488 57 934 51 395 70 1727 59 103 40 910 45 1925 13 272 49 1731 89 659 4 119 73 486 80 98 9 1154 30 1788 2 127 28 420 47 522 30 1162 18 865 96 989 16 1033 46 1069 31 6 14 617 22 433 53 1040 56 757 77 3630 7 81 61 489 85 73 90 30 13 345 14 448 25 333 59 1056 17 413 18 407 91 432 7 325 40 14 88 55 5 41 8 973 40 99 60 89 73 708 85 38 84 595 81 1881 83 276 36 1171 45 102 65 341 64 124 78 118 48 90 15 68 67 233 61 1779 21 275 56 14 40 50 46 128 50 295 75 276 7 105 0 259 88 35 23 2192 19 1403 39 1306 9 1505 58 298 46 494 16 661 86 2317 16 1197 33 73 87 1036 26 434 25 1660 3 1183 23 252 53 1364 8 352 12 44 64 218 88 523 30 393 50 12 73 1207 87 432 33 105 52 509 62 220 94 1054 18 457 48 487 16 523 95 438 26 900 21 119 43 788 22 371 64 143 60 1127 0 476 13 402 16 175 87 424 38 223 68 1190 5 354 79 1193 56 226 24 180 60 12 94 306 47 155 70 56 4 478 34 161 44 454 16 627 23 701 30 355 82 349 79 132 90 255 57 1422 73 2048 36 989 7 44 23 451 94 29 11 2044 2 879 52 619 14 88 71 323 26 356 4 825 86 640 58 378 89 716 87 799 16 411 55 764 53 812 88 475 90 332 23 1766 16 530 11 460 83 120 99 531 36 3359 52 564 72 574 62 174 46 529 31 173 98 20 93 1975 8 454 78 836 92 884 83 7 54 843 85 653 64 197 32 456 21 492 92 65 51 248 98 1016 87 775 11 1381 80 338 44 464 23 893 24 234 59 61 28 1019 84 67 46 1518 89 434 3 212 32 542 10 879 20 826 41 158 33 140 6 188 90 182 20 1221 0 1693 66 220 54 332 45 188 37 371 62 296 38 337 79 1623 33 352 73 1368 41 442 21 255 10 413 48 1810 71 89 90 317 98 140 22 323 31 1890 78 548 74 453 36 252 12 1185 89 367 76 88 22 511 53 552 85 1067 20 353 88 1951 62 22 90 565 9 351 78 707 77 1435 15 712 16 2109 46 743 73 210 66 307 48 1225 0 393 37 717 1 216 98 461 31 2201 59 485 50 721 23 38 45 174 17 130 5 783 75 475 43 390 29 91 62 790 93 459 23 840 65 114 70 182 89 11 34 1175 72 40 21 322 52 344 22 1916 23 195 36 1881 71 129 13 2026 0 90 92 47 77 557 2 1338 81 152 5 144 49 291 41 625 52 966 53 688 28 690 23 20 73 2336 40 322 16 587 56 474 85 784 80 1903 76 120 87 1610 25 194 96 93 83 33 79 74 73 145 64 198 50 1578 54 211 67 1048 58 1163 68 898 33 717 41 161 98 430 94 504 73 2798 90 798 58 148 3 733 26 25 88 547 30 183 87 428 98 142 53 46 32 398 89 436 47 338 32 817 90 372 75 129 41 589 70 66 49 1294 35 83 47 184 79 973 92 78 44 623 68 168 9 31 71 194 24 304 13 38 57 514 95 109 88 191 75 40 87 258 22 1682 33 287 5 1524 31 59 60 310 64 49 17 543 80 877 15 1217 17 151 29 55 53 1145 74 256 80 528 0 327 38 241 39 1171 51 1235 41 1756 91 556 99 453 98 652 86 1200 99 1026 78 507 87 833 84 212 49 33 32 252 49 2040 16 415 13 293 32 157 73 14 53 1271 75 899 96 895 41 102 5 1000 72 499 83 361 76 1541 94 860 8 535 13 674 92 19 96 509 17 648 82 34 98 1365 47 275 27 1087 86 439 30 2488 20 1484 23 585 82 38 95 740 40 469 74 491 31 90 50 507 30 313 68 297 96 455 73 524 93 738 42 87 16 433 89 134 32 147 36 1933 76 868 34 338 58 810 85 1019 35 62 93 566 12 294 63 49 66 742 18 222 6 372 23 494 55 837 94 632 52 62 4 262 34 341 97 265 76 395 17 624 66 684 60 191 76 1882 69 80 11 634 29 106 3 56 13 332 8 69 46 14 34 315 51 128 77 1006 43 1067 56 23 33 720 64 1708 33 19 71 2859 13 196 94 262 69 236 91 72 60 195 98 431 6 853 66 105 67 20 37 67 5 1516 42 153 27 172 55 183 86 22 41 2385 71 389 77 1373 49 102 40 980 97 1359 62 135 85 203 43 175 27 58 72 1712 19 1082 30 1162 9 163 42 1129 17 716 69 154 68 251 81 494 52 18 44 268 17 810 27 42 24 222 72 630 67 429 49 950 28 79 93 963 14 678 90 1640 21 803 83 21 5 336 12 661 8 209 40 707 60 378 88 458 38 11 26 220 32 233 96 2089 27 364 19 162 28 1297 95 1009 66 293 -1 -1
66 319 21 334 1 213 86 549 95 454 15 496 78 143 98 544 9 1214 91 1928 23 257 90 867 36 364 10 165 63 672 56 1742 82 1220 10 437 0 125 83 794 92 337 13 1 3 211 27 115 72 102 67 86 2 84 85 4180 56 872 66 1387 64 5 97 10 0 104 66 1556 85 80 95 282 24 59 30 354 20 525 84 1247 38 201 62 646 38 57 15 178 66 861 65 554 98 148 83 83 34 751 18 1410 96 2023 6 93 39 137 98 507 19 1948 0 170 17 659 66 58 62 446 88 295 97 957 22 478 34 59 48 97 68 920 57 382 94 971 43 1355 67 226 45 72 65 690 22 92 49 501 91 3531 72 1311 39 464 73 648 78 1274 82 600 61 1159 93 417 7 38 22 62 80 486 3 262 72 638 71 820 17 192 31 234 22 336 43 1340 77 838 97 41 51 1003 92 382 32 161 25 158 21 144 28 976 84 974 2 347 30 132 19 312 53 1745 80 934 52 474 18 77 70 776 91 146 53 220 30 213 62 252 72 624 93 292 86 243 43 881 48 964 36 431 84 406 92 758 20 553 67 19 27 293 93 295 89 321 64 162 58 366 72 437 16 759 59 368 94 176 85 17 61 734 10 2777 56 49 81 2361 17 704 65 556 74 287 32 1171 38 107 57 1298 47 94 87 89 42 1802 21 216 56 341 99 21 2 275 85 1117 77 665 39 461 45 480 62 158 57 1437 61 130 84 434 10 1010 6 493 0 14 66 1003 49 2497 42 157 97 236 71 559 38 220 90 824 58 2388 41 344 67 11 87 28 33 364 8 225 46 328 80 76 34 998 60 1041 31 718 95 801 12 273 61 622 37 241 23 111 2 1466 29 778 18 438 4 376 49 224 80 1523 42 785 26 264 58 909 43 1605 50 49 52 631 66 436 19 276 55 465 25 114 46 627 11 710 37 505 52 1592 27 621 53 201 71 67 87 657 53 211 33 80 55 1005 45 76 14 38 49 146 94 1740 63 748 90 2265 57 58 48 206 79 155 29 1122 82 566 36 100 14 471 53 218 79 2278 74 285 67 458 85 24 35 367 68 632 24 130 82 468 84 175 12 106 72 1130 36 182 79 60 75 105 95 380 48 115 76 1464 58 246 61 91 15 286 78 732 94 460 40 438 66 1204 75 664 3 24 82 646 66 237 12 1076 22 543 47 41 4 518 86 165 41 523 92 2896 97 89 26 105 70 411 30 809 71 13 45 744 77 543 24 279 2 635 79 183 92 503 84 335 56 689 48 200 49 332 65 563 1 1253 8 579 67 1320 2 521 87 483 88 726 65 357 89 816 20 275 54 10 99 164 82 274 97 13 42 228 10 8 76 659 14 81 93 106 49 195 56 1207 62 121 6 828 8 124 9 598 63 2662 81 51 69 734 4 49 21 705 16 600 32 735 3 879 28 747 41 1028 44 139 23 1098 39 11 99 1182 58 210 63 1955 33 542 88 681 95 42 47 301 76 18 11 136 83 503 8 177 24 648 32 404 63 179 51 5 53 688 59 268 63 560 28 168 99 98 92 1597 16 177 39 44 58 500 23 374 98 140 92 389 95 241 13 130 85 33 25 208 70 439 40 78 9 2171 72 2 58 117 0 456 8 780 7 869 6 207 34 23 63 378 22 372 4 874 56 46 17 1109 87 356 64 352 91 778 92 839 86 1498 65 1180 45 506 11 2136 4 261 75 1953 20 364 74 3496 96 797 19 1160 93 23 64 951 8 123 35 88 84 649 4 288 25 159 37 144 70 365 1 1600 57 1320 31 457 47 737 72 225 98 573 68 442 76 245 57 116 94 453 97 398 62 456 45 831 91 1669 20 356 45 747 49 968 95 551 99 155 27 1012 2 37 18 1575 80 37 12 539 93 22 86 258 44 290 56 89 22 397 80 121 13 261 48 1727 5 247 6 49 35 886 2 298 46 346 79 558 3 221 55 1353 48 122 18 16 99 141 44 215 26 1129 79 170 54 101 1 920 7 725 0 689 2 662 90 1698 19 493 23 874 14 569 38 215 94 654 55 195 90 1478 34 712 72 29 45 243 1 501 76 263 19 835 67 477 86 844 68 697 95 82 67 389 9 103 75 1718 83 321 25 435 70 1 95 227 55 140 85 662 41 263 62 145 36 619 75 581 39 356 67 1103 71 29 61 959 97 509 58 808 65 53 76 1097 17 50 87 374 78 23 22 304 83 642 73 260 39 1092 28 1 96 490 46 2258 99 1310 67 617 19 719 72 725 34 668 72 140 91 2241 98 945 70 318 79 815 64 35 63 206 2 1823 5 508 43 230 95 675 49 2232 51 1019 65 8 71 272 59 463 6 682 90 153 61 62 82 4 2 827 33 624 86 96 98 1045 51 1315 73 336 95 719 52 264 30 1562 81 851 89 343 10 1328 26 771 52 1273 34 2944 94 1424 49 1532 19 855 95 181 3 3 16 1479 52 548 18 1543 25 121 23 301 8 32 72 87 74 193 29 426 75 2120 32 215 69 580 55 303 40 291 68 428 5 132 82 574 2 728 33 310 97 51 26 219 17 445 93 75 68 1398 99 1475 45 361 10 322 47 1244 43 2922 70 159 15 776 22 1615 85 827 98 954 65 101 32 560 48 438 11 190 75 2811 66 382 14 755 31 19 10 277 52 36 20 47 80 903 39 367 80 843 41 495 51 60 86 615 75 1267 43 1823 22 79 7 548 81 385 49 373 12 843 90 52 1 94 45 48 74 1694 21 1610 58 791 45 142 73 421 21 3474 13 798 40 563 44 402 21 1719 11 619 54 364 82 14 55 487 81 399 2 811 59 13 65 20 96 468 54 190 80 725 68 354 5 283 43 673 28 1100 96 1738 60 339 61 976 84 1653 32 717 63 268 84 267 91 1522 8 313 73 699 84 227 71 152 70 529 49 1597 31 1422 81 504 57 1737 60 344 98 482 9 130 27 779 30 1266 42 405 84 393 59 270 44 1487 93 762 67 220 99 1268 46 166 53 611 85 235 32 528 84 127 53 400 93 1160 34 372 33 656 41 524 4 905 49 949 80 900 33 160 75 36 2 256 37 1910 44 2314 74 353 98 1702 31 2612 90 446 58 79 12 252 52 822 96 259 41 695 11 493 20 929 24 877 3 265 53 535 94 130 23 1478 94 1666 3 141 95 189 36 2823 24 910 38 1187 54 80 78 133 96 1120 46 759 92 265 44 479 43 477 10 650 41 124 18 359 6 234 64 1079 37 492 44 648 81 69 68 2187 5 427 38 504 34 768 60 1597 66 153 87 1104 0 185 62 511 6 206 86 609 52 1268 23 15 87 775 92 65 2 4519 8 49 88 443 17 416 99 436 1 396 18 1085 28 175 44 1351 77 583 66 184 2 236 62 510 17 64 95 746 92 938 82 1738 23 11 37 1737 44 1022 75 314 4 178 13 268 87 511 99 837 67 183 61 1204 37 140 30 479 6 111 76 741 53 136 39 137 85 446 35 175 40 40 1 177 64 1317 45 385 17 385 37 727 14 14 31 1611 67 1 65 436 70 93 61 60 7 686 93 28 91 404 94 288 84 496 42 181 12 259 93 47 77 378 93 1500 60 614 31 1682 11 304 89 220 70 530 86 657 16 1150 19 1402 56 278 18 771 67 93 24 781 63 220 80 1299 34 125 82 376 24 762 14 540 22 366 92 94 88 323 2 406 83 630 85 179 95 518 26 1674 14 220 41 118 48 201 96 685 31 45 13 1342 25 237 5 645 38 332 68 1180 94 707 98 292 56 33 13 155 35 220 55 178 38 790 71 217 52 479 73 77 20 680 24 33 91 744 5 786 27 563 69 286 72 388 86 636 71 488 8 832 21 108 63 787 48 200 8 232 13 69 61 1379 30 259 57 1807 72 854 35 16 65 212 30 355 59 739 55 1535 45 323 74 60 31 175 60 607 24 473 36 59 29 272 60 1820 24 855 84 292 75 374 1 455 99 266 53 1270 82 312 8 1063 96 936 89 1813 44 767 5 465 70 43 85 1229 51 338 52 19 38 135 23 412 19 2361 84 250 18 586 13 1038 31 66 44 67 72 242 5 667 29 289 19 479 59 143 99 245 23 2060 67 321 5 281 73 165 98 258 93 94 79 1455 47 680 62 386 8 455 29 417 43 52 78 568 43 290 66 618 49 324 3 23 4 1216 21 341 32 884 89 72 32 1467 10 999 73 1948 41 585 47 263 19 1926 41 139 27 242 74 1127 75 964 46 568 53 244 6 818 13 2108 42 910 72 331 88 1378 79 232 32 192 62 2241 8 842 38 100 56 732 69 1661 15 938 38 58 9 101 73 1164 15 65 60 174 64 253 82 83 86 1192 9 182 97 73 52 596 9 785 15 803 -1 -1
67 193 27 3 44 238 35 716 55 69 15 542 57 722 56 376 89 113 45 1494 22 106 59 480 52 1685 44 496 69 1380 66 445 87 593 39 689 4 129 47 425 86 503 94 41 89 326 93 812 54 604 71 1183 89 241 37 102 75 152 13 940 97 705 8 958 11 1328 73 524 21 1252 82 10 68 395 28 686 37 25 33 502 40 934 13 331 35 94 55 1522 66 243 61 148 41 187 49 549 46 577 43 943 28 27 31 347 61 84 44 950 40 81 7 100 58 910 33 561 70 1212 72 1340 85 32 97 391 75 263 91 141 9 1692 35 650 4 2116 84 581 11 977 14 241 80 237 15 576 53 378 56 30 61 1036 38 641 12 298 58 331 77 1818 17 287 97 562 78 824 59 534 14 265 20 669 82 385 28 1254 50 1787 97 1412 95 53 80 772 26 1340 83 1107 40 237 77 2029 68 114 95 99 44 1994 86 764 1 1752 77 932 81 123 73 351 48 87 14 182 20 717 76 618 70 1435 35 111 80 448 49 906 45 2 87 1610 7 1827 62 521 76 643 6 1245 30 683 95 685 53 948 95 1538 56 334 36 113 61 394 28 795 11 1451 35 693 67 129 37 287 7 106 32 120 60 385 14 1435 43 901 35 41 9 195 20 554 16 942 57 202 53 364 16 287 60 33 47 1274 57 83 71 757 72 597 79 1034 43 352 18 584 4 883 97 720 35 1351 85 153 28 164 13 458 56 420 33 279 51 847 95 19 3 302 83 434 85 958 53 214 51 1266 77 222 43 292 89 411 86 14 92 1417 6 6 72 247 8 478 21 102 57 252 60 4 36 836 97 567 6 298 30 303 31 937 79 1780 86 353 70 554 58 446 50 266 37 24 40 306 6 701 62 33 30 1664 91 1036 2 55 21 597 3 67 38 1090 58 141 0 1917 38 691 85 104 33 62 40 114 9 184 44 1480 95 137 43 1072 54 507 65 244 69 407 65 680 90 275 76 57 86 139 53 53 87 425 44 274 0 654 57 654 7 690 65 430 82 1050 75 2381 23 250 96 343 37 431 46 1207 88 1302 42 1237 62 2310 95 19 75 272 65 41 10 349 49 603 53 430 51 85 17 64 72 106 21 370 19 903 63 139 53 6 47 2296 73 409 47 77 94 746 59 2691 26 883 2 382 21 279 65 70 75 541 77 393 88 399 57 276 33 876 13 968 26 1304 86 20 36 61 45 2167 24 171 60 163 34 1386 68 770 99 956 33 286 31 1483 8 861 78 156 86 965 88 1610 49 578 52 1176 39 41 0 78 66 647 29 165 61 12 91 454 8 1343 14 262 69 265 72 340 36 31 71 355 20 304 73 56 18 49 53 840 3 1024 30 2084 95 43 7 1126 97 663 85 234 5 534 24 90 4 106 2 62 16 452 86 1031 83 328 46 17 7 925 24 2753 2 19 17 30 91 421 35 143 65 41 5 965 78 678 73 268 54 132 34 102 16 44 75 770 55 128 90 1162 61 833 58 588 97 530 27 1421 47 1406 15 123 93 36 99 619 44 202 51 3066 14 1077 73 376 22 116 89 51 49 398 46 674 44 85 1 318 36 1333 14 654 49 145 77 330 94 733 3 1066 85 53 54 431 71 1661 94 272 89 1818 5 108 6 70 78 674 22 173 27 988 68 131 53 797 87 1870 67 1043 62 786 99 199 19 377 57 291 53 567 36 398 47 849 90 1106 71 588 69 409 96 1470 53 770 99 609 96 486 71 432 22 194 4 23 79 46 87 635 86 508 59 223 12 155 26 433 35 1682 81 519 94 7 45 484 25 435 46 7 36 93 0 226 1 196 72 1846 48 262 72 143 84 85 82 1489 70 1134 6 309 7 113 73 410 46 183 34 58 41 897 75 740 98 1613 93 798 13 137 14 465 94 474 46 486 1 590 7 1324 84 255 33 139 0 600 28 214 31 561 66 375 67 10 40 701 46 446 26 850 96 2527 39 453 4 791 92 748 46 1888 85 191 42 447 55 249 80 50 73 467 57 237 8 322 81 513 2 1444 59 361 60 883 12 831 64 8 9 406 74 208 21 93 97 660 51 599 60 531 83 308 71 352 8 3304 74 39 82 427 55 468 56 1756 62 127 70 284 58 1971 3 79 89 717 13 86 80 671 17 679 37 373 86 854 40 238 87 543 89 433 63 400 80 372 17 861 4 559 35 773 78 920 24 9 87 152 62 880 55 704 13 340 43 366 6 506 47 9 5 1220 15 165 88 324 0 204 97 1531 14 74 22 686 51 534 56 134 64 1960 82 872 17 2062 15 551 21 309 81 1915 79 117 65 159 82 471 75 540 41 252 86 1149 97 578 10 1343 88 392 36 160 0 1405 54 827 16 258 87 45 61 244 35 1911 72 200 59 538 1 1676 45 16 76 746 0 152 49 2621 50 375 15 138 74 92 19 672 87 155 33 389 0 285 65 178 7 538 37 121 25 2779 9 761 23 503 60 3699 9 166 95 258 47 1486 69 1522 37 16 90 497 14 31 84 675 95 489 93 625 96 87 85 1949 37 468 74 186 45 148 89 290 3 846 12 1891 34 1953 40 585 65 94 43 286 6 1883 5 1314 75 138 62 462 87 265 4 148 65 60 84 2409 69 467 29 337 26 427 98 574 10 1917 81 255 47 671 77 83 52 1111 93 560 98 1569 39 78 87 783 61 123 89 85 83 399 67 186 53 59 61 2456 24 1037 11 40 3 462 68 136 26 38 53 348 69 3 20 238 42 729 55 610 88 148 94 768 36 592 25 86 55 819 27 336 83 1924 36 769 2 358 59 665 94 2336 85 1191 98 133 68 7 3 265 55 40 83 865 55 195 54 425 84 157 33 96 73 267 61 509 76 781 77 11 30 101 62 299 82 166 65 642 97 156 21 382 50 602 84 1477 18 745 29 403 52 59 32 269 61 448 65 1627 77 396 48 704 73 781 21 338 58 115 11 1436 80 425 97 769 37 152 4 71 3 881 47 216 25 563 12 63 70 917 0 106 53 105 18 116 77 142 95 313 67 57 92 412 36 1249 6 1270 80 189 27 778 84 1220 35 85 56 705 72 40 54 487 58 682 60 125 89 379 47 61 99 328 53 474 34 530 48 198 0 506 13 677 93 416 34 552 35 249 74 346 1 1371 99 203 24 60 74 971 54 1511 65 560 30 161 89 116 12 110 33 658 66 118 55 125 7 524 10 975 35 172 95 94 51 1982 96 1583 39 317 17 266 28 54 4 602 51 322 28 1006 55 375 32 456 41 497 33 193 19 461 60 1177 63 1434 56 1426 73 1408 2 57 3 76 29 665 92 1784 44 548 83 370 16 482 84 292 57 1 26 1091 64 532 10 1741 75 1888 17 453 31 273 1 341 15 841 64 155 37 332 93 3739 33 15 54 283 56 333 97 68 61 294 8 506 47 874 86 37 71 1713 64 382 65 344 16 652 78 754 19 209 32 47 99 883 85 157 23 190 67 304 72 1053 48 1176 23 98 78 181 88 610 20 316 49 1339 10 205 90 1368 77 58 56 21 53 2080 57 2995 43 300 71 222 32 590 90 663 95 4 19 233 91 3953 29 16 78 217 19 670 0 722 23 1257 4 926 12 194 16 73 55 92 97 441 64 27 42 4213 83 581 2 696 45 478 7 654 87 145 57 451 64 1373 24 1371 67 3 7 402 11 1084 82 2 5 46 18 1387 55 156 56 41 51 326 33 243 28 246 44 11 8 829 88 1350 54 105 15 861 69 277 63 451 19 202 16 178 94 1316 72 1429 98 81 43 50 58 1964 84 422 77 33 29 241 11 496 17 226 90 686 3 219 49 608 79 805 56 27 33 178 56 1374 6 142 58 189 42 511 99 1742 92 466 21 289 70 499 58 1037 95 294 42 627 37 572 25 124 7 96 55 955 36 110 4 716 49 638 94 1199 60 259 35 15 69 2210 87 817 12 1100 52 1971 30 10 74 276 81 782 82 4 99 2 86 284 4 1232 73 625 89 1742 37 1053 84 310 27 574 91 155 34 318 17 886 6 11 98 106 84 14 38 922 11 128 10 33 74 641 89 593 45 572 85 533 81 473 42 232 68 460 47 126 14 420 57 1164 43 77 88 83 10 660 87 1120 75 613 63 838 32 3168 0 782 3 518 14 94 39 721 11 716 74 1492 41 89 61 316 49 822 44 76 93 1130 11 19 41 133 28 306 65 270 66 543 62 1032 49 885 74 941 91 598 86 1293 13 103 39 610 8 1444 27 304 87 58 81 153 92 99 43 1211 71 304 74 156 86 368 80 2128 29 1053 7 222 16 605 43 715 73 435 69 2166 65 86 5 417 23 1296 16 591 65 742 53 1120 37 160 72 229 44 113 55 341 83 129 20 3 34 3311 59 155 83 1223 -1 -1
68 1279 91 2058 70 380 85 197 80 480 56 1029 16 227 23 592 82 773 60 579 97 205 90 105 23 463 47 116 63 114 43 902 27 850 67 1500 10 953 86 787 92 89 52 423 68 1323 0 72 31 1507 4 1087 80 577 68 69 6 52 94 373 5 88 67 233 73 1083 13 1472 78 370 28 240 20 25 69 405 8 1259 22 260 44 1359 68 1639 78 450 28 564 13 1922 93 152 30 504 3 341 58 182 67 357 1 585 79 654 18 149 2 244 55 8 98 1023 47 1756 81 187 19 640 58 21 40 999 25 180 81 184 55 837 84 30 19 451 47 436 11 39 48 1540 16 228 52 745 27 431 64 11 87 619 74 1059 83 66 36 56 42 551 29 782 69 193 48 809 64 873 97 1077 67 34 0 96 12 420 84 120 69 807 56 113 35 2617 83 459 11 398 28 1564 86 299 95 1549 24 46 98 680 53 985 96 208 53 742 39 33 97 1295 72 1090 58 114 67 193 48 427 90 129 98 310 46 734 33 331 64 908 78 3657 40 32 2 2086 53 670 82 1689 84 1204 27 1687 80 2417 67 1545 53 777 84 264 59 103 51 369 97 527 71 1141 93 587 75 705 83 110 41 220 94 387 28 581 45 7 2 386 96 159 13 483 62 400 25 88 64 21 16 182 70 223 51 1118 19 36 7 890 95 184 10 1399 37 40 48 1791 64 444 38 533 59 327 81 58 28 31 81 296 44 342 17 220 21 1443 13 470 1 292 97 1144 30 1588 11 300 7 1639 83 983 2 2293 15 250 92 776 60 653 48 12 8 110 69 432 73 211 55 99 94 21 56 884 89 1011 28 64 41 2015 58 129 89 246 29 281 45 28 53 183 60 535 33 544 62 4 11 874 9 431 88 995 87 267 90 122 58 38 82 927 43 284 10 762 50 465 46 589 77 1115 35 112 22 276 82 831 21 39 7 890 59 724 29 298 16 219 74 36 66 1013 14 944 64 116 25 102 61 951 53 285 81 2318 7 696 35 106 77 398 68 100 63 1264 83 676 62 1387 83 247 12 129 80 120 98 1414 83 518 23 1790 39 356 33 76 8 632 32 474 96 16 23 512 10 134 6 68 9 211 50 21 82 208 62 711 29 1049 88 124 91 3774 84 265 32 856 85 143 99 1089 39 80 31 78 25 1225 66 858 96 620 29 1031 7 2125 63 571 75 177 23 568 25 343 33 579 95 413 14 110 82 424 15 266 74 1594 45 795 12 647 59 413 28 80 9 1033 48 459 67 943 42 700 30 1546 99 159 85 357 76 1684 10 311 25 329 40 47 29 243 48 485 68 214 97 610 36 192 65 1764 6 387 7 118 94 61 42 733 53 620 2 417 83 833 73 378 33 656 53 370 90 659 27 272 72 885 32 51 51 401 57 153 91 522 78 116 48 15 87 12 42 262 31 145 25 116 13 117 1 281 67 832 91 118 4 445 61 252 52 116 51 378 89 1292 27 445 46 583 38 569 5 178 55 3 8 50 57 349 47 637 57 187 88 3375 56 290 17 234 64 150 73 877 58 533 62 62 10 143 77 374 78 137 79 25 40 3975 39 524 29 233 31 400 54 607 25 222 92 531 86 899 17 673 75 51 78 1009 62 610 9 165 54 320 17 602 60 36 22 28 74 543 21 159 97 637 95 1279 88 74 61 1585 60 168 44 17 56 654 82 270 22 963 94 22 16 306 77 53 88 666 99 163 45 12 91 954 73 1 25 290 29 68 10 1313 75 1542 6 370 4 720 55 142 61 1368 40 311 94 18 27 287 19 3054 78 581 13 1744 5 681 83 121 24 234 9 1220 63 599 50 427 22 724 56 1162 94 16 97 546 15 525 87 490 61 20 17 308 59 638 42 142 96 1142 4 532 43 244 59 93 14 1521 51 714 11 64 99 950 66 5 89 71 53 1221 34 485 84 476 24 1207 79 479 65 2128 70 529 50 378 76 325 83 3 65 1264 85 101 26 78 80 1295 7 528 71 683 84 2411 48 598 74 179 19 580 22 717 39 114 54 879 72 656 53 37 51 432 12 66 28 1916 80 375 36 242 5 372 26 13 19 512 93 1214 79 92 19 232 40 1013 49 429 28 320 90 340 79 193 47 572 60 447 65 1974 84 893 44 2902 75 165 12 760 91 276 9 721 77 16 22 148 65 853 34 503 18 627 89 691 82 921 14 1506 66 177 89 1594 77 164 29 608 94 1034 36 261 84 1824 1 1336 31 220 76 123 14 758 95 13 38 239 60 160 93 239 9 1038 29 710 57 1087 33 55 15 81 94 671 68 355 35 464 32 648 81 175 76 23 99 490 2 191 70 444 59 663 21 144 95 38 76 16 36 103 25 268 35 651 43 1044 46 127 28 110 68 74 69 1256 93 311 9 231 92 581 58 120 39 3947 19 220 58 608 79 425 72 420 65 1577 55 684 13 418 55 2225 35 92 40 211 95 398 3 335 81 2578 47 955 6 877 50 855 3 446 62 321 55 74 99 119 7 896 42 68 15 679 61 204 62 22 59 1794 93 1887 94 276 81 201 87 62 67 2517 79 113 88 146 54 1844 10 593 32 278 77 59 10 125 80 13 48 147 99 28 77 578 56 333 17 37 87 145 94 520 20 970 82 465 16 707 80 631 46 123 99 1382 55 158 35 278 66 344 35 72 89 212 93 2493 17 1396 11 760 19 1073 63 249 25 196 54 892 6 457 7 1670 88 36 45 688 41 290 46 962 91 153 37 257 78 1155 9 67 33 740 76 9 59 1452 47 14 3 387 55 743 93 2499 77 215 12 77 86 524 5 1237 38 845 83 489 20 317 77 453 86 407 22 238 54 5 43 85 9 190 65 242 14 547 58 473 35 217 50 333 84 40 89 393 49 277 77 379 96 245 75 1291 9 564 82 970 44 60 81 777 83 378 51 828 38 1016 40 210 76 195 61 199 76 309 44 395 58 295 72 969 1 667 43 288 11 134 12 483 79 1045 68 36 90 818 89 57 53 768 98 885 82 640 47 311 68 224 30 410 13 48 78 1678 41 17 2 255 92 1118 84 747 30 777 81 570 55 1272 54 23 89 378 69 136 34 56 38 937 57 925 19 713 25 93 68 2578 16 165 28 161 73 83 75 842 94 319 91 299 67 1538 60 64 66 88 12 1398 23 421 90 817 69 3355 2 61 67 231 98 950 18 1499 77 567 37 95 63 996 53 245 37 159 72 93 31 234 23 603 84 1523 31 53 95 1042 1 124 81 1241 56 816 95 60 34 12 75 369 54 158 53 221 58 79 62 49 81 24 6 489 79 1154 91 1177 29 88 47 330 13 2786 20 233 12 63 72 538 56 472 26 24 87 1081 82 134 50 81 32 38 28 717 97 123 94 342 58 891 53 88 59 31 77 450 88 255 6 817 93 83 64 1733 95 1212 43 1174 22 760 74 1337 60 103 62 1243 37 99 92 66 64 118 54 355 29 924 47 194 24 228 63 424 1 323 58 1448 69 317 92 549 27 216 61 371 15 2987 16 1061 39 718 11 357 99 169 78 838 15 67 5 36 42 412 45 1031 51 751 40 466 84 23 87 764 58 431 46 325 15 652 77 86 71 242 1 230 67 352 34 147 89 1378 28 643 37 124 92 447 45 576 38 735 21 692 53 5 90 873 63 1146 93 287 94 125 39 1945 4 49 0 2138 30 256 1 4792 19 316 29 344 0 503 49 386 48 157 42 798 47 800 58 691 70 799 78 845 57 6 12 189 49 311 70 889 72 437 84 26 82 2 36 2581 31 717 51 61 2 1054 8 2442 81 612 63 1866 85 239 98 657 89 589 46 355 97 1409 92 431 98 116 13 723 98 68 4 461 13 302 14 889 53 1014 99 130 51 1274 61 8 36 1106 20 2160 21 35 77 598 95 339 58 106 39 144 37 40 93 2414 60 692 75 601 67 189 54 736 73 321 77 92 51 438 95 152 14 745 95 191 31 169 51 282 2 35 35 571 21 1568 55 631 50 116 23 309 99 483 88 395 24 635 87 136 24 206 62 457 88 102 71 169 44 670 10 168 99 358 26 3108 42 172 95 2385 96 707 62 185 1 115 50 82 48 55 15 574 6 317 32 305 70 797 72 312 33 630 37 490 61 541 74 1011 60 12 45 273 46 877 38 236 79 477 29 1212 93 131 22 1 7 1777 71 464 11 1265 90 1782 60 1653 4 289 76 262 69 1302 96 746 36 54 8 1586 10 484 63 519 3 318 76 297 15 479 48 513 9 1573 95 238 14 425 73 1044 41 313 21 962 27 421 42 655 33 97 60 276 47 29 51 246 89 295 0 425 85 358 21 349 89 342 6 279 51 676 90 423 77 612 17 491 45 896 11 49 28 214 38 388 84 810 44 218 57 900 15 27 39 167 66 297 95 81 22 108 13 132 57 583 8 1116 69 162 90 1236 6 133 74 1547 35 1599 59 6 88 387 67 1091 -1 -1
69 667 55 321 80 433 86 701 60 1787 4 920 83 914 24 206 46 398 71 405 77 820 97 53 62 44 91 1248 81 872 30 619 63 830 30 815 21 307 80 374 76 1262 3 885 2 1284 47 267 65 468 74 1423 98 109 94 453 9 1040 27 108 53 776 82 874 15 136 98 90 90 683 67 56 36 440 86 822 56 387 0 565 6 137 93 163 38 24 70 1177 35 1251 46 738 21 1029 39 192 29 1405 33 51 76 1961 95 951 76 1108 39 57 24 2996 26 248 37 2227 29 1563 70 416 78 354 11 76 71 597 35 4 79 266 2 111 65 947 27 357 69 574 77 641 74 1320 90 401 6 1841 97 399 50 151 84 412 12 762 70 328 95 262 41 596 21 254 16 754 93 104 97 3241 43 234 67 2110 32 406 8 296 38 723 91 168 28 1885 40 472 47 513 55 625 69 107 13 1156 40 37 13 33 61 227 77 320 99 1316 62 1239 64 2100 48 251 55 1418 73 238 61 796 54 79 72 426 92 189 6 116 70 682 19 83 40 406 85 1156 48 995 77 115 55 48 56 185 45 2202 75 432 55 803 89 443 15 887 80 189 71 240 86 1898 12 76 69 503 23 524 61 726 25 3436 54 234 74 1059 57 254 85 224 90 1097 56 1491 96 520 95 630 25 166 54 36 77 29 24 734 73 735 72 691 35 940 92 152 6 140 82 546 18 839 2 89 28 1 2 7 24 240 56 1498 66 1088 21 221 10 1085 16 577 93 98 61 201 10 74 71 786 2 122 5 885 86 239 44 570 11 199 27 97 12 420 94 590 70 379 23 1075 77 834 84 639 93 398 0 975 79 2027 4 189 63 1923 84 2134 48 1132 61 846 80 112 89 111 58 553 89 606 41 423 76 144 80 111 58 368 15 558 43 1924 53 62 18 873 87 986 41 1418 74 140 81 337 26 211 9 271 98 557 93 849 94 1182 46 199 81 1460 37 194 82 193 48 409 4 328 7 722 27 376 47 1116 32 316 82 452 53 198 76 1260 44 60 68 206 42 335 36 234 33 2311 69 1249 26 1990 59 210 97 640 24 992 54 244 59 559 51 653 82 1938 33 1270 30 305 50 663 61 1519 94 644 67 249 39 53 4 3829 7 246 89 534 0 439 63 1062 79 180 46 524 54 88 91 30 97 954 58 46 28 68 89 721 35 69 39 378 37 735 58 115 15 301 1 2528 90 1883 53 834 29 59 24 835 55 205 86 92 36 654 55 191 59 1073 84 50 11 328 53 754 81 1445 25 127 35 1761 0 372 10 1870 13 385 57 27 34 33 3 202 6 308 62 139 93 509 40 246 98 309 17 181 26 499 50 333 26 1014 64 720 59 197 13 768 10 559 57 607 64 33 46 1100 82 523 19 686 5 517 43 1128 54 578 52 709 63 721 70 46 3 149 50 876 76 902 20 1152 18 233 14 789 9 448 16 802 0 2751 18 150 35 1002 88 2366 46 1212 9 686 3 691 7 1095 36 1340 20 438 57 268 93 65 71 232 12 450 86 123 52 678 23 188 8 811 90 88 88 166 4 288 91 828 9 506 5 1687 22 38 23 134 41 472 26 1093 59 1032 23 325 3 699 72 597 89 32 85 307 31 703 40 1363 98 1027 53 6 20 377 13 855 21 689 19 161 73 483 44 196 32 873 40 795 10 376 44 345 90 6 23 788 92 79 56 255 68 113 21 604 17 267 0 21 36 256 85 631 21 182 63 399 39 79 92 73 93 90 11 2 41 482 76 1415 22 38 59 71 35 107 53 382 69 839 58 466 37 214 1 620 67 3036 20 677 65 314 15 198 48 756 22 173 8 116 39 217 47 319 4 215 69 318 58 1400 65 151 59 63 82 431 1 132 86 1962 7 335 72 205 98 623 48 87 75 841 25 75 26 10 22 445 85 2113 35 2882 42 375 66 249 15 94 85 237 88 393 51 284 73 137 59 2900 18 571 69 1775 66 272 96 748 67 87 61 556 60 20 23 990 4 710 74 511 40 119 49 847 83 308 11 413 60 849 78 49 71 343 28 46 5 516 22 916 82 1001 20 279 86 218 4 473 81 476 99 531 90 1981 96 789 36 216 52 235 55 2608 52 1781 93 1434 16 299 50 521 31 594 45 832 51 72 70 861 63 1471 15 1024 14 654 2 1542 14 342 26 1565 36 793 82 838 63 625 70 14 57 466 46 708 3 397 63 1719 68 208 78 202 35 12 53 193 84 47 72 34 85 1106 67 303 28 1023 6 467 11 6 91 463 96 2110 31 869 30 715 79 487 78 2124 58 1511 1 874 63 1230 64 750 61 871 73 1348 84 33 22 873 61 930 55 128 76 5 21 38 89 399 2 555 0 901 65 4425 62 181 81 2331 70 418 98 963 47 1035 79 121 14 110 32 639 9 264 70 588 77 126 7 692 87 69 79 137 67 646 22 92 93 9 89 1050 31 421 55 283 31 18 62 78 1 26 58 87 1 150 9 172 63 2749 36 1770 16 1077 86 800 87 141 89 509 59 172 44 463 83 137 82 435 43 836 62 1638 36 647 58 411 18 433 12 582 11 70 76 224 52 757 5 95 3 248 84 687 42 421 61 82 18 17 40 1242 13 797 56 855 4 1559 67 1777 32 173 97 474 76 1700 86 78 8 195 28 1314 75 170 91 154 82 43 16 500 54 182 95 267 55 150 77 260 64 1053 73 1012 49 33 58 635 37 895 61 104 55 49 9 375 5 1135 63 261 11 977 77 109 3 2212 65 232 20 568 38 1255 17 40 11 1585 14 687 97 375 78 1153 47 1118 89 1005 11 113 39 215 12 1681 36 510 55 401 15 2 56 20 47 9 5 290 97 193 62 596 56 199 14 90 59 516 24 248 26 652 22 265 73 73 47 1131 12 94 99 784 37 254 74 2169 3 2674 49 363 93 668 19 625 57 1745 33 1106 73 782 60 637 63 128 51 2021 61 68 97 492 80 172 88 106 77 983 12 543 97 309 45 1579 76 1824 62 936 98 372 80 148 32 183 22 624 25 439 38 759 2 1087 1 193 69 58 30 396 64 1084 6 89 25 68 61 309 71 257 53 754 58 151 51 2584 16 1006 80 307 55 14 91 347 6 22 11 34 16 886 48 58 90 243 52 267 50 583 12 125 55 357 3 1550 50 518 92 95 46 138 74 777 6 201 37 233 92 479 94 854 10 192 39 680 67 227 8 524 48 922 4 34 26 547 86 642 64 375 73 819 50 1529 41 284 48 1147 86 668 22 1077 14 587 73 659 64 223 19 82 59 962 49 339 80 737 19 1827 71 91 1 364 19 129 32 1650 16 92 85 545 46 1335 97 13 64 442 58 2804 62 2274 91 274 73 145 10 395 32 1174 88 254 63 1596 53 401 24 5 60 1370 23 1460 12 77 23 329 37 555 94 6 19 505 60 1265 25 1302 34 102 30 308 83 426 52 2079 76 499 20 480 5 280 88 695 49 455 34 591 97 2615 66 1158 69 1100 34 256 61 332 63 424 48 327 84 73 94 723 65 840 35 486 12 301 63 134 67 262 43 399 14 226 56 159 74 249 9 530 26 1840 0 162 26 124 89 1272 8 160 73 439 60 414 88 401 38 279 26 573 93 87 32 3113 14 711 27 672 90 1511 66 470 44 449 56 336 37 1379 88 973 61 258 16 63 10 1166 2 48 94 124 69 440 43 47 25 400 10 2133 33 705 81 1135 82 1149 90 194 32 24 61 1258 85 1777 93 524 67 588 52 179 41 912 5 666 10 1046 4 189 18 437 85 327 63 566 7 464 61 39 70 406 91 644 55 816 88 1125 40 1591 25 723 83 550 3 574 27 444 98 142 83 1175 14 83 90 282 83 277 77 823 80 1146 71 809 11 613 63 235 35 173 11 289 25 316 58 1187 61 793 20 1124 50 2801 32 247 36 371 22 681 39 512 49 259 35 774 7 2127 54 1392 84 614 17 970 56 670 7 303 29 124 21 267 2 884 20 1297 72 691 40 754 19 910 23 8 9 723 21 997 11 11 96 449 63 54 83 330 92 271 79 39 18 814 48 270 43 103 88 686 12 261 3 258 59 238 40 300 9 410 95 1595 35 881 64 682 18 50 70 550 16 479 25 909 29 110 48 572 43 125 44 471 70 127 83 69 86 847 41 33 87 205 48 142 65 341 59 259 12 646 97 559 63 49 64 988 39 48 86 369 65 152 28 1169 31 155 76 32 19 436 83 354 81 2067 46 1503 52 1635 71 283 25 80 13 118 68 27 73 685 19 512 95 87 62 258 46 1352 4 181 75 584 39 109 43 1499 21 109 48 161 22 124 59 223 75 44 60 345 12 259 86 946 69 122 90 106 37 239 63 469 31 1108 29 338 46 240 53 134 55 222 1 1524 50 669 31 809 53 3 41 226 -1 -1
70 1305 14 109 80 7 20 500 27 1026 19 1376 85 246 70 577 72 376 80 1138 74 717 27 1857 79 954 74 293 94 712 22 440 4 323 65 362 57 122 7 99 92 262 6 81 24 74 45 238 79 832 12 23 10 639 88 1049 15 62 89 241 99 1131 34 36 22 1020 2 108 57 1237 82 37 70 686 7 470 55 266 4 119 30 139 95 184 26 65 74 801 62 1016 70 247 50 824 16 597 83 219 49 114 39 112 55 930 54 290 82 1769 68 744 65 1580 50 222 9 28 85 100 93 973 39 539 98 590 81 199 36 112 21 1259 81 547 18 219 25 3 70 392 16 1125 61 290 14 727 77 249 75 1038 71 1885 23 825 10 292 47 34 85 317 42 187 28 88 32 470 94 484 0 74 72 365 2 796 54 679 31 278 85 1140 24 1196 95 1707 84 6 68 334 9 172 75 68 85 137 84 3858 38 1209 46 74 7 813 40 331 71 963 51 380 45 3056 20 694 65 225 77 1180 42 244 82 518 47 17 71 268 63 99 19 36 1 321 90 611 47 398 55 52 25 863 1 696 5 3013 59 140 25 885 76 1477 15 99 60 263 36 8 6 475 1 39 67 77 9 1379 22 138 3 135 18 811 60 1195 39 793 37 2877 58 261 70 183 80 366 68 587 73 227 10 913 65 458 87 205 99 1711 83 315 97 304 91 194 63 1020 56 6 28 1054 39 2524 87 242 81 436 6 426 10 13 39 528 48 296 33 111 25 2421 77 208 93 855 3 958 63 315 30 177 10 331 52 50 79 951 72 18 51 39 21 30 54 708 71 2231 68 1145 34 31 63 1287 92 182 28 309 58 323 7 455 89 417 30 513 43 426 78 171 99 968 1 1033 99 557 86 232 8 501 12 267 15 89 97 99 62 970 30 1446 62 1497 18 727 66 25 47 1725 30 5 31 1968 28 450 16 732 57 447 65 256 19 204 63 1483 60 745 43 1859 6 1323 2 345 49 576 54 96 67 16 83 291 62 45 53 860 87 832 83 198 8 513 83 174 57 90 32 100 94 1107 77 359 87 179 91 885 38 881 78 58 16 314 56 1331 85 504 6 2282 80 4 98 434 63 1125 17 1687 31 19 33 361 44 6 46 1059 91 560 25 600 14 555 86 20 69 970 77 494 83 612 60 224 58 426 86 35 99 822 68 43 54 1232 79 163 81 619 29 41 71 32 94 1423 91 1093 27 494 54 174 24 70 93 1982 41 83 52 451 72 674 34 319 46 494 69 933 3 454 56 211 13 330 16 2008 98 277 57 952 80 56 37 351 77 192 26 53 71 169 29 254 67 33 25 2412 69 1565 55 1617 39 1091 91 1629 12 23 64 576 3 124 67 570 81 1157 65 758 99 66 86 729 41 1471 3 2842 15 39 51 464 64 264 98 111 49 906 69 1296 46 286 76 885 38 225 22 868 26 132 36 938 41 575 5 370 67 886 46 164 94 293 92 1042 97 299 54 424 72 1250 83 536 72 206 64 239 62 356 79 410 87 32 84 325 43 45 88 760 34 932 13 112 40 514 41 182 72 157 11 753 86 483 92 467 24 2220 43 287 73 478 29 1151 42 432 29 544 80 272 51 448 53 670 56 224 39 546 69 165 49 1248 92 753 76 1031 80 994 18 215 63 3563 4 1149 56 565 4 1060 67 19 44 986 88 255 47 1604 74 1516 91 227 27 516 42 152 10 761 91 452 11 21 74 1269 6 476 3 260 16 590 59 893 8 726 61 165 50 465 26 453 24 308 59 330 16 2333 5 8 41 656 81 73 90 402 23 789 40 576 0 7 65 342 4 317 37 134 63 635 69 169 64 812 10 978 65 1314 60 1018 67 17 97 1887 83 581 76 464 80 108 0 1642 87 132 28 264 2 239 35 601 84 51 53 91 50 723 91 647 46 148 87 915 12 87 0 208 76 563 66 302 92 421 36 125 19 403 88 2138 91 503 22 254 66 175 25 545 83 1612 81 614 97 440 68 154 15 393 35 50 55 2492 69 1293 33 278 20 61 36 140 66 194 44 986 66 2008 3 158 19 506 82 231 87 152 69 441 23 187 9 183 55 1118 87 448 65 941 14 231 29 2 46 418 74 1566 83 241 61 1991 41 758 54 380 30 299 66 187 33 661 85 385 1 4 47 296 24 17 88 30 38 227 18 81 36 602 63 453 61 98 45 728 25 1220 91 1572 50 729 45 332 78 560 88 188 65 1197 59 283 62 724 33 132 0 175 30 761 93 688 42 1552 13 67 6 910 97 345 66 1684 70 304 39 125 38 214 15 622 52 168 39 2160 35 321 91 184 11 767 51 229 78 903 43 45 84 524 70 4 85 240 84 79 46 141 16 583 64 11 48 93 39 1649 33 1817 43 851 13 30 95 176 27 147 87 147 94 14 95 543 91 2206 39 1168 17 608 13 740 77 125 11 210 89 200 60 615 63 679 6 935 97 322 30 851 18 2594 38 26 25 436 73 1097 43 712 49 1324 28 1164 77 137 42 1289 87 471 80 2886 66 614 24 656 23 949 66 802 32 75 21 4 94 637 31 28 65 25 11 225 34 309 60 1287 67 721 9 2056 62 1107 27 358 50 757 35 2579 56 284 99 179 65 457 0 1273 1 282 41 513 29 678 27 23 32 743 2 259 32 122 61 363 73 917 67 34 73 19 75 579 53 372 73 943 53 71 50 614 9 2079 34 303 5 938 77 673 58 237 57 215 68 1003 63 709 32 695 29 1114 37 492 48 460 28 195 46 170 68 129 85 1047 15 787 63 228 48 1427 4 81 81 10 89 575 43 125 81 105 21 395 99 263 56 86 54 17 79 600 7 782 67 411 82 142 94 1232 11 1380 48 1380 24 377 51 245 91 223 72 522 3 396 55 1284 67 411 2 495 83 1297 4 183 59 312 99 581 45 354 25 583 55 430 59 1986 34 772 53 312 40 577 48 1170 33 1051 8 3667 28 1192 36 1028 79 1640 4 79 14 372 76 979 88 114 11 1007 37 50 93 1299 98 384 78 749 98 466 27 473 95 145 56 1160 57 635 81 110 89 313 56 218 9 218 15 1445 39 816 71 608 0 247 28 414 41 1549 65 1334 40 691 45 85 14 1468 54 70 46 432 93 2277 25 255 73 383 7 5316 26 58 14 117 1 405 53 314 65 218 18 755 22 1192 92 165 59 2180 40 110 81 511 99 2251 54 202 14 479 19 219 79 1337 70 530 67 397 88 22 46 2025 37 585 33 166 62 133 95 595 88 880 57 37 6 99 9 749 94 35 36 63 37 404 4 1719 23 648 39 113 27 213 85 1077 98 498 93 9 14 569 94 98 99 1052 87 2167 63 207 98 58 38 3 32 987 40 617 2 198 56 123 59 2 86 964 79 388 71 745 12 1225 11 94 33 1564 80 1008 97 1686 31 394 56 1034 18 133 95 563 3 2674 71 3095 10 379 56 374 44 359 48 2199 6 1825 89 138 1 443 9 220 35 4449 73 247 84 23 6 1021 72 64 9 293 83 114 93 796 39 1090 10 11 86 165 94 326 57 151 1 697 19 95 77 1173 97 241 84 610 61 310 38 656 19 136 34 1046 4 80 8 1209 65 3005 31 285 20 516 84 307 31 117 18 72 15 1563 38 477 96 439 47 25 92 524 66 349 98 418 36 1012 55 334 67 465 17 33 37 136 38 3244 60 404 26 37 51 1266 56 496 96 950 0 948 81 641 36 842 41 9 42 1146 4 371 98 970 72 246 37 11 89 242 50 160 48 407 50 834 8 767 68 121 62 2617 35 757 61 763 91 1868 31 438 39 2079 56 837 10 2012 7 158 23 26 63 1030 18 91 83 353 63 474 57 257 45 139 5 1096 52 290 31 66 76 206 91 362 68 3506 44 9 69 1093 0 518 77 111 6 324 53 372 91 160 86 256 77 489 99 901 1 459 53 867 23 298 13 264 31 1822 5 176 85 1943 32 486 33 1023 66 79 9 556 0 60 81 152 90 326 63 1329 32 229 59 228 36 605 42 18 28 306 88 127 82 283 96 553 12 223 52 92 51 816 6 388 98 254 74 387 16 769 69 569 77 1608 60 98 69 111 98 368 51 346 59 758 38 283 51 18 52 298 32 517 45 58 63 1081 85 82 26 1305 69 529 22 94 66 1381 45 549 55 735 99 1238 38 166 89 586 72 471 49 184 59 537 67 120 82 6 9 548 8 1806 11 243 91 963 44 63 -1 -1
71 1193 23 479 92 138 55 349 52 279 37 1729 85 120 9 529 84 190 45 603 68 908 0 165 42 2073 30 480 96 4079 8 183 56 273 10 318 12 193 41 786 53 738 99 286 17 479 18 111 82 597 5 401 86 174 95 467 53 581 87 505 82 234 47 479 54 196 31 740 58 617 73 485 89 2738 44 146 22 124 92 691 51 611 68 1389 20 509 65 220 9 1142 55 183 86 1498 43 475 25 3147 13 671 52 680 51 751 79 2093 41 16 56 65 11 72 68 265 59 425 85 185 32 174 99 157 24 1342 7 247 89 454 70 208 50 741 53 135 47 4 66 83 64 168 80 648 87 236 33 1386 7 1909 3 223 33 364 99 10 92 348 31 9 15 981 51 427 38 271 35 577 62 194 60 1456 83 1063 80 406 86 193 5 528 93 739 56 736 9 697 96 564 85 52 40 34 51 424 94 450 63 104 74 1275 42 80 40 1616 33 994 55 2489 36 293 71 267 76 194 65 675 3 600 87 246 70 675 26 572 16 232 51 114 6 116 77 1333 7 64 36 888 31 2847 56 33 76 77 49 862 74 1014 26 245 13 108 20 301 28 1906 10 427 72 1395 4 410 89 84 5 458 97 1758 3 196 65 980 12 1531 62 522 45 876 75 77 66 673 10 526 54 17 69 213 35 42 50 626 58 21 85 907 51 842 53 21 50 1012 87 577 16 883 12 947 54 798 31 668 50 108 66 318 45 1016 54 308 28 253 55 61 34 39 41 34 86 199 89 110 67 37 98 433 25 443 64 907 99 469 53 47 65 19 25 110 4 624 65 392 73 839 39 215 25 171 52 331 73 466 69 1113 36 914 49 221 54 560 16 367 21 215 57 573 32 470 19 893 58 192 9 467 48 889 70 281 10 1998 44 670 4 138 16 219 86 296 14 1050 71 70 60 611 63 250 66 396 26 401 57 581 58 1604 25 91 54 87 52 238 14 469 22 1291 21 1214 50 1578 47 15 60 144 77 2171 33 244 10 778 93 1234 30 521 66 229 18 7 3 582 37 56 82 84 96 500 65 1123 83 111 86 350 57 256 37 318 81 1211 41 336 55 372 94 953 53 251 91 1693 43 325 31 780 79 835 31 79 89 2834 39 1839 0 519 30 647 35 177 53 428 34 522 76 405 66 1282 20 623 31 1829 24 304 88 281 0 1042 82 83 88 780 50 21 86 461 90 423 26 377 3 484 39 237 11 155 8 985 97 144 59 204 36 1445 66 1256 28 1178 16 480 87 517 16 874 57 933 19 1355 94 824 48 465 67 3034 1 208 47 415 98 886 3 215 0 28 50 193 78 103 69 380 43 1711 89 496 88 150 2 148 35 1452 3 1112 2 478 76 143 35 29 62 237 99 122 44 2651 98 348 61 649 87 474 30 457 98 237 60 1048 33 856 7 516 63 107 95 988 73 652 79 389 87 32 56 1301 91 53 11 626 70 600 97 2004 31 418 68 25 87 1189 2 541 81 696 36 81 25 377 79 2025 85 738 77 123 7 269 4 1851 12 101 53 354 5 164 87 550 64 160 4 491 71 205 45 481 8 230 39 94 53 580 96 1255 37 402 23 18 88 603 67 1161 42 1219 29 293 65 351 66 997 22 325 19 342 77 234 16 292 9 50 50 1124 71 1168 23 1340 63 42 85 460 43 1343 14 42 55 535 83 170 21 1036 67 101 66 90 11 286 41 398 46 1995 30 2080 83 139 85 1211 25 448 42 151 96 138 10 754 84 106 94 359 9 122 37 512 78 107 5 2131 39 311 93 625 99 1051 32 204 27 288 53 257 95 100 71 1800 99 1172 90 578 16 244 31 81 61 684 89 691 38 134 30 1394 57 1784 2 1394 90 110 58 989 74 275 66 203 71 1259 9 268 79 890 85 454 16 421 87 730 44 2 84 374 66 1093 42 1971 50 68 38 496 25 505 95 393 78 1185 36 814 61 246 36 221 33 32 61 798 66 300 70 690 18 125 51 285 41 160 38 400 36 428 9 562 74 652 92 2446 41 25 86 1320 85 714 47 1275 48 230 25 524 20 229 74 29 69 727 62 492 98 72 35 1042 69 688 90 1071 93 685 82 110 25 434 32 571 97 1118 68 142 46 359 91 276 93 359 50 584 9 160 60 1122 58 620 2 430 28 32 74 656 75 864 19 1772 86 1448 50 172 60 639 85 384 1 131 35 608 75 381 80 207 12 442 7 179 63 577 88 124 72 539 67 143 19 165 96 131 78 632 66 371 62 109 15 337 76 1356 3 956 2 84 26 2073 32 475 0 51 97 55 92 186 88 266 19 2885 58 301 13 358 31 1 38 1141 26 470 18 339 3 941 83 259 89 44 65 158 15 47 53 270 65 1080 82 1326 8 2063 6 808 36 312 0 260 23 397 35 1458 16 704 41 362 65 58 77 1317 79 236 37 418 80 269 35 790 84 241 7 183 73 1135 98 1330 52 130 61 1216 57 1102 79 372 13 461 71 1331 7 281 41 16 23 56 58 20 62 136 33 911 92 461 85 368 14 2606 22 474 72 670 79 327 13 512 10 67 86 644 60 2449 52 1325 56 157 59 434 27 664 53 131 38 257 0 240 11 480 82 46 87 75 10 850 82 316 65 171 22 794 62 393 60 681 36 322 68 1249 50 195 79 763 26 92 30 512 94 128 18 1567 23 1897 11 770 27 13 33 231 51 155 90 878 71 298 2 1334 91 609 85 2035 5 1057 84 548 16 931 38 271 6 130 74 438 63 655 74 44 46 7 53 55 55 115 58 156 72 123 6 7 83 1405 13 129 57 651 29 633 9 124 42 34 23 117 31 637 39 109 25 871 31 390 91 1241 4 125 75 818 27 66 54 15 81 385 48 17 17 5 31 121 27 895 45 192 75 165 33 58 53 427 28 1703 75 715 22 605 21 366 91 1620 73 1290 37 110 17 924 54 395 71 845 84 473 20 314 65 490 60 188 44 129 11 1068 75 477 68 59 62 420 22 379 47 473 53 701 67 802 61 505 86 170 41 3039 81 70 69 459 87 314 54 317 71 49 8 1418 53 678 9 1153 37 833 43 144 94 98 95 1690 53 374 59 855 57 192 75 260 49 338 15 373 80 563 76 830 72 344 29 214 24 272 81 31 83 399 99 260 6 850 9 579 43 132 61 179 76 800 17 2853 82 712 76 455 71 10 68 4 65 670 41 616 77 422 72 802 57 113 11 517 63 876 20 81 73 234 37 572 36 944 25 1493 23 1065 60 43 66 879 15 310 5 288 90 505 95 1458 80 1419 93 105 30 359 71 1209 14 162 15 357 59 1311 53 79 99 17 80 563 55 352 98 800 62 865 88 74 60 309 98 155 63 292 72 370 24 1436 52 2010 73 22 12 41 26 500 14 194 1 974 51 115 49 147 94 284 35 800 24 180 99 254 3 606 70 134 98 2127 84 157 68 707 8 298 10 445 52 225 24 1304 86 1059 59 245 45 119 86 65 57 166 45 367 70 167 43 873 18 18 17 241 99 38 77 131 5 650 85 1086 80 140 85 758 67 273 84 583 24 1485 54 2752 45 412 42 1189 68 168 35 194 96 116 92 190 85 604 98 603 4 339 67 157 25 316 9 556 92 250 25 1149 16 92 41 55 34 88 92 64 91 494 3 139 48 779 93 518 54 657 53 349 29 633 74 582 27 1467 38 273 8 46 98 283 83 426 95 1019 35 27 53 530 50 1515 35 70 95 34 96 1808 48 739 61 1107 67 483 5 43 2 1123 21 377 24 933 86 891 19 2750 10 409 71 1033 97 1751 62 142 47 522 95 692 60 409 4 1327 83 1134 25 111 85 349 55 486 58 572 10 16 82 302 79 851 22 349 82 1240 44 438 95 1384 41 958 26 2644 59 256 57 62 55 676 70 89 1 551 17 134 35 661 7 37 74 257 98 249 24 639 28 238 53 1017 33 922 71 228 81 33 77 456 42 401 83 917 86 1450 82 699 51 43 99 487 45 426 28 926 19 572 3 263 31 181 73 259 78 313 15 313 33 54 91 217 85 2766 47 644 32 36 21 161 1 446 35 108 20 773 95 12 45 1899 77 257 68 129 98 174 52 242 55 197 96 29 70 816 18 73 47 346 14 626 5 199 74 1939 93 682 82 484 76 249 48 1412 86 140 4 367 8 17 85 44 22 1585 95 380 96 339 65 900 94 621 13 490 86 603 77 610 29 66 7 182 16 1952 68 211 52 663 92 449 75 276 53 500 37 240 35 1379 14 151 24 981 86 476 78 1489 58 1384 94 594 27 794 71 973 99 486 67 2002 68 1727 84 104 77 677 97 533 43 468 22 771 44 1898 70 437 86 1591 15 1754 84 356 24 638 89 495 0 716 29 121 24 15 96 752 14 369 86 245 23 1387 11 329 22 145 23 1200 54 1240 70 311 53 227 -1 -1
72 1791 3 48 16 323 2 1068 87 455 39 177 20 25 46 674 85 667 25 738 9 351 46 226 42 166 16 1470 51 166 87 24 57 10 28 944 21 519 63 305 33 539 99 606 90 47 23 1181 16 1197 69 1346 74 73 55 298 84 499 18 72 36 1576 47 1425 1 146 83 251 75 519 9 107 1 276 71 339 31 99 65 620 79 47 9 649 27 259 4 372 15 10 33 282 12 914 87 201 44 157 96 553 9 434 11 86 22 121 58 160 31 48 86 115 88 30 29 582 91 1005 4 1581 94 839 11 381 3 1 51 716 82 110 56 1752 14 247 73 77 89 179 87 1203 63 138 67 62 83 87 16 479 11 256 49 381 78 529 35 167 74 400 84 1313 57 318 56 944 88 341 85 687 28 728 53 117 46 529 93 1354 63 272 58 2100 83 92 50 158 23 721 97 524 53 1518 9 549 61 358 94 290 43 164 46 761 65 172 24 483 92 522 67 441 78 249 28 291 82 501 14 529 94 770 56 53 78 100 20 355 74 616 14 361 85 190 64 82 82 1038 81 70 10 69 97 2063 49 301 36 1054 59 82 68 1799 29 644 70 16 72 114 60 357 27 395 41 866 79 191 66 1688 82 294 77 91 75 83 98 892 69 447 64 494 48 806 38 169 49 459 55 904 93 543 36 145 51 65 14 648 99 857 22 394 24 329 99 97 8 494 35 94 75 122 78 2371 96 385 60 103 54 125 46 284 48 3 38 472 54 505 71 273 15 17 2 42 93 730 22 1390 10 2594 17 96 32 253 46 490 11 225 80 3230 89 1150 47 330 49 55 13 81 93 615 56 90 67 119 92 2297 5 1289 39 985 91 73 66 453 33 301 61 1110 8 49 86 93 43 2225 10 53 98 1427 28 143 81 30 5 140 19 312 77 130 43 455 97 268 77 358 66 279 90 427 89 228 23 210 13 593 22 556 10 822 89 134 78 645 34 1208 90 1675 48 712 2 236 49 271 68 479 89 75 43 719 45 54 40 2342 43 461 51 1301 91 280 4 330 65 98 62 226 14 714 38 89 45 257 97 93 62 177 58 226 88 628 67 165 75 99 76 54 38 311 24 443 59 350 17 2 80 708 72 632 14 2095 71 308 38 95 16 41 78 320 40 1221 41 757 75 145 47 598 63 266 95 906 44 895 11 464 56 38 80 373 26 88 3 941 63 449 80 287 38 577 58 1792 62 106 27 400 76 23 56 141 19 299 42 70 15 10 6 414 37 424 43 106 53 175 30 464 45 257 98 456 15 1369 82 1013 31 2037 43 346 6 775 38 135 16 511 83 420 12 737 13 673 24 1024 21 777 28 794 44 447 2 839 4 1515 42 477 83 54 40 570 43 306 63 81 7 240 78 437 23 331 97 203 50 2173 35 641 18 620 90 159 85 1455 83 127 99 769 15 745 84 1123 49 170 3 422 43 471 77 50 90 406 72 805 19 692 30 206 6 436 57 501 66 2545 74 121 78 27 18 2 11 300 28 209 64 228 96 632 31 1910 4 280 94 112 66 1407 34 1911 54 969 69 2126 58 76 26 583 84 1165 47 49 52 2752 78 84 12 30 72 2774 70 15 34 732 52 473 23 250 9 34 62 191 85 293 45 179 8 237 58 291 65 425 31 136 33 622 76 977 42 156 45 142 63 149 8 216 54 298 4 30 16 49 14 1237 71 178 31 526 83 173 3 631 94 125 58 248 87 962 9 482 83 1874 46 555 72 1713 32 569 84 1682 58 1402 78 605 53 844 88 209 84 123 50 149 25 340 0 643 14 352 60 3055 58 369 96 885 89 327 79 215 11 319 25 453 53 1556 64 303 96 102 36 638 93 281 98 65 12 933 22 498 18 1374 86 197 88 707 48 162 77 326 84 274 92 401 74 261 36 540 46 993 70 81 27 393 10 238 28 812 43 1101 58 119 38 54 68 287 19 1323 20 959 39 501 77 39 61 348 10 152 36 706 29 420 50 597 10 960 46 473 83 2787 38 610 24 914 84 725 67 53 33 2244 44 1054 25 909 80 1004 0 54 7 62 70 168 84 865 45 189 41 139 33 195 64 570 15 74 21 352 66 549 71 920 68 536 55 1204 45 142 18 334 35 562 19 1744 38 834 54 365 5 233 55 272 13 162 15 354 40 2238 53 251 87 298 1 849 37 495 44 167 50 1125 38 895 36 432 9 185 67 329 19 152 86 842 63 396 13 96 27 4 6 2554 26 133 3 217 64 3415 49 419 42 777 89 44 8 261 30 955 50 147 18 1928 30 729 99 664 54 346 4 188 76 194 6 133 67 438 16 399 42 36 8 133 24 852 75 400 58 53 77 938 8 12 45 235 95 628 68 69 98 389 53 179 79 720 62 1557 67 1664 9 542 11 1195 14 363 67 351 69 582 62 13 66 3153 96 2476 28 91 26 1493 4 429 64 671 7 685 71 1 90 131 53 1417 92 241 7 168 84 147 12 354 85 121 1 524 51 1254 62 481 61 368 36 347 30 811 67 2392 24 973 47 1413 67 1496 8 137 74 100 98 199 44 1169 61 166 53 403 27 165 50 36 60 438 26 974 23 202 66 253 7 841 66 13 29 339 56 388 73 1587 6 175 80 99 94 632 46 304 30 752 87 200 25 978 71 78 72 501 95 432 44 361 90 342 47 168 44 302 34 1583 94 131 81 1685 57 576 0 414 69 550 9 782 56 689 1 512 96 686 2 3157 9 184 80 379 13 33 37 1774 91 417 18 771 67 279 41 1314 78 72 26 166 89 636 1 222 34 382 2 259 33 1179 81 1618 64 184 50 748 38 695 84 217 8 190 60 333 81 202 23 2525 60 603 97 562 86 399 21 137 73 272 70 327 87 547 80 376 7 269 30 1095 38 1501 93 1010 7 395 59 416 88 862 76 191 98 365 91 478 35 306 3 128 22 993 43 776 27 983 34 1364 61 1867 3 377 78 512 90 449 52 334 94 880 93 1187 59 135 77 494 15 340 77 388 60 2192 42 158 64 122 66 75 24 2548 4 438 94 494 21 321 56 252 33 1503 69 1337 39 389 8 725 44 277 68 26 32 10 89 913 26 761 42 942 83 130 49 931 7 597 84 874 86 180 73 75 93 1318 14 1720 97 166 37 330 50 658 85 74 46 1484 67 35 65 1320 76 1116 5 350 33 140 57 319 38 311 9 229 65 7 60 1005 82 99 67 893 31 1025 89 160 79 818 42 289 92 896 62 215 81 541 14 32 90 171 23 27 46 398 10 18 4 1873 45 1679 42 82 17 381 20 65 83 114 96 880 63 680 44 10 83 390 78 406 51 6 68 164 86 311 57 802 30 187 99 215 92 329 12 486 16 93 43 41 17 68 95 98 94 558 77 1165 57 93 16 117 70 504 80 1624 79 1666 86 76 29 129 35 545 49 101 44 572 95 130 3 1228 45 127 1 969 23 229 21 327 5 1906 54 64 81 287 9 50 72 726 56 1033 39 1872 19 405 18 26 25 920 7 193 19 189 42 504 60 282 26 740 0 1758 17 826 99 1742 25 422 94 146 55 130 93 76 7 201 94 1745 22 128 63 241 4 460 14 1649 79 515 18 239 58 518 94 14 82 263 49 2705 41 120 45 1864 47 364 44 835 3 8 62 353 77 648 99 904 18 144 19 437 27 223 31 100 67 453 40 1067 36 3631 26 84 30 756 75 7 57 975 76 985 95 459 17 396 29 658 17 1147 98 79 67 115 32 2280 92 2294 87 2215 49 1 9 323 33 81 69 1281 58 89 55 1668 59 82 2 336 52 1545 26 256 46 704 54 602 67 1019 80 1235 51 428 59 26 58 876 48 1077 83 555 63 382 6 92 72 256 86 284 6 715 52 1749 1 128 70 208 78 1316 31 1269 91 1107 77 2156 89 521 93 1854 75 314 56 31 92 234 37 269 42 304 63 783 7 82 44 530 71 55 89 1067 13 1386 76 2067 68 899 32 10 40 260 60 319 81 267 41 628 4 628 21 1651 83 362 28 484 20 863 80 675 95 160 63 109 59 128 7 535 20 58 17 517 50 161 93 128 5 767 58 285 51 24 24 548 81 2248 16 706 60 134 53 420 89 653 29 366 40 144 70 202 20 46 48 33 37 344 18 1987 10 465 84 248 39 601 31 1087 78 105 64 58 10 814 55 13 87 169 77 1077 19 547 41 1148 69 355 75 1382 26 324 76 217 89 47 75 197 98 95 95 1263 91 594 50 928 75 377 51 29 40 563 74 185 60 104 96 869 11 518 52 69 85 634 3 82 21 5 28 1378 49 505 39 186 23 8 38 638 35 686 25 1603 90 1447 56 575 92 103 34 344 23 1261 49 69 80 208 96 208 51 165 77 827 43 72 23 167 57 649 8 491 33 449 65 250 95 716 61 277 65 912 79 1220 77 79 18 538 31 783 67 1093 91 91 17 137 44 1631 82 428 72 3065 14 15 73 1100 66 218 43 39 69 1447 33 284 37 1223 88 1032 6 29 54 722 69 311 89 452 86 1465 43 179 39 1050 57 932 96 223 32 741 14 470 73 1986 77 1281 97 671 -1 -1
73 106 62 1358 32 155 26 652 72 554 4 1044 90 78 68 217 62 551 24 161 35 1190 74 595 43 746 17 759 6 5 25 415 71 488 76 61 41 161 9 19 2 226 38 211 20 971 45 92 68 1068 55 182 44 535 3 619 14 94 35 45 62 232 66 782 46 840 71 1224 60 483 95 1267 17 985 34 43 21 332 51 383 72 447 90 180 76 39 73 357 0 447 94 442 51 219 26 211 76 2729 97 1093 14 726 57 2531 53 313 20 255 46 165 78 176 79 338 49 325 61 227 80 2188 74 70 85 148 6 406 4 83 9 81 74 928 51 1150 22 48 80 220 94 61 15 639 6 1533 3 903 68 505 87 507 44 398 12 367 4 778 35 686 8 390 42 21 33 1029 99 279 38 2832 92 635 65 594 98 59 96 2357 56 1194 93 972 50 999 21 2937 69 33 99 971 68 89 9 443 22 215 30 587 15 1286 16 808 69 1033 42 241 55 995 15 1731 9 1503 3 1162 39 982 35 180 59 1163 45 1098 12 1709 7 293 85 160 32 129 13 656 30 109 61 1345 45 691 56 5 99 122 48 20 98 74 65 224 51 1887 34 427 58 1533 29 337 91 2498 54 574 17 357 20 1593 70 274 35 527 2 470 48 338 79 1524 23 98 85 265 44 340 40 492 44 13 65 380 47 600 63 514 9 58 38 543 57 211 10 109 57 322 5 1704 78 246 2 21 3 1192 89 1564 70 192 38 1665 22 305 74 124 73 372 59 52 73 315 79 509 44 752 58 972 55 673 38 666 6 686 65 530 71 283 92 26 86 1466 76 1550 7 1241 33 435 54 1714 63 41 71 127 76 791 58 89 40 169 72 693 4 1059 1 385 39 167 21 363 43 63 59 334 78 306 35 765 49 1022 45 522 24 2903 62 88 42 151 65 628 51 267 62 719 18 1467 36 834 0 1837 73 457 76 30 9 1521 13 131 61 1340 32 179 8 499 26 140 86 211 92 7 72 240 63 859 64 249 5 203 32 64 4 262 35 821 1 241 70 1106 39 1162 41 33 30 253 38 103 45 2032 51 4 96 40 76 332 79 21 74 762 22 123 36 20 38 984 10 51 18 1684 80 826 16 812 31 440 59 21 18 151 24 96 91 534 3 1131 42 141 5 270 4 290 85 758 0 590 82 466 85 852 36 1234 28 369 48 1010 27 1090 87 450 6 2584 77 445 58 729 26 1154 74 271 2 210 47 267 54 587 46 178 61 155 96 895 26 49 22 3471 27 426 72 1714 71 692 14 67 77 444 28 26 65 702 33 1128 79 2061 27 482 82 737 71 587 39 236 56 101 26 654 57 150 61 966 14 412 54 666 74 74 28 2452 68 960 15 86 54 31 42 619 33 966 14 454 78 403 51 1592 36 746 29 45 93 196 6 399 61 928 85 1005 82 75 30 452 18 1050 53 870 93 343 10 151 92 225 16 201 17 836 8 598 54 4 99 116 24 435 27 1036 45 136 92 327 71 270 73 174 93 194 78 289 15 62 74 358 52 788 75 1223 7 205 27 687 46 43 6 449 77 1251 95 139 32 72 33 359 44 188 38 1001 48 603 24 996 22 441 64 126 56 1236 13 181 69 721 80 2115 79 549 21 806 37 816 81 516 7 217 18 260 2 585 17 40 45 152 46 252 82 113 71 1288 53 391 11 256 68 670 8 1954 1 1129 89 71 37 91 45 74 59 45 61 397 35 265 57 169 68 489 96 222 65 871 99 487 21 813 56 563 39 30 21 1176 23 807 87 462 13 81 80 284 26 1013 97 1210 80 1017 9 179 15 158 87 404 35 110 8 397 3 1933 73 261 53 1125 35 85 21 488 63 796 8 128 29 119 61 1528 80 36 40 156 72 31 47 284 21 343 17 24 77 38 64 501 61 153 97 153 64 39 56 552 48 8 84 281 95 304 24 276 61 533 54 3392 43 1352 92 1372 82 537 52 134 0 157 37 249 85 765 33 2455 0 320 43 444 23 854 96 934 64 350 41 206 70 322 23 675 78 925 27 513 15 659 87 671 13 626 32 21 0 140 14 293 22 532 82 534 7 38 29 237 91 239 59 279 42 1460 44 497 74 560 77 417 42 257 41 541 0 219 1 445 76 2 84 146 91 491 13 93 49 914 21 98 79 1126 66 201 95 1353 84 1065 75 48 52 474 63 1219 89 282 36 178 76 48 40 943 0 1575 63 235 61 690 30 715 43 1234 79 705 22 1026 80 807 33 771 45 1657 61 227 21 1132 76 257 67 174 78 718 57 1544 63 55 64 535 99 369 33 1121 11 1599 54 687 58 313 64 4 75 355 44 561 45 754 53 517 66 679 71 601 33 882 61 50 31 13 89 483 92 104 47 513 32 1353 84 474 7 584 92 112 74 507 80 289 56 611 14 847 13 1024 33 872 42 310 18 124 85 156 59 8 70 526 80 213 31 691 35 757 92 1901 5 93 20 1259 27 139 82 776 39 24 54 227 90 257 8 246 97 240 83 1386 79 213 54 413 85 267 71 1191 60 1317 51 3950 23 745 91 1033 83 676 56 427 48 313 70 682 57 45 41 422 58 255 86 727 98 110 50 380 15 1061 11 640 21 1264 9 843 25 146 62 440 33 217 75 49 93 555 47 655 78 550 80 102 57 368 81 113 96 1137 76 1911 28 336 71 170 48 236 96 1069 41 1129 1 47 60 1661 73 552 92 434 61 425 47 152 88 590 17 232 33 572 93 981 12 585 9 6 31 451 84 80 75 26 48 392 96 703 2 594 82 920 92 568 84 140 1 1420 8 940 76 32 35 607 88 1168 24 23 57 380 76 989 67 311 8 88 75 134 89 220 6 700 19 204 68 3 87 795 44 2051 48 1588 98 201 50 395 64 494 8 153 33 712 58 137 4 121 38 366 4 834 64 474 29 1789 36 395 54 746 40 748 68 1098 30 1082 85 2947 32 90 31 59 25 92 67 2455 58 961 98 285 64 771 86 441 88 102 54 565 13 608 52 2178 27 155 87 486 16 7 74 513 61 88 48 496 89 1650 23 70 80 582 32 59 84 193 53 1215 58 269 57 17 94 1828 78 526 80 771 63 1386 52 527 9 197 27 277 22 543 17 164 36 233 31 1225 30 1188 80 889 34 457 3 1129 81 509 66 700 89 14 5 428 17 932 68 1105 50 199 70 257 59 939 94 1258 88 178 21 1034 8 619 66 176 21 1719 29 1122 13 332 59 25 36 1329 57 195 67 444 0 79 12 433 55 303 25 372 51 66 0 497 2 748 10 869 79 373 64 916 42 649 66 511 96 120 16 51 23 1502 51 221 29 142 38 1634 21 526 60 1021 18 832 16 1950 65 394 39 63 61 274 14 132 86 95 52 601 66 180 98 1747 63 187 59 929 42 131 32 620 6 1175 25 484 42 1043 15 3440 27 221 63 198 56 844 54 56 45 396 37 343 75 1093 22 927 37 451 89 111 79 1199 65 757 23 294 90 257 68 112 90 607 99 1658 49 1571 57 562 5 262 68 304 58 216 32 113 83 137 45 732 68 771 24 1487 72 952 26 236 51 778 74 1527 55 258 31 412 51 1106 0 358 19 1097 62 68 83 23 12 89 96 560 19 219 3 53 75 614 85 1266 13 461 47 235 80 82 67 350 80 508 13 91 3 2101 2 2127 1 458 71 1576 98 3112 97 41 54 24 23 603 98 201 10 554 33 1347 38 544 84 264 85 152 9 1092 38 187 30 603 35 111 29 1349 52 342 67 269 66 670 36 251 17 1035 69 35 81 891 65 351 58 45 94 7 25 306 13 123 9 893 27 824 44 73 77 728 98 326 72 108 92 58 15 810 18 1 39 838 86 751 75 532 27 415 76 132 80 3 4 384 44 106 6 197 90 1395 17 622 7 92 70 1736 67 507 23 1004 53 249 43 2147 66 224 19 2025 80 309 73 257 51 153 37 306 75 677 67 412 31 279 41 2670 65 636 4 30 73 22 85 433 53 724 18 1439 50 102 95 126 92 422 12 19 72 222 71 3712 91 281 58 545 9 449 59 10 76 22 24 227 73 136 43 1158 5 103 7 166 60 1483 84 248 59 469 37 453 97 864 39 2345 46 314 78 402 84 83 18 254 62 345 73 1509 88 427 86 109 38 337 69 29 50 182 21 1466 4 475 87 889 35 9 46 220 62 496 20 1139 71 55 93 177 13 252 98 370 27 137 9 132 64 260 55 1239 9 229 24 561 81 1452 45 417 17 1162 15 597 52 281 77 888 51 22 68 104 62 580 51 1093 36 224 79 427 98 486 76 14 80 1951 58 837 30 521 68 775 31 141 45 38 35 438 87 91 67 210 20 714 4 679 9 588 59 45 13 460 51 1850 46 574 41 631 43 228 84 1193 95 336 11 244 27 1112 79 86 75 1683 50 2387 96 1104 48 39 16 110 22 214 3 1208 89 348 1 1163 38 607 75 543 6 96 31 426 1 225 29 43 56 33 48 437 65 196 44 484 94 556 75 216 22 599 27 771 2 189 -1 -1
74 601 86 281 47 681 51 791 30 422 16 125 75 663 12 1110 39 647 12 114 26 200 45 97 15 2811 45 82 88 273 91 150 51 146 9 912 41 1549 34 499 50 326 89 861 6 2628 86 306 26 497 71 603 55 2164 96 1192 36 2002 16 1 67 198 94 305 75 1920 52 1058 99 40 89 753 99 57 28 276 99 745 60 949 22 62 64 134 23 2118 60 1357 89 2057 46 351 19 831 51 1503 14 467 17 377 87 1139 56 48 61 35 56 770 20 71 29 541 11 467 50 155 93 63 27 823 6 370 16 713 50 517 79 143 2 327 97 391 23 282 96 302 77 120 56 243 59 336 47 373 56 314 65 76 28 56 37 2451 43 558 78 1033 1 188 29 742 22 111 73 628 40 383 50 553 18 256 58 1733 52 112 35 294 54 926 41 8 4 811 75 247 93 77 77 709 11 1084 44 111 2 817 28 1024 9 547 23 351 18 1271 61 394 92 209 65 787 54 325 6 130 96 233 12 216 30 2205 24 89 4 833 65 603 24 445 47 872 59 446 29 797 83 1513 23 408 66 154 42 220 22 288 74 282 96 1674 6 1260 77 830 50 655 75 1472 32 57 46 405 37 403 24 1192 67 269 17 539 9 33 80 1692 36 369 62 1174 48 859 64 202 19 984 14 1282 3 657 30 1570 39 876 34 943 89 569 56 241 13 161 27 64 22 2127 60 299 78 332 81 318 37 652 3 812 58 176 59 474 34 503 39 361 11 97 44 1112 11 28 36 421 60 211 17 76 45 309 48 140 60 1030 83 68 71 28 10 469 87 1270 43 9 66 754 96 301 24 270 73 542 74 209 85 731 70 573 67 51 83 2174 85 521 44 445 40 64 77 396 71 1052 76 207 80 507 86 673 17 1214 62 1077 40 1507 44 798 48 54 71 3300 48 590 93 106 41 765 71 354 46 1282 1 709 43 614 99 792 46 181 66 653 77 1769 50 235 25 701 75 923 30 1360 77 778 40 374 30 38 79 553 7 946 24 471 8 461 9 355 86 195 84 877 68 68 1 452 84 1788 8 3411 88 445 46 33 15 223 40 422 52 242 98 56 77 49 2 1010 3 299 0 785 51 162 33 276 18 328 26 360 15 106 56 288 71 735 6 495 28 549 51 590 91 2 75 94 29 184 77 737 52 305 31 861 18 127 33 376 79 930 83 262 95 233 81 232 57 639 87 144 81 810 56 9 31 82 49 3443 40 122 14 194 95 964 50 2862 45 547 92 196 77 765 72 282 69 467 79 1196 43 206 40 1264 24 902 25 595 40 311 30 503 64 426 8 750 66 301 24 60 90 107 45 596 49 939 9 326 95 262 52 495 12 197 7 932 9 268 91 38 50 553 54 689 2 258 12 442 30 1673 75 558 34 26 86 331 79 35 12 160 56 791 54 959 15 656 97 560 63 652 36 156 58 731 96 775 89 382 43 144 42 784 47 18 27 26 62 141 37 263 49 10 62 124 49 210 41 1285 31 304 22 73 66 726 28 936 58 342 59 609 58 173 6 671 59 2631 36 1214 26 113 1 1280 68 990 67 2339 25 281 8 272 22 286 0 700 83 670 91 89 16 270 96 1232 29 11 10 68 11 541 46 1578 39 316 19 587 91 658 13 1004 46 1988 66 393 89 1100 92 341 22 920 95 70 14 629 80 187 35 1267 15 90 28 374 52 1029 94 152 95 1742 33 168 13 549 89 980 95 51 98 707 35 150 26 298 86 271 72 161 93 294 16 514 88 586 45 422 21 864 95 13 72 1722 58 138 51 280 8 846 70 372 14 133 52 1510 64 1822 73 1319 56 260 45 77 77 483 87 680 72 37 80 30 35 537 77 41 56 509 48 959 10 190 56 1633 9 259 71 40 32 825 40 225 82 799 51 765 4 160 38 772 79 179 92 89 37 1733 7 38 2 56 7 60 73 734 48 744 87 50 83 41 68 915 1 912 97 474 7 138 23 899 53 2514 21 1147 7 641 13 18 71 555 33 521 78 874 42 1417 72 75 64 436 37 138 54 1065 37 1485 46 56 53 84 18 278 10 96 47 380 0 562 67 335 91 1232 0 581 50 995 28 114 77 413 85 178 79 116 25 78 73 1245 12 574 38 2147 39 1189 6 59 9 64 0 1289 84 218 68 542 32 611 95 33 90 59 81 240 87 26 88 456 23 104 85 1704 46 1136 20 681 71 1710 54 944 79 930 64 842 92 621 38 225 85 123 22 105 77 890 67 146 24 173 18 517 6 1501 9 282 35 64 18 1848 61 500 39 346 0 69 28 814 48 357 5 310 8 392 63 76 47 231 76 1255 31 1100 46 970 8 33 67 1618 49 375 24 40 30 177 74 130 46 17 75 1492 17 900 19 453 69 84 5 151 3 511 27 849 78 106 35 347 13 758 7 362 76 174 9 532 28 75 31 18 22 2955 72 260 64 916 73 1086 3 661 1 1136 82 872 9 974 16 619 77 250 7 131 77 156 44 514 8 29 4 1795 14 509 30 593 88 927 74 431 38 75 51 528 49 19 20 246 39 2599 93 446 76 1491 83 526 1 273 10 647 5 127 32 378 95 461 66 331 8 474 20 397 47 625 67 551 4 889 88 494 54 1314 5 79 54 1210 7 1249 29 204 49 322 46 32 29 576 97 1236 1 681 50 26 77 1721 40 372 2 56 86 34 95 2039 66 314 41 479 61 1007 70 285 45 251 37 606 57 544 40 596 9 360 35 265 55 559 40 595 86 562 52 277 5 20 89 28 9 1083 72 230 61 268 96 772 41 585 63 28 96 155 31 221 70 207 58 537 63 855 84 91 78 86 54 473 44 174 6 488 27 621 58 1462 97 50 44 772 6 378 7 1048 78 1343 1 637 44 301 1 1379 95 420 0 210 53 502 86 156 92 755 2 203 3 288 82 1070 60 1880 72 315 28 121 68 521 15 40 2 176 62 2283 1 561 65 43 92 134 98 15 59 1081 63 49 72 23 12 683 97 550 85 467 46 430 68 462 36 1009 69 1076 42 32 87 384 68 184 47 108 81 29 33 162 50 242 37 2147 36 907 87 797 33 817 48 848 58 391 35 27 93 43 97 120 15 35 43 1291 2 261 9 128 72 28 35 277 6 792 51 725 79 84 38 1479 58 556 70 1165 0 1631 94 826 18 1532 97 1112 88 825 25 849 70 3015 0 18 47 732 2 504 6 260 47 156 6 233 39 729 1 57 63 31 82 50 98 1059 44 819 63 487 25 925 9 9 12 45 2 41 53 953 31 350 57 154 90 1017 11 316 32 1883 10 981 60 44 15 158 34 798 69 298 17 235 43 380 5 661 19 321 81 758 67 618 88 1105 98 843 13 512 93 1342 16 476 20 466 57 1041 91 64 1 275 57 123 96 901 72 359 14 322 7 1823 1 174 78 1419 87 1592 40 2197 85 499 98 1217 65 239 38 211 35 949 48 23 54 313 9 613 94 1257 58 5 46 89 97 928 95 277 68 421 89 22 61 331 86 408 96 68 43 269 27 86 50 84 65 393 24 133 67 301 93 297 5 307 85 35 43 500 52 161 88 660 59 169 70 1306 24 20 28 665 68 198 30 458 20 349 53 3 43 411 24 892 72 33 94 146 65 161 38 278 56 311 23 803 62 100 10 361 14 523 95 115 11 421 71 65 65 148 91 2063 22 1483 14 1086 15 385 93 2275 85 319 77 72 79 976 57 25 86 1526 50 101 13 145 84 820 33 302 8 352 81 1049 92 31 80 587 73 112 58 175 98 264 41 305 80 182 85 905 53 155 12 898 33 205 34 217 7 954 44 1227 20 102 70 96 95 56 92 113 49 1272 97 433 24 329 62 14 40 482 47 951 65 580 67 273 21 275 39 1887 71 945 37 96 0 64 42 266 58 278 93 1057 75 405 19 184 8 1015 17 861 4 2318 90 810 67 271 87 1235 5 104 62 863 33 2090 36 287 64 925 71 451 32 3165 33 1124 69 256 15 889 68 134 45 409 79 487 45 218 64 203 83 660 39 201 13 73 2 402 7 47 55 165 79 297 50 2310 34 264 95 939 1 468 86 706 93 264 39 311 24 524 7 483 61 438 87 307 52 919 17 421 18 492 23 94 91 15 5 1080 4 362 98 3311 27 885 84 719 25 34 48 225 62 212 95 304 19 2903 41 242 93 1138 31 344 90 496 85 331 30 418 96 208 30 180 32 202 83 127 46 1079 21 1210 59 500 32 483 6 1860 48 1517 64 210 3 1019 82 333 60 441 84 2111 52 630 69 214 65 113 23 334 69 327 27 802 71 143 38 184 82 591 1 43 74 231 68 482 44 741 33 355 34 848 32 512 57 279 23 1439 59 1269 86 410 68 552 0 661 99 110 44 193 12 1432 26 288 36 588 28 2203 47 221 82 234 94 58 3 607 9 119 20 963 85 343 93 182 94 1738 76 520 82 111 15 1847 94 193 92 1058 79 17 6 29 17 744 79 480 49 2127 97 965 1 1513 95 317 89 429 27 269 21 77 35 264 27 1101 76 134 37 137 83 737 40 243 67 1127 66 5 10 2430 27 19 63 142 29 691 0 675 39 594 12 286 80 1169 94 81 -1 -1
75 182 40 195 95 365 47 131 88 1653 78 56 88 907 63 418 31 360 98 1588 34 183 86 1605 96 980 40 86 88 1727 57 1745 58 291 54 166 86 68 53 816 34 384 16 101 21 5 28 2517 46 4 66 1436 68 617 84 3515 4 460 56 466 34 761 48 249 67 545 18 533 55 128 72 587 39 412 35 12 77 377 63 79 58 57 28 406 5 394 38 537 89 836 28 707 16 480 19 1453 63 139 19 27 73 5 31 1800 7 182 11 1444 92 144 57 79 48 176 71 571 6 713 94 775 87 52 31 766 25 235 29 1891 94 551 96 910 58 590 49 930 53 134 1 93 80 766 0 978 29 154 1 124 7 226 15 121 58 721 44 46 69 180 17 933 78 462 73 538 71 465 94 175 71 965 12 340 17 309 60 1412 71 814 89 863 24 170 19 1634 91 452 44 1581 86 1 39 224 57 148 31 851 85 774 35 1021 46 317 68 67 4 1166 11 1687 85 210 48 776 28 1158 8 209 79 469 73 995 71 1403 94 1542 40 157 22 389 73 388 38 488 15 1092 54 994 93 985 26 1542 98 161 63 115 49 352 22 236 11 778 12 92 22 184 85 465 33 1104 44 24 31 10 43 97 91 990 83 3327 62 286 53 13 54 140 43 161 75 744 11 1641 8 746 4 234 57 1324 72 275 10 413 0 324 78 377 21 110 22 260 41 210 65 597 69 82 84 1082 23 27 83 142 91 510 42 1577 78 101 4 574 48 368 74 83 25 486 0 1878 85 285 64 1029 38 1316 27 1280 41 2485 20 1200 19 106 58 354 25 28 76 2868 28 90 42 1059 65 515 62 89 59 1291 20 934 68 396 26 268 93 845 78 1191 13 527 35 353 59 110 26 594 93 1246 89 839 81 111 30 81 82 186 73 126 49 53 46 382 65 1103 71 383 72 1210 76 490 12 72 84 347 26 235 24 488 8 314 98 573 48 154 71 248 21 910 29 75 43 1067 72 52 30 934 42 1047 22 242 34 440 88 24 46 283 77 40 82 307 5 870 21 49 28 791 59 826 9 132 2 709 17 74 84 3 47 1885 42 28 56 876 80 256 36 1466 74 982 70 145 8 333 11 756 73 627 84 91 63 1897 83 777 42 499 34 132 12 157 94 712 19 2 57 625 52 215 83 33 97 71 44 20 47 679 50 1383 90 242 49 10 66 223 53 2272 4 1909 55 1528 48 351 37 12 34 135 5 692 22 288 67 854 13 1032 17 364 93 1108 39 410 30 641 71 686 81 500 96 780 67 4 55 372 64 1247 17 608 66 545 74 142 53 588 83 1229 84 42 33 215 29 465 51 705 41 825 79 1 17 336 80 124 51 539 71 2125 26 32 51 300 83 194 37 227 46 396 10 219 42 729 34 1953 76 42 46 319 68 859 14 246 82 631 23 31 76 55 83 930 95 507 65 1273 81 526 87 70 78 1130 21 232 63 248 98 31 69 765 31 2298 58 17 10 214 55 760 56 312 16 1059 48 220 41 290 94 129 59 949 2 1345 91 1007 11 978 78 1069 86 1664 28 1378 80 115 18 959 46 293 4 1870 13 1152 41 482 48 111 87 724 17 104 36 382 46 340 74 438 86 486 64 159 65 183 69 3454 59 1568 94 82 9 800 26 1347 95 266 65 651 33 1036 93 1022 41 154 40 473 16 1336 27 1648 62 2261 19 558 34 68 20 136 22 169 91 14 22 2978 26 1909 46 711 55 1107 76 794 79 752 27 33 45 226 99 690 2 464 15 327 56 1493 61 646 80 130 34 480 35 329 24 709 40 84 66 303 50 72 69 898 31 1294 49 183 23 556 45 1076 79 657 75 86 60 295 75 43 8 185 69 439 91 418 13 238 44 942 76 1 60 53 0 526 28 125 41 398 62 789 73 1859 96 724 32 1088 8 193 71 533 72 321 56 756 22 665 63 255 5 389 83 87 52 252 13 1069 10 616 15 181 78 168 6 1389 91 26 66 27 86 524 8 664 84 108 83 441 49 474 0 1098 24 41 3 766 41 128 59 50 78 676 86 751 70 1231 46 520 14 249 88 170 96 560 40 162 67 220 79 930 70 1113 3 352 78 1321 42 559 22 38 19 366 97 1044 19 736 8 359 70 31 44 432 89 1322 20 785 89 67 88 1261 94 548 83 1733 5 81 96 253 9 107 74 460 43 121 65 219 60 780 25 167 16 81 53 104 28 1218 56 89 38 35 14 272 25 659 44 801 47 318 62 875 81 917 79 850 15 230 39 565 9 129 75 27 41 815 36 451 49 1161 92 2625 98 30 85 837 63 524 14 604 97 118 35 523 87 1416 98 1945 3 884 29 1690 1 699 2 630 67 339 42 865 50 58 57 202 53 84 81 45 48 152 86 885 6 1813 74 702 99 874 32 399 89 3 83 257 22 596 75 359 34 765 60 808 69 119 38 175 95 2461 47 119 86 3977 38 131 45 1249 29 665 16 302 11 413 13 161 40 28 51 343 33 1644 15 31 33 96 9 439 84 314 2 301 50 174 12 118 7 97 50 551 12 7 61 258 78 5 95 100 60 774 12 725 93 1386 69 628 73 367 31 247 1 279 83 38 18 1058 85 428 70 673 76 30 40 505 83 1762 20 476 95 198 4 461 0 4 91 41 89 1587 63 1088 70 417 58 878 23 336 4 177 49 29 97 863 88 835 62 508 54 190 74 88 31 52 20 1680 3 265 18 346 19 549 25 1009 46 169 39 1236 9 366 83 715 95 53 28 656 33 309 80 245 37 278 86 289 96 1319 1 1892 87 430 30 183 26 707 10 4200 77 458 60 1455 95 1321 71 102 40 250 69 276 12 670 74 94 4 223 28 1009 44 1013 9 1042 68 73 78 690 51 935 82 978 20 517 65 542 18 30 13 117 3 295 31 1683 55 56 35 633 92 220 64 92 7 868 92 3448 59 480 44 178 29 482 80 887 84 11 58 925 25 334 4 157 95 108 46 719 89 3208 69 726 71 640 29 796 22 7 27 815 52 101 16 538 12 855 77 157 28 849 1 210 5 609 55 1010 77 1145 43 718 22 947 44 164 92 921 8 722 13 710 7 17 22 150 56 1951 13 186 85 899 51 1274 29 113 65 144 89 440 65 238 37 56 96 41 58 302 76 2042 92 346 7 1067 47 252 97 352 31 841 60 344 16 4 67 1835 33 305 91 103 43 600 30 584 79 199 94 476 25 469 1 594 57 236 14 17 19 1978 49 860 56 1068 31 872 34 101 64 571 86 621 17 283 37 204 99 387 25 185 69 378 22 245 48 408 4 934 67 783 11 875 2 1466 64 244 52 489 15 749 45 237 81 51 87 49 22 596 31 164 24 87 59 1407 76 544 66 1423 81 148 35 1199 64 199 21 187 58 790 53 64 90 1969 39 77 37 2094 7 446 8 364 30 431 44 2627 50 490 43 267 42 755 56 113 95 510 34 166 84 135 47 1167 79 972 53 13 69 1239 44 50 87 3 16 1593 56 1858 50 37 35 209 89 388 70 115 72 917 36 54 22 74 21 381 22 607 70 828 8 1006 67 484 15 1095 18 960 53 647 89 270 25 119 71 234 52 640 66 465 33 169 94 1077 4 943 59 876 8 244 13 900 8 333 13 587 72 331 24 25 81 1392 8 4020 77 260 46 1150 58 901 8 658 82 81 66 473 47 335 82 166 48 2398 27 322 14 580 13 1413 1 1048 96 1406 75 470 7 1585 4 38 81 1517 13 22 53 1122 11 147 0 458 36 42 53 198 41 224 21 2956 53 733 67 249 61 240 59 1422 75 123 9 16 3 83 30 237 80 1527 37 351 71 613 32 696 54 555 36 279 33 31 0 62 55 86 57 101 13 793 56 1692 76 704 83 453 13 69 50 278 32 1633 41 651 31 980 78 602 45 2274 56 365 57 666 21 50 0 633 37 357 24 285 98 916 62 950 21 589 82 700 96 52 89 26 31 432 65 8 24 709 15 751 70 843 61 794 1 3 8 93 67 599 75 953 69 763 58 847 45 204 57 366 17 497 91 566 77 898 76 1565 89 409 29 780 63 239 80 291 83 156 35 11 20 154 59 1072 49 178 23 635 28 533 69 297 50 804 90 896 3 1404 29 11 87 11 31 73 54 942 47 803 29 2179 84 944 98 433 29 21 52 80 18 32 69 228 93 410 86 816 45 1108 68 398 86 876 40 104 86 433 57 86 54 37 87 672 67 2005 34 275 82 1502 18 521 27 819 71 86 79 308 25 35 26 57 3 76 53 149 4 840 84 827 5 1144 95 531 63 216 97 473 93 637 61 93 66 156 17 659 48 673 46 81 39 598 60 531 83 1669 37 118 12 1992 32 492 11 943 85 191 98 1418 82 478 91 1107 56 393 93 2148 95 510 71 20 1 294 49 273 28 116 35 570 88 1631 53 498 79 883 10 180 66 1803 5 59 84 669 -1 -1
76 199 73 479 29 623 61 453 41 105 3 753 51 774 99 1255 61 937 21 582 7 308 65 65 64 1063 72 1884 59 2032 22 652 27 426 77 1272 17 4 31 1213 0 58 16 2423 33 648 32 284 86 905 94 76 54 281 1 171 33 208 86 2683 94 1382 41 352 65 367 38 77 20 108 21 602 44 1676 89 376 51 84 69 687 28 28 81 2375 2 850 6 822 9 1035 29 828 32 2165 18 251 84 260 33 1035 64 24 31 610 64 352 16 447 50 448 89 322 33 563 90 1043 98 4 54 598 46 2409 23 1112 19 1120 16 411 39 108 1 460 62 1149 54 220 4 1549 19 751 73 1331 25 528 20 144 62 608 78 192 99 53 31 310 66 232 88 158 2 118 79 699 86 409 7 2288 98 1267 43 186 41 786 42 1976 92 1369 73 126 53 62 96 2643 53 213 70 455 76 89 9 747 52 48 35 530 62 202 80 3644 40 337 72 683 90 110 55 72 91 1949 12 866 84 136 73 164 21 2128 5 982 29 24 61 235 32 666 74 552 59 994 42 736 99 345 29 446 49 1541 27 278 45 43 11 218 69 540 75 1120 30 344 66 142 9 58 0 1090 65 221 23 633 40 265 23 25 41 276 17 201 96 217 69 8 83 598 4 251 28 327 71 1324 95 231 61 48 82 1183 91 503 23 633 4 537 51 303 40 310 2 60 51 144 6 1781 30 120 40 3837 12 276 14 114 13 445 91 544 93 965 24 119 13 283 68 314 33 513 53 441 12 76 57 691 87 1924 91 451 42 226 71 106 74 293 12 834 32 1422 51 368 76 123 72 1316 88 541 11 98 3 609 68 504 7 7 34 532 37 182 63 571 15 1156 37 688 19 942 10 90 56 32 52 721 81 27 13 627 34 616 19 1468 67 676 51 1436 28 638 82 118 48 108 59 777 74 295 1 1705 89 373 85 1 99 1685 15 587 34 388 31 1035 5 450 20 2331 41 172 68 193 91 29 50 800 23 518 72 49 88 705 96 674 56 504 75 153 27 170 11 367 60 31 42 268 0 514 30 203 57 122 19 1014 1 3374 41 753 57 206 42 770 58 15 6 226 64 1461 22 306 57 161 82 188 95 401 39 1883 40 1362 56 461 96 6 12 317 13 1343 0 329 55 1123 72 1192 40 570 75 326 45 602 13 299 43 660 32 127 47 310 37 185 30 719 36 644 15 130 73 260 74 1511 69 833 61 883 4 347 69 233 57 76 6 220 40 153 43 256 13 1236 16 1660 85 256 51 72 24 900 44 261 4 427 90 53 83 537 18 698 16 125 99 828 90 2005 45 387 89 195 28 204 26 273 85 700 39 189 25 469 44 127 90 100 74 1152 65 663 53 3330 40 162 33 775 42 435 9 559 97 1108 58 522 86 804 53 43 46 104 42 732 83 982 31 416 62 264 63 207 33 31 82 615 38 2203 33 1033 29 1739 55 26 91 302 53 851 58 2361 19 1145 87 564 54 258 16 345 47 1366 13 391 43 1317 79 279 51 62 23 700 4 171 34 96 11 469 9 92 68 121 49 688 63 601 1 264 47 393 92 319 84 574 5 159 41 138 65 936 12 107 6 1105 48 166 47 622 81 1404 44 1741 20 395 76 459 68 915 79 126 14 619 83 1318 42 553 16 648 29 127 7 503 42 232 26 626 65 881 55 8 83 742 69 1106 75 213 63 133 54 169 25 1013 57 442 5 93 93 771 30 544 94 964 87 2233 90 9 77 675 97 89 94 18 11 574 48 1586 68 424 66 1259 68 55 23 1968 75 2104 92 226 28 580 47 70 82 493 4 202 35 485 64 416 99 1168 63 27 31 96 96 158 68 1123 44 806 90 418 91 855 34 55 57 196 75 2164 8 550 27 62 47 40 91 1329 84 952 98 19 76 3083 46 472 49 83 79 19 12 50 35 575 7 194 38 818 65 87 97 286 20 1459 10 22 67 39 47 836 84 89 38 1140 21 187 48 57 18 606 51 415 99 131 37 574 11 867 45 857 55 632 1 933 54 120 40 624 53 7 71 1153 22 1190 24 444 69 583 7 314 22 1002 56 386 52 593 98 128 18 510 59 1149 69 305 15 1531 97 1150 33 2081 16 249 96 122 74 1727 28 642 33 163 69 756 82 47 23 2300 51 338 36 48 52 82 2 174 76 474 78 690 77 461 8 594 96 1547 13 35 45 1643 11 186 76 423 89 530 26 100 3 352 17 1711 83 89 86 182 68 105 35 59 58 1219 80 257 39 253 62 152 47 150 17 164 89 302 20 1908 87 78 67 531 76 65 32 176 13 32 43 620 15 1167 33 423 91 908 61 712 41 736 19 1112 62 859 33 364 75 700 80 156 68 382 63 452 41 1110 70 892 85 921 90 159 29 102 20 178 1 118 17 2830 57 4024 60 55 28 338 19 96 10 546 67 246 91 336 63 35 74 30 73 194 75 1323 72 170 6 253 72 37 88 116 80 202 13 55 22 1092 48 249 84 2425 4 557 40 1472 82 486 52 170 9 409 98 1317 13 603 55 382 93 1463 36 1148 51 369 94 576 89 980 11 476 26 922 44 1190 12 2580 45 162 57 1408 56 9 60 14 31 249 81 820 56 310 19 100 29 1032 48 1563 85 220 25 36 20 1079 45 270 12 605 95 689 40 2723 42 165 35 907 42 79 65 1265 24 543 47 140 40 249 94 255 34 689 91 316 33 920 20 66 42 112 53 59 62 299 96 102 2 263 63 1889 9 7 70 1861 19 75 41 1682 23 316 92 263 23 2440 80 1308 14 227 72 687 85 241 22 71 12 1322 4 925 62 1136 93 344 47 102 88 724 72 339 8 550 4 814 5 804 97 130 34 1859 10 895 8 412 72 375 61 257 41 1487 51 818 21 1414 54 532 35 612 78 57 62 729 45 771 12 232 66 705 33 952 93 506 32 248 58 1397 99 218 0 399 1 1307 13 177 15 1601 67 159 60 5 71 818 11 264 0 475 21 174 97 1716 91 724 71 555 2 489 21 1242 81 1143 18 134 11 843 14 1109 47 205 28 172 37 1038 13 275 5 976 85 680 65 100 67 728 27 353 43 557 73 318 24 525 52 671 6 1780 29 309 23 48 32 320 94 221 54 443 89 422 0 275 19 818 79 678 61 885 62 272 79 319 72 34 44 329 54 719 38 127 5 701 62 83 12 1508 67 876 40 768 62 381 30 359 77 192 98 119 73 130 74 145 71 1505 14 209 1 906 36 198 23 1543 53 87 42 100 41 328 45 708 71 333 58 1850 69 88 87 638 35 920 10 1436 59 459 6 262 60 12 38 54 82 1086 64 880 9 76 31 957 97 1576 35 232 3 235 52 1365 28 2227 98 603 60 988 61 1082 50 1850 81 697 68 189 11 1064 91 97 30 136 76 996 74 1394 71 45 80 756 41 952 7 473 96 2197 21 269 34 1263 9 188 98 88 9 34 86 123 91 1433 27 50 6 752 2 498 21 153 83 400 21 495 70 2531 50 1101 58 83 75 93 22 686 55 107 29 401 67 541 99 137 55 1866 56 108 76 754 62 500 15 69 84 1064 3 187 87 1366 40 693 55 12 81 1288 88 121 47 85 75 22 30 124 39 60 57 319 78 804 27 122 53 1689 17 2432 77 844 44 454 48 141 2 1663 7 97 94 470 5 733 20 535 8 17 10 85 5 144 4 472 7 1600 52 1004 34 141 80 297 32 10 72 360 50 487 32 124 87 3 2 749 57 1380 43 253 79 79 73 416 32 1405 49 46 53 28 47 34 62 201 95 73 72 362 21 1603 54 1412 7 409 83 239 55 372 49 397 41 650 33 546 29 462 76 380 15 1730 12 303 61 487 86 382 16 1397 87 72 89 60 55 71 86 23 95 27 78 156 21 347 43 1201 50 1428 14 695 89 1183 14 952 11 429 86 413 36 278 84 255 22 209 59 861 27 63 69 92 77 132 58 496 38 210 79 653 86 576 78 577 66 525 57 262 63 733 24 1403 63 114 64 266 90 25 39 1855 68 391 65 1077 89 428 86 263 43 41 96 23 29 95 44 147 40 67 3 1261 95 743 38 465 5 431 6 118 87 218 27 748 13 1817 69 389 67 53 3 354 13 809 91 70 85 256 88 584 16 50 62 388 88 781 1 74 49 165 44 287 59 479 35 1105 5 53 75 640 15 413 62 534 96 183 33 266 64 15 58 1228 86 113 14 491 87 377 94 350 10 885 66 578 50 343 64 153 25 1952 41 106 95 238 99 107 63 1019 33 714 53 433 22 1327 35 40 29 282 1 165 43 108 5 326 44 100 65 591 61 421 14 1378 48 451 -1 -1
77 518 24 181 53 200 90 228 33 570 3 72 15 135 8 208 10 1684 76 1137 68 72 19 225 1 1639 5 236 17 66 35 529 36 259 1 730 38 152 60 960 57 330 42 1171 16 1622 6 561 22 368 74 71 60 2050 10 575 44 1010 31 154 75 499 2 238 98 28 1 943 7 582 76 625 60 393 99 422 44 131 59 1266 63 336 96 252 71 2486 43 55 44 30 24 1567 93 387 28 92 16 306 66 1600 55 387 64 646 87 343 81 604 47 226 74 401 64 670 97 318 55 581 62 44 19 611 52 995 66 714 56 261 93 706 62 388 69 289 48 500 24 1184 44 212 3 2274 43 449 56 820 1 129 12 9 13 248 67 388 70 369 35 1247 71 959 40 587 3 956 92 1141 60 862 14 2756 74 108 91 825 93 708 42 300 0 1803 82 245 26 910 75 1958 87 504 52 505 29 178 90 97 57 996 32 1505 13 316 21 601 15 1155 82 516 77 50 46 98 30 725 50 1254 53 2015 71 142 40 387 66 418 50 177 70 26 8 138 49 454 74 99 97 5 93 197 25 74 52 792 3 843 30 56 90 667 19 596 53 888 30 286 74 610 52 852 30 319 51 121 18 1345 73 594 11 3 47 1497 66 132 44 414 29 1374 99 52 82 1283 57 436 28 938 46 1743 7 555 81 196 80 331 97 262 77 293 42 1171 13 1118 57 9 98 37 93 546 44 1041 18 2000 62 350 9 278 86 831 76 250 40 354 17 951 5 347 57 205 1 54 12 2013 70 871 80 837 10 3 79 76 76 422 5 82 50 353 47 835 39 737 17 202 76 524 75 487 52 1728 35 757 69 182 21 269 81 34 0 383 4 393 27 664 95 130 11 967 64 836 66 754 50 241 68 331 99 614 4 208 78 510 2 71 80 571 16 1019 41 275 19 195 29 163 6 2488 42 370 53 250 46 289 51 870 3 136 55 276 82 305 42 1414 94 372 76 296 35 2097 8 899 98 889 57 2157 98 1887 20 649 59 42 33 155 89 1920 69 827 65 537 30 497 37 1041 35 121 94 133 84 179 63 952 48 1378 67 503 37 262 48 118 51 327 92 225 29 1283 37 631 61 227 76 7 93 496 10 933 52 1267 56 322 10 382 4 57 84 771 2 1893 5 1242 70 529 49 1979 24 152 22 462 97 271 3 358 19 575 74 461 47 23 67 400 51 325 27 764 6 564 81 63 6 119 44 1461 20 483 37 508 64 555 77 247 78 528 91 66 34 847 99 287 17 490 31 843 4 3339 18 212 6 749 35 2505 13 966 21 437 98 899 46 330 19 76 37 972 90 1436 56 106 81 4 14 919 64 74 94 441 18 792 97 2005 86 1334 74 257 59 1598 96 639 74 901 51 351 70 180 46 537 32 822 99 779 5 261 19 653 55 764 39 262 0 994 11 312 33 302 74 690 78 88 75 990 38 717 37 829 23 25 90 37 24 203 1 1121 51 844 62 75 90 653 8 146 95 498 88 392 57 30 88 101 32 209 87 143 78 249 76 1721 86 604 53 504 86 145 5 835 20 84 81 855 64 788 73 319 35 812 37 151 33 3207 3 252 93 283 77 264 7 1690 41 557 79 75 18 1570 55 2240 58 1932 59 300 53 834 62 460 94 53 58 476 39 1255 11 1429 57 406 65 378 92 25 86 31 22 1964 95 145 12 198 52 98 48 2940 2 595 36 1035 56 1044 0 381 99 224 82 11 79 526 74 47 92 2312 85 165 91 301 36 261 16 88 63 438 81 1283 52 1004 99 524 50 369 10 738 9 317 75 2617 55 710 24 7 7 497 79 215 0 293 69 532 97 352 8 381 49 823 79 6 80 1588 20 1068 30 614 64 297 7 42 12 1384 77 402 79 5 68 268 36 73 5 174 60 252 52 594 42 828 33 2249 12 1501 47 1182 14 41 71 50 41 471 37 313 7 910 76 505 99 1348 84 1098 48 28 54 420 67 990 28 3224 17 497 5 71 4 335 16 273 11 1108 41 1200 78 91 82 1177 34 563 66 511 44 836 0 576 31 1740 67 296 51 1054 36 1320 45 397 32 1299 48 96 81 1048 37 401 99 215 82 49 99 342 40 324 80 301 38 171 26 332 25 263 31 1402 13 248 54 1331 17 432 47 375 13 1225 33 24 46 1116 19 76 1 53 46 320 19 320 91 185 40 578 84 149 34 1158 42 337 45 1171 73 2249 53 17 6 479 97 857 29 327 34 496 56 580 40 875 94 233 65 454 49 44 87 3255 26 1028 12 736 19 112 71 946 47 199 5 1160 84 1436 23 187 32 1746 31 358 40 616 17 1246 14 104 30 1752 59 246 9 188 19 66 62 2258 91 507 51 31 9 406 55 440 42 214 62 692 24 1894 21 1611 23 753 70 213 0 715 31 2112 75 829 63 1207 62 258 32 1008 17 578 24 809 40 95 6 676 14 661 5 597 18 479 66 173 6 257 3 2 1 447 27 715 81 116 0 608 20 65 87 905 30 832 29 586 70 9 25 36 31 25 83 367 61 463 97 236 12 128 46 67 81 223 33 351 35 103 38 511 37 464 69 267 57 2 36 11 98 118 11 1057 26 307 1 775 8 119 79 779 9 484 1 144 45 1621 26 270 72 97 57 608 88 491 66 338 49 1461 2 557 45 965 89 146 77 134 64 1029 96 7 78 2123 54 432 16 42 44 852 20 307 35 98 59 497 55 454 77 579 52 25 28 288 38 595 72 49 34 2374 45 1598 21 578 31 36 74 313 82 1714 50 60 22 977 70 149 94 229 13 640 56 760 29 618 23 295 82 361 54 64 99 227 95 372 68 273 80 758 35 1373 85 499 61 250 26 156 53 42 40 182 85 22 75 602 36 156 41 630 38 177 41 57 10 126 32 1176 39 156 95 1067 29 405 54 1318 43 254 99 23 32 54 82 497 56 71 71 507 59 431 37 1359 68 61 60 1327 67 100 92 1164 77 927 6 101 8 145 20 43 32 75 81 59 8 1096 78 203 18 2340 44 379 88 125 67 2 96 17 50 391 62 29 57 21 61 1307 46 298 65 275 89 680 73 109 30 1167 91 1508 33 343 93 750 80 400 42 954 53 784 48 67 71 209 21 635 2 380 84 215 88 1872 72 1043 85 609 51 29 41 123 70 454 9 529 45 2094 59 828 39 1580 84 1446 34 1652 68 2698 85 391 11 195 29 4080 21 1026 46 1249 67 75 93 133 47 56 20 1850 66 236 92 507 43 735 81 917 11 379 23 1138 88 1012 6 1195 16 520 39 68 23 185 55 330 60 4 43 237 73 1652 27 338 53 281 78 85 94 278 71 1735 19 446 18 577 37 337 88 577 53 491 92 255 19 1248 18 967 43 136 52 956 42 11 79 81 17 394 46 167 53 130 20 478 69 757 9 1015 34 629 22 1170 35 1194 11 40 40 1129 61 1031 55 468 49 410 51 85 67 308 10 477 8 1 79 740 73 113 99 781 23 447 40 477 36 346 45 561 69 350 51 537 31 211 22 315 17 568 51 251 70 351 75 90 81 44 0 39 2 1151 15 860 50 505 66 182 16 1287 86 670 58 883 47 1253 91 144 65 124 33 1003 89 286 91 88 64 1700 36 176 41 1104 43 569 41 73 79 168 70 456 50 227 97 189 43 482 62 794 90 495 32 258 56 847 0 1323 16 322 28 1075 35 12 45 431 64 112 96 753 32 426 96 145 75 74 63 248 64 1215 94 374 50 1140 80 423 98 181 52 2244 49 162 23 784 95 244 22 784 44 278 82 393 47 202 95 468 89 361 82 292 67 87 49 399 76 508 91 455 20 464 61 235 2 137 37 1475 47 170 90 1193 89 73 73 1046 63 689 50 876 42 421 76 586 75 556 39 488 33 357 34 775 73 148 5 66 53 586 79 1480 21 117 40 225 55 35 81 485 62 289 13 369 83 659 88 199 54 633 0 293 26 496 92 514 6 974 44 230 23 99 83 1030 80 437 41 291 98 180 56 152 63 126 21 390 68 962 45 138 3 521 42 1096 97 1041 1 588 31 358 52 474 31 225 59 921 98 160 49 63 30 1243 97 962 70 307 74 17 52 597 93 389 73 384 57 460 85 15 42 1878 95 988 46 287 52 1250 16 153 24 269 2 939 57 372 72 309 9 201 82 555 69 155 97 128 22 16 21 445 81 606 35 247 78 1150 61 1050 3 370 30 180 16 1194 19 202 83 117 70 429 7 801 22 625 89 309 3 337 93 1443 83 389 31 742 23 71 79 1081 67 198 8 526 57 369 36 3 58 518 96 541 69 1233 33 577 39 55 94 1354 28 246 87 171 69 500 92 1543 6 967 24 68 41 85 61 351 66 588 20 2564 11 308 33 56 86 444 27 275 53 344 16 66 98 2169 15 1478 38 73 53 49 6 672 -1 -1
78 1123 44 128 50 130 55 452 3 10 79 43 39 548 42 1116 53 3681 68 1259 50 628 61 90 73 562 38 278 72 349 51 909 61 3081 77 552 65 84 52 4731 76 200 86 52 34 1387 59 300 51 263 27 588 9 696 60 784 98 1131 33 1720 4 844 83 331 88 44 56 1012 47 550 55 340 54 752 94 129 70 181 79 254 92 127 18 120 48 189 8 37 66 124 10 277 69 613 52 1423 23 1092 69 204 63 1 46 629 85 654 2 1273 71 184 57 63 12 803 36 210 82 647 33 598 76 150 63 1017 71 1141 35 160 88 79 41 1491 1 548 12 565 40 112 6 801 31 2048 72 2120 51 975 26 2380 83 442 65 1933 64 517 1 1382 34 780 85 193 91 843 59 980 31 817 69 116 94 28 71 6 74 954 41 1105 8 17 56 1484 53 435 46 328 5 92 60 948 19 115 44 623 69 786 32 1290 28 202 91 39 85 140 52 166 60 966 87 102 37 110 58 147 21 515 38 448 25 653 38 1181 78 78 27 494 11 286 8 542 37 764 7 867 92 521 78 1177 32 271 24 236 77 84 56 82 28 126 39 850 97 932 52 349 79 205 33 576 43 509 51 189 1 7 59 1970 68 402 78 521 34 96 26 660 88 144 32 232 85 62 29 104 27 893 94 723 23 372 84 1018 1 884 32 780 11 344 63 2122 92 181 77 438 89 419 4 2954 23 693 22 262 31 810 92 52 21 667 67 302 5 746 33 721 8 981 81 1724 36 115 63 1367 45 1226 11 486 90 596 74 21 9 580 37 231 74 412 9 170 92 1415 71 318 78 271 85 322 11 73 54 340 69 1203 70 219 50 306 6 214 17 600 84 255 97 1016 46 210 99 169 0 1060 96 1522 13 193 97 680 41 830 78 322 64 399 65 1527 57 63 47 63 64 108 94 497 80 570 13 944 8 320 12 1051 1 1306 56 1846 1 1508 38 206 54 122 28 301 10 98 50 383 77 1204 39 2341 32 757 55 272 46 365 76 320 87 643 77 419 78 1393 82 711 0 1555 74 247 50 1485 11 192 45 476 65 178 81 325 67 89 46 709 34 162 89 520 40 345 12 304 4 205 48 1514 8 907 11 667 71 80 50 947 30 159 56 1022 68 162 46 1156 54 303 73 1696 46 131 22 510 98 299 99 29 76 357 61 590 59 6 63 1135 13 1426 10 332 89 187 55 850 81 515 82 1957 25 318 48 450 36 402 30 728 62 200 46 1402 12 440 55 99 97 1554 48 450 84 157 80 212 24 594 42 548 96 268 53 360 96 17 50 1108 49 2118 1 530 38 274 26 854 28 31 61 89 13 339 10 1015 43 1907 87 1415 96 487 42 1542 35 593 24 586 80 896 4 165 34 1450 67 1536 21 2741 11 30 8 985 34 215 64 1141 3 338 56 727 62 261 20 113 30 1507 68 524 11 642 2 901 31 17 43 543 18 2361 94 793 52 739 33 15 63 51 68 240 20 362 80 1674 53 1107 48 1962 40 267 89 590 47 1393 15 388 45 1583 0 1249 3 142 2 193 35 574 38 615 23 413 55 995 98 954 20 141 89 2322 59 244 55 99 12 1505 86 426 8 287 21 354 7 532 23 128 74 243 65 932 38 554 27 635 87 2498 6 248 27 252 26 600 65 488 25 653 18 2124 60 305 18 1827 4 212 51 123 70 87 49 355 78 573 58 376 79 145 6 141 67 992 99 115 81 387 39 368 22 473 3 140 48 1528 1 605 41 137 99 13 83 168 78 11 81 131 77 820 78 17 81 1454 43 329 16 2247 11 67 27 972 26 75 72 109 26 414 35 234 24 67 16 528 13 620 69 2698 42 382 15 408 17 1845 41 324 50 439 19 567 46 1051 4 601 68 331 79 493 59 100 28 19 51 263 22 119 93 281 8 240 39 128 40 477 99 2580 76 3005 92 258 19 1804 57 164 39 775 57 118 49 223 96 790 42 8 0 420 2 75 38 1213 30 215 87 1150 72 466 4 825 69 22 70 621 81 571 36 445 58 917 11 605 51 90 17 142 26 606 46 504 37 323 22 812 87 112 5 113 0 33 70 829 51 60 64 610 39 1416 89 961 87 1040 46 845 13 302 94 2362 3 82 39 430 25 278 81 55 50 1025 9 106 53 72 35 628 19 1636 8 100 86 1792 8 282 15 194 45 21 21 1771 71 498 2 32 45 1390 7 1997 42 713 37 627 9 214 46 82 59 184 90 876 41 6 35 406 55 358 60 2017 34 4222 41 40 58 1339 9 181 38 1164 4 28 45 804 81 132 35 242 91 746 70 43 41 489 78 522 70 1016 74 170 21 943 40 1438 24 337 92 1728 6 973 81 56 93 130 32 1155 95 179 78 687 53 1779 23 244 58 325 98 413 13 185 19 663 82 747 65 321 64 270 3 224 32 227 70 242 12 792 87 92 84 123 46 292 52 50 36 1197 24 1256 41 125 32 327 13 468 66 911 28 1553 4 676 47 546 45 973 51 718 87 54 71 360 68 517 39 1228 46 56 13 511 6 181 27 4 52 138 95 102 53 247 9 8 14 273 97 1342 45 168 51 664 81 901 86 541 37 521 58 770 45 487 67 370 80 176 88 548 99 1264 9 40 90 34 67 128 47 158 59 668 72 737 43 376 7 681 9 544 60 240 7 2 27 1003 45 380 4 731 98 709 30 1751 11 180 12 621 7 693 80 243 10 12 17 108 39 13 96 158 95 341 1 807 61 353 21 1723 72 114 96 589 10 2380 70 360 87 267 88 107 98 680 34 1111 37 310 61 577 35 128 65 560 52 614 4 600 8 1479 11 3068 42 322 28 249 84 278 6 186 25 272 49 96 84 209 88 122 96 21 91 241 73 2540 87 300 92 1543 16 810 50 125 12 269 2 725 4 128 40 229 21 310 73 221 11 945 23 131 82 461 21 148 64 68 76 71 31 698 2 78 75 2107 74 565 90 1236 87 315 54 546 0 597 62 870 87 1723 48 2010 82 1717 50 11 41 280 43 513 9 73 53 557 29 306 51 118 47 2005 33 385 90 347 73 143 69 376 32 329 35 143 16 170 26 47 52 26 42 34 37 31 52 128 54 478 73 284 55 151 2 1464 37 954 2 884 84 375 8 784 39 192 58 302 83 629 89 26 79 1223 32 494 23 298 10 563 41 570 89 1005 66 397 90 249 62 130 95 1696 21 35 25 354 1 599 76 402 98 1212 75 166 20 410 94 337 62 633 72 99 91 100 77 268 96 57 54 99 26 302 54 1838 17 736 53 1412 39 535 27 2038 51 954 76 116 26 369 4 376 31 209 65 483 40 48 35 504 40 341 63 266 24 1408 35 562 17 1009 51 388 5 303 63 2021 60 162 29 9 67 146 49 53 88 1425 17 89 5 275 21 89 41 492 68 452 86 252 66 248 19 1752 20 114 33 2480 20 534 22 151 10 2626 18 87 76 734 58 346 64 18 10 668 61 255 96 533 98 494 68 538 14 60 50 1849 93 271 83 949 64 433 99 626 4 662 66 862 88 471 98 746 83 860 56 986 64 338 12 290 52 2278 9 80 17 827 78 211 45 166 2 236 94 1495 63 341 91 1602 56 47 34 1146 0 17 68 1781 49 574 0 58 68 731 7 719 91 310 77 731 45 988 47 87 62 863 70 480 82 89 91 195 25 68 43 982 29 1401 76 1982 10 723 76 316 35 407 63 126 34 936 73 830 97 618 4 967 87 76 88 747 61 153 59 893 65 2621 99 625 51 215 65 768 53 110 76 199 80 117 64 18 9 500 38 889 15 696 98 435 84 288 65 2 26 667 17 61 14 386 23 1643 41 620 9 552 59 21 77 165 58 71 97 128 16 554 99 47 14 50 2 729 4 133 26 1501 96 581 92 2143 32 1783 79 337 28 263 37 321 14 1149 74 697 8 66 64 138 96 62 10 392 36 219 43 65 49 118 31 1035 51 1441 96 531 70 26 89 1035 69 113 72 668 63 86 75 283 84 35 72 576 98 427 22 2179 33 2370 47 297 1 277 53 252 99 1011 38 36 74 730 91 897 82 1410 32 14 24 1267 50 1 44 6 15 97 45 94 99 562 91 444 35 276 5 11 4 1174 78 1859 84 1459 87 69 82 1108 71 252 90 325 97 761 50 313 71 89 67 154 18 581 62 55 3 195 80 222 7 1032 69 97 72 348 14 246 45 494 82 453 66 1192 85 55 59 23 32 339 43 117 57 1900 26 85 -1 -1
79 527 16 1310 40 605 62 374 72 200 48 402 63 82 24 322 38 109 90 1623 9 288 77 883 2 2133 38 571 39 101 38 25 2 1724 50 1022 79 315 44 1614 9 26 54 305 18 544 51 2733 89 505 99 128 29 541 31 27 28 568 5 1210 48 204 41 242 39 91 38 20 59 486 7 1249 68 1305 95 509 61 505 18 60 58 78 27 1448 32 94 2 233 74 248 30 702 41 200 37 608 25 1515 87 872 17 469 15 219 28 579 58 617 41 804 58 48 19 857 11 1029 31 324 57 138 5 971 34 1006 75 3531 2 260 49 830 9 571 68 69 5 1436 75 91 25 383 56 828 65 423 13 908 90 105 18 403 49 2282 52 217 47 1668 28 37 52 73 4 208 91 129 70 660 38 41 55 542 18 4 96 533 88 255 49 200 33 584 72 1759 85 148 6 149 88 612 84 404 55 334 72 702 52 314 69 362 36 1098 89 690 97 644 52 242 69 41 3 108 51 661 23 1609 77 79 54 478 8 119 93 439 38 1255 82 64 70 25 76 589 79 106 36 149 92 263 66 99 36 835 54 476 42 114 97 255 79 2038 3 1382 20 510 92 76 17 421 77 159 86 3 73 279 58 481 83 525 7 1741 65 858 24 268 94 528 12 314 35 15 2 55 71 1066 28 363 57 241 37 329 46 3065 77 732 99 1658 70 238 52 150 77 1263 30 90 24 1048 39 265 58 133 86 60 28 143 76 761 29 2506 91 340 6 133 40 332 34 504 7 159 47 973 46 587 34 25 55 2151 2 79 99 995 10 18 0 890 93 254 79 419 44 2453 64 480 54 47 83 330 54 5 7 231 10 324 6 160 44 1172 37 739 85 1093 67 1001 82 207 23 12 4 796 24 828 68 51 42 1613 90 2209 26 1744 90 648 93 2134 60 1583 76 38 26 20 80 1165 98 910 66 149 79 409 67 924 70 1593 14 529 88 761 79 370 77 181 43 137 46 481 39 244 82 1108 11 1055 12 562 53 58 33 1824 51 1088 68 310 45 418 57 157 41 1300 8 146 24 144 84 29 11 356 21 661 16 557 36 913 0 108 51 477 61 46 23 226 35 1188 42 24 0 93 54 186 81 353 95 146 48 160 42 627 36 30 92 358 45 49 21 512 31 252 85 2245 58 756 10 366 86 1148 2 94 7 151 37 850 1 331 52 1760 84 83 30 586 70 373 88 606 89 636 15 310 41 198 2 1229 75 5 33 100 97 60 80 728 11 129 6 6 14 524 16 1547 67 268 35 213 71 351 63 15 21 2131 29 242 59 280 25 2190 64 49 23 580 83 11 6 358 31 743 51 184 95 73 36 500 58 698 93 529 11 1615 43 1077 96 391 6 775 87 690 65 850 25 501 48 44 78 1106 2 374 86 47 46 30 72 537 79 332 21 758 62 388 23 1088 75 2625 10 43 13 133 96 1533 27 206 80 384 2 89 79 684 62 1003 93 40 12 209 13 275 99 604 70 378 67 590 50 318 59 50 3 1097 80 145 9 136 94 50 87 1700 59 48 10 15 97 658 89 145 33 611 36 397 8 58 69 876 62 1352 34 68 18 826 82 392 67 806 59 551 26 113 27 609 13 572 84 93 82 292 62 870 54 1215 25 612 2 702 44 1455 23 806 74 1528 12 1228 0 431 90 801 91 143 32 1163 38 3152 52 1908 92 742 84 1125 67 151 71 56 99 773 9 244 37 820 17 1350 73 1149 36 267 97 620 62 560 0 608 22 415 72 48 7 2038 6 665 90 222 3 21 51 29 10 683 37 2118 6 883 19 2971 37 383 60 1073 25 1311 4 7 6 80 74 1760 53 600 40 216 73 997 9 128 8 422 39 21 44 646 40 320 39 1513 98 931 1 971 81 263 68 193 28 1120 88 825 44 631 68 12 30 255 32 73 31 100 51 201 71 214 81 211 41 190 23 1507 46 572 5 268 30 194 53 657 13 919 84 1049 98 1066 36 137 31 495 90 104 36 947 87 40 92 509 50 78 40 186 85 489 50 98 76 1140 51 1046 13 90 40 489 51 304 88 598 44 338 65 274 76 39 50 759 15 587 23 148 84 203 44 348 35 145 50 358 91 307 11 2321 88 1667 85 1030 99 349 74 1293 30 124 69 728 15 105 37 1155 35 665 88 335 12 113 33 123 72 634 47 2359 10 618 5 450 83 586 49 826 32 324 89 572 8 278 13 46 5 767 95 1075 81 47 2 240 14 74 98 944 5 374 23 101 56 769 18 822 67 2493 17 943 84 186 34 528 72 2223 82 317 21 88 49 76 9 12 8 532 82 575 72 204 38 56 6 548 28 717 92 93 96 127 61 171 91 263 92 1518 98 183 99 233 88 280 41 111 8 158 17 1900 31 316 25 217 42 8 16 100 77 948 72 488 66 800 43 504 15 340 14 17 74 40 67 426 37 698 40 2155 64 75 17 1561 90 333 91 120 68 306 44 1463 43 2162 81 692 84 196 97 977 16 382 85 562 51 412 19 85 16 405 49 148 23 22 15 132 83 167 87 280 97 52 25 19 4 702 48 418 29 92 85 256 22 2117 13 24 80 1156 85 405 56 348 11 35 67 76 24 35 87 988 73 1065 71 3279 53 89 34 382 68 1171 47 106 59 409 21 699 74 1230 42 254 78 319 32 49 7 335 60 183 27 672 70 17 10 477 53 46 82 69 84 1331 13 2014 49 255 48 1256 69 41 32 700 22 172 92 875 68 1124 5 142 58 1071 86 531 84 936 16 171 49 1107 69 108 30 149 39 120 36 138 47 482 42 476 25 164 99 175 82 1786 45 642 48 326 57 552 55 1491 44 734 79 153 85 1090 6 152 71 450 50 304 2 936 98 848 71 526 70 630 15 3 24 1359 52 1340 22 128 53 1771 81 174 60 296 96 651 45 315 46 31 68 185 97 43 4 25 96 2792 58 726 25 298 33 3456 98 540 85 383 42 388 87 562 4 591 59 669 66 687 82 888 99 174 52 201 63 368 56 380 13 337 92 1760 18 261 99 185 42 227 35 717 5 434 25 1009 15 146 99 516 18 1190 35 525 37 163 49 688 16 163 54 172 68 166 82 1425 26 178 0 47 18 212 14 531 65 1648 55 1243 65 1449 96 237 55 536 1 68 44 668 60 746 8 199 92 800 66 132 37 529 53 39 62 156 16 40 47 309 20 648 76 45 85 999 57 528 23 259 72 314 85 779 91 923 64 287 52 30 69 400 53 677 51 515 97 998 50 168 3 454 35 299 22 617 62 559 71 881 74 1282 21 495 13 1117 94 849 21 273 89 282 86 2587 59 441 66 21 28 568 45 432 95 168 14 88 30 309 40 519 8 128 63 47 18 360 98 845 1 108 80 1017 97 301 27 69 76 225 17 647 55 923 28 325 21 403 42 182 94 448 96 334 55 742 9 2106 29 2404 64 353 32 1234 27 936 45 477 25 879 91 424 48 692 33 2079 98 221 84 755 67 583 63 164 43 348 92 2388 68 16 70 134 80 1156 36 1417 20 164 3 863 40 199 54 671 1 940 76 525 4 1619 19 347 14 9 59 407 84 837 25 47 67 1037 6 924 46 384 50 451 29 221 30 711 72 262 9 102 59 85 3 244 21 4 23 197 51 960 84 1307 58 13 17 233 55 1267 45 1248 21 803 34 88 5 986 70 1182 90 1688 87 48 29 567 15 389 55 1053 82 568 29 1733 1 254 70 669 64 28 12 522 65 436 58 269 61 128 94 5 60 1826 36 695 81 328 17 119 48 457 13 17 47 1284 72 181 78 227 86 492 11 168 37 1315 10 194 49 23 95 2164 19 723 12 889 16 296 42 166 78 162 73 840 75 482 11 92 9 674 55 497 74 970 99 48 96 532 93 1357 10 208 66 903 33 923 41 607 51 82 38 353 67 372 91 366 58 12 62 97 12 1723 47 942 58 389 15 371 48 452 25 1420 57 99 81 98 11 3451 16 171 39 1022 89 829 44 1366 88 261 94 2549 93 1208 76 586 97 482 2 236 88 198 93 499 54 819 17 108 81 400 25 690 13 101 69 359 79 503 30 485 78 104 59 631 32 61 22 364 49 1213 30 97 18 1255 88 270 81 458 63 402 43 977 81 638 37 73 81 179 87 524 30 2993 35 478 15 912 65 88 53 14 43 570 13 451 11 371 28 49 82 302 53 137 96 1181 22 2750 26 1395 63 189 23 230 62 270 10 59 84 945 45 1203 66 70 61 985 58 652 18 264 3 301 37 910 24 46 41 752 56 333 40 211 13 504 72 48 7 601 43 527 27 1469 58 199 84 1107 77 107 67 304 38 2350 39 125 34 333 45 5 62 49 82 124 99 2716 13 201 26 270 4 128 13 690 95 480 53 405 18 1021 53 2357 48 268 88 30 2 190 85 186 -1 -1
80 311 85 130 61 334 87 822 93 561 1 917 15 209 77 1079 5 722 60 2 70 180 0 473 66 1277 78 2734 81 287 10 1449 63 692 8 590 88 1876 12 1355 8 33 63 1700 44 2649 59 452 96 204 38 333 97 1738 87 22 4 1747 59 149 69 1429 95 1134 76 1421 96 331 0 161 95 119 79 508 71 126 25 19 86 794 98 340 11 131 9 188 72 240 49 48 92 283 65 148 16 1519 4 324 95 236 53 576 31 1863 36 10 67 297 69 622 58 1029 67 241 38 49 81 240 21 14 5 2046 57 128 63 31 66 631 72 52 46 492 73 726 18 279 32 347 50 183 28 530 42 193 83 841 52 745 15 119 70 1255 84 287 59 1248 62 1760 69 112 38 1884 54 1669 33 188 5 1924 0 402 69 77 89 596 61 45 9 685 32 666 53 54 84 127 56 165 76 77 94 526 91 545 56 386 2 687 96 14 11 464 41 312 72 674 39 811 47 120 98 366 76 1186 10 346 3 451 97 128 33 574 45 675 30 301 25 7 65 298 76 249 19 2136 78 4 24 821 8 415 38 51 48 1635 1 95 79 1195 89 1261 22 405 11 290 23 556 27 662 76 588 2 25 79 180 86 1123 87 1007 41 745 0 739 87 128 20 1523 79 271 15 1362 44 1053 51 626 48 1589 42 564 26 816 41 575 35 548 55 226 59 817 27 744 33 962 25 123 45 1162 28 659 58 769 2 1764 84 1902 46 1026 40 10 50 1158 8 475 9 5377 33 568 81 432 10 209 2 1171 23 97 73 1681 85 142 12 103 7 658 3 1109 27 997 75 1512 56 626 6 536 9 1670 13 474 34 1744 84 287 65 111 83 779 18 2162 59 723 51 2014 74 962 35 693 74 1244 20 359 1 144 26 479 45 297 91 890 10 336 24 693 93 287 53 593 62 632 32 836 71 251 57 346 42 886 19 321 53 129 20 117 6 85 33 906 92 909 1 437 11 568 15 1094 32 453 76 354 14 272 48 254 92 49 79 226 3 626 23 565 65 318 50 179 36 1593 87 1583 61 61 9 235 53 683 36 37 39 227 19 1925 81 316 1 839 41 496 34 142 38 178 45 723 25 911 14 430 71 230 19 829 36 82 37 5895 38 353 0 164 9 52 98 172 32 1999 14 54 84 808 74 353 14 119 11 67 73 390 18 337 97 474 88 132 80 247 27 1575 83 379 76 247 79 854 84 617 48 120 11 457 13 766 56 575 94 113 18 93 51 272 40 57 49 279 59 394 70 222 45 818 83 108 74 680 61 918 1 565 70 483 69 182 31 137 19 486 13 884 86 298 53 31 36 549 15 925 32 211 91 687 57 123 58 797 12 183 51 343 39 562 20 530 41 135 37 9 19 382 64 607 90 84 77 298 13 179 79 481 2 322 64 9 89 537 29 73 49 107 30 670 17 1174 89 254 78 826 48 621 98 694 13 986 14 1662 20 284 12 793 54 912 37 835 45 621 19 443 18 191 34 1049 27 179 81 1091 41 259 17 97 53 1124 66 246 31 681 56 850 92 1396 32 231 75 283 9 308 58 1706 73 748 11 810 0 809 82 18 58 598 48 119 67 1858 24 1319 78 388 22 832 70 168 4 83 98 1126 44 3992 96 428 14 1957 6 618 27 187 42 91 52 159 61 36 78 206 67 851 17 83 54 44 79 72 42 630 20 437 81 103 83 39 72 152 3 195 64 1681 77 1244 16 1960 81 426 12 413 98 1178 49 286 29 144 80 776 8 157 79 686 87 56 18 559 89 593 83 334 66 1116 86 771 94 414 42 505 77 188 92 1408 76 485 71 471 29 65 68 79 84 670 20 186 35 223 49 519 62 1221 15 86 87 1532 21 76 22 613 20 1135 88 681 34 370 5 1071 40 8 67 4412 30 508 50 178 94 1767 77 378 95 499 65 1096 86 171 1 1096 13 91 5 908 78 428 25 173 84 279 46 401 14 204 9 362 68 817 35 261 40 510 39 290 14 236 76 58 74 1396 99 355 10 180 43 25 86 1 13 83 38 15 56 286 3 740 29 229 1 75 52 148 51 432 82 578 52 1650 74 1055 59 211 31 1438 90 11 67 596 24 1263 92 326 38 408 8 1097 84 1080 82 385 81 1024 92 745 48 133 21 206 73 2735 22 52 92 63 84 151 44 173 76 909 24 2180 71 1871 60 766 21 290 92 306 65 1088 28 350 97 365 52 151 19 869 84 220 0 226 98 31 51 1771 25 297 68 60 90 1417 9 243 45 245 48 468 90 273 99 1132 54 57 85 88 67 476 25 294 67 389 69 2280 76 13 33 939 50 96 36 572 41 1286 42 446 66 161 61 356 51 114 88 196 92 236 36 324 49 259 30 148 77 287 99 952 72 2246 30 984 10 380 31 2899 99 1081 30 260 15 809 37 397 33 3538 13 320 25 1115 63 603 5 1953 3 35 44 784 67 196 43 389 21 396 80 675 57 477 8 3142 62 437 49 723 12 1562 38 533 98 766 20 79 3 320 19 248 53 668 88 1245 59 121 35 311 30 1002 15 49 59 1305 81 344 58 957 34 442 56 458 23 1249 94 379 0 661 55 1039 95 2561 54 1487 46 298 60 1432 66 114 33 357 24 53 44 933 94 826 97 180 44 541 86 86 52 3 53 698 64 221 1 527 55 62 23 188 7 167 30 1534 43 871 27 864 73 358 32 1466 69 154 75 30 98 475 58 289 57 2297 42 409 58 872 65 262 53 963 45 177 43 379 80 634 48 246 3 399 92 215 13 1219 14 104 31 1703 84 98 2 260 51 159 92 738 8 145 35 488 40 1279 26 262 4 222 6 3098 57 35 12 629 52 480 28 281 8 36 93 22 12 254 36 469 44 813 23 978 35 444 12 221 65 610 47 1914 77 118 91 1267 52 374 87 813 42 322 52 240 57 417 96 1825 18 879 62 1 24 282 53 1295 82 211 5 674 51 142 29 2276 34 393 93 891 40 359 38 448 90 104 5 789 47 265 7 548 0 596 28 467 42 318 44 1039 63 119 54 1500 8 1587 33 225 9 223 27 305 92 224 30 301 43 58 36 119 29 146 11 1883 48 998 84 603 78 807 86 79 82 1337 30 355 56 115 42 461 35 411 25 686 62 3 30 939 81 1929 38 181 39 445 97 1382 49 208 56 300 76 1203 36 648 95 271 43 218 74 2682 24 1366 92 487 74 408 55 223 93 18 81 184 65 554 49 412 95 652 33 508 84 842 0 483 29 31 37 612 87 215 81 629 85 322 4 34 26 1141 40 484 41 159 52 93 23 803 21 559 75 691 98 39 76 145 28 1548 4 429 28 297 56 616 76 209 84 589 34 1436 51 899 89 178 31 89 98 526 25 420 17 23 3 573 57 50 85 1069 73 518 87 1363 78 611 30 353 7 1230 43 1165 6 1088 50 158 97 671 73 268 37 870 8 130 94 499 93 134 24 348 68 68 17 1499 99 1315 61 876 84 469 53 51 12 346 41 1063 62 259 80 97 89 1889 35 179 81 1602 21 91 76 538 44 77 26 302 31 1036 87 3302 5 179 37 192 54 682 9 447 13 241 56 631 96 63 35 92 47 457 59 720 52 555 49 323 54 218 98 864 61 429 71 48 85 52 24 880 11 9 47 195 80 601 90 118 89 591 54 28 40 1418 88 492 66 339 45 623 68 166 69 2210 60 186 47 59 56 345 73 456 29 136 38 1329 36 442 26 1212 74 1006 82 922 80 335 70 1660 14 1335 44 160 97 750 43 124 42 85 17 772 96 154 76 254 13 497 60 1115 30 268 66 849 5 982 12 406 79 215 32 382 39 870 44 24 91 922 75 705 89 473 9 920 87 598 18 1596 41 640 68 1477 0 8 58 40 97 577 22 152 35 415 43 1361 73 82 86 100 76 96 34 393 53 285 73 575 12 960 45 127 36 1988 60 389 73 549 79 541 55 533 3 484 31 1317 11 25 76 296 44 40 91 585 77 710 71 438 84 706 53 1406 9 1 10 1349 80 273 4 323 80 773 35 1133 83 641 4 11 28 2244 42 138 23 645 54 534 72 491 85 987 57 159 54 424 50 939 95 69 14 1367 83 1417 73 2133 93 251 85 1617 71 934 52 685 6 120 87 169 73 994 84 1320 56 149 58 1991 67 822 60 127 19 195 92 28 66 323 68 480 23 1257 61 64 18 1222 39 113 27 293 16 589 70 195 32 217 67 1332 4 29 87 252 66 567 28 325 31 350 14 610 68 986 7 403 2 400 66 561 61 214 19 532 11 502 20 52 15 321 0 1512 40 393 91 447 15 108 39 156 2 1045 88 87 94 731 19 9 70 5 27 202 -1 -1
81 164 91 284 44 673 39 788 34 39 29 996 68 240 32 353 5 407 38 517 93 252 51 1039 29 52 27 1078 29 78 33 427 11 741 14 269 26 1745 55 1406 86 518 92 505 0 1060 68 564 16 502 65 204 83 1282 69 612 67 255 10 1400 9 124 69 965 77 191 22 151 94 21 9 421 11 831 32 495 71 878 79 937 10 580 62 28 86 582 47 367 43 304 86 54 51 1033 31 748 50 204 32 1057 77 703 74 101 79 211 32 414 10 902 9 671 22 810 42 575 73 443 28 27 34 108 75 123 73 1758 21 703 74 377 55 498 27 2573 25 1281 37 356 99 101 72 784 18 82 36 531 35 626 63 171 39 1129 3 619 43 281 8 527 17 233 98 692 4 1833 73 286 75 1195 82 1371 98 23 19 2176 10 3779 53 491 80 1476 25 283 42 1218 56 581 40 55 41 337 55 451 85 266 87 197 67 652 35 385 68 494 38 289 2 406 97 738 22 817 97 558 17 286 18 379 77 686 99 20 97 911 60 67 91 734 93 20 78 224 75 4 79 769 68 1550 64 1475 59 1254 81 375 5 245 62 212 22 8 19 1319 85 353 22 154 2 980 56 19 41 58 87 246 2 147 66 196 10 678 52 131 61 989 86 1742 22 52 29 104 11 955 37 583 69 309 81 156 67 1205 30 115 70 416 61 626 19 111 78 533 63 306 49 579 61 321 60 265 15 138 60 1841 74 1077 91 73 80 1732 81 9 9 163 65 346 17 377 52 638 26 1044 6 254 42 445 38 150 58 511 40 474 34 606 85 1792 10 197 47 454 58 3718 28 619 13 150 59 89 94 923 8 1554 12 83 50 406 94 18 43 464 51 11 22 137 43 600 37 47 33 5 31 469 27 914 68 566 41 354 91 428 92 860 34 1621 99 107 61 978 64 200 23 132 11 139 39 282 7 1576 74 1090 89 182 40 91 28 1020 87 212 89 56 53 1399 93 61 23 142 38 304 75 685 5 129 4 569 66 166 15 2017 52 55 84 104 33 516 9 297 8 668 99 46 57 211 38 156 73 714 60 181 27 1593 70 125 3 187 40 278 13 471 56 363 32 66 3 544 33 835 90 160 27 1689 67 740 86 297 34 304 20 1254 31 842 21 332 96 256 99 849 86 1731 78 98 30 92 1 749 43 267 61 1519 37 2286 73 98 33 192 60 1114 22 684 92 227 96 24 30 305 82 334 96 134 94 1234 69 476 17 2467 20 724 70 540 77 371 87 217 13 1777 83 51 74 757 77 394 85 227 91 867 9 595 50 288 32 266 64 1511 32 49 60 2123 11 262 66 4 99 977 44 1616 35 125 55 255 19 288 62 890 55 279 45 1143 89 941 22 1213 64 448 68 1346 64 765 91 56 32 66 7 836 40 469 42 25 56 102 45 747 89 132 42 114 60 50 54 247 21 193 54 421 23 1104 20 1506 34 1388 38 1366 90 286 2 1020 89 437 4 71 29 314 96 485 73 193 72 342 33 831 16 716 65 134 71 1607 64 1460 93 343 98 1898 93 131 58 46 52 1346 18 608 66 6 54 1580 12 156 27 658 82 732 33 17 43 690 30 815 24 810 75 150 21 1009 55 106 0 194 31 854 38 1410 50 1304 71 1246 68 246 84 117 59 1284 26 169 40 330 79 161 88 489 22 199 23 14 79 253 17 629 96 1425 20 141 42 615 89 22 18 167 17 268 48 1733 67 290 27 306 11 481 15 63 73 538 56 110 34 1697 57 367 66 625 44 470 96 391 0 77 1 680 38 26 27 77 7 906 61 2805 92 192 26 385 92 1227 35 39 47 588 58 486 68 285 89 1416 78 75 24 171 77 837 7 355 39 1052 81 425 37 348 82 178 90 667 37 830 26 1 10 107 5 3 91 1733 5 2074 1 534 36 135 91 1376 59 69 39 321 91 1843 20 367 91 1288 76 404 55 159 78 99 13 148 82 1024 16 114 89 1199 5 26 0 1068 38 1038 50 757 93 3309 65 336 21 1019 25 157 84 140 97 782 70 799 87 880 92 982 19 406 45 55 20 509 62 1840 49 198 40 336 32 361 68 537 33 549 54 466 58 2180 25 417 80 172 62 1009 64 504 30 196 61 580 5 188 75 436 4 2640 82 664 74 17 35 240 20 35 82 93 69 1039 30 181 12 56 66 664 72 786 33 461 63 3 21 279 66 176 35 474 47 390 54 416 96 441 15 563 91 174 42 419 48 79 85 1036 76 87 77 38 52 1692 69 278 51 1584 36 598 68 1022 19 692 14 630 43 343 7 831 30 3410 46 417 80 390 9 68 36 54 14 456 5 449 32 89 89 973 1 1256 78 45 80 396 73 265 24 178 30 255 25 186 41 988 32 2720 12 29 89 646 97 360 69 932 28 480 67 56 5 598 90 1769 28 811 26 1807 19 403 32 3 29 1199 51 292 84 1302 90 87 22 27 14 121 42 188 29 655 52 223 81 1136 85 287 11 948 92 61 41 527 23 541 6 927 36 470 2 1760 1 949 36 1069 40 109 31 223 89 396 56 342 78 414 35 439 16 2009 60 885 54 79 97 382 43 182 37 900 59 2121 6 2718 72 1075 55 450 10 393 5 350 10 1346 12 213 43 1302 92 615 45 928 65 1929 74 156 58 465 53 69 83 415 21 1111 31 163 60 1753 14 250 88 254 42 295 61 333 65 491 22 227 38 1283 97 496 63 1226 80 485 58 388 65 571 69 672 46 20 41 1761 62 793 39 1158 18 843 45 121 97 832 15 329 5 134 1 1156 8 73 95 799 25 1111 11 1124 55 1200 97 25 68 1835 31 222 71 606 6 146 91 274 23 777 95 596 14 296 89 827 41 862 47 842 53 12 51 488 96 110 39 203 25 107 91 3 20 444 95 497 33 130 80 442 54 228 93 158 43 24 29 1149 50 323 85 328 24 173 4 680 24 344 32 236 81 36 90 1355 81 909 99 1125 81 482 7 404 85 2522 10 82 42 179 13 487 87 179 89 121 12 585 41 266 32 195 85 322 25 2574 77 1148 1 2761 5 659 68 187 12 1405 77 611 28 116 99 537 21 1795 99 938 73 970 78 28 25 107 18 99 2 14 17 94 63 472 2 518 80 910 5 7 83 157 9 822 74 88 3 717 84 508 20 556 38 548 15 235 17 399 2 48 9 508 91 607 89 186 44 13 66 4 59 110 2 1214 17 1434 46 459 45 496 73 8 58 114 94 97 63 1643 24 73 23 324 62 178 68 926 83 73 96 996 38 198 49 167 87 1060 37 240 42 309 60 968 6 261 38 137 41 239 36 841 65 387 34 94 26 234 12 1019 80 221 37 1783 88 611 33 213 13 689 7 284 26 274 49 1719 35 400 38 42 16 74 75 30 72 29 97 148 87 408 51 25 85 391 15 260 39 133 14 581 45 258 58 567 14 859 66 99 85 1128 61 21 56 363 8 127 22 320 24 515 34 754 84 194 76 187 80 483 25 29 70 40 49 1044 10 45 36 226 66 259 67 12 73 1040 86 939 2 1169 94 372 36 1 82 1318 66 628 67 221 91 780 22 210 4 634 90 8 97 232 27 553 64 216 65 274 61 159 57 543 96 3 34 119 62 1007 64 954 88 301 46 1949 54 288 56 377 34 539 95 187 22 397 92 297 17 286 90 177 37 392 68 181 63 877 3 444 27 1260 98 375 53 416 62 228 27 388 14 120 26 1320 92 6 74 848 26 711 64 2124 92 316 29 406 20 288 65 1510 58 2276 64 6 75 99 62 359 66 588 61 197 27 333 30 590 29 771 82 911 29 265 0 447 67 279 11 776 13 134 1 1069 3 239 67 8 45 26 7 385 56 1367 47 1184 34 378 5 285 97 529 5 922 81 980 10 938 68 274 72 994 85 1074 60 2614 36 44 26 1043 11 337 71 2166 44 61 0 46 60 70 67 326 37 1237 23 1087 72 252 67 158 3 1483 20 499 60 1685 47 101 29 1372 17 2574 40 99 59 80 21 1205 3 1606 28 1129 47 248 74 3 8 639 85 43 6 325 0 704 1 918 23 609 50 431 44 128 16 152 52 419 51 500 23 1075 8 1223 48 279 85 626 40 1021 30 147 23 1529 3 1777 17 60 40 315 52 979 71 1694 41 1491 48 682 73 127 86 1819 30 321 13 12 44 1683 40 656 44 924 52 1148 20 112 49 937 13 84 84 649 75 541 95 480 76 55 55 1290 81 1297 75 694 39 32 59 532 19 797 2 190 51 352 89 548 97 883 48 316 68 698 46 527 89 829 56 536 29 140 4 828 6 814 19 505 60 241 68 739 81 68 87 2357 64 577 3 684 49 401 41 24 69 191 80 1498 81 200 24 8 18 2278 42 86 83 193 26 695 46 252 73 1167 89 70 76 581 39 173 90 110 33 79 15 70 82 809 98 2050 3 389 9 511 26 204 3 730 43 927 82 43 93 266 7 155 78 618 18 416 76 552 59 875 1 683 72 473 59 45 93 615 80 281 8 140 4 205 81 5509 96 326 -1 -1
82 917 9 1116 66 1299 15 348 17 361 89 1687 45 1079 60 208 84 898 45 292 10 266 3 532 47 1632 37 58 33 47 0 1205 89 53 37 730 80 86 73 1952 81 990 46 948 96 14 0 1711 96 515 2 1572 9 557 97 215 33 685 65 21 60 560 63 181 47 669 67 849 29 69 60 203 87 118 36 2292 61 681 97 174 94 1030 58 99 45 21 5 313 38 684 34 283 46 162 43 3 8 1475 15 88 63 883 88 214 13 1989 19 704 5 30 26 1606 77 722 76 584 41 62 70 547 81 197 31 1043 27 1224 80 574 65 586 58 289 42 202 51 232 15 104 22 554 13 915 21 81 99 425 84 683 76 460 25 213 83 784 1 732 28 126 22 1456 55 783 61 170 36 1265 12 1535 74 1573 66 2128 63 1003 93 35 98 289 4 347 62 1898 27 94 57 17 33 252 76 914 50 313 27 349 78 1634 84 709 20 397 48 407 0 1050 40 1316 65 665 71 216 34 1380 39 100 34 840 39 1562 71 2559 11 379 26 82 49 228 92 332 3 254 22 221 60 335 94 584 4 1152 83 737 26 622 34 513 27 411 63 968 1 150 88 36 98 570 31 953 38 467 57 569 21 124 98 723 89 2004 69 459 56 1524 21 290 7 1694 29 165 95 1601 28 91 35 178 90 167 61 445 68 435 11 789 97 413 51 653 9 530 5 24 14 1827 13 178 35 565 79 1265 18 527 72 944 78 376 33 504 75 587 34 626 75 93 21 986 18 208 26 247 95 1246 17 1134 74 736 79 960 36 1136 0 536 32 621 90 387 67 1140 53 1491 26 1516 21 378 3 55 59 61 60 741 98 231 23 344 43 155 97 98 15 1129 14 458 99 295 96 97 82 480 38 74 33 1149 1 1669 49 595 69 318 83 229 7 558 93 112 20 1521 96 295 9 912 50 135 24 730 34 279 8 249 55 304 78 1838 93 620 48 740 17 2043 90 289 25 378 1 1431 72 418 12 101 72 325 39 1412 58 2397 18 567 25 801 93 425 19 962 84 580 74 520 82 1412 65 222 25 421 61 39 85 935 11 824 7 22 59 472 64 840 57 408 12 25 21 2194 60 642 74 393 19 550 7 487 82 825 92 97 11 258 57 686 11 927 40 1610 80 100 82 207 59 98 96 542 62 112 36 877 11 767 78 2036 33 514 45 1176 39 52 13 71 43 204 19 109 50 568 62 175 33 617 66 3 38 31 83 284 48 240 25 1205 80 588 8 644 96 825 33 164 8 1014 5 262 63 248 76 346 99 18 88 109 22 580 50 499 36 93 28 322 80 338 29 1045 30 568 29 129 8 193 41 629 91 19 42 120 72 776 83 1771 38 1750 1 36 12 53 53 17 19 200 92 492 35 458 97 150 38 424 41 45 99 738 32 128 30 1422 44 1851 99 830 66 188 62 974 59 42 55 183 61 716 52 469 77 968 21 639 60 1880 47 59 35 104 57 192 60 516 9 9 81 218 9 340 52 672 85 550 9 211 4 335 83 433 53 198 80 305 84 445 68 71 10 286 27 861 3 604 57 832 5 1734 99 1248 45 661 15 252 62 344 58 309 65 1745 72 227 14 5 43 5 9 158 23 78 30 853 64 2680 35 914 12 80 72 1300 99 359 67 319 56 341 30 903 4 33 38 20 9 254 42 1943 24 58 38 298 50 562 79 342 69 491 88 474 14 334 83 789 70 649 48 28 27 273 42 132 60 759 98 1332 84 74 7 37 29 190 10 736 95 591 8 120 57 1223 19 875 28 1099 0 85 98 494 84 116 0 551 57 1469 52 844 62 256 34 437 32 110 93 1145 34 1040 63 494 12 691 27 603 32 18 72 2152 17 1186 28 230 14 1586 69 1369 64 421 51 621 5 460 57 491 97 617 68 519 74 377 10 939 2 39 41 1557 94 472 0 1596 57 13 31 464 43 403 24 388 68 560 36 91 79 233 68 23 82 1411 95 552 28 294 59 327 48 205 83 924 93 1177 83 1404 30 1232 26 405 70 141 94 206 61 1463 39 2 73 723 8 1053 16 146 56 1463 60 809 35 975 15 31 65 427 80 480 82 725 58 419 68 605 50 1112 29 81 58 293 83 1069 64 417 39 486 31 643 43 1365 15 519 8 835 48 753 71 349 64 153 25 304 84 783 98 1132 81 1141 58 1147 40 613 11 599 33 203 67 205 35 868 25 906 62 314 8 463 86 1198 93 372 27 102 69 981 66 538 89 217 42 48 81 1020 76 591 43 1673 33 592 93 1255 76 1203 20 398 92 776 31 1178 66 1162 7 104 54 471 13 272 78 295 59 1840 58 560 38 752 0 1180 99 1688 67 1496 56 903 95 438 96 755 16 79 1 226 19 116 85 638 38 2 58 3391 36 824 77 909 70 208 45 637 21 248 32 136 56 837 57 2221 61 186 84 734 14 5 9 1244 43 380 65 682 73 106 19 2098 36 313 60 43 34 296 4 277 56 807 88 100 23 46 53 612 61 2993 51 225 2 727 40 528 22 736 18 35 78 801 2 254 4 578 21 635 61 70 37 51 96 174 54 474 78 1157 50 237 29 53 6 1506 18 209 75 853 38 314 74 1048 47 1414 2 48 73 578 2 1457 37 195 94 819 83 1109 16 20 97 801 64 68 94 478 11 221 31 250 39 279 61 498 18 440 39 1094 28 113 39 496 82 441 37 766 80 175 0 1233 78 370 51 388 39 880 65 730 68 122 28 81 85 1180 8 42 44 914 51 496 63 21 99 338 94 1408 4 40 13 210 34 592 40 299 59 1713 48 87 28 454 59 169 95 136 68 447 88 637 68 41 95 80 0 1217 79 766 17 494 94 45 80 409 66 1211 37 35 55 465 77 346 68 582 64 175 7 750 20 113 69 831 8 120 28 79 91 223 94 109 79 550 65 437 17 857 68 244 81 682 45 488 97 119 61 571 98 81 54 601 13 1828 69 3606 87 842 83 654 53 179 36 522 30 690 27 207 46 703 55 127 38 1772 57 1175 65 129 82 389 79 2585 75 78 43 1082 53 832 34 212 0 195 79 2236 55 231 41 47 81 881 79 783 8 962 2 117 10 551 81 181 9 141 12 244 75 735 57 54 38 639 90 416 3 135 18 1012 64 966 26 522 68 4975 70 2084 98 1556 21 488 53 773 76 1448 80 1243 51 1228 18 2342 63 42 87 1876 63 2622 47 155 29 392 99 325 41 117 99 142 29 3738 6 116 49 810 39 33 23 561 15 405 95 434 68 1426 12 1517 64 249 18 405 24 277 59 384 89 1822 43 1413 30 434 12 427 8 221 65 41 78 268 58 87 96 615 92 381 47 1293 92 128 12 107 54 678 86 227 4 7 68 74 78 202 92 1044 97 898 63 589 22 326 44 105 13 711 90 665 92 516 5 910 51 135 30 222 27 179 56 282 90 663 13 348 29 547 56 288 20 1892 85 108 22 583 88 642 76 11 78 519 21 679 44 158 71 388 8 1623 20 283 26 495 8 304 66 343 23 1010 64 752 52 112 77 13 64 1458 85 19 87 1365 47 315 7 315 12 209 30 104 27 108 94 416 98 1045 25 389 53 661 15 540 34 33 96 844 44 1757 27 337 51 83 49 227 21 482 19 1241 95 2540 60 362 45 372 46 1316 90 2938 21 707 61 73 80 720 89 9 27 324 81 175 29 77 34 8 35 861 50 887 47 179 42 423 82 17 84 43 96 329 8 1929 46 123 89 1233 35 540 51 173 97 1581 44 34 59 1261 6 923 3 47 75 567 85 69 77 408 53 1006 73 58 57 321 83 450 73 206 99 1129 25 304 40 321 25 1815 59 213 72 934 54 704 7 432 71 694 18 524 76 835 40 1020 91 207 70 1639 72 432 38 1042 83 285 49 352 36 1016 74 17 44 479 32 804 70 582 41 544 32 10 90 1308 25 372 94 1176 67 288 69 754 57 1831 29 3 19 156 39 856 10 1272 69 401 23 156 37 465 66 81 37 91 84 1233 91 411 1 29 0 361 90 781 76 167 38 328 49 216 84 330 14 51 76 36 19 289 70 232 25 870 93 421 44 847 26 22 7 175 81 10 19 169 97 165 70 439 27 1789 16 626 12 470 46 1281 97 223 59 288 69 513 46 269 44 367 13 1858 77 268 99 681 45 470 66 354 26 1842 94 599 39 327 76 48 66 128 9 160 42 41 48 695 33 492 39 28 44 339 61 1227 95 694 37 195 49 640 60 1163 77 517 55 245 60 1123 38 183 44 161 56 210 20 748 39 465 98 549 -1 -1
83 51 16 484 50 210 92 394 63 502 94 471 36 1257 61 1800 7 107 37 413 2 1062 80 649 4 2623 72 43 33 92 97 759 92 905 49 1701 96 816 12 353 40 1367 50 133 2 349 5 1608 43 1000 40 774 22 1084 52 488 10 1169 45 589 71 303 42 1208 9 670 62 356 16 54 9 564 22 328 74 253 39 59 82 263 5 131 67 216 24 178 40 501 75 683 0 307 75 968 97 767 90 1209 39 129 22 230 3 920 34 539 50 1344 73 514 43 258 17 513 99 723 98 448 28 1023 65 755 45 742 53 456 70 295 92 1086 87 264 45 519 3 162 85 628 70 155 72 475 26 739 76 151 28 743 47 598 90 484 36 397 5 312 18 837 57 291 41 913 75 276 23 653 80 254 98 251 31 108 57 584 34 204 42 784 64 845 31 138 32 1977 69 462 35 420 57 1484 39 433 55 545 34 193 75 1198 51 2287 3 57 1 154 77 1394 51 233 29 2037 97 57 92 25 7 1198 51 100 50 139 75 1491 78 947 14 909 61 513 30 449 15 434 48 152 76 2262 95 804 23 183 53 127 88 555 28 200 5 822 96 413 41 988 43 388 45 593 58 57 57 378 61 145 90 140 74 1148 82 178 49 361 53 318 0 1237 34 45 3 597 76 876 95 90 24 1274 75 236 79 362 88 22 59 25 22 675 37 1060 63 148 9 113 25 124 13 251 82 1473 75 433 56 653 58 561 43 686 88 860 28 301 65 806 96 878 48 279 53 181 84 21 96 1990 90 1454 46 390 7 1929 14 807 8 1050 31 22 84 143 95 110 93 15 65 265 84 160 52 198 82 2 29 546 67 212 98 446 3 766 34 1388 72 278 57 490 60 544 57 622 78 397 73 222 94 1614 89 360 25 434 4 276 38 169 2 1002 50 236 25 445 20 517 3 387 29 1094 98 389 87 177 86 988 59 993 41 133 26 1403 29 155 93 84 74 34 10 373 46 197 4 1425 3 342 68 5 59 19 55 1333 58 68 36 743 13 1396 94 768 28 53 85 382 58 194 48 858 45 298 66 323 97 662 34 560 54 113 93 189 32 378 51 50 88 425 57 39 70 225 84 503 94 213 11 427 32 403 57 204 92 690 3 597 26 1478 68 577 67 930 90 501 52 904 84 193 23 844 59 520 93 125 39 1262 34 248 27 953 1 394 75 289 84 1065 16 299 38 196 93 112 49 618 64 841 95 201 33 91 8 551 58 164 13 153 43 350 11 226 67 21 94 327 87 1020 47 1667 84 197 90 338 43 579 32 111 28 465 56 987 54 470 73 140 1 509 22 787 85 619 76 543 42 408 83 719 35 438 71 680 22 70 86 622 13 1132 10 1361 58 1002 71 830 41 495 3 3229 12 1045 21 425 86 298 45 23 33 299 85 1768 88 503 35 62 21 1251 3 1276 62 449 96 585 39 331 55 252 87 233 37 193 73 34 0 220 92 165 68 1304 8 124 56 814 17 519 25 116 13 299 76 105 40 840 24 10 91 989 88 546 37 2332 26 961 81 649 53 1166 76 1596 37 328 44 951 53 309 31 58 76 352 22 245 20 1398 4 330 41 491 47 2621 88 178 85 333 32 872 12 152 59 5 55 605 37 331 59 1002 26 1267 25 1531 5 222 64 1772 60 741 37 391 22 1517 83 223 77 110 2 348 6 46 63 938 90 231 27 123 14 447 77 614 96 718 88 131 46 372 20 87 8 2726 41 621 69 329 47 111 2 184 24 56 80 937 12 143 53 780 83 100 32 475 73 125 72 355 29 610 13 3 89 266 87 369 63 281 87 828 27 482 56 47 36 551 27 559 57 23 98 274 39 577 99 378 81 1316 6 1278 3 904 51 516 67 565 74 117 77 683 18 322 83 631 47 338 73 433 2 214 0 541 68 458 73 491 8 308 54 273 41 2172 99 197 26 962 86 308 99 639 35 39 20 345 67 98 26 475 40 520 79 168 45 1078 16 212 67 1472 29 948 50 826 64 380 23 929 13 521 86 3042 43 805 46 1066 26 53 24 842 35 1791 63 843 34 430 65 240 38 599 40 421 84 580 43 316 55 157 22 44 96 680 18 676 64 884 38 493 21 216 22 2236 1 105 14 472 3 380 43 319 72 29 20 49 42 627 0 33 37 379 40 982 21 271 35 60 98 1451 46 126 73 1104 7 529 44 20 33 492 7 35 20 55 5 829 45 221 75 408 7 659 87 1023 20 172 55 1244 77 572 74 205 19 97 98 394 4 96 75 1564 8 123 12 438 26 292 93 652 90 560 5 1325 48 692 7 294 26 26 77 843 69 342 89 1067 54 284 23 178 55 459 39 531 74 1 19 473 79 489 63 695 14 474 61 879 57 832 78 1835 98 1061 14 211 28 26 51 277 70 127 33 205 42 478 22 337 28 699 92 468 57 2947 76 689 35 1756 44 252 64 104 18 896 48 181 86 160 68 442 40 145 47 1152 31 123 76 137 75 127 9 46 15 139 62 633 30 405 76 322 28 1107 21 1015 81 1629 87 1185 24 135 99 994 9 764 86 599 71 382 69 132 39 1695 45 841 11 318 57 149 48 222 44 653 79 409 78 51 46 315 63 919 51 231 13 1233 11 109 97 1413 87 269 95 647 73 2831 97 479 29 652 44 62 70 619 53 1072 24 1458 76 328 57 293 13 722 93 119 18 34 61 643 62 383 27 759 26 387 81 1005 74 1998 9 264 4 951 9 162 24 44 54 173 24 1566 27 830 58 637 98 430 20 134 1 363 58 998 68 519 95 689 14 181 8 200 20 455 56 1029 86 1392 24 1216 65 1029 28 915 37 977 76 887 43 3036 20 1755 52 1234 86 1420 88 210 90 593 26 2947 97 288 96 1064 49 82 23 171 89 769 7 105 35 270 80 1312 61 930 8 366 32 78 41 92 96 238 30 243 69 329 9 1744 0 888 75 4 0 541 85 450 54 697 32 375 74 382 36 282 31 495 5 690 2 785 56 285 39 196 84 881 20 194 8 74 35 153 42 289 13 1250 41 500 15 198 54 86 4 116 26 589 67 203 43 969 8 100 54 1021 13 237 78 102 50 787 54 660 96 76 88 1193 90 1107 62 901 8 89 45 887 56 388 11 1566 32 152 24 1915 93 84 26 568 30 766 32 348 86 253 43 17 72 582 74 1285 15 649 35 444 34 115 45 115 36 138 65 828 79 247 86 1337 56 899 8 233 43 37 39 1271 58 367 18 1 25 246 47 234 41 277 75 492 88 136 44 76 98 463 12 108 13 40 56 50 32 149 73 95 48 332 66 1440 93 586 23 277 89 304 66 498 28 1065 80 881 38 54 5 652 78 375 42 63 97 369 84 229 2 25 19 176 14 537 17 3405 54 159 25 73 13 1716 83 1691 76 990 98 63 91 106 95 1073 16 906 15 1421 99 1322 0 331 97 406 53 786 5 1576 74 1006 9 1421 61 915 65 1291 29 29 54 1026 89 277 12 1463 72 212 84 1321 16 339 65 719 92 16 40 68 74 199 83 177 45 522 70 208 61 198 5 119 82 203 32 1031 78 1481 57 139 77 776 27 610 96 208 22 1262 43 184 70 211 60 233 17 332 81 44 29 346 26 1162 9 1044 32 210 26 1444 42 5 57 1622 5 752 1 60 58 421 64 53 37 664 54 804 1 2842 17 324 74 29 84 1327 90 1421 9 291 10 273 83 385 94 1254 70 536 98 2451 67 509 13 392 26 149 51 461 68 341 11 490 63 626 10 292 4 680 13 1072 54 194 14 788 5 20 19 13 70 720 67 408 26 451 49 34 39 1864 44 625 49 1294 73 436 90 309 61 234 45 215 46 1518 98 125 93 1241 96 592 0 346 23 280 97 1113 75 3183 19 298 61 41 64 658 52 56 74 676 75 1340 66 88 47 67 56 484 10 204 1 79 35 88 69 271 7 442 71 1005 27 308 40 354 21 621 6 2044 40 227 5 330 87 1070 44 777 81 1174 41 230 50 203 29 206 27 576 99 213 71 1051 27 179 54 905 61 1707 29 1818 1 206 90 865 89 630 92 398 59 404 76 1105 57 158 38 13 78 139 89 61 94 72 46 2160 0 44 73 134 33 125 26 746 33 1686 30 1111 80 14 10 3838 90 1955 65 331 44 53 63 44 8 102 73 466 46 599 20 593 81 737 88 471 35 581 43 171 31 156 88 179 63 662 75 268 55 1339 89 260 96 605 26 56 73 1086 60 449 74 570 89 1330 58 544 91 826 3 588 19 1221 90 376 15 662 58 429 36 90 89 1163 32 93 53 289 9 710 55 139 50 266 12 784 49 259 10 632 1 794 14 100 16 501 89 25 12 4 1 864 41 429 32 299 88 113 36 60 98 235 50 281 59 799 4 5 91 3370 9 426 34 2830 66 811 32 116 73 545 24 1162 90 119 0 867 30 560 10 301 24 54 12 849 51 210 69 136 59 182 97 1839 64 1738 76 419 5 842 53 220 20 93 5 289 63 2034 58 47 60 596 -1 -1
84 743 95 325 55 104 84 1700 22 1646 45 34 96 100 12 660 70 51 21 737 69 834 25 927 5 1124 35 453 20 216 46 45 58 375 22 24 98 223 39 306 4 276 58 400 82 721 12 228 35 872 12 560 17 458 61 1379 64 180 48 454 42 940 82 541 61 1655 71 295 85 282 52 90 51 640 59 525 19 642 55 262 80 550 93 782 77 162 79 325 69 930 50 397 30 238 20 2573 96 777 3 639 57 210 2 845 37 2263 81 717 18 221 36 187 97 1041 17 242 13 334 6 341 43 174 27 680 73 237 68 394 48 427 62 1558 84 127 99 1110 35 1079 30 560 22 171 1 677 15 514 12 269 86 1077 7 489 1 1554 10 238 6 219 94 204 10 164 90 191 43 240 40 792 41 990 82 146 19 859 48 502 82 41 58 650 65 857 78 204 46 656 15 943 82 413 23 238 62 1435 97 1225 66 166 65 1516 61 530 79 154 56 143 59 757 97 1855 52 657 15 338 24 1046 20 18 14 93 9 302 34 1142 62 483 97 75 19 73 21 848 50 56 11 347 63 658 68 474 34 171 52 192 63 2290 72 408 7 356 88 213 26 410 52 409 14 1574 49 55 56 1411 76 504 8 1021 9 615 31 294 46 1050 3 317 62 354 12 380 60 275 11 768 89 367 92 392 47 68 25 889 63 165 23 1926 21 561 65 104 3 163 54 659 1 41 67 374 23 1398 53 873 55 47 65 987 77 287 37 1469 82 376 19 74 40 1095 84 1471 66 702 53 861 33 1096 29 681 46 515 76 1961 61 1881 45 310 1 138 34 169 1 2310 6 143 54 775 1 153 65 476 26 10 54 354 23 122 62 989 30 29 41 117 91 547 24 350 72 30 44 804 81 1814 85 620 17 431 37 60 79 185 81 337 40 2 29 795 4 806 0 404 23 802 82 264 79 270 87 995 14 600 2 548 16 118 80 17 85 990 28 841 40 944 97 215 98 1467 59 25 93 26 19 275 39 509 15 30 40 907 64 84 60 454 62 172 9 1532 61 1637 58 469 20 957 50 2508 66 2264 74 398 53 772 19 1067 86 1351 32 176 31 482 51 828 82 305 27 575 41 7 46 1976 73 423 99 362 22 552 52 136 40 97 58 1113 77 85 36 216 89 323 91 63 47 2 94 40 62 293 27 580 34 522 16 49 47 927 35 203 71 424 45 389 35 2637 40 373 68 588 11 571 96 856 57 714 95 106 79 938 61 2962 85 89 60 641 34 463 57 1313 98 1533 82 58 8 1261 0 322 5 275 41 597 57 791 3 136 57 1897 34 256 60 1877 64 862 80 622 37 230 40 614 88 1010 9 962 63 123 74 30 98 957 70 132 21 99 27 1707 0 353 26 1835 78 43 25 151 20 1712 18 2906 63 978 14 803 22 19 36 13 1 2162 22 3673 95 965 12 312 84 194 48 602 98 318 32 549 6 367 1 1321 32 428 43 271 56 515 6 78 40 63 35 319 93 78 88 13 20 492 96 240 13 378 72 791 60 201 69 207 16 2916 44 1415 30 548 50 848 38 186 2 84 93 504 64 15 70 1249 52 203 19 217 63 116 47 27 59 609 98 1543 76 42 11 1403 20 1789 10 721 36 438 18 28 69 372 93 1037 66 774 70 957 83 84 64 17 28 289 81 545 85 566 11 114 21 2304 0 2492 35 177 56 1390 99 58 46 1431 42 1794 47 216 28 19 57 1085 15 3499 9 340 53 660 97 3 63 51 75 820 38 1584 92 15 57 771 66 155 48 194 26 20 39 164 45 262 44 225 6 383 72 237 95 636 99 105 19 274 34 1007 59 20 60 930 93 103 7 437 5 284 18 1579 44 547 26 1952 63 1763 37 268 62 105 2 493 66 456 10 832 94 1241 76 682 30 321 6 2042 21 110 96 699 26 1005 78 1017 47 377 52 19 18 1707 97 1363 81 787 18 671 79 417 16 24 7 98 85 146 87 1109 1 951 5 643 51 158 31 639 91 71 94 599 56 248 16 1685 40 332 18 194 34 566 8 838 3 120 38 515 7 1366 20 935 4 261 52 255 51 941 7 1252 70 427 10 308 35 341 61 595 39 469 78 939 19 2241 41 53 79 96 92 1109 10 1641 60 1083 23 373 54 1904 70 231 18 419 1 2065 88 110 16 412 69 1399 41 653 56 953 28 106 62 1249 22 379 44 79 59 49 18 638 23 952 20 1079 95 201 98 136 36 224 99 1203 8 89 14 310 62 587 35 802 66 351 22 408 37 644 72 207 93 679 74 711 62 1345 77 179 67 241 28 5 39 1635 29 177 31 356 37 506 2 73 48 860 41 189 2 187 99 578 70 373 83 443 21 104 79 382 57 272 67 1933 18 153 19 1269 83 823 38 1102 0 11 25 828 49 3106 96 854 14 231 17 334 92 725 50 521 33 772 80 838 51 368 71 1397 55 451 99 419 2 100 60 574 44 485 35 322 23 129 5 788 58 21 14 23 6 1325 70 627 47 1439 12 905 18 890 37 1199 77 1122 32 18 12 694 30 314 17 3730 71 268 23 56 41 328 61 2723 72 1440 91 302 18 182 68 100 90 1022 49 374 97 806 16 2641 9 1028 31 163 80 122 43 233 45 1668 90 1833 58 160 59 122 85 320 84 450 19 144 35 319 64 571 69 60 90 508 60 820 8 450 66 99 43 883 60 218 5 161 43 96 61 484 55 579 30 861 5 420 93 1633 25 2134 56 41 42 553 22 99 92 2095 53 76 28 24 65 868 97 222 91 2490 63 741 55 295 5 904 36 691 32 1274 10 1384 57 270 74 1137 51 589 99 23 19 63 12 588 95 5259 76 38 79 262 13 611 31 21 60 16 49 2675 22 19 76 86 78 97 33 294 21 12 15 1381 38 855 4 1794 67 897 76 817 52 444 95 322 5 118 11 434 75 198 87 613 9 15 53 55 40 127 13 200 60 197 84 173 22 739 41 813 56 190 4 138 54 751 65 896 41 38 58 971 24 144 8 771 65 1261 8 1158 38 4 52 225 81 298 96 157 35 1312 45 128 37 1187 76 827 33 856 96 2280 19 238 97 2490 55 447 27 312 78 2601 1 13 87 734 81 324 91 271 34 111 32 1169 80 640 82 780 0 1788 83 192 53 169 13 374 95 1319 28 323 87 482 36 1016 9 1109 27 545 11 639 80 6 58 53 45 424 27 132 73 56 65 81 18 395 13 358 56 451 7 234 92 1055 55 72 53 324 12 1536 27 96 64 376 7 1380 99 33 95 1367 23 675 2 1642 32 18 38 162 45 499 87 202 4 771 73 666 86 329 26 947 58 546 59 10 95 705 7 17 93 177 41 1833 68 38 11 1201 22 174 10 490 62 171 37 125 51 513 14 428 98 156 79 16 44 397 76 403 18 19 70 226 62 136 13 1183 94 262 49 956 77 153 47 832 49 1552 54 159 23 2071 46 559 44 447 38 1115 95 172 15 375 11 296 50 766 51 1630 16 924 50 52 45 105 74 634 21 19 98 725 9 1083 12 298 18 209 19 1394 79 605 31 1569 0 617 61 512 3 1680 24 642 40 122 27 491 78 694 0 441 33 1367 30 1104 28 244 67 756 69 5 61 1051 48 245 12 1992 30 1063 29 1913 98 831 15 613 28 573 26 624 39 153 70 797 47 155 73 290 64 50 92 587 27 32 99 1081 14 22 20 734 88 1074 93 793 16 41 11 117 51 104 77 261 70 1974 94 227 12 32 13 780 2 1659 18 90 34 508 38 114 16 745 87 330 39 36 30 201 37 645 42 1350 36 1899 4 8 38 1035 64 2778 41 716 94 526 18 1006 97 483 87 231 84 224 50 443 34 1084 96 589 67 214 65 453 6 4969 17 354 45 840 8 610 54 1699 74 3537 60 266 86 374 27 1020 80 703 41 110 38 1895 49 278 89 100 96 21 90 852 32 325 41 274 21 467 88 150 50 1081 21 22 94 654 60 33 16 2483 92 1581 10 316 8 959 67 32 62 282 66 362 30 716 82 3 53 364 24 537 30 422 32 51 49 88 64 490 2 1176 42 419 62 80 18 302 14 258 66 601 18 730 41 133 31 763 63 720 66 886 62 284 84 401 13 296 56 451 57 88 93 187 42 1153 99 558 -1 -1
85 349 37 496 45 826 70 343 28 293 99 739 54 282 70 760 35 414 24 331 1 35 19 301 90 375 84 194 44 259 48 573 83 991 67 1063 51 96 23 54 80 936 5 1625 41 271 19 1393 65 867 9 673 49 668 24 1580 27 714 96 523 36 878 3 321 24 215 10 1605 0 741 62 486 22 850 74 1069 46 447 51 174 5 1330 10 113 28 343 52 798 5 709 37 188 36 221 58 543 14 731 7 477 2 283 41 133 62 652 10 310 81 141 19 319 13 74 65 786 4 688 61 392 35 1739 6 209 69 1104 7 1009 30 2389 89 198 46 179 59 2023 87 289 81 1445 82 2913 35 447 56 521 43 142 80 826 74 1015 95 25 29 266 79 1124 11 91 13 112 42 1579 97 178 23 50 34 127 78 378 12 1306 85 243 69 504 11 280 16 1047 8 490 82 337 21 350 69 359 16 317 18 265 50 1394 37 872 11 1 79 252 67 640 5 868 1 118 8 654 82 803 73 130 74 112 85 1694 19 252 87 445 73 685 3 70 24 252 11 111 69 9 21 223 29 952 84 755 90 420 11 436 90 958 28 42 17 99 9 111 36 243 71 3 31 1082 32 1010 12 12 34 155 75 856 88 299 15 1724 16 699 22 500 9 105 13 569 18 263 64 513 33 1145 26 306 49 47 21 493 64 97 72 25 84 97 53 130 1 72 17 118 50 61 47 84 63 287 16 895 67 353 28 483 59 28 5 1264 49 86 78 800 62 237 1 52 19 424 95 70 80 165 37 450 10 959 44 243 29 453 68 238 61 629 98 354 63 219 66 851 82 471 16 479 78 145 64 600 68 466 48 711 57 1264 10 536 35 28 81 2557 11 44 28 237 0 1082 13 982 15 131 55 1113 99 58 15 1046 5 58 52 664 94 91 98 409 82 1504 50 135 37 1445 56 740 17 270 54 2392 11 249 69 74 54 1637 77 66 23 278 47 795 84 188 46 349 37 199 93 356 50 18 96 469 69 724 43 271 64 186 14 44 83 251 96 21 29 631 1 1630 5 538 13 797 49 937 28 539 47 643 24 56 22 399 88 470 42 2086 83 1540 51 355 21 582 25 125 72 1015 98 253 96 1712 73 643 77 798 10 967 46 627 9 3330 29 1408 49 678 25 1691 7 123 62 95 83 876 15 94 57 534 26 524 61 375 37 681 67 707 75 791 87 174 49 359 11 98 30 309 21 5 72 150 16 102 79 166 61 193 29 768 25 925 40 248 32 2736 22 7 38 46 8 2 36 1740 0 142 68 217 10 2154 49 1853 62 123 6 316 20 483 81 9 7 172 69 1644 13 536 86 636 76 53 46 199 31 50 0 673 14 218 84 697 92 264 57 660 37 673 23 398 89 237 32 456 59 44 85 518 42 437 70 2232 2 1466 99 523 22 28 68 485 41 360 94 435 54 692 47 775 11 107 44 361 25 290 28 19 24 270 41 531 25 846 30 46 52 353 12 100 61 334 55 806 33 80 1 1195 50 199 93 337 11 539 12 1100 35 669 59 102 50 155 41 87 88 692 28 99 63 59 79 261 89 1997 98 91 56 1068 75 382 32 93 72 1438 35 360 62 1319 86 313 38 316 11 212 2 1203 56 1826 23 430 15 300 50 2006 10 635 68 368 73 475 37 2459 90 1223 72 866 54 947 21 78 31 1336 63 126 33 846 3 939 44 414 47 368 4 757 81 120 41 1492 12 614 75 335 37 773 87 238 61 65 87 50 63 472 42 388 20 1500 30 105 57 349 25 2236 26 363 50 879 20 182 17 45 72 371 42 342 44 2123 50 324 73 1061 83 675 3 71 16 146 88 120 81 723 29 304 6 1010 49 106 91 679 42 249 97 122 90 69 62 267 53 2047 95 523 69 1998 27 382 61 788 7 486 88 298 36 385 42 350 75 899 25 895 29 28 9 1072 37 226 94 199 1 990 93 634 92 817 58 932 20 632 35 187 94 92 66 540 76 201 26 1085 78 168 94 57 96 203 30 1209 39 197 2 850 95 30 27 874 8 850 41 1605 60 1012 31 480 39 188 50 447 80 1085 69 223 9 170 64 597 66 72 20 974 36 39 45 97 42 581 68 34 64 902 40 821 88 718 17 44 15 1659 85 262 36 65 5 583 91 3506 53 100 97 169 88 3 42 57 48 630 62 43 7 89 9 141 42 35 77 126 84 161 97 573 77 94 30 1262 32 763 81 30 53 69 65 155 22 807 48 116 47 2078 38 220 20 559 42 65 34 1433 5 450 64 1186 44 497 4 192 65 135 89 748 25 1228 19 1388 47 92 49 1545 1 2372 68 1013 31 127 29 1237 31 1471 34 283 78 937 52 62 63 360 26 1333 27 677 52 2288 97 108 65 120 91 1342 97 142 75 1306 47 2248 29 219 42 497 17 739 7 270 91 978 47 1000 22 1260 56 1218 42 129 26 79 12 1365 1 485 82 471 43 202 4 208 8 154 76 1289 90 332 36 1197 30 74 6 145 62 25 82 108 54 110 82 1174 42 288 68 966 88 29 11 366 22 403 90 1805 97 210 55 9 64 268 33 49 81 972 88 1366 52 469 27 203 94 278 59 797 70 91 13 1 56 113 40 221 72 2327 64 148 21 1263 40 137 85 2945 49 96 19 468 45 930 83 144 70 121 73 131 91 446 48 2430 71 283 30 893 37 671 18 167 73 753 13 1457 93 773 73 208 67 830 37 678 87 1288 33 399 61 301 89 351 5 1760 21 433 75 194 96 368 47 371 3 365 70 336 42 609 98 707 59 638 94 127 76 163 61 1022 21 505 98 188 0 238 29 81 73 422 75 1090 5 474 9 225 72 70 79 13 32 1815 78 252 35 356 51 525 53 167 0 228 50 605 63 106 70 857 54 504 96 758 47 227 83 342 63 1383 68 61 71 97 34 177 32 376 7 354 13 1211 48 29 64 256 14 854 81 310 17 404 19 1116 56 307 20 1517 65 177 91 108 99 1125 41 229 68 1499 24 218 79 1460 19 107 23 433 95 501 22 367 75 36 36 471 67 96 41 694 19 1000 13 449 34 990 77 406 49 435 48 17 1 612 96 1573 32 646 68 99 32 333 44 1420 70 198 24 816 10 642 56 46 13 995 21 2174 51 22 21 884 86 176 18 110 81 1311 69 362 42 282 80 115 7 984 44 321 98 506 70 1905 41 518 85 1291 84 4112 41 991 93 199 35 1075 57 1208 99 499 4 1182 22 2350 9 2599 55 32 92 497 38 331 61 981 59 736 28 930 52 320 61 2139 16 26 87 241 50 147 64 98 9 96 12 22 9 389 24 255 43 460 39 293 85 349 94 277 10 914 90 779 72 1758 61 1592 63 96 17 2118 18 1130 69 197 90 79 61 163 23 270 49 405 21 5 72 403 31 61 68 621 72 752 62 102 6 42 44 199 63 555 53 81 80 627 92 347 56 915 84 987 55 107 88 2 72 1020 81 2281 98 2222 61 1035 47 110 6 78 45 494 63 1441 17 402 73 327 20 578 30 316 41 377 32 891 27 4 28 218 85 998 38 1035 64 73 31 107 68 32 48 645 57 1518 66 227 77 294 81 12 21 543 93 165 38 1890 64 1006 38 280 37 114 23 1147 59 85 8 51 55 1162 93 1653 11 2423 31 447 19 105 76 627 85 556 3 46 25 284 53 842 60 292 74 40 77 106 13 437 55 1481 26 730 47 2337 14 128 63 183 48 314 33 303 56 247 2 669 48 508 5 100 11 371 39 369 56 1423 14 341 60 1066 91 366 33 17 68 602 25 155 63 827 1 6 12 404 56 90 14 690 25 2381 60 162 96 981 1 46 92 138 89 833 87 3 62 1725 54 338 4 129 74 904 21 148 30 101 35 100 70 296 65 201 68 8 66 484 83 329 44 607 52 853 48 406 99 952 74 859 61 1267 68 98 5 542 6 363 71 273 72 463 29 1104 5 1695 93 1136 79 2372 32 904 56 504 99 584 30 1268 17 348 20 647 97 261 47 876 74 238 94 1536 71 139 70 373 39 688 30 1750 46 126 2 723 33 190 13 653 98 1062 18 54 74 75 25 666 78 264 19 2341 22 15 78 283 77 94 55 113 38 108 35 11 43 476 26 472 76 79 48 291 66 342 57 9 77 269 76 505 19 702 40 1234 98 519 5 271 63 221 11 117 27 332 51 1065 54 516 38 336 97 1191 99 34 67 91 36 485 94 857 72 503 25 224 82 356 14 79 88 354 3 339 50 565 0 242 95 47 76 1322 70 186 69 883 49 206 60 144 81 1273 39 513 93 203 21 262 25 366 73 181 28 1050 63 1977 46 1660 84 1457 25 908 75 244 85 480 93 310 51 380 9 259 11 347 1 710 82 50 88 139 4 2920 91 1557 92 428 57 89 98 641 48 48 8 101 64 645 66 799 10 841 54 136 29 1004 32 225 31 341 79 571 41 30 6 344 46 37 73 153 16 834 64 536 55 2017 73 3853 83 626 62 1827 66 431 6 63 15 338 93 912 94 572 13 86 49 393 36 356 68 105 7 18 49 137 95 316 75 1214 -1 -1
86 134 57 748 81 2044 86 926 4 30 93 567 70 116 64 1731 24 2139 18 648 71 860 94 557 1 2809 36 364 54 556 24 421 58 34 99 1196 1 964 2 152 18 624 78 155 27 241 59 437 9 202 40 334 11 1133 64 898 12 480 44 451 46 1765 28 1666 86 734 6 691 98 103 27 48 26 33 42 43 98 3264 4 1056 65 446 8 875 17 96 46 1306 41 382 85 875 44 103 78 926 3 192 47 864 67 161 37 714 89 315 42 379 36 117 0 313 61 2344 37 1354 65 944 15 438 12 224 82 131 61 453 69 28 46 539 48 849 68 1224 23 626 35 381 68 669 92 687 90 662 76 1004 98 900 11 565 43 1494 44 1551 93 235 28 56 88 709 96 29 0 89 96 718 14 190 6 256 88 149 0 596 96 1612 25 720 86 381 0 1708 14 46 67 52 58 2950 13 1542 64 428 14 1153 82 871 99 51 30 672 44 569 18 436 56 13 69 1317 87 834 95 150 14 218 62 453 51 6 61 33 20 1643 23 229 58 49 60 35 5 203 80 340 44 205 50 810 65 107 10 257 27 378 47 48 45 1 15 405 80 343 91 132 97 699 22 584 73 235 99 39 45 1078 33 1115 37 263 4 141 8 412 59 1104 6 1957 26 213 57 82 38 451 76 572 84 712 52 1650 48 510 60 415 2 89 55 51 52 149 91 249 41 575 42 196 7 302 45 596 7 1106 36 676 8 402 91 857 44 1031 8 204 48 625 14 43 86 652 11 350 82 699 47 682 68 324 95 168 12 2950 14 2874 78 77 38 543 3 255 6 1169 42 810 49 693 53 121 32 345 69 584 38 432 60 515 75 108 7 147 35 123 49 1204 80 279 51 25 93 1561 90 755 97 398 37 72 20 416 61 127 96 1547 70 750 35 1091 82 517 54 1764 86 84 47 446 38 31 25 392 51 23 28 579 49 28 12 304 47 1635 34 1527 36 804 60 205 43 1080 82 121 97 959 21 1456 59 172 62 455 15 280 83 414 61 511 97 36 36 126 37 354 62 594 55 693 6 69 15 1573 66 581 40 1760 76 21 39 357 74 206 45 484 24 1962 51 45 10 659 83 72 35 252 41 563 26 395 74 199 26 242 11 74 90 266 45 183 55 142 3 462 49 723 23 1092 77 1508 3 3 57 520 74 510 52 107 43 741 0 156 18 253 31 461 92 185 43 194 76 2010 82 723 5 724 87 900 16 24 52 828 59 76 12 1969 99 661 60 126 7 398 86 8 64 13 13 188 64 145 62 346 88 239 90 78 52 544 7 1003 29 1151 97 63 89 887 79 237 26 260 41 367 57 506 45 109 88 26 57 563 4 1175 71 1983 52 226 51 1785 54 1164 43 902 85 943 94 1304 57 458 44 161 65 663 20 191 67 195 84 1583 62 55 23 945 24 1883 51 55 89 634 48 178 91 132 77 347 49 1296 94 472 97 29 96 459 3 508 93 1509 7 276 10 409 58 296 89 906 52 909 7 149 41 672 43 267 73 748 15 444 34 578 28 1508 88 47 29 248 60 925 54 172 31 43 14 4653 78 731 82 518 60 424 10 65 41 179 89 1222 58 1644 75 122 57 2 68 386 1 545 72 400 41 912 64 70 44 1253 92 1427 56 279 60 898 19 617 98 54 99 79 13 775 78 1951 70 454 78 165 48 202 87 591 39 406 18 83 95 460 87 175 61 430 14 801 26 43 35 1469 12 112 54 18 68 395 39 2256 31 42 68 294 50 1127 5 814 16 1714 32 7 80 15 9 820 93 3974 41 186 20 1302 40 361 31 2494 43 816 71 1557 39 383 62 228 26 416 72 663 62 489 39 2565 98 452 97 1074 88 147 23 210 72 743 20 2 63 41 99 113 48 280 36 358 50 286 4 143 36 80 55 1044 13 164 51 159 34 173 20 1174 35 390 64 106 48 495 89 1254 73 372 75 860 16 244 62 1283 42 166 89 105 90 1329 55 1355 2 483 77 214 96 513 54 234 87 613 98 500 18 76 20 666 58 123 76 852 70 1168 68 648 31 275 93 216 62 413 94 1147 76 2023 29 544 46 2373 96 68 61 262 83 946 10 1120 29 1105 18 10 73 495 6 1034 67 384 80 683 50 602 21 458 82 1428 55 1559 43 2 60 1286 53 726 50 235 14 1563 39 403 19 226 45 67 7 1079 2 1638 22 455 0 235 62 274 83 264 96 577 88 1287 32 313 74 498 10 686 82 1259 24 1477 16 512 24 1587 59 350 78 431 73 154 39 429 9 2071 60 863 59 162 21 2232 91 796 8 406 13 583 50 15 79 887 93 1129 13 1757 41 228 20 585 27 210 81 352 8 819 96 1159 81 525 41 746 26 998 96 96 61 154 34 756 54 564 99 661 70 531 16 58 79 590 51 168 58 52 5 744 35 63 73 475 94 521 93 161 13 216 58 359 59 486 31 50 48 171 41 444 28 231 33 946 27 629 83 248 30 573 32 1274 88 223 26 468 66 604 18 112 50 115 14 2 10 596 61 74 3 238 67 379 90 680 44 340 98 1746 26 297 40 826 10 14 29 139 47 85 50 1194 77 489 55 1823 86 509 91 677 40 131 80 272 81 567 24 85 91 1085 45 14 38 559 61 77 8 978 54 281 90 1213 19 482 6 952 44 1302 26 166 37 889 8 220 58 40 96 213 67 289 69 27 49 1838 81 21 94 435 61 442 35 236 63 626 17 810 62 1613 83 100 41 1170 24 396 18 862 81 717 20 1013 97 236 41 623 30 2307 87 782 93 1777 49 312 64 1171 98 601 44 1049 24 102 41 2872 24 203 50 1335 95 97 97 497 59 819 85 665 19 4296 87 458 47 27 96 40 88 56 94 545 20 690 83 787 31 14 30 1170 28 924 67 2 43 372 59 36 81 566 12 149 9 1760 34 712 76 988 56 107 41 100 76 224 75 383 60 124 59 174 50 1714 16 116 61 45 43 661 54 1278 11 736 8 994 48 399 26 512 85 500 68 41 35 946 19 224 25 770 91 2293 48 70 12 142 35 471 0 748 46 528 95 404 48 1360 6 706 34 512 62 856 31 1575 99 447 41 1275 76 1523 29 57 74 34 42 66 70 458 16 140 60 453 98 253 1 466 41 641 74 246 89 14 54 735 62 384 81 7 37 771 54 672 13 371 17 877 69 1659 56 920 78 475 96 173 71 672 31 853 17 165 38 133 75 260 99 225 91 577 3 320 52 465 0 391 8 114 76 738 8 420 28 936 34 910 52 426 3 1352 77 1037 35 494 43 14 72 861 7 2528 50 519 74 35 38 497 40 898 6 122 13 1230 70 96 52 1854 44 1114 8 1544 31 297 68 48 19 1534 61 102 34 2073 82 2860 28 71 56 1068 95 329 75 808 43 1749 96 241 3 684 97 727 42 59 38 21 77 935 32 150 53 67 78 1567 23 114 62 30 23 153 73 977 79 106 62 2300 19 32 18 21 24 1207 76 153 7 283 86 1030 39 114 14 295 40 1428 80 283 22 755 88 300 68 577 26 190 60 196 17 608 69 339 45 164 70 160 73 152 79 392 51 1290 85 286 90 1209 54 137 71 519 39 6 16 753 67 2026 46 825 93 400 42 96 7 127 22 195 86 1958 27 85 70 44 17 488 65 576 52 380 20 169 91 1020 86 970 91 177 97 300 69 1120 67 750 94 111 34 1744 33 11 50 73 98 115 80 95 96 490 8 787 9 244 48 698 27 338 21 175 88 512 96 208 23 280 32 355 8 86 26 158 54 217 51 425 57 175 82 622 14 1043 95 285 76 468 56 61 27 38 10 458 6 133 50 1316 47 1589 5 320 62 14 6 531 88 478 69 3577 81 129 27 1520 17 242 56 646 23 1133 32 507 22 1704 70 485 49 969 45 532 32 987 96 1684 42 177 64 1288 81 3584 73 1814 29 33 0 719 84 1337 38 299 27 46 66 312 13 769 65 829 66 1114 97 879 13 345 40 152 64 478 43 87 53 72 76 350 9 1133 80 8 54 152 46 428 29 556 38 394 2 187 61 95 57 11 62 357 36 780 67 209 97 963 40 473 81 188 51 2 23 293 81 81 41 568 33 270 37 832 54 2041 78 3334 94 531 54 1065 85 306 30 524 78 549 21 21 73 797 60 143 19 914 77 52 10 125 37 195 9 488 10 821 33 741 34 733 35 883 78 69 49 774 78 518 72 609 24 473 35 590 79 108 80 2267 89 1123 37 2000 47 753 30 1688 73 147 22 193 41 11 49 272 46 485 -1 -1
87 842 37 18 85 262 91 146 48 30 29 640 18 3159 92 22 60 1505 80 89 51 1462 45 330 89 94 69 1570 3 135 13 379 31 333 70 394 84 131 94 1403 32 172 12 177 78 33 30 1141 98 147 35 189 87 1115 32 2733 24 188 90 242 60 132 71 222 8 26 1 596 45 1349 44 13 51 141 32 2939 74 1073 91 602 71 601 59 1857 91 166 35 375 5 1278 58 357 46 364 20 1770 57 44 88 68 93 554 80 238 35 20 68 279 0 173 1 489 38 37 68 258 79 1047 22 67 65 1587 3 47 83 1240 86 1024 97 1 10 599 34 264 88 9 4 97 67 195 27 847 3 22 11 576 19 1004 43 413 97 319 48 1175 40 1091 18 621 81 240 75 1601 82 455 64 291 88 627 57 1944 64 1805 52 519 89 477 58 668 46 290 68 72 51 866 78 1352 86 1533 75 179 34 110 92 1482 0 59 69 543 25 299 65 562 69 127 7 1724 21 153 67 2620 66 203 95 876 99 200 74 1293 30 20 70 119 67 244 20 486 28 771 36 108 64 261 50 464 61 347 45 315 92 170 76 89 59 527 4 235 37 228 84 66 65 494 49 724 45 440 93 123 68 2393 5 184 76 142 31 269 44 1107 87 267 59 10 1 1133 3 2319 13 393 33 427 15 248 60 40 85 1449 44 1530 13 935 47 319 88 138 91 76 15 44 98 29 11 1173 3 416 54 603 4 420 88 1978 80 1236 85 2673 47 832 94 1232 91 47 98 328 28 234 74 453 96 465 66 623 26 1155 13 631 39 113 29 518 99 823 60 203 44 48 17 1542 71 620 62 283 86 631 95 1192 2 227 62 255 26 311 28 713 65 934 85 373 57 1 83 207 95 418 84 437 55 491 43 539 25 86 88 720 45 208 69 118 54 981 89 934 34 336 6 2073 15 820 34 84 13 1053 76 285 14 1132 71 669 47 324 72 21 68 709 6 1243 38 455 31 2190 87 440 93 325 66 280 93 420 5 269 35 84 15 1146 24 1193 86 415 38 111 89 1269 34 1157 87 362 36 260 49 929 41 21 13 21 84 208 37 1270 65 154 12 634 48 50 37 1980 97 960 3 319 62 674 74 53 9 209 88 279 25 193 59 1650 21 442 30 117 68 463 58 585 39 989 1 181 85 5 70 164 46 38 15 765 84 448 86 168 41 648 58 361 79 484 99 734 36 1222 59 702 70 188 77 416 48 201 98 802 70 2960 17 74 93 576 71 845 95 368 94 663 17 694 55 499 67 65 59 210 94 906 77 58 82 4049 20 336 35 248 37 131 8 215 47 1796 75 1090 94 439 87 618 68 657 25 98 13 551 1 292 6 551 56 120 50 101 52 244 78 445 0 435 52 395 14 137 19 547 74 370 28 515 71 82 44 165 77 1566 16 3038 25 367 11 645 51 63 69 1386 83 599 96 359 57 844 31 14 33 225 34 72 56 99 53 78 1 4112 67 1433 19 443 46 354 77 1125 33 127 13 209 20 1676 79 128 38 305 31 257 55 12 13 1411 32 233 94 332 51 521 79 908 60 755 50 178 15 166 62 62 13 560 94 474 52 470 46 103 97 86 30 4 69 1625 60 279 37 323 45 4525 53 545 42 2250 49 546 11 212 67 103 27 131 40 17 98 647 86 1751 41 239 57 1372 0 657 69 125 76 2728 67 90 81 65 57 80 62 249 70 102 79 702 98 1160 68 362 72 82 95 401 20 1549 7 302 77 332 67 622 76 2 25 994 53 222 96 183 58 939 35 894 57 1713 55 41 72 159 30 232 35 587 11 785 10 169 49 287 35 221 22 749 70 5492 89 393 40 78 80 1896 68 968 84 1055 50 1092 32 876 14 388 51 77 37 1038 11 828 16 1521 28 548 86 215 94 548 16 1094 55 202 34 132 5 21 12 78 52 868 18 1031 74 265 69 258 56 3249 40 425 79 618 30 1374 62 589 90 241 52 239 64 955 4 55 12 2205 28 638 10 1007 96 37 2 375 18 1158 69 414 93 93 80 485 29 295 48 946 96 1165 98 95 22 206 62 656 49 245 29 1606 76 189 68 1945 20 256 60 360 44 678 6 935 18 852 61 814 9 758 45 303 81 947 24 485 74 268 19 353 54 1726 16 41 46 1619 49 31 26 118 5 145 80 961 9 408 63 173 83 125 71 1066 91 193 60 124 9 1426 97 2 37 752 3 145 48 239 58 1883 8 721 51 308 92 156 96 1269 93 541 94 35 45 359 83 336 17 415 94 1087 18 73 67 805 90 181 51 603 67 48 72 43 18 96 25 763 50 181 22 102 31 1705 21 196 36 40 10 868 79 1205 52 2330 30 170 49 760 63 567 93 89 7 529 51 321 82 266 93 2883 92 141 91 262 22 484 9 289 59 568 26 522 36 881 70 1329 80 782 38 723 12 1121 96 308 77 138 46 1074 38 1339 16 261 32 416 49 1101 67 174 51 974 19 873 52 17 26 5392 58 183 11 1925 73 452 26 103 10 2362 53 329 41 48 69 1242 88 209 50 950 8 2100 95 596 42 85 15 491 30 917 95 1054 90 7 93 22 74 1135 42 215 43 434 5 127 1 248 68 1290 44 39 48 1462 22 785 24 668 36 282 16 246 29 1504 83 89 62 1751 38 1145 20 403 45 304 75 216 83 284 79 716 68 75 34 488 2 1157 81 987 23 44 60 543 71 49 73 797 3 616 80 273 86 1878 2 35 67 296 82 1347 15 714 37 268 93 496 68 247 75 710 37 673 97 306 43 499 62 329 78 94 19 225 0 10 36 48 55 248 74 240 55 156 97 7 53 483 23 1267 50 268 14 555 23 1190 33 111 56 71 43 1439 7 474 16 1330 30 2767 47 396 96 1234 57 840 75 779 69 1664 21 123 47 249 23 402 19 2039 49 1273 38 466 74 208 72 180 40 1062 13 973 45 134 20 640 24 416 89 311 64 623 73 423 22 229 68 2054 96 581 86 375 76 918 84 82 76 235 44 3 38 42 19 380 10 562 50 1598 68 26 20 70 10 1247 62 52 76 979 90 689 47 605 13 1123 71 241 42 393 63 143 97 622 4 351 73 312 31 45 17 148 23 309 36 586 93 1559 94 806 48 572 11 587 68 866 74 49 41 698 1 1575 48 1527 51 1365 94 278 41 334 29 485 96 408 40 683 91 146 89 1160 54 781 55 1655 77 942 26 1737 57 284 1 250 30 248 60 337 85 24 76 800 80 281 28 347 37 407 17 144 6 291 32 216 88 491 19 1859 22 61 33 305 38 75 54 69 34 312 87 1019 82 1115 62 268 33 211 74 386 72 475 57 212 44 1669 27 105 33 899 20 335 75 182 94 1351 83 866 24 149 8 1053 29 218 13 125 35 455 17 574 73 530 96 721 62 334 14 97 16 674 65 884 3 212 70 1391 85 621 36 8 16 2235 19 139 56 63 22 90 82 1173 20 352 94 1280 64 78 54 727 17 195 42 192 15 1303 40 165 34 491 91 278 56 388 80 950 92 718 68 215 62 80 46 333 70 323 46 332 6 44 56 4 8 139 36 125 26 251 67 527 33 347 0 175 82 907 9 519 57 392 22 246 91 270 30 1007 53 556 99 495 82 403 3 1288 19 645 34 642 12 1138 22 15 71 583 86 178 89 1838 23 338 92 775 63 488 51 694 85 47 77 1483 85 332 79 556 59 194 55 274 45 370 79 985 19 219 25 938 81 149 82 396 43 784 92 442 79 315 73 513 69 56 73 231 31 110 12 692 36 1891 93 488 85 1986 72 49 89 135 73 141 31 1119 34 417 24 1144 29 1571 15 3 14 2668 98 302 38 370 99 326 76 105 26 1611 92 2622 89 404 4 60 83 376 48 1067 34 1008 43 880 62 795 66 43 83 1220 65 442 51 1138 9 211 16 391 51 1362 59 388 29 1072 36 63 95 256 63 926 49 806 88 3830 73 179 77 1758 26 294 88 38 79 500 63 1789 91 467 13 319 84 604 86 416 58 998 50 866 54 15 98 31 83 937 35 145 17 549 10 109 74 1166 60 19 38 263 67 537 1 755 83 1889 44 195 83 1170 15 587 33 1281 76 481 54 2461 29 823 77 301 98 53 87 461 44 3994 70 430 37 397 16 706 24 1073 14 260 0 882 93 427 83 122 92 132 6 1851 5 119 15 188 41 63 46 875 93 1283 63 3788 18 369 30 272 63 272 21 2779 26 180 62 668 13 1377 54 868 0 1225 17 548 11 101 94 184 86 76 -1 -1
88 227 92 521 50 505 75 459 71 27 59 1761 57 559 17 67 43 1384 69 632 11 308 37 708 91 554 35 104 21 469 64 136 24 12 17 1746 63 248 27 726 43 1313 82 507 37 594 25 270 85 3 22 162 76 822 73 416 1 581 79 150 87 803 69 536 91 1138 41 330 92 405 72 748 86 75 3 213 48 1188 69 14 52 245 41 366 85 1810 2 815 20 874 34 1256 64 1845 49 1730 16 149 36 1792 2 356 7 404 40 1183 9 278 47 323 81 590 23 294 58 1127 14 404 73 238 39 115 35 924 54 542 88 752 84 265 41 285 2 306 14 1953 4 604 31 55 37 9 8 954 89 198 37 592 87 884 65 103 18 1053 60 867 19 239 20 325 14 1175 13 55 85 357 58 122 85 240 0 444 45 257 8 37 5 1713 92 1 59 110 82 817 96 1105 16 1135 35 464 6 144 9 149 19 1419 0 789 49 1505 60 737 29 361 52 807 71 16 66 1869 87 1447 33 340 14 26 21 1339 72 185 69 650 1 1122 92 728 34 211 32 177 4 429 99 608 81 1147 4 8 74 27 29 118 26 894 75 114 97 524 25 597 54 371 18 105 93 400 85 595 84 412 88 816 9 168 0 143 12 303 73 892 82 615 73 250 18 469 35 37 33 420 85 103 20 202 46 420 44 265 58 173 41 2805 78 6 74 53 54 241 89 435 60 748 20 166 61 762 81 453 37 183 81 659 79 574 54 245 44 1045 29 242 85 340 97 635 75 1752 3 1536 48 252 47 12 38 843 51 865 82 497 7 203 90 926 86 14 59 174 71 1158 60 113 22 417 97 1486 45 522 54 98 41 847 5 336 94 95 8 153 28 119 14 302 42 2060 22 565 12 75 96 1142 91 1923 30 163 59 684 84 967 34 384 94 34 72 114 34 361 60 557 93 769 71 1111 8 296 12 1701 45 14 62 132 3 1100 79 368 7 208 85 445 44 1006 70 435 73 206 58 237 9 1064 97 204 31 12 87 147 94 6 34 1257 35 73 85 1581 72 479 2 1477 63 587 74 99 4 382 91 406 34 195 84 66 8 65 50 861 41 155 87 199 49 454 67 271 6 1438 88 625 20 585 75 81 23 2121 38 1219 48 31 45 721 36 148 92 23 86 1282 18 90 15 170 18 396 64 672 63 822 82 380 17 111 12 324 67 1518 85 1351 81 126 76 1122 20 206 16 1208 1 39 30 298 78 2181 37 165 60 190 79 23 57 930 23 1050 84 1892 17 37 90 1549 57 276 63 933 0 28 45 263 56 304 42 744 77 747 94 126 91 420 11 132 51 790 54 106 56 79 27 62 24 1231 52 1500 88 473 73 10 0 1144 56 1195 27 54 96 824 46 129 67 1800 25 28 78 35 84 216 58 757 39 94 27 2135 43 732 60 104 42 2702 74 296 19 283 70 1547 51 1154 92 147 56 277 63 470 70 121 15 1623 74 618 81 224 69 155 83 834 41 2182 87 231 83 924 94 210 86 156 4 585 2 246 39 354 98 244 78 935 36 54 72 70 9 109 93 14 70 388 0 954 20 284 38 462 7 1180 31 256 91 108 98 202 37 10 9 33 56 68 63 212 6 150 57 217 74 862 83 183 54 780 56 434 29 124 3 414 9 639 45 818 36 18 95 462 82 330 2 1050 53 2075 22 141 66 506 94 190 25 1105 11 26 84 330 67 708 8 177 46 425 26 1597 99 19 40 573 49 435 10 1175 35 435 86 647 3 246 31 483 10 4236 2 1712 70 824 92 362 68 424 7 1205 56 1165 73 327 87 925 89 1241 38 229 31 41 86 66 2 641 57 100 41 134 69 814 53 390 32 1229 65 466 82 210 31 861 51 327 4 50 24 112 3 634 1 117 36 134 22 716 25 408 83 425 3 234 45 437 82 703 54 568 64 264 83 122 31 20 42 478 39 41 71 133 14 805 57 1066 76 159 61 121 16 181 30 244 91 930 52 864 66 185 26 620 10 343 36 29 66 343 88 351 99 41 20 163 93 313 41 804 92 928 68 922 52 1822 95 1017 76 13 29 1415 52 402 74 1430 5 375 11 123 37 172 78 199 62 418 13 73 72 7 19 742 64 471 10 1834 48 38 30 1305 55 528 2 2105 92 1459 72 795 38 113 5 26 12 258 33 54 86 1280 61 26 37 393 67 127 79 396 87 166 75 1265 28 481 3 243 46 498 9 215 61 1059 11 100 43 732 31 42 74 1848 91 36 83 86 48 114 31 357 53 612 40 521 23 604 49 714 57 544 29 71 19 343 98 122 75 626 51 1311 23 458 0 233 3 1164 2 373 45 682 50 1969 13 708 83 93 12 45 49 143 66 271 41 17 84 131 86 303 80 429 72 1585 40 89 14 162 28 3087 10 33 22 777 0 418 58 214 39 249 41 149 5 42 32 23 42 732 16 247 27 264 18 8 20 61 12 280 5 638 27 438 49 1599 19 196 31 181 63 39 97 106 28 505 25 741 22 260 20 722 40 774 60 1187 75 222 18 189 65 441 37 678 23 142 84 378 74 188 53 321 73 355 60 2186 2 560 17 299 25 763 50 92 45 1526 84 17 42 356 49 108 98 93 72 300 0 1251 11 657 65 196 29 10 55 279 36 566 64 670 72 812 79 280 35 443 58 407 65 79 40 488 78 74 37 178 87 188 94 243 38 822 91 2593 79 677 10 1564 72 73 5 1776 85 473 90 920 81 361 55 1697 69 1043 68 71 22 10 87 368 98 477 81 969 71 1435 49 42 84 113 72 99 70 407 31 1218 97 160 15 447 44 13 6 714 45 180 36 95 24 597 4 308 47 1336 9 185 1 21 61 1160 19 23 90 453 89 531 62 1437 69 3031 21 155 32 325 76 312 40 373 51 65 96 45 10 518 48 1011 56 520 64 426 10 67 53 143 69 75 37 1132 28 175 15 52 40 998 71 705 65 379 50 447 90 1043 74 362 41 425 77 292 27 106 28 214 11 140 95 775 69 372 84 258 39 1478 2 1980 21 469 57 1273 28 189 93 881 20 550 43 1075 39 365 74 90 63 580 77 1273 39 958 9 473 98 91 17 302 33 1111 56 113 67 1914 32 223 11 240 87 369 14 88 88 206 62 125 43 1836 59 59 58 565 46 285 56 1396 22 206 33 1018 25 258 14 2452 5 71 3 271 74 160 5 1253 33 27 19 1608 87 139 43 587 11 1303 55 1264 85 690 55 1479 9 86 61 472 46 1421 29 1917 79 417 77 290 50 624 25 1 72 1026 96 197 47 1232 87 38 56 300 86 2398 35 999 76 541 58 209 67 241 11 258 41 212 24 318 17 1159 9 1263 37 497 60 426 80 1761 62 15 92 957 22 559 91 2138 1 2907 56 50 24 227 83 1275 69 81 73 1434 2 555 31 63 57 495 17 103 13 1181 9 1619 25 418 0 156 61 103 84 290 55 662 94 689 34 1076 54 325 19 120 32 391 90 237 13 433 49 336 75 506 15 8 97 402 63 576 48 307 23 905 36 428 12 191 51 345 31 969 8 602 56 953 19 811 64 540 95 109 12 662 14 103 12 655 30 387 45 774 53 2043 29 846 87 163 91 487 67 55 17 483 34 1703 92 154 57 240 10 21 37 225 12 1577 78 1031 93 134 94 124 23 712 15 105 56 1608 70 661 51 2288 33 105 96 653 45 115 66 734 88 438 78 1150 13 479 4 1635 22 1092 66 433 70 377 44 102 11 369 26 967 57 570 72 220 68 162 4 782 88 150 77 503 47 535 92 639 69 160 44 54 82 44 26 505 29 1148 81 979 12 2218 58 974 18 50 21 1090 45 948 20 41 45 345 53 412 3 75 37 483 16 968 86 633 12 61 93 584 95 22 20 814 6 90 78 999 59 28 62 225 36 410 50 468 4 337 66 943 32 501 28 586 23 32 5 973 11 14 36 230 79 228 88 111 37 941 88 616 74 5 31 568 57 93 58 313 84 2187 2 386 89 506 32 511 47 654 20 156 45 1164 29 1277 58 302 86 412 94 307 80 49 47 29 59 40 18 142 14 740 25 1760 17 736 42 1279 96 297 21 351 37 78 10 122 85 148 47 282 35 1306 98 57 6 690 9 2206 24 1421 34 936 40 395 97 310 41 506 6 46 45 146 63 250 67 767 94 145 2 85 88 1388 17 307 21 1010 77 46 68 336 80 689 34 442 58 592 99 529 75 114 16 92 46 12 37 275 59 355 40 294 45 6 29 2936 28 298 89 19 51 812 44 733 39 262 86 1489 60 250 95 137 3 29 30 192 39 345 61 1264 6 1816 32 559 74 1203 32 1126 4 1113 54 260 92 632 54 445 60 127 47 209 0 1153 53 171 68 62 93 388 17 319 67 925 2 562 56 187 1 273 85 120 23 1108 34 408 14 681 7 772 62 399 9 512 94 106 16 137 30 603 69 591 32 261 92 177 72 899 91 381 28 397 4 1010 41 373 10 1542 82 1358 86 540 49 236 58 383 62 2218 76 400 26 1847 79 366 51 965 1 794 5 116 66 393 30 191 55 1848 36 425 59 656 60 666 38 267 27 120 98 814 29 156 69 20 54 670 90 409 91 195 45 425 15 913 92 203 57 433 74 156 30 683 69 43 52 928 3 365 38 1066 27 1529 95 21 17 381 94 387 10 228 9 660 48 1796 82 180 51 59 19 181 41 1786 88 593 17 730 87 170 89 109 65 382 48 189 76 760 86 399 25 695 4 500 40 434 33 1286 55 179 88 376 64 1075 96 2345 42 306 -1 -1
89 472 11 26 7 724 65 967 20 533 83 317 15 84 26 98 1 269 11 1163 79 398 38 205 97 1248 72 222 94 521 32 417 74 645 75 347 2 483 28 565 71 336 38 380 72 206 97 185 51 136 23 289 5 730 29 28 14 738 55 1340 93 595 3 230 79 401 53 1749 62 1498 67 260 70 65 47 218 61 109 77 591 32 861 31 357 72 686 84 1035 90 1208 11 397 97 161 0 521 14 550 62 1279 49 1213 14 198 2 933 10 250 66 438 53 69 5 862 24 474 6 182 61 118 71 721 49 312 47 739 80 631 52 468 39 17 2 1204 38 667 85 19 83 969 87 2334 7 62 9 457 59 66 28 439 79 551 40 343 94 1496 25 682 93 161 79 573 85 39 76 412 25 1226 87 209 53 1182 84 167 70 249 51 136 32 178 15 172 17 630 3 3 8 761 19 108 27 593 71 447 64 1239 69 1302 97 141 15 231 2 217 20 425 54 549 42 307 27 135 16 294 57 40 51 161 86 388 70 372 85 90 64 610 24 451 3 469 74 75 0 240 72 1364 94 812 68 205 84 523 44 137 27 407 92 713 83 978 49 924 32 1193 12 508 36 185 27 968 54 449 14 114 17 739 50 583 79 59 51 395 15 554 49 297 84 2253 94 562 45 120 9 220 80 307 50 348 0 1402 68 1254 16 1101 19 101 26 8 88 640 63 932 76 2330 70 321 0 703 53 949 68 140 85 544 62 591 59 142 64 641 30 668 57 387 67 610 79 364 50 212 32 793 8 607 12 741 81 269 5 611 79 13 38 221 15 550 63 131 9 479 59 63 25 134 85 213 70 2635 78 507 17 2449 40 629 91 281 78 250 6 458 95 320 53 20 65 52 15 291 31 1375 6 416 95 959 88 810 34 9 4 136 59 179 70 2172 65 376 86 800 50 272 11 311 99 30 97 395 82 671 46 557 1 221 29 337 62 23 46 236 6 38 45 54 50 628 23 261 28 893 61 837 72 647 96 1593 55 42 70 310 52 362 19 168 42 572 85 519 96 792 5 1476 62 389 3 1000 67 429 23 878 97 663 61 633 44 690 21 379 0 1142 25 511 11 912 26 144 36 1506 94 1939 11 1088 76 240 58 2295 9 448 56 123 88 792 45 961 93 2180 70 208 46 383 1 144 89 1316 93 887 71 2977 82 878 50 1375 34 235 27 914 84 41 35 534 47 43 20 1179 70 291 94 587 86 1628 43 48 91 1475 80 900 31 433 81 1370 65 723 35 517 98 473 97 356 10 2536 90 102 82 968 48 986 86 872 32 81 37 437 61 462 38 873 1 232 93 17 2 2437 85 2190 76 198 40 31 6 72 23 97 73 498 4 1233 68 1866 66 29 45 92 88 727 46 315 61 317 33 78 90 280 42 42 94 131 60 1123 1 159 0 222 44 274 24 488 28 192 12 1037 66 4694 83 1462 93 1460 92 310 86 168 58 624 88 613 87 545 52 643 48 213 45 822 98 1293 78 179 26 626 27 122 26 1184 98 644 85 46 48 669 31 160 59 64 82 660 28 1121 42 222 16 318 30 747 72 450 93 774 64 1043 74 684 53 111 21 3335 25 1538 4 760 85 270 43 100 11 91 68 356 92 1250 19 462 69 1205 90 111 17 751 75 364 84 240 11 533 75 105 81 134 4 690 70 954 59 1315 30 237 22 202 89 176 71 101 64 102 17 44 16 755 40 1203 45 1254 74 1482 43 307 53 1486 50 485 37 3054 41 67 62 111 88 122 84 88 41 778 24 508 85 694 42 118 91 1024 75 1433 94 616 23 79 66 162 29 70 80 228 38 427 61 229 85 28 94 1213 90 584 0 157 32 378 88 273 53 203 12 1296 9 59 19 93 25 353 70 622 19 12 29 160 73 573 93 733 96 756 17 98 38 66 7 1009 74 3267 71 609 73 555 43 1533 99 179 71 462 55 2093 40 460 34 217 7 501 52 374 0 97 4 990 50 1675 80 307 37 777 12 107 68 849 81 1407 44 571 74 653 45 373 73 858 0 11 13 1113 8 608 19 51 15 696 67 516 90 1466 20 1455 7 636 33 892 8 1395 99 295 42 216 90 1 71 636 2 330 75 401 32 227 78 987 33 2319 21 572 51 357 75 662 63 795 79 410 12 43 17 479 7 534 11 52 52 545 77 683 7 395 24 1259 51 331 67 67 41 345 0 295 23 387 43 658 64 565 46 180 91 485 11 303 18 276 9 841 89 508 15 1858 70 490 91 38 99 62 40 155 57 390 56 246 59 1484 9 1048 50 131 27 748 97 382 72 335 75 74 40 3202 85 110 58 445 41 179 22 228 63 356 70 848 84 98 36 349 30 348 93 630 21 569 30 26 60 725 81 959 53 239 50 1840 69 246 55 395 72 259 78 467 80 927 14 71 2 1295 54 693 47 444 75 163 17 735 37 2272 91 1476 78 332 63 513 1 1208 86 985 75 441 9 376 1 163 34 1568 56 1535 90 327 58 1068 86 448 64 264 68 1461 29 1161 52 342 71 470 11 198 44 797 60 68 98 274 11 669 12 1259 19 181 94 271 91 56 23 626 13 363 29 168 80 790 95 739 58 2892 80 1120 44 438 87 1097 5 121 47 20 40 307 48 502 2 621 76 95 9 1367 40 251 1 338 97 305 47 212 32 43 54 89 75 1089 46 1476 65 880 66 683 14 589 55 115 53 58 37 491 35 205 49 14 12 2637 70 1411 72 393 87 2059 65 76 73 1283 60 150 24 62 69 733 32 50 73 2872 32 315 89 853 91 319 1 1064 84 199 80 1190 60 2000 19 571 76 156 81 1160 78 872 96 454 72 910 44 765 60 627 22 675 31 183 78 561 29 781 2 477 81 333 73 449 81 249 89 1620 54 86 68 15 71 77 79 157 92 530 53 152 32 863 1 305 99 109 53 75 49 1565 43 52 35 331 9 192 27 506 51 104 81 553 0 76 57 1008 40 56 75 289 12 884 57 215 39 52 6 903 63 450 14 580 21 4 45 1942 6 86 80 467 81 1164 52 769 88 9 13 615 47 609 89 400 25 854 34 73 21 1179 38 1212 17 1033 16 456 84 660 0 388 53 1811 59 744 8 680 33 832 98 632 77 320 40 1076 35 382 41 322 13 1256 91 418 26 990 90 862 92 534 55 106 66 639 45 1298 46 1795 47 1181 44 153 60 1697 27 3 80 641 46 203 70 171 91 262 74 1160 71 32 44 735 62 168 10 279 75 77 26 617 66 3147 94 342 82 1430 48 72 63 669 33 282 8 1519 14 160 86 392 14 33 90 126 82 327 22 101 97 15 20 6 11 405 33 1129 46 496 97 624 15 924 54 24 59 1039 26 475 4 690 50 2274 82 675 41 204 80 204 26 526 21 251 9 229 50 941 26 298 81 1640 75 901 89 159 4 217 82 181 56 483 22 79 6 11 35 278 64 2213 52 668 59 1400 77 1230 35 682 69 1518 6 102 70 412 32 261 84 640 45 308 73 193 61 503 50 301 18 50 43 790 48 88 32 586 77 1129 89 119 91 52 8 287 12 171 83 42 40 48 13 1847 61 753 88 1673 42 122 98 1345 68 13 88 1744 69 686 83 881 89 1907 35 1247 3 1161 70 119 92 689 69 14 0 343 73 42 8 301 25 458 64 965 5 366 83 4241 54 897 73 214 81 33 41 2412 75 128 23 2093 32 1347 23 695 48 321 74 192 66 212 80 637 94 112 2 1556 1 521 32 140 84 93 87 444 17 475 39 325 22 843 55 257 52 931 8 964 67 76 1 390 95 710 38 262 70 1111 34 364 43 36 87 349 5 494 7 162 35 194 88 2371 64 378 4 1890 35 379 51 345 12 1397 3 2207 88 1135 74 659 20 156 69 243 52 865 15 156 31 464 39 253 44 163 9 118 22 186 63 2473 74 19 28 107 54 833 86 338 59 376 82 735 86 214 56 322 19 474 37 544 90 274 41 754 3 187 95 1060 86 123 21 204 83 1955 34 1591 87 75 70 265 39 275 65 141 82 719 93 738 94 520 93 47 53 179 97 591 5 131 2 203 6 334 79 849 88 64 67 731 50 740 64 894 49 1024 5 81 7 838 46 185 85 345 81 53 37 192 36 343 68 147 40 484 41 479 95 268 13 2604 63 89 35 1460 40 176 89 475 75 2645 97 9 61 826 80 1052 90 851 83 130 12 403 17 114 10 655 37 90 43 655 26 627 48 510 75 1361 32 475 14 1461 27 319 86 32 55 1205 25 511 36 462 39 1117 10 10 5 398 59 160 0 214 3 399 64 1382 7 91 3 1207 77 1305 59 336 70 228 57 480 53 18 72 113 35 441 37 740 31 177 43 735 77 56 65 20 40 394 5 344 30 16 71 586 43 905 66 46 1 504 90 61 50 3025 42 17 22 116 36 68 60 306 22 276 11 224 37 392 52 359 57 146 12 108 80 686 91 219 20 15 88 578 23 373 92 15 -1 -1
90 914 84 263 78 488 74 390 67 931 79 611 16 756 94 483 75 428 36 67 46 579 90 575 6 1034 77 2039 44 997 4 142 45 513 34 42 77 247 60 398 58 276 9 439 48 270 40 602 34 68 27 37 92 11 56 491 93 211 23 925 96 65 5 1046 90 672 77 1684 25 1387 59 101 91 1048 96 1500 99 874 95 1435 38 196 6 124 21 593 38 366 16 141 13 659 15 756 86 11 73 745 40 571 74 656 12 14 93 755 84 209 97 240 44 880 63 15 52 82 89 11 75 426 79 66 64 1939 4 331 8 327 23 825 58 563 99 1148 0 82 51 119 80 718 45 475 37 723 24 994 47 107 22 674 47 1407 37 1289 17 170 86 1774 22 1113 94 112 28 39 31 897 23 117 41 340 9 220 87 317 7 705 93 675 57 342 36 2775 39 230 27 729 68 942 69 121 50 897 98 32 29 396 82 211 2 554 46 49 83 1003 51 551 33 243 76 897 93 284 27 669 37 527 20 1223 61 61 27 534 93 293 40 1751 25 428 88 1471 25 1300 30 60 70 400 79 105 37 262 30 171 31 513 4 162 83 27 25 55 36 310 46 70 93 1492 37 472 96 432 23 837 83 1399 25 296 56 8 48 119 28 33 90 1239 38 1632 72 857 53 1179 81 238 96 796 92 2273 18 506 3 376 18 451 69 1025 76 1434 30 370 71 178 13 1265 21 934 41 31 0 360 29 272 38 139 17 649 78 221 81 1022 83 761 81 1690 14 433 8 508 76 1980 25 2423 93 405 17 396 94 780 92 1737 37 124 68 278 36 2 21 1048 25 1329 50 82 45 3706 43 750 28 537 55 264 64 79 92 165 10 58 59 1505 69 759 88 577 69 525 40 86 19 884 46 508 70 29 0 304 75 285 68 49 17 253 76 132 16 533 90 134 83 578 59 165 39 1 38 1606 5 903 61 1370 89 263 70 457 20 517 87 253 65 897 57 1406 92 410 85 1518 38 1984 45 837 75 1562 40 106 32 61 50 1131 72 277 29 182 97 799 24 352 68 43 79 383 10 28 11 526 71 122 14 123 87 312 5 34 28 896 54 1414 64 142 75 1223 96 127 90 1784 52 112 54 1449 18 550 22 62 48 121 31 86 18 277 34 495 93 628 8 967 73 457 31 261 74 1128 83 196 87 46 23 225 75 239 89 1314 46 227 22 207 74 182 22 88 35 1074 75 838 99 326 6 204 27 298 29 406 65 817 69 471 0 333 78 110 46 806 65 2382 59 584 76 3942 90 472 2 625 97 247 93 417 61 1059 23 886 10 279 29 520 89 170 57 139 27 1273 77 3898 63 206 23 313 51 2071 47 1583 84 351 3 831 5 77 15 173 41 61 20 508 89 314 21 577 18 606 38 242 59 41 62 149 84 195 42 5 32 564 11 1270 23 1981 66 1118 9 426 16 1574 37 1222 69 294 92 108 57 113 23 864 90 819 60 250 34 756 48 108 52 558 39 1085 3 731 51 1222 44 1253 82 206 92 619 20 1157 28 509 66 727 39 457 0 448 33 861 6 1645 18 125 90 94 65 220 44 301 6 290 77 231 65 187 91 306 43 343 99 356 92 516 41 689 93 151 9 197 48 1644 50 1751 0 23 79 491 24 835 47 621 67 165 38 147 31 1321 48 1658 65 1337 56 753 86 1925 49 72 79 258 57 241 11 728 59 316 40 273 76 413 67 205 89 2767 10 844 53 124 65 1862 26 98 27 118 38 94 51 95 36 403 0 802 17 1267 86 213 5 138 72 221 84 233 76 154 50 356 74 55 30 157 97 31 78 1033 80 8 93 324 88 233 35 488 51 1400 37 788 12 650 42 54 71 220 34 258 67 352 72 922 67 66 89 477 32 532 12 488 90 888 19 1477 80 71 36 553 78 95 31 465 69 833 20 80 50 203 8 466 77 185 79 374 69 716 81 738 13 855 88 145 14 104 41 1563 76 611 48 322 61 221 86 71 11 203 31 2682 65 142 86 199 7 730 82 2375 74 553 9 717 89 937 21 1185 54 126 71 3 38 1162 35 269 76 607 37 108 45 116 71 1159 78 1871 75 349 39 187 68 197 1 601 40 179 6 793 30 30 32 111 88 1172 81 127 70 2617 94 675 60 58 44 219 78 232 8 29 23 570 36 190 74 184 84 574 14 2102 97 456 53 79 88 2559 93 45 41 262 78 222 67 176 78 1262 52 260 85 2655 70 181 58 2106 93 994 13 988 29 146 15 714 84 185 63 682 59 455 17 33 63 442 93 110 88 780 78 272 90 403 27 607 62 1220 1 24 42 416 25 21 56 789 0 102 21 882 62 234 97 60 51 1438 90 1108 25 91 83 917 71 1962 0 905 79 984 49 831 0 80 43 86 58 483 45 1076 86 2090 55 457 96 939 10 687 42 71 45 45 51 3459 12 360 93 414 50 1029 18 1324 71 302 78 350 62 622 22 677 1 292 95 513 56 370 23 479 41 685 53 244 50 484 66 1433 30 122 54 77 18 207 56 70 61 607 10 1469 37 707 4 244 97 956 38 843 56 11 96 2554 72 916 65 1132 60 210 42 478 61 45 27 1952 4 1446 86 220 93 3509 44 182 66 1074 95 813 22 363 84 8 46 146 80 92 92 28 42 281 89 419 51 329 62 805 89 211 69 316 9 56 14 40 25 785 30 176 95 1951 24 503 88 143 1 34 98 368 28 124 73 19 88 71 65 150 15 271 55 163 87 526 79 425 9 223 63 30 24 1749 12 240 9 352 17 378 91 396 18 300 97 972 75 345 70 1013 33 262 57 202 21 241 78 526 23 100 75 230 67 294 93 171 28 162 8 355 70 579 33 282 73 217 88 1036 7 648 35 685 85 472 65 606 70 9 72 159 74 85 87 709 96 535 80 414 94 665 27 234 15 297 0 1338 7 178 35 1078 88 580 49 312 42 874 15 519 88 771 72 348 44 787 97 424 82 727 39 593 49 2341 80 78 54 20 69 971 73 2000 53 579 63 642 51 386 8 5 27 636 37 893 58 1008 16 419 9 1396 30 367 20 113 31 835 44 471 20 31 33 731 94 855 73 762 2 383 32 1066 30 1687 7 83 76 108 24 178 18 78 72 250 92 142 13 22 64 828 38 46 99 28 71 946 53 689 22 417 1 1368 19 745 39 710 44 137 39 318 43 423 21 744 9 122 56 317 37 31 86 138 48 373 88 482 51 553 47 405 43 909 73 199 15 1187 28 25 67 1209 76 564 92 425 75 1017 1 21 93 135 12 1674 21 429 68 447 97 429 96 301 53 360 57 295 66 8 15 339 72 922 27 39 62 51 29 83 50 235 61 106 27 369 93 1167 90 2 79 1780 65 6 53 116 69 3744 28 2168 33 222 19 130 51 1229 56 549 37 951 24 1622 84 1868 75 1655 85 243 10 1484 43 259 17 232 93 1072 52 78 87 311 70 234 34 830 57 294 11 847 36 764 18 111 99 122 41 96 92 158 12 157 24 54 56 28 8 268 71 67 74 482 12 159 43 206 69 308 13 250 47 275 78 34 54 86 86 435 55 408 70 653 30 378 18 420 81 1333 9 214 30 221 84 348 99 14 97 2578 83 50 93 142 85 429 50 721 42 304 85 987 71 366 24 297 88 505 53 423 10 290 64 626 55 516 60 1223 66 434 47 300 14 705 17 126 4 111 92 796 48 270 37 690 52 340 27 1984 81 40 46 626 77 239 37 881 32 594 3 146 5 237 22 505 7 394 57 18 45 329 35 424 95 1186 15 16 20 1138 97 981 93 798 45 1643 71 230 30 1160 83 762 61 86 22 777 11 767 66 176 96 160 36 131 49 744 30 526 98 818 68 227 59 1257 28 1755 66 79 47 76 97 446 29 516 35 48 73 17 38 611 66 615 39 1435 26 63 98 95 1 913 31 1733 20 78 75 511 37 56 46 828 16 1728 36 80 10 1079 63 1264 23 124 8 44 96 4 5 1423 71 148 89 1044 51 737 94 452 44 1895 32 1127 6 340 16 2753 36 834 20 279 48 472 31 612 72 413 17 90 58 524 51 1540 88 215 9 443 90 537 11 178 60 61 50 1132 52 373 54 2291 33 314 78 420 67 869 77 88 66 1249 87 82 68 1555 81 398 69 414 54 484 82 83 45 1072 75 287 58 530 5 279 86 827 56 111 66 38 11 990 31 217 38 480 44 413 85 81 31 299 92 2019 41 58 23 126 91 2585 88 624 57 82 0 299 79 872 72 214 51 164 22 107 0 939 56 314 91 66 87 279 32 292 46 313 69 632 10 84 94 97 86 776 91 13 6 501 9 554 83 412 55 463 21 19 9 1210 32 57 21 390 66 250 5 43 47 176 89 14 65 91 83 1917 51 203 47 836 18 124 60 331 99 348 10 732 69 295 88 134 49 213 68 864 97 1613 95 260 47 1388 15 595 34 299 48 1048 72 126 39 23 27 357 56 60 10 675 90 1837 70 1261 35 87 4 2503 58 812 36 150 7 463 56 1238 45 519 -1 -1
91 165 2 230 17 134 25 219 85 79 1 448 3 322 49 2279 78 165 65 1739 29 1082 27 168 89 586 13 395 54 1126 89 837 95 1435 48 791 82 243 12 714 57 977 31 224 53 417 96 604 72 432 15 250 27 44 50 776 20 458 59 238 86 342 2 189 4 14 28 1061 43 188 20 643 85 632 46 1391 98 263 82 441 80 201 24 1534 53 490 59 1438 13 921 60 1984 61 104 60 1157 48 375 27 87 64 546 82 24 88 324 98 34 19 188 51 1053 8 263 87 121 42 1315 78 117 5 433 64 153 4 1148 33 292 1 1034 89 61 1 597 64 372 83 816 23 1554 13 178 36 884 14 270 86 961 43 263 92 633 67 3350 26 826 89 297 34 361 25 546 65 69 86 802 22 806 40 184 30 1612 14 907 22 427 91 103 93 588 75 148 8 48 1 170 91 192 78 249 47 527 50 12 1 178 74 181 52 467 21 1131 82 360 15 519 41 564 26 985 14 450 4 86 20 293 92 284 50 1234 76 1208 47 171 73 276 94 566 19 1804 42 61 25 345 4 379 83 421 90 249 20 166 77 845 59 897 52 398 51 151 19 197 6 1387 89 468 59 282 90 727 80 10 95 1783 44 471 88 80 41 632 42 553 97 203 85 598 82 55 11 684 95 2719 67 176 64 185 82 213 44 212 74 4 84 496 16 712 40 52 21 619 44 998 67 140 44 250 12 260 15 779 38 873 57 214 2 101 45 877 80 81 5 1001 11 50 84 282 22 174 92 139 12 3240 66 145 62 857 1 2331 89 773 79 53 32 227 53 368 60 458 57 315 95 1119 61 430 2 1055 33 323 91 754 35 7 67 185 93 629 11 982 89 1 10 208 33 489 88 326 90 345 37 208 42 335 85 931 92 655 33 241 9 3 55 1484 78 649 66 463 24 102 50 209 38 305 88 289 40 369 98 481 92 498 53 1424 67 271 62 101 73 1693 5 761 53 170 13 1079 75 739 54 709 98 619 82 97 59 431 99 217 85 450 94 230 72 175 9 18 46 995 30 1720 78 223 37 24 1 114 73 582 16 1428 42 540 35 132 21 35 50 779 15 671 80 1068 9 2324 34 595 74 497 27 155 25 994 95 1586 96 629 48 118 13 131 37 446 57 1646 73 1400 35 219 44 831 48 152 60 1773 85 109 94 537 0 188 74 195 10 900 54 45 11 60 81 347 77 46 27 15 23 411 95 278 13 118 20 610 49 402 57 288 68 954 97 133 23 94 91 494 70 335 15 313 67 583 59 1107 74 315 36 267 18 163 43 1586 16 243 66 299 11 859 75 737 43 149 60 501 93 581 11 359 74 947 40 164 6 163 62 2381 42 638 81 391 84 430 25 1044 34 1216 14 120 59 1722 11 75 48 216 7 1115 14 798 72 1199 37 1754 45 836 9 488 2 33 55 1027 27 347 61 123 95 623 41 84 82 1310 1 780 60 1953 3 750 69 84 11 1753 16 554 8 704 81 393 37 48 73 65 67 451 20 504 14 54 27 253 23 487 40 118 78 80 58 736 49 234 29 1569 30 157 63 39 83 368 24 360 10 950 79 292 11 251 19 361 53 1444 54 272 56 577 18 485 16 43 34 170 73 651 41 165 36 655 28 210 41 128 58 631 70 403 58 141 9 722 18 14 33 1001 81 40 99 285 59 103 1 308 15 198 86 716 72 172 34 187 46 507 82 148 66 714 4 637 64 54 48 165 96 553 74 1236 81 158 42 373 74 1970 84 295 47 28 82 574 51 225 85 2151 25 132 51 83 37 1543 89 338 85 646 53 971 4 198 88 2802 54 226 79 697 16 138 93 397 76 311 52 992 34 87 75 773 34 492 25 679 20 791 2 694 36 875 92 269 11 57 52 3149 14 969 68 31 70 1280 77 637 27 561 74 55 28 84 70 246 76 436 96 770 11 194 25 284 59 249 42 387 85 636 25 710 4 652 0 98 89 864 94 62 37 305 9 76 40 1955 14 33 1 380 59 178 19 340 26 407 76 200 49 141 10 45 41 49 83 1112 88 309 99 643 98 7 73 68 71 64 51 650 58 706 9 1041 25 795 1 346 57 79 58 1515 70 649 5 473 4 284 53 43 54 1250 62 792 7 142 89 83 63 300 14 46 63 297 83 382 47 280 56 21 3 671 84 452 11 2864 40 1002 41 149 67 358 68 137 90 10 22 267 6 99 2 2104 9 180 6 487 59 545 48 454 74 616 7 409 10 223 9 242 29 298 69 1026 11 1030 60 169 49 1266 64 487 7 229 95 1937 94 49 83 504 41 186 98 253 17 587 91 1340 4 113 93 903 3 673 27 104 18 245 22 123 59 192 20 358 3 111 68 346 14 226 4 388 20 401 21 1141 91 692 97 179 12 648 41 820 26 619 53 355 90 648 19 314 0 193 87 1059 38 96 26 417 89 1598 29 72 19 326 93 1638 12 154 59 1709 80 1541 36 199 80 1477 19 179 3 149 89 1066 76 1215 48 317 15 114 63 609 33 2235 63 122 84 277 71 2805 83 394 44 898 79 171 46 74 73 238 10 826 56 1752 21 97 3 40 6 525 68 1093 83 1889 76 1853 80 669 71 682 55 163 99 674 43 397 49 186 19 812 71 173 20 1079 28 747 76 1690 86 3223 3 140 15 1055 13 66 59 644 56 471 10 131 36 243 86 318 97 271 30 474 0 125 21 352 14 499 41 362 44 94 9 71 33 271 77 860 78 53 52 145 65 1171 41 975 12 872 85 2763 46 1329 22 590 21 766 28 644 60 464 74 348 4 145 63 1269 55 766 73 215 28 421 41 977 68 1027 18 204 80 411 31 1358 41 484 22 475 72 32 0 92 51 779 93 919 66 150 68 212 25 2201 31 158 11 527 99 168 63 536 95 1201 19 1142 98 352 43 38 37 1512 82 2025 4 161 82 400 77 756 23 771 78 666 57 99 90 399 37 56 3 64 23 361 13 252 40 829 67 311 70 114 58 277 97 348 28 157 6 3837 31 25 83 379 16 1489 29 168 70 1336 20 2069 73 785 74 860 24 143 46 500 62 84 73 199 70 32 60 772 84 769 28 46 27 687 59 170 58 679 10 133 96 478 97 625 76 1116 48 282 23 580 68 2154 92 182 64 488 50 95 37 964 82 628 26 2839 75 1780 98 619 44 636 10 1041 48 458 24 634 38 382 8 1157 45 390 84 2325 23 997 30 532 8 183 6 293 7 893 59 49 68 956 37 377 39 54 71 1186 26 666 88 72 41 1338 52 702 37 502 36 148 73 294 48 165 2 164 35 193 3 228 44 313 47 48 24 80 74 3169 43 282 80 169 24 437 25 1088 53 269 23 68 87 720 97 493 66 353 47 55 0 210 69 112 84 242 69 581 61 456 29 471 54 237 67 27 24 1195 90 1305 6 363 74 651 49 432 56 23 82 1572 0 1029 21 4 46 477 22 2297 42 418 28 1012 38 658 18 265 63 1706 90 285 2 407 92 63 90 654 85 520 72 2140 8 214 74 73 61 557 6 599 67 154 28 564 19 1006 34 116 94 84 96 352 23 1479 8 418 6 733 35 45 70 334 90 147 46 73 10 34 31 428 40 368 96 121 65 701 20 679 83 82 66 409 46 738 9 829 87 1167 43 429 11 20 98 506 97 2322 22 229 80 223 76 162 19 37 30 26 42 491 37 909 87 75 20 296 32 393 22 168 91 836 31 794 71 1086 21 951 31 48 33 122 73 215 24 205 48 1208 62 1139 48 54 13 401 44 230 92 225 62 277 55 52 46 331 65 492 31 917 17 307 48 178 16 659 59 970 97 21 41 977 23 181 25 66 43 658 72 5 52 57 35 150 88 1791 40 192 9 328 11 224 36 104 17 17 65 114 94 9 72 275 66 43 76 226 98 1678 74 445 6 180 54 496 70 37 82 188 43 410 28 560 44 447 47 240 62 2581 98 343 33 212 65 426 79 1291 82 541 63 327 10 1111 81 235 5 768 45 301 85 570 10 2666 17 430 79 450 68 2015 70 101 75 881 94 149 75 101 34 414 25 1867 86 90 39 214 83 1024 39 1732 66 283 99 297 24 940 9 185 35 327 4 913 45 1402 78 805 82 490 34 717 3 336 6 753 90 49 38 1186 90 615 51 319 78 2231 5 340 81 107 64 1149 39 376 70 367 51 446 81 266 39 1640 12 371 15 886 56 549 85 1409 2 503 36 347 44 838 67 1319 97 16 5 739 38 487 80 204 5 345 2 79 75 1468 40 392 49 471 11 416 5 1973 40 38 31 635 58 193 47 422 94 1634 90 455 53 483 35 45 85 19 70 606 42 1814 9 185 26 83 38 95 88 608 12 386 1 19 52 458 72 172 44 822 8 2141 58 1928 64 875 72 111 91 127 21 360 5 161 15 80 85 1465 63 324 46 159 43 341 86 892 47 591 3 214 61 23 19 478 63 148 79 263 28 2141 1 779 11 64 88 7 46 233 12 64 41 628 23 178 34 382 25 205 48 14 39 61 55 1503 65 839 80 99 21 876 79 367 37 813 72 652 71 501 56 22 77 197 43 398 21 802 46 1175 53 452 52 1948 64 1419 54 448 51 108 75 1590 86 108 67 820 69 198 19 347 34 89 80 51 6 253 2 168 45 124 15 529 56 220 26 358 32 458 64 1010 85 749 46 173 19 216 30 259 -1 -1
92 230 34 750 21 21 83 1411 69 3033 54 1337 23 1178 90 957 82 1359 71 363 9 1662 0 245 15 197 8 10 93 67 66 92 33 2476 92 824 44 72 48 1218 35 211 54 503 95 346 86 190 0 538 88 1425 1 307 54 204 56 222 40 129 55 290 65 439 18 585 52 420 56 430 14 360 48 452 88 192 60 97 13 516 45 114 30 1011 10 873 22 1355 80 385 35 56 82 225 85 398 38 246 4 212 55 516 11 551 16 1029 98 585 8 172 32 1727 48 555 5 205 45 86 11 42 28 1016 90 34 85 949 55 899 6 803 55 422 35 121 64 1743 9 493 77 2 0 73 26 847 31 151 47 217 39 305 17 1289 83 96 63 735 87 407 54 72 74 90 5 853 58 938 27 1114 34 500 54 2302 28 302 75 2940 4 2962 89 1821 31 723 17 457 61 1119 52 363 91 205 94 426 52 351 27 85 68 38 32 61 75 287 50 377 72 512 36 227 47 851 24 113 43 1288 54 122 8 1036 4 161 26 1901 44 112 21 645 6 62 13 469 75 349 65 255 21 957 90 111 51 908 35 193 34 934 12 337 19 358 95 7 39 944 41 710 13 2064 55 182 2 353 43 132 16 410 97 90 55 268 96 215 73 1031 7 290 70 162 60 742 51 94 4 567 86 38 8 551 36 443 85 274 4 1480 99 88 76 117 34 1701 30 581 84 117 27 794 11 386 71 1904 21 2074 60 27 48 337 95 348 45 454 65 564 28 105 23 863 27 183 1 86 10 208 84 673 66 1453 80 250 19 81 24 1598 45 2162 56 88 13 137 82 732 59 1365 65 354 94 8 19 131 67 386 34 1622 83 31 14 362 43 155 49 298 77 911 5 139 44 295 83 3 49 619 95 176 69 163 1 63 84 67 55 14 78 54 41 305 85 19 68 212 60 151 6 408 68 450 21 1223 84 613 77 455 40 679 87 27 8 60 1 1073 25 968 88 82 70 79 67 207 7 402 39 1580 87 673 67 298 35 444 30 399 17 37 50 69 45 330 34 239 45 432 66 461 21 926 2 69 66 1619 94 901 89 763 72 349 7 275 18 24 72 1311 77 241 31 22 35 1087 33 2422 9 563 50 80 90 930 88 327 12 421 64 285 19 735 10 952 82 902 31 1009 53 1511 43 23 14 934 78 76 73 982 80 100 16 49 39 18 22 1187 74 389 99 1027 44 1515 13 39 39 1420 62 184 10 150 76 305 83 77 43 106 4 455 55 1294 97 82 74 249 13 303 61 228 59 80 10 24 22 887 98 291 36 481 56 120 9 1286 92 275 52 533 22 23 41 1193 39 588 71 287 23 275 77 1861 45 24 17 569 96 674 84 457 61 1147 5 426 26 25 29 883 66 234 88 164 16 193 36 188 5 53 22 251 45 464 15 2081 4 57 24 104 5 341 23 213 33 523 4 862 73 1223 49 1311 29 1696 47 820 42 977 30 706 74 1274 70 1869 98 263 57 1151 4 1174 94 184 10 488 51 164 35 90 63 91 42 507 32 684 9 109 57 693 72 655 51 887 62 2239 60 591 31 24 14 242 37 271 51 977 38 172 80 947 61 1272 56 252 42 992 94 631 79 1105 87 25 71 2550 31 46 96 1057 71 234 66 387 27 23 18 22 47 562 80 5966 70 60 71 192 64 325 76 293 72 95 81 274 52 76 12 266 30 1086 62 843 81 205 33 509 81 859 29 118 3 960 75 945 22 49 13 215 34 533 84 545 8 1120 11 808 91 1486 55 471 87 54 11 72 77 101 60 575 44 53 17 1099 36 1006 83 409 63 211 49 488 21 633 67 227 30 736 55 1457 20 97 65 130 76 437 51 1329 78 2008 13 1762 48 974 96 1491 60 690 99 426 43 240 64 472 95 88 20 110 79 1709 10 766 92 242 17 932 16 376 85 864 22 1254 66 207 79 88 20 980 17 214 9 850 89 3642 95 16 77 103 14 244 57 449 17 154 36 611 47 661 98 360 34 522 27 340 91 45 32 1702 66 207 0 412 50 314 16 437 27 423 23 155 84 35 73 984 67 691 46 208 82 216 91 2403 60 106 81 107 10 1166 99 565 10 28 67 628 17 1052 59 233 95 6 52 226 31 1247 77 303 52 472 51 614 42 118 23 5 16 646 27 1231 84 428 29 205 55 261 81 57 35 384 54 1079 51 856 91 907 48 84 7 2221 76 201 62 499 74 141 98 259 97 443 42 332 61 245 13 787 6 133 24 142 12 89 2 2855 21 408 42 177 28 217 8 391 92 342 11 332 9 23 72 1055 56 79 3 18 66 2298 32 67 70 88 83 43 47 1755 13 76 1 972 82 346 19 1191 2 20 61 8 37 1140 61 790 37 169 65 638 31 634 76 328 46 10 33 269 95 550 61 633 27 511 78 354 48 89 79 229 58 288 9 428 90 991 8 18 39 151 92 124 42 3 81 505 13 158 22 51 2 217 69 1292 65 330 45 301 10 36 81 268 52 1370 56 97 21 313 51 35 90 737 15 319 43 1071 35 883 23 390 43 454 96 1703 92 704 46 310 48 1118 27 2076 99 4 23 452 69 672 0 693 1 1007 80 69 48 730 36 631 10 271 82 410 91 158 59 325 16 226 1 539 30 451 13 27 88 1067 51 61 89 2214 0 464 79 49 78 552 14 535 19 30 58 37 96 3162 38 886 39 335 36 218 31 17 81 114 89 393 36 184 45 470 87 513 60 573 79 111 0 203 60 1104 71 450 72 18 60 305 9 116 32 28 37 40 3 21 83 103 34 355 63 1335 28 1847 22 1610 52 460 56 249 20 282 33 135 27 432 51 631 39 191 19 647 36 618 96 486 10 1001 77 219 30 179 48 826 35 40 84 801 32 125 52 267 86 326 96 226 84 439 69 429 2 1314 73 146 59 1604 18 110 39 183 74 35 70 26 66 1012 78 1471 84 578 57 129 80 1812 57 806 50 699 19 34 70 361 2 875 37 352 54 651 84 143 99 494 38 469 93 1376 75 476 45 707 26 2295 20 72 10 343 75 306 61 1352 94 654 79 150 98 823 88 214 31 68 76 1181 0 589 38 179 5 254 39 1518 17 691 50 117 55 506 14 582 76 37 22 328 23 714 58 97 21 590 36 1291 40 24 52 1055 12 474 53 3 26 594 32 38 30 394 81 71 78 352 44 541 5 1816 2 315 41 73 68 750 98 1697 51 595 57 368 28 29 74 66 84 498 23 225 5 746 40 57 41 2 77 199 27 129 17 100 81 131 23 1086 29 1347 91 461 22 533 29 961 58 7 60 431 37 234 27 343 16 862 61 112 17 497 53 34 52 1402 53 37 55 532 96 231 83 775 80 60 73 207 55 101 57 876 10 1 2 646 72 934 62 200 2 66 50 152 72 2399 29 337 33 353 0 408 10 924 59 1597 47 263 99 1798 41 331 34 1645 58 77 22 1208 86 374 62 8 64 42 46 286 74 46 80 522 30 782 12 146 95 495 36 497 84 797 63 1439 5 170 30 72 92 223 93 11 48 417 82 227 60 362 47 102 35 1192 16 475 45 225 71 355 93 955 55 323 93 163 53 349 45 312 69 375 34 245 96 3248 25 239 78 225 43 393 73 280 16 463 89 263 41 719 40 168 15 150 64 533 51 731 92 561 21 119 72 856 33 724 64 265 83 1037 89 1662 31 516 11 1448 18 698 13 1105 12 122 86 1018 23 254 88 1201 2 50 90 649 63 82 67 1986 66 112 41 1107 76 1212 29 695 26 89 22 251 51 1341 90 461 50 245 6 829 47 2753 55 1104 41 110 39 1024 79 13 92 435 36 470 6 54 34 220 26 13 77 1208 17 204 61 744 3 513 57 79 74 801 50 399 72 423 74 1603 97 1781 91 100 99 1088 22 713 77 186 84 443 21 1297 66 127 97 726 35 535 4 1439 65 229 27 726 94 39 72 974 63 163 40 228 97 238 60 1546 24 46 46 431 20 494 16 324 76 914 74 179 20 1073 85 2659 56 702 73 346 10 149 56 653 69 21 73 290 1 202 46 89 63 361 94 82 33 14 63 313 71 507 76 1019 62 2808 61 1384 82 673 43 102 54 2414 66 490 94 1117 99 943 92 409 34 234 45 282 41 228 14 3 31 7 82 987 21 532 64 2128 61 623 81 816 12 2218 33 133 49 531 81 2431 11 500 29 553 57 791 20 275 48 731 95 189 36 1014 7 452 29 601 34 1232 44 233 96 14 78 324 57 147 32 613 10 106 98 525 20 215 1 782 72 506 20 285 33 1118 62 521 4 1766 76 646 50 1706 19 1155 77 1193 23 95 57 259 11 270 61 573 53 759 29 1640 25 16 28 633 81 134 79 274 50 28 31 288 0 1652 79 545 32 1669 25 2684 12 1537 18 359 16 1554 57 594 51 5 15 503 37 267 97 981 36 52 7 98 14 1451 0 62 19 81 56 175 38 539 62 485 26 76 87 76 37 119 81 1147 65 182 48 75 38 385 28 652 38 1382 8 1059 15 37 14 73 40 281 73 1417 58 1191 99 325 32 1080 43 680 -1 -1
93 219 94 1413 41 1541 95 729 63 79 10 1070 38 990 39 1622 47 548 34 806 46 296 77 371 25 30 98 136 69 929 64 343 39 2408 63 108 37 432 96 409 63 592 23 2389 90 1128 37 57 77 199 49 316 63 384 0 448 3 608 42 259 19 155 7 595 78 164 51 661 35 958 49 2112 19 1501 2 228 47 356 28 84 54 252 89 64 92 563 36 1607 95 485 91 176 28 1599 9 351 88 1131 28 1632 40 59 92 107 37 1590 76 408 80 899 44 627 93 203 18 855 84 362 60 74 91 625 47 1191 40 144 43 836 69 1060 23 44 4 63 79 552 74 134 0 1551 13 234 88 323 82 18 96 194 67 1313 48 466 97 95 36 1678 30 343 66 917 53 256 59 137 53 1324 45 12 24 13 95 943 67 1715 79 277 70 112 61 251 8 63 17 467 62 442 87 1175 10 210 69 105 93 299 30 289 65 898 13 817 70 1824 98 242 21 101 9 1069 27 543 98 55 32 664 68 730 92 389 4 459 12 632 41 475 39 199 99 215 89 966 4 780 41 1400 50 262 56 772 69 11 24 1717 19 835 11 624 97 659 34 576 8 15 55 208 20 328 52 4 82 907 75 17 85 256 2 440 20 487 30 685 39 602 68 526 33 101 25 311 71 230 70 58 47 108 23 649 16 341 83 239 88 881 35 1448 55 53 58 335 29 928 63 182 73 1596 85 1045 18 389 42 1688 12 1701 28 93 21 448 53 1251 44 80 28 257 58 1347 79 685 88 443 98 94 52 604 65 879 32 953 13 271 5 149 78 71 36 484 35 545 72 200 52 148 49 509 99 2 64 1000 42 70 69 772 38 363 37 915 59 319 49 125 81 159 6 638 66 332 21 644 81 681 95 171 69 320 9 650 14 922 55 155 70 26 65 230 15 547 97 910 4 146 43 937 84 542 9 469 14 545 6 1067 87 428 92 5 10 3202 87 44 30 166 75 59 38 456 22 314 58 715 69 291 86 196 47 910 69 492 75 994 60 494 71 579 74 556 52 1463 21 64 64 164 63 483 44 389 70 743 13 3125 27 1470 77 49 38 83 64 149 31 74 20 689 34 54 12 392 51 577 64 96 23 432 54 1341 21 445 41 33 88 656 98 813 51 280 82 773 1 153 3 643 73 168 60 554 31 124 76 769 99 680 98 382 37 265 40 796 86 750 1 78 49 132 61 2764 33 997 74 774 95 761 4 66 19 66 68 255 69 772 7 169 63 658 82 460 51 64 74 364 44 37 75 1179 80 364 2 653 9 376 85 727 66 2776 41 25 45 1725 14 197 3 106 39 477 46 116 53 220 86 622 33 344 93 978 37 989 50 84 28 2603 68 103 14 152 71 517 21 112 79 2794 36 1161 41 1208 11 277 65 148 72 474 17 589 30 2300 89 781 50 72 13 743 37 176 45 1148 76 762 4 1244 81 19 74 512 48 411 50 463 56 28 45 374 14 1486 65 1325 3 127 64 215 56 158 82 630 55 380 9 76 23 1158 54 578 62 1013 0 3104 57 6 81 35 60 213 38 638 25 1421 54 239 95 2807 32 67 15 551 82 105 92 231 29 2454 26 646 51 625 64 199 92 892 10 540 58 95 61 944 52 696 8 201 49 86 99 400 35 53 30 307 58 732 43 2661 23 545 13 2936 27 642 67 771 87 302 55 1150 97 1081 2 133 75 2707 71 1054 41 345 38 796 54 1293 40 2099 14 471 27 151 8 691 9 46 63 1321 93 651 47 440 22 1581 36 25 29 676 52 22 87 399 5 1241 40 127 6 495 85 177 82 261 62 656 13 673 67 364 44 320 16 1553 43 83 4 464 50 244 42 50 47 742 19 783 4 2761 15 407 7 989 65 30 20 1049 87 2048 27 195 18 217 81 111 74 686 59 1539 83 830 24 103 49 102 5 369 1 485 86 1237 38 1091 69 54 65 1431 68 5 32 1054 16 397 65 1698 70 2234 55 272 12 608 0 1090 18 91 50 27 33 333 54 15 33 98 35 303 93 794 85 570 17 645 41 685 3 1084 34 391 66 1120 50 793 51 1465 46 136 94 300 77 190 45 63 36 1 2 427 65 759 86 543 59 680 65 223 53 173 84 40 67 446 13 2839 3 706 68 616 89 1024 54 1070 40 71 44 2150 9 269 13 1078 64 43 40 838 33 950 48 1570 96 1737 11 274 31 6 97 109 82 1681 95 339 4 132 29 661 77 64 18 1129 52 1527 55 469 12 481 67 152 15 122 95 242 94 728 38 406 67 633 54 17 25 935 17 475 56 756 7 4 43 628 68 2 66 311 46 3437 4 267 59 352 23 295 38 217 90 234 13 30 44 890 19 39 25 376 24 533 79 192 89 66 77 640 81 134 59 2045 29 16 55 72 61 213 21 2559 4 71 78 401 93 238 95 886 7 636 82 939 10 294 95 701 12 375 18 420 12 36 42 333 7 395 68 576 64 1639 7 292 6 289 64 158 34 160 3 442 94 284 76 93 44 267 86 124 59 311 73 144 82 1758 3 102 68 26 0 172 86 35 80 105 9 23 3 90 44 563 74 376 77 8 62 98 72 743 90 181 60 629 34 60 38 347 76 748 9 80 98 256 62 53 29 208 90 578 55 141 72 38 56 1043 4 68 51 1000 67 740 40 246 54 1873 75 685 10 4 85 360 73 51 15 1051 70 1056 71 854 74 148 66 340 84 604 65 809 87 232 9 11 27 993 1 901 35 129 44 411 1 958 39 22 87 1012 36 1219 45 10 91 1278 16 85 88 288 51 1648 99 110 26 865 50 220 53 826 66 1238 26 189 82 489 58 365 47 1491 90 97 75 688 39 4 87 291 66 793 7 2306 51 715 33 2092 27 905 17 45 40 80 58 871 89 713 82 300 66 309 41 1498 75 59 29 196 16 2891 34 510 54 150 20 709 0 215 36 95 49 47 14 73 13 595 42 304 19 199 94 192 96 1282 32 420 43 1864 51 1561 41 194 31 602 88 165 73 1850 89 916 44 897 86 550 23 1765 52 760 51 600 44 978 37 184 61 373 96 1070 93 459 88 413 44 354 55 143 0 470 17 340 7 687 35 1137 99 638 7 636 10 558 5 102 98 289 36 600 22 305 50 15 64 1585 71 566 32 84 34 1557 67 483 17 309 37 2453 90 320 55 578 3 589 85 111 80 184 70 111 57 25 10 863 48 456 33 143 68 243 97 183 68 111 44 2316 89 813 74 218 20 1086 77 504 58 93 21 501 11 480 94 855 69 536 95 225 82 629 92 1284 94 295 25 1 81 515 20 69 46 444 78 739 13 650 70 213 67 1494 42 329 56 608 7 92 11 599 89 259 49 136 78 266 35 148 94 840 25 626 20 743 6 719 16 1069 3 790 80 496 40 2741 83 1187 40 118 42 222 25 213 22 1706 12 963 89 341 54 303 57 30 86 287 25 764 52 1253 82 274 93 53 94 148 47 42 31 66 76 211 28 183 34 607 29 32 53 1580 55 10 23 432 35 1437 46 1581 32 13 72 703 91 3845 74 1135 73 2044 40 872 17 423 57 1993 56 757 32 111 2 8 37 1253 7 700 41 1480 36 655 2 548 10 480 90 814 31 219 2 460 59 2754 40 477 62 152 3 233 14 41 0 1776 75 588 61 187 35 169 10 704 80 107 15 1201 90 74 52 732 87 143 30 434 16 601 14 414 84 418 65 857 92 96 72 83 48 1939 57 1034 96 17 67 370 59 159 80 372 57 79 21 284 26 663 88 144 82 906 48 151 7 352 86 48 95 988 80 346 68 1004 86 125 48 435 86 39 71 200 82 1136 78 76 57 286 25 453 84 13 56 135 23 169 46 848 2 999 84 334 23 507 37 225 36 969 33 154 54 112 47 867 84 837 72 33 23 11 54 124 14 1915 98 83 94 425 39 230 49 390 97 582 1 994 12 1072 79 1157 28 1475 84 39 73 221 13 729 53 546 61 5 57 221 74 124 85 108 93 285 8 724 5 1425 9 84 76 485 93 200 95 761 3 463 96 323 46 34 56 1302 24 360 55 330 46 483 89 444 88 1639 62 651 99 110 62 1243 13 1022 90 1185 6 229 34 791 70 208 86 679 57 915 89 1010 0 2499 35 418 28 145 64 76 68 1477 80 437 42 95 32 756 14 310 0 737 70 599 56 1513 46 421 31 961 2 769 90 663 40 514 29 568 28 930 0 351 78 882 53 286 75 895 94 179 96 90 14 1088 40 76 76 868 69 439 91 624 78 2288 49 642 77 3293 12 1455 55 1056 51 9 9 627 3 532 31 513 55 1287 84 233 58 65 66 477 73 381 22 1172 20 779 6 1230 51 1417 11 732 16 291 12 20 5 62 44 685 59 281 89 94 96 667 94 138 97 672 75 308 0 206 54 1756 99 687 -1 -1
94 241 24 279 28 907 50 1070 31 345 3 231 21 423 58 1028 45 515 94 1883 70 8 84 98 50 352 54 591 30 115 65 3164 77 159 84 75 71 365 88 329 81 1568 11 1231 1 280 5 19 70 327 97 278 3 577 89 987 54 332 73 1053 56 171 5 225 14 3027 25 1431 31 828 60 332 88 172 34 293 22 562 24 186 89 660 75 382 78 131 54 34 63 566 50 421 0 695 62 111 9 580 97 577 25 337 99 182 52 1796 63 331 45 307 8 387 29 260 36 297 61 1243 64 795 44 2270 40 2428 42 46 44 2559 66 681 33 319 25 418 65 541 15 608 93 385 79 1412 77 1405 22 77 33 800 13 60 3 40 92 291 75 88 94 569 97 837 62 1361 4 490 73 394 35 20 65 210 78 220 60 862 89 208 46 93 66 189 18 77 2 700 79 315 31 20 99 423 41 269 17 1396 98 1540 64 2223 96 972 2 352 30 60 14 503 44 765 32 594 41 103 36 88 47 353 11 347 41 515 12 293 21 75 81 395 75 38 44 18 16 1069 52 655 88 923 97 385 62 123 44 479 66 596 1 151 76 273 70 1148 36 283 87 58 78 915 58 133 25 483 89 179 62 1889 77 252 89 1294 65 140 66 779 24 949 82 962 84 615 13 209 21 1388 92 927 83 2 37 434 87 471 2 153 64 1280 54 1185 15 252 61 469 52 238 9 127 17 1294 95 38 17 430 98 1420 14 2771 35 57 8 30 28 238 93 587 8 2591 35 45 61 84 34 742 62 2199 80 360 82 31 10 260 43 2285 22 983 10 273 97 1111 78 766 80 695 55 1739 50 504 12 1230 2 27 29 78 93 509 6 1171 86 586 50 743 6 432 94 180 43 391 86 155 35 126 43 93 56 178 52 688 25 737 33 313 88 94 9 126 64 388 24 4164 64 9 57 1308 50 441 35 97 69 635 88 911 83 56 13 402 34 930 22 59 9 182 40 454 28 256 74 213 8 814 75 657 35 1279 37 439 81 11 22 420 4 261 1 225 21 1502 32 119 35 780 46 1218 21 1249 68 553 15 314 35 346 0 1274 38 8 77 724 2 515 29 476 56 1124 95 104 24 766 52 496 12 84 4 278 11 193 89 735 43 432 97 200 96 2201 4 198 65 641 34 892 23 425 3 1055 78 1300 42 1670 55 984 46 168 96 916 75 1182 86 457 70 433 59 14 48 1317 31 2757 30 1115 91 260 25 572 55 1178 49 13 5 916 52 354 59 161 56 41 17 70 43 936 34 424 86 1330 11 135 80 412 68 762 58 2593 70 336 87 168 73 670 14 655 67 438 64 1492 96 92 26 717 22 526 87 8 53 123 61 1275 86 362 22 129 49 79 29 1103 28 101 26 219 99 847 62 1511 85 319 49 434 84 1533 96 710 29 523 47 619 1 85 94 268 28 950 26 1845 87 178 43 190 31 182 21 99 62 192 3 157 79 382 63 248 92 265 8 825 16 536 9 1059 84 311 93 1397 57 1966 6 2283 51 1805 20 601 7 1563 54 147 46 327 98 812 68 251 94 339 85 202 97 831 68 561 90 851 38 942 57 230 3 246 33 830 35 47 9 359 30 18 42 1753 3 341 82 364 22 731 12 310 40 1 50 508 97 898 48 310 23 58 24 899 66 812 84 1259 55 280 75 326 33 499 57 684 17 528 95 835 68 148 63 1206 28 1277 46 2344 80 179 56 448 67 266 49 461 19 13 51 609 22 316 84 429 94 402 88 2050 62 105 2 773 42 1080 36 972 3 263 24 1039 14 1006 11 581 42 128 88 41 60 499 90 456 81 2422 79 128 90 1094 14 191 66 1562 83 1698 44 1014 76 12 18 477 96 846 44 688 53 63 12 267 80 63 29 4463 98 2664 71 1648 27 354 66 1676 11 188 6 180 87 194 81 501 95 1544 49 40 76 929 3 1184 63 72 1 744 55 357 66 75 40 298 45 397 60 296 22 243 68 1879 15 223 33 510 20 308 21 497 66 73 89 918 19 87 10 657 6 628 39 184 75 294 71 125 21 1441 98 354 16 44 0 285 38 53 22 182 47 919 11 1401 23 1041 1 206 57 1014 85 1022 75 40 98 225 78 120 98 209 69 774 21 117 5 143 72 959 71 997 4 1352 74 217 21 127 13 897 70 293 64 70 66 691 62 192 72 916 10 4814 60 153 35 246 0 217 54 402 27 42 16 251 95 167 14 141 10 1086 20 509 56 702 73 826 83 25 16 666 23 60 20 57 89 592 3 205 15 639 93 1551 7 1027 65 491 54 450 40 91 81 242 70 701 51 178 46 429 24 36 98 293 5 89 88 15 72 2451 54 1258 7 444 2 1996 92 573 74 1226 32 381 83 1008 90 361 55 992 23 265 58 317 28 285 13 72 2 577 97 524 56 147 76 328 83 284 71 539 59 1949 79 843 26 205 37 603 82 120 87 48 54 758 62 557 0 755 49 785 18 895 5 640 74 210 35 1051 14 166 92 19 45 1110 80 157 11 103 27 1113 33 545 64 106 95 1922 25 4056 14 1816 51 704 45 572 19 2102 3 247 72 1713 21 378 33 1045 36 432 60 398 50 2035 51 306 49 3231 44 1820 54 888 9 783 51 449 87 856 96 876 45 35 76 411 17 402 18 742 74 731 67 506 50 56 49 328 42 418 55 335 78 980 82 168 71 159 84 197 1 448 35 1177 42 83 77 1039 46 307 98 543 36 810 19 873 67 10 50 99 37 1074 63 1421 51 703 32 6 66 306 20 623 99 441 5 810 21 1934 53 341 24 1 74 267 4 1311 41 1660 71 567 50 327 24 662 47 225 88 948 80 1402 13 410 56 635 55 148 17 96 21 247 51 379 1 1128 0 359 42 3462 53 914 8 252 42 120 51 288 24 528 20 235 67 1181 57 1704 69 1923 47 101 35 623 80 716 54 700 0 31 24 360 95 23 43 1630 9 103 73 668 30 338 39 762 52 2162 33 253 50 542 58 87 10 134 25 297 46 315 2 572 46 147 19 2178 67 356 7 28 69 2147 33 354 84 147 65 213 56 238 68 457 92 3070 95 287 32 882 75 380 0 87 3 305 26 115 28 3705 47 853 61 533 82 153 71 45 14 13 56 869 9 34 63 698 80 160 91 660 89 330 63 551 9 655 94 215 85 44 32 932 18 80 15 102 67 126 58 262 64 716 95 1461 3 509 73 152 26 11 3 1716 32 660 6 21 66 99 61 87 77 868 67 217 54 558 57 40 27 1921 20 978 83 1200 77 802 53 353 74 190 22 106 0 1059 91 269 79 166 32 1189 47 216 97 730 13 599 5 246 49 291 58 563 22 255 77 87 69 413 5 1912 38 780 11 1471 58 597 56 104 1 2023 5 73 42 279 28 812 69 624 40 815 18 778 56 435 29 1080 43 2070 1 35 15 1111 69 1616 9 21 2 65 49 139 92 244 31 718 6 41 44 181 14 465 70 102 9 2784 28 81 33 318 2 234 49 70 29 13 84 214 76 23 35 520 24 1014 64 290 15 1183 92 799 62 1446 24 678 10 1409 74 255 64 90 18 314 85 153 46 826 19 1772 72 354 75 49 31 642 86 30 40 89 65 155 84 794 9 124 97 449 0 649 83 255 52 352 28 790 40 682 58 1162 56 1722 88 56 99 3070 38 13 63 359 13 1319 63 863 5 151 49 655 98 1478 73 428 26 58 75 1163 84 66 59 121 63 155 49 1027 14 919 32 21 96 1504 97 475 53 2005 64 439 67 1118 15 3 2 630 0 734 70 224 79 317 3 163 89 868 35 558 80 412 26 8 65 2338 46 381 75 197 17 28 77 304 98 1228 61 715 45 671 43 3 92 148 38 913 0 426 67 112 30 324 39 357 73 376 27 227 24 1803 40 458 90 222 6 517 33 23 30 160 42 601 50 333 52 493 84 239 88 1379 94 52 60 407 9 1370 20 297 46 295 62 1113 6 207 32 690 34 348 93 404 19 350 45 776 57 281 50 392 48 705 26 482 98 900 89 315 24 590 68 365 74 627 40 519 11 145 80 961 12 510 53 68 10 554 65 1105 16 1950 4 196 46 784 65 679 99 514 21 1173 74 631 75 395 35 51 74 908 0 279 73 737 27 948 37 1294 41 133 47 189 45 392 77 183 56 1279 22 1050 31 312 35 232 61 1331 68 295 70 311 41 314 30 124 97 1662 47 21 26 2784 64 1320 4 176 55 471 83 515 97 445 34 312 90 441 61 304 72 690 43 816 74 77 55 487 27 287 97 399 78 170 45 460 11 139 34 363 -1 -1
95 18 39 1100 85 1232 51 284 80 491 55 1145 34 649 76 1034 70 66 34 10 22 163 91 576 45 148 99 481 37 280 84 1475 51 606 4 523 68 323 73 480 42 557 90 523 31 1254 64 1735 55 192 54 646 17 348 82 291 56 292 91 218 35 75 19 1415 5 195 11 101 90 1271 49 121 18 320 74 805 6 578 31 239 77 770 49 27 10 234 22 243 36 888 80 1861 42 403 6 1010 47 57 91 744 55 842 4 647 42 551 12 114 58 732 85 2 82 131 96 264 12 116 49 310 92 810 86 607 99 172 8 382 63 206 54 294 50 396 3 183 74 124 7 420 21 850 19 49 58 318 36 697 37 124 68 302 48 188 54 1630 67 82 73 1839 25 906 23 707 9 167 44 117 8 675 89 302 74 142 93 224 12 759 83 111 25 49 32 138 61 434 0 320 76 430 97 54 54 120 42 55 99 1037 56 399 72 577 87 329 91 472 48 1286 99 500 27 836 78 68 14 301 2 746 85 1023 56 147 70 182 89 169 40 698 86 204 41 632 6 1620 53 21 32 500 34 151 51 633 55 395 75 8 38 359 93 354 57 1347 14 71 27 8 69 219 86 303 14 409 49 160 3 837 10 315 73 435 44 291 34 939 41 294 22 163 69 102 20 1195 78 1118 98 316 96 953 51 552 66 510 64 156 86 42 52 363 80 65 66 2437 71 176 46 234 96 541 69 656 83 740 48 1130 39 98 52 311 15 140 56 2351 93 1055 49 114 28 613 17 765 93 1182 9 84 99 86 25 805 43 538 77 354 54 158 56 274 45 394 32 376 63 276 70 2 80 35 66 901 92 601 42 132 99 476 83 96 96 219 9 26 17 1682 38 286 2 342 9 767 1 632 73 29 35 1087 25 334 72 826 52 201 17 3008 19 796 27 283 49 263 48 929 76 94 35 391 66 86 99 158 22 529 2 363 10 246 4 616 25 130 88 1013 25 1289 87 1077 57 1162 5 399 92 1268 34 46 56 223 7 1057 76 712 58 668 91 1738 75 2079 83 313 31 812 21 341 11 1358 33 2814 65 391 24 896 25 133 33 253 16 1866 35 334 99 305 85 1676 67 168 33 551 93 19 56 82 94 661 91 1327 3 585 2 1790 48 711 56 344 24 1041 68 496 82 46 79 91 27 225 12 368 7 687 61 158 80 450 21 1302 72 2224 22 264 89 163 74 2460 27 1395 0 900 97 190 76 4605 13 898 55 1964 92 176 38 243 71 107 94 2088 89 390 57 964 35 236 78 280 46 648 93 175 32 244 42 789 49 332 75 118 52 622 68 594 89 100 67 517 19 170 26 179 89 2101 47 1177 38 327 70 1823 47 496 10 109 77 163 26 1255 93 1730 76 1680 58 270 65 316 47 993 56 183 11 329 32 36 25 1243 9 313 61 687 16 50 57 116 33 313 22 53 29 308 98 401 85 27 78 522 85 1057 42 757 6 1626 54 1659 84 33 67 48 89 497 99 470 49 90 17 313 66 1643 29 12 16 72 28 291 60 891 94 1017 11 48 33 1600 46 745 44 1926 19 137 86 240 34 318 79 468 31 154 55 676 51 486 6 27 30 482 61 2793 9 555 49 627 28 306 45 1015 97 206 50 395 25 577 26 1530 78 2015 9 255 16 1904 1 1704 79 414 22 45 84 499 3 67 5 643 65 87 94 2437 59 119 88 426 86 576 42 723 67 531 6 1173 51 183 82 224 98 1023 58 760 21 424 38 556 72 455 23 94 0 24 4 610 94 140 17 2358 18 1084 14 179 33 679 81 623 21 837 2 480 93 84 65 47 32 1089 41 391 72 731 66 271 8 122 97 957 88 803 98 597 5 414 93 144 31 53 69 1060 3 1013 91 270 13 10 48 98 72 96 47 298 86 967 35 483 3 64 15 343 63 716 86 434 23 72 18 36 64 150 17 158 18 2 66 123 99 559 19 218 75 178 60 2265 78 3536 48 55 0 12 60 105 27 200 43 340 44 761 66 78 13 66 24 82 36 320 56 183 66 761 46 281 20 389 73 277 62 2782 75 607 33 737 98 9 89 52 91 169 57 106 49 489 60 621 47 427 81 641 11 1515 5 1311 7 1906 46 1299 23 696 52 99 85 494 68 94 75 706 92 1025 29 384 21 5 71 234 14 465 27 460 36 80 81 536 94 128 38 1128 4 345 22 152 43 1001 31 263 75 283 74 370 31 730 27 54 77 1291 74 1073 91 677 15 858 38 72 25 63 22 697 49 237 3 1506 27 745 73 986 88 477 18 534 88 147 83 800 23 446 20 542 57 113 20 1056 3 682 16 458 90 1530 20 629 28 848 65 1303 41 404 36 74 95 3180 78 1099 30 3 94 330 67 55 5 886 43 61 16 627 55 434 19 386 72 423 88 1880 51 244 41 190 25 61 32 97 52 511 47 2686 73 78 24 87 45 715 46 87 33 627 92 657 25 99 70 307 6 949 26 1665 53 181 92 855 9 1137 69 601 12 612 0 243 40 83 62 563 8 1488 91 744 57 2529 18 331 53 226 74 142 87 104 78 473 44 37 37 694 83 273 44 144 76 65 22 430 82 682 50 253 85 78 76 617 53 204 46 712 57 78 95 197 40 288 53 594 44 52 76 1552 21 868 27 715 44 83 3 3440 76 1021 91 217 20 637 0 1560 79 106 51 60 75 129 98 399 65 355 64 522 78 1040 5 270 23 269 64 171 99 1401 35 43 91 725 57 2329 54 1200 47 141 26 1007 59 154 12 1240 9 716 65 760 57 673 92 662 89 1432 9 1163 32 169 30 1461 36 23 21 495 25 88 9 247 17 82 71 101 74 1463 9 52 61 294 19 432 94 437 86 208 48 781 33 1377 2 221 17 255 21 823 12 60 42 605 57 522 25 1601 29 1322 50 88 29 1178 83 412 89 13 34 441 54 442 69 305 76 1234 6 3055 95 650 47 301 68 54 3 835 75 37 83 72 99 164 75 291 80 525 40 158 27 1160 92 45 53 139 38 192 0 36 5 80 10 367 1 753 41 27 2 179 55 879 41 309 35 41 26 710 34 38 84 2333 0 1443 5 289 6 131 59 221 61 1203 3 3 71 122 77 1087 81 496 12 379 59 651 70 71 24 612 41 32 26 376 76 567 55 873 86 791 81 436 23 658 63 32 43 685 19 57 34 268 29 372 7 471 97 1323 48 1330 46 737 91 267 45 252 22 1054 14 790 51 396 30 1660 56 1123 89 561 91 887 10 18 71 644 88 368 27 542 77 371 60 1126 55 79 26 1431 14 339 62 107 37 313 54 1 45 1317 35 368 19 305 18 1472 31 36 39 883 62 690 41 670 79 530 26 956 93 1382 27 1097 55 415 97 1147 84 169 89 1195 59 831 37 874 98 1107 84 533 25 106 3 514 14 17 9 297 72 279 34 49 58 179 8 245 85 274 6 428 54 189 0 653 24 394 42 379 49 1065 69 270 47 229 66 906 85 423 92 86 18 136 85 304 76 85 22 295 31 373 89 37 80 474 4 15 58 563 32 1933 15 83 45 250 27 60 49 338 76 1 35 444 64 134 66 505 43 48 26 1399 21 2214 71 1045 3 699 37 540 57 616 54 454 13 117 58 1342 7 271 54 174 61 875 37 185 28 65 82 1206 70 243 72 362 42 176 45 374 47 476 52 1309 51 1390 28 1225 30 919 70 388 23 121 8 267 51 926 40 289 48 2 80 2663 55 961 95 161 24 1264 62 690 61 4 74 847 17 261 87 810 93 209 75 174 48 180 51 649 39 700 0 494 55 468 97 101 12 37 27 128 57 445 30 723 5 779 18 701 80 34 10 423 67 317 61 775 95 124 40 500 63 477 18 475 49 1111 50 93 40 21 14 720 58 221 72 93 36 495 22 675 55 362 18 974 16 237 30 484 25 161 4 293 71 34 80 996 35 401 46 536 30 396 2 140 3 680 45 198 72 717 21 338 47 22 99 391 46 295 47 231 11 576 84 826 10 769 62 716 75 757 41 550 91 293 1 262 51 1284 66 134 97 341 6 28 42 310 57 1021 13 218 26 260 81 27 60 171 38 1272 70 135 91 28 34 109 95 263 74 957 46 2131 33 1158 3 1187 83 1179 72 453 33 248 90 52 28 401 71 41 41 438 87 48 76 315 25 1383 10 1329 96 813 84 173 39 85 17 123 15 147 76 221 28 254 81 753 89 412 67 194 56 608 73 1025 69 728 91 748 59 195 58 267 0 67 26 620 71 692 68 7 53 120 90 130 39 174 99 48 4 1187 96 959 36 267 65 172 10 1139 59 591 92 365 88 104 47 592 60 1420 26 1439 43 712 71 274 3 44 60 3 66 878 78 1663 17 448 33 1908 22 44 93 1442 57 547 63 1302 38 419 35 124 55 191 21 128 22 746 69 261 61 814 57 765 16 310 11 102 9 363 60 465 42 322 48 177 26 25 62 755 40 339 19 105 57 501 53 139 75 18 16 119 55 2084 89 1873 21 44 8 111 28 601 98 784 43 1106 90 1359 7 121 18 251 86 531 56 435 7 233 29 286 60 890 4 1156 73 438 60 100 3 109 54 543 87 131 34 2520 11 1441 69 184 71 2582 77 888 55 433 58 1752 32 641 -1 -1
95 363 54 688 33 52 92 424 47 197 25 1359 70 88 78 733 47 33 27 296 63 53 85 18 29 1079 63 811 22 820 27 326 80 196 60 1279 12 872 68 172 49 1388 37 321 84 126 6 698 67 1247 86 85 0 1712 48 459 61 125 56 564 43 12 30 692 45 654 53 170 21 164 72 720 22 715 70 7 27 201 51 233 82 398 95 817 9 437 75 1504 73 84 38 684 46 244 77 2111 32 223 88 538 8 44 90 2808 21 19 79 107 19 157 1 9 44 198 13 685 29 725 73 388 94 2192 99 1518 17 717 49 93 73 1180 50 57 14 280 92 185 11 26 48 673 89 636 65 156 25 376 17 75 6 141 85 1466 68 333 81 134 85 139 81 40 67 648 75 187 66 1263 71 547 28 805 10 612 23 521 37 881 3 207 84 1004 65 142 33 346 13 1128 1 1561 28 327 39 612 4 349 46 300 40 178 25 1291 19 158 81 1668 42 1134 76 822 55 256 75 1 32 485 57 585 49 1209 16 271 69 675 94 1693 41 194 33 346 16 3193 27 562 11 379 9 193 78 301 20 1071 35 3333 55 680 1 815 58 26 41 608 55 124 50 582 48 235 16 23 27 341 47 2785 36 1824 29 139 95 196 61 1849 84 1556 29 118 13 990 25 99 60 757 83 1029 60 805 16 860 26 1108 32 660 64 159 63 329 51 1650 95 752 58 50 95 74 73 2544 10 83 1 106 8 16 91 312 13 1699 14 93 33 7 31 292 25 79 80 2036 81 175 21 378 54 494 51 949 80 828 74 463 53 92 28 225 41 1899 26 405 29 1152 72 1360 90 263 22 1165 82 568 14 407 98 196 39 784 87 1644 64 748 66 456 12 149 87 934 95 656 64 555 85 366 43 325 19 1771 94 744 80 210 41 464 85 308 68 816 54 1383 99 1493 47 58 66 243 85 199 24 247 88 124 61 119 3 411 0 1447 20 77 26 68 78 281 63 16 68 258 33 50 46 8 17 1238 43 664 6 165 43 473 66 82 8 648 10 405 17 348 12 512 69 622 73 12 5 889 77 18 78 974 90 1807 17 266 50 551 75 110 26 1538 56 721 74 720 93 325 46 2086 6 1691 18 118 5 1141 48 122 56 990 49 1035 3 25 93 282 59 51 14 137 40 53 7 632 8 1339 51 1110 10 301 58 186 53 155 31 82 95 216 2 800 68 50 21 616 97 1214 62 1313 98 69 88 238 70 1276 24 972 35 348 71 558 10 438 4 91 35 390 48 160 92 281 99 183 90 335 73 1083 97 599 28 295 97 1202 45 405 98 354 13 657 77 754 1 55 55 506 89 927 59 271 76 93 84 669 31 577 34 367 57 1191 22 500 98 838 33 293 40 1719 47 161 33 9 77 388 76 128 64 181 42 309 48 1865 29 496 85 120 90 84 84 281 58 2375 66 687 67 1185 49 692 30 696 3 1202 94 171 95 427 72 59 29 236 11 55 37 825 25 799 96 1 13 2484 46 18 69 307 78 97 16 90 30 505 45 69 28 736 22 1513 21 104 23 818 17 368 98 325 40 1746 19 314 30 1122 6 1827 78 29 73 2308 3 40 2 28 81 389 32 292 12 956 28 1127 17 183 19 98 17 1289 9 360 4 1238 86 183 57 977 78 306 71 352 85 104 0 129 25 254 77 840 3 475 39 1784 82 143 4 637 80 672 18 638 39 229 51 103 19 722 59 983 23 851 2 29 0 50 45 195 99 695 6 1334 27 774 87 25 57 537 89 441 0 257 88 142 97 1368 40 629 21 7 58 635 34 113 9 358 76 1157 70 38 68 1025 46 222 81 333 17 96 36 540 30 391 36 1404 48 184 0 64 99 9 86 580 63 18 54 110 85 783 54 1170 83 438 69 754 76 453 68 538 12 101 29 91 67 307 83 1833 62 608 72 435 67 710 5 890 10 480 14 572 78 367 93 769 80 11 65 639 75 20 65 1709 84 92 68 134 69 1116 72 263 5 1619 7 1800 21 1166 32 647 29 97 17 970 69 212 59 392 85 292 43 433 23 452 70 228 44 636 9 564 22 387 87 384 99 101 32 800 40 93 14 2256 50 395 87 428 21 220 82 136 79 263 18 38 45 2100 71 106 11 145 4 188 0 748 29 465 22 948 21 521 71 1 55 189 36 668 94 56 39 44 46 474 83 201 63 1076 13 765 87 883 11 261 14 18 29 454 9 295 24 478 53 53 88 203 89 925 54 374 87 313 56 980 5 349 14 865 26 887 83 450 65 2227 30 333 5 82 72 135 84 134 43 478 58 869 70 618 28 721 93 99 88 140 30 305 5 64 86 281 55 102 24 741 5 707 19 4 40 146 65 398 50 612 59 237 88 277 34 986 46 698 77 536 4 250 79 889 51 864 69 119 21 514 78 244 35 142 39 47 24 1535 14 860 63 76 91 339 23 38 14 441 68 455 32 50 20 167 96 125 64 5 62 92 59 59 78 18 75 1186 47 10 37 218 67 484 74 1 94 762 21 83 17 379 8 289 4 2196 58 98 61 1264 22 532 6 686 38 378 89 564 56 1082 84 54 28 1121 20 52 60 16 58 911 40 358 85 96 33 215 86 242 3 2607 29 1161 97 285 69 594 31 632 16 71 86 765 96 1458 95 129 49 287 72 19 0 117 11 243 77 1727 40 772 71 612 50 1827 95 25 99 19 37 624 90 1613 95 285 80 53 88 994 73 858 3 237 73 1399 48 192 47 787 33 412 47 188 87 234 97 1149 79 161 52 84 45 677 59 279 6 748 95 1618 70 56 75 22 74 159 45 436 79 1851 5 526 32 323 19 1208 73 23 60 413 24 557 92 208 31 1182 44 388 84 104 58 31 20 624 88 1288 18 779 59 2601 29 214 99 239 9 364 54 357 19 603 58 14 22 348 94 190 97 205 67 733 94 273 64 46 96 1603 79 77 25 572 78 36 53 946 31 32 71 2 70 728 25 261 89 90 56 223 24 1485 67 1374 14 233 35 245 66 758 27 625 0 456 89 376 2 1707 80 710 34 437 8 1407 90 134 22 151 52 163 78 479 26 1115 50 115 60 353 6 488 99 45 10 384 35 500 85 112 95 303 2 779 45 65 62 926 53 246 76 1035 25 158 83 40 33 1870 89 165 82 358 95 610 5 699 39 36 58 958 7 549 60 378 93 443 33 183 50 434 87 135 40 454 10 418 37 131 4 345 13 495 7 369 10 149 79 166 59 1085 0 117 44 876 37 174 1 850 92 290 28 147 0 717 97 1237 17 162 56 945 24 1543 11 544 81 358 68 514 18 157 96 206 32 527 78 150 2 297 89 105 92 249 30 480 14 1 37 464 88 75 5 1403 85 678 3 290 97 53 34 89 77 56 19 1361 77 9 42 187 86 117 69 397 4 470 89 876 66 440 76 456 46 568 4 1332 89 264 28 276 70 1229 23 227 73 258 54 394 58 459 98 726 83 477 39 127 50 867 74 69 40 8 50 694 63 1210 21 225 82 1346 94 569 36 694 63 495 75 46 53 497 23 12 70 26 68 791 83 24 11 133 61 835 63 445 47 2543 28 194 1 851 38 675 76 461 74 269 23 1188 49 237 42 83 43 330 22 94 73 282 16 280 66 465 86 65 12 1602 11 659 25 150 53 85 65 256 69 292 76 210 71 213 81 1849 34 43 27 232 30 24 21 358 8 121 48 784 90 676 65 1325 52 38 9 2331 54 349 76 172 48 256 11 397 2 1374 17 47 25 783 34 1371 94 288 16 585 66 512 70 308 21 266 84 1294 70 741 0 141 26 416 9 322 19 278 85 108 62 279 18 280 5 1997 48 64 65 317 97 450 11 1338 0 675 31 176 17 2210 30 921 65 454 71 675 80 489 0 209 17 286 24 77 29 777 15 325 23 519 80 220 72 403 84 57 15 1029 80 314 83 134 7 1958 88 952 59 2455 26 209 37 317 51 5 17 153 30 865 36 2021 20 132 62 944 0 945 46 113 11 874 85 1307 64 766 62 334 5 1898 15 1158 61 97 55 642 21 538 31 1451 20 2263 30 1147 79 463 9 374 42 216 48 1023 43 956 9 10 92 145 4 1275 47 598 9 981 50 985 27 331 68 102 43 991 15 1637 70 331 75 292 5 536 87 711 54 295 82 38 84 200 50 2193 64 943 40 149 42 1276 50 615 22 88 37 151 53 666 24 40 47 198 18 504 39 1302 5 252 65 858 8 1348 27 608 63 868 10 245 43 566 0 212 41 803 33 760 17 1433 95 167 31 58 18 65 87 134 55 2321 33 95 19 462 27 462 53 2359 43 165 82 1563 47 18 91 506 65 334 88 425 98 3 99 727 31 631 64 467 40 1192 97 1312 96 1085 41 309 44 1176 56 160 78 492 67 359 94 259 50 423 43 570 80 27 66 239 16 50 37 1302 2 450 89 407 53 522 75 115 99 1401 21 11 59 212 0 688 64 1014 12 27 2 288 98 63 66 510 2 382 36 1598 23 213 4 1397 79 1278 14 1171 96 1437 79 125 35 1433 4 72 64 2641 11 406 95 1210 87 712 8 466 9 1993 27 139 94 2047 72 1336 31 561 84 500 73 397 51 91 63 351 28 51 -1 -1
96 234 67 1116 14 178 93 11 87 1320 71 2886 73 68 12 1566 93 789 13 105 57 99 33 107 45 1091 46 200 64 1184 29 1030 81 65 86 646 92 25 95 209 74 770 50 129 76 24 93 247 89 329 91 1160 50 45 1 163 12 392 86 565 87 1780 88 650 7 15 77 56 49 47 69 92 3 413 49 87 78 1306 69 109 56 182 4 332 30 336 24 600 18 922 77 169 46 26 38 231 46 214 68 23 5 534 67 97 96 1755 18 220 90 85 54 716 65 438 48 1137 86 457 64 376 38 13 34 202 7 73 47 1019 45 986 1 303 12 531 63 60 10 1219 27 1225 84 276 22 701 92 1753 35 324 52 614 26 95 59 932 39 483 46 424 80 19 91 1156 66 52 16 1819 24 1240 76 1141 18 37 69 14 25 547 40 1152 30 379 42 783 35 1235 64 218 23 669 29 923 3 99 53 139 56 185 55 198 73 343 95 589 4 923 13 1893 59 291 74 332 2 1195 3 87 47 1327 77 17 51 413 19 736 83 1787 99 3365 97 67 75 689 21 1172 44 908 49 36 8 403 76 33 50 1276 53 738 10 1223 45 387 32 724 64 97 44 1402 53 202 24 1353 49 644 8 2057 34 605 93 357 56 350 19 348 97 1072 54 231 42 4 74 428 16 171 38 703 21 466 42 1 82 590 29 132 36 495 63 68 87 257 2 86 32 108 30 855 92 1453 16 227 73 107 29 193 67 1259 27 107 64 1363 48 99 65 649 92 899 81 146 43 268 10 1331 6 12 57 1368 75 1397 72 310 78 1510 54 126 2 29 56 317 85 10 24 389 96 24 59 394 74 2133 89 146 78 236 79 690 96 344 18 633 7 1664 38 266 48 328 18 592 19 2417 67 134 74 1131 49 358 24 540 3 561 51 428 27 817 16 57 36 1 33 52 91 163 11 1135 58 1043 83 282 25 255 12 619 88 433 87 381 2 605 27 95 20 910 94 943 42 1196 10 286 43 51 84 33 76 120 91 2403 6 9 41 1745 23 256 0 456 98 48 79 1454 20 61 50 85 69 252 41 92 54 482 25 921 39 203 8 455 69 221 8 147 67 194 25 702 50 79 31 224 70 329 67 2118 57 867 69 1470 55 1581 75 965 74 1294 68 1624 5 6 6 208 99 192 51 346 53 151 0 1037 96 39 39 1430 65 75 51 45 94 2200 63 669 16 317 22 221 94 1004 28 688 9 1182 62 2433 34 529 26 1999 57 1220 60 93 19 281 53 2003 25 157 51 160 46 207 47 1701 8 189 12 784 46 373 3 213 52 6 97 206 85 175 19 621 48 27 0 674 59 855 6 406 95 100 79 42 5 53 39 4918 52 228 59 2438 98 280 96 379 88 317 72 69 2 261 19 2638 78 523 6 196 98 1132 34 14 57 220 50 1128 26 347 0 2036 76 33 49 267 24 305 76 1860 25 167 68 1575 21 641 82 876 15 451 63 725 3 548 39 243 19 2617 77 1422 74 221 21 540 85 515 99 230 97 355 53 87 57 97 98 1815 7 282 52 67 18 37 83 155 63 1820 89 420 79 330 8 1788 19 1544 6 212 84 243 60 46 65 91 88 641 92 325 75 42 82 599 34 2444 75 27 73 1888 93 843 76 2572 59 1145 74 503 68 77 66 554 67 192 5 359 34 203 92 2169 49 191 26 100 61 259 91 769 54 172 48 548 59 369 6 515 29 1037 55 42 21 180 71 108 23 157 94 1318 36 723 61 1049 63 202 10 7 20 384 17 492 47 405 13 416 1 191 51 410 67 409 17 108 93 79 63 519 35 800 92 400 24 480 50 142 38 362 40 195 75 131 98 188 37 471 62 799 52 42 69 631 68 237 29 1025 40 1438 50 1023 53 139 34 452 15 588 69 1654 52 193 42 1379 21 417 16 432 88 26 18 579 53 413 20 638 33 190 20 260 35 478 63 2099 22 169 88 330 62 693 94 24 83 432 81 180 71 713 67 164 42 612 83 22 76 1346 95 103 49 605 14 517 13 297 63 2027 4 69 2 1127 6 56 79 490 4 771 30 962 93 28 10 4 34 297 86 59 34 1793 4 1143 71 708 54 322 29 613 92 1192 15 243 25 199 81 448 25 1550 75 465 71 815 63 677 98 573 86 306 54 851 17 462 95 706 22 128 35 420 74 462 94 62 69 116 98 149 96 518 7 630 76 78 12 187 70 390 22 113 83 215 95 1482 69 452 33 121 76 669 29 489 71 465 10 1822 83 352 23 159 67 150 31 118 80 36 56 188 67 10 12 65 24 99 42 422 62 416 94 236 8 1767 3 1391 29 794 0 224 25 525 33 311 25 208 8 520 42 137 70 142 22 279 31 758 11 56 22 4 65 41 30 565 80 783 1 998 49 399 25 604 46 30 48 237 6 181 41 1112 18 750 84 228 29 1752 89 71 64 352 75 617 37 145 95 191 15 51 6 718 34 377 17 290 65 513 0 76 86 1065 98 1847 66 11 3 481 45 266 95 1244 12 442 30 373 70 719 83 321 72 331 64 871 18 471 66 550 3 805 8 487 69 576 8 206 69 33 61 29 27 782 57 1371 67 221 34 64 11 458 47 477 87 467 66 1783 88 1353 50 716 37 191 87 65 6 611 30 1430 4 54 93 604 12 30 54 984 83 170 46 231 64 179 47 384 90 154 72 271 71 100 55 428 73 337 68 743 52 409 32 710 83 22 44 68 48 63 1 419 25 50 42 1062 47 74 1 99 64 1103 97 1183 18 1064 66 29 20 94 82 837 29 1098 26 1744 59 566 24 37 54 469 88 826 10 174 25 226 7 64 58 152 66 2178 51 713 26 189 91 318 25 568 26 256 5 71 16 149 65 105 71 503 33 162 77 1351 0 971 65 118 7 1509 74 905 26 149 59 109 89 933 55 240 8 1363 91 241 75 380 98 852 69 622 84 233 47 506 74 882 39 731 55 237 35 183 86 377 8 91 21 489 66 332 98 918 23 100 86 316 57 329 8 295 41 81 11 1722 25 232 20 480 53 819 85 341 4 651 82 278 66 241 64 1001 40 271 72 312 50 703 97 813 18 31 28 341 16 308 4 174 98 148 79 380 57 1773 83 1637 29 583 32 584 15 1395 75 286 39 494 6 58 62 337 72 62 45 1467 84 194 25 112 34 34 85 155 74 170 75 22 93 1120 54 157 91 406 86 25 68 173 88 220 42 265 91 1049 8 577 39 1289 43 231 30 478 62 1265 33 883 22 2124 49 650 98 839 87 1095 70 370 64 213 25 615 27 989 21 1 43 104 63 93 14 126 63 158 7 539 89 132 47 240 99 270 81 563 67 234 57 186 51 381 53 422 34 485 59 857 18 942 32 213 96 483 65 45 54 275 76 84 87 314 21 810 11 197 99 1319 85 681 79 167 69 303 64 595 11 850 46 66 96 3035 89 26 30 1328 89 103 80 896 6 283 4 1164 52 736 28 465 5 2417 27 1322 97 62 84 214 86 492 62 489 28 524 42 742 74 292 27 320 44 1755 66 489 6 140 24 559 66 384 67 9 19 965 91 415 62 1073 6 80 9 383 36 262 54 99 26 2187 4 66 35 446 65 674 17 629 8 11 71 117 41 498 66 82 74 829 63 589 32 229 69 238 86 47 8 578 72 292 22 37 19 84 82 120 90 1270 64 322 81 9 87 111 45 644 49 794 51 105 1 443 3 2317 24 35 83 850 97 39 39 427 3 164 77 492 8 4494 30 594 5 603 99 201 35 1396 77 360 71 85 86 138 5 796 60 1878 53 226 73 1464 12 691 50 1978 54 132 94 896 78 10 47 419 28 1788 93 391 71 687 76 287 20 27 58 403 6 370 84 95 65 43 57 227 47 2576 57 1201 77 1180 95 334 96 249 27 558 71 189 52 339 88 836 89 271 67 154 6 12 18 318 5 252 56 522 95 3055 97 268 82 479 77 1108 48 5 73 480 91 524 32 15 3 92 4 698 91 691 50 1451 71 654 50 193 16 2039 55 779 42 206 65 175 23 14 32 747 6 1144 22 1343 52 40 98 183 43 213 92 801 68 314 42 18 36 187 24 932 9 79 58 1984 62 98 3 221 4 125 68 562 62 206 59 413 58 766 62 678 45 400 4 8 38 495 51 231 37 103 38 535 70 141 87 755 49 206 37 436 71 1213 38 425 56 114 4 1952 38 2572 70 849 48 88 56 124 89 328 53 1267 4 706 46 42 48 624 7 717 89 2103 33 21 41 802 76 50 74 2228 72 1206 11 254 62 937 90 1607 46 43 78 412 53 1062 70 38 60 178 6 1180 58 1005 8 7 7 761 96 1134 25 2108 47 1318 20 1173 53 610 1 13 56 1533 69 979 77 163 32 918 19 519 43 329 53 76 80 98 40 4 86 190 37 290 14 828 30 816 5 200 88 325 14 306 71 1554 26 1064 31 405 50 34 32 15 91 1635 16 485 11 695 65 2031 10 556 4 610 87 259 23 335 90 1702 51 88 28 849 57 1483 99 763 60 1065 71 29 67 616 78 551 72 1593 19 419 69 21 25 1965 56 400 79 1356 62 233 39 73 19 58 78 134 5 100 18 338 21 388 -1 -1
97 32 18 252 80 187 11 78 26 988 77 516 1 123 45 766 67 1 89 1057 15 102 68 356 58 673 66 431 50 1419 22 1030 30 512 44 313 48 2547 93 568 8 198 94 1561 97 208 24 193 37 323 5 141 9 143 11 731 72 1252 62 27 37 62 81 1001 25 240 23 369 75 576 50 2589 88 1174 92 1312 84 423 67 1987 78 415 18 651 38 234 70 1938 16 45 99 66 52 9 33 154 99 260 32 514 92 918 35 94 39 762 14 331 83 377 62 912 99 15 56 410 17 450 77 2829 43 353 34 1716 40 425 38 962 53 653 81 547 36 291 83 382 93 567 0 1511 3 503 14 445 47 573 59 673 91 461 32 767 95 75 51 93 40 515 31 59 77 909 26 577 67 22 32 173 2 496 14 389 78 258 39 333 9 299 20 1086 25 324 81 397 44 361 66 174 4 230 26 266 41 148 50 406 76 127 68 5 10 1343 44 130 68 358 59 1007 25 274 21 820 13 875 43 86 54 169 84 536 36 1212 33 175 41 751 36 107 99 939 54 220 93 69 17 1460 59 220 31 666 51 991 47 119 53 666 88 197 47 576 48 608 20 890 6 40 88 31 86 376 87 29 21 557 67 145 65 316 76 522 71 318 7 232 89 741 52 884 60 375 22 1247 5 2459 27 268 33 163 73 100 94 53 50 353 72 574 78 515 14 1468 71 139 22 2209 65 620 82 103 83 679 87 1683 1 269 7 1745 79 320 35 134 99 405 46 766 90 233 88 774 43 194 5 145 93 1324 3 427 87 929 82 2239 69 1996 35 242 8 749 13 772 49 276 72 1024 50 572 61 34 8 269 74 403 46 259 1 1363 22 660 44 44 31 692 42 1074 98 121 38 1136 82 1006 89 240 23 131 42 611 74 546 12 555 65 1147 69 473 3 1187 92 303 11 1329 96 3 30 322 74 759 67 414 37 692 67 1013 28 482 23 1087 6 1080 57 16 71 304 26 103 1 245 22 1361 79 469 5 315 28 447 71 889 86 137 21 616 56 55 3 95 14 755 49 249 55 2963 87 950 56 596 46 1 82 417 47 1283 16 111 1 299 91 148 61 1094 42 341 29 138 10 369 65 123 38 68 99 271 80 556 83 228 20 2526 95 892 43 1169 63 1275 55 145 48 520 5 377 43 1632 11 90 29 158 53 1195 16 342 1 583 19 89 75 69 46 12 83 446 82 835 23 324 14 830 77 169 5 2015 6 210 39 1374 18 3275 86 692 26 1846 53 1432 20 849 39 13 65 1508 97 78 86 500 74 595 60 217 37 320 21 376 33 1940 5 407 26 1561 54 1550 96 10 80 88 83 166 93 616 80 337 86 572 67 828 77 101 5 746 24 193 9 1555 87 646 22 463 16 115 1 48 64 436 82 283 13 636 78 243 51 378 79 362 40 8 21 336 68 239 27 572 6 188 52 94 10 198 73 48 56 22 52 129 8 381 16 279 32 651 72 94 4 393 11 489 33 198 0 7 50 853 19 232 88 1299 31 785 30 577 60 443 55 194 73 938 18 349 2 277 46 459 28 180 78 25 66 90 30 1544 38 421 81 891 19 534 32 368 19 28 42 463 17 345 55 17 84 14 0 344 50 56 41 265 52 66 68 3160 2 534 30 695 20 855 45 315 98 2200 68 486 63 1696 80 66 69 628 35 1458 95 435 20 329 4 164 57 52 74 38 31 293 21 31 26 287 61 818 74 80 4 374 36 974 9 2174 70 521 85 736 47 1330 40 571 46 665 23 811 68 503 36 614 5 1224 93 91 85 688 65 58 58 493 27 106 1 271 40 21 76 1485 66 1058 90 224 62 159 50 377 3 534 45 277 77 1690 29 163 57 130 60 5 76 1279 52 75 46 626 58 771 61 280 52 129 59 1722 24 654 38 285 46 4110 92 149 23 1048 76 595 71 1109 36 415 31 288 82 1582 78 226 55 188 40 181 4 1728 73 281 32 139 2 2063 86 46 34 35 57 484 68 663 41 1758 27 243 37 527 77 836 36 561 60 619 26 38 21 835 72 2260 23 301 66 1004 93 71 50 1030 27 115 66 292 1 563 44 1110 79 143 48 552 22 63 28 281 60 1098 8 376 6 1091 35 1 38 172 89 975 45 6 93 1067 5 8 27 216 70 213 94 68 46 638 41 31 33 845 52 2400 81 2650 60 37 10 792 55 1822 8 473 27 1171 44 145 71 56 29 694 14 613 80 894 88 634 35 802 55 139 75 1744 81 303 99 69 29 1107 69 332 65 329 36 825 85 202 21 26 36 51 33 492 10 414 87 19 27 1021 60 1074 32 630 23 1085 16 485 72 2550 59 230 73 2559 82 338 66 360 63 418 19 708 48 1008 45 243 14 1683 99 1719 17 41 13 470 32 73 23 96 50 362 99 24 16 2743 28 295 3 1548 45 12 78 346 82 101 99 116 32 1530 59 262 86 302 56 328 36 192 78 2733 80 1040 20 121 50 1850 36 956 38 710 24 198 20 380 13 58 46 2135 70 1427 22 409 15 2175 40 482 30 528 37 736 55 296 3 518 57 184 75 1173 29 1880 25 270 44 819 80 194 54 276 66 379 58 131 18 213 59 973 10 766 50 402 28 412 75 1171 10 487 63 126 80 700 74 383 88 16 19 1270 13 158 12 42 3 46 66 2495 11 1430 30 74 49 633 50 676 91 750 75 449 1 75 8 319 52 262 85 219 49 731 4 761 45 832 20 630 68 39 90 1550 67 317 18 2032 36 385 4 384 15 956 16 506 73 1338 33 892 17 77 58 158 18 945 90 911 28 131 90 1056 69 336 99 59 22 165 84 678 26 111 73 18 14 544 72 395 76 66 50 308 17 374 98 1690 95 101 94 100 45 278 71 1110 6 605 58 341 8 348 62 191 28 888 79 237 27 703 94 393 65 620 83 720 48 2031 31 238 7 9 65 2372 70 182 22 350 18 749 94 565 40 1163 39 177 89 593 34 95 25 1204 57 579 96 138 13 530 42 433 69 618 50 645 69 299 62 506 3 347 83 1522 39 155 3 534 51 244 68 251 49 5 12 278 17 261 75 294 50 1029 71 114 78 1066 0 92 11 435 68 1028 26 199 11 252 0 1374 21 5 50 3378 73 146 43 1578 0 519 37 1244 55 63 2 840 77 82 86 266 45 1117 88 45 52 3958 29 511 1 987 49 330 43 188 90 390 83 59 23 17 97 146 62 525 8 656 13 186 30 785 82 400 9 398 12 4789 54 269 43 228 83 161 11 335 84 15 89 966 26 451 80 1785 15 54 0 563 31 1490 61 1060 56 511 96 432 17 136 66 89 76 281 46 940 0 1088 98 104 26 1082 64 327 41 973 6 370 54 94 35 316 30 1009 39 678 47 1421 81 40 80 184 4 834 47 281 3 466 70 506 6 529 66 1119 85 457 33 538 76 1496 22 2550 63 1117 78 729 81 516 16 982 3 98 4 172 79 120 28 3 27 459 36 292 82 346 86 20 14 787 84 378 76 945 72 890 5 343 21 871 83 35 96 1681 20 863 6 150 2 221 83 1266 47 386 57 270 63 79 11 59 22 601 23 24 68 20 33 431 31 166 6 2 66 1356 39 476 53 539 81 1639 28 64 65 1195 30 560 36 252 22 1091 26 103 39 46 45 675 83 660 30 791 4 79 44 60 89 403 21 344 70 364 66 38 35 640 99 496 54 165 59 369 70 704 79 410 2 1287 32 561 81 462 88 981 55 1231 51 286 83 1279 14 988 61 1130 1 44 71 678 52 16 2 488 48 976 27 1037 72 1088 81 100 5 325 72 1393 54 82 36 540 67 248 2 23 95 1694 87 612 22 372 32 306 93 751 0 500 68 144 33 1587 0 207 92 378 77 536 21 272 36 494 6 331 66 1478 56 732 12 168 29 256 14 1982 43 484 10 1981 31 355 5 888 44 173 56 540 7 365 96 101 95 799 91 561 80 404 39 799 45 844 77 1995 86 545 5 2 19 1555 50 685 20 556 52 369 31 10 75 1103 3 134 95 63 52 1872 57 477 90 314 89 183 71 247 99 526 96 37 11 858 82 408 78 240 74 624 87 421 8 25 69 1643 61 56 81 1517 72 578 66 381 50 378 24 324 72 90 79 459 93 590 44 115 99 437 88 179 65 329 0 9 58 470 96 1017 0 761 21 478 8 39 24 1114 77 81 7 280 56 68 65 933 18 101 75 239 30 618 94 1596 17 83 23 61 40 26 98 67 72 31 95 328 36 1089 63 285 74 1022 45 238 87 193 97 290 33 66 14 623 95 816 31 72 67 406 15 18 86 1252 51 556 99 1046 20 719 60 241 36 349 83 1406 24 530 16 1445 -1 -1
98 702 93 60 3 52 75 1207 54 504 41 213 32 130 21 581 27 654 48 1456 43 16 32 705 17 239 88 1217 57 986 68 88 32 234 87 958 25 150 47 1436 59 174 28 519 20 1665 17 91 66 1236 41 464 18 142 29 3058 94 63 8 149 19 119 43 93 11 84 59 21 44 147 69 907 78 81 54 1339 39 765 1 210 46 276 27 436 54 405 60 1563 28 133 4 220 33 80 73 1810 84 307 23 2657 62 452 66 1440 81 201 23 530 12 910 98 687 25 862 78 46 32 1146 10 338 40 136 44 255 17 197 15 1794 24 534 12 2066 18 145 44 46 2 304 76 1026 81 292 15 145 81 301 70 1192 8 280 61 2010 66 2617 61 199 76 8 82 1009 3 68 54 320 66 346 98 702 13 316 82 19 49 1576 76 998 50 468 32 974 46 547 38 280 9 96 36 552 20 1486 33 637 98 885 37 326 27 191 81 54 18 1306 8 574 56 469 91 1224 64 1205 79 246 37 106 15 21 90 327 10 619 67 1190 85 1984 17 160 97 522 62 292 80 99 47 819 85 480 79 37 72 3017 40 1668 64 683 92 831 26 855 51 67 9 73 58 269 81 115 97 97 14 247 45 1098 22 59 56 2609 62 105 1 584 95 1169 70 117 52 1812 59 499 81 129 56 1519 87 27 7 3 1 103 83 546 56 225 18 1317 35 91 83 213 22 14 21 487 97 917 19 652 41 433 35 38 77 377 31 919 37 1182 15 213 0 166 99 543 49 839 33 226 51 2720 3 42 68 91 51 258 74 1368 15 292 49 215 25 32 87 1419 75 151 79 282 51 553 65 55 89 773 80 557 45 436 31 877 61 482 47 165 36 1281 91 143 13 53 81 919 95 302 15 331 98 153 71 30 97 1017 17 494 27 1518 13 105 19 118 14 948 8 854 69 176 22 512 86 552 89 825 54 962 3 384 96 633 19 767 38 1514 18 305 34 995 58 128 5 773 85 115 8 174 5 460 84 1680 53 232 67 228 74 156 86 1343 36 963 44 549 82 1295 36 199 3 870 44 115 35 397 15 96 61 208 64 797 7 1958 91 215 2 465 29 244 48 1143 54 304 41 997 47 382 50 813 23 129 38 224 36 387 11 839 60 630 29 472 70 122 71 431 74 59 26 95 34 161 10 91 57 277 5 281 54 655 83 618 13 222 29 77 88 1434 12 352 30 42 44 681 51 509 8 146 65 231 24 99 14 928 0 852 83 93 98 782 77 51 14 511 58 1838 4 277 61 780 9 1047 51 312 54 175 57 143 93 938 65 12 51 367 90 654 72 662 10 2497 0 1479 5 66 4 417 10 237 57 2 27 426 87 1114 0 188 78 604 21 268 73 214 90 1084 36 1304 18 1317 28 476 74 1098 48 555 2 677 36 130 94 387 14 1763 96 2130 75 51 11 1673 26 676 9 1421 10 549 68 87 83 507 56 12 45 517 2 340 60 255 25 1160 75 336 66 1120 50 1457 14 624 29 223 93 1746 27 355 3 1678 54 324 51 359 31 1076 38 715 52 97 24 596 48 1072 65 1255 83 334 62 4 34 959 22 264 85 124 47 2196 16 269 50 671 41 234 60 201 45 244 85 549 68 265 9 391 38 991 12 65 51 525 35 392 83 1498 63 438 94 338 15 1293 97 1449 12 464 83 363 20 310 70 529 98 71 22 269 46 1681 71 939 65 225 22 37 59 192 62 674 87 212 23 1701 45 313 99 201 56 66 80 661 60 1313 51 293 21 869 55 1148 90 640 44 148 43 851 27 134 38 1050 95 157 29 252 22 1442 30 344 8 577 55 300 83 340 23 2092 15 1887 33 985 12 1678 19 93 13 579 79 894 6 51 67 58 58 170 31 533 13 254 3 11 30 807 70 638 68 511 78 418 98 326 99 12 11 732 61 1222 60 39 33 533 38 1609 83 481 60 8 47 1187 67 166 50 771 88 370 26 798 5 123 74 795 95 414 32 49 21 252 87 224 25 65 49 144 44 109 32 1662 44 243 92 496 60 142 79 915 19 205 38 14 23 706 12 201 56 327 97 148 10 56 14 721 88 249 27 28 59 23 54 16 60 336 8 944 36 56 68 375 16 930 73 154 77 73 43 95 28 57 61 2764 87 185 53 191 42 201 37 1870 60 1305 45 175 93 8 13 314 37 517 45 89 46 523 3 238 22 201 87 1290 67 340 97 726 2 888 90 489 99 249 75 114 4 153 87 163 77 655 4 219 22 115 10 357 56 1800 77 97 85 338 51 282 34 1893 93 1252 79 150 72 9 38 693 18 68 35 554 72 2068 62 1894 28 586 43 1848 50 116 80 30 93 2113 53 659 36 947 92 122 0 515 71 402 83 688 59 824 28 1793 62 333 38 10 14 237 48 1415 51 853 86 147 41 2248 70 145 82 16 17 37 27 2532 3 346 85 530 14 1325 98 1723 74 681 50 404 65 196 38 267 18 267 8 613 48 337 64 1609 6 2397 45 189 31 451 99 340 54 484 80 474 71 279 25 157 41 219 22 52 52 1132 15 231 28 555 81 705 24 1129 72 868 69 260 3 251 61 1359 88 89 28 167 10 1769 62 517 87 356 41 244 69 41 0 328 54 431 48 655 79 1124 61 138 3 352 38 398 59 581 78 450 87 35 31 1338 53 521 7 500 60 16 17 466 88 627 10 204 69 2888 82 216 98 1026 87 1647 93 1756 80 740 7 603 53 344 22 834 64 2423 20 102 53 528 90 3693 7 203 3 658 75 367 8 842 77 1356 28 135 92 861 52 666 37 1152 74 996 91 666 7 586 75 524 72 742 20 182 65 1187 68 247 86 789 73 254 32 2664 13 883 82 1182 47 276 5 25 56 1067 78 830 36 163 75 626 12 360 9 604 65 530 16 17 7 632 75 218 15 339 12 157 42 328 24 345 49 705 86 1789 13 649 62 146 48 1255 76 769 29 255 21 409 75 520 55 14 74 207 18 79 59 189 78 320 90 1097 38 86 0 238 1 1067 44 506 19 994 66 1019 21 298 97 321 22 106 3 1460 61 55 74 569 49 700 81 566 67 724 32 544 6 789 41 141 61 355 73 325 0 15 9 339 3 29 91 760 88 75 36 218 19 201 27 540 82 122 29 196 34 201 48 633 67 2281 48 533 41 172 47 660 42 11 23 575 20 125 48 768 63 41 6 8 25 422 84 546 0 977 11 38 44 52 56 1045 66 488 24 551 82 438 72 1442 99 2459 49 543 93 70 54 493 1 340 39 123 4 2952 14 25 21 300 35 152 80 375 93 2098 61 122 21 573 53 489 15 35 1 1159 46 161 75 145 47 242 86 1137 66 23 24 588 35 1327 49 637 13 1023 21 1684 96 431 17 1395 37 187 83 77 16 895 6 750 0 108 22 452 2 1496 95 1034 6 1392 10 754 0 438 8 884 43 995 48 298 19 883 84 1015 56 1356 42 1303 54 1252 62 394 90 395 19 82 75 1444 21 316 79 43 7 72 30 477 41 1232 92 678 43 640 95 176 55 2291 13 970 45 419 62 383 35 342 84 98 54 1022 85 2 75 367 86 1351 54 505 42 1204 81 307 93 877 50 407 59 14 14 295 66 663 76 808 1 163 62 273 76 219 97 508 62 1162 69 1489 15 178 8 58 63 71 11 208 59 610 80 47 50 914 1 341 87 972 24 364 22 523 93 345 47 65 88 142 92 1098 74 635 70 672 38 1583 64 231 91 532 33 101 71 148 17 812 39 749 77 39 86 52 82 136 99 1231 95 466 22 341 91 261 42 758 52 481 83 121 57 529 68 76 45 576 67 421 45 522 36 892 28 79 96 291 64 1682 45 151 89 2231 52 260 7 360 74 37 9 61 4 583 71 203 13 407 27 359 94 306 69 285 26 274 62 925 50 155 89 7 55 450 7 342 94 405 38 1038 65 432 16 228 22 514 89 410 76 854 78 996 4 342 59 544 25 417 70 781 84 638 2 136 88 497 34 584 30 1019 92 129 14 223 64 130 44 1 41 21 39 1029 50 713 55 2213 92 1070 68 2060 92 137 51 101 65 1311 38 976 21 1768 25 350 68 357 49 510 62 62 37 385 80 1395 13 1190 2 48 35 1352 26 315 37 229 15 130 60 321 42 639 91 143 46 137 7 1222 73 943 41 407 36 279 9 564 36 335 60 168 53 252 36 498 33 297 43 18 24 1886 63 105 18 80 47 1353 56 337 68 12 14 1226 3 527 85 249 72 1160 9 24 57 494 69 513 35 852 96 2 76 37 49 74 91 266 0 28 70 704 52 271 90 352 7 516 41 329 68 1089 80 212 63 535 68 7 65 369 90 492 53 651 73 230 8 1687 33 12 91 227 49 89 0 1258 19 117 47 45 20 463 32 127 69 557 87 990 37 147 4 888 50 955 57 140 27 110 41 328 15 1256 43 423 68 342 51 272 41 243 18 657 58 1813 35 9 11 713 28 2013 30 3642 63 867 64 228 91 1190 4 83 99 312 -1 -1
99 85 7 97 38 2876 99 365 6 743 92 232 3 1024 44 338 63 1151 39 105 76 169 31 516 49 1158 68 89 51 412 30 844 35 1234 57 100 7 587 83 672 87 372 52 627 76 937 50 22 58 220 94 38 38 548 13 1157 3 174 79 771 20 282 22 32 72 185 76 492 38 552 43 2330 35 216 67 5 82 1176 60 369 12 113 95 46 63 2040 60 843 7 322 55 1008 88 1100 57 51 28 667 16 927 51 402 44 72 97 1247 39 1079 78 358 56 2122 20 236 57 372 88 170 22 316 63 661 71 68 11 48 0 641 57 482 13 1207 1 189 68 178 93 620 56 11 30 333 13 691 83 2245 12 99 95 1622 2 1438 76 223 84 609 20 97 16 467 0 789 38 1169 96 2302 41 2156 86 131 33 485 40 496 14 764 12 88 39 347 46 488 64 124 3 154 23 2888 32 124 85 372 71 2521 85 487 91 570 48 18 43 332 24 508 61 718 57 484 7 454 47 292 21 676 87 445 78 130 51 72 92 268 76 332 85 155 51 57 90 358 50 222 28 904 43 1269 36 448 55 579 75 797 56 662 64 476 84 83 59 842 14 1155 45 959 3 107 36 217 91 285 98 353 11 30 26 164 32 658 68 678 79 7 47 111 2 407 64 584 6 1153 94 215 61 2015 10 76 71 599 30 411 0 611 45 66 73 1154 66 1105 14 18 22 21 3 221 27 15 95 1054 68 70 92 1463 2 667 41 1562 22 1430 71 511 46 19 0 129 91 502 19 724 74 1254 40 301 51 374 2 93 35 171 14 248 73 94 11 213 73 90 45 45 36 1593 47 1565 33 139 75 456 96 1129 36 105 39 557 42 2338 1 1596 20 2210 46 150 9 443 79 450 9 1152 8 1755 76 1157 23 1170 47 1713 87 417 21 136 97 464 9 556 95 244 55 291 21 1298 1 1019 18 462 72 83 8 265 28 92 42 171 31 323 36 561 93 380 44 582 70 662 89 277 36 662 15 745 50 796 97 1624 89 98 57 451 20 659 84 1936 70 778 4 37 90 1450 50 837 24 149 13 1066 42 972 71 480 87 393 19 69 1 113 55 346 11 139 91 299 69 268 35 1271 77 415 93 560 17 107 16 290 99 40 19 71 51 169 9 30 3 79 56 254 43 336 84 201 38 1530 93 195 59 865 85 281 71 1008 95 149 3 36 47 557 53 342 5 358 24 612 74 52 6 1042 9 149 40 759 69 48 0 210 94 1167 42 815 28 29 96 6 93 514 83 435 90 1059 17 109 84 480 57 262 34 193 96 277 17 403 58 1306 71 765 62 984 51 54 46 508 86 496 8 803 6 460 39 218 22 608 90 224 88 991 38 15 51 1109 24 516 42 598 60 880 36 2 15 1178 33 113 11 380 87 684 24 248 12 669 26 337 41 71 11 509 27 75 65 166 17 837 23 404 14 335 85 1622 2 1400 82 1551 50 41 7 875 20 28 97 1323 99 719 94 1085 84 1779 3 232 47 271 14 1057 23 121 58 900 31 70 37 1000 15 717 76 193 69 76 90 1625 92 156 3 737 58 252 5 277 16 20 60 688 57 90 4 316 83 39 12 1735 6 99 45 651 9 1422 2 814 34 167 93 573 3 193 53 815 99 840 51 1130 29 2307 73 600 28 1580 0 2465 67 102 81 110 76 67 56 119 30 791 0 1689 28 95 67 648 89 352 95 161 30 297 60 362 80 113 11 1112 83 1660 82 172 99 1111 87 28 29 46 58 42 36 345 75 125 6 320 46 1100 17 222 97 430 78 842 19 94 88 279 3 587 35 1620 68 357 35 535 73 919 99 871 25 67 59 50 50 44 97 468 14 925 67 1990 52 311 9 273 8 1215 70 292 66 37 46 205 97 326 4 700 13 326 91 448 86 375 49 59 72 483 61 431 35 657 3 311 93 713 4 1142 85 511 1 53 63 476 56 336 88 39 94 1728 20 451 4 1063 68 34 83 161 63 334 19 117 64 999 50 203 42 278 62 1143 90 1480 62 542 37 2412 75 359 44 209 80 727 37 992 22 863 7 631 3 861 81 51 35 418 25 6454 55 500 42 304 78 147 28 113 47 195 10 448 96 2 20 394 57 1644 34 862 3 50 27 185 31 136 87 565 25 10 19 765 81 36 22 187 60 73 42 531 22 176 3 191 23 1802 35 38 95 1547 63 833 33 294 16 419 23 284 4 455 58 74 27 375 98 616 92 168 49 369 82 436 49 947 94 966 67 105 27 324 31 5 0 717 39 651 54 313 77 10 88 335 9 154 71 928 89 1763 62 170 29 990 82 523 75 1886 93 2902 72 193 76 101 28 507 60 158 5 1099 71 549 1 344 27 1319 16 641 47 444 67 541 97 2294 72 489 59 345 24 1117 36 1946 86 275 14 262 49 671 60 867 5 374 44 924 55 144 58 434 99 367 55 579 19 489 0 1189 47 1248 33 1290 43 108 6 122 40 1 12 2221 46 521 45 872 26 386 68 145 75 2531 55 235 0 586 2 438 0 152 3 270 83 391 44 225 5 616 72 332 9 357 92 1686 46 28 60 347 44 44 58 1394 4 155 70 804 56 1571 7 3288 25 719 78 196 59 732 33 930 87 239 90 535 8 775 26 163 82 229 53 273 15 59 53 95 97 1489 42 1059 14 853 10 10 99 1589 45 153 80 732 97 577 90 621 65 1902 48 1408 53 72 50 259 6 703 83 1201 72 785 81 729 52 134 26 805 87 660 66 29 97 1161 51 332 97 662 40 393 2 186 50 705 6 408 16 217 83 479 74 457 6 113 75 421 15 81 2 32 70 141 9 744 82 772 36 156 14 94 33 43 50 2562 82 14 42 1145 63 1142 49 1190 79 899 6 683 43 33 39 214 66 45 21 352 83 396 16 1442 44 465 88 582 81 346 41 103 28 644 13 156 39 565 24 859 22 1621 86 312 49 535 85 1537 39 198 18 628 40 156 97 1694 94 108 96 1912 90 102 31 412 40 98 78 848 5 1115 1 627 49 83 76 218 57 2173 39 32 91 1250 78 433 13 905 77 1973 1 396 81 348 11 204 61 2303 26 1068 8 1478 63 476 16 993 74 3302 0 76 69 125 4 305 32 77 49 1226 91 1192 17 174 83 718 2 49 21 235 6 2034 67 1053 57 346 93 99 0 2026 75 1663 96 416 9 275 54 61 63 5 1 1355 33 3963 8 1144 14 538 28 41 66 793 90 77 71 390 25 988 86 100 33 149 23 925 54 130 72 135 31 1143 69 1085 20 968 25 280 83 203 27 488 62 346 75 1423 32 533 52 189 84 685 53 465 97 504 9 49 70 41 12 107 18 352 66 483 38 610 22 923 53 582 70 1296 24 106 72 2145 8 41 74 844 75 60 89 249 73 624 3 87 61 81 65 1481 7 327 66 344 51 1360 52 2125 89 262 94 365 90 76 63 205 61 517 88 842 94 1459 79 707 12 2194 49 481 71 15 3 590 39 751 33 273 48 1256 28 679 73 194 41 976 86 2387 19 1106 20 49 53 418 77 69 64 1641 56 103 7 70 85 1569 89 102 36 178 80 599 67 106 56 492 12 285 18 759 53 2816 42 994 1 256 6 200 37 168 39 505 31 122 26 123 61 526 70 494 59 40 79 1132 17 303 98 113 24 226 21 1853 74 37 91 195 39 1439 61 837 0 4 30 1572 70 413 79 519 69 40 52 1259 45 20 91 1510 99 61 23 131 8 1624 52 321 56 138 13 603 81 1128 80 502 63 1432 81 87 29 2435 54 359 42 831 38 1207 2 1317 70 37 82 154 4 243 21 78 67 463 64 376 35 76 10 1085 80 43 6 211 33 487 92 542 55 57 61 846 15 1070 86 1173 59 349 34 717 13 1240 25 973 57 795 69 384 57 609 86 2 1 617 46 7 87 701 47 80 49 90 79 1465 2 173 51 340 94 144 30 658 70 185 42 110 82 60 27 330 62 2554 57 27 83 637 60 301 10 277 65 356 88 525 62 1406 65 103 43 160 20 122 3 10 15 447 32 167 77 165 96 144 54 491 36 570 92 9 3 1669 77 398 34 1743 14 1228 60 686 26 1565 71 4349 24 166 62 195 50 182 34 2002 78 394 99 689 32 450 79 625 50 1718 71 1168 95 191 50 51 20 7 37 148 96 52 14 241 23 70 11 11 48 86 97 270 45 975 89 372 56 211 1 2612 80 97 50 884 37 1226 27 913 25 549 71 1540 23 22 77 2099 51 1664 42 337 34 259 94 243 67 884 52 183 99 1 70 247 -1 -1
99 293 95 924 40 696 54 801 96 3573 92 394 98 512 1 660 60 732 22 472 24 300 0 19 11 146 81 472 70 723 58 115 60 948 90 197 39 757 22 201 38 788 13 618 85 1057 31 451 39 211 17 225 86 1018 30 1049 65 380 75 15 28 198 22 110 35 419 78 34 46 509 56 1122 13 278 47 141 95 383 63 1780 91 394 13 37 10 370 43 2 60 248 85 601 11 407 33 139 99 157 56 258 53 51 43 314 27 2772 22 101 80 2934 54 71 53 49 3 896 27 297 60 1625 81 1253 72 169 56 637 20 346 70 506 55 1245 60 155 89 10 21 6 17 2167 29 1152 59 382 16 2025 42 51 43 148 3 1165 49 864 30 1832 19 1345 43 907 78 731 79 1251 1 301 53 375 85 298 80 255 34 314 91 216 69 170 12 433 38 272 39 2187 67 511 9 1670 53 2811 42 233 50 67 87 1986 50 151 78 472 79 1042 21 573 9 382 37 46 9 401 24 806 37 164 49 1270 77 312 66 539 8 206 81 870 64 84 23 338 12 1130 23 698 3 890 31 403 99 1899 11 2001 0 312 33 37 3 627 57 1326 46 3102 75 1117 77 1503 6 319 99 866 76 305 77 449 97 29 95 532 82 505 56 916 43 777 81 1244 34 199 61 772 99 834 69 1128 93 94 13 1201 12 436 99 209 51 598 26 252 51 2 90 639 4 153 75 121 56 127 99 581 46 382 39 386 89 469 50 39 66 749 32 266 6 325 97 3167 3 1259 29 350 61 781 97 511 94 311 31 111 45 101 87 123 62 503 13 557 87 935 7 1633 11 284 93 778 82 271 29 800 23 195 61 185 38 226 13 79 63 79 3 642 14 907 72 516 38 40 89 385 41 958 59 1574 86 323 30 355 55 969 0 247 36 305 43 846 68 600 45 1195 62 215 4 45 67 414 87 811 62 452 90 149 44 1599 49 1679 38 17 78 1022 81 319 40 488 48 1061 99 649 37 353 32 2499 75 132 17 48 29 130 63 82 12 1555 23 911 83 238 59 2492 52 225 83 155 81 17 63 1177 25 147 35 606 19 211 49 35 95 365 41 289 52 320 83 152 42 167 38 907 41 1030 38 399 23 876 39 1368 25 409 94 38 87 79 12 313 76 147 77 787 92 373 56 90 85 379 43 991 38 627 34 337 82 859 92 994 98 645 90 141 95 179 90 274 69 57 67 334 25 1233 93 25 40 141 36 97 39 585 12 436 79 179 39 409 47 634 18 1237 15 726 76 1375 1 385 22 131 10 1893 60 585 62 1851 57 642 99 241 81 82 20 538 30 842 61 274 21 1150 81 956 83 806 8 124 18 1075 41 1437 16 20 64 703 42 1955 73 147 68 275 34 170 43 328 76 399 1 54 87 772 41 1184 24 66 7 488 74 245 87 373 83 1946 75 200 7 547 62 928 80 76 73 348 75 183 38 575 99 633 10 616 30 42 24 1039 40 1881 68 1028 76 134 59 569 12 101 85 273 73 272 13 205 82 1187 35 61 75 383 41 132 38 405 21 260 66 3 22 524 2 473 8 228 24 1062 11 2301 49 223 57 1514 40 330 12 72 59 748 2 720 44 154 26 52 61 273 88 61 87 236 48 233 36 52 7 854 8 951 34 126 19 117 71 361 37 192 13 127 60 36 70 18 63 215 7 958 0 159 2 498 8 421 80 214 22 314 15 55 64 726 75 22 62 1364 83 624 89 1005 64 1140 93 1001 66 289 80 436 69 1138 34 942 52 31 93 50 5 688 1 608 74 67 85 213 17 582 30 568 29 119 6 17 69 268 4 79 51 854 37 652 57 715 6 105 18 39 99 1943 70 244 27 22 88 94 41 504 20 291 25 201 32 96 39 170 86 658 89 511 85 112 22 4 58 895 90 290 82 39 90 821 23 986 21 249 32 183 69 64 88 358 90 412 29 647 1 709 85 145 57 131 25 955 80 2284 26 12 14 49 16 278 31 50 39 85 12 1860 94 665 6 486 98 1633 96 617 25 166 59 486 62 201 36 1457 89 898 2 392 53 1993 50 1024 6 330 36 391 33 782 14 69 0 1954 94 1562 97 867 6 860 1 150 38 874 12 333 47 208 32 1412 56 224 26 589 4 1112 86 487 37 879 83 1183 97 286 23 265 72 268 76 937 45 1209 30 1843 61 599 79 129 38 351 5 1121 6 2126 93 373 46 762 82 1104 25 649 54 109 29 692 91 993 28 270 12 105 83 320 25 302 38 518 5 783 28 97 11 221 97 174 81 102 69 852 6 235 93 623 61 87 84 789 48 468 36 1996 40 793 28 1082 31 292 83 1738 88 223 93 1074 37 16 43 548 64 1102 70 432 66 24 87 357 68 61 60 1334 82 24 45 258 33 323 83 628 40 226 97 843 58 98 10 54 78 86 90 757 46 423 32 2452 11 141 54 613 47 392 56 822 20 620 45 191 29 820 25 524 42 8 90 1022 67 1626 87 293 57 887 6 204 46 951 80 1984 18 352 41 705 47 297 94 891 73 86 71 1609 85 430 13 925 10 968 8 114 27 41 98 1109 6 1618 23 958 9 247 13 97 37 617 33 291 99 1276 73 99 32 237 8 733 79 912 81 113 90 288 1 96 37 159 15 27 62 17 22 131 3 103 66 352 69 1420 54 46 44 344 35 118 88 353 94 240 52 1926 20 703 47 1068 66 154 79 161 64 629 68 1443 82 486 65 360 74 2839 36 1115 54 932 48 523 57 540 33 321 55 315 40 530 2 599 55 257 12 990 30 89 33 219 48 3006 93 123 51 423 56 1921 55 1508 56 88 37 14 59 1311 64 362 61 244 51 1078 31 52 8 101 91 243 14 1312 32 221 77 241 58 130 6 332 31 441 51 496 6 175 31 1230 2 234 99 1675 45 760 51 67 22 1171 92 198 32 397 75 547 85 223 60 2210 55 231 40 1289 72 326 83 1143 67 1912 15 501 71 197 86 619 41 207 84 939 59 482 55 728 78 122 68 112 36 543 9 105 42 454 37 789 24 2753 6 69 19 496 65 1465 99 831 79 417 81 589 40 1006 94 440 53 1397 47 2313 72 187 41 885 36 111 50 449 41 2384 94 2165 43 299 89 907 23 30 51 444 88 951 30 303 21 355 54 487 51 695 12 814 23 79 59 57 36 1114 49 1 82 486 14 534 37 449 25 17 60 1720 75 80 42 369 35 252 89 28 7 311 87 327 24 1040 78 401 64 348 75 1151 49 134 90 25 53 16 23 33 78 611 70 957 65 65 85 818 68 38 17 117 2 274 6 386 54 98 75 1209 73 1608 90 269 21 918 84 12 12 675 27 184 96 1064 44 2811 68 412 99 1471 87 236 77 944 92 173 69 1914 31 1725 48 329 15 416 5 716 19 739 88 1326 62 150 84 556 43 40 5 28 96 1093 89 2 15 298 69 89 61 52 62 748 57 511 32 265 37 262 87 609 96 54 78 1088 27 414 7 28 44 751 60 185 41 42 6 409 44 521 77 420 64 389 51 291 10 180 54 846 61 256 53 367 59 50 61 309 69 580 59 1006 96 581 38 50 79 501 30 71 8 893 18 88 50 111 76 58 40 251 61 1369 87 201 25 354 94 132 62 478 32 169 35 118 1 891 14 996 86 1077 77 904 12 56 82 1049 22 721 25 543 34 273 5 179 88 65 36 122 77 326 35 87 19 359 46 373 42 1600 33 187 52 1012 3 540 28 1212 59 697 60 953 61 1283 14 453 82 1501 7 950 32 47 73 719 56 137 41 602 61 90 89 120 9 51 31 311 94 310 8 32 78 300 42 108 66 348 99 422 70 799 31 95 98 312 4 193 66 586 7 139 94 1040 65 382 81 538 9 757 45 426 72 264 58 1767 9 234 29 762 96 658 78 396 54 391 62 47 53 1023 91 440 37 29 16 672 7 269 73 2662 23 405 91 214 51 557 98 910 86 103 5 619 96 328 11 1409 26 1060 7 1640 27 255 67 548 95 15 23 609 35 74 20 617 42 728 89 540 94 408 76 7 52 364 32 462 44 929 52 245 26 771 12 759 89 1015 42 20 40 583 15 48 38 829 89 29 22 101 56 451 45 166 19 172 3 1002 67 1677 69 132 92 86 52 755 60 702 14 347 95 312 98 629 53 70 40 1724 56 142 30 107 21 121 95 396 69 328 57 62 84 91 92 977 84 237 5 35 55 387 26 130 80 83 -1 -1
99 795 86 2631 8 227 39 602 5 240 36 244 11 403 80 315 55 429 18 1296 70 1171 12 28 65 7 10 91 45 2334 10 44 48 354 81 275 56 1388 94 217 95 378 99 1060 54 654 1 6 43 356 36 2523 85 1226 88 516 22 777 51 98 40 756 26 5466 65 556 94 225 98 183 44 484 25 802 28 123 53 3738 22 511 6 251 33 490 9 226 21 101 31 261 58 854 30 246 61 528 98 930 82 895 2 355 41 1268 91 539 89 248 2 25 5 442 51 1336 28 811 51 165 63 101 76 934 25 62 72 16 70 59 13 30 91 471 62 329 97 123 39 120 74 269 77 122 75 311 43 416 87 647 32 745 9 373 44 17 51 372 97 440 22 183 67 283 52 993 26 1719 58 866 10 462 45 676 49 441 8 37 92 2507 69 1549 60 1088 88 204 43 183 35 2414 66 390 5 35 71 842 4 1448 13 2194 5 255 64 56 77 1215 17 857 7 1736 31 1338 12 50 91 51 53 939 82 154 6 107 28 29 40 35 18 491 19 949 57 981 14 1729 25 3867 24 1574 42 372 2 401 78 10 7 41 70 32 49 434 73 686 40 868 37 2701 56 25 53 197 98 68 87 1477 17 49 14 902 25 69 92 726 17 1179 9 858 50 71 31 1140 14 1654 9 471 77 670 66 545 45 524 42 265 22 95 80 167 63 712 94 60 15 269 29 303 21 440 9 77 38 139 11 13 70 582 92 95 49 447 94 772 65 195 87 978 60 596 2 212 9 831 71 1418 7 321 56 1408 12 16 86 617 47 33 74 409 77 438 94 403 57 730 85 136 30 98 82 239 83 140 64 91 40 176 13 63 15 736 48 340 11 879 57 563 83 1225 97 357 22 23 93 608 35 437 56 274 8 358 68 93 97 133 59 34 24 3051 96 329 51 565 63 1541 34 456 98 1096 73 853 47 1074 10 1216 62 1360 49 239 97 187 79 2164 80 79 30 282 86 215 76 2810 75 198 66 761 82 447 65 1336 81 224 66 932 98 1085 81 8 29 334 35 387 83 112 20 220 10 206 64 22 82 222 9 421 43 553 72 962 20 933 49 631 71 389 76 510 91 801 62 1288 38 1009 72 599 92 71 88 67 25 273 24 497 88 253 80 802 88 17 22 304 60 935 45 327 25 63 35 369 9 739 10 574 12 5 91 1186 95 3111 85 137 0 71 16 221 54 176 31 412 84 201 26 1223 0 1905 9 663 14 965 0 66 77 639 60 806 41 614 68 316 94 545 59 232 27 464 48 196 78 1060 81 421 13 447 78 842 74 1345 79 292 80 253 43 1840 15 62 82 14 74 17 19 311 83 955 6 325 25 15 74 1060 81 40 57 120 95 787 70 626 0 554 65 598 30 572 60 776 9 919 87 525 35 1626 1 470 75 164 1 1158 41 834 71 754 80 325 60 300 85 981 89 819 33 184 95 432 56 622 28 375 9 985 29 832 25 195 67 143 23 170 37 550 59 98 47 73 81 408 17 1617 31 248 72 880 46 600 60 28 57 33 62 1225 39 450 85 323 58 328 81 13 25 1402 6 543 34 810 16 674 44 65 75 14 55 165 69 1908 92 64 40 34 68 1089 11 1076 53 229 48 347 50 199 59 2011 86 530 33 176 25 284 58 1068 64 102 3 871 8 60 15 380 27 276 50 304 51 37 70 637 96 1610 16 610 68 1866 37 138 42 258 74 539 87 860 28 243 70 572 59 610 21 351 66 1338 69 37 25 351 48 1047 80 258 8 85 87 1456 85 1056 91 548 1 1612 2 471 42 116 50 212 28 124 3 505 50 1060 85 1184 2 1045 7 321 6 20 24 767 17 661 67 298 74 71 29 1605 21 1844 20 10 61 225 77 928 82 385 66 385 89 1605 40 176 39 1103 89 263 38 1308 61 44 0 84 11 11 67 877 66 2666 97 150 30 435 24 92 83 375 61 287 34 215 8 360 16 466 28 84 13 472 91 332 7 564 64 593 83 632 70 1169 92 301 39 172 0 329 61 95 79 526 56 5 77 1649 51 214 99 1306 43 117 95 652 49 598 26 306 6 1399 34 349 38 126 57 1135 51 71 18 948 50 78 3 1853 25 102 64 104 59 7 70 709 0 142 75 239 70 654 71 1181 63 842 81 250 72 212 20 112 39 193 17 268 18 2120 55 209 92 1016 57 301 84 703 51 394 38 406 34 1004 36 785 81 90 75 1078 15 1348 32 577 20 816 72 122 94 328 59 156 23 538 64 1705 2 91 83 498 63 2206 12 305 8 999 79 515 0 1151 64 325 27 610 66 572 49 595 51 552 49 82 61 410 15 611 97 56 52 2688 7 90 22 176 49 799 78 140 88 200 61 457 87 2101 86 511 2 2972 28 272 3 253 78 274 72 718 77 209 0 1110 36 20 2 1028 13 827 92 355 65 889 7 994 58 7 39 3 49 225 37 682 88 432 78 857 64 2324 93 662 37 49 39 295 66 1020 82 1329 72 624 67 5 72 66 9 888 10 2113 46 1358 54 280 66 472 39 19 6 328 22 69 68 158 59 263 12 115 34 64 32 652 70 33 75 45 28 1715 50 123 61 438 83 359 11 63 53 346 31 779 10 70 87 4 21 371 33 193 52 431 83 194 65 527 78 105 60 340 3 70 52 406 78 95 54 803 53 292 64 1918 67 238 85 7 4 348 61 299 52 776 71 643 83 1067 99 222 38 1569 93 352 45 399 83 1495 80 1109 38 175 56 399 8 329 88 332 63 1564 21 587 23 2250 44 738 82 810 30 1169 78 879 22 350 80 132 45 6 34 1037 96 1386 52 77 89 47 68 991 94 857 86 1334 55 830 31 247 64 289 5 12 77 2499 42 223 21 860 2 1206 52 500 46 947 61 245 56 552 28 518 8 265 86 326 18 1874 48 767 28 1819 37 231 10 15 95 674 58 560 22 112 77 1038 83 392 46 292 74 1111 77 1077 58 178 18 328 93 525 54 709 6 197 54 437 81 389 90 716 88 216 66 1600 67 1157 6 41 35 237 22 332 60 1764 4 963 78 1805 53 1077 57 1213 93 3220 82 140 47 978 39 46 0 884 61 216 0 355 68 975 29 357 77 1382 57 224 10 104 85 889 17 36 60 1400 78 89 58 385 65 306 7 186 84 289 94 2067 33 686 86 83 57 537 19 107 6 1258 23 273 38 14 80 2 22 46 53 433 5 915 18 2750 88 320 61 451 44 468 41 23 30 526 28 133 99 309 69 537 54 107 47 1127 69 613 17 884 85 589 78 1044 87 1720 7 564 93 1315 90 155 29 357 57 5 97 28 10 270 54 2632 65 1353 87 1661 98 655 3 662 17 541 67 387 60 887 5 161 82 207 13 205 42 589 5 218 90 1400 23 304 34 1687 76 45 10 549 45 363 0 170 42 2484 58 906 55 529 23 191 75 641 55 593 86 38 94 238 91 950 94 697 60 513 30 389 98 383 33 414 34 1064 61 1319 78 788 46 454 43 291 29 125 95 259 93 96 80 32 51 1601 71 201 26 452 27 86 15 1422 51 137 62 305 92 263 58 447 73 22 11 8 97 77 44 43 5 333 14 513 39 238 28 176 98 241 87 432 68 898 70 2064 46 1562 84 277 33 41 62 171 31 13 3 837 56 156 20 463 2 1326 9 640 66 1132 36 35 6 561 54 555 87 87 9 131 71 1089 34 571 97 423 37 436 76 1272 95 267 8 503 51 285 57 215 18 7 14 545 86 1800 68 1463 31 448 96 426 61 801 17 967 60 82 66 486 93 613 5 161 31 155 20 902 82 421 64 349 29 322 45 72 47 204 33 1018 0 584 82 1665 91 1318 17 551 25 1280 69 768 18 98 29 165 -1 -1
99 317 5 361 97 483 98 99 75 510 74 1020 84 83 34 179 85 786 12 321 52 112 5 40 76 175 75 701 82 686 36 393 9 939 84 360 19 315 8 694 50 488 43 204 56 257 14 1113 68 644 50 56 43 21 0 547 19 346 30 1600 11 1036 6 421 9 1359 27 1250 46 401 61 625 39 3 31 134 66 426 70 1063 85 1004 39 1479 97 62 83 510 2 846 55 1792 66 1446 95 747 46 271 51 250 53 1039 31 657 17 316 15 646 48 1121 9 2778 4 724 22 937 92 144 6 2246 15 417 12 945 32 911 44 668 90 1 48 106 85 246 48 953 78 26 70 1046 92 3183 97 89 8 301 83 200 1 189 11 1690 82 745 84 26 26 565 32 614 57 454 39 82 99 11 70 1290 1 426 90 624 89 314 46 160 20 383 47 18 28 243 29 949 34 2613 45 114 15 863 38 67 6 282 12 320 19 359 26 290 5 1530 17 1279 43 116 17 651 3 1136 69 50 44 736 80 225 64 633 84 179 37 670 2 204 72 53 0 145 62 511 93 266 69 71 62 633 72 64 38 224 4 2931 24 61 68 299 51 356 8 1599 13 318 80 378 41 561 98 849 78 337 35 101 77 33 74 1453 27 407 46 72 17 2173 90 387 87 1049 35 134 20 23 37 309 93 68 19 111 73 1195 24 1467 93 784 13 280 91 544 2 2026 7 475 2 2 96 391 52 1227 95 142 86 238 47 87 6 357 83 12 64 1278 23 569 64 1705 32 277 55 63 35 1635 90 55 46 50 25 586 65 810 92 1916 83 104 96 894 63 95 46 525 86 429 3 175 30 383 15 701 18 1090 63 15 47 522 62 226 13 294 64 2653 30 378 72 222 30 391 31 576 62 117 56 74 61 400 50 1579 0 1308 42 158 15 546 40 340 89 194 67 501 14 366 75 180 81 502 71 490 16 1051 54 143 15 9 95 1147 14 665 96 267 16 467 30 545 23 171 31 325 89 114 18 466 39 748 54 357 17 448 69 18 33 1768 82 196 73 161 55 612 5 212 77 125 79 759 89 3 24 299 23 790 14 155 2 1258 54 608 58 358 78 2530 79 1529 56 199 57 287 68 101 43 16 55 666 22 315 16 1660 49 439 21 151 14 1874 44 146 69 656 56 112 93 145 14 387 50 122 16 724 98 277 46 2 95 115 61 503 97 136 39 154 8 40 3 808 59 501 55 1059 58 544 32 233 2 2376 65 324 75 125 94 1661 40 33 21 71 79 831 46 1279 92 1628 20 75 9 51 58 1170 89 593 88 326 56 54 12 130 39 73 0 334 54 1314 40 474 69 319 26 152 77 76 18 281 40 60 84 942 46 829 28 1458 24 1329 38 441 94 217 40 954 23 178 64 292 3 28 16 150 3 437 46 2128 11 222 62 174 61 131 18 335 12 1112 56 769 83 887 18 925 66 258 68 708 42 369 10 595 41 279 49 174 21 71 57 348 73 194 64 31 48 424 71 118 85 132 30 411 22 327 62 1780 21 441 44 349 45 285 77 944 29 767 67 3263 90 405 71 350 49 51 32 1168 14 107 8 221 70 2457 71 226 61 360 43 701 52 195 59 301 12 731 24 1487 20 755 33 490 99 842 84 1509 34 305 13 386 2 1437 84 190 85 564 62 64 13 933 48 84 28 16 96 2698 77 1712 67 89 56 2063 2 462 91 34 56 817 52 152 69 700 16 360 97 984 1 648 53 21 26 361 9 1123 73 527 51 856 84 91 16 937 21 92 64 341 33 886 35 116 8 80 64 262 41 1838 50 490 80 714 36 398 84 321 55 567 99 341 57 635 36 617 62 533 42 149 38 298 56 724 71 1317 53 1979 55 110 38 29 65 9 71 54 86 89 73 707 69 147 86 193 7 49 13 47 30 1166 92 895 91 1034 71 424 60 1734 96 174 57 184 7 382 18 627 90 60 12 1171 68 829 98 6 5 262 78 73 18 10 16 240 18 370 96 20 74 227 17 131 43 969 98 1501 96 172 16 1490 9 1515 48 246 82 1722 88 2303 34 964 39 2761 89 783 44 35 68 2392 8 386 31 989 74 682 98 2805 99 296 69 484 90 406 17 387 70 397 37 55 23 668 33 807 56 569 70 61 22 233 9 1030 21 2168 92 2564 22 166 82 938 88 455 16 333 81 649 28 691 50 747 52 326 12 70 41 559 48 521 26 120 45 651 90 2711 82 283 40 96 80 116 71 25 47 161 94 27 91 61 56 196 97 1117 29 103 18 429 44 7 85 294 84 80 13 705 47 365 69 338 65 2509 82 784 78 653 56 932 38 435 81 95 46 654 8 1890 69 399 54 121 90 52 36 191 45 1061 76 269 14 39 7 146 5 1028 8 609 84 480 1 171 60 1130 15 114 91 35 52 757 4 246 11 637 97 66 50 458 51 76 65 223 82 57 89 311 70 169 42 202 98 68 7 2916 74 563 92 925 28 236 74 1406 41 331 34 1427 28 79 39 724 27 1 11 324 8 76 16 229 63 437 26 803 49 603 51 121 5 1373 30 109 40 637 17 373 -1 -1
99 404 28 202 7 573 4 219 69 842 47 36 30 1808 91 426 29 203 17 111 30 1719 2 2046 16 185 24 649 46 1234 5 376 16 135 96 529 18 77 2 200 18 619 90 378 41 222 28 1954 68 1336 30 739 56 392 97 182 58 1133 52 2968 79 299 1 993 17 42 70 1442 71 580 88 53 27 421 34 108 86 192 11 639 17 439 11 124 21 490 26 21 71 143 86 351 99 82 76 699 13 747 14 1334 81 771 76 10 24 127 42 137 76 87 91 2137 31 1074 23 413 98 297 65 18 34 183 33 115 18 727 23 191 3 556 81 35 3 142 11 1942 44 1155 9 89 83 224 1 162 80 1444 79 43 83 314 21 362 26 418 20 777 67 1154 60 467 93 833 51 1479 80 516 89 313 71 144 6 126 29 461 44 307 48 3021 23 873 97 27 20 30 59 42 83 414 97 11 55 1948 12 817 99 2965 20 666 60 85 31 550 74 286 58 75 48 397 65 700 82 139 62 1717 39 900 81 248 26 1477 1 1898 79 352 32 459 47 298 99 2023 67 831 37 151 14 293 42 344 96 19 39 606 35 1871 39 218 59 129 10 263 53 3 80 6 99 229 89 89 96 1830 26 289 66 2615 99 70 6 408 63 652 11 105 64 740 98 534 80 258 17 308 20 482 38 258 33 160 66 21 62 513 65 2137 78 679 42 525 28 746 89 2699 26 1019 18 1161 57 586 70 1345 39 92 34 124 67 490 12 1033 4 633 91 827 21 16 23 233 50 644 14 177 79 447 6 337 53 136 57 1183 68 80 10 173 1 13 27 135 30 112 91 306 84 53 93 620 8 65 40 376 58 499 75 160 85 146 86 82 15 130 37 193 7 844 52 132 54 874 74 336 30 2015 82 440 27 168 24 37 62 435 5 1104 92 5 30 1273 17 107 93 489 22 1860 14 263 18 706 34 2235 71 589 65 15 11 28 4 216 0 59 57 925 25 518 12 25 84 150 87 712 77 990 72 713 24 481 53 1225 80 1619 30 420 63 2953 87 326 70 2261 53 558 16 468 51 48 85 1034 24 1819 13 364 26 365 27 1561 12 443 73 557 5 582 90 642 39 182 72 469 36 395 44 1384 51 718 61 11 82 556 11 624 76 874 41 1388 53 235 36 366 92 1080 1 66 78 373 23 131 27 286 37 411 7 1740 88 370 43 106 3 384 96 309 8 708 31 1224 5 28 6 612 57 720 45 940 0 403 44 19 28 656 57 2362 45 220 19 106 11 1055 83 755 14 2598 34 1145 21 8 2 655 46 1343 65 4093 64 108 79 82 64 897 43 235 6 84 64 835 15 1254 22 421 34 1402 35 6 23 759 63 615 82 12 53 2199 70 354 30 327 13 594 97 363 31 73 10 2077 35 1404 72 2 31 331 46 93 59 2174 56 431 95 952 8 1810 33 379 64 721 21 49 24 34 67 2014 83 862 25 170 49 180 1 27 54 759 57 783 84 145 9 919 39 69 94 1627 44 557 99 613 58 783 15 665 65 311 29 566 1 1287 90 721 55 883 57 305 81 369 85 586 75 434 6 766 71 944 72 348 99 1199 44 12 61 217 64 568 67 245 4 1045 23 304 62 528 10 262 7 128 40 521 37 2197 57 1314 85 3465 26 160 7 3223 58 1132 99 1161 17 2 89 38 93 22 98 137 94 521 84 1029 98 239 41 561 90 105 6 889 23 310 30 215 47 1366 55 299 36 843 39 295 -1 -1
99 191 94 409 25 9 9 102 1 282 98 737 14 1665 53 413 44 73 65 455 13 50 9 116 90 51 83 546 16 61 74 875 35 1265 15 971 94 132 31 574 93 371 81 74 27 1259 54 7 57 252 88 119 49 131 57 205 25 1216 38 284 33 49 42 271 34 81 89 157 58 51 83 1158 77 563 13 1081 19 4 67 259 33 12 85 296 61 293 74 392 78 1324 45 266 83 94 43 678 30 168 89 452 75 348 88 1067 42 523 44 71 76 699 38 335 28 67 7 205 19 44 38 275 28 819 1 2736 38 264 27 306 30 586 62 212 12 40 61 1376 31 403 88 230 29 977 64 427 70 592 28 88 69 396 32 121 71 781 96 647 6 104 56 665 66 1444 78 1572 94 713 75 25 58 329 55 249 47 227 46 1306 16 1271 70 1213 28 525 12 256 4 58 14 921 55 912 96 351 57 1435 35 453 87 132 27 672 75 635 81 679 49 66 80 462 92 960 82 322 7 1956 45 538 96 2144 93 242 80 132 88 608 15 105 0 108 39 1638 59 2333 80 453 66 827 78 551 10 979 49 2010 69 72 8 187 40 926 34 326 79 214 92 949 64 301 24 722 6 2190 37 182 26 1129 18 1082 56 184 33 49 60 343 94 1459 76 1058 48 172 33 1150 46 440 40 526 94 308 77 828 28 1463 45 231 10 194 18 48 8 240 60 1135 58 133 97 395 70 39 81 628 41 1496 59 416 72 2081 88 1232 90 65 31 198 39 469 41 207 35 653 2 2462 80 577 7 146 12 320 18 1243 63 261 86 486 27 775 76 162 48 40 27 37 40 382 15 804 42 918 13 1342 15 643 38 2012 41 492 98 192 30 892 91 83 81 291 61 1369 48 46 1 590 17 164 2 1694 88 27 14 621 22 128 80 259 27 2311 9 549 42 504 4 402 34 147 14 571 25 165 92 167 96 581 29 571 67 537 23 789 63 90 72 118 55 3911 3 751 38 358 47 1358 75 38 88 1269 48 874 79 39 58 2188 7 589 19 103 9 558 62 775 92 263 81 439 36 350 30 1619 5 111 16 19 39 271 45 1033 83 175 89 378 47 341 76 630 40 395 87 1623 46 1027 62 338 73 417 10 1485 16 394 12 1225 4 142 37 2525 78 719 93 585 95 152 98 438 7 33 31 241 14 128 24 2429 67 906 94 392 21 180 54 348 94 814 19 506 14 466 -1 -1
99 251 95 992 30 180 32 94 1 1651 80 459 63 15 66 1144 57 1411 44 261 85 445 65 554 24 856 74 1 36 269 8 1217 12 63 76 1182 58 1421 16 446 3 562 49 108 88 165 81 1126 74 162 99 194 70 831 46 1028 12 809 57 168 56 68 82 1481 59 56 8 2490 66 775 23 59 52 737 42 179 47 833 0 678 20 568 29 1542 31 437 67 380 72 429 51 776 94 410 87 373 33 580 54 180 66 872 60 183 69 1304 29 199 95 1411 56 123 34 1588 36 44 14 234 10 325 26 1003 30 299 19 630 41 370 33 580 45 636 35 478 60 557 63 393 0 15 70 533 98 247 79 196 86 990 68 700 92 455 21 134 82 882 76 524 89 234 56 1046 49 225 82 21 40 697 79 1610 63 2498 39 157 18 279 32 1005 97 135 23 105 60 1070 67 2023 49 581 72 834 70 499 12 2729 39 1045 63 415 62 182 99 1664 35 286 22 87 59 194 68 114 72 381 67 154 64 127 77 192 93 1120 70 774 10 646 53 12 93 1428 80 398 57 2055 18 164 22 65 43 645 58 4 11 404 80 135 91 379 8 132 71 349 78 62 52 2959 59 178 32 445 28 179 75 52 35 342 98 7 16 1 81 821 56 293 15 922 63 310 21 128 4 116 74 36 93 698 59 211 18 107 6 729 54 409 10 1 52 336 63 1629 45 181 53 601 83 16 71 212 3 504 24 67 46 615 83 3160 85 691 49 243 46 318 4 687 2 964 67 107 82 1430 60 458 29 437 78 759 43 590 82 475 6 873 82 598 49 134 36 58 19 386 25 1040 -1 -1
99 1231 -1 -1


==> anc/Known-Optima benchmark/long-js-600000-100-100000-2.data <==
114 100
0 458 48 269 18 327 35 540 37 370 6 956 89 1446 76 8 95 967 99 453 57 1440 20 84 9 192 7 434 24 132 83 502 5 484 41 389 87 1463 16 242 40 2048 32 387 57 17 68 518 48 831 46 688 86 185 64 8 58 415 73 100 13 330 72 297 31 158 32 2246 39 398 54 102 86 188 88 102 11 72 63 587 64 148 35 2027 32 155 89 729 49 236 42 518 52 84 84 604 87 713 26 755 28 422 69 965 74 888 9 718 17 91 13 481 58 247 93 668 21 121 52 362 69 952 53 125 31 1376 89 19 45 276 53 168 37 9 49 110 62 812 63 473 86 94 75 19 36 554 6 177 0 639 77 394 58 250 87 99 0 1875 2 775 25 41 88 90 86 988 53 122 94 817 74 384 75 446 91 838 37 1591 56 188 11 248 91 95 70 76 17 720 38 808 44 168 41 541 89 23 23 62 28 117 79 1759 65 949 99 725 88 53 49 101 41 265 70 138 65 105 19 114 7 14 74 833 42 1266 67 389 36 584 83 260 45 813 3 155 69 379 86 919 82 807 54 395 39 215 78 437 70 444 14 272 15 428 86 354 58 364 27 275 30 2066 0 295 68 1037 82 68 61 12 35 818 24 523 81 351 68 119 45 386 83 15 12 262 96 100 25 1221 85 339 79 362 39 297 6 99 8 122 66 392 64 596 90 702 42 949 7 116 8 61 77 41 69 2125 71 1089 83 1580 36 271 57 1219 43 334 12 371 28 803 43 1372 72 960 86 341 74 319 64 432 71 126 82 247 70 54 80 202 97 269 42 3711 31 348 55 518 29 208 32 2115 47 74 12 378 34 590 93 463 25 227 34 3399 29 1395 26 583 22 719 57 348 50 36 41 91 33 2197 63 934 45 45 41 433 43 3760 3 61 60 132 75 153 41 26 73 555 95 376 49 62 14 282 68 512 88 287 34 73 22 767 27 667 86 986 15 308 84 66 6 648 39 558 41 176 12 50 52 2083 62 246 95 595 83 976 67 148 38 1497 70 458 39 373 83 14 39 391 68 14 59 1139 45 138 81 75 61 375 83 495 4 187 47 271 85 462 46 838 21 718 8 154 39 57 70 275 41 1717 64 147 12 458 64 36 95 111 75 79 5 480 98 594 94 576 78 1018 3 348 64 904 96 469 35 696 2 755 85 1990 93 1030 62 108 36 959 58 327 47 238 23 925 1 207 88 72 20 655 45 37 36 176 31 130 93 115 70 55 56 2050 11 148 52 41 78 240 93 279 26 852 74 137 48 170 87 808 41 375 91 610 98 325 31 1113 3 89 72 217 65 35 20 101 43 780 20 297 70 272 7 393 83 520 93 887 42 1283 55 446 79 1106 68 109 47 1210 25 23 2 44 38 28 2 506 4 99 54 178 90 1168 96 414 91 667 63 422 2 785 92 225 29 2075 36 118 95 389 41 413 26 398 83 800 95 538 44 1698 87 270 32 70 50 921 11 394 22 465 0 124 54 151 82 1403 22 274 33 398 36 381 44 338 78 108 77 29 35 5 84 211 36 1920 23 2297 52 34 9 492 32 223 75 182 42 579 67 838 45 596 77 153 45 733 64 223 51 420 67 822 30 1266 14 174 75 38 57 1690 39 421 93 59 48 467 26 657 16 899 86 745 80 315 69 137 77 238 35 521 83 226 10 572 67 217 58 1202 9 479 58 388 91 1563 71 257 6 206 49 982 25 153 98 1030 14 611 25 1491 47 420 79 1579 99 705 13 348 9 9 38 798 69 367 47 42 35 635 49 819 92 135 46 468 10 831 46 1546 99 283 24 1954 69 1072 75 1811 91 208 6 1399 42 591 44 920 2 916 82 29 24 342 79 250 53 913 21 283 80 1819 97 1070 17 227 79 2479 92 326 43 1032 21 78 70 617 81 524 85 24 87 368 32 775 27 203 28 208 16 536 92 342 4 1607 12 24 80 532 65 641 71 563 36 470 50 1714 77 416 58 736 55 220 23 457 73 43 45 49 66 967 2 221 86 134 4 310 98 1061 0 479 58 467 74 372 84 495 11 373 93 1795 97 497 54 70 42 745 20 801 99 4 17 135 48 18 97 427 21 1379 48 25 26 813 11 840 60 94 95 754 55 133 14 703 11 1143 3 528 62 322 57 406 46 560 89 56 86 639 48 824 47 110 32 11 94 196 65 228 68 332 66 76 91 1147 1 576 49 277 97 1597 3 371 34 325 5 42 8 1579 97 533 17 363 43 515 11 141 27 3802 99 375 66 1422 45 487 6 2499 92 1500 54 9 92 143 25 121 20 1957 3 132 26 345 65 655 16 293 7 351 34 475 42 6 87 378 59 1015 58 779 59 12 7 160 55 316 98 246 3 431 22 1341 80 705 66 832 15 163 30 341 99 55 58 48 46 1447 30 644 77 1549 29 117 67 251 65 1254 71 424 14 292 82 1075 49 1308 13 902 49 418 61 232 75 354 71 91 28 952 66 912 43 370 31 267 43 285 90 387 81 2915 18 277 42 285 96 1789 61 467 63 714 46 1109 94 482 57 994 64 312 76 103 12 516 61 665 27 1154 2 339 58 65 45 582 70 154 1 1849 69 210 59 944 92 343 89 255 50 875 32 434 44 20 89 290 17 183 66 226 22 369 67 403 47 331 88 116 43 1341 95 1814 14 164 20 1006 17 89 65 574 78 334 53 336 96 387 86 112 47 87 82 154 55 1210 21 158 46 14 26 889 6 1133 76 464 33 60 0 501 44 157 43 684 31 450 3 1056 31 306 64 43 58 1152 6 1147 10 404 94 347 55 1795 64 234 30 408 83 63 5 204 73 132 66 78 21 290 1 48 25 633 62 311 85 551 57 347 24 1050 83 70 3 254 13 546 24 455 13 1113 43 897 35 222 25 378 73 866 80 66 7 604 16 190 41 893 53 890 16 119 89 2285 67 135 97 849 38 279 11 831 75 224 27 432 30 294 8 975 5 507 28 1229 54 191 31 216 8 114 85 334 56 159 80 1296 14 63 93 27 33 252 76 749 59 497 62 702 14 1085 98 1275 48 993 13 287 31 888 0 828 45 1874 78 251 92 1010 42 1560 1 581 89 2439 42 82 32 25 2 212 77 244 95 1445 6 70 48 1368 2 355 30 330 45 277 79 863 69 799 70 513 94 676 78 378 6 279 78 1433 47 374 70 156 60 119 98 381 97 1407 12 947 0 451 60 193 61 1293 39 678 69 1701 91 122 44 28 95 216 52 651 81 346 25 112 45 22 30 53 15 182 17 2439 40 90 25 1429 9 170 79 14 70 367 41 957 85 411 51 1470 80 121 82 389 26 889 8 1125 46 856 90 670 33 640 44 614 11 415 92 422 57 1402 88 562 94 396 61 47 68 815 40 833 45 890 98 576 63 543 32 1693 80 482 35 72 49 571 64 12 48 597 56 329 73 267 5 1192 4 586 53 454 55 423 17 245 99 145 91 1479 52 140 8 537 18 177 76 996 2 631 20 3999 86 879 71 539 74 931 19 663 35 326 12 101 26 34 41 376 38 384 17 1548 65 372 94 40 38 117 16 410 86 1316 42 189 58 1178 99 843 36 1011 13 871 52 502 22 30 30 105 34 1193 94 48 78 268 93 287 20 707 55 137 95 927 38 936 35 1418 95 613 86 122 79 532 29 310 26 1102 77 477 25 113 21 702 10 1400 69 778 78 214 95 55 5 1606 57 312 59 65 1 88 69 909 46 1112 55 542 49 144 15 571 45 143 97 80 24 810 8 438 49 418 16 490 13 1528 1 334 6 90 40 1282 12 1395 17 254 33 872 98 497 31 287 11 141 23 646 53 936 5 2759 32 40 68 56 95 185 72 1842 22 120 2 160 61 793 53 1083 92 116 52 863 97 289 95 16 89 308 21 751 30 1044 8 289 22 35 24 310 38 46 74 57 73 863 88 540 16 151 49 654 11 100 14 350 40 344 89 722 73 888 20 445 67 634 60 200 48 700 44 430 73 209 34 903 63 748 74 84 3 576 78 36 88 200 94 539 4 339 3 105 49 283 22 1705 88 1572 32 2035 58 345 74 248 27 498 31 1129 4 48 3 373 9 240 69 1192 51 285 25 269 96 715 62 864 86 758 71 367 86 86 75 340 26 24 17 1339 48 92 74 938 16 355 28 68 83 545 70 1158 96 685 18 425 2 78 81 1067 40 912 76 541 18 554 32 676 88 448 65 1891 40 720 93 546 47 1153 2 51 55 2362 92 23 48 293 1 24 8 48 33 185 72 2087 64 379 81 21 95 1074 99 382 80 498 58 901 69 456 93 204 45 336 70 143 17 666 10 1471 44 21 40 227 96 3110 90 995 85 1644 99 240 -1 -1
1 167 8 523 44 394 75 1197 56 167 67 751 11 91 93 926 15 848 75 895 35 116 66 1908 64 904 11 1669 82 19 62 171 92 113 75 15 73 691 0 1186 10 221 41 1336 8 156 36 197 45 767 26 1534 54 217 77 449 0 1538 11 229 30 210 66 135 93 283 61 568 42 695 6 583 96 1603 64 86 34 473 43 174 93 1571 67 288 44 152 90 48 96 21 78 78 8 657 33 296 38 242 23 125 90 439 30 216 14 1582 96 925 20 985 81 74 78 415 66 772 22 127 76 350 40 644 82 810 50 2062 52 333 48 33 42 128 84 1162 85 369 14 612 9 414 28 1279 13 1698 6 545 41 1233 31 21 14 265 0 347 69 137 79 325 84 105 31 574 41 325 8 872 4 245 41 39 10 2517 88 582 39 511 61 55 80 764 6 526 29 166 68 141 42 109 61 450 51 948 50 751 85 33 99 437 86 97 82 52 10 373 1 122 56 1162 41 41 82 442 85 1337 92 93 57 2323 42 195 6 108 84 1283 81 1117 82 421 62 1137 16 101 24 74 96 192 91 751 12 1424 95 362 52 435 93 2709 56 921 67 303 38 47 69 382 28 90 62 468 33 267 83 597 46 869 13 699 31 147 7 1560 96 250 10 1268 97 288 49 692 34 211 26 419 71 144 16 399 63 3095 70 453 56 70 18 1850 57 126 24 154 28 583 3 1382 1 577 41 560 5 67 93 174 92 369 4 78 59 692 94 282 2 1069 93 1148 20 3582 15 740 1 159 70 78 82 473 12 481 53 1828 58 716 11 40 4 197 9 496 35 14 36 174 47 222 15 1713 52 1599 41 163 91 637 25 24 54 536 87 41 21 200 72 547 57 1500 50 281 99 1506 79 313 50 371 62 748 47 913 69 12 87 1542 21 874 84 295 54 602 35 52 16 480 72 298 81 230 35 1117 8 191 59 88 84 459 83 105 31 527 53 113 18 909 81 175 47 123 59 108 56 853 20 216 89 1535 28 12 77 292 56 1475 59 28 31 1066 40 28 43 1547 40 1707 41 1933 84 106 8 821 35 599 99 46 95 246 87 63 88 46 22 497 39 361 62 182 79 162 39 735 9 393 53 1669 59 91 47 1563 82 656 23 575 29 1180 68 1455 80 278 77 297 72 161 84 534 66 1440 89 160 12 340 93 48 31 283 19 198 83 21 92 307 37 1112 58 1316 78 399 66 13 48 422 87 660 58 231 98 358 89 685 94 505 82 568 54 595 10 505 92 522 31 965 81 1078 9 75 45 421 65 443 55 1111 9 971 84 822 90 54 48 726 89 111 70 148 31 330 68 1187 94 66 30 106 83 649 57 1515 21 1339 0 803 16 1370 1 429 80 4 92 56 67 95 4 1373 13 1 70 877 3 48 45 668 4 797 80 429 74 96 30 246 51 352 13 102 27 564 28 235 56 372 58 149 90 542 7 560 78 806 56 189 59 115 81 471 93 620 34 288 22 505 18 541 43 335 14 309 88 146 26 1973 23 737 28 1815 43 331 35 1313 64 935 20 163 39 1218 68 389 71 1519 40 1416 69 300 99 460 93 749 83 996 17 774 52 190 59 923 12 116 23 1423 86 883 48 290 15 176 23 802 79 391 50 1237 43 2952 50 285 8 1479 53 965 65 112 88 1339 93 261 51 344 92 364 72 4018 6 363 45 579 11 164 2 2079 23 13 52 1079 55 9 37 598 6 405 68 161 95 141 52 8 4 277 69 493 31 144 89 1204 52 213 55 1300 83 7 87 656 11 72 36 1337 82 376 39 740 2 1738 88 89 28 150 94 7 38 195 51 53 79 2198 31 467 83 1609 25 867 56 762 62 491 43 97 81 401 47 162 84 733 70 2616 1 703 69 122 19 41 77 558 82 1048 66 367 86 2483 11 142 64 747 42 897 52 755 37 208 5 511 64 292 71 93 34 419 39 1152 86 315 63 55 2 1215 66 873 58 929 53 29 82 1636 96 683 20 80 63 178 97 1364 67 188 46 142 92 402 68 1042 70 1250 72 127 7 237 87 660 86 1564 65 722 76 1016 45 162 44 703 92 625 82 158 59 28 14 4 93 376 9 1285 3 1599 36 79 53 493 15 26 64 625 13 281 53 285 25 319 89 1036 73 399 84 227 30 775 8 185 11 542 6 1171 48 157 54 25 75 902 90 155 48 100 10 658 46 549 30 262 84 429 89 511 55 443 25 82 69 898 99 437 6 352 69 317 92 27 94 78 95 33 31 550 76 149 85 120 64 516 83 74 96 344 38 219 64 451 69 333 92 92 45 674 59 215 52 663 61 180 84 1819 18 919 88 971 2 30 78 35 33 120 0 488 12 55 79 208 10 42 43 248 30 159 36 11 39 61 69 94 91 251 72 830 71 223 14 297 33 138 53 227 51 1203 64 170 33 72 31 110 5 185 97 299 55 260 17 277 45 43 85 490 80 603 93 693 8 149 1 594 58 1245 81 338 63 413 9 86 71 1077 31 117 26 41 68 638 82 316 17 304 22 1496 42 889 78 73 44 48 21 3 32 97 38 483 20 736 36 102 93 349 94 899 15 2142 13 459 57 190 71 823 66 322 16 2071 86 1664 82 873 17 568 65 348 68 162 20 392 33 1135 50 723 83 141 67 1093 59 133 36 1284 78 280 72 1144 11 298 84 2034 32 27 65 897 52 604 2 653 94 96 51 27 94 1924 31 171 6 796 42 170 86 180 81 63 96 176 11 101 43 361 81 1498 88 36 20 1688 33 1023 68 446 34 102 90 567 32 734 24 299 68 58 41 752 90 624 46 12 67 708 77 114 42 33 23 490 53 129 33 1203 28 250 12 268 25 527 72 283 84 173 9 187 1 305 5 1346 66 878 81 238 73 1691 41 213 3 184 76 860 7 68 32 34 7 244 17 1092 0 84 94 456 51 1531 93 66 57 1317 27 113 62 601 7 672 3 176 29 466 58 12 55 863 71 318 23 34 49 373 62 142 50 1540 12 66 35 64 31 861 99 1165 64 840 58 156 67 810 45 1412 28 681 91 524 34 963 90 374 56 695 35 238 70 152 2 970 18 110 59 111 15 3576 28 100 43 295 31 173 35 2848 85 70 23 227 76 522 32 87 39 435 47 35 98 423 73 147 88 967 99 600 32 437 26 35 69 807 90 31 97 407 83 148 7 254 91 771 13 307 58 137 53 383 44 569 87 1733 81 505 73 495 94 1528 17 750 93 441 42 1163 7 262 84 849 74 1129 49 202 27 47 84 39 76 937 32 316 51 302 79 204 46 1008 27 265 36 785 59 1233 51 954 18 1105 95 685 24 1103 50 1595 76 241 19 520 49 230 84 282 58 771 1 1403 45 295 77 410 31 1036 71 48 22 577 43 546 4 1241 37 339 35 13 3 389 73 55 5 665 63 68 6 647 73 169 56 279 55 1073 30 258 21 382 15 980 81 1335 2 1136 56 21 67 338 16 11 45 593 70 1482 12 1156 22 373 34 139 15 19 53 1252 90 465 76 410 83 458 69 48 38 579 54 108 39 164 37 593 81 92 6 299 51 226 19 250 1 139 36 94 82 1417 81 81 87 1077 44 204 25 97 35 1234 14 2467 6 32 43 1629 32 628 10 3197 58 89 42 3034 99 1170 38 371 29 27 73 758 18 389 38 1305 51 318 55 619 31 606 25 629 99 539 46 1763 17 32 84 158 39 1772 6 976 73 3 56 267 65 280 16 771 74 665 44 798 2 382 30 188 13 176 31 2069 48 139 26 432 58 707 79 1057 24 1092 14 2252 25 793 47 671 23 218 68 1313 32 176 62 54 94 91 60 656 13 325 48 10 96 896 37 2064 9 217 93 703 64 107 74 538 38 141 80 666 57 941 90 395 21 275 45 302 77 410 60 126 5 190 15 885 9 82 42 525 30 83 52 696 20 81 3 306 12 261 66 1066 99 140 32 14 43 398 94 355 38 219 80 700 25 667 85 1009 83 224 12 749 28 733 37 206 73 208 22 281 38 93 37 89 76 268 89 55 83 276 84 290 46 834 40 675 48 27 28 36 2 1524 88 642 91 1446 39 325 64 53 5 126 38 196 87 934 13 1213 31 141 90 246 53 103 60 761 51 94 99 11 55 1220 15 969 57 476 52 848 51 1143 49 142 85 305 28 1406 39 143 30 126 19 1699 32 782 62 119 65 400 43 920 2 392 22 318 83 436 53 212 42 181 43 1777 44 207 57 736 19 341 55 959 76 1624 98 148 17 161 73 251 84 421 70 297 79 1254 10 182 17 194 95 278 35 332 42 452 54 65 81 305 8 108 51 311 13 347 92 611 37 286 43 799 71 1108 85 187 81 1308 88 645 89 58 85 1019 16 19 20 1249 57 367 63 733 22 1090 21 3 -1 -1
2 290 70 215 63 1284 29 54 99 522 38 318 13 506 40 108 88 160 40 682 79 521 72 12 0 826 53 67 9 365 10 106 13 96 0 454 44 342 38 614 61 107 9 89 40 75 27 416 9 27 56 913 80 896 6 1993 18 1216 28 171 95 246 42 827 88 88 27 1064 64 521 31 179 2 160 80 202 24 64 90 573 23 530 82 395 20 268 12 282 53 345 55 292 34 224 86 314 32 751 86 940 62 321 60 172 62 300 6 363 37 8 76 713 47 611 70 764 0 451 46 2361 25 83 92 1461 87 1947 54 216 9 422 45 310 39 543 42 970 22 1812 24 286 19 788 59 43 38 1040 65 317 58 623 24 308 57 153 6 567 10 194 95 316 74 74 73 1668 24 357 58 161 51 1820 26 511 83 1112 29 149 55 3234 74 724 67 889 43 613 88 273 13 50 50 63 71 311 56 320 59 1055 99 791 2 2765 37 25 39 165 1 338 18 448 72 2211 42 2030 29 1021 66 21 3 5 46 346 61 598 89 427 8 340 5 345 11 261 8 792 31 268 45 542 48 87 34 215 37 1081 45 736 4 475 40 453 57 1683 76 636 56 104 36 302 97 49 71 251 12 799 83 286 9 538 5 75 3 1204 97 52 11 653 84 913 26 53 99 954 98 60 90 261 97 70 89 253 97 117 39 460 45 511 99 53 40 402 33 627 24 413 21 983 73 59 45 712 8 23 68 10 70 31 63 358 1 823 17 41 93 1450 81 579 52 277 19 243 88 313 11 621 29 940 51 195 31 51 88 1284 90 211 52 811 24 612 52 124 7 658 35 607 29 696 70 1026 53 501 80 232 60 1784 32 61 40 1079 52 337 75 804 55 442 60 1242 16 2820 42 760 24 109 46 115 50 407 33 1758 81 70 60 58 90 118 24 298 7 25 36 1095 90 446 83 897 38 697 25 70 94 313 90 1464 88 388 39 1403 46 1647 44 365 8 153 6 732 74 2238 81 769 53 349 66 404 50 788 57 192 95 420 41 929 27 3163 96 217 47 1331 89 823 98 391 89 1366 58 810 89 192 0 505 22 810 88 1397 0 463 60 439 73 676 32 1102 76 239 4 1518 2 687 30 984 26 11 7 721 82 353 16 734 26 320 14 1453 29 885 97 131 75 92 91 189 28 1141 69 2795 59 1196 98 57 61 20 52 558 13 130 9 505 59 1285 91 260 11 1028 62 1491 88 702 81 569 90 78 7 746 13 6 0 676 56 531 54 499 56 108 20 492 27 193 72 205 93 259 19 1259 10 876 70 172 26 374 20 1031 33 316 67 563 38 51 57 554 97 1442 51 1288 26 112 71 210 64 390 85 424 24 197 37 1336 86 269 49 732 85 73 45 113 77 392 62 170 97 354 24 561 15 103 1 313 78 365 2 389 99 1756 90 336 10 1403 52 297 23 236 81 1681 37 289 85 695 9 162 98 2060 30 1246 97 1035 22 1980 84 878 22 400 64 210 78 1580 17 105 27 2909 2 38 62 73 16 152 97 398 2 670 95 231 32 258 19 743 20 423 81 2245 60 105 69 2440 75 67 57 513 88 494 8 516 29 1053 26 512 41 480 90 146 55 289 54 231 73 1795 55 601 53 818 1 1380 67 138 90 371 79 273 77 873 65 314 97 967 79 275 65 145 45 187 70 116 0 690 25 1519 7 184 45 65 21 109 97 159 65 56 15 677 33 646 54 99 73 298 30 112 49 349 86 46 93 374 83 796 56 143 67 1525 87 12 1 2050 44 161 32 451 88 1418 11 361 3 708 87 135 60 569 63 109 60 432 20 1406 74 308 39 790 90 378 25 877 85 275 64 1208 75 117 17 416 85 1584 9 1960 11 120 15 49 26 181 0 1614 96 1026 75 1542 49 990 59 705 74 820 80 161 41 629 24 480 37 109 30 746 44 679 69 65 41 480 23 384 54 974 67 197 28 296 26 118 27 383 34 360 40 340 9 155 5 177 37 587 82 59 89 333 93 791 39 6 27 776 48 101 45 204 83 96 15 281 18 1323 51 196 33 320 76 141 45 1882 44 774 98 135 16 1427 18 121 55 1478 35 2196 40 370 16 224 8 95 26 263 38 969 79 2232 93 1483 15 616 28 42 59 157 63 774 98 246 97 476 38 13 31 340 71 112 35 106 26 652 42 1227 49 1846 99 233 38 506 25 1086 20 409 75 1450 61 1550 28 452 41 2020 14 158 67 398 55 851 62 192 54 1601 53 378 44 73 89 531 30 2209 45 95 35 427 30 651 6 467 96 1597 31 1337 47 1378 48 245 57 496 28 76 49 1088 89 607 78 700 21 570 5 61 97 55 87 24 96 539 93 238 5 730 88 372 14 1242 5 590 93 1712 96 13 28 418 99 19 10 564 19 139 93 618 0 3 26 127 91 1308 68 707 57 722 72 72 79 259 90 1510 31 172 7 2015 62 41 63 183 12 44 32 123 70 73 80 160 88 509 98 157 50 122 89 339 1 2372 77 550 54 519 33 211 77 563 27 344 17 205 11 26 22 264 76 158 86 1985 47 5 18 525 84 14 37 1312 25 106 86 2455 51 175 62 158 66 206 61 402 78 990 36 126 32 554 57 2298 50 459 32 899 98 1456 95 2404 67 6 79 311 18 107 41 110 18 304 11 440 41 84 18 242 75 4076 21 342 28 1222 90 660 92 695 62 914 88 989 98 45 27 1065 2 157 26 2516 45 19 54 194 4 1415 82 843 5 1683 73 851 70 850 21 184 20 317 61 309 26 1636 61 35 92 110 49 574 95 1078 48 122 79 1434 50 1239 91 397 99 2768 64 72 74 754 91 461 80 551 92 1121 8 701 1 296 51 87 61 168 70 604 31 46 33 611 47 442 67 1819 53 1298 23 705 38 1562 6 66 85 330 20 232 2 657 87 63 51 238 14 198 99 240 64 1410 60 577 36 656 86 11 1 13 31 922 21 238 52 135 54 13 46 1354 4 127 27 822 45 614 80 42 23 112 7 66 60 62 50 371 76 272 94 524 68 27 67 289 40 908 38 193 30 850 15 471 67 1235 64 277 23 168 93 428 85 567 16 2981 97 506 79 716 24 536 38 95 17 219 66 408 18 227 34 101 82 1005 78 366 66 453 29 1062 16 685 14 107 27 883 84 357 30 798 63 910 32 399 81 240 0 241 1 457 49 123 71 750 19 403 37 21 61 112 56 810 25 288 67 120 41 209 92 333 59 999 94 603 35 385 58 1084 16 256 17 640 56 907 63 426 85 158 27 611 17 477 81 247 93 1334 9 54 21 433 82 1614 98 143 75 211 74 102 32 212 65 673 38 85 59 522 58 208 29 1377 63 1662 52 259 9 1022 5 557 19 1664 12 599 2 1527 11 100 97 520 23 95 2 70 37 143 32 193 21 1217 6 1290 57 2999 49 421 77 970 49 64 48 868 24 30 37 964 24 2701 15 239 98 786 70 619 62 573 95 1514 29 38 49 172 1 249 67 92 64 264 23 260 90 107 52 282 98 1299 66 735 65 524 16 128 88 853 34 141 13 1094 10 315 73 451 4 204 44 4 58 647 1 370 2 59 43 224 70 150 52 410 58 1310 82 982 30 2338 51 29 19 235 30 925 56 565 90 94 89 1270 47 114 45 52 66 224 84 858 20 1786 92 130 44 98 25 486 0 90 51 100 23 1078 52 307 8 384 3 616 24 431 52 109 99 446 22 435 2 174 29 216 7 2056 17 1685 69 180 98 130 50 960 8 1185 36 258 89 105 65 271 29 655 22 405 10 91 47 576 60 240 77 208 83 525 21 973 50 152 8 1638 67 78 91 302 80 701 22 451 59 349 15 17 79 574 57 2310 32 95 3 16 26 167 44 1166 40 304 97 12 29 2151 59 245 23 1315 44 19 57 5671 65 444 62 124 84 364 4 119 42 2248 95 4 60 660 71 76 32 315 97 3877 22 2930 20 106 89 1231 23 182 22 289 84 1186 44 438 13 16 99 1374 86 1050 65 798 40 27 21 523 48 122 96 403 79 595 70 1362 52 161 6 219 15 158 94 16 19 95 83 2 46 1255 99 268 58 420 45 882 80 184 76 287 45 821 13 415 50 200 84 650 43 59 63 1173 92 90 96 69 38 16 69 257 78 64 15 578 36 1132 20 2087 -1 -1
3 275 44 44 73 122 22 1276 72 804 84 109 37 243 0 766 29 287 42 644 92 237 60 497 34 105 2 314 42 1046 0 168 93 493 39 398 80 1056 8 78 42 661 99 864 18 793 74 2 96 107 27 1051 29 172 27 64 5 799 6 1011 83 533 5 33 63 1261 20 497 60 2756 34 1906 14 242 90 325 26 1051 55 970 41 17 40 51 95 347 91 130 11 1 50 9 97 1 91 160 72 205 99 852 78 121 86 171 34 4 72 5 25 224 18 152 9 50 61 238 48 346 81 19 75 563 90 552 61 629 35 465 80 821 36 33 55 45 87 722 29 687 89 657 94 346 95 319 5 273 40 2360 54 5 26 433 62 676 99 1050 17 1430 9 1804 89 609 79 2142 4 575 50 510 38 122 68 68 43 282 72 47 65 418 64 161 87 237 97 668 88 98 22 318 38 326 97 261 61 306 5 1876 13 54 53 119 41 1105 85 929 6 237 73 896 21 4088 12 52 9 1023 60 354 52 1951 29 452 5 257 10 627 41 1137 39 517 85 1820 15 2132 24 55 7 41 43 76 77 1554 92 52 62 426 42 71 92 123 23 38 21 593 82 197 39 373 65 595 1 541 5 931 83 166 6 223 5 50 29 30 31 1620 90 323 67 242 56 773 73 534 86 538 97 376 64 1128 92 947 67 73 8 79 76 912 85 1006 69 503 0 1277 7 885 39 2789 14 539 8 1636 89 532 61 1412 28 771 64 207 3 467 17 77 0 827 94 680 65 226 98 337 43 10 96 31 37 731 16 336 1 694 99 570 74 1720 65 1456 27 1007 57 144 63 504 89 2090 52 37 77 117 2 1209 27 887 72 69 54 280 68 341 49 619 28 264 73 376 5 1146 55 605 36 140 89 228 2 1179 21 128 7 107 56 891 78 1631 67 594 62 245 16 246 6 1175 32 181 94 1283 15 410 22 90 23 758 82 42 24 3704 26 425 82 20 88 80 7 417 31 290 78 538 9 160 0 994 34 34 16 1127 8 73 37 1394 89 71 10 264 30 349 45 98 58 105 25 285 82 3600 78 144 89 616 7 232 70 2356 4 1168 81 143 36 194 45 535 71 1284 96 685 89 97 94 308 73 172 79 317 92 72 33 572 28 148 35 172 26 950 57 617 48 362 95 2725 39 158 10 1148 43 728 85 706 2 27 11 38 46 760 77 130 89 425 19 674 87 47 88 516 75 175 73 64 25 587 97 345 14 246 27 733 40 31 47 403 71 232 98 53 47 181 88 1922 68 474 76 4880 98 509 13 1872 69 1159 1 435 76 752 97 311 56 874 13 1564 31 246 70 63 10 542 50 932 49 209 63 108 20 246 10 199 88 481 53 165 90 1027 25 388 95 1310 3 61 35 797 53 435 97 283 68 1142 91 627 75 722 3 1733 2 177 29 1289 95 1944 25 470 92 1011 15 239 20 1643 0 41 56 1940 73 1034 12 66 28 478 57 575 4 333 41 348 43 704 16 357 5 565 48 462 5 57 99 80 83 33 26 368 93 439 53 1070 9 176 88 512 11 1089 78 1501 2 1943 65 129 26 759 4 675 95 633 61 22 28 919 7 853 4 325 49 174 78 298 96 480 56 2 99 445 77 138 42 1580 24 260 0 1999 94 171 74 21 42 272 66 481 49 112 77 12 60 475 47 500 17 1549 4 2403 2 630 73 1495 21 453 30 387 74 534 25 846 46 1667 26 260 9 742 83 1568 92 1530 82 2309 43 56 8 371 17 814 41 637 87 602 30 321 27 55 10 1098 88 4545 77 22 63 130 60 868 71 889 56 28 90 397 70 257 78 437 75 955 50 203 20 75 17 165 27 831 52 163 47 445 68 122 49 673 88 14 60 87 20 112 55 179 47 2158 49 728 29 529 4 404 29 28 0 1085 35 569 69 24 80 191 21 201 72 519 45 361 58 504 77 371 55 1427 46 398 6 749 64 1942 96 269 35 738 0 310 67 164 80 818 90 1484 49 920 29 297 42 128 97 531 73 532 87 31 79 207 61 1056 91 22 77 271 3 176 40 1805 67 239 73 2834 66 104 6 53 7 295 10 333 24 296 54 994 79 276 49 1295 60 277 98 1490 53 626 88 131 4 880 97 3 41 162 92 197 28 1084 66 517 30 2252 70 335 40 751 15 77 58 538 36 138 56 952 96 386 39 919 73 379 50 55 6 1348 95 61 18 1000 31 239 15 521 89 131 0 157 62 10 16 974 99 142 91 985 57 284 91 207 59 401 32 69 72 601 70 1245 96 96 50 317 31 497 69 747 55 6 35 2114 81 55 38 70 75 1210 86 361 53 781 32 61 80 388 38 147 68 148 86 257 92 6 77 220 99 650 64 480 86 114 39 1053 54 399 29 1676 32 522 99 723 33 3500 85 192 75 1066 38 169 90 1383 93 1732 15 713 33 43 54 386 12 1300 34 271 69 803 95 1 72 757 40 553 31 1077 93 1752 41 373 52 259 30 1944 77 475 69 1284 65 300 21 443 3 2680 1 72 48 7 23 2 57 828 96 76 80 8 23 154 82 497 36 872 9 1322 48 606 30 30 19 408 93 493 31 558 61 186 78 617 76 1159 58 175 8 108 40 45 22 388 29 544 11 356 12 1963 83 259 72 686 51 98 49 39 22 475 64 396 92 256 97 256 34 27 71 543 25 471 79 218 25 210 96 152 9 634 97 47 94 205 96 1446 65 859 92 1347 4 14 60 54 54 164 95 234 88 28 87 110 0 1080 83 319 39 375 10 30 54 175 24 683 36 422 5 749 27 196 9 250 48 623 73 498 11 270 55 78 84 361 49 54 31 66 13 56 19 1218 95 953 44 61 46 653 50 1557 51 870 68 344 64 97 65 422 49 746 26 155 79 1166 57 2412 3 34 80 551 69 1185 23 153 53 484 73 1246 49 466 40 63 92 1359 83 116 66 588 97 448 18 95 98 821 79 212 21 264 99 2523 84 86 38 272 4 123 12 86 40 910 30 376 57 347 5 1446 35 271 48 489 49 124 89 303 6 1529 19 711 53 383 14 215 56 94 63 207 32 903 61 1627 31 1598 27 118 70 1393 89 1043 25 1073 89 3671 65 233 17 115 68 220 80 143 88 1183 1 28 86 719 35 279 51 685 46 648 84 927 52 373 33 1474 14 370 48 345 7 283 55 327 40 624 7 361 34 390 67 2028 20 51 51 562 31 393 2 69 17 25 25 981 31 990 78 644 36 206 57 111 28 163 21 1604 42 1604 82 791 89 123 52 15 98 828 52 123 58 485 47 197 63 207 75 830 83 351 48 338 30 84 23 2121 5 3184 74 77 88 297 29 443 61 1633 12 1143 43 78 54 62 30 568 67 161 48 484 93 355 49 208 94 386 41 3080 61 2292 48 192 53 2224 89 762 36 889 4 450 86 2 25 558 49 22 81 1141 44 258 42 261 44 697 36 777 99 953 63 148 4 419 44 182 65 58 14 683 28 115 68 581 74 195 54 319 75 563 95 283 68 175 72 422 16 675 61 915 27 270 64 2349 69 184 24 2160 75 856 64 868 80 222 28 382 48 795 71 848 87 202 64 1517 55 23 28 228 20 87 44 652 11 20 88 459 39 1325 33 758 21 484 24 267 46 407 39 695 75 1393 79 72 10 76 69 1044 99 125 45 1792 48 181 98 2748 85 215 43 369 17 747 2 322 66 910 79 271 66 427 38 1177 20 1043 60 2295 92 256 4 337 98 681 48 1126 68 680 14 198 11 485 23 97 3 142 97 790 75 82 97 506 30 194 64 777 58 2888 47 1397 67 1041 58 1045 53 60 82 111 59 49 30 357 86 330 0 408 51 519 45 1340 11 363 13 472 93 1232 49 623 84 499 38 698 24 284 52 78 65 340 81 44 75 141 93 851 54 81 92 84 54 1491 33 363 34 1274 65 1123 30 909 0 91 82 1611 3 368 99 187 92 43 3 758 43 601 70 551 66 49 89 407 64 36 46 72 80 119 6 102 31 407 42 1222 73 1378 56 227 79 585 81 943 -1 -1
4 404 18 323 20 168 17 207 82 863 37 668 29 161 56 303 63 1087 39 370 30 279 85 454 20 1236 32 1409 42 4 52 606 29 86 84 1499 79 534 89 1744 77 2021 23 1891 35 60 7 384 67 171 31 744 12 132 99 938 60 678 78 238 18 99 15 103 77 675 1 117 12 224 41 139 14 161 26 105 67 292 73 256 36 1278 89 201 75 128 41 12 13 29 31 279 5 814 38 1117 75 324 8 1288 27 361 67 1407 87 257 81 903 46 673 66 132 69 913 23 299 78 275 13 201 15 271 16 73 12 118 54 136 66 98 58 1437 12 569 66 364 49 20 96 38 85 37 44 1143 47 448 34 533 12 214 61 86 91 599 39 44 70 605 1 366 60 146 62 817 69 320 21 22 5 1768 2 685 64 628 47 1167 29 1522 8 138 90 396 58 110 81 506 41 965 23 361 57 816 63 814 20 440 40 669 87 463 65 1178 98 360 5 418 19 931 33 6 94 680 83 309 37 1669 14 1915 3 356 51 267 6 1192 35 47 4 34 84 43 96 445 98 90 93 330 64 209 94 379 72 758 27 1178 66 39 33 291 71 292 94 133 32 307 7 263 89 910 91 56 4 24 18 260 95 634 36 526 63 115 37 637 36 430 35 889 84 236 65 36 81 2921 82 324 54 191 20 408 27 166 19 951 95 1569 68 1400 48 160 0 1987 96 181 21 277 40 1325 49 1066 19 550 87 770 18 1285 50 71 20 146 19 119 94 317 29 37 88 5 62 104 82 643 23 366 96 375 81 92 46 4 95 619 38 13 99 317 87 3983 68 259 24 874 40 131 51 10 82 839 43 61 28 299 16 443 81 335 64 1242 85 131 39 197 88 160 95 174 5 1193 83 742 60 1288 51 619 26 17 60 26 29 440 59 380 74 27 6 9 85 2095 59 264 22 578 16 209 35 239 21 60 69 550 80 459 82 52 75 59 78 582 57 58 42 10 33 529 22 93 7 463 54 257 85 377 67 2145 89 566 98 1128 25 742 3 63 20 1714 91 92 26 2182 39 649 36 691 98 898 70 531 12 752 2 1171 66 1038 34 151 28 50 92 740 19 2309 46 688 90 272 48 43 36 716 55 1382 54 627 44 814 41 189 17 614 49 40 92 161 79 5 40 183 12 16 63 637 83 2065 42 49 80 231 19 124 1 940 40 1208 60 10 61 161 59 2288 30 1915 92 146 64 97 37 81 51 662 41 205 33 52 86 302 19 163 91 41 35 849 32 331 29 2 91 2203 3 244 86 816 4 297 35 61 81 686 34 290 61 694 25 257 54 711 4 333 22 194 26 543 73 91 48 58 11 2590 28 636 43 1502 21 144 2 208 21 10 36 1392 35 257 32 606 79 1341 91 296 12 1361 28 780 91 511 6 1233 4 669 54 58 40 91 17 822 76 54 27 551 37 56 18 391 72 1735 69 368 75 2124 51 364 7 1685 30 229 62 87 2 561 17 150 57 946 43 225 37 246 16 434 69 303 46 474 75 265 9 102 35 106 83 624 26 325 53 627 24 429 96 52 11 246 22 878 48 203 15 1581 59 659 35 78 90 1214 82 359 46 1138 44 177 51 559 54 801 63 3 75 1035 85 293 88 810 89 1783 82 271 71 477 57 560 25 314 80 916 20 306 53 15 99 179 34 34 67 170 86 1036 62 223 43 469 58 285 49 1138 80 105 71 279 95 125 17 1296 57 154 51 873 98 376 21 750 58 1110 90 393 38 2390 64 563 95 1421 59 299 32 202 86 612 11 294 9 1006 37 262 53 209 15 52 37 557 38 133 2 367 96 904 65 36 80 758 30 1641 31 103 45 251 65 407 28 97 53 239 64 1252 42 363 89 192 70 958 4 217 14 352 45 238 78 270 77 630 11 1574 5 2046 41 670 50 2169 69 1608 97 1536 53 22 90 96 0 49 6 1348 65 172 47 1636 98 586 47 1530 66 1042 52 57 71 956 65 326 83 316 55 109 95 1180 52 302 58 540 49 105 6 302 14 678 13 159 22 286 74 976 39 1356 87 281 85 342 84 1262 12 688 14 1132 51 504 94 245 15 738 61 754 58 509 76 396 85 1310 98 771 91 773 81 706 10 1105 47 70 52 1290 88 176 93 1143 15 838 63 426 26 61 77 860 91 71 69 485 68 4509 32 338 81 3456 20 246 18 625 68 216 67 21 24 2027 76 321 93 1273 56 607 10 292 19 335 31 587 80 249 21 386 42 376 80 439 68 165 79 222 41 348 57 593 30 1693 8 715 3 2386 10 763 66 75 65 1253 38 551 82 154 68 431 90 96 1 79 61 1689 60 237 10 410 1 482 85 22 2 165 71 1329 77 1015 62 929 39 276 43 614 32 63 68 501 28 949 51 38 12 9 75 195 5 207 71 113 35 475 56 544 18 98 78 115 95 1578 71 125 3 248 4 970 53 172 83 1173 8 313 3 709 69 270 36 66 9 584 39 1418 67 368 9 972 31 99 79 2191 70 757 31 144 59 379 55 125 98 1818 55 262 9 44 52 1106 65 870 74 621 34 2763 4 337 72 635 83 195 56 244 33 638 1 71 54 25 20 50 60 550 86 888 23 31 69 2028 4 718 8 1064 72 1043 19 23 91 106 9 139 70 1559 63 28 41 792 84 508 59 365 73 310 64 980 92 793 88 149 98 487 26 153 68 117 94 63 95 228 17 52 94 820 23 16 63 33 55 522 14 49 32 650 75 43 0 525 23 76 32 971 72 145 67 534 44 306 77 333 50 1017 90 147 29 356 92 28 55 248 51 1074 47 953 86 274 77 117 72 360 47 396 90 286 63 359 38 176 68 47 3 519 58 3608 49 82 21 66 22 1019 13 133 69 338 41 464 29 92 91 1047 16 1113 14 331 5 233 10 1913 13 964 29 3287 75 1605 3 74 10 707 25 206 86 640 88 902 49 1556 3 701 15 1096 94 1628 49 241 11 587 75 465 7 244 76 310 53 461 6 412 51 203 57 795 29 522 33 166 46 1299 66 466 90 80 11 898 25 487 56 3236 26 787 84 652 56 1140 39 5 28 240 37 1433 42 819 22 999 48 109 85 431 18 150 96 412 69 138 78 952 71 42 93 114 74 66 83 232 57 1239 77 83 86 54 92 446 86 506 9 1097 5 706 91 12 32 96 67 115 54 443 50 624 18 29 42 411 9 390 39 602 84 2390 16 158 43 830 35 727 96 246 32 88 56 501 52 14 49 714 64 865 26 634 92 1137 82 1055 86 850 54 485 78 251 92 1555 84 1596 47 355 22 45 60 175 87 470 69 1077 39 80 8 81 3 609 28 608 81 789 28 294 56 205 66 1378 12 75 75 127 14 87 3 375 58 164 18 316 31 651 35 239 54 176 87 12 91 324 17 174 45 143 72 70 88 39 15 316 39 97 51 562 98 1202 99 561 31 340 91 1872 60 199 4 1088 63 294 61 2403 34 50 48 501 39 372 21 1207 54 995 53 286 62 152 69 766 20 880 50 29 55 272 88 2037 12 554 65 131 66 62 51 273 21 185 12 47 21 23 37 33 56 651 46 136 41 35 58 702 46 2023 40 713 31 363 61 42 21 270 74 46 75 149 85 294 28 172 23 1595 25 1272 14 750 66 930 83 155 15 167 39 305 29 301 63 441 69 441 88 973 80 10 37 272 45 1266 4 1116 5 449 85 36 87 1701 14 296 92 825 87 389 71 211 32 1423 3 943 2 330 35 265 45 808 96 1624 28 256 15 35 74 323 50 35 51 1137 67 948 20 28 30 209 67 336 35 178 98 1288 59 1949 49 1030 51 764 20 539 42 470 87 44 99 781 4 125 9 21 12 546 6 339 64 327 89 16 0 96 47 833 92 2084 62 598 60 749 17 1270 65 756 47 487 19 2556 31 1089 36 496 19 265 86 127 79 762 39 1872 17 1462 30 601 69 138 9 11 67 21 22 187 66 377 21 115 74 555 27 1280 65 59 33 189 52 382 22 1090 43 1040 4 503 28 2277 90 1257 84 131 94 191 39 916 90 939 17 44 21 326 17 89 64 966 7 162 66 387 4 95 6 794 53 10 65 966 25 902 81 1249 13 1087 69 233 52 382 77 554 69 46 93 2009 86 1016 95 275 96 218 9 600 70 637 71 584 75 778 70 257 44 657 0 269 4 590 26 22 50 547 26 1608 23 146 82 959 37 2332 27 145 5 739 89 141 33 1424 50 317 32 494 89 20 8 71 87 60 55 168 62 51 23 289 2 180 38 268 50 282 88 375 6 422 21 163 97 71 87 698 54 975 73 1238 66 43 82 365 73 437 58 1362 19 933 71 369 53 515 70 7 14 342 23 1060 32 263 12 321 39 343 15 263 97 826 36 259 83 348 5 22 82 89 98 675 10 63 60 783 66 519 23 1743 4 318 59 487 90 268 52 401 58 1104 55 81 17 990 62 919 17 346 19 618 44 879 47 42 67 1204 32 280 21 1754 45 144 97 1130 45 230 57 400 42 301 15 10 65 334 56 391 50 255 60 643 23 760 60 450 80 359 74 121 3 85 18 1659 77 532 24 71 40 346 4 580 34 368 -1 -1
5 419 27 364 66 458 37 241 73 746 93 517 26 1836 42 1187 49 133 58 1174 19 75 6 2476 44 812 31 531 83 1517 36 315 74 588 21 107 13 659 50 523 67 1329 3 83 37 939 43 2405 74 154 21 353 14 320 4 156 55 247 64 926 9 292 33 342 15 365 1 2 69 7 56 84 65 444 73 411 47 13 42 49 24 791 82 58 90 464 39 1960 99 495 28 1451 6 351 47 362 22 516 98 205 15 1242 3 569 1 768 49 140 91 65 29 2708 50 1116 68 292 57 102 47 416 56 230 27 1145 28 123 26 560 16 94 12 1326 39 22 9 45 78 311 32 168 40 367 51 410 68 1585 26 204 58 125 44 2396 55 1669 77 375 35 1039 67 235 1 1468 23 718 16 1086 39 1087 23 21 4 509 47 864 88 396 43 410 54 117 74 839 68 678 43 850 46 326 10 767 63 3250 30 110 82 1956 67 1353 61 121 52 256 6 537 60 1026 73 241 33 1655 79 980 49 1680 95 688 63 1125 88 41 12 1647 86 178 12 2000 17 51 12 368 39 52 17 2019 58 199 83 506 78 285 43 706 81 47 99 18 12 1320 21 9 80 141 73 33 76 1230 23 1111 42 72 40 714 36 173 25 1128 70 22 62 93 12 137 80 738 76 155 33 215 12 500 83 667 67 1242 74 116 79 939 48 345 60 314 85 368 9 564 67 66 6 2072 13 635 81 116 90 302 22 2558 83 276 55 167 88 148 49 9 26 178 76 229 55 796 45 1217 36 242 6 109 85 395 96 1463 95 1102 31 375 74 648 58 179 7 625 11 1287 13 540 7 21 39 1056 69 386 34 1666 64 847 76 228 9 1517 73 1 28 14 13 342 9 197 73 838 8 136 50 158 24 69 48 1767 80 1525 66 486 3 229 49 362 85 1044 6 65 62 98 96 671 33 993 0 3 83 30 32 710 57 716 76 920 65 96 70 230 88 707 65 429 88 131 1 524 87 1208 38 841 55 462 13 347 35 1155 34 900 84 110 9 413 91 42 24 289 14 102 94 1572 37 848 87 313 19 1103 35 15 51 372 11 284 69 775 9 476 98 558 26 94 77 2064 25 1229 83 289 98 591 77 124 71 1108 87 278 51 453 16 47 76 448 48 573 79 534 36 1332 33 57 60 705 88 311 72 790 27 1074 95 2361 55 1474 17 40 15 647 69 35 76 227 1 1646 32 485 90 1610 74 79 87 1173 10 1102 55 24 62 112 16 183 93 1542 35 300 71 27 1 1162 5 310 52 758 38 1369 89 373 77 88 72 524 29 1093 78 496 38 333 81 31 87 795 40 21 79 147 5 52 20 559 81 21 82 21 19 714 51 348 66 610 4 60 31 35 28 728 43 864 5 2290 51 1171 47 1028 94 2949 13 29 59 22 76 609 39 817 91 73 88 82 28 70 97 2047 88 609 52 121 46 222 33 146 22 267 90 11 38 465 46 584 38 268 55 362 81 411 66 1285 2 578 5 657 20 473 98 36 18 841 21 741 58 148 62 385 50 285 67 1505 58 678 91 943 6 681 16 708 77 27 80 2550 95 3470 47 352 1 558 5 856 84 152 64 684 95 607 68 43 14 92 89 2532 97 1906 82 656 3 1029 81 450 0 399 8 27 40 156 83 1020 10 1466 32 158 30 248 31 120 16 53 17 16 75 528 61 22 53 23 47 362 51 1001 91 475 98 801 26 3 75 122 86 151 68 130 69 359 99 171 8 688 68 674 2 117 1 587 30 478 85 470 36 120 95 614 23 253 21 74 72 1835 74 330 14 282 76 426 53 1430 78 1243 7 285 49 1071 17 144 91 396 1 123 76 114 28 658 58 712 48 4 98 1631 8 269 55 1145 95 40 88 1395 84 672 61 201 32 1136 52 120 49 666 69 348 55 2687 92 146 26 744 83 2197 39 803 36 1398 3 706 91 663 21 52 53 14 61 686 24 1129 97 751 54 85 93 1007 90 915 84 1696 9 956 0 190 8 584 72 1177 48 205 97 438 93 75 59 1413 4 498 91 1886 20 45 23 323 7 294 75 222 84 779 47 684 11 17 18 103 89 569 67 68 56 187 15 305 86 418 84 884 33 618 19 1 71 209 62 864 84 533 74 25 52 19 1 1872 67 603 59 998 67 315 58 454 57 250 50 1 24 272 87 575 74 367 1 830 8 134 89 548 1 602 7 343 96 2786 11 184 86 1453 14 2267 66 229 4 793 42 324 85 105 14 856 77 2117 12 2522 46 447 94 295 97 315 55 191 72 470 99 192 27 474 95 1616 82 418 92 83 26 121 94 3257 57 115 90 1277 51 1421 77 246 9 203 44 80 73 924 24 1570 4 876 1 56 6 569 34 1758 43 284 65 124 78 886 58 73 61 1533 13 322 70 797 99 2235 23 382 40 422 45 144 52 48 66 217 86 134 91 1528 66 1 84 563 38 126 52 239 92 777 85 1028 5 263 11 107 34 89 49 3 72 484 62 236 33 918 11 87 63 2161 67 1219 40 123 41 335 63 23 51 344 27 913 31 709 5 989 39 446 20 784 29 1105 48 359 35 1695 60 1135 55 46 52 220 72 372 25 791 21 1105 42 433 31 377 91 225 44 29 32 489 38 37 97 157 77 1058 18 1020 8 377 38 998 96 220 48 135 9 67 49 1031 22 368 36 92 44 207 49 48 30 913 34 277 14 1591 89 33 19 339 64 206 13 293 40 127 55 47 81 1019 75 911 86 781 0 26 91 20 46 994 90 54 23 227 52 498 68 1273 7 771 0 164 38 40 75 244 11 280 58 300 12 2666 33 39 66 858 97 210 59 10 82 502 10 605 91 937 23 423 78 2441 99 349 26 464 70 137 29 105 44 736 49 118 60 141 25 63 34 634 3 494 48 47 34 733 29 370 35 23 26 1383 94 598 20 512 27 248 34 505 72 156 88 1501 20 423 73 758 91 196 8 577 23 476 80 1481 72 132 76 1296 17 238 56 214 57 132 89 544 59 121 52 1169 73 24 82 539 91 155 85 1460 79 927 55 243 25 2419 57 1069 64 768 18 760 28 378 49 522 79 444 28 421 70 84 34 698 14 356 51 144 39 2903 10 317 62 867 69 375 32 711 58 194 41 279 78 496 12 167 5 669 6 339 56 748 74 213 64 314 14 1293 57 59 50 403 15 555 90 532 2 407 99 688 22 1485 49 288 70 354 47 755 44 23 55 697 82 282 15 350 54 358 89 571 67 164 27 240 76 186 15 510 17 1973 5 129 31 369 54 756 24 518 1 843 37 787 41 184 25 116 80 110 16 416 93 2021 21 365 48 240 14 539 54 333 7 326 68 150 26 999 43 393 18 624 70 208 83 88 35 613 76 147 68 107 7 416 49 2047 25 1759 38 200 49 31 20 597 85 942 18 297 96 148 68 652 62 541 28 94 57 500 89 245 56 7 85 1618 31 106 24 2125 33 2407 64 572 99 646 71 87 23 516 41 444 92 412 70 1095 5 54 3 85 44 1098 6 531 54 2445 56 170 70 871 46 241 84 24 6 2306 59 261 96 224 89 184 16 258 84 105 86 1593 97 743 7 1071 5 268 48 285 91 835 99 140 52 44 82 587 22 59 50 868 9 25 80 587 28 199 88 411 36 84 77 206 51 340 60 94 43 857 65 2397 22 98 42 11 35 317 24 35 31 24 37 458 62 968 86 2438 28 1719 41 2324 84 583 83 358 53 1071 89 102 48 1009 86 553 66 620 56 245 39 34 59 1652 24 4 83 43 5 1025 30 730 25 357 62 1023 24 579 59 577 79 72 41 355 53 1288 68 471 66 188 15 98 3 608 82 194 75 19 19 16 86 107 50 8 76 1593 32 2009 53 295 21 1621 52 183 33 444 48 331 15 76 96 24 38 2050 55 435 14 2982 60 297 74 35 75 367 73 298 20 323 87 46 48 806 4 1008 62 68 32 265 49 175 26 356 98 851 29 1998 81 730 11 335 6 57 40 1327 28 507 32 757 10 954 67 3193 33 53 69 312 98 226 68 108 80 1280 12 444 98 20 55 1737 72 204 67 872 54 1394 16 549 68 1157 51 395 1 159 69 183 32 431 85 703 66 116 84 453 92 145 10 583 46 60 87 635 22 68 34 5 35 501 40 190 80 537 97 710 4 858 7 219 59 372 13 1041 12 235 37 548 78 107 86 23 -1 -1
6 1463 56 157 16 5 2 640 79 78 41 1133 53 112 97 121 28 86 71 558 40 89 52 1589 39 1378 93 74 94 264 42 137 17 1486 57 503 55 452 22 537 33 161 0 159 64 1162 30 120 79 112 23 1955 93 500 80 908 36 178 50 695 47 104 61 674 62 203 55 234 7 314 57 1129 16 622 15 103 54 193 62 483 8 339 55 1499 11 1142 23 1529 75 336 32 281 2 136 61 1537 51 152 35 1049 72 79 64 100 79 473 77 176 2 1013 12 28 0 45 74 561 43 638 36 16 9 68 4 3422 48 59 38 195 59 85 53 155 4 196 25 63 82 50 25 484 92 346 2 188 24 1394 64 3123 90 696 53 466 76 860 29 764 18 79 47 445 41 725 35 196 60 3133 53 366 61 226 2 1050 23 629 51 634 0 718 8 371 90 1515 72 105 31 837 78 40 84 162 16 112 87 8 29 405 55 23 77 661 56 521 15 592 73 795 71 4200 97 185 11 844 48 92 56 272 68 161 1 170 16 407 51 832 39 18 61 908 25 129 18 24 59 215 71 248 2 400 84 193 17 98 99 1247 12 247 2 260 41 2668 80 650 92 35 93 673 84 325 82 316 33 23 91 756 13 620 65 636 0 913 53 106 38 1641 13 433 1 873 80 564 18 518 69 778 2 841 40 179 98 257 2 578 49 129 21 81 5 109 19 351 25 1617 71 152 62 78 4 244 37 366 7 902 24 1192 6 179 50 3358 70 300 30 128 67 1351 50 963 47 2111 24 109 82 203 69 45 56 865 68 369 93 861 89 267 86 6 59 326 93 336 44 2140 92 15 47 308 26 263 52 456 55 1342 79 484 94 137 17 59 33 509 16 97 21 1042 48 714 21 1011 38 901 82 183 67 181 70 36 50 1080 93 931 37 565 28 608 32 131 39 225 85 415 68 429 33 176 70 1481 3 328 35 675 29 123 36 1484 35 158 2 281 52 425 41 951 8 705 67 1982 66 729 54 351 40 1420 72 415 50 98 74 355 86 2886 3 91 74 126 36 18 19 1996 25 588 54 2147 50 11 53 89 69 1828 23 126 72 1711 66 733 68 214 79 30 8 974 16 122 66 1928 86 980 34 84 64 314 22 156 98 53 23 138 35 543 6 4 76 705 90 10 26 258 45 56 35 200 39 1068 84 1140 86 708 96 204 80 167 47 184 58 11 59 165 28 18 99 1603 78 401 30 458 41 487 93 1448 25 129 94 104 77 604 68 1709 38 34 33 112 40 44 6 577 44 728 33 532 50 264 14 198 25 2871 67 421 65 1086 7 173 76 100 15 196 3 248 67 185 54 1001 39 415 84 1031 92 877 93 174 72 60 14 187 49 665 30 1051 70 116 13 1204 73 947 58 77 83 17 14 2536 3 394 22 573 58 1733 88 2132 53 56 24 62 41 466 53 1240 75 68 24 556 5 590 79 3997 88 181 11 394 48 1438 8 723 15 101 58 134 97 864 92 754 10 764 66 1965 63 397 4 2479 6 1023 26 2 1 24 5 759 43 1260 49 133 90 643 1 343 34 224 81 2965 37 872 15 681 30 432 75 4 94 1268 75 153 79 158 38 1068 50 769 10 298 95 165 8 57 56 180 96 745 16 1691 58 821 23 256 60 467 33 913 56 210 8 904 18 376 86 945 5 1377 87 118 66 577 3 233 87 353 67 132 3 95 87 1501 56 2 44 59 80 465 28 298 88 546 89 390 24 519 62 295 24 1001 3 316 70 1471 91 623 64 318 8 157 98 87 64 106 16 253 44 131 30 333 11 61 90 128 13 1273 55 417 92 75 17 559 66 1480 19 596 55 371 92 340 4 448 52 291 96 355 5 239 65 525 98 1385 19 92 46 1174 57 796 84 463 85 904 97 642 51 99 99 244 88 78 39 970 21 487 63 203 62 1342 30 1735 8 900 95 208 81 798 57 322 70 162 92 554 95 13 82 164 44 974 70 2266 38 1005 10 1215 7 339 15 1063 99 59 40 408 32 173 34 2359 20 345 37 74 74 1788 45 183 60 1347 34 1629 47 610 71 1735 55 896 73 453 20 638 17 336 27 354 95 147 54 496 41 468 39 680 6 352 39 64 89 2724 37 645 31 111 66 279 5 453 76 1582 26 922 38 705 43 61 81 140 8 292 64 1607 96 164 44 1137 32 1553 81 572 54 987 79 266 60 644 75 85 99 1336 5 46 55 126 77 300 15 195 98 411 35 129 71 775 21 1748 58 192 93 1118 7 903 6 1031 72 473 90 430 84 154 11 270 61 1563 98 138 21 324 71 1122 33 992 24 434 41 3116 80 61 10 2291 78 820 88 2095 43 694 10 1564 84 1616 64 45 95 92 23 310 15 1144 34 743 50 388 30 104 45 444 59 832 76 1865 69 113 60 556 50 631 49 14 19 262 94 1144 25 59 77 122 30 49 96 62 52 142 14 187 54 930 93 1891 71 527 77 547 53 104 68 258 20 2782 44 1064 36 237 23 371 59 2 19 654 27 66 8 1037 40 26 1 664 41 26 92 332 4 223 58 593 27 141 2 444 74 1081 23 1309 9 418 5 1973 17 1940 61 68 67 1465 95 1268 1 704 22 988 86 640 21 377 31 1239 94 1351 99 453 77 438 61 274 53 66 99 83 17 304 44 634 29 161 19 183 45 257 19 58 26 95 17 388 36 479 82 168 16 686 19 1907 75 293 95 602 1 691 45 102 90 1078 69 262 57 718 88 788 17 609 84 688 12 1524 59 577 81 147 19 831 34 116 69 438 45 271 95 9 67 940 33 52 96 77 30 656 60 2349 89 7 33 498 30 861 32 327 46 123 1 1688 91 322 2 89 76 116 48 258 13 114 74 481 55 841 57 1302 74 241 80 149 55 1099 36 88 6 574 13 169 34 395 70 384 67 290 66 304 92 278 82 142 96 567 79 104 14 1290 9 306 35 1063 39 290 37 132 71 1642 30 474 39 1595 65 124 54 121 23 378 32 10 16 3111 66 279 24 206 57 16 56 298 32 707 2 495 89 1356 22 425 14 288 68 83 45 547 5 1080 2 109 86 160 95 276 88 198 57 2823 13 18 21 2230 19 71 57 67 47 265 76 393 29 31 17 163 36 813 80 109 97 150 30 619 70 618 48 613 4 181 88 90 17 1156 67 1039 54 1537 50 700 26 2251 25 212 67 204 5 728 89 40 24 1363 56 1576 74 457 61 436 22 1232 21 745 63 113 26 925 44 521 90 561 34 616 31 349 7 493 76 180 89 174 65 580 83 473 13 1413 38 704 55 309 51 61 15 372 74 1160 15 1023 50 906 51 41 78 361 44 463 38 497 35 530 68 160 41 176 76 1073 22 284 27 171 59 474 76 1125 63 582 14 1275 41 32 21 57 54 26 23 1065 62 334 77 240 80 214 71 87 75 510 49 798 40 1213 77 61 51 128 50 624 44 51 25 152 11 643 75 52 93 320 11 944 99 702 96 529 61 161 68 95 64 271 70 748 57 1524 92 26 34 1017 70 764 89 902 99 613 69 68 0 824 94 1251 77 719 10 1239 23 467 74 48 52 255 4 664 72 139 15 506 96 630 43 147 50 510 27 377 43 257 17 164 27 514 50 250 62 192 40 893 34 220 71 297 67 519 16 618 35 480 26 75 43 39 48 790 22 287 47 1288 71 252 77 629 61 1266 91 303 25 634 2 337 40 694 1 179 74 11 32 15 3 134 81 1103 88 50 60 492 98 1 32 301 66 7 63 148 88 637 87 172 9 1001 68 612 83 782 55 344 94 19 66 636 54 535 27 375 30 166 77 538 22 109 76 171 23 357 67 678 8 143 27 319 71 1151 40 132 6 292 83 486 40 719 73 1683 27 49 24 428 13 314 71 1307 59 804 5 132 87 329 88 286 28 810 57 63 18 1691 86 173 48 306 70 939 73 124 90 47 29 421 61 230 25 59 34 34 91 58 15 46 18 345 86 114 6 130 66 253 20 269 18 342 88 1068 85 202 53 345 99 1620 31 131 57 1452 24 2974 49 4 29 183 15 842 57 76 26 818 52 374 32 124 57 687 42 959 11 690 48 562 6 1692 12 598 67 2619 30 2082 26 850 52 243 70 594 42 278 31 260 4 191 48 266 30 1100 6 284 57 25 95 835 94 114 74 55 53 1197 -1 -1
7 476 56 108 69 1034 7 1044 42 1277 52 574 22 467 98 93 55 970 78 381 69 1389 94 781 55 820 56 576 36 17 27 289 86 43 34 421 61 1354 75 143 19 1692 94 728 32 754 55 310 61 574 79 976 35 595 74 148 7 35 23 471 69 33 64 1809 12 63 54 157 95 2241 37 385 33 286 72 154 7 1256 3 1114 71 328 47 723 89 200 40 487 73 3182 22 513 51 461 41 1138 84 43 8 319 45 900 69 571 89 14 50 68 30 44 53 52 61 31 7 186 43 1690 39 229 98 1302 66 202 54 677 96 466 21 248 82 378 56 126 46 171 55 47 4 484 57 234 71 258 17 40 59 1661 17 168 11 1257 73 530 30 709 73 332 53 123 69 614 16 507 0 132 87 977 99 600 18 192 55 777 23 709 1 406 67 206 52 7 0 670 1 914 16 159 55 19 33 233 4 303 3 184 19 74 30 61 83 430 89 232 99 930 36 2097 61 437 35 356 15 1506 13 385 52 2329 59 795 30 256 94 559 64 1095 34 1766 57 77 96 149 15 223 82 153 84 155 14 128 96 429 87 80 86 49 64 1219 6 632 53 539 16 1067 90 466 72 129 97 232 39 19 15 252 22 2008 27 2319 0 1115 44 607 99 146 9 965 11 1 81 1732 92 556 37 379 72 237 76 1037 90 4 21 93 67 172 79 405 12 946 15 19 59 855 48 148 17 246 3 2151 52 129 8 260 46 356 61 266 67 145 42 174 8 859 28 25 86 18 29 525 28 159 25 363 8 148 7 441 50 475 36 681 34 1934 12 7 53 86 93 256 90 75 86 341 84 1853 37 787 13 134 79 272 77 920 99 1403 23 44 46 329 71 804 81 1112 33 941 27 337 50 8 31 41 23 44 17 1242 52 1121 2 535 91 23 92 1573 30 682 55 48 48 190 97 282 19 1268 96 18 12 105 29 279 83 107 95 1735 31 556 72 1445 84 248 62 451 96 2039 86 47 88 16 75 701 5 1542 71 1122 50 171 93 54 18 427 88 160 0 976 45 346 42 125 36 720 91 1667 8 24 3 552 75 836 67 2100 2 541 57 495 86 601 38 55 50 3470 77 1338 15 460 4 155 5 426 17 1155 26 6 67 1030 97 51 73 1080 25 718 73 137 55 886 82 116 2 54 82 1115 74 391 21 243 84 713 93 258 15 422 0 464 8 1675 46 644 61 1589 65 820 99 80 72 773 31 1631 44 833 47 604 29 242 49 36 8 125 96 339 7 543 50 395 2 718 44 2038 43 1023 59 1201 24 41 52 280 53 95 79 115 68 151 39 547 16 1807 24 2091 69 915 36 395 74 60 94 898 57 158 25 688 62 256 35 781 12 4259 82 863 58 136 7 1176 38 97 93 117 65 962 9 491 92 176 82 393 61 251 29 936 7 312 52 34 65 387 75 729 51 165 50 455 82 689 6 1 96 459 71 339 55 480 2 438 20 325 92 38 71 713 45 1953 92 119 25 97 50 1104 65 658 95 440 16 101 96 722 6 1439 80 69 47 1299 61 44 83 760 28 295 88 341 45 288 11 253 33 708 44 107 78 732 93 1080 18 940 3 692 19 489 6 24 22 1005 49 493 31 971 7 14 2 900 45 805 79 599 11 292 45 231 25 694 27 1106 48 731 19 218 75 172 53 308 54 53 7 715 0 12 5 5 42 415 89 636 64 1375 57 234 42 1755 86 386 62 116 71 697 70 318 35 180 33 3746 94 61 7 85 83 5 3 203 18 859 19 1268 46 272 93 780 13 953 67 20 34 99 26 291 38 353 21 328 10 446 1 80 91 867 14 463 13 748 86 482 99 302 8 741 52 456 53 1428 69 197 15 171 20 631 64 1010 67 443 26 403 53 141 20 245 98 152 72 1249 46 257 55 320 64 1024 58 89 40 1115 41 676 8 110 74 23 88 394 9 1051 13 32 49 690 88 693 41 1288 4 731 20 557 56 1076 98 178 38 38 10 53 24 72 79 847 92 199 67 260 8 488 22 234 54 930 59 164 41 326 39 1959 42 57 32 1229 79 877 46 860 27 116 93 136 82 128 18 463 70 241 91 800 93 150 58 163 59 231 56 56 42 444 78 1169 14 669 29 672 68 231 11 821 49 7 76 1317 43 1172 87 153 69 986 23 229 65 67 17 380 96 266 49 58 73 597 71 693 98 144 61 713 74 1365 65 184 63 744 72 481 63 2639 79 431 72 1440 39 21 89 542 99 332 71 957 79 60 35 526 0 113 44 1276 30 522 21 303 2 372 78 512 56 393 3 482 61 436 48 586 73 229 65 78 26 1005 38 279 75 384 35 940 40 810 91 787 49 48 41 629 88 266 91 1921 56 1358 99 53 15 35 38 37 20 570 29 831 21 1898 17 1610 43 317 59 231 52 784 11 225 15 588 4 769 6 418 59 68 60 251 81 72 62 1449 14 212 19 955 69 1663 24 1308 81 494 44 1187 4 389 42 1702 78 181 93 66 54 240 97 99 34 2009 11 339 42 87 43 235 14 362 41 741 89 98 78 39 40 2001 8 591 61 144 80 757 37 782 50 311 78 1314 0 597 18 665 41 617 27 136 74 917 96 1525 29 523 18 42 93 114 49 554 95 819 21 952 77 855 0 113 92 136 25 967 73 1815 75 518 88 524 47 628 73 1380 15 1978 44 207 90 217 78 1166 32 453 83 647 86 772 32 759 73 427 66 80 89 527 3 223 25 1197 1 149 9 1245 22 1445 70 22 14 1181 70 1528 61 280 75 303 26 82 39 150 66 777 64 1709 52 435 11 12 20 208 24 784 74 1567 77 104 49 789 41 490 11 1315 22 117 93 109 36 470 53 110 50 808 53 1106 14 348 92 1020 9 303 70 722 16 85 6 502 61 549 91 939 55 281 86 3 69 465 77 452 47 113 96 1375 47 706 86 38 35 169 23 6 46 1092 44 132 51 635 25 91 45 579 97 1143 60 117 68 1528 82 314 86 644 94 330 45 384 26 253 27 69 44 250 3 544 15 151 96 76 22 8 14 101 34 717 36 322 46 927 23 1490 84 551 60 277 72 67 5 168 44 5 4 698 78 172 55 374 4 950 95 1853 67 228 28 789 79 333 17 143 68 128 38 103 63 527 77 36 79 506 97 82 66 472 36 61 56 222 77 465 23 5 3 341 5 330 41 293 56 910 94 348 72 36 98 1658 73 252 95 57 36 1059 39 2827 52 1045 61 155 40 1203 54 1978 64 5 59 199 8 1089 2 745 82 3442 2 131 19 115 37 707 25 1438 64 316 19 2626 61 89 79 98 12 1781 75 91 8 517 18 381 36 393 19 473 17 440 26 720 30 781 87 86 94 1723 82 304 94 3137 37 835 3 129 45 56 93 92 98 2665 76 57 8 197 36 186 84 2183 75 91 16 355 45 705 89 123 42 558 61 689 76 346 0 294 52 3098 41 20 32 125 7 324 64 645 5 54 39 27 43 44 16 79 35 952 84 366 69 1394 98 894 63 853 3 905 78 997 83 503 76 1968 27 584 74 357 9 77 90 156 43 313 28 534 77 23 9 37 71 81 44 196 93 15 66 11 69 558 26 523 34 190 9 195 64 649 45 134 0 368 9 399 13 8 30 2209 2 1500 98 127 32 536 81 288 89 174 69 12 82 203 8 14 88 35 22 1391 34 126 3 549 39 128 79 106 8 1000 70 196 69 29 34 1838 38 837 34 1397 53 182 1 390 12 319 81 712 86 2048 11 346 48 848 37 867 52 230 15 457 28 965 2 215 46 490 40 1891 12 766 57 313 36 359 54 307 2 1004 77 511 52 171 9 64 12 835 2 74 44 309 91 1011 5 2879 78 1079 68 1375 86 237 18 465 27 390 94 2007 89 649 88 5 61 96 26 912 19 256 74 377 14 48 44 140 70 169 16 154 27 1515 48 500 30 1085 57 342 98 420 92 1143 38 64 84 977 38 1100 50 519 29 2219 21 4 54 681 1 431 96 614 85 133 61 88 57 8 73 269 47 409 80 328 9 397 71 1793 87 551 89 38 11 1775 66 649 54 256 15 90 34 1239 14 373 51 177 36 2280 69 779 36 723 23 162 2 1268 3 402 91 933 84 97 38 430 87 31 37 374 72 1525 66 138 76 706 90 23 9 508 8 206 37 114 94 871 87 207 96 332 85 293 87 570 48 245 70 834 61 153 79 235 41 701 10 82 87 266 37 498 38 440 20 1126 66 811 22 309 66 277 67 258 96 1449 92 768 53 738 97 34 64 199 81 1149 48 2015 69 426 32 468 70 58 5 386 33 437 13 58 48 774 27 650 29 2134 77 535 32 64 67 225 60 1812 21 1142 19 742 66 977 24 1106 59 140 81 1098 33 891 67 115 77 706 63 461 57 796 78 626 82 132 25 252 -1 -1
8 169 47 1982 49 420 39 1631 29 951 20 176 60 151 72 354 39 265 12 10 1 93 57 180 85 355 40 51 36 330 5 1099 30 357 5 730 62 547 87 455 97 321 8 817 23 876 67 447 17 270 56 688 6 408 67 436 76 546 64 564 68 585 98 1127 11 305 12 326 20 201 11 710 34 454 74 188 75 21 87 537 81 1088 90 164 82 875 56 1287 54 1600 15 466 22 23 90 122 27 53 22 1687 87 417 18 1489 88 324 14 588 27 114 2 1094 64 650 73 157 87 636 36 107 27 1546 56 1098 53 2033 96 1516 77 102 56 613 81 428 36 317 3 699 81 460 49 127 63 859 80 949 84 768 85 70 18 818 34 619 12 44 18 1926 75 173 63 494 47 320 85 444 37 1646 39 73 48 757 76 350 90 70 67 619 26 159 24 340 29 2291 58 873 2 488 45 487 33 31 88 404 18 1131 81 167 90 811 72 1201 29 498 21 1278 99 545 45 1021 67 105 84 1159 2 114 39 547 35 80 72 484 48 984 16 1013 42 172 52 199 60 29 97 409 69 108 65 475 6 474 17 516 56 97 27 176 46 566 39 337 47 1058 70 235 9 221 75 775 50 73 43 119 64 578 99 28 52 753 90 1874 6 466 78 158 19 802 29 80 1 262 27 46 29 131 91 196 68 688 11 425 69 180 40 264 72 1196 5 409 32 15 72 539 67 1150 82 618 5 472 94 192 57 150 19 380 78 177 89 637 66 176 79 706 17 781 31 1142 44 83 16 248 75 157 66 211 0 650 75 2414 55 124 18 664 82 216 88 218 67 573 40 438 44 664 35 1979 99 1317 61 596 74 259 33 34 97 255 68 160 14 289 30 666 42 4 89 487 44 627 54 421 9 567 90 249 95 21 37 1289 29 573 26 1250 57 874 77 220 74 1006 99 320 75 248 12 472 41 250 14 210 4 163 61 1652 95 25 14 605 58 2508 71 172 60 2174 11 513 51 1436 66 89 71 329 6 1434 4 703 77 428 30 336 37 1433 34 613 43 402 32 982 51 941 53 339 28 8 10 442 35 2432 27 1541 82 112 20 444 66 2404 75 882 99 638 33 198 90 1404 29 97 91 774 71 455 33 2 71 1400 30 33 23 43 3 62 22 30 26 199 4 524 80 559 89 1353 93 292 7 433 32 864 78 839 40 840 1 1321 87 116 28 668 56 698 81 3770 90 300 1 1016 50 205 99 607 29 327 72 237 42 464 78 4 11 2852 92 1235 58 233 41 371 23 774 50 223 80 65 10 348 62 1205 89 107 82 1338 17 660 76 201 4 1717 28 1171 61 148 13 54 1 158 39 637 20 131 25 495 0 35 86 318 76 776 73 120 26 68 64 132 88 950 89 31 23 112 26 1280 25 119 91 127 44 490 11 613 55 386 67 36 20 49 95 1328 82 197 91 1586 64 449 19 732 50 901 81 1423 59 289 26 1002 92 1537 16 17 25 1759 31 389 79 668 80 421 34 694 59 51 72 48 68 457 27 3270 41 275 79 493 95 754 47 58 67 334 19 193 55 1100 31 657 93 43 4 699 1 575 74 909 29 42 36 353 85 257 90 748 87 17 13 1733 31 191 51 748 70 336 14 233 68 136 75 2058 60 293 47 465 75 1166 23 813 14 1375 47 170 77 197 76 183 68 241 14 498 61 2187 48 515 77 474 81 15 88 135 22 1753 12 52 24 2033 74 1347 57 979 42 742 2 978 25 409 59 20 78 508 8 151 14 961 30 1496 93 40 43 1083 11 4226 69 87 34 1099 12 653 39 495 27 240 53 115 19 2635 42 814 63 711 88 458 65 934 95 1131 87 124 85 146 89 317 53 10 38 1081 90 543 61 134 72 548 58 690 98 31 14 126 13 365 6 468 82 1065 51 102 63 560 87 37 69 964 1 148 35 1658 27 91 61 447 77 564 53 1254 39 23 35 927 5 640 35 305 52 479 36 739 0 346 38 1277 23 2955 75 1301 24 618 15 225 84 191 61 255 54 1110 9 733 87 98 98 868 28 407 36 1240 85 942 33 1309 39 1141 84 335 49 367 62 317 9 788 18 328 55 787 51 19 71 1068 39 621 97 441 22 216 1 846 99 365 92 52 94 279 5 802 45 1319 27 436 75 180 44 994 92 245 1 746 37 285 73 111 98 823 2 593 87 170 88 392 33 294 9 478 53 534 10 629 1 1 46 310 56 79 24 160 69 1122 96 243 27 439 18 459 14 493 10 469 89 53 65 972 35 191 56 475 38 206 54 857 31 235 86 1294 50 39 32 550 68 893 37 368 65 752 58 1245 49 257 32 395 13 847 64 310 44 611 56 156 92 1305 15 426 8 273 64 304 96 264 19 299 92 316 3 170 57 10 31 2187 7 68 18 961 17 223 73 36 87 326 12 620 84 57 1 474 7 2786 32 161 10 268 6 165 30 1111 47 1851 9 976 88 1032 8 925 74 890 4 26 12 814 34 21 5 231 84 134 23 540 36 246 46 1098 25 137 76 1692 28 145 73 578 56 41 46 491 33 117 35 1206 78 116 76 429 16 85 82 437 97 185 89 1132 22 30 79 39 83 137 77 155 32 339 58 202 87 77 74 345 14 1068 62 74 72 1820 27 67 41 322 69 22 40 822 57 678 68 145 79 298 43 743 52 595 75 148 23 143 53 401 44 934 71 531 19 1263 3 192 4 580 52 294 90 253 63 864 7 482 10 1322 12 434 57 23 15 23 13 1385 64 555 69 198 63 1694 3 179 35 287 8 1437 38 319 53 767 12 211 91 980 49 1053 48 873 20 63 32 36 23 389 26 399 24 445 61 173 58 116 3 688 22 1282 80 193 30 53 12 6 4 582 74 537 38 675 54 143 83 396 51 142 82 387 32 425 9 73 71 356 27 268 33 86 92 290 99 95 42 197 24 408 94 79 22 357 11 284 29 609 60 86 13 1244 42 203 78 526 19 1481 64 593 73 12 34 245 83 1101 44 386 59 357 78 80 28 2889 14 302 9 155 59 1522 60 1673 80 4 33 1157 46 20 10 186 8 341 51 613 84 193 64 257 93 907 81 279 96 103 29 46 16 251 73 1531 77 552 2 3 45 53 23 510 15 247 67 434 76 1723 35 554 0 1485 28 237 4 1379 66 138 21 98 50 874 82 241 10 440 66 157 52 7 26 469 12 461 90 76 38 1525 45 427 48 123 72 1526 26 1203 33 266 93 315 96 1030 4 62 50 292 78 624 61 109 67 124 1 103 85 458 3 911 97 232 93 1394 70 1319 50 150 76 1109 79 1351 76 1555 50 334 59 95 30 1496 74 124 16 1573 98 597 49 55 0 889 4 530 21 612 13 396 51 546 20 119 51 677 16 35 88 258 4 691 93 1520 11 536 38 362 32 108 23 1740 74 694 98 224 95 601 81 876 51 22 2 1364 25 21 21 4302 22 207 1 1653 52 11 96 477 74 174 48 86 91 698 56 118 46 1576 92 181 18 776 30 302 56 448 59 602 13 263 97 1556 45 49 44 505 94 482 34 127 64 70 97 257 0 62 74 948 20 429 7 220 1 998 97 328 91 1118 44 592 42 98 82 58 55 486 97 922 15 643 26 254 59 1972 73 2807 77 8 44 229 48 472 7 724 16 145 38 852 20 198 66 316 72 671 38 689 2 358 33 430 42 557 1 222 45 647 15 7 98 60 78 1371 99 423 53 378 39 262 91 579 71 1316 96 3594 35 276 78 589 20 916 52 22 60 226 46 646 30 347 60 259 89 584 40 288 39 996 19 2190 12 426 34 214 5 223 14 203 38 769 92 234 30 532 81 347 24 1342 33 200 1 57 92 699 70 811 34 214 91 3168 12 802 46 777 99 146 93 891 54 250 2 127 48 291 35 179 48 403 79 1680 25 1021 91 434 68 1137 90 859 78 82 37 500 52 168 58 1010 51 442 19 776 52 48 38 838 60 349 20 244 48 538 2 52 96 212 21 1698 75 252 64 2433 83 832 37 915 14 92 61 102 53 335 69 130 27 60 90 524 87 290 10 151 2 64 87 428 26 195 55 229 6 88 3 162 59 68 18 213 45 312 88 1105 95 95 80 390 94 44 33 233 3 167 9 375 14 1251 49 694 78 699 26 721 43 329 95 1363 35 366 90 1293 20 648 13 811 69 94 25 425 10 775 48 178 58 590 56 300 18 1310 34 130 81 2178 62 305 42 2599 46 6 47 337 56 994 76 41 64 328 56 656 84 190 14 471 7 2 39 368 88 1218 46 151 27 524 6 153 3 406 75 1913 50 183 -1 -1
9 894 57 1644 60 69 18 275 37 45 68 790 33 353 94 721 12 292 91 249 69 24 8 17 12 697 91 410 47 72 11 545 92 890 61 2538 8 124 93 852 90 344 65 21 53 458 95 334 96 572 65 44 47 98 54 786 71 45 58 64 83 130 17 350 55 655 26 23 36 509 72 1051 63 1000 46 603 87 933 54 64 58 169 22 303 73 322 49 586 2 3234 0 257 33 320 39 79 85 1712 69 675 24 247 52 1231 93 744 44 9 8 926 81 46 47 561 80 397 58 1346 74 62 52 71 94 78 13 380 24 1058 45 154 56 275 32 2944 17 58 74 449 67 105 69 442 53 628 21 599 62 2132 50 158 93 385 38 68 31 275 19 79 89 331 77 971 82 220 61 1000 2 614 50 593 13 350 56 793 59 391 45 1061 68 270 49 1974 53 483 62 531 37 271 78 504 53 737 58 284 91 86 82 2407 9 350 51 858 39 110 51 1627 28 1463 12 22 13 310 7 1051 60 130 9 141 7 904 92 1109 54 221 61 731 62 299 46 379 39 999 7 466 84 273 56 1268 90 556 56 151 10 556 16 1643 31 190 93 43 8 575 92 449 43 232 35 397 65 146 66 578 88 482 10 194 98 2110 65 194 97 189 21 2164 88 201 85 79 54 498 95 33 69 357 85 1047 19 490 38 9 50 582 23 671 30 757 7 1978 91 711 92 76 61 685 81 126 26 848 10 208 37 820 77 604 17 807 60 935 97 867 94 118 67 300 63 499 25 1326 46 84 58 1268 41 8 74 407 18 1105 35 545 61 1107 95 395 12 500 93 1275 9 41 45 950 66 175 51 2243 89 1064 83 236 81 96 92 2995 94 1207 77 613 53 1311 79 363 26 60 43 1381 98 1419 8 1328 22 99 8 120 59 485 41 316 96 4097 87 1328 0 459 68 667 71 629 84 216 46 1774 79 16 80 377 27 1140 81 228 10 884 76 128 56 601 68 237 53 282 5 226 4 189 46 95 96 1084 31 543 35 1365 22 1416 26 281 97 109 62 1059 34 451 58 198 59 752 6 97 4 2262 16 27 71 377 14 860 54 304 67 279 10 1640 61 817 84 6 90 289 41 200 17 287 92 1036 65 118 81 219 36 300 46 480 51 573 98 313 34 522 42 553 13 424 29 5 54 646 67 1376 34 85 1 149 30 592 34 1587 17 234 80 458 3 1283 54 4425 48 358 20 357 2 97 43 255 25 486 32 33 47 423 6 1509 23 849 83 548 2 478 62 101 12 3985 25 62 73 265 60 722 5 1098 10 137 16 150 67 622 1 413 90 303 47 523 90 795 28 302 3 366 22 1272 56 42 99 1508 13 109 94 657 48 1506 20 341 64 667 91 186 86 2308 46 638 33 37 84 777 45 368 96 418 51 43 57 473 82 137 34 931 77 232 66 46 85 366 52 123 20 124 39 307 30 2431 89 222 80 408 63 1123 81 16 50 29 25 314 73 250 51 716 42 224 55 350 96 840 59 174 57 376 14 50 15 1140 29 145 39 1331 35 55 27 938 25 364 32 417 2 59 76 245 26 622 70 42 17 573 76 637 83 106 20 513 40 2119 16 553 97 560 95 186 0 82 50 1997 71 94 20 798 52 77 62 722 84 219 60 928 80 1218 88 283 7 804 49 297 63 248 36 75 9 29 33 683 64 1811 96 856 42 1462 52 109 16 1124 6 23 19 687 52 413 39 57 42 63 79 134 15 237 98 1674 40 296 96 714 58 1043 66 115 13 1796 47 165 12 48 18 495 89 233 27 190 32 312 8 464 16 632 67 959 16 242 35 488 7 164 35 506 57 489 42 1051 76 1455 6 128 92 59 80 142 3 88 86 4162 99 92 30 258 96 333 3 67 66 842 67 1053 51 5 33 317 51 242 2 1694 1 974 12 2125 25 462 63 1447 77 174 33 42 38 323 32 465 86 620 34 706 82 43 17 590 97 155 98 553 29 1638 63 1112 51 1208 79 218 95 656 13 673 31 76 93 1345 1 175 80 368 75 3 93 480 17 948 58 429 76 189 31 1105 94 1671 35 458 76 995 42 110 29 1558 27 1462 98 626 80 341 35 44 86 56 59 820 67 106 12 1319 38 1166 17 474 31 70 79 72 41 878 93 77 27 204 61 11 94 267 60 727 3 330 86 1497 17 19 27 38 25 675 38 737 83 1620 46 189 13 1369 81 266 59 1203 51 2883 0 2994 44 1036 24 514 19 172 73 211 61 1150 87 485 62 168 89 218 13 358 44 735 89 2406 72 56 12 99 23 706 78 1057 7 335 89 297 31 1 34 81 99 258 1 61 87 712 37 618 90 223 47 1817 55 412 92 806 16 16 66 326 67 1118 78 489 63 37 27 1228 19 1623 87 167 80 6 73 655 0 36 93 19 80 60 83 21 99 714 13 211 96 374 29 400 4 485 14 9 37 1073 73 164 36 1318 84 663 88 1201 30 212 70 662 16 779 20 276 8 23 38 318 29 96 46 788 7 54 36 92 10 936 36 1403 3 137 79 556 81 25 71 594 36 477 69 512 98 785 33 887 30 1949 13 888 14 254 85 1084 98 86 14 637 58 11 54 9 80 312 89 326 15 101 52 9 34 228 89 48 23 543 52 538 24 578 67 158 65 896 97 529 38 492 57 111 83 160 85 22 93 68 87 465 46 7 7 520 25 458 31 1954 8 305 46 192 20 1294 53 606 12 470 59 316 9 15 94 118 96 1604 38 993 6 421 62 585 54 1029 20 100 3 1273 27 1289 76 400 90 159 40 1128 28 662 51 918 47 525 60 944 3 382 8 469 77 922 36 239 14 608 7 184 61 491 78 654 32 309 10 290 99 1668 53 43 31 48 81 1254 70 974 97 1104 94 241 15 1080 74 411 54 1775 67 242 57 122 46 1294 7 24 34 908 74 23 34 1709 43 213 26 1471 7 44 33 1293 19 121 25 1270 10 927 6 1106 73 772 70 358 93 306 52 610 19 822 37 343 5 7 13 307 1 1285 37 1449 8 749 2 1873 89 876 23 139 33 118 20 518 17 101 24 679 62 615 96 246 19 352 30 368 55 423 26 1812 0 29 95 106 22 205 42 1213 33 78 79 295 27 168 92 273 12 595 26 140 19 1505 83 355 19 30 30 204 94 161 60 252 83 1020 85 637 18 159 62 1460 8 919 51 626 15 194 49 373 69 965 34 2721 49 93 2 166 90 1220 68 1113 35 619 43 403 68 565 98 143 11 69 21 1132 53 192 54 777 68 4 25 509 33 3188 36 3259 73 1314 84 1575 18 569 86 562 16 534 52 76 16 693 6 42 92 1073 97 497 78 193 88 274 64 797 33 1587 75 6 57 297 94 406 91 300 24 289 78 226 70 43 23 439 95 39 44 506 17 119 89 159 33 268 62 510 7 1389 84 1263 34 1082 3 1374 27 98 78 683 6 1409 34 25 0 242 25 167 2 78 7 73 47 454 35 712 94 269 98 1026 3 2013 69 866 64 82 46 92 7 554 75 6 3 959 57 642 18 1659 96 304 81 781 47 1449 49 51 24 516 43 181 95 1041 59 269 41 719 62 76 2 249 69 492 2 1295 98 836 96 285 89 269 22 981 66 199 6 739 16 117 86 1290 47 159 62 80 87 550 15 9 54 279 84 45 22 358 43 368 48 1022 71 271 36 2556 73 1046 23 312 0 267 38 517 50 176 45 339 81 160 98 543 43 245 0 453 46 661 77 1742 89 216 25 1053 59 1059 78 251 57 716 2 483 90 158 82 257 69 968 56 320 32 131 80 1511 99 590 65 1814 25 593 47 1070 70 217 27 905 24 221 90 1328 40 365 26 33 12 168 8 996 26 244 32 561 79 17 80 1012 48 161 27 99 63 221 31 539 41 10 38 319 87 137 72 49 46 969 65 1282 76 341 12 48 9 181 97 678 63 368 39 387 13 16 54 655 10 436 18 1114 16 219 46 479 55 146 85 475 86 9 27 135 72 567 24 452 23 673 46 128 49 97 2 176 86 798 90 89 86 1580 54 819 4 1809 20 553 96 772 82 2940 44 998 75 1013 78 172 23 933 12 951 99 94 90 848 10 3294 60 121 9 800 45 986 8 28 92 531 54 1423 91 440 56 288 11 1533 36 319 19 847 6 976 9 1273 17 708 90 151 94 861 62 1028 58 558 71 832 26 1378 76 435 31 416 61 249 -1 -1
10 1143 24 135 99 584 64 1243 79 464 43 475 44 1075 53 259 7 850 45 135 40 845 89 214 40 1137 0 721 51 213 50 324 64 723 33 180 0 162 71 1804 58 1013 71 342 87 1754 38 724 63 16 82 33 36 1663 33 1073 58 149 5 1431 70 725 50 16 83 1047 97 1 64 316 42 363 14 332 95 17 85 626 72 771 63 328 66 575 31 170 50 382 11 923 91 771 74 86 0 100 74 22 72 255 85 1137 79 1217 76 598 46 206 40 720 90 218 9 501 86 785 98 691 72 2272 78 150 0 552 17 31 22 186 30 2628 47 859 44 611 10 117 3 126 4 2812 10 558 53 153 93 29 89 520 70 499 91 612 21 81 20 39 42 536 45 22 31 10 44 525 21 2168 53 669 54 1108 95 9 11 608 13 1008 38 132 58 73 48 1331 71 296 46 483 63 109 22 179 13 248 35 243 86 406 32 72 41 185 81 8 30 939 42 851 91 141 61 182 79 320 3 567 35 203 25 438 87 2835 30 269 21 1684 82 802 33 460 18 171 49 369 37 1315 47 26 77 102 84 286 88 694 55 330 95 31 0 607 81 409 91 374 12 978 55 1888 15 344 49 1555 52 132 77 494 8 302 24 400 4 367 87 48 26 87 27 686 10 236 95 28 97 741 31 1288 13 1111 36 239 16 27 8 38 60 364 35 34 78 45 33 74 78 342 43 118 31 632 52 320 14 206 93 293 51 3621 95 1655 0 615 40 467 18 1733 26 1212 29 192 9 430 22 653 74 2213 19 1293 85 6 50 449 79 379 0 986 72 909 28 775 4 402 8 1955 31 438 9 58 49 205 90 1601 58 361 9 267 74 901 60 953 9 1520 40 201 48 800 0 34 85 271 19 772 83 245 91 213 83 377 46 1742 13 829 25 774 29 670 40 414 73 268 81 534 1 1031 7 161 59 385 16 135 89 486 23 440 68 39 1 335 62 19 27 1524 43 198 92 511 83 886 52 1005 84 356 51 2217 81 105 48 476 74 105 20 130 77 281 96 57 25 166 90 82 74 68 57 37 10 958 49 80 99 458 42 340 27 490 99 599 71 348 62 20 94 405 53 749 66 1109 18 748 94 250 0 161 76 345 64 386 92 120 51 336 5 55 94 1187 75 229 90 939 12 377 4 305 18 439 10 44 61 399 71 51 30 574 46 729 44 579 19 410 71 530 7 2860 66 452 93 20 16 840 76 480 69 309 39 854 84 163 97 493 93 318 73 643 2 913 37 1723 19 11 28 679 84 503 27 1032 81 237 45 149 87 504 45 146 6 1027 99 322 19 284 88 677 49 233 83 1394 84 271 99 122 12 631 11 204 58 251 22 2014 40 310 82 766 67 44 78 832 19 684 35 723 69 86 40 91 93 972 31 270 14 397 43 281 5 543 93 491 25 171 87 251 86 337 60 165 27 1095 98 5 34 288 75 66 4 154 41 463 11 1863 42 553 8 117 55 102 70 1081 8 850 66 1117 12 28 8 75 98 196 34 155 57 930 18 2381 36 492 70 1024 56 121 33 371 60 1148 9 155 91 1004 30 2064 47 359 33 2152 11 512 55 1938 81 585 61 102 84 725 12 1395 82 1117 98 447 23 2831 29 98 54 119 71 30 88 817 41 560 56 235 22 38 70 528 32 303 47 834 12 678 26 118 5 467 92 758 28 406 11 900 41 73 99 404 88 396 68 872 40 132 75 481 2 1548 41 216 38 199 67 131 84 357 33 770 75 518 62 1386 35 1320 21 1349 79 448 30 296 10 321 64 192 40 408 9 109 17 712 15 459 43 398 83 569 91 167 42 248 76 1384 77 52 75 498 21 1033 83 370 63 468 56 977 32 92 28 207 95 1272 85 208 28 250 80 173 34 88 37 154 80 52 62 228 36 75 73 1069 24 953 72 261 46 568 89 651 24 102 51 777 57 454 22 282 30 55 64 499 87 108 82 466 26 750 48 1084 28 106 70 1194 24 633 10 16 76 391 19 63 98 1701 15 165 18 390 35 61 1 138 74 473 54 65 3 201 25 570 41 144 58 205 18 190 29 334 16 306 41 200 89 1546 57 71 58 86 47 191 6 7 46 747 23 109 35 1133 82 100 30 83 37 116 18 583 67 38 99 532 37 2091 72 397 93 951 73 286 89 1011 72 449 26 1 63 8 20 598 7 128 96 468 92 123 78 384 99 424 81 503 89 330 42 598 69 1278 53 260 8 399 36 2448 74 857 90 1266 75 445 57 306 22 1762 70 33 36 692 32 174 73 1327 0 1385 34 16 71 43 27 37 6 40 79 979 74 536 79 117 34 577 79 402 94 967 84 743 56 586 48 43 38 491 77 285 70 1179 54 877 41 142 14 97 3 136 30 123 0 356 90 96 57 369 55 95 78 190 15 1515 41 77 5 74 83 2678 67 292 61 239 63 243 26 1519 57 2092 0 916 29 1338 74 726 75 549 95 1091 76 418 32 757 41 753 68 1285 33 153 48 91 42 261 78 21 32 1146 26 51 17 86 81 1381 60 449 62 92 73 958 18 1112 22 412 13 2705 65 740 76 155 32 106 73 319 27 192 86 496 36 961 81 408 84 57 62 1173 38 519 71 1849 11 478 14 843 26 587 70 360 80 693 98 57 70 314 18 563 78 364 26 289 22 102 47 610 91 93 87 68 85 212 15 1589 16 806 35 420 48 487 80 30 13 1581 92 51 73 912 88 942 10 437 6 572 85 24 87 283 16 997 68 140 83 1179 20 1041 8 1961 54 562 98 334 42 192 39 499 96 973 42 1217 36 1065 52 617 16 203 94 2812 6 672 45 2745 97 365 22 1238 41 28 91 526 23 244 50 241 93 287 91 65 85 541 75 340 36 69 70 270 30 1942 41 460 98 613 37 872 10 51 99 1039 80 304 68 1213 94 435 35 128 59 973 32 73 28 256 76 83 35 416 11 454 4 1219 6 159 13 2189 4 2430 59 1050 1 1081 13 684 5 704 28 341 11 141 41 394 20 18 46 194 36 829 38 2656 54 472 94 407 61 325 71 1588 62 1592 6 259 76 11 88 221 14 324 86 283 62 322 68 16 12 316 87 1255 62 36 63 1245 55 238 59 2213 18 373 84 337 82 128 34 131 24 60 60 68 87 1 41 511 48 2560 6 135 50 71 81 787 22 513 74 215 65 17 92 864 52 991 33 517 36 133 62 15 2 441 64 249 89 2328 71 554 76 1769 17 1764 91 103 38 256 57 24 74 107 64 1375 56 269 72 319 86 3157 8 633 47 197 11 287 25 1292 6 635 99 57 52 72 67 465 17 668 74 68 30 257 71 36 16 1545 98 262 21 92 86 1121 13 511 87 214 78 132 72 202 36 476 14 185 20 465 70 1513 80 287 77 692 78 812 65 373 90 1484 96 170 17 234 68 150 90 1552 51 397 37 391 98 178 4 961 16 295 34 526 56 1048 62 260 38 2229 51 189 68 1542 80 890 58 411 7 1219 97 392 39 664 52 1053 29 304 18 409 21 819 9 300 78 141 13 452 43 433 48 210 46 466 63 1427 47 294 33 29 20 1079 48 693 94 595 58 434 94 477 57 443 38 410 95 213 87 841 61 295 63 671 23 1301 37 1095 60 2370 29 12 74 284 95 17 71 1353 70 336 63 616 61 6 40 418 84 784 44 485 41 220 25 816 60 431 5 332 72 121 66 840 67 1028 74 332 79 389 88 480 9 250 93 101 89 898 23 91 36 537 74 490 6 640 58 1207 99 257 88 300 40 67 45 280 61 222 26 90 87 500 56 236 94 566 51 692 94 30 70 279 5 703 6 1637 50 690 81 361 65 1070 7 435 32 273 15 337 23 912 26 870 47 917 59 132 27 1260 1 516 54 459 23 181 74 1567 2 1246 18 367 17 189 95 148 44 293 22 80 9 64 51 392 78 125 10 136 91 1135 93 131 34 441 59 304 83 842 64 36 11 910 10 733 69 214 44 886 43 4072 61 214 70 581 89 45 56 727 48 449 50 617 39 524 7 595 56 328 74 820 93 1732 30 154 48 3 69 118 6 368 95 702 57 102 37 1128 16 793 77 140 51 407 21 915 54 2256 22 2033 76 725 87 628 98 970 96 19 84 122 36 541 44 53 49 225 7 188 52 299 76 776 15 787 55 174 15 1522 66 257 8 649 44 216 38 195 88 588 12 368 10 138 9 316 52 353 29 1018 8 72 33 328 52 219 10 1274 44 180 88 1736 74 382 53 645 69 1223 23 928 97 216 31 73 42 11 33 1018 64 456 18 621 84 978 32 44 -1 -1
11 826 64 434 25 809 60 237 9 189 53 1007 88 76 41 443 58 324 21 484 89 532 83 48 60 1823 15 295 79 881 95 1934 73 553 31 845 43 212 9 593 12 1439 35 320 46 1275 19 939 99 1432 97 77 77 188 41 389 62 1221 21 405 24 204 28 559 20 1136 94 628 62 1444 43 34 23 95 55 750 48 208 46 44 15 801 35 262 72 1024 65 49 39 432 11 342 94 878 95 676 69 134 55 266 16 213 68 79 85 256 90 47 54 1298 30 236 77 55 38 622 56 229 61 812 29 55 24 139 41 954 93 146 11 225 88 254 70 465 64 473 74 1635 26 410 70 312 57 69 54 513 70 143 36 112 21 1153 43 472 95 545 54 530 75 85 11 315 94 219 75 1883 35 435 50 710 13 218 23 828 49 378 6 195 2 453 8 75 83 1065 8 27 46 322 55 921 40 871 29 528 91 227 22 274 78 207 46 837 54 658 62 893 76 538 63 1379 47 1999 45 1343 81 1072 73 67 85 1 65 82 32 710 27 494 22 452 31 30 49 412 18 472 31 50 15 199 59 2066 84 141 89 292 87 193 70 114 76 255 37 854 71 252 89 358 92 337 34 1958 52 169 59 789 20 480 79 343 70 994 85 310 45 424 54 192 63 336 10 264 60 397 28 1425 62 376 24 254 92 36 74 198 61 233 51 1088 4 840 62 2380 54 270 43 2 13 1668 5 72 67 1224 36 77 29 893 65 222 69 851 37 1268 53 2041 11 331 65 1461 71 331 92 942 25 1605 43 880 24 1552 71 256 31 55 98 202 41 154 67 88 30 1723 0 172 64 965 73 131 31 1160 99 507 58 1405 33 1096 37 32 49 933 67 1874 95 163 67 168 88 800 7 185 5 769 7 176 22 637 53 173 64 526 30 48 43 850 9 146 44 219 26 176 83 53 40 261 96 294 62 402 38 124 6 195 73 322 3 33 72 246 67 569 93 135 65 1607 84 218 98 503 74 1837 42 67 60 126 4 135 9 118 28 249 39 960 22 516 1 298 68 697 6 701 60 760 13 360 41 379 71 342 0 387 12 590 71 539 14 561 26 1548 5 774 96 36 35 204 71 442 42 65 60 187 37 12 91 349 65 1865 82 86 46 1428 52 23 74 124 13 209 16 510 29 917 54 823 18 58 21 8 93 73 17 485 83 1204 33 148 5 90 69 686 97 291 69 1170 48 324 25 194 37 307 17 56 31 195 89 167 78 1107 98 496 65 367 90 1000 18 1119 6 997 40 1592 73 2204 82 269 43 1421 33 925 97 643 41 353 47 122 62 635 38 798 78 1165 32 417 25 206 45 1288 78 255 37 659 78 1513 81 93 21 927 62 170 63 340 85 679 22 792 21 1237 33 375 27 1286 60 97 71 953 66 214 39 90 45 92 65 1383 90 123 58 615 32 543 16 2130 21 411 70 147 41 827 62 830 91 75 73 2358 85 1192 77 610 60 749 66 1 56 280 75 811 38 257 32 712 88 82 41 251 70 464 52 230 59 479 98 67 86 723 24 188 96 52 54 467 82 240 24 448 72 24 10 15 82 313 13 15 78 549 4 556 24 880 4 714 38 447 25 658 71 587 51 249 53 688 93 386 75 438 56 346 91 562 58 580 88 293 46 1272 77 156 11 510 57 288 9 1594 44 597 92 976 3 596 76 45 63 91 23 146 18 642 52 156 62 2627 44 126 73 427 21 537 60 157 43 176 67 237 45 332 80 1368 84 927 78 337 83 595 0 129 78 102 6 863 23 1780 94 195 7 1 97 531 79 1314 11 1236 37 271 25 123 60 106 40 196 86 1232 82 1790 90 360 42 501 81 207 49 232 45 477 24 666 68 260 48 203 29 119 74 206 41 845 20 508 4 231 14 220 64 179 40 852 97 111 68 200 73 679 62 130 49 371 64 255 51 146 41 410 1 21 51 1267 64 415 20 374 78 636 68 613 40 815 31 35 35 436 50 872 45 210 8 25 99 831 52 824 24 71 11 698 32 763 54 3521 97 14 9 922 68 299 74 1981 73 329 86 86 60 505 43 1938 95 628 97 158 81 449 82 348 49 144 41 1453 62 72 92 696 33 1032 71 383 0 114 39 723 19 1550 52 19 64 592 75 144 56 1101 72 135 26 1446 25 424 90 857 69 38 78 948 83 209 54 13 27 2405 26 114 98 502 40 1 55 132 88 38 25 431 39 293 76 34 83 1334 88 3411 97 300 64 310 67 200 46 1316 98 155 19 612 59 916 16 1668 83 1700 90 114 11 200 49 600 76 1654 22 150 10 213 59 667 48 219 18 457 6 42 73 1011 5 1490 16 7 4 9 38 266 67 832 25 96 84 226 53 1522 96 571 9 1343 47 1116 40 204 10 784 25 43 9 303 8 770 19 161 95 186 94 603 9 322 68 541 3 150 90 1683 84 361 51 973 55 854 18 57 23 295 67 1140 33 1260 59 962 72 406 29 109 79 102 39 600 29 133 85 102 6 476 68 1040 22 463 39 1038 84 434 76 359 93 988 76 378 10 199 91 38 15 872 41 19 4 252 52 941 92 312 29 1568 76 2 35 303 31 14 98 510 35 786 77 889 58 234 11 2306 45 8 36 278 99 192 73 20 36 977 75 1997 43 597 23 1518 90 516 79 575 55 637 19 451 8 2614 20 413 21 51 96 2322 38 1020 37 1587 0 130 57 949 64 8 33 311 94 36 47 1701 27 826 61 1309 22 602 52 300 15 558 14 9 7 83 52 159 6 401 54 818 28 949 46 62 79 38 81 596 31 36 93 130 13 1541 22 746 3 348 83 157 78 859 64 522 86 1101 46 1162 88 234 99 506 78 179 46 1518 39 1849 20 792 68 1746 39 1032 56 716 81 314 52 1426 72 2155 26 409 17 101 21 414 15 181 2 309 10 972 54 134 43 2749 31 658 97 111 6 17 23 374 60 284 97 506 60 99 6 1355 54 385 75 1663 6 547 98 500 56 349 21 1 99 310 48 170 20 1843 26 220 49 139 66 1142 53 134 36 26 35 530 98 561 30 1982 35 284 31 162 28 639 7 373 53 621 44 525 38 69 83 558 33 65 86 157 99 2039 87 930 6 398 58 16 57 494 9 26 13 292 99 481 49 116 44 433 50 131 30 541 76 281 88 415 52 176 85 350 56 193 14 100 87 685 54 408 74 444 58 1173 54 1245 19 493 13 467 36 910 62 297 27 2247 96 827 73 866 88 482 37 833 11 124 97 678 99 83 34 215 63 288 58 1217 86 1088 36 31 40 1162 31 208 43 1418 91 181 31 64 60 604 0 74 52 632 48 424 45 113 75 1066 15 1416 65 1288 41 855 58 1926 81 832 50 140 97 903 79 499 29 327 99 41 72 912 58 232 4 2086 84 176 87 77 7 1357 31 14 16 285 68 590 20 817 9 271 82 26 11 624 17 1397 81 442 44 353 86 55 15 231 96 67 18 631 34 508 70 843 32 1183 87 211 92 196 1 248 17 121 95 662 43 746 57 375 56 831 94 1343 25 275 51 896 56 177 73 97 77 179 9 611 39 2355 80 1324 83 1307 74 759 12 789 32 587 80 303 4 82 75 1073 81 506 69 277 21 426 86 1709 22 750 33 2 10 1236 76 2023 97 18 15 501 29 665 51 1502 69 775 90 357 44 1601 80 571 36 1443 25 462 42 315 52 687 86 3 24 204 57 27 20 461 97 692 52 4993 3 308 95 1512 96 2290 15 196 58 263 2 1098 17 1988 58 1394 59 618 58 671 90 440 98 364 71 595 63 132 45 108 83 220 5 116 90 961 65 10 62 82 23 232 56 1634 80 934 4 474 6 473 22 380 48 52 62 731 48 45 94 3019 71 170 59 350 63 1394 21 873 84 1157 21 485 69 351 98 454 6 60 50 1788 72 1894 39 24 78 779 31 1334 48 364 70 662 63 1621 3 185 52 338 94 169 96 182 89 89 37 77 20 73 8 158 55 187 94 843 66 650 78 140 34 1599 99 124 53 277 49 528 73 1930 64 108 87 81 72 661 57 2 84 332 29 28 47 869 7 57 84 1397 81 12 5 493 14 127 40 36 65 14 26 177 2 37 96 174 26 308 -1 -1
12 2590 69 332 21 464 86 1495 27 943 99 22 73 780 39 6 76 983 11 467 80 421 40 55 17 55 12 1109 55 879 39 814 2 925 90 1603 88 853 5 73 91 1648 96 392 21 336 4 337 82 83 21 89 65 761 97 128 82 985 97 628 11 355 66 593 15 168 62 945 77 714 17 661 47 736 78 124 93 823 16 611 17 413 0 663 39 2696 20 1 16 57 75 68 96 990 98 282 49 458 18 170 2 1472 52 308 61 404 86 1287 70 342 81 1313 78 119 74 1715 39 1060 11 160 67 208 66 1058 77 637 73 13 68 1493 40 181 12 1395 39 236 72 138 81 166 74 556 10 343 86 400 8 171 24 184 43 1193 22 1139 91 1390 43 927 66 1808 80 79 21 404 87 676 88 81 44 168 1 2910 37 903 15 668 41 301 69 210 7 285 0 539 5 509 46 216 88 725 95 392 99 451 0 1011 63 742 13 2287 24 667 34 66 63 144 61 1059 22 349 66 298 61 497 20 1183 61 1199 69 164 57 2091 74 141 36 200 33 2634 99 115 51 664 19 99 60 367 47 337 4 365 79 498 90 878 15 214 71 924 5 109 98 544 76 781 3 295 91 556 76 1099 36 11 92 853 20 1665 45 107 75 256 79 148 64 105 46 96 7 1656 1 9 98 824 73 138 81 60 55 412 3 927 37 470 50 185 95 57 25 79 33 268 0 171 17 191 74 291 30 60 80 11 84 192 12 1138 82 10 62 1440 66 33 64 239 89 87 11 1163 39 32 65 312 90 85 76 67 12 672 79 331 24 402 95 400 48 1307 36 601 45 709 42 515 55 184 26 1348 77 146 7 227 76 697 23 1916 62 240 39 157 35 675 16 209 25 365 51 175 81 595 82 80 84 2383 44 1283 47 435 93 265 44 840 48 96 31 233 40 442 21 48 15 45 25 117 20 187 61 61 17 1284 22 44 82 288 7 2005 69 761 73 51 87 272 54 1204 65 232 69 729 8 112 77 666 51 1106 73 1412 18 466 11 100 0 173 90 158 11 346 49 629 84 24 63 775 6 626 19 282 94 39 51 140 2 445 11 796 36 156 61 1203 28 100 40 98 43 1183 86 15 44 691 40 367 23 101 32 766 48 668 72 1337 70 260 83 432 97 427 98 680 39 113 29 118 59 567 90 37 95 463 89 1040 28 1406 7 918 98 116 23 8 25 742 91 794 72 380 77 501 62 75 61 1129 94 1617 20 227 61 89 76 376 56 150 10 209 15 354 53 20 95 270 96 647 99 272 1 502 21 39 47 213 28 475 88 2293 16 553 6 2447 56 431 0 617 5 1760 32 3407 6 55 97 978 33 809 87 597 21 198 26 336 91 1805 41 399 99 257 91 367 80 1503 75 204 39 7 31 830 52 315 82 51 41 1069 56 72 4 577 9 1103 45 1606 67 1025 53 1058 99 623 47 143 60 60 3 393 72 235 78 684 81 259 42 715 75 563 10 73 22 330 52 637 63 1 40 560 57 690 74 999 51 523 4 2051 18 1730 41 662 54 1027 93 32 67 245 64 1430 21 476 65 263 14 1240 37 519 10 1690 52 9 28 66 42 2376 71 237 52 267 38 1010 65 550 63 968 29 285 90 407 39 47 56 163 15 11 34 1043 62 307 77 1081 70 780 8 15 53 168 65 185 84 1372 66 679 29 120 20 533 68 211 32 793 72 440 7 1999 49 351 60 687 82 1789 39 379 41 145 69 213 8 1282 48 493 87 251 36 192 25 514 3 345 52 103 56 548 10 832 33 24 58 124 28 636 74 518 89 1691 59 149 25 318 49 119 67 822 66 98 39 254 51 523 10 278 51 417 57 2875 53 126 7 155 19 114 27 1816 52 537 40 184 50 1116 69 890 13 45 25 649 54 533 50 128 47 1885 31 2180 81 397 3 72 61 136 40 586 29 34 68 354 83 775 10 1155 1 464 35 706 77 287 89 91 82 213 54 193 29 286 11 45 4 760 42 646 1 1303 0 188 39 581 10 604 20 805 19 497 28 443 15 263 72 609 99 812 85 102 77 946 15 739 39 1283 6 1559 84 213 48 319 14 1135 60 1489 79 688 23 450 28 50 81 22 87 1639 86 1208 25 110 46 16 74 500 46 179 77 246 47 2548 75 1057 57 43 73 1570 57 641 85 641 72 981 83 992 37 4139 70 528 77 266 18 202 26 2066 85 3 49 817 28 687 39 508 92 377 26 181 93 756 32 513 4 548 75 231 64 387 79 325 29 336 88 53 63 1112 37 114 13 847 51 567 71 3 82 3248 24 262 33 9 16 126 85 32 79 288 16 4 53 649 38 92 39 469 16 77 68 1898 69 100 88 140 9 251 26 1953 24 719 14 1041 2 465 36 175 55 497 14 54 49 20 53 32 88 177 56 28 48 455 50 273 35 599 73 24 26 1924 84 253 0 97 85 321 9 703 27 14 10 2081 22 376 38 375 63 33 20 138 26 47 93 174 12 212 27 498 23 180 44 49 8 352 19 483 68 646 48 171 33 21 82 1571 73 378 74 803 43 629 68 780 14 72 86 128 24 1282 72 498 36 191 79 456 65 194 48 84 51 557 24 370 55 2371 60 84 64 319 38 396 12 469 20 256 61 874 20 852 34 410 7 589 85 1063 16 346 38 2113 40 801 83 111 77 133 38 901 81 1156 80 363 59 918 5 1016 91 1341 92 523 62 1182 50 1725 72 1517 90 470 21 545 42 67 27 806 17 152 52 1250 42 91 28 673 2 155 33 116 66 78 43 33 13 584 72 314 34 760 21 2160 11 140 25 346 69 2820 5 640 97 362 49 105 94 123 42 1662 29 364 49 79 7 96 48 1684 72 685 84 587 76 451 93 152 88 20 11 159 17 433 5 7 72 1177 51 369 30 920 46 2496 5 118 93 239 19 48 22 1183 64 448 31 405 92 575 82 522 86 1005 19 930 7 4 58 1147 52 270 81 204 2 781 41 981 95 146 90 124 65 898 84 197 45 42 25 27 39 195 21 692 36 835 61 516 43 204 71 436 79 667 55 243 43 854 16 8 84 213 22 1473 38 220 11 3724 42 43 0 496 33 609 7 534 49 540 53 1964 63 876 16 80 6 1562 3 127 10 98 30 728 98 675 93 9 50 92 80 146 61 1403 46 358 5 759 31 50 74 789 86 779 24 784 71 1840 27 181 43 316 56 333 36 454 51 690 13 297 10 82 59 184 21 309 14 1238 22 2184 39 464 52 124 70 149 89 395 33 87 52 370 66 1006 87 823 20 1764 76 490 29 360 91 1065 77 807 14 184 45 73 62 1266 82 72 92 430 58 199 13 286 0 249 62 71 85 2056 87 392 90 40 79 40 16 115 92 322 32 276 48 135 93 220 29 172 28 47 41 1786 84 74 92 276 7 143 14 1604 49 165 85 224 62 275 3 166 69 30 76 1164 30 1012 40 563 27 1761 93 812 11 1790 56 631 66 889 89 204 77 792 3 470 64 658 87 1697 2 844 91 574 9 208 76 238 4 412 11 2253 35 645 19 453 2 149 1 122 59 508 17 1061 30 381 50 185 9 297 68 745 32 154 48 147 59 1394 64 561 56 420 84 67 12 490 54 2140 72 1773 16 442 78 77 45 947 76 1559 68 632 60 676 95 162 5 830 49 766 28 759 42 330 87 669 90 258 71 511 16 43 69 626 6 263 84 389 47 747 74 793 45 60 32 792 2 614 99 941 55 300 25 1357 43 55 16 491 88 790 40 333 10 1397 89 603 56 450 48 59 19 33 27 31 55 597 74 528 13 873 2 755 12 16 97 70 81 36 75 453 26 656 76 1576 77 2170 25 1266 29 276 74 813 30 306 25 325 15 752 31 1066 8 564 2 392 0 295 24 645 79 376 96 975 45 545 91 489 23 1122 19 212 78 142 35 1006 39 1187 51 1068 95 275 80 29 61 427 15 116 65 531 34 77 0 1217 10 256 82 366 3 537 10 1718 68 87 91 16 98 1540 74 315 81 618 21 509 81 1414 15 286 66 27 58 452 43 597 85 1459 36 758 9 3599 28 508 41 117 70 569 85 481 37 103 63 1225 27 641 5 286 2 262 59 292 5 378 41 733 43 2018 42 1280 59 127 94 2466 26 99 73 1064 36 2718 45 704 10 24 71 1419 31 87 99 787 66 829 71 352 84 169 41 305 3 330 5 626 14 68 46 692 33 320 70 43 24 1284 32 153 87 793 44 62 93 35 77 135 82 576 6 688 66 157 60 1342 92 616 91 472 75 4334 71 545 87 1537 97 5 -1 -1
13 68 99 249 49 515 0 753 3 1017 60 1092 56 197 88 308 40 90 85 532 21 1588 4 804 41 2743 5 688 70 123 49 950 34 501 70 709 63 823 71 408 0 418 33 298 24 270 13 897 12 682 45 699 95 155 21 61 52 431 66 588 95 622 84 218 46 195 76 600 96 845 23 448 81 147 23 978 52 414 83 438 21 1440 36 311 50 52 18 303 99 38 43 58 36 164 2 1347 53 247 27 81 36 2130 23 2768 60 1105 47 282 92 736 55 958 9 1897 59 481 79 416 50 1003 72 304 31 630 8 1307 68 498 26 778 14 67 3 185 64 532 57 178 62 888 24 1176 16 549 24 430 76 904 94 468 38 80 91 831 85 887 34 71 52 398 28 840 4 510 41 922 81 442 15 560 74 1087 93 42 57 216 90 1191 2 175 11 342 81 1161 88 277 34 178 3 144 52 402 37 269 92 1132 37 121 9 202 80 89 15 579 88 316 99 514 98 202 59 94 18 361 78 75 62 878 7 330 55 2559 35 90 84 300 31 39 39 1 36 1049 74 529 25 81 58 1197 23 592 21 161 58 381 83 305 75 760 72 720 40 68 70 727 52 189 49 7 96 2131 55 30 29 488 42 570 69 386 47 168 87 147 35 225 98 71 40 47 15 538 48 574 72 409 82 112 63 401 45 109 26 47 38 2786 21 4 92 69 84 640 69 596 73 2748 50 329 13 1717 29 661 73 17 43 1587 74 238 73 2270 21 152 68 1352 58 1042 57 1767 7 367 99 2155 18 1090 5 604 2 433 26 1452 7 435 23 858 34 345 46 233 53 1200 82 382 90 278 10 116 76 292 80 440 36 1343 92 207 23 17 16 189 95 38 92 533 5 204 84 260 63 3037 8 748 70 52 17 169 16 571 88 131 11 1421 50 153 11 133 94 492 25 209 10 84 3 271 63 343 12 739 99 658 68 1735 29 906 82 264 71 80 98 1365 13 710 9 238 45 2508 97 395 88 918 97 20 16 547 35 352 79 564 53 134 92 335 13 711 89 2095 25 1011 63 1370 45 705 38 120 78 809 64 115 66 767 2 109 71 619 64 167 2 325 56 394 16 501 44 1491 10 942 64 1368 36 224 92 933 1 1220 98 89 13 1583 40 708 28 1615 43 2324 63 1033 11 951 24 2000 83 473 14 367 26 136 72 1642 98 1813 61 949 28 1251 91 33 77 133 70 441 85 30 55 60 78 234 3 394 48 344 79 592 23 276 13 635 51 435 71 1204 58 528 41 709 65 307 32 351 52 1060 24 227 65 219 58 727 70 434 51 615 47 588 33 944 29 285 47 607 87 244 43 1194 60 59 20 178 36 683 80 1215 38 1247 41 957 98 56 42 88 67 559 4 143 86 891 54 234 94 642 8 185 55 2012 90 1088 24 175 90 407 7 584 23 594 30 948 95 402 18 85 3 73 39 668 3 394 92 1525 78 2074 16 474 6 549 42 1023 62 225 3 111 68 84 14 627 84 141 75 183 98 399 94 1885 49 45 36 424 37 140 7 87 5 765 97 147 32 608 81 50 10 116 61 243 82 333 54 39 55 534 99 195 61 1383 66 640 47 57 38 2396 80 2650 94 508 43 1555 0 517 77 33 89 174 13 74 66 95 49 36 7 190 34 8 69 86 80 306 21 327 57 390 62 955 27 458 32 980 35 489 95 707 46 228 10 16 36 854 92 757 47 367 14 442 3 1154 98 693 51 1687 45 1641 3 131 54 39 16 2010 88 4 14 134 36 171 37 315 84 391 12 26 58 115 20 169 53 136 65 154 45 442 20 660 72 563 43 684 99 1648 98 1480 20 146 25 18 69 259 83 1031 2 23 80 268 97 546 69 112 9 124 0 3037 10 690 56 1062 0 140 33 526 64 356 94 872 48 286 78 1658 14 1021 76 231 90 1253 99 224 58 545 6 388 42 840 71 104 76 12 47 2245 28 74 6 232 78 189 70 65 35 127 21 1012 58 130 60 1120 19 1319 61 1780 47 413 97 473 12 265 31 730 37 2 90 332 67 214 38 46 11 791 10 566 56 1645 17 2 92 431 36 1543 46 1140 15 411 58 1581 68 1896 4 6 82 119 2 732 53 735 88 518 18 307 93 240 74 399 38 1720 19 192 86 95 41 942 51 295 5 442 76 643 79 459 44 18 6 507 63 649 52 8 42 619 43 248 37 112 70 772 11 68 49 992 64 84 67 48 79 551 87 202 27 3738 55 456 31 939 10 860 11 633 26 204 11 802 21 1646 91 45 18 555 0 1631 76 858 54 258 96 233 71 1404 66 602 60 445 77 299 42 118 6 2 17 990 39 901 34 538 78 135 40 719 64 521 46 313 37 331 25 516 46 1393 54 416 22 431 31 615 10 183 25 186 57 1539 27 613 46 322 50 1020 52 817 5 3772 63 22 76 967 2 1558 17 524 69 804 58 63 15 991 64 833 33 1258 60 408 16 84 70 66 59 220 88 409 52 43 87 248 78 1391 95 814 34 593 35 1229 44 274 61 89 29 306 23 715 69 246 64 543 47 33 28 266 73 181 6 107 87 375 58 816 55 361 78 517 73 767 92 1365 20 326 82 1229 39 688 84 2827 4 390 7 436 51 39 76 708 83 310 34 241 27 395 43 477 93 342 52 874 1 238 63 526 11 166 23 628 81 521 39 307 23 177 48 656 89 329 47 325 54 131 15 184 67 395 90 601 88 350 64 978 45 75 30 316 23 15 65 2025 26 162 31 835 62 69 37 750 50 1850 33 920 70 82 77 652 32 41 9 74 55 42 97 999 17 1096 1 565 69 477 86 288 59 828 36 420 48 105 84 173 2 1722 80 701 7 748 83 177 55 29 83 1664 51 86 78 1248 62 407 53 779 57 1052 33 43 45 238 84 722 63 302 71 1266 73 678 48 375 74 291 20 1119 22 25 60 101 8 1166 5 134 23 145 11 87 35 369 6 502 38 164 60 175 65 780 69 63 19 468 86 741 3 1726 27 292 88 658 57 180 78 1007 8 839 17 1659 7 1747 47 404 52 464 90 474 60 1273 39 816 31 76 84 74 30 3527 8 132 96 604 71 2045 30 566 63 41 83 97 76 1406 33 189 38 114 45 1017 41 159 68 3155 26 503 58 47 73 393 67 2188 18 587 64 1014 92 143 71 39 92 1249 19 1972 45 803 33 706 68 725 45 125 42 1424 28 718 82 306 62 505 4 1033 34 272 73 1830 21 471 65 149 3 41 55 996 18 1771 39 517 52 89 45 510 72 90 74 372 90 453 79 507 43 731 45 14 92 33 7 28 14 793 0 991 79 661 87 77 83 524 91 518 99 56 66 227 43 427 67 139 29 288 55 547 41 122 28 567 96 3929 91 153 3 466 80 311 40 174 79 225 77 101 16 733 59 263 14 590 91 740 79 684 52 2053 22 170 52 267 50 516 14 92 65 923 97 133 94 661 1 778 89 225 65 779 52 774 92 56 70 149 25 578 32 552 1 293 14 998 72 4 57 106 36 705 62 1623 55 72 20 902 9 1086 0 485 91 327 59 112 35 191 20 46 51 1 42 850 58 149 12 2153 2 8 70 1161 33 441 48 115 12 75 77 651 68 363 27 113 1 186 84 164 86 556 38 40 27 726 94 138 60 961 21 81 73 29 85 384 61 544 28 152 50 22 43 149 34 451 79 403 96 488 53 152 5 163 83 683 2 107 88 1280 98 539 26 1586 47 86 93 528 38 294 61 775 6 1334 5 1100 42 319 5 869 12 299 32 362 1 634 29 891 72 185 85 705 13 125 52 405 54 586 56 458 17 133 82 25 48 152 37 440 23 1412 99 333 23 72 80 720 53 1447 54 2234 10 729 97 440 32 23 73 265 79 64 30 135 9 990 20 194 16 448 67 371 93 346 9 459 22 677 39 240 58 545 80 789 88 1479 84 1846 13 464 39 537 64 527 75 61 89 452 54 362 83 203 32 1105 17 457 31 328 6 456 8 2153 38 164 48 1730 12 304 0 113 48 404 62 63 12 1277 79 904 36 144 63 504 2 1746 5 1671 72 154 51 749 56 1126 19 431 67 104 78 3352 57 940 23 442 8 130 67 95 59 170 27 18 4 315 74 2271 45 223 41 124 48 578 2 1048 21 546 63 231 29 312 20 331 79 985 72 727 94 671 49 978 93 1023 65 507 44 56 70 572 83 92 92 38 95 904 89 79 36 77 44 1074 16 964 39 288 9 679 80 375 82 659 29 2468 28 521 29 382 83 1561 11 1047 6 528 39 297 15 10 5 64 50 494 29 175 -1 -1
14 131 43 2139 30 220 84 38 57 441 55 221 17 49 79 305 48 2096 16 1183 46 690 78 39 42 248 18 891 29 198 64 830 68 290 51 168 48 1493 57 1285 3 264 96 452 53 3 46 641 35 796 65 1134 25 1104 56 875 65 419 70 295 8 357 90 545 85 173 36 222 76 742 33 586 0 189 64 158 87 457 19 121 21 11 26 115 32 1118 50 84 56 707 25 231 11 52 66 804 62 183 78 8 22 189 45 252 84 47 10 261 95 2321 0 718 77 259 62 26 88 41 53 2289 81 2660 78 1590 22 891 21 229 20 945 56 328 13 448 25 667 40 194 95 945 97 166 55 588 54 326 70 2030 74 962 81 6 71 18 58 358 90 583 80 395 12 548 99 267 57 660 14 830 16 75 10 1054 60 23 94 3405 41 1569 13 292 95 55 5 154 53 539 20 1301 84 2926 1 1968 23 317 68 104 3 38 76 682 47 628 5 760 73 903 48 701 35 534 65 1059 83 512 64 39 3 1097 30 23 27 2668 14 828 47 858 37 599 8 295 82 481 75 248 29 208 17 2533 7 53 9 368 59 447 11 892 44 624 60 283 87 506 22 449 47 690 35 463 11 1232 9 1284 5 362 33 540 71 540 82 70 22 1438 46 712 52 65 90 1204 2 261 29 321 0 947 15 493 6 833 90 155 89 63 17 647 21 752 19 653 69 2430 91 298 69 42 35 1702 65 229 97 3 20 849 79 104 89 231 44 233 67 365 17 1050 4 576 76 1543 62 1567 48 91 35 1005 68 89 17 422 82 1760 56 588 76 220 24 530 52 1848 60 777 92 295 13 199 48 551 86 464 65 836 44 527 52 351 92 804 8 423 29 247 56 104 7 118 78 414 15 153 95 1025 34 503 86 405 93 2301 81 1 62 102 96 508 25 606 72 265 33 269 72 476 69 178 96 443 38 677 75 159 59 1901 87 284 65 581 66 658 2 297 92 952 89 833 7 298 35 699 39 1773 64 228 25 574 62 275 76 424 97 462 38 382 89 349 7 419 48 1285 15 845 83 511 68 83 88 62 83 267 53 256 88 1291 43 797 65 767 22 791 48 784 96 437 81 2029 23 840 92 517 34 332 31 288 92 513 48 603 35 524 55 254 32 199 81 710 40 54 82 149 6 122 5 1182 17 134 43 66 78 118 37 42 90 460 85 92 72 1049 93 324 45 1389 59 1245 16 2008 21 928 3 678 94 278 59 2736 52 1444 17 685 42 310 22 66 26 427 36 1215 72 458 42 544 78 346 35 547 44 179 98 2717 73 754 78 527 20 120 62 228 4 1420 17 1230 63 2035 30 71 9 142 60 1269 82 384 51 82 12 528 15 1667 13 542 65 579 39 701 19 475 28 235 50 758 82 531 71 460 36 361 52 9 71 218 67 850 9 1532 53 2383 31 423 20 1113 85 187 82 240 43 390 69 1345 15 238 14 668 67 135 19 603 52 1033 44 222 5 464 34 1156 99 630 72 117 86 878 68 181 58 74 1 30 23 309 53 414 43 205 64 464 62 232 98 73 36 1871 61 277 83 1181 80 197 93 327 4 1859 44 100 34 321 77 581 45 816 40 196 18 669 75 44 8 2 35 255 27 1393 75 152 4 1051 19 445 24 2460 32 238 19 704 64 3726 31 186 82 1873 13 296 11 69 28 1701 32 148 16 905 97 167 9 375 52 496 23 225 98 565 26 1951 52 1874 29 467 94 443 96 420 24 328 0 672 82 847 77 1074 71 960 7 1314 4 187 99 201 11 441 34 204 43 492 71 142 62 185 65 69 11 343 75 1310 60 1100 79 54 2 370 68 566 69 1231 99 1456 22 813 41 153 84 374 21 268 34 1584 4 134 6 1538 2 346 76 1739 46 163 59 944 42 447 91 793 81 851 76 239 82 22 23 421 40 440 4 179 38 187 89 296 16 537 91 871 53 63 49 1110 80 71 43 369 61 844 70 159 37 699 65 1017 52 123 73 1642 24 1280 46 1389 31 1174 56 1481 75 303 98 303 0 781 79 384 75 270 15 571 50 203 79 609 36 30 98 1075 31 729 56 970 70 1139 51 138 89 1534 9 68 70 201 65 566 68 676 28 588 7 327 95 648 27 315 96 489 18 349 43 620 18 634 54 692 42 819 6 187 29 167 79 1099 98 445 71 1325 61 50 99 269 32 280 77 1137 25 1027 63 546 15 1624 40 14 46 9 32 93 31 155 90 967 69 1201 21 158 34 168 51 165 6 1647 19 48 0 1135 86 411 89 284 40 935 31 222 28 615 45 1461 20 164 15 185 18 894 97 344 44 533 60 431 35 574 23 1076 48 3 25 828 30 528 41 16 83 1099 26 529 61 492 7 59 78 108 73 54 62 167 2 748 91 222 31 43 34 513 18 137 97 29 45 178 70 1103 57 23 60 191 80 527 83 924 48 1781 59 13 18 242 68 158 23 1610 89 2156 47 209 88 869 7 61 78 869 14 887 81 187 87 2248 6 363 4 276 22 13 28 629 43 241 61 1474 78 412 98 337 22 20 64 128 0 116 75 1262 3 207 26 418 47 145 77 49 72 112 93 43 12 1713 70 198 85 72 83 311 11 291 79 209 99 2905 90 92 54 1736 40 251 99 2160 73 346 53 374 27 1234 13 252 60 728 46 974 1 914 66 553 67 1575 2 267 35 554 67 1055 78 600 94 823 1 36 50 493 85 424 61 1003 96 3063 6 144 30 508 94 210 35 851 13 1939 14 347 23 91 60 270 12 136 71 117 53 1128 28 46 97 55 73 21 64 60 49 262 90 167 47 1832 12 69 18 1923 93 136 99 811 13 768 14 178 78 12 5 835 27 365 15 12 80 25 62 435 92 463 61 807 28 377 83 1142 30 331 63 2521 15 726 78 102 58 587 79 38 64 324 34 283 21 603 82 366 97 769 9 837 29 683 15 123 12 1182 2 645 20 437 24 418 9 618 41 378 14 208 13 1597 45 515 29 1053 3 184 66 757 85 142 71 222 22 21 57 554 24 829 13 177 44 64 33 258 42 112 83 714 57 218 77 748 55 384 49 1207 16 265 45 34 65 314 86 49 6 42 72 129 74 28 68 90 19 107 2 1417 27 869 45 41 51 1818 11 204 31 140 41 1334 93 4 65 1423 55 194 25 298 24 976 81 705 82 1367 80 566 11 3820 37 158 49 56 0 64 30 1731 88 1778 20 145 94 729 28 787 35 704 43 535 57 172 34 854 78 1431 66 79 78 236 92 222 40 7 28 185 18 179 81 705 11 239 47 2073 41 329 34 18 74 708 66 284 61 1111 89 975 47 2234 45 942 52 1370 5 5 9 470 54 88 34 998 48 243 51 125 76 52 11 664 24 452 46 106 71 791 58 430 70 94 74 266 24 66 18 329 90 862 50 231 51 37 32 362 74 349 94 63 35 47 16 882 64 897 7 770 14 65 83 2502 28 294 98 1160 65 2 35 663 8 904 6 890 18 132 83 744 86 1005 50 865 48 269 25 1630 41 509 26 98 46 8 57 105 88 612 35 301 84 134 43 722 15 516 93 49 21 38 38 2314 27 6 21 28 20 29 37 1652 36 527 29 616 10 932 23 145 89 582 98 83 64 1700 28 676 68 1270 57 18 62 430 1 467 49 1123 0 241 7 103 95 1644 55 441 13 77 92 971 42 1513 47 155 46 679 36 214 18 432 60 1243 28 130 96 364 20 94 59 1012 56 90 57 102 86 528 42 621 21 437 72 916 27 329 51 114 35 729 55 54 76 122 96 1264 69 1194 23 612 96 85 88 97 81 656 44 41 3 1943 0 230 99 352 58 715 87 1270 11 25 36 308 80 87 0 41 95 243 53 868 91 221 44 214 97 113 47 1913 87 409 32 1251 36 274 12 4997 36 403 35 1179 45 134 74 415 92 444 75 453 37 88 36 603 55 598 70 294 89 1168 13 661 88 135 67 537 31 270 77 356 44 1456 24 1126 14 2180 89 132 13 101 87 236 6 2547 33 202 73 1067 46 710 94 160 25 602 92 252 1 285 35 139 53 358 66 19 72 696 13 92 29 111 90 194 45 253 5 143 3 1221 28 2094 6 565 8 162 65 355 90 40 50 529 74 954 81 12 6 790 28 638 30 560 77 285 79 165 14 394 43 97 39 235 56 740 5 267 63 700 64 586 16 2146 35 388 80 140 25 162 35 386 54 57 34 210 20 20 36 181 57 50 97 263 56 1695 69 476 38 808 67 396 19 251 46 827 -1 -1
15 129 14 982 39 507 56 544 27 488 49 827 10 76 13 982 8 131 27 198 55 198 39 204 85 205 43 9 81 1955 73 750 56 206 9 1115 99 169 45 412 29 594 96 775 38 452 59 98 7 56 20 1145 14 2068 7 103 19 292 23 366 73 423 89 381 97 908 38 337 40 955 96 104 48 503 15 26 4 351 84 49 85 1638 58 670 19 170 67 55 27 159 42 165 70 310 51 2160 45 697 13 500 88 1058 94 839 62 9 46 674 22 836 29 356 41 116 98 267 26 119 34 276 38 249 95 723 21 2283 51 1206 48 197 5 186 43 1245 92 60 78 397 36 39 90 819 76 2790 31 418 38 576 21 284 97 106 84 6 87 115 61 259 32 641 85 323 69 478 42 225 36 5066 3 477 27 981 37 469 40 911 11 424 67 293 7 161 92 275 98 326 67 365 19 898 12 244 76 693 52 132 71 279 78 314 12 597 11 91 79 172 89 1047 86 1627 83 130 20 525 15 385 55 301 23 1224 35 30 26 1009 85 464 86 588 66 83 73 337 48 787 95 390 92 88 77 515 31 332 7 253 12 699 66 91 39 521 62 284 35 497 39 220 90 1079 56 1260 11 1112 97 623 67 102 75 48 78 1709 92 34 14 805 53 1299 90 45 93 288 43 65 90 15 25 92 82 202 89 751 92 801 59 1690 19 29 98 26 55 707 5 493 86 37 52 41 41 2506 8 366 14 783 37 604 90 406 92 160 38 1516 29 564 31 367 59 267 9 1006 33 544 95 974 45 540 5 174 44 1030 62 188 94 657 15 675 63 730 19 658 64 851 21 2689 90 1137 1 142 31 1 5 1791 87 105 72 236 73 1200 77 563 51 988 21 146 91 64 86 1579 27 216 84 89 40 304 84 499 26 85 24 285 38 181 3 177 28 104 97 13 86 500 8 119 75 504 80 699 78 516 76 137 55 429 66 1057 55 122 11 817 27 211 72 1160 77 473 23 75 53 376 6 786 68 281 41 171 9 1033 38 31 97 585 35 600 3 88 54 640 22 2864 99 829 71 120 82 862 61 155 84 271 74 206 99 392 30 1526 63 429 70 257 28 394 61 1285 64 376 16 97 64 238 74 1262 11 247 0 693 11 2227 60 77 97 312 62 320 84 882 57 192 35 1023 99 1366 96 773 8 484 93 524 39 106 99 244 21 1157 58 411 4 116 3 1062 47 353 43 257 93 417 0 1229 30 754 36 478 90 232 95 159 14 1723 45 1025 48 63 4 264 62 492 23 157 64 1928 60 2343 78 270 71 1105 56 2854 1 600 34 703 15 1088 48 163 97 537 34 837 10 445 28 855 30 405 57 172 44 144 45 987 16 117 64 247 11 161 61 403 14 1855 54 1870 10 627 37 6 7 28 40 622 95 1434 86 386 28 18 37 610 42 3154 4 219 65 311 5 524 1 458 3 426 93 125 44 45 63 174 13 1667 80 2366 69 92 71 100 53 686 7 173 17 635 29 95 13 2137 15 827 77 963 97 22 14 942 70 927 69 221 22 302 53 113 1 1440 59 568 71 94 54 128 52 1481 30 1226 32 642 61 120 10 1175 46 1695 77 82 49 138 88 102 14 14 75 1754 44 393 33 239 52 340 63 158 39 177 68 101 14 1055 62 298 41 1735 13 142 16 885 97 2104 12 1265 65 95 11 307 56 745 23 1199 32 11 83 1228 75 2416 80 315 23 348 20 315 27 363 37 801 14 1105 77 713 23 677 96 128 17 635 88 132 5 48 43 860 33 1293 62 110 14 6 5 1896 21 1757 40 238 27 456 99 497 35 5 16 730 25 46 54 98 17 883 76 292 15 861 89 686 59 12 29 124 53 120 48 611 29 720 85 3634 72 891 62 18 96 1269 12 530 65 1480 2 383 31 168 57 112 3 693 71 118 85 85 97 228 5 636 9 63 12 2677 30 439 23 85 29 229 20 1764 70 298 52 129 36 443 3 255 15 819 20 100 7 2241 4 1307 98 704 0 950 57 7 39 1059 1 24 81 852 61 2311 5 264 11 276 41 1652 73 669 45 683 21 32 48 494 57 109 64 734 69 218 34 703 54 198 14 639 64 303 60 795 6 27 13 1378 26 190 9 2143 68 310 45 367 1 22 77 465 95 417 13 655 87 60 9 766 50 1281 41 1869 74 288 71 327 70 2317 32 413 48 478 5 246 86 458 18 293 41 193 33 1392 1 548 90 88 0 225 80 327 85 253 73 110 67 193 56 193 83 841 18 1879 46 228 85 151 88 937 52 22 11 120 54 283 72 369 30 1285 37 65 69 676 17 204 76 1956 29 39 16 98 96 32 6 1286 97 224 66 1259 46 1097 2 342 78 147 7 414 15 2 20 1678 35 207 95 1355 44 725 75 811 38 68 18 1122 84 120 23 276 86 316 4 574 40 1414 11 279 18 14 74 577 32 607 68 4 6 209 70 186 99 650 77 2103 39 187 62 480 58 340 52 162 71 61 19 438 40 88 86 731 26 14 80 1223 32 801 69 29 65 58 70 598 82 3729 96 426 46 159 97 751 31 118 50 993 33 1598 47 1659 86 466 39 66 16 98 62 62 51 185 58 390 59 567 54 328 83 63 31 419 97 499 16 1021 4 153 73 306 33 612 78 197 74 358 41 273 64 1427 19 44 35 122 73 1504 49 836 92 182 61 765 92 193 40 663 81 8 15 494 16 46 5 491 91 268 68 922 84 1621 33 401 85 800 11 527 91 331 13 186 5 230 52 1107 80 276 66 170 14 227 0 879 66 8 47 1199 46 202 37 1885 7 31 98 169 43 945 76 178 17 985 16 1180 38 1416 1 101 75 100 10 507 87 1344 71 210 59 2079 60 105 41 468 97 2248 39 43 44 1296 49 2506 27 913 26 904 37 1222 57 454 54 305 42 810 18 13 71 1431 74 38 22 117 90 78 88 1417 84 446 11 101 12 37 40 1743 3 1785 85 567 66 3 80 10 13 97 42 920 15 270 48 1381 68 100 79 41 28 116 77 693 74 833 62 126 90 156 93 712 60 375 74 92 76 213 38 239 63 217 73 1712 58 299 74 588 73 1437 25 230 70 68 82 3203 85 8 81 68 57 117 99 1512 75 5388 36 30 47 326 42 308 36 760 30 119 74 288 61 25 75 135 78 25 17 7 11 297 32 104 64 1058 67 1135 24 299 66 243 79 70 20 447 2 957 44 89 90 295 94 60 90 5 15 1206 99 69 66 464 53 715 97 163 18 1891 28 786 64 597 95 519 11 416 99 866 69 443 51 2 24 970 31 2620 82 240 45 340 1 134 91 411 32 798 79 1303 21 411 64 768 67 582 14 75 1 2790 74 426 20 340 72 837 82 323 22 1868 23 1858 29 1416 71 186 23 240 58 24 32 538 58 64 63 297 23 1042 89 601 96 12 41 588 75 236 46 1409 7 150 69 702 55 316 81 610 1 816 18 351 31 229 56 276 30 468 14 393 73 759 16 681 17 940 4 348 83 15 50 442 7 717 9 1627 63 532 38 160 53 1353 80 904 54 219 13 93 41 451 4 195 30 692 40 822 44 332 83 900 98 56 37 9 43 201 99 351 68 743 44 1475 38 835 81 427 84 280 79 411 66 51 30 538 32 1330 42 175 26 1052 82 459 21 451 31 163 18 87 77 728 14 438 42 160 16 180 70 275 25 601 80 41 59 879 3 138 36 513 76 630 34 707 8 151 27 360 59 191 88 1008 99 90 89 174 66 102 51 577 93 603 17 260 24 309 44 255 6 523 83 708 61 1656 69 683 28 690 78 788 81 413 40 400 83 1179 42 309 77 472 56 647 5 2096 28 85 73 1087 50 16 42 1714 29 1560 27 206 47 257 16 246 87 864 62 228 52 2655 1 153 30 23 71 2520 22 1098 59 155 75 14 35 62 63 1280 44 339 64 870 5 54 82 120 97 500 16 602 79 205 51 229 13 1695 4 181 53 1035 19 683 92 449 88 734 37 824 16 715 59 199 91 2635 92 388 91 300 62 12 73 283 49 944 17 1422 13 362 46 817 98 459 78 319 61 650 9 45 1 692 85 175 98 576 99 239 82 334 35 161 67 9 99 219 -1 -1
16 1627 51 324 83 1720 6 310 16 650 46 2194 92 312 19 1929 63 490 81 676 75 675 20 1729 47 455 28 340 29 960 76 296 94 295 7 348 4 1779 82 1030 92 331 67 316 27 1296 48 273 94 1256 39 565 50 1044 67 568 57 37 88 648 47 611 49 35 60 1277 44 1094 21 463 91 201 60 94 76 3512 90 1334 8 315 35 1508 50 199 6 843 23 1828 48 11 36 634 17 215 25 932 73 264 81 311 86 184 35 787 36 748 99 364 84 204 50 3 42 702 72 484 63 56 90 402 94 386 31 178 99 960 63 1085 84 208 8 370 94 1583 95 1020 88 330 52 35 44 235 14 197 82 482 33 545 64 76 61 2438 88 182 78 32 66 228 45 55 58 318 50 276 33 258 85 918 48 546 25 1325 42 104 89 69 79 844 76 498 59 199 30 33 59 879 40 118 1 119 4 213 27 614 23 364 25 303 48 244 22 1317 97 60 77 76 34 168 2 407 27 627 64 605 16 538 12 217 65 1816 31 468 20 1372 42 391 85 805 62 985 32 252 27 419 88 90 36 1089 83 738 18 170 99 718 51 808 89 809 65 67 74 68 89 476 10 262 65 233 79 1561 21 334 70 283 77 184 53 324 50 400 1 2075 11 1009 99 564 55 324 14 404 99 93 69 110 97 30 64 43 12 281 90 153 38 265 53 264 77 194 13 393 31 54 4 293 38 272 2 291 20 140 84 304 95 279 26 974 48 291 2 1022 23 352 59 717 80 1303 96 826 68 1074 90 90 75 84 39 267 58 324 91 455 81 708 32 376 60 305 34 179 83 474 37 398 21 175 55 668 98 573 51 568 40 203 46 184 94 793 42 348 99 289 14 5 82 1247 10 1665 59 190 67 843 31 994 43 452 72 445 55 485 65 508 72 909 84 775 5 84 37 18 82 1959 77 14 61 305 53 144 67 2228 64 127 12 1680 9 578 28 126 84 242 69 922 37 536 25 19 39 1052 80 919 42 306 71 448 74 381 89 232 40 675 74 792 42 1388 69 1766 97 788 14 42 55 188 70 1566 37 94 63 31 31 50 42 622 85 2104 82 294 75 59 11 134 15 837 74 440 67 194 48 488 12 296 40 329 94 692 8 1185 67 589 77 1041 83 387 52 46 20 365 48 323 93 483 49 214 43 181 5 625 27 768 13 539 15 135 38 945 32 278 82 745 42 281 74 701 80 374 73 74 83 63 57 187 89 53 72 186 17 611 24 18 27 242 91 1361 94 281 55 225 39 2202 71 306 96 1170 64 42 25 485 45 381 47 1094 50 1342 65 239 85 423 78 50 72 182 62 311 36 596 4 446 26 216 58 694 81 152 50 357 67 1358 36 887 82 391 59 60 24 302 34 1243 89 295 9 206 5 1305 46 342 93 553 97 569 27 120 16 192 96 606 14 270 77 812 25 917 70 1165 35 191 92 1842 18 2219 5 73 4 86 30 298 68 376 75 1619 69 897 59 1785 90 191 9 42 18 702 87 205 10 282 37 738 8 17 99 695 95 2554 43 108 79 1197 53 50 40 697 64 24 7 380 21 1057 73 475 27 191 35 266 90 86 10 120 50 468 66 250 79 343 33 878 84 1829 43 638 54 508 47 589 76 262 40 1297 69 436 64 717 90 635 50 526 29 508 49 218 83 383 81 86 47 879 14 1185 89 1129 34 30 95 1570 32 478 86 825 22 31 55 884 13 427 66 75 71 174 24 395 78 368 84 137 73 595 26 223 60 1296 79 1275 55 486 14 413 3 759 72 95 66 69 33 617 69 1652 97 306 11 633 71 677 95 278 39 256 90 499 68 847 84 34 61 1172 32 491 59 478 74 407 25 1145 51 2091 30 82 28 44 45 954 51 148 73 140 68 318 50 430 48 710 12 908 57 451 79 921 32 427 37 346 36 171 52 321 38 569 50 3028 15 1572 30 407 97 568 60 2570 59 25 85 258 86 1238 5 1711 54 472 28 110 15 6 4 472 18 129 98 514 94 2619 37 1576 55 403 42 259 39 337 33 108 78 480 13 44 17 292 42 244 3 2629 88 67 61 144 33 618 99 70 6 434 25 277 18 655 81 28 67 1049 7 500 19 407 75 174 27 6 88 105 98 1784 22 244 32 81 16 540 31 7 11 56 62 730 27 259 57 11 4 696 69 1521 10 1348 81 758 58 867 5 283 44 939 79 233 94 678 55 157 16 862 83 423 10 1113 81 189 69 2214 79 157 37 21 94 625 58 1901 40 8 7 439 98 107 83 3185 48 1186 56 442 34 230 0 231 47 604 92 1039 37 230 30 311 44 947 72 1495 33 92 36 287 60 455 92 71 68 116 84 209 3 1979 75 49 68 12 40 95 76 1185 98 1206 29 436 32 1997 72 154 9 505 76 124 89 152 90 120 85 244 31 1192 72 159 98 87 37 162 73 369 42 929 79 335 14 310 9 1946 84 177 32 767 77 1022 34 538 7 416 17 326 49 105 24 1696 22 98 53 28 47 345 37 641 12 1686 44 767 78 156 30 67 68 192 19 374 11 172 60 429 84 528 21 442 91 28 36 78 25 1788 29 91 46 448 32 26 44 836 40 392 37 123 67 136 46 1146 66 1381 17 13 70 485 77 440 32 664 46 808 70 1317 41 364 49 251 81 699 12 347 39 591 33 132 11 683 13 560 90 598 5 384 37 313 23 37 78 878 65 1022 43 314 54 662 21 745 27 815 26 419 3 208 56 347 44 956 10 276 74 378 51 3847 64 42 14 489 57 471 97 836 22 184 68 103 20 1158 64 482 11 1559 84 969 23 595 16 2434 31 908 17 29 91 328 38 911 55 45 4 493 6 531 35 768 67 162 66 122 65 1136 59 286 64 5 71 366 0 963 44 52 76 229 12 267 49 203 67 1119 97 57 57 336 28 107 71 1228 85 990 95 376 84 64 65 51 91 168 44 1916 16 601 1 95 14 199 87 4 6 886 47 184 42 577 71 337 49 32 66 432 29 57 58 2785 52 1489 44 1155 51 545 7 871 19 1978 67 2 66 60 43 716 60 6 37 1572 52 191 71 148 61 428 64 278 41 982 10 380 88 13 9 804 63 603 32 596 75 788 14 47 17 117 57 594 82 233 51 218 82 3787 57 77 82 762 98 15 0 391 57 275 84 539 31 49 56 4 85 16 57 150 93 1630 34 3962 2 408 77 781 39 93 22 797 96 210 1 173 29 109 33 389 26 762 20 209 46 661 61 634 7 1998 74 615 22 1036 68 192 92 173 34 1295 68 534 46 1250 44 2601 33 139 88 545 71 500 7 436 67 179 61 723 2 121 8 1013 24 927 86 33 57 944 11 538 91 224 48 4 61 283 26 915 57 871 27 324 54 73 42 887 55 391 13 868 7 375 9 882 79 1090 27 1357 10 411 11 269 2 1031 40 734 65 193 77 311 25 1370 10 67 69 1496 0 124 3 1584 80 159 67 701 99 119 13 237 51 60 80 488 73 301 80 1351 39 223 98 382 76 606 74 344 12 271 4 26 42 3 98 292 97 167 76 145 63 666 86 71 64 1816 73 1101 69 1465 13 465 39 2216 67 634 24 134 78 1108 63 1114 94 573 74 939 71 338 74 84 96 968 31 769 26 162 30 1185 95 175 80 920 61 307 5 1297 29 421 54 51 97 353 77 661 97 417 0 1146 76 211 35 698 27 146 71 152 35 149 67 391 63 443 73 890 84 7 46 210 70 501 9 297 75 554 90 198 1 618 6 488 13 15 12 258 7 415 50 494 20 1047 36 1485 44 864 77 464 68 17 47 320 98 1089 44 1944 59 52 29 594 79 54 91 191 66 25 30 260 48 1540 23 395 97 1655 63 1686 61 268 26 457 81 722 93 317 20 1254 68 1156 70 15 46 543 65 379 6 177 39 815 3 528 53 644 55 524 7 125 25 209 53 53 31 107 18 188 32 571 10 251 38 576 98 973 17 56 28 1402 50 109 38 1058 81 141 54 722 41 300 94 51 31 427 79 193 85 198 95 42 94 96 3 1681 8 98 49 257 40 339 91 1371 1 199 7 1423 45 315 12 1444 74 24 92 954 16 89 76 2226 30 2150 84 249 68 326 4 1169 57 69 4 511 75 224 50 158 38 763 83 133 0 5 52 299 38 234 31 726 65 282 42 770 79 3 26 161 48 137 8 1038 65 849 69 392 11 152 9 671 0 773 86 736 99 1094 66 439 12 130 0 361 14 969 42 234 1 566 42 313 39 10 37 147 21 517 6 1 80 872 18 435 97 478 64 853 75 520 65 138 70 820 66 479 47 688 19 1177 86 586 49 13 32 1059 3 218 4 276 12 1400 99 207 -1 -1
17 909 26 410 55 183 34 507 13 76 5 163 76 117 96 493 69 2252 38 220 69 348 98 585 69 9 12 1341 71 738 90 71 34 42 57 736 15 39 75 471 78 497 17 337 92 164 9 294 65 538 54 2 73 199 93 528 44 1099 15 1037 98 774 12 113 86 551 27 1 23 377 89 787 46 418 74 283 19 369 16 647 96 689 17 199 88 124 6 825 65 147 38 99 75 629 26 548 11 197 70 484 57 135 77 12 30 28 66 49 91 1073 16 1 34 21 45 469 31 1304 84 17 97 409 43 46 76 424 96 241 55 1523 64 285 27 868 59 1443 54 982 45 317 44 30 51 81 56 147 10 917 74 657 97 6 91 117 40 665 67 2223 56 64 77 49 16 204 68 615 85 84 34 473 75 793 81 511 96 312 86 174 74 132 94 91 48 632 90 249 88 939 39 880 94 38 44 629 72 701 88 1820 22 1229 21 242 13 88 91 53 32 2355 67 59 88 1063 64 1109 48 95 13 579 84 777 11 116 7 2513 4 506 38 870 48 613 3 1008 91 411 81 186 12 438 57 147 50 21 53 71 13 82 82 43 34 2927 65 1902 5 885 95 952 58 158 11 167 84 195 29 28 44 1826 83 566 55 240 99 611 61 672 82 266 29 614 38 654 61 95 51 75 0 441 23 305 98 313 25 366 6 346 12 190 86 823 39 756 77 588 24 190 31 216 81 634 38 397 18 540 77 915 98 1425 76 40 78 88 43 229 69 229 40 144 59 276 36 475 54 1044 46 232 36 12 54 1540 82 17 28 1745 91 13 68 388 59 16 82 566 63 13 56 562 51 1332 96 138 78 602 65 1527 64 55 24 464 60 295 86 828 73 364 66 398 91 211 14 569 76 215 97 2031 98 847 15 1404 67 383 43 2002 6 289 71 1964 69 423 19 589 15 1048 57 9 30 335 93 54 28 959 88 152 98 247 48 626 27 4 22 410 77 2120 60 1721 74 716 48 1653 83 858 92 189 35 266 89 414 59 141 28 1691 32 223 17 26 78 82 14 1045 57 212 16 464 75 1497 76 239 81 1032 57 352 82 828 12 265 5 399 55 420 41 696 0 218 7 1224 32 39 29 394 70 389 84 157 82 1117 69 607 39 587 30 483 69 641 59 289 60 56 82 20 46 143 33 813 13 720 3 1035 96 222 37 694 73 482 79 7 68 25 56 297 42 316 94 153 69 1556 11 360 3 9 92 362 52 33 46 383 0 1416 2 303 8 592 20 751 98 164 49 74 24 375 62 840 72 586 9 457 60 370 2 830 9 979 55 417 81 57 70 690 0 195 15 616 65 285 52 47 74 889 45 1178 42 59 2 865 62 496 93 486 90 332 36 264 23 856 39 967 76 341 73 590 61 845 18 9 66 471 58 323 12 490 53 700 52 679 97 103 30 259 33 253 20 229 2 541 69 23 97 170 37 34 20 346 19 306 16 213 55 461 42 44 74 581 88 79 81 162 13 792 42 49 71 685 83 1563 52 1936 87 721 23 333 36 1329 42 57 3 15 8 469 85 687 36 125 50 421 56 152 14 164 39 936 25 534 45 1802 53 2204 56 187 26 87 14 674 34 656 14 816 57 41 5 92 46 82 81 1179 0 1104 95 279 7 68 85 264 0 2348 2 2149 35 999 17 836 55 700 16 481 79 2505 4 296 66 1355 42 1690 73 48 87 1350 10 803 58 216 26 773 10 249 53 375 40 1511 87 123 83 340 71 154 59 761 16 708 41 1158 19 520 93 281 90 1345 48 1449 56 1207 51 159 40 990 59 647 36 2176 98 780 85 557 62 242 3 233 57 269 96 315 0 410 9 1131 70 986 14 605 65 610 25 156 77 2100 27 419 44 658 96 15 56 192 99 165 51 1028 21 188 9 435 65 113 17 2050 71 1621 93 483 62 152 72 437 45 516 74 1079 39 3699 16 113 33 54 18 242 32 162 11 146 84 84 54 314 89 504 58 1004 25 1648 55 75 80 381 26 1453 77 829 0 128 45 547 51 1507 83 1060 94 85 28 549 79 201 65 2805 49 290 80 1832 4 1755 83 179 16 519 54 64 44 113 84 1727 42 200 99 368 7 302 45 118 62 2602 57 1100 49 2660 76 1555 58 17 36 118 9 174 15 134 83 339 35 461 22 455 21 592 80 250 43 359 80 713 36 113 19 72 8 1259 29 345 3 281 5 610 97 130 76 402 11 2799 73 49 58 1018 0 346 64 902 88 125 48 780 29 1155 55 781 35 240 92 183 42 56 23 149 10 198 73 202 43 732 83 447 4 472 54 24 92 947 94 226 78 2085 89 1273 66 363 84 323 34 266 65 474 38 1309 91 66 54 162 40 542 77 52 70 24 3 502 88 834 39 651 96 56 13 346 38 244 18 958 5 1445 70 302 78 917 99 1341 41 111 90 162 28 591 86 2061 83 82 26 704 30 21 56 715 87 948 92 125 91 829 47 244 49 292 68 1031 63 1480 77 96 29 180 60 1161 35 78 59 561 30 1233 0 837 69 215 70 249 34 1213 33 1195 16 170 2 1055 15 159 94 231 11 572 51 1419 76 478 69 691 49 18 14 477 23 188 77 475 87 111 77 540 67 304 43 304 38 164 82 35 39 1264 14 67 54 1376 79 400 9 1787 4 99 90 512 72 148 98 514 79 360 77 201 57 340 32 561 91 621 95 183 87 1135 6 333 33 13 35 1103 5 11 10 1361 16 84 23 163 13 873 43 636 94 418 10 89 62 1177 33 266 11 815 42 661 0 309 51 93 84 2715 92 885 19 713 38 956 58 755 45 1080 54 231 86 528 53 14 98 496 25 345 87 400 32 1132 62 741 60 967 12 891 4 1051 57 119 62 2831 92 55 56 1491 72 1995 43 692 66 1075 30 684 14 425 39 166 53 3 55 110 65 103 96 297 54 6 34 500 67 609 86 15 65 421 64 1112 25 303 87 779 47 316 6 337 31 74 57 141 18 1129 93 373 50 1913 21 149 84 171 82 2073 73 941 6 103 10 1914 28 318 88 853 73 92 26 274 80 323 24 479 16 37 60 117 3 110 74 433 92 244 12 327 66 16 81 198 51 1051 75 1878 99 295 65 473 71 1188 87 171 62 473 93 417 6 842 34 400 87 712 14 217 66 109 40 877 10 307 84 345 53 840 22 2352 36 1292 83 30 46 811 65 516 21 657 19 127 45 400 15 123 20 145 18 260 66 209 11 195 78 831 97 806 6 1399 71 1412 98 72 73 260 31 206 3 326 80 224 77 1213 99 588 89 553 78 131 62 661 30 185 38 814 42 110 80 168 83 590 13 11 57 191 85 245 91 1683 23 128 12 77 86 467 92 1801 97 3097 30 568 37 862 78 319 28 300 76 98 79 46 75 358 74 208 56 1047 21 415 28 7 15 280 64 543 47 63 23 1418 91 1149 79 188 87 804 15 363 48 179 57 479 66 1230 65 259 84 39 32 673 60 958 29 654 81 288 64 1352 85 154 94 1535 65 110 82 906 87 1023 93 389 12 547 70 1566 26 1424 38 164 99 114 90 1043 25 300 97 1175 22 495 77 411 29 225 5 231 39 54 50 615 29 587 89 1085 90 832 93 393 72 690 12 163 37 645 9 79 17 931 15 112 18 66 5 1091 37 502 27 47 57 2039 49 495 96 374 13 313 15 230 49 152 47 115 96 470 82 194 85 1655 92 1331 24 197 81 96 41 102 83 2470 59 520 50 588 91 713 86 1014 63 404 66 11 90 30 47 315 44 176 65 211 66 265 11 235 17 203 35 996 65 298 0 455 44 935 43 134 5 372 14 122 56 249 23 2749 74 872 32 7 15 555 0 394 95 233 83 60 4 400 26 277 70 67 31 246 19 2095 36 68 48 278 55 426 12 790 53 692 9 5 44 94 23 156 48 91 31 1519 91 143 56 2919 38 89 78 248 14 59 51 224 96 98 86 298 92 142 76 65 40 131 60 87 23 227 74 1666 97 439 66 69 7 1211 0 270 51 167 74 391 10 430 79 18 17 146 35 119 89 3956 47 1520 11 1021 10 608 64 59 1 872 70 329 47 176 82 679 99 1506 89 978 48 460 51 704 52 585 21 186 10 186 46 152 85 735 96 507 46 203 76 435 57 393 36 1134 30 239 20 660 76 478 91 248 78 4 88 167 38 717 27 21 83 737 25 1316 41 883 37 524 29 449 59 585 36 43 61 613 72 191 98 163 30 512 26 235 87 605 11 502 31 1278 52 985 40 566 30 3 76 2038 54 116 14 828 73 245 31 274 76 484 80 736 11 592 59 698 57 402 45 366 26 203 22 609 81 520 56 879 80 48 87 1454 86 1493 45 485 93 498 3 1986 49 184 54 176 3 716 0 813 59 197 15 687 91 135 28 91 21 617 94 276 43 294 53 471 89 564 33 497 19 856 86 64 42 647 38 196 9 301 19 27 76 432 53 135 19 184 33 386 2 29 26 411 24 299 -1 -1
18 408 84 137 61 94 25 304 81 1071 88 364 46 626 50 217 71 557 21 143 92 497 45 124 8 36 3 28 96 68 93 2048 13 57 41 198 4 366 74 139 17 211 42 75 1 1138 43 37 45 655 98 1248 85 311 30 494 62 963 94 232 70 121 17 1193 32 247 65 90 78 2242 35 21 72 458 86 700 93 456 33 90 66 369 88 1130 83 1187 44 110 54 713 93 1594 53 421 83 506 71 1005 82 64 80 586 69 85 52 1028 5 279 66 1051 91 320 99 543 90 44 61 452 79 41 37 1452 93 2355 87 1236 94 211 88 202 67 227 57 443 5 1025 18 1943 16 245 28 394 87 31 79 441 30 59 55 68 22 1828 58 545 61 26 95 285 93 858 94 637 82 578 47 727 41 141 44 512 63 232 13 128 56 15 17 2791 38 1978 42 464 50 1157 53 225 99 352 21 146 25 203 13 306 41 200 66 578 30 131 4 435 26 393 86 539 23 87 68 262 6 161 71 1092 11 322 7 574 59 129 25 201 61 171 20 994 42 274 59 64 52 214 81 2195 67 560 15 1743 30 985 54 323 25 1684 62 522 78 24 92 353 50 618 71 773 20 480 9 762 94 473 38 116 87 137 47 76 62 1736 25 290 66 3878 61 1044 13 213 5 226 86 127 78 691 84 574 57 714 78 257 59 436 50 138 43 223 18 61 22 448 56 586 62 371 24 1763 23 52 59 383 14 465 85 592 45 125 12 437 71 70 65 177 85 991 38 1084 91 137 62 93 52 192 34 217 56 1222 28 750 98 608 59 600 29 202 47 1520 48 1986 26 22 25 77 1 115 36 76 11 816 5 225 38 1232 98 1465 76 2149 4 2521 46 671 91 1 96 340 72 298 2 934 61 803 4 459 46 382 15 36 46 270 44 11 46 945 28 916 67 22 53 925 0 257 51 42 79 52 31 186 27 567 35 86 36 432 94 254 18 2154 73 284 0 2591 90 1276 75 82 55 344 72 264 81 1433 0 213 13 1919 1 185 11 371 42 1059 80 1144 71 447 51 888 46 91 64 894 19 2510 22 513 35 133 57 393 97 678 29 1263 64 349 91 542 1 3 91 885 3 537 55 29 59 53 10 643 87 439 27 616 89 231 70 654 95 1233 57 976 98 858 88 583 1 1412 92 237 82 10 56 648 50 769 19 896 53 6 33 24 71 2913 66 546 5 746 15 169 40 343 50 1245 63 91 78 750 92 2004 15 651 23 229 77 817 61 57 64 375 50 155 51 749 69 358 52 556 18 4781 55 255 36 229 81 652 76 821 69 1445 97 162 63 295 23 368 37 653 53 335 79 102 49 320 77 231 78 1000 58 1199 41 1232 52 563 19 9 40 231 97 940 91 78 87 2006 46 826 77 123 27 230 51 73 94 1114 18 596 36 228 68 1964 71 306 82 1099 13 884 46 1662 83 1070 99 1932 7 68 43 525 98 146 71 234 47 19 51 123 8 99 64 1343 61 2569 28 300 31 1483 49 705 39 140 16 118 77 1182 46 314 74 625 4 898 74 286 72 2343 7 644 24 119 45 477 98 1114 91 883 58 330 34 760 72 750 9 650 10 1458 86 247 34 1 0 84 17 1042 73 1092 11 696 35 1241 74 605 51 82 87 176 28 276 26 10 29 88 18 2427 32 77 8 495 50 985 97 91 95 570 39 1450 12 635 44 140 9 1533 91 2543 1 571 25 204 1 178 35 1047 13 462 43 1588 69 1056 40 892 61 586 14 570 85 1338 95 1422 2 341 1 14 32 453 63 840 44 62 64 416 73 293 42 185 55 132 86 83 50 407 56 395 77 42 23 1118 61 720 35 669 29 687 32 939 18 599 1 1116 88 415 37 317 9 84 39 13 38 161 49 886 31 248 62 822 5 151 77 250 30 806 65 774 58 106 22 191 71 59 91 887 44 1068 65 20 37 285 64 505 28 332 91 357 60 343 39 1104 43 805 20 421 86 153 60 191 56 115 20 1098 55 1440 93 1663 41 450 57 314 66 258 57 200 10 1592 87 52 38 64 81 1542 45 551 1 1251 49 371 96 1442 59 20 28 15 9 652 6 162 20 394 87 886 85 130 74 1314 57 404 5 502 16 1485 49 17 0 376 98 54 74 45 19 145 81 145 96 287 56 1274 37 129 98 120 49 527 94 697 75 677 31 129 48 196 11 1069 86 17 55 940 29 430 2 287 42 118 12 651 46 199 70 1456 33 1085 9 128 68 65 73 78 61 575 66 131 31 144 83 16 13 42 18 628 21 302 57 1538 98 754 31 33 29 597 60 596 87 208 66 1980 20 982 89 456 32 1532 57 507 9 1573 31 426 15 1281 87 1015 32 15 94 908 21 371 83 137 98 135 36 81 34 678 20 1193 90 81 98 309 63 691 70 1691 45 32 0 1478 9 422 85 734 79 1151 55 183 50 420 85 1028 84 816 51 550 58 145 54 68 72 631 96 161 46 806 67 630 86 6 42 493 96 341 18 143 25 50 11 6 37 1778 92 899 27 413 40 648 61 558 66 593 87 459 56 414 68 531 10 1023 0 420 21 590 69 27 53 120 58 485 11 853 93 448 69 284 39 519 23 575 84 929 87 889 81 12 43 453 52 351 88 792 10 2639 49 1149 74 165 19 692 5 35 52 9 74 458 9 888 38 4082 74 104 2 1107 83 239 89 1151 48 517 72 131 91 271 65 754 1 260 64 59 45 1594 62 513 18 324 8 529 0 1312 31 1844 64 150 39 192 55 330 43 769 16 311 54 500 80 17 79 1419 4 443 5 411 50 1477 69 247 98 812 93 465 3 438 42 1042 50 448 12 585 32 1127 3 381 88 81 47 168 88 104 11 245 55 515 29 141 17 287 9 307 2 189 11 496 5 329 54 1495 91 36 75 148 12 2212 47 111 41 313 7 448 53 130 77 1789 53 703 14 77 9 1404 2 320 26 932 39 762 37 412 23 228 20 2372 6 306 73 522 95 380 36 425 92 367 24 109 71 227 78 1132 45 193 57 46 89 1063 81 134 26 440 62 45 35 803 17 1046 55 2 94 275 57 326 68 257 28 1553 67 223 45 445 58 408 2 428 80 226 95 921 80 1452 18 95 94 478 30 93 74 1805 75 339 90 55 74 348 31 371 37 488 20 36 77 488 10 15 57 570 1 1268 83 56 46 389 20 64 48 1747 43 558 91 150 72 306 90 441 56 271 98 187 57 499 5 1317 23 758 75 525 67 984 91 363 7 264 48 712 99 449 43 181 44 456 31 864 5 528 58 396 23 30 63 109 71 176 9 366 8 1151 31 270 17 1896 74 762 6 244 83 343 7 490 59 278 34 720 55 207 40 632 88 1122 97 714 19 12 45 877 80 388 64 1153 9 666 7 8 35 265 56 449 32 245 56 497 23 310 96 1078 92 1739 39 1587 38 677 78 216 49 5 7 647 79 937 93 77 2 456 77 396 5 1198 66 641 32 94 44 296 5 486 51 318 4 110 70 250 99 98 27 562 53 845 95 211 89 391 45 1253 94 1093 69 301 74 251 71 644 39 172 72 161 8 363 79 345 96 200 33 587 17 15 31 1715 64 1149 86 905 11 1046 67 506 3 155 63 105 23 2080 87 1234 36 611 57 400 21 676 35 136 2 3866 42 324 31 5 29 2435 32 447 37 519 68 230 52 975 97 207 98 107 40 222 19 183 58 192 9 1098 37 1 25 1 72 435 58 211 21 791 36 35 64 253 62 799 21 870 4 786 31 817 19 2113 50 280 93 48 55 1561 0 264 41 202 79 119 93 331 19 114 11 278 43 1044 55 17 96 1037 4 180 20 1652 67 1249 53 281 51 449 97 30 82 547 96 172 79 397 6 543 15 778 17 257 31 455 59 36 55 163 1 652 45 382 99 38 18 27 1 759 10 736 37 1462 87 2022 63 766 97 214 87 388 42 252 66 35 0 1020 68 846 96 53 31 1314 17 1075 43 201 56 84 81 1230 80 478 57 260 92 1130 32 105 28 247 44 1446 31 17 66 1068 72 1124 31 318 29 1207 18 1028 67 723 89 127 54 199 43 417 63 940 42 370 50 392 22 255 77 98 22 226 38 651 3 44 44 9 31 1513 38 810 86 1823 27 1221 52 161 80 318 28 845 94 531 46 848 74 2794 1 1339 66 58 90 721 34 1474 70 1078 65 282 0 287 75 739 29 772 89 1665 42 1157 67 213 36 1127 84 110 45 1778 94 204 57 1274 89 44 16 108 88 447 9 1150 71 485 50 167 1 498 25 167 53 707 93 1367 50 162 12 21 72 1381 57 371 93 824 30 321 37 124 92 775 22 439 10 43 93 340 97 258 52 208 47 1622 36 454 60 317 5 1503 83 952 8 80 70 479 54 378 55 1552 6 637 10 1057 71 533 -1 -1
19 1103 14 71 65 97 8 929 73 575 71 380 55 623 97 56 36 444 38 844 71 2334 80 50 65 357 51 445 27 325 66 855 63 165 59 1388 98 167 43 478 51 118 24 273 58 395 69 201 26 301 38 732 60 1237 34 282 30 292 3 76 16 902 74 334 95 484 18 140 50 415 7 82 61 74 78 738 15 1215 35 434 82 429 32 771 74 1124 34 196 80 2845 13 79 2 138 32 725 49 276 79 66 78 96 45 1718 48 1261 60 700 90 215 40 273 80 89 15 76 49 227 34 165 81 294 97 1355 72 771 79 896 3 345 23 125 67 99 41 220 13 240 17 274 40 8 42 504 92 577 95 486 82 120 43 50 67 637 2 1281 20 470 89 805 34 223 1 305 75 408 11 957 58 238 21 400 92 278 94 173 29 566 28 773 86 1451 81 2756 13 334 50 692 6 408 52 139 15 9 32 532 31 267 44 450 78 184 29 127 79 528 85 479 74 536 66 75 58 217 77 220 24 603 93 525 92 669 72 240 98 31 70 258 31 1214 50 351 36 892 26 389 79 792 39 897 93 480 17 306 51 828 37 34 12 332 90 58 9 201 15 228 61 708 96 112 82 8 86 258 41 856 63 246 74 390 71 106 28 70 13 500 15 780 49 203 37 787 69 1164 74 338 98 946 50 591 30 710 77 47 42 71 86 1082 58 301 14 293 69 422 63 308 96 422 37 627 75 158 37 326 28 335 35 621 65 392 72 268 16 1173 14 876 16 1524 96 1500 2 1129 54 387 67 519 2 755 80 163 66 793 81 382 12 147 41 649 97 91 96 556 6 846 14 274 59 38 99 1973 20 1312 90 1801 73 130 75 375 10 1571 66 1928 57 310 92 987 9 123 93 324 45 180 2 869 96 97 79 927 2 83 80 647 55 144 87 473 18 168 78 1958 81 102 25 976 22 744 10 1866 41 88 16 997 34 892 25 465 2 247 95 380 23 132 75 360 47 999 65 52 21 44 24 593 71 381 61 377 53 293 73 200 4 587 83 276 53 10 14 39 24 141 71 2808 25 452 54 232 62 22 17 80 66 323 34 161 91 64 24 20 56 886 18 214 59 355 31 664 39 207 92 274 62 944 99 246 56 3333 67 1635 63 366 71 12 0 334 14 70 56 79 76 530 26 613 99 62 84 1596 65 1553 59 326 53 217 12 1558 22 247 29 19 45 389 96 41 8 1160 16 1945 3 554 11 691 43 116 73 946 91 327 63 179 3 40 61 764 98 356 76 589 7 28 97 270 47 3947 29 2250 6 754 27 16 29 688 93 253 0 752 64 159 36 220 46 100 7 638 72 467 8 29 24 97 8 1488 3 1814 67 960 98 580 1 1214 4 822 65 421 83 910 58 891 69 1303 82 494 17 148 41 425 85 835 63 889 75 200 82 454 74 1217 79 538 13 134 36 60 12 156 21 519 2 579 9 175 98 1181 17 985 43 990 24 139 9 40 90 111 65 559 90 87 49 158 0 150 95 168 83 497 4 60 19 405 39 513 71 1485 36 455 7 19 51 364 10 1303 52 247 45 57 80 160 78 521 19 450 42 1543 5 1593 80 342 32 111 25 1101 60 17 86 531 99 1598 44 767 82 109 12 971 34 1230 32 263 3 397 12 193 37 195 90 288 82 136 51 969 71 609 33 595 31 376 20 532 76 439 17 1165 22 536 34 1346 93 11 7 654 9 113 45 525 22 1717 61 674 32 950 56 105 73 584 72 1019 94 49 96 825 67 462 87 401 39 1499 32 200 67 917 43 874 6 49 69 114 11 62 0 267 98 283 12 1 98 80 20 43 11 242 98 803 68 408 86 23 12 733 8 289 78 500 93 205 63 918 65 515 76 1657 35 427 42 947 66 582 49 1344 71 73 91 192 58 2223 53 208 69 859 64 356 10 882 6 629 91 680 26 419 66 736 11 1665 64 804 91 127 67 395 78 1402 36 416 58 107 52 888 2 114 35 36 46 895 70 257 10 506 4 41 85 1549 24 622 78 302 90 494 19 269 62 952 71 5 90 67 6 18 67 1065 56 994 10 334 84 1457 8 441 55 1388 7 359 93 218 95 79 56 616 28 713 87 1051 2 1025 84 127 17 236 28 648 88 377 58 46 9 713 83 431 45 422 90 162 98 202 61 335 87 517 52 1602 61 3381 24 440 65 254 78 521 7 1973 44 172 49 32 77 1510 53 300 21 379 5 56 55 147 81 326 59 219 74 219 21 199 35 333 25 931 55 1734 29 380 35 296 20 937 47 82 69 51 85 869 73 639 2 634 92 2370 21 730 3 62 5 586 12 4 36 807 96 100 62 538 18 273 53 1285 26 27 87 1399 77 169 16 1954 43 530 21 381 36 200 91 87 77 1294 64 736 21 81 74 57 10 250 9 847 76 35 96 137 51 144 10 484 6 1471 85 131 42 296 50 5 87 61 46 434 21 754 50 760 84 47 41 3995 21 608 35 175 28 334 54 376 53 1075 71 108 92 178 42 658 46 322 23 24 0 1169 59 947 82 547 89 466 19 515 51 582 14 173 21 7 88 16 52 431 97 269 10 48 96 548 11 406 1 317 76 604 44 712 85 195 12 1621 99 10 31 26 86 184 50 129 23 373 45 701 92 882 10 1248 90 229 10 593 87 512 12 1173 3 192 41 549 90 324 23 83 64 24 63 298 13 692 22 641 4 323 29 187 48 570 9 903 7 1986 53 208 57 46 2 560 86 564 89 261 44 156 26 261 61 128 21 774 23 118 48 59 91 178 52 443 48 203 52 56 28 1662 31 36 74 558 5 2073 53 883 59 382 0 198 36 249 97 183 62 687 6 38 2 11 1 185 24 1038 40 32 70 717 28 402 86 881 15 538 66 119 82 450 10 28 86 5 71 825 52 66 37 395 9 2161 10 23 60 348 86 41 11 156 70 777 88 15 15 564 68 1091 40 53 42 36 20 4 31 487 92 161 16 831 63 75 43 611 25 859 8 304 88 619 94 486 40 144 88 220 91 699 53 1147 22 84 71 504 82 45 1 60 13 34 46 66 65 490 51 88 95 1155 28 368 0 1 41 20 52 1552 72 879 50 607 73 174 32 178 69 335 5 1224 35 178 60 980 67 7 36 726 30 731 60 147 64 105 20 367 13 522 99 162 22 1022 73 366 19 213 62 599 2 46 6 205 75 218 86 437 74 728 98 242 19 421 99 301 72 666 7 255 10 11 6 214 25 2098 39 1048 22 1297 58 285 44 919 99 82 69 712 54 809 35 795 10 354 79 1832 55 100 3 81 91 162 68 1465 30 72 97 186 28 116 19 313 43 161 73 327 38 407 7 538 52 424 99 104 48 972 56 753 36 356 29 133 27 631 98 770 54 77 50 68 21 654 89 1188 73 557 57 185 14 26 80 2060 68 746 83 8 51 36 16 712 91 867 64 1155 84 164 74 49 54 5 89 998 52 363 56 1149 6 1249 82 728 34 1192 57 381 47 24 50 282 24 679 54 222 53 808 46 2278 49 165 95 1358 75 311 96 1823 47 52 45 82 31 3490 47 1190 9 1567 61 3426 91 673 24 297 16 191 90 270 45 56 70 768 90 156 65 82 95 364 89 16 13 677 61 426 35 824 38 155 53 1449 15 646 93 404 73 2999 44 156 43 1804 20 1172 48 2165 35 151 38 237 28 190 3 35 63 1251 40 2089 64 157 57 2527 39 220 64 1269 26 1302 62 489 70 54 86 490 19 1536 64 2336 5 577 28 168 86 449 49 198 10 202 78 84 10 561 66 407 88 194 63 151 20 102 69 960 64 560 74 4 62 1280 5 400 95 962 16 55 34 1477 75 58 7 225 42 2178 88 544 30 176 64 1245 62 1419 7 105 62 304 93 278 22 1 92 1367 1 597 96 361 94 1132 8 784 24 108 6 49 22 90 6 59 66 1818 58 535 67 172 83 359 7 2379 24 2652 79 1659 50 1314 51 227 14 267 36 990 80 196 4 2109 48 313 36 1783 83 704 45 681 9 606 18 889 39 965 56 550 26 418 7 47 25 388 16 862 77 343 44 1093 45 745 29 121 27 219 95 534 79 101 18 597 56 56 59 99 45 1443 85 467 0 512 50 1604 26 399 63 816 2 1227 69 79 70 118 98 346 26 1986 16 561 19 679 22 287 6 134 50 582 55 178 2 68 96 144 77 494 42 451 70 1827 89 786 97 1069 62 108 78 132 68 347 98 658 87 482 85 86 96 1031 75 146 87 302 2 37 59 178 65 110 59 372 13 171 70 1403 91 1273 93 430 94 1111 5 1166 82 36 76 797 90 1337 14 22 66 1594 0 629 65 14 17 1351 0 761 13 646 6 446 5 30 84 233 60 630 66 209 29 115 41 162 47 612 98 65 72 139 83 1581 35 335 72 1639 97 94 28 380 11 956 44 685 79 950 46 363 58 523 46 135 66 262 31 18 20 1322 16 431 81 299 89 671 7 420 48 981 59 646 -1 -1
20 342 65 854 34 270 55 890 95 69 55 208 13 25 55 240 70 1402 45 161 61 3163 87 1554 43 12 25 223 83 704 68 602 38 224 47 1606 20 640 7 105 71 139 21 603 84 214 87 252 0 36 54 667 82 572 74 737 90 52 93 47 12 142 67 48 80 611 65 712 26 42 94 230 77 1033 87 355 24 271 40 1007 31 1097 97 876 50 35 91 381 94 984 16 987 83 934 14 112 93 914 20 1040 77 578 7 426 53 39 59 274 74 383 46 20 56 201 65 1427 33 1684 16 88 97 190 69 597 76 164 60 1941 57 607 10 257 1 1357 11 559 48 1817 81 277 84 34 5 241 36 481 61 238 51 104 6 759 13 50 43 1479 38 590 70 291 23 679 64 193 45 124 62 61 81 189 58 542 59 227 85 357 49 14 19 35 93 191 84 1455 19 260 98 84 84 442 86 1852 75 123 62 1412 59 628 95 123 9 168 21 440 43 139 74 856 59 101 78 1034 86 80 84 1402 45 929 18 890 90 272 70 290 24 342 58 892 30 458 29 1722 90 473 79 572 23 470 92 1000 48 232 55 1015 41 1474 65 147 29 249 61 724 53 24 47 1006 25 12 37 714 95 152 2 205 80 113 63 103 55 1145 12 403 77 1643 67 284 56 319 40 120 72 105 8 417 80 32 3 175 48 3135 26 365 91 174 52 109 97 175 26 61 22 15 82 690 35 45 41 112 44 1476 86 774 82 655 70 364 99 142 69 2023 22 384 65 1096 99 269 87 243 34 1016 35 682 71 130 9 678 58 435 72 1089 73 1960 85 707 12 6 33 794 72 418 18 992 63 915 47 199 5 618 59 543 14 288 23 990 45 959 76 143 47 51 32 59 54 216 4 814 38 115 52 75 70 1899 96 498 11 1000 6 1801 83 40 72 584 27 2087 26 2301 72 183 30 318 7 83 3 386 46 695 9 1635 68 1657 51 147 32 1794 1 2922 77 106 97 1670 14 83 57 140 95 589 61 72 23 78 37 1848 8 297 63 913 77 22 98 11 61 1617 35 23 51 314 0 183 29 223 35 122 55 424 56 566 7 650 18 67 2 303 75 342 74 101 4 348 15 420 77 141 72 270 43 916 96 97 3 176 18 315 24 357 79 713 62 399 75 109 45 333 28 212 99 1800 84 1709 31 242 65 75 72 276 59 1171 96 84 83 5 36 16 93 856 57 57 41 83 64 484 59 1090 18 706 70 2161 59 695 40 181 37 1094 45 1926 80 1523 69 18 88 360 22 127 70 49 74 65 66 97 4 291 38 165 46 1273 16 624 69 419 86 126 84 343 13 592 57 92 50 89 88 598 43 437 57 1216 15 2025 63 389 8 245 6 443 8 323 90 145 82 589 84 99 22 164 7 13 39 116 26 94 58 151 3 680 63 108 1 43 11 286 63 8 62 354 3 1716 12 84 41 734 3 76 42 280 30 47 69 749 94 711 98 324 14 409 73 376 62 3962 26 49 68 596 15 92 42 443 46 1867 92 1365 71 148 63 1108 56 224 59 33 11 369 1 198 61 2175 21 331 61 2052 19 449 22 240 74 180 77 316 91 1563 6 168 70 1294 28 164 20 900 88 160 19 307 0 1085 44 153 19 1181 35 124 22 849 2 789 93 691 39 1012 65 36 11 1796 2 206 73 413 18 309 88 2518 42 195 99 443 98 479 94 307 79 580 4 142 20 17 15 678 59 545 20 213 96 559 65 384 14 1179 67 608 55 66 2 1432 89 1133 48 185 57 1159 69 1963 16 142 81 754 30 1758 43 1576 21 119 91 174 19 563 65 962 74 21 86 568 63 164 8 103 88 1316 89 522 73 3031 65 129 37 448 69 2 7 644 42 958 81 44 42 797 6 210 86 2055 25 816 58 408 4 193 64 220 59 119 6 551 9 312 75 88 73 269 85 1953 10 691 37 2104 7 1004 68 1261 85 100 76 397 21 707 52 407 37 553 4 114 84 45 6 794 57 400 12 866 48 595 98 995 53 179 42 578 78 1532 71 10 24 256 43 1208 37 81 91 494 70 90 74 274 17 527 21 42 6 282 38 133 24 311 95 429 28 971 69 103 30 759 92 971 42 429 59 113 48 1066 98 1151 58 148 86 1817 20 102 16 324 34 865 36 409 22 604 1 1179 11 672 10 172 62 383 87 261 81 1575 94 373 19 227 22 27 39 1935 27 432 70 737 69 438 4 603 78 550 63 1529 56 79 5 196 92 561 46 383 24 1193 56 1517 26 82 60 84 8 356 66 1498 18 128 9 71 83 95 55 151 30 639 27 613 31 1601 52 1330 30 657 78 1685 81 2395 86 388 75 255 8 137 98 71 60 2427 87 402 0 688 33 1048 10 383 72 230 86 284 89 251 91 39 49 132 55 604 4 87 90 206 77 432 86 148 69 1012 34 1021 41 123 78 2179 8 290 80 1713 61 689 59 336 91 435 20 51 30 1327 47 198 69 1000 72 457 31 900 65 189 9 1359 52 76 87 190 97 2113 5 128 67 224 41 429 4 329 85 870 86 259 98 441 54 113 42 513 44 2998 24 1236 74 83 84 98 85 286 58 613 42 724 20 615 25 677 46 1743 18 247 70 145 6 100 38 328 4 198 81 118 5 2048 0 123 19 171 90 476 4 931 59 37 96 370 95 474 46 172 27 1479 65 1072 23 526 5 749 43 727 72 247 33 352 21 737 7 397 82 262 78 495 5 74 10 6 9 291 41 631 21 271 18 1835 32 59 53 1321 64 966 9 2214 24 283 61 248 55 648 90 775 97 1935 41 17 12 1748 1 1491 42 334 26 197 44 661 94 1385 67 1668 34 490 35 89 29 59 98 82 89 347 32 1766 6 910 68 122 11 819 54 554 16 767 38 451 80 1479 83 5483 86 53 40 2411 61 646 86 429 29 584 32 352 38 2902 62 237 75 193 61 157 44 426 56 327 68 365 89 1521 88 337 94 174 28 141 36 821 66 212 88 308 43 2046 5 50 1 859 33 1160 62 72 13 39 60 178 14 120 1 75 51 785 53 256 10 578 11 503 47 333 1 595 19 34 38 62 79 330 67 637 44 313 61 411 89 616 63 130 68 188 52 204 61 957 22 2290 66 919 84 373 8 33 79 400 94 332 34 1385 67 1229 74 23 71 911 44 118 77 292 58 332 99 254 72 1977 81 738 76 110 66 40 70 541 53 701 9 996 87 743 5 1804 62 334 24 10 71 122 38 151 68 1153 53 1233 18 862 14 703 55 937 97 796 75 85 65 684 79 282 80 441 22 210 26 123 30 2049 52 1664 78 1057 91 970 78 148 19 386 21 345 55 351 65 354 95 709 56 186 86 929 17 702 66 1026 42 132 18 395 92 1472 72 462 54 2043 95 366 84 387 8 114 49 149 99 77 49 881 52 128 29 324 55 225 98 169 4 649 12 212 59 157 17 108 31 1461 56 207 34 307 2 1263 82 767 20 943 9 315 34 490 49 1885 89 25 19 875 61 594 74 1126 68 89 30 482 16 1065 55 395 58 494 5 1445 89 397 10 494 98 311 12 1426 73 273 50 452 60 1584 18 1204 44 77 47 584 46 310 58 130 25 84 47 270 37 820 96 294 90 25 62 1391 42 528 55 1714 20 488 88 252 36 1219 35 3055 66 372 6 30 95 766 20 1578 81 1510 42 339 98 506 8 3110 85 1311 73 739 43 128 69 337 74 270 15 1382 53 960 46 675 0 304 51 644 26 866 6 240 18 1262 36 16 2 1726 9 721 21 1371 22 660 72 312 45 49 70 1176 44 1385 15 1950 5 204 74 80 45 464 47 757 48 1149 12 363 74 569 12 101 47 348 66 175 94 405 42 724 79 86 18 322 1 305 74 1412 94 426 70 627 8 805 31 39 76 556 45 19 5 140 58 1198 1 119 73 9 70 851 19 780 17 1460 18 782 87 296 66 242 26 810 86 690 91 124 62 902 67 964 89 978 66 87 11 214 56 2609 96 383 65 1009 9 119 52 265 10 444 73 150 54 798 63 704 24 223 12 229 65 531 75 340 66 92 99 450 13 246 95 318 14 126 50 1090 97 171 95 577 97 808 13 84 11 46 96 72 6 62 25 550 79 1066 72 202 92 102 69 398 57 31 80 382 77 312 7 1834 0 1565 85 62 75 2184 30 770 17 93 84 37 34 842 85 538 95 1174 70 28 30 941 92 310 12 149 68 2199 52 1132 51 477 -1 -1
21 180 51 270 38 726 14 2 78 280 14 592 13 601 82 313 79 209 8 447 84 574 72 488 79 303 98 660 6 1411 36 1081 33 666 48 1231 94 1114 62 732 82 3384 43 938 83 125 67 494 50 333 74 10 54 423 21 148 74 107 17 492 37 1751 84 1062 80 863 75 294 13 1003 25 507 44 570 72 498 78 144 32 715 2 113 34 2312 13 141 50 282 53 978 94 657 15 111 25 822 21 959 47 1481 25 1310 27 2042 95 531 6 77 16 821 68 196 62 779 27 134 52 930 40 985 10 11 44 88 58 785 62 137 24 200 67 588 18 896 20 119 74 37 67 865 32 274 31 519 25 1009 90 955 93 9 23 482 72 441 69 1217 6 1022 47 131 72 1301 25 992 3 1055 64 579 87 114 30 306 35 26 3 485 50 120 45 1080 77 73 30 2181 18 698 67 247 70 56 85 855 9 152 16 91 44 1521 40 463 78 1803 54 140 82 482 67 1962 71 254 61 331 92 487 0 1 86 620 35 529 29 273 4 498 62 745 95 807 75 1554 35 184 34 436 94 156 63 218 82 239 53 775 92 577 32 363 47 409 39 1451 87 657 39 759 8 430 2 885 57 100 27 56 10 431 95 138 45 1907 61 1408 67 598 44 2277 73 786 97 386 81 1435 2 1678 97 411 59 783 7 85 57 165 65 124 36 977 93 64 88 497 96 127 95 71 47 2137 96 713 11 1497 54 107 55 327 18 565 14 145 96 117 14 64 22 138 84 651 96 1718 40 106 98 1730 65 303 22 46 40 18 51 660 71 136 61 64 14 998 81 782 62 96 81 920 20 952 45 22 84 108 1 554 75 213 59 228 32 663 18 7 34 179 28 178 38 119 75 7 8 51 72 2188 84 1741 28 63 66 27 9 812 99 16 24 1397 6 68 31 153 84 843 91 234 9 24 43 3403 99 534 14 468 45 2370 26 1988 36 1122 68 1647 53 503 98 1602 15 13 7 138 75 976 42 257 3 607 4 85 83 283 27 624 3 242 63 1132 6 2796 36 1322 68 1251 59 66 39 215 77 619 24 840 15 273 20 821 32 81 65 180 80 372 69 154 64 757 12 145 56 403 48 297 37 2502 83 623 8 1374 63 335 64 571 37 287 31 553 34 49 56 918 6 139 94 1908 9 603 60 798 55 1641 77 33 12 573 48 820 62 819 29 1998 22 114 79 170 28 547 70 773 46 504 66 537 60 338 37 254 57 326 26 25 29 164 64 179 69 719 77 24 30 880 78 205 2 269 45 314 19 180 56 794 34 1721 52 15 69 926 35 287 20 678 91 83 13 65 45 2155 83 275 56 465 74 509 19 889 72 225 88 315 28 657 60 1170 49 58 15 18 64 1309 72 353 48 445 7 8 19 161 76 823 52 145 43 524 64 814 43 990 23 133 81 920 23 320 38 963 31 44 56 506 16 613 42 2065 51 547 24 613 96 658 67 339 6 682 51 138 63 417 86 155 18 50 77 1052 0 382 81 953 28 96 14 105 81 301 97 2544 9 57 86 172 90 141 21 286 64 263 63 132 55 340 20 269 19 62 63 468 67 1782 59 156 41 1388 74 1100 43 511 60 715 96 449 98 628 78 395 72 97 61 141 26 1343 44 404 41 517 4 297 6 1295 84 639 88 235 28 507 6 135 30 459 22 1165 29 725 16 266 39 177 0 304 1 690 2 47 33 15 61 368 36 231 67 461 73 1282 46 150 67 64 15 73 61 207 55 255 10 1393 22 1096 5 759 63 577 78 416 54 194 3 646 33 250 75 883 39 90 37 458 72 59 50 797 1 21 6 400 32 89 46 96 30 2 8 1362 59 2536 20 514 63 111 54 649 12 621 48 168 10 748 69 189 72 594 62 74 92 276 60 423 19 70 76 1203 6 403 26 258 20 291 75 694 55 1655 56 797 64 208 56 970 94 1275 2 40 62 147 91 518 5 269 33 441 8 909 86 182 21 131 9 879 19 56 68 84 53 978 49 289 11 177 51 1188 52 143 63 1993 36 125 50 498 7 229 90 831 67 108 44 712 46 1660 67 416 3 197 85 53 92 1 85 228 1 433 10 328 27 172 72 84 7 351 87 593 39 224 34 1560 0 419 67 23 74 515 98 607 70 369 31 320 52 104 57 676 84 329 55 994 51 87 17 871 66 321 9 1575 79 1264 65 124 94 48 50 1279 15 66 39 7 88 2220 65 938 98 251 28 70 72 95 25 57 33 398 34 84 38 432 57 320 39 141 22 251 86 251 57 631 32 81 26 715 96 1178 49 91 66 929 57 261 9 429 83 295 53 1402 31 439 45 693 32 61 4 23 98 349 79 289 38 1 89 285 60 237 28 1108 4 87 30 359 29 336 85 294 65 417 72 24 87 1509 66 855 84 386 53 197 82 1171 26 8 54 94 88 2764 16 563 84 507 15 1352 72 2089 51 532 84 778 9 43 8 268 55 476 76 1858 12 529 29 241 87 88 66 1103 29 36 40 179 67 190 58 719 57 650 10 1149 25 103 40 1025 54 158 86 1691 27 952 73 754 16 151 73 51 20 248 45 1268 73 767 47 746 53 1379 80 1074 77 884 27 512 80 756 39 1317 67 1037 97 371 49 893 40 376 93 581 25 630 48 283 11 819 33 181 35 1077 58 1204 84 1028 16 1212 4 7 76 28 32 923 51 1589 9 847 43 354 67 3 57 1259 64 1679 26 233 24 2016 63 12 36 204 87 182 12 200 19 212 0 1030 29 226 35 2661 73 807 80 871 28 806 15 95 40 198 68 409 90 79 10 720 51 734 64 1577 26 200 98 98 67 778 51 398 87 214 97 1464 43 663 29 1225 0 527 50 776 58 429 24 482 14 995 89 494 94 852 40 440 61 437 91 511 83 33 44 1029 64 7 10 57 4 182 64 307 11 788 44 156 78 131 39 1085 40 300 7 254 48 538 17 504 31 243 26 39 60 383 47 8 57 674 64 575 96 2188 2 4 5 7 4 657 12 867 75 26 46 609 29 374 58 1104 13 1701 39 335 19 608 21 814 56 767 57 360 71 2309 1 1458 95 19 94 196 61 160 89 1367 39 409 75 4 90 347 5 230 23 779 61 592 80 579 10 94 71 91 20 32 29 1809 43 413 16 204 95 529 51 756 50 556 61 189 28 373 0 550 49 281 6 1151 38 340 48 1020 91 760 63 99 24 129 60 88 17 177 99 72 79 119 72 1337 31 748 90 371 86 1760 69 879 92 466 18 198 26 290 78 2564 80 315 19 248 26 946 86 577 43 1437 40 1230 87 128 63 335 36 927 52 3891 33 826 11 350 61 174 41 630 97 9 70 356 30 450 81 93 19 442 95 955 70 906 13 189 15 162 82 495 48 24 98 2271 70 3409 9 547 47 1151 79 13 47 846 32 830 44 568 45 1836 17 96 48 33 26 1156 69 1180 22 165 41 629 20 91 23 1520 94 276 69 589 68 193 41 630 96 651 78 1809 20 1883 76 594 7 2113 83 307 47 632 75 25 77 334 78 22 59 233 81 55 33 715 20 88 10 828 65 41 87 860 84 554 91 258 88 1952 97 112 78 19 1 828 85 1308 63 217 41 513 84 20 36 150 99 111 90 81 46 1130 80 830 89 44 19 85 90 849 28 85 30 472 15 549 61 605 17 1898 24 24 49 5 31 2409 5 24 17 314 35 593 93 639 18 769 9 710 53 800 44 378 56 141 54 1113 77 194 52 1269 60 592 81 376 19 227 44 192 75 1153 30 455 1 1511 58 1844 86 212 32 24 31 1368 50 884 20 438 48 387 40 404 86 76 76 495 5 1685 2 1221 29 960 46 26 49 588 26 680 6 750 60 101 39 1436 63 1883 26 161 6 455 68 171 65 83 17 118 33 499 22 160 21 2432 62 294 34 725 0 486 45 2056 6 530 64 11 5 92 18 199 17 191 23 478 29 122 2 828 25 457 27 895 75 139 70 1542 33 473 93 4008 60 1561 90 323 98 1605 18 263 59 784 46 366 18 24 28 104 45 2338 76 639 86 175 9 42 31 1594 13 1277 41 325 27 222 12 514 84 614 2 532 73 214 54 423 88 966 23 40 69 750 61 707 42 101 0 1195 66 74 82 964 20 2287 81 125 24 1361 29 1109 88 719 60 752 99 7 84 197 61 1239 43 765 4 5 21 544 96 45 7 414 26 540 16 1237 57 56 71 917 31 437 81 567 92 571 40 1827 18 301 76 49 31 67 69 1247 50 265 57 1732 13 505 27 1194 43 486 22 146 95 239 78 2788 26 396 4 337 74 740 56 901 27 268 98 148 3 267 18 440 15 69 57 115 8 106 -1 -1
22 86 72 291 59 239 61 31 8 54 89 333 41 1252 99 33 91 2021 29 1589 76 209 80 409 51 115 81 195 37 20 49 1015 92 405 40 266 33 140 92 207 13 1343 97 368 0 215 54 165 73 380 21 153 53 669 67 481 92 285 25 1700 34 277 48 1308 47 412 9 652 10 438 1 242 63 176 39 352 53 804 91 237 67 668 20 696 1 432 62 176 37 670 1 274 29 2546 78 78 38 634 84 237 41 264 6 272 91 288 50 742 11 517 64 115 72 59 22 175 54 1494 27 218 4 435 33 264 34 213 0 336 88 525 3 1355 15 277 87 36 44 287 68 26 72 1022 54 499 26 785 85 813 45 2265 72 142 67 264 46 82 7 247 92 409 95 159 6 60 48 5 35 503 16 144 55 1569 64 559 3 9 76 150 48 47 6 1904 90 723 91 282 74 2032 56 296 49 226 11 119 86 528 89 77 29 473 54 1117 73 73 71 565 0 464 53 390 50 472 59 142 86 1790 70 37 96 1755 76 1470 17 270 11 770 37 300 2 872 96 226 74 488 40 599 97 35 16 1099 95 228 35 193 94 1888 25 851 90 414 75 876 23 303 47 845 79 485 24 448 92 885 47 171 97 2643 56 927 50 73 70 106 86 1742 87 206 61 87 54 810 37 227 4 1346 24 20 10 1110 21 686 64 51 10 313 23 482 73 1004 11 552 99 217 12 254 24 194 78 519 75 1636 93 1141 2 1041 9 95 0 92 23 619 37 1449 19 34 43 9 70 1835 11 121 4 360 1 531 72 154 87 539 27 700 50 959 81 261 53 912 75 76 53 287 65 2278 35 109 5 813 86 1345 88 228 73 147 13 354 69 842 99 184 20 372 24 243 66 986 92 2007 81 142 42 727 62 846 91 224 54 305 57 1493 5 651 83 63 2 1497 75 412 44 79 51 949 53 142 27 536 23 453 81 1794 62 356 32 48 66 1115 53 12 7 46 94 83 60 160 66 50 98 1190 50 834 24 1260 87 1413 62 1989 64 447 69 846 92 51 61 507 73 363 37 187 69 224 16 625 34 545 59 252 88 459 3 663 41 1209 13 198 38 349 83 1090 13 224 38 968 8 298 23 914 24 1135 73 1074 79 17 11 1952 8 51 43 237 47 434 55 414 14 2075 6 852 73 2226 85 387 71 208 87 55 81 116 37 1029 98 40 14 536 11 76 20 795 71 1123 17 15 1 99 38 63 23 216 64 66 71 397 33 566 75 18 98 679 94 1490 2 1684 6 273 78 827 20 2661 66 234 78 129 29 169 40 86 7 209 14 101 55 1234 66 611 75 1458 91 436 66 816 65 632 77 132 41 660 24 955 11 127 10 3692 88 1180 57 232 78 315 47 635 58 441 19 1080 8 863 27 685 51 314 78 473 44 587 82 485 12 628 51 10 59 328 90 54 4 996 78 1541 20 268 36 139 15 200 90 1093 93 78 58 313 27 225 10 1164 32 587 64 130 52 353 70 500 99 42 78 497 29 133 8 1594 40 678 21 388 77 185 44 222 50 184 52 87 54 333 61 471 78 339 26 566 85 674 9 792 61 223 27 113 2 204 89 545 34 1617 70 45 22 25 17 152 35 618 30 115 35 2197 84 1142 97 532 9 1679 27 120 44 895 61 447 8 34 24 1174 10 1128 83 316 53 436 95 8 98 475 92 1458 29 356 78 1396 34 155 45 314 95 741 18 686 90 1427 50 1283 4 1726 28 420 80 395 69 150 37 16 99 508 82 117 42 920 84 876 32 591 23 635 10 462 40 860 42 491 8 213 27 61 83 415 32 1322 13 49 80 141 87 214 45 355 51 173 13 126 76 780 61 296 53 810 19 345 12 138 5 122 26 44 95 503 21 659 33 80 20 405 42 177 24 327 80 152 23 90 78 259 22 1224 39 490 34 846 39 361 27 907 68 1248 14 581 54 1459 47 341 38 2476 28 580 83 512 70 73 64 1026 69 163 85 1043 0 1169 82 804 38 117 1 3174 78 963 28 1415 82 756 5 398 26 3067 6 207 39 169 99 123 72 317 67 573 15 85 33 432 37 1367 53 29 76 337 78 1459 42 1525 55 244 18 627 27 399 14 291 74 330 85 918 18 3150 60 226 42 309 2 248 8 1434 15 1482 26 411 68 204 22 62 38 166 27 2686 74 1082 91 5 2 393 66 307 39 1205 43 1255 93 257 9 111 83 47 52 2310 0 440 95 276 2 623 96 2386 56 278 30 108 15 320 37 1743 65 1574 90 101 20 774 51 276 78 39 53 763 63 184 70 670 92 927 11 684 8 1100 41 395 0 1238 19 105 69 842 77 216 48 649 89 271 22 105 91 691 85 130 99 496 26 878 99 342 57 205 82 948 46 1565 55 389 64 765 94 1446 76 14 52 666 63 173 48 633 67 1506 72 211 82 173 87 140 78 308 2 1138 66 304 71 818 93 383 68 821 50 421 70 1382 93 1331 99 1548 39 452 98 825 63 209 67 17 80 626 93 176 56 1034 66 222 41 852 34 202 41 93 49 1597 29 1060 79 70 21 334 12 694 20 769 6 433 2 122 12 1233 30 1 44 393 79 101 91 206 16 299 55 1568 91 985 24 883 65 1153 59 105 57 285 37 1152 66 453 15 286 17 193 31 32 71 362 15 1274 44 474 7 493 2 1165 73 392 24 427 25 2596 46 177 69 1194 52 171 14 173 72 873 5 31 73 530 85 118 59 628 9 1673 68 1350 56 1431 66 66 63 48 84 169 59 99 87 547 43 195 21 742 58 688 69 175 35 32 98 221 21 470 37 81 49 627 21 243 84 233 69 408 32 185 41 139 5 375 29 99 39 1293 63 835 17 1035 85 555 52 841 78 132 16 42 5 511 61 36 29 304 18 716 72 103 71 1513 62 830 96 83 33 71 78 518 43 462 3 850 51 397 65 784 26 273 91 100 64 225 98 340 77 428 39 111 77 354 35 234 82 66 14 379 43 1034 7 85 15 403 80 18 86 133 18 160 63 1630 45 498 29 40 26 60 92 371 60 155 87 106 72 1930 62 1452 53 321 18 1273 79 266 51 172 46 238 84 17 4 688 37 370 63 1558 3 229 58 1120 61 349 48 835 97 1333 65 485 84 859 99 104 71 612 0 629 2 640 85 88 59 329 3 311 73 313 28 521 7 2110 79 39 31 277 71 957 89 296 45 341 73 588 71 86 24 983 91 270 13 829 55 344 23 1149 41 1214 22 470 54 729 36 641 27 660 73 198 88 1048 11 1432 92 437 88 196 31 145 43 490 51 538 75 13 37 772 3 33 4 832 10 349 31 1036 29 64 45 260 48 171 9 311 53 465 45 287 94 90 1 1939 12 392 38 1771 43 6 84 231 0 1131 78 217 47 820 32 77 94 652 95 607 65 562 42 114 37 631 54 439 80 583 9 40 84 1655 86 10 25 51 31 744 66 1450 75 1469 80 219 60 6 26 78 91 2117 49 503 64 108 73 15 90 768 23 796 9 106 16 425 76 247 16 320 50 918 39 4227 46 835 18 386 33 1885 6 698 23 40 83 90 12 280 40 71 48 2086 5 148 61 1642 49 665 16 128 72 222 91 190 93 151 61 613 20 694 21 806 43 468 69 2110 40 240 45 471 7 214 94 164 30 420 32 46 93 857 29 212 92 1243 4 107 20 223 46 296 18 238 43 60 31 109 48 112 57 7 50 468 63 165 43 668 68 217 56 172 70 323 80 2668 19 431 74 200 11 886 61 432 22 85 73 285 85 477 4 735 62 240 98 181 84 646 29 882 4 461 25 118 70 666 17 156 12 539 9 98 68 315 12 2576 26 716 53 1961 27 15 84 265 88 721 46 246 72 30 67 782 25 327 16 86 51 72 86 353 40 854 83 798 68 19 85 452 53 585 74 443 37 172 52 1554 91 308 9 401 17 1062 83 31 74 90 92 659 27 538 35 315 60 1814 97 630 90 759 87 372 86 501 4 239 33 158 88 176 74 1500 2 390 72 9 73 17 74 211 88 329 80 591 49 84 2 1508 29 191 68 1916 66 774 99 1203 55 303 83 351 60 2392 99 17 19 494 27 1382 37 86 3 1111 65 1829 40 1182 52 400 84 575 93 227 33 852 44 320 6 1506 20 246 37 831 77 1726 7 593 37 785 51 140 40 47 81 485 79 109 27 665 40 861 -1 -1
23 216 38 236 85 56 70 792 88 763 86 252 35 127 2 753 67 619 20 1101 93 8 9 715 97 98 74 968 86 123 34 1632 74 359 46 267 38 157 15 360 8 100 15 3381 95 464 2 165 63 604 84 730 4 223 7 413 33 478 90 359 31 520 67 1356 56 157 69 936 63 117 98 273 61 193 91 526 67 65 39 99 24 1608 98 415 24 1138 54 20 8 345 11 198 94 64 44 20 72 1572 98 390 74 25 26 853 96 184 23 40 22 192 79 130 67 434 31 1545 16 1128 82 870 76 120 63 44 64 1229 82 128 85 9 68 548 62 215 66 1447 65 1362 61 504 10 1036 15 1168 1 691 82 1314 50 489 48 788 34 299 18 141 88 112 57 462 44 152 2 817 53 701 85 1209 94 541 49 42 77 92 4 626 41 743 99 421 67 465 96 2227 43 466 69 2366 6 236 88 103 85 2 64 2909 80 1845 91 1933 39 432 59 342 48 395 37 927 53 1243 4 1289 43 1459 76 1226 94 1115 96 441 92 37 26 555 30 411 29 452 79 2435 20 286 69 711 54 141 36 293 2 535 68 122 35 326 55 96 85 329 47 130 26 141 44 867 72 1663 49 156 74 49 42 418 94 398 26 288 48 105 21 15 63 361 3 303 82 32 17 77 49 675 79 586 95 1748 15 16 18 507 2 214 82 165 76 681 82 99 29 159 38 293 5 695 88 861 85 365 43 218 85 262 19 628 83 177 21 321 49 440 36 437 69 1898 58 1499 78 2397 81 392 63 102 58 338 5 60 53 402 30 82 9 1547 20 652 96 636 15 80 64 355 94 671 62 635 28 237 21 118 82 34 65 625 74 86 58 1033 91 51 17 526 69 846 60 83 84 5 48 214 61 551 45 262 52 1083 77 119 80 617 95 776 58 216 89 863 71 188 53 1053 58 567 4 472 99 204 55 111 45 2 62 242 35 1454 17 210 50 138 88 245 61 834 42 136 0 701 70 1361 83 1528 16 503 66 112 56 188 68 48 22 638 73 705 95 219 17 437 73 534 82 262 57 62 77 39 23 912 90 692 36 55 77 182 15 15 19 620 21 2314 6 1516 66 183 16 1321 46 568 15 1468 11 161 75 127 95 138 13 102 63 2173 30 1430 93 1590 39 181 58 309 73 677 84 75 88 977 53 128 93 15 44 220 98 179 16 185 43 498 72 393 2 1259 21 449 9 1039 75 359 0 103 46 1817 65 43 50 99 51 33 22 1495 76 155 14 1275 78 185 56 395 65 620 20 732 10 433 38 1083 7 930 88 404 32 342 56 549 59 76 53 221 22 140 87 578 68 871 32 1387 82 159 94 657 92 71 79 314 56 832 62 312 88 1183 8 1413 23 787 85 47 61 689 98 181 47 1248 53 2627 74 98 37 730 87 27 80 1066 68 409 41 846 72 131 27 1848 38 2675 15 1091 99 13 36 1247 54 156 93 392 43 826 33 418 95 119 78 16 48 59 13 50 33 2142 52 516 89 295 87 4 7 92 78 1649 60 102 44 1563 61 194 4 248 13 3131 41 4970 27 1150 39 941 56 1051 0 521 6 722 23 1467 3 609 71 250 14 329 42 317 56 878 33 118 47 6 49 1383 97 289 44 608 66 370 11 122 6 151 57 402 59 273 57 2374 42 664 61 739 12 608 79 258 60 145 81 535 46 223 99 4283 56 838 87 2558 51 391 4 632 75 399 40 1416 37 874 46 516 96 20 49 753 21 288 76 833 67 193 26 920 75 880 0 60 95 195 6 419 14 199 1 213 3 797 23 530 56 190 22 165 91 53 31 59 16 407 66 627 55 1141 9 345 52 226 57 87 94 622 26 723 73 87 26 1043 66 37 6 1257 13 485 64 860 55 629 33 233 89 28 19 424 86 464 34 813 18 69 32 389 15 405 40 463 27 254 91 99 24 1256 14 298 24 661 82 1318 10 916 55 1111 62 876 57 707 42 322 67 31 47 99 68 791 96 1028 44 193 48 588 8 2042 78 578 9 902 60 369 32 88 9 537 96 879 65 578 22 565 42 238 43 229 23 365 58 313 83 1180 37 635 99 513 79 503 85 1051 45 6350 46 42 70 308 31 2099 0 575 88 626 69 1025 3 927 23 1181 35 301 30 1397 42 300 34 1462 90 702 34 92 94 240 38 1725 46 271 20 924 1 82 72 418 67 589 82 4 46 90 96 239 62 3 36 497 17 381 7 141 77 76 0 1502 91 2900 15 790 56 620 85 1250 14 462 76 1281 67 680 98 339 81 906 8 526 17 866 58 487 88 318 59 1121 37 131 3 722 52 673 1 1072 62 1049 33 104 1 146 51 18 79 331 49 314 62 275 16 847 6 59 80 639 69 92 83 383 89 2800 7 554 98 617 2 1941 64 1394 36 1146 30 1715 38 825 51 274 60 347 16 267 3 257 46 1267 64 164 33 731 54 2144 64 86 42 501 54 326 0 1041 44 588 0 306 71 47 26 917 31 584 6 318 34 120 5 167 81 240 36 399 2 104 66 646 93 255 6 760 34 807 66 1288 75 164 79 188 26 52 50 251 28 600 33 427 83 444 33 1432 71 2662 75 1306 9 120 75 946 37 798 91 1499 93 1 63 97 24 1474 9 547 86 434 64 8 35 154 34 304 6 272 15 385 79 958 24 302 82 56 28 1010 21 262 52 224 26 79 19 233 90 47 91 419 95 374 93 50 46 288 23 1557 4 946 54 78 71 1490 20 224 79 1587 55 861 81 40 27 1192 98 479 54 210 23 786 84 948 19 472 89 1715 28 176 20 49 52 503 93 431 0 36 68 560 55 71 79 1776 19 1975 17 285 92 6 24 631 19 164 53 652 23 374 91 471 3 520 74 787 22 724 71 514 52 720 76 287 33 806 18 751 8 490 4 484 53 924 82 2170 94 36 92 654 22 257 11 1152 90 849 30 219 87 11 75 524 25 566 31 336 28 1474 62 517 39 419 90 1562 53 255 37 128 75 137 25 465 8 1023 4 1470 69 606 79 104 16 1653 32 281 69 1034 47 1508 57 732 23 398 24 870 59 377 60 99 54 292 4 374 48 428 78 2495 21 1805 24 841 74 308 72 291 97 1344 41 510 71 195 69 501 60 16 35 269 93 172 0 1775 57 323 74 470 69 339 16 580 44 678 40 713 95 780 26 12 74 311 79 836 8 1183 75 208 95 278 11 462 49 1763 42 1214 97 50 48 1116 5 329 26 288 45 320 84 234 26 191 78 2034 52 43 27 128 57 388 99 589 56 515 24 101 84 814 75 197 68 457 52 606 97 1442 34 241 15 41 63 170 88 548 62 701 67 274 27 565 32 357 91 2507 97 713 74 723 55 1642 20 826 35 122 77 80 82 466 46 872 50 521 19 1173 66 1276 65 246 16 408 26 48 12 256 30 118 49 193 61 1601 77 542 90 395 6 798 94 53 33 641 34 699 94 724 41 67 86 541 71 1029 57 297 31 142 46 42 42 771 27 174 15 3126 85 116 4 1180 49 44 96 1287 81 392 16 58 76 41 67 620 78 208 0 116 97 286 93 1088 14 408 32 2116 94 438 0 593 40 289 63 60 34 251 76 56 0 336 94 1213 73 394 74 308 28 292 8 1633 9 1117 91 549 59 1017 44 1280 67 3737 4 231 32 50 1 219 34 251 35 252 65 1008 46 253 12 55 29 150 15 88 98 911 13 503 21 219 71 413 97 169 86 1 38 430 0 183 13 354 2 160 40 214 36 124 30 838 27 1251 79 1177 17 175 6 241 9 2205 72 523 57 1980 11 136 82 302 22 46 52 161 32 175 28 42 78 1351 29 267 8 497 31 58 78 1296 32 141 84 1268 1 53 99 1514 68 1249 7 80 5 1685 68 356 11 122 61 227 53 140 52 476 30 173 79 1115 64 298 68 467 71 632 53 576 72 194 16 12 30 1030 85 448 93 1104 10 432 95 155 63 254 33 705 55 241 48 1428 45 813 74 196 87 503 75 853 94 880 15 281 63 1324 42 251 18 271 60 120 81 1222 2 9 18 653 56 1089 65 559 29 231 22 247 85 250 79 947 74 13 60 458 51 546 52 30 54 542 25 16 87 33 43 678 76 175 17 295 72 121 2 419 46 727 89 367 42 600 19 444 21 165 42 1028 72 773 58 272 33 1535 4 183 43 536 87 135 58 8 5 99 1 207 78 2157 57 107 53 714 75 238 51 1650 0 51 66 32 65 1233 32 404 68 381 3 601 28 652 20 1425 31 2884 88 423 5 312 55 631 85 358 59 116 44 317 77 1563 21 1489 90 1732 91 832 40 820 54 906 35 361 -1 -1
24 921 13 90 15 496 78 1 9 62 54 1668 96 644 66 56 3 10 90 116 72 117 1 297 26 1373 50 16 73 505 52 459 76 516 51 482 32 911 48 42 71 508 54 736 34 214 50 348 74 821 54 70 79 928 74 223 36 1777 16 904 77 250 3 270 82 581 95 222 1 1038 61 157 28 1412 39 402 23 1397 24 327 64 182 87 314 42 90 70 400 66 1037 58 1269 40 22 12 1486 44 6 60 38 48 639 3 66 60 239 99 1859 91 293 81 1230 79 2038 44 121 57 1251 10 1786 98 201 74 484 13 60 60 57 21 25 54 170 28 923 39 918 54 77 45 2907 85 206 52 323 33 243 15 520 79 687 37 588 87 217 97 217 17 242 0 354 65 837 1 836 15 417 31 175 87 414 53 2325 0 251 52 612 86 126 88 533 55 247 59 111 24 80 79 193 8 681 88 1322 67 197 47 133 21 118 42 199 35 671 99 336 33 628 99 152 31 966 41 576 6 848 74 657 24 400 16 578 77 213 0 951 14 971 26 1 59 97 86 168 30 401 29 1928 57 44 20 51 54 132 3 576 74 608 14 398 50 575 10 197 95 588 6 470 39 291 26 40 19 209 54 64 83 777 35 640 32 1818 6 263 2 21 4 379 96 72 93 1148 89 539 58 691 62 332 65 94 24 1371 27 268 21 61 58 221 57 398 94 1998 24 618 68 408 30 2006 91 413 70 496 3 512 19 81 25 686 77 428 40 126 97 199 69 917 88 27 86 640 89 2 36 423 28 157 93 420 75 681 88 404 2 533 89 744 28 1061 31 73 88 239 49 824 22 270 52 548 31 1105 38 230 70 1360 76 851 1 655 20 1005 47 265 90 383 49 383 22 950 42 680 64 46 75 196 81 19 54 305 2 941 46 534 72 355 84 2284 69 1325 36 635 48 50 27 11 4 139 77 17 66 648 84 234 89 562 66 640 92 577 99 329 97 1191 88 556 9 276 51 409 6 196 8 351 88 18 20 487 49 1512 19 140 8 681 4 676 25 393 39 348 5 237 37 23 48 44 47 846 53 1175 8 1225 68 570 89 223 64 329 38 151 50 1224 84 1723 94 218 26 629 38 103 54 185 55 605 16 242 78 915 75 138 24 237 20 1608 22 848 60 286 18 5 87 29 55 471 11 682 89 322 5 462 34 195 53 834 90 818 22 85 5 732 74 732 19 253 63 416 19 810 3 1831 23 373 12 300 52 1201 59 448 56 122 60 107 94 641 25 150 22 355 88 1225 19 229 97 916 77 189 44 120 82 2181 36 229 19 140 58 354 0 235 1 278 42 225 30 1235 66 390 44 387 87 39 2 33 18 161 3 700 24 914 71 212 17 67 93 44 5 718 98 6 27 1094 15 259 29 265 41 1077 18 602 73 574 32 1871 49 483 59 400 46 455 77 150 32 121 85 464 93 340 11 508 66 1389 61 31 11 624 75 51 38 308 67 1073 39 687 42 417 65 392 51 99 2 341 94 1244 90 63 7 561 76 321 64 80 90 99 64 129 37 364 84 110 6 567 12 1097 9 172 39 782 47 527 18 206 83 892 77 26 63 952 29 412 82 1745 10 122 14 1533 47 21 2 754 14 496 70 364 96 866 83 993 20 647 11 630 59 177 49 251 51 415 24 275 64 413 86 35 35 836 28 568 10 498 31 187 89 568 86 282 89 21 44 475 90 1394 50 293 22 786 12 66 52 228 47 743 11 338 66 427 86 115 88 330 74 2508 6 17 59 168 44 427 59 387 19 491 7 92 38 323 4 78 10 1454 26 91 88 227 5 1459 57 620 0 184 90 910 57 457 73 215 39 833 30 847 70 210 96 289 37 281 4 217 28 1 81 254 83 14 71 1145 32 1599 22 65 86 705 56 507 18 240 37 1507 19 474 55 337 78 8 97 253 10 97 98 276 93 1722 1 262 89 144 49 320 45 1842 69 184 20 560 80 160 48 1354 77 719 93 250 43 137 14 261 57 842 8 157 28 1324 88 180 55 1136 13 448 90 474 98 560 80 112 88 41 73 121 44 1027 87 654 93 167 19 676 49 751 21 457 11 1042 96 150 56 604 80 396 84 7 58 1066 1 472 27 132 20 447 14 632 4 790 71 166 96 302 81 22 64 1839 13 953 92 501 78 1342 12 51 8 166 99 144 88 173 26 78 15 86 83 257 43 112 58 615 20 149 29 540 9 620 66 87 29 192 21 545 2 747 41 313 90 321 83 292 12 727 39 222 0 922 9 11 58 686 9 50 20 434 14 416 59 347 64 621 70 583 52 418 55 835 88 2049 41 155 31 146 5 288 33 203 0 79 16 809 66 491 59 122 13 1831 81 357 43 357 46 904 32 528 28 1579 87 1469 40 239 24 96 55 477 60 723 1 178 68 773 57 664 12 244 68 26 48 206 96 478 25 549 15 488 42 744 51 28 41 547 22 391 42 120 34 128 62 938 84 199 31 18 47 209 10 144 22 934 25 283 92 867 48 126 49 26 78 10 88 987 91 181 54 480 43 51 38 126 36 232 93 236 74 360 49 125 53 50 78 275 55 202 46 1609 34 606 98 414 75 9 91 689 24 754 35 62 42 123 2 458 24 801 26 562 25 256 90 61 82 17 76 170 62 104 93 1415 41 430 76 527 25 803 42 189 78 2329 91 388 93 494 45 715 63 9 56 557 24 302 72 319 29 802 71 250 35 61 14 419 62 530 63 1223 39 415 79 498 4 11 14 670 76 979 96 957 81 713 98 660 92 876 21 472 54 521 78 200 97 198 28 8 17 422 22 1363 72 531 81 747 46 982 28 223 56 1 84 249 67 142 84 340 15 103 46 171 25 217 76 770 16 2353 69 905 62 1350 72 222 43 534 49 292 47 46 81 426 63 576 73 327 1 101 19 301 31 409 82 59 21 424 26 1938 39 230 89 409 76 163 33 167 72 33 45 1479 94 167 34 867 68 632 58 74 78 975 59 404 50 498 62 250 51 747 0 263 9 153 31 471 32 225 25 147 77 48 4 1541 89 7 67 123 51 1687 50 872 57 2212 80 112 58 218 90 164 84 93 60 6181 62 542 98 1437 8 2159 0 1047 2 1152 28 521 18 130 3 402 43 1187 47 35 33 49 91 638 35 39 44 302 92 118 81 111 31 273 56 1005 7 133 57 444 13 1418 21 151 7 204 70 89 71 22 87 584 61 47 43 510 96 290 69 391 7 35 96 1133 35 859 9 699 45 259 57 101 36 99 21 199 80 153 43 837 87 41 7 1346 24 584 32 2939 15 758 94 569 10 1072 91 218 80 476 89 685 31 219 70 111 76 853 52 729 54 2183 74 342 71 45 93 124 98 1033 88 90 62 1475 5 400 57 61 37 220 68 884 61 673 1 59 16 72 39 463 44 772 64 95 53 276 12 659 63 16 81 7 97 2410 38 177 45 78 98 465 45 2056 87 202 58 216 87 17 73 3089 65 256 38 272 19 444 28 104 16 345 64 1111 65 399 96 157 33 106 77 499 45 5 93 543 0 618 66 1058 20 2001 16 292 39 102 78 866 14 71 33 307 45 342 83 719 79 1047 26 660 97 968 86 1504 66 215 25 109 28 613 60 94 15 558 66 545 22 345 72 371 32 739 43 737 33 381 30 550 33 1392 67 1 49 15 10 1319 66 2 87 18 30 2172 0 186 65 300 14 365 87 54 76 564 96 1501 62 39 6 267 81 603 25 545 52 1100 1 21 49 295 37 631 7 92 23 264 62 783 45 68 52 1905 40 1052 69 589 41 579 8 951 50 879 19 148 3 965 13 473 50 177 62 350 58 331 87 1765 62 773 87 793 93 441 38 68 75 1347 55 102 35 426 81 5269 63 59 71 601 40 398 28 682 87 463 85 64 36 212 1 690 34 18 98 473 76 239 47 762 49 758 38 117 0 415 78 333 28 1277 12 500 35 833 57 2157 4 618 87 923 91 515 21 536 60 794 4 1631 48 202 80 67 66 83 90 52 91 260 36 301 55 1059 31 1850 37 14 46 190 20 101 7 46 34 361 99 223 40 171 69 440 31 720 80 617 2 392 91 734 21 328 0 653 29 286 16 791 87 146 3 1165 93 798 24 256 98 1820 74 852 6 366 3 154 86 459 49 173 91 257 72 41 11 259 90 508 91 591 73 560 27 2874 55 600 13 103 71 70 97 335 23 99 40 391 79 434 25 2484 71 108 69 100 27 1554 77 186 39 939 85 566 42 1798 31 2108 56 1296 11 1339 43 403 48 332 13 594 23 26 85 2113 1 6 71 138 30 41 69 147 92 12 41 134 73 42 22 1895 23 8 10 285 14 638 36 532 91 156 14 127 46 38 92 144 62 566 68 3694 77 1047 84 1036 64 1230 69 258 67 1140 28 116 24 100 21 3304 28 425 95 457 21 98 6 2610 56 1150 66 391 64 686 82 309 33 70 58 1131 59 103 66 3 33 1298 72 271 23 1051 21 1390 57 1251 86 1432 97 141 27 434 68 253 98 760 92 2971 76 470 82 98 24 403 77 337 68 1007 97 797 1 188 80 353 42 138 77 180 37 1309 73 506 85 1362 55 1020 50 1055 34 978 52 1792 64 1751 38 1158 96 605 79 1 4 555 84 246 53 2835 62 155 56 758 14 794 94 1033 8 350 40 594 49 6 33 853 46 1162 35 327 40 39 50 1196 28 66 40 47 16 999 38 982 29 850 7 523 26 211 67 111 33 185 56 576 -1 -1
25 659 92 474 71 619 98 4 34 362 76 866 13 302 10 2508 55 121 2 1637 23 253 66 504 51 177 91 784 9 359 62 730 58 305 75 300 94 1701 28 127 60 769 32 245 92 51 62 493 3 993 31 241 82 117 25 246 22 1900 21 79 90 217 98 203 97 130 30 2 92 568 89 7 30 44 46 868 33 488 46 420 76 1619 14 858 8 1603 50 744 70 2092 13 67 7 122 29 1024 79 221 67 379 61 1502 15 96 63 29 72 43 83 532 45 358 15 158 20 297 37 605 11 1764 62 161 18 46 72 338 34 140 59 233 68 1394 6 1168 75 895 13 1756 89 663 30 50 54 556 97 623 58 1632 38 427 87 1429 20 562 89 791 33 395 14 1429 0 191 35 116 93 1502 37 202 28 134 55 67 2 386 52 718 42 326 77 1111 92 612 30 33 79 1305 71 273 47 164 50 767 56 1221 91 1471 49 642 37 638 18 1307 93 1325 82 760 54 420 13 437 12 1666 91 615 63 47 36 3167 82 248 68 983 49 408 51 131 4 573 26 364 23 114 22 21 54 214 8 1307 35 36 62 162 64 491 92 545 62 7 75 87 43 2295 20 796 82 16 66 805 64 1344 74 246 44 318 28 334 33 332 17 894 6 1154 78 392 36 65 69 424 61 196 80 380 27 13 92 199 8 1296 10 795 46 5 85 1109 72 217 27 1135 58 431 49 2177 3 575 94 1153 40 687 23 18 11 605 56 152 10 1726 59 681 32 167 96 847 18 193 5 607 76 824 2 1754 38 37 76 11 22 73 79 19 87 221 50 667 45 445 77 561 25 58 31 348 27 2671 3 2349 48 43 25 352 18 2 27 549 90 144 27 429 69 137 64 330 0 314 56 505 91 115 73 820 45 1709 0 557 42 564 83 83 9 15 3 2409 29 235 88 186 39 1030 27 160 76 352 68 166 14 159 82 1575 85 1529 61 347 36 543 86 548 48 112 85 169 5 71 39 258 58 572 17 68 68 1608 57 646 36 170 0 409 39 1416 48 69 52 430 94 1125 28 176 4 540 13 237 5 145 49 586 75 760 55 229 14 642 89 36 7 1639 5 3440 20 217 62 23 77 695 79 18 15 122 34 474 94 132 82 306 85 1260 81 113 90 126 19 254 14 80 11 194 90 233 59 866 4 555 43 161 72 266 43 1200 11 1114 48 376 59 167 52 1135 14 689 43 831 54 1832 23 104 1 85 95 808 22 3331 14 116 79 2119 62 136 24 38 23 164 59 1081 10 854 17 971 43 1179 64 885 23 33 34 1672 41 285 72 630 15 769 76 47 31 8 95 687 51 692 83 577 42 705 84 48 96 1775 31 54 72 448 93 16 45 193 42 264 77 44 60 386 19 896 37 592 46 259 81 876 77 443 73 38 57 737 62 398 77 709 62 786 33 214 46 327 35 639 88 216 68 50 99 51 3 103 48 229 74 163 68 168 90 122 38 1127 15 249 18 429 58 483 89 40 46 466 27 117 33 530 17 791 7 118 36 627 85 958 81 458 72 2162 82 506 10 301 38 548 15 212 98 340 75 2003 52 361 3 30 87 434 17 172 46 354 77 57 80 272 83 58 47 90 69 831 6 202 54 1236 58 23 38 1771 84 1435 37 52 89 194 36 458 92 481 99 442 83 2053 10 418 65 512 64 39 42 335 66 109 41 325 12 1341 84 249 68 55 40 461 22 9 5 1027 66 293 67 659 8 225 78 624 33 760 78 61 85 1119 81 173 6 9 34 263 80 55 12 706 87 1635 88 526 43 879 75 137 28 704 91 67 25 58 83 1350 80 542 61 114 6 75 25 1557 6 1701 64 394 95 4 86 335 90 1016 24 1173 38 671 5 528 49 682 47 575 42 90 59 67 97 373 19 1716 17 1466 7 219 74 678 88 32 79 715 13 329 82 165 28 1136 20 30 0 411 41 1053 30 245 54 79 95 94 72 151 42 164 99 1081 72 2102 54 446 86 345 71 526 96 621 22 149 85 763 29 982 18 452 77 1287 32 1330 38 25 57 593 4 1888 80 410 41 939 35 3748 84 718 57 687 23 2215 32 387 81 730 0 2601 1 1255 89 96 6 79 27 72 56 170 58 1 2 939 57 919 4 1690 17 131 87 384 11 5 73 148 15 104 46 380 44 1060 90 299 29 192 11 250 94 85 41 1064 53 114 0 806 99 368 4 531 9 86 45 1082 23 140 72 848 34 118 19 788 65 88 94 239 63 61 95 830 9 84 10 34 88 133 51 85 1 1002 76 645 62 171 11 1093 69 1395 84 130 81 208 23 403 78 32 13 371 48 857 64 705 76 279 26 252 29 711 45 213 63 724 98 1481 58 306 74 863 32 3 53 183 7 1206 77 1667 35 428 77 339 97 1085 32 549 5 430 95 2581 36 185 73 1017 75 198 90 720 63 933 96 150 46 340 78 388 4 182 74 1293 77 26 28 109 18 327 15 453 70 301 86 631 67 692 96 514 77 337 15 657 20 1238 52 379 1 390 41 998 45 256 65 839 23 398 41 148 97 325 48 296 64 460 54 2732 87 174 74 148 14 1197 30 303 69 179 8 62 13 1066 96 357 41 67 47 1220 17 1382 22 19 57 324 52 809 84 231 52 105 31 137 18 718 70 290 30 1372 63 384 92 154 68 1126 95 549 32 112 4 304 91 36 25 517 21 929 24 84 48 385 11 854 91 458 66 346 84 1437 82 494 34 517 63 206 75 843 7 901 68 239 84 78 27 531 60 1327 40 956 64 12 58 279 11 655 20 185 90 1 47 402 24 374 26 527 61 742 54 2010 58 93 27 2516 18 182 25 35 5 684 12 582 35 140 55 2746 57 193 26 606 53 478 38 288 18 726 65 1282 0 264 22 268 16 607 65 814 88 179 81 195 10 827 30 1758 4 152 77 1049 63 1285 54 414 68 166 28 270 48 85 49 560 55 169 5 438 50 854 4 34 66 736 39 828 48 322 55 941 93 283 42 370 28 892 25 305 38 295 68 365 39 437 94 229 27 376 75 436 1 88 67 449 54 421 7 867 56 158 43 802 6 337 20 58 72 1206 58 120 11 352 28 695 52 314 40 287 13 926 55 35 90 345 27 337 77 18 57 6 10 225 58 1634 83 49 82 930 8 2865 82 1237 7 1258 87 504 50 1026 98 424 32 662 47 400 57 198 58 311 49 274 52 118 23 2 93 1939 76 143 44 888 50 388 8 231 12 1793 29 108 66 190 44 275 11 45 38 126 22 1406 2 272 40 298 12 407 37 290 17 657 7 750 97 441 43 69 33 1425 7 184 77 225 94 68 49 506 70 450 34 1903 86 562 97 479 42 20 6 189 14 309 61 192 67 474 44 120 58 681 44 380 71 595 12 52 14 399 41 873 73 2013 15 533 6 494 66 909 75 22 19 274 88 2209 85 82 58 1364 31 938 59 502 24 151 87 1726 57 61 22 436 11 490 14 3179 85 162 68 265 90 1123 30 1438 35 540 81 463 43 77 3 82 27 235 93 304 2 91 17 540 33 463 18 97 8 1447 26 390 2 174 79 241 2 1247 35 95 38 500 22 1994 34 170 9 71 31 389 40 154 85 607 52 107 86 507 88 228 44 22 38 352 72 141 38 137 27 529 3 277 56 807 80 1756 67 65 79 263 59 189 84 1841 9 213 32 278 69 974 1 482 55 282 48 744 34 11 80 983 61 87 38 757 67 1012 99 116 66 5 45 917 90 341 80 370 50 625 14 176 71 324 37 683 98 1610 84 813 71 183 82 377 90 118 42 1670 51 396 6 717 37 408 0 381 65 701 29 2160 53 153 68 734 65 253 49 891 5 1118 66 363 58 1273 67 306 80 252 92 291 87 129 54 408 84 13 89 394 74 329 15 338 2 547 30 961 2 98 34 493 82 763 81 87 45 189 22 482 90 579 6 232 39 10 57 335 68 1247 13 329 27 290 96 739 50 952 11 245 48 503 38 1015 72 885 9 350 99 3 12 162 16 33 45 476 95 602 74 39 3 665 41 588 30 554 42 340 25 102 10 1063 27 1459 12 812 99 349 26 725 99 167 55 280 40 249 64 1080 93 892 9 101 3 614 86 34 71 194 3 83 90 647 30 564 6 71 36 778 43 171 52 2178 62 844 90 615 5 393 99 1677 69 53 8 1199 35 527 39 1175 48 106 74 2826 81 142 40 72 14 779 99 1094 61 639 54 1831 42 1412 94 54 97 609 16 416 79 273 73 603 64 228 89 410 62 2394 35 1670 85 417 61 34 58 354 65 200 66 472 31 256 14 503 30 401 62 1055 79 1173 29 1465 49 36 69 122 -1 -1
26 254 15 763 60 954 82 694 7 690 40 166 12 1274 57 247 88 135 5 1309 28 235 99 669 54 355 76 201 50 984 59 14 28 450 7 481 42 50 6 8 14 1028 79 133 7 120 12 300 84 54 86 480 90 676 49 2092 6 253 7 112 31 3022 52 115 69 169 17 56 19 2 49 1127 70 4 69 2182 22 1259 15 1493 54 1860 9 592 26 414 27 130 71 163 90 307 10 1935 49 842 76 237 47 1 70 271 83 2 40 865 29 399 7 3246 78 29 69 810 44 1382 66 38 57 540 16 301 78 506 4 1136 89 973 77 173 64 988 91 849 71 272 61 1636 84 160 49 390 39 398 22 193 56 38 51 1040 99 681 41 13 26 155 12 714 60 108 76 377 56 954 19 416 31 472 97 516 59 814 70 27 61 154 40 185 9 545 90 334 6 221 1 41 50 250 56 1246 15 796 4 562 24 425 46 98 24 9 66 87 12 386 61 1100 24 2182 44 252 32 87 55 22 37 105 47 984 55 4 57 187 73 1226 94 1066 62 215 56 49 88 366 12 496 82 324 7 181 68 169 25 369 6 1665 40 1780 87 1026 71 98 41 573 85 1296 47 237 51 910 65 1920 90 356 80 1704 42 194 16 816 63 531 47 85 34 1208 22 257 74 1367 26 557 12 229 91 2080 22 501 52 360 49 344 48 68 91 1517 64 161 79 135 87 4 33 1701 28 245 45 127 38 9 39 2499 1 539 29 186 32 820 5 984 2 1715 52 2531 71 1717 51 439 80 1507 10 263 56 472 87 446 66 23 81 34 35 567 21 271 16 804 78 791 37 1104 61 81 21 610 51 329 3 310 92 82 21 682 80 141 59 532 0 471 49 38 68 1526 61 1006 36 1812 69 72 5 664 56 30 47 779 53 160 70 425 77 212 18 741 59 2326 56 194 66 549 42 25 73 295 10 615 93 2522 60 449 80 21 75 2025 2 223 27 1244 91 422 0 220 80 1023 66 1373 35 965 91 313 51 270 58 114 93 38 26 203 75 242 43 1257 38 741 50 231 10 55 11 131 74 323 9 2278 14 1138 12 286 18 347 11 94 14 122 51 52 95 843 42 65 3 896 69 889 27 783 44 500 90 1052 41 631 22 970 90 1445 11 502 31 484 22 116 26 250 43 495 52 1535 53 1007 33 6 82 297 99 57 52 366 85 85 71 208 98 51 71 841 60 630 42 12 9 82 77 417 46 283 3 632 35 18 63 188 17 1003 2 49 27 482 2 23 45 311 21 1606 57 45 27 463 36 250 16 104 49 2174 26 380 92 1147 83 193 74 921 81 737 2 17 26 589 65 195 74 997 0 279 18 2106 86 3727 88 42 18 217 6 828 55 232 38 124 31 790 56 2091 65 281 6 248 26 1335 9 1043 40 318 26 319 71 73 80 75 44 561 33 94 82 254 34 909 59 50 94 569 1 97 63 595 93 56 85 830 58 358 2 284 60 930 65 318 12 345 60 582 98 244 51 2 99 3 80 490 74 443 73 1393 39 903 49 139 28 964 42 684 72 254 65 836 56 1330 75 273 82 1035 65 1365 76 1049 6 903 37 725 69 2303 98 395 56 479 76 1676 9 155 40 855 1 611 6 60 5 1166 58 495 53 493 45 145 68 433 6 50 24 761 1 58 55 445 38 409 89 243 8 73 1 1506 84 244 86 1882 63 152 29 207 67 864 3 1766 60 895 73 41 95 585 10 142 23 294 24 82 13 103 99 444 9 2060 28 51 31 172 2 84 39 821 62 451 39 31 12 296 22 271 87 464 44 195 13 256 74 880 4 232 2 2593 18 666 85 195 45 97 14 1001 4 394 71 506 87 1294 27 19 39 1245 96 1097 38 1517 32 464 41 277 89 13 18 507 67 510 82 76 96 872 54 1464 25 88 20 855 40 1299 62 178 60 1713 26 478 71 22 24 183 86 436 88 358 62 657 15 277 61 436 66 1576 24 592 34 526 38 425 74 483 0 979 56 319 50 415 52 335 44 1464 19 485 49 185 29 2995 42 300 98 839 2 179 26 154 65 834 99 490 34 100 19 118 76 131 79 198 72 422 62 1105 76 457 48 481 22 21 34 3852 99 838 82 40 7 331 19 50 23 179 40 566 43 60 19 434 3 916 22 288 23 1890 12 586 47 278 72 812 51 296 65 17 96 15 98 311 59 452 35 131 29 131 26 917 98 180 71 1592 34 268 30 122 12 943 57 2957 78 456 55 33 78 1117 26 46 65 3073 89 1066 23 502 42 468 99 1008 34 121 42 185 15 76 55 52 37 253 35 765 36 78 30 593 71 1458 58 43 12 360 17 21 55 673 48 81 23 643 54 546 96 442 59 377 24 978 89 19 69 1421 95 325 58 313 52 64 4 577 51 799 55 1566 93 1106 85 414 25 1127 76 389 98 768 4 224 23 109 0 339 69 1625 16 436 80 599 67 117 43 174 45 123 19 35 55 233 49 2976 95 852 79 43 58 154 5 173 66 141 53 599 30 8 49 70 33 736 16 1895 99 1068 70 936 66 1017 80 1023 57 478 86 2024 93 1250 74 158 10 345 50 495 60 559 18 1099 48 42 5 24 7 318 65 523 64 47 17 15 28 175 53 271 84 241 23 1719 39 757 5 107 64 715 4 293 40 614 66 1172 13 101 64 121 55 348 66 123 70 1106 85 299 37 492 99 701 22 63 10 96 33 240 83 295 75 313 93 230 48 204 74 212 92 597 22 193 68 355 55 2534 30 441 39 358 3 517 87 1418 0 654 10 139 87 108 94 85 71 263 16 660 74 64 38 924 49 159 30 402 47 35 83 44 98 462 99 156 72 166 2 774 52 1251 43 11 45 1730 91 1681 56 1154 96 169 50 839 60 115 0 758 74 819 92 1296 69 1029 86 451 62 1100 79 68 73 589 93 245 7 2331 50 515 36 360 62 725 91 322 26 481 17 352 28 1407 98 1815 53 52 9 1441 57 752 88 58 5 1158 68 583 42 122 41 696 67 69 55 358 16 546 84 84 15 161 32 93 64 178 45 67 6 1201 76 94 77 298 62 421 1 231 19 241 87 1905 32 1246 10 62 99 1184 89 1199 46 370 21 7 20 1523 67 132 5 193 53 1218 12 1807 26 855 20 180 75 801 85 260 80 413 40 496 72 1129 74 1369 76 322 66 751 92 1187 57 318 13 709 65 286 85 27 63 189 36 182 71 715 16 89 23 337 9 443 35 4 83 290 62 93 2 1643 99 149 14 627 23 1982 70 293 0 1663 60 38 90 333 49 287 19 158 1 459 10 446 88 84 8 25 28 1808 33 1054 71 166 77 1351 19 1146 21 410 24 1333 54 751 92 602 81 819 8 147 38 977 29 1715 90 67 14 354 61 974 13 55 62 505 95 875 32 575 52 500 12 38 59 923 61 101 33 427 89 328 52 529 91 672 50 143 78 482 52 1322 69 166 33 5 95 60 90 313 50 2 87 797 93 124 49 393 84 35 80 301 86 110 98 439 90 993 6 107 56 1094 12 273 30 889 59 678 76 511 45 2876 62 8 15 63 97 63 68 155 23 812 77 196 62 1411 32 112 43 1112 51 59 73 905 98 436 74 535 63 65 80 773 67 291 74 671 77 84 84 237 83 170 38 90 46 1612 78 289 72 741 71 246 65 12 34 36 96 301 51 640 73 8 25 803 40 781 98 305 92 831 78 433 88 775 8 113 54 1393 86 121 6 948 10 254 51 186 15 73 32 765 7 266 98 105 71 626 89 1681 65 217 85 516 41 1424 35 1377 87 613 0 806 1 560 29 178 90 536 52 211 69 1254 14 803 46 1615 92 535 22 1210 64 855 47 1995 64 842 2 588 16 51 12 57 76 1520 84 160 40 445 34 1245 53 1470 10 70 54 74 29 449 39 390 44 166 58 402 12 929 16 1127 86 689 31 219 76 986 97 32 54 1338 43 285 82 357 80 67 26 3468 0 2245 71 232 63 37 97 616 17 278 18 1451 55 945 19 363 8 749 48 593 10 22 39 1843 31 890 33 2477 37 542 6 115 82 367 26 290 39 2193 64 229 11 3354 78 1165 41 260 39 738 59 141 65 616 69 172 57 22 99 36 -1 -1
27 237 67 17 3 798 89 885 31 388 79 692 84 392 58 615 15 204 84 1611 76 858 31 307 13 725 46 1086 59 896 64 64 35 66 9 907 91 1580 21 154 68 623 15 315 91 1648 93 689 54 667 14 735 33 275 19 912 95 325 21 731 22 97 94 832 3 157 21 282 41 959 16 229 45 1022 44 219 46 563 82 239 86 857 30 262 33 957 40 652 75 395 27 1097 85 129 79 793 81 445 92 165 13 555 3 1118 74 226 41 355 49 244 0 96 34 596 21 403 39 159 29 928 87 336 97 122 2 1537 95 7 2 108 90 1293 85 1139 88 382 94 32 22 306 54 51 59 1215 29 2237 50 129 49 100 22 1051 35 42 17 680 43 1170 46 860 85 372 26 823 66 1509 48 223 81 375 27 748 63 69 51 156 8 649 51 183 12 72 64 227 3 37 85 1185 51 67 59 134 42 576 40 133 45 307 48 157 67 76 64 597 97 245 2 553 37 205 58 132 55 1443 67 410 94 1102 85 507 36 463 91 40 81 20 13 401 20 526 42 370 4 1265 32 316 37 431 81 225 46 324 65 379 32 29 47 435 76 110 81 157 87 1813 10 97 98 237 17 121 12 931 33 341 35 123 43 616 42 1642 26 559 47 1422 21 419 71 1199 73 712 42 1110 30 936 82 390 63 1169 97 1725 23 272 86 89 42 6 20 515 11 847 71 85 56 1297 31 126 44 121 67 708 83 996 95 988 57 371 84 111 34 495 4 1203 46 52 59 113 75 1035 7 69 9 56 65 500 31 151 12 558 57 363 28 513 46 410 57 583 88 521 26 425 42 16 39 23 41 462 1 37 85 243 14 148 82 3488 72 839 71 1730 28 187 25 575 52 46 30 14 77 403 25 226 79 1491 73 213 90 597 10 274 96 896 27 11 2 23 24 1405 42 980 71 1361 88 630 39 923 29 566 20 466 19 685 37 138 83 323 69 273 35 2687 80 264 0 107 59 718 91 596 7 562 46 55 23 34 40 847 54 651 15 540 24 625 58 2552 52 1366 80 1370 41 142 97 1813 0 2106 87 109 91 688 38 234 61 295 40 597 43 253 71 107 25 65 46 53 43 673 6 296 93 1067 52 184 28 878 7 790 97 466 88 1142 48 252 83 2559 50 418 41 615 45 62 96 565 22 1640 16 790 8 430 75 413 32 932 88 1741 96 594 68 11 87 828 68 1266 75 1505 42 768 7 205 65 84 97 619 90 432 95 348 6 133 32 82 96 639 1 1423 13 1109 63 901 23 2757 30 1138 25 1870 29 274 18 362 36 750 83 1299 96 1401 59 214 51 2029 77 735 10 179 46 12 93 290 50 77 90 549 98 315 93 154 21 394 70 43 17 308 74 166 70 95 46 333 76 346 82 1532 75 1672 74 41 73 1428 58 334 23 99 19 1002 84 349 17 73 85 388 50 33 84 408 12 255 82 95 68 146 25 1187 71 874 73 66 84 820 26 746 76 257 82 511 90 139 45 824 27 682 86 749 0 1253 46 367 23 84 32 598 60 5 99 2052 91 97 36 357 56 293 69 2037 71 1532 68 2291 67 441 54 228 51 23 96 2367 38 400 49 361 75 599 52 1115 7 374 65 147 34 1668 80 145 9 961 56 1369 15 182 37 1450 14 1014 29 136 98 2 28 69 86 1916 65 1530 19 562 94 737 12 316 20 260 29 79 55 197 11 8 60 602 82 26 5 523 71 644 6 31 56 474 94 1879 60 163 58 10 78 107 36 1478 54 902 94 781 5 221 44 96 75 101 73 731 28 523 10 533 38 266 8 137 19 151 5 68 77 836 38 639 74 21 60 3 57 243 53 192 35 1452 28 675 9 995 27 408 28 744 17 473 12 687 61 377 85 154 77 321 20 59 54 1196 26 382 15 2061 1 555 4 391 42 373 86 23 9 49 87 428 31 480 47 607 73 379 29 561 71 1529 18 80 86 390 26 2752 52 155 89 323 37 91 72 753 48 954 96 515 44 44 8 539 17 152 3 29 95 220 94 1254 29 20 63 35 77 44 58 566 56 522 50 184 34 1865 39 321 71 908 69 225 46 76 53 595 65 1275 7 2966 48 408 22 395 79 2704 91 47 68 448 9 1030 5 965 42 564 79 74 3 428 31 1357 33 224 74 2693 19 484 55 104 92 17 77 104 63 803 92 180 9 863 33 951 46 1118 54 991 66 39 39 357 90 530 84 490 26 1368 57 334 0 242 73 478 21 653 36 233 56 356 10 743 51 406 76 150 37 835 20 360 42 812 21 1147 36 44 25 730 78 1855 7 517 62 612 51 341 58 146 35 181 67 916 92 2626 63 1175 96 383 91 192 93 393 37 560 77 311 94 92 4 276 62 312 19 687 6 585 27 184 76 50 91 1967 66 177 52 226 83 9 74 850 30 725 28 15 16 1822 55 327 42 1318 1 370 45 700 85 503 40 703 46 213 44 20 78 2020 97 360 18 708 37 660 82 126 28 723 48 241 6 453 24 1252 2 78 91 386 28 2384 37 1699 75 360 60 626 56 1007 6 2427 15 262 60 38 6 1467 38 257 85 144 79 481 85 238 59 919 89 341 0 1624 26 662 59 155 34 1034 73 342 6 71 68 1018 56 702 2 16 25 150 94 5 87 229 34 1778 73 221 20 176 99 90 49 555 78 66 1 2131 98 252 89 373 71 773 52 1880 86 887 44 943 37 471 69 722 40 229 57 613 45 617 16 951 43 137 79 704 80 193 3 500 75 296 47 167 65 327 74 930 70 187 92 156 42 29 72 187 45 3 9 3108 53 165 36 155 91 408 29 274 37 433 10 149 48 57 68 177 89 154 4 10 5 1970 7 2155 46 661 80 302 85 129 15 36 44 223 76 263 77 1725 79 494 22 273 76 62 77 651 98 652 9 156 38 263 48 168 91 260 55 487 63 29 58 869 53 726 26 623 50 408 0 199 95 273 39 24 57 598 17 44 6 1117 87 416 86 684 50 263 39 527 65 735 68 212 90 778 76 312 39 509 22 205 70 422 72 1218 5 256 44 270 49 28 36 3704 59 138 36 41 90 813 64 592 1 437 50 271 46 855 45 838 33 562 10 396 78 1588 59 445 55 86 12 1054 47 62 60 282 43 414 5 1798 22 623 55 208 73 596 55 692 38 144 10 1094 13 10 74 628 26 630 55 356 82 210 75 1491 27 419 50 1399 49 797 32 384 78 686 79 772 48 46 86 364 35 32 79 163 6 125 71 479 72 269 99 311 23 533 58 258 94 189 12 2317 0 521 11 162 62 194 12 1132 39 1361 10 158 32 159 67 27 42 55 35 1616 59 1055 6 258 96 158 38 182 82 3236 35 273 82 385 7 546 73 781 82 415 71 1304 85 2603 17 426 39 1886 71 92 1 787 35 575 26 871 72 272 43 201 45 1525 47 297 33 900 54 591 74 37 56 64 19 64 41 1234 29 1083 78 244 40 2633 48 70 88 135 17 1042 37 178 11 2859 23 1260 99 222 2 1250 62 166 34 1893 43 467 53 1027 37 916 77 285 93 476 3 2581 51 858 19 771 9 134 21 1125 52 790 75 77 7 515 75 384 67 66 71 33 58 440 41 96 97 2275 77 1243 96 806 79 246 38 518 64 163 26 460 91 32 66 423 56 752 65 103 25 192 28 1106 22 393 33 1810 39 760 9 296 66 267 68 771 99 311 51 603 98 18 9 1759 1 29 95 24 73 606 57 125 26 771 28 449 60 12 77 1431 36 504 80 177 27 599 51 1718 92 763 0 660 89 300 12 138 72 53 77 1846 16 183 4 291 57 287 70 16 46 996 47 935 62 525 41 795 66 190 29 832 80 451 61 944 92 1168 70 303 30 20 73 258 24 882 93 1210 50 194 66 106 61 5 1 12 63 319 4 258 63 145 2 165 43 1080 86 272 20 84 62 3843 73 847 52 600 41 75 88 36 94 665 16 1010 72 635 15 426 36 482 48 169 80 2464 14 120 34 341 74 583 59 491 77 1010 35 833 40 984 76 371 90 108 65 66 44 415 33 16 0 1042 84 322 13 789 2 750 71 350 65 116 56 1118 39 346 42 748 76 1073 19 1496 0 151 43 82 78 508 23 174 49 283 81 1087 0 64 3 1529 92 496 67 759 32 245 44 39 75 31 12 203 60 98 65 205 56 267 20 1055 24 37 33 568 68 166 18 449 64 547 89 417 91 742 50 1239 54 704 13 8 56 475 26 135 14 1243 61 2576 75 149 49 1266 23 1261 68 586 80 214 98 1371 25 936 46 462 74 907 60 248 30 1145 73 183 17 630 9 1469 8 1600 53 143 84 164 97 217 45 713 6 74 -1 -1
28 721 48 925 9 393 81 91 90 1179 54 221 79 116 83 1745 31 259 30 141 64 935 45 52 18 1056 26 1310 1 1082 40 69 33 10 67 122 44 110 11 109 54 594 45 57 17 585 18 125 90 181 34 682 86 21 57 51 62 29 26 221 55 422 52 876 40 725 52 517 31 546 52 54 46 693 62 489 77 501 89 1013 82 91 95 392 55 678 92 2338 40 280 30 569 73 1695 76 566 16 398 67 798 43 327 86 2068 22 618 12 268 62 259 42 369 16 200 19 42 16 993 42 179 59 284 13 470 72 360 6 67 55 111 72 118 83 569 59 449 34 29 15 457 95 884 65 1467 12 1229 89 1163 14 170 25 140 47 1664 9 529 80 86 76 96 94 537 28 326 16 479 53 63 17 545 35 477 79 849 26 774 68 1058 95 1085 65 1208 79 287 27 185 73 1132 30 498 5 708 80 309 28 49 37 1786 48 111 42 737 21 585 55 76 91 413 84 198 86 63 17 1733 67 599 13 409 98 26 20 639 74 35 57 1448 69 529 68 255 35 1389 11 345 81 18 53 1918 94 86 27 326 10 83 20 871 25 18 21 1311 35 172 61 955 8 178 35 235 32 334 6 1315 3 113 63 615 35 189 95 430 7 616 80 606 89 1925 34 1647 27 461 2 827 73 107 59 236 68 169 54 50 56 134 67 4347 52 374 62 428 51 66 84 2283 47 38 20 481 74 906 63 330 14 1369 6 2164 98 1320 74 142 73 768 49 530 70 750 26 688 95 974 15 41 13 7 37 838 34 233 24 369 62 992 2 46 82 365 6 23 58 740 22 333 58 168 6 448 97 329 34 18 98 892 31 214 41 7 4 360 59 511 41 1019 72 734 90 71 14 244 61 508 7 771 19 1044 2 314 35 343 56 969 14 113 88 44 93 195 29 436 45 403 40 203 45 481 56 1297 90 46 71 844 22 941 10 154 25 129 70 2065 46 418 30 116 44 147 2 372 19 298 27 32 74 94 73 89 90 967 88 292 53 148 74 575 16 569 35 66 45 1164 32 1167 54 610 16 612 82 690 55 130 87 113 48 676 50 250 1 150 63 367 68 543 66 706 27 554 77 514 2 2033 91 158 20 1172 63 464 21 1547 11 348 32 1511 56 437 33 877 74 1155 89 719 94 1167 29 617 79 80 17 607 74 1233 28 2400 48 580 22 411 69 71 16 264 9 1227 56 3145 21 241 47 108 24 1503 97 28 7 134 10 471 21 502 6 122 12 643 95 533 39 280 78 110 38 1627 52 290 92 638 46 409 72 999 74 569 22 954 90 56 55 729 51 315 50 8 88 764 66 1580 19 1376 54 1643 38 93 44 822 67 158 93 689 82 526 79 19 60 660 8 38 28 999 89 228 50 381 87 726 76 1236 97 753 81 608 13 521 46 433 31 41 68 81 57 12 74 292 4 276 36 298 87 821 56 197 38 764 40 95 95 175 12 494 17 196 90 544 82 1742 31 892 46 405 54 220 60 461 88 113 2 201 85 536 28 329 14 371 21 148 83 452 19 1026 26 136 67 859 75 476 69 1040 64 276 85 1050 47 1822 70 143 43 429 80 237 27 369 82 319 34 830 49 301 60 550 51 606 86 1237 81 314 6 1035 31 40 37 47 52 1351 14 882 60 1412 47 225 48 527 90 100 36 48 21 260 25 1121 67 436 94 99 91 79 54 682 41 555 33 404 99 53 54 274 81 707 21 228 0 2752 16 1210 8 78 96 500 87 134 15 488 11 17 30 660 65 230 16 499 58 287 76 577 53 1359 28 673 58 286 19 389 67 607 22 600 6 1184 85 416 3 351 87 270 86 80 84 882 28 870 93 1125 27 137 74 20 43 668 68 7 26 155 29 718 96 3357 16 124 86 559 24 3478 38 1400 21 551 8 126 71 642 26 161 98 224 70 2836 11 1262 81 91 29 536 19 1392 7 2105 77 228 2 731 46 422 12 728 26 534 9 521 4 262 79 140 18 405 33 566 98 613 36 975 31 272 14 272 58 554 43 1242 96 232 49 1 97 157 90 391 10 1263 98 1075 99 411 95 292 98 604 10 551 19 1602 69 330 37 251 81 59 95 1202 62 786 73 2081 98 15 42 242 81 236 96 305 58 334 18 395 94 260 29 34 96 483 4 191 20 609 98 1093 95 1139 90 1775 6 404 22 306 62 1211 91 50 22 1199 87 664 85 1350 0 554 61 299 71 1912 74 543 75 543 39 522 37 952 19 3649 24 320 37 1060 95 186 58 286 91 16 17 521 89 420 4 150 37 326 45 169 33 2207 27 988 34 1084 88 604 87 10 25 159 77 158 32 353 21 103 61 1105 45 879 23 990 2 1938 56 67 26 1362 36 340 47 37 20 1037 88 48 61 322 79 115 44 29 75 91 11 82 6 1150 39 370 22 441 13 735 20 542 38 53 63 740 57 1229 93 504 61 177 30 60 65 89 79 170 67 1123 27 1309 28 246 38 21 43 923 23 947 94 257 42 165 76 198 46 21 99 165 73 440 48 900 63 1444 42 697 17 1280 56 746 51 173 28 2283 72 627 26 316 79 60 38 563 12 61 0 225 24 56 50 300 55 769 31 173 37 377 2 397 63 1254 95 15 48 244 88 561 89 1436 57 215 75 993 42 982 0 729 73 464 47 994 36 1477 38 1222 32 309 26 274 81 658 73 320 66 455 33 260 80 89 83 447 26 425 19 1204 8 226 34 551 80 1494 17 779 71 165 24 227 39 16 90 73 91 1633 7 298 41 375 11 757 13 1531 78 821 67 304 30 1499 42 236 58 177 38 711 3 538 86 818 22 1319 6 350 34 750 63 921 25 97 17 492 25 639 98 787 58 319 84 859 8 203 66 148 29 513 90 1225 32 599 51 1429 63 716 72 56 79 143 43 878 91 975 72 119 5 1211 97 235 0 223 18 416 15 750 70 362 71 918 13 87 17 55 32 1345 67 1381 57 294 83 201 13 1714 37 67 99 544 69 238 27 343 16 2205 24 336 35 160 27 334 99 1446 21 1364 27 420 0 290 62 1224 43 701 99 249 68 24 27 308 46 1054 30 42 73 144 81 661 54 2 32 105 74 385 60 188 42 639 68 178 86 176 51 4 81 198 27 531 96 1416 25 313 55 737 14 351 21 1506 43 2713 7 561 41 751 11 293 22 205 2 301 59 276 35 1356 82 245 94 555 59 114 83 611 92 66 0 135 98 656 11 25 64 130 28 354 85 291 70 177 99 17 53 606 51 1025 56 470 76 67 68 275 63 1927 17 282 86 2420 95 27 37 59 81 11 37 1826 38 126 43 510 87 270 59 638 77 6 18 167 70 1924 74 107 2 1121 76 251 67 487 70 335 6 1667 95 1753 86 208 8 625 97 787 38 428 97 2526 75 262 44 324 43 433 19 291 65 90 13 1665 34 44 53 240 68 24 94 308 69 665 84 50 60 139 91 399 94 216 26 71 23 870 70 1117 78 286 65 142 54 885 82 160 91 173 76 144 33 1481 55 284 80 708 58 292 87 1019 57 46 3 404 38 1330 78 487 71 238 50 382 21 179 76 728 27 305 30 9 69 950 14 100 13 205 69 1782 65 190 55 1377 37 142 25 977 41 2697 86 149 17 144 91 182 71 376 10 507 41 225 88 63 72 1443 80 1007 28 430 25 554 33 157 81 876 30 189 78 1277 48 102 54 360 49 475 80 851 78 273 15 1041 93 453 75 647 58 525 23 517 38 22 84 778 18 603 83 1350 75 474 72 679 19 85 84 168 52 1019 71 87 7 550 44 1026 13 119 40 116 57 140 71 1961 47 1297 60 295 25 217 72 1011 74 171 44 771 58 1802 83 854 7 1374 31 1014 66 238 18 17 56 100 6 287 74 345 19 829 50 573 64 164 97 16 95 1061 55 1568 65 493 8 461 10 908 39 45 31 695 20 1663 36 141 40 660 84 93 89 371 70 18 79 877 32 798 7 414 85 144 90 204 94 720 72 243 56 789 97 512 14 1110 91 712 85 263 70 60 9 111 1 1645 87 267 67 1468 55 287 80 515 42 64 0 504 42 1074 83 275 96 790 18 234 83 298 39 2418 23 1047 14 250 83 469 36 421 92 192 20 1456 75 144 23 2777 10 1269 91 121 67 11 48 73 2 173 73 282 32 596 9 514 34 619 5 452 11 223 23 68 56 23 12 428 77 742 68 590 25 11 65 28 99 748 85 334 2 449 6 58 77 741 32 513 12 1164 30 162 62 417 38 1139 30 297 45 569 17 2555 59 230 81 185 67 454 72 2537 42 340 58 669 55 203 26 524 11 617 15 595 62 302 61 572 88 336 60 810 -1 -1
29 468 74 12 76 882 80 704 25 68 47 3458 40 419 3 1216 8 351 95 898 59 204 83 127 29 254 7 420 26 1447 68 287 67 851 90 258 49 761 80 1849 84 385 45 349 30 876 28 291 90 8 26 1269 81 1327 5 392 0 1680 28 398 80 986 9 81 29 224 55 427 57 503 35 1304 69 542 72 244 89 587 59 1775 65 1872 81 119 6 460 19 355 98 153 71 537 1 703 50 419 80 777 64 234 20 4 39 1728 92 548 17 970 32 983 18 143 38 948 66 15 51 1553 48 48 53 366 95 1967 59 1099 32 90 40 366 45 1206 91 485 1 532 50 20 85 162 37 651 26 169 89 301 4 1084 11 633 0 631 14 242 23 627 51 22 64 109 59 217 97 350 14 1216 67 211 68 669 67 331 48 824 6 403 16 1880 50 248 58 2105 94 626 54 605 95 570 25 50 69 213 87 515 45 1474 47 7 68 221 76 164 36 896 10 87 93 1415 90 737 35 327 62 418 22 977 3 782 77 37 45 379 76 639 73 789 18 1116 14 410 37 776 52 736 46 547 42 95 73 877 44 220 42 906 90 466 49 91 91 1193 77 692 82 52 64 719 68 1135 52 417 96 268 35 133 71 583 39 691 79 95 86 45 34 444 50 664 99 423 56 220 84 565 17 129 80 447 56 433 39 2850 69 731 4 1603 20 819 60 142 44 55 49 198 79 3293 29 342 5 139 75 859 5 1083 39 5 67 348 41 742 74 16 37 220 36 1399 1 973 22 90 11 1011 85 424 68 410 62 33 58 1519 10 271 51 425 67 260 11 691 5 239 60 516 74 179 55 1354 90 47 4 62 14 196 81 2045 74 28 84 1371 60 1200 98 1858 68 53 22 67 26 48 37 22 68 897 9 759 35 862 28 243 17 18 56 680 50 688 5 143 26 1536 8 256 37 288 83 18 37 185 30 132 57 77 22 543 34 1041 6 64 22 721 35 134 41 691 10 449 42 664 48 241 72 979 3 6 59 568 1 1356 58 821 86 663 37 346 47 345 8 1382 64 205 59 443 96 471 7 306 90 1466 66 231 81 167 94 270 27 825 26 956 64 99 44 961 32 627 44 162 4 663 0 13 80 838 84 220 59 539 99 135 46 124 72 468 79 980 87 1159 45 1521 77 1099 42 614 66 254 33 781 81 474 82 70 88 1489 73 558 67 566 98 599 87 216 65 1784 53 177 22 577 52 534 78 963 19 254 2 485 27 466 15 366 43 1469 56 310 31 548 29 525 33 2408 88 550 97 548 52 771 35 117 64 1435 30 307 6 672 29 1657 62 233 49 950 98 468 43 329 94 126 14 278 10 154 31 1866 37 262 65 310 13 396 85 27 9 221 65 289 40 893 28 284 13 621 39 4 45 870 29 4 64 720 15 1486 97 173 72 728 46 268 49 195 76 318 36 1375 70 849 43 493 14 59 34 274 96 102 57 60 0 429 18 369 40 634 5 537 41 1221 17 119 29 885 97 782 29 229 18 111 9 1377 14 1304 28 66 92 1114 60 24 20 326 65 614 29 340 58 363 64 397 73 1233 59 1315 87 1655 1 1391 92 212 27 705 67 522 80 4 10 601 77 68 60 440 61 318 74 1085 67 409 29 200 42 124 40 44 89 234 3 645 17 1898 29 203 52 366 56 400 80 750 34 175 69 312 64 296 59 76 45 506 41 77 27 404 57 1 61 296 95 48 97 598 74 1023 14 284 94 858 31 723 1 2422 98 381 52 253 4 529 81 92 17 2 6 384 36 969 53 988 94 338 33 679 64 524 3 274 16 280 74 226 6 304 24 123 14 22 17 75 86 896 6 304 54 2117 41 1754 10 298 0 657 79 161 68 157 51 868 81 155 65 896 92 563 37 179 56 586 65 2533 56 1167 11 705 75 669 95 616 93 1032 52 16 60 801 27 210 8 765 76 79 52 15 77 291 17 1171 85 159 27 981 80 1433 41 1297 15 1476 11 626 43 122 15 205 63 22 50 68 23 2454 29 1030 21 83 56 690 76 283 95 131 79 59 12 3964 85 378 12 688 84 65 6 871 5 72 81 188 5 339 71 631 91 109 12 1578 8 247 54 910 67 187 7 1253 20 667 71 121 98 382 97 110 15 405 96 273 10 424 31 975 99 515 37 626 8 266 51 2755 31 2310 94 213 81 153 19 511 17 265 70 51 67 1195 98 49 21 537 61 821 6 224 86 216 92 1053 50 623 87 329 61 19 26 1171 28 2852 97 456 17 225 49 78 42 477 1 230 3 25 80 134 26 6 70 571 0 37 68 2149 29 435 90 339 13 413 10 247 62 517 36 965 22 19 24 505 87 155 86 121 7 314 14 778 85 409 69 478 26 71 67 842 9 727 4 40 13 1211 25 519 77 411 40 580 94 1233 74 922 82 847 10 437 82 104 22 70 9 186 48 365 55 376 15 181 92 781 95 2565 77 1716 30 19 52 130 28 389 30 223 58 3293 13 192 63 415 86 45 71 1548 8 854 87 45 0 214 86 195 22 102 94 718 75 1421 30 1002 57 923 52 692 72 818 39 1188 12 638 52 225 45 68 65 971 57 459 80 84 15 153 73 281 82 6 25 2941 66 501 41 198 13 115 0 1271 67 644 55 729 86 224 22 2338 26 366 46 562 97 1839 61 854 87 30 90 79 63 178 34 110 62 294 80 1969 82 358 2 412 63 1273 13 798 75 595 89 472 17 766 90 775 55 43 57 394 60 391 6 792 14 391 50 412 67 1398 4 44 53 529 15 372 30 147 56 1496 31 398 43 691 85 742 61 2438 92 220 95 1020 8 66 12 2 52 104 10 1397 23 43 88 2822 96 646 73 392 47 266 55 134 3 1163 6 1268 66 118 60 160 89 1345 30 17 45 1158 39 367 74 269 78 390 62 337 29 1130 67 19 91 610 45 698 30 752 5 1017 52 10 29 1164 87 152 28 948 22 7 67 176 53 29 75 510 77 772 3 748 1 107 85 540 8 469 75 898 72 450 43 1844 93 197 94 326 53 142 92 437 10 144 42 1098 87 1445 39 633 4 1236 96 122 93 145 65 182 14 1536 46 1154 70 257 47 295 3 1119 35 95 92 466 65 604 74 562 44 232 46 172 57 141 19 248 33 1158 9 2143 63 503 49 101 62 629 56 908 34 121 33 217 63 629 0 84 60 46 88 298 62 268 43 525 78 1637 69 386 59 1142 78 86 14 106 81 226 31 173 18 462 64 231 4 2637 12 323 74 1379 56 1497 14 6 47 48 40 40 76 98 81 386 99 1094 98 260 63 71 35 282 9 1481 64 436 80 468 87 321 70 733 4 157 65 1727 18 707 50 98 96 406 45 480 97 446 91 350 99 180 87 248 93 1548 55 968 29 30 50 331 14 998 75 2198 15 76 34 725 8 862 28 723 75 1254 95 532 63 248 34 397 50 105 80 1089 99 572 3 300 0 105 67 276 34 387 6 157 93 88 3 332 84 279 83 378 91 21 28 663 92 1085 90 97 49 332 54 511 48 424 43 452 67 53 56 1140 6 488 52 838 53 2089 95 235 1 249 95 839 71 436 29 185 92 198 77 175 0 295 50 202 75 261 83 333 4 17 51 658 99 1344 98 191 44 43 58 99 53 1055 64 835 13 682 59 1600 6 72 28 832 37 1699 45 1154 99 82 92 587 15 762 82 1179 0 7 50 115 10 512 22 328 9 157 25 634 41 532 77 518 50 180 60 349 76 1268 11 279 92 215 41 1083 77 255 75 545 60 667 31 269 72 127 19 233 54 323 62 212 29 850 81 1400 92 203 24 2533 63 192 39 152 71 2421 60 130 76 226 49 22 22 123 87 712 16 1087 51 100 7 46 49 50 20 180 54 221 2 734 24 133 63 628 18 660 85 150 91 240 31 38 56 221 39 864 54 556 13 951 72 1474 35 140 8 504 33 1085 58 624 9 591 54 396 89 42 45 931 32 148 76 826 66 301 95 518 55 1176 11 959 47 1971 83 714 9 880 18 1487 59 959 47 1436 56 668 14 208 78 850 42 978 28 631 73 19 30 160 60 1179 87 2405 55 16 82 354 1 465 65 158 43 371 31 653 79 748 33 586 32 224 27 242 41 2076 77 745 4 11 43 106 96 437 37 479 7 39 52 696 28 796 26 1133 41 235 69 827 83 30 84 35 36 67 16 706 66 785 35 600 1 39 46 394 37 666 78 594 41 230 55 104 29 935 4 342 54 623 36 1633 68 1545 43 1036 52 212 53 91 52 277 58 87 96 78 81 407 33 449 84 465 41 1194 -1 -1
30 958 39 153 17 143 64 377 69 953 17 320 96 411 15 447 59 2447 1 236 73 137 80 335 77 435 14 371 26 91 91 883 89 880 28 796 76 77 60 1046 45 1559 39 1859 50 566 68 279 5 110 99 669 30 422 24 479 98 3255 89 854 48 335 61 1883 6 875 74 685 16 519 98 710 75 746 62 127 24 504 56 30 97 1829 84 300 7 551 88 543 28 827 2 222 52 840 92 290 20 1741 8 675 39 765 72 721 66 28 97 1363 98 439 3 1205 54 41 22 507 79 467 42 185 85 754 2 912 24 35 46 143 28 204 58 127 52 768 82 21 53 140 66 500 59 318 24 184 96 2094 19 611 33 2738 78 907 2 530 75 30 49 109 62 326 71 4 5 83 81 84 69 134 75 485 29 378 13 214 58 178 3 961 75 657 96 2267 32 764 9 268 36 178 53 1815 60 671 2 2789 93 38 15 508 13 712 68 596 25 1547 5 330 2 749 53 192 81 741 87 641 22 1218 1 354 80 652 67 1291 75 493 62 514 28 18 53 303 23 51 58 3302 16 66 31 126 69 63 42 948 94 1063 95 721 21 904 1 650 57 1030 15 28 10 384 79 30 73 422 85 1200 14 51 11 232 17 294 33 30 1 360 54 371 53 367 75 1021 66 439 48 58 50 664 58 628 88 83 85 182 91 3240 23 902 63 34 27 156 43 1045 80 926 68 934 2 195 49 1257 28 110 77 102 1 187 86 81 59 440 53 929 72 134 46 315 22 334 91 206 92 803 32 4443 71 836 50 618 88 399 3 65 45 225 79 698 92 602 98 884 3 125 91 477 94 2358 31 510 10 6 14 2097 66 161 19 221 41 193 29 676 31 855 85 395 90 230 64 1597 32 856 54 2112 42 789 37 1016 81 701 56 87 11 699 23 313 11 1375 63 567 96 49 43 236 28 824 23 421 94 958 88 66 8 311 32 267 86 528 53 1183 4 843 22 147 77 701 28 53 63 230 76 349 3 329 41 238 50 83 56 488 42 309 50 230 87 630 16 250 29 385 38 1442 16 28 74 467 81 271 78 44 62 631 9 159 13 2531 36 88 17 210 20 510 33 882 92 1142 5 373 81 1053 18 621 26 1437 65 697 91 684 43 410 42 107 24 845 0 161 19 724 43 173 96 30 83 1637 53 107 52 207 64 3276 50 1357 16 97 87 267 62 45 45 1464 61 1169 7 2719 44 799 75 1250 72 29 96 970 10 35 77 198 91 1070 95 111 64 857 0 1772 31 310 18 897 45 554 49 484 79 141 4 347 90 874 11 1131 48 442 24 1061 13 13 87 131 30 227 81 69 90 47 53 1109 90 29 64 124 84 871 93 271 83 508 34 544 77 152 97 391 73 143 47 899 8 1316 67 130 21 1812 8 41 49 93 51 45 32 35 19 1421 74 5577 35 354 12 809 48 887 34 821 80 212 47 649 52 992 60 1035 18 599 15 857 42 706 21 1559 28 1758 33 1471 65 334 9 272 69 601 27 641 31 378 68 277 22 240 51 34 73 52 2 1011 56 204 67 97 49 336 71 737 87 123 23 1125 88 402 62 98 50 112 9 1958 83 326 43 792 91 963 7 33 35 1338 97 126 60 46 71 390 8 2006 21 1210 31 222 79 960 66 87 2 1185 20 864 31 17 3 37 29 485 9 228 94 498 6 108 74 61 31 1977 97 511 66 339 52 154 74 719 23 131 78 510 83 533 82 1271 26 148 67 949 98 1901 52 516 18 137 92 284 14 293 96 273 46 117 58 390 73 2291 30 103 27 33 9 153 55 325 35 2076 59 294 53 384 3 59 77 830 86 1403 41 607 34 514 39 187 51 176 69 759 9 110 95 984 0 511 42 244 67 174 43 726 19 52 32 1388 31 74 76 667 88 641 0 197 87 231 5 372 77 47 73 3195 13 453 70 215 15 244 74 1780 27 112 20 1301 70 87 42 154 53 1546 78 56 69 324 68 344 63 607 86 420 73 460 89 530 6 707 48 569 52 438 61 22 67 1865 76 266 8 62 92 465 48 1100 18 301 43 281 80 521 36 237 64 221 76 886 93 478 97 22 0 14 57 862 38 62 12 154 51 654 35 208 59 746 68 36 76 162 68 410 95 795 82 796 3 88 17 477 20 530 43 196 96 175 27 582 26 257 83 241 3 1933 60 713 95 66 14 508 92 585 53 271 77 2472 72 330 98 1163 23 30 45 403 84 319 7 603 3 1824 90 285 48 1648 70 314 22 287 42 67 48 3136 42 660 4 171 79 946 54 55 53 7 29 187 35 866 79 279 37 1157 55 177 36 1852 75 710 18 1489 7 59 86 844 44 413 2 115 55 392 17 300 31 376 40 722 51 159 87 825 36 201 99 625 78 48 42 1345 6 770 16 224 40 1086 52 1234 4 1492 3 2412 32 1390 76 1968 60 1214 75 1372 80 474 28 2212 5 1184 68 286 0 165 79 24 39 326 2 1183 72 284 97 19 1 854 31 559 32 442 73 99 67 865 48 324 81 342 1 197 42 2354 4 214 11 326 69 39 46 1119 45 627 27 1179 31 1137 0 3050 30 1331 29 282 37 225 77 753 68 390 3 69 25 1458 71 802 99 1192 45 979 95 243 17 1064 79 776 68 119 12 17 7 560 84 253 42 446 15 609 12 484 19 786 65 401 97 903 49 933 53 17 86 837 11 158 33 642 55 792 7 72 45 522 32 109 71 67 63 498 5 489 43 337 30 150 5 206 17 643 1 983 94 790 88 466 60 821 66 2293 24 527 94 427 72 158 77 586 12 540 49 255 94 1193 44 110 36 315 16 32 88 1100 34 1582 0 815 7 260 0 2359 86 403 69 12 73 813 3 468 79 760 12 11 41 393 42 427 81 1388 63 66 91 14 52 529 43 369 61 1609 87 280 38 2225 50 630 70 403 99 40 66 1252 96 1499 30 570 58 870 88 10 43 281 14 1625 44 194 94 214 0 43 43 1403 37 1632 69 283 22 761 1 2654 79 764 0 33 3 432 0 279 91 1328 13 1005 92 201 86 1385 29 516 2 201 33 2471 76 488 88 884 63 257 64 680 83 572 96 821 10 1370 34 1086 88 1439 17 107 42 1876 40 199 25 11 91 17 92 998 76 2381 51 108 15 66 5 336 22 113 69 463 74 175 36 153 3 1117 16 1387 1 473 8 90 34 105 39 292 5 18 23 372 14 901 35 563 0 454 23 577 59 169 91 139 79 468 52 816 68 382 16 204 72 1293 43 559 93 292 66 54 69 323 58 94 33 715 10 1872 41 1279 68 1367 30 1815 3 10 83 904 90 1187 88 454 79 215 59 881 70 3223 73 943 69 633 47 1248 57 72 98 344 59 581 82 90 59 1792 47 502 82 479 57 19 93 79 89 1260 17 575 67 249 51 203 71 449 7 201 93 396 14 1381 61 905 47 744 24 627 87 541 17 119 47 788 77 2381 44 298 84 326 19 909 65 89 35 612 17 4 55 1175 68 186 32 819 37 668 32 746 41 996 13 276 52 403 67 435 56 811 43 335 18 2629 37 1560 20 113 14 34 3 920 69 727 63 71 3 767 46 321 9 37 98 727 55 725 56 367 91 234 82 335 49 276 98 35 14 165 93 190 26 24 43 769 6 309 47 201 70 162 56 66 33 29 38 151 95 1151 62 9 42 65 74 291 94 1075 1 440 95 886 31 36 58 230 59 252 28 139 1 165 16 80 57 1766 71 1089 55 757 51 215 19 198 46 648 92 270 69 662 99 48 26 249 45 178 86 224 59 1648 41 18 44 904 75 128 19 21 60 331 64 337 76 148 34 1024 40 1817 22 392 51 682 92 275 0 279 95 311 98 487 25 2553 24 1564 4 881 70 96 89 580 10 173 31 118 40 157 22 991 86 1333 4 1027 81 2 73 485 85 9 39 90 96 217 74 1172 8 130 32 156 9 16 51 204 84 1709 62 608 82 366 96 134 23 315 45 771 80 450 95 1193 14 17 9 4 11 163 88 142 49 913 23 170 25 362 7 45 36 1143 40 526 45 1082 64 1059 96 938 29 772 56 833 13 569 12 558 60 807 16 37 89 457 29 174 46 284 27 912 25 1319 58 579 50 282 81 293 41 855 81 829 43 265 2 176 67 122 24 1946 60 362 80 141 79 407 15 1659 12 676 97 928 71 34 10 570 28 15 69 1263 89 294 -1 -1
31 1025 85 4 18 683 71 805 12 693 23 799 25 1277 91 757 33 358 22 644 24 1179 45 917 51 360 40 659 52 1115 99 873 97 1320 43 49 29 597 7 220 85 678 95 174 55 180 13 61 50 290 20 232 44 1346 46 427 74 186 30 281 28 51 85 453 73 714 13 1140 8 1598 20 14 68 633 56 2400 62 68 41 1106 19 519 59 741 91 249 43 984 14 702 48 1121 86 1489 52 96 41 487 75 406 8 1714 38 145 35 910 76 7 4 529 15 191 59 115 99 288 54 1901 74 306 5 1679 28 92 80 2154 12 124 82 55 65 138 16 433 49 49 25 717 66 375 41 209 34 717 1 1535 89 565 65 196 81 1619 71 885 72 255 1 8 84 537 20 58 54 1181 50 311 88 561 43 359 66 857 82 75 58 218 70 1884 51 808 22 772 97 1146 46 222 56 267 92 148 68 118 94 741 7 105 43 529 79 637 28 730 91 880 4 347 35 577 5 328 26 992 29 1 27 73 54 2 48 731 0 35 47 675 56 991 94 1 89 124 65 754 29 254 66 321 29 217 32 1636 48 554 4 2255 63 300 10 628 60 421 98 44 70 571 50 424 82 936 77 2020 0 427 59 890 44 215 0 222 30 338 25 3081 29 2 35 703 77 1146 48 1066 34 1290 40 486 86 1149 16 2791 74 296 79 158 29 1538 26 808 96 508 88 1175 9 1157 28 709 42 3087 4 65 59 1191 16 483 49 330 39 896 52 227 7 1007 47 152 69 759 59 330 50 51 33 403 38 510 7 246 5 155 38 542 7 87 26 398 40 222 44 447 49 439 47 957 51 931 31 828 99 235 34 395 88 695 77 292 47 705 50 1700 29 730 51 40 41 17 20 843 86 1413 4 80 14 471 60 123 42 574 40 67 65 457 94 1063 82 47 44 199 47 4002 46 1425 91 2926 97 1303 99 431 18 79 55 78 59 935 78 452 45 38 89 47 66 137 56 1180 25 1663 9 132 5 1965 22 268 21 808 90 35 47 263 12 563 68 835 78 677 83 348 21 486 89 1298 13 130 70 509 5 361 55 215 52 197 14 412 73 337 46 1683 36 1185 23 485 36 149 66 618 20 2232 72 505 83 75 24 397 62 512 58 592 15 4 81 834 94 290 48 521 60 135 89 1092 79 816 23 355 31 48 13 372 37 56 8 451 26 148 94 282 77 650 94 1243 57 25 99 8 48 403 45 136 77 1153 78 1080 50 976 70 1276 15 685 6 141 82 112 56 425 70 887 93 567 24 69 69 152 21 571 31 68 84 1045 41 227 45 1017 69 89 88 1723 23 406 73 1008 13 2544 30 327 84 660 8 392 19 189 3 1022 18 1228 85 141 49 161 82 8 8 72 84 1891 29 457 75 800 78 363 11 205 3 990 58 74 74 407 72 1012 54 241 25 128 90 439 51 263 2 403 54 956 24 1186 92 960 37 1227 99 40 41 401 79 647 22 188 21 14 12 1069 9 709 60 137 81 134 20 144 26 585 21 295 13 410 49 400 63 250 84 331 88 640 60 83 11 899 82 333 52 150 44 474 0 905 74 43 51 720 90 879 62 280 78 1829 93 222 28 98 3 422 27 1051 12 2842 34 1542 71 257 59 1964 57 27 93 1427 44 51 30 1262 77 969 48 365 82 178 87 81 80 755 92 535 84 422 29 48 2 551 76 9 87 78 28 24 26 1777 58 268 79 649 27 824 46 1183 88 1546 28 828 63 46 44 2318 78 525 97 1630 79 2251 89 594 88 1 7 1391 38 912 77 1029 45 309 70 40 83 1091 77 634 44 474 15 290 31 161 56 468 36 231 87 98 11 645 7 336 44 436 96 435 14 501 85 8 57 220 97 541 21 596 84 889 20 406 82 1085 37 1266 89 813 4 626 34 6 10 578 56 2351 33 451 88 216 39 648 27 362 2 836 74 218 25 240 71 61 8 213 2 1751 13 522 92 987 88 1226 7 161 36 79 51 1252 91 2119 84 30 35 975 44 643 59 774 57 90 35 47 47 8 78 820 72 72 59 389 41 10 63 1353 39 682 12 1305 69 1280 68 1132 3 184 15 1519 98 429 9 445 71 2551 26 76 64 415 94 7 49 1030 11 829 96 648 4 31 42 1574 70 172 73 262 45 157 21 624 68 281 24 584 82 17 94 125 22 570 99 115 75 690 25 218 11 478 62 464 2 26 19 120 84 1064 14 769 53 852 85 24 74 635 37 1344 81 379 28 314 0 119 38 105 29 1708 33 801 21 175 55 294 91 414 61 134 58 290 69 74 27 797 17 151 13 1363 99 30 13 231 60 196 41 498 98 34 14 98 56 494 32 2319 89 21 85 290 17 419 58 326 87 1938 22 145 3 2571 35 419 63 270 9 237 61 772 45 68 81 193 45 1495 63 248 68 243 19 111 22 877 43 163 66 478 47 144 52 2606 57 412 66 494 42 928 71 271 73 2084 69 154 34 261 24 1068 6 793 98 1009 79 608 56 1837 9 230 41 705 62 153 60 297 44 271 34 84 98 65 50 403 62 459 38 300 76 207 15 142 81 359 99 69 43 1840 60 85 20 502 17 2065 47 545 27 253 73 363 52 55 82 669 67 1616 60 405 13 592 90 1111 69 1513 92 133 55 78 23 1259 38 2 92 175 10 896 15 632 5 177 79 914 9 143 25 103 74 620 48 504 59 325 80 1678 82 296 67 565 9 419 99 21 15 684 83 2418 3 1219 16 413 85 1026 87 155 67 423 90 822 60 160 14 76 30 148 31 11 40 4604 20 747 46 207 14 321 21 784 82 575 4 399 11 1463 87 430 27 191 5 122 92 1018 69 941 32 293 73 565 52 1574 28 808 59 1886 71 78 61 515 6 401 54 800 87 272 64 380 98 656 61 83 70 398 67 135 27 125 88 486 14 798 11 2203 42 971 29 690 88 489 12 26 75 114 67 407 48 593 0 7 49 955 34 39 2 59 90 170 75 1788 1 1887 76 236 68 373 53 371 9 27 2 2277 90 361 36 686 48 339 32 1155 69 208 56 128 76 1366 24 240 97 237 19 3499 42 1232 90 1066 20 29 61 835 51 49 91 1475 35 172 81 1194 54 160 36 64 76 928 80 1528 78 164 55 338 14 187 28 1775 78 367 30 651 55 351 58 405 34 1151 40 3631 51 792 55 1601 10 797 46 398 31 1307 29 188 77 400 27 442 41 905 3 49 75 71 56 1105 46 819 71 79 21 703 42 1541 78 473 54 1868 82 32 94 389 75 1282 60 1572 79 1786 95 1784 17 244 79 128 51 271 99 92 33 1575 80 246 10 20 81 268 68 464 56 1206 73 467 69 294 84 46 75 951 28 341 43 1233 1 1007 21 308 84 631 89 135 35 1069 46 245 76 62 91 503 78 203 18 305 63 30 26 357 17 178 1 273 33 36 10 493 33 3398 2 765 46 751 30 158 31 322 11 305 34 153 98 990 69 2122 30 227 55 376 33 792 30 304 58 797 43 393 98 196 86 1101 5 225 80 1430 23 35 4 669 83 462 36 1697 0 508 40 1068 38 483 84 536 34 1972 97 478 42 824 96 26 81 685 12 513 67 538 3 1597 31 133 48 185 24 390 48 790 53 391 24 110 48 67 70 235 84 899 9 112 6 110 13 120 92 219 94 1106 14 80 44 585 21 519 79 58 57 304 98 889 47 109 97 106 92 678 51 1009 19 475 69 1990 91 178 37 63 45 1077 68 75 35 946 51 1450 13 173 48 606 31 940 8 92 13 1 92 323 13 403 40 189 31 2172 62 413 22 309 53 429 25 403 7 2420 35 45 95 83 44 1077 92 141 82 30 17 961 84 318 97 193 62 1329 64 386 20 347 6 616 19 408 88 203 0 344 76 286 28 21 35 1227 86 731 83 1055 68 284 50 246 74 401 23 119 82 431 74 205 32 515 95 1769 89 184 40 747 85 241 15 831 92 153 67 226 33 57 83 1581 16 410 17 251 0 485 44 273 87 2718 56 730 95 807 -1 -1
32 366 53 670 34 190 92 1763 51 2989 75 193 43 67 13 739 52 989 89 22 55 606 30 900 86 820 33 601 22 1117 16 1949 26 485 15 451 1 1035 21 487 54 583 78 922 76 1378 20 732 96 174 86 518 78 240 1 304 58 1579 14 204 57 144 48 639 72 557 39 401 88 2 53 357 84 422 16 118 99 10 9 1774 90 283 63 747 71 608 85 238 8 505 27 1821 45 418 98 660 83 762 63 545 77 2184 97 1667 66 106 81 233 1 1639 53 681 58 990 7 1938 82 48 99 820 63 53 35 87 95 1424 56 405 74 621 58 207 44 138 34 71 41 808 4 2471 98 842 16 64 1 30 70 85 75 349 3 256 13 11 84 406 98 2113 34 1689 47 1395 91 811 74 72 62 359 28 1853 22 663 42 167 62 352 69 2118 20 71 31 905 12 246 19 1092 14 278 33 5 20 837 32 1544 99 522 61 1009 27 1164 6 88 26 1677 55 743 30 1492 90 1003 54 115 12 239 99 56 88 1027 45 189 75 355 7 423 17 860 34 509 92 168 85 578 53 772 29 429 52 528 34 117 64 106 74 145 57 319 45 1404 82 337 61 160 7 496 32 269 53 25 84 80 97 276 3 1528 36 1163 33 1642 65 410 98 834 87 167 38 287 93 133 85 618 0 228 83 458 44 925 46 29 88 804 13 395 28 160 67 383 88 866 1 258 13 765 55 328 28 60 67 107 89 1259 57 817 62 1589 2 2319 93 1327 66 720 95 161 68 222 16 302 10 45 92 209 13 477 23 895 4 560 21 132 47 380 43 383 44 192 82 362 34 1 79 770 53 83 59 1009 13 579 38 6 52 584 20 496 66 428 45 733 91 614 28 1925 49 1374 65 302 61 32 11 1711 43 966 58 1011 30 1046 9 413 97 763 95 2151 54 53 11 945 0 630 20 332 63 88 62 1884 86 301 54 567 73 39 95 1477 1 899 75 425 71 415 52 1286 13 428 18 893 82 665 51 75 23 252 76 190 20 711 4 589 21 512 98 592 74 57 83 968 78 644 17 788 35 702 89 2340 74 118 7 80 48 1518 11 322 16 885 70 258 17 580 11 760 92 277 95 160 41 643 94 3 71 42 8 1196 53 417 66 819 12 820 44 2200 67 233 97 1519 71 592 67 481 92 169 53 227 38 1745 63 705 17 1634 39 747 64 236 2 1235 42 387 32 9 83 774 43 2689 87 1460 50 717 88 809 44 424 1 648 87 1898 20 305 95 628 49 603 96 478 58 396 4 15 29 96 5 297 26 131 42 158 27 758 64 117 49 1682 76 698 69 34 76 526 3 1150 27 156 66 212 45 2449 63 784 73 306 78 187 0 159 15 191 62 229 82 2396 12 1157 13 795 38 531 64 156 43 1900 5 155 59 719 76 54 82 1248 11 150 63 151 42 218 65 732 85 460 19 297 84 400 97 394 25 1498 57 1015 48 112 32 44 3 947 35 1012 17 293 15 665 7 270 58 1234 21 348 76 427 66 428 63 642 2 830 67 503 94 341 22 1296 67 156 43 188 84 2244 46 149 95 396 5 226 17 1527 47 2066 3 164 37 502 14 308 55 2 89 122 16 357 92 675 64 362 78 1289 27 377 21 7 30 661 26 386 19 1959 26 492 20 459 70 444 99 389 76 64 33 99 17 236 57 1257 95 678 98 126 86 923 81 370 7 564 11 116 16 467 57 85 23 236 8 928 60 636 15 989 45 543 68 156 17 513 61 558 49 207 73 1503 63 221 69 645 68 117 38 452 70 2459 72 393 38 429 48 329 70 108 9 409 53 520 55 227 61 80 74 293 57 441 93 370 7 665 58 633 65 791 57 657 56 711 77 390 24 134 30 1154 0 963 77 748 88 640 72 122 99 306 74 206 92 200 93 66 23 841 47 422 8 565 59 816 38 665 69 1342 96 1437 32 1524 47 603 96 663 74 1203 66 155 67 21 98 231 3 6 13 2279 35 788 30 282 88 80 87 245 5 61 47 12 39 522 78 142 70 308 46 176 39 245 3 44 87 448 15 1079 44 551 60 324 98 811 89 495 95 1156 0 374 65 1213 1 722 54 22 32 406 94 279 51 645 55 26 31 452 27 383 17 365 99 1808 77 557 95 466 87 1691 9 184 46 956 90 70 49 700 81 1576 8 549 73 1739 51 986 91 773 83 1732 67 557 92 159 45 1146 88 2452 56 992 27 222 84 167 36 756 84 822 83 121 54 51 87 386 38 101 21 69 29 997 86 2802 67 11 7 9 88 171 76 397 14 595 35 171 44 908 74 1901 91 51 21 356 70 77 90 250 37 53 76 1576 95 348 36 4 1 201 66 681 8 58 70 630 63 1082 29 6 32 124 42 696 93 410 35 46 37 121 44 1669 35 758 87 262 82 426 16 209 47 47 29 101 98 200 62 1156 98 1870 43 26 27 556 5 860 24 405 37 320 76 383 22 397 78 1064 33 173 41 1367 96 853 35 89 85 588 17 89 7 211 58 145 90 553 97 669 64 96 79 371 49 18 70 1066 79 9 68 680 88 230 80 71 41 83 90 124 72 169 9 189 83 192 97 1118 56 694 79 654 57 1405 9 946 4 1936 43 203 97 335 59 448 5 281 36 648 60 1230 58 309 69 1046 13 286 18 834 87 368 34 48 48 1183 77 1245 21 1676 16 398 88 858 78 92 98 627 54 97 10 2 40 500 41 737 53 73 16 212 82 552 48 1789 77 332 13 618 78 546 97 26 62 414 1 193 56 1036 64 696 88 555 22 1 24 545 39 61 84 199 81 1307 73 203 5 335 82 2095 42 231 20 617 72 241 51 655 27 971 5 271 46 318 83 26 93 1023 66 885 7 2103 23 295 32 81 72 107 31 704 95 281 26 312 75 268 71 1063 82 1267 81 18 8 116 80 398 29 843 41 302 74 813 57 48 60 510 72 130 37 577 23 279 43 131 31 529 7 269 36 336 69 945 16 2884 1 343 18 166 12 150 13 129 7 849 22 165 95 1635 14 122 72 56 11 821 84 201 88 541 41 55 56 447 77 19 38 1288 32 211 1 178 94 108 60 298 33 1256 98 189 47 682 96 387 66 227 70 80 46 94 35 605 27 1377 48 488 57 461 50 1132 11 979 99 9 43 1683 25 64 74 750 20 1873 28 1034 50 995 0 1049 52 393 94 508 14 397 33 1568 6 247 34 904 94 283 59 2811 70 2103 49 215 67 565 61 1264 22 1865 21 318 32 694 40 223 83 218 12 300 98 899 1 451 14 37 27 423 9 2153 97 748 28 473 56 167 22 1394 95 5 8 245 43 826 48 306 36 144 43 64 56 315 83 65 41 151 47 24 35 72 25 1409 54 312 30 820 48 361 63 390 56 8 59 19 63 277 19 390 52 44 77 252 34 674 95 1132 48 23 53 720 14 174 34 26 6 1033 24 206 0 209 11 981 56 990 50 375 84 238 39 929 28 196 89 868 46 39 86 619 59 595 27 80 28 612 43 71 34 591 67 358 44 1822 51 243 13 678 14 4742 58 421 49 8 84 437 51 90 70 107 89 446 15 908 6 317 22 317 91 566 97 415 15 291 70 67 95 41 8 595 91 52 18 866 9 1519 44 344 33 228 21 122 27 1939 29 255 26 495 98 254 60 2075 14 346 1 298 64 712 14 395 60 1022 17 1009 32 737 99 202 2 212 11 334 0 729 75 1104 56 284 18 840 87 869 54 153 48 1538 72 182 34 807 37 452 63 391 80 718 2 56 14 449 83 475 32 9 72 432 2 86 17 2906 59 216 28 245 59 653 83 502 89 213 42 1627 75 125 92 256 84 534 61 1730 80 914 7 432 34 481 50 35 36 1152 70 583 2 872 22 251 28 147 12 312 68 120 30 323 47 402 89 278 31 190 62 266 13 286 54 1049 15 1652 31 740 49 410 63 315 30 12 25 96 4 405 5 1126 98 789 93 217 70 966 54 2361 79 650 80 128 96 146 68 168 91 244 5 1790 26 1441 91 15 11 447 73 155 91 974 68 595 17 226 98 812 79 127 62 550 28 581 33 114 5 2739 26 749 69 66 63 3229 14 80 53 139 35 945 11 294 34 231 11 2054 5 132 91 1311 79 298 11 241 33 340 77 381 1 182 50 1574 13 129 68 1132 62 945 30 116 19 793 56 502 66 993 64 243 7 1063 11 214 34 578 49 711 40 851 8 123 60 585 89 1087 57 558 7 677 1 874 57 1161 20 129 41 16 89 1391 11 225 34 70 54 227 49 131 -1 -1
33 3035 86 372 78 1342 6 528 16 379 48 141 80 682 78 505 0 1860 7 17 32 415 24 275 87 350 94 183 22 39 25 1301 95 473 65 35 30 471 68 76 59 591 45 1243 59 215 13 351 56 1119 6 83 22 140 29 31 65 798 0 650 97 306 48 857 51 73 84 356 9 1403 8 258 82 455 5 2476 68 129 82 6 22 609 49 195 96 488 38 683 30 1897 23 727 7 628 9 110 55 253 52 823 5 2129 37 702 20 1410 5 129 44 16 59 295 83 289 49 42 45 201 21 477 99 1158 40 1100 38 1624 42 69 63 9 74 210 88 356 62 15 16 525 28 222 41 67 30 441 25 29 31 537 3 379 63 384 71 371 14 238 91 123 2 45 14 2140 38 616 73 41 26 1444 98 323 96 2339 48 1096 59 163 49 1230 27 358 59 1303 51 312 77 282 72 664 75 99 94 740 60 688 23 442 49 960 45 196 58 949 34 137 39 270 56 551 39 1238 17 218 33 313 80 162 70 905 76 1466 74 467 18 1048 23 289 24 877 21 378 74 566 90 615 61 1200 85 760 25 558 86 18 97 157 84 105 75 260 98 1421 0 510 54 269 21 23 23 17 54 358 68 2595 63 842 77 407 89 1159 10 789 93 739 92 181 17 121 99 212 10 618 8 98 11 850 12 668 58 847 38 2 66 991 8 2237 58 260 95 682 25 209 85 250 9 35 94 62 92 58 98 850 82 325 46 192 25 1598 49 506 14 1466 31 528 97 86 35 284 69 83 80 69 26 3123 23 22 74 560 32 333 66 618 86 333 96 97 23 1528 16 103 23 609 69 212 78 187 28 721 87 705 50 186 99 582 44 97 11 748 26 977 21 101 17 1183 95 3288 65 661 98 432 62 595 95 676 68 185 77 226 17 384 35 418 75 243 24 152 96 416 21 548 11 175 27 387 71 1631 96 241 32 351 83 37 12 210 80 960 56 238 42 1300 37 704 94 447 7 223 25 220 57 52 49 583 51 80 72 75 95 181 32 380 87 48 47 1476 72 26 30 771 43 1489 22 116 67 498 33 588 48 1005 3 576 89 240 68 212 7 689 25 102 18 713 78 494 51 330 52 302 23 846 29 303 62 44 78 298 98 102 38 1691 58 1372 6 422 48 27 86 1206 83 257 28 195 86 310 3 45 6 1853 10 1060 45 1524 83 777 55 977 74 568 3 135 76 953 33 174 35 86 23 14 74 211 77 253 40 984 96 94 85 1777 11 1552 63 898 85 998 4 182 70 50 71 99 95 947 27 126 33 418 6 69 35 390 86 769 85 192 38 891 10 426 87 319 36 377 74 1867 77 682 59 1271 7 682 70 904 77 657 24 1522 16 431 42 139 16 706 41 236 5 1075 94 405 4 347 20 145 59 713 6 834 34 1639 0 1755 23 1346 95 158 33 452 99 140 1 200 85 103 87 42 99 1662 81 682 0 261 35 281 12 90 33 67 73 1224 39 159 44 154 8 430 77 510 35 223 90 1898 89 2420 3 47 39 853 91 74 24 840 50 628 58 2265 87 150 85 1827 61 229 70 362 94 381 46 3679 57 17 90 461 41 245 2 1041 81 53 22 284 34 663 4 624 11 156 98 650 40 118 68 61 35 1014 89 102 75 224 27 345 20 3306 79 1617 3 747 44 131 66 202 65 612 0 836 32 117 15 231 12 38 7 317 54 494 26 292 66 362 23 288 52 679 19 258 41 80 51 435 32 282 67 1151 78 612 8 391 27 84 67 86 53 119 64 1374 81 52 23 90 40 1855 63 1412 81 122 95 66 48 906 64 245 47 552 94 26 70 795 16 167 67 1463 43 439 9 327 3 334 91 311 61 17 24 929 56 214 2 425 18 1914 50 159 30 282 9 260 64 640 65 35 45 1478 73 1706 67 320 82 254 50 37 39 545 12 324 40 890 49 229 53 322 75 58 58 617 33 144 48 435 18 901 45 1079 67 829 98 1267 62 237 81 184 28 1293 51 2203 54 832 98 67 99 2359 1 673 29 157 97 522 73 486 58 45 34 694 97 31 23 444 22 798 27 68 79 354 8 143 14 1624 83 4 53 1136 38 112 18 57 70 87 48 38 84 84 12 661 52 597 82 1450 18 1248 68 24 94 236 26 1492 67 88 84 415 45 271 73 1195 72 945 88 125 7 1024 43 735 46 61 51 961 70 1601 29 76 94 615 52 173 59 354 48 15 18 323 60 1793 4 619 29 16 49 169 94 694 96 786 71 160 99 603 94 177 79 575 67 469 23 1648 83 1086 56 1046 58 31 92 990 60 445 2 1438 68 1303 96 194 14 405 16 621 13 472 31 196 9 637 34 410 83 298 81 952 11 1485 32 503 20 174 21 629 13 549 98 397 1 2887 27 469 13 10 1 1581 28 1295 25 464 35 42 63 37 60 389 68 932 79 723 39 700 92 226 20 576 55 93 51 724 17 421 29 1746 41 544 47 820 9 422 40 54 97 237 20 1211 60 738 95 519 34 338 81 1239 8 308 23 236 56 1496 89 713 70 549 11 35 74 10 90 1106 55 8 72 350 80 785 24 48 58 654 41 215 72 1595 88 1048 72 502 45 551 56 430 40 521 47 211 75 74 89 53 72 182 88 82 87 292 13 209 63 2915 20 778 28 1033 23 269 43 285 83 829 20 154 58 725 1 1502 36 723 41 136 20 610 19 1599 14 1065 23 288 94 96 14 44 77 784 93 54 52 3 81 1424 12 1709 78 356 57 106 54 242 19 17 32 391 41 113 15 809 46 631 40 242 26 176 87 727 10 175 67 285 78 1457 23 46 50 25 75 1095 14 604 91 581 25 874 1 167 71 382 95 32 97 504 8 137 28 582 2 214 27 1656 38 743 47 45 19 28 1 205 52 371 62 250 6 559 70 178 88 486 60 465 55 114 41 625 73 682 81 70 64 359 95 194 31 1789 24 1539 95 423 45 1292 88 551 30 16 47 435 62 354 2 1216 6 505 45 460 49 221 35 110 71 570 26 933 42 9 8 1420 46 1036 37 1160 87 171 7 101 67 289 10 316 93 352 27 684 2 304 28 131 21 138 26 143 46 133 63 488 32 1493 52 375 10 329 19 291 15 933 92 983 39 54 83 126 27 1045 32 575 24 77 2 279 10 502 96 1993 54 1034 72 1157 35 889 10 323 76 601 90 179 16 498 32 263 55 271 68 231 55 506 0 504 66 560 56 767 92 116 69 1344 7 715 51 529 6 1283 62 21 96 404 3 1882 50 107 61 355 85 542 51 1038 36 245 38 1074 25 653 34 270 10 934 58 917 48 48 61 594 78 291 34 269 46 79 45 162 18 95 65 373 9 889 12 630 39 230 43 434 83 5 90 1342 49 715 62 1182 46 320 45 930 52 669 70 367 90 170 98 710 75 452 20 564 37 414 91 344 18 162 12 864 24 450 84 806 71 1408 62 937 15 83 79 235 68 472 63 189 2 501 90 888 91 37 55 1691 73 132 96 351 53 308 25 36 84 968 73 129 57 625 47 573 17 1862 14 243 26 186 49 246 3 546 89 204 17 278 63 173 78 246 32 1212 50 31 62 707 42 366 16 1635 83 1278 19 496 40 1533 92 125 22 438 20 342 93 764 68 89 9 1705 62 279 20 3 58 131 6 282 96 990 88 310 18 2136 50 924 66 1142 74 895 14 567 62 218 10 1203 1 580 51 78 3 1607 10 349 83 913 33 522 69 829 96 473 98 1960 60 226 23 1703 4 2268 26 2234 76 228 38 508 98 305 9 612 54 626 89 99 52 141 68 147 31 734 3 1588 68 225 89 208 39 625 56 257 22 774 3 1044 82 1266 62 615 45 1620 1 513 40 237 28 36 17 343 2 1007 62 405 71 871 48 540 23 1334 30 906 8 176 91 1606 44 271 23 102 53 427 74 831 90 621 88 6 43 748 54 485 31 39 3 187 60 708 79 353 75 483 67 616 3 137 0 58 12 48 17 103 39 143 42 464 34 330 90 155 29 62 25 22 39 653 99 1056 79 274 5 194 7 102 27 234 31 946 97 4 25 271 95 487 84 113 51 121 15 1176 11 638 9 764 42 368 90 325 56 980 62 1439 11 143 1 203 97 175 8 1245 29 7 41 157 2 854 78 285 51 108 43 515 93 354 1 305 92 456 66 321 81 1635 95 4 71 468 3 98 94 474 61 286 69 116 16 235 8 858 86 529 60 615 61 30 65 221 44 73 27 124 50 87 31 289 53 267 87 828 94 1286 35 18 10 1258 18 56 1 2227 97 1657 64 6 86 239 95 1714 98 1413 75 357 59 558 86 595 8 33 27 674 91 1975 22 386 42 331 38 843 73 536 87 839 97 1736 71 67 7 1116 9 1 13 67 1 1154 38 448 80 1089 92 411 77 99 68 1044 22 97 46 336 66 434 11 510 24 1384 1 726 81 1045 61 403 7 1164 14 159 6 2117 27 69 63 290 54 445 0 117 67 235 76 377 63 1031 48 66 -1 -1
34 756 62 693 6 533 76 286 75 485 95 336 3 68 73 1410 13 1479 53 236 41 652 25 597 72 132 38 109 69 946 52 173 51 267 12 273 30 437 57 1130 9 257 21 877 32 377 58 657 71 132 79 388 0 394 98 282 97 168 90 694 25 47 95 283 73 177 2 172 84 285 23 380 95 771 47 19 16 328 90 120 55 188 63 235 26 1631 86 47 7 914 47 1658 39 190 28 241 36 183 74 1047 45 1011 77 1265 58 61 89 426 43 507 65 224 25 828 16 96 7 1324 19 136 47 299 35 128 63 241 30 210 41 134 51 681 18 151 92 1719 45 465 42 841 81 175 41 960 76 78 62 1138 81 117 38 536 18 2355 82 229 58 104 27 185 10 691 38 96 98 1682 61 553 77 66 39 1347 27 1117 57 511 25 808 83 110 19 335 30 244 25 120 44 168 56 41 80 179 68 56 72 17 4 37 26 37 74 1037 67 681 69 86 49 1078 65 152 80 941 84 78 54 595 20 251 92 211 19 96 34 559 13 1002 12 660 44 1032 54 695 6 83 75 774 86 5 74 415 30 873 67 551 64 1829 80 11 92 331 0 1128 6 50 16 637 43 2147 57 98 96 1531 80 784 66 759 27 840 83 807 60 162 28 2773 87 115 88 832 0 752 6 702 96 590 92 62 51 75 40 1238 91 740 78 97 32 162 11 153 48 1305 42 17 4 2434 95 555 16 189 96 40 39 2136 94 113 20 332 53 598 82 129 59 240 46 49 70 161 93 435 71 22 95 669 9 148 54 75 79 256 60 559 17 217 96 1642 59 1002 52 438 46 577 98 1681 78 1494 90 1593 48 2180 78 280 13 587 55 1283 44 166 20 303 84 2056 64 677 10 447 91 54 40 116 31 535 74 843 29 487 79 93 24 1123 97 577 18 346 48 154 82 76 20 2936 41 706 4 858 45 260 36 297 32 243 16 165 11 5480 46 890 65 1314 27 763 16 929 41 76 68 96 22 124 48 171 85 306 87 161 63 1727 70 175 81 338 31 87 33 256 69 103 6 885 16 1026 15 2052 40 74 64 516 81 282 38 702 72 576 88 849 89 380 9 198 17 327 57 270 67 1857 44 438 8 213 38 1068 72 707 3 312 68 285 94 988 1 1187 23 439 9 93 51 1294 45 200 39 782 35 300 78 195 26 241 95 108 88 72 49 432 28 182 7 32 94 412 74 126 15 524 25 250 86 569 99 110 41 307 52 679 75 75 15 833 17 2680 5 469 48 649 87 4 30 805 48 1001 42 329 71 1194 20 1982 37 264 2 294 36 7 80 1693 25 81 52 10 94 587 90 439 10 84 5 2438 31 182 23 443 72 415 44 38 42 594 27 336 46 541 71 155 89 422 72 244 70 554 99 1638 60 464 8 101 5 211 13 646 52 489 53 885 39 985 16 391 10 189 38 547 60 392 40 146 27 53 11 11 87 70 84 818 44 1610 66 204 4 456 66 43 90 593 80 468 37 2079 59 17 73 237 4 242 1 41 62 405 53 1559 94 452 64 340 42 716 53 14 58 181 64 147 73 1455 8 38 75 479 35 203 37 1685 88 73 32 252 33 124 22 310 16 293 6 317 55 507 69 2289 60 1114 63 567 67 597 49 254 53 432 88 16 29 428 70 645 18 280 47 246 92 1223 51 375 70 172 11 934 6 1287 53 573 33 124 79 286 35 1707 17 23 0 774 73 2006 77 965 46 387 36 1016 88 390 60 35 16 86 37 336 78 205 61 221 40 305 87 364 12 10 79 7 7 34 98 335 33 1813 50 1381 26 21 58 363 89 99 32 1306 78 1048 26 14 72 125 63 3466 59 1038 14 781 6 182 63 191 31 77 12 52 53 755 64 116 17 302 1 100 49 572 90 266 87 336 28 779 31 588 2 230 36 1270 31 2 98 174 72 165 25 745 67 92 42 60 63 1890 90 259 51 162 91 1062 6 145 62 2739 71 63 99 550 97 747 52 902 53 164 37 259 15 489 86 348 26 707 27 458 11 536 57 68 6 337 42 409 20 239 0 51 85 222 65 21 21 282 97 233 42 537 90 1397 88 42 25 424 27 185 49 832 72 576 83 719 39 657 13 644 90 319 2 668 99 282 66 745 1 2147 50 155 44 846 62 16 14 623 71 133 5 462 25 1145 35 220 17 2075 69 1025 74 77 29 1084 67 37 78 65 69 428 77 1445 63 155 88 841 6 813 85 409 4 137 14 1488 87 225 82 490 22 1591 41 157 50 2254 49 552 36 116 48 63 59 2489 43 633 30 555 29 155 37 126 17 29 51 61 37 1185 93 907 83 15 50 1231 41 868 4 179 58 1454 29 68 54 1121 55 175 88 597 5 1166 73 86 43 613 1 789 31 201 34 169 7 315 64 1939 80 1648 54 681 37 27 83 103 81 701 17 2289 81 253 50 145 18 217 24 594 50 2651 43 317 21 8 46 747 32 372 15 70 28 99 55 147 69 381 2 1065 19 497 46 1528 90 1368 96 86 21 70 97 1055 32 64 3 1033 24 230 38 38 97 32 77 75 4 586 42 520 8 2215 66 662 53 1933 68 194 20 72 47 166 30 580 4 343 24 1265 2 307 91 255 90 560 37 733 52 210 36 534 64 1156 49 263 88 97 23 360 46 153 31 773 48 716 21 234 2 4 71 671 76 171 81 896 33 61 2 390 85 2006 47 1608 2 300 98 459 63 650 56 259 96 144 73 134 94 915 82 367 79 140 44 483 46 599 88 404 10 3 66 3550 58 423 92 758 78 1705 34 129 62 1177 24 493 29 155 51 1339 89 140 74 6 22 324 58 941 13 671 28 482 15 399 39 225 58 1970 0 877 81 913 38 1515 76 302 54 1880 16 190 89 184 9 611 37 266 78 431 6 468 91 23 53 243 18 133 58 810 41 1398 32 164 75 691 31 1784 93 1173 69 65 70 1681 24 855 74 756 18 288 58 775 59 1213 76 795 18 420 63 44 23 420 33 36 55 455 50 310 5 82 69 73 32 795 85 1961 92 60 66 997 41 1201 54 927 32 1261 50 550 84 2106 31 240 3 8 60 187 76 275 69 360 29 455 75 174 60 125 51 1024 17 383 8 2343 25 765 81 1039 60 604 18 148 83 509 99 651 50 1083 53 2185 76 646 70 315 30 257 41 477 32 752 25 1612 24 127 81 362 94 622 46 740 71 118 28 90 64 404 77 1727 69 86 39 394 15 3559 84 1982 70 698 17 296 54 135 53 3 35 99 61 728 48 652 89 356 65 1761 83 2614 78 2829 15 267 49 598 7 102 73 1293 25 668 76 775 82 1093 52 2183 67 157 4 571 29 677 56 149 44 20 68 586 93 10 4 1283 3 538 97 445 25 53 0 63 3 437 38 320 94 379 11 340 99 356 51 1182 96 484 95 2272 28 1084 49 1743 45 1521 64 587 20 44 97 1289 63 503 43 37 63 424 28 300 56 2235 3 1658 78 128 35 340 22 856 80 1406 66 451 49 886 8 463 47 80 88 1011 58 346 22 315 53 1590 28 835 17 12 91 43 80 734 95 371 40 870 63 221 3 1035 71 1131 64 208 34 78 59 174 22 1106 80 37 7 290 98 47 10 117 95 1148 0 301 83 81 62 2468 43 7 85 248 60 249 72 787 28 335 96 357 22 58 55 1202 90 567 85 693 72 70 32 1583 18 18 58 1083 14 732 74 401 29 99 61 853 32 258 1 399 56 297 64 213 94 1709 17 108 12 387 90 312 42 360 26 148 66 1358 59 1778 95 1110 31 92 8 2511 41 1053 69 241 29 91 59 1350 67 931 56 1402 40 387 71 138 91 1043 47 149 35 2129 93 536 2 479 70 1002 79 537 72 657 73 1169 6 141 8 164 46 131 33 788 1 266 45 73 79 58 88 608 15 704 39 1375 25 335 14 397 28 280 73 292 93 595 55 857 64 41 87 476 5 507 81 371 83 350 82 199 81 492 82 976 54 93 15 369 48 277 23 284 54 186 14 760 67 78 91 88 39 479 52 112 44 658 12 464 81 321 88 52 40 896 48 122 61 1395 5 1513 33 429 35 134 4 599 0 1305 3 61 51 206 94 296 96 550 79 1411 29 778 66 236 45 1028 30 834 2 728 10 85 82 555 85 266 12 314 74 1627 94 152 1 1045 90 1021 99 137 32 199 3 500 8 162 54 649 65 757 62 80 25 2197 27 464 60 61 5 216 66 2825 45 76 -1 -1
35 463 95 45 85 320 26 67 88 396 26 435 38 367 81 166 60 223 77 438 57 1490 74 1339 48 330 67 2366 90 1167 7 2434 31 586 43 795 21 44 26 482 50 150 96 821 20 2099 36 60 40 985 52 2935 72 1139 30 124 90 20 51 1007 78 195 7 361 18 1416 91 208 54 523 33 300 21 1079 32 356 62 118 72 1046 74 82 84 881 75 651 17 90 9 1003 54 104 42 375 9 1090 77 1648 9 124 78 48 13 1019 3 542 46 2317 7 1403 25 98 70 1024 31 771 71 531 76 343 45 100 53 808 12 133 53 23 66 1727 57 145 84 238 47 463 21 271 67 549 58 292 45 683 61 1099 87 469 5 516 77 437 71 425 12 161 6 1222 72 524 20 63 95 74 32 781 87 272 21 412 20 1215 32 542 2 212 93 974 61 2045 98 305 20 85 68 1769 55 305 3 165 2 522 48 423 73 1338 34 121 60 112 22 106 1 1734 86 1209 68 165 59 491 42 85 89 1181 12 133 50 1108 53 203 50 190 53 1611 96 125 95 76 29 1226 7 232 22 367 28 168 27 306 73 11 8 176 28 1609 24 290 37 329 56 1096 54 131 36 1081 5 132 13 62 36 19 98 1701 51 122 99 451 91 779 16 816 69 473 49 70 20 822 57 430 28 216 30 221 2 1558 16 599 62 189 43 196 99 269 54 519 95 496 74 385 92 316 96 1007 70 342 43 542 88 1 57 1127 72 26 77 524 38 659 4 1369 25 524 28 443 45 297 32 238 78 182 58 27 40 559 85 1415 86 58 82 658 66 348 85 660 36 619 51 472 36 2336 40 725 54 152 9 726 17 1044 0 1151 17 2379 80 116 82 979 40 620 75 561 83 1134 43 531 10 1898 29 23 21 675 15 282 23 231 26 1829 89 501 20 405 19 9 33 583 11 392 75 994 67 692 48 509 33 118 80 38 98 229 19 162 20 165 73 206 20 174 2 548 73 852 16 397 35 427 8 938 38 649 91 79 40 506 60 1863 52 737 0 198 30 622 65 514 17 115 52 761 93 810 84 559 26 571 21 93 43 453 51 496 6 15 10 181 48 2462 53 1302 42 808 47 311 30 93 46 1057 38 73 6 158 24 814 29 1263 13 101 1 783 79 1049 20 111 92 105 35 406 91 64 6 406 62 220 75 84 0 490 24 342 67 368 82 484 40 2045 6 17 27 121 23 411 10 53 15 146 84 22 45 651 35 242 99 543 22 310 95 603 72 1212 86 279 49 502 50 1449 26 1143 45 630 62 1597 60 251 36 82 83 948 67 64 47 681 94 1654 34 268 31 193 54 1012 28 60 54 2785 84 1804 87 92 1 3593 48 2390 27 112 64 250 86 1479 75 856 82 541 98 1062 34 87 84 226 42 81 82 252 75 292 68 155 7 348 77 1178 59 3 45 90 20 37 77 1408 82 66 85 78 98 663 40 489 9 508 52 59 3 1952 36 746 92 1372 18 670 48 192 67 1061 10 191 94 215 66 1889 77 212 9 139 3 932 34 200 3 127 93 261 0 224 37 1263 44 1772 54 510 27 418 1 20 97 467 75 1318 48 79 2 1091 15 842 77 1579 67 82 95 32 3 211 45 2775 6 171 24 187 28 705 68 968 45 119 58 213 28 50 74 74 13 552 89 298 2 146 86 157 65 327 27 814 42 32 16 835 95 1310 58 18 90 988 25 584 3 9 53 2027 12 831 98 75 45 3143 11 172 31 1257 34 2994 9 626 39 614 66 863 95 79 52 8 50 127 48 92 72 308 84 275 90 1828 48 1125 87 1272 11 1459 91 1812 43 102 93 64 20 270 14 595 45 1216 84 359 69 159 45 108 86 44 93 1338 51 768 67 351 77 226 22 10 14 23 66 1867 12 1043 20 218 69 3294 88 20 50 878 84 796 68 370 53 313 19 291 25 1837 62 321 42 671 6 471 69 605 25 1104 50 2988 19 182 66 364 45 486 49 454 45 482 57 36 6 91 30 583 24 88 31 957 94 670 17 683 48 614 54 514 50 2704 5 424 97 206 5 1810 28 1219 75 1106 84 153 93 336 36 1361 46 1603 65 281 20 628 84 489 34 31 15 1079 51 152 7 114 55 465 20 574 61 1866 10 154 93 924 21 64 48 22 21 250 43 1459 55 2320 12 203 16 414 40 624 31 221 94 1246 33 374 71 138 59 1016 5 336 28 604 19 861 22 879 52 2549 53 25 2 370 45 44 88 935 95 251 79 194 63 608 59 266 65 531 88 787 23 1387 73 895 97 301 2 538 68 29 24 784 47 339 93 1393 20 1222 77 54 19 129 51 903 13 245 1 188 55 1229 9 871 40 68 83 441 9 225 53 100 92 877 73 92 94 439 97 468 62 562 84 111 93 536 30 341 33 2462 68 659 46 482 43 570 90 1207 59 190 62 471 68 417 57 56 27 1117 47 736 46 649 56 1295 53 138 52 546 22 909 56 2116 62 749 36 363 52 235 88 69 99 1102 64 1342 9 787 90 427 31 131 32 86 13 192 83 684 92 15 54 258 17 1352 24 209 16 441 15 514 7 615 24 768 55 161 64 198 54 438 63 263 55 908 32 175 68 1152 4 805 24 909 68 628 16 509 80 1705 84 1174 54 53 47 749 28 50 49 1067 53 290 74 327 13 461 31 117 84 347 40 1916 29 227 25 90 28 252 68 679 67 310 64 278 89 510 7 436 97 1299 93 327 9 623 61 250 58 771 82 40 42 1058 13 711 1 55 21 68 71 52 79 329 73 56 56 110 69 17 72 156 15 570 6 2523 40 911 89 647 91 617 53 244 29 338 18 825 17 647 57 34 12 968 28 954 2 1533 64 1578 78 204 20 230 53 1263 19 39 49 199 47 760 22 1287 27 146 63 81 60 751 7 190 54 76 12 15 81 424 80 360 8 268 40 194 80 279 84 181 25 711 49 369 20 760 79 326 11 711 3 121 18 174 55 908 40 78 32 933 86 712 30 219 25 649 20 37 83 585 91 512 66 674 42 430 37 456 7 900 37 1140 90 48 10 116 72 465 83 615 66 208 93 748 64 432 94 940 60 262 39 747 80 1476 91 15 80 610 93 1444 23 600 86 90 54 1340 34 227 38 238 77 465 39 372 80 506 45 1879 13 199 23 3826 11 248 15 181 76 344 40 1092 57 154 70 532 25 51 77 92 41 419 71 267 30 2264 59 374 75 335 18 211 71 20 41 412 19 1323 41 776 17 1868 23 36 88 1780 7 162 12 651 46 603 0 376 51 76 15 1833 1 682 28 622 35 334 10 115 76 726 82 1448 97 1794 77 827 23 239 57 1205 43 467 60 1935 47 273 45 104 92 1474 46 825 79 834 92 492 82 1227 65 310 78 624 55 56 56 144 76 323 9 185 29 100 20 678 37 102 3 306 13 436 23 145 60 362 68 1015 76 77 37 194 46 343 82 554 57 815 43 484 94 190 66 492 36 968 19 110 17 2106 29 1529 86 412 73 3604 91 1189 71 1403 84 251 65 2148 57 403 47 244 81 217 13 344 70 592 32 551 67 554 97 456 57 1405 80 324 2 876 55 932 66 184 14 47 44 698 70 22 5 178 11 571 62 1487 43 390 26 680 51 171 63 195 92 226 20 1737 22 28 63 45 45 1212 74 222 98 396 83 1042 58 440 7 97 11 622 33 3143 9 865 33 939 95 1142 89 225 90 161 93 65 27 899 40 509 32 1191 13 485 88 133 15 1890 55 645 87 23 64 137 21 116 6 234 89 117 58 104 71 931 41 983 14 122 60 316 29 508 23 124 5 175 96 171 15 1553 11 334 64 271 80 337 82 772 65 45 27 129 31 438 65 4 92 361 55 267 31 745 23 193 3 16 72 210 12 110 35 456 89 185 74 64 5 611 60 384 67 104 45 1878 1 167 80 162 17 918 34 703 22 879 41 849 40 922 13 161 68 89 99 582 44 586 3 44 27 156 19 1007 20 1109 95 728 85 210 76 586 0 1153 8 107 71 916 27 1531 55 103 88 404 85 1066 98 31 55 318 36 1473 62 1538 18 999 82 205 14 281 3 334 16 175 32 96 82 184 61 1025 79 275 71 18 89 117 76 1104 44 43 13 714 94 279 45 137 54 6 56 615 70 585 84 1195 81 178 8 949 49 2883 48 373 97 393 15 482 36 5044 75 382 38 265 76 81 68 489 43 1093 50 85 47 481 78 15 4 635 27 70 34 81 5 375 11 783 64 1061 75 1216 94 236 33 232 65 192 51 70 12 1688 44 777 96 394 7 152 27 37 86 551 16 1170 19 828 -1 -1
36 1709 49 444 23 59 53 301 22 1293 15 241 99 925 38 899 96 681 41 74 44 1968 54 406 55 231 90 690 86 942 98 35 19 559 65 681 47 12 64 287 34 1360 86 123 20 573 96 43 92 179 83 18 76 342 39 535 6 1534 49 2865 44 978 83 167 97 151 68 87 86 140 28 290 20 662 38 980 86 26 32 884 25 539 30 542 25 1602 67 206 97 203 15 892 16 62 64 52 55 135 44 243 51 511 62 197 5 117 20 30 40 810 13 1382 2 196 64 169 24 13 48 1245 44 224 0 57 72 145 99 149 42 1885 78 2310 65 87 42 213 57 1442 20 98 17 26 54 925 76 500 54 965 80 115 34 2014 73 201 51 545 18 131 70 1847 24 618 16 708 82 193 90 5 30 12 15 411 12 124 44 651 16 45 26 1827 84 85 56 1377 94 953 40 390 47 253 7 2627 54 3 95 520 31 916 90 67 97 325 41 381 6 20 85 37 12 169 72 1084 43 952 63 770 80 369 26 191 3 480 51 3092 1 17 62 164 25 1155 18 417 95 313 54 612 87 222 53 255 51 1115 36 767 37 401 94 544 83 122 66 1140 77 804 33 107 40 219 66 774 28 180 79 496 60 671 91 67 50 2055 86 802 74 92 49 281 70 1734 28 78 61 604 59 966 64 1675 47 901 83 363 71 1397 65 442 53 1098 22 3042 30 200 53 76 12 1340 97 1509 9 1509 42 284 12 991 74 1360 89 328 65 1043 57 697 3 3591 83 1804 85 688 90 355 84 43 67 1400 77 166 26 84 94 1123 6 427 33 93 54 238 14 1123 50 120 59 501 81 603 45 1385 88 287 78 647 28 215 34 611 83 1765 38 1328 4 1009 48 1325 19 1150 83 768 39 361 2 1573 41 167 32 153 64 1260 20 1140 33 1385 14 1000 85 1320 22 1897 37 445 75 121 54 1902 32 460 43 40 51 95 73 526 18 604 77 678 82 255 35 506 34 458 44 572 98 46 31 133 18 194 49 520 75 250 92 138 81 199 50 155 58 538 97 483 16 88 18 559 5 306 15 390 99 934 61 786 15 512 44 966 98 201 14 1139 0 190 16 1420 69 447 7 2790 31 182 15 170 24 1022 10 498 69 1405 39 1068 77 1492 33 1664 22 621 5 788 56 772 54 639 29 554 97 924 56 449 52 46 4 1 29 166 8 551 83 22 87 100 44 274 2 36 1 2802 53 24 68 552 70 1290 58 166 48 638 77 515 73 1934 57 799 7 1373 6 792 51 1396 27 70 66 1601 90 97 67 26 23 1262 45 1341 96 1842 89 20 65 76 94 42 61 675 56 452 96 817 14 1278 28 239 15 1650 5 25 32 2338 23 213 70 191 30 1025 29 571 85 159 94 1398 40 327 72 454 46 1824 6 1054 13 1476 41 568 97 269 84 836 95 267 31 806 33 115 7 142 49 115 62 22 1 849 23 18 42 88 8 475 30 176 39 232 71 200 43 487 9 1163 47 3803 75 238 9 668 6 138 93 249 73 687 51 569 49 2111 73 891 38 238 68 601 12 120 3 145 66 273 77 38 86 368 16 1038 44 5 31 78 93 877 29 236 99 2316 70 114 68 48 40 1095 83 2709 67 152 82 783 36 847 67 721 51 48 45 773 40 150 55 816 33 281 36 912 75 525 22 183 97 243 9 868 40 666 47 1 57 183 36 1745 71 672 88 368 41 155 82 3 2 212 90 333 95 148 41 831 74 307 3 2244 36 1078 4 285 34 382 64 435 44 1350 47 970 54 3468 43 202 16 975 99 1759 0 642 4 103 17 544 57 40 45 98 39 416 21 725 27 1500 51 91 83 491 32 920 61 158 82 295 6 349 46 348 77 1465 23 60 87 769 4 761 70 1026 95 622 74 275 21 191 42 701 27 283 22 1587 14 376 79 363 1 1703 40 35 91 769 44 226 96 139 19 466 36 197 5 342 86 97 59 812 71 232 13 460 30 134 22 138 49 457 53 525 36 427 12 3218 58 215 8 393 25 249 18 897 13 1041 5 371 52 483 97 37 95 428 80 682 58 1221 13 449 21 147 28 13 27 727 57 896 31 419 63 2531 80 1658 38 30 4 1088 49 654 30 107 10 2836 31 9 73 270 2 58 13 135 87 655 59 1640 41 101 11 2768 19 413 38 58 41 1046 35 257 88 110 3 389 1 376 72 1731 9 38 62 591 52 27 44 1065 46 299 55 624 62 939 86 147 3 2708 93 547 17 44 11 274 67 183 83 623 68 63 26 7 62 844 42 856 77 381 38 82 51 1338 20 632 60 151 98 393 95 268 63 109 85 342 87 1281 35 144 27 454 57 266 14 236 11 722 0 141 34 138 71 225 77 360 19 600 96 1174 20 227 55 651 63 167 52 468 1 93 41 985 79 1492 85 1345 28 664 70 587 80 1602 37 686 50 739 76 293 17 86 69 756 10 1085 56 1309 37 1010 2 1611 8 392 7 898 46 118 44 752 37 836 46 628 90 462 45 38 7 826 46 376 90 1134 77 389 1 226 63 352 42 2426 60 1476 58 341 42 48 35 524 48 87 66 1801 10 177 23 337 71 281 26 315 83 313 4 11 85 951 39 131 99 1247 87 487 33 631 14 1059 48 399 37 69 68 132 45 560 82 2013 51 1481 86 517 59 11 52 250 19 196 22 652 46 1431 68 154 8 1725 18 1684 83 283 85 297 37 242 40 1703 48 1422 93 727 92 738 18 2635 39 885 74 544 67 150 46 86 62 153 3 52 49 56 72 76 43 201 84 615 24 424 75 273 36 312 29 468 41 778 24 351 5 594 31 1211 33 306 43 225 70 239 5 717 87 168 0 1005 74 314 48 80 28 103 22 342 80 52 17 123 57 541 97 86 87 111 91 165 69 346 16 1045 69 16 95 236 23 119 60 175 62 122 39 866 28 809 13 383 23 92 74 941 14 641 47 478 79 320 56 316 55 179 12 784 57 935 2 237 7 302 23 80 0 699 99 23 61 334 6 58 78 695 97 977 55 66 61 289 79 190 72 1150 48 609 7 389 87 3070 79 1849 47 1120 95 1136 27 786 24 73 10 547 15 889 20 451 57 91 81 516 48 164 95 427 17 176 85 369 90 439 2 2705 79 9 18 330 75 264 74 1334 6 201 69 1739 59 1079 66 2443 32 1290 96 610 1 559 68 1830 97 75 63 365 52 488 70 443 28 266 3 142 81 338 82 188 80 612 58 419 72 494 62 359 49 34 8 64 20 155 12 910 65 884 69 345 37 437 2 306 97 49 23 499 60 928 27 1123 43 95 11 492 4 328 47 1701 36 1710 24 1568 21 184 22 104 59 99 45 239 51 485 21 1155 14 197 86 115 65 438 31 446 20 347 84 22 50 764 18 462 52 734 37 333 81 915 25 300 60 761 69 335 13 1070 70 339 93 278 1 956 93 694 57 556 9 55 12 1772 51 818 65 36 81 602 75 561 21 353 48 100 99 360 56 224 34 161 78 290 45 1497 87 1821 46 580 82 1913 49 408 99 210 81 1042 86 198 20 1055 0 365 17 420 7 16 9 41 13 62 2 1037 33 116 62 464 80 39 41 26 52 170 53 1215 75 835 76 981 49 1388 15 501 1 293 24 10 51 731 54 329 10 766 77 565 80 411 3 228 41 307 8 609 88 197 59 426 94 1473 76 2108 0 130 27 683 76 1991 16 932 61 220 60 246 21 260 86 231 9 1179 1 649 80 99 87 977 11 1420 14 755 66 144 47 1351 39 180 28 499 86 497 14 695 18 1037 25 223 65 201 11 553 16 1339 4 809 18 389 31 72 4 646 11 598 81 68 69 338 19 132 35 1825 68 1355 69 102 75 259 74 929 86 323 75 585 64 816 39 253 67 339 63 2121 44 91 11 362 9 432 14 92 68 1026 30 1311 4 343 61 206 47 588 97 561 51 619 39 2676 84 331 25 1899 26 64 49 117 39 918 32 811 41 1038 82 711 34 1905 45 84 56 423 5 590 66 95 74 198 93 1351 23 833 52 216 95 192 72 993 98 162 80 209 99 18 66 81 -1 -1
37 1248 66 695 77 213 18 417 0 261 15 475 11 742 23 539 18 1126 69 597 77 251 90 1843 74 59 68 637 26 508 31 532 17 90 71 297 74 54 85 481 30 33 75 910 43 525 95 293 72 1298 43 534 96 8 94 189 35 1263 56 217 66 1442 33 451 25 1028 77 1625 70 206 91 1853 3 928 36 262 79 533 11 372 68 704 54 594 0 1071 18 406 3 233 26 48 96 1475 6 828 86 1555 55 935 28 276 93 271 74 435 85 1182 24 351 58 838 13 830 79 891 95 1744 46 527 66 126 86 815 7 1014 23 557 84 635 15 183 95 70 34 506 2 93 34 921 44 478 75 550 39 38 76 1475 96 304 2 428 5 163 52 1295 69 799 51 286 27 196 97 767 38 773 44 143 20 187 96 388 88 722 10 624 79 582 71 1475 43 1705 26 1365 25 397 20 172 1 115 39 525 29 275 43 577 28 382 45 318 26 36 75 1348 48 133 66 367 76 66 84 461 66 1140 98 1 33 128 59 314 81 311 11 845 85 15 98 150 9 627 20 392 43 262 73 1405 47 229 95 150 54 541 28 959 14 678 46 461 50 13 75 251 19 1721 53 94 54 385 32 107 60 900 67 723 24 3 78 130 28 1532 18 305 75 432 17 98 68 593 32 889 26 148 20 601 62 41 38 279 41 1569 95 365 57 163 58 267 96 94 1 287 4 551 89 1227 49 373 83 1562 74 165 90 36 46 243 64 1143 79 1375 29 73 75 1681 11 443 24 1439 54 673 16 1127 64 2 95 2363 69 1181 55 263 8 1119 17 1070 50 377 29 2083 39 247 53 1347 66 64 23 309 67 550 48 50 22 959 76 191 44 362 45 365 70 1026 91 27 25 56 71 193 12 1749 75 49 71 341 21 471 26 1255 93 53 32 663 25 783 73 85 83 164 11 575 16 135 86 667 34 740 77 762 0 368 1 385 0 1007 76 234 42 689 33 237 25 270 24 1563 9 277 33 110 4 797 74 1793 45 201 52 4973 63 425 52 175 85 421 3 113 69 287 34 208 88 306 28 243 20 12 97 516 55 42 77 12 70 1721 55 83 81 486 16 3741 96 1077 67 338 0 172 91 519 27 831 83 16 2 402 82 573 44 221 46 1210 30 396 41 584 31 891 63 1850 13 235 65 1421 74 611 92 562 77 1581 1 1237 83 300 54 501 78 657 64 1702 2 491 75 362 2 185 12 623 91 1193 42 183 70 543 12 540 40 1749 57 389 60 105 0 1462 53 120 67 431 11 3811 12 715 19 551 41 176 64 1284 87 263 47 40 29 128 90 363 6 154 87 101 55 21 84 66 27 48 1 432 88 87 4 885 6 110 70 210 44 931 27 431 63 88 70 562 67 294 19 536 76 16 49 92 66 8 81 2849 33 329 13 720 6 2300 41 133 89 1375 28 297 3 415 95 740 21 1257 56 438 19 32 55 461 67 142 61 479 89 553 52 52 44 783 74 508 32 174 84 285 85 185 95 980 62 763 65 2 0 374 95 45 62 260 3 1012 83 138 70 102 93 139 51 78 80 112 8 216 32 331 43 1401 14 82 58 24 69 95 44 916 68 355 51 131 19 3148 5 369 43 212 33 1372 57 664 2 2039 22 1295 69 1021 75 56 88 1708 74 135 66 520 58 413 67 614 30 445 70 721 77 292 61 13 12 328 90 40 44 103 28 240 92 2099 91 501 63 173 35 171 82 75 70 1066 87 283 17 2013 21 227 81 239 86 370 60 111 67 1145 84 3260 78 453 99 27 14 578 74 79 56 545 42 48 56 2256 55 89 36 69 94 2560 51 2552 43 627 32 129 89 1107 69 795 44 2272 62 565 48 265 49 238 34 1424 83 34 96 256 12 341 29 356 18 318 20 571 58 596 99 17 77 56 79 162 29 269 90 1153 6 103 57 70 47 4 29 395 18 760 81 1277 56 1113 23 262 29 469 53 282 33 950 49 80 61 571 57 700 37 834 72 423 22 41 89 1026 1 835 64 561 28 1566 56 1662 76 92 58 945 1 96 90 2361 61 37 74 354 60 334 24 72 18 333 15 27 94 593 4 419 3 1054 15 72 17 326 64 617 1 430 95 93 16 76 83 1413 15 560 72 24 68 132 9 1207 87 534 40 77 3 223 9 260 58 2262 31 1052 37 1590 57 68 88 947 4 824 29 444 48 503 52 279 57 82 94 1596 7 269 71 327 24 198 78 169 58 2151 17 307 98 149 68 245 86 715 76 279 6 164 66 426 86 642 15 105 72 401 81 720 33 2165 34 185 15 311 27 437 53 841 91 429 28 151 5 1372 0 348 76 2354 83 45 19 909 27 639 51 2062 24 1322 67 262 8 577 33 690 44 412 83 15 74 83 35 637 68 84 52 74 90 345 65 1210 96 521 5 360 50 825 38 633 73 365 23 642 16 162 40 729 28 274 67 461 87 347 67 80 42 16 46 29 70 119 74 1094 5 1702 4 17 37 367 98 816 42 532 65 321 28 450 52 44 6 636 74 1797 45 33 78 99 21 70 61 400 20 388 50 2266 88 486 42 77 38 107 15 11 97 2387 68 515 39 188 50 445 93 101 1 1499 79 3 30 241 27 57 0 1059 22 280 76 525 41 686 90 678 48 622 18 2766 36 208 56 109 44 327 96 30 63 411 66 404 31 133 44 214 40 190 53 856 4 1527 16 797 68 2435 31 48 49 287 11 1310 8 1624 86 862 94 688 0 717 29 343 59 786 6 602 41 157 64 342 33 293 27 384 49 1544 80 176 34 788 95 220 97 289 39 2 46 292 79 146 89 486 30 150 22 360 93 376 75 700 17 736 77 2720 84 286 6 116 53 162 26 398 0 475 96 693 51 994 53 1020 7 349 91 873 80 46 56 223 66 84 73 370 43 462 61 184 60 255 67 279 72 24 93 3385 33 434 19 759 89 525 73 455 96 142 24 105 29 1794 4 42 88 96 52 115 27 862 25 1679 94 681 41 159 47 1002 81 682 59 34 31 435 1 706 8 1200 30 224 4 1038 61 139 57 762 1 1602 95 32 46 109 66 1809 71 226 5 1152 25 892 60 393 29 139 84 335 71 502 35 962 40 49 92 413 73 349 90 190 66 438 33 305 55 67 51 95 0 1248 5 262 68 1497 84 503 83 714 89 52 76 800 54 392 8 485 90 1209 20 988 41 791 65 648 29 710 77 305 7 1265 53 929 55 456 89 411 66 202 16 1119 31 766 63 693 20 361 5 518 60 586 91 277 57 430 55 61 16 865 44 541 74 22 11 1051 46 1079 45 706 68 666 55 1166 86 261 24 110 2 182 83 233 9 859 67 196 97 184 34 529 31 339 61 290 8 361 0 1100 84 123 11 137 59 273 99 1516 84 1804 1 935 55 161 39 117 24 624 67 6 54 372 21 544 39 341 67 283 53 242 98 263 90 65 41 723 47 312 20 718 55 541 31 790 83 994 10 379 51 24 75 655 56 1052 79 343 42 64 95 175 65 342 75 991 60 401 95 892 59 326 13 1651 8 820 33 1890 54 1901 50 670 38 525 32 29 89 1594 19 545 51 1558 92 31 87 409 36 56 37 1692 84 155 4 531 65 285 52 1393 60 817 57 218 55 216 84 55 22 1197 88 472 38 85 86 271 48 835 34 512 82 584 88 834 72 747 17 142 46 257 12 196 70 306 48 223 42 83 79 1195 7 1883 35 1027 70 490 82 578 54 1166 40 103 22 708 58 485 31 373 58 715 19 421 31 1042 26 402 21 103 4 339 46 90 72 66 80 108 70 10 46 200 14 1083 80 892 23 1144 78 1063 28 663 33 118 89 298 75 49 76 141 74 415 29 483 45 979 0 912 4 528 13 212 81 264 79 11 38 756 42 393 76 1354 62 861 7 1067 1 429 72 90 7 794 24 2039 30 367 63 821 66 96 36 1057 16 69 81 765 67 400 92 56 32 102 14 112 53 360 27 55 46 368 39 628 19 549 44 1484 35 363 18 91 2 1501 89 1109 92 425 40 208 28 255 46 365 67 170 19 1566 32 263 34 53 96 438 83 47 46 578 36 1525 96 268 20 252 58 184 20 154 4 3271 46 55 30 62 35 890 65 374 44 569 88 85 79 227 66 273 54 354 77 787 4 733 9 1202 20 188 9 502 58 234 62 227 4 241 10 118 78 158 59 397 19 270 56 1012 84 1566 83 696 87 3723 98 62 18 106 7 3 48 620 24 173 42 57 55 122 75 118 27 310 65 63 8 206 33 91 45 257 73 622 41 813 50 677 86 1583 49 47 52 288 73 257 12 607 11 703 44 941 46 731 47 41 46 2001 86 116 52 859 66 81 81 377 17 164 59 2009 41 376 73 717 76 878 47 11 55 1696 54 532 93 1214 1 501 28 367 81 330 53 354 16 155 30 286 65 172 2 508 4 479 15 1051 13 237 63 498 24 666 85 392 10 360 56 251 51 369 52 523 44 55 7 120 28 471 45 265 99 138 2 10 57 478 15 135 57 94 -1 -1
38 218 85 233 35 608 3 520 0 297 62 585 34 882 7 127 41 101 53 1913 95 1757 23 525 38 665 67 335 20 1387 31 222 55 184 12 489 64 169 58 936 73 27 67 140 49 97 56 620 68 365 98 145 41 891 11 1412 96 635 94 925 73 1763 93 285 37 769 35 701 43 551 48 380 34 57 31 1891 69 734 9 118 35 171 47 812 78 606 10 165 57 983 40 605 1 3560 20 96 68 575 90 92 9 218 73 1260 76 85 28 610 14 427 45 176 92 329 38 337 55 2478 99 937 28 200 25 371 46 1081 87 35 64 246 55 607 75 67 15 141 55 61 47 201 77 83 40 178 46 746 58 72 66 436 49 171 2 182 44 44 53 169 20 439 53 163 41 525 24 134 86 163 73 91 8 1507 42 671 97 253 17 322 85 195 47 868 68 1325 69 591 72 654 19 44 55 669 22 447 64 1394 13 160 75 603 94 99 74 198 34 245 24 877 80 926 90 789 34 923 93 140 19 998 62 225 15 28 84 58 88 1207 30 884 90 1474 19 31 75 366 95 28 83 43 78 52 3 852 39 193 77 88 7 114 69 139 60 270 69 209 50 605 92 229 80 1406 31 413 59 222 85 14 74 308 98 502 78 729 83 189 36 350 74 724 54 912 3 514 39 419 52 1396 76 1550 24 52 41 297 43 2529 65 354 16 224 43 543 75 537 80 518 18 303 40 351 30 384 8 1161 40 84 34 465 60 774 6 119 46 528 19 228 78 622 97 525 15 427 11 36 50 380 77 2050 14 56 2 697 64 441 14 816 35 1969 64 375 79 879 92 457 84 2529 77 423 50 542 36 1250 11 392 24 311 60 246 26 16 96 196 90 64 97 93 59 154 37 1081 60 473 37 572 67 51 9 1071 94 95 34 102 44 220 73 84 95 483 15 57 21 1110 92 259 96 134 54 81 71 813 75 143 58 366 87 383 29 810 60 389 83 35 29 2911 43 315 75 467 29 1701 6 297 27 143 75 960 61 215 8 524 49 1604 82 97 0 929 56 611 87 786 10 132 66 671 81 102 52 121 60 580 96 330 3 158 17 18 22 30 86 282 95 269 80 839 44 126 29 188 91 1814 17 394 90 168 0 448 19 531 25 173 17 1221 1 191 36 221 27 286 68 955 74 1248 95 640 3 607 86 1756 15 349 30 181 15 581 79 207 10 388 89 570 86 765 58 309 53 103 0 895 47 55 49 755 79 138 84 874 1 225 69 1454 51 817 52 964 90 452 70 458 86 463 30 384 62 36 44 662 83 298 93 456 32 99 47 362 33 82 40 338 21 532 46 168 30 212 81 151 47 281 11 902 57 1380 62 141 41 692 50 604 69 177 66 532 36 1472 53 738 28 48 11 984 20 26 51 774 56 705 2 338 93 490 56 41 18 43 84 3114 93 541 37 73 5 1589 85 780 34 35 77 1025 61 1103 43 191 37 766 60 455 93 648 12 597 77 578 33 998 46 24 41 312 25 705 8 1828 39 114 58 286 20 475 79 604 68 2362 48 1313 82 870 86 464 23 72 2 286 61 2920 29 906 54 953 4 8 18 733 23 2084 78 663 0 762 56 434 41 495 10 17 6 834 38 261 16 3093 85 224 51 277 85 941 53 1185 70 330 78 358 32 205 87 2655 59 1067 54 940 63 878 64 1383 27 545 82 47 24 609 40 497 95 393 10 111 80 357 88 845 62 84 15 542 62 370 20 65 86 637 99 827 70 860 30 593 92 2732 15 264 95 344 81 427 85 430 52 739 62 381 15 264 43 271 38 131 76 912 54 27 14 976 97 1519 42 145 58 209 64 499 28 8 11 1049 21 957 59 212 77 641 4 32 23 348 49 141 56 134 42 55 6 2788 63 433 99 126 16 248 51 677 89 643 61 1936 87 120 32 84 81 296 9 1186 27 178 23 372 16 652 73 725 48 156 65 569 94 448 90 278 51 2 62 1039 53 76 54 199 90 622 89 473 86 993 44 1917 45 537 1 2054 20 170 68 702 49 408 43 849 30 587 94 148 27 1773 83 236 94 1575 19 89 2 1590 50 390 2 1338 70 509 67 651 6 345 3 1462 90 935 25 1047 9 116 93 247 89 1201 57 300 21 330 87 390 7 169 67 577 50 198 54 550 58 1181 48 11 45 31 3 136 76 101 4 296 64 355 18 32 13 264 64 398 89 209 54 1926 48 19 19 321 50 359 44 1114 91 217 46 269 25 912 41 81 54 114 4 102 32 746 65 919 56 396 55 1892 24 952 42 276 52 579 6 136 84 802 72 144 46 202 43 233 99 319 91 300 8 41 53 24 88 19 29 581 96 758 85 65 35 193 47 1129 42 92 8 516 39 88 13 473 34 138 90 290 93 263 63 14 78 104 99 1906 86 823 78 123 73 83 12 561 34 384 41 408 39 179 10 554 88 1446 18 83 9 576 66 4 47 310 36 266 58 1 37 717 25 730 55 543 63 1345 0 76 13 89 40 163 45 276 88 200 95 1348 97 221 52 1098 69 1650 11 1234 13 994 62 44 6 524 50 215 68 588 29 1216 1 214 15 99 57 150 39 27 48 749 58 784 50 656 60 321 42 298 66 444 53 599 62 234 12 667 58 251 68 132 25 308 33 445 67 1463 18 470 4 507 20 911 69 68 52 586 92 507 21 274 46 27 34 1076 76 159 94 533 5 1495 24 369 32 716 84 204 41 1343 35 1368 76 1032 82 433 49 68 56 682 84 635 49 893 75 192 3 470 49 894 84 92 33 259 70 255 83 703 43 263 4 304 10 76 72 436 46 832 56 502 42 1737 20 889 79 189 56 1077 2 111 6 923 5 919 72 406 59 138 22 1180 58 281 59 40 91 135 11 164 8 1552 7 2110 64 283 81 292 92 440 96 136 52 524 59 1027 92 789 57 1154 14 42 86 1230 73 370 91 9 97 256 78 1176 86 61 84 1426 83 755 92 12 79 183 13 165 94 399 33 718 74 2404 70 82 23 1576 30 494 23 355 88 1240 53 140 46 866 36 59 95 14 66 44 96 410 25 85 5 461 51 1065 13 83 51 1012 43 550 50 72 56 902 26 560 17 391 57 691 68 274 17 1130 50 789 81 1590 38 17 89 614 51 285 34 756 31 12 50 1632 41 226 60 339 10 151 0 319 66 978 18 50 27 370 63 136 47 1234 77 496 9 489 65 436 92 420 56 714 29 1725 99 633 98 957 50 125 38 239 32 1326 77 845 89 1389 5 34 79 120 24 564 83 707 27 1473 96 532 49 2273 56 107 1 796 51 36 65 577 57 110 65 708 28 106 77 914 78 232 87 370 92 155 2 1538 95 111 57 88 46 971 17 229 31 188 36 549 71 390 94 500 41 311 33 1807 86 344 13 724 99 345 25 195 12 76 58 819 7 1094 27 347 39 156 56 177 50 25 75 614 70 265 99 389 58 1928 20 588 53 86 15 197 25 195 46 1200 35 27 41 394 65 895 35 855 73 1080 86 4 2 31 19 2378 98 381 0 892 88 11 12 691 37 212 61 282 64 534 66 85 32 1002 35 792 46 562 54 1339 47 11 53 222 70 666 54 1882 95 49 97 280 79 248 32 235 94 696 89 1732 47 1653 93 1874 39 1353 89 146 67 79 21 1533 11 295 57 1160 28 495 71 463 64 1228 13 1362 38 436 25 228 35 156 62 632 60 924 96 318 27 997 94 731 34 281 17 465 46 957 50 629 20 73 0 1060 65 1526 94 1468 35 617 84 120 73 354 0 1158 87 526 29 1570 12 244 70 875 98 257 26 278 57 1575 13 689 0 564 38 512 17 269 1 60 36 798 22 481 68 177 63 2211 87 68 29 611 41 132 7 529 83 1427 43 674 92 398 70 831 63 509 15 300 20 1608 52 844 19 364 40 68 8 457 57 401 39 372 59 829 55 64 21 256 55 194 18 349 81 855 14 710 11 205 7 589 69 1692 99 1143 90 1351 95 947 81 90 42 177 98 531 82 209 46 771 38 934 37 338 1 266 78 1077 79 871 70 468 51 162 3 3 2 500 22 106 68 1944 82 316 36 23 66 285 54 139 89 990 64 522 79 256 82 407 27 137 48 166 3 547 22 595 95 491 9 1677 8 561 92 116 44 168 65 760 73 774 91 382 80 201 50 1050 85 450 76 445 33 215 17 377 22 635 56 402 29 1197 28 455 82 56 91 1162 59 412 50 83 89 116 2 5200 94 246 18 140 31 743 73 22 94 164 46 1071 0 138 29 1184 28 119 32 79 82 700 37 91 96 26 26 91 33 484 8 176 42 456 74 541 2 278 56 237 96 77 40 432 7 175 92 432 4 115 29 173 73 924 85 700 47 449 91 1169 12 1689 15 171 74 640 76 327 89 1416 76 349 57 738 86 35 77 9 88 252 90 425 40 180 53 1169 61 1637 58 1644 63 68 -1 -1
39 962 25 311 58 1281 89 396 16 924 97 157 3 683 66 830 89 1070 1 976 28 261 39 1441 82 1291 71 199 40 708 16 299 76 784 89 993 28 511 21 197 58 2422 39 470 14 14 46 297 57 374 8 182 63 828 19 350 0 764 30 1751 56 856 54 423 20 975 50 282 2 890 43 125 81 201 50 73 42 575 11 19 13 678 35 1093 13 347 17 755 89 1804 77 38 80 268 6 153 11 558 29 1692 32 1450 13 77 59 714 18 800 36 595 3 679 39 596 82 832 66 542 54 312 45 78 43 688 20 120 23 138 84 364 6 484 25 7 68 332 73 412 40 15 19 467 31 41 18 74 43 37 46 599 5 900 77 91 63 313 49 444 81 877 62 96 17 44 62 400 75 57 89 72 0 144 50 122 23 452 19 126 49 493 25 429 99 58 55 281 28 333 82 843 48 229 21 31 44 995 12 8 28 1501 43 3 15 220 44 200 27 578 28 22 80 1969 92 880 16 512 47 4 77 1541 17 333 86 401 54 1312 18 742 25 764 16 980 17 1296 72 1112 21 723 66 108 71 1410 73 242 45 388 80 1012 46 506 52 376 31 256 68 291 70 86 89 379 51 34 38 739 60 837 88 277 86 1287 78 67 23 1586 66 354 70 472 57 385 94 64 37 1243 47 588 75 691 7 1657 18 1197 55 720 14 502 4 27 7 937 36 1222 18 72 0 440 12 1191 52 164 64 109 41 2767 82 1132 76 1458 66 661 56 63 53 514 16 127 1 346 25 902 67 1270 31 1219 86 654 3 1684 1 1213 96 41 90 382 69 916 47 36 82 750 44 775 6 743 45 33 30 331 73 703 97 221 57 229 22 361 78 113 96 18 48 260 78 134 94 800 66 723 63 510 96 234 66 1036 31 152 67 998 24 2496 51 760 24 290 26 291 44 349 45 3 23 1053 33 589 30 469 3 400 97 55 88 406 26 240 3 161 68 332 51 365 71 627 73 623 44 530 32 994 56 4 13 233 34 2173 99 1400 92 716 58 693 55 795 15 1144 60 751 6 13 10 506 66 896 42 222 90 222 36 100 21 533 62 525 89 123 0 286 2 484 54 140 31 569 82 837 86 514 79 465 38 600 96 841 62 1181 37 1196 25 2455 91 23 37 414 16 122 59 40 32 472 41 2238 19 222 98 498 50 405 47 868 74 408 14 1017 73 148 24 2454 64 79 98 1509 40 9 35 4079 20 169 57 447 54 587 35 564 63 41 7 235 27 334 84 524 50 560 73 294 0 1121 85 145 29 126 82 234 94 635 3 1469 79 528 70 711 57 1241 51 1344 13 36 6 831 36 314 53 1419 98 1257 5 615 62 165 37 335 36 360 35 1175 85 1101 15 277 48 367 49 1664 60 324 20 328 32 253 56 88 91 1942 15 264 59 29 42 104 31 988 11 677 19 761 51 574 48 2146 29 1222 67 19 73 1018 91 134 12 1713 72 1830 41 116 21 791 28 922 75 92 4 256 85 369 93 668 98 1328 23 151 93 147 4 361 28 341 46 296 79 192 32 37 6 103 55 647 93 234 16 244 24 600 23 417 7 45 58 269 32 525 72 689 0 326 89 1503 31 178 19 635 52 1485 70 143 68 347 11 930 82 1342 79 1660 56 953 72 141 37 240 75 157 93 58 36 1346 16 971 6 1327 66 89 60 342 85 771 21 347 54 638 65 1084 53 659 86 159 22 817 38 1877 13 932 11 291 35 635 94 622 25 2216 48 81 66 249 76 321 23 913 24 180 2 462 88 468 73 45 37 2467 30 259 5 74 19 521 37 477 58 268 6 971 9 411 0 140 31 786 94 55 20 447 75 901 58 488 68 192 65 377 33 507 23 741 47 680 0 386 44 237 85 257 45 205 61 156 48 184 70 852 32 28 10 808 7 445 31 292 95 468 35 302 51 142 33 225 76 464 68 849 34 361 43 258 17 95 80 317 15 1028 63 199 80 221 41 1796 45 1053 21 435 91 2434 71 169 1 267 87 327 58 951 61 14 94 375 93 2186 67 499 9 366 23 1497 65 185 31 1919 14 2090 99 241 27 356 20 157 64 968 60 1058 98 336 52 81 86 73 91 2071 3 528 83 809 95 699 38 15 78 1560 8 16 5 31 70 976 27 1468 83 1007 9 91 3 261 84 514 64 874 26 263 2 344 78 1002 96 141 49 126 7 81 35 62 60 75 91 993 72 205 71 20 30 320 34 459 84 364 67 484 6 1318 88 228 91 466 69 293 6 235 25 1291 30 206 31 717 13 457 50 1873 42 596 94 2003 6 2257 47 250 97 1593 73 188 88 892 71 356 87 1048 1 689 35 484 23 264 71 225 99 451 57 1408 11 140 8 719 83 894 28 145 64 17 85 255 37 228 66 188 58 411 83 101 31 309 6 2235 25 28 13 4 26 576 37 134 24 436 28 13 97 37 75 613 61 1176 40 808 62 91 63 906 2 28 85 73 88 357 18 328 61 484 29 395 14 917 57 534 22 264 48 490 79 263 96 340 12 30 56 285 30 101 23 657 24 656 53 204 85 241 6 824 55 2240 42 463 7 813 67 41 99 183 59 1391 41 805 10 51 30 168 53 618 5 15 74 181 1 1903 29 332 16 451 76 175 17 310 46 30 11 764 79 689 34 861 31 219 33 1221 64 467 20 138 21 1588 18 230 90 304 44 475 89 211 14 607 37 147 4 3332 19 369 0 482 28 154 90 17 95 194 80 214 50 157 59 767 81 197 24 504 34 1196 47 2233 67 388 92 788 98 613 47 951 71 584 84 133 48 521 89 111 49 15 67 292 22 316 64 72 27 1532 36 221 30 57 43 547 14 684 4 1395 36 850 73 1700 26 1320 94 79 1 564 12 205 18 135 50 47 68 703 80 494 7 242 1 847 25 140 72 1921 26 1374 2 244 11 514 37 1665 47 135 87 205 26 674 30 570 40 374 63 1580 83 171 3 144 73 1108 55 106 30 298 48 234 74 311 96 1048 18 136 32 176 81 1525 32 391 59 1042 22 553 14 122 6 451 96 207 82 79 4 352 42 90 66 215 96 326 53 2647 91 259 31 2733 36 332 54 14 96 611 47 1711 98 660 35 429 80 1365 65 35 8 656 80 107 74 258 44 1712 81 2282 14 421 32 1084 83 682 91 243 58 316 13 1881 30 686 24 263 2 205 43 204 16 561 37 22 27 1588 32 150 76 600 35 138 82 263 90 220 95 35 28 617 27 347 32 1385 48 772 91 125 8 447 2 649 69 735 38 78 39 224 84 1437 95 472 53 181 16 905 83 7 69 1147 28 374 52 438 86 793 98 891 75 614 83 529 16 319 72 2731 4 453 43 2391 84 54 48 553 87 2158 25 757 85 164 63 427 64 422 30 4026 68 134 11 536 15 45 19 611 4 401 20 409 3 2448 15 177 62 534 82 184 29 429 76 515 26 551 76 876 37 482 76 524 0 265 47 343 99 549 20 29 31 854 46 655 81 86 80 1031 67 25 89 2040 4 198 7 1358 0 1261 32 192 98 712 53 1952 76 282 24 647 14 342 52 2676 12 510 28 962 3 493 24 1077 44 565 6 239 37 2071 85 1354 40 274 37 522 31 304 47 2067 34 1270 1 1050 91 836 30 235 3 3519 41 608 16 761 54 2603 45 36 70 538 97 13 85 240 49 539 55 447 69 25 18 1 55 134 64 466 79 392 69 402 79 208 72 369 93 439 63 115 96 799 8 244 83 4578 96 370 55 663 10 423 26 173 32 849 77 326 94 444 40 442 11 1624 76 119 51 449 1 443 35 372 62 185 19 348 48 84 70 150 49 804 46 1001 9 346 70 404 88 44 97 174 41 365 6 816 1 652 36 47 69 581 80 169 88 111 38 493 6 435 21 1558 90 37 74 406 31 1231 58 1237 10 317 4 327 32 2 40 123 99 124 22 597 3 699 29 1499 7 12 14 373 67 60 89 1071 95 104 24 164 38 716 39 447 10 1250 47 146 25 765 63 102 17 11 23 328 12 142 3 916 75 136 64 465 55 653 5 237 58 81 55 5 23 160 58 439 98 32 9 336 8 930 72 48 35 90 47 129 74 134 53 118 37 65 84 102 42 459 22 364 53 350 57 517 17 1233 37 353 11 125 53 738 44 205 49 840 38 122 8 1178 77 723 24 690 3 1477 15 436 30 530 32 2 55 970 74 104 48 2235 53 1091 6 816 46 538 79 1076 10 63 74 125 4 132 2 896 64 772 88 235 54 591 34 494 14 336 11 244 75 181 87 6 -1 -1
40 893 9 697 78 99 36 1727 84 262 88 200 64 1334 4 1214 1 200 99 6 37 234 12 1205 85 434 16 397 63 685 44 44 83 494 18 16 38 528 81 14 11 341 29 279 36 117 17 386 30 646 37 1288 77 678 52 62 70 138 84 1454 17 704 73 714 74 1044 28 625 41 790 59 4865 89 480 24 1188 69 569 30 451 71 1572 63 78 53 49 22 35 77 788 12 272 48 269 14 707 62 1079 1 403 75 212 76 15 12 131 97 508 80 1704 59 78 90 310 86 281 18 1119 23 17 60 5 17 334 62 389 98 2579 11 601 34 1346 56 876 16 2519 69 65 35 374 38 935 11 393 70 195 17 1826 98 12 68 95 93 268 57 1426 14 669 16 985 40 845 42 419 34 217 14 451 78 1189 37 742 56 626 63 758 73 799 67 493 43 397 98 1229 94 1161 60 16 90 2 28 630 51 1485 35 783 89 612 10 280 13 455 7 418 87 38 83 267 57 1915 77 220 91 409 41 702 75 537 83 86 54 713 39 1201 43 71 3 1806 2 2229 82 228 54 1179 13 64 97 276 34 1942 70 253 65 117 46 599 58 74 41 516 37 1147 48 902 40 82 51 312 62 432 64 739 42 2202 45 293 14 475 4 497 96 155 63 46 93 753 35 1017 53 415 49 59 1 148 14 595 12 718 33 191 0 1178 23 780 71 58 7 554 49 942 25 1080 59 368 44 385 18 58 19 559 35 136 8 560 1 205 16 1506 14 3112 63 175 14 321 18 293 21 346 24 159 97 3480 28 127 99 908 9 203 52 309 37 240 42 110 23 190 49 277 28 758 41 707 99 92 14 504 70 1155 82 343 73 79 42 574 12 485 48 97 72 432 75 181 42 829 69 669 3 834 37 42 4 423 90 385 55 237 68 90 86 1199 44 418 3 1967 6 491 81 45 26 324 6 275 23 1146 74 159 28 170 82 836 2 440 18 135 71 269 83 2372 2 563 25 845 44 147 27 228 70 355 64 3351 37 356 68 1536 82 438 22 474 89 9 15 462 21 664 69 57 32 293 65 202 81 135 52 113 82 89 29 136 59 124 20 2 15 405 30 477 34 199 19 5 49 1595 21 7 97 1432 17 988 40 492 60 166 7 204 53 629 66 715 31 885 8 7 65 314 62 136 44 372 78 510 58 704 21 86 8 1119 4 2565 25 490 53 361 50 151 1 530 2 371 31 2597 64 68 62 241 1 1055 13 124 71 37 43 2030 3 42 87 465 49 245 87 105 6 1018 63 311 51 1637 74 513 77 677 48 438 29 577 96 1101 91 118 89 100 80 1258 58 194 18 799 2 2218 94 84 12 118 67 1198 75 2729 99 1329 5 2036 90 1039 47 1233 6 87 92 1376 36 1139 88 154 51 509 22 188 97 1240 82 149 61 401 83 520 55 802 98 337 18 674 13 636 24 1513 69 362 65 912 53 277 31 947 66 1006 24 532 42 1982 25 176 93 1571 86 250 72 218 93 143 43 363 63 424 66 67 42 6 48 1058 44 459 41 299 52 2032 6 902 23 745 82 297 46 1344 66 1315 47 2730 70 507 19 512 67 714 0 126 3 273 40 734 6 566 66 398 65 344 84 81 23 337 11 584 44 543 86 69 70 1316 75 779 81 608 51 434 12 240 22 183 48 764 65 434 27 846 64 1311 42 247 53 30 70 150 97 1029 66 43 60 603 36 89 46 11 92 572 42 1137 53 47 96 1070 32 137 1 319 55 37 49 465 23 1194 62 815 25 730 7 467 74 1769 17 520 94 424 43 597 40 415 81 1660 42 45 31 109 77 120 75 220 34 184 88 584 67 529 75 980 91 1268 74 106 20 55 39 554 21 2356 76 1794 4 96 80 57 16 128 8 1799 66 2374 75 1485 80 1041 9 1183 78 85 92 1347 16 1673 8 351 76 200 83 1410 41 80 45 41 2 266 27 311 92 434 0 668 4 469 9 39 18 231 61 1150 33 703 30 2220 54 550 59 282 24 1279 38 287 10 299 67 23 60 316 84 243 6 1415 39 311 0 854 15 245 96 987 43 690 74 118 91 164 87 917 0 4 98 642 61 773 38 123 64 304 57 873 64 757 97 132 83 2207 15 204 81 582 44 154 33 186 82 1426 79 69 9 210 45 888 56 183 69 30 21 284 64 127 49 1140 94 315 65 328 26 1142 96 1281 75 297 1 406 22 336 36 309 35 39 44 393 69 128 89 536 55 241 20 384 70 444 78 33 86 198 90 244 28 725 25 283 18 416 89 132 30 23 70 444 89 1125 80 346 55 739 73 83 13 131 2 112 43 655 93 95 52 62 38 1154 44 76 52 718 41 73 6 631 72 1044 6 8 99 1154 84 483 18 411 38 526 33 106 84 160 25 634 45 1509 47 200 38 738 18 863 74 617 98 464 30 351 8 1422 48 1806 33 1458 52 1353 80 172 24 354 81 450 41 63 43 1880 25 183 0 23 29 444 38 252 10 57 12 4543 61 1169 11 447 31 52 52 112 19 368 47 939 4 1207 85 238 71 420 92 1315 56 617 63 161 80 1990 50 62 26 881 55 894 59 568 32 1337 90 1142 28 430 48 500 20 149 69 1283 2 941 96 63 54 53 89 699 13 860 53 1009 28 383 85 90 68 521 84 72 83 541 26 73 74 211 56 2242 60 203 55 112 22 102 9 480 2 1736 86 800 19 505 79 344 85 414 17 30 47 67 35 1184 75 198 50 672 54 1017 13 14 35 216 93 1089 68 715 6 368 58 762 20 235 93 726 38 170 8 12 0 232 23 413 43 22 16 547 34 749 38 321 79 399 49 245 86 34 71 178 89 834 21 923 45 420 26 96 41 351 96 1 16 2488 21 109 73 535 80 121 31 342 98 179 68 294 31 217 4 2145 21 1498 70 820 89 29 88 533 78 40 48 1331 98 264 46 449 66 96 87 220 40 245 26 1448 37 2632 49 757 98 377 66 288 93 479 87 1640 43 246 86 749 24 323 21 1034 22 244 5 473 47 875 33 738 78 179 83 783 11 354 23 371 50 525 52 1081 10 611 69 209 30 261 47 1376 70 2316 15 1080 6 232 44 843 72 208 39 2795 46 330 85 1456 89 690 85 798 16 748 58 620 20 478 69 729 54 265 97 165 54 105 66 20 33 60 11 1724 48 379 99 632 16 1271 97 613 67 152 64 718 28 66 74 770 37 1342 56 117 1 3523 28 533 58 239 48 41 11 245 49 1269 9 1000 97 331 7 1275 58 64 74 2913 10 314 16 1500 85 364 29 1839 97 504 39 628 42 843 97 420 12 264 1 235 11 275 2 8 16 63 24 1233 90 87 87 11 56 284 78 140 63 374 36 180 14 263 17 544 72 382 87 251 65 307 69 942 3 181 67 679 5 734 28 100 71 441 29 1196 77 137 44 1131 29 2167 68 58 74 464 78 130 70 256 52 670 50 411 35 141 82 488 6 152 80 430 68 789 9 1154 0 148 8 1143 54 51 53 428 21 663 82 1337 74 113 86 89 38 1180 18 907 21 301 12 454 94 257 42 113 48 515 37 755 46 457 92 673 50 2440 61 813 57 201 81 17 52 115 24 2177 94 182 61 781 59 71 17 1095 50 1300 54 163 90 12 96 1026 88 138 24 1038 8 422 73 102 27 473 72 1233 98 264 29 218 99 71 7 336 34 5716 93 452 1 623 32 552 91 732 42 430 1 806 81 241 78 41 4 996 42 1383 12 71 17 14 7 357 13 154 19 293 78 75 25 409 6 1826 45 368 88 273 62 968 61 675 3 286 49 384 35 295 95 558 37 1598 38 73 74 572 33 1666 41 891 29 198 13 561 27 590 76 772 22 112 55 1044 86 453 26 430 63 30 24 919 78 100 8 1996 55 990 40 803 30 241 62 22 71 249 4 341 64 77 43 692 6 282 99 106 36 66 96 758 56 187 44 121 55 414 25 1608 98 449 48 732 57 1310 65 142 50 27 40 371 81 689 90 1931 95 113 15 135 41 1619 35 346 80 691 20 161 47 471 79 80 50 81 10 42 12 182 23 34 95 263 7 319 61 362 1 41 29 49 76 737 18 1228 75 145 46 1798 23 372 94 412 64 10 48 4 56 3 33 427 79 234 0 330 42 126 31 209 8 1075 23 112 4 625 62 1597 26 122 94 149 1 295 33 244 94 2037 40 1610 71 170 7 682 78 69 96 461 8 675 41 1667 52 75 68 468 67 215 51 84 58 229 92 1292 37 207 52 399 41 91 36 1544 63 621 4 1442 95 37 7 1055 84 54 -1 -1
41 1140 10 298 7 199 21 92 19 5319 31 1149 83 57 36 205 10 156 16 701 46 2325 68 854 78 14 83 306 69 115 62 155 4 552 43 233 33 141 67 177 33 423 9 1521 75 1928 38 432 4 319 62 150 93 878 33 779 55 724 1 391 73 218 6 692 39 898 47 203 46 994 41 61 58 178 17 376 79 1700 48 207 54 104 15 507 42 1287 20 1167 16 498 67 1689 0 222 51 299 59 998 42 928 50 94 29 154 53 125 98 1854 14 138 64 1405 16 335 0 178 22 131 85 1356 72 2 93 551 58 183 82 1357 79 591 10 1327 8 223 32 215 85 2015 87 747 90 1193 80 481 31 166 39 547 71 631 72 310 58 161 31 803 99 155 91 789 62 3 71 52 26 3097 47 211 27 727 43 109 79 160 61 895 20 26 73 1184 99 591 77 76 39 770 11 137 0 1710 36 198 88 1116 65 137 35 235 66 92 77 1226 60 169 88 353 77 110 3 204 2 261 5 441 17 1466 29 35 90 1515 72 65 70 442 92 986 18 1944 65 121 59 1854 72 940 44 395 29 1213 5 397 51 1253 86 237 31 296 38 432 94 450 86 848 1 611 49 88 45 337 49 623 73 279 86 276 55 514 89 80 30 53 60 237 35 912 96 1567 28 109 31 13 52 804 46 80 88 771 68 406 53 579 75 1532 11 38 43 137 8 1284 37 349 83 179 52 632 39 88 21 350 37 806 1 575 35 6 12 86 51 619 38 1708 1 254 31 898 49 996 73 943 24 583 37 468 43 110 17 851 2 1418 3 392 64 73 30 384 78 896 9 34 54 76 19 43 93 87 64 1489 22 639 24 656 70 972 59 269 13 1049 0 110 59 240 99 1220 52 1086 57 250 43 989 41 1451 59 1162 53 816 14 1419 76 97 96 849 36 355 83 40 27 524 56 1414 46 617 13 675 25 1419 61 84 80 27 3 173 4 2027 39 767 75 17 7 512 26 282 23 9 41 970 3 595 51 60 28 1204 91 159 59 111 53 1316 31 1342 47 2202 32 522 60 380 91 814 24 1575 19 65 34 138 79 2865 35 371 3 407 64 434 34 715 74 80 92 231 37 867 85 944 73 1374 87 280 75 1269 50 1223 2 281 70 592 9 132 57 184 27 989 4 53 8 437 62 40 92 1777 32 456 49 1219 68 344 65 633 93 127 81 370 18 26 3 317 60 66 66 1861 9 946 98 197 2 297 51 862 45 112 97 546 0 1287 34 33 9 703 66 288 46 846 23 152 42 1222 89 1643 97 779 28 215 99 576 69 1057 72 537 19 183 70 1559 36 357 20 650 12 1333 74 3184 46 176 87 1236 1 1231 72 477 38 341 90 102 91 619 66 2296 70 1210 17 663 25 110 49 1276 23 419 40 72 8 711 30 445 23 675 77 137 23 328 52 177 5 461 59 361 28 497 79 146 6 68 2 34 95 1279 99 955 84 826 49 1244 96 183 61 439 64 605 62 682 21 54 20 899 54 1581 69 143 29 115 76 156 57 2291 17 442 13 21 27 1169 60 232 32 26 0 204 7 215 22 288 62 51 89 87 27 525 52 13 3 97 60 1446 67 366 14 166 55 1958 39 487 58 946 48 236 55 234 14 202 35 1044 64 909 77 107 85 218 73 855 27 617 74 1036 76 374 62 2412 43 32 4 121 7 37 31 60 81 1663 92 644 1 1634 40 992 30 138 73 419 50 136 56 492 70 193 43 6 92 233 48 585 24 524 78 31 48 373 50 1902 99 899 66 202 25 46 1 753 68 341 77 379 97 37 11 9 16 407 67 654 57 123 85 35 13 2220 21 1482 99 180 11 780 59 408 58 953 35 299 45 1223 15 874 54 267 86 80 82 1569 80 819 78 804 6 186 60 1046 33 147 7 66 91 42 52 1249 66 14 15 257 3 33 85 1343 62 266 72 757 66 1837 90 60 8 1488 98 167 72 114 35 1596 66 266 59 426 6 633 44 1140 61 1095 1 797 67 820 77 229 49 164 22 392 26 177 9 669 67 447 16 1367 6 136 32 671 30 150 40 59 83 2284 60 182 93 3650 87 563 36 454 8 154 46 2 51 53 19 1812 16 599 67 396 21 280 26 1004 49 200 17 1338 18 177 55 428 40 353 12 83 55 29 57 145 81 131 75 1252 21 677 70 41 12 23 90 726 69 28 10 60 41 873 61 1917 26 225 66 1010 80 1260 88 475 60 232 62 982 2 517 35 488 44 450 17 456 77 43 84 1056 27 1204 43 415 61 242 28 169 99 371 25 57 32 250 38 106 42 68 69 377 43 192 17 270 22 100 87 80 27 241 21 508 45 748 70 1826 77 1246 16 118 77 885 63 1227 27 1123 47 129 90 211 6 184 29 245 64 837 40 712 27 170 31 940 49 880 78 388 75 901 46 758 23 74 93 6 97 1729 82 823 78 178 94 1918 6 261 45 595 17 8 31 1181 17 204 59 204 87 264 96 312 33 484 15 102 92 388 45 724 72 18 3 300 43 300 51 676 3 696 89 336 34 460 8 809 67 519 22 284 44 1159 30 346 61 675 48 218 74 484 98 590 99 345 0 833 61 1131 41 517 74 31 7 421 60 1268 1 261 95 987 48 79 3 128 23 346 89 31 56 564 29 998 79 579 10 78 98 703 2 483 89 157 51 30 39 1303 26 737 78 396 25 272 75 575 51 1512 84 901 37 703 64 344 11 990 30 265 78 201 25 191 29 1287 63 2215 49 797 62 686 86 2379 18 490 8 132 57 15 56 29 11 50 84 988 91 703 21 723 5 1230 76 594 28 181 23 190 37 941 77 110 59 581 23 519 14 53 24 301 32 838 31 1310 85 576 92 193 89 1384 86 1264 13 502 31 391 65 33 14 171 50 189 57 596 46 752 76 138 73 1620 26 409 13 463 42 2711 60 128 10 607 39 295 21 540 26 72 3 1593 68 479 62 216 66 138 2 639 0 75 50 3 92 1053 83 460 1 1077 11 778 15 415 80 1600 21 518 3 311 63 498 56 2171 90 1163 65 37 97 556 77 949 83 1198 53 350 58 197 24 129 63 1413 9 361 39 372 78 517 43 1189 62 317 1 115 30 466 44 1935 95 1346 66 60 40 700 91 813 35 150 34 113 61 820 35 238 10 1093 34 2068 52 193 94 41 90 43 96 152 23 615 52 201 20 285 73 25 25 688 52 1217 83 269 90 642 87 639 57 48 22 453 65 387 4 1230 50 228 51 9 78 85 41 792 86 1344 96 1962 56 483 61 416 76 332 37 2669 28 4 21 124 27 1012 71 574 99 555 19 375 0 696 46 544 89 694 9 846 92 32 68 52 62 145 38 208 1 161 51 339 98 267 86 478 18 99 62 34 27 146 98 126 91 443 23 233 19 418 3 397 44 565 26 2076 23 798 55 290 6 255 87 672 58 1244 70 1362 22 9 17 250 27 1002 93 300 75 129 62 134 97 682 85 168 16 707 25 36 55 2011 51 68 30 287 59 2102 92 21 81 68 95 418 42 204 63 283 21 415 67 53 57 219 45 525 22 168 70 1638 62 2132 3 341 60 183 49 246 42 273 87 18 99 8 21 917 51 1389 57 1069 98 331 51 84 55 519 35 2003 94 1052 39 29 82 1220 78 658 30 459 33 470 90 481 28 202 78 74 7 689 47 1035 98 939 51 870 13 1046 97 405 63 48 9 720 69 595 10 761 17 427 22 656 82 706 61 346 23 249 75 360 66 316 7 1360 70 349 37 347 29 1189 80 557 63 622 42 1018 60 657 84 409 13 711 50 1795 75 1966 98 199 44 100 96 1107 68 618 3 756 89 455 57 638 27 1257 41 76 74 293 1 2495 89 417 36 232 10 924 17 1265 78 94 89 47 6 2240 93 945 46 79 51 708 35 445 26 1021 52 645 76 562 54 1462 21 693 49 688 59 32 80 81 83 340 1 155 47 321 85 806 56 95 82 1427 83 241 87 62 88 31 47 2693 42 84 36 190 44 439 37 181 67 335 91 48 74 170 51 1498 92 1059 75 263 63 655 4 1712 58 88 66 827 33 1012 32 892 80 597 63 62 13 1630 30 566 3 157 39 94 16 892 80 85 92 889 61 35 76 426 4 259 42 12 82 149 28 762 19 135 71 743 20 382 60 164 24 1277 63 120 72 8 46 247 21 617 48 704 81 688 13 332 73 608 -1 -1
42 114 15 125 26 592 54 808 23 121 90 276 25 1204 90 441 49 1225 4 209 70 2881 57 346 11 4 8 475 67 899 69 972 24 546 80 304 50 1260 72 60 13 53 65 186 49 355 4 16 67 299 35 74 74 474 61 210 38 954 77 1563 32 469 4 423 42 854 91 371 16 185 3 812 12 58 95 204 87 1077 1 76 20 565 75 1007 12 499 48 142 28 728 71 42 77 743 98 916 40 11 81 494 42 624 12 317 97 180 3 594 11 1262 67 285 15 325 46 50 77 348 84 34 45 861 26 522 59 497 12 683 37 354 74 103 89 832 69 165 40 269 4 111 15 517 28 1389 54 536 44 1666 22 187 35 297 68 560 82 511 0 4073 63 330 20 605 59 1261 99 351 76 221 36 3418 45 416 90 1451 76 627 85 31 24 913 67 704 78 151 34 756 55 1799 26 91 4 297 15 170 16 516 74 428 11 730 76 138 9 829 36 251 5 229 37 938 19 1364 80 844 16 1830 64 369 66 331 22 3070 51 14 92 41 35 521 75 64 79 286 77 930 83 314 66 692 93 364 53 365 77 164 38 334 56 1061 82 1064 9 39 20 101 47 672 99 53 35 234 89 158 62 35 2 938 65 2893 96 1279 80 428 41 696 86 8 89 3625 94 107 9 264 5 244 81 851 95 101 73 1072 59 54 43 730 95 133 51 1026 34 246 12 1252 17 179 26 18 60 987 32 35 67 2288 58 1940 64 188 97 795 92 495 99 250 37 1895 29 38 39 338 50 1576 89 890 32 1204 82 215 65 1235 14 1218 21 1206 56 687 60 358 89 560 93 64 50 130 25 1196 79 139 53 114 34 268 62 139 86 203 31 744 29 503 1 1178 87 143 83 453 92 1215 60 152 54 797 55 1245 26 485 80 554 40 317 99 865 57 252 0 132 85 508 7 154 49 116 28 285 85 56 20 740 9 1003 81 122 83 325 94 29 70 424 7 697 99 206 35 732 51 194 3 420 19 2087 91 131 33 778 71 1202 50 333 21 1164 37 381 31 146 80 2150 10 26 96 5 78 20 46 230 63 442 17 417 34 510 80 741 6 89 90 478 56 161 85 1147 61 997 33 1 26 51 86 884 30 263 8 132 7 1045 86 432 31 2298 64 1206 19 277 33 1432 56 919 84 9 35 343 65 100 22 170 49 632 61 1534 12 74 68 728 8 526 0 892 21 1873 0 418 98 1723 11 81 7 483 12 949 88 1077 8 3071 89 1248 26 443 83 1287 67 571 78 1121 99 359 98 1150 18 975 36 2135 17 776 38 469 89 506 99 100 61 252 39 428 36 521 18 769 38 2965 27 336 25 1288 30 215 68 345 96 151 32 282 89 32 3 300 60 615 39 1065 84 245 2 1389 16 29 70 2175 55 40 93 395 16 107 66 457 81 536 59 374 68 398 76 904 49 597 45 411 59 301 31 32 99 883 52 791 8 1359 32 961 15 581 60 125 20 426 60 402 80 287 45 1835 10 43 92 411 79 647 70 2075 63 79 17 2 34 1089 58 217 48 42 69 74 14 281 85 411 4 1404 62 505 34 775 4 538 96 131 80 315 52 53 17 74 75 445 71 556 29 233 80 1410 94 18 21 329 65 324 91 347 30 1316 46 716 96 701 94 9 76 475 61 1120 77 390 52 82 19 2970 44 598 9 2174 25 644 16 266 87 244 64 477 43 1909 59 298 52 790 55 16 19 246 27 256 99 234 21 304 61 855 14 156 98 364 0 1129 7 504 30 43 64 1108 77 14 42 122 99 426 19 39 57 1011 53 550 84 803 95 1193 21 1104 84 319 78 35 12 651 66 1348 95 587 54 799 17 1107 70 493 41 403 64 326 47 126 12 340 34 280 56 1324 42 29 84 2125 19 626 58 804 70 460 19 1633 76 622 73 10 64 369 21 1144 16 8 19 71 46 2186 67 661 51 1048 94 531 51 105 47 1369 78 357 35 3 4 927 26 529 16 2290 45 491 1 1508 5 540 58 340 38 154 62 39 73 42 31 355 24 332 69 172 21 589 90 278 20 1645 43 692 72 171 77 145 57 434 20 466 17 125 85 199 35 197 5 2214 32 405 33 139 43 26 37 4 38 700 17 21 13 773 48 1940 85 1283 22 2620 59 233 46 1532 18 1876 38 135 91 205 0 81 41 1301 3 130 16 514 45 205 72 894 24 109 4 188 99 1847 78 1284 11 20 34 298 4 168 79 397 11 783 47 331 95 287 44 2048 91 1367 18 164 53 1775 26 127 56 492 93 649 19 645 80 1319 33 496 15 356 59 565 4 852 87 688 41 414 52 366 98 1179 78 625 40 191 36 762 44 510 77 672 69 377 19 365 95 327 19 188 45 387 34 231 25 578 40 1319 82 1016 62 80 58 289 19 228 83 2929 27 3 40 179 97 16 36 893 25 395 77 233 71 94 61 289 50 167 13 1676 78 805 16 782 4 619 94 11 7 53 29 586 10 32 22 901 29 187 95 332 11 295 72 936 64 816 37 1201 30 147 52 103 16 322 92 84 61 506 5 1 15 723 45 507 9 61 34 441 99 599 39 129 25 810 77 549 86 114 24 832 3 646 52 1425 12 632 1 213 99 989 33 154 37 68 14 582 3 1724 39 562 9 345 3 526 13 323 12 1433 91 25 97 44 8 215 78 271 24 1007 22 1288 63 284 82 470 18 280 27 600 76 1540 29 218 77 220 37 1099 41 907 64 3274 46 1104 8 1043 51 514 45 1248 17 1181 7 852 6 1142 31 28 78 2420 42 1884 16 254 13 587 36 1477 25 296 37 557 28 3 10 88 36 245 40 668 93 254 16 590 34 205 60 297 56 287 85 1538 29 4250 72 1756 86 208 45 27 29 410 80 844 47 446 67 47 88 25 38 95 78 54 15 116 14 704 24 993 18 237 57 316 38 333 82 580 48 79 38 696 13 1405 21 945 34 124 95 667 38 1127 25 2833 65 23 56 310 72 32 48 174 56 461 68 564 88 263 44 798 78 37 18 447 45 32 25 57 27 147 90 407 40 434 51 888 59 369 64 210 33 95 89 839 88 518 38 1141 44 88 73 241 21 3528 2 89 98 194 60 179 0 593 41 541 57 595 10 303 43 842 83 2712 6 186 98 316 68 104 70 1714 34 173 41 912 68 1096 9 55 37 560 54 1500 4 317 23 941 63 17 8 814 74 183 3 560 19 150 22 261 61 767 21 757 39 391 56 1282 0 327 72 78 13 913 48 602 29 1055 28 849 3 225 44 326 84 271 62 1625 14 308 80 83 71 1080 23 661 26 1536 72 472 68 162 13 23 41 488 75 273 89 146 64 290 24 679 79 326 6 422 73 232 68 647 84 2907 37 34 98 533 99 411 80 230 92 578 23 112 87 358 36 1 77 701 16 1556 4 44 29 106 3 304 98 793 84 506 6 1371 46 180 81 259 30 474 62 506 7 810 95 17 14 129 77 672 8 638 2 619 51 84 73 763 71 125 75 2327 82 237 11 334 15 267 79 486 61 1518 43 2782 83 199 48 98 82 1512 30 9 54 136 57 1259 43 55 8 2444 6 111 55 52 99 1453 63 1366 25 612 43 205 93 1096 73 780 36 89 61 116 94 736 27 1949 9 93 27 963 78 202 34 621 90 2567 6 1481 44 281 73 206 59 554 31 1249 18 328 27 964 35 214 66 28 45 1084 90 403 14 496 29 268 30 760 97 536 46 261 39 915 3 193 25 38 17 777 45 1733 93 334 34 552 17 1555 4 2276 94 647 81 253 49 75 59 636 86 290 49 854 30 844 51 377 52 73 43 388 -1 -1
43 131 54 713 91 624 37 123 70 271 95 458 8 475 72 171 92 1006 68 793 0 1 12 15 23 1428 43 1076 84 886 73 486 75 623 92 186 29 55 66 497 94 39 93 559 23 717 68 91 8 2904 63 488 86 1054 79 448 53 22 52 38 35 50 43 507 33 182 35 155 97 206 7 336 62 46 30 491 56 33 90 283 15 157 96 284 89 229 65 1769 18 581 8 622 34 408 48 11 14 103 33 526 57 290 47 76 93 154 20 819 55 2913 53 764 78 532 88 420 57 86 34 515 97 556 78 209 20 124 12 2054 89 1007 16 884 42 141 12 1693 86 148 48 88 86 338 39 406 3 818 31 544 60 1 83 341 53 664 35 21 55 85 40 236 57 437 59 359 16 348 72 397 65 1042 35 1396 90 614 97 780 29 2018 66 295 58 1315 90 400 73 161 7 112 57 333 51 222 69 819 2 7 77 521 51 179 89 352 86 670 7 172 60 103 12 169 13 65 39 316 64 266 93 303 72 217 93 739 69 54 47 147 31 584 88 954 59 977 97 777 53 301 76 551 6 1484 86 628 88 77 46 47 11 111 13 237 2 61 84 142 12 655 91 39 80 1040 58 78 98 495 34 2573 10 419 75 210 86 526 69 281 95 700 6 227 64 302 63 586 68 582 64 643 30 159 74 133 90 178 68 88 63 376 96 128 3 303 78 14 77 65 20 407 96 158 88 710 35 860 37 112 83 447 7 1038 60 1050 39 630 71 203 98 409 32 768 74 431 99 101 6 135 87 105 11 1506 34 178 74 172 13 255 49 261 20 61 81 2133 44 41 14 758 37 441 97 326 68 98 43 108 74 1094 41 545 16 1128 46 176 50 243 25 384 6 719 5 329 51 779 89 37 51 29 41 1900 6 577 35 223 71 332 99 923 82 184 0 190 21 14 41 1598 34 54 5 375 43 1263 69 444 76 86 37 14 33 31 4 350 99 71 54 1316 36 269 12 1036 55 1 94 1263 46 864 28 458 48 157 54 1335 25 173 77 504 33 1595 41 437 5 143 25 211 52 116 56 45 18 1674 77 1639 69 573 21 570 75 215 69 406 71 2 48 82 28 419 55 113 90 78 80 191 94 19 6 244 95 948 60 179 93 40 37 33 9 204 95 30 67 61 11 37 28 120 22 683 63 670 35 577 88 729 31 65 27 46 51 202 80 1923 48 103 13 282 55 308 30 486 15 188 25 662 20 2033 36 348 50 919 59 264 5 576 77 370 26 58 38 79 45 734 11 504 14 120 34 302 90 114 4 646 48 1053 24 1267 29 155 65 460 26 90 32 156 69 625 48 249 71 449 65 170 32 670 29 2495 62 38 73 393 36 974 8 154 60 14 62 146 2 413 32 1021 69 1655 40 654 14 96 6 470 81 1799 22 68 14 365 29 867 63 219 34 15 5 3125 35 481 13 823 50 226 81 191 56 44 58 304 42 13 61 278 14 274 73 569 5 69 10 1013 67 1296 99 3364 79 293 61 3551 34 687 71 685 45 247 59 4 37 415 52 72 59 491 76 679 0 83 23 1406 72 143 8 1951 34 56 16 124 19 36 32 1093 90 324 5 258 9 550 52 2224 57 498 21 699 34 1505 93 80 54 2227 85 318 63 147 97 151 33 921 59 657 52 751 48 266 55 252 0 120 30 747 57 223 12 201 8 404 79 264 90 101 74 328 40 73 84 117 20 1294 23 461 76 802 61 412 12 1147 7 650 46 52 37 75 32 140 49 238 95 154 89 959 14 243 26 826 7 369 19 495 65 102 13 584 12 322 76 82 43 125 90 883 22 1262 71 1305 91 1164 61 118 67 468 56 274 4 495 41 234 40 819 14 183 36 1103 44 919 4 522 37 21 73 44 62 171 22 920 91 2379 87 842 96 2410 53 157 65 1140 57 296 88 74 51 15 78 572 77 798 26 86 40 424 13 202 38 570 84 582 43 214 90 542 72 246 64 183 16 797 86 495 4 186 27 538 75 484 26 19 19 461 53 153 88 170 78 436 20 333 52 417 54 1167 82 278 0 1474 17 175 20 507 68 986 91 100 27 822 44 430 87 255 18 258 40 193 77 211 2 676 69 1521 12 353 46 735 23 17 98 900 19 2021 41 231 33 45 68 241 2 446 22 4610 18 17 35 539 14 592 91 314 11 420 65 415 6 280 78 183 53 91 12 359 6 445 90 143 44 72 74 232 92 351 74 20 12 569 22 629 90 489 14 159 73 124 59 62 30 826 48 2 15 330 86 336 40 573 24 480 60 2726 2 401 70 494 2 182 82 40 36 2341 78 557 96 362 31 207 84 3 26 126 63 787 59 15 24 143 13 213 25 372 53 494 82 929 34 103 45 340 35 92 58 4 56 2962 34 1171 68 186 80 1905 84 104 5 210 68 308 44 185 93 178 7 195 98 183 41 552 59 207 9 203 83 4 10 552 84 664 39 659 91 263 36 385 20 606 8 124 57 723 42 1011 52 895 18 619 23 78 62 588 35 1122 75 4305 73 11 80 1670 61 706 36 181 66 63 40 1046 99 499 58 134 65 308 70 1125 32 645 66 244 11 208 34 2209 70 543 36 185 47 686 48 1189 28 55 74 937 53 8 68 1940 51 131 28 143 97 35 22 247 86 590 52 73 45 838 41 18 99 1025 69 666 15 287 83 272 27 84 57 734 72 790 36 449 64 3 93 295 19 410 49 8 32 781 26 187 94 138 71 34 29 152 79 1733 98 1264 53 151 39 1371 83 165 65 1489 72 18 66 382 78 1294 0 143 21 362 16 1382 78 1006 63 1527 74 99 6 29 16 54 67 164 14 1044 32 668 12 2533 96 98 54 2197 12 1075 76 45 42 74 36 794 19 1285 24 3104 3 489 10 142 7 747 88 179 96 103 48 68 88 450 85 1004 89 389 52 24 50 428 40 2010 62 1173 63 1526 94 970 14 173 95 292 57 210 22 208 51 657 30 412 48 1048 14 50 97 190 96 1246 49 811 53 425 36 972 62 797 13 130 41 475 32 295 89 75 80 475 77 332 20 984 60 1039 30 191 45 1062 38 532 62 2763 50 1528 44 513 25 39 1 812 93 117 14 880 0 1504 14 648 51 248 5 100 69 1747 75 1549 40 3179 94 292 63 1968 39 51 49 213 96 443 58 1904 6 161 46 994 90 1051 31 510 93 602 96 200 2 54 97 29 91 284 5 1856 12 118 27 227 11 703 97 69 36 1064 64 48 88 1718 86 133 18 717 95 866 44 1579 79 62 63 149 65 1107 77 115 39 517 84 132 38 214 21 617 61 211 82 356 68 384 61 89 44 1809 75 274 64 411 86 307 53 113 52 527 29 1159 64 58 14 2581 45 702 55 112 72 319 22 1180 2 2272 24 153 1 1022 72 1616 43 170 56 1356 23 98 55 383 57 19 10 538 22 159 80 298 39 1048 19 1019 89 52 77 622 92 202 59 64 72 331 44 2518 30 450 77 340 48 500 31 398 55 786 60 1066 56 195 34 361 50 44 98 2921 23 487 69 373 7 647 80 2292 60 71 73 689 90 314 56 214 47 144 5 1121 99 746 50 707 12 431 49 3504 95 80 36 1079 52 658 80 77 85 66 98 561 42 1150 96 1237 98 125 92 1724 97 723 7 2084 2 362 57 355 24 245 74 1366 91 1102 24 841 86 417 80 208 9 389 71 1615 47 476 97 817 60 221 59 559 89 112 9 202 51 453 94 716 33 544 94 690 60 285 66 830 67 225 93 671 36 744 92 2645 11 751 29 285 51 61 44 259 64 706 56 9 25 301 51 278 11 400 94 89 35 1532 90 904 51 274 66 40 36 46 89 46 40 145 39 437 22 2 84 457 93 42 59 1171 34 77 15 9 84 67 98 355 29 585 90 1633 74 1358 85 621 63 127 70 616 87 961 84 1206 38 1009 89 68 1 122 78 1994 52 550 70 125 43 97 64 1565 86 284 0 929 44 559 86 1170 78 358 90 58 50 92 27 634 20 382 0 147 8 682 93 742 47 275 0 326 75 47 70 184 38 700 34 870 0 1111 21 154 81 670 38 348 59 145 97 240 65 1239 3 60 45 49 75 2087 23 83 38 13 1 2085 82 583 40 23 82 317 16 352 89 241 91 215 16 484 65 1065 58 205 65 331 0 33 66 94 94 307 8 143 28 885 66 754 18 714 26 1239 7 60 32 945 57 821 65 162 51 504 67 1406 35 1845 73 545 91 2985 23 129 46 558 58 426 36 106 57 337 73 125 93 889 28 5818 17 312 22 377 14 21 36 230 57 262 91 622 32 185 30 113 8 23 65 557 36 164 40 115 57 220 62 881 83 518 94 577 61 1024 5 997 14 724 24 438 79 397 34 1055 18 176 41 543 94 706 85 435 83 59 9 372 52 56 3 753 42 80 10 361 4 707 37 361 89 775 86 1918 1 79 2 618 64 119 92 191 46 558 65 335 47 127 91 1168 23 279 70 180 26 51 5 75 47 861 2 432 30 350 8 59 80 42 86 569 54 52 23 419 75 1598 42 281 57 1079 74 1342 82 251 16 195 4 56 52 857 63 148 89 104 96 114 31 582 60 840 62 390 24 584 74 730 -1 -1
44 278 95 176 29 1344 68 3 65 1355 3 68 12 268 54 126 64 243 34 304 44 371 73 503 12 310 8 453 0 365 34 354 9 1183 91 77 28 1776 55 310 77 861 99 82 4 575 28 22 62 77 97 186 68 995 57 767 98 127 69 493 83 1076 64 640 37 148 56 171 54 766 48 155 8 1114 20 660 11 494 83 563 34 234 3 361 4 1715 52 353 41 671 81 690 23 524 41 152 66 524 48 198 47 256 13 98 62 321 74 644 10 381 16 234 93 117 31 1051 43 766 34 290 73 456 93 20 96 1581 68 113 42 204 75 476 94 1214 38 96 48 31 81 4 82 218 52 923 21 436 59 934 81 1304 32 233 20 209 22 1181 87 860 85 685 52 377 64 165 83 1028 92 503 95 1925 98 1040 32 1010 76 257 88 58 35 684 67 123 89 132 88 683 84 187 29 130 13 630 87 1208 30 1316 48 72 36 2788 82 126 64 1829 63 2307 42 461 23 654 98 74 28 616 40 4 44 1455 95 299 89 33 50 736 91 200 67 171 37 16 35 349 13 166 24 359 72 1242 8 21 90 252 87 18 2 1028 67 16 45 491 72 612 90 315 88 541 18 654 37 375 25 29 73 503 17 2706 75 332 19 538 30 704 76 201 51 259 72 633 3 131 25 4 27 7 37 469 92 2013 53 51 52 427 59 318 47 432 75 81 99 569 31 358 94 116 10 697 87 344 48 2791 78 447 19 462 12 452 6 91 40 1036 56 1108 64 1529 44 1559 67 148 85 498 15 808 72 2365 71 17 41 2549 22 168 96 48 92 801 43 336 25 148 48 659 59 106 28 172 7 592 19 1549 22 567 62 291 5 444 86 58 92 291 67 76 37 461 43 316 5 693 0 245 60 1556 29 713 33 85 12 34 93 138 20 833 54 1940 80 14 40 1728 18 194 89 785 84 72 47 124 65 171 25 209 19 577 30 521 91 858 75 164 18 3028 77 495 23 258 61 1113 12 14 96 667 11 1007 48 386 64 98 97 83 60 478 15 384 41 141 64 1900 5 1636 83 1015 11 547 7 67 2 47 35 461 31 18 1 262 86 666 87 31 20 72 31 24 40 86 52 564 51 1246 4 273 57 1828 34 1450 49 2892 94 241 77 239 68 63 25 1037 17 333 75 1005 70 588 58 170 64 114 61 6 84 1359 49 1425 40 231 48 526 52 679 33 545 80 655 2 292 79 387 57 1110 23 1010 65 3 82 128 47 705 51 910 15 1512 66 789 72 682 13 94 92 908 53 296 9 306 43 373 89 635 15 61 37 466 40 681 84 808 29 26 67 3037 82 1024 21 734 14 1512 24 748 16 781 53 1666 8 325 14 113 13 1058 63 280 6 437 75 135 11 392 71 867 54 503 82 195 99 260 74 146 23 3083 35 284 51 110 32 981 41 277 37 1228 84 208 80 438 90 212 40 85 75 486 6 797 60 946 66 232 8 951 85 2 10 1285 87 871 5 503 59 250 71 1607 57 124 64 398 44 1688 73 542 96 111 12 198 62 30 86 707 91 5 57 263 86 672 58 422 78 372 14 670 64 106 50 65 59 1297 83 184 17 2192 76 788 17 1756 83 1340 74 489 30 309 75 575 79 454 71 1287 91 321 98 840 66 20 1 347 72 206 29 2205 42 39 67 5 24 1232 75 437 81 506 35 372 34 1204 69 145 61 489 30 295 66 379 41 1168 93 797 91 428 59 1611 41 96 36 1705 29 975 99 947 62 1679 25 1862 1 6 39 3 76 279 78 1074 30 987 3 348 1 539 63 164 40 954 45 30 99 1732 70 40 2 13 29 219 83 181 99 349 3 335 74 458 76 240 4 593 31 1120 59 365 63 607 97 473 18 310 74 355 62 2602 92 131 7 378 37 217 68 468 20 330 63 788 34 307 53 272 52 1049 55 335 98 235 9 698 22 10 79 1832 55 200 63 2076 40 411 62 2204 95 178 98 461 87 83 68 22 72 56 8 281 99 175 38 996 9 661 68 1404 51 128 12 565 89 3683 32 784 93 300 36 275 42 490 66 757 71 76 43 4889 54 2522 71 928 81 11 8 455 49 431 57 1234 26 946 39 464 68 106 9 623 49 144 37 1049 29 2250 6 1395 7 493 13 981 34 2039 78 416 99 561 67 346 28 441 55 409 12 592 5 167 83 576 5 322 1 328 2 691 62 20 90 398 85 52 36 134 9 977 92 448 57 142 76 129 1 7 70 43 35 106 2 546 77 259 40 140 45 630 71 125 64 851 94 530 70 963 74 95 4 647 40 480 42 626 16 899 18 23 77 838 36 340 27 193 59 736 65 323 11 1431 36 331 0 745 15 433 94 48 66 397 98 347 39 1187 11 606 15 463 86 345 38 713 9 189 48 129 15 574 73 151 42 2029 4 573 86 655 82 826 60 682 9 217 19 1630 37 705 24 314 38 68 27 309 53 245 81 599 26 292 15 471 75 348 6 684 56 1479 17 4 82 300 64 1296 6 619 13 1191 81 511 24 89 15 34 22 428 40 680 11 2609 56 168 89 193 38 111 85 46 29 106 12 1958 91 420 26 300 50 195 35 612 12 718 38 215 84 172 66 420 58 15 64 367 51 179 74 82 16 1371 31 32 26 181 30 426 7 215 56 964 40 22 41 170 35 127 62 83 96 95 6 727 59 67 89 498 37 1182 91 208 28 2 35 1151 51 1854 68 188 10 187 16 471 25 258 94 56 83 109 77 181 11 294 78 49 95 2226 68 723 59 800 79 859 30 853 8 379 53 449 41 548 35 516 65 794 95 311 52 56 44 272 98 177 11 311 96 311 60 517 5 185 91 542 59 808 76 1228 4 812 8 1175 3 795 59 426 5 1373 95 104 3 170 34 467 84 155 19 126 3 34 91 638 9 512 81 628 54 5 79 571 43 83 52 1274 58 54 36 155 99 2338 94 1209 83 1287 34 70 88 358 4 75 35 621 95 1845 84 647 90 8 67 230 2 935 59 739 72 107 26 106 52 192 85 834 26 183 22 1118 27 2387 18 3821 17 184 4 88 79 214 70 209 28 65 41 186 19 2779 94 199 38 180 55 80 47 1166 67 1092 33 953 70 498 84 605 15 118 31 844 36 192 43 74 3 821 15 703 12 446 75 392 7 1272 35 1124 64 193 58 271 94 108 61 852 40 186 11 312 4 523 60 669 38 1370 26 1348 31 76 86 427 53 514 90 2228 84 184 54 228 8 39 70 16 83 301 90 427 19 142 88 520 66 640 0 37 23 514 61 228 32 1910 25 736 40 702 43 175 76 177 85 112 21 184 47 384 50 1223 51 465 47 539 20 96 12 468 69 341 33 351 10 101 75 853 84 176 88 76 40 402 34 975 75 1140 68 764 67 4104 75 252 45 411 52 242 54 521 55 531 65 300 33 11 16 635 45 463 97 225 98 188 64 422 59 968 27 217 0 106 42 303 85 512 55 352 42 89 91 236 88 1458 63 353 89 314 61 48 30 207 52 1122 13 127 18 127 10 1677 81 358 35 1192 49 1222 89 251 14 13 71 66 99 336 2 67 40 540 25 40 82 450 47 146 80 501 92 1085 68 1079 57 37 83 307 81 767 90 1029 32 850 5 573 63 265 94 480 52 1305 96 645 89 266 66 34 17 693 77 4499 1 1078 40 4 7 1063 17 801 5 50 47 257 69 649 35 501 19 1118 92 1405 93 599 36 171 2 507 86 297 70 615 46 1481 30 595 90 62 94 60 66 1037 41 568 49 401 77 369 31 161 70 156 76 564 96 658 61 802 14 576 32 3040 80 233 17 865 16 1109 8 2108 64 15 63 56 59 132 74 96 10 51 22 1640 76 174 65 586 95 233 52 970 72 2029 76 25 5 329 23 858 8 602 41 179 59 103 69 994 45 891 96 986 20 777 32 15 37 684 21 1307 88 502 45 376 77 732 85 466 13 129 33 88 97 345 84 139 57 13 93 1757 53 209 72 167 12 613 58 180 76 65 18 62 0 1149 30 851 78 133 43 61 30 145 39 1054 76 106 93 740 12 222 3 1077 93 417 94 376 30 454 54 35 27 78 55 378 43 1269 87 117 17 137 52 28 96 144 58 830 52 94 35 442 93 1900 11 161 18 124 60 96 52 160 60 308 74 27 85 816 19 63 53 1675 38 693 12 133 58 164 81 250 62 138 72 330 79 699 47 1051 12 304 89 145 47 56 79 802 47 1342 3 656 39 332 8 120 92 849 26 6 74 502 57 483 2 430 54 767 44 35 31 83 39 789 52 271 32 571 26 2799 33 88 74 64 4 548 22 650 97 1020 64 108 18 3260 13 475 22 565 53 457 37 1353 2 27 48 419 21 230 22 2 -1 -1
45 2453 24 1823 6 471 3 134 86 1007 8 1343 94 323 80 321 9 328 84 462 83 158 7 404 74 519 8 781 45 312 95 243 29 157 86 1647 37 376 30 266 42 336 67 84 7 435 12 403 36 8 7 73 4 164 26 334 70 71 76 483 13 1103 21 437 24 337 92 180 55 345 9 849 4 528 17 201 27 996 49 336 42 657 89 1129 72 471 83 659 57 19 95 505 52 514 78 440 66 281 49 775 38 685 29 57 48 204 19 436 41 646 46 834 66 39 99 163 78 418 68 149 97 352 76 1507 6 914 76 514 28 545 34 1187 79 460 11 637 83 381 75 135 74 630 98 321 55 111 21 707 35 68 3 166 42 318 24 174 52 152 23 1438 8 1128 15 138 69 149 64 936 67 259 50 463 42 875 51 634 56 95 31 341 52 498 58 60 28 141 10 404 28 322 63 562 47 925 23 322 39 667 69 160 32 1923 33 312 52 178 42 2671 4 247 39 213 62 184 88 1815 70 403 57 1242 13 3 21 1406 5 1033 92 838 94 620 93 746 71 1911 32 702 48 1054 77 226 82 1821 69 753 72 1377 10 1597 21 917 87 233 49 89 8 404 52 31 77 29 11 449 50 466 39 11 14 562 23 657 88 523 31 333 86 973 99 67 87 660 23 1871 85 1172 92 1018 52 1950 94 977 3 175 47 1646 95 137 62 2731 85 646 50 275 87 1322 39 293 59 106 98 101 44 1252 37 18 3 249 95 426 84 186 54 1261 6 1634 94 957 49 105 77 186 61 625 30 349 26 1152 61 303 0 920 5 384 67 2629 46 1444 73 628 50 341 48 123 46 2 82 221 59 13 51 1535 67 93 79 2689 19 552 66 498 98 17 73 93 87 479 66 47 77 332 22 321 99 137 88 732 15 441 58 685 35 5 37 226 8 111 60 453 57 66 65 617 20 90 4 154 22 33 18 81 86 1012 99 202 23 204 42 993 71 179 60 108 28 173 39 846 44 381 30 1216 44 3 13 1253 75 5 3 256 39 699 3 281 53 640 19 1601 61 73 42 1007 99 1486 73 483 93 1008 19 185 28 1397 23 351 74 443 48 207 91 456 49 2256 6 1085 76 1066 68 2469 22 225 37 1988 54 40 73 291 74 328 71 889 49 144 67 111 36 5 57 455 73 515 56 435 0 1030 67 23 84 732 79 200 35 80 62 40 10 446 58 1161 96 382 7 200 55 394 58 1402 44 1171 85 38 64 78 23 121 39 920 70 484 3 1443 6 516 87 644 11 690 28 2185 18 104 22 72 62 1279 32 75 17 206 52 269 29 100 98 3224 11 119 41 480 2 116 16 1538 27 1073 50 1625 39 180 60 244 8 170 89 607 23 199 41 479 18 306 89 1051 33 76 37 844 82 22 37 27 53 21 6 104 99 512 80 917 10 289 56 250 24 68 13 1025 0 168 50 537 1 456 96 30 32 148 58 878 57 360 74 1063 52 344 66 440 68 297 16 580 3 923 9 215 41 887 39 582 20 468 61 1150 60 368 52 547 41 317 59 25 48 183 47 653 73 98 70 798 7 353 48 2622 40 652 25 1243 69 42 90 976 83 746 59 470 35 344 82 939 20 453 11 307 76 9 40 352 95 338 14 255 87 642 8 809 35 2242 20 239 57 1855 11 116 91 136 78 175 51 91 77 141 14 44 10 905 99 209 30 330 1 100 18 1155 70 64 48 590 49 687 12 87 77 25 97 2795 0 214 20 61 9 238 62 194 46 705 93 291 24 1068 85 310 33 510 64 643 17 19 93 513 73 371 46 597 72 353 15 1058 97 119 68 1374 55 178 99 477 80 234 87 932 49 342 6 509 5 737 26 710 15 237 97 1603 93 1339 14 988 63 171 65 183 86 145 24 285 13 731 77 2267 61 874 17 52 27 495 42 1240 68 1437 96 317 9 1789 82 314 14 591 72 765 25 366 19 440 16 1470 19 49 75 1047 97 166 45 939 26 984 93 832 97 219 33 1437 98 256 86 2153 36 162 33 729 53 794 60 811 9 886 1 320 84 37 81 1432 6 999 71 186 95 1931 76 40 74 135 57 296 76 109 20 240 81 116 95 1683 13 904 95 560 75 360 79 1705 68 1239 69 468 10 390 1 239 67 90 68 150 95 62 15 1260 59 342 93 1181 39 159 97 324 59 1 91 519 46 334 12 49 23 56 37 143 99 526 85 18 78 797 9 180 43 213 7 378 85 881 98 1080 22 22 93 681 26 219 14 1248 18 1661 40 63 16 1187 59 748 49 426 89 187 74 27 69 41 15 1109 94 240 91 45 74 245 4 287 16 149 82 135 10 364 9 374 14 2765 53 14 64 289 82 137 15 711 8 1100 19 855 69 2287 45 53 14 505 71 1598 74 2938 12 665 62 721 97 812 81 1048 77 227 34 1328 65 55 16 1233 52 241 47 380 19 832 92 643 94 294 61 501 90 377 58 1694 11 751 34 73 65 456 38 527 64 918 47 196 53 1042 88 116 92 307 85 481 46 615 99 8 67 539 38 43 17 2044 30 285 18 67 12 687 8 130 92 477 42 16 17 91 60 910 39 651 83 614 76 70 87 612 51 218 30 1002 88 194 73 1200 31 76 87 932 54 752 41 176 17 1477 74 537 2 396 0 843 26 1141 88 738 25 1109 68 665 92 249 84 33 60 95 58 920 35 604 74 189 66 127 32 238 45 597 54 817 92 23 42 230 47 1741 69 365 35 2281 38 925 31 65 6 203 30 472 7 761 35 195 65 994 90 940 53 155 62 307 91 589 68 141 85 102 7 1062 76 225 36 1790 32 696 28 72 94 634 63 129 65 382 77 1017 98 1305 93 106 10 1162 85 131 99 145 66 488 51 522 81 380 42 938 90 320 13 301 26 59 17 117 8 689 13 473 97 624 87 851 22 105 10 27 48 229 73 404 36 236 34 637 13 109 52 278 66 74 19 133 8 135 17 603 60 485 21 1492 83 244 84 477 40 1114 48 12 65 529 52 109 53 1716 86 69 58 151 35 352 46 851 8 1677 56 191 58 899 88 1126 57 460 13 1282 72 33 29 1029 17 961 50 1610 70 87 20 721 50 392 6 165 69 138 79 350 96 2438 31 756 55 78 11 432 18 41 39 479 7 1720 28 3704 40 2624 21 247 62 1762 56 862 83 1041 45 574 44 654 38 2442 34 626 22 168 24 1546 27 516 32 991 60 193 20 299 4 168 50 1576 76 532 14 232 88 127 60 1441 78 57 92 232 64 868 91 540 19 144 65 208 10 2461 0 153 26 275 59 559 51 1131 12 764 19 328 63 258 53 334 67 178 15 310 98 6 44 502 13 94 62 634 92 435 81 1149 90 13 41 1705 79 30 41 85 4 1121 38 146 74 1484 88 4 50 271 35 139 32 809 99 1657 86 280 1 114 31 17 17 166 49 139 96 117 67 163 25 2 29 132 84 1093 41 10 48 682 50 2540 64 24 68 379 89 254 84 349 7 1980 16 1022 89 166 81 1457 21 426 96 1255 68 1411 13 112 97 296 77 463 3 185 95 2642 29 281 30 135 69 664 64 1352 51 191 43 46 74 507 69 260 59 855 1 769 28 287 75 1552 18 357 6 389 76 344 67 360 21 298 72 26 52 74 75 1002 69 194 31 1583 27 61 95 388 30 874 41 757 73 133 42 1209 19 268 33 813 36 120 78 405 58 973 10 132 18 1088 74 392 39 220 61 806 38 33 21 779 45 128 58 3034 21 143 19 1987 83 495 52 222 60 467 10 650 70 262 65 241 55 595 48 763 16 259 39 607 0 126 5 1553 70 216 96 177 78 657 23 442 83 77 44 873 39 1816 75 490 20 1301 29 1281 22 243 7 764 53 20 91 1088 51 1015 40 407 85 1133 6 507 41 332 38 229 21 450 66 70 33 463 0 38 52 324 51 119 62 329 25 82 63 166 50 2039 40 877 2 230 42 303 47 393 0 3041 1 130 46 726 59 189 37 2275 4 1203 96 506 42 170 7 60 71 39 38 591 6 224 7 524 79 12 52 180 92 419 29 409 48 53 20 69 23 95 57 254 90 1184 31 1424 45 97 74 243 87 771 98 260 97 1724 24 1099 76 670 44 184 14 41 44 13 1 505 20 406 22 420 52 1191 76 1425 44 199 73 322 64 1006 24 270 16 1035 19 44 18 282 96 200 22 338 67 30 11 254 14 29 71 241 10 533 -1 -1
46 2443 38 2 35 2429 81 649 43 669 32 360 14 854 43 1790 69 668 45 265 54 9 67 179 41 1113 85 129 72 45 10 150 77 817 9 154 54 533 11 80 7 202 30 1199 26 193 49 569 70 622 36 873 35 128 37 81 7 282 80 71 17 199 18 307 22 1288 21 132 69 201 70 1476 4 1573 14 40 55 553 21 281 96 1176 88 1080 24 187 26 277 96 56 45 124 83 997 94 37 44 81 26 231 89 16 46 66 3 69 28 812 40 498 23 83 92 62 44 1030 63 248 46 740 0 349 91 1266 40 584 96 2091 6 451 36 254 2 660 42 398 6 3 52 2030 56 34 57 71 90 2137 11 83 28 987 16 303 81 992 18 439 50 704 0 20 40 2119 43 652 53 325 12 131 59 45 86 1121 98 286 64 189 9 836 39 342 41 11 71 538 26 1013 66 124 65 556 29 132 52 285 47 1362 11 21 71 147 60 166 94 508 14 293 38 55 65 1661 56 53 91 1219 23 74 17 119 8 1917 87 531 67 1014 69 228 25 358 33 684 99 736 26 47 95 186 61 329 77 43 51 124 69 655 94 230 63 772 10 2467 1 1455 95 357 21 241 46 854 5 397 65 707 85 169 71 133 0 685 5 319 27 172 73 793 84 253 82 171 51 215 93 641 21 604 73 3528 67 1892 97 657 95 440 88 203 56 548 45 1446 15 552 94 96 54 1785 52 92 57 266 77 1284 42 921 87 219 76 1197 27 868 58 311 50 971 48 320 90 502 82 426 32 455 41 349 50 214 17 288 33 1016 82 1453 59 23 91 853 98 664 49 840 29 2209 42 545 12 1234 69 964 34 281 18 139 76 153 23 1383 12 702 76 510 83 242 70 222 69 826 0 263 89 317 98 2557 60 455 93 931 4 2247 78 245 55 886 0 702 41 221 9 1048 40 205 22 176 68 150 80 774 60 254 90 1034 22 43 92 623 55 70 74 33 73 83 94 414 36 10 39 174 20 385 87 100 56 853 8 118 40 359 82 18 43 560 44 99 39 39 32 165 45 711 1 22 17 504 55 31 4 567 75 209 92 245 75 49 52 671 7 199 4 202 20 86 58 694 65 359 7 455 81 642 13 264 93 32 80 138 43 189 26 403 77 2543 36 808 94 287 76 232 96 681 84 926 24 105 10 1309 90 538 0 2081 22 1079 99 1068 29 992 5 935 97 1067 0 1129 60 1020 51 794 86 1420 26 49 69 838 86 685 33 572 53 933 3 538 27 635 90 2796 91 710 45 749 11 914 7 1755 54 517 38 117 4 362 52 1162 44 21 34 511 98 666 47 919 70 172 26 2291 64 980 56 666 89 107 97 1676 33 1046 92 553 14 191 35 382 46 506 5 326 74 683 32 538 59 1106 40 533 9 258 1 2276 65 377 86 11 55 168 77 176 62 438 70 365 87 7 39 325 88 623 51 291 68 1003 46 160 45 573 48 963 27 1815 78 546 97 821 33 613 34 1182 64 593 57 288 61 206 29 63 32 93 78 25 67 261 58 92 88 489 76 623 66 198 32 115 73 771 0 92 45 36 44 320 34 68 70 205 33 158 52 151 30 255 39 1035 70 140 34 9 7 316 68 698 65 579 21 80 62 267 56 1791 79 1205 45 270 20 385 79 669 95 1439 42 1276 3 33 18 440 17 465 85 83 44 2242 19 208 44 1033 40 617 73 162 23 17 9 652 11 26 2 720 7 648 52 1849 35 1548 39 504 4 399 83 1201 63 282 34 1119 92 71 95 335 93 313 69 1928 99 902 9 341 19 239 96 1799 14 282 26 315 37 100 11 887 42 840 5 1162 43 988 29 212 45 404 44 429 12 63 64 948 67 639 16 322 50 120 7 1222 76 1618 51 170 36 268 21 456 48 837 41 117 13 1525 40 420 7 468 28 586 13 584 7 738 37 810 13 36 69 445 37 809 61 1054 7 375 6 332 21 530 59 76 61 266 27 326 86 471 13 261 5 260 88 339 21 317 1 482 48 1153 51 562 38 26 91 742 18 2861 77 290 89 571 11 745 65 681 19 70 21 2582 24 1145 53 1015 49 283 85 386 96 460 21 1493 14 1699 62 285 53 452 20 415 91 32 41 939 67 932 97 435 92 314 36 376 40 431 1 1032 51 638 19 648 65 933 63 297 88 562 14 45 80 526 25 27 33 1396 37 368 55 828 61 287 27 563 0 852 32 871 61 432 68 690 11 46 77 1382 79 112 18 126 98 628 30 55 93 56 8 713 87 1025 98 113 17 1934 85 464 71 9 20 113 11 1161 81 393 13 642 78 88 62 114 53 204 10 1147 8 602 63 1181 94 101 49 801 74 1602 58 120 92 450 34 492 21 121 70 225 59 192 94 834 52 963 94 354 85 823 34 468 58 325 60 663 53 228 18 911 62 850 47 735 24 889 50 410 2 488 40 1287 69 513 16 265 89 1107 85 258 33 417 94 2790 44 1712 31 658 72 237 9 1107 89 1709 2 249 5 759 91 320 87 442 88 827 53 1030 70 340 89 219 7 785 31 29 49 629 60 25 77 1595 97 433 93 377 42 655 61 199 11 642 26 87 65 78 95 6 52 428 35 108 44 282 65 1397 15 246 45 150 15 405 24 393 19 114 90 177 19 96 70 89 42 11 65 957 83 222 47 747 79 134 15 2214 17 903 63 591 45 1385 24 421 25 1877 45 14 82 712 50 381 82 229 95 4 91 1608 11 92 40 797 47 1050 57 1519 39 830 23 523 90 973 52 37 34 323 88 57 46 686 79 1234 41 320 33 5022 97 239 30 117 86 106 70 888 72 201 95 421 44 574 75 597 71 276 9 276 39 266 54 572 8 356 82 1552 25 89 67 213 76 2409 2 1825 32 263 29 408 68 886 53 1503 44 1622 85 705 31 660 66 91 80 267 58 619 98 1100 17 676 25 1761 43 86 64 867 79 61 0 757 57 440 62 899 93 853 76 1080 6 514 90 1049 43 104 89 484 80 272 3 763 96 535 5 403 90 413 44 474 70 979 38 7 21 27 50 770 0 2131 28 82 0 362 70 100 3 1423 37 446 53 39 50 555 72 16 14 131 86 557 55 673 52 61 94 58 65 970 14 458 47 66 87 8 48 117 19 833 70 266 67 437 63 41 14 94 59 2590 48 19 84 1414 30 172 17 196 15 303 16 148 55 201 83 228 53 264 76 759 69 57 98 111 95 132 21 624 36 1164 41 1042 7 12 74 259 84 315 6 191 55 65 25 82 92 110 96 22 83 1276 31 475 66 1295 67 132 68 6 85 382 22 705 69 423 57 119 58 381 35 612 94 674 30 204 10 883 6 1560 5 42 79 485 82 922 37 732 76 141 65 1097 38 625 41 42 20 1143 45 182 41 394 14 393 75 66 60 629 51 2779 79 548 88 790 54 83 63 422 74 1220 48 795 97 6 61 398 2 986 26 249 49 959 26 496 49 1421 9 2047 30 1044 74 243 12 443 74 1177 43 1215 71 222 99 26 80 145 5 2665 92 205 27 1542 36 264 48 90 67 310 7 461 60 161 25 1094 66 129 34 257 86 593 96 492 80 537 60 346 74 601 44 342 62 374 9 78 53 134 97 334 52 522 74 293 39 136 91 243 42 704 84 1578 29 681 27 56 59 558 0 1680 70 443 34 28 85 354 15 406 14 321 34 600 96 16 13 5 30 210 21 14 18 908 72 18 94 272 72 64 78 54 36 993 63 25 41 517 62 220 56 723 67 1410 82 416 26 2435 84 282 28 229 73 267 37 1577 67 1080 51 289 40 1299 41 141 23 447 89 405 96 1153 50 1064 97 474 24 1049 55 892 1 749 82 823 81 665 86 208 76 387 42 512 88 1660 81 446 56 22 28 205 5 40 10 419 98 268 68 841 51 1401 89 584 95 101 86 958 69 882 89 392 54 310 69 783 15 2326 12 477 90 180 13 963 38 570 98 942 69 1872 87 1822 20 43 19 943 70 272 40 977 70 1517 21 1855 50 260 2 521 1 10 80 55 68 884 6 538 39 1002 13 188 53 750 13 134 41 150 25 556 49 449 0 130 89 397 84 152 30 540 10 378 28 119 92 658 9 156 49 1828 31 346 34 457 86 439 73 47 76 576 46 550 84 669 96 1836 48 24 24 1952 27 349 91 802 92 3 90 2468 76 513 51 1266 38 525 54 1000 32 561 69 110 87 668 57 1368 1 610 86 717 52 1890 67 871 81 797 8 834 68 908 78 423 32 322 21 842 82 389 95 185 75 918 21 416 9 684 57 702 71 327 77 870 69 52 20 440 45 545 34 150 76 205 21 2594 9 1642 61 522 36 1410 91 3176 15 1566 86 115 70 60 32 750 19 460 10 1164 94 1525 23 144 38 1222 -1 -1
47 172 95 114 2 282 84 757 77 612 94 1086 82 214 87 595 28 43 54 276 28 15 63 1109 39 552 99 831 74 556 43 88 99 2139 43 23 79 679 93 135 10 1046 0 472 48 439 55 898 66 550 12 459 63 154 98 588 27 930 76 194 90 352 24 362 12 487 17 94 46 240 94 390 84 357 71 582 73 74 74 618 75 312 74 222 63 241 61 2463 77 169 1 613 95 478 0 1037 35 159 36 112 9 112 14 647 56 7 38 1747 6 411 24 189 51 671 69 1943 14 1571 65 389 92 345 20 1033 56 435 9 218 61 1631 26 760 0 63 16 940 15 141 88 497 63 1109 79 1107 50 328 41 348 97 227 28 146 53 72 20 10 66 28 78 1834 64 445 43 307 45 1111 51 154 75 285 20 797 49 456 59 1966 3 648 15 507 56 887 95 652 60 1477 68 808 70 1053 41 111 87 320 33 942 57 869 86 368 73 262 52 123 85 121 32 427 41 612 35 644 42 1518 62 882 6 13 83 1843 60 2636 23 539 47 761 99 44 77 7 64 813 10 368 97 970 32 6 68 679 6 161 65 614 66 1147 88 634 78 313 28 90 60 146 40 1585 12 1392 29 1712 91 293 72 2404 71 1139 61 1546 13 551 57 316 43 360 65 617 38 734 63 37 17 1179 61 567 29 78 78 24 93 411 13 237 81 654 38 282 61 901 54 1034 49 146 48 2041 33 1246 17 436 78 811 46 827 36 189 65 358 26 417 9 829 54 774 53 655 12 131 16 325 56 389 28 431 93 38 1 1254 77 222 33 633 51 782 59 691 94 61 47 667 73 1071 91 696 75 7 33 230 46 131 37 624 31 2288 66 529 63 834 38 373 74 118 44 228 77 39 85 1560 74 590 30 208 23 1447 88 570 21 390 68 633 58 1407 31 31 81 291 63 120 43 868 87 756 59 120 99 842 64 271 41 1175 46 94 48 497 27 1064 17 1216 70 253 72 67 63 154 52 260 90 398 94 84 63 71 76 175 24 2884 60 1818 5 451 18 472 53 55 41 263 93 206 88 337 15 86 48 778 39 193 23 712 61 257 23 258 7 102 76 153 80 2229 67 32 31 641 61 446 99 132 33 1 34 516 75 403 97 850 65 1460 6 224 93 84 74 1158 36 942 33 595 48 316 77 1055 56 368 10 369 15 125 16 374 46 992 57 1415 2 26 92 2157 46 604 37 618 92 713 71 305 95 793 12 45 62 477 17 154 52 119 93 238 42 308 85 67 64 964 9 261 42 132 47 428 98 492 84 778 85 241 28 467 39 262 90 40 61 1590 84 291 51 272 11 515 29 506 79 764 42 41 49 223 26 1713 93 240 81 314 3 66 50 494 0 29 84 765 36 37 26 406 40 264 28 591 92 1453 56 433 33 273 2 86 84 571 43 421 12 272 99 154 89 673 12 34 41 423 28 44 2 609 24 439 82 1420 38 222 0 285 88 206 68 1265 70 1241 29 51 4 2194 7 70 19 129 47 2009 35 315 13 452 79 219 35 249 67 2232 86 831 45 530 23 1432 13 1075 58 702 3 140 8 75 33 39 84 449 58 506 97 1269 19 322 57 565 43 245 20 212 75 46 14 409 55 168 93 133 81 323 34 973 50 1011 75 304 78 322 37 127 43 873 8 587 24 1061 96 1514 42 53 59 102 78 559 18 2625 88 205 33 816 60 926 69 840 83 457 78 2040 93 1483 25 81 8 532 14 182 54 117 80 108 65 39 31 97 78 1557 45 329 1 188 32 650 3 261 52 334 94 938 57 674 32 610 17 81 25 766 70 602 83 1316 96 125 27 2243 42 429 34 308 46 341 24 530 92 2250 43 421 78 1409 59 652 94 756 98 88 76 66 68 720 69 58 91 183 16 184 95 508 82 12 84 595 1 321 30 83 12 598 36 22 22 644 40 1947 57 384 81 276 69 1043 63 205 69 126 85 20 72 28 7 393 85 387 5 1355 95 1463 59 19 86 219 92 750 47 915 54 276 47 189 77 614 12 200 56 1033 59 538 61 19 10 241 92 574 42 253 84 382 45 1950 15 132 26 14 22 95 16 86 95 103 48 723 8 210 68 148 18 310 44 1029 65 733 93 980 88 282 5 103 47 1429 64 2103 70 320 20 564 53 609 84 420 41 111 68 112 31 513 20 823 88 44 53 516 82 1362 4 1252 73 153 97 3346 2 1051 44 465 78 191 86 289 47 416 96 1237 12 156 58 647 5 236 22 211 91 110 46 675 72 34 70 799 99 189 75 109 94 787 38 112 64 388 95 511 29 1247 13 2006 66 284 18 543 40 718 33 86 59 649 62 431 20 553 34 264 97 101 5 61 51 8 15 506 81 1669 11 1996 3 2500 59 773 52 390 22 1675 92 1149 10 694 41 31 21 1486 7 750 64 1449 89 27 81 107 61 147 50 43 38 1004 34 144 66 56 91 10 68 178 85 300 94 269 76 478 1 1933 72 217 37 82 6 1157 3 3220 60 269 99 2025 86 2162 92 717 66 629 21 345 50 283 36 1932 84 305 58 73 33 343 49 699 79 372 23 152 49 496 83 10 67 228 62 649 65 353 37 110 11 532 18 188 49 187 69 413 94 29 19 2106 64 485 5 310 83 597 26 553 93 85 81 738 90 488 85 113 35 20 62 222 44 294 55 584 31 553 98 1590 24 270 74 939 8 281 95 426 42 263 29 61 86 468 79 264 15 391 74 762 50 516 42 708 73 115 2 1449 17 414 35 141 19 739 38 10 41 591 47 197 80 354 81 897 60 495 61 463 24 572 67 275 86 1236 96 502 95 1780 97 832 61 1150 22 949 62 1107 30 348 2 776 70 1020 14 45 10 1327 20 157 36 2558 49 815 55 51 91 200 22 322 92 177 7 173 32 1077 98 228 81 820 37 221 64 610 29 59 4 441 95 1198 50 445 79 34 0 96 10 605 14 1269 85 164 86 1317 53 2021 15 1332 9 1796 65 208 58 264 35 1048 55 317 76 42 99 713 52 1710 24 3 93 749 74 1155 20 1955 84 1323 80 305 23 212 22 1637 99 207 53 2402 81 623 77 1518 91 161 99 328 27 1086 82 450 55 1130 9 6 64 548 22 447 81 192 53 1169 89 203 23 77 25 186 33 188 9 213 87 390 93 1865 98 95 56 601 49 286 1 222 70 671 79 172 55 100 66 412 32 616 27 1249 56 142 65 592 12 1015 76 259 46 1771 83 246 99 946 93 1018 70 356 76 302 9 37 50 72 79 955 99 79 81 610 99 137 65 1175 1 1357 54 2179 67 68 12 957 40 111 68 4 90 545 59 832 21 168 82 3248 59 4 56 163 19 1499 87 202 46 370 11 601 30 580 93 417 65 416 99 961 54 1046 56 859 87 40 62 258 46 159 87 430 58 492 68 487 15 15 67 922 53 370 13 17 38 1203 32 92 56 30 29 42 85 258 57 3193 30 407 62 16 14 827 45 204 91 735 36 1190 95 147 79 666 87 136 37 1452 73 478 63 3337 31 2298 39 172 92 371 46 420 35 891 41 458 7 595 99 147 28 2266 24 458 45 481 82 876 61 870 47 284 99 290 5 469 27 21 89 851 6 1767 38 585 18 342 7 934 36 769 45 697 50 824 92 468 53 270 84 401 51 297 23 280 57 1182 54 1183 83 1567 35 452 64 70 54 1673 73 1187 96 373 40 1587 22 311 13 75 28 733 52 1409 77 1224 15 272 99 1418 29 1083 67 196 25 987 34 189 74 9 83 923 67 324 -1 -1
48 458 0 75 90 280 93 608 28 1985 36 212 65 914 39 538 15 995 40 26 37 798 87 524 98 261 72 46 74 571 97 398 81 401 57 175 98 306 37 219 67 189 83 299 54 197 3 2312 5 419 18 139 66 992 59 3 48 420 96 246 66 237 69 413 12 157 97 321 32 335 93 101 33 163 74 223 92 720 78 219 29 1616 83 495 11 776 27 2785 67 343 0 75 50 627 81 409 68 76 97 1152 69 10 78 23 51 1200 39 628 70 876 32 303 21 866 20 512 45 296 84 731 36 101 52 246 16 133 42 496 10 408 95 1246 2 63 72 112 86 539 61 1385 17 217 70 1573 43 1667 14 1949 6 50 14 503 42 504 54 771 99 79 0 416 63 398 68 1867 87 21 92 1336 1 766 74 555 69 264 32 975 29 153 56 679 70 101 99 1497 95 104 68 1647 20 119 59 1259 45 639 32 227 89 2954 86 678 30 337 9 1733 83 218 80 1785 70 933 56 492 73 202 1 1149 11 1458 83 137 78 1755 4 299 75 150 17 855 21 539 41 2496 67 251 60 259 61 239 85 34 96 1850 22 878 34 428 33 585 95 300 13 487 78 94 27 745 50 1197 0 29 88 1214 5 1637 71 85 61 1926 27 900 74 1358 92 3 9 1076 18 603 29 199 45 87 34 391 63 1306 6 1021 15 1260 59 226 54 287 98 56 31 53 57 174 13 109 76 660 64 608 97 441 17 290 18 474 46 7 41 35 63 1793 3 414 47 502 65 498 11 55 63 850 45 1403 52 304 2 147 39 1519 5 669 1 2278 10 1395 19 2437 32 190 43 203 52 723 99 55 43 39 81 320 58 1138 34 548 91 478 53 892 4 308 51 180 1 66 36 645 63 1355 99 183 94 746 1 51 8 255 40 137 55 2546 42 510 5 870 13 80 72 242 48 136 36 3364 77 139 72 305 44 631 0 76 34 1387 32 492 61 537 28 274 31 270 89 1013 12 514 57 231 59 89 98 244 26 346 11 146 12 284 66 219 89 1820 19 1614 76 1751 85 496 3 1203 51 472 92 310 19 263 12 712 78 737 34 1479 56 375 0 1240 74 267 57 2838 45 956 75 341 43 324 62 728 41 71 47 356 79 778 46 1779 0 578 79 518 91 1049 54 480 98 582 52 884 34 357 98 186 68 2065 82 1239 62 1102 83 139 22 167 61 179 77 1056 57 417 24 2302 41 743 36 636 22 969 55 1002 69 498 49 891 20 377 30 264 51 245 31 75 85 906 41 181 15 168 4 358 11 235 29 298 43 183 45 806 68 140 35 1151 38 15 11 531 77 640 25 1718 70 304 40 2101 69 1397 68 51 64 659 95 1186 71 11 41 368 1 755 88 240 37 636 89 684 28 179 7 401 38 445 49 4199 75 1578 78 311 64 41 9 111 74 267 68 352 86 133 8 172 36 1187 51 2169 53 50 84 548 36 3527 96 124 87 561 96 50 18 714 56 73 32 95 8 423 28 1439 34 213 11 668 30 1514 61 1168 50 771 45 12 44 364 57 75 16 248 34 2701 74 1177 22 1992 9 433 21 330 85 198 52 259 74 158 68 190 9 1638 94 513 1 185 78 59 54 1033 31 616 30 19 77 279 65 578 41 833 3 129 10 333 99 1535 93 375 29 1136 79 55 50 47 97 11 96 75 50 241 64 72 45 248 59 470 68 1584 94 1107 83 1029 73 714 49 222 26 394 12 1401 35 3347 45 648 23 332 21 13 37 537 88 778 4 350 78 957 75 1732 64 339 12 1052 53 76 88 153 70 146 51 452 28 107 0 198 91 21 62 33 89 332 62 735 17 930 89 47 79 267 75 99 97 362 80 1414 59 113 70 319 13 809 76 28 7 179 83 66 18 2 94 810 17 1262 96 104 12 509 80 420 99 914 0 208 76 495 65 440 82 1519 36 96 3 301 27 838 92 929 48 409 61 707 34 138 95 2407 80 790 98 94 81 299 30 300 90 1037 69 485 81 51 40 2360 72 20 87 163 72 683 23 9 74 1894 22 690 2 156 42 390 25 9 49 30 66 6 5 51 81 1228 32 649 25 2513 76 1590 68 381 65 56 51 659 54 37 1 1062 90 2194 79 204 87 83 63 40 85 171 95 347 69 680 35 148 68 776 44 458 15 398 85 257 89 213 78 462 28 47 59 10 17 975 39 17 45 2035 59 1872 49 2418 54 489 42 1836 81 329 12 785 25 479 82 774 69 40 68 615 82 763 15 512 91 1610 30 388 82 24 79 83 42 28 93 209 46 616 18 205 88 250 20 143 76 1603 66 160 81 107 24 354 37 1367 59 32 91 2241 16 268 73 468 50 469 58 322 33 751 9 327 26 255 59 2115 61 132 70 1047 14 824 40 365 44 860 72 299 11 4 48 67 8 829 55 719 46 116 90 336 40 391 69 601 31 141 39 564 17 351 96 818 72 314 2 49 74 368 32 246 79 703 92 152 82 1599 84 228 62 111 86 954 79 111 70 291 31 316 75 763 31 880 77 1828 51 2326 23 589 15 592 10 686 32 2019 60 32 6 503 53 212 64 771 29 338 0 922 91 652 70 349 36 1352 38 559 98 449 47 703 71 1312 21 2129 34 1014 35 596 72 1110 57 61 29 312 50 494 90 284 50 444 48 992 86 306 75 928 53 209 29 550 90 1297 92 673 73 169 97 589 35 1895 98 1883 88 1740 85 223 10 68 28 59 87 269 60 594 23 427 12 232 13 373 28 300 53 746 49 748 55 588 36 675 97 371 28 879 19 66 59 636 97 215 76 841 68 391 6 456 45 759 54 1321 3 186 16 352 14 94 34 473 11 1061 96 511 43 286 97 768 85 440 4 1533 72 954 63 978 89 2482 9 106 32 3 67 1560 80 161 7 81 19 109 28 1829 66 875 76 399 61 299 31 1060 82 176 20 119 27 71 54 193 70 45 53 837 81 213 51 290 11 196 37 123 78 402 94 1392 45 353 53 311 56 125 38 163 81 434 27 197 82 739 63 478 87 1074 99 175 77 717 42 973 47 195 48 268 32 116 48 2055 45 862 80 1258 19 372 92 172 0 16 45 298 35 148 93 600 92 1179 39 775 63 680 48 412 69 46 31 214 54 811 37 1087 35 270 23 1491 61 162 8 146 90 364 4 960 59 375 33 1006 40 292 95 1655 68 909 17 422 35 403 83 949 4 715 65 820 84 914 17 54 33 1847 8 1008 19 344 44 137 11 117 10 1300 48 406 18 1592 20 34 32 382 62 376 44 490 30 81 1 492 64 258 48 502 70 79 74 443 67 576 55 1588 35 956 43 298 53 535 30 683 49 1168 85 743 97 216 75 1959 19 619 73 171 85 744 98 431 33 539 88 255 31 170 33 969 78 911 14 916 82 618 47 179 10 160 95 79 36 1224 15 1921 19 54 94 1978 86 130 24 696 66 1285 14 242 19 786 51 96 93 491 65 288 36 192 41 254 35 881 38 139 78 98 75 622 60 902 73 103 34 406 25 345 96 487 71 791 92 908 12 1434 88 447 68 595 22 5 19 1058 89 33 10 597 85 95 58 235 30 549 61 1643 19 427 93 153 20 488 4 311 39 302 63 1892 42 2735 97 928 17 124 5 379 90 854 43 363 29 301 93 585 1 716 87 1000 75 187 32 392 63 20 32 336 64 1104 90 302 35 1385 21 331 33 7 68 86 74 167 39 75 45 293 88 26 14 241 56 347 78 860 25 226 23 249 1 563 66 1697 96 1373 38 1255 59 324 63 405 86 2329 87 149 1 148 55 591 50 1395 76 439 6 440 48 676 2 584 15 2441 45 416 33 381 75 1038 51 173 98 1153 44 17 23 37 11 13 41 141 21 3134 44 8 19 1060 11 244 21 144 23 546 10 266 80 482 31 463 30 145 10 2377 12 1290 10 1380 62 267 66 392 22 771 0 1943 14 383 88 1689 84 1278 77 438 40 544 75 539 12 860 23 8 33 73 71 637 20 366 84 476 51 275 61 211 12 710 88 59 84 83 38 1025 91 337 55 781 84 141 95 302 71 773 94 442 43 1710 56 145 75 80 34 677 5 653 90 134 9 76 73 645 68 137 1 353 14 995 51 1496 53 729 46 2507 4 360 21 12 41 442 68 63 33 1103 10 185 62 22 90 160 6 875 36 110 93 573 96 29 61 470 38 206 65 229 97 111 3 615 30 811 74 435 94 547 27 679 -1 -1
49 28 83 141 21 438 80 756 42 265 52 1039 32 417 18 896 66 128 90 2447 47 255 83 1335 35 152 70 307 65 154 0 288 38 34 68 525 85 740 28 1085 40 344 38 600 78 663 66 448 18 3920 33 352 21 2 54 605 41 1397 36 273 73 50 50 316 71 976 82 316 79 732 21 144 9 76 38 329 63 1765 6 369 2 542 64 192 41 689 96 874 44 180 37 3160 51 946 22 515 93 39 11 669 98 582 90 12 61 122 55 1745 79 2018 14 1024 8 585 60 194 59 605 63 901 75 232 56 148 44 150 58 113 43 592 84 1082 91 1026 14 1083 90 244 23 197 70 885 23 320 0 4 31 190 53 30 42 432 1 70 62 1102 27 1443 58 452 4 281 24 134 84 141 31 281 46 962 91 62 39 727 46 135 10 82 87 129 97 1701 98 49 4 1011 94 727 92 442 38 694 50 26 88 75 51 113 53 957 67 375 44 750 74 316 10 115 38 622 62 792 16 437 41 440 19 1490 66 62 33 439 12 1181 86 97 70 119 44 1902 25 771 11 870 46 710 38 2274 7 694 67 1373 70 19 20 934 53 361 36 324 47 159 88 198 77 510 17 443 97 76 44 2711 55 896 24 200 4 63 91 17 70 1498 47 683 55 684 47 331 91 1134 86 473 21 55 82 2406 15 1254 54 31 69 232 11 143 23 253 30 2220 21 628 84 864 88 198 39 1281 38 84 30 217 68 335 55 2538 43 490 2 848 62 23 53 670 25 47 42 864 46 446 30 779 0 676 59 207 9 128 50 230 46 156 45 105 72 986 10 349 15 273 30 252 80 10 48 264 44 508 39 907 14 172 49 2191 4 123 20 260 19 1818 52 381 34 1223 74 2897 53 2034 23 57 24 4 29 37 15 878 16 1673 24 1124 2 597 13 1140 3 608 91 504 44 153 29 2544 49 43 13 1506 4 138 20 98 35 112 9 535 15 650 76 2792 57 100 74 588 9 115 75 74 53 1134 46 718 56 823 69 698 94 383 9 611 78 257 64 729 98 3903 15 776 47 984 60 511 90 67 96 350 47 1259 41 725 95 420 17 685 62 533 44 347 32 203 10 637 58 203 96 822 65 654 6 2001 4 198 86 686 63 149 77 818 5 446 29 663 75 812 19 449 60 750 80 249 45 40 99 392 51 782 94 670 64 355 63 1241 14 848 78 192 8 116 94 540 60 310 89 6 75 1371 56 427 67 1107 17 894 30 646 49 359 29 2458 74 334 92 1419 44 1179 52 41 64 480 30 165 15 72 7 360 43 1848 61 18 65 857 17 2922 97 545 18 246 17 97 58 756 42 930 78 90 24 955 27 425 35 597 27 38 51 1498 0 145 79 1317 84 349 75 288 68 741 19 19 51 66 72 983 79 61 17 870 23 802 92 1813 13 878 96 1735 62 542 46 98 43 1376 53 43 45 477 20 113 61 1620 52 636 84 526 75 60 7 632 75 307 25 41 22 148 80 1178 97 288 96 995 95 188 8 743 18 141 71 572 41 113 47 43 85 258 34 127 52 278 93 827 80 515 25 631 33 383 10 729 63 122 29 808 66 617 38 501 7 581 89 205 67 1137 44 97 39 2016 68 1606 62 516 89 499 53 355 40 160 99 495 53 16 0 701 51 227 92 948 94 305 35 361 76 531 98 615 9 751 98 125 60 828 16 301 77 15 66 461 61 1581 87 303 92 22 14 46 37 1785 61 210 42 1419 80 712 88 1518 90 659 55 767 89 2579 35 783 37 537 96 312 60 540 31 1191 33 139 84 166 63 764 68 38 75 1097 10 47 14 941 10 133 59 367 12 398 34 269 76 117 13 114 6 1079 16 53 36 1489 40 35 31 259 5 426 13 666 71 205 85 72 93 179 25 663 45 912 55 593 17 1734 62 3 88 902 91 256 14 1818 6 136 38 664 80 1047 97 2440 4 200 20 986 88 588 6 84 23 1893 98 305 22 907 15 679 25 273 35 734 53 656 23 926 0 1794 31 840 81 196 47 162 81 586 79 1955 48 131 64 1912 88 111 19 265 20 713 29 326 65 1332 94 345 74 354 78 551 81 1103 91 223 77 137 11 2 24 759 88 398 8 804 14 640 21 172 16 717 57 944 74 234 21 1440 53 177 65 98 51 808 30 524 75 326 24 210 91 2115 32 1116 52 71 2 1285 56 19 44 484 30 302 24 86 11 382 43 982 58 235 63 207 80 516 16 708 5 148 45 1180 36 925 59 539 13 79 93 163 88 281 26 490 55 38 91 189 4 1647 21 13 42 2097 21 143 23 213 96 383 39 460 15 535 41 424 87 2443 23 2152 76 571 64 382 13 422 99 114 54 456 86 332 1 469 80 679 97 7 13 33 94 538 58 2201 83 90 99 577 61 414 31 220 51 246 34 764 79 119 62 185 68 567 13 388 38 486 69 97 36 313 90 102 53 15 49 191 68 2136 27 306 16 28 90 363 28 344 78 154 81 1842 36 2108 67 414 90 50 46 662 39 744 77 182 41 397 1 208 97 160 49 127 57 319 89 220 79 200 55 942 96 426 22 2580 64 391 20 656 63 451 70 369 1 169 51 426 52 469 81 703 53 592 68 220 35 2020 66 168 7 476 85 1143 48 625 11 165 28 242 8 342 58 152 78 458 38 227 79 747 69 241 10 414 73 239 68 10 16 59 83 46 79 108 2 1066 29 2106 15 757 58 505 0 1190 59 651 78 21 3 424 19 225 73 231 18 845 27 827 43 765 23 1105 45 178 75 479 67 457 3 1142 20 463 62 292 55 1122 79 453 0 95 66 70 25 279 89 294 54 246 43 818 59 142 30 118 94 1396 61 84 48 178 26 347 6 35 3 1956 94 824 68 116 89 332 1 211 81 199 14 1218 1 1288 45 402 41 330 68 27 1 420 85 735 1 922 52 72 47 64 36 287 62 529 72 90 19 2712 44 1251 5 633 80 917 3 185 97 275 86 676 42 673 77 1167 69 17 95 15 14 89 81 102 98 240 64 43 82 235 74 193 98 507 82 146 66 618 70 213 31 58 54 982 5 29 93 57 68 28 26 159 61 584 11 23 97 56 10 697 3 646 95 199 47 112 58 326 76 934 36 87 88 207 11 733 1 67 30 150 91 1029 62 572 64 1228 36 347 94 17 56 676 74 962 49 76 95 859 80 182 74 333 81 708 60 1511 36 39 26 48 92 253 55 651 84 2854 59 120 17 189 6 102 12 2384 66 618 10 75 56 1553 71 702 72 176 9 217 16 973 31 575 42 736 90 12 19 772 35 276 96 387 99 956 78 447 89 379 15 475 20 135 82 115 50 756 67 253 47 1552 60 47 8 433 91 117 83 674 19 270 75 1 39 2097 54 753 10 958 60 1064 37 331 43 576 22 2084 4 192 64 375 28 1095 86 570 15 1195 80 588 41 1177 7 85 66 190 75 399 88 5 15 3059 11 302 65 1137 44 23 12 34 9 665 0 1321 19 2166 80 1822 37 525 43 171 36 82 40 1561 20 1546 62 328 73 1156 58 282 7 357 4 109 45 539 11 66 18 151 40 1348 64 800 74 311 81 386 7 1892 22 152 11 755 18 855 56 60 4 1108 29 332 28 496 76 1516 86 400 81 300 19 119 95 622 54 142 2 565 24 1206 16 414 74 18 50 1623 18 1053 46 259 80 424 92 25 61 666 67 140 41 1082 56 918 57 395 90 94 68 696 72 246 56 266 99 485 23 199 6 678 53 151 65 263 96 465 62 53 5 1084 67 1438 37 48 68 79 76 1121 71 470 81 232 50 699 4 443 31 506 53 394 88 333 22 332 4 600 59 837 55 566 99 38 77 526 6 259 59 428 96 1791 99 44 34 1892 10 824 39 42 85 69 61 326 72 62 82 312 45 544 59 2631 41 91 5 568 59 412 11 183 62 101 65 86 42 703 96 1996 30 988 99 4039 96 63 23 316 85 391 7 765 2 356 72 638 74 301 15 17 94 1874 97 30 99 64 51 725 2 152 23 619 87 87 40 390 20 507 79 131 34 435 27 1099 25 297 86 149 72 616 31 1919 89 371 62 288 -1 -1
50 1560 87 34 39 956 18 33 5 973 88 100 68 287 18 191 81 679 3 1007 86 722 73 93 97 203 89 811 72 389 47 62 20 610 25 425 29 266 91 311 67 139 56 401 95 494 92 2640 62 378 42 9 27 237 67 37 13 338 3 83 83 556 6 193 95 842 43 106 68 983 34 1900 59 370 38 339 72 1049 78 744 97 54 90 76 88 809 89 28 50 20 44 201 23 35 85 865 19 268 94 290 58 171 48 1249 17 836 58 212 12 369 69 280 84 930 95 2782 4 335 55 90 49 248 5 681 51 382 30 78 44 473 62 398 0 525 9 1458 66 114 78 1378 86 2108 38 97 21 39 15 297 94 710 48 288 51 358 70 537 69 2916 11 1236 30 322 17 1019 20 435 86 211 45 112 73 1562 48 1349 14 47 63 44 30 2 12 741 74 790 26 160 93 21 58 1077 70 23 19 308 7 809 91 394 38 603 19 654 85 203 58 616 7 446 28 2 8 107 10 1655 93 1280 35 166 22 377 13 218 8 2900 29 221 11 138 60 855 28 1115 31 492 61 315 85 89 34 722 92 567 99 799 47 1607 5 462 82 1294 88 170 97 793 11 203 55 1721 13 247 54 62 4 28 33 679 19 3 91 157 85 572 66 1271 13 459 46 2437 5 1043 52 156 20 552 77 193 38 260 86 102 4 241 67 1863 5 462 83 1054 58 349 0 533 23 1856 7 418 4 236 56 478 19 198 28 60 49 345 15 209 12 18 15 36 44 689 60 331 84 1421 81 430 58 69 62 335 89 256 51 320 12 170 57 366 13 168 76 112 51 1901 41 143 78 925 1 236 89 1255 86 1218 79 537 22 193 10 555 61 1432 85 424 50 1423 14 20 7 476 4 262 74 1604 63 564 24 171 96 1588 82 346 2 245 16 787 74 207 73 548 87 1906 44 438 57 527 92 680 8 210 22 2005 25 57 21 717 50 245 40 623 81 66 78 3547 48 1682 16 846 21 663 43 290 54 782 34 156 48 1614 2 104 0 10 85 56 69 42 41 20 81 266 38 275 3 249 77 659 93 341 13 311 50 483 55 275 18 739 17 657 56 686 47 124 42 15 93 259 95 845 74 537 16 93 99 13 21 771 15 1480 22 309 16 942 8 1355 45 1976 56 1007 98 744 88 28 24 1160 6 177 23 17 17 163 35 299 39 3149 50 607 78 335 71 198 66 177 44 17 14 985 56 70 59 837 55 528 61 423 71 335 4 256 93 430 12 1730 35 59 27 195 15 542 42 717 26 684 98 761 65 21 20 157 9 653 41 875 11 182 86 1605 38 1596 74 528 25 241 12 331 91 841 14 108 67 1666 19 4 10 28 42 715 16 97 56 2601 87 425 32 22 36 559 87 350 68 633 50 820 76 356 57 518 13 621 5 942 66 1109 87 356 51 12 39 22 0 282 84 824 59 8 12 1796 30 150 52 39 64 210 89 1317 73 2052 92 114 68 246 7 208 81 960 37 59 14 41 62 610 3 1178 32 234 58 428 39 683 1 226 11 1419 84 1086 26 135 98 448 55 1404 51 486 82 875 62 2259 87 1387 99 412 41 3 54 204 59 109 90 305 70 16 32 784 28 204 71 304 11 219 82 464 72 536 26 286 30 778 70 108 56 1108 1 646 54 32 33 824 93 531 58 469 5 1141 45 994 39 301 0 360 87 569 73 597 37 52 96 1231 3 205 36 1677 95 578 25 251 56 214 63 34 52 238 83 486 4 89 24 300 89 1769 62 834 9 43 60 161 85 103 51 16 93 387 26 453 0 241 47 638 57 936 2 540 98 626 55 242 92 34 78 155 44 1007 54 1255 91 509 42 846 46 9 25 103 19 499 3 2307 38 651 69 34 50 679 92 2238 94 536 3 699 12 1649 15 299 87 103 34 973 0 175 20 1323 60 864 77 417 13 720 94 176 7 408 96 439 47 49 24 472 53 232 23 690 16 145 0 809 65 1558 47 913 3 147 99 797 40 2255 79 560 59 151 32 751 67 59 10 1208 76 97 74 179 28 728 12 146 84 273 60 172 35 15 74 12 5 2367 50 522 22 262 89 677 22 272 95 386 17 393 29 1282 21 3658 5 224 83 38 2 309 26 3 4 90 95 73 3 30 94 407 12 40 98 34 37 459 94 1032 97 691 86 418 42 2224 86 2096 79 54 92 248 6 923 97 66 2 7 80 1630 58 243 48 414 75 535 35 66 81 138 69 441 41 84 85 3 70 182 42 101 48 330 23 129 20 61 36 220 77 387 74 474 99 60 2 92 39 77 85 167 2 315 29 2 72 820 47 215 39 534 69 35 65 256 73 391 17 635 59 698 0 158 61 73 59 1233 13 362 1 1552 56 350 40 1232 5 1323 25 1950 99 1009 16 210 38 348 79 714 51 1142 38 606 45 150 27 385 57 146 15 1033 3 469 69 68 40 1831 84 553 22 554 17 366 21 72 57 196 88 1095 40 21 31 587 93 585 88 648 69 62 13 1 92 777 24 1380 42 233 29 434 45 196 90 144 22 380 87 345 89 1114 38 523 48 250 42 147 96 600 94 666 19 264 18 508 77 464 71 432 10 241 85 557 73 1107 71 955 86 336 20 90 89 229 77 206 83 582 93 2161 2 100 79 504 44 108 99 854 65 2003 52 681 38 356 66 412 2 536 27 1205 26 115 47 199 37 753 99 1446 10 74 67 646 20 782 90 1141 7 49 6 1559 60 93 25 220 73 541 30 153 15 952 18 799 94 166 68 356 73 256 26 15 78 164 54 1381 28 2266 47 1432 89 1018 64 107 14 626 7 1169 38 401 84 9 3 286 40 691 69 441 60 1992 92 409 40 695 10 1541 52 238 35 69 75 394 89 211 53 1302 76 244 41 566 39 268 91 4 96 41 94 188 7 421 23 229 63 1033 2 217 41 277 55 340 39 221 44 36 76 60 57 1510 15 645 81 449 86 136 72 1833 21 177 80 393 43 491 21 419 43 1104 27 798 9 335 61 534 24 79 74 373 77 1553 51 67 20 722 54 13 14 341 66 109 51 660 55 731 78 262 32 275 92 1039 9 666 37 338 66 4 56 74 33 50 86 300 5 1690 66 531 73 509 41 73 85 1384 46 83 3 488 21 212 59 1371 94 1378 43 273 88 2575 81 1047 14 493 51 4109 46 962 61 619 74 2856 26 29 97 418 40 578 28 1036 71 2503 49 733 19 177 13 388 65 1256 34 982 45 41 16 67 18 1308 56 2486 68 593 62 892 85 244 21 516 41 622 77 1723 57 248 66 551 48 74 47 15 42 880 85 62 39 597 85 226 74 1 43 470 12 753 1 1088 65 217 37 586 82 1363 39 145 38 831 99 242 67 157 19 250 87 440 33 445 5 816 44 861 70 22 68 64 59 780 70 880 79 53 63 6 55 2170 69 620 20 136 34 462 14 398 68 879 43 505 24 822 87 738 44 443 85 3881 5 703 95 265 60 1103 79 1929 39 1268 92 113 64 557 38 25 99 2996 87 395 70 58 88 327 8 1041 51 2057 80 294 53 513 62 74 75 924 35 727 53 378 87 1308 78 247 16 1409 40 136 31 597 14 29 82 220 5 41 6 153 9 1974 18 420 68 1218 58 1335 19 621 41 515 88 2653 96 448 71 722 81 466 84 321 76 491 67 344 21 219 37 1841 35 204 44 1093 49 589 86 470 85 694 2 126 1 718 22 367 48 312 84 224 71 4480 54 985 36 854 89 459 86 1355 9 335 68 299 9 102 91 440 4 799 0 709 63 1168 85 670 58 450 6 142 13 347 19 546 88 191 71 782 46 201 70 328 95 110 63 324 61 184 47 452 25 55 31 33 60 34 76 51 22 135 38 140 79 1329 66 80 62 477 29 1034 77 833 75 69 81 1024 16 68 80 429 92 31 10 298 68 87 9 563 95 2634 85 73 90 290 16 1744 26 745 58 560 24 744 45 892 94 525 51 862 52 3059 3 404 83 689 91 182 76 197 48 427 81 347 63 1106 50 685 22 1105 72 1183 12 182 14 422 91 506 58 2 2 227 55 2007 69 398 88 1086 10 194 66 861 60 132 66 1386 82 178 38 1839 35 62 61 167 81 82 53 454 73 37 97 486 38 481 46 291 52 44 0 1455 80 153 64 1660 -1 -1
51 2 66 763 42 587 67 944 2 96 95 31 84 416 46 346 28 349 15 34 55 1088 70 339 22 1233 33 713 63 75 33 96 58 396 14 511 50 652 97 1085 93 106 22 272 55 23 85 240 14 1880 30 130 17 184 11 429 0 520 56 494 21 1123 6 613 29 218 95 34 87 946 59 153 98 971 55 360 88 319 98 553 68 1873 88 110 63 271 90 4 1 291 69 13 72 597 24 434 66 609 82 188 99 799 88 377 50 165 63 313 31 1269 46 321 60 1758 35 770 36 1098 99 1711 97 2529 86 225 57 1329 3 1185 7 338 52 1529 27 1593 20 30 34 207 76 311 65 470 13 1824 17 200 57 502 21 343 47 1445 80 178 12 818 72 1036 9 2630 55 1134 87 468 30 113 77 595 52 528 93 418 52 465 90 205 14 1283 17 465 86 378 15 393 52 258 11 40 41 375 40 1173 41 747 84 281 48 571 31 409 48 113 7 265 33 110 59 530 23 553 96 2177 78 1361 34 1180 64 276 24 721 66 59 60 786 56 549 7 523 48 2383 82 125 26 940 24 1419 69 536 97 740 7 417 82 447 25 868 63 2478 58 519 74 233 61 70 99 1395 82 226 13 268 55 897 13 25 53 705 79 2489 9 1092 66 480 56 114 16 17 79 1107 66 229 87 65 16 103 81 29 86 627 1 446 5 2179 14 65 17 19 11 4 2 49 17 382 54 971 29 141 5 1029 93 806 60 869 71 1633 83 493 77 316 31 127 76 15 69 414 61 341 80 432 89 416 50 94 67 1319 69 440 93 96 12 358 88 1266 84 22 99 245 46 739 90 42 62 1467 23 222 22 65 49 30 43 56 92 45 6 3 10 55 98 316 92 275 43 814 85 422 89 64 54 755 69 829 65 502 86 305 98 357 35 89 27 339 44 142 17 701 76 1818 78 161 33 362 19 104 50 124 2 1394 93 585 40 776 28 73 97 2819 13 633 15 301 22 734 83 906 75 540 9 906 49 89 7 270 13 17 43 13 97 409 84 181 42 3066 98 385 76 342 69 167 51 292 25 15 69 937 99 670 57 1501 67 1499 8 2702 18 855 60 411 95 44 88 335 12 1612 66 304 41 83 62 2464 47 96 82 146 77 102 31 114 72 834 32 805 72 1336 79 152 33 312 52 6 85 129 71 312 26 589 34 472 85 461 86 12 25 1484 99 401 84 154 75 1207 7 1124 29 25 3 129 81 439 88 131 64 516 54 396 56 162 45 233 98 665 37 449 79 156 0 243 30 1530 93 2592 15 148 73 345 67 1256 96 707 63 602 76 69 53 1024 26 91 20 1097 97 131 11 703 18 332 96 228 6 270 72 129 70 160 66 118 48 1062 60 40 36 1367 66 207 54 100 3 1161 88 3119 26 50 51 103 55 1882 9 311 14 166 34 199 75 365 1 1615 27 1145 8 918 5 267 13 196 81 160 29 668 83 793 90 765 52 631 55 600 22 1 99 350 86 587 15 730 68 1762 50 199 94 352 62 88 77 232 52 667 80 2072 50 1543 95 94 21 266 46 78 35 103 62 628 64 1170 29 120 44 873 95 954 11 1282 15 626 39 600 59 2236 21 456 76 786 23 222 9 758 20 965 13 529 57 543 87 223 79 408 99 557 88 1732 11 533 4 317 8 1687 70 1457 33 132 3 8 9 57 22 628 77 1164 61 741 42 3219 0 786 10 330 65 1665 14 1302 66 160 70 112 50 188 87 933 61 108 16 264 82 164 1 818 2 1074 85 1125 71 311 89 83 86 3100 80 1128 65 393 57 699 1 340 19 697 44 741 89 545 13 372 73 278 68 39 65 626 76 836 12 219 27 894 50 83 27 864 98 616 58 378 37 1432 86 253 62 443 85 214 8 776 4 525 44 345 68 698 96 42 28 1830 52 507 12 312 10 1144 96 451 42 491 86 83 51 878 82 326 63 596 17 136 16 67 90 331 52 1483 33 878 26 215 22 240 82 448 21 1861 9 652 4 107 36 179 94 55 99 2070 72 1264 39 436 86 1683 55 415 50 1145 99 83 85 61 91 171 9 7 51 1054 0 2122 5 945 84 376 72 593 5 154 67 729 97 792 91 34 66 981 75 1582 1 31 11 51 97 17 99 588 35 596 21 311 69 402 70 513 65 446 31 149 54 969 19 320 0 72 62 321 54 1281 58 649 63 5 74 105 26 84 52 15 91 1270 14 134 13 430 16 909 22 444 59 664 12 993 40 56 33 60 4 289 79 191 36 1330 15 1194 85 200 95 2502 96 2244 40 2 23 828 78 124 36 171 11 132 78 468 79 1723 67 1246 34 96 73 85 89 431 60 63 1 929 61 164 46 688 5 916 19 1349 48 1555 7 84 33 86 98 44 40 1098 19 81 67 609 62 758 88 1155 29 174 96 922 76 548 13 1094 96 88 15 338 49 605 93 895 7 1161 77 1089 97 281 14 77 94 87 80 795 95 972 18 206 14 346 63 40 49 2820 84 1418 79 338 54 717 10 754 38 467 94 506 79 104 43 65 65 788 11 2082 1 7 34 155 17 98 0 587 54 463 28 495 34 1255 91 482 65 79 36 18 98 412 26 390 34 186 28 740 19 979 82 1071 73 488 99 911 20 97 23 806 81 8 67 171 94 149 21 328 75 197 11 267 1 175 84 109 60 1234 78 438 47 18 87 593 8 1230 28 8 16 176 40 130 84 70 96 311 66 101 74 606 23 501 65 389 39 673 13 320 41 651 48 649 96 403 83 52 31 1104 60 261 17 266 24 752 92 91 57 199 44 902 46 42 79 307 43 453 68 748 9 157 1 1802 33 2539 18 658 90 140 75 2026 1 92 84 111 90 242 32 362 20 496 18 263 59 445 85 544 88 469 87 531 49 252 77 36 91 124 32 1094 82 1063 90 945 47 270 87 76 9 545 15 54 23 71 50 1145 12 27 54 85 58 288 61 874 34 660 90 2657 33 899 81 213 10 201 61 306 65 310 74 198 69 326 86 653 67 502 87 620 79 133 49 251 10 938 51 97 21 1475 85 397 49 20 75 42 89 9 42 83 95 689 4 240 6 1442 94 16 65 1120 46 1119 65 1238 63 3 35 67 22 167 96 1003 80 182 81 273 74 61 92 937 77 2723 41 997 98 813 26 29 62 614 52 977 25 227 28 332 92 745 57 1466 23 118 52 675 77 341 38 220 70 1995 28 377 59 1254 87 825 83 192 56 20 73 183 1 314 89 22 66 299 53 30 7 647 41 799 69 894 21 640 64 966 68 507 9 428 72 75 37 167 40 848 76 766 14 612 67 189 93 1893 12 871 94 1280 41 623 91 70 86 1583 75 45 2 255 4 124 17 41 22 178 91 82 29 798 43 494 34 102 75 420 21 704 84 712 64 204 20 88 67 69 43 44 51 1226 37 417 12 258 90 1203 16 83 41 48 66 1632 50 788 58 257 86 268 18 252 26 517 70 1248 2 60 71 202 5 432 44 1828 50 426 72 241 4 415 60 31 97 526 71 99 83 976 73 561 52 241 96 1281 53 1065 87 126 53 333 48 94 69 891 98 3 99 155 97 887 90 664 28 178 40 203 63 1587 20 333 80 80 90 732 15 318 79 282 35 156 98 867 75 661 98 1236 65 59 41 170 36 677 67 695 19 1212 13 229 97 410 45 460 1 619 28 729 3 316 83 7 46 429 12 562 59 351 64 306 94 535 16 136 77 13 42 658 98 228 33 693 45 32 24 35 7 2114 46 1922 68 63 96 26 40 522 61 543 98 155 18 586 47 408 50 418 61 280 75 1132 43 1127 3 422 96 475 18 329 62 614 68 868 5 739 60 150 84 488 58 55 47 447 12 275 63 1749 72 683 29 216 91 645 79 223 59 158 30 248 84 1088 89 549 49 1513 70 303 26 162 44 497 36 909 72 123 49 302 85 382 78 942 84 589 20 57 60 154 44 1692 16 1199 14 234 1 381 11 1501 29 264 37 1626 60 239 8 239 6 461 74 571 39 257 9 383 96 43 35 147 8 308 17 759 78 132 64 153 17 145 0 251 96 386 56 289 27 554 2 258 81 414 91 569 26 405 44 1717 64 1667 98 615 80 74 10 489 34 116 1 1932 80 721 41 973 42 739 39 275 69 84 2 800 53 1224 81 712 98 219 60 249 43 1704 70 29 49 13 78 535 17 20 62 847 5 254 54 636 5 112 70 1389 2 1162 95 87 76 565 88 1185 79 142 92 472 73 148 76 54 23 233 65 917 23 885 5 826 60 239 14 388 5 372 3 256 52 19 3 460 -1 -1
51 180 86 598 90 478 65 557 29 785 27 1149 25 282 81 126 88 79 21 87 89 142 98 471 49 770 18 1021 88 285 79 508 4 627 72 2089 60 219 96 959 55 507 43 149 26 655 67 212 57 514 53 159 75 873 37 800 57 1147 35 496 24 575 58 2069 63 1462 52 1115 1 36 30 715 46 231 19 17 50 32 97 2129 4 84 41 374 71 431 88 601 18 516 85 212 79 561 27 482 81 121 88 75 20 339 70 219 31 139 56 750 16 36 91 96 62 6 55 746 63 66 98 130 42 125 15 189 65 347 42 124 71 831 7 164 90 35 6 460 57 75 23 687 44 1104 96 1378 80 369 5 2739 55 829 49 116 92 1006 80 195 50 465 85 161 61 870 16 129 6 384 83 25 30 1313 25 218 31 150 28 330 20 342 92 88 82 992 59 112 0 259 24 256 98 39 22 421 31 194 71 140 11 74 49 1 45 1368 0 645 85 811 72 117 13 913 67 303 80 844 22 112 44 1120 70 223 99 1005 81 385 30 193 3 452 22 842 51 162 46 1485 9 1460 10 38 93 91 37 260 33 160 18 714 23 1156 88 828 94 83 45 129 10 1032 13 243 12 153 4 715 10 409 30 513 90 306 31 157 99 817 65 115 49 1278 87 1234 88 777 52 77 6 824 78 910 90 959 2 24 22 508 82 16 26 1544 38 77 58 1435 35 3277 44 132 28 1326 1 97 31 139 63 1880 50 119 33 948 29 383 47 462 85 156 60 1109 30 776 46 227 67 684 88 347 58 143 69 199 44 485 15 28 31 930 59 392 49 485 74 2138 13 901 75 298 4 735 98 58 77 1032 94 652 39 121 9 971 57 1489 77 773 64 465 57 779 80 460 33 293 20 505 58 308 55 161 16 326 29 432 27 146 66 753 92 715 60 542 75 32 59 634 32 203 11 607 52 562 93 530 75 253 9 576 89 251 4 964 41 240 49 1574 51 1033 72 1847 1 407 13 2144 64 67 27 77 95 414 13 68 11 451 22 769 8 657 29 2362 48 1287 85 577 96 131 14 612 85 427 92 4 32 324 40 470 64 2088 11 1896 15 677 86 315 95 137 2 579 80 39 93 1342 22 487 35 104 43 464 45 736 85 1021 2 190 64 1241 49 678 95 975 3 51 84 291 5 456 41 905 37 996 14 254 64 542 29 46 11 66 90 261 31 36 17 167 78 201 32 266 44 831 28 324 14 497 70 1716 62 1212 67 1150 35 503 51 1495 2 40 46 164 19 1367 5 310 25 169 14 20 69 903 2 435 63 334 94 19 14 194 49 234 91 3 9 227 34 364 13 1655 68 1306 70 1212 30 22 87 659 61 443 35 198 45 643 50 834 57 594 83 211 19 2847 38 214 50 422 25 247 88 208 93 69 29 669 16 1246 91 1218 63 366 79 19 31 2964 3 1011 32 31 21 878 33 78 10 773 65 38 71 658 72 161 40 1272 10 994 69 84 99 1556 85 814 59 582 67 731 35 276 36 396 98 240 81 1599 80 441 29 891 53 272 23 42 39 333 76 449 64 812 4 965 57 597 65 1911 10 606 57 601 66 47 23 4 27 78 83 202 7 1675 47 238 79 3371 24 150 85 1497 55 697 49 564 51 205 74 355 41 155 32 363 42 1311 84 372 40 113 78 444 31 798 94 365 7 318 95 252 10 18 95 439 78 77 54 200 20 1198 72 695 2 741 68 684 46 569 19 464 10 854 69 619 32 347 87 49 20 8 66 1062 11 6 17 2766 48 256 34 136 39 1020 86 141 20 1429 11 30 15 780 54 59 76 172 58 2329 10 797 40 66 44 835 89 700 65 399 42 130 75 1471 90 295 56 2398 18 2153 49 127 72 63 23 221 37 298 84 181 23 638 55 971 94 1567 83 366 78 1771 74 743 47 517 92 39 56 1712 63 127 18 395 84 1708 2 546 63 401 80 273 37 247 83 473 53 545 16 898 15 246 29 725 75 146 95 3443 42 632 94 253 20 569 81 313 4 644 69 1081 79 421 56 54 54 1103 18 1 81 184 72 7 39 16 68 4 22 788 94 614 90 364 51 62 45 27 36 1559 38 735 6 437 96 329 9 522 81 364 58 1056 57 122 24 379 12 1207 97 1040 13 434 81 654 71 569 66 38 73 235 3 962 45 745 5 495 52 283 41 21 91 515 32 1687 23 2110 81 1883 72 1525 4 94 8 335 75 1379 18 107 59 553 75 386 57 133 13 1559 72 54 48 1614 67 137 78 57 34 386 81 1755 17 267 63 613 18 480 29 905 6 219 94 78 17 2357 56 1088 3 331 18 38 49 673 80 915 16 1551 34 963 16 158 20 1589 97 576 13 340 67 164 31 75 30 1193 82 903 97 449 13 684 90 147 29 80 93 1059 76 146 67 318 53 281 75 69 44 1328 18 105 94 1270 53 1422 80 2538 81 1322 41 120 79 309 7 3285 89 749 26 305 11 356 90 759 0 23 40 772 43 245 88 1040 72 2183 43 174 61 2256 31 187 99 2311 0 16 67 1739 2 517 63 765 28 641 22 1036 30 1730 71 301 5 253 21 1270 55 2259 71 1058 37 370 9 191 26 50 15 531 36 1700 42 897 70 4438 9 641 88 447 92 129 27 904 5 1535 4 510 11 76 83 17 20 254 39 100 8 271 64 16 65 216 88 1309 38 454 12 200 7 655 33 2963 90 155 4 367 92 544 56 219 71 259 47 72 79 596 9 1971 55 139 75 480 71 48 45 126 1 298 57 371 51 265 90 221 52 908 64 167 43 586 87 953 67 137 69 236 8 605 83 393 28 41 77 735 87 450 29 187 70 745 63 530 89 293 40 270 50 224 43 64 19 697 35 996 65 559 47 577 23 403 42 1005 51 614 27 845 30 790 62 156 24 1126 32 35 76 226 83 466 81 964 40 1068 86 45 76 220 60 417 23 581 88 2037 56 1348 13 1924 4 188 42 302 24 4280 58 840 17 371 5 4696 54 35 13 677 94 13 49 616 93 90 79 157 51 2339 75 2117 62 352 26 258 33 169 72 260 9 217 82 3140 41 311 27 1215 99 338 82 66 8 241 61 703 37 776 0 444 5 394 71 194 46 200 34 287 71 1361 91 112 39 456 61 113 96 1243 11 408 50 815 95 109 32 1099 69 224 94 43 65 174 16 2893 10 942 4 921 38 131 83 242 91 257 60 193 75 839 68 521 82 86 90 648 21 1238 18 140 13 219 23 171 62 415 54 684 79 225 35 986 99 864 90 850 17 100 40 206 31 877 52 290 85 658 87 756 43 183 10 575 35 47 64 198 79 419 48 27 58 287 79 1425 29 446 1 30 76 126 49 606 56 220 96 217 8 465 82 141 5 133 8 1145 46 654 8 2980 89 163 83 141 35 316 50 378 68 83 47 703 33 1255 93 92 99 565 30 168 55 318 20 1533 76 879 48 244 46 106 89 703 87 919 97 213 49 135 94 2500 10 165 38 1260 43 365 38 108 56 258 77 320 47 113 24 189 80 276 81 1030 65 7 12 1387 79 1607 67 627 44 41 9 363 32 2194 23 12 4 1243 26 296 33 175 51 391 96 2546 35 1248 54 500 58 2806 87 2083 36 244 53 1257 38 234 88 1278 99 1343 32 990 67 157 62 862 58 612 60 142 48 239 56 114 39 535 18 560 82 196 80 8 60 1371 83 276 91 932 20 1270 52 278 29 1259 91 131 41 257 37 599 14 1353 95 36 41 282 16 432 12 378 65 1268 87 99 3 279 45 1215 67 180 16 1045 15 177 66 290 54 238 7 1201 11 431 90 215 67 176 71 807 97 344 63 519 90 280 22 86 67 1901 68 155 53 1013 23 707 83 561 29 54 92 402 69 879 7 1732 14 134 54 314 63 440 25 50 84 18 76 175 51 361 86 89 89 170 53 198 52 242 49 323 10 332 3 189 59 52 4 299 28 407 68 120 91 196 2 259 5 500 80 418 4 521 73 699 5 308 41 2436 58 235 15 449 84 747 40 406 37 362 93 445 83 24 61 1831 78 882 85 436 27 591 39 804 74 465 46 260 26 1530 88 77 8 1429 74 1806 33 500 88 202 18 1864 99 2968 -1 -1
52 615 21 383 13 511 11 184 96 707 99 469 27 177 6 82 77 2271 52 148 80 130 35 1580 25 74 4 2639 82 1078 17 326 39 833 69 658 2 1860 46 198 45 911 73 371 48 209 79 2100 89 226 54 642 10 5927 75 584 40 793 58 197 17 547 29 146 65 87 97 1183 62 70 57 2277 30 485 46 1436 70 136 19 846 88 978 59 309 40 242 64 981 97 40 87 20 10 1230 15 468 31 1553 41 2397 65 1152 98 442 65 59 36 660 48 53 32 1557 49 634 97 1365 99 75 15 253 13 468 82 357 7 625 83 471 70 274 85 721 48 35 68 535 40 760 43 121 0 1107 37 405 95 1 46 335 19 184 96 160 40 84 82 1266 41 234 11 854 26 579 51 1080 82 365 25 120 97 1639 80 716 50 1487 65 76 91 325 28 31 83 24 38 232 47 810 75 955 54 1906 91 1947 74 13 0 736 50 204 52 139 4 227 35 343 50 201 23 1566 71 91 89 538 13 102 53 408 2 99 51 829 33 165 50 646 3 407 23 703 47 357 26 150 68 44 47 440 73 397 32 95 75 682 74 645 14 546 65 284 6 420 78 201 38 46 85 766 63 61 71 206 54 1001 14 31 21 669 6 652 49 688 84 188 57 83 90 757 4 25 90 1348 14 707 63 609 34 1528 65 1180 41 105 98 351 14 234 11 663 29 801 5 362 23 433 66 25 59 280 63 937 97 130 55 634 54 46 36 1904 69 686 32 1271 7 1002 62 721 90 1001 40 1635 37 199 62 208 37 310 0 2493 90 27 65 367 23 81 14 203 62 1689 40 163 58 263 3 16 65 242 56 424 44 3 52 1511 56 496 61 442 30 558 83 331 69 244 65 963 83 100 68 764 76 1040 8 64 64 735 55 1419 88 143 69 1511 5 617 3 234 41 853 51 1414 9 455 30 1713 12 552 80 1126 38 48 92 514 9 138 84 59 87 628 39 293 16 527 72 317 25 1614 5 130 13 700 48 1401 35 433 4 533 88 263 18 1422 80 102 8 212 44 1032 7 175 0 120 31 244 99 998 27 870 72 1460 62 1301 68 39 74 837 46 516 80 87 55 1225 78 686 42 329 86 767 44 661 34 227 6 106 49 224 16 150 20 480 76 214 89 1521 63 345 75 321 76 546 92 439 67 354 89 334 39 396 86 591 69 220 5 43 34 50 77 147 18 47 93 491 90 2329 28 235 82 2365 5 781 57 406 99 245 66 2273 76 18 54 1802 83 96 92 1324 2 301 45 161 53 720 80 1768 3 305 74 1004 18 422 95 1456 38 178 55 453 49 544 27 467 35 423 93 1537 85 1840 33 5119 2 621 56 557 43 81 75 373 90 1496 10 409 21 1555 6 400 33 897 52 164 41 1887 34 795 22 39 35 328 32 415 0 1650 61 137 97 477 85 521 96 893 68 8 42 654 66 1198 39 1699 53 1248 99 438 26 1560 19 122 52 866 83 988 93 470 56 1119 77 61 60 52 74 953 52 205 41 132 81 2709 43 812 40 1060 7 1934 40 210 68 2062 17 394 37 274 12 1144 30 903 97 855 98 116 16 109 62 513 34 1408 5 1353 58 184 59 230 14 321 36 244 48 234 5 1103 9 235 1 758 51 375 53 56 29 151 55 619 6 197 44 74 52 184 60 299 77 637 21 59 68 363 25 316 17 1986 86 1070 88 29 71 292 99 39 64 1465 92 293 97 830 34 1406 91 71 79 408 47 1078 9 243 66 2831 46 634 32 67 52 488 41 78 43 1344 83 19 20 294 94 229 93 704 58 358 90 649 34 419 58 632 35 660 5 660 33 402 38 22 59 30 18 325 53 101 35 193 11 700 51 956 87 239 55 542 75 566 25 407 33 495 63 1576 52 824 89 212 50 767 85 2224 9 944 74 7 8 198 71 211 5 301 66 476 35 141 48 631 85 3010 7 466 62 277 23 198 11 75 54 37 23 424 4 798 88 703 26 905 70 122 59 802 88 130 10 389 51 195 40 530 76 36 20 63 16 62 24 60 8 277 62 847 65 311 26 514 38 474 84 659 4 409 96 413 63 227 15 1176 19 1047 12 259 25 77 6 429 19 834 98 1577 71 139 26 228 69 137 22 931 39 706 94 695 86 921 56 1783 57 258 32 756 48 3066 77 178 80 276 16 46 53 494 68 476 6 1244 9 32 86 141 78 21 80 153 43 1435 82 133 58 49 30 123 36 1151 80 730 51 747 36 936 68 66 7 733 96 36 84 233 55 1366 41 44 88 226 34 1628 2 106 34 115 31 222 86 314 33 74 64 358 37 171 59 2266 25 548 40 1935 37 692 85 2560 21 1456 86 596 31 764 63 76 17 439 97 215 27 655 31 222 29 268 78 683 73 1550 32 105 68 8 34 107 84 1200 42 437 85 606 23 611 14 100 76 408 21 31 33 23 41 190 59 1350 84 67 76 455 80 476 37 377 38 99 4 684 72 1941 83 637 97 205 83 161 60 114 38 139 78 300 7 404 76 36 85 55 52 102 15 40 58 336 28 2104 49 692 93 87 87 415 93 674 67 559 44 391 50 1175 89 40 59 548 75 977 55 744 70 1690 99 626 84 240 3 1868 69 1930 75 199 38 918 40 215 22 432 56 431 27 1212 14 93 70 694 99 165 5 366 78 822 13 1426 78 804 5 1973 33 197 71 105 22 386 91 71 31 1996 42 291 55 1465 62 6 33 679 15 424 54 599 19 33 7 100 37 813 63 500 55 181 97 619 4 537 2 510 60 1131 55 496 49 114 97 344 69 249 7 579 57 103 98 674 29 152 48 161 89 627 21 87 17 203 52 1839 1 270 7 311 95 31 58 482 23 852 85 331 40 294 41 3715 97 1028 51 998 55 1212 50 104 70 327 56 152 89 1388 44 59 40 152 25 2770 15 220 40 1548 79 908 32 981 33 187 51 142 0 10 37 174 88 527 0 486 28 1092 41 2486 52 526 22 2658 45 288 67 865 60 116 55 803 34 430 11 1629 32 670 27 25 72 811 96 220 50 390 21 128 94 758 53 2092 43 1200 46 306 90 39 12 42 8 2225 32 15 55 470 23 626 63 415 55 877 15 198 48 521 88 26 10 1339 60 832 1 651 12 1526 33 1208 65 543 42 233 20 19 50 1165 15 650 29 250 79 108 40 513 7 1715 0 616 77 445 13 3315 85 221 69 190 78 248 5 204 6 211 57 658 43 99 99 1383 13 899 51 4 66 141 75 1058 30 501 84 803 85 208 49 66 80 1088 88 2651 1 217 85 774 27 368 14 712 36 946 57 1332 62 158 42 920 70 621 65 720 15 556 58 215 75 1486 5 107 85 248 66 1508 95 443 48 972 71 12 56 9 79 16 69 591 17 1357 15 1061 52 1120 38 649 88 544 85 857 53 227 47 325 16 1318 36 47 30 1254 35 321 47 1511 99 1025 18 524 42 422 95 1086 12 442 92 1384 71 446 60 1167 16 1625 67 352 16 374 45 1221 97 230 27 675 2 549 47 171 92 23 49 688 58 155 69 300 87 1467 14 2077 99 337 95 43 31 352 36 156 71 483 96 235 22 55 67 849 32 376 38 118 10 454 45 214 13 993 51 375 88 662 49 451 45 504 21 315 68 166 16 848 74 609 92 796 6 125 15 161 72 20 61 890 50 71 39 111 61 343 63 1318 1 951 44 45 88 65 29 306 42 706 24 2186 44 8 40 875 77 809 86 176 9 996 86 56 46 431 23 594 18 293 48 760 33 128 54 56 10 262 51 473 86 275 11 373 97 288 30 230 6 50 67 352 19 300 28 750 6 608 5 427 65 806 64 208 21 334 63 1540 75 481 88 82 83 255 90 239 13 430 54 1254 69 468 1 107 32 605 75 107 52 257 19 852 75 238 61 1677 88 836 73 2 96 423 28 133 53 550 93 632 54 1108 51 554 99 32 7 56 -1 -1
53 317 99 73 72 1325 98 48 68 1125 61 664 5 159 34 164 32 28 7 463 32 1783 59 2453 70 1765 63 799 95 211 90 99 5 1484 79 368 94 595 92 754 33 854 83 521 51 362 82 188 24 122 74 19 90 38 47 110 52 144 37 164 45 361 33 313 7 13 18 257 37 26 30 203 10 1683 67 148 8 113 56 404 48 1471 40 229 53 1180 35 427 14 2324 38 205 32 648 39 312 48 793 77 87 13 515 41 2405 35 61 80 427 20 436 48 223 22 612 87 394 91 575 34 497 68 1122 88 3081 78 797 24 1350 25 9 85 527 94 207 88 155 11 116 72 1692 88 2166 19 182 9 4179 78 275 86 403 3 64 5 1118 30 501 19 1342 47 61 64 434 48 533 98 27 12 1588 95 1177 29 373 95 628 41 73 50 81 35 1032 87 1675 30 63 41 221 56 641 24 112 73 1356 13 1969 4 117 78 1591 28 414 68 557 84 769 67 84 32 565 79 709 78 1774 60 370 24 47 51 620 4 121 51 316 53 873 83 522 7 1455 11 143 27 247 91 858 54 201 97 87 50 640 90 349 13 610 24 1571 72 64 57 873 71 251 35 380 48 311 59 540 48 218 22 794 87 134 22 1150 89 506 5 34 60 755 50 1112 44 2113 34 571 47 284 87 1642 19 140 78 1216 38 1310 81 590 63 155 34 514 35 448 66 778 32 1020 2 418 91 296 14 254 32 145 81 59 90 12 37 57 80 1615 15 113 81 752 0 387 94 900 78 3627 21 843 86 216 73 294 91 1964 31 2958 50 322 6 310 54 239 46 14 80 613 71 896 85 1911 70 527 64 565 50 952 6 129 97 223 9 103 41 25 20 376 22 90 55 913 1 186 98 1559 3 724 62 965 10 405 97 791 30 1552 45 2639 98 113 61 442 71 1345 42 1318 72 165 9 223 17 686 79 528 63 666 61 950 60 592 74 45 68 579 51 161 69 281 70 1352 11 568 46 1189 99 173 51 317 83 1318 70 1162 15 695 83 643 61 933 88 133 4 380 82 547 7 560 28 387 36 385 17 105 25 1423 5 10 90 929 43 10 19 310 84 376 26 4014 40 112 3 1278 17 101 41 2048 13 65 86 1030 67 1577 47 259 22 317 81 157 4 603 57 325 39 1436 62 338 82 1674 84 920 55 434 12 504 50 360 75 1632 23 401 46 470 16 152 62 465 30 952 8 14 48 872 49 519 82 47 1 1569 98 142 19 302 54 204 62 75 28 376 50 1627 60 117 47 684 43 63 76 551 11 147 7 267 52 250 59 129 27 74 60 327 35 15 19 1196 48 856 64 496 66 291 83 1051 22 521 20 442 33 453 78 102 82 540 98 386 64 3 87 1558 7 832 84 52 32 493 81 493 31 1343 58 429 20 2369 52 22 20 1671 29 474 7 1 61 181 8 1358 64 1598 7 613 58 23 83 224 53 156 54 546 98 306 7 271 92 485 72 636 37 472 35 55 12 28 71 83 18 162 70 967 94 1350 22 673 93 645 5 996 85 2494 0 12 42 498 3 116 64 986 90 473 95 55 47 306 99 1258 13 1183 43 944 9 6 97 443 17 1315 67 683 29 1364 21 1006 55 38 29 1215 36 461 6 11 3 2165 1 1841 58 645 59 377 29 1748 24 138 61 203 78 213 94 213 13 67 68 102 87 64 43 716 93 242 3 209 37 814 21 393 93 203 12 1195 65 248 46 1681 8 705 79 741 97 680 44 284 70 1074 9 442 83 885 47 876 26 55 85 1911 64 11 93 159 13 249 53 128 92 522 27 643 53 30 92 1325 78 1207 30 2452 83 34 72 738 74 217 46 85 14 444 91 82 93 756 29 25 49 1415 94 1121 60 618 9 429 7 296 19 1671 42 551 63 2155 81 1216 33 599 58 322 66 539 77 19 43 1811 92 363 45 801 87 407 8 174 26 394 52 282 25 805 68 302 97 217 91 322 14 607 81 251 71 203 9 434 50 1891 48 420 88 46 75 47 18 244 47 90 20 734 56 618 21 227 35 211 57 566 5 145 85 1603 44 1975 48 518 58 763 49 77 94 86 20 1560 73 1011 82 280 79 21 45 808 27 288 8 114 68 22 35 1135 56 297 97 2697 18 1558 86 81 84 345 57 803 62 1918 4 1613 91 48 61 2209 3 144 73 505 90 155 89 304 74 441 71 360 22 291 52 505 30 69 27 2402 55 436 88 96 80 825 33 1114 17 90 6 119 16 1419 73 160 70 67 41 228 98 54 78 456 74 474 35 354 74 281 47 200 25 444 10 1035 5 795 43 444 17 170 97 765 42 697 65 202 96 485 83 1645 54 960 19 921 87 1513 9 144 23 442 31 981 40 1694 33 291 25 194 31 299 38 128 50 131 3 248 59 64 15 193 9 440 26 327 70 130 11 719 20 31 47 781 79 377 5 572 32 738 4 754 10 558 92 20 15 600 21 2922 14 133 40 206 82 567 80 1385 86 16 83 219 89 3124 39 177 56 713 46 886 79 1815 63 20 6 708 24 111 1 281 81 1564 41 5 15 284 72 13 91 146 77 540 60 2167 1 203 79 402 98 432 38 229 92 400 89 646 26 113 60 593 25 2142 82 143 21 189 85 937 30 1285 58 785 2 1758 31 992 93 125 39 46 11 1425 29 187 62 170 27 285 88 1333 4 196 85 421 72 991 13 65 20 191 58 1123 12 147 88 451 34 614 38 237 84 398 47 76 80 73 17 204 69 373 60 405 28 371 18 561 51 279 92 862 10 32 21 803 94 1242 90 693 7 134 79 1891 87 427 75 235 34 13 44 2066 82 549 72 64 52 619 78 471 75 58 93 299 1 998 78 341 50 627 5 612 19 21 73 1062 13 188 27 585 23 454 24 529 1 309 25 1669 48 154 95 56 17 1072 59 37 90 87 76 705 1 405 46 1131 50 1550 72 271 81 1434 46 1520 32 615 21 448 64 307 87 850 51 450 74 23 45 1807 0 72 4 440 72 317 46 1273 69 4 68 918 9 946 97 383 43 842 47 54 57 322 63 514 84 244 23 203 84 1194 65 863 1 433 3 508 93 231 29 922 1 278 54 52 97 432 41 64 57 192 10 1574 29 417 8 47 40 69 53 42 96 231 91 389 93 116 95 638 28 2751 47 270 71 187 26 416 27 328 37 92 68 201 28 679 0 742 24 3381 65 210 68 475 2 234 67 33 1 609 17 174 85 169 18 1317 20 260 97 1463 49 390 83 973 14 1110 94 1507 48 271 64 446 12 786 55 499 50 472 34 649 47 204 97 264 98 549 6 2461 89 494 51 115 6 754 15 342 74 47 88 125 31 206 34 1009 77 1225 15 1979 34 770 63 1446 24 3715 0 151 70 202 95 957 12 143 49 391 5 1643 71 464 48 684 44 338 26 1295 19 851 22 117 99 207 22 552 94 542 96 319 35 539 72 143 37 12 51 282 68 683 67 2788 44 2723 18 213 28 1478 86 167 7 213 59 799 47 714 86 188 56 588 19 1886 11 1925 59 167 64 1843 72 473 39 961 63 1067 17 224 91 1021 47 406 62 163 88 226 49 1313 53 504 42 305 13 579 32 104 3 1197 78 542 80 179 47 665 31 17 77 750 46 564 22 883 13 276 25 54 69 658 54 1292 67 67 79 896 96 1655 92 783 43 196 96 136 36 13 90 651 29 159 91 278 71 3259 31 118 38 90 35 991 37 284 87 263 92 339 47 2875 21 827 17 330 95 459 70 94 26 643 17 189 43 1563 16 359 1 233 70 2213 45 1093 26 306 90 1428 13 530 97 1091 49 537 84 76 5 1006 66 1075 16 1072 5 196 96 774 69 1376 71 740 30 486 63 1253 31 27 44 487 65 251 90 258 15 33 63 176 85 590 60 83 94 1128 51 4 99 124 40 312 37 168 17 2940 5 73 58 198 42 885 86 979 13 1 59 279 57 109 62 791 47 455 36 760 86 368 44 508 75 513 76 291 44 657 53 5 96 267 46 1818 6 972 79 452 90 192 0 307 11 802 49 46 45 778 16 412 23 651 92 543 74 370 8 420 53 1168 21 151 12 1062 8 1981 67 887 74 39 54 852 13 906 83 91 9 196 5 137 82 610 95 186 97 795 39 3 -1 -1
54 72 78 1156 17 623 30 390 2 91 22 156 72 301 75 1212 97 1661 57 530 23 1052 96 2413 68 68 98 122 77 69 16 1060 1 3271 34 797 74 831 40 1228 44 666 2 546 26 983 82 281 25 1224 21 679 14 700 33 777 68 285 94 403 6 1161 83 892 25 314 22 2 82 237 84 128 26 481 14 200 9 12 27 50 29 358 73 309 47 2778 24 471 39 700 50 1429 62 958 89 146 91 1165 66 82 47 538 64 373 2 26 56 1962 14 960 88 47 91 476 72 234 43 56 96 708 26 192 55 269 86 83 10 290 63 488 89 241 62 1351 76 55 53 11 94 513 87 1170 10 761 12 353 98 132 23 700 15 186 35 1400 90 562 86 52 79 177 82 32 77 567 5 413 55 923 82 465 60 33 48 210 64 250 75 566 8 192 25 576 86 91 71 685 22 500 43 314 45 398 37 514 84 145 25 96 68 1233 35 519 13 12 26 95 75 482 28 508 33 1465 11 1288 39 554 94 584 69 1565 95 184 40 312 26 1085 55 78 3 432 26 973 31 421 23 191 18 408 54 380 75 1440 26 897 75 600 25 909 3 271 24 1808 65 258 84 1379 15 232 35 69 23 414 0 1052 84 738 8 239 60 323 59 546 7 443 15 778 94 893 42 825 9 2717 87 372 73 394 66 554 72 51 92 210 47 1548 7 596 87 942 47 385 50 483 19 645 4 7 58 176 66 464 20 77 6 395 29 235 13 771 31 313 42 894 33 902 50 444 71 1058 60 286 77 482 6 96 70 296 19 139 33 799 11 2645 76 327 20 720 11 1755 63 335 2 348 47 530 2 20 85 754 15 332 77 466 12 216 33 555 94 867 75 466 29 260 32 971 48 197 23 250 37 466 40 514 35 905 51 366 90 227 36 60 38 2406 26 195 56 1807 59 35 24 176 94 144 45 742 81 430 55 137 65 328 19 828 68 8 59 699 5 661 41 1208 52 60 10 930 72 1164 59 37 21 191 17 918 21 1949 22 185 79 914 67 1483 53 646 6 167 23 304 24 1427 63 3 80 610 0 362 48 789 71 303 0 245 25 1003 32 182 24 744 43 720 11 8 65 470 33 730 9 391 99 3 54 528 66 59 83 208 2 1 13 954 81 311 37 1079 58 338 65 563 78 20 2 770 74 177 60 417 55 211 77 133 94 529 48 164 18 59 7 973 53 460 48 29 69 749 2 1774 13 636 44 313 52 547 78 233 80 33 88 3163 0 170 21 842 83 2424 65 892 98 328 72 2064 8 628 30 1344 38 463 25 75 16 1179 64 147 69 243 96 1315 10 183 42 642 38 365 56 80 92 731 76 922 85 1810 96 750 1 96 2 1118 77 291 84 41 97 1691 65 417 67 890 53 42 26 1829 38 439 54 735 19 626 21 507 18 55 99 74 15 690 52 199 96 107 71 376 73 1396 38 206 87 67 70 118 71 248 38 90 54 287 69 368 24 403 98 134 81 679 83 203 42 1535 63 240 5 237 95 18 78 5 62 203 96 2410 20 285 8 492 45 1027 2 839 27 308 34 125 33 541 60 35 44 142 37 1443 23 753 14 458 39 792 65 253 25 2056 65 697 20 324 10 268 60 1166 91 1136 14 324 98 486 9 353 90 19 94 199 99 774 83 188 99 1039 91 282 61 1171 1 1035 24 1590 57 1962 63 423 37 696 34 446 54 1602 7 1000 60 146 48 1239 39 971 36 2130 46 2069 92 10 91 1547 53 360 96 293 80 758 91 1522 45 303 80 417 63 1297 99 362 31 304 24 178 42 132 16 654 28 2116 4 112 82 738 6 76 29 113 71 96 16 91 46 3235 4 350 98 3347 45 431 3 79 29 339 85 91 44 331 22 36 29 205 83 1218 52 810 60 914 44 258 3 1256 86 805 48 758 31 148 48 234 6 135 10 282 95 447 75 331 34 623 8 45 38 646 51 1857 84 818 96 1069 95 1931 90 1479 97 175 20 785 70 2300 82 331 31 47 51 254 35 250 50 751 14 239 28 623 67 703 19 261 22 699 40 1790 61 45 50 1209 42 422 51 1017 13 1521 82 291 89 200 88 243 68 369 64 850 16 619 7 1373 93 558 55 884 79 504 40 655 47 272 3 1493 6 375 42 361 4 1151 94 235 53 1731 67 604 20 1184 95 363 60 45 81 278 68 797 70 170 93 893 81 24 49 1475 84 436 28 39 58 256 46 593 65 36 71 75 99 408 84 1403 9 362 72 393 21 326 95 532 8 820 14 1077 90 364 48 141 99 1048 72 1093 42 363 24 376 92 319 49 94 57 371 35 875 91 96 98 271 15 90 25 29 70 588 41 2107 60 187 86 731 32 237 34 297 87 870 42 80 6 1576 71 2068 22 458 27 438 34 24 5 340 88 182 75 92 24 14 37 392 25 271 55 190 77 1549 89 266 77 124 11 450 94 201 28 244 21 374 26 900 99 1104 97 242 72 874 74 41 7 117 23 246 4 411 76 3533 4 34 54 200 41 617 85 558 0 323 89 93 79 119 95 225 67 235 74 867 4 846 79 970 78 1861 77 385 88 1115 97 1504 74 199 14 175 57 236 25 705 85 746 64 87 4 1972 60 746 81 142 50 39 66 1178 39 912 44 552 29 160 94 216 48 243 76 453 54 1239 27 295 75 198 63 148 31 1160 54 41 10 215 1 326 57 1052 32 950 1 301 50 354 28 426 89 18 94 219 57 184 40 35 43 81 48 804 76 129 4 27 82 1025 25 929 24 1390 34 83 56 665 44 281 82 111 39 815 67 18 54 79 19 137 49 363 85 558 71 33 49 151 44 616 92 203 75 43 73 1230 95 446 28 735 12 232 58 264 32 684 89 3053 95 1611 89 250 77 1107 14 627 96 220 92 20 99 773 1 2621 61 992 54 286 98 216 54 2030 22 819 72 337 56 429 90 2167 11 522 75 575 23 113 64 52 12 878 96 443 94 179 66 100 75 882 58 885 65 617 0 865 62 745 2 21 0 113 30 276 90 946 55 251 40 359 47 615 58 353 6 266 4 1149 40 806 98 269 81 877 98 416 41 218 30 124 45 167 33 287 5 1 97 41 47 521 37 1596 4 1955 25 157 37 1380 27 177 87 260 43 363 24 1017 93 1472 52 70 53 443 5 103 64 52 18 82 83 1452 54 299 34 447 48 244 17 400 79 532 84 1224 22 45 14 531 52 280 47 241 94 1270 4 194 30 74 53 658 70 91 20 194 55 416 26 292 21 238 74 171 56 24 74 1031 36 1124 14 290 90 843 57 234 34 79 44 537 23 218 54 550 46 653 23 859 46 54 31 243 17 336 89 206 51 50 5 9 22 795 98 938 21 206 8 10 22 995 16 2225 69 276 16 4086 35 352 24 348 44 142 21 44 41 1068 90 322 48 267 67 123 98 529 76 113 12 1065 60 417 74 452 48 451 92 263 37 17 76 234 23 213 10 485 31 553 63 857 67 88 89 542 65 391 72 439 64 340 26 712 87 552 69 520 61 241 27 236 42 1360 51 1021 83 78 28 486 31 666 11 33 78 174 22 463 32 281 73 210 72 594 20 135 87 247 27 904 55 1085 6 234 61 500 65 150 72 1661 13 460 64 875 93 280 25 646 40 182 44 84 54 420 43 512 69 7 42 352 13 107 55 2064 66 77 16 794 97 694 26 144 60 1655 15 623 37 232 18 310 94 1839 81 567 25 1359 57 104 67 230 93 889 52 194 85 978 20 470 25 1099 40 911 18 2643 80 1751 43 214 88 153 90 1267 30 550 16 732 83 1354 95 1906 93 365 56 1047 33 2406 50 590 73 1718 34 283 48 966 36 324 30 479 61 2056 78 957 74 250 86 227 23 170 70 87 53 31 5 120 18 102 82 160 7 1726 27 539 75 118 60 1558 99 885 91 397 60 2112 15 769 93 14 30 17 2 19 80 897 20 915 81 82 82 484 91 219 70 1012 86 101 5 82 18 871 67 168 37 678 3 226 14 111 24 532 20 1451 59 155 12 327 40 137 96 322 29 537 55 46 83 705 79 745 13 432 66 680 57 430 23 2770 98 861 73 1345 38 918 63 377 27 222 29 769 31 1388 49 509 26 1233 55 2000 76 808 70 138 85 379 52 86 53 501 42 1995 96 506 -1 -1
55 177 61 206 74 85 7 52 0 307 49 870 11 1 22 108 76 167 34 22 22 308 86 662 33 447 49 304 99 35 71 734 62 362 66 563 48 1435 93 553 70 253 16 6 51 191 52 219 38 102 34 1264 84 596 68 344 59 594 9 307 46 1725 48 624 41 122 85 521 11 332 98 426 70 659 38 540 76 376 10 236 77 379 50 422 48 85 6 1295 93 381 3 323 21 980 22 1563 82 203 0 42 5 443 68 495 73 477 74 974 82 1993 8 976 29 1598 58 84 55 883 73 352 78 318 58 1489 38 1034 73 962 25 75 13 129 75 277 62 385 52 87 1 175 22 542 60 966 77 568 96 155 69 1057 85 298 46 216 59 872 17 188 88 438 21 681 38 608 53 33 28 785 20 771 50 231 44 197 97 486 39 1968 0 469 97 1533 34 598 7 1642 30 94 12 66 23 175 47 829 13 85 21 487 27 668 58 712 63 124 69 361 35 326 67 187 85 265 86 656 82 9 95 232 6 705 3 477 62 410 77 155 28 235 19 207 82 873 26 52 59 115 69 449 61 1162 79 424 99 120 85 707 87 592 76 1839 78 423 96 2909 21 326 95 14 82 281 83 193 99 426 8 177 11 415 94 1356 40 239 92 60 18 605 94 887 47 377 88 660 52 588 91 218 19 537 43 589 84 1605 80 2112 37 404 71 155 40 500 89 821 42 426 19 684 83 353 27 253 57 201 13 608 82 220 57 82 21 1002 95 341 63 799 83 554 8 1637 80 119 77 237 56 1291 64 681 13 48 9 163 76 746 43 195 4 786 94 709 99 778 57 586 95 2040 94 458 7 124 2 30 46 891 13 205 63 436 31 165 92 218 25 222 13 1199 88 2196 48 1569 16 378 63 95 33 1983 22 1521 9 390 13 298 8 151 55 404 65 7 43 225 89 1388 15 911 36 471 19 758 55 734 37 906 40 1089 46 1651 38 46 16 1283 23 156 48 150 14 1016 1 80 33 644 93 1056 39 91 38 2 73 97 86 26 1 9 11 68 43 536 59 238 15 1471 21 291 34 823 86 618 55 300 48 884 61 1283 95 25 84 1039 58 223 28 81 1 577 31 184 0 741 71 798 44 202 40 4088 41 37 21 180 38 67 92 1609 12 490 34 549 40 2161 79 176 65 302 1 69 91 159 20 420 0 245 33 86 85 1029 26 2086 43 223 11 449 87 130 10 37 43 867 72 549 56 278 60 83 44 1019 62 103 82 2043 65 1128 96 144 9 49 28 1917 57 325 35 290 19 240 2 1346 55 1343 5 151 52 395 27 975 14 465 0 492 88 1545 23 807 32 87 89 350 86 899 77 63 28 232 30 52 68 428 72 137 19 165 35 442 52 1151 93 1337 23 217 63 377 77 954 51 566 50 1438 32 312 3 52 74 810 20 205 22 1188 77 551 39 717 50 1725 32 2034 94 545 24 469 18 141 72 533 97 366 64 1414 54 134 30 447 21 712 17 3762 9 191 2 1474 76 145 9 56 99 35 74 715 51 652 34 77 75 471 78 220 0 106 72 698 10 508 91 3361 71 1836 33 507 35 175 5 182 87 692 95 768 88 351 90 321 91 760 13 621 67 475 6 692 84 54 97 96 70 850 62 302 10 269 19 178 86 8 55 246 17 23 94 811 91 541 19 586 77 770 60 35 40 721 44 747 7 870 70 400 60 158 3 2682 79 393 81 146 94 135 90 922 73 16 82 961 54 474 71 224 90 1115 92 502 94 48 63 652 19 807 26 1216 37 1051 39 3069 89 213 70 1498 37 250 16 1495 1 70 55 258 35 1252 94 617 31 170 91 480 55 60 1 134 57 96 33 955 77 330 73 474 51 1100 4 183 93 2677 41 24 84 1501 33 337 54 893 53 273 13 782 15 617 64 1205 91 3258 0 149 57 843 39 115 95 138 26 941 81 211 88 619 10 2228 39 357 95 382 15 24 62 606 31 1965 79 93 89 305 6 839 38 851 33 1629 39 900 74 1364 62 145 32 71 66 385 71 923 78 1714 99 1039 86 927 19 254 12 54 24 641 53 396 98 304 3 1023 81 1417 1 1476 16 816 70 2502 38 132 60 883 49 136 57 340 20 368 90 245 9 21 63 37 78 1226 67 967 49 243 61 206 42 147 70 159 54 95 1 915 56 52 80 4312 16 710 84 588 10 548 24 4240 25 464 59 1979 89 411 14 1650 86 433 71 103 44 389 27 1513 65 129 6 17 79 500 55 119 54 208 86 498 43 1615 54 508 34 900 59 591 10 666 14 366 98 854 41 133 1 977 81 30 52 731 50 1260 83 336 72 13 65 439 79 901 31 3 75 581 37 19 99 293 4 873 15 451 71 471 49 1646 27 379 13 937 48 23 68 597 62 95 25 555 79 379 4 1089 53 721 61 1132 63 394 37 154 89 423 28 3 77 347 91 686 58 570 37 93 22 205 81 64 97 634 69 1696 2 1837 54 195 98 567 78 48 76 662 97 281 98 443 73 563 2 983 84 236 28 82 84 162 54 685 98 450 11 51 20 118 96 112 5 1124 98 592 63 449 27 437 15 7 2 111 54 362 77 259 81 396 28 499 74 530 83 226 34 801 19 1515 50 291 33 320 11 84 2 388 94 167 77 286 90 154 76 6 89 647 35 831 3 2 11 357 37 737 85 348 13 77 46 280 73 182 35 287 72 256 85 1107 24 270 40 1111 53 455 62 239 16 105 98 28 52 663 41 167 31 1594 67 47 52 374 40 31 43 69 71 13 73 503 20 217 93 275 32 210 26 155 44 676 77 826 53 598 82 290 37 1356 51 279 83 111 42 2444 98 141 20 1843 0 189 59 85 67 146 30 131 71 416 25 697 98 717 90 1070 88 149 97 1055 38 1032 93 36 39 871 62 318 16 630 52 706 91 601 56 530 87 173 16 1210 45 623 83 8 27 298 3 1783 42 2644 36 266 68 417 49 497 91 313 99 1185 52 126 63 45 22 788 97 470 96 1418 66 406 48 1216 43 26 93 732 84 624 55 110 87 278 49 73 92 551 63 608 2 390 10 353 45 456 9 1140 80 209 13 290 36 96 78 535 96 4 37 906 58 287 68 823 79 495 4 221 73 441 16 408 33 1226 52 396 85 1 2 277 87 790 76 8 99 952 88 1094 54 855 37 1976 43 820 59 875 47 1499 60 9 27 456 43 2393 97 400 96 1093 6 248 84 332 82 1353 79 942 3 1257 20 123 79 42 7 577 39 504 94 222 87 423 4 531 21 857 7 362 68 2177 13 1229 21 246 6 854 71 314 67 94 49 145 53 476 56 305 87 647 90 1105 9 597 37 544 7 171 19 124 79 75 80 207 25 480 17 162 2 179 79 85 31 357 71 280 69 1563 58 367 98 174 32 129 44 362 8 651 32 64 85 197 78 263 48 503 34 967 33 438 80 987 52 49 78 205 63 743 30 650 67 198 89 530 12 118 28 518 45 456 63 51 91 505 4 405 99 1119 7 1989 1 1402 0 865 4 1404 12 811 76 506 10 1210 51 431 30 200 9 36 43 1054 76 229 17 196 39 533 84 613 89 646 64 184 16 2171 75 321 80 230 24 1381 76 1816 88 1268 96 813 53 620 91 2037 60 971 18 292 93 228 46 238 0 236 98 341 91 291 95 137 73 100 16 468 7 43 22 49 27 302 79 1928 73 819 57 392 10 525 13 189 16 167 24 186 50 249 3 281 21 80 36 428 44 187 74 145 99 528 93 310 91 283 20 1453 78 1295 22 48 89 65 94 257 13 1273 85 60 10 193 27 453 47 238 58 20 15 116 55 393 14 845 47 120 13 1842 79 1080 77 67 57 185 53 154 23 684 31 463 37 507 67 587 35 304 94 162 38 639 31 534 14 77 73 311 19 1051 17 334 12 32 1 236 45 198 7 187 50 768 95 173 24 524 57 22 20 458 78 242 72 3594 69 435 58 620 97 1552 5 126 84 1012 1 43 25 536 33 1570 80 1008 98 675 37 107 66 338 89 308 24 661 74 615 6 90 64 1098 99 282 89 305 2 399 17 111 30 127 31 563 27 1091 13 616 97 1209 20 1753 21 828 84 750 51 215 69 2804 12 771 10 310 54 252 62 2553 3 863 84 300 87 1278 23 5 38 739 6 507 84 705 80 1422 0 303 16 770 43 1359 44 559 91 595 81 152 77 680 83 139 69 434 35 812 80 1568 59 75 85 14 82 128 70 426 28 768 7 253 98 47 26 273 29 816 48 371 2 226 0 664 7 291 79 243 62 950 16 226 74 615 81 179 86 508 25 903 9 46 51 87 77 396 28 340 3 562 82 37 6 798 2 149 -1 -1
56 479 74 147 59 122 56 699 91 678 51 643 99 199 71 23 16 101 21 315 2 1157 83 477 53 154 15 1125 85 361 25 204 58 1638 71 318 2 1575 16 231 12 468 55 253 73 428 79 97 48 540 65 1426 10 1208 93 583 82 76 5 681 48 714 75 1888 74 628 35 624 96 93 90 99 19 1142 67 219 15 751 23 503 27 1750 91 1703 75 1655 98 558 88 36 0 86 68 945 0 26 81 2 0 132 27 220 75 180 47 421 32 1376 91 48 88 29 66 105 55 121 39 1111 12 534 10 317 66 984 22 140 60 101 19 384 47 847 41 1765 54 11 11 172 34 1451 60 4393 63 388 27 116 61 99 71 274 97 1087 50 80 25 110 12 562 0 106 39 502 91 322 28 748 90 1542 24 192 69 399 73 560 97 792 34 1413 10 1227 15 254 55 490 13 269 97 644 82 317 15 1016 3 197 15 154 72 12 41 135 59 48 73 162 6 219 45 73 27 919 55 1283 90 240 68 735 18 415 0 216 2 584 47 364 3 314 33 925 18 64 37 362 33 2039 15 384 88 469 90 44 86 470 12 103 28 1005 9 379 92 1168 99 297 21 1370 95 995 92 350 86 289 7 637 47 694 54 509 90 678 52 103 70 581 16 39 6 346 4 791 79 601 7 252 93 845 78 82 38 53 23 37 19 1872 12 298 70 895 4 581 73 99 69 232 88 1044 63 319 70 475 82 120 23 334 82 491 13 873 68 1413 69 463 99 86 64 339 87 1 91 126 51 103 96 842 8 1191 91 66 70 438 92 796 76 326 77 452 78 443 47 172 86 50 6 330 58 860 41 413 77 265 76 607 37 118 90 362 28 556 81 428 73 316 66 348 10 946 22 265 1 271 81 29 6 32 99 147 29 78 33 342 62 582 15 749 13 21 5 117 61 344 51 305 64 233 74 356 90 547 3 1955 9 5 57 904 0 2746 79 393 17 29 54 988 38 125 12 143 69 1618 1 108 10 416 6 150 70 345 50 210 26 1138 49 748 48 35 27 524 15 175 4 1438 32 14 6 1019 25 567 44 135 6 249 37 652 23 619 90 1379 5 175 77 2245 16 87 20 627 51 185 74 220 87 3396 90 447 74 132 45 1275 36 157 85 93 38 536 86 522 51 24 83 1025 60 1263 54 412 80 803 41 574 50 519 52 394 22 20 87 1090 52 660 28 115 19 1343 64 147 5 713 14 464 22 72 91 312 68 100 13 271 66 985 43 300 41 647 92 1977 76 342 51 567 69 186 50 958 13 179 49 59 93 95 1 86 46 129 42 1264 50 1037 18 311 61 1096 13 1232 64 9 69 654 6 404 52 1691 60 110 49 1434 74 1969 59 76 55 1595 72 787 4 186 27 140 16 1567 49 101 91 30 94 26 80 487 93 380 49 782 51 1373 33 1465 88 1353 55 1823 11 342 89 52 30 324 64 304 84 211 35 348 3 1089 91 82 28 169 99 154 66 214 62 1073 12 834 28 507 71 289 29 1873 97 151 51 182 54 29 59 231 58 139 54 178 10 142 41 1337 23 954 1 403 64 182 32 183 48 313 34 63 94 4467 77 82 81 294 2 826 1 758 67 281 9 585 45 485 25 15 20 231 11 1737 7 28 27 129 59 80 61 346 85 589 7 21 29 876 56 210 32 989 59 3477 61 111 7 155 48 1030 94 1143 13 694 18 98 40 1501 28 766 50 1272 43 2088 17 81 68 220 87 332 94 84 41 1166 36 907 63 2361 59 900 49 309 29 31 23 1580 22 118 32 8 92 1675 32 322 67 2205 62 61 31 1333 77 556 36 430 85 10 81 1100 46 442 58 165 73 645 37 22 46 61 92 646 82 79 74 25 11 202 44 1478 14 730 84 362 31 429 29 1582 6 366 31 3551 55 74 16 1036 29 374 4 780 51 467 88 48 79 2080 68 80 87 417 28 647 23 59 5 651 23 2161 3 960 70 171 7 65 79 756 53 764 58 409 71 170 28 2489 17 272 89 669 55 914 67 603 68 522 19 399 1 239 96 648 4 286 31 2 35 353 96 151 26 659 75 267 56 229 3 515 53 1225 84 483 94 1133 69 256 10 293 70 873 43 182 55 214 63 1761 25 1576 16 1748 93 131 60 227 13 11 29 363 52 32 95 1013 83 1181 68 192 97 2355 90 1430 68 592 93 490 14 1218 16 3204 38 871 73 1726 18 312 38 197 46 454 23 161 85 1920 18 610 4 359 43 721 60 154 8 1196 68 104 57 164 20 33 56 118 53 724 84 236 76 111 86 815 70 604 99 245 16 362 85 87 4 510 55 242 58 1267 36 343 35 1204 1 1198 84 73 4 487 14 843 85 296 83 569 97 265 16 367 34 361 21 57 33 355 87 1199 52 56 12 168 54 521 55 382 25 3286 77 41 88 1462 8 186 82 186 75 1134 45 682 23 525 96 197 19 253 12 650 19 105 74 849 50 772 70 430 40 59 29 568 83 955 86 672 23 356 14 315 82 1394 4 64 11 983 34 624 19 987 49 130 68 75 44 1147 68 347 65 1466 86 165 24 339 6 990 41 453 58 909 99 44 17 65 11 469 44 73 40 388 52 101 46 1020 96 405 40 27 84 6 24 550 80 431 27 41 71 14 39 26 42 922 93 550 45 252 5 22 25 486 84 1224 48 232 52 241 2 2721 67 7 88 1775 24 494 45 340 90 243 14 1851 18 306 17 1027 28 405 96 319 9 7 60 47 13 31 5 64 42 12 91 122 10 881 64 655 95 124 93 1473 27 584 43 1219 17 247 44 818 33 1336 30 1614 47 715 34 190 24 1559 32 12 84 967 66 416 47 1070 59 1801 42 476 82 515 11 509 62 116 36 975 76 36 86 871 92 225 31 13 19 67 50 49 26 777 93 356 71 705 68 707 92 786 85 236 23 423 87 24 36 142 89 695 45 388 13 735 15 596 6 261 22 1491 20 813 25 709 82 1012 39 13 6 296 86 298 82 349 73 1740 74 868 89 64 86 83 48 775 69 597 94 1741 76 786 51 419 48 689 12 2056 22 865 29 246 72 530 58 585 76 1999 74 526 97 552 6 2325 95 172 72 2283 70 60 36 4 30 82 32 949 81 770 62 167 89 1616 29 108 90 65 86 111 5 716 79 1608 30 93 35 1111 6 197 51 803 79 88 91 206 54 336 26 492 77 556 28 635 79 115 12 947 25 640 92 675 78 495 74 278 17 634 44 149 68 901 3 227 0 428 91 281 16 121 97 71 21 61 15 18 96 501 44 51 26 86 3 455 53 376 68 842 90 1183 95 1491 80 881 53 27 5 1209 33 882 36 230 79 28 54 93 56 896 37 3 74 149 67 490 61 804 64 897 61 805 56 112 85 353 61 426 56 482 30 84 45 35 11 71 90 205 13 256 29 1620 45 3 76 1383 51 642 67 719 92 370 11 601 6 616 48 827 86 2021 5 803 99 97 74 353 29 2008 9 599 16 519 85 1901 48 606 0 34 31 16 90 564 75 1021 57 1929 96 464 10 904 65 991 78 688 87 895 76 609 54 1152 96 1113 54 74 47 548 74 88 76 85 71 24 12 133 8 1290 38 6 9 560 83 718 40 328 93 208 92 398 39 7 82 156 79 500 33 1887 68 212 48 91 43 839 0 1250 61 430 62 150 89 801 62 353 27 131 31 929 20 1603 40 2205 15 1142 2 271 38 636 78 107 31 141 53 1169 58 125 66 202 49 577 73 21 20 135 47 1867 26 827 39 1044 69 89 34 597 81 639 26 335 65 570 11 98 89 444 54 296 76 350 14 1420 67 659 68 367 47 579 76 32 9 743 97 77 22 38 63 133 18 2638 56 529 0 88 89 3 57 181 72 1028 75 1039 66 31 76 37 62 264 16 714 89 343 38 988 55 88 29 478 90 484 57 137 37 147 16 376 35 156 50 265 82 477 22 266 76 1389 6 944 98 229 42 957 39 258 74 26 49 1615 65 295 74 436 57 1469 20 130 88 57 42 729 76 297 49 761 79 1630 91 448 22 206 26 132 89 734 64 1044 82 280 79 60 31 366 62 176 39 132 68 21 97 555 58 947 46 345 34 999 98 339 66 1043 77 165 87 330 67 112 16 189 43 731 6 1104 92 250 35 19 0 208 87 675 7 2081 82 50 71 150 32 953 36 279 97 944 51 603 43 2612 44 648 17 357 98 925 40 789 88 1280 26 336 52 325 55 1762 86 955 69 511 11 242 97 185 81 259 86 497 53 21 80 1252 38 312 15 947 1 740 40 292 28 164 11 39 5 453 32 1799 60 987 3 702 7 657 37 664 57 587 58 753 1 143 13 211 22 565 15 1305 10 1021 59 552 37 684 66 387 5 400 2 978 84 674 82 190 69 2748 13 1221 57 51 4 251 17 117 29 219 77 304 52 70 53 260 13 139 17 136 56 47 85 690 15 515 53 28 25 1222 92 28 72 213 -1 -1
57 302 53 61 61 180 2 146 28 719 10 438 17 183 90 76 56 134 81 245 58 896 2 698 66 276 14 857 36 1557 40 95 45 36 96 125 22 1149 5 378 81 253 35 944 64 556 56 1516 95 467 91 1101 43 174 4 672 3 156 7 415 36 123 26 161 35 28 66 78 68 257 94 1904 68 1398 55 40 45 126 62 1515 3 274 79 963 41 1981 17 657 99 35 6 462 82 403 16 54 81 31 86 566 16 357 96 758 64 512 41 221 56 79 4 1791 96 228 94 278 79 381 43 2783 35 2023 58 794 80 114 35 241 26 236 68 343 37 1031 24 20 35 345 22 288 53 1343 48 264 12 354 56 392 66 441 23 744 72 1085 82 180 97 126 89 451 14 209 60 296 44 351 75 719 89 60 46 674 52 18 14 1086 33 1411 7 209 11 675 10 40 16 352 25 951 48 38 3 360 87 436 89 433 73 1758 79 168 30 1502 98 127 85 199 92 1857 97 324 14 370 36 368 32 126 58 547 12 397 80 189 93 328 0 912 59 328 69 310 40 34 57 107 72 123 18 54 77 392 35 372 19 410 18 148 32 1327 95 882 56 570 99 279 94 629 57 401 31 893 91 3262 19 196 85 242 32 688 45 420 87 110 49 2494 91 2 35 1181 60 451 28 308 38 531 98 639 72 128 29 1075 16 580 32 3883 83 90 98 310 0 1022 12 292 23 233 90 439 62 613 43 897 47 1450 8 268 99 256 6 923 52 577 56 458 65 690 23 129 77 134 59 174 61 720 46 3585 77 99 57 317 87 189 81 127 62 572 68 152 41 1385 96 13 58 532 0 1156 99 1441 77 563 5 589 18 110 2 91 90 344 92 497 82 743 51 250 57 2342 50 991 81 628 19 519 55 281 70 1936 27 181 41 147 17 90 12 338 61 2358 34 338 74 76 17 1418 65 975 5 734 81 729 26 324 62 1752 77 683 74 1126 61 189 44 439 78 305 93 303 76 130 62 656 68 329 35 87 8 1892 90 1409 86 672 95 1140 44 78 36 66 41 264 83 220 70 143 60 1711 37 927 15 572 21 537 39 111 93 1173 92 228 1 281 39 8 24 12 86 352 69 371 20 455 85 92 82 224 97 453 40 607 7 764 36 218 79 2006 29 2014 56 673 87 1223 5 272 80 1542 87 602 70 343 18 408 91 393 96 3037 66 1907 84 404 86 36 24 405 97 535 38 224 14 1604 41 946 65 97 94 776 19 296 54 1112 76 1140 94 60 70 413 50 107 95 2019 9 881 95 922 17 141 66 459 19 428 65 765 24 1525 64 996 45 524 31 191 15 202 86 603 90 38 95 36 64 514 4 683 47 1191 99 1096 32 774 87 931 36 595 30 1360 86 132 62 95 38 383 71 323 61 385 11 67 96 1126 23 1252 22 306 44 1776 96 1733 98 106 24 16 58 627 97 167 21 154 10 161 38 1679 11 200 75 113 21 135 8 82 19 385 6 184 31 424 43 587 95 60 96 45 44 854 91 214 93 582 89 322 93 138 14 1702 79 445 44 532 57 185 21 1377 85 924 34 118 49 149 81 538 72 418 88 46 98 1429 56 601 91 8 98 194 94 25 96 92 71 861 13 1156 92 793 33 80 65 125 28 644 16 473 70 952 49 493 29 543 68 835 40 836 4 187 83 1368 11 1388 94 442 70 533 0 476 30 697 73 958 55 46 4 2698 29 1441 30 1937 17 764 43 533 20 61 5 377 75 27 93 394 40 1497 78 945 45 1018 21 1593 96 281 92 369 37 303 77 13 9 586 1 236 34 48 91 790 35 849 61 808 56 384 41 174 43 129 82 1178 22 41 9 825 74 3021 50 484 16 367 33 874 72 3009 53 480 10 412 9 1189 32 572 74 979 89 130 75 271 45 33 70 471 67 509 11 2321 71 601 86 60 16 1827 88 253 51 316 37 655 20 163 53 21 11 1648 89 442 24 545 19 1672 65 275 98 388 13 54 52 36 17 1076 95 482 2 68 42 173 40 277 94 10 14 401 78 1269 81 237 59 649 32 14 52 395 59 728 69 284 89 684 32 1206 47 75 50 552 40 2727 87 299 31 234 59 38 32 231 93 1225 82 749 34 213 68 441 38 141 71 1422 90 705 23 567 54 178 99 230 7 337 16 1792 2 163 38 2149 35 253 92 343 95 461 2 32 25 2483 91 472 71 266 49 694 32 738 68 1195 77 579 58 400 11 44 45 118 84 333 2 343 71 411 56 825 5 687 25 1212 9 469 19 774 59 290 67 431 71 432 91 929 89 215 72 1 58 93 8 210 38 163 34 1707 73 778 59 649 52 155 38 1477 78 3398 15 583 59 154 25 373 15 23 93 315 60 749 94 634 57 578 29 356 73 203 15 424 30 1494 35 100 0 38 74 211 43 959 87 1210 95 487 97 2015 9 77 4 1316 84 251 72 632 17 188 46 801 55 132 73 70 88 504 59 1190 79 239 56 20 91 1236 30 134 28 897 34 2165 23 194 82 815 64 2455 94 385 77 46 68 488 43 65 65 13 28 329 10 83 82 309 53 221 9 380 54 2106 62 1572 53 454 89 910 10 21 88 366 87 251 43 85 77 830 87 1570 78 1775 3 813 84 116 89 799 60 1010 96 165 5 1916 99 295 42 161 18 1341 29 30 6 620 94 129 7 366 63 1296 97 35 80 706 60 445 9 158 17 466 76 930 63 199 11 423 75 225 21 209 60 465 92 2085 75 516 11 413 77 488 94 170 48 7 37 353 59 552 65 241 24 273 44 27 79 309 9 130 96 486 11 367 97 309 42 130 30 226 47 18 41 1384 53 996 76 60 22 64 90 1021 86 121 60 186 72 1581 80 5 69 497 21 500 87 46 66 143 58 1544 94 66 64 1984 50 1889 28 579 65 132 73 1799 12 1062 2 633 77 340 71 1758 2 693 73 1047 74 277 55 1269 87 167 16 634 92 16 96 428 90 696 15 277 61 3105 53 859 38 765 42 605 91 98 97 23 38 1132 60 255 18 201 27 195 23 90 18 355 78 443 63 734 97 334 9 769 41 50 27 1871 14 103 97 671 34 995 53 123 3 229 18 1474 40 132 72 418 46 1847 40 589 48 20 28 57 80 143 45 113 77 489 16 1521 8 1278 43 2625 84 1686 22 1967 16 23 31 62 56 348 3 451 68 657 21 310 67 114 57 1753 37 306 25 159 26 902 96 129 25 217 10 1729 57 946 40 538 88 668 49 273 60 176 40 70 20 146 21 461 43 888 9 847 5 12 26 1114 27 169 75 188 50 1318 0 255 48 91 43 29 30 427 66 969 73 1297 89 90 97 197 44 456 10 116 84 192 42 2392 0 1418 18 2716 6 706 25 1337 53 1703 7 587 20 582 23 206 42 606 84 165 94 367 38 434 22 554 35 1704 62 661 89 509 88 701 71 159 4 579 42 367 72 273 10 195 98 126 23 139 75 203 81 394 99 952 10 101 8 386 51 160 11 667 48 221 64 573 44 527 7 204 12 598 48 764 25 370 50 1214 95 996 42 375 10 1097 37 316 60 488 15 173 89 407 70 1867 11 462 67 1692 65 773 56 367 51 107 58 248 32 1022 11 49 74 1102 37 469 32 1779 24 210 42 36 41 19 25 306 65 2 23 726 44 1001 34 522 63 399 97 1983 88 1048 12 1180 40 453 7 1316 84 167 38 628 96 1648 73 229 87 263 35 135 41 484 25 424 66 159 22 71 9 743 30 1989 64 316 82 1458 75 1751 78 1475 55 22 70 377 24 1181 93 14 10 361 27 60 91 87 15 73 72 319 90 158 87 133 39 328 98 607 62 151 42 1297 54 105 51 293 43 49 77 1170 70 300 59 690 40 1063 82 101 3 1180 16 275 68 892 89 50 17 351 3 2142 26 313 38 495 68 722 17 703 59 1255 64 1821 80 706 75 101 95 190 3 957 64 229 59 1183 90 607 64 768 61 1240 78 380 17 1174 18 230 48 31 88 195 47 236 41 38 35 240 5 347 82 2396 23 499 66 236 95 1469 17 397 65 248 19 1138 41 57 58 155 57 423 28 897 76 354 5 294 72 1877 35 63 86 501 56 173 18 770 39 246 19 330 7 2323 51 673 95 2410 43 2909 67 72 5 328 -1 -1
58 37 98 1320 76 243 95 269 79 392 5 356 97 1007 36 247 28 283 80 1639 30 2244 92 674 25 113 65 226 82 252 38 1361 5 879 81 3343 12 336 92 755 75 181 62 1080 3 2367 1 1369 26 1181 51 113 52 201 43 392 48 454 50 594 32 9 25 171 75 436 98 1041 35 938 33 531 88 572 67 1663 88 322 62 195 63 678 80 256 85 1970 30 618 22 474 50 109 53 1236 15 111 83 2601 74 11 44 146 51 1883 89 286 16 99 17 204 52 53 66 31 2 483 26 625 83 433 93 234 7 734 87 52 18 28 43 79 50 268 3 101 50 389 38 225 20 602 59 619 36 420 46 433 94 1647 93 6 50 220 18 653 25 40 71 177 78 926 94 605 95 1570 12 464 30 182 20 113 28 513 33 832 89 189 7 66 40 733 45 301 81 844 3 132 74 1021 86 131 32 1436 15 215 4 471 23 1856 95 66 98 151 12 664 66 146 61 249 81 1238 75 1812 3 131 88 1004 4 32 27 450 1 318 0 64 83 707 66 592 35 116 69 193 66 114 22 333 60 20 76 839 0 541 30 339 43 372 21 36 11 26 43 940 95 26 33 103 65 1143 79 992 82 18 83 230 39 104 80 31 90 1503 51 20 15 303 50 20 48 31 46 1539 90 134 77 365 73 599 99 761 42 325 43 264 38 392 45 140 31 1278 53 960 49 4 58 45 64 120 83 1377 5 37 28 265 75 843 6 560 4 281 43 650 93 79 79 100 59 619 7 166 98 67 59 638 43 334 85 230 32 1066 12 618 57 831 63 639 30 22 23 509 21 699 41 35 74 56 4 310 59 258 23 88 72 431 73 83 28 10 39 681 30 1249 29 702 19 140 28 2 15 453 42 1193 73 1212 32 1400 98 126 99 454 96 232 30 1006 78 289 25 527 22 827 77 230 45 20 76 439 16 161 69 485 63 1383 55 39 14 111 45 45 73 1470 92 488 11 128 93 1008 76 20 64 244 13 155 52 18 79 219 2 108 46 29 64 1354 21 1231 2 18 63 2970 57 3103 62 9 1 400 10 27 91 15 28 272 39 780 18 1013 79 146 48 172 4 50 93 1365 28 1182 88 1444 70 185 49 988 18 1407 82 561 91 499 92 2273 99 339 35 307 88 539 27 121 12 141 77 771 92 932 98 1344 18 636 77 1922 88 460 97 747 60 469 30 624 96 119 50 1824 61 352 21 786 26 594 0 532 20 163 76 106 29 46 69 210 4 474 8 286 84 867 63 352 60 1037 50 483 49 3086 70 956 17 226 39 1541 95 267 62 401 33 948 9 658 68 2580 91 335 63 142 57 419 42 84 53 230 54 750 27 741 44 995 64 605 30 845 94 855 45 189 23 1548 81 186 69 1321 61 853 59 73 30 11 9 47 13 1395 53 84 76 209 74 998 63 1300 32 460 18 127 29 1690 11 43 3 3 67 89 95 469 4 3 97 286 15 521 97 114 60 650 44 374 74 604 9 572 7 797 65 1488 68 564 91 2065 97 911 60 167 13 101 10 124 1 165 72 472 76 475 91 582 78 231 48 384 98 194 37 952 44 68 87 283 70 158 19 369 14 31 38 1046 26 337 61 1686 58 467 28 656 64 794 76 546 88 171 23 546 70 243 60 568 90 380 53 95 32 109 97 79 4 467 19 121 13 107 81 327 27 751 31 34 34 1997 22 1675 27 102 20 400 97 1032 91 2734 67 53 30 28 75 420 34 710 73 540 19 634 32 2474 59 177 45 192 60 354 1 628 4 131 94 492 55 1043 97 180 58 586 81 1105 93 449 29 217 47 451 55 489 83 277 19 271 62 483 37 110 49 2221 4 749 77 16 29 790 44 73 0 767 50 1365 49 295 8 89 15 241 87 1106 80 2957 0 511 84 1028 9 128 41 2230 27 996 1 67 97 320 28 1114 30 53 26 305 77 543 80 226 0 383 30 1889 18 987 11 1108 31 862 40 563 69 52 37 544 31 292 68 273 75 572 56 156 65 201 8 105 83 263 40 300 52 343 76 205 82 1255 79 1851 91 284 42 1830 52 205 11 985 80 1919 28 151 39 1940 60 29 76 528 52 182 33 2172 9 221 5 1218 84 54 18 237 29 744 38 217 24 514 54 2084 67 1070 65 301 24 131 50 737 63 11 58 55 78 101 24 898 42 452 38 469 99 1320 2 939 87 1321 20 458 22 252 72 1223 24 430 82 779 83 153 35 86 38 403 80 1 77 875 33 1340 53 419 23 289 60 133 90 465 93 217 2 1017 35 103 79 394 17 315 11 518 46 73 11 468 23 184 36 1355 25 159 7 546 8 416 50 925 56 563 39 405 61 11 40 130 79 672 68 300 1 380 56 318 81 206 10 707 64 737 48 145 77 523 64 1189 44 682 39 253 92 837 5 2 66 395 7 527 85 1428 55 1710 11 232 0 184 52 298 89 899 47 195 87 138 24 2429 27 486 29 1225 8 3590 94 30 79 76 96 4141 90 933 87 451 11 178 57 364 64 895 59 375 83 214 59 590 68 606 67 989 20 86 49 173 7 245 73 1607 51 216 56 303 0 57 83 1047 70 485 81 260 95 512 98 535 12 42 41 571 74 2102 44 177 38 1066 47 800 70 727 88 42 56 818 41 135 30 1490 40 797 14 465 83 1318 12 722 81 1673 62 1831 67 1003 70 730 41 163 17 292 54 301 6 1184 18 256 22 50 15 55 10 68 78 796 86 790 91 420 68 672 43 42 97 201 71 631 44 630 64 493 49 165 37 2339 80 179 31 1119 46 88 98 210 24 215 40 114 6 219 77 1271 74 486 42 2165 41 485 25 71 38 206 22 2448 94 713 82 712 59 2195 70 1483 90 456 79 475 27 1042 68 461 25 562 4 287 30 734 68 41 42 860 53 650 16 339 44 143 47 835 95 129 9 95 58 1720 5 588 49 606 17 84 90 1157 24 48 70 77 73 408 0 207 60 1489 34 68 46 629 26 211 67 606 19 111 71 481 12 584 86 65 26 40 28 1260 34 986 42 274 16 1326 92 16 46 774 57 1314 7 426 69 564 89 542 59 523 76 541 30 281 98 866 62 853 38 871 79 1563 42 1360 31 608 20 151 42 196 53 158 20 269 81 719 33 13 49 52 41 281 97 183 49 706 39 1360 32 1029 50 1184 1 289 26 63 90 390 39 690 43 17 80 168 21 381 89 57 86 724 91 13 36 865 50 1511 80 10 74 681 44 2121 74 13 50 446 51 1819 85 19 65 1134 83 1980 22 328 19 26 66 438 4 349 64 1297 15 1228 57 261 95 131 70 795 50 329 1 93 85 1497 20 232 40 751 60 1998 30 77 83 1335 30 84 11 176 76 1592 11 732 66 1404 7 215 18 1807 58 871 90 457 22 185 73 67 72 818 52 1466 23 617 1 905 98 465 5 501 80 166 68 19 46 897 68 250 82 2034 37 349 52 723 7 1080 90 1508 35 102 36 971 30 8 46 373 77 31 55 7 34 216 63 772 65 508 37 182 34 176 26 1630 10 63 18 287 41 991 81 2403 91 451 58 35 69 1386 79 160 24 273 94 1112 79 1074 87 590 44 602 27 135 68 1277 4 389 43 1867 12 239 99 921 30 107 98 977 25 2051 31 497 82 442 28 733 21 181 86 136 34 1151 42 796 43 283 99 516 28 362 51 3900 93 242 14 87 4 1142 63 174 66 1541 62 39 93 181 84 345 48 877 32 135 89 94 26 1211 66 913 73 3512 0 330 1 16 97 393 78 676 17 508 16 1434 33 550 65 397 35 282 17 431 18 92 61 719 44 142 63 107 16 5 24 732 9 496 55 853 49 641 47 324 14 144 87 94 95 98 0 402 25 114 76 41 32 385 88 454 52 82 65 241 32 692 83 409 51 1438 15 1415 62 999 38 582 11 1343 53 1399 6 875 92 327 60 676 52 948 28 1172 65 69 80 637 37 1511 26 119 19 1761 84 509 11 1402 46 236 16 1146 98 56 38 504 14 400 49 639 96 176 17 2114 35 1153 83 365 80 1974 92 296 37 139 62 1062 88 199 27 418 93 815 15 1158 33 1084 78 325 60 949 59 106 19 545 48 701 83 95 24 680 81 487 7 440 11 34 21 2393 17 94 73 71 0 468 94 595 25 74 67 180 44 542 33 547 84 38 17 1346 47 20 16 422 13 878 88 1013 89 866 26 688 62 427 89 742 17 372 56 73 85 1272 50 1649 15 72 52 550 50 528 2 165 40 696 89 1047 70 877 31 57 46 218 14 1562 90 7 1 808 48 1014 69 1114 96 145 7 24 72 141 70 1585 57 159 91 705 -1 -1
59 403 4 91 99 442 1 84 32 1393 24 31 56 342 73 162 77 1096 45 313 58 657 50 921 94 385 97 346 0 112 49 877 98 1186 69 295 8 464 96 85 74 163 30 1259 63 1109 66 302 65 473 47 232 26 196 67 125 64 1608 57 156 37 666 3 111 70 211 97 68 86 47 57 179 32 543 52 33 19 143 30 485 90 308 16 154 17 370 40 492 63 267 16 13 43 1994 17 2205 39 728 33 72 1 18 49 10 15 841 25 248 96 721 90 50 98 280 23 992 65 262 40 329 7 126 13 186 23 87 43 915 97 388 8 214 56 704 88 857 6 1185 30 125 60 50 45 12 30 740 18 1348 52 441 15 2120 4 1291 13 392 38 129 99 91 51 347 4 26 10 872 29 158 71 1489 82 478 48 66 29 437 72 487 11 873 27 769 43 339 86 166 11 197 56 10 76 69 91 109 34 234 71 354 24 343 56 133 18 1182 85 566 65 116 52 132 8 587 99 229 43 236 18 1588 10 278 78 4482 40 172 52 236 9 67 76 1300 21 902 80 957 44 48 89 463 50 108 15 82 24 529 85 377 93 21 46 1614 96 648 39 237 2 135 51 800 50 215 79 319 31 34 2 93 60 86 59 12 85 292 30 513 9 966 46 760 99 477 24 387 14 996 90 362 31 725 7 19 59 353 9 578 4 359 74 295 40 575 68 1010 28 2400 79 774 1 545 65 1931 89 852 25 646 70 530 13 6 46 376 74 1263 27 39 35 17 86 201 20 892 31 523 13 432 67 81 11 567 89 961 93 144 0 407 9 1083 13 1512 97 328 80 413 63 388 66 196 90 137 44 432 86 112 76 305 69 134 14 200 92 872 25 73 48 307 27 3126 25 555 8 1628 89 792 56 530 25 83 9 492 47 850 95 1425 87 547 53 61 43 160 37 48 50 93 12 459 32 325 58 568 44 291 27 260 4 579 96 583 17 130 87 998 23 1234 43 419 57 574 78 511 2 694 22 463 56 2320 77 4064 10 320 1 336 96 1132 65 1374 87 28 43 945 22 754 77 39 78 266 54 621 64 337 33 79 76 3464 71 186 74 79 12 384 22 150 43 47 72 1300 58 305 56 256 47 426 0 347 26 365 41 240 56 425 34 538 37 387 53 32 45 59 18 1122 98 83 83 14 77 131 99 553 13 415 53 752 26 89 48 18 95 139 72 1193 94 646 32 661 94 1716 51 570 56 2066 98 839 87 381 61 88 32 421 97 106 33 1211 22 368 92 773 96 218 99 1630 11 610 42 686 55 141 21 1058 34 875 20 2487 16 112 48 244 82 179 39 875 96 739 20 600 62 12 77 175 53 1670 24 244 99 747 46 742 23 59 51 42 13 110 82 101 3 558 25 1184 33 1736 67 195 72 244 67 343 53 1472 34 648 51 818 25 666 76 83 85 214 7 272 65 910 23 1529 85 188 62 241 70 106 92 180 49 95 85 474 92 218 48 264 47 135 74 1776 4 625 90 74 51 423 33 253 72 129 99 136 0 443 71 1295 8 765 96 41 0 762 77 36 44 2648 83 2 8 205 6 202 24 172 6 1084 99 1626 22 1000 23 251 84 554 72 167 68 492 81 408 66 382 82 179 34 54 83 51 48 7777 56 100 30 35 49 733 8 1517 26 568 84 36 60 186 84 65 24 461 63 443 51 723 20 15 27 844 57 135 47 8 22 633 53 3794 42 476 15 1412 60 208 96 268 14 71 10 1721 12 145 15 1866 44 261 21 234 87 1014 75 474 6 340 30 260 23 473 95 290 61 2073 57 720 29 830 45 137 17 263 63 2444 72 54 51 694 25 976 52 605 90 1790 54 180 18 789 17 1570 25 238 66 40 49 356 29 417 50 168 17 697 1 806 74 552 29 101 3 113 36 935 71 790 38 730 0 876 76 24 99 94 80 65 29 1468 18 528 64 664 68 12 48 1114 74 2041 61 403 41 1242 63 656 13 519 7 43 15 133 97 143 79 1013 32 206 42 41 12 632 51 26 94 1096 34 646 72 1179 63 1059 52 480 36 267 52 144 36 378 51 66 84 208 37 371 13 1338 44 196 56 268 22 111 23 405 19 293 36 112 35 319 7 1478 15 94 3 1590 4 110 58 373 91 553 46 74 89 1070 32 956 44 1355 52 2435 56 1198 48 187 41 995 34 160 7 1954 43 2788 78 1395 18 88 15 206 29 1113 38 166 8 1191 69 1148 90 875 87 902 49 366 56 153 41 239 44 478 83 236 17 600 87 257 26 3008 98 129 84 493 89 1630 43 393 53 83 38 149 85 705 66 1137 27 220 32 615 29 795 61 905 66 387 30 1665 22 1062 32 291 26 261 23 1977 81 157 97 203 11 1472 82 95 87 113 47 255 59 400 28 752 90 515 97 890 83 117 60 685 89 498 26 185 66 20 88 1485 92 1055 17 241 15 207 11 418 4 756 28 111 73 293 29 143 53 1900 27 342 91 294 15 486 48 593 95 624 69 30 78 169 99 301 18 222 57 1572 23 654 40 785 0 1826 94 1220 6 287 71 59 55 140 24 17 48 347 29 536 0 277 38 1102 32 46 45 594 56 26 7 774 12 683 30 351 26 272 93 453 20 185 41 234 11 3 8 2059 12 237 2 215 70 398 10 375 23 162 10 1620 95 325 29 3013 19 979 94 294 1 279 66 1048 89 215 42 980 28 177 99 657 16 630 62 2 88 185 17 817 3 210 52 54 1 1019 82 229 84 369 94 129 19 317 89 221 34 820 80 835 16 1275 4 284 12 80 63 664 26 790 86 34 26 916 88 320 66 7 78 128 6 241 68 16 65 3092 44 628 62 795 93 243 88 585 87 1237 40 2694 35 602 71 1703 59 712 66 4 98 1711 36 753 55 154 77 2227 47 67 26 207 56 2404 54 476 89 1397 31 94 88 641 41 24 43 42 68 625 85 508 26 294 12 375 13 617 88 3460 36 1658 19 281 53 188 50 288 2 221 1 1044 78 805 58 319 3 361 44 1763 62 594 57 18 89 1540 1 91 21 117 0 231 24 296 7 227 92 1710 39 324 15 409 50 1187 29 230 64 892 23 2351 18 15 85 2097 71 673 24 633 41 307 44 931 85 1639 78 535 90 912 99 401 85 10 71 442 11 161 22 884 77 652 4 275 36 102 57 371 42 454 28 1025 72 1199 38 55 56 160 45 865 53 145 37 226 94 583 41 1333 18 2147 9 1599 66 747 99 673 57 310 59 735 0 133 88 78 93 184 0 524 82 284 50 676 4 370 75 158 80 199 93 1781 57 357 3 567 25 251 68 806 48 1743 51 233 86 4199 80 435 48 20 13 369 51 1199 33 948 22 753 47 898 35 1750 41 521 93 56 84 1240 87 632 37 1584 29 403 6 156 32 530 40 1104 68 386 76 330 73 59 65 275 56 170 25 1516 57 1253 89 416 37 35 32 680 44 41 78 199 91 2236 60 1238 89 276 61 580 14 123 96 84 90 497 13 58 93 12 81 1398 43 30 0 842 11 314 41 309 30 995 41 793 44 867 28 788 88 188 28 130 5 328 47 328 76 265 62 857 98 541 4 40 99 326 93 95 69 158 86 173 18 456 48 961 24 999 63 305 48 488 45 276 6 159 0 292 38 458 18 37 12 106 8 563 85 195 50 809 33 936 40 59 85 15 20 142 86 225 22 1941 87 853 43 391 11 183 35 1161 70 481 38 74 29 18 8 193 79 239 99 118 95 320 15 213 9 325 62 918 74 146 4 162 34 1988 70 459 96 1252 7 696 30 67 24 483 69 1408 88 399 16 406 12 1299 16 225 21 18 43 31 30 694 48 791 79 1706 69 1082 85 753 34 17 3 1120 56 3241 73 586 85 452 32 381 20 398 63 26 62 892 41 1239 37 2227 75 578 25 566 0 10 52 144 10 37 89 8 75 1340 92 209 79 1753 27 913 26 268 56 1103 61 780 97 1978 33 76 86 698 82 2258 11 253 8 846 44 485 -1 -1
60 1024 31 798 22 84 85 1434 45 100 33 259 25 46 60 659 57 353 24 2338 78 410 48 1316 94 141 44 614 22 441 66 149 51 1008 30 246 96 304 60 1194 13 401 98 4 53 1973 40 222 29 140 71 1653 51 1191 48 125 23 612 59 1187 39 684 3 911 60 464 43 584 45 1305 34 1226 70 241 27 225 36 408 84 378 79 440 77 374 74 212 34 210 26 628 15 1256 13 468 54 63 63 449 6 182 91 464 49 67 11 232 86 235 30 342 48 169 24 478 45 151 36 293 69 23 9 932 61 31 74 2572 91 885 36 342 20 1330 27 526 67 455 96 256 44 309 96 6495 51 568 78 208 64 649 50 533 68 419 54 712 13 125 34 875 3 557 18 986 45 743 52 347 67 185 59 23 66 1483 68 550 44 528 33 269 84 260 89 1139 93 37 3 139 88 412 31 436 98 509 22 58 35 597 2 1407 74 494 38 977 90 814 66 158 18 1043 60 170 66 297 62 863 4 1383 9 649 90 163 38 428 20 592 98 433 66 565 72 172 56 20 60 302 66 982 29 327 19 706 50 79 62 619 60 296 43 199 10 261 58 348 27 148 58 44 24 184 29 850 47 17 78 14 55 920 11 998 71 138 39 21 94 75 4 424 53 932 25 61 98 89 44 256 78 1381 61 1011 87 337 48 103 20 1178 87 479 59 357 42 458 99 2521 11 2925 63 507 85 666 63 998 92 1973 56 2013 21 388 97 148 36 108 1 290 59 225 32 556 91 609 44 527 52 261 27 798 21 166 81 946 79 1098 5 801 1 31 22 621 76 1027 88 31 54 453 57 109 51 542 31 1440 51 434 90 447 5 448 42 297 77 308 99 74 38 518 75 387 33 400 47 1013 15 450 56 236 57 435 77 499 35 527 65 134 7 2021 17 194 28 34 29 977 93 338 55 158 12 535 90 943 91 285 31 2440 35 633 11 318 23 397 37 124 95 43 5 1496 32 178 94 112 89 368 91 501 40 337 34 85 59 579 0 111 66 364 21 432 43 304 77 429 12 510 55 120 79 135 5 93 46 609 38 80 19 16 25 474 50 420 73 1312 1 1063 48 483 10 77 71 938 62 102 95 698 5 532 59 682 62 10 2 54 59 51 72 123 42 366 71 124 49 517 34 407 87 1087 29 139 95 54 3 182 64 1329 69 110 28 162 6 1224 98 934 18 704 23 627 7 862 62 1171 53 1313 38 256 75 71 97 949 10 567 97 7 93 230 82 220 34 192 58 437 17 974 1 1373 47 1245 48 678 94 369 75 61 16 585 98 215 33 68 79 196 0 133 89 58 82 1173 80 3836 19 858 93 723 32 70 2 2001 92 841 24 1716 85 419 9 88 4 127 83 705 74 733 27 247 80 2411 99 340 96 1663 86 1013 58 390 63 1970 67 379 55 728 67 91 37 233 58 2758 55 1062 64 1021 21 629 97 1056 78 439 38 408 2 1388 63 113 54 1 63 2581 74 915 45 175 40 375 13 63 98 353 85 171 26 620 40 984 46 366 42 255 99 28 30 1867 79 534 89 603 94 98 29 31 69 794 25 1269 53 557 51 1278 98 225 28 578 51 13 95 289 69 243 44 426 50 1203 99 977 93 469 69 205 61 106 15 2043 73 699 50 638 95 553 68 6 92 130 77 780 16 116 71 793 25 690 46 835 83 732 1 1483 10 469 45 683 12 1970 26 637 96 111 94 669 61 116 46 72 88 155 50 845 11 883 12 11 87 76 71 1808 30 989 16 47 10 94 24 1135 33 152 48 1123 3 1807 58 1536 33 149 51 307 18 330 52 337 87 467 47 75 89 4 13 643 56 251 16 554 6 246 10 582 67 159 56 397 46 1144 45 1188 38 682 15 571 39 51 52 759 71 350 8 605 13 895 87 715 14 460 38 454 60 408 26 1290 76 408 92 516 16 1357 57 2700 67 398 87 1041 26 455 47 117 49 43 87 823 6 117 90 1091 94 126 0 677 22 229 85 115 33 775 15 225 24 1295 15 374 11 269 25 77 5 1234 40 900 18 155 22 829 36 52 59 337 43 56 12 2983 76 522 7 283 8 1190 61 300 42 457 62 216 50 1055 25 1052 91 948 48 100 36 331 20 336 76 462 61 92 72 220 86 1070 59 1073 97 1264 92 17 88 138 99 459 34 225 42 94 2 926 21 581 15 384 46 148 76 1252 87 86 55 47 17 810 61 1406 34 133 97 791 19 979 40 1030 21 60 14 307 89 304 90 62 2 562 93 423 91 1 66 338 78 117 25 301 90 205 68 672 74 554 25 176 62 81 19 8 72 1568 41 388 29 467 37 924 96 2033 93 1613 43 120 80 521 76 733 89 62 88 1542 87 815 80 231 64 967 55 1032 24 1042 42 234 20 316 77 170 96 399 73 8 55 402 95 851 50 28 39 830 89 2069 84 94 79 622 90 89 54 2957 77 509 82 650 86 1199 49 114 6 210 98 960 63 57 49 923 19 644 6 903 88 241 63 614 43 425 23 222 75 484 53 1036 97 478 68 276 13 429 92 885 90 309 48 407 42 831 96 57 91 458 71 703 30 167 94 417 45 221 51 576 44 12 96 115 50 302 90 561 54 1155 83 233 60 80 16 4 19 283 43 1008 70 54 57 678 50 216 62 538 21 936 86 71 42 278 29 663 10 664 4 300 89 52 97 686 6 57 57 225 90 439 41 221 81 1066 34 688 98 425 19 330 39 584 88 1220 43 382 78 389 86 160 27 139 19 69 92 387 41 325 30 1213 3 556 13 835 71 780 91 155 83 482 56 802 91 491 69 135 57 2474 16 292 56 366 49 142 18 796 45 784 51 583 30 146 27 1111 24 1014 62 337 45 129 23 71 92 243 31 34 3 291 19 101 33 226 82 681 64 47 57 447 29 570 1 528 22 185 8 1344 88 1250 74 26 90 193 7 1146 8 1285 48 552 27 1086 74 15 2 37 69 178 8 71 47 520 27 1480 96 122 19 425 12 75 23 41 87 1660 45 473 57 834 88 805 0 1073 98 581 81 165 74 206 68 214 32 679 52 353 65 629 33 265 3 432 9 584 32 37 34 1127 41 983 31 50 43 254 67 953 61 184 21 99 49 265 35 578 54 1003 76 85 18 97 98 17 30 356 62 698 14 504 89 7 66 504 50 431 90 541 34 157 93 705 46 1558 27 327 38 391 68 77 27 702 75 20 23 484 48 42 52 212 31 139 45 975 65 123 2 2 1 723 85 42 34 965 30 618 72 137 79 122 24 47 87 8 15 438 47 374 27 663 42 628 76 841 53 409 14 1338 89 37 1 383 43 284 93 2514 30 48 52 1229 35 810 55 882 32 500 40 1037 83 458 13 443 5 322 69 2506 19 294 71 457 30 486 20 382 35 235 62 666 67 271 17 646 73 574 89 1556 28 725 7 258 0 128 54 164 78 14 16 936 66 1008 79 56 38 447 81 596 22 428 86 1607 98 101 3 196 16 116 19 2465 60 248 1 117 52 168 66 655 26 449 11 357 37 501 82 434 7 86 11 709 3 444 54 837 22 365 50 246 61 2496 95 2444 44 83 98 892 16 247 4 1196 38 263 53 54 79 35 98 403 27 285 28 1479 48 15 92 816 71 242 44 686 59 394 40 1918 0 14 98 418 94 261 22 2373 96 1035 31 613 33 214 30 372 91 771 98 52 68 248 39 283 24 1026 78 1096 58 650 9 236 54 610 84 61 75 323 61 1630 82 359 83 578 45 736 83 1916 28 80 42 130 87 707 11 291 31 728 89 1007 63 672 65 624 27 13 81 212 67 908 76 563 22 721 3 620 64 41 87 216 26 208 56 207 53 2178 45 815 79 1674 63 181 1 158 21 793 49 379 15 364 67 282 53 870 47 689 96 245 99 874 90 499 94 1266 15 328 35 434 84 405 75 50 14 1180 75 85 83 994 74 225 64 316 93 627 38 92 67 67 48 722 68 865 41 288 93 2512 98 1106 94 307 12 38 88 136 56 295 59 146 2 635 74 440 95 44 62 1098 19 639 46 74 12 189 39 1614 32 62 87 114 60 1041 70 619 36 1710 39 949 84 252 85 4 66 971 27 215 25 853 76 746 46 937 18 542 17 24 90 177 92 224 53 57 96 118 72 314 53 198 70 627 48 231 41 906 67 724 40 554 61 946 29 751 76 248 36 42 59 216 39 567 58 584 80 453 75 776 15 870 2 433 89 315 47 859 75 228 12 86 97 291 71 41 30 2 48 1394 22 20 8 124 6 234 8 497 9 800 49 900 74 977 49 62 64 1264 25 940 61 84 96 249 86 804 35 643 15 1547 34 342 61 847 12 216 40 141 66 1399 72 32 2 743 48 215 92 836 71 27 76 1625 83 1100 68 1190 82 35 94 573 6 144 90 1133 93 592 48 492 14 1171 22 290 85 576 96 22 64 1267 33 187 88 148 35 417 19 612 78 1127 82 8 97 77 68 979 80 875 37 1302 59 181 31 200 60 108 44 2695 3 24 14 441 -1 -1
61 177 55 183 32 679 53 1171 8 122 31 215 49 94 82 63 3 403 6 528 14 438 79 87 34 134 96 383 72 714 85 164 44 364 9 581 45 115 28 883 1 432 23 1761 92 105 29 10 74 637 81 965 79 101 85 973 7 51 42 331 88 1734 30 585 40 336 88 1158 93 1385 21 378 84 1 98 482 89 35 78 1100 3 395 97 419 93 321 88 109 86 1960 93 353 79 66 88 186 68 87 89 146 32 214 9 216 52 253 9 1395 89 376 10 759 11 46 56 1002 13 17 66 516 53 264 10 1088 24 1974 52 423 36 181 69 312 36 313 48 1331 82 271 22 679 59 282 73 1904 79 304 93 257 11 348 73 684 21 1735 12 76 94 406 76 79 15 549 31 460 85 416 99 770 46 41 51 36 87 198 19 174 41 1145 13 565 84 66 31 1062 45 842 78 141 38 13 48 199 60 1303 46 607 76 1621 22 1722 0 4012 7 318 80 72 6 1740 60 376 48 126 61 133 37 478 33 33 66 333 19 568 72 1236 10 40 40 2535 2 452 17 920 38 5 46 260 97 353 39 176 7 315 85 133 6 48 55 823 71 735 94 648 76 195 87 106 92 105 96 1377 8 249 94 315 73 2306 72 71 83 226 33 780 45 316 17 682 12 57 95 306 55 1799 35 189 62 1474 51 114 0 90 35 83 20 759 42 86 29 931 40 380 78 63 70 1713 72 306 95 763 58 277 4 423 20 1998 35 2256 45 733 95 1180 70 121 0 403 48 261 26 1103 21 88 18 246 34 41 77 1465 3 805 0 39 33 1080 85 283 83 398 84 1584 68 1760 58 1614 79 624 62 44 59 428 77 27 82 891 48 542 9 150 88 207 62 312 88 296 38 281 77 351 5 177 56 361 95 429 7 302 74 456 26 587 21 285 12 1557 87 380 38 146 0 160 28 281 29 239 88 152 39 352 19 628 20 2147 79 344 81 268 40 1559 73 25 91 1020 87 630 82 1352 84 871 11 575 68 58 28 999 13 21 42 312 57 808 49 1510 77 269 34 120 73 507 3 125 46 1318 25 1234 90 1515 99 2155 17 1310 46 309 50 185 21 1977 88 87 19 1543 81 808 34 1581 31 150 36 2005 58 631 10 367 43 154 80 335 53 953 70 279 34 504 70 16 20 500 92 333 12 334 64 440 77 292 69 128 35 282 28 3721 90 19 59 181 45 46 94 1016 22 23 21 89 93 290 84 936 89 190 71 696 53 288 4 81 58 1321 56 231 91 1323 93 256 46 64 37 625 30 495 98 516 41 537 19 663 75 1501 6 23 20 184 22 2108 8 1425 72 137 27 900 38 152 25 1191 40 2997 76 354 11 463 59 655 91 841 17 567 25 679 32 10 38 223 90 96 84 30 14 102 37 129 68 1460 61 727 29 458 82 351 57 2003 0 158 36 142 54 681 2 485 47 1587 82 137 15 384 70 65 50 300 96 57 11 919 57 400 47 180 31 568 95 748 65 2456 27 76 48 138 53 643 48 22 39 223 0 2004 95 1000 80 298 8 474 68 562 15 1959 99 667 46 244 32 828 66 319 25 144 48 508 82 637 88 56 53 782 74 47 59 94 71 684 47 638 87 617 44 74 0 626 31 3301 3 499 56 23 42 156 29 487 90 449 8 146 5 328 89 325 62 567 94 746 96 15 60 462 75 569 20 456 87 87 16 636 97 321 44 143 18 498 84 39 70 970 15 157 94 895 29 322 0 363 51 464 12 309 56 129 68 590 15 355 31 100 71 51 39 621 71 535 81 436 88 235 76 131 20 417 86 162 82 263 44 102 2 1000 11 597 70 363 47 436 36 167 34 3508 85 164 72 577 10 107 56 221 63 936 11 139 43 595 86 568 6 315 62 424 99 776 62 267 7 167 21 453 72 188 57 503 16 216 41 1591 64 56 72 307 49 247 99 112 22 414 56 13 0 745 64 242 72 961 73 42 14 127 97 442 45 1046 29 1352 18 390 68 101 89 863 3 1420 55 627 49 1452 87 151 26 55 24 597 8 355 91 351 8 426 58 391 72 56 88 548 36 1545 24 21 31 66 8 34 29 214 15 699 46 916 6 351 30 623 14 157 98 283 2 1253 88 186 42 126 54 83 28 1696 57 25 73 162 22 651 48 344 42 663 29 82 46 895 26 354 36 23 67 59 11 1509 13 179 62 230 59 268 41 951 48 1257 97 614 42 745 72 24 26 478 99 32 74 411 82 165 45 316 47 2433 90 1485 33 1160 14 213 44 44 82 855 13 1117 2 171 65 518 16 1602 3 1789 11 153 12 132 23 316 98 634 23 1087 53 363 44 329 60 107 95 293 68 32 3 280 12 1238 92 95 12 161 65 1409 71 61 16 548 84 132 43 33 18 496 20 613 67 318 75 492 92 1147 67 357 90 1472 38 562 28 415 29 1552 27 1155 2 25 70 367 1 124 32 59 19 32 7 806 26 279 65 599 69 222 77 218 14 1729 94 750 12 2744 25 290 14 332 2 1832 43 482 52 225 40 662 19 642 18 468 6 1188 47 892 38 1189 66 628 7 1066 87 215 94 760 4 31 48 96 51 1095 81 404 5 791 26 1214 65 1005 40 837 48 134 0 327 51 97 70 180 94 522 91 341 70 201 7 4631 32 93 98 90 96 498 32 151 79 1 98 1663 6 171 2 505 0 576 28 840 78 296 6 173 83 69 46 154 70 512 59 938 89 45 82 23 63 427 98 330 9 386 54 56 74 69 52 127 31 1484 67 54 14 337 83 999 84 656 90 512 71 1390 91 38 12 64 59 671 68 613 83 755 89 897 64 36 36 786 23 77 48 159 59 1292 37 1720 48 279 10 439 37 108 19 730 27 596 91 236 22 1093 34 194 80 605 94 278 96 2327 82 391 28 35 72 770 21 37 35 321 77 282 35 467 37 2 72 156 19 520 47 83 35 1231 15 189 16 949 85 105 32 1976 23 16 44 31 80 128 21 364 68 798 17 79 13 847 74 428 52 56 70 35 42 641 2 234 1 566 81 1101 83 389 66 1482 47 133 26 371 13 921 69 587 96 683 28 836 44 87 72 367 86 636 96 339 72 148 76 283 49 119 62 1075 30 350 61 1678 67 429 16 339 62 1501 85 71 98 149 54 435 94 333 29 198 9 317 77 59 94 5 38 362 18 753 43 54 88 247 63 580 70 2405 80 229 6 220 4 241 49 487 15 78 27 330 32 11 71 768 50 588 0 1420 17 741 10 76 13 405 67 540 58 196 86 12 98 211 28 622 36 2 85 436 90 934 76 401 6 223 36 515 60 182 77 813 50 17 55 716 16 184 20 612 87 787 90 325 28 66 80 563 10 203 90 87 35 244 29 272 95 1119 93 798 9 551 55 1013 30 645 24 83 17 249 37 518 91 4431 23 1201 86 1055 35 140 71 29 21 105 55 124 22 2168 24 771 30 169 39 658 58 220 89 254 90 185 68 920 92 106 60 177 6 910 24 232 35 289 3 415 91 94 84 670 66 2149 74 486 67 143 66 1191 29 143 56 31 24 226 0 254 21 728 46 1518 43 28 40 739 70 7 78 728 7 86 51 708 4 186 52 197 34 449 83 937 43 252 79 343 48 398 33 371 11 99 46 91 34 5 75 156 44 2842 82 483 4 339 75 176 68 496 81 47 10 74 83 142 1 134 52 446 77 1104 27 461 43 248 6 647 44 295 88 502 48 49 27 374 24 580 93 1575 78 1808 82 90 32 1298 71 181 91 281 12 282 17 89 13 1526 47 364 9 104 63 505 1 98 74 770 65 48 46 245 24 43 18 781 91 837 29 414 33 436 35 808 29 1481 59 242 55 242 14 62 22 1456 68 114 25 403 56 844 73 209 42 225 54 300 80 761 76 59 4 159 33 382 67 649 15 1649 13 1434 31 142 50 402 36 1009 39 27 70 55 85 70 4 729 89 86 98 1113 55 603 94 912 81 1002 97 305 93 290 10 4 84 320 44 1067 21 617 14 614 52 1157 41 1755 33 44 42 512 11 744 65 118 63 293 4 314 99 960 36 306 61 1488 41 520 3 272 28 486 11 1553 34 830 4 139 29 4 56 494 66 149 22 167 39 1898 40 1393 10 2289 6 104 29 1126 97 241 5 590 33 410 56 61 51 409 92 17 1 736 18 1135 17 451 74 648 13 178 81 154 72 1346 93 4 96 243 73 1132 80 209 82 259 79 561 34 124 29 315 85 252 90 240 84 270 43 1522 15 109 26 71 68 70 40 1127 85 65 86 867 96 127 50 502 63 85 7 4798 72 473 0 723 9 181 83 73 19 761 85 222 57 882 11 493 88 16 76 413 89 268 92 449 10 193 61 368 82 181 97 88 11 284 4 170 48 56 52 43 33 374 99 333 75 173 20 859 25 60 8 704 67 1344 77 513 42 751 21 238 13 164 72 1153 96 312 68 2309 77 1146 98 669 91 409 19 24 11 266 78 2073 91 81 89 701 71 141 4 160 71 3626 74 304 54 198 59 1292 28 532 26 67 84 49 19 101 16 203 64 163 74 261 8 266 10 76 28 366 22 859 88 164 5 339 27 768 23 426 11 290 21 826 48 167 99 58 -1 -1
62 758 59 843 35 208 31 144 60 106 14 351 10 297 93 586 43 790 31 1276 8 34 34 740 75 1395 8 573 65 524 93 1344 43 296 3 369 76 896 37 724 51 2304 52 176 65 357 19 271 16 283 66 942 56 729 27 1399 20 549 86 237 57 1706 96 39 8 473 78 95 7 1687 30 1028 19 1276 41 16 29 698 47 44 66 210 28 897 85 507 14 157 0 29 29 176 31 521 6 287 23 27 24 446 99 598 47 693 86 46 67 172 25 509 1 164 63 820 40 284 5 294 37 1517 17 29 33 2817 6 65 33 2199 8 1212 75 1138 78 525 92 378 5 141 24 560 16 23 69 1428 15 2138 56 242 65 394 11 2094 60 25 16 1000 11 583 17 1770 98 133 30 123 12 260 70 385 74 50 68 1 72 1520 65 264 94 669 54 669 79 420 5 32 6 1 69 254 32 682 93 814 70 489 24 225 68 338 81 328 98 2 35 205 84 1108 47 486 16 458 1 405 25 180 29 1593 26 518 57 2370 35 31 69 1523 40 237 85 324 20 681 87 232 56 746 61 6 69 1105 55 177 31 948 78 1400 80 490 35 232 51 1284 82 712 22 216 7 490 65 389 53 2506 30 1356 69 32 19 947 74 134 38 442 89 144 96 213 82 41 35 54 8 94 81 26 56 267 36 114 8 64 19 72 17 1102 23 20 37 611 48 526 96 31 4 433 18 626 14 895 64 340 40 1374 30 179 84 322 62 2378 71 1144 69 323 59 321 29 230 30 1463 16 2045 30 139 37 272 23 848 50 329 32 95 45 418 50 1111 73 642 99 409 1 110 7 31 24 69 26 525 94 1449 43 47 37 552 46 25 54 69 95 3 3 123 7 1160 18 226 61 83 7 1515 73 90 34 1455 67 2296 25 120 20 762 29 1341 16 765 19 61 81 324 54 157 71 374 45 196 36 606 93 1566 35 172 54 89 5 104 92 1269 80 162 73 226 19 706 67 274 90 80 28 942 77 54 90 183 31 540 95 271 83 966 62 2045 89 564 3 45 19 194 8 1814 0 315 69 251 66 461 13 188 14 790 32 622 36 438 91 720 3 107 39 34 6 2263 0 511 46 919 70 132 63 872 61 63 63 247 54 520 61 1992 53 1100 13 274 46 258 47 1619 73 351 22 545 53 252 38 1722 6 75 16 104 44 181 52 361 7 68 76 22 60 86 63 1798 15 1095 88 1368 71 388 39 713 0 1022 15 1359 24 166 15 2049 27 123 36 273 72 933 19 148 36 1104 63 908 15 751 86 441 8 1054 64 617 58 653 80 1650 4 828 49 957 75 55 90 1112 7 67 9 463 2 526 71 1204 86 2291 34 209 24 286 29 129 91 1251 9 892 79 887 76 1393 71 243 85 81 66 212 90 73 20 327 93 1488 45 112 30 521 69 28 20 1860 99 1059 73 878 30 72 67 53 55 226 20 1392 85 94 34 856 8 649 77 1131 53 1373 16 675 27 184 0 69 13 425 18 33 11 105 13 345 27 165 1 216 64 128 29 487 12 3814 45 159 64 1290 92 134 15 367 28 138 51 1041 20 365 32 424 66 7 42 223 95 170 16 232 81 1 63 1185 41 517 51 387 21 154 89 1179 96 20 68 224 52 675 2 106 13 343 23 117 53 80 52 1358 29 351 54 114 57 143 26 282 24 139 78 864 73 903 35 33 46 2157 17 558 97 991 48 983 37 254 92 610 24 308 19 704 22 103 10 594 30 127 0 1074 59 1352 57 575 52 448 88 100 10 145 31 423 44 442 91 355 92 618 66 388 21 384 94 201 7 779 92 381 68 473 32 354 65 913 88 1 87 61 84 276 93 183 49 432 38 83 17 9 3 34 63 250 7 1683 55 222 64 424 81 1388 65 209 54 360 32 996 83 479 91 340 36 512 35 1368 61 1472 67 330 80 1316 82 379 0 267 72 48 0 76 81 153 77 212 94 711 33 520 2 584 28 68 23 292 41 160 4 10 19 441 56 1008 13 437 33 1016 25 817 23 18 1 757 84 1381 15 91 43 929 60 80 74 670 43 135 85 125 70 312 77 480 23 1524 68 330 7 594 72 349 19 233 55 190 65 71 30 13 73 1315 74 239 25 223 26 113 53 54 63 1024 0 166 76 148 96 185 43 292 33 1077 39 300 43 605 32 199 50 219 42 484 58 96 73 2599 38 159 5 828 70 110 21 786 31 1244 87 639 67 206 52 791 66 2015 91 5 67 108 20 325 15 248 62 533 53 411 14 849 8 143 57 2639 49 911 27 1275 69 805 14 778 26 123 88 145 39 502 28 208 21 2083 13 74 96 533 60 756 42 65 16 581 53 210 8 658 35 777 87 441 79 143 7 1556 9 1024 66 138 43 1140 78 200 88 3258 32 490 99 705 72 175 67 1142 75 1034 33 339 50 659 67 77 49 423 83 389 37 561 32 743 52 337 46 732 70 544 43 1495 3 555 24 332 97 638 17 391 22 1451 82 296 87 187 62 1859 98 1934 42 820 60 1190 0 412 73 1350 94 237 61 146 85 764 14 671 95 120 80 832 97 109 21 1144 13 5 50 527 84 1277 26 92 38 122 31 1007 79 1598 84 84 72 120 36 1052 22 321 61 1902 58 2321 95 45 17 304 11 56 70 386 32 278 38 272 89 211 43 462 33 476 56 22 26 3378 1 1297 14 1168 21 370 3 240 14 3527 5 10 80 378 59 2250 68 523 49 1949 23 2968 52 888 70 264 94 1143 43 863 73 679 47 23 91 122 61 828 91 584 37 784 90 429 45 79 18 1336 82 287 28 245 85 120 20 234 10 456 17 17 27 305 36 355 46 699 34 126 22 235 39 182 58 401 80 290 69 1008 21 503 1 1742 19 994 98 1845 11 81 94 1202 85 335 34 238 91 469 34 2838 5 167 40 848 32 819 29 520 51 844 4 461 84 441 33 302 34 110 79 38 83 852 46 1911 35 570 71 1538 0 263 7 10 11 658 48 138 63 883 7 3638 38 302 70 89 56 356 59 1128 98 123 34 86 30 1525 2 313 33 389 37 150 42 325 82 1109 57 439 37 763 68 857 16 974 48 421 97 132 72 210 25 2846 12 180 52 187 49 1941 59 536 77 80 39 420 62 173 7 217 50 567 27 460 63 93 38 1478 68 1464 92 780 13 1192 14 862 93 2058 61 557 12 636 66 9 50 484 38 670 84 162 94 943 81 108 0 210 65 1878 57 883 9 1305 63 3918 11 398 30 429 52 1615 6 875 60 685 7 732 58 32 59 355 82 88 83 977 89 336 98 49 19 702 54 719 4 262 16 947 55 226 94 568 17 65 9 60 40 33 50 847 9 576 58 820 98 529 95 1472 17 45 89 234 87 234 96 138 42 2421 94 1048 71 1847 36 510 9 2826 99 124 33 304 36 288 84 520 63 218 88 1187 56 509 81 1276 78 7 73 689 80 437 28 1437 7 215 78 1126 38 312 98 845 50 577 54 44 78 491 45 448 59 866 29 60 37 117 93 1293 66 768 97 124 43 742 35 2 38 326 51 519 41 183 2 133 83 2280 4 325 6 447 96 863 69 104 52 159 85 567 67 1411 12 75 93 229 17 1029 10 96 66 559 93 2733 69 675 15 1155 93 2000 65 55 14 806 84 1009 35 228 7 1314 46 520 95 377 68 679 79 250 98 95 79 640 88 262 67 130 15 685 0 675 89 311 88 12 65 2135 68 249 67 698 29 580 4 1845 62 544 14 977 84 614 68 446 95 145 47 1360 39 526 23 411 78 535 33 245 27 1024 86 1341 30 109 68 1213 9 468 26 1004 76 1777 12 778 43 393 32 416 20 148 37 1155 4 494 14 382 99 688 85 686 60 286 40 448 99 431 72 730 97 1210 61 640 6 132 14 1126 26 1588 12 176 92 1028 54 1050 9 281 23 42 4 1514 21 316 39 42 16 1825 29 267 68 83 52 767 6 244 67 1010 47 290 22 84 25 670 64 111 68 248 75 246 89 236 73 20 48 455 23 497 76 1428 46 658 81 418 58 389 3 95 59 40 65 628 89 1773 19 3088 25 472 96 17 60 1591 58 106 88 660 69 231 71 550 86 534 31 431 41 3230 89 201 2 17 13 493 19 15 10 53 30 624 95 88 58 2128 95 95 61 119 58 317 26 16 93 1031 54 1223 70 561 80 1767 63 19 21 771 57 176 27 187 5 349 83 326 -1 -1
63 520 4 3784 88 332 62 196 94 822 35 369 40 87 52 223 98 1124 76 44 53 2353 88 3226 53 295 29 115 44 2025 32 942 69 429 88 1338 61 704 90 90 62 37 70 92 48 100 85 722 48 149 28 157 24 542 93 682 38 1257 9 367 87 187 0 907 34 579 31 484 99 541 78 61 63 442 28 346 13 89 42 307 17 71 47 243 78 911 43 298 52 695 10 455 9 15 19 343 12 529 89 2356 18 759 90 302 93 1173 0 2251 58 65 42 19 48 1251 88 68 8 2452 95 492 75 293 83 427 20 1074 25 1513 47 1040 54 1490 63 807 23 330 56 507 76 1412 22 14 87 940 65 9 15 96 24 1130 38 901 89 605 6 1570 8 2476 44 1357 17 730 73 271 31 159 3 609 36 487 4 247 25 132 35 118 5 371 58 1870 93 1183 91 384 37 36 18 97 83 1097 53 189 22 736 65 789 42 1028 86 1295 63 222 14 130 7 55 30 91 50 85 59 50 67 1621 16 1621 99 313 34 28 15 193 29 905 16 780 58 1053 61 284 40 412 19 168 98 32 13 79 12 2354 76 218 71 148 9 310 2 74 45 24 68 1462 38 344 17 993 56 85 12 785 35 814 4 1482 61 985 69 90 80 725 30 68 92 855 2 1430 84 860 41 292 43 390 47 278 77 47 60 881 66 683 57 238 23 745 98 781 70 605 23 1378 91 1394 38 46 45 552 96 83 19 1933 67 397 20 74 28 149 13 230 52 586 95 40 45 224 90 751 84 110 80 215 75 1201 61 1192 17 1165 36 582 0 1769 47 929 51 252 22 421 25 10 42 47 38 118 16 108 30 135 47 244 57 247 46 54 96 8 41 245 97 314 18 320 82 493 17 700 42 1461 82 390 83 268 85 1744 28 327 4 560 10 42 6 1610 10 158 62 623 9 358 82 145 49 782 7 2042 72 204 31 365 95 276 29 449 32 381 59 226 57 208 34 633 53 1170 14 256 57 391 45 617 94 737 45 1065 2 392 22 251 1 2061 94 72 56 45 9 330 54 439 41 838 80 1731 82 280 96 474 9 1095 79 593 39 162 42 145 96 1316 6 74 95 651 29 322 48 462 51 567 7 162 4 660 53 399 66 2310 46 302 49 546 36 1060 41 478 56 903 58 1356 26 1028 46 307 75 386 78 215 65 358 43 501 9 231 35 785 58 6 15 18 13 1713 22 2290 83 468 20 309 11 44 9 482 53 107 69 2006 97 459 22 773 93 756 82 1021 39 449 15 474 33 235 32 1426 23 216 95 341 70 61 54 281 56 610 47 332 78 84 28 621 54 459 28 845 6 220 81 246 22 1703 63 141 42 1096 17 242 12 64 19 534 28 904 59 417 53 108 83 552 13 567 15 204 24 451 18 82 22 820 67 220 42 504 90 348 31 1168 37 846 1 993 43 71 37 1123 6 1678 74 248 3 726 54 510 60 1001 89 1245 60 880 6 1211 36 1768 60 743 99 154 85 841 98 807 77 1693 29 226 96 545 53 109 46 876 70 2086 69 119 14 1049 27 41 75 1610 58 1022 57 913 84 206 90 324 24 1687 30 187 3 233 75 216 86 1032 0 1474 6 591 49 1422 45 558 20 227 21 1264 73 546 69 3055 46 80 68 1289 31 694 72 105 73 803 86 1251 43 1990 57 1304 13 283 38 651 41 117 67 197 81 726 85 44 32 703 27 515 91 156 8 28 13 1671 85 156 23 1948 48 44 71 618 13 737 92 460 95 73 12 8 44 125 56 51 64 182 13 220 46 176 19 1958 1 624 15 249 10 635 16 408 23 2349 51 491 4 1620 78 1765 80 1015 60 986 6 522 87 412 83 316 18 181 34 2532 36 355 81 1447 11 185 75 1909 42 749 91 474 34 266 26 66 88 273 96 963 97 384 59 1659 29 224 53 514 45 7 34 15 75 158 20 402 23 463 80 448 1 1314 19 704 2 235 40 393 14 655 50 616 17 309 26 781 40 3055 64 263 66 34 85 401 23 670 53 634 10 272 11 406 6 40 45 223 2 640 15 60 94 439 85 108 36 983 80 355 22 112 79 108 95 52 68 1636 26 180 65 45 15 1557 61 221 12 830 48 69 6 152 13 319 65 195 96 9 38 92 25 374 11 96 84 322 71 3017 9 784 49 351 31 1083 15 207 54 197 65 376 10 216 58 127 98 592 23 142 39 277 98 262 50 910 46 598 23 16 35 399 94 263 53 282 12 870 73 70 65 730 3 487 1 257 82 1248 69 1685 67 1083 33 218 35 418 3 2416 81 327 23 281 54 51 68 922 3 1477 65 951 58 61 66 13 95 1926 74 35 5 282 24 152 31 1408 13 22 18 889 56 359 12 218 62 140 74 932 34 1028 48 138 44 342 12 473 0 523 73 291 91 1544 92 265 66 60 81 226 67 436 39 175 2 545 49 979 81 439 39 315 80 1051 46 237 87 81 17 2041 13 488 25 223 3 1739 27 484 99 1262 82 568 96 901 23 297 30 163 0 628 65 117 14 1802 79 851 6 1325 40 289 88 19 94 445 95 956 18 917 37 1054 84 589 32 452 28 2226 20 309 55 727 87 65 24 343 1 241 79 9 81 511 19 2240 47 708 72 310 69 970 96 219 23 714 48 84 82 357 23 871 18 151 7 245 26 678 66 1752 80 433 24 34 60 769 39 517 13 590 61 1656 15 706 35 206 18 3917 22 31 63 1497 47 1607 85 359 34 403 17 1021 45 484 4 787 91 679 5 916 39 328 47 142 15 105 31 261 10 99 90 234 31 512 4 218 23 113 83 668 19 274 51 360 21 715 58 226 5 307 64 376 11 908 81 130 53 560 90 281 18 791 33 143 4 41 55 1816 6 254 90 228 89 252 16 74 79 615 32 1310 75 70 72 331 84 1062 85 1218 76 221 63 1532 93 886 92 246 95 115 9 406 99 600 25 863 3 210 27 56 75 577 25 170 9 462 68 423 55 230 1 79 15 1550 43 669 46 239 92 292 80 544 34 540 23 1739 35 32 38 692 97 327 60 954 47 125 52 82 3 351 8 1115 7 1117 72 163 10 991 23 932 50 472 1 349 68 127 44 703 87 170 38 778 49 134 99 474 52 210 92 548 91 160 36 1290 8 999 4 823 60 852 32 1181 50 1028 9 384 76 1232 69 21 8 343 92 18 47 153 25 47 84 235 3 228 49 1420 44 2366 7 347 17 87 59 1014 6 486 70 423 67 132 87 1316 35 38 55 874 35 22 28 21 16 122 4 72 98 418 72 61 73 2549 82 366 84 579 15 597 79 498 88 1890 11 272 81 51 54 825 83 240 32 1579 81 822 34 177 69 131 91 1188 54 543 55 395 64 676 0 407 85 32 80 118 25 393 97 119 20 205 60 233 50 346 23 57 64 154 14 1324 22 1486 0 135 52 398 22 657 30 331 26 101 27 965 86 95 4 213 2 26 11 75 4 101 57 239 87 235 15 351 58 136 89 358 25 473 1 108 26 603 64 376 12 126 4 249 88 346 76 81 77 204 4 440 96 199 26 781 48 183 39 202 55 1249 34 267 97 106 16 185 76 1316 3 1040 51 700 71 182 4 380 84 1955 0 568 21 293 58 324 71 640 92 738 46 395 71 120 80 1126 82 142 29 2652 88 1476 83 1677 28 1775 21 240 72 1670 6 106 8 894 45 252 56 1019 81 1645 49 26 72 420 73 569 37 2003 69 348 58 23 61 1392 28 680 22 818 27 109 66 1354 75 594 19 1475 82 100 67 270 90 249 33 1956 47 551 43 369 25 141 77 1049 30 201 59 860 63 191 54 454 82 2533 22 1468 65 39 0 1204 56 173 69 54 94 522 49 278 63 136 99 201 54 948 11 342 85 556 11 436 72 1138 70 947 72 45 79 324 35 47 34 1067 44 211 11 479 39 534 36 732 59 618 18 580 34 800 9 164 55 630 42 167 17 678 47 121 46 79 27 972 64 1437 5 1281 25 328 80 373 72 2525 10 422 49 1394 8 743 94 1173 75 358 62 8 67 276 14 104 53 7 42 63 94 64 18 654 66 5353 45 220 83 139 43 971 79 1014 58 223 9 934 98 1394 0 335 68 239 1 632 53 599 60 118 75 30 24 2883 79 297 35 834 80 191 89 1199 58 819 46 196 34 1384 32 117 59 206 0 1129 22 775 9 554 31 463 1 245 93 227 67 1952 71 228 64 233 53 166 4 58 61 309 68 341 80 191 81 593 15 395 58 915 49 1538 6 78 58 72 -1 -1
64 828 81 153 21 642 42 565 87 1053 31 883 2 162 40 112 71 20 60 388 30 824 41 151 27 814 89 277 37 523 87 243 37 1370 65 1648 11 630 78 709 22 1731 14 645 93 187 97 689 37 20 24 1072 52 652 19 180 2 461 29 110 96 1023 67 87 50 1151 80 220 18 843 77 2291 16 1187 5 588 49 763 4 733 63 38 66 24 73 405 78 307 25 429 65 147 11 262 0 564 78 244 42 1309 62 1325 35 460 59 13 0 230 36 722 84 2635 30 1142 26 912 18 875 49 2332 12 663 48 144 43 822 75 559 40 320 24 152 58 12 47 382 21 548 18 208 65 407 50 211 86 390 42 352 22 207 39 100 51 678 19 768 16 2784 8 682 15 55 78 511 45 1581 68 610 18 2050 23 19 5 1381 53 314 10 360 82 571 31 868 53 711 52 2708 17 1153 75 63 38 1894 94 361 14 1675 11 666 69 68 95 422 3 294 8 482 0 445 17 467 92 265 86 301 58 140 10 510 64 970 63 136 80 758 14 75 95 107 27 1259 40 553 51 129 97 197 55 501 44 971 80 1307 25 317 23 150 26 337 2 312 37 398 36 922 88 920 78 1450 37 1242 33 1662 13 917 39 1236 23 210 76 542 26 2472 61 128 70 28 94 14 70 605 99 514 10 1608 22 3260 15 189 83 937 90 523 93 293 82 367 11 197 18 339 20 361 12 310 33 613 59 49 66 632 70 907 98 651 22 70 68 1125 84 330 95 135 59 1142 74 262 86 356 30 1190 5 172 61 511 5 276 46 651 8 487 80 91 1 2909 60 1136 76 1131 99 550 31 143 2 564 65 359 95 79 16 365 76 767 81 782 94 519 70 249 98 43 75 31 34 1500 35 833 17 18 3 2477 71 871 80 182 20 580 66 517 95 258 74 488 18 1447 33 1086 92 30 28 166 40 360 82 1136 93 105 94 49 26 434 16 677 85 862 32 547 47 450 14 1089 10 179 79 183 84 1341 90 103 57 1056 99 1030 95 1255 85 156 31 683 39 1183 59 523 99 155 21 108 42 988 69 36 56 701 58 62 63 421 53 176 55 835 46 146 8 64 4 640 24 1207 18 839 53 944 10 822 70 505 94 233 57 763 70 1249 97 1219 89 375 93 834 9 216 47 806 34 33 60 341 22 1171 1 184 55 184 72 204 66 1182 94 61 89 80 45 107 44 948 47 1702 91 511 76 179 8 455 17 282 97 573 34 25 58 839 42 297 93 422 77 677 79 237 91 1347 38 280 45 169 92 1869 13 988 3 1171 49 347 55 96 27 442 34 67 49 1386 76 198 67 112 42 190 8 847 94 209 50 96 73 212 88 20 64 584 70 712 6 965 77 1332 56 2019 28 209 55 145 47 621 73 41 97 863 50 5 1 1561 52 598 48 76 14 446 56 61 85 882 60 246 13 713 82 939 53 365 50 1035 37 122 78 24 97 1117 98 305 19 1002 40 3046 99 14 95 388 71 443 1 503 18 558 24 4 93 301 43 372 62 24 98 465 56 264 73 720 46 240 31 65 20 801 60 19 25 234 35 243 36 34 32 126 57 509 44 467 0 38 71 833 53 1231 0 68 26 974 88 1444 51 2360 23 1399 10 216 71 943 14 3 76 779 36 245 13 54 0 165 82 1269 50 380 16 1593 21 355 27 193 23 523 21 107 11 766 2 108 90 2594 98 703 69 86 45 415 96 2846 36 644 84 550 81 322 72 261 12 384 59 654 51 114 28 1414 35 927 82 410 43 157 90 416 83 401 7 95 6 106 90 202 91 428 94 76 34 1456 18 129 49 250 33 1450 28 45 38 392 4 653 53 539 54 141 70 204 33 780 76 1596 19 276 88 417 58 250 33 49 19 1183 70 274 85 340 70 401 80 323 92 130 72 334 99 368 32 407 14 257 35 142 1 271 37 141 77 1082 72 157 10 868 20 604 42 48 26 590 93 168 41 1981 6 2393 92 403 89 1821 18 662 30 1276 5 64 79 61 95 362 60 584 33 131 43 196 67 22 50 1358 5 317 86 762 29 57 27 4 25 215 32 64 37 1389 31 150 49 412 59 314 26 69 91 2867 42 490 18 1128 53 196 36 441 48 8 63 118 35 1341 18 487 10 351 79 145 24 1163 96 922 56 221 41 152 10 819 28 1584 31 61 6 10 42 427 20 109 62 409 65 306 84 234 83 405 38 688 40 975 13 462 76 740 63 4 33 44 90 376 93 141 31 278 52 655 99 258 56 619 71 399 19 2577 98 964 39 610 46 586 53 528 86 144 40 722 37 450 58 62 1 4 12 78 78 167 29 301 17 95 50 40 12 60 61 593 39 655 95 417 38 379 59 542 40 60 53 416 64 793 20 1051 75 238 33 257 41 197 71 61 20 1230 73 33 0 678 19 338 81 437 1 279 84 372 43 170 2 183 14 1165 47 1244 68 228 51 444 91 636 35 2170 63 381 79 874 98 233 29 308 13 945 17 405 9 72 13 174 73 700 9 402 10 1517 79 13 76 753 20 306 21 278 8 2257 60 1923 8 210 78 53 81 245 35 994 31 1756 1 334 67 1522 58 495 66 214 31 518 53 336 95 1248 58 299 39 1040 96 554 83 835 29 89 37 483 28 130 69 734 27 456 26 232 17 134 21 402 46 189 18 337 27 2542 29 1041 54 162 59 72 18 345 7 57 30 262 3 33 34 120 82 620 9 84 75 2031 79 601 10 600 67 857 14 50 48 1309 37 301 48 138 76 173 62 1 7 1128 50 134 2 194 45 2659 93 178 45 191 25 787 2 1014 33 123 49 89 84 601 43 787 31 538 17 864 77 51 71 145 22 77 34 86 81 485 76 20 56 1356 62 904 58 229 9 537 78 1747 63 224 90 47 65 607 86 753 17 568 16 145 8 698 3 778 18 410 22 140 8 910 76 526 64 427 42 1937 70 489 76 435 68 179 32 1217 84 451 50 582 49 317 95 478 68 552 36 387 68 265 20 341 14 566 64 3823 72 456 49 277 43 170 11 12 26 1185 72 737 37 574 64 325 97 2308 96 319 25 308 52 193 38 292 59 308 93 234 95 37 18 151 76 10 95 547 96 175 61 1999 70 675 57 848 67 204 56 221 28 61 73 621 42 2378 83 791 80 329 2 344 8 280 36 404 64 280 79 217 46 385 37 365 33 174 98 990 66 610 47 218 26 644 12 354 49 603 37 745 79 521 65 2862 55 824 54 221 70 170 12 26 41 494 65 267 15 104 56 825 84 489 5 1156 43 350 65 456 74 562 1 101 26 393 35 1877 79 1523 50 317 81 2498 58 1189 35 382 30 230 34 1095 68 1061 24 616 48 21 32 4 51 406 80 232 89 2704 93 823 48 1228 34 356 36 93 61 2197 10 240 28 626 61 204 84 134 44 299 75 10 8 381 7 1313 56 226 59 2842 23 615 28 122 80 1051 34 626 71 1321 53 450 91 1055 37 265 46 631 88 1272 77 149 48 297 82 117 34 51 66 569 50 613 85 1018 50 650 58 2323 82 67 58 936 2 3254 27 436 96 56 36 2432 8 2356 67 663 93 61 89 15 67 6 66 688 68 926 75 72 62 494 41 739 39 511 47 103 49 434 25 400 7 371 37 98 74 2564 62 52 73 143 16 363 20 248 57 235 12 724 95 227 66 206 22 138 2 295 85 681 42 363 63 1323 87 496 99 764 18 302 46 838 76 794 27 58 25 282 67 259 72 803 11 336 90 205 98 282 80 116 95 685 13 514 36 228 6 96 12 1262 37 764 84 966 9 120 84 249 89 207 60 703 12 1266 9 65 61 500 22 216 85 227 1 3085 8 370 65 983 95 274 21 475 79 152 0 30 97 1145 33 242 23 116 26 1470 70 585 46 142 9 1584 67 450 24 851 95 624 31 438 99 1033 48 1076 35 472 30 623 58 174 99 1717 66 143 13 2091 85 556 36 1 83 795 4 79 53 908 64 220 46 707 84 50 53 270 10 198 72 463 47 555 78 127 33 1652 85 374 12 275 33 932 83 2946 85 999 71 87 51 187 86 89 20 831 45 35 56 118 24 798 35 2128 63 624 31 710 15 1069 14 556 99 2880 58 517 89 161 27 1423 89 525 83 1104 81 308 90 1391 36 392 22 87 41 108 93 425 40 183 49 1352 40 351 26 1264 93 770 99 1325 -1 -1
65 345 74 40 99 116 95 34 84 19 95 1039 11 78 23 365 77 386 14 1130 60 107 22 723 89 345 35 95 99 262 72 315 55 334 79 583 96 196 60 2008 85 398 39 411 32 2126 6 346 32 314 69 211 78 1709 17 1805 16 533 55 231 25 1171 94 466 86 288 24 151 79 541 20 411 50 958 5 21 16 321 78 41 81 3116 94 114 7 330 62 199 73 968 74 468 75 264 71 452 42 127 97 196 57 828 32 132 22 113 6 74 64 497 59 383 74 342 34 35 78 3 68 1797 7 166 54 111 26 859 11 20 53 281 76 407 71 2730 41 415 28 180 63 922 73 329 30 344 68 134 13 70 83 1011 86 101 41 74 6 622 93 578 94 296 87 972 73 25 29 159 13 1357 81 621 65 1101 38 433 3 2056 11 912 71 590 65 771 78 392 43 363 58 49 39 565 78 461 15 615 18 642 28 562 25 2073 85 17 97 315 58 217 49 66 76 363 90 558 22 752 43 450 79 94 24 122 13 445 79 11 73 230 44 687 80 336 81 483 26 863 70 295 31 331 84 1338 41 24 31 2607 2 243 9 720 98 305 90 68 58 163 70 274 73 283 29 674 34 628 83 510 11 1063 8 35 57 188 29 428 57 44 38 1984 51 296 60 466 87 93 70 1865 77 245 95 66 2 959 27 1359 6 122 52 504 13 22 5 1513 68 373 6 28 88 1264 52 521 96 1309 32 116 13 442 51 596 52 1968 87 752 18 57 26 229 68 107 82 317 62 625 44 1069 61 326 44 828 9 317 53 303 25 913 97 96 83 2801 36 286 4 196 67 647 27 2506 56 301 69 332 94 372 30 172 49 885 80 1350 92 366 74 1406 15 1047 21 10 55 822 33 14 85 382 74 342 31 279 61 1120 98 1933 30 57 90 216 97 578 36 176 91 628 48 177 53 267 97 566 91 1813 7 662 15 114 49 1729 53 68 55 413 50 746 36 850 66 722 18 710 3 314 17 411 44 416 2 1677 40 9 60 330 33 619 76 3343 75 442 86 367 46 529 62 897 64 860 44 947 57 709 39 154 17 962 88 178 75 307 84 1 21 7 43 364 30 220 0 328 95 2190 44 256 25 666 36 163 76 18 47 783 7 118 37 1026 73 450 15 1117 64 207 43 774 58 37 37 734 52 386 11 22 58 148 85 462 42 69 17 220 4 356 90 323 81 262 7 578 98 455 86 95 94 193 20 1907 62 889 26 306 94 309 39 674 79 1208 0 887 22 530 0 418 1 176 80 393 5 253 21 8 30 738 23 744 53 544 15 126 41 10 30 766 59 165 51 1379 21 125 63 1255 71 81 23 8 44 1787 49 1656 75 533 6 746 95 1128 15 794 59 405 38 161 20 233 31 534 86 299 84 932 76 13 62 199 43 224 70 996 84 212 22 58 65 683 57 145 80 914 32 55 55 1260 71 708 60 93 7 362 73 2512 59 208 12 26 62 584 10 320 15 1229 81 238 18 776 28 946 13 152 46 51 95 1338 38 894 55 326 41 17 82 71 35 1988 9 643 89 777 42 156 39 40 9 121 90 2059 46 87 50 2271 67 755 96 172 98 1045 15 766 93 1206 53 584 81 1393 51 515 10 272 5 405 51 145 37 77 57 85 4 232 45 93 68 122 50 226 56 606 14 223 47 508 17 143 12 1712 15 32 55 216 38 157 85 945 52 64 17 30 87 388 97 475 65 4 9 337 48 685 8 1683 22 194 29 406 1 64 24 30 12 1844 93 331 3 2099 57 1235 97 102 99 194 34 356 85 653 84 405 92 147 98 449 35 394 66 258 76 40 10 292 50 2487 33 42 12 35 28 509 7 1028 21 652 25 526 67 1733 91 452 92 382 81 491 13 689 87 100 71 355 74 653 76 292 99 5 17 40 13 66 6 889 53 806 68 269 22 401 45 456 46 27 13 1573 82 118 72 261 97 692 5 457 95 486 72 796 53 416 22 2563 15 1564 13 719 66 77 53 414 81 650 96 235 94 659 83 576 87 144 11 489 64 303 11 648 50 303 91 408 16 619 31 915 77 352 10 349 82 559 51 995 47 855 76 148 78 612 22 206 26 249 8 618 63 1184 7 450 10 221 75 169 31 78 22 979 45 238 35 79 68 686 76 272 39 244 21 197 90 1504 92 131 38 9 36 188 30 1478 76 900 21 326 47 818 33 5 80 787 72 836 56 758 54 1191 57 204 58 430 92 1442 12 159 94 995 2 15 77 1180 72 471 2 402 58 52 9 67 70 1258 64 1634 97 2281 26 43 42 873 52 595 83 484 40 329 67 1081 23 806 61 17 5 1141 98 597 85 108 91 519 48 177 40 841 71 309 92 315 40 828 23 1359 90 1807 47 824 26 361 93 356 65 142 26 1265 9 440 53 483 86 13 13 659 75 1793 5 271 21 578 41 110 53 1197 52 959 70 37 37 774 20 300 28 425 74 23 46 786 66 299 75 379 35 388 50 1008 22 4055 9 276 72 698 43 38 57 18 97 152 59 45 66 726 47 1396 75 1513 49 865 66 142 80 16 41 2184 30 157 59 42 30 535 82 402 54 486 69 448 93 644 68 237 85 84 0 1385 10 1022 54 1098 42 1228 37 329 13 892 34 166 20 161 28 392 61 986 66 1540 18 22 15 410 49 654 50 346 24 314 15 862 47 350 19 968 23 2 90 252 16 48 60 30 40 36 17 1128 96 1073 23 1110 5 491 38 759 86 587 24 787 82 880 5 159 17 1454 73 402 50 194 58 341 51 715 4 505 98 56 95 513 99 1373 11 1630 67 245 26 1238 18 541 87 1296 77 37 24 150 65 877 41 251 0 929 62 221 63 29 38 35 97 449 69 39 44 161 34 289 66 1335 57 233 70 2101 24 733 17 273 89 888 48 628 22 1673 61 757 26 302 70 655 9 1344 3 730 39 1212 61 252 43 286 8 179 70 400 78 690 84 189 87 1131 48 2802 64 885 36 364 75 502 1 73 4 979 12 761 49 239 91 861 16 135 2 169 98 220 69 163 10 268 70 130 88 682 15 387 77 440 33 381 91 104 33 266 12 1516 84 149 90 36 34 44 91 1803 15 8 21 9 92 448 5 180 36 144 77 357 53 861 15 2036 66 670 75 1201 4 410 16 170 65 32 15 75 79 330 55 152 87 1629 12 111 61 459 89 378 90 184 32 14 42 652 49 3409 11 1238 58 123 59 552 37 2130 54 421 65 577 36 120 64 138 67 843 0 858 37 2757 24 275 79 282 99 81 26 208 82 197 35 322 71 409 18 61 3 530 7 638 14 784 2 440 19 107 5 773 21 1631 76 234 2 120 55 497 9 38 14 470 49 745 98 916 42 935 55 816 6 198 41 2446 61 43 74 74 39 276 0 353 58 1607 19 147 18 534 66 810 7 1522 14 420 15 152 10 862 74 1719 20 170 36 231 96 458 75 185 46 887 11 560 36 1116 35 346 72 337 58 189 81 1071 99 967 95 204 20 827 99 59 57 588 2 653 55 1649 82 535 40 2927 92 377 56 263 14 631 89 1079 29 183 81 497 28 13 60 1139 76 65 91 3 41 923 34 1306 38 149 46 513 41 526 48 2340 68 764 4 328 57 53 31 143 90 65 38 430 24 94 21 70 14 94 72 201 53 68 37 1861 15 1069 88 162 91 21 77 1762 44 138 78 855 58 36 57 1037 7 362 11 729 4 472 29 101 54 1043 52 484 80 106 54 173 34 864 94 1156 55 226 15 2178 31 465 58 1007 59 163 56 854 48 1024 99 848 93 412 97 437 15 544 65 862 74 413 76 63 68 469 42 469 6 1024 17 222 97 556 4 494 33 57 56 150 6 366 91 1528 4 125 2 411 18 178 14 55 97 4 66 866 61 899 94 161 30 44 56 1508 3 446 45 563 57 304 12 507 4 113 74 112 98 1568 88 608 10 2241 14 140 91 54 84 256 97 100 67 249 87 489 47 825 16 1289 44 38 56 563 65 131 45 184 25 391 90 707 30 217 27 628 9 101 80 957 60 993 87 173 23 426 51 1383 9 393 83 307 44 809 17 7 42 412 43 62 62 283 52 42 67 567 95 721 14 34 86 202 41 921 76 45 28 346 73 902 51 604 11 1004 41 406 59 207 93 62 14 291 8 461 37 148 7 184 5 570 87 929 31 53 57 1692 69 40 75 223 33 69 22 976 32 218 43 270 35 135 36 803 35 594 70 424 62 291 67 752 83 1929 77 246 88 196 89 1623 11 644 28 324 62 79 60 277 96 373 36 1196 78 1651 91 41 4 319 81 1099 64 46 46 212 56 97 76 245 71 832 80 171 56 726 71 2036 59 530 92 343 53 297 61 1254 27 330 55 490 99 1340 9 1750 -1 -1
66 27 49 297 57 369 2 919 64 107 76 82 10 584 14 92 81 1099 0 642 4 747 58 76 73 122 64 575 88 228 44 511 20 22 77 376 25 18 10 1466 57 91 86 412 52 1302 3 72 43 498 27 1106 19 346 98 1223 11 1385 43 203 96 1528 81 879 54 168 17 85 32 99 89 173 87 471 46 214 17 990 7 1122 69 130 19 233 90 220 57 1553 65 1085 66 318 26 724 20 372 95 1153 4 637 18 313 56 447 12 436 82 1235 81 668 91 9 44 27 94 747 38 47 87 941 83 1024 27 18 71 389 88 14 99 819 87 473 34 85 27 1484 65 1078 58 684 50 1050 68 413 8 913 14 140 52 26 49 1552 74 1480 30 366 43 307 31 799 2 11 79 1497 61 2201 84 495 20 559 3 573 15 662 74 71 30 928 49 2197 14 150 81 315 11 551 87 1201 27 336 65 154 75 80 81 309 75 340 99 171 90 1071 10 544 6 566 88 512 47 21 52 226 4 1257 50 2373 27 162 39 251 74 367 90 251 84 552 24 302 14 307 80 336 2 120 85 44 84 558 31 1 19 750 76 170 56 76 63 932 22 135 7 111 29 422 16 793 9 898 16 394 63 689 14 371 16 1049 56 756 87 636 95 359 66 396 92 1869 28 213 64 2237 10 509 17 978 22 1228 86 661 53 198 8 363 45 512 71 34 70 5 97 626 20 27 88 49 84 936 85 792 16 1422 10 1146 34 948 38 84 57 1460 92 298 13 102 64 1152 81 59 21 405 2 29 70 51 52 344 57 234 91 1045 62 414 77 18 32 822 82 9 47 161 86 110 56 952 13 407 6 30 72 177 88 578 17 777 7 347 54 1104 84 124 36 64 56 302 22 274 35 479 41 559 12 1206 11 1574 14 254 65 2466 59 103 3 44 98 295 2 1204 21 302 41 2041 64 263 26 675 24 378 75 84 27 751 94 1787 82 36 86 540 3 241 34 505 50 11 17 59 3 279 71 85 47 1353 76 758 50 160 21 132 38 2147 60 1305 92 2413 25 16 10 199 57 770 11 355 40 145 61 475 39 183 4 276 55 843 14 37 66 34 40 45 71 19 96 239 44 973 0 262 72 955 77 35 93 48 66 673 44 563 57 2445 61 311 23 2045 55 1443 57 948 9 78 23 70 70 500 75 473 55 2041 0 69 60 838 35 24 28 368 80 744 23 347 36 537 43 354 69 230 95 223 87 416 78 1671 84 483 13 222 73 121 89 122 74 63 82 150 83 58 1 22 0 1170 80 202 26 530 33 419 94 373 49 691 95 141 86 1870 95 882 29 691 40 232 51 122 33 372 51 1937 52 80 3 916 91 21 89 777 7 115 70 56 28 174 65 1249 91 754 41 409 68 1254 16 318 99 1723 35 694 24 273 44 243 0 2101 73 403 90 253 40 827 37 772 86 140 0 319 34 413 55 1878 90 492 25 749 41 1594 29 743 42 616 1 595 10 1018 54 24 92 11 98 466 1 464 49 268 52 721 98 682 80 1210 78 127 60 235 80 13 89 515 5 937 61 35 62 1147 2 444 89 116 78 8 54 777 28 136 70 913 85 622 19 555 92 706 53 189 22 211 6 30 1 570 83 554 24 351 21 495 58 318 33 477 61 47 65 142 15 877 96 252 28 295 15 420 92 353 7 600 85 270 14 605 8 103 68 668 38 1326 3 474 43 474 48 668 76 1110 51 6 42 396 88 640 60 66 58 1181 16 320 13 769 25 1658 56 4031 59 471 85 395 51 594 46 548 4 2069 47 1210 46 91 43 122 21 608 77 361 2 909 94 136 97 19 95 3855 53 267 12 120 20 94 55 261 41 307 31 216 27 806 5 1901 65 156 31 750 48 550 99 28 21 1106 73 145 81 402 65 795 41 79 5 942 25 162 9 343 42 179 16 1592 47 1703 30 540 67 673 31 483 10 535 79 420 89 1705 66 260 78 653 14 533 0 489 45 511 77 637 99 252 12 372 21 719 72 721 64 68 1 587 64 1135 10 501 79 967 69 766 30 175 36 21 5 327 15 1591 38 2144 55 1910 93 798 39 955 59 199 38 266 15 840 64 1124 30 2397 78 12 71 2767 79 1219 33 73 77 72 45 303 35 24 36 332 99 1379 33 94 82 435 44 1895 2 12 25 256 48 450 68 253 22 2299 85 218 54 2008 61 544 81 298 86 803 71 20 13 815 19 98 64 1124 79 160 28 434 86 1993 50 2317 0 672 76 1116 1 1092 73 576 88 68 53 169 39 1589 1 1219 38 20 70 573 90 2244 28 4 18 1219 44 1277 23 199 55 247 96 513 3 891 41 645 98 328 52 218 27 1112 63 408 71 910 28 906 55 2443 16 622 90 1050 68 331 87 78 47 36 67 245 60 341 74 860 90 1755 6 76 13 1408 98 611 79 262 92 1084 70 131 24 15 2 369 94 1248 13 643 11 511 17 54 53 895 28 1993 97 18 21 1020 32 113 76 1410 90 580 71 92 84 639 41 132 77 1377 96 90 89 532 70 1363 32 323 53 503 4 147 44 374 51 539 91 130 96 1549 81 705 20 730 18 1160 65 1259 2 222 95 134 47 396 65 461 98 421 9 1153 6 1596 24 774 6 533 84 282 50 1149 60 1134 98 741 71 143 58 1239 62 217 75 1052 26 650 64 359 57 50 91 163 46 2778 21 269 28 2095 87 1645 86 679 0 837 76 107 86 101 85 128 20 2419 21 318 65 3907 14 587 12 262 10 2436 79 100 44 194 99 503 26 327 11 472 83 567 6 1619 37 672 72 566 29 49 47 1016 30 556 90 590 75 795 42 453 12 69 70 860 85 176 18 9 21 1780 48 147 79 908 13 76 58 239 80 328 56 238 41 88 66 499 76 354 72 288 99 1000 24 1019 44 342 54 160 60 1263 0 515 12 47 19 1966 84 491 70 49 37 758 25 1429 70 139 77 47 64 155 67 1813 97 1711 86 1033 35 80 66 105 61 138 78 3542 83 622 23 1840 76 179 92 269 82 146 13 81 96 493 8 477 20 217 52 474 39 2119 91 328 52 262 75 173 0 542 58 48 68 225 33 32 2 164 77 3 71 124 10 539 21 38 44 186 80 53 22 19 44 880 78 741 13 179 72 68 51 197 64 161 62 144 95 866 41 1012 53 925 56 329 83 541 62 722 56 406 63 191 80 746 77 1570 66 1298 7 152 77 941 81 420 6 1305 11 879 8 267 51 169 98 14 37 689 96 442 39 540 38 49 53 908 2 1331 97 618 59 368 61 1207 53 30 40 263 5 1069 83 108 93 684 75 209 76 23 97 793 18 405 51 117 81 398 60 362 65 58 6 1220 69 1151 64 242 97 467 59 323 88 1510 32 1549 71 51 41 895 4 789 9 1243 68 834 95 704 4 54 68 960 96 147 24 95 97 625 33 2264 25 762 14 255 48 62 6 1135 67 286 42 476 87 1714 95 21 58 195 35 641 55 291 59 752 66 644 70 94 56 502 82 863 20 492 23 68 66 518 14 209 89 553 6 637 60 44 57 211 73 124 98 291 21 571 42 104 31 841 15 272 43 430 88 184 98 122 84 431 31 173 21 300 33 2300 9 340 79 374 94 151 85 1519 56 148 29 154 85 604 48 343 54 1249 5 2343 22 344 64 1988 45 334 90 338 55 951 1 276 71 78 38 1708 97 226 51 213 47 1123 10 1718 28 1007 69 406 41 489 93 727 51 1406 26 492 11 620 12 420 47 11 54 310 68 714 30 134 25 255 47 118 60 1190 75 207 83 136 4 34 79 219 0 138 74 101 47 241 23 768 70 205 23 1731 22 455 20 445 9 189 22 1067 17 688 75 1196 27 24 16 101 30 10 28 893 5 163 51 842 70 352 8 410 0 95 67 650 65 17 1 2188 14 3 16 67 85 54 30 2340 71 519 30 52 70 653 59 548 18 550 88 62 30 48 50 736 80 1662 87 417 95 400 39 724 21 1185 14 472 65 1747 58 683 0 707 62 328 98 34 48 618 55 1427 5 1112 59 179 6 145 26 540 7 484 53 947 18 573 42 306 83 1374 86 153 96 106 69 766 41 621 9 215 38 312 10 111 83 177 87 1112 5 394 65 65 55 579 17 9 98 672 77 560 95 343 0 658 52 859 27 612 20 684 22 991 19 171 31 333 94 538 89 1118 1 426 49 405 96 907 15 755 34 265 8 393 15 96 -1 -1
67 241 58 487 8 192 99 205 38 586 18 395 91 870 94 1079 8 318 7 1443 58 38 83 580 5 661 65 400 85 1308 12 140 42 39 37 719 96 758 35 1395 84 1286 59 1020 5 1487 66 34 7 164 5 754 56 12 55 204 12 971 71 784 93 297 85 232 96 181 43 190 70 178 86 181 75 1227 76 363 24 19 43 337 78 928 43 57 85 417 70 92 95 900 57 379 36 390 9 41 30 325 50 49 24 211 18 1190 42 19 97 865 4 1466 56 398 16 494 88 679 49 906 52 367 14 612 73 781 28 383 52 57 68 405 10 866 26 1116 76 862 34 796 35 682 63 19 36 247 77 102 56 630 26 1337 84 132 17 233 33 77 88 304 38 782 80 293 93 824 84 258 95 1018 28 136 53 87 23 356 94 254 64 134 86 31 57 32 17 266 8 724 35 630 21 1196 24 852 5 400 26 54 28 17 23 730 28 428 18 1051 21 1654 12 575 31 283 15 1396 14 15 44 342 38 650 63 4 19 714 91 323 28 649 79 530 50 993 37 816 93 284 33 122 46 509 95 823 79 1739 11 234 44 866 55 657 26 327 61 103 25 387 6 1445 53 958 97 1210 18 343 53 224 62 2360 74 505 42 1579 76 190 16 904 8 594 7 713 61 1737 18 361 38 369 0 2097 47 599 18 799 8 550 55 67 84 710 88 8 49 281 13 92 45 617 74 66 93 418 15 1927 55 1205 86 2942 22 509 18 143 99 357 81 1893 23 38 79 43 88 1730 97 27 15 843 81 338 53 407 40 1355 73 347 37 1012 76 207 70 692 99 539 7 531 6 998 73 1945 36 1216 14 1339 34 136 58 12 8 1889 78 733 43 627 57 150 35 1575 89 1154 66 991 62 539 26 413 97 1839 60 555 21 860 49 57 88 6 44 1301 43 3125 90 242 86 287 71 451 35 550 49 1573 98 1697 92 65 20 222 40 472 15 459 20 1396 30 257 76 178 73 11 96 30 21 2006 96 377 79 188 13 1982 24 1908 96 153 95 6 93 1724 57 596 73 1217 85 378 33 441 49 44 11 860 79 257 14 259 52 29 31 1036 74 559 4 491 49 287 80 554 65 248 46 9 56 19 85 676 87 597 99 2862 58 30 75 827 79 1026 92 525 9 56 62 334 85 70 27 165 47 553 1 1928 21 465 58 137 10 129 71 450 29 199 48 1725 41 638 23 2655 61 284 96 107 52 1339 75 515 91 29 40 1221 15 1030 93 422 57 573 59 187 10 114 91 660 79 292 91 386 63 189 55 66 84 87 17 729 3 50 37 1112 77 115 8 519 10 454 56 15 4 398 28 193 16 138 39 1698 19 298 16 991 4 526 60 48 75 598 46 705 80 808 59 2251 60 247 43 61 10 350 14 226 72 116 81 272 14 1297 48 972 33 514 46 156 68 378 87 456 63 602 92 276 58 292 89 251 95 227 32 1004 17 197 64 491 6 638 82 344 21 164 16 96 54 294 30 486 86 540 83 2014 55 3 31 742 91 409 56 549 37 1925 29 1447 7 294 21 537 88 8 57 164 20 291 2 69 90 43 10 1125 32 474 93 432 42 45 54 567 75 303 0 900 21 151 35 1992 47 50 96 591 65 2061 88 485 82 1091 87 570 89 175 4 104 81 154 76 2836 85 704 7 67 60 377 80 988 0 1071 67 508 0 24 62 186 89 158 56 510 47 794 8 163 19 1973 68 132 1 739 28 228 49 309 56 1069 44 529 27 78 60 322 19 219 0 36 20 423 73 189 75 1069 63 638 41 150 86 307 14 1116 69 341 42 132 55 275 36 336 14 440 44 273 20 9 8 317 64 810 14 297 42 290 23 226 30 1220 12 42 52 164 65 247 66 1733 13 532 88 420 6 591 20 841 45 688 97 536 32 1198 58 234 48 313 23 74 69 507 3 7 87 1577 59 1167 22 244 33 645 57 490 20 167 76 722 59 2640 20 975 18 308 20 114 68 62 20 479 76 914 32 47 60 324 7 1121 59 1259 43 840 91 361 30 1125 89 445 91 806 15 244 90 81 56 501 14 746 54 546 63 469 59 1006 25 159 37 840 42 369 50 1017 11 125 16 716 19 873 83 927 73 361 64 32 81 462 69 1031 33 99 5 731 71 169 97 348 7 2958 4 1262 29 283 79 125 34 1550 52 357 41 717 5 922 44 763 41 1498 59 221 73 105 23 1947 25 69 45 140 81 31 4 6 29 385 60 404 8 783 88 635 55 404 89 7 56 552 33 706 5 1439 66 219 88 382 73 941 12 424 27 542 15 413 78 380 49 262 75 136 91 644 82 715 1 1933 19 548 57 152 73 152 47 735 9 114 87 75 79 991 82 2131 1 280 50 1210 29 144 12 98 24 388 18 1164 40 510 85 456 17 98 46 279 58 758 6 150 84 405 88 591 5 202 12 983 60 1665 28 111 96 245 2 460 76 470 74 64 63 108 36 2658 56 115 8 870 67 1120 53 837 25 1777 26 53 96 1281 2 339 84 2043 0 709 18 982 45 149 67 509 98 1572 67 660 16 942 8 1107 24 35 0 465 75 574 66 970 98 117 97 66 68 2282 26 1196 53 138 40 1086 20 1731 39 345 74 22 38 183 63 22 60 366 63 188 65 391 8 116 34 310 60 763 62 268 0 147 65 632 40 751 58 432 87 160 4 1413 53 113 74 323 7 348 17 287 29 1601 76 936 60 306 74 485 90 591 41 357 18 118 75 124 45 535 79 98 45 565 97 86 74 13 99 112 34 860 39 1052 95 180 12 56 73 446 97 307 11 1040 41 292 71 423 72 1818 90 1683 68 143 35 1007 68 443 3 854 5 728 19 475 98 408 23 270 25 690 97 28 65 818 71 83 21 1510 23 50 45 319 86 962 55 258 56 1190 79 1045 61 244 60 118 33 605 17 104 81 900 13 259 22 434 69 388 73 2714 1 339 98 1345 57 1055 2 172 17 660 95 1063 38 2471 1 422 74 594 81 1286 2 484 8 797 42 74 11 287 2 175 22 1953 34 843 99 443 32 447 55 60 57 608 9 532 95 223 31 480 43 1154 19 216 1 926 45 44 58 1026 73 206 91 689 51 188 83 174 67 752 80 13 99 4116 0 833 60 39 62 389 64 9 96 370 42 1557 38 759 3 1181 70 431 99 126 55 151 30 1122 99 1082 56 320 70 343 80 76 97 497 61 135 29 130 90 162 21 255 48 914 52 184 31 1734 43 440 36 477 95 554 0 1358 78 320 62 383 23 357 79 234 85 1091 83 622 36 38 71 160 26 1823 76 161 56 546 44 255 87 310 19 672 83 259 50 415 92 877 74 1466 89 71 27 219 25 276 11 296 76 1807 82 523 78 634 15 346 0 1395 79 631 83 827 4 150 46 7 1 156 99 286 19 319 23 587 95 816 99 415 15 372 70 249 49 534 1 907 91 499 90 542 31 531 47 60 63 587 82 879 29 97 34 1538 84 81 54 2158 60 1393 78 40 93 282 48 553 14 69 43 496 64 209 90 557 41 1226 23 121 1 2445 14 718 79 19 5 42 52 4 14 212 93 135 0 1359 97 516 90 228 42 27 13 209 38 418 49 321 84 422 87 1020 46 520 75 994 71 1995 57 390 51 576 89 5 49 35 86 66 39 1221 65 232 89 384 84 131 53 760 45 934 72 164 6 856 32 1110 87 950 80 137 82 133 68 517 51 4 20 2115 43 1273 37 528 77 33 73 222 24 63 99 503 1 97 16 482 49 26 32 398 82 521 35 215 42 235 73 1293 50 156 43 1996 78 870 18 56 87 16 93 1329 95 548 67 807 12 270 8 255 46 502 81 1472 42 151 76 19 69 17 10 277 17 271 2 784 23 648 11 568 65 1353 57 1638 96 579 57 70 31 77 71 674 81 27 11 352 82 1527 50 624 17 1035 35 134 92 17 93 362 66 67 90 960 37 183 4 2250 48 787 89 1259 56 2202 86 351 31 1019 56 176 13 65 75 153 37 302 80 1499 77 529 27 325 21 203 53 70 43 293 13 581 64 234 35 857 96 206 85 117 88 395 83 657 12 1232 7 861 19 30 85 623 34 582 88 227 24 680 45 130 59 1476 71 152 70 250 76 1070 14 357 76 448 2 101 20 1286 94 2725 0 1032 82 465 57 222 64 366 10 196 7 411 31 205 70 503 90 47 24 1545 77 1388 -1 -1
68 1550 50 1512 48 507 37 1616 87 1234 21 3996 70 249 74 69 84 1185 66 198 61 2438 66 94 73 1892 93 167 86 825 50 78 18 246 41 468 24 175 38 456 90 417 91 473 2 923 24 440 6 193 50 661 12 189 54 338 82 226 74 1240 1 447 66 449 57 1691 3 389 48 114 98 351 40 12 24 1922 59 250 91 731 15 64 99 1506 43 729 91 68 48 297 17 536 63 99 58 288 75 266 16 7 71 3968 80 1070 85 113 46 98 35 538 97 82 24 45 40 47 75 612 55 144 34 103 55 1476 53 659 98 93 17 50 73 248 52 294 6 2848 27 103 73 44 17 292 43 323 63 316 11 464 65 143 55 392 89 211 50 885 20 1265 3 57 8 20 90 29 55 18 19 2 65 1833 4 86 33 779 6 245 12 541 25 1903 54 505 50 1544 92 1153 15 89 60 261 77 322 70 1000 72 758 88 505 22 204 64 2135 41 42 77 130 81 59 83 1521 48 414 39 16 30 889 81 455 77 336 78 855 73 264 61 394 31 74 92 480 52 322 58 328 9 84 74 2155 57 1308 94 858 54 163 71 1141 61 301 57 477 84 474 60 543 30 2013 33 934 78 79 47 1471 22 203 16 287 29 321 59 1725 2 258 11 16 46 436 41 1046 32 815 70 583 2 76 36 849 55 722 27 496 54 505 96 597 9 328 55 780 70 14 37 250 6 263 41 79 53 219 19 1005 28 314 89 147 21 60 98 265 83 320 96 26 26 65 89 1732 29 38 82 124 63 1124 4 381 38 498 61 358 43 754 83 2186 48 679 54 579 74 493 48 189 21 270 18 808 33 315 45 181 54 138 35 1757 69 301 51 310 90 1123 3 317 92 476 87 1655 77 1367 82 1032 59 207 13 752 16 457 5 58 58 402 61 22 85 57 42 103 7 631 45 443 3 152 80 1534 57 1134 45 459 50 156 73 883 76 660 64 755 25 561 81 778 89 638 12 176 20 176 44 704 77 445 35 176 7 56 70 192 82 39 74 745 57 62 94 112 35 821 5 345 40 111 52 1174 13 475 82 246 83 209 99 285 75 762 10 246 82 792 75 772 79 438 73 297 47 411 58 175 37 203 93 13 18 506 39 213 12 128 35 2043 4 112 1 2325 53 466 89 1086 37 70 92 95 16 76 58 1027 91 343 67 173 32 175 46 2 12 138 64 305 55 217 4 323 13 637 17 272 29 415 76 122 18 2505 76 236 70 465 11 128 20 211 6 181 80 164 23 67 60 393 0 939 48 96 46 2915 18 31 73 509 24 296 4 454 73 95 25 388 14 363 24 743 12 148 20 551 94 164 28 1021 60 627 49 490 65 904 87 160 15 1388 39 752 72 15 5 11 77 160 14 88 29 37 40 564 67 106 41 1598 31 1545 60 2649 65 127 37 175 40 1779 29 213 65 368 21 579 11 319 72 452 33 718 83 402 74 144 41 31 14 257 61 256 10 441 42 31 4 137 47 450 76 683 47 124 64 292 6 2263 65 504 17 97 35 494 64 117 99 424 60 75 89 320 95 273 57 1968 59 595 31 1733 68 355 72 65 68 537 55 299 6 1342 95 137 0 425 33 266 43 449 2 666 91 206 55 378 47 1033 57 285 67 1311 23 24 8 97 48 242 74 790 48 1542 64 1458 23 1263 17 4035 58 284 69 81 98 325 73 28 67 152 91 476 41 366 35 34 15 517 38 52 99 637 53 284 7 36 43 743 90 354 92 349 89 269 38 860 56 305 69 494 5 1256 93 1618 78 473 99 291 88 557 93 1340 81 1566 94 17 45 153 69 459 35 1854 34 51 17 251 39 1614 40 1527 18 318 83 1013 94 363 68 430 29 273 47 1179 44 1222 77 286 9 358 63 688 28 780 25 1211 79 201 83 50 32 873 77 463 61 1101 24 112 79 79 80 198 12 332 50 408 47 557 48 336 63 655 93 1545 88 107 70 205 77 99 12 1270 46 2118 62 413 70 60 53 997 50 997 89 235 84 257 13 769 38 286 91 370 76 480 91 27 96 426 81 132 21 1295 83 186 28 2001 30 93 7 8 84 717 0 938 59 181 33 231 38 971 71 193 27 203 33 261 80 264 72 934 18 310 76 204 19 4 60 229 16 1267 2 458 20 23 7 111 11 978 52 276 66 983 29 20 55 334 6 158 58 1137 91 324 75 438 79 106 88 295 99 63 8 315 11 1837 82 209 87 126 8 70 92 47 64 914 79 659 58 272 20 261 72 14 18 1869 29 163 68 1085 40 70 21 152 52 119 71 201 91 31 7 299 10 439 20 631 37 93 31 310 18 399 92 440 47 291 73 609 35 363 14 1224 35 261 82 141 35 127 54 596 98 62 99 1244 42 158 90 336 7 622 21 422 51 147 22 190 24 1123 27 465 59 564 85 432 87 448 15 1 5 97 10 5 19 79 28 442 55 811 51 770 42 62 46 18 69 1203 51 1119 93 306 76 322 21 260 34 1054 72 12 75 2192 8 140 69 99 97 617 80 635 14 89 94 973 44 382 73 116 98 728 24 12 83 1013 60 162 17 406 91 1049 75 419 88 1983 92 64 91 1959 20 1382 52 390 81 75 25 45 77 67 19 1555 15 60 79 362 64 433 82 1460 96 65 29 253 70 800 74 2887 13 1264 26 99 9 314 68 311 41 862 16 591 3 220 52 674 14 529 18 288 68 151 48 293 90 497 71 38 77 259 18 868 34 1770 69 194 99 966 20 443 56 540 81 432 29 63 72 534 19 663 76 13 71 250 83 927 87 305 84 183 56 814 90 1399 16 144 19 286 33 405 10 2386 39 981 3 440 71 25 75 231 92 85 98 1057 54 247 28 133 21 64 55 100 50 1672 12 301 17 175 14 561 90 2299 83 797 95 792 15 1618 89 1234 71 255 87 247 24 442 93 1991 99 2131 40 1001 62 376 76 2367 17 588 70 531 54 1106 76 98 89 116 20 85 30 832 84 563 43 24 64 1804 29 602 39 110 1 9 62 132 8 549 3 75 13 284 6 204 36 75 82 326 81 202 54 151 68 1 29 776 45 1154 4 580 32 735 40 33 89 2820 0 63 31 1580 61 719 27 758 50 695 9 101 46 768 18 955 73 696 35 1472 86 167 84 68 81 332 2 259 63 510 75 2660 79 208 37 154 14 1257 55 296 75 114 79 819 42 34 62 81 36 423 47 1952 32 275 53 456 12 1882 55 81 99 2217 45 676 5 84 51 290 12 472 96 1806 80 1363 18 144 50 477 63 546 72 140 49 1344 40 193 67 1096 94 2151 29 586 41 161 57 1361 4 1007 68 66 26 872 90 1659 24 2069 35 131 13 125 96 867 67 1352 21 145 90 75 2 1053 49 116 40 512 31 487 24 425 73 115 12 99 22 43 30 546 83 165 26 2546 34 267 54 105 92 100 24 413 87 425 75 92 88 21 4 656 80 680 92 1918 76 292 16 185 55 46 0 321 97 749 9 755 19 732 92 171 42 74 55 247 21 943 67 326 76 2166 84 646 87 29 8 1601 85 59 19 21 30 756 36 1190 75 1365 88 968 84 91 27 623 69 331 74 986 65 961 31 2403 36 82 19 3121 43 280 90 233 2 350 16 367 11 1618 77 111 33 1561 95 591 57 345 27 124 65 256 76 370 29 301 60 175 36 127 7 553 48 179 28 460 91 22 65 949 17 138 40 1603 89 95 86 945 95 176 83 418 49 1735 26 1104 75 1282 35 489 19 704 94 2 18 153 84 435 94 630 21 1283 85 614 14 1713 46 1012 96 131 12 491 19 2541 21 181 27 10 38 707 28 139 66 41 56 830 33 733 69 351 74 473 47 346 76 12 56 232 82 841 76 418 50 3258 37 269 25 203 51 180 10 357 42 221 27 316 23 890 38 110 35 211 49 525 79 1187 74 112 78 49 29 527 46 199 45 36 62 1495 53 190 13 380 61 302 62 271 52 1961 20 1217 33 666 0 1034 60 418 37 395 27 252 19 627 53 51 47 7 96 742 9 819 59 1282 35 174 2 67 59 47 54 251 40 1062 97 228 44 714 96 1032 71 795 11 95 96 214 48 637 57 969 88 20 24 1368 74 763 9 284 85 338 89 1694 50 66 0 571 75 1237 63 988 55 390 32 20 33 670 81 216 25 301 49 416 16 26 12 361 24 450 74 564 64 607 28 380 58 1694 64 254 38 1992 68 409 39 534 62 383 41 1091 84 185 82 257 40 8 4 43 68 205 49 515 3 46 52 122 93 577 50 498 21 513 41 378 1 1427 -1 -1
69 606 52 1035 48 1226 21 47 63 186 32 666 8 321 14 321 71 11 92 103 8 95 62 376 37 75 6 487 2 419 34 85 38 95 94 682 58 310 77 2515 35 655 24 300 43 137 17 319 45 183 74 45 76 223 54 328 44 208 93 862 2 396 49 1389 68 268 77 182 51 509 1 157 7 336 97 897 60 38 13 3735 90 9 84 4020 37 368 59 1358 87 233 88 17 84 418 85 86 58 632 85 1018 78 1390 37 569 25 2372 33 189 88 305 79 368 24 843 15 306 19 338 42 746 62 109 12 394 99 536 66 95 57 443 42 1291 67 328 87 81 88 55 97 1459 54 145 41 57 63 396 11 480 87 461 83 405 5 849 26 147 18 530 82 659 31 286 71 1772 19 971 26 693 16 438 51 84 63 205 15 194 52 265 61 443 84 1585 79 479 1 889 0 1154 53 924 50 84 20 992 4 47 27 322 47 1969 69 221 53 1135 16 221 73 57 11 30 25 279 40 216 17 112 55 2993 44 295 68 240 80 88 36 347 0 510 91 529 58 626 13 1873 5 263 25 157 21 1368 2 755 12 597 83 172 86 210 77 86 0 1893 48 671 65 59 97 606 51 113 76 992 86 804 24 321 19 887 6 90 95 495 13 48 39 720 12 80 40 393 91 302 93 361 3 148 46 417 22 264 65 369 63 378 93 2245 34 522 8 56 47 622 29 758 87 235 38 692 58 324 10 155 19 223 1 39 47 738 80 256 97 352 43 1003 94 553 81 1214 96 32 99 1362 11 354 38 34 32 336 66 337 87 2018 2 295 24 388 95 288 79 89 94 149 86 27 75 223 99 644 39 818 21 475 67 433 7 141 86 269 59 112 44 698 23 2212 51 355 71 374 16 894 40 596 11 240 0 260 14 180 91 37 88 617 14 158 89 821 95 100 92 366 10 237 21 798 8 102 22 802 93 1680 8 533 13 585 27 927 39 329 84 912 90 1979 7 1123 21 267 48 26 87 297 37 479 22 167 86 500 95 442 7 329 27 342 37 151 12 178 33 755 69 261 95 887 35 114 8 29 89 110 8 87 90 67 25 481 36 220 16 914 65 38 99 2019 42 91 62 67 52 405 47 38 31 872 1 396 97 178 4 1018 20 233 95 63 2 52 16 160 82 463 24 35 32 797 52 154 88 257 21 218 48 506 93 235 98 460 91 2377 69 15 41 1541 33 407 64 387 38 615 47 22 10 237 45 1061 54 612 32 28 33 286 44 29 33 12 67 450 19 9 21 108 98 1231 53 319 61 1589 84 253 19 322 56 143 23 289 90 2253 48 872 76 1233 21 3018 14 984 8 123 83 1033 35 349 97 360 6 148 17 2134 49 122 21 213 41 610 26 1071 37 439 66 2418 10 346 0 547 49 155 78 375 85 605 56 157 28 138 68 111 42 1289 72 2022 89 68 32 194 17 900 81 43 59 157 62 529 32 1870 41 553 25 265 3 333 95 56 55 270 98 1396 24 316 21 80 70 1043 29 1081 84 284 20 794 71 190 0 717 55 650 93 1422 85 54 10 564 49 157 96 724 80 225 24 633 39 41 24 604 58 335 80 152 65 707 91 427 75 36 15 265 25 141 87 34 59 118 31 1778 44 141 7 104 48 178 44 467 54 1271 40 99 77 262 46 228 11 907 84 484 70 593 47 96 98 1229 71 284 32 980 89 37 0 378 45 1585 10 493 47 819 43 192 2 216 63 739 68 910 72 486 62 790 72 59 82 419 65 22 28 969 84 109 58 98 79 634 22 622 84 737 28 28 27 3379 16 233 5 97 28 302 9 1465 8 199 7 166 93 76 9 1385 51 256 40 975 66 1829 72 319 74 219 88 1439 94 73 38 2214 60 415 0 47 12 186 66 1082 98 215 90 87 50 125 90 867 71 252 6 681 74 495 87 1103 89 551 0 471 24 900 50 861 8 3142 26 531 56 1208 16 2 97 642 94 86 1 944 47 540 63 122 35 301 15 661 52 1182 59 1009 23 1570 25 14 38 51 18 281 53 53 62 950 25 160 2 217 28 216 5 1348 6 217 28 1083 31 213 82 201 48 1343 85 69 38 1065 50 263 56 1087 76 258 81 49 20 216 47 303 7 680 22 1498 99 15 40 1408 28 631 87 191 38 24 94 117 68 63 64 311 11 37 68 1457 2 642 30 801 70 1501 89 537 74 889 33 41 25 180 28 896 3 642 19 1463 32 1584 4 364 75 480 55 983 99 2208 60 706 28 64 60 1322 61 398 47 1119 46 914 36 265 11 303 91 1522 53 176 76 767 66 735 40 510 87 385 65 233 84 267 69 477 33 1481 84 719 57 672 65 927 14 72 9 913 25 518 44 826 75 126 45 495 84 432 2 1184 27 182 97 258 20 2303 36 135 69 454 38 259 58 240 73 294 44 58 75 87 92 170 49 428 33 555 78 318 92 101 15 101 38 333 79 75 76 155 33 846 92 636 7 605 56 529 20 1416 32 43 6 274 30 198 6 44 66 1290 33 3805 45 816 16 1285 30 348 57 126 55 354 73 545 97 781 10 2007 17 1121 16 23 35 515 5 2020 8 150 13 60 44 253 80 318 28 99 11 133 2 274 51 41 79 62 92 2083 28 584 47 390 85 566 74 940 80 699 87 879 97 1051 29 162 11 257 39 39 74 1167 87 1360 48 963 55 973 86 94 91 164 93 1873 41 125 88 1708 36 231 64 1629 50 1495 30 114 23 936 49 68 79 274 87 91 31 26 99 454 28 793 25 70 75 94 87 1368 90 210 96 222 38 134 15 293 39 1063 57 958 75 238 97 293 26 53 98 29 33 81 98 2665 69 439 83 1139 12 435 73 395 81 636 73 2084 35 548 46 1471 75 107 9 185 75 233 26 102 43 116 51 1284 14 352 24 2 2 198 95 733 16 306 36 258 76 261 85 884 19 729 93 120 0 754 95 543 93 1014 83 816 90 371 65 146 63 124 80 1379 58 1219 21 415 17 1135 84 1131 63 50 39 728 68 1677 87 268 15 212 39 175 69 1075 56 713 47 233 72 614 61 913 94 500 46 11 44 112 33 295 34 361 96 378 46 438 27 398 61 347 80 124 53 61 44 861 97 79 45 151 98 127 64 538 96 1427 47 529 81 1940 45 489 97 238 78 1047 64 455 45 1567 31 1865 28 169 45 435 74 1752 28 580 60 335 95 485 26 23 13 572 77 342 63 645 71 628 89 496 5 315 95 548 94 81 70 563 79 1378 87 39 21 1998 25 638 53 61 31 353 39 803 57 184 80 36 45 736 16 9 34 19 41 698 4 1041 10 2409 59 195 86 254 27 1215 66 1367 35 144 13 917 24 153 22 599 84 396 31 78 12 285 95 2227 49 109 27 260 80 747 72 543 8 3802 1 665 75 158 54 155 49 1962 96 549 22 159 75 407 67 433 1 558 0 1027 28 381 75 278 24 414 25 111 39 622 11 462 83 617 5 938 58 779 48 879 35 25 27 92 14 178 93 1759 1 359 97 688 26 838 62 473 71 1820 46 1344 54 180 27 1784 87 401 0 58 77 2809 84 692 13 321 60 21 29 499 46 310 92 749 25 936 20 1250 55 160 5 581 94 193 6 2202 97 1417 6 383 69 554 40 318 49 676 57 24 55 1177 85 636 59 298 40 222 37 90 12 1521 84 833 71 1 66 478 7 56 8 341 97 3166 22 59 81 62 1 39 97 1380 92 390 77 481 70 303 58 965 84 141 70 20 84 568 49 1405 85 342 60 1022 69 852 4 205 61 76 85 8 7 20 70 740 2 934 71 199 4 374 62 630 57 61 12 16 49 579 6 803 50 2270 65 441 41 962 30 889 82 11 90 507 22 8 79 592 90 49 89 541 41 479 5 480 54 894 78 520 90 504 7 374 26 369 49 279 25 786 89 828 72 144 94 44 2 486 41 397 2 589 25 72 72 1918 85 165 25 511 74 48 39 803 69 48 86 735 76 613 59 162 11 140 16 8 11 553 42 255 58 100 6 1462 3 134 33 548 46 1725 32 499 51 445 68 290 11 559 83 610 15 275 91 562 34 1485 83 1095 39 352 12 60 59 216 11 159 70 354 13 634 72 518 49 4 29 403 92 163 36 222 87 808 84 187 54 506 82 157 42 633 84 169 47 514 98 141 74 950 60 26 34 476 53 870 73 274 77 1874 64 406 42 925 46 702 51 85 41 249 8 335 29 468 67 566 23 560 74 23 2 2981 22 113 91 905 6 1019 2 312 82 109 44 245 63 936 25 670 50 462 13 815 78 971 53 484 95 155 23 1101 12 978 99 816 16 230 65 45 56 566 11 726 0 156 62 1122 98 476 22 96 76 152 89 143 30 136 9 1175 7 629 76 723 34 90 86 588 11 355 48 1328 64 769 61 773 38 283 60 873 89 571 95 518 97 1033 4 192 90 322 62 351 82 283 -1 -1
70 300 57 39 20 392 58 537 24 1153 88 940 21 464 87 735 43 916 95 28 62 792 69 101 78 45 88 317 34 79 26 691 15 1700 92 46 25 674 45 126 79 39 40 483 77 987 31 301 42 553 96 38 7 518 93 1217 72 215 27 200 81 1327 3 171 61 670 24 20 70 725 20 548 2 1532 4 373 28 1464 51 424 60 140 12 534 23 655 13 2452 11 36 72 225 90 25 11 263 27 666 49 727 73 216 77 537 23 76 50 832 23 26 72 2304 63 73 95 747 82 915 74 167 31 13 47 290 57 208 17 27 78 715 47 537 7 160 36 631 44 862 80 76 57 336 65 136 80 898 53 5 35 241 93 170 99 104 49 662 19 578 43 514 85 424 27 1317 37 58 28 142 15 265 7 612 67 882 28 261 57 138 52 560 98 811 53 452 18 922 56 107 63 486 95 116 2 948 62 580 10 1029 50 297 7 832 87 253 91 5 37 1280 57 465 97 235 23 813 82 154 73 287 45 982 93 1021 19 73 5 1460 96 394 29 728 15 483 59 37 91 386 0 168 6 757 10 387 47 267 85 43 98 1070 69 379 66 888 84 401 56 473 3 129 32 722 6 320 15 210 53 1405 83 33 44 1891 0 197 54 1248 22 163 73 206 62 103 63 1013 58 156 52 609 77 108 94 281 31 122 35 210 84 57 40 952 89 499 85 502 29 237 15 1260 94 111 74 356 34 1300 53 338 25 41 40 1878 10 925 32 571 31 2170 6 44 24 709 82 493 99 431 47 506 53 162 63 185 58 1252 71 115 77 693 14 562 4 93 35 355 15 232 41 316 65 767 8 662 17 1601 24 754 35 673 57 47 66 725 41 640 3 1098 36 22 49 1342 40 188 30 2253 24 904 81 115 6 2875 80 168 55 49 71 199 22 112 97 1376 95 698 5 1027 76 1172 50 211 89 636 9 160 15 316 8 924 48 1910 29 3 68 184 63 87 38 138 13 1450 96 368 98 27 83 522 55 558 60 1111 5 596 42 408 41 253 36 2059 21 838 69 429 79 4089 86 922 7 491 23 4820 76 1064 86 489 54 407 2 1616 37 535 27 1439 75 234 1 980 75 97 28 1259 6 92 39 854 58 1576 86 375 49 1221 38 1069 57 2074 13 787 8 184 33 933 89 800 2 969 43 588 64 298 53 105 97 701 5 2 45 848 40 59 89 873 32 139 58 65 9 614 17 126 31 150 4 397 87 446 81 377 38 97 26 554 39 1044 83 349 49 426 22 1797 47 1250 53 707 67 12 45 21 31 973 64 345 10 127 91 453 79 100 83 399 14 589 9 1740 34 899 98 503 87 1217 66 315 31 575 86 256 51 1316 76 740 29 454 42 717 51 107 27 2498 25 506 35 127 74 252 23 268 46 5 54 2681 18 268 98 1283 18 264 56 374 86 400 14 979 66 113 87 25 40 721 77 256 49 325 76 231 70 255 77 673 50 881 67 61 0 356 55 6 21 690 72 863 41 196 62 1876 7 70 1 1452 90 1351 83 52 62 288 82 31 26 260 68 465 32 74 16 36 89 1209 65 275 62 329 10 49 13 775 48 1114 71 286 16 918 88 1788 76 767 90 77 96 722 72 242 48 408 24 2533 69 604 61 329 96 264 84 40 76 357 2 159 4 24 37 19 38 163 6 627 62 251 30 79 67 135 0 654 67 156 17 279 24 345 66 101 35 483 94 325 14 522 90 717 18 579 41 120 91 168 82 188 12 499 37 1292 51 171 83 2118 17 370 11 660 68 160 66 709 56 3 34 207 59 299 73 1150 50 1002 45 1251 74 340 93 651 83 1843 46 883 94 1550 83 224 44 137 6 59 53 145 49 1288 27 153 39 24 74 63 78 214 32 554 21 928 53 55 13 952 10 1028 89 367 95 749 44 454 14 590 34 1164 9 319 27 1342 26 80 58 408 51 616 73 892 41 70 44 125 67 1038 51 430 8 700 48 237 67 40 89 28 6 1316 14 673 72 305 65 505 29 878 17 236 72 701 48 767 95 167 46 241 86 74 18 202 41 133 80 814 3 307 67 1682 41 366 64 887 67 522 32 1187 16 156 17 693 15 1 44 146 58 162 76 1133 75 1337 88 340 56 26 84 124 21 396 78 102 79 396 11 30 91 366 53 291 35 127 18 466 38 257 8 368 0 468 83 112 41 1077 80 484 99 48 2 751 37 1138 52 165 38 213 0 331 82 825 44 2012 91 327 94 172 28 348 75 31 79 195 57 160 69 1286 65 13 97 726 52 1562 80 498 8 753 44 999 30 820 86 251 81 493 80 141 42 1391 45 514 80 1157 86 181 36 1126 48 377 13 616 47 87 57 519 38 167 53 19 72 264 42 1571 22 54 59 323 62 247 28 982 14 395 27 114 83 26 27 1431 5 1516 31 411 94 1042 92 433 13 110 0 362 57 259 22 498 25 481 92 839 30 761 99 420 43 541 28 525 2 10 74 383 28 111 51 322 3 152 63 430 75 1453 97 1042 8 75 97 414 17 38 0 2005 35 1369 17 160 11 31 67 273 11 807 19 543 79 308 38 816 4 492 40 521 9 2192 56 320 60 434 14 1085 0 165 19 42 0 418 50 209 6 41 96 812 87 175 50 377 20 92 86 1809 4 439 38 1352 58 1298 28 326 49 1488 9 2097 45 999 75 846 99 835 88 109 26 859 81 1356 56 130 65 448 68 150 47 896 22 371 77 323 38 399 93 94 87 167 26 593 60 513 55 459 19 447 42 1123 33 9 1 661 5 254 45 687 5 693 18 355 19 378 26 10 45 293 97 38 1 144 57 1856 42 83 66 121 68 800 43 322 75 697 25 114 52 659 56 491 43 14 89 1379 42 912 34 1287 91 1603 34 270 51 438 33 591 1 362 31 1823 70 945 41 119 85 46 73 84 66 818 81 101 13 414 53 131 89 950 97 642 17 69 8 95 50 1122 76 21 68 919 72 1473 70 522 5 764 74 921 51 1220 84 1187 12 702 68 134 86 129 91 439 20 166 39 395 87 88 29 943 74 302 73 411 60 188 6 790 60 219 61 1753 9 641 6 1585 51 105 97 1297 33 83 78 1264 41 166 52 1434 66 367 58 370 78 691 88 1551 36 290 95 649 58 2027 95 298 77 239 81 657 13 351 10 273 36 448 6 97 43 1103 56 2115 47 576 17 49 13 328 66 813 60 267 1 120 72 392 86 655 87 651 22 269 86 1910 69 833 97 992 3 133 42 851 96 2369 78 532 24 356 48 752 2 1403 78 592 7 2302 85 197 62 97 55 306 98 1636 55 785 0 463 38 100 99 269 33 532 15 231 90 437 35 1950 13 2023 42 70 35 45 55 604 99 849 47 140 41 363 70 433 34 386 51 2002 72 114 98 1368 78 144 56 224 99 174 31 103 25 876 64 241 92 163 72 2206 9 730 34 27 38 758 41 889 92 665 54 101 61 46 53 782 90 556 15 319 82 2942 47 601 73 50 22 198 35 562 25 645 77 436 37 527 91 19 97 28 71 1025 56 673 47 460 65 494 58 196 82 16 45 1206 8 60 27 220 64 1269 4 656 19 431 57 108 25 332 59 582 89 439 67 831 89 259 84 100 12 63 58 648 63 393 21 42 64 630 76 1606 12 915 21 1318 76 442 58 413 6 644 38 1901 70 32 22 906 0 741 50 803 7 556 31 199 13 275 39 41 16 342 29 1450 8 2400 90 1872 10 330 61 779 50 792 32 217 83 361 41 1187 62 443 93 1298 41 25 48 1186 43 64 12 25 28 2268 32 142 14 201 34 356 85 751 4 167 97 87 45 545 3 353 29 666 68 439 77 3333 46 244 57 318 56 433 73 29 77 1231 28 873 50 145 6 1589 51 455 0 3429 54 367 64 1068 47 263 77 457 81 74 90 1111 92 936 12 1270 90 1575 59 536 64 223 1 120 94 2166 68 134 15 303 50 478 54 388 60 1334 33 44 14 797 16 248 17 630 0 208 24 141 51 501 75 99 62 165 37 69 0 454 58 2073 30 518 97 79 53 257 25 52 62 303 87 176 30 117 55 1107 68 680 42 978 38 992 29 142 7 746 64 68 74 144 11 223 16 237 28 2286 77 537 50 506 55 103 58 1027 8 1463 20 869 83 123 21 852 8 1194 63 584 29 349 15 187 22 90 40 63 99 470 21 840 13 34 84 85 86 1317 28 409 16 190 35 364 32 443 21 70 58 137 94 980 2 2053 16 119 94 411 65 296 -1 -1
71 1158 99 122 78 74 51 38 16 264 21 973 43 476 85 977 36 966 63 594 3 130 92 833 27 1144 16 368 75 335 49 2098 62 106 99 478 6 1109 38 936 61 309 60 2468 72 39 97 175 85 1247 45 3023 69 572 1 536 49 1480 30 291 50 203 0 117 74 491 27 464 21 230 84 76 96 100 29 586 13 136 24 15 43 670 15 219 41 12 60 167 80 1823 17 403 56 125 34 39 17 1370 3 397 64 297 85 980 49 1604 82 178 11 3331 32 648 26 165 27 121 66 117 79 491 2 289 66 398 10 468 40 806 25 1292 50 109 57 355 6 7 12 787 89 292 77 929 7 1798 32 68 2 366 18 137 53 296 31 252 63 117 3 971 13 69 93 326 13 480 19 1640 30 175 7 158 12 83 22 61 43 309 46 336 13 210 51 276 25 493 82 101 19 383 95 1178 69 44 23 237 81 967 92 25 22 374 19 368 74 125 77 681 1 1393 70 875 92 288 5 355 87 649 74 141 50 119 78 651 41 1221 64 121 59 1142 95 508 98 977 58 151 34 253 10 1210 73 159 93 26 27 266 14 462 6 679 70 921 58 115 98 451 92 517 68 997 21 117 7 498 60 156 96 61 5 293 16 84 52 792 71 258 26 1654 8 122 87 163 62 119 20 588 72 106 73 514 72 130 43 380 41 423 75 1509 30 185 41 265 56 654 85 565 1 495 89 1232 61 661 55 198 15 660 64 713 56 1672 9 539 8 583 71 139 70 117 85 1320 78 858 2 435 66 615 5 181 20 216 16 40 96 318 44 238 94 263 59 455 11 384 23 472 48 725 37 254 98 836 4 994 82 267 0 405 46 109 53 600 55 1025 3 973 84 825 30 346 21 2469 87 527 68 1434 70 235 47 2205 79 1624 5 322 3 1049 67 1334 80 335 71 413 44 36 97 972 77 52 71 1631 36 911 99 87 4 487 78 610 37 2573 34 620 70 548 81 362 36 567 88 1337 48 364 47 50 89 670 80 179 33 803 12 561 30 1425 63 771 78 181 66 815 22 260 39 254 11 107 1 251 80 19 83 1151 84 1018 28 61 51 28 95 206 45 185 44 673 10 860 6 233 28 808 32 461 35 705 60 34 41 640 35 1014 74 76 85 1548 16 285 12 328 61 799 70 328 32 43 92 340 2 107 0 270 33 1070 8 726 29 452 13 1453 17 1980 82 902 4 59 81 634 92 119 75 1876 63 702 68 2279 89 277 37 146 40 123 3 2465 18 764 70 262 42 1639 19 14 31 544 14 125 96 252 5 83 73 395 94 214 42 204 78 180 79 327 49 632 60 614 81 50 89 1427 40 1481 42 525 37 1470 79 109 75 102 9 1433 45 406 35 2728 47 452 5 514 35 183 15 1536 48 593 50 86 67 217 63 49 21 328 90 2 47 3292 69 96 99 26 34 360 30 379 25 67 44 313 81 393 79 110 7 229 40 1720 76 17 0 448 53 1567 77 351 69 1268 49 573 11 174 67 1613 62 133 64 134 22 1042 76 166 89 261 68 164 23 123 83 1197 74 860 85 85 64 1053 57 747 79 921 32 1209 56 126 10 154 53 680 47 134 0 50 6 300 3 489 83 16 68 1137 75 1287 62 530 93 134 99 68 5 414 88 980 0 337 90 391 51 360 35 363 68 3125 36 682 92 1393 40 948 61 1190 81 23 26 130 87 371 32 1304 92 912 55 51 21 710 58 385 25 29 28 79 86 566 17 38 52 162 63 195 5 538 51 112 22 676 93 120 68 303 54 458 85 1809 15 698 87 598 52 767 45 457 48 563 79 526 89 1459 67 84 70 288 69 697 85 1450 88 1025 32 1930 99 228 64 272 65 799 26 716 28 76 23 581 87 367 48 97 87 151 41 171 27 293 9 245 85 728 98 240 58 12 89 1203 8 1578 78 2378 80 1095 7 1006 29 192 48 212 97 575 19 376 88 244 64 23 67 51 90 648 99 359 41 432 32 1686 18 238 15 548 64 11 55 51 34 205 18 681 67 1517 88 430 8 403 60 1594 6 524 17 301 33 213 37 954 65 876 83 57 98 162 5 144 56 2259 54 801 87 1024 57 25 98 583 43 774 84 947 98 463 68 316 17 146 95 217 94 219 3 709 7 552 99 1896 84 297 15 1643 73 22 46 43 53 1057 90 875 91 441 56 176 95 1154 73 1606 80 489 73 1827 11 839 95 325 39 849 47 400 20 326 21 78 82 711 8 1453 71 355 51 406 9 484 63 341 93 1084 69 106 23 1116 29 119 56 565 36 273 63 443 55 870 12 1932 11 1585 55 982 54 659 32 41 41 458 55 1016 22 83 29 407 21 1210 64 286 73 1605 78 382 23 77 47 450 55 1701 24 1271 99 1399 29 2772 48 45 95 205 90 1337 24 1058 55 706 89 116 80 533 26 42 64 679 13 2002 9 2236 75 448 95 670 79 470 66 139 2 67 92 1515 61 2533 39 638 84 152 88 9 34 63 40 165 32 92 93 190 77 150 37 420 76 37 65 192 71 157 87 796 93 956 1 595 57 231 71 100 69 899 80 636 86 529 58 1706 35 70 54 329 21 1184 70 157 75 182 2 649 69 65 43 85 5 46 9 1237 0 61 49 108 3 897 27 603 76 1413 54 95 59 1330 81 98 55 2148 14 93 28 994 80 368 0 219 66 581 25 133 11 1348 66 834 76 554 81 56 4 462 9 28 22 101 61 327 20 712 56 501 20 1471 7 24 29 1080 26 303 15 1272 21 29 43 72 42 307 20 3000 56 97 23 191 32 577 90 512 64 4 84 362 35 2622 44 188 16 42 64 191 62 1380 4 2432 29 1349 5 351 77 74 13 38 76 213 82 52 26 504 75 374 70 88 48 201 23 300 83 1 61 1083 98 989 38 1178 11 101 31 231 0 1103 99 179 93 308 63 166 77 498 69 472 2 351 10 10 17 512 56 1360 25 2324 61 280 11 1115 10 275 45 406 44 36 91 372 95 857 48 668 98 439 93 783 13 309 41 1141 21 386 38 86 84 1298 56 765 35 515 76 607 90 1289 70 910 77 568 57 39 14 88 4 2889 51 307 56 1164 37 138 76 407 99 309 93 2632 18 66 21 282 43 1876 40 2424 18 3 15 565 60 335 9 419 44 308 24 349 69 275 88 3 93 1345 34 52 28 706 32 350 53 333 44 893 97 649 55 163 32 562 48 335 11 116 8 434 91 543 99 65 35 160 70 1189 20 597 44 178 71 24 66 313 46 221 56 883 31 223 60 582 20 852 98 1493 93 790 3 541 71 694 51 441 79 1037 32 2145 49 881 75 1059 81 23 87 1087 43 913 67 513 0 86 67 258 94 441 92 308 27 2186 77 1577 25 1064 37 1388 72 1434 23 1882 58 483 91 829 95 115 8 528 30 281 24 909 33 917 43 467 22 84 92 12 30 10 56 350 22 96 84 1224 82 1971 21 487 28 24 11 196 52 249 37 398 48 2851 61 340 98 207 79 24 34 2001 99 887 19 280 88 231 3 840 8 2101 81 290 46 282 66 58 52 62 31 324 59 1299 29 205 16 126 59 140 32 93 25 812 41 608 96 77 43 922 84 456 1 174 66 456 20 1435 28 297 36 435 14 699 52 766 37 596 5 735 39 86 40 178 13 3387 77 839 54 336 82 639 39 221 83 982 51 235 13 51 46 1387 13 235 42 304 52 1007 73 15 28 642 10 816 8 808 56 616 96 298 5 320 16 853 27 168 92 616 20 222 72 1113 84 330 69 652 14 290 38 1357 49 32 4 25 3 57 49 252 45 177 55 857 25 484 15 474 90 14 12 332 71 1096 26 93 60 1077 8 69 40 299 80 750 9 219 19 1015 42 163 12 195 19 414 15 174 22 171 10 1340 66 458 96 251 28 497 20 596 15 2781 59 17 60 126 94 808 22 1089 23 815 59 9 99 966 95 1399 17 390 4 490 24 271 51 990 64 965 12 542 5 505 9 261 77 445 85 1166 2 621 51 276 74 521 80 1687 43 249 36 69 34 431 22 1407 17 933 7 288 56 36 17 2705 -1 -1
72 111 42 679 86 563 98 365 11 1461 17 3079 77 13 62 1979 24 539 46 40 33 99 54 13 8 206 87 334 40 39 6 630 81 222 67 942 25 419 40 205 26 97 54 610 79 259 52 748 22 2376 1 700 69 1780 23 431 94 110 44 600 69 1261 31 141 74 328 21 26 46 1504 45 462 15 1156 3 546 1 651 75 56 82 165 19 1768 13 48 5 1276 69 1681 48 349 7 1459 67 812 54 1482 36 602 25 815 34 920 25 851 96 48 17 516 24 475 37 325 91 2634 78 1352 45 503 38 511 43 358 25 614 64 1 58 354 27 63 89 938 37 586 15 796 12 346 32 515 29 561 12 1453 59 366 56 473 32 236 91 2202 3 840 11 227 92 736 28 548 15 597 52 1765 84 214 41 128 84 73 81 410 75 315 26 585 12 70 1 357 76 1366 22 524 13 579 18 471 53 216 62 1501 23 37 38 1435 35 8 92 411 42 908 62 147 89 212 68 541 46 320 11 1175 44 23 63 219 5 3605 20 64 70 710 5 1090 32 8 65 233 14 224 11 689 92 776 9 745 45 338 76 106 3 344 19 614 53 1884 52 484 16 742 71 525 52 129 85 348 72 2 49 553 15 796 14 469 53 55 58 1255 27 728 3 697 75 203 59 779 56 63 32 549 74 436 76 388 54 440 29 418 59 268 26 1410 61 157 5 306 44 407 26 29 71 68 6 546 80 820 15 490 61 2174 40 2347 86 177 88 610 7 333 11 484 91 373 49 171 83 700 0 963 77 494 91 1688 48 617 46 961 10 1912 33 194 77 135 88 29 78 233 83 198 4 341 55 807 15 628 79 1095 45 829 63 1091 32 1019 66 252 81 444 67 45 42 180 91 151 6 17 44 86 38 2798 90 1461 93 26 62 102 92 1278 40 39 99 604 35 607 48 247 67 484 15 1931 4 442 68 156 83 145 1 44 57 615 15 324 53 1401 66 432 63 75 24 964 67 1064 10 58 95 186 44 396 90 1333 89 151 73 201 20 91 31 1401 80 742 93 161 15 737 36 426 56 1138 28 995 61 214 38 585 50 1138 52 543 56 477 49 745 92 576 17 184 78 241 94 7 43 275 78 301 28 25 4 651 80 191 86 8 43 153 78 370 40 197 46 810 44 799 26 732 23 85 16 1651 12 39 58 458 32 664 70 2058 2 179 27 744 52 481 41 1243 52 350 75 545 30 535 57 322 31 1196 7 420 14 265 27 456 19 997 60 82 51 454 2 40 32 45 36 62 11 167 38 1124 62 252 20 107 48 660 29 162 35 588 70 378 95 983 56 100 45 402 30 1728 27 579 34 190 92 434 44 410 34 8 11 258 93 677 51 188 53 2540 76 1086 54 79 84 1822 21 474 32 317 42 194 78 709 57 1213 78 2384 12 106 83 130 23 72 0 656 7 638 96 2865 78 653 39 4 78 98 22 75 57 994 4 12 26 551 39 471 80 166 71 37 70 332 52 286 89 688 13 995 95 204 40 626 39 294 24 498 37 1814 47 1152 60 566 28 462 56 486 62 19 40 141 43 405 33 68 59 916 82 17 98 100 99 1016 92 206 78 2 72 870 51 198 78 181 83 74 77 1709 14 688 9 77 27 1319 74 765 32 1009 51 94 31 270 9 977 5 267 39 80 60 151 85 379 65 1486 49 2196 78 273 98 249 42 657 46 857 89 944 32 897 66 1840 70 158 88 255 45 496 18 689 77 8 65 1706 3 929 42 1347 5 64 55 591 34 980 50 1664 1 137 2 198 88 70 1 826 68 427 2 695 73 41 33 196 12 482 59 227 50 1198 12 48 22 838 31 67 11 135 2 764 37 371 85 148 3 393 91 259 41 192 50 345 70 921 82 1310 85 860 1 1172 95 8 69 4367 82 149 47 727 91 45 64 1741 72 15 96 606 1 619 2 49 94 180 23 694 99 112 71 684 85 831 20 243 8 302 57 242 94 879 51 342 33 1744 73 238 4 871 42 1067 86 949 81 1359 53 359 83 505 74 672 53 1540 9 49 81 808 9 16 82 1761 2 252 93 71 10 157 8 813 94 197 59 58 77 394 9 627 33 230 6 690 69 2408 40 120 47 643 90 843 29 1540 4 1648 11 723 56 169 32 317 89 224 16 140 75 533 74 957 14 476 93 180 42 62 72 324 89 612 11 311 80 980 45 504 17 2088 87 1521 17 23 72 540 54 871 63 848 28 832 10 134 89 2120 39 1005 31 851 57 375 23 252 51 397 73 557 17 389 35 640 76 151 74 1961 40 28 45 242 37 206 55 103 48 3593 1 111 17 861 59 514 28 1325 48 444 89 264 13 730 45 697 85 1 97 740 74 1307 88 947 18 180 41 8 90 107 49 48 32 36 95 142 42 238 2 1758 13 724 30 409 1 712 79 145 2 855 58 39 81 218 63 2 70 1464 66 863 21 233 65 701 18 815 26 1293 91 1104 44 978 98 150 97 196 11 493 48 1161 50 11 96 47 20 1440 26 62 99 660 21 1650 75 1066 87 617 36 497 42 401 76 676 96 398 39 349 65 299 58 373 50 1743 66 2295 79 853 10 609 65 348 32 550 17 74 87 11 96 290 34 618 83 606 70 1 36 4 84 30 76 4 60 676 92 809 35 1885 81 182 92 170 2 2157 81 165 91 91 55 856 81 131 70 332 54 428 64 734 14 234 16 253 56 80 88 1220 18 705 2 1279 19 201 52 430 68 78 56 401 6 109 52 136 57 512 76 472 26 806 38 60 25 135 28 95 88 466 64 54 53 1122 26 268 24 869 53 872 71 91 64 332 84 164 12 439 64 766 48 666 19 573 33 398 89 56 38 389 0 561 75 629 53 39 18 294 32 295 25 598 59 1313 84 1354 2 1092 87 1463 26 40 29 283 55 711 31 958 45 387 68 221 76 962 11 321 97 1322 62 344 60 537 65 1032 34 189 17 1047 58 117 86 126 23 235 22 925 63 48 16 3401 72 314 51 120 99 265 20 343 54 80 90 506 52 255 36 689 95 285 44 280 79 707 63 323 72 759 50 571 11 36 22 65 54 309 52 771 17 2004 51 190 17 365 20 1936 75 820 31 1204 70 356 4 2132 72 431 37 316 15 637 39 295 7 798 61 707 19 906 13 300 88 731 95 344 85 813 20 1540 72 877 6 226 97 216 94 1932 91 1052 99 165 83 467 5 356 87 1433 28 1413 48 229 94 656 2 725 38 1023 22 849 11 533 64 1875 76 340 28 397 91 30 34 238 84 351 96 647 80 461 64 1787 57 1088 58 1875 32 238 90 421 15 1502 19 741 15 89 89 1077 62 870 60 125 92 165 97 214 23 56 73 23 81 2803 64 517 75 88 43 267 63 1550 0 393 66 21 32 1161 87 1124 83 660 21 556 31 15 88 1274 90 313 48 960 34 562 84 356 37 872 9 252 65 134 16 1225 10 874 74 25 19 835 6 1422 50 1535 21 259 28 430 18 220 98 624 8 367 43 625 58 295 2 387 27 669 49 1498 15 314 53 794 45 459 33 340 44 582 0 216 59 502 72 1719 81 523 76 383 58 21 40 476 25 739 46 449 70 250 5 1025 76 1850 10 136 76 553 80 1296 30 1710 52 69 49 930 12 131 80 148 73 268 55 1567 60 689 83 2293 35 2481 97 1955 73 386 34 89 35 381 78 535 7 712 17 1353 19 143 88 96 34 287 10 287 30 211 8 146 64 2656 13 1543 91 97 69 35 10 88 78 1680 50 150 84 88 17 821 47 183 70 132 20 96 45 556 78 1321 42 325 34 124 55 1540 33 239 87 708 16 107 89 1480 47 252 25 137 95 522 28 203 10 259 9 553 55 203 2 753 95 145 87 130 3 70 26 1311 27 58 93 551 64 261 44 3 16 250 0 760 57 1138 10 231 54 808 23 811 35 275 65 389 91 1633 11 176 23 148 52 353 61 406 53 126 44 123 56 614 66 1768 16 1260 46 31 79 934 97 167 48 118 60 360 14 850 28 1099 62 450 9 666 74 232 13 478 90 2634 59 1719 77 700 29 3021 77 1070 0 34 47 17 61 154 83 14 68 665 62 466 57 13 82 174 25 306 50 433 93 352 4 449 87 1503 41 514 70 696 80 741 13 1146 98 410 57 685 88 126 69 2366 86 545 23 92 46 107 98 599 86 624 82 784 50 241 77 300 92 126 86 784 21 252 14 1920 45 1590 34 14 67 358 52 389 -1 -1
73 322 44 374 88 223 24 231 99 11 14 334 13 518 9 281 86 41 55 109 9 1924 76 1456 25 657 38 480 19 48 88 2769 10 1298 95 95 2 1024 63 665 70 193 27 197 74 722 40 549 45 114 42 174 15 2218 2 196 5 2126 42 1272 9 846 24 48 97 7 61 175 73 695 32 96 90 1614 43 817 3 13 58 2109 67 320 83 321 61 2100 90 652 44 2473 94 639 93 195 12 721 28 154 17 632 36 243 22 131 34 263 21 150 91 557 51 1307 23 175 93 605 46 755 27 25 76 108 27 218 95 21 66 321 20 30 6 352 69 1627 98 231 83 831 49 325 24 2033 92 682 57 261 4 547 51 181 0 610 82 678 62 1481 87 342 1 364 67 150 15 398 37 330 67 599 27 1536 60 192 52 124 62 452 52 1256 24 899 34 718 90 35 85 500 41 655 13 727 24 217 57 189 38 1130 10 992 1 317 35 185 54 659 52 61 27 106 5 1283 36 540 35 4 60 277 3 374 14 185 7 913 51 700 0 523 12 235 28 1979 38 360 72 782 41 245 0 941 3 297 12 1 45 152 93 394 55 381 40 115 33 704 75 301 30 36 46 316 50 2571 15 1054 0 137 35 1272 80 2044 74 488 37 454 21 1380 45 44 56 2347 4 412 27 139 37 1001 28 126 88 90 86 64 33 1037 17 346 31 139 55 3394 36 793 52 599 7 1312 51 165 75 25 46 249 19 476 77 1065 46 846 62 231 1 696 53 218 46 72 64 1609 77 157 62 284 1 479 86 190 57 61 61 913 38 524 97 646 26 256 20 402 4 748 52 1547 93 3288 66 1176 25 72 35 638 40 216 9 1490 57 682 72 160 91 12 55 321 54 761 15 1603 25 463 17 195 99 220 78 139 85 145 45 361 99 1065 9 1559 63 8 15 657 84 45 72 1637 96 1686 56 294 89 8 23 525 98 84 72 243 84 201 97 370 12 43 78 8 59 359 38 606 23 946 86 686 79 1462 7 112 5 16 88 368 40 2701 67 137 78 1204 94 539 68 501 10 217 51 176 78 327 16 131 11 110 87 424 19 645 85 24 76 369 15 1097 10 785 38 766 46 93 47 377 82 2497 8 792 13 126 87 827 84 8 69 116 4 344 47 317 62 545 92 88 25 946 28 161 21 119 38 337 81 944 14 164 51 222 60 322 69 277 72 43 83 39 74 1113 89 508 18 1363 37 1213 20 403 22 184 53 2 44 405 89 431 32 231 57 107 73 101 4 128 79 661 96 96 8 1169 42 182 4 68 20 75 27 466 60 364 48 372 3 101 23 215 6 2604 27 348 22 358 37 163 87 96 89 467 56 382 34 162 76 870 27 15 61 630 84 335 90 461 56 367 40 216 18 579 67 293 40 219 75 206 86 1945 48 1278 83 637 6 364 46 730 25 1686 66 3717 9 51 12 2361 2 1392 37 90 59 128 52 681 50 297 96 160 78 367 91 1542 88 115 8 874 49 956 95 10 38 35 34 239 16 791 50 821 22 889 82 168 68 685 3 1172 68 1003 65 1353 12 80 17 2369 86 56 53 1194 73 518 41 1103 82 363 23 995 4 43 58 147 30 542 6 481 92 82 46 434 51 329 31 1267 59 151 50 30 48 304 27 186 14 245 53 1498 14 337 80 297 50 444 1 168 87 669 19 456 13 343 95 972 83 274 10 270 32 305 86 146 75 534 18 259 64 102 5 2662 26 322 19 573 82 786 44 334 27 61 41 555 79 903 39 262 12 1478 30 97 6 657 53 287 58 388 56 347 37 380 98 1291 28 53 61 4006 30 1063 93 824 21 657 88 182 50 382 25 23 11 57 56 493 26 1150 73 697 55 390 37 136 77 15 81 329 47 3854 97 287 11 77 85 111 62 97 67 188 45 1003 30 444 79 527 18 434 30 44 16 741 23 24 14 355 88 380 95 1401 20 221 45 1441 22 762 18 553 6 174 86 387 14 326 16 247 70 482 97 330 73 24 14 362 98 1873 10 595 0 188 58 1602 61 58 71 362 70 170 64 18 57 258 99 855 90 119 88 26 33 796 62 300 73 60 60 470 79 432 50 831 24 140 13 36 78 640 81 65 46 365 75 781 86 607 11 607 71 627 5 10 53 916 32 106 26 897 53 720 43 1013 44 453 58 208 22 224 26 1668 6 355 62 284 40 1340 99 112 19 261 4 605 6 68 90 529 48 900 29 1838 63 203 43 470 38 11 53 132 76 4396 86 673 6 800 88 462 92 702 37 77 21 1518 98 26 28 52 10 321 69 710 70 14 75 265 39 94 95 562 96 346 93 1133 19 122 49 357 4 406 87 190 79 64 86 1024 35 63 38 485 11 359 42 2046 47 302 52 334 88 395 19 163 82 559 71 466 39 739 41 764 18 737 87 311 28 680 7 2607 32 1258 59 574 14 317 70 146 37 155 84 411 76 1138 70 1269 64 420 48 2036 47 267 12 593 90 454 87 1915 76 109 46 839 52 105 97 120 87 662 45 41 25 898 57 800 2 2394 0 610 70 74 71 234 63 1182 26 189 94 151 13 676 62 1071 85 147 53 117 73 434 9 331 95 865 57 1217 77 1301 63 1108 92 471 4 115 3 4007 15 995 90 139 71 1162 49 1086 13 99 29 174 48 309 75 1111 56 459 17 205 35 414 92 2339 52 2136 41 53 72 407 26 83 43 495 11 283 15 532 1 1174 89 272 61 1157 96 161 10 192 29 41 82 1919 0 355 24 708 43 130 63 357 51 812 45 2037 74 71 20 1484 73 170 6 2014 53 213 45 194 38 485 70 179 8 1164 52 514 13 58 71 226 86 899 95 2338 76 80 83 23 12 168 49 353 85 753 11 776 16 1057 26 524 49 337 55 867 93 795 38 476 79 151 75 51 55 480 41 152 29 53 91 1347 9 675 87 370 27 371 95 173 52 1534 0 438 79 330 57 837 15 371 54 1055 31 338 0 1499 34 542 66 492 47 396 1 309 49 215 27 927 83 410 35 27 44 162 5 169 16 205 32 871 80 580 83 43 36 35 15 964 23 407 25 1012 96 778 46 422 17 388 51 781 82 998 25 351 56 2004 70 254 72 297 94 1784 4 457 70 772 11 735 47 417 80 323 45 23 64 139 61 398 81 1490 97 401 70 3423 19 346 21 323 90 942 26 644 2 1140 6 82 54 912 62 1769 45 48 8 226 66 123 21 623 29 127 87 580 7 152 93 261 32 388 86 576 70 509 31 393 73 1488 74 231 49 361 80 1625 25 426 16 363 17 471 26 3306 66 51 73 635 15 111 98 275 88 183 9 124 62 530 77 671 94 1792 39 89 6 273 26 1097 32 538 50 259 89 109 20 397 38 2154 10 88 37 388 77 1355 55 105 5 605 37 209 2 427 11 638 16 15 3 1040 0 1574 71 409 97 891 85 202 53 101 95 1031 84 163 85 130 31 233 14 249 69 1807 6 1658 11 804 80 2 69 152 9 320 33 559 8 172 54 339 93 77 72 471 47 205 48 1064 72 579 25 262 64 185 19 114 9 39 94 54 68 493 36 337 88 528 29 363 26 15 59 1546 20 824 34 3 94 603 62 710 76 756 20 1676 62 55 67 343 62 59 61 6 95 605 39 450 13 323 67 364 65 674 61 2736 25 628 51 259 62 167 35 915 17 1021 27 265 90 1647 0 117 4 372 98 155 32 278 11 1897 43 43 6 1231 45 296 60 350 5 1258 16 121 73 245 78 2544 13 2864 27 525 15 738 34 171 3 336 82 86 33 1260 65 160 24 897 27 58 88 605 7 533 50 179 24 1429 20 618 12 285 5 7 17 1025 19 365 92 970 85 16 89 342 54 899 94 119 79 1367 20 680 57 1515 29 45 58 857 47 260 95 350 61 1476 9 754 41 50 23 522 92 201 83 421 98 123 82 130 70 135 33 37 37 32 90 159 61 1782 91 1682 0 14 84 14 35 810 62 1191 38 720 11 1640 92 62 33 157 90 201 55 36 50 1454 96 132 67 2384 94 660 1 392 37 1593 24 622 78 52 27 527 36 122 49 755 35 447 36 2227 14 304 61 3220 86 100 35 834 24 400 30 554 6 1156 69 465 1 1253 73 53 13 832 93 84 0 193 22 1293 97 1726 55 1878 66 196 11 3551 17 2928 77 433 49 144 27 103 32 820 69 101 37 458 56 528 77 521 81 679 34 134 40 371 35 121 96 546 47 50 36 105 79 793 39 674 26 438 32 90 92 601 84 2996 42 647 10 120 78 113 97 1660 25 397 51 232 76 489 11 652 87 394 22 238 8 635 44 1388 13 463 68 794 4 572 22 496 37 427 64 296 54 536 40 559 80 187 57 283 82 560 67 502 91 364 60 390 23 786 1 359 38 189 92 29 80 167 99 147 -1 -1
74 350 55 967 84 1164 95 299 15 64 48 200 98 1002 11 917 22 258 82 3837 19 425 17 715 66 1733 27 186 66 184 37 612 28 2 86 1332 54 369 62 765 28 750 81 415 41 121 64 777 46 168 39 1409 97 394 5 156 97 963 46 498 12 981 50 77 72 440 0 592 52 1285 42 578 21 254 9 139 23 707 81 549 98 435 79 68 81 1487 1 236 68 929 38 443 94 339 82 2030 52 203 72 212 44 546 47 92 16 264 50 826 65 147 9 46 87 1444 80 713 6 423 69 876 22 630 67 499 12 958 65 281 7 616 81 249 85 389 52 354 61 187 99 1200 84 122 56 1368 70 536 67 1738 39 356 23 235 3 841 24 12 64 1216 91 324 59 149 72 84 29 116 71 146 24 462 22 1265 25 119 53 1743 14 895 54 1013 11 416 14 933 5 110 57 721 69 257 75 528 76 150 36 68 49 1302 96 2618 41 402 97 54 11 632 71 71 68 424 61 21 10 762 41 174 32 693 58 119 81 670 47 170 96 212 18 1299 32 890 51 653 41 200 36 1316 4 324 84 1261 3 220 41 1051 6 206 40 317 13 1235 52 391 89 1125 46 1775 84 76 72 256 37 368 98 26 49 507 5 390 20 62 35 92 38 161 27 1204 55 1128 71 1211 27 288 16 28 5 68 77 1574 65 1640 16 767 23 545 17 495 31 1193 38 572 88 13 30 734 44 65 51 51 4 91 86 2180 21 862 81 258 93 238 38 353 18 1250 54 274 23 1399 65 704 72 62 97 1258 86 350 96 185 47 869 10 125 14 331 31 445 49 30 87 874 54 153 93 86 34 838 26 754 20 204 15 440 11 171 63 140 72 1415 16 392 90 228 25 2359 65 1231 67 212 96 219 21 481 86 56 93 195 40 157 48 60 11 155 55 171 4 30 21 43 35 173 57 491 63 545 28 719 69 362 5 116 82 150 99 306 12 206 2 126 44 74 84 795 23 495 62 1457 45 710 57 162 61 53 85 183 41 875 20 333 8 173 37 404 17 119 26 1740 99 1082 97 559 65 290 27 107 41 212 92 2327 11 78 90 384 82 54 66 1180 56 643 31 1197 43 1612 7 232 82 454 38 1101 42 708 45 77 18 57 30 353 12 17 26 156 77 506 2 502 67 86 54 710 61 5 83 1641 64 64 52 115 66 805 32 189 47 27 33 573 86 354 43 202 75 200 31 391 59 428 83 413 60 287 12 33 87 1998 80 1219 46 46 39 479 53 225 92 231 18 12 2 130 84 199 45 568 14 50 2 58 64 136 72 6 34 817 17 439 74 675 53 209 22 817 14 732 4 535 39 780 36 285 60 207 65 377 49 241 56 656 41 8 37 457 34 354 73 169 87 1667 30 224 89 316 20 1093 34 451 46 1878 67 354 28 274 97 454 9 2442 8 688 12 622 83 2247 84 108 41 60 72 1065 50 146 92 611 38 237 55 723 26 1015 14 43 32 530 11 1138 38 1214 63 2016 46 528 28 1401 47 88 25 713 93 10 75 349 80 1114 90 318 43 818 51 334 38 781 1 552 10 109 28 201 35 634 92 421 12 44 67 278 37 80 47 158 17 1052 68 90 12 306 28 201 3 669 39 113 26 594 30 64 46 163 66 1328 43 22 53 41 16 276 24 618 84 576 23 255 1 82 86 438 93 333 36 1254 86 125 73 865 11 299 93 557 2 154 76 1416 73 609 97 497 12 1083 64 471 80 423 52 250 34 2 74 623 14 302 19 979 81 838 54 191 73 379 39 2380 40 72 8 1921 21 145 51 596 44 109 82 159 72 428 88 1141 32 489 78 71 28 644 71 277 5 804 14 56 25 454 61 229 71 162 31 225 76 1434 72 233 26 1255 80 34 16 1398 81 502 36 80 47 1788 32 1029 92 1531 21 381 16 65 85 376 76 398 53 112 1 35 22 1039 74 461 69 170 53 199 46 1 76 226 38 1075 13 84 26 88 38 816 22 593 97 42 41 544 18 340 10 465 40 72 54 70 67 558 41 433 76 1472 11 307 95 68 49 467 85 801 1 2373 87 42 86 841 17 2026 7 525 13 31 48 550 68 112 85 10 43 165 40 614 63 650 36 124 63 493 20 772 88 458 87 129 23 352 5 329 38 533 45 91 72 755 18 163 29 407 79 3209 96 777 52 112 33 319 11 540 74 763 31 305 55 36 37 763 77 1446 87 2067 4 542 35 790 55 149 52 2747 72 524 19 607 38 300 10 111 27 1 50 831 42 675 9 734 42 613 56 81 28 982 77 51 75 226 43 1040 84 38 86 211 54 30 70 409 21 1485 15 614 41 169 31 1175 23 1103 41 654 0 91 62 1136 97 2054 22 838 27 2585 22 2389 58 90 63 98 56 458 24 653 2 118 51 1668 27 216 12 492 1 656 61 435 51 711 6 50 11 237 66 171 45 25 36 437 22 284 48 98 33 49 65 24 27 779 65 588 1 70 33 54 31 555 57 95 10 746 26 322 32 353 36 774 37 565 24 1672 51 335 79 499 73 343 54 1549 91 794 77 671 22 891 23 2292 52 210 97 891 31 10 19 377 4 1974 7 82 5 964 44 2157 56 716 82 287 4 127 25 694 24 256 90 10 84 1314 35 2903 52 1252 28 1806 96 629 55 329 72 1812 51 284 11 355 57 1828 12 149 45 1231 55 231 66 4032 1 106 13 221 61 290 80 312 73 713 43 606 60 115 6 1361 41 306 71 407 95 86 79 386 4 650 1 299 54 792 87 416 21 81 9 775 34 1693 43 2175 19 1269 75 214 30 996 21 192 10 2424 86 52 99 353 62 944 21 235 41 531 53 171 0 580 64 31 38 22 62 195 93 144 73 8 56 80 26 902 36 260 52 2036 8 1338 21 271 99 1220 53 324 39 193 33 310 67 94 69 64 81 427 9 807 72 960 5 359 92 67 68 45 80 1035 61 492 79 2477 25 552 32 886 79 115 53 839 77 302 49 288 19 195 39 571 3 915 46 111 94 90 70 2578 28 865 0 245 10 423 59 183 41 91 19 33 24 1607 14 46 34 203 2 49 49 558 3 22 41 431 62 1300 22 322 78 204 80 89 76 417 40 299 22 198 69 352 94 247 24 58 80 567 17 134 22 113 84 1158 31 1142 59 702 3 265 61 254 26 58 35 1294 9 611 79 203 3 940 97 2336 67 364 58 486 26 10 14 564 91 1172 81 1011 25 354 71 1197 20 841 3 188 72 382 15 345 32 1655 78 741 96 1047 38 617 75 366 5 830 36 838 49 2616 36 879 21 256 81 123 26 184 60 206 70 381 69 483 16 278 89 388 56 130 11 558 74 157 27 704 45 341 46 595 66 595 29 272 49 684 12 391 45 104 95 395 20 270 92 518 25 1436 33 1386 25 308 35 63 22 479 15 70 69 653 84 11 57 3897 1 443 60 3346 72 111 17 261 3 782 64 1606 7 618 13 3672 81 275 99 1865 73 579 54 211 58 426 62 1281 97 787 42 352 15 1486 59 385 44 69 80 440 37 6 29 375 92 175 31 37 4 407 96 140 13 423 98 215 17 2337 19 1442 9 132 71 111 42 794 77 56 21 810 50 550 99 451 59 50 25 812 1 495 89 581 14 2090 15 53 26 1221 35 81 71 43 22 598 21 330 61 582 49 374 79 2199 43 260 81 615 30 608 2 579 36 604 84 194 90 1033 10 280 57 86 54 1849 58 411 27 742 2 348 90 246 48 678 86 1081 19 620 11 758 40 113 44 427 98 244 56 669 13 135 47 866 37 859 65 690 24 1563 98 658 38 146 8 540 68 192 41 34 86 1383 93 244 3 1554 84 1025 28 1035 20 951 2 1077 3 133 92 18 72 256 84 284 3 1257 30 1411 8 3045 63 1496 86 672 6 515 68 405 71 345 58 285 5 1046 29 847 4 845 23 34 18 1122 31 101 89 340 41 1280 72 632 41 430 49 733 99 509 9 27 67 1080 24 101 89 372 42 252 46 388 62 159 73 468 85 923 6 567 56 1149 81 3219 2 218 7 971 50 201 16 1389 67 337 25 1319 20 241 9 1198 62 358 16 1001 86 2432 37 233 87 117 86 12 95 19 38 311 26 56 85 1362 12 1088 70 1142 29 458 84 622 4 323 21 2802 19 903 88 154 99 398 78 201 88 730 12 202 40 69 99 548 -1 -1
75 784 27 1386 1 2109 0 508 68 3768 83 158 63 391 10 328 40 140 29 355 43 117 29 1102 85 6 51 588 87 1531 53 226 75 167 69 1746 66 203 38 632 3 876 84 1400 56 1971 8 102 61 21 2 315 76 86 37 1272 14 326 32 18 3 496 87 2194 50 23 69 136 37 2033 84 520 65 270 26 33 34 1100 57 207 70 1434 73 558 75 1847 16 102 63 256 93 302 14 134 80 34 71 26 68 303 23 1011 59 41 4 249 13 135 80 277 87 1014 95 304 13 121 17 73 25 557 9 1428 32 4217 46 895 35 366 71 710 19 1206 26 331 35 165 58 646 50 274 24 106 21 143 72 798 99 1003 76 397 74 99 96 133 25 32 8 339 47 86 59 95 61 1153 98 62 62 323 64 19 34 952 67 904 77 797 60 332 40 1042 35 7 54 200 82 27 31 655 62 800 18 615 34 158 77 1308 40 815 46 5 56 936 58 1913 81 271 71 272 38 1903 68 526 21 665 75 374 8 1018 35 788 57 548 72 852 88 54 97 310 2 826 14 377 83 154 66 176 32 33 0 116 3 1597 67 1845 6 37 76 277 26 58 9 259 10 244 79 1897 85 63 6 781 5 588 74 479 5 1217 68 786 24 1102 27 467 80 878 46 578 4 15 86 537 1 87 34 593 78 288 98 975 22 559 48 1023 77 572 34 1120 10 823 49 540 33 1186 45 4351 79 1072 88 110 80 200 21 154 45 1054 23 126 10 16 55 107 74 232 36 210 38 909 14 246 22 154 34 1170 18 244 63 360 33 157 9 450 98 38 91 254 85 73 59 297 55 3 29 235 94 216 80 29 24 324 44 883 53 104 12 710 97 363 71 611 55 585 15 2969 55 87 53 640 78 1708 15 160 88 126 7 770 5 32 41 622 9 62 45 165 61 579 7 749 64 1002 39 344 47 497 91 325 92 27 51 2415 32 185 82 1371 91 113 29 403 40 69 62 847 8 450 81 59 6 549 46 395 88 257 85 1437 9 393 12 423 9 44 78 2734 10 67 81 520 82 238 49 1403 89 915 8 516 97 732 39 742 27 975 39 2691 77 287 79 39 22 19 81 297 20 601 84 337 96 23 32 13 67 418 42 1776 71 787 99 459 2 1504 13 803 37 1250 45 295 76 226 15 746 6 1320 81 470 19 824 95 3126 58 1302 75 207 93 473 65 376 58 565 35 107 87 404 42 1093 13 1031 29 1043 95 1416 48 1966 32 572 15 341 19 608 92 2561 85 2941 6 172 27 425 51 466 26 67 77 1416 2 382 71 382 90 362 93 108 41 534 11 1269 67 848 66 308 51 581 90 136 89 339 93 694 61 499 52 346 29 74 5 375 30 563 63 1341 57 264 11 159 21 578 71 1367 2 924 96 148 10 1122 15 79 21 1641 52 387 15 1047 47 428 57 5 73 612 6 306 21 1136 84 1591 68 252 26 915 50 754 99 706 45 419 72 1043 9 4 63 816 56 381 42 153 54 36 46 266 2 163 62 543 14 241 68 32 44 754 16 797 43 165 72 730 16 561 53 85 7 968 68 153 83 1502 63 314 77 336 28 392 41 237 85 1820 31 292 95 529 97 596 62 413 85 124 90 141 7 560 87 74 37 128 29 231 1 13 55 1448 90 13 22 132 27 45 56 139 21 264 53 585 58 47 60 898 42 16 91 1387 74 36 30 44 10 303 29 339 81 283 70 226 85 1016 1 839 46 914 25 192 99 38 83 111 70 96 84 2118 93 364 32 630 7 125 27 423 7 585 63 450 65 481 48 109 58 200 2 1453 89 34 72 6 55 310 71 506 95 275 27 157 3 429 95 242 59 1258 20 332 63 201 75 125 74 725 9 299 74 1559 6 1750 48 1753 40 918 55 350 87 501 42 3077 2 2081 30 188 68 456 36 277 37 1834 31 291 97 1125 90 140 21 456 53 107 29 738 32 469 68 1996 69 142 13 637 25 133 98 443 86 253 24 872 97 41 40 826 63 577 18 3020 84 1022 25 275 63 161 42 813 36 1229 21 35 33 243 97 112 36 108 20 513 24 574 82 339 49 1584 85 931 40 143 98 311 47 109 59 864 88 440 49 27 16 526 35 498 84 558 2 825 91 447 10 73 30 2339 96 49 78 36 11 322 54 13 50 560 86 82 41 1769 49 1751 43 26 9 1003 81 814 2 1265 25 539 46 1159 24 1588 52 124 79 53 99 215 95 1542 35 31 13 420 71 428 7 740 18 507 70 331 74 697 96 2817 41 1015 36 128 77 1134 21 267 34 222 73 537 3 529 55 99 15 14 41 1492 26 184 6 190 86 94 52 112 49 328 10 943 18 251 51 622 97 84 60 3729 24 618 20 1248 99 559 36 421 68 637 96 54 27 708 31 1442 62 1354 28 481 14 543 29 209 45 1284 18 330 60 314 26 461 43 946 22 24 36 208 29 952 31 458 84 1634 42 1837 75 233 49 233 67 369 33 89 70 809 98 36 24 303 49 2217 51 862 94 781 40 637 67 410 69 356 55 1363 79 389 96 459 41 554 94 833 74 3016 26 624 15 112 6 22 29 3 67 2392 32 670 77 179 62 414 86 658 15 1248 48 61 40 926 53 643 13 229 19 161 35 476 92 298 0 1796 27 52 69 1007 23 501 76 574 51 15 16 751 92 1726 52 669 11 433 92 1499 46 29 55 41 53 320 43 882 9 283 10 1296 13 673 68 1149 93 819 36 1888 86 165 15 1797 94 818 32 299 49 143 5 11 89 210 60 94 21 2291 43 2457 33 33 75 155 24 186 55 573 21 1674 4 2363 66 1360 79 210 86 232 20 658 2 135 31 219 93 3644 31 60 0 946 18 992 13 92 55 239 79 581 39 621 67 518 74 722 53 990 67 640 38 205 39 46 98 265 46 5 33 133 23 618 65 2228 52 202 77 1123 56 109 22 1094 38 144 48 1154 70 733 54 787 77 1554 9 826 38 511 50 781 76 138 60 1979 0 287 26 774 7 737 58 832 61 166 82 673 21 170 4 143 46 1614 94 692 19 310 72 1332 56 126 59 457 25 211 67 1908 46 1836 38 1876 48 238 70 384 86 443 1 1714 70 485 69 617 58 1495 97 34 42 1975 1 1712 71 751 80 818 37 94 66 7 89 1797 31 371 0 1109 74 862 77 507 85 664 70 1529 46 696 48 69 92 730 4 273 65 6 63 532 17 819 98 811 66 297 47 741 60 74 84 138 72 870 36 154 54 445 1 184 91 203 87 222 48 145 42 7 20 817 82 608 37 342 84 341 39 175 26 340 87 192 41 225 86 464 92 658 12 1147 27 742 46 72 65 254 23 373 66 2398 99 868 42 202 43 67 36 356 81 504 57 108 47 251 63 678 69 53 51 327 34 229 70 644 9 3535 58 379 0 49 41 2019 25 829 33 133 4 66 8 1460 40 1520 7 257 34 354 24 102 97 1847 34 417 35 994 63 294 75 1103 37 690 42 1473 87 149 53 301 23 27 49 659 92 234 9 454 85 677 14 538 38 1647 12 230 78 59 93 177 91 1616 26 698 50 185 0 106 89 211 88 1937 74 708 4 490 5 893 93 512 4 1172 15 1148 72 20 50 1241 60 2199 19 617 6 349 16 86 60 829 4 8 90 1669 4 482 63 259 27 133 63 410 34 174 1 76 36 278 90 568 61 1248 58 131 77 182 94 1620 85 286 52 54 33 431 25 28 76 202 79 376 20 1062 55 16 88 2022 51 418 63 565 26 233 88 353 1 435 98 524 4 33 91 10 53 2192 2 8 16 154 30 3079 69 851 83 218 65 209 21 691 54 245 48 440 33 361 45 375 67 956 15 2099 78 550 81 150 17 365 26 1009 8 117 7 360 26 1048 18 1470 7 412 46 47 94 571 80 163 64 562 89 1311 82 1071 63 189 14 203 78 309 32 465 5 92 35 399 10 96 99 102 79 1002 0 470 75 49 9 32 90 299 8 446 42 2101 5 251 30 146 49 914 56 44 36 781 15 458 50 408 21 167 26 273 86 225 18 607 84 276 16 862 32 407 37 268 87 735 96 6 98 2723 95 216 19 73 28 1076 -1 -1
76 488 94 214 57 189 20 785 83 251 66 2040 50 1069 57 661 18 55 97 581 38 161 87 387 52 69 45 1090 93 591 18 1467 20 729 58 347 98 28 45 16 52 1240 76 1209 92 303 28 1072 94 356 59 454 67 428 64 284 41 563 87 946 86 845 42 395 5 14 47 1602 88 69 67 314 71 690 42 378 49 613 42 445 96 99 62 223 5 403 9 800 90 953 89 278 33 306 23 72 50 46 38 15 63 770 3 8 93 1171 27 447 77 338 58 1646 77 358 0 7 15 25 83 240 2 754 38 1740 14 1061 49 50 57 1177 31 1142 92 82 21 111 34 238 79 470 19 530 87 2058 42 449 5 609 30 227 14 379 89 326 75 374 85 29 87 172 62 182 56 1802 69 200 77 2380 37 658 20 236 82 631 35 692 17 169 38 1102 22 1130 53 288 93 1104 95 533 59 578 78 172 56 74 11 1346 79 636 6 324 72 163 34 156 47 75 55 923 52 314 22 307 12 1124 61 433 28 668 43 2078 98 653 1 758 21 125 42 298 57 1778 24 748 41 243 5 1724 70 591 94 339 24 390 58 44 14 221 88 2465 33 3426 18 837 60 390 10 395 14 476 98 174 86 1527 2 162 15 796 14 406 0 452 9 45 65 88 76 1287 55 205 52 1478 32 273 21 278 26 1184 62 877 73 14 99 300 31 144 44 329 12 333 71 2725 54 1052 15 354 93 922 88 262 42 766 52 449 42 86 49 222 91 164 39 1469 72 1926 77 350 28 79 83 26 71 256 44 458 39 593 36 403 92 99 67 860 51 85 39 320 17 536 69 373 86 955 70 2606 36 229 96 1529 14 582 36 570 68 1414 4 612 20 2432 40 1135 77 328 91 1011 55 425 40 558 88 513 6 1242 20 574 84 782 21 285 35 427 7 218 67 399 58 697 95 363 41 63 15 46 73 112 85 536 11 753 16 391 59 252 49 356 22 380 32 314 41 107 53 144 93 21 20 48 13 1384 14 1373 0 584 81 622 9 418 50 437 73 904 53 584 97 433 6 751 93 1056 12 926 78 925 40 920 10 129 11 25 62 848 33 2836 87 1538 16 292 31 871 41 118 38 134 6 268 7 1565 4 185 48 190 81 1237 94 679 20 899 58 1887 25 60 99 46 94 472 12 585 29 103 83 3007 47 455 75 396 23 579 69 399 24 324 92 1239 84 197 30 173 17 273 83 111 62 430 53 633 47 1028 3 214 50 1084 58 326 30 568 46 70 1 508 35 128 78 305 18 214 32 311 13 1270 37 26 81 70 78 133 38 2828 39 135 19 281 11 22 0 211 91 297 35 214 95 535 69 1232 46 731 48 406 89 2539 20 132 21 557 3 87 19 679 6 477 49 419 8 774 50 456 28 535 64 171 7 29 79 192 60 719 4 55 93 94 19 215 72 509 83 31 82 138 11 640 84 790 33 376 44 1025 96 1082 11 242 29 2058 65 663 71 428 7 854 14 124 25 367 18 510 80 991 45 677 70 76 28 1482 93 196 67 11 33 546 2 117 75 957 35 1277 6 213 32 1000 64 320 49 642 46 506 18 651 72 83 86 1737 4 83 21 2097 55 1508 19 238 11 376 73 284 36 431 51 650 50 428 73 125 69 115 64 444 4 798 55 2105 16 80 36 656 68 217 45 205 11 674 26 156 21 51 83 1075 87 14 18 1002 98 281 79 295 9 461 49 334 88 1095 62 529 43 714 76 107 65 609 43 297 36 452 3 81 27 610 11 68 30 317 38 1330 86 28 72 460 97 421 5 1924 41 553 0 4380 71 1467 18 120 41 77 36 243 54 462 3 246 1 15 99 609 60 644 50 5 68 59 78 357 50 16 29 680 86 542 45 743 9 286 46 978 68 63 66 3095 47 88 20 362 18 245 77 226 93 2179 26 313 92 702 25 6 97 825 18 1400 59 110 41 57 3 620 84 1841 95 878 53 334 65 1583 43 168 54 491 64 256 19 56 66 2205 98 247 75 113 13 141 70 1563 64 81 78 1651 98 552 86 650 55 504 13 2820 87 601 61 212 65 653 13 1137 36 919 58 3453 0 172 89 19 73 55 52 132 77 909 88 1521 8 259 40 1824 84 119 1 1084 28 1505 83 172 73 39 6 192 32 169 49 464 10 327 4 316 24 952 54 1367 24 189 13 53 96 58 79 187 52 184 0 729 50 1516 89 295 17 2 52 678 57 3 2 419 0 908 9 169 60 179 85 50 87 594 10 613 16 348 24 513 3 72 85 2571 97 1002 31 226 3 880 51 99 28 91 17 3908 80 1024 43 796 42 1599 66 901 79 201 14 443 4 99 91 550 2 724 27 381 76 340 21 497 97 358 91 18 97 433 62 1007 92 1299 1 792 19 309 32 223 67 531 64 274 72 1174 63 540 35 321 70 2562 77 232 5 2468 81 938 82 364 1 229 31 27 95 119 74 233 95 850 22 1402 91 2314 47 186 69 265 39 2076 79 820 27 2 50 2856 89 38 98 689 27 596 44 971 66 1086 69 1479 91 2015 33 105 26 185 32 571 11 179 54 77 42 568 39 596 33 4 10 168 58 51 87 1925 83 56 94 39 50 1562 49 17 25 2063 22 178 47 747 46 363 61 975 93 544 9 585 87 757 36 698 59 1888 54 283 61 3110 30 83 23 287 38 75 91 32 81 106 93 2440 25 242 64 924 73 44 53 1007 41 1448 68 126 17 445 40 219 59 115 40 92 55 120 93 1067 80 1672 31 697 60 299 82 2000 1 109 46 51 35 1372 89 303 91 128 95 820 0 230 63 92 18 61 72 675 36 1451 85 536 78 707 24 809 53 673 48 110 5 319 61 695 83 64 30 1735 47 1083 83 593 93 244 49 1149 1 463 31 1593 45 257 85 1038 9 1838 74 1501 79 493 23 77 17 397 7 679 57 218 12 291 16 963 85 495 70 24 66 30 18 64 98 427 85 2058 1 102 86 1669 70 490 7 321 99 60 84 44 80 56 79 100 60 217 58 846 42 608 27 426 31 1056 95 1000 72 692 93 516 54 457 71 1583 96 297 99 966 0 26 94 362 6 207 67 1110 52 162 43 486 0 343 19 116 10 250 50 175 62 1270 9 138 35 634 79 480 26 562 22 234 25 338 97 323 92 38 65 245 30 79 39 1838 51 563 10 400 73 139 75 164 48 678 66 107 10 324 24 543 87 405 54 468 15 532 28 791 95 256 85 1155 17 298 18 134 35 645 53 450 51 71 13 897 11 1340 24 1203 84 421 87 369 72 120 82 1074 98 276 60 537 46 440 23 98 1 249 10 903 5 1349 17 561 27 30 67 1363 47 129 19 867 41 1440 64 53 85 762 39 282 67 420 9 883 91 78 87 5 49 222 36 75 52 162 94 86 8 179 46 55 12 347 34 98 99 312 93 93 54 358 88 760 92 1429 31 741 7 75 32 2109 81 1400 84 666 11 490 82 62 96 1092 38 140 95 911 13 83 0 715 19 459 95 233 40 1024 18 812 85 115 4 76 41 12 80 393 91 237 40 61 49 840 32 423 22 1504 80 2128 67 228 42 2364 88 136 56 980 64 211 80 835 95 289 82 388 79 13 72 1216 57 895 32 222 9 605 52 916 62 277 81 899 62 117 13 54 96 55 99 162 89 605 55 1406 20 1393 35 1286 86 1002 11 796 89 54 2 145 89 1075 42 46 39 321 9 1919 82 635 21 392 40 622 43 3107 63 412 21 358 4 20 26 2163 49 54 14 69 17 398 12 1161 50 47 9 1379 18 965 21 301 24 233 37 87 69 1084 57 33 92 1889 32 1061 40 481 68 611 10 604 92 757 29 3704 66 221 21 302 52 41 63 779 32 767 50 663 21 85 96 60 40 2074 26 102 16 35 47 366 44 985 9 838 95 332 82 146 54 64 30 880 65 912 73 239 91 396 61 924 10 145 23 1374 32 614 73 19 59 118 11 189 1 643 41 352 60 319 5 46 71 1374 56 448 98 1691 66 608 61 817 11 203 75 484 35 364 65 191 13 23 92 462 70 213 58 1044 30 911 34 146 23 824 7 73 3 1560 24 759 38 4 57 407 65 25 2 360 87 378 56 787 37 1285 9 306 63 570 92 481 29 124 81 267 33 45 54 308 39 19 9 384 63 1223 46 45 81 425 95 125 98 3222 21 143 32 59 79 1210 17 107 29 203 90 1525 82 97 30 859 -1 -1
77 1333 86 716 80 2105 28 1793 51 1371 80 169 20 612 72 97 83 306 34 357 38 226 46 137 16 46 56 82 10 417 0 1274 26 605 48 156 90 195 44 79 29 1010 62 225 31 2259 12 159 34 1311 58 495 55 268 29 273 15 588 36 1071 66 2150 11 684 73 500 99 1262 11 535 64 2025 22 1248 31 100 7 18 78 2 86 9 40 1028 19 528 71 365 63 196 77 1697 91 462 26 768 61 403 2 49 51 702 1 124 3 314 47 1103 19 1011 90 637 58 131 12 367 93 1249 11 377 83 200 23 1367 52 444 3 27 35 207 66 974 28 54 62 577 21 832 48 3952 67 474 50 551 78 674 35 218 37 108 58 199 70 1170 89 521 43 219 87 680 52 115 65 419 28 221 39 309 80 2245 2 369 28 556 7 231 8 265 63 114 28 166 41 133 18 187 62 156 77 491 76 399 80 562 59 1770 3 714 98 543 30 484 15 317 10 898 23 205 39 706 56 703 51 191 58 43 37 551 39 238 59 145 93 1006 52 1138 79 1076 42 1954 76 858 58 140 94 472 12 108 5 32 57 1931 74 2748 14 142 66 392 21 76 70 379 37 92 87 1254 65 422 98 647 19 923 1 1050 63 71 94 34 45 525 96 1279 53 786 11 636 22 627 21 1239 68 1368 53 230 7 845 78 551 1 278 84 197 27 298 73 326 57 468 70 420 78 2160 56 89 14 491 92 300 2 6 85 209 5 597 94 539 13 1104 94 214 10 305 47 180 1 589 62 327 88 295 21 705 89 78 36 423 0 536 4 85 81 713 14 189 96 12 52 25 20 208 62 413 81 1007 72 1331 40 1628 84 655 27 1548 90 92 16 106 97 346 78 91 7 415 8 560 75 351 81 1071 33 1447 95 1261 80 442 85 10 41 39 59 146 13 314 30 2464 51 142 90 78 30 43 14 1384 24 661 25 203 94 12 23 1538 99 404 14 929 75 611 88 298 53 519 57 40 66 429 1 8 29 324 56 42 24 1138 29 1687 87 467 69 842 5 168 47 59 90 391 28 663 18 25 51 78 66 626 86 306 58 411 50 86 75 465 4 413 17 927 27 327 96 507 26 2423 68 122 49 502 92 454 87 573 58 516 53 276 92 766 74 1833 58 869 26 422 13 386 45 346 63 994 33 223 37 59 84 741 55 546 21 236 55 633 0 140 92 484 14 253 88 182 44 366 6 457 84 783 74 250 54 84 57 133 53 1 80 129 20 410 30 1473 0 14 78 550 2 342 37 604 67 2282 3 177 27 1173 80 691 12 38 60 471 63 136 82 34 34 2360 8 343 38 352 21 186 62 704 64 702 10 422 97 495 93 255 48 1214 36 1905 71 1184 21 515 84 519 59 2652 57 1183 6 450 91 316 90 47 9 81 26 292 21 300 62 321 3 540 65 227 22 1110 30 1373 60 1411 58 291 20 132 85 807 1 1874 76 902 66 695 14 38 94 2091 75 902 16 1213 83 110 35 344 62 453 78 130 13 544 78 160 70 556 83 2356 67 710 10 93 2 148 76 1533 9 285 12 355 45 420 79 372 94 490 61 508 9 1299 16 541 72 763 20 260 57 358 29 879 0 555 40 211 84 349 91 238 31 315 68 3199 80 116 42 599 64 524 1 381 27 131 30 77 27 1253 3 897 72 358 74 742 42 268 63 665 10 426 26 292 65 29 8 135 32 252 83 15 93 1303 69 104 63 4104 14 845 74 467 89 284 65 127 21 742 4 881 95 283 44 610 3 748 5 594 91 649 40 1203 66 550 68 119 76 705 65 801 22 3885 44 92 91 75 11 594 5 800 24 880 35 927 55 997 64 387 6 1049 93 868 1 88 80 662 43 968 17 683 43 739 3 698 53 699 67 469 38 632 34 202 80 146 0 238 15 846 77 723 80 19 43 1787 94 71 71 3905 93 1639 88 1408 72 604 5 716 3 62 94 259 53 1117 60 118 20 349 21 133 81 402 49 635 71 658 16 833 62 303 99 1560 61 191 31 1198 30 100 54 1157 47 3893 76 47 77 1862 96 383 13 2072 67 128 40 27 47 702 25 597 88 588 77 104 33 2630 86 319 65 1468 66 354 96 714 72 646 43 27 97 381 59 8 14 249 0 1605 34 98 32 65 15 339 73 406 30 367 11 154 97 663 25 316 7 1394 37 378 21 726 68 19 60 304 13 399 86 2448 60 1702 75 1685 87 1182 7 369 69 1937 77 1001 27 549 90 197 37 316 36 326 58 1133 41 314 97 885 5 812 12 578 88 413 54 112 21 330 88 322 36 371 61 443 28 1447 62 1414 7 320 67 238 69 315 54 1880 59 442 58 536 10 114 31 23 73 65 61 556 1 748 4 290 49 1353 8 535 73 1716 79 1810 21 1170 98 67 95 245 33 7 7 286 54 622 15 31 68 429 47 875 25 154 43 358 85 949 21 2701 87 741 18 554 49 435 81 827 45 451 61 128 81 1084 28 210 55 1213 22 927 51 941 88 105 97 107 64 29 77 206 26 1072 41 179 11 327 18 307 83 273 68 125 41 1140 68 42 2 115 1 381 4 160 83 313 20 84 73 624 64 739 10 369 32 847 35 308 19 517 1 791 42 859 22 203 19 107 47 2632 9 221 43 29 44 872 61 1040 54 1309 44 1281 33 786 66 2011 76 395 17 651 1 45 75 103 23 56 11 2143 1 1077 69 1353 0 353 33 16 91 461 79 1072 26 165 85 556 86 345 92 1283 67 1085 71 697 85 1824 79 542 43 147 76 370 49 277 22 726 29 341 62 582 76 873 78 781 8 895 56 93 42 2461 75 332 21 893 27 1894 99 260 39 136 92 152 21 715 33 57 9 1125 71 701 55 213 70 2312 77 809 42 483 30 861 47 623 72 358 87 1123 65 2248 29 3253 64 192 8 158 3 123 25 864 41 702 15 682 1 72 79 402 6 1685 29 735 65 340 90 17 10 2085 57 732 32 129 85 663 56 264 4 1045 44 274 86 296 3 74 23 168 63 72 23 1835 79 525 63 507 57 253 20 438 85 495 88 353 15 1347 92 293 80 219 20 1753 58 630 98 3200 3 221 55 674 87 171 90 134 67 244 77 2395 6 160 62 104 42 37 11 405 28 450 17 142 23 1460 91 302 10 2526 91 85 85 147 87 2 9 1682 70 249 92 952 69 318 63 5100 98 149 59 1563 30 168 51 138 6 681 0 896 56 73 78 363 4 36 51 38 41 217 89 2098 24 320 36 362 56 127 38 1148 53 131 69 711 45 118 29 23 76 205 21 39 78 527 7 1074 60 322 59 1540 44 89 1 102 13 65 83 246 31 9 92 1229 75 131 41 209 25 230 43 983 91 570 44 487 80 226 77 768 1 1938 45 693 13 739 87 52 35 97 70 409 8 1423 15 1067 30 1430 19 314 27 551 96 284 71 118 1 324 76 480 97 851 93 225 29 495 92 249 42 788 73 1113 25 8 19 1739 32 326 87 331 66 391 36 539 39 2083 58 65 2 2633 24 168 6 1003 59 204 65 77 17 1002 0 775 10 1266 18 188 5 1870 83 258 98 517 28 48 29 209 26 29 34 204 54 683 88 252 58 584 10 48 70 212 81 328 82 62 43 734 69 1840 80 433 5 311 7 27 41 1817 74 692 78 335 55 42 41 307 89 1461 44 1149 7 50 63 539 78 468 0 1635 50 433 91 355 69 216 28 212 22 649 72 783 68 122 75 777 29 567 78 463 8 62 4 145 73 29 38 545 57 490 46 1734 60 771 68 297 65 37 41 263 3 51 67 873 15 347 97 362 69 345 61 483 51 945 16 1286 81 1490 29 13 50 113 42 33 86 140 32 1630 28 380 13 232 69 961 58 246 81 1183 68 332 64 339 81 732 27 331 88 197 99 1237 17 497 24 51 3 969 35 467 61 550 19 505 98 3075 1 621 24 301 1 273 76 1031 92 628 12 160 88 18 22 428 55 635 34 297 1 93 84 44 32 593 45 662 25 46 77 470 32 74 8 508 0 325 74 323 1 921 61 61 16 28 39 1162 84 1193 90 1671 52 218 27 438 91 679 31 2 7 2665 53 58 65 967 5 2973 42 378 47 774 0 919 79 418 64 975 83 337 20 2424 50 268 47 432 32 126 74 310 82 490 3 745 32 1409 53 349 87 129 61 704 84 535 76 171 42 28 44 120 35 4016 42 507 -1 -1
78 82 22 360 51 1142 87 606 23 1074 50 695 27 725 8 13 78 1334 37 49 40 662 7 1630 71 498 69 4 50 1128 22 32 79 189 78 1053 9 372 26 347 18 165 35 4 99 260 74 587 35 2214 22 496 39 172 48 138 62 138 88 723 9 798 21 747 75 720 74 86 12 687 86 1907 99 117 96 19 18 1308 8 526 3 390 17 861 64 1401 66 1070 17 471 1 1430 12 257 0 288 93 23 21 16 53 3 21 554 54 297 48 492 63 403 6 529 16 1016 17 829 93 44 12 216 9 152 30 100 71 856 63 625 73 451 91 166 10 863 1 1424 73 1203 8 96 19 435 57 958 86 201 29 620 7 533 81 220 77 432 59 452 74 79 18 109 75 309 61 885 9 972 79 440 45 435 27 1476 75 37 57 65 32 820 2 4 71 1118 81 409 92 47 50 174 3 166 49 167 24 418 53 618 66 452 1 463 73 447 20 1985 54 416 67 28 25 315 69 1272 42 1614 43 1410 20 312 93 3222 23 1613 68 2016 39 119 11 98 65 249 71 1448 9 253 36 571 52 1220 68 277 41 1703 26 46 29 487 20 715 75 47 20 589 60 716 22 204 48 17 24 89 13 10 54 423 40 688 18 2860 39 209 24 598 10 1250 14 238 67 263 46 311 84 390 94 161 83 182 82 68 12 416 30 1060 80 1452 99 40 41 22 0 406 72 325 82 52 42 1672 86 691 89 658 41 751 51 829 77 15 18 1143 87 873 99 70 14 274 28 1004 13 44 4 382 57 112 40 39 95 651 1 7 81 1572 13 904 81 106 64 846 70 815 27 566 17 603 87 132 83 431 90 130 1 1294 10 1326 34 282 44 933 85 1314 39 638 51 461 34 794 7 317 64 1957 7 268 15 38 13 340 10 108 41 280 79 391 47 102 16 377 50 1091 14 181 94 29 17 240 60 415 34 495 72 229 90 185 8 31 87 1409 36 634 61 132 9 37 56 13 6 409 19 95 18 692 30 872 81 720 27 627 93 911 40 228 14 296 78 944 10 1788 65 10 25 969 21 356 40 1111 72 1944 90 538 26 1092 72 1337 38 95 12 1114 93 225 30 751 72 197 91 570 20 268 77 441 13 1470 18 206 47 710 27 2099 60 765 74 118 23 289 27 936 68 742 82 116 48 742 67 341 78 211 93 532 12 859 77 624 85 663 78 422 51 376 70 471 49 323 36 307 64 829 50 2317 82 86 18 1640 60 1275 48 251 99 53 35 1431 55 110 29 291 25 52 43 521 7 1899 9 168 70 292 56 668 90 470 13 439 3 2 99 55 35 6 7 936 91 70 13 731 25 24 31 425 9 193 26 163 71 934 15 327 57 764 74 90 58 1886 40 403 47 3130 92 92 0 173 4 1309 78 626 48 54 0 111 10 112 88 2381 33 524 74 491 18 44 47 1952 32 725 22 899 65 208 72 237 97 64 50 33 9 2034 28 674 22 320 3 3 1 99 82 628 15 831 11 932 18 567 70 401 52 547 39 362 87 682 71 520 1 517 11 649 23 799 69 2515 94 126 20 396 88 593 77 2823 20 10 91 1134 58 2019 44 964 46 1801 98 2618 12 319 7 1107 10 362 94 351 28 4059 99 2021 80 1617 20 160 90 3186 31 246 95 128 92 8 77 16 68 39 49 1245 61 644 25 252 64 473 22 74 52 544 98 815 53 1168 84 16 51 1404 93 456 8 913 44 301 50 828 24 556 13 640 12 213 96 2436 6 546 68 58 0 461 67 358 81 372 74 140 38 640 50 1129 19 579 35 273 70 411 24 600 58 377 44 613 19 74 0 274 88 1535 87 591 75 731 37 236 30 787 69 2563 2 123 16 665 66 1040 86 1710 84 219 87 27 80 327 8 52 0 115 40 431 72 472 59 664 57 605 19 691 71 379 48 982 3 397 26 238 32 386 48 31 7 28 29 1859 2 3043 44 170 70 1220 96 184 14 3832 99 199 92 307 64 279 70 151 9 173 20 1725 25 3254 57 164 61 657 17 204 54 85 51 263 63 345 28 336 78 98 65 878 67 699 92 12 12 318 6 200 49 754 37 2569 15 175 52 1847 34 26 56 325 98 42 2 331 84 73 79 69 34 179 54 505 21 145 78 203 75 1266 80 608 3 396 11 131 19 2323 58 773 21 354 46 735 25 11 54 411 43 1183 17 840 66 2022 64 27 11 919 25 458 82 868 62 155 78 43 20 327 40 1260 84 1168 3 2482 13 512 63 220 82 1126 89 954 95 147 33 405 98 2 28 243 3 143 27 149 38 557 88 419 74 217 95 2394 74 507 13 38 63 594 74 473 50 458 97 511 49 552 92 109 87 257 9 222 11 360 78 133 27 1208 63 63 90 142 94 270 65 276 97 4208 25 1112 75 427 41 1723 49 1051 79 174 49 412 69 1382 88 851 11 879 97 77 38 1033 88 115 72 525 38 463 24 126 67 51 11 49 63 174 16 892 65 1097 83 98 81 502 89 394 98 443 25 402 56 399 62 299 67 858 56 235 85 768 68 1755 48 217 96 606 27 260 1 915 75 1317 64 2541 23 301 77 93 49 20 21 865 97 454 13 15 11 5 33 334 1 201 72 155 51 3 55 279 88 705 75 251 55 268 74 457 37 1174 75 770 21 580 54 9 20 229 4 372 31 235 33 56 62 1185 0 688 22 2072 97 964 25 122 95 939 87 173 67 1605 64 562 1 161 66 343 22 614 84 480 95 816 61 335 55 507 2 83 96 791 92 212 94 721 40 127 77 35 2 503 27 166 44 158 83 191 66 191 49 224 50 292 1 75 39 677 53 181 39 876 27 210 88 557 47 84 91 666 45 514 40 1662 15 1516 20 9 74 498 10 775 76 26 41 1477 9 165 3 109 47 277 19 617 70 83 87 1884 34 637 9 393 51 213 6 360 4 1652 67 525 75 486 23 94 64 449 86 173 67 17 47 4 66 180 92 344 64 301 97 793 69 413 76 189 90 369 41 272 54 214 39 118 6 383 99 451 77 658 42 1050 69 1282 67 769 29 664 53 509 34 73 1 649 35 955 21 620 29 204 81 1386 84 345 90 1039 14 1204 18 919 78 916 98 437 39 133 6 593 54 172 5 392 20 1508 27 92 37 271 42 1558 31 1232 21 240 91 270 48 1154 29 411 28 1531 68 1028 26 1023 39 2326 57 364 5 905 73 982 32 214 98 229 16 19 2 752 44 533 45 703 54 1686 66 181 79 828 22 210 83 1210 46 607 66 296 12 1964 17 2789 12 102 37 1708 36 454 8 1186 65 14 2 226 13 18 56 869 82 259 42 1320 45 1097 71 201 23 802 80 157 57 289 44 136 30 835 10 185 30 8 75 892 63 1428 4 672 81 1 2 1048 29 283 78 1744 52 45 18 461 52 411 85 164 38 763 89 229 7 2261 56 624 24 137 17 78 1 108 82 343 2 555 53 965 49 1116 75 1743 30 1803 63 202 11 53 93 306 9 967 70 181 33 537 91 1312 71 2782 54 410 23 767 11 720 94 749 62 200 93 1296 81 539 24 1701 83 522 28 510 13 217 14 78 74 473 81 524 64 54 22 1548 92 1278 26 546 36 43 55 1859 58 1250 30 45 40 526 25 132 65 573 3 1255 94 1026 91 772 35 227 16 812 85 1011 58 202 88 36 64 360 66 825 47 430 3 270 61 1883 86 1275 84 76 24 534 28 182 42 294 32 274 66 950 40 131 57 1896 20 1037 89 820 57 884 27 877 78 928 40 61 20 777 92 219 83 2346 52 1597 66 290 57 254 37 687 6 355 42 114 8 282 60 154 13 378 30 101 0 635 32 87 7 1275 21 1115 22 54 39 266 36 189 91 1039 89 778 91 249 75 928 18 394 38 87 92 2494 73 1544 11 57 9 917 92 1086 24 577 73 803 64 1124 14 488 33 156 54 410 64 116 87 995 85 856 58 1387 0 20 78 140 77 149 64 22 17 425 81 494 49 20 89 235 73 609 99 106 64 170 27 901 39 1392 71 1633 58 600 74 690 86 624 47 1377 -1 -1
79 1122 92 105 90 506 63 1128 37 661 61 948 13 80 88 444 82 179 41 352 0 284 49 930 16 531 33 549 65 239 50 119 29 292 10 286 98 578 24 433 37 132 42 734 69 400 70 1023 75 1292 7 338 62 254 87 1 27 405 71 144 36 127 63 790 97 418 53 295 43 129 76 894 91 1616 67 1308 44 164 87 177 15 178 36 1845 92 5450 44 218 16 774 32 74 75 48 13 566 25 346 60 125 86 454 85 158 78 1196 16 173 61 1245 1 852 80 91 62 1058 41 409 67 230 85 745 4 784 21 178 83 1293 82 358 88 591 20 169 25 690 75 862 57 395 37 2727 77 159 53 864 55 139 94 219 23 206 70 638 28 12 63 89 91 314 1 85 91 606 78 162 1 503 40 3869 96 315 8 231 10 998 63 14 33 210 13 136 72 127 71 470 46 176 83 1755 48 2064 32 1113 81 498 99 839 15 51 92 98 59 64 68 409 53 419 77 500 89 880 85 54 13 103 46 244 3 591 55 1043 48 198 1 2768 64 46 20 331 85 1121 14 706 45 286 55 103 91 112 8 1391 7 79 87 85 35 276 44 635 3 169 14 1106 69 343 17 122 84 1170 85 152 1 13 33 577 60 217 25 136 85 821 35 604 54 1883 53 311 70 19 31 412 26 551 82 1019 37 211 95 837 11 625 22 335 17 130 93 1155 20 2380 57 248 38 756 46 712 75 185 84 220 66 176 28 2478 19 857 2 16 89 1698 1 17 44 729 67 531 52 206 70 75 43 1429 96 189 47 234 19 2500 92 606 10 549 63 87 26 123 0 449 54 199 7 1530 91 716 49 195 24 457 99 519 27 28 87 1462 37 339 10 146 88 243 95 66 46 46 95 526 30 1288 45 386 51 241 17 453 97 170 32 479 17 1005 62 1435 6 411 2 993 47 581 39 143 74 454 15 784 12 490 47 456 12 343 56 161 69 1495 75 492 35 1484 55 25 96 501 31 254 98 416 60 352 36 515 33 224 65 361 82 1066 32 869 44 645 70 229 11 615 83 407 72 232 87 663 74 742 79 277 47 1593 75 545 91 613 86 1028 73 161 88 485 52 1329 30 214 91 649 16 127 34 1920 9 873 75 1875 90 93 44 462 91 17 69 184 93 67 18 272 57 219 5 460 39 1716 51 663 98 117 23 294 13 572 2 941 60 48 31 812 74 357 51 397 89 648 24 518 75 220 79 135 92 213 38 453 40 603 91 462 67 519 33 707 95 96 21 924 76 33 57 1039 23 97 57 1008 23 857 79 501 47 161 85 2087 30 571 38 209 40 62 26 610 54 4 45 93 18 384 17 189 41 98 48 48 58 669 30 155 49 1154 0 220 48 206 61 175 63 440 94 252 27 1455 22 320 95 296 31 23 65 625 32 179 37 326 46 140 30 447 55 1138 12 1993 34 409 51 599 57 1247 85 788 67 615 50 90 59 213 42 539 51 326 74 507 80 631 72 2689 42 1069 79 151 39 713 32 367 45 296 56 1891 62 373 38 200 42 68 71 817 21 89 75 319 49 317 44 1027 82 31 59 1473 84 293 14 1943 85 87 91 687 24 699 39 108 60 662 54 41 12 13 16 659 0 308 86 235 78 979 99 3 78 825 77 501 0 118 21 42 58 45 62 477 86 184 27 173 66 403 49 224 48 285 46 925 77 2960 5 995 8 393 56 660 60 403 73 178 48 41 66 674 44 654 60 339 13 1003 42 660 26 1313 28 675 59 233 18 938 66 321 91 498 7 274 53 829 36 505 60 195 40 399 21 93 13 428 93 895 62 541 71 880 80 642 88 1010 81 596 94 147 72 1309 74 602 53 1 22 356 52 578 74 733 68 311 13 60 48 665 86 527 8 1045 69 869 89 235 23 26 13 96 74 448 21 240 95 1906 72 76 88 942 83 2032 77 150 46 1019 18 226 85 14 60 1098 86 195 5 851 42 1561 66 126 13 345 64 271 53 82 60 2649 37 1179 74 17 59 786 24 338 80 145 38 194 25 1003 31 86 59 604 52 217 40 557 9 1208 40 70 44 176 7 394 96 260 86 883 59 120 74 1892 4 8 26 489 3 152 92 1445 38 287 16 662 46 400 55 870 76 34 84 664 57 726 0 62 93 348 31 315 48 149 83 1793 73 380 45 2375 7 303 82 535 25 397 31 613 22 990 89 259 30 298 82 524 2 88 39 1768 11 1152 43 1671 74 783 11 241 33 26 25 671 85 117 88 1265 27 474 35 420 32 326 57 355 67 372 28 467 51 42 74 246 87 35 48 750 47 574 65 95 27 951 84 116 21 410 67 1652 5 322 37 1428 82 413 94 497 59 957 90 368 69 1168 49 1688 15 1397 60 591 32 666 68 872 67 147 68 174 35 1752 98 275 87 113 82 1965 94 23 43 1410 86 878 60 1583 80 1428 60 308 29 565 95 139 62 415 51 61 30 473 43 2042 92 1107 5 207 55 134 47 99 40 82 15 179 20 549 83 951 24 261 6 782 26 1783 16 85 0 481 45 171 39 699 49 594 85 594 78 651 71 36 98 227 53 211 81 1705 37 1546 56 467 60 252 80 696 1 1768 33 321 65 3618 48 125 62 436 79 121 34 172 0 1166 50 760 58 436 43 1462 37 1013 26 334 25 255 60 1369 63 657 80 356 25 47 87 171 42 816 74 41 13 1207 79 250 84 232 14 2054 1 83 68 44 30 14 88 2408 0 475 12 1104 87 629 15 970 63 203 44 11 2 104 67 1629 89 421 4 2875 72 233 20 293 12 8 5 53 6 1336 51 16 3 1190 81 1123 26 293 29 480 15 572 85 66 53 349 11 313 5 212 64 152 95 1183 69 184 17 1190 44 609 23 549 76 621 48 270 38 252 9 100 59 56 8 3344 62 331 80 202 8 13 72 516 31 1963 67 12 51 34 86 58 98 166 77 194 28 1099 21 1372 89 114 99 104 12 1106 15 275 30 48 52 288 91 3 70 648 33 1629 26 121 33 157 69 645 99 1250 80 324 32 735 54 469 77 545 61 92 0 236 94 72 29 671 54 788 74 65 56 154 96 1241 43 746 89 234 95 191 51 1516 34 1899 10 980 42 111 89 1450 38 58 46 300 2 159 85 1696 46 120 3 356 8 327 47 500 85 511 96 548 15 770 68 703 0 365 15 1247 59 607 47 39 21 238 60 194 55 189 70 597 46 696 80 658 40 137 74 432 98 690 41 310 15 1323 62 826 17 301 94 172 93 103 41 266 49 1143 32 412 2 474 98 521 87 398 72 456 67 357 69 554 88 780 96 70 30 4 71 1263 78 1066 48 40 17 1237 3 1303 64 956 53 1016 66 117 94 1093 52 1215 85 376 49 614 38 413 1 637 26 1675 93 985 48 76 91 453 71 648 44 1229 9 303 50 381 82 411 21 83 88 496 89 230 67 546 17 113 72 273 27 1765 65 112 12 2488 84 187 78 346 76 140 85 1207 19 412 52 283 16 1134 76 527 59 2209 60 535 41 1057 45 764 73 25 39 67 26 236 9 871 89 649 19 1236 26 181 22 676 84 69 8 190 99 356 75 216 11 140 31 366 47 311 83 141 67 463 18 61 6 900 61 521 43 570 65 1157 66 327 79 2829 84 651 75 877 13 99 9 235 24 2239 58 32 88 1640 26 163 68 13 78 967 45 541 32 593 93 928 30 584 74 186 49 1246 20 157 73 782 68 2183 50 833 31 530 66 625 7 48 22 123 95 543 29 610 18 1330 46 987 39 150 58 866 98 383 51 415 18 3 11 400 24 491 82 301 9 532 80 236 27 197 62 296 83 965 46 380 87 235 46 21 21 1152 43 473 40 30 69 480 46 404 6 487 93 227 40 967 61 138 70 803 52 599 98 886 50 319 69 834 61 862 32 160 67 1222 56 1588 34 27 92 250 56 789 94 239 49 2458 71 732 79 1485 35 108 95 256 73 575 94 224 39 71 18 78 34 463 38 402 63 414 54 645 74 126 95 178 23 1234 48 1301 2 74 17 321 39 544 28 223 22 452 97 426 28 187 8 696 18 115 85 2530 95 1986 47 152 95 2868 66 412 84 48 46 1055 31 75 4 93 79 575 6 398 65 1085 81 161 95 738 37 949 9 622 98 172 86 83 57 347 76 57 51 19 59 163 69 258 41 159 50 157 25 1103 75 777 9 26 19 372 53 1011 41 1427 49 718 76 227 33 463 65 584 72 1045 48 110 82 172 22 516 51 964 95 6 74 852 27 596 29 393 59 222 69 1114 34 699 40 239 77 704 81 941 13 940 47 123 80 56 37 116 73 49 95 992 6 89 70 449 66 757 67 3431 52 384 18 743 70 1913 80 1599 50 139 23 264 28 1358 85 158 22 178 84 280 52 677 70 253 20 152 5 1830 67 209 12 405 81 193 30 18 22 214 40 120 71 67 51 1243 61 600 31 249 -1 -1
80 163 96 1338 61 1268 75 51 59 950 32 152 29 262 18 409 23 218 92 1191 96 280 85 116 87 115 44 170 27 132 47 1298 86 5 8 328 79 1641 39 593 65 351 57 620 80 1595 70 1629 92 123 95 396 62 708 28 571 30 737 83 1342 4 33 61 1263 15 67 16 1265 89 608 88 276 31 545 95 550 44 470 62 231 37 1137 75 225 4 588 68 2916 3 1389 84 610 60 1790 56 500 32 342 90 356 52 95 16 128 61 335 51 446 67 709 4 158 64 78 38 455 69 388 60 1271 13 263 54 380 3 467 17 1259 66 164 93 145 88 452 56 836 98 367 99 167 92 841 73 716 22 1328 70 27 7 1061 59 598 25 1183 62 347 30 572 73 609 57 367 13 260 73 1101 19 544 88 277 62 538 56 433 35 670 47 1028 52 140 4 525 37 1187 49 535 43 588 13 718 24 728 92 426 50 719 45 362 65 1675 95 270 44 35 0 119 95 775 75 241 24 227 85 576 49 1231 17 1588 87 1491 77 456 86 2009 29 22 18 2211 51 366 65 265 99 10 30 242 54 126 94 192 13 1564 96 28 89 75 1 317 81 999 69 956 8 516 17 726 43 210 6 1134 45 75 87 1068 93 73 9 612 64 570 76 119 68 411 66 1112 22 103 80 1201 35 138 27 909 31 204 9 221 6 318 49 121 90 491 31 452 80 150 57 509 31 724 1 1219 76 123 68 324 42 397 76 299 29 606 28 950 68 1620 83 498 15 78 41 7 76 673 23 872 86 472 33 1128 38 370 77 741 20 244 82 795 94 199 72 37 14 475 33 317 79 289 55 107 2 66 68 1130 22 198 57 1416 13 565 92 43 98 601 31 590 79 211 53 714 16 178 7 169 82 12 75 848 96 1936 97 248 36 154 15 229 33 218 19 1060 86 711 15 1346 18 5 66 571 32 146 4 340 19 533 62 410 71 154 7 487 3 304 38 845 39 16 79 1321 41 270 8 626 15 321 85 154 92 65 83 1700 9 270 53 192 33 523 46 182 68 323 1 644 40 535 30 1447 74 762 10 738 59 461 51 271 59 1356 43 179 28 212 50 2 91 615 89 368 84 38 49 127 66 382 64 272 66 1424 80 462 21 262 95 132 21 288 22 553 81 1384 96 669 46 267 44 413 14 508 85 1807 71 447 5 1529 43 1139 96 180 67 191 1 262 16 76 9 126 31 204 1 845 40 399 17 370 47 346 5 611 73 241 65 449 48 24 22 1495 8 354 78 38 86 1147 98 161 21 262 34 1117 62 176 22 850 74 776 73 344 19 1491 74 361 14 200 38 702 75 219 32 943 40 1746 61 1518 24 509 77 735 31 132 28 236 24 245 59 2083 63 1117 65 369 63 1145 75 57 91 206 50 280 45 215 12 1811 57 116 90 276 7 974 63 118 23 155 36 117 79 180 15 322 27 878 97 748 23 498 37 1216 29 540 41 496 59 1760 51 504 42 1093 18 145 78 408 9 137 17 43 93 235 10 211 91 448 99 49 31 54 19 1085 57 1140 94 390 86 387 72 103 75 157 24 77 30 911 28 1001 76 949 47 423 87 957 46 2635 3 1946 20 358 70 769 58 502 87 27 24 261 16 67 62 783 26 802 14 98 58 1604 52 780 37 414 84 199 97 20 57 1103 89 603 19 849 5 14 2 410 45 104 21 214 94 136 30 61 25 1131 87 495 19 109 5 1404 8 720 53 696 57 321 74 647 3 270 23 857 83 205 92 90 39 263 69 1731 29 529 57 411 12 67 39 895 51 120 60 595 77 163 8 25 97 317 9 2250 17 759 37 1764 51 507 45 856 49 442 89 746 88 1564 89 408 19 965 65 314 55 252 9 1 47 2432 28 244 89 893 53 21 8 204 65 113 88 178 57 1192 7 493 19 864 22 1417 93 322 57 23 73 887 5 631 73 662 65 292 49 794 57 491 82 501 4 564 72 6 21 692 91 395 7 1260 80 1058 22 654 54 305 16 248 21 776 4 1118 31 1641 36 491 99 135 86 152 36 262 8 364 83 132 90 7 3 296 68 792 19 603 60 1108 24 776 43 2847 24 122 76 289 37 1097 25 400 92 371 93 208 32 506 84 1113 87 247 96 316 27 37 53 26 17 1817 4 300 89 656 51 419 17 237 59 120 18 108 20 65 92 46 7 1081 35 422 84 818 36 735 79 1761 52 44 18 794 55 1406 6 328 95 91 18 118 3 146 94 3679 29 358 62 808 58 567 4 890 10 2361 13 213 0 769 46 1099 97 1444 89 387 34 2043 41 272 73 64 44 1011 6 66 40 665 96 282 15 433 65 154 51 28 56 918 73 433 44 1057 0 205 4 178 1 631 14 112 50 76 81 631 73 1130 68 732 89 223 70 81 2 327 42 845 26 102 80 198 28 188 91 814 38 861 26 309 81 455 38 38 64 134 25 414 38 425 35 695 44 434 90 358 71 370 96 301 46 1273 81 84 26 538 19 594 2 294 60 2221 33 500 43 65 39 1121 41 267 8 1847 63 237 64 650 35 461 45 828 8 591 51 810 62 500 54 278 11 560 26 141 38 472 83 2686 55 462 9 741 60 28 39 2849 7 765 53 330 2 99 79 312 35 98 21 6 86 210 6 504 61 157 30 947 71 1959 23 439 25 196 76 1937 27 598 73 70 17 771 0 237 23 1306 62 254 92 294 52 303 40 435 94 861 37 615 92 134 53 579 45 14 88 48 27 1122 32 232 17 552 2 127 52 878 90 65 46 62 63 28 25 1111 49 506 85 897 88 840 0 366 94 681 71 89 51 309 21 960 77 219 4 505 83 115 64 693 52 347 10 800 19 325 9 136 32 1742 46 820 68 2176 97 297 39 588 56 571 42 895 1 2058 86 173 87 1058 8 151 47 61 19 292 71 1051 40 1107 24 483 23 213 88 742 46 199 12 664 81 150 36 1384 48 383 45 205 73 162 4 1345 7 817 44 290 73 87 60 343 5 425 96 1198 18 1205 39 80 41 417 99 237 66 489 55 94 96 265 57 886 83 1148 90 288 35 576 60 626 93 538 11 423 86 344 65 21 88 64 51 869 40 176 51 204 19 313 60 71 32 2 91 1011 98 32 0 664 68 290 18 561 1 299 45 825 77 1625 16 919 74 200 64 311 99 1404 84 319 14 2064 75 236 82 55 61 80 15 81 52 912 16 529 8 259 2 16 62 11 3 722 49 851 50 361 87 288 69 454 57 1382 60 253 62 1092 61 263 51 152 4 118 90 112 41 38 3 482 42 1911 33 159 93 215 10 75 2 126 37 589 18 49 5 65 69 400 16 1037 80 290 21 633 75 656 94 293 40 107 63 891 24 778 25 66 11 666 18 969 85 1033 20 221 18 586 11 702 20 488 83 1530 2 5 87 1978 45 89 79 176 0 227 95 69 70 868 27 423 60 340 35 77 25 1310 11 892 17 651 67 847 44 128 84 621 9 180 68 820 97 740 88 302 61 1182 96 104 50 1426 18 1154 38 1735 96 460 40 442 19 575 79 737 3 1004 75 900 83 6 27 1360 45 8 63 1037 43 287 50 1886 1 833 16 52 98 540 85 327 45 1311 36 1104 48 436 18 309 9 342 37 71 53 1748 19 872 62 34 57 1400 85 258 46 341 94 2064 3 114 15 651 55 1561 28 891 27 637 15 2 83 245 95 706 39 68 23 1221 57 4 8 2205 84 168 37 319 21 161 88 146 20 950 34 366 35 232 31 628 63 695 0 883 95 457 38 344 86 96 31 11 65 1191 17 307 47 317 27 308 18 1455 76 1295 84 7 22 554 1 1255 94 933 58 708 84 13 22 262 74 116 92 4130 68 243 44 609 74 740 20 2594 97 950 77 634 47 61 92 1439 61 40 88 1320 45 699 13 1597 21 620 78 293 36 1397 9 1304 53 157 70 952 89 150 93 521 90 814 79 531 77 275 59 263 79 2188 85 1146 46 325 16 650 37 194 20 1178 75 2 82 33 40 612 50 453 32 123 66 756 28 1305 51 32 99 944 62 1454 27 127 3 414 84 177 10 148 54 44 89 9 50 3601 8 181 84 1004 64 1043 19 29 51 51 82 393 49 2595 10 81 39 533 67 289 11 761 92 168 38 2875 41 749 53 1667 11 168 49 166 91 19 64 98 89 6 13 45 49 118 62 128 58 43 92 876 13 977 50 1579 1 1068 15 620 48 305 85 143 97 1294 18 1296 4 55 72 170 96 11 32 278 69 1392 98 350 61 282 64 1089 6 316 83 887 10 1371 37 330 89 654 58 39 68 275 16 366 90 2044 24 51 86 752 95 1379 99 8 -1 -1
81 580 56 183 91 81 40 2381 3 767 75 1078 58 506 41 55 85 640 17 50 54 895 56 983 4 34 14 2186 81 108 44 466 65 51 12 427 54 41 60 331 56 146 78 131 98 103 36 182 99 3444 84 357 51 931 84 21 90 1365 57 330 94 1091 60 1574 36 260 91 531 68 81 96 384 2 159 19 178 78 441 50 292 10 420 50 179 66 38 4 384 74 241 31 184 94 604 9 384 27 258 70 274 92 2847 94 445 60 571 53 39 23 453 79 40 98 431 20 410 16 661 53 229 64 179 34 38 94 879 63 125 16 593 65 140 90 13 68 319 81 84 91 1103 97 501 74 260 6 61 74 695 56 100 99 330 15 144 73 481 77 462 93 1396 8 156 52 1150 84 1812 27 313 46 1204 42 246 94 367 56 454 44 1237 50 581 69 1008 6 1000 43 983 40 130 46 563 3 463 57 60 10 556 63 893 3 598 93 73 41 465 46 2037 67 122 13 169 8 699 1 392 32 907 71 1899 56 489 36 495 59 315 29 1158 71 38 28 312 37 80 98 32 90 155 74 72 91 1636 4 190 14 766 28 796 32 18 60 13 70 779 21 728 2 1420 9 198 62 103 46 277 75 120 22 1673 93 2317 83 2391 24 1433 99 216 77 1220 27 389 78 409 45 1328 8 507 57 489 58 428 0 772 62 1630 21 674 87 681 17 365 74 100 1 355 76 16 27 935 51 448 56 116 85 181 74 649 17 299 27 496 13 234 77 304 2 1001 81 1129 50 634 39 595 13 407 45 314 94 1072 49 321 30 293 39 106 56 2381 66 630 6 798 37 613 83 774 21 358 89 300 9 313 42 647 57 206 56 304 48 240 93 309 32 98 82 827 83 916 10 174 35 428 23 362 14 182 13 307 75 899 40 790 49 1176 8 1018 82 401 25 1962 72 598 9 527 30 904 1 525 88 2079 1 2051 88 18 8 8 2 662 39 180 14 11 9 1487 70 175 20 160 17 512 49 736 90 257 22 101 38 434 0 749 10 1417 27 709 24 1681 65 408 61 5 89 341 91 28 82 768 75 93 17 27 18 295 58 713 35 34 6 2393 68 86 0 267 7 25 67 491 49 936 78 1483 86 1151 57 76 84 206 79 92 60 494 93 2324 28 293 91 123 0 1728 43 462 10 679 71 1744 30 67 24 566 30 968 55 233 82 224 97 549 35 867 65 2312 27 631 14 474 76 162 11 65 41 282 72 235 98 1130 73 358 25 323 30 841 7 438 36 888 77 543 63 985 60 1349 89 2244 32 491 73 5366 21 781 57 331 90 762 18 123 41 807 1 172 52 2230 3 239 94 1586 26 411 90 1123 5 1181 83 15 19 105 93 1335 90 36 7 418 58 511 52 1557 50 500 30 977 20 1195 82 11 97 1262 62 264 66 1598 13 441 55 267 8 817 91 264 89 999 58 309 45 2158 10 399 0 275 81 298 40 1024 16 57 12 471 51 209 32 359 7 1015 39 731 96 467 51 349 94 880 63 591 40 157 43 28 38 436 72 1100 98 232 75 291 63 1940 33 384 31 67 54 183 89 195 93 52 52 130 19 520 66 707 30 342 96 1047 53 651 83 379 44 323 34 501 7 262 15 255 83 268 51 334 90 110 45 410 62 848 98 110 65 333 50 173 28 12 41 539 33 220 96 1347 55 96 39 67 98 375 64 916 22 1328 15 35 29 70 62 457 16 640 59 196 91 509 31 70 16 171 15 98 25 325 37 63 21 816 61 307 84 610 27 742 74 487 88 243 48 1228 58 1027 91 1511 83 733 79 112 40 267 52 30 91 67 5 180 74 488 88 141 21 50 11 33 72 662 55 454 35 169 64 9 39 140 18 1759 15 1846 25 550 22 994 52 125 88 72 80 63 44 43 67 1002 97 534 18 1518 88 595 33 437 79 2583 59 364 43 484 25 1978 94 831 24 319 7 533 6 677 14 327 24 190 31 41 48 1095 10 80 37 8 24 310 28 66 97 217 28 42 33 176 49 856 58 39 50 65 11 1888 61 453 60 13 59 1380 94 186 13 8 46 607 88 169 82 1951 5 1459 47 125 44 1431 80 2 87 1652 74 113 69 154 60 222 32 431 97 425 23 899 43 289 13 410 88 621 45 374 36 362 24 1529 72 422 25 583 26 448 78 231 23 622 57 1414 80 895 51 224 10 1184 37 523 9 238 79 24 76 1884 14 495 57 100 91 9 19 42 47 1822 78 1668 13 1740 33 50 74 210 5 795 17 276 24 883 46 573 31 240 79 7 88 40 84 1422 37 1488 35 1086 62 1092 19 160 15 464 82 188 19 819 54 797 82 533 62 32 30 336 56 551 73 132 52 256 28 472 68 244 0 1877 39 267 27 109 48 86 14 1200 61 427 87 53 53 980 45 271 59 97 25 181 54 101 28 520 66 921 38 2250 26 1076 79 1281 64 350 78 536 49 1568 67 1009 10 251 12 537 77 291 92 320 28 253 23 665 77 36 21 714 63 209 39 474 37 1472 11 377 52 589 34 6 48 391 92 167 95 784 4 207 93 787 40 519 83 239 27 269 75 1110 41 1274 70 450 49 259 80 2332 91 231 4 725 48 162 79 353 9 129 97 278 59 76 45 1619 76 30 96 1066 50 589 73 88 30 206 36 1857 67 213 35 9 61 362 10 1590 25 575 31 525 75 725 29 13 23 75 67 729 81 969 23 336 52 1040 38 400 39 89 65 249 88 1558 97 1405 31 1109 88 406 7 1005 56 842 30 155 77 83 9 492 32 79 72 759 69 1616 73 87 24 112 17 313 86 147 60 239 92 772 70 1573 76 1252 51 121 43 344 50 1313 96 1280 13 810 11 303 22 209 11 59 28 1373 56 180 47 1007 53 808 81 603 53 785 56 103 37 420 10 270 38 1266 5 981 94 288 93 197 22 843 82 812 0 94 36 36 85 711 4 268 41 147 38 1704 49 367 84 413 66 296 57 2830 33 220 61 1224 28 47 57 2214 63 1306 43 43 96 3681 41 5410 20 9 17 550 80 2598 98 642 48 109 88 334 95 367 77 364 55 77 80 163 50 1346 49 125 19 1553 50 29 19 211 74 22 9 188 93 376 80 852 11 1467 58 32 46 372 59 618 75 1525 61 353 94 601 6 526 35 340 88 994 23 261 48 1377 91 408 17 242 8 591 66 809 83 1203 12 926 29 681 12 1052 36 239 6 2677 60 683 99 153 66 70 10 882 75 1111 50 206 22 74 29 2748 54 460 51 14 31 100 4 464 62 754 88 792 18 155 54 166 40 142 78 65 31 14 65 1218 37 699 21 558 96 161 19 385 10 851 54 1278 11 37 29 281 36 206 67 348 45 1092 74 1033 60 558 51 564 4 203 70 13 3 449 89 13 50 657 76 165 45 1377 43 47 4 1572 89 508 25 986 37 2111 93 236 68 379 60 617 33 531 35 879 82 1141 37 328 47 93 82 51 24 463 80 168 16 949 81 368 43 183 76 482 79 714 4 800 8 37 23 849 33 108 82 298 30 9 34 21 4 926 55 31 78 557 44 151 27 444 25 1327 1 425 75 919 28 1161 91 25 65 160 77 453 94 312 30 34 67 479 73 1508 6 32 75 77 55 180 53 763 26 589 79 6 82 218 35 1633 72 520 1 357 25 760 3 87 9 423 44 1655 42 80 24 13 66 242 13 1094 26 2886 32 1154 22 2509 56 1872 77 286 72 48 66 457 39 186 69 600 0 681 17 218 77 1231 31 334 38 269 20 84 95 2627 18 676 10 984 52 325 91 301 0 625 73 545 61 1256 38 375 6 109 11 245 5 454 59 1639 61 162 39 842 93 190 62 538 28 1209 53 19 16 454 79 927 11 701 49 172 74 38 10 917 17 43 88 1028 51 568 2 1353 22 165 11 1157 52 538 49 555 78 220 3 663 82 1702 27 203 16 475 22 11 32 84 6 351 23 530 95 286 98 656 92 634 87 172 73 34 55 131 41 1014 45 47 55 57 70 718 84 405 2 705 87 157 25 429 23 86 95 399 35 1420 84 290 28 107 83 111 49 736 69 139 22 451 74 516 87 1841 74 234 53 589 76 1098 48 1010 12 472 27 151 82 2270 54 3 29 2013 18 200 59 587 28 759 15 431 38 162 15 3309 68 110 20 141 90 655 69 561 75 546 52 11 90 122 85 1467 64 2227 19 369 73 75 45 114 23 369 80 1560 34 246 21 351 53 445 58 805 53 55 21 112 13 342 19 377 24 2101 10 1080 18 1198 48 1005 25 520 50 826 72 540 62 399 48 207 99 180 6 154 79 222 41 124 14 474 9 126 88 707 9 375 76 670 72 473 48 1103 78 402 86 22 77 110 43 1642 87 1413 23 1239 45 1816 29 524 39 2779 56 43 9 6 0 550 92 934 85 250 -1 -1
82 1117 79 767 0 598 30 517 91 78 56 593 8 83 90 263 15 12 6 219 24 536 8 580 88 413 41 514 53 1172 71 164 81 336 89 761 69 158 29 69 94 910 92 715 61 155 34 974 33 1114 32 72 95 162 84 180 97 7 47 3441 2 55 37 199 14 2723 21 637 36 339 15 1338 63 837 34 637 64 357 25 637 57 300 94 253 26 867 69 321 80 1952 14 156 48 422 45 1953 42 761 94 672 65 570 11 472 56 1319 13 282 75 1603 18 298 25 301 49 1427 80 2474 24 575 85 110 88 74 42 140 6 98 73 241 42 307 75 161 80 360 2 1148 45 560 26 870 64 74 2 15 84 150 83 1182 43 20 62 485 49 462 29 628 98 998 72 164 66 2162 2 589 90 210 70 400 67 2 92 83 89 103 56 175 61 96 76 201 65 441 93 286 89 289 93 237 33 952 46 1503 5 164 49 357 79 352 19 1388 4 922 47 268 19 1054 36 9 98 227 99 203 46 84 40 782 26 306 40 1347 15 256 94 1562 90 822 88 623 22 203 95 888 17 280 9 1667 98 1372 35 119 39 760 24 490 44 1093 17 538 10 1022 6 301 25 645 53 459 51 488 64 177 8 3750 88 1341 44 489 27 680 89 75 91 191 29 172 2 15 93 215 20 328 30 1196 49 262 35 12 69 1117 50 417 24 873 83 857 43 257 67 272 92 367 61 316 56 1323 97 2156 70 1748 54 353 99 1475 64 444 40 352 86 247 90 5 43 922 56 629 12 535 41 280 45 84 77 865 54 271 7 688 14 602 11 286 79 386 39 1401 41 1963 46 361 39 668 69 1128 83 211 94 210 68 532 30 120 74 757 83 216 88 223 73 315 61 270 99 29 12 370 36 457 45 1944 55 758 98 477 14 6 70 75 17 1051 38 101 64 454 68 641 19 445 15 765 57 18 3 1718 34 615 85 518 88 519 29 1368 46 125 26 103 84 48 82 112 51 2 18 722 55 16 92 326 77 559 94 343 46 1618 23 213 97 939 46 708 42 154 92 757 40 162 41 983 26 838 14 751 57 153 23 171 50 1014 83 89 27 837 78 238 57 149 95 108 85 682 40 1303 44 350 32 606 31 141 18 101 37 4 72 244 16 62 26 179 43 273 82 1187 18 456 8 967 17 175 58 1347 80 469 31 169 81 790 1 67 31 1919 64 148 74 138 50 774 96 2647 11 113 42 82 54 1406 75 527 93 884 57 424 73 338 44 1302 92 809 28 684 37 150 42 65 16 283 63 944 19 313 12 769 74 1566 40 488 86 396 72 671 74 507 83 100 88 664 26 706 89 648 95 10 7 737 88 11 96 4472 46 848 82 163 84 466 42 1357 31 634 14 577 99 1116 31 421 44 194 88 1481 4 970 83 351 1 3 51 1020 68 234 25 529 9 34 11 257 61 146 31 398 68 1022 29 347 69 158 35 1793 63 19 81 2024 86 484 50 851 0 7 55 169 83 453 38 731 16 339 8 252 5 208 27 331 20 106 93 194 28 16 50 577 82 1824 46 286 43 262 96 450 10 118 49 102 58 12 84 4 39 603 16 2816 21 144 1 234 5 109 64 580 65 339 63 1789 84 190 82 993 21 427 26 173 78 22 74 1332 4 76 33 261 20 314 93 461 1 1424 60 406 78 976 59 541 51 311 18 1076 25 636 90 468 27 170 77 579 93 260 34 633 14 491 40 39 68 196 62 448 40 509 9 117 29 352 74 104 10 1556 18 562 20 852 9 127 4 357 62 633 65 846 73 183 35 463 89 607 96 625 14 273 77 661 30 701 40 39 46 852 55 412 86 598 72 1006 36 107 18 111 51 89 80 509 33 1297 25 210 67 326 15 936 24 825 81 433 16 254 63 275 54 1179 10 643 33 549 22 101 63 147 79 372 59 596 75 241 77 548 90 441 15 150 14 577 19 558 14 78 69 356 99 1546 49 6 5 80 85 432 66 1558 14 417 35 214 19 37 68 865 73 2835 89 328 59 1305 81 15 17 630 5 8 21 6 25 230 89 62 31 7 4 56 24 63 39 259 78 845 76 203 4 354 94 1008 59 409 98 111 12 746 89 275 86 1151 40 103 10 254 15 528 65 292 11 911 7 4 44 944 30 823 95 259 46 194 70 206 37 158 63 6 41 1230 40 57 67 667 4 2782 84 232 60 2788 2 847 87 552 75 532 21 78 77 598 23 947 25 1074 38 115 99 21 83 2321 90 110 23 919 50 159 70 93 5 721 28 20 52 265 41 1982 51 272 72 159 86 1042 54 895 94 79 64 428 79 16 98 580 63 567 51 150 58 626 79 153 56 41 13 1124 30 346 22 953 76 758 24 132 65 397 8 303 74 1175 44 347 48 66 61 438 47 1479 49 469 68 206 99 514 9 385 6 1 97 310 52 534 24 733 66 47 41 337 32 130 62 567 31 1231 23 175 45 471 68 948 99 186 24 271 33 243 98 2352 53 63 9 549 80 2912 16 245 6 1495 52 225 41 365 22 880 11 101 45 204 69 56 44 1292 39 1245 68 21 5 100 17 227 22 9 98 239 22 913 51 144 63 127 36 10 75 317 21 31 2 154 50 226 33 55 62 865 2 588 62 1722 3 752 62 169 68 223 23 450 8 201 35 1577 27 50 38 480 26 82 37 134 53 2120 66 1129 17 151 40 1554 89 832 53 102 29 513 0 101 13 830 59 102 1 521 34 215 5 226 31 136 91 477 22 687 58 343 24 279 90 144 75 1503 40 238 1 77 74 894 94 192 84 158 43 247 91 1169 73 232 90 47 15 65 23 2177 86 1461 50 290 1 1094 55 152 33 563 94 982 23 813 22 13 37 1922 2 73 63 72 93 213 77 853 31 885 14 156 53 470 47 363 55 289 60 150 65 561 45 87 32 602 99 239 23 410 60 648 74 1376 54 448 2 214 76 86 75 1485 55 859 31 1 43 290 78 588 89 493 7 112 20 2835 59 425 78 1300 45 495 23 1197 16 90 46 275 73 78 91 2403 11 258 60 1003 97 760 17 1225 33 13 24 1874 66 140 89 303 35 604 37 252 16 54 54 962 28 545 18 153 4 694 59 218 91 871 64 1683 28 788 40 504 95 1180 12 19 15 55 18 144 58 1082 48 375 27 479 19 1040 76 494 18 291 80 1065 91 51 2 909 62 1147 46 48 69 694 86 325 9 1485 0 222 33 410 59 235 57 656 58 440 64 984 81 1058 1 356 93 1903 58 71 91 423 28 120 91 334 77 328 43 500 55 746 45 480 24 260 17 194 54 309 77 577 98 137 63 983 47 1137 6 2493 56 572 49 456 75 184 44 581 56 65 84 1116 4 608 80 653 69 384 77 772 97 301 72 85 33 346 28 475 5 9 47 374 89 819 71 140 52 39 68 674 6 1120 88 649 90 1730 15 2003 89 806 93 190 84 2145 61 698 77 1078 2 929 38 482 36 148 31 97 70 2093 39 1316 68 230 78 279 26 1308 51 752 80 458 51 1063 58 142 98 539 51 15 72 1775 57 20 75 789 73 639 46 3159 60 673 37 385 35 149 78 298 93 173 56 1096 7 430 8 211 96 738 18 465 91 193 93 1892 88 1119 72 268 85 2132 57 482 36 25 92 2202 74 326 85 2244 84 486 75 116 55 760 82 96 12 2089 59 633 15 342 94 1675 37 255 93 188 27 236 87 709 52 1460 47 777 72 1881 85 272 16 141 74 1141 14 480 87 1161 10 1118 47 93 21 655 4 341 95 121 29 66 55 51 99 936 25 160 18 1536 12 84 2 163 85 1358 49 323 4 329 26 67 83 318 7 166 68 13 94 683 21 1842 29 105 75 588 77 7 38 1200 83 705 47 665 63 1745 76 377 43 1160 3 58 37 371 36 357 32 236 53 1005 35 247 87 123 60 1412 16 191 85 132 80 1120 19 48 49 324 93 1609 12 479 45 183 92 34 65 261 7 1861 47 267 45 105 1 251 25 463 62 116 23 553 17 765 44 1015 39 634 85 1637 37 1394 33 2976 47 606 35 357 69 252 56 104 24 308 9 557 6 1356 80 449 30 2815 28 937 81 715 31 1274 30 2091 44 1033 1 2407 15 1014 1 814 31 80 57 1846 59 323 19 183 10 41 96 716 90 632 73 215 92 455 72 1154 19 1229 59 864 95 126 93 422 82 111 43 20 4 385 -1 -1
83 36 58 218 67 409 81 146 85 196 1 1152 42 476 52 1275 32 464 9 552 11 1626 20 928 46 249 25 416 47 2850 13 1982 42 560 89 600 59 135 48 236 75 1380 51 320 39 435 57 792 59 1780 38 369 92 247 84 265 53 2518 16 818 36 478 38 1327 62 175 7 1159 73 217 39 595 77 204 16 134 32 1289 5 39 16 120 10 198 52 123 98 425 50 1775 59 557 94 243 20 351 74 656 51 928 80 17 41 1011 19 78 55 81 1 175 84 1944 90 181 22 461 92 2378 43 511 22 900 11 351 91 417 86 1947 1 344 44 162 15 827 61 566 93 284 30 943 84 390 75 127 59 285 89 1157 87 161 64 174 20 2115 51 1381 81 6 17 1551 84 240 72 866 86 488 31 632 79 485 16 2088 70 183 17 1867 83 2335 60 418 8 3094 89 909 82 2227 55 560 94 109 50 491 94 34 16 122 48 302 80 431 81 3877 29 539 62 112 95 2535 20 219 71 585 21 1258 46 514 14 515 24 195 35 1110 36 1491 3 1502 57 1483 74 358 48 162 88 1297 1 1482 93 601 94 153 90 1500 49 5 76 761 56 598 10 100 71 591 68 390 4 260 8 612 17 1668 94 406 31 637 61 203 76 8 56 453 37 2042 59 536 72 285 74 692 49 354 77 132 55 281 2 248 50 60 51 94 88 1856 28 170 24 165 76 1118 14 443 55 2224 21 538 41 48 57 676 46 77 71 629 47 976 84 481 9 1136 97 1549 87 136 20 712 47 452 55 394 61 542 97 378 29 309 0 388 93 1108 99 1867 24 476 66 320 12 960 37 100 98 681 38 183 23 345 71 246 85 496 32 2109 70 429 77 899 54 2781 92 1372 15 53 94 521 53 429 50 59 71 185 85 281 49 496 85 577 28 1248 18 159 58 1265 13 886 76 1334 5 229 90 17 7 1632 26 1825 70 459 10 1878 36 216 90 250 3 58 0 157 16 418 34 1266 28 20 59 1088 39 1208 90 1255 96 561 24 22 13 338 9 134 12 497 11 1068 99 982 36 286 18 102 41 114 47 30 13 309 5 345 99 2956 91 718 65 177 28 771 6 108 31 512 11 43 43 167 25 1037 46 1396 43 975 16 1356 28 47 40 790 20 167 28 334 30 87 20 505 9 446 45 237 9 1703 34 1441 80 183 98 311 39 1443 65 250 76 240 27 603 37 285 83 118 94 889 15 2038 39 643 71 1329 0 319 93 227 22 1327 58 1689 43 274 99 236 89 119 60 270 49 1685 30 473 71 794 1 97 45 1008 56 345 14 550 13 1811 80 207 37 1747 18 287 21 456 45 552 33 541 40 116 33 483 4 1382 54 997 21 3383 66 131 78 697 79 966 84 370 33 1288 15 207 51 181 79 352 54 2584 89 404 59 115 75 102 13 294 41 1180 82 178 91 973 53 341 22 156 36 803 44 804 31 69 17 2114 49 17 70 242 4 525 75 181 9 588 23 43 7 421 44 649 69 328 67 161 82 335 83 122 77 2605 9 3 87 191 8 14 21 896 34 787 10 175 16 1202 41 146 79 855 38 2392 32 985 97 1946 79 262 99 175 43 713 39 928 44 1405 53 93 34 233 19 325 98 101 97 694 81 560 53 139 88 56 21 559 51 494 7 392 37 1734 78 102 65 441 3 329 24 304 64 35 72 674 30 442 15 292 45 360 51 795 16 45 0 121 38 69 65 523 35 330 39 103 8 157 5 195 98 336 1 601 93 205 91 959 15 48 20 283 57 138 30 257 14 1466 60 537 67 1489 92 392 84 947 33 820 0 590 99 819 50 223 59 233 95 432 21 323 66 600 79 1763 75 1790 72 169 26 1090 98 99 50 975 89 557 70 1551 77 194 87 1057 14 374 92 613 71 1172 89 544 5 505 59 218 70 1755 6 9 10 583 80 597 36 617 61 50 85 1613 94 2101 28 1062 91 104 2 770 29 246 42 664 92 961 9 282 7 15 16 1227 38 2249 61 899 66 1289 89 92 39 13 49 335 6 762 78 360 2 1764 40 71 90 1517 78 867 25 10 17 65 39 1657 96 68 75 154 19 267 59 555 73 481 38 249 70 61 14 136 93 1742 45 1686 17 360 23 1813 26 891 49 189 82 1302 93 1328 16 161 58 318 51 498 93 45 35 1129 37 251 98 469 40 562 35 1972 94 61 68 279 89 122 0 1249 27 58 66 255 60 782 5 92 78 21 64 114 0 121 17 106 33 215 58 75 44 458 63 739 51 449 72 136 6 416 82 513 65 1107 32 216 79 316 17 1254 10 792 45 48 66 428 40 246 8 305 54 39 59 2634 72 117 35 319 16 2412 51 305 5 1190 98 762 91 251 34 338 72 104 34 58 87 232 6 469 78 1083 39 250 13 380 26 623 38 806 67 38 40 719 43 1034 65 1115 90 682 69 444 24 97 82 830 49 908 40 58 50 1090 10 880 91 331 22 326 36 69 80 384 51 234 84 149 2 398 82 941 72 161 81 202 0 166 37 440 96 2242 54 1139 2 525 38 654 93 464 7 73 23 149 8 442 45 2351 67 91 75 262 77 3810 37 1269 65 754 76 321 62 543 6 316 10 1055 69 1039 64 1515 35 320 33 1692 2 480 15 998 65 1105 36 2041 21 999 24 1406 20 420 30 576 6 578 96 40 48 266 0 337 65 193 81 341 45 1618 57 101 4 1289 34 1031 62 1482 24 39 51 1613 15 118 70 80 40 134 95 1209 16 27 57 210 68 81 17 1193 71 1527 33 606 13 1439 52 449 96 310 71 619 40 271 9 601 25 68 4 355 40 1500 55 77 41 509 47 3696 33 163 53 882 94 42 50 428 20 1111 23 3058 62 7 94 1258 58 955 53 558 96 91 15 202 65 253 60 592 9 57 3 312 14 234 36 392 44 1402 71 1253 37 123 53 219 44 687 58 564 89 229 78 400 73 194 53 54 79 1111 52 159 6 323 14 927 97 308 27 8 87 48 91 273 24 144 88 828 81 358 80 1250 58 470 39 633 8 248 1 1278 95 1093 29 159 36 27 23 25 63 225 72 629 73 712 54 303 83 574 64 1299 69 558 44 1237 83 1235 39 289 96 1003 30 292 84 126 65 448 97 252 20 1442 37 52 68 319 38 372 63 1282 75 327 80 238 60 1141 70 81 68 212 14 897 31 37 40 224 81 85 48 85 47 350 13 419 22 1492 65 436 25 504 46 349 84 46 8 575 88 125 93 18 12 166 50 312 64 41 12 276 63 493 66 485 76 48 49 198 45 494 75 711 76 79 49 2315 90 381 21 144 79 2191 60 113 97 331 62 93 42 4 72 1268 75 640 48 665 51 40 17 1895 6 156 90 641 26 1587 42 2553 41 601 5 223 44 72 3 1217 7 994 13 392 91 52 19 445 22 101 41 250 57 397 28 766 23 139 58 237 63 99 71 930 78 2 9 1972 93 442 48 489 22 283 2 281 78 499 5 1389 13 149 25 1324 78 38 25 237 82 1059 20 151 64 297 59 717 61 321 36 566 32 196 22 19 10 158 12 611 86 965 33 91 76 512 50 109 66 574 63 779 96 347 7 330 0 573 58 726 37 170 90 602 23 20 13 511 71 31 92 327 34 453 38 308 60 309 18 206 63 1077 9 2845 75 392 92 386 75 811 14 254 48 673 34 172 57 254 79 562 82 839 42 435 78 441 34 606 1 311 44 758 13 329 66 255 27 415 92 756 68 483 43 40 66 66 41 1344 55 612 1 63 91 80 41 954 39 295 22 166 0 796 23 648 49 45 75 1268 70 248 40 1506 23 310 62 428 10 522 14 854 6 96 38 275 75 1351 65 664 99 235 25 1844 22 641 89 45 97 96 53 771 85 41 29 123 38 341 98 528 5 25 15 737 75 334 24 387 79 518 36 54 27 438 75 496 19 169 48 335 77 228 84 248 85 320 6 541 34 215 36 319 44 489 23 310 84 508 91 27 16 188 47 232 17 42 35 2712 19 405 47 194 89 145 49 190 40 481 10 663 20 560 57 637 36 1923 6 1851 37 893 25 5 81 743 31 128 63 1843 23 846 42 338 46 1364 48 1305 37 274 13 66 50 1292 59 22 90 641 -1 -1
84 417 5 11 73 1050 96 217 21 172 22 147 17 532 3 101 55 28 10 739 7 472 96 410 70 24 76 27 66 308 79 48 96 822 14 917 20 31 63 596 17 562 40 141 33 325 22 1383 89 1248 45 9 4 1628 90 21 35 1459 16 564 74 531 91 683 55 906 90 297 2 149 15 1058 9 294 24 865 70 229 86 177 29 3400 9 1154 53 220 75 744 94 716 62 1074 56 707 14 508 31 369 12 1134 66 937 31 261 84 286 18 1618 2 324 68 647 85 395 90 2056 21 870 48 116 96 130 13 444 42 18 77 481 23 2696 20 1687 61 447 3 196 19 1103 76 308 98 810 59 764 42 862 83 499 11 299 46 480 77 983 2 329 58 457 41 191 39 681 70 649 1 971 96 61 52 295 3 11 58 186 70 810 52 91 50 1001 75 812 51 859 29 432 38 353 90 261 93 891 95 1396 93 30 77 630 74 863 85 659 86 352 10 1439 95 476 58 608 11 421 23 29 14 371 30 927 65 4 63 1467 3 953 33 524 64 58 60 11 16 73 41 382 30 64 38 94 94 306 20 355 39 306 66 538 57 72 8 190 20 50 51 195 41 138 73 254 92 212 33 424 50 184 44 1264 51 739 46 425 53 172 48 105 19 373 99 1832 91 604 70 205 84 1075 7 268 23 462 50 215 63 71 97 10 79 406 83 1026 71 208 42 441 46 2184 58 399 96 342 92 267 94 1528 7 153 37 107 88 677 75 969 17 54 63 159 60 1305 77 309 74 668 49 93 0 1518 80 2403 89 533 91 115 83 1391 5 268 18 665 91 1268 25 3309 21 911 73 103 50 2118 51 403 90 1225 18 373 53 485 72 629 69 770 43 127 16 269 22 1285 42 2172 78 113 63 343 83 223 50 1288 88 9 12 992 43 262 59 246 42 193 90 671 31 278 5 658 1 875 40 469 48 345 94 226 58 218 61 765 35 185 89 2883 23 1098 4 589 5 48 73 75 60 52 42 355 18 2364 25 298 39 372 37 372 22 549 42 139 28 394 46 1339 47 1565 50 658 84 1460 65 162 12 4093 57 1185 49 220 55 1462 61 520 59 100 55 16 45 314 98 104 64 647 81 160 13 54 43 164 25 53 57 46 74 609 65 1090 62 660 24 1532 49 171 14 240 88 7 49 811 32 473 84 678 80 955 9 1837 13 371 4 609 16 229 10 773 89 80 78 8 1 831 5 328 66 44 69 519 34 2265 28 864 53 1068 43 290 70 1742 32 1121 72 1199 5 34 77 63 59 934 29 125 85 1123 82 346 41 20 79 648 55 1627 74 431 65 326 93 111 26 507 43 1214 34 518 7 32 6 706 55 92 52 567 17 615 41 165 94 929 71 1933 31 662 50 663 81 2230 44 2798 97 247 83 180 76 126 69 357 30 919 79 791 61 2733 36 49 31 3 64 33 31 328 47 292 46 33 18 1717 45 254 31 1525 41 605 60 668 23 181 57 349 5 328 24 424 72 584 71 214 75 121 23 290 93 1349 2 198 73 842 88 135 18 350 60 1200 75 23 30 2009 98 352 54 668 53 765 93 166 99 820 34 208 83 22 41 123 28 127 37 829 30 244 15 1823 7 571 75 593 11 1011 13 2787 91 155 58 260 78 546 21 626 85 1291 39 1089 77 344 48 46 60 127 58 516 69 67 30 1746 56 497 65 149 94 122 54 16 4 283 43 217 37 224 52 3 44 1077 84 2637 72 763 37 604 47 781 43 959 41 447 20 1337 76 336 60 3669 56 763 84 1709 49 882 81 217 87 765 19 98 94 95 24 352 2 362 41 372 17 292 2 96 19 1758 34 41 2 410 65 354 49 1078 64 139 4 662 3 3403 60 305 85 602 81 404 90 120 71 651 82 195 77 181 89 892 68 412 71 110 7 239 17 507 54 1435 0 320 80 524 37 94 57 1645 64 230 55 557 38 337 75 669 24 20 28 306 65 979 8 744 19 391 84 828 80 824 44 1257 37 716 83 146 13 366 14 245 70 327 12 499 4 216 64 515 3 367 85 361 67 64 84 1276 66 1047 38 237 46 122 58 963 35 66 60 1043 64 842 52 166 90 21 48 624 83 73 67 244 93 314 58 12 28 289 5 209 74 666 24 359 94 976 6 390 30 723 16 97 63 1261 44 386 8 183 61 495 45 227 52 289 8 417 77 77 44 333 90 144 66 4 19 34 42 459 49 7 57 149 82 1021 63 146 86 161 38 100 22 942 78 1432 57 51 78 884 42 812 21 127 12 1135 38 408 90 170 13 244 58 586 30 206 48 46 95 764 4 2999 69 243 68 66 39 26 96 270 68 667 97 238 52 326 95 418 42 1419 31 893 57 461 83 110 34 370 12 7 47 980 97 63 44 102 23 571 69 2236 3 755 18 38 44 866 35 189 6 2037 84 550 58 337 57 2022 71 212 9 579 98 59 21 766 15 1964 2 260 79 538 64 1311 72 1287 80 394 5 1717 20 31 98 1843 77 818 78 221 14 50 13 207 9 373 89 715 27 296 46 610 56 1189 11 102 14 43 60 70 48 27 90 276 18 485 37 2446 42 68 32 170 49 196 22 210 19 611 83 5486 25 640 61 303 92 309 54 1082 92 332 11 151 51 460 32 100 61 348 38 88 68 301 40 46 74 400 56 831 84 756 90 1388 52 509 43 314 52 735 76 87 36 814 19 165 3 180 20 1329 50 180 88 387 36 366 39 757 14 457 27 193 92 1217 87 955 94 1616 83 725 99 2338 20 804 29 116 90 71 93 311 49 307 57 70 42 305 91 252 46 136 51 306 34 187 47 48 93 727 25 427 41 999 13 254 65 256 3 1723 37 1025 49 323 61 701 60 48 28 323 36 314 76 427 88 241 28 474 42 374 23 27 11 204 81 829 84 652 46 1537 53 199 86 1348 87 380 98 297 45 386 82 274 24 525 88 293 72 521 61 102 76 1184 55 375 65 107 84 602 69 376 77 2181 16 380 20 282 69 283 33 73 71 263 24 365 40 793 2 709 46 45 86 71 27 944 99 256 27 219 39 85 35 742 79 235 11 1228 20 296 49 327 19 366 5 198 58 1789 12 46 18 241 33 1038 10 129 79 498 54 14 84 461 78 90 72 94 71 44 94 1114 9 1087 64 585 70 332 31 600 25 2328 8 117 2 254 41 115 82 2304 67 2387 5 820 47 1158 22 216 89 115 47 48 64 355 34 128 86 755 24 215 74 40 31 48 80 577 46 663 48 182 43 630 24 334 72 425 93 3196 6 245 78 60 89 49 92 148 6 57 55 1329 9 980 76 625 68 316 6 431 56 375 30 371 63 357 27 175 30 299 5 741 92 292 31 162 48 426 50 377 98 41 74 766 8 846 11 267 38 1982 48 21 8 663 25 60 31 478 25 1390 40 503 9 171 81 1355 30 212 51 744 14 152 54 1464 62 12 42 818 20 249 83 156 20 63 92 832 59 1169 71 114 54 485 10 87 54 484 5 1674 46 84 93 116 52 929 32 96 77 17 55 219 91 359 53 1447 68 148 76 139 30 408 62 250 76 190 41 101 85 663 34 305 66 211 32 385 42 366 83 437 80 207 86 1218 68 1445 54 309 9 560 82 1624 65 245 78 1131 62 40 36 471 5 1960 12 714 83 512 31 58 57 27 47 725 9 543 88 1091 60 211 38 249 43 186 23 71 14 1255 96 966 36 976 54 70 87 2054 40 1417 91 242 35 571 36 206 28 396 27 552 91 1420 33 3 72 13 18 2188 64 62 66 198 15 297 85 1023 90 1190 1 702 37 42 61 225 5 878 18 2726 22 617 98 1371 78 246 49 1632 2 50 6 1212 26 1003 79 24 32 365 13 287 74 229 23 1117 77 120 87 196 26 24 74 489 81 282 60 451 8 1347 37 208 56 125 1 257 14 1145 25 176 3 86 52 399 73 2500 54 572 0 122 51 1815 82 932 17 17 2 76 40 416 14 1044 50 455 11 2336 73 501 82 2 27 673 97 2965 75 1328 85 316 92 569 56 283 72 34 78 682 91 415 75 1115 42 236 79 402 53 1563 18 48 37 612 6 1218 77 161 69 162 26 517 0 312 98 129 30 278 17 1941 6 407 65 1644 25 668 69 1261 66 731 59 756 54 1196 11 5 93 385 79 702 76 558 79 95 98 657 32 1569 16 715 93 304 3 367 52 339 70 1365 96 12 97 1182 32 545 98 674 70 380 6 384 49 214 37 454 97 838 7 48 61 775 39 1105 87 2037 3 1490 29 607 71 846 5 396 36 198 97 193 57 60 52 563 87 483 49 593 33 1322 59 1149 50 113 48 742 74 318 57 93 98 298 57 39 34 876 82 1807 89 523 36 110 78 170 49 700 52 158 65 1319 59 63 41 1393 33 1307 76 195 13 857 3 424 60 157 1 1183 92 569 74 73 59 54 67 188 70 870 -1 -1
85 223 91 546 75 318 19 641 64 691 32 272 3 30 13 23 62 1867 16 526 69 211 95 144 53 87 94 333 50 2218 31 1513 15 111 75 459 1 427 19 706 24 541 35 301 55 1098 87 855 89 472 0 1444 39 179 29 382 51 1049 85 23 45 1073 6 234 44 33 54 411 81 888 12 614 56 660 30 401 39 517 94 573 40 1277 3 118 48 577 70 775 94 145 16 487 54 719 6 1751 90 879 98 1395 40 985 98 208 84 197 65 843 41 315 46 1868 81 75 45 1874 92 578 13 586 6 227 19 2749 35 352 64 956 3 208 9 275 52 1350 31 406 98 1169 3 187 38 152 50 438 2 460 52 970 3 230 25 258 77 96 49 151 45 219 0 545 98 3823 70 1650 88 85 45 142 95 255 52 252 25 1340 27 318 8 125 69 35 59 1120 24 167 66 1054 82 844 41 10 40 302 83 180 62 842 71 367 67 1261 76 100 77 2937 38 118 70 1036 20 55 78 1235 77 319 12 68 79 187 0 251 45 550 46 247 2 258 89 55 79 933 59 3992 35 240 15 174 37 189 77 54 51 313 36 640 45 961 72 180 8 417 98 762 39 119 31 535 72 489 95 32 23 309 57 1883 36 331 42 1138 81 487 20 21 59 289 78 116 34 16 36 130 23 1378 58 142 66 1251 37 317 36 1486 15 461 88 198 57 54 98 988 83 556 72 477 87 1383 52 1706 59 920 88 309 7 330 96 542 60 635 26 690 81 387 15 25 94 743 78 146 94 158 55 317 64 1317 26 390 35 803 69 250 55 339 28 1525 86 91 8 210 79 543 4 344 60 508 72 208 8 4332 77 296 53 146 3 634 39 457 59 367 64 2509 48 912 18 1063 97 496 21 808 53 254 70 731 92 1585 94 721 15 329 99 274 56 621 16 867 49 201 20 707 65 558 77 445 37 564 55 1251 28 291 8 86 80 1639 50 1033 97 396 75 253 34 1074 90 510 27 3004 81 2216 67 143 25 208 29 198 16 1134 51 1091 58 160 12 442 88 199 68 2237 30 1441 9 497 45 573 7 98 34 83 66 88 3 499 95 181 21 232 78 8 60 1066 21 727 94 776 9 1997 89 842 7 445 11 317 98 223 87 354 79 1256 77 1112 63 667 16 255 69 189 53 357 70 15 86 272 66 249 8 143 2 297 36 186 32 57 21 136 22 118 98 197 66 317 36 512 70 993 14 532 62 915 23 318 56 771 4 1746 19 738 4 1918 16 252 77 29 84 656 41 35 8 145 86 197 46 141 75 181 46 905 22 48 13 174 68 624 81 34 50 29 41 1101 81 165 72 1662 66 397 52 564 1 1290 16 336 87 905 64 420 65 65 57 80 49 879 13 354 22 230 3 134 95 372 46 310 18 587 86 65 52 154 63 125 26 711 21 165 48 522 46 305 26 389 80 1068 85 31 0 110 17 771 59 36 72 213 47 429 14 700 38 179 19 217 42 1616 65 1083 80 5 83 912 91 1388 93 259 94 1724 64 142 85 900 93 2241 25 1247 67 1639 72 1023 68 57 52 1513 2 218 83 519 3 602 46 2 73 102 47 426 57 358 76 269 24 523 31 127 98 603 26 2411 55 157 47 71 4 1026 28 1337 83 139 8 182 71 186 34 543 90 507 11 242 45 403 72 545 25 1864 67 308 82 187 67 222 72 59 62 989 90 242 0 1064 55 576 19 247 80 9 58 495 7 286 91 44 0 518 42 437 74 42 29 218 12 71 57 1367 24 190 18 930 29 406 61 95 49 481 53 66 24 21 89 337 45 71 31 275 24 448 45 777 43 364 15 978 71 959 24 667 86 1548 30 435 24 597 23 1264 57 144 64 45 51 103 48 553 87 205 72 476 39 96 43 311 56 769 26 1054 53 469 33 598 26 318 54 631 61 222 19 230 10 190 56 928 66 283 89 383 62 338 68 1032 10 1316 53 464 56 55 21 322 96 991 58 1180 61 68 10 865 27 891 76 125 94 62 18 228 25 134 57 2915 95 1584 28 1 10 315 55 268 52 996 85 450 99 1094 37 17 87 1265 64 1017 97 71 18 658 39 854 58 193 69 1120 25 1275 33 2480 94 129 2 602 67 997 87 334 97 198 14 566 86 483 75 330 94 1961 56 535 67 447 35 298 75 1224 35 783 80 368 87 803 85 668 15 59 0 1288 58 234 7 487 9 50 5 154 6 118 44 35 96 47 16 155 23 137 93 1703 3 991 33 549 81 416 57 502 87 433 60 306 99 578 4 424 53 1454 59 780 38 694 27 163 95 1894 35 1236 67 619 68 207 32 357 85 87 49 19 59 266 58 1187 54 307 24 29 63 418 81 375 63 816 96 1365 32 1431 67 5 22 416 38 68 80 627 31 720 34 413 64 5830 57 276 69 308 95 235 64 1175 33 256 99 294 74 644 50 1466 25 477 87 44 1 63 2 2 87 471 7 1009 59 918 17 40 18 287 62 446 81 2795 56 187 52 1866 15 190 94 212 58 432 41 1534 17 1078 57 384 95 292 51 181 94 642 72 45 17 1153 36 332 10 535 67 38 85 2918 48 2245 43 1665 73 706 65 86 2 282 43 737 88 126 98 12 31 967 27 332 35 679 48 549 30 516 84 290 75 110 65 373 73 3169 47 231 15 362 63 850 14 670 20 1279 27 642 2 937 65 58 41 23 0 163 58 266 19 317 36 399 29 249 70 28 83 1123 71 1100 66 609 91 147 83 332 36 1829 28 1639 99 4561 97 329 60 505 11 70 44 838 29 20 64 223 20 34 91 206 0 292 90 548 3 278 53 912 9 514 50 420 46 1134 76 699 31 229 71 306 40 906 92 1384 98 525 49 136 73 1260 47 1250 86 199 98 683 63 772 52 899 2 1331 76 482 48 190 69 803 60 268 57 325 46 184 92 212 30 568 21 510 59 1131 14 554 18 80 88 378 57 903 14 344 38 1265 77 438 67 1460 85 3132 92 607 10 60 44 757 11 20 66 108 98 113 39 783 19 1493 92 116 47 155 59 92 56 958 0 2113 17 271 57 220 16 429 10 1244 86 211 4 517 12 4 38 821 3 2370 99 1600 50 66 79 649 86 908 95 1592 92 330 45 560 1 603 55 1 38 145 78 484 92 241 97 583 62 493 24 1197 19 484 26 315 91 3 40 593 69 190 99 382 48 29 21 381 17 183 61 949 20 116 58 458 71 523 54 963 81 12 98 314 90 133 78 371 65 903 87 479 17 141 20 234 87 38 28 908 58 1595 15 119 68 199 75 402 63 865 62 3065 83 875 39 1227 55 1060 66 696 72 726 78 633 18 3549 8 295 87 196 83 41 89 1268 68 299 27 1264 10 1099 21 229 42 823 23 68 52 262 12 190 5 268 56 833 67 196 78 743 20 2 46 67 14 259 7 601 21 36 84 2349 8 18 51 150 1 2024 93 34 31 355 64 172 92 392 73 103 43 179 6 347 66 1375 94 455 17 750 90 940 34 624 99 1882 15 714 21 1 64 162 11 88 56 181 66 141 71 31 22 401 87 893 90 519 43 1047 12 902 77 708 95 28 58 671 47 239 27 561 72 954 65 177 99 358 98 1914 19 1064 14 237 91 596 95 229 87 2079 99 958 53 328 81 112 91 963 88 2897 24 253 25 1392 37 679 64 122 11 1718 35 79 91 487 15 149 87 64 79 495 57 1045 41 387 65 2455 98 300 35 109 66 161 88 178 43 451 59 132 73 1495 27 657 78 850 72 31 15 201 0 389 6 23 46 719 55 921 12 54 18 470 62 1611 91 699 77 411 30 459 65 320 26 226 49 2064 17 767 67 390 31 831 3 607 60 563 38 136 64 323 28 830 96 41 1 357 43 252 50 435 93 606 43 635 93 1502 19 455 68 491 87 193 13 574 22 354 93 790 37 366 33 2329 49 262 45 577 67 517 66 142 75 675 89 246 38 574 43 1005 68 371 30 97 74 432 94 2681 22 1111 68 584 40 11 8 1285 85 68 65 406 1 820 77 417 14 194 22 102 87 359 45 1010 31 371 37 599 77 85 52 21 70 528 51 10 93 1417 14 180 11 143 2 505 37 148 -1 -1
85 892 35 410 95 57 34 83 0 94 71 239 8 438 82 1830 79 1437 91 1288 97 341 86 410 66 152 97 208 60 1016 58 316 17 411 44 1045 7 85 78 276 38 200 73 1997 89 721 41 1224 8 589 39 484 81 629 41 136 7 1449 51 1812 47 214 68 1054 12 449 88 395 76 1418 53 1671 65 861 61 145 21 1696 32 1799 71 575 49 19 84 485 31 1299 11 81 71 601 15 385 34 426 82 153 30 553 48 893 33 1318 2 168 61 402 10 1125 67 428 3 772 15 8 71 879 30 406 16 5 26 82 24 68 91 135 38 266 1 2101 99 591 93 180 30 548 11 60 7 1403 24 101 33 564 92 2350 0 1458 8 371 2 1057 20 643 63 481 10 728 19 8 86 947 99 1950 31 437 71 20 82 811 68 198 12 1047 92 563 89 261 57 30 75 17 62 21 79 3360 74 520 45 191 35 385 8 827 52 980 21 455 12 15 24 191 13 3430 99 276 5 363 72 719 81 413 56 630 81 448 29 188 49 784 81 1536 61 66 94 345 58 1006 5 826 16 1774 96 130 60 1966 91 315 94 531 48 322 1 736 43 279 48 1939 74 220 77 228 1 25 36 684 30 149 51 291 87 279 24 609 20 814 35 63 85 1729 7 634 54 296 88 121 15 154 82 952 18 63 99 423 90 61 65 543 19 878 13 364 72 1571 17 397 49 1274 59 458 41 43 78 391 6 1651 50 180 25 1014 34 252 18 147 61 1065 26 388 91 526 67 184 99 580 45 826 87 374 6 484 33 1549 14 586 53 219 40 463 45 358 17 217 25 5 79 1510 99 183 9 61 59 553 41 255 96 105 64 137 89 1361 66 393 49 1032 5 51 57 373 27 37 93 1245 26 358 77 190 7 452 91 154 92 201 79 2925 18 576 79 624 39 246 3 630 65 574 86 656 14 36 95 890 21 1078 25 156 31 94 94 2647 18 648 61 1306 12 2101 35 49 76 901 51 211 76 1159 25 1003 17 252 67 144 17 119 81 871 73 318 35 422 78 1109 82 76 84 1779 44 319 70 221 69 7 93 23 57 366 91 1539 23 1012 47 280 63 185 40 559 83 37 52 88 64 1260 75 214 18 205 74 234 81 276 16 128 23 2232 8 355 35 960 86 526 29 749 90 77 10 433 29 356 94 875 29 90 88 952 19 792 65 1648 98 20 68 1051 46 1415 0 339 89 1175 93 13 32 410 9 149 7 461 70 74 74 6 10 708 5 64 25 532 10 477 52 993 79 2921 16 141 24 1472 37 480 81 821 91 1 3 1278 36 198 60 115 66 989 27 859 92 608 0 549 7 1178 40 1109 18 249 67 137 5 220 40 117 39 177 98 603 57 117 91 432 25 116 80 83 98 2 51 34 45 70 26 384 25 69 15 451 50 1021 96 474 45 3282 14 2013 50 358 76 337 89 1668 99 2182 54 1879 89 1008 88 367 54 10 89 1935 59 191 87 380 40 17 6 15 45 94 87 129 23 503 28 635 40 431 22 212 64 260 57 783 25 1234 63 137 39 570 99 89 0 252 44 89 25 779 35 143 15 216 72 75 2 956 98 482 13 147 22 768 2 945 99 531 17 408 76 1038 92 1173 5 714 19 179 79 206 68 481 12 2193 8 246 72 320 6 608 91 191 74 198 61 348 35 200 8 1008 82 357 14 443 87 430 29 1425 25 191 81 10 76 924 24 547 76 1366 49 780 80 23 60 427 88 207 96 836 57 204 42 131 69 1013 38 60 27 209 87 1400 96 75 89 867 59 1900 24 739 44 1 30 100 37 6 26 1040 88 61 30 323 52 580 78 467 29 194 8 1775 10 450 91 1012 73 1082 18 658 11 545 8 1755 72 134 95 148 14 582 40 167 27 1308 98 112 96 1028 79 182 82 674 25 146 45 623 10 51 8 42 0 232 26 403 61 890 10 15 22 521 46 1021 36 73 53 439 61 2188 15 800 72 162 41 363 55 150 97 152 67 1002 96 177 41 348 19 405 95 513 19 2233 27 555 73 702 90 91 66 2010 73 200 32 268 79 129 24 102 5 1338 31 730 38 158 84 531 66 38 88 219 74 292 13 342 12 681 13 729 99 189 32 217 61 704 15 171 88 14 80 2116 66 744 3 725 96 736 53 662 55 344 86 386 80 137 60 43 17 260 56 619 36 697 42 120 96 963 58 458 75 291 35 1548 73 320 77 335 24 249 13 1892 22 133 72 526 16 527 92 1478 61 202 98 129 58 253 84 682 32 2560 27 384 95 270 51 331 63 500 18 678 0 51 79 388 67 145 23 440 19 1145 13 644 12 96 96 130 9 527 79 344 88 744 0 515 73 71 85 81 52 225 30 227 50 27 93 588 4 116 48 29 95 710 92 721 71 1305 20 515 48 318 43 2299 67 41 56 164 78 215 23 348 47 269 13 835 89 567 95 448 92 1198 15 656 19 742 52 1949 93 335 58 154 6 136 71 94 97 287 40 369 7 279 53 99 89 1224 75 72 6 387 23 989 76 1070 93 676 87 2439 1 952 4 760 74 761 43 240 71 373 21 220 30 1253 7 367 4 12 5 812 84 203 1 21 20 269 88 1419 64 791 30 175 80 919 23 55 25 520 70 118 55 403 35 516 28 1633 21 141 81 646 70 1313 62 266 49 691 20 754 77 314 58 1347 39 2200 46 246 12 193 15 99 38 767 5 999 78 229 0 335 1 147 19 53 76 172 99 541 87 84 39 456 19 227 43 504 58 291 95 221 58 802 61 1712 97 1117 68 140 19 505 75 55 80 763 90 381 92 251 33 213 12 545 11 114 75 1411 67 1000 76 177 61 49 52 113 65 747 39 230 21 181 68 1618 71 484 17 1410 5 1482 32 111 41 315 1 341 18 399 42 21 48 555 98 560 45 368 37 22 51 1358 79 553 48 75 90 1059 96 1177 89 191 10 191 3 60 88 1615 45 460 46 54 13 227 98 1526 60 228 32 232 87 499 60 1084 42 247 91 2228 95 370 35 53 31 780 0 888 2 611 92 701 4 965 8 148 9 446 40 1439 38 527 81 723 67 1367 12 406 55 160 23 70 76 1682 90 1747 25 764 53 667 33 159 66 221 61 487 64 540 27 117 65 67 47 49 37 78 96 487 13 1042 60 390 6 510 59 893 68 300 7 258 42 1377 31 3713 94 557 6 455 60 992 27 571 20 124 66 457 33 1479 91 683 27 462 4 470 7 1432 44 865 78 353 80 2472 41 553 93 113 41 60 37 1214 78 345 7 1122 3 664 34 131 38 47 89 221 49 75 73 1364 51 1383 74 893 82 1155 74 2319 34 964 67 1594 88 1665 58 98 64 1397 11 3903 47 1353 82 581 99 1196 37 783 31 1334 63 919 74 907 20 164 38 99 2 1228 89 2039 0 192 46 1182 10 545 84 252 79 91 75 2347 41 1588 36 523 46 126 20 637 79 104 36 2667 67 24 80 276 24 606 40 1233 91 1583 26 2099 36 2055 60 61 26 70 67 28 44 300 72 356 34 177 38 477 18 841 48 547 91 123 89 168 22 454 48 300 29 685 39 102 92 339 89 78 25 310 75 23 73 58 92 222 58 821 21 14 51 423 34 144 37 190 23 1106 1 720 68 696 15 829 72 101 88 568 90 496 99 378 4 1045 37 940 1 92 73 755 19 521 85 283 30 82 13 36 96 96 22 851 40 641 80 21 4 10 29 135 39 1239 29 925 48 56 42 580 62 849 30 138 34 254 25 297 26 378 92 114 41 341 1 1679 49 749 92 2175 88 2497 83 263 97 423 79 567 15 1952 8 722 3 29 49 348 26 512 35 1927 70 626 92 277 42 70 44 1351 20 227 28 203 30 1564 34 2134 56 263 75 576 92 1601 68 268 72 431 9 97 16 522 27 3535 21 1577 14 653 22 546 13 25 93 146 95 2290 56 180 85 981 9 385 16 42 12 218 97 759 19 194 15 733 88 404 82 183 55 2131 91 2023 40 2113 22 868 41 236 0 452 24 434 94 298 -1 -1
86 203 13 712 8 361 70 306 76 66 20 2156 67 2310 72 1427 75 805 36 1583 97 354 74 46 82 279 62 340 69 1368 52 424 72 127 94 235 84 746 13 106 9 386 51 840 44 147 71 439 76 461 73 61 81 209 85 920 32 186 17 19 62 878 68 1156 38 1396 17 195 44 1465 67 188 0 58 6 380 72 117 19 579 90 132 4 935 17 1025 76 589 3 22 14 21 62 724 49 3034 91 679 19 2606 52 520 63 492 89 11 31 162 5 1122 82 1957 2 552 99 193 72 931 86 349 14 52 6 482 9 921 90 1038 2 338 45 519 35 536 38 518 49 568 8 233 75 731 41 179 49 33 56 666 23 1012 8 607 27 54 42 3145 65 320 2 626 9 570 23 1110 10 445 31 119 91 932 24 345 85 996 33 705 68 346 14 2679 88 60 29 615 74 863 50 676 97 901 78 155 45 1682 19 1948 15 129 20 57 56 577 0 32 16 689 10 585 4 990 98 125 49 315 57 87 58 326 89 797 82 737 73 424 71 866 15 436 58 1576 8 516 15 640 87 267 88 882 76 680 56 5 49 1503 48 369 84 251 79 787 45 392 97 4034 60 643 62 911 92 572 42 72 22 441 78 964 35 253 15 1651 79 91 97 735 2 390 98 314 71 344 9 700 15 39 53 670 14 82 4 265 37 431 51 1727 0 1764 39 2428 30 313 31 938 40 572 17 642 56 618 89 503 11 170 41 212 67 38 87 732 11 1302 18 1218 13 167 10 520 93 940 85 1445 51 17 75 897 93 790 70 186 16 103 18 2090 70 124 39 235 69 1097 28 479 61 288 42 144 14 407 37 305 3 650 10 339 61 440 96 552 61 147 86 1689 80 574 42 404 90 639 5 1077 40 289 59 332 10 1071 84 1475 33 433 60 92 88 309 63 126 59 1082 29 155 19 324 14 175 58 1738 33 683 1 2901 31 80 81 1220 58 1498 0 403 50 9 80 112 4 256 81 203 87 184 62 58 54 434 89 410 1 230 17 691 87 356 9 36 63 955 37 195 47 281 1 65 57 42 0 58 57 96 65 830 2 587 78 508 43 154 6 18 28 883 68 570 64 51 93 128 22 1750 91 182 35 387 95 171 85 261 97 1288 92 122 48 1264 65 498 54 221 32 1369 42 34 73 267 67 1038 61 935 28 968 62 124 21 205 27 96 44 50 60 792 27 94 77 784 87 580 94 63 84 888 29 1131 60 66 4 72 42 630 38 52 99 952 8 950 41 8 16 468 91 628 79 3664 74 264 99 76 59 555 85 755 88 538 74 30 90 440 65 105 82 170 77 616 49 389 71 1466 11 519 48 173 3 284 44 445 50 196 55 35 72 421 6 532 5 8 62 1423 56 1699 44 518 8 1015 60 104 21 77 20 78 1 1684 18 715 39 69 79 4443 24 587 56 1858 14 369 23 532 12 315 42 490 34 1808 59 131 58 15 19 422 23 620 43 209 20 585 21 180 35 365 71 80 29 180 28 186 32 336 1 22 81 1970 35 1088 97 252 1 1526 62 578 6 479 66 1450 24 430 78 392 88 143 35 1931 56 201 16 142 80 293 37 179 52 714 6 259 98 40 95 434 89 216 32 512 49 484 37 372 40 956 85 55 51 137 22 142 89 37 94 564 24 284 32 1961 33 1999 45 613 10 67 87 144 21 1960 29 1053 89 386 40 15 16 312 86 107 79 1151 10 215 75 388 57 3865 93 1023 66 350 80 221 5 219 11 263 50 42 68 699 53 292 24 544 99 394 70 118 50 862 86 812 92 542 35 172 52 304 91 79 16 1562 79 5 61 402 49 602 59 379 10 83 4 71 84 290 31 116 78 443 94 221 64 739 94 809 44 408 0 411 71 264 52 55 31 209 43 966 49 894 41 240 83 98 38 861 0 262 46 505 41 281 10 47 60 434 88 42 2 1213 54 626 53 424 55 56 69 1536 49 4665 41 302 66 171 75 2937 10 1115 48 547 94 501 80 808 48 1328 86 193 84 286 80 592 69 2297 26 1937 72 75 63 113 9 1552 74 924 78 65 41 53 17 2506 0 92 59 878 62 1573 52 420 99 247 2 1205 59 789 67 932 64 657 70 323 71 68 47 1913 73 230 79 431 8 4 42 254 3 455 95 2 21 819 55 100 42 688 62 1305 16 417 65 79 12 426 73 42 64 863 43 1200 44 116 29 38 67 234 23 749 61 515 73 878 82 446 75 782 36 64 5 11 98 197 5 121 66 1662 11 202 86 684 98 656 10 386 43 711 48 186 34 438 71 1183 78 1179 88 201 93 669 66 90 32 220 21 102 23 419 86 625 60 1322 41 145 92 2565 43 470 53 477 24 51 89 1200 15 438 26 339 0 651 33 288 11 72 36 157 38 785 85 1325 11 714 46 79 96 104 70 542 11 126 8 316 78 238 72 705 21 361 35 26 84 715 62 344 27 385 39 680 41 665 67 503 11 511 37 291 11 311 53 170 25 821 52 351 60 693 72 1180 52 288 19 557 1 479 19 483 3 378 51 974 60 59 39 124 10 857 71 552 14 152 36 324 67 329 61 828 8 887 44 938 76 189 29 22 12 101 29 347 93 381 53 578 83 762 36 1496 17 691 71 244 78 1344 90 115 93 94 76 69 62 224 83 247 34 599 58 324 43 16 11 11 56 172 52 136 28 268 72 137 34 344 46 1827 41 965 97 1613 32 1155 7 35 91 328 86 212 48 3 20 72 25 1085 47 1346 67 1718 12 576 30 1106 56 102 84 214 51 79 43 975 34 354 30 512 2 595 20 18 23 60 6 151 78 675 59 72 24 3060 5 99 63 117 25 156 55 259 84 991 49 1634 14 241 91 169 24 582 9 290 63 1431 57 534 17 107 15 214 69 2708 48 87 0 56 21 80 77 345 93 249 63 769 99 274 52 183 45 215 11 187 20 963 69 445 44 48 63 12 91 628 98 857 48 231 37 164 62 410 24 350 2 602 61 180 49 529 10 447 82 147 6 1098 66 65 81 1660 44 163 76 1723 80 381 84 185 35 3721 1 3163 70 250 41 107 10 647 9 1606 40 414 29 2223 75 1482 78 89 54 121 94 94 57 413 88 79 92 336 55 585 32 270 45 1113 36 525 52 135 0 118 30 570 97 862 40 598 54 524 58 436 97 495 90 42 21 825 50 1294 4 256 2 60 13 1167 28 100 11 590 17 49 38 837 49 1005 38 407 80 212 79 416 0 168 20 166 5 588 7 96 68 136 17 1201 45 41 64 1954 43 1798 28 1352 64 582 96 382 92 204 67 286 77 431 27 128 3 281 40 631 97 135 10 109 8 691 37 182 53 435 97 476 6 723 73 1544 35 168 83 318 49 728 12 319 26 74 65 1138 94 457 73 2574 69 200 14 424 48 260 92 1669 44 176 23 392 37 84 15 11 73 555 62 949 24 104 36 188 99 268 34 306 69 308 72 310 86 228 84 1684 67 966 0 252 58 85 83 247 20 130 39 263 5 962 52 1737 77 516 70 1010 5 198 94 91 9 220 29 439 39 801 55 944 99 903 68 1144 30 571 26 80 74 437 64 533 54 809 60 194 67 155 16 703 14 232 16 53 56 1311 97 1765 3 821 64 1147 95 169 69 535 23 367 39 988 78 928 51 684 56 149 69 642 22 2014 31 439 29 1518 20 550 48 17 40 1397 67 866 12 217 23 609 12 366 82 233 97 124 70 326 33 424 80 591 95 912 90 247 28 32 54 3644 57 301 43 356 72 576 56 213 23 82 71 1612 33 172 36 1048 62 216 1 591 13 704 40 666 58 95 55 655 69 252 92 121 55 324 28 28 80 111 18 484 83 2 30 600 13 589 2 1366 47 928 56 1719 77 2441 53 1538 9 58 64 943 42 313 48 348 14 114 94 109 48 292 8 354 99 227 66 557 38 317 74 498 89 621 33 11 74 726 95 2850 89 573 71 33 81 1330 40 55 87 650 53 26 19 584 68 1512 49 223 29 845 59 36 7 296 71 1056 40 253 84 241 38 239 1 530 74 257 88 1273 95 602 22 448 94 592 13 49 51 99 0 35 4 165 88 618 41 497 9 331 66 1 62 66 89 231 59 1087 42 149 73 346 98 796 83 241 59 576 30 573 47 448 48 343 31 513 63 1502 14 252 11 27 92 1195 95 41 88 539 32 64 87 312 59 997 35 1576 20 827 84 936 1 336 51 613 66 812 49 174 93 649 34 3300 80 273 97 155 80 1009 -1 -1
87 1571 59 1232 0 51 51 113 30 1575 87 622 88 205 89 176 47 941 25 430 45 43 38 58 94 172 54 1761 33 380 58 914 23 378 91 105 71 661 41 1597 10 1696 71 887 2 986 17 337 7 343 52 369 11 3 61 157 72 2149 58 1382 65 655 93 255 90 117 52 372 78 537 1 743 41 521 88 238 40 1239 2 13 11 42 42 776 13 229 98 12 50 315 91 160 71 451 87 1246 86 738 19 186 27 223 74 194 35 548 56 1293 48 136 78 1037 75 229 61 29 88 779 19 673 53 85 91 577 4 727 27 1083 90 109 66 710 35 723 76 78 77 836 56 323 65 38 96 86 10 32 66 35 83 676 63 35 39 1943 14 239 46 151 53 941 51 508 9 507 35 161 63 966 41 212 51 346 88 98 99 1140 41 748 34 9 57 41 78 351 90 18 76 145 96 181 58 160 22 378 75 1692 8 937 91 382 6 386 72 330 36 2126 5 514 39 920 76 167 47 25 16 576 85 288 88 656 82 488 49 438 56 998 74 2030 70 14 37 38 75 760 99 1009 61 103 74 916 26 1741 52 159 70 202 90 1449 72 379 11 286 92 223 96 405 20 596 48 531 98 537 0 359 77 227 64 360 91 426 5 168 26 676 78 363 2 154 22 237 45 359 32 3708 87 333 17 269 83 587 54 134 41 1644 87 109 37 159 23 103 96 210 0 389 84 759 92 2029 19 566 93 1535 27 110 17 922 68 835 66 446 28 1772 75 433 42 72 21 174 54 882 51 287 92 614 83 47 7 1328 29 398 63 708 28 368 71 803 39 1182 87 298 18 1623 2 44 47 498 82 142 35 305 13 92 37 15 28 437 73 53 9 247 88 720 13 875 88 243 87 997 49 2136 91 142 9 142 62 296 43 1803 13 982 6 610 16 1436 13 386 5 68 56 39 5 8 53 36 46 50 40 233 7 7 87 91 64 236 53 146 3 157 37 607 26 234 79 379 26 237 75 1975 53 32 89 229 15 1601 35 131 34 344 14 1157 25 1951 73 579 31 269 44 118 91 136 9 1513 33 125 9 55 98 476 71 1908 87 1288 67 507 4 338 98 1199 20 332 35 270 18 103 19 349 50 349 7 42 3 383 65 914 21 1010 25 144 90 273 31 13 32 51 33 110 63 475 14 993 45 1660 60 178 47 90 16 951 42 276 23 260 44 1923 90 73 49 117 62 173 23 454 3 61 93 518 45 314 14 1009 63 2239 4 415 52 230 35 303 76 129 81 476 11 886 87 794 60 796 96 354 10 69 82 42 69 246 14 192 68 604 49 3 96 63 95 586 24 790 52 3208 94 56 91 175 18 201 12 331 16 1905 87 1655 58 716 30 267 52 137 46 1889 54 104 40 2278 45 325 71 452 70 806 32 113 60 1540 55 546 70 439 84 246 61 1293 69 405 33 1676 10 1648 77 36 72 488 82 305 8 1110 84 89 36 764 33 675 35 95 77 134 67 121 90 442 53 390 13 749 97 672 9 93 54 337 68 185 80 39 43 317 87 1273 22 216 81 1801 14 105 68 814 24 336 80 187 76 1602 95 211 83 257 4 487 50 2263 97 262 54 60 38 1258 71 383 62 730 40 19 72 419 60 184 72 855 89 112 5 406 75 209 93 287 94 183 93 1014 0 3 69 83 96 207 50 669 26 104 76 356 26 244 25 495 45 270 41 27 44 275 75 756 58 247 90 636 7 146 92 258 66 1961 40 631 84 161 0 49 78 455 23 187 68 358 55 295 90 123 70 436 64 269 18 244 27 84 50 614 37 916 34 12 54 112 73 584 81 414 94 535 74 1414 75 51 79 74 43 523 71 1128 22 443 3 101 78 387 97 824 15 2173 30 943 71 1015 0 113 49 281 23 1961 97 1784 7 938 36 248 45 169 33 831 87 1280 1 218 51 531 87 455 94 249 3 653 40 66 10 547 18 298 47 141 27 897 23 497 6 1303 24 125 48 1339 1 137 27 198 84 193 29 421 39 506 78 396 73 77 49 231 66 520 90 5 61 191 77 1416 17 153 49 1444 28 2026 32 132 42 422 5 244 42 718 90 661 66 444 76 84 75 173 2 476 15 43 81 898 30 598 73 843 81 446 94 885 61 1039 57 1389 73 491 48 907 6 721 59 564 53 1130 91 474 55 1123 64 3 37 1142 52 791 61 1362 41 227 10 268 54 82 45 1257 30 853 8 270 68 20 3 246 76 823 34 1941 66 96 38 60 81 292 11 1736 66 381 25 534 85 384 7 5 29 141 22 685 87 725 76 386 72 535 3 760 82 368 17 1211 64 270 29 222 1 267 80 1818 72 129 71 519 43 163 73 543 79 303 80 319 65 316 51 592 8 853 28 3078 26 777 80 72 60 349 56 597 94 264 72 902 60 303 35 570 52 76 33 1338 44 213 93 150 42 360 19 411 63 1048 25 262 54 464 92 201 54 1076 77 25 65 371 52 163 26 47 90 113 83 1304 2 1040 38 435 51 1166 29 1369 19 242 60 146 33 1812 77 800 94 8 30 371 73 19 24 242 9 131 24 32 56 240 27 69 2 633 84 833 4 1391 10 1018 20 150 63 516 35 521 32 622 85 504 57 1208 56 301 10 644 58 820 50 765 92 741 12 994 24 20 91 362 22 106 49 564 7 376 32 513 45 241 16 743 63 1387 43 304 47 348 81 31 44 184 66 77 4 1043 5 49 20 41 8 589 5 169 43 634 52 32 40 850 56 917 48 7 49 612 67 45 14 203 30 82 14 134 18 997 33 159 61 968 32 1238 64 2561 34 827 65 1139 9 379 93 105 83 502 27 802 81 615 14 62 84 830 29 1504 47 68 16 1551 50 440 32 362 77 129 91 1811 49 240 10 1313 2 18 76 357 3 596 83 2009 71 409 91 307 16 2820 22 1232 3 1282 72 106 65 72 91 112 92 1012 96 47 89 124 99 113 42 522 35 1228 64 537 84 369 14 870 68 1216 51 954 7 26 68 27 55 154 79 174 19 421 3 35 12 516 25 355 94 793 92 16 49 40 93 297 67 223 75 1397 1 1583 20 11 25 47 23 247 48 75 61 45 44 2384 16 194 64 425 14 548 48 257 69 86 65 45 49 424 47 152 55 618 7 129 2 248 41 441 49 131 1 700 60 432 5 308 90 440 33 492 84 29 33 505 25 582 15 272 23 1056 97 1096 38 130 43 30 2 1122 83 725 95 652 33 646 42 127 14 756 10 65 0 323 31 483 15 172 5 305 50 547 28 24 51 1033 9 236 89 120 20 1172 64 741 13 786 46 28 23 12 35 652 51 185 77 111 3 174 83 647 42 499 36 45 2 98 81 745 28 622 70 2249 23 2828 11 819 10 589 47 175 99 134 79 673 98 734 48 205 52 341 97 324 40 620 52 385 0 306 86 162 81 521 38 324 86 62 81 562 47 750 44 349 47 199 95 737 31 164 64 74 91 2044 80 826 88 435 6 111 45 93 24 862 63 713 7 837 26 636 16 156 71 70 81 428 44 332 86 271 34 533 17 128 7 232 26 538 72 545 48 595 11 176 27 258 92 871 84 1358 72 765 73 20 46 289 95 829 9 415 72 714 67 320 62 113 14 1576 3 590 0 748 76 869 91 49 90 267 21 319 62 246 63 984 25 363 13 213 99 1921 51 1691 70 902 71 636 60 120 56 4 2 278 40 455 84 1009 88 616 15 675 23 1234 89 892 86 1347 79 413 37 623 17 337 33 3379 56 817 48 765 13 68 54 393 47 322 52 111 45 788 74 10 19 510 58 169 70 231 56 278 79 3598 96 1585 4 243 65 212 34 122 44 386 2 1745 22 73 18 112 34 2322 27 1043 78 959 67 227 58 94 14 144 13 1332 82 1448 38 109 71 67 51 2362 19 17 3 638 1 462 98 1123 1 58 65 323 47 43 49 679 13 686 71 461 45 742 24 269 23 958 84 658 31 121 13 916 39 10 66 510 18 815 31 1052 97 684 65 104 66 1998 40 173 83 102 70 425 79 155 53 346 35 626 55 1511 16 971 22 646 39 653 3 2217 50 1322 80 401 16 847 75 495 45 1057 53 650 63 269 56 4 29 24 18 459 21 469 58 250 18 142 56 1358 29 1791 56 818 85 187 33 592 64 688 29 280 47 394 96 503 7 1197 34 180 56 521 37 145 98 375 89 309 23 956 49 109 63 98 58 35 12 405 51 4807 54 75 86 1301 85 947 24 69 94 1778 86 37 24 949 59 683 43 987 44 31 3 571 51 429 6 817 18 1126 57 661 19 2991 33 93 9 27 90 762 53 852 21 114 90 143 37 28 1 427 67 637 75 77 40 337 44 59 35 28 42 896 3 720 13 95 62 137 18 319 13 972 36 530 83 616 68 1605 37 329 69 1249 73 322 82 100 75 122 53 353 19 308 81 663 27 609 46 293 43 247 65 605 4 159 15 1224 32 284 40 1266 71 45 73 1641 85 1445 45 71 88 1082 68 408 46 469 26 263 98 269 29 421 0 960 76 772 77 380 82 125 23 643 84 252 67 326 25 2007 42 652 92 46 5 113 67 444 3 1037 61 327 5 232 47 964 92 365 73 702 6 121 79 948 -1 -1
88 696 94 1243 51 297 43 532 29 850 72 514 54 2204 17 139 83 348 86 1263 97 194 35 557 74 374 32 845 37 1517 65 254 11 993 33 100 50 1037 33 183 54 92 56 623 42 3265 88 670 4 492 76 417 44 576 36 217 85 749 17 27 96 675 16 729 62 18 14 41 12 180 40 264 19 346 78 1388 79 463 89 211 20 870 31 129 85 806 76 798 79 143 97 146 1 164 10 206 88 111 17 1196 11 652 54 38 45 52 7 179 75 29 70 187 32 482 62 225 36 144 93 1231 13 1248 73 678 38 242 45 234 44 475 73 465 91 673 97 340 31 873 63 762 94 215 46 379 61 2260 36 1888 20 122 30 148 51 304 94 860 82 850 94 24 4 342 80 839 21 66 92 1739 20 1047 24 520 4 1545 99 269 14 12 18 322 72 244 31 247 11 474 41 285 96 806 29 2716 75 1601 2 60 50 1307 90 50 23 271 44 581 92 64 73 1272 86 498 68 989 41 592 93 137 63 632 60 703 26 981 34 944 24 275 41 445 94 255 65 427 85 659 34 92 60 677 75 661 43 716 76 1019 51 11 11 157 78 730 8 28 26 176 72 708 37 1616 31 302 4 647 9 1989 70 914 75 1908 91 712 73 542 80 538 91 522 43 1466 7 818 78 24 15 134 72 226 3 341 82 703 23 155 84 344 73 1475 72 1852 25 18 1 1082 44 613 2 43 41 14 68 466 15 708 46 440 29 73 34 113 82 750 70 432 46 1555 89 1023 88 281 41 58 46 741 16 2471 69 237 47 82 23 115 25 2991 46 1092 40 1082 4 351 90 44 32 176 93 640 27 1204 2 338 79 595 72 770 77 135 9 492 48 388 74 37 64 230 25 99 55 855 42 524 59 244 79 460 21 24 66 630 94 97 91 1648 62 49 12 1513 95 2980 7 105 63 1306 69 952 18 137 44 267 75 353 65 147 89 602 94 310 44 173 19 160 98 21 40 805 29 192 38 7 3 24 0 249 26 32 81 1533 93 501 2 567 40 41 11 216 41 377 8 108 79 583 60 708 81 834 44 545 3 586 19 263 76 264 9 1163 33 1684 55 1807 30 2229 73 635 78 1302 97 1490 0 550 2 661 60 149 54 729 11 180 29 64 11 348 26 44 76 872 43 257 7 164 32 401 19 351 35 739 67 103 91 454 19 956 76 1131 96 609 63 14 3 692 6 2 4 299 35 1062 10 4218 59 1248 97 1575 42 642 73 128 63 373 99 342 33 1004 94 422 37 143 17 283 84 122 45 713 60 939 15 384 32 267 12 317 13 1072 4 1235 79 416 71 608 94 686 57 504 66 868 43 111 9 24 33 764 97 143 4 86 29 979 44 125 51 1871 95 191 31 1361 7 1949 9 1716 95 1181 34 521 43 381 92 298 26 1241 3 55 98 214 80 513 37 80 22 924 50 127 15 540 4 18 21 88 22 1634 0 398 55 93 79 235 65 425 28 630 4 605 51 801 72 93 93 157 25 64 85 785 43 1807 85 1234 90 37 42 1791 0 659 82 1829 71 166 47 63 20 689 67 1365 20 20 8 546 52 200 45 317 59 960 12 520 14 102 67 200 51 63 38 209 15 1577 46 124 41 419 72 844 74 931 30 794 53 666 23 1694 91 18 77 176 81 1743 58 142 26 447 54 400 63 26 38 420 17 1072 85 182 43 126 8 1248 68 60 66 258 59 776 87 679 48 43 85 72 82 118 66 364 38 128 70 221 92 96 96 1090 85 365 47 122 94 109 86 85 74 322 88 433 65 1105 36 886 62 406 55 532 39 458 27 2381 90 14 95 441 72 181 52 1473 14 97 38 682 85 586 59 9 63 322 53 150 25 33 63 946 37 2094 92 937 48 143 83 743 94 37 89 946 46 896 92 221 9 629 2 320 87 559 39 333 69 29 52 669 32 395 51 307 30 1353 15 115 7 107 18 60 23 261 66 70 31 108 90 1577 37 75 39 300 62 292 22 278 50 695 71 393 52 377 86 10 41 1675 32 742 47 384 85 337 92 864 35 219 60 903 3 798 99 94 40 1487 8 621 76 334 32 2276 76 556 18 66 52 590 53 100 30 826 9 259 33 32 13 496 48 1177 70 53 48 63 91 192 90 1683 72 904 67 64 72 694 17 1528 35 967 60 114 32 2564 38 101 39 519 63 474 46 437 18 635 36 245 64 1610 2 239 90 1140 79 118 32 1393 56 392 45 25 87 289 97 529 77 1433 79 381 52 565 49 2 95 256 14 3032 92 450 63 8 73 310 8 528 69 462 57 452 97 37 56 62 36 206 32 148 12 193 72 396 12 748 9 464 6 1859 19 35 29 324 9 1879 97 45 4 411 21 1112 15 178 39 354 41 31 51 595 44 137 19 54 25 1367 85 112 10 515 19 498 42 160 36 1166 47 1315 76 238 84 168 95 572 38 732 56 385 89 189 19 375 65 576 81 283 63 433 51 433 44 64 18 1103 82 1256 27 66 52 94 4 1054 18 119 67 12 86 116 36 629 25 259 99 662 33 833 12 59 27 837 61 131 19 3 62 1993 37 380 89 759 83 641 40 659 16 692 4 361 47 19 20 431 51 972 76 272 27 584 16 350 61 100 8 258 53 380 81 143 29 453 96 478 13 524 89 195 38 56 78 277 38 361 34 726 29 4 11 484 55 719 34 941 63 1385 46 1575 25 434 81 439 68 595 15 1288 52 375 65 1504 34 248 76 770 62 316 85 369 80 33 76 45 21 1915 30 960 66 689 32 302 58 324 7 148 31 6 63 1867 24 267 72 127 15 109 18 552 77 1006 92 692 10 643 34 41 27 272 19 874 39 164 81 322 96 99 88 266 79 1384 22 102 64 196 36 595 7 208 86 556 47 92 56 696 61 925 74 75 15 996 87 927 26 464 97 668 66 371 88 1 93 451 35 708 67 491 14 351 28 44 80 399 91 233 17 127 18 1130 11 159 1 371 60 674 63 99 27 631 38 516 14 221 65 246 37 1381 64 446 68 565 94 456 67 78 11 274 12 52 96 25 75 34 64 95 79 1923 58 13 33 1510 0 295 72 1593 69 818 42 219 98 735 63 75 40 202 75 999 92 2064 61 622 23 1192 98 465 20 965 91 686 78 1138 85 819 81 916 38 74 65 1060 76 646 13 465 86 855 61 52 32 109 6 302 21 1741 59 954 80 713 53 489 10 166 92 682 88 1338 56 128 23 496 67 832 59 63 30 1049 55 74 21 91 78 49 94 628 95 223 30 256 76 2745 92 49 79 535 10 312 86 787 39 521 16 440 9 778 14 246 3 1679 1 137 44 66 3 991 41 735 20 156 59 68 86 2311 80 1071 58 429 95 31 66 801 72 1921 48 368 57 437 72 61 4 80 81 1961 44 421 0 1123 67 24 61 831 12 181 79 847 40 344 36 731 71 89 13 456 71 295 52 215 5 36 83 201 40 62 64 813 74 127 82 70 95 599 18 1036 34 340 26 51 53 457 30 1484 45 756 85 98 32 1037 86 1057 8 360 38 5 31 1158 21 531 42 1060 29 1760 12 69 5 86 61 1478 95 224 79 727 81 1291 50 306 91 45 73 5 96 12 46 537 76 72 36 76 42 254 38 387 77 386 90 155 92 13 43 454 57 549 53 732 92 1225 49 471 84 83 83 601 23 92 80 1014 16 1340 71 456 72 312 37 13 95 779 97 49 0 294 41 981 93 1261 89 584 20 35 56 534 17 1219 10 721 58 346 51 84 65 2806 11 1858 86 1277 19 1222 32 473 21 959 10 469 28 295 16 145 82 1163 63 195 89 174 78 152 88 393 7 99 14 571 79 32 21 7 89 1285 3 1156 99 1916 32 1294 44 878 70 391 78 565 14 779 31 507 78 602 70 282 52 1261 39 487 58 812 38 372 23 755 32 30 17 910 70 606 2 542 60 1258 50 286 27 307 62 7 99 3492 96 1150 95 257 31 300 82 475 42 41 39 588 65 2543 17 630 44 1081 67 128 37 229 38 41 35 73 5 94 68 1617 37 420 36 109 41 65 33 417 46 514 44 125 5 798 81 3177 53 603 28 1595 7 1091 85 87 30 346 45 1590 16 100 48 54 26 365 2 2 17 795 69 89 31 2185 83 1037 43 127 18 126 26 562 79 39 47 2102 46 329 75 9 67 1502 75 1383 1 961 11 167 51 151 45 101 67 78 65 435 88 152 39 939 23 85 84 435 4 1389 26 1062 94 688 71 175 30 428 87 51 45 918 19 71 2 981 29 693 72 346 29 1116 99 640 26 73 27 1610 83 543 55 200 22 68 74 82 78 589 65 2319 59 103 88 812 -1 -1
89 746 23 923 76 12 78 1718 46 1260 45 1066 25 161 63 199 13 73 10 253 57 270 99 67 92 97 64 7 53 2093 48 854 83 1577 12 127 83 202 50 300 39 7 43 89 61 730 93 163 92 1291 74 1 41 576 1 794 71 1265 92 497 88 562 56 126 62 818 93 84 64 1281 85 156 37 55 78 47 98 932 0 568 49 218 5 2276 29 37 3 469 25 658 23 675 51 168 81 275 0 190 34 650 81 134 11 465 37 1220 28 677 5 1442 65 225 54 129 65 1162 82 166 39 885 48 442 86 326 47 795 90 184 73 505 32 267 68 486 86 323 17 575 39 710 27 186 56 136 31 375 56 685 73 971 82 443 73 656 76 1265 13 528 32 825 57 962 50 98 29 526 39 42 83 2155 80 418 66 911 81 404 92 1106 63 1409 54 1590 84 311 13 700 54 63 39 1076 60 1581 48 700 60 739 98 1172 0 34 64 1138 81 1010 91 103 54 3295 15 375 19 553 33 1082 19 1725 70 1441 83 440 99 162 1 1872 37 66 42 2220 49 16 56 719 65 404 30 152 91 149 87 570 25 2026 30 25 24 1221 21 330 23 26 45 172 49 338 69 1052 43 216 91 9 84 527 21 182 42 1006 58 118 46 303 99 43 88 264 1 231 57 77 23 238 60 84 37 305 27 1026 22 493 97 952 36 480 85 295 57 402 4 46 58 304 23 575 50 277 7 90 80 43 3 4 62 830 84 326 81 531 70 569 68 1872 71 126 54 396 9 787 39 155 51 176 1 252 38 1272 17 1559 51 251 65 2119 84 344 14 103 51 549 64 339 86 3981 93 66 6 870 36 41 21 417 74 569 1 2094 69 199 99 110 81 77 52 430 42 654 8 927 58 566 83 342 66 351 54 1117 87 1015 72 41 44 1981 75 1482 36 835 58 33 97 53 13 287 68 716 92 185 50 781 61 168 10 69 12 345 32 1236 10 304 99 1144 33 478 59 396 38 134 50 377 65 873 73 1100 15 48 99 82 29 156 51 1126 60 1735 63 1142 82 616 20 1403 66 170 69 711 11 74 63 648 4 653 68 416 21 809 61 193 28 254 53 428 73 437 30 720 54 1198 56 614 14 1062 40 144 95 245 73 1182 58 607 21 38 25 356 53 21 63 347 97 699 54 1833 64 219 13 138 8 1 3 43 92 135 76 139 34 1481 11 666 62 672 65 327 25 513 95 1719 14 1083 51 425 78 304 58 328 56 200 92 384 68 572 69 201 6 918 20 2289 38 1823 82 933 7 570 55 492 14 1318 40 669 41 1388 91 353 4 1102 7 360 41 187 87 198 76 593 17 1016 5 624 19 80 8 52 26 3190 67 443 7 317 23 268 19 735 69 1055 48 778 6 53 7 238 32 1190 86 452 31 1343 38 163 11 131 24 523 60 316 93 517 1 616 59 438 8 66 86 244 40 21 33 628 85 771 54 3231 61 119 76 494 29 2809 97 1169 93 2015 55 622 3 142 86 137 4 1168 14 240 38 193 43 140 18 119 41 580 75 717 94 1239 6 679 92 1462 11 492 44 91 42 565 67 795 59 592 79 239 5 1219 8 300 47 892 93 234 58 200 44 975 62 1487 98 1567 12 1213 27 747 62 679 42 323 64 265 20 729 12 360 84 484 14 271 46 832 25 617 52 722 64 249 82 154 0 23 25 347 62 359 19 212 44 164 53 29 66 75 37 939 84 87 69 877 54 1318 93 206 79 146 4 768 86 126 81 112 80 584 44 600 4 726 38 2140 35 327 49 218 65 1083 6 23 65 362 7 128 73 499 74 405 91 54 97 44 22 719 77 273 11 699 87 208 92 332 47 547 44 33 9 336 33 705 96 811 32 2611 60 51 94 60 43 557 8 526 89 175 67 564 54 304 6 924 44 183 96 421 62 428 57 119 66 216 0 39 56 45 14 125 41 3098 30 879 92 594 5 347 36 731 4 615 92 365 4 1101 15 1506 80 487 41 1467 86 357 13 151 70 512 0 576 8 1062 65 549 1 687 92 550 20 42 71 17 40 486 70 1270 49 319 52 137 55 29 10 2768 70 45 7 344 1 185 7 631 16 210 14 172 78 220 79 14 21 226 62 756 0 363 27 375 8 6 1 691 35 1223 25 207 65 1297 82 734 11 185 52 323 11 80 41 1476 18 401 17 664 65 418 94 349 2 527 57 87 60 50 66 220 95 838 65 512 8 85 46 157 0 910 56 313 75 265 66 1455 58 734 49 387 86 17 60 898 44 66 46 2034 88 236 79 113 81 1489 54 10 43 363 63 37 62 201 73 324 93 334 73 50 75 753 45 946 3 434 36 167 33 712 28 551 62 150 82 175 85 571 37 345 87 366 30 512 60 510 73 784 5 555 53 320 21 424 38 425 3 309 85 456 48 168 7 12 30 45 73 236 81 27 52 297 15 199 7 2220 45 116 39 1669 17 397 53 303 79 1594 94 1012 31 1909 14 561 57 571 35 8 48 218 22 1424 43 283 25 594 62 983 68 136 48 402 80 221 60 60 67 2647 64 844 97 524 33 1077 9 178 59 1152 14 22 92 108 42 1491 82 885 15 524 94 430 73 408 78 109 22 1886 12 289 51 497 41 248 48 94 68 935 24 241 20 68 39 552 5 514 50 270 20 764 29 895 58 362 93 1505 22 81 62 1075 26 543 6 974 91 89 48 125 72 1079 39 513 12 2777 37 223 71 3787 63 80 34 817 69 1364 97 473 17 745 80 676 56 438 81 109 21 197 37 2908 74 310 48 1038 12 319 91 224 92 10 77 1298 26 472 60 75 98 447 0 1230 4 346 84 77 47 223 81 18 34 1867 50 385 34 1055 36 432 32 956 59 913 12 677 6 1867 14 300 11 709 42 352 12 880 42 196 32 862 59 543 2 2121 60 211 71 713 18 858 32 247 35 479 44 314 87 91 81 342 66 691 83 900 51 222 46 167 11 141 79 258 96 118 67 658 90 50 46 39 31 825 86 638 82 2566 31 524 44 1175 1 74 42 121 41 696 72 12 21 1879 83 847 57 501 45 761 23 257 8 546 90 122 32 208 43 103 38 441 66 48 68 1609 60 75 62 165 15 80 7 1263 0 816 5 1163 38 785 77 26 36 585 25 609 18 1691 32 1009 34 388 12 1016 70 443 35 1932 36 619 85 1600 78 97 14 841 18 242 75 1222 25 232 37 692 22 212 73 377 11 902 31 325 99 279 4 788 76 158 23 948 49 170 63 58 73 654 77 1161 80 1483 52 198 70 191 18 246 74 726 72 82 91 541 46 198 15 118 97 608 48 577 92 529 29 645 47 6 80 14 6 3 14 352 95 639 47 971 7 881 72 454 92 577 48 70 46 614 19 733 3 1197 25 221 46 527 58 562 42 562 43 1042 6 207 85 377 3 266 53 65 97 186 65 396 58 247 22 378 57 373 98 383 86 1415 49 267 56 1953 33 699 76 1497 39 1009 90 659 30 621 98 538 86 532 14 3576 63 893 28 109 58 1544 95 1750 24 323 1 9 24 562 43 413 69 583 78 858 92 1511 22 133 48 404 51 80 45 317 15 281 84 569 11 973 44 206 47 8 72 824 38 435 88 44 48 214 66 1207 87 468 16 1627 44 119 79 2165 94 542 71 498 56 364 31 463 70 443 30 811 48 460 14 45 75 812 10 621 34 219 43 141 82 403 70 138 86 1697 81 355 27 2030 73 58 65 218 47 740 37 1469 38 539 70 671 95 158 60 695 59 1204 13 750 60 1906 59 2942 31 368 35 448 53 1285 72 89 17 165 64 44 84 763 53 79 37 465 10 871 98 6 73 205 34 365 41 438 89 927 68 39 74 1463 91 342 86 955 82 1688 25 1519 97 485 99 6 63 913 3 1733 98 1072 1 1551 33 232 80 1476 47 2756 4 562 68 940 66 503 74 249 77 323 20 12 2 338 72 30 97 23 72 314 51 474 47 18 90 625 57 267 12 37 13 837 60 102 9 8 78 682 92 1368 61 727 23 413 83 855 70 839 48 619 47 452 36 983 73 133 62 188 85 1739 61 234 75 205 32 2146 11 464 93 217 1 179 3 265 67 149 0 557 50 263 46 12 91 249 19 41 85 992 93 1309 84 117 16 999 12 1818 71 100 74 1942 18 2015 22 2909 60 643 19 59 22 60 25 1946 51 347 69 260 90 1250 93 693 96 2172 99 467 -1 -1
90 533 95 33 81 106 61 817 15 1287 38 1456 93 695 35 670 96 385 88 452 17 706 15 89 64 732 30 226 25 454 27 1316 36 1859 48 45 42 185 98 81 35 307 14 209 9 534 54 131 27 533 19 1222 28 251 21 174 44 1528 34 252 55 248 80 2183 18 576 4 502 19 256 31 97 73 495 90 465 51 135 28 1403 68 140 71 885 46 907 52 883 69 90 7 1501 18 172 90 538 41 89 28 1089 22 123 80 438 33 849 38 937 87 302 60 315 90 134 62 27 55 227 83 350 75 115 18 444 58 1401 49 1486 5 420 44 338 93 337 23 41 81 17 29 1198 4 42 29 1450 35 489 67 1272 49 593 44 1326 39 239 95 66 31 96 52 74 43 40 67 865 63 192 17 6 20 208 28 470 81 457 2 50 40 1611 37 690 85 493 28 483 75 1742 46 795 39 179 35 1134 12 444 68 72 83 533 67 364 87 1056 9 66 97 113 35 848 66 1891 75 90 95 1224 66 545 81 1068 67 156 95 275 92 148 25 1179 67 1042 85 721 71 646 36 1049 7 180 87 1510 32 166 85 1054 67 503 51 348 72 1737 1 922 34 327 31 2358 22 1163 27 73 63 59 24 653 36 248 64 56 18 326 93 950 32 355 20 690 39 2065 85 897 92 2750 16 283 28 707 20 10 60 111 6 155 31 1377 16 954 58 812 45 317 31 685 38 1191 15 252 54 1 94 798 88 315 13 2659 27 97 48 273 68 187 49 889 34 103 7 1115 46 236 98 212 54 271 43 117 10 3532 80 387 7 505 52 671 22 164 29 1086 85 199 79 161 26 760 37 217 79 501 30 340 64 1536 63 1806 28 3875 57 167 92 106 26 23 28 83 0 4 42 502 37 3434 23 24 36 84 60 3305 12 182 25 409 15 16 91 248 10 220 53 1686 50 505 64 559 73 670 28 812 20 40 32 227 87 2 38 1912 3 118 98 574 62 578 7 34 48 225 28 80 84 482 20 784 10 994 59 345 69 222 73 828 24 895 21 492 50 357 59 71 50 12 49 551 17 316 22 738 20 66 93 468 71 1078 66 270 74 133 88 843 41 501 27 90 1 927 37 201 41 713 78 1066 64 826 33 669 23 1667 38 992 74 145 71 645 88 1671 54 888 37 670 31 153 10 109 4 398 92 189 21 490 30 1170 61 256 46 774 52 367 21 455 33 1120 27 42 68 663 77 1161 99 2221 30 58 33 83 24 1161 83 172 90 74 25 2391 39 918 91 17 86 261 12 240 38 261 16 245 20 543 5 11 73 258 93 421 56 22 79 735 68 481 2 495 93 1981 30 1150 89 224 2 1441 9 1766 52 302 77 319 75 25 20 21 21 1840 84 159 72 762 48 18 77 1400 67 189 7 211 34 815 37 1546 63 188 47 402 62 827 31 1006 72 634 64 339 96 90 86 175 23 72 30 105 85 237 32 121 20 458 5 178 56 889 10 553 8 483 5 501 36 601 26 680 65 592 7 1075 10 1 5 965 1 321 29 844 83 430 87 1390 65 69 26 1236 10 94 59 184 60 617 31 221 24 196 4 149 16 787 9 18 3 757 69 48 24 1007 50 67 35 536 54 126 2 304 62 77 98 53 33 251 90 25 71 602 14 149 25 52 60 3 41 132 99 358 10 301 51 560 88 456 19 837 53 395 89 63 65 316 83 23 7 987 75 422 62 278 3 2661 7 13 17 142 26 1800 10 765 37 835 46 613 32 90 38 16 72 1996 70 315 66 661 97 520 73 2002 18 2653 71 909 44 149 59 1055 88 93 60 177 98 143 8 548 31 841 44 883 82 848 18 493 28 639 87 1077 17 1586 41 351 98 276 60 1234 96 52 59 36 32 396 40 57 39 895 74 109 44 273 38 124 2 169 99 234 89 498 70 218 50 132 22 7 0 54 20 253 91 470 5 1277 98 259 72 696 5 584 13 280 27 527 97 503 69 808 73 69 68 927 70 110 82 414 14 128 52 1070 66 892 83 410 76 646 56 27 74 72 15 455 4 874 28 275 15 107 27 59 81 64 80 811 88 28 1 167 48 1634 50 649 27 1347 77 522 75 260 59 253 91 172 4 812 47 33 70 277 86 49 62 993 66 66 9 288 69 462 97 656 15 72 83 490 76 152 88 969 51 594 61 534 83 94 10 1051 95 268 99 30 41 288 95 740 49 2017 11 23 8 39 53 1518 32 296 15 42 3 6 39 374 23 146 79 265 24 406 88 221 74 179 7 921 11 1275 8 62 7 89 57 24 46 56 72 233 67 581 86 449 84 177 92 1342 26 1802 48 1104 72 767 74 756 14 298 64 1067 61 165 4 8 41 311 35 315 79 415 6 23 44 534 89 612 25 353 58 484 3 586 29 567 53 993 87 148 69 166 52 784 15 683 43 139 27 592 67 966 72 787 51 160 66 148 52 85 72 3 76 277 62 380 31 1113 47 991 84 1100 89 88 8 414 50 2404 45 487 3 321 13 953 77 262 91 831 39 132 94 539 48 225 79 340 65 671 57 2414 81 219 0 1147 56 273 37 362 50 575 78 132 59 1038 12 1393 9 391 6 582 73 507 96 39 81 201 51 2309 73 123 45 299 3 345 43 249 75 170 53 776 66 568 26 350 31 74 28 21 90 64 47 383 68 95 63 138 30 39 35 693 17 446 60 524 78 419 40 199 4 62 83 267 5 124 79 329 30 27 9 804 33 442 45 100 11 1055 22 627 75 632 91 288 53 725 41 586 57 1236 46 180 35 119 63 379 96 393 30 909 39 100 43 47 30 92 8 272 41 28 25 1644 24 408 54 94 28 278 17 465 1 702 88 630 46 146 85 232 77 138 84 355 57 214 39 1519 48 1113 56 728 14 685 76 1213 73 1034 88 63 20 786 29 11 41 286 0 765 53 758 56 208 7 1171 52 580 63 808 30 720 32 623 39 326 65 501 64 31 78 137 85 1395 6 2499 69 465 74 1591 51 11 26 389 71 398 97 1211 59 76 71 81 84 138 87 3992 92 287 26 228 80 3026 30 829 43 1280 78 483 84 128 38 154 7 2237 41 1311 27 985 34 1406 66 295 86 6 71 390 89 269 97 114 98 1038 14 2211 41 168 23 169 98 1446 41 124 49 103 59 524 74 378 3 107 28 227 42 874 34 736 12 1203 84 144 45 67 77 1318 28 341 0 84 74 2118 18 957 20 236 13 284 20 471 17 727 25 355 62 1063 80 505 2 533 38 189 82 83 98 655 32 1145 62 291 79 1018 26 160 19 2380 92 14 43 2520 40 1430 80 1011 72 22 45 1181 56 721 71 212 92 1333 47 343 53 1586 87 200 12 1390 48 878 96 586 31 1640 57 19 15 609 60 826 73 921 42 722 28 324 60 445 69 64 29 1326 73 325 9 100 39 70 97 729 73 836 11 218 21 485 62 93 67 436 41 798 84 50 53 827 13 1009 53 357 1 2 93 294 95 1551 96 1116 14 432 3 369 26 216 37 33 6 97 23 715 99 2302 97 989 40 460 26 48 6 738 42 317 4 111 88 398 71 10 2 96 88 1246 28 102 91 378 92 232 85 1552 2 216 64 233 53 288 94 2400 46 302 19 267 72 465 65 415 60 653 16 270 42 586 49 272 97 112 56 122 4 78 90 1351 62 268 69 2786 75 60 50 1379 28 55 26 250 86 299 12 374 83 262 12 96 8 1061 97 101 34 55 30 304 94 1272 95 210 58 656 77 2157 22 370 74 249 10 1112 63 512 59 313 45 1017 78 323 22 59 74 279 27 340 86 737 57 390 93 5 56 795 72 267 76 117 1 1636 39 127 10 1920 85 732 15 247 59 982 2 298 94 92 0 107 93 32 6 293 74 1473 0 188 75 186 83 237 70 793 66 2042 83 9 98 219 65 35 47 755 65 252 4 303 68 137 77 507 55 728 99 262 60 182 85 1176 5 347 42 869 6 841 69 577 90 875 5 7 41 149 63 687 89 187 29 100 98 253 46 208 84 1501 12 211 76 1341 22 109 66 42 8 126 1 267 15 346 61 102 19 262 75 98 73 1109 88 254 98 380 75 390 48 1125 73 1684 42 985 78 545 64 1230 44 1326 29 123 31 376 37 387 7 777 42 1049 64 418 95 1616 94 1657 97 865 27 1000 38 302 77 1057 37 2647 63 762 24 310 31 113 89 202 90 345 53 469 80 305 18 713 60 618 22 96 41 2838 33 92 40 341 67 389 25 89 60 1281 40 488 46 2958 29 188 56 175 46 1315 6 101 38 878 22 1103 57 8 53 301 54 846 77 514 67 66 92 562 58 8 86 875 83 203 55 341 30 461 38 931 17 336 62 654 96 118 63 622 93 21 75 1314 2 278 37 251 40 97 85 77 60 818 11 2362 88 283 34 206 82 132 4 74 30 158 76 736 46 161 44 174 84 1130 44 930 64 346 77 366 91 119 96 66 2 56 94 355 50 92 4 587 55 254 74 180 25 56 98 109 44 259 10 1391 13 222 21 147 9 2395 17 303 45 1374 12 1599 74 398 2 1 16 710 -1 -1
91 235 27 185 5 1689 38 313 45 912 34 368 45 346 98 465 65 2639 33 95 95 292 26 198 61 251 42 972 12 230 43 343 51 251 91 857 39 796 68 110 46 427 56 479 24 1340 95 1200 85 1094 9 1420 47 858 18 1230 23 186 41 207 12 329 80 867 40 1256 79 1912 48 250 41 133 55 58 20 464 43 536 1 418 2 887 36 409 98 428 26 433 46 488 51 552 67 410 82 525 46 256 71 379 0 589 26 397 15 783 57 1218 6 1076 0 352 69 965 33 463 59 720 41 447 23 121 33 470 49 31 21 950 76 33 82 853 50 823 49 258 84 446 42 133 80 149 22 712 89 6 30 254 87 170 42 526 99 257 80 1460 0 257 21 932 89 309 81 633 89 1168 77 1774 48 268 43 170 79 118 5 262 68 120 95 135 98 3 39 574 62 3361 77 399 87 321 35 988 4 319 44 462 69 51 80 38 26 257 98 206 73 60 60 380 26 47 0 734 85 1631 52 454 21 537 70 230 53 629 46 1102 36 464 61 398 58 2799 46 1268 33 250 93 241 66 1139 53 155 11 1455 62 531 25 1649 34 1170 75 463 28 1477 74 39 60 369 6 841 5 416 60 1038 78 83 19 283 23 350 39 973 90 2244 94 1281 60 8 11 321 33 2653 35 592 7 1018 21 587 38 154 78 8 15 753 9 387 99 164 62 86 73 1919 92 282 27 1465 35 1094 56 250 24 844 93 43 13 481 75 114 7 208 20 238 50 351 4 308 30 103 55 224 13 1097 66 1418 84 524 66 128 11 63 26 15 92 424 9 148 80 2096 82 785 61 2335 11 78 61 45 58 669 63 606 82 556 54 1496 59 1086 51 735 77 243 2 112 90 16 14 72 86 75 29 99 66 118 29 189 38 555 79 2307 26 69 78 345 54 247 37 144 30 201 87 863 39 606 13 536 70 870 12 294 81 158 8 296 89 57 57 120 35 447 63 465 85 795 94 897 31 583 32 231 94 344 73 54 57 730 11 391 43 180 13 95 18 461 20 280 4 876 12 589 31 1765 90 476 26 255 90 203 58 32 29 1074 60 454 22 692 50 150 56 182 78 216 50 519 37 936 68 360 98 613 83 87 18 212 39 707 49 254 71 1337 73 57 39 481 68 424 17 196 84 1600 96 1615 90 79 63 316 14 412 59 876 55 258 81 931 49 2162 1 245 53 507 31 36 6 1353 12 1825 52 351 95 760 78 767 85 158 57 79 76 158 20 444 6 882 82 867 71 271 33 96 52 304 81 2036 15 1175 54 511 58 200 71 715 5 354 48 280 84 10 34 126 30 242 66 1595 45 113 65 502 15 795 93 199 2 745 40 894 11 3870 23 366 41 619 43 34 49 558 48 395 88 501 79 1286 32 155 96 1072 45 390 54 1614 97 462 59 527 29 401 73 80 59 673 10 307 95 722 44 573 88 2229 28 42 75 717 54 521 32 27 2 2323 54 909 12 53 99 141 63 89 85 969 83 286 62 1867 35 989 98 1931 47 163 1 741 15 1692 31 230 61 2114 28 1594 9 121 43 233 90 1397 13 36 59 567 19 432 14 202 59 475 60 31 56 500 3 226 30 679 51 1567 78 160 57 23 53 914 41 175 60 84 65 713 26 948 56 76 16 704 94 4 52 196 84 431 54 665 29 26 58 371 81 595 8 354 61 508 62 282 41 1982 34 576 23 284 33 75 60 40 9 229 35 1122 85 248 94 308 26 638 81 37 68 521 54 23 72 665 73 31 51 575 1 66 12 813 1 365 25 1753 34 408 70 596 31 874 1 167 86 229 93 99 58 111 88 328 30 437 94 1945 78 430 4 1297 16 700 10 156 48 1009 77 20 16 401 91 163 36 161 66 1206 20 370 84 1422 88 952 89 1843 36 1844 70 801 16 347 5 375 73 101 45 464 62 923 13 367 56 421 13 235 2 726 5 204 39 934 35 1076 53 54 37 471 68 136 71 411 34 53 9 599 73 447 62 1184 5 1134 16 927 23 997 0 113 70 234 67 1763 82 78 86 165 72 607 54 385 38 426 59 236 5 863 13 413 77 740 99 260 71 374 29 1062 59 24 57 143 52 385 49 83 79 1 18 699 16 791 96 713 92 150 84 173 18 901 38 217 30 1795 21 538 15 337 83 790 68 1263 3 441 47 2060 58 323 25 1089 88 1098 57 496 79 571 93 351 23 365 79 158 23 129 24 11 10 146 87 48 96 221 56 160 66 527 33 601 71 117 51 453 82 218 77 432 56 105 11 772 90 121 49 1116 0 741 45 1501 44 744 57 1188 48 8 44 110 98 1194 45 173 79 240 1 245 7 1665 51 511 38 590 16 404 62 256 7 93 53 6 35 394 75 454 41 207 53 227 56 118 95 925 41 837 82 914 4 745 7 1151 21 488 4 105 81 542 30 838 52 432 63 1129 55 387 17 141 6 879 4 137 59 168 65 432 26 1018 66 758 99 418 13 397 67 331 65 1045 27 14 53 33 38 1551 55 1 57 290 10 9 31 876 67 960 45 36 37 611 12 820 63 131 21 408 82 240 14 342 70 980 69 484 47 596 85 916 46 908 86 232 32 855 77 56 3 1088 6 357 81 97 48 215 24 234 69 28 84 443 70 205 32 342 59 1842 96 663 30 749 41 757 86 196 97 21 34 122 79 111 2 62 62 155 35 1447 29 635 21 715 59 35 94 1803 98 199 39 559 30 1786 48 542 56 216 26 484 56 635 42 162 33 5 74 2017 14 844 51 122 18 363 44 777 54 554 38 272 10 317 88 4 96 182 31 69 55 466 21 152 33 292 14 77 16 58 84 282 96 826 57 26 72 3119 76 789 3 186 92 690 59 470 90 341 21 585 80 1299 76 882 18 28 22 249 4 524 29 709 3 1018 48 1410 0 1533 63 85 51 548 93 216 73 280 89 510 60 316 83 27 98 556 7 379 59 286 36 520 17 652 55 115 81 1222 97 56 62 207 23 714 55 545 64 11 48 731 4 119 13 1591 75 35 93 784 34 437 85 3513 89 99 59 1008 9 471 20 664 74 57 20 386 79 1567 96 127 14 1408 6 94 23 649 38 468 77 198 80 473 78 2017 70 657 79 533 44 906 29 65 34 222 86 591 37 328 56 314 18 1058 80 189 38 50 54 2195 69 1438 84 175 27 498 36 1157 7 177 65 932 17 488 53 47 26 769 50 34 90 697 63 53 80 390 32 347 96 58 73 490 90 641 27 301 51 362 47 386 40 629 62 223 35 762 37 651 93 724 65 2117 44 355 94 196 55 893 49 843 29 146 45 20 64 241 79 79 94 218 68 2758 45 68 53 1203 8 369 21 200 1 752 53 743 25 394 76 395 78 122 2 522 27 188 47 101 49 748 72 572 94 104 8 251 45 681 37 407 8 530 42 360 36 118 68 20 48 962 57 452 34 324 5 267 19 406 25 318 64 352 48 52 72 1272 69 375 22 646 19 178 55 910 0 46 19 803 18 255 3 1092 50 672 46 952 45 273 3 2677 75 1876 39 652 71 526 27 1000 21 255 36 227 99 767 45 3 50 436 53 45 9 88 34 254 19 99 68 2096 20 503 4 54 53 1292 72 53 68 1609 60 510 79 19 14 203 67 581 9 1020 21 1180 4 798 90 226 79 649 93 1096 88 190 72 3323 24 479 51 111 19 696 37 753 60 1712 63 1392 0 936 30 578 25 1 49 219 58 397 11 403 43 676 99 264 91 95 2 318 45 776 14 2300 50 256 67 105 7 604 47 276 92 538 23 568 53 511 65 46 15 445 10 434 32 1086 83 1110 93 115 78 63 44 183 22 456 14 300 66 78 95 85 97 302 7 75 63 16 83 732 70 1009 93 207 66 34 65 82 73 414 72 89 6 52 76 841 89 536 90 225 1 143 6 1574 1 11 21 1246 17 242 87 672 59 818 83 175 67 327 90 612 29 985 42 820 80 1241 89 967 72 637 11 1224 50 217 34 36 14 32 33 720 73 316 71 907 92 104 68 287 88 209 80 121 78 113 16 20 55 490 97 338 10 518 32 171 74 238 12 63 52 153 44 59 72 718 66 542 21 325 77 53 11 136 4 156 82 800 42 746 79 74 2 83 67 78 20 231 31 277 12 422 17 785 11 116 49 674 69 633 58 576 49 737 99 988 66 40 75 70 96 451 70 1171 66 135 33 1285 76 10 55 263 79 145 67 1409 8 1099 46 975 6 337 66 101 47 254 2 96 45 872 84 2550 24 184 42 15 50 122 56 204 31 505 52 107 74 20 99 190 18 896 44 438 22 689 0 768 34 247 72 1479 2 30 78 1842 43 374 38 881 96 1132 5 87 39 65 69 103 86 1438 19 303 46 56 39 1301 47 65 78 1529 59 161 83 219 29 122 82 84 52 18 95 145 82 343 42 960 48 586 82 26 60 603 41 2696 99 1075 -1 -1
92 494 4 26 7 914 62 442 16 1073 73 239 2 241 45 269 34 36 5 1454 99 152 7 87 26 956 97 899 2 1929 71 585 72 1298 74 173 38 92 36 302 28 780 50 20 33 743 96 452 87 165 45 285 55 190 90 52 70 466 89 1519 55 97 74 33 28 993 50 592 70 111 19 162 53 174 70 263 48 576 34 360 15 378 8 53 54 821 81 99 33 176 0 763 19 615 68 522 33 720 82 1346 43 1093 88 309 8 1446 20 281 11 31 35 1179 16 249 52 422 88 622 3 318 39 671 53 1187 50 331 46 180 59 227 18 75 1 306 3 713 28 778 81 774 85 118 52 148 2 4 12 102 96 693 53 563 49 226 1 1459 57 274 12 16 46 364 42 349 18 8 5 198 99 1 30 296 66 163 45 690 33 4835 75 250 5 783 80 66 2 78 56 191 82 1926 43 239 34 1527 28 595 69 1572 60 1169 39 1441 90 225 59 104 88 205 8 728 17 143 3 153 28 98 65 3192 67 331 30 417 16 893 46 1111 52 973 97 817 74 827 90 150 48 880 92 456 64 83 11 22 50 417 38 162 77 321 76 19 46 534 45 108 82 101 24 93 3 483 59 710 0 81 50 685 56 175 46 122 9 756 6 278 9 1078 47 106 13 1038 78 13 64 2071 80 252 68 428 61 371 6 1153 2 55 94 169 2 1843 11 146 71 239 88 83 87 148 78 106 3 1394 78 33 46 329 99 292 70 254 58 328 15 353 70 180 76 112 97 973 28 365 56 446 58 948 37 675 70 441 14 31 80 22 8 86 18 1845 41 405 53 425 36 1746 38 278 85 701 93 133 14 210 44 473 17 410 62 1324 93 567 6 2540 72 430 54 298 20 426 81 177 73 831 67 158 1 1888 9 11 48 76 36 886 49 467 59 1674 83 743 94 176 92 952 88 1841 38 143 88 518 16 56 6 317 72 2636 45 237 73 1540 49 749 8 700 37 1209 29 312 31 826 51 38 25 53 21 655 84 813 75 893 22 202 98 53 10 38 47 38 73 129 50 199 55 85 42 194 74 666 50 1962 26 585 70 1526 31 202 32 1024 3 115 17 367 9 579 2 1137 63 314 59 313 68 1631 66 290 44 176 59 925 58 75 28 922 87 1455 79 562 5 7 48 267 51 1475 31 666 28 430 81 395 86 75 45 282 76 492 36 505 31 1088 9 177 77 635 5 363 74 324 29 573 1 163 5 1097 34 270 67 761 3 2033 86 250 5 120 17 293 55 721 43 456 51 423 91 857 17 144 80 281 38 2118 69 108 25 439 43 196 63 189 4 240 74 533 77 7 56 233 61 213 78 168 55 640 3 506 82 92 14 16 57 360 74 1463 72 69 81 134 47 546 37 73 64 786 85 859 65 283 3 319 79 445 33 359 76 678 92 103 27 158 10 363 89 26 28 1289 88 760 60 430 25 121 43 942 26 943 56 248 58 669 63 253 49 247 56 743 78 201 62 373 20 490 65 51 38 525 59 307 57 427 65 503 18 789 71 771 78 104 18 600 26 129 37 1809 67 455 64 439 20 25 74 690 81 442 65 1727 67 366 99 42 64 322 58 412 86 590 49 351 97 1264 23 983 71 629 92 293 59 1614 12 380 39 684 45 24 99 539 15 2547 7 193 93 569 61 424 90 187 28 693 52 270 57 206 21 1069 53 360 39 1969 60 265 74 1171 11 37 98 117 26 1103 9 449 87 1894 37 19 60 1603 14 353 61 314 58 743 99 607 55 24 40 416 69 597 84 609 3 56 79 1453 8 41 55 612 88 246 99 1183 33 226 52 969 90 26 51 265 11 350 16 43 50 401 91 215 67 549 3 195 70 46 96 696 43 340 66 679 89 1283 0 1280 28 652 38 525 26 135 5 1036 17 302 25 134 85 68 62 389 70 344 68 93 51 519 60 722 63 168 42 128 9 1176 31 213 13 1165 59 596 67 609 8 765 22 398 87 413 68 332 47 218 4 1036 75 1946 55 61 75 1589 5 45 33 63 8 1099 99 478 92 1109 57 190 27 860 81 438 78 205 75 815 22 1478 65 44 71 913 47 132 40 44 23 519 43 246 64 1517 42 351 45 465 55 1174 66 977 44 616 91 1146 73 902 24 78 95 86 20 84 95 812 99 78 32 127 35 223 21 511 28 328 86 421 90 663 4 567 2 22 10 1010 64 802 23 1150 41 355 48 2 32 727 57 83 3 905 24 432 34 702 91 77 12 1259 29 229 54 591 91 86 94 442 56 476 6 1022 9 50 99 265 62 1078 87 568 92 1127 98 342 10 261 31 986 12 53 40 822 44 194 35 351 83 1211 74 135 37 91 97 1463 42 812 10 1860 7 147 91 110 74 421 98 531 19 1885 10 1033 50 17 19 302 98 28 31 2061 89 121 48 4 52 488 38 48 74 12 0 254 34 1001 89 1088 50 797 61 3118 13 80 73 99 49 1154 14 88 13 96 48 83 56 738 20 422 8 951 53 487 20 92 56 625 53 629 85 555 96 375 75 19 96 205 78 1580 26 45 71 1322 45 725 63 427 84 342 35 351 41 49 63 58 91 118 76 175 24 82 72 960 58 254 32 332 7 842 34 108 69 65 9 228 48 954 86 328 2 399 69 1186 54 145 90 1062 97 891 76 611 78 9 7 2976 53 287 23 7 5 412 23 1344 74 692 4 1162 98 370 87 500 61 1571 12 1278 46 507 31 328 40 126 85 3271 95 209 34 77 67 614 36 100 3 157 65 476 93 1626 25 504 18 622 69 27 99 290 37 661 27 80 55 2019 63 425 13 300 77 152 69 130 85 449 96 255 18 627 41 237 91 244 16 357 9 1519 36 377 58 998 61 1062 10 304 14 28 33 2211 70 596 17 625 19 60 67 529 77 336 0 281 4 1916 79 1139 24 928 77 101 32 261 11 397 17 203 48 843 1 111 48 955 10 427 14 112 28 11 76 78 21 1336 75 909 66 119 55 1859 47 645 63 79 83 98 29 26 58 2077 55 1185 13 62 27 972 18 471 55 630 21 300 95 197 51 298 49 273 17 562 91 805 36 227 78 96 22 90 7 533 92 28 89 621 91 2037 82 86 88 325 99 344 95 1184 60 376 86 664 89 526 31 1062 61 338 83 1422 13 158 23 378 35 171 86 305 52 126 15 1224 52 1519 82 6 39 548 69 2038 18 43 80 843 60 271 94 1528 50 688 45 208 38 550 79 245 8 689 59 1704 51 170 37 474 68 645 0 51 53 98 99 50 58 841 50 719 42 64 43 500 85 1879 49 1236 79 200 80 168 50 608 57 328 29 253 65 670 72 444 40 49 47 1944 48 766 50 84 38 1206 76 211 12 25 35 238 99 472 22 976 37 252 66 545 57 110 84 553 35 50 92 1011 59 256 78 343 58 90 10 79 91 1165 97 94 67 132 95 1178 54 502 60 73 11 478 62 366 6 502 86 462 24 384 83 305 95 700 36 34 86 1070 76 798 8 1225 62 555 0 30 25 3 68 1316 61 1586 15 196 71 239 33 1408 58 246 26 311 45 988 91 839 29 147 18 346 44 11 63 1787 57 1313 16 2742 51 891 50 147 51 214 2 2803 63 1136 52 681 57 527 97 12 83 417 80 293 5 572 97 28 22 176 42 874 94 1726 6 207 29 302 65 491 13 1 24 157 80 558 38 434 43 666 53 1226 25 1581 84 587 16 1745 37 532 8 660 70 502 23 221 31 106 79 78 28 608 62 2973 5 73 42 229 24 410 0 1310 30 1408 88 481 64 1739 87 1939 24 631 94 787 57 209 1 660 73 1289 12 1124 18 123 64 815 92 476 55 1830 80 220 68 181 84 312 76 670 38 117 15 53 33 373 21 395 19 169 32 768 22 562 86 319 30 629 33 120 20 463 73 825 71 566 0 559 85 36 45 78 31 840 39 439 58 646 45 790 49 2596 93 1852 36 402 82 1404 78 265 8 38 76 303 66 30 84 766 68 1011 74 1 98 301 96 184 72 1163 8 977 96 1363 9 682 62 977 10 1732 11 1269 51 361 42 758 28 1161 97 32 56 466 20 35 77 72 44 1112 86 1382 99 676 92 374 32 931 4 129 89 466 42 400 70 1477 90 60 31 38 82 620 49 1287 79 101 84 966 24 122 88 72 62 348 67 743 80 251 96 764 34 62 78 271 54 141 -1 -1
93 53 13 143 1 740 30 926 70 1104 72 664 54 227 56 3377 63 1439 73 1645 90 443 70 470 0 15 33 492 72 582 53 14 23 296 31 735 47 91 71 174 32 158 24 406 1 670 7 47 36 521 50 692 33 617 19 285 16 1120 37 143 47 1058 83 303 80 354 37 233 64 206 22 1866 87 590 6 187 57 72 51 1116 44 1758 70 134 1 2210 30 675 91 269 50 498 53 141 23 745 54 579 70 2476 63 646 98 177 5 532 31 1417 8 1096 99 811 60 2178 46 907 92 1967 81 237 48 216 68 414 41 117 29 364 50 15 51 1046 72 1941 70 702 88 961 62 473 95 48 58 612 56 476 37 169 79 1347 72 522 24 1553 4 12 47 604 16 227 15 57 23 104 86 203 44 154 75 203 60 1617 49 646 45 182 83 2180 91 1051 47 178 3 102 90 243 84 396 15 1055 11 482 64 1509 33 147 23 565 63 21 71 98 15 174 28 42 59 1026 61 161 98 2142 52 581 87 1229 4 223 84 351 44 883 50 54 15 236 21 301 4 1025 14 44 49 79 28 502 58 418 48 185 1 200 9 746 75 1028 98 673 7 1021 50 652 76 1452 91 1485 43 332 26 533 78 273 15 377 74 983 99 95 5 46 53 1066 72 1714 14 45 58 254 40 977 64 614 85 83 1 49 29 278 74 332 40 249 38 1688 83 1499 53 101 63 901 32 420 60 106 41 938 47 828 54 198 55 645 89 140 57 1394 58 983 97 706 70 271 93 761 85 278 69 1053 38 2701 85 1190 34 129 78 1430 40 5 73 438 44 293 4 32 13 36 58 896 51 142 17 77 27 457 92 167 39 5 3 1635 66 851 23 679 53 350 92 393 75 2099 41 301 31 383 50 142 48 141 49 526 48 754 99 350 91 883 94 218 39 306 60 163 22 272 19 709 22 618 39 103 1 313 73 1535 1 268 40 220 7 822 20 589 50 1215 38 1682 99 828 18 2 62 325 11 76 42 716 75 210 22 285 45 300 94 325 7 1760 33 991 60 360 20 243 8 454 54 1158 47 670 96 225 74 724 67 158 80 280 66 15 91 36 38 1319 80 257 23 533 54 105 25 472 3 1093 83 1120 79 805 73 207 69 923 10 30 61 196 51 170 76 97 55 491 73 527 86 123 75 122 53 1029 35 1050 13 312 97 326 70 341 97 1007 76 146 77 597 74 168 19 821 33 358 18 390 39 296 40 336 38 416 13 1160 37 517 42 199 37 137 0 24 35 235 9 193 86 1185 3 39 49 128 61 752 71 2742 30 62 86 956 78 965 57 436 21 323 93 520 78 623 80 169 41 246 83 1460 59 828 4 1085 9 1045 51 86 69 719 80 469 30 216 32 403 99 173 19 264 4 1032 15 293 5 708 49 1472 65 22 58 250 28 224 45 92 16 1972 75 189 72 241 24 1312 68 846 32 1439 34 54 67 140 53 540 2 220 27 1140 15 163 64 31 0 411 25 337 37 63 77 1560 68 370 82 231 40 424 61 173 23 331 86 254 6 386 63 4020 56 1444 80 1025 3 170 57 412 19 980 47 859 69 231 3 105 47 339 31 177 46 1204 10 413 92 2968 47 497 25 223 78 112 20 1141 33 948 37 267 25 764 83 680 56 48 67 20 47 375 94 34 81 476 79 1 6 103 7 740 97 241 93 525 86 809 97 288 28 943 41 1053 51 109 76 1021 14 235 5 841 62 642 16 2511 90 1010 86 146 97 332 47 101 23 400 33 236 35 1113 75 1365 76 1289 38 1738 27 56 15 630 93 267 67 1680 21 1127 44 590 48 525 97 227 47 923 87 1757 64 492 32 185 48 298 62 613 59 737 92 1019 70 30 99 122 58 3073 50 760 25 187 27 914 31 323 28 1552 24 2507 11 1079 32 754 70 276 28 263 27 1315 47 1228 5 1242 47 1222 97 353 31 1139 56 665 64 262 40 535 88 1070 81 139 95 458 51 1344 75 859 53 235 36 185 83 2668 97 89 85 962 0 45 75 205 41 1088 94 398 70 1 94 250 8 1740 90 684 76 110 65 550 19 1955 65 622 67 520 20 539 48 491 98 159 80 400 86 627 26 343 2 602 6 1289 41 389 38 301 95 191 62 1259 4 1346 98 275 19 614 62 1863 65 252 97 584 85 152 62 601 85 969 87 370 83 270 96 73 83 1201 65 311 51 14 67 642 44 92 55 1182 85 1059 33 6 78 24 70 648 78 150 28 10 72 224 23 297 42 148 99 1098 86 1499 53 114 43 275 8 240 83 249 84 226 69 281 87 2373 72 71 16 330 98 647 31 1009 90 509 40 502 38 403 51 408 63 466 58 1307 57 111 71 1270 22 500 43 65 84 467 82 726 99 65 98 489 62 450 26 26 76 735 27 1058 40 35 1 842 45 1017 82 149 38 1028 64 1110 58 585 89 870 72 60 66 109 45 789 72 478 15 1362 54 429 10 1261 8 574 83 905 7 359 86 1488 52 390 10 149 88 14 10 756 97 100 67 1097 56 320 86 1371 2 917 92 201 27 629 59 553 11 178 64 216 43 827 77 720 13 239 24 599 87 43 11 1028 77 346 31 259 46 2184 43 106 72 1213 1 345 92 2092 51 1203 56 1073 4 454 47 681 59 1461 26 351 60 186 97 242 81 139 55 57 12 21 14 408 99 389 22 2 71 394 44 707 26 504 82 581 42 331 14 75 10 23 21 300 44 133 0 137 13 173 34 281 93 65 54 506 58 843 34 539 59 964 31 37 75 658 77 1468 53 435 9 279 70 492 23 194 31 666 21 127 40 801 6 501 83 328 71 72 47 565 91 698 11 637 83 1010 95 984 85 74 27 1435 62 526 2 317 6 557 85 220 74 610 65 40 25 1467 4 190 57 826 14 15 92 101 17 748 59 1254 62 68 7 186 37 81 19 1238 13 537 51 2674 61 320 13 107 26 828 34 292 73 25 2 3041 8 515 68 1037 81 389 60 337 47 1391 62 47 86 563 78 249 93 456 0 535 94 1498 32 98 14 674 73 240 47 379 84 602 32 177 45 190 88 61 41 323 15 533 48 170 10 856 61 2145 71 219 66 1394 57 304 49 131 93 1160 25 46 52 652 0 388 85 1299 24 648 29 2116 26 495 40 716 31 283 57 1463 30 2118 60 2163 64 1620 87 493 65 2012 69 1529 76 59 38 90 2 209 30 1626 61 586 74 355 48 425 49 18 48 2431 45 113 79 64 98 671 56 288 2 1887 34 61 57 502 69 412 35 182 88 56 49 390 11 852 70 66 37 176 59 250 12 68 27 46 42 218 99 926 87 265 4 38 77 731 68 93 45 781 82 776 43 569 38 132 70 455 53 158 4 58 17 335 7 83 28 159 66 786 62 2228 7 328 62 598 7 79 34 97 53 2066 52 79 73 1168 16 496 43 417 46 753 10 167 27 84 38 1739 43 1636 75 2480 69 251 58 744 67 2251 30 1642 9 820 50 1 0 568 12 133 43 2224 91 185 65 1059 82 537 38 293 85 182 4 671 1 146 86 645 88 369 41 11 38 74 66 140 32 638 73 358 32 384 65 29 13 833 10 977 46 410 12 2604 9 529 3 774 29 1119 51 185 43 11 70 892 29 51 73 470 98 147 92 53 97 433 81 461 70 659 13 68 77 619 91 155 18 211 62 166 99 429 98 276 33 708 15 1061 2 1013 15 788 29 285 50 57 83 1000 53 472 14 2997 30 451 4 846 59 574 58 313 10 980 37 67 42 396 56 1439 64 370 20 462 99 14 92 228 73 259 26 869 55 469 36 678 33 91 35 1324 77 1587 12 354 77 1874 20 1127 18 413 49 123 82 1239 35 119 98 882 19 100 58 1876 6 826 16 751 68 616 27 649 38 299 85 550 58 1351 56 2205 3 126 71 476 59 1155 52 1276 13 1398 83 259 45 257 66 321 98 315 49 1584 91 561 28 329 97 653 5 1254 0 860 44 1013 59 769 70 2 81 20 58 546 84 326 59 597 74 234 77 346 85 369 45 357 7 221 32 2113 78 37 -1 -1
94 491 92 170 67 748 93 811 8 1 67 114 62 293 61 170 6 203 71 93 90 27 25 410 97 69 99 219 73 740 28 542 55 1500 66 56 29 213 62 1058 5 137 19 1197 97 391 10 520 72 126 18 171 17 33 12 632 66 517 17 161 9 960 71 4 24 640 72 1144 56 419 27 27 24 367 82 234 4 641 70 838 82 620 19 816 79 756 25 2605 13 73 43 727 3 334 53 394 89 531 87 848 3 175 90 1445 64 552 2 1368 23 303 25 319 33 184 46 145 34 679 4 393 6 450 76 277 92 404 76 464 72 195 8 1356 54 809 89 3075 72 364 15 888 16 201 72 219 15 556 10 2 80 3 25 872 93 247 81 1076 15 425 30 566 67 145 19 1336 84 5 49 89 38 79 50 533 78 1785 54 1681 80 1747 90 904 31 2046 78 950 3 174 5 599 42 176 55 76 18 169 15 297 6 424 49 254 33 130 45 318 49 387 4 747 76 440 53 17 97 1953 6 206 33 1768 3 1363 15 50 99 2051 89 1718 14 121 35 56 20 286 8 345 60 1264 43 1168 87 330 6 86 38 780 51 733 96 800 98 31 29 220 5 109 47 422 51 150 1 1704 45 1261 51 1 83 575 69 561 76 623 54 1039 45 204 14 1573 13 421 56 940 38 62 3 320 48 1520 26 33 50 805 21 1133 66 218 96 446 71 471 52 423 84 573 89 602 17 497 24 236 5 229 90 222 89 149 90 1435 40 995 88 134 34 113 2 119 47 911 57 705 49 380 16 211 38 283 76 53 59 56 93 158 90 668 60 615 80 474 70 310 57 483 24 169 54 1011 71 457 10 193 13 850 0 1665 41 544 56 648 10 120 63 931 11 1 85 826 84 198 51 194 86 1161 41 1219 70 235 7 551 49 260 16 906 78 826 50 171 72 368 10 1435 31 2798 22 105 20 168 76 811 55 10 94 875 73 189 27 945 51 160 25 160 44 657 5 42 69 459 62 136 47 748 58 416 68 442 53 503 13 532 60 64 30 265 42 202 78 3693 2 90 38 528 30 261 85 270 93 151 80 560 63 605 2 319 55 123 28 82 41 282 97 478 2 729 9 968 72 499 14 682 52 1209 86 58 87 1228 57 823 70 31 78 172 4 302 96 214 31 1428 15 458 5 97 76 2335 24 203 10 995 34 786 72 138 90 401 11 80 15 337 97 325 46 57 26 45 69 112 91 713 33 1175 52 1394 64 1005 76 74 36 162 28 912 91 61 8 230 4 450 87 634 41 1297 74 1117 34 391 52 16 18 612 28 470 65 633 14 1049 23 104 2 235 26 880 56 621 87 463 20 140 6 405 51 1409 57 723 5 24 41 336 73 603 33 43 88 259 44 979 2 636 86 403 20 2030 96 361 28 176 12 4 77 687 32 194 26 560 18 2342 31 281 44 492 45 44 26 471 64 12 98 463 76 612 73 78 37 976 74 388 49 218 89 978 88 1182 20 640 2 189 20 411 35 632 74 133 18 2643 42 294 87 1095 40 76 15 209 61 451 65 670 83 823 60 562 86 723 16 881 83 4 46 162 65 195 43 1935 11 1524 70 1543 56 1 48 1004 8 101 30 893 23 405 64 33 10 1750 12 222 21 1005 36 2227 2 165 16 366 5 3719 11 504 98 2079 20 318 0 117 9 48 8 92 91 301 76 2068 85 369 79 17 86 2076 76 317 20 209 45 389 53 49 19 214 75 337 66 92 37 1387 71 2242 97 48 46 136 88 89 91 581 60 950 62 392 58 37 75 2385 32 135 94 262 58 137 33 772 42 234 70 31 77 1155 14 391 68 615 77 498 65 811 93 453 64 621 66 128 78 309 26 451 19 696 48 1794 35 171 68 1217 92 412 55 643 68 205 3 759 31 976 14 645 63 115 13 136 4 378 59 1069 45 4 63 294 20 63 49 360 34 321 46 213 32 172 57 116 81 837 3 1691 29 602 77 396 61 141 66 431 4 185 71 241 33 656 52 683 36 984 20 989 71 841 10 1719 99 513 67 1263 48 65 89 1552 68 556 83 261 67 262 13 2720 83 1219 1 530 91 614 64 1666 78 79 95 249 76 53 52 297 75 530 52 98 29 267 17 1115 32 762 65 725 7 186 27 32 53 41 7 192 0 426 48 882 43 373 77 1382 55 66 77 391 23 605 61 478 84 110 42 380 1 33 32 8 85 144 29 679 93 2213 43 1197 48 327 82 1442 72 313 82 967 83 172 90 1533 93 370 78 128 8 238 94 9 15 1043 35 69 59 67 28 1376 39 436 74 1389 31 268 80 1516 71 661 94 245 53 416 91 39 72 218 18 946 63 1394 91 1630 79 9 27 43 30 2292 95 188 72 724 7 1288 11 1591 39 2609 28 317 33 1981 89 115 10 112 35 46 81 971 98 111 46 183 7 540 31 957 32 28 55 180 0 1314 32 1211 30 2703 7 467 66 67 96 13 10 749 65 1566 19 390 64 46 29 497 20 29 56 952 79 452 78 308 53 3277 65 493 90 785 41 934 77 859 43 1050 94 31 85 54 67 211 97 161 27 88 25 291 55 15 77 1865 61 5 56 459 96 164 66 346 58 120 62 376 4 21 23 170 29 340 56 400 63 329 61 387 30 712 2 354 48 521 11 64 26 786 38 780 70 321 37 359 55 256 28 443 54 138 92 215 68 1058 32 162 17 877 92 63 77 2667 75 512 77 329 58 312 86 598 53 255 28 55 99 173 32 536 47 2177 53 31 73 721 14 399 74 1548 88 763 7 1110 56 1698 34 272 24 877 91 677 54 548 96 430 36 486 84 1014 3 988 34 91 86 1053 74 2863 51 24 83 1926 76 324 17 1674 51 70 71 897 23 718 34 542 7 1225 38 242 75 116 17 445 15 758 49 2584 54 2849 67 381 85 808 98 3 16 326 23 1041 74 67 19 402 61 491 1 189 61 83 90 41 85 968 91 965 7 77 66 103 24 242 86 204 97 1039 6 1249 88 200 92 1610 34 569 54 164 29 49 58 915 35 1089 39 885 36 1234 53 2091 78 289 15 197 86 1419 44 592 10 366 87 502 78 70 83 403 18 1562 20 881 68 246 40 51 8 2360 13 1370 83 1538 93 164 36 286 69 1603 92 649 18 564 51 560 5 122 14 88 54 451 58 196 10 240 49 1543 48 356 45 360 38 421 77 4 59 347 2 357 41 9 32 59 63 160 36 486 45 1503 26 1267 54 77 88 381 83 2022 28 390 99 228 54 1230 0 1384 19 54 12 847 18 1065 51 108 60 56 1 890 24 1187 17 35 20 677 53 398 41 1537 72 468 99 380 75 183 40 13 8 938 57 326 6 133 87 491 56 226 51 1213 93 456 26 494 16 1397 49 1633 55 130 39 1336 53 308 83 409 32 516 96 824 39 202 85 390 66 1528 7 537 40 346 89 808 19 28 35 309 63 1195 87 142 73 196 20 665 46 648 0 210 54 3 32 1371 23 465 43 9 9 929 81 597 26 309 62 523 47 96 53 28 42 1074 90 214 82 936 4 33 95 256 51 67 82 1049 86 845 69 868 86 1123 18 327 36 553 90 298 4 1323 78 1496 23 64 69 91 62 513 27 822 0 289 27 562 35 11 65 281 71 272 36 237 47 2064 69 848 21 393 27 49 73 211 25 25 24 640 46 2227 26 562 27 331 93 935 85 213 36 458 28 838 18 386 50 1596 89 59 92 102 88 367 82 220 54 633 8 888 27 1585 32 23 65 896 81 1908 37 444 42 307 12 196 82 1006 18 2 7 659 16 222 62 276 78 334 60 780 97 696 5 681 14 136 76 775 19 200 1 317 16 87 13 2478 65 686 58 2220 2 1214 4 565 28 280 62 1995 92 1513 30 1500 31 420 67 1932 7 325 71 134 87 747 55 181 23 186 4 693 44 1484 42 736 52 829 27 256 3 2294 76 560 85 811 56 181 2 53 32 45 65 300 95 761 53 1327 80 776 89 347 63 317 22 726 1 67 90 1378 66 690 4 62 26 70 92 163 88 524 50 213 18 97 66 1889 45 1518 51 720 86 281 4 1947 22 980 69 216 68 390 60 617 65 93 30 626 55 128 16 922 19 733 48 666 21 220 55 400 13 33 89 385 90 10 39 1754 42 188 44 549 87 587 48 745 99 590 52 330 22 96 43 629 71 842 19 251 51 3253 9 157 55 1013 71 460 39 769 22 1 -1 -1
95 175 83 1510 76 61 26 1006 38 36 43 79 18 242 95 1293 8 126 65 1 1 1551 12 219 94 47 10 217 27 79 29 1372 45 232 74 152 38 327 67 141 76 1494 14 221 1 358 16 259 54 230 38 251 74 794 6 154 85 1800 8 2083 90 39 53 2279 78 806 89 1761 93 169 23 180 97 531 70 305 82 956 26 768 77 268 64 878 62 95 76 652 11 777 87 699 83 388 71 23 44 1043 72 194 23 173 12 290 28 23 0 759 52 912 33 281 57 774 80 17 88 481 41 514 65 462 36 634 77 776 67 228 16 106 24 1449 2 739 19 605 47 1112 37 2342 15 371 48 1870 30 67 15 726 17 800 25 37 69 371 15 1190 50 73 10 717 93 1777 84 87 91 528 22 801 63 40 83 1980 43 625 14 986 72 559 60 60 14 316 47 79 67 475 32 424 51 441 28 381 97 748 11 662 84 132 49 123 41 302 89 1822 67 164 96 771 13 508 22 1112 17 2450 49 277 53 422 98 344 92 461 93 8 24 521 62 84 7 2591 84 422 58 1020 76 483 45 4690 27 184 22 1278 87 529 81 1360 60 63 14 1064 76 383 3 1433 43 354 59 1120 94 150 76 647 64 255 98 1579 29 1226 48 665 54 722 5 131 40 1489 84 177 4 1963 21 1490 17 9 75 337 46 1466 94 433 86 2461 23 6 8 154 37 320 63 274 28 56 71 110 85 917 18 274 40 132 8 18 54 690 8 1174 65 958 40 344 64 37 42 1726 4 1722 14 1337 57 100 54 761 3 263 47 1792 8 251 30 2158 25 380 14 609 58 3147 5 103 87 268 68 1033 86 624 93 656 68 384 33 529 25 82 89 804 31 203 17 405 84 12 47 34 97 624 98 1288 17 763 41 74 85 623 67 1290 17 321 81 306 83 622 34 1772 7 759 53 25 45 1836 96 2876 68 188 73 757 2 240 77 190 12 40 49 45 72 829 78 110 67 466 96 489 11 208 68 492 79 236 11 476 20 548 23 171 12 184 2 522 83 51 17 1883 78 36 73 682 86 485 69 344 8 435 54 2004 79 741 61 183 70 1371 36 367 43 603 50 1429 35 267 16 24 68 250 38 944 17 92 86 256 11 255 57 1670 9 1781 82 393 97 359 3 161 27 866 60 1974 94 44 76 2173 17 1631 79 2276 49 205 7 2110 64 99 55 97 31 1030 0 1282 34 896 9 1176 91 452 63 414 42 820 58 224 79 737 70 403 79 13 39 3502 80 1082 21 471 28 456 69 558 75 837 59 146 95 576 70 888 38 88 53 545 41 529 4 1345 55 374 93 925 21 1111 95 906 84 203 75 146 15 235 57 568 7 385 28 185 35 948 82 35 90 1786 87 1317 9 281 62 487 25 488 14 476 77 148 87 699 76 1803 53 443 80 372 77 701 11 177 94 136 31 1152 0 898 8 1439 30 625 2 1393 43 1027 86 816 91 725 69 1308 21 45 78 1780 22 153 2 1690 95 448 71 93 97 626 95 640 34 282 49 558 20 214 49 418 6 225 62 2199 59 391 16 176 31 1851 91 141 26 643 10 2300 64 455 60 524 94 724 46 467 67 31 85 170 30 582 25 713 40 790 56 167 31 971 10 56 69 97 77 208 24 873 52 125 55 247 42 1149 71 588 43 420 32 170 56 359 97 1048 58 1433 34 1137 33 780 98 2 84 64 91 401 59 617 84 541 5 292 12 215 36 717 22 1931 52 2451 26 128 24 789 16 140 42 197 68 111 50 1146 10 339 39 2647 81 2262 61 17 84 594 95 723 43 3 24 820 46 2633 77 1441 38 346 83 88 40 2341 51 36 67 756 6 240 30 92 2 54 56 224 36 2495 12 398 76 330 47 281 72 630 91 489 26 82 46 419 1 61 59 248 72 624 80 296 93 898 34 1477 58 103 51 1687 10 1400 62 2118 63 90 31 178 55 62 51 1436 55 136 77 1074 49 322 79 143 41 41 66 42 17 124 20 556 78 455 24 11 67 147 61 263 18 366 22 688 58 577 77 783 45 1052 46 581 89 500 99 1558 42 156 76 415 5 1063 66 1451 65 332 19 27 1 164 12 807 62 848 87 846 92 619 48 2321 97 759 21 364 75 129 70 893 45 754 8 128 63 516 24 1123 12 1887 36 94 30 440 52 56 30 1911 51 145 28 213 47 696 55 1045 26 899 12 245 81 499 60 698 15 174 76 726 9 398 84 405 48 1122 61 214 67 212 17 1917 83 998 93 382 54 241 10 127 96 92 50 309 16 222 0 492 18 115 52 414 89 367 16 46 45 1036 29 32 30 209 16 599 7 182 43 982 78 1842 77 81 40 182 97 432 6 301 32 194 37 149 93 582 40 1062 22 2387 73 369 91 331 21 597 23 584 35 558 18 996 9 43 14 688 56 266 73 684 61 141 39 2292 63 560 43 284 83 167 18 1256 32 441 73 967 71 22 2 921 85 502 95 526 96 51 79 1272 78 47 63 386 84 213 17 21 53 184 31 541 77 428 87 62 88 97 21 1668 22 1150 0 1057 50 183 24 1158 67 966 32 145 81 531 18 909 65 485 69 570 9 65 73 160 94 344 98 918 81 40 94 31 58 22 60 63 69 1020 48 57 52 802 51 60 25 375 92 1067 80 814 42 137 1 704 45 181 64 189 83 860 90 996 99 41 81 238 70 1429 71 44 87 1869 23 16 32 231 41 2313 30 384 1 225 52 247 32 576 58 651 7 999 11 893 88 274 42 78 39 106 99 1232 31 37 81 378 25 797 60 48 82 256 87 295 79 387 88 630 55 69 3 93 63 205 49 71 11 272 49 328 81 600 10 1477 23 526 30 31 84 203 32 609 7 1255 31 516 62 773 20 334 57 126 96 24 27 149 65 6 96 155 80 1081 48 1413 93 586 51 569 68 776 55 210 8 636 37 623 61 197 83 739 57 369 80 306 41 551 73 265 57 1130 90 424 67 290 95 668 22 486 12 92 5 571 20 1476 39 876 43 509 39 179 30 32 46 349 70 614 8 1074 55 327 89 1267 57 1038 35 439 78 77 98 183 31 145 15 28 41 413 9 75 50 621 78 317 87 44 92 148 63 1021 67 399 75 28 97 214 9 71 71 236 86 162 60 801 16 24 97 1123 80 1146 39 120 75 282 48 267 74 7 54 1624 86 289 34 1616 12 135 42 1120 72 19 63 114 14 282 18 701 35 323 22 692 67 1206 75 1272 5 3704 32 3602 5 274 60 1050 39 178 13 717 47 107 72 54 22 1409 92 686 78 158 99 622 61 179 15 455 28 351 8 848 37 111 50 963 7 136 97 279 65 288 56 2700 75 102 45 256 65 379 72 1095 87 313 31 297 23 460 45 55 68 368 44 1799 81 14 79 610 51 41 78 655 0 704 76 452 10 358 6 1546 69 84 86 138 1 336 7 289 64 647 54 236 78 58 40 1885 12 761 78 941 60 39 30 594 26 26 90 1175 44 234 51 271 81 762 95 17 42 26 26 227 20 795 38 112 51 45 21 279 47 290 93 117 13 228 15 714 71 59 51 574 20 439 62 271 91 464 8 1088 62 562 78 211 37 50 23 1215 41 1069 4 185 61 2399 97 19 72 228 21 3629 48 855 87 437 85 875 39 251 60 302 59 1211 0 1179 30 1072 31 111 45 2926 4 1270 38 390 83 696 43 227 19 500 30 280 1 489 80 9 9 13 2 475 17 459 0 1245 34 218 24 461 66 878 85 3021 78 1490 34 835 23 1683 53 178 1 65 35 1279 33 214 15 211 93 434 86 282 85 886 60 738 92 721 81 760 59 955 36 194 57 237 69 64 18 21 91 543 39 199 68 697 35 1330 12 144 99 1119 26 225 85 8 26 723 96 393 32 439 5 53 34 892 86 96 25 191 55 673 3 1220 66 88 27 144 37 1608 88 521 46 856 95 119 45 560 11 689 0 507 79 706 7 1352 36 584 21 409 51 8 1 267 20 275 29 67 98 127 6 318 92 111 77 58 82 151 81 338 60 165 52 730 74 124 19 293 96 908 87 73 44 1475 98 87 13 894 33 22 23 818 20 1289 42 154 47 263 94 29 46 1562 49 263 62 421 42 313 18 331 44 1555 7 142 95 322 82 2354 71 885 28 173 65 2861 35 512 72 661 13 380 40 939 63 182 31 647 0 352 87 44 36 99 52 469 8 68 73 954 21 419 54 645 69 119 51 84 36 2094 -1 -1
96 166 1 49 23 531 34 294 18 28 44 3163 38 86 76 37 70 510 20 219 16 127 14 370 16 7 31 1071 64 573 74 53 16 633 81 640 59 1 29 63 3 1534 45 299 99 250 54 35 93 174 25 2029 43 581 3 118 27 65 72 237 24 31 13 267 24 232 62 22 19 201 30 226 52 527 53 248 51 29 29 124 59 565 68 81 37 682 64 516 30 53 66 89 67 152 99 4258 49 44 22 130 28 1194 13 219 90 184 60 735 3 475 29 686 83 3395 74 234 63 887 35 558 56 42 27 28 52 426 33 2543 5 78 95 528 37 75 30 512 57 215 30 1212 84 2032 57 156 0 192 34 325 4 823 24 77 99 121 81 418 46 64 61 372 89 59 35 373 68 15 44 318 21 256 28 2174 30 1653 62 775 2 274 44 498 57 2653 14 87 97 635 76 294 98 942 82 508 23 1738 65 201 72 735 24 599 96 475 15 197 54 595 23 671 71 44 9 220 66 991 48 1855 46 227 36 242 32 614 76 1151 7 64 8 633 15 80 70 414 9 1606 74 305 69 169 43 255 39 749 61 811 64 872 15 902 94 196 30 1104 80 1591 30 2370 67 2 18 2530 66 214 12 97 63 746 50 1091 24 69 47 228 33 5 58 26 21 281 26 63 98 936 12 3 86 274 51 445 10 1129 91 504 89 273 69 40 60 206 3 1654 25 14 31 186 19 456 59 75 32 1462 52 778 55 1111 93 976 43 177 24 564 30 2792 12 569 82 413 8 262 61 1968 47 209 34 1698 37 246 12 1667 57 334 70 501 35 584 53 3129 52 711 48 127 83 925 32 1155 24 97 83 14 60 99 99 791 89 498 68 457 4 471 12 1955 72 439 65 2007 8 775 44 70 20 207 90 627 10 1132 44 1779 15 26 16 429 36 1038 85 247 37 340 61 75 53 42 57 545 46 170 30 373 93 483 66 84 78 147 69 1148 37 207 12 11 3 1517 57 1214 60 192 94 802 70 1065 63 744 4 82 95 579 68 700 2 547 68 543 79 499 34 1053 5 93 60 494 14 214 50 730 56 1691 91 361 88 693 9 313 33 707 22 396 62 370 18 538 64 428 98 657 18 838 38 130 68 1186 20 174 87 1223 65 14 51 916 50 95 60 574 96 52 72 1383 31 378 17 1027 98 518 79 96 4 109 93 714 47 372 46 760 31 315 72 80 44 575 21 273 8 162 0 1185 62 238 75 876 36 52 58 298 18 547 38 62 47 446 79 225 58 397 88 539 70 72 82 233 10 127 85 574 84 64 35 69 88 147 95 843 81 1692 53 31 35 1985 41 16 3 3056 12 230 89 795 10 1112 25 848 3 841 97 649 98 265 24 214 78 221 61 326 40 632 32 228 81 1097 88 120 65 641 40 59 77 33 15 424 70 939 30 1461 43 743 13 414 22 2551 35 139 66 350 0 538 36 503 39 125 67 605 94 93 58 397 22 1279 39 1025 60 86 55 172 24 643 13 1462 49 2026 6 422 16 1146 21 657 36 36 99 71 94 307 67 1379 84 1420 14 526 92 50 18 205 97 156 11 417 22 757 56 114 85 115 20 1360 45 1519 43 155 83 1222 59 295 10 576 20 1374 65 50 57 97 12 1901 59 1294 28 46 18 447 26 562 24 292 31 421 58 238 90 999 55 859 87 906 2 443 7 225 0 448 13 88 38 2033 74 2151 28 631 9 814 68 404 22 577 56 534 15 379 68 712 0 724 28 357 35 819 11 568 21 2 32 101 10 668 30 31 77 592 64 193 90 166 86 846 38 485 3 111 54 220 79 1789 48 741 67 1048 62 839 92 73 59 1865 95 299 24 617 13 626 53 47 26 25 8 174 76 286 97 237 20 1891 31 617 7 755 0 792 82 597 1 373 10 35 85 1302 16 150 54 893 41 356 57 492 61 989 37 88 17 7 98 8 16 140 87 696 73 659 72 1031 62 372 35 547 37 171 10 248 50 204 92 868 57 364 70 473 31 1790 72 79 52 137 62 121 19 102 6 126 83 884 62 84 22 823 38 355 65 71 97 882 99 680 61 651 70 383 57 53 31 1184 36 1015 59 911 55 823 85 827 93 252 99 779 38 1089 67 130 93 209 28 349 46 1262 8 190 24 906 5 516 54 814 6 184 71 843 34 873 92 2147 39 52 36 355 83 390 0 366 43 1113 95 306 68 393 37 1260 38 164 23 524 37 1105 20 1272 49 847 81 838 79 513 61 605 63 682 76 422 2 490 4 91 38 387 63 60 57 125 77 236 40 1726 58 512 20 464 23 341 34 318 32 812 65 248 0 44 89 1433 48 81 79 308 73 258 11 58 28 178 29 114 2 103 91 159 13 739 40 118 9 448 87 590 32 31 29 539 38 228 45 78 31 529 67 107 85 198 21 44 85 935 25 371 44 1179 35 157 56 422 23 1494 98 69 79 174 55 210 10 48 63 1514 89 198 56 16 4 465 24 210 52 40 47 1022 77 297 50 453 62 1044 93 27 14 665 49 838 56 279 68 573 89 493 12 785 39 551 65 98 23 840 8 579 29 1438 93 1373 23 19 43 569 36 193 5 24 71 376 73 1027 26 361 80 748 57 1059 15 128 64 85 72 452 49 297 31 1754 94 387 76 1070 87 330 70 607 0 211 99 1213 23 237 54 403 35 370 54 1015 65 316 26 365 52 368 15 67 17 705 15 425 4 584 46 968 29 1194 83 31 50 300 43 1245 26 1528 79 1669 64 1073 44 509 90 181 40 678 87 1148 9 370 46 67 13 609 92 167 83 1131 7 590 76 28 14 2060 79 106 24 2335 86 686 80 799 10 692 4 132 11 262 23 1014 52 223 59 1709 18 339 84 3 50 1256 65 676 3 400 22 346 76 147 89 762 85 146 33 1119 62 926 10 53 81 623 82 562 85 407 52 32 12 678 42 461 21 1777 51 147 0 1564 93 932 81 1971 91 769 1 252 74 2095 69 151 72 808 20 658 82 1125 48 230 84 174 68 458 60 1012 56 277 93 682 21 302 61 581 43 1035 68 1215 48 1346 71 1161 20 276 90 265 10 146 92 636 73 217 64 688 47 304 50 469 98 485 18 555 86 135 35 553 19 704 40 179 28 539 4 1081 23 280 47 56 34 209 69 1356 32 22 95 771 49 1359 27 12 42 225 8 725 29 1956 39 422 53 1119 99 455 11 155 41 15 2 17 48 112 57 142 83 905 13 106 18 1832 62 948 16 385 27 1091 73 2960 8 37 2 313 71 180 36 1083 13 539 44 989 39 870 26 450 79 879 43 518 21 406 51 17 22 564 53 10 47 2901 17 1016 66 221 90 296 18 703 34 1077 72 1120 18 211 15 191 13 67 60 58 64 145 40 80 21 2061 51 88 37 552 51 145 86 23 18 1066 45 1107 17 1750 55 386 5 874 23 136 88 313 95 139 91 868 61 23 42 495 39 1693 26 191 41 34 70 570 59 578 8 1389 37 130 72 874 20 61 61 780 43 927 75 625 29 920 70 592 35 240 73 601 54 531 36 2381 12 244 10 1168 76 503 68 882 32 934 65 1251 29 288 90 449 87 1320 36 776 55 362 81 493 54 288 91 1010 98 153 10 1827 50 600 80 1615 72 1067 64 142 42 524 99 59 94 772 11 564 53 1422 94 74 84 28 74 888 89 982 26 176 24 188 91 265 48 235 67 37 96 203 71 806 2 1129 28 1939 97 385 16 265 93 1437 59 274 6 673 43 228 23 134 11 448 43 1114 6 788 67 417 94 1866 12 53 36 941 73 816 68 131 74 276 52 2686 91 808 30 705 11 758 71 430 57 226 4 537 22 263 86 372 5 3654 94 129 69 384 26 270 67 417 78 2754 23 2244 74 939 5 278 86 172 54 1530 62 16 51 365 64 129 73 542 48 385 24 351 75 803 9 123 56 303 82 143 99 417 2 274 57 1577 78 299 18 377 4 127 61 777 48 436 31 516 69 185 78 795 46 367 61 187 36 49 75 253 71 1702 54 206 58 155 61 718 62 142 57 849 43 768 47 677 1 424 0 9 32 809 25 530 7 377 26 858 62 87 73 519 50 571 52 15 80 140 85 86 10 958 45 709 88 568 75 71 78 213 65 827 51 317 87 54 25 406 69 346 89 96 0 882 47 1531 5 862 26 531 84 1154 51 1178 66 340 34 392 84 221 60 253 36 637 54 214 50 1438 54 706 10 1601 69 237 96 874 26 788 62 456 74 323 33 526 61 299 2 82 15 456 18 72 92 224 -1 -1
97 2640 17 291 65 442 81 436 33 2047 35 500 34 187 42 778 78 2233 23 502 27 527 42 1087 51 424 72 626 32 720 33 172 79 2042 10 2056 11 570 25 13 33 114 30 387 12 980 19 843 61 887 18 2180 50 37 28 55 64 786 40 23 33 292 50 231 36 1069 3 211 57 715 60 768 7 229 58 1236 55 243 79 532 82 290 66 1900 76 257 0 1669 26 721 50 44 30 143 93 225 37 1391 94 2210 28 1230 79 1425 94 34 51 295 16 194 40 415 24 672 87 81 29 366 97 1130 93 1864 71 528 13 349 65 1054 83 695 77 428 43 720 58 37 25 1017 58 20 87 121 99 461 95 266 39 643 85 856 84 817 57 335 28 491 27 762 38 254 79 417 90 656 81 189 73 116 40 862 61 340 60 719 25 316 70 769 7 301 19 70 27 1668 4 973 97 1088 27 323 11 88 13 106 95 123 9 51 66 1068 39 317 62 35 27 409 67 1688 77 239 91 63 94 79 92 41 41 625 65 72 35 42 52 838 84 1044 6 620 76 603 32 777 39 6 43 1273 60 274 95 208 33 532 5 1523 23 102 75 58 14 50 87 100 76 262 75 122 4 232 25 2018 0 160 82 1309 34 306 54 645 60 1276 32 17 87 1014 7 60 34 317 55 504 88 11 98 1734 19 158 49 1608 5 1523 76 135 94 119 1 119 3 832 61 169 84 1511 51 579 96 398 94 866 76 183 7 152 77 14 23 1207 24 1346 59 1360 70 49 55 577 54 292 69 1239 60 1152 15 730 2 428 27 349 89 91 66 966 20 1363 26 894 77 179 28 189 60 86 17 1051 33 69 37 211 24 773 98 363 36 20 8 188 76 614 42 1135 82 312 63 176 39 542 25 35 68 662 44 1446 15 123 67 691 51 403 80 2732 84 522 87 117 31 327 35 247 3 26 28 1057 31 350 53 702 61 735 55 460 30 246 47 1282 79 1513 89 216 70 233 6 106 8 93 53 131 70 274 63 1083 59 120 91 347 58 1393 63 370 92 671 72 1391 33 1462 78 225 76 801 21 225 60 2044 17 826 67 856 45 798 59 1441 8 1642 22 144 82 529 63 67 52 1336 62 345 89 685 46 1780 37 472 1 758 89 203 36 635 11 28 64 216 80 74 42 452 93 2753 29 343 11 433 61 123 54 600 34 670 44 1915 47 147 46 467 31 756 86 560 41 2049 1 1395 10 561 4 1375 16 397 74 727 50 295 30 239 87 18 81 104 71 292 58 352 2 529 36 289 30 313 31 444 91 1161 1 1424 90 81 44 62 89 805 37 1045 16 997 50 1125 94 446 88 824 50 308 25 100 10 1418 34 983 21 297 11 153 85 422 90 842 87 123 8 153 55 2216 38 61 28 120 34 854 58 109 27 1451 79 1492 26 9 21 439 79 359 89 829 7 883 4 55 66 352 11 322 73 250 67 553 59 70 98 755 60 134 68 132 27 1029 21 453 80 806 5 160 92 422 69 856 38 258 24 66 12 142 50 1962 18 502 39 573 5 153 51 1190 89 698 85 146 27 526 23 149 48 334 7 1200 89 249 38 1750 47 51 51 1434 57 702 6 650 97 216 85 288 35 153 28 425 8 712 65 107 73 185 33 458 2 212 53 832 26 1407 10 41 45 134 99 52 67 107 26 159 57 552 88 501 65 688 72 1042 64 294 89 728 82 462 96 2134 30 1032 24 52 8 273 51 347 7 1176 14 106 70 319 61 1271 85 615 90 733 50 106 74 147 84 1621 55 1211 76 386 54 2835 66 895 69 52 85 1523 25 99 43 292 36 415 87 834 9 486 84 642 50 330 34 565 76 1437 53 2639 57 196 55 19 50 2 77 453 33 590 19 1617 96 1224 65 1034 33 895 19 316 90 1461 31 320 84 297 33 162 47 1693 75 91 50 787 4 1233 5 653 61 53 29 613 97 440 15 99 55 819 86 591 35 470 18 1750 82 1230 45 124 15 1421 29 712 81 166 71 2216 7 1970 61 173 59 139 14 310 96 572 93 82 17 180 10 162 21 69 57 574 39 870 50 81 71 2625 18 333 51 1143 46 153 18 12 67 149 16 1195 26 1794 2 268 68 1223 67 809 74 791 76 545 12 1359 29 1290 35 452 52 697 38 811 17 249 50 2560 93 703 28 1395 96 98 89 1026 22 20 91 131 1 1313 56 105 61 389 78 244 47 943 85 193 70 756 31 427 36 1583 17 1242 60 1039 84 48 75 671 50 1656 57 616 54 1770 67 213 8 1028 49 215 6 805 76 105 90 616 22 511 46 312 66 291 53 1334 62 114 77 237 78 207 93 67 8 448 79 1200 43 87 46 32 97 195 98 271 43 28 88 317 32 160 34 737 5 47 28 678 67 1097 58 1533 59 112 76 937 72 349 77 653 82 64 27 1010 28 492 22 568 5 640 30 55 19 114 83 207 76 1375 70 177 41 284 86 1677 23 23 88 28 45 278 94 1511 91 422 45 319 19 582 32 563 52 531 98 92 80 387 87 206 75 191 56 285 80 1135 89 556 42 242 53 94 82 88 78 268 56 1226 73 933 65 801 78 264 25 967 40 202 80 216 0 593 96 343 46 45 23 679 19 206 57 230 40 290 22 166 55 1974 58 1244 60 1168 14 93 44 275 28 240 50 243 29 1173 70 132 6 205 7 246 89 844 86 249 77 760 54 57 57 617 77 252 43 148 40 76 41 266 79 497 65 131 27 171 21 280 60 6 86 696 21 147 33 767 30 1010 40 141 97 188 37 137 49 11 39 143 29 437 36 2041 94 463 53 713 9 319 0 348 80 584 96 48 29 525 94 547 17 975 12 202 21 127 57 285 7 58 32 528 82 1247 1 133 16 113 61 694 81 176 18 311 53 42 2 468 14 1531 31 130 54 129 93 363 66 938 87 753 14 1969 32 1016 9 67 83 159 43 348 67 105 6 790 66 118 98 562 78 314 79 134 51 433 72 454 74 1883 14 23 92 1052 95 1105 47 1281 39 562 33 375 14 715 35 1698 17 376 19 626 60 527 3 1522 83 142 25 725 59 1611 86 309 56 465 18 2254 62 1978 12 358 76 456 23 38 58 124 52 853 9 857 24 137 13 1370 34 171 18 222 15 569 73 456 28 1295 50 238 2 2337 67 554 75 1069 96 404 74 595 66 468 26 820 38 146 26 282 24 270 14 411 64 468 50 788 43 230 64 505 82 280 61 42 6 79 49 247 77 261 16 389 59 1599 31 689 72 635 28 372 49 281 42 901 2 282 91 525 20 1654 69 135 44 631 36 51 1 333 23 167 20 305 55 143 18 245 91 106 36 77 27 471 50 51 6 503 8 1422 54 512 78 535 13 181 95 410 47 831 42 539 51 651 64 336 85 582 28 635 75 378 16 203 56 472 3 226 84 450 30 33 62 147 75 308 7 24 76 229 0 877 85 39 36 429 72 509 85 2 45 352 92 853 2 1335 15 2962 11 370 35 533 12 1330 25 139 3 768 59 165 2 163 47 1149 57 51 88 630 33 55 91 1491 82 114 89 54 42 393 48 1251 62 24 98 201 17 20 33 776 69 636 72 87 25 24 8 339 68 972 17 1909 30 404 21 53 24 598 88 317 55 366 27 6 71 9 78 17 0 2076 34 72 76 796 44 50 36 1083 31 1240 27 44 51 458 97 721 99 174 42 664 39 2511 30 391 88 666 30 772 57 325 60 171 20 1171 99 136 57 239 49 1234 6 1635 4 145 74 734 38 275 74 1225 50 22 58 239 48 438 5 256 25 49 60 134 45 341 25 164 79 754 91 93 20 303 59 36 44 1258 33 669 66 445 57 66 10 875 11 1112 0 109 98 427 57 2654 85 1276 78 1260 39 215 25 798 14 523 38 939 41 931 51 7 46 51 96 589 78 61 4 1784 77 156 97 46 30 369 66 1718 60 461 62 1067 7 716 4 262 28 593 64 353 79 2309 8 370 67 553 81 1359 66 1346 27 373 23 1552 5 1757 31 730 51 497 89 423 90 1283 64 315 92 209 11 13 16 15 66 837 55 398 97 275 74 1112 77 190 25 1343 18 943 87 86 84 317 3 1630 65 545 96 52 52 308 80 223 24 1441 62 315 79 125 81 51 69 169 94 186 60 101 25 1905 14 381 69 772 79 949 96 861 46 715 71 652 88 870 87 910 45 879 84 1064 95 879 80 152 18 46 50 316 15 338 16 1020 24 1316 5 580 73 1000 37 589 39 48 97 503 69 822 91 579 21 332 65 344 72 858 20 494 58 600 64 298 1 193 99 1731 67 523 49 252 31 381 5 135 61 128 47 115 6 13 89 57 79 78 38 387 45 208 9 222 5 666 99 2583 57 977 73 227 86 295 93 437 92 239 91 1440 23 701 -1 -1
98 49 93 771 11 701 68 262 35 107 83 24 89 597 31 699 76 1099 34 994 25 374 45 911 10 355 78 152 11 1334 76 490 86 553 33 823 73 71 21 939 98 762 24 326 21 852 11 306 71 111 76 605 29 921 54 480 64 108 27 547 21 729 8 706 6 995 1 695 86 9 97 36 18 187 39 449 17 1026 69 704 65 701 36 833 37 613 42 370 40 272 63 951 21 438 10 351 84 85 71 792 66 430 91 81 51 967 66 316 30 2640 95 89 98 304 36 378 26 252 52 57 84 342 71 154 30 13 7 1918 85 612 68 6 16 1155 63 614 76 1857 96 10 4 1634 94 417 24 450 11 187 62 142 26 802 47 605 40 512 2 137 81 272 62 219 57 904 49 434 66 1019 4 834 30 184 31 459 53 27 78 548 20 46 13 154 38 1270 26 1172 58 950 28 205 76 645 82 474 98 723 89 2845 74 334 29 578 13 66 69 1867 10 285 51 922 48 1170 5 336 49 2158 39 277 37 350 5 353 35 1174 18 218 41 23 97 2140 2 714 12 143 1 488 92 31 53 131 95 254 69 67 71 1544 4 144 49 648 6 130 31 744 56 387 12 1445 36 163 32 620 88 763 29 1326 99 780 85 471 54 358 75 245 34 483 10 30 77 1181 89 732 75 544 37 182 28 489 6 293 9 1048 81 663 99 461 1 21 11 243 68 1752 37 1201 71 244 91 2025 31 424 93 679 52 1080 19 364 88 279 77 637 43 1662 96 344 50 297 93 50 37 140 61 429 80 1097 96 1773 10 500 60 239 67 120 2 82 76 562 89 1390 41 1221 40 52 28 335 87 98 45 1864 97 207 94 538 10 512 50 524 12 1663 7 463 97 16 59 188 17 466 32 1771 34 856 77 870 8 604 30 2562 40 361 52 101 66 247 86 585 94 1218 55 311 61 138 28 125 19 546 38 506 50 813 99 409 21 428 73 1573 49 282 6 856 0 26 90 500 53 2207 10 812 29 121 67 249 62 1842 22 153 59 436 91 18 58 338 25 371 66 528 31 121 53 565 90 112 12 411 43 153 86 616 78 93 21 248 4 79 55 2895 56 114 9 1652 48 274 56 1022 62 484 39 133 23 399 65 358 98 637 10 478 3 224 84 741 0 134 19 61 93 227 67 750 10 125 43 364 45 591 8 516 51 99 66 817 90 10 12 86 73 299 21 606 28 379 86 299 7 44 17 327 78 1281 70 224 47 101 56 134 85 12 86 429 48 349 53 118 49 163 32 14 75 1260 42 102 37 827 58 42 16 172 73 8 61 62 97 131 69 392 98 519 48 211 27 213 78 1510 45 605 21 725 45 1753 87 273 7 1009 84 488 74 103 25 583 14 1515 82 1276 80 134 94 684 95 1027 64 494 78 366 17 310 25 1084 76 167 3 1081 46 352 97 513 83 444 52 648 70 893 85 682 28 50 6 8 24 1 91 21 68 664 43 820 52 273 55 492 69 1705 34 351 38 597 6 1217 83 207 34 664 12 512 49 295 82 160 9 1323 63 185 58 317 53 44 86 843 43 776 41 134 13 170 78 889 11 1244 66 329 75 708 55 318 61 36 69 418 52 104 88 956 3 376 63 480 36 508 48 749 14 633 27 366 55 3643 29 181 20 243 3 586 98 624 66 838 32 881 76 234 54 279 48 119 41 2095 29 524 22 154 19 4 63 544 75 104 41 394 88 85 96 585 44 216 59 437 94 1163 66 37 80 729 38 439 4 1823 70 1925 46 199 37 292 1 99 31 246 28 323 12 500 47 324 17 434 9 257 37 522 89 355 72 151 86 109 46 1032 69 63 46 1475 90 2691 14 337 63 848 88 570 92 245 91 48 68 7 60 139 69 262 81 1192 4 173 14 293 66 333 95 2269 64 388 15 1027 82 1188 94 757 1 773 72 679 3 258 2 191 7 668 2 382 38 610 53 3003 55 561 27 30 25 433 1 2 6 104 55 977 98 234 89 1058 19 22 76 171 74 262 30 766 35 110 70 1052 14 1090 25 2302 51 119 35 991 51 473 43 49 84 88 85 595 8 55 36 1809 34 135 65 148 58 1388 31 478 25 628 69 170 73 1084 4 1004 5 34 32 754 95 2760 30 116 51 17 71 385 26 753 91 126 93 96 24 133 59 77 24 673 95 186 52 1868 35 207 58 225 27 250 91 295 60 242 71 130 68 296 34 831 19 187 70 545 68 44 73 1478 66 1459 11 1174 25 1552 70 556 54 701 48 637 49 783 79 149 45 655 96 1382 65 832 62 1113 94 529 39 667 32 944 7 87 20 1273 25 78 35 389 76 3 53 576 77 386 24 299 40 362 27 331 5 1095 61 62 15 745 43 176 16 285 0 162 85 554 65 140 12 325 34 2000 38 320 56 1280 83 2192 87 1003 66 625 23 66 98 1300 7 986 57 1078 52 567 15 151 71 1414 37 1111 52 243 23 752 58 86 85 585 68 2109 48 106 89 417 18 23 17 1095 43 59 50 153 91 417 82 429 47 317 84 19 7 841 80 203 9 439 85 2209 21 211 16 1309 38 280 64 325 53 1263 94 526 3 198 12 617 1 745 93 979 78 1143 71 822 0 116 17 318 33 570 25 866 15 1535 90 1568 61 140 74 512 11 439 0 202 93 537 18 515 62 617 76 391 12 922 28 1238 48 926 71 521 79 279 51 269 13 94 5 362 12 429 29 288 40 146 20 654 41 731 13 122 25 1157 47 535 55 15 48 113 44 1787 63 251 86 162 94 379 56 635 85 1483 42 1909 85 593 99 30 39 387 82 222 63 851 37 703 88 136 70 154 77 54 34 45 7 514 73 535 62 370 25 419 46 2692 66 812 36 354 49 29 16 249 93 101 36 343 28 11 58 245 45 1891 36 2675 65 92 50 309 7 81 90 867 81 2244 14 526 64 338 19 631 30 226 13 40 64 258 28 977 4 453 85 281 20 172 68 130 95 2483 81 577 89 48 97 729 3 600 28 127 13 260 31 163 9 1285 54 115 69 676 79 486 5 454 24 132 96 818 19 1178 27 100 45 703 34 584 1 274 78 1299 30 1203 46 593 12 9 66 134 85 359 80 1810 12 178 74 650 54 640 94 14 57 214 69 217 16 410 53 1222 30 144 34 43 84 178 26 1468 4 177 32 297 52 152 21 106 95 542 99 200 68 224 46 660 98 257 84 237 19 1013 8 63 94 1714 6 717 55 74 30 26 1 355 21 489 6 29 55 136 43 320 60 795 31 62 70 1140 67 85 68 122 94 35 21 361 32 828 36 725 87 35 75 64 78 529 73 344 95 1051 19 773 23 952 1 14 74 1213 2 32 51 41 15 265 66 1599 81 1005 92 584 61 625 8 611 93 1232 3 976 47 265 96 779 68 1527 14 448 37 99 51 973 0 144 4 338 79 1527 53 266 51 2658 18 32 41 41 0 307 24 207 44 72 34 124 16 1807 19 128 90 6 36 1675 9 15 66 630 5 385 69 170 10 423 15 726 85 1307 70 351 10 1099 32 8 99 152 43 269 6 3670 36 336 78 1011 56 514 58 344 50 910 25 711 96 469 47 553 13 323 60 1058 77 2415 10 887 58 1289 29 592 23 1110 45 1558 81 100 65 433 91 1255 11 331 46 1180 57 365 41 17 87 1620 90 1412 81 688 43 1782 90 376 21 959 96 160 84 523 30 498 61 97 87 63 99 510 36 328 17 678 22 865 43 229 11 1735 90 1352 30 246 65 640 17 1230 31 80 88 2348 86 320 48 440 37 297 95 111 77 808 62 285 92 579 62 440 21 439 17 1667 63 76 66 1197 73 1207 99 1567 20 207 98 344 55 857 50 277 53 233 15 1982 48 746 49 1448 64 171 66 9 84 434 6 157 10 651 27 113 63 81 38 478 76 181 13 87 62 111 22 1034 77 760 38 1314 77 15 93 2062 41 407 58 307 62 140 18 281 85 120 40 1352 59 666 76 793 15 550 81 798 74 88 71 212 81 209 70 540 44 77 13 431 78 836 13 628 6 53 59 565 9 15 61 883 9 23 99 1 88 1142 80 246 13 202 9 257 88 228 8 640 34 402 70 1097 73 435 70 1146 27 74 79 174 84 760 96 1174 32 634 23 806 72 49 60 1004 8 610 54 387 42 103 52 134 59 2040 93 642 11 91 47 2261 48 500 1 653 44 43 29 190 21 641 88 293 49 105 46 2135 59 154 76 73 33 577 -1 -1
98 1292 99 712 41 1214 37 810 63 522 86 161 85 444 3 1531 51 222 24 306 81 295 43 350 29 113 68 131 18 779 43 331 11 223 45 25 28 150 49 689 64 224 85 96 64 724 98 566 59 972 39 38 21 380 59 816 29 1011 96 107 61 91 40 705 83 686 11 806 60 1839 71 1793 12 293 65 2724 53 805 44 400 10 589 1 35 19 1228 84 396 26 1277 46 706 21 660 34 1329 17 543 99 1299 53 326 36 1788 31 61 68 1204 19 211 37 114 49 475 90 701 87 198 3 340 62 94 63 460 3 2080 47 901 42 652 78 180 27 335 29 164 12 270 76 165 92 258 46 1916 60 858 16 457 29 382 74 1067 15 42 46 828 51 835 91 102 86 339 4 231 23 352 75 465 77 313 83 1636 38 505 79 426 22 537 16 9 47 56 67 367 46 356 30 1354 14 909 32 1422 68 1099 51 474 73 244 19 601 45 719 37 605 6 428 66 374 20 469 95 187 99 1750 37 370 67 397 85 1790 88 218 38 3018 62 727 94 492 95 383 52 344 23 934 34 103 98 245 6 673 94 235 74 841 94 82 40 143 21 423 82 490 88 698 45 187 79 121 78 555 23 988 68 389 92 526 28 43 78 461 59 259 25 408 10 3067 67 516 58 172 26 467 64 1133 14 448 77 141 61 225 99 498 8 714 90 632 95 787 70 546 81 461 52 95 37 9 75 3396 68 32 85 421 81 1411 32 315 91 907 18 2971 95 65 76 764 5 270 50 901 76 791 10 401 56 796 42 882 14 158 60 519 69 744 8 92 45 566 51 315 91 227 5 2199 96 97 84 430 91 1501 6 1852 18 376 98 1158 88 601 54 1300 37 1050 11 54 83 57 90 1028 11 13 79 555 41 9 70 506 14 1377 21 904 5 1210 71 1032 59 753 11 950 76 1755 79 193 47 680 28 177 54 1339 12 226 81 201 50 198 9 174 44 721 67 2971 79 127 42 155 18 527 74 405 7 976 72 601 96 3327 33 579 65 235 10 440 4 821 58 100 81 1926 61 695 99 567 59 1443 30 90 61 71 73 1085 62 165 85 213 86 126 2 1082 92 125 36 279 60 853 95 619 12 786 61 400 23 635 80 710 32 974 89 153 35 419 54 209 31 321 10 286 89 1935 27 214 35 719 74 357 76 2154 19 80 18 538 36 298 8 358 46 384 36 1481 68 1073 32 123 83 894 75 200 25 871 91 746 57 454 22 28 2 187 70 227 37 391 52 627 78 468 44 58 39 293 46 104 81 164 54 280 23 638 90 425 25 1609 99 95 57 364 59 406 24 1025 18 439 52 104 11 1471 19 171 93 804 25 732 60 222 88 1256 49 306 1 340 10 82 4 1024 53 388 74 715 15 564 17 766 82 263 69 215 63 1036 60 295 77 1572 8 1959 16 244 19 654 63 56 60 571 36 1170 79 870 81 421 14 725 59 166 60 672 64 158 21 168 59 113 26 1187 5 934 32 22 47 564 30 164 1 237 15 915 52 2376 23 236 89 505 83 110 22 21 31 506 8 1135 42 221 76 296 72 217 60 110 7 648 54 329 15 1221 68 455 70 318 79 759 18 561 66 1034 56 289 9 16 5 764 48 316 74 619 67 140 18 893 59 1214 8 256 72 1269 49 744 36 393 78 666 31 948 36 297 41 1466 76 121 15 31 68 56 75 4 57 731 26 1632 98 1235 81 814 24 876 95 46 81 1294 66 514 6 1621 16 584 13 20 40 1025 41 18 67 1122 3 243 17 1093 81 261 61 2036 67 345 63 62 37 213 63 854 60 67 12 61 76 320 81 27 0 239 15 381 99 354 20 293 21 700 17 1623 58 235 74 103 15 779 18 181 86 221 84 550 67 55 59 329 29 34 49 1238 51 322 3 661 88 40 92 2445 73 1202 51 84 74 21 55 80 77 66 32 289 18 366 72 894 98 1270 10 124 38 547 99 1270 76 1242 90 1338 7 796 43 1003 27 184 2 52 5 300 86 384 34 343 12 1977 67 2508 85 87 39 381 81 811 51 218 5 1195 32 785 47 51 49 654 52 692 7 53 65 1184 66 1073 1 679 23 232 57 349 72 1293 15 1472 95 54 83 1338 8 1176 74 837 55 101 75 797 93 30 79 173 48 1190 90 175 53 720 12 339 3 262 24 177 78 194 29 428 76 572 95 417 61 2228 4 19 83 546 97 2120 13 166 40 442 12 607 63 1078 18 727 0 777 94 1570 79 117 72 1589 30 1301 70 293 99 703 19 5 8 791 59 619 78 213 41 406 29 1998 43 191 39 1693 3 398 30 542 14 245 89 66 13 699 49 199 24 347 48 1826 31 51 15 568 57 2899 41 11 17 932 42 703 87 272 94 233 3 936 8 800 26 64 93 909 91 3 86 732 26 94 61 1800 18 509 57 287 55 401 81 165 82 743 63 2736 70 518 97 1790 47 25 20 72 32 281 57 14 54 203 92 728 63 2578 28 541 19 636 15 562 29 35 6 213 93 692 86 84 19 26 23 96 52 166 37 468 7 333 14 596 38 1979 67 712 40 1286 8 636 88 981 3 872 75 402 16 759 94 1153 93 909 74 124 68 636 88 1988 11 1469 30 818 48 425 11 782 58 108 49 189 62 119 56 4377 57 376 48 1043 14 976 60 646 51 513 6 147 2 144 41 752 99 143 70 72 15 2315 41 1088 26 100 80 288 10 299 24 2500 59 330 56 177 28 1724 11 2951 15 1141 34 1131 44 809 28 559 38 662 26 2470 87 1422 60 196 81 276 90 1006 66 1067 32 333 15 174 36 1897 56 302 62 670 25 400 48 1142 10 1085 15 338 71 863 15 232 83 1231 26 118 5 1092 35 89 36 1830 92 224 13 162 3 370 89 209 41 1494 30 318 29 134 98 515 62 71 15 549 9 321 98 578 71 138 90 534 40 22 29 118 89 976 42 282 66 4 27 376 25 574 47 363 65 331 79 614 16 306 62 531 16 44 59 784 26 399 32 207 4 360 51 398 48 45 57 427 10 249 52 1036 42 644 98 241 83 331 75 36 3 280 34 282 55 369 8 436 94 244 79 1642 30 59 17 229 21 24 43 170 48 585 93 531 26 241 39 675 71 425 44 1792 37 138 58 63 17 167 77 1011 65 392 18 260 62 697 74 617 2 85 96 1905 65 478 1 358 7 537 82 1008 56 93 70 432 98 209 91 184 81 626 46 565 87 47 88 60 42 93 57 781 3 560 52 77 37 173 29 205 65 265 45 1801 56 228 52 2285 73 880 13 366 73 1193 44 106 8 290 3 1870 49 497 44 12 48 328 25 488 70 1060 76 1313 43 255 14 214 25 683 79 198 32 477 45 2032 97 787 68 1128 88 209 91 343 59 565 50 4 40 1129 35 1087 85 1092 35 1131 73 298 74 466 43 948 57 566 69 370 57 525 2 128 26 758 4 1651 52 1948 16 295 32 28 44 212 7 123 58 252 38 643 50 387 71 757 69 558 20 198 85 218 55 1828 72 191 69 250 40 36 2 175 73 363 58 50 63 1688 96 1211 62 626 34 653 58 431 0 262 50 795 17 29 3 62 66 209 83 678 20 1199 80 1384 28 103 74 247 70 526 10 149 84 107 94 37 69 1183 17 2089 44 894 34 1311 13 979 40 96 26 1773 64 463 74 1344 82 1408 77 257 38 740 23 305 73 438 88 227 23 144 18 234 14 373 16 207 2 30 31 619 48 647 66 22 65 72 44 694 2 791 66 740 23 1121 36 232 97 510 96 635 78 909 12 116 87 550 32 917 18 484 3 1966 10 254 98 632 34 2146 53 189 76 763 44 266 48 733 22 97 11 182 4 1345 83 1126 49 73 69 49 18 328 17 84 84 6 85 123 67 1171 37 131 61 873 77 917 58 526 34 390 23 36 41 320 82 639 88 371 39 695 25 2034 23 797 2 1955 39 402 28 428 96 40 2 178 87 977 29 142 51 49 77 1618 76 91 20 404 76 14 8 508 50 229 58 360 17 803 24 676 50 1757 88 725 3 540 28 169 86 1368 75 11 -1 -1
99 71 54 71 80 459 74 3846 40 1096 58 260 84 1472 51 13 74 257 71 17 38 29 89 47 13 1970 16 250 24 571 61 77 5 15 38 108 90 661 97 1778 62 143 57 926 26 331 52 157 39 576 25 468 80 756 11 907 71 174 57 581 92 633 66 563 89 2 95 757 91 452 1 125 47 656 74 53 32 906 6 57 67 292 54 948 11 976 90 154 50 61 6 657 71 66 75 305 11 3 94 1430 63 1555 5 366 16 65 77 62 93 1924 29 325 11 164 80 746 63 902 99 192 75 1944 59 165 83 5 12 349 94 880 77 2083 89 427 14 640 25 69 40 127 17 22 20 267 36 699 75 13 42 935 5 1117 26 445 12 606 88 1314 60 2336 14 636 63 2310 92 231 22 188 35 792 30 109 42 71 58 107 77 502 21 1519 5 1307 6 828 52 8 70 276 45 606 31 905 13 169 66 585 74 120 14 223 26 1027 4 746 88 532 33 168 49 1491 63 285 30 808 5 185 26 327 44 1020 33 83 23 3366 93 57 41 346 35 168 73 1339 6 89 30 133 26 534 82 32 80 302 24 407 72 586 48 905 59 248 23 157 19 1325 84 833 11 951 27 310 74 320 36 2152 90 49 94 190 18 144 15 850 13 398 37 601 22 411 74 262 77 675 72 776 44 269 11 97 50 959 87 317 24 917 19 519 12 143 21 51 47 344 76 406 26 736 67 842 87 208 66 1336 71 290 31 647 45 1498 5 721 24 694 96 504 98 59 70 433 76 253 81 68 44 580 14 73 52 185 4 1499 80 371 75 1273 12 506 97 228 31 976 10 261 92 565 20 264 98 1705 9 412 23 242 44 521 76 206 32 246 86 470 15 1320 98 216 38 299 64 560 19 957 24 1415 77 442 80 601 39 955 77 340 32 608 59 58 75 69 70 505 42 199 21 175 97 399 56 268 21 80 40 295 32 274 79 954 20 601 61 567 73 1057 97 1089 41 24 87 403 23 1745 20 916 71 1280 28 656 10 1431 42 439 91 435 19 434 44 344 85 78 36 717 67 1251 14 278 70 326 59 411 31 606 84 159 80 153 75 1186 68 77 38 869 91 766 47 121 52 561 69 368 44 20 51 354 43 253 2 343 75 500 81 665 58 1164 71 1197 41 858 2 436 24 961 76 33 45 57 90 1349 75 1338 54 198 93 299 97 393 29 18 61 1377 87 253 86 1951 33 526 23 513 41 1229 17 878 96 123 46 314 12 198 89 176 25 1614 32 554 7 18 73 125 21 9 9 2024 69 739 70 108 48 246 97 424 42 800 50 444 40 41 30 313 38 18 40 38 94 1815 23 103 17 99 37 21 84 10 25 260 14 44 87 46 2 69 9 134 40 122 78 137 88 249 78 674 70 464 40 1079 68 619 93 89 80 697 94 559 78 1023 60 193 59 2042 84 780 62 815 20 958 49 93 76 424 74 75 34 781 59 272 98 101 19 315 94 169 80 1729 74 538 49 474 76 893 72 462 88 168 77 326 35 197 69 2108 36 3 73 194 38 122 27 58 38 142 58 338 4 610 64 14 10 391 17 88 16 244 75 310 85 481 4 183 14 39 96 428 30 89 11 275 40 459 76 71 17 815 6 1224 70 892 73 517 76 1178 38 378 39 1295 19 730 28 24 98 305 80 145 61 536 46 914 83 1304 68 92 56 138 50 744 77 446 29 215 86 3074 55 1102 78 1481 11 26 66 90 52 575 96 123 10 241 16 482 25 575 33 139 66 868 80 185 78 1886 46 21 16 441 53 224 98 331 61 126 54 174 30 1378 61 1612 77 437 87 1108 63 939 29 2565 34 702 98 476 79 267 71 252 54 773 29 1073 15 518 12 456 31 237 7 80 78 477 81 398 14 958 65 770 39 1097 37 56 48 316 86 852 92 174 39 202 50 318 97 705 20 133 85 1839 96 274 21 477 34 544 13 672 5 397 53 1304 31 62 98 2224 39 16 37 249 96 1224 20 307 43 531 65 214 98 641 69 333 91 54 98 358 33 532 19 422 29 283 18 1359 80 173 95 52 41 278 39 852 36 633 55 277 14 411 20 301 11 80 44 492 80 699 28 23 67 637 22 378 12 1042 1 455 34 498 53 278 76 106 20 1010 70 65 84 246 46 194 56 1005 51 1715 0 225 26 1287 62 804 13 323 8 116 14 475 55 135 50 2447 70 192 20 983 25 477 82 245 62 386 54 600 74 601 2 763 92 151 20 1718 99 97 7 20 40 720 15 651 78 944 37 84 82 247 7 1088 40 63 6 1644 36 624 95 30 76 43 46 115 63 428 70 344 55 30 71 439 98 174 91 60 85 216 83 1387 86 28 17 180 97 19 17 928 22 386 97 268 66 616 83 435 54 39 91 311 32 80 47 766 50 135 5 359 35 1839 56 114 37 233 43 436 70 156 14 52 68 1274 87 588 91 1385 29 3364 88 622 57 188 31 102 74 1044 44 573 24 959 3 46 40 66 47 763 31 1715 56 935 28 512 65 290 31 93 4 452 57 70 20 876 73 111 23 42 75 90 46 443 50 1457 60 260 49 564 8 1015 7 14 99 108 94 138 42 593 5 1083 77 1236 53 731 17 607 51 1210 86 428 13 135 18 347 74 695 3 2 56 2006 93 177 31 693 68 68 20 533 30 526 62 1405 50 122 38 38 50 722 53 746 1 1031 92 3149 65 296 83 1625 48 613 74 1167 93 1124 2 820 44 4 69 214 36 74 12 61 38 1072 25 58 54 65 3 812 58 508 88 89 93 226 54 503 2 891 61 799 34 135 13 555 37 1207 69 4422 95 813 13 514 87 8 90 33 98 118 27 322 98 1073 33 207 23 990 30 316 12 366 35 807 48 6680 73 249 25 183 0 575 16 618 80 892 42 804 82 603 96 2 89 2659 69 2227 78 1459 35 791 25 233 77 6 29 438 6 179 73 8 52 1086 18 90 88 258 13 499 94 1707 65 1753 60 786 66 542 10 642 60 721 2 894 37 746 52 1532 57 382 38 103 57 32 49 1483 90 414 11 46 66 633 52 197 71 155 13 454 32 210 12 2025 42 122 23 1683 13 1055 9 951 94 886 78 590 54 1484 96 663 91 560 94 125 92 560 37 184 47 76 7 990 10 410 25 7 55 1222 86 275 68 1231 63 3585 2 406 13 904 69 218 36 790 46 16 41 1047 98 227 36 111 52 782 82 4 0 4 66 215 30 555 20 215 33 1013 47 97 39 249 26 712 19 60 28 178 0 1074 2 289 68 192 72 651 27 426 1 15 83 1525 47 142 82 390 56 32 75 1159 60 327 81 1216 55 1696 98 692 64 273 81 135 43 100 11 17 60 374 63 185 54 638 59 248 13 2637 20 307 70 1413 67 253 30 764 37 338 74 1655 87 175 96 725 68 106 2 508 15 434 16 919 98 797 60 312 0 846 51 202 91 1657 81 416 99 21 30 37 9 447 93 312 14 807 34 275 59 177 65 1762 4 3 50 590 60 27 66 12 99 192 92 758 47 674 69 67 4 46 1 714 30 267 58 883 30 2896 55 351 9 33 15 439 74 249 64 1518 33 1107 47 533 68 49 39 1189 61 851 48 431 18 496 34 736 27 77 51 610 63 452 25 1753 83 342 37 95 5 1671 30 352 59 33 75 293 71 167 12 53 4 50 48 256 5 2918 3 856 16 676 70 387 10 932 78 780 47 1699 71 2313 45 523 87 755 99 201 89 817 63 855 30 601 76 1616 99 329 51 1425 36 264 49 138 52 466 76 580 90 911 49 96 95 2635 25 320 95 537 26 1924 34 837 18 87 52 1046 5 2 13 509 93 795 26 706 4 2059 68 22 43 77 28 6 51 705 33 1722 88 132 15 418 86 171 79 833 53 565 44 1304 34 6 17 269 53 368 27 948 24 1585 10 308 94 281 8 360 86 62 41 722 8 21 90 220 77 157 12 660 42 356 60 132 19 1399 98 641 52 851 22 249 32 119 45 668 75 366 87 93 64 94 68 26 14 1114 46 128 66 200 4 704 77 529 41 98 86 360 71 65 20 877 10 578 42 705 77 1094 59 605 42 553 71 99 81 223 88 650 56 811 47 98 82 756 39 395 5 385 44 309 22 9 41 122 12 321 71 1387 40 102 85 345 50 115 52 44 78 94 53 2 13 1650 21 123 62 658 48 257 77 1886 42 488 83 84 9 168 47 342 38 894 94 180 91 1511 56 87 31 180 43 450 14 764 40 27 80 484 1 138 72 376 9 381 15 895 4 674 87 344 42 450 57 106 32 966 99 39 73 312 38 1696 85 302 61 1274 83 422 64 320 2 3162 99 379 -1 -1
99 2 16 233 94 263 10 219 92 177 60 8 39 386 42 411 48 113 80 1159 23 110 28 68 85 90 57 27 59 809 90 723 3 1051 4 655 52 339 43 28 34 202 97 113 53 409 0 1007 65 499 38 478 8 951 42 45 55 366 79 95 22 328 91 378 14 1280 67 1023 42 623 88 290 70 734 67 1771 8 652 12 950 33 2967 21 812 25 72 70 115 28 1055 3 284 76 173 17 1287 10 61 70 2297 3 577 44 452 42 52 58 504 26 123 77 157 70 1929 9 1559 2 1278 7 386 41 302 6 210 57 633 76 74 65 168 86 623 50 120 19 216 41 1009 92 726 83 1061 50 114 30 323 31 307 48 461 82 36 72 14 24 304 73 134 68 1733 54 847 2 499 86 687 43 141 36 61 53 290 58 249 80 395 9 1809 85 78 20 317 9 555 24 521 9 2879 90 1109 73 71 24 1398 30 262 39 200 7 1505 56 900 11 470 65 1073 49 418 64 333 61 225 63 151 40 3904 43 574 39 833 69 482 65 264 94 711 40 808 65 114 19 944 35 100 6 225 63 10 62 1950 79 404 78 125 61 1554 56 68 15 209 34 532 15 1081 93 42 23 102 71 967 81 213 50 358 3 263 43 659 86 1105 79 631 6 794 68 375 78 225 43 122 62 112 99 84 79 933 12 401 79 180 66 913 22 194 3 483 0 146 75 1256 16 1858 91 83 80 65 12 391 76 52 57 125 9 440 96 116 95 2941 75 1053 93 946 14 485 4 822 56 134 88 355 12 73 86 259 60 309 13 1134 51 14 15 17 19 1082 53 277 44 2469 75 90 1 877 93 449 55 57 44 1337 40 353 80 393 90 561 62 1179 71 2005 32 2060 81 310 76 55 34 80 42 1228 94 430 24 1346 37 536 3 192 56 587 87 229 5 1327 37 84 66 1593 74 223 76 129 48 85 53 230 61 198 4 295 35 165 88 358 71 396 8 2417 23 246 20 241 0 433 10 978 51 182 17 655 65 1099 51 1574 50 587 52 980 63 315 21 144 82 90 46 80 95 348 29 110 54 486 85 183 52 235 69 212 3 1622 29 1910 6 115 5 65 40 21 46 368 73 1112 45 107 39 96 72 595 1 18 51 474 18 199 60 377 90 86 25 1247 54 275 88 1 77 333 4 133 80 1070 23 415 35 46 5 427 85 2007 48 1377 32 1531 25 233 36 2570 23 379 16 232 64 1139 13 81 50 477 2 149 52 182 83 154 35 900 45 1112 55 98 61 102 33 1284 94 155 81 19 30 1067 4 31 69 3095 23 172 77 260 37 342 26 242 13 506 42 762 48 1307 93 725 96 577 86 986 48 354 55 1075 71 102 20 74 65 222 84 200 83 216 67 738 36 341 77 357 58 273 29 946 22 16 63 1668 24 618 2 2159 41 130 94 207 75 4 31 1192 42 166 59 148 90 39 38 639 87 1012 69 196 55 1021 21 884 11 351 65 433 56 78 84 1702 40 393 70 98 91 130 49 139 41 262 4 489 49 253 76 871 5 823 43 494 18 81 40 804 72 445 44 826 84 1097 82 522 30 1168 48 1426 13 227 73 1428 98 45 57 240 87 417 52 319 91 912 7 751 46 646 84 51 72 893 5 277 80 736 61 544 20 61 62 943 82 254 39 539 94 184 83 556 64 556 73 359 50 246 52 320 29 172 99 576 15 95 81 186 59 393 85 2658 63 172 86 184 31 931 74 187 80 5333 11 345 73 42 41 677 72 293 79 1199 93 47 21 472 43 341 87 39 65 1546 61 1001 68 1179 22 272 97 6 31 569 94 894 82 977 98 628 44 1052 0 2213 51 490 34 380 73 448 76 963 44 63 21 314 23 220 41 1676 24 665 16 731 26 910 58 208 36 1610 77 325 30 1400 37 307 16 1016 45 362 7 881 60 714 16 136 32 299 92 797 25 469 92 157 23 223 71 345 30 119 99 20 61 228 59 25 66 57 38 176 69 277 51 1006 44 1446 89 330 56 1342 18 932 28 311 72 261 59 390 55 824 91 493 71 709 32 325 61 1075 14 376 65 2479 20 260 38 3703 67 251 0 920 93 2243 59 767 2 939 77 427 40 2085 56 280 98 114 60 389 91 262 68 1226 45 2963 28 325 59 341 2 102 57 780 55 1118 68 63 40 256 36 611 9 1073 81 1569 14 949 24 140 69 655 43 331 27 12 77 687 24 299 30 248 46 1390 24 112 22 60 47 432 10 92 60 730 46 518 52 45 14 74 49 190 19 825 44 365 86 5 89 1661 34 264 99 1164 77 249 43 99 6 213 30 240 35 540 58 417 89 76 98 234 37 1039 39 330 96 181 10 6 47 3220 89 169 6 393 65 934 97 690 54 80 73 2 3 469 48 549 57 1338 47 1941 81 325 9 609 19 69 64 151 55 703 20 522 26 516 67 686 75 2290 87 650 20 1072 29 1903 71 9 25 32 50 706 11 625 29 105 1 395 98 243 17 10 60 1029 19 158 83 1147 54 123 1 1041 24 22 5 267 75 549 36 458 25 183 29 190 65 1155 77 45 84 21 4 124 85 662 33 218 58 1300 27 787 42 391 18 724 72 53 8 818 27 268 22 676 89 464 38 339 68 951 82 2458 38 654 73 615 96 290 33 111 41 13 44 52 98 716 74 1013 0 1331 40 302 47 570 92 66 32 175 98 1226 81 507 99 476 42 109 9 171 4 394 86 327 55 530 20 406 23 204 51 160 57 17 37 1195 59 1336 57 950 78 596 88 205 91 258 84 186 97 1175 10 291 54 30 10 572 16 98 57 106 5 208 48 234 74 217 35 76 43 123 11 494 44 2412 13 141 39 517 14 670 28 136 15 1265 31 65 92 258 61 1545 42 127 27 369 47 429 80 447 23 467 38 774 84 6 17 216 77 371 56 1050 91 100 34 46 23 422 26 612 40 1375 27 307 17 369 94 588 56 182 83 354 12 2385 9 365 30 101 26 1973 66 486 3 650 94 678 54 781 73 594 93 892 71 1084 74 973 55 633 62 31 26 19 58 3097 3 216 63 578 92 379 97 1169 39 196 24 107 96 2305 6 14 58 80 94 477 64 541 8 1242 86 1075 80 591 18 273 69 407 74 318 57 951 60 676 59 446 14 11 53 277 59 2413 33 493 71 4 47 686 31 1988 80 1199 27 1244 11 588 99 983 2 345 37 415 15 134 55 497 74 173 17 670 70 1083 45 1059 36 215 98 261 29 1347 55 526 36 1562 96 837 11 475 39 201 41 183 87 331 67 601 70 55 86 316 79 570 52 38 89 1486 40 735 21 98 87 384 25 1294 21 296 25 62 8 254 34 142 48 84 96 550 6 954 90 75 77 444 53 1039 32 93 62 32 33 198 20 3 61 1118 34 706 35 1242 99 63 61 1355 31 3 99 109 71 279 74 338 18 144 64 230 72 798 68 22 25 312 71 29 23 116 77 2537 16 1353 20 585 28 603 60 893 79 86 12 697 39 2526 51 323 26 136 93 124 90 1322 81 71 49 87 34 331 99 578 85 570 29 239 96 567 61 1351 97 1754 1 878 31 909 9 475 76 244 79 92 41 45 47 595 13 75 48 865 68 433 43 336 92 523 84 467 82 457 96 97 65 1285 27 1744 14 538 2 555 84 1215 11 1420 31 145 42 348 18 749 10 3 44 1049 25 87 0 2234 5 581 12 556 42 273 58 257 78 1290 66 503 28 509 24 542 77 1445 7 1562 36 846 4 1069 91 674 41 158 89 873 55 113 89 488 19 347 56 120 55 1533 13 1746 52 162 10 484 38 260 63 83 64 119 55 673 6 520 77 210 75 207 96 91 98 138 88 742 33 1436 6 484 4 351 54 129 73 171 44 637 68 1314 13 28 78 38 67 201 50 167 77 65 98 303 22 95 54 904 89 90 13 1106 25 1224 72 76 89 316 15 318 67 194 69 264 0 181 52 141 26 151 6 599 54 676 95 640 37 439 91 438 41 2303 74 1391 4 416 18 435 66 153 70 2430 13 159 16 210 45 238 46 77 6 793 74 282 38 1522 64 140 98 1185 5 49 86 201 65 627 64 550 37 72 8 100 14 144 45 706 24 235 12 580 91 106 96 1325 32 153 34 82 35 62 47 596 53 322 56 1025 88 385 82 152 62 1895 23 100 32 537 13 34 56 1158 40 64 91 1078 95 598 52 1106 68 1613 -1 -1
99 122 89 861 81 324 57 313 38 405 96 24 10 55 64 1941 74 980 54 538 66 987 30 823 34 618 14 1454 50 1096 72 468 18 24 2 281 55 1117 89 629 65 1133 27 115 99 271 50 66 47 386 89 280 84 853 0 844 65 348 10 400 11 52 86 292 68 22 13 1571 34 1273 64 385 92 25 76 1272 93 1064 49 634 27 555 21 52 35 341 5 745 73 1450 87 507 34 653 15 117 87 100 40 367 93 361 22 527 24 60 88 203 27 428 41 6 80 298 43 97 20 612 16 169 38 1795 57 315 6 244 16 90 86 376 20 2723 59 47 89 642 58 163 31 287 14 850 39 693 49 3060 83 884 87 1223 54 38 53 356 15 1065 6 55 47 438 23 576 35 40 89 1244 79 1397 74 652 1 2082 71 479 90 611 94 320 14 802 29 329 25 374 51 184 26 1357 11 78 54 76 36 1295 0 925 8 39 53 187 26 78 27 539 31 958 54 783 71 268 49 184 57 944 1 38 45 1298 32 1299 6 1146 37 129 26 749 40 1467 76 666 38 221 14 879 15 439 96 850 50 1176 48 981 38 456 8 77 85 1072 61 964 90 211 81 285 63 394 6 289 48 403 54 1273 22 671 28 870 62 290 75 207 73 219 75 968 79 204 95 304 82 696 80 309 76 219 47 415 88 89 82 420 21 40 65 165 90 1432 52 607 28 227 65 383 39 744 75 192 65 993 6 549 41 293 13 231 66 264 69 349 53 369 25 640 90 361 11 78 45 22 12 25 39 2412 52 62 40 324 52 869 33 717 53 1097 85 386 94 359 14 679 53 54 23 76 70 652 4 532 36 850 92 305 88 428 19 755 42 265 66 22 97 521 31 1459 85 1881 12 801 96 813 41 532 27 240 70 1845 57 143 90 283 42 454 29 140 30 325 44 344 95 78 80 2106 59 1085 16 343 77 89 62 386 32 2922 21 403 36 390 74 80 34 100 0 1664 5 358 85 39 64 200 62 119 74 400 32 111 46 343 16 419 33 124 16 2380 97 578 5 1667 78 213 75 671 69 120 55 1386 6 21 95 83 18 1922 98 411 96 629 83 177 78 115 51 36 26 2468 47 711 85 153 9 1336 56 436 62 1200 95 89 92 147 58 19 26 1098 29 20 39 638 46 202 2 69 14 1210 58 1921 36 89 95 1024 22 685 70 24 23 556 51 15 35 871 59 26 95 182 22 1265 19 290 56 30 8 959 36 1563 65 791 10 321 25 109 83 455 9 236 52 924 34 25 30 213 78 912 5 2381 4 154 54 2157 60 1697 98 268 93 3 55 37 26 300 54 126 19 1261 93 1016 46 2618 29 119 40 48 57 834 77 122 13 193 64 278 48 848 25 190 38 263 48 545 7 200 69 716 76 554 51 911 44 785 60 116 76 461 6 299 18 1964 67 11 90 308 0 533 49 603 6 382 78 1405 90 261 66 153 8 661 87 1598 18 2081 73 415 59 949 80 1333 93 19 48 348 36 21 9 117 51 2596 9 177 33 2011 38 720 97 898 13 223 19 1904 15 86 58 63 11 708 33 677 71 2256 49 1057 78 688 82 1223 39 102 82 4 20 174 71 307 72 452 57 534 7 688 64 387 58 1838 40 222 51 351 16 29 88 153 28 334 86 172 7 207 17 501 29 522 13 336 8 696 84 482 38 1396 72 577 23 156 58 874 93 405 72 50 6 853 33 893 56 23 13 382 67 591 83 90 85 272 72 1285 86 44 0 1053 55 723 84 113 27 448 28 686 36 956 94 156 31 290 86 70 49 503 96 460 31 547 49 222 40 189 4 349 35 2197 23 2081 76 37 45 44 68 239 0 774 1 133 12 91 69 1397 60 233 28 46 97 604 42 1155 71 2404 96 1308 98 538 63 389 52 913 90 196 29 725 66 139 57 890 10 35 46 641 10 86 48 448 71 946 3 366 59 975 72 724 46 2048 58 124 16 321 13 255 86 691 79 511 52 315 34 1639 48 572 46 572 44 1567 15 118 24 1154 47 222 88 182 48 405 87 553 54 15 84 216 77 896 56 597 11 30 80 406 17 135 50 255 92 95 26 768 36 409 86 826 92 687 88 225 11 679 73 362 46 501 45 153 59 333 34 509 28 227 79 448 55 883 8 233 38 284 12 39 63 13 90 260 60 237 11 673 76 250 9 293 33 44 82 1853 69 41 75 21 16 105 93 74 97 1973 89 50 90 525 3 424 85 334 98 200 8 847 82 666 62 847 57 197 40 1132 36 451 46 505 54 645 53 618 40 974 62 2013 15 1419 36 149 45 400 96 88 74 287 53 82 51 1586 85 1277 99 746 59 2072 22 145 28 205 97 269 82 90 22 83 38 26 36 770 84 73 85 478 84 65 48 56 71 1670 20 501 42 370 68 114 77 184 13 621 82 944 41 28 19 857 95 195 25 255 73 1034 87 270 2 869 62 1093 49 1470 10 83 48 546 91 387 53 2127 62 744 6 128 34 107 69 107 23 15 10 123 61 242 93 425 54 788 10 1047 43 359 14 38 56 377 74 906 30 844 37 713 86 1 50 1284 81 412 11 33 97 112 24 358 3 1804 32 276 21 394 96 281 47 541 15 360 57 228 22 288 6 187 97 355 51 625 75 677 84 458 5 645 32 648 95 4479 91 74 85 460 32 1105 20 76 8 298 0 384 66 286 84 1350 41 1448 78 358 61 48 12 702 56 43 25 65 76 16 47 5 46 712 8 356 61 290 1 546 15 1518 43 72 60 12 32 40 31 45 14 499 58 889 85 696 74 606 15 818 13 361 73 844 52 432 67 752 43 375 67 69 98 34 54 414 6 210 8 2283 41 833 60 516 76 360 52 781 33 90 39 1247 93 84 28 423 60 158 83 35 63 341 69 362 97 190 59 469 89 1130 76 1096 90 365 57 209 4 141 10 631 6 239 29 2797 20 13 30 22 80 2 89 173 51 558 66 414 56 469 15 62 61 203 46 96 88 593 95 76 47 136 37 80 48 32 17 553 8 1640 85 1037 38 370 23 30 27 357 22 1843 42 398 27 824 42 75 16 35 84 908 73 67 54 1181 63 43 77 423 58 906 80 369 90 403 42 647 65 554 27 1274 55 950 48 297 54 268 60 617 96 897 38 456 37 1543 73 126 60 1501 6 225 13 274 35 4 88 819 11 311 31 475 38 203 83 355 85 877 63 72 70 427 21 288 33 411 10 1603 18 546 15 455 22 1840 17 692 84 66 28 896 69 495 46 161 90 438 33 191 66 2040 43 625 22 153 17 71 1 1737 72 3 85 330 47 1666 4 84 48 190 59 699 7 313 72 520 47 208 67 52 43 891 79 591 57 1097 19 246 39 494 29 1285 80 692 59 404 8 43 42 762 60 1078 40 298 7 424 32 263 77 2051 6 74 9 315 13 910 66 465 21 67 93 240 21 215 83 293 41 108 33 1126 45 2982 88 285 50 623 62 682 11 37 18 1478 92 271 90 250 72 1542 47 140 62 1470 51 1733 83 115 34 601 63 1900 32 476 14 1267 59 550 91 80 45 288 21 567 84 642 67 1 62 510 12 1797 85 1795 2 316 27 282 92 284 84 150 27 1562 85 1527 72 497 69 404 9 235 60 230 74 402 12 684 71 344 97 157 75 819 48 405 53 199 31 84 82 45 66 7 62 1594 30 139 27 940 10 89 3 245 69 367 56 575 98 1206 43 2122 68 562 4 1274 33 212 82 79 76 177 53 313 56 122 54 583 8 42 10 176 98 998 30 284 41 329 32 1502 9 371 0 291 12 323 29 782 2 298 58 783 35 307 70 1242 38 730 17 751 60 130 14 1921 97 66 93 2142 80 803 76 868 22 680 43 759 21 226 39 246 49 3111 28 263 96 498 4 584 0 944 85 975 45 786 38 22 58 868 48 2143 53 892 95 1188 59 94 85 353 66 252 88 43 20 820 21 930 32 2 92 98 53 750 79 1371 59 662 14 29 84 175 97 2401 84 387 88 119 74 1430 26 141 88 1066 69 17 18 295 46 109 6 306 89 202 65 451 41 244 52 711 38 101 56 770 59 662 73 1078 19 1223 52 432 87 190 84 70 25 1042 82 697 41 851 97 1055 76 58 39 173 46 568 47 359 27 213 15 158 32 2542 7 95 14 96 0 1006 42 40 34 1521 45 2119 59 348 53 745 59 85 73 25 87 17 2 833 12 1402 45 68 91 132 14 976 18 499 95 253 33 780 49 1115 12 1216 95 571 51 2238 94 71 48 529 49 1426 26 695 25 94 6 172 92 808 96 792 55 445 62 361 7 271 9 634 62 20 81 55 4 210 60 1412 52 867 75 427 84 1353 50 1372 37 1947 12 659 44 1218 38 393 55 239 0 887 31 65 15 211 67 121 10 738 47 782 98 1377 -1 -1
99 248 40 572 67 915 31 761 27 1093 63 15 71 232 6 1035 31 116 64 1287 95 502 0 620 54 492 41 281 52 550 84 781 37 246 64 165 35 1024 26 418 71 464 81 1433 14 100 34 105 96 203 14 112 94 149 66 710 57 1757 12 1165 22 336 79 204 48 607 55 148 27 1946 70 327 2 626 90 99 43 228 22 1063 27 1134 70 1312 25 595 75 122 74 839 63 572 92 131 31 1608 69 616 1 1363 34 378 77 237 79 233 95 590 69 518 99 704 3 2543 29 131 69 990 38 136 74 1 88 150 87 8 72 729 40 77 68 722 63 407 37 561 16 304 27 111 96 17 30 426 33 430 3 775 34 1341 42 280 27 461 42 299 57 268 36 1110 51 726 46 1936 52 290 48 985 50 166 42 1340 11 792 93 54 18 309 62 6 52 160 46 624 66 894 63 602 22 237 14 529 92 198 49 212 53 477 81 747 66 792 47 365 45 148 38 281 59 1137 93 275 35 731 70 671 66 53 13 57 79 65 44 454 34 3733 42 903 30 927 60 142 48 223 13 322 78 844 7 167 21 272 70 149 48 136 99 136 86 1695 99 58 46 596 78 24 19 212 5 18 73 77 61 114 40 331 71 1097 25 378 91 306 68 707 35 56 51 360 19 178 70 989 94 16 50 42 74 241 34 388 93 337 84 1686 98 238 91 1117 38 212 9 222 64 677 44 843 2 548 48 673 52 1202 56 1183 39 1394 86 121 29 1217 97 795 7 96 95 185 83 167 81 392 52 175 64 257 20 1497 81 131 88 137 43 208 75 88 82 11 61 521 82 336 6 1064 50 535 45 385 35 765 76 293 19 308 44 278 57 381 53 52 42 2219 33 577 53 1053 26 50 68 705 4 1002 23 509 75 1031 99 947 58 869 45 170 44 38 92 52 38 1541 17 45 53 42 4 37 57 490 98 3158 53 1547 94 266 62 660 90 2129 8 471 42 89 83 37 41 137 24 1593 8 874 29 37 68 510 63 1188 90 186 4 178 75 1574 92 263 15 931 65 140 55 256 21 75 0 1771 81 62 65 225 33 840 57 614 79 62 80 709 27 1191 43 735 36 494 87 574 68 1065 38 83 76 50 63 1159 90 475 13 365 91 43 13 222 51 781 53 251 67 181 22 300 1 799 41 296 23 4 61 525 6 218 24 789 59 134 94 15 35 28 86 317 32 739 37 552 87 210 49 224 0 139 19 830 86 57 94 591 85 597 28 804 77 110 9 1482 35 2508 58 1597 6 49 21 595 29 386 94 3839 10 261 75 79 1 394 28 182 60 2130 10 81 55 15 65 45 51 170 7 708 69 259 91 151 67 138 56 86 94 437 86 536 81 600 99 6 7 592 87 157 91 674 12 2317 29 39 89 1053 73 38 7 1471 83 328 43 245 79 246 19 608 34 55 41 1129 57 344 44 603 62 703 85 318 42 435 55 36 91 331 3 159 1 35 13 853 10 485 2 415 72 853 1 862 37 408 6 657 93 418 57 58 20 159 14 404 12 791 63 2139 20 1107 97 85 9 81 20 930 52 873 12 548 84 227 81 56 10 606 17 50 75 1390 50 689 60 222 34 70 1 300 2 115 95 664 81 669 10 161 93 1295 42 4 93 21 50 255 32 1334 21 156 72 1079 44 343 30 76 94 323 92 2653 72 122 15 948 94 1425 59 230 37 41 96 1261 6 2229 97 75 49 394 57 176 6 136 56 1035 21 1207 51 373 3 1024 20 14 61 1140 51 1255 48 81 85 41 52 122 46 1446 2 858 36 766 45 449 9 320 23 779 94 921 85 896 82 1070 16 251 70 316 75 2601 8 481 45 521 31 1356 41 704 49 367 14 677 53 672 63 1201 51 2139 22 251 84 63 29 966 72 108 21 528 55 1672 26 714 30 1049 36 1157 29 111 39 2622 16 1203 72 607 40 262 22 97 47 468 82 290 32 2210 45 460 19 1583 7 136 38 20 21 1236 54 220 5 573 56 300 33 1051 84 595 6 227 64 1324 73 225 27 1158 65 305 22 64 58 348 44 143 31 714 71 1405 17 735 36 287 70 493 28 56 15 325 54 71 4 1509 89 400 38 1033 34 853 15 61 28 498 67 14 30 405 78 215 4 134 23 410 77 559 99 261 26 193 44 2300 82 732 14 88 47 514 54 373 21 1342 0 324 95 44 59 480 77 47 64 326 80 594 73 373 19 828 16 77 35 1304 69 708 5 56 35 1338 31 207 72 183 64 1117 76 364 90 500 82 769 48 480 97 525 70 317 12 255 57 948 74 605 46 1290 23 532 46 86 36 246 59 1955 45 389 96 700 37 687 26 51 40 496 72 786 99 2946 3 1186 83 55 50 325 37 1099 68 1984 71 243 70 333 96 103 82 303 62 141 77 224 31 678 71 1224 33 1180 73 152 68 455 33 36 73 24 61 656 90 786 1 636 5 22 28 667 9 180 1 61 18 367 76 1184 2 236 96 51 83 55 52 633 70 42 33 258 60 273 82 730 20 737 92 207 18 66 47 589 99 165 5 25 53 335 9 106 31 348 40 402 86 2597 63 742 66 1227 55 80 96 105 64 392 33 1767 81 524 67 33 30 1298 76 163 28 861 93 2077 67 1746 24 671 26 103 12 472 66 1310 52 452 46 739 9 507 43 31 38 264 44 346 94 1539 19 90 41 956 57 139 91 173 32 74 21 586 43 421 62 953 29 2010 97 109 16 2640 73 344 40 278 66 462 74 634 96 367 62 265 75 258 98 1163 2 230 73 2928 11 1047 62 21 26 192 12 94 59 186 87 1623 72 367 89 735 74 266 79 1176 52 585 16 40 73 545 23 13 85 1329 1 325 17 851 10 819 99 225 10 500 43 193 20 181 15 30 16 101 69 1274 66 591 0 236 46 143 12 126 44 127 19 59 8 431 27 31 62 769 53 928 97 214 19 193 73 1020 0 73 10 475 1 237 10 1933 71 15 39 651 17 389 37 17 52 688 63 18 71 467 96 322 35 701 98 1193 10 229 79 600 4 108 82 295 14 1899 99 1053 87 46 58 348 69 1012 58 1186 55 1704 62 628 48 610 74 64 51 123 38 380 75 597 66 1584 80 175 73 189 64 420 18 623 13 607 44 1154 45 659 5 1272 64 820 27 1368 28 2903 16 913 12 265 61 842 71 1229 4 134 62 683 61 300 34 397 53 1598 15 618 13 3348 86 1726 17 1827 73 416 64 292 83 776 8 1995 7 7 79 891 93 189 54 1068 2 267 95 626 59 30 58 203 88 756 0 290 39 398 2 214 83 1018 21 699 39 767 56 475 48 20 7 413 70 1859 31 530 91 316 99 170 70 544 53 611 14 78 36 549 53 704 27 119 24 710 45 931 34 1839 1 442 13 424 33 620 30 75 16 69 22 452 17 525 0 1212 98 147 32 765 28 139 21 1147 47 87 56 215 21 86 80 1719 35 399 5 200 55 102 19 1989 4 71 89 56 7 141 99 436 74 439 57 805 46 110 78 445 72 1461 73 859 72 1504 31 1355 71 1769 42 352 75 338 91 47 41 355 54 264 72 2100 27 1770 55 50 27 1410 88 1462 71 162 19 605 60 1364 70 1662 36 204 75 1312 81 766 94 103 28 1115 30 136 72 146 34 91 42 130 36 145 2 888 61 925 77 100 51 2030 77 90 2 103 65 390 50 1085 33 142 68 126 30 598 28 961 25 829 52 348 63 610 79 1390 23 66 26 563 5 742 19 1148 63 495 65 1160 63 836 49 470 17 114 9 490 72 1051 28 317 73 465 76 595 -1 -1
99 460 19 297 71 85 17 428 26 355 69 315 87 187 97 1390 51 18 42 158 20 31 86 351 13 166 17 672 8 523 4 356 78 69 36 309 76 1580 13 341 10 313 27 887 59 12 29 649 77 232 42 331 51 1708 65 405 90 246 14 208 9 313 53 170 2 851 23 231 4 55 54 228 60 1750 43 98 68 583 99 711 46 124 64 1445 93 500 60 898 24 128 94 1849 52 94 91 547 9 15 45 28 6 74 0 101 7 339 66 504 96 114 36 159 97 1066 56 664 68 152 88 252 90 190 96 920 5 2069 79 660 10 578 55 822 80 427 97 628 25 40 39 11 22 5 33 196 80 629 44 177 55 383 76 427 5 717 17 419 38 342 74 1871 78 1341 11 164 0 1318 73 590 72 281 95 534 88 2203 63 186 4 622 51 2093 94 243 59 578 12 106 65 3316 46 175 84 1088 25 44 55 1285 33 236 50 1022 40 37 89 289 14 1271 67 96 7 323 62 520 8 161 72 134 97 2827 21 1 32 543 72 182 93 31 37 624 21 556 65 1271 87 595 93 36 48 51 74 347 48 465 4 1449 16 597 15 265 12 575 76 215 10 321 48 17 19 109 41 215 19 342 52 223 86 265 76 25 88 205 68 451 24 460 53 176 84 419 34 527 86 15 51 13 98 431 25 635 52 271 14 1531 62 530 24 1467 53 169 4 22 76 371 75 1242 49 88 77 589 34 277 7 61 62 499 73 246 88 828 16 149 92 599 0 796 51 74 87 83 42 450 84 626 34 1110 67 609 6 70 25 884 32 1059 4 121 70 267 85 299 17 1427 91 663 32 225 78 109 2 203 36 185 62 719 61 721 17 832 90 1080 37 181 65 24 4 27 62 296 49 97 79 45 68 608 19 676 52 654 48 580 77 262 6 236 74 171 44 2509 42 726 75 699 28 828 66 141 77 540 7 201 61 877 17 455 72 384 9 484 17 657 84 492 59 936 94 703 83 191 28 254 78 163 80 755 92 709 31 272 57 383 19 1272 0 452 30 707 81 505 88 356 84 1638 18 14 71 301 24 541 26 214 95 272 90 147 55 107 74 7 0 302 97 2190 66 247 82 45 56 382 60 89 79 143 33 239 36 61 16 110 29 11 22 281 60 166 23 228 27 1255 97 675 62 597 43 68 90 1171 9 671 8 635 27 256 43 864 12 218 98 66 22 149 10 211 46 823 10 34 81 1222 16 908 38 1142 32 46 11 2009 14 270 76 1299 54 3141 28 171 58 507 42 814 22 137 31 981 52 108 15 48 30 453 76 1308 95 1039 89 66 96 151 56 274 77 318 63 171 24 162 41 182 82 2407 72 490 61 2936 94 129 99 593 89 561 74 567 97 610 37 1989 91 231 97 389 49 299 36 227 75 254 14 725 82 1183 3 335 99 1533 75 595 16 205 79 1618 92 237 53 180 13 381 9 604 26 141 25 1641 58 54 32 195 3 527 11 277 73 1622 95 430 47 100 3 47 18 221 4 642 48 1505 52 112 2 348 86 359 24 776 43 23 98 817 65 79 66 220 98 34 23 340 44 609 19 972 42 176 80 338 25 268 39 527 15 65 54 972 80 111 53 1516 63 2890 90 74 34 116 6 747 54 2830 61 367 67 176 37 157 66 114 98 818 2 617 39 654 8 131 24 323 74 90 76 1262 90 66 94 412 11 336 97 296 65 363 88 231 34 998 44 519 11 571 67 56 17 943 45 594 17 460 99 1100 46 1481 33 509 45 854 39 103 36 72 18 1069 49 111 8 79 2 16 16 328 14 1465 53 1478 15 264 87 91 61 14 55 286 1 438 73 519 56 16 60 1175 19 88 68 795 23 469 54 1951 32 255 60 770 53 368 8 134 28 267 9 96 36 1909 7 40 97 235 39 489 24 157 93 394 36 789 33 1486 95 1893 36 916 71 673 63 143 56 341 50 633 38 93 0 83 52 1183 12 388 13 510 2 319 41 2 19 10 29 973 85 89 27 2728 42 682 49 2643 11 213 55 435 70 201 60 563 15 141 51 289 19 507 69 473 28 1443 93 519 24 197 4 370 48 218 30 151 38 44 30 518 9 214 7 109 98 808 15 154 59 53 27 27 53 397 88 305 72 1274 8 1477 46 185 72 698 1 146 8 267 95 259 17 58 18 3995 45 515 3 544 94 305 65 1330 94 15 64 1 22 60 81 46 19 265 28 131 43 402 10 246 78 2614 45 106 26 907 96 1027 61 782 23 334 45 2206 18 1249 15 878 92 845 43 89 78 969 7 290 34 974 41 1561 10 269 95 541 76 529 80 1131 23 238 44 4486 72 123 73 139 54 1173 91 84 49 194 64 26 71 13 35 133 16 457 43 995 44 699 1 33 33 236 10 278 47 144 29 264 73 163 68 24 62 1084 74 766 92 27 96 120 14 535 61 880 90 155 96 110 4 774 30 1318 67 446 71 1255 82 235 61 567 43 1508 23 347 87 631 39 299 83 1285 94 371 38 463 12 338 49 157 94 472 51 243 52 1561 75 309 42 630 86 17 96 1082 47 614 87 160 66 10 93 327 21 677 91 665 79 131 3 337 14 1179 28 618 76 397 26 41 63 66 51 213 10 1395 79 353 96 25 45 5 47 841 25 680 41 607 76 49 89 180 29 1529 23 2313 36 592 61 33 28 97 52 71 0 799 7 1044 54 67 83 687 72 332 44 1023 35 243 22 611 26 288 13 746 5 538 60 298 11 220 91 298 54 416 75 1227 17 745 25 385 54 252 77 247 84 1517 5 578 29 265 34 2375 84 480 28 1468 3 463 53 81 36 198 71 142 38 2814 68 114 8 100 53 130 90 488 13 331 5 1596 9 1013 12 914 23 327 29 147 83 207 13 2076 68 401 94 807 67 1237 56 314 10 176 91 582 65 670 0 19 61 441 10 37 28 50 6 368 3 360 59 1056 79 81 35 697 69 298 88 95 23 107 89 351 18 74 25 246 45 593 93 217 32 166 18 65 2 679 93 72 29 456 23 2017 48 218 29 1464 41 270 29 141 3 116 89 1024 87 553 33 270 12 538 50 186 56 424 16 1198 33 97 32 1421 60 1243 73 562 45 223 95 510 7 152 50 580 95 324 29 414 7 1194 75 875 83 2375 86 10 97 735 81 2046 43 352 77 61 10 137 13 326 95 187 93 144 32 71 54 66 46 146 24 78 36 7 13 1010 51 542 30 283 35 56 63 42 98 117 86 709 60 146 17 1379 85 1030 96 195 44 361 4 296 91 897 64 121 28 1033 73 386 23 301 64 349 21 1713 1 1726 39 318 66 713 73 684 27 778 82 171 92 819 65 465 89 308 79 250 66 977 63 500 28 420 29 878 71 993 23 206 55 189 41 581 22 423 62 386 11 315 83 342 44 375 91 119 18 1685 52 1387 78 760 99 43 36 66 43 416 23 684 33 47 28 55 84 1181 6 138 89 884 99 873 72 869 12 644 26 513 27 975 33 2 28 142 16 1 94 237 93 95 88 32 14 1356 50 178 15 364 0 758 93 1796 89 845 20 2040 16 1782 61 237 81 399 56 277 74 591 67 273 12 523 24 106 27 558 26 377 55 1279 33 1711 59 121 35 1450 5 431 31 1575 14 1535 89 206 73 1946 33 512 77 387 98 776 9 295 36 1583 69 227 72 24 97 426 42 13 35 53 59 17 72 119 3 347 34 1012 56 818 3 34 21 643 23 173 46 57 13 29 35 1547 48 37 19 452 53 334 30 1061 96 895 21 840 71 39 49 85 73 648 68 2006 93 2314 45 187 32 47 47 810 85 134 6 51 89 349 59 501 75 578 12 394 53 217 35 1672 7 1606 1 976 15 578 89 180 61 754 86 153 68 209 79 1538 87 743 20 479 13 167 19 101 43 1208 8 1389 28 1027 19 580 62 693 13 609 -1 -1
99 73 80 1379 44 217 98 71 25 267 48 236 72 118 73 941 83 436 64 663 96 473 30 279 19 942 87 623 29 410 99 750 88 163 69 275 1 713 35 112 78 454 15 997 64 79 95 1122 80 129 12 486 83 1267 82 949 43 341 4 279 87 1460 53 124 18 747 68 1464 77 81 39 281 81 165 84 604 98 214 56 1540 72 74 55 78 62 1392 73 1703 76 239 29 287 99 45 50 262 19 2091 40 195 96 637 46 1007 19 323 14 255 47 309 28 611 2 430 91 380 45 103 59 599 42 921 94 128 88 273 40 528 23 143 72 28 12 1564 29 2 61 491 74 1078 3 103 61 2251 45 559 29 2692 0 142 28 474 74 738 52 218 80 869 61 656 25 952 29 282 67 1108 94 1166 90 199 3 628 79 317 91 408 30 398 57 839 72 230 33 21 10 306 15 570 73 145 88 1565 21 366 58 358 64 613 11 1490 42 2246 13 172 8 4 43 187 90 239 21 1424 96 1225 58 216 48 1636 3 769 5 1463 16 643 85 228 97 705 42 218 99 1070 32 436 26 214 54 868 42 70 16 392 4 979 63 107 72 393 87 1054 28 62 84 46 45 71 32 154 17 536 61 547 9 60 97 4 79 226 90 214 97 173 81 521 55 1024 39 169 8 506 30 100 78 164 24 214 65 187 19 4 64 140 65 333 92 2448 64 1414 41 233 17 743 74 662 35 493 89 1029 73 2303 96 278 69 1173 84 60 76 27 87 826 73 201 38 463 84 110 39 806 33 1516 2 87 59 440 77 171 0 692 80 12 57 271 35 364 67 405 29 460 92 275 95 850 11 302 16 554 7 972 82 209 0 1071 56 80 14 90 29 460 31 342 80 654 95 6 7 282 88 110 37 1258 88 649 35 389 17 36 77 292 28 556 48 405 52 316 19 134 65 227 67 97 63 126 87 1107 73 1967 82 960 19 851 57 598 58 527 93 681 81 361 4 345 96 232 49 342 34 1061 33 210 8 133 41 215 16 106 60 468 96 236 86 341 13 984 79 381 37 96 74 2081 72 845 22 1 81 1438 78 652 37 695 24 8 28 67 61 1334 34 21 68 107 73 162 0 455 71 291 29 144 56 193 40 668 34 235 84 189 56 100 81 807 55 433 27 380 14 495 55 331 37 1098 41 110 27 888 56 94 0 25 49 33 62 229 44 760 15 1770 85 435 75 25 60 23 90 575 69 239 20 297 60 1674 33 482 71 359 58 729 64 93 76 108 90 1119 41 35 21 286 91 430 26 250 23 343 72 730 50 272 98 8 77 503 2 253 32 299 81 38 21 9 81 590 80 615 73 227 39 162 82 1069 40 2699 49 290 84 658 40 465 48 1248 65 658 68 367 56 157 22 526 2 1150 99 1435 22 1186 30 311 54 869 81 1574 88 186 78 65 36 533 34 342 11 469 29 506 79 135 89 694 39 393 41 627 33 180 43 621 92 28 22 2366 80 1017 6 211 2 184 20 1354 9 643 92 356 6 502 23 992 59 221 79 1141 99 263 26 83 80 853 13 201 69 1301 84 230 60 974 65 105 95 537 27 57 18 481 9 907 45 421 79 1407 57 1867 18 358 7 13 17 319 8 37 64 685 94 1193 68 68 84 3048 47 85 38 344 74 3767 90 372 36 488 29 1005 47 43 93 2587 82 364 45 689 19 552 64 29 62 928 8 4 48 1329 99 392 68 218 13 617 4 371 94 243 81 716 37 808 54 1085 74 660 66 48 72 120 82 668 94 627 3 970 75 1101 10 243 25 587 36 1902 85 924 9 367 4 408 17 971 84 881 42 294 48 24 88 1341 9 365 96 199 17 207 14 2898 50 273 45 877 15 1048 6 288 47 32 45 522 7 442 90 610 73 333 16 4289 10 512 59 630 77 3 21 112 29 551 0 274 21 730 11 24 9 1039 37 1173 91 1414 89 757 33 1184 7 602 3 836 60 29 86 469 36 31 55 14 19 204 32 1226 53 375 33 114 22 218 15 1714 46 135 79 685 85 920 54 118 35 1048 37 355 76 127 53 609 69 152 76 738 96 289 16 1511 8 694 42 140 34 790 79 421 24 104 49 688 48 736 27 998 1 203 6 1236 95 1628 31 1060 63 338 81 62 33 157 31 379 41 1097 71 493 30 1149 26 1818 82 112 68 790 11 1011 18 1169 4 111 68 353 45 719 78 35 73 165 30 77 99 228 75 363 79 357 13 31 78 297 55 441 44 399 9 2081 83 748 86 1245 26 39 18 66 86 14 30 1082 22 145 77 233 92 524 51 181 87 739 95 25 2 370 30 145 2 416 46 297 65 1197 33 1063 47 1645 49 667 39 2115 80 732 74 413 8 388 84 477 14 873 33 1517 0 273 72 10 75 2940 61 252 30 421 39 318 26 513 82 614 90 836 46 1099 51 35 9 403 30 1162 77 540 82 751 84 47 7 1223 72 107 76 6 19 193 75 35 71 114 11 229 39 83 68 730 35 61 92 1317 63 1358 24 165 95 118 33 1191 31 212 17 1438 58 426 37 1356 20 570 40 109 32 1406 68 524 69 293 5 228 13 74 9 506 39 341 42 484 87 1373 34 174 0 1884 7 136 31 369 35 477 81 1169 96 327 92 806 36 801 18 110 50 2 82 291 61 715 18 103 50 353 94 399 27 359 93 271 52 36 62 2832 44 1646 99 1236 79 147 24 308 40 126 8 15 52 342 31 793 40 389 28 213 1 166 3 498 72 831 71 33 92 12 51 417 90 1425 85 380 0 714 96 651 72 337 77 23 35 202 67 13 5 68 61 85 22 5 64 193 83 1179 67 508 91 36 48 135 45 725 60 400 9 155 65 920 45 753 25 1284 50 151 26 343 93 731 50 104 6 1364 46 172 51 303 83 42 39 107 60 572 81 94 65 273 89 561 57 240 44 69 54 1365 30 278 44 141 40 464 29 291 58 333 91 1136 37 174 74 522 46 698 73 19 12 226 82 206 27 96 72 281 7 1193 56 706 23 962 30 169 52 474 19 33 40 670 28 867 24 185 55 509 19 527 65 867 91 145 3 2186 20 15 68 756 73 875 24 1295 68 565 0 764 9 139 85 118 96 646 94 705 15 117 10 638 94 859 93 264 50 518 35 123 73 1594 87 833 73 1156 83 118 40 960 43 460 63 294 61 31 82 1698 49 1955 61 283 6 150 12 161 1 515 23 349 56 34 34 870 38 554 21 59 26 108 40 79 11 562 20 223 96 1290 52 1200 11 527 80 28 50 770 98 151 65 827 64 598 30 75 1 250 50 52 65 137 11 192 48 1791 55 704 5 182 46 885 25 239 18 10 57 387 74 74 56 820 44 918 29 935 37 1904 83 306 27 60 13 153 81 351 41 362 31 1737 27 485 7 240 78 109 90 1375 5 599 49 1273 91 127 83 1788 54 147 13 180 72 130 53 314 15 1053 55 298 79 962 66 213 41 762 45 602 70 702 39 651 50 72 20 185 78 2562 77 552 21 344 13 8 84 440 23 23 41 543 79 1335 78 62 46 260 78 1385 27 933 67 25 36 168 72 383 14 180 82 444 35 643 82 576 57 1956 62 87 40 152 11 415 9 661 4 409 55 726 36 416 40 367 95 752 82 894 5 104 82 438 81 127 80 957 60 1358 22 2065 89 155 65 117 23 284 20 2429 59 520 57 23 68 142 0 593 37 50 33 279 51 61 57 1138 10 25 75 114 8 127 27 1123 99 648 63 60 24 18 64 437 76 968 78 839 18 295 0 735 -1 -1
99 452 3 420 36 2221 57 256 14 56 41 71 63 231 56 111 19 298 17 717 12 123 22 72 51 251 4 119 17 499 89 587 91 721 27 3726 14 1 15 1723 39 640 7 261 35 159 42 957 9 368 31 66 85 2342 25 594 58 703 31 628 12 409 62 11 39 774 91 650 42 300 9 2048 47 1110 41 725 0 189 56 1153 53 52 3 423 16 311 52 223 48 284 42 204 34 395 89 1055 85 406 43 2252 16 609 38 226 87 127 2 182 15 932 27 170 30 622 5 1831 79 34 63 179 14 1367 33 450 86 153 66 283 29 95 51 99 2 179 32 28 40 1874 99 1199 45 119 26 40 8 14 28 1308 66 18 77 1883 17 224 32 548 75 151 57 393 20 235 63 945 36 1624 52 2048 34 794 88 517 47 298 55 525 64 199 70 831 29 612 16 987 76 664 22 1980 10 2270 27 156 40 296 42 160 1 121 25 82 1 1807 11 225 19 19 37 368 50 842 54 96 70 1170 95 47 54 2 58 10 42 4 65 1749 75 2413 23 198 31 4020 46 53 59 40 56 126 6 72 2 1390 78 10 20 1506 82 1639 54 99 92 1234 14 572 73 236 6 1205 37 185 7 101 54 49 60 242 95 1178 29 403 6 1162 27 1019 4 153 41 1239 33 995 46 30 13 493 84 75 29 2626 52 1761 72 11 49 1580 55 512 5 417 76 93 63 39 14 556 44 139 15 320 91 1047 90 746 78 285 29 195 71 1539 80 40 17 185 51 359 3 511 35 555 63 571 17 440 76 479 17 1082 78 680 29 926 95 560 92 176 96 780 66 1237 36 273 31 92 11 8 58 177 27 206 46 25 16 330 13 154 90 973 66 671 27 84 70 777 82 935 90 213 3 764 77 100 81 681 87 862 3 809 87 934 74 812 90 387 54 334 32 159 70 737 44 1557 58 246 39 63 21 242 81 878 92 232 75 881 86 377 26 93 14 567 58 1019 57 163 66 453 76 335 42 51 43 561 82 687 48 79 84 258 50 552 2 171 4 70 93 397 7 149 78 2672 2 1656 50 197 18 48 52 420 64 144 15 138 3 260 0 133 96 1305 50 48 9 948 62 858 55 231 91 483 14 487 21 367 82 708 96 1434 81 109 78 1308 34 896 26 35 9 791 28 214 39 145 58 97 80 299 4 556 25 1632 31 819 23 349 63 104 25 154 83 5 85 2003 1 448 22 26 46 485 98 1871 8 2837 36 413 79 467 39 1262 33 122 67 130 88 492 43 367 81 50 11 56 7 184 22 1875 30 210 24 2 35 759 66 605 60 946 33 490 44 214 46 19 94 374 89 283 87 47 73 193 86 176 12 91 79 1165 60 1008 98 618 79 1038 4 530 46 2273 38 69 44 346 48 375 72 1100 71 1592 89 685 90 841 42 153 75 615 67 1472 82 1035 85 786 99 165 27 396 54 349 81 156 48 102 22 544 11 147 36 6 79 600 25 383 90 58 52 109 1 1731 69 465 99 496 33 85 72 212 66 867 45 4400 53 54 39 145 9 768 23 315 70 1161 41 243 98 470 93 250 54 787 91 149 92 786 12 720 84 1380 60 100 9 380 43 225 55 114 1 352 26 1391 96 605 9 665 64 394 83 500 47 1055 82 344 72 146 60 326 87 1596 81 2587 9 991 32 188 14 273 71 266 50 23 6 139 54 208 72 167 78 628 85 1872 74 778 26 119 33 22 56 231 20 51 90 334 71 72 53 333 58 617 22 337 65 646 97 516 96 63 53 102 33 314 58 261 2 358 24 401 94 63 13 352 92 292 2 543 38 531 57 212 75 525 84 1686 80 526 28 403 47 794 14 988 50 678 17 1151 25 408 51 436 35 650 85 101 55 387 49 47 54 1302 41 946 14 606 29 1793 53 932 21 35 49 287 20 134 52 534 30 189 66 387 35 5 87 383 67 1744 21 63 56 1760 58 267 83 439 69 669 13 883 8 580 34 1089 42 941 12 1535 13 742 0 234 38 1133 50 1119 88 823 6 249 19 769 95 384 15 58 0 47 4 854 65 343 55 91 32 669 34 187 23 305 15 67 23 115 87 626 94 1122 30 86 35 68 88 1261 66 75 12 898 65 249 1 713 36 3 78 59 24 962 69 28 35 488 5 419 53 356 59 1167 57 172 44 593 81 232 21 1218 9 360 60 287 79 411 54 1727 9 733 25 1093 18 1760 72 1081 71 330 22 855 38 488 46 1317 56 98 69 276 50 1601 24 650 35 2029 28 51 34 729 71 900 5 156 79 332 33 34 51 66 20 1712 86 1807 25 141 59 822 92 114 68 132 10 65 49 140 63 995 79 1013 55 681 35 587 56 65 70 142 53 1262 75 85 43 126 60 38 46 1389 39 415 12 9 71 43 8 901 31 1415 36 1463 28 376 5 103 67 512 28 225 94 358 52 589 69 1 1 231 34 66 29 84 8 314 95 246 71 1183 55 373 71 1016 48 824 95 760 91 334 11 369 94 652 11 175 37 2445 17 1161 53 851 87 1696 95 445 68 543 15 643 5 158 33 399 21 31 0 1191 74 2654 57 55 9 1244 46 2426 76 1050 79 112 82 513 41 446 36 652 88 99 23 319 48 1055 51 41 36 2504 82 131 67 2353 16 2317 57 829 13 267 42 245 22 869 56 744 44 670 84 669 21 491 28 459 16 1103 77 182 46 80 22 197 75 576 99 15 9 157 62 12 38 99 34 195 12 481 40 53 51 685 84 272 89 316 85 896 73 385 50 1377 81 1992 68 516 98 407 94 95 72 37 6 77 3 196 54 2583 94 521 67 271 98 805 30 315 26 430 32 359 49 766 39 121 4 55 34 704 64 1664 96 1039 95 370 38 1646 69 113 80 337 99 141 24 799 32 734 43 827 54 226 79 433 98 218 31 208 19 863 81 566 34 1172 25 1146 86 848 33 197 52 770 66 988 91 200 80 168 68 32 95 1385 84 647 69 3 30 7 84 116 31 730 39 899 30 644 78 70 9 301 67 244 19 322 8 3663 45 82 16 977 88 1507 71 2057 40 2107 50 396 9 2317 84 105 27 99 64 7 91 395 11 731 8 419 37 950 90 59 19 111 4 1694 2 445 76 212 73 3828 10 393 3 240 13 671 36 684 59 867 7 162 31 42 33 43 32 1874 7 103 53 547 60 693 56 231 93 366 11 194 -1 -1
99 81 20 1413 3 400 27 1093 32 425 83 24 60 80 53 114 2 142 11 110 33 437 84 59 45 854 54 5 56 486 46 793 62 335 89 599 80 2 93 582 1 187 65 581 85 4529 49 510 62 2614 0 1032 28 1027 57 1701 15 291 10 1095 92 1293 21 1017 77 2 22 321 5 585 74 415 55 1314 92 1075 47 62 22 1088 34 289 56 328 22 399 38 549 73 142 52 1138 46 169 32 168 55 134 52 853 53 295 0 819 13 277 77 861 56 53 30 142 38 799 75 49 22 778 82 76 74 41 98 1903 3 108 77 874 55 1507 31 240 3 809 32 622 23 1425 9 693 47 541 78 241 64 326 51 45 89 470 90 1367 78 237 79 337 26 101 82 1502 84 697 8 9 62 52 58 788 29 874 9 368 32 215 74 212 88 465 55 222 82 1545 49 205 3 145 45 26 21 57 56 983 12 247 96 55 29 93 97 154 99 14 72 168 54 684 70 432 9 226 77 200 71 92 98 47 25 198 4 439 99 704 96 776 30 178 56 289 21 346 67 767 52 1093 30 454 36 539 9 155 16 983 17 7 51 553 90 628 78 402 59 295 10 1069 49 476 97 506 84 409 89 40 73 317 60 377 36 323 11 82 24 1122 26 376 68 18 93 535 82 1073 44 1228 75 642 1 800 65 94 81 373 4 635 17 805 44 166 43 4 34 26 53 364 8 2600 98 557 55 287 26 304 5 261 28 413 96 195 32 130 5 2299 94 792 11 75 54 323 33 514 76 458 53 92 37 817 55 191 1 371 50 1496 96 690 23 250 57 1237 36 351 18 313 90 58 45 1300 94 195 76 550 44 1134 34 14 96 164 91 891 45 67 62 380 89 1417 95 894 17 36 64 674 3 389 11 23 3 123 19 626 2 347 33 160 41 273 18 666 16 568 27 1168 16 556 49 818 48 237 62 132 61 106 55 450 5 520 16 38 6 2 71 531 35 84 51 1331 21 236 19 302 41 745 84 1034 79 20 40 296 65 196 3 103 99 153 3 268 60 617 39 1101 34 549 33 508 90 448 30 207 94 29 70 570 96 277 67 899 52 737 63 1524 76 465 72 462 55 1591 71 2341 90 2932 14 1573 87 509 3 67 25 114 64 3 40 709 6 377 31 97 45 38 9 923 47 380 70 60 9 1007 65 266 72 352 94 231 14 486 63 167 67 770 65 344 0 407 3 985 86 57 55 158 48 3205 90 269 24 4106 85 678 17 493 84 351 35 71 33 558 63 43 20 226 32 547 0 700 13 134 50 65 34 331 77 768 80 214 51 310 55 155 18 230 46 158 54 551 44 686 5 84 13 92 64 1814 37 515 58 358 65 1101 29 1554 67 717 33 851 50 244 92 529 85 151 89 823 54 875 97 121 0 192 95 324 39 497 49 305 15 400 20 377 91 184 78 99 20 1653 76 244 67 396 47 375 3 437 61 281 27 1694 59 321 19 910 56 47 92 260 0 63 94 384 60 160 51 117 91 244 77 283 4 1021 86 387 95 253 63 9 29 389 20 88 45 60 34 216 41 14 98 493 40 639 69 3 72 393 15 398 14 1287 78 978 49 440 46 851 4 933 6 423 4 88 78 87 33 150 60 74 71 1755 22 2182 86 1389 13 344 37 27 18 383 1 402 26 1013 24 399 98 17 46 306 82 313 3 2408 47 426 92 255 60 2694 59 202 54 727 81 416 16 699 38 1404 81 1504 11 2669 98 305 31 304 62 716 77 249 81 280 13 149 63 1046 65 216 23 119 26 56 52 504 35 1025 71 1439 80 97 21 81 25 59 69 1217 96 760 77 1 61 78 6 657 88 974 9 771 55 1586 17 525 86 274 74 180 84 162 73 444 51 79 25 930 77 234 69 953 96 546 12 171 81 188 34 429 3 48 91 897 52 451 74 502 71 405 84 446 3 465 28 41 2 534 4 585 59 1658 97 68 10 1226 5 548 53 404 35 344 83 598 55 7 81 23 99 490 85 55 10 2064 14 137 3 1755 74 253 91 163 47 46 67 1538 37 102 75 485 13 145 34 924 23 333 22 1578 87 1351 84 1361 14 540 72 44 27 707 30 1208 59 1788 18 182 23 260 81 1343 26 1026 42 146 30 304 1 318 18 403 20 802 35 34 3 706 16 183 33 193 25 796 0 383 70 285 52 1981 6 275 24 223 48 284 66 176 2 16 84 92 28 839 14 311 37 1509 39 841 89 332 79 895 12 624 50 1307 11 242 8 36 17 115 74 410 77 291 61 1438 34 167 42 16 98 80 11 14 22 464 27 855 34 1088 28 711 7 123 79 240 83 162 79 825 88 418 79 1323 29 625 80 154 28 81 64 59 46 27 89 85 75 203 58 124 49 1297 40 1182 5 1093 38 116 66 427 24 151 33 567 24 55 69 990 22 85 99 65 98 597 37 57 64 384 66 442 79 294 93 52 26 257 63 993 32 46 39 383 53 230 78 612 34 821 31 290 49 51 43 672 93 509 33 219 87 1123 42 62 4 189 34 946 49 228 14 118 38 614 92 1 3 108 21 146 0 362 78 296 30 266 76 752 59 518 50 375 83 707 55 1239 -1 -1
99 49 34 314 32 350 99 808 39 3341 96 136 28 312 95 302 26 6 75 642 37 1428 77 684 47 1082 0 63 62 143 25 706 48 396 45 204 68 1332 20 251 9 529 17 91 20 1045 32 65 2 206 1 3370 88 1629 67 739 91 205 38 87 63 260 22 1294 15 1033 35 1019 74 376 66 364 3 157 24 110 2 991 59 235 71 562 11 2023 30 437 9 5 64 664 32 255 82 111 77 500 13 182 28 181 11 1878 64 270 84 1110 27 95 91 32 81 1005 29 393 36 86 34 205 89 217 93 68 44 14 63 637 29 215 61 1352 71 287 16 890 91 377 52 287 30 320 37 218 28 156 31 785 40 97 97 32 58 1474 4 632 23 126 40 56 94 311 74 105 68 184 84 646 93 1325 21 969 87 531 23 151 88 1217 95 1124 33 259 95 1753 8 731 39 298 47 542 66 1038 69 53 66 992 56 21 29 41 79 440 87 453 25 791 73 127 76 211 14 646 78 202 23 777 34 410 52 935 80 1161 91 504 57 291 18 591 46 131 21 405 20 577 51 1980 22 741 53 455 17 174 15 629 14 358 43 22 61 625 65 419 45 588 56 1014 96 749 87 429 59 654 99 399 2 213 42 80 22 182 8 478 39 4406 90 11 40 739 51 109 90 2090 15 441 42 74 20 1306 3 426 85 235 59 984 83 57 17 72 58 128 84 547 97 308 15 580 62 400 10 84 53 214 22 798 53 147 57 199 2 226 80 442 13 561 67 329 51 213 67 289 65 669 62 388 40 4931 70 941 42 103 63 683 86 903 71 610 94 984 64 1368 42 1079 97 269 34 14 41 101 6 304 67 406 24 957 51 1166 74 462 39 213 13 1 72 617 87 66 92 682 26 1000 67 771 68 421 16 713 69 789 76 248 44 1027 52 363 79 191 84 172 25 389 60 195 19 400 86 378 95 1292 70 422 30 629 76 1396 92 339 27 133 49 661 67 340 99 352 64 545 18 1286 36 892 68 227 29 644 45 264 40 227 73 49 18 73 94 1656 35 261 13 116 86 323 30 689 42 379 60 102 57 1243 84 1169 12 1194 84 537 92 4 35 237 30 705 23 135 37 62 51 51 17 1495 8 336 21 62 19 343 66 25 99 1251 14 316 12 710 11 562 75 394 25 309 29 378 14 137 75 175 13 223 16 1442 12 350 57 522 48 175 41 492 65 222 38 100 69 410 82 395 24 391 63 793 7 79 34 34 81 426 67 313 60 719 93 1051 0 586 90 27 9 990 48 74 78 1011 73 1908 79 139 15 810 77 632 57 445 46 747 58 134 10 287 5 122 93 387 3 227 76 142 35 142 38 372 77 1090 71 1090 23 20 62 247 63 468 73 42 42 170 19 408 84 272 0 1841 35 2218 58 2070 61 5 62 569 88 415 47 694 36 1411 27 338 97 1240 38 400 59 41 27 805 41 442 75 229 28 1649 92 121 71 2607 7 1783 78 397 69 468 86 493 90 334 35 421 85 2085 62 270 95 316 48 1192 90 1379 94 284 47 788 59 326 42 163 47 671 31 1235 43 116 62 187 15 1062 87 703 71 838 45 1825 28 409 73 179 52 1610 94 34 83 1113 93 614 80 1077 4 529 11 319 90 140 4 553 88 1516 7 324 23 31 65 1688 78 857 74 251 44 546 86 3058 91 774 43 129 38 192 69 315 46 1934 57 678 80 350 64 1713 67 1165 34 830 86 578 82 501 97 866 4 79 63 528 40 1655 49 653 40 437 89 727 39 1577 35 913 12 337 25 840 28 302 9 474 80 568 44 243 63 463 41 728 67 655 51 575 31 63 6 261 54 1035 96 42 1 802 14 863 23 548 61 413 16 60 33 444 40 943 16 20 20 62 10 567 9 522 55 8 79 115 56 18 0 1448 94 2523 25 82 15 58 77 554 89 988 78 1734 10 130 17 53 24 242 51 456 26 23 41 1047 98 703 9 710 58 1485 68 229 56 74 43 206 74 117 50 306 83 698 31 425 42 319 6 664 1 357 39 307 66 120 86 493 50 133 88 437 12 134 48 21 43 173 80 920 20 555 98 159 7 344 43 2763 39 1234 97 1037 79 229 83 92 10 1929 25 1974 26 330 46 331 97 248 14 2144 96 387 1 720 5 160 27 188 97 783 75 65 51 1130 81 1068 96 20 35 158 16 331 78 246 12 88 18 2137 83 2168 20 266 64 198 34 659 61 240 3 1695 66 1910 67 242 83 605 85 1797 18 228 -1 -1
99 629 33 74 24 477 8 245 75 1863 69 606 78 229 26 838 29 203 12 443 27 317 63 3 13 824 39 281 40 231 32 871 76 162 79 451 12 9 89 343 28 51 76 340 90 374 4 231 52 16 70 25 65 112 61 90 65 1993 57 749 43 294 38 519 87 261 42 1253 98 306 97 1192 53 163 8 336 37 198 59 199 31 1611 47 199 11 1161 87 16 19 258 47 271 32 116 15 597 88 824 60 485 66 359 71 19 78 746 18 77 16 914 30 29 50 151 90 1661 48 1883 51 112 53 670 95 169 92 352 13 1051 31 1482 12 428 69 32 52 93 86 24 14 34 47 1435 92 1598 14 880 38 77 72 1192 93 201 -1 -1
99 874 69 2912 54 207 98 1190 6 910 16 1877 50 175 16 18 32 551 63 1129 96 516 26 113 58 639 16 255 85 67 4 804 28 474 14 1294 60 13 14 1531 11 715 32 387 1 481 5 415 19 766 28 213 21 83 44 266 28 1008 90 447 71 286 69 633 71 320 23 522 12 696 -1 -1
99 122 -1 -1


==> anc/Known-Optima benchmark/long-js-600000-100-100000-3.data <==
109 100
0 337 40 559 23 534 20 125 35 154 39 751 2 743 66 353 87 35 40 1619 56 307 69 117 33 195 6 420 22 404 86 137 45 376 58 310 45 552 85 681 69 607 46 203 13 613 46 307 98 59 29 89 66 4039 90 807 33 780 25 38 4 89 37 158 98 322 90 400 80 785 6 610 49 177 57 107 71 134 14 1383 26 142 45 724 73 1176 26 418 85 823 44 22 69 222 31 1222 18 112 80 143 8 456 83 498 41 600 57 493 11 732 17 592 68 164 91 88 94 2897 95 1318 9 161 89 124 58 114 1 903 43 496 0 474 76 364 49 681 16 924 49 969 37 419 84 799 33 51 61 759 54 39 2 64 17 146 22 2324 41 656 31 213 12 276 79 356 4 3690 84 897 57 590 29 117 43 241 15 201 23 639 54 422 20 1066 73 729 97 354 75 1266 19 1205 13 72 83 361 72 501 32 150 88 207 60 1864 77 90 56 203 6 1476 19 922 0 70 56 442 42 2824 89 122 83 652 95 226 75 730 35 199 39 130 70 230 66 1051 68 284 82 2032 1 343 30 207 99 948 62 688 93 31 34 1094 90 483 67 345 85 960 46 504 71 124 85 375 72 269 55 112 17 186 11 1248 54 1393 15 336 53 1242 4 28 74 585 84 710 32 668 7 403 83 142 34 757 43 773 24 631 80 823 89 2342 62 387 51 1131 7 315 81 1003 67 425 86 351 13 356 97 894 48 527 80 482 83 152 31 132 60 235 21 1837 31 859 32 439 55 773 19 798 26 1 97 685 96 692 39 910 12 155 94 2153 62 296 70 419 71 21 52 344 48 575 69 184 87 352 97 160 60 755 25 3136 54 2460 60 880 69 941 20 528 74 1186 63 95 50 616 41 1066 68 32 30 59 67 236 36 62 15 103 57 67 89 387 80 258 82 649 2 709 6 15 81 91 98 172 41 43 70 27 51 1962 88 1116 81 19 51 256 7 152 32 47 21 72 84 795 70 120 30 57 12 764 15 1045 69 712 23 572 31 536 96 888 53 1534 83 466 62 307 22 179 51 898 79 39 52 4173 36 358 94 209 0 116 66 125 21 2664 74 658 2 273 10 89 86 498 21 607 27 507 20 77 97 2 2 556 22 823 75 928 81 220 93 126 21 105 42 226 45 224 25 487 2 946 52 55 25 898 23 240 0 470 11 244 80 51 44 1385 17 696 95 32 87 354 6 613 78 449 48 658 95 385 18 1344 40 597 14 369 64 508 62 589 28 1072 91 1055 73 458 58 1185 5 99 65 530 1 280 72 2 36 182 37 188 71 1179 57 116 91 174 63 157 87 29 14 749 0 209 47 247 17 1080 24 1113 84 93 36 206 33 187 38 1120 14 288 12 698 50 150 79 263 94 173 36 472 6 1357 16 290 42 192 92 164 48 1520 3 64 73 1341 22 809 60 48 51 365 18 1725 39 4 68 664 19 677 55 218 6 40 91 116 27 570 79 147 83 243 29 77 79 361 57 218 46 579 7 2469 66 23 18 583 1 586 47 98 9 319 93 190 80 7 50 586 92 773 37 2267 35 671 13 310 20 55 37 467 59 288 62 867 32 1239 65 262 67 427 55 62 33 859 78 327 54 194 31 1668 56 109 95 38 59 1409 84 864 26 2 56 345 54 36 48 149 5 91 95 2216 82 193 4 362 78 267 47 213 0 85 63 18 83 956 80 141 65 763 89 1581 95 477 40 892 28 375 50 1101 68 29 81 714 90 279 16 238 32 35 24 631 66 379 91 130 24 1137 77 1723 8 232 87 417 64 94 30 301 49 18 89 29 31 65 20 96 76 1044 68 1825 27 137 44 907 86 1256 28 51 19 306 64 124 21 609 27 248 19 134 91 536 3 1412 95 23 37 934 23 287 90 193 82 72 60 337 79 625 32 173 88 54 70 65 15 63 27 498 65 817 3 313 75 858 99 7 24 777 51 261 91 499 82 1049 8 3258 19 540 79 563 13 210 69 640 85 223 98 262 70 1097 29 960 61 33 44 28 74 443 36 620 51 107 25 154 52 915 97 68 81 1169 63 572 98 819 51 330 15 128 68 1297 14 202 5 666 42 568 14 776 6 1526 25 19 66 111 7 1073 94 1464 40 1812 88 72 8 1016 76 68 23 14 7 240 63 372 68 72 95 140 86 40 95 368 70 142 97 950 78 635 7 1848 18 718 22 109 73 836 3 219 54 621 88 601 6 476 30 25 6 103 74 1851 92 1113 0 672 49 111 15 128 43 349 67 553 76 696 14 97 23 482 36 310 18 833 37 96 90 760 72 370 10 269 98 582 78 183 68 278 42 1282 85 257 73 261 42 458 38 2726 14 282 16 2193 81 1237 86 60 54 895 23 153 18 246 21 669 5 274 31 1211 30 1796 90 153 15 29 41 99 91 2734 63 236 91 189 58 194 46 31 42 1266 60 155 26 71 27 362 17 288 57 348 49 421 46 219 20 277 18 32 72 703 83 259 40 1070 55 361 26 119 5 1109 29 886 49 159 88 150 66 704 60 2068 83 2140 20 1325 87 179 89 1438 8 1128 24 1236 13 943 91 788 73 55 59 69 80 145 56 7 4 44 94 97 61 434 13 491 69 1109 33 579 41 1098 28 58 2 699 15 449 63 302 41 69 39 1889 80 2484 36 237 11 145 97 233 15 278 24 404 31 1274 55 140 28 3495 49 177 47 47 56 54 71 34 97 428 16 996 81 746 93 139 32 112 16 2283 61 329 19 85 21 498 28 416 72 648 71 862 72 1479 44 222 21 315 31 193 90 452 96 510 50 533 22 104 40 163 5 123 15 1659 88 553 20 488 65 828 75 189 19 520 56 77 80 1061 33 68 47 2098 20 39 4 805 51 620 72 406 85 1549 70 423 17 348 63 607 34 8 38 9 29 22 25 2064 12 221 46 1013 45 1066 13 308 28 35 40 285 73 248 53 378 39 208 42 379 86 532 5 296 83 38 99 730 61 2597 84 269 67 524 60 377 66 17 71 815 22 222 97 128 55 4 32 820 68 235 24 2 94 627 59 386 83 472 20 612 70 152 90 647 51 56 22 3102 70 610 63 1608 81 572 69 595 3 398 79 479 32 926 54 3474 75 156 14 2187 41 604 16 343 19 931 65 4549 82 582 41 831 69 952 98 519 69 94 38 2151 3 49 43 1210 93 50 38 611 70 302 40 530 99 713 52 10 11 422 98 700 70 710 66 927 81 897 37 2190 59 117 60 2 35 163 39 137 74 839 43 361 74 869 71 922 15 805 75 426 81 1426 82 636 11 706 29 145 94 741 8 211 88 821 21 1269 80 787 55 1804 64 805 76 562 84 293 79 53 64 564 47 638 25 404 36 2917 85 1058 21 27 34 1769 70 1270 85 2241 60 877 37 286 93 1767 84 715 97 3290 14 879 88 567 40 503 17 598 35 86 68 120 19 604 2 214 25 50 28 1441 17 550 20 2464 94 167 18 109 77 323 17 65 51 725 43 422 95 439 82 1220 79 295 48 495 72 332 76 337 56 806 84 539 11 483 17 294 78 1889 44 253 8 190 38 648 3 1381 46 187 15 352 38 320 40 1475 51 1225 92 1459 90 59 28 1098 32 78 88 173 59 60 21 93 66 149 92 2093 75 781 97 2258 80 333 48 22 4 884 42 631 85 103 83 525 91 221 3 31 93 337 84 117 72 721 5 220 2 134 75 424 17 1464 58 715 44 1481 22 199 57 311 85 386 70 529 81 877 51 659 47 246 66 1041 30 155 66 3071 76 104 22 880 87 1031 28 310 12 953 44 541 1 497 2 1522 70 75 0 385 22 553 60 18 91 1274 75 658 25 409 5 111 61 736 44 276 50 477 31 19 2 591 93 1434 51 687 87 101 3 376 61 2334 79 476 98 1005 67 390 16 454 10 12 79 837 98 967 44 1092 40 5 32 635 98 1010 29 936 22 972 67 2921 46 672 81 131 49 989 58 1951 99 1284 90 804 72 65 39 394 36 74 72 364 41 196 31 878 79 452 14 915 90 126 0 437 37 1501 50 19 11 66 93 352 7 308 38 1060 84 42 28 1628 11 173 27 503 81 574 49 57 47 169 95 446 78 215 21 166 78 41 43 82 28 53 31 549 67 343 19 474 29 27 89 321 48 208 32 2201 82 110 67 451 68 619 7 216 38 528 21 597 38 1449 35 4 79 649 61 506 25 385 82 196 88 47 85 588 49 1598 90 501 4 564 68 2489 19 1326 32 137 54 248 36 392 16 909 4 997 64 631 57 609 48 24 14 67 55 1076 79 211 11 576 26 577 62 209 15 367 39 839 21 4264 59 8 61 5 82 62 77 31 0 997 46 822 75 284 51 133 71 2068 20 181 54 385 98 393 28 1408 54 415 15 804 92 1502 23 1214 34 2355 82 870 37 150 0 1254 4 332 46 436 95 476 -1 -1
1 142 46 338 31 32 43 152 68 88 45 578 64 847 99 260 65 339 95 1218 39 1182 36 223 21 2796 71 227 59 664 54 314 8 516 2 317 83 964 95 471 93 32 71 295 57 802 97 562 37 784 31 790 42 182 0 107 49 658 88 1445 7 120 71 389 39 275 33 920 6 67 60 718 25 912 31 97 98 124 21 184 85 357 39 296 36 2119 99 12 79 227 82 122 95 439 0 2 13 426 97 87 52 376 89 764 29 408 96 301 6 163 29 4 55 342 16 766 29 781 74 453 5 797 89 1023 56 584 76 1038 3 1167 57 1563 12 151 73 180 85 874 99 306 30 2341 23 207 70 110 84 183 78 206 11 18 57 351 13 665 82 370 42 594 78 166 43 1600 73 332 9 243 37 6 73 320 16 310 34 673 79 289 13 708 52 1134 90 89 40 1206 62 59 66 66 34 146 26 347 11 239 33 295 27 759 80 190 82 242 41 197 75 301 42 633 52 481 83 165 55 949 17 59 61 186 91 1269 79 459 50 1873 68 351 86 86 81 327 72 766 88 857 26 113 60 774 10 77 74 681 72 1015 14 267 5 761 38 314 91 109 1 960 56 395 1 1635 30 1641 73 873 88 147 60 2387 8 36 59 96 33 88 82 497 44 734 63 165 84 410 47 245 21 541 30 251 44 36 0 177 36 1764 16 1153 90 698 62 1478 30 1476 18 250 32 370 41 1141 69 81 37 1169 72 235 68 916 93 916 23 344 94 931 11 1016 2 1128 32 502 48 244 56 281 57 91 38 110 64 1197 15 403 96 443 20 116 23 87 83 753 56 273 93 311 38 504 2 170 26 679 48 490 99 281 1 1098 25 1399 9 277 76 30 57 843 86 1628 38 782 10 47 93 359 6 508 25 135 58 876 25 272 45 8 87 642 22 1182 36 773 3 601 37 1337 25 1439 96 248 54 187 4 214 58 1790 62 284 95 46 35 1359 75 355 63 14 45 543 26 2212 37 216 68 1311 82 304 44 350 35 169 36 586 40 1235 85 866 12 873 61 928 89 621 63 98 20 624 63 513 25 182 46 148 83 248 50 404 68 90 23 687 49 137 68 1015 15 513 82 1588 94 732 55 151 41 1447 25 911 92 457 56 342 55 1151 88 46 47 2492 15 464 53 34 77 183 35 311 14 1164 87 1070 89 120 4 2104 34 37 40 272 43 720 7 10 37 320 52 546 83 188 70 79 75 613 19 289 91 1419 78 1293 16 359 67 518 7 2000 76 1058 63 154 93 1103 56 1091 99 210 75 567 58 97 30 290 42 300 0 257 5 425 34 1149 25 19 1 944 3 1532 69 933 25 182 4 105 83 397 66 1765 16 216 18 870 0 462 40 1223 27 646 50 23 95 1243 34 25 90 210 0 26 27 265 12 215 34 213 15 433 42 250 29 12 85 553 28 274 21 1485 56 928 11 805 69 612 76 92 91 88 25 264 79 766 22 1426 97 888 72 380 73 1409 47 135 77 719 14 31 58 169 46 460 32 146 85 136 4 426 41 302 35 652 93 202 35 1039 53 719 60 1411 13 278 61 191 2 127 1 695 42 304 18 64 34 274 40 318 33 592 45 185 58 1336 26 587 6 395 43 244 22 48 65 619 53 1810 81 451 29 536 5 1437 55 782 73 1038 33 846 20 204 64 2709 82 236 51 167 39 967 27 27 71 256 87 103 49 854 62 158 30 474 65 51 94 1496 35 1334 96 1944 25 386 32 132 57 915 61 136 71 597 28 291 47 91 89 91 48 180 15 172 52 167 98 1260 61 83 71 1266 37 405 51 671 62 2953 22 287 44 86 68 187 42 70 38 1324 97 558 56 801 48 1199 10 1307 34 1266 68 376 70 111 47 19 12 607 89 19 55 68 86 52 37 359 8 1847 89 350 57 339 95 914 72 20 78 565 52 826 11 1321 15 158 63 460 82 110 45 406 32 2024 83 122 41 1058 66 6 17 256 33 1079 1 448 96 40 30 2349 86 88 67 387 15 1006 80 166 59 264 83 421 42 115 94 360 61 623 94 295 45 436 64 932 60 47 41 59 10 171 12 1493 82 378 35 198 79 736 92 68 3 473 33 61 64 1040 90 555 24 403 98 775 33 570 52 2406 24 123 48 1048 70 42 22 420 40 240 92 450 49 630 87 367 58 299 27 960 60 426 28 227 7 639 0 88 56 463 52 1974 29 610 88 59 63 675 35 8 22 879 36 397 9 543 91 1345 20 1805 7 274 94 249 51 95 98 517 31 141 58 1018 97 12 59 591 90 231 67 1052 74 366 41 238 2 882 31 36 97 1214 48 512 37 882 71 1584 14 203 75 1302 90 100 42 1524 76 101 73 280 49 798 58 400 24 679 47 255 96 265 10 115 69 693 31 742 74 437 24 91 53 818 46 996 58 89 40 257 15 1283 7 207 9 83 83 193 34 18 23 86 71 208 27 115 44 1084 22 917 56 671 3 558 91 319 94 296 49 436 0 356 23 561 71 1078 19 3324 7 50 63 1645 79 692 51 1053 22 405 73 68 38 639 25 606 55 2341 8 129 22 236 51 570 39 403 4 1255 64 233 50 413 67 344 81 1173 97 2253 80 1030 0 95 81 1133 38 155 77 20 65 927 15 274 95 709 65 251 51 304 98 189 99 416 85 123 5 460 32 130 46 347 43 607 30 265 32 472 90 443 40 940 55 222 22 275 10 148 52 1104 82 29 28 471 16 888 66 1989 50 29 96 1372 18 518 24 695 6 773 54 439 20 198 91 163 34 48 36 186 17 298 84 296 63 164 99 49 82 1366 44 29 59 490 21 2108 71 809 48 1093 69 55 56 475 99 1337 9 1341 2 295 43 1263 76 74 18 1270 46 719 36 557 7 858 52 1518 13 283 67 808 49 748 44 953 19 746 31 149 27 1423 29 372 70 660 78 702 37 368 4 554 26 634 10 220 43 39 18 310 91 222 51 78 40 565 62 1104 75 773 19 1262 97 924 22 971 60 108 63 222 8 1183 70 135 23 409 70 15 39 717 95 191 86 371 74 375 25 1200 49 107 45 69 12 491 41 136 93 1805 26 1630 87 102 11 141 83 153 34 531 52 1923 81 23 96 551 81 1549 18 575 3 374 27 1460 73 2 47 552 24 156 94 548 69 718 79 1846 31 670 55 202 25 21 80 1807 22 177 58 431 2 3144 63 96 6 1165 66 56 17 1150 95 1421 34 26 27 316 36 364 69 4 59 607 14 382 65 279 48 1024 0 184 54 724 90 542 48 3533 71 528 35 642 20 1579 6 2083 84 779 98 59 90 266 8 339 23 542 96 189 49 125 13 580 50 1223 32 350 50 53 25 2080 37 42 39 15 80 391 7 111 16 256 82 644 75 401 97 2545 30 1251 34 114 67 562 84 969 56 227 47 315 87 489 97 42 68 636 66 518 59 440 37 3276 62 170 46 1450 22 60 93 10 95 596 3 807 41 321 78 378 23 1362 79 437 31 1026 33 434 36 420 43 304 66 348 49 509 51 1558 19 609 54 1384 55 67 14 188 30 37 53 661 24 37 45 408 78 884 35 964 30 350 89 1888 1 801 59 1286 8 374 6 1002 17 145 50 418 32 137 17 992 81 359 59 44 14 264 26 119 77 203 97 86 54 377 68 760 57 2046 58 476 67 89 3 550 13 238 36 55 88 1303 18 1052 21 957 62 638 4 1159 73 361 18 116 14 47 23 75 39 942 85 48 42 3008 27 165 5 623 24 199 70 450 42 30 63 2147 75 105 41 728 47 2465 91 2024 0 565 36 361 70 161 76 65 81 1423 41 622 5 1360 37 264 58 1847 19 108 89 187 22 188 79 199 94 322 97 408 53 149 28 1709 30 91 97 494 71 488 97 156 28 204 55 127 49 536 53 63 75 258 90 506 69 560 8 10 95 1381 71 1188 84 43 31 362 85 440 77 1724 2 44 6 364 82 689 10 114 52 138 30 415 65 1853 11 1442 1 81 98 582 77 774 68 238 31 494 22 244 71 524 42 170 48 610 52 1065 61 321 18 532 84 394 14 255 75 581 12 491 52 153 63 568 71 668 31 273 2 72 21 254 53 133 49 9 32 1368 24 1079 56 957 26 1152 76 172 97 3181 54 2126 2 165 95 561 34 924 70 1281 89 181 32 167 72 354 31 132 62 196 25 553 46 447 49 61 70 396 68 110 27 406 77 112 39 680 54 859 28 681 0 85 36 349 83 180 11 348 61 983 50 81 66 55 10 623 39 633 69 605 2 250 20 126 85 875 28 636 33 142 11 1442 0 103 39 696 47 1141 61 1100 2 309 33 302 68 145 75 385 67 1267 57 1041 32 100 5 384 57 54 40 919 34 128 55 462 69 460 77 285 24 539 26 1545 28 556 14 74 10 1897 44 398 81 595 40 422 4 547 89 1537 65 782 79 349 75 2354 0 114 80 527 29 279 94 813 58 315 51 215 7 625 66 459 65 1469 43 742 89 1161 8 643 98 346 71 180 88 634 50 649 28 135 61 311 37 474 6 1692 85 59 97 202 74 4 55 841 51 263 68 279 97 134 48 438 8 155 31 1027 -1 -1
1 145 92 212 7 863 58 134 65 646 21 192 33 160 98 181 32 360 65 1284 19 996 29 369 25 655 84 1207 45 218 38 536 54 104 74 1853 72 475 4 410 23 374 67 1667 34 21 28 40 67 752 90 968 35 645 2 1988 85 64 48 455 20 1343 25 86 50 454 35 403 11 489 73 158 95 391 78 33 69 1143 48 518 17 95 16 550 70 139 5 1572 79 30 82 176 20 363 82 481 67 188 72 1329 68 307 61 357 31 410 62 2198 78 389 49 1748 55 387 0 618 7 823 5 177 82 25 86 38 47 1922 97 869 13 907 49 1169 47 673 61 177 34 286 88 242 9 693 52 190 98 90 24 191 7 520 91 34 26 501 5 868 3 150 79 333 41 349 1 160 70 57 73 404 55 649 54 934 71 882 39 1715 63 212 93 1098 89 776 59 74 86 614 46 660 79 838 82 609 48 249 97 448 57 264 62 459 51 73 99 1193 97 153 8 222 72 247 16 516 5 439 87 1916 90 1209 71 92 58 213 31 801 92 1106 53 158 24 211 23 190 35 1075 2 413 28 801 24 29 46 172 9 1274 87 878 17 537 55 746 85 312 98 1327 52 323 51 1295 8 430 52 434 83 179 42 238 30 1337 68 224 75 1522 36 169 46 731 1 1201 0 234 45 1094 7 645 41 187 72 312 54 339 85 1565 5 381 86 2024 78 319 12 38 36 190 93 1212 78 185 46 565 90 96 42 670 95 129 22 315 63 257 82 17 96 317 1 964 71 478 78 946 57 139 62 735 93 520 92 100 94 799 67 499 37 821 22 3276 46 137 57 27 31 668 50 65 48 1787 74 539 72 353 61 105 46 984 68 2282 81 806 70 673 27 353 14 2702 28 531 55 167 91 251 33 33 65 1288 54 14 77 102 59 245 76 499 1 47 64 839 84 285 33 32 66 94 79 85 93 734 2 1048 51 77 55 244 54 1614 21 819 75 117 20 1380 15 665 22 26 81 30 45 1653 46 2387 81 1 9 122 94 256 73 1170 2 574 49 105 4 705 1 334 49 187 2 225 89 194 95 900 62 262 77 61 88 163 21 291 90 186 18 494 69 753 12 1000 97 563 25 518 30 280 20 573 35 957 29 292 28 863 24 486 26 533 11 475 80 102 25 202 42 481 80 74 72 299 46 227 53 1258 38 602 65 529 3 89 8 915 17 136 42 211 24 284 80 11 26 594 37 340 4 537 7 9 66 1119 41 869 81 365 7 166 21 307 23 1310 92 105 39 650 68 5 51 198 11 1075 27 457 0 219 75 3492 73 229 40 16 74 783 67 625 48 55 89 27 96 481 6 429 29 602 77 495 95 967 99 405 93 897 24 543 13 409 91 98 43 645 59 545 99 2019 87 1481 2 311 3 122 12 357 96 751 50 212 25 1638 53 231 47 24 1 151 38 1035 42 1008 43 55 74 580 93 274 74 1107 94 540 28 208 44 14 3 1111 45 74 30 584 79 302 30 323 59 2242 0 348 94 36 29 694 76 1504 82 811 50 1107 96 31 33 1763 99 596 77 542 73 879 68 352 23 679 14 644 80 556 57 646 79 725 90 732 31 768 19 864 46 449 54 1051 21 208 67 1512 85 680 22 37 92 570 46 333 22 53 69 3036 1 2495 22 389 31 516 49 106 5 13 43 2008 70 104 20 689 92 95 13 375 3 1007 35 631 41 79 96 1613 35 1815 9 380 90 1126 91 1084 69 82 74 228 52 730 37 674 1 1347 47 123 2 51 14 1772 70 678 93 421 64 699 28 208 69 556 60 2185 88 1092 15 82 11 1301 51 1364 19 224 48 403 49 256 70 161 91 401 60 379 13 586 75 143 41 27 43 474 80 289 65 218 62 130 77 445 16 54 45 117 31 144 87 28 40 59 57 2292 86 1080 75 152 23 617 69 2585 44 172 67 88 42 1355 24 661 28 255 85 358 80 650 28 1690 33 633 85 773 98 705 54 979 37 2242 57 22 85 1173 6 83 50 92 29 739 91 926 99 188 7 513 93 922 73 223 78 278 36 1153 24 310 57 156 12 367 37 95 30 93 90 681 7 475 43 261 4 840 21 674 75 117 9 504 88 329 5 1322 32 298 22 1035 83 86 47 71 1 888 3 560 60 26 25 159 78 238 26 604 56 8 55 597 64 1100 45 104 44 260 78 692 68 276 86 485 87 190 61 189 0 702 47 45 7 1165 93 46 59 534 93 744 12 137 36 220 61 770 38 429 61 869 33 192 52 1249 22 390 31 4 25 882 92 361 26 32 22 753 20 1755 21 1304 64 119 4 299 20 204 54 304 69 1491 76 1880 35 339 64 7 71 71 78 1077 91 464 95 587 13 19 68 437 39 527 47 443 75 647 83 887 80 761 13 413 11 207 12 1927 40 1501 10 17 38 470 91 491 28 113 52 1031 94 947 42 143 6 222 39 709 44 337 9 1434 29 772 96 403 18 170 93 207 8 853 26 340 46 427 19 763 43 84 41 1055 16 49 14 551 31 56 76 782 84 161 7 523 68 937 59 2011 95 941 21 104 59 210 26 858 61 280 1 1692 85 1268 15 533 79 287 35 110 52 105 56 156 49 526 90 758 10 2894 79 16 24 1567 98 977 76 353 34 131 54 2002 83 919 9 300 49 1358 38 1292 87 194 48 277 16 1325 61 663 16 222 20 1105 40 1015 76 190 18 323 15 22 3 332 77 113 14 175 4 896 33 1221 0 408 24 172 87 3779 4 5 71 667 11 147 68 242 50 713 71 771 6 127 42 29 22 543 95 114 25 2471 78 1835 14 57 92 1120 45 6 38 86 55 591 14 627 33 134 95 216 37 448 13 249 14 1046 32 1645 89 642 12 237 23 119 51 208 59 218 27 103 63 924 94 166 39 3841 21 328 94 321 88 1237 79 918 82 11 80 1032 45 361 58 808 41 753 73 162 91 27 27 1427 79 1387 1 354 98 121 53 349 0 357 81 443 73 79 17 72 58 205 8 789 67 1317 77 121 50 184 76 1094 32 83 70 806 57 158 74 77 2 77 33 131 38 2804 33 38 18 423 50 898 82 1107 94 20 29 807 3 2626 69 859 18 417 37 845 56 1747 65 671 60 423 55 235 38 53 47 1325 5 81 71 1455 85 1707 67 271 81 1299 41 341 26 704 65 518 0 1469 50 484 82 754 6 533 85 161 50 1105 34 337 52 167 12 2388 8 981 1 1780 80 307 85 192 14 355 93 901 72 497 38 1376 99 3232 82 1084 84 116 85 819 25 807 10 461 58 1672 43 253 71 725 76 319 24 2036 14 118 21 861 1 29 41 38 34 30 41 322 76 745 10 97 35 1973 99 412 2 650 14 409 28 982 44 86 98 743 49 191 19 407 68 1672 85 197 4 59 39 1097 17 579 34 549 93 2042 58 682 16 172 2 428 88 121 51 421 29 497 4 421 88 81 53 317 60 1724 11 205 38 654 75 301 97 1534 23 136 2 552 86 362 60 342 33 222 46 1652 61 2031 45 183 38 321 4 345 73 421 22 93 67 712 25 423 67 255 50 452 2 2327 54 210 95 1093 96 739 12 65 66 201 90 1234 73 101 95 104 20 963 83 441 27 1423 24 212 1 152 64 403 52 921 87 134 60 1094 86 592 5 597 35 94 34 69 6 809 98 1004 90 2012 78 557 88 950 83 50 66 154 84 435 35 1416 97 161 55 9 72 650 91 954 13 402 67 393 55 1561 16 348 26 130 97 248 15 799 68 212 82 77 41 193 15 3454 95 1581 56 573 69 391 76 1373 99 83 77 478 83 341 97 640 28 62 87 408 90 396 29 697 69 72 90 715 38 270 3 1413 62 180 81 187 64 1096 20 836 62 652 35 145 2 801 40 327 4 467 48 214 86 171 96 531 74 1739 76 1410 96 164 17 1153 3 148 17 149 82 92 88 24 24 247 98 234 49 250 28 110 57 1636 22 30 45 984 67 641 60 383 7 533 79 466 98 765 28 507 56 994 14 292 44 338 82 844 37 479 18 264 59 673 67 1351 29 3098 18 834 99 935 68 44 74 304 10 1706 86 182 47 1954 56 319 65 13 22 239 -1 -1
2 2142 63 1744 7 1187 55 5 7 192 34 954 54 389 93 464 62 583 72 558 11 295 27 202 49 235 21 25 43 33 88 1598 85 1510 22 40 98 912 18 2645 14 820 92 110 93 15 85 1708 99 344 14 104 93 115 78 523 87 57 23 550 81 535 11 151 7 797 27 1062 99 968 72 1620 97 483 70 288 54 249 59 905 69 435 92 160 28 6 36 2401 70 677 74 476 14 136 6 264 97 1242 39 30 31 2025 25 746 80 1114 94 154 6 1839 39 849 45 837 86 239 84 341 94 1068 4 2010 96 56 64 289 14 60 65 1 46 171 49 109 16 777 71 612 32 934 18 130 38 702 69 47 80 1536 96 130 51 1596 34 710 91 350 75 123 27 250 15 1301 20 1831 99 138 38 15 94 792 17 527 6 983 14 767 80 23 1 18 86 254 90 300 70 74 41 66 4 75 90 422 64 388 89 46 77 148 2 14 70 643 11 612 13 312 89 123 80 51 57 446 1 22 77 1778 35 373 20 762 38 2193 23 225 30 48 57 504 53 833 66 19 78 554 82 971 52 50 67 613 57 90 8 223 76 197 54 299 72 259 43 320 96 1391 99 224 9 192 41 333 70 103 29 388 68 112 94 440 27 263 71 137 48 936 5 235 90 255 10 574 73 589 56 1777 67 258 76 715 88 1192 52 26 87 984 58 383 80 413 24 289 83 1395 87 1161 41 224 72 107 93 100 4 106 47 882 18 819 5 1324 74 120 19 1155 0 1373 45 119 41 595 67 612 8 1384 66 807 64 711 78 1592 88 226 46 6 47 2012 97 44 66 2174 20 226 9 257 66 599 2 893 53 539 95 592 25 437 12 1189 66 35 74 82 71 974 66 306 90 115 1 1281 22 517 49 513 86 711 46 40 41 483 83 1218 25 216 57 47 60 122 82 1700 50 575 75 48 66 403 96 639 17 189 76 2659 34 58 24 251 89 1609 17 413 45 865 21 142 59 1080 55 657 13 515 38 1098 20 130 49 49 29 1861 9 274 58 1523 49 1357 23 329 57 202 93 2856 78 216 94 339 50 324 82 459 63 1468 31 71 38 712 91 857 55 336 71 151 97 186 38 247 17 500 60 1291 18 274 12 946 76 285 44 257 60 876 64 341 43 388 69 217 88 691 90 47 50 1306 72 526 18 2080 78 211 58 504 83 659 33 717 58 576 60 169 29 1322 76 243 80 758 94 431 7 2480 83 474 3 49 66 455 44 3907 58 847 59 1144 53 97 61 248 39 199 10 290 35 1004 19 138 33 1258 5 102 47 32 31 740 61 195 70 967 66 1012 96 78 64 193 10 27 4 152 45 12 1 771 86 503 1 88 39 562 2 314 26 1003 58 462 77 318 30 329 34 22 11 54 66 166 2 1794 80 642 0 16 62 278 59 667 81 152 4 181 98 567 81 438 4 281 0 331 19 477 73 291 34 364 74 666 62 945 10 42 36 169 28 394 22 2911 13 505 10 743 72 24 4 281 2 1708 60 455 66 1332 58 835 62 2248 8 384 22 2738 30 130 25 189 30 526 70 160 77 557 33 354 24 151 42 628 77 1016 49 258 63 1551 88 1548 52 1388 51 3058 7 60 95 307 96 863 1 671 46 637 64 15 87 206 85 432 86 1525 42 258 83 652 5 17 10 22 88 400 29 1115 21 2494 9 282 31 505 79 1306 3 58 37 601 75 233 68 1087 97 2247 6 111 75 278 78 2363 90 267 37 1620 29 651 25 960 6 61 45 784 41 189 27 1004 49 1598 86 3501 0 58 91 1108 24 123 84 754 41 766 74 140 56 531 75 14 21 221 28 972 13 146 0 1205 50 46 88 343 85 672 27 1288 5 635 63 279 22 43 31 76 7 465 42 135 6 293 97 400 66 515 81 747 32 803 30 35 9 468 61 135 43 190 76 380 57 108 94 1548 77 147 31 125 34 572 22 807 31 446 42 624 36 568 56 78 41 1376 76 496 65 712 56 175 89 4 49 111 30 445 6 1629 52 1332 75 64 33 310 17 2405 73 213 26 250 52 488 82 1121 33 723 18 391 90 472 37 74 46 874 21 961 36 1570 19 563 43 222 88 472 32 150 39 3442 87 49 12 292 52 173 8 696 41 264 7 689 63 132 88 509 54 969 80 38 29 13 59 715 63 574 61 1345 19 2505 44 1727 22 390 52 14 90 95 11 694 61 879 64 261 69 4 71 388 42 100 30 766 19 494 56 878 33 415 4 678 40 316 58 152 80 657 53 7 13 246 22 73 53 512 62 912 82 157 20 364 6 168 97 137 60 519 31 1161 11 324 74 1090 39 409 55 331 95 283 80 1962 59 3997 63 1050 62 223 1 1555 74 563 87 144 56 195 42 716 3 1873 79 108 78 1045 49 68 69 192 13 676 2 1148 12 1527 34 586 32 388 63 1119 70 232 78 261 85 119 40 1796 58 301 5 718 79 165 63 149 38 1226 23 182 2 115 99 2539 95 604 94 379 81 102 4 2055 35 292 19 71 34 1729 2 791 10 84 92 1063 47 932 50 2251 80 139 53 2189 57 536 75 329 90 337 70 301 67 729 22 1036 37 70 36 147 42 528 15 1996 61 2 53 1540 29 44 16 521 93 99 75 789 45 849 53 82 29 49 55 325 26 540 64 63 70 249 71 629 66 324 15 1383 53 20 11 1309 63 77 34 627 27 30 40 89 28 164 66 367 73 831 77 228 62 96 56 1607 95 255 93 214 39 269 17 223 39 812 35 85 50 387 0 406 35 168 47 375 44 97 88 175 57 860 36 510 79 204 37 239 11 156 97 204 90 2244 1 203 40 56 29 594 11 127 48 681 83 171 10 108 54 373 48 71 88 198 86 405 53 1436 54 121 52 227 90 450 61 152 99 978 37 1092 45 172 92 1521 44 20 73 44 12 167 31 1197 86 46 53 207 87 846 33 1020 61 1203 23 1746 37 323 56 467 11 1441 98 96 13 1919 57 547 75 136 1 98 2 844 45 167 55 1986 15 868 64 2040 96 22 2 552 80 1192 45 246 31 995 63 490 69 254 86 528 56 348 12 386 83 1551 81 445 99 760 37 1766 57 45 94 772 63 560 50 1836 33 212 51 218 86 93 95 496 27 97 0 98 43 303 46 104 88 125 89 395 71 241 13 120 45 200 35 182 88 25 75 1686 90 1055 95 803 78 42 0 609 26 715 58 366 24 23 94 92 39 320 46 295 98 1956 71 670 27 1950 61 5144 73 1062 46 3 92 285 47 932 99 821 87 268 89 205 22 142 16 641 58 54 76 1177 73 142 57 753 2 856 0 845 33 919 57 1015 1 171 25 924 60 26 90 2369 88 47 52 2523 54 522 42 680 92 207 98 168 97 74 42 302 38 773 82 391 71 274 36 1742 78 47 88 115 95 236 94 229 88 356 63 1147 45 164 9 310 73 2454 45 7 70 68 26 123 33 49 56 19 84 615 35 476 36 198 7 594 57 253 90 45 88 1934 82 1266 0 677 29 1258 99 575 86 377 3 980 0 225 83 786 22 327 36 28 32 278 9 46 5 199 63 285 29 831 36 861 96 764 41 245 90 1685 9 1611 17 998 67 86 44 1542 8 356 37 158 70 2077 6 569 90 979 87 746 45 292 47 503 28 358 17 2068 39 1323 95 1017 45 272 29 961 49 2261 57 387 36 1882 45 1534 10 245 43 223 69 230 62 1168 57 165 93 412 7 791 11 707 14 1686 41 577 88 238 49 35 97 86 21 737 10 605 40 164 95 981 26 399 79 222 9 1036 86 256 9 484 2 476 86 353 65 890 85 187 92 1646 51 509 36 1196 51 425 78 115 67 592 27 1149 22 959 51 1334 30 1590 78 458 13 54 10 1598 19 1686 22 905 97 205 40 2103 6 1744 39 498 97 368 22 379 34 2163 85 11 21 305 15 158 22 540 32 102 22 2387 32 68 90 1827 78 103 82 1687 46 295 41 214 18 1209 41 572 96 47 85 388 10 688 14 145 4 2680 90 2960 35 717 65 30 77 1402 51 1210 50 283 73 652 30 28 67 41 27 136 53 109 24 27 77 259 89 1994 54 757 76 1143 99 1624 73 693 8 463 79 784 86 865 70 248 51 188 1 1024 23 366 55 82 85 708 28 338 -1 -1
3 114 33 252 67 1257 74 178 85 363 34 453 88 214 7 186 54 589 66 512 75 37 94 911 11 587 0 50 37 495 92 732 77 391 90 82 70 158 91 391 64 297 26 615 54 137 4 1045 56 1124 86 1405 76 167 87 668 64 580 51 1059 84 1090 24 94 22 809 86 59 73 656 48 560 92 645 60 317 6 415 30 2138 89 1490 27 309 5 634 1 360 59 424 84 111 78 1551 56 1091 16 320 57 2591 49 4477 48 1285 55 40 3 1063 10 875 22 234 91 150 70 445 4 585 28 328 8 1044 64 164 61 959 23 613 73 189 92 92 0 1267 29 160 65 592 14 24 15 206 16 26 47 1080 34 95 68 704 56 410 62 204 73 645 41 138 67 735 69 247 57 88 58 506 77 250 9 345 79 40 34 432 39 1237 80 555 42 13 4 287 56 737 36 229 19 123 76 107 47 761 3 326 88 13 75 190 91 589 31 22 96 734 30 828 82 381 12 166 88 1316 85 498 83 679 81 283 7 207 66 687 14 326 96 456 66 455 63 351 70 495 55 508 91 8 35 67 34 78 6 2188 33 338 7 175 24 92 76 151 22 755 2 623 33 802 35 412 91 890 97 460 88 769 98 468 34 2 44 426 71 119 5 572 28 337 80 1 2 493 37 31 83 836 87 130 57 604 9 987 43 153 73 363 89 936 95 279 83 1273 93 389 94 84 96 16 8 130 38 68 51 57 81 538 31 90 66 457 39 1704 86 470 84 713 76 607 52 660 46 1113 60 500 76 408 95 369 16 3226 85 1165 11 510 37 268 72 55 23 48 55 1589 74 1254 84 514 49 339 33 202 16 1327 57 1048 44 109 69 2109 15 1946 94 101 88 17 97 227 14 263 81 678 43 1985 83 1057 41 322 47 21 30 209 32 660 38 370 80 904 20 370 33 159 77 871 41 15 35 478 33 320 35 380 66 752 97 353 61 739 58 74 33 328 3 217 46 88 40 213 21 580 59 621 36 193 89 350 38 360 66 578 52 200 60 189 51 521 25 530 84 846 86 952 62 10 16 2100 50 148 24 700 88 478 13 286 33 1291 96 1487 81 99 59 595 9 606 59 1859 79 394 47 265 78 718 18 545 91 977 24 462 17 456 83 125 13 2447 11 505 48 416 68 875 48 2064 45 360 39 824 30 619 70 1035 66 667 74 90 9 1099 83 38 11 619 0 2835 45 284 88 339 15 693 71 474 42 413 26 381 9 1986 91 500 5 14 4 838 78 42 53 1153 87 231 66 516 77 152 34 1203 31 449 55 31 57 1280 89 628 66 356 36 163 14 549 50 1039 55 1065 93 140 30 154 74 3823 76 367 67 28 39 757 29 129 82 56 21 117 57 282 15 238 26 1633 2 92 47 261 30 23 96 732 69 774 48 818 38 966 54 282 76 317 67 323 68 867 64 302 61 83 96 58 32 484 10 618 13 1884 6 894 32 55 0 201 70 379 84 93 1 175 37 694 44 97 14 217 75 119 94 835 35 1369 27 137 12 1876 46 617 48 64 4 303 50 329 32 600 46 185 60 501 11 1020 72 507 83 945 38 362 27 241 85 1123 12 421 63 229 59 102 95 964 29 122 1 1372 54 1497 71 17 97 252 98 28 1 664 24 473 96 127 77 50 4 336 77 48 91 720 38 351 35 724 20 282 50 187 43 59 50 1086 62 121 82 391 83 170 30 567 54 723 16 466 99 155 79 453 36 403 65 235 29 896 25 313 86 1581 89 3425 16 40 34 1213 17 652 5 688 41 583 45 1427 55 387 42 336 75 267 45 466 61 401 91 36 53 3087 16 2201 11 23 10 567 20 4 58 185 12 191 26 490 88 668 97 1548 79 1160 90 409 9 840 25 774 39 267 4 218 75 764 29 572 16 7 61 61 34 72 35 416 46 229 69 867 13 113 45 42 18 1124 82 570 68 248 11 143 10 68 76 4 77 739 16 177 21 1007 22 835 34 177 92 545 83 699 95 684 9 577 8 49 47 1932 53 2445 58 293 57 581 78 281 79 8 45 131 23 856 0 199 70 136 87 1113 0 119 45 472 32 216 17 826 51 830 65 763 62 772 57 2215 71 418 43 447 1 89 94 14 2 1885 43 189 40 489 29 1074 90 677 81 1817 8 982 94 41 40 3326 36 351 48 143 31 650 25 1246 46 52 59 121 61 423 87 161 2 372 36 224 8 628 38 214 43 752 95 340 68 883 87 3 43 18 32 99 63 152 57 165 30 1886 90 204 74 498 65 1839 45 383 39 60 73 246 12 62 91 427 22 355 84 116 50 866 95 251 30 172 63 800 9 448 78 258 59 281 66 335 80 546 96 478 2 522 24 677 80 150 48 655 53 162 65 1149 76 111 10 622 12 501 80 959 96 403 77 531 8 48 71 36 77 104 34 134 21 578 60 408 1 317 22 75 89 644 19 63 73 37 50 741 61 2426 14 255 36 780 1 881 33 2521 21 1003 61 23 75 154 22 43 6 1681 91 1819 13 1393 35 323 14 854 54 825 3 786 70 476 9 211 89 119 78 902 11 346 90 653 47 577 84 577 26 355 86 1271 87 569 96 307 2 426 72 1065 5 348 46 1335 32 518 85 1205 38 1311 55 41 99 2123 6 852 91 860 47 453 77 580 51 582 55 499 42 1775 7 498 85 1555 93 1431 1 596 35 210 55 234 71 45 83 333 31 468 13 850 35 870 16 885 19 1492 80 476 5 190 31 2012 34 150 91 581 79 311 7 1540 85 206 78 337 75 556 91 410 90 341 98 726 50 52 97 304 30 816 88 664 76 1530 93 647 78 943 93 84 1 325 43 312 89 1205 94 1169 64 103 22 827 33 968 46 84 18 168 43 444 61 914 49 1684 32 815 16 1030 90 690 30 197 35 755 60 449 2 343 13 909 68 40 29 399 66 730 14 474 3 300 80 102 88 230 41 1292 90 296 83 430 76 1066 32 423 13 460 0 365 49 458 79 624 4 437 1 104 73 630 31 83 73 34 70 92 53 197 13 121 71 257 87 1462 21 294 13 16 41 1146 29 793 95 985 42 29 36 25 19 389 74 92 86 1013 63 504 92 247 56 1155 72 990 85 261 62 285 90 589 70 1417 37 401 48 448 38 406 17 542 73 257 35 1741 0 1158 41 41 78 632 36 102 82 1165 79 11 65 479 91 299 4 925 57 765 70 197 24 71 37 660 54 333 57 9 7 1608 93 583 92 152 19 416 55 1491 95 580 17 456 86 176 78 401 92 75 65 177 13 479 73 47 80 95 76 48 37 80 56 786 28 1046 27 450 33 169 76 58 49 415 83 315 5 115 95 63 22 693 26 591 52 1290 73 215 28 1600 3 932 40 1152 52 142 45 143 78 629 19 57 45 43 90 792 15 204 48 960 45 438 59 437 46 1515 75 151 86 267 57 842 22 791 12 358 19 2146 66 162 38 873 61 177 96 981 66 82 96 265 42 324 53 542 23 842 16 980 5 754 84 489 82 300 48 469 30 80 36 806 99 55 28 452 91 677 30 1441 17 116 95 60 46 859 70 468 20 641 5 176 44 34 25 95 13 218 41 418 60 170 57 441 1 2116 79 127 35 1621 78 856 40 150 63 1047 61 177 92 432 38 158 73 1751 59 11 57 84 69 638 38 194 1 558 4 733 76 129 90 1151 84 1436 46 161 54 871 27 1088 97 800 34 621 57 277 71 70 0 2028 25 163 29 1594 82 653 99 327 8 975 23 322 53 648 43 275 59 115 55 43 7 1430 67 46 83 1484 41 2601 1 828 35 616 19 25 5 237 91 415 11 183 57 324 79 80 96 170 29 805 31 797 63 738 91 81 12 132 79 578 76 2667 73 88 26 425 86 593 6 853 12 1699 9 39 33 599 62 854 2 1082 20 223 61 40 64 396 42 326 0 2180 28 573 12 1537 9 1474 97 5 83 46 8 1478 49 454 50 244 36 1393 66 1436 32 1778 8 73 92 19 29 365 55 51 41 6 73 973 67 103 44 473 50 1904 58 1120 78 40 45 1132 80 497 38 984 37 722 63 156 26 414 81 33 56 548 23 517 55 1391 83 327 71 1031 68 195 34 215 11 444 99 326 58 344 70 469 92 373 3 335 36 243 5 96 42 1408 98 596 96 906 70 402 11 48 84 646 78 1501 25 1407 7 367 69 64 80 1262 97 712 40 846 13 76 31 95 18 363 94 375 90 23 84 916 81 349 76 1242 79 838 68 78 13 1795 7 227 74 456 56 860 81 1590 86 252 72 1123 67 967 86 1168 33 594 52 106 84 542 69 302 49 299 76 406 52 577 32 304 91 1285 61 261 32 1167 77 682 37 316 32 420 87 253 15 151 34 950 22 650 55 473 47 253 5 173 80 1 54 459 91 298 24 508 64 738 44 1387 94 766 58 66 71 1121 82 1355 17 165 98 108 85 1513 92 381 22 243 42 224 72 237 52 829 65 166 78 92 65 500 87 310 94 25 98 808 52 201 44 435 59 217 68 651 56 138 19 536 9 1647 20 292 34 675 87 96 33 165 15 1071 19 12 80 852 87 1724 20 281 24 1753 48 305 79 914 93 194 84 83 3 69 38 453 69 882 -1 -1
4 730 53 766 60 742 59 762 23 1070 80 315 71 520 6 10 3 1936 83 1568 47 98 4 593 21 191 97 681 10 204 25 1048 12 492 57 154 60 1070 33 825 26 247 86 1505 38 184 76 912 2 354 4 864 25 1003 34 1494 95 1755 41 79 8 36 75 1064 49 708 98 1097 65 6 63 3 73 93 84 193 70 379 33 378 21 402 28 1260 83 109 47 1239 59 759 39 563 98 21 0 159 63 98 13 604 85 503 19 460 53 586 73 255 26 1466 23 985 47 41 8 205 10 173 52 735 93 175 52 205 66 602 80 3874 32 139 0 1326 73 392 77 559 74 171 61 90 20 612 96 310 75 213 17 831 56 47 43 775 81 1832 59 103 63 423 0 571 18 1308 76 471 10 34 87 715 47 204 17 28 14 2880 97 309 71 1633 80 313 76 1305 79 349 19 527 25 2899 46 18 44 2548 50 991 23 226 31 174 48 81 68 14 88 11 44 704 75 91 37 1395 80 922 29 142 23 1878 86 2779 80 96 24 379 41 1262 51 348 57 1351 89 164 42 345 59 1156 69 915 16 1025 18 150 79 789 28 751 87 422 28 47 79 344 5 3368 19 225 81 106 90 298 72 374 40 560 34 574 68 979 21 3144 91 918 48 1226 87 4 80 619 98 914 43 465 45 336 79 2117 73 561 95 272 89 647 76 431 24 509 11 73 4 370 12 1575 96 986 56 37 1 1636 8 93 33 518 88 99 55 195 79 1092 22 741 24 431 66 1069 54 225 3 373 14 353 7 461 18 1467 43 118 28 546 12 281 40 1068 37 477 47 548 32 1401 75 544 25 866 48 309 95 25 28 35 8 180 39 760 48 836 58 1604 13 574 86 17 7 1223 65 852 64 1293 54 500 97 1224 48 84 68 645 15 33 52 291 65 186 45 57 66 262 80 850 8 212 9 30 41 401 0 1357 12 720 55 128 95 697 19 959 31 621 15 172 69 1222 29 501 70 856 27 99 21 460 61 937 3 576 25 2337 20 659 91 395 27 672 8 1002 63 2278 7 719 39 166 79 1803 7 1794 6 272 89 1287 29 55 24 427 55 419 73 813 75 8 91 200 17 110 42 1431 67 932 18 455 47 342 67 384 84 574 82 5 33 221 57 651 85 160 89 685 45 1411 88 317 2 417 19 480 96 87 51 800 67 186 11 236 27 267 58 322 97 202 82 266 30 1741 65 401 82 128 39 33 14 212 45 678 18 803 4 55 16 651 36 429 20 1055 38 281 0 25 35 693 96 1724 84 400 30 572 7 318 36 1017 79 662 11 20 14 882 78 178 64 562 54 1448 99 401 37 96 86 168 79 283 10 67 13 966 6 1 33 11 12 864 15 667 79 1138 35 219 82 545 58 239 83 268 44 540 38 408 14 837 1 965 21 1406 19 874 81 185 73 112 26 720 55 77 47 1100 35 77 4 85 28 1983 91 94 30 1093 98 370 41 168 67 43 34 160 88 74 30 551 10 1356 42 997 76 970 46 1959 67 48 85 257 54 36 76 49 29 550 58 304 13 440 23 541 12 56 77 42 17 216 9 377 80 1380 83 339 63 297 7 1941 50 1283 33 127 41 116 35 1480 51 375 95 100 87 510 44 3327 29 229 25 1196 88 1128 3 168 6 113 58 170 69 754 20 1153 19 516 37 392 88 753 26 150 86 582 98 1151 65 1246 77 116 80 1275 73 584 6 1282 20 153 51 976 5 88 31 282 28 567 79 930 21 76 24 1862 55 1230 66 64 48 1596 83 208 39 437 46 307 40 1031 94 1840 76 744 33 774 17 547 49 108 80 588 97 545 58 41 74 5 42 338 89 567 50 757 47 1183 29 18 23 943 20 268 9 139 94 1442 25 571 27 881 78 193 90 255 66 1596 98 1839 58 206 76 964 94 104 87 609 76 2028 17 516 34 455 70 1494 62 172 71 730 62 46 41 107 11 286 36 436 69 191 72 143 66 29 95 1202 71 562 62 494 25 489 48 40 96 725 97 500 26 1295 11 214 76 88 54 215 24 727 85 297 73 812 11 117 16 36 45 324 60 461 9 626 37 113 1 603 36 1496 78 760 23 46 60 70 87 44 73 63 88 219 77 86 82 184 98 371 4 1890 31 436 21 298 12 1063 70 597 62 361 24 255 4 30 13 670 72 739 65 41 16 1671 75 158 14 1827 82 533 84 46 56 1044 71 308 92 82 70 684 97 1026 15 351 76 1724 10 272 4 2394 27 113 62 14 68 1254 17 481 4 229 43 504 9 465 79 96 87 1231 66 1014 21 132 81 214 7 17 27 1473 57 433 7 286 10 15 46 788 24 1285 94 59 52 602 76 1289 51 38 46 1692 88 3 95 404 36 97 43 1436 60 1074 43 842 11 14 53 1142 26 1157 93 710 45 299 13 431 30 468 72 73 50 213 73 333 52 30 13 701 92 182 73 723 10 113 31 91 47 392 53 14 29 782 12 279 56 112 46 14 38 132 98 84 6 292 69 5 90 543 8 1040 9 647 1 1071 47 178 34 155 5 915 65 283 98 1611 68 186 39 418 68 215 34 239 23 3211 99 260 22 70 75 124 45 2602 63 140 82 821 94 322 32 417 65 150 71 745 34 636 83 320 52 546 4 164 26 826 41 182 63 147 91 621 71 229 30 444 69 1629 24 98 1 493 48 394 38 1315 62 398 67 1720 17 179 99 50 49 859 54 959 97 495 52 264 5 946 31 278 97 80 79 840 94 2633 70 78 72 445 7 261 98 714 53 1062 40 268 77 729 61 174 17 2033 20 1838 62 559 73 286 49 50 28 362 64 1037 80 499 73 55 70 1572 89 84 5 187 57 909 2 1237 19 119 82 419 29 805 23 492 95 1475 99 910 52 179 1 164 42 261 99 86 0 1338 86 1547 28 719 12 909 33 194 15 92 35 64 71 707 69 11 0 147 39 668 12 737 95 440 53 486 46 1023 58 768 36 98 14 3154 53 1231 31 523 42 1189 91 2667 42 282 67 720 52 96 1 1108 29 1238 94 135 22 21 37 1273 97 1186 10 39 87 316 88 96 30 1684 86 330 75 240 53 420 80 575 1 1063 80 464 4 1456 19 543 14 648 69 409 79 83 41 541 7 1124 84 331 42 337 27 416 23 115 71 1963 94 122 58 256 96 67 99 20 62 341 34 318 25 1739 59 303 50 11 56 781 23 157 43 1163 76 2782 66 1011 7 370 71 963 52 1919 32 7 11 673 28 155 94 1980 63 98 73 228 23 742 38 37 81 156 57 565 26 605 95 56 40 100 54 277 49 132 23 1229 65 1311 20 514 22 23 42 2661 30 202 35 229 95 835 25 1635 4 1431 28 743 50 216 15 134 55 860 65 1763 6 80 49 579 67 394 5 149 59 756 62 588 90 298 36 143 84 812 76 1336 13 157 77 933 50 986 72 71 70 1339 81 496 89 92 57 485 70 306 83 320 78 860 90 260 31 239 75 78 64 775 22 516 67 452 5 277 11 702 56 89 22 722 32 975 65 346 2 5 80 626 47 127 57 1650 83 88 38 184 12 45 94 241 30 431 77 512 6 351 44 178 83 1662 85 2663 7 319 44 100 91 125 14 1160 6 271 77 2418 47 301 88 1239 72 2380 49 485 28 249 6 1465 49 986 43 378 5 1720 92 620 3 708 45 1542 81 1270 63 898 89 1054 34 134 48 212 77 127 84 3686 75 672 85 52 73 518 40 1140 59 486 2 287 50 625 24 1093 47 963 18 774 31 164 53 323 42 481 81 260 99 27 7 568 70 27 5 50 94 439 79 880 99 225 29 471 84 323 78 487 66 1245 82 157 39 43 97 306 33 301 93 739 32 194 4 409 2 443 6 54 3 320 29 382 37 61 31 180 48 268 41 81 40 275 63 1756 59 52 20 31 73 769 88 231 29 460 70 2802 36 1567 18 1005 99 487 26 46 3 166 15 556 45 233 82 405 8 83 60 929 46 327 65 195 78 111 50 431 57 154 10 1162 14 1388 84 768 7 1870 95 577 96 478 97 939 5 178 87 374 58 836 81 73 39 1388 36 744 42 118 84 808 77 300 37 567 38 23 64 1421 16 1030 30 546 0 616 96 390 70 603 62 891 17 475 2 1123 24 495 32 564 20 543 17 500 39 1060 18 513 64 1292 57 412 85 254 59 78 -1 -1
5 320 49 839 48 53 41 141 18 545 52 246 38 2687 61 142 19 11 84 344 85 188 74 19 95 281 6 13 18 370 65 571 48 736 61 80 57 920 86 44 87 725 96 593 56 258 8 21 4 312 37 414 68 34 90 482 81 145 21 987 84 297 30 445 49 90 1 1255 60 812 17 378 50 19 1 782 99 1006 17 1416 7 29 15 974 60 3348 44 294 18 176 61 1476 38 263 49 85 72 1055 34 241 19 1769 81 226 94 41 97 455 94 210 23 264 35 1698 8 63 35 313 17 45 21 3 62 962 92 2491 87 230 27 615 98 527 60 2248 87 3488 71 164 40 2040 27 79 7 761 3 263 72 1275 30 160 45 24 38 561 47 264 27 1428 71 470 96 178 63 417 16 427 52 1599 17 776 34 1418 73 695 52 441 89 22 11 1367 40 385 22 898 68 202 86 606 15 935 96 2 85 10 90 253 43 179 17 159 64 69 52 295 0 242 8 673 0 979 15 794 25 1528 14 107 7 88 67 132 88 735 64 430 85 15 10 537 46 1110 60 694 5 80 88 66 98 820 86 305 91 76 52 651 55 3021 68 736 63 591 24 1100 3 39 74 275 3 497 22 926 60 282 81 1816 27 1018 75 238 62 1812 55 2 98 1407 41 106 93 270 23 1622 58 53 45 938 46 806 64 306 85 238 20 1255 35 560 50 23 76 65 74 751 5 2440 7 318 66 561 85 313 91 113 93 494 59 587 90 2738 62 187 26 402 36 1425 91 437 41 1603 26 223 82 1045 9 511 24 49 34 93 39 305 52 154 89 1403 2 859 33 208 0 338 4 1871 5 3570 82 168 16 687 33 175 81 2221 22 245 19 129 83 691 93 536 87 38 2 2760 64 510 93 1244 19 324 15 260 55 335 87 822 71 1146 40 860 17 877 94 941 40 10 9 68 32 814 13 1706 73 2405 89 97 99 1830 34 322 48 258 42 564 30 487 66 399 48 863 4 74 86 1369 66 19 19 485 14 467 51 922 15 167 96 728 93 688 70 154 51 1953 3 1630 64 21 53 830 1 181 9 1273 92 334 14 103 2 447 72 296 75 241 86 761 36 794 42 127 97 1091 80 810 77 290 2 764 72 412 70 467 94 352 6 293 89 236 93 414 65 2157 26 244 99 108 70 83 71 201 95 29 57 1009 11 543 53 327 77 587 50 205 75 970 51 569 91 96 26 1261 58 126 16 133 77 168 32 521 28 253 29 206 37 1095 32 822 77 246 55 601 5 137 94 700 18 59 15 547 70 13 95 507 11 435 75 1611 17 16 87 2316 74 201 72 104 38 173 76 102 68 224 62 225 58 1074 48 647 6 222 1 157 51 61 85 692 16 1337 69 101 49 577 6 1715 5 261 16 1918 86 404 18 1920 60 155 37 434 26 841 9 1007 48 599 83 786 10 2602 29 399 32 371 92 522 8 681 62 125 83 96 64 87 30 27 58 459 62 423 63 325 61 1526 37 49 83 316 85 565 50 81 74 851 25 244 78 1112 20 270 8 326 13 1309 79 1841 5 684 14 382 16 43 33 548 2 472 1 41 97 89 25 434 34 192 2 75 66 335 60 282 93 596 84 430 82 99 72 58 87 473 46 521 12 454 18 1500 31 2282 2 166 32 1747 8 537 50 23 96 519 35 169 13 2344 73 261 22 385 24 1888 94 181 89 885 61 348 50 294 65 28 24 140 50 448 71 7 49 814 34 730 77 156 63 906 29 1000 5 833 28 537 35 1737 98 1092 41 460 90 549 19 182 96 1395 90 223 34 529 65 338 28 416 71 774 52 125 13 910 78 335 20 998 31 908 40 930 54 1154 3 452 62 690 6 236 45 807 43 150 81 190 78 230 93 753 5 86 19 120 4 134 77 350 75 72 0 679 36 952 95 109 86 38 40 198 32 718 36 1498 99 310 50 161 40 289 72 149 85 469 31 218 73 1266 8 351 80 186 69 254 64 696 93 1752 54 1805 35 1340 84 419 94 1140 21 152 0 1107 12 346 99 610 74 211 58 1066 34 568 35 27 10 1096 6 690 30 373 17 1057 32 113 38 32 5 236 98 75 47 2309 7 1415 41 47 20 758 75 317 47 979 71 928 85 44 42 1183 22 255 60 216 58 539 23 1721 31 99 25 67 10 680 75 31 28 330 4 424 71 562 70 250 10 329 92 523 9 602 83 1731 49 676 82 1089 4 85 70 1830 79 1468 0 79 51 218 93 315 77 475 8 45 58 158 88 515 79 349 23 275 60 397 98 933 18 702 14 1101 37 1777 76 809 70 1871 50 622 95 31 58 1434 30 457 57 912 82 24 51 365 38 115 73 60 81 3538 12 10 39 49 95 1324 22 660 83 1652 60 359 74 1349 91 1876 97 35 42 180 45 121 13 21 93 584 7 714 14 1141 30 76 29 566 18 200 34 1351 44 834 70 98 43 793 88 690 57 265 24 145 18 448 66 834 5 380 95 61 4 252 19 1212 14 1292 2 476 70 1771 40 407 96 340 47 319 69 1605 8 969 66 552 59 27 15 1055 75 2527 76 326 28 298 44 409 62 438 95 870 32 729 27 682 13 225 19 1593 81 219 37 405 3 78 59 221 8 1317 13 138 22 26 70 652 58 1241 81 181 8 62 59 661 81 19 65 1665 4 485 18 352 57 52 90 480 12 1088 65 726 27 240 4 1224 82 170 46 394 18 295 35 590 89 1562 21 1725 31 646 30 945 84 28 61 243 9 215 50 77 48 441 92 786 29 1245 85 7 70 28 55 701 3 1839 78 1751 67 707 33 694 55 582 28 18 46 728 45 67 21 362 59 2384 61 876 15 363 66 614 94 819 75 519 11 119 43 92 12 1417 67 184 63 760 54 989 95 575 23 1907 86 1581 76 111 20 294 40 175 72 206 74 836 13 535 2 258 94 1753 95 84 96 104 8 96 43 1831 21 364 55 315 57 140 42 1860 93 247 28 617 76 426 38 697 19 337 47 346 71 7 8 2195 90 331 29 650 16 1248 29 39 87 146 95 43 16 1535 33 941 49 235 6 459 39 279 67 130 86 373 96 319 60 1070 78 1007 52 440 15 200 96 276 18 155 2 72 33 1661 47 138 4 266 14 2354 8 216 25 843 91 585 78 289 65 13 92 1111 98 681 78 572 81 163 59 1532 53 640 41 86 44 877 9 302 85 208 12 653 77 294 7 137 42 1217 80 414 10 1326 35 1441 2 178 42 1591 0 876 32 290 94 120 27 10 50 463 9 564 97 42 55 1539 28 5 49 1133 73 248 5 523 31 199 44 940 42 232 27 2385 24 63 65 12 94 515 90 406 8 1429 96 370 25 65 44 1323 66 150 71 1849 21 745 58 101 89 206 23 10 99 289 19 1363 39 85 79 1086 33 316 10 551 35 83 48 64 3 450 86 1349 64 1033 89 55 5 21 45 409 4 385 18 1428 1 607 56 358 53 1121 52 878 67 1230 37 300 6 1591 8 172 10 151 63 854 30 469 93 332 81 120 96 194 65 37 59 604 40 797 94 204 34 1472 85 1109 22 29 19 1013 76 422 73 18 15 33 36 113 1 3131 54 1503 43 199 67 2489 19 1368 72 584 44 1354 1 379 52 289 84 200 69 640 42 111 46 359 69 583 78 1132 65 592 28 311 71 348 98 214 68 2166 48 1161 74 59 59 1040 67 29 21 230 2 275 32 1796 84 355 96 1296 27 427 38 946 65 890 17 132 79 192 32 263 45 268 57 266 3 5 8 1973 6 14 11 130 61 298 47 784 55 1284 81 1485 80 1832 4 1014 46 1012 75 291 83 237 15 404 13 362 32 1609 23 495 50 291 18 699 86 41 67 212 33 400 6 1200 83 900 74 1202 40 419 63 11 36 297 1 358 5 642 73 46 63 324 19 176 22 122 28 554 45 110 30 965 49 153 80 129 74 1 25 1721 51 376 21 695 88 674 29 422 81 40 72 165 87 454 23 259 22 52 35 87 32 27 81 146 13 628 53 556 25 921 35 276 29 481 34 44 92 969 23 551 96 364 95 292 64 470 90 272 68 516 53 1618 94 804 14 463 27 271 17 905 84 534 97 328 15 769 59 828 12 648 87 141 24 233 84 396 29 733 53 786 36 827 0 785 14 149 15 1044 96 315 4 567 75 1 45 193 14 1077 4 498 26 251 44 93 72 172 43 221 32 845 22 2160 96 314 93 343 29 363 48 84 3 27 34 109 53 349 16 26 43 140 40 2460 78 87 19 174 37 433 30 453 75 893 0 729 20 333 68 232 1 70 24 1948 78 428 28 117 89 74 10 97 14 25 83 1058 63 937 0 1320 49 1240 53 202 45 595 47 11 65 1549 59 2289 20 937 83 540 14 869 21 1026 82 36 91 665 82 414 33 319 66 174 8 746 15 198 7 85 -1 -1
6 220 3 110 91 182 15 798 99 138 23 487 46 935 0 178 3 1541 55 470 4 783 95 737 37 1444 75 1036 60 250 30 157 73 1410 44 90 8 88 73 76 28 1924 61 224 65 626 82 156 67 2631 93 11 75 743 39 323 9 153 93 393 6 52 78 43 63 74 69 118 97 1396 40 847 73 205 74 206 89 480 94 540 95 494 3 75 26 149 96 1697 23 1325 92 2058 1 8 97 844 81 282 91 66 63 1356 26 454 3 161 44 570 48 273 80 528 10 1891 73 71 60 260 37 810 16 1637 95 142 85 427 34 1445 63 1344 16 61 6 317 4 1142 11 401 65 436 95 551 82 433 74 26 23 623 92 691 78 120 72 473 99 35 52 390 64 1095 7 18 34 1329 23 427 57 148 27 2378 72 90 13 126 42 268 53 247 70 34 53 281 91 211 36 166 51 592 60 31 89 539 82 331 96 178 33 149 68 756 6 130 73 66 99 272 5 209 64 252 59 415 31 79 7 50 69 870 57 622 9 144 0 831 68 2347 58 444 83 76 43 887 87 75 99 325 90 39 65 232 0 833 91 764 77 107 51 2 68 228 17 2502 26 1550 86 289 87 64 94 476 49 585 67 23 22 202 12 766 13 951 47 311 2 4 50 1213 24 188 90 2340 65 350 96 669 74 49 40 404 35 1264 29 370 87 582 41 967 82 35 94 1688 65 2566 24 296 43 99 21 1506 75 287 31 288 35 28 79 13 59 1363 54 863 18 1330 11 80 37 132 43 89 93 981 72 350 83 268 44 1543 75 61 59 191 14 123 51 323 62 2098 47 129 46 291 70 1398 77 91 87 273 89 2173 99 1252 46 311 39 626 26 1399 75 520 95 380 46 21 83 123 76 15 3 605 97 396 50 190 69 960 32 80 48 655 66 378 57 2044 74 154 39 350 24 409 93 164 30 704 34 365 90 1253 62 1088 95 174 27 257 60 2341 11 865 4 298 23 603 69 784 72 229 39 588 76 843 64 5 99 405 77 20 17 120 13 263 45 585 49 151 74 174 94 281 91 675 31 42 57 15 56 84 1 88 36 1215 77 39 65 987 60 186 57 453 18 109 14 1049 42 29 26 583 65 96 10 297 45 111 39 1639 48 976 19 427 34 330 23 180 24 1231 54 821 53 245 12 1863 24 109 68 1114 9 547 12 174 74 467 59 166 71 144 37 940 58 2151 21 65 71 659 87 2664 28 1492 17 25 41 113 55 145 48 408 92 796 67 827 97 2031 22 229 11 1077 51 95 14 372 87 58 30 1470 95 135 34 235 37 431 99 382 54 4 12 353 51 43 75 274 66 1361 54 1193 53 858 16 123 47 267 91 97 18 1316 70 967 74 575 83 1565 90 548 79 933 41 115 27 150 92 566 72 832 92 77 45 33 84 1580 22 225 37 435 18 138 64 978 69 951 87 119 19 1463 73 554 8 701 76 212 91 975 76 1943 30 150 19 1131 63 578 17 648 2 358 83 401 55 1271 99 479 0 1624 78 302 16 468 15 466 17 716 81 167 31 175 22 241 55 212 43 197 78 58 19 807 65 728 84 185 93 208 13 1214 87 102 25 873 20 527 62 6 38 109 97 166 59 190 68 77 80 1673 83 139 54 316 75 2672 13 400 14 32 53 527 48 1307 53 475 86 308 5 157 77 493 95 146 3 591 66 173 62 1562 41 943 10 50 65 1206 21 1016 0 925 88 359 94 527 95 495 4 777 88 940 41 329 57 349 39 2070 19 540 44 226 78 386 22 346 15 2490 5 484 23 135 36 2078 12 1916 61 1303 5 144 48 18 57 2225 34 312 36 662 35 2273 8 191 39 162 28 11 35 456 51 297 67 576 54 1564 90 595 92 219 41 485 70 47 29 2191 85 218 19 527 24 1144 42 1724 48 1542 96 236 54 1463 55 468 36 978 98 1777 20 347 53 676 14 944 31 421 11 910 19 922 18 529 34 173 50 1378 70 780 66 358 23 147 85 1879 42 639 47 84 43 900 84 133 89 161 63 1164 87 64 10 905 22 1297 35 1202 49 770 29 868 45 95 2 340 15 464 18 139 79 1790 35 19 41 428 52 595 97 2747 91 747 89 586 59 149 31 1244 79 1143 46 250 43 221 60 33 85 3 30 389 46 312 58 58 60 714 5 324 63 28 54 343 73 458 51 906 14 1359 63 220 92 688 70 1104 20 17 14 99 30 314 10 450 69 38 74 613 91 101 50 381 56 508 76 612 2 924 73 179 54 952 71 416 48 935 69 162 16 106 15 100 41 1022 91 865 1 384 35 995 86 24 39 457 51 687 46 101 77 207 52 41 70 473 48 1078 18 135 16 397 52 314 62 41 95 504 83 180 84 176 60 149 73 551 90 202 83 907 88 1096 56 213 83 248 43 624 48 11 95 985 49 919 47 1761 83 373 21 12 75 455 53 1634 52 1013 71 2512 81 9 9 724 77 283 24 1545 58 757 40 451 41 344 40 27 75 495 94 1076 79 1240 40 80 27 12 73 665 70 617 85 2759 72 162 77 2981 60 380 61 452 80 37 15 84 12 164 95 562 1 1249 34 2201 35 340 18 75 23 73 17 3602 18 507 19 1487 25 2 31 339 25 248 88 219 8 2002 34 592 24 542 61 10 70 1061 63 806 2 81 65 503 59 607 33 394 53 943 62 767 69 963 76 44 71 93 23 1654 18 1024 1 197 31 2676 26 262 19 10 63 181 33 1449 93 824 52 420 73 911 22 382 38 18 3 347 95 651 45 79 50 43 33 1722 42 770 91 586 13 13 15 1093 36 46 55 125 4 587 85 207 4 821 94 9 91 211 32 1070 56 917 57 666 33 1304 22 138 64 476 97 76 1 411 69 731 62 504 11 633 76 584 27 2693 48 333 0 363 49 1528 6 477 47 397 31 864 43 70 68 1706 95 274 66 418 32 1001 75 2200 1 19 0 234 53 1613 13 1621 95 298 23 1192 51 387 49 198 6 39 69 1548 72 556 46 537 31 427 12 84 81 77 30 416 70 171 93 2 90 1163 62 473 46 168 18 64 77 239 46 642 69 691 88 708 25 1642 12 261 94 319 37 1041 25 1236 21 57 10 2109 48 803 70 949 27 1065 89 193 78 445 81 373 62 241 20 331 38 747 44 1682 5 1375 3 48 65 1015 97 1620 48 219 91 768 94 273 63 837 78 683 53 335 20 427 46 254 81 727 47 445 45 462 66 44 15 447 6 227 98 82 47 12 84 372 46 396 87 643 92 416 19 1451 11 132 97 3254 1 689 53 900 98 1431 72 1714 99 252 89 734 41 17 65 158 95 360 35 1715 19 946 98 621 48 10 26 222 65 73 13 555 54 210 25 886 54 1180 52 170 12 165 80 191 76 832 58 766 24 46 58 248 24 380 23 420 43 571 70 415 43 155 44 1012 98 1139 95 556 6 756 87 536 24 23 76 975 50 948 44 136 1 530 32 885 75 37 6 294 89 248 11 1692 69 1274 42 663 82 146 33 500 86 1541 72 126 65 216 53 403 7 776 75 107 86 319 87 556 16 570 88 69 9 220 74 984 0 984 67 72 10 236 67 338 28 1264 67 843 53 562 62 967 82 165 90 115 28 578 31 506 54 249 14 202 72 552 35 1160 21 338 2 119 16 982 10 1034 27 1214 57 159 22 276 20 1302 64 158 68 1131 38 420 41 262 75 1 95 320 54 119 91 169 12 159 6 778 84 1269 79 1179 35 816 74 593 83 689 12 1635 47 272 78 34 48 91 55 747 75 1193 81 2166 13 83 52 128 6 1172 63 1946 69 147 80 2277 99 199 3 275 22 52 48 944 97 100 3 127 77 529 68 471 92 627 15 122 50 771 17 531 36 1208 85 381 17 107 81 210 48 635 83 36 70 250 68 719 49 1392 13 50 28 1442 48 146 8 737 52 223 58 352 61 43 85 546 2 370 4 88 10 245 40 6 63 61 16 974 77 444 52 165 22 82 27 2370 87 622 49 272 59 4 96 13 58 1833 41 162 61 30 33 1234 2 1064 11 20 92 116 98 1014 42 263 30 155 73 2410 40 575 41 765 44 644 79 128 7 97 9 61 65 50 15 381 26 295 89 366 58 830 87 656 93 627 55 445 8 116 25 27 65 575 72 588 7 1430 30 29 45 942 94 1243 19 408 35 737 3 373 8 643 85 1474 44 1052 62 1022 29 1003 34 20 16 5 84 657 65 71 74 1709 75 774 73 1642 24 96 61 270 11 154 59 341 28 19 39 475 95 460 78 929 66 1387 20 65 9 142 75 675 39 1215 30 115 31 854 26 327 31 231 98 804 19 1303 89 760 22 823 4 413 76 649 11 506 97 216 7 1324 53 549 74 16 0 745 38 2605 40 32 42 271 57 12 91 430 14 305 9 34 64 203 42 172 40 439 13 815 75 302 59 470 4 915 71 10 -1 -1
7 262 9 1609 56 535 57 271 99 133 89 328 26 283 86 421 42 646 34 661 7 66 23 243 73 854 7 1399 54 60 5 1815 46 618 51 104 69 123 50 354 58 419 29 70 3 552 45 1180 28 222 61 303 90 781 37 87 15 121 88 494 13 308 6 1849 58 286 91 1444 56 596 17 533 9 622 19 854 92 95 68 448 3 787 30 898 54 268 89 1761 82 72 19 315 82 263 4 534 48 258 10 1818 94 464 52 945 22 883 56 623 36 676 69 1114 20 931 56 1036 37 646 76 64 1 1304 83 92 62 215 15 1651 51 292 62 222 47 725 72 53 23 495 93 134 17 785 5 508 29 763 68 414 92 397 16 979 15 178 50 544 90 1831 52 35 78 43 37 361 40 429 58 76 28 901 82 484 68 814 9 1143 6 294 93 503 44 1755 41 136 34 132 87 968 4 888 28 38 69 505 2 527 27 614 49 685 22 110 46 178 64 397 81 576 54 563 88 264 27 243 75 769 90 93 38 744 46 709 9 158 38 6 84 131 52 998 79 207 44 1597 97 50 27 1057 13 512 91 92 97 575 36 227 4 503 69 1270 86 7 17 2417 44 123 70 661 92 498 60 435 35 121 79 644 4 612 9 18 41 290 93 248 82 172 18 382 19 950 79 10 41 586 0 545 8 1249 23 1320 1 316 86 558 49 1789 69 307 2 111 33 758 66 1470 44 2151 93 56 33 485 58 80 31 382 2 526 11 47 81 85 57 2013 87 793 2 1723 3 1443 81 315 30 367 33 1349 12 973 14 739 2 472 26 872 90 982 87 292 25 340 48 145 77 124 80 203 97 48 5 1287 29 649 48 282 84 215 14 244 38 816 74 1340 16 272 31 444 29 300 24 19 97 218 91 753 29 104 14 573 34 1131 3 373 13 489 20 1113 66 470 24 2536 70 231 25 19 36 267 19 2 84 382 29 624 65 980 43 479 80 807 60 249 22 93 4 151 87 195 26 1802 48 1416 74 199 46 3488 6 142 1 244 90 26 74 610 25 820 60 457 43 902 41 49 4 1558 9 612 51 593 10 335 30 39 37 460 48 610 6 1942 16 786 76 232 6 616 22 100 50 922 88 1388 41 1949 43 1695 1 204 46 113 54 234 66 107 46 618 57 217 7 935 22 616 66 217 30 770 20 723 37 289 50 359 67 12 98 389 64 691 67 462 22 1172 7 1118 76 1072 1 585 79 1358 49 497 58 1724 8 2141 3 567 73 369 77 250 84 1175 76 1031 77 217 65 9 85 1946 95 205 26 869 66 100 24 141 93 1009 84 106 81 1595 41 2653 80 71 9 1067 92 170 77 327 26 564 94 657 0 933 58 921 6 617 49 23 15 427 90 373 27 440 75 2153 57 910 81 27 87 175 46 319 4 367 18 1609 79 345 98 360 90 1522 94 1951 60 227 73 456 20 80 86 694 46 86 1 1067 20 20 84 378 30 132 26 54 60 192 81 257 45 1127 57 773 92 42 31 236 83 1081 65 682 55 829 2 597 49 313 19 900 99 55 62 957 68 164 92 105 0 71 31 129 52 544 97 1370 52 751 59 492 83 94 15 387 93 384 10 900 29 143 50 106 46 601 55 171 32 729 12 38 77 361 17 39 83 332 56 784 17 1144 83 81 18 411 39 1464 66 551 35 561 75 537 47 130 5 234 14 223 43 770 32 259 24 2704 88 770 96 3289 39 246 40 457 53 1845 35 19 22 298 40 25 32 382 81 73 51 76 49 167 15 595 96 429 55 814 6 734 27 583 66 202 87 1564 63 1482 19 542 52 430 21 878 25 208 22 77 23 107 5 50 56 338 87 764 71 173 39 748 61 233 28 288 60 740 58 497 52 45 57 811 14 188 31 32 75 624 63 1456 53 842 46 3530 54 74 50 286 76 804 59 2617 1 606 52 1685 87 367 96 15 60 189 90 15 67 53 87 496 69 640 24 1352 69 14 27 1262 68 680 23 455 36 685 5 413 95 275 8 336 25 1001 82 611 92 718 9 466 23 112 87 690 93 685 7 85 4 133 18 735 53 287 32 683 65 8 17 176 2 1230 87 1131 24 885 64 191 7 1300 14 43 23 805 48 551 95 461 24 474 38 32 45 332 36 107 90 1658 28 517 85 54 72 611 75 2097 81 425 96 187 3 1446 31 646 1 548 22 140 96 18 84 756 86 856 37 34 94 823 52 811 68 251 34 179 0 604 82 883 11 2844 35 1149 81 61 24 633 96 559 76 825 73 103 56 1198 83 169 10 288 16 688 97 322 85 308 17 575 97 772 13 694 86 1122 67 428 68 284 69 4 20 94 83 232 12 245 63 216 52 1048 84 107 83 58 59 331 21 417 75 344 60 1154 68 36 54 821 50 48 72 310 18 425 49 2266 58 1979 73 1527 28 3475 78 254 12 123 7 645 24 652 18 1971 2 387 50 664 22 618 27 89 28 467 8 509 65 126 30 356 82 182 49 607 34 2586 86 207 12 847 75 51 81 1424 82 442 5 453 29 625 58 772 94 2352 65 188 91 765 52 741 5 62 30 553 56 516 82 493 94 73 53 137 94 57 22 440 90 100 14 86 32 550 53 676 18 407 29 245 55 926 20 882 32 408 67 936 62 31 51 501 12 115 69 361 94 65 82 37 89 155 70 379 54 122 3 1692 32 545 81 108 98 2831 69 657 53 1029 70 819 97 285 58 2956 51 169 45 837 87 338 2 1896 59 28 80 650 55 485 17 891 64 748 13 430 32 3042 44 480 38 478 96 204 31 205 74 1528 17 536 97 365 67 398 93 1254 36 470 20 199 43 999 26 65 57 832 51 1823 60 74 12 306 13 26 79 360 91 1821 79 1637 73 626 49 27 32 17 50 2170 53 24 29 788 75 252 6 330 92 322 25 812 96 540 98 979 70 599 16 722 99 284 53 224 78 1523 91 234 88 2325 82 522 81 406 82 303 49 582 47 250 6 862 14 157 19 557 75 1811 19 2634 75 68 64 453 30 197 92 243 85 457 96 142 14 951 58 1145 69 962 29 761 27 202 17 446 0 157 62 544 0 493 93 1924 34 1351 0 101 58 254 98 2695 97 172 57 1294 47 2043 14 662 17 439 46 1715 15 22 81 1993 35 406 70 550 20 160 69 1428 78 97 42 732 56 60 30 503 39 163 12 749 71 701 85 333 84 143 93 1399 0 338 24 622 8 78 81 305 55 856 80 1239 23 2083 14 1218 26 248 49 633 93 673 7 226 10 190 99 303 21 277 78 134 65 213 32 214 47 356 24 739 58 119 93 19 36 320 9 1394 92 187 47 201 74 1137 99 1281 19 1020 99 257 40 3127 84 655 62 214 34 304 36 479 25 755 46 345 13 664 5 16 61 314 68 679 56 1036 83 231 21 331 16 761 84 216 41 389 15 318 84 41 62 337 26 100 59 1107 89 67 38 911 9 336 95 42 14 25 62 680 46 3 98 755 95 744 11 221 0 712 34 510 72 945 66 412 19 1150 2 482 58 358 95 244 59 482 58 82 90 192 98 816 75 156 91 555 69 245 49 1427 76 387 37 1610 26 274 35 366 52 293 88 20 79 16 27 280 29 894 0 633 29 402 23 132 99 168 89 319 15 372 84 315 0 1592 89 215 78 605 40 1226 82 303 68 159 62 340 33 377 39 1168 88 224 70 212 61 230 72 203 30 224 74 74 82 22 66 2742 49 549 87 417 0 1727 56 830 95 278 94 857 68 339 20 320 99 63 57 821 16 62 73 518 31 2319 51 971 32 1131 68 350 50 561 17 19 60 1231 82 141 95 901 83 131 9 212 40 853 81 206 17 256 78 194 41 311 59 193 30 539 99 124 32 399 24 247 72 485 31 50 47 402 0 506 14 375 21 224 45 1985 79 144 51 517 63 372 0 583 39 1205 61 642 48 24 91 777 63 319 44 67 57 369 38 70 83 169 85 263 44 290 72 548 51 553 82 80 32 859 74 223 77 239 7 254 98 241 4 561 58 368 9 4 13 816 62 822 52 246 58 2812 97 494 80 190 62 25 68 193 43 112 38 317 35 555 63 898 36 550 18 262 91 438 73 672 6 625 24 471 12 9 82 1369 57 539 11 54 18 1760 74 125 75 1128 80 191 99 254 43 1153 66 320 53 296 51 993 78 1118 22 2630 66 846 3 2 73 745 2 325 13 261 54 527 8 548 0 51 55 435 64 289 77 712 92 2372 56 342 76 101 21 543 96 11 12 343 80 649 95 1441 70 388 58 1070 30 470 50 595 47 404 12 747 75 546 49 1159 6 617 80 399 28 1045 72 210 95 17 88 475 -1 -1
8 555 47 699 13 248 91 1039 65 160 9 1589 57 689 29 963 47 874 28 409 44 3141 82 305 95 263 59 648 69 812 8 795 60 515 10 517 46 728 25 1918 33 14 14 1505 41 243 12 597 96 33 99 858 19 165 9 1945 10 755 82 37 15 774 44 60 30 3311 57 91 98 473 1 13 26 189 58 272 31 56 71 115 11 21 92 1055 96 334 65 219 13 336 58 638 37 978 3 460 14 241 52 2193 99 638 55 17 20 489 90 862 84 804 99 328 71 2377 46 423 90 854 13 1000 27 1300 36 758 15 1267 39 562 78 856 44 981 58 281 1 2137 64 51 54 258 80 1746 21 34 67 162 78 456 2 197 80 9 97 376 55 1692 31 417 89 530 43 267 2 46 29 20 61 773 73 352 34 135 10 247 38 26 94 198 38 131 59 223 23 3328 39 1056 48 268 96 3261 44 21 20 1344 12 512 30 661 24 40 64 188 24 912 20 1559 27 452 62 296 63 46 9 664 70 947 5 284 50 417 92 42 99 531 89 36 23 1216 30 68 50 980 51 2149 39 220 65 281 15 434 74 304 90 1077 57 1017 27 77 73 42 42 562 59 626 41 342 64 18 74 319 53 266 13 183 63 1152 45 1372 73 279 25 579 63 80 62 211 14 1104 86 176 75 250 27 110 40 289 77 570 15 920 60 499 64 1197 54 424 49 283 19 610 5 707 95 115 63 1401 6 925 21 167 57 100 97 45 37 1815 60 47 73 417 8 248 87 1291 52 345 48 342 52 1068 51 170 56 369 67 81 16 857 68 18 67 1209 43 1382 31 187 0 600 31 509 75 317 48 190 31 953 39 808 55 1607 26 951 96 403 57 426 23 760 97 928 34 374 93 471 27 545 31 548 37 842 77 402 86 384 66 746 36 288 45 1443 69 302 34 68 8 503 27 433 26 922 49 263 68 190 78 562 93 151 52 1557 56 946 26 168 45 562 33 153 89 1450 0 4079 81 1342 29 635 1 1379 52 596 26 627 67 21 63 595 50 2340 79 1139 54 109 13 669 82 566 41 1629 21 477 91 243 78 805 92 373 85 236 46 435 14 192 56 964 8 391 71 54 87 923 33 84 83 137 16 2519 2 140 39 168 45 85 84 663 37 1965 0 782 25 148 10 523 50 13 13 508 42 47 47 258 59 14 49 54 10 590 75 385 96 128 72 3011 80 741 37 14 80 269 36 604 7 1653 51 2168 73 690 81 686 42 259 55 433 17 122 6 2507 25 349 67 440 15 325 75 1887 46 1125 6 470 94 880 6 538 69 1177 16 25 96 81 70 68 81 387 46 376 92 816 43 740 63 52 66 419 77 93 48 565 50 726 51 1024 93 460 60 109 66 740 89 403 61 437 55 590 20 80 67 571 13 47 66 621 60 943 89 4 94 199 14 243 24 668 79 443 84 138 45 210 69 2240 47 213 85 1355 94 165 76 934 5 193 16 1087 48 368 44 42 79 566 51 54 62 352 9 115 13 653 67 868 82 441 13 693 66 193 80 22 66 1003 11 796 62 678 55 70 38 356 23 538 58 570 24 827 94 186 8 2218 41 763 63 75 99 581 24 900 73 323 97 950 70 422 88 736 96 355 25 1129 90 211 24 642 65 988 3 550 35 218 88 231 63 231 84 450 86 183 77 40 88 169 18 106 70 48 94 836 47 128 25 640 47 1515 96 158 46 515 55 5 19 337 88 681 96 136 38 1686 32 348 88 98 31 114 67 359 6 559 28 646 13 389 10 402 33 701 47 957 82 831 23 242 27 677 19 363 2 224 60 163 36 267 11 212 64 415 55 163 58 88 74 974 44 293 28 868 20 1659 51 233 5 286 2 169 77 5 48 8 64 707 33 908 37 900 25 70 40 550 36 130 23 183 18 651 0 992 24 77 7 15 64 581 2 1 69 132 53 239 91 459 12 74 47 584 1 291 35 1043 40 36 25 511 31 770 68 813 30 902 25 2451 15 625 71 798 66 416 68 71 90 797 14 801 37 216 33 2117 66 298 30 23 84 1067 62 61 42 1580 93 613 49 422 69 29 63 2 31 367 53 695 78 177 20 79 66 497 54 1892 36 849 64 3 79 915 33 1182 46 51 5 1977 9 167 58 224 60 50 77 303 69 519 77 311 86 616 39 840 18 130 26 238 40 252 34 51 32 761 41 449 7 774 61 370 46 991 59 604 28 86 77 515 26 256 37 2992 21 618 73 385 87 195 40 159 61 2040 57 1027 28 681 54 842 75 45 88 271 42 735 96 1335 3 257 22 71 8 526 30 2822 18 68 72 633 83 492 11 821 55 507 94 1509 8 146 10 277 90 21 84 41 7 529 25 361 80 191 94 391 99 192 35 400 16 288 29 58 35 72 79 99 42 544 77 397 70 804 73 50 29 1297 41 469 67 389 14 4 33 472 9 863 76 411 0 452 20 751 96 956 33 74 77 3048 73 160 75 152 23 65 4 26 37 35 24 58 27 554 77 60 97 111 84 1481 15 550 83 657 93 13 78 1009 42 2189 78 157 80 1076 71 372 16 11 47 91 90 1173 67 136 18 1353 24 904 6 375 7 30 72 1509 99 865 64 262 81 445 80 509 52 527 72 238 4 892 97 479 70 362 61 1673 9 711 41 421 33 260 40 497 59 124 86 149 38 185 77 50 71 733 59 1007 84 219 34 377 70 91 98 562 19 74 27 143 53 528 84 804 56 338 75 1541 97 124 18 726 74 204 92 1136 98 1669 69 700 45 443 6 225 31 285 74 147 38 905 55 309 10 21 9 1226 27 122 48 781 4 248 68 931 66 363 13 105 42 1219 34 70 84 415 69 111 67 350 25 815 85 230 11 559 93 319 79 957 12 559 53 97 1 552 95 304 29 447 30 110 41 159 32 235 63 2248 81 275 24 1161 65 1793 13 177 0 232 62 783 66 139 20 704 64 14 93 1235 8 179 31 1473 49 396 15 1073 53 1129 38 946 7 1084 29 2317 61 1588 9 1687 19 195 4 875 38 229 68 579 34 539 49 99 21 20 81 266 45 493 35 760 95 169 98 118 58 144 68 858 89 977 53 330 55 825 51 43 20 13 8 602 35 779 1 474 26 2216 79 420 94 63 25 161 36 407 78 1052 96 465 95 397 51 954 27 23 97 241 36 1587 27 231 76 1357 46 780 70 636 33 331 78 740 79 299 75 207 98 643 2 138 99 183 9 445 72 2453 91 704 14 876 70 47 76 68 0 760 41 524 32 524 24 369 44 8 56 130 94 644 38 1065 19 1986 88 208 59 223 95 352 52 1068 5 397 38 1 29 383 52 358 71 439 43 1512 42 679 38 303 45 618 58 227 94 172 86 28 1 567 79 12 65 890 43 762 16 206 90 573 78 741 37 455 30 503 24 1871 17 56 47 8 97 892 92 543 32 446 82 68 15 2500 92 247 29 1023 8 1051 47 82 32 128 10 1060 94 952 50 17 87 782 49 775 61 24 53 1036 2 319 25 1232 52 285 51 1192 39 458 95 585 97 497 5 57 80 195 65 1490 78 408 45 835 83 671 34 1536 51 1143 9 457 62 1596 0 145 80 30 35 412 5 999 37 1363 15 263 97 125 13 108 64 62 82 508 8 802 27 729 43 555 94 431 66 538 55 1272 51 778 76 560 13 831 61 1328 41 2606 34 692 43 707 4 1065 33 1325 71 22 45 1118 62 359 24 106 15 666 27 103 34 410 65 263 68 344 77 422 70 948 97 1061 93 46 5 584 17 281 6 1000 92 200 43 422 20 1304 24 30 33 301 63 175 3 1333 88 67 35 1430 53 318 97 63 19 1758 54 650 19 763 2 195 98 339 29 43 95 1041 16 92 38 250 90 702 21 220 23 2858 39 1372 10 541 17 187 26 13 45 696 54 358 52 895 44 649 75 244 46 33 54 209 10 979 38 522 49 868 30 390 31 434 70 898 84 663 89 867 85 317 94 310 58 385 72 443 0 533 9 124 79 488 62 705 77 163 25 995 82 538 60 669 13 273 42 291 8 182 36 452 55 246 67 21 9 167 59 180 90 794 52 1689 86 20 92 14 4 19 79 579 33 411 76 735 89 873 1 937 87 141 31 293 1 505 94 1340 71 620 25 194 55 407 34 433 17 79 44 1073 29 583 49 399 58 662 6 812 8 48 5 1345 33 1045 69 788 61 402 30 148 4 571 89 528 7 107 62 1558 36 396 77 620 24 977 6 959 11 2 60 170 87 241 21 12 56 340 71 90 22 191 32 1013 45 591 24 2663 53 384 81 745 41 640 32 811 89 1294 56 335 25 1213 67 1186 45 624 8 254 84 533 57 29 35 794 29 131 68 126 84 802 73 60 90 80 22 63 32 229 21 1231 12 1266 35 519 78 66 75 78 77 266 51 431 15 1029 67 986 22 112 42 838 17 1453 24 1700 68 469 91 1253 93 1625 13 272 20 1697 53 1288 -1 -1
9 266 82 345 50 1195 74 2107 68 2247 44 240 75 812 30 283 97 767 17 207 86 43 11 59 45 27 48 3 53 330 76 1489 78 40 91 183 14 39 51 787 9 835 78 1106 76 1081 6 322 85 573 43 200 62 258 77 662 84 24 70 1850 85 732 17 358 38 549 94 145 50 1112 37 268 22 172 23 221 28 291 93 441 14 720 10 261 27 639 32 228 94 674 83 1324 36 792 11 502 6 595 67 1087 61 760 64 499 81 208 84 39 14 340 25 574 75 473 14 427 72 1216 77 453 58 622 91 201 3 229 1 488 85 398 56 128 78 1230 35 266 26 1833 90 2191 3 92 35 164 60 1030 18 779 49 86 53 264 75 746 71 826 67 942 50 615 67 23 84 898 44 178 88 542 87 5 31 448 19 63 20 631 5 191 76 660 62 1697 77 2521 11 284 37 114 18 457 24 16 44 657 23 471 3 161 52 441 45 2028 52 326 42 975 77 456 89 435 57 1210 62 151 22 116 29 1345 21 442 45 3418 43 2121 63 46 34 715 53 894 4 3089 90 324 96 1425 30 925 56 820 9 55 29 106 5 130 95 40 51 647 96 342 39 1367 7 15 66 242 55 1176 90 1757 8 2835 53 293 93 161 48 461 5 61 1 398 64 85 50 429 63 356 49 79 15 541 47 36 37 734 43 189 12 247 61 37 67 142 52 361 91 109 46 1285 21 865 33 684 93 368 32 1468 43 310 71 164 65 373 72 205 63 95 85 1531 38 563 42 637 20 156 58 375 9 170 96 558 64 405 93 390 38 494 45 548 44 956 8 714 81 2180 43 232 21 1944 86 38 72 1582 15 421 19 51 96 81 13 585 14 1116 1 538 23 4649 55 117 66 125 75 150 12 986 42 612 35 160 71 1230 56 191 95 335 54 165 50 65 71 904 2 1287 60 171 59 912 36 591 19 167 62 358 78 468 69 106 1 247 58 728 44 1338 56 4 54 813 97 1652 96 700 69 173 62 268 36 101 70 183 45 196 8 1340 23 914 7 456 96 186 7 128 91 1174 42 124 86 674 94 843 39 678 5 165 11 891 37 87 19 36 44 424 27 168 54 47 61 1679 45 530 53 736 18 59 62 325 52 200 22 239 5 530 29 646 84 276 60 243 87 785 12 641 66 16 94 316 63 112 19 643 43 207 61 1438 85 1005 68 530 77 572 14 410 54 337 36 828 13 1998 96 16 27 635 34 2856 67 55 98 746 81 912 3 465 52 488 91 118 88 117 1 243 45 1318 68 52 43 576 84 491 91 650 28 111 0 69 67 99 4 175 68 5 94 537 71 203 69 87 47 546 82 3208 66 116 28 17 15 481 17 320 53 770 66 45 29 574 11 139 23 1655 88 325 37 328 95 4 40 1890 60 146 17 621 77 311 24 31 83 3825 41 1048 13 987 87 756 71 2223 63 161 6 140 38 252 9 1256 99 287 23 59 20 136 74 315 96 326 68 459 87 2542 99 242 74 530 73 967 51 860 44 588 28 2186 88 1443 8 1599 56 840 1 1050 12 483 44 367 52 662 96 1385 28 1458 87 262 29 294 85 389 40 540 84 1673 20 1958 54 69 48 963 20 959 92 259 97 487 32 936 64 438 51 21 1 529 73 399 50 336 58 63 37 148 35 212 87 692 21 474 42 597 22 1335 47 417 34 294 35 109 42 960 49 77 4 349 28 1599 73 613 48 134 27 41 70 304 32 1542 27 356 37 1334 25 239 72 25 50 281 92 459 27 469 88 160 61 360 53 10 68 266 65 88 63 743 30 427 89 1170 41 941 36 5 9 399 7 48 57 1711 74 212 62 478 42 14 98 708 4 226 97 573 61 832 96 260 8 233 87 3072 63 8 96 129 25 1426 86 285 69 1170 2 192 63 1616 77 832 41 574 13 224 32 385 74 77 31 136 18 1314 77 365 11 120 58 1077 1 1854 22 1193 23 267 33 2732 83 157 81 210 55 219 82 1152 39 856 23 26 79 202 94 425 80 289 38 2357 41 634 27 1394 83 281 93 1647 85 265 21 2037 81 247 22 942 86 283 0 1364 78 209 39 55 86 258 55 191 43 910 36 63 44 950 61 662 50 366 98 642 20 829 9 185 21 425 66 754 86 566 95 147 47 393 32 912 12 2361 39 487 12 571 64 21 88 179 85 639 66 586 75 154 47 341 90 546 63 91 90 544 74 925 3 1170 20 778 67 1044 95 617 47 101 26 176 17 509 89 163 57 226 3 661 83 182 0 1065 79 342 93 1339 39 626 29 426 5 1387 54 871 23 151 62 270 65 477 81 191 7 112 31 642 15 2678 26 343 43 805 97 991 36 127 60 226 39 1951 5 1824 51 3264 17 3361 16 519 86 369 59 1165 36 172 7 1075 92 54 97 1391 22 313 92 312 78 143 96 816 82 262 54 435 78 518 42 837 85 566 89 435 8 316 1 177 33 57 74 2882 31 53 29 225 50 1206 24 389 56 531 88 1561 14 458 54 1049 74 428 42 383 70 630 92 138 65 873 32 97 76 424 19 170 91 239 62 203 69 36 50 1601 29 113 91 79 94 1444 27 163 56 3091 34 246 39 50 87 367 83 1034 1 819 97 146 15 217 26 137 90 1197 2 309 61 434 30 431 99 26 65 1841 39 478 64 588 77 18 12 1129 60 488 71 1393 64 704 91 86 61 323 76 59 21 679 36 1239 4 737 27 113 81 674 26 1426 4 404 58 152 50 134 8 478 61 1402 66 190 59 9 86 782 26 2007 55 236 34 1830 11 431 10 20 98 207 11 15 74 1699 7 386 81 225 69 383 81 996 11 323 28 886 30 297 33 684 82 79 63 169 51 48 97 519 94 1363 97 708 26 426 12 211 39 925 64 1497 55 1581 29 264 9 1213 74 19 44 266 11 596 4 174 88 1657 10 1574 93 107 96 176 42 205 89 27 43 727 28 479 10 236 38 773 99 272 77 3311 67 1009 81 907 78 686 33 470 74 461 37 133 74 100 58 915 33 1526 13 230 31 457 8 568 1 76 12 217 54 1061 93 70 45 858 75 725 74 203 27 785 11 9 84 63 1 344 94 177 3 722 66 1004 99 95 81 128 23 758 46 133 44 921 17 2513 10 703 28 623 93 191 99 1553 64 121 51 573 91 682 48 40 85 544 95 323 46 174 13 508 93 376 81 544 22 1268 37 747 23 359 61 508 65 83 60 157 62 340 57 664 8 172 7 591 98 410 22 1154 56 215 34 557 85 967 84 122 97 101 4 651 49 775 17 174 4 74 81 584 57 1465 85 1640 53 53 48 2237 18 1404 2 561 61 1715 80 1104 57 3797 83 1155 19 466 24 623 55 262 54 487 32 1572 2 729 28 60 55 46 0 45 68 3257 61 1387 99 146 21 60 41 121 24 336 94 522 4 441 9 597 11 186 16 798 9 2329 39 1171 0 73 37 277 68 2368 71 1187 52 817 97 685 8 355 88 59 20 208 31 49 50 1978 93 691 42 112 67 272 72 385 67 2 82 78 97 66 17 201 66 1136 88 267 31 962 50 106 27 70 45 174 41 2288 30 130 58 551 48 170 14 489 24 440 86 72 82 182 58 377 90 807 19 176 29 195 0 31 59 110 27 1010 78 424 54 382 95 199 54 265 6 1523 95 491 5 1212 18 963 6 337 48 2676 44 1088 28 22 34 1672 37 1663 63 628 52 70 71 484 63 948 98 314 4 1197 12 1031 18 263 93 243 77 261 40 296 73 2234 99 48 83 54 31 616 32 213 91 2575 64 129 65 521 75 783 65 1394 91 3 82 338 42 810 70 240 75 81 57 593 88 374 1 150 52 772 64 703 79 203 44 259 20 369 10 56 62 244 52 231 71 166 80 106 62 29 71 279 26 10 12 646 21 33 29 62 26 67 31 259 26 590 39 485 3 220 39 1122 78 624 16 2169 68 1651 91 677 95 33 20 717 77 24 86 850 85 316 68 679 58 143 32 495 19 587 13 309 10 52 26 103 43 797 98 393 49 31 35 44 42 966 65 1140 96 1021 53 1721 21 446 8 163 33 297 66 146 88 720 98 693 18 381 46 82 14 2335 10 102 59 882 21 51 77 179 7 506 75 170 64 116 50 911 66 463 42 143 26 640 59 488 8 2038 0 14 18 605 50 330 48 164 91 1163 25 430 40 147 85 449 23 557 78 1598 71 370 33 318 65 864 66 176 24 442 37 252 20 291 58 84 11 687 25 220 -1 -1
10 136 1 311 41 758 5 778 79 835 80 450 85 879 23 582 5 87 26 3057 11 251 35 750 88 167 3 313 31 1102 2 227 14 799 29 1392 50 77 58 13 6 638 27 1108 19 1013 85 176 64 212 0 323 34 555 12 296 21 1724 73 1247 92 1124 33 463 53 1276 59 569 83 1205 75 79 85 1131 52 541 22 1108 6 150 28 404 74 94 24 1067 44 1815 47 824 95 311 39 566 79 532 68 44 62 518 36 1004 90 242 29 715 97 78 78 501 31 46 27 1379 48 692 55 318 29 174 92 1899 51 628 31 928 33 958 53 618 29 210 73 10 37 351 34 622 23 977 0 55 22 309 3 1674 9 1270 21 304 77 261 61 749 62 216 67 822 10 1003 92 374 78 157 55 592 17 1685 63 542 24 182 32 33 22 731 0 274 92 435 2 167 73 96 93 164 78 781 17 1043 41 14 10 172 46 336 28 113 0 758 22 156 84 191 32 175 44 599 96 62 26 132 77 1228 84 473 45 853 36 3495 70 374 16 332 46 466 99 1722 98 243 82 338 79 165 3 222 21 269 3 527 44 344 37 1070 5 35 52 445 25 350 31 116 94 1030 81 1288 67 462 4 1057 75 83 43 1447 41 270 13 469 70 95 98 319 14 278 4 95 77 314 36 1423 56 777 34 52 9 378 42 727 24 133 78 48 16 49 22 373 47 1198 92 740 91 672 17 1274 25 1359 22 720 39 1170 67 1293 69 153 70 877 88 1739 5 318 92 118 68 36 60 331 14 1191 1 964 27 3700 46 248 39 890 25 2259 6 1534 85 38 19 659 76 393 63 393 86 1266 57 28 19 530 17 1506 66 670 18 4819 91 745 24 60 30 254 45 614 43 33 36 360 54 121 34 400 3 263 55 417 76 412 80 144 76 918 82 94 57 310 33 30 82 763 11 137 30 2450 33 695 15 41 49 222 81 596 43 243 84 331 5 837 64 1810 62 428 92 527 95 673 93 598 15 22 39 673 38 626 19 1068 39 270 22 556 78 229 53 1211 83 613 11 208 38 246 49 600 6 27 95 127 51 55 18 446 49 418 81 1163 0 80 37 401 26 438 10 577 42 329 55 786 67 651 40 808 82 28 74 1259 91 49 34 932 55 283 52 107 94 134 44 153 6 173 45 346 95 74 69 4 82 1237 56 285 62 493 7 800 34 1134 69 22 76 385 34 73 55 486 52 1643 55 210 83 235 41 266 28 84 79 698 47 79 41 872 90 352 41 413 66 201 74 750 44 321 13 742 62 1035 76 553 89 10 69 80 40 124 54 164 93 204 15 55 6 49 89 776 34 22 33 588 95 65 6 72 78 449 58 350 87 1531 52 1261 49 38 15 40 32 851 36 1114 2 6 92 404 66 394 87 609 48 365 23 1525 36 1623 31 365 86 3233 34 1042 86 43 48 597 55 465 80 9 6 766 14 220 69 369 58 594 92 249 85 503 88 57 67 227 62 687 22 454 54 779 37 543 22 179 54 448 5 487 90 692 7 107 89 883 46 831 87 719 52 522 22 508 56 1348 68 101 43 1068 50 1052 48 318 10 855 39 1608 54 1251 65 101 92 1617 21 217 29 556 25 601 91 304 13 984 88 1025 36 2426 59 667 69 284 15 193 59 2429 31 61 77 790 30 443 29 599 40 1003 33 242 3 1759 47 1932 97 105 81 94 84 3608 93 1417 10 250 99 961 39 3680 60 140 85 209 73 846 78 1080 63 455 58 986 92 2413 76 1839 22 271 2 28 45 2695 41 45 60 36 53 7 79 532 67 1542 51 628 47 401 79 43 70 495 67 89 86 825 3 400 92 7 65 701 89 148 71 66 47 2215 46 120 68 378 99 326 94 208 4 275 18 1151 92 2798 34 201 55 460 52 78 48 1298 80 684 1 600 31 6 30 1044 17 261 33 279 49 97 75 301 92 164 33 34 49 26 13 344 16 267 41 1529 54 82 95 10 45 402 17 40 53 344 83 395 0 111 6 826 20 2204 58 83 93 322 86 1389 84 62 55 604 70 118 40 33 88 359 35 1566 45 50 71 460 18 52 78 25 99 195 87 609 44 700 67 810 44 894 14 995 21 309 56 1587 61 573 83 165 52 71 40 26 54 211 56 482 58 505 49 649 23 46 81 2062 17 785 36 148 52 1831 62 85 25 1493 62 254 90 783 71 778 16 278 78 423 19 922 30 405 43 160 24 229 90 1184 98 884 90 560 32 798 26 187 15 376 56 317 73 217 77 181 91 21 30 323 37 785 31 491 17 1780 37 1353 43 239 19 279 56 1228 34 1084 41 685 24 322 77 333 64 150 79 299 68 439 85 1000 23 517 41 326 88 566 74 9 99 227 56 637 57 256 10 697 76 49 30 982 38 1129 57 1127 8 230 45 470 12 217 25 279 55 705 15 322 88 591 18 219 19 642 33 760 65 395 84 805 30 1356 16 244 24 578 19 527 23 762 70 454 59 2045 85 33 93 1444 30 933 37 305 12 250 1 96 48 348 64 2338 30 587 36 16 8 56 70 287 7 6 89 36 59 168 77 322 80 3010 79 370 68 981 3 662 84 68 70 321 20 1711 29 289 40 347 58 1177 80 387 91 773 28 927 31 598 14 1586 48 9 90 854 13 375 73 2 96 190 32 239 34 601 85 897 64 219 2 431 51 149 2 65 44 62 0 43 16 138 91 160 46 480 91 401 83 345 0 712 55 699 92 230 1 8 85 27 17 479 91 618 95 620 44 16 37 226 61 472 49 2605 22 318 51 584 35 49 16 1358 60 1403 6 178 46 85 32 861 77 690 27 795 91 90 46 375 84 877 3 102 16 478 72 2117 78 458 71 458 44 752 19 3193 88 214 94 136 89 326 46 254 95 6 92 983 87 534 55 278 2 785 52 333 48 1244 20 1677 26 1313 47 197 48 1658 6 246 33 292 91 661 30 145 51 728 48 1404 38 80 19 265 59 102 23 128 61 669 29 497 82 315 26 775 45 67 93 136 90 105 21 1691 53 2595 36 353 1 3 26 2575 95 183 71 891 73 1686 89 191 97 839 30 908 77 169 68 354 46 1557 60 505 71 213 9 2251 51 591 6 124 37 550 46 1412 93 593 16 307 42 75 87 7 86 683 10 1478 91 1333 57 965 44 192 42 165 26 652 86 360 18 114 20 55 28 506 92 81 89 189 97 169 29 1957 15 468 51 136 64 165 20 355 66 540 50 1245 37 327 69 434 81 1803 12 133 40 1236 46 1124 66 431 39 344 19 80 3 1931 50 21 3 233 90 862 96 1218 40 960 55 294 12 3289 93 390 84 61 43 151 28 160 89 259 54 1100 84 489 56 4757 66 64 74 401 70 182 82 641 96 80 2 954 39 1076 22 54 78 23 37 865 61 538 81 1325 59 308 55 487 58 44 44 780 60 42 35 1549 21 647 34 2809 67 429 42 332 77 306 58 618 43 648 1 2449 6 405 71 475 40 281 31 241 56 453 5 57 9 324 30 976 85 95 35 1857 14 94 8 2 81 2057 4 1196 81 706 67 588 71 1591 91 188 85 125 97 272 10 61 73 244 36 18 73 115 43 1048 71 258 24 376 59 656 10 707 11 468 53 1056 27 56 65 616 25 626 73 1590 22 150 75 636 63 432 3 1721 26 444 58 13 10 73 49 776 51 624 4 90 77 88 47 963 2 67 91 285 25 108 28 17 63 313 32 452 67 569 41 872 71 636 42 56 67 404 51 476 22 32 96 683 75 873 0 109 30 1453 45 290 83 858 4 542 16 3202 4 1316 28 641 71 569 56 312 26 1128 77 556 69 890 76 610 12 210 23 71 9 77 47 386 64 200 79 490 40 527 35 461 93 232 39 19 3 166 58 805 55 2247 87 338 63 802 8 499 76 1028 25 347 82 101 58 36 27 16 8 540 61 628 19 818 40 628 12 632 41 1672 54 142 69 30 7 323 59 3806 67 36 40 284 54 316 94 1161 21 587 99 774 32 17 47 756 88 1969 86 404 75 1789 81 222 30 305 27 1648 22 342 49 105 70 238 66 296 83 19 77 2573 43 710 27 21 74 1584 90 144 14 1669 66 241 0 1637 3 92 32 233 87 807 7 1507 26 46 21 219 75 498 5 141 9 1057 58 201 20 65 95 49 72 216 2 53 38 673 3 68 43 834 76 359 28 698 99 149 76 317 52 375 15 265 77 578 28 369 67 95 70 71 71 513 58 169 77 1155 79 430 18 77 72 694 27 160 45 1285 58 97 78 1149 88 455 91 414 94 89 25 180 29 621 78 165 79 705 82 1744 51 823 63 2589 71 254 32 939 43 595 65 2157 0 296 7 703 45 555 61 371 28 1728 55 469 13 387 72 171 25 325 36 378 -1 -1
11 900 26 34 91 566 31 271 46 161 34 248 31 381 81 1265 10 101 92 177 85 713 14 3151 47 89 66 897 21 117 42 1325 21 1141 49 1187 25 1105 49 34 86 153 49 1434 57 102 12 840 27 185 14 273 4 15 7 657 98 509 20 772 63 320 28 317 33 1 92 44 91 462 15 166 76 539 79 707 91 2938 52 21 32 429 81 543 73 852 76 582 91 347 23 1688 83 1085 75 1191 16 1322 57 392 40 37 48 1223 54 126 63 744 62 2406 89 472 13 7 18 2313 35 1034 27 443 33 935 88 769 46 33 78 308 79 939 57 271 85 669 15 240 87 867 0 188 60 238 22 1299 66 1156 25 427 22 229 58 227 70 468 91 30 14 1669 16 214 35 2198 27 389 47 1201 67 196 72 21 52 866 72 494 61 29 93 129 95 374 80 99 15 14 2 213 35 1185 29 586 38 225 19 217 26 1276 33 331 44 2 76 648 41 264 89 1055 97 733 51 1321 29 457 79 480 91 1005 67 1172 91 57 7 1449 11 3861 33 679 58 382 9 146 51 213 42 17 8 140 73 790 43 400 22 462 41 629 14 207 76 48 62 1847 25 796 99 813 60 1175 27 635 94 781 51 109 96 380 68 419 16 730 55 1447 45 479 27 143 98 299 26 869 79 255 0 329 92 343 52 58 72 734 99 913 15 675 16 367 57 1316 36 1309 72 410 46 451 16 618 94 175 13 303 29 94 37 919 28 192 58 334 50 65 6 1385 54 1015 80 24 86 414 55 295 96 1806 61 108 18 1572 12 566 9 169 97 418 32 387 69 729 27 140 2 311 23 213 91 444 45 16 21 441 33 987 84 377 97 941 57 218 74 883 65 1618 57 25 59 9 72 169 64 385 19 533 56 741 72 71 99 276 95 626 55 1105 13 492 89 285 67 668 75 463 24 988 32 458 31 1373 10 806 37 219 58 299 40 308 42 1592 18 152 37 529 36 912 63 210 40 409 65 2790 91 662 82 11 65 1923 75 84 41 473 75 228 62 46 56 123 19 364 20 203 55 47 82 247 54 551 14 432 71 519 46 1804 79 19 71 476 5 103 58 115 47 518 51 425 16 36 82 49 98 575 79 403 67 2409 95 2582 31 552 14 227 22 3 96 2241 87 1025 0 400 45 430 53 237 79 312 55 737 64 571 66 89 73 2053 74 1012 81 3 7 1797 85 368 82 1291 78 548 83 496 21 48 67 11 79 78 1 358 69 130 79 134 3 352 53 505 76 202 25 337 89 510 51 506 12 129 97 1306 68 217 92 19 68 916 45 937 94 2130 92 1088 43 1318 91 805 33 2828 53 183 48 399 72 690 6 491 1 351 63 314 78 2483 84 832 9 385 67 229 37 1777 69 1222 65 264 71 116 76 641 71 105 4 45 9 290 98 2306 34 97 48 275 70 3064 74 8 90 676 34 330 48 689 80 352 31 267 94 82 20 403 5 393 18 281 41 266 4 1784 34 326 96 281 82 120 25 44 83 282 81 180 27 111 12 324 60 481 24 1483 52 886 96 222 19 710 24 310 66 812 97 4012 61 202 28 55 32 99 7 549 63 397 49 172 95 164 27 1913 33 924 96 702 73 361 46 46 47 2091 30 808 7 31 34 766 75 117 47 835 6 4 93 666 56 1106 94 934 71 700 15 73 24 842 65 1382 23 79 20 319 88 133 49 146 20 44 25 717 7 410 35 964 36 507 94 597 15 134 34 479 62 651 33 535 65 126 64 752 53 132 73 1888 16 323 22 1277 52 97 56 890 16 692 37 448 57 142 55 502 22 316 36 129 52 1163 0 764 45 917 59 1168 1 1997 69 73 36 1144 31 434 22 1920 0 999 45 720 39 1765 92 169 28 2704 88 396 94 223 1 11 43 1113 34 742 85 656 51 19 13 953 12 978 94 601 76 1391 88 578 42 239 43 167 47 2758 13 82 44 34 71 477 44 734 55 310 87 121 21 1339 28 973 0 296 40 378 45 190 42 155 55 393 48 35 91 80 68 340 87 130 16 1083 28 3032 27 13 38 63 61 100 94 863 96 1436 19 1087 62 1329 60 242 43 637 9 282 45 122 48 216 74 1192 51 1464 68 259 65 802 25 812 62 1498 17 426 73 1388 71 41 27 1817 53 497 10 834 85 1004 25 56 26 1543 3 1510 34 50 43 97 76 97 16 682 45 1666 38 994 27 33 45 1193 14 230 62 2158 11 1273 3 2150 83 103 93 449 11 568 37 310 55 192 30 2201 70 330 49 870 28 224 72 620 53 353 68 395 78 83 89 57 32 574 40 143 65 652 92 550 63 527 56 705 29 116 95 454 57 34 32 124 13 287 17 294 62 1719 8 1026 54 97 69 228 92 518 47 409 38 82 96 44 39 860 61 109 10 51 56 85 57 45 63 535 79 513 16 78 3 227 56 437 53 757 45 259 33 209 22 1869 51 375 50 216 20 638 12 631 8 592 47 450 28 516 26 400 77 41 20 156 12 37 88 11 89 257 88 1731 98 135 25 292 35 766 90 1629 11 998 53 437 98 651 25 350 14 683 97 262 32 91 71 43 60 240 49 734 0 250 13 17 83 137 32 279 4 124 8 727 77 63 13 457 79 412 88 441 19 61 41 180 72 861 44 1171 92 424 6 246 64 537 37 296 34 38 82 186 41 342 55 3322 98 910 11 1178 21 479 71 629 77 1188 38 406 18 631 78 596 79 240 86 1709 19 438 87 583 0 94 71 425 82 85 21 617 7 252 48 6 84 730 42 102 19 1047 78 195 96 356 92 50 74 1971 63 663 64 213 53 563 66 800 71 102 25 639 89 648 78 738 49 131 22 9 10 220 24 1140 92 529 21 965 95 766 76 24 1 364 64 213 43 124 45 23 74 414 97 166 54 379 42 616 23 314 31 305 83 959 20 195 54 108 35 1063 44 118 23 744 47 230 30 1278 49 493 8 317 90 171 55 394 88 221 48 730 0 1033 11 870 50 2246 24 160 49 838 99 885 91 229 28 653 44 54 0 686 79 323 36 963 31 471 9 1990 76 245 57 955 87 1544 19 238 94 368 78 196 79 500 70 604 21 588 61 99 68 504 91 3 1 648 86 298 30 1097 70 267 16 391 79 600 34 144 97 881 35 655 47 497 89 2135 97 779 94 1694 62 534 58 702 72 510 33 59 60 743 10 277 34 269 90 2109 48 651 28 98 99 110 92 1204 46 314 84 420 83 748 53 271 1 559 0 436 44 935 84 166 58 768 0 406 21 2 57 495 43 777 39 289 38 251 82 25 1 1152 93 180 18 1407 3 167 86 872 4 331 50 31 80 203 64 789 47 256 9 77 0 1031 50 756 38 680 90 237 96 94 62 601 38 63 82 993 36 344 99 363 90 71 24 968 0 716 53 480 3 44 62 106 35 977 48 505 69 43 94 63 93 782 74 564 53 719 77 176 45 791 27 1363 88 30 93 1362 56 874 95 80 80 1284 41 837 18 1158 93 1955 59 1294 50 413 61 285 53 132 29 1127 43 297 18 37 56 1086 90 521 57 384 95 1513 96 176 45 427 5 295 4 570 54 522 64 3765 51 736 94 1991 55 492 54 122 23 571 41 261 3 522 6 328 2 172 4 1023 94 189 77 76 96 1057 58 100 53 261 80 367 62 352 66 172 91 547 96 396 76 1907 70 939 44 516 42 66 24 380 25 2408 86 696 54 86 90 870 72 1551 0 249 30 718 62 1034 66 317 63 1420 87 550 92 1462 83 813 40 583 46 211 59 1232 96 316 21 791 62 208 25 1114 5 725 87 175 28 148 14 723 21 153 9 2046 28 65 25 1578 50 34 44 30 8 111 0 345 45 292 17 425 34 182 75 342 87 366 62 104 42 602 30 629 63 40 23 759 85 84 47 287 94 1423 98 9 52 193 48 134 97 535 83 1801 18 44 31 623 43 396 17 90 72 904 74 150 34 203 92 778 29 878 84 763 99 314 93 555 66 755 43 567 56 41 81 516 62 141 92 850 16 539 36 88 86 1069 27 720 77 9 60 1169 83 1847 23 524 77 1609 34 34 43 1062 57 211 61 138 66 474 4 365 80 1525 53 300 8 187 55 1034 18 244 85 132 90 271 50 159 5 216 16 15 35 722 33 610 37 1040 83 48 75 743 4 64 26 583 70 657 72 61 78 901 64 83 74 588 21 1221 68 585 70 1712 15 1958 30 81 70 215 67 768 49 661 16 175 37 826 48 531 99 414 67 57 22 461 19 428 91 2292 14 1549 19 447 49 249 95 602 93 437 54 640 31 683 8 822 53 1535 78 36 97 148 86 159 8 210 26 381 76 65 92 463 38 496 78 528 15 704 67 211 53 553 88 166 84 711 12 517 34 64 46 106 -1 -1
12 391 50 220 46 1167 59 260 33 238 87 35 85 229 3 487 7 174 26 28 96 97 13 695 23 84 41 204 8 290 51 311 61 1146 75 291 5 131 10 1584 11 111 55 16 19 1588 95 308 20 656 12 348 29 67 87 179 82 380 90 366 85 322 65 860 54 43 96 327 5 828 33 70 15 2164 65 208 31 338 67 128 30 789 23 249 45 988 72 263 47 102 29 360 49 453 86 807 98 96 59 83 19 237 10 184 84 271 66 906 19 94 41 56 14 349 71 133 55 485 62 117 0 2212 15 1930 95 2830 39 413 14 13 37 2507 6 73 89 348 95 65 14 1528 46 489 97 272 99 747 82 11 24 216 65 124 50 595 33 174 11 450 45 495 74 83 1 537 88 322 83 529 59 243 68 193 17 637 38 147 84 173 55 878 11 1130 34 535 1 902 78 694 64 408 15 758 52 24 11 658 26 91 28 1028 44 85 10 248 67 21 7 71 54 142 67 1258 30 531 75 228 29 1005 66 4717 13 108 16 204 58 375 86 1793 92 1773 22 663 40 486 90 13 11 162 99 737 35 82 73 1028 63 1360 22 788 40 68 41 90 71 193 88 561 93 256 44 103 58 465 28 505 91 458 36 115 0 1917 40 501 55 385 10 226 73 91 79 768 7 17 86 639 50 346 62 428 42 915 50 1611 67 338 82 814 27 457 93 140 36 381 86 338 70 340 24 1239 18 492 14 1045 91 78 60 941 8 5 73 1944 69 305 46 625 4 638 60 1268 24 1487 2 308 37 858 38 838 85 4 96 2317 59 121 10 552 78 57 6 1285 0 6 27 348 59 253 73 1642 72 357 76 1236 5 287 55 772 72 622 7 530 75 723 66 1026 30 103 29 21 30 863 75 927 38 120 59 1032 90 825 74 434 70 921 43 989 84 127 44 606 99 340 52 553 47 996 55 1827 67 1315 34 740 90 341 46 463 72 17 46 379 24 715 73 143 43 971 64 1775 59 291 71 1574 22 215 82 584 34 32 50 217 54 1 22 194 32 2202 91 93 49 311 88 581 91 215 31 298 3 837 29 267 58 648 56 340 16 249 32 472 5 782 75 454 99 494 67 734 77 467 94 43 0 55 58 123 96 28 42 93 36 130 61 765 88 1259 13 1780 53 390 21 741 89 275 20 728 72 363 65 913 72 143 30 2168 37 34 63 232 92 243 95 381 87 577 65 170 75 735 30 95 4 123 66 210 10 580 66 200 23 31 17 1034 52 1606 44 266 20 637 27 202 84 32 41 67 98 905 7 241 66 495 43 1139 34 494 70 267 55 733 15 21 10 66 3 570 28 1138 49 256 52 189 49 249 76 38 89 223 81 891 89 351 44 108 51 1241 40 2382 16 281 49 1567 29 120 73 539 49 1550 27 126 47 142 36 315 3 358 70 289 89 40 83 2874 24 1636 61 1300 75 389 92 640 43 662 91 640 29 608 95 495 76 1407 1 42 58 11 89 636 31 2466 32 427 33 109 74 39 23 411 53 245 35 1019 36 503 27 415 26 95 78 280 23 559 18 156 45 75 6 1318 72 699 85 715 79 1305 41 382 7 123 87 588 66 212 27 237 8 712 14 178 7 763 3 682 32 416 74 575 75 697 56 1160 71 496 32 784 12 907 85 277 23 228 98 655 95 75 9 1558 17 125 40 265 25 392 18 567 65 316 12 587 11 343 42 769 14 951 72 666 0 584 57 131 70 562 99 3774 62 260 66 353 40 1167 72 615 14 1562 90 59 46 2135 61 1255 13 1347 53 1064 34 309 27 731 1 216 82 14 30 846 79 628 44 1426 1 1214 19 86 89 1755 94 279 76 72 39 413 7 228 90 1281 93 225 19 183 59 999 58 429 94 954 19 1219 52 560 53 940 98 242 99 194 77 312 65 728 59 75 81 1150 22 1370 16 222 81 2415 67 216 33 360 22 68 14 502 2 601 8 1672 42 532 71 2049 12 578 59 1136 39 31 87 1550 40 278 41 145 95 1492 92 227 87 378 25 2365 1 417 98 376 73 1087 15 10 37 424 61 376 2 230 59 111 56 813 26 117 29 959 23 571 14 513 76 492 16 51 63 337 59 715 63 280 92 1000 69 962 62 518 67 948 74 1051 12 26 45 183 72 142 45 1061 77 23 85 189 19 1388 42 65 59 38 60 1048 4 394 48 324 84 140 89 1020 65 277 51 634 99 182 47 1182 80 118 36 172 68 271 32 601 34 190 47 623 50 514 54 454 23 512 35 307 77 1269 9 182 8 2526 46 1470 16 487 18 762 58 362 14 233 50 825 93 38 18 215 91 163 56 261 64 187 14 348 18 175 64 235 41 1345 87 611 47 250 35 114 45 335 9 723 39 11 19 321 89 380 55 165 74 80 88 112 18 924 94 256 5 806 75 64 80 233 33 1833 21 46 61 1183 44 58 61 5 68 52 2 261 4 1130 56 1009 89 943 27 45 38 577 46 6 95 496 69 43 87 349 36 860 86 568 18 877 35 236 70 515 97 172 47 1164 26 1689 38 744 94 338 79 582 50 281 38 147 15 731 55 36 31 694 0 1382 41 34 16 62 34 1162 23 126 34 53 66 222 91 439 77 673 67 548 38 3125 24 88 18 410 61 1177 74 3297 64 8 66 1539 93 507 80 595 19 337 28 145 57 167 95 1282 39 896 23 404 83 1036 35 171 11 371 91 159 37 23 54 260 70 232 63 250 79 385 22 881 50 381 44 64 68 294 7 448 41 1706 25 1074 79 1128 1 65 35 666 49 52 9 754 12 273 25 851 60 235 25 519 91 1219 28 600 63 1786 61 743 63 870 34 31 85 394 80 1544 72 1715 56 176 96 686 69 629 73 255 96 403 44 558 18 244 15 163 75 660 11 486 87 901 3 883 4 62 30 740 80 1026 56 858 43 174 28 699 73 156 11 321 9 502 61 25 38 989 17 1383 24 813 49 1049 9 44 96 156 55 109 36 378 10 20 24 410 36 814 62 197 39 103 74 521 60 116 81 198 88 34 77 88 32 287 43 431 21 889 20 1115 30 398 35 614 7 936 89 27 93 636 13 54 98 952 51 286 74 185 87 42 41 17 99 1649 3 1087 37 122 79 329 82 97 54 308 41 2012 55 384 49 726 67 786 8 830 0 579 33 440 92 673 46 429 29 221 98 269 10 202 79 227 23 1668 38 4644 91 1043 52 341 16 557 20 1768 69 342 95 1445 69 1080 42 140 87 1809 71 287 24 210 56 382 49 1957 37 1112 38 49 69 277 48 979 41 54 32 108 9 327 52 85 59 634 70 522 94 984 95 130 86 111 85 264 35 44 18 1817 54 76 7 1608 21 619 46 16 10 401 63 2672 21 206 76 840 85 89 34 564 76 969 63 1927 75 1568 52 229 5 675 4 76 99 542 9 858 17 465 52 482 4 330 30 584 83 862 82 76 26 1446 43 428 14 867 64 62 53 164 99 131 83 45 45 69 94 99 1 227 80 403 89 743 92 173 34 309 91 82 73 65 50 261 45 412 77 1202 13 1133 58 50 68 394 88 150 78 803 91 1289 16 19 73 240 98 728 43 74 27 24 67 234 20 129 8 98 52 165 4 501 41 523 3 323 20 584 44 275 32 733 72 1934 59 135 73 246 2 232 81 62 38 4500 3 282 39 27 25 551 78 1338 64 1969 51 343 85 48 54 40 79 356 82 965 37 495 48 31 58 153 79 362 91 154 11 856 35 256 58 182 39 26 23 508 21 1219 16 699 97 72 29 95 51 115 97 681 60 30 53 788 54 265 34 566 84 1112 19 753 71 453 76 1353 83 555 8 47 44 487 1 578 39 820 80 1359 90 42 6 712 33 53 92 119 60 696 33 832 86 397 6 86 53 275 84 415 19 186 53 540 36 179 1 1467 45 559 73 1126 93 348 14 113 96 1782 56 165 95 1420 91 1058 14 529 62 188 85 572 53 519 76 310 32 425 31 647 25 619 59 174 91 1436 20 440 18 582 56 171 1 667 33 259 41 466 47 145 25 19 20 531 3 121 16 341 10 27 40 188 42 935 54 974 57 1018 15 610 87 583 82 73 89 1955 62 1056 84 184 46 292 42 713 72 307 41 106 58 2830 74 568 11 509 1 640 61 176 70 465 15 221 47 712 28 375 96 489 73 537 67 236 76 2879 53 21 7 153 42 74 62 446 27 1045 50 199 55 845 11 249 36 754 47 675 56 1121 83 1695 71 181 94 569 96 562 23 1000 22 476 74 356 16 1807 21 602 62 751 35 588 77 103 40 569 5 1112 81 1085 89 148 9 1365 69 1237 6 42 31 293 30 65 56 761 43 645 61 1151 2 1026 66 873 37 1340 14 23 81 825 99 751 23 189 35 96 52 160 45 576 90 70 55 187 48 1214 50 1881 68 64 37 253 33 10 11 951 89 169 79 103 99 668 -1 -1
13 1199 32 2042 7 228 30 666 14 88 4 708 3 11 81 309 10 940 8 789 92 41 3 1429 52 60 57 1281 12 433 27 32 64 1201 20 943 77 154 26 1177 14 307 7 1560 79 7 35 673 45 519 53 754 50 17 87 915 95 467 98 263 7 719 6 1051 21 41 20 1842 25 827 17 186 64 228 95 524 90 149 24 248 25 236 35 186 24 177 16 615 56 139 91 306 27 653 50 669 42 328 1 245 77 1088 14 501 72 768 15 716 3 179 83 748 81 4540 14 184 37 270 57 1069 67 591 62 186 91 708 43 782 81 639 31 247 35 404 3 226 46 32 76 1735 8 778 13 109 73 892 67 40 2 580 5 1345 65 264 26 129 83 414 7 322 24 213 13 1629 49 1063 46 1147 82 280 0 1322 19 55 42 2682 3 166 95 429 67 96 25 1113 41 167 70 825 2 756 81 94 31 361 17 583 28 337 95 955 58 296 4 695 57 67 25 99 64 463 74 950 71 956 4 705 90 739 63 218 83 271 34 121 56 1809 88 28 90 1190 69 1690 32 1026 51 654 99 347 96 21 48 565 40 355 39 706 73 568 18 683 32 906 81 70 85 1630 58 762 98 448 45 242 69 48 13 177 90 329 95 821 4 713 73 313 13 861 97 1726 56 1072 48 166 84 630 23 720 51 249 82 404 38 158 99 431 97 573 38 8 69 633 99 678 39 2126 37 673 17 22 83 1702 15 418 56 1439 0 569 80 311 12 877 83 252 24 30 70 45 14 156 58 134 96 930 8 352 93 456 53 203 26 478 5 106 33 1190 47 1060 65 134 1 595 57 589 28 2008 56 353 83 393 46 1041 94 209 0 1132 93 194 6 149 96 164 33 240 27 337 13 1528 89 1268 91 978 50 517 14 1923 55 135 92 240 73 353 31 282 77 322 0 333 51 422 78 342 22 155 94 932 70 1948 43 1175 93 860 36 67 68 799 90 68 34 957 81 152 26 215 41 163 55 2289 43 59 83 911 11 93 73 990 80 328 98 1 80 38 78 1530 55 21 12 520 70 1974 91 270 34 265 37 641 18 113 16 247 39 769 93 316 70 253 35 14 73 118 81 838 82 183 76 493 65 1303 14 352 27 184 81 224 76 361 37 307 56 108 81 309 22 1181 55 313 2 514 11 387 42 246 72 353 54 271 53 235 47 691 17 108 54 2003 0 626 93 236 17 512 46 660 85 130 86 992 95 110 0 728 86 35 22 9 26 8 12 413 72 85 63 3943 22 112 48 757 10 445 8 62 37 145 25 77 69 251 21 622 47 32 21 68 4 102 95 78 5 329 69 227 71 772 21 319 29 3 10 1015 5 726 66 4 46 457 20 30 86 378 49 217 67 186 84 3 82 407 97 1449 72 146 11 1897 15 660 68 233 52 417 84 285 14 444 72 565 89 412 14 672 32 138 87 214 74 105 23 639 87 253 34 69 51 307 80 78 52 1511 14 482 87 1905 99 137 66 69 11 2410 90 90 4 1667 80 574 96 1212 44 594 22 765 12 1617 33 699 59 764 17 745 37 1399 75 1019 32 465 75 653 72 18 48 240 96 455 69 2669 15 165 58 1552 93 239 68 564 32 1735 38 29 84 558 44 423 60 1386 11 107 23 808 33 956 69 235 23 387 87 53 63 24 25 655 0 746 52 306 9 257 39 76 26 69 61 779 83 705 2 471 93 112 80 796 49 476 42 803 35 621 25 341 76 214 0 743 20 7 95 394 74 80 27 215 55 850 27 865 36 627 17 238 83 28 93 70 66 518 24 1115 20 119 68 1377 70 1688 98 85 53 15 85 127 42 2190 8 268 22 629 42 220 58 435 11 132 65 604 66 1828 54 205 95 24 29 125 48 475 77 17 91 3249 0 221 64 401 4 170 54 54 80 59 87 1330 13 954 84 641 92 488 97 99 61 1404 87 1353 56 316 2 586 76 1606 96 206 46 1520 27 747 28 675 43 743 21 735 89 9 17 3837 38 399 3 524 64 1137 99 148 61 2859 41 692 0 208 27 187 68 102 95 808 63 380 49 508 87 137 66 608 17 2514 23 189 7 2722 35 423 99 1324 3 1142 56 183 99 464 91 405 23 464 67 418 56 19 70 215 66 2042 87 523 96 135 97 375 22 116 68 295 1 707 25 244 89 180 17 237 78 754 66 1201 60 1202 31 85 38 359 91 132 49 579 25 798 36 682 56 123 84 311 30 1063 15 210 98 336 93 330 19 96 1 810 98 107 71 600 97 57 89 16 55 419 95 248 18 1366 49 388 5 31 73 357 72 3082 48 773 39 88 82 255 90 1427 22 896 42 45 31 112 85 201 6 1321 28 1070 99 725 49 60 44 422 59 736 99 3945 11 449 42 23 54 267 36 987 80 2409 50 441 93 135 5 96 4 1082 18 917 59 150 33 842 72 381 19 525 63 757 96 134 36 294 96 382 50 405 84 2469 10 892 87 1035 53 615 77 1136 78 2 99 878 62 56 68 1757 95 121 22 78 54 1274 61 101 69 837 86 447 21 359 71 437 23 1606 52 145 78 421 79 1949 32 1190 3 791 0 85 39 357 88 437 35 83 33 239 30 1390 2 833 29 348 51 147 91 858 43 847 89 636 27 1236 22 444 0 11 45 535 50 847 30 262 96 1157 17 635 73 248 30 1814 76 251 56 397 82 42 50 176 27 594 36 453 11 268 80 136 82 341 13 795 57 491 79 276 23 208 40 533 97 929 44 133 24 1879 22 53 28 593 52 1076 47 763 67 214 35 453 94 1695 92 1311 77 671 45 726 30 1404 82 1131 63 830 77 248 83 280 7 426 8 316 65 181 84 297 2 199 10 244 87 526 93 189 86 14 15 10 35 86 92 883 67 487 1 779 30 1824 87 513 48 174 91 1837 69 334 47 205 83 312 15 435 85 636 18 449 11 1197 14 494 10 333 19 556 64 1957 31 335 35 7 23 1057 44 440 92 128 7 274 69 30 75 367 6 517 77 286 98 390 34 109 95 358 7 217 61 201 63 869 27 927 10 108 88 96 71 2706 5 1024 38 20 80 203 59 76 12 829 13 2920 49 1234 79 32 78 1142 20 1042 18 848 24 820 62 254 96 279 81 347 18 1145 5 630 43 288 18 240 7 883 56 352 27 54 94 72 52 690 32 16 62 80 87 164 34 706 35 462 43 447 24 847 95 279 70 1266 90 467 83 382 26 1544 57 694 79 524 78 212 93 2360 31 699 47 716 58 735 78 1030 97 215 3 324 51 152 77 119 36 1241 96 683 9 197 97 174 56 210 50 76 86 715 91 45 92 39 18 1022 2 965 3 523 12 698 3 46 81 457 14 73 17 100 75 376 50 2007 4 1245 23 948 38 667 68 178 58 358 95 645 70 689 60 1641 0 339 37 695 95 43 70 434 95 622 87 78 77 535 10 639 80 38 82 274 3 907 50 2059 2 728 83 1402 62 738 73 272 56 78 35 220 19 178 21 968 56 489 44 1147 81 60 39 14 56 309 39 174 87 473 82 696 39 72 15 363 59 1219 20 568 11 494 97 616 16 80 63 723 78 753 20 554 82 1757 55 35 84 385 13 9 4 672 48 2207 47 1592 42 168 95 870 81 143 68 222 80 30 45 916 96 388 43 386 36 68 70 325 42 23 63 49 84 233 94 213 85 529 84 615 5 117 24 962 72 135 71 510 39 180 50 1189 40 518 32 573 5 1367 87 404 41 687 75 1576 10 335 74 299 4 304 29 3342 11 261 65 3166 6 229 9 136 19 1705 77 2272 7 469 86 434 40 411 83 1593 92 384 41 3479 90 692 4 127 69 574 35 273 47 7 60 301 99 141 97 216 77 303 66 163 54 214 95 360 27 369 45 336 32 710 36 34 51 931 15 17 80 735 24 927 17 275 43 110 62 768 4 1263 11 1320 97 783 60 135 98 3007 59 619 61 132 87 429 9 780 72 234 57 200 9 2398 6 1501 90 594 26 2386 62 1940 7 418 80 1340 90 945 75 419 43 2074 68 128 94 464 25 65 65 1581 62 699 33 415 30 556 49 89 57 136 82 602 16 688 89 1150 55 331 78 1359 73 1258 66 367 89 10 68 1792 56 81 97 719 77 927 60 1457 55 339 91 498 75 287 26 827 16 237 47 126 31 212 38 816 75 167 92 413 99 1327 45 558 52 2729 78 781 3 942 46 662 5 407 49 331 53 328 25 360 13 1336 31 171 26 277 59 208 94 497 91 262 63 726 92 1245 46 705 29 172 3 399 13 201 51 9 14 102 60 392 97 168 -1 -1
14 160 21 1638 3 699 18 290 19 1272 13 962 57 16 99 723 0 462 12 1118 97 142 96 186 98 664 84 1047 55 191 58 730 50 185 90 417 0 861 37 1827 61 349 44 198 65 1848 93 721 84 2300 43 235 12 639 66 1202 61 432 81 380 78 1222 65 573 93 417 22 1446 81 561 89 85 23 527 24 304 8 357 21 809 98 321 41 85 14 76 64 768 7 1842 0 1066 74 673 39 567 63 228 29 635 16 174 99 85 18 670 65 1852 90 12 7 294 16 395 91 159 49 1035 39 1546 21 1851 49 260 86 309 17 487 59 911 7 865 1 103 76 541 67 404 7 86 66 105 35 239 8 31 17 60 41 414 25 78 24 383 55 1207 31 11 14 412 57 1134 76 2096 22 622 85 176 8 92 2 53 43 452 89 61 29 358 8 743 22 236 2 846 23 1327 86 109 93 687 57 925 74 67 9 133 97 107 41 547 2 558 42 172 27 158 92 68 78 5 88 651 55 1553 69 92 23 1704 28 792 73 366 98 21 33 868 80 83 97 70 8 1303 93 1341 29 68 35 2205 83 759 5 851 62 1254 58 1177 62 122 72 994 79 186 90 494 39 641 89 672 77 701 44 638 28 234 73 1796 79 17 85 1440 32 652 92 714 73 884 57 438 67 859 85 1043 45 1292 88 248 0 57 94 1992 63 661 41 511 47 395 91 406 21 260 14 25 67 406 88 288 18 412 48 1285 7 390 45 528 36 449 97 80 34 618 68 337 33 765 22 95 5 2154 70 1658 25 990 79 285 90 286 12 400 64 1734 40 11 51 54 95 132 19 460 90 256 66 784 56 692 5 71 3 589 50 214 34 176 66 221 6 2334 90 15 77 1482 87 342 4 1442 6 1264 95 31 32 709 63 1050 53 975 9 55 44 476 62 855 37 391 35 1116 34 540 32 1109 38 370 3 91 58 1536 1 770 81 77 82 4 87 45 30 107 32 121 35 741 70 44 45 178 96 928 30 658 38 61 44 116 12 42 93 241 38 230 79 139 2 2304 41 87 23 617 56 768 36 19 17 309 55 14 12 371 78 562 32 65 55 712 32 69 27 210 22 387 29 834 0 813 94 39 63 461 34 102 91 113 60 382 92 163 62 38 35 1276 15 156 14 177 47 309 45 315 11 1760 33 77 94 2048 97 132 81 451 87 130 46 706 63 137 32 445 45 656 8 933 44 127 53 322 20 654 15 202 27 69 71 501 37 74 12 620 2 1561 11 32 37 31 14 2 45 1054 10 1910 63 1191 13 117 10 526 76 420 26 464 47 113 7 248 85 501 95 271 38 1909 90 286 33 61 88 654 32 370 14 725 20 547 9 620 94 493 33 149 82 170 84 1284 27 220 65 145 3 2393 27 449 9 614 2 776 58 185 93 1717 99 1468 89 643 14 908 41 1187 88 547 5 1023 8 290 62 890 38 591 32 835 6 941 85 314 50 477 54 1620 60 538 7 462 16 438 13 589 24 415 33 111 55 86 15 270 46 130 23 1631 55 95 65 1282 54 190 4 1181 20 700 80 185 45 365 12 405 36 897 32 202 68 140 61 27 46 236 67 393 41 105 98 566 99 838 84 417 91 1912 15 238 37 1027 20 485 63 1466 4 185 76 1519 68 393 92 914 44 432 33 386 92 609 39 750 98 1312 68 756 70 696 27 190 9 1730 69 111 25 187 62 133 33 2090 8 153 88 75 27 93 23 150 32 19 22 331 37 356 93 147 9 562 64 13 54 892 90 244 77 389 65 16 44 81 9 241 80 17 89 318 75 212 60 14 80 100 67 74 59 189 6 654 92 418 46 494 97 95 21 1582 43 590 56 232 5 44 11 985 15 366 44 181 89 481 47 659 38 50 7 1442 93 931 32 1474 34 649 63 986 80 397 56 371 73 164 22 217 74 1237 93 24 72 554 62 108 96 790 59 1140 5 1510 74 554 95 1585 92 1759 86 685 11 585 1 536 41 337 81 255 27 15 56 2214 50 1050 12 342 97 864 70 264 12 1398 82 1007 22 29 5 945 96 1467 70 403 11 87 71 533 4 186 63 257 16 116 41 512 67 899 15 601 75 1815 3 58 59 228 16 747 26 51 14 464 13 832 96 708 27 19 99 1521 83 573 36 666 79 503 66 550 44 65 69 132 41 193 14 726 44 337 59 385 21 213 77 538 28 747 35 24 25 1003 72 118 90 323 75 3942 84 1742 92 524 20 110 4 327 26 25 98 1257 88 525 25 231 43 2382 75 1241 97 430 17 620 37 912 41 931 35 323 22 112 34 100 6 674 9 534 7 932 18 87 67 2121 50 1011 27 1364 81 186 55 196 91 25 7 1759 89 688 34 1119 61 506 46 1100 38 588 56 168 28 153 43 1181 35 291 74 744 49 265 54 198 59 415 87 1368 70 464 60 37 72 113 45 937 70 544 17 1014 66 321 99 50 36 171 65 185 1 59 96 653 51 601 84 733 36 1480 67 98 66 150 80 132 61 951 5 1057 9 563 72 842 21 1749 44 1488 86 950 2 1325 9 819 95 1044 81 131 21 36 46 366 74 521 16 85 86 575 54 13 5 672 93 312 73 514 89 780 81 174 83 1631 68 360 45 331 47 694 27 4 49 633 59 1632 44 1215 41 396 28 237 0 896 71 599 77 88 78 1569 8 278 76 77 63 117 21 79 60 93 31 468 1 365 54 1214 39 82 45 269 87 393 53 477 36 946 77 767 18 979 88 631 28 526 48 35 27 1640 35 573 80 678 88 284 34 323 70 50 82 720 32 20 6 61 5 184 87 160 37 1 40 220 75 1334 62 373 5 325 25 959 3 292 8 338 33 386 37 727 23 1001 26 112 24 791 65 2 35 653 61 23 93 811 48 212 72 878 52 292 37 44 72 155 97 406 49 921 17 328 84 133 56 1178 52 64 0 90 58 164 63 1 88 598 61 1489 81 312 61 315 88 787 96 218 87 484 88 569 83 433 72 47 47 278 63 98 50 1611 97 1242 88 353 0 462 1 48 6 361 33 294 84 1071 1 729 61 115 88 1111 19 335 20 36 73 22 11 49 39 1022 95 762 19 1572 5 347 63 1058 40 742 41 899 74 46 72 302 7 185 45 156 5 1427 22 603 3 53 14 588 8 539 95 203 44 180 92 722 46 3393 73 1698 76 666 17 277 18 678 48 217 91 13 45 38 2 364 52 43 14 148 18 49 72 1375 33 186 66 371 25 418 57 98 95 345 26 265 35 360 68 275 69 94 66 388 4 525 13 1733 97 17 50 310 77 327 73 651 43 1079 53 311 3 248 20 722 62 66 36 897 47 3345 62 78 91 339 27 2333 66 1562 55 634 9 1088 34 247 83 202 64 60 35 1143 40 560 17 252 99 197 62 3206 97 660 11 539 55 522 0 12 79 689 34 950 28 464 19 664 76 195 45 717 89 146 34 1392 17 570 64 384 17 34 20 1271 67 442 53 760 38 740 52 454 39 1416 96 1978 30 31 42 70 47 1303 1 232 67 8 45 221 95 598 65 1383 33 779 85 267 71 446 95 27 98 727 96 749 91 361 33 1945 59 136 58 101 42 304 8 139 82 9 73 481 98 777 75 1149 63 352 72 1211 78 585 5 81 32 656 45 800 18 350 19 141 78 502 3 416 63 955 44 337 20 1334 58 35 44 1704 59 330 3 209 69 59 53 799 71 275 62 1096 73 93 23 539 22 28 95 289 34 1839 4 975 92 1289 51 124 96 307 66 672 82 368 96 313 59 1934 87 974 61 1742 28 113 36 317 49 1233 39 18 28 2 46 1133 12 354 79 175 61 158 75 1089 82 65 55 547 41 1627 13 524 80 493 78 198 74 21 21 706 31 409 36 138 70 60 61 1177 26 107 66 219 78 605 96 119 38 293 53 383 25 209 85 3586 78 333 43 728 66 766 56 113 76 745 47 105 85 1119 40 785 62 980 52 2099 63 189 96 517 3 126 35 240 46 218 72 1350 26 1284 92 2665 75 1791 69 574 44 586 16 264 79 68 68 238 77 201 75 985 50 802 12 311 82 359 72 253 77 222 99 20 41 168 97 249 4 773 71 819 19 424 36 140 42 1897 32 251 79 426 47 1296 87 103 1 189 67 657 46 254 67 770 78 635 88 291 16 885 74 558 70 1189 91 98 25 823 43 419 30 1090 15 52 94 399 83 919 81 255 30 1065 75 459 74 369 91 807 8 1194 71 394 95 1162 25 652 26 14 23 232 74 138 79 117 82 156 65 218 39 261 1 240 11 566 0 213 32 227 48 2655 5 74 46 102 70 351 82 4 88 104 7 451 67 672 76 7 30 228 57 174 24 63 81 55 22 376 17 165 70 520 74 527 3 430 22 259 89 341 32 202 11 6982 2 886 10 86 81 752 79 430 44 244 41 245 6 375 20 605 70 1672 37 79 63 599 47 730 19 12 83 311 28 284 84 1122 69 94 84 195 10 517 49 483 0 536 74 259 42 693 12 1533 48 293 41 580 29 693 66 178 7 96 85 85 -1 -1
15 57 46 80 65 1002 79 368 88 807 58 240 10 955 26 359 25 429 27 76 81 536 64 1577 18 87 98 809 43 879 64 717 67 535 16 705 13 125 6 236 22 165 28 362 7 391 59 405 62 1051 57 59 98 1904 76 722 89 392 90 25 47 914 34 49 50 431 58 1854 14 355 62 439 49 61 85 475 49 181 24 522 64 14 73 512 45 48 25 45 45 2190 12 131 44 5 79 357 14 159 1 306 96 336 5 57 6 674 73 2386 85 1918 68 50 43 182 64 328 63 106 7 2197 34 211 54 261 33 1011 13 1134 1 49 84 499 73 56 70 555 55 817 27 694 35 72 72 2111 18 10 78 107 44 775 94 32 74 185 91 136 51 1129 42 299 67 1499 12 2485 86 487 23 256 36 992 43 458 31 415 65 899 32 876 36 1454 90 1020 9 1395 92 174 71 4 80 1094 56 687 12 1013 30 1000 92 9 3 972 26 191 16 3958 12 260 27 1159 28 44 93 111 25 427 95 214 97 696 0 469 31 1495 47 646 40 346 62 952 96 465 46 594 21 464 56 848 28 327 92 244 6 66 38 641 47 166 81 1951 77 1148 30 1137 53 48 81 28 98 1397 78 959 5 947 1 270 8 47 96 458 4 498 21 5 30 637 59 75 62 302 92 917 76 965 81 36 24 326 4 112 19 162 99 4 19 35 0 97 49 317 10 911 98 211 83 1310 92 63 74 86 0 105 37 331 31 439 79 1115 65 2263 93 233 91 918 83 1565 17 141 95 287 32 468 41 1323 87 317 23 680 48 166 96 283 40 734 33 203 42 142 84 1127 70 193 72 424 10 377 62 168 69 86 80 649 18 1039 12 56 58 8 51 795 62 549 68 719 12 407 68 462 23 25 95 1440 3 814 99 466 1 1375 27 48 54 863 64 659 33 643 96 94 43 1793 30 954 49 161 64 111 9 578 98 94 74 517 78 151 22 1086 47 451 37 196 90 15 52 25 16 968 95 417 2 2118 49 358 8 338 29 966 97 323 93 59 89 99 83 75 40 437 57 222 47 114 4 269 33 2 42 528 96 1562 45 288 85 1081 51 555 14 656 43 59 30 39 56 201 61 704 44 608 66 149 2 518 46 507 73 265 71 446 73 927 98 923 80 2562 5 244 17 795 54 200 76 470 19 1231 51 808 83 262 73 794 19 42 27 588 1 346 8 267 47 1217 32 1191 20 20 33 1055 36 986 67 965 87 421 5 1870 35 457 70 517 67 375 81 594 47 205 69 406 25 324 41 307 65 83 96 1564 55 743 14 206 40 67 17 287 11 494 76 121 63 141 61 64 75 1552 16 84 22 657 14 243 73 793 91 158 44 373 9 122 15 181 28 314 93 2146 9 429 71 353 2 732 41 909 40 1666 71 451 48 394 72 446 7 316 15 132 48 90 16 116 5 319 36 540 61 10 24 161 78 1867 73 186 20 934 88 722 85 358 8 321 28 1314 9 663 29 300 64 797 25 950 19 1307 46 91 25 304 49 262 89 1149 29 25 77 187 35 459 41 1597 82 91 11 390 61 384 52 3754 72 804 83 302 55 1690 80 1498 59 3680 11 136 84 296 21 2300 27 633 82 521 83 272 97 374 94 129 22 64 3 343 96 271 69 29 88 390 19 1138 85 2138 16 182 66 116 69 123 76 859 92 454 87 50 64 937 25 988 16 167 86 3052 27 852 23 596 49 777 82 236 26 383 78 173 92 1968 12 899 61 806 78 565 38 997 21 490 49 336 66 38 93 793 27 780 98 420 94 768 38 937 43 795 52 646 62 620 5 12 6 1270 79 116 11 647 67 1076 90 602 26 178 22 1157 11 746 85 246 34 21 93 5 20 97 9 97 10 131 9 240 55 346 19 121 67 1118 39 23 78 782 91 558 18 1203 97 339 40 294 27 488 94 545 84 707 88 343 0 317 60 197 89 49 16 788 10 1433 82 2005 89 1 23 62 25 413 55 1372 71 1332 12 239 34 489 65 1288 95 439 13 333 72 1162 49 159 39 443 70 1120 72 3922 9 724 91 237 60 14 63 231 24 895 20 469 44 489 60 21 26 1070 10 408 63 489 58 230 39 869 76 538 65 470 64 808 48 228 22 143 70 667 1 21 26 767 64 762 70 409 71 470 37 190 97 1467 98 1120 47 1092 71 1078 41 352 52 1398 84 731 14 87 58 99 55 223 53 429 57 393 78 1313 77 628 31 600 23 301 37 223 70 531 93 264 50 746 96 942 27 332 41 74 11 1045 36 458 64 574 60 48 8 132 56 144 33 1379 8 393 51 212 74 1746 39 474 14 572 52 508 15 727 24 196 42 603 70 172 73 573 3 479 90 617 51 1142 44 1372 65 1340 40 662 34 94 51 540 53 105 36 1493 31 307 23 703 85 239 81 12 35 698 76 227 84 31 92 190 86 355 77 652 49 564 5 33 3 1114 76 637 36 464 87 1192 66 120 60 664 22 158 86 445 2 67 99 157 9 228 41 748 35 455 25 329 4 459 42 313 14 445 40 75 57 1067 98 1771 89 148 36 867 65 8 78 993 73 881 85 1368 68 934 79 675 20 40 4 233 15 187 88 347 91 126 69 1394 50 617 1 141 91 1195 78 1240 36 1162 76 22 78 452 8 929 30 927 32 580 66 523 21 368 75 137 34 1241 63 609 6 593 51 1270 0 126 88 313 15 214 43 495 61 444 10 1580 44 1502 72 659 61 182 20 3538 29 147 32 1149 60 1281 96 22 41 1884 62 540 37 59 76 713 36 99 60 539 64 117 82 448 87 272 88 77 48 408 34 1003 48 579 27 113 57 443 50 30 84 180 70 657 55 89 79 336 46 164 22 107 32 369 21 452 40 366 96 398 82 302 15 288 42 107 87 2147 30 537 85 156 23 527 80 510 25 495 78 125 2 226 52 350 62 953 69 2919 83 184 10 71 52 125 34 420 84 1651 42 1216 23 477 2 182 21 1400 7 401 24 8 40 714 74 27 96 599 6 1187 67 2685 70 292 45 67 22 394 55 423 98 37 17 3 11 518 63 427 40 944 20 1182 15 554 8 1197 56 133 9 585 99 125 43 13 49 2242 26 1828 77 835 82 887 99 3290 60 856 2 2371 73 142 66 417 88 587 62 493 41 2103 88 715 50 285 98 1134 4 525 67 450 28 67 37 348 64 744 87 786 85 55 95 447 20 587 81 230 86 739 33 1469 86 2078 2 271 53 488 1 190 36 799 4 1015 1 197 84 469 63 756 8 54 71 254 3 120 60 417 59 409 69 187 53 677 61 475 96 902 13 444 30 124 4 276 46 513 84 706 79 898 67 1437 56 694 45 1743 52 860 61 687 85 147 76 935 94 822 10 759 56 920 52 245 56 96 95 9 67 126 18 12 11 309 96 574 22 159 65 1456 22 988 48 118 2 342 16 92 0 743 2 38 59 176 84 617 87 650 41 195 91 939 43 2140 85 176 31 188 63 2014 42 2254 88 407 78 1036 74 1208 71 73 91 119 63 367 98 43 63 622 55 331 12 86 10 1329 87 634 7 76 40 155 46 319 55 172 12 2629 80 402 19 114 55 159 78 245 96 107 38 678 97 232 74 801 67 1267 6 573 90 825 60 886 26 331 76 142 96 618 59 227 28 425 15 4 86 528 90 384 12 757 74 3 55 290 95 515 82 840 37 534 66 103 86 424 44 386 33 432 14 1882 48 94 45 601 19 1096 90 343 43 12 65 122 48 1171 60 343 7 561 65 1048 7 205 0 353 96 127 46 93 38 1661 80 715 81 4 48 267 54 350 22 437 68 1036 0 337 51 1286 58 452 17 1932 50 756 57 317 90 741 48 72 7 139 50 458 0 565 16 271 5 19 44 150 45 271 98 281 47 1486 9 1566 98 920 81 61 97 216 40 1175 89 69 91 1144 75 258 46 1131 73 43 94 1317 46 1768 79 26 62 1335 52 237 23 222 74 45 9 219 26 115 84 344 25 1434 39 919 55 1231 31 2719 40 531 36 438 26 737 77 186 49 133 59 231 42 737 28 1370 22 1226 27 139 7 291 68 2253 46 470 32 239 38 840 99 224 79 1055 34 179 29 31 48 78 85 361 47 1 60 294 16 3 84 1203 3 436 87 56 94 642 51 2225 3 519 56 1300 54 7 39 900 15 717 84 513 10 1079 73 764 27 1094 83 1073 31 921 5 333 89 1121 8 458 41 332 43 120 65 348 35 931 94 165 61 443 56 2660 90 55 28 410 75 591 45 12 23 98 48 892 57 485 75 3 59 1412 55 840 46 549 25 1575 36 744 54 156 90 925 73 106 52 508 94 214 86 1702 12 263 31 818 19 212 96 898 50 99 55 162 8 523 25 312 41 1137 69 483 55 74 19 109 60 149 24 61 15 442 85 99 61 33 99 253 73 583 -1 -1
16 539 6 16 27 535 57 113 80 35 77 692 12 850 99 81 24 186 57 578 26 52 71 241 90 2854 61 83 96 147 52 1006 79 300 1 342 48 73 46 291 37 425 5 346 27 1032 70 659 93 271 10 1371 52 245 99 84 93 664 34 187 91 151 45 671 36 1378 49 507 82 1386 26 724 95 213 50 270 93 233 46 1084 24 108 17 599 8 1812 13 613 69 239 34 65 14 765 22 130 96 383 19 195 32 232 71 1255 5 574 98 621 52 494 58 805 99 940 21 1759 8 608 0 1170 56 297 9 1007 69 1281 25 2472 29 2 16 1415 91 1934 58 1359 6 1844 94 2456 51 471 47 428 57 74 99 1674 66 538 22 46 37 45 23 196 54 404 20 293 57 891 78 887 0 149 97 217 28 31 88 16 44 48 68 1307 31 2334 53 313 28 134 23 263 61 292 41 176 85 1284 79 664 6 744 62 634 30 562 65 950 94 710 61 96 88 1375 86 9 30 644 94 411 84 804 56 609 80 150 66 871 27 967 15 1416 64 786 10 131 37 1466 44 584 75 2462 66 113 6 987 46 47 95 86 6 2129 54 60 26 780 73 360 25 765 31 1382 43 167 70 93 14 299 98 1501 64 339 61 1089 13 295 43 692 30 27 72 198 17 624 36 1097 27 2284 11 361 45 1125 83 626 12 206 95 2037 88 132 21 170 73 218 69 95 39 1423 57 252 71 315 37 219 56 347 8 209 39 843 80 64 33 640 17 1030 98 9 42 302 62 163 89 225 49 52 77 1240 86 280 37 225 95 224 51 190 38 1557 62 155 98 477 93 572 81 295 79 2801 12 300 82 284 3 558 68 851 53 132 48 68 20 901 84 105 35 23 9 562 13 794 39 2100 94 1820 95 121 22 677 86 1138 27 734 31 408 72 331 91 1756 33 337 75 118 69 307 66 2 87 142 30 337 69 644 6 515 75 1958 15 1383 27 117 29 2502 43 71 57 727 18 725 10 1066 98 54 22 340 54 814 58 352 84 196 43 219 21 77 90 758 55 173 75 488 95 286 54 19 58 116 90 2329 49 134 97 310 76 267 56 405 86 1787 92 722 79 570 59 2334 10 575 3 539 15 64 5 410 21 1676 88 316 70 596 71 11 34 439 14 145 62 394 55 811 25 660 78 89 34 152 91 423 60 1004 14 168 44 35 31 1 82 672 88 276 59 442 33 88 84 385 14 341 2 132 95 32 18 663 94 533 31 394 61 75 68 256 6 123 67 1226 85 472 77 585 32 937 83 487 33 979 37 615 61 155 44 1538 24 301 37 93 21 1347 62 188 89 1357 75 590 31 333 41 312 34 164 97 468 22 707 42 240 96 568 19 1097 88 1160 3 182 80 1066 37 350 28 2712 11 1046 92 50 13 148 85 389 68 1218 0 725 60 185 93 496 77 1424 95 1047 10 505 68 210 59 806 61 100 23 357 44 440 99 958 31 330 67 221 37 1058 17 2489 54 2042 98 65 17 265 30 1358 81 829 72 741 92 2661 24 357 1 599 2 207 12 338 81 223 3 532 71 216 36 146 50 204 67 154 1 1064 29 300 45 86 53 56 42 307 86 1281 52 266 43 49 1 233 30 168 21 329 30 975 98 514 54 842 92 410 49 643 16 59 13 120 38 510 43 1310 2 2740 18 1268 87 825 2 814 51 274 35 26 71 74 92 457 96 149 42 882 27 53 34 124 48 551 87 508 19 432 8 1112 52 1969 46 268 13 1264 90 736 3 1207 70 1353 23 503 45 118 3 407 17 654 73 464 56 704 52 95 82 461 12 14 74 1516 93 25 5 163 53 709 60 545 50 163 94 343 51 329 11 60 90 568 12 797 77 413 65 999 55 639 4 1340 97 131 90 38 18 818 73 2165 77 1181 56 210 61 18 67 248 30 28 52 35 3 2474 78 1362 69 375 78 375 77 312 19 410 37 936 48 113 30 555 8 250 59 222 28 342 75 515 76 154 26 2590 46 335 55 764 29 645 91 1271 37 1942 0 1001 96 308 34 6 56 2317 38 570 76 538 95 20 60 2147 88 482 43 260 55 690 66 145 63 512 42 305 41 130 48 1386 44 132 40 242 28 376 91 432 13 169 41 408 44 298 84 102 75 390 16 1055 89 1595 57 317 25 1151 74 644 70 1002 28 1554 30 489 99 707 40 297 62 733 24 57 59 365 32 229 60 289 87 298 63 297 92 513 0 119 27 777 19 372 78 92 35 312 5 353 28 125 29 483 70 821 63 125 30 905 53 992 1 186 23 133 11 49 71 392 60 17 30 70 97 414 76 334 20 873 78 574 81 32 64 243 86 403 55 19 36 1593 74 197 35 33 58 528 77 497 11 1022 73 79 48 183 97 1227 59 236 64 181 6 1656 82 402 37 613 16 383 4 760 85 1531 55 687 7 379 84 610 1 2583 89 1767 1 231 4 371 90 669 53 67 83 595 20 1379 61 47 66 195 53 2687 96 67 88 1273 63 205 2 49 51 490 74 951 66 341 23 953 35 1525 58 450 12 443 53 17 71 124 86 1159 89 338 25 601 53 2247 98 240 72 111 42 377 2 231 40 377 39 147 68 508 25 496 38 1550 54 225 13 318 66 224 60 682 98 150 75 214 0 698 74 635 87 205 19 257 69 330 99 132 73 1222 57 266 38 339 65 40 62 703 12 1634 56 1062 93 600 56 3603 6 524 26 201 19 1543 74 632 72 1200 19 329 35 230 54 866 47 519 10 257 55 96 17 1 79 624 85 789 29 1311 9 1804 49 365 5 563 85 2033 8 185 98 272 73 498 44 1010 88 128 30 608 24 63 0 360 53 642 92 366 59 107 95 156 43 48 15 620 70 23 88 286 13 352 18 416 76 203 31 464 7 174 95 681 68 145 79 73 51 315 6 20 62 153 73 107 1 255 61 895 66 745 49 503 71 247 39 105 78 1264 49 66 4 906 43 32 3 1489 96 689 81 62 25 8 45 466 65 47 59 202 48 452 32 832 97 377 50 874 43 2263 79 970 24 9 7 202 14 121 35 715 39 1721 21 2475 33 343 58 547 72 863 36 2256 82 713 8 1181 25 780 38 43 59 2329 63 525 93 378 81 25 82 583 4 141 45 190 25 109 90 1153 19 71 21 968 15 120 92 2103 24 224 44 285 95 414 28 152 73 224 9 936 57 440 0 578 18 8 47 589 76 192 36 184 63 497 69 968 93 112 17 161 19 1754 65 282 47 129 42 120 32 280 95 79 30 262 9 283 25 276 72 339 42 1323 47 362 38 391 65 674 81 41 34 801 9 79 80 511 50 183 40 137 62 1102 16 278 84 88 32 432 89 628 86 124 83 586 18 1056 9 459 6 265 26 399 9 217 19 1131 5 48 24 644 17 332 53 1063 18 65 71 33 16 567 3 506 35 353 28 1774 31 526 28 1123 92 936 16 264 44 876 6 155 40 362 47 865 49 1471 3 70 28 23 47 39 73 280 79 304 13 1337 11 926 14 459 48 11 63 740 56 1791 79 226 23 4532 39 62 87 1101 34 735 76 2525 15 210 16 365 50 352 9 1434 45 1155 61 2259 98 361 2 1137 72 339 67 9 64 1331 4 250 8 22 35 133 22 225 85 595 73 157 99 1207 23 207 55 1643 31 683 64 466 39 285 41 421 68 276 99 587 91 879 21 600 8 8 62 778 79 1077 89 76 52 712 1 193 80 101 89 562 30 138 83 461 82 389 74 63 54 633 73 1309 10 733 69 616 93 649 32 516 38 134 49 606 78 957 58 295 48 4405 87 329 40 811 3 24 33 35 89 478 84 95 30 93 6 822 19 739 39 758 28 1093 31 213 75 1493 55 303 10 50 56 369 99 998 94 341 28 235 11 456 17 218 67 546 25 735 86 459 77 329 95 269 72 777 33 210 74 74 93 1191 53 142 34 1179 89 389 80 80 98 144 87 47 70 266 5 220 95 530 38 1531 61 1643 3 966 7 1202 60 885 68 359 7 143 63 1483 0 892 80 927 56 237 46 67 32 311 49 539 15 10 22 701 17 1453 88 44 7 675 18 242 84 645 42 243 43 119 6 808 81 488 27 276 30 417 13 1988 1 128 40 554 64 1818 3 647 97 184 59 161 8 402 12 526 87 478 19 790 48 467 19 144 12 128 45 657 4 400 12 103 42 1252 50 1335 90 1419 89 269 99 96 59 615 15 173 28 509 88 484 7 203 32 1251 23 1066 87 129 32 1482 29 397 84 11 91 1344 98 793 64 303 8 294 3 1090 42 278 46 1109 20 178 21 932 19 216 38 261 77 388 61 128 50 41 46 572 89 546 4 774 81 1398 61 1253 99 369 17 175 82 952 6 827 62 1125 96 1139 74 485 68 11 30 55 -1 -1
17 306 48 578 11 548 4 399 9 99 54 1092 90 524 71 564 44 430 3 339 0 398 7 8 84 980 55 1093 20 1008 83 1119 51 50 9 1928 72 272 5 1935 77 1047 27 629 77 490 44 98 75 749 68 883 81 539 29 1744 7 4 96 1484 74 1898 93 382 52 89 19 105 88 972 52 958 47 262 90 438 82 622 87 158 23 15 91 1777 97 53 95 110 84 65 27 348 45 275 35 131 32 220 99 81 74 19 67 1358 80 569 67 113 50 978 13 54 68 2392 54 253 64 18 58 274 71 599 63 238 27 2504 95 657 76 414 93 968 89 1099 35 26 34 472 40 1069 15 1079 39 12 44 669 73 286 82 150 57 783 92 6 45 306 85 367 82 279 3 398 29 317 80 422 59 316 26 196 59 735 9 238 37 88 51 87 9 980 86 1505 30 1235 51 837 20 802 49 76 94 732 33 606 47 974 97 416 70 1212 51 1258 50 468 75 1 37 222 60 995 87 656 80 1008 0 170 90 681 28 1245 86 186 98 430 50 1023 52 690 69 399 91 154 98 10 74 1277 81 613 93 96 25 204 92 17 1 378 72 226 40 182 65 850 26 2303 99 365 65 499 57 2762 77 104 86 199 97 162 50 640 58 121 96 941 89 203 52 130 24 180 58 231 49 282 64 1088 54 573 15 6 5 2299 0 481 50 1560 74 466 46 379 43 244 41 905 19 1848 20 1273 70 296 71 733 99 497 64 386 13 1970 46 680 61 56 82 2586 86 412 26 421 87 179 76 86 14 201 26 420 60 386 29 908 2 12 23 481 94 15 33 49 70 240 24 513 40 1107 80 873 8 609 83 101 14 1111 32 70 61 52 85 188 16 330 63 586 65 213 29 459 4 574 15 6 61 1049 17 252 56 359 99 905 31 747 62 509 46 23 89 291 72 458 43 461 55 690 97 310 93 871 92 900 48 138 42 1670 65 424 57 212 24 418 40 14 83 959 33 127 63 257 26 578 86 798 31 874 94 283 51 597 60 270 73 114 32 673 53 4 95 1012 5 289 32 1773 27 139 82 641 4 1686 46 855 96 9 54 519 90 110 62 17 6 17 18 137 70 1476 62 425 10 892 27 337 90 986 63 751 35 1405 56 500 47 3 2 1107 68 526 6 178 54 132 85 843 39 1544 94 490 1 261 98 1823 58 499 51 158 69 10 70 953 95 603 69 1495 19 2274 3 174 25 139 11 743 71 448 87 427 94 416 75 644 67 871 82 461 95 92 48 366 51 16 79 47 65 94 56 13 11 221 43 306 39 9 59 220 13 861 75 311 42 432 17 317 48 1340 5 11 25 100 22 377 98 2855 71 100 65 118 58 1031 9 2827 87 382 1 655 72 1451 2 13 18 675 55 433 9 16 61 1046 37 51 91 220 38 15 55 55 30 1657 18 1308 67 125 48 57 44 1198 99 1425 44 233 80 1302 16 94 79 418 44 99 75 102 65 83 54 199 68 538 58 242 90 387 86 3084 45 277 83 291 32 577 52 166 11 174 68 1029 18 919 72 973 98 25 36 78 18 939 21 116 38 77 94 301 63 914 50 1098 26 120 99 202 9 125 44 38 72 1107 86 86 79 175 1 708 5 1361 16 623 18 306 4 2438 63 2841 4 154 19 51 81 2438 14 371 82 594 99 237 3 124 75 63 64 1480 6 514 76 518 14 406 62 745 6 667 95 206 20 735 96 681 7 1144 84 375 35 24 49 66 38 675 17 175 33 931 96 13 77 1623 26 1323 46 313 91 570 64 803 13 518 81 43 23 1128 90 341 10 106 38 2388 75 153 51 595 65 402 0 405 54 5 16 632 3 243 2 640 54 236 97 322 66 187 98 977 91 583 15 327 27 234 29 1267 21 628 99 582 42 823 68 94 4 13 7 796 30 109 55 931 95 74 86 147 14 653 18 57 36 56 68 414 44 1357 72 607 96 146 71 245 95 889 33 171 35 3432 30 109 47 122 70 77 40 138 32 1700 0 110 34 122 93 221 87 86 30 197 69 507 51 23 88 153 67 1543 90 984 54 18 29 1487 55 148 91 283 83 342 70 370 81 779 89 459 97 1638 31 1793 78 956 19 838 51 855 95 500 82 330 88 186 9 222 60 2 1 1770 77 3 62 402 26 51 80 1881 13 86 99 1138 56 108 31 967 7 1712 24 304 77 56 63 916 4 182 84 649 95 78 13 526 7 157 65 1036 60 158 63 457 8 239 67 690 66 40 29 401 47 122 20 400 30 1365 82 834 75 938 72 421 24 676 73 608 78 282 43 309 47 175 15 407 55 321 88 51 32 2591 84 605 75 1318 20 1128 7 365 35 221 48 601 64 581 98 517 69 688 31 345 53 9 86 594 49 11 19 1186 22 582 92 303 63 273 74 152 77 239 70 401 17 479 9 912 46 677 68 304 48 346 3 14 75 814 30 696 88 1066 96 394 9 224 11 238 32 248 88 141 33 657 11 1468 42 33 85 465 56 875 87 206 86 358 57 3 75 474 74 512 82 133 39 588 80 58 54 472 96 313 47 100 19 233 81 70 77 231 30 511 68 30 30 373 17 2000 69 98 41 117 0 460 33 787 34 135 23 299 83 407 26 881 79 752 60 284 81 465 43 277 54 1080 92 133 66 57 42 377 27 2157 26 99 46 1758 7 221 69 830 11 76 12 1300 87 1383 38 710 53 97 45 109 44 4 66 138 68 98 83 416 76 80 48 135 40 422 2 503 47 43 29 469 15 735 66 485 14 1085 18 11 66 56 76 417 62 489 51 668 29 518 26 221 5 692 28 1413 55 752 57 2040 51 166 60 1347 53 737 66 255 98 673 52 623 75 84 42 911 28 475 2 446 96 264 43 206 0 24 63 377 36 71 13 77 27 58 87 219 27 945 42 363 26 166 23 1040 65 851 28 836 51 515 2 579 82 151 80 1183 45 509 91 685 9 1647 80 125 14 856 28 1249 93 1976 39 194 68 1595 12 1403 70 32 35 877 94 15 11 690 88 930 5 982 60 615 64 851 36 438 93 425 72 373 73 869 99 9 72 793 7 485 53 518 90 205 19 486 89 737 9 128 76 137 54 708 62 462 22 349 62 805 33 632 29 786 58 24 61 39 1 1452 88 113 90 101 21 255 34 854 52 128 34 16 43 4392 3 134 72 1131 24 1300 96 310 9 225 39 810 35 633 66 3 60 345 69 178 4 706 11 1120 56 1329 52 236 67 2399 84 2415 12 956 8 50 64 658 82 147 31 1671 90 376 29 922 58 101 17 395 84 525 0 329 43 655 52 203 70 324 25 187 28 425 84 283 95 199 57 131 92 752 84 460 98 958 24 1520 26 810 76 896 92 433 82 616 66 101 95 1606 26 153 51 541 5 212 96 702 19 1241 33 310 39 101 94 1960 65 1338 16 1728 45 2099 98 245 61 606 74 422 31 343 48 421 82 779 47 34 99 31 23 70 79 1471 75 134 55 200 65 6 28 235 1 117 37 23 61 674 70 1008 7 660 54 392 26 83 6 1287 68 615 49 2230 65 71 76 370 11 39 14 1518 94 105 7 1046 51 408 60 45 90 92 10 258 14 152 24 684 43 340 45 56 83 670 98 452 63 1241 10 1130 91 1296 96 62 65 916 80 365 67 43 31 353 99 1789 53 126 80 560 36 297 47 610 84 287 27 1189 79 1510 48 9 19 269 57 266 46 537 76 33 54 414 21 102 73 536 15 807 98 576 94 673 68 1055 58 1536 9 556 74 603 97 583 74 100 64 715 48 311 4 65 21 2178 9 187 85 638 9 793 59 234 9 377 94 919 67 743 38 1519 39 433 98 742 53 38 97 39 49 119 67 2326 5 136 67 585 70 1983 48 419 32 810 44 67 30 722 56 112 67 495 36 1463 59 795 0 254 59 130 80 365 28 360 16 699 65 403 32 188 93 481 96 310 13 180 0 568 5 1436 70 162 68 370 94 10 80 8 42 552 94 713 26 389 17 1440 62 392 42 140 36 2 48 533 85 916 79 924 65 422 24 1133 39 731 34 837 50 4065 88 1705 16 341 75 1141 55 6 45 1368 62 1313 32 26 82 966 27 104 32 869 33 92 18 620 8 54 35 469 64 161 45 874 72 959 87 1158 46 560 4 415 26 178 14 652 36 1676 20 98 71 636 61 68 78 364 71 434 54 578 80 255 20 848 36 317 98 96 38 2207 94 485 43 58 99 468 63 1911 61 59 92 348 68 1006 91 709 29 604 95 1783 0 18 96 337 65 345 29 288 37 28 39 250 86 145 39 487 80 518 32 166 98 682 67 70 0 91 6 1234 2 1525 55 190 42 23 50 63 39 1142 84 314 13 445 46 87 27 2175 91 1088 0 80 69 192 45 303 29 2 43 458 46 725 54 627 72 20 88 17 24 200 0 1 57 409 24 289 53 732 77 102 3 501 40 346 92 602 27 554 9 1144 51 98 21 1621 -1 -1
18 201 54 40 66 1206 99 775 60 250 89 423 66 374 80 798 58 237 79 1830 68 485 23 1017 15 2095 14 969 59 253 69 673 8 187 12 72 94 1988 30 293 14 1117 57 195 30 103 79 94 33 193 77 18 17 1833 56 1235 84 119 39 295 90 309 71 1412 80 414 93 723 34 1454 59 833 29 671 84 102 39 171 35 637 53 1507 79 1310 11 332 47 2013 29 1299 59 631 62 160 56 588 88 1616 72 242 65 165 10 25 43 290 23 485 21 497 35 293 50 1919 61 84 17 606 15 895 56 167 8 631 44 413 85 197 17 1292 31 593 64 678 8 238 21 968 0 288 73 76 63 471 17 183 59 1610 38 945 34 628 66 29 0 846 35 415 41 1979 99 153 30 101 46 686 94 855 81 142 23 330 34 116 12 83 61 22 31 600 81 192 49 280 75 758 65 236 28 587 16 153 13 129 98 3262 90 201 86 248 62 722 4 1965 60 1925 48 545 75 569 92 558 78 296 92 540 41 374 35 351 48 570 81 1322 71 381 46 1311 84 267 73 237 90 47 92 12 1 419 21 25 83 1551 70 328 24 119 65 262 73 1208 5 56 44 103 27 53 21 60 22 49 19 280 71 158 90 298 16 95 59 453 74 394 38 1378 5 323 8 673 69 1320 1 1240 58 89 83 268 79 765 48 561 96 342 46 483 32 247 95 1353 76 91 28 58 35 189 51 216 83 33 8 1045 35 186 41 1948 72 25 34 655 78 1000 81 124 75 206 35 238 5 195 80 239 18 891 2 87 71 283 93 215 30 1673 93 1030 80 588 90 734 17 842 16 12 59 908 72 361 88 153 71 454 35 1429 41 1019 9 173 27 1484 85 840 93 620 50 68 19 641 3 59 4 396 11 977 40 260 9 1154 23 144 70 532 16 62 6 70 92 231 75 17 42 594 44 320 47 283 45 408 72 664 49 137 93 77 21 664 96 104 55 7 87 11 90 916 33 20 44 731 82 135 32 513 91 26 32 2044 5 564 61 129 15 935 7 177 30 490 1 549 34 405 89 282 39 329 9 140 61 1150 47 1832 50 566 26 564 98 30 48 790 16 78 47 463 8 582 37 232 14 768 52 232 63 584 19 277 28 562 19 135 15 888 34 552 20 221 55 881 78 51 94 4 68 1148 20 496 41 110 70 427 1 304 54 57 38 305 34 462 85 1011 93 38 18 2594 26 481 29 205 45 506 66 220 26 466 70 2 12 562 37 1405 70 677 22 1588 66 2131 14 669 8 314 66 551 4 589 54 194 90 1648 91 113 78 190 88 415 31 1661 48 1580 90 285 82 43 57 243 66 221 89 494 74 531 81 215 10 142 12 1221 5 19 16 681 26 498 84 230 54 364 68 127 60 704 18 914 66 459 13 52 3 870 84 24 85 37 95 1226 58 754 49 356 19 190 27 839 57 720 6 1527 67 1460 95 1779 42 80 25 572 28 343 48 907 58 441 81 529 88 453 27 22 9 691 57 1443 82 573 70 638 12 240 3 583 55 318 16 741 14 788 27 363 58 1101 28 101 66 1267 73 582 96 360 64 532 99 105 76 464 33 1122 80 708 20 141 6 13 86 7 28 260 7 301 69 428 85 849 33 629 36 1282 55 109 29 86 42 502 2 878 90 93 48 5 5 150 82 386 18 36 19 2059 86 1144 51 9 39 23 17 110 26 2082 48 97 2 1253 87 1995 10 1102 44 147 80 227 40 12 65 464 37 937 71 246 17 177 55 674 33 880 41 191 22 66 32 149 84 567 58 1151 51 230 76 145 90 2228 37 476 77 267 34 1145 19 343 96 19 55 1465 36 162 71 517 5 77 17 130 78 71 14 368 17 290 37 273 77 624 57 3679 2 717 23 507 68 158 83 920 60 21 15 525 90 265 41 1718 2 1867 17 1543 22 357 0 2208 59 1768 72 877 38 2406 58 580 37 748 39 57 98 158 16 307 98 37 64 1476 21 171 38 756 14 732 0 80 19 50 65 919 87 65 26 133 28 1284 72 233 3 1766 4 313 20 109 64 105 67 1431 23 71 33 10 54 434 72 23 0 224 38 1097 86 706 22 735 19 354 72 196 13 295 52 600 83 1815 39 192 98 180 89 564 2 1440 47 89 60 626 28 1785 39 649 82 420 3 2 28 262 69 28 18 52 99 612 48 179 67 1492 31 241 82 754 18 1453 95 589 62 355 38 2329 23 219 25 493 60 90 23 999 24 345 44 1085 0 970 92 883 34 195 46 2216 1 396 28 142 84 36 98 953 24 1073 72 482 38 290 84 11 49 1647 84 208 88 443 29 71 15 1123 2 325 67 194 95 2213 51 47 85 980 16 80 69 5 15 99 56 1600 84 637 90 831 26 168 27 402 43 130 71 524 79 140 58 238 12 567 16 403 77 534 19 14 81 602 26 353 84 1049 23 426 94 2021 48 170 43 914 38 1212 53 1093 94 44 64 312 81 806 85 1098 37 1446 11 247 47 333 73 130 76 12 9 237 75 352 94 134 91 1571 97 226 1 1336 66 192 83 48 89 64 46 90 95 735 79 189 45 185 11 550 20 180 16 1164 95 672 84 878 26 905 65 217 92 637 15 1293 50 70 92 1813 91 1847 44 268 63 151 40 1910 25 250 58 579 17 467 38 459 57 826 0 686 62 801 21 964 81 1148 22 176 0 2581 38 464 73 692 6 465 52 1077 74 38 48 290 83 97 84 1161 77 287 78 413 60 315 49 717 17 254 0 132 44 319 13 140 67 264 29 53 76 1105 81 177 9 517 7 1699 63 452 44 1211 93 738 0 708 96 450 65 110 61 676 21 25 72 94 47 2138 98 605 79 811 62 332 4 110 7 806 43 435 46 752 65 732 55 452 26 1211 85 1888 97 808 55 1 6 604 26 698 50 1467 32 572 76 98 97 67 44 1528 42 1641 2 642 42 139 15 2993 84 97 46 248 41 333 19 1218 24 662 89 896 26 108 79 40 98 534 91 1206 68 1480 66 248 1 124 61 1203 36 63 45 273 47 59 40 347 75 109 65 267 97 1328 4 991 29 1011 80 625 42 36 95 569 58 442 69 10 3 745 57 303 34 86 51 84 35 6 7 93 76 1611 48 1288 25 809 0 625 17 421 81 2 41 2071 45 248 59 1025 16 194 0 694 13 586 85 372 13 404 92 775 91 217 6 2 85 36 49 426 61 1022 36 337 22 530 6 6 37 156 82 308 34 627 77 86 85 682 6 134 22 363 65 919 74 141 95 195 45 97 6 933 63 339 93 462 54 1142 0 411 6 272 19 2588 44 32 45 1032 9 771 46 690 80 1016 60 17 33 493 45 117 42 119 60 30 46 89 19 1249 49 1 46 584 12 1024 57 38 17 8 53 207 32 707 88 76 55 952 64 657 83 437 24 332 27 1651 42 394 60 568 73 100 76 425 67 471 35 73 86 360 24 692 69 364 26 160 84 352 85 1040 98 840 48 468 59 946 43 79 99 169 97 352 58 463 31 1404 93 346 47 959 56 291 65 7 56 654 16 755 65 210 18 593 26 367 93 808 94 177 97 1024 5 517 44 478 48 1284 54 438 80 736 49 1206 19 435 9 761 86 6 25 1802 94 524 38 588 56 349 42 301 5 366 37 15 31 757 83 1180 63 139 54 169 42 23 92 463 22 589 34 276 8 20 55 133 74 149 70 402 36 166 9 985 46 199 84 363 35 1302 34 1427 96 1578 76 9 69 50 32 1603 85 427 58 212 78 66 86 1100 99 188 91 304 89 146 54 381 78 611 79 1469 93 300 96 380 16 345 14 764 92 587 43 173 98 521 95 95 43 1417 61 2225 72 540 26 172 4 134 0 1322 75 97 50 1308 43 42 60 225 74 10 82 873 53 82 96 741 0 711 74 370 98 148 15 373 79 43 67 880 83 23 4 201 86 291 4 546 9 12 97 566 66 110 62 39 5 922 43 346 1 1473 3 999 52 639 13 862 42 176 8 1489 49 214 6 140 32 79 16 512 42 1317 86 426 24 307 20 674 53 471 50 42 85 180 19 2066 23 10 59 721 32 77 91 2615 58 442 15 1411 21 77 68 571 81 361 49 269 28 24 17 12 39 215 23 249 68 924 30 185 40 81 54 853 15 1109 23 339 80 1324 14 891 48 2274 89 130 84 1097 83 102 69 648 95 413 8 72 41 38 86 373 93 402 81 397 11 340 7 54 86 1427 13 9 8 442 38 169 48 1214 72 114 6 410 14 649 19 766 27 35 73 1523 23 552 61 65 95 318 33 831 72 324 91 512 82 53 90 406 30 347 87 428 85 254 90 95 72 41 23 134 55 65 3 316 47 1143 34 314 2 180 64 216 82 1084 37 2322 2 911 19 2760 84 430 85 78 96 264 70 255 59 5 74 941 72 1030 77 204 60 70 25 197 66 1782 53 96 5 687 47 643 1 520 63 134 36 2 2 162 1 3201 13 2106 19 221 63 1725 89 228 21 718 53 97 57 259 66 570 5 1014 92 444 86 422 72 1075 76 697 60 2888 30 329 84 429 12 221 45 884 55 704 17 591 4 637 57 2076 1 11 32 112 90 264 88 143 71 174 89 177 66 82 0 576 54 509 84 106 94 331 86 23 26 109 11 773 25 849 65 733 76 1062 77 204 70 1040 78 544 96 148 4 13 -1 -1
19 709 4 499 48 94 20 146 94 34 82 1878 18 1622 22 524 74 1900 54 312 55 213 47 27 12 66 41 93 24 71 55 180 56 213 71 88 27 1479 12 580 22 1357 80 880 62 360 80 1367 26 330 8 41 0 106 87 32 68 74 95 1183 82 750 18 1033 60 719 7 117 50 26 24 3 19 927 93 68 33 257 35 89 48 383 63 700 68 40 4 1656 75 127 60 36 57 3695 14 99 0 394 18 156 56 265 68 1385 14 210 29 229 87 401 2 787 10 29 17 984 79 425 4 220 30 1615 96 3097 8 216 6 40 15 235 31 180 54 687 35 91 69 366 84 490 1 402 36 283 7 396 88 1111 45 1519 88 415 11 413 86 1110 41 312 59 248 57 271 27 1786 54 2131 16 253 26 260 44 835 56 658 70 675 54 286 16 413 27 843 19 91 47 228 63 1225 61 270 22 242 63 39 25 217 5 287 50 317 61 107 60 19 58 1154 10 1087 84 341 54 114 50 77 28 495 31 334 4 345 84 420 30 292 62 31 95 186 57 24 96 528 44 120 67 212 6 591 80 1492 56 1022 3 221 89 840 42 109 7 335 79 4198 14 286 13 591 44 279 93 45 25 532 51 378 48 136 42 218 35 37 28 141 6 114 10 281 1 672 38 3164 34 434 15 453 3 25 77 922 95 687 22 72 93 489 67 441 8 1088 1 1789 97 1113 67 369 1 37 27 905 86 139 24 39 27 169 96 390 39 1043 80 54 55 769 81 106 24 1678 88 69 22 403 82 1162 22 1381 32 254 64 987 31 1164 29 3688 27 183 21 469 77 577 8 444 74 341 63 996 31 225 85 1859 38 12 96 36 56 331 24 193 72 255 86 95 27 261 65 110 56 148 98 893 59 373 64 4011 21 17 0 640 51 6 87 1184 97 37 94 1742 5 39 94 486 37 397 89 610 36 483 77 91 46 650 40 1252 69 582 37 199 69 411 72 316 17 29 89 862 49 64 37 213 21 318 64 1145 71 372 14 28 77 1000 31 1760 23 323 51 133 8 41 75 7 66 247 2 722 35 207 61 495 0 2760 93 639 84 554 82 50 75 2063 50 236 58 1499 42 233 15 60 30 415 98 252 38 2086 59 206 7 346 91 154 26 220 5 501 93 327 71 60 39 46 32 144 44 460 55 553 85 449 64 569 43 92 73 251 74 602 34 886 71 174 35 131 70 39 63 75 76 366 44 327 59 309 75 202 69 656 18 1525 54 1216 55 249 17 1045 57 85 82 859 19 1265 31 112 40 818 28 141 94 98 30 110 77 456 23 210 6 149 88 19 25 270 34 539 0 40 59 1957 45 437 78 336 75 93 79 143 81 1378 88 280 52 1212 89 1222 52 1201 29 45 70 2099 88 643 83 17 35 178 79 471 94 281 69 1394 51 386 89 11 57 640 72 117 45 2310 51 398 70 394 57 2080 82 1 92 197 27 1659 8 1182 78 223 28 1373 92 980 2 266 84 490 4 623 42 30 3 695 79 353 17 813 70 1396 32 484 60 265 65 1841 43 584 62 1001 39 372 24 441 90 222 70 1488 51 227 30 195 25 1580 74 1798 99 441 81 529 95 2543 31 118 57 182 5 999 10 1701 45 265 59 574 68 740 18 152 94 801 84 92 11 2040 9 513 7 37 88 577 22 1823 87 546 28 1371 69 553 26 2962 82 2071 34 1024 4 2075 26 394 28 358 82 206 83 320 17 800 21 391 88 752 85 64 55 1121 75 83 82 616 44 364 63 77 39 1949 7 119 94 18 97 4 23 620 5 93 23 558 18 228 73 951 78 714 24 7 97 367 23 596 81 488 58 1041 25 1874 50 603 71 282 10 1729 54 190 29 644 46 148 61 43 19 215 43 310 5 329 48 2742 99 396 77 156 28 41 3 1534 54 921 80 1116 25 476 28 18 52 743 57 413 2 147 82 622 78 27 53 1335 75 1094 33 437 13 1025 65 52 63 497 23 1182 74 461 3 76 29 421 38 727 86 157 50 434 71 76 40 134 56 1679 58 95 87 1061 94 111 19 887 7 1225 83 1701 90 92 56 85 97 145 73 194 11 43 23 378 60 199 93 1114 89 1586 95 668 84 816 56 863 86 22 76 223 68 3325 79 1095 86 42 41 42 60 1532 49 1187 78 1051 58 681 7 1419 64 613 20 404 68 367 64 1616 73 77 60 1038 85 625 19 1745 35 2304 19 832 13 45 65 477 53 579 69 258 17 252 62 1392 98 661 89 846 38 148 71 315 12 135 62 1283 55 139 68 827 56 222 95 1243 73 109 75 714 47 1201 96 992 42 734 18 619 23 808 4 662 37 244 52 231 86 296 37 44 23 207 35 1009 99 592 82 638 88 399 46 251 34 1572 69 405 35 957 37 830 5 103 28 143 16 311 81 445 45 375 78 195 53 104 33 986 64 1351 65 253 17 955 47 790 51 763 4 3047 1 55 39 28 91 434 34 268 59 494 92 120 84 68 15 136 18 55 40 364 42 472 27 334 32 90 1 58 31 590 27 315 99 658 25 27 31 299 52 541 78 3370 35 3 82 257 86 213 51 346 20 254 14 582 5 91 73 389 34 174 73 529 71 674 23 87 36 497 88 424 65 529 15 566 48 110 26 502 52 294 35 400 97 848 54 202 61 17 59 1006 86 27 71 414 13 908 65 357 2 58 57 1091 86 782 90 221 62 1858 92 321 62 716 90 428 36 1078 87 171 58 308 50 40 40 938 60 858 86 715 14 699 88 1555 69 57 89 584 63 428 41 933 33 1157 31 467 71 1503 26 94 89 515 58 986 68 1526 35 301 74 118 81 1766 86 327 59 212 73 773 35 115 24 104 80 1072 24 2365 85 124 7 1857 42 211 79 83 9 3057 26 1357 84 460 65 71 16 153 41 400 80 59 31 767 45 1346 38 544 67 1112 33 46 75 2859 86 250 29 31 93 156 99 705 43 97 80 232 78 149 30 121 22 383 91 598 80 80 45 1048 17 147 8 106 53 22 8 147 29 194 83 108 78 1430 52 929 97 244 78 1530 96 1484 83 420 51 164 64 983 92 667 47 522 16 1329 11 91 7 1357 92 506 51 246 43 469 36 33 40 42 31 684 46 65 23 97 49 375 85 1204 92 537 87 1203 34 438 45 392 41 536 65 1453 39 2298 55 18 4 2329 35 167 38 326 96 1507 7 629 14 3 42 127 53 63 29 25 49 355 51 19 7 216 63 586 40 138 71 1906 36 134 54 632 39 382 45 164 88 1622 1 304 90 2272 19 84 24 1821 2 471 46 442 35 484 6 192 86 597 25 1890 29 1090 13 983 96 1280 33 2 31 1272 18 538 27 485 73 19 63 877 7 241 96 1203 15 2404 68 276 80 856 77 88 63 352 38 126 9 812 74 494 61 374 90 25 79 195 19 1721 73 817 10 224 55 904 37 1545 49 886 12 446 98 421 11 65 13 316 3 2003 83 798 3 268 41 143 88 113 33 160 81 1518 88 379 28 588 6 1487 1 586 8 145 22 404 65 725 14 625 18 9 90 168 37 1667 79 90 97 286 40 1639 34 293 12 752 7 520 41 1043 36 165 48 1008 89 794 47 94 36 2435 41 1394 83 407 89 49 48 52 74 481 51 163 8 654 40 366 4 142 36 520 96 39 67 1169 32 117 28 214 97 3 46 237 15 235 35 1264 2 77 70 211 93 118 67 563 54 277 21 345 4 1325 35 1110 0 687 80 1000 4 3205 16 302 32 265 64 678 8 257 71 157 48 851 86 3 68 52 17 729 65 2653 88 1580 81 199 52 341 1 1038 51 2862 41 384 51 310 82 389 70 84 7 227 39 1404 83 426 93 209 4 150 92 156 87 389 35 1003 98 144 25 861 7 1918 8 1041 6 738 41 368 7 288 84 317 8 870 86 128 74 133 87 1334 79 1276 43 225 46 1333 62 214 74 149 96 7 24 809 26 432 43 152 33 540 94 322 79 1182 90 66 56 352 29 11 92 679 6 796 87 1067 29 23 98 1094 84 259 14 411 88 413 65 153 21 191 99 269 84 1077 45 348 62 354 76 1259 4 1240 3 140 61 315 37 807 57 1832 95 238 23 36 27 204 50 531 60 561 27 225 14 535 65 938 44 180 30 195 25 544 99 1142 15 153 36 4 11 886 36 20 38 1058 67 242 34 382 29 402 13 485 52 118 79 167 81 213 92 1830 66 55 77 170 28 1117 93 247 70 197 35 206 18 457 47 469 55 288 90 334 56 122 12 89 36 1269 5 180 56 214 6 1253 81 342 4 605 78 1284 61 122 3 135 23 824 59 2258 75 739 68 199 19 473 35 30 14 244 52 659 20 296 55 191 62 130 75 51 76 402 69 197 74 120 75 662 72 1996 96 792 89 805 0 71 57 73 39 460 16 47 11 218 49 1 -1 -1
20 1035 54 83 27 507 67 643 68 197 29 1085 45 173 6 1190 4 136 41 709 58 1198 27 279 91 406 23 481 10 1883 77 882 45 35 95 82 62 974 73 469 26 39 13 195 68 5 73 3225 34 557 54 368 4 42 73 238 0 358 92 885 28 656 37 967 7 1356 58 581 76 428 23 898 75 9 15 145 56 1005 65 601 58 85 16 413 19 323 5 1999 12 1559 40 672 46 633 56 354 51 16 42 2527 32 942 8 1232 0 211 53 106 13 1833 49 351 41 652 5 101 38 974 5 900 89 318 62 4559 84 1361 33 1241 46 462 83 310 29 254 36 1582 69 268 70 429 93 465 27 364 96 430 90 581 30 175 74 188 92 1149 78 180 52 219 54 136 48 287 53 1061 61 199 38 7 35 1976 2 116 36 304 1 739 56 1934 54 315 63 86 90 501 20 1407 15 382 69 813 93 758 82 32 39 237 81 2348 91 385 74 688 7 8 60 59 42 460 86 931 45 176 29 1203 7 11 83 123 79 796 70 241 62 305 93 660 85 566 18 954 55 101 46 450 23 1800 57 392 64 265 17 486 74 188 65 852 79 1247 29 311 12 69 16 1101 27 370 92 1325 80 517 51 52 28 1053 32 384 94 1295 83 830 92 2240 98 137 29 1532 96 539 69 699 33 5 6 180 45 322 88 1297 12 1200 39 457 70 843 40 766 34 62 16 1363 74 117 40 1825 32 1056 49 1026 72 158 86 48 41 248 71 115 41 253 53 1933 62 92 76 554 59 280 29 95 76 324 47 14 24 890 54 1007 50 1105 33 207 50 424 99 41 76 160 26 2431 29 375 53 230 66 847 79 1404 12 60 68 220 27 72 78 2065 9 84 17 627 29 137 56 587 12 808 40 398 66 867 42 1986 9 724 91 110 1 69 29 856 42 21 44 94 15 90 56 817 99 756 70 1077 50 1117 15 227 95 2519 94 431 16 7 82 634 19 1591 17 16 6 1033 81 1088 40 515 6 1628 62 909 90 527 33 1553 18 26 28 309 41 518 43 51 40 555 23 169 81 759 99 74 80 1779 78 1071 38 917 88 318 24 528 54 187 46 666 89 329 46 191 32 497 77 212 89 10 67 374 47 226 68 639 5 1917 56 44 40 551 52 738 78 126 8 445 88 32 45 374 6 192 1 11 53 1492 51 101 41 362 24 1928 68 559 11 460 71 313 63 359 0 972 52 1098 75 564 27 795 89 768 54 647 10 231 0 505 3 520 71 996 22 115 12 2019 70 1096 94 2135 64 4263 15 11 76 19 94 880 6 1696 92 182 50 193 10 78 16 143 77 218 46 278 72 281 98 1510 86 1027 11 632 93 366 63 466 64 93 81 132 22 462 13 1316 63 233 54 45 78 168 79 191 71 1199 14 88 19 540 13 240 80 1437 48 190 21 154 17 680 55 1229 31 74 71 187 82 832 91 2083 53 678 67 35 70 217 38 26 77 442 56 1146 69 448 58 375 42 962 33 259 44 390 94 215 66 408 48 1560 78 308 68 203 0 88 95 1401 55 934 29 73 6 54 60 962 40 134 44 840 16 907 68 4 6 86 8 177 90 385 17 377 68 1125 51 1047 35 658 18 140 21 733 73 256 19 442 49 50 12 1260 64 103 35 99 63 2070 47 144 37 536 51 339 44 241 79 531 85 384 86 736 6 592 56 87 74 46 88 148 83 101 41 354 31 2371 16 65 9 237 8 818 18 844 32 999 60 17 16 1196 93 321 4 1187 28 282 88 654 14 473 33 942 56 384 53 191 61 495 59 678 92 381 98 840 77 730 96 951 8 193 49 958 21 485 64 924 38 109 23 62 85 92 75 269 98 978 76 582 10 51 31 900 8 43 35 455 96 431 92 307 38 1737 62 901 0 430 37 732 50 1153 15 100 92 1022 30 188 76 1398 21 499 48 224 13 103 59 66 72 734 46 1334 36 33 4 59 78 619 5 202 85 441 93 470 44 1042 51 7 55 291 96 3103 78 27 34 479 6 52 45 945 81 438 14 2329 5 247 86 376 26 228 66 668 54 405 45 441 6 11 42 998 40 95 46 188 6 130 87 1316 32 1805 83 87 82 120 41 380 6 187 12 987 96 105 85 230 51 1536 23 1104 99 299 49 1410 89 159 37 362 71 1380 21 1006 45 970 36 357 60 796 10 747 52 29 65 54 57 199 53 291 28 2351 2 604 30 67 9 72 92 894 47 481 78 344 16 695 67 459 77 363 17 42 54 359 1 677 57 2308 26 1064 97 416 85 469 26 192 32 595 24 1085 25 5 60 210 66 1046 54 1231 25 749 53 620 73 105 79 137 78 1107 46 103 94 572 76 21 62 1260 68 664 40 1804 31 58 42 776 11 365 65 1383 45 1773 65 332 55 444 93 512 47 110 97 331 53 212 42 690 78 757 69 436 67 374 83 2347 30 42 72 1107 74 824 5 2335 4 177 50 1611 60 798 86 117 32 148 65 202 60 638 90 413 58 154 22 39 83 1295 93 948 22 25 88 593 41 368 6 284 42 831 63 850 6 547 89 22 77 60 41 303 64 420 90 152 30 807 9 57 19 91 38 262 0 90 33 532 7 2247 29 335 50 183 42 1575 99 395 40 1465 68 621 69 361 20 484 38 22 37 1686 59 1147 10 10 23 145 62 211 41 179 97 1047 92 476 50 111 69 61 45 676 21 646 68 1702 16 291 46 930 67 227 13 153 78 653 53 1 60 699 12 142 68 1665 69 557 23 622 69 1967 63 67 23 3379 37 102 65 1666 85 170 64 184 95 66 78 1717 40 121 79 688 53 568 3 112 64 647 13 675 28 328 0 151 4 603 46 1151 5 620 96 1267 38 679 97 469 37 539 4 533 69 160 63 301 75 156 43 418 32 425 55 398 59 27 84 496 69 135 35 845 29 942 69 434 51 2 49 89 29 451 77 443 79 563 61 321 30 1340 45 727 18 190 9 327 61 1002 93 218 27 65 86 892 68 297 23 1570 54 587 47 869 42 479 79 487 96 186 40 16 11 42 48 293 10 1898 42 867 0 30 54 809 86 1969 26 1708 92 258 83 232 69 116 21 670 16 140 74 346 63 1435 5 218 85 562 13 2540 44 547 36 191 61 3846 70 511 7 972 73 674 79 419 54 536 39 1258 53 423 58 48 4 28 85 264 82 983 60 3173 17 26 13 542 6 767 53 249 40 43 94 501 0 796 91 569 76 532 64 113 39 244 38 96 34 1093 49 354 69 730 38 222 27 1026 68 522 35 77 66 2086 96 223 41 1743 13 370 31 4 78 2343 6 2270 53 24 56 357 29 763 34 2560 20 155 14 115 52 1622 67 220 55 296 28 156 24 104 96 829 41 28 80 37 95 976 97 222 87 117 93 119 81 332 58 244 67 122 51 235 43 254 8 863 98 432 75 109 87 1881 55 299 94 1152 26 75 43 640 35 504 40 162 81 821 60 1081 67 46 81 157 49 177 0 124 90 256 70 1080 54 130 68 419 96 1171 97 53 80 144 92 805 75 260 12 1610 32 1292 69 812 22 537 39 237 81 675 18 307 12 1103 73 371 81 298 19 901 94 568 9 1845 94 1151 51 471 44 290 29 162 95 1474 17 160 56 368 40 1967 30 301 67 838 30 154 80 487 2 171 56 432 77 766 93 951 33 1459 90 270 22 1166 34 395 77 107 86 143 73 113 85 705 22 639 19 172 34 49 36 333 13 1021 5 231 49 411 36 397 70 747 46 946 71 580 36 429 33 221 92 11 65 536 91 1114 30 549 74 544 70 620 90 976 68 1948 31 396 28 658 4 45 5 242 59 268 68 429 27 1751 39 325 21 254 26 413 60 681 75 48 99 1655 54 968 72 88 96 2384 98 840 30 1177 81 565 79 1135 10 355 34 1399 69 729 44 615 29 543 19 452 11 2588 77 847 72 400 73 506 18 450 17 1483 99 282 61 526 32 49 76 224 2 1436 79 494 86 1984 26 202 68 619 23 1509 18 435 6 815 26 918 59 157 7 503 33 818 23 243 16 513 97 457 45 235 32 444 86 625 41 948 37 162 6 27 67 162 5 123 8 1285 59 219 64 1689 80 140 8 391 72 2085 15 230 72 256 0 181 71 1121 24 26 89 203 41 157 37 829 88 29 80 371 87 311 43 206 56 243 97 1246 88 155 56 557 29 300 49 472 67 16 72 423 94 820 9 1491 66 72 73 188 84 61 88 192 90 181 12 230 0 103 41 866 49 1007 51 165 26 600 14 502 1 1814 96 1763 60 506 52 150 0 1033 12 146 47 32 18 1716 66 347 79 551 7 13 50 553 95 113 63 208 39 143 90 498 55 1050 -1 -1
21 165 61 507 43 475 32 35 13 58 47 494 35 34 51 279 40 123 15 1114 24 1 5 613 65 283 50 340 73 204 26 66 49 410 1 11 67 2058 89 531 54 1115 53 2075 82 360 98 396 78 119 12 919 58 555 34 1090 19 116 5 802 11 730 26 324 4 58 46 767 11 1340 59 2094 13 783 63 886 29 885 76 202 79 440 64 574 81 350 24 148 15 665 49 3 75 1988 61 610 64 281 48 609 20 150 51 24 45 184 39 356 67 104 40 114 13 286 76 52 33 1947 15 268 73 214 40 1148 57 635 80 129 6 22 54 289 61 700 18 79 17 1397 11 1056 89 1796 78 47 88 204 98 349 22 835 26 390 64 23 26 208 48 571 56 666 69 614 26 895 4 384 37 867 78 347 88 1182 42 248 58 835 96 1317 71 794 95 160 15 1780 43 321 99 400 45 133 79 651 40 477 68 198 49 319 34 159 43 321 24 281 73 11 24 70 72 382 31 63 95 644 8 2890 67 149 34 152 77 747 42 213 51 415 30 502 19 176 40 198 43 379 10 46 85 160 76 349 22 247 78 1613 87 34 95 125 96 8 52 312 87 117 49 701 68 190 78 832 85 1118 97 694 44 1040 13 389 58 502 16 122 3 153 22 257 43 179 47 117 48 832 72 266 99 334 26 148 93 29 80 240 45 884 34 1052 64 225 27 638 71 268 34 270 82 2873 11 1282 82 529 31 775 44 887 10 1450 39 814 52 1807 33 23 95 82 56 1439 49 243 10 313 49 1798 76 800 58 613 20 1073 98 111 39 1555 27 974 51 894 89 1475 67 1215 89 13 12 95 23 394 96 7 94 248 21 273 78 822 14 791 26 549 52 304 43 162 10 942 17 1041 99 23 24 111 36 1101 41 1244 19 95 61 351 2 293 46 706 39 245 38 412 56 185 55 2270 60 199 53 71 13 430 30 722 64 1314 99 1220 7 1489 24 340 22 1149 70 1037 14 58 39 114 26 667 4 403 87 397 37 641 72 225 54 1161 96 165 79 1148 56 162 53 374 23 872 79 314 26 372 88 708 84 157 1 12 3 263 77 73 19 257 78 272 21 1022 43 158 3 490 46 347 91 805 60 134 33 275 36 1045 8 382 92 30 8 1501 75 32 32 465 50 255 26 1007 48 77 99 494 6 688 29 181 57 1262 62 269 58 74 24 1122 13 53 3 409 75 388 48 100 24 24 69 42 21 661 38 479 98 1136 43 90 67 150 77 876 63 210 69 1098 12 1268 17 453 24 614 23 515 47 662 58 160 55 1543 62 826 59 115 35 100 19 511 88 258 67 183 92 1535 91 69 15 108 24 300 30 1150 72 135 25 744 11 15 68 317 23 55 32 4 41 969 69 531 98 389 13 68 34 531 66 1056 7 236 17 667 46 1290 84 808 59 3851 37 273 9 1365 82 881 88 328 38 123 2 292 70 311 40 331 66 139 26 449 12 485 37 32 0 644 96 1191 1 508 6 96 82 1086 58 536 14 464 71 1089 29 250 21 335 60 98 75 239 41 1533 76 806 41 573 91 213 25 1046 50 295 92 48 22 338 87 409 77 168 61 799 94 2032 68 429 56 220 27 163 37 279 25 235 77 1062 82 1058 67 1688 42 6 87 269 42 1140 90 675 99 1810 91 263 9 929 47 1417 49 1169 76 169 79 392 75 1072 78 886 32 659 33 18 73 391 3 75 45 479 90 313 19 183 38 1051 86 49 78 2116 96 794 79 1802 95 68 26 161 35 183 16 207 11 256 12 1082 9 256 7 129 75 223 85 768 13 821 98 601 40 1175 79 1535 92 93 62 301 91 553 62 1828 99 253 49 1309 6 556 56 1198 82 89 39 296 29 129 71 573 48 1302 61 86 60 59 84 260 36 5 68 1131 77 20 50 420 60 524 4 17 67 14 71 201 54 328 70 847 79 643 36 649 16 94 49 941 22 95 36 1444 57 174 8 721 61 290 12 3552 8 893 31 61 42 128 29 39 62 553 4 307 47 164 94 301 1 730 72 196 10 254 20 97 91 281 4 182 73 1253 63 329 41 750 69 76 47 142 85 736 7 312 10 1325 88 694 13 689 80 2083 47 1046 52 92 0 466 62 1788 18 191 41 400 38 200 90 10 93 580 31 376 9 322 19 53 60 291 41 144 56 304 54 145 5 2081 9 839 13 909 87 1518 2 957 20 551 5 62 35 2751 13 1541 85 133 82 534 98 184 77 1193 12 9 10 489 40 610 81 61 99 53 10 320 53 672 99 51 82 228 66 2047 74 403 47 779 44 730 82 436 66 229 43 2007 46 12 13 199 11 745 72 341 81 3344 71 59 16 52 73 2454 83 113 0 403 83 242 17 818 32 2 33 287 25 1386 85 428 98 554 73 529 97 422 56 1393 93 1115 29 264 38 576 51 1888 6 472 37 1704 70 191 7 132 70 27 81 92 11 19 4 192 85 266 70 336 84 274 46 685 97 870 19 896 73 67 82 66 25 110 24 140 8 197 2 459 79 87 0 385 13 1093 23 562 12 226 68 181 31 334 68 691 66 49 76 728 40 16 26 345 6 120 17 95 80 324 37 455 69 678 55 337 26 948 52 1641 72 1335 14 516 26 243 3 83 92 272 46 124 9 1787 79 514 86 728 22 297 71 1018 77 43 12 755 94 213 86 122 58 431 4 1132 54 568 8 23 47 948 63 308 60 164 58 224 84 106 52 477 20 1299 41 1120 62 544 87 472 24 3087 75 106 83 118 17 65 46 278 1 2207 43 500 94 771 90 64 97 803 18 1214 69 933 11 1622 18 457 39 530 6 115 68 127 83 1 29 1375 5 1440 52 999 38 514 20 25 25 1026 50 618 23 165 22 704 4 656 64 193 86 970 89 783 64 1328 97 344 78 171 57 24 32 1864 58 826 72 849 52 332 14 554 74 711 40 1566 55 1053 92 414 3 220 71 360 69 263 96 87 89 1216 1 891 41 410 24 58 52 257 25 343 73 2410 33 382 66 302 2 2375 85 43 15 397 54 783 64 475 20 1473 92 390 38 717 67 364 28 126 62 1616 76 1038 86 1000 47 616 71 110 82 518 43 764 52 1111 94 1505 8 183 34 110 24 484 28 551 51 1144 77 816 93 548 16 1247 4 380 55 713 2 853 18 29 23 673 46 1089 71 910 54 53 56 468 89 880 46 778 66 543 65 919 39 1195 62 170 8 272 43 100 22 380 44 134 88 546 80 355 94 239 21 188 88 254 35 471 28 513 13 306 75 2338 97 60 72 405 88 347 95 188 0 2820 46 355 97 26 71 130 70 343 73 217 57 2 67 955 25 455 14 477 55 1476 84 594 96 1861 5 116 67 449 75 257 29 997 11 297 41 554 46 1915 60 3 83 193 4 340 13 917 41 828 30 631 88 1288 47 417 61 644 96 390 67 559 73 465 38 73 75 605 30 118 61 15 73 2199 34 367 13 107 57 1495 44 607 4 430 56 1545 94 81 46 841 5 24 46 855 8 116 45 38 75 315 62 2374 8 137 99 1339 86 730 16 249 4 95 42 251 37 133 41 389 85 593 67 512 33 553 69 564 7 1165 38 331 40 960 74 1112 88 490 4 561 10 130 77 506 3 269 43 773 32 518 86 190 37 345 34 973 63 269 74 674 42 1602 1 139 18 25 41 43 81 942 11 749 70 186 62 389 2 324 70 672 10 276 15 1616 45 723 21 642 62 308 94 695 32 254 61 209 26 168 23 1890 32 283 98 1 94 537 80 1184 32 1167 22 1427 56 343 62 51 19 438 94 1560 86 125 31 87 11 115 80 265 30 766 0 1058 79 189 21 15 42 178 56 188 12 85 94 4141 90 557 93 286 29 171 92 225 76 1819 12 182 79 623 41 87 77 313 0 248 19 63 41 283 82 878 98 296 38 383 67 8 63 203 71 1129 67 719 51 270 24 557 50 663 98 133 32 51 56 262 6 881 93 233 24 25 17 750 15 456 78 10 38 1516 83 410 74 1277 26 299 16 346 31 794 30 443 40 324 3 663 21 1829 20 430 25 163 58 91 26 763 81 900 89 2096 97 42 46 1751 16 1013 83 273 43 358 2 1511 84 1843 27 2395 42 535 46 936 72 332 88 92 48 342 85 1077 11 2591 4 423 51 1560 80 144 93 43 54 638 42 3338 88 209 31 849 5 894 80 686 37 439 99 1401 34 67 14 117 34 200 0 176 83 3364 47 27 17 156 3 614 34 138 30 994 89 111 61 380 84 123 42 17 67 164 12 530 92 192 83 791 69 123 62 80 49 1845 71 566 29 762 72 159 98 1379 54 105 69 744 59 27 3 98 48 184 40 124 17 994 38 537 57 111 18 167 85 2005 71 685 93 1911 39 418 7 177 72 25 54 294 62 421 18 847 2 249 25 325 11 403 92 185 69 191 26 479 97 264 23 1388 93 404 95 589 46 382 15 97 -1 -1
22 841 91 80 10 251 22 1599 12 761 69 590 98 337 88 373 96 505 82 33 78 280 66 15 0 6 1 3014 63 56 28 473 6 368 29 1170 72 121 87 243 23 165 55 646 53 44 25 686 6 248 80 317 54 271 87 402 14 156 62 1120 90 10 40 695 4 623 68 113 93 1106 75 608 15 103 5 55 47 398 13 98 43 741 70 1345 84 161 61 2088 26 793 14 428 15 256 6 640 7 599 66 21 97 722 45 984 3 431 74 1260 33 741 10 74 48 1449 61 851 36 521 4 466 94 271 12 859 79 320 47 505 0 46 33 167 54 205 10 741 19 922 76 80 20 618 58 710 7 170 47 489 68 205 69 482 95 96 38 3718 61 287 82 734 80 1147 31 804 98 55 45 90 57 306 95 5 88 91 96 997 47 1144 99 279 96 432 73 277 89 1578 34 330 65 109 43 1093 13 1490 3 449 61 162 17 1326 38 448 52 2034 60 430 86 117 72 244 99 521 3 593 54 118 63 726 11 1020 22 359 57 112 22 303 7 434 81 566 39 1221 32 3612 56 847 60 17 30 167 91 208 10 326 14 637 62 345 45 331 69 2853 70 39 37 760 69 488 95 500 37 369 76 1642 41 12 40 815 43 1310 87 157 66 1195 37 690 80 329 68 1337 43 58 31 617 32 310 34 879 42 475 99 566 87 563 66 1165 38 793 57 2013 43 223 11 323 75 366 57 407 87 1908 2 153 38 566 97 1541 17 1053 11 204 21 119 35 160 26 129 91 1274 23 954 44 142 53 336 11 1736 59 835 42 1040 52 624 67 862 16 395 0 24 59 873 0 390 74 2558 75 339 19 76 13 258 65 305 64 37 88 278 92 186 71 137 56 1865 28 426 27 345 5 2035 14 174 77 330 43 82 66 631 75 514 90 513 74 1781 80 556 79 774 68 336 95 234 90 17 44 489 90 281 91 310 44 732 74 194 21 153 10 1783 46 664 14 1068 39 45 41 72 79 107 55 765 94 478 55 603 12 216 9 910 59 190 89 1198 94 584 20 1190 78 300 50 185 93 1462 37 1303 38 524 27 25 83 220 80 1 84 787 50 1395 64 128 18 228 26 192 6 394 48 876 66 124 51 870 73 193 22 803 7 31 73 1869 34 357 56 80 39 77 31 50 90 611 56 630 37 1057 62 71 96 235 70 1008 19 72 40 49 31 816 40 1085 83 560 64 279 85 365 22 668 2 78 5 123 28 130 51 217 0 830 98 1218 59 29 19 363 66 18 13 803 30 111 36 336 89 670 47 340 46 1264 50 747 73 314 15 937 7 1044 15 1413 82 203 49 484 19 1361 5 88 45 531 71 46 25 436 28 841 81 535 53 299 38 839 89 3210 80 1636 7 162 57 754 77 103 30 1 85 853 72 196 34 705 54 508 51 904 48 1275 27 174 66 157 79 1499 99 242 23 73 48 281 61 942 22 241 71 50 74 800 27 233 30 78 74 1600 7 535 98 1746 42 44 78 294 32 280 45 52 53 418 3 183 31 845 84 54 79 1293 28 2508 36 92 19 305 12 73 27 490 26 169 38 739 66 338 51 315 46 464 20 444 33 313 95 1179 85 87 98 597 29 112 76 1763 18 1203 25 2594 79 542 86 1596 46 917 50 720 0 355 73 386 34 322 35 811 51 917 27 94 7 692 18 165 25 757 69 67 88 175 37 214 88 98 72 1520 49 2199 80 152 8 137 90 335 37 191 98 191 53 1804 31 855 56 731 70 178 24 252 34 215 73 34 43 906 75 463 60 1202 69 369 17 886 16 55 87 602 34 205 6 400 55 1053 25 377 57 83 79 2376 82 368 26 36 48 312 50 800 27 156 51 99 80 974 92 213 58 515 73 2792 95 157 77 1192 54 2133 45 131 88 163 48 380 80 680 50 315 0 1259 6 2036 20 145 9 1442 47 15 86 239 45 504 61 503 80 142 74 4144 49 82 58 502 21 1342 66 62 96 861 78 528 63 83 60 104 49 791 38 59 76 1503 59 1401 2 1404 95 255 79 351 89 22 90 1648 44 490 64 824 94 182 12 889 21 300 40 314 46 269 81 144 68 394 65 52 47 90 85 198 40 281 86 357 13 154 37 723 55 702 60 465 25 1407 68 831 49 31 72 1009 8 383 3 1154 68 55 23 492 7 16 62 287 1 1146 43 1264 55 311 60 1122 69 1487 56 209 89 723 45 1178 28 1162 53 795 64 283 34 217 0 54 81 213 66 830 78 291 29 88 71 1934 75 110 59 598 69 23 14 120 73 1199 86 1412 17 415 53 3610 90 307 75 104 81 94 90 434 44 28 28 413 72 1419 29 315 86 559 48 343 85 991 48 14 39 415 91 191 35 75 7 110 52 193 65 12 28 153 52 97 77 209 52 1172 31 79 88 950 73 15 13 148 43 474 55 258 46 1285 10 262 83 211 33 760 36 10 42 378 87 678 99 451 90 1214 65 621 9 376 83 282 38 1362 3 266 5 375 89 1724 27 244 11 1850 42 597 30 664 89 664 79 82 63 148 82 648 23 394 36 106 13 661 63 1255 98 1003 56 203 72 654 49 491 94 59 40 186 22 471 3 869 27 36 64 502 4 548 43 512 7 416 28 209 71 269 46 1074 16 72 55 3203 62 830 88 3 32 61 65 35 14 1605 47 2767 63 1672 89 107 4 1337 84 449 86 33 85 612 66 2691 65 789 20 590 41 81 82 1904 70 376 54 165 20 86 49 140 31 152 88 245 85 494 10 969 55 592 76 591 18 71 12 3653 99 54 21 230 97 40 53 8 97 483 75 2182 56 222 63 111 66 1357 1 51 62 184 48 620 70 35 47 5154 13 76 78 625 76 1935 59 1235 51 850 82 601 65 490 83 2242 49 1850 81 573 71 1219 74 39 34 643 6 579 15 152 40 100 91 1101 95 173 45 826 54 1418 77 59 96 970 31 1810 58 372 38 983 29 1750 97 420 82 604 91 61 13 417 99 711 22 273 64 93 48 732 61 1505 28 1264 36 428 50 56 65 498 4 146 51 6 74 399 27 135 0 141 35 1461 37 101 74 13 79 688 19 636 4 594 36 264 15 875 47 81 32 335 65 328 80 214 53 90 49 797 3 188 77 228 21 323 24 1243 70 949 25 1169 81 866 86 487 21 320 8 487 20 228 25 395 6 1 73 704 29 386 75 2296 43 24 66 572 90 450 55 810 96 149 3 129 26 879 76 113 74 220 35 894 44 1007 11 765 34 217 74 8 21 6 65 1018 44 153 37 994 58 2664 78 460 36 221 38 327 74 945 14 67 89 1282 83 360 6 253 20 496 60 81 8 421 97 1238 73 387 93 938 53 3 8 1294 70 130 0 291 97 942 77 59 37 867 22 562 71 1153 84 20 92 442 60 773 83 336 54 80 79 307 78 38 86 120 5 1122 21 635 33 112 20 479 5 1134 27 205 50 621 88 1305 56 30 81 1629 44 46 8 1605 97 882 14 773 37 1267 79 2097 67 648 61 20 98 934 79 943 61 128 58 434 80 5 38 1756 0 51 24 245 40 1019 67 1287 8 202 53 384 16 94 19 138 31 1560 32 558 51 398 14 949 48 2680 10 476 33 304 90 338 60 489 61 1032 76 20 59 80 89 1192 99 465 51 488 71 776 83 1985 29 1107 19 933 37 231 69 816 23 166 11 224 52 1812 44 216 62 595 14 281 97 22 92 1358 23 1182 31 231 70 1173 83 906 90 1309 85 1202 1 312 87 37 19 314 50 205 6 77 58 57 36 44 30 107 56 481 98 734 69 733 83 759 45 482 86 1720 74 525 80 485 67 1756 54 476 5 418 42 961 85 932 57 1121 83 8 95 58 15 960 53 2689 9 584 45 679 39 812 89 1561 0 316 31 43 66 1006 55 404 62 618 96 282 80 41 48 993 36 645 54 289 93 540 51 110 20 621 2 1339 68 463 0 179 12 376 97 120 92 589 64 263 65 688 9 15 52 338 91 126 53 335 97 1777 7 134 28 1773 24 160 65 41 66 288 27 275 71 523 22 893 52 1470 70 1107 58 1717 29 1870 65 577 94 731 85 156 58 887 60 295 52 681 81 263 26 177 61 184 47 43 94 1511 89 135 93 2030 0 122 11 749 15 369 96 136 27 378 79 1846 31 226 81 1001 48 606 99 849 68 259 64 213 72 1459 61 497 39 156 68 222 95 619 66 32 35 749 74 309 55 1239 33 1464 30 449 46 90 6 37 38 678 33 360 26 1103 48 616 -1 -1
23 127 63 1151 39 480 93 635 55 2 57 6 18 65 3 76 31 1286 75 320 49 691 85 275 21 89 17 414 36 468 44 22 60 318 79 251 28 1 82 45 89 341 57 446 58 78 49 542 88 642 32 371 70 571 52 830 30 1449 78 248 59 211 75 540 89 424 91 878 50 913 59 508 3 374 84 146 83 2296 67 2418 66 501 59 610 70 627 58 451 62 1372 3 1318 40 873 46 547 8 538 48 774 44 864 99 732 12 928 99 615 36 817 34 351 25 148 91 130 13 157 6 15 98 305 25 312 92 786 38 265 75 403 35 165 52 889 35 638 48 2123 94 962 28 695 61 1311 78 388 27 31 96 604 37 560 86 851 37 13 91 72 56 1008 70 118 45 1189 12 65 44 219 76 509 60 159 19 195 57 201 47 153 72 801 79 1549 88 1224 5 86 74 915 22 1536 7 57 90 893 82 988 92 204 84 186 44 161 71 423 7 1505 83 183 3 1422 61 1515 75 101 73 306 52 196 7 168 91 363 15 1200 11 207 68 135 8 363 62 203 51 580 5 535 67 755 43 177 77 1389 92 51 63 531 19 54 40 260 16 109 83 188 98 439 73 77 23 1788 62 96 51 101 54 222 97 366 35 99 34 214 67 1579 50 656 22 745 94 196 74 226 22 39 88 158 96 608 45 817 97 150 75 144 70 1170 89 341 93 442 16 172 12 708 3 66 5 365 4 81 18 518 83 148 78 113 57 479 37 382 15 534 93 161 69 710 74 1548 65 341 47 626 13 753 10 233 56 277 98 421 80 389 63 759 44 103 61 624 12 824 84 1373 29 170 72 338 18 887 73 430 7 1453 22 13 30 200 65 124 88 329 1 1169 96 202 7 52 75 311 31 2636 57 417 29 1123 19 2300 66 146 65 720 67 1039 49 53 60 709 29 721 57 82 9 1095 13 393 12 582 32 115 23 1063 75 82 67 132 4 66 82 665 99 19 53 34 49 1813 30 494 26 685 48 376 23 99 34 589 90 1264 64 613 43 3073 35 226 68 1140 48 157 41 588 42 422 74 271 12 272 5 1081 83 153 14 792 67 2665 92 859 19 308 80 31 12 27 72 704 10 886 42 124 44 49 8 148 2 1131 42 386 66 67 46 601 7 1388 35 1539 46 299 38 801 56 844 58 673 55 855 53 359 98 594 70 1801 55 1424 78 143 68 753 9 626 63 74 81 35 65 991 75 654 8 515 14 182 32 205 55 302 77 460 81 879 99 941 77 375 92 787 13 1140 88 544 18 47 77 36 7 2 93 294 77 414 10 182 25 31 54 1527 27 467 36 141 80 5 22 408 96 1576 11 793 43 59 49 1575 80 86 27 625 95 680 43 61 60 587 77 426 46 203 88 1142 79 351 39 445 0 65 56 106 15 134 28 365 4 67 34 438 88 733 97 1284 49 758 89 6 55 482 65 2 34 338 57 652 35 1226 48 397 58 952 99 308 33 230 15 886 94 1779 9 138 83 573 18 148 10 690 35 294 86 576 3 2159 2 1361 50 345 2 353 71 513 15 449 9 39 91 189 90 32 8 468 67 1911 15 1199 51 753 88 427 48 12 25 253 3 321 51 1216 52 135 64 101 58 802 84 869 24 114 91 662 88 1347 17 449 80 321 49 544 47 1329 54 61 71 22 26 1890 10 90 22 747 46 3226 31 822 9 69 69 196 58 421 45 229 3 104 44 108 22 382 50 207 73 1401 14 453 5 358 46 273 95 1007 62 283 78 1132 8 551 60 222 66 60 12 136 73 43 66 680 69 271 18 797 59 550 91 32 78 38 9 198 26 1034 55 1608 4 122 65 353 91 156 56 538 68 152 16 54 13 627 28 1364 91 569 77 56 90 438 80 370 53 501 64 12 49 200 35 625 83 255 17 34 88 314 28 37 53 199 44 952 4 497 21 158 63 40 8 185 5 654 49 291 1 152 58 779 0 721 95 162 23 96 14 1083 59 308 64 281 94 195 53 1039 79 830 82 4 43 194 92 839 41 253 10 278 26 1262 85 1106 42 1126 10 336 38 914 50 414 9 638 89 470 79 1055 86 61 44 1902 2 1008 86 598 99 1269 66 42 73 612 90 50 95 1228 76 1041 22 12 27 2357 75 29 93 108 34 1429 88 190 62 1682 60 3 48 2863 38 572 35 32 3 180 70 30 34 781 46 2525 77 909 79 336 65 99 47 56 45 494 31 357 47 1234 28 485 12 625 28 173 16 125 90 986 5 215 70 225 82 1296 3 432 45 815 33 107 81 772 12 4 52 1 86 883 3 209 8 461 18 496 92 416 49 643 16 1016 19 608 78 236 53 50 37 352 33 1081 28 739 39 166 78 531 90 252 32 66 82 1192 46 69 72 80 82 2 87 577 53 296 7 261 71 101 49 94 89 1093 20 266 14 484 26 1239 65 585 78 960 86 823 43 1394 99 2700 82 46 85 52 39 685 92 537 83 192 37 63 55 19 81 387 3 54 67 493 29 77 48 395 69 284 33 324 26 46 7 121 52 4 88 62 41 570 91 410 1 133 8 323 48 450 70 133 14 1120 9 876 80 429 10 119 25 296 38 434 18 1761 86 605 28 68 23 821 28 89 38 172 17 243 73 751 42 38 54 839 42 1022 44 310 13 141 69 100 65 81 77 773 76 1765 4 148 58 26 6 429 11 573 23 484 58 153 38 229 37 374 45 252 27 56 77 178 90 940 81 963 32 1896 18 1376 15 134 50 230 70 722 26 307 22 27 33 394 62 143 9 918 46 54 88 724 28 56 0 737 90 96 54 414 52 161 2 532 77 802 87 2166 60 2491 5 2254 1 218 44 298 25 63 86 671 20 12 56 834 73 179 90 384 12 371 10 473 68 734 82 3 76 922 34 1467 9 580 40 427 32 905 40 962 88 1398 36 21 82 1209 13 88 30 1148 77 931 54 120 76 1064 55 199 67 1654 25 1062 23 3648 71 152 75 415 2 516 66 298 23 220 48 1870 12 417 79 1342 16 3167 50 737 97 36 68 679 26 92 94 862 29 740 70 136 42 24 97 468 33 594 84 184 45 233 58 940 56 7 14 882 63 626 27 1493 34 624 48 194 29 673 98 11 55 962 2 962 1 734 71 153 30 259 44 2364 25 676 0 1954 84 1559 80 463 65 2155 63 1185 68 624 10 246 56 202 44 893 31 278 15 963 42 71 75 1418 79 1049 75 322 93 46 96 404 57 506 27 499 66 468 84 469 59 203 18 1586 19 1207 17 8 56 593 35 204 74 27 63 68 2 1844 55 214 53 206 13 66 56 308 31 216 32 175 31 37 70 1253 46 124 51 1902 0 394 32 1782 45 146 68 683 23 1266 34 490 58 122 89 364 88 451 59 708 29 618 51 55 97 967 73 70 14 190 19 1287 30 96 56 704 8 91 30 67 64 119 91 7 58 60 52 73 1 387 55 182 33 693 6 1822 24 136 40 82 72 226 69 427 94 2080 53 303 21 122 7 428 9 309 98 178 37 531 49 1211 27 460 20 518 80 81 86 50 41 1690 97 57 83 395 60 2235 4 1043 5 671 62 164 8 5 80 58 90 968 25 519 90 359 80 314 59 1118 50 361 63 77 60 129 71 1211 0 234 31 700 73 639 93 154 68 1609 78 592 90 2668 74 79 25 344 98 163 67 351 55 77 2 561 9 2081 95 452 72 17 44 125 48 436 58 1351 27 2234 16 94 88 1097 9 380 36 196 97 532 6 576 31 31 63 104 21 310 14 212 44 1787 45 1250 11 315 56 1173 41 705 26 775 24 106 96 306 46 856 42 1316 2 348 11 3053 29 139 24 234 61 374 56 950 79 800 93 1208 70 130 45 368 30 1205 93 764 73 14 56 1970 98 1226 43 76 64 1358 19 100 73 1661 9 46 55 376 32 387 82 15 74 42 84 461 67 8 36 138 8 858 41 141 2 464 45 10 96 419 25 445 40 472 47 877 98 475 59 33 11 1131 15 67 35 2065 55 1352 70 2588 27 616 30 553 89 158 56 991 62 191 32 310 0 587 34 2568 30 241 20 1005 78 667 43 117 14 41 35 917 63 410 53 1008 71 527 54 1235 70 525 5 906 35 986 77 48 64 396 54 73 41 405 60 618 26 48 42 649 62 753 60 1918 75 1014 89 69 10 131 9 142 95 145 49 284 87 214 43 138 76 301 52 63 37 470 96 51 75 624 58 129 46 199 7 322 11 1089 16 197 91 9 93 204 57 274 65 633 44 535 83 84 8 423 15 422 74 222 85 467 47 503 99 1725 31 687 44 113 54 811 80 400 88 27 98 52 31 122 43 36 58 829 59 129 89 369 23 1212 51 221 66 442 4 39 84 24 71 1119 15 509 32 12 48 1364 45 624 54 483 8 719 18 22 93 891 16 77 14 22 95 740 97 848 12 734 96 487 35 1714 43 1095 70 1306 13 850 63 234 88 1813 87 1907 40 711 17 258 75 1084 45 71 46 1493 16 344 79 51 29 873 17 550 15 2236 46 148 9 518 20 9 33 272 96 1218 67 14 55 18 81 314 55 2306 68 99 41 221 59 107 37 1015 67 689 85 30 53 1593 35 890 63 586 31 1362 7 204 33 542 35 377 0 123 44 1008 51 12 93 1350 21 309 35 1272 57 342 -1 -1
24 672 39 329 81 1371 52 550 26 299 93 1565 99 138 37 136 85 94 71 525 65 259 72 980 93 871 69 757 11 392 75 73 48 19 25 431 59 29 5 235 41 298 63 765 36 394 49 219 7 651 96 897 75 639 84 974 42 456 12 412 30 70 1 203 37 372 31 548 39 675 15 293 40 441 22 237 87 683 15 59 44 1912 37 217 70 400 53 154 89 20 51 685 77 158 52 507 58 1481 4 180 83 365 76 184 64 2146 93 116 99 674 32 553 27 79 88 399 40 518 83 554 79 540 74 169 6 2624 50 140 93 176 98 626 97 194 53 374 48 1647 64 398 40 699 2 655 44 1046 65 1794 40 228 68 23 8 105 50 27 9 410 46 36 47 181 72 4 29 598 28 1955 48 1344 20 563 28 598 86 622 6 36 7 295 95 90 92 99 99 71 52 276 26 624 39 54 54 361 18 2050 7 138 66 691 33 390 74 36 82 511 62 1359 34 139 60 334 5 769 81 1128 71 801 30 767 97 1543 31 739 15 12 85 311 98 1950 34 18 91 1170 86 160 75 183 50 760 66 111 7 93 35 793 30 252 65 55 48 581 23 696 89 914 72 1265 34 185 14 370 76 531 21 21 71 7 28 421 90 654 39 109 59 152 95 275 51 693 98 3329 23 968 0 168 32 517 26 372 46 128 85 540 25 887 39 4 87 231 37 616 35 1710 69 36 49 1023 44 498 71 96 7 1971 72 819 0 808 86 873 19 75 68 1583 77 761 66 6 0 366 70 1071 80 394 42 985 82 1263 31 70 71 128 60 1116 32 31 55 747 98 1561 1 1 45 1005 96 64 87 272 4 153 48 55 26 255 21 170 79 754 82 30 76 2110 42 1645 8 908 93 893 25 351 17 70 95 857 30 725 27 168 13 140 37 586 76 159 31 218 96 2684 82 498 78 1092 57 350 43 260 76 1303 69 164 62 1129 8 241 17 1110 4 166 73 1134 86 410 97 911 55 320 94 126 4 2210 73 712 1 331 48 1618 95 1353 70 688 72 311 49 327 9 1087 65 2442 62 437 61 519 35 265 51 1286 92 573 57 6825 86 69 71 811 26 19 58 802 88 479 53 61 90 201 73 719 34 384 50 451 11 1286 16 1118 64 460 56 281 59 952 72 463 17 167 7 406 98 228 22 2994 52 481 42 65 21 318 22 179 0 154 81 744 77 1012 10 474 78 222 19 281 14 277 28 177 90 288 41 606 70 818 68 208 0 651 70 552 30 918 79 1002 71 2035 77 47 82 103 79 110 94 983 57 828 11 449 73 1149 19 2401 74 2288 8 1597 81 498 60 464 54 709 78 382 96 984 74 1254 72 279 26 778 44 98 9 125 89 379 46 100 4 323 5 554 42 677 24 1022 82 1367 47 1104 63 259 2 11 14 390 83 122 74 137 70 140 40 180 98 27 0 65 57 360 19 1860 0 333 58 671 40 167 19 1438 11 300 34 108 17 145 35 1385 95 473 16 288 68 73 59 36 93 1256 64 506 66 622 82 273 99 198 26 752 50 435 39 520 71 995 16 12 20 56 80 193 52 310 61 176 59 486 54 472 99 610 4 1551 40 1530 15 1233 16 359 60 161 42 202 48 931 76 218 30 1344 83 54 84 622 86 112 77 918 60 312 80 292 23 537 73 444 32 401 16 293 78 8 46 223 43 107 47 195 29 477 44 60 36 809 10 3510 40 263 2 1496 82 377 95 419 88 26 30 1007 93 30 85 264 49 125 62 929 1 258 15 825 96 1158 30 2266 6 132 13 279 85 29 25 425 61 482 64 660 72 366 63 231 29 203 89 332 42 315 25 73 49 600 29 1196 15 327 66 105 60 259 23 636 41 868 98 101 26 744 84 196 91 556 27 1011 57 302 36 471 34 1399 93 367 41 33 94 151 19 80 29 2467 82 920 25 51 47 773 30 172 55 806 50 1780 57 738 80 862 55 43 49 180 79 852 91 294 57 850 46 147 93 412 10 2705 48 828 49 140 23 783 0 149 19 30 35 789 97 142 46 255 20 157 6 382 27 890 4 299 5 501 19 550 93 990 13 38 94 978 40 170 71 633 2 443 83 283 47 204 27 553 41 574 11 47 63 772 61 802 14 864 71 356 3 580 55 153 84 308 83 697 64 784 36 132 1 34 84 1064 4 418 7 881 87 176 14 1031 22 27 62 785 60 617 65 583 17 77 51 632 76 144 88 151 47 182 23 1968 92 1 15 6 61 601 79 369 87 460 72 97 6 1612 32 1090 71 67 19 148 25 124 4 635 86 688 97 1503 17 611 98 109 26 1590 77 143 45 4610 86 2223 65 222 35 3247 56 367 85 486 23 10 88 248 96 67 39 583 54 673 65 727 2 1410 62 796 85 56 70 310 7 239 12 625 54 695 49 657 0 1364 7 255 57 155 74 50 84 882 46 1103 88 4 10 249 85 561 79 1 42 388 46 523 11 899 87 15 73 185 66 1446 93 399 42 701 1 1196 13 1466 38 353 12 15 29 146 70 605 45 194 73 1584 86 484 5 20 30 1936 39 158 69 1260 66 231 45 107 41 72 4 162 49 953 66 60 38 181 3 1022 77 10 54 411 98 1 11 1 42 1614 40 270 95 227 5 347 61 43 98 183 33 950 61 500 10 483 17 88 61 168 25 5 92 470 31 488 14 691 4 886 9 389 60 118 88 38 81 1043 21 1111 32 14 40 312 30 937 15 190 65 173 87 530 29 224 96 324 31 1113 36 1418 69 225 35 4305 96 1560 93 390 75 335 49 34 87 130 6 610 20 197 48 82 72 212 43 262 23 235 26 843 8 76 4 334 75 879 97 93 95 523 30 87 90 556 62 171 40 1383 80 1 79 144 96 951 15 352 62 67 54 877 97 279 55 183 10 1160 21 260 87 530 31 117 12 282 56 143 8 96 76 97 3 2 92 86 3 941 93 110 6 232 79 73 95 290 52 874 44 475 93 66 75 132 17 186 15 277 4 355 73 545 65 136 9 199 95 133 72 1293 27 696 35 624 41 97 62 823 76 141 6 5 98 331 49 310 50 199 70 69 48 1195 61 33 96 1041 80 701 89 253 94 118 92 433 91 442 24 66 17 1 40 8 0 399 15 761 28 223 61 732 75 360 66 1047 89 476 52 577 26 254 85 1001 67 219 47 160 6 140 76 642 69 212 87 439 89 53 15 898 5 1137 70 38 86 216 28 145 84 327 28 760 3 590 58 108 75 142 15 552 82 149 30 967 53 270 86 436 83 421 99 1014 31 492 4 588 38 263 33 1683 12 1082 14 262 60 249 40 17 71 483 98 101 18 88 37 50 85 503 21 1013 40 998 70 1779 18 31 35 1063 36 706 66 306 3 109 60 1220 7 484 10 608 63 263 82 2034 48 161 19 314 40 483 9 603 56 963 81 482 91 431 59 726 9 1034 32 159 87 167 15 244 71 1159 84 811 42 282 83 489 66 903 83 166 39 358 78 356 17 1275 16 77 25 400 43 978 76 321 48 123 57 301 50 192 94 186 27 341 72 148 34 1961 29 140 88 328 21 606 67 294 70 959 1 1219 99 1459 48 1975 0 103 78 569 66 10 94 11 55 869 3 276 7 859 92 37 93 287 59 933 63 857 86 91 78 139 92 157 97 1257 34 1116 21 43 79 85 15 115 73 435 26 283 44 201 76 164 13 281 48 74 72 218 86 329 90 115 87 298 39 378 62 160 56 502 7 341 2 1550 28 437 51 1021 44 1296 41 911 62 279 76 513 55 406 66 330 1 10 88 337 76 18 61 232 26 638 75 758 22 940 2 1403 93 577 45 663 42 1783 64 475 51 728 18 245 93 118 3 618 9 495 40 268 54 90 99 312 15 115 93 561 88 123 71 2146 51 41 0 1147 60 134 32 239 86 456 77 675 38 307 57 246 29 663 38 241 43 474 54 833 52 547 88 928 39 14 11 328 27 562 15 922 98 2546 79 345 47 293 95 68 65 731 22 47 2 20 87 1101 73 575 25 9 12 82 50 48 53 226 46 208 52 817 30 1054 42 438 72 660 7 68 49 260 1 18 53 283 21 1420 60 19 87 1231 16 339 4 289 99 168 88 59 8 440 47 246 67 378 70 423 15 394 47 617 14 236 33 186 20 65 45 482 49 14 42 90 84 2619 55 1 61 83 40 785 89 1849 12 1234 29 2299 62 279 43 327 27 1268 33 898 71 76 57 176 56 1509 53 1308 57 825 19 818 6 239 0 111 57 987 11 120 94 358 60 383 75 163 64 89 33 513 16 2632 83 96 78 339 33 1511 12 326 67 236 2 472 70 963 0 1237 5 167 70 764 45 298 74 1282 12 480 44 837 66 252 77 1162 19 1265 37 268 2 30 24 1414 54 1028 60 914 11 186 73 908 64 681 38 210 72 679 88 590 50 74 69 668 60 390 33 268 80 179 95 484 18 843 75 440 85 866 97 111 85 541 67 191 72 685 67 39 7 243 73 630 26 49 24 315 62 821 76 339 16 36 26 1117 7 101 2 615 48 576 19 92 9 84 54 510 2 140 61 147 95 185 81 278 92 149 30 264 1 1319 16 296 99 23 29 490 73 1347 15 425 40 617 90 2117 95 516 56 2458 26 114 63 209 65 243 -1 -1
25 643 54 83 86 352 93 669 30 707 75 1397 97 774 36 184 38 347 51 577 66 2368 4 413 52 1320 70 550 49 5 51 340 79 132 70 423 8 375 15 2390 65 12 55 1136 81 49 28 214 0 684 18 6 57 44 68 420 12 191 27 22 55 1062 90 111 94 1398 39 316 58 480 94 330 16 491 72 363 96 1781 78 987 47 324 99 1718 74 834 76 736 18 8 38 76 93 1907 91 64 6 138 51 1075 56 300 23 164 4 1006 55 274 40 118 75 335 34 179 62 83 22 949 41 340 66 383 30 1750 10 299 14 2257 28 310 31 138 40 1741 23 254 88 346 61 187 29 42 9 475 75 1495 48 92 11 894 46 146 22 566 57 971 17 522 95 59 74 1739 82 85 60 1039 90 1516 56 272 57 1548 12 1345 61 494 27 2096 50 382 77 1092 81 332 69 1388 53 629 63 678 28 1562 66 2778 70 722 61 170 64 1713 76 1611 1 793 20 1391 84 1022 23 949 65 402 89 198 36 1048 82 250 73 7 28 655 13 23 31 75 2 695 93 696 68 1364 95 20 74 817 64 1478 32 4 89 90 7 151 26 679 55 1105 81 64 62 397 44 112 7 432 55 138 37 115 54 110 52 301 19 1172 18 654 43 507 31 57 51 1793 66 148 55 540 23 320 80 1236 38 281 51 555 0 198 93 339 61 226 40 550 38 164 31 57 59 208 16 1271 6 104 5 16 95 941 2 372 79 588 49 778 58 500 48 3363 49 890 78 1089 86 98 12 24 39 302 57 1218 58 2052 53 1665 22 145 41 664 24 451 68 353 43 5 39 109 47 1097 41 847 22 718 3 281 34 1093 64 150 2 2121 98 605 37 159 24 163 61 78 25 242 33 609 32 16 66 1659 69 1206 21 137 35 123 95 1426 91 68 84 66 58 1105 86 296 93 824 99 134 27 2559 8 50 45 172 69 520 12 440 54 3107 64 1014 76 355 21 1197 81 956 55 314 27 257 42 256 16 3338 51 749 0 596 98 451 75 836 69 2189 32 649 96 822 11 164 79 304 48 485 62 1763 67 64 75 306 79 592 22 493 41 133 60 1510 61 349 51 1334 59 619 48 1199 4 734 86 163 47 253 87 186 56 103 45 341 87 1815 16 53 35 2214 34 151 60 274 72 805 41 339 2 183 13 876 84 47 49 112 6 645 83 244 11 123 91 65 13 326 83 786 89 791 40 557 15 237 22 2714 98 381 58 218 56 51 51 20 78 851 87 986 39 547 87 199 21 175 13 2273 99 1281 82 458 33 300 39 599 92 109 42 414 93 35 24 840 55 620 81 939 93 1095 33 978 16 29 25 318 33 880 93 316 75 277 51 504 0 653 54 588 89 200 55 163 23 147 32 172 20 198 4 54 59 863 86 1392 38 57 19 193 58 249 75 415 92 302 34 218 84 267 78 322 4 538 26 50 96 175 3 82 5 215 42 570 24 803 85 18 86 381 49 212 93 957 34 24 94 31 34 61 78 128 72 376 30 202 83 618 38 181 33 27 11 656 32 374 5 339 77 202 83 70 71 63 85 290 79 519 3 231 37 1400 58 957 17 18 42 126 55 244 61 87 56 398 33 513 23 420 81 255 13 103 62 173 68 510 30 1186 10 1321 52 114 78 2421 65 380 42 257 22 1050 89 465 6 1107 53 653 22 930 33 448 95 85 43 31 92 905 16 1650 65 2597 71 169 8 432 18 422 71 379 68 89 94 1235 89 1493 38 144 77 62 34 280 80 814 66 1349 64 1018 69 37 14 2273 72 310 36 217 43 157 88 562 44 1240 21 797 3 784 51 343 53 753 28 437 36 538 15 174 54 42 98 1456 12 766 35 761 51 714 22 113 86 143 64 824 95 313 26 2010 90 541 71 1292 55 244 51 340 43 721 20 1150 23 72 55 82 49 1683 47 5 13 135 84 64 82 79 28 755 51 239 0 436 89 1810 24 149 43 190 89 1112 90 615 31 210 95 2392 6 678 30 284 4 508 60 560 16 178 21 1423 77 4581 69 1240 38 36 46 557 68 586 22 114 61 428 16 1733 11 386 66 104 7 666 79 375 71 641 6 443 67 144 26 2528 32 50 63 123 89 131 43 730 16 319 95 634 42 1748 61 599 64 1207 50 573 19 423 18 308 15 465 44 923 39 1481 99 396 35 1012 79 2012 17 43 5 89 9 92 83 98 7 424 62 137 0 63 69 1315 28 306 83 675 44 314 56 964 15 387 9 130 21 1002 69 1375 1 74 48 270 14 999 65 145 43 1076 60 372 61 1186 13 336 9 705 93 88 65 863 50 1079 16 1352 82 1626 68 57 15 2416 86 592 72 386 73 255 53 69 82 384 70 253 36 62 50 566 29 1446 14 119 41 1606 66 512 93 992 68 67 82 799 81 767 89 339 33 272 5 99 63 1018 31 9 74 183 93 2883 76 69 2 894 23 1197 14 328 79 468 68 110 44 787 79 474 54 741 41 123 76 49 28 1318 72 63 52 1048 64 875 53 215 18 294 5 1190 77 462 30 501 15 1883 36 122 84 956 28 375 59 297 16 637 22 786 37 1033 45 1347 53 37 75 429 12 321 26 12 65 232 57 862 87 1189 54 524 18 377 88 995 71 1042 2 248 81 3230 22 609 35 877 55 320 33 164 81 1168 47 46 82 1442 3 1744 14 2610 77 90 78 337 61 302 33 1199 65 1020 13 322 12 228 57 438 10 2795 0 2868 99 1698 98 680 6 4 31 157 34 1351 23 146 81 590 69 1013 70 1110 46 667 34 1014 71 260 89 2847 79 1263 81 181 51 59 34 67 3 1206 17 298 24 157 83 827 90 47 33 1320 59 2126 96 495 38 233 4 549 85 234 78 641 94 163 7 177 64 1120 53 36 51 264 10 1316 60 160 11 210 3 1691 42 140 37 718 39 92 52 140 23 564 78 771 85 2464 97 528 31 2260 12 236 48 558 79 888 56 491 36 811 34 204 14 91 90 407 59 740 16 59 50 1219 3 248 53 183 68 882 98 1503 44 261 45 210 34 380 33 1898 76 397 69 1037 11 1054 48 936 73 51 2 2940 37 103 59 457 23 131 97 30 50 30 58 1109 50 238 20 322 24 32 52 1241 25 1847 84 464 41 980 44 471 29 282 23 845 30 198 27 2326 84 280 44 1612 22 866 70 1211 14 56 3 706 17 243 4 48 83 482 62 1540 35 1893 45 2437 89 892 33 650 5 143 94 908 48 52 76 340 71 891 18 806 28 317 6 424 11 1819 92 923 26 972 5 436 21 397 16 1754 45 199 78 717 60 668 22 114 6 87 70 503 45 510 65 689 10 157 90 515 60 664 39 844 93 1444 98 422 76 208 18 105 25 115 82 663 9 200 76 177 21 1800 57 503 33 683 91 952 73 464 82 321 21 124 27 361 75 213 84 934 18 523 72 34 66 27 26 1352 86 301 46 279 65 2158 88 1214 51 290 8 471 23 328 75 645 22 405 26 407 27 734 34 1717 17 175 26 1071 43 877 32 30 11 513 2 245 17 2500 95 23 30 273 4 323 9 774 57 262 59 195 15 214 76 54 8 19 15 1120 33 115 78 16 32 209 13 666 14 1796 95 1688 93 450 42 2089 12 257 92 59 48 297 58 429 66 1337 36 51 78 791 89 2265 73 61 42 499 63 338 81 332 3 1133 11 1342 50 515 7 316 42 1074 38 701 24 259 58 543 19 111 86 551 11 239 49 374 87 1042 88 224 89 595 0 1622 74 1173 50 1859 90 942 60 188 78 797 69 156 66 230 21 96 74 68 71 436 36 228 37 1058 84 926 92 79 17 52 30 31 67 205 13 398 40 2599 89 42 8 310 83 514 27 258 31 882 32 8 14 318 81 551 12 1118 89 5 20 1233 38 1404 46 220 75 447 62 40 22 127 85 184 6 467 40 592 67 144 19 704 46 94 86 252 65 455 81 68 4 350 98 2953 91 49 59 691 16 296 27 232 24 314 79 258 68 3285 87 65 77 50 88 254 69 626 89 1214 15 791 98 704 91 520 34 481 92 624 69 14 94 948 34 36 36 884 30 275 27 543 49 115 36 20 37 1391 14 388 34 655 38 59 26 214 5 811 98 414 5 730 43 582 39 228 86 242 87 947 48 541 75 176 4 137 24 132 37 653 12 199 47 1078 53 929 78 148 30 1145 16 185 88 61 75 485 95 221 35 698 36 2958 9 712 33 189 54 1354 46 544 26 1268 13 181 12 9 68 420 49 311 66 746 13 632 46 332 24 549 31 25 55 295 42 1398 10 569 79 72 -1 -1
26 498 95 1400 54 6 83 355 24 313 20 2129 47 147 63 1165 11 1417 78 536 14 1728 59 677 49 777 2 169 71 629 42 2463 4 235 97 851 85 105 33 68 45 42 98 322 39 327 11 212 29 77 94 983 99 792 93 762 20 419 0 810 33 788 24 78 46 97 67 376 32 867 68 1037 20 1344 29 39 92 283 24 591 42 527 63 1012 52 64 3 182 89 2515 10 390 30 397 10 693 2 138 76 491 98 178 61 2 15 343 86 637 4 287 76 218 70 310 77 504 36 218 86 215 54 411 65 740 15 250 89 141 44 1422 75 602 90 262 70 963 26 53 99 479 85 226 25 120 86 1676 22 151 94 479 73 109 79 297 54 111 63 32 65 96 36 921 29 364 51 226 13 174 39 92 63 25 67 38 99 973 46 1050 22 81 98 100 79 256 96 257 13 897 51 32 97 771 25 568 92 352 91 1530 54 135 27 328 13 1034 36 575 42 1095 17 876 78 182 57 123 21 1023 8 181 11 712 60 150 80 106 84 137 59 320 22 206 54 445 39 1822 70 552 62 1521 63 294 88 534 82 909 19 790 37 1161 62 406 84 2164 31 2460 98 531 78 675 48 38 1 133 92 218 34 296 48 918 69 571 85 902 63 1132 58 262 88 1194 31 836 99 42 98 499 11 1801 47 951 14 2510 67 419 10 278 18 285 15 509 48 345 99 86 96 107 12 80 3 480 69 248 15 47 17 148 50 1075 20 424 60 833 70 690 91 128 15 354 27 1306 24 28 4 35 93 310 35 1497 57 88 74 167 2 1083 60 784 0 534 79 299 72 385 39 190 58 628 43 282 12 865 0 211 70 438 55 245 84 1260 47 318 27 17 67 439 8 2363 99 517 46 367 77 685 5 147 40 492 89 258 76 488 82 1023 95 1094 97 461 9 28 51 1027 7 1344 92 39 87 1111 46 1117 63 604 98 1155 95 1191 89 431 62 612 71 1154 45 604 43 859 29 195 89 1281 74 715 51 1337 85 433 61 447 56 398 63 150 15 588 41 1926 9 172 43 2033 58 492 49 128 15 1934 38 69 99 878 34 1007 57 355 18 57 10 12 27 22 5 659 19 929 50 424 78 90 84 2381 86 233 69 450 58 185 74 199 49 3089 86 508 98 136 59 578 70 1310 31 479 62 478 63 213 58 368 91 141 5 73 42 492 21 1080 22 1009 61 1189 90 8 74 173 45 71 2 751 1 868 57 1057 71 148 96 20 87 398 81 588 57 502 0 1172 1 403 0 650 54 441 41 1576 53 694 42 99 17 659 26 64 52 1209 95 331 74 840 42 78 48 3 10 106 76 714 18 15 12 473 20 1697 3 1863 27 782 10 305 88 139 71 648 1 183 56 389 0 311 10 962 69 49 90 563 16 14 20 1631 2 995 98 584 64 32 85 200 74 187 40 529 52 2503 42 122 50 994 49 658 7 207 31 688 83 299 7 369 90 643 9 1762 48 55 36 169 73 472 50 1862 14 50 30 108 83 161 54 163 25 36 29 128 98 163 33 2146 94 1180 32 752 7 269 34 643 43 157 92 110 39 126 10 68 4 978 45 355 2 76 56 174 95 679 14 541 87 486 45 50 14 284 75 182 86 815 92 63 62 240 80 44 26 34 53 150 94 1068 76 1351 7 109 50 328 18 512 52 252 93 1964 95 94 96 117 79 25 91 42 51 161 56 1532 85 1393 68 431 34 427 16 208 74 1663 40 1337 31 479 20 102 42 406 73 201 59 71 81 1159 58 222 73 769 71 58 0 913 8 1576 79 71 9 198 92 552 15 813 20 551 3 2159 26 212 4 704 82 482 58 77 55 943 46 746 70 171 83 316 34 359 46 476 5 1542 37 71 77 1115 35 710 12 163 68 260 18 194 17 140 69 1536 50 1455 59 870 81 958 24 137 85 847 39 480 15 193 6 103 95 837 13 719 60 26 94 944 42 912 71 161 69 1742 92 346 95 309 17 194 12 931 13 18 61 338 58 1193 79 628 66 12 10 1688 97 970 23 151 49 546 88 125 81 41 69 760 59 442 7 158 57 1641 92 865 20 618 44 1083 0 780 84 667 43 792 83 1411 64 419 76 2473 40 360 38 612 43 1891 9 75 11 568 13 74 22 358 51 309 88 277 70 65 82 42 94 523 99 274 98 93 62 444 46 35 30 14 0 427 49 572 92 52 52 417 26 1641 39 1656 4 1387 2 519 50 279 98 175 44 562 1 876 53 968 29 1584 48 252 4 49 0 7 47 1134 86 874 98 1471 39 386 80 120 46 1770 14 695 35 149 19 549 32 443 10 71 6 437 34 328 10 134 18 18 48 398 28 698 32 119 57 72 10 2682 43 325 55 1324 56 420 76 214 82 73 21 1014 99 244 25 386 42 390 78 598 56 15 41 241 81 75 82 556 39 534 81 1550 56 1400 82 135 86 670 56 487 4 285 62 80 9 40 20 961 42 103 56 579 69 1017 2 223 3 3365 8 208 73 593 21 202 25 187 84 179 38 413 18 322 5 185 48 1221 90 854 12 485 27 237 4 1007 58 232 82 1484 52 797 82 1083 11 167 59 164 9 1986 2 780 44 1645 62 752 94 1901 41 871 60 710 39 234 7 811 1 501 27 1330 13 1074 74 873 22 811 42 232 52 8 62 405 16 1228 85 500 26 81 80 151 5 1378 89 426 88 46 16 2 1 610 72 29 16 486 31 622 16 1314 10 4 61 399 57 22 84 194 64 809 98 1168 17 186 23 184 67 757 4 1162 17 178 76 627 7 405 14 104 48 562 22 324 36 367 52 5 8 2994 62 1202 46 475 42 230 31 267 47 441 69 737 51 1836 35 789 15 370 34 811 19 379 61 92 88 17 82 606 80 556 68 9 38 612 54 555 84 1504 32 687 26 59 87 193 86 468 39 1126 17 153 15 1015 10 738 12 324 60 84 80 1441 44 875 50 1288 18 212 41 1666 76 605 10 200 7 287 38 107 50 908 15 18 61 163 20 219 88 767 24 787 36 1367 31 1205 82 466 64 441 24 156 7 1031 54 241 16 607 41 446 2 3251 57 1327 23 92 83 755 62 300 16 99 62 887 12 449 84 575 49 498 54 87 95 295 0 563 47 171 75 1984 54 1843 88 463 97 440 21 156 43 136 50 742 3 17 6 51 53 960 52 259 23 288 18 1232 33 92 45 411 39 1077 74 456 88 466 85 459 16 1079 0 79 51 1176 99 240 85 63 14 841 88 721 46 140 68 26 94 1192 10 1244 84 98 69 264 99 881 26 479 71 739 3 25 57 1764 41 62 48 1104 97 774 59 672 68 459 87 259 91 122 68 1 33 1092 14 339 27 903 15 1532 3 30 66 744 10 1122 71 248 33 202 39 177 29 736 65 168 93 23 3 269 6 44 11 683 41 70 3 206 50 296 43 6 75 380 99 612 82 649 1 181 99 138 65 384 66 155 48 27 32 1198 33 196 36 1579 41 2011 53 809 86 320 48 710 19 67 36 4 28 672 46 293 94 147 85 114 58 297 84 153 94 162 82 962 8 594 81 145 89 304 5 1 23 1818 76 301 55 788 94 54 95 99 34 865 49 3817 40 544 88 1872 46 182 51 184 66 2019 94 496 52 951 69 337 54 701 91 526 90 31 44 604 47 592 41 66 72 1857 13 1069 62 233 56 100 22 52 74 1102 26 492 88 1176 14 1444 32 708 94 726 57 754 36 1302 13 1053 35 1986 82 240 16 295 12 196 28 708 78 211 34 1147 10 1101 62 217 88 440 24 535 79 1009 96 328 18 278 5 1530 31 823 47 890 86 1350 29 94 38 81 39 792 0 398 44 807 10 286 55 121 42 2016 24 277 29 922 28 292 8 742 37 196 71 570 52 525 58 417 21 1057 23 1149 44 986 79 558 66 58 24 112 16 326 52 266 1 66 75 356 52 1084 9 2206 8 157 3 241 19 1 54 1583 51 1766 67 22 47 168 88 2970 50 368 22 14 43 93 35 346 72 522 66 99 90 306 59 2168 32 225 99 185 6 298 5 354 49 65 98 102 91 630 34 223 55 1639 10 495 48 1833 85 331 53 25 32 898 40 1106 3 327 20 37 93 715 95 1095 71 2837 27 372 43 56 6 154 27 44 15 256 53 1312 49 684 65 105 44 391 49 1224 55 1215 57 1223 80 24 87 827 85 931 88 1118 0 266 95 828 41 881 99 614 32 138 22 11 2 93 68 531 85 515 28 115 90 325 57 988 18 102 25 228 22 1507 3 278 8 268 41 482 38 185 70 102 72 577 94 1768 87 497 1 79 9 2015 68 646 76 392 37 941 57 134 9 493 0 963 51 221 27 393 54 1927 -1 -1
27 589 33 1452 27 14 29 406 73 997 8 904 91 530 36 303 30 483 32 1522 42 443 70 1647 63 826 97 1158 56 1173 79 556 40 1240 23 15 10 78 94 9 71 235 82 490 87 2272 49 1415 78 536 17 68 80 549 87 215 34 1401 57 2 75 196 70 236 62 789 56 491 16 480 30 349 65 167 56 178 27 2082 42 326 4 83 70 420 84 163 0 423 55 517 14 745 91 268 20 1179 24 864 83 154 98 732 83 12 23 116 1 657 19 311 60 294 90 1089 65 34 24 1016 97 383 8 417 41 113 18 259 75 43 32 300 97 358 81 2212 36 217 32 443 27 105 35 475 8 1012 73 139 32 535 95 297 80 491 51 1148 96 1984 87 132 67 547 95 9 40 1210 25 1820 53 714 68 307 97 287 70 602 45 4 2 924 8 439 16 157 44 1051 40 492 78 1666 16 313 15 241 84 582 9 360 64 1378 59 524 5 649 82 1051 59 391 99 328 27 21 49 542 87 97 30 129 92 1999 48 529 82 1087 7 479 91 343 85 1607 40 20 3 213 93 891 9 2274 6 630 7 1611 93 690 33 324 70 1943 67 88 75 424 83 2190 52 585 28 227 5 623 51 1278 34 348 93 17 41 2116 57 580 54 29 52 1997 72 228 69 237 58 621 31 304 8 813 73 648 69 185 95 754 81 1269 92 107 81 700 51 1262 14 1406 43 537 76 54 3 385 63 839 81 78 14 388 56 123 49 1221 83 1338 21 602 91 2294 24 261 11 90 35 2288 69 891 24 388 14 381 54 297 61 110 55 78 91 646 87 444 90 638 86 67 81 334 40 109 65 651 42 222 44 230 13 81 19 1030 29 146 46 1951 19 109 75 382 81 83 14 1362 1 666 38 3264 42 1238 39 6 5 418 44 620 19 721 36 982 4 1406 51 1011 68 632 1 264 22 113 18 710 21 88 92 119 75 570 59 783 45 119 78 755 45 1322 75 1637 7 8 23 723 47 170 80 707 73 1040 83 24 87 98 77 1036 59 596 39 609 7 499 91 689 38 192 80 739 38 708 97 190 16 507 4 1317 14 505 43 646 20 1308 89 181 98 895 43 49 40 154 51 196 31 135 35 1005 84 314 62 443 12 39 3 1235 11 269 72 600 29 1248 18 169 43 2582 94 876 97 1844 99 981 98 1939 84 1523 63 301 9 274 65 1828 29 494 65 580 56 533 91 2994 82 57 11 626 67 69 51 1587 42 29 4 549 46 3118 82 137 65 276 40 458 16 595 29 219 32 418 98 1569 3 663 87 664 15 634 61 315 57 121 41 742 69 139 60 504 22 210 5 158 79 75 72 985 29 1551 25 598 47 1386 20 487 7 148 72 578 10 1109 7 823 88 2037 37 157 7 1032 75 1098 83 167 70 635 96 226 40 1214 41 393 65 405 64 138 42 789 91 839 96 298 54 132 21 178 43 53 84 14 62 218 29 53 15 878 30 602 23 1079 78 2009 68 450 64 255 15 137 6 2424 35 46 69 231 61 984 9 45 12 603 60 175 57 429 6 544 82 510 69 14 7 521 15 1606 14 1738 0 834 55 15 46 985 75 810 98 141 32 515 75 671 64 76 68 309 59 58 83 2019 88 497 71 615 80 1565 32 546 68 1144 88 806 93 9 86 1645 77 440 98 297 5 182 99 75 63 902 7 193 97 20 73 1177 98 625 42 1997 7 395 23 2481 60 1133 52 76 12 88 85 94 93 824 34 450 14 465 25 2508 73 1292 24 106 6 1348 52 417 18 545 50 512 16 154 83 183 23 28 28 443 58 163 60 539 88 230 77 1864 41 215 49 1221 67 291 13 69 33 152 26 963 21 16 52 507 80 1568 9 1161 73 183 79 844 86 803 16 541 53 624 50 492 34 17 17 286 13 228 15 5 66 228 46 4 85 572 41 177 68 995 85 1867 79 1000 2 117 48 250 66 398 36 934 26 591 18 646 6 245 19 288 4 439 41 133 46 111 80 88 41 652 46 171 80 585 41 2393 31 108 66 197 34 969 88 506 71 626 81 220 91 184 76 1466 21 1392 41 27 10 925 63 229 5 1613 94 2975 95 82 55 250 59 67 42 130 87 267 48 259 29 16 76 857 27 334 67 1241 71 165 81 936 85 1100 34 1303 81 281 34 188 81 101 52 162 15 977 33 959 84 1328 11 1906 27 64 55 840 83 778 40 703 65 312 9 739 75 199 16 848 23 1858 74 665 13 12 53 378 61 387 64 68 84 245 60 397 2 171 8 150 10 609 16 1488 85 308 92 363 10 676 85 89 10 1236 61 80 47 395 9 305 48 69 25 404 79 1232 44 1799 38 508 15 125 85 361 71 426 13 48 31 380 22 34 44 707 31 66 63 190 36 39 30 1138 55 2067 99 31 33 615 72 158 7 646 23 280 81 126 44 137 92 543 89 873 3 296 64 557 22 553 44 363 92 2310 36 2 23 150 66 475 41 1381 46 351 20 139 7 1295 32 71 49 496 34 208 7 942 21 87 0 484 63 326 62 303 10 346 31 1464 7 27 41 333 29 569 43 1918 2 162 70 2088 94 987 38 609 19 2143 17 82 42 2207 38 141 6 473 97 173 91 1401 61 154 68 593 61 785 12 220 91 1140 93 1438 60 831 91 205 97 239 88 507 75 778 35 153 42 238 78 500 96 295 11 3440 71 371 35 305 8 3826 31 711 32 263 22 110 51 146 16 1020 62 710 24 1 28 259 14 251 77 205 54 418 94 918 52 1928 23 161 99 1176 75 207 59 767 91 727 13 1915 38 142 68 742 28 2327 4 729 38 227 90 207 8 248 14 993 32 960 29 313 10 793 3 166 40 1147 70 709 28 2418 57 297 90 143 36 245 2 1940 42 564 68 105 19 799 11 564 89 1280 24 114 75 410 97 344 29 691 4 1132 90 1663 52 1045 22 328 52 265 4 558 56 379 53 70 3 164 66 103 33 571 36 648 54 805 59 1326 27 239 10 453 66 328 50 7 67 147 88 501 85 132 92 874 67 468 66 2319 17 489 92 143 74 1679 6 390 32 93 76 1571 15 2026 2 1308 95 27 53 138 96 21 73 714 13 317 93 363 83 258 84 967 22 1714 11 1018 8 1135 13 332 52 4817 51 440 7 1626 47 125 63 1343 59 21 35 52 53 2033 3 1297 23 584 24 260 43 863 22 632 92 319 90 580 38 49 53 834 35 849 73 1279 91 222 47 126 20 178 10 442 15 1034 2 449 60 993 20 733 96 1099 36 601 90 1944 54 2115 70 35 18 163 14 268 54 2012 79 287 24 897 13 461 33 2424 62 150 11 922 35 848 65 101 9 1821 46 447 87 2090 14 689 73 700 9 29 44 12 72 867 46 1280 99 409 93 1578 50 546 87 211 48 502 71 665 37 1954 96 1764 30 201 17 635 41 258 64 2925 4 175 21 471 5 735 8 1135 91 931 5 764 91 42 59 810 5 378 86 256 49 12 97 1 84 313 63 575 26 924 10 1143 58 794 74 909 72 347 74 380 9 319 78 85 7 545 11 642 38 135 16 110 79 1781 80 14 24 1196 69 1049 22 52 70 681 37 410 15 214 64 448 81 389 96 664 13 842 38 14 49 850 17 115 70 223 22 244 79 225 54 618 81 612 47 148 83 159 68 276 86 336 91 458 30 465 27 180 56 335 81 163 2 1653 90 1 26 126 13 27 16 123 10 1212 17 81 97 609 42 1146 54 343 24 460 75 50 1 279 8 88 93 199 84 610 61 1069 78 170 65 608 6 214 74 3726 60 349 12 267 67 462 36 955 72 60 53 186 20 3460 93 659 45 391 15 1688 57 955 53 387 3 232 9 544 84 1721 25 36 51 458 7 132 66 223 27 515 43 134 88 1261 63 474 31 979 48 311 81 48 24 905 72 1479 30 418 25 153 14 310 72 127 43 216 26 579 0 109 15 805 12 41 2 1364 86 1722 87 824 11 92 83 1 22 969 51 405 63 896 80 607 33 677 19 765 38 1843 77 528 95 1457 58 619 36 1870 75 312 90 959 99 252 16 13 61 106 71 964 73 118 22 146 72 389 38 388 52 1235 37 193 84 1173 92 1184 49 303 -1 -1
28 212 40 150 33 226 83 35 25 1465 6 982 70 82 52 1001 26 615 93 1557 5 659 40 402 31 485 12 207 41 138 34 66 55 917 84 1202 55 170 20 673 36 273 81 183 4 356 11 1262 95 1098 17 808 28 861 24 1496 48 38 34 198 7 416 61 34 40 130 83 291 53 1136 38 3263 23 357 65 654 48 1088 55 603 69 829 81 343 18 111 87 427 68 220 38 152 63 741 41 69 61 726 15 548 30 708 86 145 60 2057 86 43 57 83 8 731 95 385 21 544 17 505 89 175 19 1306 52 170 89 157 94 243 17 67 35 337 22 558 11 364 73 478 75 486 9 661 18 58 10 137 26 271 17 600 74 273 6 675 80 1449 27 332 16 275 73 143 5 547 3 105 5 537 26 1245 38 420 77 943 37 1655 90 584 97 1246 26 3 42 408 99 928 95 1620 39 2945 54 162 33 474 56 844 37 150 97 39 92 1162 26 318 30 521 34 398 20 265 86 1192 12 1284 64 360 82 166 64 606 15 1150 20 382 99 638 65 689 53 690 42 531 68 50 14 375 94 1237 97 560 96 206 74 315 23 1806 17 1164 58 62 24 248 67 642 38 1 35 1847 20 1713 70 212 21 40 85 594 38 949 14 1027 19 1219 15 668 85 1437 22 2266 54 1394 50 59 98 476 45 153 17 1663 58 1135 56 908 18 81 20 757 62 1041 41 1505 55 503 41 750 92 220 12 678 25 40 77 195 13 282 82 503 2 77 34 629 47 1737 22 667 52 547 18 1061 56 57 55 61 57 1008 41 88 37 859 2 1497 0 482 34 497 26 1443 80 99 19 868 18 227 41 391 48 1023 65 1688 70 521 95 393 39 21 80 1481 57 278 83 201 28 1181 25 557 45 156 44 1326 39 1006 45 756 96 1953 27 1216 81 235 20 231 84 995 53 355 25 53 83 49 53 106 97 330 28 403 71 1683 26 593 22 553 68 98 77 1211 33 2341 34 986 12 729 30 88 16 541 42 1329 78 811 52 728 97 175 79 185 39 2186 10 156 36 71 91 827 27 266 38 874 90 90 81 1 21 22 68 2140 6 1022 94 50 22 491 76 1542 72 525 63 421 11 335 24 480 7 47 54 53 88 107 50 210 90 90 63 1567 65 978 82 1154 71 772 40 98 96 1466 65 301 88 37 25 1032 31 561 71 27 13 599 81 54 80 111 15 1462 89 103 4 2936 91 1185 1 1158 85 264 96 290 67 500 58 290 41 131 9 74 28 344 42 2751 83 1649 82 91 12 1049 83 313 79 568 93 138 4 412 60 44 66 188 11 1358 67 448 40 2153 81 748 47 3581 24 369 32 88 66 22 43 990 58 52 75 842 35 167 67 479 10 423 40 768 74 489 16 290 44 4 49 3167 97 1574 57 831 91 2481 29 630 36 713 93 1830 98 255 17 437 64 995 80 1410 97 879 47 166 77 1416 92 439 96 831 61 626 99 689 43 1338 50 115 94 343 32 1051 14 244 26 104 87 364 4 24 13 366 79 179 14 312 16 299 54 145 62 145 46 779 63 1410 4 709 24 932 57 740 79 391 92 47 28 788 94 2398 21 49 65 443 48 442 6 219 40 1056 87 596 51 263 98 69 21 679 55 248 38 84 23 106 43 391 29 272 5 722 11 1534 15 4 53 457 26 539 69 25 82 60 29 423 25 1360 82 339 65 202 80 345 66 702 77 830 55 693 61 2314 46 1609 78 336 37 285 51 619 53 1309 8 15 72 1225 10 2414 66 674 84 303 14 1425 41 207 65 1742 11 855 74 410 20 95 4 649 41 77 18 128 96 26 51 541 18 1246 73 1146 26 1671 13 33 88 237 66 1657 50 691 58 369 84 357 4 429 48 398 41 860 47 25 63 28 49 218 80 1412 31 184 61 492 63 401 36 688 50 734 71 809 27 874 31 36 30 241 1 327 78 2084 17 1634 28 619 0 751 19 140 31 308 91 400 45 752 62 1136 47 66 80 395 18 321 90 1714 16 199 64 705 69 1287 79 629 11 223 37 610 17 217 44 672 36 1801 9 149 88 1976 13 2167 47 661 24 473 48 133 39 1498 7 672 5 445 26 2 41 344 1 971 75 296 81 89 35 262 63 122 94 314 71 388 66 2002 88 539 43 90 83 97 51 136 60 357 55 502 58 1266 35 118 55 21 12 3318 89 315 2 524 65 24 24 252 65 34 8 622 53 375 6 34 41 128 17 3703 24 207 63 1690 99 40 57 44 73 1854 70 235 89 134 23 361 73 306 88 55 91 202 29 2392 37 1526 78 1221 19 277 91 126 95 90 35 2729 11 424 71 122 7 4476 94 120 62 51 26 60 20 431 77 212 19 1491 35 938 96 82 19 34 62 217 33 222 88 581 47 312 50 2278 89 238 15 269 10 33 87 382 99 231 76 254 61 3 94 286 25 820 16 255 9 302 88 474 83 52 86 280 79 916 89 122 73 174 11 530 22 799 4 628 12 1689 62 1099 54 151 52 1542 77 495 86 122 63 997 28 128 57 165 58 327 64 330 6 1093 36 67 17 54 60 240 92 429 2 1445 26 319 30 1876 50 153 20 1078 8 1919 29 186 16 295 77 37 70 2848 34 51 98 3076 95 390 97 51 12 470 44 384 42 522 57 1608 26 892 86 292 59 1035 53 359 19 247 70 166 26 1032 8 499 16 1054 52 397 63 386 40 94 82 1201 88 697 85 1019 29 1057 52 631 78 486 86 2382 23 151 59 981 90 27 12 237 26 359 94 416 91 69 93 337 80 830 31 54 4 470 93 140 9 210 46 1545 72 439 57 297 78 612 63 292 13 21 54 221 82 74 68 324 60 355 59 174 45 1002 88 648 34 257 0 669 70 453 76 545 86 2032 74 1956 22 628 11 267 52 1137 84 572 99 189 49 1370 33 13 88 114 57 268 18 423 36 2387 73 73 10 742 29 1092 38 997 25 63 19 947 11 753 32 170 48 75 41 508 61 918 46 348 98 366 67 998 33 505 97 1116 78 533 56 231 98 702 70 376 10 42 59 190 26 449 43 431 75 737 4 212 11 1498 61 1077 79 1704 57 69 75 1138 24 220 99 81 17 212 33 1048 21 268 52 261 39 1243 81 103 47 416 40 283 83 313 95 400 72 1152 88 401 24 247 23 908 42 289 79 592 12 2152 84 228 94 403 23 549 50 413 60 252 49 399 14 2603 67 1291 53 929 40 633 23 47 80 755 86 534 50 16 81 119 58 440 20 8 99 1181 53 90 81 273 57 650 72 951 59 1104 53 560 58 223 26 57 52 2066 78 503 47 151 35 332 97 691 11 252 18 524 93 632 8 1545 58 327 52 470 59 317 89 606 62 20 87 1055 49 665 22 546 73 302 35 853 22 383 62 242 35 2289 20 751 65 2351 63 780 88 872 59 3582 4 521 16 579 82 2071 47 724 97 656 87 9 21 317 15 1677 10 123 13 1211 86 1620 3 12 52 2649 17 1304 28 53 36 910 17 715 40 146 43 11 68 321 70 329 67 387 78 219 27 788 6 190 23 212 60 207 68 482 61 232 46 199 65 2816 79 16 13 322 33 2120 52 281 7 78 29 1260 55 2136 69 121 5 290 53 307 69 1272 51 777 49 1807 69 41 24 162 29 449 86 174 48 471 89 276 60 1555 6 734 16 291 10 449 63 397 7 348 32 393 33 345 92 608 50 617 95 912 33 319 59 50 40 2008 29 1571 82 195 70 203 9 2188 10 400 36 1416 65 237 49 1024 53 472 64 996 34 362 11 32 86 454 30 158 15 48 87 255 79 12 58 9 63 290 70 1123 14 488 19 1254 95 860 48 330 49 304 54 4060 7 1470 47 70 90 1639 20 467 89 821 75 1008 7 364 77 1050 56 883 53 1160 19 31 86 1104 19 61 42 706 18 1339 54 448 33 148 77 217 68 125 90 512 77 138 65 80 29 566 20 1228 4 127 10 567 17 1155 9 156 12 394 58 361 75 1507 73 8 77 859 46 253 14 657 15 532 91 793 9 2151 37 330 40 712 13 428 37 958 76 934 26 46 74 18 17 140 90 393 -1 -1
29 736 54 298 84 70 61 930 98 809 28 379 69 128 47 458 83 808 2 265 88 320 8 245 95 99 23 1078 94 198 42 292 30 6 85 958 41 121 67 735 64 313 78 293 54 306 15 355 86 978 80 249 14 960 35 333 0 669 22 1586 69 95 72 676 17 79 27 534 35 443 33 1491 24 840 85 332 95 120 22 1913 0 158 57 1138 82 557 92 81 88 350 68 589 47 1314 15 1527 95 444 39 1863 86 1304 18 1060 9 559 33 901 1 1202 70 984 71 399 8 81 67 1269 90 341 64 438 91 563 30 331 71 1257 62 367 26 42 95 602 63 1251 81 2335 84 679 97 944 41 1525 61 2 92 152 88 387 41 1582 22 149 95 535 37 1544 2 219 47 887 69 1005 30 222 25 61 21 95 36 246 91 116 99 386 77 49 93 693 0 87 79 575 27 171 54 154 29 920 84 34 71 191 19 296 96 884 52 1010 29 1246 70 1147 28 851 58 187 16 2866 0 30 72 141 33 4 18 370 56 578 69 187 13 2170 19 104 2 728 91 140 46 38 40 536 89 2587 20 1443 45 2620 98 563 32 570 10 394 21 1760 37 518 23 833 80 179 0 278 22 550 2 692 36 430 35 558 4 336 44 507 62 990 8 196 34 118 31 85 32 24 30 26 34 25 72 40 65 109 60 296 80 262 53 250 46 86 18 702 73 401 90 125 48 249 81 293 88 150 26 36 41 16 6 292 63 1180 42 1099 72 276 11 537 29 1090 41 1945 61 318 11 11 98 1390 24 160 69 169 18 1406 29 4 4 56 97 508 26 306 9 158 43 7 53 338 68 611 7 647 15 272 63 220 24 345 38 84 43 73 48 905 57 71 44 470 61 800 71 60 14 532 91 204 71 448 72 338 22 11 34 380 94 699 7 9 76 97 98 538 2 90 19 317 8 165 46 397 73 569 30 402 31 530 36 415 19 756 15 218 91 9 57 161 50 199 36 1016 90 69 27 1455 92 477 37 44 77 856 46 1130 91 465 16 84 24 1129 1 1282 44 441 55 77 36 60 5 1014 18 1373 72 59 93 260 22 302 10 264 33 88 90 347 36 2222 87 1566 60 164 70 1207 81 117 16 2500 66 112 50 23 56 39 76 497 15 483 77 823 44 297 27 70 11 247 88 72 75 1408 98 120 70 1464 54 607 75 881 87 241 4 126 89 724 65 448 83 525 21 161 49 1406 47 317 87 625 46 695 23 972 83 764 63 631 12 1138 74 466 14 335 32 131 57 1085 84 1004 45 1421 71 1529 70 1017 92 968 86 108 55 55 79 787 67 454 33 62 61 266 76 2218 40 51 83 340 90 170 86 461 9 323 91 2054 95 375 71 64 43 769 35 188 82 218 55 557 51 139 18 10 53 573 96 65 15 667 63 55 21 135 70 194 51 19 63 616 47 975 2 605 95 715 74 703 58 460 85 337 72 332 68 58 46 1246 52 827 53 921 7 863 74 107 72 48 56 518 73 1936 26 1605 40 575 4 629 81 4 43 294 36 147 33 340 83 888 77 418 89 406 63 200 51 2 15 329 40 10 74 135 48 614 51 785 4 300 8 1261 57 514 72 386 11 828 31 460 44 56 85 755 11 63 22 968 35 166 68 214 5 537 75 791 44 373 63 207 27 1212 25 103 98 28 47 208 71 459 98 1620 88 458 83 66 62 717 69 710 57 868 3 314 48 250 44 657 65 559 24 172 13 9 8 1144 53 98 40 782 80 176 40 3 80 566 65 150 97 684 81 209 98 257 38 674 16 374 50 68 5 612 9 52 95 477 55 645 82 597 56 59 57 817 82 709 44 506 26 789 71 1839 97 59 39 63 60 245 52 1085 30 214 97 756 12 722 27 122 98 409 22 2188 30 141 87 96 23 49 82 228 68 911 44 225 22 1110 71 175 81 744 41 209 84 209 27 175 63 313 95 158 81 821 44 250 27 837 50 298 90 288 99 1094 90 227 91 106 26 82 73 1187 87 105 14 344 49 582 27 520 23 329 70 1140 47 1202 39 17 6 229 15 645 51 1113 17 591 45 68 78 291 6 708 20 635 30 74 16 306 66 590 29 299 57 986 89 149 30 492 14 292 38 153 24 1697 6 84 5 449 90 935 88 528 89 2022 12 527 84 191 88 698 48 795 13 1119 9 425 85 564 13 934 11 1298 77 370 42 265 68 209 24 543 19 97 88 291 3 828 61 317 22 95 49 784 35 932 19 680 30 1114 65 19 14 1130 35 442 90 304 30 20 43 10 93 22 71 722 56 680 11 614 20 111 99 182 40 74 71 243 52 708 38 77 47 693 25 478 76 1176 58 1019 11 1652 10 229 78 1631 69 238 54 639 14 388 10 1188 14 1955 93 95 67 325 27 367 48 34 97 1611 10 40 53 76 37 250 7 387 97 1713 14 487 48 205 18 106 17 452 0 2005 95 63 31 1403 73 629 96 3764 71 253 39 133 49 1207 74 279 27 17 92 818 43 481 75 581 11 1280 88 1230 39 268 26 241 60 320 62 442 14 289 28 128 52 1515 29 318 57 352 47 374 92 320 69 314 60 204 52 884 18 914 35 266 30 302 65 541 30 368 17 160 45 376 82 326 2 439 50 164 74 111 13 193 29 647 36 731 38 130 65 381 21 877 26 553 42 66 79 1150 76 462 64 228 85 473 35 1762 99 1212 56 168 94 1930 59 40 99 89 8 360 70 1482 97 644 41 580 45 2496 60 1401 22 146 44 620 87 92 84 950 99 1844 71 424 35 171 47 308 54 1850 23 603 13 480 78 455 32 55 86 47 18 442 20 64 74 1115 2 125 35 187 65 261 34 423 9 1220 27 667 4 3080 16 908 12 404 23 434 39 496 2 213 48 14 74 523 4 1095 59 949 94 142 28 136 15 124 67 1142 89 15 81 176 85 570 96 22 60 267 50 384 34 406 99 617 89 468 59 2375 39 2542 65 597 5 627 62 484 13 1733 83 19 55 1655 42 250 2 299 53 137 77 262 63 814 18 1575 66 570 67 291 98 347 89 1174 66 35 13 3621 76 699 81 348 8 1208 61 419 75 338 25 362 18 298 35 276 75 144 51 233 82 584 46 929 98 352 44 1402 97 114 23 172 29 547 33 57 51 1182 57 950 80 2556 46 676 2 588 98 368 93 117 32 1867 67 383 10 186 31 5 89 678 35 1698 82 333 32 143 64 580 14 497 43 85 29 261 80 471 53 759 29 419 74 155 8 521 49 657 6 103 52 685 90 581 65 1363 16 30 92 107 3 555 67 143 3 829 27 470 31 436 63 56 78 242 63 789 4 513 69 206 75 1291 57 15 66 1453 32 131 53 292 44 1397 82 476 64 379 93 2636 25 42 31 175 54 922 88 601 43 321 17 903 51 383 69 1 47 19 86 587 92 1807 55 31 15 1620 64 1526 53 104 36 304 83 166 52 211 66 98 54 1314 64 450 80 1053 99 547 8 654 73 575 81 240 83 481 8 28 61 395 66 297 20 493 6 168 80 1871 92 813 37 1427 16 1626 30 374 26 415 19 844 97 1747 70 287 66 1842 87 918 68 428 27 573 42 626 35 516 12 796 89 976 97 1354 80 548 79 907 13 484 44 871 88 224 12 229 50 1877 66 2388 61 362 67 507 55 338 28 347 9 323 87 743 43 1232 28 1918 46 171 93 1010 68 1198 46 67 14 9 97 258 9 93 54 1266 74 499 72 61 52 76 78 402 50 1332 72 1085 46 351 83 425 61 173 88 969 29 218 50 236 11 378 56 1198 43 391 69 1773 84 517 16 275 14 278 20 822 8 240 27 1049 23 25 14 447 65 577 70 498 69 1617 45 680 93 834 97 197 67 284 1 480 86 1175 85 201 50 599 91 452 37 584 35 988 11 1673 1 676 60 361 67 1467 40 929 30 1568 19 1362 55 793 68 438 93 782 49 151 33 615 95 285 51 183 99 851 14 546 98 47 13 2047 44 71 87 1314 67 113 31 870 85 762 91 514 36 167 0 950 19 271 75 1269 29 294 59 1 87 1899 77 688 8 361 91 1861 27 686 94 197 90 594 79 360 87 761 49 1298 52 1082 9 577 7 26 62 578 88 444 14 1360 65 14 1 558 92 1507 69 1615 21 475 14 289 66 1024 69 917 99 1028 26 808 38 563 2 728 52 1050 5 84 29 1554 56 85 28 930 48 80 68 1238 23 216 88 198 49 260 7 816 36 734 64 449 12 765 27 218 16 1614 40 1067 94 47 56 293 28 1262 85 1661 68 1207 59 994 62 1855 53 16 66 635 74 450 34 64 37 662 40 955 77 373 17 353 18 437 59 923 27 1668 67 1049 26 679 13 272 49 197 33 1224 -1 -1
30 1768 43 63 69 1405 55 1355 42 113 20 696 19 492 89 932 3 190 72 633 75 372 35 80 65 1201 43 385 75 2857 36 676 21 191 70 1451 37 51 61 979 73 103 92 68 90 1276 82 169 36 1979 93 620 33 68 81 443 58 327 40 123 47 1611 64 702 14 396 86 362 99 320 84 195 98 23 65 761 56 309 16 1212 7 921 87 947 48 83 22 688 11 25 23 941 78 1915 29 530 35 115 33 307 27 8 0 538 9 790 28 212 34 969 37 263 91 373 9 1089 55 682 11 699 85 334 64 1382 68 430 48 644 26 522 18 474 36 1545 17 2 31 1691 0 294 87 643 80 47 40 659 17 1211 99 539 9 429 46 1540 22 424 94 308 56 796 38 2236 29 979 76 1316 28 417 49 277 48 1673 16 432 1 1853 30 1163 72 466 37 2150 2 546 79 234 17 693 44 777 68 667 39 5 66 1411 56 182 33 968 37 1008 79 64 85 69 47 234 80 499 91 3369 41 78 54 1398 5 201 77 97 50 280 62 352 48 1059 7 799 58 248 23 51 86 250 84 387 7 224 96 1086 43 1484 70 220 14 340 58 455 80 193 51 176 58 78 48 422 62 644 54 134 31 896 54 264 43 477 82 204 75 295 8 256 29 145 41 407 8 774 32 282 89 30 53 794 97 4 32 267 2 548 32 108 78 1429 43 164 17 956 93 108 14 720 99 566 34 354 23 329 87 2019 32 912 85 806 33 167 34 234 87 2091 85 179 87 110 2 632 78 3038 46 1738 60 515 90 928 38 181 83 127 1 580 86 467 76 1130 8 1455 3 2121 67 1106 56 380 72 513 77 343 63 654 95 244 4 121 88 77 59 1 15 15 4 402 82 1332 10 2555 48 394 80 831 74 459 45 31 14 249 8 204 49 309 1 437 47 550 20 32 47 1557 69 78 65 496 49 765 99 56 56 611 73 423 37 1972 5 97 3 464 69 63 49 38 26 655 7 1132 14 1285 62 639 15 871 91 470 74 24 67 860 7 7 84 129 77 435 30 2312 75 994 76 116 48 173 95 492 52 158 36 1658 10 175 20 1569 81 133 22 318 98 255 24 760 6 519 66 212 49 193 32 361 5 7 94 4 11 179 56 88 61 155 8 854 88 98 18 264 21 86 67 437 94 27 40 274 95 159 28 795 65 77 93 607 55 730 40 373 56 1135 24 42 10 494 64 360 4 62 89 279 13 926 2 672 12 845 94 194 89 65 53 48 11 72 43 1219 86 38 97 278 82 96 41 144 73 95 54 1012 15 557 66 747 8 408 62 96 20 14 34 203 55 1669 21 346 4 179 1 132 4 210 3 921 33 2249 94 289 57 231 59 2076 19 281 90 1594 18 52 22 647 23 520 76 87 23 1986 29 46 39 214 34 245 53 530 3 1304 55 1496 28 2042 30 1708 69 3 44 544 17 2292 99 1029 48 1017 61 1562 68 1194 31 2271 49 1265 48 76 17 338 46 101 83 967 8 593 51 190 57 843 64 1 68 473 77 373 44 840 63 238 68 451 16 284 21 307 58 1130 5 1017 97 202 32 387 54 451 80 1047 59 1233 34 627 94 139 30 753 71 909 10 1378 8 38 7 75 49 284 31 47 69 839 24 187 87 392 98 173 1 2542 30 426 59 619 46 192 22 2507 33 1057 26 94 40 399 45 268 92 561 70 626 88 18 90 141 74 589 79 610 50 117 86 1687 88 842 76 68 53 309 81 198 75 38 1 1034 0 167 85 314 13 527 97 96 53 562 42 1222 51 304 24 1158 65 1237 0 308 8 719 27 82 54 1248 14 33 83 841 36 121 42 333 89 57 83 367 20 1915 16 754 62 107 24 842 62 217 14 28 61 717 48 541 88 1146 93 227 26 316 36 927 12 16 35 31 29 507 25 254 39 492 32 589 43 399 85 1269 15 199 67 21 25 10 22 227 45 51 4 146 22 1184 59 460 19 715 63 89 88 636 73 17 34 75 75 447 29 1427 55 486 57 730 87 574 56 266 14 1198 6 120 52 407 92 566 30 179 49 78 94 1034 59 675 45 218 96 23 5 343 94 582 41 317 64 555 5 936 87 314 94 507 52 475 61 766 66 785 93 834 83 148 94 754 63 624 57 208 43 626 53 377 66 279 77 211 90 10 53 440 10 604 58 84 24 443 20 1086 6 1860 51 650 63 719 26 525 46 338 12 932 88 1438 40 939 61 100 58 409 78 125 16 329 87 157 78 147 93 253 24 213 69 172 67 1390 1 353 27 141 75 275 93 1241 81 76 42 646 12 1664 48 84 18 72 92 458 69 344 85 242 74 796 19 734 15 92 47 423 64 364 88 116 80 529 70 1372 61 545 27 142 19 85 15 388 84 533 53 199 40 439 65 274 16 634 39 166 15 1789 10 367 48 429 8 1414 26 471 50 85 67 398 2 292 52 1169 80 124 96 377 21 1055 59 1458 98 85 81 227 21 1850 82 290 37 2097 92 268 98 2359 74 507 43 76 93 87 23 269 54 867 71 545 37 833 2 168 57 1220 6 331 53 407 34 350 19 274 1 1885 59 188 13 1111 17 305 56 423 95 2685 32 1712 19 374 1 818 34 100 68 575 1 638 13 247 10 734 17 317 3 843 41 75 37 843 14 9 36 1431 43 10 57 514 39 1449 13 211 1 133 67 77 16 4 99 373 89 438 54 106 32 154 43 506 48 1222 84 742 48 131 87 579 61 267 25 552 62 31 50 1033 17 276 16 377 8 1601 70 115 98 848 27 349 71 4072 91 187 96 248 45 366 76 1947 82 123 77 903 46 531 66 10 30 31 19 638 8 356 40 1628 33 1 93 247 26 562 1 517 17 1462 48 890 47 1170 71 22 83 18 17 257 54 280 18 10 98 194 9 394 6 46 12 269 59 832 57 175 68 40 45 1248 79 554 70 482 75 468 70 1478 1 158 99 1756 21 774 92 491 34 248 52 135 24 1830 73 1997 59 202 55 607 83 173 25 879 15 1652 14 314 70 15 24 282 12 56 8 1881 6 579 63 760 72 961 85 395 42 164 93 570 10 607 22 833 65 296 60 390 31 493 2 194 21 406 48 1025 18 352 6 1371 26 1315 90 583 45 153 4 666 46 13 92 866 4 253 6 432 48 1674 60 1515 3 352 75 858 57 926 44 977 7 531 39 759 64 1241 11 92 32 35 94 106 67 253 56 19 9 469 4 923 53 105 78 309 57 556 78 14 75 1285 81 604 43 1041 78 1463 2 453 27 58 22 1635 16 1118 81 346 63 545 77 848 78 262 20 1152 9 37 40 316 90 149 19 1374 83 789 68 989 59 258 19 110 80 248 54 1579 73 277 54 189 95 276 79 163 93 1550 55 650 59 592 36 690 28 206 35 1050 87 221 26 1354 60 71 42 113 86 3756 17 139 18 37 57 354 43 298 18 141 23 441 99 544 53 422 24 23 71 1200 81 338 16 389 22 255 89 304 92 455 26 385 39 41 1 245 14 42 36 369 12 723 85 1400 90 375 99 544 53 245 60 2261 39 1192 59 432 49 403 55 685 36 905 43 470 90 1436 59 356 56 743 77 1929 15 1866 73 88 16 179 78 125 6 960 62 118 45 149 13 3260 39 474 20 1031 91 417 68 413 50 216 89 672 86 456 23 427 93 168 82 722 68 528 27 973 92 23 71 777 56 86 23 21 28 32 48 230 41 937 1 654 47 2 26 242 49 322 47 198 12 2647 43 359 39 163 30 414 31 542 18 1178 69 164 58 160 26 25 12 447 13 423 75 1468 91 967 74 348 18 1902 70 1409 13 1949 9 194 8 666 25 1520 16 495 89 123 88 56 85 726 89 34 68 874 86 303 44 934 98 494 49 108 42 9 26 145 36 152 38 1980 86 727 50 729 7 150 10 378 29 37 43 89 64 361 60 459 58 716 22 620 18 337 48 203 24 288 39 97 19 660 45 287 72 422 13 249 72 1041 5 1033 29 809 7 223 41 52 13 522 75 289 56 533 37 1777 52 252 48 390 58 15 52 576 34 2082 29 591 68 353 31 382 29 70 25 551 48 172 51 10 97 62 67 2454 93 443 83 200 55 181 56 483 95 623 96 290 72 288 1 1834 23 684 61 37 21 818 80 529 31 4 5 1000 8 27 91 52 23 550 2 119 86 92 22 284 26 529 51 686 10 1158 64 317 60 1955 56 134 87 724 64 55 77 61 55 48 59 947 52 511 61 169 50 14 7 559 84 2163 58 64 28 464 98 507 51 1870 29 581 90 1094 86 173 1 214 23 514 72 401 83 1565 10 219 4 904 90 492 40 413 63 554 62 567 16 57 7 1023 50 598 49 556 73 625 75 332 85 183 89 1367 34 1159 69 541 44 1347 89 66 1 1593 42 345 74 690 39 815 70 521 29 216 -1 -1
31 491 26 237 29 542 10 286 79 439 36 155 4 1039 71 372 76 348 5 496 35 136 44 207 86 1321 65 118 34 465 95 485 78 272 96 63 17 757 79 186 90 1237 14 20 43 711 42 1544 78 3 82 346 36 15 79 49 35 38 73 272 87 86 44 404 48 252 74 1774 58 62 21 880 69 2434 7 427 83 307 68 307 58 54 90 1137 59 700 97 283 31 539 59 763 62 111 47 655 73 1284 25 182 80 585 55 921 33 1067 36 74 78 743 66 286 23 44 42 860 53 1147 84 39 93 205 3 310 1 1070 64 2363 71 33 49 58 21 1273 12 110 87 202 35 293 59 2964 65 532 81 367 20 626 47 1979 59 1191 41 70 35 40 29 117 71 13 77 187 81 7 54 688 5 756 23 286 18 360 76 479 17 417 8 1465 23 974 37 452 17 388 48 248 8 3113 74 357 21 50 40 1185 7 639 35 237 38 568 3 90 53 1249 89 248 46 101 87 468 78 326 50 1050 54 245 41 66 71 656 42 919 31 626 27 619 21 146 32 2138 87 62 90 138 61 180 87 124 25 775 92 1672 48 936 55 1848 6 916 3 287 69 111 90 365 54 151 51 395 32 1067 15 212 94 578 92 141 93 649 69 528 58 205 0 353 43 922 37 621 60 892 0 1485 78 734 50 1690 42 57 67 892 79 33 84 219 87 1036 86 376 13 183 27 199 78 1692 47 461 72 198 19 454 41 791 43 422 37 2169 6 545 53 415 76 2911 24 2245 58 1624 27 53 59 120 13 662 70 501 98 9 91 43 54 294 12 178 67 264 0 58 33 172 80 689 53 829 59 1803 86 376 16 297 65 162 86 367 93 148 44 1684 45 537 34 404 13 368 28 1223 80 396 7 813 67 211 0 197 43 236 47 239 42 38 16 206 12 178 70 1194 76 96 48 1772 12 1084 78 667 69 580 40 384 19 3286 96 670 21 38 72 438 22 192 64 206 6 371 75 643 99 302 78 1021 17 1047 11 114 69 784 91 3 89 1419 49 453 56 524 18 1555 16 433 79 188 99 484 9 203 68 262 87 308 98 156 8 670 55 200 21 672 0 273 4 597 5 45 4 70 1 969 65 797 61 161 69 542 8 1329 13 296 95 27 92 123 87 867 66 131 62 114 94 72 15 243 22 479 57 263 24 110 9 202 88 1057 64 181 89 7 15 493 24 83 58 248 70 1650 29 1257 74 1 28 251 47 349 11 360 37 331 18 587 57 38 11 240 53 46 69 100 96 206 72 1742 12 1263 93 218 84 384 97 1251 18 1461 24 1858 31 204 82 747 61 734 70 98 0 1465 22 1370 5 51 57 1179 5 91 77 183 1 87 14 660 91 1041 94 578 49 485 12 204 0 486 81 369 61 29 31 1908 71 104 48 62 58 1159 20 498 26 113 77 1548 39 1521 16 150 96 1153 76 1331 18 319 36 813 30 282 9 586 2 17 80 80 11 93 70 1369 38 31 71 49 99 673 41 291 73 990 0 2307 42 351 60 26 90 653 0 795 89 124 32 180 23 307 71 589 91 143 18 865 54 34 62 607 40 71 22 848 7 594 76 397 15 2481 89 2552 81 1131 70 230 98 376 84 342 33 406 48 238 7 633 73 1468 68 61 45 655 13 17 84 932 58 135 78 2495 22 1289 37 1677 3 434 96 504 53 1125 20 182 44 631 65 581 7 27 65 928 79 533 49 208 71 103 64 56 50 206 2 1264 89 533 18 216 81 476 87 7 86 420 21 159 0 1429 57 391 16 555 23 139 39 1387 31 707 25 870 44 705 16 4347 61 815 34 553 26 268 56 360 23 837 13 158 12 1093 96 432 1 901 21 114 4 289 31 760 96 661 34 24 24 2572 82 1757 39 1040 41 631 0 306 95 271 57 376 96 205 29 7 18 183 97 1307 65 387 38 271 72 364 86 998 97 1097 85 1126 94 93 93 720 2 43 75 944 60 874 91 73 29 766 31 434 55 655 90 1254 86 962 67 1045 73 866 48 1348 45 1208 24 1898 10 715 78 2664 90 1009 24 331 69 311 55 155 44 781 10 77 48 717 45 206 19 639 39 808 72 690 6 306 38 364 63 89 11 30 34 930 92 387 48 433 58 2047 34 80 91 580 18 766 97 1146 37 243 21 131 8 80 22 139 24 98 12 531 82 2097 48 6 8 2738 21 376 91 310 26 574 36 806 61 1053 75 546 29 33 11 576 23 1340 51 292 76 16 96 35 69 234 51 1203 45 941 77 595 24 628 59 481 31 148 56 897 38 785 46 143 90 1205 15 795 88 388 99 429 63 1897 5 2697 70 266 22 1158 53 26 22 292 68 31 42 13 47 762 73 483 83 1301 26 31 32 1000 61 649 17 342 20 536 48 523 70 712 77 805 67 110 28 277 54 331 42 1588 15 21 67 793 56 67 10 314 66 2707 73 988 27 2496 39 517 24 858 97 48 57 431 38 440 99 669 63 2116 65 545 78 836 23 973 95 1075 3 1190 99 631 53 332 39 190 73 201 34 169 3 716 22 374 20 292 66 47 14 245 89 338 33 792 22 477 21 93 23 165 15 390 93 585 61 388 99 93 63 546 57 486 15 264 61 723 89 1297 92 518 91 51 28 87 22 483 29 458 20 461 87 815 7 372 33 316 22 21 57 1035 31 105 50 191 46 815 11 1063 78 214 13 482 42 73 34 344 47 331 84 82 58 19 81 1026 91 1264 57 158 97 257 14 94 97 1278 50 962 47 1165 31 1423 5 113 13 64 75 659 43 43 96 148 37 804 94 108 97 33 70 1034 89 1559 32 2045 42 404 2 44 51 64 94 1431 9 571 34 87 83 35 69 1400 8 310 27 2195 1 209 22 708 13 42 32 374 90 764 53 245 56 245 28 759 0 631 20 41 0 876 9 1127 30 736 62 227 24 1971 58 609 1 129 73 2408 27 236 74 111 23 993 18 252 33 1881 34 410 48 1097 42 292 53 61 72 1379 56 1381 47 3766 23 76 32 44 36 748 98 805 3 213 10 322 82 19 48 303 26 33 6 169 74 372 75 2137 11 750 42 20 8 9 58 168 59 664 23 168 31 58 14 84 72 150 40 350 18 204 0 893 22 1376 39 2313 84 533 42 1386 33 331 5 234 32 371 31 1247 35 442 44 627 89 686 46 56 48 288 46 1605 79 839 8 835 21 19 14 46 19 149 53 1523 75 756 82 772 84 624 24 331 80 1304 21 13 15 568 60 401 18 19 99 49 13 473 96 54 46 753 17 252 89 599 43 841 89 628 15 3180 67 290 63 211 85 242 95 164 62 53 89 51 61 1377 85 331 17 89 10 337 19 4 22 399 25 475 51 731 87 350 93 7 82 89 93 9 28 947 11 1575 13 263 37 676 45 10 54 603 29 290 76 734 40 1958 50 711 72 72 56 225 9 647 4 196 37 16 47 2534 22 152 13 628 28 742 4 160 88 411 40 839 68 455 50 70 91 98 25 1452 53 38 16 141 21 303 78 1163 26 931 30 815 43 253 14 24 6 621 83 760 77 1280 17 144 41 61 76 138 21 1315 49 180 60 812 97 645 49 110 33 886 56 147 41 51 64 2014 86 488 92 584 79 229 68 625 98 140 34 1562 94 252 64 112 82 623 6 1000 28 491 86 314 98 828 54 878 31 501 42 1004 78 12 9 858 16 536 1 238 89 865 62 590 53 3311 75 385 54 2147 88 411 86 501 21 477 83 467 33 209 44 67 33 1177 32 423 62 500 19 452 54 1108 30 287 25 90 34 845 81 892 12 471 82 818 5 853 43 683 14 162 11 120 66 404 42 149 94 1400 77 1076 36 233 43 124 36 545 19 896 55 27 47 37 61 113 81 782 19 1873 85 2279 83 138 80 41 2 132 57 1346 20 68 33 847 67 318 20 55 22 252 41 48 82 800 89 251 13 610 7 1527 70 975 96 537 31 463 83 137 90 463 29 34 63 361 81 119 58 271 74 817 48 498 90 206 25 270 78 856 23 322 75 440 32 27 94 268 41 70 94 1554 82 91 85 1464 40 576 78 190 62 333 93 1803 97 499 38 1103 59 600 17 1239 53 746 22 1457 3 292 65 229 16 29 45 1235 28 825 12 1004 47 104 15 477 17 2281 48 1470 61 4381 49 515 53 107 59 18 63 1207 84 48 25 379 99 1209 54 99 70 434 86 192 46 906 63 968 99 14 78 1208 30 1626 38 591 50 254 12 92 53 70 1 310 14 1299 51 723 45 893 57 99 45 407 40 667 86 1028 43 1516 87 208 25 195 38 26 85 1104 5 622 67 287 74 529 37 731 64 285 -1 -1
32 210 28 1089 36 712 48 3372 69 215 20 236 4 431 37 353 97 36 20 741 98 311 47 58 53 871 56 382 68 1563 46 1672 71 68 84 231 59 1448 43 549 94 62 33 1021 60 388 40 734 15 120 41 216 34 23 22 451 88 925 8 1361 39 483 57 1428 0 474 98 702 0 427 9 74 46 359 47 15 4 592 33 1193 65 78 87 568 88 798 46 829 51 155 14 147 2 68 26 499 21 1200 31 29 25 369 43 58 62 1079 69 868 66 1083 34 417 72 1422 86 2607 3 618 43 374 86 1514 50 747 64 690 74 2045 8 131 45 1311 68 1000 59 725 66 545 78 97 95 692 50 120 45 271 81 238 77 277 76 240 75 758 62 624 54 114 41 497 72 73 28 164 75 307 17 538 48 39 53 36 90 2 3 262 53 4 66 160 62 620 84 162 70 107 60 1103 36 1531 89 1624 67 142 68 43 85 107 18 1693 8 246 21 275 23 236 54 35 71 356 9 589 6 361 10 6 2 1226 34 22 25 588 85 125 7 1005 72 1260 86 1013 0 102 35 69 25 220 19 25 24 458 60 521 42 834 29 208 35 248 29 425 57 2122 22 261 0 521 48 21 80 1186 28 757 1 121 15 1086 47 704 68 155 21 886 15 138 54 1619 26 597 32 1729 52 568 85 432 87 157 5 211 86 282 96 295 57 104 25 12 79 976 81 532 26 600 96 901 32 175 25 841 34 179 57 393 76 291 39 374 8 562 48 694 62 294 19 159 35 11 53 5 47 676 40 445 86 1228 65 1739 87 56 45 81 4 1953 1 880 78 166 32 396 2 158 48 446 22 3 28 586 52 76 11 443 27 9 29 193 37 609 85 1141 61 25 94 49 13 308 30 37 80 293 18 1062 79 350 36 678 24 643 26 216 78 522 33 358 67 29 47 735 61 313 7 439 48 125 65 716 83 1484 78 175 11 183 48 425 27 742 7 35 14 430 11 115 22 182 24 5 8 957 14 430 12 208 85 769 63 711 79 457 62 4 36 275 93 252 35 779 15 375 77 51 95 402 88 1032 52 81 10 874 23 753 0 410 87 334 72 148 93 6 29 223 3 10 86 44 71 31 35 702 66 83 99 591 94 103 18 941 85 1075 26 187 7 1377 19 130 70 508 57 691 68 293 98 664 22 240 18 416 92 222 80 116 85 173 8 337 41 369 7 6 79 404 98 10 92 3048 46 191 53 49 29 89 78 175 48 16 99 1098 0 1366 56 949 87 1231 64 434 89 297 63 703 16 179 11 584 32 574 26 276 35 2268 33 883 47 131 27 319 92 700 90 409 93 1760 25 67 81 568 58 727 88 984 61 40 94 858 37 3115 82 119 8 490 17 1986 5 1316 59 340 24 315 41 881 65 85 79 507 54 234 87 14 68 884 42 1818 87 254 96 309 80 951 36 5 65 3298 34 495 96 489 53 440 35 418 53 78 65 588 59 240 27 382 91 2053 92 2655 10 500 47 2187 98 170 62 327 57 471 34 590 3 279 9 138 61 18 51 498 71 422 63 259 70 1376 4 180 80 341 81 1017 10 187 90 660 88 2038 13 134 19 173 27 123 24 529 4 792 73 602 3 2162 74 865 20 223 0 125 71 142 96 963 43 109 93 811 44 546 87 834 82 1428 28 665 78 97 81 396 22 687 99 1272 63 364 59 495 99 324 64 2567 60 520 20 520 6 72 64 244 39 1604 9 1403 91 866 2 1202 78 1076 99 1432 70 120 26 27 69 146 54 590 21 972 54 1059 34 317 80 113 33 78 28 367 29 988 21 162 85 289 42 482 95 65 2 56 11 327 7 120 49 634 81 341 38 212 98 1121 74 2069 90 491 1 1007 35 126 90 777 20 836 81 188 11 957 58 1052 48 929 27 87 29 541 77 2154 57 84 53 79 42 112 78 36 3 1299 24 958 61 132 95 185 49 1404 43 548 4 802 55 366 21 481 13 1896 86 406 37 495 96 280 24 93 58 711 59 3276 40 398 16 768 62 1091 67 471 17 44 49 380 23 163 78 1504 15 3740 90 1945 34 1491 3 380 50 138 10 23 16 904 68 82 56 359 64 200 60 538 56 235 74 248 90 32 70 661 83 104 87 30 50 80 97 456 13 101 51 28 82 873 9 274 84 1616 69 318 23 51 7 851 13 252 63 500 92 1223 19 429 10 115 50 484 4 523 60 150 15 1657 8 253 25 605 47 899 81 962 79 2758 52 906 65 794 16 44 89 568 42 633 75 468 40 923 64 173 26 339 49 106 3 377 7 36 21 426 30 60 8 320 7 383 38 170 17 41 5 14 10 587 18 843 60 32 5 202 42 302 52 1304 31 704 27 2069 32 1380 54 144 34 521 95 319 17 75 64 1059 96 88 61 6 82 2887 62 9 23 594 22 153 67 126 70 1473 35 449 81 143 92 29 51 630 33 1330 78 648 23 6 74 676 32 1064 65 677 18 1180 20 6 54 552 75 326 68 358 22 513 53 457 2 1230 67 57 41 851 24 174 32 31 39 1477 7 102 0 1015 23 998 75 231 5 825 37 779 94 468 21 49 25 765 3 84 63 1450 33 912 46 369 62 290 61 345 9 534 30 38 73 7 67 240 83 2074 29 1019 30 998 14 14 71 47 74 4 12 20 34 591 62 124 40 234 96 748 59 775 11 76 33 2431 15 264 2 235 43 1429 59 199 81 440 26 582 9 1050 81 140 89 609 74 482 57 1687 64 785 75 226 53 1355 41 66 79 748 55 635 40 323 65 54 20 2839 28 192 42 204 50 545 95 1494 26 806 72 171 14 240 38 10 5 481 56 292 6 182 64 162 53 328 27 48 72 138 1 403 4 337 78 563 5 234 45 62 67 40 44 344 74 80 23 178 28 545 29 13 47 341 19 312 28 631 80 388 53 314 92 1435 73 1268 78 57 55 1055 27 146 0 187 1 167 46 1 62 1072 22 279 26 934 41 9 16 688 55 21 94 323 28 32 95 1606 11 602 27 45 28 528 62 45 82 1808 36 146 10 88 98 7 88 541 58 2057 16 631 28 421 3 328 95 796 51 761 16 1648 87 554 56 1294 73 205 44 358 16 251 19 193 1 561 46 1651 8 903 53 55 61 1140 54 768 41 630 22 81 62 668 33 441 70 845 83 996 82 410 96 24 33 1300 17 1394 40 660 68 1235 26 191 30 1074 97 361 11 160 25 317 18 2420 20 614 7 1486 63 179 58 1178 45 77 48 722 74 516 24 1078 14 1009 67 1040 17 1197 30 452 17 386 15 82 20 550 70 163 3 415 84 210 98 1517 91 70 58 320 11 502 24 1251 19 250 67 284 77 15 29 331 6 204 25 1496 31 173 16 491 40 456 51 184 62 797 41 915 48 438 13 43 20 268 91 1110 30 162 74 293 5 740 24 156 0 929 52 2457 53 860 50 225 96 306 63 298 90 237 86 17 52 1919 87 2066 41 1744 97 39 60 155 89 200 8 108 90 2219 56 889 84 576 78 119 26 593 6 1172 84 377 57 852 17 354 70 1342 30 554 58 735 25 373 59 442 26 172 78 862 27 2422 68 509 29 526 95 16 74 160 92 286 24 1954 79 1545 82 3179 61 534 96 9 29 121 33 860 96 377 98 389 94 560 20 657 31 2490 49 607 79 988 62 836 9 636 75 523 18 381 8 75 51 2702 61 66 74 823 82 127 96 766 72 29 84 282 93 1745 70 82 8 591 17 107 76 1221 53 404 56 655 78 771 15 401 10 375 35 1939 47 683 78 161 88 972 1 558 16 385 90 609 86 288 80 263 96 292 95 646 19 578 72 40 30 701 90 280 30 843 93 229 56 221 9 496 65 531 54 313 32 758 3 462 15 76 51 194 63 125 74 580 34 47 32 1361 12 175 90 575 47 75 78 55 34 687 87 300 28 406 12 628 82 1456 68 79 23 700 36 558 75 486 85 141 91 1533 97 184 45 1220 94 616 67 238 27 1161 59 648 57 138 49 125 36 283 98 665 72 1106 73 1343 76 131 43 334 70 1218 44 280 24 688 90 94 14 18 70 241 16 920 52 172 30 302 65 285 38 127 28 249 9 156 66 16 89 375 27 1305 17 43 81 114 2 272 83 580 58 489 73 593 76 82 22 3028 97 134 99 1860 16 133 8 32 9 401 18 1119 76 1513 6 116 97 17 26 754 89 288 87 25 8 1132 32 83 7 3064 40 93 3 1312 31 636 12 100 51 1664 94 725 9 360 10 518 64 1332 14 768 54 423 43 114 68 500 30 916 89 894 8 35 40 373 92 184 72 774 33 83 58 1217 99 872 92 2616 27 132 65 764 70 326 55 330 94 1420 50 253 83 188 78 323 13 698 16 712 46 470 27 54 24 106 27 272 56 878 13 1494 4 601 32 214 66 1495 8 170 95 1303 88 1053 72 1868 96 442 97 261 16 958 13 309 88 770 0 531 33 340 20 426 95 877 91 5 63 760 7 264 20 157 67 71 55 1455 14 1233 24 119 55 298 9 104 51 15 22 224 57 547 22 551 56 14 45 246 -1 -1
33 78 3 107 43 310 16 2358 84 1101 41 48 52 28 19 354 32 1133 57 765 44 134 54 356 58 367 61 227 64 423 78 745 7 760 64 378 61 697 47 919 79 372 57 374 46 738 71 414 41 373 51 330 24 1139 0 127 42 1125 74 1604 60 221 57 49 26 610 49 337 52 254 50 369 70 36 85 235 19 306 58 74 42 1919 58 79 93 589 20 635 47 173 54 1156 75 365 96 244 31 91 86 1475 80 2127 10 863 61 810 29 43 77 14 63 201 34 339 20 893 94 1031 57 109 66 965 86 390 58 1129 92 208 63 179 87 1489 94 1099 91 22 34 240 97 332 23 219 88 104 70 1459 1 150 3 251 84 535 34 778 9 74 84 387 95 1542 79 336 20 41 95 6 38 354 53 2040 98 1713 50 1918 64 536 54 278 39 596 59 602 16 273 52 456 89 321 97 589 73 674 97 461 28 192 97 838 56 224 7 475 48 150 54 1377 66 277 43 759 94 703 45 395 56 149 13 1069 56 712 83 2024 86 530 61 271 21 1138 86 593 15 1 0 629 96 342 54 156 93 25 86 513 23 75 36 603 67 61 80 424 36 570 2 322 0 888 6 113 90 294 80 126 65 1134 17 1473 88 659 1 1740 47 731 95 15 77 5 9 100 29 62 12 575 74 118 54 389 99 476 93 25 92 542 93 677 29 2045 89 467 85 971 70 147 26 209 42 356 90 71 44 280 99 212 37 608 69 336 0 408 83 199 71 1364 17 171 11 502 47 1347 17 320 73 171 34 469 42 85 27 49 79 668 29 984 0 3322 61 281 9 93 57 744 33 828 57 147 63 261 94 7 99 244 7 787 52 629 22 1459 63 883 80 25 86 265 62 1048 20 159 34 90 27 451 28 1129 23 140 0 29 93 691 95 18 41 229 46 519 2 162 71 1559 81 1086 27 1202 10 1029 72 911 73 1019 76 736 79 327 52 220 43 116 51 149 62 1064 45 122 17 310 92 50 73 366 36 41 22 297 18 1715 85 194 98 116 58 395 66 566 87 321 78 36 23 178 77 797 23 2159 12 339 16 100 84 69 88 989 86 729 77 1720 87 105 96 982 34 1117 91 669 22 263 97 1000 39 131 83 226 40 158 22 8 51 1168 71 768 54 279 17 570 27 634 15 497 45 1326 24 518 94 85 85 1106 60 550 53 1564 82 149 86 420 60 1238 21 3 51 255 92 619 84 616 80 6 31 137 6 206 14 922 5 292 23 1005 74 7 26 1158 44 4 41 615 56 450 71 546 39 851 20 151 55 361 94 157 36 122 25 387 69 1108 62 428 98 292 82 89 41 1372 82 262 47 701 40 157 0 219 75 1305 1 197 70 550 7 129 37 96 63 272 76 830 43 25 32 1013 4 271 66 106 67 378 72 318 37 594 57 282 36 465 14 1235 43 1609 75 388 18 930 84 101 90 1294 76 68 19 1316 28 581 61 365 96 1531 15 554 34 60 45 260 76 292 70 3 64 130 90 138 31 1014 12 1525 89 643 96 154 27 481 76 337 54 213 48 947 91 1546 17 1080 81 381 38 486 15 157 85 1059 61 325 49 510 16 3 70 37 79 223 60 517 29 504 83 252 30 471 57 1385 54 38 29 339 76 542 80 349 72 37 22 852 91 541 90 286 89 420 3 180 0 954 18 399 78 13 8 251 92 766 84 176 73 551 49 977 68 353 10 45 17 289 43 1062 46 617 34 409 27 109 78 504 73 53 70 452 12 203 98 975 94 72 40 1207 8 554 44 226 77 669 97 97 15 1356 65 223 19 27 93 162 35 1414 95 133 4 18 51 1204 57 101 48 583 84 896 87 24 33 426 51 111 79 224 19 859 40 1941 60 177 58 3163 92 1793 70 974 75 352 55 130 87 75 90 89 95 1690 73 22 76 709 33 683 96 2677 36 744 15 267 1 403 85 146 10 822 16 201 49 312 19 2088 29 911 13 366 98 2903 90 68 28 566 20 288 48 483 14 2057 72 585 96 158 58 570 15 938 66 1023 77 305 35 279 43 1949 90 235 77 579 26 69 85 157 59 533 31 110 34 816 73 345 28 828 25 125 65 798 51 351 76 90 83 1021 79 367 60 385 74 271 99 1565 51 827 43 1983 15 342 17 17 19 1256 31 62 44 257 32 360 30 67 72 570 98 196 26 506 98 2163 78 217 34 2827 82 5 92 1577 47 223 30 243 33 508 13 816 8 825 57 1716 61 75 35 930 85 264 83 1638 53 345 13 843 36 1012 2 14 60 263 76 73 91 1288 22 380 53 134 21 12 39 240 97 68 59 686 12 594 43 85 6 272 43 530 41 341 77 474 39 1621 40 681 82 1041 73 110 76 774 43 294 52 78 42 221 12 623 27 30 63 496 20 222 6 339 81 326 65 746 86 934 77 265 60 119 33 676 20 767 10 358 79 135 0 1449 71 110 22 376 36 1444 16 283 69 114 84 36 38 2014 96 148 33 328 14 94 95 1409 85 447 0 44 71 359 32 2412 83 255 21 532 72 113 93 158 0 426 96 249 32 375 46 25 2 189 61 1095 41 1406 10 1358 39 7 36 1004 79 431 38 98 86 2896 61 754 25 165 21 1786 3 815 92 706 86 34 89 649 42 451 59 860 28 1127 38 867 55 36 44 218 61 1901 84 1155 11 284 36 1024 72 177 75 53 38 104 65 261 99 637 90 1985 19 164 51 2155 86 345 34 1903 57 459 29 234 51 951 86 76 73 134 41 89 35 118 36 251 42 401 22 767 92 3346 52 557 83 1940 2 521 73 514 17 25 54 31 22 39 8 2263 15 641 58 1860 82 539 21 26 65 426 30 439 77 987 25 400 99 1775 37 915 3 320 64 431 89 45 98 19 50 44 6 77 89 5 0 885 16 480 26 21 34 201 82 2 33 145 30 20 12 98 19 68 85 171 91 149 33 159 41 902 97 154 82 505 96 886 78 164 93 520 62 680 27 64 19 834 88 510 34 1522 90 333 8 581 97 854 58 196 4 416 61 158 83 270 40 639 75 251 9 275 11 111 88 80 61 312 82 235 51 859 93 460 28 1478 61 12 53 641 78 513 90 1435 88 461 26 726 91 383 13 765 49 305 27 486 9 364 32 247 73 55 1 165 22 400 38 627 91 208 75 798 49 285 47 393 51 348 17 195 13 16 70 108 51 107 73 288 40 420 60 362 95 340 50 573 74 144 39 172 57 325 43 513 99 493 69 244 48 159 92 1293 25 485 47 61 68 835 1 146 94 555 70 2108 58 14 72 970 89 583 53 82 66 462 82 421 64 593 87 638 1 1960 2 95 7 204 17 31 83 131 97 435 76 1405 10 462 25 456 49 779 93 71 41 1053 22 913 23 223 88 1055 85 2111 12 894 26 567 45 352 55 204 0 85 71 67 89 1005 73 143 51 169 7 213 78 581 51 1373 55 754 8 707 97 122 87 391 18 401 9 360 44 81 43 650 76 641 51 693 62 66 69 261 19 1051 8 696 28 1467 63 868 60 229 46 281 64 1515 56 28 11 935 33 1757 84 172 98 511 58 235 74 2334 86 142 55 271 15 461 11 1388 8 1146 92 1049 34 113 83 429 81 1989 72 1340 3 675 1 690 82 357 35 10 24 647 50 343 47 437 41 170 63 143 47 441 15 174 41 489 4 527 80 109 6 113 47 1577 4 836 11 52 8 52 66 231 94 481 83 195 85 1050 82 167 1 501 20 518 96 364 56 19 11 78 10 1010 93 833 44 62 26 650 62 203 90 234 32 128 41 951 76 148 30 965 56 898 24 175 26 2656 23 356 52 133 8 74 55 533 33 89 10 297 14 54 94 686 96 193 26 727 33 410 78 1036 69 322 91 243 79 53 19 52 15 136 25 159 46 1023 51 1047 32 2226 14 999 96 930 56 1008 17 464 71 1117 81 817 49 1812 7 29 11 273 45 121 96 1541 74 728 64 181 15 370 50 234 53 1838 16 369 58 453 36 1031 9 72 83 651 91 1211 97 23 44 1527 92 967 47 612 5 234 32 350 54 213 99 9 49 1092 40 1006 60 61 68 1466 85 210 92 1202 62 2296 72 660 73 453 71 327 67 97 56 28 32 724 81 76 23 712 21 899 81 356 24 70 80 1270 18 434 76 288 56 667 58 185 56 164 38 1406 57 12 41 368 7 185 66 1672 17 136 91 397 89 391 45 124 16 282 28 1348 88 2470 25 1414 36 90 19 1691 74 68 83 28 9 361 86 1418 52 1787 76 148 81 156 94 78 93 578 25 383 99 99 83 390 19 376 1 106 40 88 37 1090 59 666 61 211 98 85 40 267 90 440 9 103 79 23 17 398 27 1078 83 1175 67 1400 92 379 96 115 75 68 21 1143 99 194 75 1218 3 526 74 375 84 1085 23 113 54 568 34 739 37 433 57 533 52 609 93 392 29 118 38 216 46 321 7 195 61 744 59 205 39 602 12 401 67 175 88 1114 15 111 20 180 49 45 90 75 10 709 13 33 54 1154 9 595 17 230 41 368 59 326 12 1228 86 818 52 376 73 201 37 556 14 631 36 198 79 335 78 275 20 278 6 1256 57 240 39 1045 12 511 80 1140 76 32 85 110 62 858 64 1301 66 22 23 819 21 53 48 475 68 257 34 411 41 1221 50 183 33 129 79 144 62 87 19 88 73 664 47 50 27 321 56 193 -1 -1
34 942 72 1005 23 184 50 1381 24 141 11 901 19 58 92 1612 17 107 52 245 68 155 65 19 82 2423 75 205 45 645 63 118 0 217 13 2080 81 392 56 927 41 272 92 1269 27 140 63 270 64 156 54 546 2 146 29 585 30 219 75 499 97 806 30 1010 26 588 20 616 90 299 65 715 45 54 95 98 17 289 44 444 16 525 75 207 10 151 55 161 51 108 19 768 78 210 59 1781 66 786 36 211 8 489 92 15 28 216 41 238 17 66 41 1417 62 164 79 365 20 395 47 63 44 73 22 659 3 5 14 392 66 166 83 450 20 728 63 349 79 736 39 1419 2 923 89 312 80 65 83 156 68 1078 47 560 91 38 42 82 10 1017 49 3278 52 2133 9 420 13 148 86 859 31 1211 23 485 11 7 53 461 61 882 51 183 97 127 11 175 48 43 89 370 65 1912 64 72 42 929 23 1364 90 658 65 915 28 951 74 37 96 1563 41 711 11 529 34 990 24 772 5 870 60 608 14 202 69 280 96 486 2 845 31 902 23 858 61 385 39 1262 0 536 93 168 67 985 58 665 83 1297 61 767 45 318 84 1300 70 806 73 687 28 77 0 904 44 517 24 2339 52 1012 63 1375 10 190 27 621 71 2879 33 1377 16 111 46 562 2 1190 65 11 31 696 75 161 56 2324 27 163 66 713 77 1139 49 1255 0 483 6 405 45 306 38 206 11 253 30 217 15 187 43 552 12 545 78 538 22 653 3 885 77 232 22 678 12 358 23 690 30 34 31 591 84 1239 46 115 92 2438 41 166 48 63 97 1132 43 171 56 429 72 489 24 10 19 43 75 603 29 120 6 1830 91 78 71 305 24 207 92 992 48 840 65 637 25 452 58 196 44 872 30 477 99 569 45 705 57 1158 6 85 21 1159 28 1285 86 35 41 396 52 397 92 715 59 644 39 2419 35 142 62 2518 44 150 30 285 36 470 7 520 57 550 60 634 63 1035 46 473 72 2680 97 17 27 154 3 41 74 1076 56 1008 37 746 7 350 79 1384 5 590 68 50 32 180 7 436 98 185 97 1023 32 133 9 829 44 403 66 196 44 383 61 561 29 231 44 10 7 577 47 880 63 1600 86 1158 33 450 59 482 54 493 5 504 30 32 69 647 93 186 15 160 77 516 96 1861 46 758 31 536 14 515 46 151 0 560 75 460 72 2110 6 431 58 371 98 859 55 1180 11 112 88 1638 13 110 84 618 20 1591 41 102 86 43 11 461 32 944 25 1026 10 60 88 295 14 2206 4 656 42 560 45 756 60 57 11 74 27 332 44 20 12 529 21 1038 50 1191 62 481 5 646 85 956 68 1579 1 2246 26 1497 1 783 54 520 10 77 91 481 10 118 3 1364 33 562 13 509 53 860 14 1127 16 2296 90 39 27 2995 10 701 57 466 14 1252 81 159 53 89 84 788 31 151 99 653 70 381 61 143 71 13 62 156 55 144 54 462 48 190 39 184 10 649 30 870 18 415 24 1183 58 1243 65 757 13 1805 16 409 72 266 29 744 83 236 76 426 67 1376 29 342 88 643 92 239 75 649 66 187 30 606 88 489 37 688 83 148 19 228 71 73 18 102 56 1144 23 71 19 268 59 765 51 176 2 193 8 520 86 381 39 143 93 421 50 571 48 854 61 47 19 1037 58 1990 85 120 51 1693 67 623 72 1326 10 699 97 4955 47 490 20 1056 14 774 80 131 68 1753 75 377 97 62 90 955 12 420 89 495 24 252 86 163 16 576 60 852 25 361 83 710 2 90 26 226 46 183 99 836 41 266 36 382 95 1244 99 1114 22 41 42 606 41 153 97 2177 52 174 3 24 45 1211 84 92 71 185 65 54 49 324 78 250 26 1879 29 833 92 441 99 322 44 645 59 557 77 71 82 72 51 2707 24 420 95 1195 26 1028 80 600 6 214 12 443 65 487 97 612 99 1581 48 11 62 961 50 65 59 25 68 350 29 321 77 278 54 848 57 742 68 163 96 50 5 223 35 1112 94 256 33 846 71 652 56 337 61 156 92 27 77 279 93 23 4 1483 48 798 32 457 27 549 66 1825 81 301 6 239 85 1918 93 2086 23 2018 41 115 74 330 64 195 50 16 37 227 96 1302 98 1724 81 130 18 360 72 438 82 465 4 505 91 35 8 119 35 73 84 935 38 857 9 138 14 2523 79 442 68 57 2 956 10 107 44 99 49 562 88 1549 53 893 56 249 57 315 92 1452 50 242 91 223 57 159 81 857 13 403 57 119 22 741 25 467 75 1070 11 229 4 270 61 761 31 15 87 771 96 315 50 810 66 409 29 39 63 417 56 567 14 253 38 733 37 141 10 922 94 1200 76 687 41 1072 27 242 47 571 20 31 16 172 56 1297 91 124 84 829 43 817 82 1043 57 207 41 1180 44 250 40 2782 21 607 50 755 12 1246 24 414 8 218 18 1610 54 381 90 570 16 428 72 268 0 327 18 2006 65 369 3 481 15 11 49 53 82 586 78 478 90 690 17 7 34 1413 61 188 45 708 21 269 38 191 35 2695 6 20 25 479 47 343 81 1129 82 282 5 515 70 118 71 198 45 409 39 132 63 342 56 1470 4 367 96 1024 4 69 3 256 31 603 26 1414 59 878 22 2639 24 323 89 16 71 1052 53 80 94 988 13 2338 56 310 38 24 46 2287 61 536 60 572 44 251 10 108 2 115 85 2758 90 515 86 155 0 132 8 26 62 25 34 604 96 1484 63 736 4 346 56 656 85 1384 14 318 89 145 53 130 6 89 81 1037 1 271 26 218 58 424 6 592 54 652 67 446 52 1350 32 943 81 349 40 643 78 56 56 1143 71 478 70 762 42 886 99 259 48 226 25 559 4 1232 17 155 8 139 79 197 33 485 3 1520 77 260 3 1 95 252 89 262 59 552 41 496 44 920 75 554 54 41 60 33 87 169 18 164 47 1845 36 43 27 241 91 610 44 41 57 659 60 412 38 1632 18 446 2 169 87 287 10 391 74 662 14 32 29 73 43 171 89 522 32 19 48 1552 73 879 3 214 43 996 13 1905 97 49 31 2139 89 696 85 214 81 469 40 273 20 2840 16 2281 52 521 16 483 7 100 52 510 95 1135 86 458 21 335 40 1053 7 237 21 1105 25 545 31 79 30 351 44 24 14 24 74 15 40 315 16 70 4 1124 48 1130 38 2891 90 275 25 101 30 659 77 947 17 40 99 305 89 144 80 1520 57 69 64 307 35 578 86 35 63 343 61 1863 31 43 79 249 26 470 33 446 4 620 76 1828 36 115 15 1440 13 344 22 720 28 355 73 331 22 283 14 650 52 997 79 8 4 1940 76 837 31 1480 61 1824 2 820 59 449 85 231 47 1116 25 532 46 20 86 67 85 870 3 1205 75 653 63 222 44 1580 67 436 75 1180 72 369 7 157 93 46 27 12 57 483 16 206 3 338 39 337 34 295 5 240 93 749 23 9 25 992 87 281 60 683 10 252 58 686 64 1379 2 46 55 493 68 25 72 3523 61 633 56 403 88 843 87 743 18 65 39 1397 9 96 50 944 0 140 67 400 25 816 12 9 0 445 36 125 97 63 2 476 9 1609 10 181 50 187 24 2318 83 817 68 187 14 127 87 516 66 503 35 1924 74 210 51 68 80 525 90 250 25 963 47 171 82 58 46 102 11 289 56 107 69 160 28 438 60 636 34 3210 50 589 89 208 42 197 23 127 10 567 28 580 97 238 7 1 54 90 6 1373 69 1578 83 178 53 367 77 1078 25 943 23 126 41 725 37 1759 33 298 64 652 24 118 8 644 71 757 78 75 52 217 6 615 56 1079 83 135 68 1939 45 1123 20 175 13 643 11 498 65 145 34 1679 77 380 92 222 27 21 29 263 7 1388 23 117 94 1861 69 168 0 603 55 402 1 328 98 37 49 472 7 608 95 838 10 64 23 534 5 257 15 495 24 772 98 146 32 1631 47 476 86 36 91 472 59 57 67 887 34 1781 57 750 28 292 72 90 64 951 30 55 17 569 0 182 50 79 43 1089 57 622 95 1230 45 381 47 87 9 1176 77 728 79 18 60 126 66 570 35 699 97 343 35 839 41 88 29 21 80 755 58 616 93 332 33 22 49 354 68 639 25 887 84 504 79 62 93 261 2 216 98 166 41 104 89 723 79 1248 78 258 72 469 22 498 16 222 98 860 10 555 88 2126 92 637 97 880 51 431 79 1204 39 3405 17 754 78 1631 31 210 32 298 28 60 65 291 29 148 86 212 -1 -1
35 1604 34 340 57 122 61 85 85 137 88 153 60 3430 19 830 97 206 77 567 12 64 91 808 23 575 55 16 79 24 69 195 41 258 55 702 87 360 82 62 11 275 16 56 24 871 36 106 82 268 86 1259 99 79 17 514 4 262 53 631 86 196 38 3805 45 1106 51 30 23 1098 11 547 58 331 31 288 98 473 35 1845 94 985 20 508 47 1009 26 535 25 443 21 367 60 782 93 1252 72 1889 85 2116 47 183 49 291 85 310 72 1801 82 293 95 40 73 305 43 127 88 1374 75 331 91 919 78 969 97 748 5 200 0 95 43 764 47 393 84 29 19 795 46 119 83 282 49 311 43 413 38 523 8 1213 18 1965 30 1015 61 329 66 601 73 1298 75 541 23 120 37 254 83 1005 54 110 60 55 16 1081 92 300 21 128 40 287 26 1193 56 440 28 592 33 448 94 284 12 140 41 48 66 109 15 210 63 956 88 37 90 152 53 809 26 306 71 152 32 224 38 157 4 73 17 1193 34 551 90 38 13 567 35 145 14 769 0 476 10 130 40 1914 21 547 18 712 33 238 49 596 32 61 42 176 16 434 26 223 10 333 2 759 22 193 98 469 7 19 56 1877 96 16 61 820 68 416 86 253 34 851 47 416 50 4 17 582 55 865 53 407 18 307 96 82 76 377 60 514 93 11 35 24 33 795 89 146 34 416 21 440 94 157 97 118 28 214 93 45 99 1577 32 665 28 797 45 326 66 276 86 608 65 758 25 1751 69 831 67 38 14 1412 29 1346 45 550 51 1245 62 243 42 478 28 178 32 175 18 864 46 1516 81 313 72 66 62 1490 14 271 66 1518 54 372 59 869 92 132 45 666 51 28 62 61 72 547 24 387 9 733 11 373 61 148 77 210 76 374 3 1068 62 364 13 133 34 553 60 581 73 51 75 349 21 175 44 1491 83 1685 24 405 69 35 53 792 88 628 45 234 94 460 71 29 13 248 34 2485 94 652 40 739 39 532 7 8 53 2190 85 316 84 1021 80 1304 82 588 29 757 28 2386 16 879 3 1492 57 23 29 521 1 123 35 2558 50 907 87 215 20 550 28 899 83 340 95 238 98 102 22 1045 23 516 80 2003 27 2397 0 833 56 1097 58 61 89 1609 67 187 78 562 14 183 12 1014 19 918 68 440 69 1481 7 45 77 293 59 1043 44 1455 60 1664 13 192 5 640 72 1178 29 3077 9 131 97 474 58 13 33 1654 54 14 23 120 21 640 57 486 97 402 24 425 41 1945 54 198 15 161 90 57 97 897 29 14 55 212 31 765 73 263 97 169 66 615 36 1332 33 1220 31 543 42 359 56 561 5 457 55 1014 10 373 32 2604 87 143 58 5 52 97 89 1072 9 904 99 339 53 1502 42 835 35 627 29 353 56 123 12 152 24 330 84 108 21 215 14 522 58 287 78 695 46 382 57 238 32 432 97 61 48 1105 20 57 32 44 40 381 79 200 96 748 62 595 17 1256 4 45 83 549 81 387 82 1666 78 846 35 569 50 930 89 1157 29 404 81 384 68 442 34 3943 41 85 40 10 82 112 77 514 18 451 36 1155 87 852 73 849 58 54 99 379 76 172 82 1506 25 184 14 8 10 206 73 191 3 309 44 143 54 1861 17 1494 62 1082 40 333 55 371 57 38 58 1175 61 521 11 604 36 354 85 2225 60 565 84 861 86 404 61 2029 93 889 20 2342 29 286 68 312 6 617 13 329 25 292 83 855 62 191 77 44 39 162 87 71 7 35 32 352 16 59 49 1548 7 52 27 1 39 182 82 75 43 142 26 205 31 255 58 748 53 42 87 220 26 919 47 997 45 196 44 2003 88 786 71 178 12 613 78 1009 9 3885 35 90 59 181 57 766 74 980 57 412 89 57 42 130 27 98 43 142 62 91 49 703 41 711 34 69 98 111 39 872 99 131 24 748 2 953 4 369 57 3379 22 223 88 619 8 116 33 403 92 349 13 609 20 546 88 469 9 157 21 354 14 1253 82 409 28 776 35 44 54 1899 0 919 78 388 25 241 70 287 37 706 9 183 81 2 44 408 31 350 74 167 0 100 21 64 14 938 58 382 64 1891 90 430 31 1091 46 365 61 363 26 478 34 1281 54 254 84 685 70 209 72 895 75 567 39 722 4 1114 34 511 75 249 17 722 34 922 87 690 96 440 36 292 72 998 66 133 46 152 69 1403 94 1091 21 492 65 617 5 683 48 428 25 1632 83 115 86 298 41 1128 19 1495 28 1966 26 448 92 52 45 547 73 610 65 52 97 345 16 1485 67 1258 82 31 0 209 12 447 5 796 47 724 29 410 86 1006 47 9 11 212 57 145 94 394 3 624 46 31 4 92 53 360 83 697 70 491 22 716 48 59 59 575 86 587 61 1010 82 943 48 995 7 121 79 540 14 300 71 1088 75 496 59 701 26 228 87 334 30 56 76 535 28 11 0 182 8 140 75 7 40 9 38 350 56 254 35 170 34 19 3 732 22 1019 73 155 78 67 89 102 47 324 54 1814 15 4 16 255 41 790 99 253 66 413 62 221 89 336 7 35 65 561 71 1078 10 300 15 1099 37 3427 10 26 27 234 83 521 68 960 46 403 75 68 95 244 90 846 4 255 84 968 29 166 34 66 65 1220 96 157 48 122 81 1312 21 179 74 613 65 755 68 50 37 407 2 422 16 398 32 15 10 6 26 875 97 619 7 20 10 244 59 413 63 333 99 66 38 403 55 161 33 147 39 162 45 505 50 325 80 737 88 1931 69 388 44 183 98 1175 73 474 44 2001 66 127 78 692 62 194 55 227 75 506 81 83 89 1537 73 94 62 5 56 430 1 132 63 264 88 793 48 764 9 1227 39 1405 24 1080 10 146 54 149 43 225 10 2995 83 137 75 364 62 723 36 555 92 876 95 26 86 273 93 811 97 2535 78 727 20 212 58 126 53 81 65 208 99 1881 42 468 73 892 12 1000 35 586 71 264 24 396 36 1828 17 228 12 1467 10 341 49 654 17 148 0 736 35 228 24 4 72 579 74 720 35 649 40 274 35 7 15 336 27 246 59 80 77 7 75 693 16 622 56 863 11 900 41 1156 29 229 18 1255 57 170 70 15 40 1790 60 1494 19 904 88 1440 25 130 61 183 16 20 21 319 96 1755 93 351 68 284 29 239 41 748 12 196 46 709 0 118 45 532 42 1052 4 556 12 205 76 291 51 2054 22 1321 82 906 25 682 70 202 66 119 20 627 42 834 21 735 45 36 48 7 91 68 9 67 70 278 18 931 67 1093 79 149 76 278 70 388 9 962 88 1451 50 816 60 376 91 931 95 450 45 368 31 780 5 1096 19 841 54 321 31 249 45 514 44 19 29 365 99 59 28 771 54 567 51 1489 68 75 13 52 35 226 9 1480 57 879 94 664 6 979 35 170 84 1560 33 359 71 394 92 43 20 1300 75 491 13 401 12 798 52 360 25 70 39 59 89 19 36 2594 28 446 87 226 37 359 55 1527 94 35 29 149 34 678 66 219 85 856 12 640 83 303 87 1967 99 17 52 430 26 105 11 257 7 24 55 584 54 291 11 344 51 358 95 181 2 461 84 498 82 61 65 1406 0 157 83 192 15 79 97 38 68 918 6 318 63 354 12 121 66 252 91 360 79 1128 41 792 5 12 28 1323 0 57 26 706 51 200 3 1704 9 174 26 188 69 465 78 1513 58 536 36 50 7 32 48 275 15 79 23 135 17 226 15 156 46 1443 13 66 54 84 15 357 79 197 30 373 38 266 14 323 5 245 33 1236 18 405 43 501 27 1442 33 84 12 261 26 379 62 613 96 496 93 160 61 1432 12 37 16 695 83 12 1 512 55 308 47 1240 38 699 22 718 30 16 89 1178 2 4 24 247 34 1834 60 2237 46 821 69 37 5 17 94 143 87 1160 57 933 13 707 76 421 15 47 46 726 4 770 39 666 29 1947 63 179 34 718 69 837 99 265 86 158 80 38 76 120 2 827 17 14 6 623 96 11 66 1575 98 712 19 732 81 377 2 2057 92 22 26 337 44 127 82 6 93 22 67 1162 60 168 53 2842 22 309 84 147 75 227 76 660 57 730 24 594 27 58 59 388 50 1104 99 17 88 324 31 1567 89 194 91 549 42 657 79 332 40 350 80 86 43 206 55 82 4 11 99 5 3 95 90 877 31 325 89 322 26 49 82 1262 63 71 47 162 94 95 31 814 70 354 87 102 24 423 80 289 99 334 97 330 8 873 24 43 29 697 50 793 47 4000 35 234 83 104 49 136 15 749 80 948 48 29 20 217 75 262 79 1281 52 55 33 83 20 235 68 1986 9 1709 65 320 54 56 18 185 37 83 15 661 26 31 25 187 44 2782 90 29 36 1624 35 162 63 99 17 956 79 489 76 620 89 682 43 681 21 204 72 88 15 2071 37 19 22 30 71 224 37 7 -1 -1
36 1152 65 200 29 720 51 391 30 531 59 2296 85 51 98 460 20 405 18 297 5 11 95 139 34 1737 90 41 48 163 11 44 86 133 20 627 79 274 15 222 54 603 8 466 6 438 64 45 96 210 97 566 11 37 71 386 19 826 69 144 89 170 54 1841 39 258 34 10 85 62 86 597 26 97 76 690 26 284 77 219 52 1365 74 1569 63 85 6 589 80 2155 21 391 74 440 71 1580 81 92 60 990 77 1487 42 504 71 1318 62 139 88 967 51 319 39 142 25 1802 90 203 57 133 99 433 13 36 3 632 28 4165 39 23 50 468 74 225 78 206 36 78 69 2471 8 1084 44 868 71 351 57 706 89 772 8 105 17 112 67 128 10 216 61 248 25 172 10 882 25 264 44 320 88 160 81 896 37 128 15 413 43 1718 33 991 9 62 24 2414 43 457 5 159 70 1097 51 368 5 289 92 2 7 614 26 1068 70 571 35 367 21 432 93 112 42 398 65 1739 89 38 79 1024 13 267 11 285 89 354 39 14 88 565 27 200 34 2249 62 1694 38 397 8 2527 83 58 44 139 7 588 82 327 42 2304 62 1178 95 532 97 665 80 144 34 1643 60 502 59 39 95 1963 4 346 37 298 97 572 31 37 52 352 20 1698 67 1754 1 753 5 9 45 60 15 363 77 528 45 183 28 63 88 437 59 148 7 661 12 416 26 502 22 451 95 57 64 1105 86 302 19 149 62 1061 90 284 91 826 30 1198 75 365 11 427 61 758 56 1085 30 1361 4 263 54 841 32 109 40 844 94 1064 67 304 29 1106 61 688 80 224 19 279 39 917 98 520 32 827 30 1524 73 327 97 349 42 1108 9 220 31 15 62 1789 63 247 12 40 42 261 6 636 16 496 61 395 62 122 11 1457 71 379 97 1202 44 568 4 1081 17 236 53 180 0 2441 86 434 49 33 0 300 52 1150 3 269 9 623 4 785 78 630 16 1780 12 322 45 18 18 687 40 699 18 832 76 2136 43 499 36 293 7 630 85 620 22 82 2 86 98 379 56 555 44 2211 6 364 89 771 65 16 4 240 24 293 41 551 78 719 48 2749 64 509 78 197 29 323 89 72 99 1124 69 545 81 187 79 322 45 646 75 631 57 640 61 802 84 774 52 404 97 239 66 118 72 59 32 334 56 622 68 177 75 1648 82 129 9 2176 58 822 26 1293 84 310 3 376 68 1077 47 826 26 1176 44 116 5 39 17 957 12 220 59 1174 64 855 93 296 56 1428 99 949 48 628 85 1303 24 1197 93 28 61 1999 62 580 56 781 28 171 17 1186 14 557 44 664 39 1144 15 418 2 235 67 110 24 356 38 26 23 70 48 1182 17 386 0 838 39 2066 76 1974 99 635 69 132 68 1534 34 1273 73 614 34 443 92 319 43 1618 21 630 76 196 4 88 57 325 10 309 9 1762 62 154 22 3375 39 206 48 36 38 1084 54 220 48 222 16 150 25 481 29 1750 31 96 39 1093 47 534 56 1736 51 535 43 603 75 860 33 242 75 45 89 533 51 1342 72 510 29 529 99 99 86 358 74 149 1 909 75 545 19 608 13 2217 41 487 99 675 38 140 49 2359 74 635 98 887 27 545 88 776 14 70 47 1039 78 240 2 322 22 399 93 80 18 322 65 749 46 1703 7 12 28 247 29 735 50 170 6 184 5 445 23 852 13 2042 83 315 90 407 79 954 83 49 86 682 14 809 78 512 73 403 30 299 76 147 48 90 97 253 42 208 87 165 39 432 62 357 96 43 26 17 77 218 1 523 11 196 10 948 27 689 35 894 90 24 96 726 76 1076 85 692 27 877 29 867 94 143 77 460 66 14 31 304 72 72 93 1277 28 647 50 992 19 645 89 332 96 403 22 269 2 379 15 939 74 1220 37 163 14 372 5 82 60 39 72 589 26 586 13 199 28 510 86 222 74 159 24 1353 65 1254 6 55 50 385 98 1397 15 65 26 1275 2 877 46 160 8 49 61 128 48 1318 31 717 54 715 10 36 67 590 55 836 58 893 39 106 98 1289 78 104 16 637 62 461 72 1468 20 652 40 643 5 587 65 34 60 1106 10 20 12 14 97 72 93 785 53 255 58 119 93 204 26 124 85 14 70 383 7 390 3 489 69 788 42 553 23 229 86 185 62 152 65 101 76 228 70 169 32 441 2 100 70 1447 39 835 4 430 3 886 78 64 44 1447 23 1494 15 192 65 1896 96 69 68 736 24 905 50 2779 99 297 4 770 30 20 90 1723 63 125 35 252 8 1637 0 475 74 882 84 537 22 48 23 42 19 799 77 117 91 640 94 873 33 445 61 157 1 502 40 355 3 710 45 656 49 177 79 30 10 158 93 47 87 102 93 615 27 289 53 14 60 2451 12 211 24 321 52 304 90 513 67 533 93 422 60 2357 89 99 25 216 40 1693 30 199 0 424 82 662 27 139 70 521 35 868 59 321 30 336 64 170 23 61 96 998 36 232 83 1016 63 1376 44 648 88 4 77 670 12 355 11 215 67 3858 4 1 14 213 56 434 10 378 81 60 30 250 53 127 86 774 96 212 75 85 97 196 87 1531 39 933 86 144 60 718 21 682 33 814 30 40 2 886 54 2426 93 151 47 179 12 1118 54 100 24 724 50 938 54 133 62 1486 68 1199 74 118 96 19 54 60 13 705 5 445 31 576 92 590 0 324 75 174 79 96 17 379 82 1133 34 639 95 1298 81 2216 11 296 10 303 76 753 54 1417 97 75 84 472 65 1076 8 1262 49 249 79 875 22 256 37 253 4 1068 45 1839 69 180 25 1171 70 335 25 711 79 226 80 619 7 508 32 246 75 7 7 807 19 946 18 222 74 938 9 1029 61 106 12 30 73 388 13 265 38 985 45 631 74 629 13 1065 5 196 76 322 56 104 70 28 13 490 11 17 39 512 6 27 59 1109 81 509 26 874 79 24 86 36 56 26 70 104 56 636 60 68 68 477 77 191 0 1087 83 227 91 1446 38 175 96 32 1 958 82 738 58 80 73 252 18 505 29 124 84 425 28 624 19 931 24 34 97 208 60 125 21 79 45 1512 71 458 5 547 52 330 24 333 89 1215 34 165 7 338 60 387 14 255 31 199 0 800 79 754 39 102 43 684 1 649 58 457 54 338 7 453 69 304 9 103 63 1108 93 938 91 516 32 289 90 74 43 1390 81 275 50 368 86 77 26 366 7 389 37 441 53 1014 9 374 14 114 1 512 19 59 37 1156 28 863 48 283 63 185 32 22 44 22 4 14 56 803 83 707 5 534 87 1461 9 2139 8 348 77 852 93 357 59 708 64 582 56 2 49 517 39 1036 85 1106 23 152 50 105 10 217 45 364 86 895 99 2135 95 220 96 658 32 626 95 1772 72 953 65 1169 58 470 87 294 0 131 18 1075 53 354 76 48 89 743 97 758 47 477 53 422 3 932 30 338 54 148 88 1764 20 1121 32 80 52 1604 79 97 19 450 58 1451 5 139 31 1621 30 1796 35 413 16 687 18 593 35 630 71 81 47 590 56 1729 46 516 90 538 32 2413 69 923 80 819 70 734 91 1778 36 1452 47 383 26 698 82 607 52 208 48 324 64 363 18 583 84 31 78 2833 19 97 95 397 82 192 47 167 18 1277 14 948 7 397 95 24 11 987 93 70 88 260 31 317 92 632 95 1165 48 310 77 1150 45 1027 34 1329 91 659 97 308 46 250 22 499 59 573 80 577 43 325 91 1 79 10 59 313 20 1220 68 1027 17 731 23 78 52 1163 14 868 1 113 84 531 55 231 77 27 99 206 92 1222 40 123 57 848 85 364 82 238 35 42 53 861 33 1895 12 33 85 117 4 398 78 365 13 2297 22 65 41 1114 74 425 14 655 26 51 39 850 45 231 28 43 41 56 45 868 94 1488 31 1137 37 723 24 1322 13 108 36 33 44 476 81 69 79 673 80 176 97 1178 45 319 34 564 17 278 35 1427 40 501 65 104 75 640 23 10 96 3201 75 106 78 175 16 487 2 71 25 1098 94 128 26 100 35 1886 93 185 43 473 63 242 13 388 46 577 23 407 12 9 98 720 55 418 72 88 2 710 23 384 78 710 28 418 53 679 71 794 86 343 37 2517 21 2883 26 649 31 2237 6 141 64 264 97 547 23 380 24 261 23 488 95 1363 68 56 97 671 77 302 65 1702 69 552 54 379 88 115 80 343 83 200 48 1103 37 275 70 681 60 1259 93 114 80 258 13 863 16 221 52 1527 75 1701 62 180 61 1926 69 99 60 96 64 289 71 535 46 537 34 593 19 325 95 263 52 33 66 681 35 347 -1 -1
37 1366 41 1229 24 183 68 811 12 38 40 47 70 2057 11 326 63 279 93 267 18 1352 77 619 86 119 93 1398 80 234 40 1363 12 127 52 1754 13 217 21 703 87 80 36 180 71 2219 25 238 56 532 63 48 55 854 69 548 96 658 95 385 56 192 47 390 85 478 72 1449 88 107 84 1969 4 142 68 684 37 528 17 166 19 674 74 154 18 251 9 893 71 279 38 330 26 98 9 497 67 403 6 1334 36 658 62 196 15 205 24 1469 57 149 94 744 26 1193 56 500 33 249 69 73 37 134 98 43 93 538 54 536 5 382 13 558 55 228 90 637 53 2826 24 2870 34 460 99 277 57 276 80 124 16 399 76 400 87 885 11 696 84 1792 78 1240 94 763 50 167 4 1134 74 1545 31 257 72 381 5 197 92 244 17 256 80 813 37 879 93 678 84 142 38 178 57 1741 47 413 66 669 18 3846 71 41 93 2074 23 62 98 637 17 425 88 499 89 1267 66 1011 67 66 91 150 70 148 50 1656 37 233 73 350 35 182 66 340 55 2047 5 213 61 719 58 1412 55 232 62 317 90 961 18 235 9 1332 34 172 13 612 68 681 72 373 35 208 54 405 49 1170 95 295 73 79 70 234 33 437 24 1634 50 266 19 25 90 508 98 653 34 2165 15 507 6 251 66 11 61 1076 7 1194 34 181 23 161 75 471 76 1628 93 21 2 496 88 213 39 288 8 428 44 3690 58 764 84 279 41 127 11 259 6 275 82 100 40 1309 45 1328 39 12 25 268 69 237 92 160 23 1171 94 751 10 157 56 157 96 192 52 3951 3 455 48 234 77 2250 85 1519 31 333 20 214 12 239 67 330 83 3239 97 997 76 82 0 689 48 115 55 756 94 206 20 633 52 1294 34 1209 43 126 49 374 83 326 26 540 45 58 46 244 4 853 41 422 22 504 47 479 51 718 87 388 62 358 94 410 16 534 56 409 42 524 16 305 63 956 45 413 66 780 31 772 91 269 36 197 77 622 59 28 34 1684 9 102 55 398 38 59 43 559 30 1632 32 572 26 582 84 364 7 176 50 274 65 256 14 1120 96 3650 27 226 85 98 97 521 24 51 93 699 15 2045 78 365 17 91 40 1966 99 159 18 102 78 2024 0 136 40 1147 76 70 48 1427 25 1427 37 1109 7 596 80 30 50 364 3 266 72 637 1 2216 15 344 9 368 48 345 75 415 63 1696 85 19 20 210 18 589 31 558 5 1037 81 314 98 97 38 378 11 292 41 80 34 215 20 360 97 441 30 548 15 1196 89 531 80 414 34 1313 88 955 49 1482 88 181 4 310 27 310 22 82 86 407 4 225 68 80 36 1768 43 1156 61 254 48 444 28 312 42 828 63 728 37 1055 93 430 75 63 78 1899 91 98 45 73 67 273 38 904 96 315 14 3231 97 741 67 4 37 962 45 453 76 403 1 1291 82 806 70 393 52 577 28 1089 94 113 43 665 91 69 55 97 65 313 94 282 19 1451 77 191 36 1792 17 355 80 493 49 374 37 1347 79 1455 14 271 56 2702 91 1509 19 759 98 1276 7 331 46 742 23 201 63 569 26 205 35 77 78 1287 99 89 27 432 14 1678 51 157 71 2314 67 357 70 780 64 623 83 193 61 493 72 440 41 29 82 480 92 12 85 338 26 335 71 924 96 317 37 606 6 364 24 435 7 1012 46 36 31 1525 77 416 78 619 96 458 3 116 25 379 82 199 57 347 95 29 64 478 38 403 20 789 55 366 2 706 56 393 16 459 46 1125 1 10 75 414 97 12 5 1354 99 600 7 1328 75 322 88 944 65 352 20 149 68 1096 63 170 86 2806 72 75 91 574 4 20 14 240 37 220 55 26 80 572 49 688 70 106 19 196 91 5 32 896 96 706 81 527 5 271 55 2522 22 320 69 91 87 193 37 183 61 54 30 227 42 307 48 314 15 524 75 3538 63 490 24 783 7 390 99 132 9 132 31 134 79 48 84 2483 33 1582 28 323 39 426 40 651 35 443 48 12 21 137 15 688 67 1775 79 401 71 807 97 1390 93 700 5 1586 9 1938 40 92 43 319 64 115 40 343 24 131 36 733 21 422 72 1136 2 1375 71 214 13 2169 63 1333 91 55 10 76 67 190 80 360 48 220 15 955 64 282 11 221 27 283 73 519 67 31 71 393 94 19 6 648 32 1311 14 244 86 555 30 58 28 222 82 278 24 779 28 106 61 1018 77 877 86 81 80 204 83 456 87 350 46 612 73 170 91 94 9 445 71 92 17 133 75 109 67 1343 18 24 86 173 98 49 26 1076 88 41 78 782 85 20 40 888 46 579 28 95 73 51 15 285 39 221 58 104 11 777 6 63 19 1224 86 1107 43 107 23 171 11 429 77 804 55 1887 78 411 10 339 9 64 72 14 56 705 89 1475 81 17 73 445 23 167 82 287 95 121 20 508 92 821 73 1752 89 929 77 503 8 191 92 28 76 1109 22 338 39 134 56 222 89 1793 73 559 59 64 39 497 43 581 29 882 9 779 4 2 46 116 6 962 92 2468 84 422 23 166 3 529 51 1399 86 55 55 2224 76 117 49 113 36 206 75 508 74 1225 22 161 9 1231 94 1032 93 348 68 1465 86 668 84 1273 36 324 25 163 87 1345 72 1602 62 226 71 617 69 321 35 415 87 208 82 262 34 697 96 981 14 1466 0 2459 25 1176 40 653 88 1013 96 527 8 186 66 214 25 286 66 963 96 57 50 587 34 393 20 312 79 231 97 192 42 391 91 894 23 750 17 1575 38 1175 45 2183 62 470 35 477 69 380 45 1049 64 1656 41 43 18 497 20 259 59 722 87 762 81 675 79 1457 12 206 70 79 55 134 88 566 4 52 40 1986 58 531 10 381 93 18 38 1321 35 95 18 526 50 1586 93 1129 47 52 5 2315 95 322 26 686 1 236 87 89 73 646 54 417 97 702 83 688 82 379 89 246 92 793 5 292 75 1287 39 248 89 360 9 666 23 465 24 2227 1 126 39 809 31 58 87 239 64 312 59 241 14 372 85 81 38 793 64 455 71 2054 96 879 26 142 47 181 63 198 32 204 55 249 78 722 35 45 12 180 76 1996 63 182 95 98 23 617 75 184 73 790 49 643 99 550 51 206 68 2096 78 1063 69 304 95 114 40 246 30 278 33 956 64 22 56 640 79 154 70 623 56 79 73 1422 92 314 53 201 65 1046 84 555 29 773 41 18 0 192 74 177 30 1051 58 219 92 669 4 251 98 107 12 624 23 286 30 379 82 212 11 31 34 65 6 7 95 1063 27 16 4 1693 1 56 5 638 65 291 58 68 4 340 21 477 4 613 70 568 39 211 6 87 59 1117 12 350 49 899 17 173 66 72 14 215 73 171 71 560 51 1741 1 155 52 218 65 156 72 160 80 1363 5 154 94 206 13 1161 19 676 53 759 66 1147 45 239 28 671 73 5312 84 48 35 132 24 323 71 144 76 24 63 831 89 480 46 1597 34 357 6 1891 11 7 5 1621 58 424 39 73 85 656 71 556 58 649 18 356 91 66 44 70 87 153 29 612 74 405 26 30 7 1050 74 100 85 160 44 278 28 288 59 1247 94 44 38 57 40 49 3 134 2 408 98 690 22 903 63 854 91 327 11 660 45 635 94 256 89 63 77 37 7 476 57 410 76 385 74 84 94 720 50 9 73 234 34 40 52 176 82 66 40 64 90 55 39 134 7 4 48 1327 93 135 26 1784 40 1156 60 206 80 346 31 376 3 82 53 247 50 2201 92 280 7 277 62 1310 15 784 53 31 22 488 16 258 13 204 33 215 79 1017 45 398 43 659 40 1531 68 370 16 162 35 73 5 4 28 344 43 81 10 424 70 1165 26 755 41 211 93 536 25 215 72 1097 49 380 78 1454 74 25 39 447 3 175 34 281 56 105 15 1391 91 160 47 36 30 676 37 278 58 432 76 2035 54 133 67 68 79 927 44 68 91 291 80 69 85 28 95 1513 16 511 48 410 11 844 13 698 14 25 2 90 48 721 95 223 37 757 57 593 24 1592 43 1163 5 1262 18 196 41 490 38 47 0 891 71 409 6 85 45 884 42 98 1 111 18 1818 23 10 5 722 32 405 25 114 70 423 29 289 81 52 1 459 81 724 57 47 75 74 84 316 1 150 61 571 78 1198 4 95 55 55 82 158 79 426 94 316 95 410 17 133 11 587 91 44 30 70 94 126 38 98 61 342 15 316 75 67 74 108 47 136 76 442 91 968 24 884 17 706 15 698 23 90 15 263 77 161 16 1042 37 34 50 283 59 873 34 1072 69 215 39 22 37 184 31 1218 96 182 55 123 17 2943 47 212 45 277 39 71 54 953 50 294 45 1173 80 313 58 276 75 206 1 625 57 159 33 102 64 349 57 1561 94 1235 16 1478 23 1430 81 7 75 141 54 273 75 186 80 55 51 754 20 1007 56 188 47 113 42 299 79 1154 25 945 51 323 66 508 1 611 70 57 57 230 74 91 10 1873 54 233 40 1277 5 1994 21 545 27 289 3 235 10 763 76 504 8 125 -1 -1
38 1053 86 1021 24 160 33 1359 34 750 80 93 51 168 12 289 83 1154 86 182 16 1115 60 1130 47 143 69 172 34 691 87 431 97 129 84 1641 54 1090 55 760 50 356 69 449 84 239 72 10 29 49 31 1034 70 68 28 652 44 1132 13 102 71 395 70 690 69 767 79 856 35 1017 29 583 86 220 28 327 42 574 0 137 70 1731 22 208 68 266 70 330 81 175 90 488 50 390 93 240 98 70 0 56 95 1388 26 1413 65 489 23 202 26 322 55 252 30 1023 45 240 84 852 56 802 26 138 15 430 86 31 52 813 24 768 54 171 51 425 62 81 80 265 25 333 19 1789 16 382 23 681 73 1394 1 3766 93 2166 32 2876 94 583 20 494 75 161 22 1467 70 264 46 230 84 581 16 286 8 509 57 271 92 224 3 164 15 237 37 431 88 737 81 134 94 137 3 1780 33 634 82 547 69 285 19 57 20 346 32 14 58 1115 41 334 94 132 51 1543 49 347 12 4618 0 755 48 388 98 728 90 523 52 1276 43 448 45 819 70 189 80 3335 71 353 13 202 19 529 65 84 73 740 3 189 22 465 75 849 40 845 65 724 54 345 96 284 83 182 75 451 70 122 87 30 7 271 44 339 38 183 44 364 30 1780 29 2144 46 349 81 474 58 496 83 252 26 26 50 434 54 97 77 988 0 471 13 1562 31 611 26 1366 17 964 32 23 57 423 74 128 45 108 83 465 4 391 60 3596 19 32 30 167 48 716 55 705 9 1160 48 24 31 141 79 408 45 962 12 1268 63 1114 26 414 14 655 66 12 73 395 61 718 30 1505 11 404 12 43 72 434 39 409 11 1965 70 1463 13 228 9 709 39 81 36 332 94 1119 51 1121 29 754 36 1050 77 244 79 910 44 83 70 489 62 358 44 3 19 460 60 2208 86 925 85 117 11 1880 85 1267 19 12 21 237 47 103 34 331 39 663 25 692 84 241 60 271 53 1507 59 669 96 666 17 123 12 464 15 2 19 912 34 427 6 247 69 559 77 257 29 101 59 317 22 850 52 684 46 163 56 33 95 882 11 690 30 36 31 842 87 375 78 1376 64 125 79 29 55 1037 5 898 81 10 91 617 4 135 27 677 7 217 47 67 56 706 7 4 13 271 24 669 19 48 39 776 2 219 51 54 13 98 8 43 51 483 66 343 90 1181 14 698 97 133 37 1174 3 1923 24 1022 71 614 17 181 57 158 56 279 18 46 65 2432 92 690 59 828 26 375 34 448 55 80 0 413 57 48 93 299 27 2206 12 1039 26 543 55 1252 13 341 24 3546 86 177 24 148 25 1420 62 1645 55 670 81 394 65 253 3 83 71 767 37 201 53 414 97 843 71 31 1 176 30 489 58 715 73 99 32 2227 94 43 41 444 2 1038 45 1362 46 8 35 147 83 11 85 704 15 1229 64 432 87 221 31 430 95 3165 29 704 7 258 2 554 91 177 69 477 87 837 73 448 30 517 64 277 30 1439 74 61 67 280 2 2116 51 258 15 117 39 826 92 1717 46 291 67 289 71 795 99 283 62 6 20 85 32 328 38 1660 14 522 6 21 38 2053 40 912 37 761 98 241 95 861 40 585 58 70 0 1246 87 1642 65 1298 77 860 87 424 91 239 3 17 34 275 32 630 99 423 65 1105 7 117 91 713 94 940 81 19 90 24 95 951 38 693 4 1516 66 821 18 45 14 190 98 542 31 439 10 454 75 931 65 150 99 2877 0 548 8 241 69 2503 7 118 13 915 82 1719 27 2127 26 86 57 234 33 410 50 743 1 196 73 440 11 374 57 514 18 346 0 504 98 7 64 928 68 1225 1 669 20 756 54 1243 0 59 83 287 55 62 78 1413 61 383 79 45 88 120 10 710 21 710 63 457 83 114 42 706 98 909 15 27 60 369 12 1570 98 538 75 40 9 788 16 138 4 129 12 375 18 276 87 587 67 196 26 426 86 936 87 168 25 900 67 1052 46 157 39 787 22 20 13 355 67 1040 18 67 36 5 26 132 63 534 71 125 83 815 99 768 85 97 87 461 37 240 1 230 39 112 3 1579 22 689 76 1318 42 1407 5 56 25 429 43 2733 10 1166 80 186 77 67 93 704 30 188 25 1057 6 998 57 632 8 491 63 1387 30 772 11 336 79 773 85 7 3 852 57 360 32 510 28 252 69 1077 59 1957 66 365 88 524 12 184 64 1664 97 88 28 553 7 358 45 2303 86 36 7 455 42 248 65 56 7 537 70 105 81 792 62 924 48 67 35 583 9 372 31 409 72 144 28 52 97 92 27 322 44 252 72 2038 7 1698 39 574 33 872 67 568 8 905 3 62 9 348 10 98 7 1350 93 13 0 891 55 304 62 98 1 2013 42 98 75 39 18 1071 93 781 88 465 14 376 41 766 33 186 38 1385 92 723 16 101 97 88 47 113 62 27 65 423 70 298 16 855 20 1090 40 78 14 113 9 1913 1 24 91 140 19 153 93 899 19 23 61 110 35 781 17 585 94 42 58 19 42 1531 75 5 25 1027 96 746 59 372 32 369 21 108 84 440 5 1541 53 271 8 1259 65 24 22 443 78 350 6 248 67 1046 65 1218 69 741 7 827 77 684 9 2462 54 39 85 427 74 369 65 651 28 21 48 322 93 153 85 114 96 796 39 522 63 55 92 588 58 280 89 130 24 1959 50 326 37 396 31 286 98 1132 43 182 76 3182 8 646 56 672 93 421 4 942 43 977 57 1294 98 389 51 128 30 405 33 909 29 305 37 145 88 1129 68 71 45 46 17 1010 15 151 68 68 45 134 33 168 62 28 42 626 91 1144 1 263 75 612 40 783 37 424 84 2842 14 846 17 269 33 425 3 114 80 725 86 326 89 1219 32 668 43 294 82 412 22 3542 19 222 7 7 95 350 29 1058 91 702 14 133 18 639 4 808 75 1104 3 575 4 2731 84 753 72 52 41 344 6 215 96 272 93 1172 21 150 17 378 44 162 56 1461 77 854 71 50 40 2265 36 157 89 98 53 977 78 423 45 491 69 79 67 37 15 1551 92 291 91 4 12 92 40 295 5 330 12 312 81 46 59 60 2 136 23 299 96 636 8 1018 74 939 42 364 50 1338 44 710 35 258 46 224 8 418 87 290 1 626 58 211 81 790 79 28 66 45 46 199 88 365 28 386 35 133 7 1343 26 396 83 1070 70 393 81 371 94 98 98 222 85 498 72 1052 71 277 6 694 77 658 42 210 69 34 82 633 46 405 50 20 26 280 27 87 32 2539 0 1167 31 1060 16 203 72 52 94 1167 96 20 75 328 89 728 51 73 87 541 51 781 38 642 51 1703 6 1680 3 12 14 433 25 37 24 297 41 11 37 147 17 664 26 664 59 671 84 338 90 371 17 44 24 11 90 299 70 671 24 264 55 673 60 1213 0 25 89 29 74 956 51 1858 44 269 56 37 40 84 48 526 8 1264 11 1409 43 374 25 519 73 1065 78 542 77 713 78 137 71 10 70 698 77 1080 88 624 17 372 16 658 50 205 83 27 29 51 17 1263 36 253 52 1117 34 209 13 612 14 30 64 337 14 548 5 826 35 105 18 331 81 913 16 15 0 228 65 306 21 404 81 1586 76 1818 10 507 23 295 94 226 18 12 78 867 23 8 50 797 18 603 59 940 13 2187 85 111 45 353 99 83 62 760 5 490 14 95 91 482 88 92 57 1218 88 248 15 552 61 30 19 398 96 450 93 697 18 446 6 472 32 183 31 1310 50 652 10 453 91 867 36 455 41 1326 23 1409 38 890 95 478 18 37 67 121 68 279 3 112 71 123 23 1040 97 1365 94 140 15 839 0 12 51 488 60 1756 96 48 50 403 87 223 83 1455 47 792 9 141 59 902 97 431 53 268 80 377 70 482 77 748 95 516 85 430 68 119 71 368 72 612 29 755 7 1318 41 397 12 39 23 440 0 775 8 49 61 2920 95 584 65 409 92 366 93 71 67 162 5 1747 71 1547 80 495 12 1127 18 1691 62 445 1 1419 89 373 23 632 13 1015 58 319 66 969 81 735 63 953 88 197 17 1570 19 310 94 310 98 143 82 1318 89 2582 94 1396 92 310 87 125 95 52 51 715 42 840 59 2877 5 571 38 1312 47 159 48 498 49 38 66 991 5 219 3 355 39 370 58 4052 20 393 83 457 50 1811 12 303 64 34 87 44 8 239 80 289 78 289 82 1311 71 306 58 714 26 1844 31 336 5 436 91 86 47 707 35 133 42 933 94 169 81 1599 61 887 76 960 20 1529 44 74 5 855 43 887 79 1068 76 347 16 1902 33 133 94 488 7 1881 89 179 -1 -1
39 305 17 401 19 1980 71 114 22 438 28 193 34 211 54 1098 1 534 9 717 15 1246 27 667 16 947 63 378 82 556 35 1513 33 1158 56 497 63 779 31 518 40 301 33 28 43 909 63 83 27 124 2 867 37 511 28 1386 34 384 27 331 41 877 21 617 5 955 54 375 75 315 59 141 76 1023 64 132 61 32 76 160 2 505 69 155 28 429 53 1267 28 363 18 344 72 86 35 729 26 47 78 347 14 252 41 201 82 914 64 94 72 680 11 1793 77 699 96 792 7 2197 84 515 98 307 89 449 32 478 88 981 16 75 56 67 85 12 38 421 53 960 19 840 0 1042 70 63 7 2068 70 838 21 437 8 896 30 462 37 1549 86 650 12 954 24 3569 6 231 59 4 39 993 48 159 28 2240 43 1790 1 960 36 245 89 179 28 252 50 1 85 71 4 676 92 1118 2 478 10 509 9 970 46 305 95 1351 22 835 69 702 15 1321 2 18 49 40 57 1124 65 640 75 1328 39 1965 74 708 93 108 72 186 36 1012 78 349 31 367 35 1754 76 596 50 151 77 112 5 537 99 1387 69 1204 46 1563 11 202 70 49 15 175 93 1101 7 966 92 62 39 6 12 1196 3 1081 25 469 65 47 74 2219 73 790 91 366 6 662 34 606 19 316 72 533 47 1640 61 69 64 370 45 441 28 135 50 373 65 252 93 821 2 41 51 327 49 2210 75 107 92 1180 69 453 29 132 40 469 95 499 3 29 99 69 56 945 91 1216 61 306 82 606 73 1384 75 777 47 597 45 105 39 549 7 8 94 2106 21 893 13 486 84 217 42 479 41 45 83 1653 4 147 54 230 28 185 37 1214 52 244 62 315 99 63 7 43 6 99 60 543 20 800 38 149 33 246 37 1319 94 193 26 78 17 764 20 239 14 442 30 23 54 81 91 1657 50 1395 66 207 87 1950 59 409 87 783 32 1913 57 1532 85 593 71 807 35 68 20 2118 63 1424 29 306 67 343 72 211 83 650 72 1460 74 633 6 954 14 746 31 722 28 1545 38 329 64 546 54 69 60 266 92 572 41 1215 25 16 50 677 28 1128 70 506 0 1763 64 528 72 585 99 355 51 480 6 1495 29 1026 56 981 40 1158 98 1113 94 83 69 13 40 2234 88 641 97 97 64 253 62 771 57 498 7 1482 78 454 81 337 60 1411 81 360 40 109 41 238 60 1595 47 3972 6 451 34 821 29 199 8 9 14 20 96 77 69 17 56 992 93 94 89 600 92 61 27 114 67 127 7 500 40 871 22 14 14 1446 77 135 28 242 76 520 41 197 56 276 64 971 61 364 0 339 87 227 31 159 52 574 20 952 21 262 0 5 86 437 14 487 47 824 54 933 75 41 24 85 79 19 67 685 45 356 36 115 24 340 99 1433 95 411 78 1010 7 32 98 394 33 466 51 214 31 304 71 15 32 1877 61 758 50 1172 18 792 24 223 50 1636 43 359 39 1680 41 1290 62 644 65 24 32 319 9 43 71 1011 63 35 93 2903 98 792 36 459 85 796 15 413 83 58 4 1008 46 362 20 424 29 142 59 572 35 127 59 91 13 426 5 2359 33 440 52 65 20 356 94 97 56 1878 88 378 59 782 31 19 42 309 15 391 63 1115 17 186 82 80 65 2095 38 912 24 347 95 806 33 63 80 117 41 1352 46 1813 20 43 4 568 21 140 16 856 3 327 40 309 36 230 10 251 99 1217 45 575 93 44 82 14 41 48 89 150 5 480 41 119 58 506 44 720 64 272 16 108 1 305 96 353 79 4897 18 292 2 1231 96 928 91 498 75 221 66 66 39 1789 28 768 62 2163 47 182 80 144 46 581 17 118 89 140 23 291 71 48 93 168 82 1484 80 930 38 66 56 348 62 1463 70 1434 31 91 34 380 78 113 22 1566 37 171 64 14 3 247 71 1336 20 131 82 892 24 318 22 191 94 237 92 233 33 358 39 293 91 277 9 129 0 731 42 470 70 1998 35 1519 34 609 5 2 43 3 99 283 48 240 14 330 82 422 24 311 9 168 81 327 48 352 27 833 9 1424 18 229 6 2697 86 814 92 608 59 586 13 699 53 176 18 1375 62 813 66 63 19 1735 48 57 73 183 66 1325 86 187 8 904 13 1629 49 62 34 133 98 336 76 433 45 1317 84 1413 34 289 15 31 35 4 84 1149 60 226 73 30 0 1147 93 258 88 364 55 84 56 1198 32 89 87 108 61 541 75 1243 87 85 59 438 79 416 83 260 44 12 46 323 2 117 68 614 12 434 43 866 27 1432 57 6 26 1012 45 37 30 124 23 299 64 598 9 3 69 360 68 559 12 658 0 237 28 89 86 93 93 77 92 384 82 1269 11 179 19 480 86 72 45 72 75 506 42 73 96 822 90 345 80 213 23 896 67 234 21 1006 81 770 32 470 25 402 67 89 59 470 92 131 25 215 35 398 59 686 45 1882 21 393 7 108 67 79 98 279 57 877 61 55 19 692 42 348 22 951 32 283 76 151 25 681 79 275 59 651 0 728 21 234 59 155 60 724 31 345 59 1910 65 757 32 1039 29 255 22 171 73 1188 15 174 6 1612 68 124 92 587 9 37 7 646 49 2188 78 642 69 159 63 514 41 1234 48 1850 54 370 52 1951 56 47 9 465 21 214 50 685 52 236 93 1018 98 771 53 1641 70 296 99 29 16 324 22 320 48 159 50 230 70 1100 7 34 61 1340 80 174 64 291 99 300 3 329 16 54 14 136 20 185 64 573 65 353 11 26 93 1360 74 440 4 86 1 422 20 782 84 395 91 1450 33 14 52 1059 57 2019 47 948 7 1240 85 314 34 569 67 575 15 169 71 311 43 954 75 363 98 620 29 114 44 237 46 2116 94 119 44 339 14 370 48 172 8 1007 5 870 48 1521 69 153 48 1019 83 534 73 184 90 505 21 262 30 336 13 407 31 1326 18 344 28 1462 30 455 40 606 32 199 68 469 26 154 58 865 85 518 73 501 51 326 36 251 32 49 78 103 11 904 67 86 70 585 28 685 82 9 21 11 48 55 29 520 43 234 32 158 53 727 50 1057 72 564 59 50 15 535 11 248 89 1247 35 1204 90 757 19 242 85 1240 46 547 74 1368 30 192 86 918 80 1786 3 2203 33 185 4 256 74 1156 5 452 0 277 66 281 64 2234 76 253 95 889 89 413 8 30 13 853 47 1024 97 427 15 227 26 530 42 624 64 381 36 16 74 1864 76 409 82 515 53 1207 11 1077 15 921 84 217 35 550 71 5 41 29 95 587 82 551 27 524 0 873 37 406 18 955 64 304 67 93 74 902 44 513 7 127 82 81 59 99 22 105 73 1378 7 2403 9 1502 42 220 52 163 16 1352 24 17 47 126 51 137 69 503 54 465 89 734 79 1328 75 44 74 832 86 167 39 1252 17 1699 60 1048 32 225 77 1226 81 336 26 76 27 3267 38 1285 45 558 94 864 52 292 62 1531 7 150 33 103 23 172 46 353 74 1314 73 1094 42 182 20 62 21 30 8 362 53 636 27 210 66 29 99 175 23 372 47 1022 38 357 48 1627 1 71 8 639 59 61 3 485 10 179 95 323 74 129 79 908 14 126 35 47 90 57 47 957 54 348 48 268 64 876 1 359 56 262 18 556 61 139 25 288 16 727 76 2204 98 1336 2 645 80 668 51 65 14 1048 28 154 53 244 30 1339 47 26 34 227 59 271 57 3343 41 51 42 1083 39 218 38 161 6 696 26 923 38 1622 49 1263 71 1194 44 127 59 1488 45 45 20 2216 77 78 70 535 55 339 59 182 33 184 72 37 20 111 68 417 82 65 74 612 11 756 32 54 11 45 70 785 40 872 89 29 0 1142 12 678 5 83 34 376 79 52 53 70 9 65 34 231 95 110 19 3 90 1113 99 231 48 472 26 123 73 1325 41 506 9 17 87 338 76 910 40 1626 41 78 87 544 26 229 11 16 84 1051 93 276 25 45 67 1079 1 794 50 344 95 108 58 360 95 194 63 170 83 633 57 627 43 396 15 296 12 1329 36 853 25 218 76 288 75 391 99 20 59 60 96 500 11 605 31 269 89 1045 51 799 41 814 98 366 55 699 45 714 98 170 37 10 44 267 58 390 82 636 17 197 91 1123 80 11 91 285 70 292 30 1293 59 348 16 63 42 2586 11 96 1 498 83 930 17 1007 73 160 14 359 58 457 12 1226 75 15 94 468 85 376 46 1405 53 1529 72 423 47 804 91 941 98 156 9 18 55 203 24 1015 12 1133 68 655 59 6 42 114 90 80 51 1324 28 329 85 195 16 94 81 1597 60 617 58 3042 34 821 60 168 -1 -1
40 76 33 46 23 294 84 595 99 279 48 700 78 466 97 115 34 395 55 199 89 102 69 229 90 339 94 254 52 173 41 649 13 398 36 21 20 150 56 28 2 686 53 1498 39 9 7 251 65 103 13 1039 48 1982 53 363 44 251 72 1067 84 262 96 268 62 807 46 81 39 16 12 360 38 606 34 397 76 40 82 663 59 8 99 106 53 209 45 1778 31 2449 58 396 71 2679 79 102 78 105 45 869 98 2515 53 1357 30 1240 34 483 68 5 69 869 88 1398 3 678 42 579 38 1318 78 517 5 630 84 491 55 119 10 282 37 205 0 443 51 432 95 1408 38 196 61 382 10 477 84 261 14 162 98 424 16 353 96 820 44 534 77 872 10 2252 16 436 91 595 27 89 23 28 60 403 78 78 80 12 50 1269 54 65 96 4 31 48 1 32 99 164 29 849 72 336 79 1233 9 193 62 1689 54 1089 20 545 62 144 96 738 16 310 43 5 47 850 46 80 43 304 30 105 89 1476 36 405 80 236 96 341 55 804 75 515 0 1301 96 445 82 945 56 218 63 170 35 300 2 1420 63 199 8 141 80 37 27 1604 87 1639 44 287 3 455 68 1304 7 659 30 211 52 135 3 795 19 85 7 17 47 633 9 364 84 239 30 173 3 211 63 1528 98 138 12 4 56 287 3 101 65 382 45 1101 67 51 4 212 52 446 80 374 45 405 56 2323 42 1235 50 215 93 317 77 191 71 275 75 981 32 547 98 72 27 846 26 441 78 150 82 302 14 258 9 1201 96 125 41 174 84 1298 74 14 68 5455 66 183 61 460 31 120 4 77 41 455 17 193 50 108 23 1472 66 201 77 886 54 621 63 206 48 307 99 352 96 100 55 883 51 1321 94 1183 95 659 32 849 3 153 34 304 42 238 0 371 19 302 68 1102 24 267 88 288 90 866 36 961 91 379 4 425 64 776 19 221 34 47 78 540 97 61 30 241 55 108 15 558 36 2069 42 801 72 284 60 685 18 803 22 218 46 445 91 111 58 150 15 275 65 873 92 644 44 575 5 710 35 1601 58 2438 5 429 75 338 69 1289 20 1039 47 523 59 566 22 791 47 159 32 349 45 499 7 13 25 1002 90 617 78 619 54 759 28 901 32 1068 87 48 40 265 50 876 15 189 70 26 60 223 19 2482 72 5 41 693 74 538 10 20 47 2524 99 156 44 278 69 576 58 109 65 8 8 220 56 1382 70 66 78 85 26 2099 9 365 36 452 24 1119 18 163 61 10 22 358 23 2231 73 1403 59 854 89 1765 19 402 58 400 39 485 18 500 21 281 37 106 79 332 35 265 21 759 41 99 9 383 42 72 39 1390 0 255 39 180 50 1166 84 1530 81 576 30 3 82 183 51 110 5 12 66 315 62 24 25 288 74 182 28 264 85 1542 53 522 5 2841 7 39 24 1719 2 434 37 131 7 137 11 221 19 1693 65 626 15 1080 13 803 4 302 71 1298 38 1208 10 616 78 84 26 167 9 130 59 61 21 55 20 26 94 253 82 151 3 1487 83 1435 21 1195 53 311 45 293 78 148 5 121 77 1891 73 544 26 1146 63 2645 21 1080 60 190 32 514 56 240 18 1071 62 506 39 109 54 335 68 392 21 633 26 600 13 863 57 128 35 697 31 451 76 39 87 479 23 942 18 933 9 325 61 63 17 811 26 578 12 700 60 1501 39 1582 20 548 56 483 53 217 61 339 81 147 69 450 79 628 42 213 46 163 18 498 2 1827 99 1322 93 1754 51 798 73 628 68 1685 59 422 68 1035 82 1056 63 8 2 910 54 600 81 479 19 545 22 456 75 361 94 254 63 507 65 1567 5 266 52 185 58 631 13 44 88 482 9 1006 97 248 60 377 8 205 96 417 33 158 9 67 82 262 4 1366 14 280 27 9 60 531 75 632 23 453 69 70 39 1939 48 703 56 1855 51 636 81 14 25 340 42 1050 90 305 51 90 28 303 35 42 29 388 82 369 67 106 21 587 58 243 40 77 10 739 62 141 38 877 84 743 22 73 26 1178 65 390 77 206 87 419 16 451 69 337 1 258 11 1090 26 782 63 291 66 278 98 1348 76 590 11 930 28 448 21 348 54 2249 83 2168 69 729 42 336 53 130 40 1185 49 1397 59 737 84 234 1 593 31 86 35 192 55 914 70 195 91 132 54 913 22 525 72 409 83 632 86 41 79 14 12 533 78 14 81 198 85 284 83 4291 3 2380 15 474 57 24 2 564 50 1054 88 1435 65 360 46 151 20 206 0 1042 72 410 59 844 5 435 35 670 69 1536 71 8 33 266 72 391 26 671 87 768 49 2109 71 1425 54 380 13 588 28 332 9 313 43 25 95 137 67 412 12 839 14 387 1 1110 11 582 25 206 83 125 35 289 83 653 71 202 98 163 57 22 41 269 88 245 58 47 0 11 18 664 76 525 77 5 11 347 92 870 94 1979 15 255 89 130 97 594 60 433 1 111 67 498 59 1142 85 314 94 42 29 137 25 367 6 108 21 1077 7 590 83 196 66 548 2 909 84 700 93 339 44 2471 62 33 33 1565 96 1050 44 572 50 732 74 103 76 857 6 2478 37 475 5 198 25 486 30 287 8 148 23 426 18 356 51 1058 94 989 68 430 12 1552 71 91 58 202 44 54 26 85 12 303 89 405 14 422 18 311 99 658 78 1495 98 816 39 1584 77 607 55 309 39 66 75 63 86 1377 57 515 71 79 40 296 72 885 66 49 87 51 80 1879 64 32 84 524 93 872 38 1360 69 967 82 338 35 368 97 279 87 674 59 438 56 561 49 95 95 574 84 123 26 2265 29 418 27 1042 22 457 19 392 87 31 91 559 83 262 16 230 68 468 60 310 98 345 63 1918 13 452 63 540 25 695 5 598 83 398 6 745 45 352 9 304 84 1668 86 55 17 179 91 1022 31 889 22 178 96 218 0 1477 85 149 94 383 10 2014 36 304 70 955 11 744 90 525 22 90 78 664 69 202 30 41 96 764 26 18 56 313 34 368 51 804 98 389 17 509 4 272 36 57 90 139 96 1166 50 1105 96 1210 21 101 40 48 23 1249 77 1796 93 372 92 39 66 1949 8 623 6 1074 88 1072 63 460 92 366 79 75 97 550 52 296 31 678 50 1055 0 186 34 152 82 912 28 17 49 818 58 1890 72 251 12 2082 37 1948 65 2098 62 126 73 256 72 1305 7 351 21 816 45 900 27 308 63 143 0 68 18 905 82 69 17 746 66 82 96 2209 39 163 33 117 57 1407 80 2826 9 234 10 550 50 185 57 1407 55 584 13 1185 43 42 46 289 21 398 53 60 91 235 18 853 81 805 7 1000 6 144 14 1572 45 57 55 513 35 725 11 932 98 253 29 1292 97 942 84 599 81 62 36 607 27 453 25 873 14 193 21 240 94 1238 11 771 98 344 88 2758 27 1042 91 589 66 277 89 940 16 515 77 396 30 226 38 169 70 3 64 992 74 377 61 582 88 846 46 59 5 13 17 165 41 284 70 100 47 351 54 725 14 328 99 473 98 790 25 369 35 679 3 102 80 1463 94 440 25 117 64 1537 87 895 12 228 75 1259 87 1084 92 1197 25 1318 6 36 69 419 6 571 1 754 57 757 9 3 84 792 97 393 0 532 57 899 92 188 84 126 42 391 52 1899 40 1440 80 2118 87 330 14 280 36 250 4 122 78 403 34 100 67 118 35 1203 83 42 56 826 3 324 43 359 95 895 99 1118 28 364 34 411 68 110 0 160 91 97 33 93 66 44 92 374 79 68 37 633 38 589 47 26 97 13 1 2647 9 1346 99 1747 29 140 44 271 20 1483 57 587 61 439 2 39 71 342 21 4078 71 137 25 441 67 8 37 175 99 200 19 126 59 1291 31 84 28 418 77 201 89 57 18 833 83 375 71 1884 41 1063 85 809 19 1162 67 1669 31 586 23 422 42 103 41 491 45 237 50 448 56 2172 66 1098 59 134 93 1848 42 8 85 829 71 245 65 855 31 286 92 515 96 752 85 420 66 539 64 80 49 562 99 1106 8 218 84 36 81 207 31 401 47 136 51 43 66 223 94 89 79 2787 7 238 3 305 63 218 65 431 66 708 72 490 64 971 37 517 62 1011 85 1045 91 243 87 720 88 809 78 719 44 547 58 599 39 446 61 2719 80 1747 64 184 7 68 89 388 47 131 98 1330 20 605 33 1062 98 747 46 1990 37 568 95 405 98 757 53 154 29 229 97 852 27 199 -1 -1
41 472 86 259 44 544 1 3197 80 3596 94 221 97 1047 28 1079 59 114 38 2278 1 636 49 28 57 1508 3 919 50 390 10 1988 76 1250 40 699 1 1125 14 543 97 323 59 10 22 1270 31 515 97 689 64 858 37 130 76 775 71 247 21 133 40 31 18 334 26 143 29 474 52 906 58 178 71 267 0 239 56 1348 58 67 34 285 51 462 23 915 28 2179 71 489 63 1513 47 940 3 583 52 329 86 659 45 504 82 258 99 438 47 45 14 286 50 1066 64 358 82 448 92 510 41 58 64 437 55 358 59 10 48 43 30 122 98 701 78 45 52 472 95 43 54 1639 87 164 56 186 1 15 21 743 11 179 7 70 68 974 82 298 60 945 38 1951 48 73 32 458 31 2 59 25 84 271 98 495 3 567 88 389 65 334 7 72 56 943 16 141 12 42 36 303 0 541 72 1427 80 476 71 531 74 692 22 457 53 72 61 353 34 777 25 805 65 1619 90 58 96 97 92 167 17 537 75 516 8 1962 98 249 39 81 5 77 4 336 68 996 81 1254 79 412 44 132 82 6 90 114 91 387 97 342 2 474 48 181 88 1233 40 368 58 11 21 610 32 441 18 693 10 148 13 903 46 284 37 289 50 947 27 518 46 7 29 227 56 337 75 114 74 221 22 612 75 729 33 3198 26 347 17 599 58 534 86 21 42 699 69 1184 77 303 83 1565 94 653 64 448 93 195 42 891 91 138 62 403 12 32 87 11 66 846 25 1380 96 279 95 383 88 326 55 129 58 274 1 12 62 17 32 360 11 364 93 175 56 807 72 1519 79 1047 42 1634 87 524 28 152 20 38 32 1142 40 1158 32 497 36 500 44 1340 63 26 6 22 14 477 84 546 11 1599 26 1092 72 661 55 117 71 363 35 321 33 58 61 503 40 313 29 1778 72 42 13 791 14 949 73 1011 70 657 41 418 50 98 72 355 57 851 72 324 84 906 15 129 88 2887 24 647 70 839 80 220 84 201 42 41 94 182 26 875 77 178 67 1022 90 293 59 317 63 461 55 2229 50 452 93 677 81 224 22 570 41 455 79 73 80 104 22 17 73 799 74 1311 54 1519 65 614 82 555 58 1130 9 447 91 147 22 691 87 325 92 980 71 482 4 164 72 228 49 93 0 313 98 180 97 112 28 854 43 470 24 460 67 1524 95 1711 44 306 63 722 70 132 54 98 57 1004 42 1135 36 1396 50 1158 44 461 75 1269 56 1397 45 268 12 2281 91 324 49 172 28 742 49 1542 4 422 14 247 53 175 29 468 21 608 40 1580 22 410 14 95 66 32 44 855 55 256 6 1008 0 239 87 2412 79 179 68 40 43 2266 72 268 48 480 73 197 50 1329 29 656 30 575 6 183 20 488 1 1008 45 902 86 186 37 309 0 357 91 176 60 313 44 219 2 1129 44 901 93 592 57 472 91 302 23 1045 61 590 23 236 48 274 7 533 30 609 59 1210 3 851 10 137 5 1958 32 637 69 590 56 39 90 563 73 1147 80 49 27 135 56 138 88 69 89 1208 23 336 5 79 59 66 56 773 20 1070 10 133 24 899 85 466 43 352 96 234 5 71 25 492 42 52 41 5170 15 1292 14 311 29 399 56 1387 66 122 22 244 99 820 94 511 91 674 25 1704 32 568 94 351 70 1283 98 224 53 659 43 1156 8 134 45 609 18 133 20 982 64 36 55 347 26 34 25 1557 55 227 36 1175 31 339 58 228 63 528 79 150 90 854 23 39 75 99 42 55 57 406 55 115 69 743 40 536 56 94 80 189 85 292 32 357 57 906 40 370 92 27 19 329 71 207 60 521 9 830 74 132 70 100 80 608 18 1330 19 559 76 1377 12 672 2 10 27 642 51 165 67 460 97 163 21 3359 76 1529 91 263 79 246 35 193 1 58 37 246 89 760 36 322 74 109 27 378 35 206 75 137 80 1311 30 340 56 1246 6 854 33 897 41 48 97 779 19 1464 57 77 69 669 39 3 13 353 88 199 26 250 84 75 61 1462 90 282 97 413 94 416 0 353 90 1221 73 379 77 181 64 650 42 161 55 208 79 847 67 26 29 244 22 441 64 504 96 666 58 302 0 858 62 698 33 147 86 260 67 65 31 53 0 306 19 386 72 3414 73 60 62 522 90 755 32 2300 46 127 11 557 85 34 31 654 2 1113 44 577 94 35 15 80 73 1333 69 964 21 886 57 767 11 945 8 999 24 1075 46 1141 15 507 92 193 76 2754 39 1 34 945 41 92 82 506 16 671 31 13 60 232 41 640 75 13 17 498 29 12 34 328 53 528 77 1532 48 2924 46 626 6 1284 15 69 82 115 24 127 63 177 19 79 51 467 15 261 19 344 41 137 5 4 15 511 4 2346 93 2373 86 374 10 692 63 1042 54 51 56 105 79 353 50 743 67 261 14 125 69 494 41 191 64 335 63 100 30 42 98 85 71 1048 79 724 37 1020 59 2 51 613 43 712 96 1064 76 752 38 770 57 545 56 250 13 734 8 292 61 25 96 43 60 1531 6 28 57 454 90 193 41 1009 83 18 63 143 11 173 81 631 87 87 34 248 82 853 25 965 94 394 25 705 93 526 43 11 49 302 94 799 3 248 15 1393 46 584 52 877 22 417 11 121 62 738 80 9 60 403 66 1051 48 128 56 27 88 265 67 835 8 1431 38 1459 11 303 78 357 3 521 79 1716 95 945 94 193 42 726 13 242 66 1535 16 12 75 73 30 160 88 175 45 1687 98 351 19 102 39 181 85 44 39 212 68 134 55 197 34 296 76 1499 33 1180 89 1946 58 321 79 229 86 1507 14 892 20 948 87 61 88 590 58 95 68 389 45 1254 46 17 33 218 65 104 99 428 24 423 72 689 40 487 71 494 30 1404 62 297 66 1354 11 589 36 31 77 168 79 41 14 64 59 27 85 171 86 10 51 714 34 612 56 783 59 19 47 1374 14 707 51 169 36 373 4 403 21 1181 11 808 0 64 90 63 20 533 60 137 96 495 1 738 16 702 78 115 40 169 13 1116 60 160 70 425 82 430 53 244 72 1937 79 541 95 95 80 399 52 1795 73 262 98 272 28 648 68 1141 72 550 67 666 98 770 60 1641 25 367 49 42 55 1156 4 357 83 28 84 315 24 357 99 48 24 802 16 1120 90 1300 34 145 47 77 82 810 61 130 64 48 28 696 13 732 73 847 5 195 48 233 4 693 68 205 83 771 58 340 0 368 50 298 51 99 46 2181 39 383 95 507 86 117 36 61 8 1088 75 292 35 11 99 1960 22 405 80 145 3 24 68 307 59 739 17 2137 84 297 15 118 6 363 27 1020 50 200 71 373 59 343 41 1566 55 1419 38 696 53 355 49 227 1 871 32 2870 86 1064 15 46 18 673 59 315 39 2155 48 204 26 58 31 908 18 193 13 568 20 296 17 137 50 235 6 2252 90 1246 86 1619 83 39 80 1168 52 590 31 1708 67 877 25 1528 39 31 2 320 64 2039 99 39 25 311 4 321 72 446 60 152 51 93 21 457 47 1135 74 1198 92 2582 21 319 38 1201 3 153 44 358 13 457 79 1079 91 721 78 407 4 2014 51 327 71 340 67 371 38 182 55 148 57 420 23 804 29 262 38 300 59 136 55 172 15 135 61 497 10 29 7 492 72 152 12 647 53 262 43 1161 44 825 68 1122 3 948 4 358 73 207 28 306 51 1339 73 460 34 621 20 1342 74 244 32 584 39 176 60 316 1 2287 46 886 15 478 82 497 4 247 3 1241 11 288 51 356 61 862 71 752 74 714 63 446 93 56 61 373 63 517 88 75 34 476 10 817 14 927 54 644 28 207 63 833 92 748 18 614 72 286 24 259 11 14 91 12 66 210 78 218 88 431 89 1043 62 155 52 587 63 118 98 1010 83 198 49 359 44 219 76 1370 77 175 44 160 87 470 96 170 54 288 32 677 14 592 66 1393 30 40 13 261 58 155 19 509 66 2916 97 90 35 262 68 308 28 479 55 27 57 1186 42 110 88 417 45 532 18 566 39 755 99 433 88 520 93 192 19 165 50 1086 39 369 71 323 36 248 96 872 89 985 48 669 17 3870 12 1791 73 272 96 430 79 706 52 127 61 1548 87 50 83 154 16 146 63 1155 14 892 33 416 45 1791 17 190 1 352 59 517 56 203 12 1373 77 310 24 115 1 349 62 595 20 1728 4 43 13 716 76 8 85 920 28 853 26 214 94 495 83 346 56 1921 35 249 12 233 23 2251 49 85 86 955 31 868 41 57 46 394 19 29 28 294 56 63 77 613 81 96 75 175 34 647 30 1280 13 711 11 165 49 275 10 531 69 357 99 130 89 205 93 288 9 784 13 229 47 350 18 333 46 625 76 121 94 289 62 285 68 430 64 591 13 211 77 66 91 242 7 307 93 101 30 1 97 316 99 273 66 539 81 1221 63 1528 70 110 16 87 2 1290 51 384 -1 -1
42 23 78 662 77 593 76 2268 4 672 14 659 47 1100 8 231 83 668 86 469 67 275 42 1307 47 1654 68 329 73 201 50 257 55 23 16 66 37 347 51 1979 33 732 40 806 26 43 24 878 50 100 43 222 56 137 13 359 36 79 0 28 37 497 26 28 19 1315 35 863 75 736 56 2399 3 1088 76 740 41 1665 77 188 23 187 61 703 18 112 39 56 59 1309 91 287 35 569 81 951 10 261 40 1520 64 109 98 761 50 426 54 297 76 126 30 474 4 656 86 12 82 293 77 1424 25 603 78 1095 85 528 68 4 14 165 78 384 95 311 34 409 86 370 92 457 1 55 29 861 16 760 6 442 35 142 48 669 56 1807 39 8 99 594 30 1978 24 264 12 869 93 1092 30 1853 25 1147 19 95 85 616 60 17 90 156 93 195 26 207 50 1111 5 36 65 250 16 966 99 273 87 315 43 111 66 52 47 299 75 980 54 531 44 147 63 157 18 104 99 1460 85 1054 92 261 25 536 10 829 70 304 66 74 3 196 55 1451 64 527 90 245 60 367 96 1280 64 193 81 304 97 309 83 281 18 1641 86 435 92 438 1 40 31 63 3 1541 84 645 42 608 32 186 4 38 18 568 0 264 41 492 89 2 97 331 96 116 18 184 84 694 51 587 20 2247 46 2233 68 64 35 1190 38 1344 39 295 58 164 84 2780 91 179 80 116 98 2280 69 812 17 317 97 605 47 178 9 749 46 850 45 88 72 394 92 151 12 357 68 687 69 443 92 392 93 303 29 158 47 176 2 23 56 678 76 575 82 1219 10 953 90 1297 63 445 7 1459 63 67 65 503 1 491 25 29 58 136 71 639 13 203 78 134 71 164 45 169 57 271 2 13 98 1429 27 237 99 713 30 1433 75 79 31 570 87 677 15 272 71 185 68 1798 95 202 91 368 19 302 54 1019 65 457 77 1330 39 296 45 950 61 680 15 3440 83 92 94 168 51 871 46 758 34 123 35 252 39 1923 40 1040 48 498 52 870 0 528 28 876 43 205 60 472 4 116 11 983 45 360 42 36 57 401 6 396 74 974 4 93 99 254 53 213 52 49 19 272 45 92 77 442 20 1160 47 1474 69 325 47 831 92 168 54 716 55 461 27 1285 4 1325 72 278 94 44 34 635 55 1090 16 49 39 1046 75 1352 88 271 53 680 4 272 58 1211 32 348 9 947 28 50 42 76 25 2597 2 432 30 266 36 398 26 143 85 148 51 275 24 278 71 1960 18 1218 21 31 5 63 77 2402 8 130 81 854 2 243 48 680 79 2499 23 420 77 2891 52 351 87 91 81 187 57 1745 81 212 99 141 12 288 27 1621 99 2395 11 843 5 785 8 367 89 243 86 542 40 766 8 489 22 571 46 606 77 531 3 105 17 894 48 24 92 145 72 2276 82 543 39 254 46 32 90 753 1 1166 61 884 35 941 74 357 5 652 46 2436 71 175 88 720 71 366 40 688 15 1186 81 772 57 2604 53 1550 67 94 89 642 33 381 28 714 31 560 9 353 44 18 76 4 63 531 52 887 66 3971 48 127 28 210 94 68 37 993 79 944 86 207 72 485 50 1685 97 246 77 22 32 16 47 410 63 472 18 476 54 425 47 134 29 260 55 1173 71 542 85 310 60 741 2 617 5 969 22 666 82 608 63 77 78 405 23 98 73 40 87 1362 58 77 80 734 54 926 0 357 13 176 42 1039 36 777 33 904 30 148 36 172 76 57 31 989 52 592 30 206 4 170 73 229 14 98 84 1218 67 61 87 876 78 49 75 100 87 1083 8 198 80 430 7 1534 48 277 88 257 81 697 0 1464 75 90 94 2021 1 354 75 793 78 21 34 1283 17 587 76 214 74 2239 16 36 90 149 63 1983 22 50 25 1248 8 1 26 16 43 718 34 529 54 119 4 653 55 281 98 614 40 357 1 1170 31 729 2 990 44 379 89 996 54 70 90 13 60 137 41 643 13 392 26 178 23 526 84 64 16 986 33 277 98 145 14 123 50 1169 10 2353 64 1475 25 663 77 1738 18 124 69 16 42 199 37 2765 33 738 85 80 96 52 94 1606 81 305 72 146 21 1228 41 113 44 90 67 453 68 268 21 458 89 17 35 742 68 97 48 895 56 92 38 2284 98 26 93 1295 1 7 58 1818 69 98 11 124 76 271 32 14 17 186 72 394 81 223 32 381 24 257 46 120 86 60 33 863 82 407 40 741 3 425 74 527 35 1286 69 326 43 505 34 593 46 3523 54 1424 14 573 73 719 75 353 74 260 35 1097 86 431 55 52 57 85 41 673 5 112 84 771 71 433 79 1047 98 1493 57 1179 15 89 66 804 37 807 20 2287 66 230 87 318 84 81 67 916 50 32 18 742 12 25 3 643 12 79 70 348 19 384 57 49 22 319 49 1134 46 526 38 145 86 362 42 210 96 88 56 194 37 107 20 464 94 100 91 223 50 35 66 679 81 1694 73 804 71 490 14 786 25 255 61 491 60 416 74 294 38 582 51 159 49 33 84 401 24 92 56 916 58 1128 67 2351 75 47 70 228 59 508 98 146 40 507 77 409 94 396 26 106 15 476 2 664 87 44 6 214 70 410 95 674 29 795 77 54 7 342 33 50 56 282 58 544 38 180 35 3209 5 270 21 664 64 282 5 1115 28 387 20 38 37 4164 85 1054 3 432 76 252 2 269 32 608 17 535 44 1433 38 779 61 69 13 190 41 1855 26 446 47 316 87 181 18 588 0 615 34 75 36 659 27 236 12 960 80 1152 81 56 36 73 92 448 4 1399 19 270 61 474 41 153 2 817 25 50 37 446 44 497 77 1948 51 664 83 703 5 500 59 105 41 343 54 347 16 392 38 404 36 78 44 19 17 467 10 1130 76 160 90 962 97 635 83 50 21 204 60 772 95 220 2 1348 32 68 75 1067 56 305 54 1304 9 1016 66 1864 38 246 59 163 64 1229 91 14 42 2185 99 197 35 215 49 1183 8 46 11 1038 8 701 62 142 19 122 27 203 77 1747 83 53 59 79 18 417 60 637 69 469 47 1735 92 276 28 1274 72 252 12 112 62 267 31 124 94 207 4 66 35 35 22 721 32 457 60 992 92 40 24 123 20 897 73 517 69 196 33 84 53 640 83 1202 17 28 55 95 96 681 52 413 7 273 99 420 35 200 57 475 65 352 28 845 33 823 48 904 86 296 11 126 16 2569 81 247 16 281 29 1881 35 543 14 1589 59 189 15 1230 13 1184 98 252 56 230 44 194 64 401 88 2050 70 1338 0 24 55 1183 68 692 61 164 39 1910 22 79 48 576 43 1129 74 806 60 40 52 1083 51 112 24 96 38 554 54 271 6 122 33 332 80 638 48 1520 89 583 47 137 13 1058 29 294 30 1456 89 634 38 197 87 670 4 75 47 290 77 72 86 2647 48 310 44 224 71 809 46 290 81 426 9 2400 14 294 39 256 44 942 13 68 5 62 89 5 5 269 61 208 27 973 56 477 30 111 86 1 77 72 3 990 11 43 6 86 12 591 0 979 28 1078 36 620 56 250 93 100 0 180 85 456 29 949 0 200 90 1 50 2 73 547 11 72 36 1364 23 684 22 106 61 1517 44 772 24 1192 12 465 42 12 54 802 1 54 90 1463 60 755 90 461 6 223 73 1174 88 79 83 152 87 909 37 341 21 338 38 1347 58 626 57 270 27 138 66 67 74 460 73 136 44 984 63 680 2 2 61 289 55 884 45 1749 60 700 99 269 51 1768 43 548 95 56 59 205 12 573 4 864 27 859 3 391 92 380 72 5 54 352 76 894 69 51 88 514 9 218 33 2846 84 385 19 120 12 1127 22 837 63 366 19 218 16 375 67 678 46 112 57 44 34 634 62 187 65 2090 28 250 77 1324 99 935 19 388 87 460 40 198 61 165 87 65 20 69 30 55 66 476 69 444 81 58 85 666 79 620 64 1988 57 440 86 191 13 540 84 567 81 1453 49 190 86 1042 96 263 98 634 8 2051 22 1040 2 235 71 236 84 101 60 801 11 352 98 39 44 235 80 339 32 151 93 536 78 1580 60 3453 91 379 51 1187 2 1638 64 1061 63 336 14 65 23 113 1 706 95 103 81 1015 75 1 37 198 43 335 17 795 23 10 24 1740 95 296 77 905 31 366 96 865 37 331 70 154 81 44 88 247 82 35 92 102 88 547 49 1591 69 691 23 1194 59 115 67 160 24 1086 18 111 35 250 88 7 23 55 39 148 35 81 77 100 90 832 26 308 43 1411 56 266 27 387 29 281 78 364 29 231 5 432 66 468 54 19 42 72 48 760 18 167 28 89 38 1051 1 1904 93 309 21 1039 96 373 83 703 63 115 9 240 56 950 66 4 3 184 79 445 40 66 0 68 32 1208 14 217 97 569 40 51 68 570 48 414 55 229 83 277 8 1708 68 1129 87 64 -1 -1
43 75 40 138 6 331 8 380 26 500 85 391 68 453 67 1695 84 400 34 30 63 475 33 222 78 327 25 951 44 35 36 3784 62 6 41 913 3 258 23 1154 97 435 70 209 2 199 21 351 13 971 36 924 98 38 14 47 18 366 0 32 89 2640 42 1230 54 868 18 430 50 1063 49 190 65 528 0 136 49 65 39 428 34 283 8 1685 25 216 14 1293 67 480 41 643 90 259 54 582 13 1093 82 1522 62 261 24 409 15 99 41 22 0 694 34 74 67 524 82 823 28 70 69 1085 20 11 85 301 12 220 25 937 70 1559 23 47 77 36 91 299 73 326 13 2213 51 429 78 462 43 353 50 223 93 538 16 71 98 874 14 111 95 430 78 422 37 262 30 566 2 902 16 515 35 280 56 82 19 389 34 289 8 829 66 948 18 468 57 33 44 538 47 190 42 620 24 543 53 345 87 1021 34 433 94 176 38 45 61 180 2 761 18 1382 49 55 92 23 11 123 2 42 54 349 98 153 15 19 16 142 80 636 56 151 37 2382 50 1185 38 55 83 712 90 1279 43 2135 10 67 43 587 23 1225 16 149 26 816 86 306 18 269 29 760 75 305 32 223 64 2548 90 310 47 172 13 1497 48 616 68 282 28 564 41 295 28 849 72 643 81 52 60 77 17 621 95 28 40 366 83 41 18 427 96 335 99 151 14 60 95 252 89 337 32 445 64 420 75 458 74 259 27 13 37 202 69 430 86 180 10 545 12 222 99 242 84 939 42 532 76 106 78 628 66 186 35 292 81 676 28 173 26 272 42 462 69 37 10 322 48 431 23 376 76 1295 90 612 86 3627 35 69 50 927 2 375 25 671 90 452 92 615 20 1938 23 490 83 735 20 410 14 110 98 1784 27 392 62 9 69 427 66 47 33 785 57 547 42 1648 16 627 17 1499 19 451 24 671 67 1958 72 44 50 408 43 936 69 4 92 769 56 9 46 222 78 245 82 1319 28 73 53 303 70 1 67 271 38 160 64 435 75 924 63 995 27 1276 60 948 44 25 83 22 35 943 32 974 44 491 80 1928 33 2155 91 27 80 1059 37 348 6 3185 19 65 43 497 36 403 96 1144 98 270 94 243 13 258 24 333 23 764 73 552 99 166 80 959 75 516 62 582 59 251 24 1547 98 514 34 1192 62 978 91 1301 17 703 6 231 95 271 11 939 22 68 50 610 27 583 35 341 95 88 82 138 47 509 79 538 20 343 9 1317 57 717 19 2932 78 647 33 1705 11 456 98 5 50 1291 87 789 26 751 18 58 54 468 2 390 76 88 29 351 82 427 11 148 60 2752 58 384 72 102 58 148 4 26 11 906 8 433 50 184 78 65 33 514 81 446 30 155 0 155 73 124 18 1453 58 863 83 981 94 607 51 85 99 391 70 158 64 379 87 671 61 407 87 615 81 240 37 970 66 92 72 753 27 244 59 925 42 621 33 560 79 1804 90 161 51 539 75 743 74 248 42 125 89 96 45 1869 89 665 90 362 60 301 63 258 97 444 12 266 47 4 85 1487 40 104 14 1005 60 2253 43 391 34 1373 88 46 83 531 43 1158 44 195 90 1844 23 830 60 234 54 533 0 665 68 29 32 38 0 2936 26 108 42 1219 19 59 44 320 14 300 38 557 9 255 54 177 51 65 36 444 10 892 20 1319 17 161 47 482 75 320 55 912 97 808 85 1479 62 1565 80 429 6 561 63 257 51 557 57 853 66 1097 32 24 0 121 95 197 11 1550 33 2 77 38 91 8 45 690 81 75 32 138 81 288 21 1158 7 222 25 584 72 1427 58 679 12 1508 0 967 22 1333 7 118 49 160 63 384 44 646 59 466 83 265 10 1109 58 28 19 347 64 646 74 371 49 2875 33 961 92 467 52 140 51 319 35 1699 12 21 56 1034 49 492 63 259 83 540 71 24 17 77 35 1232 81 976 91 876 84 373 25 78 67 1388 95 1188 10 480 21 45 57 127 42 2803 43 190 83 624 82 47 59 1518 24 153 97 120 57 345 68 1052 1 1304 99 538 63 621 2 671 10 419 14 602 43 641 41 1294 31 471 13 465 26 351 85 376 69 873 2 918 6 1302 45 181 32 224 10 1561 74 187 19 1844 63 582 48 188 9 727 24 266 65 410 26 492 63 315 15 98 95 1075 98 360 72 425 27 292 42 36 40 578 56 472 85 1331 14 356 32 558 47 1073 90 2283 70 1957 82 376 81 273 90 249 43 525 21 670 9 1075 99 294 34 548 75 1497 39 1376 89 2246 79 1358 46 549 21 1440 7 440 87 973 81 782 82 73 6 478 49 225 7 510 65 169 70 826 74 855 93 1220 47 155 48 1243 90 452 86 23 49 268 15 627 20 58 39 562 66 540 13 142 55 10 23 169 89 55 46 239 99 636 57 256 62 230 83 283 91 794 99 282 8 1288 59 76 21 674 35 527 63 56 20 561 85 748 8 687 36 73 66 591 71 525 94 9 75 3889 97 3223 11 661 7 1744 14 220 65 416 4 110 28 399 30 1261 4 43 64 2263 31 223 26 218 45 93 88 418 5 279 34 6 21 252 63 962 75 57 52 175 36 658 30 736 69 303 56 154 82 60 45 233 22 410 92 508 0 82 44 471 6 1252 38 747 81 748 79 277 80 30 70 14 61 226 32 250 87 1303 74 84 18 650 6 216 28 629 10 884 54 1728 21 1089 95 403 68 1002 63 994 54 29 81 240 2 1783 92 25 36 258 7 901 86 150 52 11 31 128 56 267 2 999 94 94 68 1255 42 218 35 1316 30 608 76 1016 95 1078 58 1665 83 1023 98 55 58 907 65 895 47 353 18 780 81 2198 61 52 6 275 95 678 34 54 80 186 45 154 46 131 44 15 7 485 21 14 77 1172 30 1401 9 991 62 697 66 1475 15 725 49 18 28 472 86 410 87 171 71 574 83 827 15 61 17 450 29 953 14 1065 13 1278 3 1030 73 154 34 5 35 580 84 273 89 672 83 42 55 45 20 112 44 404 19 44 91 42 65 212 10 27 26 144 95 2441 35 698 58 114 78 77 48 1877 20 516 0 506 32 1249 65 602 93 49 69 571 25 314 40 1834 66 115 9 388 45 258 40 1859 77 454 92 115 87 225 51 1553 86 15 52 1799 13 2167 14 647 25 103 47 649 22 423 8 656 80 116 22 861 92 45 97 20 64 408 32 91 41 1285 3 672 16 168 66 701 38 661 65 255 2 123 39 116 99 22 38 254 61 284 27 66 31 311 81 377 55 387 2 2068 62 105 10 92 75 394 53 918 41 1109 0 48 27 575 90 172 80 204 26 85 18 626 24 1265 64 921 63 71 94 268 5 546 43 335 30 1064 70 347 46 668 81 2 67 1715 26 601 62 787 23 57 48 382 22 1260 93 53 53 594 58 3728 66 61 29 1317 38 429 60 1087 39 396 67 30 13 624 15 182 23 433 41 294 74 685 93 193 46 1578 62 66 72 755 99 845 86 333 84 1091 70 197 47 1712 86 135 8 149 72 1560 73 1041 41 470 26 263 47 482 19 197 27 36 29 804 54 197 26 246 4 2263 3 2040 83 2612 50 1792 99 204 79 795 53 627 7 110 15 1585 80 293 8 6 63 439 2 166 12 286 38 280 5 366 26 388 42 382 63 666 13 547 36 378 14 406 84 1120 93 151 89 112 29 246 34 54 43 724 55 599 40 625 9 993 19 213 30 120 77 1252 31 95 65 6 25 377 13 63 72 373 30 784 18 414 80 211 52 168 10 200 65 213 1 227 73 333 76 500 81 10 13 77 84 873 54 97 97 170 67 778 23 95 38 124 93 100 47 54 83 934 60 1522 39 85 41 256 78 115 7 348 57 164 42 285 49 301 33 368 29 1711 36 1425 59 603 50 622 85 260 31 270 62 2624 97 272 10 106 21 389 23 1309 93 177 63 80 46 782 58 522 1 1168 19 39 2 229 1 703 72 31 61 208 58 434 51 17 0 260 96 597 47 49 31 503 12 502 92 503 82 2605 22 1311 26 368 66 207 57 2350 33 261 57 266 82 496 29 344 58 673 9 285 55 777 68 383 94 409 53 173 42 187 7 944 99 321 59 11 77 392 81 213 32 406 93 3257 70 959 89 159 43 425 47 9 39 84 29 100 15 63 40 821 78 1063 13 63 56 565 45 141 76 235 96 196 10 367 99 293 71 116 13 45 88 101 46 852 62 725 41 193 9 638 31 1173 71 1624 68 16 25 3 51 31 74 706 3 23 2 33 17 291 85 274 17 788 34 543 99 1002 71 131 9 564 77 1007 71 545 7 333 58 1455 24 388 59 336 65 365 75 1503 19 682 31 531 49 110 19 152 0 67 67 900 -1 -1
44 661 61 441 54 797 18 520 0 444 46 216 14 41 53 1213 52 91 82 338 58 543 46 586 29 47 11 6 12 205 4 783 92 191 15 422 30 573 86 271 34 365 35 126 26 74 11 329 23 163 65 479 57 1514 81 179 51 51 74 970 95 778 58 1130 12 496 26 131 88 594 70 136 72 762 27 470 82 103 52 551 9 263 10 590 89 467 70 677 43 2 41 1944 35 1488 88 116 41 149 80 94 22 308 11 163 78 324 85 449 15 92 24 281 17 574 44 2504 14 144 62 418 38 1265 32 502 96 5 72 98 40 104 84 748 99 639 27 2030 40 2644 53 535 20 1919 12 58 62 240 45 40 47 270 81 473 24 595 11 1101 6 1060 70 446 18 459 46 48 62 326 98 1286 46 981 47 593 65 1083 45 599 92 971 77 891 56 7 33 8 98 7 83 54 78 524 16 152 78 307 57 893 30 20 27 157 4 87 51 44 78 87 85 295 82 43 14 21 32 995 47 703 65 929 11 369 63 1155 56 267 9 605 40 19 15 953 49 683 32 844 56 80 67 2755 30 189 8 243 82 1193 22 582 9 228 21 170 44 828 61 1310 17 869 9 166 70 755 49 139 26 75 92 369 28 532 10 1110 67 396 45 195 88 928 99 225 42 1260 96 381 16 634 93 880 72 1961 76 1299 69 824 78 292 8 206 32 292 18 53 48 53 13 634 78 1779 48 389 13 1933 82 317 41 108 47 234 33 147 81 90 79 39 67 1263 28 114 30 3055 3 726 73 1028 94 440 73 266 1 189 69 1605 53 638 11 620 20 260 23 270 37 68 61 1635 18 783 11 1787 49 1192 46 276 76 1425 56 1363 86 1226 88 278 50 57 14 298 0 260 36 373 11 216 16 144 55 129 59 632 18 445 82 679 89 532 61 776 74 88 59 584 74 289 25 796 54 1798 45 1482 32 196 9 1760 81 376 6 1036 98 416 63 44 42 249 10 32 71 17 28 497 76 586 0 73 16 2445 24 16 60 19 76 53 88 2828 57 232 21 1079 53 509 10 192 61 1104 86 657 23 313 63 909 49 2656 58 1176 27 241 1 282 15 81 69 631 71 264 5 185 44 1197 20 629 19 383 95 1804 73 313 31 1638 73 967 16 434 98 81 46 529 44 215 42 202 61 180 38 740 71 1321 4 1318 16 109 27 207 10 2076 75 268 58 63 69 913 19 193 77 132 15 585 96 495 66 748 85 156 74 244 57 710 40 126 72 894 90 61 48 758 86 174 43 401 30 294 2 446 12 130 9 302 6 126 59 790 8 164 26 18 32 478 26 19 83 2482 55 18 57 139 31 3274 61 1411 72 161 31 253 74 744 97 424 71 29 1 960 85 298 80 313 20 811 13 956 76 624 11 135 70 310 22 873 57 28 36 790 84 426 37 132 51 134 55 1793 12 317 31 187 70 1411 74 712 71 191 95 1611 85 154 94 365 61 402 28 951 36 166 29 207 19 740 45 99 8 92 5 1057 24 160 12 1113 59 118 6 18 94 211 1 126 4 380 1 128 11 855 7 170 68 581 67 242 50 245 81 395 0 50 27 1370 72 678 46 128 53 23 56 296 79 100 31 5 39 508 10 267 63 387 40 329 24 191 10 536 62 117 83 1732 36 959 20 309 35 3 90 350 44 129 56 380 54 360 57 196 82 314 25 893 48 1089 99 350 83 170 61 64 54 132 19 388 79 351 43 437 65 164 54 265 37 497 79 44 85 111 45 328 71 411 57 1455 91 271 67 823 73 365 26 570 44 37 43 1101 12 226 95 230 41 1737 8 502 38 194 95 2 79 83 43 94 55 812 38 98 45 65 4 186 1 754 26 2170 94 698 54 120 87 99 23 90 26 43 17 1078 85 377 71 193 54 70 29 576 26 1566 67 489 33 441 67 96 28 1725 76 1101 18 136 73 354 94 449 78 56 45 913 48 354 12 77 99 324 27 133 84 731 5 340 52 136 89 389 98 160 55 42 39 547 22 76 1 14 83 297 34 1573 63 105 69 263 25 551 29 123 8 144 0 595 58 28 23 1291 17 173 36 238 62 282 90 325 51 881 74 54 89 456 25 402 28 842 26 352 32 453 48 414 83 1516 19 286 74 53 58 416 96 507 47 51 0 242 94 278 60 1361 90 306 76 1284 66 229 89 145 30 464 82 37 91 1977 50 441 28 38 26 641 28 2546 7 585 74 844 47 435 65 667 52 437 51 2148 86 110 91 705 0 2024 50 24 49 1012 3 76 34 894 83 1048 85 336 1 2207 40 71 15 114 98 338 81 529 62 842 59 229 44 149 57 562 52 130 98 382 29 239 78 430 35 2190 22 209 10 102 36 1023 30 804 10 22 34 63 52 240 84 601 17 252 73 387 3 757 92 302 80 50 48 151 94 563 70 136 36 1247 65 2288 1 1894 44 516 27 72 32 10 83 2257 98 387 93 1509 65 60 83 577 69 534 30 533 40 134 28 776 84 567 60 519 29 410 28 116 58 1499 4 664 60 560 12 1044 7 171 93 780 48 100 20 1539 96 105 76 523 55 28 67 217 54 270 92 1024 86 155 36 334 84 623 65 2445 25 152 24 285 8 46 18 398 57 308 69 447 15 5 36 53 66 312 39 174 71 2075 21 584 63 62 40 613 6 73 13 186 8 226 24 392 0 901 78 1522 70 578 69 849 84 1123 31 1620 55 507 3 323 19 609 54 69 47 1453 56 782 22 1052 26 640 14 500 20 67 27 3 79 527 65 38 97 1574 55 630 60 1128 45 1195 50 563 41 258 55 97 11 542 76 2908 89 2341 87 517 26 140 68 404 29 376 99 313 31 348 51 1992 14 340 54 947 85 260 73 702 23 2 30 1052 88 1086 98 24 6 100 52 430 61 203 74 93 90 1914 21 176 85 183 97 54 89 100 83 726 14 1034 66 146 18 473 46 300 52 466 44 26 45 198 22 2174 46 280 37 808 22 229 93 539 16 339 36 88 81 1605 49 72 60 203 66 374 22 469 55 729 18 1417 44 451 36 63 79 621 61 2259 52 211 40 353 54 164 25 1423 8 566 88 251 84 442 6 4 40 274 43 341 66 454 9 548 85 157 57 682 14 531 13 2 11 310 68 9 65 18 66 465 67 734 8 75 58 369 46 47 35 824 29 1565 27 66 98 1528 66 748 62 113 18 803 95 237 13 752 30 1649 53 99 6 155 46 49 4 412 28 195 62 799 93 942 22 472 76 173 71 668 3 187 25 1338 16 1073 86 881 39 1238 60 2219 81 221 29 160 15 50 16 2416 25 34 21 630 26 315 76 438 62 138 44 3401 85 1326 75 182 26 44 82 701 57 1183 14 1620 27 241 19 1373 20 124 0 7 91 474 99 1286 78 293 86 1018 47 114 33 466 9 449 26 322 30 118 10 9 45 476 30 1523 20 189 61 498 16 90 55 61 61 552 17 95 44 407 66 336 46 223 42 129 48 615 54 340 18 383 99 1879 9 239 22 498 54 132 51 12 6 251 50 668 87 1390 78 166 29 96 68 56 48 158 11 590 35 512 89 628 28 66 0 867 81 636 26 714 92 74 21 2 16 255 98 688 92 451 98 238 45 480 87 359 85 534 42 187 24 66 64 942 18 1556 98 2881 75 1549 94 304 93 1119 78 353 35 917 85 202 7 450 79 633 17 1312 60 1764 75 1831 92 1715 32 500 12 536 20 1019 85 553 71 347 20 442 7 987 68 96 70 333 23 149 87 217 80 463 33 785 58 437 22 21 3 497 9 212 98 797 10 1769 30 411 10 514 5 100 35 208 5 521 12 104 99 729 5 20 43 85 20 521 45 1049 70 375 0 438 69 2170 57 174 88 918 11 433 54 144 0 75 8 232 1 2376 96 220 2 638 48 574 78 170 91 850 11 45 60 671 26 843 5 755 21 1086 95 548 99 1207 97 798 91 340 68 37 78 31 10 484 56 576 11 254 4 1061 43 192 25 806 44 193 79 435 97 1930 61 710 52 64 30 56 77 1044 67 565 69 567 90 1660 37 24 72 393 12 4489 6 349 36 585 20 205 78 275 1 22 54 51 37 147 81 684 45 206 80 121 76 13 13 94 81 513 71 829 56 493 3 111 37 90 6 583 32 1601 1 272 4 475 14 978 98 225 15 284 0 719 92 1051 94 2447 50 803 2 1182 41 1467 60 537 46 214 24 1532 53 170 80 543 69 1624 1 481 41 15 71 1913 5 75 69 204 79 195 87 97 46 282 62 72 43 111 84 517 97 523 34 482 30 394 20 92 61 209 73 807 61 35 10 219 60 2133 82 1184 32 182 71 140 79 147 2 68 72 283 88 511 69 498 96 332 19 315 22 106 94 2388 26 312 15 480 96 30 88 305 2 303 69 98 59 38 44 444 14 336 91 650 24 473 2 657 96 1067 46 20 48 1014 72 112 99 516 13 527 44 76 51 163 23 354 84 484 6 3 82 68 88 931 44 1235 94 275 19 760 21 156 88 14 79 180 68 31 56 409 82 1384 66 246 62 1338 23 992 83 234 82 1375 74 77 6 683 72 409 10 82 77 1618 64 282 17 255 42 25 7 529 18 1406 93 234 98 355 76 48 -1 -1
45 513 91 347 73 104 83 324 20 27 55 362 73 761 56 176 77 4378 24 590 63 299 4 228 23 716 16 749 51 263 24 84 81 507 76 503 31 200 49 80 72 280 80 264 44 1069 72 1177 71 554 30 932 48 584 16 96 57 1233 3 909 93 115 22 155 63 407 2 1424 93 347 13 59 74 237 14 170 52 1154 21 754 27 178 98 635 34 875 19 446 38 107 11 461 25 1367 2 94 27 50 86 1787 6 710 81 34 80 1860 41 747 93 1944 35 794 42 571 69 995 55 115 23 1142 21 1955 82 287 74 280 11 268 55 2761 99 985 70 516 23 12 88 32 64 102 89 1822 79 628 81 350 95 153 43 948 52 64 54 256 87 280 92 1588 93 2464 37 301 11 318 89 51 10 381 68 99 29 947 86 137 54 256 15 168 24 1148 49 572 81 142 32 1663 61 144 21 35 41 292 31 231 94 774 14 714 93 1762 21 1259 2 221 97 12 87 321 94 19 56 132 75 147 53 319 59 852 94 620 3 1744 41 3240 72 344 23 23 59 80 26 167 12 1430 36 817 64 1859 80 2822 52 585 0 657 92 881 25 589 73 409 40 458 61 2164 25 213 32 389 48 269 10 137 94 1109 32 1082 39 39 53 21 46 547 89 100 46 1272 72 117 92 603 82 94 85 894 37 36 47 316 66 806 27 419 50 1846 31 496 6 760 70 901 65 1210 51 854 53 580 28 1088 67 1107 77 727 20 497 99 132 94 1143 65 154 34 1071 84 460 98 260 44 284 38 2202 2 160 64 3153 6 1031 8 3611 74 320 62 165 46 1302 54 911 98 225 72 692 54 980 98 251 56 544 5 1201 8 73 84 62 38 298 7 610 9 1545 40 221 33 54 38 370 85 498 62 48 22 429 79 890 15 22 57 569 34 682 9 287 60 155 80 1329 27 142 79 63 85 564 25 1634 30 465 16 573 83 152 46 206 89 742 25 2374 29 1339 15 171 69 55 17 215 86 1131 69 246 65 512 86 186 55 42 66 232 33 81 18 757 78 677 5 170 54 341 77 309 94 628 69 586 24 1859 89 974 83 1863 39 275 92 331 24 212 88 214 3 1529 25 302 90 112 91 768 7 353 64 1107 45 114 28 624 78 171 40 1345 25 78 84 379 62 108 57 587 55 1107 31 969 5 153 43 1063 75 189 23 692 44 944 51 930 14 691 28 593 25 694 49 645 50 740 68 315 32 990 5 405 85 51 0 380 91 991 50 952 53 188 60 496 45 740 51 1366 65 90 6 105 18 722 74 1217 41 40 40 723 53 154 60 978 87 169 23 967 80 766 67 1332 27 458 67 2565 14 140 89 27 93 56 16 127 37 283 33 355 46 348 47 753 77 342 24 354 15 753 72 572 59 387 7 276 78 19 19 4 92 767 9 595 10 86 73 150 32 210 64 178 61 910 71 496 90 516 87 637 53 298 13 1387 64 27 18 261 72 426 48 102 10 244 32 41 6 124 61 94 63 248 65 29 51 1117 15 255 32 135 72 25 85 70 74 643 22 445 53 14 26 105 31 163 40 879 26 123 50 418 52 233 54 181 65 968 90 1303 3 2968 76 135 61 1711 8 360 21 352 4 314 82 244 35 276 20 207 48 70 5 1017 25 359 98 943 42 288 48 310 52 536 59 666 88 626 60 706 80 95 60 143 15 337 30 66 69 683 97 1451 9 421 18 161 91 325 29 313 64 180 83 208 91 939 79 307 78 516 95 1159 68 141 0 293 77 154 25 100 96 60 35 655 32 350 6 179 79 552 44 165 67 1619 69 814 75 820 0 1370 7 960 0 1499 5 118 49 113 84 2134 53 248 16 206 39 759 74 501 2 134 33 330 64 229 3 585 30 263 99 741 85 78 90 103 51 44 71 316 94 1162 15 988 36 65 85 1746 88 963 46 1500 8 148 25 137 83 1857 22 482 71 107 45 362 96 649 15 886 43 40 77 708 75 1264 47 3169 68 1182 18 60 34 697 50 1123 30 807 47 163 94 58 89 96 36 113 73 906 56 338 68 252 75 217 73 366 5 643 80 330 21 255 48 187 22 471 80 1194 59 94 69 418 2 266 31 793 96 1800 4 324 5 108 27 680 40 553 95 1613 98 88 96 163 50 473 18 105 67 295 46 715 53 374 0 146 11 1559 95 592 66 491 22 184 56 589 96 458 4 779 63 1019 39 454 44 412 15 3146 23 358 24 45 8 194 36 317 22 1670 72 42 68 154 26 530 11 296 92 176 64 423 8 1186 62 16 81 192 44 536 75 746 21 1686 50 3969 81 134 51 152 25 132 11 656 69 223 49 332 1 466 89 1149 73 181 33 180 15 511 47 128 92 263 56 543 54 688 98 196 39 66 92 1233 78 807 20 394 49 670 13 632 42 306 24 737 50 1751 46 194 11 260 41 499 20 310 17 95 96 800 16 125 89 35 48 250 75 1425 19 363 63 673 87 102 61 685 70 1331 90 97 18 274 38 197 52 680 44 890 98 255 58 869 40 253 75 530 13 67 32 135 66 218 43 612 25 2355 95 1420 67 167 17 370 65 53 15 79 74 922 45 321 4 1347 67 270 15 1352 7 137 32 192 40 170 2 1753 46 67 71 129 66 746 1 325 42 157 26 853 29 323 56 946 48 145 28 81 91 2490 81 381 41 27 51 153 38 161 39 335 19 575 38 2974 68 928 91 2 2 236 26 758 10 2 85 424 98 1093 56 10 57 346 84 31 96 461 29 605 93 872 3 902 61 553 60 77 0 514 2 891 78 160 66 204 51 903 43 880 3 15 78 320 7 1783 35 1013 77 341 55 903 57 602 39 364 53 331 99 639 14 403 49 148 28 317 82 60 7 900 61 32 21 293 88 29 97 64 59 303 97 939 75 574 89 635 88 779 51 240 72 336 77 377 83 876 65 127 61 48 85 948 31 569 48 55 74 130 39 612 9 1141 92 1799 18 3007 27 1303 86 226 19 166 15 86 56 421 11 804 80 314 40 982 78 706 19 323 53 138 49 99 14 1087 51 986 69 926 47 59 77 784 6 79 81 97 48 623 63 606 7 37 36 665 71 389 29 1622 75 668 56 229 52 1254 21 351 61 675 75 73 0 47 98 101 49 454 54 80 33 160 24 3194 96 86 45 749 63 29 4 241 65 252 9 84 97 41 75 315 99 957 66 1395 55 861 93 163 67 673 1 88 70 788 27 374 18 943 12 582 75 161 10 93 5 119 89 236 15 472 35 124 34 117 5 4291 92 347 67 1174 94 115 52 910 11 519 41 554 5 193 56 1483 33 31 90 948 16 35 56 193 73 1152 61 78 58 569 6 349 45 2059 19 1071 26 126 66 353 38 280 23 18 5 587 50 96 85 227 1 266 73 845 6 604 49 245 4 698 17 861 28 730 72 334 95 292 35 614 95 68 65 83 62 635 18 190 61 264 71 323 58 1561 88 290 77 148 11 583 14 75 66 519 87 133 82 143 15 1461 42 113 79 386 17 808 36 1259 90 463 79 232 85 150 17 1508 94 52 36 462 2 909 69 727 11 39 42 427 94 126 32 156 4 576 61 40 81 607 77 61 91 1282 33 245 88 1069 47 841 79 1500 98 116 85 1254 86 583 12 554 39 25 14 230 22 763 86 48 76 239 68 713 90 697 77 297 74 800 46 236 22 2233 65 160 0 552 74 325 18 989 25 126 63 907 41 405 86 243 25 39 28 622 84 441 31 261 75 48 85 63 25 32 13 4000 10 151 20 1191 59 1527 91 180 55 1069 47 356 40 300 85 980 57 742 86 537 60 2031 33 1165 9 634 31 978 18 738 58 580 49 488 99 547 21 7 19 636 13 51 1 39 73 3549 10 735 3 45 14 676 74 1089 24 299 31 1051 29 618 13 171 36 165 69 401 92 181 38 33 18 32 23 119 56 985 48 3475 34 319 48 443 65 561 16 253 73 730 50 688 73 628 77 137 3 1265 37 937 64 464 54 838 67 295 81 89 2 275 22 299 50 110 60 801 61 465 2 447 82 55 4 434 64 2468 86 413 79 686 7 60 13 191 21 92 20 5531 8 581 57 378 48 1826 4 190 16 96 50 2200 68 1958 70 524 36 1024 70 461 90 453 41 2924 55 500 10 1796 53 1427 31 537 63 97 43 90 95 429 23 675 46 1138 98 2047 22 227 4 217 45 72 99 1002 64 405 61 500 1 1112 2 114 19 34 99 43 45 508 36 436 58 23 96 516 58 333 12 240 4 179 31 172 64 1363 5 1954 71 266 10 475 13 1272 16 174 12 570 67 47 66 281 85 986 3 876 32 972 88 1069 13 733 82 372 13 1066 15 145 96 1724 14 455 83 261 86 171 96 1617 85 286 65 200 76 384 53 153 98 832 83 355 56 55 6 187 11 3 -1 -1
46 65 43 148 42 92 5 916 76 59 83 627 53 1237 39 1105 31 1444 69 513 20 455 86 78 42 115 76 225 89 173 35 715 80 2085 18 877 93 543 83 498 90 349 88 928 49 143 23 673 39 55 36 279 56 669 34 44 38 250 5 2821 81 679 41 91 27 679 20 583 53 71 58 126 21 353 26 147 40 1680 82 41 20 466 90 240 89 559 7 74 24 163 81 289 13 114 86 410 63 1583 46 58 45 221 67 170 72 247 49 482 54 346 72 358 1 434 10 425 62 757 43 310 25 286 74 355 75 434 24 72 80 435 86 599 3 34 57 159 44 295 68 91 98 1439 86 25 25 3 36 24 90 1997 18 716 23 654 69 258 0 1047 31 1205 86 56 32 458 68 209 95 320 77 219 41 659 57 93 83 2142 4 69 34 130 74 1089 13 129 73 661 91 109 78 121 56 154 5 630 89 242 35 241 93 331 6 123 74 1149 82 944 60 772 54 209 81 1209 79 247 73 993 50 388 89 762 90 156 98 596 54 905 88 119 11 245 38 1589 23 455 99 789 65 68 92 338 97 112 78 1719 75 2044 5 179 98 25 37 202 57 1530 24 13 19 291 15 97 3 1031 41 162 50 2 75 467 8 438 22 570 16 229 31 1320 57 252 62 402 22 1376 30 1076 9 171 85 247 99 1435 38 1561 67 196 71 249 5 108 16 149 84 18 97 941 18 197 34 378 40 306 10 744 79 388 3 381 15 179 74 441 6 14 43 187 6 1202 55 1136 10 782 90 2077 72 323 53 798 94 85 48 946 64 100 80 464 3 885 12 89 71 957 44 148 18 310 33 731 79 990 74 634 17 2018 50 491 7 86 52 118 12 786 58 45 27 135 26 234 99 107 80 274 78 34 33 34 72 256 56 1430 38 246 88 637 26 773 50 351 17 232 34 314 40 821 48 2061 89 75 41 143 97 29 51 2353 0 22 31 71 84 734 24 686 93 821 43 125 89 1581 37 307 65 146 52 1044 7 811 27 100 66 179 85 2845 18 136 60 26 86 28 45 189 4 380 24 29 20 13 92 773 75 1600 28 250 95 388 74 322 89 361 84 253 21 231 24 291 90 289 54 131 69 493 30 399 13 1058 15 370 48 32 91 923 66 142 25 172 26 657 22 18 7 771 24 1117 26 514 58 1022 62 333 11 546 50 311 46 568 14 47 46 295 23 973 11 421 30 174 46 1095 36 228 8 298 51 600 72 496 93 1098 71 367 67 619 99 499 44 195 81 16 58 529 69 520 43 663 32 464 8 290 1 3136 30 18 14 185 79 278 18 1317 65 7 24 98 32 1296 87 702 77 107 81 813 5 323 51 322 10 638 9 493 48 44 36 6 25 504 71 65 74 79 41 28 69 234 97 431 56 21 10 24 85 1242 73 199 81 474 50 20 7 824 2 122 61 388 2 1675 55 399 19 582 3 724 51 137 70 102 80 24 25 631 10 2098 8 530 39 295 9 527 48 282 11 211 29 1103 7 113 31 37 98 33 7 630 44 802 49 244 26 1395 85 263 25 267 21 102 49 208 74 883 49 152 44 26 85 709 42 412 65 1520 73 737 22 6 85 231 49 360 56 2456 52 423 23 2 2 1416 87 993 93 120 80 1303 39 786 13 413 78 620 91 18 31 427 6 440 90 289 31 515 4 131 49 88 81 613 92 345 36 801 48 134 49 283 68 241 78 23 5 489 68 608 98 353 48 669 1 549 64 51 96 1595 64 1259 71 459 97 681 19 1523 49 937 31 364 37 207 55 363 93 895 26 1069 31 1552 54 1133 56 864 91 60 43 277 98 2 21 246 0 1471 94 1688 43 285 83 299 70 33 79 30 62 749 50 7 38 571 10 34 72 40 48 71 11 882 4 69 26 735 40 632 74 375 89 744 91 525 37 180 17 670 29 2543 25 16 44 1068 93 1544 96 70 99 230 86 277 36 1120 13 419 93 109 96 724 29 1138 81 300 25 175 86 955 27 1389 32 537 35 248 18 187 88 697 76 2132 5 10 66 726 61 938 92 813 5 389 58 432 90 62 16 503 50 40 73 556 93 616 34 2187 37 539 24 910 83 122 74 1014 57 1001 86 1105 15 86 30 496 93 1428 43 269 33 884 39 586 44 456 96 1588 58 943 42 1028 59 110 89 289 90 485 36 104 69 2166 18 1092 19 119 58 167 30 175 35 172 64 1052 82 306 1 1668 30 155 28 1284 85 18 88 858 86 32 9 224 15 1134 47 82 56 188 50 2827 23 1350 74 344 52 1466 21 99 40 253 62 570 98 16 93 93 59 397 44 436 35 84 28 315 83 280 11 124 37 659 84 45 67 332 13 361 11 385 20 838 25 127 19 96 32 686 34 79 47 1932 41 1157 74 217 97 41 44 178 20 3768 14 50 7 819 46 332 5 131 52 497 42 309 19 106 99 1243 31 718 37 531 9 514 80 186 25 1980 96 136 58 571 5 61 54 179 21 132 33 238 36 184 65 36 92 1928 86 621 99 375 26 265 6 905 68 26 73 580 91 1018 32 56 64 234 71 508 22 38 89 1078 13 597 62 585 61 234 82 1865 55 545 57 48 98 717 95 635 24 30 15 330 54 451 6 1245 24 401 89 407 23 179 92 154 35 1114 6 1203 39 103 3 769 48 295 76 1240 1 107 9 77 41 1730 56 423 79 172 71 27 87 2299 16 693 68 253 85 709 91 580 94 268 96 819 90 375 31 1108 89 777 83 104 42 661 73 84 71 212 92 295 33 645 5 588 78 90 63 451 29 363 13 1074 27 1340 86 718 7 227 37 641 28 84 86 2140 90 78 88 146 61 4 43 170 2 19 99 1362 10 275 3 46 29 247 31 544 86 757 53 852 77 926 20 127 1 468 14 2125 7 324 97 482 37 52 1 2858 94 83 48 97 49 188 70 117 33 165 88 7 8 1544 54 210 82 64 52 286 62 143 45 119 67 445 5 105 71 345 85 806 21 46 8 378 1 1510 18 265 60 352 77 2282 21 1115 12 1011 29 15 31 27 40 1345 25 545 68 415 84 74 74 218 1 758 67 2543 19 248 13 26 39 451 40 522 52 285 7 367 85 68 9 1193 70 104 3 249 36 875 7 322 69 320 6 198 68 760 19 65 38 795 36 1247 99 68 59 142 53 483 12 204 61 286 74 109 79 16 20 133 22 58 54 11 72 233 42 685 81 728 63 95 55 104 53 430 24 435 8 946 90 104 72 1979 43 914 26 154 3 164 7 315 13 916 3 461 24 427 54 2264 70 311 54 50 71 313 53 188 96 200 3 517 41 218 91 184 10 27 39 370 66 507 45 886 31 201 86 1667 31 379 62 438 22 188 85 134 17 1115 49 527 53 35 22 1955 99 351 94 657 50 89 54 1259 32 185 97 316 32 227 1 37 13 559 11 1548 44 174 89 509 12 653 9 169 13 113 32 110 95 90 84 61 90 317 78 2007 24 43 13 36 70 96 52 7 12 115 41 25 54 1655 59 780 7 481 86 261 50 222 57 402 72 2890 24 1199 92 695 54 145 16 418 87 2008 79 439 39 463 97 284 15 1329 49 809 61 1004 94 599 50 303 73 720 59 173 32 1414 26 311 22 970 84 535 5 1763 7 606 3 911 72 712 82 3 44 331 22 148 30 348 37 326 5 422 78 153 16 204 40 127 60 598 91 35 99 2641 83 136 86 512 73 861 15 209 20 16 43 858 35 652 26 1527 88 168 22 1208 90 163 97 364 54 961 11 461 16 41 46 1442 56 519 20 1091 24 531 90 544 25 145 49 580 59 194 41 381 97 1112 72 1168 57 879 83 219 2 1638 90 341 2 223 15 711 10 72 43 368 76 1397 9 211 85 133 8 834 21 2565 2 1125 61 642 97 816 99 651 85 188 34 244 65 222 37 350 95 1958 47 316 92 130 25 2101 95 708 76 148 62 871 47 16 39 1128 84 488 82 633 37 260 45 289 10 1681 62 327 46 647 62 554 38 819 54 640 82 835 39 624 48 9 56 527 32 487 3 546 16 1186 23 299 39 30 92 258 90 1333 69 765 42 93 45 324 38 328 7 1092 33 416 10 410 48 252 84 301 72 191 82 1189 36 853 4 460 35 966 1 93 35 982 74 618 85 593 50 48 34 347 76 1312 67 639 59 112 39 691 2 1343 52 33 58 582 85 472 57 119 96 1374 17 29 5 1516 63 806 29 1118 39 429 13 692 25 1085 7 1096 44 38 49 1546 28 383 61 36 10 425 22 493 39 1403 91 1617 36 112 80 477 75 372 93 856 58 1632 54 755 78 318 76 783 5 779 88 22 63 1442 80 435 9 330 5 318 65 447 39 797 0 892 25 3562 79 1387 82 1290 62 83 22 844 34 4995 49 3540 64 106 29 1135 91 1162 22 1794 63 241 68 95 98 342 82 312 93 377 5 2604 13 555 26 25 45 662 74 894 60 1737 96 39 30 453 68 55 -1 -1
47 558 6 397 73 754 71 376 57 307 56 63 88 174 56 131 66 113 51 128 34 397 45 62 50 400 74 502 99 378 6 921 71 2235 88 186 24 1611 7 790 88 1864 91 1071 11 1351 70 1036 69 278 3 599 50 289 34 742 4 1513 65 122 32 955 53 1152 79 866 50 1808 87 1703 18 511 81 65 8 407 10 318 48 572 71 514 26 103 2 1703 98 322 88 68 73 1253 3 192 97 75 38 2114 41 286 54 418 60 60 33 480 93 588 83 790 69 109 71 966 79 2639 65 320 48 161 28 292 42 334 1 60 96 200 99 1628 17 217 57 258 90 906 1 426 29 86 33 375 26 1160 65 687 57 694 34 75 89 878 22 269 52 424 74 637 25 749 35 295 15 156 10 1591 51 528 5 1412 10 2079 68 128 4 1576 93 138 38 8 33 2129 12 1106 0 55 57 129 22 136 34 157 97 22 9 887 91 182 36 406 95 230 19 2291 57 384 58 60 29 221 34 531 39 137 69 713 46 617 18 180 6 1316 16 327 45 97 50 1060 52 519 74 261 26 162 39 2196 15 1708 30 28 11 873 2 308 53 358 55 794 96 518 9 1119 0 5 88 1065 72 429 47 2517 70 82 64 265 4 746 72 371 33 198 95 709 65 54 4 719 0 92 58 726 23 700 31 835 79 475 13 191 76 75 65 1239 2 39 28 845 92 1280 99 737 64 63 6 152 49 159 82 486 81 364 2 1110 66 831 9 823 19 1014 64 729 65 628 55 460 67 301 6 1981 71 745 91 459 27 140 76 380 87 90 76 734 44 377 27 877 87 848 50 1253 38 286 26 352 68 718 92 139 20 65 39 386 41 26 62 977 9 712 22 573 47 578 19 209 56 1302 88 1354 64 193 34 254 28 903 95 6 3 260 13 478 81 957 24 100 6 158 71 196 35 13 53 1083 76 1657 68 950 93 93 82 123 86 2682 58 251 29 121 32 41 5 242 36 73 75 10 6 259 10 1455 28 239 68 1040 46 451 65 468 73 193 87 358 36 11 23 701 4 2634 48 28 30 587 49 173 84 2094 37 71 49 337 68 452 73 993 52 149 90 72 13 1559 79 93 55 51 2 28 78 141 72 20 82 274 42 1635 86 1200 37 275 92 562 7 199 77 534 15 238 12 1081 78 90 46 647 15 442 43 759 74 1476 58 102 20 23 80 1029 23 58 15 1308 73 1304 87 408 89 424 2 44 94 717 48 953 88 122 90 170 69 63 98 615 48 192 24 432 56 244 25 442 3 599 46 244 16 3468 58 51 3 224 11 289 56 823 61 330 31 73 12 690 94 1720 86 1385 30 1933 66 397 18 209 84 300 22 583 54 461 52 99 93 457 53 322 70 453 66 5 89 443 34 65 71 41 16 484 79 806 4 1192 46 1217 1 501 13 1413 61 843 66 179 55 189 94 182 42 1628 46 95 13 378 12 1455 63 169 42 205 39 463 62 2613 15 1129 26 1883 29 590 10 118 74 186 3 253 55 23 72 1101 48 46 87 340 62 570 57 1975 10 140 53 117 9 1449 93 594 51 734 3 1143 15 222 27 392 94 400 16 1466 17 86 48 224 81 557 66 1266 93 2031 67 587 1 306 29 10 56 929 69 800 97 1371 43 13 55 134 19 167 37 765 13 1949 29 3 33 143 3 1251 96 362 50 793 45 246 50 707 64 727 14 497 78 319 73 429 44 1066 12 493 83 603 55 293 87 633 19 1055 54 2787 45 1462 44 82 93 2398 61 649 28 487 80 409 40 872 20 1387 72 205 65 57 61 166 30 8 96 184 80 2013 43 1388 1 544 70 920 36 459 99 1964 57 21 22 230 51 592 25 784 42 435 71 194 85 23 21 272 93 530 94 39 84 205 73 388 61 95 40 131 45 65 9 127 20 632 22 1499 63 1085 62 128 35 48 25 387 18 581 25 5 45 1332 15 655 61 384 83 410 80 141 11 732 7 1026 1 50 12 124 71 154 6 361 74 1374 3 3251 74 602 81 2668 48 217 63 728 51 298 82 280 71 138 80 1957 65 8 40 839 49 1235 36 633 55 459 91 1331 7 144 10 452 60 359 50 1172 89 238 4 1217 98 229 65 13 79 1020 77 504 69 2018 2 761 6 784 80 890 7 16 95 946 97 372 50 1032 86 27 68 121 8 693 27 918 53 100 3 402 16 757 80 1339 54 378 76 354 49 1156 40 869 37 854 44 209 83 1109 43 387 2 2026 56 244 52 362 9 250 22 323 11 88 31 352 52 101 90 453 56 913 33 71 69 1194 85 34 43 239 26 100 79 1434 69 62 57 1417 95 805 42 399 77 306 4 845 68 55 96 979 81 17 99 145 14 560 29 423 22 10 56 131 58 1023 24 1230 8 330 40 2398 23 36 85 323 0 358 28 1014 97 588 12 98 56 67 82 416 42 382 87 1025 66 120 68 672 69 995 96 240 49 637 48 23 80 211 72 246 59 178 97 979 58 140 10 704 98 1743 28 441 61 558 25 769 80 164 49 2683 83 519 95 2373 93 760 55 1395 80 253 90 344 12 447 36 399 42 2185 54 900 30 1095 38 110 42 480 38 70 91 467 88 442 93 478 33 824 77 749 52 332 30 56 61 470 79 1599 63 202 41 1215 80 1139 81 709 80 2167 79 128 61 827 50 323 96 656 38 58 17 2215 39 226 75 213 7 2272 65 421 49 86 23 443 19 420 44 144 35 537 56 73 25 195 40 222 23 232 76 1003 81 465 66 283 60 513 95 148 7 422 10 592 96 1123 34 646 78 296 92 159 50 266 92 253 7 390 1 589 4 1024 15 115 36 404 8 1475 84 342 67 1132 78 926 35 72 3 603 20 532 33 1335 19 11 62 15 70 1206 47 402 44 49 60 1774 37 1327 59 170 84 27 67 1254 20 390 92 1498 44 844 95 1744 93 778 3 7 86 277 11 545 4 51 27 23 36 285 89 1839 60 214 29 198 0 17 16 280 80 164 24 1141 41 752 76 166 38 503 11 794 12 1118 9 341 29 70 75 206 29 168 97 811 70 723 75 435 36 140 95 652 18 573 14 529 50 148 82 59 52 370 55 829 6 246 62 537 83 119 87 409 43 1021 67 332 69 1364 88 664 28 882 61 238 5 684 73 46 69 291 10 224 25 249 56 642 7 67 22 269 18 269 6 510 57 830 28 336 51 791 65 234 59 431 75 380 99 283 35 291 75 319 58 584 10 157 90 645 51 244 42 496 78 165 98 104 50 86 33 1369 68 184 19 91 46 1777 56 585 37 973 47 322 90 1044 92 3260 57 1599 90 50 72 88 75 728 40 91 21 455 8 1596 71 874 47 110 65 361 79 499 59 359 80 1111 76 1531 70 859 28 2089 77 100 74 213 14 1 89 152 58 2134 13 1204 52 100 49 493 12 880 34 549 69 469 72 593 27 1272 91 161 16 431 57 1088 70 637 23 397 15 298 34 253 2 893 68 128 79 688 24 904 76 545 41 1516 58 30 19 218 64 673 53 290 97 166 44 508 55 438 15 1342 29 1335 38 367 28 149 0 277 16 721 11 885 51 872 74 122 7 234 6 929 27 64 71 142 70 2214 75 604 70 16 61 1571 86 489 6 1268 25 433 81 28 57 682 62 89 1 588 91 63 14 28 40 561 69 804 96 130 4 380 54 899 1 1056 57 1378 53 225 10 1684 34 149 83 1076 51 383 81 1887 21 830 35 488 78 66 25 1214 72 218 87 832 98 767 62 114 2 31 36 574 59 492 29 32 24 724 15 379 35 384 97 182 13 340 53 38 55 841 38 138 73 118 25 1336 37 946 4 135 90 302 1 438 49 183 30 351 85 1367 27 888 88 1927 84 252 88 261 9 452 81 672 75 480 1 173 33 825 96 1093 61 236 79 278 41 1288 39 188 93 1 22 746 66 92 70 957 10 1315 3 1633 91 162 35 104 18 1738 6 586 72 5 77 437 75 654 52 1449 66 1088 99 50 82 104 3 2201 56 393 11 265 31 390 51 114 92 785 65 273 62 268 99 342 47 987 64 738 86 720 23 7 53 699 74 350 55 153 34 814 18 1614 22 1087 51 496 53 1624 78 363 42 2079 49 9 3 681 0 1893 22 570 85 397 97 166 32 258 11 148 29 51 44 413 89 960 47 370 99 551 48 220 71 574 35 12 72 410 61 172 15 1660 75 20 58 490 38 1425 83 1260 20 31 27 1025 65 519 3 1267 44 222 16 658 4 74 66 46 19 495 6 905 11 353 42 687 87 153 73 211 61 5 94 735 54 261 3 407 37 1313 11 659 27 3677 0 145 2 569 89 90 83 618 19 1067 2 952 34 684 9 446 94 506 -1 -1
48 307 42 104 23 509 92 82 20 264 28 1569 88 722 68 302 36 431 58 189 98 161 1 29 23 591 7 150 53 440 46 198 79 351 64 530 4 861 63 901 62 1138 82 458 74 322 2 465 48 1418 2 409 97 78 47 72 50 92 45 37 80 49 71 253 92 472 17 14 44 1748 62 433 56 228 99 3 98 280 25 70 2 361 60 723 90 793 25 980 82 2845 14 38 58 103 16 28 0 246 28 1336 94 99 37 900 56 445 11 206 35 828 76 159 85 726 13 119 29 899 45 445 0 440 88 304 27 57 2 153 58 378 0 512 7 50 92 716 95 95 53 304 95 223 54 1070 19 1076 39 108 12 1244 54 303 0 1129 53 554 86 352 36 649 43 507 34 773 49 140 74 566 6 479 58 157 93 560 88 92 50 12 85 1277 79 84 9 2073 77 528 63 148 47 1341 88 16 56 274 40 272 90 955 46 13 64 193 91 1180 22 899 75 222 94 470 77 588 83 130 3 449 48 852 56 1832 92 224 18 212 70 21 81 1076 3 281 67 358 30 217 27 612 76 3079 49 481 6 151 89 562 36 864 57 58 56 261 28 1661 37 137 22 781 71 3777 65 976 99 167 34 781 72 88 24 71 34 422 41 557 38 162 5 528 65 620 10 55 63 858 92 18 12 1735 40 27 2 82 65 121 19 448 25 1114 7 938 39 735 90 404 87 121 81 1295 78 43 81 965 89 317 43 444 54 1044 26 4 39 826 12 793 16 288 3 572 86 557 48 59 50 1075 30 165 18 1304 96 79 20 389 83 349 96 21 97 1325 23 801 82 489 58 203 2 791 42 954 27 15 96 1657 27 385 53 677 27 183 95 2787 5 177 82 387 3 2117 21 569 37 610 60 721 85 604 7 380 68 1231 62 2035 10 74 21 623 68 971 2 573 60 898 78 80 43 798 90 267 37 114 92 257 21 381 71 615 2 133 55 26 19 99 47 1416 1 335 54 17 31 285 83 527 0 636 14 868 72 716 62 760 49 303 92 707 14 994 58 535 75 54 63 1355 92 773 44 318 90 387 4 851 7 2258 50 354 3 637 28 576 10 1418 2 124 43 258 1 406 28 138 76 432 99 237 15 2072 80 399 67 1850 71 282 50 471 23 473 78 175 69 1326 31 83 81 714 76 61 96 664 30 829 34 76 35 468 85 243 18 563 97 3949 52 218 84 1310 39 304 99 1429 11 138 21 454 88 210 82 43 39 885 21 495 52 529 99 190 6 602 76 142 74 910 46 278 3 190 73 274 17 466 97 93 63 674 93 273 78 163 8 273 25 620 48 186 89 494 75 271 73 98 91 115 97 39 2 113 62 695 76 1226 60 133 75 1086 17 1047 7 1167 99 1823 77 19 63 767 45 379 62 8 14 105 61 363 66 1097 88 558 76 133 4 89 92 68 69 1032 73 220 32 94 42 346 18 754 81 205 48 273 38 224 53 799 69 97 28 348 89 151 6 46 64 248 90 350 54 399 60 1893 46 488 27 388 91 215 30 711 28 323 1 3 24 9 60 38 2 353 16 1562 80 353 91 331 61 25 75 112 6 929 28 27 58 231 28 600 57 592 73 1468 89 816 25 388 6 226 11 476 23 170 7 735 56 47 40 335 79 139 68 931 49 2405 47 576 20 775 12 166 18 342 47 49 38 302 43 516 61 541 41 125 4 692 81 316 24 662 65 90 41 28 79 80 87 1049 40 16 83 373 78 876 18 66 4 705 21 450 70 1653 95 140 85 352 44 1025 16 1239 7 702 3 908 16 27 72 384 66 603 70 1027 69 159 76 59 35 166 81 11 76 202 49 771 35 923 25 11 47 301 62 21 93 814 8 945 17 160 81 1208 52 2585 66 33 26 2706 18 1354 92 373 69 109 54 153 59 364 11 32 4 536 12 562 64 495 71 757 13 82 17 1432 75 272 39 69 94 350 58 544 36 522 12 279 94 2150 41 56 56 1617 10 2125 9 52 92 273 52 495 9 69 50 29 98 51 74 327 39 1975 67 165 24 1677 64 930 96 608 97 382 95 46 87 50 98 101 4 61 86 844 73 8 20 399 58 291 26 975 98 80 15 1356 75 330 84 760 60 906 32 1982 97 458 59 169 25 240 55 165 73 2158 85 189 83 321 79 689 94 1559 6 1768 5 782 89 1519 27 1003 24 1149 70 2603 92 115 21 808 88 274 4 728 13 493 33 1036 77 2169 34 1196 37 633 96 2259 60 64 18 716 17 438 9 172 19 533 18 410 19 228 15 84 25 170 2 94 1 128 90 35 66 177 85 1173 66 819 78 2181 74 1055 77 162 40 1722 64 418 54 330 22 2026 15 291 17 1553 59 1188 65 1175 54 685 2 908 44 1181 51 3492 48 171 8 20 80 1124 41 127 44 1067 36 350 87 229 50 1048 89 1 13 600 60 2361 71 223 35 507 54 2602 30 706 84 1638 27 1804 46 192 93 404 7 582 54 1338 85 6 43 89 50 1369 19 221 68 1355 89 1282 61 972 48 695 6 16 35 301 97 70 43 1499 35 426 46 51 62 396 20 49 56 407 11 150 53 234 43 300 0 270 46 67 8 1785 36 24 72 651 69 966 46 234 39 91 16 52 84 939 3 59 31 381 57 470 44 748 49 85 3 496 12 342 22 1720 26 1105 24 1041 16 50 51 290 63 722 24 426 81 23 0 80 63 396 96 732 34 1226 98 94 85 1190 53 802 14 468 67 492 76 707 45 139 9 485 36 1119 17 531 28 4 29 368 23 42 81 92 29 159 70 997 32 829 1 238 32 246 2 315 70 1380 39 242 59 255 56 267 43 51 31 140 9 1959 85 192 83 397 74 326 24 317 46 449 21 62 45 1054 3 1970 25 1257 93 162 47 1572 43 1218 68 401 65 917 4 130 34 74 43 692 7 1967 93 205 73 423 44 1257 12 1407 6 1749 97 557 58 1987 94 289 86 30 35 25 43 4 44 39 98 972 0 1478 72 483 63 161 94 1968 56 184 88 401 81 257 63 28 13 83 35 106 93 261 41 1538 53 279 81 232 71 2713 50 209 53 284 45 1031 79 378 47 46 14 268 3 13 26 249 99 57 77 271 27 1820 42 34 89 811 71 182 57 795 34 1200 21 173 79 218 34 376 57 81 9 829 95 76 34 2263 81 929 10 1000 92 660 44 1145 68 1494 59 2 80 586 57 233 46 105 36 47 46 450 63 258 43 369 17 248 96 1214 31 1065 36 305 38 924 8 127 82 263 68 406 58 754 36 1247 45 204 51 271 85 604 13 370 40 201 11 923 52 902 20 1062 71 909 20 427 60 37 57 1282 56 2060 50 225 88 241 36 651 19 373 93 319 2 2019 93 225 51 888 13 63 8 729 98 994 49 259 93 479 50 567 69 3911 79 864 10 464 36 667 89 2043 68 394 92 241 26 634 91 2220 99 32 24 171 43 1463 26 213 66 1215 77 4 34 149 91 1101 79 48 75 1938 92 924 35 134 9 6 8 171 81 1039 77 109 57 405 19 285 3 423 79 660 73 274 47 1759 42 48 49 324 18 2721 20 350 24 447 67 453 70 625 53 223 80 359 15 173 27 3087 23 217 69 615 57 28 87 657 79 434 14 233 19 130 92 3206 7 316 12 1179 6 451 66 77 69 120 92 386 58 2611 91 1322 85 288 70 475 2 112 42 1015 76 108 41 341 39 1327 14 336 54 1084 38 2815 89 2488 92 484 9 275 23 970 15 42 74 414 18 1296 42 497 51 642 10 362 28 22 39 1410 75 591 38 206 96 905 13 1397 42 366 72 90 19 32 96 1484 15 500 62 33 31 1169 29 955 41 510 26 376 14 750 80 323 17 858 96 451 29 5 85 223 30 667 98 291 10 7 45 37 71 795 98 1145 7 154 69 199 17 247 5 40 32 255 53 489 41 597 61 957 38 3 47 480 59 2205 81 57 20 215 35 29 43 216 89 457 65 1486 3 691 70 561 37 487 36 170 63 2755 79 498 69 118 10 352 22 874 15 292 5 73 63 410 4 76 99 321 77 366 40 24 69 56 47 816 78 715 5 1042 3 2932 95 418 3 41 57 661 68 57 64 305 65 434 59 979 32 230 79 1257 87 694 94 1173 27 425 39 1224 83 161 62 572 75 359 86 150 71 1514 50 240 90 445 62 29 11 181 66 810 86 141 45 1249 63 199 19 1407 39 35 43 161 0 358 95 1488 97 182 39 1760 89 173 45 538 75 6 52 306 28 588 49 362 50 309 44 2337 1 110 25 43 3 66 74 175 61 220 12 12 64 31 91 670 81 1170 52 1045 22 154 93 138 57 661 5 375 11 527 77 613 66 905 41 779 50 327 40 1885 37 724 83 148 53 50 31 305 63 702 35 414 25 855 52 722 4 249 53 1827 64 74 85 1003 52 675 20 66 65 42 83 253 -1 -1
49 253 7 39 39 367 24 469 85 293 11 357 7 252 42 1709 96 1137 91 472 48 1451 65 1260 71 323 20 426 91 722 34 1813 39 349 96 181 95 263 22 1112 16 1083 37 15 42 322 3 210 83 1433 9 1436 39 190 62 581 47 149 55 636 4 54 79 625 53 46 17 1532 66 1331 95 267 83 512 46 6 11 350 46 435 91 46 60 942 84 648 85 981 82 1421 6 107 48 35 46 1447 67 1834 44 1217 41 1109 48 139 83 1692 78 98 1 297 53 1122 4 645 42 515 9 1060 61 482 38 413 86 114 98 3 60 1567 73 161 72 1131 85 109 93 1679 3 302 85 135 66 76 59 524 80 948 30 10 70 575 85 1199 6 116 93 23 90 225 64 76 62 744 9 142 81 163 35 495 40 38 29 6 62 7 87 509 74 1788 89 617 55 1143 58 877 70 455 75 1170 32 1381 73 249 25 634 54 486 12 1324 22 333 76 357 53 666 74 220 71 495 37 191 63 933 35 106 70 742 95 723 87 336 65 548 51 2159 96 778 15 54 42 938 32 143 16 34 64 89 24 150 75 971 18 24 42 258 47 233 37 191 66 2312 10 81 33 421 0 509 10 512 36 41 30 29 87 635 49 6 89 281 26 143 65 127 32 13 88 160 25 163 55 161 6 118 31 354 56 219 43 454 22 299 29 410 37 579 81 79 72 586 86 772 40 111 0 615 83 335 87 755 88 405 76 61 54 196 48 187 59 1531 81 851 18 230 83 78 74 507 7 1908 28 645 46 133 27 1383 81 371 42 78 32 1520 88 203 15 56 20 416 77 238 60 726 38 458 21 362 99 1609 37 491 52 380 28 151 42 148 94 695 81 1040 14 819 33 448 72 363 65 686 34 238 79 174 84 68 57 246 98 220 14 673 99 419 49 1150 59 1256 17 1664 20 866 91 142 35 55 32 297 72 527 90 355 12 7 53 1477 12 1369 16 242 34 610 19 518 99 1455 42 23 7 144 95 475 94 343 78 77 50 212 42 392 20 628 53 871 13 784 77 3 69 619 54 590 71 119 89 528 21 886 20 226 37 2772 49 246 46 236 30 559 43 297 22 199 64 335 27 911 43 669 42 781 45 215 35 49 97 883 71 1888 85 27 42 978 51 488 87 2224 58 1633 94 276 9 604 90 119 12 410 65 586 60 632 46 385 66 35 79 231 32 200 59 25 38 345 48 1499 79 257 87 586 8 172 75 602 32 917 60 224 44 1128 86 29 81 5 65 1792 19 497 79 70 86 1127 28 154 41 105 66 254 72 135 80 470 36 379 4 83 58 41 68 623 9 189 77 76 20 1091 44 1841 67 834 49 127 8 199 66 2657 49 1313 43 140 79 187 61 51 78 58 79 1137 22 280 62 822 68 388 2 280 68 11 32 79 50 599 83 478 88 237 50 238 61 168 64 2658 57 285 10 236 33 669 55 964 30 50 80 680 72 972 49 89 53 46 49 220 75 126 49 2 51 1078 36 181 25 1049 20 1719 18 112 96 469 89 201 30 1395 44 642 89 241 35 1976 60 85 83 653 14 843 25 180 17 730 88 895 24 224 42 947 28 2399 16 278 34 571 76 109 42 1875 45 123 74 25 63 334 83 400 58 201 23 51 87 417 98 123 4 1658 35 154 95 558 71 587 51 464 21 41 65 145 76 217 24 1268 46 299 92 208 31 163 84 633 7 29 2 557 39 287 91 805 25 129 83 219 55 174 70 2219 47 1229 50 725 84 585 47 1506 92 454 57 316 68 505 45 832 24 539 89 555 18 891 46 912 53 601 37 293 13 1426 75 334 27 229 77 1118 99 93 25 779 85 1110 21 92 84 420 19 393 55 243 47 445 53 432 84 479 35 1494 71 1543 66 318 6 2494 15 388 82 363 87 555 54 267 93 1790 13 425 10 205 91 192 61 509 1 375 7 536 21 1252 4 1005 71 202 58 445 5 159 15 235 62 1983 25 153 64 635 82 768 66 1411 20 618 6 888 72 807 74 56 38 828 78 814 85 36 15 264 38 1052 12 604 78 31 16 386 40 1044 29 197 47 354 10 94 47 556 25 842 47 581 35 931 12 6 59 451 2 1757 12 1674 59 600 37 1005 55 412 39 526 59 1569 99 179 26 228 62 127 23 93 80 667 56 197 57 327 84 800 95 288 55 28 52 11 61 154 72 215 38 343 6 1142 3 322 58 982 37 704 10 408 3 73 5 291 74 93 84 83 61 120 40 587 15 308 49 638 83 106 87 1413 71 439 32 819 44 24 16 148 54 885 34 812 87 1045 22 917 34 551 33 984 46 86 35 56 25 454 41 809 46 1 17 48 79 138 54 495 25 80 8 945 53 476 7 425 86 835 17 112 82 227 62 1225 6 598 69 48 17 309 86 2750 23 142 78 348 99 393 75 594 43 230 6 611 80 1655 48 704 30 1619 74 16 76 278 97 72 56 222 31 1021 87 792 38 143 23 37 27 389 42 1192 51 102 50 543 4 810 58 585 42 304 36 634 40 297 54 576 42 387 88 1051 39 115 97 315 8 128 3 420 8 25 42 127 0 148 10 240 23 979 30 1214 6 350 77 210 49 77 77 67 82 341 63 89 88 1401 47 531 28 1325 1 1380 43 490 89 434 16 195 91 268 94 145 58 73 92 379 43 439 85 424 49 1355 39 463 97 1054 32 76 33 387 65 94 24 1572 99 94 27 14 59 993 31 265 38 258 70 207 78 350 26 55 9 506 18 1281 21 674 4 172 75 1726 82 670 7 177 68 1565 74 878 60 248 14 735 24 88 54 806 91 2045 89 2 27 746 28 959 5 1494 65 1244 80 420 74 437 91 387 33 1617 69 1628 11 612 68 512 17 787 11 220 56 1131 64 289 37 250 59 156 40 156 85 95 19 64 70 326 79 895 59 2346 92 1514 97 51 32 568 80 669 60 95 99 99 24 449 39 275 54 299 5 307 55 213 31 203 1 410 83 95 70 148 64 361 36 138 0 973 66 692 14 540 64 694 82 509 5 2029 2 32 99 587 1 62 66 491 8 640 18 571 44 388 76 468 95 829 77 1507 92 473 69 630 56 1276 84 181 86 1024 58 135 56 581 36 2715 40 201 91 371 72 301 90 759 37 295 71 287 40 627 97 1708 87 1527 54 75 72 82 84 1211 32 1249 77 592 92 123 38 423 22 232 60 403 50 599 61 738 83 330 87 704 74 481 41 124 50 684 51 3345 34 3028 5 199 22 535 80 43 77 558 81 1594 77 200 13 146 83 1496 65 326 37 849 63 832 58 585 97 718 47 779 70 855 28 422 32 37 51 1413 81 371 72 598 63 595 35 36 22 828 37 1866 32 759 47 135 12 1199 15 707 50 208 93 195 82 446 58 1625 89 626 51 744 35 455 47 950 10 1375 49 460 92 1088 98 413 53 331 27 572 81 80 96 559 27 122 62 227 60 254 27 488 3 108 34 167 59 377 74 40 77 370 10 682 4 593 66 50 85 548 92 225 55 470 69 948 23 33 82 316 69 943 89 730 64 570 50 699 0 1313 52 598 32 1965 42 881 35 505 31 697 0 332 53 206 40 1816 70 45 16 238 59 637 72 22 21 2043 50 497 72 547 21 364 3 94 85 166 54 363 77 497 79 335 23 163 3 652 83 1747 86 2077 41 290 57 786 58 2504 80 1166 56 443 30 391 26 1179 32 589 92 626 84 436 62 120 84 774 34 37 69 1384 91 314 0 319 95 279 75 2323 43 79 49 197 89 326 42 2177 31 504 66 355 48 660 41 340 10 519 7 48 39 440 91 770 69 616 36 473 3 27 54 308 18 2874 24 393 23 935 71 1383 54 1629 72 3788 66 189 56 532 11 1084 86 3898 7 149 75 1586 49 1472 83 343 27 165 39 336 56 348 51 1900 16 484 66 143 33 117 58 318 28 1334 16 1334 19 2121 25 439 51 64 31 66 56 1399 76 466 74 1432 40 1914 93 204 45 587 46 343 1 2959 92 168 85 2405 97 263 52 75 36 153 56 1303 91 129 53 113 24 1717 39 317 66 4 42 1171 32 76 91 535 82 320 98 487 79 366 18 1538 23 19 83 844 40 216 16 286 9 1105 12 93 58 248 53 321 20 304 69 129 97 491 82 303 56 1205 48 985 3 116 41 914 67 428 72 7 74 652 8 99 47 412 18 279 65 153 2 71 55 347 69 1311 50 662 30 1221 54 379 39 138 19 1364 24 459 61 781 98 193 77 195 99 111 19 172 53 2074 84 267 77 647 82 260 0 1411 64 835 5 276 33 833 39 1756 87 34 18 679 52 299 84 860 42 901 66 210 3 1 89 784 69 122 20 249 24 11 74 739 45 617 82 21 19 267 0 793 18 88 81 862 73 190 24 209 14 1506 28 96 14 170 2 385 -1 -1
50 401 42 684 1 181 80 983 83 1564 65 112 88 508 1 248 42 2087 68 363 76 1843 79 454 17 3795 8 315 19 181 96 904 82 153 6 30 35 718 8 694 23 60 64 737 16 918 54 138 81 214 39 426 34 84 96 6 14 329 22 436 5 930 75 920 97 21 5 454 65 543 19 251 82 52 46 851 9 894 49 432 4 322 67 396 43 3653 45 78 17 691 74 745 85 558 58 501 12 1785 69 954 74 1822 54 382 15 821 1 233 94 255 83 146 43 262 39 407 75 221 69 634 33 659 82 1050 30 529 16 13 11 26 42 24 95 822 15 1681 32 688 2 320 3 37 0 21 8 724 22 415 18 752 90 470 64 317 89 764 34 37 16 238 6 559 31 2929 20 327 36 648 18 847 35 337 45 2788 39 1214 41 253 72 1093 28 206 21 193 62 1000 84 1541 82 603 14 430 88 1099 74 2821 35 1514 8 171 91 332 68 578 45 211 24 259 21 1047 46 1079 67 658 79 674 95 1295 85 517 67 1187 61 719 18 48 71 1471 44 1270 8 698 0 267 52 55 32 1313 65 653 40 12 31 867 25 1622 70 931 90 22 51 737 11 2001 96 600 41 233 83 43 35 99 19 355 62 1376 29 440 56 1954 58 87 84 480 2 149 36 1605 39 3 38 1197 32 1563 24 533 97 471 71 52 57 63 89 59 7 1078 30 1319 81 660 10 499 60 321 8 94 99 3 49 407 9 72 16 1805 99 512 32 5 37 82 86 812 48 57 99 386 97 32 86 2 78 750 58 204 13 211 17 55 56 232 95 106 62 1114 16 1523 89 832 14 191 16 90 86 738 79 211 15 960 51 804 28 992 65 502 96 305 61 608 64 594 94 408 95 74 35 178 70 1476 84 842 58 65 74 516 40 407 83 369 28 500 83 618 78 1041 30 684 48 130 3 443 25 102 94 507 56 1337 67 2912 55 359 94 478 11 1181 96 294 91 159 93 603 70 189 51 214 56 146 11 451 33 198 37 851 64 263 38 478 22 324 14 13 58 8 52 660 85 224 36 2563 82 14 16 2701 11 869 80 1421 60 286 74 886 8 917 66 1253 4 728 93 248 87 5 5 136 21 626 27 355 99 99 31 377 4 140 43 576 39 2615 15 568 0 54 23 1195 27 998 3 246 76 75 55 877 95 1022 52 487 57 1163 50 573 97 313 94 34 51 45 59 317 45 309 80 1044 68 219 4 2150 28 2073 53 757 11 577 44 472 15 706 72 15 24 1540 61 138 51 613 74 391 73 869 51 156 68 151 41 1047 76 66 65 1 1 801 5 184 16 376 43 1396 51 282 10 64 95 541 47 943 82 287 23 421 83 291 16 589 36 1579 60 386 77 152 91 877 77 937 19 179 27 91 26 495 27 425 28 543 79 616 94 333 80 705 5 728 21 240 32 874 20 294 45 922 7 309 88 447 8 284 98 18 71 101 67 1282 11 100 52 1182 16 411 12 1081 82 316 72 33 63 337 94 329 4 261 68 789 44 154 80 162 40 180 54 70 32 68 37 485 90 289 99 647 52 117 11 365 70 799 44 587 10 404 17 170 26 26 57 19 11 2217 63 50 2 1968 3 424 7 128 97 1524 46 175 15 450 24 541 27 289 66 877 19 405 44 224 19 423 39 1311 23 354 79 507 33 313 35 238 28 6 84 567 5 720 11 206 98 257 63 66 82 1082 43 1676 41 392 71 749 56 770 96 740 39 169 37 506 18 561 11 64 96 786 36 499 12 33 67 927 23 218 74 178 92 77 56 2852 73 1 15 470 42 641 15 566 11 87 87 99 30 106 14 30 71 365 73 17 47 369 34 530 70 121 75 906 23 188 33 585 55 721 95 529 2 1629 60 131 96 451 88 584 44 499 85 148 1 508 33 1037 13 199 96 707 49 1737 1 70 27 410 10 702 82 634 7 350 18 130 97 316 68 95 89 485 83 168 75 114 22 55 29 124 52 330 70 729 37 517 31 160 9 422 31 96 83 654 18 1366 32 763 3 130 43 130 76 23 8 605 59 249 71 809 93 363 31 863 70 282 0 148 12 1270 93 1012 49 307 43 238 58 694 64 74 28 83 66 274 74 480 78 1042 59 724 7 1085 31 229 67 962 20 663 95 46 97 1439 5 47 25 453 34 660 25 136 84 795 92 124 6 221 4 697 8 348 38 225 6 775 87 678 53 23 60 326 15 304 59 1680 55 707 92 575 10 1152 99 801 27 89 13 1692 32 74 74 639 29 412 58 21 53 155 89 1659 99 704 78 4 50 2123 94 277 21 56 41 1747 27 365 78 664 83 235 47 1538 6 920 40 112 99 410 8 878 96 396 27 122 10 253 66 278 36 377 44 1213 13 327 68 650 55 538 11 30 42 93 20 1364 18 30 41 512 82 183 71 243 75 964 97 313 13 225 97 261 92 9 49 1446 39 70 74 944 9 359 57 693 83 1096 58 501 48 2034 19 286 58 1052 32 973 34 40 45 628 40 1687 62 1111 44 12 97 989 36 2175 83 34 87 22 69 337 49 74 17 343 33 1132 38 322 47 185 28 26 21 268 65 160 28 2162 61 434 25 226 57 680 76 503 95 409 19 163 76 409 6 1272 44 618 67 225 29 1284 97 1892 50 623 55 991 30 37 71 63 99 485 16 59 2 518 38 175 80 395 1 22 16 184 13 2560 27 1441 66 2958 20 667 68 112 28 156 2 204 49 8 68 234 12 57 20 5274 24 135 29 611 2 1476 28 1680 3 414 65 1411 80 276 46 1042 1 1158 2 388 53 289 51 90 86 1434 8 567 14 108 34 182 35 117 87 34 0 7 27 345 41 876 43 1072 64 85 8 200 88 40 35 819 79 965 20 590 56 174 23 30 3 108 98 1102 61 298 2 301 6 816 1 417 24 516 12 18 56 1039 90 745 17 303 59 455 25 729 36 541 70 709 55 422 35 365 18 939 68 238 78 2082 85 2273 90 988 49 794 91 1194 54 363 53 1872 17 900 56 297 79 768 42 178 40 477 39 32 26 104 1 354 33 636 11 232 37 102 65 432 77 228 59 971 67 457 80 686 95 816 15 484 5 437 61 1172 39 158 12 651 31 172 43 956 11 473 72 1186 1 677 11 131 4 100 74 1074 48 289 49 1621 81 697 55 1600 6 88 42 368 7 1892 18 1341 85 19 57 186 53 66 35 376 85 198 45 292 64 265 82 391 90 299 34 140 82 1141 46 366 14 1425 25 89 88 1359 84 514 65 1503 2 948 96 418 32 295 29 106 85 63 45 613 54 834 42 948 93 529 71 892 38 853 83 424 7 84 89 402 23 219 94 235 4 657 43 1009 60 3488 99 1559 76 470 82 142 0 29 52 344 41 717 25 641 83 64 33 1099 9 844 45 603 84 315 24 456 97 851 56 1524 98 72 97 1108 61 45 21 287 41 1488 39 232 96 940 5 2037 29 12 83 556 98 628 55 937 84 677 71 332 9 442 95 3 48 61 81 42 69 556 76 144 83 555 72 786 65 238 98 1127 53 16 32 168 56 229 61 275 18 365 3 5 41 45 24 109 74 337 61 129 22 821 98 158 50 1611 14 1080 6 11 21 656 53 12 66 1764 53 538 5 1161 47 1226 44 341 43 538 98 1317 32 247 66 411 22 19 7 1407 89 341 5 327 10 697 35 608 24 84 17 664 97 815 44 204 98 460 74 330 58 770 4 46 18 431 96 280 26 657 23 613 52 1320 70 1094 37 229 54 14 28 76 73 74 80 613 85 1018 29 1822 78 502 52 60 11 1244 10 1491 99 1344 12 409 85 151 77 89 54 1699 18 318 88 2948 56 469 88 606 4 402 95 663 81 231 39 1294 38 188 68 2061 11 1393 31 49 55 1459 77 194 4 380 43 980 47 1366 96 311 52 521 23 927 26 376 32 1356 55 518 42 202 32 83 56 646 36 1129 46 543 38 454 81 719 19 916 42 1508 76 6 23 664 48 586 90 344 91 971 13 93 42 360 28 529 1 114 34 324 20 130 88 93 23 997 88 385 3 825 23 86 34 84 57 2155 52 44 45 68 10 1102 40 351 31 391 14 121 7 297 64 386 35 395 39 442 1 124 3 161 15 92 21 1580 26 469 79 411 97 1358 79 960 35 612 29 79 73 543 94 1004 39 567 91 125 90 19 36 3597 43 649 2 1102 15 81 96 346 33 3 17 62 27 852 69 662 47 555 6 220 0 565 41 978 25 1583 65 672 16 22 90 1177 84 451 95 74 33 3023 2 953 68 120 1 1207 6 447 4 116 28 956 21 10 22 92 24 2 47 1277 94 258 88 254 74 6 50 608 81 470 38 259 31 42 80 1230 47 343 66 184 -1 -1
51 777 85 369 32 17 69 32 10 68 29 78 12 417 31 422 87 107 75 161 68 207 19 104 18 637 28 587 14 112 24 467 19 382 11 146 55 318 8 296 39 127 87 456 6 3008 59 322 78 831 31 493 63 159 74 688 2 663 7 311 70 256 13 537 82 38 71 344 99 998 85 85 53 557 26 194 11 73 92 221 86 525 36 211 63 115 91 95 68 573 27 603 89 7 41 196 92 436 49 722 16 353 91 617 2 2552 34 25 39 9 72 452 41 622 88 754 29 1358 72 288 2 48 25 987 76 79 40 221 4 250 63 350 86 53 11 813 35 16 83 407 77 477 5 703 15 490 35 95 66 110 10 97 51 4246 38 58 23 164 24 82 39 255 76 315 0 98 6 30 93 2067 88 422 24 744 72 39 12 2165 46 337 28 829 82 348 48 49 30 31 41 685 76 1305 44 257 63 108 43 2018 60 249 93 324 94 551 76 444 67 592 10 528 58 2114 1 530 90 895 4 526 53 10 91 130 57 2595 67 649 43 263 73 604 43 110 14 1669 90 616 12 80 18 860 11 444 2 611 85 175 14 440 20 1263 24 1136 7 11 42 196 98 1022 86 830 41 357 93 79 45 1096 76 854 51 635 37 625 49 2785 40 309 95 1426 4 1004 14 244 60 521 22 407 29 447 46 30 47 1165 36 29 30 98 40 92 93 153 42 1488 75 835 52 240 54 307 22 2387 40 1188 85 769 98 824 73 685 75 1548 23 355 26 1649 11 182 94 156 24 435 21 620 51 101 31 134 58 728 40 1402 45 112 81 1460 88 75 37 2 5 808 99 1539 50 944 24 191 1 130 25 635 79 585 38 846 93 832 1 1470 76 158 40 214 36 611 19 61 6 714 55 74 67 45 70 549 5 11 84 600 18 170 23 230 93 803 24 102 39 581 77 370 9 617 4 202 63 577 87 767 54 437 15 330 99 534 91 125 48 682 56 515 39 180 64 76 57 36 48 280 49 186 3 121 97 473 21 131 7 784 36 333 28 32 50 2721 14 100 47 328 39 110 1 194 83 208 57 297 87 9 90 432 27 6 13 274 49 190 17 228 80 1233 78 200 11 446 95 568 46 139 22 156 14 457 11 2495 95 53 48 194 53 194 35 523 12 393 4 479 47 626 87 2041 5 719 51 21 60 186 39 345 42 2898 35 366 87 172 2 1853 7 384 88 185 77 875 82 284 11 1257 57 1089 40 126 33 15 29 21 39 362 95 312 30 284 56 158 32 175 6 1291 33 340 62 1237 86 727 89 825 66 1 79 438 76 710 27 720 4 389 98 772 36 2 53 85 86 86 71 570 47 13 6 474 92 706 75 79 68 908 3 241 41 41 88 1682 42 1688 29 1016 65 764 66 35 60 468 66 380 67 122 29 197 47 434 77 448 2 151 9 1481 29 476 0 131 55 435 61 491 92 560 58 586 82 2928 53 34 75 825 93 699 68 346 51 393 30 111 33 856 89 5 85 695 54 349 4 336 36 264 51 54 61 509 23 409 18 253 56 9 2 287 85 89 33 42 80 251 11 839 52 313 56 247 82 363 37 19 72 48 71 428 96 1095 5 100 74 568 92 2309 96 622 58 1160 26 88 86 48 12 136 6 576 96 419 22 315 72 1075 77 3150 19 948 28 176 31 474 76 315 97 161 81 607 44 995 77 338 35 559 88 17 40 67 32 278 17 1153 83 1699 18 1859 64 129 69 73 14 107 45 430 53 982 49 194 69 377 93 1296 51 241 65 1338 9 258 50 51 69 589 81 1486 29 1582 9 1009 43 2 51 75 8 1271 52 1331 10 794 46 159 59 642 32 945 53 37 76 158 13 116 31 786 11 3 82 102 47 1151 5 710 30 789 13 94 71 666 74 419 93 529 73 1300 7 1089 48 884 82 678 95 1818 30 372 26 1165 40 981 53 1269 16 1201 60 1615 78 42 95 124 5 329 33 81 66 1564 26 249 19 575 89 436 39 18 71 1378 63 1132 1 797 84 2645 3 263 96 466 19 485 10 781 79 524 82 480 55 72 90 1640 29 140 4 325 7 396 1 114 43 21 62 305 80 99 76 441 32 488 67 38 41 293 68 913 90 707 81 960 80 607 38 403 67 944 62 1833 65 214 61 486 70 347 32 225 68 439 57 242 61 156 7 1259 47 218 96 530 22 1033 40 74 24 32 36 347 79 182 54 202 81 826 50 117 67 1294 27 241 88 50 37 885 63 254 20 911 36 2295 1 961 61 985 38 246 62 555 32 364 58 204 56 293 4 15 46 1491 18 164 65 186 1 758 79 80 51 952 46 1313 58 396 57 200 10 87 58 235 43 515 68 2047 69 1636 36 3 18 1314 77 540 34 84 17 743 26 679 94 391 57 10 74 269 94 709 7 561 90 268 77 258 32 666 44 519 0 737 20 407 31 262 72 374 45 746 9 343 31 637 81 184 19 168 64 694 78 854 10 760 78 686 22 225 55 14 20 358 99 421 55 1066 35 628 5 86 81 537 90 1265 16 110 84 422 68 510 11 710 85 26 39 1738 26 756 80 321 35 202 90 676 57 280 59 33 73 599 10 322 61 53 44 89 75 1153 73 704 93 957 49 123 76 367 91 1763 43 100 18 207 28 1570 31 694 10 1786 89 480 20 346 4 553 0 1306 48 125 45 850 38 42 26 50 3 850 55 2655 16 281 89 1060 13 2108 93 273 52 330 99 94 6 296 21 344 79 1069 32 192 62 1058 65 1226 43 2331 12 983 13 1367 15 691 84 1306 67 341 33 107 3 231 56 415 48 246 53 43 88 15 23 233 25 1963 87 1031 97 753 57 644 83 191 70 44 21 109 25 425 19 827 30 350 5 1330 43 1481 49 791 54 357 82 460 77 483 4 8 82 39 26 1019 2 267 70 617 10 550 90 651 32 212 38 3773 12 1146 27 4 99 288 96 1966 17 660 96 129 50 214 96 64 87 137 25 928 57 83 99 857 54 704 85 84 39 2360 35 125 11 126 6 37 33 345 17 720 67 1550 15 477 80 184 61 411 53 328 42 97 57 1015 45 629 46 1761 95 465 32 2379 39 772 57 15 50 255 11 279 78 361 26 43 50 1104 92 1456 93 40 82 180 84 2834 50 1294 55 1689 73 78 31 574 15 364 6 627 12 494 33 887 73 2 14 175 26 76 3 196 22 159 64 708 15 851 63 165 2 323 18 1114 72 620 63 458 31 526 49 499 56 445 53 381 38 516 82 592 71 1656 60 1184 34 954 32 126 51 473 54 994 20 239 98 750 15 835 95 50 16 1703 85 110 65 343 56 421 57 324 69 24 38 98 6 118 73 162 68 3829 51 95 16 210 69 352 21 293 40 263 15 529 49 155 62 1329 85 845 8 127 3 80 83 227 20 2421 30 543 1 136 49 328 45 484 95 889 18 157 4 364 25 473 34 1713 84 575 80 388 3 276 14 187 42 2559 91 2703 63 255 47 726 37 274 84 2230 56 695 39 431 21 339 89 168 77 897 92 108 28 31 55 972 11 68 56 439 20 109 83 757 41 9 68 1389 58 468 81 408 84 2522 30 246 31 456 30 2125 8 15 97 748 90 432 5 696 71 811 30 237 2 1823 25 730 47 321 87 1113 90 778 22 93 8 472 35 332 30 311 17 1728 46 28 56 3800 85 286 91 72 34 275 22 301 64 17 63 250 46 500 13 318 17 202 52 279 75 3111 90 758 88 194 99 712 50 539 32 42 13 515 23 766 60 27 82 529 70 702 67 72 76 456 82 428 37 758 12 9 7 646 59 1587 78 942 49 340 67 534 18 90 1 435 77 596 21 157 81 514 33 90 18 1515 67 34 55 978 58 379 50 584 62 344 45 347 88 1545 69 1207 83 1610 4 299 12 23 69 212 2 454 4 1043 49 259 35 968 68 119 73 596 53 249 45 352 15 471 14 327 7 194 77 419 68 52 94 481 39 665 54 290 96 1838 84 122 51 1007 32 23 3 18 11 280 64 859 58 49 85 106 7 144 36 2588 86 16 28 136 30 1326 80 544 67 69 19 1009 18 247 78 1013 59 331 93 155 44 138 65 757 72 178 78 57 79 578 78 910 44 34 15 518 19 27 5 136 32 825 35 80 59 46 11 31 46 543 90 659 19 363 78 682 94 320 53 972 83 60 30 835 98 764 67 466 81 161 1 52 0 786 54 1119 45 3 20 806 10 698 44 140 53 106 74 228 66 420 24 102 15 476 35 707 13 1149 15 161 61 300 29 153 23 613 1 1202 66 840 87 268 92 1379 27 44 50 122 29 283 37 123 51 444 39 559 75 148 65 78 8 1001 53 241 38 405 83 1019 3 98 66 570 14 176 26 275 32 162 8 358 15 2 55 548 89 373 53 625 90 130 20 610 26 262 57 161 83 253 38 575 37 416 96 1592 6 1760 53 1358 83 627 66 70 33 745 63 2961 3 1762 83 1968 47 461 0 156 86 274 48 68 86 1573 31 684 14 635 72 796 85 2185 90 715 30 404 83 158 59 336 66 797 12 523 13 684 -1 -1
52 283 56 533 69 331 49 1500 93 134 71 430 32 501 45 775 36 150 8 561 97 210 39 82 85 948 35 461 78 179 9 145 68 1783 43 310 65 218 67 4572 47 809 4 1095 85 690 67 636 32 1978 28 24 63 1548 76 1101 23 356 92 437 37 141 47 371 74 252 69 744 90 316 39 724 11 74 25 300 79 583 77 195 28 180 22 32 20 829 26 114 67 254 68 202 90 178 42 266 6 561 20 83 84 300 39 57 68 456 5 77 15 786 77 65 86 726 82 63 8 206 92 509 29 211 20 333 60 379 17 196 89 692 47 121 65 617 78 368 33 297 70 407 75 460 88 743 80 70 95 387 91 193 77 178 69 388 85 46 92 522 55 257 73 876 78 481 47 55 72 2 91 1038 59 1212 50 1229 38 1450 44 278 82 1790 32 319 33 582 60 126 71 745 72 446 76 77 29 39 31 92 16 407 91 215 7 1028 84 1577 69 47 29 496 67 630 26 951 93 385 58 30 96 302 78 289 21 1243 82 315 4 297 95 1623 12 170 13 603 67 689 32 285 37 801 63 233 15 505 26 2096 49 955 80 121 4 22 14 1474 18 764 88 459 95 2746 15 1210 97 432 92 387 58 1445 54 274 52 578 89 1631 14 779 95 120 78 385 25 661 31 1014 29 496 30 101 38 57 74 420 78 150 17 644 11 132 38 95 82 632 0 53 54 551 19 725 1 248 73 526 37 324 13 450 18 829 0 2211 76 1019 93 1508 12 93 99 600 85 60 36 126 23 669 1 99 13 691 40 994 58 213 34 182 92 797 43 3195 9 178 16 840 28 1731 37 1467 71 679 11 181 30 70 18 217 5 46 85 155 3 59 29 899 46 348 20 157 85 3173 13 423 81 191 78 47 46 6 16 962 47 511 51 71 46 50 3 299 16 230 52 1909 37 1040 70 176 52 414 26 399 96 100 30 980 8 337 36 222 88 447 97 734 24 780 34 384 13 281 70 5 58 435 87 555 49 179 38 321 9 1079 39 1298 67 501 37 68 71 193 77 2011 45 206 98 148 11 291 20 55 89 523 76 23 63 1755 9 722 82 496 4 564 76 571 83 350 37 661 64 360 50 1604 41 301 23 346 85 521 37 821 4 53 85 513 94 1446 88 355 75 686 52 300 17 1090 83 103 45 292 73 957 15 2141 88 316 25 863 89 315 23 974 51 1995 16 971 24 268 67 271 74 269 13 327 14 62 91 747 97 440 66 7 61 1555 20 802 46 160 33 2128 77 657 67 12 70 453 43 608 53 658 57 15 85 749 6 173 20 1960 44 488 56 99 50 153 94 745 18 507 89 401 11 483 2 593 63 837 90 183 35 1832 27 156 56 1469 35 172 51 75 17 161 72 770 19 224 10 112 17 469 53 250 79 2091 97 34 30 96 92 638 34 515 1 238 66 478 34 200 99 614 56 864 77 1618 39 864 29 62 46 63 72 24 86 27 33 515 58 193 28 133 83 889 78 1626 15 290 68 1107 13 342 71 1308 54 416 25 135 42 1070 19 211 62 315 24 961 84 1529 90 22 25 825 27 255 51 622 83 184 1 21 67 46 68 1157 3 347 41 686 87 65 39 2656 0 2112 4 122 40 840 77 64 44 591 97 1249 67 991 68 959 0 708 88 133 73 512 18 33 47 272 65 296 29 81 39 17 33 76 59 1831 42 1062 31 81 60 112 88 287 78 606 45 169 20 222 76 153 45 2057 74 692 80 457 92 1078 87 183 1 1967 12 151 79 61 9 405 35 1536 23 415 98 1195 99 995 93 186 97 1194 18 123 91 115 95 733 53 359 4 342 44 988 36 480 72 841 33 594 62 67 5 63 98 113 24 1142 83 103 75 333 32 3 36 798 16 1253 64 174 25 1880 15 3010 17 144 14 1039 10 314 72 2016 49 1217 2 65 91 1420 57 870 26 223 95 266 35 55 54 2012 68 502 8 973 4 2495 36 587 34 535 88 315 83 208 5 474 58 56 42 553 40 971 85 142 8 14 90 552 88 182 54 794 44 51 0 181 70 962 98 561 45 1318 8 313 0 1048 1 384 68 327 19 2046 75 1248 15 65 47 271 71 140 85 238 20 345 65 501 18 75 45 76 66 347 55 332 57 2242 27 2916 57 666 4 728 78 101 73 64 52 268 12 159 6 500 94 475 67 408 0 474 22 761 90 1180 33 634 34 176 73 358 49 1342 74 95 1 165 59 1506 65 465 87 1183 64 1812 34 1016 74 464 3 1047 27 145 31 72 76 432 40 739 75 36 52 2501 71 560 49 544 40 977 24 314 66 199 20 2368 0 558 64 380 98 1218 32 640 68 705 47 518 76 1820 9 107 43 81 90 181 79 370 99 261 29 98 47 200 68 486 5 352 67 193 64 893 96 1638 57 51 0 57 35 472 13 1144 85 588 48 2368 28 481 16 1792 80 658 26 836 27 825 73 557 50 1829 20 70 97 246 70 753 36 1036 37 1171 26 602 83 363 54 456 2 420 14 300 72 75 61 2159 58 553 12 338 66 248 61 643 90 5 91 50 47 158 89 33 21 527 46 35 47 949 57 549 28 1564 67 1284 32 1050 41 1544 93 1368 75 11 76 1 36 1054 68 44 36 789 41 342 64 2216 77 357 75 528 86 356 3 310 90 2368 16 1773 49 929 96 1003 84 457 0 594 5 1722 37 19 18 720 82 16 16 524 6 1902 88 1319 51 1541 88 1598 56 701 81 611 80 658 46 53 68 1320 99 2223 24 308 42 506 60 706 56 607 87 642 38 308 60 1945 67 49 94 993 85 271 23 463 60 1405 95 652 26 606 40 389 65 2668 84 684 64 736 54 2017 10 143 64 62 5 380 15 40 95 1034 23 107 8 408 56 1198 67 53 39 768 9 126 79 477 50 211 61 854 12 1025 7 2090 65 64 14 762 64 14 93 7 37 642 39 686 20 1088 17 1000 52 1280 66 549 17 731 61 80 14 340 82 2056 88 260 86 1023 65 340 71 1334 26 541 76 3023 75 1097 59 543 40 164 52 40 77 1587 55 920 84 635 40 1270 53 11 52 106 22 1516 70 12 89 2398 71 35 51 333 75 2317 10 397 23 586 14 849 17 708 86 189 92 709 36 16 60 571 4 1045 5 98 86 836 25 831 33 130 59 1057 54 831 37 314 28 184 17 591 97 121 62 329 96 75 9 676 98 17 48 132 38 385 46 427 57 1912 59 874 14 1140 68 953 87 22 59 859 13 1656 33 379 46 612 85 305 93 1151 77 1006 0 337 88 1280 46 4344 50 55 5 503 18 209 47 324 40 1386 98 235 63 256 85 276 50 866 13 1448 60 739 13 7 32 535 18 680 24 324 8 1905 87 20 95 71 1 919 98 528 97 1188 27 353 53 26 46 550 22 472 99 82 74 227 43 190 82 2131 6 613 23 1 25 208 11 706 73 626 85 11 1 1147 35 552 85 22 99 627 30 215 14 74 2 49 5 271 47 2320 83 405 84 60 1 1820 23 1022 7 36 3 374 33 1065 30 786 71 245 76 1790 2 175 38 4 7 2 45 706 99 1782 12 498 47 1308 88 57 31 88 82 16 7 104 43 367 4 604 7 462 6 2179 97 931 25 136 16 456 47 899 5 611 64 1227 86 826 11 63 99 94 90 428 26 1708 95 158 29 249 97 150 68 589 59 601 23 856 48 5 41 331 47 1746 55 600 62 465 35 880 17 2410 76 368 44 525 30 655 34 23 11 1976 86 308 62 126 23 466 41 212 21 1647 28 166 57 594 21 1301 63 735 0 738 27 1246 80 497 66 556 22 247 25 33 26 267 80 1411 21 638 52 2 50 471 61 67 69 430 50 582 97 102 88 467 12 1057 97 476 20 1088 29 229 26 252 6 425 58 321 8 337 0 114 77 1002 93 470 96 1068 47 183 44 1038 6 2880 44 1391 66 153 4 479 51 1149 39 632 29 30 55 636 52 875 77 60 10 486 94 280 45 216 0 17 22 212 61 104 5 452 65 252 14 947 29 83 53 251 2 280 14 127 6 287 37 62 21 1119 30 201 87 625 64 3 27 1540 11 786 82 227 84 361 77 169 56 2977 11 1417 71 46 84 113 88 210 71 1522 58 242 51 283 25 161 81 192 78 28 -1 -1
53 730 44 10 32 403 36 153 15 897 64 919 14 305 2 1196 97 589 37 459 30 1352 64 225 9 2356 26 2535 27 1168 32 2707 19 1752 17 36 6 331 41 4 44 109 20 5 66 1618 46 582 32 1111 66 77 46 712 68 365 47 191 31 241 53 1738 63 291 26 524 66 563 67 786 78 369 80 32 36 217 34 453 38 589 52 391 1 2632 54 961 40 50 27 400 15 61 70 867 58 415 59 907 17 639 3 481 66 755 63 329 62 257 66 1074 41 1407 18 96 1 102 9 40 82 14 84 545 59 926 64 356 50 11 10 909 27 562 88 1325 70 870 95 46 1 70 20 37 14 182 35 66 58 151 77 588 91 311 58 533 66 445 49 2387 1 70 58 877 47 560 44 116 72 1218 88 197 31 27 72 229 20 281 94 963 77 915 16 726 90 4 93 1105 61 58 2 138 42 127 58 1756 95 1813 45 17 87 1844 14 58 56 378 20 370 10 1190 70 631 38 452 63 61 77 286 13 87 94 1506 28 624 49 1227 4 208 19 165 59 798 36 706 87 137 51 427 57 415 78 25 36 830 20 574 98 238 7 634 19 2157 67 16 8 2141 66 443 57 562 34 477 59 3328 82 567 2 149 23 726 56 1503 33 67 73 76 84 22 2 179 58 1326 67 345 93 218 66 120 37 684 47 737 3 721 26 121 1 657 39 394 92 20 48 1354 98 144 44 934 49 1649 82 43 13 362 41 218 53 526 5 563 35 652 9 647 56 930 39 44 25 273 12 14 25 233 0 417 73 3040 82 389 58 440 84 418 20 450 67 136 38 37 14 488 88 149 34 7 3 451 25 149 98 1225 92 24 82 362 33 635 95 1228 33 330 80 196 11 6 57 65 76 1487 97 209 47 46 72 1721 68 243 76 209 31 3462 74 411 17 46 14 142 97 314 72 340 14 539 65 1445 20 424 85 287 63 2823 75 195 35 803 31 732 26 316 78 97 76 653 62 1235 63 172 17 1197 74 675 82 1162 88 1366 90 3540 28 929 86 324 18 517 62 285 9 490 99 1 34 571 21 1072 4 728 16 126 92 721 74 523 57 413 11 338 73 123 65 25 99 2109 88 388 56 1186 38 1517 28 74 5 55 8 2368 62 1195 43 160 85 308 1 312 6 124 4 477 63 841 72 754 59 1205 98 50 79 84 2 652 45 601 9 2617 13 704 86 1239 25 6 16 2273 33 1432 62 694 53 63 62 1533 31 186 53 423 5 337 10 244 64 741 86 626 32 463 15 528 81 142 42 262 28 691 39 804 78 118 66 159 26 342 10 323 84 41 7 1295 25 3679 16 12 86 306 46 1415 31 1361 45 450 21 256 98 1055 84 997 15 201 24 332 73 2358 20 71 28 360 48 940 76 799 92 399 13 150 36 691 31 125 21 1636 23 606 20 522 35 169 4 953 69 410 72 17 53 161 98 359 8 1479 45 1571 33 131 3 1064 91 127 25 113 23 1480 44 863 42 30 22 919 37 36 26 1143 16 989 29 418 93 538 60 235 28 36 17 117 16 968 40 116 98 745 58 121 1 5061 27 103 41 67 85 563 22 786 72 216 99 58 12 830 80 571 73 131 33 194 35 158 99 29 20 618 99 379 94 131 60 402 77 155 16 1340 88 977 35 651 41 373 42 355 33 1825 84 509 68 54 85 404 78 1952 45 35 42 313 15 88 3 1156 30 925 83 848 3 35 16 253 68 1600 94 931 99 1654 12 248 39 2963 99 278 8 856 72 231 81 1400 65 148 87 1791 49 29 77 165 54 694 43 212 63 504 96 138 86 941 79 4 89 1399 65 916 42 191 33 455 80 1998 39 1096 75 615 77 547 51 81 14 117 10 1017 29 163 74 569 11 775 26 14 33 1695 92 342 61 217 14 1996 53 830 13 189 35 150 90 88 28 37 31 338 85 374 52 26 5 402 49 583 45 520 97 682 96 7 5 1038 44 108 64 304 91 561 70 1158 24 944 79 1245 69 548 36 163 58 301 22 2016 7 305 4 580 51 12 50 318 80 250 98 185 40 665 78 681 70 152 68 2013 47 181 24 217 98 431 77 236 57 183 34 838 58 2142 22 197 4 17 26 172 47 27 56 1062 5 1157 39 1760 66 233 98 358 50 320 74 183 11 1275 94 362 2 77 90 389 9 33 26 1451 93 1727 74 222 18 36 13 531 30 91 24 597 29 312 79 55 31 2 99 179 47 59 44 770 60 448 83 124 95 1416 13 58 20 81 19 892 40 32 28 196 95 173 34 1295 17 974 9 226 62 274 95 172 11 90 76 673 77 121 26 219 98 30 79 50 24 2171 22 3432 15 41 52 1300 45 116 66 1870 13 812 45 994 84 1261 93 136 53 925 94 144 78 844 51 914 85 437 79 874 82 443 96 2880 4 715 86 834 11 916 17 803 40 525 96 1215 28 277 6 1884 9 153 33 78 84 2394 4 132 23 214 34 140 32 260 74 385 26 716 29 32 82 612 97 189 74 38 87 454 48 1651 39 201 91 259 72 88 38 437 86 776 75 1765 89 1067 50 633 21 1547 22 188 48 49 67 2494 99 150 55 35 33 293 47 1089 74 533 97 47 62 843 63 482 46 221 6 657 33 216 6 184 87 132 49 1165 10 250 70 859 39 1062 86 459 38 2083 57 502 53 1328 20 952 7 817 23 380 29 159 53 1033 54 356 71 54 80 24 90 229 89 1919 1 4 17 493 51 155 52 32 82 500 56 500 5 5877 79 614 94 1686 42 2079 24 442 97 173 34 85 44 373 81 98 95 1091 98 165 94 1018 74 62 18 58 23 260 14 454 73 650 52 1472 34 131 99 356 36 36 76 356 38 303 37 1392 68 367 55 454 24 309 98 411 45 559 32 20 6 38 94 313 55 152 41 518 35 461 9 58 42 134 67 375 87 80 5 2534 80 61 35 605 68 1468 93 2 54 182 74 362 44 262 14 66 47 225 68 30 28 316 15 500 45 83 67 297 66 437 7 336 36 97 11 844 59 1210 68 484 28 1267 29 233 90 359 98 1201 67 512 84 111 61 1415 8 91 6 1141 26 1029 59 1303 67 308 1 903 86 7 26 336 65 1051 78 20 69 1066 71 7 94 2347 22 505 56 541 13 34 18 440 37 52 97 21 11 176 67 1342 82 570 45 1555 57 271 13 145 40 146 21 1376 19 337 77 119 65 142 62 34 44 490 96 633 83 446 87 502 83 235 77 89 54 61 29 709 98 120 0 707 41 301 82 579 26 1331 87 1251 19 889 66 541 86 863 16 824 38 284 21 1524 2 553 40 370 10 787 96 283 73 821 75 289 68 103 30 265 8 95 95 71 70 308 44 1606 0 236 79 136 82 69 29 230 36 738 63 120 36 678 67 852 62 1664 81 363 76 168 70 688 43 643 29 324 69 644 31 425 48 2318 71 31 3 123 29 182 71 1081 22 190 72 47 19 1122 29 691 19 610 14 98 50 29 31 643 34 964 7 1028 86 175 89 385 20 573 74 565 73 669 10 265 99 1332 14 95 20 662 35 790 11 121 7 1468 23 845 39 17 56 795 65 746 33 420 55 992 79 127 76 150 81 444 60 147 32 792 83 239 54 19 62 846 7 760 48 42 84 315 33 818 43 2380 79 418 23 14 50 4 35 432 3 15 64 166 95 238 33 50 91 251 40 7 99 19 12 917 7 331 53 1796 2 79 1 68 37 764 76 1038 30 183 35 189 11 82 15 820 68 186 64 3140 28 124 36 953 2 334 90 2851 15 1470 77 399 80 547 39 496 18 540 34 395 43 275 90 158 44 794 77 117 63 698 52 427 98 1120 95 697 29 68 84 235 41 1197 11 963 86 839 85 383 49 1334 95 882 64 259 62 117 57 148 30 986 81 457 71 2633 0 817 8 357 27 330 1 614 32 161 80 1543 79 440 23 553 49 810 31 1942 75 667 33 1196 46 411 57 727 37 64 76 1294 45 1893 19 469 65 254 24 115 33 2410 80 2489 79 4 85 729 84 1777 19 284 6 188 87 295 52 843 98 206 54 1890 5 198 54 1090 98 10 80 162 62 271 13 156 40 989 31 1632 15 2475 79 36 7 351 24 159 15 299 35 79 27 214 64 143 40 1169 91 70 28 106 10 779 46 1769 91 506 83 99 12 83 25 1049 90 650 28 146 33 775 35 827 10 102 21 352 70 754 38 806 71 343 67 51 83 1476 79 396 26 459 -1 -1
54 202 97 1185 60 94 13 51 10 809 81 216 14 448 51 261 15 967 22 67 90 48 27 910 0 407 78 15 55 1 7 8 99 11 83 12 69 1245 11 433 92 313 38 609 78 529 60 1056 80 857 43 1223 39 990 4 960 91 158 87 124 0 421 11 279 85 6 22 203 10 543 37 271 49 553 64 3027 87 38 99 687 64 1270 86 923 42 147 0 1325 62 142 20 960 99 62 81 235 40 72 55 459 2 1116 66 319 78 1607 10 42 66 228 34 148 39 788 53 521 97 199 41 607 59 491 17 1243 21 276 46 1257 47 99 55 292 63 249 98 445 17 1127 5 280 35 1409 85 531 25 566 54 1777 26 11 58 457 33 1390 17 470 16 168 18 170 54 568 46 22 16 450 23 10 40 658 96 353 87 238 97 650 87 1797 98 505 26 767 43 268 83 25 77 59 52 14 15 398 45 384 76 9 9 552 36 570 44 365 83 1514 21 19 7 51 4 1265 0 1488 10 727 18 2091 75 734 83 81 26 371 13 1193 50 318 27 1 12 22 72 263 34 275 89 192 67 254 78 1377 6 852 10 1928 57 560 40 175 51 1096 87 589 63 1482 3 68 34 185 99 758 92 535 17 345 25 473 86 57 92 39 5 932 6 1048 57 1513 94 670 59 291 37 907 30 387 17 814 91 738 82 532 30 85 59 96 29 154 13 13 76 334 4 533 80 48 32 58 58 87 50 1319 44 262 16 514 79 903 1 185 40 2773 31 527 81 61 61 793 73 141 59 1226 23 88 71 1687 58 314 62 291 55 49 85 202 34 3 25 656 50 557 19 885 84 1070 59 111 46 470 72 1431 30 231 16 354 86 1188 81 73 18 447 78 519 89 83 93 974 50 471 52 530 46 1233 57 214 51 308 47 906 13 34 53 1018 74 791 9 592 98 2093 43 1193 66 1430 36 504 0 430 19 152 22 328 96 790 54 123 0 1352 24 631 16 1090 86 435 17 2017 3 1569 72 304 92 98 38 267 94 244 78 280 10 348 76 846 72 932 63 393 23 895 79 48 35 2390 27 27 89 1067 60 467 19 62 5 851 60 506 82 104 62 3011 80 496 86 51 72 357 34 255 22 118 45 114 31 85 51 492 91 296 73 560 27 459 67 168 94 797 5 1084 96 392 24 124 1 1243 77 171 21 1099 91 1020 41 643 17 1 93 3005 68 548 28 25 5 944 40 233 8 311 79 703 97 605 25 940 99 2052 36 298 86 173 89 488 35 253 42 178 60 3908 27 31 83 205 36 271 33 1083 34 1674 92 1275 76 1130 29 281 71 1108 25 454 50 312 37 1253 12 478 30 58 72 330 86 1226 34 473 17 180 1 207 21 330 83 177 49 474 63 255 38 1135 94 778 18 6 42 391 63 878 36 593 21 389 17 60 44 694 6 42 1 39 24 75 91 1267 21 115 23 92 81 10 26 2637 45 265 5 312 22 461 9 645 13 286 37 215 73 967 84 995 82 199 68 615 18 1475 0 258 19 79 13 209 58 27 89 687 30 2622 21 113 76 214 11 522 53 145 30 1182 5 681 8 534 12 327 9 79 32 840 9 243 82 241 74 791 21 110 48 1151 15 36 96 14 67 547 27 232 57 323 14 1690 42 212 94 955 76 1323 80 783 67 442 48 73 21 96 73 350 14 1471 81 162 87 59 63 590 6 342 1 1144 12 24 60 541 38 554 77 89 68 3249 69 170 81 186 9 44 48 881 69 364 21 118 16 587 23 139 0 877 14 322 3 1510 47 86 11 1045 50 212 3 2154 61 239 36 620 78 124 73 448 3 577 93 12 80 329 13 463 33 675 91 897 23 1027 63 99 64 320 25 350 88 260 59 411 69 144 41 150 71 374 21 256 15 145 50 638 62 521 87 1036 56 60 3 1336 17 379 3 493 29 803 64 306 69 819 26 755 8 663 85 1180 99 1009 29 510 76 120 80 318 86 1415 25 158 56 644 6 136 41 749 85 119 29 827 47 155 25 41 38 844 96 472 93 1796 99 859 67 303 69 285 91 798 5 2479 76 214 4 347 26 24 63 785 60 236 50 878 31 1442 12 651 74 520 63 1231 62 147 60 300 91 1203 94 387 43 267 73 1736 6 94 49 438 4 162 17 1510 29 113 51 168 65 422 74 657 25 651 23 447 67 10 6 223 83 1502 70 612 55 217 40 703 93 819 12 215 30 190 67 35 24 1047 0 1148 44 139 53 233 17 554 58 549 96 219 23 313 74 85 85 210 75 5 61 279 7 522 87 950 61 169 69 770 79 1834 53 726 13 1199 62 1909 7 103 27 44 62 131 16 456 45 243 6 368 79 1022 23 1401 34 118 0 975 27 292 94 2584 86 63 16 431 48 623 20 2645 87 514 30 342 79 1165 71 1798 28 574 45 510 61 863 5 623 89 449 31 1518 86 726 22 185 12 482 20 258 73 360 27 709 54 494 59 371 77 113 79 265 64 131 13 404 71 148 77 1030 73 144 20 912 12 489 14 143 1 100 82 630 49 782 88 77 13 171 19 1179 25 681 79 206 34 96 79 2 49 81 86 941 43 100 18 23 24 19 45 167 4 2269 86 453 34 317 24 178 23 251 68 336 75 1464 61 280 68 387 10 81 80 615 21 1049 27 185 83 650 63 1788 0 341 85 1093 95 254 22 46 91 1174 10 632 20 598 96 73 17 83 3 337 82 3 18 292 10 467 63 1209 43 1215 3 2022 66 199 59 1315 65 98 40 195 3 698 88 17 35 822 48 306 86 472 24 823 46 674 83 140 2 286 21 1364 23 1173 50 983 67 1272 63 288 52 259 71 104 39 857 67 187 64 287 23 1100 58 356 4 225 29 226 92 333 16 618 53 1102 57 661 58 96 90 304 73 702 20 1043 90 254 68 1256 96 192 32 2 61 133 58 3570 36 235 76 345 87 1150 2 163 19 406 79 576 57 811 49 175 90 879 17 523 2 638 31 1088 38 42 70 227 0 70 37 226 98 511 89 524 41 961 13 268 14 1854 65 909 55 370 10 17 32 496 31 640 17 17 53 225 39 62 94 505 80 275 58 1051 52 3 90 460 99 147 6 1255 31 297 88 220 70 131 25 695 24 165 90 115 39 103 62 731 71 178 4 193 65 1243 15 937 81 955 73 750 83 9 68 289 66 2909 35 536 84 26 51 1905 30 2353 38 353 52 513 85 1137 19 516 82 139 59 1411 15 14 58 2168 73 856 84 16 55 353 70 590 79 177 6 1213 91 322 39 430 53 1542 49 521 6 1043 93 156 28 321 68 3203 91 598 10 453 86 123 11 1121 45 472 13 650 24 389 53 115 97 27 14 1168 82 617 42 1011 16 251 90 14 10 349 0 163 40 979 3 129 13 152 89 2044 12 719 76 272 71 18 52 463 44 1481 81 66 63 756 71 360 54 187 78 591 96 213 23 64 86 212 95 293 50 465 0 943 73 20 46 186 24 296 6 1071 98 476 68 480 94 217 42 1337 62 136 60 91 51 997 12 415 58 510 61 2139 74 1448 39 1618 64 817 60 299 3 24 27 808 76 415 18 77 13 1962 52 891 66 1775 31 77 75 683 66 351 15 128 58 214 86 2 32 23 12 153 55 1206 7 920 88 282 49 110 74 105 36 244 72 355 91 247 56 177 81 89 65 251 48 1291 99 369 68 398 8 243 55 102 51 109 3 1058 25 1333 20 2778 96 181 51 422 86 1324 26 607 25 496 36 516 27 580 10 2393 38 353 86 707 64 633 92 132 90 228 39 59 46 26 97 1433 18 965 28 901 12 601 33 130 69 479 31 140 99 1699 76 98 38 1089 67 55 61 563 53 524 85 124 21 954 34 406 26 1793 94 1651 73 1491 43 298 59 564 56 497 37 362 31 371 48 43 35 977 16 697 75 437 81 708 97 442 38 283 59 57 89 1058 7 218 19 603 24 161 7 240 22 587 51 212 97 1130 63 82 72 675 13 38 55 702 72 716 22 630 35 879 66 56 72 255 81 185 20 938 81 204 27 196 30 585 21 111 27 1393 69 601 67 569 43 996 24 337 81 94 40 228 55 100 62 1283 83 813 82 106 70 1170 10 390 19 336 34 2712 93 496 75 124 97 346 3 165 96 590 48 452 42 95 12 91 62 638 91 1022 6 1220 58 105 22 89 11 135 57 268 34 465 74 850 25 2083 38 1112 93 219 84 59 44 739 21 279 38 504 96 402 46 644 81 662 76 689 34 592 70 1203 40 367 88 350 28 413 41 31 25 1131 14 125 88 193 43 322 88 259 49 510 80 539 10 254 33 180 58 130 73 69 88 212 2 286 85 47 47 932 99 819 47 910 48 275 71 2 22 644 64 565 74 7 67 5 14 116 33 1460 29 359 40 1664 38 195 59 832 0 205 7 652 50 347 68 175 1 128 74 423 62 1837 27 1225 67 253 74 313 57 5 93 736 84 2342 80 532 61 31 3 336 76 1231 23 404 96 312 72 173 19 172 28 174 43 118 4 549 54 630 3 32 77 102 99 14 -1 -1
55 10 58 2327 87 1298 91 615 12 418 86 129 44 173 95 497 75 640 36 324 57 739 95 789 58 618 11 53 48 463 1 1239 93 683 44 523 32 1144 87 58 38 1456 31 186 63 79 23 1820 78 283 99 77 50 253 24 428 68 1146 55 2706 39 452 29 26 18 155 94 207 92 523 22 343 42 450 15 479 58 367 91 1046 80 854 90 33 77 142 81 243 79 201 64 802 18 96 99 1014 79 195 83 584 16 217 30 525 82 549 48 689 26 8 83 286 88 591 67 653 25 48 73 655 6 102 5 611 8 500 94 682 39 587 98 1878 5 320 51 1051 63 201 42 89 26 304 72 910 29 90 84 868 46 356 80 81 90 1138 67 621 33 985 45 677 10 438 64 655 3 152 1 31 24 3 92 216 59 30 25 717 34 89 9 284 0 375 95 44 99 217 56 303 25 9 94 283 53 553 37 208 58 269 51 220 88 1016 11 131 21 1212 0 403 59 330 69 549 18 120 51 677 80 51 79 334 19 35 78 17 82 1144 66 45 75 155 27 484 13 738 21 846 9 330 77 49 47 232 11 83 7 339 34 207 8 2216 73 1153 0 195 13 214 50 160 55 15 3 704 58 325 61 274 68 40 19 855 90 596 91 233 14 311 12 199 43 1199 5 561 49 203 27 1208 12 194 81 824 32 675 25 246 28 263 61 1379 70 475 21 487 41 38 63 465 91 1409 97 212 15 858 98 152 18 597 13 41 89 275 11 375 37 446 54 162 79 113 18 877 44 188 12 1167 10 890 44 9 28 370 50 1382 64 333 63 76 54 663 22 1418 41 296 0 763 89 123 42 105 93 402 61 361 46 154 94 110 15 508 87 75 53 498 83 542 53 1212 13 59 56 662 82 1035 84 868 4 116 71 198 77 1294 91 1186 76 55 8 137 68 851 64 505 34 673 95 718 57 71 44 1286 57 1166 10 2041 77 376 47 172 33 6 26 731 35 1716 21 65 11 244 77 754 34 1071 6 414 45 1193 68 307 32 58 61 2333 72 716 77 166 68 312 13 1264 27 1206 87 435 37 252 87 1079 58 53 66 34 13 621 37 297 33 775 53 4024 48 690 20 437 44 124 20 1249 53 368 6 387 37 851 84 1411 86 218 52 538 28 1402 88 574 21 741 36 305 62 1027 94 75 52 763 5 64 58 1145 72 1110 93 776 89 823 37 428 9 171 18 78 42 215 89 1067 96 165 98 1121 36 1650 62 582 99 2166 65 76 57 1561 49 481 11 71 95 1219 87 218 50 1525 88 617 55 421 77 118 64 563 22 2115 57 32 35 447 60 738 25 138 65 836 61 385 86 108 14 614 12 43 25 40 8 496 78 5157 39 260 37 616 94 558 93 318 64 604 43 333 33 383 84 84 42 851 47 442 29 39 14 1333 95 1568 93 377 31 403 39 364 51 584 63 464 97 65 78 264 59 330 77 349 12 718 66 794 8 406 63 419 23 375 38 2390 56 819 89 105 69 1575 18 399 94 228 13 106 47 2675 61 211 35 1334 93 117 60 395 80 141 64 1247 3 431 24 877 57 814 71 775 1 31 9 644 1 2089 54 417 77 425 44 365 61 536 65 47 46 632 29 2071 48 560 61 410 44 80 14 428 40 147 2 468 11 93 81 232 23 258 55 100 13 22 24 171 54 734 16 325 26 664 56 140 93 12 33 160 11 110 46 1383 2 564 48 602 19 60 64 620 69 696 37 137 19 205 83 122 57 956 11 1176 25 1878 80 125 78 1124 85 1640 87 683 49 105 34 1798 12 152 88 1052 44 851 21 163 51 259 40 2390 56 443 35 67 88 103 92 1021 56 741 33 1238 52 626 21 36 87 335 48 1734 53 1137 27 329 64 333 60 248 72 1725 26 183 44 1105 37 79 72 959 70 22 2 282 1 1334 38 39 91 296 85 147 87 848 95 232 26 767 6 431 91 1051 66 136 90 553 3 1257 45 22 79 500 64 309 4 104 20 463 18 182 11 354 3 136 59 446 66 3544 84 1207 98 112 12 196 49 977 66 57 59 561 54 1 64 204 46 135 61 54 4 608 36 587 6 1359 58 306 17 1658 3 260 30 374 73 823 84 17 85 55 14 67 75 693 36 235 83 1148 43 356 54 49 45 675 44 462 97 922 45 292 92 784 22 31 55 890 60 900 37 2784 86 45 83 381 66 1044 98 359 60 250 32 731 71 1409 61 285 12 1085 62 860 18 1231 25 172 63 1223 70 123 24 94 30 866 26 173 18 1038 10 4 2 785 66 448 77 155 73 1721 45 847 69 261 27 176 16 702 70 134 95 576 78 542 90 225 10 136 62 65 19 803 14 311 72 311 98 431 47 575 68 2851 11 921 26 570 9 30 39 1146 62 26 60 216 4 200 11 101 23 178 13 456 36 372 76 438 61 1731 18 74 6 223 22 758 29 512 43 23 40 204 14 64 53 1009 5 990 93 410 8 472 73 61 19 220 26 747 77 35 57 1325 80 955 32 284 72 389 19 1078 63 2266 67 1108 17 85 77 681 89 115 31 173 56 383 18 606 56 94 76 808 4 821 11 57 13 523 27 2396 50 246 52 200 70 254 8 1461 0 331 91 196 12 63 25 401 80 62 51 120 41 686 9 345 10 2553 81 307 86 1069 80 138 29 1497 32 1022 30 636 66 500 81 131 82 1576 18 220 74 456 64 3771 11 304 12 47 10 183 36 1440 54 72 77 209 56 63 45 718 29 106 0 330 33 240 35 775 49 367 81 259 83 72 1 363 25 1930 32 1120 57 778 69 208 63 640 50 175 22 710 18 123 1 114 30 917 2 39 24 1622 26 737 87 609 35 211 74 325 27 1343 90 125 95 933 8 50 13 774 89 827 13 51 81 160 91 1079 87 393 21 174 80 812 11 32 39 167 55 479 78 69 5 1201 13 197 79 77 46 362 98 571 79 1785 28 225 72 248 91 1279 61 170 64 425 21 335 35 839 24 511 35 443 92 911 8 261 65 164 27 846 49 975 92 283 54 153 49 417 25 565 8 26 0 977 75 594 85 752 66 548 18 1409 57 2083 53 1380 81 120 1 182 73 466 80 280 88 167 78 508 22 1939 32 122 25 16 15 449 92 56 79 260 36 785 97 82 78 130 87 157 17 79 21 735 57 2747 47 1243 18 144 34 580 4 474 54 543 33 858 99 238 29 551 93 125 13 775 41 81 79 240 66 351 11 33 92 357 9 653 15 1561 66 511 8 1153 54 632 16 700 30 640 37 345 88 670 27 821 8 1971 29 1283 66 756 79 1820 2 546 18 124 10 398 98 663 49 1185 50 349 80 548 64 476 63 54 37 501 69 735 23 529 38 774 0 23 71 34 94 521 55 470 87 438 20 348 63 27 42 324 41 1139 62 778 94 411 7 326 21 893 95 474 83 56 8 36 30 816 26 326 8 26 0 148 95 361 59 95 17 486 3 371 17 118 91 99 84 1486 24 221 36 376 97 164 10 269 25 1378 83 1146 90 409 91 1160 17 584 26 144 67 312 20 218 84 117 62 225 38 443 54 1377 77 174 64 880 86 789 83 427 1 1317 49 976 8 152 68 138 57 687 55 196 49 731 27 117 20 1187 34 893 96 1809 51 113 37 835 61 391 22 38 75 377 16 1411 69 82 24 2408 59 73 66 775 95 1706 61 442 32 262 13 116 11 241 43 1004 56 213 39 231 33 1102 45 48 38 258 57 220 79 630 5 529 0 198 70 320 96 258 9 58 93 203 21 496 59 167 34 234 16 1851 67 8 10 790 34 58 36 255 35 185 37 894 57 132 54 858 0 691 12 1191 96 780 10 111 81 42 99 1217 22 70 74 338 23 1509 34 119 30 236 63 87 27 897 35 70 67 2121 97 385 95 526 2 309 37 639 66 135 88 218 97 190 67 61 49 474 55 303 66 533 52 658 47 893 11 101 10 282 13 44 66 161 10 44 34 201 2 271 27 2682 76 343 5 386 14 560 85 454 27 178 21 270 95 78 14 397 25 47 44 632 32 523 84 2 15 658 60 154 52 352 78 1547 35 714 30 196 64 2890 15 410 46 383 60 138 82 104 94 1396 22 123 98 71 17 94 0 1528 8 217 44 1728 33 470 30 399 0 21 38 909 76 157 53 238 4 181 40 579 74 731 90 287 82 824 34 340 15 319 24 547 56 739 31 153 15 2303 16 1543 93 76 2 193 0 1428 36 526 52 493 86 255 93 152 5 310 84 633 52 49 85 183 82 15 51 18 86 74 48 562 6 329 3 997 46 75 20 549 50 130 60 401 53 941 75 407 31 255 42 563 45 124 79 1289 2 223 13 80 16 2606 84 434 7 527 51 94 75 745 34 528 64 160 66 250 59 482 53 19 75 131 30 675 83 77 53 38 24 420 86 1453 50 1514 17 56 25 345 67 856 25 877 67 683 3 84 9 1520 13 1580 86 95 30 921 10 1257 88 337 72 498 63 38 8 434 93 241 57 103 84 365 20 895 40 50 90 321 98 1724 97 159 35 346 79 179 73 176 20 2193 27 67 77 463 98 222 33 477 5 1188 76 607 54 605 73 563 79 50 17 142 16 486 30 346 75 634 80 257 87 163 64 348 15 336 16 1179 75 311 71 1124 78 145 30 452 40 411 55 648 50 595 34 1458 85 694 45 495 95 1483 98 1662 43 1924 64 482 42 281 -1 -1
55 487 27 838 12 525 90 104 22 688 15 967 29 1203 32 1712 47 10 71 704 25 146 72 549 65 1125 6 1173 3 1352 71 32 19 641 34 16 91 191 6 560 13 855 60 470 11 722 36 111 22 655 24 156 14 178 62 1190 56 573 15 909 97 292 6 410 58 336 37 460 42 306 28 42 67 2269 48 1516 40 1260 21 538 25 1084 3 1476 8 100 81 1217 92 644 14 219 15 709 62 717 82 162 60 47 80 837 67 170 59 1048 81 200 67 512 39 750 99 749 29 160 75 2474 2 1209 92 102 37 675 99 1535 39 349 13 30 52 621 68 2062 17 683 37 358 75 1276 94 231 49 296 6 32 90 178 86 14 44 13 7 466 16 145 34 453 3 116 68 347 61 1257 43 512 34 204 75 719 43 78 99 234 46 1679 87 116 69 212 81 69 38 331 77 694 20 647 4 674 14 594 76 263 54 129 62 537 58 1150 23 131 79 476 80 119 5 69 79 1388 9 813 42 7 50 23 16 433 25 488 72 333 81 556 39 1591 43 367 12 1328 1 126 25 268 24 1235 54 1290 60 1711 41 718 84 406 82 50 34 236 88 1082 14 3111 4 252 18 167 3 836 28 1249 14 582 15 298 86 236 11 786 99 356 33 252 54 512 27 616 6 1361 88 864 64 118 56 591 48 189 7 880 1 1308 57 926 9 27 87 390 73 185 58 729 66 233 48 386 46 95 59 1545 19 360 13 86 68 155 9 30 66 407 24 1150 79 1073 72 69 80 6 5 501 8 149 31 1491 58 24 55 456 85 461 99 538 72 42 41 936 7 402 5 1914 11 228 42 82 76 829 95 180 83 487 57 76 55 351 2 33 91 475 29 301 44 375 97 227 1 488 74 602 80 716 47 176 31 41 30 439 42 1054 20 100 35 77 94 351 89 685 55 206 42 407 55 1173 68 1313 22 420 78 201 29 730 69 126 1 1054 44 353 49 144 44 27 86 369 25 9 85 621 21 44 92 370 24 1031 5 28 60 2365 76 255 40 1116 28 2027 12 492 0 926 12 261 94 150 49 83 0 191 12 185 48 1 9 69 30 797 70 999 45 421 38 596 10 223 69 61 85 448 79 1705 75 538 66 1517 33 2480 98 509 95 316 41 168 77 95 24 159 61 2522 8 964 85 2149 73 440 43 523 81 375 17 501 63 400 41 61 20 922 19 104 32 1238 30 502 48 4 6 737 77 476 42 299 76 403 12 358 32 958 75 28 70 603 35 1156 49 130 31 95 80 921 9 124 39 3174 0 514 56 1207 11 102 59 465 36 676 93 340 21 164 49 329 68 850 88 323 84 166 2 212 58 909 73 1116 11 46 79 563 1 44 0 599 16 799 43 1764 47 557 89 360 24 536 76 110 93 1399 90 263 93 353 88 587 9 307 23 24 11 308 76 704 87 445 88 248 6 17 67 404 90 1450 52 247 11 234 57 571 29 172 49 477 92 152 26 124 15 93 30 135 62 2472 6 87 24 40 5 1368 70 162 53 33 22 288 66 2175 13 204 82 1863 32 136 60 260 71 922 11 809 77 535 52 9 25 229 4 33 47 773 39 270 68 253 62 966 99 711 16 22 92 108 48 387 93 415 10 693 81 607 83 55 72 1142 85 1431 68 200 0 326 81 560 91 280 75 776 82 240 51 353 69 183 77 565 87 94 96 369 69 790 29 497 91 1179 5 480 37 1048 69 82 30 93 81 231 49 119 28 214 75 610 83 1125 67 138 3 76 70 64 7 429 15 643 70 791 66 886 95 1256 67 108 21 63 51 281 33 746 2 694 77 473 9 479 17 1195 46 12 59 391 12 215 48 189 34 115 94 991 1 405 17 463 38 245 77 146 17 1589 27 1089 51 35 70 461 40 1106 62 908 83 168 54 2596 7 278 52 9 12 564 82 1032 51 129 75 211 54 193 65 192 54 810 86 1201 21 5 33 1 52 131 58 443 8 194 29 146 75 528 95 37 94 112 68 2270 5 657 88 415 84 74 75 187 4 244 19 1679 60 217 30 953 64 941 16 331 35 458 72 1583 82 325 61 571 92 375 58 149 98 999 50 444 3 595 1 490 0 319 19 1927 54 2 36 630 11 494 50 594 20 1181 41 418 60 398 38 428 4 509 92 269 4 1339 12 814 42 156 20 177 4 1053 79 595 63 62 41 551 84 1136 55 983 48 716 10 188 77 1362 73 1375 16 1424 93 17 30 191 49 243 82 111 3 20 10 43 88 551 25 1132 91 619 45 359 44 218 56 1080 9 1100 73 193 50 276 22 249 39 995 2 202 48 135 24 61 27 831 40 1884 23 306 62 295 74 306 75 382 69 1497 17 733 28 1337 65 63 99 1282 15 146 22 976 1 924 47 674 4 1243 95 1525 78 522 55 167 91 156 85 1641 31 222 10 1118 40 74 56 291 4 2021 39 840 78 256 88 703 24 303 92 115 11 248 37 33 23 245 37 294 98 50 84 551 52 456 35 28 24 644 76 514 54 121 78 661 92 1695 24 1998 56 183 65 440 78 1173 85 1109 1 1197 64 301 92 74 2 411 0 1120 18 464 4 783 23 1261 12 98 37 39 60 767 54 1398 67 157 57 1439 3 442 34 165 16 280 72 230 82 480 31 445 37 71 31 1194 22 1000 24 1880 6 903 24 467 14 198 6 604 78 753 31 163 66 198 34 878 31 197 61 5678 76 716 77 3360 1 56 48 180 93 1201 57 539 61 511 46 1135 74 1012 80 76 89 1075 29 360 98 1093 7 1001 6 378 50 369 68 336 74 1357 31 688 38 806 39 135 76 1161 89 562 78 349 30 862 35 865 6 129 56 128 44 636 71 128 84 446 23 1150 88 48 78 49 46 303 56 84 16 75 29 35 73 103 86 423 84 1166 65 384 39 481 25 257 97 948 63 635 31 636 41 515 77 28 36 6 43 672 32 273 87 2265 22 42 42 312 77 1549 82 329 39 565 86 2213 40 704 15 415 50 1504 69 151 62 2298 90 818 21 1428 37 583 43 1639 85 539 88 812 22 331 73 1064 61 114 34 18 6 110 29 186 82 740 22 1048 62 350 54 236 92 372 78 301 97 247 60 757 85 738 30 290 59 1365 4 1772 23 686 79 33 15 296 65 793 64 59 20 2486 70 108 75 152 4 173 18 152 45 137 78 229 73 223 41 244 49 224 20 255 82 299 4 38 82 374 34 782 7 226 79 664 29 1157 1 57 16 566 80 79 70 4 11 106 83 27 58 65 90 19 21 788 6 568 39 12 59 108 70 1709 5 373 52 435 16 973 22 100 48 120 35 79 60 2448 62 1253 92 725 36 267 66 713 82 451 50 139 31 670 90 160 96 23 48 198 32 783 20 147 4 404 21 1162 11 399 67 334 4 561 61 670 55 599 99 16 13 668 56 54 2 457 59 1 39 26 53 999 17 14 79 496 63 184 95 275 73 537 19 540 46 95 25 865 7 844 61 26 91 218 26 375 72 930 26 616 38 47 5 1047 40 1065 87 307 2 400 21 2829 90 5 96 659 76 366 44 121 11 82 20 568 37 186 27 40 36 1471 94 349 3 1136 41 419 67 51 10 476 33 450 8 64 30 1055 79 204 74 1198 18 268 83 275 31 1072 95 346 54 377 69 2238 7 7 10 1599 40 618 52 267 22 333 50 35 12 400 80 1685 77 90 46 23 94 673 51 702 53 537 73 89 55 602 97 205 96 40 8 81 23 184 92 345 88 269 39 1248 19 388 76 64 89 1806 4 451 81 1003 84 441 54 600 86 850 21 72 17 102 0 509 30 2899 3 24 16 258 24 672 18 1777 22 435 45 934 27 81 92 399 61 177 96 443 89 8 75 1261 3 667 73 75 18 41 16 1326 19 471 58 133 79 274 31 966 72 970 43 307 37 518 6 116 31 316 71 23 48 561 81 577 7 122 15 36 56 590 38 539 55 739 16 224 39 280 20 288 33 355 83 1035 11 491 99 102 84 429 54 98 82 1033 81 117 47 98 80 90 10 816 67 444 56 1606 60 1318 28 2 61 711 20 369 95 215 67 418 79 99 56 671 11 483 81 211 90 233 10 13 9 1929 3 3754 26 71 80 410 50 31 46 2128 68 736 46 2608 92 723 99 304 91 1565 82 1310 21 2798 59 770 33 355 60 391 78 845 6 16 61 2235 99 293 32 820 1 428 24 329 5 1651 31 182 59 162 47 961 1 468 32 483 58 834 15 3 27 429 34 1647 8 80 39 605 60 869 41 81 33 428 65 1861 39 842 93 1687 9 877 32 1284 55 472 58 118 42 595 1 149 13 1052 76 115 37 994 4 944 68 387 48 23 69 902 83 73 17 68 23 645 89 1143 97 1729 18 213 66 232 62 575 63 786 70 712 18 1043 87 862 77 53 55 665 60 1500 66 252 71 329 25 693 72 519 45 33 24 187 58 653 2 122 32 946 44 2303 49 707 20 302 -1 -1
56 290 7 740 38 338 31 119 94 1992 86 48 76 50 16 91 61 32 32 841 15 473 57 649 43 298 9 1143 2 3058 74 220 70 257 7 561 96 310 51 244 27 368 98 66 18 936 47 940 41 2718 3 608 57 892 79 1020 89 2105 88 1444 16 114 26 41 39 273 6 1228 46 1148 5 97 97 52 96 1109 88 128 72 703 0 1003 51 282 20 250 74 37 50 1223 96 1744 70 520 13 319 79 632 40 601 68 229 82 564 89 936 26 1685 53 341 20 392 77 3427 76 64 35 718 70 763 35 413 49 1284 64 1113 42 797 87 463 25 728 76 344 58 861 16 324 4 965 21 2754 18 420 98 115 44 111 92 210 84 263 3 65 23 358 9 3103 11 215 15 71 25 65 11 1073 44 1322 15 353 17 1017 27 797 7 564 86 227 6 704 22 94 92 189 11 157 85 1823 0 226 86 256 84 446 86 185 15 65 11 1559 40 105 60 1818 56 190 70 186 7 222 75 825 25 586 3 207 39 191 44 705 92 2 31 492 66 428 21 632 71 154 46 570 33 674 27 43 57 488 77 617 96 69 61 657 41 786 87 1328 81 1102 1 11 2 80 6 1808 64 209 28 535 57 523 11 66 71 269 98 535 37 474 93 534 11 231 96 153 9 2078 2 369 95 850 52 255 86 451 40 1214 2 295 81 539 28 554 90 132 52 1975 27 128 79 394 32 841 18 1359 63 348 52 60 46 97 10 2568 48 82 42 1163 25 382 88 133 62 447 23 272 47 1853 28 1947 73 18 96 309 54 285 46 41 52 232 59 45 77 204 27 30 13 47 76 100 99 1087 83 399 19 7 24 84 70 159 51 1801 75 743 90 408 3 130 73 1471 79 225 0 750 92 264 57 427 75 32 87 1499 10 851 50 624 25 626 11 560 6 1067 94 695 21 911 34 909 86 99 42 1228 72 251 85 1398 94 3441 33 843 81 3238 7 40 89 1214 98 2 61 498 45 951 75 328 27 32 53 707 50 691 54 436 27 96 52 353 98 541 37 243 72 370 97 535 99 2199 81 789 31 3119 50 662 80 28 19 45 48 331 75 111 49 1508 69 942 60 623 57 481 83 13 22 181 86 172 18 12 38 423 89 93 69 519 45 1599 2 448 49 496 54 276 21 1521 76 129 91 15 32 149 21 265 64 540 88 359 59 890 33 393 79 125 61 266 34 317 60 241 25 743 8 2963 85 166 42 378 80 2380 27 742 68 155 35 597 53 281 70 1058 34 193 95 99 42 94 34 570 68 213 74 238 53 620 52 264 7 50 0 890 51 45 41 583 69 23 51 86 56 247 22 1020 31 364 39 377 35 587 8 38 0 668 43 32 56 318 72 141 81 508 69 612 91 22 8 1836 1 334 74 473 7 1041 4 528 63 2665 29 1708 65 23 53 1933 60 1115 14 1015 78 299 35 849 15 1630 56 1983 58 2565 42 260 98 661 11 2339 54 825 95 480 8 2367 42 903 90 1066 30 33 65 193 76 464 30 67 63 271 19 24 80 12 95 333 67 404 55 188 57 237 6 444 45 27 4 914 9 1106 63 283 16 199 73 550 71 1006 80 524 67 2140 23 58 31 66 3 215 36 1129 67 435 59 127 93 327 66 59 36 218 4 898 96 292 83 3200 74 215 23 712 60 143 67 402 12 497 63 100 91 2258 59 2452 66 179 51 312 27 287 59 822 5 80 37 570 20 26 6 574 37 19 24 335 47 718 68 498 62 899 55 510 95 1131 49 606 72 112 50 1259 55 946 92 1513 22 1524 45 313 52 760 90 106 60 1137 30 218 50 814 27 748 46 234 37 205 61 561 11 25 45 567 31 408 90 248 75 48 64 81 0 68 50 144 26 170 46 584 6 2699 23 1004 6 442 80 238 32 194 88 1518 32 930 29 543 0 433 13 674 17 941 26 340 57 73 11 1456 48 149 89 937 66 121 78 731 11 1430 43 902 4 735 69 490 9 387 41 298 4 819 80 350 27 175 11 238 38 6 92 289 69 565 92 59 12 1507 8 861 74 776 96 116 76 993 94 73 18 172 21 48 63 2007 43 69 23 481 59 383 74 406 2 431 11 289 18 47 51 610 85 949 78 407 53 238 54 75 20 22 62 2288 31 877 1 1922 46 1930 60 273 31 456 85 569 92 368 43 140 31 772 13 842 24 1527 98 563 10 236 2 328 78 422 52 750 28 451 90 349 96 560 60 248 25 163 51 148 37 625 29 946 2 2037 67 307 48 283 2 2128 34 663 29 112 13 843 52 7 88 272 37 316 12 39 97 747 49 4 59 1136 22 31 29 775 35 56 82 797 54 37 98 193 59 298 36 79 79 591 74 310 32 1029 21 565 32 802 31 1812 56 299 70 53 66 44 31 232 34 584 90 100 93 410 98 107 20 491 14 1195 33 939 29 817 6 3 59 25 34 406 49 220 28 330 33 53 43 639 20 341 60 1611 18 959 0 179 11 853 72 57 73 101 85 29 96 2471 87 1289 40 825 82 366 69 298 68 966 36 14 47 605 22 48 69 79 14 479 63 708 12 443 65 209 89 1079 91 178 21 161 4 373 68 130 82 356 25 269 44 83 89 83 64 121 87 856 15 1281 49 63 76 276 26 568 11 576 97 1270 51 117 33 203 3 42 32 48 39 382 79 317 72 1587 57 92 62 232 94 1286 64 940 43 188 4 348 84 740 73 370 83 840 1 285 87 333 94 119 87 175 4 312 28 1176 39 255 42 469 63 973 90 413 24 1038 82 183 13 186 46 464 15 1487 50 254 73 154 19 388 6 849 8 322 72 258 29 309 16 91 32 444 78 330 5 416 40 918 16 227 38 1789 60 244 37 1916 41 396 25 48 2 78 1 195 51 485 95 119 58 75 32 673 17 20 49 428 41 222 2 159 55 59 53 773 27 65 48 390 23 961 30 270 63 120 77 818 8 658 77 36 8 309 23 985 67 120 27 289 67 498 78 1452 73 863 15 148 80 1027 96 73 66 442 72 1012 44 169 69 1854 63 263 29 209 78 66 56 54 73 425 79 955 93 1013 81 142 10 1068 45 424 99 12 66 944 70 1235 89 140 96 6 4 95 20 3242 77 258 23 173 20 2236 68 1179 33 210 85 1131 22 706 81 2496 62 2047 27 336 31 276 5 140 24 927 8 69 41 46 53 447 61 669 52 52 87 149 3 187 90 316 97 287 42 124 97 1189 72 1345 17 114 10 171 0 51 74 251 52 1073 25 355 13 365 29 275 44 597 75 111 95 209 1 50 68 614 97 341 89 79 92 200 12 466 8 293 87 696 44 2458 43 282 46 711 10 146 30 431 35 228 72 1238 78 426 39 44 97 373 73 568 85 180 58 183 37 768 59 230 40 37 47 878 13 265 58 216 48 562 82 681 47 893 14 33 67 1572 2 402 22 50 85 547 77 1172 6 356 28 687 95 1332 65 275 80 665 78 64 24 973 93 11 34 1277 4 97 25 405 28 76 25 112 51 396 7 305 95 279 10 1366 44 250 69 345 62 516 30 168 19 28 10 283 63 900 11 326 66 36 1 1298 3 514 99 354 27 87 21 1369 15 127 89 294 6 744 44 1337 24 121 38 366 94 196 66 55 0 352 58 466 95 243 59 82 91 1075 46 798 62 2564 73 243 91 1670 74 2063 33 576 54 78 12 1045 28 785 42 1206 59 803 79 604 62 1044 52 1371 24 637 22 716 24 598 26 468 35 92 14 197 41 35 22 1175 87 1029 79 337 93 258 23 64 99 575 26 85 16 73 4 1044 12 479 24 117 43 914 86 173 63 528 81 352 22 1402 14 53 40 804 70 458 98 565 6 1986 44 477 34 48 78 14 39 75 9 27 69 220 10 406 84 52 99 718 68 797 1 21 10 538 83 1081 14 1058 86 43 55 384 56 1481 28 1661 24 603 66 732 49 370 57 1158 91 672 84 254 15 777 63 2225 40 902 32 1510 21 148 87 449 16 734 41 67 85 174 9 193 48 107 99 99 64 1265 14 1148 54 448 86 8 81 312 47 430 83 1147 57 1577 54 555 69 1713 6 8 52 13 36 9 33 934 32 1023 49 452 15 69 35 1042 77 435 46 277 81 207 47 1098 52 1591 26 246 46 107 73 416 65 440 98 264 42 181 84 73 99 84 70 165 89 59 33 1845 91 236 9 1095 40 147 65 919 66 932 0 1463 26 589 11 53 10 103 41 336 71 2 77 167 72 204 69 993 45 447 14 37 23 136 74 1064 8 117 63 638 92 676 75 200 76 1510 79 1431 98 2099 97 246 13 769 47 227 54 793 27 1478 53 213 24 709 9 759 88 342 99 82 61 1411 77 286 93 484 25 248 81 368 59 61 65 1333 42 313 47 515 51 1771 85 141 52 132 48 1218 16 436 26 595 7 181 12 1654 31 3056 72 291 97 278 77 1784 -1 -1
57 196 18 1172 8 2109 14 551 29 886 71 388 27 73 96 249 21 15 28 1088 22 945 58 161 89 706 77 1470 65 296 72 442 45 124 4 1038 70 869 35 2100 11 234 63 311 60 189 85 143 26 318 94 376 42 819 52 112 31 1156 0 1282 25 233 64 1381 36 598 25 72 97 1806 19 174 24 54 86 575 14 21 12 3128 36 74 32 512 18 1395 66 567 71 981 70 268 75 333 22 208 35 44 0 242 17 743 99 893 32 705 73 1097 47 130 37 19 5 1511 12 2776 42 329 11 954 79 10 95 53 46 233 31 1017 11 177 84 518 89 1577 35 426 46 205 78 381 36 1355 26 2076 8 952 55 1425 2 1050 99 1029 88 175 86 10 34 571 43 162 25 948 60 447 36 1041 75 1149 62 657 2 525 83 1099 63 221 91 973 30 786 38 599 14 123 84 1070 48 626 25 265 69 726 3 1 72 361 29 380 24 1661 55 227 33 87 9 164 76 541 77 207 64 156 45 1009 42 227 85 553 78 230 76 135 48 42 8 592 25 835 53 4222 77 247 65 88 5 996 9 687 18 630 54 4 97 368 91 1274 52 543 74 214 0 432 52 1091 73 1010 25 240 2 646 89 277 28 1681 30 158 41 98 29 994 80 7 79 22 55 1178 76 24 44 877 89 455 79 973 3 148 72 10 92 58 40 775 93 18 27 14 0 528 28 663 69 538 22 1011 49 196 15 2577 11 470 47 56 26 42 71 24 53 419 67 305 30 411 70 166 53 250 2 1612 7 7 69 2465 36 1534 73 638 82 767 88 220 71 358 7 864 56 41 21 268 75 1939 12 279 65 130 44 51 95 1299 83 141 63 212 59 1582 15 5 96 765 10 2175 27 981 35 72 52 160 54 470 88 545 25 194 97 428 32 139 3 1263 99 624 8 150 81 659 92 90 39 272 55 421 57 713 79 499 43 150 3 509 74 805 20 82 44 835 49 123 69 37 76 631 80 638 30 2206 17 942 47 491 87 540 99 1064 91 92 93 378 41 251 28 349 6 200 19 191 69 349 64 975 72 365 4 476 82 253 76 68 79 1824 66 421 8 259 1 2346 60 791 18 319 86 1413 6 148 9 414 98 605 96 27 79 753 71 338 58 232 18 1914 5 814 33 1881 68 1511 47 36 78 209 80 1930 3 517 61 624 7 525 69 552 78 1275 54 324 85 10 62 329 39 1900 51 517 56 519 79 541 70 609 94 173 52 844 63 722 67 984 70 1071 34 146 90 338 35 376 1 41 92 460 81 280 68 371 48 240 1 3015 23 814 45 172 39 203 81 2432 7 1544 60 2101 62 410 50 456 26 121 40 108 37 138 22 535 51 4 13 17 9 490 16 298 86 421 88 840 73 342 41 54 84 127 27 294 53 753 73 588 50 1446 52 152 7 140 11 362 39 643 55 2557 29 491 35 857 80 709 71 252 61 740 23 478 79 474 95 11 79 117 47 643 72 95 62 80 4 229 5 51 33 304 27 530 3 9 36 2045 33 355 79 1067 8 686 63 121 71 610 30 171 28 94 44 59 17 861 69 2438 31 178 33 339 87 234 16 461 87 593 77 92 98 281 68 57 44 26 32 254 94 203 87 7 49 272 10 1459 12 175 61 408 89 868 70 613 21 1224 8 630 31 81 91 19 77 508 90 362 16 631 30 593 87 231 64 397 99 14 66 645 97 183 70 3031 95 393 53 767 19 442 60 794 70 81 54 167 34 518 76 3308 96 59 4 3301 16 224 53 607 55 509 10 437 30 556 39 239 18 684 96 293 86 293 51 11 98 14 60 9 19 244 12 978 19 323 42 8 84 159 5 1940 92 284 12 155 45 957 16 381 79 494 3 208 78 640 35 194 33 480 55 573 46 240 37 189 34 1582 20 17 91 1465 53 1780 20 1203 25 360 29 113 79 89 14 7 46 2584 67 4 82 602 49 910 68 384 75 416 45 269 55 100 64 73 14 1015 49 378 4 18 69 77 18 461 99 367 90 523 44 606 45 162 60 117 41 223 10 182 41 137 47 1975 62 411 79 136 37 1 98 366 59 239 85 1500 72 937 35 1036 17 366 43 9 39 672 45 672 50 133 32 43 38 862 96 145 61 68 27 2135 82 1482 7 225 54 232 13 271 45 1197 17 614 27 749 30 1211 2 100 48 129 30 233 35 26 4 317 21 226 36 107 0 539 21 224 98 665 75 72 31 1011 49 64 99 335 75 966 24 373 71 44 81 941 24 82 35 1167 74 160 51 575 39 739 31 878 96 1025 56 379 95 777 82 1482 1 569 16 569 8 1736 24 432 3 142 60 10 4 1120 37 815 88 62 34 10 90 358 1 438 60 127 71 114 88 291 42 1000 51 285 68 611 70 76 67 1514 85 1051 13 44 32 172 69 33 2 1458 32 229 26 1056 60 811 12 4 21 149 42 104 23 170 2 616 35 1430 96 74 4 151 14 1231 31 491 44 832 26 558 92 300 12 25 82 783 37 132 97 1702 96 65 28 178 20 568 35 19 71 232 12 2375 91 809 2 341 57 125 51 1041 22 130 91 305 56 897 66 76 94 592 5 1857 26 2399 98 155 29 596 13 1601 40 120 32 1548 30 143 28 100 35 2218 21 139 77 505 40 37 96 659 5 676 75 45 52 551 66 678 79 115 34 125 13 169 75 588 44 535 50 32 45 188 20 343 18 279 27 34 79 1337 52 514 10 1220 45 200 48 285 54 312 11 150 86 235 97 496 87 292 14 921 90 125 65 838 18 300 24 1639 64 121 42 568 9 30 31 1645 64 1323 47 420 31 432 97 176 47 313 83 13 29 487 98 758 32 236 36 480 25 891 67 431 93 397 78 96 13 83 20 1546 49 1570 14 915 78 41 46 541 28 64 27 418 4 461 63 277 25 45 81 459 30 624 29 1446 3 304 80 190 86 318 96 349 3 1124 97 836 90 1593 61 543 26 1960 24 325 44 142 68 112 43 90 58 786 70 41 60 496 11 116 36 76 48 232 17 452 79 185 77 713 92 1250 58 106 88 187 15 740 32 241 50 713 11 762 22 25 87 383 42 289 11 1042 59 217 2 85 14 892 83 597 88 106 95 125 16 1118 1 127 93 530 38 66 7 476 82 40 39 339 99 230 77 231 0 507 97 430 6 1806 15 1028 17 11 59 29 52 1144 69 1881 80 821 96 128 67 258 6 110 96 877 45 155 4 678 33 2002 82 132 46 965 69 292 4 1277 28 337 2 1523 8 183 99 3046 82 66 18 499 81 51 67 379 63 196 58 510 93 86 34 622 91 449 5 277 95 127 71 124 53 138 47 1325 95 445 94 202 10 232 9 187 96 52 6 205 69 253 76 1664 29 327 90 272 76 459 19 31 15 185 93 181 40 291 35 972 58 192 78 513 9 55 99 244 68 431 0 682 45 68 84 373 54 103 7 953 31 509 22 1305 31 394 32 293 1 206 14 504 33 162 7 310 72 1993 11 573 29 411 8 1241 50 57 70 353 34 104 58 432 55 394 87 141 85 112 39 38 43 634 36 574 20 98 31 706 64 971 31 2222 92 85 71 1171 47 10 48 76 22 488 71 1309 16 554 12 1539 35 704 74 576 79 157 23 1033 98 439 3 656 16 944 2 1141 56 1 5 424 61 120 16 1672 56 204 44 1105 2 230 69 162 99 261 18 407 48 277 24 614 74 219 41 92 63 41 32 140 95 294 9 733 30 76 69 2484 66 818 1 80 33 161 61 492 11 308 95 123 12 146 37 216 45 401 49 176 84 1850 92 26 24 96 28 740 46 173 63 41 33 211 4 1052 25 1069 13 839 53 227 78 433 81 281 58 66 5 1168 77 1117 4 304 48 589 9 418 16 59 72 323 35 496 59 93 80 738 86 1810 24 349 53 120 42 606 17 82 77 1053 51 17 40 413 72 455 56 1197 26 650 45 105 16 932 22 747 49 1343 6 1098 18 738 39 1597 5 89 14 483 87 550 17 868 13 117 95 116 97 1315 10 213 14 753 42 666 69 1145 48 308 96 1433 59 14 26 67 56 33 70 281 98 654 23 257 57 60 18 773 17 936 97 198 54 963 55 190 77 798 53 1768 61 3138 95 1504 9 894 13 219 36 385 60 119 96 43 8 111 20 1370 19 194 44 475 37 663 69 110 60 138 70 451 61 105 29 521 99 1014 59 117 92 899 9 394 80 149 30 1281 38 114 69 2178 68 323 27 158 50 1104 43 39 76 50 4 1133 11 542 95 401 24 292 60 169 40 556 85 631 88 764 8 180 63 514 78 73 60 1242 77 25 32 5 57 428 18 16 4 386 84 956 58 2037 27 2255 23 1570 89 772 30 394 99 511 73 556 5 323 8 633 52 2626 99 345 18 88 4 317 48 34 98 1106 36 7 84 474 39 179 85 65 82 350 90 255 84 545 90 479 78 285 19 281 42 384 84 105 45 890 77 218 22 31 73 473 12 1029 61 1579 17 1371 80 536 -1 -1
58 10 55 1253 60 137 90 1129 91 1101 33 1266 2 725 56 2849 55 61 98 714 63 64 37 192 7 379 64 400 45 67 58 544 33 210 60 794 96 343 99 250 68 834 89 132 24 412 82 487 5 183 13 135 69 149 28 200 69 680 33 185 92 83 21 1152 12 790 54 212 57 1141 33 157 48 918 19 1 97 190 78 1061 33 1258 31 295 55 414 66 195 71 332 55 136 40 160 1 299 32 80 65 66 86 813 65 1004 80 427 81 1334 32 244 23 107 98 526 84 1465 93 110 10 45 25 233 14 463 74 225 15 35 17 371 11 328 78 456 32 256 71 1024 82 186 97 633 43 20 22 2405 76 406 77 191 16 338 91 96 66 1441 59 818 86 22 3 707 68 990 70 232 57 53 26 391 25 947 48 21 39 29 25 489 13 81 81 2000 11 1376 16 931 88 1199 34 355 71 317 80 1363 3 228 68 822 72 354 53 147 56 193 1 1495 10 290 38 40 95 687 62 255 84 1153 41 9 6 112 21 55 93 421 89 89 92 779 97 555 41 530 46 2119 47 112 36 386 54 1552 41 2341 52 3097 37 512 14 20 36 423 22 810 91 278 56 842 51 416 57 283 59 524 35 261 7 200 22 174 12 23 57 1035 71 740 40 675 47 435 9 196 85 367 76 739 40 79 12 263 7 564 12 2405 21 686 45 843 27 791 54 521 57 604 53 95 17 112 83 498 60 436 78 572 4 1239 33 280 75 179 23 9 79 772 30 1117 14 1121 3 870 11 399 25 375 9 145 0 124 23 158 80 31 23 554 73 412 75 732 23 245 77 503 45 95 47 2789 58 41 64 2822 45 1093 90 276 4 860 89 764 2 57 23 225 34 494 14 77 8 218 35 215 29 358 72 753 86 218 47 930 83 85 43 341 61 400 35 1093 54 583 7 135 93 117 10 1006 38 352 61 648 20 620 79 2238 80 2204 29 49 94 380 86 14 43 1751 95 681 24 17 21 1392 69 119 86 17 94 1728 81 2400 1 640 62 657 89 1184 76 81 12 608 6 1001 66 467 70 394 91 359 44 637 75 508 29 95 52 232 23 646 27 564 69 1412 83 747 32 217 59 628 94 150 97 1862 26 439 64 2221 22 1335 38 172 63 456 4 301 86 113 35 836 86 282 87 44 63 736 72 172 85 739 27 168 21 827 12 126 37 1308 42 195 27 137 3 1456 64 235 68 238 47 568 87 1475 35 1103 48 742 30 126 41 665 51 506 72 103 1 97 28 868 49 374 0 242 74 529 75 922 82 302 43 989 6 9 58 90 19 523 7 1302 10 439 24 441 92 395 40 87 4 389 31 38 19 421 52 1656 69 260 83 103 98 197 53 86 98 1068 73 658 41 505 28 208 4 593 31 208 85 509 29 184 99 363 95 394 97 1862 37 361 91 1996 62 169 84 320 55 760 67 287 73 202 41 435 74 1871 82 633 94 309 55 996 64 679 30 189 51 344 80 958 16 1157 75 2969 21 335 6 161 29 474 15 638 64 740 75 1536 49 813 94 1643 60 5692 87 1803 29 1155 68 45 27 413 43 165 55 213 64 31 79 133 80 1335 98 134 22 205 74 630 34 441 91 805 83 1317 77 983 42 102 13 1312 81 1608 58 2036 96 104 0 664 29 1139 70 413 40 50 0 306 57 406 79 90 7 90 29 228 21 486 44 457 75 806 77 17 26 1345 52 318 3 59 56 445 58 108 96 1093 66 845 87 323 36 1137 10 282 70 2014 14 355 86 871 71 1748 94 126 61 1085 63 630 68 294 74 764 19 83 99 2672 21 461 56 1385 55 695 57 2281 69 190 97 1036 10 628 87 446 70 1451 75 806 21 327 90 750 98 869 75 741 40 1229 36 83 67 407 62 813 50 16 33 663 29 122 34 1042 17 12 48 51 6 103 77 1037 49 512 68 142 32 177 94 957 99 29 70 1914 36 1898 85 1354 76 1386 78 1118 26 195 65 1702 71 974 25 6 67 789 86 1629 17 387 84 303 8 345 96 157 97 79 49 34 48 81 13 857 27 3182 58 305 32 51 74 782 54 177 1 751 29 1845 91 1712 4 120 11 792 94 290 32 53 33 3564 39 279 65 118 31 17 98 867 0 3127 21 299 63 162 5 1683 49 586 76 822 27 496 63 1028 88 101 65 1557 68 529 67 268 85 764 80 723 22 61 68 1052 81 75 91 189 18 648 41 549 98 1248 13 158 7 131 60 463 13 106 66 1658 6 273 58 179 84 263 40 713 20 75 43 78 51 88 42 342 11 129 36 358 93 1419 22 180 82 123 95 118 54 348 57 19 88 140 93 110 72 274 23 1343 69 401 84 959 90 825 83 376 7 435 50 500 40 360 8 592 55 769 18 1136 48 332 78 717 82 60 10 340 3 461 55 156 43 865 74 47 36 371 69 1015 88 1137 2 53 65 1955 89 337 18 42 12 294 58 338 71 134 51 84 70 720 17 153 98 1456 59 277 10 971 98 774 49 596 99 58 75 102 60 510 4 717 26 893 20 29 52 348 83 1108 74 22 31 1095 55 711 36 981 22 59 56 196 43 78 3 746 68 594 87 923 40 134 41 1365 19 1498 84 1821 28 22 46 401 36 2103 71 94 51 3467 1 1438 18 479 7 32 40 585 95 2494 4 139 54 523 14 368 96 936 34 44 72 125 61 1075 34 189 42 330 66 309 95 593 58 157 94 709 53 1012 96 223 14 25 92 275 27 167 2 1973 96 583 0 756 90 939 33 466 38 361 98 230 75 40 72 367 93 423 66 406 35 257 81 195 24 361 17 1733 77 2276 29 289 63 150 68 1851 82 589 8 3745 88 263 43 62 21 457 30 263 15 290 20 1483 21 1633 52 163 17 257 93 309 95 36 73 381 18 399 32 753 62 220 24 959 34 290 65 317 48 233 37 616 0 43 11 641 59 1651 89 1210 19 628 22 598 35 1424 50 419 13 86 79 61 4 44 71 300 36 429 3 250 77 3 3 236 39 9 56 941 79 281 81 1369 58 64 88 1911 71 833 48 689 44 773 26 163 39 265 4 98 3 201 7 969 11 246 32 259 58 499 71 317 15 395 97 576 31 140 24 994 52 279 43 1025 50 230 30 1784 71 180 29 750 12 123 73 1062 36 76 79 356 93 423 45 3931 90 457 66 2036 58 828 36 223 56 648 28 72 7 455 74 276 6 684 14 281 34 164 83 938 66 222 80 1924 20 2420 90 418 3 570 13 278 4 1174 26 76 57 814 65 459 82 1070 87 969 79 125 52 746 43 72 98 990 41 106 75 139 28 379 33 125 93 439 32 286 16 334 92 308 43 307 82 118 47 251 84 247 80 133 25 1042 98 242 33 75 32 324 73 709 77 790 45 232 44 539 73 440 70 1038 7 553 23 781 99 86 5 128 38 170 32 346 28 281 22 609 58 471 13 893 0 429 38 2294 67 202 99 1409 91 512 84 196 97 21 10 1035 83 130 81 523 52 1263 88 443 72 634 39 360 86 611 97 2377 18 752 85 75 70 171 41 22 38 157 33 1353 21 551 37 303 51 22 37 92 31 527 27 87 32 67 8 826 34 221 59 1055 97 703 88 596 60 884 7 1461 87 1084 74 1825 6 1206 79 873 33 1309 5 21 33 863 43 398 53 24 19 28 57 671 32 355 21 2 15 1305 98 112 82 42 24 228 6 1167 49 490 38 571 87 275 80 324 63 197 16 30 91 296 2 125 1 1181 95 274 50 181 45 581 87 689 7 300 85 1333 81 836 95 1773 56 223 26 511 92 104 91 197 7 544 28 173 59 210 13 109 56 172 46 18 44 646 93 818 22 386 29 297 47 27 19 36 2 468 56 450 69 811 67 1018 30 661 87 178 89 16 68 46 5 282 33 226 17 1317 38 432 68 765 22 531 77 205 32 1568 29 345 13 159 14 157 52 370 39 212 13 1779 44 539 71 44 70 629 39 95 81 159 6 1126 39 1488 14 1942 37 224 62 44 87 2048 32 616 22 887 60 169 17 57 65 755 48 223 87 318 27 473 35 569 42 31 78 645 34 425 64 417 98 2890 4 76 12 276 91 136 85 2674 4 192 28 77 53 323 84 2879 20 1586 98 649 80 939 10 460 78 829 33 1838 59 245 3 1384 28 162 29 18 36 157 89 360 71 94 95 70 19 354 28 114 39 422 10 797 50 966 83 190 13 8 95 32 12 706 59 786 17 187 14 372 54 99 31 2577 57 282 10 447 18 195 30 455 23 1242 47 60 43 1287 33 797 71 78 23 3 87 89 17 266 3 126 16 86 92 244 77 622 99 382 86 17 95 200 76 525 98 137 88 849 24 1231 93 330 -1 -1
59 5 42 201 66 11 49 75 3 927 55 85 65 315 70 421 37 2366 52 638 56 192 82 125 20 26 82 50 39 238 8 225 43 1165 68 120 45 359 8 451 31 1307 89 442 19 2266 53 1755 17 304 25 852 46 387 9 1007 39 437 41 72 59 1919 39 325 47 675 27 233 78 801 4 872 70 233 87 1731 23 489 79 59 40 293 46 17 59 141 12 124 76 481 58 33 19 273 75 210 89 239 67 164 37 2258 61 236 73 1045 91 56 0 782 62 83 68 1676 82 181 99 763 67 1291 80 479 95 194 12 1600 25 117 97 477 7 401 67 221 50 122 1 232 62 201 59 45 78 156 0 54 32 526 19 795 92 1559 42 180 51 1136 80 795 77 659 85 1059 58 16 66 252 77 290 58 40 86 50 80 610 61 1262 77 614 17 946 70 172 19 415 96 323 90 157 60 520 70 398 89 363 82 143 47 736 22 209 76 1608 6 300 74 890 64 2194 51 933 60 753 19 366 20 510 71 772 34 202 41 383 57 155 62 222 40 877 20 176 0 871 38 384 64 841 35 196 48 199 84 539 56 278 68 253 95 167 70 356 65 580 34 276 83 1498 49 1077 65 146 70 1035 33 967 60 606 46 78 25 629 93 632 78 824 11 887 94 2109 39 293 94 118 17 560 28 658 40 47 13 99 16 411 50 264 36 528 77 48 64 1036 95 517 66 717 3 82 30 69 38 259 36 1153 34 457 3 703 71 104 62 2859 36 960 64 568 52 2264 6 34 89 6 38 431 5 1222 0 227 81 104 67 1772 7 1673 96 1586 87 494 16 9 83 657 8 1096 88 447 5 321 34 910 56 145 42 462 13 9 26 111 93 176 70 392 50 193 84 146 10 235 90 508 77 491 55 738 13 622 25 308 87 1373 73 904 20 37 59 2513 68 290 44 379 36 199 85 350 17 229 53 199 72 115 39 1125 14 1055 3 159 42 100 12 311 3 402 68 12 47 118 33 397 59 39 45 558 92 1908 21 176 25 2614 57 849 61 153 67 242 90 296 93 662 89 385 11 544 93 1499 15 133 12 9 51 64 46 210 49 194 98 441 64 52 90 1864 52 302 7 567 59 61 44 197 70 1964 60 161 20 500 15 124 43 292 25 226 64 435 27 737 91 164 83 654 91 1080 21 596 66 156 4 131 61 1167 73 181 2 281 53 587 49 30 12 167 45 274 51 96 9 85 53 648 28 528 52 607 72 451 7 15 2 73 38 69 27 349 47 257 75 575 85 49 82 36 78 413 6 1561 13 1165 23 1195 81 938 89 631 5 38 34 504 74 214 2 39 13 232 84 460 25 489 31 1119 2 718 55 194 58 305 85 631 48 629 16 249 8 207 35 694 92 284 4 649 83 101 56 1533 67 1257 95 286 94 827 15 101 57 406 36 372 90 2709 8 39 12 268 42 3 1 312 61 865 39 843 96 1573 69 730 98 193 72 507 3 304 32 1194 13 361 73 442 59 4 63 1082 2 1581 65 266 35 428 18 370 33 519 30 162 39 660 52 1627 18 64 21 33 62 1639 81 500 18 427 7 165 90 1813 29 841 8 470 93 398 58 1296 17 151 83 622 17 1747 0 182 98 811 97 325 80 555 20 170 79 496 90 22 80 586 71 35 54 254 48 663 8 763 24 268 25 645 40 165 50 679 75 839 8 753 37 375 58 1182 16 166 73 1079 16 242 93 115 96 193 31 78 8 1214 36 709 45 353 1 275 40 227 61 253 58 54 20 512 82 536 49 745 14 146 9 253 84 211 10 188 83 477 24 43 52 102 12 162 17 17 81 735 55 406 96 158 15 876 80 873 72 330 6 344 67 1067 15 949 4 385 40 617 70 304 20 707 19 208 5 411 62 1261 56 400 66 139 22 803 73 53 34 504 7 126 20 608 46 533 97 407 67 1499 61 2215 0 690 61 58 34 671 49 213 34 524 76 1815 55 1167 62 1102 25 105 81 2175 56 175 2 740 98 503 72 217 28 324 2 741 62 1446 19 75 0 225 25 188 60 1170 66 1042 79 380 2 639 16 605 6 1734 61 14 32 998 76 20 41 1041 71 19 69 2036 2 192 4 206 78 394 32 1264 81 413 99 237 89 998 47 399 16 89 95 947 67 486 36 627 69 536 78 320 28 349 18 358 68 124 81 867 75 239 99 605 49 491 25 1529 43 221 56 447 77 195 64 975 3 33 68 314 61 391 53 1664 16 217 61 753 42 280 89 273 12 1715 29 520 28 1126 19 68 12 1171 54 93 90 829 29 1554 84 295 37 565 53 803 28 365 73 8 49 429 50 15 66 740 16 195 57 443 16 930 97 1022 18 645 9 360 88 1184 92 86 99 201 74 1588 41 55 98 3 30 361 45 18 19 176 51 1519 95 430 83 1318 90 111 48 78 89 629 49 820 16 469 58 1454 53 247 60 218 5 137 10 292 95 147 11 104 28 240 47 1114 27 25 94 121 92 181 30 90 80 1182 92 1516 23 252 99 50 15 579 61 1178 73 70 98 1173 65 347 19 473 45 174 12 845 23 483 68 200 64 361 77 499 35 107 68 115 34 311 79 434 34 1406 65 2152 40 1205 96 390 87 694 10 933 43 380 7 283 20 475 44 2043 25 174 90 668 87 99 67 350 27 128 38 84 61 19 96 417 67 209 40 332 18 228 2 691 20 1537 83 251 55 148 61 420 70 1113 96 249 93 2944 51 1070 79 767 12 708 21 775 68 149 85 414 24 74 58 7 16 315 18 895 29 1687 87 707 43 301 81 619 89 45 30 877 98 1796 77 56 80 369 33 934 68 525 18 238 48 2013 25 9 78 62 8 1864 37 8 43 67 17 2105 42 107 17 1169 44 1453 87 188 94 609 17 570 38 781 5 605 66 129 29 378 50 339 24 188 61 1858 0 617 66 645 9 787 27 408 19 501 50 1003 78 83 66 63 40 149 58 353 92 580 29 717 75 1304 3 322 76 28 20 1207 52 322 76 514 73 1418 52 1084 2 76 4 74 22 867 55 256 51 573 13 506 17 108 24 328 51 49 12 363 3 18 94 750 59 756 41 431 11 158 64 928 71 92 13 251 67 218 4 961 27 469 59 979 83 1886 12 375 44 1266 19 706 81 187 95 662 86 164 19 355 71 511 40 129 97 400 1 1024 66 1254 16 891 86 75 31 328 80 723 7 358 82 936 76 345 5 461 16 1914 34 574 58 107 9 1799 69 1381 58 477 79 231 1 110 54 46 81 902 9 423 15 1525 68 522 49 470 92 40 66 254 77 1111 26 192 51 1255 33 1278 87 1356 29 948 73 1116 12 141 27 30 20 419 24 1701 4 372 91 222 31 371 93 2523 25 124 33 350 4 428 89 198 31 498 11 364 2 1177 24 89 41 489 60 498 58 764 3 503 35 576 34 739 80 1499 99 90 82 760 81 240 85 23 54 414 11 163 10 1672 66 773 84 699 87 238 86 1330 89 524 67 26 11 297 49 157 76 665 44 130 13 1301 51 590 36 837 27 180 53 478 98 553 46 435 43 34 85 494 3 1815 63 1279 26 623 42 602 24 206 80 463 57 114 47 620 52 481 46 357 45 344 98 226 7 31 17 487 5 183 49 97 66 692 89 261 75 572 79 1224 2 432 72 367 28 78 30 245 72 90 32 123 30 91 26 854 18 336 41 31 30 495 85 470 94 4 95 67 69 8 59 1043 21 138 3 433 4 417 92 112 67 103 62 28 74 273 63 327 17 745 32 626 53 1439 4 264 79 272 69 624 24 139 10 1685 49 45 48 143 43 983 88 103 76 846 18 159 58 842 20 494 30 521 91 1748 69 1738 11 326 94 181 61 258 13 303 98 310 25 134 15 541 96 57 59 1132 84 1866 39 1873 20 928 34 76 82 548 86 1103 89 890 79 777 28 638 45 414 65 355 20 1336 28 1065 70 303 80 390 12 188 36 96 74 48 11 45 3 1275 19 136 37 1977 95 876 90 52 3 110 31 885 51 1771 26 134 56 1311 77 677 20 2080 33 25 99 181 43 184 10 1749 6 109 38 702 36 95 63 207 50 1048 39 36 4 602 13 15 74 107 58 118 20 461 33 412 86 200 2 215 7 58 8 962 99 410 88 260 97 2160 92 453 17 729 52 592 77 26 63 617 15 1105 12 2057 43 1291 63 1153 8 13 66 102 47 442 59 26 10 2950 44 1101 95 506 89 1410 49 246 45 312 32 220 72 1196 88 15 90 17 82 233 95 934 98 1032 75 1400 48 1069 88 2972 90 309 45 488 38 638 7 79 97 45 43 1118 14 1420 0 399 62 581 88 417 28 1124 96 1283 86 263 53 1238 69 216 59 14 7 67 97 139 4 203 9 311 39 110 43 182 55 15 60 348 70 945 12 3226 28 450 89 913 48 163 18 1454 96 3149 27 345 70 605 27 510 86 1109 56 278 24 1377 9 120 17 199 73 302 26 98 15 207 48 1299 28 61 74 109 37 516 34 30 35 28 94 2908 70 1529 59 1122 7 608 1 51 86 1729 48 172 98 201 87 341 98 53 -1 -1
60 605 82 907 66 1277 93 443 22 1057 9 997 40 1935 5 149 70 130 25 1339 38 1602 60 365 0 184 76 113 78 923 59 370 97 180 21 721 50 393 44 292 61 1012 9 405 94 728 89 73 53 91 43 74 79 113 94 197 4 198 81 744 71 71 26 654 5 314 22 586 91 72 63 2 83 1509 90 170 16 107 68 497 21 755 41 1074 90 170 2 59 80 1511 1 870 74 134 7 1144 11 34 88 2420 80 60 29 1136 28 1414 10 255 29 170 26 140 45 2281 73 83 91 39 95 808 4 16 39 715 37 299 38 1300 65 13 77 77 23 134 68 355 2 7 30 14 16 206 13 188 52 2561 43 544 87 164 37 722 97 1917 78 267 63 108 75 555 35 315 94 486 29 238 49 531 70 1017 59 1455 20 986 17 633 67 262 95 792 69 433 67 340 57 37 45 820 53 853 82 350 86 1643 29 571 18 284 2 428 40 47 84 141 29 219 89 466 63 937 58 41 70 69 10 1750 83 674 56 138 32 596 88 741 56 451 63 64 55 269 14 418 96 112 46 652 94 98 80 1793 21 216 13 281 78 1032 12 61 57 163 12 428 11 728 52 417 1 25 7 216 76 865 95 1353 92 6 99 105 2 2201 31 241 78 428 44 458 17 29 33 3230 92 1 22 1955 23 693 40 496 4 143 7 9 75 585 56 32 99 93 26 518 35 2558 99 805 41 91 74 275 96 749 39 129 91 35 36 265 23 839 18 487 95 439 70 327 15 902 84 864 64 173 61 124 76 112 98 706 72 134 35 336 99 99 7 10 34 2790 72 369 26 618 3 630 14 438 64 2216 15 134 49 2 40 737 89 26 24 175 43 542 67 446 40 1169 13 679 42 143 78 2515 26 300 81 325 49 228 31 555 1 165 51 1295 5 1383 33 272 69 159 92 96 96 132 46 36 29 562 92 635 20 529 83 61 49 617 47 2376 73 175 46 388 23 435 46 870 26 1079 77 961 56 1117 99 252 80 117 22 212 98 529 95 272 54 270 57 83 81 263 41 14 95 972 57 514 20 279 64 904 9 1335 89 518 98 496 59 578 11 333 1 459 89 278 1 394 72 1697 59 1686 62 145 53 652 28 491 3 2199 42 238 93 298 41 677 8 197 86 432 32 1172 64 1034 21 397 74 450 21 1049 12 57 0 3059 27 1715 86 719 63 458 9 176 20 7 95 725 59 627 70 306 50 2110 9 203 66 364 75 669 84 5 53 1013 92 2275 15 810 80 697 85 477 92 238 86 1713 56 211 59 75 89 1669 98 78 27 10 0 93 15 259 16 1617 66 960 63 540 78 1174 0 412 30 362 21 145 53 184 55 184 0 1243 60 182 51 34 72 6 53 918 38 377 64 1196 63 948 87 416 21 1184 0 518 88 1286 96 2000 43 673 93 457 70 519 76 129 70 691 6 296 36 2181 5 1053 4 28 56 1410 14 543 12 1761 92 1013 50 1043 58 134 74 174 1 507 39 18 20 381 78 126 79 334 12 1479 30 100 78 388 14 984 20 307 96 141 12 220 96 856 72 795 57 613 89 1655 86 394 21 231 87 163 20 175 0 173 63 383 89 185 47 24 58 181 23 949 26 1861 87 467 83 337 18 166 12 47 15 341 67 447 40 310 77 1247 56 176 73 210 69 430 51 98 35 712 38 56 64 662 60 112 9 162 35 943 13 869 12 403 80 847 89 3943 27 197 78 1029 91 295 58 245 20 19 98 913 90 162 69 581 31 145 34 115 92 1091 77 320 15 624 97 485 53 250 19 517 69 176 22 921 83 25 7 995 34 58 45 481 9 3198 34 10 23 628 5 971 31 592 40 282 37 281 95 671 59 389 10 908 79 39 64 367 31 4437 85 465 6 44 28 1041 16 244 95 1372 75 174 64 430 9 108 72 1191 84 7 30 51 0 349 96 365 11 1650 58 1101 82 1136 12 492 70 79 91 97 7 1598 14 1839 85 99 23 68 45 430 2 271 33 720 92 1987 25 1877 99 1426 25 253 1 8 98 83 87 151 89 400 82 51 64 994 29 177 98 345 59 715 41 209 78 948 19 774 98 60 93 546 85 548 50 113 25 253 88 1833 80 52 3 118 43 1060 8 874 39 742 6 1698 5 728 31 914 55 545 58 541 27 650 4 638 99 80 20 90 94 692 85 631 28 166 38 1276 1 44 95 438 67 764 44 154 96 598 14 1479 15 392 97 898 9 940 5 204 77 315 74 582 92 184 12 472 19 99 34 429 57 331 16 218 79 785 66 1845 75 331 96 1085 16 478 10 350 31 1705 27 332 62 354 79 228 22 38 89 433 52 219 60 186 51 1227 95 2742 11 131 20 134 50 597 85 937 91 439 23 1350 14 1903 63 677 42 433 52 46 92 153 74 505 96 450 19 65 57 625 63 515 19 122 94 603 50 924 36 88 61 640 90 677 54 322 5 418 41 361 7 10 9 2010 11 348 57 39 94 176 47 131 65 115 17 1238 68 1268 31 1451 60 522 16 93 58 1688 71 786 90 246 41 1648 66 372 10 562 59 483 70 753 35 985 65 446 0 707 39 709 73 1961 62 1861 24 243 77 368 38 42 58 68 11 81 88 70 60 2359 86 104 58 408 38 752 23 1368 30 278 46 501 36 225 7 93 72 208 44 846 1 855 43 1506 8 584 15 279 56 47 59 127 78 589 44 1302 20 66 21 148 0 109 67 369 75 1307 58 115 0 744 27 1033 87 22 44 184 62 31 29 588 83 265 2 1575 16 477 89 334 37 13 82 239 97 100 13 366 18 453 65 129 66 305 64 51 98 159 77 509 27 755 46 547 33 196 48 298 11 157 88 415 26 341 23 358 53 331 46 4589 11 122 68 535 34 144 77 19 81 16 39 8 74 1171 11 217 39 176 57 1760 18 329 56 1335 87 682 71 1930 7 92 10 680 42 2260 66 23 17 1849 59 347 52 459 17 211 57 226 32 154 93 944 17 421 10 524 59 132 94 42 79 427 55 231 49 43 86 213 45 500 98 414 11 33 78 409 77 58 98 1394 64 189 15 321 56 125 10 602 56 141 50 30 63 702 15 680 80 1272 13 477 51 828 23 706 86 145 32 1353 80 260 42 1793 84 1287 56 633 96 340 37 306 21 289 39 429 93 836 21 1740 94 2153 96 67 30 679 17 1661 76 943 10 319 92 691 11 370 38 622 9 50 2 3 19 344 94 949 78 281 88 480 82 544 65 377 23 777 1 760 33 249 3 487 95 156 65 2374 25 508 21 714 2 713 5 50 77 781 11 1420 39 672 5 1066 48 1113 0 90 46 86 8 429 33 394 74 817 28 1780 51 124 16 580 20 534 30 420 62 59 16 16 58 149 89 579 21 11 17 749 70 556 62 671 32 615 67 133 42 176 95 1635 74 843 95 108 16 1950 41 874 38 347 85 697 87 165 54 190 68 153 2 560 31 1171 21 1112 78 446 82 109 11 170 28 323 27 1897 82 1159 84 142 75 276 15 288 69 373 51 236 61 1473 41 662 50 676 63 26 78 390 54 450 38 333 19 151 57 1 26 1333 2 1491 18 72 88 134 67 112 94 14 12 43 36 325 52 1359 5 873 60 801 79 59 88 1241 58 610 36 1361 68 815 98 777 13 378 75 577 2 626 51 1023 63 21 96 307 77 962 91 510 65 882 62 572 79 301 96 413 68 198 45 527 54 190 38 2529 85 88 62 38 9 538 84 78 13 294 7 859 18 482 61 654 90 95 94 107 76 880 71 457 31 91 84 738 95 533 46 1685 6 22 77 142 78 751 67 282 44 38 10 1395 22 575 61 281 41 895 78 730 81 446 98 485 3 269 92 320 77 86 11 181 5 816 20 850 6 93 5 311 70 499 64 876 79 1922 73 381 83 111 47 527 42 886 47 58 94 825 66 43 32 153 13 522 34 378 44 178 74 27 67 9 96 22 71 927 53 1657 29 411 18 404 4 460 2 966 91 219 22 236 65 18 39 600 26 137 38 531 1 1052 59 1087 78 1156 68 294 28 11 83 607 17 228 27 523 65 571 98 101 61 868 73 1369 23 1152 20 8 14 340 86 783 13 318 98 119 90 282 6 3006 21 122 28 436 31 56 92 21 76 1713 32 370 19 91 10 46 56 1445 0 817 18 999 70 170 41 48 32 722 92 358 47 675 11 248 81 838 51 282 79 88 15 575 87 581 5 221 92 417 30 52 65 1684 92 580 49 340 52 1311 59 702 19 996 74 103 90 1586 86 12 78 1163 9 559 75 397 20 163 7 71 50 11 10 898 51 1133 70 542 61 625 32 270 87 263 84 184 46 342 27 1512 59 798 72 292 85 58 96 63 66 44 21 1264 15 289 65 915 60 186 36 469 5 2288 69 318 67 136 2 1128 51 143 0 908 72 114 76 1256 69 444 23 114 20 168 86 127 3 532 25 271 10 865 86 1172 82 99 26 2540 58 449 13 448 53 1091 93 70 78 139 7 223 77 1253 49 1346 81 310 6 20 88 73 15 54 48 1217 11 127 19 365 54 191 94 633 91 495 7 391 57 83 99 2372 -1 -1
61 165 91 165 0 409 90 503 63 869 55 240 77 189 92 519 61 221 96 412 46 196 28 71 17 1107 37 44 38 144 27 1016 25 179 61 68 97 74 28 88 47 898 92 151 27 657 17 893 75 319 18 379 95 542 91 408 33 32 63 1809 92 740 6 179 56 772 94 405 91 716 45 538 91 1207 67 1195 15 481 85 66 24 97 79 120 76 896 87 1612 6 259 0 342 90 243 70 1005 92 989 11 215 10 615 2 837 56 325 11 638 27 857 74 65 8 1546 24 676 31 630 2 787 11 592 79 261 4 267 27 282 33 57 96 174 59 847 47 566 85 71 64 1204 99 792 21 471 67 595 17 903 61 246 37 551 93 280 57 1084 80 780 98 1511 43 379 27 510 4 126 33 712 41 970 66 267 49 120 30 189 86 261 48 3317 21 263 38 476 19 1916 28 1109 25 322 7 1058 96 339 76 386 68 449 61 184 50 547 75 241 88 900 16 17 53 1697 22 617 60 213 21 319 89 4 13 427 56 409 9 21 21 1683 59 83 2 539 60 543 47 3002 20 588 80 130 47 562 60 210 1 716 21 1006 33 38 78 480 26 303 22 343 58 1270 92 123 52 437 12 365 22 342 48 535 6 520 18 184 42 3 65 1572 2 776 92 2936 28 304 44 967 83 663 10 1031 95 301 29 36 4 473 79 141 74 561 43 338 81 527 25 415 86 322 72 305 8 103 40 514 98 270 41 7 69 829 77 263 91 363 69 494 72 217 69 189 85 39 89 882 53 1956 75 875 86 169 59 910 66 256 98 163 78 185 17 10 26 1250 23 1426 53 249 52 145 43 32 21 188 54 798 85 34 16 193 24 131 78 595 30 397 59 65 16 573 2 118 52 47 50 335 70 176 28 67 60 1277 18 575 2 332 85 159 75 87 5 2334 22 1125 26 70 7 1032 78 543 43 743 2 163 13 225 54 889 85 201 24 89 34 421 67 65 12 88 95 102 97 159 39 642 97 946 54 287 72 452 42 368 29 911 81 73 1 9 42 425 25 650 84 1418 53 481 11 714 61 868 42 693 55 1015 60 299 91 1501 11 2322 51 308 75 250 8 505 87 618 81 9 75 4 56 415 3 277 12 1571 86 583 57 6 44 271 89 109 79 977 66 1381 26 4339 12 1551 41 170 73 18 45 516 53 1027 77 378 40 1773 71 265 97 292 54 932 9 674 16 422 33 258 11 197 82 5 77 889 43 181 30 299 79 32 51 407 78 1092 27 841 8 640 19 988 46 54 81 405 23 463 82 3324 65 1292 57 40 88 281 56 673 53 2272 87 298 42 143 58 626 94 1037 6 487 58 451 14 649 11 696 87 172 86 85 46 3169 7 91 28 1356 9 32 4 328 90 2362 32 437 46 1185 32 2137 68 491 4 854 27 592 94 630 62 144 61 112 7 1089 2 838 35 1159 72 426 18 153 40 1130 18 44 30 294 7 119 69 316 51 587 21 298 31 1304 91 2217 50 192 33 525 59 844 23 614 7 136 35 65 29 214 93 1591 76 1358 34 187 11 118 4 597 49 1151 48 1201 43 73 31 219 35 53 34 624 6 141 7 459 88 437 6 982 23 1696 70 256 64 184 0 169 91 36 39 56 23 126 76 45 17 223 71 331 34 58 4 250 82 377 83 179 67 382 77 96 21 1114 20 365 80 275 3 10 47 718 85 84 38 311 46 291 77 393 42 150 81 283 4 1091 12 93 86 132 66 92 98 680 94 5 98 1063 14 1333 21 1257 23 1034 49 1791 88 149 44 904 9 537 53 863 94 703 15 540 36 1261 68 572 31 45 63 1198 77 96 3 30 32 362 72 898 28 584 45 539 9 586 1 214 29 727 8 316 6 429 56 7 51 1435 20 301 25 52 8 427 18 491 79 1553 78 7 40 357 8 572 4 156 97 72 83 184 74 559 78 364 24 312 31 33 83 598 68 749 96 15 7 556 15 1888 87 1768 60 594 65 507 19 528 67 146 2 185 71 899 39 312 83 1103 96 25 81 24 70 522 45 72 94 17 8 302 73 673 12 499 51 735 68 546 26 1136 1 92 51 864 78 1478 73 113 25 1020 8 223 30 222 7 887 20 8 5 3128 47 969 91 437 48 1041 65 967 84 1459 43 26 83 1336 35 734 53 343 4 1757 55 9 49 952 16 418 10 687 60 106 45 459 30 195 93 941 95 1793 59 99 73 513 86 365 18 586 25 264 2 141 81 222 11 362 98 1274 4 598 93 191 16 33 23 263 86 460 4 237 54 1264 50 80 63 2 23 30 16 1425 58 722 15 85 88 1976 12 86 91 241 19 452 2 98 74 351 47 753 28 672 12 2084 85 229 38 430 61 1136 94 120 21 247 91 938 5 431 63 2844 88 4191 9 160 68 1147 31 169 19 1448 47 723 60 189 92 1474 43 79 16 15 17 854 47 124 88 158 89 391 68 666 44 1048 73 184 55 63 94 972 50 484 91 744 2 733 60 302 96 1075 49 515 33 1047 75 107 57 1111 88 615 25 1072 76 1976 6 189 81 64 94 495 99 122 92 200 27 562 93 681 49 243 61 98 98 613 22 88 58 1861 16 1204 17 253 45 740 81 44 77 112 62 368 66 656 67 250 86 674 97 272 32 77 65 2164 19 3288 52 537 89 54 76 2349 71 1003 36 681 92 1214 24 732 98 375 2 104 21 66 79 212 54 65 58 243 62 512 98 262 90 1202 54 743 38 523 0 567 38 603 51 5 16 222 43 89 33 55 60 85 9 369 6 710 99 12 53 524 85 517 41 618 54 440 82 317 35 89 85 660 60 407 43 104 91 903 65 187 38 1210 18 75 23 12 0 611 91 188 46 1828 56 145 97 2480 58 1483 63 106 58 128 6 247 37 1260 55 568 45 359 57 435 6 128 95 370 90 260 65 1291 15 763 20 117 69 1792 9 782 57 822 86 93 33 20 15 2216 3 397 15 728 71 420 27 886 82 66 55 99 71 1499 36 804 78 30 5 21 92 77 66 493 9 786 37 363 38 316 48 358 97 120 70 170 50 740 97 140 78 277 77 178 57 1125 0 184 44 423 15 522 73 31 32 1333 37 1006 98 478 1 454 0 339 40 1176 41 361 14 266 99 2228 19 154 87 337 60 122 37 1310 26 825 85 145 50 134 79 896 2 275 45 868 77 351 32 114 96 678 74 813 64 644 33 768 51 559 57 91 60 32 56 335 54 533 30 576 22 402 63 177 69 420 13 148 17 389 58 251 93 1385 52 98 4 581 32 822 17 117 66 1905 33 1229 95 784 59 892 22 1145 94 862 97 418 6 192 25 1479 26 635 21 10 20 171 3 355 57 1211 74 800 0 206 22 199 54 826 2 332 63 283 61 974 34 786 56 248 23 346 44 1044 35 87 29 1755 37 932 82 1392 58 254 86 900 61 1443 34 210 94 258 77 144 95 285 2 299 63 499 48 95 69 213 74 33 26 622 62 230 37 1424 63 215 21 350 67 608 15 520 34 1125 24 1568 6 874 82 515 38 491 20 104 24 71 81 391 1 651 45 519 85 1789 14 2975 51 719 69 152 4 290 80 1196 92 2 70 406 82 570 99 406 49 750 36 1101 63 734 36 125 14 142 24 385 94 1115 50 40 89 686 5 116 88 267 0 1426 14 711 18 434 52 1089 31 882 88 165 97 467 66 843 67 195 59 691 26 565 92 179 98 466 61 394 49 716 65 969 79 319 46 29 31 509 37 1009 14 63 43 1987 48 195 52 100 6 204 66 173 24 297 17 1669 25 535 12 2274 53 2737 63 715 83 1792 58 281 60 1056 22 1518 34 277 28 535 65 550 54 1156 62 1649 39 288 58 417 85 325 63 538 43 1499 34 632 76 1 75 557 83 714 0 389 49 436 3 227 68 673 38 1208 62 320 30 260 72 168 97 1156 96 2118 34 300 24 518 51 199 39 57 12 432 52 624 78 1070 37 386 97 154 61 1647 42 50 70 454 28 668 1 2419 66 1073 86 59 48 23 34 339 91 841 11 1418 73 4 80 2065 21 1183 1 335 70 1042 81 1385 70 803 80 138 95 1151 23 2633 61 154 89 601 59 42 50 400 64 684 51 321 80 41 35 6 11 216 93 559 77 130 33 1071 51 319 79 813 30 443 3 599 62 439 6 1631 43 31 21 812 83 452 66 427 20 1378 41 1351 10 598 41 793 49 472 32 167 41 1571 37 45 90 377 18 84 78 1942 2 541 92 2565 9 380 74 88 14 1089 0 322 73 73 83 90 13 577 80 436 37 277 36 5 43 1269 29 320 20 932 11 440 34 1361 70 978 95 714 4 131 47 143 31 512 93 784 30 413 71 258 62 259 3 43 93 2699 40 802 88 259 56 48 50 136 28 2219 4 67 54 211 41 220 73 429 53 46 40 227 30 71 16 24 87 162 10 83 15 717 14 1234 29 138 11 560 32 1009 52 1479 82 354 71 875 91 1095 10 1232 52 322 51 67 20 632 86 156 43 207 -1 -1
62 933 8 441 45 630 5 1338 89 367 27 621 99 78 82 492 1 500 65 28 71 30 12 203 65 34 61 479 44 375 8 647 59 1039 47 262 73 588 30 1162 96 530 10 105 81 116 83 130 57 165 16 1361 79 2519 57 571 29 189 84 200 77 296 97 817 37 319 39 46 77 1267 33 207 65 108 46 237 35 446 36 1163 84 1214 18 355 28 19 78 81 21 264 85 124 61 395 55 370 5 833 29 53 80 138 35 82 18 380 95 842 11 34 21 560 38 513 70 2940 36 572 4 253 38 496 46 809 11 1263 4 499 28 24 25 34 99 678 57 1241 76 245 67 77 51 348 94 27 49 138 96 1136 6 1252 34 108 5 1551 50 586 43 222 57 100 68 144 56 1033 53 1430 45 152 95 234 97 2060 77 759 64 264 53 2458 97 250 7 313 9 184 63 2055 11 686 35 1526 53 903 83 2842 7 1044 53 146 36 1338 48 2001 84 146 91 194 80 257 11 361 89 374 5 545 62 1805 28 247 45 362 38 84 70 2303 88 414 4 620 40 2400 10 462 85 184 35 228 96 109 5 902 43 508 16 729 94 24 86 1037 96 177 89 594 22 316 78 865 41 476 71 1204 3 443 87 267 88 131 63 3554 76 1331 34 18 8 1143 71 1548 13 504 28 1300 23 127 95 791 70 268 67 101 8 1580 11 242 55 930 46 629 1 121 12 1009 78 449 86 377 40 276 47 71 41 34 27 203 42 359 7 344 70 43 50 651 25 249 39 1316 34 96 96 223 26 57 99 929 49 243 70 195 89 295 61 43 90 938 21 41 55 457 90 1379 58 1405 92 157 3 166 19 452 2 123 72 279 94 530 20 1030 80 389 72 508 36 294 90 1190 97 72 75 2505 70 264 54 617 83 807 80 1089 12 2145 56 185 57 23 73 1146 64 58 65 185 17 155 41 393 8 151 23 56 62 1041 13 84 40 102 73 30 95 1820 34 324 24 3064 32 710 52 519 98 623 3 704 90 148 98 131 24 1101 73 85 43 30 84 634 76 757 59 315 39 418 40 1444 68 768 31 251 40 198 61 251 26 164 97 105 30 1500 44 1384 77 580 5 716 75 1414 50 147 78 419 56 1561 53 168 1 2336 39 147 28 548 13 520 51 144 61 1266 41 94 66 680 60 915 48 594 34 40 62 710 46 511 68 401 6 1782 93 147 10 169 38 885 49 908 21 343 68 952 99 655 2 51 82 266 92 1598 85 1144 86 407 16 403 75 89 33 456 28 1178 3 971 4 838 52 196 10 886 73 848 48 5 11 925 98 924 84 1362 62 858 58 693 48 635 95 1102 60 45 7 757 81 61 22 937 66 142 61 194 50 396 93 151 28 51 70 410 21 576 63 326 14 20 68 1449 92 1023 75 52 34 2008 44 77 18 633 84 146 62 654 40 791 39 499 25 1347 93 299 54 445 47 266 55 423 9 1670 58 327 45 1637 98 342 77 1025 55 1021 89 3800 90 776 94 368 96 154 49 625 36 654 16 135 22 514 27 68 7 116 88 17 66 112 31 556 50 430 30 58 76 203 61 119 86 975 61 82 17 106 64 254 76 659 65 129 32 266 64 231 43 11 99 382 14 123 37 221 0 235 48 977 91 1116 36 1152 77 180 46 187 91 707 24 155 83 332 44 154 49 346 30 1116 14 816 60 688 52 1093 27 678 7 550 1 941 51 284 74 524 66 1336 4 381 48 338 1 93 93 54 67 755 50 180 24 794 50 783 39 2606 14 682 80 596 28 510 35 388 85 104 38 549 40 1935 52 636 16 995 48 1097 8 625 74 470 66 539 43 411 21 1259 51 464 77 474 16 455 36 743 24 142 58 24 74 60 37 831 60 218 75 1241 18 210 75 212 76 1637 61 34 37 1823 91 32 57 139 19 768 33 295 22 361 77 821 51 2063 89 1024 85 444 98 1380 88 365 61 299 4 112 41 223 52 222 21 1032 88 813 40 109 59 1038 10 56 73 104 22 771 41 307 30 114 94 792 44 493 11 143 74 439 92 99 39 2058 26 215 40 1313 94 603 89 146 6 157 4 294 2 87 95 109 29 1475 46 251 18 173 85 2932 99 709 61 105 32 672 54 320 27 244 54 337 9 86 86 310 92 20 9 915 90 565 74 9 27 248 78 714 93 796 92 1531 60 160 28 700 77 794 0 1685 28 74 60 178 81 32 90 68 18 138 63 404 94 317 83 33 44 866 60 569 27 200 55 1904 43 569 52 31 33 275 31 508 47 938 44 2143 66 685 15 93 3 1069 88 152 33 792 91 190 13 291 68 300 43 72 76 61 28 1253 96 750 0 721 21 2312 57 174 91 238 79 77 83 644 67 387 19 92 88 119 92 380 36 4 63 125 67 1226 78 370 40 632 22 726 78 309 36 320 75 320 8 495 45 604 77 162 22 487 45 530 38 597 47 1658 83 334 2 244 22 67 87 730 47 158 6 83 61 188 50 267 60 301 98 253 51 2269 34 262 70 256 51 394 58 1001 45 449 98 1061 71 134 6 205 2 1439 17 189 95 218 97 53 2 763 16 382 17 312 52 417 50 112 33 1335 13 153 61 183 65 1707 98 535 54 1102 11 79 76 421 4 78 72 72 33 186 98 710 18 1247 72 283 18 306 69 53 71 988 93 201 18 2563 66 101 52 68 22 476 16 284 13 98 0 804 13 675 4 953 52 64 25 28 48 367 75 362 32 725 81 629 39 807 34 2756 58 793 17 463 94 597 99 515 73 13 11 686 75 76 47 259 30 146 3 181 28 63 47 30 25 1122 92 1626 79 804 45 4941 91 1198 6 1931 5 389 66 296 85 1307 26 311 36 133 51 564 82 541 21 1568 97 183 35 975 11 619 21 446 47 789 74 488 82 1126 75 803 99 672 80 998 51 50 83 1438 13 330 12 622 41 1708 31 804 99 29 81 326 21 77 36 172 12 386 10 536 34 763 6 171 23 537 83 48 40 1922 1 509 91 588 29 79 53 995 50 263 0 263 11 284 38 719 13 2164 11 205 29 168 16 244 57 1003 81 151 69 388 56 40 30 238 62 1276 74 72 71 390 97 1139 86 131 25 363 73 389 49 19 73 202 72 486 74 52 39 304 66 886 42 1493 29 869 50 410 76 236 45 272 89 527 3 604 57 233 49 105 40 397 69 74 80 288 96 928 86 210 44 317 98 160 23 637 65 207 13 185 84 57 60 113 82 588 32 46 84 226 68 142 77 3534 55 249 74 4453 90 60 96 857 5 764 12 283 57 277 3 1392 67 99 44 43 5 5 3 2440 93 438 32 1278 57 428 83 1879 80 271 89 773 28 149 57 487 75 1834 2 1685 42 1271 32 1896 1 579 42 1762 28 159 88 272 39 72 60 442 90 694 63 2057 79 102 88 221 38 1288 33 166 40 124 57 318 80 463 3 128 68 2254 64 1782 20 378 89 27 97 199 71 111 39 984 16 892 53 441 71 97 87 423 55 1078 92 64 67 140 21 916 53 280 71 99 11 32 44 823 39 290 62 1104 31 1903 85 48 80 2080 37 393 97 572 31 69 30 405 12 68 50 916 44 91 9 652 73 278 95 325 33 197 68 2148 81 553 77 193 5 190 85 190 87 1068 93 685 16 629 74 446 24 2528 5 431 10 586 45 354 62 222 33 406 66 232 82 254 91 568 97 192 82 1062 78 192 71 710 44 476 48 269 49 36 3 1278 21 215 84 420 7 2329 9 10 97 1037 30 273 3 1783 37 2779 95 185 81 237 47 1612 21 284 24 2360 69 132 71 1240 37 2166 79 3068 93 1354 16 434 57 1422 74 191 55 664 45 1058 99 639 80 2006 2 287 82 27 81 447 6 241 93 143 41 845 61 890 59 86 48 271 51 154 89 25 87 95 13 97 32 302 42 755 64 810 40 114 86 128 90 51 78 541 26 319 74 205 72 328 63 323 45 427 25 253 73 77 39 2053 91 200 80 400 0 229 48 371 58 258 30 2626 29 524 1 1238 63 924 31 473 92 56 44 696 74 773 15 806 49 781 93 41 96 326 91 219 11 2565 2 536 93 3075 54 160 38 1502 44 284 52 630 99 311 98 753 30 1082 4 539 65 166 74 603 24 1626 19 252 4 393 45 955 64 335 32 1320 47 9 31 160 1 2116 13 22 96 85 93 215 58 1452 92 619 19 411 65 104 64 271 90 365 87 455 66 73 39 48 85 58 36 646 47 884 5 81 20 472 79 334 77 963 84 702 63 410 17 26 80 1829 46 106 92 688 46 540 71 680 99 234 -1 -1
63 127 10 823 6 587 13 366 54 57 26 965 43 2752 31 1792 30 162 86 557 50 1023 89 137 21 249 69 319 87 656 94 1309 3 710 82 980 97 1061 68 208 55 646 59 561 12 199 27 188 12 143 28 74 47 1551 65 806 77 2779 68 213 50 116 19 86 5 1121 75 427 51 3631 66 591 54 285 92 338 16 315 86 94 81 566 91 410 27 2431 80 548 67 42 34 1 62 178 0 386 84 574 39 72 32 149 34 719 6 2083 46 3594 78 7 47 210 56 48 28 37 25 141 10 884 3 2798 88 1414 7 492 49 423 73 169 72 1364 70 1516 23 622 69 1995 83 1084 70 2084 72 207 37 157 15 1387 55 1185 15 384 44 754 48 2775 64 1424 76 55 69 204 49 17 17 958 26 399 1 566 46 647 55 554 75 569 5 882 55 396 36 647 11 397 9 433 27 1126 77 270 97 513 78 394 98 123 85 183 58 10 74 96 92 118 3 680 20 167 46 1343 90 203 84 185 4 877 91 5 37 197 52 2528 53 1919 28 78 13 526 37 11 11 525 85 477 8 71 96 119 52 52 0 157 39 97 91 2507 53 542 22 116 43 428 58 151 2 329 33 248 18 1117 50 296 28 506 35 21 9 217 97 1468 79 286 17 208 45 1475 11 345 19 837 34 1242 14 740 93 403 72 220 11 11 49 184 22 287 94 1649 92 565 37 283 15 126 53 329 21 1216 0 987 21 527 54 1646 41 558 31 954 21 490 99 814 92 279 80 1126 18 153 10 112 57 67 10 595 25 774 33 49 47 235 15 795 47 934 57 862 25 1554 42 618 76 835 21 1188 27 143 74 1186 40 1018 59 320 52 371 57 651 78 565 97 525 83 1467 90 178 33 194 18 1870 30 429 45 512 32 388 65 646 28 47 76 347 38 321 9 49 38 403 46 1807 44 1348 4 508 45 650 63 1088 14 847 67 174 9 883 75 260 86 107 82 38 87 131 26 362 13 605 71 632 95 151 17 1414 93 11 29 1503 68 272 38 1411 64 322 43 214 7 587 86 98 59 1179 93 189 89 134 76 1014 47 388 33 2674 50 226 38 617 56 83 87 484 81 93 83 583 89 205 19 740 88 575 6 447 38 2116 2 1200 49 695 31 308 18 285 9 145 45 599 57 812 95 779 62 374 37 1407 42 1548 33 376 29 279 98 190 99 2575 5 854 34 63 11 297 53 2 21 1048 86 87 80 938 65 346 10 667 65 581 49 48 89 1050 50 1022 76 150 41 245 0 338 84 145 10 141 8 826 88 742 32 834 98 250 65 1021 21 3 56 300 92 830 80 389 4 172 6 310 9 225 49 1060 85 854 79 105 23 693 13 34 63 369 19 1041 24 169 70 124 36 31 12 2929 44 411 41 2152 2 2193 18 62 58 289 78 536 42 828 97 734 85 242 79 2107 66 597 65 11 51 932 69 208 97 574 56 151 32 11 84 89 14 13 76 897 44 101 63 1 44 79 51 2123 61 429 66 43 97 239 62 1665 49 586 18 11 60 761 31 230 71 1134 43 18 30 69 79 130 60 345 49 409 77 324 16 381 36 3267 69 281 11 1922 72 351 70 85 8 123 84 145 78 838 77 1558 7 921 28 89 60 582 12 212 31 196 90 164 51 445 96 90 16 32 33 851 87 366 6 301 1 685 45 833 38 18 68 1779 48 1044 95 2817 81 612 78 1419 66 1654 85 200 11 627 39 477 13 788 76 12 31 56 97 810 13 172 37 947 88 12 22 1705 97 88 74 405 53 367 19 140 86 1493 17 84 23 1323 93 353 53 444 69 939 56 185 22 197 63 695 41 1774 40 135 16 378 78 529 16 1988 47 208 34 41 12 465 36 409 31 266 94 346 5 1532 16 368 1 264 3 779 52 493 39 574 30 44 93 250 72 136 44 555 2 603 44 78 49 19 4 169 41 54 14 675 52 607 36 1125 97 1151 88 1851 46 243 92 236 0 35 26 1 22 239 28 602 18 1336 5 555 66 1505 48 304 65 218 26 100 89 1021 96 84 80 2707 79 346 63 471 42 62 18 81 46 735 29 173 23 809 56 263 93 1092 14 162 36 219 37 140 9 181 31 67 93 1036 85 116 77 532 8 459 67 301 85 59 25 389 28 244 62 9 90 810 35 286 55 377 56 16 82 1530 55 54 82 435 47 261 8 782 83 818 42 123 13 93 51 1659 90 164 22 1133 76 341 80 381 3 967 8 105 32 825 62 84 1 159 11 145 16 2539 63 983 80 156 20 223 63 213 71 330 37 1361 51 140 0 661 94 608 60 32 13 887 60 50 59 2002 47 149 36 1027 62 3074 44 81 58 1024 50 541 52 153 36 118 9 280 13 308 44 335 76 66 9 28 53 1363 49 432 10 49 66 124 42 112 90 1584 20 18 37 1115 17 625 79 362 66 171 40 239 72 1023 35 176 59 2466 41 1380 17 105 10 1416 63 204 21 1441 6 797 2 1139 49 23 92 871 91 350 78 453 48 606 59 506 79 1175 46 119 30 500 84 2247 89 596 25 366 15 72 43 216 58 567 77 2118 85 227 36 310 92 1267 28 32 41 138 2 11 33 1619 26 37 39 1214 28 92 6 369 21 1916 71 159 45 751 68 162 81 660 42 24 93 966 29 1000 77 19 6 2426 96 100 33 1631 42 23 24 1190 36 295 50 48 52 1063 57 428 50 218 79 1704 43 154 95 1017 75 29 98 113 3 362 44 397 52 367 98 39 58 939 25 543 97 290 9 333 82 575 48 1448 86 714 55 1196 30 199 78 482 51 619 20 1186 99 59 0 273 93 497 9 1094 6 9 22 822 96 595 55 571 43 3892 42 242 46 102 69 162 14 766 22 323 41 662 49 80 97 405 44 184 76 34 73 485 82 422 9 84 27 527 32 851 56 254 31 461 63 41 12 397 0 45 56 850 95 503 6 72 42 186 15 88 49 640 80 449 85 93 28 688 61 1723 62 495 82 243 72 132 71 323 76 7 3 451 85 452 56 9 10 114 6 1135 24 170 93 302 83 252 59 19 5 652 1 190 61 1138 22 350 36 99 30 2078 42 104 56 24 22 267 84 794 53 944 27 1892 50 174 35 235 73 294 97 1119 93 362 69 40 23 153 47 1741 67 280 45 238 42 713 74 124 90 714 93 1777 82 616 35 374 89 747 62 276 69 403 40 1489 19 11 89 224 28 956 30 1238 56 413 98 245 89 580 79 440 92 1884 90 221 96 315 86 260 48 308 22 787 83 165 10 1064 15 952 0 572 67 782 52 98 29 601 69 116 54 328 88 544 87 375 1 736 71 1978 45 720 85 1202 43 1202 98 1094 3 870 2 4948 46 2203 79 207 91 741 75 838 99 884 93 164 38 2463 77 608 11 107 41 1224 55 1805 97 266 85 34 74 617 68 455 38 793 91 353 23 72 7 1993 58 158 84 731 8 181 42 15 35 368 96 1068 50 704 5 7 16 69 61 72 76 699 29 697 26 199 97 198 59 54 5 546 62 223 53 831 43 914 29 248 99 80 19 1132 84 361 63 1354 91 156 81 149 8 1984 98 696 74 25 1 23 11 45 8 639 77 186 12 369 84 873 7 383 25 3920 47 648 6 2025 73 161 76 1265 50 400 84 936 6 494 22 40 71 390 57 1016 29 643 16 1578 11 99 68 657 90 456 10 453 93 756 31 2641 41 2780 20 412 66 270 12 60 87 582 80 535 16 62 69 13 43 592 18 421 93 1398 8 2083 88 1270 5 1348 35 41 51 112 49 724 47 1489 69 121 5 9 82 707 13 1577 83 693 48 397 19 909 82 113 70 712 55 202 0 24 5 737 33 1082 2 597 48 1673 90 592 3 597 14 1741 0 680 27 1051 91 26 97 101 67 90 57 280 2 56 85 550 62 95 27 71 93 16 76 256 77 298 25 963 12 525 69 329 55 1616 41 45 44 553 61 168 63 189 80 635 31 401 97 1447 99 75 7 75 77 8 71 83 85 519 33 319 82 1760 16 302 3 18 30 68 64 780 2 472 13 945 31 690 66 323 18 209 76 979 83 363 19 217 66 1330 7 1456 30 869 47 591 10 249 35 139 4 247 45 982 67 323 7 147 59 42 74 2060 55 334 89 182 64 356 5 417 12 18 41 1653 16 411 30 1239 29 291 10 836 27 485 4 1028 27 101 82 187 71 1631 79 92 68 78 56 570 75 661 5 2213 95 122 90 754 25 895 67 883 71 91 70 1367 60 1288 74 423 98 22 79 17 32 420 52 152 49 131 67 488 92 28 48 285 68 1058 51 52 59 610 75 594 86 444 65 67 8 151 76 79 82 42 -1 -1
64 1379 40 702 57 27 71 248 45 1086 14 34 21 1678 30 37 72 881 22 277 17 1156 48 152 87 893 28 268 85 1326 92 2109 24 1445 0 30 26 85 81 70 48 1623 97 158 10 39 22 56 19 211 44 995 65 82 13 1050 6 332 2 348 11 156 82 909 8 1291 71 260 88 20 92 177 53 128 1 60 31 61 44 654 63 4 49 692 52 414 41 285 16 401 26 506 28 1269 91 219 6 1303 61 147 22 1066 34 918 82 493 31 304 39 267 9 1124 85 138 90 1734 67 16 33 135 24 1168 21 76 54 219 91 201 7 280 33 603 36 1954 44 1373 2 1215 15 2349 57 1429 87 758 69 1567 84 612 44 433 20 1309 4 311 64 1005 29 611 78 50 61 1269 39 204 60 611 15 105 17 715 50 710 30 172 4 177 48 245 62 23 75 207 23 694 64 729 0 161 7 594 40 1 27 34 41 303 19 941 2 919 87 2002 9 538 20 339 10 357 96 1135 21 674 63 80 64 172 59 1933 89 2299 1 255 21 906 50 242 77 85 63 14 20 423 80 1601 36 471 43 208 94 1952 85 474 87 78 58 374 23 392 32 82 25 33 48 277 88 1067 27 1374 44 221 56 39 79 333 20 177 3 747 82 493 40 57 85 660 64 750 12 2440 67 325 44 328 74 510 82 1604 27 403 34 565 12 1613 38 84 26 419 44 704 33 1035 80 1259 90 81 7 693 36 1087 89 1104 20 180 19 57 85 991 1 396 35 569 13 466 92 217 88 1167 15 1088 36 2535 11 255 27 870 31 339 41 203 68 375 2 85 46 261 19 70 80 399 10 68 17 115 42 250 66 461 61 633 41 1135 77 208 93 86 6 71 55 1093 68 62 21 898 62 222 31 362 44 691 40 25 29 417 99 88 91 290 92 474 19 341 53 344 45 1456 60 1093 79 1143 44 1425 9 1746 23 169 41 417 23 532 11 222 19 73 44 143 49 239 1 1464 81 199 23 487 19 186 3 2152 26 59 75 59 41 2149 95 5 7 242 72 1173 19 409 28 550 19 70 3 130 79 136 27 2329 75 431 29 498 8 4 69 377 63 825 65 9 71 225 99 406 79 2009 26 620 78 295 94 72 52 640 10 31 54 171 29 321 68 2598 83 441 2 1556 82 267 14 28 83 842 44 1094 24 550 52 1071 73 955 21 3251 71 619 21 280 80 2159 6 1106 86 934 1 964 3 170 81 403 27 479 77 597 94 1337 65 310 29 565 76 483 15 114 7 727 79 35 18 384 67 1002 90 328 2 1326 60 955 46 1307 22 127 30 203 92 1001 81 453 68 292 1 268 88 1008 0 255 25 14 36 264 25 152 42 56 35 195 58 204 16 1337 76 363 34 142 22 1728 53 342 1 185 48 413 86 3565 72 536 33 170 4 156 55 167 68 1152 4 208 83 266 38 556 67 638 13 948 75 507 70 144 55 396 80 177 1 385 98 11 7 203 45 1879 61 176 65 259 0 2505 20 152 45 572 4 805 24 87 40 282 97 1479 51 125 90 1063 64 47 99 9 60 523 31 493 57 105 66 40 65 560 36 810 59 347 15 242 64 189 70 2142 73 139 9 691 67 609 99 109 82 10 69 31 64 1366 51 964 69 553 34 105 91 219 30 118 38 270 70 80 59 382 9 825 3 84 51 494 69 223 53 21 28 312 32 533 4 654 21 108 95 1212 40 14 9 1099 99 11 50 706 71 136 84 812 89 1864 68 114 47 663 72 206 29 337 86 4 3 1936 90 42 65 253 49 549 24 3 34 86 45 1350 13 169 15 341 63 64 19 87 26 459 81 190 28 71 14 760 17 1417 6 1674 54 204 90 149 78 114 4 587 98 224 69 843 82 266 54 154 60 2603 62 393 14 432 74 1060 57 48 72 75 58 2657 42 86 33 164 29 95 93 648 87 507 63 425 19 398 40 189 29 588 91 404 46 620 96 11 70 1113 22 644 12 343 84 1294 14 6 28 670 70 902 82 204 64 219 65 371 94 868 4 135 8 1533 98 613 28 213 83 1337 19 460 85 518 7 308 30 320 18 895 4 495 45 740 8 4309 24 223 9 192 3 663 56 619 9 1122 37 283 7 1100 45 1576 89 833 11 501 33 220 53 599 6 26 44 134 91 424 22 438 57 2653 3 1324 44 645 39 459 75 356 17 251 86 414 68 65 34 214 45 551 30 61 14 354 52 353 19 296 5 145 97 1121 53 223 41 320 27 990 49 538 17 525 60 71 58 666 9 182 20 619 65 363 30 108 10 772 92 1000 37 25 98 276 75 236 33 127 72 809 65 831 88 557 18 1606 80 397 22 2151 36 355 99 1156 35 432 10 549 68 400 57 968 65 7 99 18 31 1463 41 522 93 827 43 211 78 1390 98 412 58 1394 19 1368 60 423 52 281 39 434 15 1017 8 23 77 124 92 363 79 615 0 42 51 998 13 431 71 126 54 739 52 449 6 268 30 238 70 264 61 671 6 78 66 189 44 1162 50 378 9 194 92 615 76 48 88 29 59 1351 73 1842 45 161 33 252 10 3034 48 5177 17 317 71 704 67 41 11 329 56 13 68 528 46 1466 13 326 46 2593 30 650 66 490 96 1446 65 666 41 945 80 965 25 1454 23 442 49 1492 44 76 68 180 20 69 58 51 29 592 64 1022 96 259 30 860 21 1401 78 199 73 368 52 152 14 675 35 46 16 193 50 332 64 2645 35 336 93 916 42 101 47 253 87 1226 82 453 7 915 79 512 82 15 36 742 21 1021 32 112 87 304 36 24 53 99 37 502 28 1621 89 593 12 113 87 522 83 497 7 427 26 25 82 687 48 688 35 668 72 1931 75 357 55 108 50 372 5 809 30 2877 62 309 48 360 99 742 86 18 31 453 35 676 39 1172 1 979 29 6 39 108 7 529 35 757 37 776 70 587 52 376 74 1918 91 267 40 264 50 1011 72 1717 44 1405 90 423 16 170 12 1487 98 424 54 116 63 714 81 859 36 1552 86 588 79 904 66 665 6 446 49 94 6 9 73 303 35 659 5 377 48 690 22 132 50 24 40 521 78 217 52 79 9 1629 55 1184 8 283 44 59 7 406 9 460 62 480 19 103 64 803 70 728 36 241 9 500 80 289 13 79 72 340 46 516 85 2890 73 806 65 197 1 827 56 632 50 89 60 1446 79 1369 65 646 35 505 18 166 88 994 51 6 40 184 80 70 54 162 73 4579 35 3330 51 256 59 770 13 17 19 274 73 569 68 82 21 4 98 119 79 2446 69 588 1 1112 67 1306 62 337 32 154 72 240 42 132 8 32 64 319 91 18 78 408 39 963 25 672 38 151 55 107 23 197 0 141 77 352 57 95 77 80 78 508 5 289 26 24 13 625 87 49 54 87 10 666 32 804 22 2008 72 174 70 289 29 550 59 220 93 399 97 402 62 781 32 1032 20 176 4 807 38 594 85 49 49 40 28 1068 22 329 45 502 50 71 15 121 95 1381 19 195 97 68 45 649 63 7 72 485 67 634 19 102 46 42 68 312 49 566 48 1289 90 412 41 488 69 108 7 426 87 298 58 283 7 371 29 104 53 10 8 281 92 259 49 1266 75 247 92 818 90 9 52 963 17 242 85 303 97 204 62 1276 34 613 24 252 31 422 97 218 19 353 9 148 60 243 35 257 76 690 70 282 18 438 49 914 94 294 43 25 16 960 11 2216 5 962 10 462 28 884 20 1623 39 171 14 276 28 139 25 290 39 1124 91 104 77 98 51 94 44 55 26 634 4 225 30 138 49 1556 61 2175 49 531 8 514 41 1466 47 505 96 299 89 210 90 435 29 1622 44 275 71 993 33 274 74 473 55 1879 20 1423 39 542 55 753 51 448 12 569 73 254 61 478 52 546 64 561 6 149 19 702 94 384 18 473 97 60 7 675 2 1038 1 912 50 484 9 229 25 731 51 847 15 597 23 80 50 387 96 482 56 752 37 472 47 895 58 109 59 81 86 270 38 1917 29 85 94 1449 67 107 72 471 93 2105 82 369 39 326 28 501 22 476 70 740 96 395 16 193 26 227 2 1118 7 564 98 210 31 1269 28 89 95 205 17 53 52 169 19 697 52 7 32 320 63 566 19 278 49 213 96 805 1 804 86 17 91 986 67 94 69 159 79 80 87 385 51 91 7 245 29 1825 50 50 3 50 26 1160 32 421 97 242 69 396 39 490 89 536 13 353 74 62 11 119 26 575 33 140 74 573 33 439 50 189 88 43 8 96 59 464 65 50 23 513 64 513 7 71 3 142 36 4141 42 3372 1 62 28 215 47 315 78 472 99 130 67 370 94 351 49 738 54 117 15 685 48 1232 70 700 82 490 19 655 13 190 42 448 68 168 40 526 78 193 67 16 34 917 66 129 96 1509 54 163 56 824 87 411 95 1392 65 472 0 81 78 746 73 1143 48 453 81 856 69 386 89 2019 3 1299 18 532 0 48 30 3 4 1251 19 138 6 924 78 162 81 28 -1 -1
65 150 96 547 17 2506 4 351 92 67 12 100 61 94 24 327 26 20 64 778 12 176 94 414 22 533 83 95 10 359 25 921 31 116 61 2210 49 571 28 451 39 510 52 510 11 422 79 103 20 334 92 189 81 695 82 307 3 773 81 471 29 967 64 182 29 241 14 38 1 199 79 1476 54 1688 3 902 47 200 8 377 86 293 12 308 86 397 17 1147 25 1350 55 404 18 103 49 212 50 1281 24 1480 44 198 72 884 80 355 91 29 45 409 87 3590 21 400 9 74 0 84 44 1025 38 374 76 470 34 99 27 246 56 727 46 49 77 179 8 1680 94 1534 7 34 17 9 26 443 14 101 29 220 76 218 70 589 63 2333 81 368 13 1153 63 104 34 151 66 132 1 210 99 281 95 584 10 828 15 586 41 636 33 972 11 1269 40 655 59 3147 40 295 74 504 95 406 28 426 57 100 69 527 77 529 32 121 61 1370 88 169 73 829 3 7 81 1535 76 285 92 12 41 725 9 52 89 311 98 832 84 1209 41 989 63 25 2 611 20 278 41 206 28 253 64 1684 61 1383 1 1636 59 175 78 895 64 101 86 1505 92 69 52 862 87 2376 0 442 24 2181 45 202 15 311 14 628 38 976 37 52 34 265 60 1217 16 575 95 386 61 503 86 274 37 232 68 451 45 247 10 784 44 1421 86 830 47 923 48 3 33 1336 46 1314 30 706 6 17 33 1561 28 725 82 578 42 734 86 3075 18 360 74 681 21 173 24 22 22 622 32 21 59 421 47 94 36 17 17 1045 50 11 36 30 85 1833 5 675 76 186 42 246 50 1021 23 976 65 603 18 406 48 275 77 293 80 492 30 1050 49 2988 47 443 57 1289 59 598 29 1594 54 29 67 96 51 769 96 1887 52 1246 93 694 64 404 0 2444 25 706 75 376 26 134 9 1085 3 155 30 75 2 638 46 120 82 416 47 1023 19 216 85 1376 91 727 12 615 16 621 8 105 17 1519 10 6027 4 459 22 59 29 141 33 584 6 795 35 249 22 207 76 722 40 136 33 329 54 45 12 154 39 1209 46 380 60 1422 19 21 78 465 40 1736 13 792 5 124 9 423 13 872 1 697 67 931 36 168 45 918 84 958 74 1537 55 187 38 1731 90 953 97 1318 46 498 19 885 17 858 5 175 81 235 78 86 32 414 58 154 29 601 87 8 73 426 81 1174 77 247 95 951 70 168 44 165 18 1245 96 523 68 1230 10 87 7 875 90 212 53 164 96 679 14 273 41 17 81 493 41 70 37 601 49 134 11 105 10 181 4 1115 42 179 54 108 10 119 35 1221 86 327 67 97 56 279 71 665 36 1535 19 342 48 88 80 1048 54 747 85 461 23 598 88 1025 96 261 56 546 50 48 58 11 6 1145 82 1260 65 2073 64 316 62 15 48 156 57 659 60 252 11 364 96 57 79 484 13 348 53 324 22 392 68 455 10 928 74 524 95 1133 54 435 99 34 57 1982 70 114 67 1729 75 32 71 2386 37 99 86 22 89 947 56 221 50 178 7 1005 53 2113 63 321 42 60 71 214 0 5 66 18 33 502 73 978 91 448 43 1531 69 205 47 210 37 478 55 87 38 46 45 931 87 795 75 678 63 595 88 410 90 948 11 211 18 122 21 284 76 681 93 277 79 319 19 90 80 181 98 298 48 284 20 15 60 485 58 177 64 1376 3 673 25 524 30 1000 98 112 24 700 67 37 10 836 56 27 78 129 62 647 68 53 48 1160 81 480 97 51 10 879 5 293 48 295 95 587 74 358 68 450 75 491 20 590 37 364 19 1081 2 278 63 223 18 1080 75 133 13 74 42 308 39 171 80 514 27 1616 90 2 21 250 39 855 56 188 58 2057 88 521 24 167 25 370 21 2016 20 444 34 36 8 1369 23 1152 54 194 64 48 33 29 90 117 7 177 28 172 15 493 98 662 68 266 64 260 45 703 41 1241 69 784 68 273 89 153 61 1486 9 1519 55 89 13 1456 74 769 91 8 66 131 42 888 66 2742 23 423 15 2384 70 494 69 214 15 155 94 250 69 13 38 94 42 393 62 1386 22 608 18 285 63 147 72 483 63 93 49 263 81 426 2 310 31 467 60 216 66 88 52 803 15 131 18 135 54 143 67 535 60 106 92 500 21 386 45 654 58 77 3 1130 94 210 73 1095 34 390 26 900 48 99 32 346 15 592 55 271 28 1154 45 1891 63 673 79 702 93 173 56 683 57 1026 0 290 8 469 5 137 15 1024 42 441 70 548 2 50 23 973 42 153 75 229 6 444 62 74 17 684 90 58 10 313 39 182 59 197 33 299 77 1472 95 165 83 146 12 44 48 660 88 56 74 1864 78 340 69 442 63 403 42 630 1 452 43 566 26 73 18 2319 74 201 29 849 25 125 7 394 20 549 42 79 7 16 36 388 24 6 68 195 41 200 90 1049 72 639 42 402 23 1598 71 8 28 702 17 1436 41 243 79 25 78 106 59 504 45 442 16 1958 6 271 44 57 29 1294 36 1159 28 138 12 105 25 209 57 429 58 448 96 1537 41 1865 65 427 46 3609 17 421 50 224 15 196 26 281 46 1195 12 832 47 386 91 1035 1 385 68 161 7 10 15 174 99 19 46 303 39 483 31 99 25 107 16 336 28 759 68 90 84 1421 10 985 39 79 95 77 2 3119 97 1633 51 106 43 393 59 186 66 677 74 470 34 152 3 13 91 149 79 1585 47 735 11 1667 61 50 76 55 26 58 28 21 40 1297 52 428 6 742 96 76 50 366 55 497 66 1454 30 12 26 394 37 521 84 491 45 260 75 1888 54 1041 62 589 47 45 57 49 99 133 27 1314 49 670 26 543 71 657 40 543 92 626 8 387 0 75 2 673 75 1041 35 1343 14 123 85 32 78 1213 88 839 96 1275 10 2095 62 1695 28 235 39 894 20 122 91 675 36 436 13 439 22 433 6 1154 27 490 87 43 95 422 16 178 17 494 7 762 9 64 55 352 58 2147 61 265 26 2280 6 1730 56 599 22 143 81 758 63 199 18 54 98 560 35 1133 74 1284 80 336 10 513 91 73 81 828 18 551 79 325 2 127 11 67 82 246 73 245 12 630 75 923 21 423 71 499 0 581 43 293 51 296 49 85 26 337 2 297 63 165 42 1032 0 1412 30 1717 42 197 83 352 18 271 1 167 33 90 94 11 6 634 30 490 88 98 74 166 1 2241 43 332 42 494 73 1211 36 1207 57 598 54 387 22 66 77 2260 75 49 36 99 54 26 76 583 93 257 72 922 35 2515 40 256 66 160 34 1258 78 1303 40 285 75 129 43 208 12 549 42 190 85 51 30 1035 69 203 23 513 44 238 38 630 2 344 1 385 15 1227 75 1107 50 79 23 46 39 345 24 31 46 10 92 673 47 149 23 245 38 145 8 778 41 646 23 609 99 211 34 621 70 51 53 585 73 355 82 64 26 137 67 1985 10 350 14 352 70 148 67 20 4 751 41 112 15 620 45 805 81 859 73 1572 44 360 98 286 87 831 39 1051 18 1778 52 32 77 909 33 209 85 195 84 981 51 19 22 200 56 592 1 295 90 881 71 142 63 206 65 358 33 289 38 344 96 576 66 14 43 5 60 3847 17 302 92 1367 61 632 86 441 76 53 78 1281 54 83 34 576 17 1198 49 76 72 236 85 3219 95 49 70 617 11 487 40 1516 78 777 65 1776 92 456 73 2182 87 1373 26 1689 73 157 54 410 52 383 58 316 24 4436 19 43 22 883 86 293 22 1081 18 1551 76 161 81 153 12 937 44 816 73 93 97 123 30 136 14 448 49 16 46 409 23 147 93 506 32 21 14 265 15 565 18 258 47 149 74 73 22 4 0 12 67 154 75 702 66 397 38 113 62 101 74 444 13 324 51 881 45 58 84 59 64 280 39 57 35 737 41 868 38 152 89 2071 53 1316 82 1145 62 504 41 616 53 114 97 43 87 481 1 733 13 220 44 565 49 16 24 612 15 748 79 239 72 1198 74 226 85 661 70 106 95 224 29 66 38 562 90 296 52 100 58 52 99 1015 91 976 93 138 34 757 93 79 60 363 78 441 90 66 50 954 13 235 46 618 13 135 53 335 86 693 60 108 80 19 36 326 26 27 71 254 81 423 46 108 64 371 24 164 46 118 24 213 88 199 28 1257 66 1980 24 4376 0 174 63 453 56 1320 8 655 74 172 12 43 23 230 69 451 62 442 59 60 27 294 96 348 72 875 96 198 52 103 92 68 63 241 67 651 51 200 13 740 9 1416 35 2401 91 571 36 178 40 267 86 1984 18 1931 64 692 90 396 66 269 83 469 87 251 60 2175 72 1242 70 1910 19 1413 58 121 33 1528 79 740 1 191 43 1204 11 651 22 286 66 450 97 219 30 3148 55 47 85 119 71 397 29 578 97 513 53 1044 65 183 36 340 35 52 26 978 73 1140 78 511 32 671 63 57 -1 -1
66 237 54 413 31 734 97 1110 39 664 70 334 45 57 62 3563 78 78 29 1090 94 1676 24 1141 95 283 29 125 64 560 19 535 6 165 74 91 48 349 93 241 48 396 94 309 23 247 37 415 13 102 94 98 88 153 20 69 50 505 55 254 53 85 16 397 84 126 92 531 6 516 15 796 14 354 95 624 9 582 80 1013 16 1697 19 544 33 276 86 183 95 242 93 594 40 1271 3 1913 85 911 30 224 32 557 49 1228 46 1359 85 860 88 401 78 1772 85 404 44 1560 30 1615 51 861 68 359 24 314 1 228 9 97 1 1104 14 1366 66 1489 73 57 92 217 48 318 14 189 80 136 47 69 84 180 83 208 20 342 44 573 39 243 13 1148 27 72 80 607 13 390 34 18 82 250 81 8 2 2005 4 1718 65 115 91 77 60 742 37 1006 83 34 92 622 4 234 52 547 24 379 1 1038 2 71 21 207 92 152 74 1243 36 619 17 419 94 92 30 232 80 598 24 129 89 30 64 1224 80 719 45 1016 74 142 92 425 40 1043 68 492 51 81 26 2457 44 794 80 848 16 286 40 631 65 571 44 341 82 1268 96 76 12 410 43 2451 72 979 62 566 26 604 79 1033 75 134 68 3827 80 67 34 1026 95 1548 58 97 17 497 71 114 31 177 34 124 59 880 11 124 54 170 33 65 76 321 96 384 99 814 4 1643 36 1816 30 689 21 1083 38 356 21 160 35 1130 72 115 84 164 26 698 63 406 20 236 21 876 29 418 75 389 32 11 55 955 61 1354 24 218 69 385 4 489 63 9 1 705 66 511 7 527 63 580 22 684 0 826 2 747 93 271 52 1715 61 687 19 236 84 897 53 429 65 95 92 787 80 879 57 431 33 651 51 603 64 887 78 341 55 626 40 36 6 600 74 162 18 111 37 448 16 802 52 387 23 180 10 1619 56 1789 27 2274 32 901 74 405 99 1353 57 586 86 277 14 283 25 205 47 449 37 279 1 888 66 1315 9 50 60 481 7 1694 98 73 88 1249 79 164 31 2031 2 1386 36 741 77 138 41 1083 66 23 34 605 7 101 43 572 49 2508 3 223 39 400 88 983 46 1227 62 80 66 472 2 1035 63 742 17 430 10 246 36 662 93 380 68 808 91 194 85 55 94 118 81 867 83 2366 86 232 31 652 53 544 34 1284 43 598 19 418 32 1052 50 23 46 787 91 518 23 1647 22 237 27 159 25 452 90 341 68 288 52 427 99 1704 12 2195 67 72 16 1256 19 501 64 220 48 350 33 704 77 1424 50 143 1 397 26 494 45 647 30 738 54 1685 34 768 3 699 89 651 6 244 41 722 15 111 85 451 33 65 51 39 61 2194 80 427 41 2204 83 189 3 1015 79 43 84 1610 70 737 4 195 28 1195 1 184 63 584 29 339 66 1521 58 237 86 744 69 818 16 551 62 36 53 1032 22 1052 26 140 40 458 43 660 24 368 17 2107 16 1793 65 69 74 111 41 2534 31 138 32 86 15 518 36 125 63 1250 54 392 27 1603 35 229 13 257 69 669 40 3 21 439 30 754 35 191 76 370 6 2654 60 1208 61 1012 38 543 97 1216 51 762 56 54 84 62 9 200 77 183 18 4133 50 1480 84 125 28 335 87 143 83 1208 47 549 62 31 15 689 65 490 26 407 11 534 85 326 28 784 8 521 63 296 70 3393 89 1244 39 1021 57 271 97 465 4 860 53 45 17 1604 59 25 48 74 82 237 61 4822 3 93 37 1176 26 1119 54 1039 38 1193 12 16 64 1366 23 277 38 16 85 170 57 39 32 116 35 931 56 492 11 21 37 1994 3 66 12 66 23 14 77 2148 10 338 41 174 48 160 91 48 74 105 86 1418 31 146 73 308 61 756 9 790 34 82 72 81 42 9 84 1144 30 311 2 557 37 466 11 176 98 630 55 466 54 143 45 699 68 463 3 524 22 331 62 1210 47 387 59 972 74 210 65 1878 72 1959 23 1654 45 142 72 312 85 769 44 5 12 823 77 748 71 1123 70 651 77 849 54 491 51 217 53 1145 79 132 47 188 73 1191 76 984 78 122 69 61 49 634 91 360 93 110 90 710 77 89 13 872 59 1115 13 295 65 45 19 508 42 129 36 1686 63 137 80 400 0 562 71 29 48 1131 6 138 97 425 12 902 54 561 88 8 15 1041 47 525 86 138 89 127 21 632 15 177 1 1823 6 1050 49 1013 14 872 60 801 86 292 65 21 12 75 37 185 66 1069 16 1214 41 128 36 26 57 399 76 376 49 143 64 3458 28 113 83 580 52 363 25 381 5 806 88 528 22 1090 96 1768 62 2468 48 536 3 702 26 580 98 779 93 290 26 126 75 2507 57 1910 95 430 75 188 76 218 20 1094 27 48 61 429 60 195 44 451 8 16 35 349 34 100 46 1130 66 797 77 118 15 243 34 742 65 115 10 276 40 50 24 1454 70 499 59 130 56 710 2 356 74 42 0 1011 95 128 35 670 25 1656 17 3338 89 172 40 284 81 933 26 230 67 424 94 832 16 946 59 235 46 577 96 973 26 117 51 2077 78 466 3 1194 83 303 74 83 50 20 67 259 2 613 21 455 63 554 67 313 29 596 23 123 65 273 4 2990 82 117 16 10 41 697 42 817 36 333 15 53 13 1605 37 603 53 1224 30 410 97 775 79 289 62 190 59 143 42 430 51 542 1 280 62 54 53 693 65 99 36 490 91 343 68 269 6 1720 49 691 71 1030 33 1995 21 777 22 406 59 36 48 78 37 969 33 269 20 184 76 761 45 250 16 242 74 944 39 1244 87 73 16 802 55 946 28 789 90 1576 75 941 85 109 30 725 45 554 20 5 90 226 77 94 66 4 90 680 93 749 34 573 48 1271 55 36 74 165 93 710 60 471 42 135 71 649 93 187 98 44 48 1067 41 1108 90 565 95 181 3 111 18 270 9 937 66 837 94 451 84 373 68 732 94 206 10 6 78 305 38 319 5 967 91 218 61 656 22 67 65 813 8 456 82 40 4 846 55 548 57 908 61 733 86 323 72 229 94 95 72 36 5 622 36 80 95 989 14 579 6 58 90 1981 92 1016 35 65 48 50 31 301 56 360 77 78 28 87 29 374 67 200 23 1513 60 13 97 400 72 496 65 484 23 318 59 492 11 30 58 487 87 1428 24 2022 98 34 95 293 47 1403 77 771 29 495 6 538 42 123 78 491 67 269 68 2906 77 1071 74 937 57 1045 36 1349 15 697 72 1741 32 569 30 1079 86 153 47 821 44 71 19 503 83 168 76 255 98 198 34 536 36 2633 64 244 42 588 96 102 69 356 72 774 58 4 81 451 87 612 77 455 83 1295 86 1730 50 251 3 2156 60 1164 33 942 8 1230 83 36 35 777 68 744 50 267 63 2166 33 18 66 273 6 761 99 125 83 208 32 825 65 208 37 1007 80 69 85 726 70 1375 14 191 97 20 51 138 54 245 45 2252 81 7 73 28 36 436 74 276 19 109 77 1097 74 1052 50 1087 10 55 67 655 37 2204 5 346 7 308 43 246 77 811 30 587 74 107 16 2010 43 169 37 31 21 1095 26 1478 60 237 84 166 95 663 63 390 7 294 2 391 16 1493 36 11 74 351 8 347 83 629 2 44 87 286 67 477 8 1107 51 949 98 178 70 980 57 1050 42 11 59 226 25 349 9 1724 73 400 16 181 28 66 3 127 43 44 75 2239 41 368 14 1319 82 43 68 131 87 86 48 212 51 316 12 956 0 1709 98 776 70 123 95 76 88 13 28 140 53 794 94 2044 60 1766 49 96 80 350 15 195 42 446 25 31 10 1155 39 174 68 41 2 865 77 445 76 982 82 2357 60 420 70 898 43 3 67 850 94 61 36 186 19 140 78 54 97 7 64 676 79 79 33 1095 43 172 17 16 73 591 90 33 51 779 14 392 50 1117 74 302 61 1176 27 87 90 222 46 423 80 828 98 198 59 501 76 88 20 85 95 401 18 334 25 112 24 129 48 324 90 196 29 52 55 1663 52 2457 14 806 54 395 98 8 45 502 99 1853 35 313 69 231 29 649 61 1963 86 747 89 392 70 390 73 398 96 154 11 21 78 99 14 372 63 317 9 137 46 1854 97 388 99 413 35 39 96 3 52 195 50 1 22 1026 97 738 76 545 17 2046 91 2165 88 462 79 216 35 778 69 1812 27 490 38 1213 2 485 15 399 88 689 38 61 12 437 42 1184 5 122 92 312 64 150 65 120 41 846 82 112 74 574 17 742 49 29 57 758 81 567 16 1488 68 350 35 945 18 335 36 195 64 69 49 1371 88 829 99 354 -1 -1
67 384 12 383 51 1020 87 405 40 240 96 818 2 174 51 1044 66 586 78 42 12 735 18 3 41 2242 47 339 41 13 72 1358 61 65 23 1118 54 1250 71 8 92 109 36 214 23 520 84 653 41 90 88 782 1 1040 30 1600 29 114 2 12 26 10 90 108 0 1040 75 151 5 975 92 611 95 38 26 615 25 1072 55 1405 21 241 10 19 90 575 44 1573 17 282 33 31 93 1089 1 839 46 459 71 86 50 966 90 1329 59 1492 82 1313 80 681 22 992 49 959 15 216 46 128 76 374 92 99 81 356 20 236 24 953 64 42 20 138 74 841 47 73 97 212 28 894 51 126 31 225 56 758 30 584 97 172 23 527 45 736 42 1150 25 493 18 136 0 88 34 356 14 1306 0 1790 67 471 73 1022 72 722 45 1057 25 167 16 76 51 631 84 318 67 204 7 140 16 443 19 887 50 290 25 598 23 235 92 713 60 220 67 315 15 48 1 523 43 410 12 1197 26 621 85 849 75 64 35 1352 3 589 5 592 74 595 84 303 51 510 90 1134 26 260 17 133 53 703 66 421 90 613 29 1150 88 665 47 1792 72 1354 87 759 67 181 70 334 73 74 98 37 92 155 86 326 28 268 56 2528 74 626 80 10 26 1235 54 9 19 499 34 436 45 1111 88 212 29 596 44 807 9 941 3 698 16 1046 85 391 77 2238 43 497 96 1018 88 3 37 15 35 568 4 312 62 148 95 623 13 892 20 603 93 520 66 249 15 227 77 457 22 933 58 112 85 860 64 120 91 459 75 515 8 1551 91 982 59 334 85 230 14 379 62 2697 2 791 7 454 96 149 16 1526 87 208 41 102 2 275 69 141 94 49 24 649 68 596 96 1180 74 513 93 335 73 143 29 484 8 1234 10 292 86 221 15 557 40 496 22 1786 35 432 84 157 86 685 29 131 2 204 38 58 89 246 30 757 49 1085 28 156 14 494 49 1540 15 877 99 391 77 16 34 396 23 672 47 44 48 262 86 462 45 598 15 762 14 1630 26 330 68 192 61 730 17 818 6 176 5 513 60 96 1 383 81 31 48 541 4 2 33 983 52 147 66 90 12 315 72 941 11 61 30 375 82 1169 96 2213 17 161 97 519 90 1132 69 332 54 334 63 854 78 1152 58 1235 28 781 77 18 35 18 80 1081 83 1110 41 464 25 88 62 13 68 199 89 741 68 114 0 1554 3 550 55 1112 83 111 3 212 58 90 67 838 35 830 42 941 5 439 2 491 54 118 7 763 47 605 60 578 91 767 42 1729 48 948 80 357 27 375 9 350 22 488 29 425 62 185 60 493 73 2922 21 724 24 127 96 485 14 405 36 92 80 183 54 865 88 477 13 940 1 431 3 504 36 43 69 55 40 2183 0 977 65 684 58 263 35 1047 82 559 46 1717 75 57 25 999 31 416 45 447 84 2418 0 869 99 175 98 960 84 1013 32 1916 20 170 22 110 40 296 74 148 26 837 88 1842 18 658 59 1963 18 1749 2 194 19 904 49 292 52 1131 78 59 52 1188 94 1832 43 603 54 8 9 176 53 143 20 70 53 722 2 671 79 181 33 2105 34 2444 99 126 98 122 11 418 79 304 90 115 46 729 70 1532 85 181 42 1127 10 729 7 279 72 551 43 397 38 422 60 191 52 162 26 228 69 339 94 1530 9 51 97 396 48 131 46 539 17 453 0 1005 56 283 9 551 32 1548 96 131 5 635 85 282 72 1605 75 1429 48 454 55 2029 60 88 62 535 7 43 21 244 87 32 58 152 65 155 16 461 99 543 93 10 22 97 18 1998 38 1529 43 847 90 640 59 766 43 380 49 63 59 140 28 446 19 628 14 159 62 1132 37 124 4 916 83 10 43 1276 47 1313 91 260 30 354 84 874 72 625 83 1989 58 424 48 302 88 187 44 2554 45 378 99 1076 91 1488 69 158 10 52 92 436 54 131 44 758 86 449 6 364 39 270 38 717 51 1390 45 745 97 244 3 494 87 633 77 1726 45 725 84 857 93 69 24 1429 29 1577 17 1941 9 978 46 317 50 317 36 316 98 741 17 513 7 751 36 120 67 319 21 275 87 212 6 96 60 337 48 31 46 979 90 246 86 427 35 863 89 214 40 414 64 665 28 450 94 113 23 731 2 504 15 48 79 900 48 574 52 693 41 757 17 301 78 273 34 288 54 2344 14 570 82 1276 73 429 9 791 63 71 89 1024 5 116 96 49 27 9 43 363 35 828 6 44 13 622 68 691 55 399 30 588 48 194 42 1800 64 1055 14 259 54 253 8 487 96 126 61 71 11 150 89 1310 69 929 40 753 36 591 74 3 95 1707 46 276 74 308 50 347 48 215 83 698 98 28 55 764 7 362 18 598 11 15 95 355 27 114 15 625 16 43 75 53 70 211 55 47 75 1184 51 250 21 541 99 666 16 13 39 706 0 508 32 928 99 141 63 1275 83 789 62 496 37 25 0 109 19 639 13 228 83 841 93 83 84 361 0 492 86 183 31 1208 35 17 29 177 71 719 27 1202 91 218 97 172 58 513 48 125 17 1999 60 373 76 58 74 864 40 535 10 1060 18 29 94 694 85 1032 11 1064 48 164 58 594 59 653 71 91 50 832 78 1818 71 1027 39 930 71 1111 42 1344 21 651 9 363 14 645 10 128 94 584 60 39 12 1533 97 515 27 367 77 53 72 298 33 205 70 218 74 651 80 1848 14 577 55 274 22 439 90 3107 73 314 45 701 84 672 95 1028 83 534 27 83 93 2013 14 328 26 955 92 12 60 100 42 17 11 1095 86 2775 11 111 73 1074 62 3 51 1626 4 1539 90 20 16 1589 60 734 44 211 80 302 35 511 16 241 52 1035 59 415 87 333 52 953 42 329 84 356 46 322 8 332 56 216 69 132 3 2123 57 660 51 710 90 365 69 526 76 1885 8 226 17 994 68 54 71 255 78 1866 56 126 23 726 99 372 76 2568 42 301 50 663 85 1561 13 815 17 789 26 335 64 1544 72 715 76 813 20 329 1 9 9 360 4 173 62 137 3 428 82 813 66 298 26 1621 99 145 36 278 50 254 1 284 99 229 6 165 43 829 93 299 50 236 28 2032 35 406 93 14 12 26 6 402 69 508 29 579 39 77 54 720 3 543 17 382 50 18 22 1000 15 140 76 85 96 518 18 154 30 1502 8 462 92 41 32 757 23 728 95 235 62 449 13 557 56 15 50 472 23 73 63 1827 53 65 14 220 70 391 53 241 5 751 41 414 57 514 24 131 17 49 0 434 96 1053 51 1186 54 2616 63 149 4 40 23 506 45 556 41 668 37 275 93 498 11 237 82 105 95 37 69 683 31 659 45 243 93 645 80 271 62 352 17 883 1 557 70 670 76 844 9 39 36 632 22 107 32 44 83 2921 20 82 17 192 70 355 27 1276 95 252 6 1051 87 145 3 191 62 287 68 875 82 149 84 190 20 237 73 136 11 276 74 239 69 2103 44 329 45 194 51 233 13 258 16 414 50 99 65 221 96 948 63 1097 69 233 77 99 99 876 54 133 2 273 51 742 65 342 34 801 99 270 59 1284 53 422 63 179 7 558 66 213 37 460 66 935 55 395 46 446 89 93 79 824 33 531 9 205 79 487 45 1020 60 1122 89 2161 68 1125 15 374 24 131 73 1427 90 195 61 292 34 619 24 19 69 649 18 143 33 2957 20 483 28 869 42 63 64 822 35 208 32 1024 33 407 16 495 7 451 30 510 57 1673 72 497 34 14 20 15 63 1183 90 17 0 467 31 345 89 415 59 51 28 349 45 716 52 556 5 1797 12 25 5 129 26 567 76 1959 10 368 97 206 40 210 17 109 7 847 0 127 24 713 44 2015 53 777 51 204 49 1132 11 378 9 182 99 635 35 723 89 149 44 107 58 368 45 960 33 116 9 197 52 591 71 772 22 686 64 573 18 2500 56 464 11 1537 2 164 1 316 25 1745 44 1113 81 877 89 635 7 912 55 2577 62 792 69 363 0 542 29 867 43 170 83 977 94 543 6 426 64 889 51 1059 53 395 24 565 26 407 38 394 76 898 55 552 79 622 14 1329 12 342 8 547 27 126 84 47 76 516 28 800 90 262 43 200 45 1322 37 1195 50 428 10 157 93 188 24 503 18 872 11 675 92 528 20 445 60 1388 73 7 78 1227 32 604 11 1187 30 2678 70 268 32 2294 74 453 87 165 17 401 -1 -1
68 174 73 525 96 1232 24 190 72 773 40 732 66 36 87 2234 81 1920 39 126 93 786 49 35 71 190 58 682 71 869 59 196 74 455 31 88 97 454 40 1283 50 203 2 68 70 205 0 225 63 470 87 348 52 2799 72 1640 1 1253 91 80 10 823 3 1077 62 43 41 274 79 1009 19 292 29 221 18 1426 11 54 93 642 11 640 99 992 29 258 13 1117 62 141 87 652 92 166 27 15 42 966 53 301 71 829 22 876 4 190 75 2040 36 1210 97 924 61 1991 11 137 29 304 69 148 68 1151 9 1374 28 653 65 774 16 237 71 691 60 2091 11 154 63 525 67 357 52 834 69 634 6 333 1 444 19 913 54 261 86 1018 98 1792 97 678 18 869 37 551 77 1776 97 1571 43 309 80 115 78 441 47 603 50 894 62 908 90 436 89 144 85 745 27 796 29 1751 31 1442 95 244 15 186 21 589 91 34 26 66 45 750 4 630 66 142 63 108 5 611 9 1472 93 1017 96 221 14 1240 82 574 88 164 33 1286 3 277 85 2 3 281 40 405 55 427 97 1071 56 3 6 158 4 100 13 1618 60 1764 16 1885 54 331 84 760 13 180 21 100 34 185 91 1347 15 269 66 1463 64 1556 88 23 13 270 19 1192 1 1429 87 284 78 222 22 507 27 38 80 617 38 153 11 1177 80 2270 47 91 40 1174 20 29 85 117 41 271 20 569 9 195 22 2285 91 557 21 1818 3 648 19 1826 71 471 74 408 79 540 88 389 18 85 63 33 5 226 56 143 96 195 39 253 32 208 45 2236 13 1023 44 140 24 26 69 1151 85 244 33 1033 72 32 59 1344 91 329 55 160 48 579 82 1052 25 557 54 259 98 464 93 120 85 862 76 168 8 896 36 310 73 215 23 369 84 1239 52 514 25 4 48 261 98 1739 81 663 62 25 36 422 6 1320 68 42 53 167 57 194 38 974 50 428 81 41 25 1589 5 1296 31 2997 85 308 29 972 5 291 68 486 5 1581 99 637 53 574 80 2739 57 791 19 251 28 91 16 723 32 946 33 21 53 1052 96 145 62 18 24 185 9 794 28 856 12 75 74 720 23 3363 71 496 75 78 92 327 23 112 22 566 31 101 83 1115 25 411 78 285 2 356 43 200 8 734 82 817 85 427 81 276 48 1411 5 437 4 481 25 47 27 384 80 32 77 1329 34 315 53 43 37 968 63 859 13 2469 69 1606 55 26 45 7 64 468 75 1306 93 276 90 935 71 429 67 332 62 398 93 1078 39 844 78 2580 85 105 44 9 15 438 8 308 50 106 65 729 71 96 4 223 34 817 35 796 59 480 30 1448 85 1203 48 1190 31 452 27 368 58 1357 90 18 32 801 79 175 56 305 53 500 46 3060 36 275 50 1748 22 1001 23 772 38 476 62 51 85 594 61 997 2 256 69 433 45 215 56 843 14 524 13 704 58 237 88 231 91 2982 11 371 55 718 19 1953 90 208 88 245 99 176 8 899 35 381 14 1257 70 943 76 358 43 4389 32 736 47 621 3 262 19 1339 31 291 94 291 7 1466 64 1302 21 348 57 2198 55 1066 65 424 95 348 90 24 93 2218 81 1734 7 400 17 1843 15 1032 70 2286 40 3280 71 963 29 291 30 364 68 739 96 185 60 589 87 1601 33 343 91 1471 65 43 58 76 31 402 1 75 24 1255 47 104 72 569 42 82 80 185 96 1266 27 1184 91 1128 46 740 11 178 14 468 54 694 42 234 10 300 50 401 57 893 28 484 97 657 10 38 41 70 80 85 10 1902 37 808 19 611 33 1598 50 176 56 967 20 85 82 986 47 525 98 11 51 1109 9 1033 23 110 75 62 93 67 65 177 4 304 8 291 51 62 36 2301 13 342 90 486 50 194 83 96 90 546 39 269 28 46 93 244 50 430 76 1231 21 6 55 732 43 1577 35 26 30 905 99 812 71 128 99 3 32 884 73 264 57 1638 84 2432 81 247 77 981 85 425 78 996 31 639 63 907 39 1868 29 233 97 1261 30 1773 97 7 94 415 23 424 94 1443 46 68 47 144 5 1374 37 353 6 572 90 336 1 413 0 720 92 62 10 633 0 1766 54 421 7 937 92 542 55 838 65 295 2 98 67 1620 79 161 43 491 88 2296 6 47 68 1167 51 617 47 47 74 245 6 2 1 1044 62 270 65 1310 45 95 58 12 77 1675 68 783 28 117 26 464 50 185 69 731 22 653 5 51 92 799 54 8 97 194 55 403 81 1214 19 575 32 22 14 1620 88 1858 41 198 32 67 51 625 73 330 56 1183 72 1699 59 396 62 2938 17 4 68 96 3 686 68 1371 63 1219 58 408 99 755 55 365 86 452 28 360 36 355 63 1203 56 382 23 971 35 210 88 209 43 1560 36 55 99 22 29 630 53 908 55 481 48 29 30 325 77 3 3 260 88 491 15 113 61 57 59 1055 72 417 85 130 29 154 50 1906 93 330 90 130 5 237 10 515 88 703 90 818 41 180 1 1013 90 833 68 1188 64 44 11 43 41 456 3 339 11 691 65 943 1 513 75 37 52 1018 22 2238 55 3 19 1147 17 434 33 273 37 407 57 108 12 2268 4 1706 24 124 80 1216 35 37 51 264 93 425 83 389 86 275 90 2 39 276 4 233 51 161 22 96 47 13 70 569 10 416 12 230 97 1322 52 860 34 663 22 502 95 1188 22 1210 97 988 94 1136 52 587 81 428 3 1099 70 187 49 587 98 578 73 283 59 182 90 708 91 342 28 373 22 146 29 773 30 726 32 604 86 372 37 1253 18 265 73 312 36 237 87 914 20 510 98 1187 73 102 37 856 16 1476 18 489 80 5 68 877 72 750 35 42 10 100 34 815 31 382 20 688 74 231 66 665 48 333 11 549 36 477 51 350 39 369 32 1029 12 1284 1 71 32 170 49 1072 89 859 77 241 13 903 2 747 44 1935 77 320 4 939 86 677 14 1454 83 243 42 654 80 18 19 323 70 800 81 112 4 568 48 556 83 32 92 147 62 250 96 1457 49 1350 17 953 73 265 61 499 23 77 68 189 41 319 50 802 39 1868 19 1545 90 770 83 71 25 371 91 1705 57 485 72 1048 29 1985 97 348 12 2300 33 269 10 488 97 83 20 309 3 514 20 600 6 902 32 212 16 87 17 166 12 664 50 187 76 74 57 13 73 12 30 996 54 481 55 461 7 982 95 897 34 340 39 3287 19 479 53 355 22 56 67 52 33 496 81 168 77 159 15 715 71 389 36 222 63 665 34 4 13 223 96 722 16 923 48 711 22 122 99 277 2 1332 53 1146 99 286 4 482 19 579 76 317 62 534 72 118 87 200 19 284 55 805 88 1160 89 837 4 905 88 606 75 189 57 240 86 29 99 46 76 60 0 936 87 208 14 503 50 222 70 28 90 144 65 682 35 554 42 303 25 30 44 1358 38 14 57 405 94 1047 65 2057 72 571 18 1270 5 831 61 611 85 2038 62 236 19 712 81 678 94 301 4 7 63 1868 98 194 93 2078 15 26 53 520 47 253 40 1596 26 313 64 414 72 256 40 1057 77 825 51 227 98 627 77 106 0 403 62 180 81 29 91 187 30 279 29 382 30 1526 4 479 66 49 79 669 48 47 68 257 81 242 16 1695 4 357 47 766 20 561 51 1103 82 1132 44 413 94 148 10 943 64 379 89 405 98 80 56 1549 53 185 65 134 14 472 8 3 91 1162 23 41 10 194 64 408 26 549 5 1253 52 1101 20 207 38 396 43 575 36 138 34 972 1 593 91 448 74 1796 6 1246 12 589 34 76 71 356 91 303 88 71 34 201 16 1419 85 289 34 311 89 701 39 186 56 441 16 770 61 422 37 1091 55 195 86 1017 91 121 16 535 55 2140 78 1253 88 333 56 451 81 476 35 79 18 702 64 513 55 385 24 1607 40 175 33 883 97 368 4 639 87 700 86 1031 52 287 38 2561 7 58 78 122 92 1348 99 485 82 190 96 42 -1 -1
69 834 22 370 4 223 66 71 79 51 57 162 47 372 55 34 36 508 80 167 98 142 30 469 82 1000 84 543 54 1214 92 66 87 1369 22 134 40 529 92 1822 8 381 3 568 33 154 27 486 82 243 12 86 26 357 81 45 23 63 19 98 13 349 16 157 44 436 12 663 64 351 58 577 56 1084 50 478 72 480 27 908 13 410 22 64 9 873 52 1747 18 1243 0 303 32 468 43 1993 29 285 92 588 81 155 49 475 69 959 75 1006 34 74 49 678 64 859 78 638 77 217 74 27 12 719 51 477 71 1143 76 45 9 510 65 295 0 71 77 16 91 22 4 251 79 12 80 145 50 2510 58 109 77 82 37 729 62 760 60 1630 85 307 66 375 24 490 82 782 26 392 54 243 16 492 13 49 65 669 94 1303 40 964 38 180 74 714 95 59 66 222 78 7 92 117 91 1435 79 1057 5 893 82 1143 94 27 48 40 89 472 86 404 16 114 65 508 64 393 0 1972 52 118 84 454 34 2370 86 97 46 930 51 1112 11 379 72 1709 31 1702 90 119 60 1039 4 221 54 2822 75 266 15 484 10 1187 93 203 78 100 67 768 34 903 67 367 59 106 28 153 81 638 15 14 68 676 59 666 57 247 44 725 32 1527 42 26 46 1786 27 84 48 554 30 351 94 606 91 455 47 1582 68 703 64 489 6 198 64 1191 1 174 93 704 54 547 97 1007 68 945 34 1305 30 260 73 475 92 224 31 95 15 1520 73 1061 80 339 7 192 39 602 63 2513 74 61 11 1032 86 603 30 67 26 421 38 2759 3 714 63 398 68 646 83 133 4 1177 49 1056 20 2393 55 994 31 258 48 253 97 127 70 876 29 1608 95 206 12 291 45 145 84 827 9 121 99 1732 59 719 33 521 79 349 43 277 33 2650 68 325 40 1104 8 1414 87 192 79 993 33 276 83 158 71 368 42 86 26 49 21 226 57 376 92 1823 43 300 54 309 45 1629 60 127 82 439 67 907 86 406 2 807 79 798 84 176 79 397 87 88 24 1488 33 3581 74 326 13 449 4 310 9 464 51 802 90 745 97 409 16 454 84 708 12 539 57 702 64 58 40 104 43 426 31 396 53 2617 37 350 24 1457 48 528 85 1241 47 1193 24 406 89 1154 0 38 28 301 41 868 84 128 30 775 39 206 78 77 39 34 23 454 68 218 40 1178 61 479 99 358 54 491 62 5 11 222 85 74 54 35 64 4202 47 736 34 246 43 859 70 351 5 752 61 3434 10 168 71 247 66 70 98 1314 54 641 60 150 75 282 19 1156 61 37 49 662 3 1873 89 316 33 6 96 508 58 224 16 206 41 179 71 711 58 1456 86 1027 15 120 10 2267 38 286 66 1146 91 771 11 438 82 490 7 349 33 276 87 938 61 47 83 771 34 2 91 147 49 756 9 1248 6 120 42 1108 29 582 12 749 16 90 41 231 12 1559 10 78 97 21 32 257 65 296 71 701 66 140 42 487 91 136 52 33 98 1379 39 129 52 232 1 883 74 70 64 369 4 1036 50 949 85 767 70 276 92 83 75 1428 44 8 71 50 37 529 59 701 6 244 70 464 54 1327 44 120 49 623 29 59 96 47 77 272 95 108 36 593 72 1005 96 1152 49 36 80 163 47 901 71 381 49 218 28 522 20 413 79 122 54 746 70 102 73 300 89 444 5 849 75 334 41 1191 6 434 4 476 97 387 66 622 84 610 20 294 49 172 78 559 74 173 16 97 42 286 62 153 30 487 35 763 70 328 97 24 7 874 98 144 35 267 83 172 43 101 24 197 40 471 98 635 12 363 88 171 33 1189 2 33 15 1348 98 198 15 305 46 687 52 169 40 974 96 173 9 3074 11 2658 16 510 1 1462 56 59 85 205 11 4968 66 510 48 575 21 1013 8 1248 94 277 80 302 47 243 86 417 87 1032 90 85 92 372 67 9 69 253 15 194 48 898 73 407 31 19 61 170 65 293 69 81 8 248 77 647 55 1018 41 397 78 367 56 148 78 1061 44 92 82 1187 14 112 11 117 64 1332 24 459 94 317 30 336 7 177 60 271 91 808 18 1492 97 461 40 108 99 258 27 846 96 1920 78 484 89 525 83 324 6 307 24 587 52 137 92 2292 24 577 8 405 84 664 40 638 29 12 37 467 31 2605 96 340 65 48 71 133 66 459 98 117 21 669 56 639 24 614 49 121 29 2448 64 51 31 105 51 83 38 180 66 274 15 1132 4 1038 30 65 4 161 16 724 53 1077 80 356 91 381 41 373 21 622 58 423 54 874 85 615 87 918 25 470 11 131 25 128 86 70 91 883 88 38 60 55 48 9 72 665 23 8 13 323 64 309 16 1431 81 284 92 673 20 175 88 393 39 41 4 790 61 296 48 258 70 776 36 650 99 688 73 296 26 1028 11 1549 42 77 4 248 0 275 85 1083 7 202 70 70 43 3183 87 292 81 391 63 795 15 1572 88 1058 56 55 43 618 96 1 15 824 97 923 23 229 26 824 86 22 43 276 48 437 5 216 50 310 95 522 3 278 34 443 23 226 66 63 81 1212 78 250 71 734 40 594 74 648 43 1431 50 1723 7 148 15 561 16 471 50 118 8 938 16 851 33 1685 0 913 59 21 51 66 45 546 32 780 85 1121 10 197 82 2021 80 1202 41 131 45 625 40 243 60 1244 0 1079 28 1620 5 805 62 94 78 1104 23 445 0 249 60 162 71 479 19 969 72 242 99 722 32 326 52 447 71 10 16 244 15 528 36 396 34 126 57 1825 32 485 54 1333 18 1121 55 246 3 898 21 78 87 617 73 95 67 1008 29 229 60 104 43 1306 26 243 12 680 27 219 71 126 62 157 72 1531 89 1017 51 143 81 265 32 190 93 770 15 44 84 592 46 36 7 5 77 94 97 256 11 205 68 9 44 238 68 26 13 79 64 605 77 1175 5 157 96 18 17 129 78 331 47 634 61 365 5 1079 60 178 34 1703 37 915 89 1497 17 18 99 1750 23 927 90 362 77 1131 19 1244 54 273 7 252 1 255 88 247 92 116 74 766 71 502 96 17 60 26 46 331 76 155 24 401 7 306 61 211 31 13 38 613 85 262 6 996 94 61 27 600 91 2604 7 1307 76 394 20 307 0 177 43 2537 31 444 72 1010 56 537 8 47 18 90 34 703 72 118 11 235 94 454 96 384 49 413 43 587 80 714 29 392 58 457 39 236 47 862 27 1849 82 822 6 340 2 83 71 1299 53 527 79 184 1 90 99 497 36 74 95 61 73 366 8 1485 97 477 81 103 96 36 80 268 70 635 21 171 11 1093 42 1249 35 445 44 686 23 367 38 218 24 544 44 184 89 386 23 2883 2 126 78 745 27 12 37 596 82 207 1 804 36 572 74 967 17 3 96 1613 31 573 0 744 9 435 21 96 14 59 60 245 73 201 86 55 98 58 10 583 92 233 15 289 74 212 34 2 79 39 84 164 3 17 50 1560 29 721 77 14 90 296 95 1139 30 1279 44 272 12 512 42 655 68 978 19 7 22 731 60 326 71 199 81 439 54 224 10 894 7 338 9 958 3 150 34 115 63 84 91 299 13 72 94 53 32 626 59 248 13 122 49 569 37 1396 4 1129 28 469 33 33 67 985 99 93 66 290 17 1123 52 454 20 98 90 326 31 808 80 212 75 614 53 2344 1 2869 42 686 47 916 96 74 88 379 71 1757 20 275 5 123 69 234 16 57 18 1195 56 1340 80 45 77 88 91 42 14 337 90 484 63 229 13 738 20 17 73 589 71 782 23 305 2 2139 8 2212 57 1684 84 562 57 224 11 49 86 328 92 830 99 474 98 152 96 1179 28 127 76 41 0 349 84 517 88 1621 58 409 97 184 69 25 79 14 71 122 81 177 53 115 36 272 77 386 34 186 25 160 26 2482 80 431 61 554 69 997 54 1360 77 821 29 8 83 264 30 36 93 98 29 63 67 527 58 760 23 699 47 312 2 148 49 3 52 148 31 1050 49 14 99 80 96 481 34 1001 45 893 47 401 43 103 26 325 8 188 68 269 81 241 95 202 8 671 97 102 28 2089 81 36 47 10 16 447 22 26 17 860 92 79 28 875 39 98 1 944 36 149 85 62 26 508 27 168 95 543 43 353 89 472 26 2246 3 2513 59 397 32 447 45 987 21 116 25 295 72 460 12 653 79 697 44 390 14 597 80 169 13 1029 27 87 29 120 25 166 28 717 17 242 93 948 78 533 27 227 16 1065 84 112 52 673 5 89 22 207 70 72 97 426 37 262 9 1010 57 479 88 119 77 2573 22 121 91 515 87 800 13 273 86 26 47 101 67 159 86 163 49 2107 97 772 49 508 9 9 22 81 90 2056 53 267 99 137 25 504 84 280 62 702 8 880 2 21 17 442 64 831 34 1892 39 939 19 136 9 234 86 851 75 173 94 245 68 1365 0 804 74 398 10 84 16 649 87 514 55 206 70 586 99 88 74 61 66 990 46 10 6 639 1 1523 -1 -1
70 1680 84 993 36 1223 26 202 92 497 75 870 7 276 37 15 99 1680 49 471 21 267 49 841 89 105 94 695 70 233 62 149 11 32 76 50 41 2299 88 448 89 232 64 245 10 814 69 113 74 496 75 232 65 783 55 46 1 385 25 650 63 128 90 74 41 291 48 41 73 410 90 557 4 1434 2 331 12 631 19 447 15 1083 12 936 2 636 84 6 11 323 58 3135 3 989 14 84 24 384 8 1345 10 70 37 209 53 110 83 105 57 664 66 73 14 46 9 898 27 124 89 142 76 391 70 225 97 539 48 220 94 1375 70 176 38 555 92 1484 63 629 16 292 98 350 95 14 69 5 54 1323 84 53 2 1055 83 185 30 11 53 240 67 339 96 918 74 1396 87 312 53 446 95 1355 7 94 79 17 78 184 49 487 95 30 19 295 33 2343 13 18 16 264 44 275 47 60 57 590 33 241 83 243 37 745 46 427 75 28 29 229 27 557 44 95 5 103 21 440 62 3 98 708 73 1918 79 646 40 157 90 1429 5 388 9 712 78 943 6 245 15 306 26 200 52 841 32 42 38 344 30 767 63 1343 94 86 83 1798 60 173 74 715 45 75 15 445 25 1173 4 1082 30 173 98 753 92 794 76 1104 18 658 38 107 10 169 75 1423 77 250 13 15 74 415 40 276 5 210 56 177 66 596 28 1027 7 193 51 769 19 76 86 258 65 1333 25 1279 99 168 29 163 80 138 9 1515 55 193 27 552 41 683 30 667 45 184 34 22 72 536 27 1022 67 627 35 88 55 1673 65 57 96 1587 20 433 31 115 78 28 92 2888 52 868 24 105 74 445 50 2 41 24 22 132 81 711 84 2200 4 510 20 556 38 575 98 372 14 7 42 6 83 373 60 124 75 55 20 219 4 920 33 328 67 252 93 100 81 63 89 2853 84 411 42 71 63 531 39 129 60 1897 35 219 63 456 98 1105 37 402 3 416 93 285 32 297 94 23 40 1729 42 304 64 438 77 1004 3 1694 34 125 28 551 51 738 70 367 41 194 33 587 57 41 83 386 17 989 12 744 83 905 25 867 13 122 95 451 45 332 90 1289 93 350 25 403 66 597 95 696 97 193 75 421 98 375 4 277 90 114 97 427 98 1979 44 453 79 517 59 1 57 129 88 1396 55 519 27 22 92 254 40 552 76 519 2 722 74 426 92 116 83 277 88 2145 40 1781 16 450 5 62 39 162 65 508 50 47 17 684 46 14 8 149 89 91 76 190 74 1002 15 485 76 300 38 1616 11 234 76 568 66 178 59 134 5 768 49 171 37 1424 35 3121 22 1276 47 1392 26 348 77 113 34 494 18 217 77 1025 37 538 62 932 81 119 96 10 10 586 58 77 20 331 30 1024 97 1819 4 900 96 637 69 954 83 664 20 229 30 1180 33 295 17 135 45 44 76 820 62 2479 78 1120 44 183 60 421 78 312 41 1114 42 1779 67 21 36 257 4 229 99 400 21 475 51 47 52 458 32 213 33 263 95 323 38 182 64 172 74 1522 25 32 67 1345 77 258 65 217 69 1103 51 300 5 193 50 638 79 564 23 89 32 421 90 213 38 1230 47 722 42 9 35 453 33 275 74 964 42 250 73 477 18 1334 0 1534 11 534 50 66 10 160 96 251 85 652 19 64 21 405 93 589 39 497 61 200 42 446 14 146 69 166 77 352 97 249 3 214 20 1486 88 216 6 540 16 175 63 388 45 370 20 1816 11 686 12 276 9 653 31 103 12 98 48 141 9 183 57 305 2 37 9 226 14 993 46 139 97 370 42 12 32 454 54 109 28 454 25 206 50 319 80 270 92 1267 28 198 89 607 56 116 3 662 67 121 72 261 15 190 41 2122 16 702 48 2320 9 294 75 1641 74 386 0 5 25 553 74 346 68 195 47 210 81 956 87 132 54 900 64 130 28 143 59 789 5 1267 42 1701 94 73 11 44 3 673 26 531 10 376 63 57 26 163 29 452 26 1418 92 1164 71 93 2 1022 64 866 42 684 45 1265 28 381 67 2762 79 696 32 890 4 219 72 1364 76 328 26 540 88 114 67 449 71 2371 33 1431 23 797 37 1058 88 962 37 467 1 192 69 94 1 105 33 928 17 1828 79 143 71 252 65 2996 69 215 8 10 89 1037 42 1863 82 1311 90 589 86 1174 60 237 54 469 17 700 96 655 65 68 9 194 25 903 94 72 38 61 8 1210 7 187 98 183 81 1129 24 720 89 359 35 8 95 2832 98 2 44 68 58 194 86 918 59 88 78 520 2 149 44 767 56 576 19 124 32 95 45 652 5 1568 56 88 79 83 63 217 21 180 4 311 96 223 54 91 68 1127 86 416 52 342 61 987 84 31 36 1062 93 99 95 6 52 162 8 266 18 489 23 1167 21 14 9 282 87 679 16 231 55 1007 60 194 1 78 51 384 11 58 44 193 89 605 1 40 40 1494 22 878 83 803 35 1090 64 339 84 108 10 1078 16 373 36 369 77 2050 55 451 27 425 21 1701 73 173 47 528 33 1552 71 324 94 162 41 1585 32 1523 67 93 89 665 36 363 80 1148 8 426 15 1740 64 1216 84 316 62 765 98 445 60 2111 12 391 91 2098 30 1313 95 1923 3 271 31 57 58 432 6 118 62 1670 76 559 55 1682 36 568 42 704 93 800 90 139 58 779 63 966 7 244 10 28 71 154 67 554 38 482 56 1223 36 1343 97 957 84 116 87 187 73 181 77 78 25 905 16 416 24 167 70 559 66 380 19 1110 29 27 15 631 57 2265 62 96 58 355 87 257 2 331 77 141 37 50 88 384 37 266 93 387 36 1131 22 1720 76 781 39 1432 70 398 87 81 28 594 57 355 2 885 25 91 86 1601 36 150 97 162 44 382 31 213 88 50 39 83 97 328 89 735 24 111 47 352 83 4371 61 259 31 491 30 181 42 94 67 2041 6 637 76 77 77 1333 31 102 67 1609 97 525 75 787 24 27 78 657 36 1655 45 167 33 119 20 122 97 267 12 763 74 1808 90 864 66 81 38 86 5 143 90 704 59 663 25 830 71 2134 72 7 82 964 26 434 58 68 48 295 47 448 70 282 55 180 78 349 10 269 74 893 12 443 85 590 88 31 45 500 27 310 49 195 38 1128 80 2241 57 192 24 560 74 94 17 1890 2 493 99 2218 81 50 76 884 3 364 37 3 30 237 51 1133 53 1038 87 408 70 676 95 96 81 50 41 26 30 341 45 1132 63 792 89 24 87 33 42 1302 97 447 84 1514 2 336 36 229 15 805 69 352 71 247 62 310 11 21 34 69 12 340 27 999 47 660 26 523 95 320 15 1038 98 460 88 922 37 519 95 236 57 140 55 103 29 229 60 35 58 389 11 132 94 480 20 1347 49 1253 32 353 1 179 88 175 13 1006 81 107 9 32 95 999 30 990 67 1293 38 1242 70 35 46 67 76 591 18 41 41 181 95 381 97 392 1 740 55 26 91 247 10 898 37 325 8 836 15 180 78 332 92 137 51 232 55 704 31 669 23 1464 78 213 62 27 14 27 71 415 22 370 83 233 34 968 28 8 53 174 91 255 55 1558 17 333 84 486 44 90 33 205 75 415 88 742 4 64 76 66 62 625 79 1046 94 227 98 56 15 592 6 503 3 1306 45 613 4 407 85 902 55 448 8 235 40 266 0 1883 72 894 21 177 65 1715 75 237 84 1072 43 951 61 551 32 442 37 1452 90 111 1 2425 81 182 45 100 28 897 46 83 76 243 42 454 28 201 78 77 4 457 25 827 79 426 70 492 36 393 28 206 55 142 45 312 10 105 21 281 26 722 95 1602 69 44 55 205 3 40 59 148 84 12 2 57 81 247 44 337 25 2257 33 657 96 47 66 692 45 394 53 707 7 263 45 91 26 1412 33 1484 54 411 60 680 12 1779 63 429 56 368 27 1539 92 1615 46 51 72 613 11 283 54 1268 20 1100 13 1266 22 198 99 490 91 96 61 240 28 120 2 2504 91 206 9 199 1 702 48 1459 4 138 36 433 38 154 92 605 12 229 33 265 15 968 44 1318 72 112 50 378 61 437 66 374 33 1694 29 142 40 182 36 240 0 107 18 529 50 528 17 445 92 1 17 715 13 123 95 1769 87 55 65 715 43 3710 73 3748 27 1476 22 825 67 69 21 71 12 1361 60 313 90 587 58 121 47 176 67 209 39 718 56 538 90 269 54 1980 10 38 69 2227 88 219 96 215 41 153 31 53 94 657 0 297 60 661 85 1150 97 243 74 111 5 1566 72 1101 42 1034 14 398 71 586 60 1201 15 987 49 240 87 1371 69 579 51 9 50 39 27 253 26 774 10 359 80 1443 95 102 27 382 88 384 95 995 64 1141 11 2022 16 1137 35 1625 57 1263 81 75 24 742 29 893 33 66 5 340 58 520 23 217 98 16 47 442 23 757 66 161 84 90 51 679 86 1115 10 430 94 49 6 541 56 1511 51 111 79 346 77 30 97 965 6 102 34 1182 50 30 68 416 30 73 11 365 7 219 55 266 11 620 93 87 90 773 82 188 88 597 45 110 49 50 95 541 64 540 7 929 42 179 63 831 73 1650 90 1371 40 596 59 566 52 370 -1 -1
71 1538 24 399 72 187 23 894 14 67 13 278 82 81 73 1116 35 1905 39 484 44 296 64 299 75 128 48 802 17 61 60 556 54 226 98 1269 52 695 36 106 47 360 8 584 33 548 2 223 17 641 52 32 25 279 63 245 90 510 47 707 85 28 43 638 53 44 70 275 11 152 81 131 61 395 42 734 39 61 44 32 12 512 41 203 40 612 92 185 68 1506 91 321 48 111 24 2522 23 713 26 314 58 122 43 475 5 153 67 164 93 206 54 263 81 26 24 94 52 1062 84 1510 16 1847 29 136 23 207 53 77 63 2089 68 430 91 532 15 327 41 2123 14 146 99 429 13 533 56 2510 48 624 68 41 6 82 27 1570 10 1637 20 413 23 121 72 74 87 63 84 82 67 245 18 5 66 180 21 1362 29 1566 83 656 78 1629 59 205 5 118 22 290 28 1201 97 854 31 2580 96 25 68 8 32 1076 48 792 84 419 68 1230 45 1459 88 55 93 380 4 1479 38 663 32 372 86 1533 77 1077 95 1024 70 529 83 1177 88 21 93 29 94 1178 71 26 44 794 40 65 26 33 4 19 32 611 53 948 13 522 63 1163 82 285 0 748 44 67 87 160 13 916 43 131 46 122 44 2 82 36 83 969 81 213 95 459 77 13 53 306 44 23 3 72 74 107 1 1162 11 264 46 958 7 370 50 299 67 1748 42 307 40 20 38 407 74 29 53 476 38 2013 88 2332 77 197 14 242 60 876 26 49 28 7 33 591 61 130 93 1008 78 136 4 1112 90 219 82 724 62 1412 97 258 53 1376 72 3 42 819 22 495 78 24 81 93 23 220 1 416 0 1827 51 651 64 173 1 309 13 37 52 1273 62 127 50 1816 48 169 54 328 29 467 48 150 9 72 60 106 72 1309 91 228 43 1777 92 1 57 956 65 132 56 1027 55 1429 87 911 2 533 1 1167 85 253 72 315 26 113 94 397 96 52 69 805 4 277 2 231 95 900 70 932 13 1772 84 1341 32 871 22 616 78 994 88 901 19 347 59 824 52 776 67 1761 53 425 60 1377 90 1536 52 675 57 527 31 151 4 755 37 1194 78 220 8 31 45 174 47 3000 22 420 59 48 38 176 67 541 92 142 15 443 71 284 64 345 38 38 21 315 25 2214 90 1290 31 865 18 293 12 264 98 809 94 150 2 242 27 511 77 182 7 711 50 35 26 505 97 1153 32 162 14 194 32 279 39 104 57 1202 62 356 84 2313 24 957 3 696 94 1004 85 1179 10 779 74 335 96 847 25 394 13 992 93 217 3 37 58 580 88 778 99 1464 84 68 97 353 51 265 58 211 65 58 39 1402 52 449 71 210 7 2 84 93 22 3 51 542 27 258 82 631 39 253 77 649 76 236 31 707 62 173 98 1151 84 998 44 474 60 1614 16 121 5 366 28 244 55 13 77 975 55 376 66 1006 99 231 16 348 85 21 90 1464 68 20 70 2051 23 2600 94 736 71 286 59 798 2 116 78 781 49 1000 5 302 64 21 85 355 3 356 0 410 36 209 14 632 78 92 93 755 17 311 52 100 78 243 27 436 77 938 38 80 54 631 15 489 4 378 62 1167 92 477 28 1978 94 832 84 328 77 615 52 1386 3 115 79 576 80 1742 24 943 32 622 22 948 14 252 52 403 72 779 48 1948 62 1140 42 688 82 921 45 501 36 93 50 1053 11 91 48 1 15 858 25 996 45 394 75 297 46 616 47 1545 91 376 69 1381 23 1464 70 104 4 133 17 243 83 147 43 792 26 681 92 163 86 312 45 715 80 318 90 545 59 421 2 631 96 1585 53 923 47 223 94 517 5 269 7 270 4 433 89 20 66 359 18 1431 62 996 35 863 52 251 92 505 36 14 63 604 52 740 10 814 48 647 86 330 67 600 34 142 31 106 45 468 48 1056 81 465 78 263 43 196 9 66 64 358 29 491 42 33 35 119 44 187 34 191 26 968 58 205 69 331 60 562 3 789 49 324 82 199 84 2 14 27 97 738 4 734 98 499 56 988 61 567 64 1666 71 17 10 512 70 87 13 821 85 682 90 133 62 47 59 191 52 151 84 461 68 247 74 641 63 455 85 1426 27 202 81 545 82 170 83 345 20 682 96 779 81 325 21 278 81 377 27 706 88 946 78 529 47 75 70 1219 56 1823 34 652 82 787 46 259 57 687 22 134 65 36 75 828 29 1981 24 67 87 1707 98 44 59 144 35 346 90 330 89 115 0 1333 1 270 81 1367 41 902 34 49 11 225 56 278 85 1361 12 1987 2 217 29 553 41 800 52 29 37 75 24 110 58 811 29 249 38 924 20 1007 1 1027 82 242 76 1134 79 1296 59 403 52 1687 42 1192 68 148 38 1368 71 1021 52 391 60 158 57 190 70 159 6 444 90 1346 88 319 7 196 10 1020 55 1173 16 150 66 1037 16 1844 9 811 80 30 87 290 1 256 62 1345 92 179 55 89 4 768 59 934 94 145 90 194 52 764 21 27 57 325 45 1111 53 450 26 469 71 83 38 174 48 120 52 112 78 95 30 629 37 579 78 353 80 35 52 308 24 557 0 2193 34 150 41 544 14 497 66 354 59 67 74 414 82 520 47 720 15 977 66 31 93 1279 68 730 43 1124 68 70 92 611 24 816 58 814 2 400 35 87 52 449 82 1299 46 5 49 669 72 1996 73 293 40 132 47 258 70 343 20 31 89 803 80 1475 41 31 34 179 19 411 84 535 28 2027 27 942 43 92 27 513 67 30 83 381 99 1227 93 194 74 1690 34 2949 42 1533 59 946 33 883 34 220 48 538 77 247 61 16 43 1613 63 172 43 148 89 151 46 93 55 2 56 5 13 37 19 113 36 104 1 823 54 340 95 764 73 264 25 696 83 1190 0 540 24 591 89 104 7 377 57 443 74 2531 67 925 9 368 46 310 12 972 22 124 37 640 49 680 66 273 56 267 62 239 32 2009 5 212 98 415 2 24 48 622 87 518 90 128 79 157 49 257 67 46 70 249 65 515 32 434 37 936 92 167 18 124 16 425 59 330 33 594 48 269 19 867 60 2315 37 39 15 179 57 21 91 581 53 2006 7 1814 60 762 67 3335 96 328 59 509 47 1610 35 395 96 743 56 131 54 1184 59 176 27 447 44 90 34 68 96 681 42 139 24 147 75 398 26 266 80 194 29 118 68 1588 47 462 27 2 68 57 94 2059 21 174 16 1148 12 241 61 1483 87 1168 88 45 7 207 92 766 43 15 74 520 49 2398 18 1092 97 1351 25 64 26 185 81 308 35 877 26 2112 9 1078 57 309 46 247 48 13 3 657 7 2 85 101 30 1188 50 3 8 714 39 244 47 542 40 108 51 682 8 260 22 1414 93 152 67 949 45 401 76 661 5 34 43 5 83 552 33 839 32 1727 91 589 58 143 66 171 1 631 5 250 12 1404 31 732 80 60 13 126 68 1550 52 194 86 2122 70 1261 34 778 68 925 29 456 81 1597 83 922 93 1349 91 1270 15 203 74 1564 80 681 39 364 24 269 96 396 55 2009 29 221 10 1075 89 169 58 540 81 196 10 711 27 2192 70 700 66 2604 33 469 89 2194 8 339 34 1580 77 592 74 99 90 539 23 141 80 93 84 187 22 764 91 78 23 1245 91 19 88 1583 67 552 8 530 48 94 59 162 81 2876 22 973 50 10 17 1401 14 714 62 483 71 901 62 379 0 878 9 639 41 521 92 1048 24 860 93 847 69 1629 50 519 23 1569 1 824 6 94 54 191 9 809 13 313 84 194 19 524 67 683 69 467 70 253 64 328 84 188 36 28 26 199 5 850 59 51 83 484 54 1721 46 393 88 1337 22 3 59 376 84 2760 67 505 32 205 17 1504 95 996 82 1104 86 1866 78 1350 25 356 80 394 49 342 80 1175 47 1254 38 883 39 372 23 977 66 2 79 120 39 47 78 760 74 237 77 926 78 535 60 625 44 1055 19 11 4 99 71 941 18 670 52 243 18 235 36 30 17 13 62 1689 80 674 87 239 51 144 70 1799 76 211 24 475 38 465 67 361 56 318 76 435 82 510 58 418 26 357 8 2056 38 2097 76 24 54 90 93 435 57 705 33 175 31 1345 61 1528 99 704 23 288 32 779 37 238 19 447 14 296 31 1221 70 170 39 436 81 463 14 141 25 1187 55 327 9 918 54 210 36 547 41 677 92 397 24 44 9 104 99 130 35 494 49 344 86 67 42 195 23 25 84 123 20 342 47 69 53 368 6 353 84 35 5 86 62 1128 80 2934 89 4 32 1967 96 229 34 305 2 928 96 804 71 1054 66 33 17 207 42 835 59 460 42 43 39 998 42 531 51 202 58 185 41 1410 96 355 80 600 86 177 66 284 78 26 30 231 9 477 36 2510 19 371 -1 -1
72 181 74 1297 53 427 96 49 77 421 61 668 64 1045 66 323 58 304 37 230 24 1975 30 182 75 354 38 459 37 1250 87 252 86 721 16 1067 34 1650 46 497 27 175 50 414 89 1648 91 549 22 46 55 465 31 204 71 644 51 1070 30 60 2 242 19 201 13 1596 99 2419 7 828 93 360 21 910 99 489 32 261 49 870 55 2067 25 327 20 623 73 948 4 54 55 3649 49 271 4 852 21 3 63 953 5 58 65 1327 7 582 88 196 16 34 63 339 46 1412 6 106 77 992 55 771 11 347 29 149 35 1219 67 96 45 346 23 132 3 245 51 585 42 382 25 81 88 462 23 23 1 264 50 212 56 2662 47 277 84 282 93 532 3 59 26 1431 6 2141 89 190 18 112 63 2167 20 2109 58 479 82 1383 1 427 46 301 53 633 32 193 34 263 57 562 82 84 48 690 19 142 42 1482 41 93 87 614 7 1503 38 860 78 585 67 846 34 582 89 336 12 682 66 147 37 817 44 22 82 448 76 262 79 602 4 400 59 16 82 406 87 885 86 152 7 1600 66 975 59 720 5 1300 58 849 78 840 0 204 85 2 92 21 80 977 26 456 24 1175 80 121 71 73 69 83 75 289 59 425 79 861 60 507 12 409 33 614 80 1026 88 376 23 190 20 1527 74 476 89 1369 42 575 21 131 66 72 54 394 49 75 48 345 66 1549 51 10 61 142 52 681 75 148 91 137 13 359 26 698 30 131 73 212 47 924 93 1491 30 68 58 1034 26 420 50 413 46 213 68 708 58 314 36 575 95 1520 32 132 95 108 44 135 60 374 49 2335 53 736 84 787 0 142 3 180 13 64 93 380 12 55 11 119 70 553 23 465 17 1608 84 116 34 296 60 174 79 878 94 172 63 1421 69 630 90 1723 77 209 28 40 59 614 84 790 54 527 9 785 12 2041 21 979 38 1288 68 916 96 18 57 953 30 794 42 1065 39 113 93 35 2 331 79 382 81 622 1 1034 91 283 62 10 19 129 14 2503 94 103 53 406 2 1173 35 114 56 270 92 387 85 132 94 369 11 311 69 447 83 1026 13 437 98 151 7 460 26 96 92 136 77 332 91 525 71 466 22 1081 25 2526 42 285 94 419 78 358 7 200 14 1134 89 151 83 971 26 101 19 249 67 533 94 2794 59 3 91 854 34 467 45 526 34 220 39 1445 69 16 26 1788 27 807 47 726 42 1049 55 49 4 835 88 104 81 785 6 747 37 1405 38 984 61 657 51 205 75 1839 13 556 67 700 77 821 23 54 50 355 62 67 10 604 0 220 65 1400 39 265 67 92 24 1050 55 33 5 54 56 818 48 92 99 455 65 2365 7 313 78 107 74 725 61 438 2 470 29 92 14 600 30 213 8 592 83 330 0 793 34 356 37 8 52 229 30 1052 70 1312 7 859 98 94 49 283 93 357 5 75 31 55 67 820 68 829 46 715 10 512 91 343 44 424 5 1378 63 25 61 2261 76 494 43 357 53 326 88 14 25 1083 84 194 24 740 48 259 71 131 58 848 66 842 55 80 33 483 37 1350 4 181 28 1290 73 3021 21 808 43 2241 90 109 84 1877 61 1142 32 158 16 247 57 300 87 111 99 124 11 338 8 385 60 655 68 1005 46 110 6 152 1 159 86 1155 74 1283 11 1548 73 1737 34 623 90 226 84 1047 82 928 99 244 16 192 22 448 54 140 34 689 8 844 46 50 63 370 44 794 13 369 89 120 1 665 32 518 84 1042 98 386 36 1238 55 1101 32 396 36 413 16 1143 28 582 44 1813 91 918 53 218 1 353 2 1603 44 508 86 176 45 11 82 242 73 63 87 340 70 2142 73 169 71 783 56 3926 0 335 79 1136 46 1193 23 1037 19 19 14 394 54 45 52 89 30 409 29 156 36 778 15 161 2 82 41 70 2 190 31 612 56 1120 58 764 57 457 31 942 91 505 45 27 82 108 60 532 69 266 19 566 94 648 70 679 24 575 99 1246 42 311 98 139 50 182 12 1218 92 712 9 6 96 400 88 734 85 227 33 425 65 29 50 934 53 884 91 102 11 278 55 116 1 533 88 440 62 84 2 152 43 447 90 396 40 961 20 544 22 1012 57 593 79 535 89 276 47 423 18 3015 8 752 24 65 71 318 22 1228 67 3019 29 3203 70 5 57 319 80 53 22 181 3 20 78 646 68 48 81 128 37 8 7 640 69 15 68 1 1 974 84 695 9 1223 89 927 68 656 34 11 97 107 49 141 43 49 33 234 12 1 7 5 46 1042 91 96 80 360 38 94 61 384 82 168 53 129 71 626 31 879 52 233 96 385 32 192 3 662 83 354 94 360 0 175 79 21 88 1197 45 731 20 102 42 38 57 906 11 554 28 14 55 26 94 80 28 37 99 229 46 56 22 314 26 1652 95 2182 2 1519 47 442 28 113 13 875 51 415 32 211 45 65 13 2105 39 419 63 1070 80 1137 86 1520 47 101 78 1598 94 158 27 718 60 392 3 407 30 565 82 791 32 735 41 360 92 236 84 266 19 1007 18 27 22 530 23 1368 11 317 16 1744 27 454 77 32 68 346 0 276 20 1045 8 146 29 330 66 798 2 1581 5 72 48 66 15 209 96 1049 8 794 63 325 36 262 3 397 33 224 45 74 29 302 91 705 3 557 62 2276 59 719 33 634 22 54 54 31 13 1145 84 1664 22 744 69 780 3 2626 29 106 21 234 77 200 72 1897 29 493 44 576 86 865 15 546 26 108 25 191 76 140 65 570 84 402 74 1146 64 707 5 583 83 12 33 897 11 967 26 35 32 271 54 313 73 470 67 440 38 318 44 1205 38 52 22 1592 21 291 28 650 6 463 36 422 60 183 74 763 9 581 5 139 11 661 72 524 61 111 21 436 51 542 66 229 85 545 17 870 56 159 24 214 99 175 25 411 42 277 32 370 56 187 36 663 4 642 34 448 2 1260 52 544 88 711 53 76 33 318 85 23 81 1043 23 425 33 457 55 1432 83 181 96 451 8 57 25 335 60 204 31 1170 2 374 34 397 17 661 40 44 21 55 56 194 50 1067 44 1602 93 644 42 370 26 179 94 983 31 189 21 599 90 619 72 402 96 402 10 452 85 161 44 593 58 479 1 1018 69 69 52 107 86 299 19 111 28 1421 64 322 45 613 56 150 21 2811 0 680 37 340 64 95 72 346 37 645 8 565 10 282 38 1549 33 822 42 820 15 318 63 297 77 358 79 122 36 114 67 395 93 555 56 319 91 2640 39 685 44 67 79 1663 81 517 93 39 21 889 25 346 80 1581 44 279 43 1174 54 483 44 204 37 167 56 451 54 29 9 1683 62 1082 1 142 57 412 48 2433 67 1648 10 197 21 1019 22 1758 75 1021 38 284 60 698 47 968 75 285 38 636 92 508 94 679 20 1014 17 362 82 450 2 1032 64 69 77 413 60 571 64 4665 97 551 74 88 17 53 67 2053 49 1128 75 483 68 57 76 189 98 3 71 601 85 302 79 208 6 368 53 433 77 1432 65 304 52 263 17 1234 65 1143 42 530 16 111 34 69 10 602 67 68 36 1118 90 195 55 388 10 382 47 159 71 1065 18 66 3 443 46 922 98 1889 61 339 32 78 2 98 24 113 52 15 57 102 95 837 48 77 5 186 11 277 44 1598 60 70 88 703 39 569 69 145 79 1679 42 240 17 412 29 622 6 204 63 201 65 270 32 88 66 761 62 14 14 301 11 43 68 563 83 304 95 615 91 133 42 587 3 451 64 236 20 167 66 1204 86 976 88 524 48 282 19 422 87 53 45 32 89 348 4 799 75 1921 89 90 27 2034 53 102 26 52 25 1072 50 271 62 1414 3 100 5 100 88 488 20 210 83 344 94 503 22 950 5 55 45 195 9 118 89 45 98 638 97 947 84 684 28 482 86 1414 82 564 54 556 75 959 73 688 64 1612 37 456 64 18 81 617 70 106 16 207 73 929 9 312 74 173 1 311 78 1053 86 919 3 920 16 98 14 1309 83 3612 29 686 30 387 68 869 36 238 67 70 34 96 82 570 39 355 84 372 14 329 39 1346 86 174 57 1037 24 729 96 2021 19 547 28 985 50 2073 12 796 44 909 45 835 70 925 85 415 9 597 77 1221 15 23 72 292 46 160 21 1217 7 449 66 312 98 98 77 469 73 204 79 323 15 98 41 294 20 836 45 323 88 323 46 508 7 954 96 252 25 190 80 270 55 410 63 1104 59 806 29 462 12 630 48 1738 45 244 19 111 62 507 63 78 70 187 61 82 15 179 3 768 74 2123 97 400 15 185 7 382 26 389 35 252 8 1759 62 861 72 1440 99 73 50 205 55 115 83 434 29 125 85 407 37 147 83 790 74 130 44 745 69 171 10 578 72 11 15 1806 88 428 82 681 98 507 13 101 3 51 55 149 49 115 51 325 58 355 92 305 -1 -1
73 174 68 517 78 1343 61 57 70 156 80 411 7 196 55 168 65 799 31 422 15 295 50 854 97 1208 73 2321 42 54 66 799 25 418 62 684 69 65 68 1795 20 2562 87 35 66 1396 85 36 60 632 2 1069 48 1229 57 12 26 101 72 1262 67 581 48 654 11 353 82 125 63 841 33 1074 38 641 32 1081 33 168 36 54 32 1088 4 660 61 104 32 229 61 187 79 1394 96 488 58 47 43 1479 68 237 16 1515 15 453 39 236 19 825 31 1074 37 206 52 13 55 241 84 1377 85 38 83 3379 21 7 96 615 56 325 87 1929 91 756 87 66 51 1050 46 714 52 660 2 1559 89 127 7 1363 80 271 40 2136 6 653 26 275 46 670 36 43 89 230 67 1140 49 866 7 133 61 809 50 67 61 901 2 36 32 713 39 21 34 458 73 1109 69 1486 40 942 53 1376 54 1530 67 487 28 231 58 853 78 341 53 213 88 112 16 151 47 75 36 208 88 173 91 275 42 129 41 771 72 302 71 2394 39 935 35 29 29 139 64 19 8 2076 20 586 74 241 60 432 82 536 62 64 33 143 15 494 49 951 36 1514 70 682 72 161 97 1389 69 226 25 7 45 3608 96 234 69 133 66 124 61 1117 57 1793 95 156 38 365 23 533 59 1724 94 373 24 261 80 401 22 180 84 704 90 1085 0 461 79 271 54 1115 65 1380 69 85 85 927 20 263 19 630 74 641 81 1984 48 1272 31 33 68 836 79 470 80 58 74 1248 32 401 45 1052 67 99 24 118 92 314 86 1170 10 239 71 962 39 431 3 370 68 47 86 182 33 572 56 251 40 31 36 27 12 218 71 1668 48 59 29 289 26 1077 33 130 39 769 71 139 78 177 32 3 94 115 3 442 74 310 97 241 70 72 37 432 10 90 5 197 82 999 39 848 36 287 39 363 31 707 26 726 31 118 78 599 82 79 6 828 82 97 71 273 87 161 52 422 69 64 5 1758 94 395 61 1396 2 221 92 779 2 373 6 158 17 2604 4 113 11 17 79 686 42 557 36 74 22 70 15 85 72 330 73 385 9 1235 20 338 35 290 28 1043 41 645 74 542 30 112 43 1949 49 978 74 289 95 1128 45 48 39 1355 93 1550 46 106 31 61 64 742 17 464 40 208 29 144 94 168 84 1336 15 177 67 242 99 1512 81 1067 53 409 47 305 90 293 58 103 90 1149 76 83 46 213 79 2859 76 538 82 10 90 779 69 464 71 224 8 351 31 1668 49 198 94 41 81 240 70 2156 43 338 2 67 23 1327 51 59 7 592 86 176 27 219 16 245 8 627 29 1206 49 668 97 141 31 862 93 974 43 424 89 107 56 293 21 19 71 1645 20 1257 25 214 99 659 53 348 93 830 62 4 51 1276 50 671 28 170 13 520 61 319 21 102 60 70 33 210 2 439 37 183 18 99 76 229 32 287 93 625 49 1194 81 921 68 934 78 455 91 716 9 292 16 283 59 889 81 119 44 810 34 26 43 468 91 407 37 890 57 9 66 430 11 1269 41 205 96 121 59 196 47 1424 79 66 68 267 91 549 75 1594 15 176 17 10 23 1016 29 166 62 158 96 223 62 2205 19 746 14 248 53 1178 27 77 58 320 95 745 43 194 21 236 87 96 67 349 2 1734 44 564 35 279 48 182 99 214 42 61 20 266 65 177 91 193 79 1242 37 292 30 610 17 78 68 351 64 743 49 1308 30 306 65 1281 16 371 60 1101 27 165 96 637 82 2173 30 752 62 416 92 215 8 723 49 464 35 789 24 585 81 1444 27 465 99 638 11 373 88 1211 85 117 50 361 35 3742 89 1621 44 884 27 783 59 77 6 99 48 1107 6 462 33 30 64 128 16 912 84 936 88 45 62 543 70 7 40 810 38 73 7 406 35 15 11 312 4 343 13 374 5 986 7 60 96 271 73 132 35 302 30 3208 52 67 47 262 90 84 44 326 33 78 4 23 21 1159 13 56 36 455 52 246 33 968 53 1356 89 255 40 12 81 188 91 942 16 2637 72 467 35 339 15 910 80 235 6 713 67 903 62 128 71 868 91 790 65 227 86 1072 81 1278 67 487 5 517 83 2 56 534 4 293 86 314 99 295 52 1029 0 367 60 137 47 265 25 2183 56 595 41 1076 32 1087 86 51 66 742 68 98 24 1363 9 338 30 1790 79 187 72 399 38 175 99 1356 78 134 7 2006 80 175 70 1732 27 187 41 7 74 202 68 990 57 5 28 1285 54 820 17 913 32 521 3 1557 31 25 13 1003 93 229 12 1437 94 1030 79 13 68 429 36 75 34 2391 59 284 93 136 6 591 51 132 66 481 4 651 23 470 33 1072 74 771 36 1393 71 148 61 738 64 205 82 304 10 887 74 2204 87 654 33 45 38 215 48 166 9 292 7 1087 15 394 65 161 39 2175 48 275 62 307 42 378 48 804 37 299 71 1503 85 286 82 166 0 497 77 40 32 228 14 424 85 1006 45 34 12 188 25 21 5 311 33 116 70 143 73 1776 65 1761 86 321 65 137 31 222 23 1329 44 83 26 1617 76 1308 99 1296 93 1180 71 1317 16 166 10 1349 40 262 29 62 7 751 75 379 80 1823 38 566 75 136 70 438 32 264 45 125 14 76 44 1365 84 273 68 242 8 685 37 464 71 93 3 978 54 375 66 703 6 509 89 777 23 56 80 723 28 3504 20 713 98 472 87 765 71 27 14 1161 8 42 46 102 66 692 83 934 39 6 38 476 39 186 80 509 56 2968 41 536 43 879 71 762 41 545 82 505 38 58 11 218 98 357 62 663 85 752 37 1004 73 215 0 507 41 292 32 183 53 903 25 179 69 232 2 1030 41 1443 3 439 76 3021 77 277 57 1099 82 378 59 183 84 333 90 752 12 570 97 1817 24 354 93 119 89 57 70 33 62 873 97 264 98 1444 63 16 92 11 77 61 78 404 59 2 47 1430 83 202 88 700 73 15 9 262 16 23 90 168 74 59 65 911 52 234 56 178 88 120 91 360 60 895 99 63 50 393 9 399 96 8 87 497 27 213 83 195 11 429 32 1581 79 56 31 152 35 109 0 1272 39 508 31 1410 0 278 13 155 74 339 89 274 12 74 72 254 9 1184 92 378 8 353 21 500 98 963 51 354 64 128 74 385 36 701 60 1160 40 2764 18 1734 26 781 73 110 78 281 70 1780 8 379 86 1219 98 112 17 16 46 1115 50 523 98 1787 75 429 37 383 82 929 28 67 55 18 26 1063 93 185 0 875 29 4 3 680 50 201 17 417 55 2138 7 2623 8 52 33 186 89 510 50 34 32 759 9 183 54 60 34 188 14 271 45 577 7 570 47 282 75 161 35 199 55 917 40 137 87 1155 74 526 35 642 60 136 67 403 7 209 92 1350 12 4 62 650 67 436 77 161 28 1862 44 82 61 909 94 66 6 391 83 8 85 523 93 322 6 23 25 2047 99 1350 54 95 23 1197 13 86 46 197 14 382 13 1218 96 18 34 466 55 204 78 794 95 805 40 894 16 2016 89 397 19 10 95 1469 48 1435 33 134 11 16 49 1833 36 116 78 362 51 55 11 539 31 3667 89 1099 93 1203 62 18 44 127 37 22 72 300 15 203 31 811 98 1124 22 232 12 1103 28 1823 65 277 74 258 3 43 37 349 59 1114 57 2838 42 352 26 1698 57 1558 23 2069 97 31 46 343 7 1464 38 79 91 183 23 44 86 1152 21 769 66 567 10 707 30 8 46 342 31 1812 91 507 49 75 56 29 36 1103 26 458 36 136 63 76 0 130 13 1652 10 55 49 408 27 705 79 989 82 983 27 175 68 25 82 105 48 67 11 457 49 305 29 1978 34 341 91 379 21 1031 78 22 81 58 75 122 44 690 66 124 53 599 18 1355 67 200 17 466 22 148 68 367 90 202 17 140 8 187 21 1105 5 385 29 189 83 526 73 1797 62 189 7 9 71 1631 11 248 23 41 60 203 83 1310 99 68 41 2002 83 44 5 1214 47 142 68 1278 26 673 4 14 30 8 7 302 44 299 82 227 95 493 17 201 20 818 8 537 47 187 40 808 13 574 4 366 31 115 89 1203 55 618 89 78 44 286 13 1112 26 36 94 426 73 185 29 834 11 299 39 138 30 206 60 395 39 37 76 955 15 573 82 132 73 115 5 211 10 367 51 384 69 236 14 156 39 17 27 1056 40 701 45 678 71 512 19 12 60 690 51 712 11 59 99 83 63 1499 78 58 37 1212 24 503 83 366 19 759 88 1073 84 637 70 2531 31 264 50 11 37 54 19 53 39 238 0 1764 32 1097 72 2271 66 1023 67 846 54 1428 12 16 27 20 36 363 15 11 33 200 16 1080 19 100 68 276 22 559 75 813 -1 -1
74 192 57 938 59 657 35 1324 92 449 29 474 35 411 37 366 36 72 29 92 19 417 13 2776 45 425 0 1658 83 229 1 2289 49 546 28 1755 26 112 68 78 14 74 46 1324 66 1588 18 430 61 862 65 1732 1 409 23 13 22 429 62 11 6 1124 75 45 19 104 79 144 63 673 44 93 12 290 4 30 90 1340 71 346 17 2438 19 2 22 520 48 59 82 332 73 861 43 13 85 284 52 441 6 270 69 135 52 1425 15 203 58 681 16 351 93 644 77 772 87 746 92 594 45 1977 1 419 55 596 26 119 45 114 98 67 29 705 86 157 82 398 84 124 52 60 79 1089 16 159 34 195 58 464 68 53 22 1528 32 493 50 778 23 1145 1 292 23 118 35 10 22 531 72 28 62 557 90 217 92 10 67 762 54 118 11 108 9 210 12 1365 86 784 31 758 59 31 40 272 26 440 65 461 95 1029 41 1788 56 322 73 882 27 1432 40 439 35 593 72 363 11 697 15 34 19 3025 55 204 53 1120 63 1155 72 386 73 2618 68 928 73 674 87 479 59 551 2 83 88 104 98 705 52 213 6 404 24 1250 84 191 82 790 92 61 50 569 60 878 13 1306 48 160 24 301 96 17 59 22 93 88 88 205 99 42 54 1405 94 209 4 101 41 1224 59 18 76 284 50 965 10 79 4 211 86 379 21 412 14 126 19 267 9 147 5 1116 27 11 84 116 80 159 37 385 70 1573 58 102 76 836 33 33 9 781 28 334 91 778 58 489 31 417 9 1716 98 129 90 41 73 37 77 3027 87 34 47 559 7 41 6 2157 78 480 69 37 52 359 53 21 80 106 45 217 98 1205 22 456 77 919 13 198 10 252 61 144 74 107 54 2555 19 351 36 176 61 125 51 984 31 1582 91 568 85 137 21 407 41 903 70 464 38 2029 66 168 22 90 85 1100 4 41 22 1278 68 127 63 34 73 788 25 528 30 2172 40 734 67 2142 28 2016 19 1784 20 217 84 60 36 439 4 1240 83 584 88 616 86 395 83 403 74 232 67 155 79 370 22 503 13 684 48 359 70 326 82 619 99 530 76 631 0 2 27 333 17 614 24 130 78 427 46 846 69 47 78 267 43 357 51 119 23 71 96 285 82 759 83 929 97 335 17 911 28 462 7 12 44 204 45 1590 42 264 64 52 39 410 69 184 91 381 68 687 58 2148 98 886 26 626 41 477 38 362 81 1038 90 1896 14 611 99 1689 6 95 18 222 93 98 9 213 51 132 12 54 29 456 39 249 79 2285 85 72 19 207 68 430 21 725 66 463 63 2039 55 168 48 320 67 1088 93 806 8 242 92 192 25 42 44 3233 2 1497 69 3315 6 646 99 527 85 422 30 112 53 2062 62 141 21 173 85 175 25 1598 89 844 1 541 16 439 78 2493 58 1598 43 1513 91 528 68 376 16 61 34 61 21 798 63 59 65 834 54 56 6 283 22 1584 30 256 5 1282 39 276 7 91 62 330 33 52 82 342 65 170 84 647 35 2347 17 183 98 764 93 24 66 159 39 2180 41 864 59 142 97 831 2 363 54 88 79 236 88 342 85 1978 98 516 86 132 6 317 64 832 90 102 60 153 22 1542 53 2041 50 1274 90 881 66 131 28 737 73 690 76 252 81 1533 7 963 42 1956 79 281 40 391 10 85 37 305 62 852 27 775 20 759 15 262 89 79 31 219 59 924 84 138 14 1826 46 1192 63 356 31 1341 75 919 74 865 52 160 2 9 78 822 81 2768 7 825 5 350 40 896 46 821 51 191 25 81 76 240 33 873 50 219 9 301 11 892 9 745 33 1416 63 1026 83 736 79 107 74 148 13 1618 10 358 97 93 78 772 69 856 23 1581 39 101 61 106 10 175 98 538 12 114 29 23 72 281 93 2031 17 701 83 98 53 650 18 2607 36 803 80 631 28 660 58 168 38 439 31 62 78 100 52 749 88 212 28 614 57 121 76 448 57 1375 20 958 40 971 85 365 31 356 21 157 74 2 88 2140 13 457 3 868 94 280 64 325 22 101 60 145 76 1680 63 36 55 1052 18 239 53 147 38 37 91 495 16 674 78 493 94 31 55 1520 72 1334 29 241 86 1103 94 429 21 114 6 87 29 71 39 97 62 545 22 416 68 108 2 88 90 42 73 255 96 542 79 439 89 141 62 513 63 375 81 1141 75 1396 3 1572 39 135 28 904 40 306 64 1582 81 704 69 351 10 259 70 262 38 122 64 2859 63 391 14 998 71 1100 40 1004 33 364 88 353 46 350 64 235 91 273 61 108 10 137 86 63 44 1417 31 86 73 585 14 249 80 743 75 16 34 1907 36 637 73 322 36 76 23 779 68 434 22 106 67 93 80 276 45 1550 47 4953 97 12 73 94 11 132 4 1173 54 388 90 193 83 540 76 2060 2 281 65 232 66 341 30 175 14 378 2 81 67 8 13 646 45 237 0 81 92 168 31 241 96 255 3 12 98 665 79 418 13 92 51 412 6 408 39 787 23 595 46 525 25 683 8 341 81 1276 80 422 54 341 39 1701 57 1157 78 105 62 455 55 184 84 768 56 291 36 789 71 422 29 40 41 1348 59 125 77 1278 69 1845 26 269 97 304 51 375 62 264 58 1163 20 420 1 713 78 149 17 469 40 510 80 931 39 57 36 313 66 175 7 26 0 999 98 865 3 103 57 221 70 637 73 2524 47 1079 44 360 0 498 42 309 55 1003 17 665 94 820 30 182 28 323 10 238 93 2183 18 821 34 1731 36 321 24 96 91 298 17 1054 76 217 78 1562 48 687 58 293 84 1116 34 341 81 142 95 37 57 281 58 789 48 56 95 1421 54 543 46 1031 54 1668 92 630 76 7 55 260 72 288 95 284 7 120 31 306 3 1245 2 95 1 621 56 390 8 837 20 580 24 2781 10 601 48 141 8 272 31 104 14 1410 80 737 3 21 14 186 84 561 63 2529 37 273 60 1572 92 726 55 569 10 25 29 419 42 228 27 1169 43 9 23 224 16 291 31 116 11 639 19 2217 90 912 65 1090 7 620 83 215 36 13 40 243 30 157 50 9 64 446 3 850 11 254 36 728 14 211 35 1485 3 1376 1 464 7 67 41 730 13 1003 18 1138 82 59 54 302 40 33 91 185 89 309 42 537 10 249 6 78 78 878 77 674 55 247 6 645 29 223 43 64 91 723 80 407 70 1477 32 1542 91 345 50 939 7 569 6 444 45 1025 5 417 8 290 67 271 7 895 72 632 29 142 37 889 52 573 6 297 21 392 9 798 48 500 54 56 81 712 65 2159 83 377 96 228 7 109 13 123 74 329 48 3193 92 468 16 164 75 36 46 129 36 593 77 1485 91 1440 32 133 76 1262 30 353 48 151 17 499 14 71 39 639 94 225 64 491 84 366 95 573 22 313 24 620 69 1113 2 105 80 329 89 690 81 134 85 2742 68 383 89 236 44 740 31 257 26 22 55 515 96 12 62 162 69 218 54 1148 92 892 62 1462 83 945 56 63 10 19 16 429 45 74 81 291 56 607 29 154 60 628 85 87 66 485 36 488 9 85 11 569 93 1815 86 935 95 116 6 1011 20 61 37 677 11 90 25 781 22 767 58 688 71 35 67 77 78 797 45 141 8 1624 12 1245 55 270 47 120 27 3201 63 1290 0 304 66 271 90 903 7 1672 30 1391 52 956 38 504 36 381 73 62 49 224 41 428 86 2155 12 189 63 270 95 687 88 89 6 510 87 72 52 1 3 488 51 537 24 364 76 1364 46 157 72 213 13 325 10 212 78 131 72 153 19 368 86 222 96 40 4 298 64 793 84 545 78 185 32 1425 56 1239 45 171 90 954 20 1484 68 315 59 116 6 695 93 493 15 1221 14 157 62 112 24 570 50 974 7 277 20 1789 74 2412 58 1443 67 853 89 331 31 409 74 60 17 204 55 341 18 620 71 443 9 646 13 191 2 503 18 381 37 146 98 356 32 791 59 141 28 1791 58 39 20 345 58 504 93 929 43 968 82 205 25 766 63 362 32 1367 58 297 99 942 21 92 45 75 52 16 86 423 60 801 81 330 66 2002 2 219 32 296 94 130 57 226 59 877 74 2550 78 853 12 299 72 1615 19 3 28 1168 9 1092 90 339 29 978 18 606 67 830 18 694 86 86 44 1532 55 519 2 428 74 52 21 639 87 1060 67 253 60 128 91 903 4 726 53 1000 99 211 36 364 97 410 53 699 52 226 24 98 25 1647 70 436 93 1638 73 924 62 261 88 561 20 268 26 1225 49 590 84 617 79 28 17 54 22 517 82 139 48 813 78 109 55 63 18 492 15 235 77 239 83 409 12 40 95 1289 54 27 30 355 46 245 74 985 97 112 67 1265 35 375 25 71 12 1282 93 95 15 24 88 138 76 886 84 606 69 1245 43 669 89 1500 5 403 51 383 91 635 93 82 58 314 -1 -1
75 1272 90 137 84 248 55 413 47 1258 99 796 53 1140 65 307 70 632 44 29 86 224 34 19 19 2 79 1559 12 1529 57 260 6 16 93 251 45 447 55 587 95 62 35 998 81 23 99 678 6 697 72 618 10 530 98 22 68 510 92 185 82 153 77 3 43 2451 46 21 13 99 74 184 24 1627 29 1003 83 1298 95 613 30 140 40 250 42 1980 94 1399 78 127 51 449 46 73 65 1340 84 14 9 135 25 319 11 88 17 350 26 247 98 991 86 584 58 1075 9 282 27 53 86 666 29 817 35 838 93 822 10 108 24 908 67 164 55 25 9 626 37 637 7 536 82 63 0 246 42 366 14 159 25 105 44 196 96 682 57 519 52 1541 20 262 23 61 71 145 27 143 47 36 66 1018 44 491 63 381 17 613 1 273 67 56 6 1541 1 1046 63 509 3 713 38 61 65 125 88 1281 44 589 46 203 66 1 65 436 5 1245 97 45 80 860 86 25 82 219 46 1473 25 453 75 304 13 368 42 695 22 131 79 3617 34 589 2 125 14 103 91 506 97 355 91 183 51 42 9 661 34 795 52 823 29 927 27 464 95 782 81 441 93 174 12 183 29 114 97 186 38 4057 15 813 26 530 49 1995 85 115 16 110 27 213 20 1513 89 172 28 574 71 962 49 1522 13 25 34 717 11 365 83 62 66 478 60 544 34 416 79 1163 83 27 1 514 93 350 49 2532 38 505 79 293 82 1323 89 641 8 1230 86 199 94 210 39 523 86 10 95 832 43 1396 52 839 84 477 43 771 3 586 88 171 73 138 74 625 5 537 26 19 59 795 81 190 12 718 7 867 95 60 74 2905 52 87 80 293 15 2721 20 574 10 728 60 293 56 650 49 1661 11 308 37 1433 21 1166 54 87 33 7 32 410 98 984 66 604 98 125 77 69 81 432 63 579 72 138 75 1344 27 103 89 112 66 57 96 542 59 422 11 303 45 223 89 170 7 2 2 622 71 353 69 1429 25 1254 8 77 51 744 63 1764 49 249 87 289 7 50 96 279 76 789 96 327 72 889 8 849 55 483 40 1788 54 1752 34 253 38 210 61 1242 45 496 35 1117 46 870 69 537 24 567 74 10 48 548 49 21 23 882 99 237 8 508 98 95 66 281 42 120 82 1543 79 510 43 543 73 808 50 52 25 181 59 22 30 2181 39 240 75 529 44 1496 58 106 86 468 20 199 8 282 99 277 75 626 62 900 0 420 9 630 99 2795 38 715 35 739 99 6 65 323 22 95 24 246 10 1425 9 508 30 265 84 46 85 113 36 377 35 38 10 87 13 2149 8 444 52 1027 40 536 15 1049 63 125 44 1410 98 1312 63 85 86 936 54 1108 48 175 92 646 53 1182 77 117 24 223 36 239 85 700 1 28 46 1420 53 92 40 60 31 355 18 304 85 349 8 695 85 1634 59 731 21 381 98 117 18 207 19 54 31 670 32 50 15 181 44 787 18 57 38 658 7 1182 65 67 35 581 46 3 52 171 4 31 0 1008 57 383 93 68 60 594 18 157 55 404 58 432 9 435 41 876 74 171 81 210 42 26 52 1188 1 270 33 61 95 1507 2 538 72 1414 80 106 1 328 49 473 19 274 85 220 26 367 33 721 71 647 27 2145 59 2289 88 242 72 95 87 248 74 47 86 329 23 755 70 363 8 57 33 419 30 2579 64 218 45 1366 42 408 90 147 60 296 85 522 59 6 10 236 52 414 88 231 40 362 30 716 83 275 92 348 72 930 82 168 66 1106 1 406 74 1255 53 87 71 196 80 362 68 532 57 331 88 564 73 555 62 1410 97 587 67 221 79 456 58 187 86 1428 54 1391 9 889 80 209 37 1047 85 1157 89 246 62 1734 31 520 36 830 80 1405 2 1135 30 65 80 1523 44 456 2 165 58 149 84 132 35 159 77 273 24 1163 53 2890 13 251 57 221 50 352 79 309 94 65 27 261 44 533 67 1597 0 32 60 351 71 353 23 3276 30 334 46 983 17 729 57 336 65 887 1 39 99 559 38 393 22 852 64 55 19 419 78 161 61 2228 12 525 61 1480 69 676 64 1680 59 1054 48 208 2 188 29 905 48 702 68 840 25 947 17 577 80 3024 97 1120 69 176 41 24 91 282 74 201 53 313 82 1003 56 453 81 217 13 429 29 796 44 1002 34 949 82 253 59 479 38 1555 80 590 97 495 80 556 59 544 76 319 24 1059 51 7 69 455 10 259 76 60 58 83 73 236 19 784 29 964 52 1207 82 805 72 3192 16 301 73 704 45 1156 47 569 44 866 14 516 46 224 30 218 36 95 53 459 56 43 70 147 0 561 7 189 76 346 11 256 81 1587 67 434 52 1270 84 114 91 46 42 876 69 1608 35 522 59 694 16 1327 82 423 65 149 44 79 32 525 42 1765 9 1693 18 47 38 215 16 657 17 106 25 20 85 215 51 1401 17 1249 36 851 97 1166 91 1635 62 880 20 1476 13 510 73 238 53 1801 18 444 19 363 95 1636 87 536 18 76 89 739 22 56 90 51 25 33 20 1189 50 186 78 556 59 323 25 113 0 873 9 318 18 16 99 1050 60 1738 56 131 50 449 0 1275 66 38 24 455 32 1184 38 784 79 481 88 978 87 352 52 20 82 105 16 568 35 340 25 233 70 1176 49 3078 5 2437 34 351 92 1054 14 1533 30 360 22 54 72 106 20 2839 34 492 98 1010 6 98 17 77 44 1099 5 1068 81 399 53 42 33 667 5 642 3 390 5 677 9 272 69 495 92 415 16 216 80 118 82 401 58 1360 86 476 39 1297 9 23 40 636 81 244 55 160 75 489 74 318 64 23 24 190 19 234 96 771 39 567 18 298 70 1074 82 67 7 124 92 1209 38 656 78 375 19 375 89 953 11 76 21 1046 84 242 18 381 24 442 8 2 71 71 14 71 34 787 24 111 51 712 31 21 11 667 9 922 62 1977 0 675 4 213 80 1091 79 227 19 1074 63 1584 15 2559 9 659 83 292 87 883 36 251 55 91 94 278 59 655 84 152 73 1036 35 534 20 168 92 38 68 268 97 659 21 173 45 121 74 765 4 1053 64 738 0 769 21 90 84 594 97 502 9 306 82 400 32 136 5 1467 17 1243 45 587 11 2017 19 686 99 88 58 1143 72 592 93 1112 55 1169 73 489 91 1842 97 163 50 30 81 61 21 728 88 881 9 1848 36 660 98 1149 18 3409 37 1456 46 711 44 98 51 16 62 1514 26 927 62 1817 95 1455 15 836 33 1311 15 338 67 75 7 566 44 796 17 276 5 129 39 30 19 514 8 99 34 358 97 269 5 1076 31 440 0 244 71 2020 0 1728 11 2180 33 230 93 1271 14 251 77 416 20 495 88 669 25 1214 76 692 19 417 75 30 95 786 17 216 77 1717 0 302 33 1544 79 85 37 111 54 337 7 566 88 196 74 382 67 772 63 888 32 119 69 983 79 127 53 543 95 580 19 2190 32 309 95 349 15 313 29 399 91 339 32 778 10 395 98 493 54 16 4 46 90 157 51 1057 55 252 84 839 40 2702 67 925 48 73 17 1611 10 567 49 383 11 117 16 224 12 1053 33 32 81 1932 64 136 19 585 3 122 81 2028 67 175 43 574 11 1661 79 192 13 501 93 1392 78 2029 39 36 12 111 82 861 48 106 46 467 96 666 26 446 88 509 75 211 10 393 90 214 41 884 22 187 54 609 43 81 70 950 22 30 97 564 24 21 91 784 20 1158 36 596 26 593 31 891 67 68 85 63 27 518 52 424 23 1420 33 1102 45 1559 82 1041 59 86 57 49 67 286 92 124 8 28 77 1392 37 592 38 404 16 361 99 410 44 264 55 323 26 924 40 606 46 25 79 168 50 262 22 171 25 185 95 157 2 465 66 129 39 1107 27 664 42 964 35 35 89 694 90 173 73 2325 41 608 10 238 54 371 55 723 90 111 50 894 26 1144 28 112 12 16 58 126 73 94 75 269 52 4400 89 189 20 624 59 334 82 653 40 750 3 116 37 66 14 1276 81 108 7 25 14 923 85 183 78 1372 19 1978 25 1173 69 727 60 1577 68 208 92 64 9 674 58 868 24 542 28 1104 40 406 53 198 30 155 6 855 84 269 46 8 54 372 68 221 10 258 77 979 22 72 93 460 31 602 28 769 60 106 61 348 90 179 78 773 37 303 93 1978 99 203 -1 -1
76 1236 62 348 87 214 21 895 57 832 10 322 81 576 74 1135 94 1112 61 582 90 163 19 867 29 1424 55 240 62 273 10 1017 98 202 0 1013 76 629 2 2165 47 531 49 382 95 829 54 648 63 534 23 1580 53 286 43 85 69 1187 94 206 30 492 31 232 39 61 58 15 68 152 57 665 60 1045 11 99 78 220 2 719 10 1399 31 1725 81 129 19 2963 24 242 8 1218 74 1515 13 2 40 1131 98 36 61 1588 6 171 0 121 19 414 4 181 83 175 39 91 22 2190 98 795 43 211 58 1054 28 247 23 565 82 243 91 475 60 165 44 520 66 464 39 413 52 13 91 172 32 538 28 1067 82 963 72 673 38 1333 30 566 45 70 5 485 29 1508 33 1024 54 540 51 1176 30 1273 71 1085 85 1518 80 879 40 646 81 722 22 1287 91 278 59 389 34 389 74 10 40 90 58 266 50 363 65 104 69 286 14 70 10 528 50 219 72 1048 68 548 0 303 4 785 5 462 28 424 24 246 19 467 46 1201 42 506 92 13 68 130 13 861 75 107 85 243 77 3288 92 350 39 320 42 137 37 644 44 1076 95 548 94 294 39 172 28 519 91 789 15 48 7 16 84 2214 26 802 30 519 17 470 67 146 4 120 32 15 74 50 23 66 57 377 90 461 11 1045 41 130 68 156 10 81 96 568 15 292 2 1040 7 44 39 355 51 672 24 948 60 861 82 1086 30 538 43 606 14 75 72 2020 78 717 46 81 48 150 50 161 64 57 75 1366 90 313 8 1364 89 535 50 519 43 2430 71 514 27 821 97 59 60 923 83 156 17 2197 24 140 22 23 61 653 97 59 20 480 14 337 4 734 67 1255 2 730 0 785 28 410 37 540 3 60 76 178 7 419 41 831 97 609 48 1531 86 943 28 8 31 681 5 1528 32 322 77 12 87 261 30 67 61 874 45 497 82 342 57 533 73 162 36 269 0 173 87 386 13 20 10 697 19 301 25 454 79 1236 8 576 82 1773 10 784 11 571 25 237 34 25 50 482 88 18 69 1188 92 234 47 1395 22 210 36 236 94 124 99 75 98 413 86 136 73 366 41 120 92 379 4 420 36 2366 84 2400 14 1219 82 408 26 948 70 199 89 67 7 274 87 556 90 1640 17 383 39 233 1 176 41 392 13 125 29 2525 65 285 98 1626 38 441 83 88 62 226 5 444 2 549 30 218 21 11 82 688 53 460 0 1033 67 497 7 443 93 152 89 107 31 157 69 426 10 73 36 2087 48 1 93 190 90 1195 8 1233 10 498 5 464 93 1242 36 25 90 154 83 799 17 189 36 379 13 7 64 1066 95 833 3 630 23 554 8 345 88 222 47 2465 82 257 7 119 30 460 19 148 97 168 81 22 95 785 75 323 60 7 37 339 34 289 72 261 88 446 27 349 3 297 29 1907 45 1534 50 890 52 47 5 955 37 755 30 401 15 64 25 230 61 185 55 103 49 371 94 440 46 299 63 93 16 47 89 562 10 206 81 486 73 515 42 82 7 823 85 558 44 130 59 168 83 73 25 996 52 1213 93 355 31 1036 94 1599 77 203 84 1222 29 346 69 1376 86 2054 0 453 17 19 61 870 19 122 71 328 30 169 11 1534 5 2406 95 674 7 211 38 15 79 369 97 192 30 759 80 213 44 39 33 643 92 1432 45 896 12 165 31 1134 57 943 99 800 8 22 66 562 88 407 69 87 98 1581 74 936 37 146 6 1339 61 109 60 173 67 683 21 73 8 322 50 7 71 701 17 331 7 144 75 455 44 1417 69 672 85 909 43 1491 97 40 99 824 91 17 80 246 55 3 83 471 17 1006 5 102 4 172 90 1126 32 408 54 86 85 546 22 608 99 219 74 39 69 24 51 79 66 987 6 778 15 350 3 462 55 1122 38 12 95 613 87 312 28 972 48 1194 40 136 75 254 72 845 32 307 21 494 50 615 32 193 9 716 16 853 78 275 24 264 59 81 79 133 11 2044 62 153 22 739 44 29 12 1234 79 1463 36 227 10 98 39 275 35 693 20 562 13 221 58 1089 26 220 23 1074 51 273 19 514 37 214 97 176 32 1198 44 1383 1 1098 51 754 57 567 43 406 47 467 70 495 64 1011 94 161 38 275 53 645 94 1083 42 553 40 605 26 674 8 236 91 337 93 275 7 489 44 210 94 96 82 96 90 564 44 191 89 102 54 9 0 93 45 1196 69 358 99 1549 98 1001 71 1 81 430 75 555 23 404 61 1669 98 139 80 369 47 141 7 683 11 546 82 256 13 87 94 1533 34 8 41 2 91 1199 82 169 32 1200 75 732 52 713 9 298 31 1331 94 60 74 564 85 164 74 2084 55 14 92 145 30 82 99 261 13 170 53 637 37 19 26 440 8 1394 83 494 89 133 42 281 55 273 85 794 52 412 48 37 15 538 66 107 77 1483 4 305 67 143 66 773 44 1567 90 376 61 183 94 469 34 246 87 995 35 271 99 61 57 81 67 381 69 729 28 1233 11 2150 8 2343 12 237 15 771 82 932 38 241 57 271 1 19 50 401 87 1687 46 4 15 89 10 511 61 409 88 1038 11 900 22 1337 54 376 59 851 64 654 81 390 75 13 98 388 64 1989 71 1869 30 5 24 40 73 148 93 8 34 270 3 225 33 723 37 569 58 506 25 229 33 94 13 399 66 444 0 375 43 393 55 402 81 351 48 408 64 356 86 73 26 1353 13 168 67 1226 87 68 81 481 64 232 75 672 72 811 19 534 78 1474 76 565 4 371 24 651 11 1237 50 279 15 1784 22 978 4 443 99 2786 97 186 40 949 92 36 70 178 60 498 76 66 36 336 59 12 37 738 41 507 44 543 86 162 39 637 26 316 83 204 84 549 91 1183 71 779 83 654 41 238 45 881 36 1247 29 1199 52 62 16 1386 49 215 70 263 58 1083 20 1572 11 1147 86 302 92 1408 33 904 77 3437 41 13 83 36 41 100 47 37 76 396 41 542 50 560 72 135 58 2001 78 730 37 587 93 359 91 518 58 926 65 1120 74 2760 11 28 79 226 83 36 4 175 0 1011 95 787 90 664 33 134 50 8 37 412 50 465 87 20 91 14 77 452 5 23 84 4328 25 1092 6 422 22 89 82 1226 31 81 23 2982 35 162 76 781 56 162 92 270 37 780 95 746 0 409 10 3244 47 396 64 279 94 144 52 124 95 486 64 1446 34 238 12 2216 25 181 16 189 90 95 54 47 26 179 51 1482 28 1031 83 582 29 384 37 598 47 821 88 328 83 438 0 122 52 66 4 251 51 753 89 187 32 640 30 510 10 156 5 231 84 242 5 103 48 429 27 720 85 234 21 373 67 418 53 60 70 225 89 222 85 408 21 697 91 361 38 180 22 640 41 205 69 201 65 18 36 1190 17 7 98 14 3 203 77 699 69 1359 58 194 0 1101 82 316 5 586 40 1177 39 191 89 67 76 1366 53 758 36 703 34 432 10 1431 45 1082 97 115 53 510 43 83 44 140 9 62 77 1094 0 415 31 438 94 577 65 947 92 537 56 1227 23 451 6 433 84 1350 25 97 82 2518 75 1742 79 591 56 618 80 214 54 1402 63 566 91 118 49 252 14 1324 75 539 80 502 39 421 24 716 17 518 93 1549 13 233 93 60 21 1218 42 1172 49 601 19 192 46 803 80 562 87 539 47 286 36 950 45 791 26 221 58 67 90 627 41 419 75 1061 60 835 55 135 86 341 88 198 68 9 0 1652 20 303 8 160 3 811 62 93 22 319 57 78 51 104 15 87 8 540 52 23 62 155 93 305 46 1860 53 222 34 158 74 147 20 24 64 636 84 151 59 363 23 211 89 363 44 1060 25 1256 98 950 43 32 52 271 29 953 36 278 14 712 42 595 63 549 51 545 6 385 0 889 92 2362 42 87 51 102 1 15 44 178 16 62 23 317 62 2430 3 412 36 398 60 23 1 133 22 386 45 118 96 24 73 442 45 230 11 30 43 2361 46 1875 70 159 90 384 52 513 26 436 89 316 73 173 54 940 58 833 71 175 13 353 9 1004 81 160 96 28 9 2130 89 65 3 1239 81 507 8 368 46 1121 97 385 99 224 90 1 41 523 77 233 21 1632 4 1307 10 177 61 1181 7 484 87 1053 9 594 29 187 0 308 87 2217 6 733 22 253 28 77 52 270 74 79 55 1114 20 2049 41 175 71 449 88 48 97 1528 23 180 59 97 17 183 88 1326 52 1277 2 264 13 41 50 2292 40 864 31 1147 27 121 58 422 52 1417 45 94 42 888 59 522 41 3120 35 259 33 547 76 1358 47 240 39 70 21 1041 7 694 5 80 44 454 37 243 6 276 77 117 93 951 26 1550 4 1607 6 244 57 87 49 2117 19 867 84 504 28 597 42 339 34 875 22 287 91 641 37 292 90 625 14 390 -1 -1
77 698 73 113 56 1065 95 1150 0 657 89 732 72 777 88 56 49 2460 96 741 3 605 26 541 81 337 99 2306 90 1153 54 231 52 660 76 156 64 1131 72 243 48 883 12 103 65 267 31 79 3 24 46 1205 40 211 73 201 28 253 32 197 93 25 3 464 42 686 49 43 29 187 48 577 75 223 85 1720 7 642 47 6 75 834 34 474 61 300 26 1441 57 403 79 21 65 643 27 1051 87 16 86 265 12 784 61 20 76 117 98 32 76 748 36 32 93 1012 57 217 56 756 18 175 73 171 66 221 87 1117 6 310 75 909 95 63 64 553 58 707 47 471 62 428 64 237 42 713 67 194 99 278 96 686 56 82 33 513 13 415 52 40 42 916 41 662 30 904 23 669 20 453 98 233 3 537 2 528 39 1177 93 219 31 882 60 93 63 374 90 146 52 476 59 269 81 1824 87 1298 66 134 78 1071 81 1570 88 233 67 565 22 457 40 153 44 522 21 1127 86 616 13 305 57 71 71 598 58 531 40 168 89 15 40 805 29 1147 70 379 92 39 4 372 43 694 57 1343 37 1243 69 1002 80 273 46 646 31 122 5 1186 77 201 14 660 85 906 73 2205 27 2331 70 508 36 99 0 178 19 66 5 45 11 418 65 259 80 158 21 605 31 397 88 268 9 442 16 5 10 448 66 911 74 1587 99 369 62 954 48 338 36 479 53 481 97 40 32 278 97 1363 86 98 79 155 51 160 52 992 61 328 75 623 88 2171 77 223 24 1130 37 3341 4 220 95 1032 16 54 17 435 7 502 37 343 71 1789 24 102 19 680 8 521 65 1406 93 37 51 349 27 278 20 52 0 816 39 474 66 1214 56 453 92 704 44 939 24 557 13 44 33 795 97 642 1 233 14 206 8 567 57 709 41 203 93 18 28 1755 94 214 52 176 67 153 81 829 98 3278 56 497 61 787 77 1257 16 312 23 361 9 287 2 537 0 62 14 1300 38 84 26 40 3 360 97 7 50 416 56 962 40 261 42 260 52 541 34 1963 21 270 98 728 60 24 83 619 58 562 90 80 76 207 12 212 84 621 34 236 1 9 82 203 61 1401 44 225 79 1113 7 91 36 41 12 457 97 998 88 369 95 13 34 139 89 2084 59 851 72 72 94 1796 96 764 5 14 77 36 8 1095 50 359 26 676 13 705 44 340 31 57 20 81 8 700 25 264 94 501 60 51 37 246 98 329 74 901 60 309 34 68 96 923 49 790 99 219 10 176 27 1716 21 1251 97 877 0 138 70 40 25 38 91 1468 27 17 21 312 22 316 80 2111 61 103 57 84 53 82 47 986 83 20 0 144 74 459 5 2167 28 228 83 272 9 247 68 445 25 127 76 1692 14 19 56 1923 53 87 90 151 87 148 59 2487 42 549 36 569 90 464 12 189 19 277 89 301 67 1039 86 504 4 382 99 22 4 115 93 19 85 52 77 742 95 94 32 122 24 2486 14 10 38 966 9 1083 33 465 24 782 68 44 83 323 86 405 62 28 41 592 97 615 89 306 90 522 71 75 66 1112 8 81 13 188 24 180 3 276 58 781 6 349 11 359 6 559 36 492 29 931 45 359 8 773 36 246 71 52 18 218 62 919 6 1930 66 535 71 147 80 458 83 239 82 208 52 345 2 29 31 1684 98 248 92 1994 96 482 34 830 6 459 74 2562 67 1520 8 861 62 110 92 18 47 156 73 736 67 815 94 272 18 507 93 389 69 29 57 774 51 157 44 89 31 113 6 2393 88 22 4 54 31 1217 45 239 75 857 35 238 89 178 90 912 47 32 66 197 31 523 11 181 4 1138 9 279 46 127 50 95 20 139 83 373 91 317 5 269 29 147 0 103 90 1343 12 88 1 391 54 795 16 306 5 411 63 581 91 103 14 124 51 14 30 2903 5 655 23 70 3 865 32 82 42 407 45 900 5 116 7 378 39 121 6 146 70 56 72 534 92 373 80 1558 52 22 65 555 52 558 9 498 88 440 91 25 41 529 40 600 70 1736 55 648 83 838 42 421 75 68 62 303 98 741 57 12 35 925 2 875 40 1133 70 268 9 30 13 352 66 36 77 467 93 9 2 649 31 423 50 4 84 73 23 44 73 766 0 806 90 68 38 530 23 47 7 726 53 1352 33 606 56 916 0 118 17 175 44 182 71 23 13 81 95 1627 68 285 81 181 9 131 2 229 15 698 98 99 41 93 49 138 65 2059 73 912 48 183 1 2170 56 86 95 722 49 171 80 493 74 2313 17 346 78 643 41 960 51 1238 9 874 48 1012 85 553 52 823 58 290 53 1429 45 508 73 576 44 254 58 263 67 107 97 367 70 527 55 939 38 212 44 412 0 607 73 237 33 730 58 1203 61 635 57 405 1 349 38 803 89 905 7 769 17 317 80 263 24 88 62 200 82 345 47 179 36 43 99 82 70 1708 90 177 26 961 94 255 49 775 76 1465 67 179 77 1207 29 440 92 1208 97 143 19 737 13 1 52 187 60 1118 76 1226 96 1282 88 196 29 1359 66 103 61 52 62 1117 11 352 28 385 27 114 39 335 9 167 33 468 93 344 99 2021 13 94 94 354 71 467 34 160 28 331 19 240 35 633 57 992 72 198 84 1203 20 891 36 444 74 214 80 284 48 274 37 1051 30 209 17 127 51 111 83 278 85 7 17 92 41 670 91 557 35 991 72 863 81 568 40 16 20 189 30 229 61 27 37 643 4 580 5 1184 47 1371 31 401 98 112 42 141 94 548 86 295 1 1543 48 453 30 497 11 943 99 1149 50 25 95 521 68 143 26 1045 88 450 91 84 17 202 13 150 61 409 49 228 96 1901 2 190 69 973 70 150 51 1046 72 910 13 666 46 2205 27 100 81 161 15 1617 21 14 70 50 98 60 78 2787 27 273 11 1215 31 1844 58 1170 93 378 94 625 82 321 94 983 13 2045 55 362 35 59 12 129 55 1312 17 49 0 18 87 199 98 89 31 312 84 230 77 10 36 795 48 723 50 654 7 2594 56 61 71 1516 63 55 89 17 14 9 42 379 34 61 88 976 11 68 58 145 2 63 1 378 56 658 83 978 81 271 10 2315 98 937 58 1915 92 1413 2 540 85 115 99 384 24 229 44 973 17 410 74 356 42 732 62 544 76 1205 96 64 26 857 35 1105 61 1598 27 374 87 544 63 1919 98 1735 7 403 53 644 97 681 61 182 60 267 56 144 19 2230 71 273 85 1447 47 422 81 264 45 334 36 207 61 993 80 779 73 128 41 818 95 727 42 369 79 1759 71 194 9 569 94 1318 18 584 60 119 24 168 40 168 18 698 97 555 15 1565 95 123 48 54 39 1041 64 1497 35 63 99 737 91 162 35 22 43 510 6 1159 69 1327 5 485 29 770 7 753 39 170 78 147 50 574 87 139 29 30 6 334 67 1023 54 1897 47 91 65 237 82 753 60 1218 70 136 97 195 44 83 81 191 75 452 3 300 74 249 33 1281 99 282 47 691 0 533 31 987 60 961 88 170 48 28 68 653 48 781 49 154 22 54 94 1662 51 233 18 394 9 830 0 1164 93 1597 57 95 74 213 34 476 14 419 32 494 70 106 76 74 29 705 40 69 53 1110 5 68 68 4 25 66 70 1306 77 24 88 131 84 1005 86 427 16 740 48 391 85 1977 36 44 61 552 28 47 55 239 57 195 19 148 41 40 1 1606 60 1102 15 266 39 786 3 929 86 34 50 262 18 213 15 790 24 802 27 147 62 159 36 1098 55 519 21 5 2 364 53 543 91 101 59 206 51 402 11 483 26 12 53 649 95 336 97 1188 29 359 90 360 17 334 82 1170 8 168 51 62 17 357 50 307 11 205 90 49 35 888 39 706 13 35 63 756 99 12 81 262 59 446 69 821 49 209 82 695 88 806 65 1814 98 1592 29 35 36 89 84 978 8 1777 91 794 63 192 12 1060 16 75 14 218 16 60 87 1054 5 107 66 230 89 1077 25 203 21 2380 9 665 46 446 56 959 91 1867 56 90 17 296 82 125 50 83 99 729 89 256 37 108 42 13 16 225 15 680 81 150 26 2 88 680 33 25 81 518 98 733 72 171 58 761 84 763 58 453 15 373 57 119 66 345 28 3 37 2 68 127 3 580 7 2203 3 434 84 153 39 110 60 250 71 641 48 79 6 1702 78 787 5 3020 85 495 37 286 65 720 40 397 99 54 46 640 40 428 28 203 88 47 21 123 47 1910 89 89 29 994 87 13 79 35 96 1131 37 22 47 102 93 973 95 630 21 852 97 277 83 429 60 152 49 951 31 36 95 94 45 936 22 316 62 783 71 12 3 72 11 374 22 1145 93 726 66 2797 68 26 73 118 64 515 19 353 43 1044 56 174 88 302 9 186 68 1931 30 142 77 695 39 676 20 65 0 298 59 151 44 1307 27 679 99 261 36 1016 12 243 7 1176 26 376 16 114 22 1612 21 456 95 876 66 104 94 813 95 690 51 282 50 1736 -1 -1
78 30 94 1230 3 535 11 1860 24 168 47 914 54 269 41 46 55 83 85 51 36 214 50 1077 60 915 16 512 84 474 98 129 60 44 89 691 32 2307 93 363 12 106 55 1306 45 1718 22 470 99 950 78 1503 76 146 40 300 78 453 91 273 89 56 91 382 39 135 12 165 27 714 85 185 49 1462 30 206 51 1435 49 612 62 374 7 696 26 60 67 161 3 4 31 253 36 403 70 541 49 336 16 364 18 554 9 722 23 696 60 163 42 179 11 44 27 111 60 330 66 63 57 996 98 138 51 126 89 1531 27 155 73 932 10 105 20 1008 3 327 26 454 21 283 33 3188 47 309 11 300 79 902 84 53 66 1076 57 242 6 460 71 478 34 623 35 360 73 329 72 231 14 3 65 2666 62 633 73 389 11 148 73 812 92 622 77 200 94 100 36 1132 50 176 7 16 85 774 62 45 52 260 65 21 54 781 30 519 10 1278 26 129 87 1764 6 588 26 772 99 1054 27 310 2 58 39 441 7 17 15 787 47 244 49 941 86 402 87 701 54 91 56 181 35 633 13 536 98 980 43 78 4 1122 6 2447 25 589 32 292 1 859 45 175 96 804 78 955 10 61 97 859 47 438 30 1254 75 483 46 185 71 114 28 331 48 69 84 1454 88 201 45 103 61 4083 73 100 77 2527 80 1555 18 518 52 55 81 705 80 472 41 24 55 513 91 1914 16 2824 11 221 82 642 46 909 25 554 10 1144 59 122 97 735 34 101 61 312 76 1025 27 156 16 591 58 1266 3 317 26 28 46 1142 30 45 33 473 32 837 51 895 46 300 71 209 39 49 4 306 50 2002 57 811 65 1083 92 562 82 1058 32 2847 65 270 44 81 67 1737 47 106 4 374 38 5 55 46 2 978 24 1304 95 58 24 7 81 1183 23 566 91 1462 48 557 3 458 6 733 19 798 97 1195 48 232 89 82 97 81 77 422 37 533 75 775 54 219 21 36 18 835 3 506 68 97 5 219 57 227 76 545 92 1039 15 830 98 855 14 343 80 3022 46 275 39 230 67 1422 27 674 73 649 34 272 3 366 92 373 32 2615 15 1 17 1380 73 235 83 1051 10 2412 69 199 17 202 57 337 80 889 11 3 50 1007 22 345 96 506 67 667 14 144 49 166 91 117 92 379 14 49 10 598 81 338 78 210 50 74 16 471 77 628 4 797 25 722 89 768 95 490 60 691 66 260 90 820 84 139 59 221 37 20 16 781 28 339 53 561 65 468 93 372 30 136 35 2277 43 12 92 728 6 548 22 274 32 599 43 503 32 668 62 754 39 786 62 710 84 900 99 150 81 89 85 599 41 510 20 1038 38 163 73 582 18 645 87 78 50 16 44 873 68 751 93 1542 20 473 98 2089 59 984 19 70 9 385 81 1348 88 522 71 424 21 1069 18 185 27 524 14 1236 34 2114 42 380 89 525 91 871 69 621 92 752 78 560 20 511 32 237 89 153 92 544 16 48 72 1922 37 98 29 317 38 271 92 294 78 781 70 1787 68 229 5 1016 65 1464 41 241 52 3 95 151 12 612 46 18 82 262 20 979 58 963 7 1173 66 2111 6 390 41 98 83 1372 81 702 97 1005 55 1723 80 89 89 323 26 51 4 503 56 173 49 233 25 531 37 681 45 404 69 1 23 580 48 195 10 507 99 250 19 602 31 131 21 172 69 557 49 947 10 2400 15 664 67 605 74 323 1 410 97 245 53 304 93 168 2 691 88 681 12 69 94 730 76 1122 44 349 67 1707 90 282 5 400 38 37 58 33 60 73 40 471 13 233 27 126 71 16 25 659 58 292 95 1146 27 744 7 460 80 234 77 1736 22 157 21 1 63 993 77 34 75 1804 0 527 93 21 92 1412 49 1937 19 1651 92 21 43 30 30 170 52 660 67 574 27 879 79 315 59 1097 47 50 59 897 52 419 36 109 4 889 27 186 4 178 52 256 26 789 31 1005 63 934 83 164 39 898 89 158 14 197 12 299 8 1760 81 418 6 412 69 1875 52 725 4 536 9 2133 46 300 37 37 87 442 50 83 4 746 29 369 38 994 84 257 5 845 46 743 43 43 84 128 47 851 71 115 63 28 67 298 47 671 90 488 49 204 56 167 38 131 56 1203 85 228 0 430 59 94 17 2627 65 3415 52 355 46 374 26 244 12 87 6 13 83 583 44 459 32 824 48 1779 94 1218 14 95 50 1645 2 1248 5 700 94 213 87 1761 89 401 18 180 73 199 23 343 4 75 62 2 27 586 69 33 83 20 8 462 61 1353 97 948 79 1160 34 2096 71 1118 25 649 43 98 41 614 10 68 81 83 64 230 79 276 56 221 78 271 38 525 19 20 49 468 19 733 87 818 44 129 45 430 67 508 5 23 69 2304 73 955 16 90 36 160 25 2093 53 4808 71 860 24 143 98 372 34 412 57 1331 91 194 18 183 62 323 19 258 55 393 75 533 70 888 19 584 32 638 50 151 79 920 95 35 50 12 67 825 37 2158 55 11 19 361 98 504 12 50 48 817 69 103 5 323 61 255 3 204 54 3 29 132 14 174 58 438 26 662 71 16 26 610 39 492 16 21 80 490 90 1479 30 750 24 1099 9 754 78 230 71 4 82 1324 34 612 87 309 34 602 12 79 67 110 4 1432 75 11 93 579 18 201 45 2931 51 391 3 215 92 241 72 157 82 142 2 157 63 14 92 967 80 97 7 2516 94 1247 47 1533 46 305 47 928 17 1241 37 567 38 171 91 1385 81 762 73 2270 77 149 60 568 39 582 3 861 76 571 60 355 38 724 54 952 15 262 34 302 65 1613 98 243 68 362 17 382 0 190 18 640 45 264 0 229 20 393 14 1748 43 78 48 175 45 110 21 42 43 367 32 180 44 1038 88 482 13 34 66 677 42 1458 14 513 88 675 34 1524 76 221 51 2060 38 1137 61 6 16 1987 26 308 2 320 87 2091 17 629 64 188 68 607 5 1063 71 942 97 1506 2 626 15 276 81 2206 14 64 8 24 36 823 51 296 34 399 71 176 88 3348 61 775 21 44 25 3723 87 256 34 33 31 64 32 1045 82 1027 99 1925 60 1402 80 163 19 72 62 2114 3 1956 29 302 71 544 66 193 99 1613 57 160 5 1702 81 427 21 902 5 1527 59 765 83 53 92 457 31 2272 45 755 26 251 89 813 36 109 6 145 5 4 67 252 21 267 18 979 73 265 86 966 76 349 57 381 51 548 24 35 50 51 22 199 78 544 77 493 44 149 0 108 29 858 0 205 85 43 28 154 43 1173 77 34 46 664 34 330 13 1025 16 1186 89 1204 17 733 9 1041 3 426 62 35 96 42 87 106 10 406 24 567 66 496 69 397 87 232 92 1130 84 755 32 937 89 711 67 48 70 463 52 573 87 4 65 127 46 1514 98 438 75 59 14 514 22 262 45 161 5 758 41 348 39 1645 22 106 25 1278 20 357 29 525 23 1056 81 299 90 1163 9 200 25 472 17 727 15 229 13 10 30 308 15 863 23 1489 24 578 45 475 29 434 19 443 6 104 7 2502 30 683 10 594 19 228 60 502 73 146 89 1957 62 1806 70 303 85 533 51 44 62 991 2 999 70 1177 84 200 16 138 34 1711 8 136 0 301 99 413 21 306 3 18 9 26 59 49 78 42 86 93 38 352 23 74 96 415 26 311 83 183 53 8 91 410 30 58 33 277 74 280 33 43 24 1099 50 25 44 351 74 2737 14 135 92 116 45 159 92 67 63 1027 81 391 69 1301 13 168 9 1517 29 876 92 133 85 231 94 950 68 1304 12 4 7 222 69 520 44 901 17 127 3 629 22 61 25 433 43 717 86 640 47 119 6 1975 57 155 93 163 11 158 31 13 88 1638 94 2842 2 103 63 1242 22 332 75 17 70 149 26 9 5 673 20 829 21 1697 16 925 24 462 80 333 72 243 48 14 13 149 10 377 56 790 30 98 98 2739 24 1160 10 250 32 347 51 470 41 159 52 333 80 1329 99 148 29 11 10 73 4 114 8 442 27 291 97 1283 55 551 43 626 46 1755 49 2062 35 38 76 187 81 773 0 312 43 326 55 235 32 80 22 104 87 505 80 20 96 961 76 565 7 47 33 458 46 521 11 117 96 266 22 23 86 708 15 300 7 160 22 182 11 122 12 2996 62 1923 61 444 40 468 95 413 62 1209 4 1337 65 423 98 254 75 327 74 1589 31 107 33 653 3 571 40 566 92 2732 73 1644 44 1552 25 203 65 65 61 732 28 287 92 537 39 209 66 701 31 159 67 2139 62 235 29 2255 51 155 48 207 73 344 39 267 74 59 48 8 35 576 30 1107 9 507 -1 -1
79 804 73 51 48 291 14 1396 77 71 49 178 79 1494 25 1128 91 189 96 1691 67 34 12 594 88 110 8 1585 21 806 81 872 2 508 47 1276 85 1755 34 418 88 56 58 1958 61 1220 6 211 51 214 96 334 14 35 77 91 86 1347 27 1431 7 1321 89 81 64 293 1 478 5 61 11 188 78 95 11 122 79 919 38 301 68 1695 90 438 40 201 28 31 4 186 34 21 28 202 4 2546 52 417 19 192 10 418 32 677 26 207 91 744 60 359 54 145 91 69 16 1170 47 138 98 47 71 1032 30 88 41 864 58 572 65 77 5 58 43 96 85 225 30 195 58 2410 19 2906 47 945 92 2732 50 447 5 216 46 656 16 165 85 602 54 515 64 1326 16 680 51 291 64 77 62 250 52 995 43 536 2 925 38 448 82 343 94 620 47 1241 57 251 82 258 84 4 40 1588 78 955 45 162 52 1550 50 26 47 362 61 1288 33 576 96 376 2 315 87 187 3 1183 13 581 14 909 58 1783 92 584 78 192 62 1487 16 516 96 377 68 749 26 2 35 715 16 1582 70 194 66 1310 40 355 81 781 30 1018 79 271 38 600 77 1689 13 235 19 916 82 44 74 311 53 723 40 1237 98 93 39 386 47 141 72 20 45 186 37 610 83 261 25 657 60 1383 79 109 38 221 12 471 7 1518 9 1050 25 635 95 159 43 231 59 136 13 566 14 125 27 388 18 118 42 539 97 1072 51 98 65 32 97 268 25 410 45 2428 88 538 18 277 59 943 93 1536 94 276 80 1723 52 217 23 396 84 346 62 962 98 68 9 1704 27 444 61 131 18 797 69 681 4 1422 21 442 89 1098 9 1464 7 927 12 522 96 111 11 2794 41 2946 91 472 19 698 17 74 35 428 83 275 23 560 79 820 25 143 13 927 34 478 17 875 67 214 78 680 44 222 53 476 90 255 16 217 10 49 54 114 96 272 13 662 99 344 1 604 17 35 99 107 98 371 85 138 8 36 34 77 18 286 89 908 7 55 68 22 71 439 40 451 49 57 96 1759 13 1176 8 1248 7 651 20 534 27 594 21 138 74 219 11 86 44 385 9 479 67 464 70 318 17 213 55 272 42 1362 77 861 92 484 38 588 53 236 91 492 64 3242 51 99 72 709 94 421 74 247 88 130 20 287 76 1029 51 819 15 2240 8 983 42 12 77 439 88 146 38 1565 51 540 7 168 15 120 13 246 68 1354 96 244 72 78 8 69 85 847 73 122 39 285 35 27 46 192 27 1043 71 437 77 85 44 263 57 33 31 334 1 13 27 78 26 1200 52 1817 10 233 88 223 17 610 13 105 21 1407 41 291 65 59 42 111 98 40 2 323 67 1287 95 1529 71 699 42 1310 10 1975 20 5117 33 692 60 253 81 2841 8 2657 41 370 43 422 26 140 6 925 49 1107 60 549 9 205 64 224 0 35 76 699 55 413 4 350 26 1308 64 493 45 296 38 143 74 2148 80 368 48 776 43 942 61 52 55 350 12 1206 67 1337 45 1778 9 334 4 408 23 265 14 263 62 1289 91 403 90 73 17 54 11 1771 57 32 6 45 33 437 49 127 12 1590 31 1681 27 453 29 223 73 879 91 434 83 28 31 1331 39 401 33 223 22 331 44 330 18 542 83 274 4 1928 5 1404 10 327 33 761 20 1480 83 484 22 45 57 45 9 1209 16 382 63 4 83 643 60 365 7 112 13 137 54 288 23 119 21 1404 38 1129 11 495 76 85 38 235 94 629 58 229 35 49 39 75 62 161 32 471 56 437 39 323 66 1476 79 557 47 935 34 2251 95 375 90 760 59 454 41 98 89 201 21 147 17 2353 6 214 12 838 92 198 13 1027 33 1271 2 531 21 170 10 893 61 29 20 1193 53 198 44 1002 72 1048 46 1538 82 420 99 760 79 168 75 1051 59 410 43 699 30 353 32 2191 49 1273 93 1418 89 651 17 44 55 800 1 730 30 1621 46 237 30 1191 6 617 42 162 13 1445 0 148 5 1062 6 1028 70 1881 74 167 0 1242 95 3650 90 1229 34 427 41 546 24 132 58 207 9 1086 54 2287 98 933 39 217 57 905 14 755 49 1925 10 59 59 315 63 608 42 597 60 689 73 109 91 1452 83 28 32 573 84 448 81 2116 91 514 81 1305 54 194 13 206 3 797 23 1231 77 449 9 2414 38 545 27 885 70 1007 57 102 36 7 59 61 14 1029 52 411 6 1437 45 457 6 2408 84 410 38 1165 83 496 60 4 26 76 86 1043 81 471 19 163 65 666 79 1477 47 157 96 282 87 128 54 607 99 1514 78 1245 39 681 57 1066 94 919 79 422 14 590 76 1491 21 67 35 87 75 356 32 61 94 748 57 2470 6 346 55 207 48 19 86 787 22 490 50 377 28 224 77 255 35 293 37 1392 96 151 72 888 96 261 11 460 29 1963 11 2985 44 567 38 447 73 706 21 81 5 534 97 473 30 200 18 65 43 733 1 3 35 61 1 82 13 630 1 184 61 326 18 98 58 672 37 229 81 197 30 228 14 238 28 65 6 188 48 972 82 788 0 2043 69 1765 87 298 66 635 64 788 29 82 84 628 82 312 94 172 32 256 99 221 88 1293 58 25 7 1282 45 886 52 710 73 932 17 635 15 824 28 336 66 1402 10 208 1 973 19 1706 79 2064 63 1968 55 904 77 405 70 1456 94 1163 34 1331 72 391 51 512 47 2437 60 221 49 170 38 423 24 194 18 211 5 46 33 1518 10 307 28 1732 61 1259 94 124 45 544 14 249 30 360 17 405 45 2342 59 979 61 1792 83 1277 99 317 96 591 15 92 49 198 23 574 80 955 26 721 61 900 62 382 55 1636 24 47 27 89 61 1209 83 1151 3 1166 15 343 91 131 58 399 54 102 45 351 30 446 5 807 45 460 24 301 57 557 36 3 63 2726 92 975 20 1125 1 834 22 1208 8 760 43 31 34 55 90 357 93 181 55 1767 83 71 21 914 75 127 29 396 74 408 18 168 55 492 60 1699 8 1658 78 480 92 489 85 1350 76 393 43 128 49 3916 68 145 55 539 27 743 18 713 5 916 46 1141 84 253 27 72 88 642 55 926 78 2076 1 876 17 767 21 448 63 937 0 869 13 531 15 413 10 93 6 532 54 215 2 751 16 68 45 544 63 239 72 1424 33 448 51 66 68 1219 42 3864 10 1417 92 252 87 279 90 1720 5 2277 22 150 24 317 52 1933 95 169 72 274 95 57 29 326 60 805 41 135 48 936 43 249 50 1346 2 937 16 60 24 550 25 149 85 301 49 158 69 460 39 514 83 375 28 163 72 302 70 105 11 632 50 170 62 19 90 128 27 716 2 177 59 738 77 359 94 388 38 1169 50 678 21 455 87 1106 65 363 80 1518 95 39 54 17 79 428 20 1997 72 31 55 46 22 77 45 64 35 494 23 402 24 142 20 51 39 768 64 829 54 521 37 649 97 869 8 1431 64 774 40 126 87 525 93 444 5 195 3 28 53 113 54 665 37 752 66 195 57 36 59 356 27 1144 35 476 59 913 49 902 92 3485 98 854 2 122 7 235 89 959 53 746 77 350 45 181 28 338 47 137 81 52 55 585 53 105 72 870 84 263 19 223 97 362 67 1109 66 1133 90 66 84 218 48 1048 89 184 14 1107 8 150 9 196 63 249 95 40 97 172 36 43 30 957 31 657 34 1447 16 766 95 811 84 16 72 1193 49 1006 70 546 77 1968 45 3 86 358 99 311 76 108 25 243 35 1123 76 52 86 199 82 435 55 481 90 2275 16 86 43 74 92 502 4 310 62 742 66 145 78 502 32 362 31 332 10 6 0 1795 86 852 77 444 63 237 66 1055 80 499 7 49 18 253 50 524 81 2371 40 259 91 46 28 1208 71 705 45 533 67 1501 4 352 31 564 15 376 19 366 86 273 7 173 21 1719 0 556 98 372 78 75 50 466 92 1183 68 867 9 497 32 389 63 710 49 661 72 99 18 1048 40 148 54 3 84 511 59 298 87 486 0 563 5 96 96 136 50 685 98 556 25 599 68 7 38 1370 21 318 70 456 99 1073 68 207 99 849 -1 -1
80 1255 3 11 75 700 9 745 62 842 88 377 86 708 98 674 58 412 7 663 73 211 52 845 90 968 21 284 58 222 26 48 35 785 66 1213 72 254 31 57 58 1723 12 664 69 787 63 660 51 2521 94 374 42 790 10 1465 29 232 37 612 74 98 73 284 91 128 98 614 63 269 90 503 38 1423 15 70 92 521 73 219 13 40 88 66 46 1076 11 5 41 336 34 568 35 389 36 281 45 625 53 1041 98 217 40 316 24 301 63 348 61 748 18 1410 83 1054 76 1518 47 505 58 459 64 526 16 110 49 438 13 79 47 813 24 846 14 188 23 88 26 213 23 14 4 301 14 98 42 339 24 161 18 1742 8 82 71 407 67 306 34 154 85 1225 15 260 30 836 71 350 86 2 45 262 74 381 7 566 0 36 51 2018 4 446 65 65 94 544 63 1940 82 283 85 1563 72 440 41 1350 58 1192 11 436 59 3338 54 47 36 127 31 168 41 155 32 124 14 198 91 579 73 1192 75 434 24 239 59 997 72 12 7 189 87 57 9 145 33 762 56 659 67 792 59 67 95 185 76 858 14 1470 97 1 37 889 26 284 86 121 95 800 19 615 14 701 95 602 72 40 26 460 14 2532 58 1479 9 798 75 1 4 972 76 441 41 27 96 563 80 1556 98 115 58 1352 29 603 89 813 70 197 89 955 9 876 65 119 27 104 20 1436 78 175 13 640 70 1445 43 1930 4 1318 1 687 20 143 9 94 34 137 94 319 23 983 13 1013 10 496 51 508 11 237 94 82 19 640 3 247 50 1128 1 492 92 1974 67 736 23 1288 79 669 18 512 81 2232 82 1761 97 1249 27 2641 32 477 53 199 63 832 53 242 41 1005 80 149 50 113 86 175 33 374 81 905 68 789 7 954 42 622 49 62 48 1279 85 396 83 135 72 132 37 584 33 47 90 1643 84 237 65 1092 51 191 91 258 99 204 91 178 19 1793 23 75 38 1911 52 216 42 300 84 381 22 28 59 748 84 2924 13 521 83 978 39 176 15 237 11 248 9 1213 34 83 9 231 22 717 96 98 44 2286 31 717 9 82 87 560 13 298 28 159 78 290 3 1209 0 812 50 462 70 51 72 122 70 975 65 478 12 968 37 38 82 390 4 181 69 223 43 531 51 272 5 180 77 6 12 943 73 861 1 1276 85 679 88 855 14 675 68 100 73 31 96 33 82 1388 77 2 99 102 81 495 80 653 86 1238 18 91 27 161 33 274 13 85 66 51 95 118 80 594 52 392 20 668 56 49 67 111 61 214 48 484 22 1175 80 500 44 703 85 856 98 113 0 186 53 297 84 1207 54 226 25 1212 54 132 35 1156 90 301 42 62 54 31 7 691 21 76 70 598 62 664 82 9 55 143 42 351 72 1292 41 439 79 775 56 134 24 204 17 1052 96 309 76 643 29 1071 21 42 27 954 99 293 23 305 64 2150 20 1064 27 13 65 39 13 907 20 808 96 50 44 2011 93 66 23 139 7 1087 39 201 70 3225 42 339 72 1995 38 1598 83 244 82 496 1 1868 82 242 99 784 72 492 34 453 65 484 30 415 43 341 57 277 19 817 46 88 52 335 54 203 62 2 7 518 40 353 39 933 31 1391 14 301 67 1023 37 129 85 719 78 379 8 382 56 446 18 76 79 9 99 358 2 76 7 1342 17 1352 33 402 34 102 59 508 47 439 32 192 7 77 77 304 5 104 2 2300 34 77 21 853 52 979 85 180 13 212 78 10 31 49 47 583 27 20 99 355 13 356 96 1209 60 481 51 26 55 306 59 370 49 331 86 295 89 626 16 100 39 190 1 218 52 849 35 136 82 385 21 4 36 230 77 1657 88 477 1 823 84 818 88 1368 50 527 13 464 97 1280 52 711 92 638 98 304 53 148 81 955 79 1696 28 372 39 809 11 77 43 519 30 1276 64 42 84 1377 99 1208 13 47 31 1045 63 81 3 1807 17 71 79 367 62 468 42 1152 71 1425 20 263 83 563 58 465 16 797 83 117 40 234 99 573 65 1340 6 130 37 393 48 634 29 429 82 1177 10 359 56 974 99 58 45 179 64 119 46 1257 17 200 21 117 4 574 84 2097 21 118 54 344 5 1063 81 127 30 52 20 1252 97 1062 5 308 42 256 7 627 55 1200 78 172 56 491 87 173 7 1090 1 690 75 1099 77 246 97 669 55 179 98 618 28 402 33 1553 81 519 25 545 94 402 75 2555 24 827 70 444 61 293 3 14 80 230 13 1013 82 1034 8 768 89 410 30 827 34 364 8 371 58 548 33 542 68 2101 25 788 4 310 32 583 52 250 87 587 6 292 86 453 36 614 87 889 49 1400 52 311 48 374 49 164 15 119 75 246 28 861 53 512 56 716 49 1087 13 381 90 1664 40 248 36 501 55 926 47 607 11 243 62 1073 66 224 26 345 43 27 69 970 30 1794 22 245 40 504 97 1039 28 1070 53 143 49 388 63 336 13 327 91 43 5 130 44 1476 28 173 93 585 30 230 33 455 90 1522 9 180 52 444 82 330 69 348 72 829 53 662 40 773 32 25 48 25 14 945 49 126 5 31 51 557 63 48 95 317 19 219 93 1 68 272 69 725 53 475 61 185 95 29 18 52 21 123 29 196 13 211 78 140 49 181 3 269 99 425 82 491 86 1254 14 177 77 248 43 3083 69 442 89 6 97 51 73 508 1 830 55 1136 53 830 17 402 21 931 41 196 45 460 21 575 74 575 40 144 82 183 3 485 1 89 24 402 81 1491 57 100 36 454 95 1554 15 1809 77 196 64 2639 39 701 68 548 26 427 73 475 63 630 64 1466 7 569 17 343 92 357 51 744 76 932 64 308 18 2449 44 1365 70 96 96 22 90 119 42 1272 79 89 35 199 22 423 8 779 43 419 50 874 63 239 93 99 83 714 54 247 15 235 49 147 33 914 29 2 49 493 0 29 3 731 27 384 57 1317 30 38 92 1315 63 475 27 2054 62 166 39 234 92 178 83 23 46 811 62 317 8 1654 69 907 42 865 1 451 57 23 12 399 26 726 44 43 15 1196 28 1585 65 697 71 1421 37 295 83 531 9 677 14 3 43 51 83 2677 86 309 30 314 92 4 23 620 47 510 71 93 89 1219 54 2234 50 1290 21 389 24 949 74 1436 45 153 62 503 17 806 4 939 30 99 41 6 63 812 77 2264 29 560 0 22 8 228 68 421 98 770 93 182 84 729 47 807 85 130 11 1204 47 678 79 251 27 487 72 582 32 246 85 278 43 1872 21 651 40 470 30 592 24 495 35 181 73 67 99 293 69 621 18 30 4 969 48 163 7 871 99 97 89 3138 1 1147 76 168 11 90 69 47 77 1044 83 1433 36 729 71 135 74 639 90 181 57 74 59 889 99 465 9 1323 88 136 84 2 8 915 66 1638 43 388 74 560 73 318 26 415 58 387 5 196 45 47 84 382 2 20 84 1185 95 920 75 167 71 369 14 279 19 232 43 126 9 44 95 8 78 78 44 422 91 65 56 368 13 1013 16 38 19 223 97 23 92 2371 82 321 49 421 12 129 67 483 43 239 91 315 86 177 59 40 92 676 42 1143 49 343 56 576 66 642 90 325 85 649 68 1546 29 3 68 314 12 86 13 230 79 422 43 701 27 321 79 155 29 491 9 958 4 980 43 354 23 750 38 62 19 1282 34 54 95 139 5 852 51 444 99 750 24 731 23 526 4 469 59 365 90 1405 80 188 89 54 86 275 98 1298 96 219 12 490 76 1616 29 470 2 526 38 146 12 347 36 689 7 26 48 39 65 1696 18 12 9 89 33 1236 6 345 18 368 28 730 90 90 63 643 93 750 67 89 49 2058 92 386 70 660 1 197 13 53 39 203 31 131 63 238 77 1546 51 403 62 211 42 537 66 446 94 514 16 164 85 194 4 538 83 532 97 119 19 1487 38 816 24 456 46 990 71 455 23 292 47 135 27 1068 18 487 3 278 43 48 40 385 93 403 31 57 69 626 0 303 36 84 15 144 72 1446 26 432 19 1901 98 468 11 355 46 703 33 637 39 56 67 253 37 327 31 317 39 136 19 176 34 1088 54 431 97 246 21 740 88 86 19 424 26 560 66 915 45 50 10 1849 43 102 98 75 46 1152 88 174 42 1019 55 1550 73 1026 66 1306 45 415 27 138 41 531 97 511 2 2966 42 477 55 1691 73 24 16 428 42 732 4 1331 89 196 40 377 23 274 35 1198 85 144 24 40 31 190 22 206 33 59 62 80 5 1452 -1 -1
81 1002 92 818 43 907 58 967 0 44 42 204 67 20 41 127 30 992 33 605 70 78 98 810 19 685 55 361 0 837 45 403 56 874 37 608 4 411 37 554 16 277 36 307 10 179 7 260 2 80 48 338 74 604 87 133 81 178 60 829 95 712 39 322 79 664 23 508 77 849 7 360 78 14 74 1063 46 502 28 118 6 143 7 107 37 479 61 257 2 75 83 1084 54 1916 17 1272 78 134 62 1658 48 169 9 143 90 490 47 311 83 740 31 1485 60 94 45 2522 79 174 53 608 42 20 96 781 0 3 43 1063 78 52 59 538 35 748 46 162 69 71 63 129 76 66 7 715 83 287 85 268 90 561 13 333 62 406 64 6 4 357 23 166 16 332 66 473 85 852 81 477 70 395 78 505 60 1373 6 693 93 697 66 420 42 73 11 353 85 370 98 1044 76 216 75 1093 93 607 1 585 94 262 9 13 68 841 66 1169 95 365 47 124 94 820 48 780 50 274 49 261 1 461 89 456 88 223 37 1745 94 1074 62 447 88 906 43 1798 17 593 93 284 33 1062 20 141 54 181 52 930 38 25 11 1014 35 143 18 527 92 8 16 916 69 470 22 511 74 2298 27 151 30 2353 26 86 33 425 11 2132 78 474 17 899 1 1320 21 222 39 68 95 273 77 304 66 64 41 255 6 143 3 1555 63 849 17 1718 43 527 51 147 98 640 13 489 64 525 30 346 70 1072 64 212 40 191 86 268 75 307 93 456 94 379 73 539 85 950 65 142 70 1298 55 594 85 1755 24 1380 64 63 16 344 36 1255 34 17 12 65 93 556 77 165 61 494 94 126 17 75 89 573 41 185 79 363 4 972 70 578 13 32 53 1166 35 528 11 376 18 1015 62 697 59 20 45 208 24 765 22 213 4 1163 97 767 56 330 12 331 97 244 48 271 1 66 81 2064 26 210 82 153 97 171 67 249 81 440 65 169 2 614 28 247 41 950 68 1012 79 242 58 718 41 420 24 349 1 11 75 12 16 1065 53 59 20 1521 9 8 29 560 17 25 14 418 71 267 90 1589 16 507 39 780 87 139 85 485 90 129 3 612 92 311 43 1175 81 189 96 487 25 73 29 98 0 67 8 1713 27 1815 78 457 60 7 96 260 74 222 61 1817 53 1883 83 296 30 85 40 174 10 64 41 274 17 671 2 1649 9 153 13 1412 65 320 66 1976 49 119 20 290 15 538 18 217 65 1048 91 558 55 9 53 1 32 420 40 583 28 483 89 56 26 682 45 295 10 1154 13 1154 53 471 36 89 65 288 15 257 52 987 58 164 27 1265 34 804 86 908 51 1406 70 398 69 569 28 307 76 163 68 3 69 487 77 40 58 830 77 348 70 976 51 1364 22 116 47 1159 1 122 64 215 81 159 6 708 45 3522 55 248 29 847 34 1434 29 761 5 202 95 375 93 671 88 349 70 829 72 379 1 7 61 1065 97 113 52 698 54 343 51 93 64 546 65 715 55 330 60 1262 75 128 44 204 66 581 38 1345 10 298 91 412 6 92 97 181 22 453 66 518 10 461 98 546 96 75 82 416 24 45 87 231 57 1941 41 311 66 631 56 3292 18 204 78 291 97 471 93 359 69 513 33 907 95 1254 76 312 66 188 26 289 28 925 75 362 76 1493 0 421 80 284 52 79 41 2 88 1283 7 661 3 256 7 98 57 141 15 583 27 357 55 81 48 129 33 358 16 784 85 1607 60 584 82 603 37 464 61 379 58 68 14 797 12 126 90 2314 99 141 73 21 30 306 80 156 79 181 42 516 6 296 40 34 48 196 83 19 62 762 29 134 92 450 38 141 81 380 17 1001 16 704 0 58 38 891 40 1 83 1118 51 150 87 490 52 2310 27 567 64 863 9 120 19 451 91 674 78 165 65 114 51 235 6 105 5 447 38 321 0 3304 38 23 26 218 67 784 39 696 17 424 21 70 71 10 82 749 80 459 5 383 90 738 65 1850 80 449 68 211 44 1761 41 48 45 266 57 1308 32 76 93 1214 58 662 38 189 62 2 81 297 36 34 8 22 52 461 40 2346 18 1278 99 605 85 229 5 356 77 295 9 854 43 19 73 270 41 852 74 248 75 658 4 99 36 540 44 473 27 211 69 692 36 313 45 112 55 779 81 101 1 234 41 1594 15 29 48 289 99 361 37 2078 73 1215 70 15 10 220 79 1106 54 1003 42 363 73 686 65 165 34 2 22 74 95 72 56 337 2 560 83 11 89 103 6 1482 72 1210 59 2194 63 125 47 13 52 649 74 53 46 328 79 436 49 432 0 926 54 67 31 150 8 480 82 120 10 426 48 352 52 254 23 87 72 249 49 1595 67 641 1 220 91 16 73 731 85 228 33 629 96 1755 3 847 52 539 67 3058 81 205 8 565 1 397 84 519 50 728 45 1532 71 605 66 415 85 104 47 630 26 751 14 579 28 53 23 184 88 1392 12 540 52 47 31 1211 74 118 40 436 85 716 56 1064 76 804 77 303 50 130 9 421 60 508 4 3 86 266 0 448 61 1139 15 441 22 1814 37 979 3 1123 11 923 7 57 87 349 69 626 50 169 71 832 15 1008 48 740 18 180 92 402 63 1162 11 387 98 287 57 140 82 815 96 211 60 106 25 466 89 300 17 548 65 909 45 245 41 352 65 146 30 1287 22 557 52 723 48 613 37 237 79 99 34 729 58 570 62 393 70 20 16 376 87 2236 2 279 67 801 15 486 43 1437 13 202 99 71 92 165 53 52 87 115 13 511 7 487 69 337 39 157 73 776 91 317 9 2282 24 860 12 580 99 165 13 227 83 1392 75 570 45 201 86 769 99 1010 36 370 0 521 39 304 53 143 25 904 3 323 27 275 41 660 23 995 93 443 81 1665 42 555 58 1174 91 173 80 199 45 237 83 342 46 36 83 77 77 303 45 138 21 237 35 16 6 1171 18 964 54 352 31 132 1 44 48 226 15 1184 73 88 93 1191 65 491 85 1411 30 1335 14 464 83 132 40 424 59 1799 67 176 7 995 5 456 38 717 16 1016 41 1221 0 333 18 60 2 940 84 269 65 1001 3 37 11 4 23 64 11 577 90 64 42 397 86 182 11 361 40 616 84 1873 16 253 41 469 25 1021 75 16 42 1059 20 527 26 875 69 238 1 742 91 254 90 43 31 457 0 1 60 221 52 512 2 567 51 338 52 823 31 1251 7 199 74 444 86 528 79 70 4 543 18 153 91 999 20 453 23 34 29 74 14 181 96 49 29 79 76 339 98 1123 53 842 84 15 76 1665 13 780 94 1125 35 58 24 189 26 203 24 205 56 321 89 670 28 717 48 116 73 307 78 335 0 440 65 825 58 34 56 583 30 53 53 177 82 72 65 310 26 181 0 332 79 1384 30 356 0 405 81 565 85 153 11 459 61 198 12 872 43 248 22 103 20 1066 17 1123 37 462 22 1162 16 1767 1 248 89 393 24 32 91 331 99 289 52 381 94 947 69 3 94 252 28 1555 41 3027 79 2338 51 678 57 1027 71 214 97 425 52 40 5 209 7 419 45 244 68 45 22 968 87 143 81 1003 40 172 83 1139 39 1237 44 1345 68 407 91 255 81 388 88 1334 66 687 73 1546 95 72 81 597 99 182 44 1607 23 311 49 503 33 124 97 32 75 12 86 471 88 79 72 508 52 857 77 235 70 368 7 621 28 1384 25 16 4 473 32 178 96 186 19 281 43 935 69 60 95 560 73 54 4 505 25 843 78 790 6 369 68 1021 5 367 46 2419 19 764 46 260 0 603 5 90 34 485 36 19 99 648 18 659 33 1527 0 1285 57 1074 95 493 9 26 88 306 92 175 60 1772 16 258 46 992 65 173 89 45 39 739 38 40 8 3189 54 486 68 124 8 233 74 872 50 1399 13 462 11 422 94 1747 93 446 87 236 72 985 74 645 62 300 71 378 9 76 93 102 90 62 34 80 21 463 56 694 3 509 55 568 27 1806 34 181 45 34 84 771 55 73 87 98 64 1316 34 262 35 309 61 165 32 41 2 154 44 109 71 155 60 1378 1 1094 90 311 79 440 4 912 40 355 89 734 67 343 16 737 52 401 4 60 71 1234 57 971 5 453 24 50 38 31 40 3037 11 236 50 497 72 141 5 637 48 808 89 371 9 495 57 1326 5 38 45 334 39 167 40 58 20 363 5 241 1 1503 92 391 19 755 51 264 38 15 44 14 5 213 41 458 23 122 8 693 49 2049 66 2610 29 365 65 2699 60 193 19 236 65 1043 82 87 9 165 41 681 65 79 60 120 26 128 86 1971 8 1538 59 1237 43 324 79 14 17 309 81 92 47 102 16 1040 56 893 29 123 79 375 55 13 7 1745 83 29 75 1318 32 1259 24 90 4 66 32 10 81 382 6 1102 43 1014 96 215 65 217 98 582 60 551 65 201 97 242 6 97 37 371 25 663 81 397 70 681 68 100 99 282 96 128 9 130 11 1629 20 142 28 339 22 40 70 402 46 503 70 86 72 749 4 230 14 287 63 4 86 78 19 844 81 1680 50 73 29 74 32 241 36 804 12 86 83 111 46 179 15 319 42 1693 55 182 14 339 11 928 46 386 77 488 11 375 31 807 19 371 48 267 43 248 13 341 82 1259 16 747 87 584 68 992 14 1386 75 73 17 392 26 617 67 192 57 2573 62 494 63 421 91 433 -1 -1
82 267 59 864 24 399 6 557 25 1656 0 1026 73 803 5 836 91 838 28 1350 40 1796 44 561 54 73 18 177 73 499 39 806 43 1522 59 935 57 362 62 351 27 267 88 235 18 1159 35 1738 46 113 87 907 60 109 62 1975 25 679 72 923 52 776 6 516 49 456 60 672 24 428 33 319 89 1104 47 7 50 751 75 1339 40 13 92 11 65 80 41 1496 55 796 68 669 73 259 27 2 13 1230 91 465 79 2762 95 723 77 200 57 672 96 846 95 179 9 663 89 1276 70 9 77 49 6 284 48 1035 41 82 98 33 25 65 41 83 14 371 79 65 77 108 19 1178 77 231 58 312 23 6 58 552 21 906 53 602 60 10 35 1758 77 286 3 1568 37 357 7 868 16 201 71 2024 26 223 38 881 80 265 14 2084 42 1062 0 255 16 242 96 1058 93 780 68 1512 46 351 99 592 39 668 89 118 30 1872 77 580 65 76 22 84 64 167 40 1037 77 665 18 1874 7 643 8 400 17 1009 29 2229 16 329 21 307 68 1248 40 357 67 1028 38 715 16 32 31 1225 67 494 23 289 43 375 48 938 15 242 20 295 0 2307 68 408 24 69 44 92 50 418 30 673 18 4 30 265 48 1338 77 1415 10 546 67 357 79 921 71 589 74 237 42 529 89 1377 33 314 35 892 14 488 45 132 72 149 5 411 55 525 91 979 8 201 56 478 17 211 26 504 3 1545 96 124 14 756 90 1337 26 293 78 993 14 831 31 1991 13 239 55 260 77 106 90 1384 2 454 99 427 93 1505 82 725 62 116 96 1287 44 2385 86 281 58 2701 18 476 75 1662 99 36 13 560 25 376 57 487 75 442 83 1567 19 101 49 99 76 340 35 317 79 121 56 154 54 397 16 1599 39 1754 31 186 57 126 79 177 77 1412 48 679 9 152 1 489 49 1670 41 620 85 443 24 916 93 279 76 560 41 220 49 49 71 192 97 135 19 957 82 165 75 596 93 1315 83 551 49 974 29 159 90 278 28 343 5 3730 14 96 74 91 42 315 72 294 78 550 76 2021 65 75 61 871 89 77 19 802 78 544 24 274 61 2198 63 425 16 718 36 600 54 970 95 443 28 2828 10 45 93 573 17 192 50 2090 6 693 91 183 72 154 13 203 12 560 53 630 44 89 30 419 14 768 86 114 35 590 16 58 88 1172 5 1251 42 133 66 457 30 452 56 120 17 3299 76 531 37 693 62 42 19 251 69 128 11 556 45 680 89 403 57 457 46 1079 93 362 92 211 72 499 66 400 95 503 55 367 69 2616 25 69 45 1464 79 826 35 450 74 485 92 189 46 10 61 70 43 225 26 921 96 1535 6 197 24 316 34 721 56 397 6 302 9 786 66 442 41 18 63 81 52 379 87 764 84 1085 66 2240 90 332 20 1491 88 244 29 486 46 265 51 508 44 487 47 294 70 6 38 216 52 388 44 796 28 1450 16 59 17 680 73 722 19 322 68 1522 58 156 92 315 58 156 50 1099 68 676 31 938 38 849 6 719 86 905 83 1363 15 21 39 1332 80 105 76 50 38 846 11 13 69 944 12 277 32 568 34 204 69 932 20 744 69 417 91 36 12 499 69 71 66 370 92 888 41 1518 88 29 14 116 87 991 9 1604 92 249 88 482 85 697 37 1291 20 1017 53 778 43 3567 67 668 91 848 30 210 88 1009 90 893 74 562 95 952 22 525 51 1161 13 541 74 112 8 158 14 261 98 662 52 226 75 346 68 770 67 755 8 356 32 198 70 46 76 805 97 335 92 71 84 868 90 629 43 159 34 171 96 36 89 41 30 337 61 1431 51 806 94 563 40 481 13 840 87 1223 94 1598 81 1406 42 344 9 2164 2 95 51 926 69 175 22 610 59 167 41 387 52 827 76 869 3 97 41 835 22 297 31 344 35 70 92 1689 74 100 44 764 74 1093 54 803 92 77 55 1158 8 373 75 60 72 1742 66 1942 82 134 18 1016 13 615 1 1093 26 159 58 614 35 1194 77 1500 22 322 98 24 36 862 14 1030 57 908 16 929 92 1046 34 768 48 531 94 414 16 1146 11 2031 23 1432 81 290 10 757 91 17 98 77 27 139 26 133 98 2464 82 92 96 121 62 645 98 13 41 727 10 616 64 55 40 1449 66 2284 75 1236 77 677 35 144 55 134 46 1173 41 106 61 16 48 2420 20 865 77 240 93 546 89 862 21 4 81 715 68 2249 28 332 59 49 8 400 32 671 57 593 50 615 47 759 72 765 31 350 5 790 24 875 29 923 58 64 7 540 71 3247 86 1076 11 1731 20 1007 70 616 39 391 6 1701 7 654 97 121 66 121 31 186 14 279 99 1460 46 1045 70 308 93 701 69 101 27 972 25 80 7 66 42 288 43 239 16 411 62 124 93 507 18 360 37 1836 66 671 36 83 94 240 13 418 86 770 46 786 84 419 15 841 79 1517 82 819 72 99 97 515 43 744 61 44 42 197 10 1218 64 464 72 371 86 347 99 1491 71 189 90 79 30 231 79 693 84 215 44 209 86 221 74 1135 17 593 9 858 51 720 87 208 28 380 72 329 43 456 22 416 59 1457 89 413 69 193 10 432 19 132 52 204 33 93 18 1190 60 2264 34 411 48 1487 73 2215 54 1106 55 2011 52 1353 76 575 8 102 86 702 15 100 44 495 33 78 42 204 18 217 42 275 16 269 35 306 87 628 47 663 79 767 69 151 58 53 68 3563 87 6949 44 1253 82 106 48 1688 58 37 70 1159 38 327 37 144 14 907 29 595 84 139 73 56 70 561 94 1460 49 61 64 4409 15 166 45 445 90 933 96 461 36 117 30 1820 8 141 55 315 38 169 73 905 56 474 86 2462 58 482 79 1002 62 3107 53 117 4 819 55 219 78 261 7 356 62 1216 76 941 95 521 14 637 38 3 40 622 32 75 33 1011 50 89 30 227 43 1204 81 679 78 66 9 171 74 37 68 955 32 95 45 598 72 1013 81 214 30 99 81 423 2 584 25 472 77 500 81 444 32 606 92 270 95 693 22 149 74 542 48 48 86 212 97 1579 71 1881 93 357 64 108 79 457 20 315 17 258 76 190 59 1405 51 557 17 49 13 1123 45 851 16 1072 30 54 29 499 4 200 12 807 50 192 73 91 70 6 71 21 52 146 30 145 88 769 62 263 85 473 15 1857 44 455 78 849 90 112 32 274 75 259 53 254 19 75 99 20 12 1097 0 113 97 565 85 1009 37 894 62 581 84 1427 61 272 34 120 0 1366 86 105 11 747 57 499 13 155 79 557 83 74 54 566 98 1088 21 1548 82 456 2 4 90 429 52 505 24 335 60 106 89 551 33 1303 80 587 65 339 24 1563 98 452 30 1630 10 208 53 1237 66 60 65 551 93 954 19 557 85 2081 18 773 28 824 34 21 63 1245 79 423 89 378 74 392 99 133 9 70 25 62 53 227 40 187 20 187 96 121 44 519 29 156 13 425 51 2667 53 46 73 475 61 2568 2 88 46 531 40 19 11 18 8 742 53 2230 74 875 63 434 83 200 33 33 35 665 74 842 4 2205 93 213 57 20 48 278 97 8 37 642 72 482 16 952 74 258 69 875 84 1981 97 361 79 551 77 724 90 106 87 873 93 109 57 2 81 74 19 4 86 1094 10 329 26 260 39 133 7 189 44 753 47 434 52 565 93 582 33 1374 89 317 8 198 32 34 30 1335 22 1468 53 1424 42 58 72 834 79 247 53 221 58 177 13 196 22 661 91 130 82 568 95 241 81 463 86 422 92 179 65 83 26 1119 54 1927 59 616 86 78 29 32 57 594 16 276 79 224 94 166 91 1272 88 719 6 1855 44 109 90 1269 1 836 22 318 94 543 27 65 69 640 13 1577 25 3 0 281 3 371 18 69 92 72 43 71 28 1402 91 18 73 1213 11 572 9 221 24 204 84 132 39 542 57 45 50 354 54 768 1 533 43 10 14 1305 69 1278 49 42 20 669 7 124 76 612 83 197 63 90 56 406 20 1701 74 1675 58 50 73 309 43 1470 98 535 32 411 28 116 38 229 53 227 3 743 85 220 81 199 86 79 26 1237 13 270 44 1243 58 41 1 845 21 681 60 517 96 535 86 25 26 29 23 134 83 514 3 1469 9 688 40 949 -1 -1
83 602 31 54 44 70 26 168 40 459 88 138 42 96 27 428 7 623 68 100 56 709 94 450 10 1338 88 1520 94 297 43 305 69 486 18 1834 82 54 39 1024 29 312 12 85 25 867 30 765 50 43 81 33 89 191 57 291 78 2835 74 229 0 648 73 25 86 1030 9 478 80 906 57 75 95 13 47 650 94 1162 92 646 46 544 94 1574 74 239 13 365 45 994 39 1609 87 622 36 63 99 111 92 1189 8 443 35 75 34 1411 0 258 18 863 60 318 25 607 11 2114 75 8 42 782 0 734 71 38 38 43 1 113 68 351 51 203 16 240 21 1965 39 2668 31 68 61 1169 79 1150 85 43 0 694 63 1398 29 9 82 200 44 435 76 484 39 1203 78 411 23 2060 21 1155 25 418 60 1757 44 914 74 483 99 621 96 524 82 83 30 180 47 1078 89 590 14 237 88 774 49 798 50 86 51 199 82 240 53 730 55 235 17 747 48 291 22 313 65 1391 72 1916 46 145 66 593 13 668 48 696 45 714 69 646 14 102 44 255 64 135 6 197 59 533 99 335 89 304 6 21 1 70 66 731 60 244 40 388 62 16 51 784 92 281 25 395 47 1071 71 29 27 484 15 151 51 543 41 77 4 568 48 1143 2 1454 9 3 55 766 7 10 3 1967 36 3675 39 1606 75 1626 63 1693 78 86 54 1475 95 180 45 126 34 1195 58 239 66 1725 9 886 2 74 99 978 64 403 72 238 88 73 13 995 20 527 34 961 72 1 9 943 51 191 40 174 30 190 27 664 72 364 37 948 78 18 94 846 72 29 76 235 0 321 42 2074 14 868 62 74 98 1566 1 882 0 74 78 72 24 667 87 690 57 132 60 6 26 138 27 262 83 223 52 619 71 372 91 169 79 806 52 1448 39 78 80 1284 99 1175 34 76 97 112 32 25 31 1139 76 617 60 1237 1 576 85 1428 51 878 59 1063 2 255 4 230 18 1098 87 220 97 122 44 166 64 360 89 15 56 17 77 2343 30 133 53 916 96 830 97 1114 44 226 23 43 16 1189 12 582 0 135 61 546 29 925 60 298 7 47 20 1309 34 530 17 465 33 540 78 95 94 5 2 6 54 68 34 474 4 830 78 142 34 1114 25 916 54 889 73 1471 10 738 33 457 46 59 20 128 19 576 11 405 71 619 7 117 54 3064 10 29 51 671 37 1331 70 513 86 828 89 23 67 1046 57 182 67 1085 84 1488 11 207 3 129 98 3641 50 130 11 900 47 809 73 230 7 661 86 141 78 650 84 50 60 212 7 87 4 203 37 618 52 2 38 101 90 1545 54 735 37 60 52 1290 16 1838 85 151 44 276 53 23 76 597 51 583 16 566 65 1482 77 442 22 31 83 69 89 694 97 5684 19 9 99 94 96 345 39 609 31 456 95 1769 74 829 16 1415 53 438 45 1263 37 1108 33 98 68 160 57 4 27 422 85 977 43 300 46 90 12 819 37 595 52 104 24 36 58 160 71 263 75 1414 21 225 48 1600 55 210 74 1763 64 47 82 321 92 329 25 279 55 462 73 79 50 115 6 971 5 520 98 113 21 625 29 1249 61 2546 28 35 53 807 11 231 42 497 40 406 51 127 48 1262 38 1602 36 12 41 1184 16 3 66 50 47 433 74 755 60 364 9 1715 82 1306 46 595 86 935 10 619 29 546 58 516 55 661 46 376 38 5 51 435 58 7 51 400 20 660 40 693 13 16 83 1690 73 1782 64 861 25 1053 88 2478 86 104 3 593 22 167 97 480 98 50 39 277 61 108 65 641 66 242 46 555 42 370 23 1187 18 476 66 887 72 560 3 136 99 805 52 506 49 661 55 255 92 522 29 420 90 198 52 797 36 79 55 1116 81 873 12 649 3 1056 81 755 79 411 77 1943 67 182 21 1917 30 968 22 441 96 986 40 19 35 94 61 1741 2 266 50 204 77 505 93 958 83 246 74 97 67 305 91 19 95 22 73 566 39 1049 43 80 93 82 87 102 52 999 96 997 11 1806 50 773 61 1325 50 186 99 1347 39 169 0 496 38 868 63 1125 79 10 51 733 16 183 57 1088 68 2372 61 167 2 63 94 1527 90 103 25 770 63 1022 47 1049 44 217 72 344 38 41 89 325 18 422 55 461 69 154 96 753 7 564 37 299 51 671 75 13 12 647 67 254 77 577 6 135 38 528 67 736 86 282 85 87 49 464 58 1730 40 2263 43 1806 64 223 54 912 95 765 27 2592 69 766 13 159 8 4 94 742 6 280 23 309 96 382 5 1012 25 12 12 869 19 253 97 773 32 576 51 1370 16 15 3 1162 67 825 74 746 81 41 82 464 79 529 14 851 19 288 72 21 64 769 15 35 29 2680 24 745 1 569 75 180 54 1088 76 136 2 349 72 855 7 457 50 274 11 217 66 145 36 1033 71 107 56 63 62 621 56 178 4 1697 93 47 2 307 81 138 70 1031 42 47 62 1175 85 2027 1 2523 55 648 26 477 47 1174 25 330 27 493 33 870 90 976 99 842 77 490 69 24 38 238 83 3619 65 520 48 760 94 329 16 648 55 623 23 347 74 316 19 461 34 6 42 1545 52 464 8 408 20 1 78 8 62 17 66 610 65 155 25 237 71 543 50 507 52 632 53 346 85 1524 73 462 31 458 11 355 78 16 67 968 66 129 72 330 4 151 73 503 33 243 62 385 21 677 45 1278 44 388 99 233 96 86 78 143 67 271 36 413 90 127 19 2349 33 421 51 810 76 169 80 611 57 766 6 40 20 95 55 217 20 1264 36 310 27 4307 35 167 16 446 34 1984 1 2462 53 800 10 310 6 211 34 426 98 38 30 494 56 1230 39 1040 29 428 54 309 18 152 12 678 25 1056 73 65 97 356 6 476 59 1134 42 166 29 20 21 157 7 647 78 505 22 106 11 560 41 282 1 1170 9 35 87 234 32 353 31 195 82 148 55 1157 6 1420 25 313 30 745 99 119 2 1249 56 498 94 1046 21 3912 1 1091 22 195 48 174 1 573 58 611 31 713 16 448 51 887 37 99 25 231 94 27 85 862 42 134 57 506 43 243 8 41 39 287 34 993 99 722 78 1208 58 245 8 71 60 130 53 338 41 531 90 205 19 2518 93 300 5 111 40 593 64 772 33 2459 95 128 27 929 76 638 83 1068 66 1081 51 30 20 39 15 128 94 390 33 29 25 34 41 1262 89 57 92 25 82 109 24 4 26 186 8 48 70 730 65 376 37 715 63 121 98 95 78 367 67 1799 89 1047 43 222 69 1643 77 165 17 429 67 1183 17 570 32 501 14 288 49 690 50 144 48 196 84 437 7 806 51 1883 75 851 96 981 4 877 34 325 43 1082 10 803 14 278 80 1261 36 73 71 154 90 110 24 273 15 1021 30 458 38 727 22 633 6 425 5 165 94 710 71 807 92 496 88 271 95 1323 41 212 63 414 12 827 6 280 88 263 89 595 95 371 88 30 9 290 46 270 29 947 77 594 72 334 7 281 36 1215 49 17 99 704 90 606 84 410 95 175 54 80 85 2 72 155 52 24 48 453 39 1229 71 1787 91 44 87 10 7 1145 10 489 89 828 87 1046 27 706 0 1277 50 372 76 499 31 72 18 1280 81 24 7 1221 70 380 43 415 94 189 45 559 74 428 70 107 12 1 54 384 93 222 81 398 3 1227 76 21 46 26 60 645 2 1463 7 457 81 28 43 1587 48 235 75 178 0 1424 83 675 6 170 34 256 68 145 62 562 48 135 20 74 44 679 17 310 47 66 35 508 49 1277 87 686 3 62 63 470 4 197 13 109 71 971 15 86 96 409 10 555 47 310 31 674 28 83 57 588 90 902 5 241 63 281 85 726 29 813 12 421 31 529 4 1941 88 579 13 69 51 327 10 37 72 595 26 266 9 31 59 139 58 17 97 954 23 825 31 361 36 270 68 522 77 412 43 1659 89 945 74 1234 8 2150 15 208 98 526 26 524 65 335 72 1011 40 779 10 417 84 310 40 641 18 1197 86 426 5 863 61 1121 48 943 47 904 39 758 54 90 44 72 10 687 65 173 7 1303 88 49 23 1202 16 1114 40 157 65 2113 52 325 81 1130 15 104 12 99 16 118 43 1037 89 1601 38 773 82 467 54 658 21 460 59 351 27 79 55 21 79 230 56 159 60 269 87 1298 23 514 78 946 7 287 58 2895 4 924 37 1173 66 441 23 168 28 1091 22 1823 42 211 94 1531 72 503 -1 -1
84 445 72 496 34 653 20 1015 97 574 17 887 28 536 83 324 69 414 38 2227 5 286 26 470 40 228 58 145 78 98 86 744 23 115 6 386 45 191 86 23 22 343 6 380 95 67 91 1421 26 46 77 1166 0 1003 84 182 90 395 82 448 86 272 60 261 13 430 56 541 92 287 53 450 37 1084 21 915 3 20 12 1168 81 309 8 695 95 235 52 328 92 155 95 35 44 565 92 294 14 200 41 189 79 11 50 1455 14 199 82 332 66 34 79 1128 16 90 65 108 97 613 37 56 40 869 48 1096 52 411 89 74 65 141 2 53 64 1490 77 1475 65 68 42 1041 66 1281 85 159 18 409 75 268 68 398 77 357 53 36 31 1714 74 187 98 377 4 628 10 454 76 114 57 49 58 425 56 383 75 388 97 655 26 566 68 1362 58 992 68 168 39 97 61 631 51 297 55 1371 24 24 4 292 20 479 19 404 31 15 93 234 12 622 95 376 98 885 32 1136 20 341 82 363 65 494 8 1 45 442 65 586 99 584 82 364 90 420 12 244 91 2165 19 966 24 231 74 1594 33 660 76 93 97 505 87 109 76 213 24 342 15 52 82 93 61 1642 56 51 32 1241 50 1933 16 766 15 1680 96 732 20 96 99 990 25 31 8 144 29 271 74 2438 27 90 94 182 79 1372 16 730 15 1358 27 682 36 1096 99 445 85 169 93 745 86 1194 75 841 69 914 2 224 19 1968 4 890 18 14 49 4 66 73 0 359 86 11 63 25 62 2 41 415 87 1893 14 184 40 317 61 406 94 1827 22 256 75 531 31 443 44 1753 54 807 82 1417 29 572 97 515 98 1115 51 1530 97 1019 24 370 99 440 97 519 39 2138 91 299 53 1688 16 226 23 282 9 83 35 1846 93 987 74 293 21 68 16 655 86 887 32 147 38 1860 0 48 12 75 1 685 57 740 68 583 69 762 29 685 44 152 83 661 20 689 73 945 13 17 6 1778 41 1610 60 3 84 48 38 1675 45 303 2 146 5 714 43 1498 73 581 20 1469 6 437 35 953 46 49 76 1166 73 1 21 68 39 1281 21 215 43 1269 77 761 76 2025 77 84 0 136 20 241 63 308 77 1081 95 252 16 339 40 184 96 305 19 895 82 900 34 33 85 985 88 212 95 203 28 817 9 630 88 120 35 1790 64 210 91 404 98 141 62 752 65 236 26 1442 9 593 57 687 77 638 90 113 62 11 18 82 42 1289 39 96 72 473 62 81 64 498 93 150 3 396 68 173 87 2525 64 308 69 270 93 663 55 186 47 1222 20 339 94 279 98 71 54 914 74 1096 59 627 97 863 84 113 62 33 0 163 41 383 99 118 14 537 91 238 78 610 27 670 68 465 67 1903 49 54 6 122 82 425 6 535 26 594 69 152 87 128 41 91 38 454 70 975 43 2566 93 68 97 253 21 512 15 93 97 2126 75 1340 37 319 14 592 2 859 46 209 95 319 73 18 43 291 92 537 80 11 33 233 46 160 65 119 71 81 39 1812 97 39 36 1900 11 309 5 610 22 52 79 27 42 263 98 420 84 294 55 186 65 306 26 2473 74 15 75 483 6 1543 34 597 42 445 24 527 31 39 93 76 87 143 7 364 84 1281 69 25 43 561 72 1409 37 469 4 810 86 648 55 996 79 2503 68 139 55 748 99 617 38 990 42 326 87 153 10 197 69 557 76 803 49 119 18 245 77 612 53 26 23 603 50 272 7 1188 45 1391 59 151 57 829 80 1021 87 70 76 512 69 2489 37 910 60 49 55 628 41 640 59 219 93 16 25 388 53 187 1 655 30 486 56 1232 62 170 40 779 38 21 28 168 9 436 21 303 36 1160 64 166 74 69 85 1027 84 269 36 264 30 355 84 130 20 808 72 524 45 66 43 128 14 343 91 143 68 1290 70 123 28 1878 45 322 78 2036 63 745 38 346 21 111 17 552 16 201 64 635 42 85 60 286 0 421 66 296 87 95 84 87 85 267 71 64 18 232 33 373 18 324 4 114 94 513 24 2057 90 446 18 47 43 142 80 1052 66 174 7 112 52 109 23 1020 38 182 40 142 21 1401 29 422 65 223 95 31 56 1342 31 2625 18 50 22 98 74 111 86 874 74 215 73 143 97 708 15 19 61 290 31 36 60 1183 84 1013 69 1550 57 756 30 3038 39 937 44 2335 50 536 42 440 4 193 2 3753 96 503 73 200 23 244 97 59 9 861 41 2110 57 588 92 923 15 2 19 15 72 221 13 279 56 618 33 1601 19 526 28 129 23 288 19 643 35 250 88 1056 92 1013 32 62 57 894 55 1427 3 565 12 537 89 840 96 987 39 653 93 329 98 191 62 35 83 143 91 384 82 44 46 7 35 1018 24 1683 98 681 41 2076 73 394 13 412 75 552 37 182 69 442 13 61 52 118 47 1194 76 374 81 277 39 265 1 885 0 1121 32 86 3 466 35 286 12 924 34 436 26 754 77 968 42 30 96 46 50 297 30 474 15 681 51 786 10 472 29 1321 63 46 69 196 55 1158 9 1436 28 180 94 742 49 212 95 3115 3 9 98 562 49 181 45 137 94 827 66 575 12 351 38 368 0 23 39 23 49 172 31 389 68 173 6 1694 31 79 60 179 12 93 1 298 60 923 34 310 29 620 88 678 56 164 46 808 8 149 27 1086 6 1 86 1125 42 561 79 430 82 691 17 317 80 2627 14 250 13 238 96 99 2 480 19 884 77 461 28 293 94 257 9 1366 7 13 13 171 82 747 50 7 95 4608 31 204 93 859 64 27 14 441 29 689 28 97 87 175 42 979 22 1350 31 1096 72 1677 54 1131 63 681 2 855 56 84 61 825 96 395 58 988 85 287 82 152 55 350 82 480 17 217 5 1050 33 145 85 54 92 713 82 472 55 551 12 2384 18 926 59 1118 36 31 5 8 30 95 57 306 97 227 65 277 74 124 61 361 84 152 52 1307 85 775 89 187 69 2074 56 545 11 387 52 225 40 241 22 666 23 506 76 1483 7 264 65 367 14 743 96 84 60 1072 45 2386 2 2760 37 45 69 475 21 743 43 99 17 949 36 206 56 231 54 204 93 221 98 189 18 245 28 724 96 496 70 1088 96 258 1 168 7 516 64 1791 17 122 38 195 63 968 69 1661 19 595 56 465 81 165 68 151 41 1986 67 1742 54 210 48 47 21 95 29 224 39 60 98 1268 7 902 82 63 10 649 18 547 46 9 35 184 45 937 73 52 56 184 21 275 83 58 12 636 60 14 53 958 27 909 2 174 66 1160 3 198 38 316 11 725 59 412 46 124 96 1274 57 35 92 559 52 831 45 406 15 384 92 11 94 991 85 2964 57 711 22 328 27 1175 44 225 37 140 7 1017 66 672 49 606 12 823 83 136 51 1886 57 411 15 794 9 871 88 288 79 457 97 209 7 1047 72 1530 22 149 13 728 87 4271 82 74 14 219 54 446 21 223 55 1037 83 1196 87 500 92 853 25 343 2 2045 48 23 67 874 99 234 91 2536 22 651 62 544 42 402 19 1681 26 348 99 32 93 1280 7 265 99 435 64 402 49 1046 63 202 25 1256 17 124 24 207 87 1233 55 417 70 372 42 2991 80 95 76 595 72 810 59 197 32 28 68 112 23 216 48 1576 90 437 52 1400 24 1207 63 576 20 414 91 408 78 1193 74 320 99 175 76 342 78 1225 13 716 66 1586 53 828 36 1406 14 281 80 210 45 133 31 546 98 262 0 333 42 1091 77 941 13 1146 30 522 32 189 42 1322 72 227 29 290 44 82 85 129 27 223 56 268 69 143 1 38 97 349 18 1549 41 262 85 61 1 113 68 112 98 1764 84 436 29 7 16 139 24 302 53 1464 50 927 5 422 32 1129 49 1487 26 168 35 211 97 969 23 192 94 850 10 5 55 357 45 22 29 505 77 241 13 32 78 5 82 109 35 2237 67 240 37 403 51 357 9 737 14 1642 84 974 23 301 68 1066 12 414 74 799 15 91 36 803 15 2196 8 20 4 401 48 103 26 114 81 923 46 167 15 36 51 135 28 274 99 94 91 119 61 647 79 934 35 1314 75 143 40 325 81 462 90 148 28 965 18 1461 4 126 65 121 6 1227 85 268 34 43 85 362 41 885 71 415 82 1344 7 158 73 1380 48 234 41 1112 2 533 49 104 1 365 35 51 83 436 76 734 14 58 3 2652 31 83 30 1611 70 1130 86 296 43 1096 69 877 23 926 16 386 53 6 79 330 40 552 98 303 64 78 54 824 86 87 61 727 80 69 41 623 63 802 87 424 66 6 47 162 4 302 80 1967 10 278 94 651 69 1959 39 104 62 159 6 412 93 457 42 363 39 279 -1 -1
85 777 68 330 84 323 26 543 96 476 78 2602 65 359 55 291 51 117 82 911 88 1197 95 1887 51 447 15 1126 90 355 80 380 95 14 93 1055 83 1711 37 934 33 54 61 950 15 612 41 613 98 837 83 121 21 35 16 1105 58 263 33 173 0 958 19 223 14 861 42 101 40 1204 29 567 52 288 68 211 82 800 22 826 77 346 97 613 96 2367 51 67 22 475 17 194 66 1340 3 420 23 155 47 1740 18 954 45 368 23 575 4 199 34 1498 85 298 73 554 82 849 45 96 93 582 26 270 93 921 86 753 76 111 89 806 18 143 54 1650 25 278 42 1242 70 789 85 692 42 508 84 567 43 213 86 1025 66 17 80 245 88 631 0 2169 11 1356 16 208 67 190 92 86 45 188 33 2961 21 147 5 2056 66 1462 7 667 91 150 49 227 69 1266 43 399 46 1412 64 193 55 113 20 88 35 334 65 275 38 156 18 199 77 11 99 156 30 283 78 367 84 966 63 440 27 735 9 163 36 107 7 461 40 54 93 256 68 155 47 404 3 211 88 953 57 1207 83 303 84 759 4 162 99 8 85 183 49 1156 67 90 6 797 56 559 66 219 63 621 4 238 30 790 2 842 18 483 22 470 8 952 88 2702 20 233 15 252 82 724 33 3 70 465 75 220 14 530 58 240 14 54 76 629 87 7 79 622 13 478 35 305 39 83 6 324 44 2010 32 842 25 1049 6 1390 98 170 52 72 88 431 81 421 52 23 2 52 82 330 94 227 1 13 22 907 33 229 37 300 7 251 13 99 25 342 8 197 74 668 6 956 20 648 97 776 12 41 71 1067 48 522 77 514 32 125 42 90 79 143 55 322 39 807 57 14 63 1510 89 219 37 791 55 798 41 244 39 197 56 1003 76 5 91 1253 76 236 85 254 35 773 22 683 51 1381 88 334 83 315 90 453 22 906 62 29 65 627 35 1640 60 786 59 1961 23 25 57 40 25 249 82 851 72 1136 66 334 62 1195 90 136 64 1798 68 232 26 488 25 984 23 634 87 325 41 234 8 358 24 296 60 283 98 153 22 337 86 3141 1 303 41 588 30 250 66 1026 44 66 94 335 39 299 70 94 28 253 71 67 60 317 73 270 26 446 31 831 81 920 22 356 36 374 26 17 76 867 91 663 65 551 39 1005 15 285 57 618 69 16 31 697 43 248 18 974 15 93 37 350 86 348 90 1801 15 673 5 504 42 1014 14 2791 95 64 28 380 51 595 11 3199 16 1209 13 131 78 94 1 513 50 123 93 43 23 729 78 860 86 102 19 1007 49 183 78 85 13 122 95 315 13 1408 33 111 90 34 55 133 74 1647 49 1243 98 319 92 901 66 613 16 258 0 430 54 88 44 1589 23 2349 78 217 53 49 31 1181 70 79 59 1430 1 139 50 2321 45 276 48 165 73 474 21 268 52 1324 51 1014 35 245 95 1665 67 59 91 558 41 68 96 1700 94 1338 14 292 61 300 27 74 16 317 28 174 65 79 60 2 4 529 69 722 61 709 63 127 38 777 28 390 7 621 90 675 32 361 63 97 81 109 29 475 62 87 94 1013 15 628 90 195 31 450 65 310 41 70 33 265 1 1221 76 1404 43 580 6 2022 9 550 39 1202 15 667 60 123 32 2001 53 645 70 311 61 1359 50 41 54 1700 52 503 48 943 89 21 64 906 67 76 9 153 19 2067 56 1676 80 749 42 272 60 203 15 108 28 1130 53 211 40 314 28 392 35 801 72 1929 63 1375 53 643 34 23 24 365 62 137 18 365 8 796 32 150 46 152 88 75 84 1734 19 63 69 463 12 254 13 711 70 619 13 42 58 422 91 241 95 23 77 603 87 202 21 403 2 1192 87 348 58 44 84 243 0 820 55 266 59 695 14 129 40 654 45 1112 30 529 20 1644 88 48 50 1232 30 456 27 229 15 738 50 1444 54 588 26 606 89 70 74 1098 16 969 5 288 92 157 9 7 81 121 9 711 30 259 78 1595 71 270 35 350 46 231 14 329 16 2202 5 232 15 759 38 2219 7 799 3 779 34 42 68 443 5 2444 45 1171 68 361 48 446 70 323 32 1231 56 59 21 867 84 109 11 1261 35 812 91 1501 35 311 48 1658 22 1740 48 448 15 752 86 1616 87 1776 85 145 20 290 21 881 42 374 80 2103 57 1171 30 588 21 671 95 2310 83 454 53 137 25 1553 77 84 81 32 42 551 38 2963 91 240 13 335 25 1788 90 363 68 364 43 515 49 434 82 189 26 12 89 380 30 669 91 1033 85 147 2 1336 73 17 86 626 78 3841 38 1130 12 864 78 123 24 564 74 737 16 57 21 2695 33 1141 8 14 97 233 7 381 63 419 92 460 12 1998 93 96 98 1741 39 1640 65 71 33 721 72 3081 27 187 45 464 34 141 91 4 10 456 64 244 18 72 36 244 48 433 64 1448 26 635 81 110 3 1479 41 546 11 16 83 307 99 315 67 617 69 293 51 124 1 1997 42 76 51 675 45 50 73 934 1 328 70 54 33 404 5 1594 70 233 24 56 98 482 21 997 11 766 91 888 22 270 66 29 6 173 77 208 11 1895 71 272 23 1334 43 977 82 839 29 612 93 31 14 675 15 870 3 483 64 570 69 633 22 189 71 109 91 489 27 1072 70 337 5 592 74 692 55 121 69 706 76 523 96 648 44 877 36 1910 77 344 29 738 84 499 9 2285 98 28 87 1 77 92 37 513 34 63 21 23 61 299 98 1532 16 866 44 197 61 310 92 1168 69 739 42 8 11 127 89 268 70 896 13 383 3 313 97 638 75 1293 42 961 76 430 60 369 3 157 74 25 70 72 64 1836 82 512 44 227 37 69 40 1132 63 349 21 356 45 649 70 336 22 1121 95 775 26 89 37 621 73 110 99 303 16 17 46 529 69 907 28 342 14 768 55 756 59 324 56 680 66 1376 28 333 84 597 66 3897 92 133 5 392 32 71 77 217 78 977 85 50 11 593 31 273 62 1321 58 106 57 628 79 295 81 8 47 211 68 428 96 1460 11 1272 9 799 33 594 79 496 21 226 57 1437 69 848 91 1837 23 2408 56 2385 25 202 43 109 62 19 40 388 70 1120 20 652 37 204 35 175 32 240 27 1167 7 593 90 715 15 945 69 34 65 21 95 158 43 527 36 69 96 1024 36 715 61 1512 88 267 98 562 65 948 86 208 81 412 49 487 81 191 52 48 86 86 47 820 59 519 92 1085 28 43 49 711 0 114 22 384 58 674 9 120 75 462 39 573 1 1164 59 1113 70 88 66 158 73 250 58 111 16 126 66 248 64 1130 26 155 25 319 55 137 52 207 42 442 82 562 17 122 31 1493 19 371 93 228 84 967 64 137 88 1612 66 690 44 25 16 222 57 162 98 266 11 1415 66 629 31 370 53 287 56 250 46 52 5 568 52 280 46 856 1 629 63 386 60 24 64 772 75 892 35 156 40 143 11 234 69 24 77 866 95 373 94 1120 97 428 72 164 75 419 45 802 70 398 49 289 15 268 79 352 3 995 74 136 87 426 64 1760 31 464 48 345 9 942 60 26 30 176 56 570 75 196 59 684 8 349 68 460 86 1183 34 152 45 454 13 1132 14 865 94 687 7 506 3 236 18 311 90 23 81 49 60 946 49 104 2 568 18 284 53 257 87 992 78 370 20 237 7 25 15 466 78 680 4 1154 16 58 64 1073 23 68 91 1188 59 1694 70 257 10 1074 20 7 90 718 27 992 26 468 89 241 94 170 17 2 43 63 19 1097 89 1276 91 172 84 627 36 298 90 600 8 799 98 1583 67 314 71 75 28 42 54 301 17 729 31 1192 87 1141 38 436 69 364 43 11 65 2548 22 849 44 851 53 173 16 1693 31 474 37 1218 21 473 13 4 55 163 35 401 37 1157 41 458 97 769 36 284 2 603 78 104 30 29 63 102 46 311 9 357 1 188 9 518 10 1484 36 825 75 1422 0 587 8 2938 0 240 4 332 70 1365 72 91 78 108 3 644 26 120 80 809 5 80 81 410 17 1220 67 555 42 271 90 152 35 217 89 16 5 860 64 4104 72 866 83 961 64 554 38 288 2 1459 69 711 60 99 51 121 53 1929 35 2701 58 20 5 426 4 187 85 165 78 1151 23 31 71 235 17 1395 2 838 9 201 63 512 77 909 75 1459 43 592 27 234 39 1113 17 572 72 413 11 918 87 274 5 545 86 255 56 1522 3 927 72 484 12 329 57 411 2 145 99 432 38 612 72 132 29 138 76 395 66 718 76 126 21 219 42 1207 54 382 67 1577 90 217 7 242 90 161 48 1289 67 889 65 208 58 941 54 267 4 423 8 869 61 587 90 1076 5 2100 13 126 26 424 74 1318 83 429 82 368 36 1948 47 132 82 106 79 369 97 1051 12 378 63 699 62 875 -1 -1
86 481 46 141 60 643 94 209 74 155 37 460 86 210 0 114 40 460 72 84 98 1204 94 39 91 130 84 74 88 63 11 450 57 33 18 833 6 62 45 985 42 9 35 420 5 246 24 601 38 18 30 931 75 87 50 1115 80 70 38 77 78 244 43 149 77 1526 69 1132 68 1449 98 691 54 281 32 1390 95 1125 7 160 93 7 99 519 33 497 97 130 73 709 21 213 15 1035 28 475 77 1651 85 189 82 478 32 296 93 103 37 28 39 623 45 709 49 337 60 97 74 1050 66 169 5 1657 68 535 60 391 54 485 26 1401 86 170 74 145 68 195 22 144 39 891 89 570 60 185 29 141 59 151 4 732 43 2025 87 993 70 80 8 826 55 660 99 1132 72 1422 90 208 3 159 47 33 45 460 49 1036 85 14 78 642 61 572 80 39 15 981 45 749 65 196 51 169 63 34 86 1102 20 268 72 335 13 89 50 1627 2 91 76 735 79 1055 46 530 61 22 38 24 26 949 51 633 97 425 65 912 55 2500 85 274 27 344 59 1389 89 33 90 401 73 2098 7 1316 24 621 43 747 15 621 91 270 55 582 65 6 10 49 15 147 0 1883 79 432 43 545 6 1293 33 151 98 338 72 1896 88 479 29 1860 14 616 56 195 44 251 88 652 91 289 26 1616 94 620 42 137 77 589 57 347 91 40 3 295 9 1015 73 128 18 651 95 512 0 304 1 838 65 126 31 205 37 674 23 88 93 440 65 2717 98 288 25 246 38 3 72 1317 99 1714 69 1095 13 676 57 261 36 119 76 1022 57 434 33 225 11 287 24 820 69 600 45 829 81 168 95 4 83 258 32 331 75 281 90 119 13 1463 65 282 38 232 92 728 28 1180 57 506 20 27 31 273 49 1057 83 95 23 210 9 173 76 25 48 707 70 119 2 92 10 3429 15 241 87 1233 45 85 87 370 72 167 27 333 1 548 75 70 28 75 53 74 34 828 22 474 70 2523 78 708 73 365 96 542 49 226 44 15 97 633 41 216 65 423 41 934 10 995 74 18 82 309 98 1491 32 1236 61 674 74 483 99 1455 79 194 7 126 18 1102 1 302 86 35 5 95 13 102 33 167 81 695 49 710 82 494 99 802 42 57 23 4201 78 173 50 703 74 112 43 101 44 466 66 601 43 158 73 502 78 348 6 429 73 423 74 212 27 327 16 137 88 672 51 1666 95 2085 48 149 74 122 0 102 55 278 2 100 47 493 46 179 63 77 70 125 43 321 69 44 39 75 98 301 51 217 93 992 98 29 59 829 84 1928 26 140 99 125 69 906 50 222 81 416 47 623 46 476 69 1211 0 243 31 12 70 743 92 6 71 54 30 146 55 274 81 635 71 258 56 126 70 389 72 325 68 864 78 390 8 438 3 659 53 180 86 249 49 1205 0 484 9 461 69 1 38 1921 54 790 39 2580 28 1003 55 643 14 838 90 197 51 2068 69 952 75 291 2 2011 96 1 11 379 97 1693 53 1153 10 190 73 708 49 88 82 79 38 983 21 44 12 94 64 41 37 134 40 528 31 539 65 1245 18 369 65 279 49 25 87 933 69 288 19 1584 75 756 30 1054 99 126 67 376 60 379 30 64 65 259 73 908 34 2108 20 535 53 40 50 828 7 546 15 655 74 522 67 461 70 330 92 92 47 501 23 11 96 244 73 260 57 229 41 852 60 50 88 499 43 2278 96 534 99 285 33 336 16 1443 22 52 93 240 99 433 15 264 24 197 45 1144 51 76 86 561 38 431 47 53 96 988 39 746 47 270 7 670 19 295 74 664 51 355 26 260 2 923 83 836 30 830 43 727 2 810 89 22 91 356 57 530 24 675 33 185 91 53 13 423 73 262 74 16 48 556 7 69 14 96 18 25 97 189 25 128 67 1022 73 597 84 41 30 366 81 281 80 161 70 982 7 65 92 798 42 7 26 1418 72 678 18 612 47 54 45 129 24 189 41 131 70 484 43 1192 93 722 32 418 82 847 99 1588 54 255 47 256 37 187 99 177 84 40 78 288 17 592 38 628 65 772 79 246 61 789 63 219 23 108 34 364 53 2113 62 444 68 461 5 1227 14 1011 55 651 47 233 32 679 45 173 5 129 3 1469 11 766 48 90 9 185 41 1788 46 168 10 151 22 378 13 12 15 361 39 154 76 1082 55 91 52 155 30 1109 92 1849 82 64 73 1113 30 254 69 110 73 5 33 596 91 189 36 397 56 844 54 463 84 370 56 81 77 1215 14 1554 77 108 24 5 51 394 48 492 93 81 71 42 24 998 94 619 59 367 92 847 7 15 2 207 85 975 54 429 71 179 87 2173 40 203 5 41 77 472 2 629 68 430 35 53 87 311 91 45 60 73 70 161 62 1547 15 423 36 553 15 717 14 285 46 1019 37 2003 22 345 31 421 83 207 10 224 80 793 18 797 22 27 53 164 54 648 19 10 72 2049 12 894 41 354 44 623 69 92 12 199 17 243 51 150 3 649 49 498 76 119 70 1298 75 281 76 719 17 174 64 1088 4 18 66 208 41 95 1 727 65 214 18 625 14 1181 7 52 41 193 43 355 77 148 24 268 12 259 23 6 18 51 73 665 8 1235 15 174 85 1111 16 1275 35 952 0 1114 25 2512 57 559 36 250 66 152 69 243 9 142 55 629 20 1182 6 1479 61 470 83 808 2 693 45 1299 58 1255 94 1589 4 1399 46 36 94 432 50 549 58 278 33 206 75 668 26 293 73 1058 70 1617 60 4 72 874 91 93 24 479 6 487 44 50 87 32 21 522 36 12 12 2126 16 3586 13 338 85 1750 88 61 48 79 5 252 51 1931 84 69 61 563 98 344 27 434 81 409 6 376 44 644 39 504 22 1018 73 6 66 444 24 458 82 518 28 1079 81 127 3 246 11 811 24 402 79 681 95 745 13 75 18 469 77 560 91 564 55 1061 34 949 9 555 76 987 47 1167 46 107 77 1305 66 239 13 129 47 1439 28 1040 4 1318 49 1046 37 314 42 131 50 479 81 471 93 703 97 1309 4 96 87 123 33 685 90 43 94 416 9 982 26 51 21 272 30 1971 6 146 67 1274 21 487 99 1268 34 43 15 65 37 1364 10 340 86 365 7 1449 58 485 44 112 95 196 76 224 65 435 74 918 21 37 70 222 71 1025 31 47 83 802 3 932 92 1219 81 327 82 589 80 104 21 286 4 644 24 207 58 174 55 474 0 53 16 1112 45 913 76 391 98 288 32 489 7 39 35 457 90 530 93 997 79 431 92 192 33 108 82 26 83 758 1 225 88 621 23 3 37 164 54 1256 46 271 34 167 36 690 22 839 65 995 48 2853 59 984 79 873 83 121 61 1134 11 828 99 799 21 576 46 1440 17 207 71 2694 77 1222 86 335 21 132 85 510 80 423 81 819 44 556 54 832 98 800 0 222 50 505 66 575 6 735 82 32 35 1253 75 1323 57 188 86 114 54 1416 19 1726 24 26 34 138 40 623 71 396 26 684 65 791 83 31 54 41 51 1031 94 1249 95 146 22 151 30 470 70 678 46 946 33 680 72 964 95 1454 35 9 40 1748 49 600 29 1562 3 632 15 161 45 304 50 1398 6 689 45 534 58 396 3 43 60 173 84 424 82 105 70 60 89 464 53 607 27 73 2 106 21 911 29 934 36 431 5 312 30 220 36 842 62 444 23 267 10 116 17 508 82 487 80 1296 6 1715 10 291 22 288 46 1573 77 1649 32 228 35 164 10 313 78 208 25 906 86 385 25 789 63 114 42 579 68 1234 19 350 83 53 57 326 25 185 82 110 40 329 25 832 42 1142 37 2802 40 1137 11 84 99 341 39 631 71 1605 62 408 74 332 94 389 44 243 2 130 7 2239 41 254 84 50 44 434 90 573 28 1501 42 262 14 338 81 159 26 1298 90 243 77 1027 48 411 77 443 94 100 99 717 73 623 11 296 14 253 45 1217 22 2091 1 1104 74 1550 42 237 73 481 37 520 81 754 30 1537 69 1580 59 713 13 539 90 930 75 52 21 959 17 1014 22 131 84 663 59 663 37 201 63 1312 20 712 39 791 20 169 34 783 75 915 95 25 55 424 79 771 71 26 36 751 11 643 80 698 12 599 28 849 86 1341 9 18 62 270 56 349 28 186 26 104 15 359 30 1459 21 1069 41 406 17 103 76 182 73 531 4 1882 14 35 10 528 47 447 51 435 78 134 80 90 32 580 2 1621 0 1048 67 492 73 600 35 764 87 346 2 866 12 500 84 163 23 1085 1 163 12 76 43 327 61 567 51 1330 83 45 76 2691 7 475 16 659 94 168 40 538 45 211 90 34 53 404 47 63 79 193 47 1004 39 160 64 1543 29 931 83 1004 77 67 93 101 10 11 22 723 17 4 26 243 79 251 47 712 46 26 98 199 51 175 98 6 89 724 12 173 -1 -1
87 2 59 265 52 1303 34 20 42 439 27 666 43 164 89 12 52 245 97 426 92 324 76 2488 70 937 86 311 62 1132 25 404 51 330 91 971 69 363 50 229 76 1163 97 90 92 374 7 1257 15 453 21 838 20 2499 1 1111 72 612 36 797 35 154 29 267 61 308 10 485 32 448 5 577 30 353 88 459 29 355 76 310 3 553 68 215 96 431 13 1480 42 1014 35 1336 43 895 38 1330 39 289 84 974 46 492 14 2094 97 431 45 1322 2 1981 40 822 38 68 59 273 66 354 14 331 24 451 20 1476 53 680 47 339 49 171 76 1252 14 817 22 274 94 277 79 910 7 926 60 110 96 20 7 153 13 70 24 109 30 649 21 801 89 20 49 44 55 418 8 292 95 732 44 9 75 787 28 324 4 473 7 196 58 1255 84 1161 34 408 7 332 65 55 12 251 99 51 92 567 36 70 67 1219 94 346 91 758 73 92 44 545 45 1111 97 388 84 556 5 1254 31 416 2 179 48 266 56 66 40 1084 48 496 61 988 53 1241 97 288 66 200 72 28 48 809 5 958 65 1155 75 2115 99 113 57 16 40 95 92 196 91 917 82 118 35 854 23 467 29 182 64 1702 15 60 98 793 89 639 70 293 75 609 65 397 76 1137 36 536 66 1028 20 1415 90 258 75 957 59 1541 33 943 38 1083 10 2134 6 141 87 800 61 1165 90 939 84 160 59 147 45 72 2 754 86 291 25 837 71 1601 82 1004 53 326 91 194 99 327 63 1338 8 1024 92 1030 51 228 88 1275 74 659 69 201 44 127 33 818 18 168 63 2283 11 272 38 787 7 1190 84 805 60 1346 87 82 41 106 77 232 9 47 28 1131 67 504 84 213 32 27 73 1137 63 412 79 1057 72 6 47 1709 22 186 73 109 98 241 36 261 48 213 74 542 49 2340 26 171 65 1584 19 711 63 529 37 944 12 700 5 1530 37 877 21 348 46 320 7 319 64 121 34 296 15 319 29 373 60 1914 78 92 17 847 45 902 76 429 95 19 27 95 51 288 0 1534 92 1074 45 319 20 134 7 18 37 1006 76 147 35 27 79 484 66 1813 76 288 77 1739 40 805 54 16 45 870 28 16 14 473 98 664 63 31 64 42 71 1239 83 1285 77 147 20 222 81 88 17 317 51 148 74 986 53 666 8 288 16 1205 46 863 94 1249 21 222 4 771 61 94 92 23 93 511 51 312 89 331 30 353 65 317 22 480 10 873 93 58 86 1010 11 25 66 22 59 337 38 3104 10 33 28 117 13 279 2 376 50 388 21 24 20 98 58 576 96 233 53 218 20 1336 36 536 54 221 38 343 51 343 29 1153 63 1561 22 242 79 1196 49 224 15 409 32 252 30 783 53 1075 3 125 71 1182 29 208 19 151 82 16 56 9 73 318 3 55 1 652 73 314 22 343 86 63 69 469 40 429 15 23 88 525 32 71 21 242 68 26 34 2640 86 643 39 447 24 55 99 244 47 916 17 57 66 528 11 1 30 1029 49 355 98 910 86 1076 96 435 11 2233 18 528 6 1202 65 362 66 594 90 1340 32 170 42 1576 71 129 94 54 22 397 90 2026 86 143 22 190 47 593 82 913 69 993 72 93 77 285 98 1009 30 185 73 5 2 1201 65 892 34 1571 94 1477 12 712 60 1234 93 329 92 802 83 596 93 474 51 330 50 389 32 33 88 20 46 96 88 140 51 314 58 2261 53 2 48 197 98 762 73 527 24 1726 84 301 1 251 23 137 59 199 58 37 44 1167 30 254 1 228 48 680 24 1627 38 144 50 1416 93 538 57 64 72 927 14 167 18 152 59 313 18 1562 51 161 27 1117 86 89 83 165 54 93 4 901 84 31 9 318 25 954 71 410 67 775 28 9 64 121 97 524 42 575 19 2005 98 995 22 1053 93 1103 95 444 5 845 97 627 88 36 84 1508 82 81 96 173 31 1017 12 85 89 204 62 345 51 993 70 446 89 202 29 63 44 60 70 68 61 612 22 1197 16 1420 91 630 78 156 90 358 27 3371 33 228 29 1657 24 122 27 1133 67 867 88 412 79 269 60 644 44 130 2 459 40 1 85 113 32 90 20 488 60 1584 24 254 19 521 34 337 87 1336 16 216 5 285 30 116 25 548 50 362 6 539 49 425 93 1519 40 834 32 2377 44 191 66 435 74 624 94 749 86 204 4 500 60 41 17 701 21 562 8 1242 86 1151 59 4175 78 365 77 119 53 379 6 2 23 298 10 481 66 7 50 768 62 534 38 706 90 38 75 824 9 912 89 768 46 357 71 638 85 310 9 1036 99 2680 75 553 99 2243 89 114 98 440 82 492 49 418 44 422 87 269 50 501 77 161 74 1277 44 286 52 1719 33 404 64 858 37 1080 75 274 21 694 9 173 49 765 48 142 37 419 75 1480 57 636 83 1911 79 142 77 1994 24 1413 12 2515 88 1204 39 572 29 515 15 769 80 183 51 848 44 1855 73 232 39 1234 26 613 76 20 87 828 78 295 37 2053 96 356 81 358 88 2511 74 419 94 354 0 577 7 35 1 1498 68 254 21 257 37 679 78 254 98 572 68 103 3 443 23 519 3 576 69 49 25 19 9 526 10 1537 13 1085 43 3 81 190 94 175 88 1790 10 49 13 472 7 128 8 1386 64 795 94 594 66 481 13 991 44 197 32 923 6 15 52 310 27 484 35 72 19 1061 87 61 22 138 37 2039 31 36 47 895 6 1455 5 1216 23 586 34 524 23 205 36 1455 8 153 28 855 91 161 54 522 3 305 85 898 80 1366 3 641 49 273 21 1089 25 937 81 213 75 1985 69 353 17 302 24 149 1 120 56 414 62 1165 91 551 78 343 85 1561 47 741 6 893 98 448 59 18 6 816 15 287 90 102 37 1109 54 691 81 553 42 643 37 4 47 204 57 149 11 133 83 97 96 10 41 20 48 165 84 1159 8 52 45 188 98 185 23 171 93 152 25 2330 82 1403 76 448 8 461 14 106 16 1331 91 95 19 18 18 134 38 322 10 721 0 221 78 220 87 432 69 1982 79 271 0 218 6 45 11 1323 19 101 88 896 54 424 69 52 59 314 45 311 40 615 50 1802 26 644 96 21 91 582 67 854 69 897 9 220 54 1442 89 664 6 332 12 116 59 193 30 569 67 202 41 1697 99 410 90 581 88 1818 23 1526 4 1918 15 702 94 9 89 1499 39 407 77 507 14 628 44 54 27 153 72 515 24 281 37 207 29 138 92 485 44 26 56 218 66 823 82 1915 39 860 21 565 7 200 41 403 44 552 86 203 40 669 73 837 50 629 46 498 20 2089 47 191 40 45 61 1098 63 730 91 342 89 31 71 521 1 603 77 482 10 2112 90 213 14 529 50 1565 14 142 10 23 77 43 0 496 43 1184 20 2321 85 27 67 20 91 662 11 2204 99 403 88 254 39 918 45 287 98 302 46 496 43 418 69 598 9 27 18 461 14 831 5 11 97 394 76 399 48 130 53 75 87 763 3 299 82 815 76 814 57 306 0 351 39 362 40 94 17 774 45 20 37 186 30 444 58 698 18 1152 67 273 47 612 88 165 73 177 82 856 67 2504 23 14 55 1446 32 851 42 550 62 230 73 199 15 374 11 55 44 566 43 181 51 2 52 387 59 14 17 274 1 582 54 15 4 2091 98 140 67 135 39 121 44 53 20 135 49 184 31 1562 43 1851 92 127 44 143 33 135 77 236 73 325 28 425 53 119 69 90 73 455 18 227 74 26 53 502 57 787 49 148 80 33 37 185 79 463 29 212 66 76 0 911 32 343 76 1157 34 310 35 1292 45 48 16 347 0 1080 32 18 69 178 38 346 83 1297 54 173 79 192 16 512 2 137 54 428 11 797 95 302 54 9 12 26 29 184 28 27 50 389 57 113 0 369 1 897 14 318 21 818 44 110 4 1 3 505 17 259 45 21 70 157 37 303 35 2230 5 125 71 275 81 209 4 32 50 754 5 12 71 1468 96 3 9 140 19 6 0 543 60 245 35 159 86 1 72 676 17 510 56 649 96 2540 66 220 52 233 23 287 13 1419 29 136 78 86 68 1266 8 550 42 1981 40 874 83 1402 7 135 32 94 56 128 98 48 5 95 4 930 0 2281 99 802 47 1230 57 606 88 733 41 948 71 113 37 2679 9 60 65 663 25 426 59 222 7 198 14 437 27 607 18 23 53 475 3 281 91 115 3 133 67 1033 69 197 57 1210 59 1280 3 98 71 363 49 549 97 1481 32 1826 76 718 63 601 47 30 89 24 13 328 81 835 78 432 49 138 60 560 84 31 59 1046 92 272 0 1459 20 119 28 598 46 228 16 620 47 150 50 151 59 478 90 867 33 790 51 727 55 47 29 1073 69 4335 21 582 91 443 61 7 66 672 28 515 42 207 51 203 17 347 11 724 65 1088 19 634 46 36 79 116 9 134 87 620 70 886 11 977 99 318 -1 -1
87 1583 52 335 13 1185 35 939 19 151 61 626 5 536 91 84 65 31 82 384 39 607 50 1344 22 1164 33 1920 43 387 35 170 65 1025 85 517 79 108 45 196 27 204 93 521 72 525 5 53 91 88 76 317 77 410 80 1543 48 861 20 432 30 470 75 1182 95 49 43 466 2 354 97 465 26 1728 62 172 73 799 31 667 9 1396 38 1357 55 476 76 419 7 272 34 189 66 10 28 2309 81 237 76 798 47 530 94 102 23 2000 28 482 58 80 15 1190 4 267 49 89 83 761 72 775 4 469 71 94 78 153 36 1102 89 134 14 132 18 439 76 638 6 129 40 949 29 282 23 5 14 1740 59 153 30 413 96 318 24 449 62 1742 57 351 79 419 42 584 21 632 95 646 81 181 47 911 95 136 35 619 59 1162 91 386 41 1023 98 256 52 232 91 211 49 550 77 5 12 780 83 583 70 1581 65 151 34 451 29 270 75 234 12 104 38 201 8 1204 80 1063 15 64 54 350 4 17 10 1303 24 1573 28 146 27 711 22 39 56 213 85 878 9 603 41 432 45 47 85 918 52 222 14 296 35 416 9 191 3 483 59 1343 43 287 61 1569 76 2864 47 319 96 366 51 1032 86 824 17 147 11 433 1 366 30 75 77 33 47 887 28 495 58 1023 72 1245 90 556 2 289 29 539 84 1453 54 360 91 1165 81 519 53 749 51 132 3 716 99 77 49 1944 52 601 3 767 93 478 59 354 34 578 57 315 84 296 50 46 71 847 56 180 76 709 70 199 51 1025 7 281 93 28 53 102 18 515 12 41 29 707 94 847 24 263 71 25 31 217 9 298 35 79 65 57 1 572 62 603 36 211 49 1 62 456 18 132 32 1459 11 1458 94 390 16 46 84 1040 58 4931 39 290 64 579 51 157 85 11 88 1974 38 256 32 111 36 26 15 2171 8 2627 66 662 82 232 64 274 54 1614 74 58 41 430 93 189 12 410 5 126 21 56 61 699 6 957 18 70 97 1168 18 33 15 1247 24 18 31 2987 72 368 49 248 62 65 44 1419 5 1860 39 246 23 22 21 113 18 299 55 184 9 914 91 4 1 231 59 322 81 504 82 1355 74 787 45 29 11 620 74 214 41 320 96 98 92 942 0 1369 11 303 6 704 8 11 33 939 17 403 23 388 94 286 30 1059 22 112 42 416 44 48 72 674 38 220 53 571 72 229 33 99 84 16 25 181 37 769 95 545 43 698 59 919 79 606 59 297 56 111 30 340 93 147 87 87 91 197 15 2422 74 311 66 20 16 862 12 612 82 480 9 149 18 1879 36 430 97 559 3 350 1 1709 56 622 20 2010 92 1341 35 311 21 1892 55 840 8 2095 35 636 98 565 76 279 25 1197 7 399 4 31 34 290 12 38 63 197 13 1194 10 655 97 1789 63 846 89 438 44 1632 99 213 86 278 55 844 6 1465 31 733 16 150 20 482 4 246 51 1745 81 632 29 379 44 489 48 523 98 24 89 407 81 1567 37 562 10 1137 85 782 2 433 3 472 11 441 44 1373 96 857 25 3064 79 401 5 145 33 595 87 36 21 211 0 36 83 839 52 858 34 300 71 218 95 21 51 165 32 104 44 500 66 541 33 678 44 30 41 984 45 355 6 261 82 1954 95 1980 18 478 46 574 72 68 3 85 91 154 43 132 51 293 11 1033 42 301 20 87 57 127 54 695 46 1699 38 1007 68 27 89 886 92 173 59 75 93 141 4 611 69 151 64 1658 37 624 57 555 29 740 52 390 21 482 24 5 53 993 34 549 89 1033 60 566 52 9 11 125 56 22 71 108 34 2172 95 1633 75 606 90 194 98 25 29 30 54 12 4 481 58 21 52 1306 72 299 7 190 87 162 0 3 79 2445 91 323 71 148 26 180 98 833 45 931 67 327 53 3233 35 177 62 353 60 514 50 210 68 435 40 240 21 525 75 341 91 473 96 49 11 1080 87 1751 34 65 77 13 58 476 11 836 19 459 48 534 21 523 70 166 13 170 55 585 84 138 58 2805 35 67 47 732 75 209 67 134 86 670 99 207 34 203 35 247 89 325 88 815 51 14 18 81 16 1938 29 420 3 39 6 161 73 397 79 1877 39 24 51 38 26 391 33 247 99 517 60 870 80 776 94 264 98 107 64 6 78 1304 92 209 34 144 89 293 39 62 55 794 52 135 78 933 67 100 89 117 20 326 67 66 59 665 48 394 58 399 35 319 5 616 1 25 5 166 82 74 77 531 46 1094 52 324 17 448 99 633 6 351 79 64 60 930 39 355 1 578 62 54 12 477 95 1271 97 2063 58 675 29 674 77 25 93 499 68 46 96 718 64 491 34 595 57 421 18 498 73 209 82 1888 72 309 67 1557 73 35 48 319 73 379 80 428 27 877 2 44 55 568 65 557 93 540 3 99 6 1064 0 316 97 1460 5 950 49 166 16 949 81 858 28 926 67 189 25 180 59 309 94 753 14 1354 68 2607 53 1236 38 101 6 1025 3 108 88 1487 34 294 54 366 1 15 67 1470 38 285 70 757 83 893 36 516 57 328 74 514 54 1196 82 643 32 261 80 783 30 72 79 135 64 161 86 168 4 432 40 384 19 198 59 992 28 140 42 454 1 24 24 122 58 403 93 2030 19 180 58 536 52 346 48 301 87 408 70 898 28 489 49 202 68 442 50 189 63 389 57 612 10 122 90 337 40 659 61 720 13 361 98 1007 74 1024 62 590 52 1242 15 537 94 660 72 265 36 725 19 1376 81 298 41 89 73 41 33 108 59 863 4 608 29 998 34 324 79 272 60 712 53 361 33 403 83 752 49 239 37 724 99 61 62 253 14 376 87 467 70 1321 44 2 62 904 56 3 88 832 11 151 84 151 33 86 40 536 33 408 19 1580 27 1219 89 51 11 1043 37 1207 29 822 74 441 92 618 90 238 60 987 58 146 39 522 3 790 76 186 2 151 80 568 31 765 36 1357 86 772 94 1839 79 950 37 37 48 323 1 844 69 809 3 349 18 423 30 173 74 404 52 305 10 435 94 882 9 414 16 963 58 154 4 687 91 1739 12 122 37 1678 59 882 69 281 79 1142 98 469 29 116 57 988 95 659 96 15 68 267 20 159 83 35 93 693 33 121 13 99 17 853 20 1624 65 1157 88 670 84 838 78 119 5 147 2 205 96 610 8 17 99 1213 2 1258 34 545 47 553 96 1157 6 726 1 152 70 31 88 962 74 135 4 507 93 348 72 434 25 237 40 1115 29 211 46 749 15 418 68 71 63 50 18 341 38 4 74 2421 9 574 70 1207 68 1190 33 1650 4 792 46 515 81 1223 41 40 69 556 66 460 76 533 94 2094 69 1364 10 361 20 460 0 113 82 209 98 141 92 49 70 166 64 2484 40 538 81 8 69 743 67 383 77 261 69 1170 24 1352 77 343 98 269 63 212 9 234 30 917 50 2030 19 560 63 384 80 185 28 89 75 142 81 262 76 1500 50 190 94 459 72 292 70 135 24 607 90 94 22 1013 83 93 98 684 82 2504 50 346 90 1490 66 538 20 1182 97 207 94 1486 77 443 87 520 56 181 7 450 5 1480 54 1593 22 509 58 681 24 199 44 1106 22 105 75 921 30 42 2 29 55 6 49 448 47 209 53 530 69 601 58 118 48 269 59 734 14 869 16 325 96 139 51 102 97 747 23 516 26 419 21 1775 1 406 66 465 70 288 71 40 60 24 13 952 63 517 85 2446 55 781 64 581 75 95 36 390 94 231 28 911 14 58 73 803 95 531 20 209 18 235 56 649 83 190 62 15 34 237 56 1781 3 634 58 1189 99 901 7 1198 59 485 29 1120 90 1441 60 5 87 1079 1 9 0 72 78 1139 81 460 4 1347 26 400 1 384 80 1104 38 193 10 1276 14 749 0 228 10 249 15 238 29 132 66 303 80 593 68 135 84 294 83 518 79 920 31 240 76 1139 28 297 58 629 68 285 48 12 31 1137 39 316 17 396 74 1225 41 295 79 551 35 110 89 136 21 183 11 784 1 437 5 57 90 50 60 1608 43 651 76 820 48 414 6 530 83 42 57 677 23 258 5 10 39 509 60 112 63 75 10 355 67 1121 94 655 20 1945 63 716 77 203 73 810 93 699 62 393 98 362 36 421 81 766 17 172 75 1288 39 684 98 168 33 2601 23 162 77 204 61 570 99 381 44 242 22 126 75 340 14 472 69 500 7 220 2 773 57 525 53 138 54 338 81 1949 31 1198 91 849 33 245 53 245 71 111 7 82 15 232 27 2849 86 238 89 25 36 2299 63 651 60 869 0 383 29 372 4 1073 94 593 42 391 80 1882 50 803 81 1701 79 1546 10 282 86 1366 90 838 2 521 64 1568 46 384 88 191 78 198 52 1470 82 216 67 264 3 886 -1 -1
88 1389 38 776 52 223 93 272 84 229 43 60 21 521 56 1614 52 1309 27 572 39 835 81 1838 55 69 11 1339 53 138 18 1062 84 93 9 2662 99 542 59 478 35 414 65 1271 71 1017 61 904 39 57 35 353 28 1069 81 142 77 464 42 72 9 995 87 634 63 170 68 158 97 913 77 660 33 139 2 99 54 61 91 321 65 553 18 64 94 1504 66 812 18 1031 55 645 77 430 58 349 43 2108 53 1583 99 336 75 1086 77 119 57 256 64 964 85 508 37 2560 71 40 94 1287 18 1041 63 614 25 1751 12 1114 1 125 59 119 92 930 28 896 59 294 91 1778 52 254 1 859 88 507 39 870 96 705 88 630 6 1207 87 1544 77 122 6 143 22 79 9 17 81 208 30 190 94 312 93 800 90 236 6 480 41 677 74 432 35 1855 36 89 99 314 68 338 59 272 1 400 10 373 30 23 84 639 36 211 93 450 12 347 19 442 16 494 50 1769 51 94 29 1355 35 243 24 605 93 884 33 10 28 384 68 475 10 81 15 57 92 213 25 1244 13 504 65 265 7 482 36 517 49 1592 2 844 9 99 94 224 71 860 76 184 31 594 20 98 55 82 21 775 38 78 82 225 72 1615 71 918 72 3 41 74 71 1354 82 725 97 589 29 798 99 399 33 349 6 1200 64 847 81 746 71 50 4 1370 56 37 68 558 10 927 33 98 75 816 11 1034 37 482 35 455 1 1190 30 1064 42 5 37 196 45 492 73 2404 76 6 39 90 77 1002 37 625 31 372 70 97 96 628 34 226 9 359 2 675 37 211 66 1092 88 2037 50 365 85 271 51 72 95 548 38 1195 21 728 95 217 74 293 70 957 59 1382 4 337 72 277 16 18 98 567 50 1321 85 797 34 184 85 148 30 317 86 300 29 1169 82 658 65 882 40 291 81 125 35 189 69 24 92 80 72 436 40 235 19 226 30 20 81 1489 54 418 21 2363 78 2618 36 74 74 16 15 250 68 312 47 78 1 370 18 751 29 115 90 1292 30 1071 9 625 2 533 87 302 54 166 49 391 7 1776 20 883 52 786 71 2412 43 119 40 845 94 221 48 3401 27 758 93 1972 30 242 47 557 92 1323 70 179 30 846 44 200 85 998 86 468 61 101 75 223 55 228 83 594 93 1474 80 786 91 38 51 821 12 1408 88 1092 76 835 35 210 95 144 7 377 30 1815 63 203 68 150 29 222 25 63 71 1543 25 424 56 192 69 213 71 64 15 2656 72 578 93 32 29 149 37 458 24 245 81 54 67 230 28 156 84 553 2 180 15 117 43 2319 37 666 49 1701 68 172 57 354 83 429 37 1232 34 766 26 132 5 770 4 33 32 636 84 2 96 184 42 1308 87 839 57 1666 46 299 43 195 4 622 91 200 99 1583 82 401 90 517 64 700 56 1980 27 1815 80 81 20 419 12 330 19 603 34 193 15 184 29 78 94 214 83 200 72 438 55 1721 84 368 82 70 85 403 24 557 61 708 10 243 2 237 70 126 43 537 50 240 49 525 74 66 81 167 77 138 0 321 67 2 56 1 28 322 54 841 75 3038 60 197 61 32 23 1677 6 16 25 85 72 862 86 287 46 488 10 2240 8 324 61 1020 49 114 74 1784 80 489 67 2206 1 143 0 1433 78 95 26 436 94 659 37 912 64 1223 54 253 19 515 80 783 21 194 15 195 50 651 69 857 1 51 29 199 16 126 47 712 74 53 15 203 12 2502 31 200 76 67 20 101 89 369 52 194 77 156 28 532 83 73 34 1248 90 409 9 134 10 353 5 53 67 307 0 592 50 280 62 141 41 92 63 586 75 214 17 271 83 343 19 663 96 576 37 12 48 18 41 138 43 881 17 298 66 532 71 558 91 166 50 675 18 40 89 529 71 417 17 1991 14 1246 27 127 6 629 41 65 57 122 4 570 8 1575 0 1521 62 464 67 129 57 1229 3 341 24 15 80 356 92 751 37 28 39 264 40 929 86 101 98 778 85 284 39 1577 9 480 75 361 5 364 36 231 3 51 15 913 23 451 75 1327 59 632 35 175 97 577 79 329 51 227 63 660 46 114 22 466 94 330 76 127 61 304 63 1287 38 47 20 336 43 911 62 1034 43 1786 33 6 75 65 76 143 56 146 60 163 34 130 38 943 19 968 24 511 97 475 31 39 91 6 2 7 19 572 71 917 81 939 32 95 7 179 14 388 62 54 64 973 60 203 0 86 28 531 59 109 58 560 55 630 83 1556 49 572 41 1064 39 586 64 700 56 173 20 1246 89 930 75 605 34 706 64 1060 69 234 41 940 15 96 53 1152 28 550 78 243 62 385 80 459 57 449 1 32 41 1186 43 333 90 600 76 251 88 356 0 1079 17 2462 89 1581 65 393 79 746 97 248 27 1307 36 550 84 1508 76 244 84 1028 28 758 48 888 42 167 23 225 90 1527 79 234 60 348 79 2143 78 725 52 751 9 1148 85 976 30 85 71 868 56 121 24 646 64 758 2 222 72 368 79 357 69 323 47 28 1 230 74 294 45 1138 20 497 76 497 32 1914 99 75 98 50 47 1068 87 507 77 279 22 198 13 285 66 383 15 101 21 1499 58 355 15 32 99 105 42 851 63 595 84 372 57 204 40 239 77 636 75 670 52 881 95 49 68 19 60 1364 80 390 38 127 54 1362 25 782 75 680 27 51 85 655 52 16 53 518 67 145 5 534 97 18 29 23 76 50 68 95 11 757 98 187 97 330 40 4939 75 123 84 859 53 164 69 495 17 283 54 337 25 127 58 498 32 330 36 231 0 173 84 39 29 86 94 3384 34 822 1 671 7 870 57 617 34 605 24 462 50 1617 57 249 80 115 83 348 98 582 64 166 96 852 71 506 63 416 96 764 72 131 64 302 17 215 39 478 15 1274 61 82 55 1808 84 350 64 10 32 503 91 408 0 566 96 349 47 59 6 452 42 28 43 2504 53 15 32 411 97 895 98 438 62 360 65 644 1 536 7 172 48 356 82 123 72 1555 59 211 38 221 27 1822 88 3476 51 318 0 706 35 292 40 256 94 183 25 78 30 375 39 28 85 61 25 1342 43 351 40 268 75 917 90 2345 76 794 91 852 68 62 3 114 26 165 6 22 38 636 84 349 81 488 5 51 52 568 47 438 7 428 60 331 98 72 93 1348 14 129 37 121 44 921 64 545 90 53 75 469 29 93 80 1130 53 258 11 127 72 80 45 37 74 29 17 890 69 254 91 984 8 123 79 666 44 477 1 866 32 390 76 156 67 208 77 1014 84 1278 82 296 16 1040 61 240 90 118 25 1027 47 119 53 313 5 215 76 1021 33 1165 5 313 78 968 0 158 81 154 26 266 92 610 63 374 69 241 47 113 41 511 87 6 8 518 98 473 40 37 60 1618 52 84 29 159 21 463 38 1295 87 47 58 688 47 899 64 157 10 19 50 4 79 621 16 1450 63 113 17 48 41 104 17 172 46 20 1 1624 43 569 30 23 10 504 65 871 29 1081 90 971 68 256 90 1491 68 152 98 266 14 1584 19 182 32 340 47 546 68 1544 70 744 17 1647 95 158 1 970 95 656 6 32 51 493 63 26 24 218 65 347 35 391 48 82 82 90 85 1518 21 323 12 1224 61 412 50 70 23 1294 33 608 50 30 69 476 91 519 78 713 88 169 98 78 49 181 78 3 97 109 88 262 64 1477 72 187 76 218 30 565 68 1466 74 718 71 33 59 35 62 12 17 119 30 2944 85 256 17 36 46 33 96 401 50 1445 65 374 36 194 83 188 90 26 19 341 40 3154 33 394 87 920 29 1650 17 1658 57 24 62 192 22 1759 61 174 85 554 62 2 77 2027 27 1378 88 371 39 142 1 437 44 173 46 867 6 625 70 354 32 114 52 1503 10 102 99 713 40 226 10 197 91 259 86 246 28 1466 78 180 27 145 91 181 97 188 89 314 98 914 81 318 21 309 94 468 52 90 57 267 36 694 29 209 28 9 72 1368 31 509 35 266 64 513 6 1118 25 611 65 53 76 1646 19 107 23 225 24 564 5 168 45 182 72 141 42 105 71 345 70 104 87 892 92 277 18 174 58 779 42 1886 26 359 81 372 37 33 9 14 42 887 24 996 10 1229 56 511 39 307 92 513 35 134 44 26 38 724 41 1805 10 2084 99 1116 21 1020 25 258 8 13 57 204 77 40 88 487 44 332 6 251 41 14 90 457 51 99 62 167 9 190 54 521 98 1178 48 61 10 326 95 1956 8 352 50 30 79 197 76 756 79 377 34 285 5 368 53 521 48 2718 59 189 5 483 1 305 96 68 31 164 14 627 44 1670 38 1254 11 37 2 285 65 22 63 363 85 713 42 524 49 165 71 859 3 119 10 164 46 816 71 2313 45 4 42 287 41 540 59 1594 81 991 88 390 18 774 74 38 89 5 49 208 27 125 56 269 54 511 42 112 47 805 6 1023 46 529 7 2516 41 652 85 1053 15 257 74 1386 32 216 50 85 12 410 96 120 92 41 83 1244 91 182 80 389 97 2230 88 2924 54 282 59 868 31 350 30 381 76 44 67 399 23 1147 -1 -1
89 2491 99 218 49 1052 68 40 90 322 95 713 51 211 17 63 81 373 21 16 17 630 86 180 85 764 92 514 54 59 50 416 72 212 96 864 21 90 11 299 22 607 1 158 71 840 11 531 61 1247 57 54 99 686 65 117 26 698 77 244 59 346 68 354 34 238 39 115 70 188 78 35 11 18 53 261 16 518 41 402 98 102 62 334 16 1112 84 2229 90 1247 39 353 18 769 44 440 11 138 39 216 31 39 56 813 76 147 37 120 61 1155 62 1733 1 49 55 188 58 573 12 160 98 400 59 1065 14 74 32 492 6 446 38 54 35 28 66 87 71 202 93 24 81 87 69 66 36 102 61 2470 60 1803 91 911 41 358 76 2685 18 142 74 418 30 125 68 8 93 109 45 225 85 12 98 444 30 820 37 283 70 86 22 81 20 332 89 72 47 33 50 1187 15 62 26 142 83 2534 92 348 28 271 23 187 79 477 66 711 34 263 98 461 4 420 2 1034 64 449 82 124 64 16 69 53 27 111 46 394 3 1168 15 1570 3 1015 80 254 99 615 80 85 90 87 11 160 25 78 16 650 39 1551 91 539 77 1012 48 56 8 882 41 328 1 1841 30 432 38 42 33 944 20 992 49 346 91 64 9 51 18 861 83 45 81 779 2 610 3 220 92 1163 90 684 83 498 26 754 83 580 61 814 35 99 90 58 4 84 1 227 52 758 84 186 16 65 96 448 16 5 41 73 25 96 22 199 3 986 21 279 37 1155 48 1259 4 86 90 413 66 387 40 1276 91 87 23 1171 37 63 82 1086 46 113 26 484 90 511 26 1917 41 145 30 216 21 823 57 813 77 251 54 90 9 52 0 78 76 214 90 1961 86 223 82 75 10 2843 25 102 64 180 56 463 8 344 54 364 9 1193 44 496 52 924 32 291 96 68 79 543 65 1538 19 49 17 563 41 571 71 251 88 493 31 139 87 202 2 107 34 590 30 225 69 550 79 642 69 554 8 926 45 477 88 50 3 662 79 462 89 1647 87 539 93 28 13 249 78 1361 46 224 95 1248 76 1248 72 175 89 19 67 140 20 1673 6 1290 21 361 67 1429 59 554 36 620 72 416 83 77 68 317 1 205 30 705 7 1317 86 205 90 23 8 884 91 184 50 1243 18 415 21 946 95 805 22 720 46 213 20 1059 58 888 48 1261 50 88 88 1961 60 161 78 100 33 1084 21 46 50 38 95 2190 4 59 97 309 74 643 62 1251 94 435 1 1157 96 501 47 330 21 637 1 563 44 112 41 289 97 785 62 30 19 553 46 145 8 259 62 595 25 5 36 1254 75 318 45 289 30 21 88 344 91 236 61 914 17 197 85 1 54 83 18 368 4 278 42 1069 26 688 23 696 87 647 46 270 23 51 58 230 96 182 78 2085 73 1202 68 81 23 475 46 348 95 646 86 1418 26 317 57 48 95 2416 60 935 58 626 19 1130 0 1266 90 1096 16 62 24 541 26 519 92 46 27 140 2 1108 22 2547 96 279 3 756 88 1318 55 317 19 516 57 201 48 1032 67 39 0 65 77 2481 59 2167 45 700 11 1230 37 296 40 201 95 292 23 684 82 1874 23 522 48 77 77 525 25 1198 92 223 38 2571 86 431 47 856 88 1281 59 285 12 478 45 170 25 183 54 246 5 235 52 480 64 303 3 1993 15 1346 92 666 67 1099 93 199 35 1564 47 78 96 1756 66 99 84 474 44 102 33 351 54 282 96 1350 21 1369 88 2632 87 487 95 535 35 165 83 281 62 38 85 432 44 56 39 360 87 838 78 328 5 150 41 1811 55 822 81 185 16 38 23 672 84 3409 40 61 27 513 60 621 35 305 98 186 6 126 31 1194 46 547 92 669 74 364 32 569 77 564 56 249 83 308 40 368 99 1071 60 905 68 1097 95 555 2 165 50 1914 87 387 75 335 83 1273 39 715 50 648 94 316 30 71 75 359 65 1069 4 879 2 985 91 254 95 189 14 628 50 247 93 567 82 45 84 1085 25 110 89 258 56 611 93 26 45 390 38 1141 98 113 7 1032 51 1226 46 1965 43 364 97 1469 39 350 25 1247 28 218 71 1368 11 103 97 309 51 731 23 578 6 500 79 599 38 47 34 819 67 1439 35 47 45 132 93 1059 9 475 50 779 23 331 60 12 95 676 59 1283 50 1288 47 597 53 2518 20 667 4 485 96 468 72 433 60 308 87 54 81 283 99 72 63 536 81 757 10 792 24 572 66 1959 18 665 67 175 13 1802 78 9 89 1090 98 2112 78 49 5 692 23 635 68 573 57 191 26 2333 81 480 93 333 34 56 78 924 93 433 74 25 47 8 57 451 60 116 89 882 14 360 71 77 46 1275 42 283 5 535 63 227 76 807 42 247 85 196 26 44 44 79 66 104 24 471 16 386 83 21 30 622 48 109 55 99 48 863 77 695 63 693 43 385 57 1668 5 378 9 342 72 939 48 95 73 14 28 547 29 403 94 106 29 2254 97 1502 82 429 4 571 16 658 93 215 98 986 21 481 62 1091 28 474 14 1161 74 286 97 513 71 2213 64 3048 21 1209 35 208 48 858 42 103 72 39 69 80 7 275 43 115 86 472 34 346 54 211 63 245 13 815 71 201 58 1278 14 647 99 630 27 711 86 573 67 5 35 49 32 25 53 1008 30 151 22 402 20 670 39 275 27 70 18 113 23 2334 43 781 58 48 16 665 8 1605 84 60 68 161 94 350 7 901 73 215 5 446 27 1071 40 851 74 1607 50 153 13 152 34 95 98 248 83 937 32 176 31 249 49 271 61 788 62 84 88 615 42 813 75 927 68 888 63 1046 76 1637 49 203 35 346 85 808 42 451 60 315 37 796 72 558 70 1264 31 54 89 427 31 630 27 71 18 488 84 337 47 701 14 566 7 185 19 560 84 883 31 24 78 242 0 684 22 280 42 769 77 514 28 238 57 136 13 561 50 56 41 764 38 29 82 812 56 133 60 265 38 1347 32 227 63 512 82 1328 68 41 30 42 50 491 99 1397 13 349 4 1233 44 73 24 332 37 3 61 45 63 227 44 865 12 277 11 938 86 273 61 710 79 806 31 699 10 1158 45 140 75 45 77 667 3 624 47 427 74 637 69 972 49 281 79 1291 68 285 35 1119 83 486 95 781 56 41 15 496 96 1268 12 341 78 205 18 560 67 1321 43 703 92 534 75 71 19 319 42 384 69 231 28 258 81 165 53 1018 45 635 37 227 3 470 34 165 32 1801 36 642 42 993 50 124 73 1078 67 266 46 167 90 10 93 55 23 1209 81 754 14 486 45 256 2 1079 26 601 13 73 66 481 98 44 29 568 39 864 24 2879 31 1203 67 1710 17 1755 54 200 98 621 59 4 16 190 69 1464 47 13 44 596 63 1059 31 2726 60 687 31 442 86 53 90 253 77 508 3 532 21 723 40 380 66 12 91 938 80 564 26 2679 42 1719 80 770 30 57 9 1501 62 199 4 197 77 185 85 170 52 260 59 632 92 109 8 358 62 608 60 54 98 454 65 2866 66 247 33 543 92 627 42 85 7 863 3 257 54 4 9 439 30 17 47 182 41 28 60 71 56 124 69 446 57 347 33 623 39 2014 81 197 37 3983 1 733 0 845 93 93 13 205 19 2152 90 166 48 108 26 106 2 475 35 1273 64 725 92 1668 95 196 67 121 76 145 64 339 67 457 7 383 93 110 59 580 44 1397 38 889 42 555 47 915 26 1603 30 635 5 225 2 896 58 170 6 1213 53 240 66 480 90 322 78 205 96 45 58 1138 91 608 88 645 71 244 43 52 50 8 49 447 70 287 94 61 72 115 24 187 65 306 46 490 87 1087 18 1953 3 196 7 558 21 379 24 706 56 13 61 873 86 771 92 233 15 2 58 58 3 50 42 187 36 472 43 83 64 464 68 941 79 1 39 205 94 201 75 192 33 1072 85 270 60 82 40 3156 58 151 52 1234 69 1749 93 1788 15 498 2 177 89 1162 91 60 79 297 23 365 16 427 5 424 17 555 52 1477 49 408 56 234 11 224 14 333 26 2010 30 31 82 7 17 281 8 260 82 294 56 60 87 108 10 98 25 563 66 2111 45 140 8 249 63 346 62 654 95 112 56 1865 40 433 9 419 4 144 52 10 88 1434 7 1565 34 280 87 391 65 537 0 63 80 904 30 474 4 2641 41 587 51 212 83 94 53 336 34 504 70 32 38 674 46 499 87 673 96 599 41 613 62 348 45 486 60 461 57 816 74 311 70 1021 43 1693 92 881 53 337 46 983 13 326 34 160 99 675 62 645 17 1542 98 380 65 2132 86 398 1 1133 23 111 12 54 14 404 65 72 90 402 34 340 95 383 91 562 8 185 92 1 93 453 45 77 13 117 72 870 57 818 98 46 82 2172 80 1140 25 214 43 695 51 35 15 6 62 152 89 187 32 1007 84 999 47 156 55 432 42 26 14 814 48 661 68 530 37 90 83 86 85 513 91 1329 10 1032 95 505 72 575 27 488 46 3 89 1653 52 888 49 609 21 177 99 10 68 107 42 475 59 257 49 580 84 469 25 799 64 679 81 190 61 728 65 522 18 654 -1 -1
90 173 72 265 1 656 68 722 92 766 41 1409 46 1374 5 209 69 9 81 270 60 284 83 3 34 25 0 1549 47 193 55 273 99 1717 6 331 13 52 0 309 54 156 45 294 49 131 50 1518 74 21 29 2209 94 280 92 273 97 1214 54 495 29 814 68 54 44 67 60 31 3 166 61 242 18 1781 56 95 45 658 1 51 11 397 34 532 48 2055 27 270 77 1057 88 907 2 324 54 1107 60 1089 59 200 87 45 62 260 97 1541 77 299 69 69 54 61 70 1001 5 397 22 332 60 281 27 123 24 115 68 780 94 425 9 622 20 1365 63 93 77 236 51 391 82 913 97 821 11 633 82 316 84 18 62 391 47 11 72 166 7 720 83 652 36 729 79 474 21 1036 63 408 5 125 72 175 75 230 46 690 19 1315 14 2609 3 63 86 34 6 1905 35 356 61 1422 32 1649 14 1754 67 282 36 439 81 87 15 643 23 890 74 155 87 3 60 222 23 775 62 188 27 1 28 840 99 586 92 671 57 280 22 24 6 151 81 696 26 610 50 227 5 587 51 60 66 20 59 437 5 385 41 537 25 915 1 186 89 196 28 2323 77 1490 71 2176 59 2900 2 397 78 355 5 26 2 1222 65 2 73 1460 92 514 98 950 89 1318 59 604 55 867 29 1237 95 348 20 825 86 630 4 305 39 885 32 456 96 932 76 51 12 359 69 506 96 244 2 597 62 511 74 1663 93 188 17 709 70 377 69 36 1 251 19 672 25 535 20 1194 37 91 24 639 50 193 68 729 71 327 35 911 55 1087 39 177 71 679 52 65 29 275 79 278 14 142 26 734 70 81 39 63 46 1 4 58 9 405 10 289 30 1001 37 807 41 85 14 820 61 355 99 457 32 253 61 204 47 1244 33 481 62 923 52 254 78 289 29 136 32 364 14 344 13 112 35 313 71 71 28 867 56 440 19 1278 75 50 23 79 61 1585 52 590 18 10 2 587 49 1224 12 429 9 145 8 316 35 116 89 573 98 1946 69 145 40 1277 0 880 96 35 30 739 84 1831 36 1238 96 233 60 316 36 520 23 284 39 566 3 475 57 45 43 192 83 96 2 841 47 309 40 851 47 164 45 305 59 1535 51 226 1 169 19 812 65 276 49 615 60 1544 12 633 80 146 65 326 69 631 36 121 61 58 85 1089 64 1093 54 231 86 186 92 1289 65 180 26 1959 3 67 10 728 99 67 59 91 43 498 89 767 15 19 26 58 30 575 69 333 30 434 66 2236 76 82 20 2986 61 195 82 1514 69 1493 53 587 30 280 61 437 35 360 72 369 10 1590 27 71 72 859 75 326 23 1447 74 554 39 27 94 227 83 1257 80 108 34 136 73 490 6 100 5 732 66 468 44 170 74 450 80 227 96 307 30 50 64 274 53 121 98 249 87 1441 97 1427 32 780 8 842 73 208 75 35 69 208 14 431 37 817 46 469 24 419 63 1023 40 101 81 648 47 6 50 721 72 343 73 84 87 347 9 638 48 655 1 1644 32 909 87 868 18 365 46 1233 1 1095 29 301 43 767 41 1443 51 432 18 179 40 759 65 809 63 161 77 5 19 451 6 211 33 1038 67 1177 75 642 52 657 40 202 70 725 93 9 19 153 30 1906 63 2219 25 136 40 6 82 1452 19 459 30 59 81 151 83 421 77 176 5 1366 66 215 81 1677 90 1127 12 1390 89 1081 98 944 26 324 76 242 3 732 79 182 76 2095 3 439 90 1830 37 629 47 304 54 1238 29 531 33 36 27 300 11 2536 85 331 58 336 54 457 77 143 8 755 19 469 18 1102 9 361 79 798 82 124 43 153 23 512 15 375 92 2382 47 90 41 851 62 363 78 1082 73 1484 69 102 59 160 89 207 42 837 98 10 21 59 6 1789 76 988 8 3103 67 674 63 2099 15 715 43 297 91 53 32 2492 25 352 55 4 29 778 33 234 55 1232 69 232 45 1023 67 1651 39 59 72 800 42 782 73 610 19 288 85 542 58 135 56 261 43 152 96 25 41 108 58 802 55 582 34 1123 1 167 42 306 3 354 42 177 61 435 97 293 29 713 49 1500 86 82 77 113 91 525 0 55 90 434 68 1136 46 244 41 344 86 1105 33 436 9 155 53 1030 21 1922 79 21 19 822 39 250 3 115 41 467 18 96 90 879 37 30 85 74 23 15 50 38 16 24 75 268 15 2252 67 237 10 680 86 318 99 964 84 909 70 229 96 806 24 301 81 712 16 55 21 1469 37 83 31 310 74 1193 79 693 25 1548 76 934 39 123 98 190 56 14 13 1082 14 2173 7 120 97 188 26 100 29 983 26 112 9 387 27 198 66 36 14 109 11 1179 23 53 58 758 69 1893 21 18 27 1383 7 305 21 9 69 1017 6 45 7 200 65 498 77 533 83 157 19 224 53 434 69 618 91 1337 80 1941 27 1008 74 487 80 3160 70 1059 91 180 22 75 10 927 56 1172 37 35 95 50 74 402 92 148 39 264 35 34 63 279 17 146 85 353 89 142 52 1274 16 774 80 2912 62 205 76 316 48 570 56 315 74 222 21 1828 80 672 22 251 29 2416 54 1116 52 1759 72 241 80 537 81 849 35 206 77 736 47 1588 38 307 55 1688 9 219 8 663 81 296 89 2006 37 118 85 94 61 1252 6 871 3 113 60 183 89 295 71 236 67 527 83 384 45 549 31 1514 17 240 85 749 37 686 87 223 29 94 9 731 10 1759 14 98 34 391 46 11 73 432 39 1713 29 493 59 1575 84 219 5 369 70 21 87 782 92 373 50 578 4 250 77 132 48 374 33 414 21 498 4 223 19 679 31 582 97 14 11 317 74 54 2 468 94 339 10 464 78 1000 10 191 90 307 31 236 76 1143 16 409 12 457 50 380 64 1169 30 334 23 226 67 252 33 610 43 329 62 419 8 65 99 1027 98 1151 55 67 69 137 19 67 39 156 82 824 35 983 15 404 99 169 12 908 98 917 10 800 27 1313 94 954 5 269 64 19 35 211 52 748 44 371 70 661 22 210 63 781 2 702 62 291 76 138 89 22 82 878 24 898 56 338 13 84 34 448 5 2059 57 1983 92 881 5 128 19 253 18 511 74 1315 13 1035 3 656 0 154 41 990 53 1133 8 216 84 1338 26 1250 73 538 35 268 32 149 76 313 29 80 62 206 20 301 69 157 81 67 32 2 53 115 80 203 14 2653 43 10 60 1213 23 124 6 656 95 1123 83 210 23 44 4 620 38 175 93 382 88 897 50 322 53 251 57 70 38 736 61 778 27 1148 30 925 32 181 0 1193 5 471 38 763 0 261 53 1980 5 175 0 135 37 87 50 766 49 491 66 532 10 187 96 102 28 250 46 210 90 168 18 2437 61 30 53 1634 82 117 72 430 53 122 41 483 42 440 65 439 79 1387 93 1066 5 301 10 751 87 591 74 242 30 277 40 205 58 208 44 152 65 1215 77 93 9 770 8 1977 25 846 98 68 8 347 5 768 31 1157 96 542 72 1007 81 519 69 395 47 280 94 124 34 221 46 150 86 26 35 54 17 390 46 173 52 434 50 455 70 29 2 113 59 100 58 1422 14 72 87 86 89 136 94 933 43 548 15 2729 55 363 36 805 84 918 14 402 37 603 8 488 93 1587 25 44 31 1111 13 298 2 589 94 479 83 1228 97 1100 48 130 58 809 37 1351 3 329 18 111 0 353 93 745 95 349 89 169 50 109 60 112 23 173 99 152 17 401 89 205 41 1347 11 1063 30 66 61 141 52 54 88 68 95 22 94 150 24 439 58 1422 37 392 85 783 9 37 38 74 90 2559 74 1540 3 85 30 918 55 99 21 379 85 879 68 30 69 119 50 800 32 506 96 7 88 117 26 781 95 362 80 1597 24 202 58 749 10 48 52 439 51 636 80 1290 15 587 13 237 29 265 59 1349 9 82 47 1216 28 879 0 1447 2 1519 64 425 8 552 43 196 99 91 66 169 77 235 57 1162 52 758 97 634 19 621 62 1555 96 135 99 227 93 4 83 1223 62 366 55 672 66 485 67 423 55 974 93 599 1 336 9 1865 95 473 27 261 44 925 77 656 19 167 48 150 68 777 91 124 16 1012 47 1664 45 1613 76 1265 40 34 97 1144 37 737 45 100 9 432 50 462 57 99 97 782 26 281 30 491 42 1086 23 113 2 145 40 1106 17 468 67 100 17 1368 68 1085 33 1792 39 712 23 1524 87 1224 97 1008 87 168 17 171 48 207 65 1422 76 18 65 473 61 1156 74 540 22 41 95 381 44 215 38 1442 61 131 59 13 3 175 11 279 14 110 54 307 99 2543 73 928 35 133 78 357 37 242 1 912 74 918 54 1313 22 111 69 920 38 882 -1 -1
91 167 90 598 12 587 37 285 98 398 59 206 70 835 46 712 61 399 75 403 28 1061 89 233 33 1043 54 499 74 2081 83 724 5 1563 98 340 95 303 14 1267 60 87 53 1108 59 81 13 120 8 38 31 46 24 132 26 432 63 1571 36 113 63 377 73 621 93 177 46 369 20 390 94 672 19 141 97 323 93 766 10 951 39 132 11 1113 39 646 77 204 27 67 93 334 75 224 54 1064 66 160 41 291 78 269 13 910 11 231 30 560 83 264 62 147 69 1548 17 474 31 2439 53 825 86 461 30 376 93 229 1 151 3 74 20 102 9 227 78 31 29 3056 78 587 98 5 16 43 45 549 41 1652 23 380 25 1254 32 1436 26 692 75 222 94 141 0 92 32 353 9 1985 93 541 22 1063 97 438 58 130 57 16 14 362 77 490 34 556 17 147 49 3101 68 104 91 246 79 414 93 405 84 218 52 113 98 1840 44 902 6 364 22 786 34 123 9 48 5 1064 39 489 73 190 66 84 40 93 93 459 95 1058 36 816 38 716 87 501 55 996 41 52 35 178 23 528 53 82 99 2080 97 1196 33 1876 53 1675 62 132 22 739 9 118 28 190 25 186 32 390 69 299 18 435 82 67 91 1769 74 257 84 1181 69 767 1 968 34 60 7 2122 15 128 65 719 27 850 6 4040 78 2784 28 673 38 864 69 349 39 227 14 430 40 650 16 1130 61 517 59 449 74 1421 4 169 23 346 20 545 40 113 91 195 94 1092 61 414 94 20 69 265 10 1090 40 168 42 935 70 975 96 435 65 407 0 336 23 1414 36 76 97 4 91 1551 14 153 76 324 79 167 22 272 96 608 22 804 38 596 50 656 45 899 1 809 37 7 91 1233 92 296 53 1137 9 178 0 601 91 171 55 254 73 66 33 95 50 1539 64 699 81 1368 42 286 24 746 78 83 57 84 70 246 19 56 79 515 92 149 87 391 48 547 95 8 3 152 75 765 50 304 73 4269 1 1385 28 45 7 44 94 36 44 589 61 75 72 774 73 446 11 428 8 1250 66 1678 48 58 30 621 85 18 36 1016 75 165 56 565 52 278 86 1264 24 1049 82 398 91 150 14 579 26 74 54 900 61 48 27 53 42 1047 60 148 56 777 12 587 64 109 57 347 94 182 90 532 12 87 58 779 49 931 54 131 63 191 47 569 89 895 64 730 79 474 17 265 55 940 32 115 62 15 56 177 16 537 20 478 31 359 53 1026 44 664 91 1257 31 450 55 571 59 139 72 303 13 132 97 523 26 378 30 858 58 111 46 384 47 439 94 149 78 295 61 1919 18 177 56 411 21 813 69 205 35 33 8 637 33 1141 7 213 53 536 17 641 21 16 12 374 4 421 72 1468 71 835 17 998 19 812 51 31 38 1406 80 265 45 834 98 103 6 252 22 131 76 427 7 54 43 203 44 888 86 630 79 628 55 466 60 226 24 222 22 40 1 316 31 2095 82 1125 10 673 58 438 50 350 99 2177 6 501 4 635 68 173 82 290 51 1977 18 1090 96 1501 67 743 78 179 3 1026 46 402 71 800 7 822 38 174 4 137 89 455 40 996 71 257 77 565 86 2729 61 277 82 37 76 107 44 16 62 3 84 425 2 1077 35 2257 88 475 17 192 35 323 6 327 24 2501 51 617 45 867 28 892 37 201 18 2856 73 326 52 2426 45 190 29 8 8 668 9 639 58 464 91 336 32 732 17 192 29 56 38 178 97 308 49 293 83 316 21 702 13 1498 44 267 17 1463 32 918 98 562 43 71 58 406 78 427 56 79 24 213 75 805 86 564 56 349 43 303 55 877 22 501 75 1109 41 2088 37 1676 90 8 91 2 65 372 62 296 75 288 27 542 64 933 75 756 84 509 58 309 37 337 87 682 22 1416 50 375 91 328 31 1332 57 159 68 1213 99 317 89 298 71 418 34 759 22 206 65 1861 7 247 15 808 45 921 75 826 69 212 45 829 21 416 43 517 42 195 71 177 44 611 55 1257 97 631 78 420 96 153 53 2229 61 157 3 134 35 856 87 1102 25 538 58 1219 51 825 48 1059 90 378 45 794 69 688 28 120 19 151 0 1383 57 318 4 389 37 233 60 263 98 2 8 292 69 66 96 283 31 18 76 24 75 2393 13 21 65 122 48 2286 80 550 67 439 60 311 59 671 13 793 4 26 87 1087 71 683 18 1281 19 58 4 298 54 264 10 590 52 711 87 252 74 99 91 671 45 888 6 1326 83 552 12 1260 36 307 57 169 18 1805 89 97 60 986 67 189 73 61 34 302 36 1842 88 516 8 330 27 42 64 439 41 1 25 2421 79 528 91 256 10 1216 9 1170 55 753 85 153 82 79 87 601 31 640 96 472 89 158 79 382 12 543 33 408 4 895 22 1620 65 22 43 88 14 110 44 17 31 576 98 526 8 410 56 277 81 77 42 219 97 1519 99 51 16 197 73 1096 53 30 45 646 25 158 5 941 86 124 97 220 89 236 32 212 6 762 37 1613 79 584 25 950 32 468 52 365 49 1095 69 667 48 316 18 400 68 1208 98 319 5 618 8 115 34 607 13 1042 75 829 85 1700 62 321 98 230 42 113 91 1056 58 202 57 667 59 52 15 288 28 863 23 2770 76 461 7 110 16 2101 33 42 58 86 5 884 70 370 65 427 31 1188 60 2242 3 277 18 159 21 1528 60 217 21 406 94 135 79 577 48 645 19 1893 60 257 10 59 22 360 82 145 48 1374 99 1175 30 760 58 1173 54 145 8 38 1 378 64 794 82 28 21 944 41 1206 93 157 94 658 36 215 10 363 45 1268 73 273 81 249 0 595 17 337 5 1345 66 875 17 167 39 1200 37 106 43 318 28 1919 75 231 50 853 49 1230 6 100 2 259 29 577 6 707 96 317 31 335 35 1711 50 1182 58 687 39 852 62 535 6 249 78 14 68 596 18 1013 3 1305 73 1266 0 468 13 553 39 85 14 482 47 518 32 384 91 14 41 148 46 2287 12 140 14 141 70 774 27 165 96 1336 67 163 22 339 55 272 97 428 40 1365 99 76 50 324 5 656 83 45 31 568 87 83 73 350 22 28 9 470 15 325 25 424 61 22 77 3481 99 1174 34 1350 31 732 71 378 51 173 71 286 68 616 95 128 18 822 64 270 39 397 73 668 96 928 29 25 90 2091 38 417 40 2 87 1457 88 83 94 178 71 1 88 357 62 1165 61 316 16 122 88 791 42 64 17 1652 49 92 11 129 63 608 99 801 81 88 84 961 93 295 63 46 77 692 88 46 41 221 43 579 87 157 45 44 0 3 72 170 29 1643 35 948 38 1054 23 77 52 1681 29 690 12 98 66 267 45 153 9 24 22 12 7 1327 13 376 69 741 78 193 88 880 97 144 59 380 98 34 77 1110 66 159 75 700 72 2521 7 392 43 214 20 974 77 391 81 806 97 436 28 1455 60 428 36 1819 34 331 94 2016 17 459 32 745 77 26 13 26 21 190 95 377 34 385 80 48 50 673 49 224 34 5 17 872 40 171 12 527 3 16 18 134 45 169 29 516 35 481 74 340 98 825 44 480 7 350 48 163 88 232 3 126 94 826 65 427 39 987 68 615 35 88 91 33 4 693 2 781 51 2190 70 273 68 79 62 1108 71 1705 54 356 80 2042 66 706 56 476 88 475 94 1729 47 1101 26 1066 77 225 85 497 53 987 72 32 7 678 85 531 78 628 7 1129 77 757 3 1260 50 330 81 485 50 736 18 158 21 561 59 807 63 606 74 354 24 613 21 261 16 1180 44 100 78 296 22 621 1 1115 11 22 72 642 30 1427 8 327 61 884 69 59 45 24 92 740 8 566 4 323 26 1159 34 187 88 970 85 111 53 701 99 179 51 1410 75 3470 97 1790 88 380 18 931 54 1215 90 509 48 1303 12 1350 86 916 76 171 73 2635 96 360 83 305 39 304 6 1608 75 104 86 98 18 42 73 1745 78 825 11 63 49 33 84 73 41 609 28 638 79 2663 56 1775 44 677 35 462 79 849 18 59 14 231 5 479 77 528 55 1435 97 10 72 245 88 490 91 1627 0 27 79 641 26 211 21 12 9 1608 96 239 73 1779 68 93 13 247 85 5 61 41 64 495 1 69 83 64 39 42 1 325 30 656 44 141 17 1835 60 1921 97 1002 17 931 7 231 64 1149 82 13 21 947 63 82 19 538 47 1323 50 603 48 772 21 601 23 37 60 1366 80 132 67 304 38 507 91 265 41 1066 -1 -1
92 630 83 334 39 278 44 711 0 317 86 1184 70 183 16 2617 2 841 94 927 7 679 27 18 79 216 22 724 90 841 54 231 72 82 36 116 72 13 23 235 45 702 81 532 85 7 95 324 34 602 10 168 8 1352 29 66 8 436 2 48 92 406 98 600 79 200 23 1456 44 909 50 370 56 185 28 1161 3 159 31 728 86 313 81 2247 16 838 5 416 97 152 49 549 56 106 66 412 23 425 14 780 38 27 56 1314 3 348 34 445 14 866 84 33 97 970 66 139 15 30 71 52 35 1140 44 615 4 92 11 1177 18 625 7 1331 21 322 93 132 32 2587 0 534 33 481 67 91 31 152 25 687 4 692 75 146 90 44 5 1545 84 141 36 552 39 569 38 123 24 2682 10 467 34 86 19 371 62 94 83 3013 14 121 48 696 95 132 16 41 87 259 53 573 66 573 25 552 48 1846 86 1120 51 826 22 278 6 310 1 517 17 461 93 331 31 632 3 250 75 17 20 245 66 45 63 155 6 325 45 539 50 975 49 91 89 233 13 279 65 135 50 20 33 358 69 592 93 781 76 772 87 2316 47 186 2 50 20 438 94 999 19 853 83 33 24 126 42 1061 85 826 10 96 52 379 5 101 97 2858 41 2 54 323 99 641 57 255 1 335 60 148 52 2 98 63 41 803 89 445 14 214 15 892 21 339 55 185 43 373 72 159 31 10 17 153 30 59 4 37 37 12 30 379 2 1171 17 3056 3 740 14 307 34 405 11 84 81 829 95 238 39 190 68 741 12 267 93 87 26 1413 34 42 19 216 31 245 39 14 95 244 59 464 22 623 73 822 97 395 63 1022 11 31 99 203 89 12 88 2066 24 23 10 114 8 83 91 66 63 596 38 577 89 532 73 221 89 210 88 1167 53 111 41 43 21 579 91 151 68 345 36 478 87 137 79 17 29 121 65 718 81 916 89 133 73 227 46 639 13 218 12 1100 48 614 61 152 0 118 50 692 59 72 0 1265 92 695 96 172 78 66 19 76 97 201 57 337 5 1218 32 197 89 163 68 142 35 1548 30 155 31 940 51 36 80 1452 34 466 38 905 47 2041 7 246 19 121 50 220 73 297 44 131 33 109 34 7 57 169 90 239 83 40 55 2064 72 935 57 35 50 296 1 194 81 799 86 204 74 244 35 212 13 1712 87 975 40 1338 22 619 75 270 53 520 65 72 76 532 89 35 83 492 27 204 60 581 49 316 7 174 88 60 66 94 63 298 65 112 71 125 68 1323 82 449 68 114 54 395 46 22 3 571 31 449 98 129 10 1082 62 100 34 68 65 15 28 314 96 1280 89 235 66 349 56 344 2 365 15 193 75 78 32 603 94 376 41 696 1 529 10 356 12 52 17 228 80 8 92 902 4 253 55 68 48 196 93 21 11 1406 48 25 11 1554 88 1130 86 479 64 824 52 929 36 461 7 82 63 843 77 257 45 225 85 611 68 353 92 85 83 827 54 259 88 224 10 322 15 360 8 362 50 608 78 111 86 65 81 746 44 864 48 146 21 251 96 486 87 1472 92 65 45 294 6 1980 77 480 78 215 30 201 26 2085 87 402 7 123 53 85 41 1115 61 179 10 256 60 610 44 1088 27 222 3 212 42 159 65 1 37 137 16 72 17 1138 21 1257 85 27 21 945 92 252 35 528 12 1507 45 590 57 943 4 562 54 328 37 169 58 420 64 750 13 246 23 786 52 1063 73 102 70 337 29 197 13 351 17 292 52 843 61 107 71 2118 94 287 72 150 20 1156 56 1100 48 268 63 812 23 146 21 1036 46 66 64 1134 8 221 57 603 3 109 89 160 96 497 27 412 11 768 79 620 85 111 62 241 66 331 39 35 78 1083 3 635 98 738 39 34 82 66 45 398 13 1065 44 420 24 78 99 512 3 1211 1 242 2 522 76 585 62 1225 76 40 21 241 20 416 22 1298 65 2138 29 208 42 1432 44 241 94 782 37 1179 78 338 81 1091 77 420 38 230 64 1067 87 601 49 269 58 1205 74 36 81 430 1 943 46 907 60 628 2 354 97 1814 11 1848 85 551 60 309 82 414 98 591 81 223 63 104 13 238 95 74 88 141 80 498 19 109 85 98 89 152 75 1085 66 69 39 161 17 910 96 856 85 27 37 1327 60 110 11 1121 63 1254 88 100 38 651 88 51 65 192 49 270 56 720 55 295 33 231 95 685 76 130 43 828 77 640 33 138 44 3243 82 176 2 275 44 59 89 244 54 203 39 299 19 1600 62 1 58 495 17 1192 63 215 8 18 51 909 22 152 49 32 4 969 74 1007 81 310 36 254 49 4 94 436 83 304 52 250 68 1522 71 1017 18 259 7 78 8 2777 84 226 64 1664 53 200 43 478 13 188 21 209 9 64 12 848 24 402 66 599 27 34 52 476 25 434 75 1333 66 53 75 8 32 391 33 243 57 2 63 7 73 969 33 686 22 1906 68 2583 88 99 32 536 28 866 37 400 0 504 62 155 84 363 15 185 3 203 10 2481 55 5549 73 1724 72 729 99 28 51 543 48 105 93 524 92 762 83 341 47 1395 25 497 68 53 46 455 55 36 45 1776 39 181 74 1055 66 1720 25 2195 44 238 1 2577 31 1622 16 303 67 171 88 421 59 82 96 400 49 1581 22 6 31 28 66 318 7 452 43 2942 94 354 9 541 3 483 46 859 43 115 10 717 18 696 32 28 6 145 19 706 92 326 82 166 86 364 15 234 26 195 64 723 56 94 69 391 26 851 50 690 75 707 56 168 31 2057 0 529 3 436 87 558 53 144 74 493 73 68 21 140 96 456 14 1163 34 100 95 306 57 111 78 523 49 990 85 1017 39 729 30 171 83 1548 73 1019 17 47 60 116 67 1037 41 404 46 197 22 561 46 147 52 953 9 1165 37 611 40 50 91 524 39 294 24 1524 47 1674 11 257 15 282 14 223 13 374 23 1338 73 2399 8 303 60 216 34 397 24 158 4 251 81 319 69 248 97 168 62 733 66 2672 11 316 40 453 35 458 10 573 36 65 6 1700 55 425 92 194 89 2217 25 247 70 330 29 683 34 132 4 212 80 999 82 405 41 181 9 774 29 72 33 1204 51 2285 0 839 54 625 15 226 82 731 90 315 79 36 63 1071 38 3091 27 154 53 253 15 121 72 904 29 913 88 515 74 1063 90 235 80 333 57 155 47 496 10 54 63 279 31 1052 1 634 45 242 39 536 13 139 58 29 96 74 32 974 24 87 23 302 11 847 76 195 39 450 55 30 60 1499 77 598 42 298 37 1495 78 163 92 349 85 243 67 614 93 548 54 263 21 1944 23 1172 20 68 79 411 49 1951 35 123 13 66 67 961 71 182 23 1188 68 1178 95 94 63 510 69 491 31 1552 48 479 63 863 85 104 87 416 77 215 84 1394 65 257 62 820 13 625 16 809 23 48 78 202 52 99 72 1182 63 582 79 144 54 1253 39 1338 14 1163 90 171 93 487 99 939 38 1084 83 177 89 454 33 1225 44 140 40 399 4 1131 16 1509 20 280 40 787 42 879 68 152 40 547 81 451 17 685 85 135 88 2348 19 79 62 196 38 456 21 641 58 1594 92 721 58 944 89 107 95 157 97 1571 78 619 18 574 64 781 88 318 23 48 21 746 36 1312 89 179 13 442 28 1488 7 771 65 93 80 330 67 331 22 827 59 1980 95 269 56 759 31 1016 74 481 15 74 53 917 48 1810 88 163 43 318 97 296 67 82 97 227 94 286 13 710 24 249 94 655 9 297 3 649 11 881 72 45 26 509 14 309 24 464 91 851 64 817 13 810 55 667 2 160 38 266 92 276 67 770 46 1039 3 1 80 44 5 552 70 606 33 259 23 895 15 12 75 190 84 660 32 386 0 202 82 466 20 13 16 603 5 305 65 1121 49 1078 64 45 66 23 15 1349 83 325 7 8 35 1132 56 205 85 136 77 77 15 940 7 920 99 1065 2 2016 18 127 17 1523 62 738 80 803 71 1170 11 911 97 194 92 566 60 41 7 768 20 254 91 407 12 4 44 46 88 82 22 3 51 1329 25 32 74 29 23 570 79 480 10 166 70 438 7 359 2 336 58 390 25 511 70 246 56 958 86 141 28 111 50 220 19 18 6 186 23 1102 19 587 82 952 7 55 32 1022 53 289 59 1425 10 387 25 89 69 865 23 1 79 468 34 352 70 35 30 1801 33 584 26 390 17 522 60 875 93 1689 52 310 66 1356 33 72 8 30 39 447 52 97 38 1459 4 1491 77 1046 95 490 88 1344 46 386 48 482 86 442 73 839 46 439 15 1176 97 929 48 1072 71 782 92 103 26 748 14 47 50 2183 68 729 94 309 92 1257 3 32 2 956 17 1306 41 310 42 874 51 1151 84 1411 62 659 1 266 57 19 95 412 16 905 12 107 6 70 15 865 59 49 67 741 95 702 13 278 54 500 0 1329 42 166 35 383 91 139 80 1676 86 680 29 994 63 379 8 1024 98 893 35 37 61 85 78 314 84 153 42 449 19 342 17 908 32 625 74 439 77 252 47 1201 44 103 22 642 51 189 87 73 30 209 54 381 93 780 48 1016 46 266 22 613 11 93 97 276 79 695 54 122 51 128 99 564 19 324 15 564 67 741 20 802 70 305 13 55 47 317 48 379 94 187 50 117 81 1698 43 11 97 34 8 20 34 106 -1 -1
93 1092 42 425 71 201 57 221 75 345 0 11 85 18 71 331 21 281 72 1467 5 310 0 155 99 124 55 580 63 1280 40 239 58 114 64 61 38 152 39 945 30 216 3 1199 61 1307 79 424 4 1195 46 722 94 141 16 1736 55 238 62 1350 97 300 78 425 88 2925 21 293 69 1864 74 538 21 1306 4 518 70 107 9 1088 83 836 67 627 37 2774 74 151 13 1776 57 561 12 269 44 470 80 278 62 338 65 646 42 1655 56 1054 37 262 3 2464 72 483 42 563 44 1336 30 262 61 314 69 461 39 780 82 858 28 857 69 1749 6 441 7 88 29 948 55 675 11 989 96 540 86 6 12 1480 50 327 72 251 54 146 64 1876 82 272 19 1572 20 299 30 181 98 1443 35 498 0 277 81 434 99 540 71 1880 9 1013 68 132 61 296 76 107 98 248 9 484 22 189 58 25 6 232 25 353 59 2280 14 65 19 853 22 184 2 322 16 556 67 222 85 324 79 402 48 1301 5 10 89 718 22 1112 20 1277 80 378 69 1259 40 58 21 607 19 338 55 1248 4 585 24 1358 70 375 78 685 35 427 99 51 21 1092 66 321 10 183 74 627 42 2376 43 789 71 1001 7 65 74 44 50 1310 14 407 3 67 12 884 38 158 66 39 56 370 61 558 21 598 58 778 48 24 28 948 27 172 63 131 18 166 46 241 28 2144 57 691 17 752 58 22 28 82 61 1996 96 17 60 799 84 170 55 162 59 254 67 160 99 126 20 344 3 68 32 829 22 620 76 196 99 241 22 430 56 1374 19 71 0 204 47 368 97 443 84 459 43 1162 78 73 41 521 93 1172 74 157 62 592 22 801 51 218 23 728 65 1052 79 901 71 678 56 1487 34 873 82 761 75 73 10 164 33 666 71 127 96 423 56 443 49 375 89 5 56 1461 13 862 8 335 40 149 66 228 19 17 74 1936 1 170 29 912 3 2848 40 485 3 752 8 2112 97 1051 34 42 94 29 2 14 16 690 32 98 73 331 26 722 20 147 88 499 95 1861 25 162 9 667 52 393 86 319 31 378 63 59 29 588 52 730 32 107 62 370 70 1329 68 526 47 161 52 1526 4 51 77 37 58 123 17 526 23 114 28 725 29 2354 44 163 60 102 36 783 77 87 31 238 71 1809 33 460 58 144 48 1293 76 494 16 227 84 1 62 734 38 1243 57 119 5 76 12 993 48 289 2 16 58 704 82 208 46 488 43 608 86 1052 29 742 68 438 63 1067 10 791 9 230 35 103 80 728 6 59 34 744 12 84 18 1858 52 1011 37 192 82 3018 90 939 33 1256 36 3026 12 181 32 73 51 95 3 444 49 984 25 254 71 126 76 616 73 175 29 1405 40 2069 89 1136 37 306 39 1281 18 351 93 1304 96 103 80 353 97 87 1 448 55 540 90 951 2 486 44 1122 62 76 98 46 92 807 53 1769 9 2138 1 153 32 486 30 265 6 1236 88 1375 16 487 44 114 12 1422 32 523 15 557 36 209 26 505 23 876 58 251 60 498 83 460 9 4 59 1117 10 329 23 2509 80 457 65 315 36 611 28 1383 86 199 48 171 79 66 80 974 40 520 54 163 41 1155 31 255 27 105 87 453 76 1554 95 207 67 387 7 239 50 1436 10 322 70 102 13 195 81 533 22 1306 62 406 78 331 80 682 85 1240 34 108 77 1337 0 185 81 380 38 169 58 108 46 37 47 830 20 308 22 40 82 1042 67 68 85 2064 28 1073 89 736 78 669 26 1639 32 2669 2 485 55 49 42 242 98 129 91 163 93 22 75 237 57 620 82 762 23 817 92 130 64 467 24 102 89 1516 34 834 86 584 65 380 22 627 14 160 46 13 59 63 16 220 3 495 24 734 95 313 66 300 60 3014 69 1342 38 2665 9 256 39 1135 36 81 84 98 76 225 38 307 3 460 21 20 79 571 89 311 91 286 3 1116 68 1735 85 357 22 217 6 49 51 147 3 631 76 14 68 200 47 109 95 304 94 950 13 392 81 760 77 616 34 1254 14 9 5 223 10 199 7 1558 28 538 71 1415 99 519 14 19 12 192 9 22 26 1837 16 596 35 200 25 152 22 172 58 1607 96 139 54 307 84 953 13 205 44 1786 2 1253 36 1135 79 463 73 1330 51 2165 74 684 85 436 28 77 6 2290 83 6 3 854 64 143 42 327 91 530 22 13 3 654 24 1419 47 18 48 712 84 353 44 1098 96 757 61 233 22 1315 26 117 64 93 68 84 44 1012 62 744 64 520 68 1234 5 822 65 97 6 53 25 531 7 743 83 959 69 249 39 269 32 1745 2 1065 58 73 82 87 31 1400 88 1081 61 1869 70 667 47 584 75 1184 32 87 62 102 16 1584 33 1733 92 623 99 285 96 752 1 1168 63 216 89 548 13 268 83 205 40 594 97 722 3 795 45 556 67 244 59 481 70 165 65 222 16 61 69 82 34 580 71 351 46 58 10 476 24 50 28 172 44 666 79 1879 71 331 27 56 78 1573 41 153 26 605 40 102 19 196 61 5 87 170 43 1145 51 704 31 673 69 393 66 1174 33 59 47 631 48 29 82 221 76 745 14 419 7 865 63 70 30 782 87 42 48 2 45 664 84 250 26 190 13 111 53 1559 89 630 27 365 93 118 65 676 89 300 33 8 96 2015 39 1534 95 231 77 1122 21 83 45 314 64 818 86 262 44 218 9 253 95 161 73 764 8 563 50 409 81 314 14 194 48 55 99 629 42 47 98 1441 25 2461 77 194 27 555 11 81 62 1000 31 432 96 1401 67 411 58 6 59 1713 88 558 46 1498 19 365 53 193 72 976 96 1440 4 287 6 589 90 770 34 262 96 483 90 30 67 1720 43 156 20 1289 47 689 95 341 69 810 47 1053 18 174 36 1216 72 1377 21 628 85 194 29 39 3 782 29 943 2 51 67 1578 34 63 71 1011 63 79 22 41 68 8 91 860 80 1139 7 706 69 470 14 2112 63 1125 84 11 43 538 51 197 86 1610 90 466 14 609 73 84 87 52 3 1049 43 304 1 1376 59 439 42 151 97 56 23 387 22 309 10 1299 80 322 9 2 13 873 40 645 47 24 49 1401 28 19 29 455 16 17 99 49 69 761 17 78 77 321 89 772 0 1168 95 25 23 521 18 320 29 171 59 88 41 361 50 1878 12 517 74 96 25 382 39 278 75 125 81 1816 66 75 89 489 38 1888 99 68 33 436 34 146 17 329 19 533 41 2329 45 1271 61 2098 22 146 48 414 3 541 4 114 80 1230 35 276 83 587 96 450 24 476 43 372 31 520 29 1035 14 395 39 85 47 275 48 3568 15 33 22 9 44 2 71 418 30 773 69 600 20 641 16 162 58 160 91 1174 74 872 19 1750 58 123 71 1073 76 617 85 385 39 1393 54 528 0 287 23 27 47 755 24 155 57 981 91 337 87 274 35 555 39 1234 22 1509 14 139 2 92 41 141 74 598 98 636 15 75 79 199 81 243 50 142 78 482 77 380 56 279 72 310 80 872 31 2401 69 213 92 746 96 84 51 526 76 292 82 1074 42 16 51 482 46 71 45 1167 30 38 12 203 61 529 91 116 73 1276 81 391 28 129 8 548 11 638 67 223 28 14 93 395 87 452 77 946 45 1836 36 41 97 143 86 1045 22 64 45 1174 22 433 97 396 13 257 96 1611 37 343 0 136 91 893 62 218 36 11 82 204 5 47 98 13 23 195 29 535 58 234 2 1554 20 940 61 919 12 1910 47 535 82 718 2 125 34 483 42 59 63 569 18 663 30 1178 87 1844 32 1233 51 2055 25 891 53 94 63 44 72 304 75 140 82 817 84 327 65 80 35 1420 77 31 23 72 7 117 77 294 22 1323 79 9 54 1044 36 1757 51 732 11 597 76 89 8 354 72 633 80 270 92 83 61 248 23 961 38 395 30 205 79 112 87 233 62 55 51 392 49 578 42 85 92 87 0 687 49 215 46 745 83 921 85 360 19 877 22 1771 49 1016 50 867 47 648 27 75 65 473 43 163 8 1423 88 136 50 454 76 180 48 72 81 781 47 1067 71 279 43 457 92 139 10 748 51 1723 9 82 22 342 87 526 62 239 85 814 59 130 10 75 46 549 41 629 12 1172 1 2030 44 946 35 422 84 1150 70 1212 13 123 14 408 32 618 37 14 31 98 95 969 61 169 73 83 50 330 2 458 94 346 67 154 88 90 94 549 8 1659 83 844 12 200 45 1537 20 298 74 783 76 873 3 416 84 13 62 43 61 134 81 138 57 204 98 596 16 243 78 1150 82 361 86 1089 2 24 56 1222 86 314 87 1379 13 67 0 297 19 598 59 293 10 72 -1 -1
94 38 15 461 31 81 60 19 92 301 62 304 57 336 62 1145 27 153 16 717 97 262 49 299 69 785 44 1182 46 3076 13 486 23 206 96 785 82 304 66 325 10 746 83 1216 36 1073 64 3 94 198 96 2599 1 606 93 124 53 451 70 172 50 590 98 1903 44 776 81 111 67 1141 33 242 89 84 82 1002 63 414 69 1119 68 38 47 492 87 596 4 610 63 363 34 474 90 1168 9 1111 79 777 32 780 50 1153 35 914 34 245 10 1254 98 218 70 377 95 848 17 78 96 952 10 1094 42 731 71 116 89 557 7 288 97 838 26 39 34 587 78 216 68 478 78 141 73 926 84 41 0 1505 18 922 23 59 50 93 71 239 72 415 19 889 62 486 97 1032 98 453 74 588 73 778 32 481 90 395 96 2259 98 503 85 1444 24 1204 4 251 40 437 9 167 82 266 24 1770 82 136 17 17 47 33 69 253 11 147 60 1003 8 435 71 417 33 386 49 31 81 1465 34 55 72 12 55 324 78 388 98 225 97 658 79 150 11 1596 8 88 58 264 16 114 39 74 91 60 38 119 96 157 54 4049 16 1864 35 100 58 287 10 591 40 26 12 1149 6 507 9 1247 40 760 96 241 86 675 99 571 45 73 93 944 61 1356 26 304 56 613 58 148 60 114 46 127 57 13 64 448 86 208 58 565 23 1261 32 437 15 583 79 207 19 881 15 951 69 243 81 267 67 1325 12 1337 26 134 91 135 77 73 46 240 6 395 1 590 55 295 89 2058 88 9 44 791 70 675 11 165 15 44 74 479 1 2 52 95 30 260 96 71 51 300 67 1123 35 1181 24 678 33 1782 61 165 83 662 87 1269 83 496 0 1178 1 807 24 435 16 1737 70 94 11 195 7 1370 84 469 62 12 89 217 34 468 16 416 12 112 6 1023 26 529 33 601 86 390 4 1314 24 66 73 44 12 67 18 1475 58 74 37 301 34 558 46 293 4 1243 21 699 2 63 44 262 49 824 65 52 66 1315 92 60 87 517 30 149 87 681 21 599 54 610 51 1382 68 438 91 1658 3 32 93 974 20 101 80 252 94 364 38 585 87 223 30 448 17 218 16 326 70 776 8 78 16 106 56 949 25 80 34 708 56 380 69 590 36 137 95 203 23 1306 61 13 49 130 33 1 77 138 83 932 85 411 67 431 58 14 59 6 75 216 41 239 86 90 32 795 62 289 55 74 12 229 24 10 48 1092 85 1385 42 152 21 39 23 253 56 613 25 756 76 354 28 495 71 1473 17 254 32 61 23 327 25 1219 90 69 16 511 92 1201 63 1134 41 138 11 473 88 91 44 846 1 111 79 24 47 58 3 2076 90 444 72 403 32 1711 65 501 17 957 43 760 5 1078 62 1361 73 411 72 492 54 122 35 411 79 428 88 463 77 366 52 176 69 3 72 95 42 141 71 7 12 822 14 1476 67 254 1 518 91 259 55 164 2 159 78 72 37 629 65 139 54 1308 42 127 3 172 43 339 49 119 6 83 50 1010 38 1173 50 691 69 112 38 895 66 2050 9 1935 3 847 60 441 33 166 26 642 52 94 21 1391 26 1830 33 617 24 57 15 957 59 431 19 554 52 92 92 858 7 527 90 42 40 105 37 30 11 31 92 579 40 469 46 433 34 665 76 976 57 364 67 140 33 408 13 355 9 455 51 470 42 292 77 1106 45 243 96 203 47 339 25 417 29 833 13 70 12 95 16 693 64 1563 45 89 74 2925 17 597 98 1083 37 420 5 209 13 2212 30 309 27 900 8 961 88 1973 28 235 75 1569 14 170 64 418 40 569 60 82 15 44 93 242 23 137 95 1500 54 1015 71 1695 91 80 33 13 50 910 55 166 77 542 7 546 27 522 23 1519 80 963 45 1045 13 2047 51 1736 21 46 32 440 79 311 78 634 31 1809 52 1272 17 233 14 1210 64 397 5 612 73 385 33 1191 49 330 5 109 74 85 84 84 98 24 7 1885 81 2064 56 175 75 290 25 731 80 164 67 253 15 879 4 928 84 222 68 557 32 746 40 31 21 214 29 1624 13 629 99 472 84 411 52 354 8 89 23 85 85 608 89 1866 84 10 87 711 66 1801 79 196 9 406 46 2504 60 76 79 42 71 504 41 93 64 39 29 84 61 510 64 464 62 469 58 393 6 38 4 1133 52 433 47 757 2 383 9 629 49 226 97 29 28 140 17 240 21 508 18 1463 94 1736 76 898 30 3549 43 424 74 445 31 151 1 201 84 784 60 312 43 117 50 508 94 1 35 789 42 975 9 1375 92 172 84 381 60 654 68 399 74 147 64 141 7 8 82 217 36 521 32 1753 7 268 14 118 91 850 4 1175 9 226 21 1030 86 91 82 495 94 23 6 879 65 1480 46 558 37 179 33 1094 60 45 40 149 4 374 88 369 71 533 93 111 42 1310 36 483 83 424 52 714 22 182 33 144 63 603 26 841 14 694 12 421 28 268 65 448 91 324 1 509 14 84 35 71 55 44 91 704 48 984 55 181 64 720 92 634 88 449 87 513 73 744 20 436 48 33 66 415 34 2034 31 581 92 178 55 1089 63 519 78 1776 91 57 77 103 46 3227 49 880 34 78 31 266 74 803 29 1078 90 4266 48 535 62 325 48 496 24 990 56 89 73 1455 77 507 11 2015 58 240 10 828 19 176 87 66 86 298 94 896 58 236 21 483 53 82 21 14 65 1906 60 149 1 587 5 80 76 389 86 105 70 98 60 278 0 313 85 1497 68 730 10 558 79 53 0 355 21 124 46 1701 17 723 75 474 27 96 43 990 32 2819 33 181 13 200 3 1043 72 236 89 291 51 515 70 154 51 155 63 185 71 516 30 120 92 1141 90 2010 76 188 47 600 81 1583 36 139 91 1211 60 796 35 817 17 855 83 801 18 127 64 231 89 53 92 310 38 928 60 378 97 290 64 1246 34 36 91 826 18 324 33 143 72 83 17 480 80 945 39 697 48 62 59 137 32 959 97 417 76 518 95 56 70 574 56 520 74 199 27 788 52 386 72 39 79 589 51 588 38 702 53 161 94 294 27 737 15 381 79 130 23 4645 21 433 51 441 34 46 49 1561 40 570 83 234 48 2016 12 117 41 38 83 955 50 145 82 462 96 286 35 470 19 78 84 1995 1 1611 75 370 68 81 60 170 65 50 36 820 7 82 86 1156 98 649 68 631 61 48 58 222 1 3191 43 931 0 248 87 210 12 1442 28 1071 42 222 17 461 31 245 6 796 62 2447 5 334 8 707 66 61 31 277 46 903 34 324 26 18 12 1039 65 363 8 259 48 119 93 835 6 10 77 546 55 79 68 429 52 76 24 251 91 543 33 288 25 878 87 1453 97 308 51 1304 53 48 38 118 50 252 13 667 49 305 26 140 94 203 54 232 85 171 24 326 43 1212 50 75 10 368 54 459 80 106 86 277 1 85 4 521 64 777 34 39 39 223 54 469 46 32 0 114 14 506 95 9 14 223 8 1402 62 15 58 189 52 163 32 60 40 1604 36 895 37 173 49 61 56 297 29 889 68 680 5 1642 94 2246 48 21 51 1175 11 150 76 528 87 685 43 513 62 1218 16 863 82 344 6 506 70 557 25 304 33 746 86 680 53 651 80 230 59 3480 47 208 59 410 52 315 6 2306 67 649 98 719 22 277 51 2187 75 582 66 656 47 3502 85 105 50 2632 39 356 28 445 48 2163 17 253 53 168 78 256 53 95 69 298 20 282 31 576 89 2826 83 2010 97 1435 49 146 19 600 53 375 82 707 43 43 58 933 20 221 54 741 74 1286 58 53 51 397 82 434 94 175 56 685 98 29 44 492 31 19 34 1095 27 37 21 113 56 190 46 140 99 17 81 733 64 1142 55 1117 70 160 38 367 92 1293 49 127 88 953 48 855 34 17 33 85 13 387 44 431 84 891 23 8 46 2232 32 596 33 33 58 1191 59 133 12 126 45 884 27 594 40 422 89 116 77 261 76 111 85 125 99 141 7 161 89 481 37 14 38 180 97 1713 22 639 80 161 87 1044 13 44 58 56 52 805 4 418 52 341 89 363 78 142 89 90 27 1047 35 197 78 1180 14 326 85 2952 5 138 54 65 96 555 0 953 60 247 55 334 21 459 28 2331 11 375 56 121 76 117 0 131 4 3186 55 163 96 529 51 46 28 1249 79 96 34 1062 38 1234 55 556 4 303 52 2628 85 589 10 205 25 436 50 195 54 1132 38 728 49 64 65 13 25 1259 37 748 47 1606 98 270 50 850 90 270 20 408 13 5 91 75 48 166 81 442 50 15 87 905 2 598 44 275 38 1055 27 681 92 1516 7 43 18 2313 25 321 30 623 15 185 50 1867 28 349 82 446 37 711 1 91 76 389 0 87 50 1964 62 1262 8 250 4 699 50 49 37 428 24 522 55 997 27 1 24 361 41 75 95 228 74 140 70 151 60 600 62 403 50 1390 51 13 46 1221 69 9 33 280 82 403 87 928 60 280 78 125 76 45 68 379 77 207 42 356 47 87 40 985 82 150 65 213 82 946 16 225 -1 -1
95 508 45 287 79 354 43 616 12 211 44 2180 99 175 34 185 24 447 7 15 66 668 78 1207 33 974 39 281 92 163 84 9 71 54 41 1225 59 45 79 1016 60 97 79 637 29 28 53 515 36 220 76 402 32 616 22 179 39 789 81 463 80 669 11 160 7 1357 80 981 77 120 34 360 53 520 11 2281 98 315 46 21 13 788 94 268 37 1675 91 527 17 321 34 1446 31 140 90 217 9 289 20 1699 15 438 27 422 25 200 43 46 91 2980 5 2177 54 88 88 1179 31 1285 1 1079 39 477 57 1090 86 61 88 207 34 406 56 87 28 419 32 1260 65 155 69 296 9 318 92 272 61 138 35 105 78 1077 58 61 91 787 73 186 75 1415 47 165 38 62 44 456 67 191 5 1769 96 7 89 323 69 41 13 281 96 406 70 431 7 82 51 490 25 106 45 754 19 923 51 250 66 154 99 643 80 103 79 1215 49 716 20 375 41 853 61 114 29 699 66 25 38 409 84 949 89 448 67 1200 35 285 94 3341 66 1015 70 374 21 405 58 159 80 209 33 974 2 962 61 865 10 814 55 205 58 419 32 581 21 2155 64 1542 93 169 36 416 31 1547 43 580 42 2149 94 632 11 294 92 261 49 441 53 1169 39 1489 94 1141 90 60 48 215 22 705 21 317 15 398 30 42 75 56 38 1062 15 62 85 1146 32 996 23 495 49 10 54 2791 87 472 13 942 71 567 83 949 22 699 42 147 4 48 97 137 33 958 83 169 84 516 42 346 68 1079 26 15 33 485 86 150 9 717 24 3 19 104 16 2020 99 170 88 364 13 1270 69 556 10 804 77 1385 92 1237 69 2303 20 1051 63 115 71 934 93 181 78 34 7 1299 9 1291 32 58 81 513 56 74 0 290 8 113 57 301 40 866 78 343 93 59 89 563 21 45 6 38 57 438 58 39 36 310 44 20 29 2028 86 735 99 1315 4 400 44 577 9 626 51 130 59 945 96 2 71 4012 1 730 94 128 12 931 91 42 10 61 69 564 46 322 88 1 76 415 82 454 62 1650 54 86 85 1289 91 271 45 29 30 715 59 273 58 253 59 1023 45 2006 55 212 64 150 24 172 52 977 89 4 88 634 29 367 37 220 89 363 58 448 19 60 54 1757 23 296 34 24 6 600 68 2707 92 394 39 562 54 76 12 4 47 78 24 133 41 192 17 153 45 194 1 878 89 147 38 593 1 2330 32 47 96 405 71 45 92 391 78 403 42 254 68 396 49 1277 31 7 14 348 8 57 17 217 45 388 53 132 54 196 0 49 28 1050 9 1698 39 132 37 213 4 1143 17 498 30 832 25 840 67 877 70 316 94 550 45 1270 76 387 56 405 26 166 16 1005 30 86 29 2824 12 468 72 28 86 217 95 1462 53 1 79 1124 54 812 33 987 92 299 61 195 72 749 74 21 84 494 25 218 36 261 53 2775 21 2176 97 420 76 295 78 809 33 66 50 1150 71 90 37 553 26 496 72 26 63 405 0 1080 88 1590 16 505 1 152 82 6 37 229 23 530 97 438 12 154 24 122 47 382 40 264 34 345 31 471 76 340 56 1195 54 299 27 5 53 92 68 1137 12 65 66 1043 94 680 60 2318 12 14 17 187 47 253 10 1120 88 114 33 114 99 627 73 428 55 104 43 39 92 828 15 74 7 539 19 105 94 901 55 27 73 542 71 586 7 1951 64 1563 87 186 6 48 82 1792 59 219 46 255 91 162 22 323 28 40 58 56 0 601 32 108 72 815 42 73 14 929 12 267 77 1827 86 157 57 1850 59 885 84 43 50 817 28 18 79 162 73 159 61 1350 58 579 12 276 91 257 5 382 14 92 37 256 52 922 62 155 87 1166 50 177 71 646 42 375 51 293 26 70 20 590 68 197 88 534 44 1996 42 336 23 202 72 613 30 1603 89 65 29 836 7 3371 30 1100 51 804 78 421 58 1209 73 1041 70 398 88 1494 0 659 20 863 42 749 47 716 49 273 29 2113 3 113 16 184 66 1094 10 1027 29 157 14 394 31 29 1 3334 23 225 6 79 36 92 74 161 48 1414 86 421 81 80 40 69 6 34 43 371 26 143 57 990 58 1310 13 1244 8 712 11 41 89 2975 50 81 59 1383 18 43 60 210 29 1372 73 519 2 1105 41 142 76 1690 11 2911 64 775 56 518 1 586 46 251 0 721 68 64 70 594 42 341 74 653 8 296 71 171 92 101 58 237 72 562 82 309 64 15 29 1419 32 43 94 14 51 1512 8 243 29 592 11 242 29 470 30 338 81 448 95 470 76 548 58 270 67 281 72 604 40 82 38 1989 40 212 83 889 66 75 64 175 87 1765 97 1579 53 372 55 1077 77 353 86 585 84 463 51 1373 49 424 20 787 75 471 99 606 41 241 63 523 66 669 50 1273 95 220 72 1631 89 391 36 1650 70 264 5 175 31 843 47 262 31 166 58 434 72 859 58 43 51 300 47 129 62 139 40 1547 85 51 44 329 98 346 15 73 47 1198 67 1776 14 402 49 2331 85 181 84 128 3 961 25 1362 53 190 46 8 67 303 83 523 63 214 15 766 87 771 33 382 2 125 56 1429 42 1 10 1515 69 576 58 1235 12 4600 4 302 77 776 18 1054 89 297 90 545 95 993 48 322 37 22 28 362 15 1550 26 1340 53 36 0 158 65 130 14 124 30 326 41 1578 57 1573 47 371 84 191 60 656 24 1904 26 487 4 5 74 767 78 937 71 502 79 82 35 300 69 169 62 2210 26 1366 18 336 19 258 2 18 98 136 75 174 85 519 97 37 2 61 79 571 89 758 59 198 5 463 83 359 68 236 32 246 29 2223 53 1144 38 7 96 10 1 116 6 319 92 109 80 708 34 970 28 1021 3 2982 9 161 15 660 30 115 83 1269 61 355 63 1644 24 645 71 293 70 465 75 721 29 549 60 537 31 1349 61 1638 18 318 89 885 59 865 42 84 36 287 65 496 5 879 43 501 76 166 64 310 90 112 95 731 82 44 56 53 60 126 10 305 67 1476 33 132 60 2009 29 87 24 40 65 454 39 624 77 877 91 20 96 29 7 489 68 490 24 300 20 462 57 1186 68 1091 97 178 54 1077 83 4583 64 382 95 494 21 244 14 161 10 653 91 245 35 603 36 127 79 731 90 189 52 2024 12 719 60 523 6 627 89 167 17 973 10 511 85 330 23 1124 49 1301 12 1224 49 2105 75 1622 51 402 50 376 29 1827 5 1615 73 48 12 426 98 653 49 911 10 1295 32 196 70 1237 68 405 9 1239 81 544 37 161 40 3376 82 4 97 1243 14 422 11 413 68 268 72 939 3 97 37 544 1 62 17 31 44 30 66 583 91 278 87 401 82 29 98 696 24 607 53 209 49 1788 56 560 93 154 47 53 80 279 81 268 30 1138 46 110 85 15 59 463 49 103 2 548 32 75 82 532 29 965 76 534 22 72 26 175 75 627 11 843 38 1206 45 389 71 695 14 894 54 824 82 1261 47 869 56 82 29 60 5 573 57 893 33 100 72 145 27 1206 61 968 18 13 95 158 29 501 45 2730 6 612 79 48 47 685 61 4 70 165 76 564 52 1660 87 416 79 1309 72 236 48 133 37 554 27 283 19 167 67 888 92 1224 49 2414 58 220 20 497 66 325 37 125 86 787 62 326 76 123 86 564 82 29 41 145 52 323 39 213 17 825 49 1121 85 253 6 839 79 3 85 187 44 1491 62 43 23 486 51 71 80 496 62 203 75 704 36 175 84 297 40 616 3 926 36 320 53 1559 56 83 22 542 17 164 93 1500 73 1199 40 845 22 1813 30 1257 41 1768 54 119 37 80 73 105 78 277 90 47 8 382 27 1312 45 331 66 1445 75 1357 65 1214 36 681 37 2389 1 1149 20 139 87 22 64 792 33 451 34 329 65 847 72 426 60 300 15 2560 99 121 13 429 76 1742 88 416 54 102 88 353 13 1288 25 793 34 148 58 184 67 457 16 324 46 476 2 2136 40 264 84 117 94 776 14 1534 97 149 96 132 70 268 3 551 66 321 99 330 36 1336 44 628 14 169 59 492 3 2455 7 588 18 308 67 695 97 835 38 820 75 1018 95 209 80 399 9 1071 7 704 59 731 99 73 57 153 12 160 41 74 11 3 18 137 57 63 13 1307 35 2025 25 82 28 1023 52 280 35 254 98 14 66 30 57 370 97 761 98 957 96 75 45 233 58 377 7 820 45 2956 63 188 32 57 -1 -1
96 153 14 1035 69 648 4 324 61 274 51 453 99 459 67 1314 59 2364 67 682 43 701 45 425 20 55 74 662 85 488 98 558 15 266 73 333 82 7 64 1471 8 227 75 2020 81 993 40 1046 50 810 13 428 81 1198 91 311 39 1212 1 2073 10 1166 95 871 4 642 47 179 95 598 26 238 70 307 36 46 28 36 49 40 30 191 69 987 63 245 40 27 51 514 60 254 99 59 96 174 56 7 34 413 54 123 5 1055 40 151 84 189 32 306 46 1798 71 418 70 212 72 52 82 1793 94 378 89 458 7 64 71 339 23 407 29 359 23 238 14 497 96 4 18 28 73 566 2 416 79 678 67 892 69 232 82 26 13 689 7 1037 29 1308 86 184 13 249 41 5 29 584 71 900 75 457 3 1276 99 34 41 250 45 1072 48 683 13 2044 40 318 69 2407 85 1629 11 263 80 17 89 26 16 325 25 169 62 348 74 700 67 598 38 1393 24 1681 82 643 11 231 38 43 58 2418 77 907 75 584 9 902 31 1756 53 203 90 194 40 157 16 129 22 29 68 312 36 446 26 685 46 74 62 10 2 997 87 1301 68 96 92 78 79 438 8 1345 43 288 0 60 25 383 4 357 86 523 78 610 87 570 66 277 10 1701 70 1094 98 246 86 71 11 214 83 1553 53 1001 92 1754 31 1044 28 388 79 117 61 1560 52 204 50 166 6 320 11 240 35 2634 28 482 8 1159 78 253 94 1438 75 287 2 113 99 341 50 231 52 67 68 79 13 834 74 184 54 207 75 2965 88 499 95 1323 39 9 46 109 35 825 29 729 30 21 29 274 70 2218 96 92 35 251 83 906 67 502 96 513 89 811 91 47 4 889 9 478 92 534 61 636 90 325 40 864 15 710 90 251 30 170 58 1053 65 88 92 1284 69 202 27 157 95 505 78 529 88 184 95 16 45 362 92 677 11 1207 15 85 64 439 92 194 61 967 69 1054 2 924 66 2399 45 763 88 901 66 1615 62 902 27 78 3 519 0 420 29 447 24 1433 35 1453 24 79 43 19 36 56 43 978 84 489 68 713 95 231 20 439 3 342 15 199 11 464 1 781 55 893 67 827 35 933 38 43 95 313 35 149 67 126 62 1047 51 1149 71 109 94 106 7 59 65 831 31 256 91 935 94 944 4 696 38 124 82 413 40 903 19 105 53 406 28 277 85 2006 49 820 83 585 63 103 17 1731 89 5 91 1048 51 199 46 1481 11 920 26 494 5 1672 86 11 57 156 23 680 93 1078 6 598 50 399 51 136 44 15 30 183 58 651 56 147 94 177 11 639 59 1401 15 136 1 431 82 334 85 1053 34 336 71 1364 9 421 90 786 97 683 64 284 56 1065 30 1060 8 1082 44 31 27 400 36 167 9 205 8 321 92 1292 18 392 80 981 34 98 92 61 4 1208 80 925 63 542 13 258 40 1771 90 432 17 629 83 633 40 233 84 1713 21 748 91 13 24 398 50 201 33 469 69 79 74 178 92 52 40 242 14 128 99 81 13 88 74 42 44 124 2 99 47 186 34 50 40 453 14 44 37 538 32 103 21 1441 2 1262 55 302 83 1145 50 52 69 1571 95 521 23 756 67 108 7 1338 27 3206 80 633 82 601 14 21 58 28 90 700 87 584 4 405 76 46 92 704 17 974 4 289 5 3960 72 87 34 327 24 1249 51 707 18 648 23 1482 90 105 51 749 47 600 33 157 30 588 75 130 84 42 99 1630 41 273 85 403 83 326 97 798 32 807 28 159 43 118 54 412 52 18 37 1618 28 300 71 508 50 415 76 1784 68 485 96 84 14 288 7 17 32 205 8 1643 56 653 71 1953 88 371 51 359 21 517 28 1062 75 137 47 2293 72 635 93 140 60 1023 53 634 30 188 62 689 12 578 24 108 41 142 15 109 69 464 54 284 11 139 66 353 69 103 3 649 70 48 52 616 7 79 43 424 95 48 91 20 96 745 92 2193 97 429 24 2052 63 316 39 432 94 716 10 540 99 1529 58 606 99 385 35 1501 91 110 17 193 42 1153 33 76 82 1023 33 127 64 350 60 538 38 104 81 203 93 519 9 582 29 185 74 1520 50 401 90 53 19 73 15 1179 70 1149 13 152 73 453 55 400 98 146 47 974 88 1251 4 457 87 275 2 3248 51 238 13 130 35 629 57 105 15 812 69 263 24 554 36 227 15 158 11 301 72 617 5 33 66 121 84 139 32 310 87 1480 8 1090 73 60 30 246 24 1120 55 246 52 232 62 944 26 1101 34 659 95 618 67 53 97 1588 57 530 85 517 87 1183 83 290 90 318 62 371 77 47 56 1450 70 588 49 355 80 284 40 1798 13 233 39 2247 91 58 58 2423 89 952 94 1226 89 1065 65 38 73 285 36 185 87 65 77 91 91 293 87 508 22 6 24 298 23 826 8 410 32 1236 53 200 71 239 35 455 65 433 2 1142 89 1 47 1009 96 320 21 778 57 118 84 301 34 120 58 796 5 128 35 151 62 81 89 769 39 918 89 232 97 850 43 307 3 741 2 241 37 223 39 574 52 494 96 1109 56 12 61 12 39 428 56 416 44 1398 70 981 25 402 2 751 86 268 48 363 58 405 98 142 54 138 69 1012 94 742 52 660 8 451 4 393 73 74 26 131 41 661 56 2111 50 2261 57 572 82 728 68 217 10 62 70 1006 77 503 29 428 45 122 17 27 54 117 92 1894 95 1695 22 1255 0 1180 19 12 74 1361 7 2374 18 54 16 121 71 933 44 861 56 1749 97 4 52 2052 86 3119 60 514 72 187 81 1273 12 190 84 296 87 670 18 185 1 186 28 691 52 986 74 617 85 652 56 460 83 833 51 499 85 447 2 390 31 45 62 45 48 339 38 211 80 703 15 281 24 268 21 1119 71 109 64 84 83 375 55 122 31 770 75 267 18 771 59 511 46 491 48 200 23 112 57 676 75 203 67 163 10 385 40 914 48 354 49 44 36 461 54 651 74 370 59 41 41 973 74 564 49 1242 63 320 11 1225 89 118 70 527 0 664 3 406 51 907 6 1501 53 582 71 479 85 296 50 257 44 1071 77 226 50 1642 45 95 19 54 45 645 41 2854 26 870 96 386 99 71 10 499 87 553 61 757 56 848 52 251 75 752 34 538 77 220 42 1795 96 861 36 589 63 223 13 111 1 133 32 5 28 188 79 655 32 719 58 114 28 762 97 963 69 1070 8 461 95 19 91 1383 39 85 94 68 23 306 80 5 84 227 75 12 27 2068 52 507 70 2805 66 1790 31 439 87 257 91 351 63 129 96 975 92 641 75 297 14 545 44 384 40 870 31 79 18 91 76 52 75 563 66 1639 61 47 93 1526 69 173 47 490 53 727 93 435 48 798 65 58 75 1000 86 1329 68 50 32 1101 67 1566 6 7 60 74 82 146 84 129 16 889 52 237 57 3207 15 182 14 549 71 300 43 1123 57 99 49 92 99 1619 46 709 98 209 17 521 47 551 40 723 69 142 35 775 96 1374 41 769 13 259 51 2 94 611 21 243 85 273 91 771 82 1522 96 1066 54 293 21 531 20 714 0 1618 78 461 54 6 88 102 42 250 55 526 5 379 14 2016 43 1244 96 153 10 122 96 501 57 1684 41 247 81 2705 78 283 62 991 44 39 67 231 49 239 87 619 42 2294 25 718 78 402 4 118 26 319 39 719 62 227 46 1274 93 256 59 367 34 298 88 821 28 71 19 315 72 659 46 937 30 971 17 207 94 390 97 281 30 131 67 189 24 527 41 116 8 747 3 2093 43 949 82 215 74 87 47 536 25 879 79 642 67 353 48 199 79 301 72 763 35 233 93 1747 41 331 49 119 56 409 11 41 97 684 81 442 91 443 31 496 51 1220 48 127 14 323 71 1003 39 165 10 1066 45 468 26 46 39 1198 0 1189 72 857 44 45 68 35 12 129 23 1739 13 355 25 245 92 222 6 78 58 718 93 37 11 526 44 664 87 469 9 35 51 539 16 556 7 27 92 44 36 96 29 1569 99 898 13 540 59 871 84 1196 32 130 37 1600 66 329 89 245 1 1218 72 772 81 776 69 6 26 172 67 387 62 1289 31 322 65 93 46 1166 13 671 29 2464 42 104 64 817 44 633 98 86 59 53 63 34 71 274 53 623 77 1220 5 81 6 1893 34 73 69 3236 82 441 97 10 68 1487 87 770 85 1282 58 603 64 22 33 934 45 592 4 115 27 100 87 2332 80 77 47 94 44 499 64 352 28 378 83 227 53 406 29 534 34 181 25 1022 28 266 56 3175 1 277 29 848 76 260 73 2 44 362 24 347 43 489 62 2199 20 347 77 996 22 55 41 273 3 2 27 1120 96 327 47 189 -1 -1
97 208 32 534 0 1255 45 357 10 200 58 174 24 552 61 358 58 389 57 220 36 184 45 1434 53 382 84 1606 33 1086 42 144 39 694 82 100 89 3048 60 276 16 58 30 598 49 160 65 96 30 389 82 85 93 1338 40 20 73 892 98 257 96 1744 51 1726 0 14 51 1270 41 194 12 1234 4 768 47 50 36 2051 31 668 2 359 9 18 60 730 33 1744 77 805 89 431 50 1479 65 1744 63 249 48 589 33 18 87 622 91 1015 56 69 73 1248 7 504 52 1168 43 524 17 776 43 1043 41 568 28 70 66 386 20 788 71 327 91 200 31 268 69 951 55 2221 76 294 27 149 99 1242 10 1340 71 2777 68 1100 5 48 37 343 34 113 53 233 48 57 17 407 1 682 99 577 40 452 18 286 22 621 39 611 91 817 9 69 29 652 54 135 7 109 94 675 39 487 37 897 41 177 87 164 97 357 76 2838 46 744 59 19 87 105 53 535 27 156 49 749 89 458 78 49 92 247 35 84 24 998 77 800 78 796 44 267 47 1590 7 430 63 703 44 298 31 1154 10 2380 3 606 79 286 30 355 22 175 67 212 19 2019 13 635 78 405 65 266 48 777 17 33 67 141 48 609 51 1616 86 175 89 1009 67 457 99 85 11 743 76 118 65 78 67 165 95 231 97 909 45 404 18 513 97 81 53 548 13 276 87 584 71 351 57 518 34 235 28 280 73 1914 25 259 67 577 7 122 16 3 54 785 80 1504 77 1297 46 363 75 1219 28 1358 3 812 34 318 80 545 0 216 31 707 78 553 40 2291 11 131 27 341 73 3450 17 1157 34 136 72 53 84 970 17 1407 28 261 96 856 86 272 50 347 93 285 31 1034 27 80 6 191 66 274 54 287 93 779 68 219 20 123 26 54 72 461 23 156 20 1330 54 733 76 110 97 273 67 257 90 68 14 496 20 700 79 18 1 1156 99 1770 7 1288 36 831 42 247 10 560 36 578 64 1482 17 389 98 3276 99 334 15 149 89 640 56 97 33 158 30 66 84 257 7 25 72 185 63 58 18 1073 81 692 78 134 41 1 32 116 64 377 81 298 94 47 69 642 46 1612 67 424 88 468 17 343 86 260 77 298 15 47 62 79 88 844 23 1400 20 471 30 273 3 712 20 686 91 114 13 2243 59 242 32 2189 14 2370 2 1072 50 163 20 22 36 2776 23 1569 65 71 83 558 84 487 71 30 76 1095 60 453 57 1714 75 519 97 165 64 689 54 223 96 27 22 7 73 777 61 473 34 348 3 139 5 1762 16 156 94 793 61 779 12 3 1 175 71 143 35 218 69 437 64 408 68 1370 28 581 27 42 40 621 11 278 1 174 21 288 85 584 10 121 88 467 80 1563 46 105 94 10 87 471 65 2525 79 1979 76 131 42 789 92 712 93 333 19 48 43 224 81 638 40 1886 23 1057 25 485 39 876 88 177 13 3118 25 380 29 192 24 935 93 420 42 99 24 661 33 2 1 485 86 1423 80 340 55 324 96 144 43 219 83 253 27 1077 2 792 47 214 53 819 49 1474 47 2101 10 1356 61 1402 57 2172 90 746 74 1433 12 231 78 594 8 875 76 727 21 135 59 2622 41 275 81 571 26 371 44 163 46 424 91 707 31 537 36 1469 32 1151 66 552 41 1706 91 247 52 967 59 326 50 41 90 1030 57 2234 34 8 74 638 12 1555 69 562 81 1473 3 993 74 224 77 441 9 301 27 198 42 345 24 247 37 2470 74 1364 52 1044 21 729 35 278 78 91 96 305 19 465 96 165 68 252 31 876 8 50 43 390 18 54 21 10 76 636 67 504 9 2104 78 161 70 669 14 938 7 41 54 1500 32 365 75 1993 22 37 18 863 60 37 47 511 84 104 26 387 17 90 13 610 54 320 44 332 54 635 56 75 92 992 68 1621 74 324 75 24 6 484 87 806 72 445 0 833 23 1718 20 131 53 2055 5 400 90 366 31 445 32 479 46 224 75 217 10 450 91 224 1 102 96 263 76 165 93 363 51 1763 74 358 71 446 5 34 37 117 6 818 2 419 53 832 49 628 34 2697 26 1023 5 804 19 128 4 163 7 421 73 647 9 457 60 599 62 112 41 1036 77 197 93 317 18 1139 65 161 92 425 2 875 80 578 31 267 14 200 90 165 53 298 59 240 52 383 80 146 61 1851 30 203 42 1280 32 121 34 1132 27 30 66 104 18 701 70 1524 48 424 92 573 29 26 88 470 83 693 13 164 32 625 88 808 53 854 87 986 61 220 45 531 17 2074 30 1123 38 971 46 38 11 720 12 23 50 1710 8 1166 45 103 74 637 28 144 58 432 85 1179 73 331 1 24 22 307 23 909 31 256 52 217 9 262 42 1576 27 144 62 829 5 596 59 138 86 595 26 287 79 441 27 4950 59 1230 12 190 37 1804 51 134 99 214 25 970 31 774 92 1775 45 104 33 591 51 2 17 1245 90 626 52 1054 88 123 46 578 40 465 32 490 47 854 65 6 18 755 92 2409 39 1451 62 53 64 1785 72 542 74 214 27 73 54 762 23 202 35 14 45 631 55 716 23 88 24 168 57 28 95 755 26 266 23 108 77 1915 88 357 97 486 98 111 99 76 58 254 87 72 86 1019 63 474 18 1863 83 7 73 296 29 738 74 1358 10 347 48 763 43 562 34 87 90 395 69 934 1 1020 52 306 85 374 37 1584 5 131 82 305 76 278 94 1599 20 25 35 54 68 1610 5 125 68 130 85 278 81 772 8 225 33 408 43 1361 35 263 74 102 64 221 21 1650 25 113 82 56 81 1138 62 427 6 160 46 434 95 569 44 2243 94 214 13 248 10 1295 50 62 90 129 16 134 25 180 46 527 9 626 56 1594 34 2 85 2751 51 644 50 930 21 50 36 177 22 446 8 35 91 218 89 146 11 96 77 594 10 6 22 702 91 131 49 1192 28 156 32 62 54 321 23 1375 3 248 65 117 37 461 58 1068 79 261 2 129 26 78 73 206 78 1865 20 940 86 330 89 227 95 1966 25 1608 87 184 11 865 82 169 6 371 19 1056 3 163 43 1162 95 1067 55 362 35 110 2 341 44 28 35 10 26 120 86 81 95 120 2 2437 35 732 34 30 97 574 58 631 37 952 63 208 87 2298 43 766 95 993 50 125 76 48 58 3 63 92 91 1220 81 138 75 472 9 524 83 201 35 130 77 758 65 2176 46 531 96 1085 3 365 69 202 50 54 79 546 26 528 4 378 16 756 52 813 43 401 72 692 77 1059 79 829 30 220 70 58 41 248 77 692 66 889 22 217 74 204 16 296 37 192 76 99 13 523 47 213 48 610 5 389 74 299 58 325 20 253 69 384 93 84 6 493 71 124 41 165 78 469 48 751 9 31 80 55 42 337 48 164 26 834 24 513 25 102 68 206 96 906 2 584 39 1434 23 507 30 92 22 1218 24 2516 21 437 15 289 80 1965 49 416 96 1215 8 1452 59 39 80 1103 9 2365 1 253 67 489 13 169 61 211 15 678 24 326 94 1470 97 25 15 1635 74 433 77 2435 26 301 92 283 85 486 30 694 32 950 93 250 78 284 7 70 27 852 71 940 98 162 52 798 56 104 58 400 88 841 17 32 69 312 98 375 92 231 5 610 86 526 76 815 11 303 75 2278 85 204 14 2233 10 831 52 1155 93 1265 98 699 67 1114 37 332 28 141 47 906 39 52 85 106 62 241 30 3 58 134 6 610 39 350 88 50 10 110 17 555 18 623 3 9 2 777 73 176 62 471 85 415 98 275 5 240 9 37 25 717 69 617 32 689 46 1674 17 174 19 20 79 578 24 749 17 50 96 513 76 1830 19 160 95 76 62 118 22 179 62 817 73 1730 87 206 27 172 57 39 19 1155 26 114 35 755 98 164 42 34 61 267 44 1048 78 350 25 417 20 1277 44 240 51 51 75 176 91 2226 21 455 54 1891 8 186 21 958 90 258 24 588 35 284 48 126 25 1002 90 347 7 172 44 903 10 92 28 323 10 1738 31 261 58 917 88 12 46 268 67 256 18 1886 32 288 85 172 88 2115 44 380 96 2227 25 26 61 245 63 1381 24 814 16 294 5 251 73 1647 57 440 53 852 84 495 44 560 8 754 96 773 83 1075 75 983 58 156 63 136 96 563 16 23 53 970 9 61 44 1192 47 119 62 844 76 1008 17 519 48 794 0 124 29 73 34 814 52 1446 60 198 28 581 56 145 58 516 36 304 25 167 22 816 83 222 43 1598 87 555 16 561 47 411 21 488 32 1620 51 95 43 795 15 747 19 2090 2 1160 61 633 34 322 75 662 47 184 99 40 -1 -1
98 1651 65 891 10 4 85 726 51 158 7 420 63 550 89 1247 37 77 41 98 51 3375 98 124 64 149 20 650 4 41 36 671 60 244 8 188 31 2421 19 313 87 135 38 517 87 531 81 515 22 520 8 2232 3 1047 85 492 69 475 18 368 54 686 37 734 23 93 13 1621 66 1663 8 447 1 1251 78 194 30 414 45 335 76 2104 21 1802 48 152 93 128 75 486 74 114 5 181 17 160 33 92 97 764 95 1059 32 1577 8 521 98 355 83 122 81 406 74 657 5 673 98 4 15 450 97 1045 34 787 79 89 13 406 24 165 64 1115 12 983 96 64 29 56 7 38 85 36 48 743 61 1001 35 1085 75 293 71 840 60 120 42 2821 28 62 68 607 6 619 64 1116 7 630 84 227 86 822 7 198 68 108 40 149 67 234 54 222 13 1553 68 173 42 181 13 1272 84 290 12 44 36 920 30 27 24 387 27 216 40 16 12 563 97 750 93 354 3 2743 67 503 71 400 27 11 79 100 13 62 77 16 91 400 97 1025 90 1031 34 1227 63 1610 32 237 10 627 19 2313 51 607 1 58 6 1178 30 2 92 1056 83 989 32 116 29 164 20 455 46 770 19 301 63 25 29 347 35 1818 21 690 48 69 40 93 96 929 21 1395 82 69 87 1451 53 1292 1 2963 6 340 58 649 51 2079 70 579 69 720 5 1115 74 467 31 1410 80 1469 65 1330 90 193 19 302 29 613 69 218 57 538 96 643 21 21 60 683 56 132 41 50 28 231 67 1301 56 375 41 49 53 151 70 670 93 310 68 128 80 1579 79 391 88 2833 75 946 63 108 60 229 4 1079 74 995 85 235 96 52 20 320 69 608 67 796 43 57 21 914 3 1015 12 297 37 1200 74 939 5 1085 30 165 49 429 61 45 68 1370 36 160 17 466 26 512 14 495 20 38 7 905 32 134 29 724 25 739 53 113 52 620 78 462 11 808 24 1071 64 1459 83 872 85 714 73 697 22 350 74 783 93 1117 50 1188 51 283 59 123 8 80 60 710 40 854 3 1758 46 562 28 185 41 98 76 174 82 1693 7 44 29 79 52 1607 24 760 15 762 49 342 55 928 37 176 81 488 52 243 19 82 3 89 9 285 26 543 43 777 81 22 46 745 14 40 77 957 80 597 62 377 17 204 41 1187 54 891 57 14 81 183 12 62 10 1002 28 82 84 246 75 708 62 635 27 1952 20 482 29 704 40 264 56 1460 87 984 52 277 10 783 17 178 90 709 15 240 55 350 89 636 48 1022 54 3061 64 90 14 499 91 1718 64 193 45 660 50 767 78 390 91 706 28 655 66 290 51 303 94 30 63 1323 35 28 2 345 91 24 32 467 39 109 0 805 32 229 17 835 45 432 88 155 96 177 17 1856 48 87 27 2866 48 837 8 2853 82 402 14 402 15 438 64 645 45 963 61 1 82 1000 64 935 43 576 52 523 63 621 41 177 10 547 63 1321 24 400 5 119 97 1056 14 8 23 50 93 21 33 144 57 233 48 617 55 389 50 345 79 136 81 1318 35 2103 2 76 40 1109 64 933 17 637 98 11 71 1059 98 178 58 55 71 422 91 1507 27 35 12 1192 74 2448 42 1516 96 342 49 310 63 1992 15 1525 27 123 61 350 87 145 1 418 72 180 52 528 63 145 73 104 79 343 45 322 86 2327 43 55 8 418 46 51 4 92 14 298 32 586 65 195 74 833 91 235 72 1250 44 32 3 550 88 116 28 2184 64 63 69 883 79 416 72 625 85 335 26 114 80 232 31 483 17 21 13 456 7 375 19 530 36 1443 61 1273 90 67 3 143 91 1352 53 8 30 759 62 988 80 2176 63 180 82 65 3 779 33 31 19 125 65 775 84 148 70 371 69 512 31 250 12 135 14 1795 42 905 35 116 18 268 48 17 62 521 7 22 74 169 36 375 77 96 21 1753 60 416 71 895 37 446 38 82 82 179 90 64 4 193 50 218 55 52 19 587 11 186 71 21 5 579 49 507 51 506 13 11 66 303 16 426 64 302 95 325 10 16 63 386 44 365 80 284 84 1048 45 19 20 341 84 380 54 537 13 1382 5 405 64 437 6 263 62 818 23 133 65 1 79 271 32 99 34 185 83 329 16 961 66 504 81 766 39 45 20 531 46 320 15 532 99 673 98 169 87 129 98 217 5 414 20 4321 41 326 40 728 83 924 87 170 49 120 42 639 49 451 52 636 56 286 50 2884 1 749 63 524 53 879 87 247 52 1172 93 103 6 33 52 854 46 314 90 112 5 228 71 187 65 479 80 399 84 2369 66 113 9 145 1 94 37 1457 54 815 67 122 58 73 60 201 51 476 8 133 97 131 1 232 90 982 42 224 54 571 67 1024 90 354 93 403 73 73 23 97 95 1522 83 273 31 231 65 200 82 894 86 421 8 151 26 157 10 193 27 874 39 174 86 617 70 28 10 928 47 153 84 7 17 271 50 103 98 1079 77 722 19 2758 42 252 75 222 80 184 52 1151 67 825 62 1103 56 2237 54 215 16 197 92 293 11 478 15 535 32 687 56 1194 87 105 67 479 79 298 15 496 23 189 49 509 48 12 36 1 7 1483 41 423 53 3373 12 186 69 104 99 1039 27 109 72 257 79 589 61 16 28 673 7 335 98 248 74 729 75 1847 98 200 51 1785 88 477 99 766 51 482 41 56 53 179 21 740 39 50 67 1814 89 1416 61 203 72 399 82 102 88 596 61 735 68 408 15 780 38 387 35 808 99 1323 83 2140 94 376 17 521 69 669 48 467 87 67 62 352 90 1765 39 847 52 92 39 349 67 621 53 1287 37 72 46 198 33 525 99 800 96 14 42 929 31 1189 2 1039 30 3112 81 542 6 340 76 61 5 259 0 165 3 183 48 409 61 185 48 986 41 222 42 394 47 822 49 180 25 792 41 333 47 848 6 579 82 1359 73 338 21 822 62 1220 64 662 34 408 70 119 37 533 98 10 33 461 59 287 68 687 18 413 59 960 37 298 32 792 33 207 82 828 74 452 65 663 39 832 73 162 83 746 96 544 85 749 94 665 92 424 41 24 62 1848 38 476 73 324 38 88 22 214 13 26 73 476 89 1716 75 1411 80 2131 27 17 71 84 93 603 35 217 4 368 32 2146 71 239 39 32 27 636 8 279 60 2 25 61 64 1053 86 182 26 378 8 10 63 276 89 308 15 231 36 19 84 418 35 49 53 1746 74 288 50 39 56 1699 34 162 40 761 67 142 79 1468 21 581 58 422 53 576 17 1066 56 547 67 285 63 667 77 176 36 149 48 330 18 18 5 74 1 990 18 121 15 284 6 1908 82 219 66 141 69 1067 12 96 10 43 57 1199 34 343 45 326 72 464 18 207 22 1321 40 825 42 800 38 31 14 532 13 374 96 86 93 1270 74 3 57 59 44 511 53 474 63 132 23 923 4 599 42 319 32 473 64 316 56 255 30 1024 74 369 53 12 16 57 74 223 4 210 74 353 83 481 44 2 59 939 11 915 94 37 92 820 42 342 39 33 83 1349 38 150 78 810 48 304 85 227 29 681 72 117 21 429 53 172 14 1053 15 238 22 183 19 909 77 499 73 823 98 1081 89 77 4 288 16 307 86 1600 37 2171 45 292 41 1973 44 465 41 720 10 197 82 277 89 1957 79 2051 84 282 71 667 26 153 65 1169 90 8 41 1633 11 334 16 937 19 2002 53 336 23 325 77 720 92 243 38 728 70 314 44 2195 38 774 48 74 23 458 43 59 94 106 51 298 55 1454 5 237 30 1705 32 743 51 515 43 283 62 181 51 14 21 349 93 406 97 1106 55 1034 96 2807 17 172 58 2905 75 732 59 755 63 1831 41 107 55 791 74 239 95 1132 47 5 77 21 8 815 37 295 27 648 21 172 43 1121 0 467 23 126 31 441 42 380 83 167 74 1218 87 655 37 1442 45 21 56 235 73 351 91 584 9 1577 24 42 57 317 1 615 2 232 49 82 92 2839 99 495 59 11 67 45 31 56 59 534 49 289 82 1401 93 282 9 114 44 1321 77 666 61 154 43 4549 50 350 91 415 10 369 46 1026 24 209 36 1443 83 347 85 1093 35 751 34 185 44 635 32 65 72 260 35 135 85 265 44 463 12 1484 60 18 9 187 33 536 54 120 90 44 4 472 48 1367 54 1007 23 1 94 79 12 652 82 40 83 844 37 1461 41 481 98 372 95 156 22 76 51 1319 96 28 5 1053 56 1148 98 760 50 352 41 132 38 643 57 155 66 175 43 158 16 558 19 171 16 630 38 261 82 989 71 951 96 147 13 661 5 80 20 207 56 130 75 272 83 125 63 196 29 11 86 388 65 319 82 1215 13 1231 40 50 18 562 88 90 5 721 25 1318 36 1 35 1807 10 627 0 104 93 128 23 1277 85 810 53 232 6 956 4 442 6 229 54 11 75 43 15 490 13 969 97 878 71 16 62 539 25 2107 84 699 -1 -1
99 1040 7 771 50 323 2 398 90 543 6 664 25 155 50 331 65 872 30 61 38 58 21 395 91 774 76 517 97 440 99 812 69 437 38 23 43 310 78 325 24 328 87 1311 71 281 85 129 23 453 49 316 81 400 39 1054 14 374 38 7 74 514 35 192 79 193 76 61 26 683 76 686 74 1 71 112 86 1184 58 292 57 660 39 175 43 2837 32 1018 24 400 74 1412 84 1448 61 59 66 69 93 211 72 148 51 855 54 1899 90 1076 2 4238 95 54 76 30 46 288 51 412 54 288 64 267 81 319 15 102 97 265 85 144 64 115 54 1266 29 688 36 1810 73 261 57 283 12 765 46 1387 64 291 98 270 95 213 94 453 91 702 60 1154 56 424 69 20 39 1369 85 2060 48 450 55 953 53 58 81 1320 33 223 12 1197 8 1128 90 1458 9 489 65 2498 55 395 27 586 17 31 1 1299 68 1987 99 1162 42 1494 22 362 68 190 51 1356 39 537 25 1296 18 424 87 441 48 73 35 348 29 312 87 445 90 793 94 83 19 43 54 228 45 587 1 278 9 10 51 983 60 256 78 816 74 591 29 217 90 658 75 104 67 678 17 1066 51 165 72 1153 42 1081 70 44 48 85 44 278 70 1439 35 258 1 190 15 1254 81 703 10 464 78 285 43 944 66 346 37 5 68 526 72 612 17 463 12 360 72 158 48 153 32 46 2 46 63 289 31 508 9 851 91 276 98 1302 91 909 16 58 3 1866 88 248 38 378 4 1575 35 299 78 697 96 420 11 132 13 263 72 109 85 525 68 363 41 16 86 549 15 2312 37 48 46 312 4 822 80 55 12 960 92 568 34 253 62 45 21 1237 11 78 7 436 83 300 36 1866 65 54 46 938 50 689 44 98 42 435 77 76 11 554 12 781 17 1195 71 2229 37 45 93 903 99 1576 14 152 11 801 51 730 58 346 74 992 72 431 15 38 32 536 96 297 82 676 21 11 19 214 47 39 46 319 83 15 77 1754 47 130 84 850 81 90 44 256 62 209 63 187 77 238 34 859 76 67 67 735 11 558 43 61 21 673 20 45 82 196 27 576 32 723 92 740 85 44 64 870 18 1643 6 1383 40 197 15 23 35 686 56 1389 66 189 85 99 15 463 59 1263 44 356 38 1599 48 522 52 521 66 479 38 122 36 197 59 1495 94 395 13 643 33 634 3 721 4 64 5 398 8 7 97 260 65 951 40 365 4 286 83 790 36 1271 43 783 8 272 76 365 2 621 52 899 64 2337 31 807 4 32 31 419 15 275 27 517 62 1013 53 347 20 357 98 21 29 308 34 563 41 515 50 227 85 708 6 619 68 430 15 1003 47 687 78 300 96 169 87 1353 76 321 79 348 50 817 92 496 81 8 82 42 39 883 74 897 37 79 78 232 64 341 18 98 80 817 4 612 98 825 36 208 15 1497 29 742 96 1063 50 211 14 450 16 609 43 513 24 241 87 1297 83 475 79 292 83 387 77 315 61 389 79 425 94 439 37 113 27 1645 57 611 63 467 32 607 11 773 37 493 89 894 67 456 13 32 95 214 79 884 59 37 38 2404 46 920 34 1030 4 202 47 2133 16 553 49 287 69 104 66 160 23 134 6 146 93 475 14 310 99 585 95 147 55 537 44 59 40 918 13 467 42 869 18 213 28 308 90 261 48 971 9 30 32 197 12 73 26 153 6 24 80 639 49 28 21 241 30 333 89 270 17 996 87 592 75 254 89 23 28 1348 21 946 14 1359 17 1567 92 255 27 743 3 315 85 150 45 1171 75 403 37 542 49 140 84 311 28 1014 81 73 50 188 84 388 47 185 15 376 14 370 1 606 38 97 23 200 77 500 87 481 84 45 60 509 47 165 89 2936 29 20 94 1289 18 16 92 189 14 160 63 368 10 448 51 2015 33 921 63 158 43 719 92 184 98 341 32 639 90 42 99 118 18 312 27 54 88 55 74 211 5 377 25 116 62 123 65 544 41 1847 7 81 57 300 55 716 11 87 15 1789 4 701 76 629 91 44 38 824 0 24 35 400 96 291 34 897 43 644 23 259 7 350 40 333 50 134 66 1141 77 74 97 349 84 688 36 1491 56 157 51 2770 85 60 37 1934 25 639 49 345 38 749 39 104 6 318 30 338 33 350 57 51 12 1056 65 371 27 239 33 670 11 749 50 846 46 602 15 3257 18 831 5 545 80 1745 38 1765 36 593 47 296 41 267 43 789 91 374 14 389 38 2036 6 1304 43 315 27 2034 54 816 9 504 48 565 92 149 38 82 87 1980 93 591 84 93 42 759 80 1146 60 1528 53 32 22 1154 93 126 33 286 37 289 59 1716 71 41 26 645 93 82 45 1036 33 815 53 1680 26 110 0 2316 53 125 69 643 25 742 1 335 61 173 77 278 91 931 42 1003 11 685 9 730 57 66 38 1133 35 1088 38 16 13 8 9 431 35 1367 89 18 60 1350 62 94 18 1606 0 563 57 521 6 1503 99 963 74 1990 55 329 63 116 22 4 34 185 50 996 24 624 85 448 83 33 50 11 60 297 59 65 98 239 81 1104 11 2523 59 246 17 838 72 882 19 266 8 845 30 77 69 173 55 556 53 1646 1 1059 79 815 2 874 93 245 48 2873 36 56 14 1159 0 164 73 1426 22 715 42 991 77 721 73 577 47 69 22 210 50 1645 0 439 75 73 47 140 77 59 28 898 6 215 53 322 84 16 49 650 39 128 84 224 67 1126 57 917 70 1233 68 987 92 99 95 535 79 795 31 652 63 42 71 74 0 731 70 324 67 397 53 610 46 121 1 173 51 35 33 845 46 1177 91 3 78 311 73 44 78 192 91 156 30 1744 23 169 33 1009 11 81 82 239 73 444 93 857 51 457 9 403 94 145 47 159 10 186 31 1391 18 1766 77 660 14 1230 61 345 96 128 63 379 14 5 58 251 11 260 12 2999 66 171 8 937 28 1547 15 105 9 179 55 1033 54 296 71 601 98 772 72 597 47 80 76 315 17 436 89 3821 85 941 83 154 15 355 64 694 7 350 58 1194 30 554 13 1111 66 52 16 342 97 199 57 311 0 700 83 2660 21 299 34 338 44 1327 87 336 64 555 39 990 10 991 49 103 30 64 29 1012 41 532 83 516 86 307 21 149 54 921 12 965 80 174 9 1582 50 2029 59 487 67 49 41 471 19 58 58 1868 77 589 33 483 8 2680 61 694 16 724 95 587 62 1799 55 318 99 1217 56 677 62 990 89 38 7 1917 24 1293 50 602 36 286 64 744 80 232 20 1463 10 323 4 643 26 325 68 488 7 586 51 206 36 288 23 2052 91 350 37 1338 85 463 56 277 69 487 47 375 99 863 23 7 53 109 28 1009 56 543 27 630 63 869 23 90 17 84 88 1510 86 824 89 20 35 271 80 264 52 185 30 1222 18 98 26 3207 75 320 74 215 80 22 96 1577 61 1876 64 558 35 672 4 290 65 2603 40 2586 49 69 22 340 43 923 50 95 46 407 23 964 85 268 8 711 43 26 63 843 75 1141 54 306 86 62 16 327 26 27 65 342 48 139 59 91 80 2417 33 15 60 883 70 43 28 2724 61 457 72 541 83 312 94 1208 79 46 68 436 4 476 24 325 40 564 14 176 17 397 5 288 80 535 42 527 21 472 39 246 91 426 95 62 50 731 77 212 41 141 85 520 9 25 7 166 95 152 51 878 73 736 43 229 84 652 31 483 15 1513 98 38 99 598 2 1200 97 247 78 285 8 374 61 376 43 359 48 1259 82 369 22 1195 40 115 4 944 76 1187 88 200 93 522 29 438 43 1075 83 870 33 239 89 637 28 188 14 1760 22 266 25 200 23 124 11 1037 55 277 63 1170 60 420 44 738 51 330 58 213 5 13 12 942 71 1301 18 889 12 664 76 381 67 465 24 665 57 211 15 267 75 490 81 666 86 507 91 6 26 668 39 63 79 434 55 292 57 413 96 120 43 81 10 45 74 28 21 111 75 117 90 739 36 512 61 1431 98 980 89 118 26 187 58 222 86 207 12 1410 44 182 17 56 51 99 88 448 29 253 6 483 21 525 19 90 71 769 8 2012 63 872 21 304 71 73 16 1325 39 218 4 124 81 969 83 2293 92 1190 41 598 40 2478 34 204 22 116 26 705 67 540 90 1145 5 206 72 137 39 441 51 1782 77 114 82 11 35 2 46 2109 83 776 20 619 13 371 70 269 94 2737 62 53 87 644 22 773 29 23 77 382 1 530 35 2803 59 492 33 121 35 243 58 374 84 266 82 1106 18 353 59 9 94 485 64 12 68 225 96 18 53 83 41 474 24 1621 65 775 43 236 37 48 8 1918 66 144 17 28 71 548 17 440 37 147 4 1496 30 515 65 602 68 190 61 1186 -1 -1
99 39 41 75 0 966 18 1134 97 438 2 734 34 706 15 780 66 19 99 493 27 293 75 369 81 578 40 501 63 2712 3 375 98 392 95 373 66 954 58 710 91 41 49 294 97 132 92 59 94 159 83 1570 37 858 84 219 27 995 55 1279 67 1642 59 485 90 175 9 24 7 232 15 182 90 401 46 1657 84 460 97 982 93 766 36 297 2 374 83 939 68 1423 51 16 99 1115 43 149 66 336 15 1655 60 815 18 620 5 1237 69 143 50 2088 53 1442 18 763 74 377 15 176 36 296 11 313 6 258 66 1218 10 679 32 387 0 471 8 446 41 609 2 1589 67 244 81 866 86 290 65 75 42 473 50 101 69 664 4 2 93 730 97 298 19 624 33 1540 97 1517 58 46 12 210 97 817 69 924 7 97 9 4 8 963 13 686 29 305 7 28 90 75 6 385 60 489 80 655 92 1200 48 73 55 362 28 1860 42 1100 34 147 10 285 61 977 43 104 72 3474 74 874 39 467 40 449 60 1075 81 110 26 177 4 416 64 91 16 1043 97 25 89 411 71 182 79 591 50 2857 9 246 49 1045 41 362 82 320 62 114 96 1554 43 175 17 2020 16 504 98 211 86 232 97 630 51 106 22 413 53 150 18 640 52 403 42 1843 95 303 11 21 24 489 48 403 9 970 60 1542 36 562 85 745 21 576 1 38 65 346 28 636 76 1169 66 822 45 557 68 1695 26 290 73 77 14 1062 17 103 18 105 76 285 29 336 51 240 17 155 55 507 42 992 93 1306 45 934 56 874 8 223 82 19 12 59 63 487 57 1134 8 237 46 22 27 46 74 854 44 258 94 388 52 215 98 427 54 1844 75 566 81 305 24 268 40 25 35 398 9 45 65 471 19 325 6 138 80 1141 16 1677 10 170 48 141 91 738 65 667 41 893 36 424 65 231 86 393 81 651 54 689 29 185 23 258 17 908 93 213 27 2534 45 1809 24 164 72 2408 85 273 58 327 99 866 16 124 35 309 51 463 58 1487 80 47 50 172 15 1387 46 346 54 1123 38 375 90 2324 3 36 59 214 20 1203 91 1158 34 1455 64 436 12 331 66 38 9 366 85 660 52 1163 25 344 17 586 80 240 77 468 94 11 38 1375 79 640 83 65 84 2060 89 868 32 516 62 131 6 802 14 256 61 140 10 576 58 270 0 298 65 112 53 59 64 81 63 51 34 686 0 719 84 48 0 704 12 41 77 373 31 138 19 118 92 266 76 1085 93 2853 71 1825 60 951 82 357 99 262 65 1121 1 2026 48 610 63 567 58 372 47 81 5 12 78 385 59 388 27 585 23 69 6 1005 80 104 63 1242 90 594 82 1692 1 47 16 985 55 418 46 359 97 19 14 157 24 254 40 408 82 564 24 1292 43 1573 42 1044 97 73 66 1116 27 305 15 124 98 669 52 1707 73 277 10 83 9 673 61 273 65 787 91 84 79 321 82 785 74 83 40 2113 85 282 81 199 33 433 69 283 77 246 29 941 54 758 7 994 14 664 61 614 89 428 29 413 53 142 86 914 92 425 20 1552 89 226 37 1199 72 1604 1 374 57 1072 37 2666 79 943 78 1073 76 1003 28 385 17 754 94 625 34 602 27 1024 76 41 85 476 5 295 62 40 69 211 86 817 84 198 96 517 63 103 8 2152 31 693 30 1365 90 520 74 721 6 137 55 681 59 804 63 27 94 21 2 686 68 51 0 584 26 170 58 797 17 602 98 338 42 216 25 621 46 101 3 140 98 1129 72 549 10 1318 59 289 30 276 90 810 30 178 5 618 49 635 84 348 25 495 59 477 0 39 78 203 65 894 35 847 5 289 43 43 46 1034 66 104 90 83 14 2166 16 60 76 1037 64 1021 18 2159 48 1551 32 101 55 496 57 167 0 911 64 1179 56 923 91 105 26 28 36 657 93 120 32 27 86 896 77 213 71 139 48 230 49 177 39 845 59 555 4 396 82 752 44 279 72 804 24 122 35 75 4 13 76 117 60 341 5 305 27 2461 81 107 86 251 7 130 48 134 37 100 81 819 24 984 49 193 77 20 42 836 27 351 94 821 74 344 87 41 6 167 52 769 99 56 91 1099 37 299 33 470 53 993 98 298 34 1312 45 195 55 247 87 368 76 418 46 14 1 2264 55 38 70 333 39 43 50 43 54 154 52 647 39 101 26 133 91 335 16 594 75 1655 35 837 60 840 38 141 36 359 71 493 40 898 75 73 6 1415 77 73 4 1943 23 1281 13 795 37 1965 46 1644 44 397 67 818 91 1290 49 405 53 187 66 210 51 272 44 313 18 70 74 1112 35 252 59 566 53 145 65 183 25 346 75 70 84 1405 89 846 2 132 87 319 97 1847 58 817 24 244 22 1697 74 328 90 656 36 108 19 127 15 116 44 220 73 1681 99 206 98 852 72 1986 74 1095 76 4 66 82 85 319 0 323 20 868 68 722 67 371 73 159 75 367 22 136 95 55 82 199 30 306 3 76 17 1853 40 141 16 348 58 819 43 312 52 1452 78 1370 39 252 21 357 78 1532 73 1951 99 885 92 120 10 86 34 1022 60 944 44 1235 27 905 96 226 51 177 91 1641 93 771 59 121 36 1348 72 63 12 423 58 300 82 400 10 904 12 100 79 554 97 242 28 711 68 348 33 3 37 266 65 516 92 11 56 689 39 1595 78 45 63 816 44 229 80 710 45 379 78 955 75 418 32 2081 41 224 60 2063 95 420 83 997 99 241 54 559 6 2200 28 454 8 506 50 286 62 378 41 644 17 692 96 23 68 316 70 268 73 96 45 2249 50 286 65 946 38 1009 15 227 11 1425 3 368 19 344 34 974 0 158 32 513 69 1524 78 141 32 665 23 1154 68 112 71 693 19 178 57 1029 71 273 66 2880 73 957 35 872 40 62 55 681 53 191 36 72 93 240 88 755 64 302 4 1259 7 223 96 237 46 403 10 59 27 443 96 2153 39 383 32 111 70 330 89 915 99 2628 52 279 50 544 90 714 30 173 47 442 63 449 3 403 7 498 11 597 99 100 9 354 6 219 68 200 51 197 59 121 66 40 28 436 42 385 68 117 99 603 22 1538 94 142 13 1840 21 830 75 1749 87 2324 52 141 11 2167 22 1231 97 40 31 27 24 729 86 599 79 1382 65 2207 96 5 91 1921 86 551 7 122 68 737 95 169 2 22 55 406 31 79 54 710 58 1401 69 863 31 104 69 2378 8 628 35 762 95 201 14 2324 54 1429 59 268 82 291 30 90 36 9 99 928 23 500 92 678 90 221 68 124 19 23 71 67 37 645 29 322 54 119 25 243 95 672 80 237 58 746 59 310 18 97 28 8 67 67 95 451 92 847 79 1366 46 1679 73 66 0 351 3 2428 41 919 67 1395 75 1725 40 19 20 63 8 3939 61 1979 25 538 6 826 92 637 0 497 71 1484 20 1350 3 506 93 394 13 784 12 520 94 141 9 367 84 62 87 288 51 99 47 1113 50 64 20 505 9 215 45 719 69 1677 41 788 51 872 26 89 92 839 8 1793 83 393 72 42 75 753 96 14 16 1417 37 264 6 5 -1 -1
99 1166 88 414 90 200 86 130 83 717 92 698 38 128 27 144 33 48 7 354 60 2227 28 340 78 646 9 274 80 13 59 137 78 713 5 369 19 579 26 18 99 39 53 714 1 87 72 301 25 618 47 98 33 2 52 1131 54 181 51 138 21 276 97 422 38 646 41 145 77 161 8 34 0 2119 97 917 48 169 43 204 33 103 88 551 23 671 1 72 79 513 15 1951 54 328 65 1693 99 591 86 285 89 111 15 1292 19 615 91 1918 23 924 97 535 93 321 49 58 6 953 20 1194 32 964 33 358 41 532 74 288 44 151 38 1013 17 42 57 1190 87 296 20 696 21 259 71 826 48 376 72 528 11 172 99 168 41 870 42 543 94 592 88 153 50 479 46 422 21 340 19 298 38 998 39 73 75 261 85 111 74 913 90 139 13 873 76 320 34 420 23 656 55 617 48 524 55 4 86 968 36 720 24 683 49 346 60 154 81 1402 92 833 81 127 29 2203 61 922 43 608 64 288 15 429 25 512 34 1032 41 607 6 1346 41 568 74 576 63 236 39 368 93 637 12 1201 35 521 8 519 51 30 61 828 64 226 4 1724 21 231 41 340 92 217 41 1018 24 2126 6 330 96 1533 68 492 34 1641 47 653 58 105 10 60 19 1283 61 75 34 993 0 254 37 1667 79 467 67 274 86 531 34 596 31 1534 99 62 67 1207 63 920 95 213 24 78 29 140 49 188 2 553 84 1928 66 537 94 695 72 2112 20 863 43 1523 29 32 82 471 55 1493 16 354 31 215 91 214 99 212 57 809 97 219 44 875 84 236 87 291 37 540 59 719 9 508 90 38 25 280 89 157 51 222 38 427 68 393 87 1467 10 726 12 431 7 3657 5 1094 83 313 45 233 88 84 57 536 73 273 84 541 20 1391 17 1236 55 57 58 96 93 489 46 403 72 244 55 486 19 485 72 689 49 335 19 738 6 295 33 1215 89 558 87 28 34 258 93 558 54 690 18 73 50 113 83 256 28 279 63 230 86 395 15 872 4 629 79 444 25 175 96 860 66 47 11 174 2 289 74 365 49 16 32 9 27 329 92 125 80 58 14 752 29 1854 43 621 58 4 41 132 40 299 34 213 39 979 35 348 2 197 27 313 42 672 91 1130 77 101 60 537 94 2429 93 568 35 347 85 194 20 38 48 829 30 489 55 925 92 211 97 2151 23 1993 83 1392 46 794 81 339 41 72 18 831 32 403 73 395 45 2009 31 1871 30 98 15 891 45 1017 85 550 54 2694 20 4698 95 738 7 327 47 190 1 11 53 764 71 246 24 483 40 819 86 601 98 334 3 162 50 1367 66 263 32 1901 40 235 23 961 81 280 82 748 42 325 27 235 91 165 99 406 57 162 98 451 17 1097 33 84 79 564 34 831 91 273 73 333 81 1582 31 752 3 278 64 969 26 593 61 503 68 133 78 14 91 2026 80 742 96 1559 85 55 4 54 86 263 22 689 44 559 13 579 67 245 12 217 17 228 41 49 5 1120 60 27 41 234 92 613 39 1093 33 79 42 603 90 802 75 33 73 181 30 136 2 175 91 613 28 558 52 131 94 1007 65 152 57 519 21 1515 5 595 27 626 19 1480 67 962 26 182 43 425 86 771 35 137 74 113 23 264 88 455 43 1375 75 13 31 37 40 979 0 644 1 960 62 348 12 38 26 37 7 1484 12 1023 56 1523 28 467 44 123 91 1601 22 246 49 235 4 435 69 686 71 289 5 1201 69 1154 36 174 35 80 99 555 56 1171 92 790 22 622 15 244 62 591 43 225 72 511 34 608 44 604 55 263 82 392 72 625 94 775 46 1511 7 607 52 944 86 141 99 434 38 1301 63 147 24 151 49 1289 48 145 37 75 54 1109 83 54 47 63 76 83 81 1537 49 4208 40 394 64 701 54 129 3 19 23 457 57 308 73 115 39 344 86 359 96 295 49 652 69 202 71 840 1 906 59 243 6 470 87 593 85 550 93 835 86 834 57 888 22 62 19 265 82 99 53 288 98 199 10 1075 13 714 50 145 41 2209 65 408 40 262 44 15 41 1317 63 1698 42 1583 31 650 41 377 45 226 25 158 83 344 89 392 90 140 51 40 4 287 34 292 60 1111 97 132 35 464 56 440 0 290 24 161 86 517 76 750 79 59 6 905 81 604 8 397 49 647 40 512 72 1857 6 389 26 966 78 339 86 64 42 707 79 859 69 170 94 124 40 762 0 1174 40 615 14 349 65 581 57 824 72 31 91 1434 93 6 3 107 55 693 91 272 34 363 1 2132 63 530 12 44 32 629 76 989 94 1066 52 641 57 368 58 531 12 1125 48 365 68 425 25 374 71 942 92 462 98 732 40 987 32 704 90 1026 89 91 28 888 13 175 55 1690 14 617 11 1584 62 617 10 1805 1 241 21 139 64 82 42 426 89 636 22 767 43 131 53 1337 57 428 45 153 63 379 4 103 87 673 69 1134 92 150 25 136 96 53 25 1054 91 255 65 350 26 843 41 320 63 613 28 1111 58 561 8 277 6 475 43 339 95 329 13 75 34 746 85 119 50 741 13 994 61 271 2 622 13 181 36 1079 29 387 2 600 41 279 85 208 34 91 71 187 90 247 24 54 33 30 72 1206 89 93 67 517 32 394 76 457 88 197 0 1576 14 671 23 294 33 3426 45 93 3 49 75 112 48 44 91 611 37 467 22 18 78 187 25 759 35 43 30 319 2 293 19 789 12 1309 85 229 54 99 56 742 81 364 68 246 77 705 98 110 57 233 42 1190 82 149 4 922 14 1105 37 66 84 380 56 379 3 279 49 247 65 732 39 719 18 1067 66 1298 93 1085 37 342 57 755 54 776 13 85 57 1498 98 159 87 510 69 231 59 175 14 1100 21 750 99 229 43 211 70 1457 15 897 25 865 2 973 49 64 40 867 9 2721 31 528 40 110 54 177 34 927 87 140 58 68 57 913 56 998 85 81 74 1544 32 237 5 2060 97 1149 3 952 70 1462 18 834 45 1481 34 2110 61 43 11 908 36 3508 33 7 11 629 22 317 64 109 39 581 82 4494 81 258 64 1661 77 47 58 1003 55 1129 38 125 17 383 0 553 15 191 77 907 84 45 54 92 12 128 64 605 85 360 15 571 48 133 38 29 43 352 68 879 21 24 91 173 13 336 19 512 8 101 3 169 42 246 81 167 74 1294 53 19 52 665 17 540 93 928 2 162 4 1963 61 519 78 35 91 204 8 387 0 371 55 504 42 1259 45 1417 3 1552 45 169 8 779 5 222 37 1346 59 1421 84 272 62 344 21 126 38 315 12 323 47 347 67 642 57 169 90 304 35 1508 2 230 11 396 64 1113 21 288 27 858 97 365 49 878 60 1717 51 791 81 258 11 1312 35 587 21 493 64 181 97 35 61 119 84 991 75 197 56 400 31 515 28 389 9 412 86 356 16 180 9 699 60 621 65 37 2 577 0 235 80 321 8 819 75 465 92 152 8 60 73 386 80 310 87 938 18 54 89 899 92 300 99 273 55 203 91 222 28 382 33 1000 70 680 17 15 91 89 92 932 80 392 56 323 0 60 26 491 72 989 13 500 7 271 8 191 67 519 17 521 86 81 4 263 62 154 7 64 64 595 2 322 92 303 22 460 85 185 40 851 65 15 8 425 39 449 72 512 5 325 57 269 39 204 53 993 57 1661 6 2602 68 276 21 1776 1 755 41 1961 51 390 10 95 29 1175 79 599 0 50 43 554 70 217 -1 -1
99 979 49 1368 12 187 57 1349 56 209 80 735 58 611 35 205 19 1162 55 529 31 1513 26 607 59 1971 94 56 48 596 44 1952 93 955 67 1096 64 1028 62 309 54 217 63 1383 4 30 54 622 81 310 33 25 84 604 81 755 41 802 33 35 0 1287 2 24 20 404 40 23 21 522 29 190 71 391 32 335 24 155 76 852 73 1312 46 85 94 1046 93 91 4 245 51 1438 31 381 45 278 19 492 18 996 10 171 64 283 84 1300 0 117 34 319 0 1856 65 170 2 75 36 1922 8 523 18 324 3 1186 65 37 4 833 93 2176 27 281 72 400 70 496 11 260 19 205 38 1767 59 160 56 961 0 6 47 1409 42 252 60 604 66 1187 12 1216 41 849 21 497 85 517 58 26 88 734 8 640 42 905 34 57 78 921 77 1047 1 550 65 288 68 160 10 247 63 402 22 693 83 153 98 347 55 52 11 1 29 450 64 357 84 373 28 91 42 61 71 359 6 723 41 333 97 32 32 326 93 877 22 28 0 637 42 41 61 1039 35 144 12 1096 75 281 21 391 82 1573 18 18 86 88 0 236 41 573 36 24 55 779 89 173 2 415 19 89 93 831 7 274 13 45 57 229 23 228 98 877 4 108 95 397 85 3264 78 343 86 1583 96 383 34 584 40 446 63 233 86 167 9 583 95 347 75 117 0 3044 16 137 30 8 56 89 40 1447 34 693 92 761 42 88 90 331 68 106 97 1134 21 1008 30 88 7 671 33 750 31 13 13 1020 79 460 95 484 21 577 19 1157 43 87 85 701 68 341 88 269 98 885 93 1046 50 90 84 280 2 81 15 409 73 215 24 650 28 312 54 362 73 799 89 2780 44 135 88 796 93 4289 79 1 72 2112 3 626 8 45 42 1605 62 80 66 432 11 554 8 540 10 321 84 98 95 2565 99 1469 61 527 8 530 21 52 7 2115 88 2 91 285 14 587 96 536 99 659 26 767 2 833 92 292 58 619 29 150 40 1380 58 403 89 298 90 294 24 119 31 102 51 1377 28 370 92 1084 87 1106 68 109 9 788 17 259 96 232 54 1594 61 703 12 1110 31 789 68 338 58 24 17 1926 67 1011 63 657 28 24 26 178 68 378 61 100 70 391 3 3 20 731 45 1210 64 800 3 1011 88 659 66 189 18 798 17 805 14 760 85 179 64 48 96 34 56 403 86 174 30 848 29 619 81 1277 72 447 87 102 85 796 20 605 48 917 44 926 35 296 90 403 46 334 90 1003 80 251 69 1451 28 973 30 275 21 365 97 1230 13 61 82 200 97 458 10 215 52 1081 82 250 56 1666 91 299 10 2099 92 271 29 1152 66 326 53 786 36 120 30 108 59 443 68 972 19 21 72 263 63 295 33 141 75 88 43 36 65 478 88 61 84 1245 97 732 81 147 97 741 13 666 85 440 36 562 75 274 32 353 62 201 36 446 69 561 73 216 9 48 2 417 99 362 42 1448 48 427 25 75 99 20 6 267 12 92 24 422 88 653 35 1193 85 57 88 236 71 1180 90 89 46 199 65 467 93 3425 88 265 57 872 43 1687 10 383 15 908 53 517 19 1124 93 124 73 112 0 481 33 284 93 167 69 16 54 685 5 720 98 429 26 129 12 730 83 1850 65 1168 11 171 16 562 92 536 38 193 80 1154 15 1034 5 1031 9 1274 87 1786 8 1298 70 218 72 506 6 8 92 532 6 24 90 174 63 180 0 759 81 222 5 647 39 1199 22 1109 0 380 40 260 38 1499 89 72 86 3014 83 121 63 463 41 194 70 298 30 1262 55 114 17 717 95 406 0 766 45 649 76 746 24 1353 18 106 98 2443 84 1118 40 392 83 2178 93 239 30 314 53 287 81 589 40 43 25 1526 10 639 75 261 45 186 42 671 22 918 87 450 11 1591 27 221 14 1611 1 485 54 141 78 199 12 2074 88 508 40 258 69 448 53 27 90 1015 68 768 64 227 53 316 67 256 7 458 0 809 68 164 34 349 74 76 57 95 78 444 42 325 40 456 97 163 96 268 18 1900 12 385 81 1444 5 670 98 2021 24 400 81 1126 4 14 90 974 21 551 63 1211 45 173 87 1232 70 1066 18 32 65 40 89 70 32 66 84 278 42 393 98 204 24 1432 17 825 11 132 79 145 99 1003 67 41 47 25 14 274 39 93 72 636 50 70 33 1395 70 977 43 86 51 651 6 114 37 389 60 303 78 254 90 501 91 638 36 133 5 792 73 384 33 1560 40 808 15 71 60 796 83 1178 0 647 81 2724 16 1410 89 371 43 2862 20 228 45 1118 55 182 19 1566 79 999 63 672 85 140 79 1201 58 948 85 278 2 571 53 581 76 579 55 128 59 112 95 1173 61 92 46 767 12 1025 79 184 43 49 2 148 81 203 36 690 25 85 7 169 31 105 72 561 99 2511 3 62 7 76 24 2079 20 1426 84 527 81 284 57 121 27 2182 52 96 0 200 1 88 14 568 94 1870 28 187 97 32 82 595 3 151 55 849 56 1051 95 428 42 179 8 290 31 101 11 367 96 1085 52 67 92 2164 38 1480 55 519 69 640 80 369 89 734 62 348 36 217 35 794 84 832 69 412 90 1271 10 621 90 152 15 1099 60 633 62 444 0 1402 82 1986 99 1191 72 47 11 13 22 29 20 314 25 686 1 515 28 730 1 316 33 1177 26 452 62 532 20 563 95 791 0 1634 81 451 85 2749 99 2623 67 1493 57 615 47 535 75 1260 98 80 64 216 10 1912 75 535 48 186 76 451 3 2101 42 485 35 61 23 533 87 437 23 493 27 572 39 506 68 133 97 598 90 34 44 1012 -1 -1
99 165 71 222 15 34 79 46 45 470 51 1949 49 775 27 898 86 1542 2 429 98 630 17 764 41 119 34 381 64 1980 55 1400 4 259 38 337 27 124 15 340 70 71 4 231 71 51 54 958 87 258 69 329 55 446 54 860 66 487 34 1330 86 342 7 2017 3 382 95 1020 12 173 63 382 68 891 65 656 79 155 4 20 41 464 0 1487 18 276 57 450 55 347 93 1035 50 65 71 208 80 196 12 1204 53 1327 59 1339 34 469 66 86 87 182 0 495 39 542 1 105 67 166 30 1189 57 41 6 17 96 110 36 588 7 577 39 503 83 204 80 1114 83 256 40 234 28 1000 9 460 51 16 78 2162 47 410 17 139 70 156 58 23 16 829 71 291 55 26 64 798 54 599 82 1275 53 371 58 477 61 1117 72 230 90 526 30 80 12 2105 19 916 11 152 28 872 55 916 16 119 53 1333 3 158 79 433 76 634 48 485 5 2640 90 576 19 126 27 307 13 220 70 900 87 22 80 140 1 1123 58 688 20 383 21 747 5 21 23 663 77 129 58 168 8 1572 31 63 58 64 68 241 60 206 74 424 87 183 15 1885 58 214 61 418 14 44 41 920 94 14 70 191 19 664 71 353 95 1789 80 101 7 584 64 151 61 229 93 538 51 327 11 681 16 59 23 589 24 322 18 327 0 340 83 798 98 1378 28 2176 97 313 10 374 17 443 48 700 46 646 31 90 29 639 0 477 51 685 95 69 54 1195 64 67 55 2765 94 10 90 572 29 3055 90 622 77 12 79 897 30 1602 96 1259 95 153 32 1704 84 1043 11 1063 66 459 60 950 34 1055 47 1229 70 407 64 238 74 1183 5 1799 72 430 10 51 58 133 33 352 17 33 11 208 57 1238 39 880 29 438 22 642 14 763 9 89 73 417 49 25 30 526 69 299 8 152 55 1525 58 1599 16 194 78 2919 6 1177 81 50 2 290 52 122 35 786 18 132 46 792 67 1155 29 603 84 244 39 985 78 1493 6 375 52 3 82 356 25 204 26 586 38 1262 80 1709 17 550 9 457 87 950 75 285 19 592 56 1063 83 852 64 1915 78 176 86 62 54 500 99 16 29 240 23 431 81 551 68 1378 3 336 59 742 24 192 4 902 95 127 4 2031 10 1115 50 904 1 258 82 83 18 40 45 2 63 1106 22 104 30 733 23 1189 34 294 26 1047 53 216 49 127 59 725 99 115 79 680 49 202 23 203 44 152 91 654 1 3062 90 148 29 388 97 2160 45 1401 41 246 10 393 2 308 13 64 26 637 20 205 73 695 34 1906 81 84 31 726 22 2013 88 330 19 294 43 99 57 315 35 60 51 2331 2 671 17 713 95 564 87 771 28 224 24 336 -1 -1
99 1171 73 294 82 593 88 223 20 738 71 120 74 15 36 140 10 1254 70 170 48 538 71 126 75 529 59 2498 13 1042 8 157 83 661 30 88 58 315 21 155 28 1230 9 1202 84 1076 44 118 8 938 82 33 47 207 7 27 44 645 71 2024 29 296 41 244 17 894 28 442 49 395 34 655 18 1127 89 160 52 193 39 84 81 334 25 85 36 16 1 225 8 1284 18 84 71 979 97 332 29 2025 6 707 21 537 89 973 78 1781 2 422 3 709 21 1222 83 286 18 194 90 16 20 397 67 37 18 423 1 2184 14 271 29 1104 67 77 86 515 96 129 28 173 0 45 20 997 59 185 90 1190 16 1832 83 476 76 769 72 658 62 1363 23 1045 64 471 81 432 27 567 37 1021 94 541 37 1169 52 1336 1 684 60 890 12 75 75 67 64 1119 7 131 70 1348 5 801 78 630 41 611 46 1532 15 1675 60 1057 11 331 60 1519 1 812 89 99 60 1616 21 2669 38 470 81 459 54 991 11 745 90 174 6 23 32 572 28 868 34 1316 93 329 82 235 31 284 99 2107 55 182 59 166 89 159 59 223 12 771 66 364 35 256 95 1133 16 1370 17 312 14 50 47 3255 8 52 34 295 10 332 87 418 52 98 43 581 42 540 74 1343 83 37 18 567 93 31 3 691 10 123 47 213 28 522 41 107 62 123 67 82 31 161 89 330 85 225 78 318 96 381 25 640 39 128 36 584 49 121 74 58 37 2389 78 48 58 912 82 86 95 220 43 106 73 400 37 418 29 66 23 471 86 755 80 861 58 414 85 315 4 130 3 1145 50 772 66 73 54 1135 92 1317 82 1015 11 678 30 1503 33 733 12 517 62 56 51 38 37 56 39 395 22 56 64 72 31 46 83 129 42 424 46 262 12 154 78 578 74 1103 9 1315 78 2080 60 279 6 986 45 1086 50 533 97 71 88 556 16 300 29 29 73 210 51 259 2 357 30 169 33 266 77 384 93 753 73 179 55 117 8 37 94 522 57 3736 14 415 23 1404 54 72 83 102 40 321 96 1050 8 621 59 74 66 471 31 635 50 572 18 285 16 182 92 399 59 155 3 996 43 192 98 719 36 693 57 1557 22 90 76 456 84 844 87 56 33 623 72 1200 83 270 88 118 79 390 74 70 -1 -1
99 256 13 717 31 701 1 19 17 49 67 129 73 698 96 175 55 1700 86 2758 63 60 23 1123 19 144 15 506 68 739 2 22 18 1104 45 981 73 38 33 13 82 86 86 548 76 664 38 495 69 85 92 2022 63 202 4 45 32 301 26 303 9 1142 47 344 37 285 9 494 24 294 21 412 23 2454 44 540 96 472 13 1464 63 155 73 798 59 67 65 8 16 562 29 1135 69 1803 67 262 17 380 28 201 22 1135 40 174 50 561 81 188 55 68 78 1154 69 577 3 161 97 289 54 20 89 447 43 91 82 657 28 965 31 249 63 1127 22 92 78 513 95 1 3 1067 99 491 61 875 39 643 66 103 68 198 45 1017 73 268 23 552 1 1009 42 88 34 671 75 837 74 138 88 1 5 804 68 1497 36 389 69 746 25 475 47 109 64 8 57 97 55 1731 23 345 80 231 83 171 60 351 0 91 5 323 65 436 9 465 93 1241 92 72 43 358 78 393 67 160 88 18 23 542 65 300 60 294 93 239 75 1118 68 354 25 230 77 89 87 417 62 395 89 2363 62 246 99 1752 16 360 65 276 39 221 3 185 47 83 44 194 90 43 10 290 67 473 30 1254 2 479 48 340 56 707 7 597 45 192 63 103 18 613 69 653 95 760 73 1245 75 56 76 2134 59 49 18 786 6 1095 60 867 51 812 60 78 0 504 2 149 58 733 61 255 86 1271 96 278 8 78 24 289 64 1097 31 618 93 736 92 505 67 1621 41 1293 74 1657 94 477 46 589 48 739 54 396 73 857 45 234 85 663 71 1072 58 104 18 1283 17 26 99 238 2 969 29 660 19 174 88 4 48 293 93 235 63 126 12 361 48 421 0 781 -1 -1


==> anc/Known-Optima benchmark/long-js-600000-1000-10000-1.data <==
1002 1000
0 3751 57 90658 415 28224 545 356 390 108047 358 31544 888 176780 116 104534 266 6362 59 23484 629 25437 -1 -1
1 12490 917 38335 889 21730 295 91515 929 110050 859 48531 818 23362 182 30919 74 9277 910 56476 126 77558 119 56539 535 22560 -1 -1
2 115184 419 84495 868 100162 446 126272 697 14782 412 126993 738 31722 -1 -1
3 21691 510 45099 231 79956 569 116265 478 30852 158 267185 706 38559 -1 -1
4 110365 928 108 372 100043 114 4598 123 97128 843 93475 237 56174 363 44406 555 93224 -1 -1
5 62055 934 117930 465 23206 487 10104 658 27316 299 63842 43 36243 38 34628 439 32994 645 100381 252 62594 779 26452 265 1169 -1 -1
6 7952 689 71934 938 54750 722 2567 728 267 336 1889 883 38655 380 156443 596 70274 388 88148 268 38347 441 53029 326 14800 -1 -1
7 153181 887 123847 532 25990 659 25851 821 285 907 55381 670 16440 517 1510 539 40897 510 6219 286 40327 923 49421 47 4563 724 9404 812 45622 -1 -1
8 16923 600 57793 995 99 972 7523 837 60462 826 5174 119 13516 988 10865 845 91951 45 60551 923 21525 856 68540 276 66647 160 117540 -1 -1
9 82877 333 77961 248 104562 586 21126 861 102844 264 51637 709 18005 238 140273 -1 -1
10 31557 985 4533 241 71604 996 166330 103 26699 190 8850 924 30777 810 17756 806 17006 38 5388 919 14407 785 3910 49 4770 466 73937 440 121187 -1 -1
11 175510 271 150380 502 82339 155 43654 451 6690 424 3980 811 7589 735 69709 253 59778 -1 -1
12 68597 260 7044 84 3030 686 3076 126 10434 899 83974 369 61662 790 290018 636 17243 19 39886 893 14751 -1 -1
13 67345 816 17654 147 90995 899 31933 587 164121 513 60755 762 164743 228 1794 -1 -1
14 28959 888 73180 752 58003 862 186487 60 62164 914 139146 790 8837 297 42865 -1 -1
15 14769 60 245847 910 126049 94 188026 347 25223 -1 -1
16 126606 606 23417 563 13593 64 20434 348 32923 276 112747 385 33680 346 129725 388 4787 731 72220 904 29304 -1 -1
17 31876 820 53458 194 101658 120 9718 589 57037 797 96875 554 27397 276 37402 673 23288 382 11953 522 16516 552 101175 39 179 472 11893 188 18612 -1 -1
18 17757 464 83838 54 39283 938 26676 743 39617 204 7285 383 3251 902 3330 949 51043 842 749 305 59528 562 14018 776 49883 718 74216 649 35329 417 58629 389 22048 451 11931 -1 -1
19 85598 312 75656 281 33804 713 20416 920 268329 492 38606 178 77272 -1 -1
20 75030 746 221 570 154435 170 33238 193 14871 85 82021 298 59431 974 6468 587 98980 45 74506 -1 -1
21 17201 643 62223 199 50678 705 14985 780 5932 891 2271 991 80494 532 43108 886 70138 246 13593 303 85648 130 68364 254 29390 801 5779 602 49327 -1 -1
22 21879 599 4598 162 91466 440 2967 627 15256 637 84136 749 28171 474 30713 914 72201 644 14184 357 7983 386 96693 536 86648 917 36955 92 5166 -1 -1
23 91136 81 5263 86 114269 13 38600 43 54238 844 81016 836 16426 225 39119 471 90478 429 54793 950 13873 -1 -1
24 276027 970 10547 935 270800 537 42537 -1 -1
25 86158 121 306915 421 78537 682 15220 775 82254 39 30674 -1 -1
26 144176 383 70616 894 40785 361 145765 750 60153 327 138165 -1 -1
27 12359 869 2737 494 43706 515 4295 274 18808 376 173438 676 79897 567 124360 730 625 340 60432 660 20977 177 57989 -1 -1
28 12079 215 57944 747 146384 485 27795 183 3896 876 27830 133 28174 487 285 721 23741 336 46080 713 2328 839 161810 249 14111 959 8400 102 7021 225 31308 -1 -1
29 297154 19 39711 865 36297 481 36144 454 62945 981 99161 919 28127 410 218 -1 -1
30 85795 987 75640 109 2825 67 48730 781 20792 924 67411 103 298596 -1 -1
31 1750 940 53579 616 105222 333 38363 215 70536 369 96852 588 5775 543 8641 228 1010 413 21629 933 9727 635 150574 392 35025 -1 -1
32 9834 792 260423 100 45132 227 216341 847 56762 1 2410 888 8472 -1 -1
33 132634 997 87097 411 31170 49 35009 96 96992 867 157526 360 59336 -1 -1
34 125591 848 66999 912 25853 593 221290 973 79900 579 6854 468 73177 -1 -1
35 59358 286 3700 304 100321 12 306862 811 85540 60 43911 -1 -1
36 180507 254 72021 382 119745 338 30654 958 83334 107 113462 -1 -1
37 225696 799 71832 598 101809 74 87381 682 113087 -1 -1
38 30266 674 45138 581 29012 519 454 739 69287 379 269802 539 20435 918 56980 804 76701 447 1518 -1 -1
39 68873 413 50932 335 140947 44 7811 723 49068 883 28707 56 34877 625 8568 854 48898 443 7107 922 36264 291 117361 -1 -1
40 9508 573 229 964 469541 888 6162 884 114447 -1 -1
41 65546 637 9053 783 74618 738 752 14 102364 794 18904 682 16087 499 211123 933 6417 113 94617 -1 -1
42 47301 460 14683 81 29127 759 57752 613 31141 540 6541 492 17477 363 70896 234 38471 604 7026 340 2728 442 9973 287 52473 849 55578 492 41938 134 92704 593 23006 -1 -1
43 107046 144 20788 946 52382 151 44848 325 15361 530 20650 377 75574 404 117490 0 59921 630 85598 -1 -1
44 38191 808 1401 313 33845 377 48591 618 35343 593 6682 295 237255 261 140749 805 57587 -1 -1
45 160 175 111042 892 57654 276 45951 553 147014 363 49133 402 12684 844 113603 118 29686 816 18771 375 13758 -1 -1
46 137318 107 7124 247 3554 80 70367 912 26927 741 131376 479 56301 513 53008 163 923 901 47956 120 20039 452 44456 -1 -1
47 20803 405 22760 98 46121 717 121589 10 5361 960 61796 290 28834 953 11285 839 58084 84 30778 86 74757 858 36874 973 80226 -1 -1
48 51155 262 80464 755 26129 154 97941 529 93991 946 91958 972 158078 -1 -1
49 82129 67 23555 922 10440 646 26505 329 59693 628 58061 335 183311 748 32605 496 123094 -1 -1
50 60945 944 26728 513 105601 553 21648 958 88137 84 217 56 43075 956 12159 74 18411 289 51802 186 9381 434 15004 502 15035 988 18963 986 63746 260 48428 -1 -1
51 51795 421 48351 309 39164 321 60782 51 229269 428 170435 -1 -1
52 46039 714 68209 118 12663 370 29302 167 18481 732 41248 965 73466 956 56007 945 32773 985 39594 630 33726 248 79673 240 68421 -1 -1
53 72885 296 41657 565 23883 533 29484 563 77323 513 38978 545 169395 840 1302 960 12966 828 54607 159 77034 -1 -1
54 29269 511 118269 583 44537 524 9729 548 35244 800 142002 832 16677 323 16786 369 49931 424 52064 873 6997 650 13234 695 62679 779 1190 -1 -1
55 2296 454 3536 789 9720 787 23830 325 107049 371 37101 905 227093 821 108138 905 45895 814 336 31 34267 -1 -1
56 118799 541 19502 565 62280 94 2155 669 6205 935 15050 503 61249 467 102739 663 61074 760 41491 393 30465 994 78251 -1 -1
57 3873 258 52462 345 39698 81 34585 408 109645 566 65508 993 68570 769 175341 0 49771 -1 -1
58 31848 17 39461 631 124122 816 158016 987 38129 81 131412 666 26148 463 445 685 50076 -1 -1
59 78184 673 2428 832 146534 514 144990 224 56447 798 171078 -1 -1
60 5926 591 7488 541 105240 855 38976 265 93254 961 50147 344 298513 -1 -1
61 210931 722 32561 357 12037 154 11211 14 112750 948 199290 169 10430 539 10359 -1 -1
62 959 765 15993 21 132854 655 1034 0 168534 291 111369 773 86571 406 81609 755 382 -1 -1
63 90 686 78644 607 81665 468 171427 896 56609 869 108969 444 9741 580 64195 640 28093 -1 -1
64 26812 366 162685 51 10694 260 147528 178 44017 766 13909 200 38444 822 34880 964 16915 452 59127 569 28875 317 15565 -1 -1
65 51606 825 108646 944 62022 989 123723 769 16457 243 5335 988 46487 901 70903 779 19718 75 63218 286 29653 -1 -1
66 83199 971 149973 291 29455 835 15860 444 23980 461 111940 19 114571 618 70562 -1 -1
67 54459 83 161964 740 14652 158 6638 723 30747 556 15014 712 14617 195 291100 232 10139 -1 -1
68 28869 921 62355 408 39758 189 52655 371 25786 932 80989 501 25206 24 4662 682 52706 846 81732 687 136689 97 8133 -1 -1
69 22681 786 42374 778 73282 541 171415 324 70031 911 73454 813 112324 869 827 402 33268 -1 -1
70 28486 199 51013 554 52083 968 206517 633 25749 226 25101 525 25499 427 35147 753 130905 357 6578 449 12245 -1 -1
71 10200 209 36269 661 77392 8 61816 78 19998 797 11562 217 79690 918 1676 298 61076 864 3556 765 7199 199 228799 -1 -1
72 78701 907 75077 538 5264 69 77338 453 3207 674 21787 666 21437 278 47762 116 8003 877 60534 215 65332 990 104176 535 7622 221 22472 -1 -1
73 20893 925 46018 447 30227 142 96729 531 47848 640 72167 618 38795 441 2469 9 108506 274 135997 -1 -1
74 42309 391 26949 121 16825 461 157786 533 172675 976 111281 431 57376 982 14282 -1 -1
75 19978 362 22590 361 10389 321 561 944 7208 836 16015 900 37293 227 10423 872 42110 436 59315 487 20531 705 19217 226 21486 907 37984 153 6374 829 49165 397 73798 840 16868 280 127704 -1 -1
76 37335 692 65917 484 31722 776 36673 59 52912 948 80371 727 69490 28 134342 645 36077 524 36467 615 15503 786 2392 -1 -1
77 250994 275 30709 887 52309 160 120521 242 25037 454 31542 913 74512 746 14017 -1 -1
78 87381 622 33112 204 86848 507 8264 876 32471 303 112893 29 28840 157 33881 402 44708 82 32605 252 8308 342 47458 284 42692 -1 -1
79 385890 228 3147 78 5746 972 47021 174 71508 164 86501 -1 -1
80 93765 340 24673 159 121193 227 39742 231 45351 777 23175 383 50946 956 151765 361 44519 128 4043 -1 -1
81 43626 405 59191 365 160070 358 20172 343 27681 132 193931 568 95083 -1 -1
82 117165 401 55206 389 12423 920 30797 507 377463 852 6672 -1 -1
83 7259 807 85753 496 19476 516 177794 506 77077 177 34568 308 66252 143 131298 -1 -1
84 32461 622 4830 76 74165 488 31625 758 44465 63 121884 264 80385 625 116927 649 92661 -1 -1
85 7917 6 2821 248 103242 826 28936 835 33791 822 54713 481 67757 700 951 727 5102 240 30359 867 47039 697 22494 741 138410 231 23383 278 24560 942 7930 -1 -1
86 7460 917 5078 989 91641 814 68046 823 46232 245 103398 437 55713 951 175224 648 46565 -1 -1
87 26503 933 21953 566 35270 664 45418 438 128077 820 2934 126 28528 94 20523 742 36552 665 25304 176 1987 751 12291 79 27512 470 95974 28 80678 175 9750 -1 -1
88 122751 940 8646 816 10820 645 251372 274 1553 909 1376 720 203316 -1 -1
89 4970 557 201339 464 292468 528 61895 821 39004 -1 -1
90 1813 882 392017 353 19111 70 42272 461 11034 331 46445 818 22260 702 64785 -1 -1
91 10185 71 221704 156 49550 706 139730 585 57679 885 19192 5 34089 284 24825 653 42660 -1 -1
92 59287 213 104376 241 25094 422 10904 363 4578 740 12003 680 78499 558 1827 64 176655 805 58424 263 50587 138 17135 -1 -1
93 141669 469 5119 231 36140 623 198508 975 103010 196 35683 533 43350 225 4696 817 31266 -1 -1
94 105969 99 162294 562 22446 850 2687 681 54125 272 212240 931 39614 -1 -1
95 187530 758 40690 27 15433 447 239932 920 16420 305 14680 522 47588 681 14438 119 22576 -1 -1
96 22638 230 88181 283 23172 402 181270 4 62974 601 188021 940 33406 -1 -1
97 40652 429 43210 258 104671 481 42941 57 10635 542 100653 180 931 318 78264 282 67613 29 109726 -1 -1
98 13039 745 12594 914 38239 719 30390 187 305726 986 60671 704 2933 9 136025 -1 -1
99 47199 42 202119 132 38831 479 88545 713 43290 325 14653 874 42519 239 103483 494 18802 -1 -1
100 44118 681 232286 632 33273 541 8977 953 100307 339 38325 92 61430 288 80972 -1 -1
101 64047 676 131893 312 10422 205 15695 126 37951 561 13647 208 25506 87 16646 112 53628 65 146876 608 83077 -1 -1
102 254823 100 15634 826 81813 679 144563 215 68592 293 34368 -1 -1
103 21341 757 1490 639 65897 401 28371 948 107821 181 4581 95 58247 394 73040 666 31579 385 32697 25 109333 818 37775 120 27103 -1 -1
104 11041 317 4328 438 72142 944 15770 594 52932 668 90833 325 98709 818 45974 107 89857 544 2679 721 67085 572 46981 279 613 -1 -1
105 29799 558 93378 341 50179 355 19166 205 13879 962 429 827 94734 247 36774 992 156817 88 29277 876 17841 294 11682 397 33305 401 256 67 11339 -1 -1
106 36808 997 95765 145 33305 482 7297 800 63582 28 27543 734 16054 199 22572 832 2504 815 29571 949 255966 799 7443 -1 -1
107 7651 502 96236 68 34098 262 30198 771 24463 967 60338 907 34419 18 4476 939 69434 863 40617 877 101454 300 96012 -1 -1
108 21478 521 2186 499 208394 67 52428 972 84154 69 163615 785 15890 438 51142 -1 -1
109 10083 143 458616 402 40182 610 91092 -1 -1
110 12649 553 135304 949 595 874 66622 368 19861 944 22091 240 47890 657 39221 610 163868 87 83900 890 7097 -1 -1
111 107696 774 119236 773 59849 586 93412 684 219634 -1 -1
112 5443 913 118665 225 2838 253 204599 722 34558 841 29853 184 10357 238 40818 706 18867 52 126059 450 6846 -1 -1
113 123065 558 17518 995 24607 993 71535 314 37994 186 42594 723 110642 717 98426 616 72794 -1 -1
114 27871 864 113072 684 161190 849 31812 875 27196 212 21121 934 59868 927 73834 324 52696 775 30815 -1 -1
115 9633 573 147443 19 19813 690 44657 190 56270 717 65789 740 20761 148 1596 747 28085 991 78638 257 97930 833 28769 -1 -1
116 94233 203 52230 325 78648 224 147209 606 5174 242 40404 32 11388 27 19896 663 126785 963 23621 -1 -1
117 20593 160 4769 662 152482 455 69134 53 326687 150 25892 -1 -1
118 68231 524 7928 891 28712 326 66317 762 344 776 147426 583 76881 352 10992 347 38111 669 154474 -1 -1
119 100771 512 98855 419 39564 332 93309 9 22667 186 24749 159 10733 539 12265 816 57058 565 32278 324 23725 616 10653 900 35777 497 14949 420 22003 -1 -1
120 38466 291 60539 819 70582 85 5130 638 6285 318 12199 960 23005 313 363426 968 19702 -1 -1
121 22353 726 424165 148 46175 525 82944 130 24241 -1 -1
122 268252 99 148262 138 166193 579 17068 -1 -1
123 12291 837 12479 773 44721 515 23169 127 44635 323 156634 110 12827 829 24935 468 2568 889 40653 857 33716 868 129003 262 54419 87 7168 -1 -1
124 58033 516 54574 429 27294 403 99832 453 206436 121 153457 -1 -1
125 20447 818 93748 545 8642 920 6253 323 8265 810 135682 241 18541 539 4773 930 30937 487 1624 954 86784 988 13847 530 78881 179 38494 44 52207 -1 -1
126 16148 115 134396 577 142131 23 31703 979 69331 614 164878 139 19600 809 12354 220 9118 -1 -1
127 24491 966 51268 332 14495 98 56586 342 5026 135 29929 302 65672 235 48548 259 228131 205 58573 445 16186 -1 -1
128 67815 6 13181 449 10866 596 4133 704 177295 357 60283 209 633 470 21140 752 12563 301 121396 745 15066 132 77976 263 17149 -1 -1
129 12875 994 77848 18 40608 659 60845 111 61894 115 156010 757 88528 589 77673 681 1184 139 21500 -1 -1
130 31977 850 109447 266 12067 939 118532 510 172035 335 14330 784 6207 851 71952 282 62951 -1 -1
131 44038 100 210715 171 1340 125 116973 997 21167 747 19302 211 55845 442 119015 732 10946 -1 -1
132 203528 168 52935 891 53394 671 39729 77 19418 338 3212 587 38923 692 188442 -1 -1
133 22845 596 69119 549 43464 342 11791 163 16016 304 145771 290 210153 848 39978 244 40409 -1 -1
134 2249 190 55149 759 33785 921 38430 178 42902 988 196955 795 44875 182 185206 -1 -1
135 152433 824 177951 17 178065 302 91240 -1 -1
136 37915 620 119716 953 15289 136 56806 570 16290 480 26295 639 33758 307 85137 100 142136 700 9511 919 28384 409 28348 -1 -1
137 129430 32 38046 240 70743 620 59449 88 37561 676 83644 953 23297 727 56041 499 101330 -1 -1
138 55345 940 42868 45 2685 218 54991 981 84298 325 4531 836 43795 149 35208 312 16350 696 25687 757 3670 585 6016 660 85037 823 25619 559 6095 537 64220 536 36746 517 5403 -1 -1
139 85517 205 107175 393 252718 347 19505 801 27754 578 107057 -1 -1
140 61592 929 102484 109 22735 194 3052 296 19791 876 5820 213 4190 995 16358 62 103830 804 105164 732 11544 831 6099 546 34519 869 68022 971 34070 -1 -1
141 247918 546 38755 904 26809 630 41682 441 121410 791 39536 927 3217 294 23471 700 56819 -1 -1
142 51374 65 152680 149 1713 533 38005 209 30242 693 1010 575 80087 868 53505 433 121346 595 22291 249 46917 -1 -1
143 10086 223 121868 944 28334 752 17168 7 270 662 150859 330 97899 828 35881 439 137023 -1 -1
144 40635 97 8899 851 26983 425 33300 442 29030 805 9165 887 4535 201 98249 702 183261 784 731 716 50541 513 99562 913 14082 -1 -1
145 34391 986 117577 92 106021 981 16305 209 9087 499 3945 149 1479 346 74546 105 21473 962 107793 559 106790 -1 -1
146 42129 550 104160 955 73270 356 57811 256 39224 118 12805 912 22257 87 80689 289 20829 655 82718 43 17108 690 38848 43 7602 -1 -1
147 51230 142 22604 523 65186 749 12675 397 28679 238 106417 321 38324 41 29494 698 100332 597 28101 472 85544 140 5970 850 24320 -1 -1
148 21675 3 274175 168 14713 685 38063 36 133124 929 27088 510 1830 931 9909 16 3681 387 25491 212 49581 -1 -1
149 103881 25 6175 510 52027 17 2309 432 118926 666 16531 252 30926 266 35695 725 35399 764 81221 151 43454 224 21303 149 51283 -1 -1
150 224563 222 81762 350 37446 180 230429 718 25347 -1 -1
151 169439 576 75265 165 2730 668 110191 999 91372 896 10308 381 46527 894 14869 303 53693 -1 -1
152 193765 318 150462 684 36025 901 35914 99 56077 906 122557 358 4699 -1 -1
153 70291 685 5891 524 6323 972 10047 960 18430 992 168057 449 123816 825 56490 929 18095 87 31180 228 26756 650 64070 -1 -1
154 6117 535 25284 10 30806 249 9297 27 67829 429 73481 487 12863 762 50619 887 4761 6 41778 33 33011 691 57167 747 38014 62 93639 574 10706 751 22317 698 21100 -1 -1
155 56690 599 7397 503 118233 56 39461 449 14161 287 535 330 19233 76 133281 821 21395 37 50024 564 63979 37 74840 -1 -1
156 231987 538 24025 330 57053 978 13068 524 42292 560 36255 520 93401 388 101538 -1 -1
157 77298 415 17362 532 35730 301 237690 498 106738 961 124720 -1 -1
158 231363 390 7903 419 262928 185 81262 205 16345 -1 -1
159 40130 275 41974 49 6105 368 29714 162 353 710 44160 598 135001 108 22027 370 204573 232 65378 587 2559 822 7397 -1 -1
160 20762 47 39760 570 3086 947 157263 129 35531 168 39343 3 49464 956 1258 801 7308 211 52864 114 133564 22 5277 894 53734 -1 -1
161 15819 255 257281 810 9677 869 105749 228 119914 677 53092 809 9715 191 27847 -1 -1
162 22023 556 17539 808 14180 374 90139 261 257091 979 23772 791 51538 748 123095 -1 -1
163 56514 200 628 371 31079 267 86290 785 117014 142 3239 243 69221 119 11990 860 111382 303 58116 636 38228 786 13030 15 2231 -1 -1
164 93128 807 88276 680 35232 275 2166 273 9204 752 31553 192 89418 821 40392 292 19182 439 53994 173 24150 163 99440 970 13247 -1 -1
165 14976 851 26536 208 105173 949 1394 146 12636 616 45716 312 117712 184 64135 57 10603 383 111990 510 52984 740 10031 59 14990 853 10608 -1 -1
166 84980 816 46436 763 74377 94 1098 788 36508 722 11827 200 150486 843 44872 312 149079 -1 -1
167 3603 0 23930 731 51664 643 155967 354 163397 68 200995 -1 -1
168 203588 81 152665 40 188162 592 46260 809 9145 -1 -1
169 87832 804 28627 543 68044 439 78606 970 12622 876 10118 445 182083 120 27707 348 6526 222 31432 567 39910 94 25256 -1 -1
170 229917 629 14372 485 40778 458 32281 203 210043 982 58226 503 4388 28 9877 -1 -1
171 145800 950 87256 971 256184 701 81002 366 29560 -1 -1
172 43210 613 69127 154 22793 144 96211 444 46998 960 1660 689 9070 965 40860 486 6759 599 109529 677 15156 176 135864 423 2018 -1 -1
173 51849 899 40449 959 1209 893 33110 296 47997 782 89870 845 18748 70 65474 759 2655 912 74754 92 30743 443 34957 432 60751 290 46661 -1 -1
174 27038 400 42848 531 11767 0 69215 353 18122 828 84371 404 80903 733 56337 810 50907 849 67238 470 72696 726 17722 -1 -1
175 256 703 35214 267 52855 571 43885 995 8373 54 51318 583 43509 155 172509 312 29766 268 39012 817 52380 169 49446 683 20656 -1 -1
176 56878 348 54044 654 67918 703 108724 226 76469 769 10553 925 225180 -1 -1
177 774 62 66192 323 30359 47 59455 97 6073 686 44807 446 37792 384 194674 225 123541 135 35983 -1 -1
178 39782 226 186219 337 125173 836 33521 810 6345 244 131941 960 76591 -1 -1
179 8503 419 52228 389 39071 357 58930 538 60159 349 223368 292 157081 -1 -1
180 2738 797 60371 515 6458 136 94703 17 3797 790 69668 158 3177 212 53359 293 44541 356 260740 -1 -1
181 155197 678 47563 375 120031 786 60775 594 33663 295 87800 704 94216 -1 -1
182 51066 48 92205 109 18122 822 15370 497 43027 341 10373 88 67392 495 169938 522 47255 712 31470 781 14494 959 6300 808 32088 -1 -1
183 25953 709 167503 338 30402 962 50957 930 10814 503 15504 924 8991 27 82357 666 53545 443 11300 434 49885 232 4477 810 47524 241 40346 -1 -1
184 32572 293 46030 72 50133 994 48402 575 98353 976 136029 760 37291 909 123791 923 15143 701 10570 -1 -1
185 252165 13 34502 773 133124 783 130005 337 49877 -1 -1
186 162497 246 126302 126 76416 628 97216 392 102319 785 28560 693 6447 -1 -1
187 94474 57 12306 148 48622 720 41826 270 29689 832 77018 998 19317 6 60209 319 67547 210 20771 454 7476 968 39782 858 80230 -1 -1
188 46891 214 45701 293 118512 880 24971 767 50117 621 158883 393 45783 567 43403 354 65225 -1 -1
189 13957 638 142864 908 21288 606 5363 189 175637 721 125478 265 42451 797 72436 -1 -1
190 2257 55 51110 393 26279 47 3433 727 14122 394 3877 298 44598 690 22387 443 20128 241 18408 962 16675 656 24095 207 51098 903 127743 411 38856 405 12344 337 71692 769 49856 -1 -1
191 42959 721 7234 960 42217 1 63202 307 103125 850 23368 438 157280 622 156426 510 3488 -1 -1
192 8719 496 18273 197 32727 465 63638 356 96458 571 78478 712 162981 156 138297 -1 -1
193 165137 979 68258 186 41807 596 38236 904 152653 378 7483 854 28858 348 11778 224 3888 997 29250 581 45034 -1 -1
194 5704 390 117667 465 56710 124 67763 445 38444 767 53242 486 144544 706 55766 923 33512 886 26174 -1 -1
195 83039 278 1854 166 27074 470 25449 767 31947 617 295846 977 48618 231 29976 648 8572 488 47246 -1 -1
196 54937 509 89850 127 12184 47 5885 324 146998 891 84472 420 3854 492 43789 306 35559 602 8241 435 40346 524 11462 12 61913 -1 -1
197 19932 75 101552 713 33787 167 879 782 18604 510 97129 116 59323 871 238922 51 29339 -1 -1
198 36703 106 108055 951 33600 972 37507 985 24473 130 34410 298 23759 105 39633 487 185513 370 75575 -1 -1
199 28528 298 46765 861 4818 713 41377 399 101688 546 24583 124 238615 940 52652 835 60575 -1 -1
200 56545 277 20405 836 25770 405 68508 326 146023 674 80083 269 66385 646 34909 26 100779 -1 -1
201 57823 734 173803 822 37936 265 16578 876 185680 647 58744 662 69077 -1 -1
202 90295 867 16300 393 84150 671 79175 911 82338 469 39589 738 19662 321 15874 805 20413 66 151416 -1 -1
203 69841 236 55666 34 61097 94 14024 607 15435 972 63258 227 35982 95 7650 292 25469 230 37890 168 70697 941 142284 -1 -1
204 45483 38 29787 298 20710 596 14851 348 59737 381 150919 282 69743 468 39017 175 159671 691 9720 -1 -1
205 5277 340 41304 495 112030 760 117693 681 17351 450 35217 659 67351 892 14626 363 37610 990 16753 853 52019 983 59571 497 22017 -1 -1
206 58734 317 59012 551 269773 277 79938 495 132083 -1 -1
207 58289 902 9180 975 34126 870 24532 16 3427 823 42346 401 2271 267 50228 59 101489 781 88941 959 120057 150 38411 7 6725 726 1253 128 13631 415 3947 -1 -1
208 41566 446 135551 949 4227 807 33739 114 191998 151 76338 27 87553 257 28783 -1 -1
209 10305 428 71710 274 108357 368 25023 654 29013 112 3357 302 146595 78 15738 882 19545 482 165368 469 4184 -1 -1
210 113812 414 10708 140 154331 996 119752 575 201142 -1 -1
211 31187 365 71579 948 14334 677 135214 880 199326 260 32638 975 34268 389 46913 893 19141 532 14729 -1 -1
212 33684 519 70799 581 39515 886 56766 389 4248 986 41613 218 199190 666 76896 364 67750 956 8933 -1 -1
213 59322 35 14199 695 179360 306 41384 411 27408 848 26070 197 5765 192 219948 53 25959 -1 -1
214 1633 31 93635 805 43952 309 98902 240 19458 162 63842 411 24346 54 151776 269 98904 275 2920 -1 -1
215 12106 920 110769 113 454 830 34752 525 26851 844 13729 275 17600 10 260328 538 80266 935 22214 403 8856 923 11055 -1 -1
216 33908 540 121006 439 29687 389 16229 478 23169 843 88118 512 45662 429 108500 145 132787 -1 -1
217 11943 921 16918 761 6407 982 60523 47 1695 40 100305 420 22462 145 164772 105 9944 140 174175 990 6593 951 23402 -1 -1
218 25497 160 132621 400 72782 500 87897 368 117645 600 146576 852 9894 251 6658 -1 -1
219 50572 205 34986 19 16936 698 2919 239 234914 140 54825 693 24876 226 165756 816 13788 -1 -1
220 9419 494 1723 692 25872 784 136064 119 51379 333 218051 349 4670 752 46279 127 14483 468 18321 641 73058 -1 -1
221 20111 398 12967 134 33450 546 29323 234 179436 943 9810 491 87161 826 35082 653 22361 78 76517 363 37007 243 16813 822 21038 660 6 524 17985 -1 -1
222 89604 98 921 629 58928 571 16102 242 77301 555 8473 263 46381 366 64446 274 30779 382 45732 236 343 888 39597 224 33549 169 16687 709 24596 773 39976 536 5556 -1 -1
223 10096 91 101297 76 144637 163 3400 31 139254 422 31118 653 127245 538 42593 -1 -1
224 24221 915 1392 745 168307 142 18553 197 1544 112 7577 56 58597 21 82258 63 75568 906 23328 677 16968 315 77308 390 43631 -1 -1
225 124251 214 53525 580 125478 532 56615 85 239880 -1 -1
226 39845 759 6273 86 50244 354 102998 45 65385 963 151277 954 12151 723 9996 63 121307 768 40115 -1 -1
227 114171 714 61792 855 89910 592 115141 929 49065 448 161490 278 7938 -1 -1
228 67558 514 69621 13 73595 206 36573 165 19247 394 15128 439 54035 868 17316 565 85296 186 161341 -1 -1
229 87345 78 98639 779 40713 774 79485 222 121752 553 17080 621 11504 250 21081 210 121864 -1 -1
230 22661 830 92952 829 48089 389 8407 544 299307 840 127883 -1 -1
231 23348 763 107855 879 12033 524 20548 593 54369 823 109307 523 14534 253 197455 942 51788 759 7794 -1 -1
232 4479 536 37465 452 43884 924 147936 917 47641 275 8849 932 79036 243 107802 377 21298 430 101084 -1 -1
233 99856 952 16048 53 9335 129 95546 766 13404 405 27428 674 26220 132 14415 908 11532 480 35355 626 115724 215 22402 6 21907 633 90012 -1 -1
234 25085 667 126381 23 122685 939 17932 410 3624 535 50306 561 13383 941 62267 395 37598 699 91085 32 48971 -1 -1
235 46833 188 158960 746 30423 880 16471 986 109090 801 103081 661 134828 -1 -1
236 23325 231 1670 234 67968 762 78586 727 12201 5 184569 934 14147 485 23879 184 59213 512 133866 -1 -1
237 178469 883 4399 231 3857 873 11982 844 104711 950 108124 147 8232 713 124803 896 54866 -1 -1
238 18474 401 23197 536 223693 248 58729 759 7112 969 7167 890 193257 805 10254 901 39800 41 4402 837 13051 -1 -1
239 105626 842 25723 940 49901 842 13350 148 85142 814 179730 374 82064 373 17826 63 1470 189 38653 -1 -1
240 6444 232 275044 75 12110 400 23366 652 31632 292 40773 717 38890 98 10415 982 62970 32 31555 502 66157 -1 -1
241 36227 294 122281 126 63731 205 84688 933 51080 512 21658 217 167757 179 5402 564 46860 -1 -1
242 25900 605 143349 353 224548 979 7609 361 149724 83 48677 -1 -1
243 11918 217 1994 189 23542 565 39965 863 207165 573 72990 884 12543 505 44260 795 10142 423 11216 886 2675 414 44414 582 53379 851 63183 -1 -1
244 43415 586 87154 422 58326 567 146228 847 81694 377 38503 637 1918 538 19304 335 18941 120 16907 184 7994 527 78652 -1 -1
245 54268 659 58459 668 38073 103 23991 910 85573 387 23204 927 34085 202 119711 517 466 990 10385 999 61139 583 85699 -1 -1
246 24553 263 2985 0 54299 28 155767 865 92659 554 20306 819 192682 970 335 741 15023 821 1910 922 16013 153 22863 -1 -1
247 85307 820 127852 218 33622 919 134358 829 92769 896 63 841 105126 709 6231 41 13057 -1 -1
248 10839 104 182815 959 25618 389 116628 648 86708 104 5758 475 66302 907 23295 405 81012 -1 -1
249 62574 740 93179 238 24988 594 203378 166 215814 -1 -1
250 218045 383 40341 935 28228 546 13370 868 35919 240 104251 384 73211 690 39785 490 46466 -1 -1
251 43142 630 264857 540 178960 167 112949 -1 -1
252 300042 546 45622 452 43128 896 65388 404 87388 374 58146 -1 -1
253 127325 301 652 70 114272 440 1341 27 66318 179 184407 725 54853 463 20139 82 30092 -1 -1
254 180547 153 133288 854 29954 774 217527 334 11313 64 27231 -1 -1
255 15907 965 39710 127 17454 313 79495 796 87828 658 85187 978 60191 866 43272 250 27188 745 14330 33 128520 -1 -1
256 277704 671 32145 590 157932 701 21363 113 15982 569 8122 915 54387 96 10442 585 21479 439 45 -1 -1
257 171786 391 362181 481 2459 598 10885 637 52405 -1 -1
258 4158 427 57806 460 140674 329 58176 628 11101 694 33264 548 118678 136 175796 -1 -1
259 9260 220 128717 611 86938 213 3950 978 60931 516 39926 965 9244 830 17803 591 30672 700 24556 353 171014 569 15575 -1 -1
260 68651 369 33687 888 160638 693 249 439 4390 663 120643 467 89740 405 40608 92 75840 647 5165 -1 -1
261 42527 806 211454 586 11725 6 15989 394 6160 674 12784 648 35132 897 23560 603 240220 -1 -1
262 28804 503 14883 32 45698 893 4091 139 70657 136 8662 652 51088 478 28811 967 198976 611 998 619 23255 252 24686 407 98531 -1 -1
263 5924 60 8859 270 2967 18 48436 524 2027 96 53126 614 64337 917 33965 997 4293 416 109731 1 91217 80 144799 457 29954 -1 -1
264 13260 591 267630 874 137074 242 19357 43 83007 308 79386 -1 -1
265 51195 147 34060 247 13908 291 87070 375 16485 94 2914 188 64312 671 7538 42 97376 889 29122 864 159829 911 35493 -1 -1
266 14273 434 172139 603 5262 943 27709 959 138101 668 193210 832 40702 868 8342 -1 -1
267 19591 841 70676 202 7720 335 21930 508 39825 778 316854 588 56965 32 17254 394 48887 -1 -1
268 22247 810 38203 494 110847 781 21503 564 12652 587 2789 954 121112 317 64146 785 2173 332 83559 832 71420 877 49069 -1 -1
269 23159 648 5520 618 49841 293 5230 811 187868 105 27344 32 99248 186 30587 638 28919 782 41763 429 31052 381 68778 -1 -1
270 14787 709 11057 627 60861 443 81801 894 46327 276 2046 165 13224 341 36936 772 112416 236 59607 380 90977 828 69484 -1 -1
271 2096 391 16112 372 92191 702 28122 918 98542 548 68025 948 74370 772 1824 732 24940 485 130372 975 62737 -1 -1
272 270523 113 44039 736 47371 755 18877 277 6613 113 46125 980 165916 -1 -1
273 3161 279 48581 430 28457 983 146765 270 31414 688 93667 777 80075 555 2613 219 164835 -1 -1
274 48145 509 6815 105 71966 118 22960 243 64076 540 86619 980 133213 206 122040 471 14057 91 29744 -1 -1
275 40154 489 3941 238 111400 740 20491 147 202 767 59793 618 77622 265 37722 615 230150 118 17921 -1 -1
276 16375 486 103395 413 2070 915 27858 725 4566 881 68147 157 72093 807 13538 984 12412 604 54584 43 44744 693 72258 529 82815 140 24452 -1 -1
277 56586 951 88471 705 10587 502 72953 935 29584 210 626 730 96780 991 38669 302 33380 500 84515 724 32369 562 45782 592 9209 -1 -1
278 83046 675 134479 797 8598 421 8689 65 75948 810 29915 530 64118 968 25538 518 169034 -1 -1
279 3328 681 19117 392 440193 369 37673 319 10283 216 77336 339 11674 -1 -1
280 38112 89 96048 897 131728 855 35477 929 58200 897 53402 76 67930 756 118630 -1 -1
281 24160 224 64967 782 67046 743 11353 208 18761 722 17115 954 4721 73 1392 296 108628 541 136675 938 34273 755 28324 502 15415 572 16548 617 49478 -1 -1
282 6679 774 63527 153 67968 663 21687 235 88129 656 23599 811 165423 856 152367 459 10190 -1 -1
283 103118 761 29256 566 62247 424 100965 749 60893 88 123718 457 88603 890 23815 79 6946 -1 -1
284 45257 6 22519 490 27830 530 29385 849 104110 146 355176 245 15460 -1 -1
285 46673 235 113144 942 105180 724 55555 670 64305 145 41320 912 68900 705 104249 -1 -1
286 59381 131 168062 247 74382 496 59553 396 130271 630 22096 424 85052 -1 -1
287 109417 200 88857 294 52808 231 28451 211 1494 985 97120 4 175412 108 4498 223 2544 845 38856 -1 -1
288 3142 273 14237 270 40411 890 176533 764 165573 320 132956 385 26780 299 39775 -1 -1
289 77733 700 22847 385 176993 949 58901 922 43570 923 61224 364 38180 619 24836 597 95338 -1 -1
290 211722 237 44975 421 27888 410 7734 422 94217 230 213107 -1 -1
291 38796 341 84507 545 7858 337 53835 341 17316 167 268689 379 32847 877 46944 963 25435 990 8546 401 11574 -1 -1
292 6590 333 10012 647 196759 429 145160 754 101343 994 61554 456 7406 19 16054 645 54468 -1 -1
293 32595 552 168977 830 138035 138 30779 927 35473 728 37650 831 13150 431 70930 962 71731 -1 -1
294 35648 625 107663 879 44887 483 72609 944 67654 698 10589 348 14588 872 128862 45 42282 144 74439 -1 -1
295 72680 978 122957 244 21957 599 55053 991 40719 854 189 234 106204 767 36619 417 29576 167 560 823 63430 801 25548 663 23649 -1 -1
296 72924 308 141109 243 41097 878 282909 77 8789 889 4107 477 48791 -1 -1
297 336233 407 46669 96 112254 475 16082 343 88455 -1 -1
298 28582 956 36883 41 85286 668 5785 398 82422 812 189686 390 87371 49 83599 -1 -1
299 105032 592 5442 928 21698 634 72884 427 191796 456 124784 651 56782 964 21285 -1 -1
300 88790 639 94429 586 13627 152 154924 826 20367 93 137161 6 33492 968 36806 820 16799 70 2805 -1 -1
301 127371 190 13894 850 39486 9 3321 16 10584 547 74406 758 23145 912 2516 564 78481 758 71868 255 104183 966 39403 411 7368 -1 -1
302 147069 833 21692 427 28063 586 35099 694 39830 939 2446 993 31624 199 64910 573 145330 613 37593 709 26227 806 8541 857 10721 -1 -1
303 57858 194 8459 730 47292 210 56998 521 147419 296 2910 381 163060 631 47690 5 30687 614 36559 -1 -1
304 3455 859 121396 50 305334 882 154394 783 15262 -1 -1
305 125283 653 62429 989 34530 757 143773 669 79079 804 3549 375 104081 432 9740 5 36839 -1 -1
306 39288 551 78532 791 13309 219 31908 935 46102 371 8888 530 4403 747 88123 284 70877 549 58147 288 78894 975 18197 988 62395 -1 -1
307 156092 94 30608 562 81627 583 50913 670 1430 984 95779 33 49855 926 39438 58 18854 587 24749 479 49957 -1 -1
308 72943 219 5515 402 55631 89 6024 164 151936 611 137475 515 170318 -1 -1
309 31110 211 193950 151 36941 446 2274 611 25012 689 27293 827 83480 694 170473 126 29121 -1 -1
310 59037 468 101754 146 68469 683 84755 908 176157 556 11270 97 18849 126 38377 187 28349 947 12271 -1 -1
311 97534 501 15217 659 18788 262 6578 153 42344 397 36522 83 57515 477 34573 94 24324 357 32543 547 17442 6 104179 860 111981 -1 -1
312 79252 416 47758 225 138190 28 90903 328 61342 135 128271 22 53902 -1 -1
313 39619 608 3924 81 18428 5 121876 793 131479 402 15251 476 269309 -1 -1
314 22772 757 51447 10 44008 674 5920 845 48578 910 2126 725 8975 174 82417 282 54942 273 152631 119 46506 418 770 918 78294 -1 -1
315 38333 912 39456 114 63630 562 16938 357 48681 406 250188 95 45182 590 44741 997 52009 -1 -1
316 103063 283 7738 596 147030 92 52733 343 142306 611 53168 722 93519 -1 -1
317 11182 494 3926 325 24256 556 14652 245 82472 197 61885 173 85456 921 76250 193 33590 733 19162 148 33198 599 92299 940 4908 643 45894 503 9878 -1 -1
318 181593 669 20276 9 66779 44 12720 670 38003 817 47999 293 11993 14 6396 49 12915 57 46235 553 14434 567 31513 362 74914 122 20386 709 13132 -1 -1
319 167299 708 25188 848 129342 245 110498 735 37911 775 16212 539 30802 773 36636 985 28466 441 14858 -1 -1
320 9570 657 81158 451 80543 405 63185 425 42287 460 50347 543 45230 675 107796 945 14005 382 105364 -1 -1
321 20334 125 14332 847 119357 316 298717 256 25566 590 24530 445 80312 306 16135 -1 -1
322 49218 489 54182 149 7119 960 82774 104 69709 48 18791 892 114183 909 49437 898 93349 151 12232 721 47960 -1 -1
323 67178 716 134690 200 31642 370 86153 561 26652 887 253405 -1 -1
324 48109 542 40974 284 179564 994 17134 49 100265 536 84576 167 14885 602 64634 827 49291 -1 -1
325 15258 707 110188 236 37343 47 101613 957 335424 -1 -1
326 69436 860 94320 702 87888 136 56985 799 283753 876 7420 -1 -1
327 31293 748 329198 135 40527 315 77749 269 18945 438 49460 598 12806 728 3047 548 36499 -1 -1
328 11263 520 32022 641 52133 611 42564 562 3852 276 26969 98 259661 812 123520 678 47663 -1 -1
329 116486 804 147925 450 29396 731 102871 37 14267 892 61461 293 14073 74 29042 408 84050 -1 -1
330 58949 560 74642 373 44887 951 16117 990 11057 625 175641 619 12242 882 16892 373 67406 467 20997 443 100710 -1 -1
331 62978 585 82866 361 109746 11 46021 563 227766 693 23575 375 32916 239 13654 -1 -1
332 76172 685 184874 802 338881 -1 -1
333 6610 582 143640 486 94070 292 78988 294 32878 749 92935 27 34077 672 46520 148 7546 865 62193 -1 -1
334 64755 483 16512 684 59909 190 66063 743 24537 71 32424 278 19170 209 18259 11 179103 76 2806 447 114498 954 1273 -1 -1
335 57488 684 23782 44 179480 244 130350 727 51184 299 63002 846 83498 142 10926 -1 -1
336 94338 719 75468 795 47912 374 204317 636 77491 889 33354 320 66677 -1 -1
337 131216 791 115625 487 57488 466 34436 247 125258 269 14781 585 21296 920 67815 412 27096 985 4579 -1 -1
338 69913 215 37133 111 84860 723 6635 333 11023 264 99322 753 832 168 48683 189 47249 732 38987 758 95964 404 58222 -1 -1
339 16581 333 66343 668 29783 67 30273 470 44761 938 104771 644 52295 3 4262 735 63249 700 98776 804 9936 393 78254 -1 -1
340 5336 112 42643 736 20971 655 81004 738 11933 510 12936 103 59871 781 91650 186 28712 585 14857 884 115196 59 31465 16 3962 618 8245 971 36373 417 34018 -1 -1
341 38815 532 54732 682 4537 741 56751 206 55874 61 260254 403 108440 853 9603 966 10588 -1 -1
342 135603 306 94461 165 14439 423 108501 106 133986 988 49831 494 43550 16 18786 -1 -1
343 62220 444 169357 715 124625 81 35421 235 140167 227 63586 917 4408 -1 -1
344 21078 103 129740 655 243945 274 68765 609 135963 -1 -1
345 56657 155 40070 969 234870 151 44582 585 45083 794 14292 529 56850 565 107332 -1 -1
346 72547 889 17599 633 248162 207 15268 913 15749 701 10404 922 66199 604 4169 937 149417 -1 -1
347 53505 321 55048 710 9566 10 4036 812 9325 223 48978 850 7272 879 1996 274 13385 759 120496 23 33044 959 14351 92 54770 552 978 530 2429 50 109408 708 60073 -1 -1
348 56913 378 14164 17 35819 215 92154 768 104211 177 2361 973 41227 519 2685 627 8066 885 15680 564 87367 989 63043 789 75761 -1 -1
349 89340 280 118661 619 54830 365 49417 432 53608 713 8615 993 137313 462 87922 -1 -1
350 36692 198 54963 504 21822 731 161604 314 76605 265 123574 704 30321 35 94090 -1 -1
351 19385 509 28626 699 30577 84 99044 214 9102 540 27276 197 35176 395 172671 670 29265 630 30678 998 117482 -1 -1
352 139091 137 41851 722 5317 34 58617 912 47369 738 99626 39 21805 622 25636 201 26552 33 4861 110 13942 233 69512 91 15202 75 29711 -1 -1
353 28054 690 74002 517 54590 990 8064 193 98023 765 46397 63 53399 191 162744 197 3007 221 48392 246 22448 -1 -1
354 43051 529 70350 504 58334 648 28673 236 24648 528 75197 785 35729 815 256002 949 7514 -1 -1
355 11690 507 122088 283 43207 756 54476 488 105421 365 51295 727 2885 257 63806 397 27499 86 2864 395 89085 910 5167 967 319 231 19478 -1 -1
356 121226 567 56158 856 7659 525 55042 471 9391 525 41563 634 55422 923 33200 186 18468 996 24841 804 62647 888 79712 484 8385 -1 -1
357 100070 244 95634 350 30190 226 40207 174 20561 238 33333 24 126485 67 40026 675 46491 229 6030 735 46787 895 12884 -1 -1
358 318 723 68931 391 102487 504 67613 561 20882 206 67747 304 4923 305 44336 16 139656 623 82768 -1 -1
359 58800 494 1630 900 16711 286 44632 894 32875 273 10690 995 54698 701 60664 591 70836 279 85099 811 19521 238 3031 814 105572 484 26016 832 8372 -1 -1
360 91580 198 50973 413 126152 364 33465 444 195321 558 58674 110 43282 -1 -1
361 42652 946 20250 331 4910 833 69136 750 12067 783 9544 493 177010 801 10998 504 9906 276 21504 945 102195 399 11456 396 19830 349 84318 969 3698 -1 -1
362 19588 267 16004 294 615 814 68066 985 42713 302 35309 182 164011 535 223363 463 10175 755 19484 829 366 -1 -1
363 128982 626 5458 395 90243 267 132850 174 83913 62 10000 593 16094 533 4496 99 78746 570 14998 601 33422 -1 -1
364 4941 845 101326 884 2853 287 69966 999 71388 592 15206 817 40810 205 86965 193 107255 82 68541 289 30040 -1 -1
365 31268 327 44183 674 42944 340 114089 16 144914 606 84303 906 10743 892 99620 252 27686 -1 -1
366 7399 804 80447 717 1849 12 73676 563 4572 17 138096 639 67383 809 188587 70 20019 530 12861 412 4627 -1 -1
367 13741 545 100441 583 33358 247 79711 220 44578 690 1743 929 27298 579 39138 209 135179 979 23060 646 100788 -1 -1
368 88294 870 13636 955 44556 203 131585 190 23286 961 104776 531 193522 -1 -1
369 68652 911 201704 792 44100 609 149447 701 3989 593 108929 141 17311 607 5591 -1 -1
370 8709 192 230 661 37421 340 47170 562 44297 547 56851 359 303664 846 6809 172 86181 71 8169 -1 -1
371 57331 734 447 303 190515 716 166718 138 1557 984 3113 27 9697 611 22610 134 28356 411 111822 47 7354 -1 -1
372 5196 802 12066 667 7872 561 46951 407 198310 94 18008 436 84215 378 93222 350 82693 449 38631 461 12204 -1 -1
373 45379 204 75164 264 49465 846 30183 137 141093 211 12764 713 11759 83 56095 941 14435 368 39632 763 123626 -1 -1
374 54129 955 47795 690 44120 598 16328 336 40822 132 45893 13 2917 177 51265 43 1299 412 120038 979 32900 771 34532 801 17598 919 32554 6 20971 864 35567 -1 -1
375 186439 434 19940 557 311369 539 71820 856 10277 -1 -1
376 82072 275 5945 696 18337 678 48852 4 109231 550 150230 983 29484 689 155390 -1 -1
377 73485 35 87628 718 236537 674 12526 20 40110 746 135489 429 14000 -1 -1
378 41519 490 26305 331 192607 506 30044 275 82293 436 29394 863 24991 128 133225 964 17936 751 21101 -1 -1
379 14242 266 103723 368 72435 535 105656 457 78817 727 13448 705 34108 733 118788 170 58526 -1 -1
380 4923 364 134709 58 44545 9 17703 654 13462 851 15172 52 172856 522 47580 319 49024 855 33645 39 34912 324 30817 -1 -1
381 94998 887 15658 230 149233 649 33011 230 5165 520 106605 756 76072 36 16315 190 16764 627 37662 508 47033 -1 -1
382 238697 574 121882 175 46604 465 745 405 57770 848 229 570 85228 986 48461 -1 -1
383 52512 734 4628 190 69966 949 12751 89 33016 670 108207 44 266287 590 52082 -1 -1
384 164966 990 29873 16 3074 711 49291 206 13001 331 35044 424 1329 558 53161 681 2260 822 91574 983 73592 618 3010 144 4313 657 29430 625 35416 336 9450 -1 -1
385 88203 49 162737 77 22721 975 108040 697 1284 339 35988 688 121094 889 6198 791 53380 -1 -1
386 29240 54 35041 617 105067 491 4946 401 764 11 36810 946 124307 377 80387 649 13030 929 29297 709 70112 672 23126 693 6303 810 40356 -1 -1
387 260826 329 49662 753 49852 921 13061 176 17149 965 10175 196 83639 517 20859 295 94221 -1 -1
388 104146 989 83656 470 1969 233 51134 160 10860 185 88193 62 80428 731 39660 108 93345 717 45890 -1 -1
389 49788 538 11970 798 114587 147 15267 603 168018 990 78668 723 155619 38 5806 -1 -1
390 5708 402 26623 433 39806 361 73753 415 73049 538 12716 282 34620 165 288008 372 45196 -1 -1
391 2242 134 30859 992 77851 925 263782 325 45488 43 10434 968 19027 643 6898 621 143011 -1 -1
392 22343 121 46997 326 3530 632 11781 475 42938 935 35502 531 30697 442 35892 269 33707 687 12412 789 37304 254 52662 266 40335 207 42852 968 29962 177 62118 947 22491 776 35390 -1 -1
393 53433 347 144954 558 15244 605 54138 897 9703 229 186441 318 135866 -1 -1
394 16971 786 5695 314 75036 910 22962 174 63305 505 186294 658 88899 678 13983 172 25167 365 18956 557 82203 -1 -1
395 90647 332 148716 263 7429 791 114444 219 73762 652 61313 866 74451 989 28854 -1 -1
396 73049 694 58924 57 6438 276 3428 411 77538 955 36180 538 5373 309 217710 822 75565 999 45111 -1 -1
397 66782 101 10582 971 5752 47 12602 358 154 298 5504 464 58051 118 102044 360 143684 596 72087 874 69586 742 52660 -1 -1
398 20140 321 32774 533 85466 57 93084 756 7230 228 138901 709 34908 323 45753 144 62420 876 3890 971 4348 563 70274 -1 -1
399 55882 418 186835 289 71239 214 121528 784 22910 323 141393 -1 -1
400 27269 864 640 353 2099 895 28297 802 78572 833 10072 98 21853 587 36479 735 74459 960 153363 56 38789 270 127483 -1 -1
401 18506 568 15290 216 179311 820 44087 237 62857 310 232542 595 46997 -1 -1
402 5790 523 28786 547 11802 209 126414 33 150689 221 93240 642 47483 539 22417 540 112969 -1 -1
403 16114 126 16724 544 139825 178 23733 305 21153 615 121697 698 15887 152 13530 581 2960 97 78888 843 149116 -1 -1
404 70537 737 55182 665 4359 793 53624 394 82798 849 35672 334 143422 842 1786 623 53871 616 14788 573 79728 993 3621 -1 -1
405 20874 73 93026 323 15450 879 2052 18 156318 842 25834 991 42285 28 18905 42 178325 222 46355 -1 -1
406 188796 443 156953 405 62293 680 177035 855 14481 -1 -1
407 72455 893 17058 222 22561 613 21385 538 19998 941 205860 532 185159 74 54761 -1 -1
408 40569 304 17904 206 39947 791 19218 266 23478 93 215677 830 95333 442 17190 715 28785 377 101131 -1 -1
409 14026 695 19618 212 17165 917 23019 142 23310 732 77476 462 39656 937 29596 461 58388 132 8252 703 150032 387 63871 259 10441 943 64601 -1 -1
410 51000 182 122116 89 143681 256 52151 697 12661 284 102628 896 53758 868 35207 152 26366 -1 -1
411 65782 670 107419 509 23004 982 77684 859 117 651 58229 414 106255 559 48103 173 112843 -1 -1
412 29198 862 131228 447 83414 937 206448 97 49570 585 78045 681 21512 -1 -1
413 68882 622 18469 817 178460 690 6283 565 80896 423 71545 696 51596 389 42500 266 25340 40 55510 -1 -1
414 4338 599 17455 974 3649 812 21412 99 58834 126 52434 495 91299 184 4306 111 27176 745 175436 123 142922 -1 -1
415 77315 478 49152 870 215326 74 17153 220 120642 364 43420 244 32968 834 16592 818 27105 -1 -1
416 67318 13 69895 46 223671 219 410 875 23917 164 40978 446 173615 -1 -1
417 26892 496 66188 705 36891 665 106290 995 94220 131 8794 299 39468 116 60631 593 12122 880 31696 236 93012 134 6267 874 16851 -1 -1
418 56052 465 3698 886 84231 26 7115 651 34733 984 106437 661 13213 177 61852 809 5790 789 69220 795 112064 904 15491 98 29252 -1 -1
419 8662 799 11099 355 2336 328 77230 51 89840 725 177135 369 46131 482 17425 649 41668 240 59552 683 47737 842 20589 -1 -1
420 68466 563 40387 943 82846 91 363234 657 44922 -1 -1
421 51817 962 7770 498 135966 978 33547 467 56526 994 99689 342 105450 760 108804 -1 -1
422 100861 454 18163 396 7840 105 3033 16 54367 867 65047 471 23318 255 172623 334 105755 372 3168 294 45186 -1 -1
423 153662 891 28582 288 26243 317 120955 92 42453 123 36582 435 11998 62 21110 528 13939 582 27396 508 69605 310 47017 -1 -1
424 36427 351 263783 992 11525 746 38600 968 38424 226 31101 375 18870 673 133959 556 26669 -1 -1
425 76861 952 22945 389 64048 524 28295 659 110955 650 76073 293 93058 899 127229 -1 -1
427 4179 734 48491 454 45975 602 68190 872 173495 239 42796 57 5073 420 5849 997 124181 444 27766 509 15502 1 8611 -1 -1
428 10319 817 77124 438 41531 920 55607 799 40770 350 80831 742 2655 765 54300 248 70259 302 74398 950 77302 183 13821 -1 -1
429 19128 123 79709 916 326395 834 130865 484 9330 215 4739 701 19030 463 10461 -1 -1
430 51954 517 44553 116 175616 104 82360 646 29532 305 46876 906 6855 565 21746 496 16436 708 63017 229 60030 -1 -1
431 30370 756 12861 520 110993 800 19459 7 3944 84 26900 449 17355 453 14640 287 61404 263 99679 657 46895 719 16311 660 30217 938 108289 -1 -1
432 6992 726 15323 681 21696 489 5169 97 44780 336 43486 400 20254 830 8539 279 184937 276 4883 424 87962 98 76694 419 78432 -1 -1
433 32449 84 43239 637 60818 346 152594 270 183251 324 20167 148 37482 10 69606 -1 -1
434 14349 866 76329 577 59685 41 83385 991 131 561 5094 159 131815 350 94668 461 121395 339 513 216 11674 -1 -1
435 243385 788 211057 152 2137 811 6204 828 5400 670 104551 418 3616 236 23178 -1 -1
436 6797 992 26366 471 109308 635 90201 745 36301 547 96935 696 58606 1 35190 816 96596 898 42905 -1 -1
437 134632 982 57246 568 77615 215 6494 520 22077 577 179928 256 121506 -1 -1
438 15550 789 68123 720 71924 915 3094 783 19507 6 87480 897 1906 852 82076 673 57766 84 139084 77 5261 544 30796 880 16913 -1 -1
439 121142 440 121474 523 85383 206 35130 465 44107 434 27362 336 154315 304 10777 -1 -1
440 118188 162 3749 10 37824 825 207152 677 37302 181 86894 665 2358 671 105636 -1 -1
441 201312 927 82644 173 172169 109 105938 522 37223 -1 -1
442 110261 524 33240 518 218831 215 37632 654 116055 390 15806 268 67900 -1 -1
443 86869 704 9269 959 33905 199 14487 751 228808 493 12507 473 148128 654 65689 -1 -1
444 62241 475 22479 278 179455 446 35730 839 18788 500 109021 321 45938 347 67350 939 58620 -1 -1
445 247934 112 68387 958 77537 891 173158 315 32277 -1 -1
446 41625 165 46717 371 58230 130 80458 336 74031 766 90650 571 78195 889 29588 768 59865 38 2520 560 37523 -1 -1
447 2636 675 727 304 37163 144 66418 422 23561 528 11633 966 310648 343 58325 24 88407 -1 -1
448 168943 722 12249 940 105994 803 312540 -1 -1
449 81027 483 90505 257 219578 282 23868 906 16405 533 36248 960 55192 70 38760 38 21030 333 16445 -1 -1
450 43358 244 27318 874 78000 759 55089 26 247027 491 53182 962 21611 612 73669 -1 -1
451 90776 994 26165 706 164568 390 147300 224 22093 889 19287 12 67698 878 61803 -1 -1
452 36916 529 6118 105 11910 609 258244 770 41158 104 21240 883 9587 750 16175 701 62364 229 19171 414 63840 880 27896 830 22280 566 2578 -1 -1
453 54918 196 19118 880 137179 717 66859 249 1793 735 19440 208 19048 521 59594 554 198342 418 23294 -1 -1
454 2300 924 68669 125 131603 460 74238 536 88806 562 178947 713 54893 -1 -1
455 32956 398 123561 33 16187 269 57248 306 22696 699 38244 407 5116 675 76226 798 56099 104 30827 395 25837 732 52580 500 61231 -1 -1
456 221090 765 41743 569 187826 134 1248 170 89073 519 58417 -1 -1
457 16482 740 46085 280 26786 32 25905 830 7902 57 8616 932 77484 73 216581 145 32550 800 120691 627 19978 -1 -1
458 128957 363 70979 861 41701 531 164590 189 154754 341 38623 -1 -1
459 16866 931 87632 487 72603 117 19140 178 121578 372 179905 54 102019 -1 -1
460 37068 692 265 793 18339 965 141667 720 57301 102 172945 552 40160 590 10664 731 19816 727 6953 299 54674 272 39758 -1 -1
461 14728 167 44836 962 92660 342 80461 172 84330 258 107571 546 38455 223 95101 965 41330 -1 -1
462 6564 573 2949 320 127392 802 124042 530 79934 43 34379 104 47414 420 7618 665 60784 667 108058 -1 -1
463 9491 40 88101 958 117458 807 79728 142 4838 666 35299 88 21280 33 60067 785 116013 530 11838 254 55250 -1 -1
464 17847 601 360633 911 1217 127 16964 427 17871 620 24759 236 44032 664 116142 -1 -1
465 56059 484 40506 728 40814 470 5742 48 40695 727 116313 4 8502 304 19084 721 30898 841 7122 254 148663 31 31588 955 13471 128 21554 70 14853 15 571 573 2109 -1 -1
466 32356 402 46121 618 22056 539 11349 166 7458 522 46276 713 29432 952 115929 8 121288 87 44992 306 106112 532 1336 498 14630 -1 -1
467 195479 631 12045 209 36672 629 165884 674 100114 801 34331 47 47754 338 7333 -1 -1
468 38406 120 148659 38 11079 515 43178 861 40936 746 29265 299 27468 965 12448 152 3091 630 13491 152 85659 340 5910 731 18040 466 67837 889 441 154 8684 929 44163 -1 -1
469 141719 114 16603 572 43117 923 34899 106 14987 201 188430 549 159931 -1 -1
470 59954 939 93417 271 10976 349 18179 640 59063 853 149636 987 24382 126 27066 926 23676 279 132416 434 611 -1 -1
471 33429 184 77572 746 13705 227 13954 352 120065 307 38288 799 11199 685 1549 300 147047 168 109249 460 16109 101 16650 -1 -1
472 170720 615 46851 244 43308 483 70833 459 3413 664 90539 376 165303 509 8661 -1 -1
473 311707 84 65351 57 2123 213 220664 -1 -1
474 100747 119 43292 581 128976 471 1332 981 4781 438 3319 861 4267 174 24177 952 19586 252 67139 592 135751 675 66096 -1 -1
475 44767 750 92320 514 57089 396 167497 995 93550 541 144541 -1 -1
476 100992 45 98522 610 145407 835 27083 166 11943 646 79906 523 24914 971 35834 58 74723 -1 -1
477 41351 457 254687 233 189265 888 14484 782 18752 651 3031 873 78043 -1 -1
478 77317 101 36626 248 21948 277 55571 866 1301 977 272083 481 68613 297 730 821 24229 13 31589 562 9220 -1 -1
479 64971 786 7653 831 103979 835 85810 619 79657 523 22958 509 210104 100 24136 -1 -1
480 22995 607 56027 312 6440 30 66081 749 68883 951 6563 479 61001 936 64515 709 24864 695 40269 340 36249 613 62134 65 83107 -1 -1
481 68744 44 12659 999 32874 403 25443 927 61266 715 30119 734 33964 536 5665 866 99136 138 6295 741 10684 551 24536 502 41441 881 59694 880 33700 874 35930 460 16797 -1 -1
482 133538 260 66707 846 7677 179 102207 612 31742 534 257712 -1 -1
483 64761 324 25108 889 235114 927 45145 398 9815 256 72287 966 96914 587 40008 643 9915 -1 -1
484 56169 55 135286 985 19673 293 83398 804 45656 872 13647 364 9352 385 29280 580 114781 251 16858 348 75300 -1 -1
485 106520 867 55161 259 135017 539 94137 859 23668 505 185286 -1 -1
486 16397 457 25008 636 108369 909 86231 449 11444 30 23202 366 10924 96 3778 265 3353 36 58983 652 25246 357 45748 41 162452 831 17382 -1 -1
487 79873 689 39132 624 92878 524 29456 515 23001 947 152699 115 126746 234 55695 -1 -1
488 111513 777 213479 100 66413 862 20833 994 47820 1 46030 926 93625 -1 -1
489 40266 408 50705 752 11068 528 28270 700 158680 611 2803 687 139068 305 68954 369 5569 73 46471 648 708 43 27735 472 4130 680 14544 -1 -1
490 41528 851 8238 389 11115 50 63986 576 44406 620 68881 831 46982 653 26535 122 21224 783 86491 357 41722 750 34284 335 103917 -1 -1
491 7634 107 10447 844 118448 245 7176 900 169894 153 1313 75 7285 277 22126 45 40845 161 50608 705 52533 525 3737 771 27803 97 32097 627 27253 463 9467 169 10359 -1 -1
492 133983 507 73520 631 227580 555 59354 921 105484 -1 -1
493 158871 562 27823 508 135905 319 10128 160 1357 849 25002 168 27756 899 3548 176 71400 237 135792 611 1957 -1 -1
494 9466 463 152198 867 22821 837 89183 39 79441 816 49727 128 24030 568 77166 141 72081 922 22894 -1 -1
495 46658 285 36050 420 115252 16 34601 585 122813 470 57779 751 40982 788 145497 -1 -1
496 8735 513 79022 169 414540 258 97408 -1 -1
497 2017 271 28266 431 127657 110 136254 306 122750 579 102781 835 19384 898 17600 790 42891 -1 -1
498 26323 87 273107 232 21086 724 5191 271 117381 375 5823 942 9855 658 140633 -1 -1
499 23787 748 7501 825 20218 51 5762 414 30323 275 17680 67 7114 64 44065 772 76732 781 1074 251 49592 421 100346 907 20316 832 74079 626 120493 -1 -1
500 34567 523 39448 196 92764 830 34805 606 94770 407 39816 666 24857 246 114615 209 123916 -1 -1
501 18770 753 9124 70 99740 478 72733 446 6809 280 169740 311 222152 -1 -1
502 1503 746 73601 38 95969 527 65297 923 76654 609 1315 113 73252 314 163248 794 48617 -1 -1
503 24820 837 43307 908 68190 593 21114 279 9432 602 69003 909 6275 161 19421 242 115843 280 94498 210 5790 373 63762 903 56452 804 1557 -1 -1
504 31845 58 85890 317 90810 475 183677 469 27713 234 124169 116 55680 -1 -1
505 150582 115 62423 216 250578 905 10168 829 125482 919 236 -1 -1
506 11473 355 8165 197 7090 174 36544 770 11987 260 38867 296 12289 396 67398 729 117393 9 20765 319 7314 606 32159 681 153926 435 73573 -1 -1
507 11912 243 5147 765 78220 627 25828 865 116643 502 69797 494 49596 671 69949 664 56572 597 20799 21 71286 328 24013 -1 -1
508 7141 875 16445 673 54576 782 11029 349 75269 986 40726 58 251731 732 3696 409 110789 415 24389 69 3818 -1 -1
509 19523 953 18520 280 24499 189 68263 545 15166 117 30909 994 91368 9 7665 397 104969 543 218593 -1 -1
510 21723 861 30449 705 8217 47 19293 487 9095 587 80136 837 15580 543 1597 291 29742 94 54614 987 63960 380 41798 138 38296 307 4938 469 17268 242 17262 817 22554 243 66211 48 56210 -1 -1
511 29503 1 40662 522 49339 836 99346 175 60380 539 12625 934 76382 589 48866 650 105193 492 35540 115 41732 -1 -1
512 100797 961 150430 106 33907 538 118887 889 31571 417 20688 643 87284 115 6719 699 49005 -1 -1
513 8767 192 250792 899 105604 523 58821 737 175530 -1 -1
514 67558 228 171406 398 14310 821 75898 428 60375 861 208178 762 1923 -1 -1
515 6355 240 102577 834 79551 926 32899 875 112754 209 6459 924 61367 517 34729 637 17862 423 64531 196 6147 579 56113 985 12435 622 3570 -1 -1
516 58119 69 16128 723 73109 421 78871 436 62522 836 6514 902 21979 458 89967 175 23147 43 6786 483 21438 854 14813 602 3825 427 93977 871 25044 367 3092 -1 -1
517 52068 998 240991 367 78858 835 21314 241 102726 964 10714 779 16584 415 47856 214 28329 -1 -1
518 12810 129 14614 957 22543 721 73153 781 47830 451 95932 341 205743 886 88506 574 38228 -1 -1
519 10080 109 133291 625 62434 78 183127 968 16104 950 51660 216 3703 672 15983 880 29703 49 2856 791 30195 157 53334 -1 -1
520 11284 506 1305 518 53729 134 88979 181 69527 611 39301 804 30363 310 25640 286 16691 743 92864 422 44259 273 125693 -1 -1
521 21578 148 85366 43 35565 198 418151 528 39087 -1 -1
522 70222 774 37516 241 55874 860 212877 336 58069 702 21075 173 1388 637 89817 217 52341 -1 -1
523 5802 454 46939 922 53038 94 50169 218 57195 647 4607 250 173534 672 41731 903 19212 83 98690 314 10541 677 37862 -1 -1
524 66253 194 19116 959 6849 567 28735 439 34006 553 38242 532 40852 933 44566 140 61631 312 20339 982 78188 260 12899 155 147841 -1 -1
525 100129 421 47277 656 76275 997 138198 528 79659 810 62080 112 95681 -1 -1
526 470832 995 9823 922 78467 223 38867 -1 -1
527 36379 424 12695 322 31410 673 98410 315 204645 547 31383 576 68029 229 50677 154 13047 31 18630 992 34240 -1 -1
528 102434 246 60067 770 150870 660 62941 119 97931 31 40929 281 27846 283 13062 285 43224 -1 -1
529 36961 460 10237 910 50039 518 45785 245 74728 322 15979 890 104146 466 15125 348 32970 130 47407 514 165330 -1 -1
530 83836 867 6459 853 40564 454 50532 638 214022 895 23866 490 111789 248 68472 -1 -1
531 70180 1 22501 214 31576 827 82988 190 14537 112 22654 576 168849 775 57049 584 121528 690 7624 -1 -1
532 38889 946 2469 401 47145 487 15723 427 64161 448 53942 676 9647 342 152807 45 97522 576 116755 -1 -1
533 53139 802 5277 503 5704 832 16468 858 402135 11 17839 418 5723 964 53782 198 39210 -1 -1
534 115083 824 37513 313 63859 666 45128 151 36818 918 165724 730 11737 696 58344 25 65078 -1 -1
535 6248 979 158861 868 34597 422 92626 509 64440 614 36934 205 15180 512 17975 671 67089 555 12284 418 6131 397 41866 822 5731 955 39377 -1 -1
536 4510 910 31538 985 68196 901 71518 714 175296 443 87595 98 5669 657 80667 191 46226 380 27725 -1 -1
537 157924 855 18192 740 28395 84 98635 580 3971 413 75225 212 42713 385 28463 896 19889 628 125766 -1 -1
538 49846 783 24713 600 218663 286 26991 238 86506 3 37363 200 54702 260 52438 991 48417 -1 -1
539 100657 474 148348 489 350866 -1 -1
540 34033 954 151242 196 183733 913 134561 711 95776 -1 -1
541 13650 706 103321 107 11750 72 121969 537 202868 434 3856 300 12216 211 23834 752 106126 -1 -1
542 48109 324 16836 479 162434 131 103346 762 7423 968 12427 724 125503 2 123643 -1 -1
543 8304 928 61368 130 28098 881 11667 918 29176 227 1686 558 57689 38 5650 65 30795 368 63534 835 46262 644 6760 965 28776 762 52409 672 34297 277 37780 727 25008 433 64329 373 4934 -1 -1
544 32906 455 102437 549 193443 272 14722 191 19484 206 70754 352 165891 -1 -1
545 13910 654 8199 355 57212 731 34143 730 145286 352 102162 791 64010 916 16823 59 43304 86 114337 -1 -1
546 66618 397 85199 986 12541 904 106273 30 329061 -1 -1
547 34630 969 62185 612 27872 746 81073 990 90382 847 39254 970 12652 777 4177 911 26038 299 34987 933 43167 339 130322 389 11951 -1 -1
548 202107 166 39968 298 33159 363 32304 559 131117 826 148245 523 12680 -1 -1
549 91970 729 102599 566 46011 621 45903 970 48936 707 218177 4 46130 -1 -1
550 42279 74 55412 314 139432 918 59977 74 44495 667 149879 399 5742 546 102154 -1 -1
551 6490 851 8505 869 7532 96 45655 420 14328 432 81638 271 11115 506 84903 60 21134 917 81006 366 19499 418 118698 193 11038 862 87515 -1 -1
552 30227 38 15247 995 18807 698 38124 615 55375 160 83114 273 80198 162 138301 739 82945 876 49563 969 3686 573 1516 176 2051 -1 -1
553 12776 506 79684 642 65858 114 52238 842 62162 599 6622 972 5366 108 12852 620 117102 782 43406 335 18587 183 23330 102 60773 84 33923 482 4295 -1 -1
554 56445 958 15002 829 43881 738 33978 797 52310 716 20319 578 165097 741 18013 697 15152 435 65312 716 61170 438 1344 135 15137 726 16932 753 18946 -1 -1
555 111733 875 68465 36 109230 181 58642 685 63821 144 46230 337 19594 577 92608 275 25952 350 2903 -1 -1
556 1798 90 420840 851 27486 312 502 224 28506 332 78695 190 36925 906 4760 -1 -1
557 5089 372 13195 238 5274 919 135682 586 23973 494 49914 794 19113 856 94624 973 92646 438 58155 36 101841 -1 -1
558 29886 353 87495 58 21922 336 3104 530 47772 388 159111 852 121674 876 49313 184 29681 115 7274 301 41466 -1 -1
559 47953 694 13264 688 34802 358 132614 502 9049 369 31935 458 15110 604 28794 789 33600 613 76035 826 10159 141 70751 232 2616 444 20699 38 31405 184 40040 -1 -1
560 59009 310 235764 157 95253 29 43276 409 27350 732 25015 188 28510 348 8181 638 58627 385 18522 -1 -1
561 25379 696 62649 385 12393 618 21472 162 135730 596 4563 291 57182 108 50868 914 24161 3 12042 266 112048 821 15656 696 20071 233 38932 561 5894 -1 -1
562 11218 328 10948 268 147277 767 7051 35 262922 854 19452 145 8027 216 43490 289 58815 80 30028 -1 -1
563 68524 12 21254 677 27677 353 33548 539 24229 401 124385 571 92252 818 120623 418 7388 423 32073 911 11805 947 23216 357 12255 -1 -1
564 182778 349 36614 943 39445 210 152809 568 15833 102 61059 430 10044 464 101068 -1 -1
565 37532 782 11315 852 121588 915 47681 371 33426 555 180681 245 152000 636 15422 -1 -1
566 5902 263 18658 712 231532 171 97583 225 47415 295 16529 942 31425 525 39623 523 98063 793 12668 -1 -1
567 92397 506 83214 901 486 798 191943 5 96815 617 7520 278 94577 208 32471 -1 -1
568 18596 824 96361 2 82153 545 46482 440 14409 383 89854 296 251625 -1 -1
569 87104 154 25271 394 71507 48 51758 583 32716 386 92363 589 7614 524 106213 725 19902 441 37259 890 36947 552 30864 -1 -1
570 60589 419 4862 411 76467 816 53267 498 17330 850 5199 915 195454 190 75793 965 69100 734 41310 -1 -1
571 66966 161 175497 70 41374 556 58471 952 152229 179 14417 929 46599 930 44154 -1 -1
572 127023 416 30248 618 9268 437 155646 358 54970 182 37421 542 116601 490 22083 42 46381 -1 -1
573 6582 292 151048 620 11861 268 10054 222 45158 395 24752 867 9109 934 24181 810 28126 795 58666 288 39164 205 115915 564 7516 69 63510 349 3698 -1 -1
574 124340 674 65669 470 15105 634 86378 769 25817 902 282582 -1 -1
575 26805 64 86230 383 31118 374 35460 180 22819 125 19602 841 137288 929 21520 38 147210 8 63143 172 8179 -1 -1
576 62333 10 12036 593 61953 787 21435 699 95145 128 150434 139 155376 740 5275 6 35611 -1 -1
577 91041 15 56679 770 14777 35 14159 124 3415 202 121712 827 14714 225 37010 433 55373 481 43282 830 2728 710 40484 750 103918 -1 -1
578 14675 583 99735 900 13036 589 12644 999 39346 268 68215 207 412 288 121716 112 134345 491 95649 -1 -1
579 120162 972 58524 594 1949 223 221826 755 25374 521 40684 859 414 154 19022 71 43021 418 41398 673 26677 -1 -1
580 101718 735 22211 661 1776 737 64078 337 36158 797 27772 951 124185 521 22295 686 21590 374 37573 188 26155 167 530 863 26137 39 21500 473 17523 453 48184 -1 -1
581 75540 770 66959 43 106865 197 98601 123 23845 367 104087 398 123672 -1 -1
582 6663 282 12653 351 17076 843 187932 935 4410 108 27784 438 2676 230 33124 998 11097 133 295644 -1 -1
583 5556 852 43238 871 64370 743 43044 594 22397 654 23184 524 10088 11 11205 416 514 813 21803 560 30634 687 15597 18 306069 903 1601 -1 -1
584 198679 197 14084 854 35816 686 36678 628 69542 41 64888 307 13969 113 55326 348 6854 241 63375 373 9305 457 961 782 29843 -1 -1
585 63019 286 14141 386 120324 719 232676 468 78027 703 4281 331 87145 -1 -1
586 25754 690 2337 753 13114 732 56020 159 21161 650 63348 682 89129 834 134147 19 9043 859 54291 910 105878 733 24895 -1 -1
587 88996 787 47374 627 9895 545 9079 134 254575 629 25707 497 127012 432 36922 -1 -1
588 140428 330 96438 674 3213 525 9689 495 47992 20 66569 588 2417 285 42550 530 17832 886 8295 889 14866 569 17554 453 83156 151 48172 -1 -1
589 15395 317 43279 154 28387 725 6893 116 2411 484 6664 944 28499 884 33812 571 54255 497 191974 738 22117 248 17501 747 81621 46 66436 -1 -1
590 103516 489 36751 588 155850 990 17432 588 6269 110 44969 940 115636 307 43760 251 68673 358 1913 530 4678 -1 -1
591 5931 154 52673 359 8423 373 66399 613 15494 750 61887 511 34032 34 160864 455 16465 90 51584 422 125726 -1 -1
592 105067 742 5596 887 38018 773 78326 305 27227 184 9175 498 104782 798 4409 275 198203 866 28854 -1 -1
593 31701 282 200300 906 108551 579 76363 841 58211 265 9645 967 18555 639 54039 79 35077 52 5947 470 953 -1 -1
594 103512 590 20117 634 8563 761 162813 912 13761 4 6441 100 9513 109 131506 152 116971 909 26354 -1 -1
595 36288 527 60566 447 63375 607 40059 886 76579 272 51429 503 256794 506 14225 -1 -1
596 22845 133 150510 475 35239 669 79518 955 1977 562 42436 636 69684 338 151389 165 45260 -1 -1
597 97863 130 48767 837 22418 605 44459 410 70948 184 39680 782 90512 550 46147 37 33559 952 105302 -1 -1
598 146323 735 59328 157 17066 219 47676 272 6947 692 134079 348 77851 197 36618 838 73902 -1 -1
599 4474 232 1993 551 32881 718 121851 428 168161 487 9359 969 253757 227 4457 -1 -1
600 16929 394 80488 311 29239 893 439306 362 33690 -1 -1
601 17924 641 25372 450 40905 561 36717 822 40507 179 46564 899 51656 524 15142 672 31028 566 119000 412 16094 558 56521 875 731 728 61729 243 39439 -1 -1
602 7592 491 162050 795 129 819 180897 879 90767 946 8612 20 49087 636 28317 976 71759 -1 -1
603 140484 227 57662 200 3624 669 1071 465 160038 734 195188 784 41248 -1 -1
604 25858 242 24113 957 49370 328 14447 73 14777 107 8581 722 31487 892 48798 86 102828 232 184232 479 44980 783 34694 990 15053 -1 -1
605 25947 183 191623 675 78959 235 57673 424 2438 509 8733 536 10191 643 73954 427 24916 185 27307 169 10706 120 22190 81 64665 -1 -1
606 36603 350 30421 18 23779 797 58514 694 82527 289 10730 242 18773 405 65941 774 9348 627 12049 388 55482 834 19797 212 125015 572 1672 739 47790 -1 -1
607 23078 682 70542 532 1176 657 4944 815 44986 462 30075 296 15380 692 21381 290 66971 183 198595 268 12962 908 23194 766 12917 196 3096 817 38985 347 5815 395 25204 -1 -1
608 7220 947 56439 735 37911 975 13221 973 23297 778 21533 663 107884 605 332107 -1 -1
609 55031 129 70228 707 210187 846 37475 125 53720 903 6265 29 56885 268 3475 211 49180 739 9241 473 47783 -1 -1
610 61194 694 11915 901 31128 524 5771 4 45010 713 10464 715 35556 552 16854 80 60614 992 21281 700 43044 272 4381 848 118023 184 47200 174 12675 962 2138 250 71685 -1 -1
611 95581 118 18674 818 11407 661 80423 149 73815 249 103606 315 17496 836 165964 698 11604 979 21041 -1 -1
612 96853 527 74342 494 12178 606 18089 572 107038 67 9589 208 213022 71 4527 625 18737 795 44861 -1 -1
613 43215 756 133985 487 26136 384 42309 565 26571 103 2239 83 91432 172 26994 327 39961 479 71811 933 94902 -1 -1
614 61396 176 116803 783 1538 127 27872 686 40807 57 2272 660 19992 195 27425 368 20220 602 76979 410 203479 78 52 -1 -1
615 102756 946 25127 905 55858 970 79638 270 25788 943 30403 0 112870 8 95935 202 49193 889 21819 -1 -1
616 55647 793 18851 637 1036 966 66657 305 51141 152 3557 2 20566 647 45742 501 11040 795 36230 174 31502 329 33329 151 30966 352 26749 826 4932 854 549 620 19215 875 39041 372 53659 473 452 297 4901 342 42715 -1 -1
617 27388 987 3509 887 64028 974 281078 207 30866 31 67469 820 105728 967 19522 -1 -1
618 19799 799 75187 381 75272 589 26453 427 8283 389 14240 543 107857 999 29934 855 98599 97 1218 946 92480 141 5684 -1 -1
619 208075 846 127787 493 34192 757 40757 881 42962 934 109821 759 28432 584 7687 -1 -1
620 37924 127 17794 399 65731 679 97280 415 104346 95 134468 899 14810 961 2406 367 120696 269 3084 -1 -1
621 7477 828 161795 151 10870 613 70332 72 315855 401 21499 174 11516 -1 -1
622 32477 184 914 695 12172 853 44443 950 55362 585 77945 327 83729 502 18444 430 100704 330 64131 342 18689 93 90117 -1 -1
623 40014 865 81123 356 2186 721 181413 299 7330 519 35047 562 11779 711 145042 810 7883 604 87745 -1 -1
624 119186 697 235337 770 10871 899 21568 348 20701 673 8198 518 1518 594 99874 695 18361 547 50365 163 13319 -1 -1
625 35839 680 33019 736 245654 362 33700 97 23334 959 43561 659 124962 867 23221 907 36138 -1 -1
626 129029 96 6852 343 147268 636 50161 122 232882 64 6071 936 27472 -1 -1
627 25980 764 26685 632 19987 396 46060 689 23372 770 5211 511 63485 985 5060 747 6392 448 207526 719 14564 480 98414 363 48669 815 7527 -1 -1
628 67697 242 58152 823 4039 959 63756 745 39035 950 70749 97 44600 181 24855 558 67943 923 49436 162 25193 654 14894 471 25016 244 3350 380 12677 892 27696 -1 -1
629 90715 657 4029 766 126199 456 175973 415 58052 257 18117 678 78829 259 47646 -1 -1
630 14208 379 160099 491 110766 686 115101 308 1797 924 7655 134 11717 570 44319 848 53185 984 53123 334 27254 -1 -1
631 53289 55 2863 623 26075 729 9641 642 234 972 27667 622 190091 372 7376 771 140174 638 64493 828 7592 727 69473 -1 -1
632 53018 361 19274 561 11935 649 175775 820 147495 348 3761 47 31805 919 67225 319 60749 981 28405 -1 -1
633 69225 723 5026 757 87607 119 11206 182 9261 503 2697 856 42753 815 78981 817 12626 683 212034 208 35869 891 32352 -1 -1
634 80485 322 138043 592 6664 936 62893 20 7760 606 32664 450 264039 421 6775 -1 -1
635 142776 336 19861 574 76143 756 166347 530 4649 924 36871 24 64485 700 21936 588 29177 900 17846 7 19062 -1 -1
636 41514 378 15406 163 38967 546 91875 653 53178 796 40185 211 60276 855 16234 642 59265 306 25055 916 157787 -1 -1
637 65643 869 57901 590 186418 230 9373 77 30101 529 86035 629 74362 1 78729 442 10970 -1 -1
638 13984 409 26785 700 36894 521 93434 38 16178 537 63335 999 76869 930 130177 824 13623 852 21551 60 23983 561 76666 723 5862 -1 -1
639 22899 905 104989 900 15995 119 4391 805 142509 699 55319 883 29224 806 24731 13 158400 126 11724 869 29077 -1 -1
640 113162 898 312737 974 173804 -1 -1
641 17946 107 98958 975 83273 753 109152 632 91114 190 12889 691 176398 226 9672 -1 -1
642 92285 126 13879 404 147573 589 107051 46 172575 330 66378 -1 -1
643 17311 802 35910 631 18091 958 26178 74 173022 407 20579 107 8021 735 50117 332 46236 401 170716 869 4212 631 29060 -1 -1
644 165714 884 192028 267 174617 631 38489 14 29050 -1 -1
645 142291 528 44531 231 55941 418 2323 511 81135 59 99354 664 1466 299 6582 797 93471 250 700 355 56874 19 604 513 14148 -1 -1
646 84588 632 191713 560 92154 506 216956 19 14188 -1 -1
647 16670 721 26351 354 35257 928 32035 592 108311 275 32190 397 25317 9 35619 729 80523 27 27249 773 11223 742 116059 716 52558 -1 -1
648 23185 236 27522 212 190380 373 66250 290 1719 477 110035 389 24261 130 3214 924 13818 986 12207 341 7173 779 6936 104 112664 -1 -1
649 84311 191 31214 956 142475 440 115245 639 129978 556 69444 117 26577 -1 -1
650 118613 665 7158 242 39869 522 798 618 26242 866 78347 794 150047 895 163900 472 14556 -1 -1
651 31820 959 53632 481 103258 406 18893 163 31348 973 66794 672 84197 850 185273 525 24259 -1 -1
652 61289 614 60023 96 7640 664 137831 451 184932 967 32867 110 71218 996 43280 -1 -1
653 125392 53 121959 711 40137 682 33095 86 87348 47 3612 210 39680 943 51112 854 97227 -1 -1
654 13928 217 203689 305 9461 130 4644 743 105238 488 48909 767 34158 147 179741 -1 -1
655 69106 753 131444 648 16790 183 26777 195 26936 536 5660 762 53816 952 11555 619 39035 772 195937 542 22375 -1 -1
656 83988 429 10879 799 90014 724 16189 166 848 341 17682 213 5013 211 54618 474 11901 490 126514 695 99401 365 82222 -1 -1
657 9616 853 36274 713 34279 430 105819 639 86350 949 4980 897 58586 297 33480 932 230274 -1 -1
658 86782 755 44835 554 198854 824 127548 979 17896 940 5739 293 78834 814 34362 -1 -1
659 54333 935 73400 144 7400 154 22595 787 65808 651 50624 471 122558 127 96951 527 27307 98 22982 341 16768 774 38575 -1 -1
660 78429 219 52837 842 50002 949 40190 476 109081 995 16947 573 1201 956 40453 598 137245 582 63274 -1 -1
661 9168 259 52027 652 111847 784 187734 386 13377 608 142588 454 82946 -1 -1
662 25629 974 69411 338 98386 305 2902 542 45822 909 152808 994 17136 613 27498 739 8653 754 139876 -1 -1
663 138278 945 145689 387 177014 550 8395 407 31844 623 15636 437 82749 -1 -1
664 24997 231 32515 51 33853 360 23846 32 14022 926 44235 300 136740 561 9244 588 44536 740 169635 222 19215 707 46167 -1 -1
665 118738 285 221115 728 66153 34 179360 431 14375 -1 -1
666 29230 386 48056 157 128403 763 270546 730 123527 -1 -1
667 17393 273 137409 913 181237 691 20654 504 243191 -1 -1
668 71609 971 5774 565 4750 623 71259 423 77639 740 112727 350 27494 542 43050 525 9471 766 89294 384 86335 -1 -1
669 181679 780 418291 -1 -1
670 65880 409 208834 710 50376 176 32376 23 63882 746 28937 988 18287 521 80605 725 9663 743 40634 -1 -1
671 109875 25 315504 525 23822 749 99873 56 50644 -1 -1
672 39759 178 90060 105 135016 345 25050 978 23116 923 12234 641 201377 378 73007 -1 -1
673 23644 85 146306 264 40142 133 65608 339 19137 836 39226 404 2180 19 68742 322 56660 628 11607 755 15658 282 46893 485 62829 -1 -1
674 30355 271 123188 623 29567 639 3015 738 106485 577 5654 571 1328 142 8299 807 53929 518 53636 987 183909 -1 -1
675 2669 180 12640 589 112141 454 3207 81 59925 393 1800 781 20278 115 41677 720 44987 664 35450 666 951 525 53077 76 23800 733 9312 455 177365 -1 -1
676 64162 914 19277 789 93513 283 319945 502 21005 142 70480 336 1383 520 9417 -1 -1
677 8210 288 174099 135 91155 842 14268 95 13630 855 38608 319 43762 786 38484 318 41616 247 135797 -1 -1
678 33788 568 140194 739 277067 382 43262 131 105340 -1 -1
679 121755 286 28346 582 305648 21 48706 547 31480 71 31840 833 3147 533 28594 -1 -1
680 35982 967 100269 534 205954 556 22126 20 8616 865 164590 776 26750 715 35313 -1 -1
681 3333 675 21485 664 58799 530 11948 990 55655 667 190417 378 30964 20 37215 66 38175 894 82586 542 46226 983 4364 544 16916 -1 -1
682 23079 269 149860 953 134509 674 10101 319 5000 859 68216 362 100359 703 17049 931 2674 400 88700 -1 -1
683 31090 309 33169 54 29717 646 22309 329 26485 837 3657 208 21058 533 38148 410 7499 853 28094 517 159667 855 112 177 19402 134 29211 26 21871 986 14696 215 9123 283 16989 583 77 188 4308 782 51300 471 29792 -1 -1
684 57492 231 9413 571 9477 771 91971 696 13477 650 121444 84 8244 992 27072 289 38449 708 10688 622 26186 583 99797 0 35902 387 31416 319 18053 -1 -1
685 59604 197 59598 367 159300 933 28247 595 95394 223 19030 177 56096 250 49499 501 72089 -1 -1
686 130 45 98178 206 56336 540 25357 875 13828 514 33074 951 26635 806 74974 606 11208 185 134641 498 110286 895 1727 577 12855 -1 -1
687 222279 944 13061 641 90147 321 5557 525 5103 785 57251 994 1409 105 204736 -1 -1
688 61239 259 100481 757 60738 881 188094 905 53028 704 11518 915 38015 908 86380 -1 -1
689 8084 792 1874 519 23673 678 3584 189 10534 744 291162 293 28437 506 1119 630 19676 184 7991 659 19005 965 73949 301 14266 322 96053 -1 -1
690 25767 604 1485 858 3374 987 54863 452 96784 545 14603 965 18688 291 17061 494 74318 363 54357 736 8859 748 58438 51 78519 947 4541 849 87391 -1 -1
691 57918 370 16731 727 8574 914 50481 492 47775 902 36417 850 41037 602 59862 776 28004 886 80256 59 14449 953 97967 659 59451 -1 -1
692 11210 562 20982 22 37554 701 150546 441 132545 989 108225 632 7416 308 51931 771 79365 -1 -1
693 74476 710 34309 563 41142 21 75207 236 46242 677 64444 651 120583 281 58108 190 43168 492 41740 -1 -1
694 47954 189 14756 946 39861 836 16822 330 20813 603 46016 208 87526 561 36570 622 77528 591 211773 -1 -1
695 14059 730 52379 831 6314 703 106070 673 129174 142 45702 466 50676 677 42042 303 41277 767 111787 -1 -1
696 25427 218 75679 682 81093 934 76433 892 23573 850 8403 805 137093 947 72094 97 262 183 85535 226 4144 353 9594 -1 -1
697 119201 197 17472 320 263405 764 1939 921 26078 954 170267 695 1241 -1 -1
698 61160 610 138439 512 2082 797 4286 509 86494 984 15938 703 2446 747 55543 722 139880 78 93304 585 51 -1 -1
699 48149 779 133707 696 139485 626 28294 671 7550 93 15376 588 104043 441 18035 595 35810 647 64115 433 4990 -1 -1
700 40851 811 42927 656 63754 15 323061 526 74752 62 54410 -1 -1
701 12974 370 45015 124 72785 853 82995 651 9808 357 15637 504 19378 943 16018 501 15753 251 217071 117 65565 868 18117 8 8184 -1 -1
702 110584 742 196116 832 72569 3 15602 657 3096 252 78619 778 123223 -1 -1
703 295 358 43585 894 46550 395 43963 437 32109 196 18865 614 28813 204 54990 568 142135 976 5042 221 112160 396 70846 -1 -1
704 36564 606 90032 311 251075 228 3628 56 854 228 3395 407 83681 300 34099 913 7336 475 88519 -1 -1
705 13666 367 105714 166 81790 441 19083 420 144402 600 71264 161 163693 -1 -1
706 13658 705 38633 383 60553 640 69688 360 68927 371 3344 243 39971 680 113228 502 3881 862 7380 984 99768 927 80353 -1 -1
707 18 63 40888 753 27829 633 21035 841 131968 687 41986 71 224329 242 111340 -1 -1
707 15263 180 129001 458 21030 273 53466 836 26146 556 23688 413 38479 373 103291 115 6749 328 52532 569 35166 277 94496 -1 -1
708 167394 32 101680 922 67406 946 13274 519 191617 758 58350 -1 -1
709 14914 906 217193 472 67236 711 9291 572 95219 286 8575 650 4808 947 10660 755 45998 90 125763 -1 -1
710 74529 793 55762 692 40139 852 97498 339 8099 685 32790 912 20766 276 22154 759 132885 544 67361 812 2069 613 45621 -1 -1
711 198101 227 41696 403 522 981 17618 956 19779 193 82481 748 10474 765 228924 -1 -1
712 24763 503 4000 68 75246 388 86788 81 12683 722 7373 523 18676 136 21895 360 9993 161 123814 751 27658 576 1618 282 7287 705 13916 619 16690 911 99273 73 47292 -1 -1
713 45787 695 27755 953 83940 755 20664 237 33327 908 90468 684 41968 768 36149 286 23329 840 49854 545 146053 -1 -1
714 22125 654 88854 149 93523 492 81081 831 68906 697 14634 77 24045 172 80391 365 25119 463 50455 749 50655 -1 -1
715 165925 145 54167 513 24905 210 12881 614 98486 408 158731 620 84035 -1 -1
716 67181 359 127866 281 67092 596 12761 130 111718 578 19805 211 6923 299 13398 863 58976 958 57368 970 42812 122 13216 -1 -1
717 46406 547 91733 68 89940 273 13311 524 18277 795 2321 281 99385 575 37149 31 8257 578 85821 698 63095 206 43864 -1 -1
718 1287 502 6303 85 15816 238 20616 475 17552 576 62745 530 17653 646 211905 628 10394 770 131374 679 103145 -1 -1
719 63996 101 2766 510 43264 14 40010 286 33999 58 21171 564 89796 339 87819 944 110132 346 67754 493 38715 -1 -1
720 30619 429 10139 276 97859 702 25066 829 143467 356 31976 615 12534 591 5670 176 13979 164 13852 883 214539 -1 -1
721 16687 743 96638 768 20933 626 186962 274 41346 21 93013 702 3236 942 81019 706 21155 781 38533 -1 -1
722 49024 424 145551 842 15942 86 7071 795 42080 438 19324 175 81425 784 74057 325 218 214 135988 427 28204 -1 -1
723 332 832 63631 309 35939 700 30118 932 1483 928 297957 988 20347 604 61710 193 87605 -1 -1
724 146826 469 129523 215 2053 678 165767 3 101976 466 53513 -1 -1
725 84096 450 106072 879 160694 549 30824 431 75395 933 41309 875 101317 -1 -1
726 7083 508 112914 579 24470 199 71253 732 165615 623 66025 238 8870 651 62151 907 44902 316 36092 -1 -1
727 74752 995 57710 33 24176 638 18409 628 27476 678 75720 835 15452 478 196508 397 22215 224 1729 859 16239 654 3190 740 24519 741 28366 811 12466 -1 -1
728 96708 155 6282 316 51113 520 69354 787 374607 154 1622 -1 -1
729 82404 524 21989 931 255806 753 89753 655 3359 32 2162 528 43082 633 10875 999 44659 660 18310 -1 -1
730 14130 732 27175 477 233363 409 158749 960 21621 70 68210 779 48747 64 293 834 27149 -1 -1
731 27769 114 50311 59 93880 236 28498 565 45123 813 207578 289 36919 478 65047 154 42655 18 1619 -1 -1
732 14162 630 28960 735 20630 914 214 599 153642 522 106069 340 75973 981 29331 748 14813 511 27674 718 102658 567 25322 -1 -1
733 334797 468 56655 307 23668 547 32465 842 131742 137 20343 -1 -1
734 4265 742 100771 991 48662 907 99588 398 54531 630 5636 842 82743 841 20681 847 114722 390 24332 574 5400 261 38183 -1 -1
735 23926 281 137223 987 109417 904 15904 13 77639 556 9923 336 2118 380 62636 163 46773 417 20877 434 91888 314 573 -1 -1
736 48104 274 6761 453 167247 716 14940 993 37404 996 4395 80 146112 566 172236 615 2463 -1 -1
737 70599 983 9741 335 17594 682 3069 394 11116 324 50466 97 15461 373 62645 233 55016 588 17484 900 53554 825 19282 422 12145 354 135812 297 17436 483 47735 -1 -1
738 115397 163 31995 723 45174 708 136 355 250592 271 23125 201 133384 -1 -1
739 39734 672 44804 646 9558 725 55678 636 133401 432 29010 123 35726 970 195388 281 56312 -1 -1
740 16500 339 251542 122 44040 365 24816 486 2626 285 27515 900 159806 686 56538 353 6415 338 2243 262 7206 -1 -1
741 38331 315 117208 360 27279 883 115150 287 35838 887 12438 699 15185 496 47861 285 146843 816 10511 231 13078 841 19461 -1 -1
742 4298 414 53349 201 95562 266 110091 635 150543 39 98419 586 87223 -1 -1
743 16714 459 314997 253 10843 174 15217 627 157050 305 84857 -1 -1
744 48053 112 91429 364 125069 515 164935 595 35165 789 59242 487 75633 -1 -1
745 13094 770 50472 570 11772 327 101954 476 44162 690 31760 828 59223 54 31526 277 36400 730 78617 104 27472 67 101286 847 11279 -1 -1
746 1591 214 45397 812 62646 671 81314 454 217872 496 50780 730 4253 784 93952 614 4604 728 36502 -1 -1
747 70093 400 41015 175 107725 641 16394 643 140554 236 3718 435 28921 292 33989 789 22014 347 9026 61 125951 -1 -1
748 23876 930 18202 146 28588 244 29350 525 58219 642 199384 855 44089 725 72781 427 2838 177 1989 368 88129 920 31739 -1 -1
749 139246 442 54759 875 27296 902 73901 331 170871 271 133473 -1 -1
750 44835 617 19427 995 10235 370 52247 572 31518 294 39817 347 208929 458 110494 853 61875 800 17421 55 2667 -1 -1
751 77642 289 110736 834 46271 103 37523 480 41859 758 59338 197 114389 154 45567 391 50666 882 15314 -1 -1
752 45313 373 21919 416 8075 746 35695 400 26861 220 68905 641 11980 679 133257 688 66897 477 61692 11 1937 872 116985 -1 -1
753 19049 915 5199 127 13503 953 35767 917 105238 416 44255 54 89528 330 15833 806 29887 573 12349 665 59724 527 62893 831 88407 589 17212 -1 -1
754 288588 669 77698 148 46936 79 88727 982 25320 265 19463 84 14692 886 12067 192 26163 -1 -1
755 86827 627 8517 31 164221 752 53087 828 16656 821 19660 607 50615 340 18329 685 131232 255 50006 -1 -1
756 30399 720 53130 566 48645 571 17227 249 100953 613 96951 995 14122 939 140769 943 32708 383 64430 -1 -1
757 21353 108 82513 502 51816 1 131768 703 20874 711 45215 171 28076 366 188153 924 29540 -1 -1
758 143158 67 21184 139 28240 708 123415 501 211768 790 20256 301 10169 108 17509 801 23874 -1 -1
759 39936 623 16277 554 23174 393 27118 57 16724 869 159539 358 39231 129 262082 146 15513 -1 -1
760 112616 123 102694 874 39669 371 239834 360 851 222 7016 807 29987 317 51220 129 15519 -1 -1
761 28912 14 81173 66 56343 292 31195 788 9097 73 1484 288 39641 183 30470 367 14512 600 71626 110 106434 421 121533 507 6753 -1 -1
762 93053 164 47107 489 108825 42 28498 956 11564 265 24507 246 33469 789 26135 885 105353 309 34804 977 85955 -1 -1
763 23596 875 12393 910 11734 872 67976 952 33967 118 9797 895 235902 919 47702 389 32927 619 3170 242 8849 102 11904 11 99183 -1 -1
764 26269 498 33279 685 10695 404 1249 249 77848 915 5903 705 91121 986 5911 695 125085 437 139151 60 38716 698 11161 674 32692 -1 -1
765 1116 952 75858 277 59109 967 56655 618 43533 665 109554 989 6832 936 219544 416 24685 830 2587 -1 -1
766 57158 200 52269 881 45011 894 13943 833 52026 947 23565 654 155614 187 126879 22 13716 845 19966 346 38785 -1 -1
767 98856 123 13766 496 157093 204 104147 652 61119 325 164764 -1 -1
768 113417 529 142358 894 193016 363 13495 322 13166 246 80135 811 31519 859 12413 -1 -1
769 291577 474 136286 302 6337 130 9234 728 54933 359 5971 745 95250 -1 -1
770 13137 820 5605 501 78764 323 16435 110 44108 615 4292 186 70958 200 21926 376 170462 898 20159 218 153826 -1 -1
771 76459 851 80850 292 8992 522 51208 892 40988 504 88051 862 44621 250 38268 2 46484 368 3601 341 64319 530 37726 901 17494 -1 -1
772 157134 573 127574 67 5902 955 128737 895 1971 23 156569 772 21891 -1 -1
773 24843 675 58237 66 26939 425 124434 322 171093 766 18543 523 39893 207 19957 486 115628 -1 -1
774 6731 436 32872 735 3486 172 7414 242 17039 128 185268 19 44091 75 18025 424 39061 831 89504 379 26967 61 2864 905 20110 665 54923 666 50688 -1 -1
775 103966 108 125060 213 138950 752 79351 547 57063 359 95276 -1 -1
776 85981 25 17752 775 309704 915 5257 931 89628 845 32477 326 43841 355 14794 -1 -1
777 111584 555 58113 719 27893 292 46693 947 20290 782 59585 248 39630 345 235889 -1 -1
778 65108 945 73077 973 75696 308 186582 806 162261 940 3668 72 33342 -1 -1
779 48220 933 113779 691 133686 410 31015 460 239847 246 10440 772 522 202 21884 -1 -1
780 71544 927 68558 589 30265 692 19811 450 74167 47 143517 938 47332 830 75487 859 56491 187 12364 -1 -1
781 123480 113 6919 532 62903 752 34755 758 41222 822 83282 618 24405 358 216023 785 6449 -1 -1
782 37551 604 247308 943 4030 700 4130 75 3655 217 82586 324 43551 996 133070 283 43231 -1 -1
783 49989 242 761 236 19060 338 25236 691 67013 315 16869 917 6634 8 125573 473 74407 14 29460 856 21656 469 158437 361 4178 -1 -1
784 37097 622 31675 680 93144 933 72092 177 17981 490 39343 616 209993 556 2111 416 68779 984 27273 -1 -1
785 174777 167 27602 95 27252 523 13028 231 8356 57 125966 689 67399 424 14074 620 57058 77 22186 896 6840 532 38781 686 16034 -1 -1
786 16990 243 25545 362 35802 660 15449 346 11732 275 93365 723 38859 692 39274 385 52297 962 54983 875 8270 645 15411 60 84286 125 103914 416 2641 -1 -1
787 15637 833 52242 837 14463 285 36030 56 63701 970 1246 727 220 64 17063 75 41090 262 189688 899 25844 930 66509 993 71810 -1 -1
788 196435 117 88108 251 6158 67 17951 136 53167 986 35312 776 140517 857 51415 600 10703 -1 -1
789 5877 566 42603 782 29424 354 18225 517 5693 369 54561 517 85120 166 28555 74 26613 307 8851 774 21429 823 133535 712 129 357 119388 239 5177 547 13445 -1 -1
790 29754 962 22043 173 146884 873 191363 672 1249 853 74271 82 2816 502 28626 399 102192 -1 -1
791 98745 454 2195 936 124631 37 171119 586 115889 703 87195 -1 -1
792 8092 677 81675 324 15327 698 223261 549 10704 116 39569 57 4185 580 9286 121 53453 726 117522 510 32328 665 3486 -1 -1
793 37363 678 69060 896 225786 345 13542 411 80956 512 38963 848 10 904 88915 120 17555 670 27064 -1 -1
794 233402 299 7597 158 53074 323 101747 553 28185 525 1278 533 6266 262 106381 732 50596 846 10939 -1 -1
795 156946 299 76395 979 91196 570 97303 686 105290 203 72508 -1 -1
796 99784 233 90246 194 409837 -1 -1
797 2800 932 127869 124 45936 831 61807 382 14023 677 18917 656 113282 421 8126 77 122807 162 83914 -1 -1
798 61884 427 42759 519 207228 653 95477 820 66850 287 125392 -1 -1
799 4745 841 14846 971 52004 404 34458 845 18104 414 92024 83 571 648 83701 528 61240 807 140765 95 96862 -1 -1
800 154313 725 20742 85 102930 851 54789 304 226955 385 21293 822 10957 587 7397 -1 -1
801 267494 976 8318 903 23336 472 37711 286 43593 742 50465 687 1618 150 102583 228 62491 787 1718 -1 -1
802 5252 205 45322 172 48441 247 45309 579 5914 505 33578 286 10573 951 26033 859 42876 647 208198 511 128008 -1 -1
803 60239 810 77252 728 58243 676 27147 399 257309 134 3478 400 27079 454 5681 59 33728 668 49114 -1 -1
804 7428 86 38822 717 41514 414 25853 328 235572 3 29784 650 33217 709 28921 879 38520 88 15481 360 44750 114 59187 -1 -1
805 34646 901 38547 127 19804 651 58369 990 5454 795 12880 555 73525 435 53730 29 64119 352 35050 842 11300 826 16217 157 122672 712 8813 99 44387 -1 -1
806 35136 621 205489 147 171282 497 23985 423 19749 32 46341 419 19314 418 10035 879 68274 -1 -1
807 7389 366 19459 417 220308 455 158911 961 66669 617 77605 823 49467 -1 -1
808 31462 535 158961 530 27848 552 143282 699 98115 162 30885 330 42577 100 42203 844 24050 -1 -1
809 126317 478 1934 22 398669 717 26978 724 45676 -1 -1
810 22247 392 120 869 43073 419 49515 829 347 191 227960 854 46354 873 86657 10 53262 380 29176 693 33937 915 6144 -1 -1
811 40943 63 47637 300 85096 501 89866 922 5223 745 12297 734 81850 364 78040 264 158310 -1 -1
812 25679 915 9033 125 36244 378 88744 508 7165 319 150431 186 8906 410 69205 583 18072 461 40847 995 15591 386 128985 -1 -1
813 224128 612 86280 329 32360 106 10447 39 39033 729 207440 -1 -1
814 36281 595 126908 219 59592 530 17801 408 116542 494 180344 844 38296 21 20638 945 3165 -1 -1
815 99761 796 53390 7 20611 926 14740 258 128573 190 83578 965 14701 14 155307 577 16098 127 12720 -1 -1
816 67356 878 170755 309 23219 118 55193 400 167203 207 35880 418 571 340 79076 -1 -1
817 10548 6 34524 752 46019 51 8329 657 205972 661 49909 575 5926 552 65098 430 61992 705 6728 992 69972 813 34167 -1 -1
818 20571 117 125825 550 33383 62 56737 527 194564 298 168848 -1 -1
819 99412 957 97217 229 80955 356 29603 580 76251 249 100265 76 47859 235 68076 -1 -1
820 13147 264 107479 480 125454 446 15616 795 12713 524 30163 694 95148 521 27728 222 67721 710 94390 625 9486 -1 -1
821 253433 771 64614 927 7305 45 19364 657 50050 655 55214 851 14528 595 29974 371 104981 -1 -1
822 32271 466 272120 901 75845 398 10414 159 131976 796 76959 -1 -1
823 126025 809 241625 213 11312 800 79848 702 75983 901 7486 329 57090 -1 -1
824 18733 820 13171 130 37810 22 58647 803 1924 113 100197 851 47383 203 39319 326 161940 220 111171 168 9072 -1 -1
825 31421 808 6735 703 34668 53 43175 912 76403 139 210914 52 63414 429 32990 947 7797 879 23634 81 3596 259 16997 423 19460 425 27982 -1 -1
826 114169 227 300 260 19061 560 112332 570 78476 431 57135 171 58213 240 31783 544 10210 276 117600 -1 -1
827 70983 924 14950 776 49376 455 42732 908 33669 372 98819 92 18712 828 68328 263 134294 267 67565 -1 -1
828 7562 602 91227 767 38743 127 7163 106 91753 64 60329 435 82735 512 29301 857 51513 924 109662 688 29531 -1 -1
829 71499 780 74012 171 109190 874 25944 796 12759 835 4838 151 32793 483 105775 462 74354 232 12395 930 31343 425 16113 809 6467 651 21311 -1 -1
830 22677 69 35459 270 139365 386 70962 284 13336 366 16276 230 11886 190 7038 769 30399 417 88403 600 575 279 29939 706 17545 284 47957 564 20487 551 46784 -1 -1
831 66528 518 31291 597 307015 560 19519 258 77775 939 38719 188 40003 638 18545 -1 -1
832 645 975 66807 902 114190 693 25923 213 8105 199 65719 60 65174 943 104621 670 16779 445 35041 967 76483 313 19756 -1 -1
833 15725 161 33201 722 84863 914 82594 414 101445 178 29818 681 2684 746 2965 762 27247 845 127745 17 91272 -1 -1
834 109023 884 22846 694 17566 629 80278 442 94124 149 224412 785 16259 224 32116 800 2684 -1 -1
835 143125 488 16513 464 46728 616 85187 785 8946 254 13207 640 257827 423 26055 237 1993 -1 -1
836 59119 159 38251 727 74234 483 16634 289 43709 499 51421 845 17861 95 14300 501 220 818 6717 375 97492 463 78214 15 98338 224 2761 -1 -1
837 12352 27 59751 433 281707 142 164624 224 8428 187 18603 135 3024 350 48045 820 2874 -1 -1
838 353066 278 40188 835 126506 550 79922 -1 -1
839 300176 351 201729 178 20738 348 1946 16 56342 43 11174 363 7584 -1 -1
840 404093 607 190270 773 5566 -1 -1
841 4768 380 173645 97 125365 199 2041 17 24327 402 80631 926 31826 355 85004 444 19673 914 51738 -1 -1
842 95662 490 100603 509 9760 661 86441 758 21800 792 285511 -1 -1
843 22101 714 23963 759 11232 335 22955 634 43266 735 22399 627 191605 101 245388 600 5871 59 10682 -1 -1
844 18148 391 24024 261 50262 515 105755 39 75466 982 57526 111 87314 915 56606 322 28378 379 96043 -1 -1
845 4945 89 33177 44 4698 191 41566 672 105437 674 46964 338 132188 196 31758 135 16336 518 13366 420 146877 656 21993 -1 -1
846 170217 381 446 472 61423 113 38515 166 71079 870 258201 -1 -1
847 34785 806 7473 243 107425 606 28125 176 109082 940 77893 126 50925 963 36393 481 12769 626 14040 326 61844 766 58623 -1 -1
848 81775 686 81305 180 16624 550 84891 364 4333 32 30123 207 39118 105 25007 864 40739 49 108852 569 41993 712 44442 -1 -1
849 125185 305 17168 689 137845 56 23026 768 40965 54 1543 325 28616 457 105488 675 6835 106 112572 -1 -1
850 32014 562 61665 660 157347 265 18453 496 32511 908 425 595 4372 110 12946 237 85855 927 36546 333 131981 180 25365 -1 -1
851 6490 941 147628 847 142147 20 1678 883 19835 414 14610 332 17002 480 95604 57 154591 -1 -1
852 5678 194 52174 691 37320 765 126108 926 189943 587 14863 164 87116 881 86498 -1 -1
853 9618 115 6641 276 24435 409 25119 808 501887 915 25896 233 6039 -1 -1
854 212885 498 50666 104 8700 220 5922 215 84116 837 112225 524 51639 766 14819 347 27582 373 25997 190 4888 -1 -1
855 118994 454 8619 475 45713 341 11566 503 39353 119 139903 13 36256 632 60373 719 2259 950 45223 402 57841 168 23964 364 9069 -1 -1
856 177503 976 90044 439 14062 284 29017 65 58988 493 3503 440 105189 897 121105 -1 -1
857 375547 604 59569 631 27950 831 30942 905 25139 290 33940 951 23183 554 23399 -1 -1
858 27371 617 17669 936 14699 470 52182 222 60080 680 9105 454 10072 55 20919 710 62216 962 55464 516 269587 -1 -1
859 3512 167 11145 15 76313 23 60684 30 30775 452 163014 443 5828 314 36250 416 115744 301 44425 224 16331 635 35128 -1 -1
860 69440 773 79165 949 28418 789 99491 425 94886 581 183111 696 45016 -1 -1
861 21836 22 10356 822 88779 567 193 894 478 413 20852 471 97646 403 230885 745 18290 938 1947 181 108285 -1 -1
862 29206 666 187711 207 9478 779 53962 701 88636 297 164355 855 51313 34 14471 -1 -1
863 77599 751 67092 815 27490 222 7344 374 38172 2 211970 743 129361 848 40558 -1 -1
864 27318 604 10501 136 31783 928 8595 362 236337 153 10630 75 148725 837 112153 735 13024 -1 -1
865 40083 871 8804 161 17947 925 44056 184 139001 635 13671 859 10403 690 27325 845 79443 755 21793 365 70717 64 92694 570 14335 900 19153 -1 -1
866 14624 578 185501 321 84559 863 77150 136 62288 553 4060 921 66127 945 102252 871 3133 -1 -1
867 27538 263 45121 786 250456 637 114817 312 12120 510 58938 849 3211 863 87365 -1 -1
868 165294 458 104604 188 73265 700 44944 365 14541 449 146097 665 47322 21 3391 -1 -1
869 12362 1 16206 648 143206 762 54470 207 21315 141 169515 589 82075 20 100422 -1 -1
870 88305 827 35970 574 38455 312 33319 490 56116 14 14531 664 32786 401 33996 416 54310 708 88731 873 5763 397 8080 286 79565 215 28585 52 981 -1 -1
871 40124 159 19048 92 92845 69 7293 919 87573 417 46733 796 229095 79 34855 764 41983 -1 -1
872 47848 559 259942 398 62706 108 90019 857 77088 524 4244 261 19601 314 37549 406 503 -1 -1
873 55322 138 284400 767 46330 493 175202 63 38675 -1 -1
874 70841 827 17358 165 24195 760 46104 915 11762 877 168933 131 155003 37 30495 88 74834 -1 -1
875 7195 608 32400 436 127372 508 19752 528 38573 592 25439 411 43454 212 66982 281 95191 767 31357 197 1212 204 101680 376 8725 -1 -1
876 155176 181 342 315 6719 107 129102 525 39694 40 25084 294 24778 592 16873 899 33859 67 11392 488 108919 97 39105 204 8130 -1 -1
877 170667 348 13424 725 5481 737 198962 452 107563 652 103498 -1 -1
878 67461 975 74 628 107629 539 104016 599 57717 774 6626 717 45810 428 39716 32 24103 537 39513 852 90131 38 10699 946 5685 -1 -1
879 129424 137 9709 523 71828 750 174361 634 214499 -1 -1
880 74166 263 48418 88 107706 113 1509 586 21955 713 100140 235 37430 66 18584 78 19498 928 169825 -1 -1
881 97927 202 82234 946 32050 55 250546 631 21684 260 14366 979 79014 672 21673 -1 -1
882 1838 497 175019 19 76060 478 10133 693 11187 23 18362 938 115199 465 158942 836 32709 -1 -1
883 139904 27 88660 358 2786 144 181146 286 37823 946 51345 351 98027 -1 -1
884 106275 696 28567 165 82034 397 33919 294 72426 998 158889 629 64317 333 8961 185 16432 -1 -1
885 80938 6 97387 755 80901 163 179984 35 66274 369 93948 -1 -1
886 59883 936 41043 476 76456 567 11781 384 13965 336 23610 983 112883 855 1370 150 91414 327 28596 606 8377 571 108764 948 20917 -1 -1
887 31001 683 60761 449 112838 54 18875 520 21296 325 2449 449 31520 981 120875 877 2399 595 27196 866 66910 551 56470 672 25052 96 21555 -1 -1
888 29187 412 275954 524 21108 511 117894 678 15191 825 140435 -1 -1
889 50912 410 42982 943 14903 221 80523 101 148439 762 15367 207 22471 329 166719 211 57065 -1 -1
890 58205 207 144253 180 25201 856 24621 254 48260 540 7239 127 71989 701 21595 670 20657 786 145959 102 31475 -1 -1
891 76419 571 12144 63 99082 546 35529 11 32392 955 32799 246 25332 289 24872 744 260785 -1 -1
892 111401 91 80338 210 53674 446 724 885 111465 933 46247 538 36379 697 31411 533 47953 43 15775 481 63483 -1 -1
893 72543 346 21407 410 112296 434 201049 842 38156 551 50719 770 103184 -1 -1
894 44035 131 15417 167 95841 545 27312 564 10084 771 60619 690 12612 705 122316 630 11290 785 17029 533 8721 111 174273 -1 -1
895 30206 552 2385 126 48984 531 81396 163 44352 693 55294 170 123323 978 213510 -1 -1
896 106493 485 109989 914 63343 148 84956 662 166057 830 25272 315 11396 599 32223 -1 -1
897 134296 768 65052 354 5511 488 26625 130 9222 653 44723 930 11141 424 18402 793 224224 50 20306 304 29054 806 10726 -1 -1
898 113250 871 218292 982 2389 442 118786 316 111015 533 7455 89 28588 -1 -1
899 51862 279 105655 851 57968 713 38477 826 16170 219 90513 312 47537 123 48438 58 49316 611 1877 127 78802 826 12714 -1 -1
900 60451 705 32833 959 2737 345 153853 249 27602 220 80779 562 6970 432 86463 903 89378 660 39725 387 18178 -1 -1
901 34686 915 87226 377 139226 538 24200 492 112781 32 19673 490 1423 298 11470 291 51425 873 32280 130 60436 444 24224 -1 -1
902 58421 461 27965 658 126917 558 34918 854 65005 990 46108 561 157507 594 82295 -1 -1
903 276013 24 39934 755 46111 997 11163 181 31405 597 50884 377 21805 596 122391 -1 -1
904 164651 864 135926 528 460 336 27444 944 54638 239 94350 929 4410 107 4387 124 113453 -1 -1
905 22975 480 97764 910 52173 209 34586 357 16139 585 8851 431 92037 231 189087 283 29538 480 56260 -1 -1
906 14947 165 26682 946 992 44 25947 39 129698 584 142819 137 238152 935 20324 -1 -1
907 45769 713 153 52 184704 400 62623 850 96700 899 7664 420 25122 324 49088 697 127362 -1 -1
908 68189 118 27412 842 9992 346 30910 844 48757 954 18281 274 117764 296 15501 472 36237 682 98356 824 36417 415 15658 761 76187 -1 -1
909 149925 952 45461 467 33748 849 37472 154 151932 111 6789 156 1276 644 172938 -1 -1
910 4518 938 75531 861 119938 578 3961 38 137138 180 1950 188 116366 553 140150 -1 -1
911 68678 481 16724 139 8196 80 54315 553 7086 876 40560 641 11174 241 66189 704 187557 703 30455 660 29303 912 78826 -1 -1
912 38386 468 20648 836 1909 698 3367 334 237699 364 46614 321 63041 551 33815 909 3803 207 14482 642 135491 -1 -1
913 5475 583 9150 461 43713 895 101247 741 85778 563 56419 202 16254 67 114149 777 105234 148 62205 -1 -1
914 25728 586 17715 608 58955 19 54703 180 5937 595 139605 7 271370 740 25747 -1 -1
915 19093 429 11513 858 3453 145 98681 482 32903 66 225344 624 208132 -1 -1
916 98995 172 133847 635 17107 345 14840 545 19352 117 144654 289 3494 687 22184 415 52987 611 89716 861 1955 -1 -1
917 7461 621 24312 651 61232 234 2972 688 162640 867 77306 913 17712 197 19954 389 14912 737 35649 560 137932 109 37422 -1 -1
918 109631 812 12866 263 116759 357 4164 545 21351 942 152744 985 97257 188 22618 733 33705 880 7979 134 16907 -1 -1
919 23752 521 54023 912 38363 265 41754 431 74725 676 22745 357 17842 135 87205 574 184846 187 13605 725 40662 -1 -1
920 12271 123 6899 963 245713 105 6839 628 13511 106 57485 982 17965 394 190028 889 27048 50 21799 -1 -1
921 11960 28 69906 428 79284 312 1506 236 9293 815 55682 68 170852 49 763 607 4186 413 190429 917 904 84 4402 -1 -1
922 52816 764 181840 834 36605 236 104513 974 43595 862 92730 947 11571 989 46931 27 28821 -1 -1
923 201697 512 701 207 14476 348 95544 752 42854 661 109429 5 33070 48 45333 958 56130 -1 -1
924 2353 963 16745 282 12451 621 3421 761 67817 692 27085 988 31643 738 24241 543 33281 917 14397 41 91490 907 3874 118 207929 777 62276 -1 -1
925 20964 344 45093 18 938 970 115439 30 65086 268 165358 897 65714 677 16131 484 61088 830 18848 529 24522 -1 -1
926 129618 921 154549 513 88000 491 44844 141 16740 738 134087 786 16192 391 3867 403 11359 -1 -1
927 71574 668 11402 195 161352 728 95539 983 51 345 17988 633 74596 886 34430 991 78305 334 9802 158 38563 -1 -1
928 8414 179 153104 463 258955 697 5682 73 79741 1 3969 674 53220 934 36337 -1 -1
929 61731 538 72044 722 1052 696 33490 690 8501 446 23992 64 35556 69 132287 256 11562 768 18887 630 18299 874 16964 604 11251 453 22212 632 131325 -1 -1
930 23892 735 15769 739 65283 299 51994 127 22948 934 2276 891 74283 237 558 944 3549 685 15180 469 76448 681 19584 382 21224 317 139503 889 7129 648 3752 940 18767 588 37056 -1 -1
931 16902 8 107138 913 30671 741 4773 378 182327 612 184150 681 36504 806 17811 570 19169 -1 -1
932 2865 288 5120 984 177876 430 139946 658 44266 866 16037 287 88049 75 32390 625 29289 655 63620 -1 -1
933 26514 599 28256 274 8340 174 57268 561 113479 766 65253 720 96897 731 24146 706 26831 805 25206 648 66586 953 59591 -1 -1
934 62129 343 73745 415 10117 298 96098 75 39228 156 91740 472 110550 249 55034 599 28733 959 32213 -1 -1
935 54386 67 27762 565 32348 999 25544 949 6587 724 38209 337 4874 672 85144 731 18750 417 53876 260 91373 375 4105 47 96856 688 30130 871 1311 580 28154 -1 -1
936 45203 284 43847 797 1783 866 100739 147 48991 985 40514 232 18161 766 1525 503 27693 662 35896 420 23767 389 30592 955 127646 414 52841 -1 -1
937 214539 614 43970 270 4845 184 21195 321 2529 176 37899 889 9462 759 14526 328 6764 715 61160 491 33768 613 3474 160 27698 630 9803 443 6752 757 100637 -1 -1
938 4641 799 3958 370 4288 98 30603 503 14804 304 4593 797 25977 224 136032 21 10347 482 177207 735 19644 0 21807 751 102109 558 43382 -1 -1
939 60131 803 26718 569 59842 985 44544 277 130976 508 13434 677 31331 817 87248 768 45109 888 11788 827 38767 266 49209 -1 -1
940 1793 556 20253 843 14386 981 119700 370 77407 772 33544 801 21053 754 70193 810 26047 656 193014 23 21935 -1 -1
941 6490 462 138208 509 28488 133 37219 372 1252 624 179804 178 110100 79 20993 81 8604 76 68187 -1 -1
942 160059 10 51176 975 62279 837 88670 917 194959 639 42252 -1 -1
943 94020 54 7683 580 76166 7 124837 958 13445 689 60481 618 140871 755 61916 910 19854 -1 -1
944 53763 808 12247 344 235316 690 15730 172 49006 644 60796 156 34641 712 53565 985 39218 338 35873 710 9554 -1 -1
945 65251 701 4531 203 24474 97 62714 251 77897 421 21790 108 28134 485 97838 407 2999 488 57780 67 3514 633 51740 200 100877 -1 -1
946 39208 306 96560 96 146378 48 216072 520 92122 13 9262 -1 -1
947 7255 83 47400 599 2002 176 4532 140 63024 612 89776 462 223221 202 90997 197 70946 -1 -1
948 102897 155 49199 962 54599 94 9300 607 133074 70 813 558 23291 921 28788 436 197513 -1 -1
949 28680 1 826 790 138576 350 27382 876 14318 333 14250 150 117137 166 30491 514 62338 434 3917 633 8606 349 64544 993 12493 307 75356 -1 -1
950 90451 894 30802 75 79677 724 64026 225 51632 89 254496 319 10410 983 18007 -1 -1
951 56587 258 27382 725 3174 229 109351 120 271656 569 1678 606 129716 -1 -1
952 1120 718 38104 787 49591 542 107525 957 67945 4 35935 722 31448 153 244929 589 5574 132 17174 -1 -1
953 19528 362 444 221 88889 240 58522 938 20488 850 24794 67 19347 340 88731 696 19248 906 12953 746 67886 223 41690 719 136443 -1 -1
954 34169 858 46563 885 165703 263 5084 366 19085 660 42267 596 21710 459 254534 195 10148 -1 -1
955 54192 556 190954 418 137166 56 51305 307 8490 934 11277 385 79399 747 66443 -1 -1
956 28598 949 98754 900 484 301 2565 586 28825 488 45449 470 129377 836 16718 714 248615 -1 -1
957 27501 867 56300 293 8931 261 51587 180 12865 416 22055 287 56926 746 46532 934 9219 164 79382 159 8659 556 110233 289 20633 383 24389 959 17481 179 46902 -1 -1
958 56485 163 452 766 37706 429 17861 501 61307 568 18088 54 12422 354 30524 21 45099 779 199635 879 27719 824 91854 -1 -1
959 31830 504 59860 683 137616 930 45376 943 535 693 120006 638 33852 981 42976 56 76872 521 50454 -1 -1
960 50385 219 22380 326 32269 324 7081 165 22488 484 360120 96 72690 71 23786 687 8167 -1 -1
961 100852 422 6257 973 7918 534 21251 908 20508 369 19399 901 128237 487 23170 405 18086 742 34828 965 9860 398 85462 724 36202 500 26218 839 61142 -1 -1
962 29781 105 13300 251 113951 64 6567 213 44118 127 30367 878 17072 486 75134 865 6412 296 11298 362 42576 733 3004 958 8926 907 90305 764 62339 332 41816 -1 -1
963 2512 447 64400 350 101235 262 73888 57 6266 558 46568 761 178793 321 125999 -1 -1
964 9827 32 33997 358 51991 163 19469 360 40201 148 39101 286 98681 700 5943 107 92792 475 36732 117 78629 51 62600 731 29317 -1 -1
965 16026 403 98549 975 2172 82 348781 411 14833 995 119166 -1 -1
966 24522 246 77885 608 271836 556 5855 586 16523 471 43675 538 16976 406 60011 458 82107 -1 -1
967 36016 875 75902 539 39219 26 52845 578 18083 125 34156 129 65904 75 3356 724 24850 797 83245 299 8456 307 38326 477 70195 956 39855 204 645 448 8099 -1 -1
968 131883 812 107175 163 17048 712 27688 945 61593 546 79197 795 18181 910 25913 550 50593 207 79785 -1 -1
969 34637 805 60751 641 100419 728 48415 486 10794 637 67762 415 73633 986 2939 827 111715 396 17209 456 70747 -1 -1
970 67138 62 112695 783 153639 94 53012 825 16356 636 19098 83 30397 963 98304 184 8974 478 40032 -1 -1
971 19688 618 8936 262 22374 265 65029 922 147670 269 133927 833 170175 368 31912 -1 -1
972 75008 20 102399 327 46460 338 13171 716 11255 57 352 749 46669 691 40124 508 147226 764 12151 912 25463 931 39196 598 39603 -1 -1
973 107127 17 54978 680 10212 814 107607 149 7567 1 46189 982 9055 542 28665 425 184137 246 11161 465 32857 -1 -1
974 21995 162 4544 575 150538 20 111114 801 27675 87 35815 914 18664 736 229041 -1 -1
975 741 177 233605 991 38559 581 95852 972 25847 914 14214 288 31009 171 159798 -1 -1
976 177527 752 15861 709 159530 838 20195 156 52509 59 2079 474 172005 -1 -1
977 193344 513 27254 637 34733 722 45160 864 59709 931 58639 676 113920 807 66896 -1 -1
978 72680 263 1532 69 77871 155 83755 602 23249 755 56727 708 61358 305 7077 844 39242 548 139447 674 3667 118 14685 470 16919 572 914 -1 -1
979 6304 515 52536 330 60696 486 30653 579 151137 209 31979 401 62114 832 9381 360 89553 677 13979 715 55601 224 420 905 34745 -1 -1
980 300871 674 6603 327 85659 278 79632 26 26187 467 100771 -1 -1
981 36550 704 50327 803 41520 73 78343 220 20749 180 113500 584 129287 15 28038 715 10218 530 23758 676 66945 -1 -1
982 35335 703 2697 741 59905 940 24550 415 13065 248 25145 35 1370 710 49989 142 79322 241 101616 70 19443 268 25153 517 46475 759 78871 867 36173 -1 -1
983 70681 146 77489 826 106022 305 19357 77 45961 943 27239 634 38503 994 8305 619 42836 941 21036 173 5261 55 134313 125 2649 -1 -1
983 74861 716 20628 794 109487 636 1072 3 53641 -1 -1
984 8281 543 108453 994 11988 458 15450 107 17868 615 8379 210 21095 982 4484 788 1406 40 133330 278 21818 868 2538 730 25374 294 138410 968 23828 819 56427 -1 -1
985 31625 593 42740 693 107372 779 4136 651 27800 973 25169 390 42235 111 49998 759 3162 987 18710 906 61708 781 131425 265 51853 215 1059 -1 -1
986 34510 500 196551 423 13551 520 31429 760 13610 345 42483 651 3527 389 37699 204 115628 190 3046 693 37087 196 70260 -1 -1
987 27481 129 27701 873 131593 214 127221 683 5351 230 29380 364 5058 801 7831 553 34021 602 77871 761 49815 947 17848 524 3361 526 54416 -1 -1
988 130380 803 157059 711 11868 481 73826 838 152837 174 62359 391 11472 -1 -1
989 12565 110 101371 101 75502 221 134213 522 79926 572 129970 592 10637 98 26204 694 29135 -1 -1
990 95801 982 38807 938 6103 864 23644 384 24540 366 62514 160 80758 851 89937 648 50902 378 53164 151 12547 793 47690 741 12590 -1 -1
991 105121 891 46357 780 30221 492 5290 109 138078 710 130427 698 37401 962 11366 619 95374 -1 -1
992 6819 432 75881 9 98073 137 19422 975 11055 692 26525 127 69876 673 41880 70 43479 875 65250 451 129010 397 11850 -1 -1
993 165630 644 127313 649 124215 715 52698 328 105889 108 23913 -1 -1
994 12931 701 52332 956 50271 872 9077 859 95979 833 177016 828 29101 125 66360 944 106551 -1 -1
995 45694 907 32952 699 79176 537 29603 95 14879 512 110140 348 26959 549 11517 337 107581 451 186 483 93198 77 47717 -1 -1
996 108332 321 30694 112 74856 612 9658 652 92968 690 196519 309 85983 -1 -1
997 36877 452 5128 930 187455 181 60272 760 122391 685 6225 154 50483 859 45454 281 879 74 29331 794 6138 99 4201 478 4312 50 18222 979 758 571 20927 -1 -1
998 52224 861 23078 416 3887 355 94167 482 61967 48 27781 266 67379 321 17986 192 4730 711 5279 849 27329 74 12793 768 55297 846 43683 172 6840 517 88867 413 5350 -1 -1
999 81764 848 43831 818 190458 801 19676 439 40016 536 10484 170 65923 432 40069 190 5639 885 101669 -1 -1
426 600000 -1 -1


==> anc/Known-Optima benchmark/long-js-600000-1000-10000-2.data <==
1002 1000
0 80132 127 11361 121 5331 123 148515 183 125089 106 3933 644 93491 149 54315 390 33706 674 43800 -1 -1
1 76758 416 44901 97 26378 112 12282 349 47504 556 69450 467 40674 187 20973 135 8545 197 14109 281 20265 518 17150 870 59188 641 49992 151 9263 647 65700 752 16031 -1 -1
2 261974 178 91180 334 28086 448 70001 884 148552 -1 -1
3 88910 682 10820 578 10277 396 60515 991 1268 543 120018 12 110737 952 6826 626 16467 23 27395 321 145848 -1 -1
4 38419 781 40949 195 164302 225 23560 455 44152 754 17240 909 137163 243 133762 -1 -1
5 166008 562 87999 489 67475 685 72865 701 64436 172 35210 349 8747 121 49941 582 3355 818 24148 996 14517 807 4619 -1 -1
6 95686 11 2266 480 16232 745 41899 472 92989 319 18146 406 206221 794 126116 -1 -1
7 31150 560 15413 324 22628 278 412236 399 46007 787 18265 919 54042 -1 -1
8 18389 895 32564 517 124764 514 192220 797 5503 872 76339 662 17286 104 116717 92 10578 545 5246 -1 -1
9 211338 254 76181 176 14021 552 7414 43 33452 495 36100 927 44878 839 15024 768 80896 901 80263 -1 -1
10 34336 489 44744 433 32987 570 23686 371 69462 291 87394 648 67470 761 237146 396 2525 652 78 -1 -1
11 95691 803 62633 877 46774 48 22168 904 32423 956 920 885 41648 986 70711 299 159436 11 36883 860 12621 564 16926 -1 -1
12 46333 941 59143 693 9711 101 8724 737 111314 112 32236 986 35507 204 24379 128 8212 87 69617 932 27778 414 12688 249 153928 -1 -1
13 14726 410 4266 30 131702 203 5311 745 286528 189 58329 678 59534 430 39087 -1 -1
14 127633 419 41113 592 148343 843 38061 842 103427 829 24516 791 15426 727 95484 95 5063 -1 -1
15 31515 903 56299 389 36384 556 79297 672 24775 328 58853 904 312514 -1 -1
16 2376 827 28595 496 41990 935 21703 860 60998 284 126730 315 35331 597 137676 130 101665 753 42425 -1 -1
17 14837 700 130770 674 26046 847 81189 878 16974 891 97888 615 50381 555 20796 742 5695 12 9181 305 106405 409 28822 145 9675 -1 -1
18 57454 942 154208 182 28908 282 90524 709 33815 150 114854 79 25790 509 65014 732 1788 902 11736 222 15620 -1 -1
19 17545 633 11473 215 175591 790 98862 839 12622 678 29516 905 55839 374 198238 -1 -1
20 38554 679 163638 712 165611 950 232014 -1 -1
21 1957 785 52260 106 166361 76 118600 493 188139 399 72313 -1 -1
22 215 60 38634 289 71803 888 44682 860 192976 884 4840 100 215101 387 31152 -1 -1
23 41473 10 39838 371 54450 972 60040 134 70280 701 128139 676 39183 811 7772 225 111193 893 47109 -1 -1
24 82714 108 135707 948 33851 91 147916 980 199466 -1 -1
25 188423 574 26910 968 80978 244 61012 14 79256 967 68007 93 95080 -1 -1
26 69221 324 35155 179 59714 839 120289 119 6054 58 60991 129 4290 165 13386 735 230322 -1 -1
27 11099 177 72334 351 45398 435 47839 873 94537 781 21433 126 161360 581 9968 739 35603 33 9665 17 22200 703 45875 65 22046 -1 -1
28 81477 47 36055 599 23382 53 6794 629 5663 786 106901 938 39669 308 74284 106 31561 199 21116 826 27609 111 145023 -1 -1
29 11754 222 18975 827 131001 250 200563 575 24410 467 20847 736 57378 456 12567 766 8712 135 57061 72 30181 242 25884 -1 -1
30 19087 55 33456 438 35064 903 37413 834 21917 498 82131 563 315629 807 50355 46 1164 690 3421 -1 -1
31 25381 245 175944 885 2115 948 14960 681 24998 407 5041 961 118575 926 30574 742 41610 668 81181 855 45640 480 14502 46 14332 618 4506 -1 -1
32 58108 563 108563 394 69754 837 18289 928 13941 857 5246 623 10084 584 84324 717 43593 274 56160 202 587 894 21176 819 2934 375 94859 348 11617 -1 -1
33 149112 188 40773 579 36195 261 373788 -1 -1
34 108413 821 2085 15 33393 818 20915 174 30752 954 53803 190 2793 418 255429 80 15016 330 50697 128 6120 861 20230 -1 -1
35 259507 679 1371 401 29424 61 41004 695 29500 758 31598 315 137447 217 69802 -1 -1
36 37170 761 35144 430 58309 558 214611 445 75518 854 78002 923 13120 676 11742 782 315 566 22524 937 19310 26 33402 -1 -1
37 103063 994 24662 547 2950 160 14739 10 21130 479 1294 504 181203 777 29491 108 11405 611 2768 487 206219 -1 -1
38 45269 267 2882 724 41952 431 71247 384 74723 678 6592 892 60562 340 34952 47 48481 698 133091 200 79546 -1 -1
39 78305 846 9384 708 99883 406 64391 617 42785 215 15450 368 25528 367 226675 138 37196 -1 -1
40 76291 374 41984 913 81041 281 142968 170 60053 355 54803 520 42399 559 4858 376 95211 -1 -1
41 156462 706 9460 683 153899 87 14311 329 67579 795 5927 152 12337 307 76753 355 31013 336 57609 548 2127 933 11924 -1 -1
42 57046 118 2595 424 37828 455 10730 150 20497 351 97335 573 3086 58 61280 276 24542 246 176853 840 101098 804 5959 -1 -1
43 16841 750 115668 952 62806 700 91466 651 137750 323 165686 614 9603 -1 -1
44 22635 848 35829 895 291102 763 73371 444 29210 686 44321 46 42808 973 60556 -1 -1
45 70093 999 86763 864 44850 172 10111 804 13581 967 62643 821 72405 637 48788 890 117178 998 73108 -1 -1
46 80244 613 134638 739 67416 398 84624 858 25913 34 22121 333 82029 482 28402 944 2265 355 65465 582 6427 -1 -1
47 5584 564 90999 998 104420 9 1462 206 4514 487 62672 965 138890 774 163543 36 6729 481 10079 -1 -1
48 185369 607 128046 444 109464 53 1054 661 31914 682 15749 496 115294 127 12303 -1 -1
49 17867 396 14499 672 85007 710 22087 557 45488 313 24528 111 23373 55 197156 782 72606 349 97078 -1 -1
50 96933 446 38318 192 107212 70 26557 516 330708 -1 -1
51 38025 905 260649 956 101363 199 5927 770 58170 218 26063 574 50828 833 58508 -1 -1
52 56575 425 5018 760 108264 678 66483 78 18228 837 69162 486 8851 217 72416 267 194275 -1 -1
53 132765 181 129414 505 224184 996 3155 858 109928 -1 -1
54 265436 575 50447 521 14131 252 14910 351 82891 304 20549 286 20098 17 40820 466 90092 -1 -1
55 19153 836 43470 298 69752 202 135277 309 275171 208 39956 860 16970 -1 -1
56 70390 265 70978 652 42630 823 149858 738 16015 428 30435 898 127042 486 92164 -1 -1
57 1093 279 206779 349 99692 221 1352 552 121718 466 22211 88 99943 918 26820 494 20068 -1 -1
58 16167 356 10232 438 26072 929 29233 281 27546 828 87837 180 106413 57 12733 419 48968 448 15214 664 54334 472 25085 20 138998 -1 -1
59 40481 742 95280 559 73545 578 97782 617 127389 619 22117 347 17662 488 114708 203 10787 -1 -1
60 258 225 83364 377 7719 930 195 673 124177 267 119265 554 22141 244 24621 847 22421 620 23593 351 15492 218 20732 664 40814 755 1148 255 39797 279 53504 -1 -1
61 75522 238 3304 890 136597 727 105047 820 38043 364 69393 586 7259 545 782 47 7552 679 103806 977 31930 128 238 173 12315 698 7519 -1 -1
62 16452 755 10331 595 33626 964 37844 732 48261 669 81278 591 343211 549 28295 -1 -1
63 4504 423 10840 392 182984 361 124895 925 67076 679 30941 70 178354 -1 -1
64 106566 85 15040 995 34940 577 33570 330 3395 719 80687 566 23375 248 45723 156 27839 611 19340 714 86473 340 85231 927 37129 -1 -1
65 13641 118 43434 516 212117 499 49783 973 49946 18 42424 5 62203 928 37833 527 88183 -1 -1
66 11576 619 12448 903 7489 509 55507 71 2545 165 36219 375 74626 681 17726 271 65928 184 8711 201 13007 759 22319 681 83363 285 132620 563 22349 978 32628 -1 -1
67 53179 492 67693 609 109654 646 15857 461 3431 741 30674 568 92553 986 83797 423 131578 631 10487 -1 -1
68 31309 948 27335 389 29196 113 86956 240 32676 739 7076 711 72840 287 51962 80 19122 31 23400 933 47576 310 69258 401 21539 310 34398 573 44285 -1 -1
69 10740 393 26306 360 100763 158 147457 974 29955 600 4229 213 200038 442 16162 364 52969 147 11006 -1 -1
70 534 164 15293 143 58378 954 121381 972 33588 573 12593 414 144012 640 156173 872 7689 771 49562 -1 -1
71 87236 714 12235 955 33610 962 3187 331 11857 223 4259 168 222703 6 50771 814 65054 275 3136 611 39840 770 4572 828 10197 893 3547 648 1252 570 45818 -1 -1
72 9265 244 39129 302 19554 888 42904 73 16027 787 28899 203 1404 7 148121 622 49991 346 13429 117 159027 693 44060 857 27235 -1 -1
73 75105 431 15222 793 249101 907 213943 976 46502 -1 -1
74 37860 733 191353 498 5446 522 18568 743 112793 804 49076 435 2560 356 23001 120 24653 855 51775 686 82245 -1 -1
75 20056 469 16535 217 286664 158 34008 288 115537 953 24581 278 2734 800 99462 -1 -1
76 4325 455 57754 606 92280 617 44374 34 62476 686 50748 719 61032 233 46524 46 33011 173 89065 331 1987 107 147 786 55357 -1 -1
77 16548 111 75594 450 15968 592 60730 75 118770 192 118802 569 14422 758 67310 881 27901 103 83302 -1 -1
78 158832 749 51339 822 35589 380 35772 266 203052 752 99162 622 12991 816 2700 -1 -1
79 35335 210 23844 797 87219 323 54773 245 25464 568 5443 914 10432 936 25254 650 64256 240 2927 411 112897 917 151400 -1 -1
80 29454 187 49700 956 74430 135 33730 400 2389 63 80381 645 23968 537 72729 961 73822 104 26321 858 22651 547 34309 873 17053 912 9671 916 48559 -1 -1
81 1079 57 139713 348 281210 611 52020 90 12049 446 7786 208 18546 42 23474 278 30129 796 33523 -1 -1
82 4926 494 215931 184 2808 729 86438 20 142782 440 35484 37 111445 -1 -1
83 146038 767 12723 884 189219 643 39706 61 6559 839 29347 339 98274 637 20469 237 17329 909 40028 -1 -1
84 134545 130 116790 637 109110 372 24302 304 7762 858 20198 427 66770 235 63823 135 55594 211 553 -1 -1
85 28065 713 15926 889 80815 903 3522 545 173097 910 59317 310 69117 861 149322 846 11934 615 7966 -1 -1
86 128681 873 39983 354 58088 567 7580 648 33529 682 81024 313 3601 513 23592 738 51386 280 172308 -1 -1
87 97917 11 123801 449 157323 421 220755 -1 -1
88 21501 16 30697 522 135323 385 136508 837 18358 619 46613 22 4932 447 87068 60 63782 541 21716 95 9380 178 23473 -1 -1
89 112108 433 28551 310 10413 121 70272 583 79244 954 49270 854 70918 641 37675 701 141093 -1 -1
90 124662 21 20088 234 81709 117 29831 788 160806 127 23916 260 49567 45 108649 -1 -1
91 180694 935 21253 910 39224 897 105330 575 15751 250 52596 646 40604 426 135506 56 6929 470 1525 -1 -1
92 9173 888 50829 335 55947 638 18362 84 9698 814 13545 907 5505 658 7634 71 34880 809 84964 49 48016 220 8339 555 70750 589 145451 910 35877 -1 -1
93 24584 918 35902 595 62478 153 116748 244 6743 911 52694 327 77843 736 30532 739 4044 866 134838 414 3787 179 49294 -1 -1
94 14590 105 9767 116 56511 398 49885 74 161103 774 66728 708 93703 377 37423 996 2933 678 8278 539 12618 239 6176 813 79421 -1 -1
95 122097 519 38436 813 89852 539 108797 838 19082 581 51795 924 115003 981 12453 114 41837 -1 -1
96 93325 969 121266 714 109358 757 119123 143 43045 887 8785 936 104966 -1 -1
97 121703 161 179039 110 124569 603 174440 -1 -1
98 10086 120 5649 348 112839 86 122379 821 26893 83 126960 420 81700 108 23603 983 42407 789 24120 354 22462 -1 -1
99 121289 650 5440 361 71764 794 275322 43 57043 771 19461 398 25753 95 8002 888 15635 -1 -1
100 50789 584 40390 101 7641 706 8471 656 25663 216 39761 8 52027 827 18261 681 23270 728 251860 771 12188 725 19889 1 28552 54 20381 -1 -1
101 91328 161 14247 423 109729 890 9373 413 48765 974 11442 962 39331 216 132939 511 48193 963 10636 109 2130 714 2273 963 46869 834 31462 -1 -1
102 29795 632 60161 702 71563 431 151062 540 7166 98 59374 135 91888 279 75051 268 1577 633 40021 375 11638 -1 -1
103 33186 698 79449 917 124650 973 20227 315 18619 901 49571 377 27642 884 97236 426 5005 513 11538 242 106579 270 25872 -1 -1
104 84534 559 51090 570 2649 453 114186 632 40500 523 28113 313 27664 44 95610 887 41604 90 40857 657 48349 168 24332 -1 -1
105 14591 333 45711 109 24405 240 21274 168 46574 360 65840 300 222747 811 112164 463 24505 996 2095 491 1938 368 17389 -1 -1
106 54409 513 63223 340 37774 888 131380 670 9441 117 58786 571 24623 556 25889 258 2234 257 8326 143 26482 103 73313 388 83259 -1 -1
107 232204 756 24684 631 332615 579 10300 -1 -1
108 35028 653 211241 665 19193 842 22949 223 22 86 123899 818 25597 609 10371 754 1533 459 130638 316 18335 -1 -1
109 52136 163 10248 601 52568 683 50785 5 38701 367 81928 225 94960 665 32638 137 33263 771 45800 113 106515 -1 -1
110 10167 731 7464 691 112266 257 97950 971 35353 219 187702 305 3597 21 7953 253 14654 518 121727 538 760 -1 -1
111 8031 368 164130 315 85249 641 15505 875 33601 354 16314 361 276555 -1 -1
112 54115 242 65234 577 37201 825 20976 782 15430 593 65152 369 87816 239 76601 767 177041 -1 -1
113 88126 306 4483 548 35418 868 101421 916 264943 169 22544 750 82512 -1 -1
114 79149 551 99924 677 23619 661 4574 899 52298 904 27487 934 39251 929 84612 18 129437 127 46711 264 12072 -1 -1
115 148668 313 32756 861 132757 11 23644 647 38280 313 151547 655 71721 -1 -1
116 24400 381 3757 404 108041 825 20354 919 7750 389 245886 850 39271 675 10398 998 66497 428 22924 870 50146 -1 -1
117 5732 832 171901 825 159392 36 15816 616 125151 190 121633 -1 -1
118 13685 741 68283 562 83899 354 1483 718 1997 119 27530 462 1843 144 71935 196 35040 201 129241 419 121052 122 43220 -1 -1
119 169646 298 39452 97 142565 39 20986 477 27627 436 147912 333 51456 -1 -1
120 10150 110 35524 144 103861 228 97913 116 13430 579 25406 112 28601 913 100093 13 133113 371 6889 699 6941 838 37581 -1 -1
121 64004 249 26856 16 13040 434 30808 816 70027 577 23125 900 89612 985 26755 477 28220 245 103803 578 65240 173 37815 920 19711 -1 -1
122 78634 172 123070 935 102258 39 1092 998 23144 889 21337 422 63085 318 39659 559 29971 535 24955 -1 -1
123 95275 671 85575 959 11124 643 99098 636 81027 108 3183 976 33322 132 59881 286 131101 -1 -1
124 33676 484 45820 593 25708 941 38653 84 12880 268 47807 816 60 908 63789 928 60284 408 89234 77 251 166 15039 685 16421 674 56858 181 18719 995 73829 -1 -1
125 47693 841 72095 443 13634 950 12661 797 47263 656 62339 482 67514 142 27585 875 88297 438 52720 344 107528 -1 -1
126 71025 131 138309 641 48265 232 162637 910 143658 197 861 875 21059 574 13600 -1 -1
127 66009 433 13044 114 39658 636 64918 90 75032 654 44957 212 23363 255 19378 288 10576 374 22093 922 149739 322 70411 -1 -1
128 60264 333 13099 804 50340 407 119753 195 58658 733 84229 575 44061 765 6963 254 107819 787 20568 937 33472 -1 -1
129 70249 808 12598 401 24611 706 5557 302 53029 227 23382 188 179373 346 38298 795 17969 660 174184 -1 -1
130 15631 426 181762 716 28110 792 148278 479 186564 638 8420 99 30942 -1 -1
131 29975 811 191063 104 8580 42 8849 976 137101 736 1516 609 8366 714 5310 387 88203 543 71254 790 20368 671 29031 -1 -1
132 5148 651 85415 307 68232 600 19271 385 9265 708 5203 496 54674 606 92738 484 41071 537 49032 474 49026 91 104944 571 15235 -1 -1
133 31216 857 32276 693 41830 139 92282 332 17701 302 56329 86 16768 628 104267 248 205464 97 955 -1 -1
134 107534 938 31386 26 9173 862 66002 559 107599 608 42818 709 44824 486 18161 364 8872 256 70953 944 17783 61 12865 156 61292 -1 -1
135 93043 132 212917 196 75626 600 87402 913 130285 -1 -1
136 69037 616 84136 630 4699 814 27491 246 47128 443 29403 478 85268 135 31748 158 110032 745 86863 447 23310 -1 -1
137 76926 722 307546 115 54947 130 16009 646 34258 894 42292 912 8909 263 15190 912 42933 -1 -1
138 72913 496 119946 230 18992 172 246964 787 3530 638 18559 84 77738 798 41097 -1 -1
139 99373 143 317344 393 85227 381 97962 -1 -1
140 87079 509 98560 668 253877 159 6333 414 21756 560 132250 -1 -1
141 11999 927 74402 218 58098 467 132863 829 128947 192 85886 246 54572 247 4854 984 27740 918 20131 -1 -1
142 40327 814 104036 850 403 231 45186 993 8167 392 160208 774 60801 412 8809 988 66949 485 10679 342 47334 531 46371 -1 -1
143 15973 766 33128 737 74607 758 16088 976 20920 768 43437 215 47329 427 18328 93 80049 683 249598 -1 -1
144 45698 15 45432 584 86617 656 15911 580 41627 370 22493 886 23042 290 60826 394 55086 580 36507 166 3535 326 59177 686 21163 625 48229 708 34011 -1 -1
145 12718 292 71548 913 28513 875 14473 14 84717 116 35157 496 62987 285 101498 404 36419 926 67817 627 83500 -1 -1
146 5007 679 33543 274 1418 602 26680 183 30332 266 84681 435 14147 369 62416 127 65195 482 26566 230 87362 462 69671 990 92568 -1 -1
147 19287 941 26964 12 7078 576 469101 99 46527 803 30899 -1 -1
148 60962 432 56852 288 140865 769 35250 15 73882 378 231674 -1 -1
149 74532 925 30522 997 22897 870 66857 909 62214 145 103765 910 59246 998 39815 237 82091 640 57397 -1 -1
150 67589 376 18038 720 180091 204 37360 899 19045 926 4667 71 56360 741 216571 -1 -1
151 159564 768 1546 784 77362 42 16999 710 177824 797 113826 281 3795 806 48765 -1 -1
152 79067 489 137777 333 7088 347 51327 926 46707 715 29982 231 122301 528 80546 415 22226 434 6211 589 16121 -1 -1
153 54676 606 7489 306 25962 748 121689 113 136993 706 88306 748 164468 -1 -1
154 149436 363 190945 606 89938 933 58653 889 110421 -1 -1
155 16969 193 26069 36 1912 440 20777 127 14133 180 117392 772 199901 450 97109 916 44698 851 40092 301 20324 -1 -1
156 41563 29 183980 804 8954 537 59980 858 35281 194 72188 256 34782 128 83548 302 31921 500 45368 607 1886 -1 -1
157 158070 320 90992 882 217284 159 15181 278 16140 544 88885 161 13290 -1 -1
158 85562 376 189801 347 51789 866 60963 151 14411 783 80524 196 62983 987 53240 -1 -1
159 40783 133 17424 597 89843 300 65875 302 1532 13 58379 857 15113 228 69979 988 68863 258 42451 373 95505 174 33261 -1 -1
160 118531 443 1363 221 187657 323 75648 71 12556 650 94808 260 13297 559 40348 60 13426 31 41340 -1 -1
161 89774 71 81721 294 49609 824 23351 120 196612 207 25856 507 44794 223 9425 425 76147 885 2257 -1 -1
162 155247 31 49117 750 92961 816 25022 53 50849 719 80227 753 103884 776 18591 445 23767 -1 -1
163 23573 70 52160 77 103261 551 118388 762 228974 519 8458 472 42792 365 22171 -1 -1
164 556 705 81919 24 40163 543 49238 640 48793 676 66034 888 1845 66 9500 804 41494 688 259293 -1 -1
165 88470 434 15519 394 15524 60 73270 261 33216 351 105501 977 12598 227 10599 79 69918 836 12606 45 53733 53 37957 836 70631 -1 -1
166 27435 44 42893 706 28418 196 47048 950 74846 564 105915 347 24203 190 21160 39 35791 69 87488 431 45973 347 11175 887 46646 -1 -1
167 35965 667 5824 417 26773 347 112307 76 39669 494 16924 741 7684 299 10506 476 30540 367 49402 51 13534 629 13481 815 41818 83 70 87 130451 442 19270 528 44628 -1 -1
168 106213 94 10282 973 12914 417 120934 880 97984 860 47759 190 81700 137 74957 907 46525 -1 -1
169 35927 167 307503 181 87195 853 67222 451 12820 202 5116 886 3978 54 49113 549 2182 895 14378 379 13862 -1 -1
170 51850 416 24893 716 106121 295 7854 501 183931 593 39659 604 99311 51 19309 433 4190 73 62180 -1 -1
171 136302 404 15807 68 10153 499 63528 546 49038 486 1436 208 217692 296 37920 951 13711 143 53867 -1 -1
172 66214 891 25672 111 117555 540 103018 17 18668 805 96928 786 95329 40 11599 412 64226 -1 -1
173 168366 759 79199 789 15005 65 50826 96 36909 783 51989 334 197002 -1 -1
174 164932 81 91189 656 14627 16 80045 107 108873 546 37022 307 102949 -1 -1
175 200452 66 17764 83 33837 227 92112 209 28855 667 64904 632 16134 12 145521 -1 -1
176 13993 524 150058 206 48689 399 112817 901 127883 777 146160 -1 -1
177 11119 883 50850 949 120206 17 22245 768 33419 333 2658 782 71636 686 18498 877 110974 501 116357 581 41552 -1 -1
178 189144 205 93057 557 45963 569 56715 312 50039 739 29317 963 41937 314 47474 648 45830 -1 -1
179 95 438 26542 755 84410 8 61926 307 33154 71 10164 674 62391 420 24075 242 79778 1 30350 308 120883 129 37670 921 18412 405 9134 -1 -1
180 32860 480 42553 61 17575 203 57762 580 43157 89 40867 789 12512 944 34783 284 9902 239 48999 639 192560 618 60256 783 5330 -1 -1
181 78263 39 1208 989 68501 97 18788 591 61539 672 164034 758 557 628 44706 792 5435 151 17211 956 38671 694 21138 128 52989 563 26247 -1 -1
182 12648 383 41632 785 51615 461 45316 617 3082 619 187863 184 148381 650 108989 -1 -1
183 66793 502 119140 103 30031 503 57573 413 36548 170 32083 837 85809 434 149257 472 22236 -1 -1
184 8922 631 118346 442 99208 234 72993 590 35382 423 42604 176 72479 283 94842 125 11054 272 4422 305 38832 -1 -1
185 138738 382 60288 990 11623 398 34113 549 30487 780 116228 671 162510 35 45382 -1 -1
186 194360 870 58790 826 64846 149 75336 325 121054 229 14015 422 21586 317 49201 -1 -1
187 18121 580 10651 320 26373 680 22990 560 47327 332 72478 542 38258 360 45067 213 38187 333 10696 260 26637 221 9474 844 65860 298 54965 342 18759 511 4760 62 27780 83 61099 -1 -1
188 21576 671 35982 730 132204 400 15682 774 72343 821 10080 999 152945 -1 -1
189 118289 667 17089 315 37009 776 147329 683 30534 974 16555 915 112926 269 119826 -1 -1
190 9834 383 2664 265 43323 662 348691 941 53363 188 135424 58 6347 -1 -1
191 137517 204 80236 911 28638 200 97876 128 92486 885 101210 588 29954 495 22692 952 8741 -1 -1
192 84119 543 38726 447 18861 514 33273 531 63610 269 184311 53 49810 383 36406 131 75539 546 13988 -1 -1
193 17019 484 15783 163 19341 448 56710 726 188107 696 18818 575 30947 255 42190 863 83690 263 24442 333 8145 664 76004 459 18520 -1 -1
194 12773 673 19179 92 16711 202 54407 736 187 587 116639 717 64289 442 8856 717 75128 43 26255 625 122591 821 68875 392 13073 -1 -1
195 19722 248 66536 539 52002 311 880 710 42763 475 107835 461 173878 212 42664 179 42275 828 50678 -1 -1
196 11565 66 107745 295 63690 761 126172 938 11647 969 175236 570 57748 493 135 178 17167 591 28337 -1 -1
197 189029 58 3958 754 85512 983 10873 612 78667 148 28157 7 51243 986 809 464 33037 390 30790 576 16464 770 15929 721 44823 -1 -1
198 195666 174 32348 46 108618 835 59859 860 137779 102 65566 -1 -1
199 16571 330 173636 231 5228 644 179042 190 21955 438 19772 179 90399 970 19944 972 72885 -1 -1
200 65160 327 4818 224 46264 836 140529 756 19885 256 125414 604 12493 637 13683 412 98599 770 7300 308 65528 -1 -1
201 121883 719 71771 69 96236 752 13553 146 3397 875 44347 347 105236 953 16140 606 126801 -1 -1
202 48911 184 19918 136 49670 313 30078 34 20326 762 62703 253 73134 233 68351 51 140594 539 85716 -1 -1
203 6169 465 109194 152 17512 965 7957 329 14884 120 88477 980 5644 628 38695 376 23075 337 29566 402 130443 472 62823 829 38114 343 26726 -1 -1
204 95860 422 162323 593 46983 71 21615 186 5024 729 11018 853 87433 30 123779 671 16381 772 28703 -1 -1
205 111785 327 52346 456 73102 534 3501 587 98844 841 70700 61 37328 109 69061 372 38399 831 44467 -1 -1
206 49459 655 34428 747 106027 463 76321 330 416 18 1383 681 27124 813 5476 809 298956 -1 -1
207 62908 503 153196 902 227729 191 30855 550 88773 494 15962 128 19996 -1 -1
208 2459 828 5957 887 8858 600 114310 633 138808 797 97502 514 7235 802 50773 105 93324 768 80278 -1 -1
209 71864 271 146719 360 1846 106 129371 738 26052 463 61922 234 161690 -1 -1
210 35361 764 100766 484 134553 656 189130 39 54838 325 10328 875 39650 350 34612 -1 -1
211 172696 634 25692 902 3975 729 21193 160 136189 648 52591 86 46552 905 7520 207 38325 422 23822 7 60840 409 9888 -1 -1
212 233127 294 4804 768 87578 399 121948 424 9478 547 6137 759 38347 393 21052 7 6052 53 19942 179 639 694 50078 -1 -1
213 83200 338 319508 151 19261 125 1580 235 16901 702 56617 546 4592 144 13069 363 37624 121 46917 -1 -1
214 280838 286 141050 102 33302 584 14061 202 2022 67 128629 -1 -1
215 19005 492 34365 12 74016 32 142209 288 77362 113 137109 923 14857 136 100649 -1 -1
216 28346 611 64083 803 3314 204 9912 567 53171 307 14144 405 17151 686 71118 226 19014 744 160497 229 73957 154 32621 369 52141 -1 -1
217 36862 263 35508 394 31332 727 7173 911 2742 910 15945 129 46934 21 83971 956 28481 445 42703 640 54078 799 4058 650 5704 388 120402 963 4682 862 78285 -1 -1
218 10411 683 25670 655 13348 684 133844 462 13533 529 88186 105 75770 736 14398 739 32026 456 57334 693 9145 216 31601 485 93821 -1 -1
219 134843 434 29801 169 163910 931 58642 47 12435 322 129675 577 38054 596 9230 939 23003 -1 -1
220 19663 195 24990 694 67924 698 39373 404 100865 186 9086 301 78550 846 50687 554 37456 152 24862 23 2703 619 78819 40 64313 -1 -1
221 42255 684 7361 442 63662 241 38842 887 28765 702 115823 433 41542 340 3618 462 29640 297 92990 713 134835 -1 -1
222 11972 141 35442 280 15491 8 16942 55 54819 219 128608 521 12703 314 108578 755 98235 787 44535 524 54591 491 17411 -1 -1
223 9350 809 149824 875 4354 340 37799 848 278226 75 87464 563 6426 377 26073 -1 -1
224 57605 671 7950 103 30926 146 49020 676 25211 964 68332 962 35418 930 46437 734 48785 989 8338 838 109648 598 74201 441 37504 -1 -1
225 266 359 15215 423 71793 311 51178 229 44146 661 19971 382 60360 971 15623 396 5034 893 120853 652 74195 183 94601 453 25710 -1 -1
226 213782 807 37089 226 804 538 5112 314 19189 376 12699 320 10925 938 8182 181 34876 186 256420 -1 -1
227 166411 127 83087 954 51184 546 100652 911 529 194 8976 330 111578 393 11889 943 20028 770 45038 -1 -1
228 2859 805 75657 200 27750 861 63437 337 102232 491 13746 464 21335 873 124485 974 7651 136 22146 41 13780 497 112654 370 11135 -1 -1
229 138621 769 26948 377 160317 151 62146 771 59098 201 38614 558 113416 -1 -1
230 174251 955 55875 864 89017 531 5115 229 24361 880 80627 966 78232 898 33365 675 58853 -1 -1
231 1764 729 53766 973 4500 763 5070 65 41972 397 141358 237 134542 724 55810 981 106189 634 54310 -1 -1
232 16915 155 83331 881 297037 440 55449 488 21452 693 16340 184 25591 942 70734 496 12622 -1 -1
233 4481 63 16797 918 3255 22 186878 538 40331 215 43090 711 146855 877 5087 499 152661 -1 -1
234 126316 475 56163 455 71724 870 144932 305 51579 129 83272 953 27461 438 15004 579 12391 842 10278 -1 -1
235 206521 757 117407 379 135718 991 140229 -1 -1
236 33124 304 28448 425 1219 207 7730 44 55366 470 11947 348 2712 772 56844 728 7087 807 9038 300 4906 574 14893 396 45167 674 124703 369 126693 43 69064 -1 -1
237 193000 58 36621 104 154886 357 10602 803 629 71 38197 978 133175 2 14326 5 15075 548 3057 -1 -1
238 28285 585 54476 808 173689 891 2770 523 33866 395 15451 142 14863 330 46776 193 81920 879 115564 365 754 638 30962 -1 -1
239 47156 391 76296 784 37246 962 18325 305 220145 948 104561 407 30633 393 65108 -1 -1
240 84852 930 6462 127 70322 469 4667 931 40830 846 128937 915 30590 596 47798 813 50009 596 102407 699 32184 -1 -1
241 100137 591 16179 94 25190 495 161809 752 78268 315 10841 759 28787 196 53006 975 34312 414 37841 477 28643 206 20209 524 3127 389 989 -1 -1
242 54177 383 22583 60 42794 385 20177 758 46432 287 62942 716 94906 200 132379 62 11580 448 68235 747 33716 89 9339 -1 -1
243 182824 866 144481 212 60717 863 871 189 53828 407 42106 205 26200 278 24747 622 26324 401 37257 -1 -1
244 9277 951 20865 312 151700 620 1830 636 107432 809 9676 251 11611 917 99249 739 13405 110 174569 -1 -1
245 25455 733 12405 51 298092 859 9962 369 5297 70 10558 88 53891 682 40015 73 81417 94 62131 -1 -1
246 102801 192 14213 291 9640 634 45687 24 101841 108 92227 798 192000 623 41022 -1 -1
247 23437 163 9255 180 47383 46 305 678 89457 276 121010 799 95265 410 31215 45 19807 230 34221 340 5641 224 122324 -1 -1
248 18142 885 46876 309 46561 207 22713 638 27681 965 118423 226 33258 832 56175 363 60327 224 47159 86 1390 432 80115 854 40754 -1 -1
249 64052 977 68477 438 39287 991 7970 949 359855 601 13835 692 44043 -1 -1
250 162076 542 35979 985 539 152 153304 337 88115 217 13128 507 13783 629 85766 610 47029 -1 -1
251 6547 543 77576 102 24287 380 81205 978 244451 593 165794 -1 -1
252 112040 89 2745 65 71910 572 43289 955 121935 824 40017 125 30027 209 5513 556 24262 54 68176 795 31525 247 48014 -1 -1
253 157144 403 60285 574 1082 216 105803 920 39357 808 20039 104 16331 57 32279 932 5134 818 118021 125 41652 457 1702 -1 -1
254 69143 696 227917 490 37732 388 61516 634 56444 238 8346 29 138742 -1 -1
255 164829 466 266006 449 169099 -1 -1
256 12457 665 74755 356 64586 374 38738 874 155095 92 107365 667 32198 294 26396 507 58655 433 29281 -1 -1
257 130056 910 48911 77 88003 225 14594 853 61359 167 83478 572 157613 88 1624 389 5487 846 8244 -1 -1
258 92444 611 88368 273 113360 920 30668 440 72530 772 108960 192 93406 -1 -1
259 128010 181 4945 152 21166 807 50572 370 30815 446 13483 819 44691 308 6287 622 5668 132 33638 798 6706 889 28431 887 18040 304 35346 96 80128 107 35723 707 53540 555 1953 -1 -1
260 11440 567 94305 707 14685 649 29775 940 55824 473 87140 442 100738 685 3424 281 28026 912 106886 610 20106 88 31580 302 6711 848 8607 -1 -1
261 23044 761 14207 838 34532 318 40075 823 46 475 13676 285 73155 436 114277 65 12854 934 123674 21 4257 181 52524 462 62211 272 300 523 29776 726 117 -1 -1
262 58019 704 94389 754 10513 385 15221 102 243506 286 26887 752 35958 341 5872 145 9993 844 99129 -1 -1
263 37018 981 44645 686 108703 374 56431 479 40202 328 2706 490 6794 702 6555 946 21393 306 145609 845 4153 194 77437 302 32018 91 15332 -1 -1
264 20021 75 23676 303 121680 258 46141 837 24979 788 19848 836 53242 729 22082 445 13086 326 49355 993 205049 -1 -1
265 12659 145 252 613 67265 59 9196 423 16164 835 230965 836 15794 443 13858 558 119815 766 113381 -1 -1
266 25249 703 5845 7 37247 120 87648 385 7068 597 109438 502 60418 938 35448 72 4536 264 5692 495 123765 627 1001 444 96352 -1 -1
267 42822 451 47568 397 16991 134 88450 435 180626 659 1677 177 177075 372 26877 435 17607 -1 -1
268 70687 361 14725 158 50610 764 208625 708 13865 995 31912 355 11697 211 1449 375 22351 156 111886 458 61117 -1 -1
269 4468 233 25238 886 228517 422 34101 284 87661 571 3986 355 6526 995 17326 502 191758 -1 -1
270 250222 980 22554 763 76723 51 4592 940 9750 876 56135 232 102793 870 3852 412 8633 214 64125 -1 -1
271 59679 118 226021 205 46227 186 11548 226 78256 725 109108 756 11830 823 56996 -1 -1
272 80934 188 68137 481 93314 910 39617 739 17579 777 45106 252 55972 61 9477 696 124636 619 22872 60 41475 -1 -1
273 22783 286 28697 622 98982 30 15838 469 163135 236 11289 731 52001 962 144268 42 40457 407 21976 -1 -1
274 38610 957 198544 194 30152 877 63602 78 29216 218 80738 961 35433 897 105966 642 17372 -1 -1
275 41586 280 5898 125 13520 216 71729 458 101548 89 212296 686 4686 844 48498 95 29874 548 55007 626 14054 -1 -1
276 871 811 28949 552 254032 863 89142 209 43292 257 113891 628 69145 -1 -1
277 3904 815 102137 240 23008 688 47500 435 5121 6 84237 433 30918 789 94435 846 101321 406 20668 24 15006 819 71168 -1 -1
278 45508 340 53974 818 44264 555 74100 66 70972 857 67998 556 22793 918 60195 426 2560 757 97286 168 35256 510 24007 -1 -1
279 1095 379 93056 181 33753 997 61808 366 158497 341 125093 552 54757 474 16444 390 43848 -1 -1
280 41653 861 30454 398 8627 272 163718 308 49267 298 5752 238 118906 77 21818 235 38118 775 106276 609 14716 -1 -1
281 82103 741 155754 725 64235 88 59983 804 4051 384 47554 464 44554 870 64535 969 76633 -1 -1
282 17833 703 5932 830 39608 792 28810 385 27420 116 59758 141 7366 395 11876 454 45731 272 143451 212 36526 146 40568 708 100337 230 33770 -1 -1
283 45864 928 19469 870 756 926 208933 869 161573 237 23254 708 5060 338 67235 220 16526 736 50461 -1 -1
284 76386 660 45636 321 108409 235 193324 553 137450 872 1499 191 36695 -1 -1
285 8492 847 79873 165 1397 632 125724 760 124532 360 41579 196 39627 679 22209 239 5063 610 83887 0 47937 659 19103 -1 -1
286 22891 261 169952 237 55932 946 24253 641 87779 718 10208 274 41110 84 68523 556 118846 -1 -1
287 74253 675 61596 16 13655 938 4198 251 37730 638 46391 131 272067 268 35829 196 53441 -1 -1
288 118177 189 85823 962 35174 980 5187 454 40717 158 38133 360 10976 595 27872 67 55843 408 12469 263 8645 875 65862 353 50639 582 37088 188 6413 -1 -1
289 35700 882 114133 425 20344 590 38108 723 53248 513 7613 257 2542 56 182079 383 13703 221 132000 -1 -1
290 11737 29 29812 275 1448 344 205203 407 130980 374 22040 538 28111 449 964 408 62666 57 106295 -1 -1
291 68451 714 18769 665 87190 105 111154 580 13161 66 164275 133 47204 383 4873 220 10375 482 9533 716 755 482 63901 -1 -1
292 12735 806 22030 727 41043 287 110700 533 45879 356 51570 798 55415 518 37338 189 8036 372 115210 704 3402 925 96162 -1 -1
293 16347 493 73762 825 41945 66 8615 57 43574 614 106356 119 52894 655 41794 64 186389 779 16450 905 11411 -1 -1
294 36462 914 55671 824 110052 902 13881 842 49258 547 22138 960 7395 573 75094 280 57209 433 4640 170 11043 792 38964 185 102912 297 14544 -1 -1
295 27933 735 183453 22 95275 833 12092 499 128250 484 124418 758 28132 -1 -1
296 305701 7 100645 220 41949 411 151403 -1 -1
297 44808 430 27549 263 79029 369 1729 384 8229 974 97645 409 15835 376 811 315 6396 919 129817 170 19585 62 44577 471 23514 986 49447 534 49920 -1 -1
298 62696 561 57661 571 82948 185 8950 17 71331 995 75143 879 25401 487 9402 452 30571 645 139581 589 19757 647 16036 -1 -1
299 118573 573 107888 85 201198 209 7820 554 164366 -1 -1
300 24504 93 245741 917 42331 431 54685 422 17616 997 214817 -1 -1
301 39208 757 2738 221 77764 995 1616 601 21991 878 95253 27 32833 257 136351 276 153235 222 22719 532 15527 -1 -1
302 48431 468 120919 540 40349 594 110443 82 34333 906 67627 318 12421 594 10137 430 33478 406 14281 85 107027 -1 -1
303 23353 247 98589 660 82899 268 20577 29 190353 497 60189 541 68971 140 26355 178 4910 681 23376 -1 -1
304 33170 103 32384 329 75487 607 44179 814 5922 443 10116 208 74959 597 41446 689 53891 584 32582 847 188399 740 6848 -1 -1
305 82403 556 31525 317 29236 843 46130 141 34784 306 100877 819 4474 858 16374 396 87157 580 113830 679 24461 446 27813 -1 -1
306 16795 928 419 58 2299 220 81036 474 34604 667 20515 329 13787 760 1155 658 2556 701 22602 546 29602 893 40026 615 102070 786 44038 84 371 564 151325 645 246 535 10734 525 24868 -1 -1
307 90830 109 117677 437 128980 312 20200 840 119788 120 60198 28 61952 -1 -1
308 103941 290 54069 157 50884 568 18110 752 52755 487 62218 340 30796 443 103442 223 474 21 27981 207 2686 413 9368 366 29291 866 53132 -1 -1
309 65104 200 13789 682 822 542 72083 356 80753 129 15369 155 110933 574 75911 312 49919 407 19096 584 95788 -1 -1
310 34062 787 93108 631 129614 332 343064 -1 -1
311 87365 846 81119 961 1615 937 4155 901 25409 196 63638 941 140794 506 195211 -1 -1
312 30284 938 77246 401 23081 20 179490 69 98386 385 29476 250 99079 297 7311 793 49652 676 5693 -1 -1
313 40854 503 21747 769 751 145 92944 386 38151 564 25965 612 4461 952 54033 24 162 752 9978 755 62261 692 84336 290 18520 102 6702 136 29877 453 82324 353 25453 -1 -1
314 18287 196 80948 972 15980 713 81693 920 97217 796 37386 351 13621 693 120004 971 16346 37 6665 62 22527 948 1500 899 19962 495 35270 963 31470 -1 -1
315 70901 804 2477 635 19941 529 103908 426 105448 128 24623 312 10183 9 11396 664 31894 587 77632 842 25542 266 18750 715 39803 947 56494 -1 -1
316 83515 225 37251 521 129332 185 104310 446 131665 201 113541 -1 -1
317 114003 923 269366 237 53769 926 11358 559 14988 241 44882 641 90489 853 702 -1 -1
318 72143 861 34540 349 47984 970 320331 694 24059 661 39951 916 11912 51 48555 -1 -1
319 152924 813 7704 223 128137 888 63194 955 36565 851 150567 552 5772 283 54563 -1 -1
320 28810 529 39829 417 12451 945 13889 464 97614 708 152048 918 35276 535 133175 887 39848 137 46574 -1 -1
321 53984 345 160334 710 41291 990 16147 71 26363 452 2587 985 17020 647 20417 223 94541 357 24664 216 16727 196 909 342 11949 932 112445 -1 -1
322 76158 590 30803 156 44223 284 4353 472 707 372 88085 297 83683 557 254756 208 16987 -1 -1
323 18667 882 17136 169 46464 305 28120 821 140736 130 4075 211 101216 581 22016 90 44028 618 111421 860 36081 923 29471 -1 -1
324 46741 937 24387 327 40527 252 52689 989 205348 398 45740 638 30037 206 4678 52 121869 370 10348 557 17045 -1 -1
325 113600 575 151770 9 2754 18 100751 827 52665 226 15958 828 101223 294 60657 -1 -1
326 18238 589 328330 897 67801 123 114499 635 56676 732 10318 672 3993 -1 -1
327 21638 797 37595 751 89195 50 221599 573 17551 340 13211 449 28649 892 58974 681 6964 746 103964 -1 -1
328 66112 663 439787 743 17427 586 76531 -1 -1
329 12613 182 143805 41 204395 939 108374 600 130594 -1 -1
330 16613 993 58426 73 3337 533 5256 98 53653 191 66789 31 4140 109 50073 829 18903 893 6556 620 3472 547 19357 945 7378 450 82930 330 13541 205 73927 755 18466 146 90493 471 5547 -1 -1
331 116742 3 22744 456 23324 657 190474 377 7451 922 18690 284 90013 901 22820 996 4162 743 8829 216 93841 -1 -1
332 125575 6 56319 283 70652 453 39186 74 172878 297 21125 143 55734 949 29354 140 28446 -1 -1
333 14644 13 26567 381 55685 32 30352 128 72309 535 83053 987 247053 210 56932 180 12781 -1 -1
334 28203 381 13142 476 207593 170 61342 813 100632 194 63901 970 31961 674 30529 433 33016 720 29210 -1 -1
335 60010 354 102168 68 50187 634 98387 756 141101 556 10201 500 5763 717 13551 443 80286 312 37368 -1 -1
336 265106 139 41580 725 35658 281 19614 84 50085 717 3921 707 67689 113 3632 353 17589 812 94384 -1 -1
337 29845 910 84261 480 91473 411 114301 865 42557 33 137162 63 21098 223 78594 -1 -1
338 35162 697 18878 112 80962 533 30739 706 71344 943 15419 486 4602 520 8913 463 94360 41 64047 79 54997 53 11430 814 108617 -1 -1
339 423750 125 4080 595 72737 145 89532 323 9642 -1 -1
340 45673 110 20847 870 61604 264 107158 737 173869 405 90271 310 21653 825 21427 762 57243 -1 -1
341 167373 428 79610 374 38626 118 49164 590 944 368 170705 819 21873 523 41170 89 20633 946 9233 -1 -1
342 7818 681 192992 650 67349 9 54954 81 43643 545 8282 392 49330 651 3029 738 90794 159 41022 626 26229 18 8088 818 5710 -1 -1
343 79619 682 9221 208 99073 25 15396 550 271254 845 27496 590 77577 148 19550 -1 -1
344 28442 813 124380 964 17866 534 64024 798 49226 396 62264 262 166788 535 50864 465 35665 -1 -1
345 11423 260 20565 673 36442 535 78635 834 10577 171 124373 119 2583 717 5941 614 61717 935 26517 279 92344 972 55622 870 22731 179 797 422 49212 -1 -1
346 169481 756 17780 135 143030 333 84786 250 22984 667 15131 302 67324 843 79298 -1 -1
347 17078 517 33865 500 84338 742 122785 109 78735 872 36275 15 181100 943 45051 -1 -1
348 13548 65 51745 355 184352 178 11859 753 80244 487 7982 482 147015 702 102656 -1 -1
349 106796 845 52929 393 14109 666 15202 780 48450 494 18368 81 67157 947 62374 157 97249 25 71292 30 45435 -1 -1
350 53037 548 39691 267 123067 980 23423 323 68161 464 106340 439 185686 13 236 -1 -1
351 60478 918 42004 734 218796 523 97036 488 34650 466 56844 126 90056 -1 -1
352 64318 553 15919 798 60015 433 125511 335 175317 138 13628 265 24387 474 59986 695 1617 873 58344 -1 -1
353 37738 74 93028 547 1200 825 4206 652 5044 125 73788 425 141725 260 16287 313 3300 59 140425 799 82657 -1 -1
354 60108 166 172780 111 32869 893 3165 70 39790 240 23620 428 17583 487 9452 871 19271 935 56475 209 164424 -1 -1
355 65509 671 29822 15 15131 285 15817 549 66934 330 72860 828 128178 416 124622 976 34085 250 46459 -1 -1
356 16300 895 2063 413 40996 271 12282 838 22408 213 3709 425 51497 546 46224 27 42640 964 208671 958 9593 712 47909 455 94458 -1 -1
357 52368 385 39983 930 80466 59 56328 972 31307 679 90716 610 97323 167 368 672 146547 941 1716 6 1861 -1 -1
358 70805 315 64511 500 123025 817 57725 629 6814 579 71181 61 6821 885 1238 680 1331 674 46359 711 149616 -1 -1
359 268 70 23051 972 75620 139 6221 161 16195 26 6878 903 22953 604 222212 716 62320 692 119359 115 44028 -1 -1
360 37128 36 2524 648 18717 980 64773 141 56231 744 6066 249 107600 230 56836 93 76700 565 41914 66 52064 401 41498 367 25317 971 11896 -1 -1
361 30131 522 22163 357 23846 928 56186 692 175841 938 950 198 109554 83 119982 576 2405 228 41884 303 16622 -1 -1
362 107914 740 596 658 54902 16 43368 995 12408 85 7064 442 4039 448 5845 394 40326 34 39183 839 78263 442 67196 598 26402 440 49677 885 36419 78 25225 -1 -1
363 10866 512 21870 484 888 758 18144 396 58197 854 47424 527 50582 769 5376 987 69263 299 36886 540 29642 357 34991 63 92403 568 122866 -1 -1
364 80812 510 33956 89 33307 26 97552 822 112432 220 27370 609 5587 168 12299 773 42793 732 88216 407 11991 366 53166 -1 -1
365 14039 256 51903 172 12571 238 30460 729 48952 600 689 915 113736 906 18457 595 43049 490 14973 504 77057 167 22058 609 15755 74 135131 -1 -1
366 31302 68 53747 657 1112 975 180268 799 9517 13 19743 698 55051 446 3420 707 53894 302 44564 217 40366 549 75771 462 30407 -1 -1
367 77808 992 463111 164 42590 383 16272 -1 -1
368 8182 588 80962 823 22969 640 59774 987 41536 999 74536 223 3901 190 58627 369 8702 304 24628 422 57115 971 22972 146 27074 192 14083 718 93384 -1 -1
369 18692 77 57071 678 4763 46 112579 782 47492 534 107033 220 10455 312 10505 973 68204 183 42320 265 120302 -1 -1
370 24684 970 67389 528 139930 107 118834 623 207865 58 34672 132 6333 -1 -1
371 68590 824 23628 792 133279 612 73832 492 196777 98 103699 -1 -1
372 125465 560 293702 811 14372 239 9866 389 90007 630 65816 -1 -1
373 18956 655 17248 504 67927 799 15789 768 39290 791 7305 19 14341 578 27993 131 28964 660 28421 330 56919 836 13128 825 39394 436 24094 529 2867 195 38249 711 8450 694 1388 220 15378 662 13398 427 117284 992 1774 -1 -1
374 65953 440 8970 799 29519 324 27417 399 66707 985 102181 813 9448 215 21309 14 25659 547 99604 355 39739 154 18091 477 31720 246 52901 -1 -1
375 83906 655 116536 1 35562 542 116432 911 8503 433 66440 85 65218 644 39377 296 67648 -1 -1
376 67601 125 73800 531 34570 512 47546 333 13867 946 10969 476 7139 494 29760 49 5463 906 7049 905 47081 700 94925 21 9705 176 11978 21 14601 253 122619 -1 -1
377 83690 533 51389 446 100457 400 129003 140 2935 182 231737 -1 -1
378 91534 583 31223 100 230880 144 3830 543 55060 570 25356 932 49137 227 112305 -1 -1
379 1218 926 8237 739 52773 163 150 617 45596 586 123039 938 29184 751 138658 985 122656 876 78062 -1 -1
380 79938 8 31210 839 32288 601 43476 432 5341 979 42183 890 24253 891 10802 876 39438 879 49115 155 89057 766 29681 586 45550 630 2973 27 73260 -1 -1
381 24460 748 63772 418 163506 824 24908 756 34203 779 170873 891 45392 613 72512 -1 -1
382 58967 540 50213 284 22393 147 42253 695 117706 873 15952 384 37350 777 4866 954 124042 483 4936 86 14772 874 7911 392 83550 185 14605 -1 -1
383 9991 98 56366 110 234324 452 13022 226 29667 806 101242 594 5221 685 20738 608 128870 -1 -1
384 153487 629 59540 583 8406 11 92737 840 37239 58 9508 105 122 703 170324 123 67942 -1 -1
385 52395 807 30014 149 236253 159 41888 254 69420 681 58888 164 52067 579 36220 489 22656 -1 -1
386 156917 999 56805 925 35038 210 29043 352 68626 467 99204 698 72051 984 7386 -1 -1
387 246880 724 115389 534 187737 311 49825 -1 -1
388 33913 642 26067 888 8087 546 45383 642 118364 762 65539 566 31625 972 60085 253 73139 895 55604 738 36721 442 44792 -1 -1
389 52975 411 152847 44 29258 352 117412 726 11946 483 7559 890 36947 649 190377 -1 -1
390 12238 624 26278 20 54362 807 61272 650 11837 848 228 30 96593 382 65838 812 89674 198 30764 850 57234 272 38847 89 24125 724 29909 -1 -1
391 47171 132 45827 61 168701 685 59779 723 46125 199 12805 822 111623 77 107659 -1 -1
392 15550 130 34981 100 20458 937 38306 281 44026 126 43062 451 301261 11 24523 416 41735 511 35463 -1 -1
393 10821 611 17551 801 53450 929 114753 126 10077 753 24648 310 129707 911 35559 290 39663 651 9983 291 65908 776 4751 197 46618 17 33671 707 1973 -1 -1
394 72760 939 288101 641 25591 296 98058 842 48833 262 66365 -1 -1
395 102552 585 497387 -1 -1
396 17793 947 137752 284 240 842 60453 71 1627 555 129732 453 143993 524 17570 27 17070 890 73246 -1 -1
397 67710 879 10764 122 17485 944 58837 317 88588 512 321996 625 34014 -1 -1
398 5884 609 67583 780 40516 911 103979 71 1997 632 32420 943 17023 720 301041 509 29205 -1 -1
399 131993 668 53631 253 35666 421 85723 859 29112 721 73070 255 97243 523 22130 721 26321 738 44813 -1 -1
400 187537 522 37405 925 63395 842 67198 937 68846 212 27189 598 9850 102 72516 611 65557 -1 -1
401 6684 536 31440 460 21539 642 53573 370 70704 57 21351 628 44508 521 13259 115 121164 314 121717 772 13480 886 79887 -1 -1
402 157365 637 38774 148 69005 450 9766 480 291319 278 33524 -1 -1
403 107853 436 73033 671 211112 626 17951 494 142961 983 46764 -1 -1
404 11181 693 19835 703 26864 109 2409 351 14811 732 23323 101 16257 972 13947 291 48080 567 35320 629 22235 264 2230 660 838 784 354701 837 6732 -1 -1
405 94973 0 85562 230 12318 60 2571 198 113645 2 212681 772 48984 949 21903 970 6655 -1 -1
406 187723 561 78793 975 207963 231 125178 -1 -1
407 123860 444 139906 333 12722 824 75444 673 186483 789 14561 319 46724 -1 -1
408 162592 685 99124 2 47523 652 25871 803 59771 548 19365 593 19458 662 15585 594 59950 886 5922 522 83847 -1 -1
409 118704 136 66661 48 11112 502 59352 805 75600 345 53717 202 49645 951 84175 416 3452 859 77100 -1 -1
410 5498 817 252973 742 55104 551 112408 802 937 147 56539 829 51261 482 828 149 43297 1 20496 -1 -1
411 7252 464 87882 944 993 836 8571 713 10383 674 30378 508 78987 864 5436 684 140862 718 36519 467 13281 540 29430 754 149205 -1 -1
412 201984 99 13237 125 143486 392 16561 514 1537 518 5403 857 47197 538 58751 749 111243 -1 -1
413 18638 463 122922 639 187144 754 24368 319 32612 851 2861 248 4580 611 28340 743 40623 222 86314 939 27897 398 22895 -1 -1
414 16716 893 78409 845 11687 590 63326 801 134546 423 29943 795 45814 400 219044 -1 -1
415 9716 190 12332 599 95401 513 59588 331 249252 685 7167 181 20994 826 93865 710 51048 -1 -1
416 51870 731 57150 308 135599 458 123791 938 76135 806 106382 62 43594 865 5124 -1 -1
417 42006 800 10740 759 28543 28 28995 305 56973 610 184140 28 118215 820 38155 959 91797 -1 -1
418 88265 847 83466 624 23557 231 117796 551 461 773 55803 165 180378 986 49929 -1 -1
419 127733 644 67794 832 95045 717 2926 596 29160 629 26701 490 65953 398 118420 639 65720 -1 -1
420 214494 862 307207 759 78266 -1 -1
421 34314 10 7170 156 65461 258 15537 583 90302 710 586 623 60581 719 184 24 5196 914 91514 156 55256 504 4401 672 18187 269 16420 545 128835 62 5167 -1 -1
422 95995 122 153335 127 8998 500 27615 88 16046 719 10080 394 29665 486 56686 539 5852 893 111152 926 24970 574 44911 538 12793 641 736 -1 -1
423 4671 733 20761 819 159753 416 82757 390 127547 652 9542 815 21124 316 137248 704 36182 -1 -1
424 59730 460 142867 770 116064 214 157060 934 123945 -1 -1
425 56644 975 29672 703 162299 507 54559 311 96095 470 74139 273 89716 316 17978 32 18298 -1 -1
426 15681 545 18198 388 21229 641 78941 765 274247 39 25545 438 5595 115 116263 474 9313 46 15543 166 15788 282 3135 -1 -1
427 21040 457 296606 900 64972 31 7184 931 17040 431 25841 573 122762 329 44250 -1 -1
428 18855 373 69922 3 17539 664 10906 515 128033 741 4899 813 25552 391 17732 819 31493 768 96937 807 122449 318 20486 601 31774 785 2636 -1 -1
429 75953 727 28140 753 94628 781 34006 166 172764 217 34566 561 94013 398 16220 481 11673 226 37654 -1 -1
430 44882 49 29571 369 3383 680 24139 467 42289 805 111231 645 14523 633 106631 327 15136 507 60868 531 84735 440 61797 -1 -1
431 7059 932 5960 21 111190 75 21411 326 4121 649 177919 781 85514 963 50309 770 13081 714 41714 770 7887 90 72815 -1 -1
432 2820 726 106116 687 49179 383 295982 72 57368 319 41554 347 46650 -1 -1
433 66083 328 48605 137 157455 869 3168 549 43527 864 19368 433 22650 536 15837 734 12270 283 21428 62 21428 994 64154 742 103395 -1 -1
434 83336 358 223561 146 21076 297 19993 823 52775 836 4439 983 105300 456 58111 365 8845 703 22112 -1 -1
435 102621 246 82720 393 225114 43 63009 5 107887 756 18107 -1 -1
436 66847 635 6531 609 17585 710 26494 47 151941 181 39098 395 6684 974 35129 635 110093 40 63161 676 22062 255 18168 22 2668 84 31475 410 1096 -1 -1
437 146184 627 43339 380 56060 57 58270 654 43117 478 252658 -1 -1
438 138 22 24434 370 88894 325 8672 617 29116 263 279470 781 168938 -1 -1
439 76862 383 81358 729 44239 460 36245 878 14188 675 52452 39 46096 63 581 715 151203 627 528 948 7365 205 88452 -1 -1
440 45184 38 69642 843 28429 839 20820 993 4793 34 29672 129 33638 246 83025 465 30459 632 57289 529 16845 876 9198 857 143125 256 27141 -1 -1
441 206356 307 19094 268 8208 574 327 645 21678 447 3615 899 43478 507 28658 205 46945 771 9635 73 67746 23 56898 406 23128 937 10381 797 52618 -1 -1
442 11730 290 46132 586 1136 210 224128 17 29136 92 32998 99 34868 513 74948 661 43219 405 16046 722 84377 -1 -1
443 1077 81 85104 657 61572 966 21324 468 101336 484 24143 617 12241 547 3550 634 26336 128 7326 791 139290 707 36791 433 12601 842 56167 4 10099 -1 -1
444 123925 964 29072 820 54923 907 131490 49 5197 758 16206 695 65084 551 34663 635 34726 327 104246 -1 -1
445 97162 244 16732 556 10431 727 91150 491 56954 77 82441 658 97587 634 92835 272 10817 419 29253 992 12142 125 1756 -1 -1
446 96951 381 10262 251 8847 510 60994 513 84420 61 28661 832 23359 909 14966 328 42744 689 67108 88 13970 46 43477 994 79405 314 23866 -1 -1
447 122939 595 29005 698 6312 803 116391 544 154648 876 92327 339 3946 181 5651 906 68228 -1 -1
448 33365 69 15131 606 5989 615 152447 557 3695 176 76717 214 31240 665 43515 886 135766 587 101384 299 337 -1 -1
449 3732 277 115299 718 14448 801 36495 638 21480 867 167986 160 21857 752 67049 959 59277 404 44710 629 8070 676 33251 291 5623 -1 -1
450 29566 233 275479 593 37514 924 39114 281 15628 926 39333 973 9143 773 61059 833 33819 695 58419 -1 -1
451 21848 482 182330 864 18300 419 87414 960 268681 985 21158 -1 -1
452 298327 279 80569 203 210107 417 10774 -1 -1
453 138502 176 828 311 29720 993 8801 658 173 366 22463 286 79643 40 43811 962 64141 612 179666 879 31279 -1 -1
454 101791 393 39111 599 224113 400 15755 99 46194 268 71184 670 97409 732 4053 -1 -1
455 4366 675 69897 763 135869 682 57744 510 308012 994 23998 -1 -1
456 137053 943 100245 456 62283 781 11509 967 125416 469 163076 -1 -1
457 21053 923 20183 906 97991 176 34715 12 118197 940 17534 419 7063 592 100127 543 61916 996 7513 429 112896 367 2 -1 -1
458 74130 710 12369 213 7925 414 138983 268 82574 855 84735 252 142365 36 5183 826 46761 206 4161 -1 -1
459 97616 667 20594 591 48593 94 139582 139 55989 511 16541 134 22189 936 66101 666 132302 -1 -1
460 21236 637 136236 448 73175 609 18802 108 22906 980 127757 477 94642 527 16585 973 27604 661 60550 -1 -1
461 105982 805 38766 884 14019 675 72425 586 92335 945 36930 739 15322 513 4845 211 14586 112 82992 119 103582 524 2636 775 1274 8 13435 -1 -1
462 183724 751 56078 153 202538 270 131673 183 1254 477 24415 -1 -1
463 18645 323 127804 335 30031 224 88624 148 46915 165 43976 31 3106 844 7248 378 1656 723 196283 313 35120 -1 -1
464 7319 633 10215 164 280557 159 20504 770 87499 549 87450 86 49279 134 56644 -1 -1
465 6318 251 14890 88 34870 730 1222 497 1582 649 4650 634 62831 925 34148 505 101268 667 44571 448 28898 577 36316 190 2013 889 46116 445 155320 398 862 438 22814 -1 -1
466 43889 313 74858 481 30581 154 102 144 49777 778 33968 571 95406 998 91770 373 29950 517 121514 880 7073 -1 -1
467 48716 510 32170 116 38917 282 32406 241 311516 461 78429 914 57334 -1 -1
468 6889 431 42127 766 141930 314 16953 827 17006 773 88597 381 188236 546 83838 419 13983 -1 -1
469 20275 799 26169 560 12233 382 79783 938 10918 58 39198 136 202868 780 148608 365 27522 588 31544 -1 -1
470 50447 310 6257 810 115568 211 82780 42 117422 945 61839 995 87604 11 10874 51 14520 268 51921 -1 -1
471 241751 526 22978 777 34977 357 49608 895 42073 52 31778 927 139166 360 37089 -1 -1
472 155632 838 160783 778 97694 665 11572 281 121477 782 12515 404 39890 -1 -1
473 101139 854 9043 435 5865 224 60310 133 286434 547 17327 191 82568 551 36685 -1 -1
474 100781 268 56209 253 28601 744 71334 909 56778 274 57279 914 118504 377 83952 764 26026 -1 -1
475 10226 792 53250 857 14941 879 204385 535 97295 207 42184 768 16317 852 13678 658 147150 -1 -1
476 41400 501 149728 766 257075 819 42237 218 70724 553 38584 -1 -1
477 48132 528 44093 914 140231 533 31755 387 90261 185 92245 877 152898 -1 -1
478 135036 112 13011 853 20702 846 38723 450 57687 54 5572 931 57560 852 110275 689 41492 171 40907 714 78459 -1 -1
479 85709 831 15176 603 157126 173 33887 218 68234 369 43891 415 151146 371 44607 -1 -1
480 32947 736 9359 475 70199 694 159123 990 15135 676 15170 725 4579 22 58677 474 65181 181 3108 676 78620 197 5012 413 82459 -1 -1
481 5479 888 3694 931 119326 614 55887 557 22037 797 45758 758 1705 78 76332 417 16976 650 42401 925 113290 755 1556 272 1480 212 36526 252 23628 346 32822 -1 -1
482 21898 568 57545 39 14677 379 52306 90 37429 652 125502 876 3398 265 142190 92 128383 542 15796 -1 -1
483 42700 267 2523 260 65445 289 20633 284 19644 461 95690 428 77716 688 15933 301 127984 132 124769 840 6012 -1 -1
484 17034 347 51704 184 152067 640 111391 243 133784 691 133741 -1 -1
485 373147 340 14866 272 102060 465 53837 34 55897 -1 -1
486 146124 437 62496 359 21551 814 189410 34 119382 46 21112 106 20196 0 5848 544 13306 -1 -1
487 156432 182 50816 252 3808 777 18539 868 41333 144 82744 51 19362 171 54672 3 49808 101 115243 355 6440 -1 -1
488 31717 251 41525 333 97556 410 158627 886 32723 595 65530 486 79780 418 51600 665 40546 -1 -1
489 34370 334 267145 545 65120 398 3068 832 87318 958 45706 996 40843 97 39910 95 1373 19 14313 -1 -1
490 48516 69 89503 991 32572 64 214780 590 20070 758 15537 759 42053 559 36106 739 100007 -1 -1
491 15477 359 193284 386 176644 655 133418 82 80815 -1 -1
492 8911 184 40009 431 25983 148 121098 291 8974 115 29237 622 65691 365 6520 319 46522 657 30546 571 24795 228 108182 189 49229 855 33607 -1 -1
493 8866 492 10094 215 10022 814 11078 554 294788 652 48519 548 11266 129 55921 448 37287 538 97799 775 13552 -1 -1
494 4932 146 91589 564 86705 511 179046 665 19259 283 7831 972 25795 929 50937 882 133627 -1 -1
495 9196 72 66180 816 10210 393 16193 927 30233 492 72960 690 276009 490 11718 335 46757 757 59608 -1 -1
496 31014 693 3210 742 6243 203 52452 791 66469 845 50643 990 44949 502 16702 108 1928 962 10766 529 115132 144 8931 709 25138 574 55662 341 23380 604 1110 383 68427 181 6674 139 9428 -1 -1
497 57831 290 46098 16 31961 158 1829 470 261466 518 77854 120 422 456 2206 915 36084 663 67049 228 16714 -1 -1
498 120427 129 9656 588 85395 887 159191 501 66958 590 49373 464 37885 922 24893 776 3110 796 8838 787 33480 -1 -1
499 162449 80 14670 510 90813 190 24842 781 6757 243 20200 299 53955 792 64111 465 52120 646 109802 -1 -1
500 51152 282 68607 841 166767 476 229878 184 83436 -1 -1
501 10573 758 22654 448 5036 4 29890 314 6292 126 78965 938 34952 78 38442 894 174451 356 16094 307 2093 24 52220 630 51011 788 46089 598 30125 -1 -1
502 32303 959 33344 928 9047 602 365180 849 160005 -1 -1
503 41225 923 26982 4 16739 68 67081 282 73327 680 43553 669 180744 872 26282 233 42450 655 9304 569 56948 392 1562 210 12995 -1 -1
504 36387 810 20588 42 66650 804 23989 53 44482 869 46266 299 6814 26 319842 389 20653 875 13712 -1 -1
505 161389 155 86680 395 45175 184 49232 43 26280 161 217798 821 13213 -1 -1
506 157119 84 191907 534 13137 409 45813 995 26785 709 156332 302 8659 -1 -1
507 143013 725 70419 297 30946 824 7286 811 77840 410 56749 641 30699 592 14555 417 82523 140 30517 677 54699 -1 -1
508 123543 546 26512 872 40161 405 66126 808 107919 726 160702 616 74699 -1 -1
509 28064 85 46033 458 59335 443 42055 635 10580 945 29171 588 16183 371 7746 115 24008 325 130444 22 111549 79 94299 -1 -1
510 48722 92 143264 959 61650 492 45492 234 138733 570 58084 437 103533 -1 -1
511 28108 334 6377 769 475 942 20690 839 55369 727 13122 80 37968 946 19334 266 99838 320 7399 35 13452 333 16913 776 193005 208 17457 257 69439 -1 -1
512 10908 836 8255 646 211836 986 36568 202 113442 334 21730 12 341 787 30631 39 25944 812 45440 22 25991 463 22177 314 22126 776 23786 -1 -1
513 51904 758 65036 192 18126 680 41765 80 63381 830 31615 137 142179 897 62226 443 5583 274 117642 -1 -1
514 101694 995 18308 788 86439 855 109725 695 15128 746 102474 787 24925 139 131587 747 9396 -1 -1
515 117526 142 191349 70 42614 679 39063 995 46 108 96313 134 56120 715 56632 -1 -1
516 57175 875 55905 706 43347 995 49380 409 53426 35 27860 260 43078 775 113160 351 156282 -1 -1
517 17211 928 29060 980 12242 708 29174 438 44917 53 8271 965 5247 196 53999 175 326492 500 25753 743 47220 -1 -1
518 61207 125 6433 550 136138 746 83430 35 1784 66 117 706 57718 654 195894 86 17809 629 38982 -1 -1
519 57965 703 13636 586 36512 455 23902 927 111751 778 9854 562 144754 486 10998 686 37687 399 32250 116 120109 -1 -1
520 62009 628 143728 480 69397 33 65047 760 259116 135 571 -1 -1
521 120918 492 3473 90 21956 43 17677 434 263728 197 84060 605 87481 -1 -1
522 12954 145 45341 848 107789 302 47965 345 288 432 2926 403 94099 522 204367 971 71928 941 8267 730 3453 -1 -1
523 259347 974 14654 477 70539 49 26325 684 49064 152 8925 344 12123 127 53690 477 20006 604 84725 -1 -1
524 14032 365 26251 142 22008 739 145483 154 24238 528 242629 191 5655 662 119259 -1 -1
525 459339 86 18320 840 15059 846 86930 984 12762 169 7310 -1 -1
526 115414 465 43977 299 79239 579 22236 21 46933 692 44006 753 101371 901 16402 152 63353 389 18560 194 20949 802 3212 567 23114 -1 -1
527 157721 626 24561 710 23795 244 33698 979 330529 507 29392 -1 -1
528 48174 267 44658 647 339 723 22562 26 5986 381 191922 807 108751 35 131977 15 45195 -1 -1
529 28943 633 102758 377 33793 533 20842 370 18146 660 32717 780 38172 618 87325 629 103927 220 44571 294 27394 34 4707 958 55811 -1 -1
530 90564 651 67100 854 15852 658 4311 478 45403 665 22730 289 40718 746 44220 17 112774 555 14838 525 22162 11 16565 687 31295 933 27457 263 43006 -1 -1
531 141559 463 48599 577 14828 816 92343 910 4450 459 74515 825 144837 63 78666 -1 -1
532 135024 478 43237 600 137124 831 240010 287 44366 -1 -1
533 50044 663 16030 256 114834 876 89130 427 4847 997 109966 46 34839 684 45050 813 55366 694 29298 511 14590 32 17135 816 15598 601 2670 -1 -1
534 170929 333 46049 236 12772 627 136190 743 55865 151 17008 60 42115 690 115218 684 3368 -1 -1
535 19493 678 56255 352 33700 937 3147 40 38944 469 10118 982 24919 141 2592 627 40433 536 131278 24 58944 529 934 569 22259 775 35211 929 121083 -1 -1
536 6751 468 32312 301 35188 80 50003 492 7847 928 46153 968 36077 423 38363 959 92378 468 235076 667 18634 -1 -1
537 157897 630 234831 887 51773 938 30927 195 73086 36 34369 663 16727 -1 -1
538 3510 983 110759 639 27290 94 25232 791 76383 518 20869 815 99131 95 137471 602 98880 -1 -1
539 86517 710 4537 15 4196 897 102366 139 67237 224 165312 581 10874 344 51065 146 11411 627 12393 476 41279 731 41927 -1 -1
540 58984 586 12688 209 258773 699 121821 708 8077 789 68469 229 31526 68 39248 -1 -1
541 126916 526 114902 691 224308 929 12560 483 76832 601 9617 26 1041 974 33383 -1 -1
542 79783 789 42633 714 78507 924 142013 729 119569 586 14953 121 22231 16 99677 -1 -1
543 6626 973 41769 244 44097 170 41707 863 20737 944 36815 740 95385 82 32935 129 31369 10 148424 271 99503 -1 -1
544 81314 10 64689 83 72404 108 31365 355 134456 754 64937 139 2715 627 50524 845 97376 -1 -1
545 15712 120 52618 291 48955 664 25456 507 30850 147 63523 264 135543 587 7725 795 20936 270 40567 481 18409 744 128050 488 10791 -1 -1
546 68162 866 114659 289 42285 833 81649 365 233777 18 45017 131 4965 470 7413 276 1517 -1 -1
547 127948 259 224695 174 35115 276 20550 765 22661 409 130117 218 38709 -1 -1
548 44703 195 34682 963 74921 606 93238 759 8837 405 88441 157 18586 101 114520 616 47022 325 74554 -1 -1
549 16833 43 130027 732 198629 548 38388 657 143216 891 7322 732 36051 790 29034 -1 -1
550 66695 783 71607 171 19420 160 11226 311 38101 182 4444 258 194367 526 114608 668 79253 -1 -1
551 79171 187 215983 960 14755 836 13838 714 52627 435 38907 490 65739 525 93631 653 24851 -1 -1
552 22739 273 158055 260 106469 740 52618 287 113164 92 2456 597 98559 493 45672 -1 -1
553 64574 997 25766 451 106384 445 63505 786 107757 324 168285 681 40045 745 23327 -1 -1
554 40454 59 39808 556 1923 807 10565 135 60624 281 44567 634 14078 427 39387 4 18371 63 61164 796 182107 815 86172 -1 -1
555 85921 81 16115 680 32999 474 230110 222 97141 743 34407 331 45121 712 57567 -1 -1
556 42043 868 39549 981 11503 647 224755 315 63798 966 47610 544 68317 392 3910 759 19859 31 36810 33 41331 -1 -1
557 104825 836 11473 591 1982 984 42834 925 30050 162 103142 645 129926 1 45229 366 47816 360 45363 872 36934 -1 -1
558 130775 398 79918 557 71353 910 15153 551 15821 715 9054 816 25711 297 23880 173 81138 287 102398 310 44318 -1 -1
559 17740 396 183 740 89991 133 68710 688 46306 810 1342 666 75893 583 68831 773 34102 680 196179 -1 -1
560 31176 133 9608 674 74528 526 11587 291 2485 973 107758 147 189728 99 95318 933 6925 464 70497 -1 -1
561 14815 17 46969 314 6453 961 100506 724 78086 646 168392 913 54372 1 81226 309 21830 508 26969 -1 -1
562 82140 520 82653 596 63407 669 27751 420 23130 735 90032 221 98298 644 24889 901 26758 213 80253 -1 -1
563 39655 36 3488 936 61545 738 107800 9 52758 665 53352 833 22617 337 10459 888 232268 902 15635 -1 -1
564 5624 117 124494 44 44899 961 73410 703 113007 790 188767 414 49319 -1 -1
565 271316 698 24925 275 16334 141 29242 953 40642 481 17531 127 17094 503 34857 90 21863 347 67752 578 24776 359 32846 -1 -1
566 227508 141 7101 946 3290 618 37841 506 128883 539 96832 36 41941 652 56155 982 6 -1 -1
567 11522 196 6760 8 43549 883 134386 701 69968 520 190977 832 133970 426 8512 -1 -1
568 5332 826 248394 870 821 758 12672 194 62673 495 12495 412 77013 814 6567 815 87455 892 86159 -1 -1
569 105228 805 727 815 107599 913 94013 481 15106 596 44266 537 14324 225 59984 54 10427 952 139066 709 8670 -1 -1
570 112131 318 70964 721 40134 587 17560 584 43388 271 37368 565 104983 802 146402 330 26378 -1 -1
571 32226 502 34517 436 41041 362 116486 810 123702 930 123289 514 92525 416 27060 970 1755 101 6494 -1 -1
572 18071 187 11353 964 31144 697 39170 585 2601 435 7771 28 20049 401 130325 116 218927 150 48459 853 70803 259 671 -1 -1
573 15005 703 2635 282 33401 625 11996 142 54056 672 86176 25 92247 13 119228 972 56118 548 59276 369 16959 315 1677 540 50186 -1 -1
574 162730 912 141007 892 61885 30 65053 552 51685 805 7323 387 78907 3 31063 -1 -1
575 21679 829 218443 80 99570 503 77436 465 9775 159 12096 263 33138 582 80150 494 10771 564 19091 607 15032 941 1864 -1 -1
576 53426 222 44962 964 25411 101 145383 513 52810 559 126563 304 151200 -1 -1
577 12940 522 17188 951 131955 638 8173 757 14799 900 42941 193 6209 785 197753 820 37725 284 15459 258 10982 834 71653 432 31364 -1 -1
578 99914 697 112343 996 22984 629 80975 268 98322 548 56931 827 40588 923 58149 979 29436 -1 -1
579 70303 56 201696 302 136693 571 175842 276 13451 204 1210 -1 -1
580 18121 248 1818 713 8066 935 45026 251 34025 666 66652 176 25428 285 111068 547 46797 158 11531 834 124019 490 106799 -1 -1
581 87072 495 54633 447 114271 669 13058 229 16502 374 71922 169 60373 350 79666 635 31249 150 71022 -1 -1
582 85027 4 7590 306 131693 362 166792 609 47368 839 161229 -1 -1
583 91574 869 20000 894 51724 286 37698 843 94543 384 11850 913 7530 395 284589 -1 -1
584 50857 895 7553 648 79319 360 14962 319 21493 665 49243 524 260827 296 9735 272 549 97 49188 331 55658 -1 -1
585 28319 216 33255 304 20701 169 2381 854 8858 490 165101 288 10626 943 235451 21 94700 -1 -1
586 57920 519 64177 823 62074 370 2438 837 25001 789 23371 996 50568 112 572 841 53236 207 9634 540 71643 529 169071 181 9509 -1 -1
587 11601 697 23529 720 50321 816 49124 55 98248 212 56705 69 20271 413 10541 938 12140 486 9122 730 37034 511 78827 941 56476 417 50331 197 35001 -1 -1
588 8426 828 68203 762 92541 966 19942 666 35549 508 175228 562 111863 569 16302 150 613 447 47660 802 23245 -1 -1
589 3293 538 208028 225 28604 829 18380 321 21286 24 52527 650 3923 846 4397 76 259032 -1 -1
590 76208 357 201753 774 14000 173 80037 702 68376 700 159200 -1 -1
591 100159 79 72266 530 24150 929 130136 926 40421 431 39723 8 2083 637 5340 596 50258 736 60631 339 74030 -1 -1
592 108154 617 14107 63 67601 747 270532 151 48074 975 91083 -1 -1
593 15418 601 47042 950 34268 121 54381 156 192480 119 135085 235 1159 47 33421 900 59920 194 8652 159 17806 -1 -1
594 179823 991 119320 296 65186 49 130148 189 15879 59 14948 644 5337 674 18505 353 18302 56 16872 416 8427 -1 -1
595 11011 913 2129 932 232053 429 10069 130 61283 57 14984 215 268204 -1 -1
596 158848 506 117032 890 65595 833 17886 228 49414 976 85050 172 19805 230 17600 22 33038 723 35265 -1 -1
597 58265 657 21038 239 138070 704 6026 103 219831 170 7725 219 127923 830 20890 -1 -1
598 110639 260 17812 26 10245 982 22703 827 46201 931 49782 603 167441 795 94596 467 79616 -1 -1
599 22241 495 64550 140 155404 53 80094 245 50212 42 139850 816 52862 273 34197 -1 -1
600 17412 958 430450 61 77843 736 23616 315 50387 -1 -1
601 15463 491 200070 945 91712 667 66023 260 68145 335 51852 771 25316 233 81193 -1 -1
602 40102 975 16519 52 125050 946 52911 498 32030 681 1502 159 925 47 4180 503 66374 33 22658 649 46602 144 92575 495 30694 299 3733 250 16243 300 46425 -1 -1
603 100993 473 105208 441 77698 552 17584 334 51457 754 31035 879 68253 19 52764 333 43137 837 8256 933 31156 367 11680 523 221 -1 -1
604 151816 931 14848 563 62582 59 140393 81 33629 632 6724 737 60262 306 129114 -1 -1
605 451455 517 19415 202 39650 511 38888 165 50021 -1 -1
606 48688 467 53676 918 41623 941 78137 582 11693 574 124907 467 27950 16 113032 10 81013 664 4070 635 14394 -1 -1
607 54738 388 112900 756 1340 292 21376 295 322054 737 47113 460 14592 65 3127 894 22031 -1 -1
608 44275 102 39866 877 38605 24 49918 930 101913 803 60688 687 30400 589 52648 238 34128 460 107309 46 5005 318 34469 -1 -1
609 5911 666 64014 45 7365 962 55749 750 71217 17 7912 68 348275 868 39237 -1 -1
610 166422 848 35006 828 64955 561 48234 324 53171 140 146476 211 84756 408 430 -1 -1
611 10824 994 92253 190 146322 287 38499 858 6604 379 1906 30 68522 4 224496 36 10080 -1 -1
612 77237 571 43014 498 26757 641 5898 369 9149 408 85384 129 72559 727 39271 867 65481 739 4592 254 8062 385 45484 147 50006 152 66273 -1 -1
613 12990 913 71270 104 10587 893 25660 225 90730 942 66768 754 33100 403 288265 -1 -1
614 47037 782 47862 405 78282 641 24120 183 48016 515 176684 906 109478 0 1071 168 7537 454 59495 -1 -1
615 54678 449 167228 613 206430 805 54030 327 13133 722 19817 880 27312 654 39006 194 17830 -1 -1
616 38313 979 124925 894 26961 183 7159 828 3998 524 22143 184 27904 301 10572 368 48098 486 13647 531 39638 940 3512 1 9445 633 170996 542 35917 97 14837 518 884 -1 -1
617 62641 836 33587 754 56123 73 5889 948 44959 556 4242 379 21235 705 7346 448 70892 598 76051 9 77933 442 58174 410 60618 158 19444 -1 -1
618 171698 674 45072 489 37162 423 50851 253 52175 857 25089 698 4803 604 14957 885 16707 607 47199 375 26689 408 27819 171 12704 561 35942 940 29776 -1 -1
619 11582 587 92147 711 111258 851 13578 72 139445 584 3222 462 65682 226 124527 153 37653 -1 -1
620 60229 128 29076 588 34293 42 106034 777 35009 807 49008 436 62656 714 9180 947 127991 669 2567 893 32982 220 50528 -1 -1
621 168610 207 171277 0 191805 17 32241 80 35748 -1 -1
622 51715 939 21158 138 228186 187 17118 52 69345 643 45012 431 63221 492 103734 -1 -1
623 23756 703 1521 31 10272 410 31412 850 16064 213 3465 624 84870 979 20623 365 107769 473 165285 120 11609 611 17168 80 866 988 72348 879 536 100 4498 87 26568 -1 -1
624 12247 401 70516 944 12279 123 1645 50 51681 115 56656 693 140039 558 7399 836 48220 855 55970 424 4278 9 138443 -1 -1
625 17520 19 149498 18 99842 408 62309 673 18700 816 164703 295 87000 -1 -1
626 25684 228 67647 635 7213 688 28553 530 43277 810 50624 721 112931 448 29756 370 17141 323 41340 937 112115 329 18829 483 34096 578 9951 -1 -1
627 146219 75 22700 160 54635 512 20098 707 110850 227 132703 169 7135 914 47753 825 57254 -1 -1
628 62011 231 82992 27 51351 48 8899 400 30590 1 42399 336 152679 346 8859 918 17298 357 95129 404 7166 974 6491 373 33302 -1 -1
629 31934 295 87402 242 61124 548 51745 553 66918 991 160412 390 31767 537 56692 13 51290 367 224 -1 -1
630 144110 918 85058 733 14056 439 63208 94 77080 598 68382 744 9072 238 138788 -1 -1
631 1877 21 11589 348 2257 164 1729 731 34241 513 2608 153 13124 302 45270 442 14002 12 46685 620 7902 162 9224 814 13392 728 62059 850 74848 141 178972 707 23590 107 55498 -1 -1
632 29796 945 51464 544 193530 546 25727 161 47204 417 84022 873 40103 694 3115 196 8081 385 111902 826 4414 -1 -1
633 7335 658 62368 286 93594 907 44509 247 339027 566 52803 -1 -1
634 64215 352 11526 410 92633 867 23372 944 55852 238 51975 739 60689 159 66924 651 9003 14 136016 693 27254 -1 -1
635 66957 571 10422 649 43248 893 105230 579 12705 460 8402 39 57275 820 16025 413 40631 105 64738 665 13006 517 6217 602 55466 577 28472 350 35369 474 34555 -1 -1
636 29964 131 3665 124 547505 468 18707 -1 -1
637 21253 314 40597 8 1110 855 143442 92 106261 252 17312 344 98963 573 3658 223 43601 245 104605 384 18607 -1 -1
638 73996 85 32495 200 140037 387 17558 23 162036 331 70641 89 48657 726 53968 342 97 -1 -1
639 57517 224 12402 666 37314 65 7533 38 355578 737 42419 948 86968 -1 -1
640 112394 823 9729 325 141348 444 49750 742 84262 489 179124 789 22641 -1 -1
641 10739 69 22795 131 11851 278 23908 752 157528 329 106933 911 15778 106 20467 330 13112 843 136899 526 79297 -1 -1
642 33937 872 116244 326 56318 126 86144 114 265032 935 41755 -1 -1
643 192263 53 50194 192 45262 620 75278 618 59724 239 11068 376 70772 805 95133 -1 -1
644 31663 488 155545 798 47735 458 9674 398 17916 789 34343 36 26398 217 9734 936 67778 905 11637 1 10985 594 10248 695 30321 684 39153 260 73686 6 19734 199 1816 -1 -1
645 234333 567 176384 393 5924 29 44504 391 22026 783 111224 92 5302 -1 -1
646 19251 147 112368 600 26670 698 112913 873 20383 453 56099 884 869 611 22757 328 25265 793 147538 285 55246 -1 -1
647 5202 568 16622 190 81106 202 29186 750 710 656 44703 216 34129 319 12097 141 3207 48 104286 686 77955 952 42234 444 51393 704 60143 550 36135 -1 -1
648 39812 274 15895 265 14425 713 34544 936 101174 710 999 311 96061 420 102090 83 13496 32 54325 470 117427 495 8786 -1 -1
649 30729 874 160084 292 43927 979 5220 420 16060 299 25686 225 4884 518 17904 541 171430 872 66337 461 57348 -1 -1
650 34767 132 12464 920 149709 486 55675 984 142077 273 37554 643 167262 -1 -1
651 5153 647 6123 345 42600 697 6656 148 3858 885 136400 340 102313 497 111962 88 22982 567 137740 596 23075 -1 -1
652 136383 962 24509 504 7669 621 47239 673 48096 598 43316 349 49126 317 52581 721 119479 123 3134 59 39897 679 27889 -1 -1
653 35095 769 27914 280 70914 728 63709 767 82117 321 174163 56 26107 689 24433 943 29726 519 65054 -1 -1
654 9069 92 22937 990 110594 664 37717 0 159382 740 154687 244 105248 -1 -1
655 18960 410 16645 289 3432 468 9307 490 45409 143 5378 390 44325 15 112375 408 10471 77 5563 597 4006 481 31095 21 132787 340 31083 727 27414 956 100532 -1 -1
656 107612 403 21082 598 98861 971 109 174 124685 542 195531 676 12750 272 8615 155 30251 -1 -1
657 58287 145 5642 121 26529 530 38711 972 6608 675 22886 78 30180 197 152501 890 31073 577 128472 292 98781 -1 -1
658 7488 875 49676 699 173046 321 28251 490 25002 441 139543 778 98206 985 56959 219 20924 -1 -1
658 62424 333 23247 196 7329 565 50810 513 19917 290 54864 328 202944 -1 -1
659 295151 187 5945 883 12974 861 36731 948 48416 47 36484 716 98887 696 64621 -1 -1
660 76405 830 164115 182 127642 15 5396 568 103413 223 34787 562 87982 -1 -1
661 104700 176 33808 539 29830 173 89801 370 107966 764 207807 72 14887 364 11073 -1 -1
662 55987 800 125286 19 170838 755 32660 569 21988 931 192979 -1 -1
663 10456 501 30827 23 223077 670 22532 289 44244 61 56337 174 178907 541 30002 5 3117 -1 -1
664 50340 912 112340 761 20259 318 13477 530 3408 901 76052 799 14860 643 56659 161 20870 415 35317 211 110448 39 85148 -1 -1
665 12492 749 88357 831 214552 276 12077 475 272164 -1 -1
666 6022 865 10496 77 2166 802 112720 289 51358 716 14528 641 11997 313 111632 489 66423 573 41277 880 86385 632 84122 -1 -1
667 36050 683 65271 790 103207 5 207009 891 57412 582 3713 288 23633 258 103198 -1 -1
668 44 179 104474 661 78099 243 16781 996 12654 14 8981 253 10606 154 51237 210 40174 36 13573 326 8340 732 100994 651 153351 -1 -1
669 3623 449 20370 728 97217 304 239105 945 12439 429 3398 459 74391 884 497 605 61064 854 46635 418 40551 -1 -1
670 230313 359 297609 138 34823 340 37165 -1 -1
671 21637 327 43534 763 9040 143 19645 718 25086 66 12851 455 50481 229 86424 893 8591 357 22033 320 225568 220 7252 81 35703 612 31294 -1 -1
672 32558 512 17832 130 83990 816 200 532 169138 935 48344 210 146408 854 13649 291 56551 54 10209 851 20362 -1 -1
673 12869 577 106500 424 44446 524 37478 443 31064 781 38681 778 45085 844 42627 539 39608 751 200792 -1 -1
674 40831 313 3049 713 26419 207 41092 205 77369 39 52913 493 97274 696 23118 322 37263 508 138102 659 42787 480 19037 -1 -1
675 4410 690 182348 65 76270 30 33637 345 34726 63 20129 840 6184 378 8624 443 6511 863 14927 866 23734 681 17947 55 169766 -1 -1
676 136827 945 49419 758 66415 404 15098 416 126583 326 42454 291 9311 58 112221 254 40796 -1 -1
677 179150 962 24954 482 52013 15 721 818 155757 543 4497 788 106246 786 20782 297 40811 664 14476 -1 -1
678 19531 794 15141 914 1938 469 115041 40 129186 937 74797 622 180422 324 63532 -1 -1
679 5025 753 25508 779 189357 748 146699 108 5590 483 101609 611 3300 770 13967 590 11222 782 21459 547 75598 -1 -1
680 55245 350 286661 513 10517 259 114914 936 27339 887 18472 47 86489 -1 -1
681 7879 228 17871 854 58802 109 6043 952 41644 73 17941 622 83909 141 77973 96 1282 452 79882 149 74074 500 58811 970 64531 669 8347 -1 -1
682 6088 890 54007 973 56552 331 19910 676 8812 700 22576 539 82228 417 2853 791 90919 985 54519 311 150775 773 8446 438 3430 481 27735 483 10052 -1 -1
683 10440 663 39691 833 175079 31 130870 101 7382 859 157007 141 79166 -1 -1
684 42297 736 12984 873 73141 260 52178 436 18657 243 100148 298 91609 789 69092 747 96247 837 26726 164 16340 -1 -1
685 21391 251 10339 629 115912 251 6196 518 89226 827 95436 426 18688 203 21248 449 22055 546 58521 656 109914 272 30017 -1 -1
686 81777 801 52000 280 236527 371 177953 436 51483 -1 -1
687 109024 731 51344 112 74994 28 116177 97 4666 624 33307 375 3271 731 164951 981 41918 -1 -1
688 2404 208 86789 206 74872 327 135249 911 34921 360 5699 363 29789 50 217991 633 11763 -1 -1
689 56532 52 164 310 83939 66 59707 655 11598 216 6964 440 105829 154 121152 515 153760 -1 -1
690 4422 269 402 82 220915 432 253252 387 10656 914 4964 259 104402 760 659 -1 -1
691 17714 559 66971 169 79900 252 19069 620 9403 465 122398 223 22738 864 139896 430 2086 547 9462 272 4333 609 90746 569 14696 -1 -1
692 132415 298 37221 329 29932 33 75449 427 47070 899 569 481 36656 833 113754 729 126711 -1 -1
693 11181 404 17092 238 47279 998 21011 837 89986 690 18582 877 62060 319 39418 358 236114 880 29520 864 27301 -1 -1
694 44740 297 168724 815 4294 204 35539 417 77508 856 168666 520 82921 370 5955 72 11074 -1 -1
695 147937 989 7010 863 129079 356 117839 911 15056 163 70377 298 20781 96 63789 129 27757 -1 -1
696 55790 942 1672 934 230073 254 73040 821 157229 441 14701 726 13259 254 13270 362 25822 524 10772 670 4092 -1 -1
697 11694 442 27907 563 18549 133 49743 450 99493 240 101214 60 130181 665 120159 159 22583 212 17764 -1 -1
698 33277 266 63873 445 95259 432 22202 982 385292 429 3 -1 -1
699 57379 718 36687 39 94999 966 192652 360 135688 855 3171 859 2147 80 41335 645 35745 -1 -1
700 14944 573 103647 409 64720 425 31786 574 2544 815 46347 533 157674 348 166339 779 11539 -1 -1
701 67394 206 21766 128 38241 875 31698 465 33904 549 51685 796 49076 769 93237 52 4299 136 26236 523 88341 368 693 740 85664 784 6774 -1 -1
702 19537 58 130280 882 96560 244 49692 670 201975 642 83988 967 17296 -1 -1
703 15198 94 90896 3 10473 834 8301 372 30877 487 60981 239 75257 291 144720 836 91771 687 14367 235 56187 -1 -1
704 58064 32 38969 183 70896 388 73622 655 102018 570 69145 858 54261 513 132477 -1 -1
705 615 857 30503 366 129720 976 1148 354 3834 650 34823 714 13603 345 53602 936 65532 303 55662 624 16216 556 21795 125 116081 465 20320 514 35608 -1 -1
706 70682 268 30242 749 57867 177 53150 655 29627 471 235289 63 23184 695 39723 335 59833 -1 -1
707 105946 785 49273 162 7989 979 8724 438 4269 70 30367 326 15778 864 2222 890 10077 534 2423 917 32980 699 60314 204 18256 968 250976 -1 -1
708 58639 948 12677 602 3256 876 45643 299 39019 151 166789 293 77730 584 50625 138 72704 944 23619 850 48291 -1 -1
709 215652 632 4605 497 83651 307 114197 136 21621 602 5662 638 16593 176 137072 657 377 -1 -1
710 74175 287 1716 322 102255 928 76466 998 50494 639 12903 138 99913 300 111921 342 46293 396 94 -1 -1
711 103843 880 146889 807 13859 526 48542 607 105679 560 48483 383 5311 833 34427 966 92304 -1 -1
712 202301 37 245062 336 80700 298 18059 394 53780 -1 -1
713 19999 264 108143 548 52376 664 168886 207 30712 424 9961 923 2131 672 21209 429 73230 420 112888 -1 -1
714 68475 673 23266 891 164613 117 40126 379 27235 385 66301 799 11374 329 135047 903 60348 915 2472 -1 -1
715 313326 134 65966 777 74386 152 16411 38 75607 394 104 676 2018 667 32916 245 18632 -1 -1
716 53576 421 131552 707 32255 432 8273 499 43329 101 87028 97 138734 127 45868 992 45050 895 13913 -1 -1
717 67223 320 90833 687 177315 240 192945 117 71470 -1 -1
718 57444 18 109654 10 117962 236 44682 819 84647 268 12625 199 170884 427 1811 -1 -1
719 121914 852 190212 148 42 782 117947 454 110210 206 35022 657 23957 924 374 -1 -1
720 12 668 132014 623 81708 226 37274 86 21098 806 64208 650 11612 673 4039 19 100416 852 147327 -1 -1
720 5775 794 13684 702 70502 736 13501 919 53175 145 100520 608 60163 457 81101 562 1363 956 60625 551 102479 195 2977 189 33609 -1 -1
721 12077 390 87207 714 2140 459 195646 750 131398 823 43427 24 41211 947 29741 212 38716 372 17618 -1 -1
722 77178 940 73314 73 2203 223 7480 731 180753 130 98538 974 120268 737 39868 -1 -1
723 93284 96 98373 251 109294 138 18263 781 9022 169 29048 144 43016 104 40209 356 118738 237 40083 -1 -1
724 25166 266 8033 758 566 545 76070 153 13172 795 211957 267 70508 590 8328 781 16980 575 168890 -1 -1
725 12053 721 171165 493 58920 541 62542 801 19875 40 136079 71 139072 -1 -1
726 2825 228 5021 111 8519 199 3959 754 41973 163 183319 749 242454 758 83094 108 16000 358 12007 -1 -1
727 34913 108 4543 442 10051 533 14734 744 114921 393 5927 509 107483 632 53055 859 17480 531 89411 830 27970 159 36995 920 61628 590 19682 -1 -1
728 24154 871 332924 253 32262 112 6074 803 58341 126 33420 113 5632 819 13461 850 44736 899 48269 -1 -1
729 1810 631 7061 654 101034 578 6028 435 12656 878 14724 390 124366 568 12994 886 48466 469 107153 458 101944 62 12339 912 1028 389 13099 816 15985 2 4409 88 13762 -1 -1
730 56497 765 77716 258 31335 769 42707 590 91141 456 108400 163 9002 778 6535 52 27010 540 99135 967 2054 795 48101 -1 -1
731 10169 901 6293 865 303690 977 11549 57 69079 45 16907 169 69713 126 22167 594 89861 -1 -1
732 75367 72 89782 783 48114 980 2468 57 29807 582 201571 89 49767 263 44554 171 58190 -1 -1
733 4709 269 148683 324 49449 571 19553 492 30987 255 73518 204 3196 686 1099 507 27235 80 135391 675 46514 724 28872 773 29861 -1 -1
734 102512 395 84460 601 108832 25 187204 810 8854 349 1958 446 77978 96 27811 -1 -1
735 27998 509 3556 644 96094 994 54358 730 152293 753 10071 63 32311 722 111082 284 104121 -1 -1
736 32973 236 126822 223 438 784 435 984 91708 743 596 204 12336 111 12716 1 89070 802 7679 168 15882 298 41154 54 9051 377 2155 527 49077 27 16576 33 48980 773 11435 561 29795 -1 -1
737 49426 206 18036 150 40775 34 40508 177 9791 596 6050 818 92210 744 23577 214 1301 171 91435 797 36694 389 33545 377 8577 193 147444 -1 -1
738 22721 552 1761 300 123622 89 46156 186 58701 847 44890 922 63011 145 8550 59 7053 514 94950 230 42037 81 19005 899 18654 871 1883 811 45080 524 1020 -1 -1
739 9580 415 359196 312 16099 189 4088 619 45477 452 165279 -1 -1
740 17996 572 81663 682 80905 341 5377 236 30923 322 145454 139 28440 362 168034 432 9393 81 31327 -1 -1
741 13838 176 90717 777 106506 998 43922 956 4814 438 136490 911 4684 134 85722 485 8081 635 2116 953 36849 891 65271 -1 -1
742 34276 421 19451 999 16291 129 23317 854 7581 683 13803 693 90132 492 17667 688 101763 801 197361 2 45246 617 32438 -1 -1
743 23184 903 813 449 30580 607 86582 265 171736 231 39246 614 237860 529 9582 -1 -1
744 64805 148 10372 351 8191 316 238304 27 171272 297 44176 962 5335 207 57193 -1 -1
745 80639 620 93456 230 6398 91 47019 598 36425 518 22467 700 59034 874 8652 24 6769 180 211926 100 26668 -1 -1
746 203902 608 10511 420 25563 950 127816 891 43811 917 33189 742 51350 288 103224 -1 -1
747 84082 192 18891 896 252307 117 14036 583 41381 896 189027 -1 -1
748 24485 285 86097 428 56815 305 11946 116 32791 189 164604 177 1306 724 5107 94 13547 35 25427 90 29658 699 72100 782 22863 338 35924 379 2573 2 13841 -1 -1
749 12612 329 25501 536 41834 0 14921 104 125954 294 6500 91 24859 283 129146 160 218219 -1 -1
750 16853 787 17195 693 29439 769 74920 185 64721 885 57783 34 15553 624 66710 48 255844 -1 -1
751 59338 497 160920 806 51816 830 47463 600 62299 244 112746 6 83596 463 21594 -1 -1
752 38511 624 48517 581 3911 609 30176 99 80700 773 23031 289 21244 882 2588 446 59953 761 50968 78 214498 460 25223 -1 -1
753 5068 132 29623 806 185560 587 3002 704 131110 496 117461 402 127862 -1 -1
754 20586 427 160467 313 3573 775 145310 209 13816 716 29550 308 39071 672 17514 233 1141 844 19893 503 147592 -1 -1
755 16456 901 158360 809 31406 235 23967 82 5097 898 145125 604 6567 769 212455 -1 -1
756 30767 950 31739 754 33897 103 77877 319 37797 697 29346 388 93159 118 265101 -1 -1
757 39441 616 29529 254 142269 735 68195 952 123359 12 20080 441 94320 151 81870 -1 -1
758 10628 641 26897 353 4870 483 240577 154 41756 946 265626 921 9231 -1 -1
759 52907 389 5790 560 19416 181 16054 796 69384 574 24610 310 42800 588 73671 675 144226 669 63872 796 43850 476 42171 -1 -1
760 61727 17 120463 626 5949 208 13285 771 177166 129 16396 390 64206 107 48721 519 17813 630 7642 204 64573 84 1146 -1 -1
761 23078 743 229710 797 17694 468 75454 465 71436 410 14083 375 34984 94 71021 120 61964 -1 -1
762 76715 771 125058 864 2404 191 239921 17 24618 592 13663 755 2299 284 10274 681 40652 989 63392 -1 -1
763 25994 926 40242 337 103590 425 13175 684 46721 477 43886 13 2194 486 34097 496 44012 82 139385 976 25352 105 80401 -1 -1
764 35444 31 119624 947 105196 972 68675 220 9970 132 4373 624 12404 371 13871 454 59690 903 106777 299 4854 143 4154 298 53785 -1 -1
765 56509 689 41553 965 34801 685 29589 574 1085 424 56156 850 46792 660 158900 665 350 6 68507 450 14634 524 18265 408 71707 176 390 -1 -1
766 16093 58 1110 887 135100 704 65013 738 116718 87 1567 590 49764 220 20733 829 52775 555 138737 500 1909 -1 -1
767 146061 486 28202 103 2032 335 89733 134 47095 526 92672 106 145102 281 48775 -1 -1
768 120302 561 67464 193 27202 99 130925 959 102773 239 29154 3 90800 456 31022 -1 -1
769 34623 794 38934 638 42156 251 31675 262 198659 589 11561 822 22449 428 146203 471 67523 618 911 385 4446 -1 -1
770 202736 677 342532 552 54602 -1 -1
771 71570 943 65483 907 20651 290 123275 360 14263 779 15282 781 8285 830 133934 719 146319 -1 -1
772 140877 978 48859 227 62488 190 15683 404 70772 827 15526 112 35173 303 193665 338 16504 -1 -1
773 3605 669 143461 535 52778 812 129154 34 63886 375 11216 293 195570 -1 -1
774 79922 380 28586 575 5171 244 92331 940 86078 933 90376 72 71333 803 55193 450 90552 -1 -1
775 185217 757 21350 788 30205 71 34976 27 49893 271 2512 164 82804 346 23618 410 88155 835 79998 -1 -1
776 172430 79 182476 77 63467 615 92145 108 2374 262 20311 147 28854 443 10314 309 26997 -1 -1
777 104741 557 34838 3 39141 910 22992 412 140736 653 162107 689 94994 -1 -1
778 21382 685 109968 802 23197 349 5618 648 73905 193 125399 727 112179 682 127935 -1 -1
779 30670 800 11305 556 38443 553 151942 568 35648 345 28613 726 18813 696 23583 793 57617 545 38304 706 151109 0 13342 -1 -1
780 73565 794 124956 194 38590 706 52163 983 116024 166 13109 812 41368 675 34369 740 12797 773 42711 178 4170 922 45536 -1 -1
781 38430 752 31207 658 38804 448 48645 903 272728 606 42839 383 798 954 125934 -1 -1
782 47039 239 32215 781 32135 971 116288 257 41445 159 28748 71 7136 588 181376 505 113159 -1 -1
783 66700 862 67303 641 13381 980 59674 661 217022 900 11638 944 71950 207 34747 756 39021 654 17864 -1 -1
784 123482 508 22233 160 12014 537 76643 115 5029 983 38989 111 176320 900 58578 763 66126 977 20274 -1 -1
785 2076 972 21648 623 99429 980 24305 477 62548 318 212027 109 25594 155 121689 788 30168 -1 -1
786 153515 269 86290 751 20688 486 14447 342 142979 435 164280 521 17606 -1 -1
787 16901 232 34624 286 18341 327 1308 194 123931 952 30399 82 4650 442 54213 67 73648 354 218890 415 22399 -1 -1
788 120199 799 146535 498 205648 823 70532 309 8147 106 9352 479 39429 -1 -1
789 1312 231 20815 44 5145 295 4067 260 13462 131 25639 193 116698 154 3935 92 14572 70 35964 481 33964 333 26197 426 36275 187 260807 -1 -1
790 101441 987 13140 328 113916 851 66697 951 139631 233 41128 961 123491 -1 -1
791 93165 981 188596 299 1263 483 81639 608 106097 258 14634 935 72248 501 41626 -1 -1
792 10307 945 19476 337 36799 550 1005 397 22780 121 982 378 180061 890 4338 813 19429 177 81446 817 32067 942 89105 965 101638 -1 -1
793 90396 997 14762 569 199395 518 34978 845 4444 977 49870 579 146791 493 13071 597 45694 -1 -1
794 5847 398 3440 223 139177 751 35251 252 23494 980 6200 725 24431 294 176145 778 2753 734 182876 -1 -1
795 123175 623 8879 547 68617 375 32407 778 10791 372 116315 463 15511 429 37447 384 167434 10 18602 -1 -1
796 94394 838 61220 340 8031 353 269875 396 102344 716 63942 -1 -1
797 21203 460 16987 616 1239 108 43180 585 17217 241 13356 546 7870 85 23306 850 44387 346 166680 129 22771 421 225 730 217297 46 3441 -1 -1
798 18168 326 128044 965 15935 976 76355 869 33737 337 39596 852 16548 759 57451 850 24261 841 189417 -1 -1
799 20364 948 10971 15 14297 283 76737 155 38718 906 111687 8 134146 164 81555 933 33518 995 3589 282 70455 166 3135 -1 -1
800 30718 649 28786 413 42507 867 66294 479 13391 312 145634 276 60191 489 10269 697 201439 -1 -1
801 28409 344 5607 310 16426 512 125626 438 83948 445 29250 212 14305 532 280311 380 15494 -1 -1
802 18778 428 91775 598 18304 240 11277 798 46714 756 44941 314 24817 15 37367 162 305507 -1 -1
803 11228 944 71682 100 5751 373 44245 309 31094 179 149867 883 285663 -1 -1
804 70995 126 3724 100 8225 863 51214 207 34235 873 8160 844 139800 130 24481 197 6337 534 1296 9 34271 330 14079 430 47238 917 3471 404 59628 298 19864 8 58331 706 13425 -1 -1
805 3235 589 14959 314 2975 63 18913 365 152352 464 93537 878 51591 11 143400 830 97530 533 20676 -1 -1
806 12771 194 38653 232 206253 119 24376 205 3547 996 193548 652 64329 687 56189 -1 -1
807 52409 63 69933 789 47621 802 4582 937 106286 741 102297 923 6951 519 45516 455 69579 875 20036 320 74411 -1 -1
808 70250 579 119603 997 85301 409 87050 511 301 865 54492 641 3778 352 178821 -1 -1
809 9436 926 16870 356 57728 292 85225 718 191506 377 80698 195 33822 613 51614 493 13543 898 58874 -1 -1
810 36442 294 38415 440 144303 936 23703 678 73126 35 81005 394 148854 951 53875 -1 -1
811 1039 443 62318 625 331745 357 37936 57 13031 154 50859 996 6210 266 96524 -1 -1
812 199980 530 399890 -1 -1
813 28588 773 62712 377 40510 324 21639 956 101736 429 117635 72 9809 242 84382 259 27308 989 41637 406 63263 -1 -1
814 29365 80 45052 149 7932 705 146625 360 7213 384 59425 293 30817 609 50678 687 80652 986 42131 595 2419 958 40931 996 34361 960 21241 -1 -1
815 3923 864 152736 506 1755 567 18621 832 17867 60 113465 221 48107 84 4983 70 59467 827 49949 930 73783 924 54077 225 362 -1 -1
816 75455 511 48782 389 40160 43 10996 519 214859 385 18233 707 7700 438 17597 71 26817 472 11194 873 52305 699 30819 177 44565 -1 -1
817 5545 47 75941 868 46765 931 23362 542 10221 951 133367 681 33274 571 26709 843 28169 652 11752 211 7075 338 62871 473 134281 -1 -1
818 45057 36 252030 87 22766 243 12501 24 22067 704 145671 121 2828 595 96797 -1 -1
819 25600 626 132057 834 31116 938 42315 753 30502 933 30392 422 75145 940 49350 911 182909 -1 -1
820 153116 960 134809 711 7138 659 81496 647 141574 895 53346 484 28242 -1 -1
821 108484 102 69907 322 38784 206 152391 145 121068 693 5189 69 103910 -1 -1
822 66322 98 17378 375 42339 234 18559 85 74554 921 352595 225 27224 587 356 -1 -1
823 89415 59 83578 216 4905 993 12229 894 14825 371 26508 642 266699 210 31115 315 17834 51 3417 944 48325 -1 -1
824 68698 529 3627 761 90404 456 1145 309 103632 648 24810 223 23076 726 36703 313 20818 993 21519 984 157157 565 47822 -1 -1
825 15355 593 64197 343 60258 385 16121 787 247320 678 89623 527 2165 80 12424 256 64851 443 27115 -1 -1
826 5401 481 75308 364 18769 340 18235 249 67956 773 16267 679 57338 595 32033 695 24759 838 34521 16 36331 931 2687 404 22200 197 6921 885 17987 869 142308 149 20523 -1 -1
827 2377 688 98248 220 228908 90 49083 195 24837 168 129204 338 14655 580 52358 -1 -1
828 2507 432 58375 608 84041 146 158022 702 68705 636 227605 -1 -1
829 21822 451 21041 275 253248 968 52663 84 8150 802 10570 723 683 458 68461 364 98999 396 61345 903 2577 -1 -1
830 23912 619 130657 802 15417 861 5590 517 226058 894 41672 569 68419 827 87670 -1 -1
831 85795 555 58164 630 9201 641 19973 840 95604 680 94414 157 22414 319 125638 928 13240 726 7444 894 45200 42 21979 -1 -1
832 5786 720 29533 79 64919 155 22372 258 11499 170 114777 320 32624 981 107430 734 27696 865 177594 727 5064 -1 -1
833 50169 664 56180 64 64270 676 50119 811 30789 226 9806 723 59940 509 184030 663 10260 669 75299 389 7269 363 973 -1 -1
834 116960 758 7022 991 14085 783 27001 303 168504 823 14143 810 135020 391 116689 -1 -1
835 105718 204 9075 510 1326 578 65213 427 31095 738 4711 707 26395 941 19986 673 65378 566 195196 438 33978 84 8499 22 32621 -1 -1
836 10961 595 15914 166 32689 890 18756 805 26369 593 87922 620 13594 16 63922 54 121284 327 90222 592 117377 -1 -1
837 30804 222 22542 716 23267 439 166435 791 10433 423 515 455 12938 758 77470 764 21332 944 69879 426 4384 77 51752 438 32363 928 74950 -1 -1
838 37489 969 55797 228 4134 424 21945 394 47234 97 32906 128 103082 885 98200 340 39638 8 87337 313 36622 417 24296 423 10709 -1 -1
839 55889 274 9760 959 115253 256 95831 394 35581 275 178794 770 27757 951 13139 441 29878 299 37139 439 253 -1 -1
840 173454 921 46241 691 22133 705 357943 -1 -1
841 47785 361 22616 896 32316 37 99256 824 18778 950 19001 225 3495 317 15827 447 134513 977 38072 433 88546 66 50880 653 3044 183 24491 -1 -1
842 6663 401 5746 256 1834 874 16151 899 176676 931 712 527 235687 902 17292 424 138632 -1 -1
843 114913 601 6587 416 63700 136 3766 178 60994 270 151666 517 37398 724 101881 576 58604 -1 -1
844 176945 129 21970 382 3897 324 111983 112 13986 382 133876 122 93739 448 43161 -1 -1
845 23319 303 20514 466 50867 935 73183 183 22321 872 147061 676 57184 828 43216 628 92940 95 36005 578 23095 7 9901 -1 -1
846 78324 73 32674 755 178795 328 38855 112 25448 874 139340 82 15333 803 59675 291 25176 146 5590 -1 -1
847 8560 918 12628 778 76529 87 88128 767 11666 897 25018 995 60866 490 6264 475 37509 146 15817 593 31136 545 21853 94 30222 465 10597 765 161904 -1 -1
848 22657 999 31236 321 68059 95 184379 439 107556 590 28072 202 26521 301 98391 252 32832 -1 -1
849 253194 581 32952 123 128198 75 65313 399 1826 971 34420 915 81305 425 2402 -1 -1
850 67106 717 153295 360 8627 918 115782 405 64289 317 141468 725 49133 -1 -1
851 215119 193 13091 596 65501 391 167379 902 111327 880 20294 785 4367 761 2622 -1 -1
852 121960 247 86079 314 24078 548 113360 199 22061 277 67468 586 27563 382 136991 -1 -1
853 148107 597 15073 162 18891 994 250305 233 2756 277 164723 -1 -1
854 25991 763 34214 620 20473 481 37982 114 100585 995 3434 571 10486 414 8581 763 30485 915 63674 46 48616 345 214697 -1 -1
855 63198 965 34924 213 180459 971 132468 109 10995 207 18708 229 8 999 158759 -1 -1
856 90975 581 122265 559 1266 969 106515 930 27238 229 92438 744 10840 139 6944 587 39188 942 18330 881 83304 -1 -1
857 789 276 169166 789 41774 230 18137 572 196830 481 15610 745 47095 805 15001 967 44909 428 50182 -1 -1
858 288168 967 23286 455 87226 457 93020 136 7469 791 49793 53 50731 -1 -1
859 307192 578 169731 200 43463 239 79433 -1 -1
860 94816 782 82869 584 63211 802 116048 871 2574 249 86247 336 1273 582 21818 584 34935 684 92280 541 3171 -1 -1
861 41756 667 55845 778 101484 913 14289 769 45344 90 70568 811 89852 965 78821 268 12238 615 38279 222 12576 804 32309 18 5950 -1 -1
862 66778 602 4774 771 5146 1 24933 514 40958 822 67487 763 32250 699 27912 4 94962 248 23535 962 4157 758 12734 413 90069 693 32631 24 71262 -1 -1
863 68198 923 45845 780 75139 850 30760 71 16738 570 106793 146 80936 41 19680 44 155372 -1 -1
864 4260 76 176797 887 34432 709 111073 65 87782 819 33784 220 3508 212 12398 581 94116 619 41552 -1 -1
865 6047 682 72867 152 36469 105 58923 892 68659 733 59161 35 13606 817 60821 536 24717 799 115481 169 75295 517 7287 -1 -1
866 68193 863 14928 850 61388 218 61344 995 1096 615 58959 6 109397 108 3820 98 116803 969 27023 743 29346 626 6871 824 40187 -1 -1
867 102241 81 62689 127 1385 610 1093 255 86438 778 17570 378 86451 589 7880 419 69677 664 28923 609 29699 275 105454 -1 -1
868 42131 757 128248 961 4826 967 50040 282 15050 658 114603 896 55613 283 39601 206 89971 780 59322 -1 -1
869 91617 930 758 170 130 4 159434 406 15480 112 18298 201 7493 473 6947 140 64780 222 321 892 64274 739 5088 202 7089 889 47341 158 90917 818 13655 793 5696 -1 -1
870 65788 374 10418 284 103 828 33051 545 18803 150 236191 163 43030 409 23012 504 3344 617 132961 577 32323 -1 -1
871 24292 934 33190 639 56866 986 59381 507 23060 988 162755 366 110025 28 68137 508 34938 829 26839 -1 -1
872 33945 344 8986 193 28139 100 3519 928 1416 470 49864 165 88711 613 7131 941 21707 927 93532 437 158807 326 103472 -1 -1
873 55554 729 53771 352 125597 44 113877 204 85498 504 165401 -1 -1
874 14580 94 742 825 12738 511 47386 480 22540 689 219997 467 40884 507 33326 923 91878 524 7481 337 107956 -1 -1
875 7531 342 267246 450 39698 561 125375 346 126920 75 32771 -1 -1
876 74876 294 96670 809 3437 154 12988 314 2998 925 33763 8 48040 946 30511 912 122178 695 8729 945 165136 -1 -1
877 84255 356 3026 423 2215 161 1583 773 39368 430 267087 685 28589 626 14480 218 2722 47 36295 456 30194 133 89661 -1 -1
878 128928 403 28416 402 80851 638 177651 29 855 32 2216 197 9324 613 47420 178 74336 872 11234 276 23390 362 14952 -1 -1
879 67773 153 29553 880 6414 308 5140 540 60234 346 6127 443 15866 96 120929 251 68457 202 4224 386 96639 717 49305 230 34681 195 33680 -1 -1
880 97502 228 52036 16 14029 875 109799 47 65142 404 51131 974 41980 785 160778 847 6999 -1 -1
881 17818 49 27157 818 54666 572 87141 982 27814 620 69603 623 66676 861 79312 363 84950 405 75287 131 9026 -1 -1
882 18672 369 55903 49 111619 635 164398 96 77454 171 13073 581 12973 632 26818 447 47763 789 9573 61 61307 -1 -1
883 11123 958 6300 625 33905 194 19896 948 87277 767 27368 341 173540 487 24642 808 215505 -1 -1
884 144768 21 32288 680 48454 716 24038 609 77003 709 4496 851 54732 538 15622 536 198144 -1 -1
885 18159 798 62365 745 33649 983 125305 531 79494 138 22374 850 44459 414 47065 710 66274 856 100210 -1 -1
886 29738 102 14553 989 34987 484 56735 171 2091 570 98590 957 149454 733 213326 -1 -1
887 8486 285 16007 552 5589 361 17953 477 99653 804 13154 366 17720 3 62663 697 156945 455 37223 900 18953 290 144816 -1 -1
888 5482 410 9263 561 47908 425 35565 222 266858 30 354 687 11604 908 109209 588 51686 673 61371 -1 -1
889 44066 62 366849 813 4143 34 4808 139 29258 167 134745 104 15881 -1 -1
890 6117 203 34476 896 30049 358 12598 177 65601 33 50596 97 9370 559 3976 67 71515 839 18661 495 26679 521 66264 835 123460 772 2251 19 63323 336 14249 -1 -1
891 66269 822 76375 990 56379 462 143289 725 79460 533 157304 869 20537 -1 -1
892 154872 989 9733 255 2739 154 7491 113 35037 749 36128 653 96508 593 1059 132 65027 817 190869 -1 -1
893 16720 923 4306 797 437 575 86874 740 83418 73 126363 826 49205 712 89692 7 3422 481 89449 543 49422 -1 -1
894 30363 753 73637 504 56611 804 51012 177 83613 360 27897 586 104514 620 4439 273 41095 406 4845 112 121256 -1 -1
895 16336 293 279536 601 246145 431 57857 -1 -1
896 40688 159 227778 890 2958 694 178696 934 25570 41 123931 -1 -1
897 77717 367 89988 935 12708 682 29477 477 19969 670 34238 777 219 336 13610 213 2764 380 302945 572 15393 -1 -1
898 235594 580 49996 229 38701 271 176009 278 11074 72 32257 125 1583 930 54462 -1 -1
899 30760 756 137377 700 27085 624 81880 556 80021 554 4475 197 50227 786 16321 637 93568 801 34977 130 42557 -1 -1
900 140228 240 34716 44 30714 49 80161 500 176266 787 20643 157 116772 -1 -1
901 10189 475 32228 353 121158 796 18162 479 65301 460 205600 20 8025 7 62151 232 76778 -1 -1
902 181668 52 136438 73 70291 955 211326 -1 -1
903 23233 964 6273 450 62597 970 62569 892 19702 900 10579 908 19878 894 22343 566 46969 719 27786 195 76387 264 209141 108 12012 -1 -1
904 227576 294 5493 581 20053 522 58415 834 57270 188 88889 687 38766 546 621 350 32343 987 16718 142 53216 -1 -1
905 38052 329 27472 992 12253 369 73718 903 5848 203 200284 312 428 67 4082 696 48140 567 28378 151 4403 894 25690 939 79734 791 50817 -1 -1
906 41289 13 174524 621 201084 648 135941 357 47070 -1 -1
907 137377 98 182641 411 15548 128 1490 109 74097 32 5297 621 183067 -1 -1
908 185244 421 36122 121 256584 239 36307 941 73561 163 11819 -1 -1
909 195063 386 13758 157 136025 384 21341 221 3093 206 76232 159 20434 607 116659 774 16901 -1 -1
910 29857 636 89054 277 248606 826 59505 94 39485 905 121610 497 11211 -1 -1
911 111367 781 87361 395 49213 344 82083 135 8830 76 1577 236 207542 195 14608 273 2343 512 34124 -1 -1
912 50439 470 25772 614 52337 348 9478 69 55540 797 13474 710 5957 581 19967 375 156565 31 131904 778 78149 -1 -1
913 11030 27 134006 608 40665 502 10645 953 145302 350 76083 342 5101 12 21831 517 6271 694 20441 498 127561 -1 -1
914 34714 650 86542 728 12664 862 14425 331 28832 291 18732 883 105004 176 27306 454 41646 183 66728 166 143726 908 18917 -1 -1
915 159213 809 12301 618 66318 402 103479 239 4635 798 20559 81 2846 734 7065 1 5975 370 189281 732 13000 95 9302 996 4833 -1 -1
916 229888 236 38779 908 108669 423 80025 918 95313 363 45951 248 967 -1 -1
917 112730 937 57891 396 63284 582 11781 163 119189 599 234863 -1 -1
918 8715 493 7555 62 27707 608 16929 518 57232 160 12590 842 24543 667 106809 398 19654 944 2564 10 66836 666 115681 414 41307 82 9808 109 80768 -1 -1
919 103576 479 63602 341 13440 611 168084 682 67333 717 52283 274 13696 792 79361 820 38154 -1 -1
920 47331 141 75925 391 152707 521 39893 34 13068 928 144729 53 5940 427 930 638 79539 229 39301 -1 -1
921 173521 854 176491 911 2641 558 13984 748 68744 935 50456 297 7009 834 3722 687 1209 886 11961 456 562 451 89078 -1 -1
922 298131 164 26509 553 99249 269 25345 198 150371 -1 -1
923 16761 306 45467 142 1158 830 12963 284 32721 429 136107 123 40792 491 294404 106 19248 -1 -1
924 201134 998 10114 710 606 608 42940 486 3179 651 26226 990 25057 376 121992 746 62010 413 12135 919 37774 38 53904 -1 -1
925 74537 314 113600 626 203865 824 167651 356 40133 -1 -1
926 1283 789 78538 774 125762 57 10270 103 7528 478 38398 218 29986 543 65667 426 78216 545 29698 269 14255 56 62291 637 57422 -1 -1
927 12018 725 131035 317 11980 785 79242 804 64482 553 25364 428 7902 127 67501 91 79236 848 111658 832 8579 -1 -1
928 16807 549 109719 650 27549 963 259717 294 71455 667 62897 537 51542 -1 -1
929 52759 800 3333 88 229848 581 70486 349 135497 822 107723 -1 -1
930 84997 582 137377 326 114703 634 59185 521 185894 119 17592 -1 -1
931 9177 495 13331 231 39494 455 35467 459 4048 1 99020 547 65006 720 4017 3 158538 837 120285 236 51361 -1 -1
932 7212 411 45752 350 2229 736 34725 493 93063 564 11887 194 3399 399 14139 567 13865 245 95885 899 86385 737 1122 797 23214 353 54376 401 11666 710 49195 615 43075 173 7576 -1 -1
933 262023 443 38514 666 51371 152 55771 718 98771 755 93383 -1 -1
934 24297 105 91210 723 4654 876 60552 347 43117 319 25075 122 213587 66 6011 891 12778 386 117891 -1 -1
935 28074 825 62122 724 78493 419 53744 897 18429 3 28321 878 16312 579 36669 9 14691 878 15178 178 122767 214 59904 87 37549 900 26525 -1 -1
936 43435 75 81106 889 221473 858 20622 974 23115 424 57239 137 30804 864 94210 14 27267 -1 -1
937 46907 614 29203 40 36616 913 5435 518 35761 152 44550 753 8014 620 7869 165 97442 148 65908 421 769 871 172699 967 30833 520 17286 -1 -1
938 30293 894 81272 309 21464 955 41130 486 22829 119 60658 931 13055 317 85614 425 6055 620 41504 662 29794 204 99696 171 7577 299 20589 147 26436 744 10838 -1 -1
939 51733 170 40593 258 14768 381 14574 201 164020 494 124323 632 27970 463 93444 181 52084 434 16133 -1 -1
940 77191 612 143956 14 110471 48 12322 845 126766 685 129002 -1 -1
941 19369 535 49018 371 12804 759 87043 410 2590 760 44547 332 41182 538 129183 759 6503 630 79717 863 127214 -1 -1
942 35102 338 48141 434 5207 100 34111 877 35745 73 33352 154 15840 279 90658 906 56042 387 36383 139 28946 233 11259 336 14774 57 47521 430 67189 86 36004 622 3006 -1 -1
943 71574 703 14752 927 15600 413 122846 522 9770 292 266408 49 98770 -1 -1
944 11307 647 81574 20 37789 773 20238 310 37652 834 123003 990 195432 368 75172 897 17388 -1 -1
945 10327 218 76069 248 211396 847 84203 924 48285 537 61161 457 106518 56 1525 -1 -1
946 162480 369 33511 637 55357 184 33021 839 199 354 22198 421 71089 659 159786 531 15497 871 46357 -1 -1
947 17809 881 82730 635 75126 861 5871 902 16757 993 174991 53 49687 342 52424 938 124410 -1 -1
948 20410 199 54474 993 89365 919 118352 879 26930 940 44438 827 14725 158 10477 407 63367 426 7963 170 148853 -1 -1
949 62007 520 20188 304 39091 546 2248 588 6510 117 96498 354 58117 944 81067 627 85873 756 78964 717 68545 -1 -1
950 30787 837 65963 950 36868 718 33950 367 12012 594 29985 736 151607 413 44497 624 194014 -1 -1
951 9282 398 62981 529 21076 129 26862 723 87956 31 16852 307 78554 180 57327 58 74488 519 72759 241 27502 42 1240 964 62334 -1 -1
952 90892 249 27029 432 69087 488 231137 67 52946 135 15336 908 94294 124 18819 -1 -1
953 196620 318 13702 977 109840 594 104332 392 73272 853 30514 240 71491 -1 -1
954 74386 301 177268 418 649 948 98750 698 31236 953 74448 855 8737 343 107215 180 13918 942 12666 -1 -1
955 99559 364 259113 125 33467 54 40351 620 167355 -1 -1
956 52218 16 38692 856 240149 282 137866 565 83155 626 607 225 19529 52 27472 -1 -1
957 38665 60 38029 137 32347 238 11263 707 64692 819 63885 472 186542 58 10860 185 35523 552 2347 312 77641 622 21301 167 15883 -1 -1
958 11209 803 81238 244 4674 153 12633 654 149059 890 9485 236 16456 454 43619 176 49122 612 10887 255 20303 8 31475 626 111225 912 4609 801 42887 -1 -1
959 32404 396 19599 109 5877 262 72465 28 9705 900 34426 802 66440 910 1492 914 36945 767 143024 763 90552 23 86418 -1 -1
960 153119 616 199911 878 246852 -1 -1
961 68322 7 89228 651 102990 947 62643 354 35234 820 73650 977 90084 149 13738 241 63765 -1 -1
962 77466 845 17580 945 41821 456 2697 343 147519 479 86549 604 6809 587 570 484 65793 171 33249 430 13095 217 36462 208 12797 358 44915 548 8919 86 3049 -1 -1
963 79459 568 129474 298 84910 273 100897 43 15752 583 189039 -1 -1
964 23259 845 54251 897 17759 987 5825 714 20877 283 59336 796 63280 932 160281 836 19485 867 174626 -1 -1
965 63364 443 55165 299 1971 374 31342 595 107529 317 11502 868 289564 678 39137 -1 -1
966 147936 695 26008 393 5785 367 24964 814 25523 699 12033 140 58008 443 52316 36 148787 874 98187 -1 -1
967 175516 346 13766 843 11771 323 38279 371 117120 211 24441 251 218864 -1 -1
968 179306 242 122842 790 58321 554 29760 895 71068 729 10451 32 91249 255 35397 -1 -1
969 37530 641 17545 320 12065 701 106368 986 57320 675 21974 713 211976 695 35069 372 16852 228 24264 926 58588 -1 -1
970 24865 724 23218 973 7264 696 13377 26 46660 335 30520 379 61327 373 233247 171 6007 37 34509 779 90090 66 27923 -1 -1
971 111609 869 80794 445 4430 507 51807 397 48468 459 4626 676 35324 927 41291 205 32491 971 30988 153 119903 699 5451 988 32156 -1 -1
972 2082 16 19175 188 59415 417 48553 691 29930 236 26250 49 19706 218 56170 186 64861 564 85563 919 95514 820 53650 953 37957 -1 -1
973 6634 842 124689 685 1747 466 31734 520 92654 973 61503 549 40247 343 106583 909 93788 782 39967 -1 -1
974 161732 127 3208 72 63883 379 65707 484 45520 804 21816 724 16117 989 116525 272 10457 712 36920 56 32111 885 23001 17 2115 -1 -1
975 40183 63 12335 55 27402 536 149999 230 63397 249 3777 843 20271 608 4625 427 90971 905 46201 379 123857 837 9650 949 6675 -1 -1
976 140165 28 95293 82 51803 343 72080 481 23250 900 41628 452 10332 318 70577 19 16962 977 25381 154 52202 -1 -1
977 64156 649 13286 45 323446 823 28036 554 6560 201 12201 964 89794 644 62313 -1 -1
978 140887 393 18879 691 59908 779 75739 843 1516 397 302693 -1 -1
979 38360 448 13780 956 26969 657 5918 361 41361 541 115252 573 53154 851 35992 289 268583 -1 -1
980 46307 799 28412 199 270715 678 57705 81 110514 341 85925 -1 -1
981 37036 393 48555 479 17959 736 100366 189 8286 185 37996 461 39926 401 197653 838 74266 598 7444 656 30101 -1 -1
982 139266 906 22152 702 19666 800 319156 471 26376 175 73056 -1 -1
983 3579 773 25042 580 122105 773 34930 608 18066 373 3928 820 96559 569 23628 649 34628 425 158423 408 6395 359 39227 301 12515 763 20306 -1 -1
984 118336 374 2215 238 127266 408 8524 759 49886 95 57054 680 38931 170 10259 648 4164 940 153233 11 29616 -1 -1
985 198213 281 1210 176 11426 252 101881 876 51241 920 154379 728 81250 -1 -1
986 95650 6 29892 44 4231 262 17393 657 15154 754 29978 46 34906 577 108199 806 7226 248 21839 22 23722 981 50230 555 5009 41 17705 556 18839 632 34682 202 83923 -1 -1
987 95646 986 18750 987 57579 368 90103 181 7139 32 141842 929 3927 804 146311 792 38205 -1 -1
988 196929 713 56159 849 186801 337 51842 810 107860 -1 -1
989 44529 548 8371 67 160158 783 137511 838 8470 549 46870 148 174133 410 18351 811 1080 -1 -1
990 32116 571 34755 410 8799 429 33262 137 5495 204 22874 648 22660 519 14963 43 133604 446 42176 142 195438 407 31197 260 21932 -1 -1
991 124144 511 59115 409 22613 936 13173 114 27941 228 42082 956 9241 580 98487 881 91210 892 24913 172 86055 -1 -1
992 65670 274 248430 179 102446 209 5643 515 23997 973 65426 220 3439 144 84564 -1 -1
993 16660 414 77945 466 38357 373 70945 736 5766 748 10143 424 160307 199 19672 481 26779 93 77846 653 67154 59 27893 -1 -1
994 10865 363 138575 154 18052 354 1104 853 113158 214 5532 75 126733 65 160294 559 24979 -1 -1
995 101718 454 97101 617 53270 83 26114 942 130725 899 103904 108 58816 64 27995 -1 -1
996 199624 329 27686 78 9047 705 5552 39 5183 114 45798 509 28581 316 104620 685 196 375 5149 592 37051 282 57396 762 16285 962 57220 -1 -1
997 64683 533 13708 857 190488 840 45562 945 8999 127 9219 502 75165 258 20410 750 88681 776 36998 25 45438 -1 -1
998 75705 70 100584 103 9590 87 111126 249 62555 193 10810 296 15752 957 213337 -1 -1
999 22665 738 82269 925 22019 73 5475 977 77769 845 129356 587 33352 485 114272 163 100697 50 11796 -1 -1


==> anc/Known-Optima benchmark/long-js-600000-1000-10000-3.data <==
1002 1000
0 204736 862 114894 262 26955 903 31185 989 26587 270 7578 443 429 235 172356 707 14873 -1 -1
1 49262 205 283 163 52963 669 81587 696 22411 574 203434 484 65963 64 46939 690 44359 321 10008 864 22407 -1 -1
2 66340 7 52879 85 136202 679 19603 474 44626 895 183346 75 67596 765 12264 434 7858 713 8872 -1 -1
3 36867 25 43666 872 49073 600 3470 580 12645 21 87950 851 167866 397 64316 206 32791 529 10841 901 82727 775 7281 -1 -1
4 80710 661 92922 270 171531 596 6395 137 25919 321 79495 160 34946 703 107955 -1 -1
5 2575 731 41217 549 122836 86 156825 725 89729 442 19017 461 25869 547 102842 319 23418 672 9763 989 5230 -1 -1
6 114513 423 8802 166 89691 878 73399 178 39598 381 19154 653 58056 870 81876 647 114543 -1 -1
7 35773 976 18615 186 48267 972 10779 541 90717 566 33874 643 31346 67 24293 718 56358 930 3684 746 11483 460 38508 989 10546 889 62622 960 29877 606 92252 -1 -1
8 46564 290 67647 800 24170 24 126043 814 168621 315 35954 515 85206 961 641 377 44531 -1 -1
9 21768 149 75999 65 95694 704 7806 600 70804 836 66753 150 20957 635 23335 381 63536 784 105918 960 46854 -1 -1
10 187329 536 48920 787 5643 176 35103 377 105111 27 60663 326 13556 743 540 58 142760 -1 -1
11 139969 961 19251 314 24372 818 155782 999 26480 792 15674 374 69424 316 69039 241 16937 709 30679 -1 -1
12 348202 608 251790 -1 -1
13 151210 982 79705 308 10224 795 4829 681 90190 160 99978 815 198 478 73333 583 16963 524 2638 525 70209 -1 -1
14 113564 568 5072 402 4688 500 33768 809 147370 745 70782 642 27909 477 45170 850 101310 73 8910 267 28416 360 11948 -1 -1
15 63672 5 58760 117 25742 29 99421 680 16136 285 131216 980 81417 939 22230 891 12144 507 23 642 88455 -1 -1
16 93958 604 35317 977 275392 671 113672 135 81470 -1 -1
17 1364 973 115885 776 22222 27 10360 698 16325 176 75429 605 76387 17 68553 983 141264 153 71475 -1 -1
18 57483 411 75000 56 105063 948 3029 592 24734 811 51692 134 15782 430 149341 325 117442 -1 -1
19 320445 805 180207 451 99026 -1 -1
20 116027 412 2984 741 54021 364 25 34 71498 130 88882 21 164025 580 128 487 55815 655 46208 -1 -1
21 145968 717 149315 805 25163 704 44734 312 3786 162 10437 457 60984 42 14571 752 11500 669 53080 306 71898 687 7458 -1 -1
22 11796 717 29054 340 237387 56 40373 248 4627 345 23531 792 49428 250 137631 93 35364 697 20537 334 9559 -1 -1
23 17311 893 87062 977 12811 437 37244 250 93444 658 143067 843 140655 90 1292 6 66297 -1 -1
24 11522 823 14802 323 67364 991 22155 20 69149 79 32441 343 55605 212 83241 558 14604 450 59171 604 99658 831 69710 -1 -1
25 36950 640 9132 846 42074 154 6674 976 89788 700 53244 14 174117 401 58294 171 7077 804 122091 -1 -1
26 86121 793 10901 532 89197 970 20182 246 32171 884 113279 335 15546 103 1932 109 84933 302 15508 683 9759 624 84148 544 35579 -1 -1
27 139618 467 11114 341 1334 331 84426 197 71898 949 116868 202 68807 303 97015 87 8469 -1 -1
28 84438 387 79595 72 78637 895 77132 547 15753 776 37085 399 4360 137 63256 169 76204 712 17062 696 65892 -1 -1
29 148269 175 75358 592 17098 137 48772 454 52014 634 39119 696 12893 463 37230 312 88288 731 80590 -1 -1
30 981 510 23750 661 10030 624 265038 39 100127 467 73632 818 77360 654 23298 631 25224 -1 -1
31 82138 104 105320 508 165253 35 2133 0 160406 369 48917 624 23867 307 11667 -1 -1
32 38917 873 13736 795 5391 127 20577 161 33160 379 9643 393 123713 74 32788 35 18052 209 34838 624 33358 388 234582 -1 -1
33 54511 159 27452 406 22056 273 24353 510 27026 625 11896 971 267629 66 2976 244 1263 829 130946 470 28752 -1 -1
34 12035 347 28592 912 12573 304 1166 976 40342 415 26961 289 38224 199 9655 349 116643 824 55796 964 10525 540 246914 -1 -1
35 119888 686 33820 869 96568 612 84368 568 173628 405 3810 387 16938 367 70363 -1 -1
36 71562 376 10349 609 34093 359 140643 984 18596 174 138183 887 39348 947 28183 83 3600 81 87586 793 1507 198 14524 797 10140 -1 -1
37 21593 711 46370 24 40534 311 94343 497 64461 990 2545 565 89444 736 50040 757 7546 935 18334 163 124777 592 39473 -1 -1
38 54905 849 64567 809 36415 171 33778 605 13761 131 15040 722 45343 289 13099 250 58059 120 35684 961 24545 233 136096 3 67922 -1 -1
39 21520 591 39825 768 1670 71 66710 691 8027 230 9429 408 121929 739 36059 359 23872 760 176703 146 93680 -1 -1
40 68232 175 64057 116 32031 824 122277 423 313202 -1 -1
41 103461 838 95642 363 8992 619 26059 172 24488 579 75813 230 40822 92 21366 842 51771 303 45458 45 49712 346 12300 587 13596 161 29671 -1 -1
42 64059 526 17390 252 93186 635 19891 855 81955 425 35451 207 165469 889 25863 413 21407 244 45167 231 6854 746 22666 -1 -1
43 64355 236 32453 730 60666 402 42254 631 112018 165 69418 358 90665 638 36676 193 51633 651 14140 700 6794 523 18045 -1 -1
44 1253 423 25864 427 257660 69 191606 301 16956 9 30779 188 67887 957 7660 -1 -1
45 58992 402 43884 186 26451 409 56662 532 74175 433 29619 290 48742 203 109775 946 7596 399 132093 170 11494 -1 -1
46 37940 407 39741 336 16101 452 51183 640 124731 665 15789 37 35136 875 22024 343 3018 456 5000 795 77125 4 22466 333 15585 766 21020 840 66108 127 9146 649 24696 202 12384 -1 -1
47 807 30 17098 434 38553 366 131027 985 101181 533 294 680 6652 998 138851 17 129702 362 35039 -1 -1
48 9769 614 23422 73 93607 901 37023 387 66485 192 114392 270 24046 922 179494 230 51188 -1 -1
49 8499 113 47344 257 72841 297 3844 736 20514 992 7467 126 78697 71 8800 286 320899 93 27604 148 2647 -1 -1
50 52234 356 4626 437 60327 262 202244 486 4030 237 1733 614 42856 356 148499 415 77312 279 5360 -1 -1
51 51402 239 96982 283 9901 28 25355 901 27781 537 36376 250 29292 846 34747 278 914 280 30319 136 104596 986 151356 -1 -1
52 78737 911 52955 742 48595 23 26388 969 36325 196 70500 716 2459 99 43492 849 6867 918 48868 28 149786 990 34549 -1 -1
53 222329 841 335314 129 18189 120 24087 -1 -1
54 17211 139 96169 681 28912 899 95577 686 119905 396 68106 652 173952 -1 -1
55 17994 30 100746 295 77596 629 90045 349 14626 697 514 926 38594 570 100291 457 42398 330 24031 468 31030 401 37728 721 18900 143 4661 -1 -1
56 56450 999 163582 689 36110 224 27451 186 34862 52 6977 298 103260 688 4059 348 7304 106 154905 -1 -1
57 80842 386 28152 155 57656 473 41611 480 36924 694 33860 30 14402 411 15305 627 78721 919 112094 47 1095 759 98902 -1 -1
58 14552 578 51610 511 118733 195 46990 575 109 181 146002 84 11085 151 71353 408 111641 855 27435 -1 -1
59 2767 676 91338 630 22239 516 82093 350 36970 846 924 991 19481 469 16006 696 108362 623 120884 971 98228 -1 -1
60 5249 531 177811 984 8228 242 78390 643 27355 572 187332 660 32941 455 82418 -1 -1
61 270026 0 58985 944 36787 533 39586 660 29672 971 22448 223 27036 109 114995 -1 -1
62 8869 609 11362 477 25294 851 4392 204 49331 548 87851 116 171973 922 9979 312 61722 558 44363 201 24289 417 65712 40 34415 -1 -1
63 16620 975 37741 962 186948 908 147077 782 79969 847 12266 241 7746 41 81342 247 29295 -1 -1
64 177609 122 16055 405 48835 805 52893 322 8607 885 92251 256 82411 468 17798 851 101510 60 1553 -1 -1
65 97922 944 63595 446 82087 13 61953 430 10688 15 15172 829 67372 854 73891 772 126861 -1 -1
66 4428 521 197005 764 131416 994 90319 405 85382 359 15845 92 75315 -1 -1
67 103337 41 96148 197 36946 746 33229 990 38617 68 229824 502 60162 906 1005 -1 -1
68 71796 438 366 670 177293 27 51381 211 80127 966 34238 799 5024 929 73764 980 105722 -1 -1
69 214992 607 2427 51 238661 31 36050 575 19270 695 71321 611 16971 -1 -1
70 26542 999 30015 222 60956 321 37929 349 4771 323 170690 549 11110 990 68526 200 71673 247 17940 646 37418 567 2955 541 58741 -1 -1
71 46401 996 186732 341 55891 931 29093 278 31471 400 87635 717 147507 783 5642 -1 -1
72 57588 136 123506 243 110668 512 8163 957 76974 280 21129 744 16952 939 1386 830 181960 31 1197 -1 -1
73 33292 988 39 949 49251 669 19883 927 25651 286 120314 314 3393 609 48314 721 5295 68 2851 411 63793 756 196614 149 23885 674 6262 -1 -1
74 17765 964 52034 112 185143 308 78002 134 28820 476 44098 979 7941 913 33743 630 18300 191 133746 -1 -1
75 25371 44 62924 613 19731 153 63539 392 93471 638 28031 71 4376 516 94532 797 26894 481 43582 998 136718 -1 -1
76 54279 351 176213 653 81060 988 170536 766 69873 660 42377 -1 -1
77 56172 784 21440 113 339988 826 132886 185 49277 -1 -1
78 118776 30 93777 189 4899 633 103684 526 217025 368 61630 -1 -1
79 15363 270 15202 714 25060 70 35013 554 320649 443 598 710 12843 84 25417 840 36928 504 45700 139 3038 554 63446 -1 -1
80 19558 441 3008 283 87675 266 94405 453 211697 485 8917 83 41402 130 21761 159 21916 125 40721 182 48302 -1 -1
81 5491 696 27233 519 53030 253 78326 582 28820 493 46301 932 67775 938 11936 486 241 474 227238 531 25332 700 2484 930 24983 -1 -1
82 4034 579 472 492 85646 596 22902 852 145971 690 20578 529 16247 594 11300 731 212066 981 64904 556 15560 -1 -1
83 46066 274 140325 639 57794 478 64938 299 17831 743 36347 469 30474 376 10800 835 86414 887 16940 774 91283 -1 -1
84 72981 748 25442 956 53305 106 293293 376 17690 127 5244 482 92830 79 38864 -1 -1
85 119305 60 61257 201 152190 122 9041 812 61082 344 54147 435 20833 164 29557 372 91976 -1 -1
86 22889 648 369954 889 22172 744 124101 414 13027 745 47553 -1 -1
87 184562 626 60016 34 22022 5 39248 584 1162 54 31574 290 210325 150 13682 763 36991 -1 -1
88 50226 115 4534 142 83842 96 108523 646 75388 937 127653 84 1253 132 53816 309 50147 694 6231 366 37737 -1 -1
89 363820 350 34024 631 133810 543 41052 691 16936 198 1151 434 8881 -1 -1
90 10220 775 57137 298 74969 168 10660 463 1515 125 17404 281 18679 337 11346 432 33646 713 97443 130 133476 752 8702 267 11215 997 17005 507 16413 965 72341 -1 -1
91 111982 161 28151 392 26801 765 36632 326 119158 300 96496 679 49617 16 77367 769 47955 672 5236 -1 -1
92 135660 325 13946 201 25191 80 21119 829 35708 210 81161 401 45916 116 168857 507 71835 -1 -1
93 11705 887 8264 379 92334 858 79962 50 88153 527 234240 137 84831 -1 -1
94 29209 411 28356 72 70438 718 47604 537 3007 859 37313 170 67067 751 12568 413 34671 596 14444 879 108690 957 138420 879 7643 -1 -1
95 149753 522 79175 942 2825 829 28250 638 5106 968 40823 523 81693 490 61783 394 71548 13 78553 -1 -1
96 26230 823 153058 486 78667 820 99029 331 36881 675 120424 533 5253 276 43792 932 36129 -1 -1
97 89628 205 55620 222 35492 922 22674 548 87991 959 1620 4 13811 75 755 238 7438 798 81071 385 1021 45 96851 72 17666 813 42988 961 42224 811 2317 -1 -1
98 60390 195 92003 565 54207 422 9028 14 22319 912 4701 988 11316 747 5252 526 37239 163 17814 568 20178 730 33127 75 56761 710 37370 153 21838 866 87222 786 28440 -1 -1
99 316234 782 49336 646 44440 783 2754 809 16906 925 126218 67 43777 -1 -1
100 161437 903 34747 986 121192 104 219514 873 63069 -1 -1
101 20824 619 10744 271 20463 130 52645 785 41459 828 152858 769 69535 245 11980 336 19583 773 30039 142 21360 607 3847 49 143879 -1 -1
102 36793 3 5896 218 85384 381 72084 123 10348 13 33049 426 53505 705 43615 959 69342 391 114104 72 75181 -1 -1
103 11771 188 58829 421 184024 946 86262 705 37090 120 57721 194 69149 217 37521 262 2810 359 54294 -1 -1
104 17952 55 214463 922 7807 696 32065 754 39494 631 50990 367 14745 333 7731 662 99501 492 47543 223 66791 -1 -1
105 38849 32 998 222 10640 906 111391 385 10505 520 126418 599 55043 110 55441 736 106461 587 29549 118 1522 182 1148 174 2306 225 46689 548 2224 -1 -1
106 10875 81 67851 52 41885 81 106301 339 8538 570 31824 497 33627 349 356 233 60976 201 25462 417 69613 971 43882 688 98175 -1 -1
107 120692 517 100463 305 149547 651 49527 626 45126 645 45051 339 28078 205 21651 482 38939 -1 -1
108 100720 696 83533 128 62543 332 25303 816 30997 466 130294 298 25019 145 28300 263 7863 642 4182 855 55204 515 45405 -1 -1
109 1977 280 895 427 24231 505 247999 843 31290 800 29203 155 3857 488 95448 660 37198 108 37782 769 36267 365 53080 -1 -1
110 42269 239 2976 849 9469 771 25357 45 26196 575 17962 636 19801 643 74025 131 46576 649 94767 872 8082 730 100301 597 15463 452 115730 -1 -1
111 31700 784 24308 864 428 434 79843 323 23859 243 20791 481 34679 37 69613 148 159909 389 5978 84 40306 656 2679 571 83433 950 21680 -1 -1
112 69975 419 288136 995 237662 -1 -1
113 8521 793 47057 714 133400 462 35312 218 117097 518 58061 386 130361 213 61271 389 8524 -1 -1
114 17846 104 17277 376 25998 126 11751 312 143417 336 13117 324 17957 54 41056 369 53989 394 106888 460 71379 314 30734 316 23123 371 24582 -1 -1
115 50247 421 1749 548 450 742 73004 103 32561 607 56772 41 99993 462 79391 279 6558 210 80517 706 13443 518 104672 -1 -1
116 24678 510 103921 878 61097 892 7707 51 19790 59 18096 33 54741 486 29131 240 51278 799 44513 407 14319 470 17853 402 53171 321 66598 577 32339 -1 -1
117 15512 259 7856 547 120070 870 5456 805 60515 406 138395 788 56987 515 64011 241 11943 439 118617 -1 -1
118 3498 663 80565 506 93126 230 84062 412 141222 317 45584 966 23465 915 41914 486 48102 293 37810 -1 -1
119 37414 679 65291 507 76698 621 6582 757 63151 376 110894 269 78074 585 148056 876 13611 -1 -1
120 81183 164 3591 212 1619 418 183882 765 100347 240 63984 471 164915 -1 -1
121 36341 164 44905 212 3579 514 12899 149 19702 222 27743 676 119938 670 60046 469 5118 758 52827 720 24281 661 25212 225 40216 906 33837 203 92583 -1 -1
122 53120 96 20226 467 65970 960 216716 103 11321 951 78717 369 21 606 61093 440 92224 -1 -1
123 200307 261 9821 738 85960 177 100847 18 55006 690 38224 861 58460 610 1422 100 49057 -1 -1
124 48997 765 13567 824 50600 1 40933 437 4071 924 202323 739 185179 785 3926 130 49553 -1 -1
125 46238 71 14320 777 47518 339 118830 834 248351 584 80961 346 43335 -1 -1
126 61393 74 21040 909 17444 148 22319 5 22390 291 15887 3 31839 694 52538 472 42311 636 86398 292 29077 462 196553 -1 -1
127 58347 675 84192 316 97904 784 106093 294 75485 40 143122 38 11899 989 17207 807 4080 -1 -1
128 81833 703 160541 225 8776 203 87659 836 70269 110 23850 204 52469 400 82890 385 31006 -1 -1
129 88311 812 5436 323 7056 947 88297 263 55597 601 6111 177 45375 275 93051 549 98375 637 111831 -1 -1
130 2943 280 107902 941 11994 296 72264 686 742 80 170943 848 95997 855 36205 128 100661 -1 -1
131 203637 765 7627 894 265035 980 17618 548 102603 350 3051 -1 -1
132 25975 446 120634 592 76890 206 46274 175 32273 491 27046 830 72996 276 117134 83 79896 -1 -1
133 90354 503 294396 624 48610 829 6568 98 53103 819 106688 -1 -1
134 41619 605 30781 761 163400 649 29327 350 98543 141 128803 328 19570 463 28041 297 10596 174 10807 87 29639 378 8397 -1 -1
135 87344 560 258685 124 80276 115 19024 839 75384 753 69470 193 9294 -1 -1
136 9915 642 79971 80 13907 721 3108 751 81017 591 20878 542 18806 30 51262 910 37956 916 34614 673 61948 859 23394 521 4658 379 58356 189 43322 510 56094 -1 -1
137 171439 142 178717 847 88130 408 22565 418 18211 174 2706 658 118036 -1 -1
138 36206 684 7298 845 46065 126 70636 349 9673 796 44433 762 6438 589 16584 56 1997 126 10765 869 349360 -1 -1
139 17221 472 60730 512 20038 754 81203 350 19699 870 14819 634 4359 293 233812 953 32957 539 66650 390 48115 -1 -1
140 40173 960 99484 307 147333 166 17929 781 186504 844 6502 420 27436 798 3168 375 1692 180 69319 -1 -1
141 32089 689 74397 101 81855 304 102457 363 253762 406 20942 994 33932 -1 -1
142 54861 102 112487 795 73869 827 100819 13 9730 916 9201 924 6816 338 84018 26 71499 633 10920 308 6048 921 59414 -1 -1
143 32797 658 18369 272 12940 922 45391 659 148498 455 232871 179 59022 262 13848 329 14454 174 21272 -1 -1
144 68100 483 26521 498 38730 308 97513 266 51856 737 29985 780 44030 393 73122 584 45548 845 20296 454 88001 833 15879 -1 -1
145 71775 68 19745 378 2457 519 42163 917 131053 244 171192 799 30667 820 44707 996 25056 937 60491 -1 -1
146 10163 90 42995 403 25802 942 100205 36 144148 535 55828 672 77331 892 10489 979 1101 385 26195 209 62271 447 42918 -1 -1
147 42901 868 42013 84 105867 948 46779 899 45406 256 41224 232 53505 705 17744 961 14558 70 10317 931 134082 485 44908 -1 -1
148 100083 974 184238 931 13969 333 65432 828 100672 54 24858 432 110398 -1 -1
149 21902 205 27371 488 60260 743 50475 289 103976 522 3580 876 30066 341 33855 82 123792 607 13091 692 65800 550 46317 832 18527 -1 -1
150 61484 76 94794 207 128781 329 213836 343 90521 114 10330 -1 -1
151 117601 149 24439 621 37226 823 31534 6 22920 21 99560 330 24463 616 183693 909 19808 875 6367 120 7519 826 24080 -1 -1
152 37432 114 37442 320 14226 337 101916 623 34426 361 172183 61 2155 806 5248 249 10508 262 36317 738 18225 798 54750 570 37563 331 36548 -1 -1
153 66009 983 27541 747 160765 943 22151 98 11423 462 27009 446 53407 939 3745 663 77073 490 28633 863 60306 512 3962 221 53289 37 3811 -1 -1
154 65748 134 35432 678 625 760 167151 254 53161 266 27146 629 27993 623 3212 245 43503 263 62669 267 28568 421 77503 149 6583 -1 -1
155 75718 708 20460 963 23760 576 141144 230 50868 795 38543 209 20258 495 38578 650 167178 253 7666 96 15170 -1 -1
156 89859 80 210 477 153502 446 66689 771 154557 55 20165 553 45758 568 29305 205 12696 81 26288 -1 -1
157 10010 421 40138 70 5414 542 100321 809 1312 958 133642 536 97662 680 101014 306 30706 702 22645 578 56471 -1 -1
158 56926 923 8711 695 33425 117 23393 693 52615 354 155543 879 14258 325 12514 914 82759 633 2756 138 55815 642 12245 575 78432 277 9811 -1 -1
159 54679 304 134096 357 85532 205 54404 892 128040 981 12925 763 93119 212 36931 -1 -1
160 107020 157 3661 982 40475 380 119938 166 15879 82 44988 757 77572 495 32502 206 23839 630 72664 517 61097 -1 -1
161 78940 975 58619 594 112568 232 54017 630 67285 422 48868 799 18253 63 43826 371 9253 891 7011 206 35253 250 3112 248 18090 357 44263 -1 -1
162 27616 456 37046 258 171780 826 24642 651 77548 54 98062 184 26391 979 3859 62 114833 261 17583 -1 -1
163 37854 291 98979 96 1872 910 71144 167 185509 17 39441 231 20605 82 8957 771 134884 -1 -1
164 36359 864 19905 125 47798 406 105689 910 37872 283 42846 134 26596 986 131235 952 15329 879 63471 507 575 255 71781 -1 -1
165 8477 49 28234 102 18096 38 21086 474 69642 221 18027 247 19460 154 101562 866 119538 460 42462 381 152973 -1 -1
166 123422 184 7171 580 2644 629 63269 395 54776 806 53779 74 32663 865 129813 512 63048 46 9983 149 28448 782 30443 -1 -1
167 79858 265 3963 495 123734 489 48688 769 42883 520 2823 379 20511 889 21921 88 35703 634 8188 44 131201 832 2207 14 17376 723 59816 -1 -1
168 1906 181 37400 267 22925 789 72017 902 28145 453 42072 94 2835 651 1061 227 101761 30 46918 686 882 429 19364 426 23172 955 101916 895 72460 864 1803 105 22294 -1 -1
169 11168 618 16490 343 189935 48 62347 387 2728 266 25262 231 127018 330 48199 434 32220 981 3745 398 65653 167 14625 -1 -1
170 40322 619 4859 252 36272 487 188912 225 162763 767 163580 548 834 878 2216 -1 -1
171 156057 965 75133 750 144912 548 117783 202 34325 569 2113 512 7914 466 12337 818 48764 -1 -1
172 2509 5 55245 344 24142 365 36000 567 80458 513 120840 951 48332 924 161075 27 70948 -1 -1
173 102461 859 39123 758 71409 166 28881 927 21201 691 50593 592 136034 590 75146 413 2198 391 63448 198 9046 -1 -1
174 42970 260 28137 729 135280 302 90988 71 34875 384 73379 555 139499 996 54052 -1 -1
175 68233 792 66383 383 31304 577 23308 786 53438 912 196759 110 4886 212 20636 450 37332 186 32453 340 56375 853 7870 -1 -1
176 39127 541 35604 114 84479 571 47839 495 3100 601 15208 97 103628 491 98425 227 46649 491 48725 373 76278 -1 -1
177 13603 632 29004 3 21427 455 8562 586 92199 264 69320 870 16023 214 100872 596 42315 954 52549 951 40195 709 82547 756 30586 -1 -1
178 91298 737 2159 70 81807 205 98915 434 12517 897 19882 833 121902 24 164104 576 6774 -1 -1
179 44264 884 31098 110 278859 791 20123 30 152013 194 1198 669 32110 437 34716 558 5165 -1 -1
180 88208 796 81858 886 176895 720 36124 782 5432 251 41524 557 111564 134 34981 396 20167 467 2720 -1 -1
181 1967 109 105040 160 128802 615 42032 223 31509 119 282005 303 8511 -1 -1
182 158550 283 89375 64 54137 759 58328 351 38991 588 35443 998 28172 184 46762 479 89858 -1 -1
183 314016 763 99094 725 177848 425 8718 -1 -1
184 20560 689 10740 543 109480 539 180605 990 20784 984 197179 832 41856 846 18388 -1 -1
185 230535 351 2397 912 5227 734 152821 199 124147 0 48060 148 33838 781 2628 -1 -1
186 54728 575 51878 689 10244 355 51167 497 7431 839 56897 351 40146 420 85312 60 21807 57 13083 696 27527 850 27940 259 16373 783 122018 267 1106 397 9052 929 1857 -1 -1
187 59304 650 1490 967 230129 126 28631 37 65692 854 12516 501 798 871 22844 504 64690 397 64253 314 6619 875 3172 281 37958 -1 -1
188 11773 22 307875 862 3531 186 155616 256 1461 50 46809 413 26506 534 17045 75 29120 -1 -1
189 83883 603 516115 -1 -1
190 70869 665 11505 885 107373 878 11809 836 56544 743 30584 985 310904 -1 -1
191 53842 60 65434 864 153993 314 14231 233 13889 596 12947 163 45364 2 36821 177 3636 416 128749 795 68518 144 1472 -1 -1
192 230792 401 80675 665 43929 245 12975 981 87798 723 83216 463 29873 587 23841 35 5866 -1 -1
193 62916 565 31506 150 18291 830 216794 880 74900 60 90496 102 45306 177 59335 -1 -1
194 107937 33 57080 870 2877 379 12494 60 15921 295 238149 161 135629 244 29633 -1 -1
195 11485 24 56482 144 66318 789 3622 635 36519 116 12520 173 31620 649 17031 350 29288 676 7332 374 14575 74 65 124 22347 813 143725 876 62810 175 83015 -1 -1
196 105819 300 193021 543 199791 273 28978 458 39143 910 32853 -1 -1
197 13382 752 30096 684 125723 156 50294 947 149066 446 48577 180 113119 760 69305 -1 -1
198 25131 466 44527 601 132713 337 246546 477 29634 782 52528 257 68587 -1 -1
199 160338 126 725 416 19098 742 116782 915 22180 758 11097 694 101314 383 27017 864 116755 324 24180 -1 -1
200 6106 798 255687 714 15861 902 27052 442 108433 792 186417 -1 -1
201 52629 873 1130 647 201980 715 125932 810 54427 875 68089 541 11376 595 3078 718 8371 621 72502 -1 -1
202 5121 814 10146 497 153039 205 7098 743 40026 46 61722 289 105767 576 25937 559 152159 547 38616 -1 -1
203 92566 618 5015 201 52069 95 41836 533 97533 40 60551 919 24181 636 20577 433 56351 285 94862 555 15848 174 16928 38 21174 -1 -1
204 50064 88 13240 603 20412 265 11303 278 11540 410 9794 920 204683 730 13652 788 13155 216 251613 -1 -1
205 21905 314 117190 651 2337 859 37354 162 163934 875 93345 160 20681 513 133420 232 9369 -1 -1
206 11998 650 47296 425 128267 272 115032 845 63340 999 31766 67 137369 903 43740 -1 -1
207 87902 534 103761 47 15566 170 9026 481 31659 537 132442 323 84136 828 123785 163 11534 -1 -1
208 97150 170 7814 981 186972 988 16557 754 129208 36 13058 221 88399 657 56909 -1 -1
209 7416 809 23411 96 22120 90 11128 43 49586 2 136324 11 73924 471 110716 588 13678 720 66013 527 80716 600 4382 -1 -1
210 77329 237 27282 492 204279 709 55272 987 48425 783 23979 54 27825 422 52331 356 3636 560 77155 397 1881 -1 -1
211 45151 200 47497 579 38085 235 19113 467 160528 121 80177 155 208410 -1 -1
212 81305 966 130328 92 26452 103 118036 899 35830 459 15145 827 19146 684 47598 932 70074 38 8407 782 16208 591 30422 -1 -1
213 40577 347 114958 510 182572 815 98248 517 102362 611 44114 747 16886 -1 -1
214 29943 754 68120 143 7803 177 23097 396 44819 706 100714 380 163803 442 2501 801 33444 438 8713 970 2904 951 6417 98 106810 -1 -1
215 185525 963 220958 690 16364 871 48338 440 12804 897 55241 681 60630 -1 -1
216 82896 980 198146 903 65636 158 180616 886 72538 -1 -1
217 144694 551 7968 204 183859 940 43170 383 52037 627 90001 778 56431 844 56 401 20694 -1 -1
218 42789 666 40035 557 43411 591 61760 611 36558 666 113416 432 15232 85 190388 749 20013 262 3285 690 32477 -1 -1
219 24135 873 14712 176 25323 766 10860 80 14533 122 25963 688 9818 880 69448 280 118479 478 4156 157 76702 636 10528 280 194844 -1 -1
220 6830 572 90479 522 52408 202 56269 668 17883 884 14708 92 136642 745 102390 354 13620 806 104022 383 4168 -1 -1
221 18498 505 8858 864 8748 328 146800 791 1 58 51511 54 12820 910 31383 68 26703 5 13144 825 124652 373 2352 232 7436 16 15592 724 58921 999 1933 151 25241 854 26916 -1 -1
222 40095 140 27670 105 1023 981 36257 577 60806 792 50082 721 18313 35 44109 694 34591 196 14108 749 39155 80 27751 618 66321 293 101030 694 37783 -1 -1
223 112484 605 77306 326 10898 92 7780 898 1841 123 46419 820 1056 107 138482 824 113954 159 25471 987 27203 23 36351 -1 -1
224 95841 769 20820 307 22951 753 140639 332 430 140 199773 360 107116 566 11861 -1 -1
225 1535 393 53254 418 31474 245 51866 800 40489 428 132121 267 60866 280 4846 316 75650 509 147112 -1 -1
226 30358 344 27341 724 26042 651 55132 275 157365 906 111751 664 42035 341 149231 -1 -1
227 38403 989 23504 550 131324 469 7011 326 3138 516 4249 708 50738 581 63084 114 136710 427 17551 69 30649 522 69165 401 2928 28 20635 -1 -1
228 189718 885 114461 389 18381 175 120572 328 49306 697 77153 217 29984 -1 -1
229 158481 498 32768 302 13044 181 27951 55 75724 170 8919 910 27410 876 109000 232 99511 720 46710 -1 -1
230 34555 245 9392 829 3606 615 82476 184 185195 183 85662 434 69909 188 14616 440 21321 691 65028 409 27056 -1 -1
231 50445 880 8358 936 21760 4 12950 812 68544 472 82974 842 20551 477 23557 597 112068 183 32167 20 32805 758 68468 469 64809 -1 -1
232 199469 730 40346 772 1329 308 13905 248 63693 180 46849 746 24732 835 14174 330 30172 305 20097 205 20988 894 72999 916 50330 -1 -1
233 197240 480 6035 927 38616 787 102215 853 14560 201 3793 652 21822 956 60532 6 88334 488 47523 778 18662 -1 -1
234 205528 719 16534 25 76352 630 5714 322 45410 717 97060 622 42815 490 28796 671 67497 414 14022 -1 -1
235 4668 307 7989 567 34129 916 52780 516 16828 410 77792 170 12776 411 10433 64 30052 481 8102 124 31221 78 136432 232 22078 539 38904 550 49857 758 64847 -1 -1
236 64433 176 102207 155 41161 420 12150 999 10415 575 143856 355 20781 2 202685 -1 -1
237 77497 384 57637 924 23473 157 87409 959 433 346 86044 488 6961 302 78513 577 5192 640 5406 785 8720 884 72390 615 65364 82 23883 -1 -1
238 54158 728 100888 933 40097 296 17698 938 50724 680 25581 477 43102 71 56727 36 51850 808 107543 354 51092 -1 -1
239 42414 34 25294 140 17472 555 160590 309 235157 847 7309 94 50154 863 50475 233 10619 -1 -1
240 107302 255 43809 501 111010 668 284869 114 41954 164 10203 -1 -1
241 152367 195 30304 223 57537 922 39406 87 55548 44 7305 590 104682 761 34524 648 117865 -1 -1
242 11288 195 9593 250 133559 784 71113 1 234887 151 48450 775 83276 908 7235 -1 -1
243 35078 402 23869 451 24488 329 190084 380 925 462 13154 147 78048 733 140700 813 5198 892 87535 -1 -1
244 166184 335 61642 970 216211 642 50773 920 44800 14 3430 514 15999 281 2244 486 24693 794 13091 -1 -1
245 34693 599 14703 205 40106 768 41019 961 9260 945 54319 407 219837 202 11213 485 88227 152 86061 -1 -1
246 60626 71 2451 408 84253 379 20547 525 63024 930 21801 656 203583 672 128211 235 14909 -1 -1
247 3136 462 55421 412 57337 609 136186 804 87375 729 117844 661 21508 528 94226 735 26500 -1 -1
248 182327 454 31541 870 20521 31 69371 353 29518 291 112030 115 28489 560 46667 755 37445 11 41410 -1 -1
249 37395 440 29685 315 41674 722 110034 173 211413 689 10559 562 26321 466 71615 877 29451 875 31639 -1 -1
250 21152 698 107598 207 27598 435 8075 766 20926 215 28916 168 5334 77 117781 761 83318 860 16323 5 37336 804 3106 472 89413 215 25420 250 2333 721 4699 -1 -1
251 74178 947 26521 853 78931 583 142372 254 40500 478 73699 64 39364 10 48301 90 7712 208 8900 259 52516 112 6185 -1 -1
252 45214 950 45361 881 93942 87 95248 235 132808 987 100629 281 45432 982 11634 679 25764 862 2448 -1 -1
253 86040 907 12829 509 2440 887 128248 825 30307 829 71468 529 106338 25 50613 880 8908 83 22404 315 79858 -1 -1
254 81111 289 40993 428 14061 519 8190 847 29140 775 56697 955 24997 195 302614 16 41955 -1 -1
255 107642 416 7950 790 36719 241 15160 384 59344 81 68168 557 80618 161 58811 442 4205 220 69077 347 91898 -1 -1
256 12207 934 567640 850 10441 697 9583 -1 -1
257 18706 406 1740 529 46447 775 34547 678 37345 186 90806 251 13225 800 63189 271 64709 630 13293 318 40568 746 25816 619 30604 988 117808 -1 -1
258 35635 7 30598 301 290178 96 50645 459 8190 665 90980 69 16394 656 76485 -1 -1
259 6049 200 24123 226 33131 15 150813 796 183828 584 31235 29 30401 620 66328 30 73361 -1 -1
260 43058 221 102508 700 39186 511 42606 710 498 40 60813 692 132001 33 75339 468 2043 690 24257 978 76759 -1 -1
261 93590 983 21868 416 24953 935 32914 105 198472 267 59060 147 77838 151 38430 470 23248 862 26103 249 2344 -1 -1
262 117486 787 26956 519 202932 969 10919 610 63890 294 177578 -1 -1
263 189215 287 48080 739 32068 822 133552 33 18279 520 44335 626 134137 -1 -1
264 64675 456 31359 90 14447 449 196990 172 42613 620 107965 707 126816 835 14868 -1 -1
265 42561 426 63674 958 21847 612 95365 175 27910 94 32432 983 103000 864 71812 327 2542 589 115639 102 16339 259 6190 -1 -1
266 110500 520 62219 284 28370 825 28554 336 148715 418 5026 863 54443 593 16098 814 119877 416 25951 -1 -1
267 39459 398 219467 543 39985 797 93488 691 18308 687 181619 224 7415 -1 -1
268 74447 872 6192 871 164819 353 58379 799 66927 305 64233 488 98395 729 66151 -1 -1
269 76366 342 52789 753 10488 877 118815 8 2488 489 10524 880 57831 958 191514 3 8644 706 8802 333 59096 -1 -1
270 15368 307 16847 74 29053 591 42434 80 70988 673 149939 671 79586 561 99704 264 95358 -1 -1
271 31684 111 3844 484 16332 471 125540 64 40315 39 82089 512 32283 132 84348 557 13464 450 35207 81 20435 709 645 240 113196 -1 -1
272 9900 136 47708 295 61209 986 28970 438 176743 19 15421 5 63470 432 86004 622 12077 623 98259 -1 -1
273 54045 238 59271 824 25266 142 32742 129 75862 342 191150 268 20087 620 1307 982 84079 761 55442 -1 -1
274 46106 640 10134 630 32923 307 27005 825 84999 715 54631 474 19213 701 262081 250 55500 24 7018 -1 -1
275 12493 666 30197 147 245378 224 54580 369 103664 15 15291 322 4780 189 28232 404 24842 407 43344 330 36673 -1 -1
276 23354 259 64096 903 9372 81 23660 107 129330 69 34822 779 105235 507 111670 1 2421 222 63460 877 31658 -1 -1
277 110633 783 14123 271 61959 531 95347 362 66827 125 154268 182 17231 356 42 839 79011 -1 -1
278 79567 260 85575 469 28274 550 291627 888 12090 370 40770 526 37647 615 13979 840 9915 -1 -1
279 17591 623 97285 193 290212 979 631 345 120852 418 21309 144 5878 539 10644 776 13853 974 20829 -1 -1
280 2053 914 58844 184 7729 105 3931 474 3129 799 1133 662 7396 66 55992 543 118210 708 173166 741 167769 -1 -1
281 21643 9 75659 618 29931 970 58531 808 19918 608 57314 7 89228 317 43725 107 6105 7 196933 -1 -1
282 67585 524 11867 278 15670 265 212651 75 60362 930 48518 431 121789 339 33447 378 19004 17 8389 -1 -1
283 22734 146 288080 657 157680 730 8984 617 122397 -1 -1
284 15088 774 198715 454 35766 683 15280 131 51506 313 60086 44 12084 35 205033 717 5720 -1 -1
285 41010 717 40084 254 53162 679 69870 868 4102 843 67004 938 32158 707 93837 16 52231 941 33126 197 47109 712 46823 488 18702 -1 -1
286 128435 600 1251 908 111566 704 79292 126 56599 397 24414 723 55086 50 2854 469 3975 712 53132 47 76952 408 5998 -1 -1
287 55852 113 9373 302 32725 936 520 1 14840 701 31978 474 44697 707 117283 449 90405 361 151460 894 50361 -1 -1
288 22810 86 143938 226 158799 785 38083 445 2519 288 220439 349 13170 -1 -1
289 64030 42 142360 970 21635 387 49520 100 106 943 94747 19 4474 845 96231 752 124122 -1 -1
290 46621 710 181071 88 42676 847 52270 646 42793 967 5495 209 123550 251 105192 -1 -1
291 37889 46 1837 700 81074 380 30307 255 140777 464 61078 808 50672 220 12464 41 72746 852 66249 103 44483 -1 -1
292 19281 419 50562 903 17453 776 29703 977 12026 563 126270 493 6919 198 312667 316 24680 -1 -1
293 96318 708 68335 604 40701 7 58090 938 11631 984 66992 824 54329 563 203014 -1 -1
294 149534 325 195693 280 26903 531 56740 933 1077 173 1534 694 23639 42 60488 736 1658 108 34628 634 47063 -1 -1
295 51498 718 50723 326 15377 917 18556 434 29606 244 30923 782 52789 525 104774 36 32549 900 871 201 64246 13 68991 958 57905 96 5217 319 10073 852 4969 -1 -1
296 123003 389 181332 775 58975 593 16195 103 65306 816 106499 313 48429 -1 -1
297 129004 444 51885 136 9724 800 52633 875 55288 300 24304 862 17169 899 16009 253 109514 800 38903 765 8480 485 41269 803 19849 793 24727 -1 -1
298 67558 282 65154 297 64612 898 11316 651 16590 9 267986 458 34299 194 72054 -1 -1
299 24006 963 24749 209 247925 526 24344 538 23411 889 48110 373 50823 881 8694 342 20934 467 26693 247 58962 57 40328 -1 -1
300 9558 791 24330 953 50729 662 61266 580 44680 212 5519 293 22074 117 4698 40 4910 384 13103 915 51618 959 6444 496 82022 28 33727 459 54570 851 23739 676 10310 561 31594 284 63781 -1 -1
301 66538 482 224828 491 11303 272 197501 497 99603 -1 -1
302 65255 895 22408 598 59540 674 58018 601 5371 772 10036 762 64351 17 28167 694 16869 53 60582 433 3210 462 8824 653 138012 275 21588 407 23511 288 13272 -1 -1
303 12755 538 168040 377 1108 248 27202 665 14627 462 50669 635 44037 5 20913 447 104274 991 82346 983 71519 -1 -1
304 53530 682 55071 869 45383 707 6241 291 172595 729 6207 155 9837 40 72686 597 46068 173 131237 -1 -1
305 221548 857 27716 891 242606 773 38455 581 69531 -1 -1
306 172261 866 112573 427 31241 149 1519 310 65479 448 172766 573 43942 -1 -1
307 4712 624 30257 792 33219 382 294268 233 12258 817 76158 181 148850 -1 -1
308 15729 845 27770 731 17164 332 92733 686 41539 362 86845 926 19605 561 102938 376 2281 703 84814 8 107926 -1 -1
309 123388 423 48836 306 46776 139 180642 472 78155 696 56122 283 7791 158 58007 -1 -1
310 29647 743 79898 922 71223 538 9092 28 191881 715 28533 167 140134 826 25241 310 24051 -1 -1
311 42522 265 11942 33 53483 354 44700 773 772 953 95433 443 141198 494 89153 292 266 446 119960 -1 -1
312 73220 491 34518 469 28907 291 8093 134 74059 306 270884 214 6139 845 29507 420 8897 936 65323 -1 -1
313 100592 827 101225 483 12097 474 16359 38 56516 434 72435 679 12291 521 45218 437 45521 264 42081 743 95304 -1 -1
314 3474 118 17825 930 39038 991 29052 39 69521 321 14886 277 213490 706 24280 265 74909 339 24215 896 88906 -1 -1
315 67162 529 993 40 155271 612 27082 804 1692 979 48403 231 7335 55 70804 884 57955 99 85333 730 44901 318 32574 -1 -1
316 44312 553 129138 847 38780 811 53227 383 88997 823 245185 -1 -1
317 28912 820 168831 456 95779 185 19178 210 74677 523 18718 650 3177 213 41820 248 19502 899 128555 -1 -1
318 236899 846 40717 114 44300 756 26967 569 7890 467 43196 165 20305 651 140139 568 39092 -1 -1
319 161880 792 4165 434 97766 863 4545 330 7431 584 29944 766 24712 608 17361 406 46185 157 24728 260 117358 675 47510 981 15595 -1 -1
320 75010 214 4136 473 8270 961 43251 226 36026 795 423 241 246168 350 183242 501 3047 -1 -1
321 75105 912 1643 213 166575 251 145410 536 23500 364 187609 -1 -1
322 41687 506 7951 969 140026 538 31710 20 212049 187 41685 917 45530 410 78453 -1 -1
323 10146 608 95781 132 205260 456 34956 284 79471 801 8034 936 100757 516 65305 -1 -1
324 102104 725 83439 975 47214 728 118939 811 109489 281 52615 525 15275 480 70191 -1 -1
325 2327 172 39521 438 29715 386 8882 489 30918 91 74587 271 63989 140 11323 903 2560 481 74648 818 21858 228 88883 937 88962 984 60387 -1 -1
326 25769 482 40791 564 54290 711 61988 531 3809 459 41864 101 11154 274 39397 172 8092 314 12719 234 250493 622 48922 -1 -1
327 194409 410 28249 655 5773 726 81923 978 3722 837 40288 996 27109 377 173159 852 39549 253 4923 -1 -1
328 36367 639 29216 558 78249 279 19827 901 19921 767 401 881 48026 198 29988 282 40948 410 27840 15 69246 449 155707 258 41565 851 1625 -1 -1
329 83619 115 15141 859 3705 163 71924 252 18080 697 16827 521 41359 601 348888 -1 -1
330 63990 289 17084 902 1982 79 29786 150 175664 955 112656 707 11603 714 49075 255 65939 326 71775 -1 -1
331 64133 474 8725 963 23548 372 26298 256 23307 804 104123 549 80455 410 163954 185 55262 610 41369 651 7790 -1 -1
332 60989 421 9586 487 10728 128 102522 767 178209 416 38479 952 7701 504 14182 319 16090 528 40009 418 47784 583 72950 -1 -1
333 298496 25 139532 863 19203 905 31644 636 110997 -1 -1
334 85277 140 165755 521 103317 635 5653 163 75455 120 17480 819 39863 229 19557 111 2966 962 83875 -1 -1
335 166426 371 53982 987 143947 278 29111 596 45408 961 11146 664 138911 797 356 73 10057 -1 -1
336 77789 377 102971 276 90502 450 89058 842 36508 355 29341 961 12734 575 52884 729 41396 718 66045 -1 -1
337 89288 498 5402 954 184871 669 100757 242 134980 349 71329 329 13167 -1 -1
338 135397 177 37690 625 40426 551 5584 388 121352 118 77985 487 1902 436 179176 -1 -1
339 108295 390 339075 590 2415 465 150054 -1 -1
340 41035 718 9537 913 2357 122 36761 642 276 492 7100 572 77498 557 56481 965 15093 16 154848 597 20988 304 93269 367 7419 69 55319 734 21140 -1 -1
341 30806 809 88785 35 114769 976 284012 344 76786 881 4417 -1 -1
342 64308 90 31873 664 59778 542 53120 347 245412 311 145401 -1 -1
343 27773 488 371 814 6825 401 82342 865 192662 588 19042 246 32644 818 111437 691 33895 164 81884 691 10198 -1 -1
344 30559 270 43429 50 118488 274 47430 623 81624 726 139831 811 135951 225 2306 -1 -1
345 14742 921 148446 855 31331 124 28971 668 38753 166 8507 287 35513 88 38110 415 172320 291 38847 925 43826 -1 -1
346 109788 832 71567 399 54285 432 58190 939 45205 804 135042 65 61973 104 63074 -1 -1
347 12127 256 41556 961 33702 400 988 62 80376 715 32257 413 94704 680 32469 332 103094 173 15009 460 2850 592 110637 141 39442 -1 -1
348 191272 498 166193 562 83348 570 27628 657 74510 702 56692 -1 -1
349 78541 817 83798 284 10326 727 422720 704 4245 -1 -1
350 25563 715 49849 600 24838 313 34749 338 23320 437 11778 143 86450 123 120517 629 10105 627 22587 715 34806 956 13124 461 37841 223 1193 880 168 464 102089 -1 -1
351 54344 975 11876 2 47647 118 21891 464 28728 842 2367 392 4752 423 8577 222 51933 178 51708 259 164741 221 5048 659 5129 50 20610 237 119287 -1 -1
352 78280 117 20704 227 109850 527 2632 822 57843 616 21072 967 43971 149 46552 154 32442 581 104103 477 65808 454 15384 289 387 -1 -1
353 101657 775 31280 73 32526 638 82749 190 115234 89 44408 236 82300 532 99497 615 9942 -1 -1
354 105953 143 64579 578 2422 634 40908 879 116940 41 7091 510 146780 662 114857 -1 -1
355 117152 315 151088 863 23154 243 50744 85 11083 599 167000 821 5216 620 46115 543 441 376 12577 327 14147 -1 -1
356 52406 548 10653 768 26537 845 15158 831 39031 755 346367 236 109454 -1 -1
357 59446 869 49141 315 8448 973 68777 409 21782 680 39735 324 13837 518 79991 454 26199 863 15751 440 87597 248 66134 726 31003 881 26687 527 4396 -1 -1
358 260303 529 79 532 32917 638 12413 721 55050 589 100689 726 50846 745 39878 108 47497 -1 -1
359 116113 307 577 689 107709 119 84736 122 23362 346 69294 425 151705 156 46035 -1 -1
360 147474 230 29914 342 70197 29 26450 357 15654 433 101353 658 729 752 63421 231 114679 171 29435 -1 -1
361 7253 766 57202 264 5897 188 8810 350 55642 384 32353 835 142139 576 73354 310 47526 154 169206 -1 -1
362 195460 633 22094 79 30955 71 44845 792 53726 886 67465 387 86439 457 48288 179 49841 -1 -1
363 20188 945 12222 546 289177 660 83902 444 51799 729 34840 935 104102 834 3296 -1 -1
364 145853 44 100297 412 15273 324 134486 386 3611 139 79588 224 9065 847 19638 807 47235 813 44572 -1 -1
364 59161 837 77838 258 138290 136 151370 -1 -1
365 82105 159 100465 987 37780 826 16156 331 120664 848 9819 633 73492 137 74394 199 33436 900 51261 -1 -1
366 56742 865 61042 479 117469 239 37357 366 280912 413 46224 -1 -1
367 48786 963 24028 632 18423 8 28844 353 119996 223 37537 714 135253 80 27255 761 6901 179 43539 728 54003 141 15113 193 30109 97 9293 -1 -1
368 25861 132 39005 113 12407 407 116600 327 112079 340 20045 774 271 299 110096 859 162712 -1 -1
369 118671 568 154368 351 87433 450 10752 311 58156 584 454 221 19281 785 49815 493 4588 602 95781 -1 -1
370 124038 890 210353 52 29074 142 28359 790 29862 885 177963 -1 -1
371 150541 235 122907 688 39256 737 2105 41 15765 323 38913 95 38921 224 70365 483 3855 647 2154 117 114533 -1 -1
372 96807 236 118071 595 41697 278 55970 182 94093 851 33026 398 79315 295 8504 302 71899 -1 -1
373 125489 742 6350 246 74637 729 69996 943 3690 753 240733 599 24282 262 4738 785 7263 841 42354 -1 -1
374 37022 688 62999 678 947 858 11030 949 137431 782 66358 774 10441 405 53278 980 15103 194 40620 899 25806 368 76519 54 61554 -1 -1
375 1217 381 84597 848 206217 268 146687 380 13010 213 78291 591 39450 719 13740 323 8252 143 3509 213 4578 -1 -1
376 35362 814 85737 855 42178 285 100511 434 10588 4 18579 532 64263 580 8163 180 14043 314 132759 14 9855 144 1141 393 76101 -1 -1
377 77944 472 84304 817 171239 713 176082 529 90170 -1 -1
378 13598 177 92451 797 85045 348 246496 881 6237 420 54272 654 30031 202 58893 199 12276 -1 -1
379 19994 375 10658 341 64571 210 26318 302 69478 984 65468 143 21370 340 2749 59 82294 743 80380 825 8620 18 57775 108 7486 581 12410 523 12152 1 57266 -1 -1
380 4422 66 80338 164 123696 616 58316 311 104232 188 100438 966 86484 105 19252 908 14881 215 7182 -1 -1
381 1226 44 24201 350 53977 524 67117 157 10905 615 78048 761 17931 914 104029 419 96820 634 8416 376 109504 405 22364 913 4334 -1 -1
382 10658 600 64953 155 33289 718 19005 218 96246 689 79 466 51013 451 29775 13 36440 732 94150 933 163692 -1 -1
383 7501 838 79523 535 85401 724 5505 9 47324 623 14567 353 2334 522 21812 867 67143 209 19263 142 12405 992 142991 665 77085 796 16091 -1 -1
384 77602 581 10886 400 15010 353 16641 115 156515 757 39768 854 69692 541 117974 676 95432 -1 -1
385 155543 124 39432 77 24862 161 81552 359 4174 405 21159 774 7956 612 69581 565 13745 803 136898 807 26569 976 17868 -1 -1
386 22184 396 23698 614 7727 256 69398 849 10384 394 34447 303 119008 374 73289 832 159683 669 7626 716 72008 -1 -1
387 84535 405 109202 361 31988 784 14849 948 67007 861 183030 953 4075 63 104999 -1 -1
388 107103 721 91132 656 54957 516 40108 748 15855 677 70035 593 58380 688 63747 265 98089 -1 -1
389 19795 475 115103 627 74483 14 6324 481 370 849 143259 724 109361 315 50765 328 79831 -1 -1
390 108391 375 33423 174 15606 730 41945 896 73384 568 41894 737 21783 60 21778 617 118925 207 122259 -1 -1
391 36724 49 10029 567 71265 752 52123 620 143014 136 30498 569 5035 362 38222 274 34823 642 8674 112 106214 103 18210 969 44410 -1 -1
392 140352 518 12216 121 158728 422 60104 138 71777 502 85984 387 39523 66 15526 484 15303 -1 -1
393 1858 782 8877 506 31128 172 36595 593 241756 19 4232 265 87187 530 122036 989 17872 397 6965 246 38584 961 2330 -1 -1
394 133679 978 136630 930 80130 795 343 176 22328 154 7739 165 18758 61 6852 376 37960 636 43851 241 63296 414 33547 740 14019 -1 -1
395 102283 718 6775 828 10965 48 97655 411 75889 516 4169 980 79765 133 44275 274 12122 569 94363 798 15470 982 15521 669 14535 484 10032 167 642 711 14550 -1 -1
396 22226 407 6367 888 76794 979 39157 5 121937 616 2806 242 6808 855 47456 497 162135 349 29169 434 30866 875 5174 999 28343 18 11132 -1 -1
397 180128 985 7751 751 20858 936 46408 85 15510 775 33471 314 8789 620 25728 667 67879 96 72802 383 115606 995 4124 -1 -1
398 39496 869 19808 634 75812 968 129826 559 79258 538 81829 355 52145 477 39482 490 81579 -1 -1
399 181834 611 6496 718 105834 618 100519 81 19008 90 53149 83 15372 972 92537 324 743 129 4358 599 437 712 19096 -1 -1
400 34783 661 45943 422 125982 310 110947 478 45205 631 20698 973 21475 349 57827 848 51529 675 22069 65 45808 695 16997 -1 -1
401 22035 645 52272 268 76028 371 15886 698 54242 772 19017 101 17531 911 106455 695 60168 402 16009 814 13653 587 42906 464 798 580 32397 534 23423 487 46210 -1 -1
402 35124 641 60483 977 8925 157 2367 388 107813 236 193289 591 48455 656 12710 776 62115 856 68106 -1 -1
403 8852 477 11421 114 17059 138 334104 679 47909 643 179768 -1 -1
404 321691 637 6567 421 187287 150 9946 963 73822 -1 -1
405 44243 179 50608 687 4584 465 238227 74 124661 295 39719 14 10041 595 3003 940 84015 -1 -1
406 18185 782 52947 260 8405 680 66840 256 56860 480 4958 868 110371 736 40864 992 4014 785 19190 55 42532 131 58083 438 114252 560 1588 815 197 -1 -1
407 22227 59 9594 141 48132 502 123669 523 21167 750 6231 445 12101 872 42369 483 48258 890 11325 356 22843 500 231269 -1 -1
408 13702 454 24651 463 37958 38 107488 669 95454 126 12449 255 21426 17 4885 460 47384 10 110232 610 73017 361 50465 -1 -1
409 22001 401 13503 111 116752 790 142886 717 54384 589 11289 32 44990 476 55859 943 124365 407 13294 -1 -1
410 106845 109 95778 26 74005 115 26801 182 8961 688 120803 325 48843 63 12437 263 2198 858 102740 -1 -1
411 29227 835 97841 685 55073 159 98975 335 28024 774 6629 716 30321 372 87658 211 140201 669 18047 901 7322 -1 -1
412 22350 464 28637 443 38018 622 357683 173 21893 218 26760 96 84014 934 20047 -1 -1
413 201339 125 147796 473 83777 661 24423 977 116377 450 25712 -1 -1
414 43489 752 74743 441 93718 488 120896 764 104466 226 160330 429 2118 -1 -1
415 36542 576 63647 688 15538 665 93749 697 3778 874 41476 698 41690 35 55958 888 40315 910 5146 350 15188 91 59861 342 126301 -1 -1
416 83720 562 61697 701 129750 647 90981 445 43848 574 27447 757 10241 241 472 698 81309 416 44162 977 25824 -1 -1
417 126701 73 6297 600 68221 521 8253 805 32855 353 2845 514 214499 29 33760 851 2856 619 87784 253 10293 400 4915 -1 -1
418 55151 520 55291 277 63348 321 80203 992 40732 995 61851 581 55700 503 9447 718 95665 187 30613 917 39142 850 9589 -1 -1
419 19498 859 55919 326 26800 958 3942 191 42979 294 133564 66 4276 74 17828 502 8556 183 1961 157 1826 808 35375 184 7825 818 942 929 25119 243 49534 299 56468 29 82514 14 22383 502 1156 -1 -1
420 143359 650 113067 595 110793 900 19745 933 41945 640 6290 935 56800 520 52996 37 3766 861 9892 323 24235 968 16315 -1 -1
421 10113 323 16247 70 23714 231 697 658 45890 208 254863 884 26949 609 220928 -1 -1
422 76679 912 156230 220 27456 112 106054 723 31958 829 34496 110 6227 12 160142 -1 -1
423 1311 531 3978 890 118731 154 59123 225 59209 405 63094 451 64559 662 14296 479 125453 429 87722 438 1976 -1 -1
424 56969 356 11943 656 129136 145 92869 220 74539 580 132019 880 25986 394 76114 -1 -1
425 23264 634 32280 793 30538 189 25358 816 48662 707 29874 770 16295 696 33728 876 27735 315 75332 11 214886 78 41397 -1 -1
426 42629 632 30284 367 213041 974 164738 4 10261 618 138866 -1 -1
427 2965 763 70829 636 50874 646 122688 141 23807 276 25324 698 98618 558 35422 267 44785 764 83179 107 40542 -1 -1
428 1344 17 144764 785 59050 857 16230 149 63728 762 93088 582 109358 126 112017 -1 -1
429 205876 942 23106 257 70015 520 325 959 41656 863 26438 454 4594 682 140980 765 57402 786 594 982 28352 -1 -1
430 94906 154 29153 356 46525 237 153233 855 5191 871 70602 39 42755 27 86043 867 24115 232 37389 753 9359 -1 -1
431 8380 383 125634 187 86328 451 55378 75 31161 584 91210 910 39951 66 130590 15 22529 323 8226 -1 -1
432 61767 827 4847 874 109741 196 66404 213 52350 429 62935 507 31515 443 10263 594 70484 129 86621 566 30193 22 11820 -1 -1
433 62362 862 142429 322 90782 826 122136 632 5435 468 31977 62 12193 865 124043 340 8052 -1 -1
434 18148 638 107925 557 48534 346 71955 128 252441 693 10323 463 2562 72 12517 312 75128 -1 -1
435 156439 630 53645 261 200009 185 20411 773 15538 373 50399 33 103269 -1 -1
436 137115 733 45862 685 53223 536 53111 533 76662 733 396 849 136935 889 96353 -1 -1
437 57100 673 57668 845 32412 598 266631 872 85620 201 65677 417 34455 -1 -1
438 42125 806 43321 948 39951 860 37272 921 61408 635 19355 186 28332 466 27439 900 34384 465 112025 903 106298 334 27744 209 14308 598 1302 -1 -1
439 3636 455 60585 272 66773 9 10403 651 24025 73 224976 746 34681 55 39863 240 21451 265 15106 641 98076 -1 -1
440 37406 119 109642 898 50398 892 29260 384 1480 679 27120 563 111248 644 233049 -1 -1
441 19624 389 56538 269 194118 418 108054 882 21734 443 11061 860 9465 625 6043 705 64009 835 57201 182 3072 875 7091 776 6359 28 13970 958 20551 -1 -1
442 81169 120 24538 508 41614 231 29662 350 2094 330 5574 310 21857 23 61188 522 239079 733 92781 -1 -1
443 51086 498 38166 285 74077 946 91279 599 44439 828 55448 0 276 837 137749 493 6624 230 49375 776 9992 990 6551 201 28600 587 5876 -1 -1
444 60079 680 19505 618 12937 200 109461 240 117504 542 5305 673 26908 831 49005 177 25070 169 14596 689 36668 730 44938 832 17110 888 60022 -1 -1
445 6999 620 27744 400 32251 440 89509 82 130292 618 7101 935 122977 446 62671 699 119848 -1 -1
446 26186 96 4780 857 174257 674 12132 189 37413 921 15078 746 32374 900 969 808 14424 969 29365 41 68866 406 128599 728 54725 -1 -1
447 18278 787 70605 443 19997 173 78102 10 48462 832 11183 873 63434 865 15910 484 83659 261 110884 917 28793 457 1587 816 33950 444 14446 -1 -1
448 98490 595 47831 462 30377 231 64490 710 85572 931 13014 926 87055 133 38831 911 133476 -1 -1
449 110671 157 36045 446 14783 889 108786 487 148476 248 32806 338 148060 -1 -1
450 38055 946 57852 460 210407 327 63856 517 66068 815 163094 629 185 -1 -1
451 14995 952 193032 363 83160 482 74129 938 120479 204 35601 778 370 252 53973 645 23840 -1 -1
452 93951 16 152704 871 14608 576 48416 124 36254 3 177309 367 6183 524 70289 -1 -1
453 69305 466 88662 229 109235 664 36821 870 98879 5 33819 732 5201 655 110922 659 46130 -1 -1
454 13953 526 50064 331 41547 120 14783 925 152205 239 19783 313 24179 757 15347 512 55859 105 55324 13 4799 258 108035 449 43366 -1 -1
455 3638 970 42962 678 53617 600 27992 273 37277 383 53087 952 27021 44 89303 250 13439 756 23717 766 19776 322 69179 86 138096 -1 -1
456 27648 618 3813 995 79461 845 3785 880 10709 771 156336 108 27785 901 71944 691 10473 766 73791 133 133488 -1 -1
457 226353 913 187715 874 405 443 44795 659 1724 750 138616 -1 -1
458 95840 224 27232 372 4897 72 36105 675 73345 273 11731 136 64284 278 13868 724 32337 649 125216 302 42810 116 23688 539 2556 290 17728 243 27683 -1 -1
459 2584 470 210430 758 106332 513 67166 678 2789 71 210539 -1 -1
460 96027 463 57302 736 165416 96 37914 179 90811 470 100236 954 33629 268 18282 -1 -1
461 148855 133 79012 296 53497 159 5424 38 77987 624 19625 737 121275 760 24435 879 61561 461 7600 -1 -1
462 3259 995 28343 619 8672 870 30464 904 449 545 72732 787 29827 735 92218 245 43468 837 4542 577 103845 302 36284 419 29127 22 104023 140 11811 -1 -1
463 38700 620 99777 489 23821 162 15695 692 88314 735 73993 653 4827 607 11303 993 3817 22 123475 597 1636 150 29919 541 25357 208 5364 16 11345 787 17072 803 24773 -1 -1
464 22387 794 26839 487 21408 870 21134 970 35647 811 56293 38 46336 636 50038 50 135753 220 20616 297 103242 227 59597 -1 -1
465 67690 34 105466 937 149534 379 917 505 130476 897 29755 419 15953 139 25283 845 27881 840 36486 575 9908 -1 -1
466 25141 660 188890 483 69545 469 41720 821 195741 460 7334 654 15951 846 37017 481 12984 791 5336 -1 -1
467 30164 504 2831 80 42197 955 3875 188 79172 338 27784 91 163367 156 63401 763 56482 48 38863 638 67366 522 23680 -1 -1
468 12946 545 58258 198 109430 423 46556 664 40288 776 13125 340 4792 655 941 159 55735 44 34198 345 19178 112 34797 463 78707 693 21368 9 6715 359 7616 854 27365 645 3052 834 20408 736 3213 -1 -1
469 63068 898 83980 488 60935 952 11052 524 249532 782 10075 186 24151 949 96922 -1 -1
470 2649 926 56551 680 853 562 23507 652 279101 254 15125 429 11332 678 55763 715 154768 -1 -1
471 20220 609 61727 344 10089 646 32532 783 233622 969 57515 249 135677 116 48197 -1 -1
472 17278 23 163154 379 4719 372 70498 499 21465 46 8230 665 25909 653 29003 735 232870 4 26426 -1 -1
473 15345 79 67783 439 255456 651 32325 967 228792 -1 -1
474 64142 3 96662 992 59684 296 7345 335 53561 238 26189 133 69703 367 54515 800 33674 189 560 20 14396 489 118807 -1 -1
475 19841 855 101355 158 76875 558 38763 318 104082 946 42900 750 29713 174 65608 196 50121 107 30051 73 30435 375 10001 -1 -1
476 107935 194 80927 997 53244 15 17761 611 197919 115 93355 -1 -1
477 3738 570 65150 356 14817 189 2333 212 104286 136 58399 857 4677 321 73516 729 5737 817 1757 87 44805 853 100052 594 118492 -1 -1
478 244342 959 1886 965 133054 677 4370 6 61092 399 11001 503 56045 726 25072 521 62351 -1 -1
479 47986 511 18177 975 12652 403 21880 141 64064 586 402462 262 32519 -1 -1
480 17487 943 200422 634 66287 178 1948 629 34737 663 51300 411 214952 713 3372 725 8721 -1 -1
481 3057 247 156042 493 9474 68 110606 274 12868 577 13206 739 38199 564 256187 -1 -1
482 25792 368 39716 639 55697 705 175922 302 42525 19 8381 542 251479 -1 -1
483 68129 529 87080 595 59506 69 35047 3 96014 343 152962 373 24484 956 76201 -1 -1
484 35568 913 15117 222 5912 864 30147 937 51452 780 13707 341 90281 703 89709 341 358 477 4876 888 15475 7 37567 806 9714 728 14322 587 39553 505 145672 -1 -1
485 63441 88 140897 302 2171 770 52545 858 26086 149 30847 716 91 430 16804 403 153238 970 31093 736 9373 50 72740 -1 -1
486 179518 756 142565 811 30050 562 5067 718 65870 628 46253 219 37802 905 92354 -1 -1
487 49393 794 98254 893 32422 416 182368 382 23095 583 124146 184 89909 -1 -1
488 28056 760 51614 617 38250 365 43700 655 14538 575 20810 297 57646 112 5668 689 135438 613 7968 176 68329 660 7377 96 15397 534 7635 849 73298 229 12322 789 10715 -1 -1
489 78272 352 73689 780 45224 575 34761 364 91892 22 36377 304 55642 156 12636 172 24950 593 21395 120 56908 492 50424 765 16838 -1 -1
490 192172 858 45699 148 47787 340 20562 690 46191 508 59563 536 187650 -1 -1
491 73227 556 72060 562 189219 579 32717 595 9308 194 18476 698 53154 873 88355 450 37347 915 11976 943 13506 -1 -1
492 4579 235 2091 220 133415 161 79693 420 53201 637 48542 546 60700 820 77969 492 24461 953 5721 455 26537 754 82365 -1 -1
493 5762 751 47501 912 21758 757 40631 122 61773 77 11831 688 22551 376 36965 273 249596 468 8731 219 92402 -1 -1
494 85241 334 7135 132 13442 354 2107 619 39208 845 155506 441 184231 145 112893 -1 -1
495 83936 724 34447 690 6528 602 11201 428 42962 942 26695 174 69468 761 31932 24 120922 949 61531 552 109947 -1 -1
496 190076 360 195222 262 12709 772 3673 802 72664 777 125318 -1 -1
497 15309 473 63817 686 40761 828 26301 595 9134 385 6699 812 30598 214 57584 244 16967 570 73165 682 31799 33 30542 812 196838 -1 -1
498 38733 765 10300 101 55470 886 65607 752 82600 930 17702 247 66629 904 207098 654 6821 975 48478 -1 -1
499 743 862 61562 640 21876 687 10596 430 106198 284 145056 504 62468 569 25224 632 152981 448 12799 -1 -1
500 47554 940 8831 56 32244 839 87242 225 7048 894 28199 527 68993 495 90588 558 24339 167 14871 961 16174 827 54645 947 115691 121 2850 -1 -1
501 151711 415 47652 232 50711 777 219960 144 44 442 103029 528 26549 -1 -1
502 80339 281 92116 217 11424 989 138306 583 63630 375 143002 924 71037 -1 -1
503 4029 82 152852 668 46361 256 79247 206 119607 402 21908 245 68434 673 10741 746 1475 948 27970 90 66407 -1 -1
504 30228 200 14924 619 62873 613 18457 417 33192 738 22954 884 41120 716 2051 457 29756 816 16118 169 71376 531 28662 223 85558 506 141932 -1 -1
505 18522 257 11211 214 45070 321 30816 608 100406 42 223888 933 5987 810 117960 144 14060 751 31547 -1 -1
506 10810 604 68857 760 21228 479 16929 597 41060 39 23745 518 46379 914 24514 384 78910 201 26104 278 5839 250 10472 26 76666 13 385 146 53858 551 34514 838 8845 187 50148 -1 -1
507 102714 180 216307 635 30900 806 40487 953 61612 994 16702 846 74495 14 32891 674 17285 102 6249 -1 -1
508 24475 549 19347 480 134123 162 1013 800 11834 84 93472 634 19048 229 138722 518 34366 100 35647 503 87445 -1 -1
509 57472 18 194293 839 34421 878 54320 388 24546 704 230253 806 4210 -1 -1
510 987 748 295 225 55908 509 41477 979 6716 331 1517 965 49038 76 137144 30 17188 146 79353 779 209782 -1 -1
511 48136 239 1523 506 34257 48 4426 56 43993 643 11849 750 80680 591 182849 906 65135 524 21659 60 2840 430 101815 -1 -1
512 78034 633 65083 892 29423 535 3650 662 193993 327 88766 786 111767 309 29020 -1 -1
513 40574 213 36194 45 3535 25 106435 754 21336 164 162822 120 6861 181 3217 770 66807 241 20853 799 5732 434 8237 920 11702 524 31855 736 69567 352 3096 -1 -1
514 82735 949 8120 997 37313 927 75046 922 29017 839 18867 584 24285 892 52484 0 25674 525 159803 318 52782 586 32529 -1 -1
515 4248 629 129032 498 2502 539 4951 991 15569 440 23506 462 8978 947 4836 856 8302 601 3024 440 178243 631 14117 999 20755 187 2304 801 7617 637 28086 628 21868 781 27623 312 5555 10 24817 838 1737 125 30830 65 1103 665 16112 -1 -1
516 9041 655 3282 275 97022 488 37536 589 14635 319 261194 499 176856 -1 -1
517 120721 700 24817 220 87212 665 35818 506 68327 569 6794 308 88095 367 28141 820 8953 656 22649 680 107833 -1 -1
518 95749 458 46778 257 86411 850 10050 447 100731 108 41129 149 27800 398 30898 538 50529 690 8104 939 55182 45 28061 62 17620 -1 -1
519 32881 198 38484 852 41502 79 29103 149 79570 386 127963 266 32119 496 26905 359 100079 48 91112 -1 -1
520 55245 801 215811 759 19759 222 38272 855 133817 481 11971 558 119431 319 5002 -1 -1
521 4477 579 88505 813 123786 723 149821 521 4907 105 16376 908 189374 872 22099 -1 -1
522 97372 9 33601 833 103408 721 66082 979 45236 679 13427 890 240426 -1 -1
523 163657 221 76907 823 114211 35 15275 817 4718 943 87116 714 85951 746 29117 589 22662 -1 -1
524 67685 465 32004 916 106362 808 97220 282 208593 328 7938 44 22160 692 53106 405 4344 -1 -1
525 28336 488 20851 948 36308 982 25030 280 13434 575 51956 874 36775 905 53943 4 6928 950 64766 481 80025 300 180335 -1 -1
526 14005 928 261903 330 57787 199 33533 579 232607 -1 -1
527 70842 190 177694 79 53667 520 119200 451 79383 402 72134 310 2832 526 24050 -1 -1
528 114152 290 175831 18 107308 535 24250 790 124402 904 53717 -1 -1
529 6929 445 13459 184 40389 731 165049 601 18975 961 17039 607 31006 915 4039 643 123001 422 44294 164 13489 490 11174 369 25806 242 84535 -1 -1
530 59275 881 6493 242 59540 373 204625 594 70363 336 14095 886 112752 612 7463 827 64985 -1 -1
531 1317 428 120796 130 122532 263 71629 923 125824 229 50994 301 36817 604 69710 -1 -1
532 45568 477 35457 717 23185 893 43376 98 30464 961 66515 314 3799 953 9770 172 20734 6 76589 256 40235 468 26820 994 28895 190 50524 531 44186 484 27472 332 25320 -1 -1
533 191619 59 25837 674 34483 430 53665 252 216356 99 46868 241 30681 -1 -1
534 87906 701 25573 14 95953 248 45699 955 33334 558 67953 626 5156 902 38396 648 15334 149 4869 487 77156 529 935 329 65121 369 35633 -1 -1
535 87205 625 68523 145 42425 224 62404 826 34433 213 114309 646 43336 166 10595 952 68410 120 35920 144 30111 209 1459 -1 -1
536 98247 748 42894 9 36817 98 98273 242 103823 537 219470 -1 -1
537 175711 452 38607 215 166794 374 32270 750 47658 659 92547 425 37349 213 4035 344 4490 -1 -1
538 12843 552 155751 67 101080 640 87760 928 66563 695 87352 4 61835 556 10838 628 6091 685 9423 -1 -1
539 122815 941 48251 120 120572 848 65224 941 96472 833 30917 708 50664 362 29061 781 32400 679 2580 -1 -1
540 234218 495 26147 529 19321 954 114261 469 38805 607 3333 732 1100 764 38688 183 51877 295 26427 855 18030 339 4264 849 23064 -1 -1
541 39202 734 198893 378 316648 880 45050 -1 -1
542 55689 62 32909 735 85803 163 122580 489 184022 309 24629 629 93990 539 44 -1 -1
543 31312 797 74834 426 137458 445 7784 175 18756 889 52565 632 94879 720 30800 842 95143 37 1467 599 34875 352 16331 767 3069 -1 -1
544 60302 281 20001 771 45325 431 61779 366 85065 957 27215 763 14113 511 3052 927 619 605 173307 807 16342 596 91749 -1 -1
545 13110 685 114063 618 159642 303 40807 490 59874 900 43109 999 16680 292 28413 887 16663 590 74953 -1 -1
546 32600 548 19387 725 50169 395 46489 461 257175 32 45191 295 11541 376 905 719 26279 414 49296 996 6542 443 19945 689 34069 -1 -1
547 23485 927 17251 46 93341 254 101264 148 2480 700 298181 159 63687 -1 -1
548 32626 805 87511 963 65335 749 98843 84 94001 127 84377 274 102912 409 7141 951 15167 624 11743 -1 -1
549 23176 836 90656 43 284417 796 177236 562 24355 -1 -1
550 62261 433 21992 416 23274 491 183682 711 106413 449 2861 227 27286 795 87943 621 11018 879 3265 218 69112 -1 -1
551 144738 979 107573 219 4836 78 30258 472 112203 66 35684 640 28618 111 48508 679 58398 866 27833 -1 -1
552 12941 468 383610 798 74422 594 10445 210 118255 -1 -1
553 44415 391 219062 414 226483 755 30652 261 61336 125 17561 -1 -1
554 40388 513 158038 336 18027 375 169254 898 213999 -1 -1
555 27011 989 11350 454 99598 937 35019 863 88897 722 96490 194 16080 313 135120 974 67150 539 450 588 19246 -1 -1
556 73312 780 28243 762 111572 697 11672 523 81061 460 12228 868 104914 819 29726 389 41776 410 26142 916 28118 674 26781 784 23406 -1 -1
557 82890 216 169611 732 66335 56 222985 817 35283 231 22672 -1 -1
558 65617 923 194378 65 103296 145 5282 947 84476 646 47325 144 18802 875 26749 693 53353 -1 -1
559 12394 655 39433 484 274626 340 3453 72 75667 533 108990 720 38466 61 46683 -1 -1
560 87411 473 79238 549 16891 535 36947 992 33551 377 22987 499 145767 607 9689 473 166912 -1 -1
561 113744 866 58519 818 11467 28 6079 496 109646 768 1663 161 38840 187 91209 927 168348 -1 -1
562 59783 607 98343 466 66511 611 83655 682 32091 26 34648 867 107181 374 42384 139 8043 948 17004 850 29430 419 19935 -1 -1
563 129385 186 9891 776 52278 883 331078 705 77024 -1 -1
564 66706 968 68804 628 113882 670 15781 392 9584 706 112519 751 9165 317 6043 830 13966 493 7143 78 115356 897 60637 -1 -1
565 62990 361 71004 214 58823 352 21178 816 41839 481 8815 683 205484 254 129501 -1 -1
566 22946 549 1317 800 20224 219 97395 606 271364 856 65630 494 120346 -1 -1
567 7242 361 55803 469 351 485 353238 939 60006 298 15923 837 107213 -1 -1
568 28323 525 139770 394 91345 49 196602 51 1050 150 28741 938 113981 -1 -1
569 181409 832 41693 117 86774 245 45820 982 104406 367 16517 39 31040 847 70258 778 2888 550 18614 -1 -1
570 3819 659 105744 77 67984 480 19281 780 115628 202 101411 670 169737 334 1488 282 14236 -1 -1
571 55778 287 133476 577 102918 188 19728 98 102302 147 16679 862 140203 866 619 290 15320 649 12465 -1 -1
572 6857 529 13817 899 22443 414 8159 655 9017 914 103499 932 75256 56 18198 602 179847 884 241 269 20790 383 21224 683 119767 -1 -1
573 3329 314 15706 939 139947 247 4546 279 230880 436 26093 70 179084 -1 -1
574 4386 380 116565 564 222817 691 38205 151 7232 483 2232 960 15495 667 92884 272 38687 431 61041 -1 -1
575 7756 888 20643 675 29708 93 475716 633 65536 -1 -1
576 31250 737 60099 632 167937 18 20469 788 55214 47 21908 145 6268 775 10440 919 13754 210 13342 426 198741 -1 -1
577 105281 663 1871 331 44999 526 107498 711 30198 357 83356 176 30692 866 79936 684 115453 -1 -1
578 14696 345 256908 493 144966 132 35009 380 148181 -1 -1
579 4063 904 15164 292 66153 927 17240 679 31610 894 4316 990 128946 905 131744 351 200476 -1 -1
580 64857 745 240039 610 53487 420 85544 762 155934 -1 -1
581 77637 784 77181 463 181903 737 13760 718 7011 532 125200 867 46288 268 21397 167 34090 619 15266 -1 -1
582 164421 914 17972 685 568 711 76684 545 7415 918 66780 269 4332 439 133437 358 127737 -1 -1
583 179939 317 173066 964 118505 434 3594 882 114013 229 10733 -1 -1
584 48485 990 84479 775 40426 616 34926 49 50935 222 31504 551 64231 927 600 6 28102 571 110531 189 5642 467 96731 93 2650 -1 -1
585 8955 804 137538 231 844 360 42750 456 7752 552 243365 58 15831 171 13574 621 45662 876 69872 915 13569 -1 -1
586 72810 105 26480 204 16947 574 90359 565 63442 206 12412 387 132259 989 75489 538 45718 139 63499 -1 -1
587 60435 930 126578 25 5695 252 34525 469 29105 489 4864 871 68111 359 67089 792 1253 711 90513 224 464 905 18704 960 45457 867 46773 -1 -1
588 38210 829 5789 780 29189 96 63542 515 31773 100 111451 641 64018 399 28828 459 19218 45 5238 340 137817 708 64390 -1 -1
589 45046 211 19106 342 12183 938 136552 470 32859 555 160351 172 4360 691 63022 115 32618 992 93288 -1 -1
590 33532 791 245 816 36754 782 25102 180 6541 402 15896 987 63865 860 228927 957 868 927 19060 699 11373 765 61886 194 21632 31 72002 14 1181 -1 -1
591 21584 37 89418 782 86087 233 3146 101 28416 853 115419 428 255659 -1 -1
592 75243 47 7342 514 2203 868 9496 565 58010 450 118945 454 18096 95 80391 35 18917 52 38576 676 66317 929 103881 258 1801 -1 -1
593 78648 81 18294 793 313977 968 122976 197 20898 215 12425 730 32593 -1 -1
594 20071 363 178970 108 45331 957 28357 896 238123 891 88893 -1 -1
595 84241 640 60926 205 23083 493 24577 375 23403 789 104395 633 45947 48 78560 15 631 769 63940 884 46433 747 26095 492 16855 -1 -1
596 90236 133 58604 604 15910 375 28381 561 47479 880 31072 34 327853 -1 -1
597 117966 926 164334 369 6450 743 38118 710 84934 901 26118 910 118818 766 42637 -1 -1
598 3585 439 79630 856 79200 807 239889 412 123701 821 57695 670 15840 -1 -1
599 34729 620 3985 646 53494 334 218714 132 21257 341 118251 974 35282 83 11597 21 19825 660 21742 78 19257 314 41294 -1 -1
600 10743 782 7449 447 221146 493 16127 779 29195 381 41243 199 7488 702 61037 285 55885 817 90879 283 58014 -1 -1
601 69710 964 272693 391 68035 856 3098 307 174508 828 3803 188 7733 -1 -1
602 104066 125 50932 728 35952 281 173775 38 179925 192 55018 -1 -1
603 63473 226 67328 272 56708 431 115256 385 36559 950 170697 18 21665 233 57306 664 10497 -1 -1
604 10844 106 110708 187 12475 891 64262 537 13180 966 114589 865 11556 41 9527 742 252367 -1 -1
605 14504 58 168920 549 67207 271 55966 287 61783 614 83917 825 147458 -1 -1
606 142445 748 151274 456 17449 733 54865 845 13427 965 124177 673 96162 -1 -1
607 59904 444 69013 177 6363 634 37538 741 17433 580 107561 876 46476 559 32338 957 34507 108 60995 535 127171 -1 -1
608 10152 146 12589 905 86730 275 29693 678 32437 153 194565 147 48215 920 68923 754 18872 295 17078 144 3116 578 20675 846 1061 390 7283 989 25662 321 22413 -1 -1
609 8907 585 102902 489 26664 245 128148 34 5373 544 8852 980 16851 371 53847 13 91927 743 12766 591 7900 323 84320 290 5296 295 45491 -1 -1
610 23957 848 24399 584 156403 266 26140 525 18809 454 21533 345 51965 86 138252 103 75332 701 9140 434 36749 719 16657 -1 -1
611 181855 377 72189 740 27726 95 7701 409 275969 386 34193 -1 -1
612 17485 480 26404 285 45337 581 107393 118 47541 661 101035 890 13784 565 45053 880 83996 80 6488 389 96083 119 8517 -1 -1
613 88437 581 869 991 4239 336 104773 516 5306 740 50276 988 40735 854 21739 170 30797 840 102401 961 104238 77 42204 947 2869 -1 -1
614 9840 272 41394 843 157020 369 73932 151 99776 996 132078 356 79108 -1 -1
615 47962 479 53025 349 54606 347 14225 199 87419 101 171105 237 51877 140 31413 282 22698 612 55351 973 9680 -1 -1
616 173641 661 70986 626 7287 674 164386 50 40593 321 43934 47 16017 422 82909 -1 -1
617 16569 736 36360 913 173386 892 30595 199 68936 966 34474 264 101706 74 15953 355 45255 877 14839 453 39386 570 21706 -1 -1
618 11209 242 54629 153 42205 777 35540 299 165503 936 112212 535 51005 854 12411 870 114552 -1 -1
619 20917 195 39326 587 53253 561 5410 7 2518 814 115922 589 112001 155 41844 483 76737 979 10813 139 13759 951 79896 151 26921 -1 -1
620 7000 621 30779 163 11773 772 72378 415 29661 956 77884 887 96020 237 57012 931 38131 761 19611 914 159322 -1 -1
621 7004 692 94914 324 127716 186 17364 129 143514 734 187781 776 4957 630 15982 -1 -1
622 89126 630 5137 657 91722 973 197653 946 64864 588 19225 562 107606 895 24264 -1 -1
623 17743 627 112532 235 1181 822 26091 985 22180 948 9424 228 108436 580 59440 640 66253 493 68871 384 48547 287 386 56 58141 -1 -1
624 4761 503 1578 645 15519 386 49788 481 109340 569 155890 857 262659 -1 -1
625 87296 118 26655 57 215671 97 260993 391 9226 -1 -1
626 184648 433 75713 220 20255 332 47720 205 126742 747 101488 209 27185 675 15754 -1 -1
627 17748 74 14581 779 86118 135 97630 859 147674 911 15244 535 18242 427 48425 773 45740 160 107972 -1 -1
628 135621 92 65189 273 36649 368 224319 15 99454 559 38655 -1 -1
629 4274 574 111958 781 167457 473 65325 386 46530 539 50160 101 153538 -1 -1
630 56284 640 6092 267 60936 309 122649 4 21665 831 84285 208 54550 523 1486 89 191772 -1 -1
631 126994 197 23933 986 24087 853 49064 522 13729 72 87255 340 20362 534 91973 722 117570 549 39636 -1 -1
632 13651 408 49565 110 12061 859 23404 907 251287 172 28205 336 2501 211 53215 274 28498 305 137096 -1 -1
633 78082 783 32481 90 27114 279 6130 868 60290 88 23487 542 91715 22 4634 888 13176 77 116801 347 53545 39 91882 -1 -1
634 23265 276 157568 444 81850 258 47311 720 36950 915 38823 645 79653 88 2406 483 10962 856 52443 18 56588 260 10997 -1 -1
635 29883 257 25526 958 46954 173 6731 905 104171 754 58823 676 9581 531 61424 545 15644 434 42230 851 5256 171 50132 863 15163 176 44947 478 24067 287 58159 -1 -1
636 44670 966 36737 526 70738 527 56777 751 5575 388 4604 156 75144 359 6725 799 2438 246 25572 57 545 915 17038 519 252604 -1 -1
637 273229 316 103952 383 2627 162 153297 504 66563 -1 -1
638 18169 406 726 47 56254 844 25723 655 49799 197 2583 773 132512 872 73966 150 92625 316 30279 945 116839 -1 -1
639 36377 839 11062 802 43661 989 92750 714 16279 785 120314 684 41988 335 232327 -1 -1
640 37018 374 142550 994 11405 728 42157 630 65049 716 15075 691 30081 280 1480 381 38041 418 77447 4 30621 354 57174 323 10291 764 40688 -1 -1
641 24880 198 7769 992 43001 38 678 422 4126 57 33199 528 144204 836 13961 469 11206 32 77327 916 160487 204 78356 -1 -1
642 9974 157 31276 994 138213 791 45032 710 13495 572 40972 558 5634 54 18361 621 159596 90 57513 359 13450 646 61855 -1 -1
643 132706 282 4357 559 36667 181 30570 541 182023 513 70542 51 102358 247 11122 534 17367 951 11786 -1 -1
644 212363 847 58156 978 40111 227 1573 760 17162 588 70012 518 42778 534 7613 851 19980 144 30552 805 99064 -1 -1
645 6570 598 23409 691 46812 799 14783 870 13917 321 11737 37 11490 211 92912 53 108286 413 26745 498 17177 233 21043 324 56480 159 36304 224 103655 669 7020 560 310 -1 -1
646 38731 498 12407 231 95465 524 72597 551 46736 909 13994 100 196607 367 27218 997 95637 -1 -1
647 53958 746 70904 690 12901 719 67662 604 11834 607 44694 140 18592 544 170547 389 1882 813 15153 524 4761 91 12909 403 97842 214 15474 -1 -1
648 22944 566 181614 788 75314 48 77282 413 146206 193 5237 757 53578 127 23563 585 13652 -1 -1
649 121249 639 65180 530 181598 872 45807 979 49436 634 48920 100 38441 297 45084 221 3845 -1 -1
650 12012 807 25676 897 249319 307 126731 673 79248 139 7038 667 99815 -1 -1
651 84022 910 12252 293 78911 693 170365 263 72618 191 47965 72 28362 385 60983 922 44231 -1 -1
652 83778 356 40398 280 70881 933 59342 421 73886 239 271467 -1 -1
653 7679 894 63903 690 46802 779 137268 372 90829 262 38820 721 33340 118 126909 285 54141 -1 -1
654 79229 955 131692 823 29621 712 12387 752 20514 235 6348 18 10306 96 28570 732 504 915 10896 52 4162 562 17852 690 53810 208 19658 57 133428 514 40274 -1 -1
655 9113 855 10636 942 59112 214 54937 383 629 475 17011 352 41022 588 16414 842 35847 871 1306 959 44768 863 49666 218 127254 813 38469 906 91603 317 985 -1 -1
656 69112 453 93583 860 19753 195 2374 141 51331 258 19457 457 61326 511 282498 -1 -1
657 94365 868 49473 831 123665 229 35982 115 122740 538 13648 707 18034 786 821 246 99770 861 40767 -1 -1
658 32836 696 67880 235 29603 615 27363 822 38844 33 38884 339 251176 353 108236 582 4858 -1 -1
659 3907 503 895 202 144668 544 122343 332 8216 636 7057 172 20001 578 84583 899 43747 607 15964 271 59037 77 43466 378 17677 620 27355 -1 -1
660 24411 779 4893 877 62381 929 48398 220 5569 364 27305 177 77977 225 17392 665 1047 61 9668 690 26830 843 84826 121 205589 569 2833 -1 -1
661 24754 724 33157 873 188890 6 32356 61 62150 320 258084 -1 -1
662 75317 766 89231 239 70888 254 33725 408 119810 255 72872 959 137662 -1 -1
663 3554 598 3070 761 65870 686 6582 654 154664 21 224 540 24320 877 152411 628 2958 407 1329 918 184402 -1 -1
664 33478 988 15476 124 103961 54 81837 671 67672 548 73358 810 4038 88 34734 966 33059 770 151505 -1 -1
665 70882 816 40749 585 238234 142 1001 456 74114 318 68291 678 106261 -1 -1
666 12594 307 2750 117 62893 349 22474 844 56191 500 211490 721 16804 744 12783 43 178326 424 23204 -1 -1
667 306068 968 69764 575 63439 912 160321 -1 -1
668 156928 699 248924 461 26512 123 111755 798 9662 939 45878 -1 -1
669 82791 666 142153 202 77537 175 20116 847 27354 907 206625 196 43051 -1 -1
670 72255 605 40137 424 464124 339 23157 -1 -1
671 78805 645 41664 120 50906 137 34079 234 28451 6 13143 96 42978 768 9461 842 60673 759 26277 143 204892 865 8084 -1 -1
672 34134 744 117055 13 54589 429 27722 397 76037 835 37899 623 15475 65 111522 615 35857 824 89177 -1 -1
673 32965 504 8055 887 60161 780 36786 68 1461 11 110463 870 54223 809 108306 707 15959 531 73826 450 33933 52 63038 -1 -1
674 111327 984 71729 772 27670 955 19344 614 95397 85 16687 159 109892 498 147367 -1 -1
675 28811 317 151047 440 25364 137 35357 561 61011 356 43943 979 59470 806 86237 605 108214 -1 -1
676 2913 130 49238 50 21766 251 95306 27 79908 454 331 107 8328 528 33919 274 95144 277 70736 620 650 269 78834 979 8139 790 53773 -1 -1
677 111497 259 12366 370 115130 697 62128 768 298582 -1 -1
678 46722 573 278099 856 64069 634 66154 135 63303 976 63455 45 17697 -1 -1
679 37421 152 126207 523 40375 679 24263 642 147264 557 41193 521 20328 860 87833 84 74729 -1 -1
680 59261 530 127201 338 35836 188 22746 435 6953 314 21261 752 83478 569 19680 595 28495 788 118226 271 76429 -1 -1
681 113415 238 62279 653 22264 820 59156 219 97910 551 151097 205 28816 91 51910 457 12674 -1 -1
682 9420 300 96286 870 37785 681 102349 952 154976 279 188395 343 10372 -1 -1
683 173514 850 24293 653 32595 999 109051 647 112912 661 43785 200 77044 -1 -1
684 36277 121 116315 551 61097 774 95749 397 45703 200 55489 793 162755 607 26005 -1 -1
685 13331 197 113627 835 40513 31 24184 776 76159 409 21795 711 1571 548 11652 816 96018 905 57951 344 61397 1 23932 405 20631 570 14909 282 7455 26 14226 -1 -1
686 72639 455 156813 915 11913 231 59234 27 69770 765 42903 606 32846 73 103904 268 31096 700 18267 -1 -1
687 16860 852 54271 36 107717 754 7881 548 10872 721 18011 135 43594 923 56505 131 108772 949 2880 101 17870 954 667 757 61065 147 90941 -1 -1
688 37326 249 49541 838 16298 400 255533 401 53119 14 55014 892 25383 298 107255 -1 -1
689 20562 406 41283 989 25707 880 16082 591 22602 230 11467 789 2351 416 20636 100 7254 552 29343 158 148751 784 100308 578 70088 74 82555 -1 -1
690 71632 145 84123 664 71569 511 86798 221 63082 123 55025 371 37842 401 68079 68 21765 163 27962 399 11509 -1 -1
691 30090 467 43548 909 4866 172 54298 990 5554 850 34833 935 120827 632 28643 326 119943 469 16837 514 83603 189 9077 732 47042 -1 -1
692 7054 933 148024 292 219056 737 10604 741 47015 111 10657 39 34108 382 122849 -1 -1
693 122653 539 13134 707 18234 1 39880 945 288788 427 116799 -1 -1
694 192744 25 29400 211 66333 171 118573 61 67269 684 10112 572 115426 -1 -1
695 28317 568 85278 587 300927 728 18199 469 10214 699 37098 256 37317 970 48004 51 6536 531 27568 -1 -1
696 5640 493 123558 604 19646 870 16067 260 254156 628 4133 868 176389 -1 -1
697 192867 812 149182 827 65513 720 10342 122 181772 -1 -1
698 21155 922 43036 211 65019 342 48121 471 146841 467 32619 47 142784 802 99921 -1 -1
699 99215 105 74218 553 312230 597 114207 -1 -1
700 39793 903 30274 594 67140 90 160299 228 2218 66 99406 619 51621 544 112871 171 6141 41 29432 -1 -1
701 87946 580 42675 768 122047 712 172253 456 174677 -1 -1
702 16519 617 63229 167 21286 303 67120 355 142025 446 5006 956 69317 630 63123 999 80417 580 15784 979 53869 -1 -1
703 81899 376 130256 644 154588 303 17587 654 103651 749 55875 45 10031 357 1444 385 13242 387 30916 -1 -1
704 26994 555 58419 292 5679 802 310824 178 25665 52 109169 476 62903 -1 -1
705 121570 106 30219 875 91706 477 22265 540 87081 445 10625 810 12787 569 32172 95 190972 -1 -1
706 88120 704 6680 179 120398 856 107158 437 94351 930 157949 972 2123 817 22736 -1 -1
707 136011 805 13292 915 80296 956 85757 238 284529 -1 -1
708 75873 992 77573 504 14175 625 5534 683 76196 949 58848 990 12877 404 173293 953 105006 -1 -1
709 98541 936 110490 591 16370 695 121507 345 29855 559 5377 546 217523 -1 -1
710 46671 970 45408 344 311049 292 20084 503 33089 178 143419 -1 -1
711 21598 281 38725 98 87465 986 3171 702 182814 918 32561 864 20456 204 46317 466 33682 14 35552 190 97150 -1 -1
712 123241 267 242 139 69877 65 48487 997 94562 463 57014 944 56590 228 149484 -1 -1
713 36117 138 1380 826 126721 253 65214 455 28576 486 32271 15 89 283 170767 148 101954 987 36461 -1 -1
714 30579 375 77744 726 120298 459 112942 457 38185 180 37542 113 182367 -1 -1
715 25734 326 49757 39 14010 97 21853 677 198141 422 1846 401 1688 314 66637 217 29244 831 120945 999 18870 249 45858 246 2334 -1 -1
716 224247 665 8741 996 121995 219 114596 960 7990 702 42813 182 26659 694 8493 448 31178 848 12780 -1 -1
717 11961 206 39014 464 84867 498 1455 975 6908 636 76112 535 102887 248 95514 196 55287 61 78929 38 12267 820 508 0 33507 -1 -1
718 41112 504 112407 197 46220 63 100058 624 31816 703 75082 164 26802 569 374 295 16589 746 52719 493 95984 -1 -1
719 106580 45 285815 516 142249 282 43432 571 21682 -1 -1
720 185472 766 90143 795 36669 227 7865 67 98499 721 157526 29 23573 -1 -1
721 76282 389 46684 224 32514 321 3508 939 43477 70 177716 669 86772 562 786 127 85518 332 20944 654 25304 -1 -1
722 108841 386 112616 538 99658 629 28259 322 43048 716 65691 298 18158 518 18474 80 103339 345 1293 -1 -1
723 217049 8 41724 953 108753 168 232343 -1 -1
724 24760 886 79935 237 65987 778 281803 262 244 887 38443 110 108534 -1 -1
725 45742 396 83238 37 86932 792 77294 76 5277 875 3191 64 41085 169 82566 208 98998 860 15623 259 408 384 58592 -1 -1
726 108479 946 54958 152 200692 709 36278 406 15858 475 144691 15 7891 99 30727 -1 -1
727 172995 578 7706 198 51810 222 26751 747 195884 694 5975 283 72645 206 65764 -1 -1
728 54213 431 71716 810 237682 190 88529 960 17400 981 45900 267 43744 51 6300 553 34164 -1 -1
729 71256 904 27344 115 12780 189 101056 816 1519 452 21323 10 130259 944 27719 464 103319 445 102882 -1 -1
730 96893 903 6356 67 65461 62 114545 483 2535 839 50046 681 187211 26 39569 275 1578 20 2494 472 32632 -1 -1
731 2583 459 137527 929 222225 900 5039 953 23044 172 15697 435 51034 444 127983 334 4783 628 9454 -1 -1
732 252515 425 24105 26 21201 90 115851 154 16856 844 23770 266 145282 -1 -1
733 137148 778 33590 941 186213 48 9861 199 23784 53 208803 -1 -1
734 39365 181 103990 420 64471 94 43852 18 7689 394 83489 162 26536 103 10027 940 107189 441 112910 -1 -1
735 88616 48 31446 805 15856 715 33043 270 4495 856 20340 268 97987 534 58397 737 23716 243 13308 79 97341 510 58870 973 46411 437 5192 -1 -1
736 8679 930 12588 39 54035 764 89922 651 42392 409 60108 23 80541 250 15910 281 96812 972 20745 430 15646 844 80262 475 17655 443 3656 -1 -1
737 8256 477 595 62 46833 571 103842 770 30576 741 84783 505 48473 486 190205 820 51503 370 34275 -1 -1
738 47332 839 41357 787 28447 151 164891 256 762 253 73077 212 8968 782 17818 728 16865 94 88292 25 7670 483 103501 -1 -1
739 586 957 22912 944 74202 302 23900 379 25555 704 46098 122 115863 577 5180 391 27862 243 31693 791 220236 748 5256 -1 -1
740 204005 502 101429 994 27546 249 61208 406 6185 709 85485 565 113807 -1 -1
741 90464 818 81803 125 28900 704 40043 384 12406 857 83344 982 18616 927 56573 443 1991 336 36522 32 10375 110 29833 641 10364 507 9225 271 12374 740 62358 20 13691 -1 -1
742 52496 415 42593 993 29832 242 66007 95 59939 951 67958 938 46018 556 18381 677 215957 -1 -1
743 29652 635 20953 32 232780 854 11325 81 99742 702 82872 215 77122 435 45006 -1 -1
744 17405 612 24182 322 163177 584 46942 58 6232 659 119789 903 59627 574 162416 -1 -1
745 64874 132 27519 203 158736 641 28909 909 261861 719 27273 286 30352 -1 -1
746 523 739 236886 675 152609 146 62277 614 95513 714 51808 -1 -1
747 26841 403 26338 751 53893 663 214261 920 93127 874 185430 -1 -1
748 1181 375 3954 813 87929 737 189413 572 14288 426 80821 232 46102 928 175727 -1 -1
749 104271 717 19496 736 9047 172 101428 264 73425 948 197689 437 54564 132 39858 -1 -1
750 144639 217 27857 892 17223 436 204902 80 18507 156 2950 674 133281 10 44205 47 6000 -1 -1
751 5773 972 97039 841 99483 109 17743 430 31429 435 154346 963 119682 412 73550 -1 -1
752 13449 945 6626 471 31768 421 4134 77 53494 346 65121 201 5720 578 126956 742 39941 571 36720 303 64419 337 150904 -1 -1
753 129311 493 29872 961 19269 537 19814 567 50796 628 87916 247 14317 371 61876 241 34377 360 32701 20 24261 746 42762 418 20592 400 26148 353 4906 -1 -1
754 29978 904 40814 527 81404 111 102604 189 18722 479 42018 184 37613 432 49954 642 18620 610 28006 944 62585 229 22243 205 4051 660 18303 785 42373 -1 -1
755 235 760 27647 695 37350 154 22554 129 9524 514 147788 393 111309 752 35252 578 54970 72 18997 333 74468 551 59092 -1 -1
756 35053 243 125347 816 52354 296 7752 698 34277 297 182032 243 129882 458 32940 -1 -1
757 75122 94 120557 686 41848 858 21245 632 15627 392 45245 227 80718 831 8350 836 122024 782 21937 845 46526 -1 -1
758 141695 6 69402 906 85283 276 106080 107 126470 502 9184 94 61254 -1 -1
759 46441 8 44901 68 8320 909 67304 102 2050 251 60724 368 7269 814 27029 725 58876 379 118286 495 157648 -1 -1
760 469 811 127251 932 36608 174 41534 202 19018 697 14112 850 36285 766 30443 667 33354 385 57038 359 12077 952 39833 203 58681 330 55888 405 9914 442 26649 -1 -1
761 6678 235 94016 323 35736 702 14390 744 87458 246 65430 232 20413 438 37054 626 58875 149 45387 397 21657 582 49264 112 56620 10 6033 -1 -1
762 101649 353 2047 880 11241 623 76211 797 107796 257 99063 262 18116 304 6427 690 29687 324 10441 349 2874 253 111124 698 22863 -1 -1
763 2970 481 68956 599 182644 111 71070 832 34631 993 104217 82 103555 726 31356 -1 -1
764 59009 926 39999 699 57730 170 37446 635 17385 441 24001 399 108154 787 213775 508 41791 -1 -1
765 38811 105 29032 271 56912 746 111999 558 46198 294 63839 695 17099 152 143958 292 91627 -1 -1
766 7259 209 41527 988 194091 969 74940 927 37168 31 100789 946 2205 716 69404 183 71987 -1 -1
767 183991 811 25339 834 17878 252 78523 638 166452 863 6095 74 38860 975 34065 457 35791 290 6524 201 5909 -1 -1
768 5245 60 21423 747 66789 4 152379 795 29584 490 52323 637 113278 521 95660 220 62324 -1 -1
769 95941 946 12522 24 30048 894 44764 596 73672 982 79684 628 73812 554 125216 260 52314 917 10943 -1 -1
770 48767 367 24159 84 12094 494 305260 315 42906 87 128463 909 35101 77 2946 -1 -1
771 55038 393 66860 889 39619 365 195441 820 25300 693 116672 785 47035 634 6485 189 39546 306 7475 -1 -1
772 49637 239 1683 295 6199 858 43510 509 351499 262 36589 54 23187 634 33689 701 53532 -1 -1
773 36498 796 51744 846 147736 441 66837 267 8327 467 13085 989 53504 933 9284 362 148546 561 32734 176 31096 -1 -1
774 15193 814 13256 407 9445 850 100645 824 25771 435 80629 480 284597 698 47271 972 22814 -1 -1
775 10222 826 27085 508 68125 196 71011 462 3279 397 53578 861 73963 265 7652 479 68984 652 41347 177 114556 860 59150 -1 -1
776 87645 989 3565 178 141629 975 228874 899 9614 964 128429 -1 -1
777 60749 650 82717 547 176500 392 15086 370 162142 223 35727 162 2162 186 64500 -1 -1
778 137241 498 21111 182 126255 154 88943 354 104313 878 35165 682 29364 512 57165 -1 -1
779 24447 508 13165 807 124944 902 115168 791 10594 150 50588 620 11070 340 47371 350 659 723 3054 772 71159 534 22787 214 88455 66 15368 -1 -1
780 44152 405 11021 968 11455 827 33905 108 98462 415 101647 328 142323 129 27671 871 128693 -1 -1
781 116481 630 13100 872 72454 378 36046 943 16108 933 123472 254 92451 371 12078 200 40290 883 77028 -1 -1
782 1888 168 44843 49 71067 401 10088 372 57313 720 92747 143 108557 70 23438 959 33526 567 94005 370 27483 274 27496 421 6681 -1 -1
783 7475 383 968 165 109919 724 54224 385 22916 94 9341 714 52543 56 20556 74 6549 207 27054 230 22506 967 30773 220 38282 613 195765 -1 -1
784 31889 59 159726 534 100464 981 76975 270 35374 612 39495 959 18174 596 45844 152 5650 915 60463 211 25436 -1 -1
785 104828 837 127528 881 205220 602 66412 367 11780 111 83880 -1 -1
786 189431 77 5554 880 45806 772 157094 280 6835 382 71935 76 122660 -1 -1
787 18435 221 24638 899 99070 219 110030 216 95880 19 26590 250 21336 751 171743 82 7647 252 23871 -1 -1
788 204670 244 45797 126 15787 692 22961 536 1752 145 66002 492 103491 512 7191 877 56059 737 39899 269 35114 454 513 -1 -1
789 62531 765 104489 909 99023 126 13383 922 79526 545 68063 29 2278 407 89986 533 80063 -1 -1
790 112857 852 251 139 428 836 87947 827 39369 962 274726 42 46937 26 22667 376 14175 -1 -1
791 9563 797 21797 618 34720 578 104288 791 12539 247 87659 437 51681 389 633 36 31304 383 7348 161 13650 968 35082 389 34607 48 24249 807 21713 371 83543 796 8311 543 16033 -1 -1
792 35039 756 144498 374 93179 925 157163 393 93783 355 37708 555 38282 -1 -1
793 8538 971 159221 870 31065 838 341869 46 58965 -1 -1
794 22554 441 95671 165 193693 188 59192 686 22025 859 20497 81 51788 259 75105 706 59104 -1 -1
795 52902 736 67562 645 265732 37 157490 85 55893 -1 -1
796 36499 415 15969 201 45038 129 73840 678 179960 247 130892 556 90868 205 26357 -1 -1
797 9575 958 45719 634 4162 562 459 544 52390 879 101333 660 107744 117 152877 5 125265 -1 -1
798 6154 909 67574 763 226402 228 61261 438 113362 694 72422 668 52384 -1 -1
799 6220 503 83950 741 28577 561 74283 139 25513 383 46630 842 19677 46 245420 693 13986 363 54928 -1 -1
800 24535 116 107754 204 20173 354 22563 70 27361 841 10379 762 1377 751 68816 62 171822 305 7479 324 112056 787 24867 -1 -1
801 55251 405 29293 821 240829 226 111825 903 12387 534 23091 923 126748 -1 -1
802 47518 500 21389 570 166700 452 15710 395 151085 807 67593 777 4528 117 10746 433 114516 -1 -1
803 58761 880 28793 895 155102 786 215509 956 38771 263 102769 -1 -1
804 9033 516 90737 68 10320 283 38252 395 47896 822 15017 901 98285 117 11847 623 25869 170 141395 23 74225 276 26483 612 9717 -1 -1
805 32644 143 65382 536 89158 104 60979 638 11743 358 121295 181 69534 336 148777 -1 -1
806 42135 110 21088 469 44507 476 44936 124 2605 224 42842 891 50886 234 51213 609 78483 659 75330 77 30344 833 99289 150 15856 -1 -1
807 12020 34 30459 311 66134 682 199898 197 178355 940 24317 140 76018 534 11807 -1 -1
808 186405 274 6162 3 57420 594 45823 88 10812 654 77766 662 1033 122 32563 263 6225 852 64469 170 99210 599 11455 -1 -1
809 7434 783 70683 866 35592 972 347980 975 55650 176 51381 418 31070 -1 -1
810 126087 638 25808 475 264626 453 47418 640 135764 -1 -1
811 509 746 53441 499 110307 826 3353 504 178701 693 36108 237 46092 833 25042 879 10143 453 74821 630 45116 477 15949 -1 -1
812 88320 44 57514 662 30381 655 46567 832 12638 160 100601 746 18107 396 3277 325 50259 523 122364 375 59358 532 9956 -1 -1
813 5212 768 56224 150 33159 483 45849 789 66635 437 63775 85 54932 111 16216 373 50854 888 91952 649 77565 234 37149 -1 -1
814 5151 375 14857 594 50384 598 4692 592 71634 671 88471 479 38278 329 11548 858 22940 15 8081 263 29217 661 62340 325 25568 183 42330 484 69923 580 53884 -1 -1
815 129554 223 53198 39 35168 943 20312 92 695 370 23654 444 142945 699 25812 332 122013 366 8517 942 37487 -1 -1
816 34269 230 92027 613 269642 885 25522 506 36029 277 131982 276 9763 -1 -1
817 78547 909 3864 47 109095 31 42652 833 72481 4 119981 625 14113 442 28840 302 14900 854 60357 587 10920 907 43165 -1 -1
818 90587 950 184217 320 7001 740 241616 491 60086 65 16266 -1 -1
819 423723 577 143870 222 28579 935 3442 -1 -1
820 29189 94 45927 892 68031 181 30519 452 1818 497 27288 668 2822 916 111132 811 4881 899 18153 931 42342 785 46467 311 25120 844 37100 4 20026 834 64513 638 23682 -1 -1
821 84666 953 68960 799 46597 381 84787 74 2354 66 13022 314 4157 664 103877 997 78783 1 14395 965 8795 919 72295 -1 -1
822 91775 877 48139 68 28722 515 96159 903 16165 776 54699 800 96520 442 2257 240 30468 212 97600 42 2916 406 33957 -1 -1
823 11589 991 48817 246 71265 175 16053 239 16187 464 127617 528 146941 596 23085 710 137546 -1 -1
824 62830 193 52295 711 5787 814 664 210 66556 101 11834 233 87427 650 61896 91 63801 765 29368 175 73657 169 45568 757 37365 -1 -1
825 116247 204 16239 411 74778 571 129395 349 68206 595 96783 754 15168 797 71837 279 5057 481 5338 -1 -1
826 10529 945 2989 378 78009 822 31776 267 68591 490 44297 141 11013 635 27637 679 70864 560 128184 196 4926 979 58700 9 61954 -1 -1
827 34074 672 345325 246 79775 443 86534 836 53978 -1 -1
828 14496 605 27138 612 86567 997 60614 765 50310 88 25469 751 18493 978 208739 345 71699 830 1264 -1 -1
829 38348 227 60769 926 18771 617 240630 686 12642 164 35879 960 45166 201 23083 593 124452 -1 -1
830 113020 596 70800 217 196117 405 43267 292 56295 660 4658 77 26561 940 4597 348 83980 -1 -1
831 105009 170 52074 844 273609 178 25702 326 71633 724 71709 -1 -1
832 47022 990 1358 770 111054 919 189946 650 56876 182 96734 534 23794 158 14537 557 58004 -1 -1
833 131082 579 127738 398 150361 217 15667 75 78215 125 7462 645 62177 402 26890 -1 -1
834 209392 588 99780 478 4372 255 75754 429 113689 289 96488 669 338 -1 -1
835 29282 779 3062 945 107631 459 46820 930 44191 557 63841 790 12918 266 14284 856 2405 542 23565 23 140842 262 53320 682 57184 -1 -1
836 23221 425 36161 803 359047 999 12644 369 43075 317 109199 269 835 -1 -1
837 104842 845 6217 674 36045 508 40133 425 64981 768 37552 33 82244 939 42743 88 50601 349 20372 188 37968 149 16582 567 58831 -1 -1
838 7674 653 168029 238 106136 320 60016 122 43727 382 19452 973 138669 842 56018 -1 -1
839 36388 773 116270 476 32890 621 121261 594 22930 57 50196 70 6700 17 8544 184 41055 884 918 529 60051 60 100337 795 1501 -1 -1
840 348162 12 91656 244 85254 208 7168 952 67579 -1 -1
841 103289 903 37091 483 28876 102 325861 706 26465 379 20844 523 39282 807 13939 256 3961 -1 -1
842 164652 708 43601 473 35721 888 80178 11 19348 315 46813 7 12509 822 183996 632 12866 -1 -1
843 51384 51 117831 26 33558 311 64092 545 60727 303 38931 749 121290 573 41007 196 27551 884 43026 -1 -1
844 16791 687 67417 621 7514 799 61733 403 46870 469 26771 423 59420 655 139361 705 1047 545 51600 647 4151 457 18309 296 98306 -1 -1
845 15879 960 24064 854 243562 501 24360 858 188984 888 42637 920 60009 -1 -1
846 46201 125 10090 940 280283 997 71824 496 191351 -1 -1
847 12338 559 124714 436 52714 171 98704 791 65738 521 12467 563 30083 92 48372 291 71838 578 5535 661 77062 -1 -1
848 23973 299 119849 558 54262 548 5399 605 38465 65 17929 259 24593 182 18995 31 51585 397 21981 399 67936 92 79283 391 2566 114 20302 151 105 614 51945 -1 -1
849 45533 532 51480 658 151307 104 68951 457 24349 94 58489 902 199652 -1 -1
850 38039 450 114488 518 30266 738 27691 898 91923 202 10354 185 97238 627 16575 4 1362 24 497 284 107228 700 36160 408 21445 290 5966 -1 -1
851 45648 725 6362 271 15776 711 47314 983 168723 17 1192 842 14315 63 138850 342 14017 150 4450 743 47468 689 22753 718 6461 530 66021 -1 -1
852 17117 575 37593 115 28868 715 52365 602 121768 58 183272 625 158580 -1 -1
853 100876 403 52769 332 93238 832 79009 897 63479 275 151906 478 58398 -1 -1
854 35185 104 46933 856 1122 451 137038 109 149326 780 113875 761 15556 872 49111 922 4328 784 23495 43 23316 -1 -1
855 9207 682 44193 614 176717 474 25526 258 6980 927 54428 149 17238 774 173763 568 22862 631 43098 651 17289 828 7736 -1 -1
856 29634 310 155316 330 83643 225 1837 269 63877 483 55045 897 64778 36 145594 -1 -1
857 31117 576 5351 391 7713 636 14269 45 17872 691 53108 627 4750 341 15645 655 10970 589 59268 517 149289 27 11610 559 26756 149 6594 969 139642 248 44406 -1 -1
858 57804 5 5898 330 115399 507 179332 853 21432 60 24350 977 53023 417 41982 919 27850 273 72181 -1 -1
859 19522 80 13584 614 12666 83 10010 421 4899 885 21368 74 163285 470 183973 809 170061 -1 -1
860 24371 660 785 75 53529 127 151972 982 26784 417 130486 512 72453 1 41155 595 10881 944 87040 -1 -1
861 233888 654 72941 897 19182 178 75850 364 10278 957 28070 80 48320 130 61526 948 49517 -1 -1
862 804 47 18214 314 2734 409 107486 815 105388 58 16922 626 104755 301 7151 333 13973 145 80893 114 68596 534 2937 476 6702 582 11611 199 38988 411 12267 -1 -1
863 175160 293 21079 212 77053 864 8778 676 145728 491 46712 801 125034 -1 -1
864 27615 162 134730 489 45449 155 128228 839 108641 103 16948 476 68406 138 69593 -1 -1
865 56890 158 64288 649 64490 476 176271 383 15223 126 110579 549 72232 639 39584 -1 -1
866 78168 489 2671 655 20064 134 18281 381 8700 958 29213 174 6937 116 10302 572 15477 474 23790 352 366404 539 19307 178 20 -1 -1
867 264557 506 4347 760 43302 846 156640 607 57736 991 73154 -1 -1
868 42952 981 25966 500 54530 822 8197 911 125808 596 44227 697 190829 892 19733 634 293 314 8538 132 38751 722 39853 -1 -1
869 39740 46 1115 285 2961 245 42596 864 32583 134 25503 589 2247 619 60929 516 45383 761 21613 850 145730 692 9585 642 13397 447 112653 910 9925 20 19079 127 13683 -1 -1
870 40342 554 50301 949 21544 223 17127 630 26839 991 80397 287 33885 141 92559 301 112622 205 29914 611 11218 256 78317 297 3940 -1 -1
871 80679 936 17369 512 193890 120 43711 547 122734 946 141429 -1 -1
872 74480 901 25444 576 20021 8 96777 604 213212 185 64790 454 617 461 49816 484 1122 118 52662 -1 -1
873 24348 860 101283 688 63880 948 1360 994 114464 577 4055 748 285123 769 5242 -1 -1
874 67033 400 20507 259 24004 115 8888 736 3355 259 136160 825 59163 732 22800 111 90083 308 102190 420 21885 584 43371 -1 -1
875 151865 638 13880 273 34999 430 19508 636 9909 185 63309 936 15458 223 62967 454 46628 157 180713 -1 -1
876 240430 221 73913 751 73051 929 32919 392 29253 663 150194 -1 -1
877 29418 924 105784 749 50239 725 79114 515 140529 666 85869 705 31606 64 76885 -1 -1
878 128720 698 21498 268 43650 1 31695 731 81331 761 30306 582 40705 172 12212 73 55996 400 39340 974 25955 878 51576 539 15138 129 19753 -1 -1
879 112696 790 2752 757 31877 794 212854 759 78 374 20703 108 29746 877 56829 588 112754 599 7720 18 286 267 10955 -1 -1
880 50520 718 916 414 211977 608 67196 354 42935 775 118173 84 33163 374 74604 -1 -1
881 59297 187 62347 7 20849 458 351000 318 20969 848 33862 835 36517 398 14810 -1 -1
882 111068 995 185295 738 156137 881 14098 621 3958 738 116887 783 6543 415 5397 -1 -1
883 191894 267 97490 137 61953 678 35009 87 46734 624 46777 853 111796 610 7805 -1 -1
884 33994 827 27858 406 20200 31 85505 826 52738 187 119923 862 90857 900 117461 872 29149 453 21718 -1 -1
885 61062 376 10262 894 62702 144 333822 88 131639 -1 -1
886 24808 641 2040 941 83906 37 6663 326 16525 46 81447 422 93833 335 42474 728 31279 635 216512 -1 -1
887 11711 103 113757 948 54584 893 164282 910 48711 686 88524 174 66734 582 46430 250 4761 -1 -1
888 8063 737 22996 689 977 307 56930 320 185663 632 19441 432 44024 312 26894 482 102691 144 1999 459 129755 -1 -1
889 111050 882 267730 585 59441 847 28462 881 100101 243 5272 51 27630 -1 -1
890 5381 81 5388 976 25053 713 200103 685 165867 425 81 206 40117 923 30892 225 77548 234 11789 150 21280 821 15853 -1 -1
891 134198 326 55671 969 16966 789 9567 813 92968 108 30305 161 21903 246 17192 19 18333 402 4623 395 197471 -1 -1
892 12329 847 132129 975 41219 649 33194 134 52010 801 149474 165 179430 -1 -1
893 17381 744 16732 791 136501 169 101565 600 323346 692 4373 -1 -1
894 7721 575 9386 54 135955 168 61249 15 75997 616 34523 502 118145 278 92794 538 63522 -1 -1
895 65288 368 164686 775 40718 134 19775 759 11248 917 166781 994 97091 820 33799 -1 -1
896 114792 673 60239 986 10085 379 117127 746 17899 593 43076 59 18191 266 73006 109 30208 79 76128 475 17281 329 8171 486 13142 -1 -1
897 37727 621 46553 433 100357 976 49829 815 103321 666 67016 193 98304 965 15069 595 80971 -1 -1
898 63086 548 36317 687 311466 990 147951 397 30035 460 10876 -1 -1
899 20817 101 28374 1 49334 904 238861 477 66476 249 1655 72 41587 390 97136 932 19230 737 35980 -1 -1
900 148071 117 70281 643 19950 744 103598 549 47418 675 4132 249 6474 15 45117 427 12827 268 70339 573 26690 291 43842 -1 -1
901 74771 541 39006 139 9902 717 22234 17 138243 974 1645 773 24920 334 245300 420 43473 -1 -1
902 81122 442 223900 166 148330 120 22127 187 43664 781 45675 878 32783 226 2203 -1 -1
903 125 927 23407 957 221019 581 14425 852 22264 296 220135 622 49377 466 48779 -1 -1
903 39749 32 11025 206 34887 519 8200 676 51111 556 220170 212 79263 839 684 148 15832 32 138397 -1 -1
904 4111 515 132669 282 125542 501 21149 781 21232 729 22595 196 91222 454 76403 218 35358 569 66223 396 2780 -1 -1
905 22759 288 343479 153 96160 437 42999 132 15760 394 2490 144 24585 848 38711 91 12757 -1 -1
906 50817 635 87351 454 44178 914 46975 253 53823 170 24777 501 90970 816 45759 348 70948 304 83969 -1 -1
907 11047 169 159534 356 131214 875 18943 789 181970 429 7056 950 20119 773 69585 -1 -1
908 55441 257 564 83 369653 284 3255 156 124971 798 45942 -1 -1
909 6167 799 69787 174 65897 621 195 884 40737 733 128248 428 33057 893 255477 -1 -1
910 84046 663 21182 888 138655 918 23161 917 34748 79 85418 629 118111 737 17970 9 6994 836 14647 461 46332 189 7507 -1 -1
911 78796 671 68122 119 77686 921 30240 874 159140 628 5166 797 98238 611 21214 272 61065 -1 -1
912 40788 927 44661 806 166054 95 30487 298 48363 469 33021 52 25660 408 16917 384 86647 245 107125 -1 -1
913 35582 258 21548 225 118773 535 7414 314 61339 188 47308 239 35919 680 60326 856 3206 658 89766 761 1941 440 2341 91 48826 162 64580 -1 -1
914 2086 325 133408 118 61195 244 7620 0 44360 757 27875 176 74038 214 138567 949 13104 789 86197 863 10704 -1 -1
915 137955 691 125224 391 1125 24 42830 932 167084 802 9605 153 44209 460 60545 882 10794 -1 -1
916 46976 832 62874 68 28304 75 137542 928 81675 30 16897 498 77989 778 69015 706 10326 921 8433 102 36819 38 1332 69 21171 -1 -1
917 117820 49 90755 92 3246 635 16154 124 28097 991 188082 110 16952 327 102871 275 35304 -1 -1
918 19955 887 21281 157 63373 101 2029 278 57402 499 64408 655 57269 367 77133 623 14445 980 2421 87 6532 625 34435 696 45342 322 133330 -1 -1
919 76611 463 19375 456 94220 572 51671 166 20764 370 72508 817 34885 451 51344 936 12327 164 30813 993 135127 -1 -1
920 116756 769 139773 650 31367 98 24186 425 89918 346 142163 123 55629 -1 -1
921 14894 451 44014 764 16549 715 8082 604 10326 378 108164 856 12914 743 42817 540 7467 551 24943 958 38946 373 12134 744 43305 333 65219 433 34527 55 114495 -1 -1
922 21216 118 58768 141 20707 760 984 692 76106 724 149537 321 49852 221 52565 42 10777 921 91020 843 67821 -1 -1
923 2700 942 17194 918 224273 639 316152 68 39583 -1 -1
924 29492 856 52642 665 33550 991 25030 748 1129 298 139495 771 28503 873 138011 13 3482 142 147899 -1 -1
925 120588 52 202722 389 87787 108 456 706 70081 686 118091 -1 -1
926 2654 923 54242 424 55703 544 37116 27 19699 347 39243 811 3001 30 15357 133 80148 790 2523 726 11192 581 36155 330 46750 636 40030 678 48525 299 73165 881 1967 561 31103 -1 -1
927 131 755 143814 545 115674 135 140671 882 74661 481 106474 954 18302 -1 -1
928 14132 828 94576 443 126454 59 45646 852 143388 217 80224 20 59401 17 26756 15 8256 -1 -1
929 16340 702 120218 469 28478 764 36083 878 11509 841 9181 338 145585 530 43869 270 187809 -1 -1
930 8819 403 18036 641 8207 854 5041 170 56883 492 7490 130 17444 148 113151 443 13525 0 20956 921 70692 878 137406 435 76685 931 44966 -1 -1
931 284403 749 43443 545 15817 739 17435 184 34618 705 30373 124 173618 -1 -1
932 127844 401 102911 127 147573 762 47430 135 29294 468 23659 545 120960 -1 -1
933 7080 567 5495 303 88389 167 108985 630 23307 429 62186 730 25674 539 74642 345 9977 408 32175 901 71583 478 7490 954 30528 37 46929 475 3792 -1 -1
934 12313 892 62820 598 12675 207 40937 257 13830 675 21446 278 92551 359 26545 899 38973 989 2199 256 31737 960 22483 64 57853 783 28971 520 26607 775 16815 713 78011 738 12215 -1 -1
935 83686 416 660 28 74129 188 63800 410 80931 634 38014 459 31385 357 180930 810 45701 -1 -1
936 58920 636 14889 270 95168 51 28442 850 31415 518 32406 473 22186 94 57658 61 56268 257 133246 150 17750 999 2570 844 21479 -1 -1
937 45383 239 2821 907 37823 26 83144 684 156373 887 87957 371 19010 728 58458 666 108720 -1 -1
938 76521 919 83269 417 5036 141 20151 20 36648 719 241680 469 71343 229 41731 134 22983 -1 -1
939 19221 904 10731 598 40399 264 94461 33 31628 581 47807 118 96301 318 43835 503 29126 598 184697 80 1301 -1 -1
940 47598 829 28445 721 27716 602 20925 6 16622 375 23056 417 35238 799 101324 349 35363 189 100922 785 11477 392 150221 -1 -1
941 26966 704 61174 180 8072 292 58901 529 105043 495 20300 220 10457 304 1741 607 52348 693 968 716 39405 915 85912 445 24981 956 26639 880 31132 197 45049 -1 -1
942 2732 59 19560 951 229188 445 57508 492 48132 365 81763 712 24781 166 136002 -1 -1
943 17583 279 120202 690 121256 770 122451 59 218289 -1 -1
944 23764 610 186785 495 23467 619 165655 501 40354 402 7389 913 147766 727 4285 -1 -1
945 10586 382 57743 184 54783 402 34162 157 1215 448 224284 758 83325 847 2185 917 6634 834 36162 313 39564 838 48412 -1 -1
946 38133 588 154805 896 6537 41 15629 179 141517 607 66353 632 10829 452 50004 802 15807 419 65761 443 30450 131 3533 -1 -1
947 45375 937 41506 249 246145 308 11093 641 147315 628 50774 21 57586 -1 -1
948 49378 599 22673 438 75694 900 154467 898 83457 716 6878 648 7609 135 25413 396 151109 650 22924 -1 -1
949 33501 590 261218 156 55236 635 3073 464 40480 278 49709 105 114749 755 41487 -1 -1
950 45247 947 28954 645 4470 75 59588 620 31962 437 36681 47 42084 567 194824 970 39501 780 116138 -1 -1
951 22344 412 36367 803 672 357 129375 194 171927 966 20337 215 96616 171 30135 220 29603 269 26267 749 35811 -1 -1
952 15067 284 147425 856 11150 559 91682 592 31600 742 10465 264 53077 721 7742 145 9170 659 1202 911 87266 696 11372 745 34484 405 30163 217 27268 463 29820 -1 -1
953 15620 308 117768 849 83031 312 121990 269 21393 376 34022 331 169285 0 3040 299 33082 -1 -1
954 94841 704 52681 757 38410 657 124814 773 89671 249 3195 808 37341 552 48653 719 52252 628 42072 403 15536 -1 -1
955 75405 884 66835 681 1457 777 106387 2 110183 794 226408 822 12909 -1 -1
956 98470 448 60483 597 130544 267 3028 730 2966 200 41441 506 84745 133 5585 178 3163 692 38316 679 43972 987 22916 278 63594 -1 -1
957 626 976 10358 907 37224 848 37489 206 138044 124 4221 791 49762 720 32095 355 66118 750 7452 556 98811 532 7747 989 43413 968 49648 491 16276 -1 -1
958 9767 48 74430 595 14279 709 210553 588 1391 790 81308 856 18581 172 18255 707 11235 501 156601 909 2994 -1 -1
959 244489 108 37678 864 84570 112 29344 689 34082 251 64441 656 28689 681 15836 744 60611 -1 -1
960 16157 929 75497 621 7233 695 126464 651 35683 8 230776 775 542 141 52789 520 54541 -1 -1
961 53804 191 52561 719 31343 915 11408 191 268907 565 13677 708 52773 223 11336 25 103687 -1 -1
962 54451 265 25468 118 7248 135 31281 369 89842 754 5152 625 173154 759 114239 387 11062 54 25700 468 61386 -1 -1
963 24118 219 20894 589 99940 452 28801 396 180580 828 9360 859 29383 57 32708 655 16605 111 21720 591 65471 301 69738 -1 -1
964 17814 114 2607 445 211224 942 330644 169 37423 -1 -1
965 107300 240 94817 872 41598 473 17798 798 53674 265 9169 573 163514 711 97014 816 14513 -1 -1
966 44695 800 69639 6 10630 993 231661 665 58962 648 66294 619 14809 587 19144 795 13694 685 60557 513 9420 -1 -1
967 60840 655 20138 477 9151 642 138260 499 27221 647 19321 741 109938 360 62789 317 41439 680 2250 566 65737 195 42053 -1 -1
968 55307 908 74426 71 109956 730 53014 304 67703 722 31203 142 38814 310 142345 543 10749 776 16008 -1 -1
969 49892 851 183925 234 15377 47 85882 392 85235 801 5335 762 18161 612 83344 689 38451 42 34004 -1 -1
970 3737 477 4523 431 45852 76 7342 432 140785 939 91895 590 48054 224 66172 576 8139 757 20452 688 326 189 28029 149 58356 10 362 887 74964 -1 -1
971 8592 736 7891 63 125401 79 43151 986 10986 60 140349 571 10780 835 43152 129 52357 633 80082 788 76434 -1 -1
972 5983 259 9543 953 18320 884 10317 316 98555 633 52324 385 107341 671 22124 445 27862 635 1362 930 14019 287 172866 653 58475 -1 -1
973 1450 748 71551 126 16588 156 79474 483 32647 200 93730 529 35709 867 43943 230 123787 761 44977 904 1711 739 53588 -1 -1
974 100163 901 26765 631 73051 417 57585 714 4191 961 109319 271 80702 293 8966 750 99 694 13541 799 124869 -1 -1
975 16704 844 58517 662 1960 210 18214 641 155708 452 182873 372 73724 171 56394 327 21330 671 14051 -1 -1
976 680 499 53233 273 50191 749 31060 313 157281 267 10287 431 114187 576 175967 274 6717 -1 -1
977 95622 518 44642 903 21040 944 167718 222 175135 875 15357 404 80174 -1 -1
978 134039 361 59844 947 25732 168 147874 684 59178 627 5101 565 54119 497 14138 379 21344 627 78002 -1 -1
979 98956 621 42917 63 57809 402 197999 19 202124 -1 -1
980 82957 902 51522 792 27320 906 49178 765 8776 371 77560 26 42696 921 100375 754 42400 131 112853 222 3528 -1 -1
981 42963 174 33044 998 220097 939 29085 769 77644 954 70352 21 24862 44 57560 -1 -1
982 85714 381 33659 849 3593 712 117380 316 32506 343 69814 64 35761 55 3960 364 19129 685 127895 386 35720 970 34185 -1 -1
983 66085 618 13436 604 3985 935 56918 66 142394 359 11478 992 64789 99 77346 220 1901 365 107911 474 52913 -1 -1
984 111421 97 114605 716 72370 76 178504 689 27162 800 94987 -1 -1
985 157984 103 80316 566 253775 31 34527 607 47185 814 25963 -1 -1
986 118918 412 127216 157 69770 427 81491 385 70952 570 57245 150 5608 553 11053 379 57329 -1 -1
987 118774 78 138524 892 18948 729 28698 806 44793 585 28760 960 12857 722 50666 732 110353 922 2672 309 15010 829 28994 -1 -1
988 33442 664 62746 782 14757 889 10939 772 61146 328 117865 497 22969 364 58748 289 119952 955 96781 -1 -1
989 27109 423 87432 896 78258 582 144533 900 24623 767 70750 814 7156 957 13372 172 146042 -1 -1
990 47263 738 112599 743 15625 718 12713 210 43631 195 23258 936 38456 67 26184 746 16073 204 50644 36 2218 84 35632 712 13845 319 122343 355 38308 -1 -1
991 11678 93 46961 462 87774 680 61545 488 4066 688 61522 189 63499 200 18222 665 1315 780 13028 323 10529 810 1318 901 30316 508 145881 966 41594 -1 -1
992 32910 673 24182 997 33836 292 5168 910 42533 314 20255 114 118375 615 196977 227 65529 308 59433 -1 -1
993 95346 341 39777 350 42060 506 87348 391 50135 596 15976 766 42127 776 96722 637 18467 654 10344 543 32947 776 17078 808 51102 -1 -1
994 41433 134 24132 881 24821 70 2894 261 106777 403 132837 353 153441 941 113072 -1 -1
995 3264 573 43419 168 95791 7 63056 13 4892 610 94213 902 56961 134 180027 616 57962 -1 -1
996 46436 759 224728 380 2849 29 153334 926 172437 -1 -1
997 57182 258 7598 580 23123 706 86146 787 62158 490 39369 186 12579 211 12500 415 43946 192 199798 693 1589 208 53349 -1 -1
998 76162 829 120010 903 66195 493 9234 489 25300 592 16657 502 11376 670 89048 98 25584 851 10177 610 26049 427 6810 483 13211 373 2562 138 31125 950 47913 847 21585 -1 -1
999 26591 60 27206 873 4315 795 108666 842 42478 627 99500 445 16188 616 33061 783 51709 445 62020 439 9224 827 53614 692 7470 553 23242 419 14208 999 19888 -1 -1


==> anc/Known-Optima benchmark/long-js-600000-1000-100000-1.data <==
1002 1000
0 7342 266 665 144 15521 795 663 996 7135 441 7717 114 11512 179 429 166 10891 112 2933 485 5334 268 345 407 1109 399 5677 180 14738 243 82 788 2881 104 4946 509 2316 419 5434 639 12501 306 12876 525 1626 15 3048 53 5015 989 1118 927 3993 956 4568 418 11996 43 11469 532 5764 175 673 166 1264 710 2635 767 8348 748 3496 73 883 861 3961 656 4135 693 954 704 11874 894 4549 137 5133 462 12306 20 4823 637 5731 61 7367 690 3014 134 1990 250 4609 266 8681 910 7990 255 3126 28 7026 77 9436 196 8651 145 14363 533 4911 471 10210 448 2076 998 1567 473 3492 882 181 784 11364 637 6085 787 9590 817 940 516 18383 823 5717 795 2543 688 2513 895 7948 903 2716 300 6038 268 1739 365 967 390 3 109 7087 347 1657 575 2616 7 6727 87 3353 338 20959 866 4987 704 3167 737 6549 674 10777 682 20017 132 15615 865 201 36 517 68 10200 242 1444 71 2601 172 1020 905 9904 949 15341 704 2763 895 2646 991 411 536 3551 135 2571 4 1898 287 219 980 7461 642 3177 -1 -1
1 7170 775 2238 252 4438 537 2575 873 180 282 643 334 534 305 6833 179 3751 256 586 67 2847 860 2657 926 3360 371 3694 210 2659 569 4154 423 1638 247 9725 918 20906 719 3077 763 11538 16 16484 170 3287 451 2373 342 333 889 4016 348 11739 640 7686 244 1375 715 751 608 2271 885 13179 81 3483 231 4065 514 4547 240 2838 955 134 281 19541 476 1937 632 985 63 824 309 11979 864 2302 803 3289 537 5663 687 185 44 283 807 4268 959 5183 382 7536 15 1150 772 6627 848 4900 405 17769 917 7779 229 612 205 9207 451 45 767 4120 373 10723 237 8621 325 139 811 16563 673 5238 462 4379 47 5648 464 302 103 5040 899 9721 415 12435 520 4131 170 4925 76 5490 183 27498 305 574 45 3308 924 4925 983 8750 52 3376 664 2827 577 1641 686 29699 208 5240 357 2762 789 4819 71 1250 296 5375 446 6608 927 9357 703 5511 416 7839 624 5951 492 20625 18 8750 30 6741 876 471 924 1044 269 8087 658 7860 779 3545 554 1625 757 1104 105 6884 801 1142 502 4014 718 5977 891 646 517 95 -1 -1
2 9116 428 906 399 1805 874 1066 112 1036 852 16975 198 6950 926 3231 538 2055 649 49 66 10682 424 2860 211 1934 198 19162 565 3896 715 37881 563 7980 194 12391 237 8901 158 24835 235 696 441 2753 922 3802 807 264 308 1507 106 5334 780 16046 272 3329 646 3998 345 2811 873 12146 577 4480 955 30334 645 4971 681 792 469 8675 876 11726 284 2152 449 8422 232 469 891 9558 403 17032 225 11480 793 4124 957 3146 368 12070 405 5420 730 1815 77 3168 249 3748 994 46884 733 1286 423 5425 280 15820 959 20595 628 3222 356 1015 409 10599 253 4719 553 3612 180 31386 205 1478 794 1788 352 1427 11 1541 874 1404 257 3592 543 5140 800 1695 480 13083 159 1473 498 3240 899 730 18 1862 970 13109 775 6184 437 5217 421 18863 -1 -1
3 3939 319 175 380 6361 469 8126 719 1353 369 9596 803 3737 959 1657 726 1477 111 4932 548 3730 127 990 453 2409 237 12223 736 2346 97 3544 430 5014 73 9147 460 6085 536 3103 656 1152 391 12260 43 6939 877 505 121 3576 320 9108 965 14642 183 3800 456 17665 59 1603 663 617 973 11020 616 11738 903 14524 374 381 792 15211 803 28533 253 719 399 10082 428 48 549 918 435 25079 162 5974 687 204 838 11202 126 11448 575 2636 745 143 80 10194 297 2618 885 1592 550 12015 537 8212 166 14961 19 3714 565 4445 446 1080 131 2150 845 1612 762 2889 851 20758 922 15102 253 3643 975 6746 293 4013 248 1021 366 1237 794 5956 6 2296 597 2348 972 2721 467 6903 806 9610 869 12182 552 39653 575 1476 712 4712 969 5977 647 1961 421 3534 926 2085 629 5737 142 6554 698 23844 490 3047 689 2764 125 7852 673 10496 678 8037 -1 -1
4 7917 118 25218 306 6801 691 416 521 6586 541 13363 41 14222 591 1308 1 4696 728 2656 226 5475 303 5946 542 3086 639 2978 9 15810 214 2716 264 10955 554 9526 580 2592 564 300 219 1464 383 2959 500 994 158 828 237 825 773 4343 361 14595 992 12314 189 5276 29 14752 608 4625 451 1509 982 8074 260 19176 990 4605 28 1960 95 38375 176 976 195 756 622 826 27 361 228 560 165 9100 293 13237 634 3757 695 17873 58 1067 164 2883 155 389 339 145 652 8032 107 2888 254 2736 615 622 624 2827 562 1392 120 1073 5 2237 724 7484 542 5829 34 10200 306 5404 539 2728 155 1723 548 9324 511 380 152 2018 980 12595 45 745 963 7112 691 14397 764 5924 517 1099 896 1385 735 6058 447 571 435 22866 377 8575 553 3202 459 26110 334 1335 961 45 622 3787 930 2223 231 2320 93 1067 684 13539 252 6725 776 1085 682 7668 601 4033 351 946 837 253 203 4303 7 6157 612 1293 41 10978 666 440 321 586 965 7261 418 4447 593 10174 -1 -1
5 3558 214 269 502 10864 254 27006 427 272 822 5598 320 3573 177 8021 936 9342 842 2798 579 3423 101 330 895 21711 873 424 889 6474 776 1449 278 620 535 8904 156 6722 966 3523 419 5723 682 1723 390 5283 376 3553 707 1869 910 8596 538 301 441 22406 240 4327 548 13352 777 4318 299 20 810 3512 345 19 550 1226 282 1901 813 4663 595 3974 60 322 213 4863 11 8959 339 34214 613 1562 379 12793 167 1346 550 7025 487 15460 55 1623 175 1369 938 969 350 10377 388 2210 175 15290 71 5522 112 9170 898 6139 854 1109 463 5907 303 20993 982 8548 952 8119 366 15672 428 2243 161 12017 215 3575 694 3808 407 1113 898 3714 345 5140 484 1743 879 3002 805 968 101 12816 624 3983 384 5119 30 1505 335 18083 532 3156 937 1337 692 971 972 11161 578 18752 314 120 491 892 138 3434 239 621 286 4574 614 3042 305 1356 525 1440 42 745 152 1599 802 7479 943 7401 224 929 165 415 946 1471 798 2259 946 2011 469 5419 497 20681 144 1872 390 911 569 106 832 3401 195 439 628 1421 -1 -1
6 7563 635 936 834 3990 443 170 68 7837 554 942 331 1139 611 7256 838 4688 442 9732 930 1080 779 1560 900 8469 786 8379 172 8235 612 25177 176 12559 749 4985 13 2603 635 54 525 5410 197 7565 969 2039 149 68 890 9898 949 22659 811 5420 370 4743 191 6591 357 2412 331 7379 207 237 11 2157 272 10136 409 9851 256 14023 93 8560 247 4167 329 991 365 1883 761 3039 856 16106 448 4396 883 449 703 6754 76 2106 953 1070 323 806 581 6919 236 253 703 799 437 8968 243 1356 92 13916 372 8496 234 433 97 7752 831 12838 245 1550 343 5441 978 2146 285 1145 591 8775 665 813 750 2636 933 12355 405 2612 66 14817 608 411 774 8929 130 1377 479 2317 957 10845 781 16959 622 4619 628 6231 188 14387 173 4507 399 6909 844 22482 831 2962 854 5483 461 1526 428 1119 705 9148 263 2634 949 8548 601 8916 690 4769 375 1923 665 5221 631 9513 621 1632 575 793 56 13706 312 8712 311 4617 233 2960 543 1830 61 3300 54 4650 370 840 469 2353 -1 -1
7 2604 284 1279 215 2290 994 8619 325 6530 221 771 268 362 650 7439 26 342 268 19933 958 1592 16 5599 625 3024 920 14842 632 17672 9 156 570 3564 298 5282 97 23984 424 4980 436 10123 40 5597 327 13742 171 10054 41 1927 495 21517 839 3969 619 1590 823 16113 239 9481 689 19132 164 25206 643 26734 235 7703 846 9414 699 954 290 3126 105 1983 193 3649 837 15443 431 1804 658 2023 907 16763 771 11643 485 60 928 669 809 1751 187 4059 762 5627 294 6525 359 1361 806 4386 678 1770 129 1768 302 8177 370 5495 374 20595 420 2671 705 19483 620 78 751 1854 526 2040 4 6113 867 158 889 690 138 8152 639 19217 234 3947 309 845 382 4727 668 1450 179 3403 431 4529 167 18398 390 673 368 2290 495 2066 217 1809 645 361 187 9135 170 10439 811 12334 611 12145 964 14482 356 710 532 2344 -1 -1
8 672 751 7104 418 11437 326 952 249 2471 105 17760 224 1567 580 5620 870 7188 907 4511 160 26096 495 4818 622 12244 355 4184 564 7233 368 7317 835 2213 937 16676 948 17623 265 1357 452 2739 953 32 339 4422 95 1995 109 4053 440 4122 661 887 837 973 462 3286 304 4999 574 8039 363 17757 477 9980 75 15237 864 32117 250 1731 598 17336 14 21539 720 29170 638 3931 649 3156 441 9978 148 6470 701 5926 648 2787 430 5512 317 614 203 2888 180 369 88 2300 99 1676 797 9138 787 9347 126 2548 812 2183 884 1114 383 12000 596 6224 712 845 244 8382 470 4864 934 18867 970 4274 176 4833 728 7975 430 2761 523 13125 731 3267 276 3253 696 894 100 268 519 1844 472 9703 304 4919 369 15542 306 316 428 7189 114 4876 545 2919 502 6176 328 7148 404 2124 718 5465 263 106 123 5734 479 13040 513 11131 -1 -1
9 10671 672 6172 825 8496 505 4222 683 830 222 14717 600 278 863 16589 575 6363 926 5279 162 2653 269 3320 627 3471 205 6441 817 1239 893 2267 175 1235 139 1919 163 7194 391 6437 397 19340 445 232 956 5952 485 12261 638 1097 177 7373 91 615 90 725 421 55 917 24377 760 836 721 4121 554 6858 668 5745 130 7930 625 12590 609 922 47 944 346 3143 893 17960 937 8494 897 12369 31 796 655 2937 509 707 876 2072 90 22163 701 1727 548 721 829 1107 409 13515 227 1885 568 5860 251 20670 216 18420 275 574 776 2379 741 556 973 1845 221 766 138 7727 739 14797 694 1195 434 5963 44 127 985 2486 223 780 621 1151 94 820 610 7977 519 807 106 2243 989 9783 150 220 946 15724 818 1961 125 21686 253 20035 416 16463 377 4523 137 5085 166 375 8 2568 888 6192 985 732 898 2153 455 1268 17 3680 825 2083 163 3562 158 5015 770 4858 216 2131 527 17105 729 2059 327 5165 76 5423 634 3610 777 1388 703 2934 899 6549 953 3399 887 255 870 8257 210 4597 -1 -1
10 594 288 5410 685 11177 871 11147 803 1197 369 3804 983 4847 758 5210 474 25859 194 1457 127 4472 608 1836 754 12065 708 47497 14 6523 840 12911 421 1420 33 4189 22 316 866 4451 392 10674 382 328 413 6235 580 8981 429 3466 462 1761 715 7520 777 7580 392 4220 787 1026 759 1013 779 1701 398 6092 317 8805 250 1459 709 2019 222 35 887 6316 519 3013 550 3361 787 4311 731 3316 190 4550 390 24553 210 5426 115 12168 367 3687 738 1680 580 9736 117 776 711 7199 702 5395 317 1264 149 122 306 2250 459 6658 878 7707 508 440 905 444 678 627 539 696 283 3439 52 17445 932 6447 277 1422 890 16708 282 2792 654 643 825 11951 480 7548 413 1124 220 13632 579 1198 533 12955 75 8229 303 10765 178 3942 821 3355 932 1511 177 1935 785 2572 216 5192 9 3560 350 1049 329 2737 51 1339 162 1556 608 2643 14 4810 577 7083 440 106 728 4010 193 818 722 3670 391 12294 161 7754 465 9653 258 5700 540 543 263 3831 602 5394 51 400 509 11219 270 2281 354 5663 614 8103 617 3306 -1 -1
11 2077 278 2335 597 11630 959 8285 414 8020 921 1561 700 2597 550 3723 867 12036 722 15334 488 6373 264 646 333 770 593 14961 331 7671 544 962 825 193 476 14533 534 3301 206 2134 792 1172 396 1256 818 7654 575 1083 358 1021 504 924 457 25518 499 607 991 1069 54 7650 788 9982 364 18757 327 3849 370 2522 946 315 290 1017 895 6238 167 6022 638 2304 684 1445 580 3194 716 5913 236 7810 93 2591 969 23499 457 331 433 15626 969 27716 914 9 981 52259 780 24133 894 3250 248 16710 25 6421 746 10026 32 2867 245 9155 490 5982 133 4278 951 124 442 10998 280 1161 174 2875 517 2111 442 7601 647 1139 502 1430 451 3893 28 15167 269 5266 680 700 978 1576 372 848 59 4448 396 4539 812 2625 42 8013 124 2296 153 14398 449 30000 879 2647 379 2301 210 866 54 14254 5 5732 424 1252 471 837 118 918 253 4678 120 2614 150 905 -1 -1
12 1868 244 253 534 3447 126 4523 372 3817 171 7158 586 16218 504 6550 712 7 414 6428 609 6680 448 4901 458 412 494 7379 514 5481 60 3649 563 1115 354 2579 678 9907 528 11515 937 1792 393 4973 126 3124 391 3473 882 11831 92 5362 156 6295 300 3480 788 1418 142 5205 593 5591 365 3113 118 2856 494 5881 433 2029 806 4736 860 9624 573 14539 575 949 673 23680 496 2028 534 8052 387 5429 130 3564 517 3653 634 10563 826 9504 856 14967 419 6620 435 6314 751 11310 749 1797 931 5137 801 2171 910 699 804 1536 894 2652 92 2106 64 19804 521 14962 634 583 755 6238 653 4403 613 563 430 3215 808 2347 31 1726 810 20006 56 830 804 9074 341 15113 594 539 900 2401 330 1543 589 10650 73 10936 945 2373 975 3389 202 9361 678 15907 448 5724 244 1519 433 320 920 2162 490 4076 498 1369 560 17008 868 2056 953 3566 917 1400 204 4598 806 3360 714 12568 235 16854 775 8340 276 7673 153 10137 209 13656 670 4048 609 1179 -1 -1
13 7021 119 5955 505 85 643 381 930 327 953 2704 346 9143 718 964 350 1011 576 917 424 6399 575 4606 703 2557 929 5346 381 2732 481 4083 767 2791 180 41 176 3197 283 11035 133 20172 766 3741 764 8353 694 12824 136 7749 106 3443 503 626 361 7253 847 2261 978 1338 458 641 530 2742 258 20215 764 3699 790 1620 796 3653 563 9942 56 26902 886 1195 385 261 944 4455 766 14426 414 4925 698 14217 511 1258 244 14696 440 52778 133 19454 317 7109 309 14340 24 2038 380 1512 999 3318 660 5324 443 2265 693 3699 383 8699 855 20654 837 1624 978 10071 899 5346 150 7831 78 1534 82 6345 192 1736 622 9565 248 11434 363 3040 240 230 526 2815 251 5492 928 20091 406 30182 303 8668 518 4099 405 1257 658 3096 797 25028 444 4119 452 7166 631 1825 55 5425 135 2627 916 1421 714 3834 57 4890 -1 -1
14 4944 268 2333 381 185 885 9141 73 5375 755 557 551 1479 168 515 326 8210 73 11120 364 778 407 13882 451 771 170 11602 898 21063 445 206 657 8810 5 8375 553 15166 10 389 542 622 758 2130 619 8262 636 902 429 202 843 14383 989 3921 55 6146 641 1679 766 9474 126 2965 576 8062 625 6592 355 10983 72 16900 977 1490 523 7165 897 862 296 1834 735 184 580 3619 151 4005 126 1399 531 8466 878 12959 829 2796 665 6220 927 6604 521 12989 690 1903 564 6368 276 1035 24 4929 214 806 500 4024 66 16948 236 5599 937 2359 70 13670 541 5571 526 7646 24 8683 690 10335 961 73 590 519 161 120 850 143 664 3667 184 1279 943 2658 699 1469 796 4857 7 1989 710 3558 607 574 942 4455 540 9243 159 1077 522 4900 800 13725 691 2166 732 3161 183 12658 509 395 340 3900 264 6929 610 9404 189 762 370 10168 754 6242 443 1411 692 4335 350 10089 747 2277 722 3927 191 1592 519 9206 310 9783 655 4551 802 3250 432 1300 135 2203 297 5457 42 1651 998 292 229 2076 301 18988 428 8014 466 1724 633 914 466 502 154 2336 4 2009 19 1248 983 8185 581 3330 -1 -1
15 6495 944 6469 119 12359 195 19919 729 3946 819 2646 363 3651 335 2962 74 925 680 4065 459 2186 999 2667 870 5426 459 9323 478 19366 220 12451 49 1207 652 355 525 5320 40 11466 626 50 739 4529 325 15940 126 7338 682 5864 655 5156 118 4508 961 2021 532 17212 708 2199 889 3066 313 34606 80 265 69 2664 30 12971 179 3263 709 13750 748 4693 507 902 584 13053 624 6644 644 1423 42 5434 71 34 950 5325 883 5395 520 13670 47 1294 178 3033 797 25388 596 3545 184 5020 73 4022 583 200 878 1742 57 7810 38 14581 254 7627 962 5630 935 3784 939 7256 250 11779 137 8410 507 6635 866 14643 920 213 951 791 357 3745 285 6268 446 3430 160 4444 395 173 624 5651 946 324 996 23279 431 9678 968 23442 669 1379 444 835 819 9696 779 5367 23 7283 800 2831 976 1465 529 122 303 12353 444 10156 706 833 433 1773 -1 -1
16 12286 406 311 692 620 515 23100 755 4324 198 5167 832 18 800 759 69 6872 674 16036 16 8300 571 25612 163 1407 821 5679 588 4978 632 33082 44 19034 778 3907 837 1426 593 1920 602 572 570 756 321 7722 313 1881 768 2860 100 3208 199 7440 908 28114 196 4381 822 8445 117 3809 730 2264 651 1028 690 1838 876 375 791 8859 351 4445 904 4285 712 3788 373 11426 455 1618 481 1317 471 11128 363 16668 689 1729 130 343 631 1912 647 1454 849 4807 727 1966 694 647 836 12608 481 13005 874 4171 688 5421 734 17708 258 1980 500 7511 493 9821 131 24901 43 3423 122 13459 891 12774 20 1428 146 1356 626 5273 617 4057 956 15739 692 1037 503 6336 806 21781 353 3832 297 3462 691 11556 672 197 622 1012 951 435 14 11662 71 3944 4 2086 601 595 116 5193 742 14458 928 615 820 5825 146 103 879 5198 420 13770 11 660 754 4356 65 656 -1 -1
17 1044 304 689 54 995 554 2369 816 4499 538 8182 276 1521 158 1999 391 6321 973 4659 817 279 671 4809 803 8514 536 3766 261 5690 319 1360 749 9373 543 639 358 2171 638 15904 901 13423 11 212 427 9202 299 1766 561 3228 84 2344 326 362 551 3017 743 3491 904 1208 357 2156 390 3866 926 5347 714 12183 768 3088 610 1295 298 1421 615 9188 704 20109 191 11935 516 179 865 7117 545 1986 131 7615 336 12770 447 29238 833 4950 67 1675 114 1819 936 457 640 11403 247 1875 678 7198 351 36522 202 4263 568 2310 181 4936 442 4471 637 4213 295 2834 363 2307 482 20478 759 1162 635 86 450 6597 470 2462 792 1730 737 406 73 3806 909 5012 138 4843 304 135 821 5862 871 3134 60 10275 759 4099 119 214 467 9548 900 6023 480 5328 241 6657 69 9766 225 4124 333 6153 538 6457 142 4154 892 691 633 502 114 2292 274 740 594 8479 664 1355 579 194 784 5245 994 9042 545 8551 616 7479 1 661 670 6113 525 1935 479 3245 257 973 809 2583 295 20049 352 14141 860 419 90 8272 126 2346 627 426 233 5439 385 5095 222 1825 881 3623 49 3563 733 1822 -1 -1
18 8721 963 11433 505 5203 594 1540 296 2589 115 49 388 10050 849 3510 276 3024 686 14128 275 947 77 17256 699 4890 631 436 573 1309 984 2970 843 3208 838 6447 848 4098 224 1276 270 13537 761 1482 672 811 341 275 72 1411 587 6353 4 15514 698 18585 264 4762 156 7790 158 8830 781 8913 343 557 914 8286 623 4149 708 12020 660 258 492 5072 787 18163 154 1080 82 3068 512 3020 615 223 302 15117 101 975 979 6866 420 3848 206 2458 532 451 805 9720 846 3566 371 2457 0 2085 39 383 572 13982 664 7670 378 14854 570 5015 887 5562 547 19808 569 14635 785 2403 162 9206 745 2302 70 496 641 4411 210 22280 686 16058 583 10358 119 2868 638 2842 31 8150 48 13638 184 1771 937 8178 644 1344 858 21079 973 4379 533 11519 202 16353 148 85 420 2922 672 2234 296 7230 817 1259 701 516 904 95 190 2454 918 1412 473 6010 22 5348 702 439 805 1550 132 4330 815 10834 788 3549 407 12808 -1 -1
19 1887 867 8568 984 2523 937 14540 339 13569 926 227 280 9217 85 4817 221 609 48 5929 620 1463 726 2475 133 1596 697 1636 121 12382 645 2066 251 3046 365 4564 448 1296 804 201 327 1367 818 8667 359 24467 383 6852 161 8425 399 17713 651 2083 21 13563 265 22371 203 6251 951 2912 351 539 497 3815 825 78 570 3903 374 1834 172 1544 281 9722 0 10447 746 528 52 416 362 1144 788 4620 105 6757 414 4056 855 1454 868 1199 553 5672 833 5539 438 2453 898 14677 619 875 374 1951 65 1059 414 2748 236 9208 870 310 538 5001 126 4232 889 134 865 13333 72 5664 948 18881 339 10100 342 6315 51 547 528 2463 877 2627 85 2264 205 36586 154 1128 199 4771 402 7955 754 2351 62 5771 96 1526 677 210 995 172 884 11724 84 2068 453 2471 923 3148 842 4662 914 2872 706 1776 908 20587 876 13547 219 692 603 10075 658 1993 948 4302 311 14909 378 14380 29 26080 202 332 315 2192 219 11659 495 3504 70 10659 -1 -1
20 8272 325 3933 214 2085 461 7871 568 6636 24 4260 609 12225 773 2237 696 4056 158 3469 837 2547 17 1742 38 1242 328 324 188 4600 239 15717 147 7885 480 5319 600 4109 125 249 896 2645 396 1749 147 558 460 3429 469 505 578 9121 287 6352 238 3058 571 3487 484 14339 625 1851 728 652 367 1897 243 3644 508 12561 649 2134 451 2104 65 595 212 6588 278 10582 48 16064 937 3915 194 2638 450 9295 165 1291 235 3225 121 43082 148 1620 968 3526 538 11737 693 7514 69 2742 76 5397 649 57 324 725 950 1779 31 605 673 1097 38 7133 14 15787 999 7449 406 3032 421 1576 656 2015 749 5430 247 9475 396 397 463 744 255 272 539 8566 777 16852 566 29944 716 3365 309 3665 419 2064 579 4226 147 8261 906 2864 50 5169 280 6006 571 14852 892 202 287 1490 815 27048 85 2377 730 3790 563 1055 755 4268 736 10317 697 8167 657 6693 894 1741 72 9408 298 22 102 3878 463 6900 32 9421 726 3283 994 996 353 2912 863 9914 428 2268 703 9944 78 2017 583 2649 263 3017 697 373 -1 -1
21 465 250 6300 703 8094 513 2301 27 1875 386 10124 528 1045 445 690 669 521 199 11196 574 5335 726 10141 39 947 878 19107 42 7539 525 2118 312 275 185 17769 516 19340 107 8185 973 534 617 8061 263 13143 170 3430 998 3471 619 4400 535 4149 652 1385 985 8652 708 10345 746 3602 757 129 495 1740 582 14901 808 2364 958 763 646 1195 767 1768 9 5657 534 1800 655 3508 585 14706 134 1660 463 8127 960 3248 943 21057 625 3184 614 2603 167 4171 951 3109 113 2774 735 17965 270 3053 778 5673 500 8185 324 10424 385 3938 864 1305 588 16892 300 1018 302 9641 263 550 992 4817 887 14173 331 2786 311 4361 715 7000 586 11641 862 13529 459 11699 974 14952 830 2592 39 19262 567 1881 795 9027 793 6173 864 514 4 5094 627 1680 784 475 300 10316 286 4495 334 1469 725 17186 612 4805 406 7785 738 9741 687 6378 971 5581 493 2850 992 3008 699 5025 696 7391 426 391 469 4944 38 3719 133 779 -1 -1
22 8615 576 193 670 12506 620 1250 464 2448 904 1865 692 5854 326 6168 583 5606 985 2020 309 547 211 5184 933 4779 767 40433 472 7617 470 3489 307 5866 729 7064 687 3218 56 51 269 231 742 4947 217 3338 540 6620 194 16750 252 15908 616 307 253 8881 981 182 202 5733 519 2093 858 4541 311 1416 645 7440 990 883 670 2140 717 11483 159 11082 659 992 471 1100 600 1584 344 3932 230 11714 699 8997 609 1170 569 6866 656 10309 747 222 928 6784 529 546 61 9111 995 20437 941 1195 927 4351 909 17338 506 8045 653 2437 122 519 858 8825 507 6291 396 2415 233 5701 694 178 152 5798 320 298 321 9257 179 1796 904 12066 631 3421 728 9715 631 8260 557 6981 236 3266 860 5048 413 6770 238 4541 136 5431 399 3288 74 8232 660 2278 519 3871 301 2989 421 9739 697 2384 13 3652 477 3988 987 9674 564 19552 59 12573 5 555 58 10171 744 2939 171 1001 252 6958 682 5398 733 205 882 1080 134 23072 150 9995 275 2034 335 1309 -1 -1
23 2981 744 5458 404 1266 987 3060 725 5709 6 20847 860 11802 163 3726 485 5214 654 409 625 4947 9 2760 794 24248 193 2892 374 158 487 10530 95 1673 525 6032 77 1565 779 3142 46 5549 606 15996 211 856 553 2978 521 7302 711 756 296 3411 322 4377 48 1722 409 423 635 1611 931 12218 270 1254 799 8316 333 892 378 2432 989 2703 385 5714 5 2689 643 11376 894 470 260 3640 247 3008 343 6186 543 2673 398 11901 990 2940 492 400 215 6468 102 2611 643 6862 532 4814 475 7129 364 16959 443 13493 203 7728 146 1755 49 4110 243 3368 130 1093 934 9755 410 5639 346 6416 95 13897 827 1334 118 3680 532 1660 165 4028 779 6846 939 21827 663 4475 942 533 385 20944 569 5545 136 3418 46 4479 514 314 956 3419 538 7934 67 3595 791 2087 510 2896 241 8456 152 428 210 6970 785 8314 631 22715 141 4385 681 13479 779 9035 620 1758 155 11406 967 3007 81 12151 80 3052 484 6933 18 9504 700 453 905 13664 452 4181 226 6113 -1 -1
24 3192 504 22743 291 1626 332 16100 674 5301 652 1387 19 7873 919 10192 460 1558 547 1810 663 15935 586 728 22 681 147 14101 446 946 400 1779 742 15148 902 910 615 3042 342 4931 88 18352 830 729 522 17473 387 11052 924 2935 885 3463 943 10438 351 6469 29 4022 653 7356 620 4010 82 7057 532 1926 485 5770 807 13008 860 25578 173 305 584 1560 655 425 639 1054 876 2616 651 7992 319 8713 129 4517 576 11201 936 8532 507 7136 216 14248 834 6589 190 5666 110 1602 742 133 883 6526 217 9216 132 3091 600 515 515 7767 181 3893 368 1099 879 3378 664 2971 509 3654 394 3350 733 5776 190 3825 88 25144 772 13790 310 5479 220 3104 698 260 891 9862 70 11065 114 1063 627 18888 53 2670 150 3824 210 2630 988 3457 875 3467 799 8668 836 4137 288 6906 298 3817 743 10897 143 16516 375 5068 723 4197 824 573 383 1102 477 8634 177 938 726 3287 429 12373 479 563 -1 -1
25 549 324 4116 877 1047 878 290 288 7060 505 7099 293 2865 892 9240 973 12277 386 995 157 1046 310 370 927 4430 417 1960 484 942 268 5953 727 6743 864 9042 752 2822 719 1692 70 11268 786 22490 293 2698 813 4508 938 10949 961 13722 439 4336 101 988 16 456 772 990 951 4134 782 7291 267 529 609 5082 450 2363 405 5214 880 11088 28 13150 798 3418 975 8392 945 758 898 12198 248 31880 191 2569 348 4595 84 9423 380 2400 399 5702 766 8737 522 1724 887 8191 851 7338 240 771 685 16802 682 1302 630 4715 689 1471 584 868 717 2028 307 1602 205 159 752 1802 873 657 90 13949 904 12476 748 8255 411 6130 307 15593 314 3607 426 744 330 3998 510 3713 553 26096 383 9522 153 3162 852 13320 500 5757 658 2637 644 2577 505 10118 188 8498 448 10957 121 8310 557 17693 278 24902 692 8071 406 407 386 13543 941 722 989 1560 224 18107 436 3655 -1 -1
26 267 940 3203 897 1478 477 8905 524 505 645 706 173 1807 727 5907 675 24753 650 2912 455 5205 467 3109 40 869 765 34 37 3730 478 2890 328 8980 920 10731 837 9847 42 11118 806 6463 773 3399 859 10297 828 20349 576 2680 978 2920 752 23637 531 5398 369 4388 676 6584 489 4250 756 145 447 1618 393 2732 225 6209 381 2844 128 4957 715 2669 326 8162 422 679 143 1883 107 640 408 5075 207 2369 357 12876 932 11654 508 1709 455 18768 592 89 225 10606 719 1787 786 2300 492 4300 478 1320 802 1250 841 1035 68 13243 77 4277 315 616 795 11883 402 4115 787 1447 305 4753 275 554 504 4752 646 4714 987 1490 73 8999 172 685 937 14715 992 4152 744 13638 182 5168 81 9900 306 135 225 7971 162 16609 122 3460 873 794 729 8189 160 25935 665 14728 419 4483 729 13286 976 533 228 10883 898 5086 559 1986 32 19320 197 6584 761 2209 170 1168 601 9707 911 665 841 8663 718 15048 792 4230 671 2484 -1 -1
27 2161 21 2130 475 5052 136 319 455 3468 340 9826 597 478 481 3397 663 14 203 824 712 3579 954 5177 880 12414 858 39 674 1141 626 7064 287 3984 16 1455 413 2289 586 247 762 1697 819 6114 85 2301 33 950 72 797 174 9372 930 11626 325 5021 785 19321 39 437 343 2343 624 1474 492 5142 218 1312 252 58 195 13211 483 8750 806 10103 675 73 956 4163 799 7467 94 2249 100 3910 446 1300 6 1319 762 1572 279 2809 359 7655 352 8785 810 25793 142 436 356 1374 28 4804 819 5665 443 14753 9 3676 344 4527 883 8844 263 3790 95 3377 441 90 249 826 529 2662 93 1324 782 5836 734 3298 19 2673 984 2596 848 2441 301 5626 258 19326 798 2920 855 6732 494 5163 875 2004 976 1079 180 1242 825 2908 930 1877 718 2397 302 4916 360 5929 866 7316 681 1847 843 10928 943 14380 262 5253 737 16737 32 7509 942 12143 282 3085 122 4146 183 7511 987 3263 42 3021 374 961 327 9636 405 571 220 5388 757 10039 306 3557 932 6224 963 9663 148 8004 159 611 745 13769 890 6567 989 215 274 2813 978 1878 780 2362 219 2391 281 8489 986 11460 239 7745 105 3487 376 1229 980 5943 172 8242 807 3412 -1 -1
28 24110 95 3714 40 18352 276 2897 798 1253 509 899 768 11351 554 4750 622 3192 746 2248 378 4153 567 2324 472 11842 839 4105 408 2463 686 5519 512 1315 732 593 395 5654 657 529 455 3585 355 8159 494 2893 825 2214 468 7799 808 1015 404 12 681 16078 269 343 812 6482 714 5143 573 1471 294 1273 604 636 370 1963 518 4143 326 1360 521 786 752 12725 278 6758 781 15261 963 960 840 1435 637 5641 307 7754 551 789 992 25802 823 458 70 3241 629 2976 254 4051 83 2117 691 1487 780 6926 71 2246 316 3051 342 13643 550 2750 774 7199 681 8317 387 6007 417 424 144 918 705 3927 501 3738 663 9070 861 23230 949 11859 186 5086 150 14445 197 4965 988 5741 774 3205 209 1766 241 2808 416 6930 417 13669 697 8202 279 9806 691 27879 501 15207 600 7291 865 3686 925 1474 921 12218 867 2829 682 5330 389 135 778 4216 308 9689 311 3339 919 13720 452 6503 413 6118 359 1595 679 10257 604 4048 505 3750 720 3646 208 8504 -1 -1
29 1611 748 14639 181 3016 231 4088 692 3545 594 14218 65 474 124 1857 763 2809 220 3551 924 15329 867 16601 404 2576 319 9774 39 450 848 574 259 3846 666 14470 630 4115 445 3050 484 986 327 1033 926 690 902 8745 111 26211 989 7829 66 1085 285 2410 594 4352 615 3047 876 3435 933 848 829 51 876 14506 364 9408 158 21700 606 9676 715 3589 647 1846 661 5500 268 908 624 3053 648 7727 891 8748 365 1130 329 5239 446 14802 176 6296 885 17144 392 442 597 2241 665 1201 893 461 598 1250 574 4484 784 5082 744 170 440 9541 810 301 228 1673 632 758 956 3512 470 4588 508 1103 294 1745 921 8198 20 562 704 10824 112 9813 980 3305 886 31479 866 6573 173 3319 355 8291 414 49 88 7825 956 3606 903 25978 992 4343 677 426 546 4105 293 39033 621 7639 962 1348 350 11662 296 2084 505 1076 841 221 607 2586 475 6672 541 174 632 2435 158 3411 994 6544 345 24776 956 3443 974 1895 500 3604 -1 -1
30 7198 979 2333 810 8149 146 1702 510 3576 843 5463 601 7317 658 5203 610 702 465 661 163 3633 162 5698 841 4351 779 3982 516 489 909 1898 57 933 577 6523 148 1602 424 2172 547 9787 889 1700 255 256 887 246 986 11865 963 6620 446 8617 398 893 501 10392 607 7232 987 1695 560 178 634 7063 36 114 941 1001 278 23235 193 9653 292 4681 270 5888 524 2541 636 8101 897 586 203 2044 379 9479 753 18601 389 122 50 4028 685 3721 397 15465 705 668 249 2858 494 6638 376 1413 187 221 397 4507 342 5477 718 2139 848 2717 819 6366 999 2683 114 3909 517 973 861 565 904 22156 620 3723 355 5247 290 5187 680 38060 350 409 83 13459 425 4102 637 6654 577 8908 9 4058 396 1771 241 5840 510 16599 537 13337 74 10601 950 2489 782 202 759 547 135 1842 217 11205 80 13838 778 8908 6 4194 212 2387 485 6361 4 4181 426 7617 165 11000 786 8766 420 4070 142 1897 148 326 810 772 386 4641 77 1192 622 3195 520 1295 525 2583 120 8295 198 8051 977 8506 63 4152 414 1143 28 1296 891 2927 243 2349 502 3355 -1 -1
31 1333 762 3885 190 11900 919 6014 202 10379 10 294 451 1373 424 6218 989 481 800 3958 527 1927 786 5771 791 3370 941 3983 231 1383 893 12611 633 1057 817 13510 819 4684 765 17829 364 429 926 8774 648 6273 537 6242 152 3328 877 10171 942 3763 173 5564 603 13180 128 5978 149 7408 34 2164 504 27314 606 528 830 16664 544 15587 343 3907 218 42962 645 10760 958 6337 111 6283 185 13604 628 11659 925 510 51 2604 840 1002 790 3438 781 12968 650 4168 409 6940 895 1411 995 4201 414 732 695 861 838 5008 637 1033 853 1261 444 5006 920 4752 502 3383 959 14747 952 691 638 3860 572 14443 602 7306 425 1177 212 12280 511 7310 766 12806 984 2394 707 4731 411 2679 594 4369 140 10946 125 5921 632 4121 697 4844 413 19600 273 6593 116 5018 810 525 373 9848 38 10108 531 6143 598 3663 646 1759 706 4890 966 5149 277 10970 -1 -1
32 755 523 1728 483 16763 217 1997 532 516 107 5457 975 3134 420 3239 495 324 84 1706 986 1737 410 13885 469 24419 891 11262 588 965 917 1324 476 4514 748 2979 555 11244 495 3037 498 6029 383 1666 34 12075 995 6981 639 3987 119 7506 911 4205 137 2850 147 17298 47 2454 950 17507 569 15314 213 2672 273 2306 297 3878 787 2290 610 476 378 157 821 23036 598 323 92 7253 468 907 105 1921 678 10365 174 3841 870 10861 756 885 215 1224 500 240 575 2572 281 10692 612 567 261 8353 749 1595 615 1768 618 1245 591 2679 185 253 682 1234 923 18135 119 2959 34 5211 370 9671 665 9605 538 3047 399 2259 956 333 292 3333 749 13837 995 19283 237 1036 142 3906 329 6757 459 12171 653 3891 712 7665 148 124 256 8635 834 7760 730 16764 823 13082 223 1368 249 21412 38 8640 630 15443 196 5367 682 3638 471 1012 138 8076 45 5127 110 4176 64 16204 226 6475 282 4468 571 484 279 1410 90 7357 717 5548 621 772 -1 -1
33 1783 177 4269 592 6927 375 4726 810 15904 354 423 412 7744 334 16620 952 6765 467 2026 622 158 86 9137 186 1860 558 8451 753 14926 24 13137 452 27550 171 9192 963 840 79 29979 691 1191 252 3832 370 1223 857 179 814 4613 606 11327 455 11184 795 7577 339 1077 681 1136 860 5675 784 7072 420 8999 583 295 567 2031 316 68 211 16742 186 419 918 1926 0 50 573 3602 327 3639 204 6905 515 1224 116 6385 516 572 900 1668 433 8067 214 7 439 630 253 362 232 1001 968 378 755 2818 478 4379 774 666 259 8138 410 8863 351 4672 508 1033 223 5158 426 609 100 3135 552 1318 460 191 100 10045 824 1176 404 1960 126 13117 185 724 614 5680 950 1210 199 1001 408 10685 988 5841 86 2851 96 6011 39 3967 567 26004 472 20059 354 1331 552 3817 239 7771 431 13257 468 2221 166 19553 730 21349 155 1360 777 6901 724 7770 17 9317 734 1560 841 5479 611 2887 525 5604 399 11996 930 9949 289 4249 234 8291 -1 -1
34 7893 755 385 441 17799 362 9073 227 6925 288 887 716 6401 335 3099 513 3551 468 11976 378 4772 286 20086 39 244 144 3229 899 1292 998 5250 563 3841 878 8369 689 6993 462 4243 313 3878 382 1567 797 8251 492 6143 498 3332 22 9859 735 5070 10 4053 604 3973 35 23312 881 9113 986 22166 712 6342 194 15195 284 745 343 196 181 10335 646 8271 977 2983 79 2930 458 4225 152 6799 745 360 260 5830 153 13074 542 2237 585 2473 378 7915 322 685 747 793 934 221 545 1942 315 2080 709 2926 487 3289 773 6436 22 16562 714 6324 849 1826 412 10120 872 11654 550 4966 267 13993 497 3090 592 1022 204 286 265 2290 365 4212 17 19326 880 5149 784 929 509 12079 650 1763 329 7601 183 1781 633 7572 258 171 652 9178 895 6443 211 1542 637 1237 544 3317 379 3539 874 504 893 2554 96 11277 691 7803 565 2414 756 3156 499 1636 228 1134 193 6415 736 16836 317 1081 225 1471 593 27892 799 10859 543 1235 586 7593 547 2313 -1 -1
35 697 918 4270 897 28372 137 2475 897 3787 496 4431 513 5302 849 2194 975 309 368 4243 818 462 969 1966 278 10388 701 15763 692 13524 11 3887 499 3508 920 5517 599 395 368 469 414 1920 525 3208 424 749 906 3001 657 22564 718 5888 251 2684 603 4290 685 3490 908 2700 80 5487 560 3092 804 1812 350 2442 339 10856 103 1442 398 5645 901 16729 551 8922 139 6273 899 2538 977 1467 683 5825 758 14891 417 3440 611 13526 677 5566 911 13656 588 286 929 829 494 6725 732 216 933 16375 335 5172 477 9258 757 11064 940 5657 767 4279 786 3791 704 4347 84 2009 558 16010 532 5297 192 8083 894 1117 742 2465 902 2326 816 16708 75 39369 446 9673 294 5312 452 719 648 5266 34 5092 960 1990 70 4019 375 448 945 9447 890 4353 785 229 839 5671 940 4186 313 1455 838 6288 782 6150 793 6166 430 20240 758 5066 152 3990 959 4928 642 3072 704 3256 3 19497 750 4572 450 10553 -1 -1
36 1779 33 1974 574 6111 379 9172 696 1280 725 634 491 834 857 8 581 29862 183 1002 746 7508 26 1325 101 2 481 3423 991 901 590 6492 146 2026 4 7310 108 2136 844 4292 917 174 502 4175 334 20151 723 4161 338 1947 776 3168 917 12259 803 6057 634 9231 83 8556 140 609 321 17579 212 1280 687 5127 967 799 640 3692 22 6106 366 20712 86 12843 77 80 16 4014 77 3453 111 6836 532 2770 916 16543 238 497 367 2597 176 5034 11 3906 828 5265 362 4238 894 6076 13 2843 685 3505 732 1468 341 3557 953 1366 386 2539 531 7773 614 923 357 4123 222 1117 884 3153 265 4862 727 271 349 14135 739 11337 851 1332 145 22221 195 5235 806 3782 892 222 160 7684 850 16418 565 11461 187 352 398 12675 674 2230 879 9839 252 1126 731 12595 200 3208 525 3571 205 1088 809 8932 609 1604 778 5108 882 5910 992 5463 92 3879 894 1152 308 4211 538 1863 685 6118 510 2122 705 3406 889 2628 223 9814 424 6550 614 117 865 6619 727 411 86 2429 632 5243 671 5638 443 2690 943 14425 569 4032 310 1548 75 6551 581 11477 449 251 26 3076 -1 -1
37 12595 128 15723 325 3576 214 6933 139 14491 795 7689 241 5238 312 5770 418 8563 171 15409 752 1383 961 11429 383 6240 249 654 946 5910 396 9630 356 6648 324 8130 193 10090 0 19867 108 2719 975 1632 648 11234 345 4508 970 8227 169 14223 897 4126 93 5384 777 664 829 15830 416 24721 237 5597 619 5935 462 9895 0 2230 122 3229 201 10436 623 8854 906 9517 436 11190 603 4193 499 1502 464 7261 988 10178 89 955 798 641 533 302 800 1800 290 3132 211 16739 351 1542 958 12356 569 381 709 9646 598 3951 78 3275 583 2576 668 13506 459 307 546 1675 392 1960 686 2505 27 918 532 5525 180 448 43 5308 77 8005 747 2921 874 4478 446 10905 679 12997 356 6883 504 7046 95 20187 298 160 768 1826 15 5139 935 5373 47 1607 175 4053 973 7696 528 8 635 14929 775 2233 215 6369 194 3589 236 10958 974 3155 336 6880 379 3492 -1 -1
38 882 847 5166 823 3320 127 5296 170 783 472 1927 772 1374 762 949 882 412 480 841 645 2482 380 5938 135 1677 140 15111 524 3206 611 1970 790 7822 817 3047 636 12560 462 8623 359 125 957 1661 519 73 861 4802 15 8993 744 8092 700 8298 456 1069 821 6043 681 2295 10 5232 221 18849 916 6912 923 3908 299 1155 336 6480 884 7 473 1252 485 4349 600 10223 169 2072 849 17424 875 4897 521 354 928 7491 502 3515 975 7208 471 3517 406 1358 768 552 273 12078 600 594 547 5817 999 6177 792 141 936 1264 899 38221 524 2285 254 318 125 4647 642 647 180 2082 827 3094 345 4131 762 5968 394 829 971 6094 499 463 169 1315 185 1325 438 8059 40 4488 108 10571 109 9567 267 3093 191 1952 374 1421 233 2929 597 3521 45 5014 864 4030 840 1845 633 10878 325 873 65 5297 942 5960 381 21686 695 5358 784 5125 992 22020 205 893 657 286 883 8452 346 1852 83 11681 258 5863 484 2976 612 3759 629 1630 189 15552 480 3129 84 2400 982 29173 452 3236 120 380 188 5612 638 3275 290 4687 868 14166 363 7243 666 1829 665 1826 967 2989 948 2421 -1 -1
39 1216 770 1060 159 2422 202 18425 802 2732 887 4404 924 257 235 244 960 6844 811 1020 10 2889 126 4753 651 16109 422 5143 34 9787 399 1520 205 3649 256 1529 675 2717 430 2152 425 2174 472 954 341 273 850 5385 279 19327 534 390 666 9073 460 10752 563 4344 74 3462 983 7106 888 85 470 9643 663 15295 57 14672 851 18734 868 2382 657 16837 947 4071 823 909 828 817 648 13911 81 4906 240 5829 513 3684 354 4998 749 4307 57 281 289 8735 475 2861 220 4818 412 517 930 4518 252 6826 712 8635 728 270 777 4555 98 14886 534 5638 462 4406 349 4075 501 1598 143 2102 929 11652 566 2149 215 7187 415 6697 20 10963 997 771 339 10918 132 15645 491 3671 206 9782 9 6622 210 4821 539 7173 918 963 304 6720 764 31327 176 4626 49 743 771 5561 2 7269 592 4141 756 7324 856 1850 784 8485 40 3842 375 3695 454 757 596 804 28 6337 101 730 171 2296 122 14831 110 4912 875 2686 512 368 271 11879 578 998 782 8595 640 8524 -1 -1
40 14415 453 9723 532 25927 886 181 935 1187 929 2586 685 203 185 24371 964 3128 478 7724 984 14041 259 369 327 15803 661 10783 289 1962 10 15709 110 9739 736 553 499 4266 249 6353 380 5077 215 15412 124 4445 141 1416 398 2013 390 3292 447 2807 553 17463 709 14930 453 8214 628 1730 662 5417 866 2678 928 2742 669 4182 738 508 368 5974 671 3620 674 2077 377 21370 312 6258 415 10981 706 7578 555 461 845 79 714 4707 471 9403 763 17789 996 3571 587 1486 870 8153 155 13090 670 3861 977 7110 240 4608 354 7 74 1167 829 7555 546 8303 320 2483 927 23800 278 2013 885 517 399 2352 625 14514 233 7467 433 932 711 2236 111 9575 295 10108 561 5395 442 869 919 4487 929 1090 53 11526 460 1010 55 7841 148 8194 470 17888 599 12977 761 9610 696 548 367 4298 132 5119 324 2019 812 7743 775 5308 853 6988 -1 -1
41 4244 478 4788 200 13212 309 228 713 26784 878 2075 497 14297 441 870 343 7402 211 574 956 904 529 22503 890 1514 749 55 375 23592 872 1224 122 2615 311 2284 624 2734 111 144 961 483 291 162 674 6844 912 2283 217 3846 878 1384 787 3439 927 1949 598 6368 654 10818 523 2656 293 14183 638 140 941 6676 118 1562 809 6292 704 4242 3 132 699 2532 317 3540 595 5147 400 8870 323 3099 231 5878 761 39 661 2429 405 2277 709 4400 154 6521 330 4388 299 2573 819 1079 791 8931 851 2041 544 1731 202 5058 848 7994 210 361 316 3757 325 1592 96 2171 386 618 530 7107 89 19341 291 7115 20 2892 791 1080 258 865 852 7675 100 1068 426 9847 590 2898 195 9480 295 15342 41 27787 202 4302 422 205 79 6536 560 5353 929 2088 264 486 723 264 919 3283 185 960 40 33748 850 11232 849 13515 27 5963 333 5801 256 4222 547 1821 625 22607 216 4751 901 6039 945 5709 675 6058 60 1425 496 5106 964 3251 319 4928 866 492 93 1127 262 10187 85 8798 277 1305 216 3437 475 9253 -1 -1
42 3530 777 25163 48 1578 923 3724 109 13557 430 7223 175 4972 247 438 383 4331 425 6479 647 4665 237 12446 386 2665 623 756 121 7960 137 1664 403 4324 124 1064 139 598 726 258 892 7335 985 1480 336 34 309 9338 131 11241 702 2962 63 2800 20 21482 485 4641 894 3593 213 10248 681 1948 158 2588 134 852 42 8394 613 36510 257 2585 425 2478 458 7275 219 5871 714 8999 911 7516 576 11200 249 3249 212 19515 465 2337 64 766 281 4596 433 1266 252 3877 908 883 39 8426 395 4365 718 3034 923 597 906 6933 637 25325 995 6613 869 2173 373 699 386 2520 627 1212 120 5538 353 4650 323 2769 436 7847 847 398 974 858 617 741 125 3277 17 8309 316 8142 750 336 719 5426 7 1302 969 7406 98 7153 896 3626 525 6163 841 3181 548 3961 897 525 680 8718 196 5579 437 12078 95 1265 6 4700 44 51 321 2086 34 1715 732 531 558 9752 56 6941 346 7305 456 3605 362 15262 351 10465 50 2050 734 11229 440 12006 309 494 641 3127 400 5745 612 4575 785 9224 698 2034 -1 -1
43 2540 173 2746 191 4092 48 6440 999 3105 857 8313 728 1547 735 15031 770 10062 570 2009 687 16691 371 24631 990 7556 866 5215 534 849 525 472 829 3722 369 16 517 670 160 1599 491 22061 266 3966 257 9175 740 15934 176 9121 635 11296 299 4617 59 850 961 5740 344 10126 122 11032 706 35797 100 949 465 6923 874 16941 452 7259 320 2624 902 15975 557 3092 449 1933 115 11975 136 9176 988 486 824 1073 827 5615 641 1512 830 7704 468 9878 272 865 399 3106 832 658 394 912 879 8050 536 357 707 7805 345 8057 984 134 414 1112 914 3699 689 290 914 11128 766 4737 880 9150 387 2450 650 5824 792 4101 785 8972 944 17184 444 5582 461 10086 303 2811 621 7910 913 9163 658 7275 187 1391 901 14054 334 8629 945 6146 340 10409 906 3292 221 14779 151 3044 651 15025 474 891 922 10137 680 7262 -1 -1
44 3183 384 10797 750 1485 170 6885 816 1041 921 3523 608 1868 824 3708 620 396 299 11786 292 368 694 7931 551 10359 811 3383 854 2499 911 3375 322 12767 289 12692 812 3738 170 3114 259 32984 538 9834 729 7196 469 26961 947 3131 337 881 766 3203 675 3970 548 3464 460 6192 455 1956 939 1556 443 12434 543 98 746 19084 425 28035 540 3241 926 1522 774 6488 82 3556 253 1930 770 110 901 7129 237 10909 787 93 27 1529 100 78 162 10183 582 2962 25 13430 802 3339 631 95 541 4716 529 8384 422 3658 432 7610 275 1901 626 1495 734 859 902 6019 58 5945 411 107 471 1557 426 3541 557 12175 89 2532 860 16576 394 20386 750 1988 949 19724 181 2868 173 1225 820 16956 529 4639 88 740 419 524 646 8743 244 10975 550 643 363 3813 891 1106 808 610 154 23668 469 508 425 2381 513 7043 897 12032 309 9380 732 8852 452 197 696 3812 355 1833 616 2428 475 1101 171 770 684 19867 408 1100 -1 -1
45 8965 63 9341 142 4112 120 485 111 978 207 1071 464 4503 260 16395 934 6693 183 1807 670 3402 94 1965 898 2440 879 8078 567 28 330 3605 142 3954 215 166 150 20376 109 7512 980 5812 5 7094 664 3615 902 763 48 1453 726 180 180 20665 918 4423 802 1665 461 3178 626 3156 459 8770 805 9546 533 17787 308 7797 220 20212 341 8673 469 4753 516 46345 199 2617 480 2827 208 2576 325 392 978 3664 222 5125 928 4303 610 6440 530 10636 921 6430 771 3457 985 11447 254 260 776 4282 900 1380 24 8083 28 14019 387 11387 610 1165 648 149 532 15133 376 19243 317 3522 405 3406 61 7105 673 4202 143 13493 925 10504 854 5500 584 7353 559 584 551 4101 376 10672 74 29 230 1344 520 10872 171 7270 274 2880 648 3187 191 24339 185 3244 795 1083 437 2033 599 1144 59 4976 22 6709 337 5018 791 4845 110 9132 824 6200 166 3528 219 2691 352 6611 919 1877 344 1757 317 1227 -1 -1
46 2149 520 7111 583 774 708 3320 125 1610 668 22800 991 2344 127 793 179 1172 849 3961 3 5609 614 5927 893 2008 139 4905 441 96 355 8274 925 4489 85 22072 799 4821 549 11082 308 2836 366 2048 410 11033 545 8995 427 15239 915 14700 552 3282 358 3210 270 1202 584 1053 803 8416 948 187 199 1513 474 5635 815 4424 499 4063 233 2220 59 3698 514 2792 14 1396 250 4320 443 6475 216 545 914 5363 964 14302 280 24 342 667 348 2894 614 6087 838 1865 194 289 387 3893 191 1597 936 3476 700 6035 431 10063 87 10563 197 1150 27 273 31 7082 109 1822 698 2134 855 5421 10 4151 650 4226 151 2252 935 11262 1 317 394 12554 660 2813 11 6461 579 12256 79 6187 107 4027 928 1253 589 2521 536 13224 870 6974 941 1553 588 3749 349 21553 459 1857 856 2661 586 2056 774 2218 235 1171 826 21852 47 380 65 2476 717 3102 341 3819 104 1442 165 7418 162 4064 734 1056 57 6621 462 1006 323 6278 337 2036 222 4657 977 22634 127 3393 694 1779 341 900 631 11554 921 7934 107 8300 138 4380 515 3676 697 2771 352 3802 580 4652 949 6836 970 4827 112 3079 99 4586 -1 -1
47 3389 825 11953 374 8099 95 660 584 5840 350 2111 223 117 908 5295 603 1538 60 5598 215 3310 543 7498 41 3959 578 107 699 675 746 3337 482 11364 143 8272 829 4948 198 320 682 2978 99 2199 20 9534 996 2032 459 9124 828 1456 324 11477 604 1415 651 3748 9 4812 746 7972 203 3391 462 1725 152 2830 394 6234 130 1097 606 5016 901 5999 108 4506 501 2425 154 3753 227 393 338 13936 635 5432 976 4201 517 5468 416 14081 933 7707 656 8617 496 1334 38 5856 409 6781 90 8882 988 1192 618 9869 99 8675 638 10335 788 1846 628 4779 314 1917 482 14649 946 299 931 6143 147 1098 82 8877 336 5766 996 5323 569 191 396 1516 644 221 149 4280 664 23373 490 9245 860 7042 383 17911 391 4704 813 404 191 7526 74 13408 856 3335 347 2171 387 3352 177 745 902 2587 627 2240 776 244 359 9505 809 859 223 686 221 17900 593 2286 884 26504 500 251 886 15859 168 306 296 4196 475 12301 285 8536 867 23647 176 4315 72 2562 249 6175 941 6092 330 6337 498 1063 -1 -1
48 7679 412 10241 345 10727 818 648 386 3930 950 10058 254 2562 948 11054 780 3425 890 1450 253 24222 267 5458 978 22410 807 5486 554 8048 795 9673 979 5752 303 4202 945 3074 118 4736 30 1781 775 6866 237 410 243 6903 736 3079 463 11831 163 1599 375 1221 927 11817 665 1051 490 14390 824 6970 7 13096 927 37 765 3437 490 16713 407 226 771 10683 944 2663 670 11292 454 4573 574 364 357 13896 748 13990 645 609 75 8018 490 1718 633 2790 375 554 971 7701 883 9136 799 27145 138 304 394 9516 757 7737 25 2254 203 4395 374 9112 621 2670 43 818 754 4627 860 1903 190 340 129 2454 881 909 35 7470 367 281 988 5660 563 8116 12 6823 774 1476 14 16677 404 18111 68 18540 630 2815 624 291 254 8122 957 1435 456 3619 202 2200 831 10230 139 2660 143 2038 44 4314 236 24851 340 16921 990 9296 66 2478 505 544 666 6137 -1 -1
49 11573 661 4030 478 5783 344 10001 291 4318 224 2350 720 1328 882 26391 539 2935 352 531 831 11589 546 3369 210 3628 709 4207 764 2243 71 11859 626 3284 875 6160 265 4055 174 4954 604 1460 53 2154 987 3084 892 573 839 6342 360 985 748 1005 169 602 470 3569 380 6466 968 1588 354 5434 257 3791 245 4522 339 2763 451 4962 86 9558 90 7557 522 10169 969 7546 56 3312 327 8292 112 1906 302 3968 370 3100 307 17919 363 12975 866 6205 320 773 297 3413 926 1995 836 4117 667 3788 482 1772 754 15334 495 25369 890 1041 704 4425 903 3713 632 5796 115 20494 473 2049 644 4540 377 428 222 7012 694 12474 746 4123 320 12931 557 18461 546 3739 216 1979 669 7245 983 2678 951 1305 328 1211 268 5668 14 3858 386 1026 100 2606 895 2883 674 2610 428 26707 567 5827 72 6208 385 1615 368 6857 493 12495 898 4485 490 3858 669 1207 735 3380 921 5125 578 6185 767 1798 309 7083 998 27276 556 1094 939 6620 618 6421 869 4260 850 3638 -1 -1
50 606 69 6964 442 14003 927 496 925 6787 196 7534 209 981 110 4269 393 9689 960 6064 454 502 154 13311 598 9771 792 5384 400 6416 381 23575 638 961 278 13243 488 1296 508 7392 356 5798 269 4991 828 734 357 16997 836 12207 355 6 982 6379 884 2506 142 15615 405 25656 293 21976 73 8935 238 7837 322 4170 347 3555 721 2154 626 9278 841 2596 768 12443 68 2120 480 1047 918 11047 235 12418 481 2895 95 3310 263 2418 21 3233 295 4218 250 3981 624 1521 294 3340 789 6486 533 2465 730 3310 202 9632 62 2803 753 2014 166 8596 673 15503 479 12958 512 4298 134 7818 847 5257 181 7489 665 3022 165 3332 978 10450 155 2997 154 1098 249 2938 458 16121 743 14096 832 6051 922 9200 874 5252 396 10193 441 6069 205 7392 935 1692 938 2548 551 2068 345 66 381 8925 626 2087 769 21276 879 3080 833 226 602 6735 458 9128 893 262 -1 -1
51 16194 365 187 754 14424 691 6657 774 5601 702 17007 598 11145 869 2527 59 9148 128 3478 106 13805 882 17103 305 4257 707 2524 582 2889 618 512 730 11719 620 3306 557 50 4 4791 161 2569 401 1848 57 18960 226 7095 219 3579 372 16425 801 10833 480 500 449 9449 401 8625 482 23983 731 1339 552 6540 338 25 858 352 48 2450 318 4558 382 3432 911 2875 26 1728 785 6623 8 12705 339 261 933 398 436 4157 507 6870 686 10548 673 3964 24 1595 364 504 658 11515 925 3922 236 986 238 2013 813 744 49 5110 776 10546 113 2975 333 4772 859 261 478 3404 782 182 953 7869 439 960 282 2340 743 26896 796 3287 819 2359 512 4036 556 8087 705 1426 264 5706 87 2468 349 5401 530 302 516 10402 114 1804 804 6679 156 17858 572 4338 326 4389 614 12037 887 133 378 1364 857 1261 992 1837 598 1412 688 3317 713 1632 226 973 583 7500 741 4257 394 12352 802 2686 717 5675 91 4971 630 3099 778 1450 224 4225 413 1829 681 5697 786 12734 953 7047 104 10801 551 4890 330 1064 -1 -1
52 13516 322 9045 86 7142 689 20427 64 2893 361 3037 778 6730 521 3964 543 22190 3 2279 574 16269 330 8571 714 13009 322 4515 47 18127 842 3972 73 14178 702 5156 313 1459 408 2392 865 2048 110 4707 557 9523 726 7166 257 4862 526 8412 176 12189 388 4729 559 7599 346 21408 609 3830 601 2091 91 380 449 4388 393 2350 198 1637 992 4927 765 3168 170 3870 32 11979 113 7136 248 3319 401 859 53 5283 953 3358 152 15201 501 6672 442 2576 31 2210 446 772 129 6710 792 11060 764 3440 84 5289 99 8897 181 11853 683 19608 873 5522 221 3104 542 10890 702 6938 920 9609 632 621 13 7567 690 8096 885 1886 835 7744 6 1762 280 5923 203 1795 720 4189 662 785 586 7668 745 11587 334 6429 89 3446 13 409 227 8506 479 31069 688 4990 297 513 7 12813 408 13821 995 7432 -1 -1
53 2985 704 7055 583 4114 205 3847 199 6209 312 8200 176 10032 819 1752 319 810 439 13903 730 28591 981 11357 203 1508 187 2361 747 1375 866 1290 241 9581 384 211 851 10687 139 1872 843 1537 721 7091 888 2464 848 485 343 5799 207 575 26 2201 904 8417 866 5654 998 289 778 5304 775 5408 519 14216 387 16574 204 1508 259 2254 341 812 11 687 669 13716 580 3348 219 8525 571 50 725 4061 30 6224 409 2153 601 2705 212 2074 619 1216 696 2091 388 398 418 3136 257 34077 398 3341 846 313 352 350 871 18296 914 2187 291 1752 446 8352 827 3024 721 2893 330 5173 882 10356 81 713 6 3926 698 2249 540 31580 982 6953 701 14043 272 1041 807 9882 914 12048 650 8525 441 1669 867 5750 381 812 896 4762 855 3406 456 124 656 1174 716 8079 793 4837 119 602 657 8315 377 1008 432 6444 831 1809 340 4173 328 2440 505 3912 962 2434 304 4963 341 4285 706 5641 586 1477 642 1766 673 4120 383 3227 616 7087 367 9720 61 11844 524 4727 924 3655 21 71 555 522 44 981 86 6995 923 15260 378 6370 16 5082 -1 -1
54 1327 921 5143 529 12446 52 2642 442 7546 662 3091 444 4938 231 5565 447 492 776 2258 100 1810 207 6502 911 7962 579 163 623 5185 727 4341 944 16179 587 1993 917 10515 769 6226 310 8678 409 7432 567 7859 420 4191 913 744 164 1043 889 2287 885 4287 663 12050 901 5466 327 5246 531 637 186 14359 459 6705 252 4849 122 1874 942 660 760 650 294 6410 326 5824 907 3192 702 7613 641 1290 494 480 837 1925 189 720 156 849 510 169 490 10004 938 1167 516 475 510 864 928 10165 781 786 701 1778 448 4358 415 2269 939 10875 438 1304 673 1588 307 5402 485 9490 249 2279 259 239 453 2755 302 2292 152 9665 433 5302 488 1083 884 9242 941 4268 848 9477 517 1261 585 1280 777 24777 985 654 533 395 107 7101 710 1395 619 3242 822 2309 69 8724 320 1015 671 4692 837 1042 73 8385 208 6791 973 3007 743 174 425 11631 723 3170 323 14850 414 16784 623 1645 247 12689 4 13960 976 13037 966 9023 233 7423 377 30729 432 10884 956 2676 260 29987 88 13747 -1 -1
55 1805 568 18631 519 10281 427 962 746 20976 831 4839 488 1773 660 3467 679 1474 773 33537 945 26710 473 21202 180 2848 210 4411 624 3311 808 89 136 3010 950 1935 207 2885 241 3269 388 561 254 6349 821 7980 848 3668 542 903 93 6299 363 1443 757 3631 892 17389 754 4527 308 8138 295 3917 22 2498 796 6255 793 1076 198 7124 690 8147 305 101 259 5369 5 18064 796 3294 804 6859 228 1367 484 34533 387 1552 985 1940 862 1815 108 10808 617 7930 567 7020 945 1851 464 558 15 5040 123 10775 300 6625 713 4746 508 4550 55 2980 872 1803 276 1089 949 6494 225 1502 561 3790 914 9521 156 1326 410 5096 899 5079 358 5813 816 1012 885 736 258 8189 338 3084 13 1423 733 558 509 341 536 39662 492 29202 675 3716 695 5380 832 3900 772 1061 606 1514 540 18121 892 652 382 3320 81 17035 552 9810 90 448 194 8701 131 1037 556 3941 -1 -1
56 1560 199 11565 730 7263 695 3614 706 1464 483 3766 658 2237 644 12072 864 7488 158 199 834 443 761 12627 562 13164 648 4572 484 6450 829 968 525 245 584 5158 50 11425 637 4297 657 195 111 11364 160 4769 582 3768 569 28917 212 7898 880 8515 99 347 494 11401 897 6045 813 4521 68 14618 777 5209 247 2584 623 712 114 6995 321 1087 285 22041 133 3210 179 3159 954 1358 647 15267 483 20804 56 2585 206 6614 809 12611 820 14132 748 417 396 3306 181 86 233 1220 825 10921 800 10537 980 4356 701 760 628 10095 161 6218 983 1712 951 1268 967 8853 844 722 319 16471 641 2356 197 23113 380 7241 41 6325 490 16574 639 10304 931 2797 456 402 666 23711 740 292 739 2707 336 1311 671 9501 443 8103 826 16687 88 5465 182 8145 587 281 753 1621 108 1021 967 203 536 21117 746 2450 803 6425 761 13094 -1 -1
57 18641 421 328 677 2056 253 4501 708 577 404 7545 739 6574 564 9206 124 19378 309 7244 148 911 823 16957 535 2763 970 2246 609 6314 313 9561 458 1658 315 17716 155 6247 371 3742 628 6532 618 8883 883 3403 891 3451 920 844 474 5116 861 6863 68 3017 148 8263 336 2854 655 3782 116 34142 432 486 616 2626 184 19709 125 4101 682 3196 972 8862 536 5121 473 4448 438 5305 207 78 335 1358 333 2211 900 2513 567 2211 661 2361 828 515 471 737 286 4557 642 10 346 32273 410 5788 6 9886 991 2737 768 4376 949 2839 900 16593 711 11730 794 10312 454 13445 239 22074 258 4668 259 9115 916 5484 659 964 109 1332 587 918 886 139 967 1222 191 4074 348 11550 216 6663 465 18997 937 12279 512 10311 916 26284 307 2031 916 18 17 3706 739 326 289 2263 166 4959 613 6157 300 4344 264 1598 662 2201 527 7074 447 8814 959 6834 400 184 960 1165 -1 -1
58 10411 82 5271 143 20491 318 1167 208 1259 656 369 796 5175 137 4361 988 262 828 14406 445 9501 837 1172 820 20123 327 9793 581 4046 902 8236 66 6048 170 1288 334 16028 878 6310 2 4297 945 22381 758 16027 803 9141 313 5866 840 3977 993 843 914 1001 969 6679 491 6258 12 19580 587 12656 954 3569 25 2429 800 5249 987 11652 871 6259 37 8011 845 1137 914 5692 960 2277 11 12290 979 3685 82 7569 819 2490 681 1874 549 5241 785 10480 720 8454 380 6904 856 3026 584 3389 811 7644 493 2350 508 1007 379 1915 661 6442 755 14851 584 9285 201 5254 45 5809 124 40212 187 7785 71 4601 353 4473 559 1067 135 1881 656 7087 28 357 765 344 23 256 199 791 42 4811 726 3626 907 627 95 3228 504 1608 118 8528 971 2698 224 27039 281 7757 898 20986 117 4638 152 8206 329 106 183 6071 396 602 331 630 657 1606 460 5112 525 2069 -1 -1
59 12672 443 2725 898 3712 154 5765 416 8492 534 3173 743 12232 132 3400 975 16305 594 13757 9 8110 932 14840 784 2044 460 542 71 2953 115 783 874 4255 552 1168 272 10222 141 11877 273 8428 789 10111 290 3191 339 1030 559 795 684 2603 636 768 640 833 459 6851 199 14925 370 1147 559 1707 571 13923 527 3959 910 15640 300 1801 147 10122 836 2850 823 678 667 2217 554 1854 634 2001 517 2861 134 1430 975 14557 345 1401 474 25871 57 8573 442 19522 230 5604 543 4684 767 4722 896 10797 372 10872 635 8047 966 2494 208 2335 572 6847 621 771 673 5446 938 6463 419 1883 128 17564 250 10520 544 5514 25 7432 460 327 391 3947 837 4918 343 2798 358 1488 890 13206 226 4543 681 1164 64 2194 983 1046 517 13067 727 4870 372 5920 830 4739 527 8129 420 16940 185 8779 614 1261 398 4492 504 3281 95 2466 681 86 690 1073 316 12260 999 3237 630 1401 372 2866 624 1590 421 5460 710 27459 -1 -1
60 4049 323 8474 978 5930 843 4225 728 2219 155 10327 363 4249 215 1018 890 874 124 154 65 8741 478 9372 435 4079 52 6361 485 948 241 5636 303 4720 92 2020 547 4402 473 7167 320 4693 881 6025 888 8069 952 7518 545 1575 177 6630 706 3099 81 873 95 15322 159 6369 628 8646 824 2003 601 10578 401 5323 384 3124 516 306 879 9019 997 14749 833 1428 87 308 600 917 383 2362 524 3923 230 7457 178 3352 213 7977 11 16743 372 16656 367 522 9 11963 151 9519 635 6100 324 102 128 4637 289 285 79 4088 100 968 203 310 149 3716 198 14230 859 5478 587 3379 306 160 302 10649 848 21743 22 1571 601 4891 117 12459 947 135 118 1107 771 1734 812 564 636 10999 745 6294 946 4631 806 14927 749 16970 445 5767 638 3477 227 3716 95 8447 216 463 686 4431 757 6608 338 14832 752 26007 677 4088 95 17782 191 11605 881 1697 432 2310 890 281 391 2541 158 4915 95 1523 166 2440 672 350 250 2601 629 615 817 2440 133 263 98 2844 212 5445 229 6384 295 269 328 76 819 8529 880 1683 796 743 -1 -1
61 15218 271 3133 23 1039 480 748 633 16200 887 2390 990 7868 962 8546 733 38775 113 9853 679 941 64 10875 437 3983 325 1625 721 1075 457 10016 763 29773 942 20813 832 1033 607 669 726 7769 276 15751 534 1214 97 833 110 964 330 7447 449 5609 249 4029 182 3481 510 3000 878 12549 972 14235 180 697 6 4164 116 2953 94 3376 898 420 6 2502 922 3334 156 1036 345 6759 671 2879 514 12942 43 4312 348 10940 732 1492 773 8176 379 30165 905 5388 719 14729 324 28376 340 8592 98 4150 846 127 519 5547 73 3465 376 5705 529 1833 398 10471 683 5873 97 4355 834 3689 493 1064 390 21898 657 12534 668 7557 259 14399 131 12455 955 8982 851 3311 821 1746 652 9405 673 176 306 2290 333 1079 508 19181 582 1451 306 59 132 692 802 5240 833 2758 938 13379 -1 -1
62 2860 598 8864 882 2396 583 3516 37 18843 984 2913 85 273 100 1247 620 4577 437 320 223 8772 615 1627 311 2382 211 4416 736 4627 163 448 841 13706 29 10161 783 5183 990 102 132 7861 965 1851 648 2477 526 2437 469 3453 987 7403 719 2366 762 8004 790 6278 601 7230 39 9046 212 3854 891 3375 286 4477 968 2429 912 11240 660 2834 742 9284 948 1725 830 20 232 9052 162 3591 365 6771 14 2379 16 6520 742 4612 318 17519 720 4104 415 4029 851 13831 745 16154 431 20716 112 5034 518 5839 784 7578 123 6737 562 10813 583 24740 432 10012 845 454 996 7479 310 14117 25 5518 827 1561 818 2302 999 303 689 12444 126 16571 691 4463 498 2609 225 756 69 6206 967 1722 600 3563 10 805 496 327 404 864 848 4413 210 356 851 4636 780 28 20 5475 783 1744 328 11312 634 2813 687 3899 905 669 690 3369 397 11242 674 5161 962 6477 602 8364 772 7176 9 5107 738 2440 853 4419 837 2355 967 2078 743 1478 372 2134 351 544 569 739 727 12662 990 4934 754 3923 474 3193 454 5523 283 3737 460 2070 -1 -1
63 1658 864 2150 788 2046 733 5873 980 678 155 1565 385 1157 643 10533 479 3139 608 7787 703 2877 398 7069 107 3604 886 53 798 2276 161 23181 699 1646 722 4142 229 1923 872 2533 462 26688 167 2259 241 1423 911 82 874 4661 274 16784 209 4506 558 18552 826 11683 792 11569 878 3045 270 4339 712 3167 578 10917 359 3226 253 8034 607 35777 468 21 628 1383 167 2251 602 492 680 4350 955 5260 318 914 545 7950 990 245 692 2243 267 2533 92 4964 414 6339 793 1093 21 15670 120 3177 175 3189 508 3303 753 1125 89 6427 431 10616 414 16395 265 5086 722 662 493 366 603 19926 88 2432 589 1722 478 7161 474 5845 611 2421 581 15834 975 637 860 1322 351 735 405 142 486 696 595 2812 423 853 154 2324 602 1691 518 692 193 7235 770 759 796 491 902 3808 571 11511 164 520 884 11468 125 6171 608 2668 298 18723 25 3467 442 6386 965 2893 89 2814 234 5269 727 5097 631 5779 897 1961 834 8073 279 1435 910 527 801 4224 266 2655 741 493 763 890 311 27625 953 349 344 16190 815 1954 11 2648 512 723 909 3814 548 1413 235 228 278 836 993 1822 321 451 -1 -1
64 6222 23 12124 290 595 375 837 720 3031 52 340 730 4643 719 3994 328 8182 228 10521 445 10534 140 4777 454 3004 988 1433 950 9634 47 2322 455 3338 329 8376 689 50 988 2348 455 14979 420 2655 670 460 491 5765 570 15035 397 1950 255 4171 701 1183 842 83 92 11886 286 8459 561 4036 988 4713 492 1551 940 4197 429 882 850 3608 309 5436 736 13954 74 17363 548 17600 250 3330 254 5586 51 5939 498 1255 143 14451 368 9625 353 4700 702 1940 829 4693 172 10725 714 6241 961 5380 32 2902 500 2922 810 11621 901 12255 173 11405 632 4878 8 18 783 7083 695 1251 635 12459 352 3419 749 7161 120 24707 21 8049 119 4307 200 32726 969 4531 62 2791 422 235 688 1319 768 4495 821 533 612 1287 7 4029 622 9139 164 528 104 2440 368 3786 370 13902 908 4907 574 8054 170 2046 822 8679 632 3001 543 4194 709 19967 929 22237 966 2052 234 8742 250 3606 564 761 618 17 856 3870 -1 -1
65 4446 588 1035 130 17373 720 5021 500 2330 954 1072 626 8399 85 7979 163 3454 634 6467 59 16162 254 2198 947 15522 466 4608 364 498 255 494 749 1143 743 1024 285 5309 467 9566 405 5843 396 338 182 6943 587 1665 101 21709 606 1934 308 2435 499 2786 668 4020 853 314 263 5393 123 2500 879 10577 867 1821 121 34217 333 1548 436 12918 508 1482 753 4443 355 20726 75 8159 571 18329 593 2992 840 20453 862 2528 740 2032 3 1243 50 12375 542 304 515 2512 124 6653 338 4528 551 3502 308 1701 717 5658 150 2559 709 27370 621 3305 866 1303 934 5566 741 2445 889 4865 599 4899 965 5933 722 8968 969 3027 669 4614 912 11341 774 599 171 3299 37 1635 43 814 5 3406 482 11730 660 276 908 5808 97 824 624 324 972 8837 372 4404 523 1510 258 6941 148 5093 848 2648 127 10366 637 546 394 13 825 3430 635 14773 704 4130 498 223 981 2405 669 4914 745 9705 196 14359 870 429 625 6621 193 5469 985 4636 590 5557 116 2618 677 822 901 8516 432 1176 171 3699 -1 -1
66 1402 141 6512 254 1098 351 3852 403 46 723 4850 41 1165 486 375 414 5007 262 16661 330 5531 323 11683 58 1784 322 1761 156 2488 431 4898 857 2793 63 17266 45 22031 326 3254 670 1514 540 14931 462 1811 248 730 139 32 498 3343 517 7609 991 13877 457 205 956 3003 415 3848 576 8989 235 3974 632 10683 388 29656 650 428 75 2275 817 7698 956 1446 936 553 674 526 552 5332 147 2923 611 1364 156 2041 191 8592 560 3038 398 2962 715 1191 508 2874 504 7566 495 3886 821 3263 268 7908 127 7384 375 11473 820 3134 460 2599 768 36 975 590 496 9996 213 10234 929 3090 618 1046 765 4493 125 4101 24 4084 589 14424 405 6931 109 17005 295 9220 491 1376 690 383 511 6916 441 923 403 688 589 8455 6 2344 559 8453 256 2824 584 4166 964 3004 407 190 554 6564 282 3050 692 7425 552 4979 965 2969 677 5741 342 5488 673 2145 596 7858 459 2217 570 10585 557 5813 131 3806 166 1250 684 3471 966 1011 973 13700 486 6549 248 1831 742 11039 672 5149 636 17352 480 6506 68 2803 620 79 809 11502 440 3706 795 10790 -1 -1
67 2138 244 2276 274 1474 822 13144 379 978 807 7324 980 4195 930 4034 249 7709 436 4775 662 4619 3 2342 535 2507 714 3684 496 20151 204 8246 142 12806 678 1981 984 29086 395 22445 958 1234 955 2599 833 2799 647 5415 533 4119 694 431 976 3325 620 1124 777 13956 240 11018 529 2886 331 1906 779 5031 883 397 981 1179 215 17001 235 1727 536 701 359 1826 231 17148 785 1666 780 3002 190 3220 74 6627 947 595 331 13574 365 7004 486 10337 869 1681 852 14770 645 17175 553 14712 259 5918 784 1407 246 6964 623 4117 774 9413 826 8447 610 5457 888 3485 687 991 825 1515 793 13158 175 15850 865 8982 176 9545 712 99 490 5767 867 5519 793 2678 457 7229 107 2348 4 2973 931 2368 767 4635 386 491 722 1948 403 703 237 6329 194 1503 587 1360 312 1723 860 2787 74 5569 158 139 699 12096 710 2807 624 2275 671 20562 971 651 610 956 563 4574 268 8653 57 2972 89 11920 394 404 885 4765 847 617 993 6895 736 4875 304 2124 464 4215 664 7517 861 2746 -1 -1
68 12686 746 2811 729 5887 478 7413 941 1122 738 1084 270 421 669 1117 753 6564 976 3911 774 5943 681 9870 389 180 257 975 206 2108 465 1578 122 487 156 11305 589 2114 207 434 975 6149 613 10998 59 16544 901 32605 141 2575 550 3328 462 28083 937 2439 42 598 219 11160 507 14944 610 3936 893 180 865 1388 196 11832 345 4895 27 10458 52 9626 643 1571 775 153 70 2821 907 22280 14 10211 247 2227 788 1800 920 2298 236 1222 264 1091 574 15909 858 8901 696 3273 895 1123 915 3164 832 1927 778 7386 601 10547 323 3257 87 2331 473 4385 887 9979 924 24126 94 5000 974 1718 520 2575 825 2999 65 4108 125 1700 369 1140 467 3136 507 16680 899 7726 654 20218 112 13436 777 4409 17 260 340 3318 278 20119 86 15652 215 839 940 8095 841 4087 778 7997 573 8705 938 1654 500 12044 373 15020 973 2943 133 9026 689 9750 198 2524 72 902 -1 -1
69 609 179 3760 725 5499 103 17417 569 6883 632 6645 690 57 466 5226 340 653 26 990 181 13920 255 2212 746 6628 876 1679 751 217 520 17672 717 2266 825 3284 915 4431 590 13014 752 2467 898 2164 812 8917 241 6020 462 1936 580 1398 214 4579 673 13590 207 5037 531 6420 326 8903 177 6455 481 12585 485 9363 62 6067 480 812 641 5327 407 1410 660 4193 191 2273 550 640 577 2612 358 14240 525 6411 152 4184 920 5832 34 6436 12 2708 234 6326 792 9424 367 2130 937 429 199 5702 571 2441 548 1419 666 2051 97 1897 851 3130 914 5063 925 12570 802 1900 884 2232 630 5213 414 6703 923 2563 460 525 364 13580 313 5174 587 2180 548 6210 633 566 220 15464 45 399 218 252 670 4524 398 4299 393 6374 575 7663 467 6270 129 4137 256 4210 497 5965 330 11100 211 12815 606 3028 453 7275 326 5310 261 2535 647 3349 969 165 453 18124 927 3256 926 4325 41 3743 336 3843 109 3853 195 636 319 3802 419 7601 106 1393 388 1207 226 1142 949 1990 648 12233 469 5781 445 6627 188 5096 458 2844 690 980 749 8893 283 4147 367 2923 408 3013 57 16362 652 4887 -1 -1
70 6430 510 1095 419 4822 693 16949 164 2487 671 823 817 3768 951 3060 895 8653 492 2931 864 1298 921 6756 649 8081 320 11209 186 1397 372 982 915 14973 944 13908 864 4685 23 2198 458 10711 401 1372 146 1214 841 4629 396 2358 255 401 460 6124 438 7137 32 10087 251 1639 136 7999 510 13404 722 427 160 1308 942 1968 933 22660 293 3140 434 5993 329 3853 57 1199 297 3795 422 6729 376 14102 537 4995 877 14615 508 4492 928 2797 129 239 526 1048 518 1214 787 10507 203 432 897 956 760 2058 29 1817 610 4746 993 807 324 571 988 423 854 18180 278 1219 673 1660 111 1708 849 2936 120 3709 175 20008 229 9851 769 19349 378 11560 162 3599 489 21439 159 4714 575 7794 644 7906 372 6342 425 8346 4 8169 528 5685 830 794 120 30360 928 1459 360 14640 165 7718 705 7682 502 4334 553 4200 16 3716 178 3214 759 6108 230 16471 844 16167 298 9735 882 291 347 4627 961 287 622 3009 -1 -1
71 2988 478 1241 630 7787 753 5617 909 13697 442 1932 621 11976 912 2564 478 616 954 4319 349 1850 509 838 137 6005 343 5045 621 6734 79 4885 195 2649 743 1531 763 1426 564 1583 870 914 835 3133 254 1157 37 9834 894 585 115 5365 402 15340 670 218 242 8977 797 912 382 6308 975 2724 436 8221 498 3946 533 941 265 3306 240 1005 964 5869 143 7786 815 15971 898 16000 229 868 834 3356 954 1478 385 436 428 3079 144 29 300 4500 825 6151 943 2001 294 24556 982 5678 575 49 499 809 436 2178 829 638 350 25364 114 4817 565 1604 127 3099 583 8620 621 5108 470 1020 975 7979 261 2021 591 10488 791 8502 691 6329 16 487 622 2431 428 8967 169 111 962 274 955 1715 542 1434 995 1881 66 1034 951 1072 564 3481 96 27489 838 3008 543 6130 512 799 694 15005 661 332 419 491 2 4865 99 168 16 11604 34 4306 598 1807 194 5435 926 1771 363 7131 380 11433 8 6414 597 9555 586 207 947 7106 665 1037 524 2599 21 2128 710 3359 342 1969 68 7666 801 6532 941 9428 605 1337 567 5160 840 798 318 2352 209 4421 245 4483 6 8341 502 5837 548 6566 166 14673 616 1024 80 16693 -1 -1
72 11686 173 3424 702 9965 955 2814 651 6886 74 18530 160 6044 224 126 971 1320 86 6555 230 34115 552 2984 373 19957 519 14722 805 9323 199 7826 256 822 264 4076 584 15426 712 4743 933 2144 967 3291 392 6327 290 1854 460 1717 69 1682 19 7933 566 4838 637 2824 751 7100 731 7982 699 3556 497 5171 349 2371 932 2787 851 901 31 3655 629 8574 335 6 106 4352 25 6391 345 2724 577 10375 368 1956 964 1199 314 2184 207 2973 561 1629 674 20074 176 1993 974 9765 673 392 84 529 907 1664 271 3207 39 4842 691 530 916 3923 63 2885 904 8915 738 6569 81 7086 922 14913 873 26635 305 7204 99 1161 691 6523 276 1876 539 3277 76 15149 781 2908 586 7978 571 8 846 6226 646 6471 257 3262 377 5073 465 25 132 2678 238 6600 589 20640 631 13094 999 7535 768 4932 512 13319 365 14523 773 27828 132 848 815 65 94 1397 356 2850 605 8141 39 1564 -1 -1
73 13919 942 23686 190 15599 403 104 74 4604 348 3701 615 6565 401 2948 550 381 360 6102 766 5640 997 9364 808 99 67 783 453 7369 312 30493 798 21013 349 22039 254 6685 876 326 233 6618 600 1988 101 14628 605 22003 684 9885 510 6869 362 15271 415 20910 216 4239 729 5423 842 17474 811 2982 231 3340 497 7236 887 7334 888 3823 740 1271 848 1137 786 12560 731 3771 505 357 873 7076 961 666 714 9192 589 3059 301 11387 935 609 959 3678 580 18146 99 6684 593 26436 74 599 512 7219 98 3236 919 27774 104 757 971 178 837 2564 485 6740 531 2120 717 645 735 2155 347 54548 651 2310 845 6870 659 1704 526 8153 767 3511 247 12556 598 4763 215 3659 312 773 190 7073 12 2193 -1 -1
74 6543 948 1094 287 3292 669 3273 485 6472 635 19753 875 640 899 4489 135 5048 120 2072 552 9585 47 1852 166 9972 437 7419 194 4148 32 5402 464 4284 589 4162 192 1880 784 1978 551 11988 886 7761 105 4300 618 5384 669 9773 264 1345 285 11597 308 1096 449 4045 119 2681 9 2831 3 14920 912 5398 725 4642 998 14600 700 7455 844 7751 192 2148 815 4058 292 4891 724 3762 578 3034 504 8777 258 6795 685 10056 328 2196 962 14542 820 10805 882 4258 485 1871 501 2647 680 2692 670 279 805 389 16 6768 961 2041 144 1812 396 5342 625 1053 455 8927 450 10351 787 21564 282 1253 95 291 899 5098 206 7085 431 13091 573 4351 82 13626 908 11542 967 4346 859 22978 514 15142 552 6463 812 5397 788 5403 830 6501 706 702 543 4067 511 4819 42 273 967 33230 43 9958 122 626 957 1474 925 2396 72 585 519 8427 600 7821 493 2456 2 5111 322 3234 673 4091 607 4197 893 12858 815 3479 527 3107 699 399 748 1398 -1 -1
75 8440 744 11856 993 771 435 713 138 606 772 1753 208 151 735 1780 903 12915 250 754 590 10012 913 602 408 20892 964 429 774 21 685 27929 241 5727 764 1416 987 8628 896 7456 680 10115 914 9419 353 11530 221 24588 416 1287 694 620 639 2343 629 1649 722 24173 747 10728 565 11591 139 10577 685 1415 893 942 717 17636 346 20149 621 16164 920 30748 975 4581 929 5542 442 3373 219 8906 754 3368 393 18555 869 11806 369 2024 796 1974 268 17657 508 14424 93 9521 506 6469 33 9459 646 2498 886 5475 58 6547 75 4748 993 2317 405 7678 327 13164 708 4648 476 1685 380 1373 952 912 486 4831 212 202 271 4838 883 9226 834 1480 308 8137 825 7701 455 5453 323 2265 368 4090 326 2693 984 3818 735 67 651 5050 125 11217 210 4541 144 4540 290 22177 -1 -1
76 2928 991 2171 62 970 436 1627 491 3184 331 10560 841 2108 332 68 290 9906 235 1757 682 6601 22 12957 253 351 538 5646 219 7319 833 5830 502 17 809 1430 49 1571 182 15915 853 3344 144 5069 653 916 976 1762 566 19926 514 4832 528 601 496 10032 706 678 745 9368 484 9520 973 780 923 583 135 1050 790 2170 652 875 782 13554 391 9835 312 1501 834 7990 661 20151 918 5954 220 2579 318 1860 685 2478 215 2555 299 3696 681 7139 641 6617 19 8785 418 2192 952 2219 290 11046 304 5504 211 2832 276 5360 794 12173 783 2258 331 3098 164 8369 162 397 278 4177 210 5892 884 2491 139 671 499 336 500 3900 772 1293 930 1366 514 1901 537 1436 542 9160 971 3806 416 10528 538 14662 52 778 383 2325 952 901 689 7166 175 8297 509 11766 399 26826 404 8714 70 2159 522 1936 878 2218 332 985 224 5836 354 8868 477 717 673 4619 454 6560 477 3135 781 1480 98 8192 502 3967 405 5574 77 6016 110 2032 801 1754 246 4718 207 5531 366 3213 645 15012 382 9106 91 874 20 3474 361 13242 252 1077 89 16989 36 17215 -1 -1
77 7245 987 2478 709 2932 447 5057 457 5418 838 6728 223 2162 560 3707 336 24535 74 12090 247 7153 603 1328 941 10544 21 5025 998 242 365 8744 518 7476 44 1922 560 673 573 7923 876 8061 325 6513 510 10576 604 3106 401 3799 9 7100 188 3145 685 2912 726 2419 134 3932 806 3119 18 11096 314 5030 886 3138 305 6757 40 4741 710 1897 955 351 919 13528 330 9661 799 620 214 8632 553 10403 893 2801 691 9909 281 6923 408 1019 869 4218 737 5142 963 4956 644 11280 459 1748 521 14765 382 648 552 6474 974 4220 300 1548 442 319 825 6397 114 9955 314 5173 539 2919 999 3494 114 6189 813 10597 449 33980 649 1114 791 3184 874 2462 833 730 758 10864 406 1781 421 4894 991 4926 659 6899 113 17500 548 7427 163 6778 377 222 725 184 287 3344 58 2337 340 2108 833 10110 533 6774 798 3428 582 4862 422 17740 658 239 342 8306 460 3807 801 15838 409 5762 644 5449 507 4145 14 1352 751 3376 473 6127 639 2365 174 10886 438 217 -1 -1
78 520 453 13804 383 12512 761 3826 399 327 681 18018 442 5035 156 1596 956 359 47 5393 358 5370 34 751 422 9601 814 5418 857 1548 406 6718 458 11842 192 711 571 12743 610 6237 579 1217 758 1930 246 236 199 2830 544 3767 682 11225 329 12464 193 8572 585 12245 504 8453 709 7693 392 5154 608 2756 637 1794 353 10859 294 12648 331 6110 306 7150 582 12011 44 9348 339 2767 508 4596 965 13351 856 15976 676 1176 285 22639 302 2971 526 9233 10 3954 950 2675 325 1607 303 16110 300 919 202 3756 801 10195 682 1102 895 2523 898 734 976 1175 284 1192 632 3639 8 6040 82 4218 616 7159 137 11366 718 6392 122 3339 538 7533 171 3483 99 675 215 193 414 586 348 153 612 9533 688 21981 829 2940 308 5487 482 9199 227 10376 111 2103 944 291 7 7583 813 3079 377 4565 811 5859 40 643 94 9783 760 7818 536 6964 932 5900 74 563 737 9331 234 9425 923 4978 92 5855 80 4160 889 16693 -1 -1
79 915 109 6627 649 619 54 3276 574 2456 789 972 347 5266 36 5608 817 6575 66 10878 447 860 727 11765 132 1408 375 3506 764 7200 68 964 716 4177 570 8185 734 11980 354 24218 110 10434 51 10315 970 4547 928 1519 778 5317 981 2647 485 1238 938 10983 247 6319 181 18803 747 6772 233 7854 122 836 568 5245 476 2532 522 438 991 717 514 9109 108 19560 789 6746 386 904 154 27164 740 5924 928 11107 894 11085 192 3891 441 9198 890 4336 352 12620 408 5289 194 1824 514 3140 391 6222 315 2468 106 13664 258 2293 880 1482 341 401 707 2292 363 5797 461 3649 157 10906 689 2647 924 12751 743 347 40 9711 649 64 198 1171 32 2277 506 6091 974 11756 99 1936 51 8222 557 1235 952 7243 16 12063 110 14429 241 17261 668 18059 910 983 271 16217 383 5492 378 445 533 180 148 1130 601 1180 810 3441 825 1661 848 4371 110 4049 300 3190 377 4279 44 2819 119 1288 524 4444 387 4325 742 5125 678 1250 697 5566 376 5606 -1 -1
80 1285 257 13337 630 12223 681 619 578 1064 637 3032 433 5797 601 1580 700 23160 876 7550 55 44 213 907 210 13555 975 5452 896 919 514 6014 772 6180 646 8059 855 45183 324 7010 669 3951 257 3346 620 5530 155 3560 113 3251 828 9146 669 3388 178 1615 90 3018 108 16593 403 3008 383 3766 507 2740 81 598 311 15609 814 8446 571 2360 486 8199 376 344 754 13465 484 5606 825 2251 52 11056 792 3287 605 23101 104 12090 371 7155 321 7076 762 3118 857 4404 886 3591 682 7621 503 1418 418 2917 407 14077 465 2133 676 9301 934 1870 761 3862 199 6483 739 1786 939 4022 749 7908 684 15603 892 13437 971 1552 59 12602 596 1382 978 2607 80 3846 229 4219 659 8196 348 12753 650 5122 547 744 612 7937 15 4963 898 963 375 13371 718 2700 643 7994 812 8089 720 3395 401 2097 240 4928 374 14163 354 4016 252 2264 472 10766 379 4518 515 2533 588 1606 -1 -1
81 23653 460 2036 390 1400 237 19311 632 17331 962 5368 634 2462 528 3858 109 3147 110 2672 306 5634 30 3261 437 2732 492 8903 940 9170 192 6268 988 3616 480 20356 654 1423 247 3376 324 10062 61 8410 887 6375 854 4906 21 12584 815 7475 403 20673 64 5696 408 454 502 10331 215 2421 817 5443 155 2380 93 7646 785 1002 34 5244 232 1206 872 77 269 7820 316 4533 223 8870 162 474 435 650 31 13599 698 2027 363 94 68 267 274 2569 620 1354 960 1938 773 98 820 694 308 13296 609 6932 480 3407 601 1689 588 8109 631 1996 457 2823 629 2068 889 20564 381 14243 349 7548 893 6320 36 8008 659 3358 873 7119 13 25 743 20083 12 8992 76 842 515 910 305 4826 710 4113 612 4209 800 19572 255 14414 346 5157 726 369 472 795 761 4742 508 37601 98 1140 302 3426 924 6111 834 1092 439 16172 708 1908 794 3878 26 15111 790 4729 847 972 770 7437 -1 -1
82 4301 368 7390 569 7975 117 22704 757 1680 166 3504 773 588 837 651 290 2844 683 3286 961 11622 743 3895 849 2036 580 713 783 5014 142 11408 56 1937 282 780 678 2140 133 5093 366 7279 25 1384 347 417 914 2544 552 229 451 2791 495 8231 254 8568 112 16531 868 80 123 5424 563 7769 579 8591 722 14163 413 1642 283 2064 905 2688 34 2010 479 1131 799 2627 938 5455 794 5406 538 5255 715 3944 303 20656 492 5324 626 1438 496 7799 308 10397 717 10921 855 22259 534 6048 55 2268 300 1913 32 423 848 5358 358 318 206 6128 786 3581 223 10376 848 869 89 4289 972 2190 448 784 938 36432 800 5952 915 11914 515 4464 750 17339 487 10507 247 1372 847 3297 110 8313 856 2034 803 20496 381 9672 267 2658 741 4983 816 3617 728 1312 35 471 324 8022 480 4302 52 3150 100 1231 165 2449 661 12454 602 4239 449 2154 571 3375 969 2340 324 1945 317 12995 505 8345 403 5814 764 5114 944 11150 892 1434 778 13643 419 2809 740 2386 258 6081 -1 -1
83 1967 352 1648 715 6360 196 347 856 2990 951 4908 280 1072 486 20006 786 6039 998 3912 857 19851 116 14496 930 119 644 5329 162 7559 248 1129 856 4737 43 878 784 409 12 2399 193 10230 158 2671 26 2653 655 4940 185 4195 930 11984 576 4623 851 2825 102 953 207 2928 300 7639 347 17714 743 4972 346 37279 860 3934 448 3319 423 2227 116 4263 864 2016 876 826 502 449 949 6105 169 245 427 5115 527 11132 542 3244 856 1888 211 10681 987 6041 387 1685 380 1432 321 1988 168 2166 595 1126 678 4437 533 303 77 5 675 29364 828 24553 881 15714 782 2287 74 25171 644 2708 900 2229 373 2381 847 4171 524 6524 236 2212 444 7806 224 8532 703 443 907 11516 652 1491 126 1911 839 7941 906 5445 478 3555 856 805 189 8319 650 11482 505 212 385 2289 694 2646 10 4299 472 1815 58 4986 988 2269 466 4226 522 8920 571 7274 664 6641 469 6444 127 382 130 46 343 727 856 277 57 13856 829 1329 103 1119 583 13169 231 20464 559 12963 -1 -1
84 1767 793 2915 752 1059 80 23742 296 1220 836 14337 417 348 672 14982 845 11597 312 7448 365 4388 631 3027 580 20148 550 3107 943 12505 368 12019 164 665 70 17499 568 6090 366 4848 665 1663 85 11489 585 3923 523 4813 335 16042 599 7076 618 774 877 6141 570 9864 272 607 503 8014 685 5964 776 635 753 1512 51 984 380 13382 921 7527 805 2368 927 2701 540 5730 533 3611 706 1392 546 7887 604 9033 415 3822 789 6013 773 4154 710 3483 736 11204 847 1169 328 3505 369 7351 42 9381 595 3035 277 3830 943 4570 522 2117 409 1231 544 5694 867 2916 556 9172 681 2590 329 3533 124 1259 354 6649 915 3509 696 16896 558 593 360 25966 468 2514 271 4648 937 1358 931 577 253 8416 52 4315 47 8725 903 14710 763 54 938 9782 391 1852 672 211 323 2684 81 5181 270 405 893 354 447 9810 864 4448 471 17892 901 4257 301 4493 574 3254 837 3210 351 351 270 17845 167 6796 22 5446 931 22 2 823 663 14631 -1 -1
85 19186 491 1796 480 15636 931 75 731 1762 937 7742 416 30073 25 7940 357 6223 945 7349 838 2191 265 8016 308 7683 267 1131 732 10614 799 3059 495 787 750 15251 396 7882 533 13308 217 3425 183 1975 315 383 747 1928 791 10114 928 14527 853 3686 638 1504 317 83 871 2694 971 25413 118 3566 142 651 352 8067 920 4434 304 2394 406 5227 738 1717 100 431 867 699 589 3244 798 1995 548 2779 574 6325 754 7200 549 2492 569 12347 643 6913 326 9474 457 2257 135 951 405 21371 221 10929 248 1288 983 14318 840 14961 275 9125 603 899 313 143 107 4289 347 21812 731 7107 818 1147 698 26190 776 1386 900 3270 344 2530 998 9286 843 617 585 1933 313 17911 441 4283 974 4516 655 150 825 6196 784 814 818 3546 462 10594 985 4070 162 625 209 192 137 514 242 13747 970 8356 754 2110 730 3439 679 6498 839 180 75 4681 126 2881 872 5637 722 2568 800 2280 697 70 258 18311 607 6077 -1 -1
86 2131 702 8022 553 1903 993 6669 558 10189 281 5011 864 5752 177 129 909 749 133 5930 481 464 343 2060 276 7685 305 5673 604 8637 832 6644 885 2721 881 1221 863 3339 124 12408 560 17506 357 4870 370 1592 354 10453 684 5617 704 2581 827 1407 41 5147 232 6738 831 3330 315 2537 900 6196 836 1953 187 16098 331 779 792 1109 837 1437 527 1115 428 2847 140 582 280 2033 174 6488 306 10935 767 4875 332 7488 161 23032 315 866 614 476 262 1834 623 280 604 1436 449 5109 863 5929 313 10212 700 14111 911 4313 262 805 599 1469 85 5540 486 3435 721 11574 544 1365 551 17080 40 6608 624 2668 804 3055 492 12707 696 2244 211 3195 404 447 344 4364 305 13595 60 1602 459 933 866 534 565 8119 70 9895 230 8648 9 871 882 535 724 12895 310 5072 514 3237 129 676 499 5204 932 484 365 4225 547 2553 984 971 952 5033 533 7058 627 2073 292 12472 355 2120 350 8241 403 14447 298 2111 467 8152 490 12448 206 545 593 3553 904 7194 233 22135 790 2319 687 2158 611 3273 233 12860 517 10173 132 4540 216 135 152 1106 660 8004 -1 -1
87 13360 482 8939 712 5413 88 2277 496 1524 895 759 892 847 915 915 784 1423 715 468 843 417 655 10390 877 433 909 5317 753 3404 513 5401 883 5612 208 6262 965 6427 311 586 691 1287 393 19203 552 632 466 6247 220 316 606 235 387 7545 315 303 862 5576 100 14118 671 4940 92 869 361 2503 920 3931 927 2496 28 4618 234 40857 24 1096 981 2027 581 17435 867 20682 882 1945 0 24804 628 667 512 30 699 4230 299 13318 374 4017 614 6778 900 141 151 3239 190 5763 893 14349 191 5497 308 3932 127 15235 582 3746 431 2972 465 14841 425 12710 214 2428 778 3903 600 9483 985 1009 57 8734 540 2763 419 2612 429 3430 246 1606 498 2933 897 934 685 1798 12 6032 682 2205 439 1006 526 2518 130 7387 295 4281 660 6389 778 6217 390 7711 645 1097 514 6514 592 4276 2 5304 88 10001 960 19490 200 8933 748 4279 548 8742 519 7952 318 24881 186 7141 489 4813 76 3561 292 7959 779 9030 90 149 706 1857 11 2605 -1 -1
88 6860 870 4602 259 4554 959 35 536 8748 796 4557 974 9780 900 7802 926 2624 603 6024 852 16622 766 1790 289 7849 169 4767 415 4940 652 2001 886 1160 36 202 105 10599 287 11348 82 8572 170 3066 541 7559 110 7573 238 8164 43 5909 823 5291 632 63 400 1520 278 11611 70 4175 313 2984 733 8817 322 9465 929 6804 652 9852 696 558 30 3930 66 734 696 3418 835 3852 881 5348 446 552 638 12137 831 28652 777 7649 190 11221 648 38359 116 1778 646 178 726 5194 872 9165 700 320 612 2644 944 4259 950 1773 761 5640 658 3937 281 914 995 76 812 9736 526 1298 394 11286 624 5895 919 9259 257 524 756 6782 558 8937 525 3664 833 2768 983 2597 284 2705 454 14376 116 3004 138 4305 34 3019 80 7400 550 1160 30 1011 388 3340 883 5259 368 5106 593 9055 112 1105 906 5606 873 642 59 10742 20 1905 421 1014 92 1566 939 2723 123 4312 433 3378 312 7331 825 5730 260 2001 761 2479 122 2887 749 12553 723 2597 861 5029 235 883 619 8681 282 1886 190 2806 462 1209 478 11658 834 5455 -1 -1
89 10383 155 2082 123 2451 479 4678 916 6610 640 14482 924 8915 79 23649 761 8165 10 1480 223 1070 911 6675 22 2928 961 1450 673 2812 643 3466 857 6845 250 928 730 8422 223 1165 734 2509 505 3381 174 4351 84 2364 358 10663 524 1407 425 1889 333 25860 571 2535 631 515 802 4740 662 10564 641 8853 304 1418 814 13608 710 1631 588 2491 32 380 780 3806 115 2195 858 3768 76 4334 488 3422 524 5608 796 2518 710 3825 405 3221 935 2776 818 16120 495 18 964 1061 930 5600 78 30733 257 5215 847 899 682 13680 789 16193 605 25587 647 6053 356 9086 606 4514 574 13636 940 5223 870 10509 326 994 333 5522 288 9788 246 1020 674 5243 678 15950 933 894 650 14834 756 12356 709 19083 720 24485 147 2445 474 11565 332 13916 146 9497 622 11533 912 23017 -1 -1
90 2308 990 2969 173 869 291 14981 753 5154 634 3832 779 11115 483 855 703 10400 970 176 246 3978 18 10434 792 6813 52 6130 277 15 295 643 993 2781 892 2313 489 5691 658 1883 803 3149 705 321 819 219 870 1483 711 10391 50 13310 934 6693 477 5400 288 3484 539 1594 673 1165 716 23328 373 7724 574 1068 123 6992 355 89 416 327 518 5350 472 9915 302 7677 740 1974 11 3254 450 301 103 2885 154 3236 748 4213 299 3447 612 22793 509 7806 378 1361 88 20119 677 3370 97 14730 872 7342 228 1495 105 434 198 7190 195 4574 22 9956 791 739 95 580 276 10354 712 1137 225 8957 5 1272 545 24450 410 5159 538 2180 876 5404 989 5048 977 400 452 14163 884 4823 420 3750 130 8186 337 7707 915 4936 694 2733 688 8325 612 3765 156 4648 404 11781 721 953 3 3500 486 7253 161 280 207 4167 159 4257 701 2707 939 10950 332 15878 450 4950 206 1359 669 4999 164 8 206 2760 932 683 755 11424 70 10446 383 1373 831 3909 908 29584 878 496 471 3453 282 3427 594 1243 991 5300 -1 -1
91 6481 133 5235 582 7017 874 8394 2 899 25 8941 752 2012 601 681 626 4593 608 12920 771 10560 602 3278 815 1576 54 2591 749 16270 489 11295 622 2980 68 1220 946 2533 899 5078 535 12768 987 821 645 3251 837 3408 846 3388 461 2653 214 8142 901 811 153 5603 146 1820 401 2812 69 6789 42 2974 976 2256 368 4753 550 4101 654 1224 429 10027 658 1705 43 5047 668 11589 994 2344 55 4500 470 15914 609 1712 148 2224 65 4650 937 568 405 3222 644 1761 759 5336 147 948 478 5108 817 6864 62 2347 961 17280 846 929 155 6130 501 2642 575 11255 826 3912 469 10213 255 8197 482 475 937 760 870 8946 312 4775 445 6569 118 4957 28 228 210 8642 951 4898 163 28858 971 7951 510 18 810 2407 937 12629 79 6598 12 2044 720 413 114 15929 548 7996 474 1168 851 5292 798 5676 288 12209 348 5963 30 4312 73 962 336 10391 245 2193 308 4973 91 1506 761 348 780 11128 151 10779 789 6596 761 3557 763 5717 523 7320 872 9659 334 5844 907 7587 314 1703 931 4859 108 5871 760 9591 -1 -1
92 7492 372 2616 53 6829 147 12424 796 9618 977 5724 69 1904 62 2512 24 473 969 2724 281 18978 352 9150 549 5745 903 8243 234 5375 170 2101 508 15480 254 5127 495 2904 793 617 466 883 160 14974 912 13483 709 2394 587 12172 797 2193 959 2050 973 799 249 805 208 2143 891 4649 257 16249 605 2494 538 5389 262 578 865 1956 914 16540 875 10159 501 1523 213 1102 558 11972 1 4000 965 8660 660 2301 365 2562 51 955 501 4044 835 11937 924 3334 100 3160 156 10188 845 10431 810 4936 604 8231 211 3341 212 11250 781 8582 895 17436 473 1415 163 2182 342 1269 405 4209 408 4536 840 3488 627 1025 566 306 351 1160 551 905 51 3031 711 1628 323 677 734 4065 61 586 593 14619 574 3353 596 4279 735 2278 498 9499 317 10479 371 210 392 6098 752 1851 366 5810 900 186 260 1720 953 4630 101 20816 688 10727 760 11002 919 11195 190 14118 605 4672 832 8873 317 4353 763 8384 224 2689 190 7757 418 3715 397 5301 424 8886 624 45 252 15647 -1 -1
93 1533 318 723 965 5938 444 5192 852 449 403 10527 279 4445 355 2713 53 2207 242 4527 641 11388 675 12343 192 6602 685 3133 609 13464 858 1057 740 9071 504 2140 722 3261 255 2762 677 9842 681 2260 875 2950 756 2796 209 4812 445 3004 432 1009 869 2441 887 863 348 199 928 1264 421 20473 927 5025 223 20080 894 945 856 11988 888 1136 692 2081 564 18679 990 2621 529 22205 815 2362 628 1468 807 24141 508 180 753 5061 174 6057 546 380 765 1229 795 8505 69 1012 291 4674 948 13748 997 2905 589 2835 790 3504 747 7169 416 9495 872 6890 580 1104 736 8683 725 3800 957 1316 718 423 891 15706 952 5365 546 8465 900 8505 202 990 118 3853 583 3552 987 2384 166 1212 907 2224 911 3643 520 2398 272 3262 452 375 964 4344 331 17905 936 4445 145 3412 82 192 846 315 882 492 473 4400 704 6228 434 3402 524 3248 781 2195 499 2089 773 16599 369 262 391 4517 581 5005 187 1680 15 11147 580 1958 308 1170 452 2218 936 739 640 11768 445 5099 855 9178 152 4159 40 5301 791 1782 473 105 1 14643 236 3095 721 13318 179 7575 233 6255 -1 -1
94 7962 332 3895 66 13567 944 7796 386 529 290 8544 333 1710 79 5619 210 255 597 3157 578 6344 131 10318 876 825 516 1461 858 13233 220 12985 424 9763 489 14763 33 13351 580 3629 534 20080 313 6719 110 1734 244 321 241 11042 940 7914 352 5775 2 9273 131 450 501 4902 479 2091 933 6286 682 4230 530 26495 511 1079 257 2756 82 14619 616 7718 11 9849 379 996 506 8766 409 3302 180 9140 188 9647 302 889 492 1662 415 18890 772 333 259 7199 725 4341 997 3147 383 755 377 7996 368 2983 834 4203 690 1011 909 12234 112 7048 266 4438 173 11478 749 1603 41 3312 71 1300 993 1105 570 7785 739 18414 332 11585 693 2908 403 3057 579 124 19 3161 843 4263 198 3133 375 14588 216 4813 830 7455 1 133 184 12793 576 9772 125 23940 188 11548 28 818 594 6424 581 4995 988 1925 881 1702 731 5972 483 4317 288 13456 37 631 759 1828 466 5792 438 1025 41 208 -1 -1
95 3864 827 5263 390 10760 756 3546 645 208 404 2430 458 1527 794 1825 80 6981 954 563 506 91 840 1255 628 1506 312 26270 241 4906 341 4063 839 195 281 2288 832 8491 239 5948 382 12756 264 1807 11 8477 225 6140 366 4262 867 5898 414 2063 266 3111 880 1108 412 17381 778 2412 947 3102 641 877 638 1853 677 485 671 5116 436 6366 484 29198 989 8866 334 1399 616 15926 713 15141 330 3269 526 12212 945 19121 230 1386 30 11510 835 4462 621 5873 583 11047 817 1505 538 9023 534 4924 483 5933 821 2664 908 1039 410 12 24 2575 366 2432 947 1602 603 95 118 4178 774 11657 781 16610 658 5224 657 11034 901 2460 292 5355 406 2134 125 112 488 13257 895 13995 821 15897 9 35733 880 2031 556 19181 473 12111 109 3002 201 12849 842 3875 354 15537 451 14228 587 872 129 1803 555 1577 178 6052 973 6977 638 5935 504 1096 978 5281 477 713 190 2197 -1 -1
96 17991 394 4225 455 2899 498 1860 752 10014 810 72 194 7520 973 7924 136 839 170 5968 807 219 790 4928 501 18738 640 4191 748 3444 406 7079 988 1186 969 9060 254 331 778 3230 229 2094 442 2347 654 4002 935 13779 500 1656 275 1690 492 2725 168 20195 232 29913 599 8242 979 5797 786 370 67 15303 577 3984 637 2813 129 2997 913 6716 172 4368 247 2407 825 8981 798 11794 39 5290 600 8726 935 1057 872 1968 808 2123 559 6685 573 2817 154 4365 571 4155 742 43662 276 2935 839 48 528 20446 100 535 56 909 165 7984 517 8000 401 1012 892 14043 264 20753 578 3240 183 12945 774 5574 991 2192 349 16088 152 556 241 25148 394 4694 588 4257 190 11502 87 2496 152 1217 34 11427 39 7578 868 15194 164 11266 549 6772 204 8428 284 3919 106 5563 442 630 179 3644 798 2650 799 6867 909 1698 696 1649 395 939 -1 -1
97 4391 521 432 362 11854 714 3221 618 11524 658 2376 329 6323 202 7030 984 2777 159 3302 157 8634 434 12692 510 5465 875 2370 298 2633 311 3817 525 595 259 5663 65 1496 922 2487 958 576 121 4896 255 9581 949 4134 576 1136 788 24768 426 13935 861 392 759 6784 623 4413 603 9721 778 7053 437 4550 46 1267 586 15275 468 4166 863 7516 57 3729 571 5851 347 14688 146 13539 447 1845 568 3277 497 11826 453 6962 433 2572 680 1809 558 1750 907 2493 0 970 462 14184 616 1677 684 11225 270 5663 386 137 713 14276 126 20003 385 511 170 12831 502 2703 685 3720 483 3815 446 11935 262 7841 118 2682 343 5680 554 24706 404 174 399 4171 374 20325 68 9447 847 6718 654 2648 999 12800 264 1402 984 808 844 2953 427 1447 286 6641 6 7166 990 3748 779 2595 681 5298 217 7115 165 863 69 4872 202 310 702 2661 471 18434 411 3598 617 3538 688 763 959 6265 728 5820 952 1516 513 5097 571 898 81 99 999 924 825 8348 -1 -1
98 2390 29 1315 957 31 357 1531 105 2451 707 817 92 20444 579 1277 978 3927 820 3700 89 471 815 3020 936 3294 690 4628 36 6952 629 11908 974 2077 159 1845 557 1418 857 353 363 4007 277 2114 157 22816 998 11202 198 13143 663 901 616 1377 377 22660 935 39506 51 2240 76 6547 812 1820 634 5081 240 2720 439 550 872 320 381 4405 628 4396 110 617 860 1433 515 7354 91 5103 836 2674 418 11077 192 9248 464 4750 746 9858 756 7800 462 1031 173 4240 310 370 868 3267 879 839 122 3385 779 2079 741 10371 85 228 304 13545 125 4868 276 1047 95 7593 961 1673 912 424 215 2215 534 821 710 7300 921 6232 124 9048 446 2916 467 2479 64 2727 332 31449 244 2895 751 3162 123 6456 329 4716 901 7595 41 6372 661 9119 336 11041 692 802 487 3621 912 7456 603 6853 178 1497 403 2715 129 7153 65 1140 814 3795 415 3683 455 6171 592 619 344 12773 864 6585 902 4487 166 18020 178 1034 640 4685 436 5920 753 3374 343 996 140 2840 823 3449 993 1505 251 11182 323 2068 183 1447 623 650 770 13763 408 2950 90 3176 246 1300 -1 -1
99 3230 329 18058 175 10445 965 10598 530 7460 590 2355 152 6441 385 6972 734 5766 990 345 336 4718 436 4424 651 4172 976 987 298 4875 95 11385 624 553 783 2076 23 1816 758 3794 275 6115 420 2825 132 6354 53 265 237 3653 817 12959 44 5876 382 8872 90 1611 265 153 537 8710 747 23 869 3628 487 30498 274 11959 788 2783 929 6515 195 916 902 2747 543 2411 241 4416 146 9670 424 1908 854 6929 337 208 438 669 289 3121 946 10084 160 598 636 1673 685 8049 423 6293 872 9529 925 1980 827 3307 164 7953 312 4397 38 11038 199 12955 53 983 584 3129 531 6231 941 1026 914 2837 616 3266 486 5345 146 7688 820 19188 960 7513 947 9109 767 369 761 9337 964 5621 580 3291 49 7173 746 15979 790 11821 95 3057 132 1313 329 14186 687 17032 522 5270 11 992 499 3567 472 3521 519 9393 673 7356 400 239 150 11605 828 3785 73 20788 857 9330 958 7745 106 2502 439 1138 962 8039 945 4443 764 3998 78 6054 -1 -1
100 30942 704 13231 796 18793 99 5482 613 6000 420 16557 114 4888 374 7743 764 1807 143 4000 317 16935 76 16357 556 11120 574 17886 373 1213 38 8878 401 370 531 17122 806 12957 736 5725 221 9776 915 2462 157 17075 478 7013 659 13630 667 8949 919 677 48 4477 312 6891 895 14073 918 3259 971 13874 830 13624 334 139 615 1560 334 285 218 5521 541 1019 351 435 335 17156 382 1925 379 4626 915 11461 208 337 674 1649 562 8448 769 12410 955 241 424 162 723 5371 291 1829 451 1450 695 4673 657 495 795 2829 536 1030 854 3953 258 236 255 10483 520 5640 324 650 110 754 600 431 868 5329 263 2414 928 5183 856 5531 20 1173 619 13021 132 14991 267 7911 289 9399 61 3621 994 5753 47 1176 707 5995 435 697 984 1852 128 17385 907 188 334 8454 659 4061 680 18190 256 2571 945 9130 342 31 294 14477 -1 -1
101 626 158 7246 400 950 216 7356 242 13631 222 572 55 1384 95 11399 649 775 506 6850 342 4161 844 2367 58 344 576 10446 561 1230 762 15214 456 2463 145 17519 512 10440 219 2068 717 5576 370 6586 103 2890 959 9712 416 6747 660 2441 227 2604 301 429 70 772 892 10335 734 1040 297 921 54 4057 517 3365 895 5644 947 536 483 1994 970 1542 541 12308 680 1633 685 7208 170 9143 589 583 926 584 955 1520 590 7303 339 1232 739 9532 215 6905 931 21011 178 9195 60 18291 26 2198 854 3368 713 8237 329 5771 524 1505 386 11506 594 1834 803 5047 832 4586 19 4977 673 6838 293 2228 231 9581 536 5955 439 678 517 3238 513 9032 527 645 783 8770 550 4538 600 1655 43 10604 218 16653 902 2986 12 4646 519 1615 189 2171 446 8520 309 7798 18 1221 368 1197 45 23053 199 15339 643 12400 250 4995 999 1002 654 3571 457 18323 179 10375 816 480 548 4650 397 63 141 13604 691 4838 963 27 567 4601 487 3327 219 1074 531 22610 814 386 954 2141 384 653 -1 -1
102 3876 889 8247 573 3077 517 36918 558 14538 725 3372 91 2363 559 6582 718 1341 94 8112 625 7123 281 3690 225 2751 482 1973 439 10643 165 2913 194 2332 60 3263 832 16714 658 5591 297 3275 281 1960 300 3617 852 18939 796 12878 295 3931 842 5932 393 1245 21 3027 543 749 496 8010 997 1266 495 1636 776 14510 873 6377 946 9440 196 3951 647 4410 228 4554 184 5975 187 4140 259 21240 215 14049 533 4986 513 46485 786 5233 817 6823 889 4525 78 2855 573 11903 497 275 198 7867 770 11063 284 7424 639 20582 828 705 348 2728 875 46 969 234 260 5126 965 16536 545 2446 497 12767 462 2637 493 12050 756 13799 64 467 270 1694 758 2459 288 2210 690 414 287 468 644 8266 923 759 15 5264 83 5865 102 13498 912 671 477 1050 254 754 396 1802 723 1132 976 14248 894 15685 399 349 484 15433 229 4156 787 608 321 1378 429 568 -1 -1
103 5338 464 520 788 12362 951 5957 373 5492 707 3143 912 4388 469 7553 767 9522 123 19441 724 13409 102 4960 920 6275 128 964 498 656 545 2855 157 5774 347 19327 744 6376 148 4265 267 1102 458 3474 762 9470 843 6229 177 2377 101 1982 314 348 14 6286 405 2547 595 673 559 7402 924 11479 598 5310 678 14705 727 3960 245 1540 936 3240 772 520 767 5110 301 3637 148 5424 574 6942 363 3094 269 4479 247 2045 364 15999 891 4852 640 10598 565 1268 237 5194 208 3614 567 9748 91 2721 318 3596 220 4017 59 5470 731 713 948 10678 790 7042 542 561 574 2612 359 7528 597 3193 793 7876 838 4875 152 5441 418 18609 988 840 61 6675 123 6361 851 5343 373 17380 774 8037 815 5388 697 8624 54 4363 398 2804 704 688 671 263 666 22365 529 101 283 238 833 8026 763 2249 618 51223 97 2979 454 5460 674 9368 863 12258 19 524 153 694 885 12695 532 9255 590 7071 -1 -1
104 6780 275 4284 839 510 557 713 333 1179 778 1516 555 2687 468 7353 950 5721 777 9205 821 920 269 9333 332 166 913 2376 830 286 397 3327 936 513 528 7911 95 4488 490 15473 239 1367 316 7965 213 5833 129 7918 469 2322 294 1010 597 3481 418 228 227 2843 871 19624 227 11805 700 11423 947 7549 121 14299 968 1904 291 3194 497 2311 994 9650 717 6675 398 3998 852 21964 179 6017 691 7183 318 1368 588 400 531 21550 301 898 187 11680 304 1571 836 14560 838 16672 339 3318 504 8318 782 4201 528 4839 148 8040 1 6169 956 8621 860 4433 441 14784 907 5728 997 866 364 8 188 563 511 10978 474 2739 186 9248 109 8549 364 5926 172 4937 377 5939 226 2568 133 1298 147 3529 588 6527 169 10378 728 354 164 3562 963 7330 676 1985 535 7783 996 2914 392 8418 626 41 879 15383 272 4053 448 16534 706 1 642 12360 906 4078 50 3930 405 6177 477 3067 210 2985 156 4618 130 19228 556 7550 962 6882 -1 -1
105 5290 851 553 23 379 259 5228 94 113 560 4070 678 334 977 1525 94 2055 699 4549 772 35547 98 3565 584 2796 484 5858 662 515 428 359 919 2221 531 2377 635 3393 690 9183 500 6219 138 2327 380 29715 605 1823 677 33323 547 291 46 4500 646 9976 769 18741 429 7769 462 16552 564 2760 275 4590 489 1796 809 3669 842 18972 536 2913 455 1004 925 8059 678 7727 254 1327 128 18219 859 17308 892 207 899 3712 316 6394 965 6163 274 506 566 4262 238 568 602 8575 435 6654 334 1745 577 181 302 1575 32 1303 838 7916 612 1940 166 20056 247 10540 112 1439 640 355 208 3692 501 1020 440 136 62 3318 342 9641 92 6146 751 12473 422 8757 609 16616 793 3640 925 4818 319 2389 857 1075 293 665 674 63 450 2679 334 5539 835 4658 192 5910 406 8884 625 5726 653 9695 278 1811 499 7979 546 3842 965 2570 961 5309 231 5247 848 15106 904 6819 950 833 486 13117 973 412 150 668 761 8335 24 377 43 6525 878 9251 -1 -1
106 12333 630 2310 755 7332 297 550 755 7909 432 295 519 5705 551 7713 780 5265 825 1849 383 3878 998 10482 957 5248 854 2163 335 4241 424 3529 635 53 603 509 288 157 221 20288 421 15809 147 530 694 470 768 1525 654 6496 552 2762 528 822 16 10879 287 2363 539 35128 828 2168 961 2224 916 248 986 2986 87 22009 260 540 259 10870 977 455 973 372 254 3769 336 4060 769 7206 929 1332 800 16922 845 8450 158 15550 528 4324 720 1644 823 22642 755 3523 829 5921 317 1697 400 5514 157 14117 774 2938 157 10068 516 12969 527 3555 615 17718 48 12207 121 1936 14 5180 577 1820 496 840 491 2738 555 2679 474 4020 881 1764 945 7081 598 4270 358 1967 745 199 31 8551 129 3630 178 1053 201 8050 458 5273 199 8693 720 169 233 11135 89 5419 875 6025 923 10215 855 2118 216 11456 372 438 20 4575 303 8204 274 13971 370 26869 467 5239 892 1052 305 68 264 726 361 560 94 363 357 1716 22 1980 625 7475 878 4193 13 352 827 8896 -1 -1
107 171 796 3350 42 10664 587 16334 634 6982 507 1486 281 13352 288 11424 451 9005 315 20187 789 157 249 4732 12 6013 789 3997 991 111 235 2265 155 6172 549 677 794 1453 191 6229 389 3869 884 4271 260 10144 3 404 326 281 24 1334 753 11890 992 9736 757 7674 503 3746 848 1904 960 10590 760 4121 767 1989 802 28743 71 3380 766 3606 214 2485 37 18615 417 3211 548 2316 10 988 573 8882 72 2861 950 9882 199 132 301 4551 716 3760 199 8062 747 3865 670 1574 276 1780 159 3269 183 2533 536 9385 775 5638 849 18863 756 2181 254 866 248 684 253 2969 251 23133 585 10360 277 3659 690 1124 147 7793 916 2508 514 3765 776 5331 723 9459 220 2649 357 4518 403 6321 398 2997 552 5982 510 1893 972 858 107 5302 931 3393 933 2991 481 944 581 6324 491 2525 929 17161 474 3577 637 9083 503 596 270 4209 755 307 563 443 152 1425 805 13908 773 5837 274 3767 819 5626 150 4336 120 4833 159 6051 79 6609 121 9643 169 25719 683 6821 561 3809 -1 -1
108 1673 784 294 526 8733 819 4065 994 6950 236 7201 58 2561 980 2812 303 16786 860 43453 39 1387 621 1560 189 692 810 8101 50 316 825 3722 256 1088 370 8340 455 4466 705 1756 97 231 684 363 17 2805 928 4126 966 1509 478 15127 317 4967 980 2093 503 6719 318 6114 348 3162 628 1047 427 11148 99 5696 545 925 20 5196 258 16253 575 683 819 1834 244 8074 137 607 961 7299 429 4746 579 1677 876 2292 981 1308 734 2202 110 16004 608 1680 712 5289 353 6257 603 229 99 2224 811 373 98 1080 249 1390 794 7793 830 5766 832 2694 2 24788 805 7328 452 4333 638 7926 720 4879 947 545 566 7211 259 9306 64 4315 761 1368 703 694 113 7101 451 10252 981 14567 331 811 305 733 77 11205 370 10002 992 2677 938 8195 389 6952 870 12535 893 4688 345 7003 283 5793 760 5582 706 3118 912 1246 207 9072 131 9649 269 2993 923 4438 291 10287 953 2011 666 16416 413 1239 463 4028 962 274 162 14900 81 2972 597 1766 748 2250 467 4307 9 5335 973 1737 647 1760 71 4702 457 4211 228 11723 854 1299 918 1829 -1 -1
109 915 79 3982 591 6886 253 8340 57 6758 248 5020 723 955 394 4778 540 9712 776 4548 234 5940 554 3450 238 11874 782 245 982 6596 908 4233 759 556 588 2474 966 351 634 23177 284 12713 389 1211 390 493 916 5030 411 3814 335 1745 801 5469 90 6691 657 7580 584 3504 237 4056 590 6732 191 5238 797 4056 579 4510 358 3404 519 509 360 802 517 17617 59 366 374 1440 611 3517 781 3975 837 4813 273 8986 964 1869 366 12486 732 696 181 4399 194 8253 867 2944 642 960 554 11040 143 13819 171 2310 577 1087 529 5634 710 16045 157 3780 636 21622 633 5568 628 9676 409 1948 357 6298 876 5420 548 4631 468 3821 843 3312 467 208 546 1256 443 12699 405 3819 643 4253 179 1527 908 2015 157 7430 116 11849 990 10167 541 6301 771 6987 469 10405 221 5450 223 5922 31 15646 548 3681 285 8080 937 4391 377 3131 215 4861 575 513 255 7354 278 742 507 6202 918 615 430 476 54 2582 571 849 135 127 959 1816 784 4039 77 8455 504 2428 658 6846 378 1956 0 22651 970 5300 356 4301 307 6230 905 9083 -1 -1
110 5146 138 2438 535 14781 563 1685 227 5749 969 19797 924 205 247 182 150 2813 981 2127 896 102 962 8587 266 3832 929 3023 390 6921 328 9041 44 7209 380 4798 240 4681 914 5441 53 5130 888 7076 63 3208 346 1085 502 9871 477 254 240 1346 721 9666 375 1348 625 4295 376 15232 484 8110 547 10756 349 9086 231 8304 414 1279 766 1072 127 919 920 6098 476 27715 631 5210 55 13768 270 8044 911 1011 176 1373 730 11985 278 631 315 168 228 4605 111 11371 686 6776 507 7526 807 7 331 754 592 5903 380 1228 417 7350 588 441 177 3900 66 6585 488 3866 256 613 497 6544 255 8350 463 42131 354 8348 487 5065 840 2846 220 2032 422 9310 191 3042 727 1049 667 7527 674 14099 620 459 236 12725 843 9306 189 628 185 1153 387 1390 788 4039 964 21001 676 24430 218 454 588 532 489 7578 789 8435 946 9370 783 495 249 5784 51 6669 324 3126 710 400 250 1186 854 4153 51 529 488 13110 245 664 536 2619 532 194 409 4965 -1 -1
111 14503 687 7124 358 5649 331 853 278 12602 864 2813 729 1683 586 4483 542 10597 780 2054 651 2447 601 14773 269 1858 700 4279 865 6483 414 3029 203 3593 155 2299 296 8508 341 9301 745 7106 163 595 151 11780 536 2364 893 14 355 8890 570 587 286 1480 238 3397 600 17022 882 1378 93 4646 887 7449 772 14914 913 2236 48 6064 843 2173 524 794 257 5201 507 2570 818 12411 432 5546 523 6230 858 5505 979 14110 747 1517 925 6990 276 6077 687 1183 454 1652 694 2722 674 6274 142 2845 386 6588 962 5088 926 5635 367 7703 348 2028 573 15404 949 4087 172 326 806 1179 352 6274 12 7241 815 2317 982 7574 956 8136 170 719 981 70 616 5749 734 12818 539 22144 980 3518 182 5224 799 8297 89 530 41 113 577 3248 595 14281 750 9301 292 134 132 10826 557 19896 475 12016 140 8372 355 3019 105 15469 513 248 270 5398 988 855 764 5656 755 34242 832 507 275 21183 257 1661 977 1672 -1 -1
112 4957 918 18850 780 5791 861 18096 316 50 26 12456 958 22774 139 7533 831 10992 40 6692 583 8389 59 5376 3 6412 179 6545 783 795 193 2216 262 427 349 12795 255 6943 997 1102 315 92 207 827 399 1201 177 9990 589 18301 984 1744 128 5813 520 3227 62 2676 557 4768 71 235 897 1461 769 248 886 12139 968 15338 141 7377 124 1526 229 21798 148 5218 55 7289 675 16108 882 7558 117 492 265 14991 498 2286 428 937 960 1326 890 5730 118 5155 761 1274 626 5533 772 6638 697 4805 87 10022 30 17038 453 697 102 3182 338 14946 15 7606 506 2017 895 1868 641 1649 855 4473 351 4 581 1823 666 4483 793 1018 607 5730 378 2888 417 3892 553 3371 431 7041 79 9355 312 1874 737 3191 637 4793 50 22896 280 5804 904 6893 110 3485 971 1573 411 5366 908 16575 561 16601 967 10832 73 9257 250 2020 869 22419 522 2845 233 492 955 6247 -1 -1
113 1482 775 5699 587 7009 940 18588 510 2546 179 4585 664 334 862 6685 145 7171 937 232 47 1609 753 2947 184 61116 486 2992 740 839 671 6883 808 5220 401 7985 480 1850 557 1850 807 636 993 2816 865 3419 703 15286 397 4890 257 7852 139 8776 510 1472 804 17276 133 2600 901 24043 809 1966 914 17210 715 1954 180 88 719 12748 77 3044 221 4482 458 4357 770 116 407 4361 364 389 641 8372 612 4624 636 14111 728 2961 701 7465 568 4187 968 4467 600 5792 371 833 362 8832 261 2942 464 4511 197 2190 213 18348 898 5286 902 6926 294 1693 141 16563 433 10950 222 10265 975 16328 10 15462 804 2833 498 3710 223 1918 86 11317 417 15391 346 2722 597 9321 171 265 22 5635 528 1473 263 3696 4 5209 597 2709 888 3517 884 6608 977 6171 935 7795 844 2613 720 2249 353 1625 287 981 359 4593 634 5530 497 1436 23 12293 71 2527 972 2352 434 7522 352 4871 -1 -1
114 5545 336 6059 759 36 622 1887 484 271 8 4334 528 7246 72 8780 611 7654 492 6232 559 24268 201 17262 381 3167 448 1885 435 10198 225 312 552 4050 361 5571 282 5682 180 4494 780 3688 959 2555 638 1961 762 1587 43 1534 297 2169 333 2059 573 847 955 6235 557 3781 464 3085 865 4569 584 1994 726 6846 647 7100 944 3618 660 2438 538 18177 673 836 577 6048 633 4348 498 18267 38 3606 481 3155 250 251 805 4223 685 820 28 2321 348 2902 124 1304 115 2412 975 990 647 5222 242 1214 781 3512 708 1382 236 2460 512 6227 270 15647 765 23329 755 318 422 641 39 1653 313 1677 116 20614 319 5584 767 1659 501 2256 771 12744 987 11641 142 7212 590 2831 989 3725 93 638 397 781 529 2651 253 3622 84 5936 848 1793 951 1799 488 26 153 40374 262 1006 735 305 88 1394 406 3349 358 268 470 7768 190 13276 447 796 486 221 514 12665 319 11898 156 17512 49 15535 411 945 631 3935 822 5406 80 7227 418 7256 464 6421 973 11039 732 163 460 5819 577 2002 49 2188 273 13771 191 1679 707 4153 988 1327 -1 -1
115 3417 78 5515 991 15011 14 16432 888 4445 380 8117 740 1268 845 6190 249 6784 906 12312 402 7101 511 92 702 97 271 4571 345 14753 318 2287 972 2099 758 549 842 4418 110 1013 647 4039 983 9758 401 5685 957 5933 617 11922 591 14050 954 7914 393 20123 498 2139 265 1096 573 4124 147 8031 266 2718 173 4386 499 2239 133 3292 170 2049 953 4466 944 5475 96 1002 503 9490 10 5588 564 3236 433 4613 789 4828 869 2340 2 3707 593 1528 853 20747 753 4420 424 9934 397 3719 577 399 501 12020 619 5477 889 4868 91 3004 718 6975 269 134 354 1968 313 5487 94 3502 515 2980 155 1670 845 6542 37 13980 553 10839 443 5756 116 4065 675 24729 719 2099 734 16875 620 6838 769 3312 526 2304 273 3628 323 572 507 483 62 1122 515 6677 634 7554 799 4496 8 333 979 2144 428 1370 195 6303 147 710 150 1245 570 2784 40 2475 267 8014 520 497 684 7497 433 1943 511 10748 636 9332 453 3092 481 18117 413 3367 877 10870 30 1461 230 736 174 40 974 2316 666 7166 871 8057 191 92 273 7179 -1 -1
116 1109 478 1908 398 18115 46 5908 993 2012 373 4536 872 23136 903 10049 173 2148 843 10987 625 5284 163 5991 842 5344 651 7991 32 6430 513 5929 973 624 734 489 790 5138 284 7666 54 15901 826 1377 28 1796 37 10600 906 5489 368 1883 197 13748 817 22268 185 1187 972 6135 934 13347 359 1866 181 445 74 32205 158 2470 783 3015 982 12492 200 5748 567 7916 502 27425 854 2643 333 2101 388 1628 878 9863 249 3980 76 3970 580 5592 925 2352 749 931 884 490 769 7453 883 204 888 27838 481 1115 58 7206 333 5926 943 10784 669 7863 980 1046 848 1877 929 4085 307 100 337 15186 341 3850 179 63 171 14892 177 1115 946 3323 628 1998 769 887 408 9222 986 13048 22 2954 238 20849 44 29 90 2207 493 4671 708 34928 289 3079 434 985 419 2687 647 10042 234 4739 381 10147 495 5617 519 5033 -1 -1
117 19679 671 3234 976 666 868 4066 458 9439 466 968 189 520 650 3010 725 17807 41 903 541 7512 856 12214 726 2756 565 466 599 9216 919 9403 912 10980 542 250 412 6571 327 1964 484 2873 281 8284 836 679 248 33476 664 725 745 2387 47 4047 251 5187 797 1405 272 4757 27 5977 759 2587 441 1861 751 6302 773 2893 139 5810 884 10630 473 2175 714 25588 862 6696 409 1083 736 29208 360 3464 559 2814 573 572 105 2140 637 2168 49 3552 498 7354 428 5253 547 1808 678 1862 862 1092 68 13813 543 4707 253 4754 235 168 855 3410 244 13550 512 6407 60 7729 361 1264 391 1743 142 13662 431 2903 675 2497 875 5595 113 11691 728 8677 628 16924 594 3451 94 11714 345 4524 909 23060 877 10218 360 434 248 1699 897 3133 588 250 770 2504 673 10182 400 933 546 11159 21 7483 865 3903 526 7469 920 1216 103 2988 974 1087 946 965 221 2125 844 2535 707 4112 907 14889 588 3070 867 302 707 567 155 14123 821 7099 928 4451 -1 -1
118 992 197 6096 97 556 69 9352 903 6465 437 9575 959 215 378 16261 711 10397 193 21246 398 7446 21 654 65 5879 934 7928 766 2811 398 296 71 1605 962 2404 922 11144 870 30591 504 8151 370 4248 436 4635 830 22860 57 12444 337 1384 578 5698 222 2197 147 9359 84 176 54 6963 868 8160 179 398 436 8359 803 6870 270 4102 948 11097 817 9376 888 10535 139 3818 511 824 568 7685 503 23457 59 2744 128 918 85 9095 792 859 226 7537 886 978 664 39 528 752 601 13037 716 5833 33 4467 103 10234 82 123 352 10456 253 8545 546 1900 403 1210 524 1552 953 3673 73 15734 558 19540 234 2241 946 3994 335 4191 64 1044 839 1977 446 6575 219 1697 238 7781 633 6279 537 1480 129 1490 33 5035 697 1335 959 3749 567 13506 153 341 39 9 920 13101 72 7244 76 446 529 8358 599 7817 799 1752 999 10192 251 4009 44 275 476 849 564 439 781 946 822 621 444 2063 69 12461 549 1825 647 1337 424 4469 500 7612 311 3601 -1 -1
119 2905 178 11344 726 10498 193 4528 295 2985 895 3552 619 857 985 1363 35 5135 687 3693 996 2342 306 3918 98 1859 577 4701 623 2221 821 1719 267 18970 433 1029 137 11165 796 15371 213 10037 639 2636 266 4957 957 1645 149 2959 427 4507 48 589 293 4229 670 971 85 7155 161 1032 114 6075 505 2316 338 14942 492 15495 702 21159 138 282 48 14298 139 4003 157 276 150 5048 704 3783 614 8421 835 4038 592 946 953 4723 727 1830 196 6302 250 226 509 2454 568 2035 752 4646 67 6069 927 5079 745 15970 449 1888 109 12664 749 8544 706 8905 383 5469 796 3040 960 582 890 395 148 2999 392 5079 446 5145 939 15836 792 2710 179 10667 406 17812 292 3178 971 12061 53 2346 45 3339 164 1335 342 3334 410 1916 474 360 320 5044 733 6691 680 6457 18 8399 920 6341 782 3660 240 12931 771 5604 476 7069 532 10756 855 14987 922 2383 500 5928 245 1168 625 138 90 1457 287 2182 93 30780 677 17652 153 18897 -1 -1
120 20974 725 7055 276 998 129 1990 182 574 876 1291 32 794 454 2176 483 2033 141 8609 39 676 877 3099 377 13295 107 8394 194 1488 403 219 424 3583 770 630 568 6133 161 1739 713 15752 782 2352 672 4183 229 3245 487 2744 998 219 325 394 991 10860 630 10522 561 8474 361 1180 547 6799 606 7852 789 809 266 619 470 7817 132 1953 473 12628 970 2520 936 372 460 7739 880 4023 999 7012 678 16841 804 9382 83 5457 192 4329 698 10493 239 1332 303 7598 792 5067 234 17475 722 372 193 21279 515 4768 176 5723 229 16603 751 5733 258 7891 958 6192 5 5434 462 15605 717 2720 937 19364 763 1614 656 545 523 12288 353 2243 989 13175 460 431 641 566 432 29460 530 1218 581 5051 751 4885 476 1238 470 732 133 2575 353 14514 372 3126 199 1810 480 10186 250 2626 264 29769 839 5254 104 18129 327 7432 276 2340 388 16338 982 4487 809 3806 785 2042 -1 -1
121 1973 678 4247 119 803 429 2233 811 10032 502 536 557 1607 580 5927 538 3790 937 7315 420 10047 790 2863 611 2857 143 589 598 5217 485 4773 320 2307 742 162 891 2200 350 4829 252 7173 790 7526 596 3775 395 3738 795 10368 401 629 114 8874 193 1881 593 7405 394 5689 236 13468 783 14111 408 17480 601 22328 32 7565 793 1707 715 3916 265 9605 374 1126 45 5505 610 1187 370 15137 855 2294 527 3516 880 8458 619 664 934 597 906 5100 520 12444 830 1237 644 2050 628 5247 447 649 892 4195 588 683 115 28 365 5849 140 11823 166 55 756 929 287 8077 799 3814 67 9947 862 13603 501 110 966 7235 980 492 792 628 95 2956 718 3536 550 8530 828 16156 116 11314 498 14714 272 2416 759 360 936 3979 564 1274 25 953 118 13066 287 1339 322 619 335 2215 150 13821 346 14434 669 9694 628 7512 561 3382 579 9128 487 2541 44 5235 280 1388 889 11092 609 8323 547 1155 979 15841 269 4664 654 142 548 4301 596 7695 762 4648 784 3302 388 5215 568 1984 408 519 42 15064 520 10634 -1 -1
122 13234 916 6378 821 1698 670 10293 182 12205 98 3395 39 10900 499 1045 186 11947 949 9266 154 9802 538 5378 163 663 697 4027 407 266 29 1086 86 16862 2 7209 688 4360 636 12 397 5144 229 4668 504 5814 536 3187 844 4332 883 6307 569 9041 445 2624 908 14518 213 3595 414 1887 961 4362 370 4095 990 3474 104 576 870 11013 877 11957 418 6441 10 4527 862 4277 106 878 624 2363 615 1061 820 9457 282 5005 783 623 708 1068 672 7840 916 2872 159 4308 323 15356 896 1302 548 31059 732 6389 974 6929 34 915 603 6215 596 1074 201 6851 65 4030 582 1065 368 626 284 13310 423 14568 636 2453 664 15369 254 9164 571 6297 472 3758 195 12224 599 2236 284 5402 79 2167 679 13628 58 6182 881 5838 16 6556 696 602 131 5502 228 12716 676 1803 251 3302 981 3369 893 22609 460 10495 279 3385 539 1825 728 407 974 14090 468 1867 937 3828 525 936 617 9496 669 1277 121 5562 471 2139 982 4733 963 5659 600 3158 621 752 715 758 -1 -1
123 1992 519 8201 791 5545 731 5310 364 5598 433 4964 210 9917 650 6000 534 5899 69 8569 402 8981 56 586 106 6316 770 5396 622 2332 48 21903 345 4638 190 8031 85 92 520 16208 853 6515 847 444 984 1395 526 999 566 5388 67 4271 401 2184 573 7367 642 4833 352 9549 770 8597 809 6884 712 2785 590 3743 415 1840 136 14051 693 6528 444 16 331 1706 383 4122 603 7483 985 2723 729 12521 41 8851 112 2945 938 1613 649 4102 176 6110 275 4867 183 3600 135 5746 828 2984 696 14114 261 7862 565 9383 643 9129 107 3080 269 2696 690 1407 37 2931 539 2247 448 967 493 11262 319 10524 701 2827 290 7673 691 4119 720 1213 5 2191 450 2079 30 2304 136 4913 475 12035 180 1491 578 4326 581 496 243 176 827 1111 670 1395 822 87 969 644 160 5659 212 2979 642 9659 208 1136 844 97 183 836 94 2899 594 2059 430 2431 616 10034 25 90 658 401 855 1562 109 3814 935 13594 299 1600 992 10397 519 13963 219 6449 784 1154 196 2625 203 3925 708 6373 920 10110 679 11820 862 358 738 3120 666 1180 497 242 32 3411 954 15606 413 11191 626 4811 590 6978 425 3779 540 5062 -1 -1
124 9477 905 8460 297 4056 673 4604 620 6002 877 14192 183 4884 581 6320 770 2962 581 13089 28 20434 556 3548 232 5446 791 4606 213 2077 962 7398 281 738 949 1812 382 313 432 2529 503 2547 594 610 367 601 468 1451 945 20 464 2343 31 61 321 48 582 6887 535 5594 437 19639 743 7433 993 161 226 287 616 1903 726 11979 874 7096 79 141 713 4567 747 6516 988 4832 234 151 830 5222 283 2600 917 8566 939 5537 708 1922 695 17153 235 8643 70 3735 808 3035 919 2029 269 21648 543 12145 15 9102 527 2095 574 2586 863 14066 173 12873 67 23736 622 2239 972 4381 536 5406 342 6108 211 102 300 1362 461 17797 738 1076 952 11831 875 4013 226 12560 432 1033 310 9852 425 115 280 1323 753 11058 932 2603 612 1368 550 4115 531 11016 392 10203 261 574 600 2599 691 5859 58 1142 573 17066 16 3042 587 5598 222 22935 279 499 638 12627 362 3643 250 5725 193 1513 625 7450 313 7920 466 4681 480 12451 -1 -1
125 9747 884 3978 800 3700 829 10175 104 2093 2 7468 912 8057 365 1629 278 9627 569 2489 261 4805 374 20853 704 3126 149 2178 605 8992 858 16486 149 331 755 573 812 1408 99 4039 54 9687 674 1270 873 6119 891 8071 422 7485 733 2342 551 832 552 826 277 6712 583 11824 24 19012 345 3883 623 374 603 29463 564 3599 932 1915 422 5033 763 3718 460 6577 336 5387 440 8035 546 629 833 439 134 375 823 3488 19 16304 555 1623 290 12630 584 4706 501 646 530 5062 872 21154 445 892 86 6078 30 10512 812 4304 353 1741 407 477 893 5330 821 586 632 2197 693 3624 712 5529 343 24858 968 1287 606 2407 813 5704 477 1863 733 2683 26 16757 383 1396 967 3801 666 6533 820 3930 129 812 268 5881 946 4923 739 13020 273 5349 538 18454 26 264 968 1371 936 17013 487 1696 321 6885 134 4571 436 11971 324 203 529 1936 39 11048 242 11170 200 372 645 14835 912 1221 335 21695 181 1308 -1 -1
126 4275 458 6250 779 10001 40 2074 588 1495 97 1189 31 34311 470 13350 852 4901 691 1956 16 10208 536 3620 22 15794 198 889 606 6941 262 804 210 13985 479 6558 929 4249 298 6986 675 15365 409 13006 207 3207 840 11534 301 899 629 1825 185 8857 916 4989 699 7493 845 10062 359 4292 926 3548 392 18201 750 4836 605 6950 778 15047 995 12210 880 834 136 885 52 9822 887 1303 156 6935 727 7615 65 5943 463 3500 527 3021 982 3789 560 1763 293 114 649 5617 871 2813 553 781 671 10267 914 9148 400 3059 808 1993 93 9243 126 7750 493 40 803 2489 243 9005 741 8048 700 4401 652 432 57 4106 78 5911 274 6129 564 6770 372 477 944 4492 689 3153 592 12584 176 8432 640 403 78 11159 882 2843 222 4744 742 18501 477 192 763 464 165 8755 652 5141 297 4230 207 19648 106 9723 70 165 603 4014 337 1710 153 2088 331 52 276 4066 118 6642 718 4151 526 1567 473 4008 185 20297 -1 -1
127 6722 521 4910 217 7621 650 3210 178 4670 874 924 491 12560 451 1939 507 12029 812 154 884 4281 799 5033 909 5464 891 4156 899 5211 61 4131 17 547 809 3252 373 2299 69 2843 602 129 239 3507 268 4075 484 20937 175 1438 558 5031 765 8967 541 5922 949 395 988 11103 529 509 516 3921 209 272 728 7467 447 406 370 2401 226 353 410 1926 94 6159 545 2141 541 5209 811 16077 854 1182 140 7146 239 761 256 4500 186 3434 353 5799 989 6208 262 3946 580 1799 25 3863 995 1345 802 9 364 10571 921 4551 645 4588 924 757 973 1458 326 5271 711 24386 37 10936 705 7710 874 3091 90 1041 310 5412 413 3385 565 3366 863 2277 210 13116 909 16940 638 15383 752 2780 32 124 976 35846 559 1080 592 3016 433 1620 750 3280 887 3082 918 18303 864 6271 657 14002 645 5790 742 6924 465 2131 77 5459 528 8445 874 18682 288 12124 945 3860 267 36677 92 1780 38 889 116 6582 658 15527 572 3198 161 6366 -1 -1
128 3688 827 166 355 17723 255 1651 796 1582 984 10874 411 2361 68 10135 849 1145 351 1446 164 10213 254 7983 490 239 399 2416 656 3338 366 11464 261 8734 396 5565 518 2210 302 4107 447 5059 731 345 1 9340 428 10350 752 6723 531 21 873 7933 452 1605 352 2058 25 713 218 1106 389 4136 240 41 38 7835 736 2932 920 5330 888 20870 856 4316 398 7166 29 12042 293 1748 250 13278 199 7614 613 7663 497 781 378 4959 324 9330 245 5429 347 5184 712 2618 842 7229 363 640 940 24257 454 5572 107 2189 597 26944 683 16975 41 4650 121 19700 673 6196 166 1549 758 15485 118 1459 701 5772 90 5277 565 24145 652 11682 286 4849 701 5055 614 10246 598 9832 437 1306 295 3173 330 4255 423 2479 926 3329 721 15312 227 5257 99 8401 218 395 213 14380 251 820 679 977 968 152 607 8747 899 2000 815 1150 433 698 203 2700 107 1676 196 12269 489 11410 191 5207 477 5197 980 1709 847 1194 -1 -1
129 10806 280 172 716 4824 388 13747 465 474 333 12241 289 377 283 17657 176 5488 167 24562 593 14251 876 1062 830 13864 67 610 817 4207 890 8158 988 9899 452 4455 344 2812 310 297 379 15151 268 5143 440 2060 862 13729 796 626 638 2599 735 11411 75 4498 221 12771 143 5314 14 8124 195 11394 259 106 130 4255 372 1966 148 551 739 1773 996 2969 599 1176 999 1308 54 5290 484 6134 727 9026 821 2327 387 154 764 11498 257 6962 309 22601 945 9251 29 7973 592 14554 458 4574 449 1737 902 716 843 12340 642 1418 784 730 70 428 958 3860 402 1243 406 3619 957 5775 914 2814 869 11927 34 2646 375 5769 236 12752 223 4381 474 12373 817 20054 631 5741 716 1671 925 13066 769 10804 497 2063 819 15623 487 10417 469 5489 194 7516 42 3648 375 287 241 5681 142 1131 685 1929 503 9706 9 8748 146 3458 100 312 245 7137 297 2238 999 3940 585 3652 747 397 768 1477 211 491 575 8044 -1 -1
130 2696 655 7163 168 1919 591 827 294 6212 667 8613 689 2282 168 6177 144 774 608 7623 39 2260 263 990 741 159 357 3658 818 4991 940 6136 991 2468 236 2431 50 9166 380 10336 340 4635 313 3501 965 10173 745 7513 83 6648 760 6874 949 6417 706 2367 857 2043 152 3187 549 207 346 4120 400 6873 812 659 986 8919 213 7643 483 2881 89 12618 351 10259 383 6060 905 8965 689 6311 811 4057 658 5596 745 3793 788 12068 219 2406 965 1979 352 16797 689 7916 29 12659 80 3232 777 24447 580 1072 462 4614 393 11337 642 4197 897 4661 907 186 570 54 499 3412 98 12144 963 278 422 2582 553 24988 365 506 471 3429 453 1230 53 2921 92 1471 121 3599 216 10086 38 27898 603 8940 456 13122 228 678 887 8407 443 3915 559 5621 37 20953 449 1782 356 4085 835 868 263 1855 988 3271 820 3945 123 5364 417 312 443 352 929 133 371 463 539 5462 767 2234 909 7797 631 1719 705 14208 165 7232 637 314 354 9623 725 5074 227 15850 342 4471 169 7729 19 2257 -1 -1
131 11821 399 74 935 130 630 280 106 4896 464 5335 220 901 903 2654 188 9607 550 777 4 25686 379 21879 536 2832 566 17201 477 1448 577 20351 912 2816 539 7782 301 361 78 3238 521 3747 832 584 470 4682 638 7163 31 510 384 3466 30 12386 920 2061 311 593 389 602 110 5023 588 9166 339 15466 835 1407 433 777 124 11016 861 8972 221 17376 127 653 618 8173 866 6412 206 2152 769 200 393 1563 327 2893 869 505 113 964 724 6567 84 955 618 1809 141 1757 470 1520 738 3093 479 11891 703 923 662 15416 7 4021 921 3999 643 806 159 1947 232 8887 705 8054 227 786 963 11358 184 10429 48 12132 853 6343 387 2368 182 6183 812 42 705 2132 878 1127 622 4420 832 8750 876 14688 744 3187 440 9062 599 1419 281 847 301 15783 697 1199 307 1034 836 4712 312 2933 331 5703 743 4124 392 409 642 6919 924 1607 367 10525 821 7517 664 12481 719 13922 833 1135 649 15951 115 8763 959 3393 901 4454 949 1357 930 2303 880 8504 609 16709 186 4714 11 2152 641 5674 -1 -1
132 1120 712 2035 805 8931 160 8475 943 887 401 4892 248 495 481 2968 57 2253 36 5278 986 12811 111 13108 158 3121 778 4138 192 1573 669 22600 400 7865 44 7490 322 1269 280 2803 559 2673 331 16040 827 2927 100 206 802 589 815 529 627 20974 561 546 140 6656 715 2692 839 8007 690 1350 670 14529 798 527 628 14926 656 5154 774 12176 680 3771 764 25195 922 1857 749 13466 680 902 494 12420 87 130 482 6324 298 1652 722 6764 239 22486 781 1541 866 647 620 7713 996 10772 835 33740 48 1607 412 3879 894 424 784 1338 608 3147 720 591 256 19138 331 7418 232 9085 107 2444 410 190 528 842 214 3030 607 8780 740 4983 565 3437 560 1621 143 18192 194 1419 170 7455 487 20003 890 2251 821 854 882 17983 366 2520 472 8665 2 5469 487 9028 336 6177 743 9830 693 3035 631 6594 792 1265 206 3525 327 6238 79 20335 -1 -1
133 2454 564 36932 543 3174 784 21552 982 6881 4 3440 725 622 738 1896 378 3068 617 7912 222 4583 884 13474 400 20315 93 21914 374 1173 384 7413 874 10432 655 4032 165 494 988 8466 680 2460 788 3634 560 685 450 3738 539 1533 779 11015 126 9560 851 3771 121 751 767 3929 490 2631 564 5758 162 6665 639 9010 477 1262 766 11245 68 6408 641 2242 163 10100 554 5591 789 14756 177 18017 852 5164 419 6366 274 13320 416 3907 76 13171 101 9614 748 1403 916 2812 997 66 480 15381 633 476 853 6368 11 9450 20 3558 727 824 187 6116 261 2123 51 2292 747 6727 723 1255 884 10192 724 1284 282 3526 83 7992 884 1644 895 1475 794 1688 116 9337 745 4150 949 8545 173 1068 941 4803 398 19355 900 3057 585 9855 181 4076 456 1817 545 4597 168 2692 480 6773 727 2457 230 9502 671 4090 149 12490 335 216 533 4979 462 1609 377 21184 151 861 656 8351 -1 -1
134 1152 622 4193 728 3719 917 6956 597 6944 54 491 220 4488 573 397 655 2311 570 1048 700 1661 96 4364 668 7261 394 5400 499 2151 798 239 236 2198 417 248 43 1575 402 5192 678 1650 60 11426 567 1802 337 11952 951 19060 269 386 110 1983 728 3774 265 1529 763 4943 430 5471 793 1473 233 4067 255 5248 687 40726 160 2459 718 2298 197 13049 469 3158 431 7510 679 554 696 1012 819 6631 875 4077 966 446 124 15533 670 13208 139 16649 921 2206 124 5427 807 17283 391 8899 808 4078 539 13628 844 2132 639 2470 852 1548 744 6033 472 1580 159 24212 326 8642 81 4998 804 10774 967 4240 974 6622 757 9988 942 745 752 2179 736 2618 921 7559 274 10811 351 5513 422 1822 158 1565 89 8723 893 6033 277 3825 398 970 463 8930 254 4780 14 12806 636 830 288 14666 651 3328 640 10565 389 2063 102 4109 147 40 749 5693 857 23656 286 703 420 2974 588 9048 429 1604 67 1636 824 2916 429 3016 95 85 46 17684 943 8853 232 8215 -1 -1
135 1944 517 11357 159 7462 977 10351 759 2705 234 3286 823 27092 80 3024 98 8365 367 6729 233 7664 149 5550 360 2019 706 22101 5 2609 445 3933 510 121 238 4200 512 10598 146 4832 486 1180 836 3191 473 1981 251 1432 53 5034 885 4266 324 16508 834 6718 986 567 721 24447 885 3657 223 19 38 8290 659 5574 169 894 879 5869 381 1081 129 3141 719 5404 200 14614 909 3601 378 5923 872 5020 975 2387 36 2792 281 1868 220 3100 485 1959 501 5878 287 18088 712 343 952 12496 855 709 245 407 650 7885 168 3572 178 11497 607 4654 340 2269 261 2441 285 694 247 1157 732 8469 634 296 714 11213 814 3055 18 2705 103 1 604 5291 621 5261 833 3699 967 1367 474 998 35 17413 590 4945 550 5953 979 19840 639 839 333 5577 5 2866 799 2878 368 3310 427 3205 359 2706 354 3123 127 9899 733 3033 58 5214 93 708 716 2842 626 5165 443 14001 421 4710 263 7176 614 4334 958 11996 786 11210 155 3568 798 3401 964 5741 839 7060 407 4325 578 3299 675 7181 981 3377 916 4814 671 230 822 822 56 1650 -1 -1
136 4129 408 1391 457 293 372 1669 800 371 831 2838 959 5286 917 5607 617 7735 147 15747 548 5348 752 5046 363 1295 451 573 464 1400 220 6726 360 5992 913 1705 548 3303 607 3543 510 7484 264 12945 253 2693 929 7844 661 8652 492 4766 128 3127 273 1375 587 7591 268 4658 867 4041 467 382 701 3114 957 179 754 14618 49 3643 984 275 481 4832 798 18661 777 1112 34 58464 311 8920 581 12722 18 9576 823 2031 469 723 2 204 491 10296 682 16840 185 3378 763 10546 589 9903 587 3432 350 5408 576 4452 753 3922 812 507 912 3130 529 9877 615 299 952 22 199 6951 331 17376 299 535 494 2558 999 9309 330 379 826 5321 10 561 716 1710 932 5838 99 6098 924 26790 457 2618 726 1994 706 5313 244 612 137 7990 627 5385 760 768 133 24740 157 1663 25 7810 341 3356 373 15402 851 8106 216 23363 6 14086 190 2010 463 4227 147 17106 -1 -1
137 9259 520 9905 647 1578 308 3037 196 3061 481 44 21 20651 166 2550 762 6585 293 1475 376 1743 280 10397 552 1575 614 2799 999 2604 693 15165 403 2244 168 23944 718 10031 86 815 174 10631 258 382 771 8952 759 8708 111 11442 398 17966 322 4279 983 20590 649 10841 902 641 519 1653 225 2748 492 699 989 4277 452 142 550 2603 344 1243 77 5347 402 2756 434 4659 189 8690 497 3081 845 9165 46 28633 963 11420 512 3532 10 5449 862 10062 326 431 164 2256 42 4294 342 5668 977 1556 742 944 565 5070 464 1408 686 6018 834 790 359 2691 478 1533 972 3704 730 4997 498 2645 228 3648 208 3595 283 1342 345 1701 669 3375 956 1332 68 3693 653 5223 845 3041 612 1196 966 24 626 5582 617 14367 263 10713 938 2402 847 9119 898 6390 525 4524 915 2877 545 1904 249 3592 154 28214 844 1356 632 408 534 18173 561 2010 877 4528 570 20378 997 15033 74 5309 430 5063 960 20713 706 5335 37 8874 -1 -1
138 222 935 11693 855 18548 511 3892 110 1938 695 6329 776 579 874 4829 751 154 471 3908 981 680 798 6106 439 9931 454 7657 95 2209 469 3434 736 2122 772 12297 90 4225 453 8933 946 4680 671 6617 937 2334 519 951 614 3613 433 9495 285 2103 598 12933 998 2102 841 3419 489 780 555 491 427 10842 939 15960 29 38 744 551 551 3952 428 3319 114 9164 645 1736 974 11725 593 225 144 6519 653 3064 988 6494 635 12176 719 4612 274 9173 808 1783 251 3677 947 1927 289 1961 328 6842 724 472 469 4579 808 667 335 481 174 3790 565 1697 571 3115 963 9971 731 8106 630 7383 107 6458 618 194 991 191 408 3012 182 1072 155 4243 151 579 756 5719 701 5576 656 10642 512 3895 479 2319 38 24231 57 8714 36 65 750 5568 515 4746 544 8183 477 11526 266 2355 178 17151 596 3692 421 4396 387 28390 642 6257 237 3574 798 2985 660 14257 227 6465 13 226 168 2891 860 12673 511 1146 932 5532 467 7173 980 5841 734 2102 17 355 75 2530 492 4121 59 586 571 8450 543 13633 149 2497 278 2388 638 158 919 10225 981 4835 212 172 -1 -1
139 1030 17 4230 451 19388 621 8628 442 1297 352 5465 721 13834 90 18185 798 3138 483 2953 921 8029 549 5594 830 6582 507 6135 128 4231 388 4051 247 1335 211 12113 949 36 581 771 979 545 265 6788 20 8280 832 1181 447 979 450 1798 696 3318 714 5771 125 6784 955 576 78 3958 181 3820 479 3923 756 9907 731 2317 183 19441 913 6770 193 4475 859 24619 901 10813 289 207 759 2399 389 7770 724 5158 352 7949 452 2936 415 1300 628 148 275 14243 11 129 636 5171 794 6304 349 5844 13 3865 758 10130 682 179 871 5361 408 3486 179 2812 359 2230 323 4854 211 4241 8 3261 915 5421 600 5933 999 14959 73 8486 651 2322 672 3716 67 9605 590 7264 269 1589 12 2892 450 844 325 4157 183 3192 578 2897 838 5327 489 1191 87 1634 679 4673 443 22227 343 7032 61 5542 767 9999 244 2282 138 1515 841 3832 252 2712 947 3179 945 11352 398 3438 338 2739 832 3447 961 4626 881 22517 771 7560 935 4234 294 12590 255 3233 298 7091 29 10794 538 3086 675 2135 787 1950 -1 -1
140 8585 123 456 478 6563 474 9916 775 6953 453 4486 715 6882 119 9831 68 3025 65 2649 433 6135 637 13386 977 1229 323 6274 285 2982 639 5273 897 5289 294 1042 846 6990 538 3850 966 501 36 5740 77 11986 974 3619 73 2130 827 4205 848 16178 667 5841 763 6929 315 4126 350 86 804 964 577 743 521 1063 19 3395 31 3271 55 4781 556 1015 375 14188 320 1855 23 4398 359 16334 443 9223 123 4558 589 6422 174 7226 179 2164 977 8777 252 21604 260 187 10 25422 182 2594 118 6097 44 5474 52 5198 188 3396 353 1849 909 4100 790 4716 117 2921 237 4023 765 19717 755 14570 19 821 690 2725 481 6258 113 5284 616 1607 809 2225 897 2750 576 13596 835 3497 137 2252 82 5518 539 413 427 27688 3 2337 915 8121 684 6657 675 1352 96 3564 126 64 613 8144 514 331 563 6332 65 987 685 150 924 6340 799 7355 790 1467 894 8313 42 14098 872 6850 759 235 274 3169 346 5369 704 3328 418 6353 560 402 465 370 249 2482 464 7387 968 5537 378 10797 506 8698 591 2747 -1 -1
141 1408 573 10712 621 8218 127 1368 662 6909 936 12846 903 1183 19 3238 369 15320 179 8413 624 2225 756 3596 555 177 115 15155 453 1793 997 8015 233 1550 321 10118 775 21097 107 20448 514 12551 531 9062 996 2269 268 507 286 452 571 4748 313 543 699 9725 325 3638 766 7482 227 5331 89 5182 520 4211 335 812 478 13644 688 295 292 2298 653 2593 610 523 515 15134 151 6355 486 21387 771 2759 778 9419 25 1210 576 952 715 9083 399 3240 353 9770 170 3041 852 6820 486 3181 765 1899 719 2470 233 11386 569 2535 311 4380 730 761 900 2199 886 22968 913 9530 691 1652 928 2509 495 3767 689 9414 599 3634 721 140 857 2423 7 1471 51 234 156 3873 605 3237 736 5149 464 6442 955 2553 518 2315 619 6643 975 3502 539 7196 611 9065 65 1745 840 6699 224 3730 728 350 761 312 920 6860 215 40 211 8833 173 26717 280 1363 322 5968 208 2156 171 1033 523 468 989 3381 659 6335 325 275 215 13981 205 3816 991 609 207 2487 748 5886 142 217 356 4171 391 461 640 1775 257 8098 734 12119 368 3143 890 897 -1 -1
142 1079 211 21265 961 3138 608 1536 46 6566 810 3390 832 621 652 11350 857 319 527 6404 982 8375 854 604 232 15681 748 1214 691 16883 751 8195 507 1746 573 3725 345 261 101 16516 258 2276 724 3850 950 8384 847 1420 993 3448 846 10114 756 6221 29 2506 49 6655 793 5214 42 1726 913 12098 275 8331 684 16970 157 445 711 8603 598 6086 217 4355 100 8313 616 3759 167 4407 247 3922 428 2600 53 589 715 22058 689 8395 844 3156 2 238 738 4430 355 2338 356 843 921 13882 248 1767 657 2548 530 6871 58 4290 223 2049 55 4293 300 1473 361 3747 581 1831 773 16350 824 3975 95 13032 946 4460 218 903 272 8913 878 31336 7 1135 8 959 236 957 291 5621 436 4172 768 6576 307 2815 824 1262 745 3040 78 31 864 504 218 11082 946 342 155 25534 89 1992 836 132 49 671 648 104 438 3307 20 1797 457 1866 758 615 56 6395 361 3098 65 250 459 6698 899 2638 581 176 314 243 847 4390 829 16823 875 5952 689 5800 334 7468 516 361 98 6393 585 3965 476 2043 997 13227 656 6201 151 8351 -1 -1
143 14122 882 317 999 1411 421 11455 683 5235 174 6863 633 9846 704 7552 71 739 835 4892 139 655 900 959 595 18457 554 19985 10 5627 4 1582 856 15024 266 5715 928 180 277 7150 178 11607 619 7239 19 1911 562 95 257 814 958 14202 631 7895 60 6749 139 6048 0 6844 831 28355 256 7233 351 5283 733 1662 108 6133 632 2326 585 8849 583 1901 69 10713 6 1754 25 8061 870 3739 459 9540 438 4816 87 2717 150 590 74 7516 435 1200 979 1977 519 969 995 5755 408 2166 929 2502 13 2871 554 6433 739 448 19 940 243 16872 644 506 878 3232 407 1987 989 2312 199 999 271 18283 80 4618 669 23413 920 108 922 2417 300 5831 937 9437 467 7806 405 23218 191 4445 263 14636 507 7827 813 13834 5 8355 718 2018 339 14344 383 7653 413 280 132 1821 747 6293 958 230 545 938 251 3604 453 8721 745 26170 454 5298 262 9079 866 1304 415 919 -1 -1
144 8024 722 452 6 3258 248 1002 623 1375 671 598 666 19772 455 22 648 12738 70 10414 766 5199 69 8 656 8749 855 9678 850 11017 190 767 39 1004 995 2921 208 17151 332 251 688 3100 108 14473 942 5653 940 1162 807 8871 868 2661 59 104 525 3622 870 963 650 895 750 4372 931 3114 538 457 899 2012 667 14306 538 287 553 128 41 8654 207 2246 521 16157 433 3050 770 14468 924 10556 7 4419 715 9738 751 4021 45 183 688 12340 866 12099 929 8114 983 1923 334 3554 340 3559 23 5539 694 4429 562 19804 690 3946 765 2525 192 19690 304 3225 281 14761 752 6036 977 2998 551 6753 661 318 654 7380 133 5846 409 336 85 555 243 3107 233 451 216 5554 710 37540 411 15874 569 6148 760 1705 565 738 607 3358 333 14449 209 5959 449 2120 830 4843 176 827 647 2380 766 10937 840 10382 229 14825 535 1362 150 1444 662 4369 906 11878 289 1098 989 11223 256 749 577 1065 529 4634 593 6838 292 1895 437 11752 -1 -1
145 10413 755 4254 751 442 335 6106 365 6881 455 6406 7 25289 923 1634 646 11385 790 8673 437 2951 962 403 719 73 418 210 7 10615 769 637 859 4868 778 3077 678 2501 795 4956 704 9018 815 15721 645 1250 265 10437 580 13464 962 18118 63 16463 201 8521 856 5682 904 9504 677 6691 898 28859 506 2341 623 4777 377 10341 824 3343 557 7957 184 5408 696 795 672 2057 97 676 828 2651 693 2593 85 6737 360 10378 853 7303 605 4111 793 2988 756 1227 921 9092 318 1354 64 7709 975 2894 850 3042 186 1061 535 6471 195 170 142 1065 14 12229 686 17695 292 3660 762 6314 107 3820 938 2906 545 1797 705 823 481 1644 229 7115 931 7942 390 5232 279 2975 11 12257 61 1225 262 10643 976 12354 770 3385 2 11970 809 4383 648 7485 564 656 932 25533 206 2415 131 2879 452 57 830 7284 280 13690 135 2448 683 8395 866 19064 513 3982 639 11115 -1 -1
146 235 556 4878 146 12579 769 43 641 893 466 2980 102 9290 100 1775 463 3314 324 21619 418 8002 980 4967 711 18859 317 712 199 4787 0 22139 486 2925 849 4465 573 2217 512 3760 719 2859 581 3187 280 8454 356 4339 374 2844 380 4109 932 3008 761 20267 467 11320 546 6716 939 4308 28 673 959 2806 170 21 704 2828 241 1295 63 23985 981 2938 980 30671 117 5975 332 17826 429 4891 140 1302 703 7268 451 11088 238 5619 868 10217 916 1575 13 29265 467 1073 169 14507 815 4378 705 1235 673 389 407 1501 512 5415 442 1397 33 2549 505 2159 561 9292 185 8551 44 5858 275 3829 594 5807 417 2508 298 10701 321 3835 522 20327 857 5383 463 1935 771 5760 947 3077 263 16173 860 1600 548 19431 267 842 519 1393 716 7137 783 568 914 3937 136 8414 246 1368 218 2721 533 4540 159 2282 853 10098 507 567 300 2553 95 3689 316 4592 614 7556 448 284 184 15464 610 610 -1 -1
147 2375 429 766 420 4696 310 2125 24 2571 162 5156 552 2874 146 17620 844 9706 855 1025 858 6472 238 5926 155 427 776 939 664 6692 277 1283 815 324 385 2135 781 10646 108 16444 648 6812 939 2141 591 4757 420 2654 683 3645 150 35871 419 2121 111 262 289 2068 888 5965 305 4676 445 1393 766 5608 414 8385 995 19947 5 3266 30 2975 593 2607 647 2865 523 1339 340 2610 790 8725 355 223 323 754 120 6672 304 8279 596 1671 692 1461 7 1509 285 10189 431 545 391 891 903 9725 146 15823 521 12478 491 3399 431 1919 25 5333 827 15610 420 4244 991 1006 957 4382 593 457 927 7608 715 3796 35 1933 236 3789 878 3305 84 10714 889 1593 272 4270 684 5745 28 2808 388 9170 211 3348 171 10946 407 18163 970 3982 434 7916 494 870 286 17627 694 17081 269 603 234 9310 470 10405 771 937 997 796 103 350 958 9191 588 14514 64 2666 10 2036 622 726 879 7991 724 526 55 29797 368 17537 841 1587 826 17062 975 1131 -1 -1
148 5426 450 7088 694 157 2 2497 140 106 585 8253 378 1244 511 5603 111 176 761 21030 378 4129 482 3016 489 1027 760 6911 689 3055 654 14869 791 5819 254 1134 324 4194 351 1425 12 525 775 2982 371 1451 341 7419 296 7115 334 243 982 5729 638 2118 702 2444 400 7267 222 91 252 1808 520 1756 839 24376 927 3481 989 3163 26 9851 55 3479 521 7356 0 6549 21 633 655 5652 437 7052 924 251 659 1823 81 3105 980 5421 455 3170 939 632 471 1946 382 4094 451 5377 818 1864 432 10632 894 10563 260 2040 669 4733 586 4898 323 6150 59 1861 771 1873 385 1084 112 2244 544 562 529 231 281 112 210 850 1 283 385 4882 496 5468 994 475 603 455 639 10541 615 2570 447 10309 490 1865 871 1435 248 480 426 3656 141 4965 630 5649 296 5138 878 1565 259 944 870 73 358 2645 210 3617 640 3774 532 478 768 15627 652 13835 628 2321 333 4850 573 4285 897 4520 982 1292 403 511 441 9159 172 2480 604 4332 83 4264 935 6444 451 7806 547 1637 215 1909 2 18573 273 7571 575 2749 190 4976 901 3579 765 548 309 6111 358 9854 897 9429 174 6203 723 15162 392 13854 121 4477 716 4616 630 3427 965 14301 761 7556 225 5917 399 15148 172 3422 -1 -1
149 8642 610 8801 275 1248 82 5535 139 14580 580 3188 98 1815 748 263 434 5735 539 15965 58 9256 689 1936 192 1294 688 4396 188 1491 25 14492 166 8503 227 629 702 7186 457 1281 670 1109 534 7113 166 431 30 5961 407 55 638 262 593 679 42 5914 356 1370 360 8719 905 3682 761 7022 979 1780 901 4989 131 5473 354 2210 963 1089 200 12084 788 14414 727 5428 911 6556 80 9521 447 1139 201 6299 533 250 494 3551 188 182 218 13957 325 16908 2 2623 559 1976 491 6084 148 7124 790 9096 520 755 505 12806 750 318 107 5789 125 7976 659 8104 962 3230 296 4535 847 16396 179 2092 903 8081 947 6415 904 2319 49 4225 56 4802 590 1200 812 4206 857 15625 755 1842 992 3252 673 2927 583 5024 753 4849 648 7067 905 9316 172 13571 815 5578 832 3009 54 8749 997 301 206 775 317 3175 550 7735 529 9468 292 5239 353 11661 65 2604 387 6177 257 4159 759 3455 896 1758 169 16002 899 2891 525 15935 180 15313 455 14642 512 3371 766 8171 859 1158 -1 -1
150 11892 729 847 248 12908 989 3281 23 1690 156 868 496 3535 204 24996 112 1864 579 9420 615 29296 584 1801 336 8962 389 1260 292 4317 321 6373 702 1552 6 714 792 779 16 3870 990 4513 590 2996 792 198 816 8929 886 2045 742 1773 721 16608 620 3011 611 17281 547 681 21 2139 164 10066 280 14903 369 2463 32 22111 940 8404 954 4012 385 3059 191 1967 485 5895 684 665 811 4533 402 19864 206 3171 37 500 138 9770 456 917 104 5294 670 8073 873 1026 905 12896 348 3762 533 3152 657 21235 182 13355 636 11311 700 8908 793 901 166 9174 510 2353 91 11781 125 10446 439 12535 54 741 760 1279 449 7961 639 202 281 949 468 8204 370 9066 564 1088 580 13158 354 5272 326 39640 858 690 964 1114 388 2445 185 6624 153 19241 822 37 866 8204 931 6220 535 12815 566 4005 827 2714 704 8894 -1 -1
151 2424 426 3498 292 7482 167 13064 889 1865 211 18751 884 2081 293 7493 68 2075 443 6809 353 340 424 1549 639 9724 53 1187 551 8483 849 8495 806 549 679 145 466 5373 525 3838 968 20853 726 3403 872 22195 551 5092 937 4508 89 2116 515 12096 876 1447 583 8354 160 3730 423 944 222 485 992 12181 474 8695 294 732 56 3600 435 6405 969 13870 944 8901 483 9681 892 4667 895 2854 319 2239 816 2620 930 1386 781 6756 963 4688 977 5279 917 5872 592 9172 582 5862 704 439 793 3430 765 2594 418 1123 186 840 696 2447 498 2675 570 4612 766 2820 921 1974 885 3262 871 232 779 8946 240 4794 29 7807 413 1888 656 10935 973 1272 585 2167 280 3687 534 3188 768 7827 864 8891 210 1332 212 17779 311 17255 477 3986 788 880 281 4308 277 1802 65 8388 467 2922 82 11419 973 5457 380 2383 806 15841 574 9394 864 2265 418 10002 489 3076 65 4543 404 2665 419 9647 406 12244 749 2959 674 2816 899 3820 789 5462 298 11826 572 1754 740 811 78 5334 861 2395 890 6815 223 7857 505 4541 775 1206 -1 -1
152 1372 681 19 462 10563 747 609 872 3161 169 3188 430 10187 106 3799 598 9241 958 6120 150 1712 385 5298 652 8885 362 13329 361 3051 954 3019 101 12647 178 8711 335 11034 214 483 23 2707 214 8786 347 456 921 3354 829 4402 60 14365 518 5104 893 568 453 17298 640 6684 222 9833 589 3554 638 3288 609 14158 948 4831 414 790 974 9519 495 604 505 7363 356 11325 267 17879 487 5394 177 10864 495 940 411 4246 75 14967 120 8672 422 1100 666 2513 997 14987 472 818 257 1786 32 3579 798 16655 211 6436 433 2796 400 5577 37 1582 11 5581 29 6114 155 700 690 7295 845 4331 453 7718 226 2378 389 4186 345 3582 890 30508 475 6221 850 3727 651 4762 998 3562 448 12750 374 4121 531 2780 946 11908 124 2946 782 6391 776 10947 673 3516 996 2291 522 6588 106 4296 517 10176 553 3 669 1382 933 16536 736 8108 280 27563 538 2872 29 1898 41 3848 195 1422 -1 -1
153 4076 591 822 233 3 244 5028 77 18360 128 5291 376 5090 705 1402 509 213 296 6760 310 4346 25 5357 770 1259 72 1941 849 4699 854 2144 762 2514 755 6719 888 2544 844 805 140 244 815 1375 221 445 372 3215 15 5339 30 951 32 1683 535 1144 23 834 724 17258 967 7371 691 133 842 23083 244 1711 439 2011 276 1392 415 3330 174 6052 128 5046 670 4782 858 531 219 3029 251 2740 475 307 587 11473 842 64 73 13261 4 5636 50 16535 372 16304 920 8940 887 18157 268 6655 892 3972 26 1454 129 5506 436 3544 488 5922 332 1415 267 9278 658 1727 268 800 515 580 270 512 647 5662 865 1760 486 4727 492 3205 756 7405 306 7409 618 5925 236 2817 33 368 698 2339 886 7234 355 1376 496 2620 593 8411 652 5879 8 8023 134 16112 902 427 286 15667 923 5669 235 1772 539 438 604 4278 768 7293 930 6404 568 3301 429 74 52 183 327 321 291 12441 753 6674 593 15892 60 1355 409 4263 462 6022 318 7905 280 1892 540 1959 402 347 100 3183 902 4065 836 8484 23 4512 68 1298 192 1674 862 2465 612 5820 823 1204 733 3237 141 115 639 13255 579 7493 845 1120 786 1410 838 9653 606 17128 204 2661 426 4321 582 1453 989 3688 -1 -1
154 7625 657 10337 521 5227 765 9265 368 1456 921 8718 199 5758 811 53 216 6918 159 302 455 10942 325 23583 344 6496 998 929 136 11387 894 2767 209 250 555 4095 442 12969 489 204 272 2369 164 1991 850 1974 52 1919 386 1899 954 5445 829 7653 367 122 684 577 175 5773 865 1745 472 1684 59 1197 509 21492 799 791 862 8382 310 13427 164 19066 838 19218 518 7839 328 1583 203 1916 80 14137 511 5058 163 9045 409 7070 984 7552 186 15 281 3767 693 10072 49 11775 499 1462 409 1129 747 6552 724 9497 332 5301 5 430 569 5886 658 3094 47 761 310 6121 691 4543 916 14382 171 3836 496 16542 577 1270 15 7014 573 22171 819 2151 955 13092 885 1979 728 3342 535 3559 766 1126 662 1120 402 5132 522 2785 722 3322 184 4055 261 4416 231 4478 895 5893 185 14737 517 2989 745 9345 138 907 206 1153 526 8061 873 6520 141 1074 960 790 927 13262 980 4340 914 25993 712 17940 -1 -1
155 1356 421 2269 650 218 95 14182 583 607 641 7751 224 315 215 5377 353 7218 486 23754 115 1327 827 6776 979 5640 633 25507 653 2072 125 127 408 3349 63 2389 629 9022 595 18092 609 2029 205 1312 690 9213 613 3163 152 10183 198 7324 885 3505 380 13645 135 13855 857 3338 207 10908 872 1800 271 13330 180 172 436 7412 153 986 537 9320 23 2837 306 4714 481 11312 743 17383 679 19588 307 6656 735 13067 791 263 717 4014 291 3434 780 3577 801 528 397 4110 111 2147 104 53 774 6434 221 1471 345 282 685 2454 830 4239 788 11819 452 248 5 6395 353 195 60 4842 316 8267 790 6153 900 855 690 612 627 183 784 16609 831 2193 332 3466 755 14638 68 12284 206 19670 385 487 968 3155 123 5095 827 11501 590 10973 115 15176 178 17096 918 8759 572 5207 855 3679 902 1809 147 3802 911 661 182 26590 565 244 287 606 757 3082 72 14810 368 898 -1 -1
156 6411 306 14933 621 3320 930 3844 246 10862 41 537 179 2020 427 15833 107 5830 100 6057 712 6236 707 5479 603 1541 308 25075 720 10410 323 1776 725 237 187 3758 175 11684 60 345 725 5392 55 714 920 1832 484 1643 906 810 145 336 303 18643 280 2903 832 14344 17 6319 766 8145 103 5024 812 2647 333 4535 539 4976 782 14675 681 2037 166 10618 406 9369 782 3733 544 4596 45 14611 229 2016 968 8963 272 5225 664 486 467 4160 95 1279 853 8504 459 805 513 240 533 3584 668 2771 300 12111 505 11995 623 10479 26 15940 604 1395 866 2103 519 7303 509 4348 923 4151 929 1331 311 2158 82 3765 828 253 459 22946 625 1857 707 2944 922 12157 957 6189 190 5768 649 5011 85 889 800 7684 341 1711 798 3525 937 1857 432 2438 279 3606 83 650 982 7324 336 13824 187 3394 845 3200 186 1412 311 4779 873 9071 147 1612 898 538 631 1376 238 9792 416 3006 265 11403 939 14613 231 317 844 8218 731 3611 697 2663 335 3823 940 4959 750 5766 94 2072 10 13969 -1 -1
157 6099 84 4224 782 17361 197 6677 511 33312 520 4817 849 1299 679 2526 69 12806 60 13762 28 2812 973 1907 723 1303 836 1115 30 7130 51 8476 820 15450 115 5304 32 4072 314 799 176 763 420 8232 619 756 876 14514 46 15506 999 2448 691 821 338 6830 92 8625 768 2224 91 713 367 14492 392 3056 599 684 754 6844 985 4539 462 8530 591 477 509 4001 114 1717 212 2518 922 5806 655 661 807 2724 671 4835 389 10293 305 9442 368 2276 581 571 985 4449 870 6 569 2593 116 3465 942 1566 970 4044 436 8709 171 727 855 9250 153 28222 955 34738 563 18636 393 10893 280 1077 460 1699 265 9038 449 3531 369 23640 547 19554 9 241 673 2252 622 5421 8 4347 215 5641 74 14376 107 5729 564 13554 436 2524 387 3937 918 5883 151 6885 662 2385 353 3857 931 3634 544 8265 689 620 851 1226 100 171 507 631 443 5236 555 72 417 6528 182 11609 695 247 -1 -1
158 632 304 406 240 6893 773 3999 196 7520 525 20835 341 1207 15 370 671 4094 497 4404 801 1666 824 2466 344 9196 939 877 153 39 552 5673 280 41094 336 4905 12 4224 140 3761 229 2084 566 12939 22 5382 759 5165 298 499 851 6512 855 654 65 8160 59 7055 308 1405 311 567 100 4494 286 9592 880 1894 960 10153 972 295 620 7017 737 581 674 1639 833 10040 43 13625 647 6200 257 3191 164 91 347 14137 150 11487 490 18487 387 8938 266 16564 942 6076 706 4859 7 14017 617 2417 18 2094 753 5173 557 6211 689 4109 1 12688 377 4284 519 7591 931 17427 258 6963 827 1173 919 7848 326 1368 414 3197 485 4927 120 8339 57 5568 599 9329 303 144 261 15831 645 331 750 13313 669 10802 564 4650 418 3892 506 7286 728 530 251 56 533 588 616 3226 707 5617 831 3477 461 13512 152 9309 485 1215 126 7294 670 3584 136 2230 890 12611 289 18660 609 1408 286 4692 276 3699 661 2738 -1 -1
159 1919 251 8353 557 1295 74 8176 840 2251 812 17722 811 3906 724 15640 950 3983 562 1028 964 5930 369 15353 259 3902 81 3090 446 3775 847 1258 682 773 287 2943 643 3317 689 210 189 8290 245 12152 649 2526 523 8112 56 3166 157 8677 317 2375 589 21120 750 10562 917 8520 240 577 20 1094 545 2229 173 5405 5 6909 742 6255 302 6104 235 817 378 1207 524 2547 569 2555 272 587 629 508 750 8102 528 6394 643 1611 368 1640 302 2410 701 48 502 134 499 1327 251 4701 52 17766 457 10325 695 10624 654 23180 136 1199 402 6246 618 361 839 15077 584 1473 913 7176 947 7744 893 305 476 69 539 3747 255 183 757 6212 419 1998 655 446 349 2717 589 8097 178 10049 309 4497 834 11701 852 8706 269 4387 113 6200 1 1862 410 1894 12 45 79 6050 129 967 253 13442 344 6486 767 2955 701 2346 767 10369 692 8476 812 6108 225 12551 100 1853 45 3964 453 25294 941 7009 800 1099 986 2841 359 13495 748 2906 109 14776 861 5783 28 6375 401 1591 186 2339 701 12526 -1 -1
160 2724 703 4043 104 3214 310 32 428 1126 431 9840 581 823 466 1793 79 6723 941 359 296 1175 598 1005 534 261 662 3577 925 24665 216 20906 338 8274 214 2074 994 1030 555 2094 62 4243 46 5882 658 7065 73 768 603 1164 395 3649 286 31794 359 4470 70 15615 863 4022 858 2939 91 36705 555 26082 984 9437 591 55 42 4502 368 1982 293 11703 920 20650 321 12687 186 1442 763 12597 969 4233 696 868 622 9386 178 3200 751 2790 24 3004 752 376 587 1397 346 3511 758 10121 106 588 213 217 736 511 183 417 697 3225 831 6991 290 5692 985 534 374 61 47 7070 290 2152 242 7831 228 2407 902 4782 45 4158 326 5287 990 15923 340 9421 816 5317 837 42 684 14465 181 543 219 7639 850 3106 276 1186 864 209 244 7385 651 1024 690 12733 888 5531 94 13208 426 1673 958 3167 994 924 298 452 798 3131 316 1455 647 7010 535 5554 360 1583 276 13734 225 5686 993 3476 275 23383 862 4493 829 3967 750 921 519 1799 95 13328 -1 -1
161 2335 812 10369 302 1322 980 13320 232 1320 738 1262 367 1316 757 1262 283 2089 797 1792 235 3058 856 7994 929 3973 656 11459 148 7039 720 5278 798 841 319 5884 540 4005 882 1335 783 4735 427 2563 303 3283 700 9310 1 5285 713 8005 17 5329 952 2417 208 6316 400 10043 846 3700 315 8293 351 287 658 5869 437 3842 985 380 329 4357 998 19810 577 9008 785 4675 881 1526 381 1723 150 63 544 2255 594 14444 715 3306 890 3372 800 1418 64 7050 480 13 538 145 7 9857 561 403 700 5250 64 6936 258 11062 785 771 125 25410 618 3871 84 13845 459 12994 594 25827 530 8800 340 5898 936 2135 190 3189 953 2069 213 6688 214 11984 859 5228 233 607 927 23 633 4125 387 15950 370 8570 103 1881 355 3936 910 28885 319 4901 715 3569 685 358 447 7249 261 1257 893 2225 981 17220 969 2178 458 5199 217 838 485 946 248 6448 410 3626 955 4264 610 9581 672 3138 833 6154 319 5606 269 4640 177 2224 579 6420 136 9029 101 660 939 1378 700 2626 221 3990 355 7317 952 149 875 5453 805 4419 -1 -1
162 1101 116 5900 13 29182 79 2790 527 106 464 6532 162 417 110 4160 487 6247 119 6514 516 2471 500 19791 889 11962 725 1464 55 15917 166 9999 753 10500 315 7246 570 7476 974 2902 861 770 171 2626 17 302 531 2904 838 481 955 2731 192 8134 616 40 908 583 142 428 796 106 967 3703 206 4022 856 1944 420 11813 646 6609 213 9398 744 4385 278 5884 788 1179 408 1351 634 2424 590 18719 877 6788 605 6309 769 6061 302 16985 320 6281 134 5156 16 446 98 4992 311 26179 348 7612 172 5487 306 185 307 1495 819 10213 31 12886 286 3940 390 1215 932 10537 136 4762 485 15502 570 12425 257 2013 938 1838 251 8391 732 6451 232 606 568 10541 899 25416 226 7038 306 8853 194 4791 909 356 578 13835 483 2567 740 1245 894 4950 904 1153 999 5197 193 2370 228 2838 497 8670 944 5752 643 27002 426 13737 589 1466 176 2432 369 13807 -1 -1
163 3317 669 7628 0 385 108 9393 22 4528 141 8211 282 5411 468 4673 118 3717 153 14900 804 583 588 4515 717 9843 582 1030 446 8181 570 858 192 2546 61 5322 687 2050 783 2197 233 1201 615 17767 753 6174 849 878 495 5065 804 10112 600 6268 530 7322 313 716 112 11097 392 411 862 5919 498 7808 555 9033 996 3629 331 1896 687 484 946 7060 351 2273 484 6265 824 631 326 4038 809 589 125 23 291 6156 322 20230 936 6408 222 10642 436 1129 653 4679 90 5011 808 4907 559 7756 404 21476 359 7191 694 7386 244 7171 665 3102 407 2339 144 1902 639 5995 736 836 587 779 168 2852 866 14560 212 7696 267 7753 337 10081 204 12337 903 2210 672 912 609 8388 442 1712 879 14697 735 1582 590 12163 322 55 233 3662 781 7225 227 883 537 4359 517 2080 886 5963 296 8644 569 12404 496 5373 145 2906 490 107 369 482 91 2660 837 11189 669 3443 518 19852 380 6766 259 8354 86 3599 455 2002 675 11145 849 1848 263 6352 800 468 253 2463 205 14769 300 7230 764 2868 619 1811 404 391 -1 -1
164 7439 611 9242 650 2579 181 4688 865 5218 710 9007 866 6800 51 1755 830 6033 674 696 556 61 441 144 174 2357 737 6646 52 1101 208 1143 481 606 385 1361 118 1480 99 9225 680 11799 476 222 697 40 363 2825 12 2269 78 925 1 10353 138 5291 992 3377 254 2636 817 2738 949 1669 1 674 747 9224 776 1115 610 4961 31 3300 893 4918 625 1716 527 866 367 426 820 12456 110 450 551 3638 746 9214 430 9763 681 17165 540 7190 429 8531 155 13120 523 2787 564 15514 375 10674 222 3336 147 7971 596 1801 846 13246 657 7297 920 4657 144 178 832 8660 789 12780 5 10017 867 7789 378 7578 794 321 344 17820 246 9188 450 2100 245 2543 281 7999 962 1033 933 11004 708 2037 357 14376 242 3163 205 933 14 9713 689 8496 419 2603 351 21621 718 1347 332 829 205 2249 879 7515 473 2602 117 6764 829 4335 428 107 44 196 984 7108 550 303 986 24210 455 4517 350 5690 441 6 445 1428 848 5334 680 5991 913 7398 830 4780 667 2926 614 6088 406 17 886 214 629 4593 305 332 387 10904 506 2682 515 8227 17 9995 685 993 -1 -1
165 663 196 8099 88 15574 150 3553 226 11411 215 237 498 12177 162 2 244 877 837 2462 580 17421 804 9723 594 1931 491 10358 476 1242 555 1378 842 2244 367 10624 567 254 847 4650 814 13716 972 540 336 4935 23 1594 425 7707 524 2367 925 3045 553 15312 836 757 926 4402 297 12328 243 17172 476 3667 758 4779 923 19 132 5820 344 1949 705 15860 471 8580 438 3446 656 1672 141 11395 490 5711 197 19365 670 2003 648 10479 992 2590 204 6712 870 751 52 12303 929 5585 829 4299 903 2681 681 23096 260 687 431 13114 15 2605 660 4 973 10232 283 3440 665 529 411 16093 211 2483 116 6730 11 6774 393 421 352 4870 139 301 873 2325 122 4291 43 3 335 8720 390 12810 329 2822 28 6671 18 498 572 18392 177 395 302 4278 346 4003 102 24117 151 1123 761 14968 749 16533 384 7622 66 15851 461 7450 86 7193 746 2007 5 93 124 6245 798 7710 219 3458 -1 -1
166 128 502 3702 326 772 24 5398 33 8257 793 963 901 1714 402 3342 571 4625 558 11800 530 1635 767 2426 299 5449 165 4095 277 7411 911 3906 459 1042 704 5030 774 1197 430 5852 254 5748 924 23312 369 5480 352 719 266 1335 210 1540 753 1448 669 14472 136 1053 527 664 376 993 925 1635 397 2897 623 10739 211 10629 748 10624 141 8828 865 3042 415 9046 709 1238 635 2184 172 21070 596 5371 30 11814 510 941 760 23331 132 3382 280 1148 49 6227 864 6148 731 1380 786 2221 302 3753 505 4343 80 2921 412 8500 66 2048 792 2534 384 9212 47 1016 743 3649 914 14694 785 1712 549 9639 853 15750 290 3616 740 464 989 80 814 869 262 2580 511 3687 954 15204 366 6532 725 513 562 9060 606 20550 661 4255 212 11032 39 3451 728 671 399 292 63 12392 397 2640 999 13791 442 6826 756 480 82 2233 668 38 85 4292 585 466 986 1646 310 828 214 5341 135 4702 257 7594 482 6347 72 1915 65 2526 984 727 10 17978 9 968 961 9222 345 10294 337 121 886 5867 565 3251 503 7976 184 4606 490 403 112 1986 302 3410 823 5787 821 4455 -1 -1
167 13445 879 8990 142 20359 113 221 566 5499 664 2340 123 2115 991 9549 948 21528 674 7447 735 178 271 9514 635 4996 986 231 515 21930 217 1691 698 5721 917 2599 960 14718 864 1767 359 943 682 3744 198 927 172 3918 38 5031 824 2114 489 6397 80 4761 849 2733 272 2801 540 5100 790 6774 940 4350 482 1919 992 9213 123 3164 398 2173 421 76 188 10269 340 3323 900 6168 816 2356 805 5557 555 3747 729 705 280 661 764 4294 759 6630 920 3064 245 637 15 1304 380 5423 615 166 64 7562 18 10641 620 5398 298 1274 227 7166 235 3906 307 12168 153 6319 832 465 906 1510 447 3786 821 545 428 6010 381 923 841 1136 887 7235 700 10811 507 11087 287 11696 598 11243 747 6123 792 10058 9 12131 459 1124 290 3113 653 5874 740 3956 890 7610 384 5442 664 2433 886 2180 658 563 87 16303 206 4115 415 1996 893 2751 440 1545 776 10705 331 9848 966 1544 800 10454 350 5762 253 4446 661 2259 498 8321 417 1299 665 565 33 2287 206 1746 53 7461 932 2688 971 11385 19 2318 32 112 992 1391 805 14784 500 167 68 7041 507 4128 371 4779 619 407 -1 -1
168 3123 832 6449 432 2057 698 1316 561 1032 933 3623 471 14072 840 2044 544 1621 521 169 624 18525 983 12196 535 7354 741 2305 976 188 338 3365 382 12636 527 9127 222 23488 371 11343 33 1234 579 17168 918 11617 284 21253 498 998 82 4644 971 3600 548 162 767 2992 672 1725 966 10557 915 7827 625 14925 521 3070 932 2174 782 3718 709 764 819 4399 348 6367 213 13722 107 4816 991 1956 124 14404 77 5020 660 321 742 537 678 8233 603 4377 629 14634 903 2453 592 8834 800 6472 479 15898 600 1463 133 25412 93 4371 879 2547 322 1542 93 3241 609 581 760 311 24 2709 189 9066 745 3556 152 38818 989 19815 948 7142 811 3425 351 1284 186 6937 379 549 31 21435 222 5606 435 5626 844 8102 914 222 924 6261 71 1189 436 6027 148 1096 872 6485 47 6781 356 4717 52 7581 627 6760 940 3278 125 4968 236 3004 152 878 370 6463 576 998 727 851 961 1314 -1 -1
169 15741 976 7177 185 16988 561 8930 248 35807 815 2192 809 4923 549 823 576 6195 770 11967 163 2849 826 7869 275 14116 916 11167 516 1599 920 285 297 6084 243 89 679 10256 445 3540 479 2187 564 1139 586 8811 235 6299 483 7506 762 14084 565 1274 162 6929 816 3932 458 73 720 7475 371 20458 360 5073 404 2676 2 2778 182 4695 813 3160 206 2290 901 5916 688 648 176 2213 159 4148 40 19619 900 4802 778 2177 455 1391 598 6529 100 2333 127 4708 490 1785 892 5500 888 28786 932 5413 275 7434 324 325 91 574 260 1256 542 1725 441 1953 936 17697 435 9189 142 12176 235 483 813 20828 956 1890 115 2213 129 318 881 15010 376 1646 695 2782 2 1562 259 845 316 16353 140 1461 468 4566 734 2281 2 8942 758 2766 773 9485 903 27750 998 4057 991 75 608 3216 1 2097 435 1646 751 1573 426 5248 542 9093 354 3863 159 11825 936 5616 692 4228 736 6851 -1 -1
170 887 185 379 730 7369 220 13939 742 15532 614 2802 275 2579 152 8692 301 458 365 2866 644 20127 407 12454 278 549 398 17283 974 9259 11 891 721 5149 526 667 932 9339 87 50947 209 42668 985 192 626 10065 929 304 877 1359 908 13922 193 2362 571 2652 913 6867 232 2497 537 1005 854 16789 250 26232 585 1856 926 4234 256 8036 364 2725 917 903 262 3149 782 3283 813 1037 209 7248 59 8693 288 2098 427 206 864 3985 230 7305 645 130 658 105 285 4962 413 740 686 4430 222 11805 359 3291 242 9161 838 586 643 14531 665 5189 783 33985 812 9026 949 5291 162 8751 318 4756 464 1897 264 6958 774 23385 837 4390 844 5263 859 1170 456 2981 157 19672 180 6719 461 12326 227 3141 76 1897 485 3614 510 7606 787 849 549 7332 6 5404 814 1062 940 1341 872 1916 -1 -1
171 7913 4 3376 280 6960 512 14227 712 1858 980 7109 815 1256 479 7427 965 6287 57 2246 830 14492 913 5345 14 16880 414 11055 653 10276 363 6503 287 10034 297 3056 43 4857 155 5557 424 25468 600 875 236 3253 300 7558 136 133 549 36608 495 1795 937 5906 452 3883 10 1794 418 2923 844 583 954 10866 97 7974 599 1570 472 4424 219 4033 514 3891 510 10535 473 6336 80 373 685 3433 917 947 852 7637 820 1857 458 2228 732 5641 873 6901 289 1674 813 9774 279 12569 964 2116 928 16281 961 5229 51 3616 852 6124 550 7876 203 2771 615 3801 672 1892 252 8752 325 96 862 11443 529 6018 772 11176 266 4363 728 9169 573 3275 582 3242 134 2895 603 1958 822 8681 425 6014 35 3466 647 2146 56 7366 276 14287 751 2020 285 37575 25 301 535 473 203 2167 433 9641 730 252 539 7225 939 38 887 2069 108 1440 559 369 399 6987 499 7273 564 3715 733 16471 791 7020 -1 -1
172 1288 672 9380 968 6362 673 4952 153 1757 535 6861 885 4270 947 2090 178 6949 495 4657 808 19655 610 29193 939 4419 26 4891 592 13430 781 7712 857 7167 966 1415 944 5176 390 9106 828 12532 815 790 693 9822 142 8498 302 6735 972 1481 104 723 451 8660 433 461 76 1926 402 8823 905 2088 748 1525 356 837 892 14559 306 2170 938 994 486 1991 739 4650 14 3439 434 27 310 167 542 4855 554 12385 792 4414 37 2873 312 4829 49 18115 971 2350 918 2010 747 2816 271 4996 22 10369 99 10739 245 5181 950 1573 258 366 497 8980 25 5722 302 2338 875 15126 95 2037 895 6647 474 3315 399 1190 536 4093 680 6689 874 663 619 3713 538 10320 614 38945 729 2905 744 9120 588 2471 25 354 829 4858 560 9618 130 1699 448 5460 188 5247 713 661 788 1058 378 9120 135 4600 789 1662 671 5166 248 5715 488 2896 83 7930 942 5459 758 1479 81 9622 178 58 166 7868 420 6969 767 867 78 1343 41 285 602 5851 800 7719 479 2219 133 1483 752 26332 -1 -1
173 2551 55 7703 915 2978 289 2409 560 3405 53 11201 887 2778 437 517 729 4244 261 1847 320 242 306 8337 881 1539 705 12565 899 11327 702 2726 996 9004 160 2140 676 5523 646 9753 624 3794 231 6217 866 17093 514 16734 123 133 236 10345 11 6337 273 4077 359 22573 232 4872 897 471 462 636 947 1158 907 1249 328 10078 618 98 737 5523 78 35061 511 3604 741 10767 103 1246 428 8946 71 1265 328 3234 463 1010 209 6327 878 6192 555 9319 944 868 396 12929 475 5014 463 2621 634 9960 177 282 63 3674 464 4859 803 13237 311 13059 716 2868 39 9545 559 4963 78 2358 452 210 172 291 625 3397 47 17104 352 6283 516 9045 505 4938 867 3678 461 1355 776 2230 920 4831 828 8507 274 1844 256 4808 768 4347 954 15046 496 7998 479 10212 984 1826 817 5953 42 6355 201 12715 529 7106 625 846 801 191 814 2069 311 3080 841 1605 256 467 517 1600 730 9158 487 136 669 474 914 3541 347 47 491 30920 358 1788 13 3924 995 124 128 1589 905 1229 363 3940 267 5126 -1 -1
174 7415 183 1714 327 2674 608 9299 38 5911 823 7119 481 615 651 9752 369 1389 198 8236 145 5511 67 8378 102 6912 893 843 766 1796 107 1451 878 20921 973 5762 4 5486 10 3872 646 5483 763 174 990 6835 32 6479 118 6455 445 19492 171 463 927 2149 511 3914 13 4271 214 10027 444 7201 859 10000 666 10432 839 5863 561 1724 627 3033 135 8750 396 633 674 2601 929 3957 408 6882 236 1969 737 4395 237 20889 102 13005 754 227 585 4173 602 1168 919 4425 520 6638 795 7815 830 826 199 546 903 30 989 11090 621 6026 212 3437 178 1043 333 608 392 5017 973 4996 941 4263 724 8297 611 1703 530 459 407 6318 781 992 373 4118 551 2075 116 16931 705 4383 626 1120 150 11720 443 3424 471 2696 536 7515 498 4517 518 4454 838 2141 557 13719 291 1120 851 4761 907 9798 293 10565 412 9640 721 6185 332 14937 358 7804 700 3997 324 12651 943 630 456 396 300 22403 880 7662 864 1995 893 129 900 1310 630 3533 621 1610 12 24518 403 1728 110 7462 824 3475 -1 -1
175 6259 580 4799 275 952 290 293 630 18 419 14202 554 17483 496 527 659 1958 330 23938 776 231 213 2444 734 8196 855 1339 659 1231 561 3208 514 3498 117 6884 504 13798 58 6690 804 1217 719 3662 335 5924 381 18696 321 1740 227 1812 825 7018 83 129 590 5057 367 20702 300 9085 463 31906 40 26392 152 13254 159 979 458 724 451 1568 541 5826 356 2784 306 38 642 3666 664 10242 272 9415 792 1007 656 2347 448 6664 175 1816 120 2773 251 2830 189 3870 868 53 38 32096 508 16452 184 13432 938 97 770 8400 924 6069 984 9429 54 7773 946 2562 654 2739 184 795 749 1477 240 4360 821 5607 433 6061 828 2262 528 455 729 32 963 367 80 19170 885 721 568 750 262 1797 992 6841 296 9158 148 7196 600 3545 610 15775 998 2201 218 1801 523 8268 835 22928 194 15887 471 2452 603 8621 847 1605 572 4543 551 7064 474 2871 165 5940 250 324 924 8259 -1 -1
176 4705 932 298 521 1719 640 8171 463 1483 825 452 213 4935 491 6025 730 1004 338 3540 347 14051 113 8318 65 1958 246 16450 971 302 392 10781 124 744 966 2360 747 13815 322 1397 587 5563 791 16334 277 9280 533 5119 456 3135 659 1325 550 3618 145 11149 639 584 811 6363 267 4454 381 994 593 2444 635 7548 429 139 974 9278 864 17007 90 11763 94 4466 933 2570 510 125 574 2752 88 15835 664 288 64 125 507 271 236 9913 473 11806 755 2025 373 2142 741 8565 618 20380 926 942 373 1665 280 3572 204 6684 69 3702 126 4384 566 3598 492 3474 873 5780 980 11061 170 17 378 11460 274 2197 252 2251 601 8835 504 3924 71 11917 422 612 9 2553 749 1986 304 3241 897 3914 901 912 55 2642 870 5661 915 9513 195 8586 524 15166 63 1914 107 2150 933 7284 574 13458 532 17573 109 13155 226 12562 719 2227 651 9466 588 5728 106 9951 369 4472 575 969 853 8592 934 3201 637 843 895 3943 108 82 431 907 876 711 174 15314 806 1402 932 2839 798 1630 0 1939 56 4597 115 10866 600 1526 -1 -1
177 1786 577 11412 152 25 136 11662 154 2671 291 3831 685 748 580 4905 662 11024 895 5232 494 8960 162 4849 114 3130 202 1128 795 25183 758 3977 838 1954 755 9675 96 19680 213 8361 252 4538 72 3401 152 2091 80 11065 937 3629 920 1484 129 15895 468 387 951 6418 555 24919 835 7654 65 3708 658 266 718 13616 897 2370 528 3067 489 1257 631 2792 932 1449 225 1055 158 8397 535 14132 193 16521 588 639 327 963 726 5676 905 1573 564 9157 398 990 741 19849 33 12335 332 3013 631 7323 515 3125 495 18785 721 3542 971 1442 400 372 495 5977 258 3039 58 21 667 11937 639 3727 19 6876 457 2695 428 6697 332 5940 718 7204 375 16351 267 963 202 2001 198 1883 954 4620 918 2830 35 120 321 3635 746 8042 495 3320 634 1711 148 1402 340 6460 351 25230 866 13270 686 9250 283 3654 169 3281 635 2632 3 4954 340 784 426 3113 483 2288 834 11944 304 4990 148 3054 572 3393 374 3534 668 3315 116 14223 -1 -1
178 665 8 1240 881 22489 991 1408 436 1384 294 2771 44 6725 490 1393 862 2181 433 4484 649 3507 958 1894 341 5043 17 1012 345 21585 852 149 363 3524 62 4944 188 4741 770 7636 118 14835 302 5338 236 7717 86 106 999 4075 663 9305 35 9668 321 335 218 3026 913 95 329 2289 991 53 649 5683 844 6237 287 135 381 3321 112 13406 586 12 653 2004 771 3958 98 1850 7 7735 97 1858 568 510 494 344 712 271 18 12399 382 1180 485 5991 437 3084 680 6997 407 2183 201 1573 87 499 661 2411 793 1082 664 1231 897 739 635 3146 713 17151 575 5705 544 12543 840 3523 198 7210 22 2884 891 1071 232 2548 522 11442 172 5580 490 2231 33 6208 383 2359 865 5850 961 12282 733 179 584 15477 936 8404 216 6540 984 7693 98 5028 291 11110 903 15195 160 703 695 11697 855 1836 41 6942 466 21426 703 3764 736 8325 839 22463 416 12636 271 16341 902 3658 807 1090 521 11933 909 15610 516 3303 218 5550 558 5734 756 2783 692 1782 581 6305 842 2819 63 250 697 3815 756 5518 230 5915 -1 -1
179 614 571 23267 920 2589 818 2156 336 2113 536 6953 397 1310 603 2770 763 1645 233 3181 957 19003 497 235 120 3929 264 4184 875 2253 340 10671 662 10188 420 3058 106 2113 957 1896 963 9216 883 92 552 2308 878 7421 363 7257 238 1018 866 1957 339 604 742 5533 983 5406 764 1473 879 23564 984 4537 518 5593 895 6625 270 440 827 1243 944 21512 479 2979 656 9364 131 6072 386 2 918 21599 337 1409 522 3463 638 11502 153 16041 188 4555 92 9578 90 5924 475 4323 441 2767 589 2481 613 2661 215 19960 595 12215 494 6209 538 4683 609 23953 1 581 483 2539 448 9635 987 2100 647 14104 672 9988 926 2 793 2360 880 2030 992 10299 219 16303 262 12 61 10413 332 280 183 3360 997 10916 24 6252 673 1342 282 8636 477 1545 521 24317 55 11809 859 4428 0 186 980 286 846 8639 706 2092 46 10875 963 4182 353 5056 995 13275 957 2267 911 9410 995 372 48 3575 403 1518 332 2320 -1 -1
180 4768 696 9049 833 897 899 18593 657 743 415 895 223 1496 88 1471 844 302 751 9827 436 7289 453 16524 552 1741 926 1246 33 421 662 4834 736 2045 854 4836 497 13304 868 3597 196 33763 668 7320 163 3688 82 5021 95 12565 706 28575 595 5064 650 4409 760 4515 969 438 285 1131 888 2155 214 1645 143 3737 418 9645 462 2247 939 6382 824 5658 917 15983 398 20054 699 1078 52 3845 842 6331 631 4063 315 5247 672 15758 511 10418 771 2314 882 1815 238 2029 509 5200 436 1346 276 7308 304 4095 811 9835 852 8953 102 8828 683 93 514 783 231 11575 728 7106 738 1264 153 1628 281 434 110 7929 872 829 276 5635 105 5587 403 1120 127 820 571 17119 812 872 38 20981 665 7306 418 1531 558 6195 574 1235 156 4312 489 77 165 5200 153 9540 79 1938 381 1951 594 714 502 1653 538 546 228 5284 179 14 279 6066 915 10625 683 6483 108 1473 701 7001 786 89 774 10677 799 19059 578 4418 788 9521 559 3391 872 3875 307 3247 454 5811 -1 -1
181 5244 540 244 499 15387 892 2176 912 2846 233 15856 520 6608 819 822 48 5577 430 3 508 17405 799 3878 328 1419 498 9452 764 5122 950 2595 267 1123 83 12512 727 584 647 6636 931 8333 564 622 224 3292 27 9125 941 3472 275 5847 491 1452 662 6643 447 1745 947 1426 218 12365 968 1681 25 23313 828 51 116 2257 431 1271 700 2492 186 4731 940 4703 905 766 955 4590 333 872 293 347 33 11500 715 8128 539 5562 505 4337 423 60 435 7389 594 11155 64 7362 11 631 130 602 651 1898 117 19334 109 6382 831 2051 375 23441 293 5895 606 7694 856 1658 428 4595 710 2603 340 2739 879 1040 104 20739 495 5369 892 4527 844 3260 42 3171 71 4269 158 7038 636 17571 521 5274 83 5264 532 3087 976 850 255 4323 243 2137 401 7859 868 4618 480 2802 861 6809 852 2351 255 10084 981 11502 172 3471 629 6748 372 5686 639 7817 418 6111 921 1398 509 6259 767 17853 298 3437 970 1357 711 13524 537 5431 669 3621 114 229 515 3357 600 1210 571 10442 364 1364 668 10037 597 4175 -1 -1
182 1163 866 6670 35 3678 605 7848 364 185 960 5461 570 5654 63 5883 799 4361 338 534 920 6712 68 3097 477 7549 535 2554 925 5158 961 861 133 3935 202 4432 591 4083 673 13933 907 3718 360 6070 753 868 260 3951 304 5146 392 6848 612 10110 924 8014 479 2222 753 4354 746 5289 144 570 41 1051 94 1721 227 9093 209 278 74 9023 886 9203 298 3980 375 1889 702 2506 192 953 620 10453 563 1770 950 5861 529 9249 459 10666 225 3306 323 6138 548 6746 225 1456 810 420 861 4287 611 2617 452 17768 250 5924 997 10437 15 2051 489 418 890 5103 444 8475 618 3768 324 537 357 3965 687 395 662 25370 92 23067 30 2357 525 10444 404 3895 254 1226 95 12686 999 2535 140 13603 62 11951 80 7312 166 6207 99 5532 715 925 185 2124 115 22788 206 5326 556 13069 914 5391 934 11492 72 2904 358 275 125 954 498 9118 560 3106 763 3415 780 761 859 6966 320 15756 670 3517 59 6627 223 9512 245 4625 469 1445 307 1094 828 26320 -1 -1
183 842 322 182 232 5828 585 8505 988 3257 493 4346 208 1199 172 6846 738 14798 192 5009 172 12992 435 13945 816 6830 796 753 621 10633 323 2122 791 3620 445 15890 471 567 905 18915 429 7014 27 721 124 7428 52 884 978 9539 499 5486 440 2122 95 949 528 15687 542 7154 990 5673 461 4778 351 1552 237 2258 516 2229 633 1301 495 8780 513 318 979 8686 775 11665 284 3181 370 16089 330 13476 992 2159 295 18926 49 2283 787 3423 294 925 252 8738 92 9300 357 586 778 2108 389 10319 520 16404 99 24902 84 492 321 1405 435 921 43 386 293 6329 339 6990 849 6985 894 3747 224 2532 821 14630 535 18010 597 1498 789 514 228 526 518 594 260 3332 346 8590 864 714 628 1683 396 7049 427 3597 305 21170 728 10721 516 4197 192 2097 768 12614 619 24609 670 3046 998 1049 186 137 43 8300 590 3315 413 936 501 1568 666 8476 454 6957 722 1492 384 3516 918 17403 49 1824 -1 -1
184 4488 237 3450 802 14257 533 4070 259 24948 855 3121 984 3157 515 940 265 1498 806 5030 407 2886 848 10974 899 7380 600 8225 28 580 870 2040 53 2567 268 5658 815 1482 174 2464 342 2221 47 767 772 4754 293 19435 497 5728 953 19582 668 3204 949 3053 861 652 473 2886 753 25643 684 3893 493 2420 345 7816 646 3014 26 2802 560 6186 679 6109 208 34095 247 549 485 2166 74 3447 386 3477 285 16799 477 4710 844 2553 118 1133 693 4989 968 2776 888 2262 653 3719 34 7347 555 2651 799 6310 995 8214 219 2294 645 1515 212 9837 365 10076 867 6821 978 606 579 2035 249 6819 647 8578 972 29581 148 461 527 2564 809 3525 55 1671 532 403 764 6933 629 475 115 3304 366 12559 26 4671 957 19021 934 3335 499 108 259 173 15 13710 192 1485 349 4710 632 168 87 10664 89 850 636 630 911 415 833 17532 851 6234 217 1650 193 9763 851 1338 339 2913 247 9196 588 14418 191 1031 52 3414 373 11858 389 1614 493 11680 -1 -1
185 890 758 7235 914 1468 927 812 434 2684 126 7464 321 305 417 3618 9 14354 459 6903 499 4680 709 171 151 6280 948 3238 591 3502 821 1125 737 5887 768 4719 291 4938 311 4750 707 2233 403 1666 859 3209 812 5982 768 82 901 8532 941 7361 212 4992 158 10234 872 180 827 3335 417 2553 308 3641 519 8092 779 3493 850 2273 189 3668 742 6314 8 6942 995 5676 515 10038 584 170 468 5436 168 3061 600 3328 546 6343 4 3246 984 179 855 6099 501 17197 935 2001 894 3196 580 2141 710 5515 643 6233 719 8190 180 3482 219 920 324 3470 997 3938 115 291 655 620 719 2451 44 3439 430 380 359 7912 196 4349 739 2742 498 8998 333 3705 967 7756 765 755 990 12474 195 3629 994 14104 210 4006 331 3163 248 1806 395 9797 762 7437 45 6520 993 26642 506 3998 809 6582 865 4048 188 1358 578 2619 404 11476 341 10258 530 617 834 1157 780 1167 951 1870 247 2946 103 4256 620 6502 965 4643 832 12758 356 1070 251 2433 936 4221 522 530 936 4581 740 4983 98 8306 350 1061 122 1152 172 9191 975 7107 711 3708 260 6409 311 4244 556 17746 933 7665 323 6310 103 2182 1 16473 479 1737 602 474 44 1539 890 2827 94 346 89 4192 -1 -1
186 34917 706 6095 794 18069 389 1767 935 6936 771 3663 576 4954 37 5408 206 2554 885 1319 208 8036 311 594 764 929 784 6171 230 5320 115 3979 770 4182 137 1390 685 9073 849 14602 837 2477 620 22671 228 1583 979 7283 557 3324 849 5360 113 6249 459 17056 329 11076 312 4530 762 281 261 7324 159 16658 252 3747 970 46423 605 1173 81 2688 329 1823 644 127 999 6062 380 1590 464 14064 28 17349 25 17098 33 6453 353 5328 762 8848 170 5112 690 3779 875 3973 397 5921 43 11642 180 11892 964 5888 800 5543 951 643 842 9257 935 4544 834 16786 672 6693 202 6328 456 1357 572 24091 520 2350 401 3843 882 18425 986 5879 181 524 446 4294 928 16016 462 1078 596 5465 588 11591 818 9541 665 5415 -1 -1
187 10195 791 16 94 1260 916 1729 671 907 623 12473 894 10231 808 3893 495 3220 178 22994 257 9983 537 2212 356 17286 10 2285 957 3579 509 11054 302 293 118 6194 802 7513 554 1351 450 6112 683 596 109 5722 559 230 414 7393 593 2064 623 3471 571 1591 559 441 282 2044 1 1893 476 12382 248 53 59 4615 202 4649 336 7103 887 12317 783 2898 110 2066 335 493 261 15035 886 2528 368 258 647 8042 499 6102 640 1944 48 18688 17 3715 130 235 752 6198 568 7507 682 949 832 14340 47 6288 737 2285 443 3245 584 5610 590 1494 183 4464 829 247 399 2384 975 10107 409 3182 717 3514 344 9904 671 1812 450 237 621 7804 675 9948 711 6915 779 2621 790 14361 698 1006 581 4860 74 5220 822 6440 20 17587 559 1551 189 3965 999 762 198 12138 702 3767 91 1666 639 2824 869 4374 430 2105 475 439 660 1452 846 973 294 6931 210 2134 314 45637 520 2630 923 17490 641 5687 572 8677 984 5911 818 9000 848 6219 170 771 840 5281 382 15935 430 4443 -1 -1
188 8471 722 5413 350 4945 50 19085 29 1918 229 8121 599 1502 415 4127 138 9944 557 7599 397 2462 916 1589 346 1677 966 6915 71 2359 8 4522 186 5034 78 6881 460 1190 275 1007 294 2553 181 2012 355 5513 652 1181 315 375 641 14829 84 8716 290 2457 543 6140 920 13197 266 1365 991 2227 593 3483 488 5506 826 728 171 5811 863 722 797 4653 576 1533 103 9408 117 6762 687 2348 715 1620 364 5573 189 8573 846 19668 990 13069 551 4122 891 240 917 9070 332 4754 785 608 466 19286 614 12038 454 2299 856 1734 815 16642 841 10382 417 5335 124 7279 79 1823 5 70 855 2731 409 6813 867 304 724 33087 785 3612 796 1140 411 5258 910 5331 772 7457 242 8520 194 11875 267 9875 772 6781 902 11222 905 3975 551 4015 881 426 523 217 608 3143 848 3349 306 1376 514 3437 20 10106 103 9424 772 2888 225 18250 874 2023 65 17650 264 2467 138 13410 823 17243 407 2554 848 3531 666 6256 539 3169 745 5336 783 536 -1 -1
189 1636 893 725 147 5812 242 4426 150 11463 816 4659 452 19048 527 1522 100 9242 163 2436 530 6986 790 4902 914 14835 966 9219 705 4987 38 1966 263 3872 930 3835 342 5812 353 1396 480 2063 811 2709 241 185 303 1137 638 6115 803 3217 962 10384 813 13088 10 1243 843 6617 759 2452 715 4599 252 10586 657 2350 518 18841 304 483 893 6563 45 4840 44 3065 863 8599 305 12347 348 2977 28 3985 254 596 489 4542 403 16001 873 1392 141 960 655 842 550 4176 75 9027 299 10925 855 337 122 9843 485 4569 974 1471 370 12179 325 4407 48 6633 795 2515 195 322 86 157 124 3273 417 6669 61 3454 142 2159 715 5451 853 11576 1 205 887 1292 666 3442 784 6900 253 1381 113 3105 608 5282 687 88 66 2186 132 5762 916 3486 973 240 926 1518 364 2032 285 2746 881 5251 831 12477 91 13524 969 320 60 24754 974 9322 917 5848 819 1950 911 1796 584 11436 646 989 974 4357 514 4763 617 7228 63 3228 117 939 92 18807 127 1446 146 1473 155 1642 302 3629 234 562 442 1533 411 9589 662 5664 678 2491 694 15998 844 299 412 11339 981 1330 263 1619 410 248 235 3137 -1 -1
190 5219 653 9605 770 6095 787 5780 224 3429 257 8759 693 7216 956 8965 661 16343 131 2780 879 35819 367 2720 741 4345 381 11715 707 5925 525 3796 116 2204 242 11916 602 914 515 1323 383 706 35 1922 270 731 636 7016 720 26911 583 4045 889 1690 443 3687 153 10694 114 9214 288 29578 604 12210 391 4244 521 129 424 12435 532 8995 131 9055 956 5962 294 7827 156 3315 54 4042 546 14814 508 316 320 16344 734 5182 924 7103 329 7128 945 2748 847 16168 375 5489 462 5220 106 6574 623 10262 185 2659 799 735 119 76 428 23398 486 11818 848 735 159 3339 856 3087 887 593 959 457 988 1082 902 7188 339 7644 742 4534 35 498 848 7933 147 19315 30 9143 473 3664 889 6551 351 1114 453 4766 445 6720 437 804 197 4121 14 8034 381 17190 972 4135 949 2130 599 3117 480 3767 742 2155 464 3141 847 5941 212 1017 145 165 -1 -1
191 4272 126 1315 873 10867 516 22275 797 1582 817 1742 359 4514 990 1258 778 968 959 5254 393 3345 604 4954 335 2576 307 3569 814 2694 486 10077 772 2955 404 11609 806 8861 294 42 871 3963 30 328 884 2477 930 1499 329 17678 671 5042 945 3630 830 2006 46 8377 658 7103 537 2277 274 12202 901 1866 579 5994 135 8455 80 2962 174 2646 280 7198 356 1346 733 7879 769 18565 336 20044 195 986 27 1821 482 1438 374 505 392 12801 75 9871 405 7374 334 4064 821 5027 820 6328 565 6639 862 2453 578 4897 995 2873 74 4490 491 4708 514 4787 240 5493 196 18771 630 35313 450 27448 12 784 177 3048 785 15267 894 1059 605 4601 105 5446 480 5815 293 2251 995 214 795 2133 760 7822 959 14524 843 2357 623 584 542 143 980 2456 620 8493 252 7445 759 632 680 11432 684 3090 124 1927 466 7068 673 9235 748 10505 99 985 813 1666 219 13252 224 200 61 8293 353 11411 627 3065 830 885 726 5650 41 1999 569 4387 87 837 -1 -1
192 8058 294 2216 430 8643 169 2238 944 2636 61 26999 586 6910 572 28196 683 10240 67 16873 957 14828 477 1155 720 10149 151 894 186 2829 975 1041 148 2397 648 4296 296 197 639 1997 481 14652 126 2035 865 9314 365 4998 714 37854 773 17408 578 5037 415 1232 178 7188 66 2509 40 11489 976 1865 877 3373 467 2725 188 642 642 1225 76 1463 100 4880 315 10467 703 1919 864 34814 262 4267 367 1646 465 2622 959 11193 81 5492 451 15030 617 4424 26 1455 493 1524 404 29614 727 267 283 12367 322 2274 392 8192 852 174 940 3019 751 7956 670 2714 559 2515 811 30932 738 6626 442 7746 364 2343 330 10339 181 5997 543 9972 192 2164 68 6020 99 1618 682 4284 98 2788 519 4762 975 12599 759 6941 496 1843 185 9242 156 15377 737 5397 307 2573 814 50 146 2876 596 329 -1 -1
193 6137 397 1602 105 1222 856 1341 774 2922 122 520 884 12706 509 13645 991 5206 160 7983 139 132 217 4263 70 129 687 952 570 8653 623 15717 602 4926 312 8735 827 1892 278 6437 592 1623 230 425 744 447 479 1881 802 9718 341 92 673 11133 997 27627 829 1878 773 7851 786 6598 817 405 505 3242 591 4222 718 6807 336 1485 148 16418 695 8328 445 3279 157 10908 570 1896 348 1654 484 17473 830 15178 321 16725 298 3794 886 5526 897 271 766 1622 139 8460 149 1588 121 134 898 8351 17 11729 191 17336 9 12236 882 11745 700 6475 234 3264 419 10333 751 5036 720 7951 883 19222 375 3673 582 4503 191 248 1 10493 411 7514 130 6133 889 15248 981 7023 445 2668 309 5062 413 298 56 5061 953 10193 559 929 846 13936 993 4273 41 2013 348 1775 503 2740 5 8467 752 4477 545 626 173 9333 921 394 704 6754 758 2965 142 3341 499 2189 86 5936 84 14744 240 2547 46 13946 819 2452 -1 -1
194 4530 849 3204 397 4076 747 150 449 1348 460 10333 332 3128 673 23506 414 18848 476 3627 260 3891 963 1238 204 351 842 2536 195 37746 657 2648 207 16235 871 6989 566 1471 410 3962 46 6769 773 3355 566 1965 765 9458 434 35737 607 4000 940 445 894 7657 201 4191 82 2749 171 7300 691 4791 802 3245 517 1430 438 1648 645 22 270 1159 402 3239 819 8349 849 9110 946 614 797 7776 791 3541 824 1354 800 5039 191 477 500 283 397 2254 887 5932 594 247 986 7682 556 13640 597 181 33 4708 476 6689 889 746 714 334 295 10703 894 3587 990 878 463 8823 982 2699 498 1401 942 97 625 6833 92 2831 85 1366 111 846 74 338 45 1206 825 11916 550 5 273 7651 3 4153 330 381 24 2786 134 5015 407 5151 912 13032 845 1866 441 496 229 13615 938 2674 730 1492 650 7646 987 10979 656 19338 359 14720 624 149 36 3488 325 7011 269 8604 569 723 822 5603 340 16512 107 1402 187 631 202 10419 186 12206 441 4998 37 11998 98 21614 81 1596 -1 -1
195 9537 514 7248 889 5557 211 6044 63 2297 244 7025 280 2290 322 4749 335 4610 679 1507 693 8635 807 8571 332 598 382 10809 626 1309 424 6693 730 12328 293 10136 109 6143 652 6342 49 1812 83 25240 634 1499 460 4753 359 4025 838 12482 749 6817 37 20974 524 1361 550 1202 544 5590 218 14744 147 3222 160 2425 574 6936 400 4489 32 509 178 4866 912 5175 99 104 77 5464 366 4901 177 7449 303 3664 785 967 515 5017 504 4104 726 9743 897 1503 648 2907 601 16346 434 21715 442 4187 24 373 205 20054 894 3134 980 18458 803 216 115 267 317 3849 213 145 585 9438 545 216 387 12175 973 861 778 1418 748 85 103 18925 421 3590 406 3391 866 13825 495 3218 697 2043 230 21508 982 5009 217 311 374 872 816 6717 43 6194 683 2830 890 712 675 4147 701 10733 450 491 477 5640 832 5143 694 5506 87 10831 644 3483 869 6326 20 16924 2 179 792 50 896 3612 28 3826 506 2007 573 21910 -1 -1
196 663 165 12500 437 5519 275 4335 266 13641 762 1624 113 4486 142 3252 163 1654 138 2911 510 2170 304 868 86 7172 239 4412 398 4416 981 9317 911 5021 445 7957 69 12222 957 359 145 10002 933 13998 974 1494 915 934 142 6800 610 3927 653 45527 449 6483 774 7966 46 10540 275 6901 153 14564 424 3169 650 11186 430 11671 797 5807 38 3446 823 5004 871 2090 803 17141 540 5709 974 540 497 9890 714 6208 275 27 394 4918 222 5198 990 909 865 2168 66 3881 736 2666 773 10194 615 4095 103 4329 46 8102 102 5534 760 7434 469 2039 824 7682 387 10311 215 6882 983 17892 798 6895 304 14610 43 1203 37 138 137 6062 376 9868 781 2835 504 17999 649 9129 315 4878 273 1160 285 1508 4 268 646 815 566 39329 782 4093 889 3876 376 1814 743 1173 760 3340 472 4355 404 5983 166 3598 448 12670 444 7520 965 1805 820 1215 39 358 156 11261 -1 -1
197 584 293 5887 25 2082 707 1656 752 1089 480 8076 563 730 253 898 239 8072 711 20448 128 3906 417 1558 489 3817 890 208 600 5206 493 14393 279 531 401 18 465 4026 565 18138 341 899 853 464 930 4990 419 1253 782 2231 523 6126 202 1357 223 16121 450 878 77 1198 492 400 806 12632 845 14066 28 10488 477 15634 284 1560 367 6118 372 5 481 2740 383 901 537 6492 370 14328 683 7251 504 7354 939 861 302 5598 996 1446 907 7766 411 13955 306 4942 502 888 589 7240 837 3065 216 6697 81 6050 705 1838 62 199 532 517 485 3517 271 7861 323 18259 432 8057 42 73 369 12382 672 251 760 12256 361 1423 952 2806 475 4144 832 2850 105 4011 679 24006 800 9926 524 2676 697 890 281 2737 269 27188 89 1366 547 10456 682 277 598 6666 170 4448 297 7841 636 1656 576 21607 627 2068 817 13669 781 32282 699 7240 807 1182 956 4883 199 9239 965 7685 239 498 218 16042 674 5310 -1 -1
198 30930 445 11165 890 1885 649 806 469 6897 834 5471 918 2628 188 1181 328 2813 252 292 784 5317 317 16964 792 2858 103 946 510 8490 674 12458 42 1198 690 9493 229 838 548 6700 489 3985 696 13329 290 6239 200 815 636 4300 17 12105 540 6752 999 2338 693 11812 760 3243 356 10519 367 39 99 3723 670 2685 772 5249 81 17328 893 325 689 15693 402 64 433 2975 483 2663 650 4979 418 29470 884 5904 715 120 280 18259 589 788 39 2387 237 5811 161 1952 392 5353 578 15785 902 1342 740 1368 574 972 841 2201 444 1498 808 5632 285 14684 368 685 244 5037 72 1009 947 612 390 211 762 919 870 1698 536 198 839 7063 558 3036 686 13281 750 1949 843 9400 634 2313 199 1070 532 4737 642 733 235 2447 418 26988 698 4841 344 137 483 10374 146 6848 731 1215 655 3816 438 968 197 4252 153 6492 65 2074 993 1978 623 2829 102 1734 817 23559 862 4498 364 907 902 2907 847 6107 465 3501 16 1734 664 65 287 3461 465 5880 494 19637 505 5480 227 4297 418 2379 -1 -1
199 1560 56 1843 980 652 493 7131 485 3047 666 520 739 11591 949 3871 616 6807 580 1771 501 2678 346 27271 304 6453 341 755 144 4773 66 10703 98 702 445 9542 753 1888 360 21217 56 1277 15 832 466 144 822 555 631 2939 304 11879 192 6788 173 1793 989 405 738 540 727 5777 709 6533 609 730 881 2152 641 5122 769 755 802 723 736 5859 212 28643 318 17773 170 6944 550 815 927 1985 683 1406 138 153 573 16559 868 4282 118 3033 179 6569 695 13877 18 1217 279 28970 429 2888 214 5506 739 2316 846 1612 75 959 705 5768 144 777 409 407 770 3561 268 12822 542 6406 304 9753 570 8806 868 10145 756 4959 492 1728 990 5690 362 6319 464 22906 728 6733 546 4701 358 8083 883 3118 358 1596 194 7921 973 6974 118 5217 314 2284 902 13365 908 1633 495 11372 894 3111 400 2289 975 3452 952 3327 835 5469 292 4255 162 1181 852 1040 112 2791 527 1370 806 1942 935 689 190 20400 371 310 42 6102 854 140 19 173 889 11339 835 5051 956 2384 800 5863 724 18598 -1 -1
200 4566 212 7121 368 20473 685 2204 197 5918 664 8223 679 880 342 1434 789 1553 302 472 34 4204 112 459 831 6331 904 14023 974 19689 411 3571 199 3347 416 42 125 52 285 5780 505 43 99 1124 775 738 368 1621 128 8609 897 9169 49 1136 776 3652 539 1418 273 1180 308 707 753 976 975 462 215 9122 730 26854 475 17790 277 171 512 3291 139 1608 691 5516 483 2007 234 12909 816 5814 227 5565 863 6322 47 9639 148 955 456 1542 612 8048 510 8495 564 9126 261 957 211 2852 225 2340 763 14104 841 7461 9 207 155 14023 607 4752 979 381 989 914 31 5855 890 8503 511 12179 223 1170 623 8400 828 648 150 1322 375 10966 284 1523 234 22414 396 166 984 298 736 1255 672 11045 93 10006 154 619 237 1483 78 2975 487 2288 682 18054 497 574 22 4296 505 8423 159 20889 955 21232 906 170 162 693 769 3210 151 3668 289 18486 491 17144 434 5119 658 9668 291 894 524 3720 257 8265 989 3649 323 5110 207 5144 654 7517 642 696 557 1455 548 967 668 2165 174 218 -1 -1
201 3376 279 2535 592 137 112 6848 321 5061 838 2589 498 2263 799 2392 860 6577 719 44973 651 4065 58 685 375 4286 776 11561 877 2454 119 13420 659 4358 916 7663 518 17802 260 12775 28 2088 109 2840 413 5870 437 2595 39 24748 962 8419 419 6406 347 801 232 1039 871 1837 387 6137 394 2481 243 15435 303 2254 183 10270 452 4595 886 11684 496 7472 383 4264 804 6998 633 9946 539 2794 160 4031 467 4079 469 4918 793 2427 776 3643 607 2366 801 265 204 26216 168 9589 12 743 179 3016 207 802 337 15174 539 7958 959 457 230 4474 721 2017 528 2622 632 29 538 538 627 3422 223 20763 16 3584 272 9513 887 4627 301 1454 957 3001 467 4592 774 3658 353 15414 464 1541 233 1089 266 27879 143 17487 739 10740 30 12407 608 1529 201 7719 108 6056 440 6574 95 384 274 54 980 9327 487 4335 1 2643 757 1930 636 11509 705 6368 579 3167 671 1889 953 2713 -1 -1
202 4716 189 4631 456 3290 15 7812 568 1713 802 946 64 2377 738 3150 349 17126 402 11070 76 442 649 1771 152 1603 740 11667 645 9116 952 9840 861 4961 101 553 312 4037 537 960 738 3257 784 103 842 5923 674 6944 98 10943 650 4602 612 10370 264 249 300 644 984 974 361 2018 458 427 337 2976 336 615 952 55 141 7598 542 3657 35 3846 789 9455 97 510 54 2754 23 4618 942 945 599 4721 477 912 23 5255 783 2838 293 7921 311 1433 440 3359 291 4259 854 4261 944 3503 793 12512 245 9242 255 4160 52 3810 323 6003 27 17234 69 7664 657 546 933 5286 182 3838 766 1560 268 3921 712 2177 910 9076 509 6449 365 16753 128 11677 387 827 936 5102 192 5070 449 2020 785 6527 196 16372 618 1951 868 4490 674 1597 292 4330 475 533 689 575 935 4026 723 1927 556 11446 348 3587 137 8075 521 6828 206 15093 820 9659 42 5976 812 4512 385 13111 366 18689 891 4039 965 4141 559 2377 645 4791 351 17703 127 2865 875 5764 815 16397 340 7537 639 20194 624 15652 -1 -1
203 704 381 2740 344 17953 659 23162 604 12893 16 460 239 2899 389 682 613 1056 768 8101 653 848 258 6016 406 6583 257 6284 348 2490 68 2839 186 3801 480 3938 984 943 120 2371 486 3524 166 4202 871 3269 691 1543 70 8387 234 9844 543 4935 557 2121 664 11156 463 1600 951 4331 580 13482 271 9327 379 1867 245 3498 597 734 276 1434 506 11467 777 1843 381 992 529 2385 260 2752 804 2400 366 6132 170 3951 504 5497 296 6421 899 4491 518 5659 947 2064 225 2118 77 366 816 5679 167 4358 704 9483 562 849 113 18271 423 4533 22 579 145 20057 612 846 623 2714 337 1118 753 2183 643 3294 511 894 279 929 611 1977 626 7741 420 4623 806 1148 403 12558 218 249 208 13188 848 406 856 44180 476 11441 368 5830 767 16641 534 2002 139 7397 616 10208 346 4613 393 2226 496 2584 488 19633 970 169 224 9083 445 1354 275 3152 218 96 413 6344 642 2814 684 1510 828 9415 991 5205 644 1281 456 3480 873 11042 160 19185 548 10768 462 1202 780 13952 102 305 711 4074 -1 -1
204 7475 903 9537 865 6932 991 450 679 1460 406 6995 787 1824 850 15772 950 2037 972 18677 816 1949 807 6463 493 4939 508 693 957 6183 563 11495 60 1506 433 3706 875 1364 598 10373 118 2678 109 5276 647 194 214 1252 717 1218 673 2581 680 1923 503 2675 942 561 309 4182 161 4930 712 4122 179 3465 873 9100 844 95 15 5580 557 4325 246 109 157 25395 79 19023 610 1977 666 3298 169 4985 323 2433 486 945 433 2134 260 8359 667 12942 565 6065 456 5423 858 9115 401 34439 988 5843 860 5139 941 8076 63 987 283 9571 397 393 906 2238 400 261 390 13877 486 5497 996 2274 209 11573 895 3244 978 20044 985 4435 827 2468 763 3015 410 1398 203 5643 550 2095 335 1130 545 32458 608 1374 848 1629 648 8191 344 7937 530 2503 100 5891 554 4530 350 1907 553 5001 454 14717 584 2669 727 1533 909 7119 354 15945 238 25898 785 10839 221 8107 563 3769 633 17645 -1 -1
205 2363 893 3006 739 4274 635 11066 501 8060 415 5294 915 46704 295 572 258 618 199 576 709 5371 1 912 469 1216 123 6654 424 1544 538 3280 962 6303 644 3336 449 1862 559 1168 280 566 749 627 266 3495 431 295 217 9147 515 9463 927 6330 709 6020 995 3437 746 2384 984 260 578 2997 265 14674 30 5548 155 3232 680 3889 704 12530 819 2968 791 3149 749 3417 612 1380 110 119 6 11827 241 3628 688 26 28 2733 655 6911 220 3684 577 1814 199 1236 390 3025 105 901 100 1967 521 13384 507 5971 294 17729 467 4085 247 498 314 9650 205 400 600 508 596 3431 792 13803 383 300 421 659 81 6597 201 60 146 6700 407 5216 894 1778 160 7912 575 6434 915 93 685 447 466 16300 694 2706 704 3375 816 597 703 21182 280 10841 940 5742 516 494 960 1339 779 3564 919 1089 363 3778 641 3159 161 10292 43 3270 190 355 275 8758 958 3308 815 12696 464 5621 635 5689 188 152 272 936 60 3781 684 4054 534 536 164 6984 702 4492 890 60 61 6266 506 3232 709 8450 403 8511 702 11527 288 6422 131 32736 256 6782 463 1602 366 12267 681 2991 -1 -1
206 15881 283 7816 93 3633 563 15253 185 11674 710 2825 20 6082 818 1694 527 4212 962 9021 173 18336 503 5299 205 3002 918 2424 139 5873 442 772 978 21153 680 1076 337 2060 170 2077 743 1305 384 7876 740 6027 82 1256 609 549 864 12063 989 1625 131 24178 419 7339 926 8752 105 1091 576 3739 393 409 750 277 307 2868 945 21919 735 1934 693 1846 478 60 190 432 264 5775 91 6473 844 4992 149 4931 577 1601 309 23285 371 12833 223 5369 77 7382 444 8873 206 12228 719 1132 75 1686 830 2374 496 10405 847 10308 671 12757 309 328 845 7471 948 11427 265 4859 368 1929 275 2446 473 7672 319 148 539 2014 583 13802 862 4544 828 1270 936 5425 47 18210 567 1114 476 12342 352 5305 135 339 176 5229 222 11104 151 4630 557 712 71 1194 907 1260 284 13666 945 4402 660 2660 780 3846 720 2476 501 10926 776 5592 448 2078 472 2155 436 9732 3 299 442 11487 896 18739 599 552 618 1484 809 540 28 5856 -1 -1
207 654 675 3713 179 2231 811 2671 22 4097 928 7265 815 17807 840 8000 945 3410 960 1189 197 4276 188 4446 493 4481 715 157 446 13781 550 5899 839 6982 88 238 588 6053 790 1662 988 12569 432 5709 401 3651 301 11866 568 3357 940 1409 374 10539 65 9332 778 1500 908 1053 295 16009 545 862 596 2437 98 4350 229 2697 82 1857 498 1232 934 2353 563 9266 821 9769 932 3039 383 4866 404 10739 283 1586 202 14045 458 20277 17 1174 602 10573 236 1399 380 6394 387 996 169 5467 798 4769 468 332 560 1738 581 4898 39 4490 420 18052 762 20809 152 2544 765 1442 331 3722 147 10329 17 1040 989 7349 744 10572 758 2265 488 2361 235 13835 521 7300 198 2855 33 9702 735 2493 556 3370 536 8378 227 12960 509 1890 323 9625 679 4343 627 6535 443 2771 814 1483 251 4332 25 9279 736 966 694 6301 130 8406 194 12348 657 6018 998 3000 337 4874 176 10199 462 14587 942 2109 280 3724 768 7860 19 13862 226 9768 553 6105 -1 -1
208 5045 716 1102 43 2297 508 7232 82 1461 757 14114 493 289 251 4996 423 11858 783 6158 195 11841 968 5222 471 22171 237 992 216 4386 562 7315 889 7947 672 749 975 6513 713 2299 895 12668 848 2194 533 10995 410 19047 895 5695 777 2432 88 5967 5 1235 89 4737 129 1123 588 9782 556 697 211 423 799 2269 144 8417 606 952 441 4286 902 4912 47 7291 837 10240 709 107 471 5863 90 3878 663 17816 643 2396 164 17070 538 785 515 10262 208 14611 209 4717 173 2349 203 3383 588 453 790 5288 840 1381 568 536 80 621 326 19430 896 4909 996 3182 885 439 137 3083 636 8899 783 4621 258 3484 998 11686 602 15571 476 5377 378 1383 78 3028 432 7766 366 3826 752 5031 678 1499 469 10309 518 4810 413 3782 618 24585 614 2193 229 12402 238 1339 809 3491 239 2143 396 496 84 1280 561 4207 149 3456 669 10817 13 547 313 456 599 302 0 4365 718 4298 883 2417 812 545 330 2966 394 13492 916 15919 91 10801 248 3684 461 19114 68 159 -1 -1
209 1299 363 2456 118 2353 151 1783 171 1594 792 6904 64 1338 45 13389 75 11668 754 17754 336 5378 309 2848 466 1234 197 11732 830 6969 120 9698 692 10772 338 4361 236 801 102 4482 640 1113 474 7078 22 450 648 5906 123 13286 514 7114 99 22252 578 12361 430 9113 771 8301 780 12109 335 1612 675 14633 921 17908 293 1909 956 7730 929 4084 976 758 641 1089 262 5004 83 4726 969 1154 831 11689 934 2963 68 2075 86 3465 980 10996 649 7834 322 624 757 7055 261 13658 243 1795 854 2533 912 724 549 11999 728 12361 331 5260 523 9778 914 2391 661 7295 1 4238 65 1472 960 6756 823 2831 335 10364 898 6605 395 9020 348 5474 964 1297 605 8625 264 1890 146 2568 334 4638 612 7678 304 2693 853 12987 374 2409 514 75 29 1852 437 3400 493 3830 360 894 300 8634 791 21992 225 17174 694 11539 447 435 418 236 680 418 859 4679 801 27792 920 7971 716 1560 331 2355 -1 -1
210 16083 400 4333 790 357 747 861 295 7636 686 1674 399 5353 562 1731 94 3536 878 7155 805 4373 306 21532 344 15546 325 7833 331 13394 364 607 714 1127 189 64 849 2205 469 1688 249 1689 361 9335 910 1197 835 6574 333 2564 565 3450 380 2481 517 2201 450 23469 6 7021 710 410 650 432 496 5901 179 31350 311 11373 605 3334 533 756 263 9664 616 1050 335 1779 138 3897 57 897 982 2828 413 5164 336 47 408 2425 909 1126 697 1251 520 4401 783 9834 552 10956 387 1601 573 2069 360 9303 861 9032 486 2564 459 7019 84 4473 329 915 102 2628 730 9014 912 6115 133 13898 475 201 542 1754 521 4744 666 10873 380 945 115 5437 63 2691 599 81 572 11278 953 693 329 936 509 1420 734 3792 711 6533 571 8876 972 8915 364 2557 132 15846 746 481 317 8416 898 3262 320 6837 516 198 469 9252 927 5184 405 4376 814 416 223 1724 934 3139 9 4309 671 7466 574 14841 692 1428 568 2611 906 814 985 120 766 22500 668 4988 298 4930 340 4002 809 659 758 3726 930 1392 962 1121 95 1371 676 1371 999 13270 283 3541 963 6279 177 9953 578 375 -1 -1
211 1081 215 2806 712 1108 932 5975 280 305 783 14273 849 7689 896 2936 13 3463 610 888 215 2596 100 2345 90 4282 869 5977 463 3229 774 8462 570 968 506 32899 249 9400 448 30703 935 662 297 3361 313 2751 93 9947 550 3689 984 3025 607 2335 239 7933 809 6922 882 9747 837 4292 447 1451 394 2375 538 1392 701 16529 101 4136 91 7188 23 19666 564 3285 50 3715 279 9528 534 8464 58 1598 290 4122 741 5635 438 14046 62 2735 683 1292 536 8030 100 2213 19 3225 53 8520 629 3925 568 480 785 2392 500 2929 154 17322 288 11177 941 10510 306 2592 851 618 12 7327 607 1233 235 2450 979 21728 774 7076 304 9652 632 6164 520 629 621 3977 946 588 93 12128 518 13291 718 3217 637 5551 92 20970 708 3352 776 1482 481 832 209 7772 696 7466 110 13485 795 1682 816 2072 688 2774 544 12156 706 2970 666 10580 859 9702 512 378 793 4315 493 10319 129 3908 239 6336 758 708 32 742 342 3249 -1 -1
212 4566 200 2004 895 11182 145 904 983 359 984 4654 283 8834 786 3077 750 13257 127 4335 735 3786 653 1298 498 441 670 7180 336 5768 964 6361 456 1226 279 18401 499 1484 281 3627 826 1531 778 647 3 9350 70 3273 230 8003 375 477 594 1962 25 13240 18 412 628 2410 335 2596 789 722 767 326 520 1286 825 1872 942 1021 41 12512 360 23177 380 15987 885 4104 991 1815 636 14390 133 27623 602 304 888 5236 123 7961 73 6527 617 12500 11 10366 82 13588 614 3077 531 9233 413 836 338 14099 124 476 452 6704 964 7491 638 6630 815 5753 930 3652 137 1443 72 3014 446 2629 406 131 355 28146 966 1223 655 11430 391 10079 477 4961 618 14072 962 2231 220 6081 933 1406 920 1370 673 2616 901 5267 129 5538 484 5404 87 17070 357 17341 651 2941 235 2175 600 23575 831 1960 465 5226 739 39 806 60 458 11943 332 6644 630 7926 505 13556 25 12411 200 3472 -1 -1
213 10779 338 18088 925 4328 116 887 8 14801 260 5807 489 314 995 3608 517 21991 649 14084 711 3904 699 10932 776 9243 622 18926 5 10206 381 968 358 973 328 4836 622 405 994 14855 111 2306 344 495 651 5488 67 1413 264 9461 831 15088 970 6231 385 7406 575 9 698 3485 874 4123 406 2292 176 6775 330 85 343 1802 89 2796 755 3918 793 17427 634 16588 506 2873 600 19573 205 564 965 8357 319 4067 738 5545 653 1101 590 26268 394 22151 602 5553 773 1258 689 5807 436 9715 400 8573 440 7117 805 2360 973 12716 517 1458 625 280 256 1393 978 5803 430 9392 455 9668 666 1745 91 5023 266 355 422 1289 203 7626 493 434 867 2898 988 7520 814 4570 435 2375 419 6864 588 1914 685 2801 755 6059 140 865 74 695 112 6039 32 4222 115 2875 634 17664 824 19691 823 5005 679 10203 889 626 240 1249 252 6193 786 134 157 13351 245 1869 625 1641 113 1725 324 2769 143 2297 -1 -1
214 2603 7 19374 484 3729 644 5766 29 405 345 6968 876 18371 342 23626 417 29764 693 11960 744 5262 733 24203 738 1408 24 2029 413 3555 82 4357 133 4520 194 4270 46 2771 385 2055 184 10430 524 5109 758 1887 85 1225 534 3016 320 4013 469 11035 410 36405 692 153 361 5043 696 10155 913 5375 186 1707 64 2837 683 26638 486 6056 992 1510 542 2527 845 1094 683 6227 868 1624 432 612 168 6453 166 8612 205 2064 322 3736 474 7304 56 8021 880 899 587 1052 168 1039 821 3193 276 4172 642 2637 621 6140 989 1639 501 12411 70 920 836 10965 773 17549 446 2278 211 1614 468 2625 414 6437 803 1029 882 7248 664 67 179 2487 701 7510 62 1558 73 13026 777 3433 603 11786 144 15243 198 3098 164 11454 190 3579 707 1409 452 3656 292 296 917 1595 816 3941 198 756 161 8908 137 941 538 10591 534 11980 626 5220 422 1730 394 10911 499 973 993 8905 862 12609 -1 -1
215 1082 703 643 897 1754 683 7687 493 7438 540 12077 863 4608 687 7885 95 21646 527 43 988 4000 640 9356 410 8870 561 5178 714 2076 716 6425 531 6363 224 6964 652 833 847 3050 142 2033 861 6847 57 6320 560 2035 319 6384 92 1046 928 131 780 613 711 7711 349 1191 408 402 954 15197 537 3591 281 2252 448 1085 490 2001 740 1757 673 20725 126 668 152 1090 13 2045 286 843 454 30710 304 3981 120 2301 757 294 948 6930 951 1587 255 7873 347 2301 489 2458 285 10899 734 5741 524 7079 118 9578 74 12216 600 13623 745 6266 205 5097 177 2476 744 6438 683 591 297 2813 750 1419 947 340 245 825 975 1028 44 3461 975 11070 815 8420 443 1609 721 403 156 24324 712 2280 4 1462 166 4255 763 468 747 1102 401 20251 73 1389 550 8752 819 15381 456 2880 929 1903 836 7424 624 1003 718 12916 95 2598 71 2767 103 9448 785 3692 433 1 601 1215 732 2664 968 10580 747 6370 122 5107 894 6038 72 1746 524 5287 924 4902 212 13587 973 1692 139 2639 743 5254 921 10489 430 3504 669 20279 -1 -1
216 8851 413 418 160 1297 232 237 164 16403 722 8090 177 3576 58 3363 377 2376 364 6738 109 2795 53 9771 167 1846 176 1929 427 12882 108 509 161 1037 242 6366 326 11636 152 2096 371 933 159 18945 913 5099 459 7206 453 17115 761 84 566 228 809 1727 268 11519 379 1849 659 1714 685 4455 564 10436 746 7296 59 5513 42 6181 946 8303 250 3579 178 4419 710 2323 364 3882 639 2301 4 4481 196 4838 852 20323 671 6347 687 14693 260 7183 797 907 549 213 588 70 443 671 558 22287 800 7461 128 6324 845 19178 887 888 146 13370 648 2088 315 4124 816 4139 73 2872 256 1573 808 269 995 2238 375 15170 590 2870 870 616 370 9959 248 1016 245 2275 900 15466 903 20045 827 21974 533 823 201 11435 784 11065 733 864 513 4303 394 14244 98 487 0 10451 836 3537 474 7795 964 1315 419 10866 629 5092 570 4671 261 11024 90 4592 31 6256 545 9501 228 3019 15 5975 690 945 791 920 789 7008 -1 -1
217 2863 593 10904 729 1614 443 7306 843 305 591 21387 267 10389 302 8578 57 5996 275 989 146 1977 736 7777 738 6532 392 3010 57 3208 315 22918 995 4280 29 18 79 19544 481 4773 10 7645 226 4541 532 2222 480 24525 560 1868 983 584 510 1902 813 2477 70 6810 390 8734 203 15724 323 596 233 10743 343 1327 428 16288 332 451 514 11868 846 2958 279 4091 313 16730 532 322 688 15350 982 23053 487 18757 733 18859 56 2216 273 11104 113 4214 684 5056 431 507 337 4388 887 8611 37 924 23 1484 767 390 103 4195 698 5753 241 5140 667 11986 844 4987 471 7350 393 14882 198 2591 930 10237 985 63 35 109 977 4569 497 2735 686 712 135 5844 957 2146 286 156 54 34057 770 1002 683 581 73 11030 324 267 895 10922 76 15029 947 16321 972 6742 456 8386 607 273 439 6070 -1 -1
218 23989 762 12681 266 6861 644 1798 33 6226 77 1465 516 7059 58 5730 726 13088 112 6715 595 648 682 2151 585 4578 891 4588 156 5931 255 1096 720 3356 952 347 269 16498 437 3281 663 5533 261 29710 82 5449 556 4575 318 1011 708 2219 211 23937 692 3466 732 9777 772 7003 893 4197 101 4285 86 8382 560 12894 315 7261 482 8234 988 11682 158 4415 102 20765 405 1337 243 9925 699 6508 826 2322 400 17213 431 2027 539 1648 86 2807 623 5344 566 6514 665 530 740 1655 419 4167 475 1723 756 2372 605 11912 639 5240 788 8254 494 197 233 3915 400 19 891 529 482 1036 391 9254 334 6258 364 47 635 11157 405 391 791 1631 676 2315 655 3358 609 776 691 448 251 6948 217 708 500 1011 345 6163 153 5451 846 5723 181 13261 817 10705 138 1643 436 10052 20 13899 28 12655 60 2206 688 2843 523 2232 644 2898 752 7393 546 2750 250 2584 322 6906 555 2290 159 816 28 10668 595 7426 161 11036 200 7486 883 5928 -1 -1
219 1526 561 5298 11 4243 151 8769 135 9542 717 8133 474 5549 179 7471 138 3004 597 20 472 1992 128 9009 809 9449 44 3409 292 7524 228 2522 292 14813 203 5719 678 368 735 6592 238 516 90 25855 448 8152 564 8035 911 4969 334 5131 301 1286 323 3005 492 752 248 864 423 4917 316 3514 443 5195 163 25014 883 12428 440 10865 487 5144 454 743 109 1760 319 6207 748 4929 525 4878 933 14207 986 12359 781 5302 804 11949 55 164 557 839 494 7162 100 157 594 12025 332 3866 653 4185 390 6184 32 11905 508 1705 237 4492 991 5812 77 1552 62 3093 878 5436 384 3207 442 7805 663 1714 701 8088 388 108 368 642 68 4 106 721 9 3189 877 1507 129 3984 231 1306 477 2645 827 448 82 3416 397 2662 65 5291 847 133 138 2531 920 1604 829 20300 188 1093 708 9256 743 8975 662 11789 860 599 752 17286 538 9941 84 3707 645 3027 584 3380 695 4883 22 14717 385 7089 955 24347 104 1280 249 2619 803 752 592 11177 13 1295 524 3750 795 352 594 89 866 2023 146 7181 539 536 238 5367 -1 -1
220 8641 149 1869 916 991 806 14701 789 3542 600 9010 379 6842 333 3282 668 1083 72 4754 610 13546 255 16105 946 2522 380 4476 271 273 735 6009 408 3436 903 6496 594 17936 542 192 593 2325 528 763 113 5158 15 721 181 348 502 7110 234 6037 926 12772 356 35799 639 3528 595 7375 43 2633 901 2417 380 3561 516 13082 950 2655 277 4861 489 2283 437 18941 764 16948 783 5369 945 3312 451 2221 205 13108 365 7458 256 8603 428 6719 23 10198 527 9552 772 248 593 7876 980 135 798 5430 858 4774 849 944 532 2866 660 4201 702 4114 453 3823 52 255 728 3310 462 4214 577 3339 90 7758 655 7746 653 1661 716 135 161 2506 665 6575 180 3923 883 5001 827 8776 744 10487 675 9617 620 1689 498 864 719 6332 459 6833 243 6152 295 3225 252 1605 590 7965 304 2810 231 2345 843 6354 419 2614 162 1481 915 3271 925 804 471 5075 722 6486 986 7180 793 8132 895 3108 941 8551 23 4876 812 163 78 4934 607 1620 41 9711 393 13425 843 7604 887 6585 38 1761 642 1327 608 3157 -1 -1
221 12559 979 12413 406 911 545 17112 128 6347 503 37393 362 2518 146 11136 544 4595 833 15569 500 10682 53 5050 837 3711 993 1584 435 6558 394 2975 681 11906 648 847 772 10963 584 2137 843 3091 971 10879 520 4204 63 2115 151 34100 755 652 774 13854 592 3189 532 474 624 7933 619 15183 272 1063 894 1444 634 1807 87 3238 299 2556 800 11107 162 6671 775 2994 64 15165 317 8869 245 10483 772 1543 245 5401 45 4368 238 18893 18 11413 196 2131 110 5059 790 299 94 373 752 5242 22 6719 314 11658 154 3994 121 67 258 5547 858 6329 420 3836 790 5692 339 3816 422 8875 243 2894 570 25330 901 16680 324 13824 918 1701 782 302 871 4597 282 3719 555 33545 739 11973 348 28393 173 5286 -1 -1
222 7850 420 12555 219 3140 424 710 962 14954 555 175 246 12598 619 1138 557 9006 951 5478 722 2449 466 854 421 3491 146 1759 978 1226 188 266 540 2579 209 5378 836 187 625 2605 788 801 402 847 249 3030 190 1481 427 3890 691 19365 318 12010 181 4901 379 6107 338 1518 308 765 71 556 507 1293 935 482 392 10172 344 6994 341 4379 718 9819 84 4484 676 2761 357 1963 957 5685 94 13286 122 237 798 6980 480 11591 399 8814 833 5987 809 605 718 614 414 11979 429 9970 48 3873 518 2080 143 97 189 8558 347 2509 111 130 150 9765 888 10574 869 654 958 2785 354 9413 522 877 97 1437 849 3887 524 4535 256 2132 477 3356 810 1549 31 2137 853 8553 467 5616 484 14693 665 2518 97 15040 406 2538 103 3130 333 4170 756 10298 708 3652 987 1209 635 10875 906 2442 774 5573 164 1369 45 8492 547 6049 789 8905 649 7684 579 5757 977 2230 769 5236 897 14980 76 755 223 13392 436 878 74 2884 402 5989 417 7008 555 5603 174 859 302 2097 788 6429 426 14089 98 6727 772 1052 386 10814 713 12518 625 4140 418 3301 680 10003 186 7610 -1 -1
223 15763 20 24320 154 12349 63 2283 550 14820 909 7207 871 17692 544 286 950 7794 953 3810 322 2751 841 169 386 234 528 4586 242 3574 280 5421 81 3481 929 3489 443 12609 669 2716 661 5100 746 3125 53 176 136 2590 559 2974 394 7157 727 11623 31 1260 19 2958 441 11676 461 5733 304 1142 985 3239 514 6057 649 2594 552 6079 878 1542 167 6251 751 7613 977 1775 827 8347 738 13325 900 5367 739 22535 686 9694 11 5152 870 2356 204 3260 213 1064 71 1511 899 1065 448 16392 881 1472 813 5652 775 910 873 2579 57 1501 263 6635 72 5174 902 1151 624 15229 733 12542 642 15819 967 985 968 1379 714 7114 580 949 967 8119 583 532 696 3083 295 9413 570 4111 670 10989 213 15902 977 1309 13 4683 505 792 342 726 434 9170 876 8417 823 8839 41 5186 570 1964 822 118 46 1 97 13473 911 739 320 5409 891 2347 398 10110 167 3217 761 3908 43 7879 904 4980 701 1109 533 2977 419 3315 610 14186 319 1422 315 1586 856 11064 615 1075 500 875 413 11202 -1 -1
224 14752 671 1155 336 2506 840 1317 327 2980 29 220 273 4707 311 1470 791 1733 150 8693 982 3364 964 8436 99 11551 348 23055 104 1517 424 9169 568 10975 744 3830 575 13575 337 5891 185 4017 58 21419 17 760 826 3090 461 11678 888 733 826 1820 914 6998 681 1136 983 6283 268 2613 559 1493 415 8468 634 793 160 3683 999 6075 386 21086 137 13482 385 12900 597 3315 134 2975 88 4596 348 1524 894 6288 128 3758 865 9928 657 6202 115 1131 111 4325 418 31525 219 2652 980 2171 541 1580 800 3241 413 1201 841 5134 993 5450 60 3173 362 13193 562 3537 725 1646 471 7173 181 9022 343 7345 722 2411 316 6338 70 9754 171 1086 543 756 72 2372 195 4720 800 1790 561 5030 48 1855 382 7442 385 4286 804 12101 967 11634 204 1066 831 1694 807 9175 955 724 151 3347 605 5961 520 1516 184 4635 705 1931 346 312 690 7279 944 8094 686 5327 962 3506 846 4393 108 6618 277 30316 967 8588 881 1179 163 4218 -1 -1
225 6247 175 15041 194 13673 415 332 425 29263 916 9047 97 20434 664 1976 149 5101 408 3418 829 9691 556 4948 542 2396 615 498 936 1464 925 929 35 18507 913 6571 782 5497 308 546 967 2697 350 383 561 4364 823 905 841 506 150 10605 668 15908 552 12098 485 7368 674 15904 572 3798 193 11917 750 305 319 857 109 1177 223 489 697 12752 235 13843 543 10734 134 1021 712 1481 357 1159 914 6908 691 5362 131 4015 139 21825 552 11680 647 3874 206 6780 870 2574 885 684 501 922 156 3121 212 5029 247 2807 153 5737 894 4105 524 1986 507 22060 410 9314 289 18119 537 2977 795 7882 510 7867 751 909 663 3528 984 515 311 4960 401 405 828 4219 808 5293 320 9726 565 26728 376 12396 222 1108 152 9357 900 19951 782 4241 891 2753 499 10146 913 4383 488 1337 820 3230 562 19408 652 4541 602 8923 -1 -1
226 915 399 5986 402 6026 683 7890 660 122 580 487 212 19137 298 6484 526 2741 452 1887 498 6607 936 866 846 31431 11 4534 450 3035 289 1944 730 119 235 7723 106 9488 498 8013 26 2456 110 8147 630 1439 604 11072 34 10164 323 10212 425 3329 926 551 64 12536 583 6799 765 11562 137 7761 456 16669 186 1210 97 2427 861 4127 430 406 664 1441 69 3525 822 3958 903 3514 172 4600 316 6120 375 1456 4 3820 477 15771 669 10564 833 15658 170 6655 489 18057 993 6104 925 3291 733 6212 873 3381 424 1448 554 8142 721 7654 360 19408 291 3896 610 6598 317 6455 3 18815 543 8580 125 4853 330 2752 86 700 731 644 360 923 950 14498 35 6096 473 3356 192 15682 875 2021 957 3495 948 12967 901 6371 734 8304 87 10350 372 25354 896 5953 957 177 624 9061 592 2717 22 8892 308 3880 547 4354 444 1875 427 3070 284 8039 586 1642 -1 -1
227 2353 904 16316 96 8431 954 791 955 1818 86 3972 153 794 562 1866 264 1790 119 1196 564 862 550 12526 998 2398 448 997 594 12327 642 23200 867 9543 527 730 23 2943 190 151 472 21286 289 467 787 5411 211 7567 775 1570 941 2447 680 2633 190 544 537 4685 417 18835 871 10343 606 6227 640 2296 764 4208 391 11521 633 1067 670 8015 345 8253 868 7580 301 2622 954 2010 519 3957 596 8280 981 9971 867 63 815 14833 192 5026 686 6714 433 9512 578 4733 835 2928 534 18042 441 3552 357 4026 775 3500 749 1720 520 1283 389 5366 53 2266 68 472 631 930 596 3018 528 2032 440 7998 926 8059 905 1847 996 6751 765 19097 745 4532 46 6369 393 12784 595 882 364 396 334 250 785 4324 91 444 429 681 869 4546 95 4172 733 5893 51 7907 181 1679 281 3550 958 1254 746 3546 413 7532 676 879 897 4601 543 2692 481 10662 254 809 302 21377 952 2778 77 4951 907 296 458 10252 748 4616 578 1815 388 1085 83 4785 594 2758 744 9644 768 16434 594 1399 438 9737 177 5933 891 2999 357 17354 799 140 -1 -1
228 20505 538 3150 963 9611 803 4141 307 19362 619 10921 263 12816 118 18342 927 5423 247 151 231 2179 8 8500 167 19409 685 4983 972 6869 721 4367 465 15280 190 22351 867 18581 436 2886 895 2580 616 2399 154 1733 922 3005 39 3087 614 15959 149 8606 297 570 415 330 709 7905 618 804 17 2617 868 3404 276 599 616 1966 696 6086 26 1239 14 3847 323 879 0 9982 412 2452 220 3872 112 10468 9 10607 589 9463 989 9482 334 1565 111 566 15 12838 586 36393 451 20887 225 9436 898 3311 908 5554 232 3088 159 10780 639 3750 459 18329 389 5332 62 4657 173 5345 381 1230 303 436 257 6105 753 2160 224 7970 523 5000 586 4160 10 18453 713 6999 458 216 204 4260 365 5007 198 9578 538 6500 231 420 611 2411 575 2390 999 3992 676 6395 663 910 883 3057 632 4118 309 1395 919 3538 443 3293 636 1010 985 8868 25 3474 -1 -1
229 3149 11 3678 99 5857 56 2273 168 4379 854 10717 293 8656 218 28697 628 2396 294 3453 78 21573 12 2497 990 2794 289 4783 689 5272 944 2750 604 2428 353 2029 885 1648 4 8009 581 2336 910 7149 758 14374 380 1314 932 940 554 7346 253 293 912 6365 960 3636 319 24386 106 6542 161 5193 439 3173 775 10 722 1302 488 8950 26 7688 668 13831 467 8015 946 466 119 7723 674 2268 134 2781 308 2002 942 2737 518 7526 132 5401 903 3240 936 4901 955 7508 151 9370 197 3746 688 5301 935 6607 625 2238 847 1824 114 776 869 1108 692 2249 235 7481 262 10225 373 6201 505 5164 75 2343 267 2175 446 1939 142 3559 484 1785 499 15113 227 10317 138 9049 202 251 580 7436 148 2316 221 4981 604 588 141 2201 753 11756 996 1503 757 11211 409 3077 362 10611 493 3954 677 4427 132 1629 465 588 152 9569 254 10095 601 6046 562 3567 589 3393 137 15555 960 3633 948 1642 806 1456 501 1036 332 13996 151 29 490 25745 765 4729 890 7009 93 19872 380 336 182 247 -1 -1
230 1849 635 1614 602 10958 109 3316 162 2548 744 8712 353 3115 57 4039 637 6287 122 3349 909 1453 236 5591 428 253 694 5640 926 1741 729 822 466 7532 757 3232 943 9000 187 10448 167 2105 721 10547 20 4708 524 13272 644 3281 685 2195 852 4753 651 19420 190 2721 458 4684 398 10794 598 2109 636 15302 459 1528 113 19119 438 1731 733 2840 690 5504 117 1805 641 3386 980 5942 251 19669 833 3668 686 15884 177 254 132 5528 555 11004 19 10018 437 7818 360 2193 750 5455 826 9949 536 7171 860 1509 691 2979 155 3108 291 1979 567 489 715 5547 915 6252 752 168 940 4654 297 1217 307 3751 289 6456 294 7969 625 467 232 6877 611 11531 384 7018 767 704 690 14213 445 21872 680 14 145 9326 398 4358 273 3522 788 6749 806 182 99 2810 76 13550 361 28343 17 10687 699 7378 481 244 387 2194 673 1152 409 5263 216 4268 934 13053 298 7297 135 9534 93 10308 61 188 411 3351 762 2810 172 4697 681 3328 376 513 911 7817 -1 -1
231 16617 354 875 588 5110 703 8097 540 4145 906 1754 480 260 583 2070 543 400 948 3476 6 5398 306 980 116 240 64 657 97 8259 855 13248 575 2805 151 482 742 10746 808 6909 188 14537 738 4934 51 5112 301 3828 169 2638 488 4211 781 2766 419 1697 852 12185 875 1022 160 4729 836 7676 636 237 967 787 500 824 715 5445 780 13281 869 8434 516 6684 3 10343 990 3107 175 8813 475 5195 671 4530 747 9184 244 2979 666 4541 741 4164 675 18128 625 10975 580 16795 801 20287 384 4006 19 295 693 853 901 10709 509 2199 548 2651 406 2438 220 11973 431 4438 258 8567 272 980 977 8382 117 1022 219 13016 203 6835 501 5675 315 11710 791 3253 888 8690 94 588 148 15031 891 3918 319 1274 536 9450 297 11092 640 32 402 451 543 4656 264 2595 798 3325 396 8027 42 6369 995 11438 203 11951 267 2546 494 876 657 2483 978 21676 455 2792 164 3589 27 10861 804 8056 638 4329 669 6771 27 61 364 2721 607 5733 846 15527 -1 -1
232 1027 322 2855 284 12009 671 3775 694 1049 375 3813 624 11022 930 1298 502 4760 822 347 405 2337 242 8278 301 35106 647 1576 971 6234 149 478 782 5534 733 4131 710 717 146 4424 748 1604 911 3982 155 17810 315 821 706 443 362 9348 785 12394 998 1300 570 11514 870 6050 905 9651 285 8517 562 18069 799 5447 582 5251 637 773 849 778 333 2238 814 484 946 2821 49 3774 392 973 797 3362 9 2870 892 7986 584 5992 997 3683 687 3292 249 14074 419 4166 921 4346 41 5349 470 1671 65 10145 673 12954 389 6459 380 92 294 19013 234 8510 672 17832 618 11694 895 8645 818 5599 413 7393 346 2428 59 12339 948 3829 439 3386 905 361 160 19734 830 13574 304 1562 630 2487 991 5138 534 6693 857 3758 47 8871 433 212 108 4590 415 6493 524 6946 557 6553 962 655 769 11402 956 311 734 24782 776 2146 1 5107 407 6670 445 5246 269 2207 891 10256 924 12249 124 4224 787 1460 64 2545 -1 -1
233 1282 80 4464 894 1037 561 6136 698 29413 117 624 997 9116 410 7853 612 2069 699 5797 629 445 332 3625 521 894 297 9649 872 635 92 252 46 6541 738 7327 847 7102 516 1131 499 4847 92 18385 418 6457 365 1767 330 3410 966 10560 164 2084 367 4479 110 3603 784 4773 9 5390 869 3401 516 2453 997 3641 107 2330 312 3560 30 10801 991 10003 854 1197 243 6527 0 3930 520 568 920 1037 378 2578 788 5516 262 132 496 1435 542 12351 335 501 297 581 555 4441 897 2720 739 4015 127 15229 141 5894 416 2716 880 8047 76 4214 420 11874 386 8425 279 3340 799 862 35 1882 904 19508 432 801 387 2747 55 54 330 2427 163 4379 143 16924 175 1569 624 5883 534 2047 626 8417 934 2502 419 804 707 25180 948 3449 112 9547 730 3441 736 9375 641 41166 462 4865 644 1504 642 2799 646 5691 849 4363 780 4264 243 5289 454 5690 693 8464 476 27053 19 6595 476 3143 842 11267 160 3504 358 3233 419 1610 583 320 263 5318 853 739 286 4415 1 10808 146 300 291 27 -1 -1
234 6678 955 17195 462 13816 244 7807 620 903 902 8212 223 4279 798 363 129 5655 208 2079 290 1564 194 671 474 709 460 10830 73 724 381 8091 304 5801 886 17052 366 3036 842 4002 830 3788 555 4469 216 5673 328 12081 410 347 649 4275 865 997 573 6580 43 574 991 44 664 3777 10 786 921 778 204 1871 477 8892 770 4977 277 2474 435 9733 316 14176 793 425 239 2425 112 4594 452 9282 393 14092 630 10849 855 233 683 1056 310 2734 702 1570 504 4759 917 1233 373 9749 525 3993 841 15161 248 3074 669 23580 549 13930 755 2489 155 1291 182 4502 571 9132 215 8622 208 142 694 14488 411 3924 861 146 814 1947 238 13252 9 3369 299 2464 140 3007 73 2987 558 822 167 20646 255 1164 638 2411 682 1985 127 1613 387 11961 380 6193 437 124 687 9355 895 5259 267 2813 38 5244 182 6791 551 446 984 8539 833 2993 23 771 862 661 190 3607 493 9663 792 8188 646 2629 112 8100 496 6179 396 15246 186 1756 968 8415 351 3556 848 7258 673 3168 401 714 636 3595 610 5830 163 1275 739 2873 618 2383 858 7513 297 7372 -1 -1
235 10709 479 4223 734 1995 761 375 5 17150 323 2252 402 3713 938 13218 597 31 398 2974 835 1221 372 12375 964 1063 281 1252 409 2092 651 2147 876 480 335 5254 395 4239 904 3588 374 4970 970 1345 441 1274 517 7061 703 12902 56 6858 764 187 527 8960 892 20931 262 6660 595 7481 671 1780 260 603 972 4828 877 2429 539 2277 607 3021 367 7761 213 676 726 2810 709 4825 126 201 21 11566 665 6276 871 14029 839 178 295 656 927 908 947 12292 342 19822 745 1478 887 2153 537 204 997 7566 347 681 208 364 326 4260 25 8206 157 1999 271 1573 324 589 789 1737 406 2058 773 3951 706 4959 870 9865 122 799 117 4111 460 1572 209 3374 243 3834 976 12154 262 495 825 1825 959 24776 601 12033 925 15532 70 7044 216 3584 791 413 965 3993 906 2209 118 1276 25 4766 657 66 814 2083 5 6547 560 6568 527 16835 330 6140 592 5025 252 7943 149 15351 115 2586 276 1476 974 2227 685 6170 222 5827 376 3957 696 4194 581 8262 621 3586 763 10340 964 3870 979 10462 80 778 495 1342 423 6334 607 8364 365 19978 599 948 583 925 829 3286 977 1081 176 1666 -1 -1
236 21755 973 5605 377 10829 983 5183 622 1668 123 5776 448 4318 958 5030 247 587 68 6352 18 4949 901 6227 93 1698 338 2272 111 1139 597 12280 297 4774 732 4072 569 5547 258 801 314 17553 9 3907 440 3199 253 7509 481 258 167 17350 509 3086 59 846 400 28866 610 10054 479 4385 120 24105 961 3763 155 5055 67 13561 151 454 133 14777 841 3259 622 8172 879 7092 187 3703 345 5425 545 5674 224 1754 333 7955 407 16722 860 3648 900 5483 615 2782 26 5409 306 3267 851 1125 604 11528 795 1980 400 1689 335 7274 802 12004 263 8554 600 352 858 832 923 2535 147 469 653 3502 194 651 201 29 129 4529 705 2738 796 4573 792 9509 904 3296 822 1891 538 7416 417 6261 540 36084 491 12882 235 1897 543 632 773 4027 45 1145 381 13533 963 522 128 2433 80 3759 562 3885 660 563 250 15712 221 6322 697 6418 363 1256 2 7723 642 8456 583 2428 709 3245 830 1389 8 243 948 5499 792 7822 231 3810 794 4946 -1 -1
237 4489 307 7267 625 816 24 1949 563 1078 577 617 138 4013 579 4567 450 2167 945 1435 988 990 321 4860 131 13559 695 6161 442 3785 70 94 189 1806 175 8429 489 17675 64 1542 287 9437 861 11981 234 4007 358 3063 605 12359 53 2979 258 7988 708 2179 897 3084 859 4004 442 614 470 3130 124 5664 661 1518 576 725 168 3007 237 207 307 5713 228 4391 19 2458 7 8333 386 3690 317 12236 540 1446 106 5655 502 4099 805 10946 912 14879 548 832 881 1262 222 5704 123 768 870 1565 422 19264 939 20501 104 12850 343 5986 12 4502 314 15183 502 10485 133 4635 420 12440 575 7375 826 13398 941 22935 767 2921 332 9100 910 9632 488 8668 627 12108 792 12445 420 3369 581 1711 481 5860 137 757 503 621 838 23317 554 4823 727 3989 915 5462 47 2903 911 1839 567 18897 761 8567 240 8703 434 2273 211 503 158 9467 728 3805 170 2854 377 3244 848 2101 370 196 572 1685 298 5698 713 25067 -1 -1
238 1450 383 6682 500 3089 524 2621 722 5118 662 670 548 15860 417 8090 200 5489 585 1363 704 1891 911 1430 820 10668 350 1550 875 7115 976 1457 452 4012 346 15085 558 5972 748 5511 539 1780 669 3670 547 78 916 4757 700 26407 819 827 76 1294 406 1965 818 8010 668 3814 738 7546 389 9950 506 2230 313 2887 766 2527 111 9929 100 1044 871 57 759 12477 0 9103 303 356 749 3066 785 7796 874 7532 503 2736 373 1252 445 6859 897 2152 624 1194 233 14144 226 1550 61 620 307 4787 223 1126 978 1477 449 2588 338 1058 906 10043 886 314 731 772 73 11785 610 1650 470 1170 267 9327 119 11038 21 4951 484 378 781 2438 340 3911 685 9290 999 1273 83 8071 426 4900 826 1021 110 6811 114 9669 718 19030 179 3074 904 1404 952 670 44 13407 635 16 757 7766 347 11412 324 2894 874 6190 116 5369 774 4875 214 4995 399 3305 545 7524 66 5981 744 5776 377 13727 737 12003 849 9367 614 10657 53 3564 720 7417 112 8919 949 3525 126 1263 201 10107 14 13932 381 3515 568 111 975 392 894 7685 94 8023 813 4551 -1 -1
239 11123 651 16770 898 32026 498 17621 922 15895 115 956 714 15301 440 22714 790 849 612 356 322 5703 738 771 976 17777 297 5786 474 3697 69 4884 627 14215 384 14856 791 819 664 10140 845 4825 870 3473 787 1304 558 3146 346 15172 793 900 917 872 746 20140 71 2769 135 13711 239 5913 656 13228 843 4415 40 3783 46 1293 207 4836 746 9234 310 479 105 10863 708 10724 795 6501 980 2071 749 689 562 27228 129 3682 665 7122 149 4149 236 2021 933 5650 986 9656 99 7943 555 23306 292 6022 36 32392 275 3625 411 883 152 12309 194 1634 723 4411 962 1010 595 1835 90 7880 838 7267 417 9340 650 6858 783 6914 711 340 328 1777 989 13443 651 3815 514 13821 735 2440 555 8189 372 4834 734 4042 -1 -1
240 1051 625 3898 112 1105 957 6324 544 920 965 6949 800 4832 948 1487 588 5009 670 4134 749 2635 55 196 44 213 529 8644 768 3784 928 3105 165 4428 498 1147 252 3867 605 1394 436 11266 650 2281 249 672 199 2512 258 1013 186 7765 274 829 995 1710 490 15895 180 3425 460 3560 536 2092 387 7100 193 1397 459 470 41 7827 724 16651 872 7612 932 2251 18 5337 670 3162 946 2864 655 389 474 16819 155 6848 686 1435 318 9847 450 62 667 11200 992 2543 229 24027 161 3152 896 14267 239 14979 407 2074 755 8814 202 4913 27 366 983 2025 855 1287 97 472 118 14873 182 11985 265 9456 131 7690 468 2153 830 776 696 10466 734 4406 187 1077 231 982 199 3246 498 4399 582 10950 985 8044 329 1690 396 3682 108 10053 905 308 834 468 703 2353 793 13115 56 602 716 3550 643 843 723 324 735 5499 42 7947 566 9481 370 5787 579 326 319 2899 619 2131 720 6134 27 150 451 2291 589 3101 541 9299 758 1169 227 10 707 16273 785 11608 77 238 372 2358 774 5346 911 3858 898 265 994 2775 948 6498 110 4518 11 11670 356 6700 637 14172 268 2667 749 2260 719 1344 397 3585 556 6543 81 245 166 10243 131 3948 -1 -1
241 5537 815 15122 946 19476 787 6301 125 6548 980 4387 73 14283 672 20162 956 13024 364 6566 331 5447 6 546 635 3128 539 8175 554 1454 976 1814 423 6255 520 7147 658 4437 54 8322 350 109 543 1070 429 2117 135 17836 411 4519 69 5946 134 9274 701 2310 58 9535 139 8076 132 1534 973 23558 902 7358 754 10129 557 3793 898 3618 38 6625 258 1349 621 4731 601 9279 629 10236 851 770 62 4920 78 13350 51 1279 114 3992 65 1764 484 1439 625 26348 849 3147 657 3337 507 649 745 5787 577 14782 561 13984 621 1837 618 2815 553 2860 714 7951 22 11831 225 12479 586 5373 178 1339 424 13246 728 554 430 761 754 1665 142 2778 137 486 835 2984 774 4402 49 2045 822 1640 388 921 212 2581 512 5005 705 3380 911 5339 975 10937 486 20247 493 24053 544 7667 968 3020 687 274 429 4407 335 607 8 4784 172 13508 756 4993 3 8339 225 5603 -1 -1
242 2087 302 8313 848 6646 968 10563 62 12769 427 1308 72 7313 774 9984 934 993 72 16272 875 3812 470 1901 959 17652 589 1535 461 18694 93 473 44 5967 400 1054 6 9734 903 8432 229 2543 500 7561 858 7951 702 6318 870 186 123 2720 344 724 453 16094 620 1107 551 12939 750 1261 188 4392 572 6120 800 13546 263 1706 52 2068 570 8823 586 819 175 14402 670 63 543 7282 98 12213 575 3424 442 1264 79 3664 501 1747 380 4274 60 16961 794 1085 159 12603 822 2509 563 1227 737 5867 695 4344 329 5622 707 17900 300 1930 617 96 196 3928 596 5875 995 1016 667 7811 833 13412 881 14702 782 10684 47 14829 377 2754 164 13997 280 2528 230 2109 17 14 849 8994 318 2277 620 8072 795 6770 575 4852 943 2074 972 3769 290 17840 193 9690 620 8399 230 3678 562 8289 341 11535 760 6394 57 4572 421 4887 347 8949 81 5597 682 4471 650 13870 -1 -1
243 2103 728 3241 893 141 670 3294 400 7256 129 3773 735 4442 353 3452 890 11068 707 35249 19 16446 620 800 843 6207 412 7428 193 1284 12 8183 235 1304 539 4815 640 8354 589 11152 522 5344 32 1030 755 1591 229 5543 636 141 570 117 888 2260 177 2839 847 4728 859 8234 495 407 641 387 64 132 624 1114 594 5113 545 902 534 530 538 624 553 1656 639 5773 749 9600 392 14779 865 6042 996 1590 526 6731 164 1158 33 11076 778 1125 885 13928 245 5896 945 782 738 2952 680 4600 784 1001 810 4360 384 3995 623 20732 56 8048 468 5505 578 1088 221 24365 806 1647 29 2157 235 2040 330 10987 615 376 219 14098 869 800 190 495 978 9062 676 4134 196 11497 378 5718 238 7030 72 20510 411 797 73 6570 573 3284 886 9454 495 643 6 13301 365 4061 178 3284 437 2160 372 2404 430 3152 94 12910 333 2589 294 10342 44 1071 622 5606 125 4714 18 22207 704 5272 585 13570 838 4664 962 16381 61 10567 727 7191 389 4755 -1 -1
244 1886 19 2265 755 3733 800 5859 619 15055 568 3975 940 8224 45 179 288 893 227 3253 389 1524 270 3081 687 7917 395 4835 812 19335 121 6351 177 14968 344 6512 391 3494 297 5513 591 10856 758 902 344 2500 717 15553 543 6734 373 2440 306 7918 352 3705 964 830 68 7356 488 20215 14 5652 231 2207 186 111 357 3060 23 6904 689 1314 223 6958 623 2571 816 9239 894 4989 41 546 454 4170 273 9194 821 7639 489 4418 594 6963 684 16348 143 550 693 5260 732 7693 778 3248 959 1105 861 6294 823 19063 945 11275 257 857 292 4295 705 3217 575 228 355 876 455 7812 462 2063 645 2125 20 911 63 3526 188 6577 717 2457 210 3085 237 9491 398 1110 741 1039 329 2413 505 4982 271 8694 186 4479 400 18091 527 7598 560 867 98 3755 6 2587 939 4946 502 7247 595 1262 576 3227 104 3100 782 3803 149 5133 762 1542 583 568 3 55930 935 6875 546 205 742 4258 452 5962 791 874 396 8187 737 15558 410 1174 201 3769 668 561 386 3296 516 5377 83 8856 -1 -1
245 4783 440 4904 841 1940 521 1071 401 1367 168 885 125 2493 761 9377 680 19615 483 18202 592 6966 968 2954 688 613 124 1771 48 1696 888 9817 684 8632 255 3678 371 46 311 5714 548 2092 389 2750 486 1418 4 6237 168 7047 56 2231 642 14527 404 4516 97 2143 694 9060 107 8653 660 398 930 15996 956 5501 805 6344 833 1203 642 12565 865 1073 54 9099 181 2244 792 11994 543 18341 745 2222 459 2877 971 6000 690 5649 9 1917 659 8494 694 1705 895 4410 191 45 999 5005 722 98 935 3589 604 1646 362 7898 565 13 908 4860 953 725 679 4304 594 5428 518 9723 190 4233 531 6102 345 8342 719 3981 846 2563 161 7515 275 6409 773 1400 305 9166 506 521 529 489 350 9258 948 4131 716 2955 708 1574 985 861 105 3856 212 287 644 4742 80 4163 699 5355 518 1510 214 22978 891 1921 21 1586 520 3194 257 951 49 8024 913 2762 648 11255 251 7231 987 3226 868 17103 452 1779 351 1596 428 20131 454 805 6 5494 171 4567 101 1379 360 537 124 9404 207 601 725 1917 43 755 850 2274 963 3296 682 12749 830 8288 450 187 890 2633 771 4245 937 2056 963 4689 -1 -1
246 11681 365 2502 862 14105 859 2885 834 821 402 4689 323 9837 237 1998 980 4476 319 2403 438 16471 339 3696 995 157 580 11139 551 1329 468 6422 557 2474 449 14045 921 4168 209 219 238 527 295 18280 115 1043 956 4636 704 2243 981 7410 262 2681 218 609 902 10024 922 5062 331 2154 802 523 808 10117 216 6320 937 531 186 5135 84 10713 325 31629 297 3266 478 6820 822 197 424 2379 774 11173 382 7434 849 5902 593 6505 636 6093 307 1621 685 937 304 3624 159 390 76 1882 69 689 946 16870 223 9751 544 2912 985 3215 707 5322 492 7744 668 24515 151 23478 249 95 423 879 792 609 603 970 760 4894 373 2156 396 4046 310 11363 309 2073 54 7403 670 1425 70 963 681 12936 707 2567 603 3460 942 2607 122 223 272 31263 939 9383 443 1546 286 1876 36 1999 410 12242 352 15996 13 6812 328 10695 270 1556 973 177 196 126 576 2207 681 14757 475 1093 299 2897 697 4976 788 7371 984 16106 457 1081 321 6729 491 252 990 248 679 1437 -1 -1
247 30054 978 266 628 10 12 1117 200 726 434 1645 658 1972 137 3757 150 8724 647 11115 274 11244 63 1250 616 7567 906 17121 460 1325 441 1868 27 2997 62 16491 613 2601 743 642 955 13635 23 19317 212 272 774 8938 262 4132 226 966 280 1150 406 3612 95 2636 421 1421 217 1086 145 7464 358 30449 721 5888 6 1204 332 6347 936 1044 692 3612 98 15 961 1647 569 3302 189 4096 101 1178 266 3200 701 6301 792 2196 272 10757 610 11157 719 4901 156 6976 901 10888 135 57 303 3404 331 7204 355 6160 703 11448 744 822 723 1694 403 2506 770 2380 632 1454 909 3877 714 411 664 973 170 5423 190 841 926 3273 712 5431 704 240 766 388 501 3133 533 3 658 454 32 7629 138 7607 126 1374 93 830 705 631 556 8410 377 3148 939 15536 316 1587 55 10755 850 4461 28 5102 185 6290 107 4691 491 1110 181 709 108 7154 289 25303 963 2451 272 7219 722 10977 237 5220 452 1053 598 698 931 3356 949 3747 19 1927 381 565 626 14953 21 7749 312 11221 20 9 888 789 557 64 140 4075 618 1799 767 2594 645 3584 899 157 473 5904 445 8506 148 8790 744 15673 -1 -1
248 2227 469 8229 380 12123 817 3167 758 9659 590 4382 477 5281 251 36208 890 3359 248 9628 175 1401 825 3324 152 1155 420 6506 669 301 155 3259 872 200 318 1628 353 3254 542 3812 206 1769 763 7512 314 9682 22 1150 306 15803 263 7055 664 4772 18 3254 897 1255 274 30683 652 6416 165 4026 789 9329 137 2218 997 2861 544 800 266 1915 979 8165 752 3738 419 17360 666 3492 69 3544 537 3572 133 30558 592 1585 97 11565 889 872 906 1209 691 5113 973 14829 913 4530 584 7431 863 18901 645 2259 159 9487 154 2281 568 16982 9 6556 628 108 118 3166 68 26964 120 5755 932 6232 142 7260 892 11594 467 5908 346 599 521 5723 304 3640 969 1558 101 2376 152 1748 727 5965 764 34055 433 1599 404 5158 133 2280 288 1417 133 5059 942 14277 783 3432 763 949 99 2215 482 1872 126 4903 556 7986 137 4432 563 4912 264 1150 721 11572 -1 -1
249 9170 86 9486 437 4805 642 16198 885 4305 927 1076 881 3177 462 5710 287 79 102 528 15 8403 981 6664 100 2613 879 656 774 39086 526 3293 889 2463 492 1901 346 4478 904 12236 8 10415 916 2217 684 3193 486 4302 292 12722 795 389 346 727 650 7222 927 7254 402 3644 659 10918 199 3108 295 12806 321 13229 29 4341 355 3337 762 9885 456 3071 331 12347 527 15389 822 1548 817 10510 381 37490 117 9794 971 11110 688 3203 770 1217 139 2527 629 6302 816 2230 184 1988 31 9244 347 3905 793 6613 493 1288 812 3985 477 14111 283 3559 689 7124 183 6793 85 1818 718 623 932 9895 239 1484 481 13194 829 5284 643 719 335 12163 372 5512 217 8921 385 2267 672 1476 788 18870 863 1450 98 863 543 4634 810 13035 670 463 839 3690 170 2365 729 13948 962 8655 459 12387 523 6543 702 10383 543 4379 361 3457 491 4447 923 2267 196 2352 40 441 -1 -1
250 473 723 12393 351 2288 260 14357 907 19967 567 1033 547 6416 609 3512 357 2376 621 3690 489 1659 791 16539 276 3341 141 7440 947 143 313 9633 521 149 178 7936 473 5229 977 4160 216 5011 340 8773 73 19154 520 162 634 334 290 1442 192 4878 795 6701 421 6000 7 643 211 234 116 746 540 11251 655 5317 716 2160 826 452 95 421 246 6056 2 1448 224 6029 541 1088 967 6267 186 828 297 5988 57 16336 465 9294 567 15915 618 317 482 4808 770 11750 263 5724 771 16073 703 1548 77 4357 228 15098 626 1571 640 463 579 6990 649 3313 931 7470 855 5449 151 183 893 3910 555 1233 549 4673 445 39247 467 3254 160 737 467 790 400 6236 13 12905 480 720 9 664 40 3535 326 11251 245 2985 813 2011 794 4451 358 8175 647 8230 257 5398 102 12668 842 7332 642 3433 474 7317 719 2854 234 105 898 4293 389 4947 440 563 961 4979 59 2469 951 7691 138 9518 775 1719 229 5071 397 23455 129 13118 953 247 451 232 10 2284 306 13036 866 932 -1 -1
251 1936 610 6707 828 27037 749 60 188 3766 98 2513 123 3036 622 8095 199 3225 397 7058 628 434 255 4396 315 4452 959 9211 808 3719 438 1616 891 5688 80 2867 110 12316 986 2709 642 1502 562 13496 289 475 252 1286 758 2039 461 8965 973 18759 188 5208 9 749 222 16831 988 4139 60 258 616 27796 542 7150 667 7205 487 470 756 7173 50 1904 340 4546 419 766 457 2411 973 6250 502 637 710 17661 593 2283 359 6140 583 10104 21 5661 841 3872 243 7646 431 426 692 1303 582 6755 931 5682 399 12668 686 1434 275 12969 270 921 941 1832 101 7319 966 9893 431 133 414 9817 178 3148 216 2228 136 5282 778 7751 719 7503 228 5651 67 2506 778 6835 750 1568 281 4574 370 659 131 1003 925 6621 608 234 61 2798 207 36966 560 7952 419 2732 40 4387 428 16537 557 1395 524 21268 801 2042 450 17638 790 5326 535 11766 348 1544 122 22968 611 10612 253 2655 -1 -1
252 9437 720 10395 592 11668 686 11097 566 414 317 12930 671 1236 626 12572 648 1482 93 1231 164 25589 699 575 896 232 981 5138 915 7798 599 5296 427 7347 791 6003 661 14904 814 2901 9 3881 576 2160 448 13651 353 5850 96 5568 429 51 30 5715 489 8010 61 11613 202 1141 266 4017 352 850 770 11 484 2459 337 1191 363 4004 801 3567 121 642 601 1181 944 6684 457 710 246 1371 935 115 752 5071 58 17488 520 984 816 8032 309 1525 392 6416 794 6494 420 12433 223 1132 216 15868 699 4965 634 4079 902 6538 475 8590 507 9314 499 17686 250 1870 461 3758 353 9010 896 1037 450 11825 459 1327 488 11514 519 5813 610 1325 833 1372 268 3934 350 16415 714 424 832 24721 448 2 762 1650 472 26019 769 2382 895 1265 405 8613 13 8563 509 8474 467 8680 73 5059 304 10509 424 532 644 5702 580 3425 546 9992 554 9211 658 2745 624 6387 539 1730 820 11956 358 12834 -1 -1
253 421 603 8486 463 5997 715 396 147 1033 104 1360 555 850 391 2081 730 2565 97 877 28 4336 723 3495 602 2275 72 7481 928 6859 826 1361 220 4252 738 12187 965 6966 384 6619 950 857 842 10597 380 2378 677 1829 540 1150 892 2307 790 3329 688 12032 946 1235 939 11657 802 178 862 11377 531 9088 643 4532 117 2159 246 3938 350 14457 485 4897 513 10090 238 27878 895 19774 692 10922 658 4154 438 1801 337 23823 755 559 430 1068 526 162 437 743 178 8183 430 2306 599 756 335 17964 972 2961 759 7562 67 242 869 2649 929 5938 442 2151 300 349 360 4194 961 395 23 6073 450 4643 973 11 278 3475 73 5246 219 98 234 6159 31 4459 410 6317 545 23476 375 6891 424 4511 63 878 22 5384 506 11917 475 8067 88 1414 483 14819 821 8091 700 18372 107 26180 159 2350 428 2484 289 424 0 190 981 12341 306 14404 376 4642 425 4771 766 9129 119 12470 366 855 432 27327 532 1911 584 5163 -1 -1
254 6698 819 4018 831 1333 833 1748 484 8151 73 10799 127 8388 395 8504 365 2977 867 2810 6 5275 237 8529 352 2038 599 1974 208 9137 47 13983 135 5186 684 961 322 3745 661 4724 82 5867 963 3118 579 393 780 4603 969 264 357 9260 420 7675 730 2152 574 992 853 6387 651 8343 66 6018 377 1920 967 3792 493 9125 171 3 671 7277 602 5171 69 3186 334 3158 558 1702 354 13189 663 6739 150 8332 657 588 489 6551 552 11792 56 25888 497 13731 591 384 186 2945 65 1330 760 389 451 4915 71 1199 253 1415 652 4817 128 1551 180 1775 947 35262 841 3587 220 1185 500 10584 105 12323 90 6460 108 2565 86 497 202 3648 586 9999 264 5487 744 1462 74 174 829 708 341 200 818 935 838 21242 569 1970 604 17200 909 171 574 2742 871 3485 787 8892 487 15929 988 973 754 5045 17 637 64 1234 658 13520 952 1221 805 1010 178 4788 395 1651 383 1102 728 832 378 16524 609 11998 416 982 788 6270 808 2328 154 8863 723 4540 747 1312 899 1195 926 8189 258 5130 650 274 36 4340 262 1300 553 1700 402 3937 55 5271 241 7513 -1 -1
255 1585 452 13070 472 800 56 709 51 5772 975 513 701 14707 883 10990 682 609 149 1901 18 6034 169 3164 94 2908 155 6315 414 233 854 1539 620 57 611 8740 455 548 312 266 418 2556 37 1624 188 1705 62 6245 352 20647 251 1142 326 554 383 2453 873 3121 107 4572 592 17609 774 3775 320 25036 968 8118 790 7071 88 5771 172 2120 648 2376 330 11723 950 9728 743 9576 551 5135 3 8277 802 9448 956 3050 120 1836 415 2793 518 6572 636 1886 160 2554 911 257 210 4893 721 1764 352 8740 771 3032 276 101 920 2416 254 3194 88 29067 245 887 156 10479 434 7346 421 902 443 7947 187 9685 722 1708 380 5393 320 681 592 4804 576 9349 506 7732 177 1547 160 2018 724 18480 732 1233 634 960 759 11920 692 4027 93 7856 860 20741 723 934 651 11528 319 7620 475 6761 433 5122 234 1908 624 8584 247 6149 527 11117 98 3509 252 11080 24 6825 735 12007 618 519 761 2029 754 15469 956 2709 935 3056 160 5259 791 8759 547 7426 504 2304 -1 -1
256 2600 934 17314 714 734 928 21053 871 2383 447 1336 417 6099 201 1059 499 5556 203 1347 310 4516 476 4682 750 8843 362 1940 844 2912 289 3116 531 7695 455 3175 624 3780 917 2753 546 3007 754 1691 903 2666 348 11516 26 301 408 13092 620 3996 509 6553 571 8576 45 6538 510 9390 743 9371 537 3808 841 559 599 1396 723 15514 651 12148 434 106 606 4834 395 1476 403 6960 528 3664 572 8993 579 1027 644 2253 812 7152 815 3388 978 11384 14 8488 612 10465 946 10886 353 15072 399 6841 267 958 845 2686 224 20962 392 5210 148 3651 32 639 694 4635 408 13983 13 5988 990 4212 554 7835 224 6533 634 2001 3 7432 661 5308 374 1594 432 147 240 319 979 2108 247 13593 192 2082 307 11088 353 3214 841 9043 762 2540 273 1426 302 11292 489 803 370 5048 130 15569 935 5601 886 3423 169 2825 786 291 545 765 540 2909 929 891 624 7937 65 168 41 1639 504 499 581 3189 771 6597 957 2839 76 10594 374 1508 882 7881 543 269 343 4505 475 4930 638 3792 12 1252 847 909 326 8396 955 21628 244 2945 307 3265 -1 -1
257 1286 345 12384 364 212 574 1272 573 4289 970 41 364 1508 993 2671 140 7355 905 10265 111 1376 607 6997 459 2281 412 20146 159 15670 970 7499 298 1428 87 1440 667 19698 276 4239 488 1528 66 11535 728 2450 196 5314 582 988 76 49945 622 612 745 655 916 9171 465 642 812 13320 647 1647 53 7497 90 17871 83 869 701 1154 214 14400 839 5711 466 1771 570 9764 991 20453 966 13414 368 4659 281 3477 163 10145 275 1347 967 7330 566 5014 998 1269 57 6084 300 5696 411 7454 792 6514 287 1404 411 2877 492 9403 517 7132 687 23577 957 13108 950 12000 149 596 97 3377 19 9484 366 1862 11 11622 724 538 69 15067 808 19845 279 4052 258 2192 53 3919 656 4971 981 5623 87 4963 801 3646 145 6687 890 5200 65 18640 711 8924 579 492 372 13128 665 5620 488 7705 643 13 -1 -1
258 29263 871 50 223 587 650 3077 70 2979 540 1701 868 3943 502 8730 652 4944 568 595 121 2008 670 841 829 16137 482 7970 985 606 305 11265 669 4538 72 1712 797 6928 540 8085 767 8295 751 6320 704 6836 878 319 868 6183 375 795 612 5543 350 5845 332 386 755 7615 823 1947 447 3565 754 2397 217 6611 108 8578 443 9353 536 9625 566 43 19 10041 933 149 131 5900 935 1274 961 1082 593 713 65 1935 639 170 181 13066 591 8057 507 12640 996 489 84 3650 48 1558 542 13837 308 10200 516 3748 48 6942 385 3838 398 2536 579 19011 137 4722 68 8295 53 384 274 3692 655 1665 169 10388 146 493 512 1676 561 13999 187 362 66 2232 634 3483 548 3116 379 5109 456 15391 146 25713 203 2264 549 2524 449 4485 621 10289 177 9058 933 12650 659 160 416 1177 749 13887 600 111 672 1073 677 1634 64 5450 282 8837 105 1198 202 6738 903 1499 104 1575 142 1882 577 15873 847 7980 922 21636 906 6748 249 3833 744 2575 621 6478 294 2614 966 913 942 2834 122 13283 -1 -1
259 6236 764 6682 440 2572 746 665 56 8492 21 2235 921 5457 225 277 468 6272 177 779 601 6541 285 23378 611 1353 982 2522 30 6934 223 2504 603 7107 811 15445 777 568 806 964 416 1955 419 12791 255 9036 117 8740 879 6975 370 13568 504 16816 972 12235 311 5236 166 197 950 4528 704 1374 968 4683 240 2209 106 518 323 14114 963 2224 101 783 296 261 747 451 935 2823 775 1092 878 4985 880 15700 386 13315 741 2899 343 20024 307 2693 277 14808 304 1168 270 2689 783 31816 792 6597 778 9791 844 4069 409 250 563 21038 93 1011 60 1683 891 14430 901 10031 848 13226 167 9236 544 3463 750 1293 770 3934 496 17038 211 2686 182 10497 926 1118 830 7132 194 1035 945 1088 319 212 354 1004 580 1157 543 2706 100 12183 225 1988 687 3061 477 3194 547 5545 556 7595 885 1961 216 6603 926 1504 338 9107 417 2910 775 786 915 926 220 3574 66 3101 531 11904 411 9524 191 5214 617 984 315 8869 249 13498 -1 -1
260 1505 900 33 455 8137 314 13223 923 3612 60 1253 15 13741 604 3070 756 2357 248 1914 601 15987 112 3114 605 4607 333 2073 409 12944 832 1130 252 1206 614 10121 457 8270 683 8324 270 7443 29 1046 164 6548 272 2357 32 174 186 236 926 966 429 1408 654 4310 819 697 595 10764 242 8684 80 1467 837 383 641 1721 896 15773 553 505 638 5372 369 14054 162 3449 24 5109 95 12097 229 851 435 1839 609 9419 304 1270 454 875 879 3134 99 737 405 3517 995 11757 290 8878 785 7762 845 1893 732 6706 156 4550 937 727 314 2422 833 3434 49 4038 782 580 573 2379 821 824 412 18972 599 15739 658 6591 863 5656 226 6060 785 2392 926 585 107 887 368 630 912 2124 283 11407 965 14 579 3145 250 10455 251 10755 801 11914 133 22790 959 842 341 2941 915 22440 521 15976 257 6062 810 4493 330 4575 240 36830 435 3493 228 12833 786 3294 810 2919 230 3213 965 219 315 13603 207 12955 720 1845 731 16072 756 1374 554 974 622 550 51 1199 527 1798 -1 -1
261 26865 180 401 107 5997 76 3202 223 3603 829 12632 662 4308 939 6698 632 7153 152 10095 362 5768 976 4361 425 88 606 7719 162 16260 125 4561 786 1798 305 6675 825 10673 906 6932 389 6543 143 12246 59 1063 65 218 885 1703 959 4532 74 2611 746 6104 539 2190 833 7899 545 160 313 6426 993 4057 335 4730 320 12356 946 2801 365 10284 708 19008 240 3595 596 568 280 400 348 5787 151 4088 232 8883 502 9905 531 989 386 7104 251 19753 698 14581 24 4457 946 4343 359 2091 45 402 447 5022 301 54 689 1071 632 305 790 732 18 2726 998 2084 806 14912 550 1344 108 18 174 13803 921 3248 389 1666 440 2774 349 9070 255 9333 840 3530 275 6313 44 24035 500 3045 389 1705 458 2117 7 2858 20 5211 285 9255 885 6744 683 6564 802 13604 527 1358 148 4227 727 683 372 2394 291 2153 698 13704 447 12018 694 1282 536 2226 239 7504 288 23508 395 1566 967 17317 475 545 659 8307 164 5143 -1 -1
262 3249 121 3702 74 4635 612 463 553 348 930 445 58 656 52 5131 209 1888 534 10491 421 8038 441 10827 210 10814 759 4230 677 8597 477 10628 4 13465 346 3275 413 15917 723 13187 742 4104 877 899 128 4365 710 4190 209 87 64 6265 8 4161 745 6819 913 11981 296 1565 757 7636 685 1281 133 127 379 1044 271 314 61 8206 656 4073 341 10381 338 6209 177 5116 100 5911 947 3456 825 12445 435 5957 692 1977 556 8424 592 13007 834 1698 592 1969 16 1448 780 1972 267 686 385 2558 296 1801 533 1784 632 1193 515 2091 798 4244 464 14991 201 4206 945 11748 69 269 429 1466 793 2876 466 1220 110 2464 359 457 339 1729 305 7773 19 6948 311 2653 285 3829 711 4175 129 2521 617 457 236 11336 148 9493 299 8840 514 1680 622 467 753 1975 991 19354 867 3480 48 4270 388 6566 222 7345 477 736 776 13056 138 3668 789 789 566 12552 259 2081 261 218 125 18102 83 4836 292 6684 387 5552 306 2975 390 1033 831 6628 102 4883 615 3021 8 2130 246 6465 393 33601 267 5742 55 540 812 305 523 897 835 18302 793 8532 -1 -1
263 20853 816 1500 170 15487 729 5739 5 2618 992 836 582 1623 304 1924 730 4428 352 8043 596 4480 785 1327 439 4326 830 2152 190 11640 948 8871 262 3469 694 4294 340 1728 268 1745 107 7016 75 391 55 8645 761 6719 86 10799 427 630 591 2256 682 12160 39 9688 999 2189 393 7149 937 2790 698 10996 41 34211 721 49715 584 2424 712 4450 229 4659 38 18417 769 17973 238 7333 121 1622 876 5328 615 3150 236 2800 411 638 585 4124 119 11925 741 1275 118 6001 109 2865 909 122 276 215 918 11134 229 17601 725 7493 568 15687 241 3729 709 5587 647 6793 445 7622 749 1024 668 13722 855 20242 705 3152 227 1152 473 6828 18 12437 33 24317 89 7426 997 243 553 6569 276 16320 258 850 205 7225 584 4371 13 427 326 8730 331 5841 373 896 972 440 822 8143 759 2336 983 1451 -1 -1
264 1509 219 1441 23 618 657 4035 948 3141 129 5022 716 6833 336 2986 108 4504 224 2197 859 4363 44 1703 522 6535 81 21263 531 534 620 169 979 4267 840 10619 616 3280 43 6064 365 218 590 8769 547 2280 142 2326 224 2376 82 1684 20 12141 778 8464 407 1476 780 4175 466 3054 289 9493 955 8747 237 733 993 7726 804 6503 765 327 749 547 566 12925 376 15276 254 20043 870 889 814 2147 484 9498 127 3204 478 2164 579 642 572 6722 867 67 123 200 624 1235 307 15722 964 1860 301 3858 636 7936 288 14117 921 11916 20 4993 284 11565 653 5567 274 1178 557 1957 714 5390 399 7169 421 1258 434 4159 514 7226 656 2696 24 1724 309 10453 585 125 741 9758 850 1479 912 11363 983 359 312 9186 350 850 221 183 637 1192 100 6665 917 14944 564 4783 526 4824 347 3374 329 4355 748 17114 804 1984 20 13799 589 235 571 1053 346 5470 187 2044 532 6855 539 972 85 2391 815 5244 870 1208 570 884 746 1565 883 2126 522 1400 35 20561 401 3156 586 7405 53 5839 206 5382 547 7097 981 20549 850 7349 263 473 707 5353 460 3280 14 7155 -1 -1
265 1233 996 74 54 426 740 4452 678 6034 424 7722 787 968 509 5517 920 590 432 1471 576 2856 344 1721 126 1047 129 25149 488 1249 754 2192 44 6515 169 879 633 1470 592 19665 463 8519 926 3894 822 8708 485 9261 543 15962 234 4623 420 823 815 20257 791 4007 899 2295 878 6719 416 2251 511 9818 578 1553 141 3995 727 6773 932 10239 872 4867 849 7999 193 6287 784 1327 732 12175 214 3750 710 3540 21 7164 636 7102 733 9519 441 468 188 7222 321 4046 164 11461 391 8207 123 5206 318 10887 713 778 999 3061 633 2716 37 4757 690 16173 169 6101 556 7061 985 1422 173 10869 761 4821 829 7345 448 1551 285 11481 474 3979 930 2262 911 2590 713 1609 168 3395 768 235 257 32232 299 4420 84 16620 518 5172 322 3078 628 871 637 793 909 1412 421 4600 456 4298 189 6313 168 10502 13 7876 536 4430 261 10880 914 4658 809 2596 718 21241 423 6831 337 2091 855 17366 276 2978 796 1068 703 5363 -1 -1
266 7343 319 2483 655 4634 620 1329 129 282 551 1650 895 4901 87 2474 252 1540 392 22151 561 8590 257 1630 813 201 724 3014 552 2344 483 2059 757 130 65 6556 475 15303 963 8495 788 8406 252 18 576 11156 376 12643 58 1477 255 166 121 1282 472 960 489 7804 406 2883 573 6278 612 2231 927 2937 129 1789 182 18661 602 7951 125 3648 789 4523 924 6908 271 18688 651 1550 568 4707 693 6508 438 9097 580 1099 470 4523 269 423 104 21031 759 1114 481 1926 160 12719 80 719 29 3050 381 2828 150 14779 496 3934 487 17954 413 8289 829 4113 195 4947 729 13409 105 3280 673 18245 885 5150 358 9460 812 4008 93 7416 370 2893 105 3055 125 779 403 8658 522 212 358 9367 598 5995 620 9681 205 1846 963 5962 796 6997 967 18551 256 6911 74 2638 791 5197 239 109 963 8405 37 3175 568 9336 210 1394 290 5947 17 11588 384 9253 205 7202 788 13918 130 2849 817 1024 529 5411 709 235 711 9823 369 2570 191 1293 70 2656 796 4222 171 2685 842 622 385 1398 743 1710 -1 -1
267 8671 208 14302 340 8348 8 2799 823 3005 723 2727 240 3788 516 1727 869 3171 122 15191 288 619 20 3277 149 2262 577 11488 761 473 55 3891 555 7889 243 12946 240 9014 67 101 749 3062 249 242 148 15307 265 2115 378 38648 545 970 870 504 61 8285 996 2056 881 1149 814 711 92 196 251 7161 583 12650 832 43757 986 5598 204 4983 880 1465 254 6970 155 15220 382 6394 455 15895 198 3260 639 5435 975 664 277 16774 678 969 801 8395 460 9163 248 2401 491 38324 68 7384 950 1585 999 3049 985 1738 253 1048 202 7250 30 4213 622 3876 373 11379 284 3251 963 1912 951 882 693 6432 636 20731 270 21524 600 198 696 4093 155 23097 550 10394 796 5648 932 8246 487 4015 5 1741 557 1559 577 7986 817 7928 90 1228 282 517 892 2957 78 755 740 5 762 1480 537 2408 951 9030 977 9249 355 1127 929 4860 -1 -1
268 4946 641 75 208 3627 995 6664 140 4708 490 2159 16 5792 725 7115 187 8454 468 69 435 2595 763 6487 592 11905 849 5794 305 13001 132 13874 386 4686 164 1583 374 11727 517 2620 488 4208 756 4193 125 8475 771 4838 554 1727 165 2538 603 8367 981 148 757 14334 857 2425 292 652 749 1847 9 5889 781 4897 29 3657 604 6383 50 11370 202 762 606 1323 632 4609 706 1279 659 9645 947 3159 196 2672 53 5441 295 10280 155 1059 297 357 709 3499 668 28118 858 1898 896 15543 256 1085 695 864 660 7904 577 6060 364 5203 874 3444 598 12256 185 4090 421 4373 846 13881 278 365 325 753 557 3791 290 1435 701 3000 120 8257 800 5205 706 3803 199 13960 953 108 240 1021 559 13959 86 7381 837 1483 248 1650 425 3772 298 819 659 1940 942 6117 189 6784 355 6327 589 13910 966 15236 784 1664 871 22811 436 121 570 1426 653 1697 935 1225 397 876 888 3280 113 21436 213 806 0 4708 130 1612 127 1953 880 8571 299 809 754 5497 920 17615 181 2381 297 5423 245 2943 215 5067 279 5234 247 8462 -1 -1
269 1264 185 15986 696 1782 477 3290 889 4177 923 610 25 779 245 9859 956 2923 892 4843 169 11143 731 4283 770 2109 495 2207 605 2639 530 8273 893 1317 961 14479 721 1586 785 620 209 5968 830 5451 762 2336 798 17139 343 2720 203 13712 563 2113 715 1904 608 12709 43 3001 399 6217 303 48082 928 4731 315 918 462 5864 438 3309 466 17289 369 13577 287 6719 694 1814 210 127 679 3999 891 12139 513 10285 485 169 92 92 699 11647 0 2134 831 6454 696 2539 661 65 118 1052 329 1547 639 973 40 4516 993 1045 799 1483 712 1970 58 57 586 16677 442 3640 884 13595 831 5513 845 1173 171 1815 428 724 757 3901 400 38 538 2328 842 9852 896 2550 659 2321 846 76 969 814 922 814 457 10559 315 6740 434 5243 493 23729 128 20031 980 3206 240 143 680 21637 664 8745 65 1604 730 3209 935 5111 542 11314 802 11207 345 7715 162 2438 817 8280 3 8899 194 13653 819 2134 195 784 52 22862 586 674 506 1622 -1 -1
270 5834 5 369 740 6081 557 4028 274 7989 289 9365 620 7288 555 9696 149 1203 710 2339 611 11918 609 291 690 7193 15 4096 170 10432 951 711 351 911 192 4229 659 1811 114 3316 690 2080 675 2638 761 12777 487 4038 763 201 633 35266 720 877 312 4121 983 3075 550 5213 581 3135 30 1254 265 1874 53 6563 821 16192 654 636 903 7730 372 10254 119 3167 928 10411 384 2042 52 6857 269 1369 923 5502 988 13488 577 1895 429 1199 487 247 539 1187 19 67 31 194 11 728 187 2360 175 19833 602 2093 451 980 819 916 91 9569 292 13433 58 4778 259 17135 514 6150 890 11221 524 1248 133 3257 928 2634 417 1520 460 6394 347 661 805 1637 302 8020 904 1035 273 1102 309 1786 773 581 784 4746 659 2722 960 5636 685 18312 158 11785 523 6836 397 4270 815 827 455 74 159 9240 429 1105 854 2396 268 1696 193 572 7 19310 401 916 800 1646 161 995 412 19556 644 11012 917 1203 2 19206 289 2011 330 3328 64 1325 997 4443 337 12842 790 2941 248 6989 406 7116 290 2459 879 3377 692 1016 594 8417 807 3381 287 945 949 3301 199 4820 276 2740 -1 -1
271 949 485 7259 965 4578 25 4775 933 1689 811 4599 325 4390 871 917 749 5545 203 10012 524 1348 937 1822 130 8306 729 2701 794 8004 367 6859 355 4754 105 3835 721 2467 863 723 107 666 128 1618 364 8093 411 1458 957 193 592 165 384 10955 506 9217 85 1275 834 2461 99 31993 992 2630 214 767 951 217 973 1607 967 944 445 5111 451 1816 854 3888 247 603 107 2371 365 4560 337 6690 185 2881 126 4878 47 3405 23 8111 422 484 298 354 724 7452 399 10693 732 7370 896 18570 284 1643 911 2467 895 5849 917 35 321 331 768 8149 817 1273 759 12219 773 9373 436 3829 911 13014 110 20748 585 4136 710 5341 293 72 36 3024 562 7531 334 5095 352 1383 11 3810 833 20855 947 6579 650 16463 708 4911 716 3489 275 1877 754 3161 309 1645 420 7287 285 1645 8 9488 553 582 680 601 9 3269 491 71 442 810 58 636 49 6879 303 851 972 15907 596 6836 977 126 559 3014 464 4927 304 5199 177 8912 289 1786 267 2480 319 3182 870 20010 107 3572 602 792 943 1443 90 579 780 2619 181 6093 141 8892 528 1676 328 6852 705 21172 288 647 547 537 565 2755 182 252 409 9986 855 9418 -1 -1
272 264 26 235 754 15211 593 2924 988 2142 400 14740 548 5855 768 2954 405 360 977 1802 847 12988 668 10869 37 6002 272 161 268 2504 746 4809 429 2894 395 6052 210 3095 39 9762 736 5603 201 19556 572 10546 555 17301 435 1824 144 1056 932 9386 280 46 344 1278 111 2042 355 4339 464 3562 938 12893 432 7603 526 4464 4 6858 899 11425 570 4003 794 11005 506 5460 101 16504 304 5638 795 4613 677 1787 162 5093 592 2787 953 4560 797 92 678 4699 819 5917 766 26517 712 2996 805 12784 745 9549 184 768 461 3728 788 2404 832 10565 244 1443 270 8176 467 220 722 4535 182 2220 227 931 424 2295 384 5948 345 11721 389 570 888 4607 422 8951 705 5736 846 868 648 2760 966 5647 612 695 771 3326 407 6636 25 2934 437 3069 209 696 663 1785 627 3034 640 5953 208 4261 213 1024 498 650 500 7199 343 871 733 7734 596 15351 213 4804 808 216 958 1267 649 9853 919 1657 724 15187 683 5985 376 6552 104 66 535 4219 426 912 246 5552 892 11234 776 1787 889 158 239 1018 126 298 787 3366 299 13365 267 100 134 506 56 9840 323 2577 -1 -1
273 5309 432 4277 584 1732 342 18189 337 8469 98 1508 188 2825 162 3279 811 2769 959 301 476 4481 428 4521 58 499 93 7001 239 348 481 973 3 7195 869 2372 956 3042 351 6992 920 5944 806 1389 875 10255 113 7334 758 12544 579 1757 647 2402 744 195 614 498 845 11328 838 2283 77 4610 601 10083 733 2450 313 512 913 1128 818 121 904 2027 423 2582 696 6841 597 10839 600 2623 902 11887 19 489 748 7995 10 413 896 3592 300 3249 171 12552 580 3588 383 10662 95 508 142 2354 156 14987 122 6171 251 7169 403 3287 529 7615 592 1899 158 3518 725 11774 0 4837 125 6538 651 17909 353 4605 952 2019 315 11547 117 9685 957 2185 681 67 390 4061 632 939 526 5630 548 1520 894 5459 959 5295 681 2581 187 697 135 432 637 2348 147 33 615 3501 968 4150 491 5045 918 21089 33 14792 506 15241 701 5873 869 1843 375 5738 198 10921 415 971 461 4037 413 22982 650 3583 597 4756 876 5654 239 10340 386 547 357 1221 869 2939 201 1494 383 4769 16 12248 367 7431 578 9972 99 25024 526 5253 -1 -1
274 1184 347 10825 603 1838 565 9742 216 420 551 2243 576 236 497 19457 757 3854 434 920 93 7453 19 15859 484 3796 586 9866 426 12403 624 2138 106 5682 846 4684 620 9279 59 22566 897 1974 496 25991 41 6076 951 4234 746 791 691 12076 761 11001 881 1630 361 22966 402 4990 939 637 802 1352 804 1650 902 4143 783 14525 727 4507 793 3972 186 3764 229 3315 232 4565 511 519 315 3368 278 14857 930 296 477 1840 43 2951 481 2339 315 2229 146 1184 518 983 497 3522 201 8394 786 1627 485 46626 770 13926 863 2611 582 1274 219 2970 653 2987 68 1206 923 993 391 4742 527 646 49 584 618 1793 111 6953 846 829 140 24689 87 1761 151 2212 622 3603 912 12411 56 5631 864 2410 171 167 795 5145 259 5032 43 8784 160 12442 175 312 802 4375 906 1553 867 7325 917 6879 250 8506 837 4617 511 15768 671 1125 875 745 116 2016 405 522 336 1345 422 635 795 7405 10 958 12 1714 144 11728 61 2334 904 3339 409 1631 751 12123 922 2212 771 5053 -1 -1
275 3412 115 15581 542 7236 493 5019 712 1197 466 4596 465 4656 233 1693 326 35015 971 893 695 2448 102 4406 833 11649 442 15178 834 2991 330 1540 818 1307 695 979 815 971 888 8871 598 9832 719 5452 588 1848 816 5380 473 15214 5 2596 17 3715 49 15291 172 3449 277 2763 197 35844 186 1429 331 4010 70 14960 851 2044 764 236 827 16396 145 3157 676 88 353 2729 416 406 44 7118 720 20189 93 1434 24 14414 342 2802 134 1494 161 9282 605 8835 617 903 975 4356 807 6282 460 6563 638 62 234 3101 968 14641 257 7550 802 200 916 6594 966 6648 337 6786 992 2526 27 3374 152 35 833 2831 358 4098 775 7570 261 2185 278 3165 392 205 771 2423 172 186 905 17799 963 588 980 11299 171 1716 778 4413 936 7565 698 206 589 2056 518 8574 44 2447 6 458 877 15734 241 20230 463 4727 784 20239 930 1761 176 12364 162 3178 497 714 240 9888 84 9812 38 2889 383 420 988 4516 727 1067 876 251 -1 -1
276 12809 381 11284 150 250 88 3383 24 1105 561 2144 686 526 156 2057 613 15773 513 1050 28 14396 243 4543 414 7346 909 10404 179 9384 340 2170 817 4244 917 4846 469 133 544 1803 816 5512 789 1330 456 18363 564 3035 529 13041 390 1941 850 555 436 10824 172 2275 753 409 985 4907 952 3923 101 2431 581 6467 176 1241 799 270 200 31283 587 561 225 3733 392 7499 450 2250 993 4926 243 1348 244 7014 944 557 356 18229 386 5680 799 5505 391 14182 915 21928 955 4221 185 441 358 15735 529 5970 77 3634 68 14956 439 5897 566 40 890 5127 816 7195 340 9262 11 107 320 5671 722 777 478 5395 484 4687 601 3962 372 643 586 473 680 316 460 17822 55 12930 71 4379 199 647 629 2223 131 14915 750 635 816 10808 784 4082 694 1902 677 9692 706 7577 32 14338 630 6521 104 2733 637 2244 212 12332 716 13090 726 3393 913 9993 283 8060 655 15022 622 6105 970 109 886 12522 -1 -1
277 3929 3 29745 289 8630 26 4462 340 2488 253 2518 709 30759 335 2930 970 2382 732 12653 85 11617 95 14 214 408 215 1287 765 957 157 2486 795 3074 548 2282 248 10023 24 11127 537 3277 82 1625 638 379 830 5925 217 2565 960 9566 607 768 591 1529 956 1315 89 539 740 5541 679 4618 894 12341 666 2306 890 914 145 4009 693 5157 739 8170 985 1036 248 10004 79 10289 770 8602 623 4784 228 60 673 7762 950 15020 738 9321 32 2728 862 2030 709 4625 733 24341 196 8867 494 7309 637 3350 301 4122 596 3263 985 319 58 3219 641 7524 839 4491 176 7888 118 1184 786 6598 809 1597 124 4858 49 10031 811 5496 127 25351 403 392 720 9123 605 6619 364 2681 464 7944 585 8816 634 2040 105 3740 987 2234 874 29352 785 829 962 675 242 9953 646 1459 377 681 8 6599 701 792 910 4392 90 203 218 4672 562 7318 591 6359 596 2291 919 1733 242 3109 806 7968 433 962 137 24040 306 2964 557 5599 107 1689 370 2155 403 5194 688 4451 -1 -1
278 2077 11 1072 229 2474 978 462 590 3275 714 838 856 45 985 4372 833 9782 998 6222 428 2050 593 79 409 582 471 3972 158 3299 465 1999 24 4593 806 6939 764 3599 693 2716 233 15035 689 3509 44 3135 246 7331 821 13581 656 6872 556 2514 977 3185 6 3072 12 15361 175 1315 9 1598 680 433 508 8448 289 10896 518 11910 60 13912 968 1640 253 440 623 8075 956 15195 765 11841 348 9847 695 407 601 2074 949 5018 85 3586 586 1886 200 802 337 4518 424 17924 585 3783 675 1029 493 2434 539 7125 445 9340 392 11199 373 12031 338 3405 193 1362 54 1415 961 29 966 5617 381 10186 686 11836 976 7061 730 5811 627 5829 800 3340 349 4800 428 15560 137 8865 676 15021 32 2871 855 3406 456 2569 969 3354 611 3551 940 38 86 7688 701 6213 504 2235 179 279 34 10951 138 847 880 23492 16 4535 236 3465 504 704 731 2618 499 2450 481 1262 484 205 57 3840 123 5146 286 2523 989 15953 546 8624 82 3934 379 17212 562 11993 352 1019 954 6825 638 1946 321 577 394 7495 498 10501 309 4486 -1 -1
279 93 962 2864 567 2176 556 23102 934 17658 803 6996 640 15954 774 1622 586 7389 44 1095 58 814 192 3969 569 3700 151 1021 51 10883 842 5791 748 2193 294 2836 250 201 299 7997 551 336 913 213 672 14847 874 22994 601 303 678 12020 634 6552 561 1884 140 9714 889 8926 830 11721 32 2664 436 826 824 3359 334 1086 128 2371 875 3436 447 516 291 7942 780 1375 890 27726 892 9419 44 4495 983 607 594 6429 480 4352 268 11166 118 1679 637 23849 174 4158 841 158 402 3024 211 2263 456 16836 323 6 18 10037 404 1639 683 176 876 130 165 1323 76 3797 707 7699 977 2479 147 5736 185 9808 368 2020 688 14918 388 10855 224 1686 999 6162 213 942 187 2672 386 606 288 11113 348 1878 559 1813 67 10134 589 483 78 6153 119 1385 714 359 269 5325 866 71 633 573 776 10547 211 125 987 6075 916 2348 594 178 154 4332 621 2008 947 2900 47 152 292 14160 715 3523 855 6567 816 3293 313 3168 993 557 769 4859 90 15037 687 4101 839 7475 579 8062 935 155 120 4584 689 1197 83 4933 506 4523 96 11582 -1 -1
280 3065 662 15934 653 64 22 1672 159 29230 592 2777 550 1947 260 8524 91 3325 925 7386 283 5813 186 885 661 10025 911 20804 474 8530 711 2149 159 3977 636 3987 535 5866 645 657 266 2364 393 832 303 2940 817 449 838 16074 127 2239 758 938 262 2228 731 7239 305 8031 584 3647 223 2297 77 5718 874 5829 215 7129 429 4228 357 4417 597 3365 604 16110 142 1503 226 2846 258 10756 504 717 628 3413 592 1021 509 441 909 4960 431 1577 991 7169 551 2405 405 6100 793 253 871 1274 586 9223 925 6073 637 2631 19 2380 211 818 697 3743 152 5478 60 8715 462 5275 974 1356 607 2310 995 3278 717 1622 568 600 211 1167 844 18389 828 10076 859 4269 124 9988 162 1959 307 5618 188 1950 899 367 571 7463 671 24803 835 3344 207 6226 591 8949 935 2797 747 18475 991 4343 565 9330 6 5137 649 3923 808 4507 102 596 744 11826 831 12137 157 18212 435 1734 113 1234 218 3308 891 9149 163 13414 570 19771 370 6293 914 9166 394 6134 906 2641 -1 -1
281 1503 333 7378 379 991 725 2912 965 521 449 5079 32 5620 216 424 774 3094 154 7667 503 14124 716 19620 195 743 865 13974 933 1870 936 4872 921 17370 248 10358 752 8824 129 4483 394 3888 431 3995 18 2055 351 7523 381 454 356 11664 818 813 692 8104 14 20495 982 16705 523 3307 686 5960 241 5593 592 22539 162 13735 643 8805 796 453 937 16627 363 12273 411 3142 888 283 814 11934 612 2746 345 6590 263 14349 353 9508 582 6265 508 935 293 210 260 16029 187 4407 308 6742 284 470 958 4291 103 11112 483 3470 629 7066 451 2297 189 17209 761 2806 351 9830 350 11649 599 2907 939 8837 627 3434 859 1485 489 64 612 5669 60 1350 846 1066 697 6172 774 2281 18 2137 598 2371 616 332 510 5750 691 2978 976 2990 869 5001 196 1111 464 7469 675 7549 843 7002 580 4130 417 1782 614 1194 235 2667 754 7101 761 7711 830 4911 91 8355 394 380 717 3484 38 4801 116 8272 94 796 203 784 973 15249 -1 -1
282 202 805 2970 511 87 551 1293 695 3127 414 1207 603 3103 275 5435 984 66 902 9436 277 15742 56 2871 519 2253 311 4615 669 739 33 6961 50 7253 713 13368 689 2702 488 2056 443 2852 596 666 317 454 205 3229 178 3519 582 20886 80 5301 832 662 185 3620 461 2982 617 3951 616 10128 553 5013 335 3449 936 10862 995 3542 183 4444 217 935 716 15576 229 16731 916 213 846 2214 625 576 634 13580 553 435 718 4372 671 3205 783 15119 219 1171 629 858 599 968 235 1890 125 3285 752 6005 156 1953 240 16115 776 5320 558 3722 254 5505 264 966 507 6818 47 1066 676 24519 248 2950 631 1775 375 1519 154 3207 968 12291 723 5740 490 17569 791 113 400 9399 441 24319 362 3589 209 4334 337 1631 700 10758 623 3824 488 12203 202 8490 607 2778 807 11715 823 661 837 5328 714 32692 563 5282 494 6846 247 18045 908 15384 584 19344 365 5644 852 22143 481 3605 92 2120 -1 -1
283 1861 845 2088 407 1782 335 1491 311 3744 932 944 656 4540 292 1507 321 2601 126 6892 145 9206 619 5133 859 17510 526 1959 731 14792 38 9338 996 8504 928 21856 28 2175 554 1380 130 8832 801 1840 723 17231 114 748 240 5023 256 3241 893 1858 434 13299 396 8654 340 1650 84 5072 478 4445 330 4714 658 2246 539 6930 751 8821 917 1853 926 15625 413 6625 636 18991 263 19430 608 8675 699 5407 817 16287 445 2558 865 122 628 3407 178 292 41 3842 500 3023 475 3809 462 6428 591 17585 289 6762 215 6435 674 570 191 4705 812 4431 962 14030 64 30268 254 8160 771 2765 869 8030 180 8907 417 11663 17 2951 191 191 661 18197 29 6914 580 4121 970 3051 99 229 968 2066 217 17040 793 8913 501 3101 772 9275 895 1772 238 931 354 3242 398 2364 413 5388 168 7417 810 13103 181 5178 101 3520 136 3277 105 422 163 877 823 4714 160 1485 795 4426 266 978 904 7415 549 2390 -1 -1
284 2606 233 643 930 1729 435 9372 531 94 14 2465 843 1546 268 780 854 80 34 1692 506 2501 976 15582 974 2532 254 1603 249 5285 341 1621 110 13842 507 8017 394 8373 272 19194 514 8719 722 5816 363 2599 718 2311 935 1128 297 69 260 12650 811 25787 411 18331 75 11989 929 12711 723 7896 241 1169 306 6868 872 16183 234 1259 395 32 160 7645 368 581 626 9924 212 5542 62 7457 97 3327 291 9213 576 17148 661 5347 503 2 677 10299 95 7474 174 2175 637 9889 83 1332 802 4079 766 23490 293 1696 877 8861 281 6191 569 2385 894 3026 346 173 697 1660 494 4349 741 2484 879 8720 895 3618 618 6784 180 937 461 12515 293 35 468 1049 480 5198 286 1880 231 5548 491 3355 714 11590 8 3381 64 1513 551 6610 732 5675 491 4102 539 3135 694 7114 286 5015 852 10350 550 7038 36 12400 76 2099 429 643 78 23642 605 394 728 9620 975 1897 333 1847 18 6987 857 2649 776 17610 415 12765 120 917 -1 -1
285 23715 665 1664 872 5341 952 8623 885 344 633 2843 543 500 376 8943 646 9453 865 8257 131 1708 178 21345 32 12399 732 930 1 1123 986 991 205 8720 210 1121 674 13482 689 4001 361 6126 974 260 441 985 186 1766 557 1186 480 8137 738 3844 588 1729 565 16977 47 1563 327 17800 441 1046 476 1858 882 12552 420 11984 641 1333 23 2348 400 5334 781 876 877 2141 819 3618 533 2117 988 716 151 12563 116 3379 406 13049 590 5231 793 8336 685 2237 725 1328 417 4873 757 2590 483 21910 828 8561 50 16803 177 286 685 7745 443 1369 223 5384 552 8767 50 5151 928 5932 43 11171 420 1900 390 1075 55 690 619 16162 917 924 296 9237 705 195 744 165 733 1168 799 2564 749 979 355 1709 173 1377 798 2924 700 1818 217 5471 717 4749 773 14712 309 18675 367 1657 173 3827 519 89 319 608 912 20736 333 500 537 4110 985 6656 726 11320 986 233 98 3235 913 4397 361 14187 673 5778 949 360 956 404 752 19713 76 1477 489 480 196 4421 35 13025 871 6752 34 518 -1 -1
286 6163 173 5520 72 7217 135 974 129 9164 204 5387 867 2100 828 7494 891 8819 302 1968 892 2924 298 10129 250 12492 563 5297 527 6486 9 864 585 3968 288 1317 476 909 499 3160 96 7753 550 6520 333 5706 399 4938 546 4198 948 6067 388 822 45 5971 901 5140 175 1248 742 4788 595 5651 37 9975 333 14119 723 143 738 269 664 2110 672 9295 979 1237 273 532 593 2612 374 5014 679 9287 331 5071 44 20 518 14788 71 104 924 17277 901 16469 345 6562 886 9834 481 1746 39 51 980 23 939 2191 901 1535 757 1340 885 1052 695 851 642 2959 754 6234 581 13714 255 3317 371 174 725 7764 172 1159 799 14136 294 5284 885 8903 777 9058 380 1846 510 32583 104 4996 575 11321 15 22677 818 575 176 8479 308 6938 946 5828 940 950 795 244 490 9573 677 1921 178 4535 722 6134 272 231 189 1236 677 7582 976 513 715 1306 388 4424 845 5006 427 10029 724 320 919 4776 678 1910 697 22845 584 412 858 1986 800 103 535 1231 434 234 724 835 714 5143 269 2265 133 2991 40 1741 798 70 341 3562 587 102 650 595 152 7559 278 5833 646 3247 356 2356 830 11908 59 1041 -1 -1
287 5483 588 7499 462 7911 153 1111 840 224 541 12217 676 2827 599 5573 807 5283 883 8430 900 6023 938 4036 386 5464 990 14010 784 4872 455 2182 892 3533 74 4501 533 2641 528 2295 398 3497 883 1990 468 1900 689 1537 660 1571 46 1769 940 290 551 305 157 4752 890 535 412 9644 113 1373 115 5744 489 2601 131 5555 509 952 631 15708 899 1375 736 3439 925 15490 237 19858 351 1209 886 1291 924 1321 846 3395 532 10105 775 5206 841 5950 255 3470 813 1314 239 11759 493 3693 803 2382 883 9936 327 4493 506 5569 86 1768 26 48 699 3477 676 6033 115 3226 847 8956 452 2049 188 934 149 4929 203 3830 894 3889 672 8763 449 213 136 2269 40 4408 551 3380 838 2850 728 6575 664 2083 692 28027 113 4910 401 3292 283 20869 916 2579 381 433 139 1799 506 3460 483 4905 742 26739 50 12201 441 6665 10 230 799 12218 249 8702 846 3644 189 5242 841 10023 663 12140 494 7839 85 31646 873 8330 675 1040 802 7463 856 4072 570 12537 436 268 354 7868 359 3542 -1 -1
288 7 865 419 498 20131 160 9365 138 18 971 9527 285 1146 161 8492 100 160 960 549 441 3682 332 3712 365 2303 970 2802 282 17920 341 11758 181 1989 620 1259 193 1141 21 30996 105 1214 713 23223 635 3994 196 9507 415 2481 928 17667 657 14109 336 10987 439 2817 192 5105 614 4102 446 9493 175 10236 147 2304 808 10058 453 19277 254 3683 470 2000 582 14757 685 13202 496 2148 839 9113 917 6964 287 632 419 6291 666 3082 269 633 935 9909 198 1893 760 1837 276 587 717 1782 913 11658 83 6358 350 3985 171 278 384 2689 145 10195 720 2658 709 6675 310 4520 396 4365 751 7671 820 3830 721 2086 920 1542 644 6457 981 2857 412 7047 50 1245 218 5 917 8460 392 6403 911 2134 11 718 693 31548 642 3292 354 6881 437 6986 320 3349 790 3414 863 9607 999 2567 441 397 891 1382 559 435 782 6665 360 2989 831 12646 383 2231 809 4779 48 10093 941 6267 451 4856 959 1633 611 4278 694 12666 117 598 -1 -1
289 936 623 5125 62 11572 921 4290 740 16004 88 11466 625 4734 434 7772 994 948 891 1750 174 12436 608 7699 426 3015 719 8375 317 394 871 997 843 1062 600 11914 972 13634 683 1589 386 11875 951 8654 700 2925 527 4232 585 11210 418 6868 328 3145 497 12337 480 15965 880 2387 122 2124 888 288 423 5009 341 4739 20 25 761 7190 209 14783 479 2143 942 3547 693 11298 958 3983 515 10759 533 3642 574 3085 768 2323 530 239 625 4325 283 3397 752 2824 851 6876 3 4713 456 8214 877 1379 923 664 507 2009 984 15994 872 2949 517 1245 276 2091 523 1616 358 6719 295 10315 417 1199 308 4951 395 7300 390 542 614 1547 160 12357 282 16694 464 1728 98 12330 676 4161 744 2151 969 2541 376 4400 853 8030 320 11129 238 14995 757 8417 366 461 226 4319 19 1788 325 5633 172 3222 80 2845 754 5990 496 3456 689 18792 553 9448 747 5314 931 290 526 356 889 8090 34 25390 541 4734 706 7846 646 2448 466 927 727 5674 972 7254 937 4700 -1 -1
290 12033 25 782 415 994 696 3437 267 177 54 973 336 4242 895 2551 554 1345 415 2215 309 5965 508 3479 466 2675 614 4025 471 1896 290 1974 205 3019 268 2588 584 8816 607 10584 871 2888 887 6028 848 11826 190 1953 278 2155 10 2242 893 6885 924 10155 847 249 60 1612 625 24303 463 3559 109 6791 287 5965 47 3250 921 305 621 21312 298 8302 328 2511 871 9185 65 946 31 5976 834 169 93 355 983 1654 304 18949 61 14935 840 13479 461 47 538 6217 341 1618 893 5612 545 245 38 9181 272 368 857 14777 951 626 800 4647 642 3306 595 4314 903 2265 433 3648 142 11708 954 11349 255 7808 615 5224 427 9557 827 13043 439 21366 641 5 225 2723 605 2828 623 2025 634 6946 540 27744 278 17908 249 1592 545 913 57 4031 124 18862 498 7388 408 7209 389 6080 647 1737 598 7734 748 2063 144 11897 245 1430 552 13204 670 1329 671 193 665 41590 134 423 645 12925 -1 -1
291 6171 766 4525 17 10609 821 3026 959 8744 641 1917 531 3047 466 172 508 813 397 14050 428 100 190 5506 789 1898 742 6566 900 26977 474 17335 206 4965 765 1922 709 13678 702 4853 300 2844 224 22879 189 18343 922 4037 469 4723 904 20859 125 939 611 642 725 22623 422 522 352 1055 190 7101 963 22441 888 2435 54 19362 934 2598 489 18485 586 12855 624 7528 844 2945 859 8445 557 7302 233 7810 435 20442 453 4308 416 4324 579 1733 678 6535 560 10759 303 4189 276 194 889 5737 67 988 276 185 745 9888 242 26068 22 8623 806 947 788 1148 930 522 602 1748 271 21876 650 1468 464 550 344 15 867 13617 920 5307 104 4451 784 8480 137 2359 768 56 649 3299 258 4927 818 23787 696 1869 748 4205 10 1388 57 11308 281 4622 183 5765 870 3238 749 2922 375 9933 -1 -1
292 5961 361 14721 294 4049 259 1522 52 11150 760 1022 252 14612 944 6106 419 6546 210 1585 794 920 327 784 571 4056 583 11466 659 9532 181 268 823 1321 947 1288 522 14689 392 1965 219 630 152 2000 35 7718 696 9349 656 2268 422 7614 16 8435 905 77 142 848 101 8758 242 2101 775 4174 853 3724 89 284 483 9142 69 3074 776 1883 308 4012 324 13423 640 4408 696 416 424 13892 789 399 340 5171 908 449 295 434 308 15305 700 6843 779 5706 25 1794 91 9460 698 4886 8 4539 912 11612 965 11695 32 4749 467 4759 761 10905 545 25529 179 796 42 9476 332 4386 517 4314 447 6321 523 2219 543 6152 282 991 697 1593 925 4080 252 3309 376 7951 703 5425 261 10196 967 5218 910 13832 919 1714 791 9239 510 7266 814 4678 777 11195 144 2672 79 1604 996 7657 352 1218 573 7996 126 3220 551 4020 280 530 663 6477 912 14935 235 2055 813 7207 607 16836 67 6505 813 1476 678 12103 955 8346 672 2894 699 2192 622 4274 253 7151 506 134 697 262 124 2333 445 8828 -1 -1
293 592 738 880 162 4450 808 3918 319 3799 675 6311 912 3104 809 10248 872 897 726 730 194 1516 576 12350 44 2525 878 573 238 3512 617 21680 118 3393 454 6503 854 25726 662 7116 194 1021 744 1654 879 3247 896 1503 764 464 109 1299 55 1266 567 4768 120 28027 936 21396 448 16343 530 9849 801 437 926 4048 566 5538 758 271 513 13520 579 2246 901 1519 132 2076 855 4196 554 3970 682 8205 953 6069 734 8699 716 690 978 6284 59 807 750 11232 996 13713 562 666 695 3119 205 7060 561 1078 41 17738 709 6132 897 8889 43 13401 718 12993 456 1427 181 1545 515 4311 350 7668 666 38 967 3688 985 1785 854 5957 906 5933 985 534 965 4038 317 3925 804 18619 508 27131 819 7071 636 6374 672 526 389 15287 194 546 895 10 57 4266 93 36 172 5696 840 6837 421 3090 841 12446 740 24710 474 9686 367 421 813 6221 740 4607 281 2514 354 730 839 1616 77 5138 17 4604 202 14380 -1 -1
294 2140 321 10773 282 3730 163 24925 371 7460 970 1997 817 1880 239 5016 16 3252 913 6215 718 6916 223 1398 262 10484 921 4227 559 1718 577 10936 934 8964 235 2371 41 3746 424 6834 572 5870 550 889 492 5146 434 935 143 287 314 7416 890 3699 950 10092 426 9578 939 1289 136 1538 949 4184 630 15896 53 23775 390 9356 5 7024 225 667 404 14469 953 2943 129 8526 33 197 212 444 169 357 451 4442 603 5323 846 3273 65 17974 865 7746 866 16378 101 18284 419 10258 858 3247 127 7288 277 9825 602 4055 172 6440 512 7431 86 14497 430 15834 220 1933 659 2087 827 21 86 11905 285 20174 202 2693 267 2288 595 7081 842 7424 785 1964 865 3994 599 380 402 1713 49 8254 843 7475 44 31 508 28 823 5705 318 38166 635 635 429 5386 613 1781 841 2043 408 10506 90 5760 232 8347 418 3552 986 83 250 7862 135 3045 539 4518 320 2972 851 7844 -1 -1
295 5734 544 1485 557 2916 357 5312 799 6438 898 5996 25 146 861 294 573 176 432 1922 855 4675 725 939 857 12510 621 14274 994 1090 366 5441 784 16745 585 2304 110 7458 837 3588 769 666 326 469 670 2650 197 10096 178 10727 501 5457 659 11422 645 7299 307 5263 995 1108 674 15747 163 3049 918 4995 379 5065 162 11001 622 20163 44 1578 145 8235 62 12083 292 12529 259 8380 509 7616 308 6609 280 8311 988 14862 329 3958 76 18593 376 1268 759 19151 642 1702 228 9771 710 352 774 1065 84 3735 678 1238 237 9 949 1072 182 1431 220 7460 467 10968 991 12382 277 15074 631 2781 104 13617 317 1090 830 19099 885 4812 493 6802 156 6311 915 3331 202 3898 422 64 516 1536 792 12679 97 10262 87 396 712 3786 635 1419 167 5112 121 830 623 76 128 98 693 9180 339 1444 806 8965 599 10854 675 884 131 9700 504 7044 690 8123 941 5325 289 4670 559 14057 958 17141 -1 -1
296 793 799 11329 889 1242 708 12075 528 3743 251 1379 299 2393 232 1449 652 243 344 537 327 10438 234 6243 966 14771 831 2549 182 882 52 3791 857 468 697 10173 918 9272 980 2919 757 3646 251 5468 639 1800 917 2226 25 691 989 2248 430 6605 14 5352 687 686 244 15626 688 4231 86 5952 147 5374 31 1157 516 13627 300 49 95 2970 561 1001 50 14630 84 2603 186 5614 921 4086 246 4311 591 5264 611 10707 745 2611 934 3534 377 8856 178 2668 529 12440 662 3791 414 28590 92 1662 476 3213 834 819 185 2916 519 14317 216 1279 138 52 577 1623 398 3527 388 8831 488 15669 448 4828 269 6925 64 8250 681 3155 798 6724 837 18811 711 1457 540 8387 598 4011 473 4818 646 39557 68 3554 118 239 227 3492 749 13817 337 5145 421 784 301 12901 131 3245 30 2795 446 3804 171 3768 803 7010 507 8821 239 1201 182 12336 196 247 891 3591 139 24431 411 430 60 11853 932 4895 642 6974 947 104 833 1498 815 605 982 665 634 15082 -1 -1
297 17946 816 2904 216 1104 51 16275 535 16847 742 2598 769 10011 47 12268 343 12065 743 3417 403 5769 137 13775 418 6009 310 158 93 5148 797 4584 71 2084 449 4204 175 12274 532 1257 889 853 922 3472 830 4223 733 2204 429 4846 802 3884 837 1304 660 7183 735 1391 751 208 201 7704 134 1763 617 1289 287 12610 202 326 2 3601 83 1558 846 755 266 1459 402 5639 29 11504 164 14950 14 11598 29 6408 682 2353 897 17582 425 9116 209 1574 251 75 61 19611 481 3196 200 7420 991 7932 44 18596 329 4926 702 14298 297 5684 502 6419 987 1957 558 11235 742 7801 350 11027 198 3714 966 12132 563 3795 281 2825 586 1827 514 9350 86 94 772 674 631 2993 380 2068 315 21367 235 13961 832 6695 680 6966 205 16961 106 2327 89 7072 33 1765 837 16914 717 3512 706 3835 254 5521 843 7424 190 768 332 3294 573 1241 75 6798 310 21370 -1 -1
298 8716 383 5418 542 1166 889 583 581 5134 677 1134 965 9599 933 978 609 337 110 1282 818 17001 50 6399 427 1789 825 10760 974 7547 484 4175 222 4927 219 17013 981 4364 970 24093 438 1405 918 11810 581 3956 884 17872 657 3650 37 2397 403 1704 233 6108 42 6647 584 8589 217 1173 133 505 422 6122 961 7715 591 8385 569 3056 814 3291 784 3266 631 992 485 9111 781 6438 423 7820 511 4251 198 5665 28 7529 664 941 946 10441 715 11923 596 4935 600 3848 329 473 593 5544 529 15465 627 3650 697 8232 451 56 436 3691 55 19826 967 17154 882 4094 98 3833 635 1580 161 13203 298 13740 498 1910 921 43010 219 3043 634 2921 493 8726 499 364 607 6452 489 7337 571 10337 523 7198 714 181 439 3873 806 83 79 13667 123 13966 106 3454 642 11319 543 2995 133 701 831 22023 499 388 362 9594 19 9269 374 2256 -1 -1
299 409 253 2424 26 1750 385 2468 12 20089 799 7131 889 6063 873 10063 548 16459 200 1318 907 9912 987 4269 535 1135 926 7706 411 4854 496 7817 495 3896 227 1356 328 6122 122 8986 265 2121 190 2510 273 78 504 2305 72 6961 917 18089 671 7457 409 1342 16 2187 840 9307 43 8 255 8767 791 13115 266 7271 389 3611 897 220 111 4486 214 18313 265 4883 207 14767 870 1999 989 3771 621 10234 208 2759 280 786 200 6009 584 2863 407 484 403 1900 211 3177 672 2201 655 4471 527 6694 411 11383 824 13722 649 3413 938 7318 551 680 509 3677 870 6461 833 8122 340 5433 708 3528 87 10654 42 13025 471 1885 413 3870 572 18339 396 7717 509 2090 718 1170 534 1146 254 1106 823 6603 631 8852 105 1423 39 18350 900 1302 394 33 837 2244 61 6499 51 59 262 2106 616 1697 962 1062 354 75 589 3551 857 686 425 56 126 433 66 3499 929 14487 525 24786 209 3662 403 6564 611 6315 828 1756 896 9392 372 807 273 22527 944 16244 373 10133 -1 -1
300 2537 8 11303 511 11049 81 16167 134 2982 57 12443 224 2869 590 3920 1 5902 278 1767 620 1189 192 4868 110 1554 185 6303 962 1858 74 9974 777 5285 439 1730 875 4364 177 5985 452 774 686 2408 157 1780 249 1984 444 8550 256 10881 814 4855 622 891 801 11978 708 16194 296 7071 366 8464 710 10622 617 6110 301 19782 505 343 310 16707 536 303 523 1107 464 2211 130 1501 336 327 41 3479 213 2548 823 2219 300 663 506 13713 853 761 928 517 888 5518 404 4587 670 841 185 5870 453 22398 668 2750 801 3381 382 7466 504 3049 125 5197 872 1051 878 4798 45 4735 20 14046 11 7618 77 7594 695 989 942 3197 206 19693 532 15 542 9171 242 6338 552 17619 638 189 499 611 370 6207 80 2309 378 2280 141 9535 718 7755 538 1937 788 2783 345 24084 583 8591 584 6192 602 7717 760 10928 158 4753 198 1395 807 4457 204 9617 60 7942 897 2841 446 22507 72 1785 379 2642 482 14971 459 2923 538 1694 -1 -1
301 4892 79 2796 695 12695 860 4139 309 4248 356 3012 797 2829 924 6088 45 290 375 16233 723 26272 291 13573 11 1202 520 2015 870 7394 427 9424 966 4312 395 5108 369 19996 810 6895 690 10294 955 10044 787 9958 486 15083 153 2824 158 3674 204 6437 138 11359 702 240 16 1274 849 9004 573 3803 902 2518 104 5652 818 5830 902 3305 828 9467 769 1796 937 1520 391 1812 104 17906 783 13326 828 1849 178 10526 544 660 310 2298 120 10471 519 4845 715 2604 75 4515 333 6987 494 1592 906 26861 367 11451 420 1682 846 2973 950 9134 705 1370 226 6548 542 6278 537 2964 960 9016 58 16261 81 5945 580 1411 599 1029 197 17211 443 1085 642 3343 828 5625 161 27365 387 890 503 13244 348 23691 199 10693 358 2607 162 1257 388 2899 84 615 757 56 509 511 503 5024 88 2630 452 2750 573 6266 321 2870 189 3885 3 1188 756 163 876 13527 380 250 -1 -1
302 1839 230 13481 957 3454 19 14979 53 20261 899 4989 658 13806 163 1864 614 15273 337 34843 191 5891 781 8192 963 12746 691 6233 976 7600 304 43 58 5524 547 4369 790 4340 67 10100 839 4156 39 59 428 5076 285 595 496 990 637 259 966 566 820 2347 665 5015 48 233 231 17199 661 8268 920 2178 972 1286 63 2455 42 9093 773 4965 828 101 906 1798 962 118 39 4358 443 447 29 8049 417 18482 217 3104 594 2688 977 8886 91 687 759 5184 443 21665 331 14086 632 540 796 1274 149 1527 604 3563 948 1812 59 2677 796 4482 377 5028 438 11267 209 28545 938 1572 301 5786 370 160 219 3582 605 665 925 3117 435 2083 64 2942 84 1119 161 1753 457 12479 714 287 147 2055 679 4459 408 22230 261 4024 348 3791 828 3076 56 229 375 1253 163 376 294 6289 586 2548 174 2331 258 3842 729 539 672 203 255 9638 992 12243 979 3206 952 14403 801 6694 501 14220 477 11419 409 3243 238 1215 251 2692 48 3968 608 6218 314 12509 -1 -1
303 7000 116 4506 496 18495 695 321 500 8192 273 5094 979 3149 682 1403 577 6828 917 16633 407 3994 902 5950 722 6397 584 1766 725 7429 963 415 891 3543 589 14823 69 25262 376 10805 903 1570 181 5786 583 5812 806 5113 346 3085 501 2507 973 2299 516 2134 782 748 447 8402 498 6426 793 4016 925 3672 551 6656 106 17323 819 7741 391 16303 740 25893 666 121 520 7801 176 830 989 4375 773 11967 543 5491 488 14797 779 1272 429 2843 440 974 756 2033 793 6456 203 29403 298 2354 961 10428 115 1381 839 3418 879 629 290 5238 15 3148 687 57 388 11967 935 5447 979 148 348 2461 799 3029 520 1946 965 2155 547 3589 483 3619 231 4697 409 212 988 1683 940 23364 547 7761 706 11268 466 9959 926 6106 338 3431 716 1724 513 8354 897 15639 27 20552 137 4968 566 6015 125 474 706 2439 163 4435 479 9544 733 2883 468 15757 187 4895 438 5234 550 1235 -1 -1
304 642 790 4962 582 6122 786 12455 848 6757 466 1540 961 6992 852 12443 878 7145 921 9654 569 1977 943 1350 90 9978 648 4715 951 1439 987 6510 649 2524 394 3773 141 2530 93 1031 121 169 806 1274 883 3599 981 9438 551 5786 630 33 764 2372 414 4143 270 6236 622 3559 975 549 730 394 889 1615 941 4037 26 894 826 8362 237 2021 997 8102 303 241 399 3568 242 22805 751 1993 910 405 127 6505 171 10804 709 444 4 13321 794 137 375 358 931 6187 111 278 810 2255 112 21153 782 963 919 5657 319 1582 772 8635 56 604 707 14113 333 6253 501 2837 485 1388 805 4244 320 2570 222 6255 352 3135 52 3885 725 1277 781 6143 331 2855 328 11168 58 871 654 3946 871 8701 36 3539 996 1455 824 1990 406 4132 661 6081 78 13098 495 738 364 6157 444 3615 402 947 533 18708 301 12428 863 21874 217 11371 745 1980 173 7351 526 3349 267 10676 170 1727 469 17238 680 308 742 91 78 522 22 1138 969 7807 664 8921 381 1370 790 21184 800 825 49 9476 233 7759 351 3425 512 3042 176 1058 710 1440 199 8922 108 3451 702 15464 -1 -1
305 11721 598 150 892 9023 973 845 433 777 297 5304 401 1509 622 14062 422 18986 970 4575 735 11908 726 211 674 4135 49 1326 117 223 797 16178 294 3811 938 7737 631 15126 67 2577 232 2791 783 1897 456 1342 53 1500 15 8487 275 4614 108 20579 898 4279 902 1824 391 502 29 4474 167 9651 120 7159 538 610 292 2319 869 9250 915 149 848 934 733 4604 168 23967 907 5439 741 3495 227 448 912 1136 929 6450 758 6155 738 7618 910 6465 328 1685 642 10563 526 19377 519 8617 130 18604 988 11798 1 9089 12 15282 653 2410 878 2086 125 17684 854 1035 987 5462 492 612 612 930 927 9509 397 6598 372 11053 473 10127 835 1599 739 12686 660 1395 729 3440 127 13650 354 865 123 1045 196 7578 515 13115 738 6261 152 7487 613 8850 637 9607 629 2717 151 6052 731 4910 892 5404 882 14461 806 6578 637 115 719 2083 541 8231 624 4709 216 3005 160 9174 673 2566 3 936 -1 -1
306 6420 70 3926 408 524 491 8280 642 3911 750 2319 708 100 253 23742 713 241 325 127 395 1086 233 11497 817 4309 91 1763 30 5169 194 2993 86 15679 243 1538 936 4659 830 1849 698 8868 528 353 580 4828 864 14607 640 858 237 2336 316 19332 381 15500 248 1314 611 2140 926 635 905 5081 211 545 207 1576 618 12295 819 2712 453 2217 470 102 449 9678 841 11540 129 7387 123 9909 224 1403 107 14993 434 3005 843 8733 130 985 491 5972 638 4575 779 2105 864 2166 509 12016 234 29053 652 12200 796 7590 619 24387 109 2137 144 7360 131 9095 218 1523 420 1851 286 2031 935 4401 142 819 519 1037 354 12 592 1917 652 2160 603 846 121 8818 577 10093 27 5216 774 2244 511 11716 100 3248 281 5802 989 5053 549 1321 141 23680 559 2049 635 1219 407 25274 709 4062 386 6887 226 5744 739 3557 915 11607 124 10334 320 748 249 8969 664 2205 533 4211 371 3978 532 6904 209 5750 454 3739 283 8627 289 1614 293 3545 655 2832 -1 -1
307 1447 238 3207 324 16150 225 1088 123 4835 573 1224 431 10314 705 412 586 6550 456 623 910 25019 808 8171 268 1292 539 18768 124 122 669 6088 859 556 130 11110 692 8772 246 28956 328 339 695 509 160 21965 506 1596 26 4860 738 1418 389 1585 731 11911 718 6506 715 1049 832 1889 237 7184 210 5270 936 4566 145 8493 414 6104 930 678 358 987 422 2606 493 6887 496 5299 605 1540 112 650 362 7791 919 5160 584 1654 749 978 579 3337 420 1316 286 830 748 20049 233 475 869 18750 596 2016 321 3718 359 6012 932 265 543 1146 567 5272 291 2570 754 10914 257 13295 353 830 75 591 365 2601 298 5941 867 16937 780 8955 928 2797 684 1381 375 1596 702 12001 265 1655 329 17685 138 10928 661 2507 454 8050 151 9320 507 5843 822 1150 847 22665 826 10803 320 4387 216 101 226 2219 386 3486 6 4882 522 1480 984 2235 970 9168 858 3571 693 13374 387 13361 964 15269 374 4741 402 5038 295 7753 -1 -1
308 1204 570 2432 755 516 373 7407 839 4952 252 8626 418 684 867 8595 428 3521 395 3198 208 4807 671 9961 895 4118 284 8885 0 2488 555 364 393 7513 456 5285 49 13690 754 7651 251 2382 514 15716 188 6396 780 543 89 8342 94 12767 176 4613 194 1050 64 12705 855 4705 710 1992 648 1861 402 3545 762 3193 918 6164 956 109 931 513 88 19960 871 2041 945 5018 922 747 836 1489 492 1103 510 879 324 6225 785 5766 106 5353 168 10778 176 4643 141 6961 838 5298 371 18746 98 3773 835 1994 113 6842 875 6408 320 5650 723 597 450 5999 424 21597 736 2627 824 1071 816 2260 340 2170 91 5401 325 434 16 1747 204 1882 119 4434 211 3555 404 7706 811 8749 989 1385 497 9081 822 410 558 7016 253 1688 320 1358 797 8836 860 519 974 9846 500 5638 723 4510 404 1320 759 17852 692 13479 611 7701 655 69 188 2105 992 1528 114 1103 728 4240 502 7486 23 6067 62 15744 480 5645 424 1815 523 1431 780 2473 123 673 240 1930 833 3717 788 2361 375 488 572 549 129 13369 559 2803 310 10979 952 10086 583 214 824 1945 230 1873 811 9175 240 2272 636 768 676 13385 -1 -1
309 8280 755 2133 447 2247 728 3139 691 72 866 5492 269 19547 842 488 424 5399 791 2989 881 7935 744 2276 432 243 902 8103 754 5839 319 1873 65 1857 106 523 326 10084 83 7281 444 14867 249 4340 217 4145 238 4076 423 8743 108 8475 7 4488 954 7785 934 1985 704 1397 488 12836 301 9631 175 2744 165 2408 273 10220 495 698 172 1779 305 1010 840 785 680 19965 333 4931 503 1005 726 3490 858 6411 15 3838 502 514 664 4749 295 19709 277 5081 362 5727 317 10926 575 1743 910 2358 112 5095 346 6999 215 8738 262 6472 255 1651 684 1156 450 11539 128 3722 184 5470 829 25373 979 6607 831 27940 641 3932 667 5265 718 1433 157 224 208 13645 453 3660 596 11262 801 11220 707 1971 407 7361 314 2222 885 5166 336 18 234 2849 286 704 258 774 119 7915 957 3941 395 2460 944 10524 555 5978 648 5318 480 4216 233 292 777 11736 808 9981 175 1739 397 5922 87 294 147 7307 559 8858 60 171 982 16588 38 8276 699 232 81 2143 222 3590 247 1220 206 220 479 8834 365 561 -1 -1
310 7872 158 10529 804 356 878 893 569 7650 891 16731 545 3496 438 7875 597 2227 854 6461 401 2845 295 1884 39 9244 324 10852 543 9788 844 2770 470 95 510 1537 557 9144 285 4053 53 381 653 5200 620 13266 475 11220 115 8329 51 21673 805 4387 586 6396 145 9850 627 7096 979 16888 819 6595 674 832 114 4689 952 10773 349 15730 47 5419 4 16001 197 11871 155 4713 734 6451 542 213 295 16132 357 1890 441 9773 614 3685 306 561 757 8785 665 3876 279 14368 331 5011 357 9549 470 16584 448 251 865 5278 967 5229 501 9626 981 12681 533 6290 801 3296 805 10460 271 5389 847 15280 82 3214 137 3004 972 13087 404 3153 698 2486 593 158 792 4116 951 6779 224 9521 679 3365 665 8158 804 1508 160 3074 899 4059 399 17442 109 4677 854 16654 188 974 883 230 283 126 759 5356 324 455 293 10552 274 4794 987 4230 -1 -1
311 7238 77 2710 36 2018 147 3320 874 3439 690 17989 380 3697 612 7691 771 9102 876 4287 380 9308 168 8965 691 549 421 21509 681 1463 177 2975 340 72 705 343 160 2211 456 6576 366 3741 802 596 662 4379 688 1243 498 8041 887 4343 42 16481 540 433 453 1462 624 16627 175 5729 780 6680 503 17441 992 1528 852 6039 384 20439 66 975 58 6189 243 1166 870 2844 824 1089 303 2664 941 41272 411 2716 864 449 843 1074 752 5105 402 4161 609 12098 20 13799 357 22643 686 3158 396 5356 810 4219 324 11280 592 10015 587 414 731 1874 328 3050 923 6108 935 743 676 4509 21 8585 704 19544 929 11485 536 2025 903 962 477 3908 928 2523 153 1744 208 6944 17 7576 721 10912 826 373 85 10437 936 540 42 2254 834 2054 961 7822 219 1809 587 526 830 707 700 3513 454 1014 437 5970 6 2272 994 2884 990 8614 446 1538 200 3880 236 7095 150 3195 487 102 348 16456 155 2103 434 1900 173 9004 31 2861 181 1075 440 8962 406 11457 961 59 315 2951 -1 -1
312 5130 567 19908 449 7220 883 1641 368 18207 104 11911 799 6140 292 7299 453 13318 737 6140 166 929 833 7123 506 3889 817 8527 977 1203 551 62 433 1970 843 6649 70 7557 998 16111 322 3894 656 26916 106 512 74 2492 516 1811 464 20823 921 22202 198 12068 945 1228 510 9304 26 3764 289 9973 565 1826 685 550 210 1015 537 5241 815 997 758 2726 932 4668 26 5893 454 3293 672 5898 626 11629 782 35 959 6083 960 5252 73 2474 155 2436 698 1837 296 1579 458 7969 810 462 579 1372 63 2974 283 12502 922 7094 787 219 246 447 148 9584 500 5537 280 2816 773 2492 88 1509 406 380 731 8167 631 5690 826 762 431 13247 314 14076 875 5798 630 988 62 17937 854 7280 451 5352 2 1088 332 9927 68 7485 166 200 476 2888 116 2034 467 12773 691 6740 943 3056 401 6715 115 20657 391 17627 864 1561 590 439 510 4295 595 5597 427 1439 286 1807 267 690 601 23055 123 4876 -1 -1
313 7796 751 754 821 4541 194 835 112 7915 217 4207 441 5270 510 648 948 1326 897 2491 158 1196 954 11451 120 2177 631 7445 726 1072 776 2645 297 8789 980 23279 733 5443 416 5146 753 3616 246 688 961 9322 204 12713 228 34315 123 2411 724 996 831 5933 125 352 55 4325 94 11059 654 5890 77 17860 269 2258 45 3302 26 819 286 12151 770 3202 895 7635 945 1862 202 3930 228 1727 275 16650 106 16263 668 895 922 7764 982 13392 392 3888 372 719 726 12676 436 1397 491 2738 858 558 492 2464 93 7010 92 486 119 4389 964 255 273 10137 323 13708 850 11563 432 23804 988 4749 143 16882 576 3655 169 1411 296 9203 511 784 938 11368 45 639 193 3243 858 1567 483 5343 934 3057 551 4797 213 8174 802 1507 252 7600 349 3709 655 1514 1 1287 233 6037 462 1177 692 7468 229 9787 966 2271 747 1613 405 341 887 4351 659 9919 813 4306 411 3912 23 870 964 6288 31 6074 164 9818 502 5208 829 7179 132 786 154 2702 163 4204 529 7893 264 5020 -1 -1
314 9679 984 781 888 741 197 1767 46 3014 259 6280 539 12656 424 255 112 18218 636 950 213 8967 620 3403 791 1442 9 7071 85 886 438 940 422 5814 447 1461 517 9059 453 15 13 12131 957 7395 300 8686 738 9672 486 164 343 7792 335 1395 330 9626 868 1201 889 5206 153 14266 298 919 681 9383 853 400 163 3831 151 11844 915 441 839 5710 925 8207 16 4956 240 9467 943 2577 48 3035 656 772 301 4576 633 892 848 6887 740 6591 923 3460 341 267 692 4550 30 13450 852 16998 298 5305 44 19440 926 3027 114 2538 209 7303 557 11473 647 4578 633 589 910 15688 574 24571 704 702 271 7902 454 4791 163 7557 375 2201 661 1423 343 1146 181 20780 914 2376 932 5247 779 2687 241 3766 557 6691 853 17133 171 25714 51 2355 348 354 382 495 309 324 792 4152 987 27798 844 7247 135 2748 44 5750 201 230 844 1805 788 733 702 16905 573 4111 661 12611 2 1331 553 9346 492 1162 23 2812 48 2108 -1 -1
315 2287 876 13593 691 2438 63 10076 179 6955 866 2817 101 14087 495 610 889 4103 372 856 147 2368 520 5230 146 2210 769 28146 443 6539 709 12831 141 1357 110 985 165 9870 455 10033 684 1011 415 3081 281 4142 594 705 475 25286 961 9121 805 3637 318 14052 430 22534 28 3949 510 755 257 3929 494 299 107 5494 257 1685 412 384 844 16711 266 15470 341 3011 926 3669 356 3616 990 9081 549 8548 155 6659 638 531 402 4535 566 4787 659 4583 433 37602 640 323 168 3311 587 5337 378 13961 28 1212 8 2716 613 12496 612 5793 55 61 839 4305 151 9875 347 5043 230 23370 95 5479 897 6312 678 2370 731 1604 263 6292 589 435 998 22745 111 3493 247 7382 309 7874 290 4100 317 772 332 6512 891 4206 972 4772 273 5319 402 1062 541 996 629 3570 355 12814 185 5449 331 16577 123 19324 434 2600 169 2271 -1 -1
316 47721 741 6784 456 6837 334 3797 924 3420 409 3995 605 5404 852 861 399 3280 556 2487 134 956 568 2031 502 721 96 14040 887 685 577 2477 4 177 397 4114 759 1123 523 243 507 1062 529 4103 821 186 389 7004 350 26734 901 1830 25 1434 602 4959 145 2441 558 1537 125 12019 552 15335 816 1309 461 2861 670 6021 511 5596 955 5204 226 2596 907 4738 940 4428 39 34028 928 213 126 5063 124 760 916 5141 35 22278 551 9773 681 4153 956 13884 693 4907 528 6290 735 16292 225 13358 244 4427 872 5941 177 4683 104 407 891 9974 23 2650 26 844 739 19748 262 17999 156 2138 644 760 575 10528 316 10150 66 3563 447 877 172 2955 79 1368 703 697 304 1127 674 2861 40 18952 419 1335 325 7676 323 949 462 6913 487 10790 784 2250 610 2247 296 4947 662 2764 554 2731 497 2668 613 10136 119 596 720 11782 590 1626 48 2546 693 3877 790 1957 864 1658 806 1157 510 11967 188 16099 647 1189 118 8211 -1 -1
317 783 486 906 539 257 965 313 770 11292 163 1434 778 4225 334 14934 997 7055 779 4154 981 3601 55 9278 351 8579 811 19254 566 811 269 3021 779 2575 552 8329 299 3662 100 3435 78 14246 111 4963 359 1860 934 14992 611 5108 188 8352 382 2324 534 267 138 2088 789 4480 364 4064 296 2187 535 1882 479 15476 94 1604 79 610 323 5780 840 5200 825 1680 968 4953 775 4379 85 7907 660 4142 227 128 35 11567 868 891 988 1240 383 3538 952 1558 775 5898 818 337 615 23482 56 887 138 783 680 2090 437 7357 410 10152 424 1089 427 1840 892 10164 992 4548 571 43 566 6731 953 3436 922 6713 932 14926 139 5804 341 1770 66 2292 418 4270 47 908 862 362 34 4393 150 4199 870 9344 732 630 195 342 699 2864 452 989 809 4212 89 2202 506 12210 770 1118 316 5285 530 2296 9 918 584 14383 528 2092 293 10774 644 2148 957 1693 794 1447 57 14252 165 2711 915 499 283 2052 589 1689 881 620 359 1024 961 2548 995 2474 798 11233 427 12511 412 18492 572 9150 757 4288 628 8871 269 3909 657 403 110 5779 201 1892 772 672 109 1359 565 15812 900 8780 564 3008 507 909 673 1024 40 18088 474 440 -1 -1
318 1536 900 37636 562 14002 266 4445 242 15733 211 562 343 5323 712 3051 216 803 708 6038 373 2243 842 432 64 12887 38 6289 81 12068 486 8318 126 3266 368 7697 109 425 692 2041 939 2774 898 1542 385 3838 341 9743 258 12913 548 3096 409 6430 969 4292 354 2338 379 6365 872 12496 251 6638 728 1776 569 203 229 2016 686 31339 482 2297 804 2158 146 7073 156 5411 890 7143 69 119 192 7249 149 5865 415 6905 639 200 245 1879 50 14585 288 13769 268 8429 668 4119 911 9555 870 7362 762 2802 617 1226 740 2043 290 84 535 862 725 5341 352 8886 598 1606 806 326 262 3012 996 4594 312 3603 776 4317 814 8330 628 7928 454 15228 7 10112 149 4346 816 2767 909 367 558 3525 782 10301 468 12732 752 1517 30 4653 819 4716 683 1311 822 3286 29 13008 65 1947 947 15108 648 9106 290 5436 926 3515 986 2166 135 230 990 10256 980 847 590 957 611 3406 213 4572 187 401 616 4732 418 2643 730 2265 897 8001 454 1693 465 22573 -1 -1
319 2455 783 2605 858 25366 609 2316 255 14048 411 1782 857 408 315 15327 117 16995 831 1115 208 3255 376 4841 281 5032 768 2628 416 1139 128 896 730 3895 333 1974 186 13841 357 3169 623 2991 878 11319 207 7682 513 3946 84 4965 773 2581 250 2096 454 6307 786 2797 497 5630 137 8969 773 5726 120 3345 241 49 328 2088 699 4297 430 515 469 3780 883 257 478 17833 488 2382 474 4649 362 12771 597 6315 923 1749 432 4168 954 2019 10 4748 19 5357 799 2807 36 6816 767 2609 166 2644 786 819 176 2420 543 1105 56 11643 652 5477 898 2924 452 3591 450 3962 870 228 274 13227 283 478 750 730 390 1957 649 3311 892 567 77 5394 525 24895 355 195 50 3816 805 3558 823 16663 861 44 155 4543 330 2361 3 1937 634 4914 569 3066 265 1865 66 23994 151 2759 64 267 382 4465 546 1827 827 2851 960 4477 519 1578 289 1091 986 11653 619 447 952 8201 829 1450 331 17819 343 6708 360 2535 329 12849 143 8444 277 3360 313 7315 111 3030 49 6227 362 10834 470 7454 162 1958 514 7430 317 4801 724 2876 381 1304 754 5866 262 4194 845 3204 451 11039 -1 -1
320 5614 229 83 824 12352 26 9684 119 5643 416 12842 496 3635 945 24612 885 3235 102 4134 238 8735 338 10301 650 14976 113 6970 592 2378 463 8939 411 4269 772 74 885 155 317 2574 825 3522 864 5548 160 5268 94 15224 960 159 363 77 471 15580 571 4896 648 3168 162 719 665 4910 427 21950 572 4035 644 13817 559 21521 787 1888 28 843 198 5194 560 3392 127 7033 775 13973 337 8785 664 6523 394 3388 599 43 753 3744 324 3721 852 74 630 107 882 1148 51 14210 352 2892 301 2465 150 9703 444 11535 965 167 119 3617 584 20219 19 6554 482 3046 146 6596 650 23077 387 728 427 6005 18 6826 453 3259 751 12776 420 2043 541 9647 143 2865 200 8714 966 5918 979 6305 861 26448 996 7134 662 17583 537 17867 576 35441 823 3441 17 532 30 463 -1 -1
321 2143 490 1204 873 2245 790 12772 747 1580 719 3400 231 4411 524 4275 300 5337 209 3027 402 5391 738 5411 495 1067 867 361 589 1883 708 1195 927 40981 344 2967 841 9402 14 2362 495 2860 451 762 426 1261 619 4730 249 2594 774 19147 592 1413 371 2942 878 22479 795 26553 575 3071 73 857 790 22219 687 14614 637 4048 132 162 540 5942 593 7068 27 5481 847 5123 542 2595 368 546 560 1470 603 2269 161 3990 981 8015 792 6526 897 1605 595 15447 633 5533 948 7153 964 11696 371 787 39 1752 119 2828 943 16828 113 47 905 3798 517 2800 391 55 246 2009 100 3904 695 2465 657 1767 771 3402 583 1261 692 440 989 1368 505 3969 678 5307 243 1863 562 976 362 6771 304 4284 546 93 712 8540 332 1281 761 10430 672 12686 279 1482 376 6866 515 17082 860 12572 729 3944 278 4859 712 8787 185 3409 869 1654 585 2858 812 8251 893 736 477 7701 381 2969 4 2336 293 53463 283 1653 589 7833 844 17687 -1 -1
322 127 166 3888 796 2340 538 383 250 11187 880 7078 403 3479 930 3024 355 5491 787 3107 121 14704 44 7254 23 4290 195 2571 817 449 419 20266 37 865 270 2515 105 1882 896 3664 895 2440 149 3911 535 767 881 12393 147 64 847 1417 412 1592 220 12933 155 8 917 98 992 19510 125 1913 786 5748 820 1058 257 4472 152 9117 855 4676 853 585 550 18530 875 2902 822 3636 343 4219 199 41 947 10914 421 3655 882 11973 841 3716 136 2449 563 5763 266 5062 585 1017 204 2251 456 4182 587 2028 404 1578 279 4004 915 451 359 1026 482 9778 530 12141 506 519 967 1173 582 5677 543 2469 977 8969 577 11285 402 56 884 1428 351 4022 656 5321 873 463 129 13446 487 4893 210 3398 355 6279 308 4099 194 9971 484 1140 827 3215 797 4453 207 2472 907 19592 75 1348 816 20763 210 4469 978 1011 277 41 757 1264 8 8250 310 1760 340 132 503 2701 100 389 793 2635 596 645 216 4687 945 613 855 1110 948 10892 993 11979 609 6414 540 10679 366 7 256 29 316 6302 952 1813 297 6558 537 2988 785 15648 117 19232 689 2151 340 2234 607 2674 631 2990 944 435 136 2468 765 2849 613 18775 6 3681 356 6666 631 3044 -1 -1
323 4053 980 2881 121 7565 153 6382 499 11943 707 2566 229 4452 830 6905 680 12384 631 814 155 1416 697 6066 467 5739 439 10954 367 3028 330 3700 805 3886 886 681 742 4944 851 14834 519 5076 38 21629 863 2689 561 3929 632 4338 290 3314 633 5686 300 5183 105 6465 475 2649 972 706 718 3087 545 1308 120 5488 896 1872 768 8371 808 5722 441 9860 757 18645 998 4566 976 6968 480 20767 885 852 441 10329 10 7795 486 1261 495 13916 305 276 56 985 807 1012 104 2773 207 4363 213 12631 624 821 937 9012 622 7968 611 15277 503 3696 962 535 387 6933 892 4913 149 7060 353 1450 685 538 50 7289 883 7112 142 7356 125 259 665 3862 134 6252 24 5501 364 624 223 10240 470 5412 793 17291 507 1362 850 8716 796 25583 542 7545 362 8941 756 9180 204 6532 645 3129 759 6088 943 217 353 14540 417 22459 522 12133 252 2084 492 3991 824 2961 396 4738 928 457 246 8258 548 303 670 976 -1 -1
324 549 25 5930 293 5663 563 459 591 8638 217 606 68 6391 200 3210 12 9355 805 7957 807 7783 12 7953 613 1979 441 5331 624 2325 655 9563 935 3297 456 17191 927 1925 528 2927 182 4901 637 8278 581 2723 253 2143 839 1454 989 1733 297 1687 312 3469 385 5154 86 1948 63 278 430 23280 734 18745 399 1380 854 2952 426 2339 593 7262 731 22129 751 5710 89 9774 684 1642 323 794 59 28774 791 2918 843 8369 690 9845 839 2668 606 2202 776 5767 991 3287 850 5720 112 13340 380 666 179 12419 966 10258 34 53 207 4712 982 1239 358 3526 646 2033 923 14536 419 2918 642 4017 977 2810 872 7972 252 295 218 676 530 4019 752 330 806 13257 859 14580 326 1965 420 4214 190 4741 533 5664 42 5745 935 192 894 1781 709 7973 858 17500 291 1353 662 12079 672 7666 527 1760 162 3071 39 1151 926 2143 48 7601 149 21432 595 2267 732 11613 491 5990 8 3649 791 1337 897 4059 557 11688 607 2441 527 1378 775 838 748 2268 49 1061 728 919 798 2419 781 9734 534 742 396 6062 -1 -1
325 8272 309 2493 213 1404 928 1201 712 8899 462 90 420 2784 845 4912 537 1490 588 24165 873 3778 764 1252 725 5850 455 10824 562 2340 58 1054 831 440 889 941 47 169 875 6320 573 6701 686 2254 542 5071 485 2761 175 3701 552 2039 788 2448 212 423 819 22223 721 354 2 9040 403 4324 701 288 937 2423 70 1259 301 8503 733 341 991 329 542 12157 508 4660 789 7477 254 3386 467 11487 752 3632 807 10753 310 2289 954 13356 38 703 762 3041 491 3556 746 2151 408 5175 597 3569 99 6207 590 3334 156 3933 283 9712 654 12711 585 13232 356 2063 138 7688 859 7587 631 322 113 8519 519 387 230 278 522 11721 839 9306 300 4595 57 445 273 16036 247 12637 979 6912 418 11742 768 6020 326 5283 707 2964 457 8650 175 11692 111 5878 570 2609 239 16078 69 1537 267 1210 997 739 580 210 613 1368 501 4541 135 9645 408 4588 404 3370 607 9268 109 3429 925 3008 490 4545 626 6950 275 15574 386 383 548 5019 988 11877 875 2001 594 2756 778 495 421 3071 536 1650 175 9336 261 7843 118 7207 361 5698 231 3605 353 5273 298 4089 -1 -1
326 3837 650 5157 972 7964 946 3699 978 8365 76 4216 802 3979 311 73 543 41 300 7865 195 3981 996 14606 696 9584 866 256 891 2402 147 5211 935 2458 719 1152 200 258 893 5602 884 1732 739 16444 723 3725 684 9811 1 469 582 1094 865 9989 660 4706 394 2568 461 2683 271 6223 550 7867 621 4701 483 5896 861 3695 496 5541 485 3348 884 1530 421 2885 584 1932 202 15968 155 13742 726 6751 799 135 957 3493 918 602 204 11882 455 1600 495 4637 524 16508 934 8565 124 588 375 5637 864 6258 848 7893 96 1925 197 11735 213 321 391 756 62 2088 250 4428 554 4621 264 11622 769 9758 707 1512 978 6096 644 3228 232 23645 678 497 933 10903 802 2031 772 643 817 2793 132 3393 596 511 151 271 513 2743 50 22791 808 4262 117 195 149 6857 625 9467 871 2176 766 14800 138 1486 963 1121 953 5389 940 10308 151 14350 757 3802 174 214 342 6835 710 6002 141 6173 423 1417 818 6723 718 3545 670 2090 84 38 325 8740 525 2474 910 11584 724 18348 792 7226 999 3382 439 4155 900 11396 -1 -1
327 2927 76 1102 595 7618 759 9797 44 5185 317 709 807 7411 419 9711 309 2111 310 134 701 9045 588 5108 856 2133 916 1575 591 3158 153 33147 346 1064 332 7965 430 3017 518 2761 235 2380 518 7196 149 649 943 39 481 2384 172 298 756 16835 328 376 518 3140 71 8263 72 29072 797 22617 496 7601 560 690 251 7329 869 33577 929 3561 491 1446 155 8427 251 15779 876 2046 755 9220 0 1052 328 27003 472 336 257 818 497 3688 761 3504 500 10588 353 7225 922 628 9 62 156 2125 859 1574 606 15103 325 5843 438 7124 334 1203 480 5308 844 14492 410 1256 116 2507 666 8539 19 8685 139 16875 567 15538 712 1787 364 511 69 6829 629 1602 602 4383 491 1092 64 6512 65 9970 721 2108 337 3126 847 11467 801 2810 227 3260 277 3440 948 4845 381 2999 674 9113 96 15166 296 5917 836 7801 839 1680 201 3214 845 15927 386 9812 917 4429 -1 -1
328 10844 623 1931 358 7707 350 2211 443 7495 843 5791 759 648 485 8544 151 1995 71 5728 803 4014 791 2558 162 2781 596 760 441 180 694 5351 307 8706 138 4359 881 5595 759 4344 415 2957 857 6817 565 2329 649 18983 734 639 829 6293 444 3496 434 3800 636 1452 844 9967 764 8756 222 6318 776 13296 800 8060 581 14416 447 1508 624 4642 773 15742 213 7694 146 5134 601 13311 538 2541 5 2877 407 3403 709 5234 107 4569 963 9304 508 27136 883 7628 610 5310 652 906 42 2139 669 25734 515 2795 33 1761 340 736 478 2205 451 3663 597 17447 98 1674 845 682 432 2584 278 24258 198 7542 274 2664 270 4458 213 11663 77 20512 646 3469 399 447 596 981 717 9291 956 2100 951 19536 22 6931 151 3742 447 11140 856 2436 744 11456 639 11873 833 7375 651 6503 179 29407 656 2412 619 19586 934 2202 -1 -1
329 2 854 979 792 3105 308 16656 513 13576 799 1720 463 2095 959 10264 569 4032 899 1590 929 13540 783 2328 695 6572 829 596 244 2520 807 5856 761 12282 850 10941 157 6148 361 4042 536 5583 492 1501 545 6403 716 8347 385 8469 520 3669 510 8057 88 5311 998 3533 674 10317 863 30073 536 10497 701 3841 960 9103 523 2403 962 2309 754 592 57 2492 134 48 66 9200 810 3969 484 4077 639 6431 468 9872 821 2230 675 1526 55 4630 670 17109 938 9106 172 1124 85 7218 18 5161 580 8208 603 3066 437 1272 697 11165 107 3145 809 4440 498 9609 978 1695 634 8015 568 4766 298 199 79 29425 820 3671 19 724 674 4695 188 12312 677 4394 96 16888 868 1747 726 1391 635 408 585 8206 262 5479 543 2915 752 2124 497 2518 172 5509 941 3181 755 3612 967 313 73 4102 327 3896 787 4409 849 316 751 10947 944 13734 690 5423 634 6244 243 10635 895 3414 193 12505 553 7129 621 748 519 11012 594 8573 322 6530 -1 -1
329 3237 826 14675 905 2700 391 444 171 14390 231 1703 730 5994 817 7861 551 1161 78 3383 270 1955 535 1277 477 14695 737 40 917 5350 548 6450 2 19412 968 520 150 404 28 5083 395 4118 200 16133 963 7809 825 2379 266 1029 580 532 225 8324 993 3499 998 2588 106 18028 542 4308 32 13620 576 5448 824 12059 182 10608 624 7218 964 110 178 6776 478 754 801 1887 105 6883 567 2752 204 760 505 13544 996 2221 23 3077 205 9364 360 22 915 2873 243 8431 572 7195 188 7472 191 1227 3 1820 205 3075 506 7606 32 12444 145 4628 467 7306 901 2464 638 280 630 4297 917 17633 377 5210 431 4228 251 8608 832 6013 313 8514 58 3963 824 26538 322 1670 332 2862 865 14013 85 6681 488 10809 458 2362 550 1246 561 14919 140 6202 883 2980 129 2060 512 8840 313 666 598 2768 288 5404 789 13588 739 985 163 8200 848 3144 918 4167 814 29809 794 9272 631 15194 768 3040 -1 -1
330 5789 631 8815 257 1511 417 2410 555 1493 678 4638 699 171 644 839 84 1423 32 561 863 382 590 4145 54 4304 251 5267 387 1274 965 7088 268 1662 819 1908 995 1293 383 5058 442 2808 291 7466 341 651 557 1051 508 6557 95 2479 110 3687 388 19195 747 1459 75 8577 154 1682 790 2887 71 3355 175 2093 136 6013 432 1365 233 891 703 7134 285 4361 934 8772 367 623 103 7612 639 449 670 699 35 1107 622 19675 256 6945 86 2965 841 5191 859 2955 211 19585 646 6219 853 1328 406 230 937 11929 875 23376 339 7030 427 2710 30 8446 965 1315 33 12521 853 605 987 10673 413 9784 831 10356 729 15792 910 1659 250 1085 128 24661 69 3129 225 14413 651 1093 991 6099 266 8745 405 1217 733 2163 374 790 805 24241 173 13597 831 2188 978 1520 863 4871 643 2964 904 2847 845 993 56 4334 256 5851 392 2588 292 4921 829 2150 836 9433 888 781 44 6945 514 2294 873 2080 804 4581 648 2571 402 3806 153 726 262 1033 344 17851 922 288 845 580 735 327 186 1163 423 1408 270 1379 727 3231 795 9299 272 110 205 4671 10 2604 79 11349 676 11214 178 7080 923 6394 425 1014 372 3059 907 982 -1 -1
331 10917 867 14928 97 8893 240 5147 756 4702 194 10389 560 282 553 531 267 591 199 3664 354 5677 802 11046 629 5097 853 216 836 3524 112 3814 680 22935 699 4972 523 2759 65 1844 645 6696 752 1704 138 12862 422 349 710 10563 371 268 396 6536 942 85 299 6350 406 1678 216 3014 754 14103 333 2245 386 4951 420 7172 157 6636 159 6062 431 6787 314 2694 374 3971 272 3496 394 7876 452 6613 487 4446 882 9376 786 4052 990 4104 529 8238 567 8563 427 228 112 5024 769 2511 947 7335 796 10443 890 3331 729 25 730 5204 938 10428 910 14939 975 82 41 1848 69 2926 591 2496 264 390 276 2095 267 8213 505 11876 646 33736 194 4928 713 4266 659 2353 575 946 734 6284 638 5462 823 9289 661 5146 458 274 541 11636 880 1524 627 753 368 1840 164 3758 445 1299 901 9559 927 5549 202 1823 923 4595 679 25899 787 4293 899 11828 341 1769 107 2970 303 6706 820 3703 329 6171 401 1315 147 8307 597 30604 84 8016 -1 -1
332 7965 605 3557 25 517 935 9729 532 2362 699 217 503 10878 501 1528 888 304 458 955 381 9448 802 5409 495 392 540 1514 267 961 776 3401 177 4452 215 3922 226 6163 403 2416 976 8902 100 8453 731 4006 767 9126 258 3499 96 2092 37 2339 3 4610 804 6678 851 18600 883 8841 232 3364 82 2315 270 8310 791 8124 307 13506 572 2712 421 11591 854 17 625 3540 331 2175 699 583 333 6243 909 5243 645 1494 953 3545 90 1399 692 4637 235 14938 525 3178 599 4954 987 3299 107 2551 893 8440 895 11170 284 2908 261 3526 813 1670 592 1983 375 971 452 3116 832 2934 474 13550 575 3198 774 700 654 13903 908 1104 977 12687 116 8095 902 4124 38 4041 346 10281 448 3678 12 610 774 855 695 1042 277 4246 153 936 180 1336 159 14231 502 186 236 582 818 1138 6 14647 441 8451 444 6971 460 2966 858 18410 812 2831 461 745 741 6681 376 8283 103 4836 280 4858 105 11315 675 6046 637 5437 470 281 92 3767 260 2425 575 3971 75 665 272 5052 735 9462 927 7409 441 8104 657 4436 201 940 494 1271 160 1277 741 415 602 5458 152 1212 716 17317 581 440 94 347 146 8354 8 1366 997 4591 806 3262 346 6696 -1 -1
333 1504 260 2472 891 12649 911 175 59 4785 54 1377 819 7841 225 1527 615 3113 730 1286 789 9653 264 12125 510 1629 279 419 789 6944 54 5134 837 47 886 5581 957 5257 276 1164 82 11199 525 2091 274 9326 603 2729 108 7467 730 8158 694 767 745 1059 387 5247 847 2749 46 5951 593 610 298 800 51 8546 667 4761 409 3759 354 3878 104 8523 894 773 986 10136 452 5763 92 8375 139 1299 216 5162 829 5799 735 5681 133 5379 499 771 884 11772 598 10917 696 2145 225 1859 948 2213 761 25678 572 5768 734 12511 202 1571 182 12572 671 8212 802 2140 925 8337 659 27579 658 1501 946 9798 253 7854 143 18968 611 2980 155 427 88 7863 985 2616 930 2159 594 11439 828 1132 244 6958 779 10543 294 8060 851 8377 578 2141 712 1308 98 13666 543 3418 1 12086 391 678 429 649 811 22112 256 8517 555 309 601 1004 953 5056 135 3064 104 4676 408 10857 867 4327 812 463 307 9857 778 786 25 23195 19 613 464 770 304 14497 -1 -1
334 407 299 6883 466 3255 776 20614 538 2457 985 3072 522 1511 335 5912 32 17149 207 3733 0 3733 358 4931 837 8388 712 31623 564 10008 263 11706 656 590 955 2318 297 3545 272 19579 198 1635 702 274 923 7862 287 3769 826 4868 864 9837 624 10782 870 325 557 2013 282 19352 650 2092 145 869 406 134 282 6905 392 1545 490 5344 22 7118 224 127 541 18081 546 5862 726 563 562 1084 303 3373 881 8002 159 7277 185 217 835 311 178 2838 593 6924 49 674 642 1375 788 13859 561 14548 891 25765 655 6 758 425 18 5551 113 197 383 2689 159 1409 325 1341 272 1502 865 2615 628 2122 429 412 61 13524 569 7533 48 12808 879 234 674 327 942 1801 626 2623 991 1285 626 1748 589 2661 433 669 491 16349 382 11148 590 13577 895 5609 86 1558 631 1559 35 1896 30 47 451 6583 530 3845 612 13163 365 1983 495 17362 278 2363 682 724 551 8203 260 501 942 5736 967 4640 489 3032 409 14253 740 10862 809 5553 569 1086 853 7913 321 10363 117 4895 623 3771 -1 -1
335 5743 752 4486 596 42777 117 11322 27 2417 966 10184 715 1828 508 4101 132 618 60 5677 53 3109 258 14365 50 2386 460 3591 236 981 304 675 103 4378 694 5136 29 7 568 2154 290 14120 738 5935 852 8253 267 348 993 2512 971 10028 997 10215 247 10204 771 1526 801 282 634 2557 762 2551 665 791 939 2211 541 11051 450 764 44 1540 954 8104 502 3555 940 1783 334 8714 114 15075 246 16925 123 4046 665 16262 892 1420 815 8078 491 6336 650 1064 828 13422 183 1106 791 6726 694 1772 699 11585 91 11609 436 6721 369 4964 89 14531 1 3437 421 8218 216 1114 213 15286 420 5352 639 2027 332 2528 736 8404 621 2327 932 384 856 6101 312 350 392 1420 345 900 643 13458 682 10773 907 2476 577 10111 968 6194 719 2629 411 3240 82 2954 861 1992 441 649 737 1270 812 2079 89 9748 501 2892 392 9736 84 7404 480 6694 853 14090 900 6773 457 9795 594 936 607 4688 117 858 776 2114 104 7332 438 16325 704 725 706 4410 576 1271 635 3189 -1 -1
336 2414 642 7833 945 3917 365 2012 467 378 839 11418 282 5512 593 947 541 2170 759 11020 341 916 411 18933 165 14092 972 26862 260 8897 591 1533 202 5740 505 10947 291 28755 983 12231 522 10637 606 1490 915 5715 858 2933 947 6264 506 13323 236 2405 375 8253 385 24922 895 1009 498 1971 271 1806 852 13960 575 5177 17 2703 734 2785 897 7365 723 6618 96 9891 393 10709 515 9796 943 5627 596 6782 330 2511 541 54 218 13325 417 1520 446 4260 621 10682 834 12696 649 6923 55 866 166 1233 932 15826 945 4501 200 108 431 14094 490 1964 163 11748 311 5521 59 1238 639 1272 798 433 828 1166 738 11751 257 288 718 881 3 1578 290 26319 284 3647 541 8868 760 5424 761 1090 151 3900 421 272 646 6582 8 1845 412 8565 699 171 158 6001 172 10784 103 3251 766 2081 322 12863 826 13245 548 1526 523 18012 -1 -1
337 3470 894 2312 330 22199 839 9441 433 2238 261 10046 586 1082 192 1854 970 3138 378 936 319 15953 420 1724 857 3406 198 901 690 2098 342 4429 365 1291 653 7004 486 7073 350 5351 487 5309 431 7550 816 5402 872 5080 438 1748 439 13186 856 600 133 1140 38 7845 911 3654 659 7871 940 8823 628 13577 910 8041 664 6193 967 9041 110 7283 386 990 142 7305 677 19449 988 87 12 1278 166 7327 757 30946 949 3820 671 5318 8 4204 943 1852 396 1145 253 2530 64 903 468 1497 514 593 508 7118 102 1560 894 845 251 152 568 876 137 3268 870 713 537 11092 525 4013 200 3923 348 2629 716 16877 414 4871 368 434 533 17315 309 3417 351 4071 547 1577 499 22661 815 1601 469 5049 987 1246 815 4992 9 1161 465 1390 764 2492 460 1848 653 3369 35 3642 725 53 521 13323 652 5247 498 2899 18 935 640 495 66 4091 545 8613 465 254 656 2858 744 1112 993 4412 190 3955 87 197 325 5803 484 1053 481 781 892 6765 821 18297 388 4131 339 13091 196 5292 20 1893 91 27 142 5769 24 9746 268 5566 401 9111 989 682 395 8990 173 6797 29 5285 -1 -1
338 10783 948 14325 76 2124 626 4079 27 13352 377 5660 953 4294 340 12616 475 4887 205 6746 670 477 333 24815 363 9412 211 565 247 3215 699 17166 186 5571 84 3248 181 6021 502 30728 555 126 544 4070 85 6600 677 1180 405 12429 142 14964 54 3695 182 4842 256 4621 524 2845 270 3671 959 5283 586 4891 734 6233 512 5593 321 4607 567 9192 540 190 169 5335 789 1805 289 5155 785 3538 13 2529 244 10292 249 9980 906 398 207 31907 373 1304 396 4769 383 7211 610 254 467 2564 547 1234 642 1678 706 10604 289 10386 342 15866 982 315 265 1074 763 694 541 908 774 621 87 1437 569 763 891 2022 451 1498 770 16803 487 173 299 8299 581 18625 946 1674 658 3076 826 7711 563 6052 548 9102 362 1568 554 3048 376 3066 812 3711 648 278 992 5519 423 10539 763 3172 266 4773 905 4460 37 8369 390 4484 232 4311 200 547 110 1008 657 405 328 3983 654 2013 86 1795 392 19359 702 2384 324 5788 933 22069 -1 -1
339 9106 2 1088 519 10273 621 866 817 176 927 54 355 1579 332 418 841 810 881 2852 180 3246 964 12462 107 2715 821 16256 362 2228 701 4986 66 9319 835 3257 197 670 364 1742 90 12418 906 4155 70 2426 686 11671 44 3323 657 324 555 88 517 1631 319 3620 931 35856 602 9205 299 683 899 419 686 4297 439 31295 608 4099 37 2023 421 9259 640 2235 754 3675 164 455 366 3801 113 6787 223 6422 734 840 794 2723 796 611 961 1185 538 11507 53 4439 800 2353 500 106 532 6124 554 1352 669 4934 756 8092 983 6080 778 8938 656 9460 717 5761 406 7149 694 7081 975 9896 381 1101 102 14566 648 8533 619 758 175 5704 852 204 682 7955 498 13216 893 12211 847 4139 517 643 882 491 545 7350 46 7670 855 1325 528 12014 564 4335 84 2405 488 6232 928 3645 726 1717 163 8858 293 8301 334 8992 431 19256 350 525 356 3298 902 7605 15 588 229 3009 193 1780 173 276 327 2405 969 1284 756 3415 672 7416 647 7100 851 79 291 1069 234 1170 533 1536 669 2658 86 5420 719 4151 783 10709 977 214 420 4114 216 5772 980 1582 387 13518 102 4074 -1 -1
340 13153 883 8909 822 6931 92 2820 872 1494 948 6048 831 13324 829 6073 614 7693 235 11565 993 2741 99 3739 729 25033 479 754 903 1126 810 27575 902 3322 491 3721 738 501 369 5674 377 13965 500 742 900 17482 988 6067 582 5991 713 11869 787 652 573 2681 445 1773 968 8529 224 86 162 7725 797 3884 632 7432 187 20155 680 3122 68 2542 312 1338 805 6943 781 10635 1 11371 140 499 365 1429 934 1738 346 977 294 2356 268 7814 294 10445 715 2128 931 10991 384 8726 349 5497 448 1691 263 10062 819 1812 991 13336 424 824 215 6701 276 1739 473 951 117 38414 626 9312 868 969 689 5155 72 17139 139 1702 520 4591 503 17148 537 4605 672 287 61 12604 716 3379 440 12054 202 2633 464 9406 330 3824 871 1776 220 10994 633 6855 917 11066 3 4105 32 1778 371 27651 810 5182 -1 -1
341 19089 434 3580 637 904 262 761 593 9166 181 4149 394 7367 319 7967 755 691 321 10641 196 11064 956 719 403 907 756 15331 282 6161 222 2730 862 260 933 2862 653 2072 56 5909 200 2551 455 4854 475 11869 268 4878 587 9917 182 10838 434 819 145 429 202 5878 939 4549 166 6915 578 191 283 3936 606 915 141 9050 366 3291 553 10238 14 1771 364 2181 507 9669 889 217 237 12919 376 4487 761 8845 966 11370 596 11230 356 7412 684 188 814 6004 500 2007 24 4129 282 18908 296 1378 798 6551 601 14296 605 313 491 703 763 36 394 4880 860 15994 918 3450 63 14629 732 12218 870 12710 102 9012 378 626 462 31390 776 833 190 1705 868 5430 2 537 329 6589 464 14102 901 4203 835 2283 566 5572 738 3353 530 1596 16 2989 126 5484 569 15178 227 2559 426 6568 118 30315 666 4925 218 1364 448 1899 413 882 772 19938 740 12763 278 140 814 7934 554 2784 288 4537 -1 -1
342 7304 396 14843 677 13908 276 7081 215 1492 258 13354 639 9503 411 2303 628 7071 526 10636 104 7548 493 37109 373 18526 760 4853 629 4918 198 1208 33 6029 334 1456 678 28238 834 1210 477 7142 518 9162 91 640 237 1823 162 4686 539 5585 106 8194 71 11646 124 3908 957 140 451 907 555 3803 810 10440 705 791 216 3824 646 3905 48 1056 605 4016 744 2243 344 55 890 2681 607 4293 42 2154 187 55277 563 3339 221 2957 568 15104 605 617 75 17032 136 5217 875 1193 15 3235 218 510 659 4152 240 633 57 11769 652 1253 662 11011 589 177 808 7393 470 4209 396 6987 689 2332 389 1349 572 10149 235 5481 256 2415 684 4975 957 3218 336 2264 376 700 753 6629 569 2916 651 6944 621 1758 662 12074 185 11515 867 2057 174 4085 891 2420 985 387 408 4646 302 6115 109 6523 102 21971 292 6357 765 23191 287 139 440 2684 -1 -1
343 10767 309 1873 456 2868 290 2839 447 24393 231 4991 788 20526 699 2288 622 12794 945 1808 887 338 244 978 185 1619 829 409 866 5453 789 1184 799 5344 407 7996 95 3581 148 6974 279 1395 6 4419 14 6703 425 4125 98 7679 779 3774 889 3496 215 4274 768 6566 397 6505 790 5186 999 806 490 1071 208 19599 124 8405 229 95 572 3274 748 3988 112 7148 110 23814 738 196 637 1555 872 2193 114 7012 632 1942 888 3952 777 16176 908 8613 186 2791 203 55 519 5191 185 17604 624 8271 418 123 959 2715 359 1455 315 6150 717 1476 640 149 892 5183 490 10369 429 18797 710 344 716 1193 948 10277 58 1599 618 299 98 2182 785 5406 733 9945 221 3699 573 491 851 456 755 2065 719 15962 661 293 595 5100 485 3835 272 17228 706 7617 470 650 291 17834 553 6767 339 4149 694 1977 385 1997 555 2801 719 4795 364 1477 592 498 461 3573 708 2350 334 714 889 1064 908 2447 496 6135 783 4042 869 247 432 11193 828 845 136 4881 59 669 671 8969 587 8898 948 16266 975 9307 785 9398 39 5135 487 6128 -1 -1
344 67 412 7620 79 2393 417 6043 267 827 972 16680 734 1234 885 4455 6 2089 890 659 278 4823 985 19331 334 2676 911 432 525 9941 393 1172 798 27547 220 794 861 1144 293 4454 12 1864 545 5102 290 2438 279 32331 200 18108 763 3965 535 11213 946 5771 985 5730 351 1325 469 412 935 6480 767 1607 80 1589 761 5191 245 18847 269 3234 734 2419 961 6506 194 188 181 772 160 2699 10 380 447 4487 201 4004 105 9658 223 30 587 7282 682 7875 906 9200 516 1345 410 23108 265 971 871 1797 535 2657 201 14503 600 16859 318 15631 382 162 139 8146 171 4838 433 8361 914 630 839 288 295 9499 194 2715 330 13673 715 9358 119 5675 487 7981 835 19447 517 2769 964 18299 925 1742 574 2488 468 6776 209 1845 783 1767 801 8903 634 7736 115 415 843 5359 169 1182 917 2501 721 1323 308 1336 523 1856 307 3979 667 2321 149 14425 812 2796 748 588 190 4936 995 8266 637 10195 15 4184 504 6965 396 3362 534 6062 -1 -1
345 1286 172 9145 264 9686 563 2249 393 4012 721 8001 808 2457 930 7455 92 20125 801 20207 378 4981 875 3296 699 5148 839 20967 951 11061 235 1313 591 9940 896 7139 0 978 536 843 573 862 176 137 102 10303 19 11931 228 7934 646 10648 921 6344 62 1922 566 5825 629 2726 868 1617 671 653 315 9101 922 2219 204 6040 275 12622 111 1592 804 6975 865 3390 125 1022 870 7804 131 2357 890 3976 411 2255 630 1319 746 7439 416 7281 362 13439 807 5475 85 6911 729 14819 412 32865 880 10558 456 4710 252 11141 861 346 232 14115 955 21412 541 1003 143 3972 24 6345 80 4260 294 1099 480 7588 258 1450 447 4475 136 57482 298 66 422 2116 212 6209 628 10153 307 554 542 10301 804 10495 371 8286 433 6550 452 3698 569 1920 146 438 76 2067 963 8101 676 4679 682 10283 947 2904 780 680 -1 -1
346 10516 295 11147 326 2891 771 164 294 2479 477 8289 784 7040 383 8732 833 286 249 8840 624 9204 494 19177 155 10074 18 2146 394 4810 835 4847 25 1947 263 3991 597 37798 371 7218 521 10995 715 4836 286 752 864 1871 894 492 516 2196 705 5168 576 5339 390 4134 910 3410 72 488 607 243 672 10984 560 1366 491 2066 455 4580 428 5603 242 4716 583 1632 600 304 428 4993 874 27435 221 2274 705 4433 554 2058 889 3516 953 4912 153 3182 721 16397 988 13 808 941 545 2855 3 6465 793 11911 846 10549 181 359 971 1107 60 18859 196 88 476 5975 828 8246 865 1095 9 9912 298 253 809 3529 337 2011 959 2760 989 13804 912 377 304 13973 453 4057 184 2186 312 6685 970 5131 805 2031 109 15431 825 11008 268 25584 697 6659 85 14709 750 15238 172 6962 507 25944 254 975 240 8666 125 4464 337 6088 630 12732 888 7969 -1 -1
347 1186 308 2893 382 12021 257 1701 367 264 2 3238 866 10716 4 231 413 21908 949 3653 299 6137 110 8606 322 89 697 1706 585 3205 99 3122 144 4669 807 11796 476 1076 254 2337 486 6144 269 1137 991 6775 751 5399 67 3786 128 516 427 8014 970 5817 483 3580 96 2241 162 1506 688 23753 213 3016 143 1110 657 9402 884 3482 72 7706 294 1407 805 16015 137 10416 127 468 387 11175 987 17616 703 6505 319 4498 707 4879 663 17245 864 5380 649 6371 970 2271 532 993 905 10397 984 2490 570 518 349 8954 180 9244 568 5102 150 5117 336 9176 59 2717 887 4699 265 19000 312 2234 464 5820 824 2830 785 541 246 11887 821 3927 295 13097 544 808 367 2360 589 1655 863 5913 730 4118 476 13804 718 6343 509 3025 874 4504 474 12366 588 2141 544 2959 799 33 889 838 343 10181 1 2841 270 5222 402 635 731 1834 71 1831 23 16500 662 1505 528 1817 114 10664 107 725 341 437 116 1413 721 1424 143 11272 550 1303 91 1892 269 1722 51 8312 563 3209 873 6825 849 17729 976 3473 914 2834 210 1090 109 4848 -1 -1
348 1255 269 3041 76 12538 971 12728 780 7179 919 5475 400 11669 932 8145 148 821 356 5933 954 11748 377 556 193 3343 583 23226 718 9016 576 1592 611 8274 730 857 478 3182 631 4667 394 3456 9 9483 234 6955 28 651 520 3389 841 4681 203 12442 99 9071 857 1012 339 3602 287 974 437 4264 476 1591 999 1995 208 4914 195 6493 944 388 891 17929 850 191 667 7459 701 2559 726 5345 548 5535 930 11676 421 11669 849 6413 758 11185 988 5341 298 4657 747 12464 208 9334 106 9464 841 6921 699 9561 414 2655 373 2100 830 14752 70 3612 150 835 186 21992 910 5085 508 2669 497 2890 854 3691 688 15223 87 3463 594 6283 184 11808 741 3876 596 10782 65 1159 57 8880 610 16609 178 3918 17 10569 374 422 395 836 610 1436 500 13223 29 5263 7 3689 951 1879 200 7973 724 1060 308 17960 862 15814 194 3640 857 8026 145 8130 708 4706 -1 -1
349 13052 923 8298 797 10450 767 7005 610 847 792 926 909 2119 815 1133 525 14009 140 3177 146 4387 520 2199 585 6770 105 4243 606 12514 383 17600 871 1121 332 4265 488 3759 741 16525 459 23659 467 2283 141 1524 527 24865 853 1478 471 18 382 9617 98 3247 972 4611 499 1255 495 3254 637 826 607 2172 530 63 828 8628 6 1550 795 4859 364 11055 99 3399 268 2229 615 1012 629 1371 556 1158 883 8563 790 11965 526 6830 339 6834 657 1674 220 641 614 1111 384 3408 43 6434 766 1577 493 6672 974 6100 455 7386 289 17486 158 25914 688 7908 872 1043 424 6501 997 5910 459 3464 475 7155 930 1418 151 167 221 1850 290 1512 133 7277 268 1968 21 4996 120 12321 675 16226 226 4316 174 1088 865 6973 868 12571 667 9522 975 7638 69 1697 566 3630 717 2887 117 1213 379 17448 309 4315 702 2074 404 120 909 841 203 163 211 4094 343 3115 314 4554 657 11226 249 5813 301 5116 515 9830 913 12743 2 1202 149 3200 196 6461 627 13847 -1 -1
350 113 322 718 38 20235 795 2429 506 2649 361 13057 38 8204 856 13396 538 13825 463 10408 329 477 394 7638 888 907 369 1419 931 19991 138 1655 192 664 182 2459 894 375 487 9862 631 76 191 13673 999 2452 190 839 301 400 592 1901 710 4454 52 35455 871 2172 961 1076 176 2238 158 2111 750 133 283 643 699 3208 949 28292 1 5688 381 1645 744 235 724 1358 799 5077 26 4746 174 3282 667 6768 16 2563 931 23136 316 2298 615 15159 438 6755 28 2742 731 3818 725 730 873 303 666 2642 451 5392 110 47 466 20876 633 1156 326 3311 6 14911 7 304 854 1108 227 13739 387 1042 838 10800 237 2434 923 2881 846 606 488 2392 799 8752 938 3786 536 1406 79 3528 733 6066 907 2098 519 4426 812 4458 130 2122 78 1339 644 24306 534 11 286 3555 176 1256 778 5772 10 10693 642 535 693 14225 701 686 608 14664 395 16568 445 362 983 2299 62 2524 427 4931 725 9867 631 4476 271 5527 128 329 836 1258 394 17 283 2431 590 8941 617 3384 308 6722 620 12292 -1 -1
351 9033 207 3821 740 9091 742 625 622 6787 617 24037 120 12467 497 18249 857 6127 968 2025 254 1185 112 2140 595 6396 777 3482 738 149 425 7177 15 13287 604 1109 272 2138 859 7237 712 1091 728 1980 626 15306 523 8848 451 1311 666 1632 738 6691 170 11849 413 10909 251 265 691 3940 720 2988 24 669 570 4111 47 10643 963 3193 224 3916 552 5605 997 6205 939 18106 50 7730 693 2858 967 5474 179 67 412 2290 532 2350 147 1690 465 2414 394 3120 949 1948 994 1891 314 1886 732 4701 494 1257 570 915 516 5601 48 1193 289 3131 830 239 842 9762 915 8300 673 933 102 1252 171 820 372 58 766 8800 3 1595 118 845 523 9399 409 3048 448 2646 868 16234 595 10340 608 3302 622 5793 21 1871 615 5246 768 787 674 229 344 11503 749 2747 268 3096 627 11352 661 2965 300 534 411 6332 166 1671 590 5625 603 1828 127 2169 760 7499 273 1741 64 7136 96 10843 395 7868 483 15970 720 4263 239 12499 159 1854 363 735 449 1733 920 1897 792 15476 423 537 844 1110 100 9356 412 12990 151 1819 602 21 111 27454 652 4039 901 3033 854 1842 -1 -1
352 1967 83 13069 598 6703 994 19623 487 8841 986 1286 182 17810 12 8089 130 624 676 9571 409 18655 172 22190 846 6898 557 1654 183 804 515 9252 471 24047 742 12940 26 5724 250 5554 80 7169 401 88 750 1146 953 2038 473 1836 259 1262 419 6904 755 6564 977 5772 61 4973 138 1780 888 10975 270 8098 992 6716 72 7747 630 1504 411 9990 477 9561 285 1367 566 6154 913 3735 745 10210 602 12345 125 911 618 8307 164 4252 792 94 167 4968 732 14377 85 9037 668 2313 926 2042 683 3710 294 8896 211 9593 560 504 497 5369 512 2667 686 2252 645 13386 278 3670 814 5096 115 3654 144 3485 142 3111 505 15381 768 1526 689 10255 317 3807 206 1240 513 16697 378 336 401 25113 57 3657 767 7361 741 391 590 8156 668 6466 926 4274 576 90 456 4311 1 2797 467 12581 72 15484 352 483 555 5062 340 18474 -1 -1
353 18278 288 698 115 10522 464 100 426 6636 401 29 515 21013 34 9475 760 341 859 21729 33 1890 623 57 442 80 298 3494 611 4504 606 5056 250 2453 131 2978 22 17663 466 1358 347 6167 329 4120 709 5365 496 345 59 5880 298 693 582 39384 546 472 708 11320 370 5708 374 7204 109 1603 807 4123 464 3147 958 13633 981 3061 839 1530 86 2211 985 3710 47 6313 661 1429 256 768 227 4054 142 20896 776 6521 388 6193 884 3403 33 6050 701 10844 669 3615 743 13 155 4562 786 2108 932 1909 768 5434 650 21653 28 1165 333 4854 151 4462 37 229 304 10265 908 4704 266 8076 145 13656 894 2888 684 641 236 6726 801 2167 465 6655 694 8063 248 1900 981 11432 78 1854 263 1354 946 1233 114 3857 3 9979 798 320 534 2172 314 6958 115 4567 403 3451 233 146 507 3077 611 135 70 712 54 2357 390 12215 834 20048 197 28295 437 2412 250 356 398 7253 879 501 509 5333 483 11813 636 1624 433 538 578 1434 786 2463 623 12307 328 1486 941 7403 -1 -1
354 16625 891 10689 93 23461 203 2998 444 24138 963 6196 497 2920 27 5893 57 1387 459 718 788 2137 285 2101 557 458 320 6142 757 1519 807 6420 215 7430 679 481 419 1601 547 4568 777 19428 37 3187 790 10881 619 537 159 12133 391 1458 211 272 952 12921 286 2491 414 12248 592 18470 280 6697 696 15518 124 425 645 12013 962 10291 328 1412 511 3277 214 179 193 2093 428 24352 355 1298 341 7265 110 730 837 1111 91 24296 126 2269 293 2407 622 7985 311 2079 839 2385 519 457 97 13184 179 9102 229 58 346 5027 925 2429 30 8675 170 2689 419 7568 556 1881 335 369 660 12130 643 11281 812 5913 507 3262 196 3366 412 19906 89 9952 749 386 629 1176 916 7929 420 28304 437 1542 94 1407 138 3653 607 5315 488 866 948 715 849 10708 965 9500 807 15802 181 1973 985 3457 984 13645 66 2391 883 17537 731 5919 -1 -1
355 3871 862 1452 103 4551 643 3169 821 6522 686 2407 967 3683 863 1974 203 3150 552 8892 523 186 41 5565 206 2498 352 6946 140 2952 62 10714 392 4852 782 11880 394 252 847 10763 988 1538 667 27 882 2236 290 3865 975 4204 606 1773 536 6117 555 2358 919 11700 276 5014 560 429 958 20130 597 2829 461 1613 501 3939 492 2173 199 6066 474 924 71 20577 100 15948 5 15113 390 4872 137 6457 188 1143 501 6151 55 2178 631 256 762 2552 596 5793 80 809 501 7314 390 1757 978 5997 514 2854 616 5928 688 11405 532 7784 609 2171 402 2956 624 2573 692 4202 41 2990 423 784 94 10321 316 13314 832 18888 817 1022 398 27494 771 3160 118 8198 485 1236 622 12668 269 967 500 9969 736 1435 182 4771 945 19487 987 711 259 17032 298 3125 993 2142 455 6419 198 3156 768 4063 544 2959 548 1060 635 7079 769 7783 626 4256 490 2438 467 1636 943 11916 629 5835 806 14993 851 10190 798 3923 432 2331 897 7363 613 71 63 3141 327 2460 596 587 437 1898 617 690 283 3183 981 9250 4 10884 -1 -1
356 3321 490 4030 647 8927 298 16224 567 5365 50 5588 988 3185 455 3802 714 7080 265 879 965 2922 535 4877 776 1849 240 1978 361 4128 664 7621 74 4908 641 4111 666 5671 190 1216 957 968 543 11002 868 4598 756 3852 44 1500 88 3703 162 6133 726 4869 814 2502 613 11347 834 954 404 3337 819 10865 242 561 716 8074 455 2296 209 2266 814 11510 885 7836 644 30357 302 8475 138 2434 683 10538 148 432 947 16265 959 10907 615 2250 788 64 525 211 600 2173 122 6042 29 6118 218 11020 449 1911 306 13241 686 12711 223 988 290 13113 931 3867 246 4433 341 1045 658 166 523 16682 897 2432 120 1373 664 4356 124 2548 253 503 897 581 481 4097 414 3539 812 1663 269 8579 262 1080 260 17037 435 664 283 2349 481 278 851 7869 720 29844 337 839 653 10578 143 12696 450 8248 299 22103 317 11550 568 1585 179 2868 457 12787 822 3245 468 5165 649 14121 34 5109 870 3765 274 10775 719 13928 -1 -1
357 3756 33 6259 310 3815 67 11325 508 4754 941 443 975 21197 33 1646 127 13209 109 5490 758 7055 559 11488 357 1286 572 1735 100 11018 299 1624 964 3828 638 6408 137 7679 750 7251 214 4362 530 4132 181 3533 84 5767 162 11988 369 11938 329 1788 74 1994 848 1427 165 3136 485 6239 59 3308 254 9579 225 251 910 6306 451 5815 927 626 718 7815 959 3833 629 934 82 7652 872 12240 952 15367 756 9540 512 6361 464 14234 424 4939 828 4055 951 594 433 631 439 9320 712 414 98 3763 405 1391 435 23350 602 15358 242 105 90 8986 668 1462 250 7285 579 5277 341 5526 522 15510 39 5369 96 9645 318 7002 828 9324 745 59 552 4636 316 3339 423 1350 457 6253 732 17167 940 3123 558 1543 773 3648 105 6232 26 481 169 11542 236 5449 732 3702 576 5773 21 5428 215 5371 857 759 583 4460 693 18653 504 243 678 10918 742 2876 804 2448 946 3140 719 9265 269 5063 905 1719 882 15732 58 1715 954 3698 923 419 227 2382 -1 -1
358 766 706 1266 586 3124 795 4980 102 11499 747 30974 934 2282 9 2539 356 638 40 722 841 9359 770 4849 854 4155 639 1771 981 5112 989 10619 845 3257 460 4673 644 5125 705 749 797 5795 853 22171 212 19003 760 2703 351 23690 532 168 788 632 911 11596 239 4727 492 13180 972 5619 408 2718 935 1819 112 5543 906 13417 69 1071 644 3835 986 6390 562 1904 586 3774 303 1627 624 578 22 4432 863 6081 531 3460 630 9011 372 2780 298 2502 910 67 735 4559 760 3617 769 6167 232 2228 332 4869 757 4780 144 2350 293 4718 728 9739 300 6600 415 6921 386 15983 878 4857 17 2425 206 282 487 17935 124 494 945 1504 208 4827 514 6755 853 27517 556 8830 840 1783 344 9308 379 2789 152 4082 895 1899 926 951 690 1079 340 6883 56 7218 300 3445 667 37780 778 10150 730 7252 514 11211 240 12094 833 3219 577 15305 664 16035 481 3153 778 7090 -1 -1
359 9310 732 11344 714 8493 311 8102 627 3165 506 3565 885 13363 943 6919 690 2224 766 3205 176 13802 723 7633 257 29875 20 2474 573 1074 333 11411 507 4834 405 13152 907 21115 69 3388 101 11551 181 14956 857 11506 130 1011 573 16159 849 4707 373 6984 473 5762 288 1737 792 2727 734 7308 806 11739 148 645 718 21095 749 2166 785 16967 438 8502 266 1391 886 3255 217 10424 118 7542 896 3775 5 257 765 630 347 1473 351 2166 871 5479 816 247 931 14008 470 3325 214 3671 800 3934 632 6060 177 25615 649 297 654 90 458 9817 210 1834 816 2131 38 7887 645 15426 930 7079 990 26175 530 5428 856 3462 445 7525 538 2604 79 2984 770 4544 425 885 44 14207 19 18695 651 3790 735 5850 878 5257 882 3721 868 2210 911 7913 439 2776 795 4209 853 2160 677 13401 -1 -1
360 1007 139 2104 429 3896 781 1695 671 4489 915 19011 449 326 394 304 488 7592 572 6145 398 7032 989 6490 682 1191 554 1261 54 1619 122 6741 191 6609 13 1121 260 4232 601 30531 385 50 787 5488 885 12463 231 3668 920 7152 159 6562 95 4858 251 1432 541 12998 947 938 334 9692 205 8496 284 2814 953 702 993 1629 406 13929 365 1268 162 2337 888 448 940 656 843 1289 615 18449 460 10531 226 4457 359 5948 128 2806 123 1247 14 8510 758 11725 590 5805 572 2182 903 24009 922 2563 719 3991 578 13670 451 5660 413 20135 36 847 213 3929 165 873 155 5176 143 9009 852 464 753 4690 127 3181 69 37186 28 6606 546 4286 758 7657 636 10766 263 8902 926 12401 538 2771 647 5117 748 6977 512 6562 625 2642 632 18 982 4720 141 1542 477 2112 172 4876 823 9416 882 4010 129 4020 935 3640 296 5969 445 2585 725 7189 442 1999 210 1698 271 4093 463 9197 261 4387 723 2173 234 6133 434 241 303 201 433 11962 26 10076 964 3070 -1 -1
361 5974 491 1754 66 4134 565 503 282 542 764 2957 876 3182 177 311 582 17935 311 10526 912 18611 377 13074 616 2296 83 1176 18 15892 231 5584 890 8469 989 10905 615 3663 557 6537 946 5863 122 4086 693 1411 793 1979 717 4998 520 1315 247 8948 990 3525 241 1102 244 17558 547 1534 466 9337 260 8837 186 3843 829 11555 712 5785 696 1661 459 6147 902 605 47 3108 10 4247 642 17142 720 2733 239 884 50 11101 619 113 288 1910 890 5964 681 1726 502 1018 494 2148 531 7995 634 4266 183 3509 923 9054 181 4844 641 6679 96 6054 864 6972 125 1766 906 2007 563 6356 343 1610 881 326 370 4768 531 1082 735 10419 587 10909 919 22444 692 27628 533 1348 289 15829 555 1234 155 15428 729 11369 723 8232 712 573 347 5513 739 6837 93 269 580 2962 402 379 629 3819 355 5866 374 9029 416 3656 527 6201 611 894 142 11304 884 605 980 416 113 5352 426 5444 902 81 480 2489 313 2189 826 13220 584 96 341 2237 256 2619 161 113 162 9904 443 1096 495 2500 240 2466 389 6926 245 3237 481 1456 -1 -1
362 4012 166 8585 406 293 874 2414 262 8272 637 5019 487 185 478 4078 406 1851 336 1063 601 1640 256 15556 596 1887 22 545 543 10706 611 3457 371 2188 353 8269 601 2888 958 13954 681 4943 871 2984 956 24601 552 7342 599 28599 709 6548 705 10843 468 45 292 8662 74 2854 915 2803 433 2843 709 142 972 687 649 1480 726 8373 343 7506 792 3484 654 23182 223 8158 462 8799 281 4947 564 474 813 16999 290 2662 328 5312 334 5944 25 1225 856 8010 880 9454 796 2151 408 2190 733 15085 194 3813 774 2418 914 3136 89 13581 715 8241 579 569 42 1498 449 3374 245 1360 417 1393 472 7084 370 9890 737 9642 74 6756 70 14829 516 11975 305 5918 799 3271 816 708 288 10105 399 2294 356 876 974 7782 336 6985 970 13104 123 14417 57 1673 528 769 624 644 599 5353 202 4455 972 416 464 2220 451 3707 76 5773 912 8162 984 5550 751 794 543 6753 640 844 208 16178 691 16969 266 7138 411 10781 -1 -1
363 1306 720 8132 888 17 124 31982 980 7082 137 6959 482 344 382 730 801 6126 309 287 803 17456 169 1453 84 4101 976 724 913 21570 579 4235 364 54122 137 6836 497 1234 920 12387 686 9962 356 862 92 5120 514 1149 98 9956 119 3008 458 1242 156 4570 927 1470 411 8694 905 742 145 8340 946 7692 467 21976 274 8837 45 4604 470 1238 722 3495 261 274 124 15554 228 3901 704 14427 570 4925 627 5501 185 24863 224 1249 997 10064 636 771 996 815 796 13089 828 1897 997 8332 15 3440 990 2231 74 709 777 249 61 781 703 2138 843 4000 184 1444 302 7726 296 9955 460 145 597 3522 483 638 268 4953 672 76 255 21535 480 15211 27 2209 988 7558 143 8401 846 3901 45 1143 418 285 782 7827 355 3740 456 1731 221 8541 93 10788 251 12938 260 305 111 8000 605 1259 82 2788 957 8628 339 9598 412 2570 405 756 498 7033 493 3308 655 8842 727 657 570 593 179 1571 -1 -1
364 2650 920 2250 233 14934 151 23099 982 1789 583 19201 223 3481 236 507 335 5134 177 5505 109 8008 985 1406 234 6466 575 17039 105 8274 357 196 979 5609 795 1792 231 4124 442 10277 905 3102 300 5787 373 4569 238 22222 549 6654 605 14771 342 45524 893 9731 341 43 628 1496 366 533 842 1487 577 2366 232 2519 501 6502 152 9223 784 5200 740 6064 283 984 699 6144 797 39287 666 7341 887 941 29 931 63 67 793 322 590 4222 426 3165 971 20205 735 9917 645 4719 188 13934 169 12723 101 1595 91 769 202 19356 768 1195 2 3649 347 1079 513 4662 307 4694 140 129 776 2940 898 16372 247 18743 894 7493 128 4968 384 18295 282 3266 214 6830 258 18499 239 3866 597 3668 581 1171 154 9249 545 135 108 3738 146 118 948 6533 998 7401 739 8850 746 5846 -1 -1
365 11165 414 5762 869 11227 16 20447 822 2757 964 4075 509 9953 516 5130 404 11046 207 474 853 2987 37 4612 419 12628 633 9570 795 5411 578 14220 284 9012 174 4482 594 616 467 1828 19 5769 273 853 132 8095 651 134 294 4235 505 1187 357 14046 253 341 344 4119 767 224 857 2164 883 4052 102 18295 118 17451 582 3337 407 3653 971 2082 518 1733 89 36921 872 2782 40 3530 699 2620 816 3092 389 6224 628 2354 273 20813 617 20491 770 9604 19 13652 100 1190 683 7742 138 1104 799 197 185 6181 532 930 929 3251 738 13985 745 5473 355 4247 440 1863 730 2089 860 2628 733 6584 272 1050 396 4714 432 6846 359 1168 834 11060 364 887 103 6267 650 5921 96 7340 505 2516 119 1872 287 5937 137 4064 74 5987 101 4768 18 1030 473 2402 902 6652 430 23020 230 907 478 14949 594 4092 707 8562 87 4125 343 36435 703 2710 218 5358 -1 -1
366 6892 471 8126 752 11975 450 43731 27 16313 935 942 684 478 894 405 337 1061 667 7954 541 17969 722 2152 399 1716 471 15586 187 6312 944 3258 856 6645 406 15812 755 1741 178 1822 756 3241 525 3872 1 6106 715 1634 574 823 931 5419 123 158 720 8227 186 569 133 4425 279 5102 66 12347 345 1945 583 6025 732 609 247 5060 993 14741 841 143 337 763 217 421 993 22176 210 9475 488 751 578 6690 70 2986 27 6254 232 1186 747 2714 819 19323 426 76 671 9254 524 788 815 6287 598 5168 806 7084 877 8863 382 10243 871 2435 776 6037 771 3081 129 13372 722 12136 252 3256 797 1142 429 7300 52 7828 71 6406 309 1844 492 110 774 39 421 8634 603 256 381 1476 653 13690 924 14435 614 3105 72 4391 421 3458 949 20953 110 1998 954 4736 376 3946 439 22406 654 5559 274 9565 95 5066 747 6436 505 3009 834 10240 506 3122 992 15202 198 369 545 534 -1 -1
367 15864 184 2447 691 12503 819 6714 717 29806 720 2613 327 1347 408 17703 203 6303 763 17925 969 11816 585 28454 498 11617 528 6176 915 1590 208 2979 450 10045 2 5747 363 1594 93 4244 724 1374 758 3637 177 11322 249 10406 449 11866 132 2243 849 11712 247 22 269 8403 54 2 328 6290 457 6644 785 803 972 2861 386 3372 650 4340 949 1075 732 5739 70 2136 949 15036 586 1970 242 7597 585 7833 771 533 895 3212 426 5208 694 135 782 4306 993 1187 821 417 738 4793 695 7560 459 18306 490 1823 32 625 887 2883 851 1456 354 276 940 1258 228 3233 624 11674 661 6032 603 8972 423 4866 390 6668 84 3102 974 6790 907 1132 206 473 131 10544 277 4863 261 2463 449 373 970 1794 338 371 310 7967 754 1960 193 4634 851 3660 511 4727 287 6450 396 7360 539 1772 991 5048 222 4555 636 6158 283 3548 835 1049 851 756 305 2105 790 8977 773 2471 438 6248 504 927 622 4893 689 8892 145 17184 930 9348 731 3264 446 1323 279 6958 400 8299 847 38 417 7395 -1 -1
368 4302 269 17075 729 1692 343 1185 424 666 216 3154 863 2618 872 1121 489 22905 811 6982 460 456 700 5801 764 19020 738 3321 431 1978 176 810 789 877 894 645 34 1130 476 1453 649 6475 271 11659 749 382 928 13677 445 8720 143 9527 725 829 859 3664 757 301 178 4096 218 982 891 2084 456 3155 908 1133 194 3947 133 15524 571 3234 897 1168 631 4477 905 7858 709 13236 252 5148 548 1223 52 10967 928 108 615 5325 974 18755 482 2937 801 3974 996 310 537 1739 620 58 136 21535 343 5986 588 8185 924 14568 556 4158 936 7256 695 4261 142 6960 512 1271 66 14291 208 1109 83 9583 127 14866 417 1435 787 8622 228 247 412 316 834 3407 272 9608 897 1690 736 8339 280 8633 325 15067 814 14180 112 8135 733 946 237 18594 919 9471 234 1321 941 6048 43 3459 733 11580 961 1285 78 9743 429 4757 823 1079 902 4784 180 4392 727 2270 248 4393 996 2630 539 1375 803 386 517 10628 567 5391 798 13360 792 6286 437 1791 860 5010 266 9780 -1 -1
369 7260 268 1066 63 626 951 4354 976 1595 545 10962 912 6923 224 2887 291 8229 480 8091 162 171 982 3488 506 12701 118 4981 138 3882 314 1072 320 8541 460 9750 65 17399 721 2021 880 9483 503 2098 822 7621 570 1001 456 2581 781 4133 622 2368 915 1447 670 13876 449 9998 57 1002 117 8646 735 5561 314 3376 107 17047 598 8250 509 1023 739 1842 130 21936 387 5217 886 4699 843 426 148 7052 561 17682 378 1007 58 2349 278 4198 678 5095 407 25589 333 1687 120 1401 302 5619 955 8434 531 8565 27 6882 297 4773 306 20416 239 1512 876 6550 309 3124 214 3633 468 4972 814 5263 592 3149 556 645 453 14509 857 440 287 12042 769 523 205 2236 548 2717 258 2050 526 12596 767 4973 458 982 201 11675 602 6460 140 3824 884 5864 828 481 567 3430 76 3174 662 2845 720 8730 403 17895 709 21574 158 7135 679 4929 730 1210 569 5785 427 10333 139 18757 803 8582 469 2161 356 2348 -1 -1
370 25801 689 1621 126 5663 118 10476 273 6553 308 953 412 401 241 9472 125 140 676 16875 235 10731 875 867 397 8435 164 3979 226 4456 562 311 319 11271 36 22238 152 2383 299 72 33 230 781 14235 708 1036 270 743 500 58 90 12566 300 2 325 7061 15 11742 276 65 740 11157 110 2624 3 1178 249 4820 901 29 865 1266 322 8408 195 2165 64 10825 453 2878 816 3855 535 4767 9 2276 474 3632 107 8304 634 1879 459 3032 875 29263 764 3832 211 933 810 5186 985 4490 607 8619 986 2582 79 7558 885 2849 631 3509 760 3727 861 205 451 885 953 29 393 1121 270 7008 236 2950 919 4316 827 1567 955 622 467 4269 494 4485 229 8466 549 5360 548 1339 91 25371 514 7128 209 1003 700 287 580 2823 748 3288 881 24798 384 2657 665 12528 654 6613 657 227 168 30387 759 2938 356 658 29 5490 130 11949 607 3732 142 4909 133 7403 341 1784 608 2713 884 21391 575 1479 330 8900 997 2459 35 2475 840 20390 -1 -1
371 11982 408 11851 716 2942 417 857 868 10041 697 12547 299 7670 373 24483 844 1026 291 92 229 3920 657 1106 242 334 894 3637 502 7270 463 10232 879 8228 227 15669 939 6965 893 255 375 2847 293 9303 774 2514 597 23 909 43062 257 3513 97 414 637 7506 727 125 340 7261 887 6528 211 19445 366 386 29 3098 723 6721 280 1157 135 5742 698 6730 121 1034 737 4037 394 8150 613 12741 228 3404 83 8083 256 1581 542 3021 364 48 872 316 674 8599 987 11313 775 3450 537 3421 534 181 864 975 857 11840 606 7551 634 1774 953 9574 516 12871 255 1555 760 944 596 10733 308 9560 22 1770 629 10830 732 4126 791 6289 806 4022 827 7199 365 1156 518 960 849 13918 417 7527 813 8642 326 555 244 1808 594 3499 273 3817 851 9985 695 20982 806 1428 472 5096 360 9283 764 1776 232 6894 548 317 380 1995 56 3487 42 6565 297 15498 675 4306 42 4397 663 12452 868 6766 320 7847 -1 -1
372 5830 789 7134 944 8221 615 11189 874 6944 353 10450 90 4123 253 983 934 4100 454 624 136 3848 680 10027 428 638 688 420 983 2150 696 13074 781 21249 655 9307 792 1537 322 1941 607 287 270 7360 710 4292 61 20296 171 3965 534 3991 921 3929 747 4416 270 3282 634 4644 329 6549 196 1623 53 1247 69 3694 510 8396 900 2273 476 3298 15 1294 599 793 389 12386 762 7001 265 3645 309 6864 792 6634 610 19157 968 2764 149 16157 192 20894 683 859 751 27065 986 15240 537 13214 454 15232 455 22695 83 8356 656 1025 511 8545 368 6806 857 34381 678 2962 268 2333 959 3317 758 753 524 1889 177 6922 148 2311 559 16869 605 6695 435 5233 887 3478 677 1308 620 6518 613 1222 698 9122 333 10647 777 27735 209 4105 256 841 943 9262 456 52 870 246 551 11447 914 5945 -1 -1
373 1148 505 11835 984 4470 800 2817 138 1516 598 10114 694 2484 721 1033 882 1401 546 706 819 4916 363 9399 813 7205 39 4502 828 6889 743 10351 302 4154 91 6357 620 2737 778 7271 905 735 766 1003 397 2637 325 8562 868 1868 845 5488 975 4663 756 126 247 2434 891 4256 603 6678 532 6496 594 18025 330 5008 36 5596 276 5162 416 19499 744 4431 69 18497 897 984 184 10853 443 5741 502 6015 83 10933 629 466 542 3896 936 1276 889 1806 966 4794 894 6349 969 1669 71 3273 333 1997 176 2789 520 5072 368 5001 494 8495 557 1548 459 5045 376 6796 743 852 209 271 740 4583 524 4360 271 2222 78 2078 560 4036 95 4229 820 9359 827 361 653 5690 226 42531 704 3155 422 5195 288 9312 544 1317 840 1163 690 1382 564 4631 391 6436 490 404 349 3009 770 1799 13 8360 972 5565 350 205 65 10343 475 6841 444 6008 196 2402 628 101 457 11116 54 2012 230 12182 37 192 701 960 11 10845 19 7038 701 10527 993 1870 865 1106 371 9098 200 15831 237 1573 860 6634 384 8108 309 256 150 8539 311 2118 721 2261 256 3914 979 458 657 7183 -1 -1
374 7333 197 3886 500 7209 978 73 417 2343 462 1428 149 736 293 7017 729 3074 892 2031 451 5442 546 233 404 29717 778 7643 582 2338 824 13129 710 12013 937 7707 80 3769 240 493 310 3309 257 11145 476 6612 329 4898 654 11936 285 11657 874 3563 956 12866 510 5838 527 15963 741 8394 246 2396 493 10065 975 5552 762 1308 334 17183 413 481 877 1366 822 9493 772 4277 315 5553 734 1818 581 5003 221 25326 225 2447 715 16351 309 4773 97 16424 304 1079 912 1672 441 131 374 11802 689 1000 383 3289 255 2874 390 3989 42 4458 683 2443 471 416 521 10464 881 5653 294 1320 971 4046 792 4066 777 8862 744 7470 874 7239 767 3838 136 1287 41 367 543 3404 279 470 597 1188 402 13783 617 10577 579 14715 123 3942 438 1068 828 3816 951 13091 880 17341 103 26314 177 4413 879 5046 991 9019 308 1431 654 17927 228 2635 87 4648 170 3972 132 7121 481 675 759 1452 -1 -1
375 12991 197 569 770 1271 837 8198 790 22557 379 15558 75 4948 782 7135 522 290 677 5083 827 746 971 9947 993 12897 626 3998 30 2611 542 4042 975 2332 17 1843 279 2054 266 3780 635 20276 183 6435 127 2604 172 3001 899 236 421 589 988 11021 883 2141 987 369 368 1592 103 11759 766 3045 847 22883 698 6037 927 8048 426 5937 834 11188 55 1046 106 1693 99 4745 661 2343 715 1224 479 8054 922 2501 212 10445 995 7781 628 861 709 5185 451 846 447 13609 47 2775 218 13247 415 936 76 8508 347 13408 974 8524 262 9475 655 3341 993 6453 627 8983 26 10764 487 1938 115 1646 767 2324 483 2746 112 13170 764 1484 111 1269 962 1099 74 2875 602 1927 205 9429 544 4294 521 9838 763 7408 382 2542 818 3510 865 2228 32 9460 216 1597 298 2977 813 4212 939 2986 969 2719 519 2766 606 20627 898 972 410 1427 535 173 862 17894 981 654 290 617 107 3653 620 870 831 5954 795 4402 6 5768 245 6049 168 14755 712 228 549 588 600 4218 465 4676 454 2202 564 6403 86 13156 980 754 209 42 -1 -1
376 5567 986 1971 836 1082 750 5356 327 4544 541 628 180 595 74 601 649 7606 330 7704 828 863 54 3067 830 246 250 8898 878 517 748 12459 992 14421 864 16839 697 3238 500 24349 801 4529 144 2410 654 157 268 3701 201 33915 684 5356 198 32179 11 2351 43 2568 959 3656 771 4363 639 6359 335 12153 266 11758 776 558 657 1892 522 2971 937 12960 885 13974 266 302 232 15934 317 1140 791 4336 536 3193 485 2597 385 32780 278 1925 924 7031 539 3949 912 1789 961 892 726 9336 580 22593 587 6619 965 10313 956 8478 194 4375 652 11515 561 9829 26 8524 549 1171 91 1905 713 10100 31 8165 595 16690 892 729 659 10871 280 1574 590 3788 548 570 888 2099 294 611 690 1431 970 11183 971 18752 828 3213 699 406 886 20913 712 7216 565 364 282 8887 699 748 138 7155 128 3193 546 11164 869 704 -1 -1
377 6796 486 10556 962 6901 331 3010 676 7192 660 24854 451 4448 328 2586 83 15452 140 1718 993 5770 628 2042 867 317 254 593 431 2908 942 852 550 10988 42 4085 752 2029 714 2938 902 5047 310 11655 18 1547 139 26670 103 1563 32 5086 660 3873 562 8712 845 5554 83 4688 425 45060 539 1160 381 2929 86 2689 283 1899 821 31 533 27102 434 760 121 2751 283 10132 830 1414 700 6587 470 6367 183 472 788 3353 55 14659 455 3598 630 1517 193 16918 967 2395 135 6987 790 5866 691 6151 589 5166 327 14813 0 5576 546 10290 656 6216 26 7840 599 211 839 15358 316 5464 527 803 400 618 795 1821 992 6767 312 947 987 3703 594 8104 132 2233 833 5798 695 1884 938 9465 805 7103 472 10995 789 6148 822 3636 955 6784 779 6626 888 9035 973 6411 773 19410 413 13 299 7876 503 2550 976 11842 461 6831 554 1285 514 5596 900 1616 534 3782 470 6459 257 1144 -1 -1
378 6154 286 2086 664 1080 194 3756 820 6101 706 4805 632 10192 296 6119 358 3745 83 5548 950 856 899 1961 222 20817 789 10166 462 2627 920 106 832 1432 568 9080 535 8341 517 10321 903 3352 884 9985 105 1462 958 5546 784 18345 693 10068 963 5655 623 6559 522 194 679 369 85 4456 117 16023 598 5505 655 15134 843 29202 464 5895 432 670 957 1046 707 7358 97 116 358 11833 442 5667 957 691 135 3031 333 3149 208 739 510 25108 248 4088 878 8618 538 27914 8 4056 428 5631 315 1456 358 1273 53 2936 911 452 751 11818 282 964 609 5756 716 8703 136 13284 661 1750 777 2160 216 1027 159 1389 328 2535 718 2515 992 1598 939 2319 70 1654 364 10107 299 8063 947 1703 61 4179 240 2897 877 9181 382 1194 507 3141 95 7430 186 7953 758 41 539 5912 306 3094 735 10490 759 1034 907 1434 775 21870 663 8336 530 10385 482 2033 437 26562 173 5859 95 3843 451 4294 281 2441 361 1351 158 1262 556 2960 920 3639 739 297 -1 -1
379 1136 567 1820 219 12356 230 17581 703 3774 544 8560 300 37848 643 8325 373 5825 687 9686 471 8880 181 8910 930 594 969 5121 629 10056 155 744 640 568 293 2179 612 807 441 1778 218 4684 40 15844 575 4023 73 9996 177 11283 744 7289 412 15266 469 2955 964 6263 838 1360 802 9456 792 4215 489 5605 565 3102 799 5344 626 841 563 6733 697 22897 44 5051 869 1454 646 1439 689 21 707 2487 178 3933 276 5626 221 2810 371 1211 986 8172 9 1851 998 4249 892 2857 675 7653 327 14802 598 724 308 5456 419 4586 142 4018 516 1604 248 14143 141 1290 310 2826 654 2840 607 13276 909 7036 682 2597 680 1377 718 1877 826 5631 904 6440 711 1744 940 4715 134 5819 690 10576 583 425 25 8530 166 3498 114 14230 273 3045 857 1598 6 7618 304 276 493 3906 689 1506 585 2544 211 7013 276 10138 375 5854 510 4498 181 5576 598 5726 433 4010 343 849 104 6738 531 5053 277 5704 246 10948 151 1597 615 6278 673 4597 103 20872 -1 -1
380 4119 769 12593 857 5108 986 622 60 590 112 5316 573 6344 216 4523 785 14228 773 1428 417 699 235 10489 609 5314 354 8109 591 2732 867 7223 888 3346 815 12129 425 248 261 1975 217 709 406 4768 183 11349 925 22 953 3767 503 3992 21 75 410 8962 498 4893 776 11716 124 2157 556 6255 482 676 669 2231 148 13098 68 623 103 3553 501 1034 900 14330 618 313 751 2921 134 3948 154 2538 758 9153 900 810 75 822 923 5346 11 1080 159 412 198 839 439 11912 431 13997 442 723 862 9076 182 4580 876 1767 18 28 431 168 458 1717 497 563 680 1391 801 12430 67 30285 893 1977 114 844 580 3266 614 445 139 1948 248 13115 336 771 436 1074 605 716 865 3215 545 600 86 33717 650 4551 398 1367 855 1748 704 3732 174 1616 731 4116 444 14921 981 2423 301 414 533 1969 504 7482 872 14597 627 2864 655 968 618 10785 279 10450 357 517 14 46 679 2795 498 16550 853 143 626 8168 967 912 355 6436 857 4503 758 9386 53 5569 881 56 287 4854 88 13465 893 17051 603 5392 487 4665 617 1019 668 14264 248 19300 -1 -1
381 356 513 14513 789 11336 916 16419 647 5700 529 13685 675 8201 372 9543 827 8528 780 21376 31 20952 751 15639 865 3921 449 5141 296 647 650 3379 622 3922 102 2240 937 5603 575 23724 347 4488 884 6157 313 2062 393 8481 792 1139 645 3197 335 1750 389 4159 420 12266 702 10390 499 6212 614 25560 427 2145 758 876 121 20036 888 2614 361 11401 425 16353 365 8318 249 1823 883 7355 454 6966 915 7832 674 5590 318 18589 185 2681 678 1893 405 6380 22 588 651 17065 575 1374 538 1176 630 1597 523 3891 247 8893 776 818 927 2538 415 3618 338 3056 226 13337 505 298 637 1747 502 5835 432 13118 430 5257 949 724 664 2861 186 6299 490 6560 421 7237 840 4466 246 1271 208 1815 794 2261 68 2340 23 20882 704 348 549 13246 82 15491 217 19502 199 1019 236 5620 940 1917 -1 -1
382 4109 948 2130 225 3220 888 1005 377 9048 925 2552 550 1520 585 7119 273 6992 536 1253 79 978 628 10802 431 9600 589 6945 742 7635 102 2739 693 12 938 85 155 9994 12 4725 328 9011 952 6439 343 11279 53 6578 911 23894 388 10680 682 2562 902 1357 370 1771 927 5094 7 1442 470 4619 368 15830 676 6506 221 5543 229 741 548 7932 560 2703 581 11952 888 6269 891 2689 188 8125 193 3270 400 2289 459 3047 844 3323 773 23759 766 1989 245 558 670 1170 743 9720 529 15216 896 3353 803 4527 830 2211 156 3015 260 10859 188 319 813 2938 6 2582 668 114 805 10706 322 9999 655 6274 158 4451 50 4620 983 3310 678 1483 535 2428 664 615 262 9403 35 7758 399 6500 83 12478 224 1609 560 10102 158 5352 833 2853 386 8310 185 15404 362 60 961 4158 633 4579 497 2257 943 10783 395 7351 264 1935 881 21260 561 2998 101 16126 741 4851 858 6674 382 8579 685 11875 542 983 2 4075 226 799 64 2783 198 19500 514 4250 -1 -1
383 1472 507 7447 1 7820 89 20310 91 16626 597 941 102 92 63 13152 273 28842 665 14938 356 12987 202 33956 457 14984 344 8625 154 2965 947 4269 214 7909 858 19706 583 7242 963 2971 401 11599 117 1517 264 5299 188 8802 303 2758 632 580 469 7768 11 3097 799 718 386 450 168 1242 726 986 225 8121 827 8297 204 7693 546 1569 824 13200 416 9092 508 7615 34 6474 546 14917 598 3177 286 4655 676 13188 651 4099 361 14116 288 3041 550 25383 739 981 29 702 479 2753 174 8153 732 5019 23 689 729 4459 349 5913 97 4968 277 3047 663 2801 449 5921 117 12261 176 4469 515 4395 187 2674 198 10828 364 25453 365 10495 17 7566 577 9772 790 2041 866 4650 949 1430 596 1573 367 8352 696 569 753 30925 -1 -1
384 3183 44 18265 557 1477 120 12669 786 3734 952 685 536 5209 12 6034 984 3050 855 4100 633 6463 564 12346 833 7782 651 7300 341 1962 855 2014 789 7519 38 843 307 2239 170 4826 543 7094 297 618 240 155 252 6753 792 11425 149 1094 862 5020 975 1559 940 4816 605 31862 873 6828 975 6770 564 986 311 3201 540 307 441 2515 891 12127 519 1703 526 4016 995 8741 367 11884 6 20942 347 5663 91 10151 375 3784 109 13235 117 8484 928 37602 699 1997 76 710 737 7276 822 20199 497 12386 744 3041 415 21263 734 11248 640 4608 912 1825 430 1492 468 12399 205 5048 370 4435 553 13402 219 1657 74 14502 675 9313 363 3782 842 3809 328 19692 177 2406 536 2410 749 2279 846 1652 674 2519 270 1870 522 908 503 9898 570 6433 629 2698 100 7049 87 1981 793 6512 221 1591 885 306 628 5690 82 6766 396 177 423 7199 536 3623 0 1535 62 4460 594 4282 -1 -1
385 3707 801 5385 712 4306 45 2351 223 13559 649 10413 321 2508 919 6412 959 134 392 9964 969 14951 308 7997 562 17456 79 10397 648 17 302 3779 102 1022 88 5309 170 2448 79 138 277 2163 183 9411 23 269 463 1535 78 1179 301 8372 655 8813 84 12421 891 11508 147 2099 4 18302 286 4829 85 240 426 849 57 15036 997 4807 479 1880 0 2776 941 6458 128 4827 43 1802 846 7565 8 8341 472 168 989 7052 629 7192 716 4718 904 12092 469 15957 653 3636 525 259 634 4374 255 2771 289 152 838 2080 42 4497 772 9362 409 9739 796 2260 381 7528 763 6838 981 8066 723 17021 687 2221 854 9794 203 2443 677 1406 789 1894 306 1568 771 20296 934 10001 634 22839 988 4856 385 690 382 1076 34 5612 867 5457 360 14113 656 2223 699 7711 616 8498 854 11435 466 2369 368 10151 588 8083 275 8293 470 2784 349 21006 490 13090 829 10009 133 197 374 157 420 5218 383 455 -1 -1
386 7671 771 16906 683 5017 957 16529 127 2766 840 11471 886 12390 271 14107 786 2884 231 7760 722 30 621 13704 424 882 318 5750 770 1140 302 1207 731 3437 154 13265 77 3174 72 3632 657 4362 920 314 805 3886 816 362 956 3076 460 18172 382 3165 245 1759 408 898 123 2120 351 2342 263 4318 813 2834 988 11576 319 3505 375 12824 863 43 382 6954 128 2042 406 38 28 5787 675 2923 789 5639 656 184 666 2354 478 1960 613 1117 798 758 90 6759 264 18120 456 6213 980 1770 5 18318 649 9417 94 4187 574 4280 898 7225 329 928 284 3606 709 4622 730 4028 765 3644 465 1313 111 170 956 4037 266 10439 473 282 115 9352 437 7181 620 248 48 1236 892 2613 165 29464 578 701 371 2917 113 1961 566 23188 649 2152 327 2608 90 408 254 6702 386 838 281 3913 684 3836 945 12418 829 4526 766 17824 414 37235 946 615 47 4115 663 11682 789 5257 810 227 778 7964 187 17646 692 3393 774 1504 909 3024 934 133 69 1080 64 8670 659 3986 263 373 -1 -1
387 3661 482 1171 883 555 148 13455 281 8797 782 1090 501 5986 481 11769 659 140 952 11728 97 4693 770 5071 29 8435 139 6351 232 15112 447 1568 671 6500 6 10407 666 686 462 823 846 3830 613 15020 384 592 630 1197 482 14734 446 2836 369 2719 54 484 682 908 204 3324 366 832 563 780 738 1412 666 8206 864 3207 503 5691 20 3298 936 24800 36 2758 236 584 289 2913 633 17395 384 15103 638 4131 522 2092 838 824 381 1125 805 5205 780 2555 271 4632 326 5938 504 906 774 2831 195 7769 797 724 740 2769 731 7712 924 761 405 2172 535 5804 930 1081 881 1642 712 2852 333 1323 457 10498 811 3254 514 5365 718 2182 822 13925 788 3158 749 8093 329 927 195 4081 153 12983 956 1757 651 1252 632 2365 909 3658 390 1172 316 13537 93 6253 864 11564 18 898 330 1062 911 11120 543 2747 701 627 159 964 712 1730 521 1056 639 5724 530 4556 951 5075 380 1067 707 2101 133 500 53 155 149 6241 544 6673 689 4782 299 7252 779 22947 523 1702 509 6476 58 10745 28 2032 386 1971 816 2031 16 1902 938 3312 618 953 232 4799 446 1152 970 1928 508 3818 872 2532 930 1590 422 1367 374 2255 258 10401 288 5910 508 23600 -1 -1
388 3351 687 9658 974 374 22 5699 250 19974 156 7278 775 138 742 8591 864 6785 988 3003 633 5264 169 10301 926 3098 359 2695 870 2744 892 4216 947 1185 864 15189 503 3027 846 5431 277 4197 79 1521 157 15327 266 2124 550 2056 715 358 135 23 184 5526 693 1144 629 5123 847 3431 447 6745 767 3583 864 5707 973 949 982 1787 424 1845 907 11413 499 5376 777 5359 750 354 299 9588 317 5626 623 1562 58 3935 534 250 138 1664 761 1353 569 11323 419 3448 894 7395 170 5686 609 3212 318 1015 986 7155 853 1752 601 14248 457 1759 630 24699 760 8862 978 17856 265 221 35 8989 814 8739 919 3888 638 3615 958 470 332 6090 622 6063 15 7080 284 18085 436 15324 238 2062 261 5986 452 6431 902 814 27 2193 747 125 65 10602 943 15495 397 946 283 4346 260 38823 208 5457 818 9192 92 2843 953 2669 906 19636 655 24788 175 23161 381 2598 540 2918 922 5054 -1 -1
389 28904 127 3877 568 6587 51 2697 437 3492 56 2250 519 207 421 22877 466 5446 626 3116 426 75 247 5810 299 2699 663 1689 335 12710 529 2102 957 1072 814 9314 770 2892 599 7931 677 4309 688 992 254 12834 989 3005 444 512 986 4731 637 17438 262 922 617 990 188 7604 903 1003 676 1289 84 276 340 13398 625 8146 44 5032 693 5851 102 3937 134 7532 27 4126 848 8463 264 2135 24 215 233 2108 369 5036 321 11640 250 5557 732 8404 951 5749 570 8340 880 4805 107 6414 820 981 172 11735 875 5867 646 19414 802 6662 740 14559 150 3374 139 3317 499 6051 511 4135 339 5087 268 8462 58 827 849 1585 17 3357 202 1316 507 1255 985 3104 686 1282 473 821 600 29387 240 4713 407 1829 85 5556 385 897 133 1268 331 13741 793 6565 835 670 287 2146 3 10113 712 967 441 2452 93 8049 410 1947 451 17786 847 8721 180 13266 522 14218 750 12703 67 18091 251 8919 756 2343 81 1872 928 5108 638 4446 -1 -1
390 3984 189 740 647 2638 794 5485 745 11330 493 2055 536 4521 235 2782 901 2166 354 5674 842 10131 355 2186 304 15079 4 2171 122 12630 687 3198 999 5136 199 570 778 3075 884 1020 942 16103 930 5671 30 19516 680 1964 572 106 206 21493 90 9577 564 12195 35 4449 126 3117 573 918 0 2219 176 9153 236 1252 759 1358 962 1490 484 3801 648 12028 828 6851 186 920 302 1605 72 8732 565 1913 571 6696 562 3569 309 3646 462 1047 791 4274 493 1703 633 834 98 1433 150 344 111 2393 21 5490 583 7976 677 6248 247 240 210 10289 524 6784 979 4425 374 18564 69 203 29 2394 168 570 164 3380 962 3443 481 1769 179 1675 360 6699 759 2473 286 47 231 6670 461 9595 298 3894 174 7324 505 1221 559 1500 600 7276 752 4905 949 2444 591 481 730 1765 232 2824 331 7600 768 2405 835 16651 702 4261 845 15132 343 2288 646 4762 489 13453 221 1596 685 3979 81 1340 882 2444 704 34101 635 8666 280 1732 919 5019 375 10094 716 2161 291 7753 217 329 918 5143 407 5320 405 6288 412 3582 755 9073 768 83 596 2196 186 223 811 6376 505 1211 -1 -1
391 12539 666 1708 178 7387 882 67 127 339 323 12390 5 6842 342 8114 690 14877 359 4408 476 432 244 5430 14 1058 644 5301 444 14923 948 15657 552 2006 883 418 712 1555 113 368 650 8150 667 12048 124 3761 308 179 936 345 812 11191 665 5389 346 4512 24 1239 739 4042 831 1871 824 809 680 10825 650 19694 591 4994 180 3073 696 10387 720 2551 634 1257 220 1293 219 2661 829 2491 910 19287 794 18815 352 1895 911 1022 227 30614 947 1422 28 6851 870 2901 963 16455 83 3289 629 10099 200 7997 520 4505 142 5294 634 8061 579 334 841 6730 651 4972 242 2393 538 4065 499 6818 701 1949 299 10656 340 693 274 3620 948 1945 160 5969 369 1060 768 3251 449 769 757 6743 477 1496 0 13410 365 18571 877 17964 922 4081 189 1636 793 3379 202 13368 553 3048 18 2207 37 2081 632 20664 711 6190 792 3966 980 314 474 8034 13 13535 878 4339 403 4051 922 4161 374 2791 572 2435 136 10737 92 5774 457 2116 -1 -1
392 6333 659 15092 759 9685 773 14202 991 1261 359 15683 458 2553 528 6747 78 1694 621 12074 361 19004 597 4089 584 9268 932 3 369 8581 231 841 307 2241 829 2196 52 1530 874 485 487 703 719 3225 947 18378 821 1429 214 6087 241 549 501 9265 521 1483 588 5998 689 288 807 94 175 566 859 1100 118 3264 13 4315 972 9566 575 9576 897 2621 80 227 672 14627 996 15899 735 7094 826 6646 83 7501 541 3161 472 2242 735 3469 753 19653 159 3528 684 5667 753 2017 261 1080 49 4647 146 1194 180 6772 933 95 738 21022 791 30125 219 2051 987 437 644 698 727 6390 476 25003 488 1498 358 8243 665 59 777 27978 498 746 517 5896 232 984 41 2817 714 14592 624 4055 471 13195 759 12052 165 4771 978 4515 316 5085 188 3934 151 6155 611 4311 349 97 129 339 386 3417 448 14199 948 5355 22 1733 528 4604 701 3939 144 2415 203 19881 245 3760 120 2635 319 10237 132 2133 -1 -1
393 15276 503 9098 559 6503 791 9304 103 30999 972 7937 868 21245 594 399 216 1295 298 718 339 16705 607 4363 322 1696 880 9183 707 3403 444 8795 281 1768 334 13857 103 8658 54 3209 786 6624 614 4560 134 1020 304 11767 813 4064 786 1702 302 5230 666 90 244 3213 881 18208 577 2649 526 8861 424 1153 321 4131 868 4580 915 1549 537 5246 444 2621 565 3027 540 1246 769 7224 802 23944 1 4396 989 3043 760 3540 82 8543 136 8656 53 7241 481 1627 618 1099 581 8404 361 6808 321 11205 409 2945 581 9364 193 12047 898 5991 705 6989 290 6897 396 1805 929 2026 891 7526 230 3485 465 7522 699 3921 475 596 495 13447 265 4432 149 10469 53 34661 580 15354 50 33971 383 5645 96 7389 424 1882 921 5266 145 14354 399 1341 278 277 66 119 822 6217 969 11939 -1 -1
394 9789 406 2501 740 559 207 4461 550 2372 256 5777 961 7021 669 8730 560 1790 618 79 948 2673 868 3824 47 4621 484 11647 143 6312 91 5264 585 650 886 7677 418 8212 251 3332 395 3316 393 4865 73 3490 227 5795 744 5914 704 9711 5 7111 516 2281 926 8256 613 1672 806 5189 930 576 784 2698 282 33661 789 3401 472 10629 487 991 61 8428 229 3781 236 7865 252 2582 73 4466 167 9553 1 2918 579 17523 674 5290 459 5540 523 6514 340 10358 211 4840 157 14110 20 1701 687 20088 105 199 72 4776 540 2486 194 943 387 4758 598 2337 711 6072 834 381 940 13906 613 2968 727 1027 409 2162 785 1260 391 7187 401 2484 704 2503 785 5541 629 300 696 3073 930 4311 145 5064 640 9739 537 1628 795 4206 654 9703 499 2272 542 3931 410 8702 935 2115 332 648 145 6550 198 3746 667 315 505 3398 779 15290 900 2165 263 2821 339 650 988 15103 929 4395 982 76 541 8665 569 27482 989 3720 679 695 579 6149 783 5024 274 6510 332 2321 272 21960 687 7417 215 5720 -1 -1
395 296 792 692 118 2771 379 5093 333 2965 332 11313 355 5679 730 2727 914 3120 787 2009 859 884 942 25387 309 2985 116 3193 844 9506 493 930 601 468 353 8667 832 5077 389 3233 68 8766 276 11973 510 1497 636 6847 623 14003 847 2751 929 1252 361 452 299 3156 130 2653 186 12473 227 19279 643 1743 496 15842 327 7259 148 7811 824 969 283 13844 848 119 252 10312 64 4686 989 6304 328 2934 769 2460 885 7135 896 5773 81 2961 313 1168 563 19416 945 5216 28 3579 156 3375 614 3074 543 18244 667 3460 508 3297 403 86 167 4313 10 10570 986 12965 590 7484 341 3594 830 4836 701 7391 18 12446 443 2785 143 6887 531 4659 795 3832 254 62 276 958 149 9477 117 1133 866 8887 792 3874 525 5718 244 11947 543 4158 766 817 364 3897 148 8824 933 1453 525 21194 887 5686 709 1129 178 2940 999 1590 686 11190 8 7992 423 2565 153 1711 628 2349 964 718 588 5973 727 17029 549 4006 965 2462 162 1891 903 27695 -1 -1
396 7316 374 8016 93 8349 193 1051 601 3724 453 3989 512 11460 217 9506 327 2425 900 691 560 40824 124 1747 620 3290 547 8128 286 35 417 6062 416 5758 476 9721 103 803 884 3296 568 2832 144 366 331 12652 16 13163 201 3322 665 6948 374 23658 981 13089 284 1195 826 1642 87 24119 792 212 881 3023 570 8191 908 14675 976 513 404 1306 456 4414 696 10647 158 2235 347 3254 481 12289 323 2622 186 2011 780 20680 604 1033 291 2331 477 18359 537 1109 598 207 955 6030 168 2288 803 1188 116 10067 115 5349 452 9895 120 5446 628 15120 227 3901 410 2037 585 918 248 6807 111 6297 154 18286 664 9106 363 231 54 74 538 305 264 1223 267 5229 214 2286 882 6846 617 35775 697 2778 925 945 647 6031 276 15992 751 7709 606 5064 971 10277 829 752 921 7452 217 10618 519 2787 827 312 915 25816 -1 -1
397 4494 194 4814 429 2358 962 3852 47 20433 587 696 145 4969 763 155 619 10168 809 8317 686 5096 566 17320 737 8086 386 6533 752 1440 982 14561 391 454 73 2533 285 9031 20 5112 717 2663 579 3888 528 9481 738 4955 103 1918 659 4224 217 3777 35 767 853 5462 885 2987 684 3329 215 159 70 2143 168 1309 710 6289 417 11348 190 787 160 5555 810 5038 82 9767 401 2224 715 6298 887 37 499 5366 41 10582 238 2914 681 162 479 5678 655 610 163 2483 130 6159 495 10628 131 7515 381 2308 182 2135 523 235 375 4734 15 508 731 5279 811 14362 464 3581 492 279 356 37646 585 5757 302 1925 874 10850 527 126 61 3304 498 1796 631 21590 245 1642 811 648 810 4754 608 1422 911 1666 534 7503 762 6085 188 179 577 4343 864 2081 539 8224 155 7174 436 9813 619 4792 605 10115 457 11792 258 840 843 4863 517 10185 914 10844 650 1845 750 6231 846 11781 790 1191 869 6925 46 11211 27 3828 746 26672 467 11690 757 12804 978 2916 -1 -1
398 2958 962 3352 132 2581 414 2269 2 1550 381 76 276 5014 817 3529 923 1560 424 642 219 7098 111 1692 414 1443 10 4853 63 2510 180 10848 459 6529 923 1243 173 7577 913 4098 220 9683 18 1810 304 6634 751 8872 129 1472 410 14452 889 876 843 5805 727 14445 991 413 673 3518 719 75 11 17602 638 4359 744 3161 774 2131 805 27 500 3075 489 1555 617 18272 537 11687 111 8281 618 10754 707 10379 389 18845 616 3629 660 9871 835 2756 425 4945 16 2809 603 3390 744 3251 328 6484 14 1927 787 8694 278 4971 339 5163 639 4761 622 7945 845 2872 423 3256 182 5937 517 1684 425 7444 21 4057 454 1984 919 899 914 8767 57 17000 222 73 208 90 808 40765 521 3882 931 3140 322 1615 386 145 756 3963 46 903 136 977 986 18757 591 21747 68 1619 42 1442 395 1663 185 2198 369 3930 152 3411 652 2703 76 3063 199 5020 916 1801 286 921 427 1879 777 8699 559 5036 402 11612 887 3600 758 538 341 501 107 1039 114 2835 126 8784 514 9439 564 12042 455 2712 32 2210 829 1634 100 4334 31 7673 128 1763 471 659 885 11481 517 2836 424 82 -1 -1
399 931 289 4468 883 7752 165 19377 298 2983 400 6761 858 6652 923 4713 91 9588 98 3995 80 2839 653 593 157 9428 330 615 357 3493 364 3803 368 363 788 47 198 5941 115 2962 238 3652 559 12041 610 3136 571 7606 241 2870 624 2595 370 3971 57 18567 537 5214 114 13426 500 941 683 13684 551 1725 744 1768 263 4341 951 11498 23 128 786 6614 606 554 718 1872 825 4550 690 6747 373 6140 723 16127 404 6786 618 2116 336 10537 40 10191 789 3711 935 5049 236 7656 657 119 506 2555 561 1819 819 2683 802 2460 810 9277 528 10749 596 2879 676 1360 226 11269 842 3351 851 6825 577 5935 308 2758 854 5736 392 13941 730 2600 308 5634 202 201 213 2208 578 21060 901 8475 812 1996 271 11220 315 600 947 13706 364 12055 27 9638 812 1163 980 8921 229 2591 213 2870 79 7531 298 699 734 15777 782 5888 690 8250 459 26137 181 8500 891 14171 743 9360 662 4494 256 5315 514 2740 709 8811 -1 -1
400 7882 976 5464 87 9321 434 9524 662 969 925 3566 730 408 701 9533 104 5425 615 1389 303 3023 382 12148 424 2837 113 287 181 7276 890 2164 251 2252 140 2966 805 4355 551 12572 672 458 440 4242 958 3828 411 12019 650 4998 359 4472 836 13686 957 1613 897 21442 144 24853 830 1221 348 10716 835 7130 903 2786 506 2503 747 5929 421 2065 432 3974 22 948 292 227 766 2068 470 6006 580 8598 563 2749 46 19471 447 13515 666 9203 528 4578 17 7734 232 4181 486 2096 4 9792 311 13786 505 12956 161 1697 392 40 480 20219 245 1693 385 2743 518 5491 657 3096 364 5 100 2988 89 1163 494 3148 966 897 599 5762 152 12915 788 878 725 539 962 15885 656 28067 228 7372 598 7249 918 3716 829 749 201 4425 924 18171 433 4993 627 2038 158 4734 974 5768 661 10682 76 828 72 2975 621 6362 354 716 218 7297 104 429 232 16334 675 1429 757 1774 410 10003 954 2540 902 2456 906 17341 144 2640 -1 -1
401 8399 691 2956 601 13417 190 1012 932 9205 641 3295 762 3571 284 701 563 18748 323 465 988 100 89 1314 828 374 715 703 859 2858 68 853 468 452 526 206 359 2594 703 760 955 7495 390 3318 482 1351 321 10690 561 11854 563 8538 244 496 471 1822 962 2665 297 6619 828 332 458 3138 752 1836 21 74 913 2312 55 2109 596 16971 119 7054 494 1698 229 1848 627 7947 630 3769 201 3343 500 65 596 8176 514 15466 724 1191 688 2534 837 8723 836 744 269 3026 569 1225 618 12153 225 12226 660 8448 732 11547 380 4786 551 1073 316 6657 633 118 579 178 139 501 627 7617 510 1579 289 15577 647 2289 741 4155 545 1328 528 1316 288 1403 446 5690 942 18832 829 1545 474 315 856 533 453 798 629 456 987 466 748 7713 332 6496 951 7109 113 346 299 18336 148 384 477 1177 121 6082 526 4791 33 1893 126 5747 697 12042 555 3208 970 1968 90 333 924 2287 43 1072 534 8629 583 2138 572 12132 780 15337 174 15060 477 283 162 1886 636 2155 814 1677 699 7582 130 3965 915 2241 52 108 697 6613 441 2143 60 18887 28 3924 58 7383 5 9672 390 5648 203 3239 646 3378 693 1284 958 2804 850 975 5 6653 311 9987 738 20567 -1 -1
402 2152 113 10574 729 1038 930 10765 793 918 706 1503 918 768 859 537 652 3523 870 5452 555 1932 849 400 938 630 951 165 105 32174 147 3482 799 1834 933 5765 845 4899 907 3830 439 9276 791 1820 925 12256 244 1404 740 5890 375 783 88 5947 146 7323 815 5901 794 20031 955 612 34 770 195 353 984 2353 758 5224 199 1213 744 12599 925 8931 938 706 876 1785 81 14337 242 4184 958 4630 788 2933 2 10421 174 3383 281 3057 930 5791 829 13113 544 1248 284 10856 572 961 43 1426 416 2168 668 3292 452 5206 809 2027 88 2269 963 1029 982 2258 16 8159 11 204 419 19495 996 6206 966 3281 900 3399 992 23135 919 8993 778 12158 108 656 575 4136 803 5850 34 7409 640 10580 532 6187 216 768 212 358 196 13819 334 5929 976 2104 694 8271 742 25631 550 300 317 27943 799 3169 994 5639 913 6083 361 4601 921 12797 742 625 987 7469 21 8776 299 935 99 12672 436 1808 243 5265 54 721 580 7230 27 24012 -1 -1
403 12888 406 12087 229 10401 707 1695 981 2277 119 4498 73 13524 735 6093 144 12510 341 3282 302 1519 626 7682 484 6969 135 929 946 6370 246 1582 933 167 681 5873 198 3668 177 8580 385 1251 459 2860 48 5742 729 7579 850 42 386 3641 734 2309 511 3403 913 1695 282 2575 72 3527 999 1858 659 1527 871 1463 612 6282 397 17892 595 2220 706 769 85 5035 704 577 986 1780 192 10443 226 6703 704 14678 858 9036 782 7362 711 10547 214 6433 229 2628 58 3001 508 389 803 326 467 10424 636 487 152 6619 37 1002 174 26008 694 3810 577 20820 458 7492 582 4871 809 15330 136 3564 519 108 412 3235 973 16183 470 10699 373 827 51 9239 7 3224 302 28161 818 1529 381 13189 437 3302 369 1804 670 2021 383 9871 588 955 882 2534 870 902 643 2423 520 125 460 13210 60 270 690 1582 371 6047 930 7597 804 11364 567 3858 676 11903 944 522 802 1650 911 1855 121 1435 361 4445 485 10156 127 1643 721 2574 753 3213 806 3476 746 5449 623 117 739 1705 173 5435 527 62 547 4912 820 3166 497 2449 733 2283 384 1160 740 645 -1 -1
404 8443 43 8278 1 306 848 6211 43 12845 348 7272 983 10687 959 18701 415 13887 169 34420 971 4941 494 248 416 588 289 3610 20 3925 550 6888 622 63 270 1290 443 9351 952 8160 325 11557 499 4111 863 5222 171 8669 921 2449 781 4136 261 2155 943 19431 685 2237 362 7331 474 19397 318 10368 787 4486 317 8482 318 7776 525 1512 463 18835 259 13178 450 1437 532 957 822 7590 817 988 119 1196 333 1568 75 8663 623 2459 89 6196 695 435 256 216 510 11050 285 2595 261 9974 9 3723 283 7876 413 3431 695 6393 147 2029 913 9231 677 5623 299 9314 11 2872 121 3380 671 34207 370 689 8 3476 175 13017 242 2229 530 1908 787 9484 69 2591 751 6282 129 2445 585 736 700 4854 974 6974 344 928 64 4606 244 425 438 853 735 859 496 5218 352 7204 721 3990 306 8698 519 656 586 12238 440 717 627 8506 247 4103 227 713 48 7627 446 13038 152 555 313 9099 -1 -1
405 38794 44 10041 778 7260 841 2739 832 12212 602 12106 507 2906 360 9473 625 5242 158 2586 468 1648 199 1818 604 6063 128 1002 883 2144 834 3304 967 5093 945 3758 953 7763 374 1669 712 4120 975 1063 105 12180 42 3135 860 16861 647 17790 979 4048 441 3352 914 7999 782 6266 62 9982 739 1342 916 3630 139 1478 565 1022 5 8023 400 8897 702 1567 335 445 147 2415 845 456 440 2203 427 940 219 4530 58 9359 65 1801 292 5475 335 2829 361 12658 353 546 182 1756 202 13352 278 4466 127 5617 100 2670 170 382 764 5918 269 462 108 3505 72 530 87 6547 870 365 783 17478 671 6056 717 408 566 20324 627 2735 656 10369 219 6883 699 2071 958 19048 5 2388 293 1438 382 3257 343 9721 154 1893 579 100 984 274 681 1085 673 9015 920 3282 458 7098 854 3874 569 1394 878 11243 306 4018 215 11229 845 2914 0 540 28 3066 629 5443 826 2401 5 10498 985 5892 485 2000 698 1296 66 12590 862 604 676 5898 225 1064 106 22655 632 415 523 7763 862 5398 89 4780 991 2497 348 5293 -1 -1
406 487 956 2573 155 567 445 12861 145 1276 600 3096 413 3079 181 2248 506 5934 301 20049 505 1183 917 1632 667 21107 755 7280 688 6330 306 7934 353 2068 902 2525 727 3593 394 19938 683 4151 933 13953 530 3017 446 6575 482 6352 549 4505 97 1252 62 27459 737 15182 361 131 212 6423 36 7139 8 460 656 9597 904 9666 937 790 586 116 988 2507 69 10762 561 954 148 9582 6 386 652 19496 741 8712 671 13566 96 2263 879 11419 969 21384 919 4008 104 611 462 7927 160 1707 411 93 782 6303 75 824 489 19898 650 1131 759 20271 409 14500 919 3685 211 5827 312 1148 415 5593 158 15369 952 944 639 1931 486 13019 683 7086 954 8109 108 523 388 12897 144 4021 696 5679 763 3911 197 5726 438 6649 798 9969 587 9787 256 16623 787 10453 79 9279 318 5306 109 10336 643 1056 111 3792 -1 -1
407 300 674 19134 196 4329 774 649 914 3076 774 4695 915 901 953 3087 76 14265 395 7112 804 4383 217 12056 222 2270 272 199 952 714 44 405 444 1732 584 1373 522 1793 390 20641 480 15305 251 552 505 1887 926 1435 379 651 973 7070 586 13196 810 2930 750 9467 542 3617 203 4354 503 6880 887 496 853 9512 808 16238 648 668 712 7765 778 25726 892 9976 275 544 620 8024 951 11762 651 4429 874 1792 451 11417 279 3711 304 4638 728 1015 238 17606 103 3077 202 2442 359 2213 576 21734 750 9630 629 9040 114 6903 484 7551 408 6204 565 6854 131 6016 280 4968 512 2096 107 9173 482 5825 197 796 125 5357 825 1071 443 11055 662 5449 514 2956 725 5372 963 4509 89 3145 165 9664 123 2296 516 4402 717 4160 190 888 852 17422 903 1749 5 12328 536 2610 341 654 697 4278 958 2377 962 7652 400 16552 299 2387 978 3762 521 9617 619 530 972 18166 15 1687 952 1702 361 6315 255 14277 780 3703 530 372 94 305 -1 -1
408 4143 916 6367 346 5902 428 2741 541 3095 200 6000 68 9821 224 2375 635 20811 714 821 932 28 557 1426 308 10192 324 3049 719 2190 44 1797 495 286 815 3543 274 5509 668 6679 287 1569 723 9234 282 7199 865 9237 299 11683 710 3613 380 2586 565 7201 887 15288 34 10734 370 1076 183 9857 754 9331 449 93 470 594 328 2395 845 13660 163 9881 992 400 922 2270 100 11367 785 14702 28 12693 141 6228 199 12049 215 4994 805 980 997 767 544 3514 998 1723 3 4286 945 12639 224 7035 361 7530 780 683 49 15395 615 3566 596 1558 122 2667 821 2043 336 415 962 3662 798 4865 745 2052 554 16749 781 14557 519 6246 329 980 161 3755 108 4160 173 1297 935 1485 569 8367 316 562 529 314 508 9503 30 4137 953 2076 205 3116 649 1732 133 2906 385 3770 951 1816 637 1435 551 5824 728 390 208 4414 884 5269 5 23059 409 5233 279 654 49 14566 936 5878 933 1774 876 27668 242 3002 39 1249 774 11006 259 11891 279 3753 171 947 728 1850 946 939 707 3107 626 15827 -1 -1
409 13455 798 4433 961 4443 289 1946 208 1097 166 2734 869 273 28 9024 691 2458 523 4156 748 5189 356 2174 729 4878 36 14192 699 1513 112 6857 783 8377 240 3087 257 733 242 3065 960 32653 451 6312 891 5749 307 491 185 14071 988 2553 855 829 109 1065 28 2224 576 5229 665 1084 313 8536 36 9558 743 3451 705 6863 25 49 118 9111 920 2762 693 531 12 2788 227 5468 617 6604 837 6908 541 12066 533 1682 442 13104 491 2893 418 349 525 1148 484 3371 587 2112 267 11301 134 2042 597 2527 187 241 799 111 759 2078 189 5526 178 1666 308 8396 272 4274 670 1519 376 371 101 8345 672 2083 555 1281 730 2534 16 905 54 2426 870 2714 28 149 220 4113 336 4063 198 11896 70 4817 51 2560 427 1015 27 10852 17 531 310 411 651 3441 350 86 844 13557 11 5019 944 3194 9 2017 107 932 587 10662 774 229 585 2014 536 1067 892 216 666 980 309 2835 423 3837 91 3511 135 163 150 5335 214 1032 527 5378 64 5017 724 3403 518 4771 878 397 196 1951 28 3184 696 1109 824 31350 593 81 762 2200 832 1382 643 1685 577 12727 807 295 758 255 623 8484 907 31900 289 489 402 1915 271 3170 963 930 173 11871 623 10020 899 5629 638 3113 145 965 602 2823 706 1354 824 2480 53 442 2 11832 -1 -1
410 5000 670 520 494 503 533 3741 878 8988 255 2817 59 1658 848 929 745 13462 181 227 462 10376 649 9032 76 13502 229 9019 77 1916 867 890 575 2111 516 8741 240 750 248 2410 273 16902 468 12575 968 9430 641 21345 665 6826 842 7427 368 1396 261 5003 785 674 973 22421 85 2086 256 6735 382 2789 263 15587 963 11431 711 118 309 2903 750 8359 597 7475 881 15485 114 4410 57 6580 317 10020 805 2573 116 3574 653 4157 192 720 247 11301 893 1702 296 9595 753 3940 806 1743 962 1625 952 1962 316 5682 854 7596 822 141 518 1687 720 2893 59 3210 885 7796 753 4169 475 15427 24 7261 433 1966 55 3174 250 3814 26 877 105 3507 256 4254 877 11446 246 9359 865 1299 854 474 966 18324 710 1813 382 294 664 4322 256 4756 530 8283 953 4703 465 1394 973 26610 103 7225 217 12151 323 4850 435 5353 141 374 281 4041 871 10991 885 3251 824 6349 185 4137 453 34004 444 2616 -1 -1
411 3742 800 3784 986 5301 930 415 724 3438 43 6548 166 808 425 6604 703 2205 876 5963 618 3752 94 6519 344 5388 589 4665 607 1456 71 23177 849 2847 679 3694 885 8572 134 10499 36 2857 689 77 642 15924 507 7623 523 19017 520 362 929 4886 826 738 139 3794 889 7588 104 7695 508 44087 279 18987 585 9210 989 1898 45 3997 318 3734 608 4778 780 1553 691 12442 274 940 201 5074 588 3709 80 2189 687 7108 175 89 42 1871 592 6143 421 1317 540 28424 72 7329 263 6567 509 11967 595 6906 793 7602 29 1701 58 138 273 680 590 113 92 7755 141 2712 294 1883 678 287 604 22451 886 6386 435 375 696 3412 433 4002 411 246 3 10432 551 10649 1 8546 723 7288 958 10331 562 8539 210 5436 888 1425 189 2193 653 1791 176 5037 807 12583 701 5688 31 15330 667 9324 553 13662 741 35 855 14350 335 3777 819 9894 139 2697 974 4893 191 3748 606 1737 -1 -1
412 68 802 1646 757 13 304 6673 75 16895 119 2409 918 6425 709 11311 766 606 408 1082 896 1842 371 7912 488 597 270 13817 734 1789 620 4518 589 4007 646 180 664 3202 249 5013 282 1495 558 883 815 777 631 58 518 7429 865 12920 980 11836 322 3572 109 2759 238 5362 925 5524 220 6858 559 6314 796 3626 144 996 743 2291 846 5776 801 20646 823 10232 915 12066 940 3696 100 3653 552 6374 296 2431 923 3530 355 1610 448 1070 316 8041 496 41 345 13273 619 3568 788 6304 246 743 938 8838 733 3817 533 3648 353 5690 293 3985 864 1631 142 10986 404 3845 122 13140 825 8520 606 2728 455 21429 510 6912 789 17655 786 5437 100 64 300 2752 616 6458 174 27712 453 2840 20 11305 787 15672 999 6204 546 291 845 2256 616 490 530 227 722 1443 968 14546 750 10607 366 7849 13 3270 234 217 964 5833 752 11822 840 4585 170 12708 736 6745 843 4807 847 1720 153 9464 299 3316 544 15643 642 5220 804 5520 -1 -1
413 1974 784 30614 985 1041 103 6571 482 12521 494 585 932 623 532 8290 693 15475 23 4728 339 1776 192 3051 982 2241 870 5548 403 313 743 2827 295 17824 883 9586 309 11337 927 799 639 421 942 9061 308 5316 765 9334 466 15273 6 1854 749 717 783 16509 193 16604 126 3064 847 1410 335 565 524 591 140 2671 475 4428 688 2181 514 21621 517 3372 475 6062 130 3307 202 9019 444 11658 316 76 262 5160 894 166 575 7320 779 3794 79 3862 779 5182 182 2338 773 8483 708 823 927 1170 301 10740 23 2585 709 80 846 4259 217 11797 504 18777 982 9338 312 8650 824 14601 123 3796 337 5089 572 1955 531 11793 406 5523 86 220 84 1236 418 8634 381 5444 157 7787 568 4555 122 1355 726 3264 969 7823 763 4646 226 18955 762 3257 792 983 244 16517 939 843 292 28 644 10529 958 4105 698 9454 266 7334 604 13712 425 3822 988 1786 415 17885 690 3503 219 5717 577 5772 -1 -1
414 3651 387 8754 781 40935 627 3086 458 2507 223 5012 583 88 299 2786 12 2481 818 9615 735 10578 258 1873 88 3790 848 1792 849 8618 105 5948 948 99 665 4012 733 10315 230 3762 780 737 262 3328 537 10052 386 20384 970 1037 277 8789 673 4642 740 3780 137 21332 853 13729 851 867 734 9471 957 8333 615 8946 268 2521 477 1104 805 10229 760 2727 529 1482 462 6403 156 6767 240 10314 101 10316 962 2424 427 12531 28 681 319 22187 134 9209 669 6211 477 7132 175 918 211 124 475 534 834 4185 994 6785 676 8483 849 10535 260 8532 448 10967 41 5297 654 3671 626 3900 194 311 532 1503 902 3042 216 26336 109 1467 257 2375 11 269 577 2674 921 140 830 460 502 1505 712 1196 508 16722 232 7017 404 1175 692 1513 462 1233 613 2476 395 3587 8 7978 100 7484 68 5284 679 2048 688 5278 82 7847 403 4264 113 1343 341 1257 0 12668 716 5240 708 8319 599 5326 249 3413 561 10769 754 3562 966 3351 392 7619 -1 -1
415 582 197 409 360 5533 74 409 456 2396 273 12808 246 6368 573 206 816 11395 927 3865 931 11454 867 213 500 9765 625 9317 365 1285 89 5624 449 2215 746 2099 253 664 766 3373 469 17257 88 7125 880 1663 238 3126 974 9369 706 1034 307 312 22 8197 697 7473 74 723 757 5811 812 1283 527 3107 704 5144 939 1170 186 3489 492 5616 731 12712 860 5394 129 17073 335 6556 469 1239 76 198 240 1659 423 12206 999 17579 758 1859 254 1131 799 3293 693 818 299 3773 430 5369 577 1451 287 2718 936 13358 339 9819 695 54 905 3795 253 1801 290 220 417 7327 433 2229 732 2146 406 7458 950 3297 870 1306 292 634 201 801 469 13493 107 832 402 3264 452 21400 611 4313 365 2731 788 15249 167 11680 544 1456 218 2158 831 3325 458 478 125 2865 43 2269 880 3508 293 3640 263 4996 617 7296 258 1798 560 2292 489 4305 543 2024 706 6300 573 1051 632 593 29 2875 684 2847 659 2564 660 1858 5 8680 409 262 454 2993 286 13292 987 38 584 2020 424 30728 650 10433 371 6683 116 7900 649 8366 896 6 394 15510 21 16812 413 6186 468 2632 768 5525 406 3034 -1 -1
416 24899 417 1122 992 20177 208 7025 400 278 413 8421 339 7046 766 2540 351 6942 897 15475 598 3078 190 3935 124 2487 843 11119 428 6529 834 9664 312 568 297 1017 943 4400 433 16666 731 469 355 4214 397 2720 697 110 780 3649 117 6378 765 19107 922 20549 959 10021 75 182 348 6 855 7674 669 6974 289 16873 569 4806 423 1435 124 2618 924 4072 85 9283 82 1896 112 4256 194 8576 571 198 831 11135 413 3113 895 19090 952 10049 583 4308 439 6440 552 13103 285 6680 53 1409 650 3441 892 7588 882 1477 685 2275 925 323 886 3303 133 8873 59 10909 346 923 543 18223 463 7248 95 4320 384 2032 123 2711 292 1502 944 3761 973 12949 394 3432 124 4641 740 5751 346 2623 845 4417 788 1501 8 1792 661 10198 749 624 895 108 902 231 888 6415 771 18980 822 4222 440 19690 193 7373 13 160 114 15032 208 9962 932 1514 332 1628 30 10182 253 2680 254 8240 470 673 -1 -1
417 5198 852 3827 123 1999 378 12476 144 12366 201 4399 525 3612 640 3430 936 6267 938 9012 16 4757 903 8219 14 2937 425 4029 692 2361 855 9366 181 13099 451 4095 426 3551 698 10571 609 6855 118 1588 341 6086 694 9366 745 4554 77 26665 424 14813 934 927 940 2794 860 21152 541 3734 992 2060 113 4932 255 1574 399 5480 205 8899 545 20293 791 292 759 1401 710 15434 719 8597 979 4645 167 3489 57 12769 332 834 693 1641 142 2258 881 7409 445 4917 45 6290 359 1173 900 7892 935 35460 101 5075 583 6255 643 1677 512 3447 497 2453 230 1236 920 9463 213 5006 270 1367 423 1362 623 4199 225 440 718 2227 9 1899 240 3173 509 2748 26 3377 582 5338 446 3234 932 6393 119 13041 912 13520 963 12711 497 3115 549 19083 252 1974 501 2509 984 4251 53 3318 964 1205 801 1444 637 3059 288 3785 272 3836 163 2945 441 16169 725 5825 271 5419 858 3188 80 5963 795 700 322 233 304 1232 14 4068 8 10669 618 3872 -1 -1
418 2835 253 949 819 2920 855 274 303 22734 648 4827 830 2026 906 2700 874 3139 176 3594 125 411 680 308 979 20180 584 12718 487 15876 141 5522 7 5561 999 18962 416 15023 483 4523 972 17839 956 1093 140 2131 762 15127 175 1745 347 487 927 3694 827 17509 85 6579 362 7517 520 4310 51 17838 608 17999 606 22966 204 1606 993 7564 620 1178 473 46076 639 15824 150 2354 272 3181 92 2098 678 9211 985 2621 479 1553 881 10847 122 2223 20 8614 334 11309 221 5586 309 963 768 2395 29 14968 492 938 638 6515 102 1339 74 3131 749 1201 433 5365 683 487 545 3867 97 8324 590 7276 48 20843 766 7166 793 2438 798 3426 962 4618 853 558 313 4237 649 7178 973 2444 572 7416 931 680 783 6084 140 9524 187 8816 555 2484 19 1299 403 6445 439 1396 633 12083 963 1456 385 1147 427 3170 838 7802 231 1542 583 3093 959 308 -1 -1
419 3562 996 13611 385 4662 799 947 244 7847 611 3531 373 17096 340 3303 462 8668 290 3761 794 238 589 4331 917 1960 593 1113 527 7158 841 4338 102 924 332 14819 154 6087 826 5574 163 12353 971 14581 243 7 287 578 946 14080 107 3349 710 733 559 2543 920 3126 346 4619 957 15565 977 9888 282 6106 550 238 887 13459 645 2306 187 10867 899 7961 59 2957 500 1491 19 9987 948 7565 30 1961 957 2299 622 2316 226 9290 556 10445 774 2922 435 966 170 1231 879 21344 545 7884 268 4157 956 2144 403 6538 258 10730 658 9108 712 2834 219 1021 615 11162 914 17060 587 1507 215 6811 576 15477 633 21010 146 13596 744 2541 151 14326 454 8766 862 9989 113 23693 303 6346 511 9558 710 2158 749 883 504 4924 145 3863 483 4942 270 3363 18 2702 693 181 738 4106 945 31815 599 4298 895 17160 6 2151 -1 -1
420 3165 479 2258 253 6378 327 2176 366 6040 920 792 683 3733 686 3843 556 12902 926 5641 862 93 298 10689 978 18428 703 12690 859 130 408 6236 613 196 599 15540 921 188 201 168 229 396 568 7686 936 2634 71 8811 824 33050 908 568 768 13394 869 733 741 15912 162 173 331 1074 596 12389 477 4237 895 3547 969 418 686 4906 40 3207 650 3721 45 2616 496 1822 201 4953 407 15015 217 4329 846 8096 55 14 857 11526 34 13981 951 7361 449 3420 70 13002 270 3335 56 2717 326 1258 800 2399 706 382 684 5049 593 417 536 990 24 2871 643 1160 621 8702 876 15897 639 5075 248 46 250 1193 203 11930 915 3795 829 1926 723 9164 962 2102 438 1116 447 1848 698 10755 448 5560 655 12863 168 1689 592 15225 694 2913 162 6191 963 7266 117 1832 759 7576 51 13124 29 1958 886 3585 294 4845 19 3368 933 916 425 4520 474 18540 268 21311 133 7072 296 1861 802 13019 49 12642 62 18 276 11 66 4807 391 18285 -1 -1
421 1359 152 2313 128 8907 37 5084 893 4194 610 11820 32 1977 528 21252 894 20858 971 142 799 228 775 5841 443 458 437 2650 12 692 383 3379 8 6526 598 3193 406 5722 355 2773 143 13613 280 2838 137 20943 915 6026 284 1278 804 7535 848 7518 867 11460 369 1546 58 12874 500 37332 566 10634 824 12155 853 3833 811 5053 451 2188 817 1415 641 1624 116 2871 562 1410 461 21859 757 14649 240 19397 5 12486 726 7436 554 2560 424 18275 321 4425 84 4996 598 5405 365 22488 627 7821 315 2197 649 3135 414 4874 559 11867 566 2150 451 1383 712 533 560 5604 588 5726 247 2675 402 6427 126 7344 585 12603 778 4179 586 2341 777 11593 220 6238 457 6123 128 1231 354 3770 722 2358 992 14590 36 26776 657 16448 441 6031 961 1056 952 2442 203 6385 67 1972 497 4116 -1 -1
422 551 547 796 620 2824 640 2541 392 3633 638 10409 39 571 222 5034 393 9995 247 13444 757 647 650 678 793 1986 562 10113 590 2613 681 31041 966 13942 79 11082 497 1505 481 2582 320 20571 592 5643 374 570 937 4056 425 12051 763 5285 82 12194 543 6761 2 72 724 4161 634 4041 593 11358 742 6335 433 13021 70 4392 810 916 567 1575 4 8458 502 2726 357 433 78 4755 739 1437 455 6748 316 2566 269 171 588 861 822 2969 473 5212 901 4417 195 404 951 7195 980 251 175 12032 377 43717 934 10235 622 3895 17 7057 42 3369 745 8683 162 2498 785 2950 544 15750 401 3132 168 756 279 6 598 4870 374 582 893 16144 341 2975 727 2821 822 3891 967 19848 924 7171 30 8738 105 2058 645 3779 440 2249 688 265 551 3194 758 44 892 3394 777 4518 729 8703 92 4208 649 3942 520 1784 243 12916 711 3761 662 527 660 2383 669 3661 39 5585 390 9140 5 1659 908 149 622 5534 673 864 359 5173 475 2747 169 2037 469 2082 743 3543 78 1787 217 839 109 20 492 6329 165 7199 720 1016 360 4592 253 705 504 5870 289 2338 -1 -1
423 2383 98 27790 597 19724 838 3267 82 4987 586 6770 759 454 686 4063 420 736 753 15705 65 2148 50 2912 949 20057 760 8400 438 7790 7 5537 509 1518 679 1753 953 6260 238 1417 464 5870 656 1320 245 3444 42 759 311 10406 244 2745 248 4445 445 9141 853 4953 790 863 611 5912 21 3013 614 14424 44 3700 994 10708 682 584 228 6047 349 2001 547 10375 739 5297 389 3241 529 1536 562 7852 431 4535 706 8232 592 3307 791 9583 523 13443 950 5767 758 9382 732 1249 9 23468 624 4263 793 5965 27 3328 531 6782 798 828 127 1774 257 13886 182 3346 599 4529 990 954 101 27495 216 9881 275 8268 641 4566 736 1991 815 3938 415 14391 196 1589 356 3732 481 6935 707 5944 949 9061 749 7082 962 2439 898 8743 231 892 22 359 342 14318 798 4409 391 431 910 7264 373 3882 397 765 261 10984 136 7214 157 2358 527 18236 540 17475 646 7388 93 589 -1 -1
424 980 854 11324 765 10878 404 492 984 1143 284 713 225 1397 902 1505 270 2559 534 1893 92 3789 612 189 947 3687 480 3282 890 7027 254 8414 289 8446 403 2975 688 3326 641 864 815 4711 965 15124 242 4988 877 4190 578 3736 921 3183 136 764 631 806 579 7493 38 260 532 2668 545 2981 351 15447 559 4817 505 1961 679 5802 480 1318 449 1288 184 20407 172 12143 878 1199 610 3164 830 1501 71 12839 351 20799 848 992 653 6973 331 7716 770 335 485 12828 203 25564 11 1188 984 7270 285 4953 955 10351 492 3464 65 6522 384 2966 615 10813 948 1745 962 1708 83 3268 589 3708 552 2048 100 1524 684 4588 113 4617 555 985 218 3956 493 9634 728 7937 282 1137 648 5031 935 4776 582 1577 588 14005 861 8302 107 12195 541 5947 522 3873 934 1426 803 6236 497 3378 444 7606 203 5454 44 28195 969 4800 108 5758 111 2708 378 7289 637 226 853 2506 370 761 603 2185 526 39 863 114 452 2405 561 1661 86 2624 514 207 910 2348 579 3975 845 4909 455 3615 172 4142 805 10080 883 8335 555 1053 875 9249 435 14511 992 2103 620 4142 824 4625 256 7650 -1 -1
425 13970 70 601 734 345 976 798 528 2399 281 732 622 3687 920 1294 571 424 445 821 455 3003 167 7106 959 2892 518 12418 304 2195 510 5777 264 11277 316 6653 695 347 324 1287 760 23731 221 28339 866 1387 876 9525 549 10528 171 1849 269 190 425 3291 351 1272 42 673 568 7128 465 16106 968 347 167 60 227 2819 621 2974 664 6461 575 1338 535 6161 964 5637 537 6822 228 11232 479 10444 550 3678 579 6559 640 14854 308 1603 586 2464 760 5190 674 187 863 677 788 5952 443 2293 706 9936 561 452 999 11520 432 1888 640 12827 724 165 71 12952 986 2814 812 575 190 6918 884 11614 226 3552 653 595 561 1848 165 862 898 17612 479 893 422 8057 984 1575 844 4166 983 10801 20 793 213 5681 932 5718 765 11067 544 1499 256 9482 642 1082 52 1746 18 4437 820 1637 327 1670 690 3734 661 3719 673 9 954 165 230 53 503 8955 466 12387 905 2322 705 982 451 1636 104 2040 13 2459 681 13 715 10257 153 471 250 5075 72 1922 278 3012 561 5286 717 8135 356 2127 913 6300 226 10667 324 12508 319 8775 8 2357 414 1640 226 7195 972 2770 304 5749 995 3887 150 2610 775 1035 308 12294 -1 -1
426 2452 133 1513 260 11202 29 7567 327 12551 902 686 768 4078 352 7961 888 17328 578 11033 579 6941 12 3823 724 7634 955 27816 151 4132 812 6160 793 6145 800 437 496 4648 929 6592 705 15864 785 10995 261 13248 953 12854 287 7282 821 9150 907 7081 857 1016 407 1449 535 10078 116 7022 956 4180 284 6271 173 12466 380 89 694 2838 952 18743 650 9957 468 4276 557 2993 598 1910 942 2650 656 2349 712 5726 69 1232 506 11697 255 6708 41 2225 488 2962 989 17232 18 6785 61 161 926 6537 245 16704 24 295 801 587 323 16749 152 751 355 5173 965 543 946 1042 581 8784 706 9655 695 19678 260 5699 342 1744 313 5053 769 12215 609 94 799 499 138 3712 817 9718 842 11426 209 14919 642 2134 673 1981 760 1896 539 8839 531 7793 954 2618 511 3051 424 7426 204 4860 669 2657 980 15274 452 8877 583 476 492 3726 203 4441 822 1655 -1 -1
427 3539 5 2276 270 2398 765 4088 232 11883 367 5727 981 7163 407 7278 679 3820 447 11200 697 1669 965 4964 478 3528 568 3686 737 9153 32 2969 181 1505 199 10 134 10888 341 3281 364 3484 304 3591 507 2781 294 7692 601 3748 789 6830 616 4186 617 216 136 14005 5 14172 400 1040 24 11614 155 1149 486 3122 648 1286 634 3925 723 1007 780 2815 513 5140 732 380 370 2036 999 370 837 2261 641 7726 410 5083 94 3160 839 1819 867 450 519 7701 437 1039 813 3523 265 9 426 2514 237 12905 697 546 803 2147 49 16480 280 2175 884 3216 403 2739 80 10755 431 1215 871 3123 201 9380 926 3851 657 8340 519 897 460 1831 946 7008 564 12844 197 6804 123 14282 253 14134 884 1296 110 451 487 1095 911 6786 638 491 264 2204 426 17233 357 327 789 3482 92 1250 769 14633 81 4278 390 685 278 2568 3 7276 170 3012 522 12072 532 1385 302 8670 760 3816 426 4688 287 301 213 2030 991 18986 812 2077 700 10058 349 203 933 7158 47 9641 592 15138 107 533 695 609 772 3311 146 5068 310 2662 151 4462 300 2568 682 4970 683 3364 968 3485 669 1954 959 3281 836 12271 264 4677 31 4932 276 2510 188 2823 296 4766 51 1808 -1 -1
428 9124 506 7171 647 2864 239 1872 34 24375 447 3092 126 19961 158 124 407 1930 858 1488 569 11769 852 1855 493 9415 27 4781 730 292 3 4936 738 431 485 6872 909 737 590 21690 223 25694 134 5248 885 107 648 10111 654 2493 372 2928 886 2638 719 2991 497 593 174 3104 80 2521 513 27492 742 2604 125 3808 102 13505 281 925 847 1621 542 490 323 2493 234 13458 649 6279 562 4324 827 1032 662 24588 434 12919 535 5331 749 1824 593 8484 798 5586 181 4739 592 3325 7 6626 977 582 548 5554 427 1516 293 7681 372 44008 311 1512 536 1220 999 7899 351 6055 731 11283 919 5731 388 11592 877 768 401 1949 865 225 789 12205 900 8959 975 729 191 3143 385 1662 678 6 835 8153 767 5811 134 179 297 5060 89 1867 800 3529 445 21928 501 978 462 4361 891 36 485 8404 673 5186 275 5057 828 5792 815 10549 605 8307 218 470 722 9621 272 13143 -1 -1
429 524 988 14831 631 25491 546 13704 783 2255 356 640 9 8001 711 3386 973 12387 194 308 58 7450 870 558 778 4498 734 8102 228 2026 386 5031 841 1818 150 9281 655 1472 690 58 526 23018 344 208 754 3837 14 5760 695 365 328 16479 537 5679 544 1900 188 7906 313 849 626 13561 519 6813 729 434 541 1148 436 786 32 6932 681 5670 284 18170 805 1791 983 30037 769 15567 681 11152 551 5216 841 5299 430 15411 219 11043 570 27873 643 13300 938 5276 625 4764 193 25802 114 16580 396 6501 328 637 355 924 189 13981 167 43674 659 9460 317 7789 464 1329 299 2633 462 361 712 9088 955 1662 934 3344 510 11002 263 16614 186 3056 993 8754 226 1050 774 1812 485 2944 768 6127 297 6023 435 5417 968 4995 -1 -1
430 322 586 1703 487 13932 665 4927 680 5938 196 2020 479 2291 461 2350 371 466 114 1645 683 5490 998 1783 712 23081 884 10535 455 2251 495 1078 18 408 5 1069 837 1412 418 1240 721 1152 647 1597 663 331 276 17760 288 296 333 10535 417 1785 532 1853 73 3159 470 8515 143 5879 887 10394 814 28415 708 3950 130 5303 735 3391 299 380 908 5223 62 3555 686 2407 51 15640 745 2116 387 3730 93 233 619 21276 818 1675 960 1574 512 8375 15 786 560 912 823 1650 447 3152 863 2817 22 6774 225 385 383 765 664 7275 847 305 924 2211 819 7191 937 2822 80 16932 192 8311 803 5845 39 894 275 6580 519 18904 72 1002 190 7719 931 1807 473 1059 299 684 618 63 842 5177 187 780 887 2604 642 2591 493 170 906 10205 980 3714 745 728 126 5332 553 7693 158 13971 698 1189 219 8443 472 7002 165 14239 232 2017 517 2322 577 4497 510 10164 635 6806 584 11675 759 219 471 789 514 1978 124 1988 245 10581 905 340 337 15292 159 601 45 6086 267 2525 850 7039 780 13481 978 458 76 1518 340 2211 870 9241 503 266 741 12143 309 2276 762 2023 729 9226 655 1762 593 3508 135 4125 588 4429 98 1601 -1 -1
431 11160 365 521 212 1182 794 4214 177 1979 365 2176 523 8554 55 617 949 10466 690 1318 370 7332 378 2148 628 7722 74 904 272 11707 111 7048 985 3788 508 1672 641 2225 675 3159 588 1436 387 16942 899 1306 491 4886 640 4334 749 3316 524 446 664 5989 841 1238 462 1106 337 5127 785 8794 915 518 518 533 43 5914 360 4088 746 9652 914 8892 28 14262 831 431 951 3712 665 1733 888 4305 924 325 63 10338 188 11454 506 19480 32 871 379 12042 911 6687 431 1283 184 16424 884 2883 83 4170 992 2270 178 2549 189 17017 959 221 802 9765 821 6894 124 5123 601 5464 54 25609 156 12954 82 3786 125 627 188 5146 576 5344 504 7445 245 8485 43 2202 156 9713 922 1723 942 6032 460 3490 769 22089 558 7532 773 11938 726 1284 343 2355 499 1995 407 4505 276 1735 71 2017 95 3097 916 4483 8 2330 840 10425 365 14530 493 535 890 1782 715 45099 128 15019 351 11057 138 8388 184 621 -1 -1
432 5309 753 5391 32 3226 372 1931 367 412 216 4578 436 4969 418 962 456 16231 543 4906 215 15034 130 10680 10 7780 375 108 67 1899 939 1619 298 515 579 3454 488 12884 148 4236 309 3617 876 11716 826 21344 671 11709 92 6908 733 1104 472 21981 445 27094 117 6517 916 1912 904 11892 984 8224 54 6118 597 612 205 3424 532 541 835 8316 43 13228 694 6573 788 9075 207 3952 328 7331 799 12942 107 858 363 972 124 1502 539 12445 578 12322 399 21110 157 5832 70 4657 246 10056 412 2569 539 4448 828 11 909 533 647 6853 130 5126 416 1896 411 11615 953 3131 353 3886 517 16716 76 1000 667 1289 649 43 142 4569 28 1867 621 2865 791 2551 337 7000 961 3537 489 1514 510 4901 946 4217 368 3611 409 851 689 10034 304 2978 453 671 450 3948 423 3544 198 4748 964 7352 868 6977 710 2603 204 6644 704 2523 764 1149 614 541 637 6035 625 3137 917 7947 545 6659 670 1965 519 1087 161 4977 356 4419 213 19695 328 2089 316 2116 459 2152 482 4627 -1 -1
433 6909 46 1304 501 12485 694 10174 753 1667 784 1510 116 6969 893 2450 266 1400 522 20183 643 12983 207 3516 748 5777 538 2788 370 19667 344 515 285 623 609 6925 643 7185 995 6126 396 1461 949 9326 541 10914 512 3344 712 12928 848 5701 139 1550 526 26337 45 2600 880 2258 493 8622 836 3073 771 3742 482 4140 629 3730 563 12476 136 16911 674 3844 579 9260 262 1034 320 4985 314 3618 698 8061 216 1263 893 5181 393 8125 628 3761 237 7781 833 3074 456 4845 679 15168 518 10706 580 8576 929 17405 114 7533 127 1478 735 11373 885 7494 684 5254 726 7108 450 13544 83 4048 107 2587 247 9564 856 1692 560 5538 243 12914 459 13276 579 4979 681 19425 198 4259 487 1571 449 7541 782 11630 729 428 98 4485 64 4206 844 7644 54 4900 937 7500 281 920 771 6533 702 2852 629 835 455 2042 2 2633 870 413 537 143 839 5886 794 13298 492 4940 -1 -1
434 3606 522 7221 298 5047 764 7770 81 1238 628 3265 166 15912 97 6107 273 4116 331 11037 495 1064 23 6386 1 435 448 4777 130 1240 343 713 423 8502 881 9027 407 2786 520 20040 93 832 25 6978 437 865 639 3332 21 16737 578 7165 751 5200 639 9511 414 7355 766 2140 608 17799 323 9184 840 3327 909 1231 706 12169 264 14051 909 3642 970 3578 639 14960 42 13501 535 438 822 2563 8 4260 514 8469 907 24932 970 19829 610 25016 364 3264 551 3903 471 264 984 4098 817 9644 241 6620 567 9611 329 3002 772 234 418 31814 534 14620 942 12742 982 1979 718 1477 6 7735 987 13349 64 2048 903 789 135 7468 970 1080 672 2323 892 624 228 4416 813 1426 900 7286 851 1699 565 1311 123 121 602 1320 336 14829 127 655 290 10850 904 3659 987 23718 661 726 250 1959 479 1448 584 3382 380 6649 899 445 816 9127 525 4317 943 2068 -1 -1
435 1900 8 625 300 3075 320 2359 554 12548 779 1683 214 9682 547 657 122 9891 637 252 277 3830 133 4754 825 8300 701 4626 823 5294 674 9618 8 7062 71 8169 198 5545 191 6472 340 1687 811 12807 382 9365 67 21063 562 2865 868 22051 880 1537 737 2850 482 16696 59 8913 727 4121 398 4573 887 2816 193 6161 666 541 327 32780 634 104 68 685 300 18549 909 7513 48 11160 647 5673 116 4662 886 19894 283 5380 764 12821 492 797 374 2099 947 215 288 201 702 6936 113 1415 942 845 927 3446 475 5410 675 25025 144 7112 884 6411 233 5852 578 401 738 40874 293 1856 158 6245 425 2111 782 3139 605 5931 368 4502 851 2950 193 16430 461 3472 25 6866 739 5085 931 16092 71 8973 211 4403 105 668 622 4441 469 6363 908 5908 434 4219 991 3901 810 19901 379 1290 557 8693 654 4819 -1 -1
436 3611 352 187 864 15596 707 9205 662 127 27 2557 255 1446 65 8371 594 10250 357 9107 106 859 253 448 890 5447 197 2842 314 7219 876 27333 93 10967 64 16287 50 12143 276 2344 148 1220 919 13917 92 986 149 7695 632 1414 320 10869 867 5920 333 11609 186 438 829 3454 888 3597 247 6523 132 57 484 5698 628 7609 65 10365 716 954 97 9448 505 449 111 11039 234 6611 12 1482 683 438 862 8841 511 1710 721 6890 81 2094 330 31554 616 6790 965 1869 895 9756 593 4211 409 521 365 2026 559 2059 467 8485 966 587 872 7631 619 564 535 17043 829 818 258 210 9 2192 293 8708 500 6257 950 2825 215 1464 641 3431 201 2772 206 6213 195 646 539 3647 767 3809 136 1449 898 1270 624 13430 970 9263 996 21479 416 7184 720 1192 855 1783 192 91 137 6664 287 12945 848 885 625 3431 61 890 849 513 860 3388 278 1465 653 26018 669 8120 561 16364 930 1135 185 755 941 5560 684 4332 422 5328 179 3182 43 1693 836 15775 -1 -1
437 2017 629 18215 299 168 313 3258 645 10649 679 10375 605 19096 858 6740 36 15241 960 3908 975 1058 698 108 330 2526 322 7779 40 322 538 4449 190 1191 545 150 324 8440 569 14989 198 10207 428 2584 883 941 496 2017 249 16196 191 2616 284 512 535 587 866 14183 985 9164 54 6004 975 3393 654 4981 688 100 992 2179 105 4744 410 2542 206 2716 933 6674 84 38917 157 1972 401 6087 31 3068 148 1428 921 7022 111 861 26 979 457 21469 47 7880 596 6195 151 222 173 8152 621 4547 746 12701 834 9349 170 4344 266 16093 852 2195 263 9110 534 17997 87 1902 960 9270 67 4800 266 2797 608 1651 605 5868 309 5023 23 21742 584 4043 806 11467 821 3157 262 17815 570 560 193 10676 635 961 796 18356 481 1662 748 436 809 4051 160 10140 504 683 650 585 323 4405 38 10649 151 3058 726 2053 695 29 519 6372 75 3462 971 3256 244 18661 449 2899 347 3323 -1 -1
438 10929 287 212 719 7458 988 25 52 294 310 4102 837 8368 239 9722 471 3795 266 8250 622 1044 400 12871 78 4483 344 1018 631 3047 555 3750 896 2251 100 3384 524 4320 553 59 112 4031 517 1467 254 3389 694 983 733 2218 328 7654 901 2574 750 12256 707 3880 746 9255 94 2121 89 17220 744 913 463 3242 748 798 786 3549 297 1182 638 2254 547 2537 280 11585 408 506 100 4408 128 3832 954 3298 725 7222 353 900 808 3236 752 9207 179 2005 23 6900 319 2776 558 10074 283 5281 859 30667 508 917 958 10536 793 7265 598 16951 95 3037 514 6505 927 2013 767 10915 693 784 943 5127 699 4076 227 4629 4 5745 802 21537 945 13318 904 831 348 2138 8 32419 168 2194 67 434 768 610 622 8369 801 629 952 2129 853 16175 290 1708 85 839 891 176 175 516 233 861 66 8597 695 2863 129 404 538 975 402 4635 424 10326 280 5036 499 4412 967 1094 993 12143 678 4385 900 9437 208 6835 504 3567 909 9073 369 2667 262 9303 271 6532 847 33 259 630 474 21983 278 481 737 4988 100 12002 86 809 -1 -1
439 28983 889 5353 712 9514 715 321 819 4171 243 16430 85 3570 228 2630 425 7540 824 2002 312 7264 155 992 176 3468 561 2598 584 5022 491 9685 372 1392 949 3211 414 13135 114 19902 782 2292 97 5430 326 1469 955 761 860 1027 209 4660 718 4213 35 5379 377 4903 858 1499 341 11479 737 2619 300 822 894 16423 713 10371 996 6601 378 13494 172 8086 681 5061 803 948 515 5717 792 359 556 2344 488 18344 558 60 346 12183 8 785 488 1265 284 11843 998 9924 817 2676 903 574 657 1982 694 738 661 721 267 112 566 2083 343 1577 444 11726 274 1007 628 927 954 7968 897 21668 256 2906 524 14396 784 8289 487 12102 892 4775 539 597 695 744 169 5192 478 1378 891 14337 880 2660 220 6669 241 2372 635 1951 303 10899 103 7820 49 1625 774 10723 451 11205 324 4146 232 1649 327 23918 507 3700 547 7259 888 9219 685 4560 877 6144 697 8652 50 102 162 5370 176 2412 178 2067 333 7805 393 13015 75 7453 -1 -1
440 1622 524 1586 545 11740 265 179 641 2622 769 21705 449 3099 451 3449 488 10914 803 2479 628 4052 37 6931 135 3951 25 437 457 4106 706 12348 246 9486 614 8632 947 11042 323 16563 27 7150 525 6393 982 10328 255 12991 281 86 728 15819 627 523 50 2396 397 2909 195 4942 704 186 688 1480 64 14358 134 1583 577 1748 364 1357 140 2714 189 16818 776 5289 637 969 450 13538 958 393 368 457 418 1206 641 1740 131 5185 504 7747 216 2257 341 1951 129 2407 245 944 561 3410 103 283 997 3079 793 26 646 233 736 10514 278 6846 572 7661 693 169 658 5054 176 14454 63 218 571 51 543 16319 514 3970 632 3530 403 23944 681 2680 481 622 543 10608 818 556 0 8542 42 5821 209 12098 659 16385 35 7784 887 4440 700 352 198 1420 956 103 828 9058 512 1542 830 4518 258 2799 616 1288 962 7722 24 6292 350 4257 224 1694 500 12662 931 1280 309 1638 853 16188 964 198 891 777 98 2256 456 2062 867 11579 260 10032 422 2070 133 2491 220 12848 772 10878 976 5059 18 12234 -1 -1
441 8285 923 3052 691 2757 143 1578 473 79 576 734 839 51 177 501 468 624 375 1234 999 6648 490 10688 92 1656 749 12097 850 12032 940 242 803 240 856 4829 822 446 351 3952 876 4586 757 4157 152 18055 349 30358 813 775 10 2276 289 5773 995 11936 435 8584 492 5483 150 259 61 12163 31 1518 124 4571 760 7998 838 82 407 1936 184 18167 787 6321 733 19177 728 7922 331 4852 202 5779 990 7628 144 3702 352 455 139 10987 584 17 957 2038 616 11632 607 15923 190 10324 195 272 286 1739 969 2517 691 7207 100 3303 278 5933 454 3302 806 3817 338 38449 258 936 308 450 322 3060 20 831 956 13585 912 1890 138 13054 25 1546 81 2950 978 1441 611 2936 655 3459 248 2934 263 5671 800 232 812 10728 118 14415 18 1886 637 417 412 758 516 15688 423 10679 672 1258 677 15977 307 2924 558 1678 252 6387 98 2697 773 6343 425 158 940 17390 524 82 392 1209 926 11888 456 1463 567 223 344 5820 201 8293 715 5626 732 15514 869 18 757 701 -1 -1
442 7583 138 4 972 1030 622 2958 246 10493 461 3925 735 5590 700 44 175 19874 419 7558 984 3916 424 2842 670 10435 768 4768 108 593 913 1017 887 2390 573 3612 93 10310 892 8403 887 620 672 4777 231 13686 81 3480 401 326 575 1581 892 2001 240 1430 392 8268 284 9218 477 1363 796 1695 916 27140 96 7810 85 3556 945 2174 443 1324 356 2634 93 4687 298 11720 858 329 955 13597 16 1910 249 17478 88 1628 872 6417 609 935 890 1460 445 3914 723 15538 263 2414 9 21478 882 7459 591 8290 348 2674 132 24645 544 14545 810 12379 267 12729 309 1832 31 428 684 3679 767 4186 872 3692 658 216 16 15508 740 18330 599 2568 680 5497 251 1616 52 13608 757 4156 220 13844 944 9524 867 144 430 7805 615 26528 346 1999 760 3948 6 875 597 7895 196 5502 373 6798 883 822 900 6664 526 2304 342 737 424 555 96 4918 662 1025 830 11715 842 1622 892 1051 689 104 16 15857 899 5081 -1 -1
443 4810 821 3743 536 7509 604 341 346 86 111 983 653 1523 530 13625 225 7279 320 6370 126 78 345 303 554 10465 834 9760 548 2261 967 8394 646 4114 146 4081 227 11556 23 3331 326 10595 782 6787 676 7696 328 7756 48 367 544 8114 957 5194 179 4324 557 6221 813 30885 619 5904 16 1104 124 1968 756 26339 601 7951 717 3517 683 481 820 4771 181 3745 982 337 354 19237 682 300 81 3036 507 4763 372 7003 692 6350 680 9431 743 6259 501 406 87 3165 438 1208 688 3708 216 1621 271 8501 286 9842 711 18621 105 8299 627 4658 75 3180 626 4219 106 14955 604 1007 858 146 216 1871 601 12042 609 853 330 2909 23 1245 882 5315 768 7157 137 211 791 4768 50 1024 355 1556 885 14103 43 353 961 15778 520 2488 12 9995 295 6928 261 4338 419 538 502 4107 264 244 212 16558 800 3051 67 10088 114 765 67 2690 7 7041 808 818 79 7772 885 11823 387 9799 195 8291 547 7795 906 2262 388 1552 276 1703 341 1220 64 10728 69 10296 199 2742 -1 -1
444 3874 102 6276 191 33540 630 8537 162 138 927 1219 415 3747 872 21366 388 6228 110 3519 275 4831 995 844 900 6422 638 9401 548 5249 384 21749 135 4805 118 5820 54 2266 771 239 116 3226 704 1159 109 2361 807 20589 516 785 34 4927 626 1371 430 3862 799 4812 468 6664 703 5908 428 4702 763 13827 799 2628 663 22293 810 3093 763 3757 647 3270 705 7355 6 6382 865 4858 925 4643 344 2936 153 3029 799 49 591 6326 41 843 33 1627 240 10272 371 4005 781 7878 103 20057 579 8335 930 4568 407 2011 532 1738 448 737 390 2053 591 9452 394 3081 648 5765 295 7756 109 22618 905 15491 888 6383 786 21315 504 4911 716 1487 120 8176 599 7859 491 1446 715 5076 70 1042 356 5076 170 3594 134 5406 42 6412 645 4129 593 9471 133 7757 302 1782 473 12596 524 10898 464 2874 813 5719 822 8834 333 1934 990 8705 164 18173 66 5216 -1 -1
445 3635 570 4144 313 3835 841 9849 624 3069 494 13197 751 507 391 14232 703 4230 276 2541 171 6372 252 8715 421 5955 413 3462 966 1178 396 10194 756 1643 357 3153 104 3989 482 6463 292 2194 503 10353 62 13242 884 209 363 12368 486 3345 127 859 772 9142 251 8275 404 8927 429 1050 166 2093 280 8736 104 10093 734 16945 652 6215 825 2282 468 9261 957 3281 693 3987 716 2429 488 114 556 1508 62 11332 595 987 200 11151 807 548 902 1996 735 282 261 2579 844 15327 45 4876 87 4915 196 141 877 1126 923 586 567 2425 694 854 431 7733 712 1142 254 20071 272 6014 209 2650 249 718 353 691 996 6033 681 7393 985 9466 122 18660 681 2995 26 12153 998 2216 67 2318 87 2841 561 17644 666 1387 970 1130 489 1106 655 89 308 18695 627 1581 87 1771 725 1786 638 2621 355 1302 750 6110 539 8289 477 3049 174 5607 799 9894 801 2350 35 10302 933 145 835 4616 530 6883 338 7139 608 2566 855 6929 798 1746 296 397 579 4196 562 2383 711 281 775 8954 347 15770 988 16250 902 2224 588 8372 441 6024 -1 -1
446 1710 802 6226 301 24200 302 2774 443 16170 308 12450 302 322 606 1537 509 25448 698 6051 958 1885 461 2360 720 3484 771 15646 519 3164 647 1954 57 1479 766 6927 957 2209 100 4531 390 1102 105 1237 930 12222 622 4211 650 2430 951 8527 964 6206 263 7745 544 1531 702 1489 878 1860 302 4119 819 5874 812 1354 195 7547 710 928 331 6878 310 948 467 6166 698 8406 413 26 570 1364 657 13821 505 1562 911 2818 658 240 406 1332 304 3770 15 6430 103 951 927 2799 138 670 611 1895 556 4797 201 3410 512 13247 520 898 590 5810 919 12903 626 9857 62 25687 560 46200 609 3855 444 1893 196 1367 325 10587 338 4673 701 23429 765 3009 724 7056 362 2667 78 703 209 2743 274 2656 424 5282 822 3705 692 1332 995 3621 658 7001 866 16367 772 3990 747 1442 118 4272 144 890 630 2995 122 2104 73 1418 962 1536 873 1905 807 1439 418 27893 501 356 364 16067 618 1692 759 12326 248 2434 483 7637 848 15339 -1 -1
447 3025 543 11906 547 882 48 1142 69 19214 87 4514 165 992 325 7816 908 6516 385 2557 596 3672 724 8951 648 6243 952 3989 269 5442 125 11702 342 2209 775 10730 115 18119 508 2195 64 2732 527 839 900 11740 226 8613 10 1942 350 468 230 1932 493 7681 953 315 176 3217 260 21836 771 4341 15 9910 272 16891 917 191 588 4107 624 3993 956 10656 142 3304 999 3625 231 11148 653 23583 658 8282 15 2996 205 208 527 3843 437 751 887 301 491 1922 922 755 217 13305 394 6828 612 14489 322 3941 457 12824 404 3105 787 4288 527 4159 637 13813 412 4653 988 753 737 1942 565 15940 238 491 698 1063 584 2844 597 1023 235 4358 270 894 789 5270 792 5156 819 646 518 6944 731 3046 976 2386 784 27647 776 3223 613 3442 284 3779 435 91 203 3758 798 4076 942 2980 798 11049 124 71 461 3062 213 19434 754 7404 337 949 959 9148 189 1788 834 4111 206 6453 859 497 586 347 408 12960 767 3100 667 173 683 17135 946 596 205 10053 -1 -1
448 4469 183 2000 921 4665 287 8972 264 13879 41 5399 421 5314 778 3134 131 4375 666 2425 102 13361 834 5681 123 16303 547 10130 426 11365 378 2290 808 16997 413 5087 336 3120 778 5335 928 3203 828 2501 2 9265 710 6860 88 10851 615 11606 606 4837 399 18881 635 13571 885 3389 101 12077 26 6538 100 11583 624 405 726 10620 378 3899 960 2703 87 1870 818 6513 58 585 45 5590 689 14353 282 22545 776 607 10 4156 237 5464 791 398 51 110 223 11616 901 9922 248 3807 795 7654 883 13060 202 2516 321 907 495 2958 649 3965 997 919 31 11241 402 10085 632 6779 279 8637 191 6325 54 7190 355 10791 477 3146 988 2745 168 2013 657 5571 324 12872 54 2790 991 3247 95 4729 754 14423 226 3727 658 3065 150 2840 639 1333 593 1877 206 3322 164 16470 992 24966 190 8485 179 3564 329 4437 317 3298 596 2866 522 439 108 520 670 3838 939 4720 726 496 -1 -1
449 2349 583 6921 429 75 711 18465 95 3991 324 2150 557 3950 48 3814 610 5973 448 3157 679 29 688 3980 35 1940 708 23789 186 2311 258 6526 735 2013 947 1745 30 3747 368 8998 884 2154 372 1471 232 20633 899 498 724 507 511 1734 609 4396 595 935 39 2760 556 1635 925 70 970 14431 609 7095 902 1857 529 4545 243 523 842 3851 378 11050 357 1040 112 7836 98 2853 462 6802 633 484 720 6933 284 140 415 1037 905 5090 458 2467 587 582 216 3795 770 7264 292 1765 688 15629 316 1884 421 7616 574 4601 244 7090 977 8741 850 11089 183 5011 25 2204 6 19558 564 302 230 462 351 5921 593 5103 690 3714 32 4398 560 7756 973 10903 5 2329 566 1038 330 17639 514 4227 512 3737 321 2631 151 56 671 2551 276 6451 938 2659 607 5372 518 15916 728 4307 985 2600 737 4418 496 739 665 3892 623 16946 530 2594 523 12221 482 882 438 10070 706 5195 250 11321 72 5079 932 1491 311 13164 27 5047 226 1714 956 10383 993 3250 495 4598 857 2935 121 2267 609 4651 144 465 43 4327 16 11170 35 7190 456 2794 128 25 101 8233 292 11783 -1 -1
450 2920 327 1866 968 4307 339 18006 130 5002 215 3513 114 3435 527 4158 341 4408 732 17647 627 8833 839 1069 341 49 908 4844 52 1691 87 14715 808 5087 135 8326 871 3526 666 3111 6 310 104 2786 731 550 23 13661 183 3116 309 1250 503 19028 980 25277 559 7318 519 1175 633 920 918 7389 347 9522 760 1770 570 1135 149 26883 847 222 477 6572 691 2416 424 1882 961 9241 460 47643 142 9929 527 12556 682 1638 164 221 715 298 359 4061 618 151 263 430 152 10727 387 8067 315 4039 514 17816 370 4608 505 7201 895 2546 414 2146 527 1258 154 11542 173 2835 112 6102 690 3405 101 14679 990 12543 918 3869 389 10633 935 1833 532 3283 574 3978 818 34197 708 12307 230 6967 156 153 721 2010 437 17182 838 14229 549 750 154 942 895 9770 192 7811 870 6648 137 10237 328 6683 732 727 -1 -1
451 3258 233 1616 500 3286 646 7367 392 11161 318 4851 730 289 853 8627 953 9833 222 2117 311 1557 53 189 109 5531 765 800 409 2307 429 19489 979 13168 962 4124 959 8346 673 11404 192 625 879 2582 743 8008 594 14448 668 8995 353 9497 946 2847 231 10916 407 13547 945 3613 820 7155 854 467 423 5740 988 1235 871 1622 626 10599 394 3382 641 2294 799 7447 515 5309 610 6343 441 4809 984 982 475 986 183 8339 387 422 282 18436 280 22523 514 2296 282 1195 981 231 839 3537 584 6712 665 6516 460 3374 329 8729 939 937 962 3806 830 2415 693 2749 40 6514 362 819 98 20266 264 3552 638 2726 625 4332 320 245 25 5408 959 11294 466 12318 10 21964 184 3390 116 5043 715 725 606 5514 211 7659 177 2780 663 11096 608 2640 945 5996 613 2895 821 8266 67 1055 837 479 873 7931 197 10610 21 3635 451 2646 743 3622 374 8472 464 2971 920 4172 97 3132 739 4211 967 1978 368 2521 988 1435 201 1059 268 9726 546 24732 2 2803 859 10670 589 1155 -1 -1
452 1600 461 12702 758 4480 294 1874 485 6341 920 14438 683 10173 288 686 13 3519 54 907 307 5365 664 625 660 52383 8 197 374 12048 617 2369 640 3776 709 1494 753 259 510 142 430 5958 255 9753 225 6824 575 4271 26 7027 926 1095 298 723 153 9529 556 1441 102 9430 323 950 452 7149 381 5787 645 9438 563 3619 442 21311 129 6194 155 63 489 1768 501 6469 834 14114 303 84 563 762 466 4484 338 1064 121 8862 265 5784 71 8821 199 9173 424 4524 246 1145 126 1452 196 345 29 10618 366 16866 281 12534 440 15456 380 1907 964 11653 928 2378 670 13932 242 6671 940 1652 162 14873 461 9035 45 6227 408 8351 565 4414 927 1668 885 3946 531 5925 177 6542 118 15666 306 3083 434 3747 410 668 473 4964 916 9028 794 8899 70 21243 101 1674 49 6949 578 2139 444 18515 351 13348 452 843 610 10024 539 99 108 3191 982 324 654 713 471 4818 -1 -1
453 522 429 1853 423 4590 50 2011 569 2329 752 3698 163 1634 634 7764 870 7406 92 1106 945 13521 787 33222 994 13006 916 18086 609 253 38 9040 778 980 870 348 552 1800 886 3287 909 10596 779 4937 358 2330 372 4139 55 6517 49 8546 754 4143 533 304 759 1681 470 2982 476 4918 811 2441 396 26660 315 4535 820 17308 581 23408 414 775 439 7324 339 851 642 11960 525 4832 116 6742 67 4018 276 3533 739 2884 719 2591 908 4762 508 5397 514 3953 977 18872 401 22058 487 15330 452 1367 555 20916 483 380 930 2009 823 7319 384 504 705 6819 897 407 227 720 319 3107 384 10335 577 9809 634 1637 332 3957 801 1732 274 10210 781 9481 696 20687 822 4061 741 29378 387 393 648 800 14 9405 359 4187 512 1507 768 5974 304 12665 578 3358 325 263 178 1182 792 7656 242 8045 631 6160 603 9774 730 1131 898 14290 -1 -1
454 16515 576 3183 176 12714 878 8899 376 1708 976 15617 758 8934 951 7593 916 17477 898 9913 936 10163 872 4939 563 673 147 108 195 14657 451 20225 798 7370 294 1411 132 1149 581 1113 841 13627 782 2329 557 2615 859 5040 195 2444 579 9298 767 6945 10 4651 474 7726 253 1027 584 7082 486 3992 361 8896 427 2042 433 5310 284 1073 204 707 586 4176 3 4028 165 23986 962 15499 352 3807 792 272 349 3932 490 12530 150 1479 796 2565 960 1263 754 5559 856 11530 338 5909 802 5611 4 3232 842 7789 618 2420 447 238 546 1213 212 19814 419 1542 140 2687 905 6554 615 305 214 2014 23 3033 737 3385 308 9414 602 362 419 226 832 13397 115 1643 184 3774 723 1886 100 212 569 6956 400 412 871 319 209 6111 361 3337 608 14310 279 2882 19 49 302 2783 407 212 258 1768 157 6592 351 3988 245 2416 322 2771 200 10447 24 10437 422 1572 803 12377 498 2059 955 1401 5 4995 535 4154 920 984 822 972 899 6747 87 3247 418 1943 835 6450 974 12771 47 27448 -1 -1
455 1539 809 21546 270 4326 543 3709 45 9578 87 39408 277 26569 140 13861 282 1822 965 1207 833 18499 302 222 497 2002 757 2095 195 5141 400 7426 54 86 778 3265 651 5974 633 19141 940 6810 966 1388 696 10884 352 3368 480 2417 897 206 88 266 391 22547 486 3372 951 6741 952 546 234 146 405 1203 651 14166 65 9282 450 13958 411 28 204 833 739 3614 195 16797 91 2606 272 1451 919 3895 426 10151 779 2714 476 561 773 1429 210 1400 623 3499 80 4575 498 16311 133 614 602 8275 755 7228 997 5858 835 24861 103 3099 90 6993 108 6917 592 3663 598 2426 679 10419 968 3667 218 3547 951 7 498 5731 390 5152 768 2797 16 4553 2 2376 550 4058 482 1554 187 12551 541 4448 910 9369 522 2199 959 4171 388 1687 887 4526 435 9025 706 12041 240 4371 933 768 804 1031 80 1615 330 15951 75 4618 800 2892 281 10644 449 1024 199 130 702 77 896 174 959 8368 216 783 8 2484 604 15919 -1 -1
456 6961 798 4091 580 9912 120 1487 986 3553 417 756 217 3144 508 4823 309 4028 832 4730 974 5906 524 548 984 1022 890 2632 316 16198 664 4421 825 1250 680 36 946 8864 447 4809 792 5881 28 7827 817 1099 716 8816 912 7327 561 9860 929 8623 148 466 303 745 702 732 770 9948 736 7331 157 11042 602 5942 643 1428 675 12907 810 7193 495 10384 337 6460 223 1692 412 5646 339 2963 94 5850 516 5759 580 762 861 10868 9 12611 87 10066 590 1368 286 7816 531 5429 560 5239 707 2403 653 4910 763 5981 331 184 876 9408 948 550 162 1495 164 1032 777 6285 600 4825 996 3168 406 3961 671 1978 627 3223 93 5390 149 893 710 1689 43 3010 349 1805 40 2419 518 8559 432 2456 859 21045 616 944 894 10641 23 1614 584 1085 312 16260 698 7428 36 7319 476 542 246 1839 224 3900 243 183 622 1799 151 1999 131 1832 167 8949 96 2306 85 18973 350 2483 355 2614 634 1710 163 1171 70 9323 38 11400 944 11166 166 7031 349 4176 146 8775 540 2934 566 1143 711 4006 562 1184 3 1129 891 121 189 8424 67 1252 202 17416 488 5259 418 219 41 6850 441 2096 565 13925 -1 -1
457 5534 408 4827 392 5172 524 1214 514 1936 65 494 440 2043 750 1839 974 2205 75 5820 776 11499 903 3 682 1783 470 4812 613 9254 134 5915 540 1791 814 2282 158 5683 459 5863 759 4176 908 13071 776 2973 742 5459 727 2509 952 5531 268 238 825 5161 629 11121 188 855 495 5975 354 10201 467 10665 627 4956 794 1435 497 1130 423 3207 262 148 792 2963 784 7844 847 6198 848 6187 123 3999 698 12701 150 2789 144 1886 428 6978 737 3646 38 4661 597 3975 891 1997 150 2753 174 7869 589 1658 408 2154 743 18472 814 6104 980 6477 551 4000 556 552 83 11750 468 1657 970 12233 627 9431 135 1754 553 3645 432 4060 200 3448 47 863 351 8521 454 918 990 4410 432 411 164 14433 274 19324 434 4358 694 2918 645 175 290 3752 348 8498 734 1027 201 344 518 2015 754 3175 65 4954 942 4086 762 17072 357 1801 828 2557 795 9322 309 6096 792 6737 997 1138 281 6453 715 2870 913 16747 62 7793 23 4709 375 7614 610 3176 693 1388 749 711 645 3692 906 756 136 7172 994 18770 949 2524 360 15605 39 3157 158 24442 439 3897 764 975 378 5087 -1 -1
458 4276 830 13106 465 1430 350 1656 228 13462 324 2023 22 5961 724 1708 206 1855 244 4088 24 4029 304 89 536 2187 619 859 25 1192 493 1825 7 1915 748 3741 488 2142 946 7396 725 6185 973 2153 699 9529 297 243 9 2040 742 233 573 8874 787 3399 519 7491 641 1316 199 9270 879 13759 583 4320 764 1176 197 6306 189 1616 385 1465 579 1181 387 10875 673 5230 165 2057 802 399 963 1260 890 16722 848 3215 162 4840 317 5010 14 362 467 11177 14 6045 81 3143 682 22563 796 8885 841 12087 29 923 413 30979 752 10722 724 4824 225 8058 44 1844 302 8758 552 5415 408 11505 437 15414 653 5482 191 5229 292 8074 953 6006 293 17718 271 8686 290 1044 533 6043 16 96 867 2438 388 506 765 4845 515 3123 561 9944 334 6339 342 8873 386 7228 759 6926 274 5163 603 5317 513 426 733 8188 768 2671 120 1122 587 1792 484 556 904 5771 646 4063 174 4245 192 4727 485 6601 308 1124 458 6754 921 3011 687 7731 574 1303 903 634 916 2037 254 3279 60 4563 134 2099 362 8935 305 4457 816 10846 842 2281 243 3320 952 9883 -1 -1
459 10161 775 15343 284 10406 731 751 787 342 616 8648 911 6171 149 3332 113 16348 634 609 412 112 100 7281 796 5005 869 6728 952 10266 586 1908 390 21331 116 1755 447 14287 702 9743 100 2547 123 12033 507 4612 554 10354 192 9486 453 3644 22 18397 452 1672 846 8931 80 5053 879 716 297 1980 127 3048 815 7174 538 6972 606 8803 141 576 12 371 733 8011 196 6832 360 1973 77 16425 476 13458 812 2661 31 1723 959 2164 160 5695 902 1438 836 8716 308 374 33 1459 531 1918 122 1411 249 3877 396 5477 677 27115 162 7080 13 20530 781 7692 730 4615 395 5294 172 310 293 807 249 2381 34 4333 810 24306 813 3935 428 6410 923 3528 893 3889 356 310 130 512 99 25073 320 3519 254 5718 611 7537 786 303 930 654 530 3010 419 3016 686 1543 120 10504 739 1284 750 4546 494 3094 812 2457 468 6173 575 12619 546 5558 416 12180 161 2722 595 1925 295 6740 24 3559 545 885 313 2228 213 8635 420 457 -1 -1
460 9783 533 2921 11 3693 245 9164 808 7912 845 20745 622 3864 202 3708 463 12935 417 1907 260 2091 650 15154 918 10901 458 9315 487 2608 740 468 30 7803 857 2909 229 1 707 874 256 781 115 4695 60 1509 413 14534 507 14771 892 5099 15 6741 362 12573 119 3217 957 3649 635 39 95 5243 307 431 776 7056 642 1835 566 4114 608 3175 744 5299 473 2085 31 2790 935 2117 533 6532 540 3914 876 5537 1 3893 227 6160 256 1580 891 780 715 2163 369 2650 370 661 387 3228 768 4709 844 11 93 3854 926 2845 511 1798 677 14041 240 2434 515 6658 942 4754 538 4145 887 2017 903 5247 644 20977 371 11036 44 14898 546 118 884 1765 261 5012 488 245 810 1016 881 931 686 56 64 554 830 19421 828 2218 233 3855 682 3669 854 3099 5 15912 113 6059 66 14974 643 4717 97 1007 765 7813 393 10984 60 1595 637 11964 628 4124 886 5266 882 4768 244 136 313 4793 832 12976 603 16554 904 5785 211 1692 680 2597 72 12966 440 4542 934 11946 416 14904 849 8552 545 3182 198 534 -1 -1
461 1602 29 641 521 519 539 17345 287 2086 939 7236 522 7465 230 5 520 4822 412 1330 474 325 183 3363 542 2929 607 7598 885 17132 575 4186 605 4052 688 681 755 7562 451 9532 907 18954 568 1754 343 1518 785 5201 102 7381 417 9664 974 2735 767 17858 327 2447 499 3521 116 4434 446 7008 655 4981 881 7000 976 6799 344 1056 467 31 92 282 788 10737 481 18418 216 3580 129 590 722 4496 55 2480 211 6289 631 7147 786 1324 241 585 853 6710 830 11997 771 831 13 9618 306 2635 235 5368 571 778 814 2904 47 632 830 5934 115 8078 876 3766 757 4 874 17252 671 4445 855 1853 325 9878 936 9941 359 8250 798 7029 154 980 159 4536 898 3588 127 9094 752 4537 412 14248 378 2928 27 580 763 8774 6 9552 61 6808 191 158 733 3828 224 1679 550 10693 148 7022 422 7820 214 18801 422 2721 696 4819 930 5654 523 3305 955 4101 895 9426 366 2146 627 3559 84 1532 559 2973 429 3030 245 6129 313 9399 480 1895 691 6576 501 2991 887 4635 333 3825 524 1890 974 1569 689 2560 176 5529 823 6473 129 2798 324 2374 113 5068 -1 -1
462 1400 66 6329 849 389 381 4605 113 23135 995 5418 669 1458 674 898 841 4634 710 3566 862 18363 303 3171 871 394 694 7151 433 1619 570 3775 174 5988 717 5501 529 4554 335 2533 544 2913 797 651 971 4866 122 689 224 10417 553 1692 211 6057 740 3131 527 12336 299 11234 260 11789 919 15799 175 576 522 4009 99 7205 395 19670 688 7609 21 13452 669 6861 675 699 323 6994 15 1922 328 2906 819 11802 125 4288 913 3105 532 893 779 589 425 2269 994 4402 208 871 934 982 735 1146 146 6351 703 1064 723 4344 301 4804 922 1886 544 564 775 2087 165 1452 527 5134 467 7820 522 2321 306 1376 18 12485 497 3230 940 6193 595 6756 361 5720 571 261 180 18037 33 2552 28 15267 242 1737 744 377 179 9668 157 19057 922 38495 135 1007 501 3274 437 1117 849 474 563 1476 685 6911 380 12793 311 2990 781 5507 126 422 743 4446 242 99 215 2157 592 3658 47 1059 727 18465 865 1330 111 8807 421 1200 2 8802 363 16524 627 517 811 2956 579 15601 385 6866 106 1861 811 1217 -1 -1
463 3314 163 10271 939 3696 546 5141 879 8767 53 352 493 17655 884 5544 72 3243 258 4934 773 789 344 6791 567 2781 599 7257 582 6823 161 70 991 20405 893 8052 358 4481 697 4121 963 214 443 5311 342 2857 331 592 866 3408 936 3081 606 10471 565 9119 141 822 910 14742 855 999 421 1083 95 7832 262 6119 725 3468 574 4013 268 4818 447 18261 835 5302 902 7809 625 10948 257 750 147 1600 985 2003 742 12292 566 2794 908 12031 478 24219 58 7810 958 302 837 4079 795 9570 48 5244 774 8611 877 15739 691 1944 669 8926 797 8209 907 4914 40 17584 39 195 492 7438 235 2967 896 276 456 2699 415 16023 953 10327 716 4367 441 1179 529 4300 13 5483 383 4977 293 2222 974 2123 844 1407 495 10779 740 2881 512 3250 958 8881 814 11803 418 1676 976 11176 121 4852 75 1052 132 1154 43 9918 839 5846 187 2354 107 8628 780 29 668 15716 551 1209 824 8444 332 5994 744 1850 836 2412 136 489 725 2788 77 15314 871 520 -1 -1
464 806 568 1028 302 250 243 16268 270 4726 440 18133 997 1761 113 3442 347 3352 692 330 689 16693 42 7724 126 2881 699 1078 136 7098 728 5271 641 2936 832 396 819 2719 848 849 248 9997 460 1227 759 830 652 4255 268 4530 336 10549 604 8344 823 19146 232 2775 413 1324 578 615 695 24182 515 4018 829 2861 590 5251 754 17948 953 6871 440 2113 175 7485 763 8119 422 1349 358 4642 335 4181 839 11333 600 5113 635 2399 872 19 896 8819 436 3335 873 27838 941 453 228 566 212 652 563 12937 683 4870 383 4574 879 4003 953 10198 388 3831 887 1587 415 3544 864 6599 43 13795 548 617 549 14286 83 7373 986 3201 529 3962 422 3181 58 2087 657 2805 626 430 494 14857 366 714 965 9215 293 4785 44 4761 722 6026 273 12 915 477 469 5767 774 4194 491 3557 366 1233 522 7389 804 15877 866 5917 875 8686 242 10603 819 3560 156 7608 719 6141 609 6691 949 838 761 944 782 3077 543 4441 77 7773 364 15442 294 4341 470 3876 784 12078 781 3683 -1 -1
465 17412 953 366 627 5660 374 10311 840 3452 408 8901 957 543 866 384 173 12798 432 179 207 1460 417 13254 625 1242 862 6236 172 2029 800 15606 193 172 614 661 396 762 202 2857 246 3740 102 5262 677 2579 352 3753 681 2908 873 5428 676 9883 259 4601 968 6812 584 1810 25 901 9 3421 66 4166 931 631 382 13590 877 2265 823 1948 646 3330 228 7395 884 1793 597 11958 28 4022 533 23062 266 2274 359 921 613 6769 725 4313 446 12159 77 14599 297 9017 973 2848 744 13 535 9716 982 142 186 7858 46 5533 325 3618 446 4035 18 6107 239 39382 907 12965 979 8927 255 609 857 3231 720 2412 917 1834 721 1449 115 13281 526 861 341 1082 930 1086 577 564 811 693 0 9432 820 22201 120 3200 540 46 874 12176 16 1008 926 585 364 4828 8 4672 205 1938 988 146 68 2005 717 717 381 4653 398 1849 971 22450 761 1780 564 296 975 1636 505 18174 11 579 203 12437 995 23352 371 4379 266 11119 36 1789 170 10855 842 9488 63 3726 -1 -1
466 2060 648 8172 642 3472 16 2251 812 5939 921 1454 60 3125 489 5313 67 16889 827 6141 163 1274 642 372 278 2264 334 2527 684 165 827 2912 622 2769 467 241 774 1442 976 4260 246 984 473 1918 798 4435 263 108 427 4702 519 7814 524 11751 435 9193 35 2205 985 27638 277 6229 649 8286 635 3400 464 10082 652 7623 206 11556 743 3390 952 23264 799 959 320 30301 336 1602 130 2127 958 3779 575 3249 690 308 292 6212 256 5186 807 275 812 9773 488 2699 663 4666 458 12490 523 2331 458 1330 562 3 293 774 122 1898 544 5075 453 11074 171 2904 102 3898 529 561 649 3090 402 305 648 15916 731 252 36 110 737 25333 633 1242 786 364 643 15227 368 3686 678 5199 253 6403 725 3514 255 5343 132 5245 479 5317 26 3051 223 29620 593 1038 47 680 548 4007 965 14234 644 1246 227 583 512 2555 321 3036 927 984 138 2714 156 1454 319 5903 472 554 356 5617 188 948 242 2153 538 12092 20 605 232 7991 841 2659 22 1775 694 7439 829 9611 741 7610 419 110 942 7915 583 1320 361 4667 495 10786 726 436 599 3994 281 239 451 943 201 11032 -1 -1
467 4406 278 4045 908 2734 171 2728 194 7366 17 369 584 2420 284 720 456 1244 461 5087 579 5251 331 2669 593 21033 405 231 268 9814 512 826 565 2527 797 11269 837 1251 892 2930 623 1737 817 7919 610 14342 388 3592 7 2729 251 12079 173 13790 817 4482 237 1613 314 3136 86 1304 154 14465 345 7023 733 2013 335 6390 110 3372 294 126 405 2123 492 7328 791 2635 355 14820 49 532 156 1764 608 2507 545 16820 793 1420 884 5177 342 1144 944 21465 962 9 299 182 442 6994 423 2073 271 20563 983 6174 984 1562 413 1473 884 2167 275 7400 164 4414 144 5546 736 1019 584 3910 142 557 806 1214 866 10367 385 9078 713 319 854 5275 291 19817 52 16602 377 351 112 155 263 3824 440 418 501 1065 625 12884 792 2108 615 53463 810 4814 485 6992 463 42853 737 26557 205 1044 817 7800 476 5285 44 1603 425 7140 304 1919 30 3820 147 4679 574 2221 457 5125 791 1810 365 7366 833 255 920 301 -1 -1
468 958 424 913 435 1575 940 3606 197 251 0 3633 928 1219 325 2604 548 840 292 807 656 7307 426 5866 162 417 734 3565 404 7210 2 15718 423 23394 750 6312 624 10098 377 18159 352 1425 589 11519 144 7366 133 10066 685 11672 46 876 610 12948 114 12632 186 4660 247 11153 769 10680 649 699 894 828 642 4730 23 1428 465 8940 206 31197 520 3498 781 7557 942 2815 958 2609 557 2566 337 2730 750 179 746 4933 663 21 544 4278 727 4733 657 3758 406 2577 166 9840 140 9806 705 9 284 2847 364 1031 128 362 463 1989 562 3940 684 12257 921 378 73 6716 975 578 58 2400 517 5803 956 561 961 369 958 1713 124 4449 585 2862 976 9539 922 1566 97 14462 454 307 796 3736 586 7413 410 1684 300 9160 998 18343 461 4305 166 17708 173 2622 178 4188 277 10951 60 3898 398 49 7 3845 593 2006 257 13158 748 11531 163 11235 56 6780 918 3210 849 3701 162 4449 517 6761 427 2671 947 14816 10 5052 455 3339 147 7600 841 2001 994 19004 717 774 -1 -1
469 2251 928 3071 862 174 540 4547 694 2511 747 5799 449 6649 409 75 445 5113 949 194 858 6900 102 2052 555 1587 479 1763 669 5670 798 655 419 2536 212 2712 470 5266 31 21945 252 3723 225 13037 288 7531 742 166 731 5881 393 5743 904 4303 79 230 276 4390 127 6229 346 6768 780 3287 580 5500 854 1888 29 2362 163 4074 831 7555 6 5942 568 10236 516 180 559 710 733 2124 793 9893 687 1412 291 11905 523 494 175 68 909 3555 707 542 505 5371 414 3128 235 94 692 7424 755 3070 828 4401 302 2989 664 678 596 212 142 2253 637 3508 549 281 134 4518 714 1839 209 28338 166 4870 10 1105 502 5985 939 22268 578 275 260 623 313 9672 676 1488 815 6199 378 5310 83 230 169 8431 653 3904 841 10282 883 12210 665 9465 291 1030 653 7423 523 10223 105 2876 244 6682 674 4130 25 2370 735 2081 821 3480 441 5194 574 2887 508 5386 976 198 167 7680 217 2865 947 10335 687 4132 917 15354 297 4265 413 932 775 16665 809 3022 731 15668 926 3648 651 19134 936 17323 975 12820 857 8436 186 4352 314 3377 114 13772 -1 -1
470 1649 531 1976 421 11435 101 7830 314 7904 754 4968 193 298 725 5527 94 1012 916 11027 923 114 358 7648 513 13528 716 19447 298 958 214 176 971 8396 496 7088 929 11357 785 357 489 6417 600 11468 44 2101 819 1658 775 12206 449 82 823 1073 407 16292 999 2819 660 18 240 94 521 3828 155 7514 587 18433 801 1427 954 945 102 3155 683 8140 370 4051 352 8928 953 3129 297 5284 143 6492 275 710 792 81 171 11308 928 1019 822 3955 952 5351 596 6889 658 7278 249 3835 615 65 751 3844 160 849 389 17160 368 345 291 203 906 678 708 5548 679 1581 681 5619 780 5562 441 6994 249 2117 411 172 925 7284 343 23700 624 3359 152 20511 520 2306 775 6258 456 542 458 3683 708 7706 214 9080 789 5484 721 22225 839 1127 220 7526 911 1089 599 2289 670 892 417 13783 837 11362 982 2558 604 6341 557 1849 825 661 57 6989 199 1599 809 7306 656 8805 836 2408 68 1394 137 4177 917 5032 159 170 92 17916 162 2622 531 2368 925 14787 391 2680 443 492 645 1277 520 5870 786 4899 687 1412 637 4305 -1 -1
471 1578 255 268 555 10244 850 22603 305 22039 424 5356 165 3157 999 416 575 3313 597 5025 414 5229 281 8596 20 356 442 7003 303 6617 805 13613 330 19204 365 4003 545 2911 188 3399 143 4710 807 4513 641 720 403 15943 37 5531 594 5042 1 8781 470 1259 989 10362 793 66 489 2402 980 8106 541 847 576 24233 485 4437 744 13903 410 13415 305 14143 122 3342 369 40771 810 4517 984 20659 445 836 653 6432 572 6919 22 2623 81 26257 642 2144 947 13306 170 3085 405 3562 164 2129 676 438 221 2935 476 5324 340 6697 161 4989 330 2370 716 8817 560 1949 797 4852 133 10634 610 2711 546 1447 888 5747 781 2584 723 2632 513 250 274 6285 434 4582 1 2521 367 383 590 13221 267 6783 882 473 488 1385 84 3811 527 12227 967 1662 439 8054 116 153 940 13558 738 818 667 2810 44 2712 905 5302 707 6752 338 18941 -1 -1
472 6149 716 481 315 11568 289 4153 535 1384 153 9933 610 1442 855 8673 389 1533 644 9337 75 6495 287 7538 629 8089 324 24 695 113 738 3248 504 1016 725 189 496 7178 582 3775 756 176 645 16110 415 7764 241 7163 284 275 375 1826 730 917 684 5213 522 4063 691 11866 165 382 505 8860 977 27466 902 1482 223 1686 438 2542 627 6856 768 14901 827 849 599 19626 954 278 546 15822 542 9091 644 21315 865 11685 841 2158 142 763 426 20536 856 14345 404 5281 585 5067 890 2873 527 16372 561 814 458 9564 24 2740 170 1292 530 4103 683 18388 405 254 123 665 211 1191 627 10504 463 15055 883 6577 78 4514 400 3597 64 5988 32 13452 77 5177 778 4180 382 7594 406 9893 446 2083 925 13570 746 1673 750 788 68 2233 422 6251 298 1642 603 4583 883 14145 987 181 577 1557 80 2645 341 3162 495 1037 800 5619 887 1904 657 14487 418 643 76 1384 24 9833 496 20589 977 2886 842 3117 -1 -1
473 15701 607 9709 208 3243 567 27 384 39 896 4532 107 9703 802 4519 45 8339 290 7476 111 6 388 15399 13 14801 806 1892 218 25313 386 5048 599 11022 396 6868 110 4465 923 7807 369 333 638 898 958 5373 911 15045 561 9766 373 2085 297 14405 12 3508 33 4270 308 8615 222 19166 369 2791 427 3083 373 7073 489 7616 347 2208 843 3964 107 2993 333 10780 215 682 109 1185 768 6989 419 8559 891 40 680 3697 463 18305 767 787 273 8727 982 3196 291 2921 0 1159 156 14282 47 8885 689 5262 296 25355 816 1865 584 7441 968 35830 266 20583 524 2773 548 3904 546 8634 435 4399 881 19474 642 3243 962 1266 124 2926 116 29955 983 2331 89 18953 57 3741 46 2814 791 1639 493 7393 555 647 946 2693 181 2502 146 378 441 2231 907 295 242 21751 -1 -1
474 4650 29 4408 26 8507 201 18332 99 13054 291 14070 236 1945 129 50 157 4967 339 1855 453 5620 472 1780 341 1036 291 3089 789 837 172 9166 658 6985 537 412 752 10068 258 18054 75 1296 725 5953 62 29343 97 11003 584 283 126 11153 201 352 190 6840 687 8379 516 4781 264 3760 961 5479 523 739 851 18758 675 1905 377 441 119 5883 977 8037 205 99 976 4729 466 2010 166 577 357 11172 410 14384 549 2744 167 1724 159 357 843 4070 105 6220 690 17626 550 7044 448 5480 449 11733 604 4253 298 1442 546 4185 154 2768 937 5357 386 9001 252 5015 693 341 624 4373 807 1082 51 5199 233 8242 296 11402 204 3507 344 10563 345 11702 419 3803 804 7775 843 4906 133 5472 829 2536 966 2399 506 5559 682 1099 86 2170 825 1572 523 3994 858 4678 14 17988 551 8042 540 25255 620 393 925 9767 746 6105 554 8109 420 442 222 2240 21 462 217 3114 307 12445 469 9761 456 2919 653 14731 -1 -1
475 4296 82 6111 145 6083 445 49 807 3453 366 3717 894 2260 986 9137 362 5783 799 7623 176 8588 534 7222 204 5673 684 4111 428 28391 180 3536 958 2100 969 586 857 2469 45 2924 996 12660 822 287 794 15972 952 6767 313 4370 477 8043 575 4844 341 263 384 14459 861 6298 540 123 652 3007 79 463 906 2111 897 1183 798 6933 281 17107 295 8874 742 13175 717 2794 236 1220 507 3546 130 1933 848 19417 16 727 105 9030 824 1514 731 4962 736 5672 917 3470 291 8821 555 4375 888 6141 613 3591 881 427 534 5254 826 14203 489 26870 654 78 644 6645 851 3317 602 14156 547 1587 351 10232 269 4490 644 8486 578 4709 550 3403 717 6716 868 5701 175 4811 843 3955 160 9137 603 6092 470 15822 533 6731 215 2784 460 1380 520 3587 689 226 289 5648 655 1106 120 2486 871 13722 584 9189 624 21302 576 2566 767 1994 148 13649 917 16579 421 3331 336 5851 233 6147 163 2476 913 3868 17 467 -1 -1
476 5889 273 3470 423 27198 534 4478 81 3913 432 7451 545 20392 746 6293 802 16213 244 4087 51 12712 482 7736 588 6080 562 4882 329 3828 283 9036 396 1995 473 1450 49 1987 442 24165 713 7487 947 1230 981 14667 773 5404 897 5862 793 8342 393 121 856 4567 360 6189 80 6992 388 6353 102 8145 491 7197 367 5054 39 2882 369 2233 843 4478 650 6349 703 6909 129 8508 422 6382 111 10580 778 3109 768 7400 2 14020 348 5899 949 4221 51 3261 733 384 276 2542 669 4633 691 303 794 12425 69 2863 317 997 447 8660 115 157 80 4734 271 649 403 13495 818 4112 341 1378 558 550 864 1704 899 2579 48 4732 361 15475 888 14074 775 11814 609 12794 11 7645 419 1671 948 8916 890 3313 458 15525 461 8973 329 18716 563 4207 590 1067 547 9082 254 2446 649 2002 446 1184 895 704 241 514 171 10211 332 1082 502 985 919 8397 719 10684 501 3947 490 9972 -1 -1
477 4400 467 11795 954 3232 577 11532 801 10168 632 5280 111 3791 381 10844 229 3825 393 5535 879 927 270 5914 710 16429 994 10310 140 2675 406 1686 760 2658 496 9808 365 14759 418 7603 635 4023 809 4713 447 589 454 499 268 638 227 162 770 2667 305 2021 151 8394 416 9463 363 5355 674 18503 35 5910 976 4336 766 4042 539 2045 496 7288 865 5814 201 2986 496 9305 439 5577 12 1144 619 1781 797 2496 906 1751 995 3389 448 4626 11 2076 71 9092 718 1320 507 4472 141 1491 603 15420 83 270 537 2229 862 1433 761 3027 850 12 693 492 370 6340 523 5286 120 123 160 16002 203 4646 459 2047 438 3958 402 37523 500 863 558 1243 992 187 465 1398 878 8264 124 7147 902 10087 1 1555 231 15285 62 1576 448 888 350 9578 935 3351 328 7976 173 5098 246 13058 826 8317 721 1140 995 10225 907 10707 642 5258 565 9630 650 824 8 3105 202 1030 472 1487 315 6455 75 1134 836 706 241 12008 826 13873 839 3277 597 1733 959 3882 163 4421 336 6418 867 306 104 361 211 7867 943 644 889 375 919 1456 160 2540 270 207 563 12462 -1 -1
478 1112 952 9337 650 6238 362 9390 384 2597 777 2102 314 3063 989 1910 721 4289 223 5817 456 8614 351 3782 55 11469 960 14241 970 1504 255 11140 310 4053 254 7492 226 4889 139 9217 527 2693 166 3195 361 100 952 14798 276 153 505 2985 127 2448 793 1974 439 9720 468 1318 615 2208 628 9343 790 2133 468 6651 809 6039 804 1677 985 5465 978 25544 566 4678 994 21925 897 1425 215 3249 543 797 517 4789 697 249 701 2781 867 36001 994 19116 582 25260 734 9846 815 3573 785 4426 548 129 745 1261 403 509 965 1615 94 17588 908 20778 803 9407 509 8195 46 1664 96 1119 237 308 56 34320 361 5055 317 2098 846 1483 613 8763 146 9834 731 2272 643 1945 110 14743 144 1672 888 209 788 12875 172 1194 874 235 446 8785 199 15481 306 6923 23 13503 99 1010 706 5119 506 3247 215 7848 6 6194 83 4550 606 7116 522 1736 -1 -1
479 3167 712 728 486 2900 894 8340 351 25079 358 83 797 95 951 11902 969 1989 984 4 664 5896 147 1616 275 7570 549 1188 297 2613 580 2528 13 1821 731 14049 530 10954 898 10313 841 1063 187 6453 796 16686 857 3148 251 45 936 2267 397 5288 964 5342 656 2106 520 359 48 3987 372 5486 801 3404 361 4949 22 13597 471 1092 216 10495 225 1752 420 227 225 1172 635 1973 216 14646 938 4779 420 2951 240 13687 962 5001 282 6355 576 13303 341 1939 685 1670 655 1887 372 1892 126 5363 83 3298 619 7056 980 7724 784 6807 29 8478 96 13139 641 4079 814 7562 624 3076 999 4368 331 1707 574 13180 955 2312 187 1405 158 3133 426 8108 731 9317 106 9824 185 12846 699 16911 449 1683 877 2209 117 8924 976 4013 718 3325 312 5725 917 11928 687 2612 556 8268 77 8313 497 3010 282 1384 673 85 828 13325 385 22433 744 6060 65 1095 235 4207 177 9600 179 4145 551 338 186 1443 320 1807 258 4142 125 3989 695 4441 614 3629 918 11751 29 1953 347 5037 39 4017 566 1108 295 2748 665 504 438 761 286 1933 803 4517 -1 -1
480 8897 132 14834 328 8128 463 877 574 2367 434 9004 734 21482 443 18412 223 17672 49 9264 986 4376 372 4561 598 9966 88 233 77 1596 807 1065 7 275 981 9255 315 6091 1 10051 736 5973 161 812 970 2513 109 565 95 413 659 5040 211 1839 561 92 288 5577 661 16110 893 7477 785 14134 222 1229 941 3790 88 4581 991 5796 756 3534 113 7804 127 6008 92 1253 592 4007 409 6369 116 2913 519 13797 217 7865 791 7790 247 5544 23 9438 750 2969 681 964 723 5509 497 7657 915 15667 906 3406 106 7166 73 1045 790 19410 498 3494 764 1153 757 2006 394 610 565 2212 83 2514 334 6721 446 1195 396 2912 948 2988 384 11068 715 2845 625 8033 873 21234 839 1367 687 2429 41 1939 254 10964 741 927 984 2555 537 9293 93 7101 26 9944 158 5115 941 11365 994 2104 366 3526 562 7613 415 4269 999 21511 136 1282 442 3842 968 8935 659 10611 836 3368 569 2594 691 13179 -1 -1
481 4444 65 14275 514 18068 780 7393 551 6879 313 3732 48 1196 909 4618 146 495 203 7665 24 9298 659 4603 605 7301 16 969 41 4120 256 4478 572 3159 594 4914 261 9987 393 603 974 977 3 2755 65 26277 393 10288 602 1197 47 762 287 1319 520 8354 149 190 115 13437 449 3453 108 11534 509 4055 460 2966 703 4899 276 44 527 539 276 2251 836 1967 9 1901 579 9132 290 3240 836 4490 142 2721 743 12259 134 174 333 5887 591 9177 115 3697 18 1158 560 213 944 2424 641 15522 20 15218 445 4061 341 8698 656 2282 844 11331 570 2687 673 8038 908 7708 448 2259 292 2699 488 5262 953 1290 697 2554 531 21347 262 922 290 243 3 3203 382 12688 552 12247 985 2895 926 5558 778 6705 697 2690 368 16985 448 6671 497 4875 268 2608 277 1379 52 439 397 9 977 1190 59 7449 262 3606 966 3043 775 2895 39 6222 956 33171 879 3201 489 6310 716 1008 850 10470 717 3922 866 2205 805 4725 82 615 37 2650 269 392 887 691 165 337 167 1162 807 3120 985 1195 391 1624 971 1424 994 588 928 1877 666 3467 380 5150 285 6043 685 9832 486 6714 -1 -1
482 1146 373 3022 907 9582 122 104 161 10861 756 10191 302 15351 640 2676 380 8578 618 1671 167 779 608 11252 380 928 992 1713 211 5449 579 2287 136 6560 86 9497 223 2817 999 2138 541 10881 193 7177 875 8859 666 2791 419 3106 561 7635 93 15522 199 92 725 6976 186 2341 288 11411 5 2568 410 9082 332 5173 721 6382 340 2034 507 3558 383 2381 50 765 737 6701 586 8491 256 7106 12 180 936 8979 697 960 894 1593 459 202 701 3322 635 2948 292 5744 573 14999 54 27668 737 3484 417 2175 596 1879 666 9983 200 4472 437 15188 369 2811 436 25022 685 9680 184 4959 621 656 641 3162 325 50 86 194 204 5839 170 8976 817 4532 953 5650 22 382 65 1280 233 1370 99 5637 25 11645 251 13749 267 2603 929 5004 311 26206 182 2927 616 2632 690 1249 60 448 305 7430 437 368 207 6822 310 7866 674 598 827 16057 151 583 3 3895 247 3492 157 2287 803 6269 128 8061 999 458 419 6662 892 1538 634 4298 62 8532 546 2709 417 4472 510 3690 582 2745 696 943 -1 -1
483 2499 692 10090 563 1937 950 8258 998 1697 700 6071 391 6579 431 12495 434 3378 198 4552 196 5656 534 5707 722 1201 359 6680 84 2761 771 15810 179 23116 228 5177 247 1709 756 1609 9 379 824 2398 106 663 82 10322 524 140 222 3809 264 984 137 7122 405 14375 505 3893 366 5230 238 10674 861 2254 539 429 838 1169 755 5126 829 3338 433 6519 319 17174 541 4990 300 4105 337 11973 734 4085 161 5809 724 5178 313 1811 822 1223 837 16220 940 1704 448 6660 171 241 100 22 263 7962 718 12985 281 8300 474 3270 350 16817 952 26231 416 2200 141 368 589 988 715 23194 998 9704 279 7454 100 2517 849 9289 138 2325 700 2341 112 22766 289 1532 982 9092 589 5388 908 113 368 5222 948 613 795 3393 966 1514 239 3336 39 1495 932 4327 940 15551 786 5295 336 9371 993 15802 248 7880 83 1549 160 8729 494 1976 904 2396 780 10161 54 1416 507 5614 667 1224 693 10728 325 7533 446 2924 502 3387 150 2277 551 1069 -1 -1
484 8933 623 1914 700 3976 653 653 127 3817 933 3592 101 15307 171 16263 741 10578 820 8852 367 1684 903 10611 653 395 156 4436 30 2151 929 7339 557 1909 76 838 310 3056 710 15032 437 3422 660 9219 13 20414 422 19452 82 353 338 137 54 2660 776 6760 98 7002 180 3319 667 14247 103 303 397 2596 707 2602 840 16734 593 2627 444 153 609 360 197 27949 490 7447 150 1149 83 2384 678 2095 993 6933 523 1473 1 392 223 7663 420 301 776 1742 188 1978 68 1182 587 24824 227 18981 283 2403 421 18007 252 6178 686 2946 944 18899 639 11447 482 3875 192 6961 941 10357 36 2647 789 1783 78 3299 858 2461 264 10113 190 12625 548 154 655 18754 628 2440 707 2035 224 7931 490 2047 287 114 408 3947 6 3170 778 1666 20 928 255 345 22 1274 950 3776 638 11966 667 2711 958 8859 998 12614 165 3865 640 660 304 19412 819 2812 811 1143 124 11139 239 6347 129 828 809 3818 729 5919 913 471 -1 -1
485 355 381 348 203 6744 381 661 758 1359 763 32171 974 1821 289 15612 77 2141 275 596 837 9156 387 10605 298 23 679 5073 111 2660 852 8710 556 13601 699 719 56 5545 497 4013 653 5423 939 6542 242 6850 782 6494 591 6640 35 1707 383 6426 667 3926 308 6792 892 8923 690 26283 483 4764 244 3341 584 2452 702 4577 858 833 115 17813 275 902 103 5153 218 1524 78 1409 513 9505 254 351 609 944 540 1562 429 10594 281 3964 97 259 398 1905 702 2381 27 11872 809 3166 345 13150 315 10213 612 1088 462 2188 492 594 714 3186 16 4764 475 4768 804 4052 644 6083 756 12079 859 1041 362 2907 748 3110 118 20520 747 2981 436 246 845 2464 684 10136 663 26998 760 9887 530 1457 461 3653 475 274 785 7260 905 5457 711 387 929 2506 584 3953 571 3379 403 3337 970 2373 494 6216 739 6 477 7923 623 6365 112 753 848 5600 582 8368 231 5798 627 9829 366 11504 322 10791 380 8946 585 5210 518 29669 472 3267 818 5428 -1 -1
486 791 296 2509 463 1283 26 1980 300 3330 833 2141 555 2919 318 11698 787 6161 723 4265 30 11271 309 3984 154 5493 525 11472 561 1058 567 63 139 1756 977 6609 375 2560 121 568 266 5665 363 2040 392 21925 887 357 774 11663 565 13439 796 17143 134 6280 737 17219 102 4384 334 7255 947 6770 112 12262 466 7862 640 4691 430 3405 520 7462 48 8895 899 14110 503 5925 399 8131 188 5648 322 658 646 4805 424 11486 998 534 209 3430 176 5277 641 194 49 118 127 3648 290 1932 189 10511 976 18012 277 185 876 8288 577 4689 660 9202 622 4670 326 4819 280 157 981 5869 61 2510 385 3339 990 7018 83 5320 691 4519 846 1274 1 11676 843 10557 187 10611 262 9699 420 11673 401 394 877 1242 995 1251 470 3672 104 5889 82 3793 194 4848 751 1616 388 5214 372 1154 206 11369 542 15468 109 1611 48 96 93 1265 662 6058 130 16940 546 5849 145 5945 791 6140 508 4899 400 7725 829 4528 547 7551 837 1199 907 4789 469 2586 939 4339 183 10028 -1 -1
487 2057 466 5234 342 4042 923 1701 288 3275 147 607 267 127 456 7755 579 4167 276 3788 499 12931 248 1184 521 568 459 2235 963 25993 995 15832 877 5832 588 9451 815 11870 703 11149 390 2523 362 1824 232 12357 706 4619 270 2269 205 5455 10 2999 110 4561 372 4608 726 1509 581 5673 651 4676 88 3811 120 1381 558 11666 174 34386 73 17895 15 1537 37 3261 701 975 580 4376 957 15507 551 2561 67 875 141 46759 310 3677 467 400 486 1692 830 6201 474 108 475 3063 257 1563 633 4500 664 2717 50 10546 760 3356 136 3206 650 1203 451 3144 861 6007 286 5569 709 5446 484 3856 98 281 190 8761 360 11227 796 15308 819 733 465 17076 582 20837 670 21282 687 5249 171 997 168 5680 591 915 448 9555 852 3414 64 2943 296 3424 314 3504 479 240 588 3497 852 3086 351 3525 375 1668 82 2067 813 5359 29 188 820 4400 384 15068 482 607 393 470 261 131 893 5230 317 10699 149 17816 -1 -1
488 13668 345 3038 769 1012 447 630 243 1595 145 825 85 4396 420 460 804 649 274 25620 578 1110 747 7019 779 20614 575 1961 347 16114 356 8013 26 11713 413 2996 876 1983 18 9305 291 955 262 1366 504 4836 370 6585 441 5461 538 1897 38 2618 527 553 601 8812 824 2681 280 1224 107 1653 893 3844 436 31624 348 14623 765 11490 909 566 797 468 17 4538 179 14045 694 15300 217 295 509 1800 861 18246 85 3260 159 1574 284 2748 800 4640 862 4689 579 2352 258 3408 456 1826 595 4554 222 3125 526 3850 280 689 701 10791 480 12159 749 3009 35 32129 684 897 9 1992 193 1003 970 14350 805 4341 829 378 908 960 78 3569 598 7700 923 1824 119 1154 594 2452 322 4908 342 24924 394 3839 527 9842 363 3864 357 234 931 2832 246 17756 311 2984 16 16548 45 4126 32 9254 349 15534 722 23153 932 343 472 4245 542 6494 440 1483 444 1290 448 5788 879 851 899 10436 758 359 13 196 286 4519 -1 -1
489 2826 626 24405 76 172 371 6130 247 2853 357 11324 943 9626 415 4458 155 1001 323 5678 499 21882 167 1138 766 24 486 1845 400 1368 805 9780 416 2514 68 2286 302 262 648 11659 832 149 156 215 881 9821 129 14366 629 4603 413 1617 797 2764 540 15352 609 15812 841 6912 510 480 540 6641 646 7489 364 633 521 12802 609 3130 941 4766 11 7955 985 474 458 731 406 3127 533 88 9 3325 535 9043 393 9149 64 2495 610 3286 272 6220 475 3081 988 2272 515 3159 204 19 523 4779 455 5213 382 23625 380 2917 384 627 186 2565 493 10250 384 2378 71 1592 778 2698 193 17477 477 527 748 5551 509 10044 522 4418 878 5894 726 12893 176 913 569 2682 670 3243 37 9970 457 810 524 6690 855 6612 772 2657 999 2769 210 5166 264 979 224 2137 332 180 228 2928 772 25371 912 211 619 8460 730 8349 793 3946 835 4985 141 3492 506 7963 672 7525 226 1796 343 10064 551 9732 677 6909 287 5154 830 5260 844 1270 450 9212 986 17604 28 1469 979 1033 658 3270 31 2873 -1 -1
490 2144 46 1650 352 3608 174 18854 1 1400 391 4033 471 3423 610 3684 745 1569 14 4941 227 17469 94 2903 419 3748 991 9328 60 4708 689 10503 866 10149 437 11480 748 9096 963 6349 255 525 800 5142 393 2276 793 7674 714 2806 984 5662 861 2998 54 766 205 6354 191 4678 994 6807 847 3025 54 1168 493 5654 115 473 175 18584 953 9980 40 523 433 2581 963 19 96 17220 449 15031 861 11817 868 8289 852 2223 244 20117 58 8017 561 3109 815 1524 238 9346 630 4758 214 6518 112 7801 79 4367 260 4922 348 25032 292 9744 244 6173 368 2802 169 2615 379 3315 953 11581 555 3971 354 11733 661 1583 449 577 568 5080 562 16864 256 6352 274 2571 209 8036 297 6459 558 152 582 11169 723 1973 805 6012 385 8489 655 35389 367 2074 452 6362 477 2068 14 6714 277 831 890 5915 671 3613 43 23019 720 235 957 4727 204 360 606 3286 945 8845 -1 -1
491 2642 364 3902 721 588 946 9822 865 47 1 9223 174 9394 172 1081 690 4045 649 2370 730 6505 641 1344 797 7803 337 2625 396 2453 628 3514 223 6915 135 9191 645 9011 237 1256 641 21428 816 3666 682 3082 860 2103 63 4799 946 6377 913 7648 188 166 318 4173 686 11059 308 7591 847 10841 772 747 911 295 907 1720 761 3208 732 10427 756 4177 336 596 289 13196 402 179 578 10297 980 1647 702 605 903 7603 914 7214 486 8331 599 3188 612 435 357 10066 544 1155 932 13738 595 1870 118 302 535 4746 925 1683 989 2010 703 3435 611 36782 458 331 633 370 309 2608 667 5772 172 3731 347 1981 184 6578 230 449 516 1793 302 3746 655 1136 186 351 850 396 422 21584 513 1150 164 1433 732 3018 531 14287 738 4828 997 3433 484 1807 121 54 621 13829 126 872 886 2933 339 13665 300 1155 86 4132 99 1205 975 587 816 8195 386 6586 747 4704 22 8549 90 14048 468 246 762 6204 998 531 369 6554 70 5852 885 11596 837 231 450 8001 4 18449 28 4001 454 18875 890 3748 427 11532 146 1493 471 1002 773 6757 767 4246 904 2391 -1 -1
492 11381 137 2544 425 10135 588 2493 673 185 864 7156 716 9020 263 3422 670 8126 824 23159 829 5494 623 5868 302 3145 98 11639 327 67 183 4762 348 1635 198 132 250 16013 265 1168 990 2257 226 1230 132 3541 80 7497 857 13504 862 10765 764 20275 164 2923 515 8432 9 15141 913 3037 246 15095 423 5922 622 7696 962 6222 27 2543 72 7609 41 10008 483 3324 290 792 973 1186 907 10513 93 41 132 8922 43 2181 451 1724 223 5629 720 541 480 7119 454 8633 92 4815 715 4159 536 27564 200 17395 478 6967 717 13873 159 2635 764 9350 682 996 442 5900 359 181 206 5065 509 10347 676 3177 395 17908 129 9943 140 6696 646 9759 782 9350 763 14726 18 774 759 13271 257 8524 534 1932 779 3999 247 3230 735 369 28 2470 364 5785 595 3901 498 3277 159 1462 536 2244 703 6501 833 218 512 4217 291 17373 477 9062 191 838 751 406 449 629 315 445 341 4349 382 1410 -1 -1
493 4058 680 5404 225 3227 99 23217 533 15318 509 1572 297 9046 147 10766 187 8448 495 4365 144 3898 840 51753 467 4200 122 42056 140 3453 185 4956 948 3531 940 872 905 406 164 7315 310 8003 167 2450 489 5325 935 2129 681 3449 711 10087 765 1760 632 11861 815 4086 636 1109 995 14085 938 8760 797 849 188 6347 44 2369 577 459 666 3392 135 2836 988 8283 201 2137 723 1846 866 6496 56 6533 824 8894 382 496 235 4518 294 2599 999 2316 240 42274 171 6841 392 3489 124 16775 456 1023 501 4962 126 5033 233 9353 584 17770 107 8603 689 1711 788 566 828 6394 429 2470 934 939 921 21405 588 4358 895 12492 75 903 479 11391 54 2153 985 11364 280 1878 751 10385 28 104 966 1694 874 13679 216 4329 545 1104 184 6690 503 13124 949 7564 -1 -1
494 4940 449 7028 395 9717 168 2352 563 3262 840 4376 30 233 109 2056 354 143 699 24363 407 6495 129 4387 817 3532 262 2749 942 11691 229 12795 546 2705 73 2774 39 6341 862 4100 919 2383 794 2251 417 12104 709 625 414 6045 719 51 674 3573 138 6127 127 278 183 1076 779 37645 330 2900 468 1366 604 9825 962 15857 963 547 47 2073 608 18283 19 1272 660 4004 287 4594 129 1028 562 2515 10 1855 996 2246 71 5358 333 5269 48 2684 374 7090 357 7570 180 9104 247 224 989 5009 360 4096 701 732 235 3570 121 21070 784 23654 497 323 746 3553 154 4436 766 6866 286 12087 47 12037 625 8129 371 5646 678 15577 929 900 436 4297 191 2409 359 3155 855 15178 497 7083 629 3755 745 451 224 6303 288 2123 369 8353 144 6941 274 5328 235 4764 58 1431 187 5051 192 2424 100 233 646 2510 504 157 230 10938 316 58 694 10233 940 6391 779 18869 511 5355 247 2052 365 2832 870 6369 851 3867 480 4013 672 69 539 6838 370 6142 807 8399 231 3411 -1 -1
495 10312 941 1131 54 496 666 578 221 8780 325 2594 111 6558 83 5809 33 9046 116 3915 340 1635 358 1268 350 12334 464 26628 976 11239 443 1201 883 2540 732 4983 239 6238 371 286 261 1888 953 4987 140 8643 344 11763 899 8372 293 9567 658 10870 183 2615 643 5857 605 1933 713 7759 630 11437 945 6144 194 12114 724 10775 980 4193 24 3806 536 950 906 10934 232 4883 459 99 304 1954 160 7344 430 10029 645 8415 704 20166 458 11026 652 2917 535 1951 437 15066 468 1365 923 8538 434 4018 682 7716 613 10194 858 4162 923 3180 217 4722 288 2993 592 1814 786 23084 890 286 787 5376 226 5429 345 1095 344 18533 401 920 59 421 563 4474 712 13176 578 49 69 1513 331 2047 323 29221 993 4249 642 117 303 6281 621 17873 758 8490 26 8732 47 7651 279 4778 846 35441 577 9746 315 1099 250 1025 175 3617 -1 -1
496 11515 116 21703 944 5391 208 2570 45 6304 875 12768 720 6086 327 1884 219 247 88 22659 723 7296 912 3430 785 373 812 1119 158 10295 416 3008 275 4855 144 3578 850 5596 321 13527 264 1604 222 11279 174 10568 293 4728 523 7767 498 3641 579 6721 595 2117 580 12798 206 8301 628 1651 262 735 503 5606 212 996 488 9280 76 4482 981 1169 344 5470 201 2753 809 1836 855 9013 175 4870 838 1893 480 8351 28 17622 797 3285 139 872 323 6297 872 5654 371 917 221 7107 557 12386 787 9185 573 5255 608 2798 316 1116 850 7955 21 454 753 13820 874 21165 962 2338 555 14980 405 8868 413 2677 623 2595 332 913 367 5757 748 15616 304 8696 769 1182 311 12952 245 21992 350 2952 24 11412 287 4066 933 11755 596 20030 664 19571 696 11388 533 23255 742 8784 -1 -1
497 26546 407 10861 52 25321 166 1430 332 444 891 2720 588 17556 657 2544 782 8596 204 318 446 5531 307 2819 436 879 554 7702 898 2317 726 4185 388 1852 841 6918 722 2211 562 20503 337 12874 966 7317 247 4003 438 688 111 6800 266 14751 332 8391 685 10480 539 5467 801 3931 507 17482 257 2152 383 5653 40 3829 314 8182 998 4584 207 4242 872 1477 660 13288 265 11691 263 4694 858 5554 932 4799 993 5201 760 10430 887 4296 580 969 293 8855 750 6347 904 2443 596 5818 421 7251 722 8387 798 4328 44 8640 846 6424 644 9300 269 4659 284 23318 988 12297 587 6864 970 7887 529 3187 426 779 451 1904 443 556 723 3765 55 10523 461 12430 510 16706 153 2895 890 2757 800 6438 283 1736 545 2902 339 72 984 1659 227 1462 393 1225 788 5701 617 10486 903 24075 774 339 9 3929 191 1548 567 233 935 5382 259 7364 514 4572 274 4246 -1 -1
498 451 708 9592 540 7325 609 13052 459 4726 892 5568 491 12136 677 3445 130 6640 215 664 537 4873 936 12771 239 3534 117 2269 410 12893 357 12937 944 11497 962 6783 932 7162 549 906 969 7634 989 4129 415 3807 784 853 392 10305 112 3452 352 467 692 685 101 5240 661 584 310 3718 595 1142 861 489 445 2733 626 3325 991 4328 852 2584 314 19553 415 1807 716 6152 789 5963 947 1528 727 5754 131 2570 684 1878 5 8975 771 4986 518 4683 802 14566 721 1613 449 141 348 7172 347 2288 515 757 959 21548 163 14356 502 4656 763 2391 395 24334 507 2880 96 12777 439 8419 530 1091 456 8135 706 25160 975 3232 652 1893 754 691 712 6032 846 1742 942 1119 752 2969 72 4005 144 8170 292 2698 440 11625 863 6661 1 3583 947 15311 884 854 704 8758 882 1503 363 7366 2 157 622 5400 35 1302 270 5914 876 832 37 1043 559 3560 848 11766 729 43 688 2276 37 2543 167 6055 24 7747 726 7129 312 15434 838 43 922 1209 290 1609 787 8505 510 8172 238 256 204 9478 -1 -1
499 5512 893 1897 352 17712 409 9426 593 4574 753 6565 356 3597 998 3468 430 3803 186 579 726 4180 111 8663 923 6361 53 10750 836 3996 869 37087 907 11553 442 6744 180 14366 939 714 235 10120 571 4963 421 3620 591 13962 629 6799 719 9465 668 8997 687 831 505 4140 156 7849 557 14123 613 11642 756 1333 431 413 801 706 913 2939 478 4292 873 11731 182 8858 427 7232 856 1815 25 3231 35 3175 151 7846 939 7083 250 2585 916 8027 358 3202 82 28015 527 555 730 463 726 4576 720 3914 998 6853 302 20 556 1863 483 1008 1 5356 26 2622 492 4312 526 9095 554 5774 67 4353 947 643 96 4734 423 1251 568 2493 795 2777 264 119 696 6747 199 7956 136 2959 118 6206 320 798 332 2789 795 813 228 1879 270 9230 347 9439 645 16813 179 1444 248 340 691 494 78 9946 690 419 331 9563 468 13644 892 7710 953 15395 137 3001 433 4045 563 2039 51 2380 794 5510 189 2121 859 8525 369 4304 291 1322 400 107 467 15736 -1 -1
500 536 579 5398 426 17832 929 2856 697 11042 157 6255 401 20194 150 3573 736 3693 261 7846 567 1883 377 2417 925 6486 475 2846 875 599 516 10050 429 4148 466 5764 601 5460 818 2674 239 6995 735 22610 615 1310 572 18923 11 5953 194 2078 178 10910 427 9960 692 233 334 9833 485 2837 545 905 768 17034 283 5817 558 1589 481 12433 80 3390 188 14526 399 3562 768 5580 264 7776 961 8203 774 2783 604 2307 7 8846 475 3063 900 18638 816 14476 232 6679 120 1208 607 10354 488 11753 64 2261 551 2329 389 1700 942 3897 219 2919 634 6076 224 8045 970 2512 978 5257 526 17341 621 7048 669 7802 319 3847 230 4583 669 16290 783 13871 609 1589 402 5522 982 1432 966 3922 749 11072 903 376 592 2617 636 8782 341 10774 406 3620 113 6999 400 20156 533 1537 458 7944 489 3251 422 4026 596 13081 843 342 949 1661 213 1762 872 7172 984 1890 -1 -1
501 1490 821 3312 521 183 641 76 923 3204 527 7395 114 2094 334 1426 418 5703 448 11200 156 1266 213 16979 937 1578 417 5503 121 5062 481 24866 682 6237 306 4429 766 19 304 2777 697 36 794 1332 738 910 531 4566 246 13839 999 1278 229 1290 923 17438 450 45 323 12091 85 6644 96 6555 741 6663 343 1038 929 2985 893 6946 569 1434 461 146 262 255 158 8062 157 1015 481 9128 762 482 12 12082 22 3920 66 4586 616 1094 975 18051 601 15479 886 2286 869 4302 357 5155 603 1476 108 4933 135 1074 358 15977 936 580 321 8754 883 2615 389 2152 460 8371 517 8085 460 5970 892 5287 836 15459 803 18912 645 6316 255 1513 114 16540 520 12166 939 2000 574 7175 54 670 190 6026 651 5797 460 5925 856 6147 768 1120 549 2579 995 2758 819 9256 441 9135 892 490 856 10127 876 2728 242 6444 536 6285 674 9145 772 4988 97 2959 929 3704 11 3062 505 11126 495 150 307 4926 319 4026 290 11447 982 214 538 7611 299 8523 882 1853 702 28 697 3014 174 6545 328 7201 723 4280 230 857 783 1093 913 463 6 2171 319 2147 -1 -1
502 131 614 2743 123 5676 837 6269 912 5107 424 2937 671 3016 557 1056 498 2935 217 14023 157 1712 595 4633 736 5911 903 1130 844 3270 125 374 731 290 729 5408 483 8521 829 1241 194 4755 41 9736 420 919 990 5304 873 1822 603 139 114 8417 754 3944 821 2073 234 8522 66 1548 60 8008 490 6536 295 21865 230 7598 428 20208 805 997 560 16636 267 13615 474 2371 808 10158 238 2637 450 2697 743 14 556 136 257 3107 305 17145 994 1338 491 1974 536 5841 990 8679 959 6064 236 3846 937 4571 15 2188 327 27218 86 12759 445 12201 236 1332 257 5070 79 16358 471 6390 19 3732 34 11420 46 1797 323 798 553 2698 702 5796 858 3745 356 9619 310 7432 594 409 576 2573 34 10206 752 13263 699 30654 384 12819 443 10337 652 11407 925 2884 231 1318 134 2994 305 1871 631 6005 466 1091 154 6332 3 4384 64 8382 283 10413 209 9900 611 2229 729 1646 202 13663 469 4917 890 2055 858 5279 820 2087 -1 -1
503 15278 459 379 661 9839 846 12716 377 4080 290 4549 389 6908 923 4817 613 2931 630 30772 53 4891 748 801 863 43973 974 3209 577 5498 235 5717 485 3533 500 174 124 5688 134 5387 46 1015 797 2889 512 3283 837 2293 429 2032 654 7614 719 414 880 1771 993 5144 631 23059 937 1815 415 5309 445 10545 797 3820 468 15 145 28059 822 4093 703 2635 990 3049 426 1234 940 1208 111 4939 480 12415 585 652 447 8184 31 5614 745 7325 360 3079 569 3842 633 5005 548 6411 478 4831 541 1686 374 91 603 12205 225 14799 65 2133 443 2134 317 3563 264 13794 828 1193 830 3138 773 3593 599 4450 102 7988 6 3095 596 2789 626 1959 713 15931 929 2287 507 1084 132 7781 153 180 345 2340 271 11031 955 13151 571 3864 587 3722 989 1682 511 3118 84 11093 484 618 470 11159 674 2512 504 4432 667 4585 642 4690 801 818 263 13247 704 1911 580 8236 598 16258 462 2994 784 11670 815 1714 369 231 176 4615 610 8582 694 603 -1 -1
504 3207 524 7350 816 7379 317 8680 929 15504 598 12724 827 6643 389 1782 462 11534 139 1801 417 2373 854 3157 218 3045 263 7209 448 342 570 391 531 4646 907 2608 264 332 709 1122 488 12276 255 3303 75 11477 345 4186 252 1540 222 3073 878 623 994 16754 984 792 296 8210 335 8904 379 5392 464 220 660 2 944 9801 607 12794 588 764 556 2993 8 16813 225 147 46 8351 657 743 59 4876 46 5507 879 1988 871 1633 470 251 163 4295 320 2530 968 2470 444 2999 495 581 420 7698 166 10851 360 198 797 8229 777 1074 80 872 529 1996 729 375 247 4202 522 2632 406 650 62 2004 554 866 336 13772 220 12698 600 1551 858 9416 555 16446 329 8356 13 6630 520 21 7 4693 466 3505 929 1697 977 292 379 758 58 8409 763 13512 574 3106 905 1221 22 180 478 3155 602 5673 190 4241 185 7327 627 627 405 5728 496 6806 324 30023 299 3606 653 1469 671 15112 732 789 877 949 195 12299 559 2252 358 15784 677 7573 964 7078 915 293 691 2895 678 160 756 6023 79 834 159 1933 133 4326 128 1489 401 6173 144 238 404 789 328 6167 460 504 357 6329 807 9433 318 15189 -1 -1
505 1148 509 876 274 2391 910 22506 167 1213 628 2174 531 4676 232 10354 922 1560 226 18625 968 861 127 4340 277 7238 448 5431 349 4274 914 6991 40 71 23 2539 351 13828 644 11011 711 5165 898 4199 363 2215 164 941 626 4963 225 3214 367 1883 210 3064 305 4245 515 1545 434 3712 97 7012 709 463 139 10124 951 3645 841 4895 933 3920 283 4988 213 7622 793 4582 763 5951 491 2421 210 652 587 3035 71 8931 936 4935 379 1257 582 6207 60 227 399 5786 763 5993 849 361 427 925 282 1591 108 22748 554 1044 468 2486 659 8762 273 8262 146 3010 716 22226 330 1551 853 1640 734 13291 857 6 922 3303 920 150 146 1896 717 1858 757 13981 433 16455 588 13306 658 4514 663 530 803 1390 196 2274 337 1614 124 108 281 15883 695 2807 850 3539 706 5843 778 469 756 11897 462 1433 199 3326 326 5326 586 9100 906 23848 129 4100 354 4351 231 7079 794 8409 9 3945 181 3124 703 6956 173 712 966 22530 460 862 452 1027 742 5075 669 479 198 13328 726 732 332 1309 882 976 310 8806 265 7128 295 4440 474 10901 385 417 -1 -1
506 9126 827 11389 68 471 431 3539 860 742 22 5705 192 2442 939 23574 328 696 892 4357 44 644 502 3568 201 6052 510 2220 515 8469 970 897 775 6597 741 20409 309 5346 426 7289 737 8348 624 20998 680 13234 586 4936 937 4445 967 7114 31 18363 865 5480 233 3003 160 16662 147 680 333 12178 123 6104 871 6780 88 2524 587 7283 956 7772 531 1499 712 2026 312 8984 48 1978 993 836 668 733 500 10673 398 9241 578 2190 152 12477 59 3621 93 5612 323 9208 352 2231 752 3454 761 15815 574 239 871 11647 396 198 853 2772 284 3392 544 3808 987 7145 977 4987 414 5327 938 5324 84 7997 943 28728 642 10217 477 5847 403 10401 443 3429 328 10103 546 15949 997 1970 714 4646 313 5080 826 12183 615 1632 836 2314 977 2773 324 5751 424 14649 624 5708 639 3117 937 2241 155 10127 220 4291 375 13964 660 1596 681 5341 919 2991 -1 -1
507 1472 738 24052 474 6085 469 4406 120 4098 775 6213 691 8613 981 8060 782 3094 749 9143 54 16418 642 13358 468 1280 810 965 432 4384 883 1746 272 3584 665 2437 326 24092 287 7840 197 13584 288 10757 898 12629 831 405 251 303 948 4205 352 332 732 10435 118 6955 668 1469 656 500 68 6013 749 9855 498 1144 297 454 547 3564 809 2738 372 10404 409 2005 580 8689 756 2185 687 14 714 3958 735 5984 472 7130 850 2687 985 18562 403 6000 724 7735 505 3707 374 3076 211 6356 77 998 770 4850 494 9044 279 3340 940 209 416 4749 268 14114 653 885 194 2787 546 902 44 14028 798 17125 71 7073 869 947 529 4043 196 651 226 2121 542 9893 54 13178 148 17031 53 7738 704 2687 984 11143 133 298 61 7527 55 24968 246 1497 903 514 571 5183 255 7965 133 2857 517 63 707 2520 957 8530 975 5514 512 18512 428 10460 555 4762 2 6728 529 3863 708 1380 362 6910 579 2737 832 1751 108 111 -1 -1
508 8450 153 2494 172 7688 57 1505 882 1495 553 6862 779 1635 857 5943 799 483 104 10131 437 1794 566 16920 606 9031 398 6736 220 4059 122 21776 580 2449 134 400 800 11855 663 5485 964 20669 907 3975 843 855 786 2999 787 8758 794 6596 586 915 810 17196 653 5335 567 4360 478 2311 809 14262 781 12897 406 1436 830 20724 909 2606 287 8112 118 7572 174 3176 944 22769 256 1463 200 4049 589 9324 409 3621 765 16290 286 22736 636 9726 643 2761 516 3927 17 14834 997 3182 551 4242 77 9653 849 1285 887 4035 909 37587 139 3357 500 14526 509 11701 422 1750 402 1519 544 6512 954 526 979 297 400 9800 174 1047 183 1134 864 1098 790 11001 390 901 421 9 131 838 711 5348 169 5311 587 12043 11 3063 159 4315 836 16372 466 1426 901 5802 950 7530 215 652 506 3539 220 2445 119 6278 367 13570 767 1590 -1 -1
509 1148 134 16628 953 5372 875 17326 507 2093 418 15103 742 2934 671 4952 835 1461 549 2400 129 8918 619 4935 978 8157 941 15358 562 4497 504 4037 8 13662 132 2137 438 1335 233 15293 691 3849 101 940 29 6067 245 3106 650 8588 844 3853 959 6666 59 702 150 9000 13 10535 98 3055 636 5447 880 20652 744 10958 367 345 904 13438 236 7227 580 1865 585 2589 422 2078 492 4868 429 4345 487 4755 550 11335 482 9403 479 4684 131 4911 266 4856 172 8041 616 6765 937 7635 836 1972 409 6029 686 282 21 3647 154 868 278 24390 633 8973 529 4010 677 6809 54 9865 963 4297 956 22052 213 7905 520 12383 290 5141 18 934 658 7863 72 10763 137 2539 117 11059 21 4635 404 20457 26 2268 560 41605 650 5917 906 55 545 891 20 10906 337 8285 134 12423 -1 -1
510 3917 636 8576 522 3719 348 12498 384 26602 652 15 158 2258 549 306 234 10203 299 12472 361 4765 89 2570 480 1266 821 2071 3 8887 915 3880 817 797 52 20222 360 7047 734 11722 616 769 193 1419 491 268 802 3801 771 16283 758 479 898 1501 562 3144 824 27267 108 1117 468 7739 880 2032 186 4294 230 3975 736 18547 210 24461 280 1382 571 3603 532 2218 767 6039 968 1966 967 2381 733 6492 422 7350 993 1486 762 3041 24 1221 573 21719 894 17101 174 33817 485 10137 799 318 347 12792 819 16018 173 10738 761 4856 209 4134 298 2931 696 18345 871 22132 362 5453 475 397 372 1050 201 6365 569 1378 81 1064 801 3166 98 4930 627 2499 845 1992 855 2606 313 321 212 7895 658 760 639 2365 234 2510 76 603 36 5405 770 4083 269 266 670 8643 433 126 498 5450 553 2262 667 5516 434 2003 610 2030 618 5835 383 11220 664 1915 305 20129 839 4939 106 1220 -1 -1
511 3187 24 1425 666 7329 462 1022 588 132 199 4884 863 7709 375 15287 553 14258 773 7661 796 4648 745 15878 985 3116 251 500 391 4093 188 1445 214 2710 828 18943 580 18536 656 519 52 2367 706 2311 192 4431 581 3203 725 1987 508 3883 672 33144 756 12 825 3534 272 5767 167 14991 797 15198 503 992 90 166 532 5528 242 10292 722 9090 692 5171 498 36633 972 16174 4 1300 817 5225 97 1494 817 1429 190 937 63 11129 840 13211 906 595 279 2626 539 1458 769 1676 927 6824 720 12083 320 7542 911 26285 748 7521 396 1549 379 2429 342 11864 104 343 697 1710 747 3512 27 5516 233 1779 86 878 330 2047 262 2504 394 1050 909 8083 935 2561 639 8560 864 13541 699 3768 233 6337 956 23 943 20144 219 17027 728 1992 739 4868 412 16053 941 10706 670 18221 91 10992 762 1209 801 4394 953 3665 287 2702 -1 -1
512 16806 911 4536 158 4358 484 8900 380 2137 284 5133 804 2663 361 8519 252 3268 677 8621 797 681 998 12232 62 728 641 3033 254 4853 34 2604 343 2909 475 1263 40 1314 117 33336 528 6213 405 1279 595 3576 507 1881 732 14631 784 3046 595 51 55 12954 863 1328 567 9591 236 7571 371 20827 249 25 527 15272 557 5249 874 3502 498 4517 826 5007 770 23536 348 4085 449 14591 390 2508 589 8230 854 383 312 5222 293 2812 71 8422 859 1908 372 2313 40 1721 465 5412 184 2511 737 1211 232 11948 291 13127 859 2186 185 2550 340 3219 882 2921 481 15067 535 1234 490 11678 84 5901 568 2766 346 29227 143 1202 691 151 61 342 564 5190 451 3093 836 9560 280 19797 42 7623 425 1053 933 10404 915 1600 330 328 543 11703 394 5437 825 9593 756 3608 888 2148 399 6813 534 3885 939 1997 870 4597 998 3956 653 6649 280 3456 950 1779 46 4808 95 376 482 4536 585 15730 827 2487 30 11144 213 460 -1 -1
513 364 938 238 101 14443 652 13243 77 23279 833 16656 618 21564 498 9599 244 3689 887 4385 992 3922 555 688 738 659 854 18772 209 1206 807 6122 888 2900 135 1967 72 1075 190 1736 680 3929 606 202 281 13259 615 10088 277 5483 783 315 691 2610 740 8113 618 2295 959 2040 75 361 669 2961 749 7030 449 2178 663 7305 859 2962 679 5785 918 4358 414 1109 671 5398 433 3518 979 2116 787 1477 945 662 616 3833 488 200 909 3674 863 3731 20 1882 242 659 677 7878 157 22207 400 8612 42 5068 257 7058 900 4156 652 2033 491 6842 627 5157 672 6419 252 17596 220 9164 175 845 618 3253 136 3415 385 7093 993 3271 748 13896 672 1290 244 8512 445 1243 491 5203 496 391 277 1883 214 8119 253 18120 83 1860 808 19363 256 2394 188 2722 822 593 308 6551 383 138 364 522 528 190 144 5600 895 2477 30 7347 644 11124 579 10222 719 2311 710 1559 357 6330 795 78 302 2914 205 5025 670 1956 811 31398 50 3794 412 12876 163 3036 992 3743 940 8774 984 430 68 4158 536 3962 160 248 582 949 -1 -1
514 9537 195 2016 969 18278 242 3935 543 3557 888 3061 889 5936 783 1016 14 397 316 5880 937 533 220 3702 889 12109 635 7450 531 8084 851 14866 890 3076 656 1372 163 3428 975 342 596 28119 240 11276 28 542 561 1971 438 24692 590 5275 74 155 167 1871 699 702 252 415 425 6857 15 1691 284 14586 711 11873 99 8910 794 1983 977 4834 671 8077 665 17779 910 2459 67 6192 280 2113 200 787 800 6085 692 1198 42 5981 436 1576 172 2256 274 7913 297 2279 560 1319 819 1982 220 3244 591 168 35 3410 46 2233 732 5140 7 7508 359 649 660 8801 812 15007 851 1466 964 12538 164 15935 382 8845 918 13517 491 291 445 13654 730 2795 32 162 887 3279 438 15812 311 4111 492 4847 719 1446 460 8436 326 3779 310 1222 361 3030 464 2685 798 3163 726 9687 415 6983 872 127 330 3398 251 10103 756 1552 362 2016 283 2395 196 3048 998 3515 470 3416 423 17291 684 1525 326 9939 511 2495 780 6072 605 11188 915 9382 778 802 952 1850 577 7637 879 8897 333 6595 -1 -1
515 727 596 9504 804 8179 54 1847 965 1900 273 804 493 1231 951 2594 418 7476 383 8279 552 10171 494 9 989 924 679 7577 635 4609 140 10296 380 438 2 3943 843 7153 349 11344 873 1007 703 2373 584 3999 250 1777 110 142 217 6698 634 13277 425 3276 601 7890 685 524 589 10165 615 997 706 6205 199 8949 771 11499 105 11096 287 1151 596 5689 438 7006 835 2757 247 1928 889 9625 689 7995 791 6911 228 15813 691 9025 670 7709 351 17444 539 671 333 547 185 680 72 283 960 6922 589 905 390 386 892 6970 779 2606 988 382 337 15344 554 6274 661 385 503 5925 703 4121 930 13237 186 4903 222 164 494 6128 573 10481 6 12244 923 6381 53 539 423 10729 672 79 137 905 817 13275 892 2208 775 1219 661 100 308 13834 300 6458 420 2440 403 4518 711 356 840 3288 763 15541 549 7235 363 16793 990 4394 562 2013 364 887 52 1024 390 2974 747 5443 531 18960 914 6963 703 23467 237 4426 200 912 738 2803 222 912 167 8709 263 4378 941 9843 473 13484 -1 -1
516 16486 813 19575 677 39 313 4673 344 8380 161 3457 96 17481 80 8116 336 15515 346 3923 738 3139 88 6515 810 1680 896 6521 588 1769 666 185 451 3388 121 2397 878 2906 468 623 573 13837 804 10864 843 413 491 741 221 1389 784 846 243 8989 554 4576 843 6456 574 891 638 5395 304 401 297 3576 576 1198 610 2551 105 8510 93 1078 675 17343 648 7715 897 3252 300 1406 538 11855 192 1751 166 3565 434 376 625 12263 18 10147 37 8827 120 985 131 3085 979 9699 318 1917 116 3657 281 3986 606 11327 293 5733 486 1459 414 2520 789 5294 819 10572 92 141 468 2204 575 6974 160 1682 359 10666 140 3930 271 3802 111 561 902 4997 596 8350 454 11912 221 3153 93 869 48 115 717 16215 551 803 275 449 119 3757 39 19748 494 4132 728 11373 222 13301 27 3954 961 21233 124 7658 707 10174 939 623 945 6503 435 259 222 995 234 2628 517 5174 525 3130 486 5630 279 5209 237 14434 634 8926 365 3007 780 15213 581 3523 437 3051 339 237 324 828 118 1546 333 2531 301 5198 774 1393 -1 -1
517 1948 597 2462 993 7651 831 10675 76 2342 272 1072 341 14111 125 5743 28 1414 38 11932 725 1256 893 1706 705 4987 554 11866 401 3160 987 5804 551 2650 728 15861 705 1089 495 587 923 16465 482 361 719 5312 278 10888 827 4362 449 4374 372 7939 893 13403 877 2438 120 2727 524 8184 295 1223 244 14785 896 5886 497 1078 730 1485 569 192 916 8593 587 2737 728 9260 185 18768 193 1734 814 1106 552 781 440 1260 196 1928 700 10035 348 5111 173 3587 198 149 2 7706 91 7973 261 691 399 9862 926 3606 560 22118 902 5352 642 5898 458 5871 36 3755 819 12950 154 3685 632 15436 276 945 89 6730 818 1092 629 5340 52 729 25 2673 131 792 258 2208 421 11460 847 1156 525 1703 169 823 935 9057 306 638 745 5893 812 3102 962 9310 491 13073 625 4131 214 8145 119 843 533 5006 780 23096 849 838 581 11198 829 6385 835 2934 521 9328 206 17 41 22287 201 701 126 10535 75 608 770 8924 297 1168 236 2641 212 876 878 9371 262 2928 545 2705 787 4605 758 4013 -1 -1
518 14394 40 4188 79 1643 834 10938 879 4463 356 5895 575 529 445 8454 567 19896 420 2288 445 6636 670 1219 299 4793 247 16133 831 9710 587 640 911 586 345 4581 695 1909 438 455 235 6082 76 887 472 5986 715 9362 610 392 322 6325 748 6927 142 2984 562 1178 365 14313 358 698 517 13987 929 452 873 4083 886 763 241 1700 977 22665 985 3068 943 3026 824 11988 127 8841 351 13390 716 8260 83 1031 465 10534 767 6128 837 9828 6 3895 294 2712 194 35410 499 584 588 4475 813 2450 674 13127 122 11741 358 14424 634 2845 384 981 5 4495 842 2189 473 1861 952 4988 331 6302 608 15597 211 476 938 2249 169 1864 13 476 203 712 831 8864 750 11986 274 312 377 3586 94 3223 460 1052 146 15763 871 2510 332 7719 683 2448 44 3068 80 8031 334 6291 377 1142 413 4643 91 18558 733 2999 936 8952 360 269 766 2940 828 2742 690 4788 854 5779 986 2012 324 10559 732 10476 79 162 543 2964 88 3618 309 9254 408 3385 510 1098 -1 -1
519 2009 437 1910 277 23038 410 10833 245 15430 830 5483 694 4497 260 8353 783 1649 238 850 707 1824 911 3060 752 2603 165 24468 109 3926 643 7940 703 822 170 962 352 10683 973 2989 465 17380 469 4282 922 3029 880 14 841 1177 830 9745 262 601 299 981 198 26 692 7905 423 10586 160 6892 785 4198 674 8576 330 2344 786 15867 23 2191 782 10961 925 16783 981 8746 459 3802 126 1453 756 966 964 2079 642 1245 183 5774 453 6047 468 9258 752 3135 756 3323 877 8256 460 268 146 1676 911 11290 313 9330 660 2023 667 2697 57 7888 654 11929 305 7528 374 1632 406 1946 112 1663 126 8437 56 11982 78 3276 240 5881 53 17879 598 3890 48 1235 975 4995 653 337 290 16797 458 1925 139 878 159 7680 277 5167 845 9960 875 2201 228 11933 131 658 6 559 444 3122 146 11757 212 562 732 31270 414 6024 105 4001 609 5136 685 6804 566 15177 363 1146 642 3018 542 24943 -1 -1
520 2149 402 180 161 2214 637 7314 761 5061 414 2404 276 4567 664 4509 599 5128 18 9281 897 36399 442 11631 748 3348 957 3390 627 3085 310 2346 429 523 661 2745 515 104 584 2013 678 11983 725 8931 548 1852 962 3043 509 4960 185 218 996 29150 654 6240 949 29673 14 3868 934 2389 633 6273 638 10088 789 8873 226 4222 652 3060 88 5866 664 1747 247 2056 420 4149 495 624 192 12934 815 3213 972 16997 15 5167 792 2564 47 83 55 912 463 303 146 6081 42 3214 72 4844 567 3100 12 2532 502 204 252 6208 483 2903 443 2601 616 15716 983 1744 88 27450 466 3302 319 7089 466 2863 803 2966 818 3508 140 2 795 8169 49 12097 377 9539 314 3245 778 11056 331 3941 133 2818 116 2334 727 26269 700 10351 114 5440 392 3888 476 8415 755 17195 280 9323 551 4164 581 20874 302 14822 268 3489 913 188 832 3511 397 1955 635 10938 347 149 882 919 462 4688 504 35 324 2299 -1 -1
521 2254 318 8317 531 3794 868 3190 26 487 736 15905 436 571 193 1229 989 4095 723 17380 739 11027 950 2038 171 10254 670 4337 81 4594 711 5236 136 2934 735 10771 318 2042 631 1245 954 12002 940 12550 426 7968 545 15157 834 4171 959 4057 32 12079 736 8736 205 46080 649 14223 477 265 316 853 858 9253 936 1948 186 5567 500 1389 94 510 19 423 884 8846 800 1950 575 2290 980 5422 0 1307 554 314 577 6543 34 5111 934 17627 946 1289 592 6201 808 3556 123 8171 197 11374 860 2060 649 8492 762 2660 701 4 519 3948 736 14198 890 3559 397 14358 680 6860 389 9323 729 7442 312 1424 218 5887 11 9109 220 495 110 986 300 8286 258 19840 67 1647 524 24642 271 6393 626 1855 804 35 529 6102 206 10489 556 3927 905 16533 228 2460 778 7823 374 1000 241 2924 880 5548 259 1920 468 11203 736 5645 947 3522 539 2617 483 3065 490 2302 158 1803 566 8148 -1 -1
522 86 639 5010 991 3855 960 10618 94 3838 627 11819 167 20949 116 9777 943 1263 395 15321 819 6974 982 9266 958 360 773 13542 194 4826 887 15132 248 77 106 17180 690 1773 910 507 301 1421 269 16048 759 4730 318 4824 595 919 276 10286 118 2756 395 5124 599 3311 832 4797 319 510 327 4679 497 1408 442 5418 173 13865 810 2019 330 208 766 9138 106 12356 910 4095 782 3050 556 5841 611 14059 965 5354 93 15422 560 562 984 1457 352 5927 908 1557 711 7891 555 12072 141 29170 978 2148 633 10659 486 10437 0 12299 661 3103 172 3790 373 1490 439 12404 335 6696 117 261 886 12356 306 3249 327 2726 323 5625 327 14976 252 715 73 5181 768 6377 762 5424 916 1409 45 11688 651 10948 46 5426 26 4242 837 1570 877 13180 661 2114 2 355 296 163 280 4332 634 15107 786 5128 308 440 711 3979 496 9301 200 3391 436 10382 285 103 277 1734 942 6555 599 2455 54 1928 -1 -1
523 763 358 12016 987 20788 988 9951 893 15128 614 120 953 17211 254 358 929 6413 913 4007 962 8738 374 376 324 11435 979 8122 858 8356 989 4822 535 344 636 5829 989 4608 749 451 423 3067 219 18938 319 5355 7 2872 127 10842 565 833 173 8379 286 7073 99 6185 461 23803 200 16093 600 4669 623 240 919 9390 120 15904 647 2173 767 1522 176 969 971 11840 927 19770 862 6399 542 8603 879 7479 402 1081 898 4587 24 798 410 19151 239 11443 889 22914 996 5085 641 675 522 9437 930 2850 100 20361 207 1685 61 499 875 27822 823 347 26 15767 905 18117 744 11048 272 688 287 4521 913 3976 381 5528 755 2590 189 1789 233 3689 368 1204 730 6097 879 8098 396 7159 128 460 652 1566 290 9601 391 8652 579 908 880 11199 17 3397 213 135 385 868 424 6554 399 3424 -1 -1
524 1626 440 3159 327 4342 183 15356 896 3937 463 1008 988 4124 437 3504 58 940 895 522 136 13563 549 4992 394 14931 699 3727 928 802 293 1476 246 5845 677 300 339 18557 542 6037 478 18676 589 314 764 12748 118 1203 907 6133 941 1573 214 6978 827 7784 731 486 896 165 985 1737 995 2153 468 6548 106 6841 464 4811 682 13671 788 2594 415 2768 641 2028 225 10032 633 123 295 780 728 1816 521 7964 749 4172 798 15464 657 15135 744 3238 473 3416 819 281 137 361 126 1124 935 5855 76 2899 415 9140 939 1442 616 387 42 2983 680 2566 786 5150 392 3415 687 6205 984 2931 887 5128 490 248 691 1717 332 635 268 4459 65 8690 931 1754 266 3123 709 5918 425 3105 162 4884 236 3536 374 7284 305 1710 834 3694 713 11870 139 21241 501 160 308 1218 997 2470 613 3460 319 2900 940 6848 977 11600 717 4185 492 4025 600 11646 975 15308 410 14305 724 11178 545 4888 496 9105 211 10985 203 4047 918 3723 0 3118 485 2553 523 15305 954 5015 878 5757 735 18925 362 1631 396 1279 132 328 297 3046 777 5154 778 9 931 11281 -1 -1
525 7795 14 2238 616 13806 955 1206 840 2254 317 7653 932 12665 759 13055 781 7948 298 1496 276 6579 937 7981 468 3492 436 11227 749 9374 82 2177 781 9173 302 17579 222 1450 258 1307 764 3345 476 6129 841 2101 921 8232 750 644 691 1933 725 4507 990 7512 987 8828 350 30854 483 7101 46 294 225 3941 439 4107 54 10301 360 1699 313 18202 98 1279 934 1626 418 7428 833 16448 222 6799 243 1418 39 5326 283 24275 293 1972 700 24266 872 4473 803 1065 295 5486 778 3519 685 5301 365 1972 275 135 520 13680 783 6058 472 18980 775 4316 814 4198 330 2351 18 9659 472 2511 862 7159 149 5833 401 3605 108 5176 193 4855 399 1510 600 5733 357 2437 358 15093 425 1362 386 20732 995 15562 430 517 961 3141 342 4410 57 4707 137 2332 883 8078 101 4089 358 509 421 90 960 355 226 11793 414 13741 191 7229 369 571 740 5564 279 8465 -1 -1
526 1982 123 31 509 876 119 3316 64 10202 832 490 173 15266 85 3381 521 2560 267 3126 248 3274 583 193 691 1592 952 338 865 2788 861 11007 654 2041 637 596 20 1231 321 2799 249 9582 215 1231 142 243 204 3155 577 1815 59 12018 766 6810 905 16102 761 5017 91 32468 271 6321 867 1917 833 3563 16 10115 874 7072 631 1268 730 21976 464 13067 458 16329 925 2924 799 2672 468 8960 523 16668 776 7881 811 5194 132 5665 939 575 548 4925 493 2355 127 6066 454 3960 704 921 423 4703 848 4844 275 9056 39 522 612 3006 974 4260 15 3571 111 4316 562 556 36 2558 551 12167 101 1357 165 588 873 19645 125 718 346 4307 752 7342 834 165 832 7849 39 1920 395 3179 492 2698 767 6714 642 2387 290 4644 651 9984 67 12570 717 6158 241 5132 76 2906 504 5544 162 4203 389 4879 931 859 860 2733 83 1119 675 2011 684 5401 872 3614 897 6679 340 130 269 3841 765 2723 225 5185 144 10390 528 3307 266 11187 514 1678 135 5462 314 21676 553 6934 744 5321 623 1454 515 8031 452 38 865 19182 -1 -1
527 8328 868 1191 168 331 574 1589 356 8914 934 723 608 4385 661 23541 896 6024 3 148 149 5634 276 9323 182 6927 845 6600 837 1136 619 24679 659 3791 554 4652 938 3707 485 548 691 7098 980 8068 39 945 340 20658 299 885 485 4255 331 3916 564 2830 816 1440 495 154 604 4863 557 3057 97 12275 836 6643 360 373 173 5 285 9602 188 289 347 185 712 3867 27 11946 241 2027 620 2801 297 4708 325 12498 79 23483 74 8541 822 34178 332 199 834 12828 572 7170 287 29047 171 471 66 9691 55 17459 649 1137 867 12015 659 9993 453 2743 572 948 555 2621 235 14014 806 55 425 1805 374 2549 451 1004 468 912 89 4618 956 10864 897 2468 363 5825 506 5945 920 8170 23 10162 649 12777 624 2462 478 19564 1 21353 644 20927 409 4074 477 259 199 1627 449 7416 249 880 621 8187 644 452 339 4713 144 580 786 3758 874 1966 -1 -1
528 2622 856 3461 658 12177 33 18034 83 6732 456 2220 621 3324 295 10000 430 4898 934 4107 758 4299 149 2850 579 1619 912 1225 931 10580 628 1146 144 3790 519 1973 792 355 379 2718 450 4901 244 5255 83 4426 936 6674 543 2220 388 1517 701 18236 708 6848 887 943 600 5797 215 4105 567 6323 745 2239 174 855 519 4497 970 9741 516 2175 543 1518 253 22474 665 2867 21 2391 960 4131 77 2840 444 2644 156 2662 36 1282 544 698 652 12900 775 4141 152 1580 138 166 125 1709 279 6888 298 6616 206 4771 701 16248 829 666 397 1427 344 11230 366 23075 731 20376 34 5749 968 17474 486 9353 729 18008 407 10772 348 5227 196 3586 997 12066 408 6495 602 1695 530 5494 488 8235 724 11638 21 21308 173 1215 585 9252 46 7546 216 2782 483 4673 550 8699 142 1658 926 229 495 8928 746 13592 656 19081 220 217 967 9715 319 2063 189 7491 475 7750 344 5842 512 8140 -1 -1
529 6480 91 16944 94 5746 865 17530 438 853 263 14703 532 940 618 5041 200 4645 383 9243 399 6713 146 429 883 14289 516 1177 404 9274 2 4500 147 10037 933 1361 307 3800 348 12106 135 14606 164 9402 226 594 674 992 923 4726 152 54 732 3399 424 1141 162 684 681 58 326 6852 621 5069 281 6258 676 30775 700 13265 310 5159 371 20029 755 7567 245 830 868 8089 191 3149 912 32339 147 2843 609 2371 172 2931 32 688 869 37009 310 8417 866 8435 518 19552 829 2713 926 9427 660 25507 830 2704 791 5183 612 2124 111 14692 682 1284 589 2123 496 3986 755 6296 182 5518 718 3264 181 10736 725 21355 489 4015 568 2264 663 21 60 16010 204 12440 35 9842 400 6532 652 2567 909 8644 739 2588 527 9750 857 2322 56 931 284 1646 -1 -1
530 64 344 3388 594 10364 415 4755 669 12352 102 1466 561 1009 79 2770 69 3563 890 786 212 229 12 4419 855 1196 935 1714 773 5701 629 2517 368 1553 121 3571 489 5058 121 2532 505 12696 518 11572 603 5698 495 4885 868 5814 176 33973 563 9451 52 5433 694 13553 478 12710 682 2227 154 3490 565 18144 161 813 599 3300 93 7853 28 331 610 7231 638 846 464 15896 368 5677 786 6408 804 5474 629 2465 232 258 708 2523 100 10116 439 15905 220 8447 931 5362 849 7081 888 2509 918 10353 881 10643 835 1151 868 3013 310 8724 880 6823 492 18202 561 4273 684 2666 19 2374 796 1187 641 3408 409 8942 86 1718 267 6857 881 2909 203 499 369 6271 891 4512 677 9344 113 7313 934 3252 376 6995 137 8653 716 283 340 1056 710 16951 386 4035 352 1938 783 657 572 8767 539 9023 117 1083 167 3782 712 7991 460 14719 407 8781 321 17490 766 7552 241 4790 757 4210 977 5332 709 2639 557 1990 88 1744 221 17359 -1 -1
531 1650 581 14236 284 266 797 5195 39 211 52 1286 290 789 538 3723 580 4786 510 644 276 3260 193 23894 631 12643 344 2085 163 11151 747 1525 107 6188 40 1118 285 2490 537 3255 757 5455 853 8440 236 4204 948 8022 611 696 32 294 685 6930 357 2741 501 8215 975 3962 184 7131 173 6661 342 9717 946 4243 537 2424 448 4907 472 1016 695 7156 822 8717 383 6969 883 3434 925 12224 244 10833 926 5618 255 5062 653 827 633 16966 909 13081 722 2274 758 4059 854 3154 468 1037 408 11608 755 4906 262 6018 215 1479 358 4583 995 3995 85 8806 397 7758 502 5825 411 6670 809 2974 107 3316 406 4149 175 437 927 18213 87 2359 176 16548 629 2328 483 5094 654 7196 727 15132 466 8001 292 4818 573 855 797 13957 426 5088 950 23487 443 4718 811 495 267 843 850 19767 988 15318 680 5866 805 8230 967 991 411 769 712 1155 246 2425 767 1992 421 3739 484 2649 834 3583 721 436 706 8183 292 3430 548 502 747 1322 5 7364 237 6304 66 411 28 6523 211 1386 835 8549 -1 -1
532 3900 294 4168 644 16807 378 522 607 17352 111 3670 789 4416 664 3486 928 13334 20 15405 300 8968 961 1604 138 2595 688 6179 703 2609 431 2648 348 980 850 2768 14 6288 997 12058 524 705 668 6521 270 3628 622 1658 196 12281 777 19314 406 10348 384 1490 379 5365 354 7356 975 6254 750 11013 857 3867 494 6671 158 18185 186 12279 291 2805 590 8807 51 10900 577 8168 895 805 653 2806 135 7736 72 4751 709 7568 814 16128 536 2059 516 7358 160 1411 627 17709 578 7239 197 19819 597 20879 306 371 595 796 311 4855 762 766 534 9086 835 551 973 2047 237 18724 935 3748 306 1041 182 5177 178 4926 539 8707 681 5500 467 17584 237 8827 676 1051 553 4978 388 18370 313 547 431 14454 242 4969 152 293 583 1719 457 4446 478 11427 590 2082 470 18513 449 12783 800 6855 -1 -1
533 6047 887 19831 679 8451 513 9732 757 1938 755 7024 205 8704 811 1757 136 15046 66 2264 999 1192 634 906 301 29508 725 2957 768 21019 250 15454 189 863 421 2164 904 1360 342 2212 173 9602 926 9774 827 4650 122 4994 631 3740 999 955 787 9311 713 715 458 8135 792 1059 429 13837 501 3668 518 1836 810 2687 850 5944 166 1388 773 2098 402 7047 574 2705 662 9364 422 10900 915 6456 938 1565 81 3451 834 5128 798 5064 479 2191 585 600 383 7829 471 12537 618 349 739 3287 763 4133 67 2245 358 4486 182 17800 684 11038 235 15689 829 3864 385 8678 287 9007 715 6302 847 112 421 9294 409 10824 551 342 460 748 923 2922 140 8761 170 2043 749 7032 721 10630 520 5635 638 166 753 4851 357 4700 601 9274 831 1878 979 6275 170 2489 805 3146 591 10242 254 1163 622 9216 80 9011 754 5497 695 17226 49 8823 348 2086 156 7045 409 1881 949 3253 458 4448 910 2153 574 14884 -1 -1
534 2139 294 1760 532 5170 909 4567 517 1563 492 612 620 5503 589 6164 681 3505 526 11845 948 333 458 13242 627 454 45 11917 346 6420 207 2456 188 3995 589 8041 244 5603 166 1636 947 3776 246 2069 772 2661 365 4612 603 425 600 10573 291 8915 801 5936 125 13332 184 203 528 857 864 2727 548 3497 240 1186 146 3534 347 653 141 154 5 2813 836 494 412 3158 630 3666 424 5537 358 2148 317 330 626 2936 699 771 703 15940 58 1472 25 1436 127 3079 728 7195 132 108 390 2424 53 4378 322 2250 427 4107 585 2023 720 10487 532 2333 291 16219 768 2241 349 5604 225 3258 121 3582 923 875 903 7819 976 20460 95 3294 344 29 713 169 530 128 298 11226 241 9078 621 2169 899 12236 483 9037 713 3037 385 5499 514 1222 211 909 658 4258 189 35735 392 22897 550 1225 303 4381 980 18226 86 19384 831 21604 529 2186 723 11085 633 22321 449 9958 153 3211 282 4422 271 4685 402 5521 506 4040 85 7818 55 8718 411 6078 595 15019 762 7505 -1 -1
535 5989 911 10635 272 8475 352 6509 629 5039 797 2085 516 3087 32 2502 966 1900 601 2170 669 4052 335 3054 107 2243 501 584 118 8558 385 4137 983 3503 434 39093 436 3281 292 1589 527 3721 721 517 39 6684 422 2185 406 636 681 1134 881 1332 979 2233 680 1759 154 16949 86 5632 254 6648 188 236 80 8923 466 10472 529 14342 483 3939 70 12105 990 7596 349 4796 620 11355 12 231 640 4669 50 5462 232 86 577 5404 996 3693 462 633 436 15712 515 1890 646 10190 772 32571 170 2130 298 19932 881 3824 411 6937 810 1876 786 4384 610 3920 297 2309 946 7088 490 21 266 4412 29 845 417 13113 442 1925 257 844 294 24841 657 4081 164 10566 240 13681 603 970 11 5170 284 13243 987 1378 788 198 107 4361 748 2983 889 790 703 2263 855 1555 318 3146 141 11397 554 6602 742 4474 604 7727 965 6842 487 3133 884 2779 525 8243 636 5414 877 881 113 1182 898 942 498 726 901 7465 510 3434 184 15081 180 10021 772 2736 62 5840 916 1198 55 1941 409 602 838 4882 980 52 -1 -1
536 8558 25 760 664 2373 702 3400 751 7108 981 1121 724 18602 62 4680 35 1829 478 1887 502 65 394 6701 180 20232 634 8208 134 1650 411 2021 362 2804 133 2463 491 5400 897 22493 268 5214 903 947 199 12095 55 894 153 8690 940 15166 991 589 976 1821 613 16849 836 7940 751 1223 770 64 273 4396 837 6013 662 2852 404 11002 530 980 206 6965 465 5181 20 10816 369 468 671 14373 595 1785 697 787 169 5372 747 9095 169 1056 805 1945 374 5154 233 2923 632 11547 958 3501 324 7412 749 6468 666 6124 873 7756 641 2025 798 316 73 5161 959 3045 273 4052 105 5032 500 1504 122 7802 76 4122 986 673 683 789 221 5925 64 5322 329 8293 836 2404 298 11451 357 2940 757 10864 888 2090 609 22769 626 6813 614 9735 831 3804 904 2485 415 13741 745 19719 816 13604 970 1073 778 8445 827 8276 749 3083 108 3761 893 8729 769 11164 666 201 497 15042 282 2790 685 5407 767 16046 754 3947 733 2916 538 2403 491 1691 -1 -1
537 299 407 3657 418 3144 982 9456 367 1230 267 714 645 2394 68 878 893 19214 339 21570 655 8127 947 5195 290 2633 452 3877 107 1583 981 3438 510 2522 55 8585 602 774 475 4111 156 11159 29 2768 106 6750 434 8908 140 489 900 1792 683 30128 513 1540 394 7958 444 5822 959 5855 217 9892 541 1033 876 21468 627 2490 265 7311 762 2955 940 4232 172 251 109 5066 456 1057 85 22277 136 289 352 1246 292 605 1 8984 991 3134 591 9292 879 280 153 2611 769 3053 880 13073 604 9674 417 1309 392 924 732 1496 912 1255 998 3735 420 1759 115 10529 516 10263 624 1380 676 3414 658 1412 341 13977 985 1772 977 2228 689 754 324 1427 764 3294 230 2140 864 994 799 11154 696 749 305 355 300 1953 843 9939 744 5928 494 3671 77 13244 916 18482 594 245 327 3961 16 4244 87 1797 940 5812 997 2841 517 2852 281 20208 531 16101 330 21587 464 2704 374 8058 586 5943 921 1299 517 2156 380 610 229 3098 469 13075 158 1959 366 9131 976 1970 931 2967 327 11362 133 2923 135 6035 -1 -1
538 6387 419 1144 510 11898 227 4646 381 13955 531 18520 807 2770 859 4961 540 215 12 2311 299 1294 807 5024 468 2389 504 4667 894 8270 228 69 283 1899 838 872 258 928 955 2494 467 9841 593 12709 624 7855 29 5661 49 861 60 2664 744 10966 669 17733 904 2674 124 12409 823 5272 187 4271 937 2644 277 2220 468 642 761 2448 854 3742 965 7680 689 2366 230 4511 87 1119 81 7747 14 459 938 9091 759 15583 332 6121 126 2825 178 6321 94 4810 364 2122 704 14748 119 7969 51 6959 530 4874 515 556 224 4642 739 10325 290 6662 355 4929 242 4083 999 2670 548 5371 768 7150 357 955 481 14770 726 12701 899 3409 942 14052 796 8285 677 7890 475 989 292 9655 37 13971 802 16070 896 1761 848 7990 254 5120 149 1277 782 7296 26 1422 93 1987 103 2890 308 4084 898 721 896 30515 610 6427 514 3023 977 7219 132 25428 318 4989 860 671 902 9041 246 7980 130 4603 414 2632 535 7200 -1 -1
539 1702 446 5228 980 884 959 2204 494 5432 746 1920 367 6111 795 9502 102 2040 111 690 571 29111 226 310 288 174 350 3502 137 14138 865 2085 36 8993 183 9134 533 4285 272 5252 971 7634 619 4523 979 1478 49 3794 951 6806 503 573 905 3536 881 23301 498 6058 372 7342 336 3543 893 616 687 10664 899 893 533 12450 28 3362 944 51 619 12573 277 9428 493 1760 132 2227 729 2473 780 15005 433 1831 460 3590 658 4518 954 23488 72 2432 17 9304 719 7778 477 812 128 9571 569 7810 413 950 89 6378 718 2812 775 8084 324 665 106 3363 705 2874 998 21380 880 8776 979 493 183 2137 691 1517 850 6612 632 11504 738 3062 560 10114 345 424 680 9361 332 4243 436 2815 170 3235 85 801 794 4940 977 2575 493 815 126 16357 171 1792 704 6872 854 12234 906 11588 516 1290 196 3481 568 5251 37 327 286 1742 89 9653 890 201 568 1788 411 2681 918 986 539 823 842 9329 554 13374 377 1456 856 22834 429 1277 369 7178 259 2955 160 1809 159 14282 967 747 257 528 826 331 351 798 -1 -1
540 5260 878 442 941 4604 84 8444 772 3630 192 459 130 2236 800 16811 558 677 686 1126 653 13285 735 404 662 12285 195 8447 878 905 111 3238 429 1568 659 630 493 1118 563 4883 80 2483 174 6979 62 2805 27 1701 201 6625 412 1940 762 12138 346 7543 387 4535 34 2934 213 20864 483 1755 246 10442 901 13453 258 4807 146 102 935 5540 215 337 208 5564 404 4108 758 4357 893 9235 958 3236 925 4268 477 10529 268 4000 533 1363 893 112 87 8533 463 25559 592 1223 74 4307 43 5722 540 1972 442 9610 555 2962 188 1006 774 5526 951 14098 125 3993 504 17250 354 2653 199 13708 231 1925 427 4002 75 691 825 584 152 249 994 121 63 163 853 1420 229 621 179 1799 903 21888 936 17810 673 1282 442 9270 604 2493 171 1722 474 1526 703 14680 42 10570 110 16869 329 21923 122 4197 965 448 306 248 628 10343 29 11501 297 9045 227 5961 336 6200 624 7608 822 6498 69 11557 749 664 11 3509 946 7276 49 14506 390 5385 -1 -1
541 2178 282 10198 979 180 450 12288 699 9335 569 8752 151 2253 248 534 318 13784 540 4744 713 3122 961 10136 967 24135 190 3251 412 5728 543 1082 59 1984 408 857 304 15983 464 13101 176 2398 607 8226 718 2163 130 2854 505 1175 554 3345 682 3630 286 9961 715 6707 676 907 214 3477 563 1570 739 5460 525 112 794 1019 692 3613 778 5158 560 7013 135 6577 650 3317 805 13461 709 1478 885 3383 876 391 165 13812 202 7283 568 5367 344 7083 50 7908 300 20474 380 9792 40 8555 371 8499 639 2825 421 1939 318 5762 937 46 59 1110 297 861 111 1203 638 6420 839 2890 948 14837 703 3910 700 8562 986 728 722 5799 852 17617 68 1154 5 2596 248 1990 924 3356 272 1709 952 18240 755 11087 552 6266 317 6697 231 6855 423 18383 571 5045 118 348 327 3163 286 5440 583 12075 221 2118 695 716 772 310 319 26 998 11008 175 10124 367 736 992 3004 653 10473 385 11205 639 4734 99 5562 970 3501 963 120 957 7158 302 469 617 4132 910 318 14 7412 866 4909 764 2225 -1 -1
542 14134 383 194 105 4339 145 1299 675 2320 259 2453 726 9486 978 7822 677 10820 802 4418 663 6588 396 4427 91 1688 157 653 776 15164 355 10981 101 15640 910 15744 343 3361 106 1212 127 9679 865 3792 622 4591 417 919 802 14570 556 2498 949 2969 796 1371 947 7004 640 3244 107 5838 854 2246 258 5731 214 15324 80 126 133 2638 381 20225 56 267 395 8789 770 2712 523 4448 588 7767 806 861 641 2135 316 1075 383 3052 794 5615 801 3658 810 4011 356 5637 204 2813 827 4225 571 1184 729 7078 538 2984 306 1241 800 3133 100 2868 16 2112 171 1345 701 124 965 3076 633 6191 776 4511 22 142 515 5449 481 4476 324 4246 695 1066 949 11785 804 11530 473 9934 187 7434 899 22255 545 3896 19 2678 832 2207 172 6612 353 2919 243 2092 270 1274 973 15900 293 4086 187 12302 477 4202 17 11576 590 1482 898 6948 604 9055 313 4397 571 11110 942 12315 162 942 763 378 872 12468 495 62 635 5513 979 3035 792 8094 28 4553 159 14026 893 2694 379 3581 178 3689 435 3168 536 1443 322 6398 459 733 723 4486 278 2285 -1 -1
543 3057 787 15658 993 1571 710 102 400 377 145 6695 589 1853 401 6934 561 3623 225 2002 428 10342 894 4660 371 835 50 2397 510 12215 590 5240 883 11657 532 4564 775 3999 226 4192 216 5682 608 16945 213 7232 645 1809 363 2773 966 4255 208 11890 762 5485 336 2820 926 3878 886 4167 339 6571 285 3295 802 17879 547 23769 406 4782 508 5755 658 15525 876 2589 408 6785 629 1107 699 3658 503 4040 90 496 609 14735 712 3100 396 10584 180 2323 829 13814 321 11164 281 6100 925 1080 539 7285 814 8523 170 761 728 11220 305 2064 705 14938 458 3579 34 447 19 6088 704 1766 88 3349 459 1236 819 2822 859 4884 531 6344 787 4615 43 20 420 102 227 26847 531 1026 536 3142 732 2211 82 463 725 6057 558 790 455 8010 479 26617 865 5847 869 3123 65 4620 563 2598 765 30903 48 3004 140 5386 398 8451 868 19501 591 17875 75 4014 440 8106 85 2673 -1 -1
544 5735 407 3257 18 2337 584 3394 224 5265 379 899 500 6949 954 2332 528 656 559 15132 451 10797 363 11127 298 745 526 8212 346 1754 563 148 953 13071 736 9845 439 318 43 528 684 379 283 2364 525 2413 216 15068 982 27721 419 1005 195 12987 686 1066 555 1163 880 810 640 6013 105 4323 279 6154 886 9068 138 17850 35 3231 693 3231 270 15461 299 153 985 2201 710 2875 394 28407 955 3566 438 590 93 1890 186 7053 501 5143 229 17619 819 2541 518 3225 731 3792 836 5444 509 890 689 6620 653 2394 444 882 343 13497 587 13609 41 4169 462 2560 272 1060 113 261 708 9552 150 398 380 26722 74 1449 49 4174 516 8121 276 1135 201 2476 822 9994 19 18050 990 5500 382 2950 619 4216 634 4373 152 8114 888 5290 223 4969 156 9008 208 11256 129 19823 624 415 662 2423 389 309 71 1258 700 8947 528 3667 683 15742 864 125 606 16546 880 3666 484 3433 399 2252 461 636 487 13144 452 6126 -1 -1
545 3214 99 1450 793 2290 855 4928 645 2465 371 13018 76 1650 993 3511 354 1550 702 7346 387 24040 623 339 397 3691 296 13160 930 2103 116 37461 351 2074 85 13431 128 17742 335 2628 208 13107 173 5152 650 2239 317 7795 743 3084 919 20115 671 1962 9 2347 91 640 242 9968 435 7397 577 5438 675 6942 76 28423 872 359 408 12344 36 8028 452 5633 835 606 260 567 332 2700 561 2914 153 8047 449 9512 36 12733 759 8940 112 7507 241 4260 71 5972 747 4692 334 16133 187 5616 503 25833 987 4974 384 1024 854 10419 515 971 806 15894 249 8917 586 1239 38 4548 533 4650 151 309 952 26577 921 5153 619 8876 643 247 982 12147 499 5236 64 5462 22 4121 608 6691 173 4693 833 248 563 8305 794 4413 640 182 515 3175 946 3907 875 6248 285 1194 643 5831 963 474 979 8976 447 7632 -1 -1
546 17298 31 7760 468 7589 84 1300 228 6080 393 1620 145 5324 481 3229 697 7485 51 9602 286 5496 186 3702 412 7133 561 270 44 2646 806 5549 940 9677 760 6535 457 3273 522 6605 377 8283 943 5396 550 2482 728 835 773 14472 119 3962 717 4484 426 1206 22 2285 985 3251 138 609 683 5848 209 3004 576 1276 649 25208 448 24925 49 4409 291 45 340 1069 188 2189 427 4078 75 15293 282 3715 380 8302 964 4636 206 725 461 3320 338 163 360 3021 647 18359 309 4725 51 20399 639 1851 34 5557 889 1451 596 2738 355 2163 125 1630 780 19372 388 1026 295 603 919 1 542 2461 56 7330 27 5380 730 5066 58 1140 511 2378 776 10710 32 5267 290 1086 261 5662 700 4655 785 8089 437 5779 976 10941 409 6932 24 24120 276 13525 688 2142 444 7236 822 11909 346 2996 829 8026 50 1624 601 9239 138 4523 989 2987 706 2215 162 2182 329 12081 576 8202 355 246 17 7612 485 9242 884 10738 81 1774 285 1476 448 677 907 13420 548 981 -1 -1
547 554 820 12525 588 4385 459 12957 755 5873 476 11639 229 8110 174 617 762 8494 605 148 586 1559 834 1158 387 2929 512 7976 62 1800 713 475 127 2949 482 7664 869 1278 297 603 44 4398 485 4620 946 4281 823 3663 120 24411 780 4407 241 4216 71 3140 274 12362 520 2555 287 1470 152 3759 119 377 526 9024 395 16795 80 2033 386 23187 183 17355 314 4741 791 9040 457 3237 543 4073 417 11222 538 3379 824 1578 699 4877 672 8236 157 5676 264 2556 377 5370 974 4600 668 5019 964 10477 897 8928 875 16531 957 10217 540 319 68 30073 62 12672 919 377 500 12238 366 13489 91 1327 170 3551 259 4592 861 10870 263 1271 306 24703 47 5595 391 10922 846 5189 234 695 315 10867 372 4294 877 5732 646 290 43 626 926 1222 245 10857 77 1413 664 1628 127 2 297 5776 26 35153 935 1258 257 2715 367 5502 979 2131 736 9771 233 96 446 3918 499 2827 -1 -1
548 3952 931 13335 939 4917 947 12707 479 6079 372 12224 669 1387 507 974 186 3012 466 2695 100 2305 377 2836 614 1395 63 2850 569 1317 272 4384 702 10314 503 276 454 2646 204 5084 305 22564 283 4682 776 7695 11 4368 145 7877 391 2695 346 12308 904 2753 322 13690 703 10588 865 9947 9 4147 402 4318 945 906 338 4266 640 8739 380 18342 970 6921 570 862 828 12177 773 2968 517 31199 768 1846 249 13181 618 51 444 3193 417 6441 3 7167 893 13617 446 12580 24 968 245 17100 829 2603 137 7204 324 3005 169 1185 842 2644 825 9557 867 633 100 7634 557 2697 291 4410 114 7306 193 3759 730 6748 690 11991 134 11362 884 1099 473 1638 483 4845 480 4105 496 2080 349 2796 248 5671 448 2548 793 454 995 4210 19 16081 59 2397 175 1606 60 1291 460 9575 879 12666 283 1829 819 3524 687 4656 184 353 356 5779 860 22818 596 7816 818 17058 245 4648 128 10312 -1 -1
549 5184 283 10684 206 5922 213 1365 335 15249 765 2365 270 6061 419 2199 862 2843 494 806 482 2764 365 1788 802 8449 810 32496 220 2076 211 5152 922 4773 469 1790 724 109 95 21464 650 7192 479 1042 449 3957 524 2858 402 30391 691 763 376 5422 660 9926 233 1298 957 14085 524 580 587 562 915 427 486 15175 360 8012 655 5272 468 1226 694 10881 607 19216 480 6999 341 634 36 7534 833 632 938 2169 706 14941 214 6184 301 4331 924 5533 12 13872 740 8516 419 4008 51 4022 70 16235 157 16821 323 3197 879 840 328 188 100 2166 765 23571 200 11373 669 664 708 10803 239 5978 337 2845 761 9417 109 2511 378 9011 760 1709 523 502 505 3896 644 7513 173 70 318 1933 648 2891 829 1690 313 6999 402 1657 352 3955 766 5237 547 898 253 2431 50 802 739 994 135 7337 608 5901 678 10745 104 2803 778 280 151 1077 892 3845 48 8650 775 3647 199 6206 707 12576 568 5461 887 7660 819 2127 767 1705 140 1320 347 2 690 7942 -1 -1
550 1337 547 13616 9 9546 104 3136 1 35642 392 5348 192 213 338 3578 662 2884 690 3424 534 34169 452 1211 728 1611 518 2394 961 1484 715 12773 419 15024 922 4187 453 3219 118 4761 255 1250 670 646 110 39 421 1848 828 4828 46 2953 415 2719 107 7293 3 12633 997 484 285 4868 783 2288 104 2649 738 12454 279 6468 511 1596 16 2297 754 6217 411 8830 388 11422 389 2342 201 1387 920 7679 0 4224 159 5022 79 7034 4 7190 788 128 931 3753 848 10787 746 5157 576 1477 80 2151 705 7549 279 2988 505 2039 94 2689 184 1487 162 21451 369 2603 401 6603 406 2751 786 3115 775 3891 348 292 406 4011 58 1996 628 4535 688 1669 228 7087 43 4514 984 4550 131 401 397 6293 318 9931 996 15713 208 6108 818 711 956 2137 37 1736 473 1220 937 5505 925 1073 935 4079 588 657 347 8129 440 1541 52 4160 236 5664 859 1762 860 14540 893 4652 83 5520 26 7361 76 10546 936 13223 336 1183 553 5 819 15948 412 249 187 518 666 650 388 7776 520 2913 480 423 922 10083 74 6292 442 4811 271 10704 137 7415 -1 -1
551 3276 840 5680 105 4344 544 13659 706 3530 90 14970 709 4963 505 1732 11 8801 362 306 526 7176 219 5773 361 2120 466 15145 167 18 133 541 472 2733 137 646 484 4258 139 6871 7 5543 743 6286 417 2374 496 5112 733 1077 550 1296 659 1258 501 266 19 17657 381 450 53 5636 25 3207 230 1399 83 20694 245 7576 229 1192 315 19070 617 8938 526 990 587 966 512 20383 756 16169 341 1029 570 772 144 3978 239 2785 769 1499 799 42 23 110 842 2066 369 11199 258 5073 539 2087 565 470 581 12577 368 214 556 3681 627 8824 12 5728 357 3594 768 7041 985 1639 325 4803 428 2774 794 3562 103 2101 633 2287 168 130 209 2034 375 16250 894 4708 647 1245 221 6993 552 5821 402 5835 107 2547 714 7517 585 1550 681 26104 383 3062 452 18925 709 443 426 6757 281 7670 305 759 332 3204 391 10930 213 2385 692 1683 379 8617 387 2426 145 6379 256 864 366 1852 27 15043 470 11206 823 5730 559 13258 602 4459 773 6312 911 2540 516 10652 785 7019 894 2254 309 3440 851 5984 143 6179 779 3909 328 731 -1 -1
552 9982 715 4715 94 2816 945 9487 485 1717 216 4181 295 15646 16 3255 911 506 437 13497 914 7004 929 3436 679 5281 298 822 345 7672 479 17010 72 1096 764 11946 912 3112 127 3274 116 11990 731 987 386 641 706 6426 830 1786 516 5642 529 12172 430 8599 298 6584 990 12110 878 3481 466 3612 525 19013 684 7013 231 2221 180 2108 271 10940 448 5167 303 7371 68 2818 456 284 204 660 976 7110 823 181 274 6380 630 2560 173 3430 318 2226 519 7179 261 2098 876 13374 3 1210 191 12559 916 6770 380 29484 814 7575 910 2724 924 4596 677 9746 484 7254 16 2582 286 807 806 2678 50 1547 826 6856 338 3617 40 8164 716 1606 725 9474 50 4228 852 3639 619 9208 736 4061 191 1649 90 10953 525 2786 517 4220 870 4784 836 7298 923 464 151 1723 354 3565 704 792 959 7790 669 9786 901 503 564 2221 761 7249 191 1548 85 12266 255 33060 215 9260 537 7767 752 361 307 7737 644 7103 320 651 66 312 398 10483 -1 -1
553 10159 459 5123 902 2239 977 3246 638 6306 452 1667 662 373 638 10425 908 4162 696 3849 109 3841 60 7330 165 3347 424 994 211 10273 370 12610 288 7172 603 208 486 242 167 725 311 6488 395 4340 996 8986 107 6480 445 1622 139 1760 137 1861 571 447 975 11762 181 1674 51 3106 441 1885 825 4394 565 1288 59 9202 421 1819 614 13328 817 7497 8 22751 773 246 242 6680 27 1656 879 13625 927 5646 502 4974 521 1639 1 4175 45 572 109 4599 695 11733 558 1854 375 9823 48 2902 185 7969 385 2549 757 5721 169 9679 767 14261 995 171 922 7887 54 7886 281 11035 672 7185 255 689 184 264 257 369 151 4816 850 10629 542 6613 705 8484 918 5846 447 8592 825 5169 351 14982 124 2699 188 93 674 2872 18 27 139 2620 879 592 886 1885 656 1562 169 1960 215 3046 617 12260 174 13 252 20085 814 2030 92 4434 307 11181 623 340 713 18197 926 139 502 12364 598 9734 532 9639 745 2070 756 4140 405 8428 895 1115 907 5421 87 308 86 4535 684 5815 551 4146 952 2960 309 772 813 9051 662 7654 377 9225 -1 -1
554 2760 896 21679 833 13835 867 1927 938 153 627 5874 320 1309 98 5550 793 6482 145 4535 231 19680 781 1546 38 9241 131 4465 70 1671 716 727 82 5653 298 7324 377 3702 879 1239 736 947 526 785 868 9430 506 9115 267 14546 576 2235 332 26392 543 2029 734 16489 489 3207 97 4705 534 1254 516 5748 183 2123 363 3766 617 7439 772 9436 773 8454 674 10525 653 2592 20 1793 666 8207 367 5651 48 120 306 11703 95 6387 64 3602 178 4257 947 5847 865 1092 645 4361 837 9291 713 503 306 3151 208 19744 912 5182 349 16195 829 4857 458 406 989 1236 757 1018 80 4935 37 2265 932 10238 413 1190 288 4588 847 1583 288 2234 362 772 130 8945 196 1701 220 3250 797 22282 576 5758 711 12820 656 681 525 2979 681 2448 883 1420 353 7013 189 4172 759 7147 261 516 738 1684 941 2455 381 9181 935 4036 149 435 491 1970 195 3934 112 1028 915 4847 514 2708 372 7955 294 21382 688 12259 870 1836 196 2570 107 74 111 543 121 7473 115 132 108 9847 991 11119 245 3033 162 248 498 3430 956 1062 -1 -1
555 1860 283 3336 417 4443 739 5128 166 2918 734 12403 845 3247 369 11173 923 4412 838 970 826 13684 374 248 831 2885 531 8192 513 2311 318 14914 136 2575 204 1216 210 2025 175 7543 503 4092 632 5847 712 21119 708 2622 680 4667 172 8311 910 3463 518 2895 710 17 630 9966 368 1027 637 24127 449 1768 760 5606 343 5398 114 5809 31 13505 216 6700 583 572 46 2924 930 721 791 3810 2 16077 820 24884 385 1769 441 346 590 5957 729 4323 423 8431 730 10133 778 1944 229 4306 376 1051 24 281 857 8439 838 6910 277 2713 550 19290 301 10361 311 1628 598 2366 657 9355 518 822 53 3482 647 4343 265 681 812 411 692 4302 586 2087 730 5712 201 3839 641 1498 619 7136 779 720 348 13090 501 28523 79 11460 439 153 848 7100 638 12978 794 7249 497 11215 282 8762 947 8856 155 3519 249 12294 808 1965 105 12128 667 4301 422 4681 837 5584 920 17642 592 6175 144 3091 453 2619 -1 -1
556 262 272 2760 447 7397 761 1446 598 1661 622 5345 72 6543 793 5621 135 5732 606 11670 740 4449 201 13374 458 822 649 13492 517 3779 234 2199 402 2604 411 2015 98 217 674 7194 340 4973 761 273 971 4642 816 1133 543 876 81 389 372 1719 153 25191 288 1287 730 409 705 11145 672 820 508 708 581 3863 704 419 427 2825 545 11698 794 4523 442 455 929 3581 775 5428 154 1960 153 11726 243 6041 114 1658 865 819 262 8110 564 5823 829 4936 990 8187 99 4376 833 10214 638 1823 968 1425 160 6949 488 54 99 14504 627 3322 532 564 281 1895 837 1855 589 9756 698 2491 385 544 816 19743 359 8754 77 2629 256 17632 688 4413 825 529 956 1187 298 3217 772 7600 996 2724 750 14623 430 8856 257 2817 231 13792 842 24336 240 1041 693 2035 365 8455 60 3577 399 1467 18 4430 824 4068 707 5180 307 14184 433 13722 560 1328 456 198 684 17387 340 2499 400 2444 112 65 798 931 208 1719 918 3395 924 144 96 2364 935 7225 171 5421 750 15779 97 2183 980 3032 329 2518 522 4758 314 14124 253 8121 48 2863 550 4026 53 11841 -1 -1
557 1420 710 11928 889 1937 715 9725 960 5754 950 2445 620 428 86 2011 325 6018 48 7484 493 8783 72 62 622 6356 92 9882 739 4524 852 4960 474 10352 316 19910 528 14051 756 614 780 979 161 4304 412 3773 302 4273 220 703 299 1855 305 3184 808 8476 512 18799 907 2838 768 7964 450 1177 869 7019 542 11471 512 9709 940 2994 853 8561 785 2470 980 3077 400 3192 178 2339 377 1144 333 2069 406 766 668 6266 881 10029 333 3901 170 7949 253 10778 171 4972 986 8279 633 13182 595 1314 28 3419 176 4514 753 1621 623 12252 455 224 827 7718 810 17311 720 463 653 90 445 4486 201 19624 952 1035 753 11835 674 4537 662 4847 854 3553 711 17937 678 4090 349 2921 629 10183 557 4252 935 1120 532 15122 265 12346 82 2695 781 3340 258 356 582 9613 71 8595 907 3032 906 4668 815 13979 728 3002 380 6074 518 5282 926 1270 11 115 35 4753 694 1628 616 10913 554 1224 918 5379 139 3406 181 1406 415 1133 664 5374 383 1303 881 5993 73 11198 427 9697 -1 -1
558 12874 723 59 403 938 252 1799 508 3227 872 6468 378 7910 899 7799 510 1206 216 1513 504 19835 637 1825 220 520 288 1434 974 796 739 6048 718 4648 647 1996 757 15853 6 9354 635 11204 432 3102 279 3364 790 8537 139 1097 331 5971 334 7938 404 1846 751 6999 454 2483 240 8142 640 663 299 497 380 992 249 2003 363 5328 236 5592 96 1081 114 3785 892 11475 373 6350 215 8778 700 3750 855 4384 627 1010 289 13640 434 7243 879 20338 335 14328 256 4717 770 11510 619 18464 876 1688 804 63 260 8576 478 5932 624 2389 300 376 160 5426 874 14360 381 8696 814 3051 60 1789 315 12543 719 6762 767 5954 265 457 740 25483 340 53 416 5021 261 4953 105 13352 756 13578 708 12747 193 4741 376 4741 873 8449 864 5066 259 1423 367 9952 1 7807 713 12909 646 11386 408 1628 845 14076 97 139 564 3681 864 1548 152 1813 48 3682 238 2013 17 1113 345 1514 337 6858 829 1084 464 10716 46 667 575 8361 673 4536 379 4 126 3484 -1 -1
559 6343 356 5115 870 3531 631 371 369 4588 243 7635 337 1934 342 5160 914 20978 867 9503 952 11608 249 1955 198 5039 856 669 443 1090 611 8858 871 2126 666 1856 682 10111 717 8556 741 874 499 37096 729 13524 412 1120 269 19903 362 3165 407 19877 888 2715 279 1206 89 2402 696 1306 665 537 247 3212 1 7226 778 8406 134 3435 213 6754 620 11316 512 3564 628 3241 231 2544 13 8066 679 6572 138 2711 650 3544 16 985 501 591 448 7045 110 6809 5 12655 789 1968 855 1860 315 824 370 7199 868 8120 662 19405 707 5997 618 1649 373 6361 229 6836 613 3497 897 6517 674 3432 654 10272 596 10906 299 13947 42 1873 751 3086 440 10157 923 8760 475 7744 774 1617 347 3690 270 4198 499 420 605 2045 649 3556 568 10369 220 9336 262 4053 442 3301 738 19471 523 5216 578 6700 245 1868 898 8702 246 2755 803 1320 218 1982 172 869 899 2086 366 873 231 9971 660 25202 543 3641 515 2130 543 4138 -1 -1
560 4671 99 2158 743 29733 63 2113 355 12861 849 7567 289 306 254 1593 164 11483 751 8641 768 14437 538 2663 87 4058 95 3748 165 2345 167 90 652 1379 134 11238 433 6904 698 2003 990 290 916 5319 973 879 910 856 571 7348 933 12137 851 16625 143 19940 111 8068 590 1018 45 37 605 2075 615 7776 363 2059 958 1745 40 5093 822 10576 520 3218 444 10453 363 1805 826 3059 641 10054 624 15129 6 1131 975 6982 427 6625 561 5537 253 1843 900 4404 131 1265 161 4378 39 3093 722 2557 170 1977 537 6819 318 1499 395 32 257 3280 429 10363 451 14155 364 7765 419 1493 798 830 674 4763 735 1682 309 10090 165 1043 785 10 698 1200 392 132 73 2 474 1987 714 2110 184 5316 207 6723 898 3736 523 1948 986 80 458 2367 202 112 220 6840 430 1242 920 4720 148 3334 786 8553 715 6283 425 2650 607 5150 186 557 387 5666 445 14520 689 2897 587 13643 811 4877 894 509 989 15946 291 1687 452 4512 607 3122 298 1036 554 8552 501 5260 789 2555 421 14816 250 474 670 1983 517 902 488 3498 113 7625 167 4682 13 8110 621 1426 314 4831 206 12418 247 38 658 3430 342 2901 282 3226 -1 -1
561 1528 132 4789 265 4867 758 3126 699 5280 479 6139 36 6364 506 4133 24 2314 944 4734 731 4209 21 2379 736 363 886 3357 162 5853 791 7268 521 4488 722 6184 884 13338 385 10503 154 475 492 4148 629 4366 479 7115 508 12268 776 2071 81 971 691 3206 335 3425 948 746 219 2509 654 1020 283 20570 972 5677 664 15831 776 16274 240 534 401 13855 969 5789 195 1208 399 557 710 11253 532 3668 508 1967 583 6666 945 4406 397 9533 443 16184 913 2162 101 1181 774 3330 738 10769 372 8261 30 124 641 2656 815 2977 948 3049 898 6075 987 272 986 4673 541 5820 27 9342 792 1379 348 1501 191 20384 743 7176 764 5912 809 861 51 2802 264 2975 750 8245 602 1948 273 18484 680 1040 323 6765 961 8571 207 145 43 11113 300 939 433 3432 215 3401 885 5697 29 6410 600 1806 407 14330 509 9965 635 3287 980 38520 507 7234 172 381 422 9295 23 806 168 1073 413 2010 339 4993 779 4371 212 19371 242 2752 189 2721 608 294 504 2343 567 6582 266 26 940 6511 32 3256 -1 -1
562 13724 642 5476 820 2438 178 839 975 4762 164 2064 533 6599 283 6770 637 6017 987 2440 259 11332 654 7350 806 1855 704 5385 536 4581 278 6363 407 9417 841 1476 885 5776 658 1173 46 10790 660 1059 73 396 471 1597 105 2985 469 25265 531 8396 336 1801 273 5310 760 5308 995 1062 218 8471 771 9342 584 306 473 17702 477 2453 231 992 918 8365 868 4988 499 2415 28 709 842 5178 45 12961 238 16735 450 10340 387 10411 127 3317 183 6351 866 7403 850 5245 236 376 818 5363 402 7305 671 5542 732 3771 609 16823 194 13929 45 2112 654 6202 741 1890 717 10234 766 1451 32 12536 25 2076 105 2387 804 967 507 17582 19 2114 79 1500 930 5810 870 16710 391 22059 526 5156 665 10912 750 11790 994 1294 587 7976 948 12056 802 7721 25 6139 490 6993 896 6623 313 2942 61 2049 966 4518 71 2294 456 11018 287 18292 182 7555 550 2601 909 634 91 8598 -1 -1
563 6600 179 18058 451 765 30 5746 479 3733 756 808 298 1520 802 5724 288 7316 968 11200 32 13417 766 923 202 4419 728 305 1 7354 79 7789 175 2317 785 3870 307 20 705 4478 904 11244 330 512 248 4514 327 24066 418 5966 981 14047 228 2434 415 1961 657 2344 555 6542 502 991 786 21439 476 1677 369 11333 593 1215 597 8019 368 4436 259 5763 523 307 941 10448 216 3798 789 10375 223 4085 327 315 958 6984 419 5165 824 2015 764 2993 387 534 344 665 458 6342 817 1566 512 17643 324 5240 415 3096 693 432 312 12358 748 2078 54 2828 307 1562 953 1562 858 5888 666 1809 693 173 459 1798 397 27008 12 3230 614 6822 223 10731 557 4568 913 13245 184 7706 899 97 465 353 354 34092 472 595 623 2581 319 5966 81 5420 163 4320 302 3147 17 2799 145 9136 518 12865 726 1582 469 19478 762 11138 96 1720 951 9227 601 1881 994 6892 684 6304 656 15434 757 4298 226 4027 48 6268 869 1507 343 4325 112 25 849 3720 -1 -1
564 2454 319 1484 548 10866 700 3512 271 5283 466 7316 577 7414 733 16787 250 4267 803 3332 997 8695 934 2229 690 1649 845 1758 704 2725 290 8301 931 7409 376 20353 940 2530 778 1559 142 10971 407 26774 727 6638 202 12952 59 3540 858 2004 619 5678 641 946 662 14869 203 5040 945 4360 639 1952 199 3799 637 3493 587 18761 468 343 462 2344 748 4897 866 1833 383 7898 487 3954 971 2910 762 6442 68 17631 864 1812 646 22119 15 11732 596 3389 822 7867 756 8206 608 35514 709 1550 447 5107 124 4705 364 13695 340 334 374 604 362 41016 612 870 293 2036 666 4474 509 6998 645 1748 914 9149 104 3232 933 5828 261 441 856 10877 870 1458 343 27671 183 9013 280 1454 855 1203 141 2024 297 6639 958 452 641 5462 524 7123 624 122 42 12089 549 8812 918 3416 834 13774 772 5449 -1 -1
565 11867 637 6272 528 50 793 58 353 4122 138 2259 305 10068 406 32 923 3091 198 2785 285 5590 272 1263 521 11784 35 39287 138 5585 730 4992 142 8883 782 20051 325 2287 922 7050 334 1314 163 3873 252 4138 795 4876 144 8597 201 1945 171 3067 631 1536 840 4721 179 2430 456 27607 125 4588 355 14953 917 3931 405 2229 533 1762 220 17469 924 4773 153 800 629 521 258 44 418 611 965 5055 253 1759 170 12996 6 11280 837 13270 561 797 404 5032 231 18344 146 9649 381 754 534 5781 132 8145 388 15505 110 12287 164 36716 23 13790 61 1091 591 3091 41 2523 606 2649 448 3428 294 1386 483 1924 164 3699 398 2445 821 2130 158 11091 520 1728 758 8938 449 7539 196 7708 516 889 728 6239 841 5333 375 3084 276 1559 111 3419 930 29983 719 6675 962 169 897 2851 893 5281 568 10163 306 6083 926 2958 411 8397 762 3269 431 143 805 2932 496 4400 -1 -1
566 9150 254 5539 715 213 318 104 83 15462 706 4412 186 4729 839 2203 762 8251 473 11953 17 20996 20 3298 788 2027 241 11313 494 9109 246 2930 136 4720 917 5519 507 3155 339 8369 984 2385 522 4171 151 5633 281 1235 588 10912 691 3152 359 6599 44 26642 618 7642 725 10277 294 1501 364 6196 238 236 821 1074 844 7487 18 10592 350 15084 823 701 549 27005 362 4567 416 14640 655 340 628 4157 937 10062 828 1549 634 5365 932 2282 940 4087 478 7157 636 9818 442 2782 523 738 774 86 180 12738 355 10953 860 11142 623 9193 281 5166 756 5876 789 1425 738 630 348 3313 743 435 601 28903 864 5382 288 908 964 16629 438 7147 63 35650 353 4683 699 295 339 1220 456 2912 957 10501 527 430 129 5691 704 6227 135 722 88 1852 494 4377 891 723 951 22206 378 9548 933 923 83 1022 803 1516 132 3458 525 4724 580 9527 706 1782 -1 -1
567 1141 482 2537 937 9302 592 635 909 460 691 459 70 5407 593 4364 278 3766 331 1839 94 1086 793 11373 874 791 642 12927 448 794 403 10890 298 48 363 813 539 445 836 12934 383 5734 159 730 496 4570 836 10846 994 7875 450 11359 104 25103 458 1497 861 2869 816 18220 587 2679 849 2143 910 12129 313 3289 816 242 27 11666 349 9495 897 5916 563 7587 220 9236 155 481 716 1959 997 17441 335 7753 171 10991 33 2591 12 4133 811 10786 337 1669 137 23800 398 16216 43 12803 743 14880 936 1090 417 11533 660 3418 105 15587 334 4882 311 5889 763 2127 248 2432 280 4213 275 905 904 728 498 43 947 4833 105 2508 331 654 709 1716 897 12831 243 590 893 2808 111 1777 185 678 844 7333 250 14569 970 6598 351 2156 274 2125 520 9428 346 3529 624 3886 889 6009 135 758 339 10783 517 6798 440 1668 768 3592 870 739 296 1368 356 6818 973 8926 856 3537 628 13340 887 2820 58 19457 314 3190 559 787 199 7759 270 8566 -1 -1
568 806 464 8 21 1341 541 16357 978 2153 361 5516 806 1023 107 35 358 5000 295 684 822 8680 267 2790 146 1933 263 164 516 5245 30 16533 999 6363 134 7309 439 3665 827 8544 341 609 515 517 748 1728 685 5984 220 2042 95 826 705 4287 291 2929 925 2423 756 391 736 179 145 2453 623 1915 273 4425 563 9668 495 2797 685 3260 659 10077 451 725 592 31672 724 7535 793 2668 885 7744 765 6008 340 668 550 2495 973 7248 695 11271 800 164 50 2840 616 2627 851 5836 259 910 536 5219 287 4108 865 7908 114 7379 976 12374 76 6572 251 4710 302 16967 776 3266 233 15452 393 9639 429 10083 16 6963 641 3100 165 436 833 698 857 3483 117 8142 237 3246 356 934 228 20 350 1041 882 993 816 13370 722 49 747 6230 609 2255 288 1585 617 8190 812 8827 755 2122 533 929 285 4274 878 458 306 10919 860 2257 550 10147 120 9137 344 5002 964 3170 830 1107 682 12299 789 13520 261 16029 356 2617 122 305 283 2511 582 4036 964 7839 960 1942 289 298 556 9698 158 509 358 1232 690 2887 681 170 600 2293 460 2460 250 11353 881 5882 957 8305 185 6350 863 2209 928 168 545 5681 494 4453 73 7720 -1 -1
569 7776 410 8500 506 4762 731 5382 288 11285 494 14188 852 3687 666 3201 797 1991 971 12376 467 6804 293 1290 40 6703 985 26830 407 462 338 1586 559 63 701 6267 55 5135 634 2333 509 855 338 6372 645 1489 85 3385 810 801 933 889 375 1642 532 3054 0 6650 797 659 889 7028 67 14520 512 3116 207 480 277 5831 465 8273 738 2744 511 1250 928 757 413 11276 966 6218 960 5654 838 187 797 5595 688 4231 153 4536 729 1423 718 830 886 3782 438 1930 24 6743 438 3412 996 937 51 2814 806 2397 222 3305 981 6320 765 3597 110 7287 593 895 746 18693 102 11856 428 362 143 29377 272 13273 557 405 52 434 42 6031 91 8659 178 2136 221 4469 164 3900 462 4372 374 7400 928 4490 931 18948 869 2397 280 4264 459 2446 836 15892 451 5913 340 1512 662 185 339 1279 264 2432 428 2057 194 9477 450 1323 606 1612 816 8832 915 12037 836 5220 213 3037 596 6527 660 15565 885 10341 816 614 877 1250 745 630 762 99 214 19816 67 3352 59 6483 734 15334 716 16074 884 4041 729 475 -1 -1
570 1213 762 120 31 15969 761 167 125 22847 639 17699 327 2532 518 21253 394 3591 191 13900 124 2434 736 4022 150 5333 173 2958 591 3327 71 1384 815 1229 186 3556 678 19942 950 5808 131 16179 39 3811 406 1720 820 5048 880 143 475 1366 730 8345 642 5921 207 13109 750 477 718 3196 867 7550 91 5847 101 2240 987 3865 369 159 630 8391 966 551 968 13559 708 7915 511 9626 889 5656 10 759 24 2720 825 3103 507 2473 311 13284 430 8631 66 2922 999 15110 610 6570 740 2082 810 2846 939 18523 152 8168 207 20882 442 5570 6 7884 504 18748 182 108 533 1860 906 5856 780 9403 753 8051 147 27224 324 1401 730 16317 587 1551 875 10672 864 4757 52 9789 991 9445 975 9202 536 535 963 14549 273 2664 63 2787 712 6599 985 91 686 11688 161 531 11 15166 91 3397 23 3671 815 1088 683 3829 -1 -1
571 615 938 1587 944 4272 360 3907 964 20066 587 5468 47 13817 347 32881 270 638 440 2818 721 5905 29 8510 900 5677 409 8858 10 5527 873 2016 338 8883 578 544 162 912 868 4810 183 402 466 7505 151 12809 552 12163 192 9486 554 3106 954 5692 610 211 294 1501 884 5137 474 44 799 5155 700 4988 859 7151 293 3525 505 5656 931 5332 726 15409 279 5897 5 767 500 16924 536 3672 839 9868 723 1762 329 12945 739 1037 183 2573 315 6143 679 7836 692 8447 30 6433 719 6561 744 1458 177 3170 104 3866 367 8201 805 3582 175 761 780 3500 120 3709 894 270 965 5398 599 9652 384 8403 68 3602 591 10593 777 2007 58 7434 907 17848 581 2255 361 13040 437 4511 464 919 768 1329 794 2456 529 1477 938 929 661 3376 638 3630 803 7479 648 2500 859 1618 365 2181 109 4993 989 4662 785 8117 851 17462 950 1766 75 1050 969 4477 96 4269 248 5172 533 18476 378 3998 67 2969 650 8546 308 11952 195 556 867 22046 108 3787 891 101 -1 -1
572 1390 681 909 90 12764 645 3502 40 1934 209 15432 70 10261 704 4261 757 8752 324 5233 134 3546 67 13525 288 4420 370 4218 694 8144 936 4258 78 3344 223 5887 94 5668 513 793 281 6172 564 10424 481 6546 818 4488 247 8142 156 11785 65 3157 886 3124 505 2628 146 16745 241 2282 906 1844 966 1388 306 1840 860 343 924 5027 783 14388 105 19503 801 13583 359 18104 446 4590 645 2082 404 1919 360 3481 187 6161 751 254 672 167 103 1197 459 257 286 7228 805 2571 290 483 624 3143 640 706 585 2425 929 3597 615 9580 397 3695 979 10985 579 2781 475 2813 291 1153 249 1214 743 4367 759 2804 523 5178 947 6769 729 6369 965 1575 951 2018 616 1698 416 2728 975 7894 676 2090 495 1512 761 3482 730 6374 169 4430 573 8934 255 1386 921 4387 897 7830 264 261 819 4167 824 18095 5 8870 573 291 627 2858 348 2998 755 11010 325 4358 76 6161 883 6161 638 13483 382 34686 923 9309 21 9232 222 105 714 26457 813 5496 468 188 148 11195 -1 -1
573 1412 815 4125 114 10186 872 3173 709 4421 981 6592 584 24509 65 312 313 533 668 1117 361 13691 912 6247 576 436 93 1508 793 5608 504 9277 618 18808 54 4348 692 652 130 2307 7 7859 859 2162 349 3616 14 3635 802 3599 831 12021 888 1607 617 602 165 16795 243 10369 240 8753 371 2551 236 20206 859 1581 212 7028 888 6786 889 23878 432 646 464 4229 469 453 632 792 698 2192 135 4083 534 550 566 1403 608 9644 385 1400 626 899 722 7788 326 17444 372 5874 930 23605 812 114 926 4544 277 1510 468 2890 438 615 730 11578 659 7314 336 19517 534 4136 590 3336 53 11460 898 1404 591 7324 703 20994 42 1434 498 989 417 143 261 5455 726 7220 195 7364 479 4069 308 4925 105 7068 724 5094 429 9181 588 6495 34 3700 391 2248 186 911 751 653 634 10220 370 1407 228 2644 425 2080 32 1108 867 1195 948 2073 906 3484 323 476 774 17668 265 5523 496 6547 785 7569 600 8906 569 340 889 14052 735 8998 211 5289 511 2778 -1 -1
574 3757 363 6434 2 977 683 1768 975 2484 531 6761 225 3343 482 4839 149 5437 113 2446 96 1684 280 1326 46 30537 441 24858 914 6590 448 7419 499 2793 265 594 210 1274 326 4052 857 5543 726 740 556 3388 681 3181 639 5465 847 95 338 3031 258 1614 290 4134 517 4437 98 21807 973 74 369 7113 285 5647 6 3185 109 12597 377 27515 423 83 836 684 659 22251 664 757 595 4235 268 6856 589 8387 183 2944 491 9462 549 1457 524 9067 275 12956 512 3277 46 13033 438 6070 615 3314 2 8642 167 9785 556 10369 723 3891 593 29843 944 4993 221 2154 713 2459 172 6177 749 1058 357 1282 649 2667 279 7545 504 15949 144 4158 847 8168 662 8187 312 236 754 4069 54 1360 378 17655 513 2274 8 2962 898 4432 812 2693 979 3425 64 3286 400 1573 958 241 513 18670 389 6766 357 1933 360 3636 883 2472 535 2187 808 193 650 11185 590 1456 855 4433 737 2507 509 6 946 2271 142 5390 748 5250 385 4808 234 3797 390 10732 543 2146 299 4133 -1 -1
575 8044 817 6844 679 1940 672 62 288 255 452 6039 52 3066 218 2164 869 16972 516 1158 631 4104 555 4844 224 973 576 1233 313 29768 668 2688 103 2621 400 592 330 14145 609 3218 71 6594 247 7440 228 6087 542 18171 367 3596 941 95 701 8548 36 7960 145 10517 694 117 962 14114 11 8502 312 14613 432 9092 974 9965 152 9366 539 12417 766 15606 708 2679 930 2396 866 1810 272 1400 230 1827 651 16861 612 11280 738 849 130 641 522 11047 953 2509 834 11182 457 875 307 3943 917 5147 299 4265 367 13548 7 2764 6 1202 188 878 903 1955 317 939 691 5880 693 22666 461 8908 638 1797 118 1332 448 4999 71 5503 363 1936 592 2117 819 524 14 15199 306 883 236 31 991 265 228 4942 134 2116 834 3541 513 6667 914 949 382 2192 616 5776 590 4868 834 12935 247 4344 297 1264 452 7019 822 10327 510 3071 990 2548 363 15796 823 18471 366 1142 852 18088 13 7270 829 596 727 2381 797 13055 178 4561 -1 -1
576 4206 834 4290 457 9212 109 11099 279 4837 360 3833 634 13646 170 2202 789 1225 669 10627 448 8018 1 2632 183 13621 829 7264 704 15161 238 3127 84 13979 174 907 683 4930 125 1094 560 402 643 6723 420 1128 858 11416 91 484 447 2841 100 747 619 609 46 763 986 12078 595 6095 606 741 593 11646 17 2619 911 11884 226 4701 946 7857 450 10652 94 1458 532 4352 960 10360 454 33670 926 13899 853 2546 74 70 874 15996 61 8873 492 3265 777 9785 340 12749 270 13129 722 851 557 2219 805 3630 690 1080 546 431 301 2731 280 203 108 7091 688 1919 628 6544 826 3033 987 5208 954 3750 493 14744 572 1621 635 1099 151 524 713 349 645 15554 322 2783 727 15652 419 20238 898 7278 770 14310 472 156 911 9838 133 12634 313 4005 912 5404 192 5104 352 21873 399 6619 177 7444 781 2481 815 4359 10 10939 885 1829 902 10961 788 3451 -1 -1
577 1792 55 765 628 22293 136 10133 887 1304 399 13374 536 4023 391 30145 95 3535 654 28796 621 3811 405 17040 795 19693 91 4021 548 14897 350 8164 858 6029 67 1194 974 4299 342 3528 247 436 980 7744 600 3706 276 246 614 2271 484 816 991 2787 903 2330 965 16214 950 20100 755 10515 242 776 566 24712 709 9947 968 1746 642 1393 344 30720 246 6890 107 727 407 905 111 22902 689 5850 342 4124 270 26599 423 4713 997 2476 293 2763 226 352 178 11241 4 5044 92 1634 906 909 273 857 751 67 196 249 636 4406 74 4145 794 1412 90 1266 161 11750 55 14244 569 235 743 12144 67 7328 652 10082 514 1213 282 5053 911 398 965 4765 946 9425 717 253 514 4991 124 9354 31 14579 353 5137 262 10231 358 6735 125 408 119 4930 391 490 843 486 656 5913 561 5397 471 909 986 3704 13 4523 -1 -1
578 27511 612 9221 672 8703 638 4169 244 2152 678 4676 349 14414 632 4474 830 6450 37 64 992 11210 270 1029 804 23899 924 12575 743 9655 619 12266 348 3603 913 3702 359 1215 821 13370 455 7604 469 3011 842 43 11 6812 830 1663 990 574 326 5365 359 6245 435 10070 490 5591 451 9033 389 485 835 16173 448 2174 798 2887 550 4067 684 7195 671 150 34 3748 991 6672 964 7107 933 3976 152 426 210 3347 390 716 556 3911 652 1957 461 27803 801 12454 751 3103 993 1079 444 1703 272 2960 75 5888 50 1440 22 16106 710 25978 106 5869 485 20854 106 3099 979 2969 606 14297 775 2716 530 366 177 254 353 1402 235 11942 572 324 883 1676 47 261 830 4461 630 1842 113 11096 203 2984 578 3090 66 1567 690 5824 745 1969 93 3977 57 679 484 3183 588 3316 532 2279 637 924 640 7528 971 2007 200 11593 446 12592 822 2496 161 2925 44 10688 674 16614 678 12329 125 3364 208 1700 758 3417 491 1145 291 3891 488 27 -1 -1
579 546 422 8936 758 1703 908 11688 933 8877 684 3306 573 48782 674 193 256 52 107 1631 887 16682 790 10523 357 1989 278 2403 239 4294 592 1210 652 18446 317 3160 586 21766 952 5783 96 1843 969 11364 899 8150 32 5490 738 5267 232 3946 208 6306 409 348 622 10389 69 3005 758 71 456 13296 684 14744 550 286 623 1478 599 12531 819 811 848 2220 562 31560 551 9826 668 20806 51 3477 39 1329 654 1675 859 13478 678 7361 910 1821 870 2033 655 387 344 2911 576 2765 891 1239 450 867 851 61 276 4380 750 1837 198 1633 617 7475 671 1598 737 532 514 1053 126 2774 812 9595 607 751 864 618 688 655 345 7570 788 10347 518 2261 947 1318 53 18208 30 12277 857 6276 12 49140 115 1972 473 3442 405 17894 15 1697 195 12447 199 1117 111 8556 744 2860 569 2581 895 9483 684 989 925 749 952 3186 294 2560 246 4913 877 9554 -1 -1
580 6259 814 6224 636 3212 476 20627 633 1175 406 5317 526 4232 296 972 55 953 72 995 247 40 904 13813 647 5347 465 10029 266 2782 304 987 955 295 327 3086 446 5793 224 7420 652 2004 29 13072 273 5271 192 4186 972 4498 389 13673 55 3567 584 3530 674 5263 735 4683 305 5513 309 14975 542 6173 968 7105 963 18404 869 364 972 324 46 9527 780 8470 272 6265 233 4074 754 10886 841 2782 964 8837 532 2898 397 2754 850 7053 167 3642 81 6222 860 2941 868 5333 94 6166 764 11734 922 1134 146 9661 8 27278 794 1495 997 685 568 1289 812 12991 749 1251 411 1678 490 529 508 6289 199 2365 538 526 733 8561 207 512 606 7884 728 6600 236 2338 930 756 435 9573 411 13311 994 22220 799 7728 299 11343 606 7032 579 3558 147 11387 603 7700 961 10687 687 13130 362 28 230 3979 500 13806 575 319 303 16646 559 9376 520 15630 269 5985 566 2361 344 2011 39 4565 157 1556 -1 -1
581 1653 63 5574 335 7887 328 8608 993 3301 578 22896 776 3825 553 9477 914 607 991 3570 686 17098 328 6009 81 1905 480 5068 256 10803 662 2392 745 6243 770 4528 186 8243 550 150 200 20991 541 2287 777 85 480 7229 532 642 209 1731 5 2625 212 2141 264 3562 267 584 381 2463 370 11161 382 833 671 21468 575 3781 276 15695 839 2866 818 3679 98 9926 286 11776 191 1152 112 2715 526 3327 652 2064 383 5342 924 8353 866 10524 488 3688 232 2350 760 7606 355 658 304 265 276 18416 139 1335 361 14691 492 3602 969 7191 0 7650 514 319 505 2360 510 958 659 25268 132 4038 288 2603 533 2701 135 23686 390 7347 481 4165 450 8794 489 17364 125 3893 620 3951 183 29421 134 6548 345 6361 841 4342 421 827 301 2193 560 907 427 6753 825 2781 24 5612 637 1039 599 3388 668 3776 628 785 900 534 33 2296 647 2584 931 5423 226 774 495 3426 946 157 720 1342 429 164 127 3892 774 6948 242 6905 309 2842 76 21652 -1 -1
582 5609 810 3963 832 6852 32 455 672 7106 32 3124 178 9897 355 1643 376 2667 994 11398 8 4854 870 3055 276 158 89 897 515 8858 549 9858 259 2628 216 10486 377 2805 623 4443 871 1020 259 1641 232 3100 767 2565 73 3801 446 10329 271 11300 504 504 165 6300 554 6095 526 13297 982 4865 487 5939 90 2391 451 2568 688 20661 482 5681 563 6714 580 9982 562 4512 889 4404 363 13913 574 3080 444 2183 128 1317 536 2054 254 997 825 25421 368 2415 443 6536 42 2552 918 4479 13 628 352 2464 385 5474 843 21369 397 5001 779 4048 83 1520 495 2996 690 1188 215 2762 389 18901 772 7104 890 13426 9 1474 258 2391 364 1683 31 1706 949 10445 420 4804 928 1295 888 983 558 8760 924 970 501 198 357 6595 122 621 955 5719 648 20789 769 54 648 6458 761 6038 780 12987 476 8879 508 4505 577 1011 81 4020 339 2905 561 4728 670 16110 334 1648 797 10680 887 15781 456 6172 590 1693 155 1484 694 960 151 1402 9 699 720 18605 522 3068 670 6051 998 398 730 14302 -1 -1
583 169 934 2432 214 957 419 2827 942 228 716 4373 838 5430 537 13665 672 6603 172 2171 257 18533 992 4314 322 1554 337 13654 124 7297 392 2470 511 6009 310 3886 514 2976 224 643 128 4264 303 7412 726 3661 681 4092 125 6639 862 1067 215 9787 238 5045 704 11081 684 9331 348 7419 670 7285 425 6235 415 361 660 1243 74 3224 402 9619 719 4947 629 843 465 490 239 1930 104 1769 71 8563 49 9164 473 5024 928 5679 736 5822 309 15619 539 2001 706 1003 534 3900 61 17342 543 554 253 1255 32 4254 89 6531 692 364 916 1853 114 6500 117 612 734 20538 824 2399 997 3768 574 688 645 7681 803 2336 689 1372 789 7611 361 6230 313 401 690 3273 366 25367 376 2042 843 7577 858 1753 460 5761 742 2502 992 553 830 9962 198 4774 649 15822 781 2474 439 30262 126 9737 540 3232 91 7357 23 205 838 3971 150 4749 436 4168 702 1102 528 5380 50 347 781 807 851 104 894 2903 218 5635 242 3699 34 17896 432 1672 348 393 901 2054 107 7879 645 4314 405 164 651 1378 701 1402 622 5112 418 895 190 152 687 17694 265 3702 395 691 813 6838 714 4548 -1 -1
584 5174 743 1661 761 3571 927 1345 168 2307 909 3571 583 379 477 991 27 5647 811 7285 123 10063 51 291 541 4600 779 9153 877 673 54 720 112 872 334 396 666 1506 336 137 609 5720 413 8877 58 3927 417 1852 11 3347 127 6446 218 4742 14 13658 200 2605 656 10071 679 7180 190 15852 252 7796 547 10814 119 3645 829 2788 164 16888 796 48119 22 4551 986 6882 502 1230 226 15220 728 209 259 2707 305 4923 586 6866 613 2406 135 722 290 3745 208 1564 749 10060 41 7765 269 24703 427 9957 14 23590 352 4074 453 6293 391 1955 298 3647 985 3036 409 9106 677 499 715 4421 545 9294 597 2095 219 6090 856 7718 534 1807 718 1230 85 13163 953 20337 832 9566 199 6070 694 1530 34 15720 891 8482 910 8587 959 19115 53 666 491 1295 568 6537 432 4971 101 560 252 9603 451 3302 24 588 476 1465 19 1244 462 4925 604 18564 638 693 708 6340 317 11541 723 1356 -1 -1
585 312 862 3558 444 4351 270 10142 790 2060 986 1408 686 2546 408 12613 221 3103 509 2177 174 755 950 4654 476 289 6 5419 102 409 624 6369 336 119 516 2379 507 1074 104 18056 207 7346 5 5130 860 1194 933 5773 713 10994 938 5418 951 900 787 7833 798 4477 607 1244 938 19138 47 8010 335 1073 253 12122 50 2683 5 7380 850 11564 653 7031 135 10949 165 6191 966 15936 330 6307 978 7501 299 6322 957 5166 776 7692 886 5878 208 8400 923 2540 469 4554 930 1466 425 4852 890 13701 180 2210 938 264 13 1133 865 613 16 6869 730 5487 727 2085 233 2820 827 32 459 3077 809 13838 811 1296 15 11644 464 2399 36 7396 431 578 910 6746 405 957 819 8470 300 6445 305 7141 564 13992 357 554 693 2876 343 14264 699 5661 542 12739 621 23539 115 2092 8 3545 521 14763 857 4205 849 3532 962 2365 555 9598 52 12396 456 3598 193 2046 111 2801 458 7761 498 2090 839 1646 433 3441 98 7661 11 11143 439 6981 578 2267 221 71 190 199 32 4810 868 1707 694 1335 143 2437 539 1651 990 7485 967 1676 -1 -1
586 335 770 887 265 5092 280 4498 522 1382 411 23464 3 3066 405 3231 224 13500 555 15938 771 9274 330 2170 59 331 766 3415 209 7351 6 2795 905 4526 287 4202 477 988 986 667 418 7530 362 8345 436 7943 189 20345 416 15529 151 11120 173 4124 465 2742 138 8227 536 3513 584 6645 854 4587 157 5409 337 27 607 3687 298 17948 681 1772 299 9821 54 11959 358 3848 171 1517 682 106 315 2039 835 7110 971 6235 59 34416 748 15612 954 1149 771 4549 92 2268 963 1300 306 8175 816 382 132 750 56 2075 434 3736 807 26395 809 517 351 2145 111 4477 659 1449 11 1951 100 1060 198 10081 846 5261 804 3788 789 2092 419 2456 622 5565 30 9236 692 13578 59 2662 170 2602 64 4570 462 17035 631 7047 785 4508 410 7937 903 12503 740 10991 57 18309 464 8022 526 14590 8 5442 163 786 448 3960 433 9170 748 2147 525 1336 582 990 737 3349 901 4406 443 765 993 5748 751 5611 466 1245 -1 -1
587 7187 30 3676 609 6522 830 4806 287 131 562 12157 232 513 136 3543 143 15717 273 13006 210 3413 274 13973 374 5708 679 5566 204 90 832 15470 414 792 507 4693 552 4383 370 1281 229 1625 49 2026 510 6513 665 35 812 361 638 14425 485 2802 30 4353 861 361 251 5420 289 2904 858 3397 163 3483 610 6037 440 32053 929 8363 595 7372 957 111 272 1183 874 1279 998 4489 970 3367 966 2020 196 5829 341 11522 399 6736 439 17108 905 7063 625 398 692 9392 944 6516 521 163 501 2772 290 531 853 10903 162 1844 317 3209 939 8447 963 1857 847 3926 643 18729 438 11496 46 4417 56 615 344 5630 200 9399 407 2973 268 445 84 1544 253 1661 247 13450 896 1397 496 14490 375 5835 258 2281 411 551 852 455 851 12000 543 14695 244 5863 580 5319 34 590 952 904 294 12336 163 11093 365 3103 264 10340 334 2230 275 4793 627 1271 374 5598 109 3405 622 4976 797 9445 827 10974 834 2205 117 9834 710 8917 176 2735 904 1871 230 17918 571 6770 -1 -1
588 4451 470 472 494 584 241 20090 847 20908 277 7837 457 2559 936 1406 568 6593 413 1266 81 18711 670 15748 203 1274 812 332 233 22614 706 3708 705 11032 40 499 686 7225 614 4649 443 3909 106 267 350 1561 948 16442 246 14915 452 3440 189 17926 727 1674 279 3243 695 4837 226 14146 604 4970 18 7491 753 21704 168 1008 674 1329 502 900 308 9451 992 3700 599 1407 176 1086 228 3689 608 2958 978 13860 144 5362 846 1349 408 4406 644 1302 833 1872 762 3600 430 10757 116 6613 454 2409 21 3129 350 3222 980 1286 546 11889 876 1077 383 10896 821 5161 127 2306 793 1740 962 1494 376 1017 582 32409 294 1376 948 2642 722 6840 894 3420 81 5938 818 5178 340 3309 176 6523 174 4972 781 6263 749 3147 969 7083 647 633 618 9499 503 7527 938 8075 91 3802 749 5298 865 1568 843 1193 978 1912 73 1992 467 10135 680 4798 848 578 912 5979 446 2406 877 3202 119 1595 326 2923 50 2135 548 7397 502 4962 359 2158 575 516 940 2803 216 3543 208 14756 616 1139 293 2121 894 6926 -1 -1
589 11373 526 6753 637 607 582 641 23 9557 236 18310 678 551 210 1827 325 17000 97 6367 770 4277 999 3474 384 14028 644 3474 436 5248 573 3736 108 1621 595 4271 682 4567 958 11230 147 1146 500 2145 247 9184 270 8599 913 3271 704 250 115 918 857 11126 314 16254 562 5237 471 6868 881 637 311 984 523 9875 884 4264 184 661 534 8784 113 5898 735 1453 897 11661 368 3403 160 3788 753 222 283 17410 577 2338 805 1702 921 146 295 375 487 9293 845 13579 383 5784 844 16389 249 14921 809 184 532 6990 808 4964 1 2056 301 4374 419 7271 400 846 902 1049 594 18000 871 3401 509 12670 603 7165 160 5509 505 20717 313 14142 287 25816 645 989 29 11079 760 1044 440 5099 362 777 390 1228 954 25318 390 1637 905 7542 342 8974 780 1113 239 661 178 9233 101 763 414 21021 574 14713 913 19731 516 3831 160 955 -1 -1
590 1382 572 5824 902 3413 320 16455 552 3775 528 4804 330 5323 262 31994 548 222 385 17587 201 13751 27 2552 965 109 166 3159 825 3783 890 9698 290 2132 149 1630 979 7214 762 8442 313 2168 22 4084 511 263 768 5211 161 363 270 2167 855 12931 723 1432 732 4303 152 12241 309 8756 656 6022 275 230 532 9890 357 24132 188 46 971 19614 327 6815 701 3300 110 8825 633 512 857 8540 475 13093 898 2715 100 1564 27 4732 832 6649 632 9778 147 939 632 6540 710 1270 732 10093 271 15965 125 18135 852 10675 745 441 1 5400 290 3336 331 3302 951 6360 909 512 413 3874 121 6682 511 7714 407 1522 186 1384 556 188 402 7209 693 1905 831 8789 446 1951 717 5729 307 3690 216 8393 2 7196 592 20540 653 1593 306 4296 923 2734 425 5588 975 9014 301 26082 371 6922 740 2713 642 2673 540 3803 222 3414 325 9380 363 156 502 17055 544 10753 -1 -1
591 460 21 357 183 3627 448 20489 956 12873 462 85 567 11279 729 1078 656 1185 356 5357 818 6348 751 2134 159 5032 69 6004 151 11146 526 1286 1 2866 631 1604 275 1941 839 2845 647 5538 967 4565 454 3233 920 2241 434 7218 579 1538 897 110 145 11528 865 8401 513 2672 24 8287 990 5263 639 789 991 3424 691 16128 793 4373 823 1106 936 2300 114 7227 869 8228 123 13367 823 2526 18 5114 143 4164 697 16882 237 4007 635 15659 153 241 110 331 539 955 159 3515 590 436 790 12903 296 7053 72 10051 405 1319 922 3550 167 16286 61 21091 106 1622 559 1110 556 7858 173 6438 218 18052 773 2735 667 455 618 1720 863 1680 533 10471 778 6291 455 20075 452 1287 318 106 228 16956 957 3310 882 3805 476 14354 321 2066 449 592 218 5334 890 18545 454 3709 969 12944 30 1387 44 10753 639 3522 128 6171 867 7303 310 6613 137 2693 707 722 422 4997 781 2759 779 565 827 7342 426 10070 472 11969 144 4031 704 5819 48 2185 608 4265 986 3155 -1 -1
592 5924 162 6659 166 2174 741 6715 943 7732 483 383 193 4930 436 8768 663 9492 650 11202 191 6336 82 5894 33 9706 540 9652 112 27233 113 6042 399 4799 974 2995 55 4040 656 8854 567 9529 175 3985 632 7081 18 3634 267 20966 528 1561 741 8140 940 1261 185 10486 913 8909 503 958 701 14397 794 4712 945 2302 499 56 522 879 978 4463 511 1538 529 7188 822 420 664 5512 270 3326 208 436 109 1673 984 1610 344 7287 723 2066 572 2998 259 7896 95 76 467 5873 399 5125 73 4049 526 10476 884 216 54 341 301 237 27 7707 463 14147 400 11330 403 5672 506 20588 191 15258 686 3701 766 964 995 23780 22 850 846 8717 346 7599 777 221 601 28033 628 3336 765 6367 123 7367 89 1614 537 13912 333 14741 68 1983 588 790 515 25621 833 3350 438 14435 4 21395 162 10043 179 3165 605 1569 -1 -1
593 2871 822 3028 531 1794 436 9181 32 1507 158 944 168 2345 882 13736 996 11457 601 114 750 9042 454 1095 899 21 569 9711 363 5241 721 8540 199 4689 309 1587 526 18173 307 1680 548 1321 861 6843 267 12874 786 2118 501 5491 556 3074 672 7411 157 10074 515 5624 353 4463 921 21728 728 16227 907 1815 326 3737 864 878 97 1476 732 2741 356 13599 946 2617 604 1512 238 6592 522 663 745 10467 381 1139 729 30616 810 2905 871 10262 739 756 546 7205 300 7255 876 609 204 5789 451 2440 855 409 151 9275 63 888 310 10864 960 36313 922 2578 232 5532 23 10791 846 1077 626 2041 414 16705 0 1488 846 823 250 2713 481 5171 287 5929 150 4179 672 8162 337 7257 726 974 328 17372 739 3798 729 13051 852 295 533 10202 481 8629 927 19129 29 8711 877 7117 498 433 468 3783 822 3490 205 1009 733 723 111 2175 159 2109 558 291 597 346 470 4563 295 5565 92 5864 210 9766 808 16930 -1 -1
594 2918 450 377 606 33539 770 9501 523 50108 47 15191 32 12187 409 11767 312 4408 644 989 198 18596 597 12987 450 18 447 8596 782 12257 941 16929 249 3457 744 4640 110 1372 411 1526 670 12977 91 2094 793 1343 497 9250 690 442 781 1635 600 3644 637 6079 836 2877 760 3932 930 1404 227 2635 301 12290 387 1422 917 1740 968 9887 759 8353 274 8303 418 822 933 516 775 7711 774 7833 689 2047 455 2155 935 3797 820 3545 572 8910 464 1693 894 8367 255 1106 844 9982 195 4525 272 5198 102 1141 582 4828 192 6947 54 903 640 2147 377 21833 1 6435 406 671 939 15330 729 1250 360 6659 725 5260 620 787 164 3710 767 2362 932 4176 590 168 97 27 426 10292 602 22151 905 2342 129 1714 177 1131 319 1617 836 4699 532 15708 152 2171 552 3502 630 413 620 26182 514 2334 767 6184 146 1913 817 1005 519 2711 973 1605 930 4785 425 4577 691 4156 314 1265 957 10422 237 1022 489 1052 -1 -1
595 4030 76 312 828 802 586 15396 952 1395 216 1645 550 12148 102 1589 318 3688 534 2321 769 13267 398 8617 551 13182 590 8809 881 1223 888 1447 675 11365 385 10143 850 13680 643 7105 13 1862 272 1910 602 6644 86 2833 725 193 466 10163 17 229 348 6594 24 464 120 10810 712 2622 354 12899 444 14197 839 4834 311 6750 512 2350 764 467 665 2181 111 13857 534 26622 492 8110 118 8743 325 10824 667 5012 694 4135 753 4094 782 5800 452 9489 664 14911 693 10489 765 5944 382 11566 389 5729 846 21276 861 16027 11 4751 141 12283 948 2713 605 1490 113 1002 906 6364 837 5212 209 5361 283 6841 503 2268 528 7904 795 1420 91 6119 335 4846 549 8937 596 3213 863 16714 565 2967 452 787 157 4110 71 15824 554 7925 504 4601 254 6494 688 2848 724 4347 115 3712 544 10941 704 4319 799 8283 284 4269 492 7913 944 9815 -1 -1
596 733 637 3811 691 3837 304 1260 136 3560 152 13393 895 1858 843 1726 500 121 628 8129 430 9114 675 2117 117 3296 125 2692 56 1583 332 6887 666 3078 529 8179 528 16978 267 896 734 783 215 5919 174 6875 366 5602 731 7172 847 13126 503 2207 529 2998 676 7910 495 3370 890 16740 829 1023 753 876 591 17 607 11574 931 7102 471 532 158 4292 264 12924 518 1353 231 2343 482 2451 957 13705 583 621 690 447 983 2818 758 7215 929 183 727 21226 662 2669 868 51 16 3222 407 15836 532 1533 506 3956 723 5204 446 2975 207 8413 938 612 976 6442 840 4450 752 26571 730 4484 438 10528 934 19245 622 11072 760 3490 689 472 151 7272 745 752 197 4169 667 3234 950 6354 757 2127 611 12126 818 6426 213 3154 441 4481 946 6977 185 1039 338 527 122 246 366 2134 436 38442 838 2312 11 5259 931 8988 606 30978 299 1717 497 8278 530 4022 12 10406 200 712 876 2547 478 4273 434 1728 638 5830 532 8689 486 4769 155 6762 909 494 393 4289 -1 -1
597 1951 951 2046 362 832 810 763 300 974 563 5549 360 1155 856 24727 985 4667 846 16272 589 1163 405 19231 244 1290 983 39736 829 2742 734 8774 237 7698 124 3734 574 864 731 9760 148 15084 538 455 15 567 2 15612 239 4175 353 2017 818 5252 325 6232 947 7199 556 23303 365 3820 433 4331 311 5636 254 3286 219 5846 217 3079 439 791 353 2118 457 1792 847 15390 318 10689 288 21335 257 9826 535 420 200 7062 472 1941 300 134 744 2455 918 5572 96 12263 75 2903 497 16559 964 1057 672 15895 669 1383 80 7517 813 3813 99 3417 545 2559 890 992 964 2389 495 7953 486 25317 428 5400 49 9581 292 3075 753 5363 788 3423 342 7088 593 1648 469 6922 827 6045 622 7092 60 5963 627 8075 266 516 585 26548 791 4985 849 16032 538 1481 472 1079 333 1631 73 4703 581 4257 716 4470 932 11319 541 3256 496 1608 942 4399 -1 -1
598 2862 217 8779 432 15431 638 2049 376 4472 46 7734 351 8019 128 200 328 7484 341 8865 271 6800 911 3200 741 6245 430 4598 76 284 677 6707 211 6532 296 868 464 27073 380 11141 609 17288 666 4 36 4573 950 15268 789 3508 147 23312 895 223 493 3995 379 8884 738 19039 568 9800 119 5027 849 7029 690 2178 55 1460 894 1480 801 9840 698 10751 423 6258 974 9548 649 1470 205 5168 775 2264 592 5968 542 3461 326 3104 178 743 355 515 612 3459 924 13086 698 4041 46 8202 69 13500 976 3688 39 3012 657 1117 482 5885 88 1003 855 2494 772 6724 794 98 635 426 503 2545 887 2995 17 9403 215 9593 789 5789 124 1919 764 2964 905 1661 765 4011 109 765 594 1480 735 1129 359 17493 394 3387 392 3226 496 2532 43 8108 642 673 205 19812 344 8400 944 3577 870 2303 793 7081 760 1781 602 3276 873 1252 794 1289 517 3574 234 2571 256 12371 581 202 106 1907 37 15658 50 4327 44 5300 127 21937 342 276 20 14505 -1 -1
599 1694 486 2211 510 2521 295 4063 689 15302 991 11964 120 8348 606 8192 174 7938 128 9514 246 3942 964 522 656 9814 758 8174 803 20661 588 781 722 3336 922 6388 431 252 579 4889 342 1411 374 1710 468 6573 372 1771 45 9978 245 4330 246 4206 180 6882 963 3387 933 7336 176 3320 987 4813 40 15627 724 708 645 479 580 4219 563 5227 518 6056 44 18962 147 2535 526 6733 487 10023 720 797 692 15646 624 15105 742 4974 960 1947 711 2134 308 246 350 2198 190 5141 820 9912 955 4124 298 1004 192 890 618 1224 297 2372 779 1527 932 2345 102 8718 958 8647 432 1223 726 358 593 5514 113 1748 816 3362 909 7880 149 773 756 11366 616 5641 430 9970 191 18565 581 2252 378 13044 663 2006 730 6559 203 13416 833 5377 420 19612 531 9673 560 6626 646 3256 480 794 199 2543 866 5963 735 10649 530 15292 739 2305 289 1131 954 4539 803 7340 427 4777 948 1612 576 6344 658 4167 793 6085 477 3807 188 288 429 8497 527 2293 268 7890 781 3129 224 3662 -1 -1
600 9536 861 9298 465 10749 505 10113 864 1042 858 1550 58 15087 236 5679 352 5706 533 21577 9 1800 559 8839 238 10930 303 11851 32 1169 689 6595 754 13582 749 4029 898 17737 240 4036 881 16095 389 196 357 3889 492 206 140 10259 653 3409 125 2825 885 3459 527 2514 975 5310 876 13666 384 2917 501 264 296 6755 108 4035 116 7631 33 4198 129 11661 580 411 693 12460 579 8326 916 3658 906 17985 700 13787 685 3406 333 8074 522 20014 711 6632 623 19553 184 166 812 1171 582 121 422 15189 742 1728 523 944 970 1038 229 1958 631 5390 252 13428 104 11945 273 12706 409 16825 573 9056 953 9281 56 1590 474 6457 9 13223 925 5271 4 1817 278 987 437 9747 675 5412 759 8110 70 2206 585 2107 128 4427 748 4465 402 22540 560 22255 798 3461 -1 -1
601 11356 0 10206 39 14386 284 798 662 314 810 7062 704 2065 374 8973 3 2307 420 11952 664 45 823 7477 148 8483 335 4288 618 3454 504 2141 464 5551 143 1770 431 2320 642 5772 323 7597 720 10623 679 5241 787 11597 984 3660 436 576 552 7589 557 3614 43 3362 756 6271 712 2989 684 23386 818 1102 261 8465 864 2259 48 2040 289 4167 653 8073 412 53 699 5504 934 12528 915 10752 585 1976 484 2025 469 995 216 10230 275 7855 518 1659 627 1168 728 4973 538 3289 516 4324 116 1913 103 4742 198 4453 105 7043 449 4728 195 186 500 245 655 2610 957 356 724 18015 687 12275 691 1770 362 2412 883 424 541 4263 7 9488 339 6198 674 3864 486 552 14 18707 672 3616 846 2154 889 7249 512 4199 819 12190 519 3392 778 2579 366 3888 115 6697 540 1807 88 4699 650 1601 568 4501 268 5004 67 9247 477 5507 299 1889 763 10434 705 17712 911 1191 723 7047 138 7793 26 7945 579 7107 154 11388 347 1115 595 5783 377 6098 884 2405 117 1947 348 488 531 3181 451 3652 851 3130 308 2877 418 1968 881 11885 351 8213 142 792 -1 -1
602 3464 771 276 957 2308 157 20080 272 13377 575 711 492 506 138 505 752 9189 749 6299 441 4760 812 1160 801 1750 715 5151 544 3143 485 1808 968 14988 352 3057 299 8231 623 20405 145 1311 693 21532 6 14019 880 7282 563 940 837 3897 427 4102 686 12782 418 24533 471 2686 77 4012 812 12227 155 4527 234 3423 565 6316 189 5639 938 11100 951 11746 386 1765 764 3358 386 2535 311 2109 507 1362 239 12745 658 4459 362 3173 973 8041 222 3399 262 10553 406 2743 744 1116 682 19335 744 2198 598 17196 688 8420 822 5702 11 209 39 10723 40 6414 923 3708 875 378 541 13298 827 4322 877 2118 515 8541 854 23 781 3301 726 1700 322 1996 80 1558 963 160 837 5101 660 5627 134 11503 100 9845 246 195 310 5667 100 2008 909 2753 162 10968 718 15236 34 435 773 1964 494 806 75 1690 515 4222 417 2693 137 4983 410 5122 712 6769 174 19841 10 965 37 3981 808 18287 50 15341 570 1576 -1 -1
603 422 977 11463 399 17981 611 808 425 4602 863 10107 34 4970 657 15630 29 2180 874 8662 628 11319 170 4182 430 2540 343 13087 206 3466 744 3510 167 154 974 1067 626 9273 576 17442 63 15440 142 2314 463 5591 245 519 774 19005 641 2753 476 496 718 401 752 12907 663 5025 567 468 660 8571 708 9055 719 6470 790 25257 284 3578 363 9779 986 2820 495 1698 706 3445 219 2468 511 11772 309 2326 30 8227 658 5696 796 7776 209 1454 743 24126 213 3722 472 5187 824 3317 289 4931 307 988 242 4660 470 6945 22 3814 704 1191 629 11161 93 4105 916 2143 75 12579 783 11691 358 702 721 11752 806 2809 235 1957 247 777 765 765 104 12608 575 17980 60 2436 462 764 307 864 176 2042 938 11450 40 10746 392 4089 438 12312 575 27216 675 3997 870 4795 963 8275 900 10083 730 3052 558 16386 908 4508 289 310 381 7996 -1 -1
604 16069 456 1015 215 9644 204 2034 782 20118 333 23693 715 4346 695 2452 555 5527 986 808 146 3083 20 1691 19 13984 507 2201 728 1697 597 2461 725 6335 126 2006 481 3790 193 62 355 6587 230 6167 12 52412 507 4303 171 10282 509 1347 711 2576 767 536 899 6789 132 4903 302 3381 184 1252 323 1516 203 30445 898 2667 207 2128 81 3857 799 326 751 5342 382 16932 355 11414 635 21157 387 7566 626 1513 611 9170 350 1411 598 1557 719 18432 827 5358 712 2418 328 15064 410 13487 478 10878 292 9301 756 8388 767 2008 958 5745 654 6893 840 1046 666 9222 312 547 768 1584 234 8342 907 7088 222 12852 108 4250 122 2367 203 3686 419 3533 163 9465 751 14 22 1254 353 1271 124 798 579 15208 64 5026 281 7965 688 5221 825 8667 192 16200 569 1294 177 7593 848 6679 194 3766 667 6410 708 4877 972 4705 -1 -1
605 7970 53 2149 950 3885 842 1040 421 3578 593 1352 822 2067 927 17106 294 1701 949 6170 862 2010 775 2882 246 762 284 7316 199 16147 987 1933 799 17036 261 10486 685 1778 726 104 401 3374 940 4990 677 9840 692 216 943 507 395 6995 925 2076 263 6380 183 1200 308 4091 318 15398 63 1784 908 6226 802 2375 183 588 156 12594 118 4198 21 3090 916 1599 417 28622 444 98 866 7478 359 570 719 7844 836 11665 201 4246 388 8227 223 3700 521 8211 779 2699 967 3575 348 384 928 955 200 5169 756 1709 846 699 522 986 652 1403 445 3454 565 1673 394 10690 718 7798 19 16404 721 4213 907 4583 431 2711 50 5457 501 5498 696 1113 448 12640 625 152 766 5165 431 973 848 20156 331 105 827 3981 51 5789 768 2801 611 3063 245 9999 729 1172 317 7336 936 5704 294 1839 758 5570 322 1781 178 6202 627 74 150 1134 599 5347 397 118 981 7155 111 831 191 10093 418 13965 449 462 286 1012 327 2255 97 4641 43 13511 892 9093 616 5978 858 8524 114 5077 475 4771 515 6695 912 23050 190 880 981 2459 673 1316 826 1356 66 504 469 703 210 5316 820 1004 195 8750 42 1854 -1 -1
606 3299 296 23628 910 18981 19 4473 34 2482 475 9826 395 4560 666 23647 20 2726 99 4863 120 5978 552 748 225 9980 162 8252 617 3958 165 7729 567 13207 676 26503 614 5970 383 3672 342 2146 629 7287 242 11460 317 273 3 27630 300 1731 983 8216 797 3193 730 10201 176 6510 540 1634 685 1822 336 2027 62 5036 881 1926 966 9808 625 34790 708 5696 832 2037 963 1301 722 28556 900 1958 526 4475 658 1616 34 654 100 1717 882 7443 341 2857 579 6229 714 5010 437 318 722 2220 746 11006 686 1386 103 771 71 2329 745 615 673 5948 473 16493 236 13738 333 5506 595 2896 896 2313 709 24229 600 5270 471 21082 89 652 2 2399 51 42385 435 15295 135 14652 555 1337 787 8437 959 431 497 1621 13 1843 395 3777 673 523 371 411 -1 -1
607 4802 551 11309 323 5940 883 10209 358 7971 351 1102 878 275 868 2875 682 2272 655 6176 123 1337 370 4660 753 2100 858 2723 786 23044 815 5650 40 1092 216 1208 472 2706 40 3668 761 2480 636 15631 825 2259 225 3771 218 119 891 142 687 11252 636 74 814 3580 549 561 39 2484 422 801 665 7182 355 3090 267 9895 938 17747 421 619 858 901 498 3516 355 2996 745 4229 623 5392 588 1372 522 11626 219 10583 412 8053 729 4519 216 9625 98 14620 681 5894 570 3091 641 733 955 17748 898 4371 931 374 149 8990 492 5280 471 5181 268 3735 994 7876 985 92 138 2771 423 12436 122 3134 502 9102 872 1 971 1819 652 13648 107 4913 590 543 641 7088 651 2801 606 1646 815 602 215 720 286 285 777 3594 376 984 947 1044 732 21267 767 4477 312 5171 469 7818 426 3562 187 9514 556 5858 295 15153 185 11375 445 6518 888 3480 454 1515 772 1861 758 10016 600 5049 45 7993 961 3295 336 909 813 3271 855 467 216 1559 717 434 863 18916 482 437 489 6677 358 3626 772 281 617 6435 984 2182 582 15908 341 5160 223 4809 276 800 195 2193 270 2043 468 8565 -1 -1
608 4089 768 17007 454 12615 230 3204 589 200 234 8616 426 27056 134 4548 772 4074 707 3696 853 7920 238 4329 115 3654 72 6134 268 3747 877 23263 336 1754 984 7597 230 5593 206 3432 432 18685 927 6362 772 8160 409 3579 717 3887 543 7028 815 23133 750 3867 672 5931 437 6064 933 20018 488 431 321 1471 299 5822 947 3198 591 105 598 1168 25 7034 927 1842 179 20907 175 2887 281 568 491 644 93 6662 424 6870 486 9964 842 9544 990 3915 987 6242 30 668 505 898 786 2153 167 17249 572 750 867 2373 236 8340 983 201 327 31043 371 18831 638 3200 762 16989 926 4821 848 894 62 4733 333 12723 401 984 885 11321 16 5148 790 5076 602 6406 711 1981 918 4680 485 435 77 14397 832 5112 626 26775 346 13030 126 5608 893 2907 7 15059 207 6169 -1 -1
609 7084 427 17452 431 3434 649 1376 589 7572 230 16201 189 4861 887 551 891 1347 489 1605 447 12685 624 12111 416 11917 189 2446 210 13466 122 1210 504 11669 733 814 224 11935 653 1990 888 10425 859 11525 547 4802 84 8462 270 841 995 8897 764 2755 310 2504 715 4168 38 12883 713 1251 250 626 58 8007 177 1147 916 5822 854 16599 274 7368 260 5942 426 8080 466 3655 221 6272 130 30145 465 19192 556 21382 139 1506 331 1480 424 3044 789 4122 611 9345 69 3604 168 14114 814 2879 255 6007 749 5523 930 952 300 9311 320 4163 929 1422 590 6522 7 5999 264 1259 427 559 387 2739 127 16580 181 5584 88 26231 896 12327 98 2217 926 220 439 1833 942 15630 906 6678 498 8584 641 5158 314 6298 407 18268 294 3999 265 17978 357 5406 442 1821 148 1780 934 10196 510 49 528 3641 -1 -1
610 1942 135 16964 989 6751 420 4738 482 9826 952 6123 60 583 756 13122 895 6373 158 2038 126 6084 244 468 946 513 156 3138 355 4530 851 2301 812 2333 838 1348 447 8868 323 12736 28 2746 363 589 45 15571 591 1686 325 138 486 5816 980 6581 868 3672 741 24346 792 694 446 3462 976 2616 697 3563 53 4622 577 4238 478 7720 567 8513 323 479 930 296 545 5044 614 5312 330 6165 6 7219 266 2296 80 7835 647 4375 82 4363 441 13581 195 15224 326 2645 208 1963 303 4751 637 3651 937 3771 285 2326 422 9675 564 388 603 8815 555 1586 936 271 661 4148 705 1533 241 29149 754 47983 126 1324 248 2568 382 2283 404 12946 383 3446 442 15767 450 3492 30 3747 53 2735 322 5125 276 758 456 20558 402 2629 181 7905 39 10460 726 3651 71 6530 75 3215 935 6199 175 381 170 2289 811 5819 813 9099 0 4004 802 2160 821 638 155 5616 425 13353 71 6726 475 8925 262 3095 322 5838 148 1811 265 12086 -1 -1
611 7445 203 5776 692 10150 816 701 166 1326 385 14187 897 424 328 9537 926 9158 60 4972 773 543 943 1721 585 1689 146 2730 393 1391 15 1872 866 14863 657 3655 859 4261 173 14607 900 22588 398 3303 323 9748 693 2574 463 6588 466 6099 10 233 294 166 74 812 720 2103 205 13533 334 936 217 6975 530 1918 948 426 634 442 866 3996 999 2119 180 8889 181 14527 798 7750 963 660 878 1839 169 278 448 2875 536 187 348 3828 504 1720 704 22138 890 3613 996 4841 416 4861 43 9929 253 11910 749 440 587 180 513 9087 313 6930 245 5421 195 7769 314 8570 788 16653 511 15964 351 13790 827 8481 502 324 389 10960 73 8386 139 366 475 5412 813 3787 388 3904 234 780 429 5371 962 5511 392 3830 657 12389 516 10272 625 8586 364 7331 616 3983 116 1551 100 3620 575 9225 360 81 998 6316 150 2418 37 2502 941 3184 344 5053 301 1117 284 4786 601 2393 134 21772 179 402 876 1264 198 4267 54 1079 829 11963 757 1736 520 1169 559 936 221 1651 926 7387 682 3791 190 7068 612 8738 971 2518 -1 -1
612 5866 464 3752 816 942 318 4345 123 6981 812 84 604 4020 708 21279 540 5915 253 618 208 9893 996 3764 70 3637 228 1196 547 1304 834 30614 361 4914 207 11949 568 2620 29 317 860 21434 314 4958 326 2604 722 7793 732 10994 859 210 533 4316 134 9160 614 6388 225 730 883 9568 292 21628 568 11655 769 8760 728 1395 276 209 669 3639 791 65 733 5012 195 9783 122 5298 478 7000 40 2209 620 13439 830 8089 16 3948 678 2791 27 2769 593 5940 776 1825 656 10662 128 1965 962 1893 903 9468 532 12851 294 1546 16 6591 741 2308 317 5346 306 170 141 1353 474 557 761 1538 808 351 280 3694 968 12461 556 5104 151 2918 564 1046 666 9509 978 1230 452 8545 716 2444 941 12310 854 6682 543 1990 999 7811 348 7817 184 13045 869 17489 253 16633 428 1579 683 1214 856 9227 278 10661 661 2406 981 7256 478 9624 782 5025 90 1264 939 20036 339 4027 82 21330 -1 -1
613 33577 156 2588 904 4027 791 4102 626 5837 692 1672 516 1240 64 2050 158 244 197 10036 759 14768 168 6712 631 1520 368 239 278 7948 395 945 251 2952 451 6956 757 651 887 3560 988 598 321 4702 507 2027 839 8171 438 2194 581 4020 758 3130 435 7050 674 5850 282 1801 584 778 72 1794 107 1438 159 4835 781 10683 671 10257 502 12617 534 1989 961 536 715 1337 889 6541 741 980 959 2265 373 4014 825 135 869 289 22 6472 745 4230 596 6043 952 4253 987 364 435 1001 841 1391 595 16849 664 9315 247 1537 551 3642 412 4703 655 16403 788 699 990 3615 318 1845 928 4155 730 3599 846 1523 121 2526 836 5537 427 8963 697 8244 619 9739 852 4776 278 1130 478 4578 926 1767 502 18846 725 22378 50 5952 611 10599 961 1335 52 6363 338 1490 527 6355 139 2943 569 9250 794 618 385 6083 409 3962 713 1673 813 13151 35 559 178 2916 713 11391 104 648 722 2314 546 1743 375 18880 19 10144 859 8592 865 9279 501 1470 856 2942 335 28751 418 662 132 5264 792 494 774 3729 164 4294 9 2216 90 7029 934 242 676 492 833 11036 462 2342 -1 -1
614 168 583 2180 449 2594 14 2851 525 11681 538 1026 30 4915 66 6921 224 496 794 5919 600 6371 549 6976 136 405 146 3247 835 414 997 6568 754 5609 798 535 334 5511 613 9826 789 8703 809 34936 343 318 198 2535 899 14163 847 10637 90 1195 362 8443 372 1332 387 78 888 1848 201 1618 700 19375 296 18791 832 514 6 1301 924 9324 324 4330 550 2735 579 7984 995 4514 116 715 491 678 500 5255 728 16976 119 22306 173 18389 183 3981 40 5498 590 6487 392 445 376 15089 528 7015 744 8174 297 4578 353 9124 665 6051 944 85 625 4117 214 1527 529 8422 892 2673 20 2079 542 9087 447 19969 249 4177 918 4636 285 1215 86 2557 271 12657 829 5479 477 3408 100 7577 453 11378 419 2044 90 903 599 6802 909 1321 495 1567 17 4187 598 6229 227 7909 479 12285 317 572 316 11194 549 6201 230 3124 469 2819 648 1667 596 1247 912 417 169 1407 510 9284 302 4508 807 1932 651 3952 31 3486 147 4270 571 3337 916 7237 203 2764 41 8750 35 7275 -1 -1
615 21193 4 10912 322 7911 426 5712 329 14961 491 21892 814 8717 869 580 626 200 709 8724 342 8541 152 827 574 366 687 4078 899 6911 325 9831 251 8855 748 500 729 7080 282 1589 175 63 714 463 977 7053 753 9615 264 3020 447 2887 694 3765 878 6898 622 10699 71 1076 45 215 75 5479 496 266 859 5010 191 14913 331 3014 140 18370 839 1044 590 10187 591 1828 124 2211 472 215 899 1316 917 170 58 2200 331 3810 8 2600 659 2770 339 1812 304 941 579 773 524 4872 347 2150 821 2224 784 12037 918 7472 808 6280 897 8235 183 4208 620 162 498 6654 574 2290 270 3598 979 26390 588 12507 79 7092 256 4554 489 9456 977 920 790 2869 889 2675 658 7526 779 7076 148 2335 537 276 483 5261 232 1020 591 2094 502 5382 174 12235 628 8265 493 3512 288 8479 357 113 830 307 544 2662 689 969 983 15933 339 3691 477 1020 946 8082 661 6113 325 25085 474 1706 845 3588 581 1823 234 7540 284 10270 480 4942 419 3044 195 7927 946 520 60 29705 229 149 -1 -1
616 501 26 2353 62 27 745 9975 558 3410 410 10686 544 6794 19 3834 859 4237 739 4534 419 506 484 6605 496 7791 702 11845 816 4624 894 1730 683 6407 629 15751 131 4758 414 5035 832 9755 412 3104 542 560 32 2386 896 13028 210 4347 477 8139 632 726 903 13144 443 2879 285 6030 126 1199 116 1438 662 669 292 3855 454 5709 360 8480 362 2609 452 10960 534 980 103 5440 497 3052 289 2538 69 2462 285 4523 404 3073 246 8981 463 3084 881 3381 97 276 557 6199 765 14583 365 10312 22 2581 799 5838 659 14854 304 1334 277 514 563 2211 794 892 20 3130 422 7311 983 19785 583 2369 973 5069 560 295 946 10580 129 2100 722 1178 270 8964 16 849 806 10260 728 3713 946 5456 538 2855 551 21267 854 1717 185 2053 754 1858 821 106 150 1829 135 34113 417 5 620 537 577 1613 23 21682 185 10645 13 511 506 1081 967 2044 795 4492 916 560 466 3957 91 1973 64 6785 37 572 390 1175 422 193 677 5608 482 6123 353 2490 127 362 174 1513 141 273 453 3514 237 7356 648 15937 358 2025 622 2259 428 900 173 2347 221 708 932 5839 482 5091 409 1276 53 7566 334 15905 -1 -1
617 4382 501 3858 46 4452 225 7416 539 2181 482 3264 245 2385 220 18319 927 817 849 1118 744 1572 868 16839 119 1311 705 3220 261 244 661 6971 923 15790 270 5018 603 385 755 2958 856 1505 483 22238 16 151 141 803 198 968 749 6294 147 3087 766 25645 168 13043 178 3205 352 8046 100 1199 843 20223 629 14585 408 6472 169 15045 988 1150 676 27232 427 7277 327 10417 717 2137 307 7704 253 853 286 16175 956 4758 466 4387 850 13400 573 5202 731 665 792 7380 62 9399 368 2521 919 3742 824 92 565 5478 48 384 456 533 192 1913 778 145 741 6108 195 476 814 5670 230 1286 395 7991 830 6486 424 6742 970 4775 165 12485 496 2276 737 11816 598 3234 583 21859 925 1630 469 6538 851 3094 273 13008 593 3400 402 4090 46 6662 476 661 687 1915 329 4176 786 312 489 2417 652 10806 75 12234 605 4697 539 687 799 4666 18 4107 551 6159 968 387 401 7089 695 31347 756 235 -1 -1
618 9699 404 13493 452 1946 475 24172 715 10697 772 67 702 1209 814 3405 524 20370 636 7770 835 7290 371 673 625 19127 783 9001 247 294 311 25902 306 2754 373 6155 845 11617 794 1085 776 369 995 705 132 20628 818 1522 345 3703 139 1452 745 11433 393 6068 627 10935 397 622 187 6913 472 16509 844 445 247 4063 505 21105 302 6592 819 1035 904 4963 662 1326 722 4704 355 2732 186 9012 428 1185 363 6863 860 6231 139 10384 881 6591 366 15572 690 5851 845 3747 821 7091 471 3668 751 4562 438 9489 266 335 55 308 776 8788 894 3605 107 3292 204 12484 446 8057 958 7330 415 430 729 687 153 5454 290 6593 106 9092 678 716 937 11605 277 17231 87 1104 435 7477 58 17842 591 13784 661 986 580 9238 992 639 612 5545 733 3753 324 6832 519 335 553 190 382 12314 565 6257 985 283 534 10724 395 6678 145 4549 461 160 -1 -1
619 13758 428 2656 792 8742 67 3830 49 21257 107 5306 986 7791 884 1740 960 4642 626 6618 670 2512 637 27456 142 2809 776 432 199 6970 734 1696 522 11058 843 7795 909 1833 910 4203 14 5818 536 506 975 2090 856 10539 812 3718 22 144 849 2902 157 5238 308 4123 119 11306 666 4266 886 486 614 2248 945 5814 467 609 545 5213 871 829 134 1506 851 2329 550 10289 950 499 744 6595 880 4415 66 8405 91 8442 264 4440 413 14463 207 3 231 9791 103 5153 977 2208 490 17355 430 5442 644 8626 859 7538 560 5256 428 1500 10 253 145 11033 701 185 632 7507 445 3065 400 3739 401 4060 478 1855 19 8289 406 757 172 13655 367 3081 729 23661 976 7270 674 263 795 977 840 13829 194 4292 128 3158 493 468 707 5373 769 126 104 4805 130 8043 756 8615 310 33 554 8163 20 4797 711 18722 781 6118 370 30532 619 3054 637 9786 712 573 914 2165 78 13181 98 2291 45 811 103 6741 92 12972 302 3233 910 4650 -1 -1
620 1355 155 1707 280 3261 811 282 177 1768 184 1446 717 19593 939 4037 808 932 130 13634 337 10784 467 6358 586 157 428 7127 329 8689 822 1659 132 56 166 9949 350 4653 610 555 525 3446 247 2796 209 7554 538 799 25 2677 526 5124 392 14947 113 3162 647 1179 300 1011 156 279 840 2083 188 1118 999 79 8 3134 296 712 793 3965 240 1894 319 6501 130 2420 976 630 823 8108 844 15535 308 4488 44 202 862 22032 816 467 441 29145 155 13787 566 2672 840 17962 169 5595 891 11274 198 125 103 4809 220 86 650 12616 197 6655 349 4048 147 6102 378 173 92 192 327 1351 94 677 601 2965 403 4806 122 3946 932 14177 796 12308 768 5113 845 954 513 14009 875 2497 662 2709 573 3499 952 1928 467 750 639 4321 827 6525 658 4227 875 8265 431 910 443 7677 691 7833 715 1520 233 10259 175 3549 668 27777 800 12379 920 2431 927 5978 159 7417 663 11295 531 1614 94 1614 871 610 836 10245 928 10112 257 12166 827 10815 726 9438 988 10805 737 5840 -1 -1
621 12129 293 8060 326 1467 758 4092 190 11061 370 5383 478 5622 990 14298 206 384 744 6754 95 7244 9 133 333 2661 345 3096 23 11488 329 3943 609 1029 841 709 910 12787 364 83 214 1306 53 2484 252 3305 706 736 947 16897 122 3219 256 8597 590 9101 380 9855 922 9117 150 102 769 929 806 17106 643 4404 173 3001 503 13449 839 13078 261 29255 408 5911 808 1058 82 9895 255 7433 137 7402 284 2998 539 876 608 995 591 10592 872 256 303 4482 42 5783 646 1019 206 10097 252 4258 242 324 728 1960 715 4139 142 13649 336 10443 46 3124 446 4311 428 5081 913 3284 661 1181 753 270 970 7710 947 2767 840 4065 917 670 78 12527 793 578 703 1536 497 10106 190 3195 331 1124 532 5923 469 5541 904 1945 32 6164 655 11249 863 563 900 1397 429 3678 117 168 904 22332 370 10893 676 3545 823 10380 303 7593 481 2147 383 6826 875 5852 537 4174 589 3622 714 13429 619 1372 806 8446 147 4986 418 21 813 7685 309 688 672 349 230 181 762 5511 934 4902 878 322 274 4896 301 2441 251 4530 809 2052 -1 -1
622 1157 755 2089 943 17359 552 6476 96 6308 561 2891 110 1075 36 6685 272 2167 886 3820 853 5744 970 3791 944 3349 119 1317 600 3555 556 3383 70 9457 98 112 950 11318 946 785 348 4842 8 8911 277 11450 506 12543 634 2577 812 218 681 3597 692 5748 109 4957 375 6246 818 6922 785 1783 725 249 872 24687 36 9267 716 19269 262 3074 551 6734 519 8775 571 2117 511 854 545 3860 281 20272 840 677 352 579 176 521 952 3665 971 5808 674 10548 1 1880 935 16461 887 1774 150 3613 87 14668 100 7398 93 681 121 27740 538 802 912 20840 448 5446 574 3201 383 3435 299 191 202 2303 440 2362 61 6012 523 529 5 369 511 5304 277 10392 636 9592 444 15650 529 7679 396 129 696 79 26 7709 524 3403 911 20712 599 6944 126 12518 159 4085 520 4083 536 5912 597 6615 513 3976 322 8115 180 10112 522 7476 422 134 986 2052 552 14310 319 1982 623 5286 704 6537 144 6368 616 9056 -1 -1
623 947 271 11705 709 6259 529 19883 736 3623 814 6239 919 1880 518 8586 944 454 994 2299 166 820 940 29403 602 6527 89 4303 297 6028 80 4426 696 10581 713 4692 172 4742 812 6889 325 3870 592 2375 41 1414 469 2762 390 263 660 16222 376 12552 784 12616 798 2628 112 1147 654 2341 832 3142 115 714 76 5678 104 23021 491 5141 554 6352 831 2784 732 1808 843 2113 204 6005 361 6607 577 2275 584 5844 649 19651 607 1784 790 9785 179 11160 711 500 966 6318 650 5256 749 5404 0 5150 907 1602 607 10800 687 4001 33 15214 990 5867 558 8469 363 32416 32 1388 975 2028 345 2245 98 630 87 8495 678 5466 103 917 79 8157 37 4831 735 19003 939 1991 219 10043 840 13590 834 4141 118 2972 727 1947 148 6743 824 12737 939 14709 497 1312 289 5742 847 4554 220 7145 725 2271 38 464 373 2502 500 4658 404 11414 777 5398 538 8639 946 10054 -1 -1
624 7396 893 582 266 15034 310 18497 10 1394 569 1311 539 2852 309 1312 811 3852 211 4450 314 5321 169 7192 237 6429 926 4747 352 8326 309 7681 193 3409 845 4862 515 1560 468 4490 642 119 297 2438 509 17306 478 4422 446 9624 739 17980 239 4503 29 10890 249 21877 818 19770 937 941 199 11397 250 3589 469 11532 27 2204 858 500 115 4113 51 3661 583 2807 51 6401 727 3035 751 18243 814 8818 101 8992 984 3728 318 1016 466 12017 69 6833 620 31288 718 1730 158 302 663 19794 519 9841 431 7435 571 6187 126 15078 677 639 589 3267 712 2538 390 2444 931 1180 336 5863 739 5071 353 2143 407 2590 341 173 320 2604 284 4488 193 2361 659 3542 286 6006 442 11049 276 1255 535 12444 662 4166 488 16078 198 3216 123 4252 143 14375 856 3365 227 8876 305 11452 296 12927 313 4898 334 9144 53 3622 483 1101 678 3138 597 3859 379 672 336 3318 981 175 -1 -1
625 1055 986 4511 875 14060 778 6216 802 5897 851 14565 889 6582 973 9283 4 6608 124 6384 688 1594 802 2313 450 16053 661 8428 141 11624 65 4932 58 9314 17 5511 212 1584 172 7396 254 16891 159 1225 383 2571 964 4868 591 8597 505 8847 528 7856 712 187 828 564 424 4272 579 17635 429 777 680 6461 883 910 640 5273 94 20236 532 15 536 830 581 7502 311 12641 284 8843 340 622 12 12128 584 5880 738 7144 832 553 491 5861 131 322 250 1384 538 1388 721 13015 911 10611 993 18524 943 10507 788 1762 1 2539 822 2684 900 10597 846 61 473 6807 623 4028 206 11869 201 24 763 7805 661 822 509 520 396 1183 570 6455 817 16942 180 38824 685 282 474 500 608 9086 561 3733 644 915 277 7251 7 7159 887 7709 828 851 604 27717 938 21655 747 9674 981 725 396 5080 71 14756 -1 -1
626 2832 418 1128 133 2527 15 2728 48 179 775 767 187 14440 138 5310 331 232 443 4731 427 1464 196 4137 610 485 318 4739 575 15796 937 1812 718 4032 218 14410 840 7530 377 4251 652 3430 749 84 557 2180 150 6017 630 8133 466 12601 78 1793 649 5190 135 3889 398 6354 341 9695 454 3250 185 24721 992 9618 154 8932 115 2184 774 10830 96 6340 178 6542 566 6967 646 3229 481 2989 173 4342 401 62 519 2728 113 16252 918 5088 946 5744 507 2382 322 7345 973 11842 389 965 923 7366 991 19439 879 1021 986 4988 499 8060 539 2840 219 2904 46 210 967 13890 294 43 992 8592 521 622 759 18343 735 2250 859 6289 44 4603 19 6973 224 4076 741 2041 244 171 844 22284 867 9132 887 8121 338 1437 503 3427 99 389 635 566 179 2476 599 5188 213 833 287 837 617 2329 725 13484 614 2731 406 389 223 230 424 1638 683 3564 101 20464 599 11691 776 822 674 1673 667 8423 223 11279 606 2903 287 5690 229 2636 682 1540 62 1083 351 366 61 5047 224 5666 88 1570 436 2883 259 4991 220 17468 0 3965 -1 -1
627 17782 723 9839 350 2328 320 9736 642 3562 527 2623 437 843 735 6510 245 118 354 6725 772 6004 302 13221 525 6397 42 7344 893 5106 58 12266 505 8937 994 19073 921 10951 381 2066 316 12873 291 7858 201 3851 326 5434 162 2114 749 2755 390 6970 742 4833 498 5501 290 3790 984 24549 6 5762 493 6547 734 120 680 12146 906 3624 301 3701 426 15297 471 4739 703 1642 818 11994 33 275 132 21934 144 254 165 9206 255 4988 515 9857 912 709 231 673 735 7768 230 3406 453 5496 860 9865 797 8697 925 1744 345 703 35 7613 359 24898 799 3696 947 2259 317 1487 784 13092 222 17032 791 11862 37 1348 910 2164 646 381 235 4173 353 119 655 11346 977 5221 566 7381 913 6281 749 3984 877 1105 372 1931 664 2696 888 2478 974 19420 859 6235 578 4193 125 7130 566 963 587 612 997 5564 520 6487 776 208 791 9268 232 13965 910 5181 285 4649 -1 -1
628 2599 256 15717 184 4713 275 11457 153 922 314 2981 44 164 24 4263 406 8150 984 279 133 14570 487 7854 319 491 131 10987 418 791 825 2964 324 2753 481 6092 317 2919 146 5692 986 139 252 9794 381 743 476 5254 333 2206 512 2211 906 12117 759 1252 850 10556 132 2227 210 41964 959 1046 330 1149 966 3905 543 17821 123 4373 869 1447 634 19978 387 2398 20 6590 448 4550 437 7021 788 112 16 4751 48 2352 940 7186 303 4687 571 2696 956 11177 64 2585 847 11421 840 16241 821 4822 908 5591 474 799 899 5351 249 1680 423 26855 519 1496 136 1094 149 5969 306 19335 719 2892 510 2018 330 14 801 5345 324 6181 544 1993 90 22353 102 17907 978 757 425 383 543 1152 391 3346 836 1274 421 2695 386 5499 799 1878 620 2383 709 4589 116 2141 662 1099 701 13966 66 886 926 13106 144 1338 514 2015 845 6541 238 7242 696 469 603 18075 798 2766 689 16723 504 10417 654 5681 431 5545 864 7502 -1 -1
629 2021 941 3697 623 2713 677 10177 654 16315 344 5248 196 18168 190 16670 574 6869 804 431 855 2288 302 4071 327 2612 537 5545 612 16016 755 2605 874 693 9 8259 903 2920 252 5430 306 323 500 532 128 449 497 1403 230 7664 3 16887 467 14563 990 3783 441 1548 607 238 871 3529 23 1327 421 1844 872 2213 246 6669 971 7314 629 2356 693 596 246 4785 22 534 180 7741 915 7833 36 26822 1 10497 260 12667 579 5413 725 3485 794 1742 393 9250 960 820 301 762 314 2362 106 25104 847 3166 987 7678 85 212 78 693 837 30773 364 2671 11 11566 340 21675 871 697 52 4412 93 532 184 1883 7 1138 801 228 930 3781 36 2448 177 3290 384 10844 292 17 676 23348 927 10473 674 19008 812 1264 982 3125 256 6511 598 3790 735 3776 866 6216 6 1128 114 7331 528 3723 122 13748 423 2728 357 28061 224 9182 566 6142 431 2562 299 4665 999 6984 -1 -1
630 13 755 1137 182 5514 585 181 88 1910 366 2522 569 375 429 6330 302 14112 368 314 888 4305 514 13749 89 7841 501 6093 820 590 761 8208 747 12556 375 5774 233 7813 602 36608 310 4961 684 8053 542 6971 218 584 30 3693 137 6351 172 2151 783 10696 603 7186 414 2733 839 397 896 944 450 16284 293 18 487 15732 962 14199 355 61 374 6244 839 7161 619 1509 787 120 10 99 224 24102 395 9557 264 5032 134 16320 631 2315 736 4801 561 1630 205 470 60 19393 534 935 646 9886 435 8967 411 2251 759 3977 566 1875 717 3263 741 1244 356 5369 237 5534 789 16877 606 2515 466 1665 699 3861 601 6578 693 4521 808 5900 876 18150 813 3848 48 9268 530 1560 506 4853 587 8739 842 16517 819 8500 770 3882 344 411 511 8393 363 12343 580 10413 941 919 68 1278 641 3600 839 6003 374 2308 468 862 248 12085 265 3686 395 8009 820 2261 114 379 359 781 807 4827 228 4087 529 3736 459 4394 120 8856 160 2311 536 677 77 524 -1 -1
631 5790 761 1038 232 3750 912 4251 703 2729 25 9536 84 5525 806 8249 821 4784 753 1124 208 93 365 2748 730 909 114 16558 760 5696 75 24192 663 24757 558 344 26 3391 626 9169 903 2419 6 7003 423 18749 293 4161 155 2226 102 7946 128 885 525 9808 628 4563 347 2390 912 4259 47 9116 150 704 540 4310 184 1040 670 4382 22 3582 363 6252 97 896 186 1787 197 2643 82 7267 154 2831 619 4811 649 2216 502 1314 125 904 381 4664 801 24 792 2703 245 1858 821 5333 824 3732 256 2511 916 4957 843 690 639 16386 269 7596 295 675 922 826 232 1043 704 3307 655 570 37 3634 423 9229 879 2687 364 11901 73 4355 246 3990 585 1998 337 7174 2 6121 899 2402 214 1398 530 7169 670 5568 805 17500 433 1182 159 70 207 23528 130 8757 791 5111 887 7513 346 1427 854 6529 107 609 555 14600 267 6249 366 1795 538 757 722 651 259 10475 765 3468 28 11779 971 5391 387 1161 941 701 108 18163 25 4930 7 1421 699 6949 673 2689 575 619 319 3563 177 10265 61 2048 599 7594 553 36 726 7923 325 8881 89 4635 894 5653 997 6912 -1 -1
632 9051 29 6123 574 17561 933 19574 349 477 913 8409 602 6583 365 6969 149 13062 525 1076 311 4861 644 2241 664 3518 121 196 719 1918 629 4259 492 4467 281 7220 18 819 299 5665 367 2073 549 12193 636 15222 361 453 987 2855 446 8273 383 15492 136 3165 321 8980 1 31079 247 7514 125 15772 129 504 297 2347 575 6372 788 2348 997 7024 894 1540 808 966 228 11845 545 12326 829 433 930 2474 836 3690 265 3427 989 3495 746 3949 19 1232 437 7740 451 1841 190 10600 686 3134 897 4257 53 23137 227 4045 75 337 139 3760 382 5491 493 6943 12 11143 121 855 760 33326 433 2710 498 7304 900 5351 564 938 689 6371 93 279 452 9993 83 5243 258 2330 778 544 575 9700 956 6893 548 4160 387 7194 21 1873 854 5467 302 9913 357 4634 411 3036 995 7964 747 5158 104 767 556 285 231 512 328 3572 731 3603 771 1098 881 4563 352 1105 54 10787 594 2995 629 2960 330 22839 847 265 251 516 936 6590 -1 -1
633 20151 347 1800 952 8764 998 10421 903 10619 495 9845 529 4130 53 9981 842 1036 603 1285 100 2094 188 1063 566 3374 695 6768 286 12226 190 861 78 1978 420 1727 714 2368 215 517 762 520 406 1300 786 4256 226 11209 703 2614 609 494 7 7485 122 689 813 740 145 4703 158 1417 679 115 447 2805 886 309 900 7901 127 105 2 4332 314 3140 245 9171 648 1199 130 3442 74 2142 483 4065 970 9240 465 7836 67 643 99 10374 944 5488 110 67 878 6113 772 3077 407 2126 745 9766 499 4807 690 607 497 339 994 6097 185 6298 731 16124 438 4052 492 17309 471 9578 817 1228 199 3959 325 1015 617 2116 537 295 547 12967 754 4585 953 2836 391 10201 501 3540 745 9408 475 622 649 5837 847 7565 365 7302 655 9371 49 11227 40 1930 244 582 900 2506 839 1862 71 819 457 2225 368 1138 800 7390 215 6158 430 146 408 114 711 7129 774 1825 842 11381 123 10046 51 10367 859 4829 340 5558 299 1967 957 237 883 4184 721 9134 883 1022 51 1525 910 3121 785 526 621 2424 211 6297 744 1371 904 9364 568 3126 198 3704 498 131 681 17240 733 5129 152 2212 551 4664 610 3769 466 3227 407 2858 192 3231 887 11334 897 10078 817 10692 -1 -1
634 9212 804 1017 648 6023 121 23898 329 5560 338 23133 295 6516 227 10382 700 8083 673 1250 41 19357 410 6889 769 1891 450 5519 143 3246 811 938 437 3520 884 213 974 4987 187 7932 494 6587 150 5363 956 2687 933 3772 726 707 213 631 981 4706 147 3891 151 7138 30 1883 312 858 391 5767 764 23958 808 3912 499 1010 992 1615 562 2761 376 3364 509 12156 671 248 818 113 115 3565 430 1688 611 354 544 6570 782 2812 355 12712 599 14428 597 28228 392 5285 862 2030 56 793 712 2976 819 40 911 5003 629 1916 718 838 467 1592 188 398 572 6126 510 2401 257 575 475 11641 803 861 233 4429 670 511 207 3351 532 8599 427 15745 407 2610 874 16647 265 3789 664 4391 419 5153 720 32 433 5050 163 3303 490 1428 391 2454 551 7481 71 13572 930 528 395 3754 664 26646 898 962 873 6016 451 35 611 5793 254 4481 605 3260 80 1047 274 341 437 31 703 6740 43 779 230 853 768 2261 303 146 222 2242 587 783 221 19065 401 11364 460 9255 53 15540 409 2432 832 4017 917 12568 875 2698 385 1301 673 415 -1 -1
635 1849 255 16926 997 15415 990 3253 732 8933 209 456 41 7317 858 5636 797 3862 129 39 458 1337 720 1007 705 608 112 4109 757 4752 880 8115 701 3685 765 5586 242 649 321 7283 734 2789 217 1814 358 6048 572 12170 424 1003 692 598 948 4889 898 15382 600 2326 321 3399 35 1281 138 6149 500 6099 116 2270 554 1358 566 2506 643 913 417 4208 382 6349 115 2874 218 3058 778 10643 576 11917 826 1191 439 12515 801 9120 520 20299 58 3386 172 5052 124 1273 620 6152 162 3322 0 2970 919 10241 955 1173 663 12911 644 2406 405 6947 397 8529 392 1045 709 1885 463 875 482 5639 169 8315 987 4214 842 3546 977 16670 137 4150 119 2815 899 6994 416 4440 167 5886 475 697 990 3401 764 2899 25 1150 52 5136 501 4585 277 538 372 2309 758 11665 784 4459 676 5833 855 805 277 5023 286 2947 371 1105 880 16636 762 11335 518 8312 181 4573 698 4241 975 7193 261 1368 490 3111 59 613 901 2793 557 765 352 5221 938 1340 444 21311 460 1510 878 1778 272 4416 939 1440 613 4371 397 4939 930 6499 877 6207 661 10547 724 1623 400 3032 615 12299 802 12101 150 84 372 984 -1 -1
636 3917 437 9245 577 2444 548 4029 662 2036 551 843 322 2571 452 1941 320 2866 160 15381 14 2015 599 627 574 9024 171 1684 311 3227 157 3152 741 435 433 15527 584 6961 40 4515 663 3831 855 92 356 2332 347 1133 198 5113 149 10445 849 3204 786 1070 470 3723 20 1888 285 11711 905 1171 121 25074 101 7339 552 603 655 1708 800 3747 885 3865 866 8945 447 2805 203 3765 837 5 715 443 897 5654 300 6333 571 10653 262 8661 375 3464 465 9208 926 12248 466 1217 344 9055 519 3272 130 1348 59 8967 511 349 37 6571 95 4549 115 383 672 2034 34 3548 13 1422 531 2174 642 881 947 1636 200 14694 733 6245 408 799 87 8758 307 3477 262 640 151 12523 178 1020 470 6636 94 7279 178 2757 439 2984 842 1857 502 1171 656 15666 818 466 393 3436 665 5523 900 118 448 1284 94 133 623 6645 476 2764 28 12282 484 14803 414 2818 352 4781 21 12961 152 6671 312 14373 986 2688 227 3273 316 1686 495 3396 118 1334 432 29643 20 2543 538 4864 931 6567 309 11286 62 13346 837 7976 231 1695 534 5957 765 1427 600 21359 315 1720 64 402 261 135 548 1116 599 1280 -1 -1
637 743 732 8563 25 742 79 8520 469 3685 675 205 309 2034 930 134 678 5854 114 3451 264 2371 395 1589 428 3961 225 9599 927 847 633 2484 121 1060 536 3838 728 9462 490 102 648 427 908 1930 990 438 450 6968 972 2497 404 164 505 1627 844 467 391 2574 366 10537 30 9226 546 14585 83 1965 828 4108 861 16 542 1506 466 2435 242 302 524 8662 211 147 926 8 849 1662 171 700 309 14552 644 2962 812 374 673 1507 550 2485 549 13142 715 21 843 1520 268 2705 363 5722 207 1905 204 8419 217 35550 691 155 144 5235 335 2707 287 2197 603 20454 714 409 389 1351 560 2067 940 4480 876 665 639 6632 422 1415 747 14418 264 8520 768 5166 421 8489 383 351 180 280 603 14686 854 7768 240 178 16 4183 691 605 358 531 206 22388 455 1913 72 19299 244 1546 5 10595 178 716 966 12647 698 50 886 263 288 2733 65 6025 285 455 716 6144 747 7145 268 535 716 6677 330 5223 33 2588 629 575 380 3171 927 760 951 6421 64 986 107 5436 793 1863 546 1917 140 7417 735 7488 680 3765 628 2276 456 14303 41 3187 591 424 627 387 740 11288 938 220 866 20501 745 6979 720 924 79 4897 113 428 877 2746 345 657 17 12110 460 3348 266 3889 928 7377 269 10516 -1 -1
638 10373 89 6358 524 7517 402 7021 340 14807 466 7135 997 2933 167 7006 688 4717 389 12311 202 4204 477 19678 388 4637 969 4470 680 9742 485 12446 218 11177 774 6703 347 411 192 3973 551 2902 390 2063 839 5394 419 150 828 2795 960 6153 788 4940 127 4340 941 308 959 6124 707 17940 241 5636 793 7483 292 3532 783 1527 611 9104 119 1381 364 2060 151 317 25 3279 222 3772 742 1323 547 14478 329 4511 123 4155 320 1126 892 10955 454 3885 113 1253 374 13392 600 3981 270 3362 590 1497 935 2024 332 7363 950 5229 640 4321 923 3125 657 2123 489 1178 924 2362 238 6266 31 638 473 2321 827 2955 713 2334 833 2845 999 3214 533 2520 930 917 521 9834 992 5350 246 5924 425 19307 519 11548 329 551 638 3528 234 21032 123 2052 185 2170 843 311 850 2096 710 1338 182 7500 533 3804 635 1942 1 10781 863 7561 448 34 157 18803 902 2000 161 2775 37 887 171 1783 158 12122 420 14506 621 17628 539 45 165 2763 495 15162 974 1064 648 26385 -1 -1
639 89 279 3288 47 12176 929 3488 876 6913 182 5052 551 5419 80 17150 225 7926 441 1524 486 1698 821 13761 857 4039 425 6356 725 811 663 2740 779 22822 77 2767 185 4618 413 386 193 2286 579 281 51 2293 547 10389 500 8698 347 6220 844 10757 534 9003 155 1715 612 12274 719 2999 295 1250 173 3029 940 2172 251 14185 567 19489 728 3310 971 475 131 1625 522 5330 413 8502 319 8267 205 1009 169 586 479 8970 565 12908 442 2047 134 2563 209 4767 283 10119 988 1358 779 1265 581 692 374 11887 90 17601 595 1266 12 12427 448 404 596 5073 699 27244 674 8321 695 7729 792 2432 642 104 996 16098 642 12153 947 1683 96 3699 750 1449 334 12957 205 5932 230 26 247 379 195 4226 751 4069 580 1587 712 9622 708 4380 367 3289 73 8909 551 2001 485 10569 346 8877 316 2504 104 1039 300 9775 988 10070 74 13668 213 5231 784 10149 538 4797 840 6294 143 12406 678 824 337 12424 -1 -1
640 4197 576 4411 841 1076 618 7357 989 1852 508 6268 85 6989 223 2796 317 1453 726 11544 206 3333 393 2760 738 61 142 1945 163 2414 914 6720 976 3617 798 3183 18 8699 643 2274 515 14380 350 3229 639 5265 538 2032 265 5534 278 1389 603 18283 688 7443 615 957 993 3302 236 1927 123 883 276 27336 394 22561 803 13918 502 4098 509 1502 42 3176 857 6913 37 7835 626 6875 508 7478 413 957 837 4327 258 7884 786 13329 338 3151 951 1264 161 7244 365 1996 737 8150 561 1483 222 427 846 2717 684 4143 719 2247 489 4695 326 396 331 10578 884 316 661 40666 649 12029 677 12706 645 24 802 4449 475 1612 180 12040 833 3654 449 9711 845 9523 489 1708 101 15746 805 11170 1 1932 936 8732 27 4130 962 712 935 7766 408 4718 508 3520 509 10468 134 5023 859 3926 600 1975 183 9737 410 319 494 1089 199 2946 187 6935 483 19072 858 16743 873 14334 490 3393 416 12273 -1 -1
641 4946 947 15699 685 10767 837 3134 455 5435 777 18933 458 2938 864 5265 162 6517 130 3734 826 4292 554 3959 852 3714 524 3774 288 3843 75 435 341 664 908 6240 379 18336 409 644 446 11776 41 2965 621 20106 717 1212 136 2896 477 3362 303 1675 270 5108 290 4214 500 2687 470 5989 852 6887 409 11932 900 16626 368 3700 886 7076 915 871 923 6862 929 7775 315 3559 560 1317 871 22088 823 4706 496 12003 385 1403 544 2314 126 3095 719 1218 928 467 146 1879 975 3080 644 6171 0 19447 69 4874 709 28 402 415 521 6562 684 2838 746 5069 868 3354 750 6950 113 1213 380 924 274 469 486 896 80 7428 765 702 289 4052 171 548 70 14491 862 8241 624 12446 862 5360 503 10613 182 18962 649 1122 574 4094 140 7774 166 4075 687 8539 134 17718 795 2995 791 10688 584 2675 378 1788 597 56 117 7251 97 10723 272 5097 683 964 658 208 402 2761 584 11384 376 34457 627 1916 781 356 805 9189 814 3028 585 4312 -1 -1
642 2421 557 2452 233 39 920 5946 806 644 35 2199 562 8615 774 186 263 2673 911 6257 618 6127 19 5081 289 829 50 7875 822 16457 600 11148 639 10418 825 3024 722 2568 358 1061 61 3184 191 650 584 713 23 1359 225 190 989 8501 412 476 831 6369 948 1034 473 5866 925 9037 166 1130 126 23407 825 7077 679 764 523 3854 180 10379 848 2233 180 1393 98 91 166 10529 592 4868 948 592 695 7155 996 668 595 45 875 6495 190 22119 430 10017 696 6884 124 2126 564 10235 669 9840 378 10267 421 22190 887 934 564 8901 224 1966 132 2319 191 1910 438 521 267 28408 276 11333 472 5690 466 3635 1 1276 693 560 182 2733 135 2615 147 7383 868 19382 864 2712 244 11336 809 3885 734 2276 547 4784 403 7651 839 3356 120 4724 14 41 75 4167 864 8832 771 5006 630 28282 273 17301 875 12155 886 3148 535 7185 913 5992 339 3059 583 9087 395 6172 431 9795 10 3899 934 8009 326 13225 200 2457 560 2117 212 156 670 209 902 976 -1 -1
643 5822 319 1549 490 12698 333 2533 331 574 193 515 285 8973 417 2864 913 4761 37 2314 618 478 412 7809 472 2706 890 5247 681 5014 663 2403 540 11384 824 886 177 272 576 12782 307 10267 848 34798 884 12989 778 5485 412 2338 46 2839 616 10358 714 13213 748 4335 12 14864 31 3231 623 11015 56 10755 743 8911 118 14349 124 1873 254 7010 110 1691 544 2988 667 1508 394 6140 942 7911 778 43 725 2589 611 376 108 30581 535 4994 304 22715 903 9774 695 12779 482 7486 913 2802 931 5504 87 12362 883 5871 798 21503 385 7985 704 26323 48 4061 578 9822 218 6010 374 7363 7 14938 905 654 900 3862 491 1192 270 3440 659 1219 916 11050 834 5290 519 4830 989 3899 995 3034 804 4569 702 9725 970 2683 468 7525 911 8075 583 2467 278 5246 701 11649 563 272 466 5416 943 4967 251 2061 -1 -1
644 8069 227 1722 829 7665 111 5467 74 11828 231 670 171 2738 846 4725 722 9362 811 2443 812 6788 26 2644 942 2261 912 3706 942 5580 963 936 478 5072 565 1045 21 2079 759 1109 746 9588 369 8031 164 9438 457 1967 735 4225 296 13062 787 1948 986 1296 727 2048 582 5417 853 2381 520 2465 361 5724 632 9445 885 316 638 2843 784 3236 112 2578 298 2767 676 5145 836 4789 332 12976 814 22 16 14123 825 1696 210 1956 243 5590 906 6748 112 8737 116 2412 446 4954 270 634 297 2583 149 15821 307 1787 503 9884 860 5311 282 5931 242 22793 434 4053 619 3723 988 6507 861 13233 733 4611 255 937 69 1499 106 251 330 285 259 1390 27 6270 818 178 325 1537 630 453 980 392 472 10101 913 6822 231 6276 627 5679 288 5303 243 2656 408 9732 766 1061 195 10316 868 5144 685 4672 840 1123 987 19213 36 7239 312 6989 565 3500 731 7316 65 3844 32 22012 340 1207 776 1883 645 2540 702 3953 792 813 600 7243 609 5303 658 15666 381 16150 442 9196 136 5030 62 14383 634 6344 309 3031 872 767 356 386 430 8128 382 3029 589 251 470 481 954 665 -1 -1
645 3096 264 7347 360 1729 213 4696 76 5891 861 5296 874 439 403 2455 561 1431 765 1320 414 8992 438 3903 692 3105 791 2715 973 398 360 1987 971 4581 491 1192 648 8652 243 22752 626 10121 895 15085 638 5473 429 12694 510 2573 92 1487 117 5766 425 3507 925 10731 588 13790 682 7759 73 3995 775 2967 770 2877 410 6082 155 757 6 1231 196 8756 888 1985 848 1903 987 2705 632 19249 919 9041 429 3954 928 7296 548 2942 37 7480 408 9328 362 4103 184 6488 551 5825 684 6530 992 11387 65 2208 332 999 550 1764 472 2181 279 449 210 3166 967 13738 53 1703 199 8674 266 745 296 20955 404 1434 416 7131 446 8157 952 6113 530 3309 329 2651 333 2824 58 1923 790 1726 595 329 827 2342 849 9197 630 4063 713 431 687 16738 549 12019 799 5727 901 6196 296 5456 568 11290 394 13442 930 8932 358 2166 365 4324 442 41772 640 756 566 1541 839 6948 7 1245 234 1647 266 6092 33 10901 183 2769 976 3875 991 95 13 3351 380 14530 990 1438 -1 -1
646 8176 649 9906 14 5888 908 8218 200 8086 197 10790 612 4343 22 18829 495 5458 652 11892 56 1830 946 2986 855 1865 134 695 210 1667 627 8616 977 4931 219 752 702 8342 926 4747 535 1535 771 5072 144 4224 141 5283 163 652 280 8520 693 480 655 13206 107 2595 697 8944 877 12572 60 970 46 9332 54 8668 991 3024 278 333 335 3666 136 13942 237 119 14 8615 252 546 628 2039 323 1058 335 2601 711 4948 662 1718 797 6732 185 15579 808 1948 245 223 689 5823 399 7710 635 1122 151 1065 717 19955 363 186 896 6431 754 3021 833 2151 956 3107 491 7339 587 201 962 468 483 22 106 1486 81 11386 222 3958 878 690 108 10407 294 1967 289 5630 878 2423 353 1818 456 273 597 7318 197 6408 876 16478 419 6535 493 1232 113 3691 52 1334 523 4052 779 5175 103 3204 381 6655 902 6747 426 2160 598 585 344 470 253 1204 240 987 828 1247 444 9819 314 987 484 5131 239 7657 439 2497 522 8866 723 2369 268 1748 599 13515 193 4794 249 4199 147 2834 773 199 74 4196 140 7102 520 20376 654 6595 653 30085 296 8155 448 3925 394 350 530 1611 243 675 -1 -1
647 4741 663 1796 364 109 625 5101 927 9765 808 4023 783 20765 770 409 51 10966 428 7631 888 10779 869 880 765 11633 322 4757 483 9574 518 2521 811 2574 371 1934 103 4270 396 5733 963 4256 140 215 697 963 82 6101 432 20982 612 15950 638 7340 249 2264 677 12813 746 58 770 2965 516 9681 498 265 971 1449 548 639 202 213 621 7976 869 3381 588 7004 652 492 622 12193 423 9357 142 14180 808 571 70 28285 702 12441 459 2721 462 3910 481 3056 709 9054 732 1447 279 1125 362 16961 679 37367 216 901 714 3965 907 4990 216 2028 655 5339 265 2443 239 591 851 3726 937 7005 408 15136 864 15648 57 5537 958 4179 6 135 449 6839 894 29776 217 6326 554 4817 258 8480 690 1205 803 6463 591 3389 891 1614 641 6695 524 6944 879 5601 92 3393 828 1796 926 7274 557 3499 751 12722 246 10920 193 2661 612 3938 725 15840 -1 -1
648 2074 901 17166 778 412 878 5561 799 1964 436 6762 886 12275 435 13486 109 6687 695 3485 983 1170 401 8098 279 131 416 6960 858 12687 605 2425 144 20119 786 8153 355 11192 169 6466 4 20934 713 5013 530 5553 240 738 652 8693 853 3330 331 1230 618 1410 334 2433 833 12308 38 1699 726 3608 471 10054 574 1476 98 6205 950 3366 680 7434 862 4033 712 11855 650 6862 130 700 921 1866 479 13328 17 7884 261 617 194 10855 196 580 228 4381 124 8464 710 16827 632 1173 448 6185 393 15832 833 811 73 2846 641 14069 772 4161 457 6287 811 7132 750 2536 472 658 133 364 97 1034 484 1129 187 5563 767 4061 607 1110 987 10655 423 305 456 3895 251 8011 787 6296 761 8649 86 1976 663 5162 108 326 598 5770 227 10336 895 7270 463 4959 425 1217 611 8806 295 1343 191 17836 286 4949 235 2970 208 3713 543 8311 764 1450 375 839 425 445 144 21811 844 935 447 15603 630 8777 593 179 177 3350 186 2282 401 14705 105 181 -1 -1
649 48 530 18958 292 6602 346 15901 310 2498 828 4768 837 3828 242 4991 8 4371 85 1588 826 4148 591 6779 42 3634 458 8082 359 5014 345 126 481 306 357 5126 668 32460 522 2553 722 2580 63 1079 711 5344 536 4925 173 3487 125 4577 342 7219 527 864 78 1166 175 1027 797 5833 92 18909 846 2099 245 25090 826 23847 44 3745 501 3084 673 340 938 3401 702 1093 532 6677 898 7107 231 2578 187 1744 860 5059 938 2654 341 1515 480 1337 469 3509 110 991 118 1439 211 5722 165 18040 775 3094 847 5259 949 16975 53 1947 535 15145 371 7159 317 5590 642 2137 195 2963 412 78 238 5051 583 10428 954 8779 536 11029 76 378 290 8588 637 14466 874 5696 500 8834 653 3867 572 188 88 3651 637 2858 309 2318 172 20885 652 7311 159 1474 898 3042 983 17712 993 1755 966 8160 291 6795 699 8103 112 5843 411 1336 537 3015 165 1284 619 3472 887 7604 539 8610 143 4603 708 9794 735 2855 514 896 800 9657 111 3283 697 5235 870 373 -1 -1
650 3628 155 6035 299 10579 79 3393 764 21772 600 7257 49 4669 956 17183 870 199 593 706 333 1279 9 508 854 1846 177 9326 631 3296 54 3984 823 11076 91 10078 296 2450 308 3595 987 4584 21 4736 643 1691 227 3535 618 13315 628 4541 288 9681 558 20235 297 4235 373 8887 743 17176 740 5024 591 12987 740 11602 221 5648 762 15280 583 7135 31 7627 82 12639 667 1370 306 9157 49 1510 700 7653 652 2140 871 5320 118 9331 296 532 70 2380 991 4129 447 846 580 4170 454 291 258 2235 199 4258 124 2527 456 19381 716 16882 78 1096 275 1440 230 166 951 7731 791 10633 5 626 739 7485 815 6331 258 4047 386 6070 47 8402 2 559 969 7689 951 2494 932 2665 831 6046 355 323 512 3782 145 9537 354 2430 495 4827 8 2908 261 5046 967 751 204 3917 79 1107 953 16524 409 14551 712 6082 931 11097 211 999 813 2924 866 4214 514 4423 791 3523 424 14965 375 682 626 1160 93 2269 541 11190 170 4618 143 2350 394 402 423 1890 -1 -1
651 11127 921 2885 302 4013 95 5406 756 1266 771 11487 560 5059 363 612 200 1707 811 740 465 8663 974 7427 861 23124 122 1648 218 5414 707 130 115 2618 56 13061 226 1684 967 3851 618 12325 817 5413 997 717 540 2439 217 8576 813 2694 391 29535 159 10916 683 2598 116 7322 523 1784 981 377 915 346 430 449 235 691 574 25722 542 6489 640 2858 638 3090 751 13167 763 2346 477 12468 789 11958 108 1827 930 10437 88 5055 96 1766 429 16043 251 2474 70 16064 492 1793 737 11571 629 1485 927 4024 892 14596 207 55 452 3926 684 2462 92 10279 590 5073 971 8591 527 5906 118 939 961 1793 460 2549 512 2654 795 3017 861 3495 999 5400 926 21096 399 18 632 601 971 7759 575 81 556 1536 279 2195 859 1149 103 5542 310 10216 450 12577 846 402 855 15394 405 12092 59 8385 814 607 41 7835 466 28509 813 3037 555 4116 554 11429 94 7446 316 3671 433 11388 191 1752 -1 -1
652 8109 849 9028 319 20864 852 726 794 2238 940 11976 460 8741 7 23494 500 4804 766 1478 262 4362 267 14993 966 436 562 1136 748 3169 665 1396 793 1173 925 1117 62 3697 647 439 73 4637 926 1061 406 2505 897 3492 408 17166 262 2497 415 6701 768 2943 787 9249 659 718 55 418 448 4760 669 794 876 582 66 3393 383 10039 743 3811 187 1158 455 3364 849 2710 339 4162 956 7274 499 1518 584 1675 316 13757 448 2363 951 2465 628 1832 403 4334 622 17353 97 3981 654 7131 145 2694 761 5468 812 22114 458 112 728 6688 370 117 81 6343 572 9915 736 5845 639 938 144 3460 670 14175 116 2661 834 259 954 13817 978 2628 258 2612 561 2960 137 14652 823 1713 687 158 793 1217 710 1576 103 6027 225 3011 923 2996 509 2520 273 9473 588 21030 110 6016 236 8008 697 10181 528 4174 745 2238 415 5157 989 1786 712 565 560 6478 783 11541 794 1645 778 7248 645 64 251 25045 398 599 337 907 951 3386 130 10822 785 5204 358 1341 613 8169 475 4325 297 5746 61 1607 15 6125 312 3054 746 131 21 8411 657 189 533 2527 179 1520 239 3979 718 751 -1 -1
653 5228 664 3030 192 14142 462 1486 646 27030 412 202 623 8598 478 3751 551 1773 165 2254 596 20888 461 10410 576 6803 213 2514 778 379 748 2323 384 4156 512 2359 13 11388 666 12822 203 3585 776 1025 559 3413 718 3862 68 16831 42 8754 6 5383 451 2510 53 1561 868 20441 40 2230 138 533 373 13142 534 1013 635 7114 749 22473 967 10973 468 367 25 4644 617 232 277 17618 560 7318 653 1292 863 16086 677 1746 364 5904 363 9340 960 10901 631 2729 45 2419 459 4498 478 2844 572 3247 379 4134 973 5074 262 7567 594 1141 145 1976 768 46 165 569 813 18933 80 21741 748 7126 874 3028 680 1679 311 514 188 8875 83 736 423 24044 231 17256 893 1695 734 4085 530 75 464 17959 594 8620 268 1504 792 521 47 13968 802 2896 869 3249 856 3431 549 2689 832 31793 410 1979 396 1745 349 16116 68 1129 124 4033 -1 -1
654 18973 604 3054 686 9 127 3426 256 2927 664 11547 79 4066 134 14562 295 8389 970 16109 2 2307 647 745 990 5788 235 8336 697 4618 524 4001 874 2671 754 14115 579 2334 431 7341 471 1250 581 677 553 3592 939 3978 312 12255 764 3448 652 3103 2 6626 268 7367 387 5660 597 6619 920 9416 873 14901 378 4978 759 12982 227 17898 877 712 736 6249 631 11698 531 732 225 2184 728 6543 448 3169 281 2121 877 17914 820 1321 756 6776 166 15586 284 1330 308 17004 994 19736 864 17041 39 3541 477 6137 44 2350 698 5573 540 3266 271 681 168 16445 713 5159 338 142 823 775 964 4772 171 157 843 6180 580 10407 732 666 893 4683 955 12868 987 4934 574 1519 989 5834 893 109 293 3497 715 5464 736 4021 192 8915 231 4653 742 618 246 542 858 22352 84 1721 707 781 432 5300 25 1847 12 529 964 3070 505 248 593 9630 758 1743 931 5975 464 7010 804 29661 956 4452 830 1051 -1 -1
655 2696 130 2796 862 8695 42 6546 647 21901 164 8170 61 4847 200 2979 946 2682 456 16775 643 94 80 12367 320 4536 473 5983 418 601 719 17558 23 1003 190 2891 87 8118 34 6086 387 5401 817 80 53 5144 902 5018 390 7599 310 3518 815 755 401 1391 463 7571 17 5894 291 4687 857 1075 851 6354 828 3063 908 4483 854 970 520 1242 930 1565 421 4564 196 2960 257 1176 92 510 648 23 842 13202 416 18822 86 26434 632 5006 744 1198 568 16539 698 723 388 2411 740 11606 21 5987 390 11684 79 8502 627 894 539 753 311 7456 422 1961 432 2033 231 1125 293 3280 417 2375 530 65 45 2158 192 14748 949 16124 713 15940 87 107 14 5040 988 7103 630 2834 963 10595 348 2271 226 1622 291 8088 49 835 732 3759 988 6394 659 857 437 8263 808 18088 508 3873 76 57 505 12057 338 18156 751 15223 141 4995 435 15825 172 1050 879 3973 730 4082 187 1010 860 355 21 1472 807 6474 860 10441 892 21064 -1 -1
656 11929 235 10221 396 360 774 1282 918 3166 557 6980 630 8213 690 2563 433 14599 17 2686 56 8956 402 1447 93 4349 3 12151 368 8008 585 320 227 9905 230 10487 70 1708 444 142 430 1034 647 2432 670 11779 881 2309 565 1434 525 5570 999 167 880 13734 367 1398 639 1510 750 10340 887 5864 80 742 490 1989 256 2990 902 1411 989 4241 987 6591 745 7051 532 1191 706 7289 985 2612 530 4897 404 645 383 114 68 35053 87 5374 926 9834 996 8921 858 6010 671 2602 809 414 473 6404 668 10834 403 3588 0 299 800 1089 533 15520 170 2780 334 6024 154 1341 265 6185 453 9563 320 16721 322 11130 191 2143 506 1574 140 5326 576 4066 323 2655 162 8201 637 11927 558 1065 673 15452 207 1103 597 2411 780 10396 585 2280 174 6377 334 679 706 3293 169 17987 900 3122 583 9928 281 1424 656 22474 191 608 280 7172 88 4139 719 5785 919 4462 798 16258 935 3189 406 7422 170 11584 531 617 893 1654 961 8148 194 2315 776 10532 228 3152 -1 -1
657 3600 971 13277 697 9776 877 5962 184 15269 235 8086 956 1324 607 1870 790 335 318 17720 270 5405 804 6679 698 1401 33 14064 817 4082 148 3215 585 6466 875 5394 47 9638 140 5461 568 10750 952 2091 870 2166 451 9728 354 7092 773 10335 288 1202 461 8558 477 7559 331 6301 422 8665 927 1366 590 2403 317 55 589 3178 211 3650 595 2140 496 3041 610 9096 784 3469 757 3054 816 5649 456 6558 560 1742 241 2776 345 1808 858 3549 299 1813 898 3726 262 771 279 3655 960 7099 922 465 839 757 636 8253 4 14472 665 4042 740 5287 368 7652 10 4001 908 188 665 2274 76 7428 524 14975 990 12542 869 2697 529 189 167 10842 736 6880 16 7748 651 7116 22 2181 250 5001 303 7002 538 2232 37 6691 353 7093 805 2847 78 3135 397 2131 715 1592 823 20120 238 3077 701 1430 512 7491 357 667 369 2430 739 2822 478 13711 832 3510 601 875 646 2833 637 1234 391 20749 847 4511 91 14234 865 3769 800 3176 497 628 827 1399 35 3968 204 2905 155 1536 809 6825 649 2765 188 4062 722 2509 315 1832 534 307 842 2289 522 9786 355 4041 339 5964 -1 -1
658 6093 978 6443 391 6022 952 1996 838 2589 851 7774 848 8681 752 1660 995 2622 930 30292 587 10671 293 2504 703 11206 193 4909 734 11578 141 9892 923 2357 335 5384 686 5930 40 1046 109 1210 292 1906 765 8327 491 7155 382 575 439 2154 558 2463 937 518 871 1493 81 20859 525 7744 493 5619 478 1317 45 223 7 19984 982 21633 45 7851 561 3593 4 3264 914 10197 639 2744 174 1514 766 150 918 8245 347 226 730 4850 398 5914 119 18062 212 14223 280 16844 665 3116 29 1080 655 7690 116 3927 160 282 644 2495 307 9764 461 653 25 10497 290 2337 876 6002 771 7007 368 5355 369 501 272 5695 317 4620 430 12446 960 13929 927 12065 764 5444 998 447 213 357 501 337 356 58 298 6454 585 628 489 1253 735 2823 677 4141 845 385 781 2873 82 4810 445 15272 174 6150 898 1041 475 24515 298 3044 235 600 577 1276 658 4948 723 7167 986 8350 115 10056 139 3672 352 4023 209 1702 532 1107 778 76 0 5233 569 3916 700 796 588 567 448 7827 755 6573 -1 -1
659 6333 392 407 707 1007 639 12792 586 539 768 14895 324 69 813 10180 534 1351 468 3850 935 9118 488 4235 83 1588 214 10999 12 5947 770 7872 425 14224 866 2265 870 465 617 15291 835 5963 376 4625 11 1717 375 5371 820 3843 7 4003 294 11804 109 6947 890 7760 945 15323 765 1371 167 1820 52 559 166 8418 227 1853 243 4205 988 17506 660 4984 886 5515 96 3445 823 13413 92 26492 771 2179 635 4773 905 6565 868 9771 188 518 443 4317 965 6265 364 932 523 12976 22 6628 695 1129 712 14901 503 888 298 4644 674 4161 627 234 537 15221 36 7283 975 8811 762 5124 94 22815 159 6947 652 14678 90 28 225 8538 631 12661 431 4417 872 4058 944 634 930 14656 829 7489 712 663 831 1057 183 16381 454 16024 550 17550 234 8537 979 10584 587 1481 210 546 379 6304 375 1242 608 5542 302 5359 769 8543 288 569 716 599 491 1987 599 655 751 1249 -1 -1
660 20847 263 1681 433 4153 696 17038 686 2338 446 384 840 2425 782 6123 730 3790 392 2427 618 282 225 2847 256 1112 748 41 571 3474 317 388 57 13203 50 4042 253 618 570 2886 351 5729 80 6043 401 5018 526 2631 946 198 309 1191 759 379 322 9793 559 1540 726 2115 138 5535 374 3949 61 1465 353 6689 837 2313 78 1421 751 3004 192 4441 208 6055 491 9579 688 6500 954 7412 916 10315 398 804 758 3773 782 8536 735 826 866 8138 692 4230 180 6149 402 5212 757 3412 30 963 930 351 373 1046 753 2762 290 14937 994 2649 186 3684 201 12800 42 5152 338 169 451 4556 216 699 923 7792 128 2335 805 64 511 19610 326 3038 45 10453 372 2466 803 4094 16 6609 77 20632 657 7315 775 458 16 12912 223 1830 285 6037 645 13123 502 9382 913 36159 485 5526 422 62 154 8662 358 1736 326 5938 643 6349 940 6940 310 9187 27 7645 367 535 959 5323 899 8810 691 267 367 9480 538 3559 990 4314 8 14193 64 9496 178 4660 550 22219 291 11938 881 3917 -1 -1
661 4588 883 264 808 1070 579 925 686 12741 875 3522 457 7207 79 3069 192 12391 198 96 260 1723 239 5279 817 6300 279 952 452 2480 194 5947 62 10368 512 4641 761 1824 296 14880 531 473 264 4079 289 4883 453 11943 862 4653 929 171 276 3697 454 4041 342 7849 80 2457 962 13281 776 5532 819 17663 682 3740 932 4776 761 3598 118 158 263 10547 85 2073 779 779 109 5895 666 7851 408 301 890 6029 77 4044 705 18710 128 2148 127 3739 385 7484 137 7592 979 1875 717 18649 781 2181 631 12256 807 2667 408 6428 474 1648 12 2069 180 3310 24 1137 42 4206 94 6555 17 1991 254 6363 127 2381 614 19651 134 476 536 6852 548 197 951 9549 108 13455 788 13004 874 8788 307 9745 735 80 680 2865 274 9947 136 1669 325 32222 689 1307 434 14249 628 4716 37 7996 208 192 260 3829 92 447 81 476 72 12021 874 5922 896 1115 136 4805 245 1891 874 4986 983 21841 150 4030 581 97 315 8763 403 2364 757 590 255 6411 675 533 201 7077 786 407 820 887 549 7337 923 2384 -1 -1
662 1574 471 5315 608 4911 397 25922 288 3458 63 11245 906 7832 432 35946 475 882 228 5107 225 2695 382 15282 764 4619 337 271 575 4214 668 1909 838 8640 832 2840 342 11168 625 29903 239 772 823 4722 566 765 719 261 633 694 907 6303 753 3006 870 390 735 6004 659 3477 113 7604 972 8201 951 10285 137 6771 124 1138 821 1391 949 22273 916 3288 868 3217 878 11393 143 4397 137 3835 247 1789 813 8193 754 15848 496 24905 7 11598 227 6886 390 1120 817 6596 80 4394 814 3310 322 689 971 6375 161 1877 635 424 691 2196 468 33313 406 635 793 7896 472 56 722 17171 44 5784 440 5925 362 2714 703 8452 501 3853 190 10317 272 2640 30 460 998 4889 340 6896 132 15657 41 3555 384 12296 897 1757 486 11339 431 5938 427 5665 45 1639 334 4453 933 13117 14 4356 304 2014 948 14183 521 2408 -1 -1
663 4366 675 9292 973 1589 502 4051 315 6729 604 15470 501 16298 442 2391 664 1926 990 9210 96 8893 540 1710 999 4838 70 7187 539 6073 132 6959 573 3387 647 982 884 2147 135 4502 824 2728 492 698 942 5384 210 8360 556 719 31 15194 446 463 571 14422 175 1703 913 1245 948 3108 392 2433 220 11440 206 2987 782 3629 648 4280 795 8963 276 302 49 4813 125 5714 538 6442 300 885 562 20966 410 8471 632 6623 578 8771 107 11125 55 13166 487 9462 976 9541 558 32013 978 10036 447 5623 905 13361 325 19734 674 11489 884 2746 321 20542 610 19320 434 4970 380 371 225 15642 269 14839 90 17118 280 8181 580 4363 314 873 628 62 436 5393 960 2007 328 1944 13 21684 618 2531 493 7212 534 6933 505 953 775 2209 567 8431 126 844 136 1859 306 5151 564 9311 302 4654 -1 -1
664 5228 684 26555 602 151 30 5211 444 12264 539 419 496 3632 534 3656 554 762 750 10795 780 19615 777 1843 570 2655 636 3011 267 38 659 11880 263 4893 521 1399 65 1145 672 2883 319 2191 962 4162 536 14053 772 564 140 5672 571 1017 310 3940 817 24737 759 17024 506 681 646 1251 748 1467 210 8344 710 4845 871 177 519 1668 437 9819 74 7847 623 16735 724 6009 265 1219 775 5728 194 23900 542 22947 897 5153 103 10408 271 233 52 5117 535 12189 957 3454 224 10871 725 247 770 17722 485 1201 136 738 317 1161 763 12444 547 4273 826 3007 819 1647 896 9915 541 162 762 6352 862 1029 706 2124 787 3739 533 117 865 5535 967 6379 388 3063 205 4056 577 14175 517 3759 431 9025 827 3115 720 11533 114 9209 849 5917 947 2368 984 16995 656 1434 425 565 502 12892 874 4432 485 1211 748 3334 343 543 800 2161 299 7032 756 24261 569 819 540 2929 667 5396 128 3188 971 14339 478 2515 -1 -1
665 15991 16 6241 840 2845 130 2014 576 503 133 6847 275 5087 137 4602 715 5132 475 3554 491 6617 216 1917 47 896 33 12568 371 610 825 5659 567 1857 806 3560 109 11984 438 12076 670 2673 679 6371 265 4260 875 11752 23 469 969 3080 566 5129 317 3408 401 2091 64 7843 194 6174 538 5317 36 196 784 2509 316 6575 41 578 544 1057 310 346 534 13127 782 461 585 32280 427 7152 350 5755 518 1208 96 39062 596 9341 829 5358 701 1599 354 7182 804 5617 406 2815 227 5433 81 1419 202 167 287 7397 829 3838 271 12755 104 5077 953 10201 286 965 173 13015 585 1466 258 2231 845 2074 775 535 500 1980 447 2180 821 8321 172 6630 615 17342 564 3762 971 10447 185 2380 845 930 472 233 709 13415 174 387 434 5886 838 12157 920 6035 75 38079 476 12973 892 6122 917 8341 186 891 171 3316 6 762 814 1571 710 7390 167 7642 165 1820 672 8097 621 4044 301 8306 902 3364 745 10752 108 1985 564 3895 -1 -1
666 4633 807 11933 467 39156 527 9132 651 9821 306 6581 713 4550 973 14181 213 5632 13 9149 992 19577 313 8939 166 24180 140 10143 689 3358 185 4180 392 1631 84 3480 756 2991 302 2232 754 2272 814 211 497 8811 688 11251 70 8981 729 4539 56 4027 38 7756 895 9097 838 2690 656 2937 373 441 882 3078 387 2982 622 727 792 2179 796 13434 872 2191 693 85 606 8291 100 9448 729 11462 354 3916 242 8646 786 8817 24 1883 998 9225 254 2487 151 3286 648 3579 609 1680 85 923 117 5322 525 1117 334 5903 744 3837 564 25536 828 9222 186 2653 82 16076 363 1319 410 823 848 10699 904 1818 530 1920 972 261 289 4052 789 6175 54 3170 392 14265 320 17599 99 1324 216 1747 355 1871 935 4001 74 782 882 424 122 7464 532 2265 810 2165 428 2785 489 1209 640 2539 559 10151 644 3948 79 1809 573 3822 980 574 217 2497 83 1930 912 10295 740 2785 483 5364 668 5540 503 4900 429 3155 723 1655 207 5629 141 17858 1 331 -1 -1
667 5832 845 6775 990 5650 658 2187 15 7318 60 11275 903 2433 338 4259 459 1772 512 251 452 2031 220 101 544 10360 328 347 502 2116 776 3515 790 1693 700 12019 838 7872 210 4998 695 6968 57 25600 644 14532 229 5554 903 6550 133 11308 832 5179 729 11011 237 6706 344 15698 234 5344 767 1898 24 1268 544 796 332 4397 866 8247 444 4002 863 4310 852 4477 877 6621 643 249 365 6738 724 4788 499 1434 669 131 438 10035 810 3224 956 17008 374 1693 200 7584 256 4461 154 12049 633 5147 192 4511 817 34124 368 144 74 4085 224 6010 865 2651 15 3553 26 1718 409 5167 699 450 195 3784 721 2903 984 654 822 2160 872 5374 692 3449 797 4864 159 9885 953 1916 34 1107 249 1350 32 1278 746 7041 268 1304 300 2251 961 8471 970 2024 6 591 504 3744 563 23249 758 3829 82 2552 265 51312 791 7646 188 5896 650 1912 428 19132 499 4711 97 34941 -1 -1
668 9668 304 39003 814 6901 507 7403 942 1214 145 8959 213 21035 888 11637 622 4029 370 1601 256 17414 816 9173 706 1482 539 4026 560 10152 347 6627 812 1810 924 15543 165 538 763 1679 833 3196 408 30965 274 15889 95 10513 315 5728 488 3077 198 429 163 580 169 4024 147 8592 728 8831 73 6093 58 4896 258 24916 299 3423 43 22999 889 9806 813 2231 571 8653 387 2490 385 603 488 4635 607 1280 764 1360 165 921 406 1261 85 5978 585 1813 310 5106 277 2360 457 8732 78 52 111 4616 480 11391 916 1713 458 8599 716 1323 0 11725 356 4619 335 264 322 2598 419 12449 330 4110 96 2112 537 6621 738 10831 140 72 946 2445 625 6161 962 2400 334 32 748 10629 285 413 450 2655 528 3832 28 8404 1 5556 695 7636 302 7975 777 7335 7 13665 355 1275 632 3740 594 3356 248 12189 238 6214 451 2687 645 3580 163 4403 78 442 617 1200 630 6869 -1 -1
669 3317 356 3023 796 2884 137 2156 676 15845 688 23655 238 984 274 7522 56 2612 314 8001 96 1283 283 2595 536 3177 438 8583 863 12262 845 1923 548 6656 591 2718 627 27912 449 2756 312 4914 362 11906 446 285 689 20514 476 5965 918 2209 592 8610 658 1560 842 13169 834 3180 562 7328 55 20486 550 8641 519 9081 315 6099 388 1161 553 7815 742 17796 316 22817 417 3580 718 1669 659 340 583 14556 599 30910 983 2403 772 5115 661 5807 832 5764 618 1146 281 8938 54 2355 749 6546 734 2100 756 4018 953 4583 809 2774 340 247 938 434 951 17230 731 2645 147 229 369 4015 458 4303 661 2775 138 1847 840 17310 527 20722 201 17954 466 11792 361 14743 15 6417 965 10123 320 8566 761 390 517 5774 336 3181 163 3881 629 8645 795 365 848 903 700 2145 176 481 177 5903 157 8768 115 1552 -1 -1
670 4780 245 3485 107 7235 913 19456 959 301 785 4366 216 2716 188 13018 85 5798 379 620 323 1034 778 3630 942 3720 298 11446 387 6374 722 1074 579 19269 251 5026 701 3444 828 5982 977 27226 990 3449 861 1368 302 17783 521 843 272 7230 896 6056 967 15358 487 3998 415 3738 541 206 612 12466 799 1696 887 701 463 16792 479 2268 681 1759 965 1116 850 13315 878 11910 434 23772 723 395 114 746 7 2185 561 2361 1 7991 631 5710 610 10851 750 9558 576 5585 800 712 5 3505 58 1362 71 11761 241 2970 945 8683 650 10212 756 3239 293 383 697 18232 426 9760 788 3715 24 2388 707 4136 169 546 475 1362 712 923 198 7943 800 5976 932 159 430 2481 264 5565 210 15199 195 4785 475 11321 899 22661 340 2896 928 4552 711 1604 234 1705 134 4297 359 7065 434 19352 536 7125 375 13030 762 1624 626 11252 827 9783 740 44 85 4700 984 1827 651 4121 557 3368 -1 -1
671 8759 196 1226 104 6352 509 4583 472 26509 28 2948 332 3169 786 1852 612 4969 672 11296 908 3562 557 1900 717 3226 232 2577 24 18768 405 12424 789 1067 407 2716 58 1125 981 2321 213 3187 986 2362 587 261 399 1575 209 2632 509 1218 861 17090 568 3002 630 1360 530 6267 979 2812 287 4850 953 2202 433 5771 136 3792 347 4449 623 2141 710 3491 600 545 740 12 222 20871 10 10559 828 8159 567 7421 412 740 901 3993 492 8928 588 623 984 21233 674 23 438 1782 799 7105 792 1665 862 320 58 1545 350 563 389 2117 902 6392 24 2305 445 4881 49 2144 643 2677 849 1038 144 226 500 5975 832 1131 177 9585 853 7751 31 11282 852 15032 20 830 533 1324 620 968 327 4673 316 14475 258 707 326 4033 371 13869 871 5521 847 2218 480 8742 764 4651 156 4730 821 745 2 11186 523 18934 25 7735 707 5017 795 1474 384 6943 658 3925 996 2865 9 1241 475 3564 835 9705 895 1738 24 1264 663 852 131 6582 283 2039 976 9062 743 14910 31 496 256 4602 741 9585 988 12596 876 23122 691 597 569 49 942 2173 403 1301 250 1052 217 8587 -1 -1
672 1293 784 387 804 3416 997 13658 957 10812 971 379 614 8126 490 16925 236 2339 451 1175 100 2753 563 2562 302 2198 994 3947 204 4746 25 1496 675 3638 514 6427 20 2486 293 8019 698 3326 802 2821 325 2708 278 7759 35 542 458 773 371 2467 260 2941 771 1684 283 12667 166 8640 398 15933 368 7468 906 12137 530 7918 602 1555 624 1620 497 8051 490 3423 524 3863 638 600 316 14334 43 263 327 3928 343 2481 825 1403 883 789 817 6326 666 2521 382 8628 257 1526 375 768 631 1071 262 8359 256 8027 121 1160 303 932 114 3760 212 5269 763 5076 578 2493 733 76 977 280 927 5742 960 4524 33 212 641 4920 647 2185 645 4419 696 7035 336 16060 598 8564 441 5388 56 3444 184 1633 666 11887 247 7298 713 2290 836 11087 815 1480 662 11417 257 535 517 3657 237 319 361 14680 670 1271 306 3610 448 8637 503 10522 437 4453 503 3503 340 425 916 965 879 16632 349 16029 238 11699 246 11668 393 19797 195 17153 627 15388 340 253 815 136 19 3424 667 3290 788 3280 436 3885 872 9643 0 726 791 451 247 7655 851 2985 596 7510 583 311 -1 -1
673 13442 292 2219 459 1841 984 1520 822 966 224 6397 801 196 44 3366 294 7286 870 5004 173 4764 728 8142 374 6256 923 10586 703 4137 85 2262 106 7950 323 9573 171 7356 681 1242 529 7742 736 6297 236 413 507 2977 429 792 531 16123 858 5282 644 12765 309 7938 305 1731 113 11139 982 2235 976 4045 885 4111 773 3476 572 5375 385 5135 10 4202 939 17381 956 5341 664 7266 913 19336 115 8842 832 13572 574 7389 839 3362 992 4732 18 9647 580 7530 478 12410 842 5715 809 4835 486 494 775 621 376 1604 663 1573 942 12229 170 3690 207 4186 160 13484 182 3784 390 13856 273 2364 528 7091 903 3426 744 3203 247 6923 714 8094 654 1665 725 5907 192 13591 778 3363 632 768 882 4234 451 9311 21 86 422 6331 95 1338 897 1386 321 16563 916 384 0 14089 435 2973 746 15724 798 464 416 6575 938 10787 873 2024 287 8426 606 7180 445 7586 884 129 560 12368 408 1447 717 1089 112 7503 639 2175 562 13469 -1 -1
674 309 585 6365 182 3947 902 4655 542 3698 753 2153 758 528 17 33580 253 6088 371 302 265 1035 737 2065 499 3705 975 9616 39 6101 0 386 762 7075 1 4084 860 541 663 687 652 2590 962 1897 896 7456 416 243 581 1690 752 197 351 8431 437 1851 981 1901 321 1050 219 15627 33 2735 454 4841 777 1300 351 4596 185 2744 199 1182 744 846 673 2014 420 16979 572 11648 307 9795 139 89 724 4212 283 10146 671 700 548 4630 252 8653 864 8449 646 24259 789 132 988 2982 829 20537 828 6841 135 1384 578 1361 711 4541 566 3268 953 707 196 4357 413 1130 315 3257 841 15029 670 11479 215 1289 970 1965 632 3657 676 5799 954 4439 712 180 469 12175 981 694 374 1046 721 5114 375 513 87 3799 185 885 603 9653 505 3527 549 38692 611 25967 257 3126 501 4746 224 2710 197 28730 438 4891 392 2569 501 12520 9 17561 211 984 71 2858 423 188 992 3944 942 584 834 2279 862 15128 383 901 985 1430 122 1727 456 13374 78 1450 239 3990 870 1310 921 15266 100 811 -1 -1
675 660 178 2245 614 27078 653 13741 788 749 75 10192 666 937 472 21893 390 2028 426 5202 575 6279 156 5783 355 5669 950 7499 917 6477 114 10881 702 4706 785 4016 837 239 926 2525 940 5745 616 7824 680 531 332 3205 494 4558 91 4438 362 7083 146 2565 606 4442 251 9494 818 3293 548 1113 260 2127 470 155 453 428 15 1636 874 23877 870 17677 15 9545 228 483 292 11007 934 1474 882 2837 140 29072 613 18622 542 1755 272 2787 936 2598 327 3728 541 261 140 12612 701 1161 495 18059 530 1369 186 15081 158 14859 551 1026 495 1390 777 5530 67 736 504 3452 474 1487 484 5457 562 4407 875 5060 657 6294 434 2138 590 2616 850 9688 311 1144 946 653 662 3178 6 4528 70 1598 452 6027 906 677 150 2105 487 4208 26 2611 305 2230 988 3441 982 610 52 9312 663 7293 697 1504 182 4943 298 7064 982 4961 319 4796 928 29555 873 848 896 1443 950 17758 709 14093 444 1945 366 10007 19 2496 303 9468 244 3289 -1 -1
676 11440 55 18370 227 5339 459 3680 9 16074 348 2963 74 593 816 12683 827 7436 290 1255 806 2066 319 2401 206 21008 489 2627 424 3239 857 398 884 4936 583 1721 513 15422 307 5213 44 505 945 7535 891 3547 770 3265 282 2571 58 9123 419 2531 388 1411 330 18899 326 1827 199 1788 310 2489 368 4257 307 3036 777 1831 687 531 117 6956 596 6456 661 8843 595 5909 637 2316 176 17382 344 2073 435 1019 14 756 120 1139 705 2394 2 5165 110 2718 81 2075 679 586 784 8349 518 22344 752 816 709 2776 264 1260 569 6777 665 3097 154 15185 375 13793 793 922 290 12476 298 8237 963 19128 691 2975 249 8077 54 432 33 15742 979 11529 594 531 254 4328 261 4121 977 1442 484 8638 120 667 758 2685 477 2257 294 196 856 2457 614 14102 747 24861 582 10660 680 1388 66 27506 401 164 131 836 206 9639 926 2437 587 1725 976 2315 765 4275 977 9862 864 4421 238 1001 594 5094 950 28109 -1 -1
677 8795 847 16823 241 8264 778 10836 921 7588 951 9805 307 2874 806 4871 478 6794 331 9762 391 635 251 3242 533 4512 968 9948 121 6078 634 947 894 8540 795 5215 991 9994 968 7032 564 6945 464 1938 419 3400 515 2980 673 417 419 7197 81 1515 482 3546 535 2341 294 1563 659 14015 556 11410 24 3536 720 1778 807 864 472 10686 841 5021 700 8618 50 1170 827 3342 747 28558 782 7804 765 276 919 5294 190 3543 768 1378 950 13371 295 8480 476 6668 77 701 851 47 388 1497 468 23523 939 1475 782 13519 609 3176 961 3286 646 15397 802 710 129 1764 743 1597 466 640 660 2235 221 12618 358 12847 492 24839 996 4342 969 7238 926 7730 629 3716 778 4666 317 2795 69 1318 802 14592 777 1424 52 8112 771 6542 626 2720 409 16764 366 4675 711 3100 127 6673 660 9402 549 4028 984 8099 520 5888 536 763 7 3381 480 1595 134 3346 463 15080 557 232 457 2008 929 13715 539 5370 -1 -1
678 1973 121 112 242 6107 485 2981 265 3763 871 2245 996 5651 192 8130 22 2751 374 233 187 1155 202 5029 728 6874 157 6235 159 2122 261 3634 729 1433 974 4641 334 1119 983 3643 215 6872 688 573 196 5982 386 4801 844 10586 35 14768 385 9152 649 2656 954 7692 987 4924 829 7025 304 20469 606 1631 513 10288 690 4234 903 3048 672 3154 81 3628 292 3589 58 4829 595 411 639 13482 150 6761 589 7902 363 87 31 276 943 4722 522 1986 678 18677 427 1774 606 3607 323 10896 546 9064 174 1888 165 1338 427 685 701 9022 256 1168 599 4797 749 5769 953 12575 521 12513 57 4351 404 101 848 12478 209 18640 168 2706 342 1901 452 3783 936 5569 371 6867 456 1420 113 7866 675 3452 147 18830 670 5176 477 1313 848 4954 184 1999 782 13266 411 2614 31 3430 639 582 690 6246 455 3256 384 879 630 3470 576 13335 681 7540 579 1026 909 5468 304 9870 780 5926 14 6207 758 5045 235 8425 741 7783 62 1645 939 731 665 693 427 1096 44 1281 162 93 700 10981 730 2925 699 2637 243 5071 850 7025 953 6382 647 32 935 2204 51 6001 524 7176 788 4940 689 3439 -1 -1
679 14897 640 11319 542 20593 424 7085 66 11409 440 14767 607 6463 490 2020 228 5305 119 3164 937 6860 782 5102 477 1401 58 888 736 982 867 8857 874 12195 287 7233 702 252 711 2602 678 13686 792 11880 339 36 606 5748 109 4660 870 5328 478 1930 837 5055 642 476 220 9697 648 10440 834 16457 596 9562 234 2247 778 24214 544 4533 168 358 680 4791 393 3607 139 10771 966 211 203 3797 231 5892 540 10308 35 6883 686 87 23 5705 80 7928 898 4635 508 1019 155 22584 204 5927 53 169 142 1013 512 8925 426 776 985 2976 913 2806 595 19254 826 6745 743 572 404 1231 477 2450 364 4376 268 10763 788 5774 481 3448 20 1407 246 17058 361 1935 771 5622 355 614 179 23587 213 10420 276 889 93 12861 111 3099 9 2917 67 27303 830 510 279 296 821 23280 66 6615 319 13463 636 5379 775 5788 776 1204 -1 -1
680 4062 608 2812 433 13318 818 1260 741 26068 731 9183 843 158 151 8301 669 6955 6 21873 820 1363 849 1555 737 7984 783 14999 695 27265 635 877 90 7464 742 1109 163 10300 649 8719 134 773 139 6175 213 3194 774 7892 955 11957 337 1114 495 224 489 6006 514 1055 91 91 21 11451 331 663 493 3424 345 11247 120 5957 304 1825 903 14502 314 2843 695 1715 293 20098 799 722 619 5708 782 832 715 1713 762 4647 247 1491 24 2307 32 5856 405 834 666 2051 992 4847 67 3390 75 1872 342 13284 706 15250 3 15486 585 336 371 10292 248 2191 154 13273 864 10882 204 850 296 3250 128 4164 465 363 375 3722 129 15763 683 3076 130 2019 732 925 877 12139 565 4947 530 5590 511 7756 158 20297 514 318 736 10652 230 2640 504 5531 802 1831 465 7688 117 3812 683 1355 109 14779 226 12735 413 4075 120 3969 519 1411 977 8868 323 4406 101 5332 862 2022 269 1492 854 13342 410 3138 -1 -1
681 1372 860 7291 476 7043 754 676 463 3869 54 1347 687 7607 572 11266 488 4540 668 3880 687 1032 270 3709 275 405 819 4228 653 11786 756 1783 438 4318 729 8327 193 7931 263 11426 259 1163 170 1914 992 503 574 2688 796 2529 462 4534 728 4142 832 1069 5 8140 758 2779 778 3353 904 3857 116 1941 188 289 455 29123 204 9056 997 12649 615 10846 793 1243 766 4593 80 305 352 15569 231 274 207 8440 230 1383 272 4121 150 17123 444 1390 551 4576 459 2023 53 1019 608 96 639 2460 563 4203 676 9028 917 875 472 4660 336 9893 310 15675 173 3259 800 4820 183 20778 597 5870 322 2354 5 185 548 4566 736 10778 876 2375 276 2650 619 17258 523 1768 46 4509 637 771 442 624 665 3945 591 78 502 3064 733 1837 287 9111 493 6331 434 708 127 1084 949 7441 709 2516 149 3198 788 5293 76 12161 162 2943 145 3208 954 454 22 5605 585 2058 89 579 427 12291 884 401 41 10784 580 1505 613 2116 33 5017 802 377 979 19383 477 20212 957 15886 807 715 197 6063 748 182 985 9750 685 1810 631 3218 720 4529 5 456 907 2563 880 11975 159 1032 529 1380 -1 -1
682 1310 996 1031 916 554 60 18663 727 7302 634 396 924 4097 814 7796 605 2281 405 8564 903 2942 265 1367 158 5721 322 9338 51 15875 151 34084 179 5782 908 30699 484 3851 546 25937 693 447 18 9120 132 8885 234 515 93 4662 648 3407 948 4313 754 3034 38 955 737 2204 776 13715 349 3842 979 5410 304 791 143 3267 434 17885 276 655 314 7500 634 2168 142 2532 617 9587 396 7236 641 2496 314 7050 433 4557 617 2514 649 4006 218 14087 403 1472 991 12537 762 7049 194 6769 288 6257 389 8949 960 5219 820 14378 720 22510 669 198 887 2446 48 9344 243 4234 706 3315 597 25106 822 1069 529 6230 359 5099 678 3212 604 1017 36 7599 854 5609 433 1557 548 3973 398 9260 699 6018 302 88 872 7042 943 1869 112 6436 246 989 807 6218 125 6661 58 11131 22 4053 757 2061 581 7476 783 23407 146 2701 54 1271 236 1927 -1 -1
683 3501 796 495 406 5747 227 9637 954 7669 390 19911 826 1554 714 1954 514 239 628 942 399 17547 44 4822 238 7760 646 11257 176 3152 861 586 643 1043 673 10072 959 109 154 6085 941 17728 793 992 579 264 686 1018 220 7865 588 3036 344 1778 898 735 112 7310 179 26562 914 10538 956 2511 746 4479 853 1046 192 2952 467 2607 511 14939 412 2871 560 14246 6 3550 730 2869 82 2352 299 1995 268 8528 556 3866 958 3352 112 5037 635 3568 220 1412 810 1712 720 6079 528 12037 34 1586 299 11278 549 4682 606 18359 284 562 689 664 59 9202 795 2880 901 6528 673 9803 357 8689 427 4103 51 3118 429 30891 988 2243 390 4229 84 6667 98 4095 467 4436 431 2887 245 8986 326 4547 734 15614 986 15650 694 745 826 4766 55 1358 162 1966 922 5825 360 307 444 7308 366 850 465 12088 294 288 134 613 360 697 741 4070 970 2375 868 11164 208 5273 980 1418 203 9771 171 1700 640 8972 876 1249 728 11092 346 23094 121 4198 792 2493 -1 -1
684 5230 776 5316 735 9326 390 5811 674 17096 414 1071 815 24008 289 6193 266 5197 130 22540 154 217 527 2093 77 1285 340 933 177 1818 906 10057 237 7943 159 784 97 8397 402 13371 127 670 181 4287 809 21514 842 7236 19 3541 631 1920 161 13923 95 7471 288 1656 710 74 287 30489 527 5459 862 2396 886 1585 134 2120 193 5969 884 6702 102 3533 765 2091 190 640 72 1346 967 2898 89 12065 522 2839 846 5212 95 4974 167 3099 504 176 95 4051 555 7776 949 1908 847 4818 495 10934 355 19284 697 2538 976 8124 396 7983 263 3436 129 4439 65 17481 234 24907 707 10024 353 268 275 4938 265 8801 234 4751 122 7197 711 6470 433 416 134 6835 343 811 496 104 812 6146 706 584 718 4975 932 2461 448 4591 188 13589 400 1345 907 1592 742 6258 322 7727 364 15242 758 327 298 3576 431 1709 609 306 446 1657 890 4549 118 5529 69 1584 305 9736 994 13373 439 4228 470 7938 534 809 625 6796 -1 -1
685 6014 494 2341 401 4313 176 7002 762 4280 695 6007 438 5650 879 20728 362 4597 163 1450 908 7321 55 12148 414 10344 630 13074 799 22115 862 119 462 2260 912 3266 297 218 472 5584 752 14270 711 11007 444 1465 497 2192 644 28174 190 1204 935 5508 159 4462 630 1291 666 922 527 1343 86 1425 869 1984 229 1346 61 10101 927 1697 307 2128 771 1168 8 5227 998 27462 55 8104 514 8005 194 316 341 1464 947 8334 41 836 898 6096 428 1184 954 18469 965 1719 899 1260 427 4056 81 12697 390 5605 164 1566 397 2258 187 3665 565 14337 764 358 521 1603 839 8250 923 2565 443 553 51 2799 737 8976 772 9608 125 73 516 5758 895 3166 898 6679 709 7027 463 192 776 9407 768 3982 712 3066 123 4848 807 6699 994 1667 189 10941 719 12339 223 140 486 7794 198 2285 867 2034 15 1057 712 1071 747 7740 248 7591 569 6411 233 14144 63 1295 520 525 969 32169 964 1043 40 494 32 3424 980 152 359 475 678 8074 261 10361 607 9191 412 6346 -1 -1
686 4951 625 1352 160 2985 726 3971 930 179 409 8650 221 7049 948 2844 834 992 620 248 849 5973 565 10804 972 2473 791 1068 927 2166 701 3843 365 8208 371 1815 179 3840 971 4296 992 4003 527 3793 622 2423 602 3909 295 5658 363 6503 34 15015 556 6581 542 1166 122 2161 718 12418 481 1600 518 2291 368 13844 999 6250 664 2238 629 12971 433 14314 128 8103 524 5273 45 890 722 25264 393 4187 340 3647 598 12062 730 3335 131 2078 113 3660 280 3183 405 862 49 3337 109 7551 484 674 826 5295 654 5177 588 840 441 3319 739 1034 916 9931 391 8465 28 10890 326 1523 45 3325 755 9579 645 5620 222 670 553 8312 414 5500 958 7813 103 2492 24 13140 658 3646 535 9675 373 992 28 8624 907 198 258 9898 186 9172 775 14614 760 6778 6 1389 680 9754 665 1279 463 12656 393 4481 212 1851 720 6732 811 1365 992 443 920 11372 632 7200 646 1296 55 3397 802 523 702 3615 721 7411 463 5126 924 1585 481 1494 367 709 558 5324 572 1273 759 4520 447 2538 787 14192 6 2788 274 3300 864 26632 984 5612 397 299 50 1584 -1 -1
687 3355 201 7677 798 2405 974 9649 483 2343 127 3425 571 7528 544 231 587 25344 529 1105 637 547 202 6576 862 3805 502 13565 944 8078 938 9089 33 17937 105 423 906 3607 193 1769 147 1594 813 11046 480 2812 582 7081 634 4787 654 3055 400 3157 856 17503 241 854 669 11417 658 817 97 9693 561 2398 61 2319 965 6162 485 6115 300 5679 836 4068 47 6345 224 10992 653 11643 206 2241 136 4419 85 1298 988 47 151 10534 206 11805 801 4074 90 4067 136 17238 940 740 373 22100 772 3430 540 12605 963 4107 532 1351 496 2704 129 8460 380 1061 128 4371 89 5702 276 3712 24 2030 945 1138 828 1817 348 3892 89 2605 649 16226 929 8829 347 1619 574 806 55 50 439 2180 574 1848 904 7784 426 10009 371 4345 318 634 801 8766 960 15073 164 12793 514 1085 360 2680 259 12447 252 10797 549 12127 97 10262 110 4628 77 10416 272 1921 847 1752 209 2893 116 10134 38 1779 232 2286 225 3140 445 7371 643 12255 623 1059 374 1513 262 2253 -1 -1
688 1892 424 4874 538 1496 245 5453 35 13221 82 26256 476 10834 310 5165 901 2940 475 1278 118 3717 617 2905 856 3756 198 3396 988 6859 192 5491 186 6599 345 1414 48 15828 831 16866 441 389 866 15705 617 14219 171 1602 520 1781 460 13287 389 793 185 2769 751 1917 225 6047 907 6611 45 5170 279 1544 922 4493 685 1295 701 4416 716 530 58 8895 813 1085 935 6839 199 1150 577 11451 502 477 468 9771 612 10343 880 6504 381 6790 915 2918 532 1131 77 129 605 5712 640 7398 831 7010 756 3590 919 1001 757 3217 322 12347 284 29588 89 130 631 11613 711 4362 123 18898 76 10417 747 1057 887 11144 964 10 920 1770 690 4769 634 4903 963 10256 719 6306 580 1566 837 988 534 12071 844 9409 781 3584 45 5308 239 13935 470 8326 809 10570 605 16307 967 5294 79 9756 289 11001 592 10351 361 3177 895 662 643 8522 569 3243 72 3970 647 4241 178 6905 890 3659 569 883 -1 -1
689 10518 458 7508 429 19337 656 1253 811 1096 841 3959 908 5830 370 4762 212 16193 774 1227 879 557 452 2319 264 12909 228 944 544 2150 127 32655 41 3975 52 3601 267 7781 889 3600 302 12557 305 1632 593 9049 304 5924 329 1603 775 6665 736 24 534 292 283 5311 470 7623 283 1232 75 701 705 15867 840 1729 719 13031 708 4393 374 4138 662 2828 480 2202 448 2828 43 17526 550 12185 115 11331 18 12 839 1779 874 11036 782 5796 762 12987 907 8114 112 4156 917 16037 609 4596 210 1489 576 14739 78 760 134 16083 444 2950 515 10103 379 2291 548 33236 714 11220 730 12427 587 2700 607 5449 900 2236 379 17608 686 8650 207 17683 267 4501 306 7372 81 1143 124 4032 528 2509 581 7041 312 2685 719 2834 503 9299 744 8262 31 5704 841 6682 341 5451 420 5529 107 5924 720 1201 812 12310 -1 -1
690 18761 84 6950 131 8595 645 2114 317 6580 71 4183 202 10894 230 9286 16 2135 550 1596 186 1686 658 5510 901 6524 21 3759 701 7816 769 3062 205 2255 819 12139 712 35 841 7708 402 13615 97 12107 832 3026 72 1588 584 3646 115 14698 149 5399 854 3648 20 4485 503 1402 7 9755 663 7340 604 14293 750 2910 525 667 259 8515 281 8821 427 598 633 3840 199 9846 191 3606 180 2413 569 423 329 6304 620 331 1 1880 771 10770 788 1503 338 35392 504 2908 897 2422 271 1731 649 3012 436 241 910 3200 956 350 238 378 882 9826 836 1769 213 646 533 8091 684 7680 732 1788 811 7492 881 9285 66 2168 530 9897 760 3021 617 8874 409 1372 45 10079 166 19467 80 3390 24 5940 31 6970 22 135 348 4235 786 26819 283 25708 913 3077 98 12042 831 1517 520 1842 296 1007 401 3506 263 3043 12 6682 25 3702 921 3067 350 11205 615 11053 481 17454 714 8156 518 8725 -1 -1
691 4562 551 236 443 7703 757 4631 849 8420 131 125 967 929 663 8796 58 1412 437 4982 574 384 793 2992 90 32 41 2633 935 2110 302 1501 958 3409 728 4586 189 8720 492 11194 611 5854 933 7177 511 1036 297 1957 597 8622 422 15087 907 10812 313 4113 295 3912 75 28162 619 157 567 9234 574 1310 960 3007 903 1487 462 13897 700 3013 821 2676 275 2009 114 1622 697 2338 536 3152 896 12463 669 6450 785 782 745 1733 97 6911 144 17230 252 3221 189 7068 596 3135 143 2619 869 2768 503 15220 177 946 788 4072 815 9685 8 12589 181 7006 614 584 693 6248 984 3662 58 6638 920 14451 112 13394 747 16341 800 897 823 4395 72 12542 125 1840 749 4217 899 6900 109 2870 96 693 16 6315 287 273 137 7744 492 2561 438 7373 670 5655 326 4096 498 6588 809 5647 111 745 787 6399 103 2892 115 4742 629 8474 129 2969 490 52 148 4496 790 484 349 23141 332 7017 110 2443 90 3596 205 379 718 8538 872 2815 211 13399 659 11011 36 1604 802 6750 743 7061 33 14316 -1 -1
692 2515 865 14463 845 8218 263 17781 638 2443 793 5733 650 1641 150 11327 692 2524 729 9496 199 3237 312 859 718 20725 471 5089 793 10927 345 10131 161 2536 297 682 556 6930 33 262 444 562 445 2409 989 1451 915 2852 802 1439 951 6802 613 14805 452 15379 387 3928 586 5133 283 581 634 2442 848 14380 438 17330 845 26253 31 10502 630 5234 948 17869 565 3423 756 9070 700 311 711 375 133 13468 418 6222 261 5502 449 6315 171 31415 483 14519 599 3849 115 7428 321 8879 21 2031 978 597 652 12097 123 17148 83 1256 935 4605 977 4716 939 7689 149 2908 498 2393 810 7185 183 2150 3 1025 352 9497 537 6830 848 4733 74 291 256 41 748 567 44 103 296 21352 971 5139 965 3854 829 6775 838 2163 563 1602 953 8624 296 4536 271 539 577 63 342 4962 978 7045 390 22674 181 132 574 7429 445 8275 259 2741 837 6086 -1 -1
693 12361 565 1483 852 81 137 19395 845 131 141 4441 740 10566 279 10729 757 7484 459 7565 222 14 922 3229 750 2446 910 3333 955 8980 968 2271 5 6444 657 9638 438 8331 5 686 104 3563 398 4636 78 7827 560 247 303 1258 999 6891 497 6664 602 1734 715 513 932 968 562 4230 686 544 715 965 963 2402 998 3891 902 9552 849 1612 34 904 113 1191 194 3109 402 2258 221 12585 489 3190 466 7849 994 2573 609 5605 222 2361 207 7620 637 772 815 5668 666 2328 965 8344 167 1791 158 3942 216 6455 400 253 779 17555 103 6504 231 12768 246 7055 439 1087 214 1917 504 1285 753 5516 469 245 129 19212 516 618 96 1079 963 6267 516 650 474 841 237 8411 664 1966 533 8359 49 1301 197 4850 607 20925 858 9995 916 3402 239 1103 20 2982 987 477 662 6341 755 8252 511 29 868 1498 547 1052 841 22488 627 5478 59 4039 279 61 792 2278 674 698 473 7182 165 9245 546 1232 338 4702 955 3140 616 7380 573 6735 654 14357 946 3284 838 3361 203 2753 909 5056 75 903 327 7511 336 4670 330 95 751 3594 217 5623 573 20364 434 915 861 3965 146 3435 59 3092 854 5630 66 5674 75 3352 400 6099 560 1346 -1 -1
694 10060 25 1465 195 539 58 767 212 5816 86 2454 859 6616 979 15859 835 12152 599 15561 671 6455 376 7896 194 1522 199 3025 857 4305 197 8747 670 7360 669 2585 621 2955 908 8207 321 6267 31 7152 590 11286 230 7690 810 8612 71 7988 778 6126 654 1940 512 4714 984 3458 49 154 492 1343 220 1215 539 5861 669 10913 842 3363 963 5784 166 3482 553 20956 919 6658 195 5304 885 1779 220 8662 388 23109 682 4436 454 2387 869 2872 549 9121 444 4105 914 4114 164 284 848 4832 396 1876 912 6514 897 3138 815 2356 524 1175 704 7298 698 1789 801 3112 97 2872 184 1503 997 8654 103 7867 591 13983 148 20323 178 5543 823 15142 177 20585 450 4032 818 2743 425 7812 977 1124 787 7120 566 990 615 1238 216 4127 89 1465 753 1683 608 6455 682 11232 665 3688 232 23154 20 10685 422 1416 172 549 399 374 127 1145 840 3925 699 1420 545 2946 286 2939 166 9722 18 2449 333 5268 953 1802 529 1213 154 12814 842 1502 651 10819 524 6188 90 1301 -1 -1
695 4399 477 576 515 8235 774 9112 477 4891 766 1243 413 3864 4 1488 656 3549 543 1606 536 1048 897 2794 455 3872 157 342 960 2266 708 5215 760 5331 169 2193 714 17845 675 4130 910 6902 50 3948 94 2375 585 753 397 5062 66 9611 796 7699 835 798 298 20882 838 1137 458 4635 397 1014 777 6312 172 4309 984 2296 452 6103 753 3764 444 3337 797 189 421 930 438 11519 223 1827 485 3991 400 19342 827 13125 551 1357 692 184 99 6841 77 3329 86 1902 33 14822 81 2562 550 2442 421 6210 483 5709 819 4949 32 4968 426 12289 2 1318 758 522 160 1446 883 5043 727 10118 818 7921 111 1770 135 20591 894 8447 445 1579 49 5137 250 1987 172 2226 473 4205 861 3927 256 32 413 8497 712 4665 99 386 523 5082 228 669 668 23539 337 2705 897 1026 529 3988 616 8697 294 512 110 879 570 9991 130 3481 876 10660 600 2939 28 15067 35 10922 440 1654 118 1649 129 2556 429 7947 132 3766 643 9164 781 4788 412 7929 234 278 728 1389 771 10918 760 2936 847 3820 636 4373 908 3311 781 3656 800 3236 44 496 62 4274 618 20470 699 437 309 50 129 1794 700 5175 860 9190 646 561 146 30 -1 -1
696 4778 959 3754 688 17839 456 435 383 7453 427 647 539 6607 848 26393 119 25942 650 3215 684 4499 470 3531 776 3989 30 934 365 8581 103 3539 485 751 927 2091 269 19998 74 578 594 71 134 8508 129 1242 610 2003 189 842 63 4344 987 955 847 2288 22 4529 161 4778 229 8453 835 19071 322 8804 691 19401 499 1743 647 961 640 5133 847 2731 970 266 192 1883 766 2962 495 10276 81 3411 207 10087 470 7275 982 12349 68 1008 248 9429 387 11859 179 1589 37 4140 27 3226 372 6374 57 1593 521 2203 452 4349 124 2352 826 2836 928 1266 75 2238 274 11740 378 9023 757 8973 686 2058 792 12557 945 4090 600 1233 827 2051 863 20318 767 3563 923 10910 716 3317 384 89 10 10688 198 5234 882 10039 476 388 607 10242 65 5230 611 4543 697 2117 625 5409 128 8731 236 35156 756 3700 557 12419 662 6659 285 20411 105 181 110 3822 734 3922 761 3065 866 5947 464 3179 166 3953 -1 -1
697 4543 50 2431 793 11239 315 1098 803 9039 861 1251 483 6287 168 11927 56 7875 159 2911 152 478 849 887 58 102 482 3430 138 9870 696 292 285 12701 327 2645 722 3371 907 1422 846 7162 200 1346 11 4327 264 45 561 2726 386 11261 705 3542 963 234 484 5339 318 7279 146 3993 512 9132 479 12239 225 596 627 1199 316 7286 516 3454 702 10758 544 16857 89 7547 97 2176 653 3030 735 10886 192 3664 274 8628 863 500 480 995 128 7661 809 6925 837 6337 73 4164 474 1656 744 1440 470 2194 305 1478 925 6014 91 4361 148 2060 592 4595 42 661 570 5877 13 859 937 9316 683 7393 322 3729 169 10949 33 1382 312 10116 526 1304 821 5176 11 2527 178 4794 543 20453 335 27534 790 7189 291 25 806 4008 209 1082 37 5046 754 7396 35 12390 653 3271 712 2895 764 7051 182 518 759 5966 19 12932 279 24527 174 1386 593 1188 683 9507 428 3198 19 405 356 2621 650 2730 805 12209 691 5965 296 28 684 10379 915 7481 189 14914 911 372 255 3383 359 15502 857 7148 632 5698 -1 -1
698 11646 595 2376 921 3626 753 1333 722 8245 881 17849 477 6218 641 22870 447 8787 516 1830 372 69 638 15717 758 5020 747 16937 409 168 177 297 1 25417 88 12502 865 8700 987 5393 666 14615 893 7809 398 435 30 12066 519 5008 698 6 885 10992 827 5663 674 15963 498 3633 715 900 569 1016 670 3696 378 6604 130 41 338 3922 318 2749 317 3585 592 1400 62 21959 603 7389 94 1629 470 2705 987 9485 838 10221 498 9914 78 25251 773 1268 245 6277 132 16096 521 14804 880 8394 155 3395 398 5984 925 4285 737 3691 630 5184 999 9045 951 3153 630 13066 49 1999 707 309 567 12623 781 429 620 3180 643 5685 435 7780 376 4507 885 12199 161 19577 990 2027 540 4503 546 406 578 1175 239 538 391 2282 331 13 980 3283 724 4646 808 18445 7 1143 123 4137 471 10464 769 1616 317 1610 586 6290 463 7154 506 1129 515 1617 -1 -1
699 14325 453 96 602 9334 554 1469 878 7226 103 1150 420 4863 500 8642 572 1814 156 5058 684 7292 106 8 682 24951 750 4243 376 5073 677 7946 282 4112 568 4106 841 1143 76 11508 729 8126 944 3954 776 8680 640 10825 782 1238 970 6949 207 12491 120 4647 545 9690 519 10446 733 479 393 2526 623 1463 218 2304 930 11780 647 4726 894 7988 656 684 938 590 583 6876 863 8991 465 10192 217 7955 277 3719 502 1566 306 3131 419 1036 943 14550 276 5111 570 15061 453 757 617 65 882 3906 183 578 517 5582 974 884 17 9615 313 12522 796 8905 955 2454 123 4039 193 12509 12 26 397 3028 469 14192 56 4507 175 11330 275 3846 180 2655 751 4106 447 10321 232 10750 16 6400 435 2908 908 10659 766 1329 429 5751 702 3560 130 1319 128 8386 221 1690 572 1474 234 5510 514 2258 712 778 86 9470 278 2811 433 1584 150 11325 881 3438 159 16542 660 17211 630 3747 30 484 140 15906 112 2549 131 18676 935 4983 -1 -1
700 10854 920 9180 636 7558 968 1382 256 8455 678 9823 126 609 184 11105 463 2814 415 6853 781 4563 521 30536 439 241 836 3367 748 1127 682 5842 797 10532 460 340 482 13512 476 5154 789 2927 264 10262 256 7734 162 7214 564 1143 685 8935 757 7764 552 227 860 963 964 4507 16 2169 619 188 17 36186 503 193 751 2500 402 4484 362 2033 911 4794 230 4014 474 5745 309 2487 665 2584 693 577 345 1844 808 3991 87 7696 780 17658 767 6400 826 5671 43 4123 214 1569 661 6875 683 4489 602 7503 673 366 748 8646 606 7787 725 3293 224 7962 921 12801 678 2192 959 2296 737 4455 233 2230 626 6467 527 3122 922 4143 343 6644 540 271 139 2879 753 6408 705 5119 647 11318 796 2035 409 806 808 2607 239 1872 336 3045 524 15458 150 2466 18 918 290 6074 788 1873 836 613 554 4147 879 1636 865 10075 307 101 728 2272 252 6771 837 2365 687 788 14 7117 687 2282 441 8451 477 484 867 538 972 6974 261 2835 536 8468 635 796 641 3145 622 2471 62 3791 977 7900 869 4698 316 15304 95 8392 629 10344 625 1364 189 892 981 1201 90 1707 362 2611 383 1514 993 453 -1 -1
701 13924 32 829 401 1208 244 6880 996 1361 679 197 634 1883 905 4802 977 7878 894 13273 101 9284 269 8744 988 16876 222 751 826 14948 545 1459 37 6085 530 3192 821 2772 415 11918 55 786 882 25292 286 186 464 7295 953 5951 773 3113 639 9575 310 8930 969 11868 938 17241 524 1937 179 11758 452 840 737 678 814 8436 539 345 554 155 720 2531 942 19910 569 19510 668 142 245 12238 564 2202 886 6190 398 430 376 4727 248 1860 39 2805 301 5777 292 2426 128 2150 222 2997 454 5720 270 4097 465 3828 845 17391 417 1481 801 1398 557 15815 863 3281 282 2204 964 21554 308 176 718 2994 108 2978 58 13549 282 8923 951 2108 644 3491 157 6176 173 3642 341 5101 839 770 880 1811 707 1170 395 1889 336 6509 692 3707 152 1064 653 1813 875 1677 419 139 567 3517 355 12942 548 5169 740 4232 998 5617 659 18597 265 2815 713 9835 952 164 614 17316 432 2153 358 8239 511 220 784 1776 94 6690 276 1882 488 1543 513 1354 705 5767 146 1348 192 10416 611 2666 -1 -1
702 2135 67 11709 603 23662 360 1427 298 1657 792 2748 944 9720 465 9068 607 1147 950 5016 822 12880 825 4832 697 3700 960 4555 785 3771 610 665 103 11324 463 5340 229 6467 949 4423 494 12222 252 1780 188 2434 116 6089 414 6010 797 1320 888 4534 700 9565 331 3994 823 2011 816 11340 501 15494 986 1861 529 1533 971 1629 113 2165 59 20915 657 1654 873 8362 132 17837 381 14405 123 2141 656 8955 767 1594 552 4223 467 579 451 2549 599 290 606 6677 560 3551 870 3035 547 6653 151 4709 642 5496 516 5474 835 8946 432 7446 360 2414 958 4260 362 8105 974 2151 556 595 60 138 975 12143 805 2434 813 198 940 10475 218 1442 641 1119 457 6791 453 1266 24 10309 776 10672 218 3085 547 4393 750 2333 693 5140 673 9764 519 865 236 705 305 3131 544 15068 934 5871 164 3310 914 12313 958 8542 264 1462 727 2995 262 15195 141 6104 951 1675 298 4085 571 30853 355 6121 113 10403 578 757 300 12793 772 6878 617 2136 303 3305 -1 -1
703 1089 537 12776 477 4180 824 6068 656 9500 972 16397 423 5185 341 1816 556 10800 614 4054 109 3529 756 1581 72 13020 510 115 705 6427 364 4784 423 21899 404 11215 867 180 462 13891 203 4849 810 3378 137 3502 483 802 995 2042 532 5944 755 6216 893 6697 468 360 142 6489 930 12762 26 4357 252 607 771 4772 147 2216 144 3318 162 434 847 15382 60 5245 138 5191 755 12316 701 1376 578 8297 594 1664 489 332 138 6083 437 4967 526 7635 395 7895 636 1601 425 22412 944 36346 758 3243 685 5033 299 1473 361 9071 934 9905 589 21940 734 3183 336 14274 723 2043 603 7158 181 4358 677 5049 788 13053 442 4695 782 2252 377 5068 202 15676 411 842 303 4459 697 990 889 243 663 5287 117 6715 276 1011 698 5355 737 16136 895 8014 701 1844 777 142 279 1857 61 7529 888 5592 891 5231 793 4547 569 5371 563 8197 458 7141 859 9657 107 4959 993 303 282 3324 531 3214 -1 -1
704 2987 71 40044 272 1061 135 1516 790 2930 420 1425 524 14739 814 72 486 744 703 5764 814 5880 557 2411 405 7069 50 1394 483 5359 922 3258 102 11457 433 11034 212 15799 17 14213 749 3377 298 17904 142 894 177 3361 538 5601 751 7914 399 5270 600 820 950 271 996 9463 60 5923 37 15482 798 5817 61 414 109 2933 360 4011 995 1096 468 692 680 1536 513 6348 221 14507 906 10661 1 7333 333 292 145 10955 967 10256 713 692 261 2014 782 2709 929 5880 30 4914 482 2624 696 21943 305 10548 132 11729 629 9433 704 5960 699 4054 927 15867 494 8182 265 6601 647 656 538 2022 631 10398 582 4137 679 640 850 2569 78 2228 9 7975 991 8171 947 8605 804 563 429 5639 344 884 698 5620 368 1127 128 9275 625 3093 645 4684 503 9203 711 1457 39 15891 376 2459 522 3202 778 620 726 10252 838 2507 625 18681 960 4201 114 4082 641 6090 482 465 640 15756 163 1679 268 6822 -1 -1
705 38294 242 6073 695 3517 126 641 29 7244 446 8694 790 1814 663 5526 113 21458 882 4668 515 4070 386 2178 228 15408 179 2983 524 7904 799 26052 979 2162 990 5163 237 15711 324 10192 804 3114 493 2737 716 1277 638 5164 588 12993 344 17468 286 7272 442 3085 298 13015 553 3545 475 1623 865 12075 117 2545 932 3084 291 622 525 9268 809 1079 884 4615 761 6177 358 7378 135 7776 268 777 246 18794 946 10409 573 13593 64 2151 280 4401 824 3562 766 480 51 863 342 1806 308 257 801 6077 727 27569 145 199 275 461 846 2760 482 1219 256 315 328 4409 988 10394 367 2096 320 2678 584 4649 616 10175 878 1362 119 5114 395 2386 931 13482 129 6001 236 12613 668 8603 650 1966 919 6541 277 5971 451 4360 565 1281 12 14011 335 3478 643 144 990 4027 473 3845 949 1988 222 4925 590 306 286 255 966 1102 243 7627 646 19528 218 1368 627 2572 223 396 250 263 74 18137 -1 -1
706 770 972 5611 607 1791 147 3804 181 4259 926 16830 24 3186 426 3744 401 3930 291 5016 855 2235 738 2907 625 1710 727 4537 410 17858 783 690 917 6446 548 14515 347 8385 25 1722 371 4864 698 205 310 2605 822 9125 28 21175 490 5385 164 7059 130 2573 883 4058 256 3896 828 1540 450 3314 531 961 74 3668 590 12053 524 7538 670 4066 744 5277 302 3498 193 106 749 2942 126 18977 259 5058 979 772 26 626 101 3447 996 6662 957 2249 329 4615 786 123 987 6008 325 5517 592 3 509 1950 507 831 642 1120 675 4939 830 2126 442 84 785 6301 167 1662 252 3815 87 3641 45 2913 86 19772 355 1944 371 191 285 10608 749 7805 963 1273 213 1338 24 372 125 15665 271 4462 418 3873 787 2722 395 13227 259 14700 236 5158 370 1384 231 6909 34 4424 595 2388 118 1610 303 4128 893 14266 212 4783 339 9177 693 4809 592 7126 130 5848 81 9749 212 3353 855 1340 566 1734 541 9413 767 18598 683 3790 214 6215 425 1072 219 22399 767 6319 63 3643 510 690 369 5736 541 2431 415 692 141 3660 730 13790 789 8424 636 6999 -1 -1
707 2191 995 6492 701 8562 148 39621 892 4630 27 4015 194 1266 8 3623 631 7765 505 2004 781 3169 159 14644 70 2356 758 1181 927 15779 128 1392 385 1905 132 1512 653 12400 506 8577 66 1461 416 1582 458 3162 403 3087 641 3032 149 1820 479 6213 634 449 307 6275 602 507 828 2686 47 760 748 1263 831 7685 201 8013 812 2754 428 4655 387 8738 672 88 848 1292 707 6608 132 13332 452 4249 972 6060 578 10120 163 12334 104 2734 378 1206 268 6154 499 21864 97 3199 152 484 432 5 176 963 563 676 130 8754 885 3601 474 1327 728 4552 293 2756 906 5377 288 16432 240 3 5 3200 425 1500 388 3612 250 2431 839 1963 703 7698 993 340 618 519 428 1495 600 1365 704 1765 829 5513 995 3290 173 940 771 1454 31 915 702 7852 331 2383 955 4553 463 6759 868 4567 420 5573 896 17501 871 6667 146 5360 447 373 458 1736 232 16252 754 11256 182 2280 825 17072 977 8225 241 3111 553 9594 365 4874 160 671 539 1117 795 3883 665 5920 146 356 877 1442 133 1245 186 7225 183 7401 135 3326 280 231 6 4571 540 11846 620 2292 33 4017 136 1093 171 14549 584 1260 530 2870 723 933 959 1046 530 307 -1 -1
708 455 815 957 557 1002 151 3696 969 5423 366 2429 561 14841 109 3134 990 3507 367 6931 438 360 75 1678 868 1468 208 840 471 1418 96 4233 391 1251 819 311 887 3902 25 8371 738 8686 919 1065 667 13871 233 1622 576 1007 549 983 653 7814 192 1264 458 1987 643 5313 950 9500 297 711 592 1416 777 6381 647 10570 924 23564 275 13807 182 34911 650 7859 334 5785 575 4763 511 7623 662 1160 413 2876 398 14034 165 1579 680 341 893 4437 521 3426 565 1665 633 6217 103 1135 258 1836 990 1388 755 3658 667 4920 668 516 162 9837 441 10906 563 4171 911 1967 905 4257 8 5409 84 28130 913 1833 965 8150 74 7396 111 14710 577 1051 21 5935 822 3186 289 8946 716 2448 176 27579 151 5514 87 903 489 2282 765 11248 642 267 696 6458 603 4509 440 7099 43 3862 588 4270 761 4716 935 4942 362 4515 194 6100 152 2550 400 203 369 14456 849 2831 405 1966 983 11567 235 2831 53 2003 108 1734 385 2325 500 6253 460 3958 748 1342 611 267 103 11442 104 1908 458 4654 286 13066 999 1455 316 4272 13 2334 993 4285 434 2273 -1 -1
709 9732 721 89 184 6048 298 451 4 4866 335 1959 331 532 11 17495 20 10147 594 4806 229 4877 753 9126 799 2021 852 709 879 1277 931 3383 226 5589 501 381 117 1011 697 1379 759 1265 203 1738 58 9169 44 4451 400 1605 569 350 908 11622 868 5013 43 10782 976 8093 77 2035 610 6532 524 3173 780 9873 468 7157 423 4770 138 11240 270 1965 895 2635 983 2774 343 8848 152 25839 641 16879 273 1787 551 9363 966 9654 576 3020 223 1990 17 6735 564 3014 261 3072 330 5255 39 7183 0 3743 436 15895 940 5915 889 6462 384 4213 770 1019 58 2570 69 6888 374 2750 363 2918 2 8036 524 1046 42 2244 866 5451 387 5852 28 1245 998 931 385 8220 577 6124 398 20579 155 13747 453 11520 647 18523 656 219 684 7754 728 4093 151 5626 739 1877 977 7364 892 12855 489 12303 166 3832 372 3006 670 1056 462 10962 46 1854 99 16410 148 270 202 6641 781 10790 384 2120 107 13417 269 1443 694 3386 772 2260 459 4801 778 419 432 2202 601 4878 -1 -1
710 1435 307 3046 397 1644 472 8521 452 2494 513 3578 108 3010 656 362 453 4357 553 6047 507 2967 633 2174 505 10763 873 2728 838 17154 288 11088 725 6152 160 19177 823 353 27 8808 604 8770 608 11158 73 760 726 24610 640 4861 490 8842 848 1907 994 13142 245 1028 798 926 670 2147 950 257 545 1063 141 10492 638 10003 492 885 472 14031 528 4551 717 5782 873 27270 405 462 238 461 112 7924 731 4071 759 783 917 405 348 4264 889 26405 62 6834 416 5580 841 178 382 10863 373 9426 275 10360 729 5114 241 2016 141 2522 368 16958 198 880 277 1479 71 4755 285 6164 202 8563 925 11879 586 1997 270 8562 441 6295 118 9938 569 18925 859 2569 776 4801 367 5227 344 12867 205 12830 516 7312 94 10028 746 4511 818 7901 733 3496 816 7026 473 5847 925 6954 933 1965 124 8158 844 1460 721 6999 370 2903 645 6460 491 958 661 9089 970 7697 -1 -1
711 7617 154 7790 975 6526 446 23751 935 718 446 3369 530 11183 795 10427 736 974 228 12608 833 1220 458 4604 509 2984 532 10345 124 1343 403 2863 165 6241 439 16515 555 10277 572 1954 460 7654 144 8536 562 825 724 7216 273 11154 990 2665 326 65 388 7561 246 793 757 4701 850 32826 460 3485 337 470 457 10342 274 815 361 7789 655 2135 854 7592 402 8597 710 523 213 22518 997 17530 504 5416 804 1077 539 163 124 7818 342 584 181 858 166 3138 168 2753 363 10557 444 9241 453 5808 704 3201 54 21357 543 6802 464 2635 557 2841 199 7529 232 10499 111 5945 980 534 119 2159 932 3427 315 6826 322 1837 645 7088 364 4506 607 153 761 2028 936 7138 620 214 431 1035 517 12 422 1609 635 7346 856 5111 837 545 625 7838 619 2206 832 6652 873 338 356 1923 130 2052 26 1954 608 8239 194 4851 527 2370 247 5814 124 2542 42 5848 792 53 945 2960 46 3907 557 4229 961 9319 891 1828 150 14667 507 5557 407 972 95 2157 698 30188 796 1282 880 743 -1 -1
712 696 35 6050 424 5488 343 10794 729 7009 162 11763 839 20334 460 3593 871 7681 179 6515 700 1494 303 7121 368 360 117 1646 544 3775 864 25 903 6690 411 10864 290 1695 19 16137 501 1975 921 6606 411 20296 555 193 42 8445 992 1301 214 2178 13 6458 470 2051 529 8338 187 10627 69 5801 780 1707 260 524 32 1598 964 9955 575 6570 911 18907 393 10189 655 11075 880 8202 496 5848 798 2540 347 7 657 1589 354 714 881 26324 753 2862 154 1999 583 4369 95 5317 331 2937 173 704 390 1858 158 5429 289 12546 534 16456 926 3871 405 2533 691 2765 7 20018 781 1759 803 5377 408 3749 642 2375 597 5668 709 3036 238 1044 52 1385 980 2900 735 1034 116 15944 699 1624 579 1084 491 1514 473 6645 913 19784 361 428 284 7538 111 3995 634 12462 959 2188 860 3067 544 16608 996 2293 489 2806 602 2003 365 217 525 1583 796 5019 360 4107 598 20027 580 1612 356 4181 47 4759 611 4200 886 19408 608 5095 271 7421 -1 -1
713 14159 945 3365 814 16368 682 1405 862 2781 205 10714 576 7223 908 6400 612 9023 38 4592 826 1306 978 5904 270 1430 937 1307 872 24243 63 2037 42 9172 413 1213 559 18464 16 2062 352 5252 896 16305 709 608 810 6661 112 1774 322 6555 822 12356 362 4286 360 2310 950 3624 747 5721 65 2262 710 2477 989 9804 681 1415 394 5561 777 30967 183 7733 423 5246 45 6048 839 2744 341 13049 191 6800 783 5185 891 10951 374 4142 639 6792 655 1904 980 1982 823 36069 861 3416 877 23952 977 8366 595 8894 307 1854 31 14833 371 731 788 2821 874 2076 149 318 7 4406 575 8736 566 4238 179 1166 888 6233 744 13150 285 11548 861 4175 641 23483 446 3870 175 3601 452 11887 461 6661 618 9277 865 14726 853 8426 487 5988 499 18117 728 2823 -1 -1
714 9458 680 11454 379 17858 309 5698 705 3455 950 1680 83 1521 99 271 364 11976 302 165 39 5298 785 24769 536 16451 836 3521 338 1674 903 69 463 9862 757 19073 292 5366 581 2648 335 4828 527 3953 604 6812 415 1295 506 6141 755 5464 828 1918 124 6808 801 8288 372 3029 711 3334 509 734 591 1957 335 283 157 669 557 21255 883 16432 951 2725 872 3698 503 2974 974 34500 564 1335 690 8321 705 2140 169 15781 640 10033 42 6203 493 13960 816 9863 771 2012 345 9444 626 5943 262 5541 333 4468 834 5138 746 968 968 1126 328 3876 637 5866 30 15397 855 59 313 7025 225 186 608 6695 372 4971 825 16872 37 2357 594 12246 688 9751 713 6190 774 6346 321 1856 49 1508 176 3907 415 5090 30 1335 256 8367 9 1217 339 78 316 273 955 9323 65 2540 522 145 376 8120 595 9863 66 1443 430 14979 309 4511 872 512 988 293 641 3839 640 4782 292 4413 417 3235 884 13867 986 1369 776 211 885 2942 -1 -1
715 3624 531 2287 279 18485 841 15363 69 4950 421 3337 812 6540 526 1059 914 2897 459 1000 14 6821 922 7917 92 7188 363 2250 655 25121 749 913 289 7604 342 53 752 701 973 5187 981 9679 232 1224 362 1270 493 20902 917 1111 35 1935 96 5958 567 1153 573 4714 305 705 608 7262 318 5194 871 7103 854 4138 906 17162 252 525 709 252 854 2503 415 2827 139 82 172 3743 306 2161 985 6474 860 2224 792 1321 799 5162 27 6973 65 14425 98 2578 146 855 396 6131 672 6816 618 1608 186 6346 682 2264 902 21 419 549 598 123 110 11110 308 3446 420 4328 240 1536 850 10566 316 2979 693 1967 126 8139 754 7091 831 11022 860 6605 290 103 237 11959 740 11334 153 16170 785 10469 822 9558 238 5131 147 5206 579 10741 87 4940 662 395 998 1085 928 1421 406 11136 412 7580 892 6934 326 8971 900 16189 722 4316 88 18950 714 4842 579 2325 52 14091 606 2152 80 5753 193 3601 966 20052 436 3283 717 11454 570 9541 895 2169 -1 -1
716 5048 550 12273 486 1599 41 14870 759 2174 968 14285 673 29648 714 12390 299 299 352 88 808 3096 7 5245 473 12341 937 7713 134 5669 367 16080 826 315 547 2632 827 10679 770 18050 306 4416 323 12605 102 1191 695 6244 880 4020 961 1422 393 3092 735 2164 608 5529 752 13449 844 8314 962 656 217 2205 826 2494 80 896 803 1590 13 2595 22 697 147 2751 649 8713 488 3603 604 24596 106 13771 408 6594 870 338 759 2617 216 12610 3 12825 376 6983 324 4701 941 7093 984 11447 693 7999 177 15269 748 11928 5 944 36 14854 324 16034 998 7244 872 11472 513 3674 94 1437 578 513 816 841 196 3977 833 14777 449 2658 432 81 965 18298 770 11126 400 1725 792 1838 496 3679 215 24691 513 5185 347 3791 71 10215 228 13890 919 3514 59 17543 354 3549 -1 -1
717 9834 139 9847 550 2389 409 2944 31 237 560 3828 442 2237 507 3187 837 9223 484 3109 687 2025 880 27909 576 2016 177 216 272 1363 394 209 708 2483 564 652 92 4273 65 1245 21 2180 66 11656 20 1031 570 8074 60 6005 49 3004 215 6176 535 794 945 1534 888 6591 904 373 631 13478 512 2675 985 7059 967 8068 397 1800 73 1247 498 434 316 405 661 3916 976 245 923 3946 735 277 322 7600 506 3446 781 702 15 3742 453 3931 334 754 710 2612 930 4718 501 5597 517 12311 510 4297 424 3545 153 333 755 5275 963 4156 507 1405 654 21422 682 10860 279 2100 687 6862 350 13923 731 17 451 4408 805 10405 250 5897 802 214 380 7 469 3996 242 1212 457 2149 790 2230 233 3803 689 3708 592 1599 794 5165 298 2771 105 515 356 20091 668 1135 775 3462 486 3016 344 4323 230 2321 37 20109 162 6005 656 11112 397 11278 743 3942 129 4132 463 12246 301 18947 522 300 302 405 19 3456 499 14749 529 9188 768 4510 363 2279 63 9414 253 7351 96 11969 605 6286 974 4019 885 4995 833 5537 704 4107 626 375 845 10190 865 1683 931 5138 87 5374 793 9351 782 8529 -1 -1
718 25650 248 728 688 912 103 5178 775 7660 816 667 212 10801 696 2616 685 4660 703 6612 546 15362 244 2115 83 5563 490 4738 113 625 996 9227 510 3365 148 2399 126 1759 393 1219 633 1928 657 4378 335 4663 639 6125 98 23 273 8898 274 1516 144 11003 187 16916 721 15385 748 1153 643 11422 260 1690 572 1273 126 1082 920 4688 635 8294 399 358 847 3254 238 3904 906 1293 77 5635 86 2530 299 3504 270 2627 902 1947 961 4640 455 957 77 7298 365 12758 727 783 298 18586 118 2292 110 4159 312 5528 973 10417 638 26712 672 9407 240 480 248 1390 307 7410 248 384 367 1593 299 268 292 8816 612 19816 803 1500 124 2996 329 3489 847 9020 495 12190 865 3048 187 6146 265 8966 975 370 465 319 792 1229 655 736 201 7802 168 4144 570 11143 284 1500 269 11317 249 8119 18 7966 516 11238 479 7419 587 12721 16 19508 899 2696 632 7490 729 3093 246 2414 739 3881 498 937 900 1370 72 4160 467 2541 257 1711 591 2552 205 5588 725 8468 554 5159 311 1878 264 6555 11 2409 909 805 580 1786 -1 -1
719 11151 428 2608 797 2395 663 6530 249 11524 55 4170 126 3164 539 1959 116 1835 720 14908 890 82 293 16280 29 5271 629 4000 753 939 702 21023 505 2533 492 7398 898 9525 611 16699 401 3824 103 3636 712 4801 369 37 904 613 987 5785 344 8312 50 1901 373 6398 201 980 975 8704 110 2752 553 1498 576 51 800 10858 985 1081 33 2105 130 9084 206 2778 571 3813 582 5427 589 4182 621 25345 750 21200 468 6846 862 4814 167 6946 930 9913 685 2419 63 8204 298 3094 753 6934 417 7845 707 3309 557 1032 617 695 922 7575 65 5640 325 997 639 4170 610 2285 45 6557 568 6964 263 1141 48 119 745 10549 736 10923 313 926 403 3225 288 4058 519 1038 199 2317 933 16929 898 1609 487 2663 852 17832 83 11181 430 14619 480 13361 675 1623 13 2183 216 6909 266 12353 308 2121 278 736 279 3907 63 8211 608 5753 934 2166 284 9078 613 10007 619 14859 693 3760 267 8939 831 9669 638 1348 210 2016 979 5942 -1 -1
720 1307 682 322 189 2348 390 5151 566 33460 731 741 470 1171 468 3072 822 1041 495 2578 533 1445 600 6422 890 1172 585 5738 657 18901 185 1583 140 14655 891 24316 800 6155 14 1378 511 5065 782 2706 748 7696 452 10631 215 13860 443 9113 532 2986 159 17673 83 4909 586 4471 413 19299 866 18059 514 262 843 3756 586 1045 47 5163 430 1446 888 4729 324 11181 21 2938 15 6538 336 503 15 779 138 4312 538 8846 787 5291 969 3257 1 14126 22 4948 509 83 249 2556 122 7657 423 7752 249 11778 0 2194 629 7177 970 7309 377 7113 169 5431 261 9927 535 21017 18 3195 312 155 249 4536 961 3174 294 6489 725 456 894 8925 215 35683 369 7402 773 5824 623 7635 269 1235 726 3895 178 5073 99 8211 523 1605 911 8893 878 10672 338 21639 782 19202 463 239 264 4145 455 12712 -1 -1
721 6564 200 2481 632 3591 309 9633 469 4604 904 9269 57 3170 135 4763 871 971 943 2657 231 7788 752 6555 473 3654 256 16796 205 582 259 2499 298 440 937 11011 995 17314 138 1220 93 4277 372 13095 430 2517 102 14937 701 2363 408 6278 369 2049 619 401 34 201 697 3342 454 9718 24 2303 521 1803 911 3847 80 5060 277 2585 861 8876 592 4303 610 3953 122 2872 568 8813 894 976 253 13751 971 1524 488 10411 713 2469 776 7293 667 303 174 3029 340 21944 5 1160 22 11816 136 2683 387 3945 248 6821 985 16264 119 6218 608 10689 859 1753 136 20160 774 2218 689 2101 610 14616 922 2236 235 2260 962 487 584 5505 700 6840 18 19917 108 17466 952 11436 519 18953 660 24874 438 249 512 3015 22 3366 665 19360 361 470 180 902 168 4592 240 429 969 569 205 9491 589 370 537 4753 665 608 542 11961 519 1904 300 8327 827 1027 107 1836 715 11241 723 12789 397 9166 579 1871 -1 -1
722 4762 180 9746 24 3555 180 1068 520 8253 270 1041 902 2968 270 9368 816 6847 932 5684 781 7388 6 11441 634 940 702 574 516 9258 260 7107 72 9224 743 12877 132 7344 261 7166 422 2828 789 14401 985 7934 524 24886 499 3097 749 3749 476 5046 378 13703 812 86 736 113 590 12429 698 2988 687 2530 402 5623 563 4913 691 2216 571 1330 435 6164 122 17593 445 2328 793 2474 352 1957 136 46 220 7793 787 5397 72 5672 824 2607 93 578 992 1692 596 2318 331 11447 25 4027 131 1591 947 860 778 246 445 4685 756 3684 6 9672 501 7994 938 3904 652 13679 186 2098 470 5873 519 1326 700 3013 735 1136 323 17917 777 918 317 12391 849 3684 413 1901 895 2429 142 53 355 6176 757 2760 861 7320 435 121 191 3641 582 1567 580 8144 655 6085 82 16 732 304 777 994 954 4351 380 2516 35 4801 776 3800 857 1820 427 956 751 7189 581 2931 104 1769 858 145 406 479 382 1469 500 20193 422 8575 181 841 929 5550 785 6418 871 419 816 4976 358 2260 211 1294 593 8252 934 2738 403 14478 661 7759 983 186 671 5959 372 8027 57 5252 74 3090 106 15052 449 3077 -1 -1
723 482 771 2983 337 8532 347 2879 54 2554 610 4429 385 3535 451 8397 4 1063 734 9047 512 2469 237 127 141 13992 88 940 968 3277 814 1543 851 3742 534 8695 715 3001 77 22344 976 19519 184 5147 13 3474 574 398 152 1136 766 3788 727 9277 211 3990 170 4255 483 5180 226 8214 174 15566 722 428 168 6740 652 10858 750 424 883 5898 112 283 15 25393 797 853 300 22326 775 6130 341 1216 19 3940 464 5048 633 2459 145 7452 281 998 710 10288 23 976 12 10253 689 7118 246 3337 218 5142 197 3484 674 18672 957 1567 450 1637 477 3226 307 764 925 14689 27 815 618 966 539 6619 406 2649 894 2438 764 11172 140 4063 839 104 98 7842 865 7964 179 5367 634 8677 685 29310 64 840 841 8504 779 404 672 12765 443 6438 364 9439 860 3134 158 2433 698 339 692 1516 961 13 120 14504 214 3464 159 954 212 511 263 366 786 3916 188 4546 960 9481 842 5624 915 2197 901 1158 229 811 810 1035 970 1078 859 5534 285 347 707 5693 486 132 519 686 695 6415 100 2395 507 696 34 19109 231 608 0 4789 464 3962 -1 -1
724 1529 93 13818 995 14331 585 904 549 4874 37 1414 454 19490 960 7701 847 20524 209 1039 849 223 211 4537 687 3732 61 907 567 1475 907 317 166 823 154 2599 506 3710 198 4399 659 64 692 6877 755 12415 923 422 247 4233 172 3080 973 2183 171 2983 715 872 936 4894 554 5674 964 5519 556 1314 159 707 254 587 217 4134 138 8117 882 8419 316 9659 409 507 476 1205 143 3679 755 18633 350 12384 823 5755 905 5993 217 12361 45 1801 466 4197 855 1075 45 251 690 227 595 3454 782 234 276 7845 41 10550 368 8678 750 12544 437 1161 527 5031 15 4733 57 9043 665 2779 708 6809 610 1728 233 832 243 3765 79 1746 23 38843 730 3396 732 7909 895 8748 443 3153 390 5985 855 3593 301 2582 626 862 474 10395 821 826 576 7326 946 2506 367 23175 192 5333 634 1046 37 5724 703 6629 960 5020 49 6940 97 3299 378 1727 339 3629 6 5372 950 5623 346 2026 772 8926 401 1636 438 1827 176 2765 35 8580 971 5420 659 2670 991 6416 390 1580 475 153 346 4357 453 6188 128 1192 117 6347 63 9244 193 4871 15 41 214 7371 856 3592 193 3865 -1 -1
725 4381 617 17257 820 6064 32 5208 106 10030 10 4800 14 11837 814 1719 362 694 863 10382 143 2527 170 2848 671 4044 695 4278 600 165 595 1641 617 99 161 4391 754 5870 855 10879 919 3965 930 3507 160 173 413 1670 86 8225 686 6435 345 12502 396 872 764 1821 844 604 7 5191 433 5693 490 3346 837 3129 429 12197 43 15896 700 1117 277 18494 77 322 208 15270 786 6321 380 7355 456 2838 123 8482 159 9961 987 194 521 2788 839 2830 182 8792 779 13724 417 6892 255 10867 148 24245 990 3567 80 21491 945 1645 263 9918 379 1182 442 2217 488 4249 237 3629 210 850 356 16155 981 12749 77 802 622 2143 619 14460 959 12665 753 1305 365 175 737 8159 988 548 909 4760 932 2629 734 5795 171 3296 732 20703 437 7321 141 1544 991 15405 940 2533 75 6470 687 2006 402 6830 658 1342 675 6644 453 7911 33 14539 197 5029 236 1700 392 4321 674 8234 66 774 481 6234 169 652 579 2225 154 7130 138 621 -1 -1
726 9296 872 3275 625 2416 307 10966 205 12143 521 2245 62 1570 127 3172 222 3089 766 3286 225 2086 80 10623 244 2095 502 7732 330 6050 740 6205 778 47 107 975 582 1210 845 6131 987 12140 588 3650 603 3258 59 2811 283 712 686 585 387 401 109 4250 118 3909 250 14757 768 5526 34 1904 204 9629 647 4363 224 41434 286 16373 854 5501 496 123 972 2620 771 798 424 689 828 259 755 123 232 18977 158 1900 102 14296 981 489 361 3996 228 245 689 7060 24 4346 272 477 2 2153 69 162 712 4399 467 1200 552 15707 703 13289 330 2175 993 6184 822 1537 528 126 741 28847 654 788 110 1682 365 5088 75 2394 564 5010 865 12233 866 14999 605 1256 339 16614 840 3704 980 5925 919 4630 310 149 895 11642 552 735 673 350 236 526 603 3717 82 3045 576 8635 106 56477 768 879 939 2073 74 6454 890 6109 9 7910 10 6243 547 838 476 5134 693 28 776 5354 652 564 690 19607 33 6319 926 7330 800 97 692 6854 -1 -1
727 2700 160 3587 962 3721 14 4448 271 729 2 2900 526 1103 793 5312 375 1189 643 11375 589 15550 533 6310 370 1649 866 12471 857 159 222 1033 217 3291 365 1867 362 1510 598 13707 448 4246 970 9450 403 4842 711 6767 621 1165 906 1999 630 1750 681 4218 442 2353 546 2414 973 1732 214 438 765 8208 244 8100 616 7926 921 2618 682 887 867 5327 155 3837 335 6188 608 1192 241 11079 120 672 870 3928 666 1904 515 12253 284 1460 189 1901 11 3232 593 5992 492 5798 716 7071 183 3045 499 2727 545 5559 29 537 967 7815 78 8263 3 4986 295 7531 202 13179 170 17338 955 4182 267 5107 235 1193 809 7657 533 4065 921 40 726 7741 136 5485 541 2533 204 11408 294 169 34 1824 557 2216 893 22706 146 3166 592 7300 420 4473 402 3822 4 22929 531 4569 157 10353 191 2833 372 3717 495 2401 294 8839 710 1208 622 4830 558 3216 888 3771 686 1466 30 567 98 574 589 1258 19 916 435 4948 912 959 545 12134 307 17719 783 2427 425 398 38 21476 298 2342 343 10158 412 456 888 43255 638 3514 382 6 541 4439 -1 -1
728 2114 86 7069 388 6634 547 16053 29 6038 483 3320 267 391 110 4390 176 2509 928 2674 744 6508 328 2561 809 3213 692 627 480 7448 797 1959 692 7711 542 13354 894 5761 146 332 947 292 123 32424 306 5880 322 2823 342 528 842 9059 905 2718 314 8870 836 832 337 1852 890 1726 505 545 651 4525 915 878 739 10649 900 3181 419 7534 340 4005 950 222 82 7283 252 6245 88 11193 952 4900 71 2725 808 16 182 11541 62 4258 670 5634 374 16915 641 1995 509 4083 345 3887 127 1281 484 1633 115 5250 505 4039 446 17310 4 3210 599 5216 245 5200 156 881 534 1227 614 6844 712 3245 736 4279 277 9003 904 3495 261 2224 129 1919 973 2957 978 4318 501 5932 326 4540 548 1659 65 2675 952 1043 161 484 660 20262 197 8140 626 3573 27 4970 451 13907 825 5002 229 36473 49 3319 624 7534 761 12164 757 29082 965 660 504 2520 359 12281 360 6112 687 7054 611 1236 350 43086 403 2321 -1 -1
729 5145 110 5906 201 6526 289 623 952 338 267 1184 605 17181 453 5042 682 711 985 1834 496 1653 70 1073 875 186 272 12827 542 17257 217 21908 644 3216 818 14953 659 3449 671 2837 67 2341 483 12026 332 7808 646 8944 142 337 912 5429 401 4033 800 8122 973 1233 631 991 34 2150 328 329 899 7479 957 1003 45 8838 144 8268 630 3884 697 20276 340 2788 237 1046 136 9700 841 10306 427 2927 745 11741 319 9971 618 224 795 1208 250 5462 94 11122 303 8534 90 87 100 1612 72 6195 827 1567 383 5417 595 16085 90 6163 964 593 211 1386 334 5053 285 2572 926 116 752 421 915 3292 5 3195 980 1596 477 15895 525 38853 556 3773 899 4005 536 7446 385 9416 400 6337 957 5862 798 7212 645 4345 135 6876 115 1754 264 12697 4 13822 455 1893 775 6400 144 439 242 1308 188 4217 941 8053 93 57 231 11951 214 3505 363 18712 601 6014 730 6332 671 24122 139 10409 -1 -1
730 105 951 1850 539 814 521 1623 695 172 661 4447 852 1793 880 5702 445 7764 274 2029 739 1848 556 194 686 872 818 5085 173 7895 870 5360 816 8798 479 33158 586 11991 808 12245 633 7164 418 322 225 249 729 2863 76 1073 235 4591 605 5192 588 6787 366 10079 540 2229 662 3669 126 2111 363 10829 932 13895 465 2922 494 17367 825 6527 587 1913 222 3061 851 817 374 4110 154 18386 684 1436 787 624 360 6762 376 2752 7 3829 396 4035 858 4129 657 17667 470 3420 69 5051 573 24 103 2983 809 1363 342 23993 508 1959 278 634 628 8547 20 15406 145 1621 25 7745 91 7966 962 8840 63 7920 761 3906 575 9936 930 1346 940 6108 303 3712 115 21714 262 2134 156 16431 782 4095 192 11953 552 1015 514 1047 417 4386 907 20897 650 8031 328 132 591 6138 263 1194 475 1147 491 3827 359 1155 955 19 934 19353 323 10698 840 28514 197 21385 750 507 215 4329 891 4967 779 735 -1 -1
731 15758 45 2001 64 5383 953 1774 424 3625 207 18751 118 11087 112 1662 756 10038 49 5405 468 9218 654 2676 779 2522 252 3956 541 4022 329 15222 909 13363 666 2260 615 11885 214 696 25 9176 862 5147 910 4734 388 7055 815 4929 747 949 588 1602 467 93 150 2099 6 46 946 309 212 2177 542 145 309 1406 773 1179 655 699 149 20274 85 522 143 10304 184 8116 127 5805 715 342 804 346 813 2842 768 3896 30 606 13 8628 317 11230 763 4353 583 3675 139 2625 716 4773 456 2556 330 4188 725 2265 47 11869 223 7620 500 3855 563 717 990 2488 940 1195 834 1859 712 286 107 1377 878 4153 272 18940 447 1389 574 1212 936 8456 646 4200 644 6801 572 5014 383 874 755 90 578 23967 368 2954 255 10757 349 5293 813 7569 487 1159 769 10949 50 11224 34 466 16 855 371 2080 799 885 91 851 948 11078 87 1393 705 23170 887 10728 816 1922 535 14382 249 3954 754 2138 405 7276 185 3378 738 18002 569 9084 74 5146 241 7214 786 1553 738 140 849 6398 609 734 552 5301 316 1370 911 5348 693 17014 727 197 -1 -1
732 750 812 1581 996 1251 275 2296 215 10305 190 7659 536 1447 533 3043 871 12402 165 8535 269 11318 101 13222 204 1169 953 2826 727 7551 587 1331 890 10242 406 3039 10 4644 252 949 707 739 545 8996 457 1265 544 999 395 1469 184 1860 846 5801 646 14865 468 17805 562 1262 272 11831 738 10547 841 1942 600 2035 389 17943 691 5679 573 5841 154 4155 558 216 902 1830 649 10850 513 9873 959 3612 650 10779 637 30229 813 4493 971 12756 296 12496 131 16130 41 6016 266 2050 840 1060 134 7194 821 9235 819 1110 441 543 592 6090 917 18971 528 1837 630 4633 417 6622 595 4483 403 5960 647 7154 142 8674 405 356 635 6056 374 3057 60 2530 399 916 885 523 59 3843 567 385 438 17339 200 8212 143 1896 837 914 985 34045 289 906 260 17335 213 1146 387 12350 588 2201 419 14279 154 1948 14 4553 463 1848 434 2895 223 14690 692 7736 295 384 324 3239 129 7442 -1 -1
733 5720 804 3490 15 3427 271 1839 655 13877 169 17234 899 4884 585 1841 864 2760 956 562 61 1745 56 2071 706 12475 857 1149 634 1370 862 1515 633 816 442 2356 554 2464 132 1117 522 14134 366 2639 133 35294 179 12253 141 4845 733 2485 617 1842 380 1863 762 9259 725 3975 572 5856 13 3416 725 2659 685 14914 841 6966 93 2566 125 2741 134 5945 379 14009 8 115 840 5541 922 17430 251 7170 280 163 155 2225 524 2651 35 1014 10 7148 256 2556 189 7523 422 962 657 835 235 2326 570 1084 136 3678 599 372 82 1156 318 11533 94 3720 470 34048 363 526 439 11535 413 5207 476 17772 254 19341 38 5305 670 764 501 1011 46 12977 936 12143 792 997 191 1980 82 1764 402 1350 225 5654 987 980 736 9308 298 5688 31 868 713 6559 340 5762 208 18458 156 1882 242 3235 476 452 657 19592 951 5605 304 185 607 5415 64 1790 770 3816 245 2179 762 24193 688 1830 904 13017 51 4456 8 3696 216 2711 968 8438 666 1110 344 3143 104 2977 -1 -1
734 14589 998 1335 624 5528 818 5016 167 434 35 6935 804 8006 15 12743 282 7795 305 8076 291 330 380 3299 294 15594 688 6540 194 16478 372 2571 837 16615 943 1172 218 2311 740 13996 968 1511 497 13602 652 2645 912 2637 829 11504 595 9202 600 2963 485 217 481 4107 925 2181 451 5625 317 2552 596 2891 931 11273 266 5454 415 2054 390 12199 742 6862 185 4527 379 8196 559 5541 980 918 417 1420 818 9506 489 10844 602 21759 677 300 731 3451 612 5241 167 12606 690 3798 495 9 533 4057 301 1730 248 5443 324 13463 986 2375 154 12814 354 9979 420 1599 772 1658 690 4745 90 9719 277 2083 752 6782 544 2177 217 15769 92 24367 139 2037 905 6862 488 1368 708 6256 389 4360 708 11884 345 9113 703 3875 65 2313 982 6700 423 785 754 13449 838 14419 843 14608 116 3894 98 1637 876 730 77 13862 486 4899 568 1798 407 6062 276 878 105 10948 516 966 -1 -1
735 10561 899 4166 584 6966 395 14692 817 1260 832 1131 3 7634 512 1125 545 4880 309 4084 902 3758 521 2551 804 4451 620 3640 910 9072 467 14808 632 1530 10 133 701 16908 982 2195 209 5843 952 4484 772 12562 494 11137 743 3080 974 2286 461 3683 29 1263 644 7927 294 5055 559 286 822 7195 568 14238 612 14062 722 1466 804 724 288 10655 474 1281 186 5380 127 1854 324 5818 56 12893 552 3018 801 3927 574 1023 682 1534 125 11984 129 5496 272 1633 264 720 292 23243 913 5000 723 5900 320 20408 634 9809 868 7212 710 10398 554 2182 55 8549 493 1078 386 1707 468 11669 280 2584 775 8605 821 3568 246 4453 809 2146 588 12963 522 9760 641 2704 470 660 982 4739 185 4856 218 9358 662 1407 371 3383 900 276 366 875 29 7228 42 7087 846 1688 447 1624 83 483 669 2710 200 12985 397 2870 69 24508 887 2187 794 7274 269 9203 119 9109 776 867 74 1119 932 1790 402 957 339 13240 564 3490 807 2067 884 317 566 994 955 255 434 2304 264 4017 779 7871 741 13673 -1 -1
736 18075 24 8463 419 8207 406 2773 546 3090 755 5341 559 2119 612 2967 443 7704 730 157 950 321 276 1412 210 5000 473 8436 684 2121 416 3072 236 22823 233 102 824 20955 769 2444 883 1912 914 4499 360 6200 51 1520 237 190 308 2447 209 1139 435 1 586 839 832 2966 971 7240 731 1513 106 1240 706 8896 563 5452 673 175 464 6538 940 1114 732 3227 468 2970 715 6163 838 32036 491 1655 990 541 432 1192 628 11391 126 15335 277 4577 708 2147 260 4192 447 4008 688 6419 747 36 989 8779 184 63 958 12357 862 2393 228 861 448 1395 231 1315 356 7814 492 5250 860 753 890 2260 737 6366 589 583 15 4066 119 1370 950 4682 532 5914 507 10669 497 2270 982 1989 316 4173 254 5453 885 11284 357 4978 144 7075 675 2526 513 3005 7 7526 263 14630 486 590 661 1934 290 5515 252 18925 298 3412 579 4160 53 1102 87 407 246 892 341 281 316 4960 355 1112 384 4403 654 9623 96 3599 165 2292 607 3659 182 2276 908 3454 878 688 421 11135 891 710 263 2552 104 563 81 11340 259 4155 946 8375 640 9792 460 587 175 16252 234 1975 795 497 377 2605 692 2183 961 11669 537 24153 -1 -1
737 7704 531 2881 160 1527 799 3340 750 5810 134 6775 2 1707 789 7019 501 2063 890 915 250 58 989 1550 6 1430 599 4464 568 7977 385 743 229 113 835 454 698 3448 747 2135 775 10683 437 1220 627 5490 444 1293 114 2088 849 801 365 1017 372 7506 582 3935 801 24298 646 7153 441 12513 34 6473 327 25 987 378 388 2605 355 1797 975 18107 65 2119 522 4546 694 3437 408 2829 891 18736 605 1211 921 5335 183 6021 848 2080 541 4424 537 1778 950 968 514 4645 688 1946 210 6731 76 9448 788 3108 57 10292 423 9547 354 13932 256 9679 931 7575 94 4366 962 2236 290 7530 31 10115 554 8573 205 3904 166 9550 114 4399 264 21920 867 1531 479 684 848 1120 320 6247 16 2405 488 1233 465 17333 616 7144 934 12853 574 2263 161 535 84 4536 819 5391 995 14773 837 10181 626 23633 756 1601 797 32151 320 12421 910 1938 614 1202 933 3509 416 22872 717 5983 839 581 2 1197 817 2818 115 16355 373 1408 78 2495 720 8507 -1 -1
738 593 933 580 50 2284 635 3195 364 7040 663 2454 494 8383 168 5168 303 2780 757 41 993 45493 203 9218 253 13225 297 2463 567 7102 89 121 104 5933 109 2163 531 4517 721 6500 691 3404 209 2264 978 2811 142 7856 345 24570 154 8197 365 477 974 1722 381 19028 657 8705 296 16403 919 6511 681 3664 578 1177 940 3937 739 3873 81 5608 253 8561 656 7140 32 11095 631 2340 262 4345 869 1680 470 629 45 814 58 7416 864 1640 950 4494 488 7398 56 7232 363 493 701 2814 273 2543 908 2795 330 2862 665 451 77 709 980 4779 147 22562 331 9058 407 6323 146 13415 391 12346 805 5930 944 17470 665 14169 687 11913 562 14351 460 7777 224 6933 724 8277 315 6316 368 1147 36 1036 454 580 508 8632 182 255 151 2060 13 3965 533 946 637 8563 121 24160 946 2430 118 7226 378 69 243 18 532 465 530 11681 561 213 778 11758 383 3138 104 5908 553 1293 926 1134 998 14304 -1 -1
739 400 334 2865 511 4375 97 15582 255 8074 402 699 955 21492 195 14 615 1137 644 839 231 3376 851 5457 321 68 115 11253 683 3845 338 527 440 3251 910 749 379 616 912 13730 585 13682 724 12628 178 1762 377 3031 710 1263 255 89 767 16644 928 4655 429 7168 717 468 973 2059 633 3188 714 5605 364 6457 102 581 366 2195 490 17064 45 5520 240 2650 391 7691 30 6103 360 1657 713 8866 916 8785 241 4981 867 2554 628 2790 15 3468 758 2843 560 1407 520 1001 693 5647 496 2362 404 449 389 3427 914 16599 627 4183 509 20908 411 27289 703 10516 686 271 358 3030 742 24476 190 1026 424 1129 766 11802 721 20792 269 736 368 4730 546 3885 276 13747 732 938 807 8809 0 19010 461 4169 731 15490 253 6600 683 5867 784 7159 562 9847 390 18555 652 13106 448 875 947 2232 705 6444 48 2062 152 493 380 15835 666 4832 206 899 405 22032 -1 -1
740 1764 84 4333 118 1802 141 17372 97 557 778 8034 814 730 553 4907 638 120 433 621 201 7085 708 1946 470 4999 969 2515 35 1750 168 6400 335 2929 236 11426 445 4680 839 110 477 292 856 13364 319 9001 120 3931 823 26821 48 18173 930 11947 999 5613 259 2461 565 5544 843 6656 28 77 546 1639 83 12259 173 11228 804 7172 394 135 103 19755 796 22 765 13573 105 166 330 5842 370 3283 513 2077 651 2522 225 983 841 102 673 1648 827 8925 226 11151 977 2447 181 11555 887 2548 978 4017 677 2098 646 2143 686 2247 161 5659 800 3629 171 3924 665 10384 940 1515 764 12411 501 4495 517 336 979 4169 419 354 108 5396 550 3017 341 1856 809 4508 931 2565 778 3400 349 6140 366 3289 125 4218 488 1688 731 8262 199 1769 246 11057 81 12964 529 4435 699 6875 70 445 894 7619 612 514 645 1224 865 12784 119 1178 915 8080 543 4140 854 6916 444 1086 174 110 268 16288 533 1381 690 3192 526 594 485 1327 37 2194 604 3742 742 8229 843 11389 579 5196 889 2618 187 827 988 67 210 1656 676 10182 141 5492 864 107 780 577 262 510 371 191 874 1824 44 515 736 3350 843 5473 632 13542 555 8114 -1 -1
741 14782 819 8205 510 8349 909 8493 29 8679 453 6847 216 4131 203 1616 445 2097 441 2335 188 11844 126 3573 869 3583 0 5031 378 21924 99 6272 227 421 147 167 18 5072 164 1675 516 2443 106 3250 58 4076 209 2961 943 18083 840 1135 236 12210 557 317 446 2950 386 4977 268 45 328 13902 853 2224 64 8339 178 3131 971 1109 482 1647 231 104 620 4172 798 7109 905 13673 813 4916 580 1454 153 10273 213 2706 731 3907 496 6583 844 9526 552 2565 495 4505 610 11041 105 2473 926 2958 409 14 132 1696 340 23027 343 5722 198 8004 113 6670 265 11390 749 1432 890 1146 161 10373 785 9089 511 3408 775 9748 658 1003 471 5595 446 20979 517 5396 421 7694 694 554 133 2994 845 13111 715 23274 551 248 748 6259 66 4446 484 13867 698 4341 546 4159 509 515 787 11564 4 2749 788 6249 380 523 393 7014 722 1464 871 1028 975 3886 874 10739 859 1636 691 4103 519 4775 827 3549 693 6264 375 5402 577 81 140 8874 199 1001 313 5012 806 1364 414 118 232 1620 647 8213 -1 -1
742 7101 418 710 980 3936 307 3254 471 2622 440 1586 526 11784 172 4644 438 511 164 1839 319 6223 210 3580 168 10788 35 697 798 9081 85 4620 97 607 557 1656 9 1284 356 2596 956 10880 603 3108 496 2972 128 2260 666 594 544 1401 658 4326 845 11468 974 2004 371 6125 724 5999 722 1051 488 16480 506 4677 707 2702 842 8067 889 987 256 2278 606 2015 532 7038 43 617 570 27346 3 216 650 6506 268 25825 606 10585 588 3993 658 7773 419 4814 910 8147 705 25283 786 173 383 6766 184 15205 463 19 635 29538 867 1580 505 3080 9 13199 503 232 930 7858 774 17985 783 6567 100 3213 194 1338 770 1479 742 980 822 1302 747 4101 25 2356 906 430 547 4078 422 362 306 5213 546 432 632 1993 979 2634 531 5785 227 1034 55 302 70 6574 541 2532 991 2889 154 5892 818 1494 573 5036 34 1707 534 3498 644 4324 807 21901 70 9023 367 2492 126 5777 903 170 359 6424 506 28982 109 4915 229 72 39 6276 620 14713 29 5746 978 258 708 3112 872 3070 257 12845 983 1881 930 1446 -1 -1
743 5179 549 2663 222 13509 197 6338 820 508 739 5460 3 2036 756 246 209 444 843 20329 703 2180 777 10299 94 5736 151 1404 361 1176 212 20716 545 1794 873 2698 187 11232 920 9707 794 3420 976 3062 426 6092 570 6017 902 5663 162 1138 256 3920 960 1727 297 3079 367 219 6 6128 283 11877 337 2348 69 2331 218 5904 603 2475 293 4953 206 2801 769 1959 273 13163 999 17004 480 2746 10 3725 46 5416 338 7116 537 4217 132 5463 872 562 555 4967 412 13243 364 19095 875 206 475 1194 7 4557 214 2203 575 1712 268 532 267 5385 170 382 379 4706 59 3778 151 3592 414 1355 431 2201 469 15954 201 6300 632 299 47 11339 712 6004 976 303 185 2105 365 4260 763 3199 427 23144 253 1752 320 4159 147 5138 606 4343 643 5959 735 5331 340 8019 296 7293 422 951 938 10591 203 5024 515 3548 254 6866 405 4756 895 1408 903 1877 941 723 692 1126 454 488 301 17262 362 15287 102 238 6 2432 429 5494 310 878 895 326 815 7109 546 1658 492 10953 270 1574 144 4478 760 10583 377 91 195 3865 356 6903 751 225 833 1519 769 4168 450 3098 236 3005 189 7542 -1 -1
744 2983 53 4987 320 2664 967 2619 464 1630 817 2928 114 12733 251 994 318 4617 896 11003 151 3418 11 1554 132 3666 209 24406 455 2015 5 636 564 197 386 245 668 4122 569 8598 250 7898 859 935 737 17582 339 2651 798 1713 960 11482 225 1279 177 9126 701 1341 918 4376 13 3162 789 2801 629 4986 130 7779 852 12138 792 14249 994 8894 973 4198 523 2124 148 8990 771 4865 588 2295 629 14316 720 197 964 8776 678 408 733 2322 495 727 568 1242 381 10 193 12862 877 11726 752 2127 378 23361 302 5846 517 2598 490 508 946 126 926 15435 526 1895 73 2317 364 186 460 6417 316 12642 75 1694 286 1641 626 3882 982 5333 46 16596 337 3437 216 3816 121 2291 89 20449 523 3101 52 1141 722 2347 289 4814 46 319 479 4983 799 7998 171 6161 837 358 984 13741 188 9156 424 3479 957 5067 606 4520 519 3919 522 2424 896 56 977 2011 543 1915 235 11030 174 733 429 15104 902 2826 338 5713 14 1217 888 2407 612 464 327 24710 833 2620 291 4432 512 1135 422 3395 240 1153 541 174 719 2732 749 7004 900 4674 909 5035 662 2600 861 3875 69 2745 -1 -1
745 2897 509 13465 203 10505 329 6967 314 1559 758 2800 366 2373 491 123 808 7895 629 5204 464 3500 980 8284 911 1303 401 1194 163 4638 428 697 522 1461 656 220 304 6780 90 2181 677 1145 917 2787 290 6773 62 853 832 246 942 13117 490 22565 747 36258 448 5843 353 16260 239 2205 252 13729 26 5078 643 13329 328 1150 98 301 11 175 784 810 343 508 421 19789 469 301 71 9259 402 1864 783 3046 613 15753 795 2310 843 10450 35 9691 459 491 496 3433 680 28396 52 15549 613 10091 442 14903 669 1825 49 5141 84 9075 322 2216 761 6200 960 1734 239 5735 574 6179 670 3211 857 9752 333 20577 604 36589 678 25742 483 15545 576 7359 583 3632 394 3032 209 1147 534 9699 9 3784 765 8599 254 14756 195 894 554 2752 857 172 700 1533 63 4299 22 15483 -1 -1
746 12686 46 308 317 4945 250 1129 341 7113 181 5028 922 3437 0 21709 879 5977 231 1836 353 1396 926 2743 902 7277 8 3493 575 1558 744 18431 131 2555 967 1931 369 4243 581 1379 416 4422 158 2828 911 9362 17 767 241 90 236 4736 867 3019 773 759 276 5201 629 1414 82 5227 447 1068 313 300 165 6010 913 1500 640 5198 595 270 919 9308 53 5004 499 901 626 3549 667 2253 980 16797 531 5762 556 5021 240 5074 795 810 932 8453 927 1173 784 440 180 2791 521 5389 335 4467 879 2781 46 5054 160 2984 812 243 792 1121 985 3305 423 3456 474 7257 632 5741 137 1407 392 11179 640 368 471 1489 966 3627 303 4964 775 8634 323 793 131 3255 795 7110 844 1892 279 3621 679 43 341 18059 879 14710 561 1701 127 7374 640 13101 282 2087 819 2196 417 564 488 5574 416 1618 793 5519 344 6128 552 2078 382 6151 443 4600 10 483 200 1789 649 1509 677 6641 496 8785 668 2900 711 11797 394 5494 93 2362 66 3741 587 2381 821 13024 310 2500 242 2202 893 2862 588 3830 429 1854 71 5102 335 9003 6 272 601 11796 323 10230 522 2145 681 1536 498 1236 803 13270 350 3377 234 1587 254 2845 990 3270 629 11092 522 1825 59 10748 146 442 384 1993 382 2379 209 1417 145 6112 853 2360 707 4986 410 2109 209 3333 646 31 -1 -1
747 11820 131 13782 999 23164 162 316 801 518 201 387 655 9695 452 2552 93 568 882 20184 886 7626 549 11755 206 2659 762 4575 784 23114 850 4425 664 4557 22 759 688 147 162 2344 507 2452 130 6082 389 8886 146 6896 362 4743 15 1235 409 495 857 5680 446 5232 106 5541 319 7788 166 15306 289 1790 366 7289 343 3287 453 2342 988 6130 479 301 377 14299 120 264 751 5302 648 17625 716 9577 375 4498 261 4894 488 2095 270 6771 127 8975 278 919 23 1076 677 11365 676 9962 524 2043 539 3156 698 509 211 2853 323 2072 456 374 10 15186 671 2117 411 2222 842 461 735 5062 786 1775 692 422 620 50561 705 9777 584 825 1 14774 336 964 579 2516 383 12501 166 10766 790 12438 851 2505 138 15172 460 1937 894 453 685 9897 815 1540 455 4943 723 7923 914 571 696 5752 385 6704 11 734 605 1945 729 2317 891 1846 578 4665 478 3371 830 1419 476 5631 987 2310 723 2007 318 4997 9 3310 18 4948 599 3755 419 8475 -1 -1
748 1611 440 6 798 5335 423 2394 823 11074 658 8784 460 23763 256 526 195 1053 789 4125 57 3777 850 18851 604 16961 225 957 61 8409 990 13120 546 6530 711 8201 706 201 450 9137 447 2268 301 4713 985 1106 132 1167 525 20100 756 605 329 5547 641 5491 313 1191 188 1155 624 118 779 4032 447 783 968 7366 376 26443 562 2230 368 10229 837 11001 476 12886 395 13096 367 5664 730 47 549 161 296 160 160 12193 966 4935 45 11613 439 11845 488 676 821 4756 547 14024 567 8633 617 8563 683 2164 293 9144 26 1046 62 4604 454 3682 966 11346 95 34438 436 942 7 34 454 5406 251 2089 95 9722 816 879 576 7594 82 338 241 573 461 9522 795 581 295 2716 12 49 445 5967 199 1085 490 8846 926 3566 271 8305 890 1551 634 1393 795 19023 111 13097 239 615 257 18552 609 411 902 19204 328 12331 659 5691 625 3650 700 9411 659 384 -1 -1
749 8590 22 677 413 11580 321 8574 792 10207 638 1730 354 11942 136 6277 793 17647 233 5056 367 1814 439 484 801 369 310 7739 465 10308 802 6503 399 8497 262 12393 189 606 200 865 575 18683 546 12319 733 14325 948 855 727 4641 507 5495 825 9200 74 4955 115 19366 875 4079 517 15695 3 3667 445 13124 262 3470 338 1699 101 16374 398 7176 336 1020 269 8017 587 264 897 3133 776 9587 462 2764 764 10596 294 237 959 12830 508 12938 523 424 870 547 647 8390 156 2039 335 1384 928 3194 78 4451 669 3001 493 1726 199 2486 718 896 397 6099 93 824 773 5290 602 370 832 93 897 4073 466 4659 603 630 838 5039 928 5849 741 39697 322 884 53 1605 606 16029 739 3349 465 2720 566 9614 698 6872 732 4373 34 15713 963 2204 387 9812 430 973 291 4414 627 12263 699 6848 10 2221 378 415 873 4372 505 11721 822 15257 118 3085 245 68 961 11638 614 3310 -1 -1
750 8626 972 377 19 9767 758 2353 169 7205 889 601 709 2894 234 1941 434 1271 409 21746 286 10459 51 5345 815 1131 552 18714 222 6033 150 766 262 966 220 5377 876 4131 751 4921 597 1882 930 3604 213 1247 42 5759 913 3761 915 11017 779 1406 780 8391 987 2256 8 8881 10 1478 581 5072 550 7827 604 6180 133 14284 155 5923 658 6957 232 16179 523 3715 953 4719 694 6545 988 707 815 296 825 237 344 8803 563 2159 619 1168 345 6509 711 6943 3 12284 86 14331 281 1061 698 6882 48 2299 205 261 714 3505 58 5447 48 8538 755 5303 886 17338 169 290 145 6270 299 9201 321 8509 838 9554 339 3902 21 198 664 3639 769 799 603 316 416 7285 111 3178 313 17780 629 3736 607 3537 131 6969 28 14789 859 4482 437 2697 416 16573 421 392 861 14441 102 660 411 244 275 18133 18 2566 827 7913 488 3007 689 19819 70 1232 987 7621 302 6298 337 1988 786 69 199 434 498 8948 569 755 635 16290 853 2734 95 2975 519 8295 935 50 603 4977 -1 -1
751 693 712 438 32 9570 753 1345 612 10061 438 7877 970 8846 172 11924 922 15419 985 8594 154 5554 717 9756 968 109 919 2208 558 1229 208 3337 874 11840 384 1955 267 4839 249 1460 469 5604 83 1532 767 6629 999 2747 409 20681 634 12508 95 1587 951 4613 843 2342 167 3360 837 4716 826 10288 706 7820 313 2025 685 630 606 3041 309 19211 128 6304 380 1245 786 7929 851 3839 29 7411 312 11815 431 5262 349 5073 774 956 537 5665 394 14759 998 9142 212 2406 655 3821 838 1291 767 978 205 1097 162 10970 951 3334 78 5907 85 18224 738 26084 548 4499 54 6315 608 7728 904 13188 516 615 110 15300 798 5120 475 3885 790 3707 739 177 779 20470 196 4657 246 6350 526 20075 869 5678 520 5509 535 1150 410 3677 223 1527 957 1200 911 4105 616 4296 568 2696 856 6113 110 1551 530 2976 548 1296 594 949 808 4332 482 1660 562 11881 978 11013 684 3511 842 6581 138 1465 968 972 612 1496 368 15743 68 3880 784 156 -1 -1
752 4689 908 3759 317 4542 687 1491 180 3582 746 1226 11 4394 132 22123 254 2504 315 627 981 3153 358 685 891 5684 699 978 873 16629 140 3326 626 33 377 1091 263 4639 252 1004 176 2570 399 13087 203 435 292 8118 872 2320 388 223 67 2638 806 15430 688 2112 370 6168 645 1612 548 1820 319 13708 486 19410 220 3770 392 5450 151 533 738 10384 826 14877 65 6255 107 87 26 2289 45 3173 824 1556 195 634 887 14505 957 11954 225 13897 349 2935 115 1608 74 1299 396 12069 728 4365 929 19019 565 8735 156 4830 541 2830 908 4771 340 2031 153 3465 694 16906 234 4043 592 7896 722 6430 590 2949 107 1815 689 1220 773 2257 926 27462 755 4664 522 5541 562 12608 375 6280 751 226 34 3920 408 1230 45 10110 196 8632 169 126 366 5701 642 2487 432 1562 64 8618 11 13822 341 15364 511 2297 306 4096 865 1224 298 9181 602 3871 959 652 35 1101 176 3770 171 195 165 2918 2 2771 733 5089 959 2646 38 802 731 8796 540 408 694 10587 506 3273 142 3449 529 1966 44 16353 360 8916 -1 -1
753 2530 811 593 903 4358 92 1083 838 2440 652 4042 90 485 962 1805 540 1259 172 5538 786 8352 165 8192 558 1194 682 92 453 4113 645 819 666 5318 428 583 358 931 203 2501 343 5209 137 8057 173 8591 907 2401 599 2707 674 584 231 5867 697 3277 182 13591 124 18467 927 11948 532 2904 449 1918 479 1141 33 14496 532 2837 347 964 59 1318 833 1284 677 7130 58 11206 993 1605 411 665 787 14508 122 5308 924 4300 718 3097 299 6001 709 3243 779 2256 640 2358 909 2726 964 326 351 11193 256 1754 367 3080 234 1357 792 3744 153 315 741 2838 389 417 977 1492 353 1208 317 3362 396 2386 366 16377 393 1291 96 10486 555 1956 565 4965 154 3763 361 3117 941 5487 851 1724 830 6866 883 14429 345 13063 231 2356 753 1153 774 657 672 240 795 12854 571 15370 804 17606 556 2984 592 5249 497 2454 22 551 607 3967 706 574 613 8645 109 9279 258 604 207 1064 431 8993 188 2962 245 5183 172 5274 447 14130 870 8705 300 1017 206 3854 533 7567 346 181 255 8636 616 240 45 629 773 540 783 12175 949 4131 636 12477 14 1417 108 1817 230 1080 764 2576 911 8675 448 522 440 4781 157 4899 609 9921 47 8683 806 2588 374 981 430 84 647 6736 458 7649 774 1661 494 7724 -1 -1
754 504 826 2737 523 18002 591 1783 184 9597 530 7461 705 4377 788 3253 117 1976 399 1992 452 2932 349 667 313 2410 586 449 492 10316 323 11646 870 5224 782 2076 161 581 92 22713 547 12674 88 462 116 937 659 3493 407 1169 957 4337 672 6567 131 3332 135 2100 761 5748 549 8224 717 27596 184 5350 119 18078 804 710 184 1657 159 4525 952 6273 636 14016 255 2520 655 1456 193 3617 245 9038 809 30083 79 11806 533 3922 610 3039 30 11621 725 4082 966 1605 392 9509 991 1518 951 19269 831 7998 957 25874 587 1264 719 7670 840 13402 984 34408 151 1364 260 12035 15 19223 597 2012 870 5579 744 2689 509 6778 553 4846 203 3421 499 13548 407 14533 137 1046 77 3591 785 1730 927 1774 972 17209 932 10525 369 7368 109 568 55 9864 747 7774 112 2771 824 4190 110 3475 -1 -1
755 25 649 239 902 6925 63 1124 494 2373 704 20196 851 825 802 1502 387 8551 251 3285 147 12766 220 912 68 1349 948 2381 259 4309 26 524 486 3939 327 1328 737 909 565 4314 998 8498 317 2711 644 4654 511 30189 265 369 618 2620 752 1691 406 517 892 2172 641 3369 880 1934 895 13782 661 7478 129 8576 394 596 300 4498 632 6778 218 2396 724 5006 845 12817 834 5182 333 1266 531 14006 748 25483 340 5131 479 1564 271 4221 7 30145 57 7144 827 1935 8 313 638 9366 153 833 922 240 670 2566 518 222 561 5983 852 701 919 24331 554 10030 911 19126 228 6021 779 1719 767 8278 836 7635 888 12049 368 6640 316 900 382 17259 637 2466 241 3640 678 4929 553 9026 752 1688 607 4675 612 2148 629 10145 216 1483 528 16253 648 5925 369 465 491 9045 562 1468 323 8836 678 10335 512 5942 847 3161 707 3186 910 5674 905 10070 190 1201 341 12541 780 2107 221 2935 601 3236 557 6595 339 3279 775 4700 489 7588 592 2947 211 2779 -1 -1
756 17689 166 5597 507 8068 576 5085 549 8642 292 19719 818 631 741 8137 877 1554 951 3957 537 12511 762 14027 733 9938 752 1827 932 271 872 5358 362 8092 373 978 96 9714 629 3936 484 3731 448 4775 607 5797 317 19816 358 3905 993 2776 342 8730 923 1052 499 3853 162 373 772 13201 741 19795 909 4593 986 1130 676 6840 323 124 44 5223 265 18541 401 6168 688 2860 182 228 426 670 860 5618 356 14174 35 2811 31 2517 153 2424 379 15237 428 9042 664 7576 835 3569 195 9682 540 2896 551 4489 710 6197 429 6177 996 3066 85 23919 783 5644 753 1954 228 14628 8 4003 119 4076 695 2019 548 2756 103 10159 904 1179 960 13032 923 16023 653 18509 592 2734 153 3883 612 3213 763 3465 208 3333 122 1109 268 3343 770 8417 643 10100 218 4263 666 5082 925 392 169 12588 543 342 278 14251 978 7016 584 14906 661 4979 916 2726 -1 -1
757 1716 703 1003 773 2437 584 4428 914 14864 183 18970 124 5993 106 8829 819 8601 586 3615 344 1066 260 1168 544 9736 354 10852 631 17168 567 12034 794 1096 533 8408 709 877 260 41 71 10245 535 743 980 2857 335 2034 363 11314 28 3840 873 12590 870 2895 607 1164 748 2063 308 2983 887 299 176 11223 20 6597 498 6740 577 7495 157 63 823 9954 853 15126 51 3031 988 250 438 4301 658 161 173 6243 271 9486 585 931 776 817 686 2299 760 19413 456 11705 617 4859 713 3360 926 790 927 2892 47 8701 74 28625 633 12946 5 5457 824 1478 685 2836 177 993 758 8810 250 15032 700 4550 413 3414 145 30060 382 536 85 525 681 6485 497 1913 33 4472 542 33800 362 3601 339 4834 295 7276 234 3068 712 1776 476 2637 951 7369 397 19599 579 522 974 5092 461 701 35 2716 856 3205 487 6078 482 9837 611 720 255 1101 339 62 218 11718 605 4238 77 3161 263 10827 567 5000 -1 -1
757 2009 411 8509 678 3416 252 857 880 1427 326 1289 483 3868 832 13900 158 2079 331 354 769 3902 388 19959 840 6717 994 9630 507 1389 394 718 52 2905 379 7527 672 11231 890 1012 979 2862 234 1494 655 2184 841 707 16 14512 760 5601 941 5084 427 2035 732 3524 530 1351 890 1710 875 12386 225 4513 758 3894 559 6514 98 6504 854 5316 613 1810 194 20288 127 508 628 6405 965 5470 530 1318 682 4891 951 595 11 1704 861 4072 908 2123 631 6680 476 4178 528 33014 73 8913 810 10985 656 3102 588 21839 739 1452 127 1940 567 6202 707 3950 851 5589 318 2203 689 10057 221 1034 655 2281 262 6963 315 909 242 13978 569 6556 865 1460 943 628 131 3912 215 3328 498 1741 920 3156 940 1732 237 15383 825 13656 937 6513 838 14754 966 4266 471 7078 817 6722 717 182 945 3054 787 2794 188 1615 233 3455 175 14083 712 3036 849 437 995 5735 883 2587 939 2397 825 2012 164 784 996 222 415 6612 787 2128 584 13636 728 9972 326 600 94 13820 648 13898 273 5431 689 7761 856 3247 749 9937 -1 -1
758 899 226 26982 150 3008 694 1012 805 8910 631 659 341 1750 174 10457 355 11944 418 6345 107 5607 912 7118 270 5841 238 2437 632 1771 237 23405 881 3447 813 7737 158 10155 731 4887 871 21115 217 2194 875 6069 642 3274 97 3347 70 13464 301 1247 471 4693 453 30867 942 11037 897 2717 660 460 140 932 716 12663 373 617 252 4503 208 4551 349 857 447 2368 585 7641 17 2138 67 3232 507 7435 340 199 385 1573 12 2150 980 3001 73 7197 624 5559 467 4961 619 3918 295 7580 744 1558 986 493 195 7667 534 4386 921 2929 666 4512 759 8290 541 3076 763 11662 222 1629 57 1611 674 2355 905 11794 146 5694 613 3982 736 2155 278 524 747 3200 587 27829 218 5349 968 27634 872 1437 679 7125 157 821 274 108 162 881 477 209 454 2674 582 839 758 714 699 1260 736 2934 962 3841 557 3965 992 1336 477 5882 789 5893 938 1770 37 245 253 6206 335 3924 223 157 889 5983 615 29543 850 4923 224 3654 219 9901 824 2982 28 1071 616 2447 35 99 473 689 215 833 367 3611 762 3177 61 805 609 1083 280 10063 -1 -1
759 11612 313 8784 299 10207 115 16618 98 377 544 2317 526 4672 597 822 900 480 953 2864 537 4872 591 956 939 18865 22 5024 586 1106 0 5425 459 10140 932 8059 669 2659 893 24965 971 6557 777 194 939 370 114 2970 491 920 756 6590 113 8158 789 487 214 1543 569 20946 89 8510 742 8532 291 5223 440 10737 755 4744 814 6443 470 833 661 149 823 5046 753 920 234 3952 316 4314 320 683 514 4868 36 3115 502 13154 406 25613 13 4793 629 7648 618 7051 109 37789 643 8284 455 6682 53 13315 6 8722 957 14772 182 11857 903 1311 758 841 970 5441 64 7047 510 1696 215 6550 547 3718 768 3108 549 1125 450 2636 536 1276 396 1963 797 2149 663 3436 177 2316 355 12142 462 2395 78 17332 478 3136 99 15339 67 665 851 4347 936 48 122 1687 356 600 93 302 221 995 27 219 196 5732 824 5898 547 5571 797 4850 23 279 690 1969 828 6239 700 18264 512 16921 285 8057 170 4648 -1 -1
760 8455 278 15914 699 325 27 4058 485 7905 629 2140 767 486 226 7639 645 25440 863 9292 896 8046 589 5686 820 30317 230 245 824 2564 614 13591 593 6708 26 12326 846 1718 621 1230 310 12398 245 638 574 8694 908 3893 999 1393 611 3313 36 15108 538 9836 836 87 389 204 182 1020 258 14011 556 8817 524 438 930 7515 573 3044 522 24108 407 1661 650 5043 66 11176 989 2552 782 106 947 711 736 7101 422 679 862 690 910 4036 481 14730 482 14178 714 8063 123 890 21 30882 387 27 834 729 535 3410 802 2069 296 4691 39 2949 260 4608 616 1014 465 10232 797 1628 308 2367 870 6178 693 4405 495 4804 925 14801 465 2583 918 8929 942 6283 75 4772 928 5613 312 11709 391 615 88 11825 427 6425 371 8668 593 3745 885 259 857 79 302 1561 956 1610 890 4796 886 11998 677 6212 241 5456 488 11300 899 732 635 1378 924 14817 732 4264 589 14834 699 1398 -1 -1
761 5813 643 4079 300 7835 801 8675 415 127 948 2574 90 1341 180 2890 700 532 281 5065 507 1480 853 9588 620 11811 311 17854 435 4548 934 10861 789 1175 853 5947 87 20842 779 13978 583 2473 414 1812 801 4877 990 3719 310 963 999 6401 749 10664 883 18803 896 1152 872 8158 545 3042 870 3614 458 4381 854 4601 806 7132 665 21662 881 2323 79 2873 851 3908 13 6176 117 9435 168 1285 523 6552 459 14751 703 3504 781 18538 371 7340 776 4962 134 10730 703 3397 690 1380 184 1756 588 2580 37 11541 242 5106 826 80 322 6867 744 1219 988 489 729 2904 815 4908 927 9465 100 1318 554 15200 583 4626 291 7977 512 2041 817 8021 407 6477 632 1259 141 8375 835 835 594 3270 105 11435 179 3872 590 2429 311 1405 642 1689 43 2763 519 10318 240 5835 685 5140 588 289 977 4328 627 748 478 6876 94 2870 209 273 538 1376 18 6612 353 8183 821 18345 802 204 46 4675 413 1965 629 2385 779 611 28 1121 521 35417 240 11690 -1 -1
762 1213 766 4957 215 615 248 2593 191 755 702 1558 305 2997 18 18829 370 3291 894 2153 752 612 388 1370 706 18483 224 11349 291 4575 839 3579 600 7141 440 17806 675 9900 378 22712 252 1962 151 699 288 12567 217 3306 646 13144 541 10927 264 627 334 2360 239 1631 180 7097 491 2028 913 7771 973 7815 257 2277 196 2260 535 16679 779 20838 34 1362 199 14313 645 8269 531 4203 236 2762 212 636 249 1623 441 4731 402 7728 643 894 403 1239 219 27566 330 2359 682 875 11 1020 77 1852 788 2331 314 12133 208 7148 373 1721 962 1347 368 2895 426 6471 328 818 656 4278 204 11820 730 7981 986 8316 935 5326 949 2196 171 18659 326 3391 505 6864 632 4286 833 8265 883 9838 623 25444 45 1474 141 757 318 3453 50 1024 482 6955 716 1656 284 4165 174 1797 893 427 863 6586 873 707 984 5742 334 228 801 6544 65 1277 764 885 544 1997 705 3567 631 326 495 603 368 7685 260 2235 662 366 367 7865 982 1621 670 2897 207 3889 471 9354 717 4367 883 2084 181 22152 524 1304 -1 -1
763 9505 171 1698 888 4559 214 1016 512 1459 8 1793 140 3681 366 14490 51 1136 981 6035 547 5146 228 9398 711 5515 582 11737 9 5044 862 19038 690 11063 966 4783 772 8771 804 4616 363 1008 854 16833 567 1248 187 573 277 8365 393 2403 396 10472 40 17222 639 8188 356 259 890 10546 2 7367 105 3724 233 3299 323 1612 66 2525 428 6681 388 1455 124 8791 137 6440 648 2088 376 8203 575 5693 134 11680 151 5473 924 2376 42 1448 612 8864 77 1200 28 1565 691 11670 892 13257 988 13756 873 4078 897 30 853 2588 715 1780 840 19288 210 15096 908 257 161 5791 326 11244 941 4337 975 190 845 18295 867 6606 995 5419 251 576 759 1827 259 4284 113 2803 667 17087 950 756 114 234 255 5069 434 504 412 1789 868 707 852 3539 351 462 335 549 0 13314 289 1924 652 3253 435 1410 295 901 745 5741 181 5289 903 5276 65 3506 597 4887 135 8797 840 3484 787 6282 108 920 915 4913 835 81 468 10 374 227 377 2236 495 7690 433 289 140 2116 398 12472 747 599 28 1363 493 2366 36 2261 113 5168 20 6206 592 2593 995 4100 89 3609 281 4192 -1 -1
764 2669 727 7563 55 58 954 5867 216 75 558 2459 637 3942 663 4171 630 1242 365 17180 287 8705 128 1621 240 7970 100 15 177 9437 571 75 716 1801 94 4309 261 7205 244 3244 294 10253 838 597 607 3201 98 538 908 234 125 10602 709 3192 615 3195 273 1581 552 3523 163 4598 147 3209 699 795 753 891 656 4533 205 5375 424 663 544 30454 345 14326 871 2411 857 7644 443 4757 260 1908 219 4664 451 8447 553 376 503 1413 123 990 129 433 511 4648 727 554 290 8189 582 1445 479 121 930 403 259 2844 195 5555 611 2681 94 12172 595 12452 625 989 636 2200 727 9390 348 6001 863 3623 336 2017 932 11466 774 3356 292 6338 345 11257 104 6229 963 1205 473 7715 515 4433 350 17329 639 11742 107 6143 379 3096 169 7056 34 4337 471 4564 789 4704 985 1363 327 12708 801 8289 380 523 707 3987 392 3332 194 2968 174 1649 709 1105 619 2221 170 3554 600 2045 645 730 494 2801 397 4918 823 6327 636 333 24 320 203 7289 456 9081 474 570 56 12014 335 15494 417 5430 90 8047 472 2811 309 973 922 1481 583 8383 850 74 662 1837 495 863 68 26176 423 7768 709 12309 331 2532 533 6259 -1 -1
765 8235 286 7556 728 6911 831 16642 241 12154 842 17005 490 429 327 952 987 1561 653 4055 339 6422 120 3964 265 14020 878 6774 23 7566 998 21026 631 1448 552 13313 403 4449 963 5362 29 4781 793 9161 668 1210 134 607 931 3859 729 9373 565 1643 785 5442 631 1580 600 9416 450 1280 898 6231 598 12640 711 2005 276 7564 429 5927 260 7135 909 706 558 4045 483 8372 988 379 267 2509 107 287 222 15476 274 6380 626 10527 957 18239 73 3019 845 537 817 1076 234 20279 895 6760 236 2564 269 22873 253 8264 124 472 280 2628 200 8795 377 1831 921 8603 948 4896 478 3644 945 4513 193 8507 128 2932 205 3292 427 154 539 7650 391 187 707 4419 343 14435 965 2503 863 3518 238 572 477 1701 395 889 628 1490 399 34109 891 12690 48 13891 239 4614 666 2108 610 15020 677 2185 993 6450 509 8012 938 11652 199 1585 180 17339 -1 -1
766 1215 39 19571 988 7679 895 3050 58 4140 32 417 374 10138 813 5640 975 328 551 915 23 8997 465 39 839 5421 996 8837 336 1771 275 10254 423 12938 605 1172 530 7864 482 1648 424 5331 670 4268 845 6817 170 9605 707 3118 652 9942 637 979 369 3754 671 486 326 9315 904 23992 218 6191 66 14648 856 5989 732 6843 336 891 254 3685 182 238 249 4608 16 26697 738 1373 100 2271 900 1253 730 5618 848 1333 52 393 934 14932 310 7339 594 10197 291 6675 585 5455 102 6683 329 2480 184 1487 77 3085 93 337 236 7157 790 1965 46 2496 328 23304 661 615 158 929 79 177 761 5402 208 1792 256 6078 86 623 248 4856 758 5613 230 9283 386 2793 612 30122 210 3551 613 7381 168 18988 537 89 862 3697 149 2718 777 2076 380 2655 836 6267 372 5182 350 27 201 1616 321 1542 105 12331 484 32708 247 8317 448 473 178 7967 927 48288 -1 -1
767 7760 569 1215 407 1457 867 464 438 11213 235 8385 678 6909 432 7515 866 1679 825 2773 564 15470 568 4981 303 375 468 2865 145 13931 76 10658 761 3457 271 2547 99 5315 136 1925 964 2714 290 7254 206 28179 611 19160 4 3212 178 4806 760 5627 123 10159 282 3022 292 4892 311 7100 210 5870 491 968 183 2432 870 723 329 2114 285 5909 364 3324 131 5516 908 2795 930 2847 162 4937 592 3391 565 5832 377 9003 124 1070 172 22818 574 8912 209 16638 208 5211 747 288 603 698 613 17974 415 2166 972 24726 227 820 637 864 784 10159 760 8036 29 11556 802 4856 831 2053 335 6914 118 4334 829 909 828 6702 52 360 678 3279 415 7474 260 523 82 1363 99 3064 325 4107 658 2909 122 1697 820 986 564 21219 356 11672 841 3517 591 12971 621 1116 694 10198 373 7002 648 2792 731 13104 510 1973 7 8173 691 3968 931 2093 269 3497 67 63 776 3843 673 11398 198 2951 120 4567 142 10693 798 2726 517 10879 757 2218 507 687 -1 -1
768 3269 334 14021 282 10708 394 1236 258 15399 27 10643 349 1135 816 626 710 4527 348 1351 135 7448 275 7803 778 8129 727 15918 785 275 838 9875 822 5301 14 1844 351 4318 319 8715 607 437 954 6498 346 974 284 3121 392 1913 860 11652 781 2877 685 1632 562 6652 393 20 89 1321 38 3181 837 356 246 731 407 3226 420 4269 971 532 239 20 173 788 332 1841 948 3706 74 3040 268 7166 987 13011 150 2112 97 14673 544 1351 163 15566 415 2408 103 9739 982 7730 557 8517 838 2911 229 3319 328 270 267 12016 332 7165 531 3922 414 7686 444 7262 277 58 713 3758 671 2046 300 3873 330 5299 918 482 398 23568 533 1566 205 7122 62 699 252 3028 100 14248 471 2794 819 2510 792 6396 416 5850 505 1416 61 20757 405 2617 287 912 682 662 688 7501 420 2098 268 487 261 8308 358 1368 598 3546 643 2312 958 9860 825 3956 190 2548 24 6651 27 10474 786 3181 97 280 418 3184 528 5295 888 1009 419 9184 536 2178 223 6870 588 702 273 10385 386 430 735 4207 700 6492 794 16794 812 10978 408 4841 680 8614 418 2978 546 50 62 7 910 4737 583 2530 726 6184 684 1107 -1 -1
769 4119 136 5223 189 5078 882 5296 832 3393 823 3893 38 12254 767 3072 698 3927 627 5022 195 481 692 1662 128 544 311 2294 252 3603 704 6800 892 9521 82 8498 37 343 616 2996 622 2166 495 50 707 368 661 4475 88 5626 722 7558 244 6961 986 9386 181 565 294 23741 886 2013 634 79 348 1394 339 8364 788 6311 652 3401 261 2003 302 9829 79 8859 295 11234 11 287 198 26473 575 12116 483 3590 403 7454 278 21158 57 4517 276 3552 965 241 590 1753 694 9827 556 4581 305 19202 873 2702 818 31626 903 1916 801 7545 168 3880 479 9349 640 5647 779 18577 99 1786 417 16222 915 8265 546 1299 221 17235 192 4828 831 3070 632 4735 465 15020 450 32 310 769 73 7585 104 1595 607 44 112 12353 248 4574 778 499 529 4134 245 10433 67 125 11 5736 69 12790 24 1601 942 105 369 2388 771 10141 783 4803 218 2741 142 1011 506 11203 571 4597 500 12831 899 564 995 3934 815 3619 524 903 167 7480 -1 -1
770 342 856 2279 491 3334 535 1612 711 1618 796 5033 632 9729 672 6120 727 8404 28 7511 686 127 5 14470 725 139 247 9055 619 8487 314 32597 401 6428 197 5471 308 1251 178 651 9 3345 73 5581 649 4046 719 1753 790 10583 436 3461 280 12099 444 5787 725 2316 240 663 338 8161 194 304 432 12299 557 5890 145 10975 60 20729 255 1825 637 2342 277 1460 953 2150 24 372 685 623 139 5955 433 6055 535 6228 494 10066 915 731 363 3651 508 930 16 15755 697 7574 211 20467 839 4361 952 290 994 5759 222 16962 767 1262 454 4027 772 671 513 8706 820 2871 113 3977 110 137 966 12264 502 8543 965 2010 218 4997 361 3778 237 1159 92 10867 342 1940 379 34446 962 6291 584 2528 695 3498 979 21713 917 25695 184 5467 733 14383 965 1836 630 541 622 2062 386 14558 558 9689 222 2578 211 15181 77 1446 875 14253 696 7273 873 1565 823 1015 -1 -1
771 485 406 3556 60 100 19 2316 54 1710 607 7517 636 4339 555 11989 575 2907 913 597 85 3885 951 830 200 1654 363 542 509 1368 315 1930 122 2788 249 3015 175 3205 540 2068 627 4368 10 12432 934 10642 307 4382 387 2664 793 14741 613 7312 963 3487 773 2443 341 9265 903 6041 867 6545 164 265 830 5144 906 14585 385 13731 46 679 391 1969 168 6945 879 731 745 1274 196 373 505 11492 320 270 235 20341 383 494 924 4162 864 3497 907 14015 541 5395 776 1760 991 8599 427 13754 287 21705 319 4138 79 2893 428 80 71 7666 46 2044 83 211 36 15704 197 5740 564 2582 772 2884 761 7996 785 7254 314 34870 579 12657 817 1538 890 6273 229 8158 64 6928 489 8077 993 35415 588 6507 474 10489 33 380 46 8277 911 1524 252 174 239 5211 593 7595 728 1398 813 8706 558 15812 68 2815 568 26879 238 4155 93 56 990 2058 878 4999 821 12254 591 7758 976 7050 -1 -1
772 17397 472 3558 657 12374 809 17387 76 6154 540 2675 459 3928 430 2819 522 6649 266 1093 833 1827 219 9899 161 1575 591 10889 768 2946 415 7432 183 4474 919 3049 460 8719 303 11051 619 4278 802 4642 905 3102 939 13739 685 4075 374 9732 913 5245 614 251 254 6493 816 2325 256 8682 907 210 576 1598 811 15460 207 3188 601 3673 314 13091 212 14113 688 4290 231 10 841 3216 718 13987 235 2508 578 4254 366 18634 539 5208 936 6074 104 12184 961 461 786 489 746 10650 640 20663 717 10749 740 1506 970 2955 655 12507 94 8930 746 390 142 2065 21 6022 321 10041 785 144 894 6747 854 4229 944 17405 373 5583 208 8700 920 2449 467 11785 697 4807 228 3901 567 1155 145 40 846 1724 980 8150 35 9772 685 3707 39 378 952 4109 302 3734 350 9886 17 1255 25 1872 590 2107 284 12530 980 1378 175 878 548 5314 176 12936 771 5497 432 4388 21 1029 66 1722 370 5321 733 3657 66 370 703 5070 548 13236 783 4241 536 526 -1 -1
773 2736 950 7388 939 3459 328 1521 265 41109 17 1385 597 8785 895 8679 514 4800 384 2039 470 19545 844 3037 880 5114 441 18075 922 1513 818 1379 755 15817 587 11348 457 539 808 12408 529 8609 311 9795 603 999 271 8825 695 889 588 64 249 5559 494 9523 710 3838 109 12132 315 9434 491 8343 304 597 330 1026 652 7119 103 5237 10 4100 688 2187 0 5508 803 1507 765 3896 778 537 33 2626 685 1218 882 2994 176 1840 967 4074 97 2868 808 1767 951 1963 254 15595 451 3080 190 4273 155 1164 739 811 689 3695 920 12667 127 701 800 5417 875 1231 33 2390 471 15578 101 15355 328 3418 865 430 583 1219 230 3097 305 3010 394 1075 112 1328 96 3328 229 6076 875 4980 705 2647 525 132 424 3564 19 1914 982 14483 345 4117 434 9327 34 850 237 12779 505 251 667 6771 953 4740 520 4257 170 6682 17 1039 450 838 267 3469 811 690 429 326 496 6015 468 18876 485 6964 824 6206 804 6953 260 5569 42 1556 38 4012 498 508 865 3243 641 16159 319 217 621 2083 733 2327 186 8508 831 2534 316 2135 38 7684 561 1563 503 7567 -1 -1
774 2946 829 6865 721 16582 641 2739 714 7072 771 11915 615 4016 471 19494 589 3922 653 10647 841 5050 359 11428 143 2739 521 7198 622 6172 388 1001 482 5050 797 1421 49 752 474 18794 787 1314 900 4150 237 2473 94 1803 500 3405 783 2186 983 15 800 3633 242 6241 399 8959 104 293 117 995 85 2917 634 4833 694 3250 60 6344 368 22064 806 13077 493 3882 511 9302 436 10355 499 6031 167 11027 204 1894 327 4363 635 1909 322 19133 986 6097 122 580 740 1840 464 12344 891 7576 651 27213 193 4161 903 9113 190 2658 588 2273 594 24709 634 6155 742 5086 920 1172 286 8106 341 2651 138 13774 231 7628 191 1990 752 374 954 7173 770 9523 171 416 846 7630 605 484 353 719 366 6296 620 5328 587 1378 52 5636 182 163 17 97 99 4859 269 2097 40 18424 194 6875 283 10102 796 14627 265 5976 642 3606 632 4184 539 10251 308 753 374 913 402 8100 700 949 470 220 261 13002 612 2534 -1 -1
775 1487 501 2893 960 4567 840 9493 563 958 832 327 611 2895 716 1178 616 6422 26 12061 510 8276 709 1178 195 1713 256 9185 265 23272 120 2813 352 774 968 593 777 2833 864 1428 947 1102 214 4503 481 19220 735 9372 341 1547 264 12472 602 1972 80 3433 216 11242 315 9704 595 3522 828 3445 0 14091 521 1573 665 1302 632 2448 353 6523 294 9534 610 7148 192 2633 976 14664 324 10887 18 9747 982 1033 138 8981 688 343 68 5605 981 3157 108 1133 838 1736 978 11884 627 959 445 2122 140 2385 506 13083 116 5268 693 667 188 15353 52 1917 914 10387 2 4784 405 8602 698 23362 400 10814 520 6184 716 211 775 612 915 9924 642 2065 569 2461 742 5683 154 3575 91 3972 901 4826 123 6975 649 887 378 2823 423 547 142 547 669 8439 969 8559 468 38 131 21510 310 4127 873 1713 307 7680 639 2379 417 11474 125 2958 131 453 9 891 199 12304 36 8399 852 21324 566 1675 197 1244 214 28199 810 1545 672 13289 -1 -1
776 5242 181 6752 974 1018 161 819 122 12091 504 8905 540 1129 902 10464 620 851 946 10817 631 1039 518 1386 327 5803 25 8013 817 1674 365 1536 191 5999 501 30162 180 6801 713 1167 300 15208 866 3727 688 599 69 8770 642 15103 577 9079 331 9257 537 6362 370 3819 502 13766 290 5584 479 463 284 9780 779 6460 865 7680 151 4160 934 13401 758 3244 748 7403 564 1184 242 16229 170 1350 557 973 310 1348 73 339 572 1088 879 219 924 8381 632 2230 245 13579 950 6401 889 1548 933 11150 120 15299 698 2447 422 3339 57 4549 66 2690 665 1258 335 5172 379 164 469 2369 119 45081 405 2840 938 6098 457 4851 303 21043 659 3406 561 13565 318 10063 343 73 491 3019 635 4747 895 143 595 549 455 1679 165 9910 11 6023 441 1000 105 2933 556 566 22 1582 345 22347 231 2356 696 2497 29 1877 2 7913 447 8901 520 1527 648 3703 880 2512 602 1360 150 11239 168 25163 -1 -1
777 3534 427 3546 940 7121 669 4363 415 7864 731 9518 756 3928 185 2682 57 1448 310 2545 991 6394 940 3393 0 8849 452 7083 752 3853 146 5508 826 5630 581 16526 147 1762 788 5706 966 541 203 11915 571 2141 577 19240 343 33519 877 177 482 1763 737 9835 917 23548 173 184 35 12535 964 1634 461 18764 540 14480 376 12787 535 3550 15 1388 95 945 594 6057 918 2733 904 1234 716 3336 390 20844 147 6390 340 6938 727 8082 140 7142 775 22068 583 8854 77 6693 392 15264 967 2873 528 4215 306 1431 653 17640 297 28823 368 8747 921 13690 597 1039 632 1299 376 538 800 10648 885 8285 284 3764 882 75 821 3 833 8020 296 6686 963 12788 759 3623 140 3533 48 8696 97 9 387 945 239 5794 530 1135 532 16437 164 5338 44 2402 440 317 892 2825 59 1021 989 17403 784 3531 357 150 -1 -1
778 8077 652 2918 123 1436 814 5051 365 1523 560 6225 974 4059 380 5203 283 1307 153 4742 138 103 313 10281 685 2987 695 5844 837 1981 457 12947 636 8374 179 3939 437 3009 520 4047 832 1593 808 692 771 8146 458 105 947 4586 5 2514 731 266 7 4467 263 7289 740 8388 504 2325 347 3112 649 8159 55 2602 725 14214 318 1269 242 870 993 5378 892 2487 439 1574 723 7513 750 19758 520 13719 817 6046 255 153 194 11838 933 5838 882 5642 64 10915 260 3056 880 4337 17 2337 797 1602 404 9447 256 1568 536 17670 340 2019 578 7694 631 1707 437 6077 130 1600 9 1086 123 6772 851 13414 0 14604 207 3183 103 5560 582 6078 431 4627 36 6292 202 5011 336 26422 423 132 603 8007 591 8286 339 627 219 10436 74 1926 593 5880 85 3049 144 4536 873 12530 166 3796 994 23034 862 16409 688 12653 542 7600 196 2269 789 682 66 761 695 7143 758 6878 623 16233 950 3099 419 3 124 7060 354 2064 966 7393 397 8007 845 11040 -1 -1
779 10528 938 29110 186 966 366 15006 603 157 146 4833 279 11395 845 3346 328 760 919 6108 574 9037 926 4912 623 223 523 10942 274 13818 322 730 407 6412 415 10146 684 2516 162 167 436 153 292 1074 352 844 276 761 50 20438 727 2082 665 2088 724 12200 937 1409 401 9709 912 2941 942 32022 981 6764 741 5647 274 2394 561 8445 153 2766 87 1154 68 407 170 7651 447 2969 846 1370 842 9235 207 3291 922 5289 813 3096 587 8733 855 694 68 6282 247 2660 96 2786 642 9845 248 5434 625 4982 854 4233 1 7806 808 23016 961 3905 721 607 106 146 940 8447 392 1052 786 746 789 380 2 34198 77 1636 186 2317 320 11066 933 1298 661 1472 745 3840 651 13720 279 3120 949 10081 888 4956 890 1250 128 2718 624 4782 169 3163 889 9133 740 4054 16 3037 551 823 639 6115 992 5610 595 23532 438 17932 759 5940 803 6382 353 115 893 4434 687 260 511 30705 142 1980 38 786 -1 -1
780 17276 931 19351 541 5720 51 1037 348 3113 833 4793 68 2396 755 12880 406 10944 893 3804 486 10166 749 2662 745 11061 94 6602 223 3572 979 4529 273 1598 899 7412 8 7402 621 1654 41 3391 573 2586 461 7757 853 10067 818 26955 952 5733 741 1813 875 3608 394 18718 388 9146 734 11834 935 3546 847 3515 190 1219 910 8171 368 4793 706 5968 889 1454 921 6237 772 834 669 209 584 2090 254 4729 607 2902 481 578 714 13660 210 1975 212 5731 477 8762 829 5564 271 672 122 7518 214 34040 820 948 428 3212 954 2126 869 572 585 1057 598 6245 527 11912 802 217 408 786 187 4424 524 8180 221 5893 344 94 14 7846 837 4828 336 3375 852 690 902 1649 725 8202 283 5940 58 6261 840 1618 504 1018 242 7441 379 813 562 7868 745 1825 140 1552 574 4761 419 702 691 11469 10 873 396 11846 530 6221 563 18452 32 4542 592 24542 550 7552 884 3059 255 3283 178 1380 725 3256 878 3456 692 1416 917 5214 54 4659 205 2280 750 10050 -1 -1
781 7041 890 20748 711 1312 560 2956 866 3284 498 4178 553 1469 658 18013 884 4319 213 6441 411 17433 590 4150 365 5351 74 25 570 7423 532 2157 115 444 217 851 973 9884 354 3849 756 790 78 3894 686 650 858 12193 909 16914 664 2570 732 2504 722 8592 126 3183 641 7638 104 10272 294 3418 72 6737 928 7292 775 2001 968 3293 814 8018 980 265 181 5432 338 24860 602 4413 167 8 97 5787 180 22520 2 8871 897 1374 779 693 695 10153 297 16143 531 5978 965 15507 36 314 311 1897 941 812 49 5870 535 4127 788 958 372 2626 551 2573 268 17160 543 1370 855 5199 315 10525 42 10779 898 1152 379 2257 196 990 735 4486 530 17419 79 546 479 15644 657 970 199 6506 885 3308 976 1480 553 10344 810 70 534 13879 673 12132 620 7958 134 4539 294 4172 459 4517 404 7375 898 8449 812 5280 353 9525 372 9380 886 1515 21 2695 592 784 937 1965 951 8254 195 11484 374 6841 104 2983 961 1656 275 1311 -1 -1
782 10330 55 1110 941 14676 248 27 401 1446 297 21282 62 8784 368 6608 49 5591 240 9905 249 5063 939 12405 231 1416 611 19459 193 4690 94 14167 303 1911 148 2401 743 8078 220 26328 389 9516 169 1899 762 4759 634 862 82 6375 120 8594 690 4692 504 11422 464 5030 448 902 498 7281 867 5998 80 7772 989 1263 66 284 832 9431 84 122 895 7594 248 18303 472 25011 550 6085 371 1897 535 935 454 6755 523 8705 164 5804 802 2380 300 2055 450 11152 49 11435 61 2861 130 23524 402 1438 284 4743 941 8200 410 9669 173 1300 674 10553 72 4117 142 4124 591 6022 191 10699 839 14513 856 360 981 591 914 975 840 4612 740 9310 767 1386 566 552 544 8410 939 8879 753 25448 794 8194 917 1056 943 8996 494 16987 803 10768 904 11234 629 9802 -1 -1
783 2458 915 7813 294 2330 845 4371 967 5062 394 5792 16 158 820 6048 418 8306 284 10179 994 6868 886 730 431 3891 221 16880 751 8536 454 18530 533 15469 731 12125 299 6921 152 5513 72 2242 895 3311 82 1695 365 352 331 8345 553 16435 223 3127 787 798 411 4672 610 1166 937 12563 482 1584 899 2785 951 3402 38 139 119 3294 98 11418 328 15699 381 7963 38 16343 469 1471 816 9024 673 26039 702 27513 608 268 955 18543 198 27229 433 9598 696 1617 67 7593 928 1241 638 1132 929 11041 569 1256 642 3098 986 176 641 12302 945 2774 733 2742 300 1120 931 7667 658 1647 579 2464 404 3496 110 9293 493 3104 278 7739 505 2446 583 8969 989 2016 217 4564 738 10375 515 19468 526 4083 555 225 533 7019 411 10363 776 2425 25 20615 778 1510 95 1193 338 17385 172 2579 762 1201 189 6710 790 8419 -1 -1
784 1295 209 17352 559 5731 495 9243 656 192 41 182 923 750 501 487 627 2005 119 914 710 2600 987 7947 67 10652 65 5939 732 22571 812 4342 379 3246 189 499 384 1949 667 297 82 3286 716 2511 856 8783 425 1024 214 2169 11 12969 435 7523 293 1020 948 20 147 3448 156 1412 127 3772 78 3451 344 6058 714 4212 409 1475 751 15033 610 9948 127 9801 413 1526 782 436 658 5536 380 9056 423 4034 788 862 299 1352 139 178 378 565 641 131 117 2154 639 2990 306 5130 291 10982 328 9810 958 1722 60 19723 178 6490 916 12497 984 1324 51 125 252 2084 968 6427 877 202 470 4461 225 10862 760 3400 681 520 792 10079 168 1348 883 2788 747 24359 756 7243 952 6326 542 2127 260 7788 204 1238 786 649 707 1346 46 2305 874 2368 428 69 265 4047 184 11974 226 4157 328 328 256 3680 499 16014 167 4712 443 4549 854 2670 815 5126 78 2191 499 19096 737 11193 209 8256 333 1706 597 2747 274 13328 80 9355 128 635 104 11171 83 521 335 1161 427 8723 981 17099 100 9343 963 1587 935 3203 16 9130 167 13455 214 7468 -1 -1
785 15046 589 6276 870 2925 343 22748 390 4261 901 17925 288 1148 285 3382 226 3900 590 812 925 5152 191 1789 677 1701 117 1892 403 3901 756 2309 431 7523 572 10130 705 7889 894 48090 172 8207 833 2919 33 25353 128 5721 795 4186 374 488 646 4918 511 2429 329 940 960 2171 22 5209 375 11487 724 1489 884 14651 803 15281 752 9302 354 12289 701 7288 656 584 868 10579 215 493 429 7981 574 5768 569 5263 404 12651 816 349 238 4548 45 3221 100 6722 65 3411 333 5374 958 6069 70 58 171 4073 201 22330 749 1014 416 778 246 1772 394 3469 786 11454 92 3850 724 10978 715 252 983 18293 63 15051 515 409 638 6545 574 9102 753 21528 674 5352 958 5135 119 19274 641 744 451 11879 28 948 574 9903 206 9139 355 2381 686 27707 -1 -1
786 6273 859 4210 149 11815 287 5207 914 4041 537 1554 729 435 128 9419 545 1024 554 2643 345 9580 59 1350 266 6120 465 5478 647 1821 604 10299 694 2202 245 28535 209 3250 328 10391 676 2412 594 2459 487 3248 48 1284 262 2817 193 6660 863 6795 106 4477 713 12383 188 3266 418 2143 219 4135 709 7546 227 15577 304 3445 837 2402 846 2380 83 3117 153 209 541 2646 444 6016 920 13470 525 6049 487 4016 982 3300 959 16461 714 934 975 8944 379 8616 808 652 810 73 106 4044 397 19681 911 3475 299 12675 544 5567 721 1350 322 927 521 3677 181 618 727 23579 920 8909 191 5123 660 853 989 556 171 854 548 1259 696 8206 559 7918 696 900 337 3593 176 3693 55 222 405 2386 160 2637 938 1337 786 1816 682 12759 435 10447 668 4030 849 3731 295 7867 901 2256 450 10025 978 4931 321 2658 689 3641 464 3658 571 1475 442 13 189 7455 374 20809 596 11099 200 206 766 514 76 590 181 3697 854 7270 433 4035 28 2029 545 5638 628 3038 213 3819 612 7380 342 2030 679 616 819 9593 906 2002 760 7694 598 4287 401 2001 768 67 614 4971 439 1431 763 5880 387 4083 -1 -1
787 3061 956 21898 979 2801 231 7036 749 876 86 17965 270 1943 78 11510 638 1865 68 20371 558 2281 375 7903 837 15803 283 1274 789 6100 601 8768 692 5612 285 463 384 4001 415 6200 491 3229 310 2415 490 6478 433 8221 170 5409 163 8366 723 2421 473 3761 386 376 511 10410 512 6734 849 10292 679 1848 788 1963 609 308 930 493 524 537 758 7065 651 5151 551 12386 257 202 572 827 390 15689 66 10252 737 6362 237 5854 851 4098 598 2756 540 1546 900 4521 739 12251 27 8131 514 6549 360 5393 120 1561 448 674 768 11080 965 9179 427 1251 51 10148 204 6105 311 6195 373 19138 760 876 331 181 494 6626 927 542 173 2217 276 2064 415 120 811 26895 745 13119 298 2799 323 217 664 653 733 7091 148 125 712 799 526 2623 71 6303 905 7241 960 1789 760 14124 490 598 933 4135 999 5744 220 4753 93 7521 335 9883 513 2770 184 1892 240 904 0 1147 286 7699 135 4406 876 9756 789 13778 936 12119 525 652 132 1127 193 11050 119 2122 875 1726 -1 -1
788 3827 214 8377 522 285 834 4732 185 5665 373 1276 232 3146 973 312 273 3056 941 26240 547 13050 725 4411 334 18120 756 346 946 534 172 9937 812 13038 529 18607 928 7706 769 29660 109 1334 658 7068 713 3369 594 26355 976 10736 710 2758 329 16776 569 11382 715 1285 172 5374 58 538 823 6015 622 7561 635 7798 691 12069 517 1523 964 15165 227 175 418 2055 193 6311 266 5984 279 1604 586 355 780 572 736 305 458 3056 390 1534 705 788 806 28 763 1615 92 1123 247 13001 579 6845 995 5721 0 5887 175 1523 672 4328 795 5008 858 7133 719 1703 274 9415 627 1206 18 1839 877 2114 86 7746 47 9814 782 12417 935 74 639 7441 503 4457 191 476 4 7731 247 1507 994 14795 671 7698 934 7636 464 4841 125 13043 631 474 799 469 894 1302 436 15779 286 12120 237 1763 785 8 217 3448 564 12648 97 4206 745 4152 936 13985 163 3454 910 5347 679 9401 197 10567 -1 -1
789 5830 667 12995 992 7203 490 2 217 713 332 811 243 20801 798 25 30 3389 205 1179 765 6679 447 1788 317 4286 93 5467 521 1074 603 1360 696 3030 375 2145 848 3867 662 149 5 5138 299 4255 731 1166 67 2668 926 3629 596 8801 470 638 939 6459 728 1543 391 1419 903 6067 687 134 551 6845 166 1764 139 817 18 1319 463 8517 420 3937 481 4722 749 6378 578 1567 526 6638 833 9561 311 2337 501 5250 607 3922 196 6415 290 7667 550 7802 334 3003 406 7186 360 490 962 1689 896 3846 623 945 877 5625 651 13170 524 287 847 10626 784 4226 938 2740 190 3368 817 145 360 3984 214 6179 865 953 300 3645 50 16397 500 1073 362 1620 753 685 229 12053 21 1440 505 6425 396 9542 420 4417 626 106 149 7800 796 668 980 4932 342 11256 801 233 158 1341 964 5851 110 3122 979 411 339 2715 362 1406 386 21106 969 20188 255 4524 198 335 592 4333 887 2924 213 23 447 17654 321 12885 102 2371 776 2628 791 21352 872 3468 945 4032 598 4218 829 3407 577 6192 96 7590 6 3372 386 2049 867 4341 896 5782 472 17809 300 4622 911 3543 659 1973 92 6397 615 2586 911 604 138 7428 507 3236 333 11352 216 4822 799 4155 355 135 -1 -1
790 643 207 8381 661 2539 373 11353 557 3003 122 6615 757 4268 135 2504 57 3262 558 9521 997 1149 405 6874 68 663 844 8371 548 1262 261 732 103 3191 350 18457 166 2507 313 357 79 3502 270 3979 275 660 784 1249 505 2447 346 12132 679 1606 418 7821 654 7764 131 3515 36 16327 837 6081 423 262 225 4321 233 7875 161 12547 664 520 34 1741 552 874 846 10869 510 5566 449 1721 606 1991 396 16522 931 240 444 5166 452 610 647 366 83 4195 916 2711 330 4892 159 8702 836 4212 33 16015 171 5084 473 951 23 13977 477 2956 884 2304 931 2195 901 2538 546 14429 184 2169 882 5500 824 714 56 4908 320 1825 156 1702 678 17675 585 10897 146 4914 658 9308 434 2907 956 6290 462 5860 529 5535 879 5179 775 7024 547 2831 572 1901 238 725 726 19280 22 10075 410 21342 566 784 83 2093 193 6528 393 26280 925 1388 251 601 595 73 966 1871 357 2284 860 3166 437 1827 840 1102 561 94 786 3231 859 730 81 8890 984 5586 912 420 602 1016 324 2721 611 10557 550 4670 875 3321 994 1030 656 1630 800 1887 62 238 733 5159 168 7177 17 6165 267 5959 850 9387 250 3633 -1 -1
791 10195 363 25083 824 16802 517 462 758 6115 171 613 521 971 544 6996 273 580 815 2899 655 3416 728 6049 684 4909 200 15859 947 3764 142 1549 532 4157 821 1062 933 301 980 1813 964 9286 532 14049 188 3238 857 1926 639 5253 444 16748 386 5700 292 1909 136 4312 295 8777 271 5261 279 5043 987 3496 442 14409 728 4208 109 1580 305 9056 908 2342 499 698 109 2435 728 2946 733 8732 25 11108 384 18076 144 23537 941 5986 802 2858 987 1854 621 6804 153 7880 337 24679 360 6980 28 576 156 2080 647 9448 642 1151 848 6534 786 2713 183 3754 63 24632 68 984 381 3082 803 17905 401 10681 425 2640 113 7557 648 80 702 16950 647 314 251 4138 283 246 704 6908 976 1407 857 15685 630 7046 848 15676 299 17697 768 10581 996 23242 114 12623 376 9279 908 3139 349 1414 343 3751 -1 -1
792 296 395 11682 5 5093 760 3005 225 709 808 725 629 10077 585 14157 315 2587 520 11875 875 5798 584 889 178 4474 0 12774 11 6408 896 4362 722 2502 881 2293 502 17137 559 4252 621 15243 805 2710 608 1044 759 3888 826 3390 639 3402 622 3895 934 3868 338 717 872 3616 742 8112 877 427 735 7197 660 13 273 5024 382 3674 363 4188 773 3917 241 12771 881 4406 911 8740 663 5506 353 2223 515 5217 991 583 802 1917 687 23170 61 4133 682 2038 936 4428 127 2259 923 8956 516 4558 301 3016 255 10244 700 5711 142 1127 406 1412 722 2864 933 1612 679 6788 705 442 946 4836 715 2199 214 3045 309 13495 69 1638 41 10303 593 2928 163 4711 140 19476 717 465 120 302 662 445 573 5488 985 2246 640 2027 112 677 462 545 29 23102 49 1527 260 12321 828 3314 253 103 287 3061 6 2081 328 108 322 3314 136 3613 146 4543 384 8433 491 3127 524 1176 432 1336 219 2734 376 1010 482 4819 711 10350 949 1007 762 2372 889 4508 10 3270 655 110 446 18203 734 8493 324 5155 104 1690 135 1937 183 12362 47 8087 733 6075 281 317 105 17135 404 4528 419 8288 778 3773 595 7508 -1 -1
793 1773 937 1909 152 9521 159 84 517 337 319 1305 543 12473 667 15004 978 2447 523 1420 156 2664 572 8745 881 14824 281 2840 287 12023 942 7784 9 1002 139 3524 958 6334 777 12754 640 57 266 226 408 3006 689 2832 966 5330 75 7985 423 2755 749 4107 417 5449 702 12720 67 513 523 2080 264 746 413 10784 366 305 113 519 308 2972 309 1746 557 2646 463 7365 559 39552 388 285 597 7380 443 4446 604 4980 252 6302 536 4910 563 2489 928 5925 389 6565 927 2681 838 7797 599 3170 660 5874 686 3423 86 696 428 8870 498 3323 549 3009 389 1406 786 1075 804 222 144 1399 502 2057 899 6512 30 10691 244 6695 161 4492 200 9242 274 3642 134 1819 861 1947 92 4459 868 3165 317 3703 473 8746 395 5567 860 1596 412 3784 479 6224 702 2733 245 3424 902 503 929 732 285 9677 455 18939 52 2841 862 19909 242 804 449 8013 663 7366 95 1548 454 5423 411 113 920 274 179 5996 66 5362 80 8773 389 1583 70 8429 878 13538 105 9490 817 1978 543 216 461 7410 413 2239 448 10243 750 6774 264 4133 300 2767 982 3172 524 2622 668 1203 863 18086 -1 -1
794 7384 624 8561 401 5550 382 8258 523 9962 552 2809 449 1818 811 1247 386 21050 692 6909 568 1253 985 4246 808 2911 339 468 197 12092 968 302 965 214 961 2306 908 729 893 2827 894 8086 322 1055 350 13483 976 3526 421 7872 877 2104 999 92 243 8052 510 4198 520 850 560 14626 494 4199 696 23221 525 4904 369 3521 654 17568 714 1999 455 16764 209 306 640 1234 655 7633 591 3383 92 865 360 13920 707 7389 441 8052 614 1898 233 14160 274 3496 478 3537 121 1041 645 1944 520 8556 846 4675 146 844 404 2524 308 72 14 12222 427 12591 151 105 33 437 425 11417 249 3488 308 6216 341 1217 477 8812 474 4714 111 4038 30 4969 218 3089 609 252 56 14030 660 1527 697 10548 65 1124 57 7055 203 4518 885 489 931 10074 316 5923 698 39 181 6895 209 18801 438 10580 360 2610 423 202 346 1749 627 351 553 1930 145 9153 402 2660 171 3784 331 24295 713 24016 360 24069 315 7288 7 5165 140 1028 -1 -1
795 5171 773 2771 240 26806 652 2903 953 2853 344 242 710 7575 254 2654 641 292 627 2030 245 20937 158 26533 906 736 977 7786 281 1067 477 17464 398 5792 999 1877 318 6028 826 887 693 1214 429 6920 535 13634 812 11971 226 15386 675 5372 256 4205 432 14349 509 2938 177 41039 475 2001 9 5706 631 7534 224 12284 860 10516 979 3549 960 4733 454 374 161 4074 236 13008 951 3644 857 9419 734 3074 329 7924 635 4447 150 2080 663 6502 416 1946 294 168 108 1272 785 272 917 2611 3 15942 452 3394 871 2186 412 3402 309 5274 352 10127 213 2967 71 7609 812 5812 878 20497 726 7781 33 29240 121 5810 764 4036 457 4293 708 4232 570 6475 175 10389 854 3900 102 1697 14 4433 188 5219 791 7346 630 6381 895 1811 282 15834 497 4214 874 29050 675 1958 -1 -1
796 172 282 1978 707 4554 35 1099 549 20266 630 5858 736 4832 629 5957 884 2371 500 8530 125 4935 844 177 797 280 445 38 125 558 205 10412 386 8825 641 562 31 13137 38 7264 399 4783 751 3117 436 3843 865 1174 313 11506 462 1212 883 5705 287 87 775 6489 393 8402 708 8979 214 333 821 2955 505 6066 705 5347 673 2076 206 1549 995 1513 392 151 264 1863 996 5808 406 7541 79 7071 619 10542 556 670 705 4318 523 2523 436 615 620 8160 389 1017 637 4865 839 8493 979 3214 532 1736 772 15993 273 26257 158 42021 593 7285 579 1121 75 2301 793 3663 752 5042 698 4293 878 1192 330 4816 747 4870 71 3164 832 2291 845 1553 799 9305 726 2916 759 2304 222 32502 847 8649 172 7226 251 1385 516 3932 631 4759 236 789 322 4395 631 1019 752 12730 804 1841 640 31369 844 9736 906 644 171 844 491 17740 647 10729 21 1809 115 3380 816 31715 525 2853 900 4554 946 8294 331 1226 409 3855 982 5546 -1 -1
797 10661 9 4296 56 512 653 2011 354 12678 98 6094 506 830 32 4733 162 500 965 742 560 11888 194 7702 475 4556 943 3484 450 1411 837 541 319 997 603 401 380 1107 720 2828 24 4924 244 2496 322 3153 93 96 830 3042 163 1246 226 4791 531 2479 497 17602 667 1704 240 14301 935 7445 430 1547 885 2675 697 8118 895 15155 849 4713 33 6334 366 1583 296 8054 223 23699 817 2098 236 289 992 3958 750 3760 929 2008 936 195 883 2704 125 3215 660 8940 204 7371 311 1818 340 9339 961 906 144 2699 258 101 667 2241 103 1654 826 14664 824 2662 74 11732 298 2242 827 4753 231 6942 958 29898 334 2087 890 858 341 9304 818 35028 696 5563 799 11554 896 1187 677 864 76 17945 670 6676 852 405 833 6164 693 5210 903 2781 896 3075 7 1954 386 3822 681 6445 768 6804 195 6019 444 6146 126 2786 969 207 758 6037 737 2558 878 13578 368 15487 873 9570 677 6407 150 3293 661 11779 101 18899 516 15304 672 949 942 157 953 6744 572 6368 -1 -1
798 1631 946 5525 1 1750 289 4331 967 3724 48 11722 348 7411 448 11562 610 2584 595 16900 800 17095 116 2140 331 3941 904 16022 769 13234 667 4382 566 1567 619 2116 846 450 166 3593 186 2508 454 8463 670 4090 873 7767 971 2634 129 648 354 2025 829 6054 568 4133 543 12769 622 309 554 3607 329 6507 717 755 122 4849 746 19890 623 1896 395 14296 943 7455 594 11523 553 1840 24 18890 237 2163 111 2144 616 709 913 17846 549 252 569 4973 983 15252 933 2311 447 11308 655 12790 33 2266 645 17096 272 5048 325 3432 956 7783 190 14384 917 13286 148 4849 122 5669 369 18669 818 3857 317 1950 777 12512 340 2325 94 20044 371 22673 802 8844 504 5272 594 18679 718 931 404 21086 472 7660 501 22823 423 12033 394 1890 -1 -1
799 793 830 3490 21 20389 56 18035 909 3081 349 6521 585 7939 906 6968 911 1701 652 10791 140 2105 671 17849 344 3677 76 9581 790 2918 387 2041 192 1471 803 7144 358 3839 458 8789 56 42599 268 7192 729 19350 87 2162 446 12271 121 583 18 5405 280 16782 822 6740 337 200 661 381 288 10598 499 8373 52 7271 372 4433 373 4831 727 274 728 15224 244 14460 476 1341 965 290 366 5695 511 13177 229 11299 175 4196 648 2361 503 8732 176 14799 141 8233 809 13868 661 548 338 5018 828 5881 551 762 389 18916 22 3162 535 20012 357 7799 977 8223 837 4595 757 4242 220 4477 466 11870 385 53 772 6424 160 713 210 6734 400 8220 379 17622 162 682 281 3587 224 1628 33 4654 4 15338 676 19 609 6137 948 1346 563 2420 958 9059 313 797 885 85 715 15489 239 753 -1 -1
800 3742 771 3927 48 1553 711 112 475 9941 127 1045 873 20053 473 9722 674 2670 517 5724 887 4816 986 21594 73 18018 553 6450 494 13711 190 3338 886 3250 530 5947 18 3674 848 696 235 10611 648 14389 697 4827 703 3539 556 7270 906 11089 110 9942 322 1117 25 7922 87 3255 277 8661 408 880 41 6785 593 328 343 4030 757 6300 916 3000 725 11958 914 3124 552 13481 844 3836 423 435 27 5028 41 4083 24 8662 925 1506 627 3186 233 408 290 69 408 1789 230 6450 903 4781 497 138 11 16090 940 7314 719 3097 102 4648 824 7168 847 3758 625 1118 569 894 313 846 527 4589 518 13093 669 7815 155 1325 981 407 768 11513 326 3829 360 2546 858 19502 141 11363 632 1527 923 7788 629 6075 328 4682 962 19331 612 9568 942 5121 489 1889 298 1689 513 2306 60 3094 522 7306 924 3517 923 7896 174 3934 642 1981 209 131 277 26752 454 762 91 7953 640 4486 723 3769 953 1895 538 13274 118 541 250 6069 148 857 483 11176 -1 -1
801 3714 29 929 238 28625 963 16495 10 9659 250 8468 688 2929 615 506 879 385 806 853 105 1845 606 529 656 21 244 2052 49 6199 619 1548 295 752 369 3289 242 2279 43 2364 107 6150 318 6467 671 7290 871 1103 145 4221 353 14641 648 12941 74 16024 118 5684 435 10937 486 4693 576 1486 566 1296 982 3916 988 972 816 24648 819 2142 72 26839 949 605 255 34 991 2685 61 4368 502 160 75 2546 715 513 661 37686 730 5118 676 1014 687 6192 552 11518 339 9817 288 2982 315 5378 125 1278 407 5971 775 63 177 16225 763 1748 258 899 14 2333 821 5831 283 452 120 3385 73 2903 218 3307 624 1339 82 4054 90 1714 865 1241 500 4313 845 5700 794 31328 368 339 997 30727 707 3185 925 5145 763 1520 676 7514 698 1484 492 12020 882 1931 49 2469 748 487 257 7494 137 213 315 15126 504 639 859 2499 117 224 7 3890 52 805 208 674 416 8206 673 2385 989 1077 785 6607 286 1839 461 217 439 832 161 10138 151 1865 342 11671 587 26555 -1 -1
802 69 522 3520 434 6237 268 7345 685 3462 732 18093 852 747 971 15415 352 48 98 4677 40 21600 692 1316 578 1699 435 10398 643 2164 293 2983 242 4285 138 1956 471 805 447 167 302 2246 174 10368 44 617 683 3850 187 11178 477 9369 642 5277 133 2048 942 8881 666 4200 620 2209 341 11561 306 18183 143 6859 60 1227 75 5724 378 3342 737 6275 739 3973 917 6517 257 1855 978 286 691 106 639 258 943 1502 801 1209 448 2769 21 11890 497 8203 383 4540 356 2521 458 3008 928 3185 979 8682 565 2395 363 628 858 21732 263 15270 347 1461 342 1051 1 9076 100 6159 86 5049 827 5545 530 5065 834 3596 294 5718 892 219 986 3427 214 6470 581 15361 112 2590 944 4467 257 6086 933 6691 882 2364 305 24298 306 3392 155 5408 613 18316 116 17412 481 15692 320 2194 860 1602 39 6984 711 1798 958 1445 410 6997 871 12402 87 925 764 498 389 24650 721 7300 899 8016 758 16565 925 12120 -1 -1
803 16229 748 27606 216 3835 85 2852 280 2916 692 10067 746 395 994 2146 75 6724 646 4726 542 3709 936 4270 634 1252 813 964 503 8667 309 9719 148 329 311 14603 742 580 453 12760 714 56 834 13756 645 1805 790 521 577 3526 932 1079 373 184 915 1149 178 3958 435 7566 949 735 760 7437 381 4353 879 3873 239 1367 385 5412 405 758 353 3299 545 2624 336 667 60 1008 360 19279 415 3520 483 5835 909 4737 536 7300 263 16675 852 216 673 10803 800 3716 834 238 179 8352 605 9989 933 3787 548 142 114 1976 500 2712 620 382 470 1113 585 3080 693 96 41 6574 692 2288 510 5007 205 10330 745 12166 843 21270 339 3734 786 1552 379 4905 613 8281 695 2043 208 5988 645 1416 316 1247 138 5537 298 4809 626 1955 989 5911 165 8864 829 5210 293 742 750 3428 763 14058 163 18365 724 9019 886 16447 620 2241 192 939 18 1379 686 1904 254 935 30 9704 322 2947 892 7330 234 3211 425 4994 433 2567 979 1553 729 4550 707 1622 55 1799 313 6577 903 8140 82 5390 805 13902 892 1163 132 393 564 4315 293 7607 379 4773 821 3272 78 541 373 875 766 799 85 6657 192 2670 -1 -1
804 1693 599 26731 842 12513 362 15468 267 762 671 3432 847 4502 974 2354 424 1233 921 9458 215 6920 463 6154 814 11695 483 1073 877 6326 344 20283 868 2341 349 5387 932 13877 831 1089 116 12841 680 3256 686 600 745 15223 509 13527 486 13336 720 1395 855 3695 392 868 102 4868 189 845 417 20947 549 9394 593 8490 910 1154 879 17248 219 5179 652 5855 340 166 760 754 203 7615 443 374 943 113 593 1381 786 13592 298 2189 63 317 647 17014 589 1661 717 5992 608 1930 63 1441 673 3252 748 7993 396 3716 697 5563 195 51 648 1685 469 6107 977 715 666 4456 454 208 522 3564 341 19056 7 9632 920 312 215 6376 807 11290 680 6004 538 383 391 3098 977 2033 52 2233 129 7922 73 1188 62 3508 556 4624 944 8327 569 828 83 3299 740 4436 647 12848 22 151 67 10603 716 3545 556 261 104 889 694 7794 786 1273 766 819 31 3311 256 2990 897 9598 972 3145 495 2196 960 13766 701 2737 528 8166 779 11775 322 4968 110 9173 675 6841 353 4090 -1 -1
805 215 138 4936 828 3497 860 11733 65 12362 692 13937 988 1834 286 564 219 11801 941 19993 644 2867 26 178 960 1810 219 1202 503 795 704 8946 239 8714 772 6901 680 856 403 10518 203 4134 827 1692 521 10506 937 2228 389 3491 348 5270 969 22737 18 4381 268 818 435 2950 455 17524 187 17705 65 4573 166 9503 923 1138 331 204 602 14785 615 4362 814 15992 12 9684 126 17007 414 9057 114 14691 422 11427 317 5356 296 3604 179 3937 167 24 641 1431 318 11532 796 183 827 3366 142 44 419 211 364 59 776 3907 10 478 669 5119 695 4983 269 18677 885 274 192 11252 317 489 657 7132 831 1914 358 1159 386 9037 640 32141 588 9530 359 1424 541 3824 449 7092 858 5334 650 2759 187 4001 567 3082 64 6921 944 2503 162 6866 367 5628 925 7694 746 3043 211 7635 942 7996 532 2831 494 1539 717 127 486 14987 630 11 833 19412 641 13700 111 1854 643 3779 -1 -1
806 388 739 4972 248 1400 377 639 164 3405 328 2761 898 1793 154 3718 473 14860 371 3887 181 9888 512 3273 960 288 44 3512 143 11208 574 9304 295 4743 430 875 126 8308 647 8762 852 4976 465 647 889 2798 510 11294 276 137 29 5858 858 2927 655 9711 437 307 399 2963 235 312 797 11996 536 36984 697 15885 55 6786 246 2207 671 7349 315 9785 373 5003 617 6456 322 26399 838 5016 283 986 438 987 385 577 48 1095 633 355 173 2829 167 2552 612 1935 252 3889 554 6358 980 316 942 2551 560 697 297 6736 591 3084 525 6084 512 23029 251 13938 631 1529 922 1697 738 751 764 7748 875 27137 367 7225 263 5011 243 3511 670 4440 846 7826 536 1532 310 4631 879 9791 277 5076 919 8603 481 7514 266 3088 526 662 733 16156 661 5719 723 2556 605 7877 17 2848 962 3144 814 21737 80 3428 786 7475 93 1575 289 1634 739 5338 726 5091 711 1475 101 1194 513 2703 988 330 433 492 552 5430 930 2078 741 297 664 7584 525 7218 418 3251 276 2263 385 3741 270 4401 12 10486 576 2191 -1 -1
807 4639 161 8392 349 15632 333 1386 854 27601 676 3484 85 853 204 2362 442 12482 376 946 16 1983 562 1937 308 510 889 1259 135 11960 979 8989 498 6989 911 390 994 7493 751 4167 816 2377 654 830 22 2450 866 189 341 3940 339 18390 447 1888 882 17895 838 18470 192 9368 73 25948 496 364 620 1261 241 1835 713 1266 202 457 662 2832 374 3049 616 1557 192 1459 92 816 24 4008 244 4421 262 599 661 2461 231 969 715 151 138 4018 833 7113 526 4515 39 18525 994 8455 402 159 263 4866 705 2849 272 4658 462 368 658 2477 253 15212 936 11428 3 14565 518 1270 29 17858 669 769 233 8581 983 9588 378 4516 481 18102 777 267 829 3839 315 6024 338 2908 249 181 185 1155 186 16004 590 4583 837 2328 265 1935 442 1220 985 10537 852 3053 402 1702 615 11059 349 5495 347 5702 441 1273 266 1910 829 3483 444 1346 288 5101 808 18209 864 29332 262 3707 556 13703 935 1819 983 1422 160 3030 341 185 358 5809 212 4556 133 3761 699 932 67 267 943 1183 882 7032 -1 -1
808 4867 474 10745 563 2829 500 2480 234 10950 325 3812 984 818 415 3385 530 627 278 1374 386 793 326 578 275 10168 916 9355 15 8801 547 624 338 3715 873 15908 362 19857 236 709 538 7924 635 2360 896 2901 656 6996 510 2476 837 766 371 4398 108 9704 535 2015 684 564 374 13025 284 264 918 453 355 7823 349 11790 512 9380 66 389 54 5770 740 1462 210 3873 293 2948 228 4755 523 298 826 939 816 418 108 6741 353 3755 494 2697 617 6363 969 3110 868 8581 444 1896 623 6848 407 6234 623 8957 863 22656 769 2690 789 1932 632 14950 816 10813 210 4215 725 6996 242 5579 873 3277 701 14435 973 702 66 2526 150 3300 367 8010 64 365 816 899 970 4283 861 7094 421 13645 847 818 187 5747 12 6871 706 8042 959 7177 63 11458 328 1332 424 1708 87 3667 117 13174 455 9791 248 21360 686 13526 235 5773 191 371 729 13593 912 1875 963 7103 577 382 532 7410 792 16 72 1061 594 6137 461 4563 180 3844 767 1913 704 2856 551 4050 688 379 942 12748 978 12495 447 562 65 840 316 6781 -1 -1
809 1542 906 33294 795 5831 649 90 765 12243 77 6079 159 6205 331 11369 680 969 620 282 359 5506 111 3251 738 284 190 5362 372 15802 870 12664 794 1722 927 425 964 4274 42 4723 737 28578 821 496 942 1059 141 10034 662 6193 101 133 47 197 286 560 999 10054 819 830 585 3586 717 5451 491 10934 662 20704 1 2696 972 2893 446 2239 863 1807 393 2512 186 1774 809 770 276 3548 960 3413 502 4790 255 16759 561 1069 123 8086 745 1478 531 2512 371 2794 325 10974 835 28011 195 735 11 15815 821 3265 152 297 64 1588 36 2996 563 6444 246 35 950 16763 330 13786 502 5603 997 5417 218 1139 386 4641 475 907 933 575 180 270 928 34818 231 13154 489 5773 361 4803 910 8830 862 12176 845 3730 288 6168 462 3654 934 1384 995 3811 743 8576 912 2206 873 959 19 9506 44 5461 289 1657 539 6345 477 12175 753 9057 119 7599 795 6799 276 3443 746 11547 133 5066 994 778 -1 -1
810 4846 482 8509 710 6951 696 6366 252 11764 89 3350 603 7786 638 6548 142 17935 862 430 211 3372 904 8930 687 4642 267 951 174 634 42 2888 82 2310 212 15499 476 3365 549 7595 748 14581 547 3894 418 3556 728 7056 15 10364 175 7052 842 100 573 13428 756 5556 479 1843 276 268 177 4313 794 4592 457 10464 468 1264 651 4583 358 5110 212 6020 522 4809 63 4537 131 21343 402 466 539 3436 485 844 295 4162 403 511 113 2210 985 8760 901 2984 825 38692 184 3995 144 5438 372 15617 999 7929 237 2082 121 6273 604 19370 444 3634 179 1711 605 11514 66 4897 470 21424 207 3360 12 1036 17 23555 135 4586 145 5972 525 11122 103 5868 604 2987 868 7926 786 6823 169 3272 462 1810 90 2596 481 732 1 3154 103 3471 440 839 953 989 857 2356 313 1904 539 807 708 462 776 9321 948 2640 991 9923 103 2203 112 26996 563 4798 78 9863 443 11541 -1 -1
811 2537 43 3612 378 4890 110 2479 598 1505 785 11723 716 6177 216 2149 574 6962 978 373 574 196 695 1719 457 10001 636 7878 359 2002 119 2356 558 11750 661 2266 918 1541 919 8063 495 8755 509 949 215 12043 934 10283 282 25518 974 1923 66 5286 870 5890 145 8282 437 11729 160 3096 491 6766 96 13132 546 28767 847 5892 616 1390 253 3268 956 3486 810 2458 488 9944 8 6131 331 1674 681 10704 666 6331 379 23577 579 855 779 9208 998 177 55 2407 660 4536 192 7260 211 8167 462 8015 813 6433 4 8375 468 6735 665 908 596 1575 921 12275 195 17227 766 7508 279 7969 707 913 339 6225 527 2452 51 2645 974 749 772 2000 408 1460 861 474 464 5073 797 794 517 2313 453 7342 68 9114 801 4237 912 2224 473 6432 58 12561 983 4807 689 905 281 20265 557 645 190 590 196 9189 386 4525 403 594 209 10571 413 2543 151 2666 878 8843 548 2757 660 11227 161 7302 479 364 361 1893 717 1285 897 3496 522 946 700 953 437 2271 699 7163 504 120 102 4922 206 4378 -1 -1
812 754 32 380 379 2653 253 1631 479 5286 281 7450 8 95 990 13712 917 1130 344 1628 807 8142 386 1482 449 16146 976 4766 66 3909 777 2334 148 4506 473 964 403 8361 505 16674 306 16868 294 6327 181 4613 305 14756 602 6319 472 9970 745 4519 629 4477 8 12453 697 6647 75 4143 368 1311 619 1774 255 11432 996 11372 882 142 651 8901 56 3479 780 6975 274 712 604 5387 395 18595 476 23782 730 6616 361 7086 334 27026 800 7061 41 113 262 2271 157 2949 95 369 937 8223 703 10740 479 3906 963 2587 352 3210 460 28058 386 3640 527 14654 670 390 827 2345 916 9935 525 11227 848 5748 475 7079 556 4808 434 4017 337 5793 60 1395 580 270 939 6429 679 55 702 19258 164 5852 539 15468 145 6828 164 3057 481 3874 795 6982 993 4225 256 2231 925 4161 923 20990 587 703 602 12037 749 6093 359 9312 253 877 448 2650 -1 -1
813 8491 635 1145 899 901 524 699 922 19968 367 4261 967 29863 197 1863 340 2453 339 340 840 1168 154 3633 926 840 223 4705 30 2808 577 8924 318 7537 107 7456 190 5051 755 1009 763 2439 240 1527 244 8430 6 1733 132 1638 437 3942 103 14906 538 3881 938 1848 485 2786 235 5879 772 3652 679 10637 259 17905 44 8846 799 9059 864 11347 950 5731 492 7169 62 6641 853 11944 584 9010 828 8376 66 1035 464 3700 777 285 380 1069 823 3044 836 1213 64 10297 934 5872 860 5023 175 5675 980 256 757 187 312 2919 845 3821 788 14929 902 9251 291 2973 312 32555 265 6065 342 3306 67 684 520 3266 275 6052 385 2803 842 3746 908 3430 951 10799 466 9497 295 9977 996 7356 888 11874 225 1762 406 15782 315 9109 880 1967 455 216 696 6767 865 7264 783 474 759 2982 233 2230 246 3485 960 12203 160 2119 520 5336 63 14955 97 3857 265 2939 351 3669 875 1250 260 1884 255 1216 695 40 63 10282 303 6858 434 11556 260 3810 241 2431 322 299 414 5414 909 1498 432 283 -1 -1
814 3113 851 2178 990 7327 242 3588 522 13234 463 2415 730 3622 615 676 438 6267 367 24646 907 1164 788 18126 998 1776 237 4413 363 5111 295 610 591 8284 69 9457 670 324 336 2342 849 1420 738 1629 742 3354 801 3066 846 249 542 2443 201 504 268 299 475 3544 66 13104 149 12344 189 1953 390 23698 799 2101 152 8706 24 2181 836 14228 990 1884 985 2763 777 9806 993 3632 959 7489 567 5945 903 205 169 4889 920 1115 157 10756 153 1944 63 20038 666 920 645 7323 923 3145 917 23568 992 183 59 1013 324 8068 925 5422 57 3132 907 890 795 2788 850 3929 365 6088 688 5301 183 21812 297 44388 102 18838 275 872 67 3272 755 16824 424 8560 188 2938 810 4053 469 1817 510 8876 616 6872 178 2661 498 9713 570 11553 248 3106 298 149 869 1420 291 356 494 4591 144 3283 608 1494 877 667 593 6138 505 1653 56 1381 552 2727 184 4454 570 5280 622 2085 187 1057 250 1105 310 8033 235 28356 243 2685 254 673 -1 -1
815 458 591 3616 153 4378 760 95 751 6124 127 810 746 17 456 567 210 15595 728 8489 904 9879 532 3907 462 643 452 5560 699 2273 909 1580 252 1583 171 4661 563 8325 575 491 951 7619 648 13541 262 16958 606 6767 46 11533 999 1587 859 3998 43 4725 146 9975 571 840 797 7372 20 27 296 6545 449 13094 176 1018 347 2544 942 6806 283 7605 846 2763 206 846 133 4705 567 520 658 9232 235 144 509 10234 908 1535 365 2227 349 3696 148 3024 741 1695 854 3013 653 149 264 149 888 6187 212 1289 924 3185 550 511 120 1759 994 2998 228 8397 361 10819 386 4102 107 269 557 17874 18 3750 566 2424 241 6733 458 10406 681 213 253 10171 670 182 677 3495 278 3044 97 4051 770 2859 519 10372 55 1341 622 2380 409 931 389 4229 347 4267 771 6406 561 658 302 10970 571 7839 85 21527 121 11486 635 14932 883 338 264 1581 635 5217 44 2275 460 1945 57 2220 737 7982 538 565 421 2399 337 22095 721 5342 104 5552 611 15051 292 7175 444 19187 672 7867 206 5648 597 590 396 15581 619 1234 656 1339 861 3824 817 5949 295 190 66 1331 84 1147 329 8013 -1 -1
816 5129 554 2850 127 1393 682 24536 883 3274 386 4921 483 4361 775 2617 286 7749 409 3687 935 294 149 6822 511 18977 405 15117 503 3791 849 7453 449 19968 162 7222 883 3342 124 1290 692 10965 365 655 992 585 840 10278 166 1514 593 1533 219 294 874 6772 902 5382 68 15445 505 12935 582 6476 113 2540 645 698 421 601 578 10439 160 3000 480 1738 929 2381 741 1512 209 10346 576 204 792 1445 367 3175 862 718 442 10461 448 1044 93 2472 580 5055 196 9211 447 1301 372 8880 586 11664 833 6103 711 1566 186 5928 384 6566 21 11371 824 4765 40 1998 4 597 227 10623 211 1963 385 7536 610 898 224 20112 486 22957 528 13367 666 4364 814 1617 883 183 541 2826 100 4269 170 8042 179 2255 267 2977 184 9109 665 169 493 948 466 3636 849 9711 963 3140 846 7099 614 1744 902 7305 895 6415 280 4594 119 14062 90 1201 593 305 970 8174 703 3328 996 12306 79 3201 459 6740 487 7442 414 2012 436 3991 238 697 834 3060 359 1098 349 7043 968 5594 83 2281 853 563 965 12841 -1 -1
817 8052 192 204 538 1363 958 32549 630 1503 332 6562 49 2421 192 4218 232 126 662 413 561 4692 932 5140 28 6338 633 1360 606 3720 872 4181 330 4287 198 937 984 1355 183 5285 40 1427 9 4501 317 8742 299 975 37 1805 570 8010 517 16616 498 4437 159 1024 368 3043 574 8456 570 4699 519 2281 290 11596 945 3065 811 2084 417 121 348 18538 619 1516 770 13041 433 5431 185 3799 165 21122 242 2371 50 3170 477 934 469 8697 304 889 459 492 999 24982 890 4936 870 10234 651 10604 317 4722 21 6164 408 376 305 10618 321 6549 918 7943 36 3459 161 4290 896 6774 185 8870 293 6461 946 1550 634 4201 893 3021 212 9033 753 9904 235 8468 752 3771 664 14701 266 3090 21 3295 381 2065 731 5284 619 1096 73 5479 319 2832 859 7296 807 8017 371 7239 960 1036 821 3511 540 6024 694 2105 104 7184 682 397 455 18127 89 463 913 5138 792 110 323 1692 145 1383 198 1060 341 3438 94 12413 346 4159 129 21851 784 4256 462 7898 86 5569 908 1123 737 1584 5 5216 541 1572 522 2699 119 1728 -1 -1
818 20228 629 1323 0 5194 785 8496 547 10151 837 2753 807 610 682 11383 33 2161 898 8584 269 5356 254 2484 739 6705 488 2402 387 733 353 1816 791 5108 54 10717 847 3319 398 3134 446 177 849 261 119 2393 308 749 206 607 334 6398 170 2029 688 255 726 413 375 9593 731 2787 262 2237 650 7339 420 3977 331 3700 958 145 360 5642 795 944 155 4438 379 6097 769 4173 231 10938 790 5139 386 1924 806 1042 528 2883 265 12784 909 3810 642 1573 967 17812 985 1575 426 19022 69 6698 298 1391 887 3568 853 4197 603 1854 902 14706 538 3918 41 2909 493 2640 726 12863 902 5340 618 6087 119 405 267 1973 735 4778 25 11381 39 877 779 23659 461 5327 440 19096 51 10779 594 8704 712 7717 368 481 483 923 24 9217 143 6703 630 11451 962 2456 285 11535 100 4702 134 959 433 6332 303 5438 177 3390 284 11122 647 2408 804 8639 911 1013 306 1006 658 5075 61 24916 165 7367 563 7369 306 4208 616 2269 779 1656 87 5780 222 10364 133 3854 187 6529 442 15682 -1 -1
819 3795 46 3138 446 15037 7 12566 844 3410 820 15875 230 4278 356 4827 258 8615 777 16780 588 1615 269 16904 764 1382 72 3777 765 1818 425 7749 946 7346 679 70 98 6721 698 6829 239 20121 978 32559 349 7869 12 773 20 13681 341 4685 537 17331 306 12167 757 3178 808 4110 274 5285 832 240 152 4535 349 3105 116 5538 260 348 587 9284 547 19639 834 687 930 1102 621 11 794 27340 483 3480 90 1915 425 5281 58 2647 820 11528 342 283 797 2487 241 3122 0 14382 920 10834 302 6590 833 8230 782 717 0 393 850 1205 914 610 71 1649 31 4762 471 21213 196 8347 492 7087 339 18991 589 1279 98 8418 609 280 213 3638 677 408 562 6413 369 2503 95 3862 51 10196 820 32565 205 485 711 2409 941 3321 209 7178 726 4631 905 4583 236 3446 528 1409 28 2773 270 8371 580 8052 777 11114 336 177 -1 -1
820 576 415 2535 168 6409 979 2846 957 2946 825 1058 604 2570 288 7468 884 18311 322 5184 420 4808 113 459 423 1357 883 4841 337 1871 111 60 877 10263 552 179 849 9221 61 6826 867 1512 643 3311 914 2008 927 2146 125 5548 826 2387 901 2417 175 11427 757 4537 460 1282 454 3762 966 3304 81 25242 626 17893 794 7763 977 713 558 2986 188 16772 724 317 985 5468 25 24473 967 12494 466 4051 787 262 215 11986 525 4896 884 112 918 4671 492 2461 735 11539 347 14283 722 6052 817 1489 969 5688 955 2062 237 10281 887 3907 489 5584 472 9083 246 2845 882 4340 635 4102 962 2608 20 6135 500 2102 920 12984 552 11633 751 9905 993 7079 846 317 961 7710 210 9530 458 5380 48 10199 151 1334 186 24593 528 92 707 672 234 2828 873 3035 829 3413 229 1581 599 3407 940 592 655 4845 594 2712 717 11163 512 7927 407 1872 520 2007 918 5669 458 7354 198 9489 589 36376 774 6728 287 1279 312 3287 491 4715 288 4402 300 5098 -1 -1
821 1500 281 9209 526 661 492 3825 385 2017 106 11890 239 2302 902 3871 415 1401 931 7308 333 1607 464 754 126 894 25 4164 468 4607 576 439 602 4728 369 9029 114 3570 607 2680 454 3986 181 5170 742 1500 181 4878 180 10454 428 12800 921 13150 763 3844 296 17637 106 1474 755 5130 548 3927 521 1155 367 1620 266 17996 689 4146 225 6605 614 2362 74 3085 105 354 856 7061 201 9133 932 1978 848 12655 972 5281 253 6114 616 339 132 594 345 1045 12 4265 358 12172 261 15347 983 12954 345 1634 751 2316 143 10392 943 3553 315 259 901 1438 913 25209 474 6408 567 4431 892 6912 277 656 474 19987 252 411 386 1524 27 12045 210 10407 977 84 982 7533 653 750 178 143 148 1436 553 5691 510 5374 437 574 830 5658 318 27878 371 3584 785 14411 868 6574 601 5476 357 4796 287 951 440 9028 226 398 42 389 621 489 692 2397 536 4560 830 31083 132 1582 101 1714 670 3177 270 12374 541 11123 567 1163 429 448 614 8097 375 484 827 1939 922 6467 447 381 429 4070 267 7810 769 5122 -1 -1
822 2871 62 2221 804 622 295 721 19 2556 254 134 249 11056 433 1532 877 4885 967 2118 204 271 364 14859 995 9855 389 5121 231 2091 29 5040 220 5493 987 4695 819 6342 491 1618 39 8681 437 11260 242 8916 164 10470 770 17096 904 7302 136 5858 728 4469 801 6976 161 5297 262 14559 676 1496 427 3808 341 6812 190 17053 111 6009 525 14376 340 1690 50 7195 242 4433 644 9671 196 954 248 11143 122 10349 609 10956 834 120 596 4048 524 2104 419 3392 64 3202 720 1744 894 6817 799 2747 72 11425 230 21283 841 1926 672 77 752 19788 346 3185 490 2335 120 2090 795 2582 541 22873 369 5042 338 1740 204 1630 733 1144 986 17496 978 3920 408 3771 275 3322 677 9046 930 4299 795 2804 981 1258 568 3447 300 11172 810 443 243 17205 922 12880 300 269 938 1353 915 4024 359 789 439 8254 40 6653 755 4163 756 3364 287 5918 513 3701 94 3593 868 1911 422 3026 445 3360 214 2755 492 14976 809 1893 812 6104 667 4049 102 6691 810 1078 67 2126 15 6092 -1 -1
823 6050 847 2754 576 5787 631 393 625 34417 88 11134 765 1256 202 1897 678 9922 535 2250 349 7553 448 7746 656 12301 632 6184 31 7 880 4746 3 184 624 2716 895 6690 411 6340 983 9318 728 6405 133 3932 476 2282 805 5263 564 10481 478 4084 291 5675 481 3318 204 8233 334 4892 879 16454 951 3684 987 9884 825 313 487 2195 646 5605 915 2738 857 29976 759 1445 103 2147 690 5188 235 11984 908 11587 818 6512 264 185 593 254 329 119 117 16970 796 9717 689 1642 691 5900 55 2234 826 18512 175 4243 347 3272 20 8594 415 11013 369 15581 754 2773 783 2019 258 312 121 2998 837 5529 964 1886 51 2813 629 9986 964 401 397 3030 523 2467 55 15499 99 2610 181 349 37 10089 452 2496 711 6814 794 15121 172 7404 66 4387 475 1630 675 4880 228 1034 613 1261 481 4951 680 8692 991 5344 127 147 765 16238 142 846 721 7519 717 5072 268 2921 359 1987 319 3140 575 3099 155 2531 170 1579 662 2712 857 486 194 1108 755 561 238 9461 510 2350 44 7383 -1 -1
824 5709 877 16063 935 7433 306 38 394 3344 824 2670 654 24820 698 29287 111 21484 146 9277 523 7760 809 17878 509 3546 788 11536 45 14330 196 11353 778 3185 844 15741 884 1178 761 3153 584 6241 561 21444 891 16210 27 429 42 6253 304 2091 742 10420 891 1021 690 5047 634 477 947 3482 316 1669 869 4131 195 494 307 3917 64 1309 95 395 259 3332 466 965 438 590 634 5315 31 1174 720 3984 476 6090 842 6745 740 8222 209 2956 808 1523 982 14916 114 3530 112 1517 302 1079 298 788 473 598 944 11449 288 10227 15 9365 419 458 92 9631 779 8945 178 5170 784 5034 6 7572 763 706 436 3443 211 6021 683 9629 980 7004 377 7814 792 6668 477 435 975 7640 632 18176 502 4690 39 287 815 137 578 7882 395 1292 924 7121 309 6538 45 25844 489 12322 676 2186 764 27468 609 8885 507 490 947 683 -1 -1
825 3389 56 9293 983 5978 212 2775 595 24220 107 969 233 4115 514 1602 162 1294 886 5964 454 6254 437 7038 5 8306 504 2747 705 6221 189 5292 137 4071 589 81 204 18538 73 2155 85 5648 568 6934 301 3613 265 1394 153 3739 319 1173 925 2984 129 4109 85 8868 244 6726 598 4515 899 4135 804 3447 9 16314 51 6991 733 534 822 1417 598 3476 107 10857 624 4248 956 2308 378 3484 374 2662 584 18199 497 2858 802 7706 277 4242 351 1641 670 4266 67 2440 782 17251 883 8339 550 5508 518 2545 457 8546 131 5278 996 881 727 3819 657 11497 702 11972 120 514 609 3664 74 5552 464 3256 229 3854 10 6199 854 2915 393 3123 22 18696 494 1778 12 10227 187 585 110 3582 521 4305 985 10104 948 17379 448 1035 662 4156 75 466 526 6428 330 2694 643 13307 207 5393 530 1521 654 16788 997 3179 305 1615 390 8201 308 651 938 1789 274 12431 228 416 881 1655 488 8906 344 30285 417 14350 583 1064 449 923 970 6986 443 1089 708 1954 247 1120 488 724 774 3597 501 4127 -1 -1
826 505 866 663 933 12821 854 5276 475 5865 87 11063 714 12350 869 1213 744 1445 158 395 290 4162 45 1059 192 5164 69 853 766 3589 613 1939 919 4393 760 5285 962 6391 99 6910 957 2775 418 6880 895 1161 902 5636 408 5891 126 3439 138 7606 360 203 581 1248 44 10741 808 10765 672 2955 175 2604 21 8863 555 3342 843 2900 871 2120 299 18738 409 2376 755 279 343 262 239 2040 168 22947 179 3267 740 9074 679 39804 18 2753 448 6127 221 99 94 4461 3 10984 439 6262 616 4727 256 162 83 4252 768 3244 203 6744 337 872 479 21169 130 1205 183 12988 325 12197 159 808 964 2826 243 15194 930 4099 746 1702 440 1787 200 17236 10 724 426 15383 503 350 301 6364 507 7501 441 14487 50 10215 18 8921 563 12477 17 4298 799 5757 473 7695 263 7195 287 6952 717 1488 290 4095 943 1206 152 5712 40 15355 743 1277 865 724 362 6708 289 1008 760 1300 924 2106 731 2095 528 4934 777 4520 173 1398 620 9578 811 8837 561 3779 822 1328 46 2463 -1 -1
827 3699 385 899 326 13361 657 2984 901 12616 987 7214 690 54 632 295 239 6508 260 1276 8 3868 954 7984 375 15980 276 6834 377 5768 804 3117 599 2970 304 6659 986 4068 927 577 356 3550 110 5204 982 1523 219 7339 944 8136 493 2950 689 21579 720 6096 490 2865 991 6672 934 16297 700 4050 352 4185 359 1660 435 6242 175 1432 129 9639 109 517 858 5792 94 444 524 9056 508 6266 502 1301 576 10913 239 7457 402 881 317 2201 175 6275 229 277 214 3414 393 639 589 1900 36 2566 478 569 261 2070 167 1331 465 20857 655 5286 575 2080 940 4874 532 15072 273 3289 92 1741 451 2560 695 6010 179 3640 213 8563 75 2344 492 971 567 12276 208 2221 308 32 148 133 144 10191 636 5107 208 891 974 7884 170 8101 885 18730 930 8569 316 3324 149 1205 837 297 323 8172 930 4642 12 2783 265 9083 740 3773 232 13932 191 7020 894 3163 203 6560 776 416 559 7453 135 6155 733 2934 798 4951 586 9223 468 8532 39 2050 529 3205 499 6468 550 1675 717 5848 919 11446 473 8691 192 11216 207 6898 305 6165 -1 -1
828 4357 843 12584 53 2127 653 10916 88 6477 321 2717 492 1072 575 1292 163 841 736 7517 322 10062 390 10607 515 2295 61 6008 457 4250 143 17790 598 8545 619 6845 73 1429 342 7345 126 6270 235 8339 208 1106 447 3029 889 3360 332 5729 321 5721 761 677 543 10807 520 1986 194 5247 11 7658 961 6250 536 1794 61 68 226 13014 202 4261 523 311 199 5010 56 1579 889 6815 122 16565 378 7223 190 8613 799 7655 247 8490 94 5693 885 14501 563 10357 659 10943 889 4759 891 3649 347 3368 586 6225 273 6371 867 446 575 670 172 19808 747 209 861 4281 207 304 782 1907 863 12282 782 28518 184 2398 738 424 950 11547 309 8691 901 16566 733 3432 858 3716 948 2468 843 1853 745 729 660 1639 681 1135 123 7952 742 1439 999 6731 739 5688 64 1808 233 4705 26 5072 928 6742 291 208 377 2016 789 5839 288 387 573 20633 337 2573 194 6196 209 5725 454 1040 336 303 769 9817 5 3481 621 2759 879 6411 608 3422 851 7735 491 2574 312 4194 747 10043 -1 -1
829 2951 398 63 272 11476 634 2163 595 4791 162 8216 995 6190 464 2837 471 2040 683 356 631 5060 985 349 922 3901 506 4904 708 223 221 8282 679 9572 114 5292 181 1409 2 2555 627 14504 986 1033 870 1661 108 8176 167 4252 367 11360 308 11371 926 840 738 3000 431 8319 803 4195 434 830 604 1306 679 910 419 1294 566 3793 985 1267 789 899 128 7628 507 12976 727 11234 770 3800 204 6027 297 10551 161 8094 495 3740 992 1902 350 5418 627 40249 638 10885 57 931 667 2855 893 4006 541 14011 17 5804 569 4637 413 3584 940 2884 270 7465 566 8393 512 6589 280 15613 2 17707 641 7587 292 3049 168 11297 474 6743 369 2116 429 3544 820 191 56 7135 286 8987 494 2685 727 2509 71 1224 715 4216 418 141 224 5989 404 5788 683 16036 395 4993 879 19359 441 9334 11 164 177 1608 551 14911 465 19522 338 3385 310 7224 582 11216 237 14179 249 4421 747 2680 323 15636 229 2427 60 149 -1 -1
830 800 464 4536 622 3356 18 276 650 1448 407 16098 24 1176 26 2176 498 5451 430 3094 731 4135 37 17131 536 14209 792 4007 605 678 48 7012 885 4718 240 3118 43 8510 515 2728 205 3449 72 41 163 2537 468 883 200 701 838 18816 548 9797 856 3337 191 18368 785 3896 522 5190 475 1463 348 4480 417 6149 602 2855 896 67 483 311 115 12374 176 5231 278 8646 994 1350 354 30006 981 2268 387 7810 273 6915 444 9541 942 1370 499 4100 625 775 245 5874 110 392 945 9126 875 7317 233 1286 149 620 944 15642 137 463 168 3547 869 4501 604 12883 821 1528 79 8064 922 4101 846 10159 287 8901 239 25485 735 14675 259 12259 112 1451 700 3882 947 1303 26 2989 509 3142 415 1919 263 4690 352 19820 244 404 866 8473 605 11791 547 18296 804 253 908 2213 160 14903 526 1716 510 8208 401 10177 464 8147 764 8839 628 8856 916 7503 450 12444 311 378 475 2718 877 1141 281 5349 668 1791 767 802 397 1588 -1 -1
831 7900 151 3195 762 7671 804 6908 435 10266 154 4137 415 9399 865 11995 88 7015 189 13095 902 18150 53 9022 128 4193 890 1204 722 1743 27 5733 156 12853 92 3598 835 23873 566 7859 728 4082 422 6764 797 1055 580 1934 584 663 902 139 629 2103 134 554 216 1090 562 5999 422 4033 757 12638 826 1340 382 5913 819 2860 909 1081 163 7713 415 7734 241 709 412 10850 243 30577 870 6868 824 5056 213 14212 545 3646 865 1463 678 4477 838 772 932 6498 956 147 771 1319 585 4099 698 9941 838 13223 628 11546 854 5846 943 15701 618 44 929 11913 567 920 768 2321 433 4164 208 6132 616 10077 978 2134 625 328 42 37 62 3202 474 2924 268 3672 458 3904 204 8224 555 5269 892 2978 774 6806 388 10573 389 1822 142 25864 149 3439 629 1366 617 4283 804 6716 857 1956 237 1448 811 2923 685 21648 228 18413 84 5468 358 179 22 1737 35 470 395 10242 860 6271 154 7030 402 7756 -1 -1
832 3124 811 3196 722 1691 575 9090 82 1569 787 1260 180 6885 261 10978 923 6685 248 693 536 718 961 8994 691 22892 938 17896 777 1014 829 7797 844 33868 584 7517 676 2431 807 4049 244 6385 53 12017 219 2883 109 1166 574 72 256 5023 676 177 523 656 585 9729 276 140 6 7118 367 17068 398 3952 433 401 742 1525 978 12174 53 21046 771 2290 555 13055 391 5568 797 2129 862 6651 230 17799 521 614 516 2808 501 6764 415 1756 456 6947 630 1095 854 7319 508 1043 80 451 685 3410 459 2859 269 334 107 1569 55 364 916 13907 706 12371 178 8232 524 1014 98 5658 217 29345 251 3308 532 9115 194 3225 327 14405 872 1722 371 4033 713 2149 70 14792 861 8045 817 5025 875 5914 431 4401 439 6788 83 1667 945 4887 876 3089 415 10672 179 11931 120 11599 915 656 187 1230 391 164 921 1752 121 789 392 8079 800 5028 329 9110 85 13821 528 13530 932 2580 806 6700 -1 -1
833 4795 607 1592 156 14718 949 5243 830 1848 874 3867 695 3928 401 2032 393 1668 718 19979 257 6934 495 7295 766 630 829 339 656 3378 677 5317 56 5734 587 12914 605 13343 208 9414 245 22275 454 4900 968 15002 336 10972 918 5096 86 6318 974 1129 569 275 989 2902 899 10315 320 1865 406 7044 290 13151 878 1304 262 1403 273 2466 379 9653 616 720 797 1042 935 7448 570 4517 391 6723 461 8399 591 8774 585 3370 373 1034 821 3786 593 6960 938 6419 39 2664 683 1686 349 1877 655 2906 691 5625 915 1017 767 2953 463 704 337 3409 159 2885 28 10247 824 625 813 3340 815 10219 217 7032 836 13203 913 754 987 8437 115 372 596 3393 621 5726 604 3527 764 6109 544 3383 150 15691 288 5555 208 2818 107 8069 911 6987 732 242 999 290 107 4043 716 1673 818 13105 837 2654 133 3207 426 5385 615 13272 430 5916 902 3041 914 21201 282 172 411 2325 49 6176 456 3203 616 6979 535 2043 291 7389 56 4618 21 3518 496 1716 682 2843 100 3289 739 2817 837 5780 447 5560 276 3789 605 3894 73 1982 584 1295 618 2530 8 3888 -1 -1
834 4232 959 539 670 223 712 4094 801 8661 551 3962 598 56 206 21867 468 863 651 1777 801 4073 513 2081 96 124 343 3679 615 5318 371 6178 541 694 537 8438 257 7189 550 11932 969 3055 15 13723 234 801 920 335 404 9275 189 7159 159 10880 365 7561 397 9962 414 3654 439 10249 897 13885 493 6224 491 6723 926 2810 283 628 552 9801 906 7030 811 26606 196 7329 800 6638 763 17025 212 3979 335 3860 247 1558 284 526 882 4900 740 4499 788 3036 653 986 34 4728 935 7289 456 590 722 15773 78 571 781 10115 778 6493 537 639 913 3729 746 1706 991 3310 942 18679 471 1548 438 1796 1 3527 413 7106 257 6158 715 3112 156 382 900 4843 72 4682 34 2806 804 1479 946 2667 481 3933 658 19990 84 6321 537 4738 421 15052 354 5536 359 2196 863 3264 825 3026 119 19356 457 7796 310 7610 224 904 612 1696 424 737 333 2331 881 3202 965 1543 194 3942 794 4298 950 7945 993 7700 948 3522 168 754 245 7896 847 1999 616 11913 355 7929 140 8070 767 2635 376 1023 55 5578 -1 -1
835 4438 481 15509 747 836 790 2267 149 7361 421 609 129 3143 126 2940 643 3801 806 8084 24 145 94 8790 70 9673 934 3851 727 7337 430 1310 977 21427 862 10529 39 10332 610 10471 618 4584 455 5538 479 1059 759 666 446 2184 209 11069 875 8275 401 2328 996 6848 747 10045 427 1124 680 10054 981 135 733 3916 301 5797 782 1577 459 9773 764 10381 118 5013 171 17566 481 5388 26 1008 796 1664 338 2665 262 5929 130 5491 719 6456 223 200 963 4240 189 98 142 5752 503 4412 770 16820 972 25162 613 11377 52 10544 956 5710 614 425 286 2943 419 4781 720 11430 822 4124 419 1701 902 114 828 5696 157 7496 395 4917 897 6859 551 17211 32 5394 897 12595 313 14584 559 2279 827 8098 567 665 616 1073 413 3770 109 2441 532 678 628 103 897 2919 993 177 191 4718 501 9156 863 3434 213 1646 635 4101 974 416 806 1460 423 3084 41 356 544 7517 769 10702 184 8823 325 9176 9 5411 252 7859 753 1149 274 9423 904 312 100 1933 315 54 978 1679 486 4356 32 12324 220 3997 -1 -1
836 7540 109 6884 998 170 576 1197 286 31325 539 2311 780 2046 986 4065 814 4017 874 8628 175 4593 545 25478 749 1186 17 15771 548 5178 358 6138 178 14374 379 6057 141 203 371 6983 247 864 600 245 946 8264 11 7933 555 2069 457 1097 984 11549 183 858 612 7598 568 10034 104 1661 65 2362 729 18351 986 11185 162 1367 409 5471 757 6660 912 25216 648 6076 403 14058 657 2885 554 5475 713 1314 949 9618 476 1850 509 10354 704 6899 524 1589 250 5552 612 8816 418 4388 66 1430 84 880 686 8778 870 3053 832 839 755 113 527 6427 721 6702 614 2816 396 3892 912 11946 515 21948 396 5725 169 16693 368 2145 945 1222 132 4532 99 5800 450 6104 891 6142 892 7443 868 2987 578 1546 115 6868 909 2165 439 11909 124 4011 250 4789 550 3599 140 2295 196 428 910 1285 534 2924 665 2256 54 18988 857 9706 239 12172 431 14017 464 1812 951 15264 -1 -1
837 8588 749 11823 710 8764 386 127 693 9611 282 15717 953 1284 568 763 606 7212 681 2011 341 4581 924 14064 816 2610 982 109 882 5993 267 1415 553 8225 684 9761 679 626 369 4615 28 8886 86 2263 697 9069 226 8986 695 7545 715 4202 598 6584 102 3703 883 671 972 1488 500 5273 209 5496 253 3890 887 3075 49 492 192 151 53 2106 401 10564 948 8622 117 563 418 2921 871 3520 822 3238 411 3128 940 7425 4 7265 93 4088 182 1564 476 5572 946 6073 787 750 303 1097 586 4864 100 4663 708 5719 886 2589 370 2418 135 1242 105 1230 101 5639 240 8445 36 14351 83 10130 58 7209 92 5213 285 14690 63 5829 851 19342 815 1032 708 24033 286 152 60 2543 702 3572 632 8115 661 6101 201 13826 311 4541 608 6497 976 18757 440 629 939 4488 488 169 637 18 771 8510 918 4722 439 5911 77 13872 505 887 888 1233 921 2168 784 4122 675 5581 305 5912 679 6412 611 6732 667 705 582 15750 121 4697 313 6058 765 4904 35 3258 71 7979 791 4848 969 7021 31 9061 765 2857 -1 -1
838 8578 140 5321 364 5463 177 15979 510 5779 801 5192 851 12566 487 4548 642 5072 541 7166 930 7985 433 20766 60 7848 988 4975 606 6 803 2121 630 3810 388 14402 33 2447 219 90 729 656 671 1254 833 464 732 1031 39 3177 40 4521 566 401 690 1700 738 574 375 31412 689 13785 354 2395 607 5566 434 5965 497 3953 402 3432 833 12315 876 4876 818 5036 575 7463 834 4174 748 3862 45 1114 751 5263 370 11549 688 140 198 11003 774 6826 254 5528 222 7022 643 13979 605 2379 402 2623 709 4430 213 10397 748 1760 985 16225 461 2877 250 3409 667 6994 600 6551 48 6073 663 9010 822 6594 439 7540 727 3773 451 5563 855 729 520 15317 479 1630 597 815 119 8957 873 6568 298 1601 729 4125 341 9342 235 3004 361 8176 971 369 550 15368 25 4371 614 4100 799 3171 857 9496 307 4034 376 4653 488 1686 287 5671 289 2203 36 1512 417 3147 494 2768 264 5303 841 6059 910 18347 987 320 977 513 56 2065 442 4280 41 59 798 2286 637 16283 649 4303 -1 -1
839 11067 11 1640 521 5262 292 1055 725 1311 621 140 358 1143 917 10350 811 1111 917 20282 676 4274 324 1604 813 24778 948 2962 222 182 816 21015 800 1703 135 8797 202 160 102 9210 593 3195 188 5743 44 1945 810 3821 979 13746 89 4852 86 12650 979 18876 263 505 621 12794 539 3379 384 725 515 11557 36 4611 445 1290 702 2985 472 3697 205 3750 35 27637 524 4458 978 446 551 7002 475 4509 504 20807 750 1915 226 6032 215 3223 101 449 154 623 391 15331 503 20711 794 3770 196 5719 496 28130 917 4903 930 196 4 6342 36 2541 781 13320 424 25296 653 1937 658 12435 162 5509 496 1866 827 72 13 19543 104 4343 289 1850 234 1690 277 5847 154 7922 163 3522 686 4332 812 20440 357 7712 423 16405 630 254 213 11661 749 2470 575 6541 843 711 748 13587 431 7360 -1 -1
840 3278 450 2185 287 2161 511 6191 310 5106 290 3921 908 1087 237 3126 339 419 287 3087 23 22501 619 2799 806 4064 934 3507 735 3511 835 11522 821 4921 67 9262 933 3037 34 8312 527 4827 202 8453 512 7210 807 7079 422 3936 500 1854 943 456 987 8794 155 12212 340 21090 399 4921 922 5829 261 5466 412 2666 888 115 932 1674 420 6515 923 15125 85 16535 323 3702 905 30766 654 492 226 1699 545 1280 138 8229 608 5990 68 2152 315 34 727 5533 520 10548 818 2638 93 11804 777 88 822 3696 918 4379 912 2294 188 1707 933 15488 597 3720 890 6625 258 6510 458 4281 379 3334 662 7202 651 4776 225 10877 412 842 613 8294 224 10382 328 1331 656 7187 750 840 62 534 898 5749 846 3269 515 3553 460 6428 719 6720 746 11752 716 3383 825 6944 230 11462 74 4516 605 3156 472 3829 852 13106 43 1687 710 1926 637 912 537 6207 387 889 672 4936 137 2812 171 5079 869 8109 448 375 340 1617 601 172 473 6186 272 9400 449 8082 741 15325 112 3231 558 10432 -1 -1
841 8618 836 7319 707 3479 146 1207 639 19680 913 9512 526 110 21 32887 15 2000 490 1739 513 4701 706 6322 974 8349 104 4282 152 4081 304 352 408 4484 407 2797 670 1106 481 411 497 11005 163 3875 405 2485 507 1098 703 12685 233 12834 119 10867 93 8646 290 6140 873 6297 659 7341 794 1572 44 1163 689 46 618 248 888 228 28 43 801 666 530 2561 415 1036 94 4318 90 6527 807 5941 180 2137 593 13822 486 5929 842 3146 449 11696 998 23701 262 6329 616 2195 418 9538 138 14084 625 109 16 3896 327 4489 137 26699 45 3018 663 962 163 4413 766 2104 311 674 204 1039 340 3033 841 6807 466 7091 286 8821 501 581 394 8725 866 9208 446 5216 40 4517 880 5860 608 4703 226 6092 494 327 907 4982 377 2301 292 8971 524 1453 316 5585 597 7759 195 10342 307 2156 292 1270 635 571 181 278 718 813 507 14525 234 1690 736 77 87 2599 190 3369 73 6512 683 1308 929 3857 160 4262 495 6058 505 6852 484 3282 56 7775 231 2890 637 459 587 7572 530 5312 821 5393 877 16382 897 599 384 8266 296 1809 -1 -1
842 14020 595 2647 611 883 557 2279 233 4432 524 3493 353 1219 744 9333 833 8178 855 1435 844 7046 582 10467 256 243 354 6067 555 3672 687 8127 954 28139 778 6746 26 672 383 2173 688 2898 455 3170 413 3381 710 678 118 1024 149 5321 434 13991 286 272 841 2555 307 8784 635 9481 215 1006 100 746 520 6650 829 220 59 6002 291 7140 709 433 279 10262 571 3138 834 548 62 5419 418 3438 712 3273 985 3525 922 6379 406 6800 290 1840 365 1890 329 12082 800 20 915 15566 966 6171 673 452 815 10864 555 3104 459 285 91 1481 115 2459 210 5344 524 2621 697 18555 442 6800 446 6738 893 12308 321 3906 212 3108 685 3727 651 9304 254 11023 842 797 90 7023 351 54 747 1508 840 2771 938 3082 833 2076 16 5891 211 10950 747 5974 964 1501 256 3304 685 1750 908 23767 279 520 43 10721 234 7486 58 4904 161 4075 70 87 343 1985 439 1596 570 3076 60 11501 625 859 91 6704 518 6198 145 7663 852 3820 207 1996 922 10483 902 12240 532 5560 710 11715 289 2326 517 11883 939 2992 126 17498 985 3478 -1 -1
843 4365 663 388 722 1572 559 12311 583 14225 478 9363 146 2216 42 8158 747 460 830 161 466 5363 988 3175 765 15228 689 262 307 7037 296 1142 148 16487 31 7708 780 10768 579 454 194 6709 149 1892 39 7893 910 1538 149 9409 265 6107 905 16600 249 3980 869 2869 467 1703 347 263 136 907 755 10919 77 4444 654 42 123 6091 378 810 250 7160 997 455 530 5 632 3695 808 3183 961 6046 924 1632 552 666 224 8124 43 6030 286 5604 500 4058 804 5162 934 4594 316 3092 167 788 775 16611 671 4134 702 5470 949 2125 654 565 535 10631 895 81 768 980 37 6316 329 927 460 3420 681 5698 848 1270 64 289 107 11848 189 29797 277 12315 128 15833 131 5351 144 32018 215 1329 498 1216 286 3123 637 15046 938 3613 557 15973 439 6063 401 9454 256 6706 517 263 621 1417 34 120 883 8939 239 722 169 826 546 6007 124 3326 547 11078 809 1524 997 8631 723 3692 122 5427 691 5276 551 499 406 4449 220 4179 441 1040 835 8320 548 1588 704 1129 243 15953 212 1071 758 1993 944 319 567 4807 435 4998 -1 -1
844 3734 757 8778 323 3602 382 3011 428 13242 102 1315 830 857 838 14377 99 2188 83 13661 488 698 818 3806 744 11394 84 1197 4 2250 594 16191 776 3342 565 19971 920 2583 67 1393 654 1466 556 1251 352 11994 890 1473 583 4728 604 40 610 1152 572 2620 963 2098 671 1397 395 10608 511 12043 301 1244 733 1446 712 10315 2 1613 479 10320 84 2260 771 784 995 14039 631 7430 69 9722 343 7611 166 752 677 9957 960 18326 329 7530 360 4299 374 688 954 12462 752 1179 867 28896 808 4859 803 4828 604 4180 449 13434 963 6546 819 12994 881 120 742 10567 149 3641 512 2124 587 2122 690 893 379 13002 39 9123 199 13627 989 14096 632 2069 740 13990 507 2118 228 5705 414 20779 908 2181 206 16087 529 11965 864 2250 410 4906 656 11549 938 2304 52 10693 171 2036 368 7996 734 1321 65 28299 966 7622 -1 -1
845 1867 12 5216 609 3790 30 9641 827 28228 999 6410 553 15728 430 1188 161 1893 568 1516 295 6420 34 2633 250 1440 679 7679 607 15713 879 507 640 568 833 2973 320 2479 705 2554 664 11549 397 2477 259 31493 981 7739 38 4610 627 3272 299 2089 882 7018 601 7575 105 59 183 1452 567 2252 762 11490 385 5906 639 5766 475 16125 846 7515 12 1093 625 6693 675 1806 341 1552 646 3245 216 5924 421 2994 246 8054 497 11131 135 112 666 6842 289 9656 335 25560 211 1203 280 3034 569 1979 900 7691 358 8766 783 1250 695 882 141 4164 528 16572 241 19573 896 10921 293 5074 84 394 528 2878 307 1842 985 26055 212 20077 91 7423 942 900 409 7094 99 1861 837 556 972 2937 675 3172 111 9207 935 3509 547 1819 372 282 610 6729 926 7314 292 36124 692 9411 290 4243 525 5472 68 328 500 4276 148 38 13 2802 550 8011 344 1230 -1 -1
846 25503 546 11328 190 766 720 470 398 1478 275 1341 643 24222 522 1193 430 353 938 11097 15 5029 822 20899 465 29718 719 1137 167 8826 572 6444 458 1574 863 19079 64 2272 991 15163 527 1608 223 71 269 24449 201 5208 903 4729 480 11191 915 5873 269 4132 158 400 167 3609 372 4346 590 3390 99 2347 67 3412 233 19619 554 1164 932 16537 481 2610 90 12264 805 5042 850 1535 716 17952 919 4223 376 4791 230 4839 178 9140 138 204 82 10227 561 469 150 2517 692 15110 934 4346 596 8239 954 39417 345 1658 631 2198 855 6210 967 3526 276 6047 478 16809 194 528 696 747 21 11564 320 3865 719 5989 555 2655 990 7241 25 5490 237 13133 958 284 783 1988 880 4707 508 10557 747 11260 256 9793 427 2966 421 5269 144 2709 793 1580 947 14282 554 3564 -1 -1
847 884 170 358 348 8434 440 3249 402 8017 660 11711 285 6838 363 1799 64 1053 760 10164 745 15041 796 3201 76 11391 469 6614 494 10891 353 12406 85 5997 235 1305 422 7254 521 2934 177 10034 703 2278 38 4190 176 5096 652 9360 401 276 519 7701 280 65 846 20270 663 6207 977 478 52 24209 962 1378 804 7422 820 7304 8 13621 605 672 297 1040 962 5364 780 7622 543 7294 452 5152 493 16131 990 11916 523 5842 485 12420 657 30 439 12899 181 16318 904 903 804 2743 151 4222 233 4003 633 1130 654 17836 322 2644 538 3173 487 8219 271 4077 114 5441 160 4810 427 12272 749 3698 243 5529 475 1928 246 1922 20 16151 870 9967 457 1161 367 5880 973 7779 104 1670 726 14773 909 16212 929 4679 576 7432 483 6469 538 7825 770 13300 669 1065 578 3644 575 1128 946 615 545 5035 50 21215 353 7550 11 1530 376 1189 662 6628 -1 -1
848 10407 58 1681 195 13249 444 6894 774 5235 908 2078 272 3472 83 1046 36 5330 974 3652 597 547 936 2791 668 3080 578 5844 967 3818 310 12983 225 3118 342 13354 986 3504 236 9758 362 2843 280 309 836 17744 310 3215 679 12062 635 3837 566 4292 848 2719 686 5577 63 15417 763 24683 817 8117 907 801 233 5216 799 990 437 4592 763 5040 995 2333 66 3010 359 11112 226 1465 157 4003 993 1362 510 6107 712 3178 110 2276 153 1954 199 1698 949 14923 100 5535 246 4689 880 1319 208 3209 694 3783 798 4899 787 18783 177 3725 484 17767 649 4555 782 6875 48 4891 464 16088 169 3261 377 8370 318 14041 526 4561 139 10537 328 14925 655 833 795 3220 416 14422 936 8605 46 14502 573 3513 837 524 426 2472 504 7546 418 447 514 7616 712 4856 251 1819 389 625 686 2466 308 2895 37 1653 360 5241 488 3429 503 7951 234 6160 59 9504 497 3481 395 4074 583 454 387 416 244 21288 480 8665 152 5666 928 518 962 2140 61 7858 -1 -1
849 1648 470 2804 205 9312 552 3963 300 13002 432 6697 28 1082 821 1452 676 13398 617 2061 931 18788 219 1672 712 3341 94 1058 282 6538 168 8280 11 1936 475 2353 890 960 37 3973 63 3528 129 19077 504 2077 122 8206 357 13506 296 1067 336 4504 493 3703 607 4738 815 2619 974 11448 858 1994 746 1904 761 6831 446 20798 202 20328 732 121 707 17530 726 11505 869 4912 31 5273 115 1498 254 1124 341 4660 33 3153 331 10634 304 7249 196 2475 566 6068 870 1226 335 1872 160 147 755 4062 868 5188 556 3596 847 599 803 1487 907 9797 771 9289 127 2203 559 4900 687 20113 192 4382 695 2972 801 14936 304 2244 718 9626 804 1435 807 2382 759 356 87 9794 67 4192 13 3215 380 6212 273 4392 296 1335 900 931 574 4821 313 4916 375 10020 765 13535 330 8627 173 12277 513 3041 751 5463 849 3338 714 14339 481 3233 700 1762 687 834 56 12092 76 6982 835 7713 782 10339 279 8699 45 27616 -1 -1
850 716 515 4267 930 7419 387 20865 238 17693 351 3522 183 21386 535 6552 831 8089 750 21277 915 10822 821 22673 736 5256 417 284 142 877 724 8648 744 1144 150 2400 247 620 41 5980 482 2592 894 6933 923 15256 475 20711 727 323 620 1870 907 1878 685 7850 254 11772 978 1247 915 548 953 5601 401 7389 332 5279 155 9 181 5025 196 88 169 9110 264 3297 272 3058 783 6776 334 1436 525 19970 364 942 576 4352 660 6308 412 6998 332 14369 33 2592 841 144 804 8696 705 5077 689 241 993 2324 549 11530 702 13726 634 1342 474 2719 905 360 33 1718 442 1559 160 4024 328 9743 743 2741 188 1572 628 4822 25 1515 537 4702 384 771 456 16821 679 2241 413 7470 596 1848 506 1892 710 3683 956 5340 726 5475 609 4666 225 12166 767 2715 299 4679 739 8849 860 1483 569 2537 558 8588 667 859 880 2691 667 1805 890 2958 145 1214 777 1959 240 3116 884 1701 664 6213 69 18518 409 4774 701 15302 697 9143 203 2764 270 1867 175 6989 974 3612 -1 -1
851 3114 415 9715 986 7598 823 2691 919 13674 757 4576 638 1588 117 4740 10 2030 623 1360 214 11705 409 5726 671 2760 842 5903 43 7869 215 9003 228 2982 91 343 457 2666 835 5737 923 2574 728 1921 486 1045 138 2967 595 4957 925 4228 833 17 811 8424 43 2833 990 11454 15 5686 614 9541 262 999 854 4464 293 699 33 5926 248 11916 255 10730 278 8475 561 9594 273 5955 119 13447 353 21132 166 5346 466 3645 727 2993 35 1014 942 538 834 807 458 1334 915 6252 685 6355 405 16301 897 4641 860 11669 937 4890 278 9011 966 6069 970 2463 86 664 631 2086 582 255 576 3260 751 24495 215 8549 33 3218 135 4608 50 5408 357 4881 105 690 220 8678 23 12284 752 8296 336 5721 789 6749 735 3131 964 4595 353 1041 591 1729 559 15683 585 406 41 15963 229 196 291 21641 38 2893 978 6824 950 20433 82 1012 443 9074 485 4802 12 1585 796 20921 699 4415 685 4673 654 1815 777 2266 992 335 329 8090 152 8005 -1 -1
852 5211 762 5884 766 2702 594 1173 870 6340 911 3866 895 1408 623 23155 353 14436 652 4721 284 21300 317 1339 274 6465 930 4723 298 902 926 8789 886 2940 223 2129 582 3051 10 3918 534 15188 399 2707 338 16208 597 887 172 926 530 3654 649 701 195 19632 66 310 800 8554 510 132 814 4261 413 3098 528 25636 20 4908 698 2504 104 6055 720 2793 296 32833 553 1406 536 1172 996 12431 120 9190 75 14583 861 8702 826 998 73 6295 863 5576 168 5345 113 7948 691 3723 724 207 879 15525 782 9825 67 7642 396 819 614 11837 426 2790 218 955 257 5765 353 7922 640 3029 580 8093 582 3637 487 3650 328 2293 665 6361 221 12566 92 12033 814 6492 308 10679 637 258 18 2666 527 5902 221 7486 614 14477 807 8314 4 2911 148 6332 494 3552 541 6426 224 155 415 21311 555 4188 32 9389 499 186 487 1672 638 3867 582 10253 659 775 163 148 212 2869 707 1343 -1 -1
853 31873 709 2292 334 7625 89 2480 956 1849 18 4541 906 1734 569 4113 937 4478 381 543 710 15683 793 1071 129 20190 36 10969 626 6753 152 16399 869 6400 772 13047 286 2278 597 1390 692 6068 934 11420 442 2365 258 11129 901 6851 700 787 235 3582 602 34647 831 9983 262 1465 457 5523 984 1274 93 17339 448 3942 581 1202 381 3697 324 21213 466 31 468 3033 661 5903 134 15387 203 9315 299 16093 163 10203 857 511 102 2207 470 4309 214 2301 916 424 110 470 478 7439 5 8867 464 3220 689 6672 526 22 22 138 149 48 181 6772 378 10891 466 2037 490 2790 602 6323 298 5995 209 7014 83 3340 162 6759 12 2279 595 951 350 23686 85 2659 397 6589 72 6965 170 7026 715 4508 4 6405 485 2203 87 4125 842 8434 388 509 246 2020 981 3454 625 10026 637 4483 767 29 246 29 136 1488 450 19420 309 6506 419 5404 109 8365 119 11329 48 1741 858 2100 -1 -1
854 3 288 590 50 573 274 846 706 17167 470 24150 534 2883 966 5737 775 10256 153 2378 332 3502 776 2329 828 24923 740 21365 53 2554 510 6919 553 11050 406 3872 162 2969 96 15368 35 1932 578 5715 297 2175 561 5297 457 26732 891 1467 438 5263 76 6905 2 8812 409 15815 521 8352 378 197 415 1428 669 7007 598 13721 432 31989 466 5608 347 13267 769 6282 581 7900 161 9462 244 492 693 5031 497 1827 181 25496 534 1269 414 8467 3 1927 773 10257 52 6248 43 1579 353 308 321 4470 134 10512 512 5505 365 909 814 7385 523 870 27 19350 900 2842 676 1967 413 1580 801 25730 485 2134 504 1421 1 5568 434 25378 763 6876 156 31120 803 5741 937 13301 384 5171 132 277 251 6684 481 1368 489 4683 237 1052 -1 -1
855 6718 127 1267 939 2145 557 154 714 6408 345 1221 412 16127 657 3549 960 7576 485 9675 596 89 785 9016 449 8926 470 7153 357 644 372 821 189 594 741 8423 846 3237 509 5217 93 4525 604 3288 199 1053 100 13806 800 3704 697 3639 714 5379 741 13174 431 41368 536 2315 569 2753 39 25546 542 4795 666 8706 444 192 884 5875 608 3096 140 2636 24 1615 503 5387 945 8648 683 7170 821 5679 304 1225 984 9551 796 14432 408 1170 480 5356 449 3785 105 8402 290 2936 605 310 761 10963 913 3773 517 16550 110 7028 880 1192 418 2818 800 4234 697 3059 56 4276 647 2357 542 11847 524 5138 533 85 825 2001 227 7760 560 2494 246 3704 562 4539 904 3155 826 20549 461 3075 462 8924 479 2651 783 13248 889 11059 348 1554 741 4673 170 899 996 185 587 2465 689 6764 233 3635 214 12074 254 22593 454 5659 63 8459 990 14731 979 15405 655 3307 729 9051 591 3481 658 119 829 2761 -1 -1
856 349 485 596 468 16133 267 172 842 11152 896 299 112 6495 154 716 39 1684 817 111 96 553 744 9888 222 2117 65 4118 206 2605 34 259 49 7196 383 8333 200 12046 555 891 55 4256 925 417 139 3794 341 2530 756 17525 995 1504 541 1781 240 1826 420 10892 989 5578 438 7421 574 138 732 247 326 6718 352 7698 760 5317 289 34510 126 243 572 7786 229 150 536 990 990 6341 422 13227 200 1548 594 14206 943 13891 306 11941 289 5206 718 350 679 4608 370 19696 475 4282 593 1707 241 5182 558 7827 305 5158 790 670 57 4679 908 1460 165 19680 278 4025 806 1584 930 7981 513 5887 517 9280 432 355 347 3220 807 25950 190 7628 243 10482 917 13520 328 1382 539 1968 347 11376 240 13823 882 9203 753 329 916 6720 482 496 442 246 357 5956 169 6789 886 11154 907 2095 281 15925 317 3573 731 7514 711 356 822 2326 509 4872 388 4252 569 2482 536 228 971 1207 812 4483 320 30583 647 2035 133 464 345 8965 -1 -1
857 16718 724 2647 605 411 375 950 42 10763 592 2378 241 5501 102 14289 6 1787 964 8850 315 1371 94 3518 728 4975 754 2870 829 607 281 4254 806 1080 114 7970 784 4282 414 139 623 751 432 11112 909 5111 732 4407 160 1830 365 2170 451 3568 373 6784 242 2724 216 14147 80 2238 536 1732 305 2784 864 2427 785 3675 393 7459 116 3256 475 92 292 2520 193 3063 513 656 128 9499 125 17479 80 954 647 9528 743 3055 216 2933 668 6588 631 2056 510 1571 995 2836 571 140 219 6659 575 1340 553 965 308 7484 923 533 23 12570 393 7382 327 1036 247 249 859 19354 821 5882 334 2545 620 17283 338 3338 587 9467 110 1704 871 10912 768 1925 333 9802 713 13615 744 488 988 19073 361 4609 552 1447 777 5792 778 7954 872 1321 674 307 731 6033 991 21258 490 4574 929 14781 21 2876 379 3856 413 13268 826 210 258 3519 765 4605 259 4372 308 9202 545 1867 239 2242 989 6604 776 12473 259 4402 487 369 775 13189 701 10746 455 13955 354 3026 102 2263 910 4815 237 2122 200 4754 341 12662 223 5758 -1 -1
858 5080 955 1591 254 1229 953 5855 290 661 634 43 111 2008 454 4584 934 7185 862 7041 722 7603 106 6523 599 6307 267 24 853 19459 890 3869 726 907 93 333 268 15287 519 12083 583 443 816 416 975 4253 672 1582 332 5155 298 1630 734 1463 185 442 904 1022 192 13882 800 1008 869 15864 313 4358 216 9775 406 221 767 16989 834 3127 213 2288 435 7777 823 78 374 1969 109 5281 937 12911 799 2785 51 1922 932 8931 262 2307 633 1638 912 8082 277 8705 626 23768 118 4586 254 2932 107 6795 919 5071 809 7406 943 21587 870 4209 584 3938 555 2973 341 5107 89 3160 500 1976 924 8375 746 29094 99 10568 180 594 598 1577 122 14884 847 5744 326 4505 42 5361 367 8562 896 3231 624 21326 761 16648 777 5834 406 3133 402 7149 682 3402 79 9378 747 5674 997 13269 815 2089 396 588 496 16509 640 1894 855 7040 337 909 695 2124 925 6749 575 3931 178 87 882 2010 968 1926 667 2345 336 6577 414 7745 936 4495 188 6589 -1 -1
859 6295 984 3383 348 6537 803 3094 746 12410 570 14439 40 863 936 314 201 4144 412 517 519 33214 609 12691 807 721 510 2947 608 6116 787 5830 28 2219 291 2851 555 4696 409 455 149 1538 225 13034 547 923 549 875 608 3197 79 9111 630 373 639 1113 928 7863 673 4718 918 6947 315 14159 749 983 615 5165 853 5219 239 5356 264 3999 341 4423 970 18507 337 1949 180 22257 326 7951 130 2192 113 2013 190 3630 515 1856 583 3857 360 1476 513 7603 668 7501 7 3408 232 979 488 1680 725 15409 30 931 262 244 959 3669 74 2542 4 22618 308 3939 715 4695 561 1260 621 5312 381 3988 4 9237 373 2703 862 14470 35 2582 577 1478 530 14454 188 916 166 674 110 3513 574 899 435 3966 109 841 613 17216 937 1441 906 11420 7 1269 675 23848 775 3224 407 509 292 6751 252 132 568 6539 966 2726 112 6832 592 1908 367 5413 162 10907 394 836 945 723 717 14321 677 3111 719 5811 959 5304 184 6847 9 1048 443 17690 284 1698 631 1935 759 11193 516 4065 155 4792 -1 -1
860 1376 590 4800 5 5776 371 438 980 1593 155 10915 418 202 792 4309 794 3375 357 3549 829 3674 20 1151 440 24078 65 1541 351 1436 808 2632 170 4011 531 134 413 5293 250 2889 465 9500 205 6763 664 14776 459 9645 511 7325 959 877 493 433 319 2674 822 37952 130 175 322 447 165 3862 996 1434 733 608 355 97 304 1253 266 1745 651 14960 959 4716 375 3822 759 10415 334 1789 783 8748 422 575 187 6142 505 8090 753 4300 382 12513 4 1922 837 2336 297 3988 485 7711 147 1598 973 3115 613 985 435 3593 765 2223 826 14628 925 5085 914 4874 770 13762 809 3773 222 655 37 6885 760 12124 376 1090 152 6642 582 2376 231 3011 123 4020 255 15374 985 163 740 225 853 4486 687 5644 698 784 722 4672 905 7619 388 2988 851 15010 190 598 84 1794 326 479 171 1980 426 2186 170 563 224 3586 197 3155 217 5848 766 1188 156 3728 902 5790 638 1593 725 12202 52 1479 502 9425 676 15317 474 1185 447 446 959 2065 592 4730 200 5681 123 1250 784 178 112 5228 188 8920 767 257 509 16505 167 9684 210 6158 896 12398 797 13741 114 3843 434 1376 459 77 720 158 212 7919 94 3901 833 301 -1 -1
861 9536 600 8238 733 2309 760 17342 156 1635 421 348 720 5948 232 11537 843 1382 106 2200 920 35 449 3485 650 12453 997 6792 250 11401 468 8751 192 7571 599 455 385 2064 288 20944 722 11455 526 1635 273 5722 899 1965 932 1123 808 1996 189 2323 385 525 783 7602 82 2668 966 17512 431 8262 688 3440 896 213 686 9561 285 6198 993 11376 879 1706 493 2353 871 11421 434 1915 970 4209 876 9391 785 4598 812 8167 196 3920 138 368 509 1917 120 10869 333 439 570 349 384 8177 262 5687 596 9223 798 9353 284 2968 627 360 367 8773 360 11494 691 1675 120 2357 562 2885 590 4628 548 1512 60 4460 776 11174 662 1525 606 2885 896 12572 888 718 751 752 938 4091 211 1405 309 11726 240 5685 610 16897 321 10637 474 10329 157 21284 700 1568 613 1092 545 3681 494 25175 865 5110 658 676 32 1315 643 683 389 2725 654 23537 760 3017 739 6222 633 19221 603 5431 254 16282 623 4076 642 325 162 4498 -1 -1
862 314 430 9964 534 10252 639 89 905 5675 804 2891 943 7191 797 250 144 2533 962 7403 800 20590 321 17020 188 534 608 16874 652 6882 254 6279 892 14405 397 954 105 11535 849 24328 337 10088 442 7284 725 3187 919 4568 326 2968 293 5054 689 7961 910 2308 390 3795 540 24029 603 6397 44 2714 115 1119 870 4731 877 1647 723 10842 512 12 547 22669 553 8474 861 3209 623 7515 365 10835 792 3548 903 2554 307 7291 87 2077 419 160 580 3833 916 1997 383 12577 559 28820 666 10918 825 1295 238 8612 401 6654 353 549 386 6520 948 1304 919 3669 965 8255 815 4906 121 13966 282 36134 497 8553 963 1278 81 7522 323 2021 254 2345 433 5292 136 7919 565 9026 862 11712 98 4699 502 5234 279 14653 40 17788 259 2332 404 15798 700 390 -1 -1
863 18029 458 8092 941 2683 619 7034 149 12943 743 17791 755 2825 366 5596 522 6053 530 10598 327 107 809 1187 777 2746 813 21420 582 399 831 5820 419 1574 630 630 891 3345 63 5488 726 1941 164 4841 859 3297 646 1572 734 19071 91 12237 417 181 804 10477 106 1576 181 325 566 10393 139 3225 535 9376 489 5283 167 2162 930 15196 262 1367 886 3780 900 1239 981 2654 147 1859 617 24915 968 2734 749 11628 574 780 136 2728 26 1433 306 4019 780 9833 277 13800 306 3533 257 1822 507 8704 110 17812 336 934 447 8045 467 362 642 3793 362 11289 376 11080 135 10872 433 3395 865 2325 278 14291 413 6931 480 250 408 1825 393 8415 791 51 128 6965 39 73 179 759 429 6494 98 10437 334 378 726 307 954 824 516 933 799 1622 841 16094 755 6896 893 239 221 7677 564 5644 306 3943 893 1305 287 2211 123 651 482 3997 545 8062 229 6629 253 43675 763 19606 997 3051 317 142 839 1223 -1 -1
864 1670 108 9691 196 578 778 1556 58 15464 439 3893 370 178 887 1988 204 17 684 4390 235 8435 949 6324 696 9610 261 6605 752 1878 332 14838 367 12040 825 7429 243 5710 47 11631 35 481 967 31126 695 5835 48 25427 278 2687 215 7700 393 1981 528 1622 372 6073 161 1796 140 9835 79 6896 593 4877 763 174 690 15857 797 4123 735 13583 182 1692 700 500 144 8034 150 4560 593 4472 987 12926 834 10710 299 582 258 23 339 6560 33 1376 714 4261 896 9936 941 10624 371 960 347 9934 670 8778 962 1912 91 2715 639 4596 694 458 682 3090 775 4741 910 21032 151 7308 677 758 811 667 166 2801 684 11013 940 4618 107 1002 208 3425 574 7584 335 11205 356 9122 150 20224 719 12144 999 1008 778 1275 672 8595 923 1599 516 7689 710 1241 0 4779 173 13162 174 4647 954 4920 567 13442 729 11946 551 3514 809 159 909 60 392 18310 680 354 603 2277 532 2626 833 1788 745 550 -1 -1
865 12 630 4249 191 1036 273 582 274 10431 557 1245 868 5734 59 32976 602 220 309 6203 256 1673 225 17793 189 8025 154 8519 25 8182 687 3693 286 7993 585 6443 52 2253 182 7190 404 2555 579 278 275 1661 470 1886 277 3054 337 4385 488 7834 793 1858 836 5313 190 2716 636 6082 598 19952 677 14404 687 11468 369 10221 983 4491 624 11110 219 335 549 378 829 1968 22 1025 31 5868 616 10157 658 3716 904 9726 258 675 369 8126 320 6241 943 7169 924 855 46 328 186 794 836 1874 942 1147 100 3174 960 8946 354 27808 93 1871 923 11593 660 6307 230 2066 918 2618 958 1539 954 433 455 5986 82 4753 740 9620 466 2920 524 1533 300 1670 569 523 485 2247 142 1915 432 7932 591 6419 892 20685 955 1353 642 3554 430 1698 804 8597 114 7160 759 2985 875 9138 495 2531 22 10706 853 21803 893 285 340 5234 270 14687 556 1585 105 1084 275 9139 590 9649 368 6281 818 3641 351 1030 795 12989 204 13523 81 2669 436 7777 510 1760 428 1888 -1 -1
866 509 78 2919 381 3838 299 2376 668 5315 594 8367 719 4505 720 9735 657 12776 497 974 20 5718 804 774 835 2813 329 7777 468 1813 995 5324 98 5086 779 6729 64 4422 672 388 865 8525 738 1053 537 25722 793 4369 96 267 814 2249 128 585 709 3724 660 9829 583 10821 661 6342 478 2276 377 4430 323 1385 955 19856 191 12291 431 7235 157 4870 300 1262 506 1680 572 1219 755 300 452 5786 781 3973 173 6263 504 512 270 4882 253 5510 343 17103 741 4409 168 17428 191 7498 649 2861 231 2498 448 1735 65 4930 230 9974 383 8418 138 25621 120 6472 883 1382 741 2853 681 12284 816 943 50 2072 948 7906 599 6467 4 1642 494 387 220 1843 105 4144 132 1084 55 9265 980 3065 412 16543 818 3919 30 9758 393 678 471 5863 507 10591 595 5939 383 1153 447 5254 54 8102 400 2678 623 3623 621 1933 970 4040 130 2680 209 2211 292 2840 962 555 999 3883 690 1398 452 1515 939 3946 590 5229 421 6316 495 1287 650 5120 549 3994 655 4990 179 179 429 14332 586 22140 982 6131 279 639 138 6091 530 3839 426 5150 -1 -1
867 1889 688 5251 721 2583 125 3621 977 2631 46 5124 86 1435 620 4038 718 13451 768 1331 757 977 64 7121 907 5326 360 2096 889 875 949 13256 149 786 484 2182 581 13214 826 639 488 1121 790 8361 613 8694 299 1579 429 14303 682 8687 850 1094 786 20957 941 33693 38 9722 429 785 320 1461 932 676 340 10661 671 831 452 1067 11 2023 712 4313 655 6903 594 3442 925 8912 966 6362 817 11164 578 391 824 12622 189 234 438 2028 325 4027 747 1400 561 9373 556 4679 590 1891 579 13810 355 7834 291 4375 382 858 567 7689 548 4863 372 90 792 6458 93 1296 585 3290 280 774 660 2782 802 220 512 7400 966 1776 596 464 318 900 524 14975 117 3120 669 1182 417 2880 676 1152 348 7398 728 1782 110 10467 159 4139 452 6891 311 2930 363 7523 403 5363 357 8096 276 21436 121 14298 38 21023 737 3453 115 2604 141 238 137 1653 333 2993 713 4648 305 4580 937 40288 172 15628 860 269 703 6154 437 39 819 2965 378 744 120 7231 415 1327 655 2009 284 1258 671 1777 42 6774 901 1852 -1 -1
868 284 649 7270 6 919 813 7999 953 924 267 439 873 2466 74 2601 29 978 413 2202 844 8386 835 9092 417 1447 927 1198 758 5393 410 872 760 2006 546 10967 748 14896 431 9905 793 1060 628 50465 712 5552 666 9331 176 11461 327 3848 256 2925 577 12046 996 2223 17 2464 146 28424 497 12505 699 15613 22 12325 119 2181 446 7188 582 9886 297 8588 436 2364 624 2962 241 10554 594 7155 23 3296 171 8612 192 1509 18 3246 565 1661 264 20691 563 3650 461 4400 65 2896 617 8745 18 31 333 6894 399 3697 203 881 550 240 272 2403 218 4412 699 11501 660 1379 835 15372 671 3739 773 21080 779 826 61 3850 526 1916 632 2209 528 637 893 1668 93 20193 891 16626 170 280 415 355 414 2327 121 8528 899 5535 951 885 312 8213 828 2971 279 2890 309 9195 706 13363 659 6853 326 12216 423 556 555 487 441 10941 482 4685 404 3397 872 2450 284 2058 980 1019 42 194 585 6137 687 4309 -1 -1
869 16945 14 1136 649 2286 356 8419 487 12574 905 55486 156 790 4 848 99 5263 521 1558 283 10010 25 5853 867 4414 566 786 229 1558 785 4135 249 14455 528 2958 941 3177 595 2895 67 7760 828 50 261 1557 985 26 197 3630 401 7930 57 689 887 1094 116 9360 683 17952 439 1331 867 1667 587 2502 541 1379 88 76 85 1904 775 2500 956 4450 911 1357 487 1790 129 2047 896 4109 702 7764 735 2945 744 3184 367 8132 926 6603 835 3826 722 7690 86 6307 349 23844 743 12751 136 1682 341 3842 105 2444 310 6169 600 5565 999 2439 323 2178 912 2497 867 5592 990 5179 612 1478 725 8230 175 1110 773 8348 602 1865 887 1661 471 266 467 22816 790 1248 512 3508 963 2597 733 1211 906 5708 605 1896 219 510 911 742 490 9890 278 1354 448 14029 187 5945 843 7578 560 4970 829 4780 356 476 634 3156 697 5143 347 5543 417 177 297 81 111 9956 243 11295 546 2187 399 22918 542 2264 626 869 675 2615 246 141 170 1645 854 2870 778 4720 83 29081 8 6154 239 434 586 5702 935 11163 529 3649 999 1372 -1 -1
870 6861 579 13419 835 14257 553 99 922 10708 786 2439 678 3945 302 628 789 975 505 15732 887 7646 983 4151 635 20307 155 5816 122 6425 671 1033 251 4319 338 3847 943 3337 163 108 168 5228 312 169 834 3033 487 11586 332 1114 723 23255 811 5052 665 16094 270 25795 642 16587 49 13067 929 4707 466 1069 457 9820 593 5970 336 17939 470 4792 226 5334 159 8872 34 6809 149 23875 117 8074 384 11208 976 356 107 3637 371 9079 71 4933 412 1592 437 14621 871 6720 32 16911 732 3546 994 11675 983 2381 315 4547 406 7208 361 5518 833 3640 433 11935 10 12976 997 16904 479 730 511 2350 691 4234 144 870 514 676 742 449 825 3072 483 747 153 3660 485 938 561 855 534 10159 809 1923 793 185 917 2800 705 1831 588 504 266 7632 181 8271 494 1904 312 7317 355 2314 152 10430 650 7589 61 1665 67 13518 176 7526 203 1660 -1 -1
871 14956 319 2198 288 1126 256 1393 576 4687 403 642 567 3619 232 4380 370 501 290 201 386 3428 506 3236 797 10598 179 10201 392 2064 389 4632 407 678 290 7379 625 2494 77 1343 704 4838 52 20147 163 13 275 5718 547 99 834 2426 542 2265 271 7957 379 11469 670 7008 18 6700 486 379 365 6555 24 5997 346 1561 219 4472 858 7005 488 3186 68 1660 373 8032 347 5084 312 10047 736 4942 476 2543 565 6976 253 2199 434 17097 881 1914 483 3182 605 8115 276 13440 295 1302 226 395 889 2302 600 357 588 19113 752 1999 345 3467 157 2895 89 5133 81 4763 790 10277 544 5834 697 120 126 3943 66 3964 912 3184 848 641 56 11832 350 4257 354 27947 537 15385 898 4713 87 6839 531 2928 723 3085 748 5940 102 6461 866 4631 249 5745 388 7489 348 4983 461 7958 214 338 916 15749 186 5504 95 3663 768 1411 657 3352 43 6143 15 11023 187 4469 864 5030 581 5448 337 11488 563 6614 404 1015 632 2633 12 10714 485 3616 422 2785 962 5689 165 18320 575 5266 15 1498 618 569 743 9501 783 38 727 1937 446 2828 -1 -1
872 9304 359 15706 207 3555 578 501 430 6268 544 24 153 523 435 7723 240 11969 156 2559 323 3107 946 6321 587 4708 740 7755 87 1681 835 4485 899 4767 575 3419 81 16135 637 3426 521 5074 58 1004 995 4982 366 10422 535 1635 52 3843 164 9837 886 13612 261 5672 366 1633 69 2835 467 2859 489 3587 679 10721 189 270 829 4627 672 2706 471 4209 692 11645 356 884 154 901 853 771 186 4553 172 13311 850 4132 529 302 314 14578 11 7645 15 5726 245 7954 883 12101 676 9058 893 4621 524 8139 303 31507 528 1089 199 1573 675 10536 221 6747 813 5613 544 8535 785 880 992 27 249 11063 882 10448 434 16961 750 1018 291 11206 262 2915 314 3688 765 2702 244 8252 608 7265 205 9611 332 222 353 3210 942 16801 177 3629 305 11779 843 16724 461 4231 86 23582 727 4338 988 1432 973 4293 52 11184 356 1063 171 12413 383 16408 238 895 796 979 255 4385 -1 -1
873 3348 388 5529 480 2429 18 3391 985 17867 449 6886 684 7545 611 2408 444 4362 207 6218 718 3358 364 19111 544 6019 626 3396 420 5229 26 4753 446 1370 389 5372 645 13329 771 7826 945 6057 497 701 972 2987 158 7112 923 1500 266 13138 146 4112 599 13768 506 8859 233 7170 925 2655 105 8569 784 15420 696 1834 489 4961 160 3536 936 10362 456 764 903 1805 848 646 681 3072 732 4557 388 1962 333 2841 869 1741 904 1327 538 646 361 4275 748 8856 307 9984 905 2365 570 691 448 4896 26 3087 639 820 228 2241 8 5508 81 5944 922 1238 161 6593 790 3963 298 2537 427 3401 457 9687 405 786 461 11529 633 771 72 16469 165 2066 260 4245 91 5023 303 21117 772 8976 25 2829 791 815 502 13831 203 1046 13 3981 312 637 142 413 353 6465 307 4922 607 4018 385 12372 810 7637 151 1452 702 5563 822 4277 73 752 864 3983 482 6161 50 18222 850 15839 598 2934 181 4114 375 356 516 24093 869 11833 847 1377 928 12548 339 6306 332 9406 52 2316 -1 -1
874 11839 333 456 854 1463 593 1943 966 28632 768 3105 472 3478 679 2744 119 2761 965 2018 335 3943 163 5300 826 8349 469 2688 991 8691 313 4102 317 4572 683 12232 981 1148 729 4969 298 5099 827 8285 488 2654 612 2686 37 14168 54 177 245 3301 169 25751 290 10318 451 4395 984 15892 662 3284 482 12566 9 15254 812 337 519 4339 455 12922 216 1382 847 2302 111 17337 237 1992 207 6276 359 19327 504 4633 519 878 980 16975 766 780 927 9896 202 11492 466 4455 744 3585 8 15268 990 2301 128 1127 899 1468 974 4933 665 1236 922 9502 505 1569 233 45 66 5608 978 3588 266 15764 352 17396 904 651 816 3702 626 14223 91 4891 257 1815 738 1151 242 8521 736 9800 36 323 373 24776 282 1036 497 16141 415 19508 806 968 894 16856 958 4257 612 12640 364 5688 51 9426 222 6147 -1 -1
875 5571 534 4702 251 18906 935 16518 327 7732 280 6477 376 16935 874 20218 389 6211 240 3366 624 7960 539 1137 932 1708 29 478 829 2652 89 10388 3 12142 707 9884 240 1617 873 314 974 12519 984 2610 318 3342 346 11173 501 1912 566 2745 707 3593 86 17792 131 2281 920 7224 977 2149 536 9892 446 1770 642 8872 201 329 816 1879 452 4047 183 3739 973 2945 123 1396 803 1762 174 6029 989 8998 554 284 220 7125 959 3777 741 1024 628 8237 198 2888 147 17093 197 559 614 1233 885 8299 519 1433 404 2414 934 15078 549 560 35 5048 931 2273 658 1807 676 3718 286 886 902 2764 347 3261 444 686 600 4992 501 9315 972 6642 311 8321 330 5584 974 13521 395 12518 425 8791 407 1730 589 3054 296 7102 572 1301 81 16644 201 116 533 627 891 2119 54 6727 351 7460 982 5968 603 4719 661 2278 526 17675 156 10688 668 7123 467 4859 454 1398 927 2225 283 9287 266 9148 39 5528 561 12082 400 3883 567 5207 768 6263 987 5874 881 303 867 3911 -1 -1
876 2287 315 4364 635 910 69 78 386 11387 929 4728 308 11621 544 1048 519 9130 892 9243 665 41868 123 529 373 7246 247 8342 486 4360 0 29025 492 12549 250 5222 823 208 755 3240 225 17996 567 9190 52 989 964 6772 649 7214 569 9544 310 7732 942 3860 501 1344 791 4694 213 761 561 4170 246 6585 733 1384 311 875 561 1691 320 14337 675 4881 342 9053 316 2429 310 728 981 22433 195 3041 856 4945 108 14726 269 7139 725 7958 260 7808 818 69 96 3517 337 3622 207 1614 307 78 432 1931 916 4967 829 237 546 9357 508 10519 984 5241 19 4069 44 4289 558 355 134 2397 219 2426 597 370 774 3189 618 19180 66 2012 174 655 796 2228 393 10051 230 1026 319 7155 864 140 736 11217 814 2120 561 2525 308 510 30 649 418 6799 673 6738 89 3915 432 1276 121 4410 114 8277 295 22174 353 1009 807 2957 248 1715 145 4317 83 1239 567 10132 377 825 84 14436 997 9552 812 1616 744 2742 727 3392 301 10975 222 2876 505 389 852 5752 -1 -1
877 4665 560 6929 336 4313 998 3825 180 221 70 13017 834 2401 308 8092 832 2318 132 2952 556 4705 955 18557 507 7626 492 13216 693 17731 726 1369 958 6941 306 1319 160 1939 103 7065 56 6729 366 6081 935 3009 253 15461 178 8609 947 4094 264 4028 843 220 807 3506 437 5565 912 5343 934 3648 773 1257 548 41 611 6368 584 6588 415 2434 105 2711 141 22298 498 565 365 1972 905 2791 275 7557 324 2890 924 185 24 2625 570 10287 189 1577 83 2529 150 4011 376 19572 571 2275 992 522 924 2444 604 6584 652 5332 851 11692 688 20169 528 2002 899 1896 179 4437 931 7458 450 6744 358 3110 15 714 81 2795 396 13906 947 825 424 14069 726 9195 764 5870 860 14764 450 1036 502 20931 988 3256 228 454 274 17157 619 3206 859 29594 672 9820 795 7493 539 4133 742 2151 147 11513 938 1618 595 20 885 1019 632 376 66 1839 220 556 482 5898 934 7565 440 1862 75 5624 901 13819 162 3007 127 14788 -1 -1
878 5273 17 5432 235 1227 773 19192 543 2638 765 4650 760 3957 158 8638 970 1475 950 5756 843 11300 715 229 247 2563 74 9458 37 1262 358 9202 651 4847 889 53 807 705 592 7228 651 23494 604 568 229 6085 699 47228 667 11659 180 1882 234 5912 939 2077 471 7607 55 1743 822 4689 392 3810 424 7564 543 4220 989 11058 417 5508 722 12985 178 68 205 4121 23 2835 206 3910 420 3375 154 15028 7 1006 716 5623 724 5207 771 11670 799 2451 559 16555 282 27238 413 6808 725 821 474 2015 860 1403 451 1583 304 15496 766 9301 356 3586 5 2686 713 5578 800 355 137 4051 276 2679 868 10220 791 79 729 6005 582 2272 436 1911 958 5772 549 817 26 1078 697 4413 422 2033 277 559 816 4254 494 15640 275 7981 754 799 792 10835 321 18914 654 4600 911 1258 774 3686 815 4006 721 3710 66 200 789 1422 189 11098 946 2965 591 19035 432 835 429 3588 996 5061 402 896 697 356 18 7268 9 17060 832 118 -1 -1
879 13449 643 1763 61 8610 205 2150 307 11459 839 2221 13 9370 661 6066 64 30800 629 41 461 2468 656 1601 690 9179 367 213 783 3445 281 6461 68 44191 270 1876 989 2938 608 13692 327 6099 47 354 654 1035 109 9447 954 2420 875 4982 632 9777 397 2588 762 958 481 4403 709 3660 717 14108 432 267 578 2804 126 2460 138 558 512 6193 972 3111 138 6276 715 1901 228 6326 241 23798 7 7036 343 6528 537 6749 40 1449 516 16548 902 2728 990 8228 978 6153 589 5895 288 582 704 2664 157 11525 172 5314 503 21459 865 6342 46 472 657 9316 317 3900 382 3267 188 5523 11 11978 218 4170 672 4348 898 7154 778 2173 299 7024 637 5676 805 14629 57 9392 960 4407 116 14048 212 2072 951 2380 972 7525 21 6876 514 635 869 342 449 467 800 11548 661 5253 688 3707 484 5804 421 2788 993 2795 366 9845 524 6985 794 752 987 4151 6 3757 324 8091 690 2612 15 2795 259 6086 -1 -1
880 1066 892 10800 835 1648 110 9311 498 2289 322 6974 130 2304 180 6771 11 9433 135 12318 944 5621 685 70 415 4133 23 4950 476 11719 459 4877 57 5510 441 9836 420 1699 759 27557 472 12041 161 4061 663 6278 701 37793 888 4849 820 7343 544 2178 981 13402 232 3684 763 1670 885 5167 865 12420 812 2791 178 4348 673 312 634 1509 612 3742 468 3962 667 1462 628 12060 147 17387 22 5984 173 10155 899 6126 996 584 723 11322 322 7400 863 1331 731 5441 529 7497 735 1670 352 6996 773 1795 353 519 838 5965 329 3597 297 3837 382 876 752 3719 709 2702 256 2787 452 1608 581 547 698 1563 659 2510 629 2701 958 9419 324 5553 90 2569 48 3774 693 5654 964 685 259 5294 933 14684 840 768 861 10199 722 15004 591 10334 701 3972 607 1868 993 3992 555 5609 635 8386 166 5306 101 9278 837 5202 572 443 40 3561 291 801 729 760 414 3458 488 14034 8 3569 56 1061 572 15159 8 3952 644 9916 328 309 839 12092 979 217 326 5934 -1 -1
881 1913 159 373 681 24586 57 2971 399 784 655 5742 943 4254 947 30129 796 8788 557 3597 636 1872 664 8947 209 256 240 4336 843 4951 443 1538 286 5474 574 21688 503 524 281 3349 753 3638 845 10137 696 702 183 16014 739 7015 459 7003 77 1185 207 5527 55 17416 304 2814 255 13728 698 1577 467 18472 41 7592 402 642 198 9059 782 1477 291 9374 97 8082 681 5004 58 1303 533 12249 479 5123 325 4536 872 3752 325 2348 199 9351 217 7294 402 4771 823 382 569 7688 47 9017 46 3489 650 7453 259 21343 472 9440 508 11485 911 5933 24 652 622 3068 311 99 436 36 42 9454 446 723 204 5649 174 1914 600 9372 235 5211 430 11286 580 4033 982 7017 163 1291 730 1767 581 22149 530 6860 505 3475 554 9086 647 1839 32 978 873 3475 593 1125 280 522 823 5191 233 530 189 4725 212 3126 83 4153 81 4932 411 4362 299 2728 433 1629 973 3485 295 5714 545 5502 478 15497 578 16749 177 375 -1 -1
882 2822 489 11724 691 1240 27 1368 268 1308 725 531 983 14350 119 3882 312 2711 455 2849 24 1559 591 15448 482 254 593 13474 28 498 603 4175 585 7849 211 749 320 3651 353 5395 404 587 317 1267 481 2237 498 3275 171 35442 630 13730 981 226 208 980 200 2447 279 5093 985 414 804 3226 209 6492 560 14975 399 1867 748 1891 19 4965 131 7495 42 14539 257 8606 400 1286 70 5211 98 3537 341 4522 937 1325 752 10665 868 1667 53 6705 109 8287 699 4130 501 6524 177 6072 84 15954 953 2641 19 7794 405 3220 98 19 362 8125 111 12022 491 20740 967 3637 712 4609 928 3344 217 7529 349 1719 333 2962 667 8285 88 8031 155 14230 413 3489 766 28827 270 13258 956 1474 893 1350 98 51 897 3467 102 3513 364 2561 564 20761 312 18374 425 3856 552 14962 980 7490 37 3643 22 10642 924 6584 652 3966 750 2009 148 3220 133 3523 750 10207 332 10072 717 5403 339 348 374 118 383 3874 786 1966 -1 -1
883 4591 912 6026 182 5128 791 13402 221 8061 2 3651 155 19100 265 1714 499 3108 28 2474 544 2340 285 717 151 4144 634 2877 688 954 192 1513 229 1766 752 14388 189 546 499 1217 348 9941 431 3673 657 2484 229 1523 604 536 669 2510 563 1210 769 1703 383 5824 773 7339 749 6070 971 282 211 6025 727 690 118 2504 667 1366 722 1686 100 5834 155 3579 820 8455 677 5043 820 17800 300 4701 93 2032 556 1505 819 5509 890 13261 234 12976 806 4909 403 1880 820 6561 732 1634 683 11766 57 12686 138 2458 747 5372 131 7965 712 10605 268 625 290 3955 261 119 493 5350 707 17195 297 14697 335 1101 63 2461 447 6060 458 3015 805 8396 364 6563 348 10517 918 1809 514 9499 98 3233 237 1273 328 2127 567 2814 614 1990 456 2284 725 3704 992 12399 997 3282 759 6160 249 17705 289 1041 78 8063 343 1131 756 2781 900 3525 91 8173 89 2834 184 14764 517 14782 726 2532 48 6961 128 2225 809 3566 211 1892 378 6407 880 2072 557 3128 402 552 148 7813 716 846 88 20844 584 665 288 3370 447 6535 74 1001 982 58 410 16388 478 2953 62 2505 -1 -1
884 9777 460 3539 360 20352 279 2859 867 1799 58 588 360 13993 71 7007 13 15847 161 4120 56 4036 98 7327 841 6230 731 8519 350 4091 569 5637 67 3776 444 1539 600 8083 390 738 761 15944 474 17808 799 5855 579 3821 747 152 851 12015 248 29953 572 5627 773 653 483 759 299 6839 143 14381 32 11016 902 16810 315 7748 15 711 732 3875 640 12178 26 5858 98 1491 528 7414 834 3216 961 6273 858 7103 769 2317 896 6065 614 8524 375 1957 692 661 961 6473 38 2010 548 1884 95 5632 223 19359 951 7947 219 6895 71 1221 882 5173 438 17524 96 2010 729 4887 889 22183 906 2744 867 12341 863 7605 366 339 194 5159 150 14195 908 10234 586 13913 591 607 702 8010 312 1076 298 2215 334 14090 443 12866 763 4070 74 10776 141 11030 841 18197 -1 -1
885 7467 204 19270 123 5255 510 167 173 2216 694 10785 960 1861 949 850 705 1880 446 5959 603 16591 587 3329 268 891 50 6033 267 3375 348 4425 430 1960 170 7457 695 5535 669 1324 399 2864 867 2754 63 8630 290 459 728 10235 77 4069 783 6611 937 8068 693 3149 307 1116 995 6439 26 1159 81 1456 47 6309 570 5415 247 2047 946 2980 694 8602 476 3122 679 13801 827 3586 723 21435 790 955 565 6509 610 527 25 2803 909 4325 850 693 855 672 439 5171 600 3853 387 723 192 1615 823 379 855 13165 675 1534 887 13867 353 5735 511 1054 855 1042 766 384 925 5080 13 10375 474 3047 126 1895 69 4724 201 2930 292 17952 856 10419 408 2278 162 12901 71 880 876 3373 141 6904 606 3095 138 3645 492 3020 78 2620 469 24131 966 597 194 5476 429 1623 96 4382 287 250 719 11820 699 429 632 1871 373 8449 268 1705 55 4600 108 11877 558 596 223 6614 141 6070 937 11488 174 931 400 6996 117 6738 884 8170 447 4068 126 13705 577 6306 75 9732 804 3991 837 216 935 334 677 8570 681 23533 514 1453 486 4843 932 6701 -1 -1
886 33989 374 2114 677 5973 817 1106 618 18069 679 1547 227 12601 768 984 578 6229 57 7131 525 6207 353 1701 899 10655 913 10470 736 708 950 15632 181 3014 337 5818 862 6599 891 7025 805 9299 758 351 66 13856 355 6247 169 16957 426 11002 295 3004 128 8015 674 1345 396 195 263 1143 731 10191 653 6296 280 7713 205 187 231 821 985 16909 244 2302 933 7673 522 7155 238 343 224 14396 128 2779 567 9468 130 2338 243 7898 529 5338 997 17465 254 12955 316 5263 65 7111 4 18244 228 9551 930 3575 970 7808 599 20538 423 5611 596 3045 991 1228 718 2553 617 4610 97 529 144 15674 822 5654 112 8722 641 9762 915 1744 819 4282 198 251 449 13711 131 6659 65 2594 243 19067 456 1363 863 16670 255 6397 488 648 662 9181 916 251 777 1919 650 10242 196 5762 869 189 136 7895 -1 -1
887 6047 177 557 942 7300 998 504 290 1063 592 4317 502 17036 480 3811 795 12622 206 1140 171 2535 360 8520 486 1848 26 12137 103 9734 788 2944 302 10817 310 336 925 166 475 16287 581 2503 50 9543 109 3583 510 43 317 3193 846 5970 186 5760 832 12957 885 2385 23 14091 301 1931 426 7528 638 4308 589 17588 40 4124 888 6463 784 3827 134 14016 52 157 286 306 834 10061 169 103 525 4083 350 5848 665 223 894 629 366 800 210 6929 662 2486 67 2998 132 1130 772 14831 904 619 177 6144 569 879 653 1921 888 3896 608 25740 401 932 220 5473 568 13462 376 25281 145 864 350 7855 233 2959 314 5983 66 131 454 690 583 136 658 7293 872 6615 840 3375 810 10079 34 2649 419 7123 203 3442 519 11076 810 8146 142 6361 211 24108 127 11544 991 3740 821 5958 225 2262 199 2872 258 15574 226 2463 943 13761 850 1587 541 8884 434 3797 647 7898 535 7129 98 2381 391 4600 610 2230 412 1521 674 12372 594 1022 299 131 774 2738 159 1391 -1 -1
888 9452 590 18654 549 3527 637 4524 615 434 830 3019 848 1333 100 2191 538 12110 560 1341 769 1060 217 4543 263 5461 150 10471 643 2606 98 3144 793 425 30 2505 306 2837 786 2230 91 1511 254 1488 36 3563 513 13078 948 5966 457 4728 637 28915 735 3491 14 8971 987 5550 857 9529 976 1244 160 991 54 8777 49 21542 122 1840 681 4417 20 8907 767 41744 683 7208 275 734 492 3784 51 12885 352 1344 69 18669 380 4015 880 8539 607 5571 705 504 887 1070 686 921 19 1371 832 2776 106 4089 457 4880 322 1730 327 13476 439 2626 90 7579 590 3929 379 1168 572 4336 369 3190 484 5730 420 3206 842 4309 307 16515 525 10108 747 550 662 3069 213 1337 51 6551 996 331 723 22473 374 5998 233 1646 51 3127 89 579 440 4500 859 2153 727 4592 805 166 352 14209 697 586 893 7025 362 4554 395 9555 783 12709 170 64 25 3720 285 6775 482 340 920 11243 330 8027 575 3382 345 2015 667 4540 672 1061 594 4495 705 3416 283 10 163 3032 462 10096 754 2016 919 143 355 795 425 4052 -1 -1
889 3876 322 9643 835 6765 162 1173 554 2287 602 8041 164 4383 143 2385 189 14541 230 711 909 2153 937 581 531 9661 139 4305 583 2548 866 345 303 3330 272 2289 107 3451 105 10572 475 1841 290 5260 229 2306 785 539 450 8796 933 2712 37 18689 883 6935 170 10665 275 11248 138 2778 641 2283 881 3710 989 13454 739 5776 603 10181 753 7365 304 6835 195 5512 431 21979 784 8465 474 1744 207 2115 501 921 80 2265 3 6258 78 12471 423 176 93 3177 290 929 942 15314 553 25936 584 4805 287 6075 687 2521 329 204 388 6056 39 26257 602 60 961 554 500 4288 434 6445 538 228 769 8270 609 4318 704 6196 203 12531 985 348 873 3566 319 25613 573 1074 330 1887 161 1797 918 549 771 10300 460 565 523 147 371 979 674 696 501 1467 747 957 334 10375 105 1076 175 9236 878 9108 76 16437 26 1849 195 14793 722 7012 357 517 911 3702 691 2390 325 4541 467 5910 264 13969 766 14661 806 9901 379 4850 457 6561 23 2113 -1 -1
890 7055 936 21586 345 3254 296 2301 249 1378 91 1449 89 942 337 10053 519 4009 382 3791 625 1641 984 1695 499 2499 181 10165 46 11925 930 547 736 7542 482 9343 768 5468 420 1259 951 10170 805 18282 184 7337 241 19904 214 3475 578 8760 7 138 839 13424 535 6733 470 21726 55 1774 278 14353 478 1540 738 5092 388 1319 316 2725 452 359 390 1583 572 25040 623 6649 230 2137 840 3273 697 7193 850 7425 942 4686 895 1468 142 947 264 12645 37 11261 654 3075 16 1896 970 1396 753 6862 18 2401 149 1064 65 2705 430 19719 53 157 987 2701 947 8152 23 4685 815 23840 456 8053 59 23495 401 419 243 11381 54 2264 685 21253 380 7270 218 26715 128 3509 526 3412 691 1360 917 3337 976 4201 756 782 980 944 644 971 711 3694 973 31 834 6755 528 8364 663 3169 988 331 536 1835 251 7380 385 14949 724 7042 307 3279 278 12162 977 368 463 2752 -1 -1
891 3982 951 4985 50 9866 148 3618 675 339 110 10262 811 4523 39 6672 825 2350 659 31423 293 1898 179 3215 728 2408 455 5428 899 5328 204 667 119 2841 800 8330 857 551 89 1268 606 246 567 183 532 7963 779 4671 60 578 954 1627 387 2163 802 8505 393 704 778 2257 266 129 720 17071 984 3313 796 8552 118 1714 912 114 642 3853 255 2984 521 270 642 8855 130 3767 171 2873 931 9684 745 2874 539 1080 229 7962 545 6743 660 1496 282 3117 838 1390 319 15430 498 5226 4 8232 973 6186 870 6854 670 757 887 4404 989 1534 296 4874 190 4841 174 7871 225 10554 221 99 523 873 332 763 698 6507 978 5098 247 13670 391 5130 60 424 478 3718 188 204 641 2352 510 616 342 6596 250 5291 561 1102 898 2710 662 15613 625 4505 638 16677 274 10168 871 29388 970 2951 441 667 314 6444 122 1234 334 808 757 10745 759 592 881 7663 488 4448 541 1211 622 5683 555 7244 8 2016 457 4669 994 360 149 6327 142 14718 245 3554 612 10519 75 966 962 12506 146 15084 511 10361 739 2123 781 14661 237 14822 283 2073 -1 -1
892 1076 142 17251 700 7287 292 19169 54 989 585 3339 297 3673 509 1851 663 2662 515 176 3 9055 817 2423 5 3930 449 8752 89 3343 292 2534 725 1389 825 449 835 3422 596 6982 216 933 594 1973 873 1631 202 4534 727 12203 311 5805 15 7087 376 572 208 5128 730 2114 959 4183 893 9661 707 33583 999 436 357 14771 141 9123 28 5698 93 1706 477 5965 309 4216 497 5 186 9876 666 491 173 8045 792 362 118 6888 162 13011 620 7737 247 6331 889 1488 658 2128 936 10277 301 1370 518 1760 550 8917 329 9299 530 360 692 6477 375 1592 651 1156 98 10123 705 6672 664 255 450 445 801 5774 631 6840 460 2457 16 5761 421 7025 198 5855 688 11205 975 8693 305 2498 925 1092 592 10666 475 7278 973 5767 636 4989 196 525 282 3134 578 13832 745 6505 928 12648 89 3126 523 5605 682 4011 397 8470 200 99 322 3096 266 4033 707 668 245 965 297 6836 662 3846 341 925 100 27060 127 18364 864 1940 94 8610 817 49 673 2036 754 5237 526 19071 209 1862 651 2256 735 1118 -1 -1
893 1640 849 2885 697 12340 436 3975 600 8896 271 36183 353 5879 371 3074 32 7259 310 2858 801 11292 860 25758 902 556 915 7452 951 782 204 11463 783 2594 944 30209 239 507 845 4611 562 2815 314 1978 587 5172 438 4190 398 984 634 2081 886 9849 660 574 106 2427 43 9865 948 11361 552 78 450 2679 156 2122 479 2698 2 1401 953 998 522 6053 99 2985 460 4784 280 5397 166 4610 714 20559 921 4866 862 5915 764 3370 791 16818 227 4400 927 6476 530 21719 634 7200 595 6756 234 8270 701 5266 349 1580 928 5388 374 4066 172 2552 464 10054 892 8256 662 5197 118 3587 739 1079 586 13912 856 2827 315 2776 850 6604 144 1477 217 3267 700 4544 401 19392 238 103 526 354 868 6474 297 13250 838 12055 341 928 304 6110 489 683 710 327 398 6781 747 5910 326 8161 945 3730 658 1678 645 12510 331 6143 776 5410 636 4519 434 3010 882 3893 347 3288 29 2706 642 7228 425 1892 590 1774 591 673 816 6387 -1 -1
894 3473 435 1523 410 2786 570 17247 880 11491 700 2510 508 15793 870 2816 837 2237 891 2989 38 8592 550 1617 43 4119 564 5685 10 13398 632 7161 586 758 456 4713 739 8564 94 5525 143 5696 184 7670 655 8791 867 16731 538 1510 89 4956 888 3479 709 5883 291 1921 17 3158 657 302 878 1002 5 10242 288 14757 776 2676 524 2129 408 3783 75 1266 275 4895 435 2156 629 556 167 5704 282 12551 83 385 831 3608 109 11709 436 1791 20 25076 161 15862 98 8122 401 18047 69 311 371 1720 63 1345 91 1042 260 4984 551 943 548 10 300 5672 16 1857 918 1547 572 5366 478 7269 416 277 272 43 564 2584 623 397 339 780 760 1812 292 1310 319 12079 605 2029 712 11121 414 201 552 3613 848 10720 667 11850 104 4867 602 6898 707 1494 914 26252 367 3950 899 14563 219 20258 890 14608 623 6149 333 9740 833 2812 461 1439 2 585 316 9374 760 3980 958 11113 522 3209 587 3633 230 6673 534 1295 742 8615 959 8942 512 473 101 8121 -1 -1
895 6584 26 2053 730 4485 455 9091 490 3801 315 10859 522 4 612 3527 380 4399 203 171 488 1006 142 8163 740 6483 152 10203 957 7434 658 13240 340 4953 189 1005 871 3317 90 14715 560 17495 649 649 645 2276 991 8491 851 3082 148 6614 630 4416 934 3248 409 2054 281 7643 498 808 889 14955 205 1134 758 4076 219 15752 307 6372 586 18454 599 3581 591 3928 738 3653 155 1723 129 1283 226 173 469 179 218 166 583 9844 703 9955 664 4300 967 1364 845 4750 114 7503 241 8124 766 511 63 15933 713 5017 44 4421 83 8337 814 101 460 3143 384 2050 821 2375 931 449 188 3921 671 5225 112 1634 709 6554 221 648 40 22891 644 16729 648 24237 702 11429 204 7423 458 4344 956 435 552 2739 984 1711 672 5701 538 8147 977 1087 161 8724 659 6779 242 8824 287 2422 563 3052 449 2360 706 16963 700 13509 102 4316 531 8864 899 1348 308 3216 792 1988 747 4820 524 576 217 7924 465 4689 201 4905 751 10382 670 2233 113 13923 65 6133 754 656 -1 -1
896 2816 882 8904 133 15906 417 5048 100 7011 812 8328 874 11510 427 8172 176 1957 662 2226 706 6969 818 980 161 1252 329 3989 945 5303 283 12485 89 5838 494 603 131 16264 754 707 317 9127 63 4368 603 4089 165 3821 210 739 28 279 425 4829 596 23315 385 8930 19 4222 232 40 326 963 90 5737 178 5309 307 6101 993 8375 468 10229 890 1335 857 3229 985 1550 800 3884 348 3390 813 23833 580 6139 23 10604 670 202 964 817 918 4376 284 568 451 1413 373 1878 792 3754 885 1611 305 2226 979 1329 727 2797 26 25258 281 4258 238 7165 177 4102 351 10038 916 9856 718 596 401 2807 165 1580 794 12965 29 2546 885 9471 575 4500 775 1490 156 5336 476 524 513 578 912 1752 536 1072 585 1822 570 1320 490 3605 715 5759 714 8293 254 13965 90 990 399 8571 646 4010 948 2854 355 865 389 432 395 7172 373 14652 180 4209 351 346 456 3006 104 704 790 1521 70 436 504 2501 182 5090 88 1369 196 3405 686 882 84 884 905 4482 460 1928 216 6529 53 3022 707 3243 789 836 528 7654 62 933 230 1077 600 4142 463 4799 227 2534 551 1409 965 4050 133 2108 547 5931 210 5631 818 645 133 4210 363 11490 850 3293 681 1361 837 5557 740 5440 363 644 -1 -1
897 1114 132 409 724 11759 105 1029 435 6711 391 37 324 10693 652 2673 860 4842 321 396 649 946 640 3225 837 1130 871 20729 317 3243 2 7574 928 17338 823 414 167 14061 555 3005 454 15113 803 4512 424 15099 487 19594 728 4109 118 8721 692 16136 954 13936 56 272 583 8137 775 6433 144 10047 591 2090 454 5115 825 2194 932 5972 12 7721 404 7208 419 7460 673 4317 226 394 26 2999 86 2031 3 1829 339 1213 255 2341 830 240 335 3592 869 4782 608 8794 33 10335 571 22708 995 18031 351 5768 575 14916 421 2706 600 3607 682 20603 590 2246 575 2215 610 8474 60 20644 108 7952 740 3799 196 1066 45 975 605 4053 961 6366 586 9305 376 1305 79 11060 116 2148 176 4050 331 6204 349 2970 743 6599 334 2724 535 15041 647 2012 531 2599 487 7290 665 4017 123 27960 439 1999 712 14129 425 7196 475 1483 43 9252 -1 -1
898 13620 592 1899 646 8364 811 805 161 15955 685 10388 512 18090 329 3334 89 3578 309 11161 194 8072 313 34 620 2966 604 5298 647 5341 160 7717 550 10360 401 211 324 5302 690 8213 335 3484 321 3263 936 4808 476 8022 1 17765 841 489 221 4281 656 10258 447 2726 474 6887 85 439 861 5322 927 4427 817 314 965 497 278 24 338 13352 667 116 487 8299 440 17006 812 11082 977 3218 51 1227 980 5753 534 20884 70 6662 109 60 230 165 84 2194 361 2552 901 7830 313 386 719 12811 6 9886 867 1279 843 1464 367 2444 634 7063 148 7010 899 4886 113 1612 625 6672 374 2560 32 6234 405 9567 207 1925 437 20603 546 6071 203 9796 125 791 623 9641 477 5425 132 362 406 196 532 2344 433 1240 457 272 895 1200 795 5360 756 6957 719 3059 471 7414 716 21816 359 15299 518 1740 140 8795 249 10671 291 14429 958 3968 608 24123 325 1870 68 7250 105 40 916 8640 190 874 312 9270 -1 -1
899 9660 155 719 302 2302 812 3296 678 4052 8 11268 876 284 352 2979 484 9174 855 1432 544 2375 382 4437 480 12107 47 3529 619 2176 689 5217 101 8541 412 13909 567 5407 814 2682 738 596 953 13214 154 4144 249 8405 578 17026 513 16480 92 4416 590 5220 287 2524 405 11486 264 2271 81 6213 943 742 974 6530 398 1304 793 74 601 12672 865 4849 756 3379 584 2644 192 8731 17 18214 918 5144 832 2267 274 1217 539 9400 530 5522 847 11354 886 7528 793 7155 616 6469 993 3268 97 3262 234 1924 850 5685 677 10004 460 354 904 2268 509 11758 933 11123 202 4290 62 1474 727 23 645 8330 406 2021 961 22390 424 351 975 9377 60 4518 337 4864 776 2500 722 2515 497 4931 492 3146 248 19468 622 5932 554 8856 104 2187 341 20019 611 2326 827 14027 278 3711 628 7250 861 44861 736 7136 406 15999 227 7807 773 186 187 6480 -1 -1
900 1505 264 1589 964 7338 952 7785 788 25506 887 10325 287 3118 608 6770 106 7636 633 1991 397 16025 68 3280 475 179 676 4350 75 8149 147 12079 541 9 584 1490 431 8566 139 4638 544 1444 438 2091 835 2122 382 10504 416 1191 511 12871 489 7306 500 470 70 3672 913 1419 393 310 166 4630 946 3967 794 11256 629 523 591 3691 810 1631 160 747 535 1330 444 11512 76 12548 735 1860 740 3936 494 19657 909 366 391 1634 578 1743 928 833 13 12745 355 16374 328 66 808 7202 339 8332 135 5491 150 9566 510 13240 587 1291 301 2447 833 11703 240 480 428 1382 456 1163 135 11267 449 646 113 254 521 3358 740 4955 526 2069 364 12383 102 7791 537 16385 658 6368 833 3982 570 1216 139 1797 151 7397 9 1465 807 4622 136 3652 278 2149 998 2627 78 4486 361 2190 198 2240 12 711 296 3606 434 49 195 5417 283 51 674 5661 247 2730 465 64 25 9199 792 2460 459 108 870 9151 936 1738 968 8425 149 4093 905 372 84 6399 392 13929 6 1608 494 1857 630 10016 159 409 200 1939 201 3681 552 4223 639 4472 118 7794 191 6470 225 2589 232 3829 921 7696 448 1016 285 2270 788 4418 299 4111 198 835 424 3344 838 78 -1 -1
901 2079 121 1164 262 12072 219 1505 679 7386 40 3596 937 1166 822 3974 181 550 461 52437 33 2919 369 5300 923 11682 185 12232 462 4030 749 6075 305 1652 588 5413 605 15061 528 14759 633 3267 319 2470 503 3623 294 9619 174 3544 421 4020 426 11790 275 8784 509 2368 170 5488 238 11578 808 13060 664 5578 973 2563 153 8369 904 1702 353 4294 510 3073 979 234 513 7891 6 4530 203 5711 482 5380 808 2074 273 635 344 7726 0 3456 406 645 447 1531 782 15614 998 9885 334 3809 201 8059 767 28693 779 3665 795 17254 568 4915 693 8547 437 4769 610 447 489 6160 653 2610 71 3981 270 14212 582 1618 632 463 839 684 383 4152 84 1978 971 3333 671 7192 264 4749 322 13257 39 1098 658 2329 509 832 542 420 429 3516 765 8414 129 2409 214 2573 502 218 865 2602 869 12840 880 11707 522 2576 722 8531 349 9025 663 20390 968 46 819 1608 628 26679 341 1415 -1 -1
902 294 537 801 162 377 113 678 27 13652 492 23386 144 24310 69 6847 191 627 837 1137 458 6031 684 2068 96 8118 121 3219 759 17457 99 1382 681 2950 197 4001 289 8545 496 3547 778 3935 353 2395 608 3306 347 7950 190 3909 447 920 711 1273 715 1548 117 10623 759 217 551 10532 361 7389 604 2705 189 6000 733 4768 490 977 699 4456 80 2571 465 12247 107 12078 763 984 46 2702 583 918 735 1315 750 6713 633 4427 811 12537 876 9270 181 8222 725 1767 384 7988 594 4818 217 16949 31 614 837 992 515 2027 498 5221 882 3476 760 1709 673 2616 816 4980 876 389 877 7069 71 9646 515 691 809 1160 937 7327 555 13246 350 826 617 142 697 10581 678 331 561 1684 626 632 669 1377 618 971 914 4888 11 2731 557 1427 149 21169 101 2175 19 455 630 3042 437 16551 315 13534 372 13260 483 7489 234 472 352 176 484 6235 319 1017 551 8519 31 907 872 8079 698 3164 107 15407 792 5176 279 9485 901 1218 82 163 646 21364 321 22603 737 1909 282 522 592 6124 809 4282 125 10206 -1 -1
903 3132 139 6710 808 10966 920 1756 380 872 54 8776 590 3180 721 349 560 470 464 1 98 1741 164 1356 568 7985 640 2918 729 1204 780 5436 457 4947 448 3348 207 10005 127 6046 293 5082 514 776 909 7720 207 14415 470 10504 399 2606 929 4004 754 5167 238 326 760 18811 696 15001 982 10306 245 509 313 1063 16 16945 943 465 25 6436 665 2536 263 8347 83 21808 931 8233 736 5465 129 1276 788 7459 165 989 305 8077 748 582 153 240 362 1580 143 1349 596 1495 913 3711 88 7636 696 7609 185 1048 664 7786 642 3177 445 941 406 3859 364 2035 804 5882 812 7984 47 55 778 7257 15 2625 150 3554 65 10090 488 6433 856 7176 500 3261 404 1682 67 13827 842 475 616 1487 454 197 363 313 841 3688 869 8846 271 3507 685 92 546 3218 304 2794 511 196 569 3694 161 6471 597 13045 63 2237 959 331 964 1511 971 11839 310 1873 583 2583 121 8839 610 6555 843 4408 278 8680 188 772 974 15304 999 5111 46 2296 114 7572 261 13137 175 1812 960 363 282 11914 858 712 822 1185 365 4665 95 12890 405 1715 403 4120 19 3362 627 6053 757 1499 896 358 499 151 193 4600 100 9630 436 1112 521 6749 671 339 870 4230 141 344 -1 -1
904 2354 914 3331 733 154 476 2781 267 7468 284 7958 824 4774 389 14913 182 7686 331 2783 481 7263 514 8098 398 4803 945 8881 196 20637 606 4087 340 17071 507 3215 3 2623 913 1267 787 40 406 4960 947 480 880 6588 358 4579 957 1065 69 10555 538 1418 22 3866 885 57 943 18137 294 4972 632 3877 321 4154 483 4932 308 9627 33 5376 103 4275 95 8647 605 8447 277 7023 544 2994 707 6412 493 17648 762 21434 376 1365 517 19655 689 3365 876 3509 432 3609 553 6128 624 4053 17 3442 406 15996 796 506 384 16183 490 1239 449 5095 392 2448 389 7353 680 6619 390 8356 541 22 409 3574 844 3873 134 1955 172 695 717 9307 837 9294 13 4410 377 11235 341 2397 429 6887 178 2036 482 8626 562 10284 910 8264 934 5976 834 497 916 3221 476 1183 19 4016 271 1673 237 13730 268 4566 141 7962 174 6430 163 4272 925 733 250 4010 635 3975 222 5937 420 16603 407 3328 996 18501 158 6904 -1 -1
905 8915 507 14383 868 279 565 15654 361 5283 804 12551 933 10075 458 4995 620 995 571 4682 345 1532 827 404 168 365 662 2612 726 24425 965 3782 741 1764 738 7344 421 512 582 2376 432 6203 972 7345 340 1770 72 1751 78 4720 27 40668 747 4220 130 9775 326 2449 356 2432 898 3992 657 4630 290 451 544 13562 786 2590 321 13982 796 4371 326 7560 950 1422 739 6224 529 3518 17 2949 481 4153 735 2350 84 9531 752 702 575 1925 861 6949 843 2424 737 1019 528 4700 402 1437 514 2230 758 100 661 1754 62 4181 537 1929 713 3358 230 2288 961 11804 833 163 293 2481 787 4073 51 2080 388 6183 990 1312 277 393 228 9930 188 10523 100 192 10 33939 156 1942 774 1013 738 2502 814 6798 809 1904 138 534 908 210 151 2979 478 37215 8 2543 438 857 676 6310 600 10760 198 4158 486 13599 175 10077 911 4813 514 1757 373 1400 736 15011 669 741 149 4406 841 7347 369 2519 746 165 898 4044 820 13942 334 627 488 7103 255 53 294 4314 233 2597 132 767 734 529 456 2367 426 7847 130 4155 374 1918 349 3765 -1 -1
906 1573 662 1509 645 8829 932 11591 378 113 271 6139 382 17850 580 7475 896 14783 868 9188 625 1432 907 8052 252 147 235 3174 513 6598 282 5009 843 655 69 2342 873 10969 739 22187 771 1233 644 3271 516 2601 980 8361 317 4961 207 1182 557 8086 38 355 89 1044 410 20158 668 2745 637 7017 682 15591 466 14116 676 1790 486 1193 781 6822 810 6136 499 1165 630 16325 301 1062 605 5046 173 903 722 5586 181 6067 10 1764 166 15329 406 1047 256 4122 706 1892 962 20506 712 2948 250 1160 170 12773 647 5342 242 5951 941 8192 241 225 619 3456 280 3284 484 5760 410 5599 635 650 591 6999 94 2237 4 660 547 19362 211 10634 682 810 942 1186 233 1292 537 6206 52 5448 559 6832 895 2554 694 8543 814 8374 24 6106 147 10617 86 9560 621 1928 517 492 568 6764 450 14462 441 13979 957 662 959 4918 608 90 30 16914 504 20201 118 3246 149 2384 748 289 37 2674 685 3994 142 13778 658 2762 -1 -1
907 4170 620 10315 844 11664 157 11530 462 118 170 13337 987 13183 851 1976 244 2809 512 1057 420 237 548 2561 819 3229 530 4392 394 433 278 654 4 192 761 1712 512 11817 613 1992 91 9308 264 12496 126 5899 340 2674 589 1114 783 4114 607 13080 205 7400 351 3174 308 1705 329 8684 561 2253 491 14759 136 19265 206 1255 101 4742 730 2684 145 4254 878 2641 89 7806 142 5628 500 6582 398 1960 92 3626 247 5468 918 6850 602 9842 53 6443 720 2889 816 9097 733 5525 168 20182 392 1853 394 2921 621 3570 989 4288 146 1574 787 1023 406 773 953 6135 174 3975 991 247 53 1029 389 2748 215 5063 636 6201 503 673 426 1720 813 7139 620 1850 576 6391 965 18737 179 7292 249 14857 400 3085 801 10949 92 4861 4 13362 64 5875 12 782 670 15712 178 1110 365 6279 981 1528 511 8302 51 10683 368 4264 158 7449 396 12626 869 3925 710 20534 374 7552 632 2618 885 13040 475 2309 151 22558 67 708 896 8485 -1 -1
908 4703 176 8013 694 6956 139 4563 870 173 216 480 728 5212 108 10958 875 6199 100 1852 214 1945 303 2407 556 3502 206 2991 204 1956 587 5635 928 6605 245 9297 694 6667 284 20670 597 381 914 16314 128 6423 383 10095 429 1191 821 10858 581 7196 923 219 834 16005 240 2096 892 5177 986 14419 26 381 993 5780 736 4817 806 1382 353 3784 121 4639 328 2340 430 11537 841 1327 301 9634 120 6485 994 1346 184 678 20 5234 695 5440 369 289 219 12153 433 2431 105 6283 436 1039 297 8457 388 11411 807 4893 538 788 195 3811 581 9735 869 2251 692 486 891 1426 749 404 918 1514 600 229 656 6834 396 5289 862 5943 58 15431 81 2121 919 6805 587 6819 605 5795 946 18970 9 2919 688 2246 356 15755 429 13234 568 7297 979 11067 476 213 485 12319 343 2239 500 81 84 14503 199 759 887 1328 138 1234 688 10404 717 8134 122 5881 81 1580 728 1461 425 3304 218 786 179 3327 140 2205 28 2891 871 5314 380 8221 130 10142 841 2065 983 253 351 3250 940 6049 857 1330 296 15235 173 2639 250 2435 438 2319 583 321 599 2588 796 2361 362 2011 -1 -1
909 9071 728 3597 59 4145 219 3588 420 2001 546 3081 64 15816 556 7471 988 9820 159 506 680 280 977 12866 412 4230 548 2428 705 5020 26 13184 819 4622 130 4160 546 274 900 4839 732 1338 689 1167 836 1475 170 3689 940 4970 403 22054 361 75 792 11286 17 891 662 2725 798 11567 481 1553 323 5062 285 1163 180 2237 842 2637 556 2464 633 2836 625 4814 301 5780 723 789 681 2307 939 779 414 11091 334 631 51 5981 345 391 593 1833 296 305 910 3624 752 4156 600 11006 786 6861 750 2454 249 10246 288 11424 247 4174 680 4607 123 22589 641 11090 888 10314 408 4711 753 3502 767 4602 921 1374 304 1884 465 4311 630 5311 420 30126 705 2156 351 1275 554 1735 319 3320 352 6545 81 7045 680 3254 810 1947 788 474 531 1871 478 1271 634 1386 179 25537 764 1606 746 7628 945 6824 422 2051 140 2919 671 4954 425 11710 319 498 504 3300 426 21114 177 11418 169 353 495 1103 923 3428 674 1586 356 2604 358 13967 71 3726 835 3181 506 5164 336 6888 699 12670 334 4589 755 5282 36 2543 711 13106 355 3935 9 122 -1 -1
910 4433 835 7439 977 1485 974 86 333 6600 733 18297 92 5949 335 436 936 2267 866 13583 38 2271 69 599 809 1125 153 3128 935 13530 117 2294 17 15855 217 5514 178 468 211 8118 273 1145 325 4876 332 18730 163 6068 819 8205 142 2478 66 498 654 307 443 10879 903 12386 599 4877 279 3321 561 8246 877 6457 854 1193 218 2677 623 421 918 2844 935 11373 980 870 182 701 909 3474 61 2458 26 12708 148 7014 736 3057 257 8029 8 311 548 6703 246 14384 786 11394 186 834 580 10727 176 6739 143 5208 518 15498 247 4373 118 3154 411 1140 949 442 749 2815 866 1491 471 6892 323 1735 347 7833 670 11882 429 2785 946 2134 479 19582 412 1924 252 10207 74 3517 882 22086 477 1528 531 20967 943 6292 752 7657 598 4383 6 967 462 1811 845 11283 755 4769 562 2986 437 815 354 15471 8 151 22 3214 433 3398 814 8302 805 889 972 3102 572 4148 558 6887 764 4387 998 1807 949 2483 343 1219 994 3646 336 6447 340 456 865 5247 102 14153 358 3141 558 2398 297 3058 748 5970 301 1394 -1 -1
911 6000 878 3783 394 8216 205 5824 408 766 329 2265 469 4723 474 5473 888 250 858 3407 956 3539 791 2531 753 5809 244 11603 54 3323 215 1625 539 11198 949 10581 16 4333 802 4938 224 1638 939 5236 479 536 558 2044 544 6652 54 5478 584 16544 878 1067 44 1153 441 1290 160 3690 715 7061 434 918 229 8852 92 1155 271 11650 403 20582 447 272 870 4202 927 8196 861 10269 293 11358 405 4855 549 9128 453 10696 387 1786 600 5243 285 636 44 6252 924 3385 878 2295 868 2888 602 9341 436 689 519 1475 44 4555 30 1812 146 1034 742 1813 144 9660 834 1279 738 1002 224 756 423 2480 312 3739 452 2167 690 6469 29 6132 231 13031 112 421 849 9919 12 3019 179 5608 494 20329 27 24481 559 5961 683 18847 193 17143 275 14095 445 600 164 5515 681 7205 742 1681 506 10026 91 2773 594 7233 997 13067 355 27913 15 14285 612 9550 851 2439 10 1672 812 3009 109 4516 352 952 485 22582 -1 -1
912 4592 463 4317 905 564 422 33953 758 2846 698 10358 131 2744 10 1826 627 4066 751 6964 139 2553 568 3110 620 12601 563 884 224 769 446 407 564 14087 768 11988 268 3808 80 12212 132 10333 174 6053 504 891 15 1821 237 2651 305 34 791 3921 3 5832 211 7551 65 17920 284 488 720 29 991 5629 902 19100 565 2443 554 13807 781 184 444 1671 395 763 927 27874 54 4586 217 11832 304 1198 363 1509 444 12514 758 11721 990 6146 961 782 445 12159 242 5361 403 1586 426 6195 411 1881 617 984 987 119 119 3841 663 9282 475 2966 36 4432 187 4752 585 447 15 582 100 1075 237 582 684 4405 137 1470 822 1605 871 9719 996 5797 583 6859 591 1670 381 4676 916 757 484 12141 833 1152 121 834 416 17235 937 3429 494 13283 839 123 549 8344 770 10900 751 13444 69 6091 397 8571 192 13092 440 992 389 6779 810 19116 623 1783 326 255 749 1920 377 6069 719 2536 557 4518 969 20652 209 66 69 4769 204 1615 952 2458 939 4804 164 77 363 4494 388 638 -1 -1
913 15505 440 2134 62 9972 723 825 945 4488 716 1002 495 4576 727 5563 523 817 614 7800 120 703 112 2785 24 12212 570 4732 875 854 766 238 928 1535 976 156 204 1963 971 562 625 620 114 1826 386 2167 418 623 363 3939 843 441 998 1160 126 19621 527 9659 292 22753 410 4246 935 6642 928 1759 604 7100 162 3744 508 5597 993 11810 656 643 194 3673 613 9878 299 5715 385 7662 347 9989 414 8041 135 24339 230 14207 485 961 333 1811 559 6168 85 12991 171 25032 480 10344 299 8243 621 3107 291 492 874 1811 541 3866 902 8933 731 569 531 3077 370 22764 537 129 707 374 743 2771 379 2228 149 5008 193 1008 319 496 969 7823 434 2000 663 4524 528 6859 486 7218 376 6616 427 2160 643 972 839 13446 823 1828 312 191 739 133 291 150 378 15413 911 4267 61 939 397 6381 586 16320 6 209 131 102 194 5824 389 6968 773 2895 514 33 876 9971 269 16153 815 4718 601 8367 696 13199 610 49 431 3428 108 9298 398 22008 853 3495 441 963 528 2378 869 2918 546 716 -1 -1
914 2360 205 2109 999 9963 372 21507 429 25501 357 4076 712 2757 340 6582 684 1909 483 9876 5 1378 553 5287 989 7484 993 16880 773 7807 345 1828 899 1250 919 17334 727 4446 78 9923 835 21836 165 24795 300 1822 122 927 397 17597 678 6686 591 1126 599 9425 838 6336 451 7166 606 649 724 3187 389 1007 591 5680 475 4520 207 955 724 23566 936 1359 849 6054 694 5099 745 2544 755 9050 250 6825 692 16127 206 21 645 534 103 450 929 725 480 2989 307 757 736 3154 131 15668 306 3451 761 4658 532 3931 648 11002 630 12944 243 8020 466 2347 57 9947 877 12467 327 205 21 2242 911 11773 794 20768 473 9193 768 9550 498 4478 104 2302 676 4934 322 9617 153 3688 904 7543 679 6284 842 1416 148 3049 431 4882 859 6212 110 5112 45 4740 931 3895 465 226 36 8310 768 7168 316 3601 728 16149 814 2822 -1 -1
915 2464 523 755 755 396 414 4049 737 48395 361 345 678 5632 752 8386 561 13210 116 646 578 19760 290 7947 887 5548 688 3808 722 7224 401 1427 81 1720 830 7726 800 21757 279 16639 911 979 859 3061 77 4079 337 7009 62 1920 196 4109 206 4304 779 2684 808 5305 882 2415 371 14652 795 8022 162 1797 60 9301 420 6621 428 3922 12 5487 787 9349 553 2630 303 4025 93 7010 586 4083 610 3416 961 11773 537 7332 178 7236 619 3223 632 948 177 443 280 152 456 5700 80 2933 989 12261 865 20640 261 2360 285 347 965 567 576 199 904 9219 435 17064 54 903 677 623 367 19800 632 144 867 1805 846 2924 920 13395 357 20463 398 19122 710 22053 345 4085 227 1111 950 1820 865 1689 859 368 983 13824 152 3604 996 6383 846 1065 674 9279 273 1187 522 285 161 2986 285 5348 379 10453 39 4770 796 18986 481 397 302 2368 962 993 617 1428 472 5438 -1 -1
916 3594 23 2254 612 5726 94 3121 305 3110 257 12327 806 2502 660 1800 133 6129 186 15003 366 8370 53 3288 932 23110 499 6169 404 8211 885 12663 479 345 587 2940 218 4634 208 2962 550 2578 466 1066 593 9534 718 2237 489 14368 255 1472 925 11203 781 6879 386 6710 584 1274 523 9374 412 1284 47 2806 912 23390 161 684 333 1466 251 4654 745 794 921 4122 900 461 128 605 932 2682 138 68 662 7830 140 18592 882 5064 956 466 605 6377 156 2627 935 1506 957 18071 499 11397 206 1126 475 3999 507 1568 135 3314 164 7856 784 650 184 12 465 7407 863 3022 261 10223 558 7283 84 782 417 2478 731 14374 261 9213 728 3774 313 2428 122 8304 914 307 20 957 111 4138 746 5774 916 9229 753 4561 425 2597 657 12383 574 2125 730 348 389 1010 304 222 237 5433 314 12475 890 7339 762 9782 539 5866 221 3792 309 11153 234 2757 839 11558 210 2069 356 5267 90 996 102 1597 972 3195 260 2111 565 21006 528 1998 770 12393 149 11350 718 4121 401 3295 443 201 174 7169 63 7376 112 3723 -1 -1
917 9075 968 1592 766 415 239 8055 85 1615 324 313 156 9523 219 18476 200 6540 526 3683 907 7743 400 19304 778 3194 479 540 861 1188 91 632 898 719 62 2250 517 3033 210 1014 259 2878 919 2824 679 7992 773 812 552 4 499 4447 407 1129 521 7562 816 2175 514 1132 291 2645 574 10776 98 7707 521 9340 548 282 662 11366 859 6745 83 6916 23 5266 860 7893 412 751 784 6689 110 3673 28 4933 494 4809 67 15082 298 7983 815 6655 720 9619 304 1246 309 3988 900 24505 851 2324 260 10112 91 1317 827 4629 183 1492 887 4264 807 34406 288 2810 693 12938 244 3860 347 2076 688 266 791 28567 237 818 439 1190 920 2055 84 2926 513 1355 759 3149 136 14465 476 2080 91 2223 754 10893 876 4861 558 514 199 6587 856 2792 277 2185 153 19022 365 18036 229 13778 842 7276 643 8695 162 7961 129 1784 793 20139 751 673 278 2194 616 1966 457 20806 919 872 925 8105 615 12108 -1 -1
918 697 850 11398 805 19807 248 9353 138 6423 861 1795 116 6711 736 4553 954 8093 192 1725 929 2318 775 5254 79 9751 89 10746 807 8780 685 8920 74 25250 615 7672 495 22663 461 4580 964 14568 617 9530 489 831 626 9258 703 40487 297 12182 558 18270 276 1406 242 2963 854 2091 570 183 4 5497 395 29995 318 10924 865 8258 107 5617 416 2622 739 19149 412 3234 570 22862 691 15813 884 13613 997 4357 463 4263 466 4104 546 23835 743 4623 711 601 452 27721 719 790 108 11220 145 635 650 5040 438 2537 262 21123 133 189 957 1680 328 127 760 1862 828 443 596 9555 605 1463 0 58 510 1658 851 10689 605 3657 805 214 35 1259 118 915 76 384 739 6887 414 1223 282 552 226 169 946 11 322 133 872 447 937 12492 522 2315 386 4430 -1 -1
919 17124 575 14918 350 2807 4 1650 279 1361 298 1043 326 3964 108 34841 435 2013 283 8808 781 1231 351 341 274 575 975 8821 272 8584 40 19980 555 2984 362 1251 969 3769 829 1758 564 4339 204 5833 165 330 18 13120 371 28814 520 2559 840 4496 151 1797 247 6294 683 8572 621 18496 589 6396 610 150 473 6113 666 13697 560 6845 587 4929 686 6077 836 4867 597 3180 359 302 612 1256 485 9913 116 862 590 950 370 5931 432 17025 178 7479 993 2843 574 5473 119 975 983 10572 772 3100 61 2847 806 5 704 2138 169 436 428 159 744 10324 986 12770 139 2607 357 7870 965 2028 885 4609 259 229 652 2670 998 2143 282 21776 960 329 513 16583 912 1165 115 1817 269 10690 90 17121 419 2243 153 11000 299 1773 480 4183 434 1284 663 2118 620 1842 26 2067 83 14659 939 986 168 3554 440 3796 852 6808 15 3222 463 3972 314 491 356 10903 617 3638 191 11433 329 16008 413 3253 702 1911 931 4179 190 1129 552 10141 -1 -1
920 2664 764 3571 948 307 663 7160 245 2682 11 2928 280 18390 273 806 495 2238 43 14526 602 984 203 1878 82 12203 668 1224 480 16331 547 2122 811 21 260 14447 19 9204 398 9517 121 7849 806 6255 558 5114 156 11694 284 11178 446 4412 998 1689 300 4756 580 5361 301 11227 337 6683 416 11936 517 1908 258 9631 332 1597 138 8286 170 15258 737 20255 94 752 238 18946 235 2544 979 2326 573 2640 317 2098 486 690 107 2483 454 60 951 9634 23 614 165 8625 626 5409 228 12479 461 919 405 8498 893 3577 898 5257 462 3278 839 7603 399 8807 474 4764 115 517 370 1625 265 7035 622 2920 723 3949 726 4315 638 9989 467 86 209 342 599 1363 638 2909 538 624 303 3005 452 920 2 1103 21 13759 480 3997 129 573 840 2835 306 1938 573 2263 504 799 37 5122 170 11255 763 5292 856 2847 686 7979 388 4096 108 1614 867 205 537 2667 118 7711 380 26588 537 7018 828 1839 425 6201 602 8125 273 1951 825 3484 484 7158 935 7625 881 6372 553 4841 657 13078 327 8977 -1 -1
921 1331 550 3721 783 6238 366 257 49 17432 937 2170 30 546 427 2569 321 2167 194 599 474 28 126 1275 314 6609 203 5771 351 174 406 15626 868 3312 149 1201 485 1629 212 4785 258 3782 295 3510 365 466 427 6734 873 4757 980 9254 180 3114 767 6821 687 5562 542 2812 451 2484 297 2824 886 17249 379 3062 957 19637 443 3329 975 5718 355 1100 499 11237 67 12881 635 166 996 1911 160 3543 233 3979 720 4875 905 1076 395 1308 210 8981 157 434 892 1004 919 2423 860 10458 111 4481 504 4531 702 26724 223 3789 310 1342 905 24 835 6057 892 1376 922 8329 176 1464 908 9293 882 1454 933 5074 342 1707 73 1780 777 2244 629 1517 266 8080 564 28601 896 11490 504 14194 980 10566 513 6167 408 3054 251 1840 217 6409 345 605 778 383 708 9625 99 763 430 2662 949 2237 260 2517 544 9161 996 5644 743 3980 12 3032 558 7186 330 9647 921 1719 813 13763 957 22973 257 1036 235 1245 283 6799 304 3748 703 2804 534 6375 90 4229 834 3951 600 748 809 340 680 11800 654 6345 188 7625 362 8075 626 2093 690 5636 394 6222 792 2050 685 5727 150 87 992 904 -1 -1
922 11273 4 5038 288 567 832 2497 864 7381 951 9595 393 1981 577 9822 920 12290 926 5139 797 5983 56 8291 563 464 93 8302 226 4388 992 13909 539 7630 613 4712 807 5263 356 1994 692 4833 881 2019 216 452 546 6804 199 7717 322 2981 51 3334 960 2844 13 8937 619 16346 565 6035 6 400 698 6857 127 120 806 2978 218 3931 611 4751 180 4196 161 2188 951 11055 248 1323 326 21203 242 7520 922 3797 609 1328 992 13518 358 10491 99 29099 336 762 657 3908 387 1040 506 3056 812 5162 508 1139 683 4565 706 4140 83 9086 893 712 542 1227 987 6990 355 397 609 1896 217 707 454 2765 292 2952 814 9116 448 6066 999 12134 354 7201 409 2025 541 1097 656 3698 440 16649 241 7215 637 3325 798 11383 66 2879 566 1162 698 4476 876 19461 291 6674 636 18925 199 7413 975 484 894 2405 433 5027 171 9852 77 2431 117 4998 784 125 108 3672 920 2873 985 17640 58 3131 388 6342 688 28997 403 612 815 3836 -1 -1
923 5098 639 2658 767 24051 55 2411 602 21083 27 9029 763 4722 697 3663 476 4994 108 2888 530 420 507 2115 557 11477 31 7312 346 5594 726 3048 543 86 444 3177 616 14274 525 4971 444 4471 948 1775 370 593 540 12168 366 6781 848 2766 34 2033 81 1759 311 8661 899 3541 287 11258 966 5344 314 472 664 1111 958 10219 35 4799 757 1720 624 4537 700 4614 125 1525 192 2914 753 6369 983 2339 917 6087 524 1719 818 1123 739 516 652 5994 656 4722 923 16986 876 279 849 4895 201 4352 634 13931 333 5465 66 3959 505 7150 614 2865 832 10839 490 11275 382 11153 103 1346 197 7004 640 4324 513 1480 681 324 465 19611 346 18956 102 6231 923 5127 238 758 128 12661 723 2266 761 6948 356 13687 335 1300 844 8776 266 5794 250 19967 555 2818 920 112 137 9566 620 1503 815 7555 845 12210 314 3366 15 2112 124 2662 728 2274 640 839 875 4183 785 5790 18 1649 273 3396 600 2327 135 4010 183 22283 222 11640 705 288 552 4000 758 1640 699 6699 414 1795 -1 -1
924 30284 10 3229 202 1637 986 446 104 989 615 11539 209 7731 13 4067 228 8450 24 361 45 20436 838 1258 925 12889 172 2872 794 10862 599 755 686 8213 745 384 694 13714 341 3126 685 1643 820 4087 518 1528 60 19911 287 929 444 279 57 4793 461 5983 288 578 539 7282 178 4888 250 7842 208 2 488 8300 436 6169 306 5172 911 1676 760 11162 768 21803 26 14146 765 914 339 3515 680 876 893 11546 441 4194 682 2356 896 15047 73 1274 235 4756 771 6781 316 1451 907 909 388 10134 683 6503 626 769 250 2056 468 8494 529 3316 441 5056 991 1799 279 38473 68 3025 831 6847 365 16515 633 3911 990 748 723 1637 548 11820 868 1506 662 3619 388 8519 18 3510 537 164 934 1120 555 12837 613 1762 688 2836 540 67 853 2085 966 4123 811 991 264 1980 787 6424 186 35829 635 1479 989 3547 576 1524 764 3427 28 1765 4 491 647 10079 19 67 638 1166 819 122 828 15785 614 2366 105 1190 136 676 33 1438 414 1785 68 2146 616 6499 418 7815 716 2372 -1 -1
925 19536 970 10503 247 3498 599 3769 582 9721 40 11077 946 533 995 11630 269 655 278 10119 943 29099 689 2171 243 28249 333 4743 744 11205 576 2924 232 769 929 15858 433 6770 221 1966 870 7372 890 3954 795 5881 877 7491 161 2667 492 3678 675 3681 199 1101 549 14316 618 10781 190 953 283 53 733 1483 923 2891 987 4085 114 2284 652 7147 204 9753 255 917 893 1543 527 15979 655 8387 416 5511 617 6194 616 6323 140 3968 726 5803 541 3567 956 7718 248 1116 569 4198 742 1522 718 7320 581 10156 147 10388 766 2157 750 2358 850 5460 739 2658 112 1641 645 781 962 2577 517 2846 473 3214 237 433 214 9400 106 6446 797 1952 863 4803 105 4594 338 16637 579 794 396 8073 793 945 492 26808 850 8970 155 6640 160 8944 407 7036 31 5510 239 1509 696 14067 409 8481 830 786 944 19977 452 3127 335 4208 51 4029 342 11771 706 555 571 3925 742 1501 976 1730 441 58 926 6983 -1 -1
926 16263 577 3171 674 6263 158 10130 895 2190 458 5154 35 1179 386 260 60 1721 739 642 684 7040 441 2722 54 23 565 14223 228 218 724 2503 969 18292 300 6033 585 399 4 7112 70 8848 406 14250 814 3521 428 8775 310 4803 504 5301 298 32 517 20122 432 11382 412 12421 948 730 958 174 218 3399 918 7027 748 3002 101 518 100 5385 426 7720 279 1126 508 1275 230 9674 155 232 735 3226 436 125 812 3724 65 4772 960 2313 232 2673 135 2850 904 4895 730 4491 937 1583 513 4611 964 1296 607 10563 261 1343 543 4236 854 4918 700 6456 974 342 532 13075 667 13521 159 3053 811 18099 48 10439 313 29154 402 8577 146 234 438 7604 982 14688 659 5421 298 76 98 10619 576 4971 713 5825 848 8620 133 6785 386 1927 411 15878 403 6100 595 21212 769 5318 220 20936 894 12654 113 6304 914 2645 557 1960 595 6662 640 6632 649 26534 216 4297 -1 -1
927 9612 967 1031 928 322 634 3480 531 971 357 17398 439 12189 837 349 764 10536 317 5559 684 8547 851 13186 30 1144 255 831 508 16714 80 7049 297 1946 581 8890 726 2902 343 90 112 8289 226 7074 965 61285 43 5709 94 6045 589 3431 350 1108 771 3584 836 1013 534 2494 611 6146 800 2130 631 2826 534 161 858 735 369 4558 711 6895 323 322 761 3797 784 6901 242 8691 971 1256 34 9340 141 1349 214 23184 936 897 31 583 979 10356 325 11152 960 6852 184 3119 39 5091 566 676 962 8284 104 4929 222 12490 582 4522 18 162 567 16898 385 258 540 1996 502 1608 482 1832 361 2880 811 10923 709 5773 444 1363 889 2726 863 468 355 5007 501 7216 702 4715 869 19476 744 8383 77 6004 922 12768 591 1986 841 6391 887 1374 57 2181 453 10957 646 1352 719 1101 105 6676 710 857 792 2474 541 19993 602 1964 305 224 928 2181 211 3580 867 1120 684 8581 682 1288 893 844 621 4991 325 1463 85 697 145 2372 141 1355 584 107 870 4294 865 9282 926 3734 603 8182 968 2 322 683 58 6523 -1 -1
928 2251 29 156 932 2297 159 8507 203 3162 365 1158 611 2171 573 7001 0 7927 342 6606 5 2285 187 29054 327 3941 222 5512 104 3916 84 3802 696 23635 613 1198 687 1340 98 2059 672 106 41 5125 830 8437 551 9813 666 3007 940 926 756 6355 713 1224 326 1846 97 2345 71 8084 900 1510 381 2596 267 3731 251 855 885 2622 958 19007 54 160 959 2017 915 1534 154 9588 11 2587 600 6194 943 1940 347 8992 259 384 353 4578 737 10157 317 950 548 3525 940 19502 8 4460 124 3565 319 7758 849 16895 723 5797 823 5335 202 6642 151 626 150 13467 654 8126 578 98 755 16635 590 3779 215 728 300 14467 311 7053 261 4300 353 19790 328 3692 482 7139 541 4127 127 5091 732 1842 883 15485 400 848 596 4478 318 13463 452 1496 421 1925 507 1010 578 12398 549 14278 226 1051 378 1678 429 8094 127 14470 651 366 574 25563 294 8788 672 4430 348 2657 337 2054 93 1524 252 4200 189 769 838 16479 701 225 843 12526 -1 -1
929 15570 376 13558 641 3940 926 1427 666 12414 60 4481 310 8079 847 1113 370 12770 65 2676 731 1509 360 8483 507 12314 920 7512 766 21008 159 3538 791 26047 718 6417 484 4374 395 9173 751 3644 369 544 153 6423 963 2988 905 2218 642 4409 177 5780 199 5912 383 3252 327 509 86 1789 409 352 314 5702 185 10124 356 2654 813 339 672 30184 563 5196 651 5271 481 10267 502 343 148 26223 232 12740 940 1644 833 7600 631 4293 182 2157 898 5706 278 620 415 7634 868 1115 857 4061 34 3188 862 14906 194 25702 608 4894 63 5037 745 3148 106 5597 53 9003 581 6930 511 1053 224 2921 3 9611 999 785 448 3405 682 7099 128 2878 213 1293 856 712 538 307 933 5283 976 2719 342 17985 659 598 930 1061 482 10538 287 433 748 6414 617 518 64 515 711 1280 8 4334 583 448 894 2443 482 16295 600 1443 184 3978 552 548 103 2204 545 1142 513 28264 744 5891 873 13084 857 2583 -1 -1
930 3265 768 822 792 5424 868 4855 524 1165 90 13613 94 814 138 10692 153 6674 783 1069 601 344 250 6400 999 10112 315 2638 396 16696 89 338 564 7255 453 881 572 6084 975 4501 34 80 721 9891 316 18064 902 6866 275 1457 276 2625 253 1984 719 6280 287 94 804 2686 577 10986 105 1965 40 4315 304 8572 355 1098 819 8632 469 5640 437 7523 913 3566 677 13612 146 8710 212 7037 785 366 840 12203 336 316 256 7272 431 2584 744 5053 367 6549 947 9320 500 335 814 8315 262 2619 380 12286 836 3348 666 3151 197 4882 252 6647 189 12760 728 4433 139 6205 441 1949 404 9400 824 4074 80 3620 171 9259 156 1088 824 3215 291 4731 526 8037 182 10443 866 5935 22 93 832 7144 436 8219 220 3013 413 7067 278 5142 668 8368 703 12531 728 7827 162 1498 884 7191 443 1834 46 6627 31 6129 453 2941 870 1464 597 5177 309 2808 722 5636 215 1477 629 14240 829 310 556 3517 553 5196 502 5511 29 7718 470 1687 137 3834 878 1682 960 8302 757 240 956 9300 837 812 599 4887 715 1977 281 9646 24 12220 -1 -1
931 3953 845 1884 851 17329 213 14254 671 4473 989 10847 763 11570 987 5629 889 11353 570 1316 591 4744 640 27115 307 12892 374 2979 55 2476 49 4502 486 8606 428 21752 230 18242 609 10977 206 2134 134 6074 740 10368 326 3125 445 7894 653 3130 129 6451 724 5406 995 1101 566 16846 155 1123 375 1576 804 14562 383 14518 824 6130 531 1800 332 2408 347 5912 466 2840 318 651 123 4647 352 7126 88 27142 942 5024 422 517 920 3589 457 16844 772 4946 220 13331 973 9484 665 3052 877 4084 680 241 514 18704 310 2378 494 4372 556 5852 582 142 764 1659 785 664 99 6858 610 3721 911 2191 778 3914 660 2261 496 4691 535 1897 488 4776 924 2922 446 5102 174 7315 433 4514 628 4208 803 243 151 452 182 16591 215 390 189 7538 425 4018 454 4865 922 5019 904 3430 440 1779 994 2884 723 8056 924 2651 30 15056 499 4577 954 15981 773 6483 -1 -1
932 2412 336 3133 376 10015 661 60 289 1932 703 5011 333 6073 567 3865 547 2709 155 5611 294 28939 120 2729 881 7886 803 5726 351 2761 430 1501 936 3282 336 8731 620 10240 334 4138 861 3244 395 1373 710 8122 162 2515 914 1010 912 6557 742 9349 221 3638 829 5460 372 1604 100 14276 624 14217 231 7046 45 1766 878 11299 244 1212 14 3540 468 3605 609 3018 983 5666 90 761 761 8629 954 2835 415 6600 283 2535 501 1130 228 781 762 2131 384 5483 407 236 18 1578 546 5966 684 9605 62 1494 709 5712 510 5006 526 4821 989 3320 793 5301 627 2402 184 2441 599 8527 570 6900 476 655 55 13937 506 1298 94 16103 785 424 713 814 123 4638 49 80 641 455 56 1179 177 9980 798 716 472 5776 938 2330 635 3891 274 4311 54 305 992 15672 333 16283 881 360 98 168 277 10732 900 9249 764 2217 904 3465 403 6969 672 8711 47 1263 556 1786 943 11320 148 1741 700 378 381 11546 772 5387 190 2244 279 7675 702 7792 62 22696 948 8610 178 473 808 267 35 7128 225 18639 353 1893 802 188 566 6369 837 10120 210 3678 140 6925 873 1021 -1 -1
933 593 10 29697 48 7630 557 15226 805 33396 607 14063 929 2598 253 21846 124 11015 680 982 404 5841 847 151 643 4982 755 3381 86 3030 385 6225 142 9733 508 4996 531 422 688 751 719 7435 976 11121 660 6016 866 6377 473 13990 946 5812 236 1393 964 542 885 2895 676 7155 809 5799 701 200 383 239 821 9184 105 6310 620 3595 774 6036 16 171 425 8228 426 218 564 4715 804 136 72 2751 953 12565 527 878 533 403 160 9202 335 824 291 2005 628 1454 431 610 525 14889 847 1191 96 8509 642 20093 580 3984 620 11475 896 3753 534 2687 25 1978 173 8630 750 264 322 27475 141 702 51 6266 65 4213 136 4203 808 1444 324 2431 520 2362 655 737 34 3881 798 2859 937 11166 659 9343 918 1616 549 367 256 6486 166 5130 530 4753 33 7132 613 13847 65 333 528 4621 763 5751 623 19985 305 5727 605 3274 286 11065 313 10009 856 1628 584 2312 479 1832 90 3006 582 5759 435 4962 284 728 325 9684 -1 -1
934 169 107 8098 20 7493 888 16708 303 1856 685 6305 943 4405 836 21163 922 149 495 577 911 254 890 8036 853 6632 289 490 401 19566 709 422 200 6725 407 5716 765 1639 694 1742 793 7248 218 6339 850 1938 513 8746 304 2527 132 5715 532 6767 412 7933 196 2788 366 2394 417 2634 643 1661 125 9012 365 22530 881 271 396 4467 801 7334 169 5362 673 22893 976 6753 11 1621 161 10368 713 30896 98 5561 260 12050 179 9377 159 160 386 21908 345 5013 844 5727 248 4723 196 26 102 1159 127 386 995 1545 599 3359 116 701 551 7815 102 3501 272 1942 778 862 395 3242 690 374 928 5521 480 4066 482 3227 891 8635 364 3141 249 3096 400 924 326 1142 591 4 603 8172 67 4877 757 5655 664 7094 233 3306 16 5660 643 589 509 269 84 6782 414 11063 67 13645 196 4774 449 2282 384 11854 377 1063 507 3611 620 5609 56 6966 294 5178 688 1722 744 9642 31 194 787 9071 911 6237 346 1002 754 2143 761 773 169 5304 786 844 178 6275 465 4566 120 409 983 15312 339 187 525 4936 289 531 739 5550 909 291 -1 -1
935 224 146 4909 729 6747 150 739 632 1641 214 1487 473 3354 382 2384 817 1075 40 1624 82 2697 152 16556 308 6679 479 6282 487 2440 685 9690 694 5286 358 9254 457 14290 676 20599 588 1805 461 567 678 3124 936 13385 154 1908 955 2634 52 10809 243 2518 414 4078 489 3802 559 3727 75 10628 620 12615 164 870 195 5041 397 10587 958 7589 278 49 882 5294 531 19744 401 4157 685 11742 968 10510 788 6419 22 7833 365 1037 778 4789 107 58 103 2875 451 1586 938 4341 829 348 11 666 376 10321 48 4191 941 2840 438 2873 774 5259 64 943 326 4570 877 3851 905 23314 855 25290 155 4789 17 7193 398 1564 434 4162 440 1666 276 7799 163 20068 402 2082 965 2487 419 1298 995 3998 117 11164 407 5126 41 12550 251 1563 8 3655 601 4172 218 8136 96 14283 395 7799 78 7262 394 8685 385 11485 20 13989 114 3941 10 6227 37 4517 245 5700 54 1525 243 2795 349 827 770 7130 530 12187 21 8981 -1 -1
936 7060 385 6979 140 1181 973 5657 189 17150 856 1430 961 6477 140 8769 596 3651 810 7124 460 2674 329 678 431 11279 885 3952 793 5949 251 3870 749 2837 204 2604 447 7280 182 2194 250 1104 235 1824 245 1123 612 7261 382 398 434 3350 662 20960 173 560 217 395 700 142 961 25398 65 2003 875 17600 877 4219 561 6786 103 6034 199 2318 997 1098 627 2851 409 9110 148 6327 528 686 473 718 903 11740 241 15156 872 10353 103 3863 572 3475 56 7738 486 3729 505 612 776 3420 206 6456 855 6671 224 603 181 7064 890 4130 506 2907 969 255 34 2431 798 2294 99 24848 456 2037 708 8478 967 1137 541 18982 94 357 700 2649 260 6149 31 7591 723 2556 517 12227 730 3356 563 13297 770 5228 718 6531 100 9070 769 1201 130 4930 104 3571 748 10069 963 4561 71 5698 425 805 387 9538 865 1898 942 2855 661 3067 930 2977 295 851 298 8605 114 2697 411 5850 787 1005 415 653 856 4154 11 9011 462 8575 87 6177 155 4850 295 3146 306 15645 302 8730 229 1742 284 4016 598 13726 -1 -1
937 1775 982 5174 688 1406 760 8533 794 10572 829 8753 427 3985 745 12179 517 228 663 1850 902 1858 642 6900 397 4007 288 1713 215 735 896 9487 249 608 378 4626 890 3034 266 14825 557 649 224 1628 2 9230 173 17425 601 192 728 2779 477 703 48 1848 557 5534 833 17305 482 6534 946 3763 5 5505 239 6484 556 2902 314 907 175 642 293 2572 956 2779 100 969 111 531 336 3989 92 499 651 2992 227 2055 480 5658 328 13434 227 4472 550 6484 850 3071 977 9230 471 33822 337 13180 695 1549 222 188 29 8252 423 2402 855 686 544 1873 212 629 358 2803 728 3893 162 1036 333 5816 137 5984 476 27631 496 463 612 3826 727 9006 62 1347 573 1986 703 4880 458 25915 538 13174 664 1628 787 11729 128 5138 314 4612 232 7486 372 5522 556 412 737 6084 776 4105 886 5918 978 25475 619 7663 715 14447 37 7128 443 10544 808 3283 594 1437 543 2373 185 12695 218 5720 983 12251 906 8268 910 2943 952 2107 773 1495 161 7050 456 6149 693 206 -1 -1
938 385 806 10482 408 1100 36 8172 963 3509 313 12438 43 4660 492 1103 611 5148 992 10410 393 7444 229 5934 224 20619 211 2348 471 7234 718 6730 659 1691 181 6354 149 7998 694 1923 2 11031 800 1309 511 8085 268 6867 506 16196 712 1776 256 1040 162 8730 658 11125 957 948 996 1785 833 884 636 8714 305 8456 817 259 868 4587 869 5640 191 20149 374 9305 5 10260 861 7206 265 13639 808 3214 941 10928 384 5727 761 6125 493 13245 327 4743 170 3600 250 5791 144 28314 328 637 946 2092 51 1757 359 16224 75 8501 545 234 642 3495 820 11468 902 10467 36 1126 264 2363 106 28453 336 8140 385 552 394 12828 867 6396 356 854 115 1113 441 4410 231 2408 272 18483 32 592 301 5301 46 11393 976 19754 545 1247 210 618 282 2211 11 9238 389 28523 810 3990 528 3272 5 6017 -1 -1
939 7989 893 9692 756 2224 934 465 730 257 947 1559 780 1614 944 1611 750 10193 215 3682 321 49 164 3275 921 2105 982 7495 131 4431 568 1654 721 15649 488 9497 176 2771 252 2336 303 80 475 1379 402 16297 54 5664 72 7246 343 1937 325 375 425 6741 56 915 214 2037 163 3154 841 11212 788 3675 138 4580 538 6647 551 1393 271 1656 346 1374 681 7047 216 8801 214 4242 842 4934 423 12006 638 1707 834 1460 791 19914 913 4500 257 1407 104 2809 241 3697 150 3000 252 5296 867 11063 991 3187 445 146 227 6264 707 795 179 4099 190 4937 545 5377 494 3185 665 22773 479 11875 971 1235 414 6777 986 1375 422 14181 256 26099 459 12723 635 2580 916 722 493 2561 635 15352 867 10732 298 8322 169 2359 790 1511 173 5618 205 77 906 3463 750 1106 912 5125 433 3166 900 6330 26 569 51 3987 123 3109 165 20 334 1274 652 7556 571 6555 145 5026 17 2116 810 26744 361 4071 968 9376 82 2542 726 4466 728 5893 735 5070 914 7308 732 12292 286 9548 598 3993 295 3911 785 1857 422 20663 -1 -1
940 276 868 8053 268 1498 434 587 172 515 153 3568 121 1757 367 331 885 14020 287 14681 609 4978 610 4471 420 2751 54 5095 900 3607 836 2965 1 3605 175 20281 163 2513 746 11009 182 355 678 1130 203 3775 587 5906 660 7113 233 2664 745 12653 162 782 659 1015 989 798 548 10251 292 3462 799 7123 790 2810 84 2031 10 33686 688 1996 228 5885 224 11924 10 10312 595 3704 875 4338 822 999 402 1721 57 4061 589 13558 428 4317 677 2236 658 12319 668 4280 284 2493 687 6379 474 5355 368 14523 609 4188 308 5335 912 231 271 2026 467 7288 933 4411 551 2924 867 4330 317 16201 103 1214 421 565 691 4942 552 8146 266 877 839 4819 884 17026 934 13282 121 139 129 456 993 3631 894 17512 633 25241 802 4711 70 2738 358 6361 926 5862 931 18039 376 2759 828 7776 258 2242 812 4629 319 25595 307 9811 345 3530 542 6698 303 9327 318 6689 561 171 793 5846 471 2230 720 2701 962 4502 342 3858 51 3142 366 3006 -1 -1
941 2021 123 889 594 539 50 1083 161 98 474 222 557 2346 544 5174 553 9234 466 201 981 379 268 7792 53 937 181 1747 650 5593 55 9477 296 23127 705 7781 758 9469 94 6488 430 15028 964 1024 965 8502 339 3023 184 1107 426 6580 136 2667 665 11504 422 2638 591 241 877 23812 545 4059 910 606 128 1405 441 1966 41 1579 13 5597 749 1350 520 2765 14 7439 382 4326 262 4538 284 3557 941 9944 696 1552 841 6836 351 25 777 1550 915 1308 473 7673 201 3639 375 5258 584 1093 381 2833 628 708 163 1525 578 502 817 4636 478 6080 161 6175 284 418 726 10247 272 2454 539 8406 236 24 803 5231 304 4347 452 1102 214 951 362 2579 227 2024 398 1816 332 2560 326 456 56 3418 756 2924 624 947 586 4006 747 2985 282 6507 416 4792 212 813 397 4105 17 12818 950 731 236 3018 937 6316 887 732 727 2977 158 143 388 11772 929 1531 188 2931 921 8116 695 13939 432 7131 491 244 132 173 911 6382 477 459 744 7121 36 10870 608 2911 177 2678 127 12298 535 5837 102 1844 695 22667 786 2621 680 44 214 930 310 12239 13 2420 777 3196 273 7338 321 17215 69 153 262 6220 857 866 223 12893 130 6484 96 24934 311 7980 682 3591 -1 -1
942 6392 972 1213 866 8043 889 901 214 5424 751 15538 817 2580 691 4416 629 3891 582 6350 782 8021 442 1349 288 1474 635 4137 474 13808 413 13393 123 3821 18 16587 371 1006 291 2460 659 3734 48 1972 996 12654 274 7455 71 2159 21 4299 310 7201 32 1972 301 763 132 6373 538 4983 328 2681 193 18954 910 1097 221 2275 337 4620 499 1462 712 4040 761 2560 843 5602 606 8979 997 4576 412 5620 661 2511 254 937 250 18687 681 965 363 490 699 3914 987 966 798 12805 266 17903 846 3022 477 6881 464 152 738 2288 661 3612 350 8292 924 4306 333 4524 278 3060 833 1778 67 6404 672 1508 130 30716 971 4255 899 3502 880 21229 678 3107 406 18302 495 4536 447 1476 901 443 165 2066 96 1994 5 9316 487 8692 549 3508 775 19716 558 20463 607 6181 727 6833 683 4936 353 1279 159 61 303 2714 304 2832 451 17040 566 7460 448 1478 619 4528 505 3319 523 10849 138 3147 973 2222 451 4869 731 2043 536 3073 677 4680 960 13057 766 1161 -1 -1
943 3254 451 2018 357 4863 795 10971 391 229 306 7865 804 4661 592 16119 668 5325 384 18021 242 8841 76 546 929 10515 394 4012 94 7989 609 2264 505 310 789 6338 208 1738 376 77 335 2196 393 17832 11 3544 730 140 647 18510 204 2188 923 2923 421 5892 669 10424 343 11783 262 10769 382 7285 666 3213 724 8859 900 12638 2 2661 571 13806 368 3505 184 614 808 115 899 2920 838 3848 836 11077 795 3398 917 5944 967 7122 611 507 809 2972 845 8964 322 11536 409 14221 950 2172 257 12890 131 12410 475 510 37 9025 139 3911 260 1252 762 4704 552 1088 783 2556 498 3856 301 24694 630 5227 372 7954 779 3584 184 5399 902 5844 487 789 609 3565 422 3534 840 1819 871 3186 504 2489 733 1185 970 1563 768 556 148 5518 46 2894 281 256 918 7523 577 18322 919 4501 990 12384 431 1219 201 1918 728 7071 367 890 312 9452 367 5534 388 14065 78 4533 362 70 171 2757 978 2486 128 191 229 25174 252 3824 347 7545 238 1834 331 483 219 2317 902 2478 105 787 401 181 -1 -1
944 2223 248 3169 289 3524 484 4628 197 7800 2 5792 12 3183 457 14014 35 2258 572 548 810 11454 200 8287 549 107 883 10594 91 7346 719 2792 813 7962 68 1322 291 15788 716 19516 121 5904 490 9745 41 3024 529 2509 850 4472 793 6688 744 8959 418 13453 235 7280 438 1402 884 3514 24 561 90 5454 624 7327 973 241 131 3547 862 15604 98 175 759 174 167 1795 521 644 67 5952 508 1071 870 3985 201 5565 836 3122 558 6099 534 234 210 913 391 513 472 5428 693 2869 666 6892 595 13098 586 4472 692 9596 423 1310 343 14832 474 10711 26 9800 328 743 292 3423 581 8981 577 13544 227 1919 150 2893 854 12947 618 12828 621 6090 306 10639 469 1360 778 4014 529 12970 376 1198 598 7370 111 8432 379 7734 242 3456 640 2510 985 8100 344 2557 382 4248 478 755 867 5470 428 246 597 4803 506 7153 565 2561 905 5826 837 6701 718 9738 929 35657 481 6983 459 17536 634 1697 118 4391 381 76 569 5218 929 514 210 256 112 841 171 43 934 1496 477 2199 -1 -1
945 10257 727 6666 734 767 104 6819 427 6233 336 3970 97 9323 358 6830 340 433 206 1979 895 2623 708 899 43 16266 550 5120 640 4972 355 2641 892 221 811 3944 956 1806 953 10646 266 11559 352 493 75 2968 255 4276 889 14595 819 4829 268 4937 217 5585 604 917 743 7877 764 2204 456 21129 832 14633 300 3689 931 8842 26 3402 983 5190 259 598 42 20298 63 23433 215 3576 922 8062 161 4677 456 5427 369 3738 430 6897 513 151 319 12051 557 2014 370 1374 25 3775 23 439 670 4230 10 4779 368 18629 407 8799 596 2393 175 2354 140 1607 410 5852 76 13193 170 10995 837 2013 626 7702 614 1788 810 366 606 972 898 5800 401 44 836 20431 467 2619 925 2080 838 4427 846 5811 175 11843 995 11909 337 485 261 1735 418 445 397 6874 289 8967 663 2748 176 158 609 22482 218 2629 153 334 692 29874 788 4811 5 10470 113 4408 355 6184 986 3738 817 9702 861 10020 879 6621 -1 -1
946 1631 682 7753 248 2356 733 6031 134 3498 329 3333 187 9358 473 6417 209 7269 216 776 35 6462 688 8285 89 9280 402 7062 955 3482 567 13074 569 8154 586 26185 197 14669 507 2891 360 3900 907 2082 639 4164 626 710 355 7693 395 743 971 14286 829 8048 932 8764 18 7397 998 21023 495 15275 787 9659 818 1676 120 327 432 7140 401 3133 0 781 597 11103 311 5088 644 8066 807 9999 690 2455 233 10827 653 5887 568 4549 202 1570 302 2503 44 3449 462 1130 653 12079 506 16715 255 2450 974 14735 649 6306 806 4358 405 2991 529 2985 686 1946 990 3160 857 11036 680 5395 605 2631 212 4286 111 10951 934 3872 591 2310 638 6383 917 1704 283 9208 674 1533 304 6968 789 7543 621 5974 303 2270 969 3079 47 16123 750 2716 940 9974 308 3511 172 7974 949 15288 601 3775 509 10291 845 2967 758 12785 382 5924 735 397 830 229 985 9780 54 4487 868 7849 -1 -1
947 4948 686 723 974 6315 337 15599 636 25853 139 7225 607 1459 561 6043 615 2674 349 5034 833 1373 513 9291 686 8917 792 23742 584 2676 656 3973 385 9714 505 7687 817 1978 301 1886 473 3222 570 3389 697 7841 360 2997 366 3611 196 6999 45 11011 939 9247 789 17132 349 9437 233 3745 658 5409 914 377 948 9755 536 2232 276 2178 532 4836 205 2648 619 907 756 3777 504 4088 126 7507 882 14929 681 4366 517 3988 793 1253 310 3910 298 1036 821 17781 655 13134 890 363 372 626 180 17576 790 842 769 3175 918 13508 401 13862 409 1187 236 13816 962 11023 154 6222 205 4390 340 5514 861 11775 386 6227 885 721 662 2592 593 17303 483 4457 372 1592 701 13981 696 2097 731 183 820 22067 167 947 431 1901 179 4751 922 6446 966 2527 919 8689 233 2651 883 3649 721 11106 892 7006 343 455 639 808 157 20024 981 321 263 1719 641 2248 509 19368 -1 -1
948 4111 319 1712 457 2700 959 2 26 430 532 12198 440 1838 642 385 932 2278 370 7081 583 4008 315 4163 116 2447 539 764 906 6426 809 1282 376 6186 293 2154 840 2981 887 5760 527 5626 538 12697 532 1876 998 7199 87 304 895 1844 725 12258 646 4202 878 715 154 3681 691 2695 5 229 461 4280 134 18974 809 1460 519 11365 861 4719 979 3477 992 574 836 420 493 4101 723 2445 111 1832 868 1678 771 514 501 971 96 2595 236 3423 64 8442 820 590 259 10890 178 9165 337 16055 539 5004 609 18467 170 482 378 2377 618 8920 862 2428 621 8760 553 10412 635 3679 609 7261 43 1330 993 13346 922 2683 910 9261 770 1397 114 10141 376 158 381 4775 618 17781 681 167 696 17663 64 7851 592 1464 652 9223 930 599 275 8096 433 3434 267 29227 309 3367 446 2468 79 2232 284 4868 230 2636 785 159 768 159 150 805 510 1567 649 2990 251 6507 437 5323 944 1896 441 7798 402 1840 941 1254 511 3678 485 2324 369 2565 972 1250 48 9381 121 607 163 1975 878 11076 510 1429 410 1754 835 180 561 9810 33 6201 892 3305 682 2619 207 14816 210 2478 391 4495 632 10595 534 3756 547 3420 605 5396 678 336 87 12402 921 596 668 232 -1 -1
949 21130 398 16964 742 8394 348 5516 180 5059 549 491 766 107 697 1999 577 3717 487 2425 226 1706 266 5397 817 1394 103 5140 894 717 389 13620 700 4073 717 10621 407 564 698 5776 24 17824 396 1754 459 16 182 11989 897 2291 116 1343 709 5269 543 2881 744 2105 791 2912 121 4891 110 7686 275 16969 647 13089 124 1801 421 3952 204 10824 645 22080 656 5809 826 84 561 20 484 3758 169 4390 205 4645 708 1978 566 96 166 567 420 4366 972 1860 114 1451 766 7666 187 389 993 2265 421 1710 163 21025 416 4192 647 6231 875 11675 764 1904 510 8146 45 1008 878 3806 621 3543 301 10188 550 3423 901 34449 13 40 977 1838 858 2406 734 2033 34 3798 770 5883 326 3628 959 6639 947 5073 933 1654 465 544 666 4252 378 4296 982 12669 413 140 465 5669 632 18398 465 1925 919 2125 59 14879 262 2015 605 471 733 2959 731 2364 736 3867 462 1775 910 7712 742 5226 426 9631 880 1479 687 7376 952 21681 489 6468 963 6499 854 508 336 831 283 2058 987 13259 897 10094 -1 -1
950 2736 227 5335 778 3873 54 2940 464 2351 834 3012 463 8181 218 10297 887 5022 837 160 667 11092 490 13548 924 1936 212 2263 426 6720 26 4302 192 448 546 5184 207 5420 533 6415 74 15115 544 436 91 6393 135 9859 673 2930 272 6088 614 5242 169 3562 758 10667 127 9690 95 398 132 6145 812 7966 905 1637 717 1928 6 1351 719 7399 89 4527 597 10715 985 1068 739 1211 227 6462 117 16725 725 879 87 4648 732 1016 701 879 254 987 28 3634 886 2832 891 4603 232 1697 412 7285 320 6055 905 4537 677 3129 830 3941 294 13205 536 1938 711 10961 45 6254 813 543 954 11444 129 4891 94 1259 526 3936 664 4455 235 24044 729 2049 842 7734 482 13402 711 8544 529 2827 859 5943 537 4830 911 814 212 5348 380 7643 562 1014 955 6146 977 1212 843 4004 960 1948 528 9170 320 3978 700 2059 161 4346 573 6222 128 880 125 1242 304 7720 926 5327 157 1323 448 3398 932 7934 625 910 836 7923 68 431 589 6782 7 4666 440 212 786 129 884 9822 748 7137 956 2722 337 3457 272 11864 334 479 730 141 431 2650 383 4885 410 5289 884 3050 953 1429 528 7713 760 13218 667 9589 -1 -1
951 105 730 1166 233 1334 528 13126 182 10241 894 618 801 4343 403 22243 372 3809 232 1186 156 3563 277 7710 664 316 715 2762 806 7288 818 12555 595 3197 239 1119 540 11171 199 1652 79 1283 268 3028 819 268 467 17782 466 3199 231 27148 963 1803 530 9165 78 41055 726 3135 739 3106 150 907 587 1590 771 725 189 134 882 1384 690 5209 956 2122 618 2335 991 10681 303 1390 673 1982 128 567 444 5083 32 10500 518 591 929 12830 631 10581 966 5347 545 2745 899 11410 719 1864 255 2673 19 291 721 2670 614 8006 82 1454 128 1820 524 6012 675 10992 143 1386 863 1381 103 1007 160 7848 778 6010 749 4200 529 2966 129 4337 832 4213 345 240 829 2690 216 3789 60 12420 393 4578 46 3694 834 27444 171 3785 384 7103 740 339 579 4075 360 25695 850 5970 386 7903 425 9917 223 11869 110 4783 816 2954 628 1256 155 5819 75 1656 315 23355 871 35065 646 7341 630 1108 107 6865 -1 -1
952 1112 897 622 36 8192 552 3802 205 375 713 8353 396 3766 551 4761 94 7021 562 1097 927 960 946 7089 115 15867 984 22070 684 2851 128 8136 719 3611 557 841 997 17116 932 4164 792 3741 698 2389 261 5640 399 3093 437 6453 674 379 591 3425 515 5007 625 1805 556 4922 34 2713 211 4746 3 10 875 1476 970 5299 534 6688 968 2422 87 4140 156 10862 152 2908 37 9677 339 10885 547 9896 936 33 267 14964 883 3172 591 924 397 2315 536 1084 223 6848 961 8733 113 256 183 3395 81 7110 291 11331 911 3779 435 20950 785 14291 829 4185 765 273 486 17568 616 19752 687 12086 210 330 27 141 741 4345 162 2399 875 510 817 4542 34 1426 229 1570 153 938 462 1845 679 22997 449 8368 462 6778 770 14575 537 2488 690 788 137 4655 52 383 242 803 518 3303 690 3122 203 186 254 3371 515 5339 772 7753 95 3527 489 7342 671 2815 594 5597 187 12430 933 14758 849 12264 791 451 837 4674 446 1421 16 4739 181 6834 139 599 500 6167 88 10254 71 1824 23 8687 165 8590 -1 -1
953 7931 237 16046 218 2292 396 35184 374 2146 240 4538 576 3286 997 5020 316 9734 262 5306 187 8886 203 256 617 7507 595 1936 44 2870 658 26883 524 2041 700 4277 0 2313 313 1353 533 3628 718 854 623 11038 880 1363 981 2644 236 3754 354 3446 451 7863 805 3458 705 113 444 1415 895 13934 149 8352 284 357 264 12043 964 2524 374 550 667 5805 765 2827 317 8061 383 1437 470 22909 217 41 890 1256 198 4901 262 4150 286 229 98 8732 977 3736 627 4796 496 4188 19 3927 996 14492 744 3079 866 10400 885 16621 165 6619 319 2927 249 4428 428 1963 992 7219 105 1674 175 13809 353 122 31 1022 940 5252 712 4037 736 281 675 2443 810 5417 513 19198 414 1650 158 3011 497 5449 142 409 235 878 750 159 708 6973 530 3611 573 7891 146 1702 633 3015 672 3046 873 9144 673 3762 455 3608 178 5105 66 6470 457 779 919 597 785 492 724 23054 142 4325 703 3724 979 1026 947 19210 901 338 265 1029 151 2052 119 3691 970 4354 883 14543 789 13397 740 1349 384 3996 825 1726 660 331 283 2193 930 4363 380 855 321 117 196 445 -1 -1
954 10334 196 1036 589 3685 842 2215 780 4931 531 8126 695 2064 428 2 338 8550 848 598 356 4147 616 26270 279 6696 156 7935 234 1362 935 31097 993 14686 291 1805 986 11904 354 5057 749 332 915 2569 257 2523 31 18686 169 6740 442 15333 336 970 281 2317 776 198 909 5037 257 1253 630 19855 483 9859 855 2200 988 724 742 935 900 15750 8 1083 475 551 131 475 689 2599 894 5350 199 1905 15 8112 633 6207 367 22335 541 13713 625 270 670 5043 575 13548 17 5810 873 2317 352 2292 568 2656 443 19762 526 8684 794 7384 202 3840 299 224 590 10474 250 1824 148 3556 700 151 815 7080 501 2001 237 3951 585 12066 822 19423 495 7950 795 2572 356 2841 535 2883 803 30746 52 4956 816 1975 123 522 383 10182 272 8695 259 10353 366 16242 178 4358 365 751 757 2825 365 2611 93 810 718 231 905 4508 587 4441 624 6140 616 2686 211 7772 260 9945 -1 -1
955 5089 641 10048 894 8590 108 1886 336 3009 208 8182 882 2586 984 7774 946 68 648 13400 870 13829 41 6728 95 2634 449 13246 662 13245 43 10864 368 1422 717 6613 922 11093 896 992 394 8790 187 296 485 1884 798 1058 203 6215 618 16434 454 6803 553 8925 635 2506 17 3687 814 1848 424 8204 232 1618 991 708 536 1443 997 7511 44 1295 687 858 623 2590 223 13882 746 1288 923 1766 103 1626 233 5874 546 9544 253 10207 744 7650 632 8080 909 34182 482 2808 802 8216 939 5995 48 190 152 526 367 4121 474 2658 50 2317 840 287 842 9386 571 7776 815 970 547 15087 950 11398 197 1157 155 4811 817 3212 710 10005 491 7873 170 4166 94 17308 541 4670 846 6509 89 7779 137 262 358 5413 0 8973 689 757 820 10121 66 575 316 15536 669 7176 250 1173 931 559 148 2935 471 9658 799 23286 254 758 259 14106 80 14088 858 11924 617 6816 735 6951 651 1118 -1 -1
956 488 616 9534 704 708 343 1518 16 677 789 950 73 2691 231 2659 268 2835 612 5397 937 313 491 230 216 691 967 6742 477 4302 177 11348 320 13696 292 5344 675 6069 162 12830 754 3300 161 34770 253 8417 376 2106 390 2873 100 10029 787 5161 956 2792 170 9522 433 241 167 8958 150 4341 690 83 563 6887 214 820 312 3063 880 2489 943 2744 298 7198 509 7317 664 16873 638 4658 119 4332 611 1826 804 2890 976 3920 324 3467 985 708 335 5146 353 4753 491 911 994 1681 409 22322 456 4463 313 15418 220 4092 467 1859 73 5211 65 2843 519 4931 453 15900 424 7003 975 393 974 12668 391 11741 902 10211 45 14152 56 3024 564 935 642 3860 416 5108 325 7754 23 3253 888 2765 630 4555 363 23210 578 4429 471 802 491 3824 924 926 396 11890 236 1235 138 7901 4 191 736 175 447 12237 575 12261 287 211 268 3942 248 1242 24 13572 213 2485 223 3952 490 9236 830 1369 431 2751 323 17702 498 14073 593 1326 942 4578 83 422 187 4310 229 4634 484 6732 -1 -1
957 3723 844 10762 272 2139 495 7755 576 1902 753 4607 852 7106 58 323 401 1674 952 208 739 1600 516 1842 191 20354 583 6502 268 5163 647 3277 839 5060 813 2785 558 2501 68 307 201 1164 707 15775 191 12002 544 10072 839 3300 467 9130 876 20037 46 2602 690 12336 618 2214 785 12340 150 9028 362 12984 407 2709 40 377 419 21734 265 12915 334 32862 442 8482 786 3255 897 1417 854 3943 268 3090 323 7802 494 12663 642 3915 326 2713 908 2731 723 12811 813 2209 606 1513 726 4549 139 6889 449 8348 529 6010 975 386 544 2445 65 1505 640 11483 651 3623 113 322 13 15604 544 2604 850 4505 338 5367 434 5263 356 2040 115 355 923 1692 378 365 426 1996 896 1737 247 574 208 3873 389 4897 758 20731 331 3370 62 17751 782 3634 887 5600 700 405 710 1235 408 29014 652 2811 814 9956 686 19485 416 36 480 3953 991 15979 565 5494 441 6880 759 3254 117 3176 860 594 -1 -1
958 9639 417 454 126 3001 434 5990 898 377 377 7868 520 9549 605 5471 667 1498 734 189 96 4127 476 454 637 13838 206 19281 218 397 918 2399 556 9914 678 7940 622 355 489 2518 695 11684 17 3496 538 17473 792 7848 722 5582 287 3079 190 8798 301 4363 754 1979 412 12916 432 293 942 1581 195 3605 775 20059 276 2581 879 2992 808 731 365 7114 255 9640 922 5020 355 801 450 10000 530 27913 403 6203 422 2990 564 5306 296 15466 516 2450 113 10137 631 9763 633 1298 387 9775 667 4672 140 14409 373 5028 180 297 856 5678 493 2420 55 2391 981 10331 76 11640 212 496 426 3093 585 7070 877 1216 783 123 129 3332 320 96 573 3154 15 4437 482 28552 457 6199 931 1726 403 3038 676 1822 139 70829 170 2426 246 7979 712 12177 418 1606 580 13831 742 5067 970 1251 971 8050 590 1023 687 2655 569 2536 679 9140 41 1227 456 206 -1 -1
959 4240 41 13554 538 1674 573 255 618 197 481 3512 597 6734 331 6237 645 9688 693 4785 646 1095 348 2928 683 20732 541 18246 252 11698 436 4239 622 2798 389 3949 388 2206 777 2805 27 6219 856 13172 147 10403 998 1135 643 11384 250 25799 26 5050 267 7929 6 6188 847 3832 483 1923 307 2061 407 7061 50 1865 491 5443 332 16907 57 1078 781 8278 206 749 21 18957 526 1024 430 9099 809 1522 799 10861 328 174 357 8473 388 2896 711 1300 877 13885 244 11811 689 3440 242 7892 352 4075 334 9854 479 1545 910 5934 753 3564 488 470 930 11592 800 15249 188 7552 850 4282 852 12057 595 9239 567 9012 154 4670 556 1755 373 17236 552 4345 872 10812 61 3521 893 3040 962 2556 52 3461 970 9249 934 4570 198 2081 612 3618 250 982 516 15907 346 10239 455 6296 317 18077 241 23370 856 2477 393 3168 62 1777 432 2214 458 264 -1 -1
960 4389 97 1291 914 2446 966 7580 527 23272 656 11292 288 1386 13 687 514 9204 575 432 8 10024 516 1682 487 5956 787 12675 358 2678 199 6121 140 2845 219 9624 530 16085 45 8690 388 8751 486 1350 372 1682 108 715 656 2338 19 6489 66 401 952 6056 710 8997 645 20621 331 2810 411 21193 943 1478 626 3645 407 3300 650 8621 2 2298 793 1002 361 2320 617 4108 224 5657 906 755 134 7359 525 3623 677 976 733 261 874 774 755 822 977 1282 304 4367 399 5124 615 13021 709 852 839 14814 812 8203 145 107 157 7126 876 7956 565 15965 62 8067 434 18847 903 2048 363 191 707 1816 879 6845 981 1283 864 220 453 4884 681 8452 473 2239 102 310 789 3430 879 4716 272 2043 530 5036 889 6345 625 9437 454 3905 54 2741 958 238 800 648 498 1736 984 2321 400 802 355 2163 87 1236 245 16203 82 132 275 9322 507 3937 786 2142 455 4307 368 4331 826 9117 585 6265 169 11293 43 2753 582 15147 910 716 114 1893 956 17024 40 8269 462 5434 771 22090 515 4719 887 6278 -1 -1
961 17907 826 26961 978 12881 502 2885 5 8339 254 4788 815 1244 641 5927 647 4434 403 1926 438 11241 35 211 752 2080 338 8372 692 269 981 177 558 12070 656 97 690 10659 48 935 359 16901 330 13256 92 1947 686 3878 388 12066 489 3662 409 592 812 9040 852 3663 186 1554 333 3766 428 2025 84 17158 102 4196 236 198 850 5499 29 11182 366 11600 776 4343 854 6067 924 2651 397 15480 759 10849 454 6058 107 4247 515 4337 79 8905 209 2133 699 4712 174 775 542 11410 952 57 895 4035 61 5835 908 27444 678 4364 322 3667 840 2221 367 2528 208 267 374 179 258 9686 167 3345 176 3107 605 9831 338 2345 628 4406 524 4072 747 1452 597 2093 261 37 434 238 717 3871 483 912 941 5733 175 3679 168 1546 299 2407 431 6279 332 7818 741 12523 881 1662 923 8037 824 24564 111 1754 639 3295 46 314 290 1818 210 30580 217 2982 858 4165 850 1344 90 1371 389 2206 590 1558 731 1278 169 546 893 225 590 6833 992 6043 444 1836 766 13326 755 3555 820 4481 957 2079 -1 -1
962 95 350 13786 140 166 401 681 32 1681 838 1542 96 680 105 4023 350 3907 152 323 225 3901 203 3978 504 2460 586 1402 293 10498 195 2088 373 6591 549 9028 357 13168 982 7107 742 8015 275 7966 253 25 371 4865 959 1487 699 2102 556 57 531 6564 583 18819 881 4685 640 3396 662 2551 463 1524 615 948 854 12305 414 8442 178 516 4 8607 826 5269 203 7003 694 42969 360 1089 91 6730 996 281 882 4292 167 572 337 306 953 1955 278 352 655 1180 863 2606 400 30030 219 1375 66 235 546 8338 577 7398 660 10392 578 650 846 3330 412 2324 78 8940 776 12999 436 6443 277 291 358 60 246 110 252 9395 763 696 988 9543 520 173 136 1678 665 1655 374 11642 906 18615 631 1551 88 3000 602 2270 872 15378 266 2829 155 4453 133 3652 794 883 647 2538 754 18705 809 1860 883 4279 25 6953 176 1361 651 14057 791 1116 619 6302 647 8844 903 839 493 1100 30 7203 340 6402 994 4129 544 4877 545 7097 576 4461 108 3814 201 116 425 5019 24 5071 729 3091 791 614 558 8127 499 456 775 2002 530 11288 9 684 564 116 58 12114 471 3415 743 3108 459 1704 -1 -1
963 8730 781 3681 371 1971 518 869 393 7117 353 1938 821 14211 895 898 331 12059 766 6092 634 11496 155 8732 857 699 913 3187 964 24406 288 7369 806 2163 119 26558 502 7129 921 2767 901 2865 55 371 748 5310 167 7612 405 1649 587 933 514 16703 485 1909 718 1488 833 3621 483 2456 321 18233 641 3225 950 3700 491 1762 510 972 306 145 239 14266 813 909 341 2274 539 2958 574 10167 759 2443 597 6641 4 282 47 15485 495 3291 537 5913 484 2695 228 1039 813 2298 536 2401 590 11646 392 975 168 7433 244 859 452 8097 884 13172 319 15108 165 1491 432 3662 351 6229 332 1601 345 9426 522 2530 698 8467 53 126 590 100 827 5108 797 4391 400 6087 374 1397 829 6666 332 3019 359 12607 429 253 168 10306 589 5815 998 8613 529 7216 10 2134 893 13577 364 4595 468 120 571 2143 458 6686 261 1244 295 813 238 1236 550 5231 502 1862 41 9371 126 10526 452 1478 583 8074 576 4590 616 1243 208 12927 875 4204 949 3952 496 3401 792 7538 679 1678 191 596 700 5198 117 15761 986 441 810 3040 908 5181 -1 -1
964 3110 814 3155 786 5458 6 6769 327 1241 267 18369 463 17628 29 5213 11 19887 436 7398 34 1145 546 10808 209 4054 247 32 573 407 847 1642 191 190 746 21390 26 17771 207 5633 719 25263 873 5578 937 4996 20 3804 718 7930 306 913 948 2594 813 635 27 8949 730 29260 611 6781 418 7688 196 1911 842 6723 37 978 986 5260 629 18789 785 7446 803 14955 404 10080 629 350 196 11139 240 5828 574 5205 93 25480 805 4107 575 2936 547 6548 963 19668 998 10837 580 406 334 11646 196 5762 29 624 500 708 653 250 743 14451 878 20633 121 12231 204 7349 543 2256 760 1084 179 11460 907 2189 537 7109 171 1349 617 22312 952 651 331 14627 97 12029 430 11072 599 211 212 432 5 5688 891 8869 671 3694 521 2534 261 2407 -1 -1
965 1968 413 6902 388 325 634 1766 311 16701 281 1243 989 4937 35 4193 411 8739 255 14903 125 25238 946 5198 102 4558 162 2257 448 4381 498 1160 223 1501 368 5851 634 3234 280 2580 242 4278 184 579 684 3768 920 8930 897 6231 775 2967 730 6342 929 4632 161 9045 50 6624 926 1277 481 12 816 3889 570 540 43 1745 655 3940 320 14484 979 197 156 19520 285 2541 882 4746 702 3856 406 313 987 5063 978 6555 816 1072 817 2774 32 96 83 1250 523 2398 602 4291 391 1842 785 5507 774 5680 236 12563 326 2373 195 235 171 915 132 736 761 12843 544 11027 554 7466 973 7634 762 1722 833 621 332 541 279 595 453 570 946 6379 607 5680 176 20871 223 5483 500 3229 866 1558 928 2986 51 1751 644 4392 681 2582 706 6238 569 2194 610 3094 837 17741 570 892 374 2697 804 4634 696 5478 281 9392 663 10550 632 2011 140 7010 307 1104 872 7374 565 1101 797 25113 455 3838 86 903 690 6667 762 25239 117 4560 586 2304 757 27973 342 3767 466 17941 430 7708 930 6756 331 3422 370 2353 -1 -1
966 8141 383 562 298 2115 852 2587 673 3613 618 2695 998 3055 417 398 78 25195 166 923 492 227 390 8744 715 3587 85 1232 458 171 168 5830 403 2669 680 1996 809 8097 861 1723 796 3066 443 7428 636 7851 298 3508 918 26706 643 2448 560 7205 428 2431 406 5591 868 2581 7 14216 898 3090 82 2456 520 804 454 1305 677 2042 948 6664 66 10769 828 17844 522 15420 347 102 397 4661 387 404 446 2312 402 577 424 5579 509 2855 612 5011 705 6710 573 3202 10 2582 191 22067 411 2101 948 8491 652 40 554 3598 205 154 466 3021 103 3911 720 120 968 19628 76 5747 945 1696 714 10057 377 8698 862 8866 849 17532 953 8196 627 5452 237 2059 294 2152 716 5499 62 9098 192 14854 620 9060 811 11839 513 5808 785 492 916 86 927 3823 896 20462 864 2590 494 1232 503 436 603 27 141 3186 796 20457 556 317 22 826 556 4937 573 1078 541 3423 705 1770 279 1027 514 2318 305 16832 84 7414 179 207 134 12161 142 5563 847 4278 884 2537 642 1478 767 939 583 5063 74 719 786 10189 644 11018 -1 -1
967 534 500 4340 301 3055 94 2261 707 5716 836 14806 300 1298 524 12826 826 2141 739 10250 132 24448 536 2367 256 1814 572 2114 617 12629 189 4254 697 15481 706 4485 923 1562 118 5056 885 4831 726 211 471 10457 383 7869 869 13100 933 5140 482 5667 906 1853 441 1697 129 6600 89 628 589 461 963 3065 75 1047 470 1119 974 3127 852 5813 573 4682 787 1963 907 1788 109 2497 982 7566 358 3684 403 12294 806 20891 588 6822 514 12 693 1369 387 3057 2 3760 120 2413 131 985 429 12945 601 5499 570 658 802 3256 5 6434 875 4495 73 247 938 6086 779 5283 186 25134 622 5660 196 1363 60 3746 190 11328 680 10971 612 14604 12 746 204 2575 579 24334 626 1925 22 8073 587 4147 951 3777 208 509 352 1884 544 5992 305 12018 109 13435 470 7167 490 3303 787 5859 648 2792 440 7919 128 6683 867 5248 954 20952 33 3771 518 22368 585 4598 98 3065 706 1859 663 1776 42 1374 269 6268 976 2123 774 7918 34 4482 714 347 756 4309 921 234 -1 -1
968 4793 833 5145 244 6020 487 12630 707 1075 955 2310 859 328 111 3400 754 7050 18 3334 570 10640 877 1383 232 6536 968 798 671 3019 944 2902 612 555 172 10216 308 694 422 21409 98 11667 376 762 701 139 205 18041 185 4266 222 2805 671 819 642 1888 140 13334 922 4922 346 635 297 1402 668 8819 415 9785 930 5255 805 257 411 9456 492 387 6 3661 267 2838 542 6909 92 14692 125 1155 369 6555 459 16360 498 999 51 1790 293 2160 446 6532 720 10462 53 38430 658 5570 957 15719 105 9768 701 2036 442 1427 34 10324 294 1799 532 1200 793 11010 307 6342 803 4169 280 1716 780 8518 666 8499 414 1122 877 5051 664 5452 654 2572 41 10872 915 3235 729 1041 251 2786 84 7166 201 5369 178 1002 681 8650 326 1737 322 11320 460 16918 215 1293 326 1700 580 4435 210 10969 124 2842 184 2507 780 1660 223 742 560 4767 638 28686 224 7721 325 9490 163 1696 272 1984 107 2238 19 2579 863 60 850 6533 112 507 952 651 974 8946 806 2222 339 298 644 7 890 1577 647 31 206 2709 66 1470 507 4018 400 1165 -1 -1
969 6133 193 17059 521 12204 834 15847 492 6922 877 5197 937 13395 241 11634 796 6452 909 12467 707 14248 825 4459 424 38 430 6889 372 9659 701 3059 841 4375 269 3081 713 1964 105 10055 825 19595 854 1638 982 160 745 3788 878 3198 866 7646 660 6161 127 14593 836 3159 652 3421 396 2938 426 5356 276 6760 164 698 422 3221 13 4095 310 12340 204 778 445 9558 363 7143 897 460 622 30528 681 1367 750 11640 880 25839 134 10948 195 793 95 607 282 10705 104 27694 289 2752 346 145 239 6921 555 2538 478 6126 169 1850 364 1658 386 3137 14 2144 727 2203 89 311 413 4088 147 943 345 935 771 684 511 16307 769 8428 887 15118 641 2672 725 17667 889 5279 231 5231 847 769 938 15038 138 1556 381 5211 327 1556 612 3850 924 114 502 6163 850 9468 595 2591 105 2872 281 688 45 12135 847 11170 121 10544 206 2313 64 1424 776 1738 980 396 130 805 -1 -1
970 13793 766 13419 806 2936 354 3452 538 99 22 2251 715 995 25 3319 221 15060 436 9824 151 5147 825 3919 22 9211 745 10737 520 4087 49 3379 418 5562 784 5365 180 1138 788 5754 576 6021 980 3807 725 942 528 551 29 19403 576 1917 983 9060 312 22284 361 24709 570 2435 86 124 523 1917 305 6217 543 5503 13 11877 30 2570 303 4188 401 4131 421 4663 316 1596 935 18668 311 3832 786 1349 808 3031 421 3733 63 10185 385 2425 867 3996 207 2222 274 522 372 608 813 13372 483 9951 339 3826 399 2307 266 4340 713 10875 315 3561 744 1412 159 12589 205 9301 425 8522 253 2574 401 11309 842 1025 196 7910 302 3926 443 6346 329 1848 481 3260 283 5299 578 9724 195 3477 554 18011 745 2245 831 4397 97 14800 427 3984 781 13781 872 4026 74 174 680 1163 642 12004 924 12426 860 9210 498 89 374 1206 831 1265 623 3336 482 2130 719 1219 498 867 889 9255 27 19169 386 6522 287 5720 101 3680 632 2418 130 4889 826 802 -1 -1
971 3604 436 2475 856 2874 45 4445 444 11931 825 18981 442 4700 13 2646 758 902 801 4000 2 12450 763 13310 373 4487 282 3255 345 1156 592 6501 773 1395 216 641 234 7523 523 3653 285 1295 557 16507 755 1853 818 10877 148 2437 535 6247 478 15599 188 2233 299 887 426 12858 704 4793 377 14947 558 20101 312 33474 294 12194 600 1915 996 36 834 828 592 1699 499 849 633 1014 541 18822 390 1159 208 734 503 6980 568 10188 881 6846 421 14367 935 57 525 547 325 6902 400 2722 667 21782 65 1713 0 417 241 13677 77 11109 935 2796 725 2868 1 312 259 14439 517 3364 74 6655 924 4083 999 3317 583 1532 371 5886 904 1693 941 37351 609 3177 786 7326 534 6896 349 161 632 4818 109 4989 294 6913 589 22656 186 837 373 5707 206 864 529 24599 978 4207 39 14004 535 8429 28 1336 289 3514 350 2322 -1 -1
972 782 317 7684 188 17679 413 2321 766 17028 776 1925 464 6449 721 4455 89 2489 588 1965 214 3558 14 8182 485 23613 379 6187 545 2805 188 16882 139 1859 280 10707 859 620 215 4391 725 3879 501 14770 384 7101 299 176 263 8961 130 667 663 11700 228 15291 627 7675 779 7454 269 17143 795 31760 500 11344 393 8866 283 1163 365 2275 616 6073 317 13245 226 16032 26 4424 561 20524 184 345 248 1328 520 375 448 2221 600 756 569 5061 857 13624 653 7033 291 4297 360 13647 329 4900 240 4166 97 32194 82 7414 957 2180 627 1283 663 502 651 6400 351 11221 717 17635 132 8792 391 772 320 6904 536 4319 545 2205 839 5590 851 7195 218 4390 908 2463 398 761 639 5285 591 7942 849 3 369 12512 3 2733 460 7532 675 12833 572 9077 81 7965 367 1592 -1 -1
973 13667 488 19241 230 804 795 1158 350 17306 590 7204 67 301 533 9105 203 9276 720 23126 747 1587 853 3177 859 10993 502 8339 942 1327 356 4655 500 48 168 8724 675 9852 358 23986 481 3942 868 10678 454 15492 681 9120 236 1623 792 1248 175 8690 597 4153 31 14980 259 5303 412 10892 465 853 44 1561 462 717 204 720 310 19026 484 6852 537 7143 129 13237 678 822 915 4440 170 3590 353 6469 243 5926 820 5187 430 12232 304 2919 723 10936 26 8208 984 6828 315 8647 158 8056 71 1721 490 14842 183 3671 340 1468 89 14775 799 1979 435 12313 314 1778 247 982 895 2455 368 355 298 51 990 3996 894 1310 224 1822 512 3304 638 8459 819 7512 300 17458 177 6337 113 5946 906 2664 726 3548 803 728 985 3204 481 3124 645 2296 925 6869 758 7958 191 2436 101 3881 989 4188 565 3544 669 9021 200 12493 206 3643 285 336 352 11111 621 9953 245 1515 -1 -1
974 5681 97 7 229 19302 359 17078 575 3693 54 10098 327 2131 581 3012 937 533 381 19967 73 3378 880 19639 933 7011 930 53 457 1427 226 5627 391 23263 544 4849 999 4177 666 4259 870 8930 386 2792 7 2568 580 1134 203 8960 34 2998 547 8511 548 8481 90 1565 903 7206 266 8237 8 8180 267 29 812 7783 605 2971 460 1699 701 2097 3 8309 205 4187 36 9709 338 6234 66 13989 219 10705 403 132 785 98 183 843 386 1553 307 3756 253 6874 908 1332 833 4404 678 17948 126 2557 45 1099 510 1246 188 19102 228 9281 244 10147 424 5985 403 988 308 9114 581 3509 954 5205 320 2900 869 12677 248 8485 283 8611 202 3334 601 2383 981 15117 673 8838 374 4127 690 2399 712 5801 802 3898 425 4194 880 11339 178 1886 444 6897 289 222 264 3395 401 795 379 9083 823 894 357 8402 544 4974 678 5758 452 4972 732 2393 729 3182 41 5188 543 9944 484 8367 104 2923 549 3778 568 18874 -1 -1
975 12961 16 783 907 15803 115 1057 535 7614 146 4001 906 2028 89 6255 445 25 919 7690 950 704 533 709 772 329 744 2559 613 1950 368 23513 572 3731 327 902 804 1449 319 3701 249 3475 859 2666 104 1924 320 8540 121 6392 988 11680 324 5363 847 2252 549 152 251 9333 292 3420 127 6144 458 45462 373 3079 813 17642 200 1414 667 346 92 12978 805 1287 32 2214 287 844 827 9397 681 5486 57 1226 629 1443 464 6530 811 7402 226 4219 45 504 884 9069 184 11952 329 2270 236 7861 737 3460 261 2502 367 7681 898 4345 525 2943 443 9999 704 4692 490 4282 307 4066 297 10011 280 1253 326 2422 787 1447 824 2893 897 8806 442 2466 635 876 863 10288 30 1278 731 3916 375 2790 670 2293 809 203 642 171 372 4825 472 9500 950 8116 485 3585 405 5574 930 6648 512 12812 572 89 649 13832 687 779 858 254 609 2141 809 15024 334 6735 433 1273 924 38 391 4044 637 3265 92 8815 865 4989 823 597 901 11253 889 1344 809 7482 698 3520 830 4231 692 5393 881 5576 153 1641 228 682 36 443 133 2512 115 6642 121 6106 669 2520 975 19143 726 612 884 483 -1 -1
976 7884 34 11468 724 3984 594 2020 665 29476 792 12309 933 10777 65 38 792 3021 553 8390 285 5325 544 3349 300 14983 242 1025 435 14957 11 652 267 1199 52 937 354 5445 581 5222 914 23131 204 6475 748 682 574 2059 593 5162 305 16458 934 13046 905 944 24 26100 236 5409 411 12446 67 3180 124 1795 954 4141 671 3842 799 1296 548 19122 805 6818 320 9450 774 1180 565 1338 820 783 79 2308 905 3299 231 417 324 3069 575 8975 353 3557 921 2278 370 8033 716 4563 864 8679 825 16519 884 10985 218 1497 45 886 826 3808 416 2340 178 13380 925 1799 814 5079 471 493 521 1460 607 9776 833 7572 512 9829 313 6725 977 12680 371 13083 629 10529 703 16717 348 19140 823 2483 163 3861 168 833 682 6444 946 9448 333 15817 909 17870 684 4031 419 2379 507 10249 831 9316 -1 -1
977 426 865 2087 753 2784 54 1154 183 952 377 3051 859 10645 291 4811 876 5365 996 4099 990 8 454 2046 37 2384 25 6962 620 2806 78 2105 630 9303 876 674 973 6658 356 7719 327 6756 211 2835 803 7304 91 3619 650 3811 153 11836 66 3386 104 760 578 414 593 1050 765 8774 558 10207 49 9793 987 4701 803 28226 811 4284 855 23114 510 15529 218 10758 188 2634 352 1345 958 13371 473 3985 213 354 341 8001 633 2993 638 2776 790 283 851 15341 450 22683 830 3562 226 80 414 7770 717 5740 791 1846 279 1131 812 5241 141 1518 454 4262 929 8612 363 27385 617 8406 735 753 36 8573 314 5538 633 5174 836 4644 839 3662 624 15282 790 6283 485 15810 580 8299 885 529 263 2296 83 2912 65 1492 932 14430 122 4799 195 1900 334 4683 93 1718 784 3317 220 4789 33 2815 728 2275 29 4784 277 5326 328 10654 316 1271 74 6642 480 2027 351 2761 231 12268 56 56 70 35356 331 2666 287 7805 293 2835 -1 -1
978 5631 880 5164 232 1483 290 1467 970 5708 898 2403 225 304 779 6299 830 5213 538 2104 670 10582 3 704 286 1435 799 10483 899 3340 780 6318 287 6700 196 1960 214 13216 775 3266 228 238 270 65 476 356 415 6677 867 8333 959 19169 912 1107 571 7582 207 47 500 888 262 184 113 19934 305 884 555 2839 235 1364 330 831 735 7072 778 1860 130 3135 983 6110 926 16996 150 8534 699 824 167 861 101 8031 385 3745 659 1606 235 7171 349 1615 862 6539 213 4463 460 984 262 3468 60 5280 661 1737 401 6353 432 9418 524 3914 445 7800 730 116 61 899 529 1232 925 2273 270 11432 742 3080 143 8874 738 166 469 650 29 4193 431 10681 673 551 174 6781 339 18217 310 8937 950 417 135 17613 345 4294 180 13223 99 2824 779 999 802 39745 499 11214 859 3642 628 9146 235 2785 734 16745 696 1730 996 4618 79 5149 204 16093 156 1108 208 3376 246 8037 427 6368 590 7729 854 12978 436 566 374 6587 422 2358 887 3068 44 153 359 123 87 13182 775 5209 428 16136 510 790 802 1079 -1 -1
979 7201 572 22021 687 6087 235 1105 579 25352 379 431 747 11075 567 1858 877 16404 623 3853 512 7829 396 11030 664 4691 913 3166 675 17905 495 5863 328 3994 129 4338 673 3634 962 3904 928 6082 976 2426 953 19823 563 1780 633 12790 176 1761 822 6906 445 1939 89 1189 334 365 213 4178 856 25566 429 5296 168 15244 489 11846 26 3455 159 1080 686 2109 177 4271 149 2574 964 1742 348 12598 916 9667 13 13505 300 1313 472 5695 676 6907 718 3217 315 1472 580 2409 951 5339 216 14765 28 8099 138 2676 518 1529 839 10648 509 249 251 13099 408 1243 14 817 253 1800 721 6131 572 2045 273 12874 910 5121 844 5418 468 7170 462 3506 474 656 485 6152 798 305 851 5331 32 4984 468 9836 364 1670 904 8420 70 913 87 2387 801 4157 929 952 170 18628 307 10524 626 553 182 16068 342 9634 421 6946 535 2232 148 8045 814 12238 463 5369 243 4193 857 798 34 4382 939 507 -1 -1
980 3405 275 1073 184 3892 177 8206 982 23021 385 10432 565 6769 783 10762 839 6547 128 8781 662 4032 498 2831 84 22908 561 7487 323 221 461 2079 737 1125 794 65 169 16594 64 3386 209 3238 969 4179 610 4401 23 10266 306 8756 831 6166 422 13600 709 478 26 6507 384 8310 827 2384 936 5601 200 7790 929 5739 800 313 396 24030 75 2339 116 5661 973 12020 536 1513 650 1476 822 1229 795 1527 17 335 479 2814 435 2904 538 928 816 5987 707 15532 48 5028 398 2999 776 1342 992 13973 351 640 47 2078 439 2130 516 162 48 9425 61 624 417 4028 391 8256 522 13022 896 583 810 311 208 3455 298 2329 344 11658 560 632 87 4273 638 4243 512 176 704 7120 197 1595 985 665 10 219 257 11098 685 740 294 6506 616 6526 497 5233 15 14179 35 838 76 7720 958 3458 714 1403 108 10855 382 18404 317 7829 828 10266 369 1925 184 13032 481 9365 282 6162 493 5687 378 15036 238 5906 24 10467 802 2964 999 4822 968 2254 194 4987 -1 -1
981 21849 112 1558 91 12177 986 71 663 7650 792 11517 633 3577 515 3318 89 133 48 15076 148 28 869 3999 694 347 893 3825 131 9481 639 3055 76 4793 229 5586 753 8830 436 6138 413 4336 732 7278 641 854 440 32612 419 19395 596 2544 748 3272 782 266 298 4045 266 937 534 9475 641 1855 476 415 189 1365 457 18840 771 18394 477 3360 373 5723 119 2419 582 9362 484 5134 709 122 540 14564 795 9146 463 1923 352 6192 18 6593 100 3459 268 1672 229 3479 618 742 657 510 843 15120 630 5123 266 4188 446 3067 219 502 32 12603 41 13443 190 2685 154 868 453 3156 60 414 227 1028 257 409 289 6927 945 15575 238 4135 668 3826 453 570 423 789 323 4329 198 2893 958 839 771 6033 551 1108 585 11833 538 6418 767 3483 990 6886 405 5995 102 3516 326 594 210 14054 122 8695 322 7272 607 6725 221 652 898 4156 249 4982 159 463 150 1248 613 6591 409 401 316 7001 395 14337 257 1991 953 13455 901 4020 545 3115 83 6438 553 3614 200 5025 613 13415 -1 -1
982 1957 938 8322 466 8118 904 6361 715 10495 298 192 901 15537 12 5298 303 13339 783 1691 668 11781 973 2435 836 3344 22 1543 8 519 513 697 999 12550 232 2999 944 560 89 10432 421 6536 111 4835 470 7015 427 1713 546 9891 575 7402 850 13741 142 2178 693 14928 857 5120 124 1634 739 10650 230 3236 239 6168 870 689 727 12899 855 8937 427 1960 555 4140 769 9691 115 1691 801 2148 519 5251 365 2440 660 10688 708 37609 941 3613 804 19854 130 3992 587 414 253 7312 357 3491 442 5292 758 17087 989 956 31 9227 287 11131 71 992 795 295 30 3862 990 4637 905 1771 917 520 790 16840 282 18 292 9195 463 4690 228 6538 400 36126 692 5907 805 10806 119 5109 275 2149 716 17409 295 9420 753 17727 667 2281 915 11848 103 5402 728 2234 425 5046 952 766 354 4660 431 1470 282 5632 501 5850 67 4122 -1 -1
983 12698 533 9493 830 4462 364 2385 978 1003 465 7031 707 1772 345 7515 146 6138 410 4 909 1264 785 1143 342 2245 375 31 56 123 61 15510 515 1711 976 1184 893 436 892 7311 535 7396 910 8732 558 7981 61 26674 917 1419 11 299 667 14039 645 25113 438 295 963 11612 920 2877 578 4822 812 1584 923 10884 420 4090 922 738 586 2578 627 1403 809 14315 959 1251 842 2407 123 411 472 6607 333 8369 475 2397 231 557 889 10391 953 13647 300 2464 869 4050 648 87 964 9453 559 26002 674 6605 563 15577 526 11332 138 10302 685 3324 925 12242 621 2786 399 20382 240 4591 737 1773 788 3197 230 6665 775 1533 676 3789 712 1488 917 1027 9 886 231 823 483 5180 312 9896 209 2239 8 7844 642 11155 496 483 529 2778 302 4003 283 6973 398 3979 927 6443 923 1100 864 6786 10 6871 687 165 860 3566 816 7685 641 4130 187 8539 455 3202 53 4986 721 1483 402 6423 809 10786 982 4161 617 3569 264 6101 672 2834 704 4442 268 10017 670 5633 144 887 361 8179 -1 -1
984 6297 625 363 234 14269 770 15893 208 516 372 3625 388 2379 51 1612 314 11764 378 11275 134 4731 451 18191 535 1839 103 5906 25 16 827 20895 961 12524 257 14138 266 1880 204 473 527 613 834 10174 181 7660 78 6226 837 4064 661 3938 559 1219 807 22693 60 604 460 21571 526 6206 639 2850 156 4838 757 721 656 761 524 3211 506 9623 628 8415 574 4663 892 1854 458 1763 137 10445 255 1284 455 3963 274 864 120 1699 696 2744 776 376 636 40 617 8126 883 397 784 12894 955 26 472 11499 758 17296 738 4656 483 14406 4 1311 534 8033 606 3604 393 11256 722 1962 539 2547 495 2604 741 5586 380 19476 69 22325 470 4796 901 1993 112 2148 471 4831 370 2842 667 1326 359 5759 259 1520 753 2986 777 195 510 8187 383 27570 167 6439 819 6689 424 9443 6 5973 897 3754 345 9596 653 339 918 5115 284 18696 279 1166 438 504 652 12472 554 6144 438 70 996 7236 -1 -1
985 10353 70 3620 384 12115 456 295 222 3462 481 4285 918 22997 267 6504 504 11868 680 1151 597 6759 821 2443 256 9194 519 556 791 2433 134 187 620 861 922 6309 239 5631 113 4406 916 2147 421 2443 146 8503 239 10406 336 12298 966 12875 20 15260 47 3219 929 5904 744 3857 784 7285 60 4278 96 8537 153 6625 267 11389 755 2855 712 13554 301 13249 850 8548 326 2625 271 4878 353 1302 889 7782 895 2797 243 5768 993 4943 727 281 343 937 246 11971 207 2153 901 3780 35 17119 559 8276 708 7971 472 2803 520 14674 743 6627 414 2699 671 5143 33 7084 751 1782 266 2667 585 2382 172 5037 897 522 3 1314 483 8183 552 1027 2 6933 856 3686 972 16518 397 14102 35 537 971 21933 521 2829 633 20444 789 182 561 1481 872 14327 147 11315 350 360 499 13170 676 2641 622 3071 128 5926 354 1740 235 12449 763 3024 322 4486 757 870 331 5046 328 579 225 12969 3 4667 306 932 -1 -1
986 1056 880 4603 686 1216 366 1892 623 150 78 15972 953 8255 534 213 180 1034 204 628 496 4556 54 5177 888 3199 937 5598 24 2577 112 853 816 1440 517 154 976 1849 141 27582 616 25809 444 5522 83 1395 870 224 401 5990 986 7237 32 11151 522 3729 17 6717 260 3132 413 471 367 2156 102 1640 861 4841 287 2236 257 4408 535 3454 15 123 235 2462 855 3491 175 1601 230 20329 577 4359 760 13890 19 421 626 68 558 1964 152 9220 100 1489 142 1035 716 4724 190 1896 568 12379 459 2723 106 7124 215 12366 333 783 71 8811 301 8948 599 5684 975 5078 737 2611 210 3824 360 5930 869 198 852 221 132 491 47 9045 964 8035 473 182 349 415 950 17405 243 13646 230 6793 571 6605 841 35137 912 4051 168 3165 842 7750 978 13361 300 13594 620 203 862 1848 362 9362 244 10545 947 2393 159 15070 666 17653 683 3802 633 20326 458 681 692 4178 227 17632 683 6397 476 27784 -1 -1
987 7250 369 8115 729 109 107 6281 435 3890 460 3552 306 3880 537 25633 464 5716 324 9260 3 3089 979 5497 743 9695 969 4036 358 10739 826 1283 757 12604 72 10706 738 4936 885 2192 955 319 926 1176 516 4194 739 506 367 2003 77 7371 273 4126 352 7555 661 6209 323 515 494 3917 51 15269 65 13691 907 536 202 55 996 1041 499 9991 33 38 699 6467 629 1703 934 257 48 3382 571 4341 554 3002 669 2843 243 10067 330 247 508 9715 796 7960 793 8749 671 4215 810 3701 975 17377 571 13045 32 2416 584 5203 157 1299 588 5282 764 511 852 2346 163 12421 663 2536 279 2858 197 629 746 1089 969 37841 238 3872 893 2658 14 3425 601 1545 780 25085 40 87 464 2527 641 1529 383 6761 142 594 72 1692 21 1233 409 3720 298 1314 555 277 204 37345 121 216 170 899 322 5415 601 2491 842 457 13 2018 297 243 73 15541 122 507 706 965 266 2270 773 3021 530 36 890 1282 1 5729 234 5946 924 1549 896 1563 913 1948 212 7750 772 7315 80 5408 847 3783 841 3817 204 1063 722 6707 73 8434 249 345 37 11043 238 1385 196 5292 801 2796 -1 -1
988 532 967 9078 464 3641 726 992 796 8974 59 51 709 5651 968 7014 469 1223 298 655 279 10618 437 3883 432 7436 591 296 989 23965 963 4590 307 2928 731 694 787 12011 834 6344 835 9748 736 24883 117 7255 404 17941 22 3075 361 2538 551 8958 95 11019 897 476 0 856 825 6050 268 7355 38 4121 223 2181 372 3364 50 3265 407 1153 195 6507 857 3697 938 11925 461 14785 396 3165 146 8003 322 1567 806 56486 96 11 922 6868 662 1548 769 8166 446 241 69 2598 867 9813 369 21210 817 7049 328 3139 390 2709 680 3885 794 180 968 786 419 4585 10 6708 585 10498 849 15878 197 12930 677 9333 239 845 476 218 138 5815 939 449 252 2073 854 1986 788 2311 793 13418 411 20625 692 5370 978 3223 371 11392 551 4564 429 1327 410 26464 790 12279 729 3375 390 7640 0 6736 571 3517 771 1714 495 5045 -1 -1
989 17056 5 237 207 6629 29 7551 42 12967 419 1907 464 1063 529 904 841 3406 253 1518 403 3676 574 9076 772 11251 34 10949 439 4150 794 12477 859 452 77 8384 73 50 675 8345 234 5628 555 374 130 19614 233 6823 793 1543 731 8131 229 11038 311 1703 411 2300 861 2021 807 1182 158 2065 36 3043 716 5825 602 4527 872 178 758 663 909 3338 618 6465 749 4344 193 206 132 821 247 1169 589 2192 317 9697 462 528 539 2881 337 333 842 809 71 4069 79 9067 182 14611 443 1635 55 4021 124 1276 230 11962 147 1657 21 1639 222 5455 797 1721 910 13048 663 25562 605 5966 683 2005 48 2748 926 11121 30 11750 640 177 127 931 453 3845 230 5303 972 7561 971 506 62 6628 276 4579 483 2259 280 4975 532 8686 818 16432 278 4385 125 4209 700 18175 95 4526 790 23831 936 4594 950 16582 196 2193 221 7252 26 4401 860 2040 97 94 117 2641 916 3770 898 498 896 1899 846 10573 484 5272 829 1087 120 14234 879 7374 335 2212 54 1309 843 6353 696 9859 847 8831 893 8143 727 60 777 181 -1 -1
990 2323 402 4585 399 3115 962 1677 664 12200 276 4123 134 13009 315 2800 509 6472 877 5799 638 10961 387 961 234 16341 202 17099 906 6607 587 3080 621 2031 189 10029 912 2623 588 3956 990 162 561 6113 281 5428 551 10187 288 3542 196 617 153 960 933 7356 827 18397 47 10258 126 5162 841 251 133 2729 31 2081 378 7835 75 6919 600 13100 588 15903 965 7724 128 19507 325 3512 831 991 603 2627 798 6062 105 3382 642 4120 667 18093 554 614 173 116 133 3164 440 10304 480 8799 950 1693 440 9407 222 2037 881 1432 75 1360 862 346 508 801 641 1464 61 12361 471 134 983 9064 206 2060 942 2380 511 4409 483 5266 42 6734 771 6040 961 5931 814 457 233 15116 995 1923 49 14875 602 21041 142 5928 927 2602 723 612 497 1055 944 3522 543 2650 779 7461 301 4634 404 6039 856 9489 965 1000 514 4819 978 191 164 10071 170 5522 433 942 854 5554 686 987 38 5585 501 2734 558 2825 142 216 203 3897 964 6065 744 5939 150 504 738 15832 583 7906 622 9087 59 2509 7 1036 -1 -1
991 2928 774 7361 495 6328 873 1247 798 30510 199 4784 873 2578 869 15477 556 10906 32 589 76 4046 429 16264 852 24609 516 10106 347 1382 978 11115 509 10466 670 98 335 3355 711 36700 960 13357 575 3697 469 12985 341 4891 451 15786 582 8970 916 2230 856 2026 759 381 437 8127 72 5007 330 4186 940 1045 611 5743 196 9168 914 2786 790 3440 206 5282 499 16049 113 8606 112 990 660 7223 447 2348 794 4732 901 1045 731 8824 340 2264 510 7310 668 19831 694 16317 964 2412 303 1388 245 2613 63 14629 142 5620 776 884 875 1238 250 16047 402 5166 474 4115 122 19192 45 4707 868 1630 991 1747 303 7961 870 3900 645 2766 146 23319 986 9964 597 18112 239 3469 899 4181 763 6477 295 6158 756 7498 938 5550 372 4500 555 763 635 4920 980 274 591 162 664 2747 -1 -1
992 18828 861 3942 950 2272 702 10668 670 84 538 5280 108 1817 998 2473 832 13020 482 1003 695 6551 597 5251 430 1281 522 288 857 371 678 8867 452 30415 898 409 670 706 182 3874 609 7738 769 17055 387 12959 657 11861 884 13865 520 6282 790 557 751 2558 896 9909 70 5265 80 4536 970 2316 400 4051 991 11758 527 12379 467 454 271 9330 492 9505 167 1874 969 13149 850 1417 894 4873 500 3241 352 7496 797 3857 226 8353 437 2205 678 2907 272 3717 538 984 688 7926 24 3699 791 2750 544 17957 742 4708 149 16375 611 13086 556 808 882 5763 569 1225 787 5087 97 15601 60 1031 1 6834 92 3438 479 1466 132 3894 747 921 96 918 500 5614 29 14372 58 5818 71 8230 344 1180 622 8351 68 3699 579 1245 606 2036 976 3218 115 2919 178 5967 904 3956 189 380 978 5431 21 4384 687 3078 481 1823 697 365 952 12512 870 16613 82 7654 600 4176 911 1236 812 392 962 800 925 3231 405 13414 898 14781 900 1262 336 2631 388 9720 154 633 -1 -1
993 4413 244 507 470 14287 65 1191 749 8862 193 335 464 6634 953 1393 745 1168 214 10366 567 326 713 14793 761 771 884 1845 620 334 804 5262 120 9473 812 3524 739 6984 894 1470 664 41 97 8030 505 3024 443 19648 222 9879 271 9430 479 6215 271 5389 579 5264 563 3681 383 711 675 11007 623 8016 7 960 170 20168 844 7993 479 10690 23 524 774 9374 556 2991 262 5558 995 405 247 1426 284 2944 614 1537 673 127 892 5443 557 6935 784 7382 109 2441 208 2146 278 4275 828 5698 392 7854 952 19475 855 10221 16 2726 59 962 321 8228 101 15294 765 886 202 9711 59 34017 143 6760 423 3643 270 8811 195 3763 240 6824 27 6117 971 1849 410 7307 370 6694 484 18063 35 4558 594 5902 881 563 568 1807 422 17054 214 533 768 2596 236 1434 946 11666 853 1507 619 5142 244 37956 705 1384 533 2019 110 740 247 6848 762 6962 452 952 56 10209 447 7 832 11733 99 672 797 4570 -1 -1
994 6179 138 8666 648 13478 104 5854 120 433 799 47 32 1013 474 466 618 1286 970 10162 343 3553 42 14217 259 13643 393 1162 138 12009 824 8594 152 7096 614 15046 908 3976 481 6555 205 4467 307 8880 104 15557 990 85 643 8375 425 5081 377 9211 993 4239 98 2362 717 172 329 12619 459 2291 878 8007 19 8196 40 395 19 14283 731 12017 400 4749 725 20600 430 101 151 536 472 6220 554 5387 0 831 411 6772 522 4578 737 8262 808 16706 968 3333 528 728 641 10172 970 24656 196 514 682 4391 62 2203 26 1009 505 4217 213 1399 381 23334 402 6005 31 3626 199 1673 589 4339 180 4590 821 3319 809 32429 72 9979 77 3857 556 1501 611 3119 65 5021 826 7228 155 93 718 6977 976 1115 653 3168 0 6428 844 10888 839 6958 267 4342 757 1061 526 2516 447 10470 907 7019 966 1710 961 12398 297 1237 526 8690 266 4079 460 11349 42 1823 545 4911 432 1209 121 2495 -1 -1
995 2202 227 386 54 2567 928 5331 797 3104 854 234 950 536 489 136 502 565 518 22906 264 8273 855 85 977 12915 647 4427 563 6449 838 9685 240 7311 707 2988 46 9733 214 12116 447 14429 942 63 261 1363 873 4755 580 1867 732 4302 239 3578 646 1962 852 1473 959 17561 939 827 594 5212 975 3324 342 11500 946 4993 640 13735 13 21230 643 17347 115 1055 111 1329 117 13634 112 209 270 1603 909 220 332 8589 930 2204 462 9087 286 10323 627 364 852 1552 878 20550 967 6362 684 5620 46 15124 269 4395 346 15476 499 5062 444 16004 904 5775 146 3751 685 7011 902 2197 455 932 466 79 99 663 373 4290 371 4163 471 6905 151 2536 644 2303 170 4940 746 322 341 3541 617 3530 750 1077 796 17854 442 238 660 2557 802 2112 951 407 213 5527 366 6049 735 12471 736 502 783 2868 731 4574 670 10748 604 7706 157 271 114 1079 109 7943 536 96 177 13992 776 5865 690 2051 358 7999 874 5543 473 1493 731 4743 652 11743 940 1726 970 609 551 1699 956 15510 800 1993 293 546 801 3584 592 2786 -1 -1
996 1236 170 13440 489 11847 576 595 923 3162 579 888 859 843 555 5254 676 2705 96 4129 810 3046 408 3240 502 7347 371 3567 106 2642 785 3552 789 5717 294 864 166 8744 297 10057 27 2129 313 216 194 968 176 944 413 3724 464 272 482 814 595 6137 440 1535 847 617 356 1294 857 7850 965 2876 476 67 416 3840 97 647 861 5826 241 6816 92 1231 262 8901 78 2340 413 3426 899 8484 150 269 831 2514 555 4722 897 1332 748 6640 404 23735 302 1018 800 11281 280 6556 349 3643 475 7694 523 1594 827 1189 468 4454 272 17161 928 4581 390 230 558 801 988 1516 181 3409 888 4648 560 11118 737 5466 284 624 767 4638 400 22747 740 1039 801 4640 461 14675 864 4718 626 16275 275 6660 783 5307 132 368 276 3967 58 1739 435 2519 302 1660 54 5067 639 2528 168 1011 909 9318 966 2383 846 380 562 3653 977 15673 500 1541 463 158 889 5056 803 5647 662 3917 587 8333 904 9114 698 12589 227 10991 362 3536 174 1430 593 720 170 97 124 2395 82 35286 346 9648 841 2175 707 7824 752 11515 825 36331 945 1227 124 581 298 4155 763 4086 -1 -1
997 5122 312 19088 199 7240 911 14251 446 348 766 2134 751 14951 532 24239 95 3512 755 8636 603 7789 836 1598 810 2456 903 3866 563 2454 479 14293 533 1703 993 6277 956 8097 650 6963 713 809 635 2573 846 2662 698 17237 15 377 325 14963 554 25744 386 8997 437 4723 38 2440 116 1040 268 2230 720 1055 240 10874 294 4266 66 7244 132 961 931 1977 151 824 314 5871 834 18248 599 1333 85 1459 466 5214 463 596 329 1047 857 20172 778 384 531 1489 306 1581 922 818 202 13352 721 22408 858 7858 947 3446 600 337 78 368 858 5241 107 3672 986 9903 428 20352 632 6584 648 413 495 5261 621 2974 70 273 423 6524 46 25551 515 4054 513 4996 89 1746 161 2132 59 6559 510 816 81 7233 579 26 232 9796 36 9879 553 1372 289 1813 217 1285 643 2946 398 279 840 1010 560 634 294 3862 852 1997 29 21 741 6005 404 521 519 1679 192 18455 251 3570 60 1525 692 350 290 1308 15 16372 569 340 790 14901 722 13146 -1 -1
998 13922 189 6481 665 2799 331 552 233 1649 671 5869 356 3866 84 42307 65 7935 821 3292 63 15169 873 2170 477 2460 711 4223 932 2504 828 1048 544 771 630 1800 85 841 930 4458 549 1497 209 2690 864 15891 252 9 837 11935 25 14839 9 109 850 7665 500 15690 19 2774 488 5288 324 16352 0 6511 73 3731 735 4251 278 18055 659 2252 207 3956 752 5148 994 18001 744 36157 718 9403 739 11232 87 11611 392 12039 926 1340 614 5704 390 5350 810 381 857 5710 563 14691 442 11829 609 3858 942 1295 200 1120 715 304 993 15471 394 13620 262 8121 380 2040 414 4684 703 1412 872 6452 946 3811 506 9363 918 25869 22 342 786 8635 198 6905 787 8556 84 8122 645 2159 521 2758 842 15136 733 3860 899 270 216 4617 305 2011 429 878 263 2214 355 610 253 243 523 1089 689 964 672 10572 364 14226 -1 -1
999 4477 97 1405 742 14854 347 10457 312 4857 294 1914 321 117 906 2941 321 11450 441 345 275 6260 666 3856 26 2662 757 1998 711 1810 737 1965 110 4392 473 10903 595 4515 818 1599 689 10669 919 4468 855 1748 49 7352 536 594 543 578 665 13400 55 1738 64 5701 803 7365 188 1455 49 5899 782 973 943 9931 631 7766 915 14936 530 12235 244 7415 794 19122 389 2998 693 9029 582 112 209 927 899 317 718 16669 286 13381 147 4210 537 3148 578 4353 181 11241 998 4809 664 4146 659 473 47 1659 481 3802 293 2985 823 2644 628 6340 3 3091 871 3103 932 1555 956 4168 287 1393 806 4017 663 5605 31 1030 945 13393 515 13347 727 94 548 2554 326 7643 168 7077 502 366 988 296 51 53 742 3927 853 7091 567 8333 882 351 949 13203 238 20242 91 4421 179 7395 841 47 983 12864 646 1203 214 5201 746 25394 22 3493 176 22174 174 2190 168 16243 792 1114 546 247 136 1641 261 3989 53 10255 703 6836 143 6505 403 12994 583 2354 536 2514 705 7782 -1 -1


==> anc/Known-Optima benchmark/long-js-600000-1000-100000-2.data <==
1002 1000
0 4377 94 1075 15 4388 345 18687 189 1320 346 3368 459 2633 83 1163 560 6141 60 2930 971 5450 510 3684 724 1028 191 2898 392 5903 826 3325 849 575 1 2961 139 4334 459 6291 525 108 221 7458 0 5180 807 2780 786 331 168 16617 195 21071 613 2162 945 12139 237 5316 97 260 780 5313 6 791 35 2234 765 6488 61 1370 38 1016 473 2043 347 11823 830 2429 593 17810 882 4012 232 9428 888 6630 12 4877 853 1233 900 7160 153 76 169 2367 36 3992 710 24415 850 3719 594 151 199 1413 645 11223 392 12478 747 266 559 14763 954 7929 418 355 935 19164 322 491 683 493 210 6400 397 1600 459 6954 689 1835 514 2153 676 7827 564 6868 294 9529 837 4766 750 19554 484 1602 138 3703 223 23878 861 1525 630 3334 347 10069 458 6738 939 5605 570 839 918 8517 72 9739 178 9069 249 4159 667 1532 41 6330 586 27942 52 75 851 5758 969 864 445 5107 340 1978 128 2945 201 16377 236 2007 910 932 545 19598 206 414 816 1098 791 1662 83 4448 -1 -1
1 9142 856 77 178 8273 638 9485 219 465 677 2138 298 522 155 576 924 18847 175 514 306 9205 746 3149 630 17658 556 15379 483 10884 619 2563 189 9186 407 1758 920 3132 944 9126 121 27825 282 1470 719 22506 155 4053 383 1211 267 231 185 9456 620 4995 688 2789 561 7449 556 5486 693 1055 87 113 594 16313 617 14457 531 252 879 7074 632 3940 124 1165 388 6447 391 872 910 34686 374 687 242 3325 438 34447 418 350 823 8879 16 33675 801 6512 826 2918 635 83 481 1914 61 979 719 3969 477 3148 353 664 419 9542 192 6755 117 6643 806 5564 902 5566 830 16813 299 12438 137 5006 69 3842 469 271 276 21971 876 4653 263 4938 835 2654 900 8057 705 2835 585 14003 433 9859 366 4919 428 9176 167 4298 519 4013 654 7820 25 749 96 6625 332 5441 451 2912 259 4677 -1 -1
2 2070 650 1688 779 13821 698 2549 266 1709 980 2891 334 1764 832 202 627 12444 749 1229 890 8095 201 9792 638 2895 856 2831 988 1911 528 14869 759 2391 514 3121 79 1394 764 9545 431 5984 689 22903 672 7164 742 3615 739 2484 864 7955 861 2196 88 6718 289 2105 754 2641 211 403 282 1324 813 1287 512 1867 409 1484 478 8076 567 4804 773 4476 131 3620 915 1355 563 15780 277 2663 704 1623 513 1402 950 3204 172 5919 733 2087 213 133 836 10708 852 702 246 13474 983 177 593 13497 561 3901 470 6359 213 5106 174 433 172 2520 363 4923 460 3402 457 2792 711 12948 503 5691 757 1435 845 19122 764 2362 302 15175 45 22181 607 1727 20 113 528 1643 677 2477 864 6641 787 3689 121 2941 134 8241 110 18317 236 3645 410 2249 67 53 658 17582 520 5475 66 18034 966 1376 451 6139 756 1399 261 1636 630 421 163 3619 547 6227 76 8396 844 4555 974 6232 252 1251 665 5874 978 599 741 4716 431 18104 890 1320 707 670 438 2045 483 8174 601 4093 945 2282 978 78 657 6590 443 8155 573 3372 125 19079 705 10227 -1 -1
3 16612 731 2049 526 14571 503 1572 864 25986 831 1536 746 4970 484 3494 898 482 507 7708 573 2552 830 2638 410 8098 855 8550 169 2124 621 1479 347 5770 404 758 638 6480 964 3564 107 13748 539 1617 207 2574 767 12136 393 5479 498 8175 552 12081 468 6532 939 168 352 6366 792 11393 165 12471 383 3121 848 12433 933 20290 598 12573 350 15475 586 10979 944 1572 975 6808 921 4149 771 5638 804 2422 649 180 388 6480 69 7497 838 12939 866 1996 483 19919 976 1959 610 7397 935 3180 71 6615 81 1073 745 2439 536 6906 11 10328 238 9647 876 929 15 390 571 4970 765 5606 627 691 250 4656 340 10534 203 16287 903 178 778 8925 893 5750 757 5003 194 4031 31 854 909 958 837 633 661 1650 718 1776 994 11157 885 891 215 5685 295 5420 847 15663 271 9777 368 421 197 4923 915 3852 3 11969 353 1727 118 7403 217 3197 133 2046 551 8850 436 225 349 1832 812 3630 266 9904 987 1517 759 1196 778 2040 645 4436 -1 -1
4 866 312 19341 399 180 816 5926 138 21789 328 6505 738 2994 591 642 795 3195 316 528 743 5683 887 671 700 4713 717 6907 496 6110 182 372 232 3246 367 7943 524 12098 381 2982 205 573 498 1432 41 2513 911 944 812 3532 643 3638 929 9387 697 1014 741 13593 386 6635 71 7290 588 23657 543 6134 608 4479 360 4930 169 364 643 5002 740 764 397 1808 971 4313 97 9602 26 12637 588 643 270 5396 598 3898 2 7393 548 2291 935 2146 915 17732 654 1917 403 27958 41 15697 887 947 592 4579 947 934 688 665 488 15653 391 3233 331 4377 127 6762 642 7430 947 32 948 8078 475 323 743 318 503 1687 345 10277 786 51424 985 15099 474 3767 917 5749 716 5663 722 7986 546 5823 325 18785 308 6659 406 19795 103 6921 512 6596 29 4293 771 7648 533 1087 49 1742 982 4301 37 545 585 2256 467 2899 948 3687 169 13269 927 7434 704 1559 398 1051 724 620 864 2132 324 3307 -1 -1
5 3894 52 1483 920 4795 504 2913 370 46065 644 4171 919 3302 581 3681 762 9092 57 892 227 3423 579 10165 656 1662 626 878 344 553 464 8858 44 489 742 18964 591 3935 737 1289 375 3066 434 3909 230 11993 514 14771 883 4712 713 6144 534 4741 665 4728 965 2014 287 1570 182 859 304 13448 588 13743 215 5150 243 21007 608 10181 585 307 30 11169 575 8516 852 7526 593 2402 286 9956 227 17755 297 8344 107 5066 185 11387 475 391 890 4235 934 6588 51 15244 843 398 706 4482 80 8813 406 763 781 20071 990 159 876 430 658 13302 242 196 822 5195 859 1893 281 620 797 15653 372 2299 469 10112 742 8188 406 12492 437 3478 152 1023 135 4714 571 581 296 491 90 2753 158 12496 866 9852 1 15728 299 1074 599 3073 857 14574 43 13073 348 5220 879 9624 871 22511 144 4712 488 144 507 1886 213 2230 859 3841 -1 -1
6 19559 996 9675 915 13 993 17081 486 125 610 157 931 1750 89 9470 767 7898 80 110 508 7970 52 589 278 23219 367 11317 847 685 999 1284 979 5625 43 1856 820 593 533 2963 20 4099 120 1003 24 5282 515 325 143 606 692 7952 239 807 533 1348 817 223 729 1459 400 5918 128 5747 617 4862 715 8978 381 1011 697 15330 713 7209 847 30006 892 1876 303 7 316 8495 532 5402 886 15720 289 4185 125 13252 129 2277 271 2601 241 14690 462 11570 697 859 392 15587 140 2171 363 523 936 3255 253 2954 436 1518 128 48 469 8670 257 1013 127 1285 490 8048 949 3409 804 1569 122 5864 942 7903 7 1367 288 4520 888 6761 946 376 278 6601 127 12217 351 6285 499 3115 837 4607 221 7242 862 11152 880 6097 374 14848 476 2720 64 3427 123 1614 692 8577 32 11573 286 1074 810 342 100 535 16 5110 963 10756 451 5291 504 12116 966 978 915 2754 723 12043 48 9743 835 5550 260 5714 637 9999 993 8459 662 6347 12 509 350 7163 483 7918 670 720 -1 -1
7 3465 597 2616 424 4331 954 4385 7 3315 663 850 572 2045 961 1249 787 1844 28 1093 147 4193 964 1017 705 10439 531 112 348 4688 716 15772 828 6787 978 6654 986 143 145 1176 108 1959 585 3285 933 1583 168 4721 855 4027 820 1055 320 5468 24 1273 388 7086 470 10665 941 4606 128 2062 785 2087 539 6150 939 1642 647 11436 53 2036 991 4174 632 10815 10 28581 175 2419 189 3224 430 953 218 6085 807 3438 95 12633 515 259 528 3520 338 7837 32 505 519 5690 117 4953 286 10954 689 14 84 6579 912 5622 861 16380 652 1542 408 8555 455 37342 701 15 262 6619 60 2850 562 15338 728 13690 66 6301 111 2561 483 1619 205 10125 465 18952 714 6194 726 7410 102 3539 39 11136 411 4053 581 1281 299 1027 961 13436 346 161 362 3906 588 6033 753 8327 25 13670 638 4244 348 2610 87 18607 368 1370 833 3315 505 3232 928 12002 590 8958 175 301 966 5422 170 3226 678 4667 427 12012 590 2660 267 16410 816 1931 500 8573 206 2191 -1 -1
8 10739 517 2940 266 1261 827 3345 654 14315 186 525 676 3793 540 3862 358 4193 819 2580 869 349 656 1536 900 4592 870 12261 881 2364 805 9402 74 10587 25 1612 117 7363 278 2885 760 9150 302 3027 927 7999 685 11244 594 3763 942 3376 554 17932 371 4788 191 5448 574 7936 374 19303 15 1009 549 1697 624 375 984 7367 659 22875 249 1484 990 2813 927 6682 182 5413 728 5793 441 7585 315 12269 698 13997 883 2177 717 4888 82 10758 152 112 658 2182 457 976 682 17555 395 4509 695 8394 913 7356 443 10753 600 4211 131 1241 557 2335 717 16348 472 4907 789 1892 937 13554 844 2206 802 98 938 1739 62 2490 19 8633 683 3488 739 5162 107 190 134 5600 852 7631 138 9491 943 13229 845 255 896 6049 248 5412 910 1701 426 2394 443 1588 757 7912 322 1351 903 3628 993 17791 22 5268 498 2980 957 10231 947 411 383 428 402 12259 365 12776 969 2785 380 14052 86 5180 474 14323 23 3991 206 181 576 7052 -1 -1
9 2629 692 21 860 545 792 3433 865 4116 640 8969 405 4788 172 5346 478 3879 161 238 43 705 335 2234 116 16901 912 17794 545 11479 958 2144 432 1420 576 3913 478 583 469 5604 640 11264 14 278 924 11511 120 4116 379 4300 197 3026 709 9358 872 11623 453 1125 681 7706 944 10452 154 5861 731 3238 72 13201 892 27310 245 1980 748 4487 289 3279 362 18160 305 9335 449 18650 511 261 489 6136 124 12929 624 3530 320 5315 126 5844 810 10497 853 5768 255 12432 63 16849 520 10230 182 366 803 4484 546 8960 920 10140 712 1109 447 27024 132 1828 753 6029 326 2312 141 13956 423 334 313 8871 518 11585 122 9019 189 995 396 441 391 3500 597 11225 646 13505 590 15772 247 18044 730 2442 740 4412 662 5698 130 29738 366 7130 669 4667 949 9122 -1 -1
10 3919 882 11251 163 19578 156 5144 260 7221 199 6275 442 4343 446 1156 774 698 244 5266 574 9130 511 2681 752 17865 468 10361 327 426 605 4185 281 18046 754 4624 697 90 836 2484 917 989 269 844 937 8309 281 13391 613 6787 336 619 388 16929 420 3625 415 1323 187 20426 27 4715 488 461 424 854 407 1835 39 5682 904 333 133 2037 152 3563 80 10983 753 3333 885 3811 709 8197 142 1713 579 3391 881 2353 421 13126 914 3095 423 192 642 7023 468 1696 711 981 682 11900 244 31585 257 5776 56 10612 976 7895 910 146 419 617 589 4554 863 5296 527 214 453 3865 827 3087 699 7423 408 18284 676 366 159 1848 559 9107 558 4002 731 2058 870 3333 214 2769 540 4644 804 7852 397 3166 145 8472 885 1335 191 7180 237 632 601 2034 838 9438 546 10059 777 16977 120 4762 990 2290 782 4911 904 4026 828 2423 335 2186 474 2510 654 1806 99 1790 407 1584 222 23912 204 1788 539 1896 801 7276 808 1083 423 3245 712 2222 313 5723 680 8358 199 18844 7 970 968 1832 -1 -1
11 3645 26 11073 353 4596 637 199 739 14737 890 6557 593 7885 269 14379 190 6628 12 6403 343 7239 208 8426 586 4823 369 12789 361 7166 955 2403 952 8203 12 4991 708 9022 985 123 294 9876 925 4996 542 5198 754 15782 967 4983 441 3407 334 2310 429 657 538 2717 383 15332 68 4362 410 1555 520 4280 977 8898 141 3962 43 15429 429 7754 556 15751 73 2913 170 1056 383 20268 548 1701 117 12908 394 1769 146 7634 173 13313 682 24 457 8084 292 21514 283 285 290 1535 393 4421 713 1161 966 8022 594 125 800 14662 483 965 911 839 113 2634 942 2635 338 14649 68 1446 911 172 281 3692 117 6685 725 2166 782 3205 672 2957 605 7144 175 2410 262 8945 131 1592 266 746 172 7890 484 1021 375 3135 562 721 735 659 779 9222 702 15787 353 7928 109 3111 188 4456 564 19559 508 17686 318 778 727 1700 86 1080 388 10170 33 3214 758 28483 178 7021 868 2389 76 460 772 90 -1 -1
12 5119 822 1782 868 2208 665 247 292 323 605 2700 309 1693 529 7064 866 912 401 986 2 798 145 2277 415 6835 554 3458 264 6406 595 763 295 756 847 11953 704 9200 864 15720 991 1153 55 5065 795 2916 499 1742 256 1827 9 3057 153 49 766 4921 918 2948 115 5808 730 378 404 460 413 599 66 6803 520 5 558 950 831 3559 168 5797 884 5521 199 1119 890 7329 707 8111 884 7054 943 271 80 10951 198 4703 420 8145 781 243 376 8798 649 11958 155 1259 656 20699 511 4725 346 374 107 3513 15 1090 585 15122 609 2647 525 893 985 3992 992 498 323 6034 156 3151 742 1639 527 14034 368 15373 134 807 263 1312 10 145 472 2523 662 6322 521 21194 84 2975 1 28711 290 6036 731 8770 994 3813 383 5505 956 3739 14 6970 210 1833 121 21719 857 4456 174 1445 528 11792 480 4007 861 774 612 6119 557 5248 103 4868 314 4025 882 4224 851 7198 81 1591 323 3540 765 6835 816 7263 7 15306 301 59 235 269 879 10009 355 10066 890 3233 519 5842 957 631 488 27455 797 687 401 54 955 2381 24 5436 440 2794 846 4044 35 10928 858 5813 -1 -1
13 13794 629 6173 727 418 399 20932 101 8249 386 890 69 5762 961 5121 377 3590 487 15018 89 3799 418 7345 860 5452 905 3754 482 4443 22 24226 858 3580 78 3456 70 20224 925 6811 256 7007 796 17011 386 6119 388 22281 652 944 804 13772 114 4662 318 17089 654 3759 794 1014 548 12020 583 3843 323 6495 701 1855 583 7284 140 7746 883 1708 209 15061 198 10533 263 4323 729 4075 642 6754 691 20470 151 18876 865 3439 602 258 420 4961 239 2909 944 2090 390 1535 591 5357 499 126 872 2002 571 8352 876 332 276 8673 78 18874 879 17010 606 1836 457 286 307 1942 877 27245 500 38166 12 13377 403 3147 174 6008 602 3197 846 1692 362 7845 745 2076 449 9294 663 413 359 2642 891 2506 749 4905 127 15948 864 3316 -1 -1
14 507 556 615 129 8602 375 2965 210 3598 468 1433 799 5313 949 1455 837 7748 584 18 266 447 856 9306 150 860 10 30064 553 2891 988 5484 740 2592 210 4075 707 2958 722 4811 139 9684 557 3112 947 10042 353 9979 852 282 435 2718 603 846 639 5054 281 12 10 6683 40 9532 973 8882 681 11126 371 14043 633 700 472 7624 697 6178 990 2390 984 2375 485 4474 852 8607 432 1940 762 2511 794 21860 839 5950 634 13336 301 9483 720 2445 708 7565 871 1222 756 691 150 1101 760 30 8 15574 283 12399 209 506 114 1065 442 142 315 9955 476 7596 940 2635 653 6538 284 1814 375 1894 643 9346 461 2857 154 6432 143 5779 202 1457 530 4531 932 4949 976 1468 374 9960 264 5027 91 13626 735 178 847 4384 200 2980 844 7735 848 5311 403 5495 170 21941 277 3943 521 4537 537 1612 984 165 360 1995 455 10162 324 781 388 3446 323 18772 843 1893 799 11318 50 1695 212 6930 277 5367 429 3054 62 812 859 7469 672 586 169 1237 652 1050 670 1809 974 6379 750 8542 830 1943 895 1189 546 1632 755 1304 812 961 491 26697 -1 -1
15 1756 764 5450 819 5063 536 7712 294 369 727 7700 230 5738 832 6842 538 11890 711 7159 148 20793 54 19087 750 2326 940 13631 684 14354 56 2154 248 1493 28 7083 332 8441 360 12162 32 5357 878 6213 117 16049 172 1196 878 766 447 8504 536 36278 123 128 24 455 218 6236 691 1345 39 8512 888 4760 368 479 883 22679 144 10464 994 532 354 10310 891 2432 903 4587 630 4240 753 5358 741 5987 536 1998 243 1098 327 29553 911 3132 25 9878 433 8591 996 14745 154 3472 362 2489 105 1054 607 14973 410 1431 455 736 368 1326 804 8252 12 3658 911 12835 423 8711 56 7514 571 10832 314 2821 702 2417 970 1913 189 18238 207 37124 852 23208 920 15673 489 2093 162 6349 963 6278 103 13045 -1 -1
16 6355 926 4594 274 326 57 5234 123 5616 705 7565 836 917 909 4445 976 6683 804 10888 426 7802 550 3251 276 2438 945 3041 461 6050 865 1774 471 6393 467 28628 603 19581 876 16142 172 13216 217 1324 258 12423 479 3049 903 1668 927 2983 345 2204 188 8734 571 15577 372 23440 719 4035 350 1432 913 7741 710 686 188 780 397 5977 198 3116 317 1582 757 5803 163 5589 991 10703 982 20043 877 12475 651 6201 477 22970 215 1660 12 3607 5 2751 319 10378 717 1328 258 5203 571 14027 281 14421 53 390 565 1365 766 6130 448 867 469 6621 173 8863 182 6066 696 911 188 4574 844 17709 517 2170 47 26038 700 15580 78 1647 101 13187 365 2128 723 3181 842 6036 370 769 873 4141 412 8 341 7427 414 1625 249 609 670 10904 621 1718 174 9096 969 271 242 2521 165 4812 386 175 64 5772 133 5348 263 7526 380 12663 551 929 464 4713 -1 -1
17 17316 927 13532 357 7096 72 1571 437 5813 694 10998 341 3682 256 524 561 3525 502 12931 651 16986 4 7966 219 1206 109 5945 800 408 605 10897 571 20243 558 6843 465 13283 680 3830 431 29354 427 4691 191 5730 67 2017 303 6201 410 1782 549 644 935 10851 82 2314 391 872 797 4348 461 8036 471 7296 61 17372 944 4261 805 582 532 2450 512 1882 191 2730 926 5767 338 564 386 1141 708 143 935 3524 830 3716 332 19853 209 3431 189 148 868 9972 333 1179 300 3041 307 4513 165 1124 508 1914 431 1256 270 5496 521 1626 569 2336 654 1175 849 8154 974 20869 251 7103 614 887 214 23107 559 11409 322 129 420 2631 395 8078 808 960 79 1189 677 2252 693 5051 884 1283 52 7721 885 6954 37 2172 396 8285 689 3109 297 4861 64 15913 638 3593 584 15937 522 833 155 6359 471 15643 497 32619 349 7937 592 2491 728 3589 340 13696 712 4795 -1 -1
18 1584 87 13419 554 5689 250 31 162 6965 769 17900 821 4695 156 4969 57 7157 949 8316 920 38285 569 3305 49 10051 323 2431 981 5033 684 1648 569 7967 685 148 159 1191 658 5907 3 2969 804 9289 420 11828 714 3467 464 2575 153 3022 240 8505 137 871 148 4200 914 5989 50 1921 814 1024 679 11092 464 10636 461 3419 51 5774 930 3609 230 6546 100 194 622 1383 393 8287 680 2016 616 18886 511 2763 326 1900 709 1503 255 2422 986 2410 970 4059 995 2365 37 5960 547 96 673 2679 658 728 155 8128 394 3395 764 5313 9 8819 319 2754 173 1726 63 7844 168 23445 492 3322 387 148 569 6341 396 2978 792 7547 970 857 317 1926 913 24839 470 563 266 9098 749 1869 834 453 772 22736 596 5942 684 594 814 558 399 4282 553 5957 777 3479 978 4602 507 3207 900 8007 424 1873 196 1334 786 8439 660 15355 517 7132 693 3949 888 346 545 208 135 234 725 1103 989 16312 20 5876 173 18613 252 1431 317 2145 680 2647 391 2303 978 178 459 1610 874 3191 129 7549 33 15185 -1 -1
19 2322 766 568 35 7863 963 11834 563 1342 238 7100 577 1927 145 4227 484 144 850 1533 730 5308 487 1158 397 2674 845 2414 755 2028 527 207 90 20998 454 4418 333 6391 47 5451 174 15971 186 4255 405 9669 234 11246 6 10335 259 12089 296 5571 97 324 368 5661 499 16083 771 4351 568 2196 464 639 886 17740 875 1637 673 6779 975 2551 41 1457 806 10753 590 8363 176 5577 330 5902 557 8549 833 5606 298 2476 962 4166 315 1758 799 11043 872 1699 660 8309 108 17598 884 3825 138 776 598 2541 116 14190 691 957 995 2787 661 7256 701 1056 732 5367 985 10641 14 111 115 4934 874 7731 264 5018 949 1564 505 39 435 1474 14 9933 785 1535 321 14905 489 273 980 4478 136 166 473 366 695 12489 384 3435 391 4640 928 3801 452 2840 629 14178 400 3159 703 12500 179 1880 372 2 898 13249 17 1066 44 4361 942 14428 372 11399 993 226 606 17982 389 4345 281 2436 438 1817 692 183 587 13 911 15413 814 4479 3 1367 23 3417 406 3430 258 102 872 6705 710 2531 735 1928 198 10274 207 5713 230 1476 -1 -1
20 4425 207 11210 301 725 803 11212 818 16 597 2430 166 11418 635 1005 127 161 369 565 202 9529 937 1535 653 5912 977 4962 157 552 15 4065 206 4927 44 37 941 2931 578 1257 357 2587 976 8809 35 721 772 13203 932 253 350 7754 460 3996 959 14848 267 27995 584 12941 299 1870 12 2329 967 893 538 194 443 1678 473 4303 781 10913 314 1802 518 3106 199 3086 694 2685 439 21164 537 10723 111 1993 272 1584 257 22247 514 5410 414 1462 365 8389 618 11206 855 440 799 3214 537 14600 759 1273 422 1611 453 7356 550 3658 669 7985 209 781 861 8477 940 6002 362 202 625 17282 255 14004 871 1594 620 21707 857 3923 922 1990 968 8166 911 3841 415 9806 274 106 182 871 934 2148 8 2993 101 9438 188 8650 506 1058 466 717 412 18826 766 7369 417 7198 111 10782 985 2468 663 6219 909 6406 202 2052 461 3374 334 3108 889 15942 894 4951 584 9525 844 5828 293 8380 132 785 437 12716 344 9991 563 7210 642 2250 689 1064 -1 -1
21 7918 44 8654 892 1208 266 2330 503 1325 236 16597 356 2044 772 9220 994 7284 599 5451 964 1794 550 9266 223 3003 42 2307 50 12045 497 6627 270 4913 591 3438 818 3715 417 11138 219 491 29 1170 616 1896 343 7668 880 7648 681 975 976 2121 661 7670 174 4553 956 2746 911 478 743 12752 358 6037 552 402 359 9100 446 13622 599 973 799 1331 83 4674 32 13099 691 12764 859 4708 471 503 175 12175 66 11517 444 848 996 4109 971 1521 97 6433 856 929 41 6377 136 6347 718 2106 73 20648 186 196 623 6142 969 1040 145 17500 902 3913 590 3260 49 4043 136 9275 93 8000 444 2495 855 6138 480 12967 690 84 784 139 783 11791 474 5477 90 2917 92 613 368 8523 731 3334 908 16556 151 1120 269 3539 105 4818 765 4976 754 4924 335 1299 223 8866 695 7731 891 1481 591 11218 665 1729 120 3818 575 12827 694 5191 65 3052 935 11159 701 2849 108 6839 570 7651 469 6238 810 2918 990 3896 9 2370 358 4437 418 4122 195 5645 110 119 962 273 708 1928 52 1173 850 2183 341 168 428 169 870 7765 516 5643 395 6631 941 2701 -1 -1
22 4867 688 7157 756 11201 992 2427 458 1220 987 777 586 5932 287 3270 353 4515 798 14139 125 7961 14 32733 391 4282 207 15090 969 9022 546 9220 381 5188 210 2140 363 7749 829 1662 566 5265 287 19832 307 4152 149 12447 41 660 444 3449 321 5190 492 1330 178 20022 139 640 6 10242 684 6908 691 1731 249 679 349 11725 81 2982 571 3195 118 1401 351 3467 630 4430 535 6453 307 14897 347 321 294 11384 199 23329 747 2483 751 2421 165 3019 517 4841 550 3266 85 1077 18 1757 452 2248 32 171 946 3057 199 618 575 4360 269 2040 561 507 655 16546 962 1115 885 2688 583 219 749 3789 655 542 792 3632 769 1893 856 786 707 4443 877 380 286 8070 776 16159 447 4715 888 7329 588 15376 769 6284 859 8023 81 5538 992 6553 398 4356 138 5514 246 1656 381 17125 643 842 837 6829 798 8404 878 3612 127 8897 553 9891 446 6730 971 4834 320 9289 256 3848 410 11746 257 4949 210 792 331 10195 494 2025 903 3349 744 1847 -1 -1
23 8631 562 500 1 1758 900 2348 452 8284 347 31013 530 1948 990 2399 479 3634 628 2151 661 5939 748 1962 137 323 107 13200 700 13108 259 15427 539 1631 799 1250 940 1336 294 16925 689 16084 669 12609 529 5836 402 97 441 1007 155 3079 240 247 952 1037 681 809 596 19676 3 4049 555 11947 137 10064 633 5875 70 2401 946 6509 507 4935 636 6160 17 76 710 239 311 15228 7 8347 72 40 208 3201 983 10661 61 2088 628 2413 637 3890 955 21531 69 1230 828 2830 679 15958 497 3299 435 877 4 1547 357 26207 788 18583 510 2588 96 2472 272 7529 64 423 415 2764 74 683 880 802 372 10574 144 4441 963 3382 561 2192 96 2061 199 13530 486 386 235 5417 315 889 532 8475 722 5329 677 2703 393 6484 820 2513 863 2547 522 3012 237 2467 907 9697 71 3254 344 6133 383 1906 925 9934 427 4695 701 2502 159 2516 730 17523 680 9920 969 710 714 3457 696 73 459 13208 480 5084 775 8626 274 4163 291 2357 804 8315 763 514 680 6766 -1 -1
24 1955 525 17494 500 9666 187 2307 896 1447 160 2814 58 21263 505 16147 340 4425 576 8113 529 3505 203 1933 433 2432 750 6046 326 3370 211 5022 187 9521 771 11213 325 1858 798 670 323 4047 813 5412 837 91 116 13279 303 1970 782 6051 742 4493 72 6387 197 9791 283 6353 351 3984 154 507 536 5676 778 609 146 16063 563 14713 322 1613 851 412 206 7505 836 4135 37 308 326 5267 814 14196 810 30740 861 10911 998 9238 472 2748 629 4096 143 1889 992 10927 794 11580 181 6422 850 3685 3 1982 981 2466 40 8281 889 3995 126 1132 39 27066 879 15696 565 4955 241 12701 875 11454 362 422 402 6469 982 7205 356 15908 708 9253 147 2304 108 2725 4 11751 947 1675 982 5943 125 10931 345 19836 739 3559 457 9498 312 15019 576 2611 562 9568 507 1408 488 7968 -1 -1
25 4636 864 6720 724 2745 442 2356 588 1334 992 5395 235 8231 960 6897 365 4731 9 9387 533 5286 662 2462 550 221 536 16572 663 9058 644 1609 793 8380 166 15238 672 9160 807 5416 991 2968 491 3296 308 9284 203 7073 322 4216 681 187 322 11819 624 3793 146 6817 172 2781 564 1106 9 1311 972 1908 671 4105 765 7094 452 4052 963 43 497 4961 106 9449 425 1597 205 2021 67 7328 702 1670 278 8649 622 10251 894 4316 507 3526 154 1387 874 17023 361 624 979 3976 944 402 112 14359 687 920 516 1230 365 632 596 507 360 6269 222 771 813 5498 726 18912 74 6355 455 16092 25 1148 348 1282 630 2610 737 3826 261 2030 575 2297 379 3009 773 3714 180 4126 582 870 972 3436 254 4849 313 4643 789 4958 457 3071 969 10884 116 6260 308 6678 51 10139 470 11338 512 3247 716 14311 478 531 935 1897 874 6227 109 29796 354 4600 837 256 817 980 700 26148 36 869 109 6696 792 14220 375 6969 627 831 415 3488 877 9825 658 1828 660 3102 950 15132 294 3564 153 7259 -1 -1
26 3045 968 2233 874 2983 590 607 984 981 238 9410 866 1919 631 8382 686 6417 841 6686 237 7040 565 2528 87 772 224 7561 282 3199 700 266 692 391 83 2144 33 6573 931 6618 613 6926 885 27510 575 8281 693 34866 323 15982 34 4195 323 8744 736 513 355 4104 573 3512 556 390 497 2877 331 14441 987 3187 9 3016 884 3657 906 6825 451 7609 619 20914 192 10980 935 3459 718 7319 672 3883 55 1760 721 13373 12 10557 862 15944 383 8254 554 8668 117 2327 485 7349 109 3087 286 14175 662 7227 207 7646 566 4005 412 345 876 4149 794 5213 163 1087 532 16869 451 9008 268 4462 567 15708 267 7485 153 16695 438 14587 106 516 114 6486 535 8938 651 3484 568 11934 807 3327 260 3279 691 1101 706 1200 401 5996 765 6723 634 13767 59 1606 592 6752 580 10219 535 1989 572 8055 380 2840 953 6823 145 2473 677 5515 770 627 857 2855 -1 -1
27 21861 795 5451 16 1214 345 92 441 3871 125 6741 558 735 665 8233 690 1449 497 9015 255 2092 950 2459 768 42 847 1056 333 13750 287 1167 796 3288 253 7639 289 6715 332 12227 734 20803 198 8205 635 7532 854 5016 569 2223 105 9175 379 3569 16 6404 386 15000 419 16448 323 120 572 2222 823 22017 855 3760 936 10894 577 1209 698 4924 297 10665 526 8134 914 426 366 51396 493 4515 214 7413 468 3126 549 3817 916 721 234 8593 307 17124 698 3249 971 3935 260 1185 68 6833 56 1622 895 306 206 4035 261 2465 275 3078 950 1 187 8336 992 7054 509 5999 682 1433 319 696 333 14240 434 8969 94 2737 178 18532 449 3042 237 11923 522 5777 436 8483 505 24607 529 10034 634 4406 333 1777 284 12660 520 1724 952 410 96 2325 546 5103 855 7018 78 11420 369 8717 208 2185 478 2588 137 489 506 11015 930 3028 -1 -1
28 6235 217 1888 404 4836 125 5226 921 18535 70 6291 268 16461 888 3667 422 2076 953 190 622 116 27 655 26 6493 868 5920 5 4419 988 4731 144 2372 253 10205 724 5568 230 25960 470 14056 908 2665 139 8719 344 11650 470 21331 464 2196 365 1164 592 5957 372 4128 218 287 551 4261 525 10739 899 2129 640 12202 656 13028 352 22812 163 8896 558 9490 349 10333 29 4187 38 9726 751 5512 596 787 875 5553 850 27804 709 545 638 28742 53 12933 430 4698 82 7281 902 5865 730 8665 963 11190 753 1901 951 4089 574 8930 978 5236 576 5611 591 5091 398 10543 975 983 508 3900 548 11015 187 4755 257 2309 968 4184 470 2825 142 3624 932 25402 58 13833 495 14426 634 5024 576 13001 664 21505 699 29 -1 -1
29 21143 475 6046 540 1426 345 5159 712 19984 523 6677 681 1053 519 14038 453 8041 821 3640 53 13603 715 1936 54 11325 253 750 84 2074 134 5032 718 6015 979 697 987 792 553 14821 361 7842 263 1220 83 4841 647 797 815 3675 437 2950 640 2667 737 9609 250 8760 44 5268 810 802 333 16182 893 2141 897 1385 677 2206 422 3344 114 3264 281 14146 835 1953 765 674 247 9133 289 2202 420 17726 617 6394 152 522 950 13707 827 1759 937 1242 479 3344 264 8591 806 5384 989 1529 472 2497 229 2076 428 714 148 4554 642 1794 323 15344 878 4884 659 1359 212 3527 265 439 41 13431 373 4864 104 24 379 11853 111 13135 86 4090 953 1522 965 8013 298 1581 880 206 420 5088 592 242 377 7604 945 6483 806 3768 158 3200 838 8726 23 592 202 2224 216 5384 507 937 682 6077 145 1187 22 3329 488 12807 5 3756 246 5653 51 12314 829 2303 111 12132 892 6619 108 2410 916 12769 17 519 919 9358 749 13644 458 5029 977 5872 681 11848 122 667 291 3525 987 5504 924 12459 -1 -1
30 382 535 3617 922 5256 649 22505 776 1290 286 2055 925 10047 185 9370 520 2484 980 1284 873 1405 7 11729 383 3094 273 10696 610 8746 199 1345 665 1450 727 1313 317 3148 477 4049 772 1943 788 3619 939 2141 105 11878 203 4320 117 10492 469 6146 335 282 894 4947 715 13495 379 2326 493 158 697 1788 460 1627 563 4916 640 9965 519 2022 267 711 22 73 140 492 883 1872 778 5712 477 1888 518 1178 365 2297 861 10323 452 3043 421 19603 392 6763 628 1042 123 6595 922 2344 38 1377 486 5026 337 3270 399 4954 626 4993 870 2258 404 3994 729 2719 225 31182 310 1648 967 13781 81 12874 580 7530 669 3765 467 2020 941 8783 838 6679 97 1155 420 2761 844 11397 552 16870 212 2437 297 2769 922 13085 176 1203 588 10032 888 11382 330 4715 833 16472 483 20637 566 12459 328 11553 790 1674 547 134 852 16289 544 2480 146 64 543 3449 809 1922 727 2728 351 1905 444 9513 569 3436 646 4164 642 1615 149 4876 423 4345 415 8904 668 582 751 3714 220 1191 520 586 171 2966 405 798 345 12777 45 1224 -1 -1
31 1070 766 1244 788 19440 444 5773 933 9393 676 3003 698 1283 694 1138 826 2187 783 10644 109 2952 561 2408 256 1679 531 9202 488 13297 717 12554 669 3909 58 3341 852 3369 957 34 382 2169 482 5215 938 984 406 10214 98 13029 774 511 701 917 102 13558 521 7575 418 1623 784 17408 549 14263 313 8819 773 2711 158 25052 844 8161 665 4409 59 19416 157 203 661 387 635 645 357 4877 72 2714 257 510 532 3920 544 6003 985 11450 453 4494 568 5090 61 1764 188 3755 37 1934 823 4108 274 9534 558 9518 929 9182 52 3479 774 4128 780 413 571 14347 916 4359 567 3842 114 455 54 1635 124 6035 318 8497 675 1053 574 4792 355 96 119 859 75 15658 860 4812 80 3228 615 46126 927 8886 584 18856 16 6345 219 534 646 5382 571 981 834 965 496 15565 494 10417 667 15231 475 947 240 9070 672 1625 307 1358 310 1080 147 11705 818 20727 90 1930 -1 -1
32 8833 419 3486 472 11246 965 168 641 10856 618 21838 759 16639 899 20309 405 1103 849 8635 448 4242 765 5250 921 9914 715 3815 470 5537 840 1419 583 7696 566 9529 531 5103 79 1133 490 5922 810 12415 808 2923 842 2910 276 12158 880 11332 843 6568 26 13398 540 11231 364 1158 415 7845 54 7345 249 36592 150 15035 198 9174 30 23904 191 2119 537 6923 274 6838 7 9855 907 1146 845 1110 574 11232 698 1241 827 1255 284 6136 276 4387 735 3910 855 266 860 4663 736 1256 667 8539 275 5656 624 2891 526 1941 609 1342 908 55 88 2562 65 4620 576 20282 835 6993 279 382 13 6045 894 16119 883 10206 465 5724 253 2672 221 212 403 6 342 8854 38 4365 70 3776 954 787 5 2317 641 12120 564 2890 293 26646 664 5105 720 2626 255 20024 691 7615 634 7021 -1 -1
33 6402 905 878 781 7662 430 2573 557 11412 54 1337 384 2382 100 6414 521 3031 815 1010 440 4854 816 8723 418 2516 850 2329 919 1336 173 767 345 12852 366 2352 518 5407 310 4351 746 12630 484 19133 777 360 963 561 302 980 908 5198 147 513 15 3984 362 12719 493 1853 514 2881 230 1249 232 7123 784 1397 607 2298 157 2075 883 587 597 4458 993 11976 403 2236 176 17702 315 4181 436 6694 5 7388 534 3709 679 566 153 5868 807 11247 703 5959 464 1141 817 2120 46 732 997 4145 638 5265 709 782 292 1236 304 2383 493 1177 55 4700 692 18693 17 6680 607 2898 522 1506 42 3239 640 4042 590 1725 30 106 630 593 473 7586 907 1259 299 8800 243 9481 557 2354 458 1765 456 7027 538 13101 784 2919 656 3342 225 8292 909 2531 276 376 713 5875 553 132 833 25924 41 5106 371 478 765 8678 287 12416 683 24080 525 162 180 765 603 2667 565 9306 95 2554 307 10113 610 5032 672 4351 201 2631 20 6217 411 21691 279 13965 133 6993 13 3926 627 19807 455 22456 122 1508 212 475 -1 -1
34 1699 339 3651 154 2374 969 585 216 6013 109 2446 61 895 430 1417 844 12829 611 10276 72 7672 833 2464 433 2962 845 20978 566 5032 53 5841 696 1475 522 3181 882 7206 821 12670 234 8051 635 1415 641 2055 891 4882 978 11123 732 1216 642 4148 293 998 776 3175 536 620 147 313 595 5199 383 2447 702 5744 73 12230 723 8750 772 11859 604 3962 74 6690 101 9252 932 1081 250 5101 171 7077 989 918 629 2941 483 7029 181 2494 308 4521 20 271 952 237 1 4707 22 932 662 16099 649 4083 708 1405 700 10036 459 1986 313 270 103 2513 92 3867 653 6208 988 2954 377 2550 540 10263 367 23 515 2424 456 7008 675 442 360 5828 685 2343 280 2984 30 1135 516 4934 393 7523 937 2884 523 1420 779 1119 970 2725 302 9990 626 1041 732 7759 506 19158 616 4298 599 2087 132 15832 98 3040 342 1986 922 3111 35 3852 482 4097 833 3027 404 3364 721 2745 728 5569 680 8502 584 6129 317 7004 517 4920 775 2048 84 15214 61 6126 32 161 215 10605 63 961 309 3932 63 1437 638 2420 383 2654 812 781 895 5505 713 10010 308 4003 924 35239 12 639 692 7346 6 1417 318 536 175 7530 866 5016 -1 -1
35 2917 775 8244 171 1504 351 84 869 2093 200 635 107 2705 784 2357 857 788 106 3325 624 5333 57 14891 423 16164 537 3749 209 1849 914 8434 496 292 738 8302 214 1623 304 7276 758 10673 912 9197 573 909 128 6846 71 2898 623 1651 722 16705 170 4326 568 33742 886 8759 180 5068 310 2642 183 6675 362 4449 55 24759 793 3536 959 165 421 1342 396 11808 607 5466 283 1712 790 8521 901 3555 816 1804 670 4184 714 1155 419 4105 951 8831 115 13216 767 3531 749 8508 776 170 445 821 544 9011 478 7622 465 474 16 9030 268 10917 850 6015 261 6033 526 10611 75 429 954 19587 504 127 547 3509 860 5307 47 344 873 13663 197 1367 377 6932 589 8568 270 4384 432 1702 362 1418 905 12 609 5630 467 10150 994 58 164 506 116 4 341 137 210 668 635 94 325 2540 716 2108 271 4919 928 4761 126 8487 820 3425 763 1268 868 2577 198 7440 214 1480 749 3699 876 386 151 3270 148 2444 310 1435 837 1422 153 1297 802 3358 738 3528 217 15132 403 2584 708 1726 35 175 143 30044 580 14865 892 2729 540 1036 706 5761 318 1335 790 5477 -1 -1
36 1880 928 556 152 13485 212 2248 723 27798 70 1287 592 3516 595 10754 123 3642 166 765 767 19869 620 217 625 10479 206 7615 595 4423 206 1140 847 1397 249 18993 143 1777 329 4074 567 3408 249 7603 221 14124 588 2304 45 4419 300 8321 861 3099 989 4297 80 801 537 13008 572 4999 477 1168 512 12585 251 10402 882 11749 32 8856 387 1053 735 4848 380 12093 970 3723 760 1576 888 13932 966 2394 93 2887 465 7992 189 1755 363 3546 949 10234 851 2182 912 1410 103 3710 203 4059 584 8472 634 3484 874 28342 777 15157 276 1965 316 3658 888 2708 621 11812 312 12789 399 428 685 13008 507 6767 913 2488 426 2106 833 6467 976 8402 163 21292 754 1900 372 2979 28 1008 284 8938 267 1721 333 9300 361 2270 68 1509 121 5901 376 19 774 4585 415 4234 540 5680 810 105 594 3940 718 836 504 3474 869 9952 889 4891 87 2110 761 19078 377 8687 633 9004 434 4023 593 5488 520 3976 662 18 -1 -1
37 5256 908 2315 659 523 84 11735 763 2884 473 2256 828 3119 880 15115 369 18286 595 8439 952 5157 826 2118 463 1936 637 933 526 12048 125 6886 533 598 951 3920 41 6693 786 17101 8 2971 679 8503 868 6325 640 1618 807 5727 889 4434 491 1176 83 12917 864 5593 526 1432 847 20052 223 13058 884 5583 96 1528 543 1648 687 52 252 4055 304 1809 669 2022 970 5592 680 1777 518 95 871 1629 380 3671 695 62 350 1151 974 12339 780 1108 823 8227 880 8351 121 9802 519 5839 590 3230 772 125 287 1097 250 11359 671 4199 774 8634 94 10926 406 7104 28 19216 446 2144 852 580 174 8755 690 21649 880 14371 159 1889 216 2807 872 2244 418 14328 462 13023 695 2418 426 2534 400 3818 173 720 27 15482 563 24270 104 6802 540 20636 465 1002 836 2542 814 951 908 10880 568 1884 546 9879 585 22249 237 89 455 7906 56 19198 510 2046 164 9038 -1 -1
38 5773 620 299 638 1799 989 4706 246 1339 620 15493 194 5323 163 6336 385 19940 825 50070 847 19826 281 5109 658 1465 311 1351 155 7829 913 4302 344 20 513 605 14 566 851 6323 255 1151 819 10684 692 1619 123 6820 698 2146 917 2487 44 3226 248 5542 861 106 872 11904 806 8185 503 343 617 2489 760 5489 765 1176 392 13751 540 6868 531 4461 598 2759 283 2236 43 1114 549 9822 829 2526 463 14932 63 2815 72 4023 599 737 321 4810 278 17030 678 8312 803 10755 681 2698 613 4048 834 2975 397 5093 254 5884 277 2136 415 350 174 3033 676 8009 64 417 957 190 97 2101 432 2513 609 3547 12 1334 233 8560 25 9423 248 1977 172 4870 13 5055 404 1768 788 2690 545 3852 265 5053 843 7693 747 116 99 6216 12 11017 463 3194 415 13077 399 8105 46 1238 974 9001 297 7597 93 2642 689 11774 574 1745 305 5196 684 2847 202 4398 624 2195 400 3093 518 4465 358 9694 771 3741 834 1479 275 7403 348 4883 316 3155 162 9704 5 7136 882 20071 791 1024 341 9067 -1 -1
39 19267 790 296 113 4486 349 421 285 6030 995 5571 260 3800 868 7563 778 5988 916 3072 157 3557 52 6625 371 1107 209 3333 927 8845 102 1320 692 6290 349 1406 571 25137 852 8604 618 15842 798 1450 65 4161 783 6154 30 13398 781 6642 309 2069 794 4481 478 19649 93 5214 15 5249 215 1940 721 9790 596 7056 311 382 698 17545 509 5081 769 2205 993 708 100 1326 504 8408 375 8745 115 12450 989 16354 651 9468 732 23845 990 3477 798 6182 776 32 859 6382 411 1738 666 1447 952 513 582 4986 109 1103 372 15948 847 747 512 18311 392 5213 442 12157 779 3567 292 1801 374 2605 851 352 77 5622 329 18218 328 100 383 2514 57 649 551 1029 222 15726 583 1834 0 8808 454 176 143 16227 307 10576 383 10852 5 1261 434 3599 471 1992 328 9867 732 9108 240 9172 620 169 587 3860 400 1666 904 2144 718 7170 567 11699 963 5721 273 1378 151 91 449 1313 840 991 731 4982 75 7432 213 2075 481 1769 -1 -1
40 2068 741 5920 541 36 205 5103 561 2209 717 3271 924 1668 776 3465 343 14204 871 4588 638 1116 230 5768 434 7557 520 2030 686 22131 528 9137 930 1728 977 3429 197 3098 975 511 938 10523 774 4051 15 1092 597 4284 993 5347 811 2391 331 25595 954 1467 410 1666 725 3424 788 882 216 1723 24 7602 332 5726 494 2926 959 4831 12 464 49 17 212 934 982 2757 359 2471 216 1644 95 1212 149 15433 875 424 803 3326 632 12715 446 14753 739 3390 758 1453 315 8021 777 5122 191 2496 545 1131 688 14890 966 1906 536 7801 372 1042 835 8563 985 13872 601 309 842 44 875 5718 79 1127 370 731 283 6757 103 4229 86 4320 403 13400 978 22027 460 2087 13 7342 117 1372 965 672 605 12214 359 1648 492 7303 124 2235 30 5666 143 3974 585 3882 280 1755 363 721 83 6576 616 1197 122 18466 82 3939 790 1531 21 4709 907 15856 741 1133 461 11995 586 3728 234 3352 520 4067 764 1024 654 10108 79 3004 859 27399 365 2947 402 4786 757 5795 279 18761 579 256 451 1295 60 4923 725 8369 926 360 552 2083 603 13679 -1 -1
41 13723 85 5156 282 9191 727 11348 906 94 746 8195 427 8888 823 6793 530 8297 34 152 850 12465 656 9537 339 18106 700 2292 645 3709 32 5417 865 9217 429 2185 750 6132 110 16896 232 10842 931 18927 661 1710 101 2878 852 2464 229 1487 144 12924 713 3231 107 1091 535 2227 534 3269 701 10102 551 154 715 2303 309 1793 15 907 812 1351 724 1160 748 3603 602 17107 448 1002 305 7590 819 436 989 8683 932 7378 999 1022 349 849 701 16092 562 2373 717 425 294 8019 728 15485 656 305 197 1955 995 2252 499 7903 107 8070 945 5385 11 13426 505 2237 504 1873 320 1600 498 4085 102 1830 375 3430 646 19348 235 5576 375 8873 315 1135 185 3257 661 12304 729 7488 994 4102 940 10170 591 1704 189 3381 977 17730 712 3582 269 225 850 2611 982 1102 567 17997 58 165 762 6960 90 7303 747 10830 350 5505 781 5150 465 34208 624 32 81 2227 206 5279 954 12162 821 2440 168 43 282 4150 -1 -1
42 11135 323 13214 77 35679 341 10928 754 1534 556 3243 413 1100 306 3913 303 195 586 283 187 26054 26 745 946 745 926 4500 192 6053 302 2014 320 5514 9 4833 388 742 63 7510 589 12878 407 2481 28 3797 915 1371 974 10940 181 7908 212 3826 457 5203 602 1206 319 247 705 3250 543 8753 891 6806 111 12270 244 8371 249 1339 356 11968 983 5298 610 754 815 16963 180 8382 496 1260 14 176 406 11465 12 2460 548 3519 956 11347 384 16541 238 2143 930 4696 210 3994 597 2102 946 14321 12 7293 236 1349 694 2469 685 3259 946 2877 785 3665 11 4782 888 5076 555 3567 17 1448 272 5685 306 486 505 4386 412 8738 635 474 859 3911 667 663 867 6982 701 32810 628 16327 663 829 649 4164 646 2059 764 6839 242 1316 90 432 722 8875 746 6388 391 970 554 4851 539 8131 2 4599 135 1791 281 1314 382 5931 802 18437 930 9858 98 4780 542 11459 15 2954 671 109 851 8627 437 1638 541 3642 661 173 991 4684 527 228 729 7108 656 3038 -1 -1
43 276 275 120 101 2176 126 14886 145 910 150 1696 160 1483 196 340 886 3193 26 7077 432 4531 921 6153 113 4151 709 609 704 4375 257 7274 654 720 451 835 349 17467 941 3505 300 3098 421 1993 162 9976 824 12164 102 806 77 212 359 11763 7 13323 148 3718 697 14154 478 4394 895 3405 254 5099 153 1402 243 5483 231 3641 985 5647 302 7696 462 6506 148 2730 982 9943 445 14075 136 857 713 39396 760 627 418 14324 191 279 343 11408 732 7818 218 12014 964 3523 501 1434 412 139 660 2941 424 20554 574 3756 310 6618 55 11335 6 1530 2 7134 92 551 588 5970 239 620 757 613 307 481 869 3557 983 1379 818 212 88 13505 740 4333 265 6886 485 24760 599 3766 233 7455 349 5071 762 11367 94 61 945 8225 735 8314 361 4051 90 6052 608 8805 609 9965 556 1946 640 11979 888 1923 803 3837 756 1705 891 4262 518 2685 173 335 14 165 697 7623 799 10879 823 183 688 7899 34 8677 80 6766 390 17429 720 3702 376 2755 -1 -1
44 3863 552 2712 744 7348 333 2343 705 520 109 4926 829 6708 309 19187 129 33367 84 7895 589 4482 328 607 204 1225 757 6313 918 568 454 2540 691 2953 70 1216 232 17616 677 981 748 13720 556 2541 305 5402 529 6646 391 993 80 216 458 2791 910 2659 874 5484 252 133 444 1699 81 8462 916 2471 279 891 748 8591 191 8500 662 4925 330 4663 665 10612 585 16482 645 2125 887 3431 401 3670 661 974 91 5660 350 6480 236 19673 839 507 509 3087 280 5610 127 3280 772 748 741 9608 778 2964 179 7104 122 6339 370 14847 420 21709 840 3254 295 5567 64 1175 568 6537 338 8044 768 26161 828 2860 185 3369 743 3212 611 1624 332 3294 979 1120 143 10287 922 2095 236 779 648 3586 746 2349 153 3396 892 6835 794 6685 64 931 299 859 404 4028 407 1601 557 3916 914 3308 866 2183 54 15667 135 13500 705 4905 788 2580 776 7544 997 3869 267 890 515 2251 645 2090 82 843 898 3977 681 3526 678 3134 421 2940 892 8369 549 1365 634 10271 860 16129 533 8372 876 3252 343 3903 518 7892 -1 -1
45 842 255 23534 934 11149 581 7951 322 7916 832 4277 909 3760 849 9010 143 6138 968 1965 904 7088 344 3938 514 5405 298 9685 429 2097 572 10906 122 4729 783 23796 36 711 9 6384 437 4237 955 3940 520 6443 416 4896 361 15720 338 389 479 5600 517 7449 825 5438 881 5221 722 3360 643 295 732 2104 879 15733 0 13683 141 1995 866 4578 470 3543 327 9567 822 12859 193 1037 898 21808 6 969 461 4348 232 1089 133 5626 400 2472 997 13499 481 3264 847 1619 886 10081 442 6597 732 6027 910 23718 618 2804 289 12425 988 6873 166 5580 458 304 40 391 462 7047 343 5885 115 10905 779 2648 735 826 405 4810 537 4227 12 5806 721 7851 558 80 819 6852 180 119 868 337 25 317 686 3109 976 2627 752 1252 514 3569 737 12085 975 2904 15 10141 689 1000 911 10532 412 677 331 22159 220 902 516 8994 482 16917 237 5876 496 3971 511 7738 558 17465 304 936 -1 -1
46 3065 951 1962 992 1181 511 1163 299 1610 707 13450 249 5865 992 5524 460 57 365 2937 684 9269 666 1139 973 6045 221 186 92 947 674 4318 451 1290 428 7096 339 227 263 2077 227 1638 119 10224 349 4188 588 2813 962 5150 955 2198 160 6166 246 5176 951 2402 431 1120 954 567 505 15124 973 806 308 5120 464 5229 771 9162 649 24300 765 10199 486 1173 838 7486 328 2321 869 2479 584 448 31 848 387 3737 838 4652 193 10958 331 2548 384 2260 571 1924 715 7241 290 7091 398 13071 28 19603 852 3598 68 23366 958 11429 932 3173 486 14228 599 13099 448 3239 482 3656 50 16352 580 13653 442 3830 466 12383 102 23261 549 5867 864 2353 443 2832 129 2632 582 29375 459 32916 728 7505 208 488 916 1349 32 15152 303 1113 783 69 95 10918 240 11050 162 7554 879 6077 971 3375 133 5394 715 1352 194 1065 842 615 494 6316 743 21800 368 4173 204 4012 -1 -1
47 5006 888 2776 543 19459 481 2513 539 2597 477 5239 415 9081 601 6624 673 367 997 381 310 2611 975 9011 624 6061 774 2980 673 4299 132 6918 971 10598 545 17316 571 3435 155 269 946 5185 577 426 764 450 804 8999 16 6751 837 1032 804 9013 387 136 205 28424 141 240 333 5715 512 1039 738 12366 430 1693 20 2604 690 6731 878 23111 64 1355 938 11644 535 6654 950 10151 721 174 825 4726 174 7518 455 8944 747 15445 231 6874 41 178 799 905 913 3878 497 23750 466 3534 516 74 230 6874 757 17428 763 2917 835 3755 594 6732 786 6702 891 6475 388 2059 269 27169 899 10391 182 9441 815 8653 449 2411 894 5271 540 2766 468 438 493 6253 288 1687 194 6901 950 1966 605 22394 613 4995 57 2989 451 23 598 720 303 489 560 5357 58 12045 694 1136 943 70 425 3338 936 14628 385 2388 374 2636 758 4372 810 24636 232 10148 949 4187 245 2842 890 1092 303 2995 249 2154 -1 -1
48 5329 410 2667 82 8585 781 6941 752 245 65 6678 291 141 782 273 75 12002 183 4791 115 20429 255 1272 398 2184 70 1340 592 412 972 504 802 1230 15 3113 623 19704 776 1767 863 2683 20 4039 469 2603 428 4652 890 11079 54 19282 653 10919 435 32420 664 1985 510 15547 315 1405 271 469 998 2078 130 10552 185 5443 695 7697 117 914 197 20630 953 977 376 1143 692 2662 800 3743 429 160 952 22243 50 6638 846 2448 990 2066 392 1791 539 7001 957 1226 911 12516 849 2395 333 734 234 1587 597 1769 467 3091 655 3826 914 2597 895 4387 141 1019 458 971 965 1638 366 16119 932 2783 759 8846 680 4667 304 794 699 7136 355 9362 684 1587 917 4109 773 2579 283 4846 88 9392 870 1613 85 1939 699 1441 880 3876 964 2346 795 3775 300 11759 496 9906 232 7727 850 4451 905 3903 623 6478 353 4585 55 3285 549 9568 501 8034 714 1101 213 5074 369 2048 70 12178 850 2076 974 11992 376 4326 871 364 318 691 402 370 540 6114 461 15442 350 6987 81 278 850 1062 568 2905 792 12640 768 1420 206 646 772 1964 380 5677 -1 -1
49 181 256 1470 176 4063 96 7994 983 4746 800 974 363 2659 70 4952 789 4467 82 1211 5 3368 341 3450 306 1906 872 22312 282 10528 165 11064 945 2850 841 2536 364 18906 760 1954 191 1233 897 508 612 8682 582 8363 122 13636 927 16338 951 1837 34 6574 554 5578 842 280 715 3316 804 8310 657 6281 689 15563 86 1979 511 10833 522 3828 581 10379 946 2050 119 8984 556 2311 161 7303 57 6160 625 2913 999 1519 247 11868 23 4562 573 638 156 4757 78 3165 261 5962 425 20976 357 12716 719 2246 706 6486 164 1021 586 8668 551 20484 722 6828 65 10962 432 5711 36 8768 576 226 298 6432 663 2268 160 8863 161 9437 74 7697 229 2333 534 3422 89 493 398 6528 96 16714 641 4613 286 3499 267 5314 229 316 322 456 770 10664 123 487 78 1501 179 1991 252 730 426 1846 831 6156 493 702 986 372 487 1355 20 6080 135 8618 257 5026 542 1553 409 1729 84 63 754 6831 578 74 179 9168 358 462 686 6414 230 11381 849 1640 669 5906 926 3099 860 3947 689 9702 264 2473 -1 -1
50 6679 676 3407 667 4838 781 1653 984 14661 378 4161 242 4617 477 1870 89 3026 418 11105 851 3714 32 1696 943 1535 410 15075 873 6714 329 2984 521 6758 752 910 70 1809 990 3544 375 240 633 9576 766 5351 266 43 447 6409 820 4772 245 1850 222 5285 112 10653 737 3920 351 3308 518 545 33 5255 571 1816 868 5774 618 4718 875 1907 282 9662 736 3809 500 16081 182 1819 640 17020 25 4411 756 814 590 2802 171 5729 929 3865 681 6099 932 2574 196 2321 401 4802 33 5393 9 7493 866 7562 752 1208 84 3843 47 13768 131 738 902 9629 161 677 457 4238 619 467 759 11306 569 4925 324 605 946 192 270 1390 789 5084 801 11464 572 4272 985 164 558 4673 144 470 906 12791 472 9515 529 12584 351 11336 747 1708 220 9934 263 5759 179 6096 528 3037 460 10512 979 18634 119 132 484 4647 751 3889 974 1797 266 2992 865 7113 959 1224 263 6247 617 2799 337 6053 287 7844 192 13314 835 15376 432 475 366 3637 225 18078 902 10599 652 6415 805 10775 498 20056 -1 -1
51 3827 691 7039 655 3508 155 221 332 8278 932 14081 104 9915 62 7020 913 14210 822 2150 900 223 562 8312 360 12831 368 10340 687 4566 201 5738 642 19029 401 15971 463 4009 994 6942 629 8574 722 3923 538 3381 988 2375 676 6972 650 3103 144 1080 483 6030 455 16020 470 1408 29 29456 50 26032 901 4366 797 845 978 1648 181 16424 652 2897 192 2207 963 700 291 14731 750 3358 595 5472 102 4209 297 181 899 2263 363 2144 348 14840 949 9839 604 3003 647 4159 368 2772 621 14561 100 3680 483 2510 356 2638 36 13064 539 15131 934 9440 649 998 347 8023 67 12683 398 632 220 583 869 1694 187 6747 903 13015 560 14909 563 1250 939 10110 12 13562 483 3923 737 11380 832 204 340 14783 403 155 878 12134 536 2236 865 1220 829 9566 730 8128 742 5773 878 6265 343 2605 210 10731 179 1042 -1 -1
52 2511 106 15678 413 18024 226 1646 383 785 930 1913 394 147 14 6693 852 2446 801 8336 308 10534 854 1019 953 7481 506 3276 508 1720 870 11190 343 490 943 1269 34 6923 850 5597 1 5821 107 7580 449 13805 173 3028 199 14671 517 12515 659 4415 411 4099 768 5605 634 3923 784 6935 915 2421 460 9606 271 3217 548 3785 232 2253 488 1247 287 3301 899 3050 233 8129 532 11367 592 5934 765 4973 108 5668 414 11477 785 5491 475 7121 694 353 837 5564 916 884 337 1825 300 12257 944 6083 431 785 261 95 801 196 14 12815 501 4331 156 4235 394 504 526 1565 242 5267 910 1558 980 4737 645 13483 151 3094 414 876 229 918 329 10271 459 3419 729 12460 62 10212 132 870 665 8238 23 32885 875 3736 598 7225 133 8775 635 1373 435 4373 219 11118 451 818 347 3494 646 2579 555 1178 639 5607 600 2275 148 453 64 497 472 486 496 113 659 1246 867 2251 230 1031 411 7580 552 16429 599 1516 385 1749 223 4594 378 7361 172 5701 461 1849 574 11385 479 2484 921 7276 584 16858 563 1763 926 2853 944 4909 259 2828 448 3519 939 1153 -1 -1
53 18991 774 1669 777 193 96 376 959 6102 639 11506 375 4272 963 1291 295 5002 321 4191 874 1217 774 4019 323 1051 326 6581 142 2614 486 6314 596 14033 950 19676 458 7524 295 8935 775 3887 827 3436 545 5986 889 6348 165 10320 815 3351 725 18079 920 5696 331 1822 252 1620 651 6806 363 5995 341 1959 261 5459 651 2323 244 12182 455 7287 280 6454 876 1194 735 12277 895 5948 40 3220 592 4300 803 6699 111 3956 114 2747 752 54 142 4887 727 6268 684 1106 431 734 100 24712 364 8011 379 4256 482 2005 961 3615 911 1413 523 3988 600 4023 465 1091 514 4456 326 479 347 8458 277 2341 750 4146 544 3515 375 3263 79 3581 671 1260 327 2659 23 24160 649 11460 668 16647 437 6352 893 1633 260 10731 352 9742 741 1989 996 3162 215 6219 702 5807 409 3253 624 35906 421 630 374 1430 983 1174 645 7862 189 2053 360 1165 855 1356 255 8035 118 6682 79 13698 925 14457 951 17231 254 4854 364 4861 926 1660 -1 -1
54 1256 196 9673 632 24435 886 8220 295 93 808 3284 921 1387 332 4115 450 6073 285 2103 559 2370 438 3565 807 3925 154 2038 85 4390 792 10497 125 969 110 1055 615 1224 660 11804 15 804 644 1975 68 5704 934 3475 686 32955 770 4924 296 1124 60 4021 690 7406 878 1674 466 2080 988 2975 950 11043 46 5823 593 1081 814 2345 957 3899 282 11923 631 2651 555 6508 666 15467 498 23134 904 2968 496 173 46 54 945 3341 426 3186 466 2015 778 9770 551 504 702 3224 602 7341 670 9029 190 5358 530 1998 380 20216 259 6958 947 8552 686 498 426 857 308 17678 925 1144 786 2432 386 27 55 17346 445 15508 49 10607 332 1756 659 1008 989 8088 613 9976 789 671 870 23889 645 5677 994 24464 339 1019 897 12963 806 7627 269 7574 756 2845 858 1942 260 1417 204 14955 180 962 254 302 157 868 890 7794 956 1721 422 4324 527 3579 487 7682 190 1489 319 3947 433 2432 67 1517 861 308 909 18693 496 3748 944 5989 352 1517 -1 -1
55 24352 60 108 837 113 39 5849 573 1275 988 2307 581 1498 6 4136 463 7062 786 109 40 1423 901 909 731 5559 41 7556 386 6821 433 2257 655 128 413 1269 257 7315 728 11404 733 6876 208 8885 652 3198 210 1246 394 22910 562 5 632 17061 217 6621 250 3596 274 14732 913 2251 740 13692 640 1907 288 4899 791 23267 919 9141 609 12087 431 19508 481 122 96 7564 460 1890 700 1876 579 260 709 3852 805 11064 33 4415 753 3024 456 174 477 2392 397 2517 213 7546 327 3289 795 510 49 5661 770 5238 458 2591 180 792 954 5995 206 1324 862 1314 772 7667 783 3266 187 450 19 2664 873 10521 609 6395 77 11763 50 2919 375 3224 125 2938 629 581 723 17097 377 3526 46 2628 326 1459 550 446 586 756 204 8430 447 609 509 14721 446 6484 852 12126 650 1082 148 3952 731 1611 578 200 585 6436 640 123 81 873 757 3505 476 13203 9 1403 138 3786 227 20729 374 556 309 1474 121 4344 682 3709 888 26127 858 4481 529 1910 390 6440 791 5236 709 5379 533 1980 399 1343 254 976 561 9491 869 11627 -1 -1
56 167 133 4433 155 9781 364 13284 696 21564 406 464 776 30 70 2313 484 1279 859 1426 420 6864 203 8982 998 3664 795 3014 361 2586 737 4443 834 8777 166 2490 392 1896 688 26798 765 5139 723 9946 781 6637 863 4203 870 2961 867 21831 80 8477 139 4663 915 610 288 5722 211 1458 123 34857 74 1596 178 20572 701 3984 824 4524 355 15200 842 10621 392 840 393 2298 919 2593 420 22842 978 5997 919 2282 948 2454 715 3130 535 8235 981 4080 16 271 605 6647 899 5018 377 20422 537 250 249 2334 103 10133 251 1437 987 3198 623 1057 828 3867 785 1984 875 212 614 20074 161 6041 647 7425 16 426 485 3456 645 1104 711 3284 207 3017 933 481 425 9928 877 1051 783 3341 519 7109 495 11744 800 18433 360 920 951 2889 888 8250 646 19154 461 8431 469 4973 961 5806 222 1935 319 7844 848 1266 503 3882 609 11036 181 15489 57 1444 582 10357 -1 -1
57 2997 766 30078 205 2963 350 11402 241 7967 217 2777 600 6778 354 2130 720 17795 163 19397 326 11198 296 2418 644 914 884 381 35 3102 392 1158 903 8443 871 3662 608 14157 526 10678 529 1975 793 5018 368 10402 461 781 349 762 110 1821 882 3190 587 12798 486 1702 126 1368 928 2521 169 1757 899 8055 314 2189 38 6256 524 18729 781 1092 848 514 34 7108 118 4559 417 551 460 9168 1 5535 385 11480 844 348 240 8318 171 6929 105 4459 214 3967 470 6000 639 5966 18 4506 1 5482 60 713 791 5441 927 19995 330 1691 748 149 312 7214 8 4893 344 6699 15 24492 424 7786 577 11293 317 382 853 1770 375 844 600 2467 452 2195 892 8547 823 8890 452 6566 235 2155 797 163 160 667 198 1886 181 3921 832 8597 485 19267 204 12477 54 9774 199 1492 186 2563 979 719 731 312 900 2292 699 6012 133 1932 424 10462 549 2453 103 5457 184 6759 563 308 312 9159 348 18805 118 2531 506 202 680 6098 337 385 667 4800 240 2625 383 6684 291 668 -1 -1
58 657 406 7359 802 5257 129 51 46 237 683 3115 81 1289 175 5698 828 1280 661 3132 535 128 224 5931 767 1585 687 5293 439 1324 930 681 365 3935 250 2599 544 1015 676 148 624 5063 315 11281 436 1171 515 4805 173 8086 654 5774 412 18388 549 8721 629 14281 544 1622 785 14249 553 8014 845 9957 899 8111 819 7035 37 18095 800 696 526 8608 61 14868 206 105 31 21593 82 5086 300 8797 778 12096 997 1676 649 395 860 1672 363 3014 278 1557 316 2489 569 3628 121 3475 824 21549 272 9009 965 4170 462 5939 365 7575 54 8394 303 960 84 3602 994 8608 695 20530 934 2129 338 19461 992 2707 841 1630 602 4458 415 6464 928 1912 346 5495 492 5207 961 3046 204 2882 359 983 270 2000 249 647 291 10152 173 1523 439 11106 863 9520 82 139 463 17053 142 2043 796 6849 222 2922 820 17330 625 8472 64 11538 774 556 592 16043 618 2294 402 2002 995 12807 174 5607 835 2326 858 2807 418 2234 884 6062 194 4359 638 1149 448 3353 904 4673 -1 -1
59 496 603 8678 892 7415 82 8210 421 1932 642 1119 462 626 266 989 245 11281 325 9813 840 10698 868 1870 625 510 930 9612 140 3079 569 5253 160 9522 919 6838 763 9071 981 13932 795 548 913 8156 134 222 258 6478 292 5681 261 8038 876 5044 650 14154 795 3910 585 15290 344 3649 325 2404 244 3290 594 18020 234 15914 475 3706 199 16877 922 5769 478 2989 445 9114 235 10147 476 10195 255 859 597 2448 646 4253 528 3130 654 3211 730 7214 772 1738 852 10569 696 12641 626 3223 734 4772 926 9660 172 10678 122 1515 214 19007 413 2339 928 14070 721 446 751 9335 461 1379 478 6336 26 2142 322 5928 510 4829 121 4128 627 633 151 7515 400 9040 125 373 470 4195 40 145 749 5619 337 7018 686 766 835 1667 1 14570 749 6333 396 3272 6 54 657 1639 404 5330 461 824 330 1007 63 1306 258 4629 986 1110 846 3229 433 4170 113 3040 137 2062 131 1802 718 44 290 623 115 1867 28 5973 563 6012 974 8442 826 10534 185 11547 615 1188 503 9582 95 4251 132 4583 301 2020 284 4908 -1 -1
60 18040 979 4246 558 3238 469 3035 621 8296 288 8117 240 376 432 447 964 52 816 2117 408 3859 260 14980 503 2333 746 5285 610 7652 908 7968 612 6067 270 1761 886 2039 191 17 420 1123 46 24665 380 5156 219 549 822 4235 867 4628 723 4999 685 58 8 15397 857 6580 350 1121 973 441 627 3997 890 2773 805 6743 765 1517 219 1107 818 1369 24 6841 12 1164 156 3180 88 11394 488 1822 840 1534 58 16536 271 5865 752 13375 940 9895 58 7590 681 19630 986 26714 346 388 190 27690 485 3809 571 801 245 1156 729 1463 195 4953 134 520 722 1889 968 2121 401 9243 827 3909 127 6417 667 68 117 290 329 11196 806 12512 932 105 762 1170 828 2136 935 8323 616 12605 179 290 909 2442 20 3547 527 486 111 5593 781 9331 112 113 731 4931 214 4990 910 3114 386 8738 768 1752 656 24169 814 5486 785 1104 415 11959 642 12381 631 741 915 3167 27 2518 151 5620 434 6338 917 5761 223 8346 437 8588 132 1517 653 7918 471 4052 892 3393 789 256 301 8916 344 7168 -1 -1
61 4010 265 3394 531 13419 522 3625 349 6683 97 1349 62 9259 273 7606 331 11863 429 4965 590 8677 504 1531 898 4660 964 2264 961 4885 600 6447 17 6784 757 5597 131 3900 215 1305 15 1338 774 25978 586 6531 778 5243 684 3071 574 3526 878 1094 414 7239 685 1416 513 7675 198 284 528 2782 515 9200 469 1175 507 3152 610 12163 860 5481 546 14975 518 228 148 3476 841 17385 38 6638 407 2516 104 6824 645 199 622 2705 400 1710 707 2617 605 8919 506 18244 885 1151 166 4290 632 2569 705 3196 600 7055 925 1026 173 1445 101 288 248 1054 147 8363 816 4226 758 4063 418 349 329 575 402 5971 657 4646 13 4771 585 4082 12 3341 74 3403 194 20354 839 9874 540 5410 600 707 419 5089 735 10745 795 14035 59 1794 790 575 129 2307 459 901 166 6129 264 6176 110 8345 904 453 447 20352 378 12276 5 8525 221 1281 725 14189 584 11182 416 15447 136 1199 741 11195 376 3660 81 10089 674 9753 856 11542 64 2692 750 11208 -1 -1
62 6065 470 6808 274 2834 169 6083 456 1174 907 16801 216 6210 728 1875 112 21228 166 3098 464 19548 157 1828 981 1578 713 2476 925 8695 576 7230 1 6016 602 226 360 378 220 8775 884 452 987 368 613 2353 754 115 518 3253 887 250 72 7266 910 3532 155 6117 404 1133 552 1533 637 5799 292 3086 651 3311 970 8589 698 2569 781 3831 925 5835 390 15189 91 94 245 433 231 1325 667 21482 988 11776 838 29706 251 10444 595 3075 418 638 516 7694 529 4228 174 2436 605 1415 547 3520 144 18380 203 171 696 2994 286 656 817 662 364 3036 516 2276 867 5928 922 3926 513 6769 666 3373 232 729 199 282 147 4788 497 104 223 2441 950 18016 580 8738 474 991 443 4577 884 5323 98 3281 310 6859 353 582 845 3710 97 1175 328 2956 580 1732 268 291 246 213 937 7542 699 4758 145 8700 857 4128 742 3731 417 4936 106 5194 559 17184 324 4716 279 4157 694 2184 855 421 319 725 323 3567 13 20835 953 6225 332 2980 351 16462 125 2127 55 6134 740 5100 959 8288 949 270 255 1842 878 15082 992 7595 108 7031 824 8146 42 2502 -1 -1
63 12388 496 2176 944 9475 354 8401 823 3655 995 4405 857 263 482 6963 61 17022 123 1332 394 2356 548 16545 165 2911 480 13664 742 4378 2 11626 522 512 465 338 273 25221 669 5105 670 11951 681 1590 958 1555 776 483 813 33 94 19639 275 10810 943 1627 739 835 921 3918 67 1695 856 2002 63 12609 78 14675 977 3171 775 9568 855 17885 597 16320 650 39 793 13571 6 1654 221 4143 967 10695 265 3815 877 21755 776 3030 106 8290 773 1893 521 10727 525 226 749 5046 698 200 275 5105 52 47 104 4279 455 513 821 17405 297 5058 556 1115 200 7127 35 21437 29 2456 213 16516 100 133 251 17701 242 10795 981 16652 355 2470 959 1036 459 14264 155 3699 185 14264 54 3941 238 365 633 7674 733 1161 992 1407 429 23856 418 8685 879 6 990 2414 146 16390 46 6904 -1 -1
64 122 72 3671 421 1972 204 17889 737 1140 882 9731 817 15708 822 2611 486 1407 52 5804 350 7193 520 15312 811 6499 460 7443 860 5223 252 12964 15 1287 663 15462 43 2391 720 7840 408 129 919 6821 310 3658 662 22023 400 889 229 6726 557 15283 482 80 509 2885 129 6126 764 8277 768 6031 301 14718 840 685 628 6342 868 11435 94 4775 196 1172 802 717 195 966 130 19382 643 8255 128 4480 667 1148 143 3635 605 12 24 24282 150 3325 445 12513 310 3642 291 9441 581 7088 884 11523 883 8916 949 11782 714 458 921 7564 90 3448 591 1016 523 5945 779 256 10 1263 594 5015 454 10913 764 16999 218 12432 735 2485 210 2929 981 7107 850 4812 340 10765 567 765 523 4927 280 2352 237 6959 485 5977 443 2575 805 324 951 1229 28 1522 902 1262 970 5839 241 26589 107 10153 753 3654 209 1156 367 607 187 8482 791 593 433 17778 166 12446 -1 -1
65 9675 705 816 279 14407 310 4360 515 10891 421 4660 30 9716 185 2424 557 1778 674 777 731 8111 983 2433 225 1742 199 7906 819 7817 840 4469 558 3036 607 1233 85 2794 858 2747 649 1306 603 3121 561 379 246 15027 466 19539 964 4753 508 19 436 12439 324 9693 587 4606 648 5642 146 7000 29 1815 345 22302 245 7939 235 12604 969 4819 447 4386 111 313 611 8505 449 10010 769 727 443 295 19 10398 488 1623 518 1647 6 4961 436 3130 487 117 17 734 511 722 77 4107 578 4253 866 7561 25 217 689 3840 31 10988 601 1100 971 128 256 22573 920 8595 436 7002 92 104 425 2984 187 6399 480 706 6 1207 592 2567 461 886 264 4398 541 25382 44 7861 423 16910 895 2644 533 2562 594 10672 167 3563 59 13217 329 5976 292 13415 29 981 872 15247 841 3932 194 1426 815 9355 826 15857 843 5610 138 3537 931 5591 411 3638 239 16664 68 6678 639 9512 598 3712 776 6134 536 11016 316 372 686 2103 780 3513 -1 -1
66 7820 853 14162 607 9026 203 22216 310 1004 154 1959 557 702 880 2939 671 1538 410 1618 919 305 269 10345 995 13673 287 14249 914 20681 548 5243 679 2018 414 2373 410 2588 843 1377 375 6130 786 3714 952 2391 214 5291 453 14055 512 1501 527 10990 136 3067 579 5923 226 2654 535 3874 653 2940 588 3812 552 1821 427 4681 149 5040 332 795 386 6107 164 8182 396 2424 793 635 605 9428 234 5702 532 16406 320 120 982 2854 830 11850 546 5032 178 6291 855 8035 812 9409 341 4874 51 19862 371 20683 511 353 885 460 454 11720 72 5271 913 8257 591 14008 812 1390 710 9281 483 366 180 2925 733 8413 385 3075 400 3551 26 5250 65 47 540 11294 321 1581 288 61 263 8244 275 18092 117 4640 299 5769 144 2833 33 9109 322 536 597 3009 79 13855 526 861 275 16954 131 332 853 18930 934 4593 603 8775 692 6437 338 1020 85 51 217 20 308 1946 678 1095 995 1484 956 7931 410 23234 -1 -1
67 9317 467 12529 36 23859 655 364 709 952 751 1014 836 2962 475 9657 730 8103 82 538 994 270 431 9207 92 20669 395 2334 115 3151 508 284 539 3033 208 6550 711 1164 83 8937 477 4161 650 11406 290 1135 720 4791 929 19906 697 1669 822 4743 627 44 413 14108 407 1704 457 18426 698 860 84 8748 532 3087 520 10703 484 1693 886 1646 883 5569 716 50 593 3158 506 283 984 1688 679 5394 929 1788 568 13736 920 6111 384 8800 744 6594 480 662 513 6822 697 9135 878 15396 412 130 320 1554 631 19665 95 7286 154 91 637 564 453 5 311 10555 805 2399 595 4354 995 679 363 2570 334 6094 743 2982 464 664 577 4498 152 7439 282 1288 328 2934 866 262 927 7060 930 1906 706 8219 599 2132 641 2266 409 7084 960 6573 557 2020 342 5812 46 5823 746 4517 278 345 838 8244 754 2956 145 5015 584 3548 200 3859 193 1427 793 2553 325 5910 632 4288 251 4646 373 3705 610 15280 617 3775 325 4013 202 897 854 8624 2 2664 670 2263 363 4187 599 782 410 9013 587 69 48 2633 404 13268 269 13424 850 8705 638 5204 111 9180 -1 -1
68 696 618 7864 274 378 982 825 684 262 894 18760 126 1254 326 2123 162 4878 15 4810 645 642 916 2248 663 1038 787 565 770 10535 185 6450 498 44512 558 4935 38 7398 128 1870 36 3086 339 3720 408 2693 159 2284 773 185 190 4407 505 9239 864 1230 915 10152 249 3712 891 7896 496 1494 712 2871 63 5 810 392 443 1820 819 2655 683 11011 216 4798 535 2765 33 4699 213 1424 354 2504 711 5504 279 169 4 12617 482 68 25 1794 130 4149 720 22258 313 5417 656 12268 195 9855 980 3886 574 24666 207 6153 687 2830 436 4551 667 13444 520 4150 849 3044 788 3502 335 4948 759 6451 374 26255 640 11808 240 7991 817 2415 680 17501 458 1129 175 3176 120 871 934 2765 682 3603 805 7529 108 17807 991 17951 874 4435 847 4689 709 15713 770 295 142 2152 696 3632 168 2164 164 2988 697 4669 234 2310 582 65 860 4623 262 8173 148 6435 10 14934 636 14268 608 2100 811 7216 272 13825 360 3571 -1 -1
69 6860 852 10273 905 2528 712 8580 73 346 540 2000 88 3737 985 13658 650 6929 371 667 382 1921 773 1073 931 14607 577 1746 172 3723 707 5862 95 1232 605 1602 58 3966 865 11936 475 4619 0 7976 92 2506 117 11875 203 3366 424 17541 754 705 369 300 361 7472 439 12367 441 6566 909 17824 291 21467 141 4890 819 2895 337 1798 895 4383 948 5876 746 3778 283 2951 573 3422 233 30362 742 3276 23 4424 161 11264 789 5048 806 446 430 828 472 6087 234 10356 965 1798 523 6811 947 3101 985 1181 810 12 857 5532 552 10238 706 6845 38 2112 361 3344 776 2081 404 6843 688 8346 440 10627 58 2007 77 7988 336 7790 360 8248 665 12711 203 4250 903 6756 641 14415 769 5973 417 4420 756 5634 99 6829 194 4953 837 1841 167 6070 719 12697 379 10568 243 10792 284 2394 0 7749 710 11873 790 6246 284 14722 799 4215 1 3255 78 9662 5 2866 11 4505 44 178 239 9084 -1 -1
70 1014 468 268 987 1982 993 13232 57 5131 173 30 333 9874 830 11230 679 2647 832 4171 297 3951 713 14699 34 3452 645 2416 829 30713 468 4047 996 15519 646 3240 585 8971 178 1979 849 5562 515 4688 638 48 902 21875 812 10138 667 4862 603 3272 578 3556 396 6039 148 16329 693 2869 909 20053 120 1806 861 3837 205 1778 917 15008 718 3674 965 5233 559 7126 207 9540 215 2551 512 8134 385 22054 517 1039 396 17046 563 3794 183 17444 481 6123 712 1398 509 658 76 116 387 3113 321 2525 708 1284 802 16982 700 13419 241 3009 339 30135 225 9729 335 3623 765 2991 527 1296 719 11034 468 3091 924 2604 740 2237 952 1113 696 1514 871 4219 153 12842 297 2903 484 8479 487 9148 992 2599 409 6494 763 4822 80 2665 589 7097 465 1299 568 5434 395 275 20 8310 210 479 640 739 322 2666 494 2699 693 1251 695 15922 349 2098 295 6526 421 5254 66 454 333 7598 402 528 861 141 863 87 -1 -1
71 10307 560 707 308 10106 199 882 575 815 981 7117 700 732 796 4429 827 10913 784 3161 350 1820 247 31572 316 1408 909 1454 886 12474 546 393 835 12495 304 232 52 265 547 12462 454 9307 714 3481 312 8219 527 5207 415 2003 534 811 809 525 396 1844 677 4792 157 1619 216 10387 756 8270 692 1313 846 6102 878 2418 655 3640 721 6179 316 24096 502 9004 544 733 132 990 166 5232 541 16416 7 973 42 625 99 13054 496 2999 174 2954 982 253 768 14132 19 3342 585 1877 669 1041 350 1613 453 3796 286 762 719 10809 59 785 915 5856 470 7204 730 460 15 7510 146 9101 649 1306 488 8950 700 195 28 10122 916 352 371 29460 690 3187 542 7492 527 4144 904 2578 190 18971 845 25631 492 5531 605 6431 562 1361 672 1700 630 433 852 7658 977 1485 982 206 323 2552 724 5797 389 7545 476 1174 847 180 330 1482 844 13718 518 2460 245 1300 669 922 76 992 260 10912 178 9176 611 31 664 541 59 3410 24 16872 264 4955 951 4123 191 587 781 12181 183 2215 675 1804 181 11808 -1 -1
72 122 64 4148 970 2988 905 9862 257 1088 121 11204 90 5628 11 8584 339 2716 941 2631 810 24319 881 6255 443 6441 715 8964 861 3085 773 8389 152 7937 21 5089 747 20177 520 11442 441 5259 260 10369 318 5313 165 5719 552 18836 478 10482 797 5941 156 455 282 4900 261 4340 295 1657 590 2026 756 8300 132 28 730 9348 127 1468 878 9836 506 17762 518 22820 140 2291 61 6111 321 8102 500 156 65 6252 139 4043 403 3467 255 48 781 16204 724 1860 909 16138 943 884 478 6649 939 15567 6 5241 635 7669 853 4452 221 4348 926 2671 32 9151 941 4620 868 13032 201 6439 348 9052 53 13891 578 3303 144 8858 119 22454 857 13303 271 5277 279 3376 102 1125 545 927 491 35068 472 173 16 4564 510 14515 783 1449 354 2564 518 7789 906 10384 752 39 -1 -1
73 7705 165 8280 874 6383 331 9797 893 7839 341 7420 679 2088 924 3438 834 13235 994 3155 745 10108 971 5626 361 1840 585 1926 535 14261 560 7473 194 9462 65 692 62 4925 127 24742 943 904 463 76 675 5204 850 16682 458 9922 527 8441 34 1747 351 16523 235 7335 622 5685 496 22645 411 5014 456 4837 589 13579 66 7953 735 918 623 372 448 4306 932 17727 482 198 344 35 896 260 370 3339 657 10395 505 9551 319 3390 77 261 711 4124 250 12627 463 29216 908 1069 88 2849 895 3416 492 11620 120 18448 730 397 357 1465 595 9715 516 2897 544 174 939 1648 856 10578 52 1047 45 1833 382 1316 248 5352 455 3596 561 1314 603 13475 33 13525 407 5835 986 1780 406 5444 334 3670 852 1486 533 1475 785 679 724 14219 783 96 902 668 327 3894 368 4634 513 5566 884 7177 338 476 187 1686 230 7204 849 27359 256 18785 228 7243 64 641 171 99 -1 -1
73 91 385 697 622 4096 874 12860 567 3456 713 4349 895 6555 78 6130 628 4812 865 14751 615 12249 398 1266 343 1895 695 18604 480 13466 2 7762 25 2778 467 11111 219 465 6 1894 943 3588 864 7363 854 6627 480 7 425 354 575 2279 535 1639 833 4676 4 2114 66 2690 591 6058 300 4407 982 10472 194 11279 67 5466 119 5289 994 1104 555 5949 82 2238 844 1605 119 5182 237 10372 682 586 591 1913 465 1173 438 477 313 1450 784 5346 599 116 143 11945 764 12948 224 8683 4 2745 894 1636 769 12460 307 7440 496 1868 893 4436 975 10455 353 4300 870 4651 17 15360 585 7112 49 2784 15 5199 411 942 430 10661 740 6822 696 7444 523 4129 155 19227 429 5345 382 13592 45 3780 315 7429 38 27 254 12104 361 4321 143 5812 606 2312 283 5205 478 7730 893 614 346 5738 37 21317 209 3329 791 2400 651 15630 323 3102 380 4889 530 6972 500 4721 365 6556 44 3413 296 3237 83 9488 320 761 924 5307 897 9604 554 2853 -1 -1
74 4420 20 5253 562 2208 581 1114 130 2830 535 12280 69 5380 271 22003 30 3919 722 7589 561 17890 822 4194 959 7904 250 4595 912 1657 758 1225 601 9099 977 2944 266 7781 940 8451 430 6374 78 4884 387 5710 222 13787 296 2136 336 5503 77 2536 237 14557 461 3850 313 3318 549 42 944 2412 193 2862 108 5268 665 2185 22 2060 144 26880 675 864 756 21819 505 447 82 10306 198 17743 331 12315 633 3256 274 1084 619 2364 247 5261 416 926 776 374 546 8168 578 9973 977 11642 672 341 922 3500 930 4691 33 7687 34 3489 947 1873 667 10994 409 18845 734 2654 635 5297 670 3462 94 6091 722 51 823 4527 455 3942 773 7819 375 1577 983 110 286 4606 252 5282 707 14428 619 5734 169 3542 466 17175 314 784 516 135 657 675 993 5110 659 2618 723 6476 204 20343 285 6347 694 18122 768 18589 507 13165 885 237 230 3239 619 3805 959 1453 101 8126 89 2660 636 6168 -1 -1
75 22607 963 17983 779 8536 782 4121 169 372 179 4077 719 1512 588 8214 951 11681 218 10439 680 19010 340 11355 782 5390 842 609 18 9250 110 5829 698 657 817 2879 887 2252 853 8650 482 948 348 8993 367 4220 820 1491 83 5656 367 3472 445 4871 501 3700 407 1573 427 2440 873 11 905 3889 346 7676 973 3465 609 19693 825 3952 480 59 950 8003 416 12749 466 7826 292 4188 796 14500 286 3653 994 2278 893 6069 324 4277 776 4343 535 5437 982 14348 918 11072 391 14630 208 11419 289 4241 696 6619 994 339 952 1545 951 1065 918 78 736 4711 972 10480 207 3234 960 8351 3 14232 82 13055 409 1300 692 497 715 1211 822 772 602 157 209 14625 289 16470 298 11712 859 4919 990 22310 274 8780 914 7827 201 3326 318 1412 710 4804 556 1849 179 10480 311 1584 490 6068 402 7729 618 6987 813 5994 28 2245 966 1151 616 5516 752 553 746 4058 130 10403 590 10539 -1 -1
76 386 257 3736 813 2008 61 3587 33 2432 917 27185 528 5151 550 147 630 7228 82 865 342 9306 692 883 81 4317 972 6080 436 10830 731 11723 264 5914 315 6442 552 6285 745 6232 753 21199 633 1751 580 15993 829 7399 129 14920 705 4724 372 2554 168 6085 980 5374 193 3478 809 7072 991 4255 745 1707 669 6507 108 13300 185 1399 454 91 123 4442 71 17663 425 2620 387 5565 28 8137 449 1670 94 828 694 1705 850 13573 303 1370 538 12994 403 1758 490 8081 602 8115 741 13341 243 2813 569 3167 300 5483 289 4347 519 777 152 3054 236 2758 969 12002 253 633 695 1506 746 6410 112 9289 742 1281 577 4288 779 7315 84 5689 884 8503 689 6659 499 6757 156 10020 625 1314 391 2986 32 7850 330 3277 453 1211 444 11181 82 5318 38 9171 857 1910 450 8335 683 2235 150 324 902 5144 760 14965 913 300 361 4035 103 5231 849 7166 910 4451 972 4391 319 4066 578 10653 723 19506 59 1383 349 8352 501 777 875 215 692 10441 -1 -1
77 7380 316 37738 17 15 265 5023 647 979 236 5032 192 564 458 22326 955 524 881 3465 885 3745 891 6634 870 6393 211 1514 886 22526 634 15850 16 448 153 11921 613 1844 282 576 186 1516 35 4691 92 4124 492 32015 943 9348 550 15000 769 13862 732 2964 675 6150 92 10212 844 11799 601 5198 713 2756 106 3477 299 8466 797 739 69 7091 414 9017 190 9486 757 10423 976 19100 104 9601 381 7425 52 3477 102 1376 522 16188 808 307 258 10057 812 1689 856 11465 215 121 477 17 386 4083 659 270 645 119 199 2114 55 941 379 9215 542 6530 50 3007 179 7804 560 2952 354 6442 799 2461 548 8363 341 10237 813 13065 448 3969 758 12904 193 7502 923 25293 56 25935 567 311 865 1363 544 4250 325 1631 431 10265 4 6782 71 3153 420 1694 920 13209 -1 -1
78 24846 902 1139 693 1618 404 2418 470 1305 876 8914 741 11373 419 5304 316 4248 840 4516 637 1203 903 1937 755 9427 542 3923 389 12565 464 2104 702 83 9 9205 581 10627 206 751 131 4419 944 866 578 1008 849 174 317 812 964 1935 355 64 529 9248 305 533 528 592 652 6194 685 1763 787 8276 828 8969 256 469 447 4508 635 11862 844 5829 852 969 252 6421 267 1821 573 10977 19 205 937 3277 970 520 985 10293 222 792 839 23163 584 4838 556 4396 324 16355 47 6958 498 5413 302 5856 1 1422 433 3664 595 193 532 427 793 6691 826 25471 856 9070 121 22998 419 2071 371 4939 511 23341 899 2078 588 3585 430 171 542 5495 573 10313 281 3964 590 3649 295 4406 384 3296 959 4900 424 7594 427 5359 125 1657 788 1809 770 15650 429 1128 108 3714 349 6491 239 159 59 321 682 9854 472 1261 368 444 260 6420 310 16084 872 9504 670 10552 283 14865 66 7150 773 3242 167 10068 261 666 213 4996 534 9825 19 3299 216 1716 589 5536 490 1740 49 916 190 1414 516 1352 264 2564 287 2466 -1 -1
79 268 449 2177 695 523 885 7035 933 6816 777 3834 61 1639 721 3009 523 439 604 6289 609 2137 421 5945 550 2025 3 173 157 2461 991 5493 762 5826 69 7140 183 1169 768 2769 596 8197 916 251 1 5799 179 2067 269 2201 714 184 610 286 592 4161 528 597 540 3607 59 5680 235 16117 12 5758 397 1678 521 3454 334 1563 852 15647 30 5811 287 5442 54 3056 864 967 788 34664 52 1291 611 13135 948 2138 76 668 73 2393 839 2595 400 4389 430 1568 254 23624 987 1158 166 341 959 11201 631 878 254 1275 461 5252 999 8645 157 6445 390 5947 243 9992 461 2393 901 3331 641 3018 666 13639 789 6568 68 5698 10 2287 675 21061 259 12791 388 2530 487 9039 253 19696 410 13916 408 2766 644 14647 203 1971 861 2289 171 849 37 29 695 3844 24 4354 835 1045 30 8707 585 8794 210 3574 508 603 264 3354 157 357 50 472 585 3770 299 4214 268 5317 210 2856 637 1198 833 3086 873 24408 426 12993 38 9622 978 618 339 581 322 5622 132 18473 393 16820 449 9849 240 1812 347 478 163 1275 417 3801 -1 -1
80 8085 346 7218 271 9576 939 2593 261 14123 602 3241 858 1881 636 9480 178 799 646 5079 51 2901 478 1483 398 2899 151 194 799 1500 400 2210 138 236 824 8755 59 9642 611 3231 490 992 52 4193 419 293 895 4520 712 6142 144 4010 807 1606 697 1243 759 13822 476 12833 438 6735 327 743 374 1029 827 693 581 70 190 8891 956 12310 49 1414 923 151 887 1086 61 1771 221 17885 883 6524 320 15542 69 7851 450 1135 662 1650 322 285 958 9355 336 10982 769 2798 945 4866 611 7218 918 5737 920 9756 417 7117 780 2870 28 4636 899 946 395 14589 187 8449 114 10883 375 2269 447 15276 33 1548 26 10332 189 742 117 1456 298 190 148 20912 407 982 675 6664 525 78 381 9234 947 6044 352 7006 885 9291 110 23235 821 1365 213 1958 342 929 287 14595 375 285 583 7130 350 5070 896 1302 367 8522 373 4515 251 4622 29 1744 412 5290 777 1925 785 3700 666 2251 882 2187 566 2703 701 7483 440 14325 12 3435 267 12777 604 1995 154 17088 905 5091 163 10232 950 9445 416 1372 -1 -1
81 8204 403 6214 763 5436 9 2232 600 9199 487 2264 974 1486 243 2499 495 7434 426 767 31 4026 114 9931 711 176 963 993 184 3916 668 15001 957 886 410 3581 513 6618 624 28132 912 3102 403 10569 217 53 437 1114 43 16274 977 478 194 9920 915 8396 883 660 418 325 570 16016 273 292 852 2873 959 1529 521 5082 26 13096 624 3186 342 2247 15 14041 146 4596 433 1753 63 3043 118 10852 5 4154 842 5165 544 1404 497 38992 660 9293 180 4468 991 1473 360 4666 423 5271 940 1271 614 6340 446 3879 558 14123 113 1779 356 420 89 21163 859 7548 213 756 424 7098 413 622 736 3522 10 930 326 1823 332 2248 683 9617 336 2253 408 6240 870 1005 532 15859 774 878 116 15255 378 6839 353 1859 400 10476 633 1139 966 1599 961 9657 833 837 930 6335 937 1453 915 6227 266 8660 289 1797 64 7557 894 9884 879 752 706 15666 746 7669 34 6402 716 11258 879 6783 973 1820 220 2796 791 408 800 6485 821 350 826 16686 -1 -1
82 6615 110 12010 717 4158 18 8003 806 5700 563 17457 776 6349 294 10284 388 763 512 2150 665 2473 374 12605 511 22 310 33018 978 255 944 178 941 15640 133 18050 987 9520 194 185 741 934 621 8124 451 135 188 2274 794 6126 185 400 589 27062 872 3513 36 2718 713 7198 621 4359 534 4184 600 6853 758 2924 167 18825 962 3911 160 20570 99 835 862 10088 31 6343 241 6594 91 9769 795 13304 901 7292 818 1289 616 152 140 2818 544 1070 566 4286 164 4276 635 23837 199 10852 744 2076 206 7729 941 1208 301 26543 368 18146 324 755 32 2758 884 3637 244 463 772 13850 881 11668 620 2994 320 1941 482 1431 336 3770 576 1651 601 1369 631 17228 233 2131 265 2292 989 10434 666 2894 211 504 95 7543 253 462 157 20683 420 831 571 25208 420 3180 886 5343 887 1268 64 7523 415 758 -1 -1
83 1058 546 877 486 739 716 298 57 3565 660 680 927 10069 35 201 736 1944 90 1368 50 22577 245 12142 898 4203 791 2944 139 6218 391 6597 372 3051 692 2765 699 1512 668 7649 457 4277 473 5477 666 5758 292 1284 420 11085 373 6858 614 1357 594 1936 81 11706 318 3508 657 818 875 997 907 11836 383 7426 954 31550 124 9816 943 4318 589 18879 373 9804 829 4220 986 1624 966 4313 433 4345 370 6383 418 443 771 11774 234 777 783 11658 191 17208 60 1606 609 2533 509 4553 851 59 256 4294 466 3110 468 5752 650 9046 931 9475 164 5946 441 2627 30 37513 793 4585 745 2960 267 5353 735 2038 583 1434 825 159 789 1217 823 6416 235 10610 109 4352 575 6479 507 7141 626 2478 152 1808 137 1643 735 8915 581 1793 120 320 610 6115 572 53528 493 623 467 15366 681 2561 237 2269 268 11058 592 1530 305 8329 268 11530 533 2926 454 1515 156 3761 740 1439 206 4015 169 634 13 9228 304 3862 558 936 -1 -1
84 8123 659 2533 825 1003 712 5493 441 477 673 8682 754 15158 771 3960 182 8771 375 936 483 485 207 2846 821 10416 673 1872 910 29659 814 3390 539 1483 327 2280 472 9337 859 18664 953 1012 170 1788 442 13056 981 3893 498 1348 537 13993 838 7598 632 6314 227 13949 975 1315 300 2077 559 681 190 3488 311 9147 947 1924 87 3413 403 9613 134 36803 604 26538 802 4745 678 4514 570 521 561 1995 368 357 655 5750 338 8505 234 6374 408 1731 7 17368 474 5178 876 3248 10 3044 4 14162 760 2239 627 14098 61 958 528 3641 814 433 457 6234 731 13472 727 10803 607 670 912 1932 808 2050 966 4614 986 30802 753 2834 142 18244 991 2905 932 3802 88 1996 220 1492 742 11601 492 220 191 6591 875 9698 596 1911 360 1226 342 11180 227 2848 368 8445 151 19628 236 382 383 2056 34 4467 355 6193 292 2197 508 932 591 1878 481 7394 803 512 776 132 492 5734 -1 -1
85 13728 96 7127 90 5482 583 8350 149 17881 992 2412 747 15004 851 27498 682 8759 649 2658 850 13839 812 6043 826 9833 618 6434 324 4356 834 9820 506 2147 780 109 470 7521 45 1908 373 4833 920 1315 813 13779 255 4090 898 4947 942 9997 681 3874 152 8018 383 4227 329 6463 637 3551 547 5458 150 4565 769 2832 86 225 849 104 748 6471 654 84 175 5435 230 12854 363 5854 172 23660 348 6252 107 8664 314 6948 987 7893 45 829 924 15610 575 1948 712 5642 135 1627 365 4257 303 5966 838 1025 241 3714 33 1078 87 14541 518 5183 368 95 299 1544 590 9481 675 885 606 13344 31 5835 814 10610 961 883 854 14065 606 2226 911 7408 950 10755 353 5722 117 685 827 9577 907 23328 280 4725 315 2931 308 278 330 1705 946 733 696 2300 759 6404 881 8682 781 1274 38 9542 947 16172 421 373 373 689 497 2976 65 6480 502 582 204 8766 635 1020 430 8988 453 319 696 3367 -1 -1
86 25307 716 5469 458 3764 237 223 625 4483 969 4847 704 807 883 4015 13 8631 274 3466 673 7836 667 10776 115 9784 372 3863 536 11480 894 2538 408 7461 227 4864 80 946 451 11563 613 1473 203 7838 526 8040 516 5905 551 414 184 7391 347 707 416 1992 410 8496 630 9643 362 487 632 11695 239 9227 284 18395 850 2182 901 1166 475 4517 419 112 447 3293 213 1677 647 28069 522 784 416 7787 781 2468 93 6275 590 2441 642 5933 4 1581 707 3704 784 12197 710 20550 946 2194 258 4772 507 18050 847 20232 355 4526 136 12026 303 2589 100 242 279 411 64 1230 388 8239 959 226 486 1536 583 21005 875 8489 978 8264 77 7220 873 8082 239 10201 731 27080 439 472 14 2426 758 5845 331 10623 492 10133 800 322 3 2263 316 1688 577 1151 187 6324 552 21242 637 643 260 3162 423 857 964 7218 73 1977 780 190 212 763 161 79 639 7250 678 1656 893 1513 201 1868 478 601 908 3868 662 2768 937 42 436 5718 441 1544 -1 -1
87 1604 772 20407 705 149 88 3347 507 2606 788 1100 996 4281 955 1705 339 429 354 8077 390 1004 896 5170 422 1894 764 9504 336 2209 575 5874 331 1181 128 4469 746 3126 203 3972 399 335 470 3216 818 1120 204 2118 651 366 272 1799 703 15758 854 16167 340 15716 773 1954 205 1694 303 6684 871 4047 491 1040 897 10899 264 4183 354 230 621 1068 817 12217 917 1934 763 2428 295 7403 652 13 511 2039 637 1140 682 10277 891 19655 728 5246 573 6479 332 5726 513 8963 416 6583 545 10616 659 36706 730 7211 471 6560 969 27833 347 17219 488 4938 687 975 748 4432 907 9320 271 5445 355 239 290 2076 361 8325 619 14557 241 1627 885 7782 311 3531 216 6696 642 4388 906 1439 143 707 763 1443 264 2412 980 12445 517 6396 337 1693 329 1368 972 8005 462 5253 586 1148 978 6957 988 9040 782 9780 676 8015 678 2272 729 15250 535 2334 55 6397 641 2147 315 10403 340 2200 771 15454 805 10687 837 555 141 386 835 825 706 1585 988 173 516 1758 710 3290 -1 -1
88 15038 855 1999 631 1612 236 2486 274 7179 282 3233 315 283 504 351 999 13939 905 624 591 5793 724 2870 572 1783 824 3016 541 2651 83 7115 95 559 232 12075 388 983 296 5565 820 11477 357 11034 849 7806 333 7878 405 9056 250 451 165 4629 723 5398 817 1712 408 7325 181 6605 925 16254 831 3371 291 10434 906 5773 588 272 814 8800 246 351 726 2150 215 2434 283 13295 86 9211 577 3860 475 333 708 6869 481 13629 746 8123 869 8990 384 1339 917 2452 73 74 862 1227 465 1528 749 2024 390 6146 471 14397 503 26253 444 2183 398 15328 81 12875 577 4705 4 7280 41 7433 178 1889 584 5046 943 4068 243 2956 640 3648 285 33871 46 233 633 14118 968 9770 856 6505 613 12864 486 4321 820 8427 974 3191 299 3812 666 8666 413 13105 463 11966 430 2889 494 2301 136 7554 595 6490 576 11499 462 8230 465 2206 200 1396 695 7985 451 1092 682 791 201 964 23 696 636 2555 1 2135 242 255 871 2171 829 2910 495 1175 -1 -1
89 3237 453 273 267 25 343 6847 448 16829 572 12679 156 10440 72 1495 558 256 888 3346 120 9688 378 3919 162 976 93 3775 803 8724 814 11833 937 6462 284 3266 239 1637 436 17129 391 7517 428 1569 959 676 139 8645 452 1196 802 5154 997 5301 150 8548 334 21886 491 8001 660 991 937 2694 450 4347 65 6591 968 947 324 523 83 260 716 20156 428 7048 780 11626 962 1394 159 16112 235 6199 535 62 870 1645 428 7308 800 4908 875 7039 687 1544 554 34445 264 6917 394 6899 500 4946 571 2565 839 131 630 292 720 4458 796 2694 905 1256 499 2787 190 3127 118 11403 537 228 704 4475 830 9781 449 196 872 9044 319 10673 1 7749 816 1386 599 609 590 606 997 1233 793 63 266 1476 249 1447 840 11387 413 13612 80 9191 348 3186 778 7247 20 4600 224 2487 976 928 65 2761 294 19676 582 9848 605 7089 242 5764 707 13285 637 3098 319 157 631 1689 932 5369 502 240 45 11870 801 7083 511 9118 104 3328 650 2126 638 6281 229 941 946 11218 423 2215 -1 -1
90 6963 844 10307 971 644 120 1310 478 10339 997 17341 930 4073 660 3361 585 6940 525 169 32 1206 554 8864 803 2285 439 3782 432 4381 709 4924 361 6571 569 2977 625 11004 280 8573 622 6392 454 1147 692 7575 324 3918 453 2722 116 2612 73 8371 480 7269 974 712 328 803 425 2028 661 8410 503 2884 172 4468 935 1376 2 729 401 3126 785 2983 426 4733 204 6490 241 3795 325 1565 163 19790 382 2965 255 6514 151 896 637 2107 908 8501 360 6059 825 644 844 2814 350 667 771 202 21 3886 138 2252 247 8572 705 6872 67 4977 365 1121 359 4702 711 2660 99 5487 588 31761 222 1083 817 10393 678 6011 851 1928 956 8554 610 7692 627 11821 237 6231 722 1227 648 320 337 3382 698 3314 804 4117 397 15958 25 1973 934 8028 791 18304 245 350 398 1194 211 7364 307 11714 724 873 598 383 293 14704 468 5665 785 3196 465 4 824 250 16 8528 177 3426 655 450 991 8663 912 7549 723 930 937 7502 42 294 727 5081 133 3569 696 519 34 3720 559 10957 451 20545 910 2041 475 5733 163 8080 665 1655 916 272 342 2186 354 3523 510 216 878 1021 738 6827 19 219 422 3845 689 1413 210 1056 -1 -1
91 3737 487 1868 705 2090 73 9762 126 1044 517 38138 498 4393 835 1455 427 3318 715 10602 339 1149 997 23785 299 1789 348 7301 225 1220 399 375 41 1970 739 8299 946 4451 908 16170 245 712 74 7000 594 3295 104 157 838 674 410 4672 761 839 771 180 616 979 884 217 210 10664 805 2610 513 536 650 2536 860 832 811 13216 67 570 428 128 523 7353 58 168 698 4579 968 338 543 2278 156 3176 288 4386 407 758 758 6832 305 8540 945 3392 281 2467 631 10199 894 17461 35 474 625 10381 627 24435 720 13017 848 11800 550 5468 387 4743 238 1989 534 17117 662 6997 356 11592 56 3085 231 7240 969 3411 680 88 531 3561 949 1614 107 1200 576 1822 775 7680 217 3475 981 4130 446 14462 306 3565 114 36327 416 8225 28 5421 318 7566 302 5824 591 2627 708 4969 545 16458 767 5756 465 8999 988 16148 620 10370 359 1646 239 14833 397 12263 651 3449 219 5868 273 2503 303 1461 -1 -1
92 8751 417 5119 188 12121 709 6958 684 372 288 3560 922 7094 831 2751 209 4597 270 666 79 4865 335 45 246 2901 794 2461 941 4136 867 5227 751 5039 102 3316 172 7366 605 1938 90 698 70 524 108 5523 389 4482 501 580 960 25939 542 13505 89 4073 145 10315 892 8108 981 5032 313 9405 892 7815 119 9095 267 5447 936 721 431 2417 634 2082 929 2998 875 1813 173 4666 43 5683 682 15855 457 1326 482 7696 937 23918 458 5268 582 5306 2 5294 309 3251 951 1362 815 12257 77 23932 178 33090 129 12542 900 3008 601 5487 976 4392 493 3914 580 6166 821 12944 564 12154 948 13619 299 2673 331 4627 545 2956 139 10625 109 9091 864 7324 76 12061 216 709 149 3514 561 2217 541 8669 895 8847 816 9162 532 955 614 1132 351 1379 808 937 180 12741 276 4970 821 1828 466 353 121 5283 932 2315 671 1523 297 689 869 239 499 6807 608 16111 973 1450 124 2215 976 22117 715 672 607 275 -1 -1
93 7127 862 6517 924 4981 710 19742 401 1494 162 11244 711 1457 149 253 874 829 554 161 409 8925 296 309 875 456 900 6747 62 4968 619 2060 791 730 364 1085 136 17572 814 3754 764 408 381 7325 116 985 311 21482 737 11524 895 779 138 25 649 1369 624 10393 542 1502 830 14328 48 3949 629 270 258 12368 660 2056 488 1853 293 5311 616 13449 235 66 351 5214 769 1168 569 6830 110 4756 486 5390 297 3327 856 3071 521 424 75 14224 912 1452 934 8757 289 1215 30 7070 993 15260 259 3839 214 2192 253 4434 700 14395 8 2345 857 9765 452 10285 840 17779 338 16559 87 2415 988 1294 96 1171 455 9256 156 385 724 3654 250 8259 415 1343 14 3066 5 9147 892 559 930 5902 191 373 410 2883 478 16485 39 8291 927 4568 682 1012 507 3032 630 4687 850 989 350 1189 598 3702 417 4071 735 85 953 1491 460 1036 935 464 727 30807 381 3011 146 7913 857 5907 536 4041 543 2174 31 5892 113 2483 774 394 953 1740 455 1571 855 15149 588 6972 728 10004 213 1018 812 2209 21 5492 81 5366 58 2671 299 2341 361 5130 423 4404 295 1506 476 704 -1 -1
94 488 550 2176 486 69 937 10465 900 4857 185 4762 332 6795 302 1680 181 4760 561 350 244 760 747 11515 846 5673 92 24449 475 3892 570 15938 790 922 771 6142 301 1214 191 4622 195 1217 141 2550 972 219 578 6935 772 13921 522 1558 949 1054 545 7884 763 258 839 6053 510 3062 500 13019 814 652 750 15439 677 5990 155 2096 269 9668 278 9387 303 5567 323 1099 625 10350 328 944 658 3744 845 11571 205 25381 391 39802 413 1512 255 13024 849 4441 393 12715 693 665 711 2900 122 781 27 6815 430 1557 925 2125 959 6805 743 2097 158 298 997 9201 996 2386 27 7403 50 9505 122 18515 147 2653 109 2860 399 1483 338 10946 940 4685 513 21583 873 4559 352 6472 701 4794 74 2401 429 2387 670 9763 721 491 715 8449 877 962 458 1499 970 6303 944 10643 910 17365 526 1513 626 3488 78 9244 932 5647 345 10770 459 2473 555 1360 558 7295 52 2926 31 1391 831 1395 121 7738 939 1339 909 8843 -1 -1
95 7982 741 16250 968 1997 666 225 87 3760 320 10631 657 1000 794 4185 654 2746 161 11574 289 1328 852 5880 198 518 115 1177 780 5435 990 2358 416 3276 414 3170 536 7835 757 3296 314 4168 271 16052 598 1363 160 4073 797 8949 796 18586 711 8545 874 5992 865 3879 445 5635 357 303 802 6512 620 1941 179 4509 422 11442 724 2648 585 30 447 2840 460 838 743 13499 957 2851 621 4634 954 5074 601 5472 387 118 528 7094 990 1423 911 2279 380 179 1 1959 64 5887 702 1842 990 6332 784 17293 412 5286 722 1509 208 1822 179 7093 395 2331 274 3124 202 3882 370 11776 201 20464 628 15189 430 2421 982 5812 985 396 972 3116 977 2221 488 6387 20 3156 481 499 110 1905 856 3295 978 8671 840 5612 238 244 747 5190 351 1584 938 6441 770 36904 342 4188 228 482 598 1782 355 7134 721 9377 850 429 253 37 636 2714 852 1930 167 379 408 6882 275 4421 383 6384 660 1124 771 3836 251 97 656 10109 5 5259 930 4448 31 4753 621 2315 515 13708 948 5463 718 3058 949 3941 812 13429 774 9023 586 526 893 6927 567 10357 415 5777 538 2588 613 1263 -1 -1
96 5744 506 8087 341 1736 568 5440 668 10726 332 500 957 8341 362 12661 967 1678 549 11151 623 12087 326 1555 925 210 380 7234 325 21160 151 5180 12 2970 79 16331 860 9713 7 738 508 3014 752 7721 339 1919 766 231 540 3884 852 4917 142 2443 732 2291 206 961 351 920 700 1433 528 2697 641 1087 665 3017 744 7020 440 750 51 3694 979 4320 255 561 673 529 787 12496 694 17445 782 14328 45 5820 919 1785 12 4944 572 2323 592 1417 213 679 270 9563 614 2172 414 2583 694 6533 616 7378 780 2339 760 1652 361 7397 877 2282 105 11420 535 949 208 1742 701 13597 175 1678 152 8492 912 8684 941 5508 21 1240 300 531 6 6287 55 2774 575 19624 439 1988 788 1662 233 15871 605 4226 48 7972 102 2793 234 8657 94 5334 127 12933 190 15872 63 3820 607 9090 671 5701 554 8690 685 15755 69 12156 475 2027 386 1850 155 2681 557 6768 322 4687 668 1079 912 145 329 2047 937 2919 6 5562 730 20256 989 71 649 1700 708 4411 115 6433 872 693 100 1858 566 6052 519 8080 706 5243 -1 -1
97 3293 195 5360 697 89 830 5297 487 1067 133 28167 799 433 218 7738 956 5443 121 1618 19 10233 662 20514 577 534 613 358 376 3911 909 2719 718 642 831 1014 786 6077 58 9052 811 3468 30 6411 577 6298 568 6091 208 5435 288 5059 411 22051 248 5555 299 11756 868 3526 162 9080 3 2471 779 239 58 3287 360 2524 147 3245 265 4000 646 9019 245 25620 965 65 645 6659 127 2133 459 5746 466 1205 515 17155 572 3179 65 11162 28 15210 840 12548 476 2432 56 10390 369 649 484 3283 471 4093 734 3340 32 2074 707 4656 144 4105 620 15399 637 5095 804 3291 245 7859 180 1044 344 2720 40 1035 932 2825 702 15358 363 1564 713 10717 553 7810 238 6054 328 2865 218 48 696 14947 630 1690 143 3532 849 5640 64 2056 185 11823 610 1723 539 6713 836 8978 90 4895 26 11734 603 10515 547 1496 906 4365 21 6630 575 2166 89 24907 95 8678 61 4997 817 5870 666 4984 805 2616 288 6001 -1 -1
98 11129 42 16327 136 7197 928 2004 786 4626 718 1675 506 2518 249 4043 121 7368 54 6954 918 19928 154 3344 723 4025 335 5625 866 24244 393 14096 365 5795 637 1754 311 2899 973 1382 56 5660 261 7952 456 63 168 4742 141 1526 17 19663 2 3380 569 1956 846 2692 629 4253 119 4387 954 9363 728 1651 507 4144 925 5243 722 4290 613 1319 275 4792 806 9956 807 3648 794 8006 200 94 161 982 76 18070 708 3095 713 583 637 10001 240 984 826 3178 730 4066 268 3866 519 2137 47 9129 433 2987 587 2506 888 17202 113 4778 764 3186 932 9693 773 5192 163 2020 992 3484 222 1643 263 6551 239 1324 632 3537 755 1239 372 2836 726 11173 978 660 73 3719 88 4203 393 13250 200 5706 62 25990 130 1340 815 4801 987 1973 824 9025 342 2919 754 1145 288 11181 26 3853 404 5339 405 8572 763 364 356 17786 395 16698 877 15516 578 2905 975 1953 126 12174 938 3933 958 8821 682 761 284 1908 666 1079 76 1581 889 1933 665 9602 131 4232 233 3334 -1 -1
99 3387 217 2450 576 3133 50 10472 310 5414 848 2348 946 8535 767 3882 6 91 233 5208 458 3083 337 10134 200 1798 399 5951 406 5687 399 2976 205 2972 914 2184 853 1027 230 4033 491 16392 422 372 375 9885 286 420 540 11411 641 8261 66 2581 207 2358 336 11487 198 507 952 8527 824 2180 491 8638 371 3876 872 1360 279 6488 293 11488 884 4955 74 595 552 3160 756 11919 203 4617 255 6649 604 19321 239 433 21 1906 665 487 986 10544 99 2317 686 4073 719 28010 805 5465 622 685 690 2857 803 4069 874 5838 305 12829 399 214 979 4414 296 8681 400 4326 135 489 626 3219 875 9324 778 1208 507 7142 511 3619 185 3433 780 242 668 493 882 22560 108 3715 660 1560 478 9970 71 14916 601 1050 254 9644 987 7041 442 6515 933 19413 287 19205 154 10112 783 8286 933 2779 918 37385 643 3372 612 2538 445 714 86 3308 259 6803 755 638 65 9844 96 9888 128 867 251 1942 749 2428 824 3774 835 2990 8 1103 472 6550 -1 -1
100 14591 958 632 660 6911 495 7487 410 16426 207 2345 842 1206 250 957 764 6210 975 23 928 11765 753 18329 421 6435 899 219 819 14679 279 1801 812 3035 493 1320 23 1125 154 17350 827 9848 269 10491 875 11759 876 4165 600 578 36 4486 714 6497 782 2223 879 4325 764 4271 627 4196 999 2101 114 3253 784 1575 143 4528 11 16608 207 11144 185 1701 484 4867 526 3818 582 1253 81 151 870 16476 371 675 945 5679 102 16289 461 9352 252 27729 175 767 540 4578 223 8429 452 1303 448 6695 591 996 813 9109 914 896 529 7187 791 12341 191 6988 474 2070 231 870 521 13133 801 6841 660 8164 911 9884 212 4157 682 1676 948 6331 903 3709 829 2994 861 2255 309 1339 105 10289 605 3008 480 618 332 7625 626 8658 824 1412 505 5193 573 132 497 4318 50 1646 686 5705 735 257 630 29100 933 1878 717 4956 803 4700 480 15374 84 14545 844 2303 157 1540 812 3941 340 4260 947 686 378 9381 928 8409 -1 -1
101 408 579 3466 486 12214 376 1978 408 11131 788 12520 882 6461 39 9359 690 9755 215 9029 538 28056 466 3847 499 11376 402 2380 421 6325 332 411 703 10731 891 10510 818 4507 42 3653 372 1737 36 459 998 1756 193 27680 834 11235 392 1085 329 1318 497 27543 668 3246 207 15328 987 2770 21 312 653 8378 565 4473 872 1305 656 91 483 1767 214 12395 544 2483 681 1868 132 3085 63 13086 933 1053 801 17115 999 532 418 5122 185 9516 487 12170 879 6326 992 6236 409 7194 991 5743 664 10062 748 3047 829 11073 850 4354 145 2341 898 7823 977 3039 866 5619 809 1366 788 13367 663 2282 455 932 371 6585 396 3694 267 224 187 10209 737 9050 661 1036 536 6783 368 3419 488 1368 22 2280 248 45 732 11115 178 7867 271 1095 460 2 909 2210 656 11229 767 7015 307 6794 857 8405 125 13911 37 15629 508 612 854 3037 119 5486 779 4360 851 997 863 3400 789 4081 -1 -1
102 10454 455 8074 659 5237 395 4212 561 8131 971 7877 147 20479 400 1747 516 6947 606 10858 889 1256 958 3943 711 4662 402 488 38 2171 598 7414 517 2735 776 3528 368 13467 515 8571 664 226 8 4276 828 4650 599 2506 12 9798 154 820 597 1976 454 12 738 12852 57 9442 739 6422 531 11686 122 7809 696 232 694 4287 911 5537 53 390 669 833 34 314 873 1788 298 989 587 11262 961 3613 365 13553 120 2706 976 14725 12 21915 895 7656 398 5936 712 16342 413 4053 691 4284 776 1339 84 3240 884 7218 951 6719 744 9596 294 13832 605 1680 688 1079 487 2568 239 740 143 193 907 8781 535 2450 235 630 848 1967 270 1219 341 9435 797 5296 775 3289 210 5471 972 3432 450 8878 800 10133 842 23399 396 2116 664 2604 306 291 744 2168 876 11372 976 69 319 2281 514 229 317 6999 958 4853 625 3940 506 7966 623 3686 147 2145 727 8453 611 385 671 2726 838 1597 805 2079 810 19065 947 1349 732 8438 52 5885 220 13523 910 19411 51 2727 126 3048 686 2060 -1 -1
103 4741 957 3473 158 3520 431 4461 698 1364 622 654 385 5396 711 1274 60 2904 465 894 800 6520 881 5358 14 92 656 7237 99 2888 739 8463 257 6609 166 1848 466 6371 161 6158 318 12226 778 1223 541 30795 416 4549 976 11956 583 15219 378 224 204 3812 678 1837 658 10025 293 1725 99 7372 141 7023 649 3360 376 10999 258 1790 872 6105 345 4139 457 5434 917 1629 690 24254 233 1881 87 92 314 3544 510 24357 908 337 159 631 971 1878 449 3420 861 2515 835 186 13 5867 95 9607 757 9387 241 1635 92 3244 211 3646 678 4721 474 6703 597 1927 751 1506 132 2819 494 3192 755 18598 390 7619 433 4420 52 745 163 271 669 5124 344 4517 304 1544 396 1127 887 31770 646 2359 660 5719 633 3893 524 2581 861 1864 724 7523 631 1082 286 10899 340 710 143 4612 451 7812 219 602 148 133 243 3095 935 2335 526 6441 807 1505 519 980 231 21337 370 1225 598 614 91 9678 540 115 305 39351 445 19377 39 16744 502 2623 211 868 8 505 533 8094 -1 -1
104 818 537 9014 15 10572 471 404 696 2707 781 5943 681 6207 296 6754 901 5837 424 7078 433 12136 798 11350 967 10550 164 4096 962 3770 986 7162 128 7105 51 266 939 131 637 3546 922 221 14 170 964 1664 20 8381 514 8644 700 10818 983 6737 710 34 265 6847 452 6539 66 5104 848 2250 658 8829 887 4287 550 624 222 10130 274 15613 383 1446 959 10789 547 10913 639 1921 228 5285 731 4537 942 1097 348 5298 38 14323 514 230 803 105 338 13252 851 29081 330 35 541 6497 777 6468 599 983 26 3532 315 1358 229 2497 984 43422 478 1169 946 1196 843 2134 449 9211 57 4197 554 7471 144 3310 911 9046 484 7761 463 20559 649 314 153 9831 244 560 123 7011 286 5857 663 2658 654 10663 205 11342 300 6951 255 159 716 2701 270 4872 225 2340 939 16982 598 13670 723 8707 780 25495 797 7275 3 4133 873 1755 472 8197 980 527 877 463 983 5542 -1 -1
105 5819 965 4478 71 15664 783 18595 489 5437 457 21860 160 9788 569 5126 812 14030 590 1324 705 5049 445 1188 323 437 599 52 312 27718 714 9062 734 6399 890 575 198 7567 688 10206 175 8309 461 9598 667 8799 125 1685 238 1955 285 7204 969 6675 543 3737 245 2827 479 5447 477 278 980 10506 490 11339 245 2392 356 1360 648 7822 505 1745 945 2941 27 8256 499 10697 213 909 81 1701 847 5609 219 1821 86 7310 632 251 219 21248 62 30516 92 5640 945 2865 394 3884 132 5234 796 1484 388 493 98 2405 7 1048 600 3336 610 9603 227 4879 854 10423 335 5766 938 6062 261 6133 624 7706 927 5725 611 20103 511 12526 59 4595 314 8296 669 6004 331 6843 266 177 612 1148 760 1042 720 262 860 2956 331 2629 927 1163 924 9761 882 4888 998 8886 3 9592 613 2026 881 1770 127 7391 295 13690 425 3001 739 2944 679 1191 119 1713 210 1519 183 2192 811 181 138 113 5 1554 657 13272 682 9122 567 852 -1 -1
106 2514 774 16479 663 2062 373 6166 848 673 76 11477 373 1135 76 649 82 1764 842 2869 751 1249 624 1392 474 23321 22 1085 958 10248 710 3318 226 11436 497 3847 408 1037 51 4945 612 2247 606 7547 702 9585 760 863 538 8025 532 9217 210 842 273 4294 197 22680 25 17229 32 8212 935 8343 446 5201 364 10608 402 4324 285 6811 509 8683 604 843 243 3156 15 20693 798 2962 411 16860 987 6762 753 736 9 23371 303 886 500 4228 26 1803 236 5753 585 3990 960 5925 982 13493 169 12659 509 3149 134 18886 583 1293 899 3425 12 1491 778 4290 675 674 316 1546 98 17276 337 922 172 261 36 1070 174 4614 548 319 690 3996 522 10987 223 15907 285 12778 895 8818 736 2300 967 2410 255 9530 956 12402 40 1982 188 7799 667 960 372 2259 595 8780 13 2863 128 12746 701 5853 129 15604 350 2154 577 1550 225 462 527 11221 598 16382 42 235 50 3764 -1 -1
107 14137 94 6661 190 1968 173 12093 436 6794 791 7630 256 7697 378 8141 120 7269 204 2754 476 2834 350 4949 554 4060 654 789 204 4061 39 3589 534 11301 308 12648 508 11974 828 3942 125 3729 271 1420 839 3167 293 1018 563 8638 913 16119 441 2570 344 966 335 2410 60 6595 295 1994 438 8111 652 4267 572 91 85 20621 670 1480 606 898 147 7583 983 854 626 5474 251 4460 158 150 637 822 668 7112 387 1127 259 705 166 4224 659 8042 669 852 102 7287 483 3126 465 501 164 4497 325 2565 680 3056 774 353 20 11702 219 5073 30 789 277 5439 561 5359 92 677 587 3545 525 9774 186 3312 533 4870 943 22229 928 3547 677 11246 902 16371 330 1625 424 2334 828 2727 467 2973 691 71 952 1098 171 8788 590 5979 402 5290 486 7893 59 3229 303 1897 11 1343 516 19062 205 8395 769 2041 478 2487 555 7418 257 220 622 11870 967 6536 478 720 595 2544 892 6772 823 4945 426 336 179 11277 303 933 650 2156 100 15365 145 66 352 399 897 1151 862 3787 534 6654 830 401 374 3798 670 6500 595 4640 718 1526 582 2793 231 5049 820 10702 948 2418 831 6214 597 8792 -1 -1
108 2235 601 9715 828 9035 812 12664 280 1813 484 1696 541 10046 810 1778 619 3115 587 5019 22 12430 198 4870 49 20902 425 5850 669 7220 562 1298 137 16229 264 2771 237 1974 729 5011 711 12101 196 10207 428 3248 574 5946 427 3041 881 3318 84 70 766 33811 371 4674 358 7164 478 9186 914 2810 269 4935 195 2916 768 1937 10 1146 447 4935 785 17507 603 2594 400 1415 548 609 709 4120 72 9689 969 16061 779 643 30 522 442 535 379 3184 101 6377 932 3515 776 4772 950 3234 276 30704 868 1001 948 6703 26 487 70 3344 606 1529 595 8234 143 24613 783 19931 370 23923 521 1147 698 2223 722 7294 484 740 404 2200 541 12453 79 2234 147 7790 685 8050 971 4436 437 517 260 1428 280 2 779 22459 891 10727 441 8043 533 8024 767 2465 898 1429 643 4883 407 4951 246 5756 994 10870 586 5196 897 9283 230 2643 911 634 989 9171 -1 -1
109 2487 840 15979 562 2204 764 3393 245 5410 266 2862 388 1652 47 11127 879 3 965 1991 139 5868 87 8414 763 2482 586 1529 267 18961 0 4799 659 6024 210 2246 965 24201 356 14307 509 9764 681 6995 968 11226 251 16839 106 5749 17 1228 625 26164 120 20004 4 3578 334 3776 605 1720 97 25720 274 8 905 2125 181 4024 759 1862 559 22646 208 7597 805 1298 837 15594 468 7038 114 4958 995 4900 84 2003 86 6975 662 2297 145 1980 723 7755 945 343 864 5118 402 34873 510 3627 543 6875 751 9210 587 16597 746 5340 523 3078 581 4963 669 6736 783 10303 707 17812 278 3155 94 22653 259 1771 706 7796 703 4947 92 505 850 1239 72 21079 268 1114 541 1145 142 1109 930 6782 495 784 966 1128 673 602 895 383 605 9922 845 4475 582 11843 981 2611 497 4632 601 323 78 2770 -1 -1
110 6129 357 24725 619 4772 438 13881 781 3406 822 1245 483 979 534 8467 674 4797 360 4393 703 779 587 8832 991 2157 872 16590 917 8860 923 2200 487 10146 43 4702 27 1365 766 2755 234 10606 728 11099 238 5144 196 5994 165 8020 137 6861 898 13898 873 2569 600 6679 870 2972 715 7627 576 2181 994 1783 302 3974 313 4047 221 2074 391 1393 751 3060 396 5109 814 10695 455 5350 269 4694 378 360 560 952 834 13033 672 5299 907 2891 362 8665 798 10204 161 5768 543 3589 663 4059 47 1608 991 1838 83 2971 299 993 992 4074 964 539 793 2821 471 13811 484 5034 453 2828 637 5257 701 590 492 8909 860 11008 190 572 110 691 698 382 880 2866 753 10428 606 10459 289 2652 546 8176 235 2317 706 6259 405 9483 22 1248 844 1012 929 5428 706 12739 904 5577 658 10706 217 1140 132 826 543 4383 822 1685 695 12492 312 7424 912 4084 465 5701 357 5559 898 4186 154 1874 589 2732 559 7231 70 1469 279 1648 970 9325 482 519 34 4965 283 2977 637 12277 111 11311 299 5517 550 3786 213 142 58 4248 972 16766 -1 -1
111 6183 284 10525 683 497 808 6071 186 4188 576 4042 140 3484 21 4335 239 21 274 15614 31 11866 369 2729 675 8035 696 2183 674 2289 764 5993 439 11408 92 9747 645 2919 819 10669 436 12420 706 1834 904 1030 439 4722 260 4280 966 9481 372 1496 871 8705 950 3163 683 9981 517 2567 214 13906 300 3371 966 2878 46 7624 218 9569 771 2739 410 5087 151 1373 726 2644 126 7500 737 1129 234 887 59 3298 137 1864 955 4170 439 5562 91 8313 121 2746 618 4126 40 9130 608 1314 384 22394 273 9711 570 9981 948 311 616 1878 632 6639 900 14470 630 1482 730 2438 284 10395 458 858 7 5415 609 540 300 13466 261 4073 206 4592 447 1424 188 8348 415 5704 592 4316 199 2242 664 2984 372 2534 597 5692 694 13523 600 17395 430 42264 157 34990 596 9809 236 4972 727 586 70 12769 676 2898 709 1391 801 1323 281 673 765 2171 41 15198 404 297 829 840 244 3396 484 4022 90 5369 397 1921 -1 -1
112 3615 431 4596 957 5914 728 2247 583 7576 58 452 855 12479 933 11423 921 6228 294 5735 926 1954 794 7878 981 1594 226 9249 222 8392 642 16434 464 196 429 9103 65 4888 853 10746 843 3689 140 5377 145 1497 725 14192 909 20447 855 3949 975 1740 939 1780 401 5422 469 9829 926 7540 841 13201 431 1543 112 3971 717 22709 523 479 795 5797 238 731 711 9574 85 2299 611 836 466 6321 666 581 870 236 480 8262 217 430 242 11888 324 3723 560 3971 91 3108 988 40068 813 1798 929 1104 586 603 698 1543 587 3691 248 2887 497 8745 484 24269 52 13560 164 754 354 10929 480 4621 407 4286 859 3570 795 279 220 12523 79 70 457 3219 796 23112 257 3448 548 889 482 1857 77 1235 457 5244 715 4425 989 14868 176 21950 231 1055 778 4494 408 288 861 7846 154 3410 692 763 736 7325 608 3507 870 1152 138 23123 729 4205 110 4278 279 3994 267 1720 334 5162 971 1281 314 4528 -1 -1
113 139 812 5697 631 11204 155 749 265 1287 400 187 179 1645 536 50 828 904 592 5085 594 4692 573 287 562 18301 239 32399 186 792 471 4238 950 1818 218 29722 512 11887 298 2186 487 4288 823 9101 903 7507 885 9378 576 1082 821 565 514 2355 180 20732 50 11227 891 2328 418 8835 568 5650 290 12847 241 6297 593 4062 465 10564 646 7037 949 1227 511 6065 513 2108 640 37996 505 9996 959 555 46 917 977 6330 202 6885 394 4951 264 7122 470 4420 537 22155 438 9538 332 4071 499 126 557 5775 8 1064 480 9793 226 9047 734 6097 904 2741 624 6510 261 1676 558 590 625 2989 936 1303 723 25776 711 1507 870 22760 518 300 293 2170 334 5860 669 2640 343 10695 612 871 808 1270 410 4270 247 11024 56 12583 763 9496 544 934 982 8877 72 2119 954 21601 31 4914 981 10382 309 4573 922 3199 106 2553 -1 -1
114 282 344 557 45 20225 663 15940 946 9316 825 4885 848 2996 11 6542 873 13376 645 1829 156 4593 668 2284 586 8893 788 9067 937 1727 230 3406 297 14454 875 24212 226 18842 965 17202 400 9022 416 161 585 773 718 28643 185 4407 738 1844 731 5912 818 25160 673 33542 571 3135 843 4164 670 14933 352 15374 464 4237 86 10964 550 17076 555 5307 500 1451 809 3336 751 1637 285 2547 228 6186 195 1429 233 3461 56 526 691 10122 781 14351 189 6319 694 3616 651 18752 509 5896 324 19083 664 6476 58 15924 382 13227 955 10210 13 12431 518 8271 411 5786 586 4986 123 10003 828 16034 607 347 669 1950 123 10396 505 65 283 4005 779 594 71 14910 -1 -1
115 15627 548 4093 752 3821 56 4360 184 6269 965 7533 669 2525 966 1308 432 5552 196 2170 757 14403 357 2536 521 2741 212 2530 736 7998 567 899 331 14613 728 1583 723 340 425 4297 169 3801 315 1919 134 5659 516 6275 333 94 826 132 331 170 735 6470 623 8818 352 8332 747 6471 940 7291 109 31579 54 2663 768 3991 722 11483 447 13374 1 5884 337 4959 56 11804 361 224 827 5795 537 792 329 19273 8 15834 430 4060 660 167 348 4298 489 6553 380 787 495 3511 263 4243 788 2897 981 1467 374 11106 559 12009 454 570 510 3104 725 5979 678 2597 192 6932 263 5639 459 6398 656 8085 883 2723 307 2606 815 1608 859 15091 433 8897 621 2789 445 2413 570 13938 283 635 45 4390 575 1820 927 5609 391 2975 45 7844 435 2164 3 12865 828 3142 862 1857 745 14864 462 17209 751 8650 156 12464 133 2339 978 8497 12 1596 999 313 487 3352 241 29287 64 2233 487 22380 364 1016 -1 -1
116 5954 18 16836 717 9761 248 1364 395 17443 795 6936 265 10117 248 4818 521 9676 203 289 351 12554 348 373 3 3046 934 11853 804 12935 425 320 48 6699 680 8400 925 1739 210 4103 692 679 183 88 101 5131 645 514 387 19181 347 4522 267 13097 925 3023 340 4128 900 9191 578 11964 979 3465 618 16365 671 26588 259 576 537 801 395 3562 919 9358 749 232 53 7096 349 1 363 407 213 2324 794 5644 427 37583 441 5016 67 1365 254 1926 140 929 898 263 446 2409 155 5455 57 23576 346 6723 783 8143 912 12585 318 155 210 7134 80 10266 37 1502 45 9564 945 2178 409 2818 890 3809 662 2432 692 21392 537 2327 376 1046 79 507 340 3667 699 2077 846 1450 902 838 9 3466 57 16195 248 166 601 3718 17 3714 285 5327 878 12528 229 9491 409 15 115 1645 990 13596 533 10325 807 3321 793 3753 381 18940 331 3517 552 1680 735 7317 678 8434 -1 -1
117 3652 986 9264 715 9988 650 11929 49 24699 679 9835 663 889 468 24288 67 1829 616 2153 267 17581 248 13439 246 18342 80 2224 668 2120 990 32215 367 22769 437 8166 775 2903 122 698 735 1756 105 1340 2 1506 996 9339 63 1373 981 7426 977 2334 53 5044 113 2521 881 6880 226 879 539 13291 473 708 438 2640 184 3032 297 2352 327 1835 336 3452 465 2464 779 382 602 6971 500 7484 836 1014 900 7700 182 4963 278 14996 780 7125 733 6154 886 849 249 4163 10 2441 959 3731 640 15513 297 18940 590 4395 110 1076 64 3048 352 176 292 993 709 20737 878 13174 893 172 371 11755 821 10689 182 5468 333 1010 115 272 681 11865 487 35 884 5061 993 1157 806 576 726 5105 368 118 355 2012 551 6254 829 3432 875 12056 898 3379 822 3320 803 1200 951 368 870 6406 688 6539 797 11273 609 3326 522 5317 199 12882 282 1075 549 1262 812 631 253 7860 197 18248 552 3742 -1 -1
118 7394 770 4189 857 9001 461 5257 696 1422 822 22994 562 8802 601 3466 851 7449 377 1996 934 1974 796 4722 657 1373 299 7689 111 2537 641 18300 78 6357 717 15290 381 2524 799 1385 157 1443 644 2682 899 663 696 3078 699 9773 63 2963 977 13807 233 7451 199 539 41 15582 670 7583 29 5039 155 6440 260 10758 910 1614 945 8247 440 8252 328 564 481 3150 588 4274 388 2324 109 15392 425 3542 379 31471 601 3969 120 4112 896 2258 147 6990 653 6974 288 860 492 11665 35 25560 894 17188 351 1524 425 2977 991 13485 556 17205 587 2255 991 788 341 672 236 5586 286 5758 130 14016 62 5141 39 9337 19 6524 632 6487 324 867 928 8862 617 127 361 997 241 12851 799 5680 601 1455 297 9490 233 23606 601 5817 818 118 825 9176 590 875 426 2393 331 9295 546 5132 120 6296 499 13087 447 4356 835 6834 -1 -1
119 3307 820 6459 845 8147 481 3187 675 11083 594 915 613 2945 14 3577 76 833 653 7173 951 4898 608 14471 454 5520 941 1766 712 2161 968 4853 978 7171 766 625 936 26161 719 9710 292 11365 591 5651 430 2372 171 446 0 16610 984 8944 33 2155 227 10483 709 7589 429 1961 643 3196 551 218 965 3660 427 4323 921 983 195 6152 829 21876 995 8422 54 3210 164 6894 891 4937 433 5265 864 10837 280 8319 547 8982 504 9642 345 3502 347 2338 214 11355 912 6055 408 3510 130 117 255 918 899 976 830 227 523 3538 125 6384 142 6893 407 24096 904 1029 105 6341 739 2898 971 4341 463 14817 921 9904 106 17576 879 752 916 15826 849 7218 165 2675 507 920 614 4333 19 980 331 7002 461 5554 784 13317 964 672 698 4155 789 982 340 438 928 3172 911 9029 131 2028 977 12388 614 11971 871 13125 969 2687 492 11153 666 93 870 5674 203 2372 915 5309 770 8994 136 20330 -1 -1
120 947 929 7585 495 9475 81 5972 69 4159 377 1695 712 2791 464 2000 136 1567 566 1885 160 15381 575 9712 436 3051 263 1134 231 6292 269 1911 409 9696 76 844 159 10556 244 2034 403 11620 818 5095 885 6026 594 5146 128 6115 381 673 484 353 409 2448 166 582 89 2596 396 3701 835 14576 47 707 505 6586 368 2469 875 848 808 2590 202 8024 81 2324 376 1555 851 3049 404 4046 2 11252 996 4591 190 19734 488 12017 281 7845 278 6168 445 6554 560 280 157 2610 872 1683 806 10078 539 5847 774 3050 838 9439 245 18391 218 6316 610 4560 712 3705 277 217 870 920 945 6444 191 4672 257 7191 85 19188 776 14904 555 901 382 5933 150 7306 812 473 7 3090 73 9142 664 1377 40 2362 501 226 223 8215 363 553 563 11504 913 1965 697 2361 714 87 346 7100 517 5784 549 2954 294 9352 349 4525 517 1479 606 809 8 13012 958 7502 314 2567 470 5975 994 15521 949 5239 658 6107 44 8383 733 7951 331 1418 850 8080 104 11292 157 12854 703 12405 781 13590 723 514 702 1723 -1 -1
121 18253 595 3522 559 13522 886 58 384 5409 409 10421 909 4486 25 15464 787 14273 614 12766 605 5993 406 7325 696 1098 527 14408 574 14398 183 3415 881 15377 198 2140 869 4139 929 2830 807 8295 34 7109 345 2859 533 4616 466 1660 21 984 868 8529 779 4395 83 5930 490 2388 440 12916 770 4347 296 636 338 13380 36 2550 346 249 659 1863 488 10325 379 4613 175 4795 856 3432 263 5959 968 51 917 631 999 651 764 3479 231 272 795 16321 749 1294 809 3766 872 9862 206 4430 786 7053 834 386 461 4716 598 39 624 1360 541 2842 113 9716 533 656 271 1118 928 2189 422 11822 125 481 413 1439 988 5297 76 18855 411 186 687 1633 583 6452 596 3916 739 6531 964 10883 417 1575 473 2288 96 4034 252 6918 338 1414 861 423 285 11265 401 4368 677 5588 197 4478 365 3675 374 2066 890 8105 662 4221 862 13063 110 79 786 5583 458 2857 783 11420 184 1269 50 5581 510 5226 39 4196 92 399 280 6702 784 235 882 3785 656 10474 40 5525 848 19707 998 1256 836 7737 741 13402 -1 -1
122 14933 173 6740 264 4132 280 7432 737 1095 157 3786 429 1016 802 4174 130 1420 950 227 475 6044 236 91 993 2514 700 6649 82 476 467 15464 80 2447 59 3323 610 3025 407 3742 661 3353 632 471 863 1441 455 11570 131 1380 947 1503 991 1277 264 1633 81 1117 146 352 456 6344 942 3644 857 18404 795 7676 729 34865 294 5447 267 3234 429 320 381 4399 27 10645 268 41420 875 1301 295 4292 484 2153 861 5084 648 1461 341 4734 196 4773 701 5908 839 699 858 7897 370 13037 305 8246 842 2230 579 1174 44 7065 677 3266 24 11935 660 162 835 10021 897 3644 805 2685 818 1359 232 17320 992 1888 714 637 180 4712 698 5195 508 3367 175 184 268 4378 869 9 347 9256 243 6497 236 9575 437 11838 808 4685 172 196 687 8942 969 6524 701 847 29 12870 323 2755 64 3918 386 1318 990 6196 969 1116 380 4777 704 9164 398 9281 623 686 548 2169 956 29596 829 11526 352 5611 770 575 750 3925 91 2447 767 10092 290 3010 481 8856 173 8206 82 190 374 6054 50 782 532 1456 404 2118 278 154 -1 -1
123 11249 374 6812 891 5292 755 4985 588 30612 108 1726 647 3054 923 1308 559 7066 166 4407 640 5069 329 1487 69 6718 658 16230 749 4121 778 36 625 5854 932 18005 581 20056 327 2285 477 3366 544 2176 165 2032 419 2558 742 1061 620 11055 497 16124 459 12735 367 15534 637 4724 823 6390 160 8719 960 7658 194 1565 225 1647 868 645 693 2628 787 1664 52 207 977 3202 338 345 275 432 872 7183 357 2198 143 18101 836 5824 966 6924 487 47 321 1124 497 5857 179 12274 607 4839 871 5736 274 8205 863 9773 441 8578 646 2262 611 2677 20 3633 266 41989 136 1570 895 3916 856 621 766 1171 277 3618 503 1 667 221 572 1387 893 6898 957 9354 158 10167 679 728 150 541 775 8132 667 8418 700 5671 428 2395 493 1981 106 5608 691 7884 341 5038 890 1145 88 4318 467 6794 329 16798 232 26392 94 21962 759 4855 227 2676 517 2825 543 2404 132 1524 546 12264 -1 -1
124 1004 94 2982 967 5749 236 8907 731 5860 825 461 10 5044 590 10203 501 20281 830 17533 832 19414 151 10916 539 752 871 13589 244 2242 166 2449 632 1105 229 4072 268 3855 291 4155 571 3266 599 13449 772 1615 328 1567 194 4747 243 2107 980 15206 388 9898 577 10828 715 1772 634 1683 159 2874 702 3074 869 974 963 16978 506 1350 350 4417 954 26655 381 7641 268 7142 189 3479 759 2699 517 14410 771 2797 528 1307 825 2283 52 2803 141 11387 7 1626 479 204 572 5571 361 5645 229 14603 554 20624 584 7078 69 2427 295 3828 881 1135 300 546 100 4607 520 2655 662 2793 892 510 984 18655 647 13492 179 4432 629 4836 174 11158 770 578 556 1486 391 321 797 1110 736 3746 528 2393 24 6049 404 7107 778 8332 865 1078 811 2306 320 175 857 5361 951 11186 906 1051 493 677 303 1313 662 5806 856 3205 38 18934 327 1533 43 4358 719 2699 149 13232 503 4227 615 10053 825 10715 299 5518 70 848 843 5952 141 4572 8 374 466 7667 -1 -1
125 4461 289 7641 201 8923 930 17621 792 804 391 12786 310 990 707 14768 871 9971 327 9423 388 8495 665 506 67 9526 138 2752 465 1014 670 4121 973 4488 868 5738 263 2622 305 1168 423 19206 585 12612 292 1536 637 8747 303 10079 887 1752 257 7542 118 3741 854 2679 617 12986 593 5533 435 1226 419 520 726 10504 155 13164 146 1306 588 1222 857 2823 675 1430 58 1818 510 3229 635 4433 361 14044 264 5476 81 6064 266 4782 227 6093 887 3336 896 3396 478 9299 498 3409 125 8514 205 24601 169 8925 891 4083 287 623 566 1481 587 1024 253 13794 410 1758 595 1880 0 9482 286 4803 115 10179 949 3050 491 20715 735 2454 789 11369 252 8175 602 5243 125 2056 527 953 358 781 130 2494 13 2707 491 10396 816 7840 416 20727 418 7299 66 2914 553 17774 174 1989 147 10381 80 207 569 698 570 11119 396 3131 454 11119 426 662 919 2368 313 10775 51 2529 166 2124 433 1513 596 4260 529 6669 -1 -1
126 588 317 13329 302 2670 727 3372 973 7353 306 12285 341 416 191 910 721 1258 550 651 269 5847 267 8353 202 10870 420 11663 836 775 628 1450 845 10442 38 694 515 9239 755 869 190 4877 253 4563 413 13744 209 296 6 4502 920 4928 78 3175 845 13091 408 177 183 6671 217 1902 251 3003 376 2774 477 2952 726 9115 398 7249 535 1154 305 190 87 4404 652 218 434 6375 415 6628 624 1689 862 1294 96 1508 598 13929 711 27146 875 4265 273 462 337 604 378 1073 196 1527 94 5271 460 7201 572 2106 881 5194 763 28999 537 2393 245 16628 705 13916 748 363 970 5848 697 5613 212 9451 19 7968 313 3292 930 4999 206 287 831 650 840 674 892 4901 491 13036 625 3317 32 179 716 9333 892 4699 388 2336 913 9752 577 29007 635 2638 975 4297 643 1891 344 4129 663 6927 850 5181 69 2591 723 1646 932 1640 646 2045 576 542 240 15201 498 1660 804 6601 351 4502 465 2002 277 4709 147 7690 702 925 207 9598 474 9886 783 8653 956 4445 714 34077 -1 -1
127 5422 204 356 983 7945 179 5527 400 7615 688 13064 185 5225 378 11809 771 6527 131 42246 480 3619 891 3010 587 25192 42 3141 649 2261 138 1832 641 6884 809 1115 69 29516 142 6172 11 4131 252 1169 907 28415 220 2876 987 1040 737 1182 989 1910 776 12951 781 85 819 5886 103 1214 148 48 129 267 603 9696 676 1319 640 3424 314 2010 191 2978 514 28381 569 16991 713 481 340 15162 762 576 65 162 961 5211 336 10118 326 3575 199 1084 179 5850 236 3328 33 13968 423 6005 835 1954 359 2720 827 7058 878 2780 174 6212 163 415 745 6232 234 2000 632 17081 917 6453 774 7722 782 153 342 1722 752 2345 981 5158 271 5348 720 1142 644 1052 258 9862 457 7516 31 981 735 3708 166 5800 801 525 936 1043 976 1600 982 1973 528 3442 356 1292 314 17237 57 5293 813 4176 826 11319 571 6976 688 3357 744 13301 480 1434 252 2558 687 8418 818 7523 370 6590 542 941 102 9821 812 5260 -1 -1
128 8465 225 714 728 4962 2 678 458 2584 658 8990 420 2548 669 12538 262 1739 87 3969 34 3282 482 1525 704 2475 461 4307 553 1015 711 27 551 3852 543 11794 331 9111 682 2953 184 18369 329 4948 745 3617 662 10234 27 2281 960 578 767 8125 864 4024 106 6862 909 4405 141 5993 389 20361 154 5913 251 2569 663 34616 532 6488 19 5486 856 923 797 5150 128 2214 695 134 582 324 253 1253 456 1761 607 4513 221 230 494 6794 941 2183 890 412 448 9406 471 8008 63 1562 737 14278 992 5579 358 588 732 5867 228 3330 208 332 185 16196 675 1475 324 858 142 278 398 11978 444 11051 668 7541 296 5607 510 180 138 4652 128 9068 413 9304 288 7187 302 34199 798 9750 483 1471 663 1606 919 5803 952 10447 438 1958 403 3377 944 6847 239 4830 200 8250 911 8565 261 2882 534 4168 585 1152 965 612 652 9997 513 3376 633 1226 245 4439 475 12967 843 2030 422 5990 32 1976 281 728 958 5063 737 5296 905 14970 781 4806 309 1439 339 653 869 13189 635 4280 378 6339 2 2079 -1 -1
129 1155 394 27995 432 3060 326 17148 240 26550 570 229 277 2941 458 3553 459 818 735 3396 746 1836 74 6559 44 10630 438 9389 477 9756 87 2621 247 13049 616 4474 57 12402 761 2671 14 2776 656 4091 773 13614 993 11049 905 1086 91 3230 865 2561 121 11366 503 136 945 8276 75 21693 147 4064 528 4356 584 15785 59 23009 507 1224 66 8045 373 8356 17 3265 412 6597 224 5109 748 2131 10 8571 904 17562 42 3628 251 3590 923 7353 699 7497 981 3109 518 1090 539 16918 567 11744 225 12485 965 35 463 5407 376 3585 959 170 102 293 161 3575 676 225 756 1533 817 6165 194 3258 198 11046 250 2837 215 3784 644 31261 235 6697 476 3221 425 2843 317 1620 530 9890 660 1998 889 2752 392 1907 963 4596 771 5006 448 3246 54 10625 321 6558 839 4607 791 9144 850 134 240 1329 829 56 714 450 724 3710 901 8522 668 12392 978 1084 768 4540 197 3754 -1 -1
130 1793 934 3123 230 1118 248 3855 57 1391 552 31297 307 7398 25 5683 943 5772 87 6716 901 494 695 5269 872 8215 215 3831 543 4387 34 4841 30 1739 673 4244 723 7442 489 9872 448 7494 589 7067 961 133 343 871 932 114 922 22240 644 2689 482 8789 252 7421 335 3210 316 1951 342 2081 572 6438 704 12095 328 8488 362 1031 498 387 777 8546 839 463 457 9044 469 23477 761 8871 328 876 753 3848 661 282 981 2725 324 251 392 6524 139 4349 836 5093 386 9542 413 1733 806 2086 638 496 643 43375 913 27551 911 5048 231 1252 723 9090 588 4225 273 324 113 870 19 186 553 3230 284 271 215 3314 369 3353 713 13618 363 1365 178 16431 118 1193 805 2496 88 9091 581 1238 290 16044 886 1864 902 2125 25 1197 895 1357 675 5831 447 38117 423 8403 245 12368 354 14994 641 860 992 3932 188 37706 683 7861 -1 -1
131 3213 780 17527 729 6301 398 7734 751 874 895 1092 191 3260 473 670 815 1439 193 13967 978 12249 965 5096 493 5353 473 15517 792 1552 940 2245 40 8028 410 14050 227 9912 986 1424 554 7078 733 11415 738 433 344 6259 713 5393 932 5556 76 6547 629 19883 555 3720 575 10985 887 14946 624 151 105 6571 721 4112 234 5340 402 3440 158 7905 852 9463 103 5524 986 642 476 1800 981 847 798 717 723 29557 113 393 703 1542 968 23170 274 1374 689 2420 47 9433 595 2062 735 12865 970 733 704 8165 480 195 43 8869 528 247 410 2450 900 1117 141 2399 930 1709 349 187 736 4636 892 8057 648 10527 686 6706 763 9685 564 2661 343 352 184 7744 48 289 117 820 135 17520 480 14145 605 589 337 559 217 1179 989 2357 201 5652 829 2059 666 4525 241 3247 809 21081 757 5153 612 5829 583 2962 28 12343 794 2983 896 4684 220 12448 741 5474 937 11102 763 2975 539 6669 242 7251 510 849 844 10598 368 4015 -1 -1
132 6331 661 6250 735 2693 893 16708 706 6865 278 2843 831 53 700 846 220 1042 188 13233 611 7596 406 1497 983 1685 35 67 397 6781 325 7074 221 643 937 11633 296 8269 982 11733 476 3868 303 7884 814 668 656 5878 702 4722 446 8901 317 3772 5 6964 271 1406 47 11346 244 3730 381 1099 281 16306 319 1891 279 2031 556 7531 697 12758 770 110 973 5953 550 14251 793 1844 216 2818 710 5526 574 9395 271 1697 219 3781 884 4224 667 13436 652 3972 739 76 39 5527 298 21306 769 11777 411 4705 588 3002 61 16495 162 32667 914 17789 419 2964 341 14924 167 12643 196 4672 383 12926 708 9753 489 2268 791 9756 788 619 353 5840 448 3961 754 15269 971 26442 667 1818 720 1277 209 17944 310 24930 557 6940 877 5951 956 12394 353 663 527 1169 41 5113 377 266 99 833 601 2773 -1 -1
133 167 56 23386 916 84 381 595 201 3752 276 3066 829 12177 99 949 258 17556 585 6115 390 508 265 10809 684 4775 472 3651 602 9063 503 5018 457 2951 834 995 335 8120 529 406 880 1540 713 9220 730 2664 660 5338 408 8733 918 1012 515 1856 348 11755 441 8378 49 7951 799 17489 301 4860 937 1756 715 6522 559 25867 551 10889 391 4744 263 7473 39 5312 161 5737 713 2411 289 23801 240 8080 855 1824 559 1483 119 3509 552 18297 257 8173 940 2470 676 15666 59 2587 630 4192 678 1060 991 1235 32 1350 981 1029 343 3486 424 2109 819 186 706 4044 393 2944 18 105 418 1172 476 3518 255 30538 927 299 626 4124 232 14421 204 645 121 4270 601 8060 729 13 157 18450 355 711 516 5900 772 78 205 430 331 12007 807 279 755 236 429 24901 645 267 476 7055 679 680 263 643 21 13319 496 1995 425 17196 50 1044 588 62 97 1897 60 22496 183 24 184 7426 921 4930 247 241 81 5964 852 8019 964 2789 -1 -1
134 16 864 4645 546 3540 81 8529 289 9707 215 2861 810 5676 165 9004 12 7606 207 2114 550 6544 830 241 169 12638 738 2279 287 2663 291 4046 765 4887 589 1865 84 12267 643 5837 729 10054 791 552 835 612 513 12520 837 4201 740 14000 459 5440 376 9683 490 2472 140 4755 358 88 744 8486 670 12411 104 5526 289 2916 687 7659 551 12728 540 268 215 9241 328 9659 440 7880 819 3242 967 9144 802 8034 765 1074 192 2624 386 6721 18 14609 317 7371 346 11040 701 2032 960 264 403 5921 969 6534 37 5712 607 15598 895 4746 766 1950 670 3284 346 10106 461 10472 730 423 486 4034 414 7631 745 2379 150 6390 277 17946 280 1280 873 13892 610 69 115 5999 528 5339 43 8021 776 327 368 3043 565 7140 818 3044 240 4538 756 183 664 9975 730 5124 518 8725 165 6071 716 338 633 6007 988 768 895 8425 783 18129 879 1097 611 716 372 9277 487 3394 967 6468 888 27 985 8431 441 6511 727 878 407 8159 739 4518 49 846 15 4448 476 10071 267 703 -1 -1
135 13986 459 16168 195 797 3 2067 776 13925 340 1671 796 7972 994 3590 475 635 726 9536 203 10629 793 3267 774 2059 396 4011 938 1415 805 7231 326 139 626 2888 933 1693 626 2476 979 4644 764 4027 936 9758 948 7743 311 4601 474 6491 496 17847 174 4591 65 713 92 1992 172 472 787 11850 29 768 246 3132 974 2233 205 11998 344 10571 261 3891 754 10755 328 2521 189 5523 1 6408 348 9198 991 4618 559 10171 81 5087 650 812 804 5368 346 4056 101 13926 705 9896 703 4883 114 7726 379 1752 744 1311 132 4498 164 3330 107 7500 533 4325 547 3442 678 8292 245 8015 850 1019 905 4374 386 6698 753 5423 678 270 745 1025 139 137 192 2015 523 5657 971 1268 20 4739 498 9951 981 1175 865 3253 728 13337 569 6620 37 9890 407 4486 421 10950 715 977 934 9838 590 170 969 7916 259 5102 740 1238 404 340 829 2164 379 11512 894 1039 196 8584 969 10363 474 4166 796 1311 542 2893 486 13143 166 14522 339 3612 475 2434 170 6818 630 1027 568 5261 716 6244 894 7423 680 361 155 2028 822 968 124 18274 -1 -1
136 9633 653 9293 862 2578 901 2868 947 599 180 10568 756 5643 23 7045 84 4669 334 2113 287 6011 793 6104 158 896 874 6448 143 20635 884 1446 707 4769 542 9096 715 5561 243 7165 849 701 987 1176 768 4992 895 1511 9 5977 391 5508 302 6522 3 944 220 4293 364 697 819 3979 469 21911 692 252 485 7548 381 3592 335 3706 735 22743 952 972 214 2945 964 90 696 3315 407 14044 477 3176 827 1292 723 6875 806 10887 986 980 904 7366 787 12482 791 5601 776 4151 146 12701 193 8221 417 4485 242 7790 793 7796 399 17046 988 5325 277 1695 855 8839 712 12120 906 5801 158 5606 504 3108 514 3199 911 6896 747 6858 226 6085 189 3451 7 15698 394 4136 601 10646 12 29257 876 1939 996 571 49 3407 978 2142 314 5066 673 7743 798 3437 103 18134 418 551 600 6093 866 24317 234 5321 725 3309 524 1766 736 11729 350 7733 235 3562 84 8620 346 3621 -1 -1
137 11068 133 959 961 8063 914 12878 45 7332 594 16193 658 4100 224 16390 502 6048 881 1794 31 7508 44 284 742 250 802 4681 40 1069 618 539 588 2124 222 9704 905 7833 769 30614 857 1744 407 1643 589 923 751 5432 824 7648 716 4122 769 3799 314 10901 146 8485 435 1848 827 293 318 18403 33 2240 433 2680 938 13516 323 12224 420 3977 509 2111 545 97 507 5405 822 4927 166 4307 407 725 997 354 935 1061 833 8292 471 626 236 4813 985 271 234 2605 746 1272 625 7563 505 5864 509 6465 944 6611 591 321 674 9279 178 3291 633 3410 11 1274 834 4362 151 14175 343 3280 196 98 807 5828 925 1066 793 13965 800 1219 538 11226 963 8383 742 2814 109 3661 162 32827 991 384 734 34141 314 2603 926 4815 768 5114 156 2732 36 7990 440 7509 480 9113 522 1618 445 16890 852 6681 430 1309 441 3519 959 7258 350 8009 20 2290 787 7424 831 849 327 5412 470 12652 5 1011 864 6865 784 2004 67 6369 92 1633 -1 -1
138 1226 895 512 570 29794 576 8411 962 6877 464 19945 318 3727 222 2757 540 5498 741 1376 294 2129 259 3227 913 17020 943 995 71 9359 191 1175 278 5133 922 3121 302 10811 50 12153 594 1135 122 1669 219 507 908 14090 973 5798 836 4914 771 84 782 7260 114 1210 286 3960 98 5263 174 2381 19 702 594 3512 80 2291 679 2301 723 1827 788 2995 772 47 601 21700 252 14668 894 12 758 2088 0 3671 375 12053 440 1268 386 4603 128 3319 381 4771 109 1817 511 4804 595 9293 134 407 552 1779 116 876 162 5719 289 3044 435 4744 566 7689 444 17671 692 4632 489 9729 49 934 552 1134 922 3776 831 1021 524 18929 215 4521 54 6265 430 703 332 2391 627 507 705 8802 445 4066 755 4985 227 20455 281 28887 819 3956 92 15132 603 1772 850 9 663 5464 492 13243 201 5278 883 2183 64 2920 39 21099 957 12404 360 15139 220 2685 603 184 851 4920 174 2893 207 10976 166 3627 504 8479 414 1641 875 1231 456 2801 736 2682 813 513 771 319 348 1982 382 891 -1 -1
139 7350 769 820 954 1940 800 7341 754 2882 294 141 343 3245 445 84 299 3632 381 1871 223 18875 504 137 18 25473 508 1773 541 4733 22 797 129 4024 185 1685 794 4198 263 3379 678 3294 830 6059 656 1917 455 7997 158 12664 132 13651 2 3500 883 9036 726 4625 486 3732 924 2144 320 1296 679 15235 624 1964 936 13302 18 3175 442 15692 994 74 139 5000 770 5658 639 749 272 1632 870 795 684 5205 146 6800 135 5131 967 237 106 3983 330 16108 33 3628 274 405 352 17436 71 1129 666 8069 547 1195 841 738 486 1426 785 2517 268 31039 632 2719 576 2536 535 17185 125 8503 812 625 125 493 505 2568 333 5551 359 5269 850 3931 336 6931 10 2930 637 4748 236 585 805 11715 541 165 498 3018 40 4950 428 10608 283 570 586 10940 147 1383 560 5542 338 6769 72 10080 207 17015 968 14194 423 17019 446 5451 213 615 739 13486 71 2530 269 4192 987 6870 385 12133 599 3679 509 9734 969 2303 220 522 215 2427 120 14473 151 4262 240 1195 638 2041 532 2306 -1 -1
140 1986 675 1017 931 6439 619 3905 158 9352 763 3114 480 1508 659 3704 387 13695 916 729 526 3231 497 884 706 1765 366 320 509 2708 284 2268 192 1254 956 9336 858 5804 524 8734 363 6409 897 8456 400 9514 309 18489 616 6822 758 1305 417 4878 526 3734 995 6355 796 17426 301 482 119 19613 246 3699 417 2249 51 5465 804 3165 52 5855 630 5577 198 329 653 1275 856 5915 545 897 320 3438 397 23460 254 10423 693 1129 605 626 948 4275 31 15349 287 7189 554 5865 947 5811 857 366 841 2555 525 9881 528 8214 213 1742 259 4559 500 6847 297 2400 679 1599 386 6211 227 3982 525 4176 351 7608 303 4390 295 14907 100 1863 139 1903 500 2302 385 1402 48 3116 345 1188 811 3453 823 1245 558 533 189 13327 2 8023 867 2791 391 7667 577 698 106 6055 665 3052 527 1487 85 7887 147 13342 821 25001 646 3773 986 12597 414 1500 990 2325 341 14588 302 1658 15 18840 675 19941 763 6913 777 693 364 18344 542 11862 861 3016 446 219 -1 -1
141 11162 191 15131 510 4685 195 10307 609 9401 527 113 853 12800 307 14592 406 12130 837 1807 345 4712 68 1161 754 378 1 3283 394 812 892 462 66 8323 315 418 404 10411 612 3444 864 8469 180 7617 694 1192 643 9824 449 14251 606 862 717 5579 656 5582 820 776 802 47651 907 47 531 12 230 9605 253 1161 664 5461 909 14321 331 13259 262 1135 357 3917 155 9698 947 5587 950 6258 358 7786 284 10092 391 5510 257 1512 677 2375 297 4912 849 10601 373 15525 783 14518 390 8529 862 2277 521 429 247 2948 832 6409 356 2275 967 267 801 7116 364 6156 659 664 668 1591 303 18951 578 97 346 832 904 19749 739 2273 393 5259 905 76 238 1739 891 2450 619 604 248 2845 698 4442 199 32792 590 1087 139 2991 510 2488 958 7184 532 268 65 10873 120 5397 458 16959 718 5631 643 1155 666 1277 389 5266 908 2422 54 150 526 2047 218 1662 893 4266 651 1940 252 5673 203 12925 34 6370 -1 -1
142 176 462 961 556 1132 780 920 850 17665 187 1304 141 7256 637 9179 144 5539 19 3337 297 536 468 6385 366 7884 200 5195 453 7979 351 7675 146 18072 351 3491 664 651 827 5740 573 1310 716 18212 51 4314 38 4322 284 1373 84 579 236 651 921 68 1 2794 481 5988 37 784 513 262 373 6016 807 11394 964 428 732 14231 499 1570 210 2525 4 9194 882 2771 220 2874 928 1794 799 8491 309 2345 660 8634 52 3646 64 3972 384 8157 70 4382 863 3311 107 2808 642 3235 468 4992 795 4519 366 4710 613 14885 293 3563 507 905 231 5040 505 1502 155 7948 405 2517 666 249 308 1307 741 1910 7 4888 577 1444 698 6367 663 9169 889 1840 33 9670 807 2790 892 564 402 8942 464 5713 196 17520 987 2077 527 3492 643 3644 595 4182 440 3109 416 635 618 19276 465 11737 890 7793 712 2843 274 6908 930 3683 662 3596 16 1200 24 2520 138 3689 866 1302 132 7896 581 8427 493 214 172 32308 721 19187 700 11738 389 8032 119 16628 245 13087 220 3565 893 2062 831 2945 456 5595 562 6821 922 2555 -1 -1
143 12189 159 10518 730 2545 415 926 915 731 334 1111 30 16800 277 212 198 20624 579 9146 44 16502 121 3486 801 3034 665 14042 823 5433 481 18962 74 2242 397 9417 95 1929 939 6382 642 326 100 20746 215 1792 161 11621 958 737 333 1265 287 19990 565 3464 428 9554 95 20002 968 399 15 320 232 28210 942 574 741 13 790 4061 393 2581 15 20512 561 946 731 10564 808 4167 786 3446 762 3822 581 4740 516 7428 958 3109 104 1302 776 743 501 1803 724 15777 622 7579 495 2085 761 4883 948 5558 333 1284 164 11463 925 24916 113 26138 833 2902 960 5058 305 3024 528 22074 460 10328 876 439 740 235 79 3135 699 6639 707 3408 525 6057 235 2302 301 568 548 11839 145 65 812 18148 469 666 348 546 588 3984 593 18482 522 1632 382 11179 444 1684 832 8735 80 9316 199 2816 -1 -1
144 5946 116 9717 698 565 899 1565 249 4600 151 28528 930 137 338 4593 751 12293 482 13161 802 799 153 3063 384 5242 849 4218 343 1095 420 1083 149 30379 701 568 322 4219 109 10180 238 761 438 2106 476 6628 422 11315 413 1609 813 315 148 1467 610 1336 214 104 742 93 392 10609 823 3457 949 3035 751 2644 974 9600 364 6656 620 6752 865 189 354 1167 935 1312 315 1717 340 2642 619 1842 395 2204 533 6104 250 8724 84 16911 982 1157 721 6992 336 1971 481 2037 815 3241 620 1596 118 9905 535 5404 303 6285 257 3114 930 7043 762 1504 697 435 801 2943 185 243 763 1919 309 6437 223 8517 346 523 603 2989 374 323 237 4613 827 461 143 17247 808 868 568 1736 516 3640 133 35420 784 727 106 112 425 6769 564 5343 650 19037 451 10065 526 6128 491 1578 248 329 261 4303 558 5862 579 1322 540 153 396 298 371 5210 415 22874 49 164 791 7441 243 11538 454 3335 938 1291 17 5065 516 858 691 2214 332 1857 892 3856 821 17691 861 3114 830 6061 980 3325 498 1763 808 2726 896 9933 420 4894 332 8557 86 6309 299 1234 58 14098 -1 -1
145 3360 674 728 182 25839 592 12929 550 1655 878 1721 379 108 498 5858 710 6397 773 16937 391 18304 188 46976 883 2579 836 5244 219 5358 473 1387 174 3712 545 933 776 4239 606 2636 905 1458 572 2780 887 454 107 1480 609 18862 362 1548 202 14439 771 11916 354 2968 382 23941 760 1090 962 2963 321 12047 407 3260 166 16246 17 10088 928 14901 229 2353 485 7682 184 6102 246 1832 137 7222 280 1007 783 6582 925 15220 832 1993 702 14309 856 1547 168 1317 191 4542 305 1149 764 1394 878 9964 971 8223 173 1716 356 6744 794 2407 394 17419 602 2245 210 5170 534 992 890 4556 407 6766 174 9717 798 2531 494 1270 284 1490 732 2530 948 1450 667 8585 216 2562 947 9930 934 11472 813 703 82 4416 454 5926 18 3539 454 4312 367 780 137 4866 240 2666 24 2424 568 8380 520 1816 579 6937 658 2657 380 5809 971 9062 85 19683 216 409 291 1718 597 5095 831 8792 -1 -1
146 12998 636 2054 497 8620 989 5449 197 3153 878 12235 667 22 425 1324 267 2835 488 1479 67 27500 293 4524 730 1529 535 5119 531 6247 654 3865 200 6573 36 9210 498 4907 43 852 365 6480 623 925 756 10856 242 4121 149 6123 898 259 218 5877 390 6398 948 33916 535 362 643 4571 425 6251 297 9772 821 33474 925 993 985 2398 808 1642 264 681 601 10625 983 5063 205 1230 792 1884 831 2151 643 2426 326 12713 307 4911 742 11375 861 13679 734 6060 768 11451 670 2670 402 2816 141 2960 556 8900 722 8987 245 1877 342 5036 714 413 403 14892 518 401 493 4143 197 2612 91 5777 619 6964 788 1143 501 7667 184 5976 864 3298 734 7990 851 3582 386 7636 265 247 561 5926 727 681 333 6634 606 102 942 1755 970 1875 968 591 16 8408 893 950 940 2521 44 620 989 9317 734 1167 695 4053 880 2264 76 1224 87 1376 832 9345 455 9372 751 2379 333 13223 874 2022 238 14128 685 44662 566 2875 867 2589 14 539 430 1870 718 1821 -1 -1
147 5590 683 8019 234 3680 447 4132 202 518 176 1762 276 4278 443 2402 782 196 836 3804 593 1714 931 1553 793 22423 60 10724 124 2681 710 1597 388 10913 949 5264 773 6747 740 230 201 1514 262 15609 818 7434 427 13915 317 9362 88 3812 527 18983 512 10277 304 4486 681 9578 111 2199 15 3022 381 645 312 3026 439 54 990 165 900 5067 942 8816 775 1829 187 272 363 8949 787 8349 354 4611 260 10311 630 6545 180 2826 106 11795 610 16791 535 2464 521 793 737 16425 952 9178 301 13919 206 480 170 3533 608 10921 497 7267 103 1978 491 5157 452 1506 197 5990 549 2203 679 16687 390 1958 275 1784 360 454 376 1372 419 410 985 7233 853 4109 755 6036 521 654 702 4598 284 2360 207 16732 557 12450 799 6398 952 12897 448 2884 818 8772 453 205 80 7574 15 3928 700 4029 606 388 856 8950 613 8402 964 11467 115 1474 703 5104 626 3499 140 22104 354 352 71 5639 846 15068 886 5888 656 9346 29 5551 -1 -1
148 4295 717 3227 708 12445 51 3192 629 2011 625 5826 237 3513 875 7450 426 2995 288 12289 291 13461 6 5178 853 3868 668 801 779 865 200 3150 947 6794 99 1076 417 15322 647 6534 198 5080 801 5859 258 4621 11 10440 655 4908 50 13925 263 2458 663 9218 809 204 820 7866 96 7221 445 5856 750 20360 880 15952 831 10320 454 3877 540 1078 937 1550 43 6828 155 24332 837 3304 582 10911 741 43 137 2306 660 5425 37 574 546 6385 320 2923 611 8889 817 1164 832 5670 714 141 613 439 660 10178 925 183 163 17636 875 4286 837 1306 793 1188 380 8052 823 12284 499 1877 52 637 46 2046 328 4997 141 29968 560 4353 725 268 292 9833 73 7962 128 3791 69 2714 599 10499 365 848 94 16114 875 255 958 2736 310 1044 899 6251 734 17306 573 253 330 2204 676 10275 215 4431 399 7457 279 2754 850 27 542 4563 257 3702 62 3063 493 11508 65 3604 207 794 394 12932 199 3015 109 3499 848 2632 148 5114 547 5406 482 5704 649 3524 -1 -1
149 2448 449 9247 47 8183 879 8857 465 10595 675 4314 719 1914 966 2991 442 4849 761 5387 564 1157 922 20637 150 3457 729 21021 274 130 469 1172 215 2564 970 4842 332 8346 690 19627 409 24581 273 7124 775 4627 657 3048 249 13120 476 3572 647 1029 629 4371 805 11892 0 11653 221 7358 377 8217 57 2384 630 6561 618 11614 455 11119 484 4825 877 14484 906 11524 413 636 262 9639 766 14861 808 2541 827 175 805 1543 858 12793 708 2615 531 657 149 1841 134 119 195 5703 891 6491 904 5004 61 4828 7 1065 735 12064 48 18607 348 5533 252 1957 195 12534 692 8532 105 6101 852 2602 668 2378 630 7160 897 3801 540 6010 630 10347 714 10272 937 3608 271 1102 671 1114 756 5173 597 24176 999 1464 482 1291 520 4063 289 18181 937 5164 935 3470 767 4679 967 419 657 12977 765 2191 898 2419 29 17387 877 5549 -1 -1
150 4049 499 2485 269 16623 327 1596 980 959 327 1840 227 5618 648 13474 794 12527 871 8802 697 1728 481 4993 50 1468 678 12407 430 1591 974 13011 105 2287 748 3982 11 5888 878 1298 842 8531 713 5379 352 8227 337 886 739 2481 136 748 399 19381 314 12433 762 16608 958 1191 281 975 174 24270 334 8428 807 2726 391 11006 840 31484 746 8466 295 606 298 7185 39 9441 607 917 416 499 917 16462 754 4756 292 3253 321 8149 629 576 637 9612 232 267 133 399 271 7644 533 3311 365 5938 641 17729 13 4027 6 3051 118 3102 598 1315 844 9008 235 4598 405 14377 630 6899 138 6158 735 6133 353 16368 41 7190 444 844 357 994 891 10737 75 6703 674 10154 871 4483 613 1061 39 5554 219 1132 905 278 827 4043 548 5491 967 6784 705 5018 310 5005 408 3306 309 7181 551 28207 172 729 524 15483 210 4647 591 2977 789 2607 900 7205 -1 -1
151 2367 544 26426 33 21750 842 220 281 3453 998 8310 465 82 522 1118 258 1320 904 4293 948 12925 694 949 313 31814 286 2531 354 3245 183 1276 936 14663 931 2959 898 3163 217 3397 460 1402 662 1654 119 5932 281 6015 746 1209 122 10203 890 2460 172 6367 59 10575 34 14710 616 5824 430 5508 119 10369 966 556 344 8207 800 2089 784 2439 881 7212 56 938 154 12217 700 7819 275 2750 877 3094 484 3587 239 8955 838 8276 773 14123 12 14464 317 513 258 2111 853 8443 542 17076 649 6892 876 2985 626 2140 302 30 115 6076 742 2516 201 8685 834 1904 147 20456 53 1513 853 195 510 17753 579 592 224 10289 950 12854 810 19479 79 2223 255 6739 961 13337 988 2372 791 2108 608 21357 48 895 35 1959 237 619 744 18698 550 19046 338 427 251 731 162 11651 649 1741 8 9790 167 8162 247 5971 -1 -1
152 2437 225 6036 149 60 221 5757 9 5547 227 7707 803 9306 233 497 514 5920 345 18592 3 22973 638 14459 654 15321 375 4804 156 316 165 2804 578 390 138 950 397 778 103 4769 765 4886 15 5885 98 2765 130 21237 955 10698 196 6750 318 2168 325 2607 791 5065 717 3533 330 8489 716 4190 948 1172 281 3067 678 1238 315 2 941 14980 257 9368 571 1719 204 4552 646 2962 280 25743 800 6708 913 4034 150 4098 710 3784 931 4303 764 6750 534 7011 592 1530 471 2792 900 5370 494 3979 120 5608 404 6765 695 223 572 9025 396 10051 722 1799 558 7316 102 7623 81 6063 527 1349 887 4275 178 2629 41 13878 92 7371 633 3020 242 3560 69 17017 421 5274 400 800 798 1384 733 15929 37 711 249 1904 191 5469 590 5687 924 1151 490 17997 407 13931 954 7519 823 9456 219 6991 524 7535 168 8213 535 808 713 813 989 2052 876 10073 432 4901 842 3458 117 12968 906 9440 338 4992 634 2497 78 4249 224 1177 748 1589 -1 -1
153 6346 16 1823 790 11099 238 4683 601 5128 15 2332 999 797 456 751 573 23249 502 6626 700 4290 374 5649 100 3286 447 1448 540 4615 600 2745 699 10892 827 8392 664 4372 973 2224 731 707 123 4047 390 5677 787 5153 699 4659 30 2763 388 1367 674 5301 64 9999 705 8059 961 10987 217 2383 418 20107 49 959 249 26798 356 3344 632 1621 150 511 525 4884 366 10394 753 4088 98 5747 76 4645 953 2019 511 75 77 6287 37 7786 800 127 749 4873 865 23047 433 8343 794 13194 582 1124 620 4487 130 245 596 10872 118 4073 782 52280 283 10136 143 2603 407 1701 567 5651 431 1376 475 6083 156 1859 168 5360 628 3939 759 2859 491 2556 173 2903 243 6068 29 537 69 954 156 15528 460 3778 233 3973 349 7385 603 4294 977 3248 375 7691 110 18200 340 2936 756 3278 57 4150 234 1790 690 3817 33 2334 576 838 249 800 921 12944 672 4977 671 2847 196 11496 840 1508 151 1654 707 13612 78 9624 185 7017 -1 -1
154 5364 784 7281 669 7905 375 15748 825 2111 959 16389 876 2125 542 5364 723 2156 183 642 812 266 863 572 925 4107 665 3403 760 4975 517 2336 657 1488 461 21272 100 2898 150 5567 169 14887 206 2730 904 1763 961 1646 736 5571 592 12941 450 16 438 4645 228 6545 508 2963 794 1716 40 12615 454 5789 851 721 250 10375 228 1407 194 691 23 115 30 2401 560 6240 400 6173 872 2053 833 4140 519 10111 151 11655 285 165 714 3756 105 4779 880 6802 797 14764 323 315 864 404 493 10174 264 10929 11 4756 899 6 90 30892 130 6843 725 6766 195 3873 729 14110 967 435 825 423 457 27118 536 1961 490 27799 496 325 580 12175 49 936 230 2389 163 6698 533 2799 13 6576 588 8772 763 25061 47 14029 643 2529 146 1976 992 5311 990 5173 565 30237 295 4073 891 4120 594 7690 930 535 886 456 168 20398 500 4648 321 2377 530 11159 -1 -1
155 4603 500 2348 90 10222 137 1897 359 14684 391 1879 252 6855 480 1889 390 4178 853 2223 47 8614 803 124 173 3376 300 6961 730 3463 297 4802 895 7735 942 16540 727 12641 684 387 77 14609 183 11234 574 3077 188 8330 961 7046 864 11244 26 5796 186 10915 899 602 885 2150 517 2003 915 27978 157 10264 333 774 786 8121 726 580 748 507 941 3716 616 2478 234 367 640 13284 160 4353 931 2211 996 3469 89 9759 709 7246 950 3833 406 5281 342 56 999 1109 899 5159 711 14779 507 5111 570 6136 819 6823 345 4973 81 1055 810 14980 964 2589 435 5563 401 4061 520 11078 386 7346 797 3866 451 5594 937 5907 359 708 183 5722 604 19568 830 3743 160 242 377 3007 763 11479 431 5841 425 31 303 7189 355 3969 705 2165 717 17295 916 2412 672 8293 49 458 81 4540 445 8800 768 2806 190 18631 395 6494 605 1112 628 6292 35 3560 7 10029 340 4332 315 3667 938 3191 53 2278 197 5815 314 2277 458 2149 573 427 313 1577 769 13908 156 277 578 1326 -1 -1
156 3153 949 2824 376 870 69 2138 576 5332 501 6108 35 343 178 5613 658 1000 67 7662 199 2525 477 2421 125 3352 701 5589 996 41133 591 12736 681 422 266 5138 114 11999 267 5191 584 4257 426 11538 8 4022 335 1517 249 5815 154 981 327 455 258 4123 173 11033 862 1929 98 1620 243 218 88 5582 175 1100 145 6293 887 2401 264 700 211 939 579 15885 703 13763 221 4956 863 8570 688 8211 555 1275 228 3947 749 12307 798 2993 550 1253 931 1729 695 1648 287 2586 711 1679 58 16298 282 4083 372 2887 652 9828 202 18261 269 13112 572 207 594 12773 82 22349 779 8690 673 7200 783 209 682 6558 234 4849 12 1376 606 2627 977 10661 524 1569 89 7468 846 13305 498 21074 186 12710 948 2695 64 975 132 5982 524 4828 606 12814 667 4138 448 17972 193 233 834 1206 657 9353 11 2825 481 23824 720 3902 549 3486 374 2555 522 16347 471 17435 -1 -1
157 22395 453 1919 606 33699 630 2401 894 8894 950 927 663 6809 289 13134 613 317 611 1454 775 7103 156 10247 236 12267 907 11441 534 18984 591 1783 59 21621 146 57 513 270 176 7004 966 2906 291 333 286 12853 106 3224 889 5501 705 3539 399 1822 467 530 810 2565 176 5098 30 6516 69 11044 957 3804 81 776 565 22420 736 907 549 6498 263 2126 122 547 299 666 60 3583 773 19647 26 2653 248 2228 717 1073 665 8883 193 11380 926 3074 743 3693 92 7654 705 16525 937 1574 825 3465 790 993 97 828 795 12596 905 2685 305 193 583 1356 838 699 795 2051 207 2067 722 5088 245 4724 260 4999 712 12565 991 1108 0 12636 252 1906 720 3108 527 2844 857 2497 757 4066 305 8777 905 1562 214 237 304 17274 675 679 83 4332 578 3933 749 1632 873 10400 388 4875 693 1869 139 6014 257 3179 465 6171 138 728 129 10883 142 3143 533 596 627 2082 917 4026 69 1757 120 16585 621 1186 188 1103 700 6099 496 2552 658 5992 877 146 352 11977 428 5849 41 1489 907 2537 277 3535 679 5349 -1 -1
158 7516 717 4325 906 6919 929 4626 114 680 205 8983 911 1680 528 4603 391 102 753 648 111 17344 573 239 234 11556 525 1971 273 4231 683 25634 275 3464 873 9805 933 2055 523 188 856 4578 175 294 462 219 715 875 575 1936 171 13165 404 2867 295 895 207 4566 559 3011 654 9614 484 24343 192 3223 118 3153 727 995 407 19854 36 643 356 2532 973 1874 438 468 851 15333 613 11824 61 5878 490 2247 127 4513 369 4558 79 5620 298 5215 905 7081 947 7985 155 7892 597 1144 67 607 954 8453 267 12095 301 1617 164 4768 935 1398 964 15400 815 7188 277 2991 303 2468 941 1743 296 2953 241 657 208 2290 324 6462 28 23168 82 2826 116 5106 879 3897 853 1521 985 14730 11 6072 73 10054 744 2415 949 1061 616 1935 419 4242 834 9458 395 2347 748 24813 956 12166 267 1835 137 4747 773 1692 959 12711 654 4208 91 25675 325 19955 225 4706 677 2112 258 495 451 861 665 6303 821 697 205 1447 508 3517 933 3390 847 10239 404 669 952 1197 82 565 575 520 -1 -1
159 1644 673 1882 458 1037 905 1824 203 78 404 97 702 2630 949 4752 135 8300 952 916 800 5544 493 8850 846 7761 761 8043 502 606 207 1606 483 262 624 2429 692 1937 610 2359 40 1545 791 11563 212 1111 251 4609 647 6674 566 1874 90 11332 114 7022 266 3768 516 4753 581 17222 798 4474 47 3993 233 5769 771 4632 257 2820 551 1762 930 5985 286 865 786 3208 325 12385 472 1362 319 3444 397 4320 185 181 877 4827 49 4690 229 1875 989 26493 959 7983 926 1949 601 3692 808 7698 576 1173 326 4202 683 790 18 4152 447 5177 997 2619 379 2531 177 3405 307 3896 759 4581 956 11514 885 3258 416 1282 338 14002 926 48 374 3766 83 104 429 3962 529 15150 789 12127 795 10323 988 63 175 8427 722 1017 743 8669 475 4705 93 3216 797 5456 984 4431 10 1586 290 2661 436 1730 133 2102 33 2855 883 1400 200 5939 342 3115 417 4492 725 629 590 2826 967 2901 759 3080 618 8591 104 30369 684 12850 15 8258 554 7848 222 12971 539 1255 283 17275 714 2181 816 7997 89 3650 575 3726 754 327 58 10168 323 4598 371 13633 114 15019 532 301 152 6042 251 4246 -1 -1
160 2052 40 10622 271 2602 511 19689 854 10093 903 21031 335 19945 94 12455 99 6114 766 6541 740 6030 712 1238 671 10375 25 1740 2 3364 391 3777 445 5494 760 307 507 4456 582 17928 757 5379 140 11076 795 2405 6 18878 39 4337 97 1323 481 10135 117 17358 456 5745 253 2196 14 368 354 10659 403 3936 484 647 648 1213 504 3615 330 8003 506 1395 563 8689 358 12532 316 2811 846 3955 191 9266 667 11740 44 3305 250 118 982 13478 902 691 520 15532 877 6291 922 3466 112 9457 406 3362 941 2973 468 1786 366 2003 643 6977 395 17736 703 2940 384 5107 218 4808 726 3474 421 3561 111 989 693 2847 96 384 14 1415 714 7993 250 3198 327 1463 625 25 362 6546 875 356 457 11575 48 5607 500 46 233 1762 529 476 785 927 229 6476 472 694 21 1571 65 622 8 20121 125 2290 982 2199 246 2020 656 2344 746 1614 995 2151 899 1206 465 2411 383 4577 841 28183 759 229 888 4721 458 5643 395 22109 836 4825 509 192 193 7100 -1 -1
161 7189 367 14791 987 4903 400 4621 360 4916 905 1179 548 31241 592 4065 559 17597 940 1544 134 19180 894 5268 259 231 789 5499 914 4295 276 5536 664 133 545 729 446 4405 668 9927 235 1472 148 1199 247 2306 450 5934 53 10309 624 11065 433 17386 250 217 57 4628 896 3147 913 1102 37 984 732 7254 541 11877 239 8096 234 810 273 7986 249 4560 705 2467 707 6598 489 5589 343 16258 346 5834 948 4848 825 2892 446 695 137 12378 306 1937 886 9195 176 16072 522 4536 667 991 234 976 48 8844 95 2065 317 3457 834 9692 216 1533 658 4599 617 26215 387 5509 780 8782 782 4535 571 8121 926 47 561 5466 578 475 759 5618 912 781 905 4973 846 4666 924 1687 33 3919 339 2958 261 7660 754 4279 295 2285 113 2067 271 6004 736 768 638 11853 768 15043 880 10310 474 1498 808 4282 310 3264 413 7629 714 495 541 20585 155 1621 533 1029 720 2246 994 5911 858 4527 867 1690 738 6230 541 6428 579 3954 780 424 768 4800 879 9706 -1 -1
162 3640 11 2964 278 274 740 5736 387 6982 955 1156 988 2557 891 17426 450 2489 133 14749 488 4530 601 607 193 14363 965 61 205 4548 937 607 475 19357 858 138 165 3159 108 2792 924 119 445 2204 697 6455 961 9758 355 136 866 2988 173 5032 215 8123 498 83 382 952 95 3811 352 4286 668 7677 373 4034 48 1558 278 20444 602 2431 140 834 145 17879 509 4890 397 10020 557 7570 887 3271 17 13399 93 16431 257 1021 479 4061 58 844 306 18715 968 7893 708 12305 452 7668 368 2291 485 2066 49 5525 389 6120 633 895 911 93 796 2267 384 11374 83 5407 485 6913 189 1590 575 3096 688 5957 698 6485 689 2660 349 1592 823 4251 477 5240 569 2024 306 7780 530 12606 889 10512 107 15817 496 4769 5 250 144 21165 735 1772 747 2462 187 13403 359 5372 652 3860 721 5067 640 7717 692 3438 43 1995 925 12585 155 6841 504 327 765 389 681 1142 406 4719 631 2927 599 8033 650 1725 456 1210 702 15415 962 3587 983 19718 721 7757 957 3736 150 323 -1 -1
163 6311 202 3498 934 5046 869 6482 991 507 467 6906 544 1278 981 170 983 35737 400 766 231 417 275 8135 987 2741 882 13597 961 4135 543 12190 108 9000 31 7347 518 3810 629 594 92 1851 528 5425 27 7443 195 5143 428 1525 783 636 840 239 464 8359 425 2829 877 5853 302 5470 555 6151 819 24167 182 5817 48 9981 992 6141 987 1033 28 1533 423 2775 720 84 299 1111 700 3611 749 621 213 9490 514 1639 589 704 555 1522 46 1389 912 2658 81 505 951 6099 360 16846 938 1983 92 3351 140 5117 583 18273 49 3844 200 5964 365 9594 780 1024 425 2966 310 3619 120 5076 939 1730 311 2595 760 3625 533 2482 859 3753 238 22674 984 2924 355 1181 813 1541 966 323 487 2476 680 3249 3 1104 962 467 750 75 494 6642 576 10707 243 6397 118 5061 629 808 126 6195 891 19772 721 1159 91 13283 25 7477 789 5115 636 6310 300 5453 844 8432 4 8 815 37 435 3332 143 9676 609 3257 604 622 107 1618 582 1546 267 8505 849 7791 145 457 917 745 686 9286 311 3452 668 8478 865 2657 692 2903 83 14488 238 648 536 2160 98 6857 860 2144 584 6566 589 9312 829 645 843 524 -1 -1
164 13677 970 2823 420 3811 745 17150 869 4495 777 465 296 1055 786 2073 725 3291 890 11152 654 15345 154 8413 86 3294 544 39761 788 7701 144 383 761 5188 774 9142 561 11659 486 14213 410 1097 907 1130 9 1909 851 1335 318 1039 938 338 60 5404 882 9811 250 11238 15 2629 127 3315 933 1853 361 256 22 14863 845 280 68 1821 870 17198 105 21204 902 6939 780 7410 856 3252 775 1035 941 5456 439 733 718 2897 702 7424 871 750 23 8191 691 4866 97 827 871 5627 853 3515 244 9916 340 4713 921 5996 890 1507 377 1057 991 2786 896 302 604 119 844 6015 447 19994 2 7599 439 1733 525 1419 468 5704 910 42989 471 2784 934 2959 204 207 619 6390 0 10013 326 12469 51 3163 362 4388 275 1369 919 2931 550 4174 522 5488 788 2072 952 5433 936 12846 473 11127 809 1689 82 5824 440 1992 196 6514 110 18419 634 4617 724 15206 216 1100 183 13620 -1 -1
165 6487 276 4432 196 10663 549 2435 388 7684 298 5792 671 8288 2 7337 829 21055 476 967 690 19176 941 11455 608 2741 963 5635 876 17544 175 2187 180 153 608 1661 862 5964 645 9500 4 1075 390 2934 776 4875 721 1005 221 9266 741 6560 746 821 480 4228 928 17587 698 1592 522 7366 250 1525 182 363 175 1752 960 2111 77 6332 108 3265 184 25132 189 768 970 5799 663 10040 820 27392 3 14938 641 3393 662 10529 548 5116 941 2573 784 9070 124 28813 467 8333 759 7596 161 7027 815 19403 596 5550 548 6051 667 16198 197 11924 814 1533 505 20054 317 7941 654 622 657 2863 240 2953 744 6054 561 3042 513 73 55 3795 460 7922 705 10886 326 5450 50 11791 88 30406 532 8703 831 4512 839 1348 287 2462 394 11756 505 5926 -1 -1
166 11148 111 24155 704 7010 15 2902 121 464 789 10817 665 9137 454 1467 172 7870 887 4454 823 13813 332 2811 644 6151 515 4710 791 5081 339 868 195 2240 127 7178 47 4721 738 23530 829 2800 769 1427 938 1824 67 16736 445 3017 430 2084 333 105 419 1578 476 1176 345 865 29 2124 468 505 953 1232 707 16651 777 1223 541 1871 572 404 926 11135 587 1774 503 2476 787 8109 609 2086 679 1000 331 4779 312 1119 58 7746 591 980 41 22554 303 5669 664 14284 888 296 756 2221 52 867 453 1407 365 5640 994 1327 772 8607 150 7516 821 2234 809 16902 498 13166 633 7502 888 2391 584 1012 273 856 190 10913 968 452 451 13722 8 2501 977 11352 521 10614 246 3835 729 1812 783 652 768 1857 775 16324 430 15586 385 15849 3 4036 824 6651 127 6447 212 12649 248 230 210 14889 690 12404 640 4156 462 30694 262 10782 977 7063 440 843 895 14934 175 5019 -1 -1
167 6244 567 4483 860 1490 669 431 855 2379 546 1589 926 21775 31 5641 75 380 394 7871 728 3367 137 14663 449 18924 911 7290 5 11313 273 3797 315 3520 493 8096 826 24 540 4048 786 1444 244 17106 895 6558 52 3394 493 5459 279 3687 248 3403 384 7252 122 2457 473 924 703 1514 357 1830 329 12168 126 752 764 11001 798 4584 553 335 709 24900 93 125 686 218 726 3188 594 12726 74 1719 622 5718 278 3838 0 139 757 1999 14 311 524 1103 373 9823 982 2675 579 1318 968 1111 87 2300 564 4065 148 7307 482 614 868 1068 780 2458 382 11194 740 288 240 17695 9 5538 165 151 736 3103 882 5407 907 5809 812 3395 83 9237 360 9525 949 3801 880 371 662 9274 942 6238 25 4246 300 6044 998 15207 219 3457 171 16641 302 8722 280 4018 499 3867 887 2976 141 3810 575 11066 689 1175 449 2055 386 3383 136 3058 43 7794 694 11068 303 4448 280 3846 304 317 845 622 43 11020 756 383 715 1995 671 5816 623 25005 263 7561 871 3374 982 6589 976 532 217 3542 214 2412 987 4285 678 1296 754 16655 -1 -1
168 2985 399 6889 131 6244 952 6147 979 2834 509 6908 680 2772 480 318 895 551 681 381 968 20209 9 17276 171 6407 487 2059 257 14946 669 360 189 5522 214 2977 642 6481 518 5833 999 676 602 7528 106 7821 893 8482 266 5509 669 701 766 6049 328 847 79 1688 851 14606 872 14435 262 3374 42 8238 240 2668 512 1710 441 4438 187 11175 298 27884 241 2206 674 267 925 371 489 831 160 903 830 4628 799 2270 36 29072 444 4448 996 4374 98 17764 789 1458 264 2698 442 11060 765 205 701 6567 837 699 819 2863 465 402 987 1449 426 8769 585 894 83 1534 134 16925 559 5172 674 16267 959 1907 362 3562 229 512 545 6845 569 70 759 961 123 12373 324 2178 124 1496 876 1570 344 49 859 1004 980 2000 475 1094 454 12822 48 4949 640 5708 485 820 601 982 230 4007 120 1936 11 2650 756 1985 543 4247 923 11748 693 1558 437 2907 361 1773 881 1590 667 4609 36 3577 388 5411 784 12658 561 6202 332 3064 813 4353 184 1883 831 224 660 13959 262 11408 522 2968 629 4764 260 6134 331 3562 557 687 19 6546 176 5504 142 5096 333 2051 544 1265 424 7127 -1 -1
169 1332 554 11856 901 5538 588 2064 678 356 902 1047 127 13763 227 8516 465 1675 94 6005 870 1898 997 3315 850 1673 310 176 944 2983 580 2728 211 5593 741 3557 441 10307 367 5138 975 7563 728 2003 77 3607 373 4665 691 8102 702 1873 638 3616 38 3237 870 5106 792 35532 505 10184 459 2965 32 1197 961 5409 235 1547 447 4462 528 287 942 666 220 948 970 5052 169 705 979 1428 778 12142 498 865 653 1391 888 5075 139 3379 993 4341 307 4926 28 17247 767 14218 687 12759 585 7807 465 882 940 8027 436 2134 621 2357 779 1710 157 514 653 10705 660 1248 142 10540 765 7148 1 4610 921 6194 871 503 468 2524 682 430 190 16556 660 14628 761 26166 535 14988 462 559 895 814 388 7803 836 5702 328 4616 797 182 219 13616 73 10533 103 19534 60 274 606 2845 354 5352 131 8372 970 3608 708 13 738 1347 307 684 488 2206 832 4922 486 8083 629 2000 919 1189 85 1167 20 9841 129 1459 874 8180 559 8493 43 1434 432 25 1 13833 661 19657 303 9370 11 5883 -1 -1
170 9395 433 7304 284 3564 11 4690 539 1275 295 5236 305 1831 594 7027 682 8671 429 12019 498 2388 503 2926 733 8919 461 5439 215 816 1 70 927 8981 261 18699 492 4172 828 287 554 2407 239 931 735 5378 150 3482 240 2705 751 5047 316 5250 797 9848 235 4693 765 10903 854 1952 147 14040 143 22869 629 3421 179 3374 51 626 418 652 282 2133 125 8461 271 1083 485 17035 543 3750 491 2261 757 1302 10 8945 477 3371 947 1963 725 2869 934 2251 845 10480 609 1713 872 3707 706 2961 708 9579 952 15399 274 5320 284 2437 347 1167 485 7480 892 4267 912 1903 733 7023 780 7263 234 1194 481 583 501 2017 197 5881 901 13907 367 7868 43 5827 389 7298 785 1743 310 2219 990 4521 448 2273 604 7429 508 24856 87 2529 37 8259 290 967 730 7167 640 4038 629 6016 256 38 456 13263 495 5112 646 694 300 6548 526 10627 36 6404 225 13883 245 430 696 439 29 3285 402 2111 480 790 878 2475 949 12053 463 3885 828 5029 870 4349 176 13308 90 161 905 4349 324 1985 903 2636 744 4018 652 4117 878 12641 156 745 -1 -1
171 2111 197 5460 333 1848 303 7791 443 3605 531 9610 602 4655 796 2044 187 1022 683 10047 60 4909 441 649 554 8858 623 3428 448 3876 747 3558 138 746 95 10257 392 11074 584 20998 862 10914 26 2352 898 2737 656 8565 56 3733 142 15296 93 11486 356 9201 801 29981 275 7853 614 2362 991 18499 462 565 844 5082 739 1903 386 2044 359 1944 897 417 361 4348 34 5996 981 436 588 5252 799 3973 986 3329 542 3869 251 6888 992 1584 684 8771 488 2541 923 471 352 6594 103 3056 524 2625 655 2250 986 17267 283 1494 574 5944 424 4166 914 8020 751 1604 780 14433 345 10572 425 418 485 10879 658 381 379 15198 473 7873 26 7533 496 191 603 20312 452 1351 325 307 834 1570 94 11932 895 12996 724 246 407 11036 749 2752 42 15605 804 8685 851 3457 599 8746 46 13159 171 2128 153 4385 256 20945 52 13847 730 11809 255 12405 191 2241 -1 -1
172 3346 234 4660 406 219 469 2371 109 3738 492 11108 680 6571 171 6194 209 6767 621 6933 233 5164 468 6778 54 2664 698 102 541 9001 336 14744 867 2935 811 7933 352 12626 145 11536 517 10969 645 5293 399 564 375 274 816 9024 932 11112 848 2805 374 9748 667 3547 972 1858 437 23462 468 10543 330 2844 686 12238 558 4561 972 15777 123 4428 868 3150 0 3242 856 10918 396 48377 971 47790 375 569 851 2957 340 4101 238 7380 2 411 254 1109 307 3973 714 2477 235 2519 418 3323 665 1222 176 5978 190 4003 580 6722 531 16446 537 407 174 2853 719 7958 888 4655 913 2748 421 3619 220 743 570 711 773 3464 711 16012 316 11028 999 806 280 11308 206 2248 330 3326 41 3810 7 6864 720 4220 183 1813 36 305 268 11886 59 2826 273 2471 730 663 653 1818 736 3769 453 3657 992 17317 844 477 177 382 530 4456 341 2824 963 772 763 12023 297 6596 460 686 -1 -1
173 7201 699 12021 982 98 851 9051 942 3834 504 4904 113 5780 75 1161 516 4346 646 403 649 12587 372 496 201 1716 209 1184 86 2938 166 1321 781 1928 382 9135 472 3788 954 7216 478 15987 651 567 850 1166 649 2485 712 5828 633 4073 873 13580 35 3777 166 2746 819 14284 364 12917 837 1536 564 1859 183 1243 785 6801 303 23783 11 7324 645 2976 183 4750 816 18509 521 2297 880 11068 386 9653 738 11079 801 2761 319 11639 292 605 819 18292 578 8350 865 12440 870 5080 927 1429 223 212 341 12471 482 3813 118 2810 439 3617 216 978 822 655 487 6158 424 1205 608 1674 804 80 195 14633 228 7099 142 7099 243 2206 47 6305 962 5252 508 1994 469 4541 203 12704 134 4290 272 2817 684 3792 155 567 133 3823 109 7401 117 4045 617 1064 877 725 200 877 945 2314 940 8902 471 16193 692 5384 573 13263 261 12725 92 5274 509 1705 601 126 948 12335 202 2817 912 17313 90 13532 34 1213 258 698 982 10546 888 6251 821 4268 8 19 545 7651 -1 -1
174 2389 468 1385 389 7777 235 960 515 11578 230 3298 831 4202 784 2045 307 8912 500 126 481 6372 779 3005 914 14571 998 3952 400 15009 563 4761 645 698 574 5839 672 1438 778 3221 225 1163 219 9158 79 1857 282 1225 930 17384 30 6802 313 10969 215 5749 369 983 63 12507 608 4375 350 6670 944 2151 845 7900 906 846 825 5972 865 2401 832 7910 335 925 38 3631 809 23434 592 233 579 539 264 4997 350 316 293 3588 660 36436 3 8581 223 5241 735 9209 717 17732 371 4227 442 3521 576 2057 718 8247 790 4009 269 1745 530 18985 294 9883 489 866 461 4188 675 1815 433 12188 875 1913 99 4558 218 15400 677 4723 382 3798 766 3028 897 9025 929 12480 884 7154 871 231 306 3133 953 5275 989 3586 208 26462 790 2431 151 1831 391 1388 425 6017 211 9679 245 1705 828 3719 25 1268 439 4082 712 9153 245 16707 926 489 262 4782 320 13865 316 9531 541 15259 -1 -1
175 1025 858 20717 870 10872 310 4763 361 5455 281 7921 101 3708 173 4672 338 2919 570 1945 788 21452 883 3317 644 7258 458 10614 626 8455 430 7162 274 2512 623 2211 242 10147 488 5538 637 10133 435 2081 672 16324 677 941 658 817 835 2325 195 17393 352 3720 294 2249 786 2750 899 3222 169 2273 908 939 973 4988 881 8703 134 291 202 5139 684 311 861 10675 101 3326 707 850 410 7713 269 759 683 3569 322 6029 998 5997 955 3777 878 2612 819 1548 230 11241 571 2360 332 5095 407 7996 976 835 994 15159 146 12990 901 215 315 2266 94 8614 186 6605 643 172 783 5222 432 1320 557 4647 645 919 456 7671 174 1079 919 10754 128 22343 855 5853 1 1609 876 11502 882 2105 829 1411 153 14330 886 5993 705 1558 785 1124 799 10 594 4280 484 1640 962 22931 60 781 206 1817 923 1636 35 6876 219 5817 796 1302 756 5966 851 4491 817 2746 662 35746 823 8954 939 10017 296 3693 841 2038 197 365 109 2812 557 202 30 1894 624 5962 681 1670 749 1877 711 15269 455 1582 -1 -1
176 1680 298 2912 133 854 627 19368 5 777 485 9374 810 7257 158 23133 292 1111 162 2542 206 787 2 190 122 527 223 3358 965 3593 432 59 50 1631 287 8112 334 1527 964 2013 702 2563 735 7460 136 28662 371 2297 428 5785 154 8878 771 1074 887 15139 228 2013 353 3493 674 6808 486 5951 421 5925 133 2732 838 3570 414 3769 667 1137 566 830 413 11135 496 12681 354 104 610 3325 774 25791 723 5678 451 7862 187 3448 683 998 793 9484 94 1936 410 413 915 4311 515 5377 880 8639 571 2809 453 7235 847 2150 887 6742 534 775 338 9399 686 10884 881 9795 639 5088 62 695 630 12076 622 4960 462 12151 55 6500 618 2476 416 5094 736 3079 432 8813 21 1406 700 3047 315 904 375 2069 882 2282 672 8530 936 6987 997 6602 125 9418 879 537 755 8437 674 15560 79 4528 101 1602 250 11473 617 5633 642 9469 748 832 633 241 824 4404 888 2251 96 6648 318 11595 3 2631 412 4683 400 6747 232 2716 122 48 571 2471 799 9503 611 11463 500 4148 986 339 808 3470 269 3880 152 182 648 7505 99 2776 -1 -1
177 12362 601 2288 413 3516 449 411 110 5397 549 10721 911 1521 585 9428 129 438 364 1670 146 8877 101 19886 943 61 552 1467 297 2401 658 8579 780 7554 877 481 363 16752 421 909 704 4630 524 2768 789 4807 973 1004 85 11612 612 1577 499 1731 750 4049 291 6296 563 11810 104 1832 3 6254 795 9100 636 12069 616 1182 299 750 504 952 881 8154 930 8004 7 10262 910 5369 950 2477 678 6948 615 10567 885 10256 53 7925 271 12132 669 4350 360 2383 755 3066 27 15227 517 8150 913 720 318 3901 804 813 218 22992 470 292 616 12395 693 262 495 13931 698 351 20 3502 992 13585 374 23 971 4593 202 13328 857 4140 64 5185 979 2734 117 1773 585 2968 288 3207 152 511 452 895 766 2520 990 1094 71 5364 265 756 962 18486 650 4562 36 2866 189 5682 123 12371 533 260 253 1553 923 898 753 7212 342 7003 987 25495 149 15463 51 2410 60 827 95 4257 257 13998 968 16835 431 16278 520 4582 45 2773 345 1224 -1 -1
178 3985 572 15028 244 873 30 7190 209 11121 392 9621 545 5150 6 3829 59 11092 202 1588 104 5303 811 7771 458 1782 120 1014 787 3644 390 362 582 3917 589 5963 227 227 557 5311 499 3401 315 1061 476 5046 943 5751 803 685 536 11668 468 7757 419 109 12 3536 28 7264 43 543 309 2327 586 229 773 12818 303 2875 41 2863 328 16922 354 36 141 715 718 77 684 5609 843 8243 932 11494 991 1243 235 582 188 3003 981 6020 509 6917 285 1153 415 1905 611 3102 786 602 452 3271 305 5290 586 3845 700 4433 415 1884 342 3206 145 8976 738 6957 881 9793 431 3688 612 1078 746 112 919 9004 39 3189 80 38962 886 2206 451 877 777 6521 651 2960 875 13352 237 183 527 7230 196 413 806 1374 40 2659 756 9810 810 2635 505 17380 444 9675 648 846 883 1569 358 243 831 4607 150 1071 725 6315 240 5795 152 1915 626 4361 257 191 564 4204 101 20097 611 682 969 4354 675 8374 311 4119 413 4412 492 11264 799 3679 338 14601 991 7048 20 7599 707 8653 792 29731 744 826 416 13760 629 3230 971 855 233 328 563 2635 269 692 -1 -1
179 3018 352 4489 158 714 348 3836 222 2572 880 4266 466 25576 603 6885 170 2614 886 4522 165 2422 918 2963 28 8147 95 1734 254 4776 957 1259 265 2827 739 1300 377 16176 133 2801 91 472 915 6251 206 7274 202 1270 275 15983 282 13032 352 449 346 10426 336 2075 737 5402 693 1540 540 12307 44 4018 9 31949 871 14824 804 20474 110 3218 341 2671 833 1080 456 1090 519 3293 554 582 142 12532 356 839 533 5331 350 1950 174 9258 432 10812 973 5024 805 833 580 9352 872 10199 868 322 873 3150 805 492 212 10113 303 6736 998 636 699 1505 619 647 453 8215 154 425 404 2012 68 2633 633 10727 7 13203 836 5554 604 1282 831 6850 837 8367 862 1530 855 2720 258 1850 728 6868 330 13493 860 10863 746 19477 160 412 468 1671 793 3887 647 9078 4 4113 361 289 522 5628 314 1722 221 802 5 10566 734 11217 572 16734 301 1923 40 6083 762 17864 420 227 495 32089 406 6711 -1 -1
180 3664 477 4585 352 3709 586 3475 373 5613 263 1437 895 2632 985 9198 737 826 212 24583 851 2811 893 3493 261 1454 39 11775 645 5102 64 4241 813 5150 645 15486 113 16535 370 3194 519 2166 959 750 685 3031 746 1951 26 12740 227 6944 49 8137 776 5798 830 16621 266 14423 857 3775 224 6431 646 2354 295 3694 328 6990 761 2302 348 12160 874 1315 60 711 101 14862 807 2242 284 20729 851 2553 400 1466 941 106 350 5171 479 1393 751 6011 712 4639 458 8741 765 1069 532 16993 898 2618 38 355 537 1496 709 639 719 7239 930 643 770 1147 253 9174 408 1181 834 1423 204 1303 281 3871 850 3619 256 10687 714 15614 587 9311 113 14937 957 4414 383 2027 141 10012 732 1191 766 11357 754 1802 546 9753 508 4521 318 2001 279 4721 427 39587 847 930 827 10274 290 9694 832 169 800 924 70 3865 420 6 813 4424 557 14543 602 5776 533 5113 720 2458 343 3154 41 1058 592 1069 310 15902 739 2543 46 4778 490 1815 211 4555 813 2373 -1 -1
181 11298 304 18524 519 3092 128 9265 65 2436 123 5451 687 6063 839 4416 480 7180 86 11872 614 5781 34 4960 424 40062 582 7790 637 2715 557 8845 935 2263 574 2439 282 5422 620 591 915 58 266 12876 933 13591 881 764 891 8953 495 1716 32 6031 760 4974 16 21500 728 1752 478 1209 743 3242 92 5167 29 2626 350 5530 913 10587 86 6440 238 14140 338 2137 819 2651 232 4484 503 2634 94 3370 943 5008 87 2980 841 4445 539 16777 59 11513 170 287 411 11113 529 10540 73 6540 6 6882 320 4545 162 410 476 5888 427 4675 642 11496 105 1405 997 11245 712 2920 585 1396 530 947 111 12531 712 1219 50 1342 36 4414 33 35 515 93 381 2792 38 11525 601 3513 580 2638 166 211 333 5294 182 5327 350 2028 404 3939 736 205 954 1362 418 10060 686 5270 143 3173 253 9532 82 938 728 5339 947 664 913 5748 570 4442 419 1040 752 2534 915 608 139 1046 140 924 594 5159 231 684 673 1181 311 1747 632 11702 873 3235 561 4143 608 889 645 3874 993 7841 561 8872 163 1199 534 11153 398 2756 46 203 146 6904 -1 -1
182 2880 590 5381 477 6298 496 5268 278 10011 117 6719 403 1469 758 6514 740 2574 965 9030 636 2039 312 24254 942 8 144 3462 319 2058 251 162 471 629 806 2710 436 2488 532 16294 293 5391 922 3492 143 2824 23 6655 818 17541 413 7810 717 1493 858 1232 285 1117 396 10655 975 11415 828 13594 576 18121 107 676 231 8726 908 1550 364 7596 160 4035 558 834 729 1580 572 16370 426 9025 406 2530 303 5392 551 4290 458 17569 828 11918 545 16037 952 2343 560 7890 209 11117 660 8246 974 1301 184 14394 86 1855 289 2707 509 11276 688 7805 307 7988 399 545 706 3422 670 2417 600 6205 511 1457 336 8798 750 441 611 5282 376 10524 362 110 604 3370 487 7118 261 6443 731 2444 660 6938 651 2974 832 1556 640 1661 361 2450 968 8677 28 18607 848 666 889 3270 744 7845 369 203 50 2048 62 4879 297 2140 865 5399 225 8830 77 1015 778 5519 938 2091 813 16805 666 3603 40 12610 938 2067 681 1767 281 3966 687 6080 414 5459 486 266 734 1528 873 1680 950 10 156 583 633 737 -1 -1
183 6520 140 12423 879 927 957 4279 519 5654 294 619 531 10536 447 3241 413 6899 914 994 167 23739 863 7119 717 1746 313 11 176 6930 393 4903 1 1740 754 2674 609 195 256 5262 916 6689 87 131 205 20172 148 254 386 4765 238 3520 68 3053 46 3063 183 4291 44 16070 436 468 203 2993 564 3892 908 6276 756 4612 341 4608 727 287 402 2686 547 5175 551 4509 227 2618 271 9392 180 10112 433 6744 115 9553 600 3018 141 334 670 3706 333 13713 473 8961 153 27337 320 375 624 6678 502 12018 227 8853 886 831 207 96 18 15459 92 1326 362 2723 636 1087 996 5880 534 7579 21 7939 808 501 853 204 428 18947 608 2745 796 29474 974 5957 835 1749 354 10157 432 19191 155 1953 160 7172 548 553 55 5215 747 5668 469 1499 521 38974 992 408 278 11159 198 11463 242 11661 624 836 986 968 232 6434 77 29726 176 222 943 6293 -1 -1
184 13212 62 6371 840 8233 738 13810 399 12776 187 937 755 653 737 7304 970 22664 144 1839 609 2697 613 3783 476 1662 8 7516 294 2023 529 8303 970 16007 987 5176 991 12547 415 1331 786 1084 773 4344 813 4762 888 6400 194 14141 679 20576 908 115 962 1554 363 5585 503 2550 121 13404 579 2579 822 14947 695 15169 248 9077 614 2405 825 185 408 1110 684 1640 57 18160 92 994 103 5697 416 810 683 539 760 9657 61 13808 96 6650 693 476 54 6144 149 2120 695 1226 368 1065 764 1474 273 210 933 2725 768 781 172 3838 661 8052 593 3382 843 2995 48 319 225 6604 221 22377 423 8707 891 1322 706 3834 437 5269 332 5130 892 7951 581 12054 284 4769 75 7714 972 26709 694 2532 778 2146 896 14850 431 3855 171 4677 442 11351 950 3303 802 4009 799 2131 562 4736 777 559 547 1681 135 13576 183 10046 266 2627 420 1828 441 3536 752 5672 189 13517 681 1158 593 8075 302 1234 925 8245 -1 -1
185 2017 811 7410 333 4494 317 4672 862 347 140 460 655 3977 481 3861 222 955 672 835 612 1185 503 1456 987 15710 350 1021 166 1839 875 12773 138 4808 585 10402 315 194 181 7290 291 87 738 1146 765 20397 296 8106 326 6656 332 6192 551 10024 228 1160 262 2671 399 831 757 5127 371 1045 44 3245 355 11843 281 6082 28 6335 162 3101 934 5234 253 5683 23 7446 788 3421 158 4340 920 613 91 7710 425 4234 745 1145 539 12321 923 19342 423 14177 34 4346 888 559 612 4340 721 5903 969 233 826 2708 611 5450 804 17894 800 7759 696 2813 439 2146 395 769 520 1599 737 226 923 83 235 3110 85 16069 928 9345 241 2189 47 16372 983 11150 633 2052 666 16133 789 6399 884 1239 829 4293 676 975 643 1550 398 4526 962 785 137 4510 378 2139 242 24078 219 4026 843 5885 955 15940 305 5408 210 2605 889 10093 570 24068 502 6729 131 1866 555 2431 500 23172 843 7191 39 9117 32 7252 861 3455 272 3601 237 2017 209 3778 213 447 596 203 974 10930 -1 -1
186 6671 708 867 719 18 884 65 235 3952 770 12415 129 8825 450 2150 485 4889 774 15013 547 12770 355 6901 408 5864 504 8621 787 3535 745 7657 883 4077 234 6363 104 115 835 6794 342 10504 745 5992 297 11480 519 6402 806 3314 270 4531 440 17011 692 3433 983 3672 592 570 706 127 562 7022 412 1883 827 2536 91 3175 23 8819 856 4938 184 1593 286 2339 653 14346 751 15196 243 236 446 5721 455 10420 24 137 294 797 203 1512 801 6191 422 4674 442 4842 961 4104 189 3585 859 5023 909 8418 724 14969 27 4419 260 4986 55 3020 860 1336 521 5094 10 2791 38 16621 508 2527 282 2886 689 14390 771 1107 154 6037 514 4103 808 8296 669 4728 459 7752 798 4038 295 5689 534 2348 84 2442 502 3945 548 1296 911 3422 142 7321 572 401 835 1354 154 3425 884 2046 992 3844 419 3017 36 5584 128 3295 960 2817 255 7265 653 13806 665 1209 882 4244 787 13172 401 73 429 6943 539 476 563 6757 403 12315 106 5608 453 14805 532 2532 621 8295 72 5561 726 32815 -1 -1
187 55 196 1209 378 4709 349 2189 16 12325 194 3744 861 4190 829 2651 698 5091 447 324 406 1845 960 8564 643 1929 126 49 483 1600 33 16118 486 2521 954 14787 944 1866 333 2549 624 2528 312 14055 699 16527 265 10830 699 9728 764 436 801 12964 602 1240 391 1094 19 7880 892 1319 244 2793 600 7223 78 22759 340 11827 975 621 103 5146 586 2050 459 212 446 17 433 2110 930 1709 124 13323 868 5616 218 12036 804 257 674 2025 421 4531 694 1850 948 1124 88 231 3 3647 709 1208 257 2210 656 8761 551 8718 783 14989 577 6223 221 6541 858 7710 203 616 863 4151 125 2832 742 7847 908 25697 843 12243 105 3797 172 11523 849 153 682 20736 837 280 809 1177 248 13710 206 3033 428 4662 42 989 282 8582 588 180 994 10523 399 546 538 342 971 978 398 3034 345 1274 492 2240 737 2531 341 3911 673 5769 354 4518 206 3516 317 2885 85 1047 661 7653 456 5814 380 2800 196 710 681 9137 451 4095 740 1008 245 699 729 525 321 8152 564 15590 47 192 579 5126 32 5137 538 12581 998 8035 241 18029 240 4360 -1 -1
188 13876 872 11766 476 11954 199 6188 241 3629 341 8906 951 5033 725 34557 731 8791 800 1907 841 15499 360 1341 537 2857 605 12006 603 24129 648 10666 783 4972 306 6167 591 6170 695 1801 763 14562 227 7723 644 14991 744 12124 491 2220 580 6567 229 1344 225 439 194 3755 434 6388 489 1888 586 4872 608 10170 49 1080 863 1599 804 3597 193 20751 997 3439 634 196 243 7335 769 11053 685 123 610 28 385 41392 95 2467 104 39802 985 2730 427 830 47 2241 260 3748 788 1542 760 3366 173 6939 724 6828 88 15362 41 41013 930 9973 86 3953 862 12289 538 1381 141 2442 11 2717 348 6385 914 1940 298 11634 15 12629 58 2174 923 675 603 6834 442 6133 686 452 492 10194 884 5731 -1 -1
189 5304 342 246 638 507 597 3152 836 731 714 7296 347 2860 602 6524 256 8437 97 7334 635 22281 962 1392 370 2823 849 13413 418 1330 736 14310 421 13388 646 13432 76 10546 829 1624 585 10013 358 800 90 5712 988 298 613 4379 787 4493 889 39328 231 2107 566 1353 29 7067 977 4257 574 4029 420 384 508 669 548 1554 867 1271 914 2478 684 368 972 4749 74 20061 299 4687 48 1889 400 5587 246 8855 639 10477 608 2024 707 4845 765 2442 516 2616 707 16579 279 15133 352 32039 318 7103 398 3292 861 31869 733 1448 320 854 768 4214 684 886 904 1492 981 1185 549 2198 782 11790 167 12557 684 11891 958 14797 904 7910 264 3914 478 4807 794 12220 804 3727 844 3296 130 11233 254 17811 125 898 66 1520 858 994 417 7868 281 13794 733 724 824 1078 361 15154 72 968 957 1201 434 4385 617 9891 27 10856 768 80 -1 -1
190 9538 308 1480 390 7261 810 1060 831 8088 823 881 892 8489 365 1539 710 2853 531 1143 850 728 930 3809 615 2329 571 4136 199 12202 495 18806 173 3895 66 4221 539 195 845 395 834 3302 652 4321 530 6815 327 4924 16 1353 233 198 522 3926 645 1056 920 745 78 3917 111 14489 814 3497 981 778 385 1556 418 421 16 10436 488 4389 3 5370 771 8762 999 1273 832 1322 696 11839 676 5664 428 14726 179 2057 463 4748 331 314 782 4682 219 9954 9 7332 850 1930 719 1367 292 2054 378 5927 571 2544 106 8462 172 15052 47 2731 524 9892 719 485 49 7232 857 7064 499 11111 2 41673 123 6596 691 7830 525 15988 885 13509 955 15433 1 7006 720 1528 418 1454 65 3764 600 1115 922 11668 608 767 396 158 861 1646 725 39526 174 7303 57 2727 751 7305 730 4767 344 1341 808 5708 750 5791 371 1233 615 7698 902 13764 833 4942 116 3098 949 5041 662 1395 190 2233 487 1974 714 3187 369 6451 641 6541 111 12339 911 4841 311 982 329 3344 -1 -1
191 8200 546 6840 612 11995 729 2872 555 2338 904 14868 375 7068 281 8321 462 5175 207 17903 409 540 600 2129 862 8456 517 3199 171 8561 839 12950 175 10236 544 11341 405 149 503 3838 545 11437 489 69 474 2301 707 24821 317 1321 806 2885 64 1136 206 28670 223 1343 101 15220 709 8094 456 6297 564 25108 18 1702 844 2533 98 12499 139 450 644 11470 520 11563 58 18821 665 3254 692 3886 449 19347 774 12867 104 944 413 1232 117 199 950 4920 879 1387 108 462 129 8865 754 21260 734 12395 449 8752 696 2474 365 4769 853 23396 525 247 224 626 602 36514 109 6917 121 507 457 72 975 2973 437 4932 396 10763 902 439 356 25364 33 545 933 21438 837 10814 189 10703 769 1618 -1 -1
192 3241 994 5449 260 4266 209 3702 596 4143 407 7727 660 5784 228 7533 706 145 765 8092 942 5453 582 10359 143 357 526 1441 49 6779 538 1876 140 10368 841 1517 961 3256 945 11514 531 5105 711 4050 389 819 73 23691 240 12659 718 13732 525 19798 781 540 917 294 321 8793 582 9544 972 15633 426 7445 112 6460 333 779 589 15679 385 17187 988 19564 916 354 536 6232 136 8532 197 10825 922 8467 656 7815 485 13081 640 17496 248 491 991 12166 42 19324 434 13442 570 7144 358 13751 883 13443 951 7615 447 10081 321 16531 429 3209 817 7342 450 318 945 5307 553 1778 471 2688 910 1929 475 14811 464 7977 557 4620 917 7087 290 10096 267 2848 807 3417 635 1139 860 3133 548 11002 794 12005 741 1432 236 4212 243 3494 118 11778 607 456 303 720 134 5131 -1 -1
193 920 898 3860 676 1902 594 1801 559 8830 783 7507 698 5499 731 16855 835 4601 273 1636 174 13821 855 2529 471 7262 990 9174 436 3515 597 9648 10 14818 616 8521 233 18993 814 4595 529 2708 299 996 406 774 271 6205 832 8311 230 13786 273 6821 543 1037 43 3211 335 2728 700 6279 82 2133 397 7153 851 7212 197 8495 374 840 868 1287 510 960 802 2543 667 410 549 3687 796 3562 314 6132 721 10935 401 2100 214 386 254 2786 561 1685 950 35 54 17132 13 1031 353 5840 54 17930 547 6093 165 1954 805 3974 367 4856 941 6495 250 4909 788 12322 730 4528 600 3578 666 12385 585 24847 485 13287 960 4301 585 2455 13 9739 750 363 156 3063 614 8606 333 3922 596 10687 389 9893 595 2821 6 1479 235 6176 941 1597 918 1071 920 2848 548 5817 932 7735 56 6464 579 5287 73 14595 485 5645 647 2084 398 5367 221 118 484 18299 856 27270 955 2401 350 1734 473 13825 594 7896 179 2132 793 1032 -1 -1
194 20507 559 1284 218 21954 94 2448 352 8109 31 723 411 18734 848 13418 134 467 507 5832 957 14509 190 4880 380 12910 327 4501 252 4998 279 3499 969 686 931 331 345 4431 79 5546 607 9526 13 422 458 4600 292 739 418 1180 610 6 17 721 343 3862 387 5774 166 3136 926 18989 136 1597 738 1753 140 5011 15 1375 78 4674 775 2653 574 1078 832 22467 420 6065 677 15592 597 1144 0 1639 596 1955 522 1250 941 11813 67 4184 674 9835 139 821 499 382 401 507 295 14268 721 2373 739 2692 768 1871 720 17661 473 2276 622 1491 877 3982 174 10889 623 208 600 1218 193 448 382 9735 929 3305 86 8640 610 4096 425 2298 608 8053 442 9046 724 2192 288 14160 720 4326 708 2684 957 938 245 2440 381 27 583 10633 682 12155 892 578 549 423 811 9393 919 12358 789 1851 699 7105 349 7634 1 3066 724 4099 159 4632 968 4386 45 5322 246 513 81 14169 980 1454 146 2871 942 6767 461 7173 172 865 503 6097 767 4318 311 1632 827 7175 200 3163 543 6167 251 6619 512 2386 17 2344 549 3666 797 12079 257 364 -1 -1
195 3293 97 649 315 7311 130 1738 974 2635 722 2689 256 8360 737 4749 235 854 883 12611 57 1087 827 9833 462 6684 12 4099 704 5305 419 14622 390 677 999 4574 873 5620 481 9624 171 16028 585 1180 962 1700 385 831 473 11071 731 3196 764 24000 712 4679 296 3367 481 4399 875 2349 477 10459 312 2642 784 771 226 18548 83 7841 191 8105 636 10462 521 5534 895 2537 682 14 976 1353 546 4060 151 3648 53 2020 629 8691 294 7673 900 2355 182 7381 230 5567 399 16727 771 468 594 3794 668 5671 567 6638 697 6745 550 2859 652 8644 436 3687 388 7482 558 1218 820 2854 494 9506 471 14065 999 9590 950 8458 822 2415 492 17526 628 10145 926 9207 530 7816 910 6088 823 5018 543 2640 989 4500 792 5826 911 4347 22 12511 54 9065 928 10043 575 1501 149 937 489 11015 965 9293 468 3280 400 3879 205 5796 663 242 672 3211 913 7468 518 522 640 3176 468 4751 982 2062 931 16070 98 19264 -1 -1
196 56 371 3722 72 1279 469 1026 962 13568 587 8623 274 2967 967 7893 388 2475 436 2916 758 3860 491 4365 439 2638 769 33058 215 498 381 6060 560 8075 535 6523 768 577 776 15838 448 776 674 7342 972 8445 962 6088 972 10670 95 1606 940 1617 732 4829 351 3248 537 5267 74 20087 310 1595 742 4051 917 9382 916 12752 475 3476 527 7065 306 11072 292 7765 242 6304 443 1931 666 1884 777 1057 141 19091 600 12157 48 1805 964 368 404 5394 240 8508 660 3220 433 266 704 69 97 5657 309 11250 448 5689 224 2525 930 7295 598 2356 763 7156 896 13584 261 368 930 1729 750 2975 166 8530 196 6549 677 24111 299 17637 358 2413 997 1107 441 14548 664 5789 214 706 23 26890 788 5126 829 5677 577 26573 232 3155 116 1123 930 7567 826 2479 459 825 48 748 23 1470 997 1125 862 774 873 7626 632 170 796 1629 802 3805 542 1826 62 5609 277 9011 658 5266 361 5106 275 15498 131 3180 -1 -1
197 2113 409 348 801 24573 272 5866 158 4653 674 7729 122 13077 214 3730 390 5415 719 9972 991 3836 249 7492 497 2470 672 8355 553 7059 829 28052 208 1162 84 4829 296 7736 78 4130 872 7317 372 15170 401 2447 2 1067 542 764 181 12994 660 198 109 12077 399 1429 886 1438 740 427 462 3991 262 1928 702 3266 257 2923 186 2465 427 677 679 8651 895 11 283 7246 67 6731 758 3680 505 792 573 1461 315 5837 528 3312 787 1431 562 8764 359 3136 666 7654 410 4050 961 3509 31 1156 249 777 801 5787 53 5570 778 4511 232 5097 931 9559 533 5720 46 132 21 12158 730 558 78 5375 856 3641 161 15020 989 44160 206 17120 675 18815 886 1833 483 9052 20 8343 731 1408 776 12495 486 2608 51 1895 175 4582 590 9621 945 2147 304 7123 65 2060 328 7180 896 3104 454 8105 947 16553 373 4962 227 1498 941 16635 96 2254 600 11602 505 4912 84 2365 351 12245 -1 -1
198 1385 530 594 988 42 160 2651 206 3360 910 11380 331 2921 796 1058 43 3758 448 8339 457 3056 143 7401 286 9166 717 3932 357 2330 525 229 890 1474 181 15284 980 240 642 3045 779 1300 640 1231 274 3736 210 3249 817 19709 793 13356 792 3566 901 7133 211 3094 136 4134 379 6660 540 6121 391 623 312 676 510 2537 983 10583 504 1863 894 3775 2 1621 77 2170 407 8128 168 1612 849 18315 995 5051 770 3064 902 7326 591 1279 461 474 994 6951 543 2215 51 6327 326 2494 31 5198 567 10243 668 1427 880 4387 997 782 345 11772 135 1089 389 6016 603 11712 483 7685 389 3817 544 8006 932 6754 39 10153 162 1516 710 13221 629 245 650 23916 234 10147 730 6455 35 4402 813 850 133 6890 306 4912 676 5637 8 691 954 5209 34 5612 562 475 828 11412 16 638 584 4091 377 3009 521 1769 785 3603 816 6670 583 10791 222 5974 276 10469 555 2597 115 2161 927 11481 391 2497 191 7012 972 4370 116 1126 178 988 66 3328 135 2273 555 5389 744 112 560 1524 277 4641 835 759 844 1772 755 7984 430 1125 631 5849 353 2827 124 3557 11 5291 182 10838 861 5366 554 2858 586 21751 -1 -1
199 21136 546 3458 809 1334 807 10265 874 161 66 7578 222 379 352 1856 623 2437 340 1924 223 11430 357 5964 415 19543 399 19534 638 4058 809 1481 84 2262 683 3728 585 3638 802 4044 505 12281 444 3883 40 1133 480 5263 797 19316 493 26239 209 1012 126 3627 532 10808 34 6240 452 19815 50 4385 510 8060 271 6739 739 153 667 2000 491 11646 503 1712 150 12805 864 5517 663 18989 558 3134 461 71 126 13480 237 3542 636 1476 35 8205 30 2228 684 1216 307 6292 853 12841 562 3524 14 3204 613 3684 124 4660 296 19808 178 5444 174 9900 420 8456 718 26445 92 948 399 6585 641 11018 749 1492 516 7406 401 1835 772 10400 815 6506 604 13509 158 5641 672 6741 271 2999 781 1531 672 11887 845 9388 198 9717 442 5717 984 5286 910 7242 114 2580 43 11932 645 9240 282 284 313 198 237 1932 455 409 822 1582 -1 -1
200 930 583 2920 923 10680 348 7512 268 10394 768 1513 434 8336 462 13532 186 2005 997 6881 635 6850 577 1616 477 5108 125 5916 830 13503 516 3912 881 1759 264 1639 788 3229 442 2240 112 8624 321 6470 705 1011 817 4577 5 1560 649 6798 98 625 8 464 44 301 789 3874 171 5484 53 7901 910 1446 995 2041 752 400 521 15599 5 958 213 4173 275 1527 990 403 918 19028 25 2453 399 1359 913 7906 149 2864 579 707 469 172 378 10247 880 3188 61 10072 666 1055 477 5499 746 6010 686 2371 915 1013 729 10062 664 6770 298 1249 291 5085 796 8083 472 146 687 996 53 6274 687 18595 399 5668 92 8732 300 11549 353 25 981 1363 843 6145 186 10834 242 261 341 1744 534 2668 775 5533 802 2913 94 800 562 11374 27 4279 770 1704 279 1539 718 756 586 20 954 2578 210 288 193 936 74 2335 732 1259 560 5959 875 1952 126 219 891 15015 49 1469 870 1616 253 116 140 5262 673 3723 471 5779 100 2968 64 4133 898 396 317 13811 584 1567 114 9012 492 4280 395 16335 981 18728 206 2851 122 1989 303 3938 684 13681 756 15581 604 1431 572 15566 679 3338 897 3568 628 706 79 10322 28 12625 -1 -1
201 12117 755 11251 548 59 445 356 752 10269 845 2369 977 10994 372 4356 747 3223 882 2147 791 449 437 7208 184 5844 848 3100 83 2268 821 7555 759 1310 720 791 436 556 358 3074 605 8305 587 1705 564 5571 756 22274 952 1520 60 23666 724 5180 57 11841 379 9750 230 1053 850 1344 745 10627 701 5547 739 924 856 1422 748 3514 305 7161 365 8932 960 5464 626 2776 837 248 238 5662 352 5766 582 1323 781 1207 47 10797 446 6622 309 2393 712 1576 961 9816 821 3129 147 23971 720 339 210 16700 277 2151 439 5845 361 995 310 3458 898 8577 144 3062 987 4274 663 1843 25 5732 951 7646 771 2526 197 958 18 8690 794 18639 650 1438 22 18774 880 3523 895 849 265 6400 892 961 757 3320 280 4143 664 2147 568 6046 630 2799 877 1263 346 906 994 1380 119 1574 973 15989 591 11283 401 103 118 4503 324 13 144 10530 873 2967 107 15774 652 1229 834 3153 390 7897 184 3048 583 13799 732 2147 860 3042 306 5296 448 16082 548 1211 447 110 698 1612 385 8713 970 5089 542 1447 299 1694 27 4368 353 97 163 5756 347 5076 -1 -1
202 2599 969 5143 985 1099 590 6235 575 6907 772 1725 965 5440 22 6476 429 2480 274 1253 935 1604 98 7610 1 5716 580 8002 232 8853 139 710 377 1837 18 5823 667 26042 456 7320 44 5625 255 15449 442 4304 170 3092 967 4885 288 24453 961 8592 635 1894 824 2910 523 828 34 6552 824 4982 194 1823 475 1245 852 3122 671 200 460 35427 847 2588 124 3584 887 33543 6 5296 232 3042 821 19387 467 3908 173 503 422 8021 264 2655 172 3979 143 6343 247 4499 810 843 280 11715 325 25040 18 2157 253 5995 352 1169 330 18 358 6989 101 13855 819 23352 710 2303 337 1331 938 1069 112 2087 991 10077 338 2495 73 187 180 11744 580 11436 996 403 523 8832 569 4043 519 13113 504 13268 317 1006 845 14546 832 7929 267 855 663 1359 704 4632 811 3832 990 6610 905 1483 672 6279 354 19730 419 4721 379 325 177 16725 -1 -1
203 119 531 574 948 27486 222 2560 482 10413 245 2249 545 4411 337 210 802 4810 149 3707 892 2872 30 4650 544 4428 649 4119 614 6987 912 17217 864 2883 903 8332 858 17265 453 9728 270 15827 414 8221 28 6551 799 7018 49 83 240 1131 535 12232 509 1534 711 19524 807 1150 565 210 221 11214 300 4711 466 1946 43 3290 363 3869 833 17686 802 2846 452 5676 218 1554 168 11308 45 28242 407 8475 841 346 790 6190 401 7056 767 1449 412 18153 24 5168 772 29393 361 165 597 1457 661 11009 335 6878 818 978 151 31492 326 3808 444 3434 154 171 488 1825 548 682 155 14558 614 127 906 13870 431 4784 183 16906 677 19375 797 25269 353 1517 972 4309 109 4088 635 1131 864 3802 366 107 286 25783 307 5068 63 2089 597 3819 435 1608 132 720 641 8419 412 3113 -1 -1
204 2084 841 4923 179 6735 494 20469 609 7057 191 853 175 7395 878 6559 835 4969 923 2754 872 5647 960 5059 944 9461 740 14126 39 4473 840 11003 473 3137 898 878 919 5141 153 829 328 13575 938 10453 887 61 780 3280 738 566 164 3757 332 4604 872 6062 464 5596 816 754 279 767 190 860 84 12752 548 1148 593 681 298 6179 122 2218 633 15687 278 12235 702 13989 719 3131 514 4423 674 262 102 14280 304 4621 292 20317 939 5954 122 18424 913 738 330 18576 676 3822 444 2609 132 27845 224 1262 373 12161 755 1580 453 507 937 5094 106 8364 789 5939 408 10161 287 837 26 2190 597 6121 526 8225 728 6238 647 1476 791 3364 775 9198 168 490 330 6043 410 5395 570 6417 643 526 510 1027 707 1768 747 6019 540 1487 491 2775 516 1232 976 1364 154 3102 522 3740 271 441 107 368 366 694 864 750 992 2579 799 3130 363 5215 777 2330 401 11902 841 2780 494 6249 211 1808 336 8943 453 370 106 4971 399 5740 504 12395 898 1224 400 13285 528 1603 673 640 668 281 731 2046 901 2658 947 682 101 1529 651 3625 965 3297 429 10007 -1 -1
205 6827 328 1519 529 5777 309 6485 625 4587 231 3889 919 2194 600 10291 378 3603 344 38489 560 11385 610 8397 764 7889 641 9930 872 169 891 1880 496 4987 565 25473 489 4677 545 656 289 38731 808 7589 212 363 852 6065 143 4942 578 9608 868 1635 530 282 15 5003 863 590 417 2214 866 1315 18 690 925 11380 966 25980 901 4478 219 4141 187 6133 435 5291 805 11558 360 4536 478 11842 816 1631 379 6087 400 3974 436 3345 663 2289 803 219 94 2062 112 18676 48 1564 220 7918 191 2078 548 298 666 6215 879 1576 471 4523 459 11093 332 9266 940 8810 627 4708 363 9012 621 2362 238 316 253 386 448 3179 356 13422 392 4554 204 10539 970 3699 166 5145 583 1811 666 1083 443 1481 458 8756 966 2258 580 467 823 8627 909 636 296 2699 165 3897 60 3515 323 4107 153 2415 404 2958 725 3262 66 7058 937 8784 370 5935 479 9178 978 673 304 2206 553 144 244 9688 377 101 818 4702 253 797 517 10819 224 16261 519 2764 -1 -1
206 4707 617 500 218 2652 22 10009 235 5233 956 6591 948 4205 442 14636 132 999 950 6415 698 10559 503 303 326 437 350 8214 271 9356 230 1215 335 5116 244 5543 862 7525 460 3048 208 1054 14 7385 877 7183 140 1592 745 3567 749 2732 92 3085 2 6113 455 3454 247 6015 264 6468 25 17086 700 560 708 12819 717 4685 424 3434 464 368 655 3190 529 23259 820 12752 105 2410 353 17960 245 4541 749 5905 715 2419 524 12762 755 4827 481 13069 435 5218 186 175 369 3806 162 11188 466 14843 581 7311 954 823 466 12600 809 11321 631 8428 130 903 138 2741 267 4380 213 2799 211 11934 426 1947 991 3094 687 3546 40 1043 67 6882 744 4652 398 8902 251 6365 228 2245 333 5054 594 1119 524 1654 154 38107 712 1235 63 320 498 196 620 20686 650 13523 40 3159 592 13547 774 15582 566 26186 231 3506 51 1239 749 541 270 10983 981 7320 149 412 -1 -1
207 741 935 4808 895 3177 290 17405 599 5942 604 9048 337 362 762 821 953 8329 544 1838 9 3786 941 5530 322 1549 917 11772 264 15368 548 5097 343 3513 373 3788 77 7009 991 8386 428 12077 4 6261 19 2585 641 483 621 157 55 16496 711 4008 132 6092 764 4765 862 3057 757 939 604 6819 511 4682 705 3122 302 151 352 2676 393 570 630 5192 554 54329 5 22637 135 672 392 1698 350 3559 760 5578 451 9068 518 1609 978 937 140 355 806 3351 789 11920 404 6568 171 7374 374 2417 659 4479 469 162 598 12502 788 5068 401 4065 800 5558 644 3930 266 1916 592 18781 313 4724 763 1936 901 2105 795 3291 839 9927 609 9058 930 5333 845 4077 282 10532 499 216 875 835 435 13415 653 4284 461 15 323 4081 128 6302 267 16249 250 964 101 1604 245 3140 671 13338 395 2727 317 4342 840 1560 940 308 518 3834 77 16023 808 9531 742 3305 649 3609 11 4531 46 13522 284 3754 249 1278 939 18586 724 4106 977 6069 -1 -1
208 21504 825 3021 405 21476 216 4118 356 37524 472 12015 722 8107 651 5520 925 26168 960 8626 902 1335 124 14001 193 3426 376 7176 851 2699 689 5381 604 6421 831 9367 476 5219 765 2226 422 5184 397 1516 886 3037 674 15981 404 16941 576 39 293 5129 960 10438 712 17087 378 2245 41 956 26 941 772 5013 704 7047 301 2246 96 10902 756 10925 148 11432 840 712 785 2635 851 5460 802 9029 893 12396 361 14579 158 1147 478 690 905 493 641 27959 363 5693 42 9066 521 15521 25 3788 335 1956 754 7043 336 6358 542 4567 303 21245 193 15550 453 15500 210 253 240 10166 943 9127 215 6582 82 3755 324 2281 16 2152 423 2430 83 355 786 6124 76 11053 225 15450 725 792 959 2959 777 2456 534 9903 -1 -1
209 12971 437 341 618 2681 181 2485 63 23517 875 8321 821 3573 20 4140 444 2845 324 6622 782 210 968 4854 642 6161 639 2010 306 1597 657 525 699 3274 495 7491 58 2863 503 186 136 4302 210 9525 741 10966 885 3442 487 3850 808 10595 225 4502 571 4268 46 5371 557 9210 761 19615 460 1524 118 2339 192 1160 429 557 235 5888 793 16416 28 3094 223 6312 304 1332 223 25950 831 1965 104 5629 356 11051 131 886 529 2181 58 2369 711 4973 356 4448 235 6517 450 2482 265 12970 691 13663 786 451 67 684 375 4699 978 8967 816 6329 292 1147 875 3659 312 11860 748 730 88 10877 175 16431 886 2660 719 3484 212 10641 519 1813 401 4240 818 3237 622 7534 664 2360 56 9632 716 2650 15 4469 976 9530 803 26197 25 3815 724 7037 824 985 913 6486 526 1107 698 3482 889 5278 212 2530 260 6347 306 3902 23 26104 183 6176 375 3939 694 8784 203 6256 386 25421 998 988 673 10586 -1 -1
210 9534 190 550 342 12967 76 4871 704 7375 111 302 619 42 22 2035 728 5176 112 5001 466 19923 749 5152 258 2277 584 453 736 100 347 26622 57 41299 81 22833 222 1263 566 8799 495 1647 459 8520 550 1277 49 5298 681 2361 590 1458 260 562 738 2646 107 3342 600 18691 342 6573 343 718 484 350 850 2332 718 7 128 1231 685 17934 949 1197 813 9456 337 12427 462 1769 625 7221 870 900 129 4019 507 1115 165 1146 576 9793 832 7497 904 5177 133 5260 494 531 676 936 379 812 935 1772 729 5034 611 10574 377 6611 655 5463 764 6547 732 696 64 4428 859 8481 549 145 217 3756 344 1616 456 6434 710 11557 530 1191 324 10858 464 4276 497 1805 304 9859 501 8953 619 2814 402 284 103 4984 616 8351 738 980 521 6889 697 6811 547 13714 562 1616 383 5787 493 6030 38 15137 968 473 494 7689 522 5932 9 13731 278 4615 35 1402 486 6280 998 13210 822 16066 264 2744 933 5433 63 17712 -1 -1
211 4148 341 1810 495 1478 671 7057 835 2164 88 1721 546 195 317 15812 13 12499 960 7078 502 3448 396 4135 310 11799 650 8716 674 2326 141 1125 612 4500 113 19233 416 895 157 5804 754 11551 553 1890 821 3591 150 9207 440 14342 675 11046 924 5516 107 19265 709 2651 717 6072 393 4621 924 4261 335 310 804 6087 732 542 432 3423 187 92 272 4732 129 12250 313 5558 799 558 459 3226 569 26102 555 20301 532 3076 503 1304 240 3541 750 1317 977 4900 186 583 274 2635 295 9300 534 1415 919 558 160 967 737 4355 554 5676 893 12373 403 232 986 5612 549 8253 145 3345 923 1109 664 8536 342 11918 54 4451 488 9742 422 9820 912 2659 773 10278 348 2667 72 8118 687 389 106 12776 292 5154 394 10390 590 1346 191 366 753 591 466 1316 395 576 760 1280 209 10056 978 10138 496 3811 894 1303 335 2854 777 5771 770 5903 970 5047 606 4827 436 1249 178 1046 415 1629 306 2262 304 8334 526 3601 668 1213 457 8221 915 4777 78 5866 990 3360 502 6317 705 1989 296 1105 98 223 289 910 193 1358 832 2970 204 2298 540 2942 372 9629 784 1737 414 121 687 40 532 1859 391 8429 -1 -1
212 15923 253 25612 734 1892 334 9595 611 3837 322 457 964 5532 911 763 154 6892 403 12543 705 3271 505 6534 742 4603 851 6205 70 3862 530 6302 42 1290 912 3854 624 1179 38 943 442 3049 319 18731 867 7984 417 2211 416 8760 315 3798 736 4912 769 381 224 1855 98 119 604 2251 216 8692 467 6707 665 15426 768 2001 168 9176 115 15719 752 1888 47 7314 707 5030 739 7358 17 3319 974 12945 798 5362 291 759 478 9288 779 966 278 5565 752 6109 476 1646 371 1386 547 1400 942 17264 886 2305 160 1636 489 5782 627 1888 911 1225 720 8244 52 2498 849 1577 454 646 733 3143 254 1608 201 4049 535 5519 741 5385 284 639 578 2442 992 653 818 12113 135 1651 577 7822 609 17591 259 10676 921 7007 158 2021 307 1258 50 1844 203 703 236 1655 45 2297 979 968 182 816 492 3672 313 1443 769 2924 427 18125 279 13419 337 1261 864 10388 952 7501 647 3766 752 2397 317 2031 267 6661 833 2796 4 4090 506 1111 808 3177 365 5174 40 5819 910 1250 385 2278 269 2342 420 14520 471 8323 246 1916 155 406 478 6500 251 450 287 5996 302 390 467 14520 432 3903 521 2654 -1 -1
213 5182 694 9229 538 2208 636 1733 93 8171 265 2499 568 3170 543 3459 619 5744 413 1577 353 6957 674 4096 825 2025 555 15095 525 11422 617 6569 930 1130 269 451 841 3401 484 7101 588 4957 294 10624 661 2520 308 5354 848 6231 186 412 53 13397 1 7245 238 865 335 20080 841 3492 351 3135 973 1462 395 34299 929 19243 73 1065 750 5505 261 7921 219 7614 271 1568 442 2523 240 4704 183 638 446 7971 565 22209 85 939 415 2353 649 3378 909 11945 462 4996 820 638 155 15400 292 1179 622 13150 68 5924 353 7211 480 10179 726 6471 211 4492 339 2388 327 1895 658 4647 756 7680 626 2563 908 1452 726 7323 367 36509 322 7403 488 3941 22 8749 191 1194 423 346 515 142 710 1355 782 3533 570 13987 479 1335 247 6250 494 5551 131 569 990 5280 143 16187 386 2021 935 14122 984 462 299 11807 428 115 105 10703 573 2710 317 14646 358 4133 695 13901 -1 -1
214 7674 595 7127 896 5281 826 179 284 5166 286 4966 741 2017 299 4979 84 5586 661 12312 569 11595 649 1619 56 5424 723 9922 63 2466 509 3223 110 4595 841 12441 656 6975 601 3341 791 86 383 341 729 1255 459 7930 914 4387 971 7611 417 4437 213 2623 635 4397 506 9203 714 819 767 8739 97 3333 328 664 992 1390 419 4357 243 4469 391 2276 271 5266 151 7940 904 3174 48 5080 247 2036 26 2205 3 4364 164 5258 386 2349 927 1896 510 746 986 7693 359 4959 809 4557 613 9799 622 545 849 7044 171 28322 733 3451 452 9866 353 792 264 12883 537 5091 16 131 799 18000 130 19471 592 169 202 2858 764 8489 275 6525 858 7458 784 2376 767 6181 839 6807 362 5718 625 129 315 3353 574 1471 879 929 548 4576 528 7527 990 1451 82 94 40 11672 836 11741 551 3921 127 1396 22 211 819 1754 836 1086 627 21671 416 3481 813 483 948 17288 745 4873 558 8927 100 879 369 1396 802 8 702 10830 182 507 98 388 286 22049 872 3371 190 5344 966 1334 186 5046 710 12778 279 6046 592 10479 12 6206 -1 -1
215 243 446 1964 784 3160 52 4334 159 325 602 10122 759 2605 206 6401 714 9012 851 350 204 4124 750 15798 469 1557 890 1692 857 11733 154 1926 703 2444 625 205 23 7131 129 2838 267 3294 397 26763 189 759 381 11432 717 12830 72 5407 279 11762 142 4733 734 5277 23 1868 677 846 344 317 803 2811 233 4945 247 1839 403 12958 591 8753 909 1648 477 20338 435 4170 157 9425 315 3541 691 18954 607 839 960 5083 116 4452 549 5360 232 4135 259 5522 213 741 818 2059 491 10836 753 3946 585 15930 124 1442 508 711 922 4554 899 905 538 8626 925 2385 378 11530 841 7572 610 150 934 2751 436 34999 403 4598 568 2979 860 9008 344 2819 806 7066 518 28605 777 2200 506 8614 555 411 941 2780 269 2471 268 4277 500 3381 82 282 133 11049 573 2050 692 4081 613 2300 22 11447 631 149 629 9232 42 4855 498 1428 119 1978 228 43 441 813 436 21082 184 4500 989 7364 893 9234 273 11128 414 7970 39 191 268 3208 927 4046 604 3647 881 997 -1 -1
216 4740 103 2055 973 11234 462 6055 114 1997 678 187 730 8919 888 6398 94 2153 88 3439 460 13258 556 3478 407 2660 974 874 122 610 515 82 436 1576 136 2235 283 30861 111 5952 523 3247 392 3864 715 5595 21 8357 20 27258 308 8045 263 19855 608 3063 178 14660 492 20481 867 155 597 6011 874 985 41 14366 203 3374 588 14175 118 8060 65 11341 588 6605 350 9221 456 4552 625 2923 808 2602 930 2130 575 18101 823 4460 283 7462 823 4845 437 351 289 53 338 7952 937 3713 660 255 370 2004 291 5294 749 933 179 2588 815 12643 80 4657 233 247 181 1595 367 1113 598 6402 631 12075 773 4279 957 1665 260 3078 909 2040 92 2020 776 10806 69 7364 179 22805 497 587 403 824 246 6551 374 5496 608 2218 52 4398 194 2407 252 4906 643 647 2 14904 658 5105 729 5019 199 13627 139 9197 459 7487 726 6433 231 15510 106 111 755 621 264 4974 238 7990 848 859 940 5162 477 2218 940 11510 -1 -1
217 2101 171 1881 469 381 0 5138 650 5901 931 841 402 24627 857 3 688 6632 19 2158 819 6284 673 5032 274 17873 141 1340 435 6633 80 1089 229 1919 262 9954 575 1807 972 8784 883 881 414 2615 81 14606 653 305 149 1708 325 6415 594 7122 415 3410 726 5033 739 895 259 21173 681 9091 622 5724 965 5050 686 8270 762 7742 49 15878 131 2957 133 322 686 5475 501 4124 1 5232 515 13612 70 33034 441 908 257 27 287 4510 388 12966 167 8593 753 16763 973 3639 898 1562 190 3583 613 12504 314 1396 672 10825 248 6416 106 4424 8 180 120 237 820 2700 527 13678 229 584 556 462 790 6915 700 2793 979 5813 257 15172 497 14249 148 13541 606 2887 722 5656 311 1084 230 15648 881 2722 647 8996 255 4216 760 6825 495 25362 307 798 258 5145 665 4232 321 4100 928 7010 735 17383 861 1676 656 15388 364 6522 11 2487 356 5881 -1 -1
218 3057 744 3520 404 1565 919 5310 647 2296 904 3756 465 8315 642 1566 615 1452 212 4308 721 5751 472 2275 880 4819 996 947 571 260 247 1760 528 13262 322 18021 148 8739 225 9531 123 9545 77 1784 286 5196 239 6434 392 315 886 9449 298 15026 817 2383 319 2827 971 1876 516 7311 524 87 422 7793 496 123 714 102 420 1821 882 4968 595 6404 590 46 473 403 409 7523 445 13347 857 951 192 1022 37 19094 116 6130 773 9450 151 7330 399 1794 668 3427 433 1941 952 186 11 17943 577 503 246 12776 426 7213 914 9663 926 6696 753 949 877 1055 413 276 7 5329 385 7443 776 752 517 3966 321 5085 88 1867 453 525 48 195 247 2425 742 5959 954 1862 992 2271 921 7228 990 1886 663 3880 481 1388 418 7090 131 1044 661 4743 921 6596 32 932 787 1506 831 4817 807 1278 79 4335 474 345 53 9465 73 6475 698 1813 853 216 431 3379 224 8172 466 8783 696 5641 320 10373 141 829 5 5037 316 846 664 221 930 4756 482 7140 808 23819 752 1059 460 1724 655 875 825 6946 171 477 556 4601 423 2115 569 17569 125 4397 858 5252 543 12678 219 105 428 378 262 2289 301 10890 506 5268 794 5049 230 2347 363 8693 321 752 202 8914 207 1480 -1 -1
219 2092 785 641 391 15261 776 2184 976 78 936 16853 453 9577 415 1934 365 1037 168 15433 392 938 534 2882 139 2345 697 13580 3 10183 777 7564 357 676 521 2007 333 5667 487 1273 377 3374 242 1046 293 9025 638 2574 379 4634 898 6226 995 466 420 600 851 11962 304 2257 616 6812 945 30 331 10668 692 4868 888 8069 464 2765 617 8114 551 50 499 1425 702 591 308 5531 934 4063 986 6414 21 4286 873 14286 972 1836 704 11282 593 2540 889 2140 555 22698 7 7828 140 2356 475 4906 771 5425 860 7235 642 9478 227 2128 313 4758 611 3820 498 2929 423 828 149 1607 328 285 60 9568 518 9 701 2458 491 1854 462 4984 313 7108 767 2145 929 1872 91 6184 97 112 236 2467 390 5272 610 629 278 14913 191 4500 857 1532 529 14579 700 1217 862 2174 266 1540 470 11562 631 12487 939 681 650 200 400 3571 361 10344 620 3600 892 621 242 8737 845 7252 734 13679 817 3245 228 9945 852 9029 656 5569 839 14732 958 1914 17 2278 188 3416 512 469 879 2619 84 596 822 2605 974 133 637 4481 394 11322 865 344 867 1146 943 1792 226 26173 289 10264 600 2982 -1 -1
220 325 968 2713 346 5035 970 2494 542 1322 835 1101 401 9077 672 2144 677 3161 849 6011 489 6484 676 10718 320 2618 973 459 732 5851 121 3580 587 10439 699 3093 268 868 149 10447 871 11216 721 4103 15 41 554 967 410 2301 679 7263 652 16395 352 352 979 1143 825 2529 765 2640 790 17271 87 3959 619 14422 285 2882 680 3009 528 12339 594 3513 312 3555 470 13277 423 1403 633 1785 127 26770 679 3525 93 674 876 1148 559 793 740 415 800 15367 681 1332 989 2013 839 1866 81 1147 425 4029 558 4572 655 1842 95 10806 937 15781 854 11914 951 2247 228 4026 189 11616 401 16463 948 939 267 4026 755 1480 176 424 808 10768 26 11753 748 8319 388 4443 107 2215 707 871 627 7822 953 3027 336 346 919 12170 848 1845 470 3131 968 13705 694 14099 95 15376 614 3901 265 5685 902 1156 618 11146 744 8350 39 5202 154 1404 579 1858 354 6662 69 9693 72 4104 187 1475 163 6904 94 12978 717 4863 153 85 790 13979 665 896 799 421 859 25326 427 3839 -1 -1
221 8553 837 2942 20 11361 214 14432 903 7825 992 5521 823 5997 517 9622 563 850 792 857 165 946 534 11966 304 4141 837 837 1 10760 596 1133 365 1803 45 14533 121 1260 580 4716 108 3318 622 1920 858 2219 863 3378 917 3778 655 4007 624 2943 290 3648 685 4702 350 17299 595 4636 519 13385 337 8005 773 2249 979 1539 38 6586 273 2022 723 3959 910 7675 683 29351 924 1091 35 2202 561 3049 924 18552 245 5368 372 8144 906 2790 652 3396 181 14245 44 1022 624 7215 832 3924 689 1764 33 12076 154 961 795 10225 550 70 593 4199 858 9054 962 8786 100 4239 381 3594 269 4614 424 3437 638 5509 754 5819 837 9487 874 1863 175 22693 487 3558 803 7756 960 4432 604 14143 756 4632 630 1997 755 15083 865 4949 661 2892 361 2078 4 4036 850 32899 529 1294 191 4468 31 8018 102 218 190 2620 917 2435 654 8955 359 3317 664 1252 839 6550 738 4276 962 2896 537 972 881 13019 239 266 850 8557 265 38 758 5783 -1 -1
222 1236 870 19547 955 8078 292 1909 481 7050 939 405 403 1494 197 3634 125 3291 453 10179 188 4589 219 7130 675 851 363 2705 789 8803 808 1621 804 16287 465 1818 547 6042 999 2976 627 21524 459 5447 464 1603 665 11110 977 4179 742 582 610 8356 192 14102 757 3816 234 9774 435 307 808 4386 410 1518 554 811 485 7986 272 14068 517 113 267 9795 596 10633 7 1710 100 755 230 4698 153 6994 172 1236 181 6024 918 3464 770 9584 56 3661 296 14674 703 6804 138 2018 519 8043 390 13347 651 7664 629 13781 18 2627 689 425 341 3166 789 9946 709 4637 829 8845 966 5915 520 4925 250 1803 627 5059 727 6362 198 2721 827 12897 733 1786 533 8570 426 10312 935 3555 555 3156 780 5173 278 1532 964 451 195 4995 175 3102 645 2839 625 8623 270 6384 691 7244 566 1486 283 475 858 14164 294 8079 211 2456 576 474 683 2737 314 1797 877 1909 534 15404 465 6029 220 483 510 20584 11 6631 763 1800 881 71 828 4349 978 238 629 14975 145 66 373 4637 256 5925 245 1504 15 557 -1 -1
223 2035 824 8747 861 8498 852 7319 426 6597 642 18700 939 11823 550 936 798 2829 324 6934 746 5623 679 417 493 8 148 1803 824 14238 460 1574 61 1782 517 4029 939 369 509 1760 312 1791 533 15094 821 777 196 2868 570 561 669 2504 636 11126 159 2697 142 1402 216 408 245 1818 31 13126 60 15123 862 2894 561 4861 49 4818 288 794 640 3799 11 11207 364 5738 886 725 22 6247 53 2697 3 3186 672 7801 191 11036 411 4267 414 6540 176 472 377 3606 851 13235 695 9340 636 5907 394 22858 408 8159 488 2849 512 6400 520 1622 421 2090 399 1165 436 3809 917 2170 726 2523 330 3524 345 6604 706 217 716 5088 828 11655 947 1069 882 1654 461 100 698 597 909 10514 626 4940 834 1432 554 7719 239 9854 451 789 474 7703 513 4506 593 805 887 1299 804 254 926 3659 648 10246 38 389 55 961 390 4789 683 2186 866 8925 84 2390 264 5910 823 1084 65 1681 97 14029 553 12725 650 7441 983 2942 527 21955 561 1653 118 14519 517 4106 315 11979 846 11498 459 845 615 8437 367 7917 145 5474 803 5156 719 5851 564 1969 275 141 -1 -1
224 2497 637 14616 609 1955 137 6551 991 8175 871 3039 287 18280 334 881 629 13759 620 15426 231 6396 518 12498 445 3083 8 4943 746 10075 764 965 330 10104 886 2876 149 3110 473 5926 276 9261 588 1452 339 375 349 4421 279 315 721 1427 328 6304 847 9355 533 2530 620 17468 275 7044 184 7822 179 3499 619 1147 301 3015 768 12014 960 7440 428 7168 624 631 807 3157 140 3147 607 8467 816 5366 595 5078 330 3552 219 3232 462 2355 270 8947 710 14809 777 1 351 10055 907 2955 955 13612 437 1896 793 6153 663 5105 639 4159 598 9306 851 9150 659 5056 32 8484 837 2723 145 1032 562 6437 484 2646 808 1419 982 12064 89 6156 357 12443 264 6359 345 6506 658 10998 169 2985 141 2628 710 3891 921 3063 976 2068 606 3118 569 4342 516 5589 147 2619 923 10417 211 10078 30 11269 396 4949 437 708 579 80 532 1065 619 1304 92 5918 58 2292 53 9590 336 33207 836 66 46 13912 563 2252 909 2437 101 1428 547 7388 -1 -1
225 2206 446 11355 547 5413 556 15740 492 2725 217 10662 138 7742 827 3975 246 42069 963 5439 823 3375 307 25988 515 1005 9 1937 921 2341 997 5670 159 993 836 6352 145 4249 303 4863 541 2489 261 3943 333 1975 320 5106 475 4288 635 293 58 18728 81 575 599 8875 850 11112 856 2113 838 2511 992 6987 214 2484 708 6669 864 2384 451 3837 521 640 154 2468 160 9105 735 7288 346 6542 38 23930 629 7191 334 1846 253 7468 601 16496 28 893 694 5261 910 2416 794 1722 681 14320 700 2699 532 31970 13 5709 2 3183 330 2693 711 2302 359 1307 483 5162 384 2571 948 5736 17 9764 471 1595 480 6061 338 5420 94 1009 355 2359 649 16868 496 861 56 22064 121 9593 647 2027 825 2302 655 2980 803 12675 50 364 897 19 741 87 632 16509 825 10183 694 5415 196 3851 164 9457 49 5587 892 8071 672 7118 212 6833 245 2002 905 9097 -1 -1
226 6384 465 391 817 1218 234 3464 362 51 187 8693 217 2735 456 9418 191 4355 653 543 102 1256 992 479 117 9026 28 8514 362 894 522 5508 521 6020 602 11581 186 625 632 4272 466 1181 676 1333 9 2349 477 7182 422 2208 491 2351 479 3192 388 24915 486 4281 193 2456 833 3988 751 908 748 8128 965 11976 844 154 507 1337 390 4895 912 808 984 10103 483 6226 588 11414 937 7249 698 1550 354 901 887 1226 921 5140 227 16029 25 16124 192 9947 745 11290 371 9407 25 2313 964 7485 925 21478 475 14837 788 2145 284 1068 81 1031 930 6499 513 5861 966 453 814 9437 885 2985 952 7 433 2391 429 2576 501 1641 405 1376 376 5402 159 20968 575 2732 818 6593 26 3826 364 456 32 7260 166 449 795 5605 888 6090 207 125 356 809 40 3090 152 1245 391 2558 656 5105 162 6579 532 4753 482 20056 984 1264 226 6420 301 16086 840 4316 357 1763 366 16386 499 1368 573 1849 192 761 908 1516 272 10092 814 11426 514 7232 520 662 324 3462 434 2348 579 10451 159 5187 273 1073 757 10200 911 1872 733 3248 776 7965 529 1218 725 6663 -1 -1
227 19874 207 6789 289 10887 131 9173 504 1140 728 709 792 9207 533 19881 820 14088 214 2393 594 5635 251 2737 490 2802 47 8833 440 23736 101 8164 920 2411 663 6157 212 1162 38 2610 63 1231 665 14116 50 232 74 2007 223 5394 152 1206 860 1952 581 2052 734 20818 113 8750 299 9040 968 8924 383 9001 273 1737 107 833 125 1901 625 11167 46 2457 404 4122 532 5636 895 2671 577 967 132 14151 954 2686 564 1301 595 525 877 4342 335 4732 15 5832 910 10128 359 14628 797 1566 674 4541 500 1974 448 920 123 15595 264 7731 74 1756 173 8733 399 5804 49 7087 132 1181 652 244 432 2291 380 15433 814 5736 242 8601 372 4257 810 632 913 1944 506 14683 316 15156 989 1548 481 18011 916 2385 542 5542 546 5666 158 13208 898 3334 256 782 757 476 790 1188 17 2486 620 1945 299 1953 150 674 467 478 493 5120 89 9167 493 8961 880 8827 545 11767 149 5195 554 4506 282 5092 611 2393 421 2943 655 10917 507 6082 -1 -1
228 4044 602 6009 434 7738 892 8943 160 2880 389 363 387 1107 943 1580 785 14959 115 20 836 383 150 9865 284 16106 186 1462 195 1186 751 12267 918 12532 384 29521 114 15603 736 3449 245 8503 960 4857 226 23247 236 30716 394 4204 900 303 35 13519 263 7029 387 3502 162 7058 637 887 482 4725 752 16401 74 3361 738 1603 548 1196 579 5801 764 7315 44 5716 243 13541 184 3899 649 3276 16 7719 626 8230 582 110 862 7837 267 9055 637 410 187 2211 854 258 822 27791 736 4127 261 17040 846 16427 412 6721 781 8502 977 4657 485 8390 925 2163 819 890 166 4902 414 1112 465 1440 450 1071 892 7194 548 1896 13 8199 807 914 156 335 323 2415 880 233 579 8791 21 20297 263 24178 857 3315 60 3217 91 661 457 7797 549 4634 733 23 506 3628 772 32347 725 970 914 6650 -1 -1
229 28926 46 20899 799 810 583 1328 408 10010 223 5174 373 6017 586 7783 800 1934 655 2417 929 1937 354 15738 522 2057 116 3138 381 1594 255 3075 956 3126 447 590 950 1721 928 10822 189 8856 173 13854 699 2271 893 10044 156 6532 802 1565 496 2161 856 247 811 2532 754 7817 475 5628 514 5010 773 8639 883 4265 940 530 105 172 947 6051 552 339 198 12563 318 6616 458 1348 327 17678 571 3932 686 144 985 8962 502 10389 435 4920 574 2117 710 1142 823 7875 213 2099 905 973 132 14262 468 7502 360 3875 705 4210 31 5076 36 3394 834 816 51 1330 144 1588 416 5031 882 3509 122 12104 280 3431 873 330 879 209 449 16393 725 27292 679 6365 992 2052 445 8967 188 436 46 1612 978 2330 834 2976 986 671 954 8974 425 3052 933 1359 373 4888 348 1486 686 7646 57 16226 9 691 227 1652 211 2095 945 2099 740 4816 880 2608 621 777 264 8107 185 7130 458 1351 752 1776 308 9805 977 1088 538 8282 761 17589 972 5965 737 14561 87 33248 -1 -1
230 4929 250 217 222 6915 83 1061 243 2007 68 6020 149 13532 373 4691 404 1087 639 3764 669 7483 883 7212 570 3129 965 6775 13 10077 26 6964 438 2717 197 5553 863 5511 892 2813 94 18455 483 726 360 442 595 2885 299 10862 843 475 293 2106 455 1566 45 22200 616 14859 846 4483 644 10131 477 499 436 12629 482 533 370 25597 27 3203 593 1326 475 2422 582 1668 991 3087 30 299 529 17723 418 613 218 7965 923 1343 631 4291 693 13874 473 6439 112 19750 226 7076 360 3403 675 3407 612 2812 128 1494 970 4855 331 10079 67 7508 446 565 860 7021 938 11493 375 1292 396 6001 32 1089 669 11772 305 5246 642 2820 74 4742 34 6152 810 12585 634 1004 858 2904 490 13102 202 10115 51 19830 943 5441 969 1550 81 14974 319 4661 847 3962 745 10799 223 1546 637 38 930 3237 466 2186 423 1024 246 33169 195 2385 53 11090 717 9649 890 1230 753 597 152 3581 948 5964 385 463 94 4501 844 4027 -1 -1
231 3956 5 10697 58 1492 705 122 257 848 712 2523 453 818 720 6134 150 2078 463 366 601 5930 296 672 449 4888 659 27761 751 3369 660 753 120 10115 247 7146 18 2119 818 4565 2 9420 385 21584 677 16640 932 7503 998 1523 292 6644 13 18597 878 9374 568 2627 209 1718 609 9445 643 1414 465 11048 931 5357 323 236 641 5382 348 363 406 2751 605 3882 419 417 943 5807 837 14075 902 14325 272 10042 13 262 423 668 505 13447 363 5316 836 5260 831 10554 472 2904 953 12331 532 18163 798 3376 79 4781 434 2900 553 14337 187 449 529 1302 344 155 844 376 506 4028 498 1567 965 7071 898 2441 715 5499 159 5303 420 6397 221 7377 253 8223 547 4929 833 4438 333 212 894 1280 90 2897 244 426 585 20284 248 644 245 1840 804 13250 959 2781 175 8429 202 10991 765 5280 980 12132 595 6521 941 3876 223 2337 935 3171 778 7551 743 1224 746 3174 161 5882 905 754 106 20543 873 242 421 7017 562 7269 757 5893 857 115 682 2918 758 2119 910 7850 -1 -1
232 2619 452 10627 701 5512 906 11913 700 10869 423 3389 576 12252 1 7681 244 6710 340 1569 858 26265 432 6179 105 8526 653 4795 488 3266 860 3935 50 4032 591 6280 338 786 10 388 487 18863 657 3155 570 2015 914 2286 255 177 823 1029 230 235 348 4678 769 601 840 5120 824 1886 91 5924 324 1038 706 7483 487 1696 94 3438 499 2672 725 2105 811 12803 950 14249 997 13824 79 414 719 6372 897 1502 958 8927 238 987 184 8388 308 2510 621 4835 85 8075 755 199 374 5118 48 306 345 8944 153 1049 273 3637 356 2548 824 1874 759 1002 97 455 591 1996 958 6711 480 5411 169 1037 993 20187 811 2864 641 2105 807 1873 634 31917 83 7936 115 656 825 12103 127 6263 412 5329 511 23547 928 224 712 6597 79 16274 800 4311 512 6858 553 531 494 15419 408 7832 335 5156 587 9923 947 676 607 3380 911 4114 685 14119 148 1505 301 170 247 5629 821 13339 991 3113 562 1010 501 5688 754 342 202 10727 330 17647 30 4782 -1 -1
233 2274 323 8862 425 7029 212 9948 167 1574 195 477 564 285 726 7875 574 4175 729 23094 837 19418 153 8590 180 5147 716 457 566 3193 211 565 283 12085 168 8529 989 3409 149 1608 916 3103 259 2203 389 1447 76 4897 867 642 365 4288 655 7992 637 2156 971 1320 818 9955 132 21366 578 1064 464 1183 626 6515 949 21130 345 3767 685 6597 358 55 37 12811 226 67 984 1731 674 827 517 12248 695 8976 221 7850 177 3504 838 4680 82 3423 5 4155 854 2450 322 14745 91 3602 829 4624 981 1068 433 3211 496 7658 336 10014 944 1512 974 2602 975 1560 873 5557 549 3848 391 6656 900 5572 149 10465 806 4080 776 4 629 10757 292 12032 352 5985 99 5599 313 6545 417 1134 912 3653 926 6325 307 5127 272 888 120 20081 325 2465 606 229 912 8165 806 175 799 10018 48 1901 10 1520 59 1393 47 258 113 4538 253 5709 406 15898 308 489 746 1933 475 4183 618 10547 964 10488 602 1472 598 11049 470 20500 327 16408 988 8934 233 1560 337 3655 -1 -1
234 3350 145 5237 830 151 92 434 225 11749 458 500 942 5335 198 18272 130 11641 413 10906 852 10372 519 1128 484 984 128 7638 569 705 710 6735 768 1541 602 7456 611 17444 861 7303 653 5138 864 1776 550 8084 400 4209 896 14685 709 20317 649 5227 975 10243 601 1024 205 5434 114 4984 99 5027 336 1706 839 2907 446 4495 952 20018 172 3195 675 32344 955 1141 130 806 238 17018 276 5565 330 6494 914 8300 400 3121 647 6769 164 13584 138 964 981 788 597 13821 787 12253 216 11285 112 1841 795 6564 430 896 76 2366 879 3935 947 3398 78 2335 371 9387 611 928 754 192 689 6300 678 1065 898 1738 269 3680 24 2070 255 14212 843 4766 768 2822 473 5237 617 4866 370 383 687 6416 873 2953 601 5962 599 3839 73 6598 370 2193 635 21366 132 4982 533 2922 428 2456 437 6038 264 2813 817 43197 398 1420 418 3874 506 370 118 2290 890 12961 244 1961 716 3121 918 584 213 575 -1 -1
235 4549 510 3774 933 1683 285 4381 548 1224 207 4239 47 5808 925 9275 450 924 81 367 333 15864 246 4789 671 2911 333 4497 262 25581 428 8346 106 1675 975 175 377 431 278 4787 328 4245 582 1086 823 1191 714 10183 465 371 622 986 214 5664 492 8204 143 2621 954 5837 509 7432 381 825 413 6172 410 408 595 6752 578 20699 752 590 462 1207 760 9779 396 16542 744 4708 142 3525 553 1272 882 800 754 6078 399 3010 531 6932 936 22350 641 10325 892 19299 641 6369 829 5000 68 1101 905 2508 241 257 688 717 168 3307 773 3346 200 9538 751 2564 997 215 840 2912 315 3677 794 3979 589 15177 272 1640 705 5877 211 1136 842 16089 777 5292 924 1830 946 10993 645 1339 97 7109 894 3248 943 814 25 4909 288 4610 534 5204 182 1871 441 3139 198 4497 185 6751 42 2446 241 21831 588 5030 772 3912 592 3149 217 8851 912 4709 383 1804 76 12008 789 5838 282 36522 498 2381 418 5179 913 20497 732 678 292 4390 236 5265 614 2921 998 3525 671 7055 -1 -1
236 2842 834 7748 682 11026 193 2376 770 512 876 4157 657 4928 678 11470 777 10675 86 7362 937 2666 63 2623 692 4536 354 14236 419 1445 375 2177 758 1726 77 6685 589 10843 520 967 17 19292 506 2338 835 7694 19 17378 257 1661 382 2696 6 12534 451 27880 740 1807 604 6371 305 207 798 7616 274 2676 114 8954 44 9021 231 27419 606 35 581 7193 753 506 538 3176 407 2230 839 835 375 9007 302 2763 286 10661 37 6850 602 8242 627 370 33 397 66 8569 435 1060 13 7994 624 335 246 7720 630 2622 961 5355 817 2113 587 5416 748 1001 480 1383 807 15180 934 13151 908 1143 314 3980 536 6066 758 4219 411 9805 500 6803 295 792 723 1974 152 363 616 6192 653 480 773 9893 496 2127 351 7160 444 230 501 4344 720 400 996 1176 760 6859 438 2628 102 6415 370 226 586 5455 550 4133 840 2874 852 9486 690 2980 301 10658 7 3891 124 23238 727 8050 153 6727 187 6900 733 1162 296 2411 468 428 86 6245 629 2072 285 3053 760 5299 652 2789 784 4100 761 4130 921 36 194 827 109 994 82 6286 894 1084 -1 -1
237 2743 643 3520 665 2846 36 12777 828 1823 320 6512 981 4852 602 6499 553 9048 953 14615 568 4756 97 1164 209 5961 989 545 877 10888 438 2752 949 1381 93 2523 181 11641 515 4691 508 3978 721 4609 470 1207 944 508 733 14940 51 2857 379 2572 431 32 216 2635 408 7312 872 308 481 21940 354 681 505 4178 833 18911 942 1591 941 493 518 21689 995 1026 569 153 320 7612 701 5776 109 7049 314 4293 576 834 147 340 392 1468 804 3804 334 241 719 2784 186 3475 929 107 768 2989 342 7247 80 3372 763 367 367 23930 487 877 994 574 701 10279 180 3374 301 771 67 303 307 5766 577 15607 717 5957 942 5624 22 7292 527 9139 357 27346 248 19226 505 6694 238 1528 876 402 669 6982 713 472 405 1619 184 9015 872 450 517 378 589 2879 715 5454 999 8439 217 11578 659 10303 740 8640 848 1456 905 755 26 2421 923 1691 519 5068 579 10305 481 3037 699 1460 119 215 237 5162 968 424 490 1208 523 15482 784 2021 851 8916 92 18435 504 3992 73 6330 745 14246 -1 -1
238 3964 276 565 659 3065 939 15506 235 115 732 5871 989 8597 254 588 719 565 557 5993 431 18632 24 420 397 4359 35 492 933 12818 221 523 650 5310 385 2193 303 25040 979 20 894 9774 799 4409 513 10816 963 15493 70 9157 76 1639 282 5002 328 45 324 10748 981 1892 896 5473 378 18844 403 129 875 1006 43 474 754 2655 561 917 900 1105 684 10631 494 4322 936 590 765 5590 971 536 592 530 808 2799 421 15649 803 2344 573 5429 91 1434 592 14480 824 4802 363 5699 232 14215 939 2882 806 5824 536 9969 840 5608 876 519 371 1785 775 9028 995 13473 432 1756 827 3393 648 7198 204 591 540 7502 510 9709 651 3872 333 7714 46 7737 435 395 874 12200 931 2063 110 4460 870 1597 992 20628 388 844 644 3741 377 4041 83 3065 587 7397 30 1432 818 3214 375 3837 992 875 588 17077 284 710 376 18012 617 1425 186 13651 686 4885 907 2847 901 993 928 10021 593 783 303 13146 844 10839 648 11437 156 3250 5 256 565 12290 911 2442 269 1190 297 689 -1 -1
239 34 952 4534 458 288 22 3009 638 5440 129 1260 726 15876 913 136 291 1915 717 14068 877 4077 675 17882 674 1627 661 6034 279 472 399 662 856 510 547 22752 224 9637 347 396 713 5053 367 7914 414 5845 775 2537 759 9481 811 7041 144 3834 817 6546 647 2239 360 65 428 1209 102 34609 90 15855 106 4701 463 2729 535 6127 706 242 487 3900 903 133 747 2553 639 2137 998 10435 415 306 530 11532 110 8555 621 3001 968 10605 880 4051 330 763 596 7265 327 8870 134 10875 173 3572 892 199 559 7879 107 2352 164 3035 730 10296 871 972 584 453 842 772 999 9504 259 5176 179 8678 125 6328 339 3730 533 13158 220 7945 139 1074 393 2282 323 6256 353 126 247 13710 957 2550 399 10707 427 4053 694 2846 118 13057 335 2221 594 3976 709 2781 62 49 688 19620 579 1231 216 2503 787 4674 224 3859 454 7227 189 14854 712 3943 61 1606 717 7543 58 1525 386 5406 688 2240 339 2430 80 1480 712 44 547 7030 300 13 899 2774 795 1513 654 10792 823 22434 540 9205 913 3378 -1 -1
240 21646 230 2505 787 2676 746 1081 468 7550 86 9690 61 2986 351 3310 437 1048 402 1527 741 12671 52 306 722 1108 708 668 507 2529 388 3833 945 649 186 329 258 8713 759 16262 677 9813 944 10462 745 3106 656 2265 38 6354 465 14336 362 4762 10 2130 667 2476 321 14720 944 8749 771 776 749 1085 857 18548 980 10395 19 15865 89 20860 924 5258 293 24107 501 3954 632 12220 765 4408 981 14084 481 5030 994 291 646 3866 984 1874 500 1785 486 620 762 2685 534 9776 599 9472 873 3624 801 13225 368 2753 460 406 233 5958 924 11988 80 12410 569 2884 64 5967 97 4043 466 12443 885 789 166 4487 973 2902 621 3673 46 2375 580 8236 857 1176 868 5372 454 19505 623 684 869 453 765 7719 969 3200 604 8117 580 8309 649 11457 712 3601 810 8836 220 12862 656 4663 338 6663 164 3262 133 1046 509 998 595 3083 97 2136 433 6651 177 3035 761 17842 208 1701 225 11667 -1 -1
241 11435 936 4735 830 12661 839 815 185 8544 714 857 542 3904 150 1386 760 17692 164 4475 54 7066 703 1803 285 1691 815 3934 426 10656 274 5089 651 10378 905 3861 68 271 52 2852 412 1135 453 4154 196 819 940 4077 793 2116 795 2063 186 714 259 2513 740 2671 567 343 549 4182 871 15131 873 21169 228 4922 367 4649 918 1 888 6617 986 15955 648 15724 196 7422 215 581 906 13473 864 9444 895 2807 777 6404 865 5278 760 230 925 6207 206 3805 748 111 770 10591 360 3135 888 15446 195 24508 601 6394 868 2616 41 3268 864 569 787 9411 470 1866 758 28806 495 12170 313 6442 242 5731 856 5852 539 503 547 4919 894 5423 649 15035 653 7183 135 20325 213 432 903 4878 539 8116 44 3044 906 10972 488 5327 378 5463 410 5237 525 3628 171 13022 24 1426 897 2969 560 5792 17 12194 12 2214 168 6654 691 1378 337 5118 709 1822 448 18205 366 12118 669 484 -1 -1
242 1330 169 509 547 4196 117 13167 722 3246 946 4558 421 7216 505 22738 256 954 150 4259 14 1269 431 6179 927 1526 465 11874 5 9952 654 1108 420 1487 839 3618 946 8797 815 6205 954 8842 880 775 240 2071 137 24306 15 1392 180 676 310 1855 903 3959 42 7915 696 9864 823 2454 941 21499 972 2146 939 54371 930 15656 731 2941 20 5476 465 1362 806 14903 597 1619 296 1161 679 6238 829 1793 259 11411 976 573 945 5937 657 1549 518 9053 752 31614 126 8061 579 7029 272 1030 351 3000 515 14611 482 11959 560 5700 772 63 208 5558 452 131 558 6034 790 1370 472 14961 270 3248 889 866 627 4762 309 5559 699 6296 104 6037 506 1274 675 2411 755 619 985 3466 283 2334 68 7300 618 1546 230 3657 84 5089 822 14330 559 1233 311 7828 249 579 828 12943 263 14618 493 18650 634 16541 459 1531 325 9531 -1 -1
243 5679 985 2082 843 18946 421 284 676 6131 594 160 246 2387 909 2505 237 4502 276 1197 41 7900 354 2596 561 3722 960 11302 113 1462 423 1584 926 12195 936 134 334 2535 327 6718 376 22423 407 1555 978 3594 483 2401 430 8731 79 1184 566 2026 538 2409 421 1817 108 3055 614 2522 889 3348 850 3671 523 398 695 13756 782 857 352 4354 340 5742 926 1775 628 5059 71 8091 92 1114 570 9961 809 292 313 16420 801 679 274 7286 110 461 151 340 644 17353 392 2359 285 9321 279 3545 811 1768 310 10531 896 972 864 6557 393 6300 654 12005 356 677 738 5709 301 7695 679 3759 515 3310 909 13017 890 993 855 1520 624 3593 677 1423 736 8602 862 15221 887 13161 323 12541 819 12173 445 9248 755 16703 822 846 495 829 117 5059 449 228 248 55 289 604 963 19711 206 739 667 909 349 83 715 21525 173 2921 389 8079 502 22445 924 3335 685 4534 944 9171 138 13197 890 688 604 1241 536 1564 191 23687 341 420 337 2990 205 3592 542 3084 512 4647 661 17 366 1199 718 729 48 2569 235 760 875 6392 719 1485 503 622 -1 -1
244 1019 964 4226 37 5306 832 512 296 9060 698 3201 988 530 873 16125 954 3548 339 104 11 102 752 178 547 4075 356 586 945 17576 834 2331 544 7908 504 1543 476 16321 631 19287 314 3918 346 21172 35 8479 29 12708 454 3738 253 6331 501 127 950 1644 645 4963 209 13452 874 115 43 4262 374 725 794 6341 321 7314 983 4077 20 21683 325 994 70 4356 249 2458 161 6110 312 723 884 823 454 3926 730 2062 418 4025 958 26416 714 15949 752 1172 649 5697 186 2262 768 2277 795 1673 805 15048 649 14441 571 919 434 753 944 7870 969 8295 227 11384 651 10061 578 9511 387 1496 53 3259 774 8559 55 2218 103 1922 201 9128 379 179 336 5973 927 3724 678 5214 158 3472 275 9077 671 1277 408 378 363 675 150 3209 155 4053 633 8744 797 330 425 3440 210 9464 586 3105 982 1189 345 1923 942 3354 352 3065 589 10659 995 4636 644 8646 239 4385 983 9149 181 2033 17 7085 520 110 408 9039 791 5850 894 459 107 7986 131 20212 789 192 769 813 712 5119 958 1240 977 3087 676 1135 373 3144 723 1730 -1 -1
245 2033 223 5624 354 12704 651 5829 447 7107 305 1527 650 1980 892 586 299 17311 411 292 592 13841 20 12290 925 1521 239 310 585 2734 582 3730 466 3829 382 14740 336 3415 753 9375 116 16474 518 5553 694 11932 769 8948 610 677 480 5270 687 292 601 397 768 3294 665 3131 641 17896 966 2076 389 7102 131 10482 653 2557 286 3289 945 2168 689 8857 399 1329 45 4672 159 10713 87 19305 465 4079 761 2780 505 3387 417 2194 114 1411 905 498 79 2034 609 8958 325 9721 410 5882 462 6735 397 1021 242 3012 734 2009 746 1501 655 514 124 542 184 4380 75 8942 630 7689 892 10919 369 8815 240 1198 249 1068 708 3208 543 17098 747 771 403 64 89 2645 167 2989 522 21110 114 4078 801 9797 880 3888 966 1560 384 1683 921 1246 379 730 81 10583 362 822 53 592 925 764 213 15928 277 746 450 15157 637 6853 717 815 841 1158 636 309 363 3787 167 1474 458 1770 18 3295 466 4818 571 1545 285 9739 400 14390 629 1160 943 3611 985 18161 673 2971 38 614 277 2916 916 11002 959 5579 709 160 927 5214 6 1619 977 1710 806 4657 214 4636 238 3479 -1 -1
246 3263 600 5349 812 2839 234 261 158 1635 14 22745 468 2499 2 7167 51 7441 782 10173 898 7451 726 5287 459 165 845 5510 941 12479 247 12352 27 544 236 1123 325 1541 516 657 407 5958 152 1366 155 12116 544 1671 129 5737 364 2761 587 12479 247 4404 652 13300 153 6564 506 1866 777 5672 73 202 34 389 873 2159 776 7996 544 18544 612 6483 833 5983 180 1518 733 3104 977 1712 902 1888 942 1494 637 2012 931 1511 716 1090 30 2054 80 3267 532 1046 112 12013 90 1598 355 890 648 683 405 319 196 1815 777 16618 442 5027 587 2333 474 571 215 1622 233 13697 183 1046 39 9684 975 7888 963 12841 195 7808 648 8376 204 1471 222 9667 15 4 834 5416 867 13657 677 4910 551 6993 426 2561 780 96 335 2953 183 1526 163 1591 671 27667 91 1690 254 1541 233 1326 535 17337 679 1727 28 4604 512 5137 855 364 766 7793 925 2035 834 5106 266 15354 928 2618 92 16561 467 3683 314 511 979 14066 260 5025 860 3061 269 2214 713 2632 869 4896 195 5709 955 764 689 2277 362 5050 787 5792 67 10896 710 6188 318 128 355 3025 38 3645 697 260 70 1754 611 4365 -1 -1
247 14342 742 20503 305 8921 328 4362 743 7879 91 5332 475 6753 804 1590 994 3716 5 4957 118 12327 465 5310 561 10327 603 571 655 5738 613 9878 131 5899 559 8475 338 11293 198 4111 433 2687 444 677 508 120 460 5838 643 122 37 9557 133 6300 161 1158 646 5888 716 3656 752 546 397 2772 240 2889 56 17334 426 2352 918 6390 796 12996 876 689 411 1686 396 617 495 28104 265 1438 902 2434 954 864 34 22273 561 10088 765 2158 544 2053 279 760 23 132 933 5415 617 3094 79 5651 964 1962 787 9169 691 5840 436 4118 505 11313 230 1902 62 11998 857 3139 676 10921 682 4044 175 17596 439 20107 754 2911 689 12191 342 2085 955 6583 70 3291 262 234 160 4248 625 5313 692 5666 710 4729 381 3911 642 7826 977 2198 653 20530 833 6584 731 19867 483 2381 969 1412 350 3053 93 10059 124 1258 801 57 903 13708 122 2700 550 8265 811 297 821 2357 561 1152 233 10683 518 2534 776 1490 86 5568 871 803 -1 -1
248 3270 485 13779 706 6040 939 1301 901 10508 3 7266 760 2146 975 2909 978 8812 963 3094 860 16516 827 1242 677 1010 807 2763 461 1644 390 2460 312 6113 964 6434 676 6027 779 7198 600 981 43 8089 987 2265 655 6801 264 4526 330 9180 452 16602 779 9865 855 7103 653 7278 915 4906 553 4270 600 2935 479 338 690 157 211 18252 147 1694 813 4568 365 4991 355 9497 914 9219 616 353 877 16184 379 1605 787 9002 775 14416 625 497 462 4584 545 640 169 1684 555 6193 776 404 219 1783 962 6077 738 7665 117 14689 570 12837 118 695 861 4497 834 3792 491 6033 139 4224 756 6008 68 4878 658 15482 485 1022 708 1665 299 853 499 6126 268 1593 195 7830 400 9439 419 964 385 25671 351 1022 572 8754 791 2128 812 629 593 264 253 2156 517 4517 115 1556 656 5400 605 3681 195 4747 104 2366 803 739 343 8500 422 3088 213 3755 57 4181 535 2235 908 6734 482 4004 884 1053 679 4805 668 12919 359 19634 181 3758 100 7655 897 1002 989 1009 231 321 89 8200 782 18017 717 3727 615 3220 -1 -1
249 10534 507 14982 589 22024 405 2545 765 7667 128 7390 992 5207 184 1320 501 7676 86 2789 587 505 482 1153 956 6603 972 3473 119 7871 774 1710 674 776 992 4241 906 11959 65 7397 124 14001 874 9028 28 4161 805 3884 834 5834 875 2457 794 81 903 10248 538 788 89 10831 324 1544 694 11260 14 4018 486 9976 384 1475 245 565 740 11496 401 8216 859 9241 559 5776 397 1437 369 966 665 19783 69 739 285 20698 390 14125 990 22215 354 3329 434 865 147 2408 846 16785 710 5190 653 617 152 3401 297 7431 349 1788 969 7489 456 502 356 1998 859 728 327 1378 592 2683 420 7232 38 9755 124 12874 512 9797 474 1697 218 11488 266 5100 440 15584 938 4192 247 7335 783 14233 992 1294 495 4842 435 1275 899 5087 119 20774 958 4752 775 2469 251 14930 473 2110 175 6514 714 4219 235 6634 331 3887 21 4195 728 5553 237 4691 476 6597 816 3559 789 3130 8 4073 -1 -1
250 4937 734 870 105 2569 476 625 103 5707 565 5377 753 1318 757 2649 2 3954 966 16204 886 9709 899 18935 995 788 165 228 414 2843 962 38 826 6051 519 1276 532 2622 963 14686 202 644 913 583 969 360 437 919 345 9424 910 3783 898 12323 134 32344 380 23074 391 17247 451 6136 901 162 547 13148 591 459 515 4686 88 8972 417 8392 1 1177 605 12576 614 6920 83 2471 321 14275 465 2205 880 7502 769 5014 487 2349 977 3528 190 432 127 4714 611 510 771 8538 70 2918 8 20620 313 5223 238 7405 895 24765 799 3647 376 11373 831 1750 260 862 245 28240 401 10727 713 6800 512 4425 922 9953 279 3056 40 467 987 188 780 26284 420 5105 379 10978 899 3946 151 1095 811 2353 214 1024 653 18057 639 6785 365 1560 263 2398 115 15476 531 288 172 1491 271 1160 371 3192 50 3409 82 18487 305 4102 747 4170 553 6123 707 2922 -1 -1
251 11492 837 4117 115 32070 121 1873 132 2385 630 1290 644 5920 717 1694 200 1507 568 2885 450 19044 672 2778 706 5281 410 2207 737 150 254 399 875 5186 904 2965 357 1143 437 28338 97 4422 77 458 615 12610 137 15678 618 231 798 45 865 418 135 483 927 9748 242 5857 873 2295 445 352 854 7667 705 2636 968 4022 708 6564 134 5349 24 84 323 1951 499 6295 131 625 787 461 675 7266 898 828 806 1288 874 1508 158 2483 902 3096 413 46556 650 691 783 4238 163 7597 948 436 456 392 321 1635 878 4622 860 3430 236 6459 148 932 21 7268 965 4004 569 5254 379 1367 347 13664 708 887 227 15859 735 12485 327 3275 489 4545 108 3867 941 7248 578 26778 870 1807 163 3765 900 9405 90 2907 621 4296 422 827 115 1472 355 3995 437 5457 344 8731 449 8713 90 1323 263 2574 696 1889 861 8851 251 92 740 806 117 1653 570 3590 981 1946 479 10380 338 3984 534 6639 775 324 147 2560 926 19856 146 15666 749 12716 23 17757 323 14431 -1 -1
252 551 644 8066 23 1581 281 30257 404 4552 839 11123 51 5948 35 3452 180 2867 424 2658 934 917 945 555 154 898 815 3397 169 12646 96 12866 226 7356 845 1546 314 228 243 4573 438 555 242 3264 586 1549 92 7506 939 3411 504 11378 968 1751 146 10589 508 6716 524 10012 41 2331 896 10320 750 6535 559 1571 362 9124 458 16286 276 2830 51 512 600 3806 648 12509 186 4899 266 10572 586 10107 489 9593 937 15701 157 3237 284 2215 211 6688 249 21854 423 328 238 5209 531 6232 949 9106 202 4817 473 864 141 13936 535 11112 987 1716 318 6059 495 2655 595 337 778 8976 178 433 218 125 598 8886 232 1206 812 2626 996 3904 570 3252 45 2991 332 2574 687 11192 978 2384 190 9480 936 1298 847 877 393 1632 35 837 317 1687 638 10004 356 9085 703 33893 75 11045 259 1250 367 2936 597 2774 897 4013 536 821 678 1920 51 8364 624 6595 860 657 945 6135 921 8607 195 3352 943 25271 83 8113 778 4447 -1 -1
253 7479 421 6941 645 2858 216 10594 479 5333 189 1941 206 2117 214 9310 946 3700 166 5001 382 313 855 2038 844 24730 480 853 417 5096 588 10855 359 973 407 1301 292 2359 565 24475 867 7389 668 1707 539 1937 527 5435 312 5131 600 5395 433 1985 503 5422 497 16009 488 6414 172 3703 79 9715 578 3891 693 4676 362 618 484 3823 869 312 934 1487 170 13173 634 15780 122 2426 316 160 427 23742 942 6001 556 2397 28 5550 798 2765 142 646 605 7004 767 4991 481 13824 226 3147 114 2084 920 3668 649 9872 936 443 891 3836 758 8444 406 1761 58 22738 630 7648 481 2675 796 11108 671 13459 953 252 912 552 650 1467 657 3339 356 4618 885 688 738 7636 973 815 364 26150 738 4404 263 2337 437 4823 775 3399 831 9356 253 5842 767 7210 874 1897 463 1816 380 2857 837 6101 378 3480 683 5437 367 4461 159 4587 26 6988 567 5116 529 2 372 1029 793 13172 951 5971 296 10338 485 3711 929 8480 503 3048 199 3729 574 8772 119 5082 416 6397 460 685 383 673 -1 -1
254 5823 48 2022 869 1309 894 897 521 3480 180 5205 3 3779 838 3902 591 10257 942 265 831 4710 931 2601 587 7857 94 9946 316 7733 577 1746 542 1384 705 6474 114 7197 926 6163 909 1276 269 170 613 1289 259 1660 274 4000 416 194 86 3126 83 284 227 5917 269 18929 153 2032 422 1101 280 14753 944 443 76 6144 827 2007 144 15305 989 7761 100 7946 830 22 902 5799 84 15078 698 2707 695 4441 567 474 283 525 432 725 993 1109 330 2123 548 1747 125 12497 275 1524 993 4790 472 1884 462 5111 689 2675 703 485 444 1115 204 10595 973 6510 650 10377 25 1686 436 11773 208 6438 971 7882 770 1036 343 115 971 4090 294 1961 857 766 8 4327 564 17733 43 7474 835 7493 930 1721 790 7825 757 12348 860 2587 8 1594 450 228 375 432 656 5444 886 14538 732 1025 712 144 868 11399 676 4305 540 2474 207 1918 666 3483 673 1237 102 215 208 12813 612 1964 953 3465 739 5436 499 554 14 5261 656 6983 30 2436 966 2100 998 3976 603 1956 641 1124 102 3385 132 5311 442 2087 146 15354 774 5058 768 2890 111 7346 944 4748 168 201 385 848 950 5160 464 32291 802 26010 892 2740 24 4533 601 994 277 2120 794 2580 716 645 -1 -1
255 843 589 3912 898 2140 958 3416 999 5530 476 7871 776 3261 686 2557 945 8430 787 319 162 1526 485 1473 707 3330 224 8387 852 8607 289 1528 226 6841 983 1793 331 2521 772 3946 71 13414 186 3304 572 3693 568 1343 87 13064 374 8136 216 787 710 13915 916 3310 582 5015 917 420 789 8320 445 13056 645 5249 640 4930 608 7147 510 5687 984 6866 507 9307 846 127 742 1943 819 15238 163 26110 997 1409 356 67 133 9836 447 2801 64 10199 109 9414 48 3549 374 15677 296 1131 270 10103 627 948 114 1955 541 6641 924 7436 954 6412 555 343 568 10360 356 10626 230 9431 220 9196 179 430 815 2010 78 4167 621 1148 314 3705 821 2287 344 4138 208 1029 123 5556 396 8478 166 1674 58 3914 270 3495 150 4010 579 938 201 1900 524 11136 739 2965 16 6198 869 1394 481 9267 495 5281 908 1009 175 2008 795 5677 365 19992 977 4764 291 12071 660 1862 804 6353 499 5279 195 438 456 8651 482 3271 247 206 363 20403 202 8767 49 5728 326 3491 945 15405 92 6894 539 334 739 1290 -1 -1
256 193 414 5043 355 106 339 3536 526 5341 804 2771 747 7792 737 1904 314 12719 727 13530 924 4256 541 4617 784 38094 86 1522 857 5632 56 3201 25 10816 596 674 340 6327 973 17020 896 3019 122 9732 211 3604 964 2408 115 5885 543 6830 118 925 844 1914 540 24658 218 4818 637 4995 6 6085 163 2810 914 379 511 2413 482 11872 457 123 174 663 882 5592 346 6092 701 3055 563 21542 649 9517 219 441 303 1262 341 693 28 1076 558 18228 604 4636 810 499 867 66 737 3427 3 4910 660 1324 754 13248 823 5974 58 5231 137 8754 27 896 811 7199 886 19918 665 14853 418 5469 130 4668 820 2147 305 5878 62 3909 752 2367 291 7296 221 2510 749 2501 805 433 144 7520 687 3804 891 3578 701 5102 33 618 522 5392 280 3351 471 4976 305 6901 10 2515 298 16411 910 4170 341 5158 237 19292 303 16636 264 11628 27 15169 141 8751 159 7309 314 2280 793 6097 31 1686 937 7277 -1 -1
257 389 608 2290 422 1026 325 1230 545 2426 783 1893 400 2407 719 2541 526 4485 419 4100 875 2463 846 1362 425 14342 935 5646 648 536 252 2199 447 13198 136 7341 127 21953 847 17120 893 11568 485 1191 812 960 750 5487 661 14939 832 7898 709 479 89 4859 660 964 693 1436 790 665 467 4277 360 11458 0 1302 543 1075 882 3659 691 4418 330 2436 239 8144 791 3145 521 9945 572 6432 701 3125 461 4778 591 4815 445 1199 87 18151 246 7768 890 2341 210 7692 58 2064 825 13728 772 3304 941 3880 57 26302 381 4685 959 10535 653 8383 560 6214 362 442 669 2767 683 12019 251 285 976 2371 817 4724 158 9764 503 6227 38 6232 239 3816 616 2903 100 5870 187 4919 115 14702 80 2396 194 4232 765 1440 232 16788 967 19823 436 8351 705 18123 736 2164 880 1269 615 10396 36 18904 366 4293 547 1408 969 2667 43 902 804 20069 155 2274 66 135 697 20006 179 8605 259 3880 191 7134 715 1473 959 944 -1 -1
258 1013 70 3619 25 13628 689 4787 342 1736 863 3322 212 2768 330 1231 19 1213 790 21379 787 2043 719 918 193 935 497 8871 217 2212 854 697 648 25225 857 5755 320 9606 100 28772 355 2458 977 605 32 12757 762 87 529 437 674 3465 657 2484 643 8482 483 10202 855 5351 164 1443 933 407 550 2690 323 614 895 7130 228 10977 115 7838 948 13667 733 321 599 5617 215 2740 369 8811 806 3737 716 2553 334 952 986 7374 865 295 550 4032 726 3165 684 3241 25 1652 184 999 438 10082 115 1665 351 7143 772 1272 585 9102 586 13941 70 5783 130 909 519 20546 649 2371 414 9669 109 856 414 340 152 2125 402 5067 494 3952 129 7724 177 24791 103 3155 328 792 646 6107 514 25552 131 2428 491 5441 137 8401 269 5897 424 12373 102 1320 232 4801 952 574 910 11522 22 4014 203 562 360 6487 900 325 617 4862 524 16318 681 2875 950 4861 848 5982 897 4680 937 2099 214 443 588 5973 651 20940 843 8330 828 399 834 7176 617 1506 171 1099 66 8332 -1 -1
259 11619 276 7875 461 1106 309 7829 733 3810 634 7176 314 5976 166 3042 368 14515 74 8461 986 776 617 10430 237 3907 79 169 512 6715 891 2796 196 889 274 119 786 928 854 2737 391 811 198 12647 292 7212 355 3251 667 1259 13 3019 928 10199 567 11303 371 6425 5 645 173 599 258 4083 910 7487 390 20 937 8230 29 3269 712 3700 219 661 332 8349 960 11459 705 2015 459 1834 294 723 449 1911 995 77 42 3128 376 1739 975 4054 400 5652 14 10207 930 19495 891 11010 560 298 906 11328 705 1262 571 5050 216 2082 306 17695 862 1832 702 6844 731 7024 177 13765 697 2701 868 1587 500 84 60 6144 595 3042 698 1207 532 2140 399 7654 484 7051 335 18292 595 898 233 603 57 3117 415 6535 431 3779 964 10141 126 7523 515 2327 596 2673 186 11303 489 19808 57 1727 212 19441 360 856 115 7188 613 1234 129 2279 955 13481 11 5771 76 14628 183 3736 876 4809 839 10951 956 3122 511 7391 342 484 937 1644 734 17679 578 2995 230 1085 507 16332 605 9373 -1 -1
260 1022 175 1169 942 1267 7 5050 559 6 133 2553 256 794 966 573 395 276 341 1087 506 29170 84 4227 87 5059 435 3290 314 6462 887 1322 361 826 639 14555 775 13239 724 5434 723 3473 523 8086 750 63 84 2867 77 3659 207 4202 148 8491 464 3933 12 6294 519 7066 311 4350 889 2580 808 10135 676 1855 159 9055 881 10017 939 6560 874 6648 492 4702 495 2417 24 735 122 4246 696 1903 801 6956 438 3645 442 7477 225 5680 203 10222 143 13808 599 8514 993 1795 707 5770 943 1459 47 1191 995 370 456 16847 103 10392 521 4081 961 6686 66 2391 724 17833 39 682 38 1458 184 721 540 3315 603 2852 479 734 455 612 790 6867 899 1376 903 2334 391 217 661 16034 382 4633 327 6956 859 444 127 6698 470 1948 585 7556 732 5637 869 5543 330 10486 334 4031 818 14722 910 1794 46 2471 151 2423 674 1964 889 17916 937 952 243 8078 887 11654 436 26006 336 10303 556 2392 406 1764 896 730 155 6363 821 113 784 3193 69 644 31 310 515 1158 309 1029 789 8545 244 1890 356 296 920 1380 978 5513 123 1940 718 5896 190 9748 916 3158 335 8958 386 1217 764 7001 -1 -1
261 8791 313 6679 102 21853 73 9709 113 5776 149 53 822 27 786 536 273 6957 976 7404 889 15262 465 2536 112 2525 209 1354 594 613 366 10845 855 514 531 1554 931 7217 986 20365 676 560 773 385 641 7152 589 1260 939 9881 319 872 230 4481 736 1732 954 7252 230 920 823 655 359 12038 722 2966 71 3964 795 4344 490 24617 327 2687 363 4410 743 13158 403 15140 615 14232 40 4527 242 2546 676 31070 798 3554 556 5456 840 866 331 8 450 6542 477 742 502 8684 953 1459 439 1335 592 987 614 13693 377 1902 603 1791 341 181 839 912 743 1369 907 7267 103 3705 531 10753 671 13117 595 150 308 1235 975 52 921 4037 318 7866 933 11471 438 30000 194 1933 773 7730 778 521 547 6930 203 3941 354 1380 998 1277 573 982 395 4621 223 10981 986 4282 461 19479 913 6872 974 3275 123 978 540 717 775 9867 758 1541 678 5917 688 2278 931 11152 469 13608 197 71 614 5302 75 15206 648 4256 1 4357 129 894 235 5977 824 2503 -1 -1
262 11404 362 82 251 7817 633 5588 279 5541 534 3177 522 22625 539 1610 565 1557 47 796 79 7628 781 1300 187 12111 892 12806 483 1371 150 7437 390 479 288 1535 784 650 782 8767 352 16034 647 3722 141 17026 858 4450 421 9358 84 4673 344 1051 952 2157 875 1602 988 1207 621 7072 425 3301 56 1447 834 2246 927 10623 908 3496 78 4666 595 8719 789 8907 838 6095 481 8626 328 20708 320 1938 6 3279 536 4974 62 1112 206 921 140 7028 179 2310 911 3103 115 321 157 596 761 1950 83 2527 400 3973 335 937 862 4555 709 10154 747 15517 400 4402 271 10971 133 7807 139 7997 429 2838 565 1642 883 5701 882 531 165 11837 894 3835 385 15373 452 217 894 2863 705 1892 674 7755 248 3184 965 814 147 425 406 1131 216 1295 374 19347 467 3701 861 403 536 3918 232 5130 763 7985 189 598 36 6679 520 14020 137 12733 885 7511 673 6176 602 653 845 272 733 21306 294 10545 531 11587 800 2068 528 4211 308 5743 127 8307 621 20571 69 6817 -1 -1
263 15687 336 18311 200 6294 491 1733 231 13459 313 20111 543 5198 925 365 20 6522 836 8842 933 5997 251 1735 862 3178 783 3646 810 2111 558 4127 634 872 868 159 26 3352 965 3925 405 85 995 2738 104 3672 735 1013 985 710 437 5698 187 35101 941 118 769 9463 333 7191 244 1944 67 6496 566 4286 872 251 880 7926 207 9436 276 7502 613 1743 312 3827 187 3030 475 4663 279 4052 674 2561 849 4002 798 5842 856 1806 20 453 971 2318 117 916 466 404 363 2041 807 1329 631 2307 729 7594 894 1936 584 1454 747 1267 90 4635 382 12604 757 136 135 20716 646 189 642 5283 469 3134 55 11757 954 5946 76 10726 248 870 131 8749 685 479 74 2797 132 6762 687 258 495 4844 883 4714 75 1002 30 922 615 3971 588 508 829 1332 328 3011 462 7330 216 12337 867 18323 117 1742 653 3519 902 950 328 949 329 7800 865 18011 889 3517 833 1814 114 8878 895 13987 270 2142 17 6324 663 8646 617 12316 18 16900 138 1527 571 8480 605 2790 93 18694 178 1611 147 13517 669 2393 528 6718 -1 -1
264 1225 138 25111 582 5812 537 2226 460 3706 117 2420 373 5963 512 24871 509 12658 606 3832 150 1955 678 4652 549 3612 736 5840 148 15875 725 4499 425 6930 766 11368 916 4319 469 6171 738 3454 794 191 356 5799 632 2863 381 6055 974 13932 357 8326 598 15945 96 7012 697 14459 761 1282 511 688 564 2549 148 13742 103 3464 294 380 882 25165 973 8685 579 17798 677 4299 697 15216 440 3205 228 1909 382 2330 757 1833 498 4823 857 12885 808 8319 468 1146 765 6790 456 7798 328 5042 309 9551 812 470 649 1891 576 1426 6 10897 247 1641 758 6896 19 13653 935 4736 513 4524 712 483 449 9605 738 1175 420 6642 590 5601 78 10442 87 6954 181 4016 696 3905 596 6183 361 2318 619 11888 929 972 727 2380 769 11575 104 5237 79 1376 101 2037 466 10654 520 3986 335 7276 228 8257 590 6788 448 2983 209 5873 744 2561 453 1889 717 13504 574 6946 -1 -1
265 4025 168 9302 799 4434 818 7993 887 9332 293 10190 825 1046 993 4827 342 1584 756 3567 187 11991 55 13496 275 307 704 2589 949 1368 972 4342 286 2391 459 2038 389 1218 793 4710 990 2674 98 6725 69 173 402 9117 235 5015 615 3225 572 11488 815 5624 903 1725 225 823 950 8128 79 8 364 1 690 1827 56 194 384 2071 562 2282 724 14029 425 6561 342 29354 837 8062 476 2058 374 2098 169 8888 791 9102 588 1760 169 15526 274 628 466 3267 431 14202 679 5926 624 12896 40 5029 448 30732 338 3938 523 2162 222 2190 81 1397 255 4281 22 1731 452 3080 619 760 936 4441 613 10956 943 6556 722 3719 557 4195 197 610 997 9770 24 2762 287 1611 705 6041 807 4475 47 928 941 7195 3 10072 720 3051 0 1826 732 28891 843 25261 53 12157 251 10189 679 4058 569 2629 219 4044 90 2841 200 2608 582 1344 830 3362 681 1596 111 626 314 1308 74 1158 693 5034 280 1614 895 2566 705 2770 251 5180 845 4506 405 6046 845 7071 936 1411 104 4881 536 8313 485 11732 76 2282 39 3788 -1 -1
266 8834 296 1193 159 2144 827 2775 205 9117 757 6215 770 5731 681 9080 372 2284 739 3432 524 11879 171 10812 747 11068 361 476 935 4474 863 3134 843 5101 909 721 21 10643 950 7381 523 21818 551 5778 538 4063 551 308 289 1458 499 3207 434 9337 1 8794 215 12 841 1612 179 7678 700 4730 829 13255 299 1072 821 7380 471 2581 103 902 327 3075 605 1401 301 2434 969 12844 587 3676 968 11647 897 3969 69 25591 945 5089 118 509 969 2294 217 6559 581 4222 775 1229 612 4433 473 3968 892 1006 935 15141 568 1630 55 5239 260 32881 918 4156 788 2238 481 9118 104 2623 606 1479 769 8077 516 10899 172 6676 632 4601 898 3736 160 459 18 323 950 854 161 4273 133 13318 352 6500 634 17190 765 6589 766 1139 344 1121 682 4478 127 2404 353 68 153 8316 949 342 729 9326 334 655 855 3309 975 4075 764 24309 829 8059 878 2431 538 23879 32 1677 509 2033 316 14507 204 2307 108 4792 971 5099 990 6933 526 5650 -1 -1
267 2143 728 7055 883 4702 462 4123 35 1574 610 11923 202 2758 112 8586 612 233 917 20260 697 2675 897 9807 167 5837 315 4164 739 441 18 1220 615 1944 692 17050 6 4235 104 999 370 9889 462 7734 687 18812 7 11747 111 1003 95 7099 862 1243 650 6938 663 4043 711 229 307 1133 165 2970 440 959 707 455 164 50 398 7838 441 3891 530 9419 461 3590 229 7524 456 5678 385 1221 347 6090 54 7168 484 1455 578 14879 808 1896 669 3290 473 2088 578 22891 961 634 156 6418 573 3993 577 7913 989 3998 881 9688 300 3322 135 9609 800 15189 384 19982 928 1134 306 692 458 2893 197 11047 589 2642 156 7307 91 78 845 5228 742 2906 268 5993 488 193 743 4180 554 8386 962 10246 491 7191 882 21845 307 4801 188 27091 192 7558 960 1058 961 9250 957 3312 217 7833 457 16624 885 4250 915 3946 903 5362 523 15255 997 7215 976 1071 297 19860 31 3444 322 3830 -1 -1
268 4505 910 563 72 32891 479 3303 547 992 397 3089 846 1439 208 5162 508 13923 384 2453 61 1987 137 245 327 7341 551 1486 307 16533 761 1169 877 1997 3 27127 894 3772 101 7582 648 4971 316 6402 721 1877 776 424 781 12470 307 6296 228 5194 747 1828 235 1017 81 834 266 3522 625 5309 817 3667 888 21369 858 21920 992 7913 680 3468 192 476 636 11305 842 1223 18 3791 78 4883 526 5518 802 308 814 2711 545 11594 629 1222 576 1620 999 6121 174 2351 723 3616 326 15745 127 14691 402 1423 329 5083 883 2458 454 2363 952 3157 572 14111 909 2719 409 3458 615 20309 247 1242 661 2756 356 8151 359 2204 33 3061 93 9245 405 2827 830 1955 944 1838 311 8683 238 2091 202 524 663 1253 779 5228 612 2916 474 10402 408 18923 838 13478 58 9667 716 928 823 2677 336 3349 992 446 787 1500 737 8422 483 12974 398 7757 668 21 79 1921 963 522 338 897 93 691 65 3804 377 13472 865 98 5 1325 423 1500 977 1336 147 1947 613 14583 895 3380 211 9346 933 5884 823 4726 -1 -1
269 6539 871 20545 70 8458 448 775 259 17088 348 10012 826 1406 420 1059 257 5079 73 18078 274 2636 952 2430 595 1786 939 8049 735 1268 335 412 829 565 646 5201 209 31 988 11175 305 4044 263 20076 597 7747 772 2812 139 4016 386 9408 622 2645 149 1089 296 17467 30 7267 379 141 284 6112 231 305 996 2018 57 512 241 7716 490 1522 402 5030 534 2069 904 1276 549 4310 261 7855 4 10786 381 1992 590 5216 736 9545 79 14991 323 7535 464 4074 83 12117 957 3907 290 4475 140 4500 921 965 896 26793 13 1427 657 4646 946 5695 764 4451 643 344 6 1852 66 4648 883 2072 650 21730 425 1013 623 6764 425 6820 64 458 33 9135 714 2685 368 7186 725 2836 761 1600 822 12178 78 763 960 379 8 2146 97 1765 511 8514 982 125 248 664 659 3397 28 13013 741 1816 925 5006 913 2014 921 3134 780 14081 123 735 697 17146 938 2802 255 3206 498 5369 7 13669 147 538 431 9641 789 5704 32 4377 211 17 269 416 945 6428 193 932 634 1541 836 100 827 1705 867 6000 307 6061 578 10686 729 1825 93 1215 -1 -1
270 10551 330 19078 19 2501 134 9747 99 1368 755 6546 525 4127 532 483 354 8236 610 8762 433 11246 293 11182 391 2377 258 1294 210 3474 967 10294 938 546 931 13146 841 4091 416 1140 639 2315 858 5450 34 757 655 1610 419 23707 303 3026 301 398 793 3542 402 19152 939 3328 412 49 134 11145 96 3411 689 5262 934 7340 330 15443 558 97 269 7168 546 6167 989 4009 972 8562 473 1084 598 6190 110 3517 460 4200 439 8119 340 7701 685 910 290 534 529 10129 655 1068 733 13043 222 1396 213 8343 808 1484 64 1009 165 656 39 5107 368 96 129 4727 144 594 669 2502 200 8983 157 5386 229 762 470 666 101 1193 98 3129 742 9710 576 17765 767 17301 407 10684 336 385 238 4438 673 745 460 1146 707 3402 858 6023 704 2242 208 6706 396 3474 891 9518 497 2378 744 444 742 386 678 1875 345 11462 729 5571 17 3943 66 1833 509 4842 1 10726 261 1228 601 2137 586 3083 912 499 281 6755 818 26444 772 3574 922 958 691 1823 892 7508 98 3119 623 1240 412 4573 340 5837 394 7771 5 3239 53 5620 435 1847 233 5205 494 5216 -1 -1
271 8931 217 4783 41 2353 136 11397 44 9939 409 3374 849 1551 369 332 775 3618 170 5059 806 2407 626 320 982 16664 915 4583 971 789 227 4166 244 4186 524 3198 191 12277 593 21098 102 54 837 1506 988 21120 435 9065 637 458 732 5826 921 14031 571 4844 798 7892 988 13750 652 4762 346 9577 51 6794 146 5161 256 7686 148 1987 564 1901 639 4749 604 183 768 8469 847 3996 727 17852 394 10155 255 7595 354 688 889 7345 791 4190 980 7790 282 24981 502 3703 122 4320 118 4965 553 7989 645 603 957 6393 602 10998 554 1095 86 8267 833 3888 351 1328 499 2940 813 1690 709 4989 31 9194 417 6462 499 850 12 2906 474 4105 214 3359 365 11366 442 2151 35 4056 756 8883 368 358 776 8772 515 1575 774 1709 564 7673 710 15638 55 680 582 7629 702 5943 278 17394 102 1522 762 2232 687 13749 312 392 908 14528 217 5659 312 22 642 48 998 11541 711 1198 51 3198 346 3723 917 19244 933 3006 -1 -1
272 12628 740 12857 88 5102 913 310 104 1930 979 13204 794 610 108 5865 516 12974 573 9180 272 19672 83 9844 223 21423 869 6275 648 2739 383 6286 756 18421 694 15173 248 2806 100 1923 336 5035 243 11469 406 4080 158 1801 95 1784 852 2333 393 8128 637 9260 386 20094 229 1635 892 4451 45 19534 730 13218 903 5271 306 222 36 1649 261 863 411 244 905 5151 787 9321 164 757 288 3289 576 15442 779 17770 74 2910 585 5386 687 621 815 5335 29 17913 296 1252 334 15369 326 2130 106 13713 217 7244 220 1548 386 13217 274 6888 309 12723 690 7545 478 5221 487 3146 254 4498 669 3826 383 2869 893 1390 880 685 298 255 909 63 842 3133 905 17463 95 6652 289 4354 884 1255 326 3747 383 1673 432 1160 67 12507 307 3084 999 2597 708 9181 378 6091 667 679 381 657 216 13049 676 5965 535 25774 -1 -1
273 13926 744 7204 308 201 601 2621 547 7825 674 800 304 3357 838 3018 269 3861 136 18251 380 3854 576 3122 475 10797 621 5967 302 24873 966 667 85 17711 342 9590 515 5104 905 554 737 2204 297 1636 713 10061 539 1768 804 2069 327 20073 547 13222 722 4817 477 3136 675 944 724 2766 217 190 108 7557 975 670 711 3509 353 18583 332 1223 788 4145 350 2141 264 8522 181 3859 725 1916 392 7381 912 11251 894 1254 776 648 748 1460 139 11977 840 18064 653 3540 959 528 665 634 784 2384 168 22267 417 20936 568 2411 941 632 342 3596 124 1182 821 2875 851 5281 478 911 88 4568 811 6461 427 3941 655 3052 935 8235 41 10364 742 12892 613 1260 990 28258 448 12325 413 6220 173 5010 176 1553 211 492 508 2457 721 3684 973 1689 729 200 510 3627 103 10896 477 2714 380 2365 273 31762 939 1771 616 8275 873 14434 947 2050 536 200 177 3443 469 892 161 1178 489 8876 247 5611 703 8923 190 2258 -1 -1
274 1108 874 4176 338 276 342 4526 676 6413 100 2326 454 4114 66 2333 875 9254 882 1290 545 7599 650 4566 397 6753 542 2219 667 221 576 7276 599 6833 253 5996 976 1628 104 5749 52 11467 14 5496 503 229 585 1528 8 367 322 2840 517 16278 920 8131 840 827 622 9606 353 22534 976 12542 387 14036 465 2495 138 26729 565 6362 608 16180 236 14456 766 8023 814 4904 614 7652 803 694 911 5007 653 1901 534 5258 926 4419 542 3575 304 19176 721 6998 483 2296 906 27572 690 10721 93 11657 754 9655 686 1135 735 1480 169 13056 734 5277 20 17058 152 88 843 8221 933 3377 363 13759 662 3206 396 870 544 680 356 2112 127 5468 315 5043 295 4875 882 4025 962 8670 712 1071 155 249 484 10340 720 417 140 11756 885 418 832 459 985 651 961 2289 813 2338 105 1677 309 14064 958 10880 428 439 373 564 306 515 190 2618 507 15115 543 4248 440 6747 990 2141 230 247 10 9215 356 5894 221 6167 168 4151 -1 -1
275 279 114 2828 652 3925 297 21821 338 8957 74 10739 749 19197 471 1932 697 1563 174 15507 241 7944 228 136 459 12673 53 17068 164 23705 78 154 614 2391 618 14259 172 151 496 5038 892 2868 82 4289 118 6367 315 3211 219 7588 956 22430 681 13230 667 2797 616 15 533 10953 730 9961 696 10106 374 7580 573 406 788 883 699 1780 837 1453 938 1491 33 12270 586 2894 484 8448 744 3792 205 10742 499 5694 938 3382 253 2983 186 1491 835 951 74 8762 523 10911 836 461 920 7954 717 1443 810 5145 534 6316 79 9242 856 8381 791 10498 910 171 144 1145 801 1369 61 2266 831 19600 978 2132 108 14511 32 4070 700 5016 360 7290 274 19252 608 9603 322 2490 774 2817 252 6920 710 532 564 8160 796 3365 327 59 107 14671 770 3617 328 2806 32 7226 290 11521 928 5655 261 2671 865 8931 953 3031 856 1211 291 6352 287 1332 648 2129 75 6744 563 738 130 70 784 451 965 10014 -1 -1
276 3967 476 79 150 404 125 1770 28 2583 409 5636 692 43898 122 9317 728 8440 961 1371 29 2245 469 3715 332 199 904 10960 557 1026 826 3519 36 2025 20 1154 57 39 942 1029 585 2800 588 3635 99 504 228 10407 803 9288 820 5002 768 2442 483 13729 317 24619 478 1095 923 3254 655 2349 980 2236 605 1046 129 844 472 1851 730 14119 183 597 135 4708 636 14728 261 906 54 6988 436 4657 15 10851 907 2996 521 4910 825 7750 311 1857 971 1377 945 2846 527 1429 219 812 910 39 657 7004 75 1885 323 1599 430 7962 646 44 5 4557 263 5457 694 3125 951 735 124 19057 393 95 97 1533 138 8881 520 1975 373 6498 505 1872 931 3890 454 4819 114 3787 397 20091 109 7532 864 5647 44 1825 168 7833 931 1083 875 4957 118 3644 353 27835 311 1640 613 1077 330 4198 467 1179 171 10218 596 2625 443 1814 712 11330 213 519 185 454 752 1962 771 1342 857 6469 540 3454 556 6896 271 982 720 326 686 579 696 8160 829 4233 787 14199 446 16761 971 9070 572 1182 564 86 591 9097 20 3093 44 1309 137 24655 520 145 314 9732 173 5343 -1 -1
277 1324 242 23540 258 4605 369 9855 465 5157 528 6551 836 11226 926 10238 766 884 426 7611 41 11182 946 5183 718 22669 426 6304 68 11421 205 7884 954 1443 245 2199 754 1794 857 47 395 7168 926 1331 483 10808 917 1620 762 1672 461 4034 477 1775 502 23189 220 19345 132 11533 836 781 853 28317 339 3874 326 4741 834 7387 553 7137 955 1716 281 180 50 1633 722 1874 715 5507 939 3908 627 11432 359 2321 461 2632 39 3988 170 10063 524 6 668 17928 7 2811 644 2823 838 4433 464 1325 979 8322 432 5484 66 9194 61 3828 686 9877 399 6715 78 13836 276 15057 326 9489 394 6742 233 9348 866 11629 126 3027 124 9857 622 8750 116 16328 194 15933 30 10158 372 1606 204 6122 357 8406 4 20114 750 5354 90 1125 64 8743 358 7981 470 230 772 5591 828 90 -1 -1
278 6614 82 1394 410 7935 347 1352 17 6977 107 12366 991 2454 986 24800 556 391 320 420 763 1272 93 4024 861 10810 199 14207 3 764 840 6772 978 75 892 1325 998 1154 366 3158 143 9347 104 5030 178 4558 671 23520 247 322 643 186 108 5986 77 12372 341 242 957 16991 237 23195 246 617 389 10413 107 5447 170 16828 405 13724 574 2742 395 3172 439 10619 641 7275 593 4282 109 5496 978 4813 899 1801 509 476 158 6661 53 23154 586 7481 555 3966 849 522 818 7447 363 14261 543 5262 924 5167 393 7957 686 5089 32 3410 358 11000 891 7126 69 421 369 25346 80 15146 385 4200 768 15481 249 214 413 294 815 10209 581 2748 257 9166 575 493 913 6317 841 45 590 3563 199 5313 526 8707 405 4749 430 12696 845 1109 324 7143 100 14047 418 907 925 375 893 2636 359 5899 694 13458 235 5257 59 15582 180 228 -1 -1
279 7261 608 1769 370 4071 171 6891 636 3912 421 891 747 11018 463 1343 707 4179 782 4791 407 3360 496 1895 828 10142 965 517 641 28249 528 152 382 2802 276 3512 469 8406 895 8754 414 6309 797 55 755 43360 48 306 347 6878 610 10316 764 1562 476 6520 14 4812 871 8542 800 13750 925 1362 465 496 403 2435 131 5745 896 842 534 164 493 1227 472 12128 466 793 595 15817 141 216 39 1428 479 4688 244 4089 392 1739 570 4939 634 6465 701 4735 909 565 967 11341 165 11297 679 269 212 23586 42 8222 133 779 975 26830 443 6591 830 4325 915 7252 702 6725 814 2969 65 11596 810 5889 111 4203 842 9162 81 10262 645 14172 881 13898 917 9971 938 287 847 9844 63 174 164 1755 714 8787 999 6261 718 11719 578 4077 647 6506 249 1161 35 9586 399 3801 636 8730 395 7196 602 14896 888 696 178 167 3 3291 157 3510 741 720 164 4979 929 2056 935 12785 -1 -1
280 5429 830 3169 301 4386 328 579 46 1202 195 2586 12 2047 949 3484 292 5945 297 5444 720 2732 835 10173 84 1116 933 20421 19 1109 300 9752 284 853 179 1074 585 1418 863 6598 973 12248 264 1608 928 7940 86 15399 851 11591 839 2135 217 1002 802 953 343 2998 647 347 842 1025 598 33729 391 1633 345 288 469 2473 32 5299 183 5758 772 4933 279 419 503 4236 19 5526 685 8215 80 8125 152 145 748 1895 786 2055 306 962 262 6810 815 9288 658 482 147 4131 448 4098 602 14563 802 1351 119 23396 285 15554 899 770 659 552 243 1666 863 9866 740 1540 362 6279 359 1525 989 11148 335 2050 825 1297 348 16252 12 6691 411 795 862 3931 93 1912 442 9024 699 4332 973 2228 123 5292 922 3809 239 18974 474 7122 148 139 34 3532 614 8654 77 994 818 13890 539 7531 535 1658 63 1518 736 7745 878 14349 737 4234 550 3680 912 1631 535 2307 765 5908 825 2139 52 14072 422 9366 690 26860 797 7794 488 1053 128 1161 194 6379 384 943 178 6556 789 6283 230 1871 349 1129 679 1364 450 5429 -1 -1
281 3569 760 604 991 9669 673 3777 789 8502 653 10642 408 11210 685 26545 982 11593 43 8413 521 7019 477 761 433 12926 83 827 392 6291 487 2551 364 10188 296 1413 91 1739 313 3622 619 1364 9 1666 584 13818 266 1805 880 2582 332 6027 876 87 904 2226 162 5183 727 12174 64 946 960 674 608 2339 952 2159 658 480 666 6130 511 2445 443 7315 958 2677 748 960 408 17458 4 1249 85 550 575 716 340 6592 393 3252 601 9129 521 6435 849 8495 997 18006 935 2129 749 12312 795 8775 579 37473 814 7729 314 6675 70 11845 995 2188 677 3803 955 1658 963 1039 321 7323 129 1332 571 7048 145 1302 260 10864 698 1906 759 3123 658 4066 372 422 633 793 466 5192 87 3950 410 3125 846 3536 268 2392 890 27553 175 5482 374 1186 571 160 967 5059 871 3646 801 110 550 5046 356 4601 205 42976 593 3685 858 10012 605 2141 868 3160 574 9373 798 16552 682 3975 866 8288 250 2552 386 2841 -1 -1
282 14481 344 8247 3 3922 207 15050 431 3166 557 2272 904 11582 451 45 507 2364 545 2522 807 2954 877 1654 831 4000 904 4218 609 1640 489 6963 121 6126 337 1119 379 24859 870 7149 38 2387 363 11113 803 16798 594 14102 767 20382 327 364 506 6260 38 1393 994 11069 721 767 327 549 449 566 344 15892 931 7180 814 3058 700 16693 765 10857 202 10739 506 3366 686 6290 678 6627 575 1148 542 2014 128 1688 458 2759 20 1902 485 9441 306 6971 221 23736 499 2563 851 4531 180 10888 471 5903 291 21443 602 444 188 1427 706 967 866 6646 40 9806 825 15862 125 3574 489 933 719 5513 646 953 700 7526 452 468 424 9527 53 1043 552 12786 916 15102 774 3725 749 2919 969 13584 965 10589 376 8594 435 6214 589 6365 749 4260 423 11900 219 334 320 2821 172 4556 50 3822 703 9668 76 10910 117 12415 702 1295 939 5524 388 1447 -1 -1
283 17965 761 2734 554 3732 58 11279 617 9114 602 18367 575 5327 665 1611 647 6029 186 214 373 6448 2 7867 572 4387 743 1468 537 22544 393 1938 466 769 257 19290 748 2251 670 5827 889 768 861 649 567 5573 993 3700 243 5427 808 516 211 10603 344 3229 357 954 376 697 19 787 656 16156 305 1955 533 3484 758 6385 276 8895 996 453 757 5431 927 7230 228 5410 462 2081 649 29379 993 3860 998 9308 449 5227 354 3130 766 14352 8 6412 770 2057 787 10137 473 9980 163 1419 380 508 743 4656 910 15162 599 8676 923 5926 701 3123 516 258 672 646 309 6553 948 9279 375 14473 27 6422 481 37933 934 2252 409 2795 373 6610 343 225 112 2877 359 1647 185 5141 213 3748 426 33 69 2011 86 1668 918 1358 678 2727 327 13020 970 1579 334 6564 470 1002 897 243 68 2243 825 906 565 891 995 5388 429 2421 880 12096 663 3674 249 14065 96 2784 853 48878 -1 -1
284 5675 243 7457 205 1839 813 2581 385 11 162 555 329 7438 384 4715 584 2025 235 5146 130 5887 709 2757 60 2140 223 2309 386 6837 997 450 89 5906 952 5571 82 810 794 7337 193 6952 333 840 194 1209 768 8137 617 16737 649 2065 292 903 556 26764 530 1107 355 10221 816 2916 742 6749 64 7167 876 7490 395 1460 217 792 476 1100 671 1420 316 11098 980 1865 869 1036 947 1944 135 19 415 945 151 13580 906 9970 752 10918 186 4525 820 15350 553 13894 318 10257 239 453 955 2236 417 1759 568 17812 514 588 948 4297 233 10609 52 11443 900 6512 467 833 386 1950 407 7545 692 11829 747 22018 316 3676 435 4539 218 2231 581 965 261 151 386 12265 34 6942 842 10366 601 3286 928 10933 395 8758 129 15364 176 5363 282 8261 868 915 312 1724 750 1119 701 9860 443 1228 361 704 38 3535 264 1465 332 2461 516 5347 150 9800 805 239 941 9060 213 11915 372 4709 809 4484 107 2266 571 4392 138 5075 494 6516 324 16226 72 1839 436 44 222 1111 913 20034 104 3377 -1 -1
285 2120 566 24510 720 7692 774 5560 821 5748 316 1639 71 25438 657 2320 15 59 196 6563 833 2715 645 6284 111 3725 892 5259 790 13357 650 829 670 3945 157 12709 235 14656 868 337 863 553 25 9900 252 11895 164 4317 179 830 460 8316 235 3504 151 5754 799 6381 344 999 976 6499 678 2915 82 3095 762 5549 810 7557 130 3794 531 196 483 4055 827 12291 532 2047 690 173 591 300 961 17082 767 386 124 2454 300 11078 261 3464 634 504 151 7204 896 7103 226 2457 223 8255 765 2773 847 1023 108 13445 841 1155 739 1569 572 6693 827 11143 845 19237 831 13740 208 5387 542 821 194 9622 203 4238 354 7485 928 4610 883 12827 590 16253 659 1994 524 832 541 3160 475 11615 218 1896 467 1156 120 1558 993 8068 278 9381 696 2690 181 2068 797 19139 736 5534 212 14888 966 774 472 4343 760 17309 67 4445 947 305 757 9004 411 6419 332 2959 515 28579 374 1397 873 1396 -1 -1
286 1364 562 7264 119 336 664 416 644 4936 895 442 466 4090 237 12123 779 7981 820 9472 622 4146 804 4765 612 17639 802 904 22 4010 921 15358 798 447 3 320 903 3625 681 3077 408 4504 735 9776 656 7415 541 2306 811 1282 65 2748 847 7948 679 2352 861 1446 157 10012 228 402 951 3373 487 19618 235 1072 572 1822 426 4657 880 9511 351 211 180 4575 999 3826 467 5973 560 10864 786 10830 216 2568 759 3206 301 9226 124 268 290 599 911 42 141 5 661 17051 464 507 692 4888 178 8610 863 3770 463 12022 949 4151 335 1139 149 7894 164 6687 285 4698 765 4136 332 12618 301 7147 171 2159 333 1283 274 1405 839 2839 626 2806 46 3307 499 2720 386 5422 922 104 873 984 271 27589 860 87 449 4970 906 10914 251 7560 154 2678 467 9460 34 201 436 12687 871 18924 675 8908 433 11084 31 18051 127 34 213 5938 343 7293 398 9218 459 3646 472 251 412 15236 974 2262 722 18281 489 7161 171 2376 978 1173 403 241 763 7321 592 3437 965 5349 232 9335 219 1424 235 2539 -1 -1
287 28457 409 8955 487 6789 40 2652 786 5007 408 111 570 965 727 11249 40 42 858 572 537 1906 522 15152 355 774 925 6483 658 375 596 2220 208 2684 837 147 444 21377 55 5597 795 4925 511 10616 706 1470 3 8202 658 15371 678 7355 846 3253 661 907 411 2573 410 3709 135 2750 231 1242 713 2500 215 5850 861 6086 71 4295 583 2991 424 7500 737 2353 309 296 580 7208 384 1592 214 8437 892 497 842 1961 812 10642 119 1819 303 20 927 8981 56 14674 849 10351 21 5849 94 5724 726 2775 938 4634 734 799 667 9953 136 1421 819 3250 941 3845 209 8974 238 305 886 2681 126 502 802 8363 157 2628 977 11793 250 30484 524 12662 785 15292 558 1668 649 7368 2 2643 713 2237 850 1648 219 1260 549 3249 236 12672 459 8905 240 9891 636 3122 77 4630 491 2291 448 5551 131 6485 366 994 561 2687 888 6553 187 1990 319 4818 98 17260 313 7751 339 8587 753 2229 993 8651 240 701 696 561 887 1705 82 3145 738 4352 237 1132 440 142 496 6789 106 2440 321 14128 739 1798 851 2996 0 1388 617 408 311 2594 269 2447 623 1867 -1 -1
288 9901 248 22654 694 8667 756 950 721 22114 556 476 625 9588 338 3564 669 1080 956 5074 856 4979 362 20618 35 2919 346 4897 314 3148 299 1366 402 25553 420 819 470 598 333 18896 561 963 450 2785 604 993 449 3767 141 1906 205 4120 923 3896 521 4331 709 1765 198 9103 945 8601 147 3792 693 1503 753 23053 220 15181 945 241 327 2084 617 3406 239 2457 892 3132 16 1875 323 5417 111 491 329 28721 841 3476 238 200 744 11589 379 2564 768 4868 919 11952 60 84 663 2241 358 5320 370 9931 185 6847 335 5771 745 8922 977 6232 772 20344 575 7442 541 5584 717 4680 337 9697 801 86 505 1643 93 1015 359 13427 621 3270 559 7322 359 7260 59 5427 754 5215 189 3720 353 1119 161 14333 883 5013 585 3244 55 18940 807 8369 646 4515 518 5591 422 5592 459 1808 233 3460 763 1722 6 10506 691 9219 864 7058 784 3983 289 555 858 6034 279 1831 953 6877 296 1561 560 579 -1 -1
289 3037 26 601 954 4542 112 6863 636 1565 546 1767 145 5508 636 430 823 3112 42 5160 225 5984 451 5231 926 6703 483 3633 706 9282 348 34 140 5430 991 3724 88 5276 91 4007 761 4650 451 3586 673 6817 996 8736 300 328 464 1906 852 6239 678 1014 425 1549 284 3004 285 14224 626 1619 289 10788 59 1867 456 12344 706 6036 250 3135 113 2558 827 80 868 2042 410 689 894 18281 429 8295 467 181 624 2208 350 22193 593 7868 792 2911 846 31520 865 5281 581 3177 92 2722 609 3910 327 3077 66 1750 252 8636 236 10042 246 9720 434 5835 288 2483 402 9161 314 13030 869 9616 120 3630 248 7697 877 9269 738 1673 225 2466 544 2707 419 2602 773 7020 930 8537 350 1322 481 6567 845 2159 467 627 258 2593 278 2520 197 11911 124 7745 246 19406 210 524 267 2887 256 3199 629 181 770 25227 248 757 89 1073 466 9042 933 2242 331 872 412 1635 355 96 253 12846 150 10479 967 7182 620 6198 65 2061 318 165 561 2268 582 1506 349 5109 466 2619 232 1161 666 2226 989 5873 688 1128 806 10913 676 466 47 14866 159 2162 473 2395 317 2592 -1 -1
290 1524 305 13338 175 3124 973 1947 646 501 407 326 351 8410 408 3250 716 6256 884 2422 673 12184 97 13871 765 14942 900 47261 366 14701 273 93 168 6069 175 4962 876 6603 496 3497 573 7142 541 3129 354 2675 395 2867 62 22295 95 1703 838 6485 966 19926 59 9830 676 17463 486 2550 418 1795 444 16887 596 2463 935 3185 149 2690 511 3546 341 15148 228 3498 813 14049 595 9435 309 4136 611 2067 479 5563 800 6557 475 20774 557 4242 784 6343 927 10020 813 10489 391 2810 838 6443 254 3298 748 2614 740 4005 351 595 440 23661 654 5759 499 9475 429 2204 0 248 375 3548 993 13116 928 4739 855 305 768 787 966 6683 470 4081 837 3645 781 7791 904 2945 385 6547 899 10379 362 5588 641 13580 432 1590 661 1565 832 3080 904 4507 778 1102 550 244 499 1517 592 3665 208 1021 539 2597 183 2092 609 310 44 12633 402 330 76 7946 485 6079 -1 -1
291 23717 769 4018 801 22142 999 7699 686 774 783 9731 271 1478 306 6559 854 7271 107 78 898 10032 270 1901 612 8568 861 6694 211 14377 852 2875 149 215 991 6111 3 391 302 7189 678 5907 72 4428 332 2386 14 4925 279 477 32 517 771 3468 816 854 219 16158 88 270 675 50 689 2145 824 7428 583 5927 963 212 380 29322 967 6634 544 19004 862 28925 263 11634 211 1707 371 1023 941 17568 661 303 806 737 719 1297 721 678 509 9851 739 2433 589 3150 843 1126 128 1920 461 301 174 5751 252 31426 901 3275 574 611 307 18 669 1174 558 590 158 62 500 2240 219 29440 142 11397 183 4109 77 35 492 8939 265 2580 620 3710 109 2126 124 14555 654 10331 422 9106 487 8046 784 3066 859 5499 914 4868 929 6854 735 4529 881 4357 706 104 750 431 908 62 920 1384 353 8248 710 5829 820 9471 610 14311 557 4244 986 5091 706 6163 964 1560 887 1711 542 2760 617 1744 399 5226 228 6752 882 4909 353 5193 -1 -1
292 9369 28 1154 796 6017 395 702 940 9555 850 748 571 13780 159 24023 266 14651 859 18401 60 707 979 137 839 636 675 4931 429 1234 863 4406 247 698 827 3572 252 455 354 2881 861 1278 456 1398 260 13782 576 3306 212 16729 663 4008 911 689 5 14202 575 6941 467 3471 749 13063 840 13913 696 7666 265 684 13 20028 16 6554 725 9309 795 3590 625 3258 819 2585 117 30036 613 997 224 536 573 4430 768 11069 320 1537 900 502 655 8845 666 8503 697 3650 58 5223 50 4829 418 5293 723 4069 860 2113 403 15145 106 3427 25 7017 883 1038 599 3281 594 9371 216 1433 271 7476 668 1108 261 4385 144 1105 171 22 483 5064 368 1176 344 249 72 5033 46 2047 728 1616 526 4565 664 532 973 2258 624 2471 8 7619 301 957 570 5884 583 2128 738 653 421 3945 867 11217 541 17566 129 808 930 1472 670 7162 967 14932 863 6774 967 2556 80 8152 840 24622 22 14117 172 5709 411 4084 16 2555 903 15355 40 5202 -1 -1
293 8027 541 10783 824 3590 299 1474 988 5555 147 929 381 14419 387 8758 564 5250 734 2014 300 177 973 4322 618 2243 413 3975 761 7264 798 16528 575 38 110 302 384 5810 426 6417 475 984 872 8959 978 197 146 265 808 428 630 5846 235 3508 139 2548 614 533 817 479 395 19530 840 3419 941 12141 118 9745 848 7576 546 3478 506 1891 382 20015 608 3388 87 3906 520 3040 341 2010 900 9189 548 1547 920 3120 977 5478 582 701 466 3262 555 3513 191 1177 36 4213 213 3197 7 4012 486 21695 889 2734 283 18447 948 5877 17 32184 116 2192 185 8702 667 4348 916 4477 420 6629 332 3353 349 1138 803 1987 80 483 323 85 467 6819 889 5840 581 588 703 21757 39 5348 984 4238 313 7064 584 5899 499 4753 565 1769 500 858 789 25752 146 2855 399 1750 206 5826 101 3185 87 2721 601 6330 75 1287 924 8562 762 2116 518 10357 678 5313 937 6228 791 13028 489 1295 151 7828 390 11960 959 15420 594 8004 369 2806 61 16252 -1 -1
294 1107 274 7480 145 686 12 5569 37 6732 974 1548 425 3522 809 3752 137 2088 291 6386 389 18579 678 6652 798 495 4 6765 531 11381 401 979 484 10417 154 818 286 54 338 231 353 10705 666 4300 338 359 347 1441 266 3962 625 4166 902 23029 108 9538 831 57 909 2665 437 2630 551 3077 945 1002 40 5242 564 2616 623 16352 818 15265 480 14663 500 1080 936 8710 830 6054 619 1684 478 4510 739 449 426 3878 555 2425 827 696 861 6527 90 3853 955 5164 195 3173 409 120 241 9539 0 8513 968 981 537 5838 569 2212 111 14478 884 3960 763 20288 846 9089 688 66 746 11017 98 6216 13 12429 243 25197 507 687 20 12007 489 7533 187 1651 363 515 472 4762 341 15258 527 132 545 3187 331 3017 78 9822 497 5208 818 4251 653 8370 11 8245 794 459 824 104 558 5017 99 12913 623 4343 814 5245 942 5080 744 10814 407 12978 789 7794 334 125 519 8020 726 3002 186 3863 957 7276 281 12879 6 4265 17 668 708 15436 -1 -1
295 5710 450 5689 677 6844 25 31764 628 906 956 538 307 1357 255 5847 201 3254 957 16624 526 1551 474 19000 414 8816 130 7710 23 4177 263 4319 452 12532 307 9598 588 712 618 3885 505 3964 592 22993 851 1487 542 12623 452 1768 644 10723 258 481 506 4730 159 7776 910 4673 476 8780 206 1863 778 3274 878 14 966 9013 52 4871 576 4799 609 3189 547 17384 600 2438 839 1283 808 15225 813 5383 505 1688 762 821 534 50 566 5718 495 2509 228 10145 790 12715 751 2729 591 12571 448 10552 755 10318 830 5598 581 12247 332 7381 326 17750 233 13609 830 3767 610 2781 76 1889 337 1282 421 2931 414 4837 525 354 470 10088 18 13680 388 9374 886 1322 798 5599 868 2295 318 7162 221 1625 488 1387 741 6369 766 5488 51 1635 994 5096 72 1419 280 8174 978 1343 536 718 788 955 38 2863 184 5125 611 5253 974 1454 472 1629 334 4040 127 3019 408 12046 549 4581 216 1439 787 5987 686 7921 821 3764 843 12101 602 504 -1 -1
296 8843 256 428 783 5002 615 15145 830 2144 396 6017 938 19671 454 8373 88 6994 571 13036 338 9430 430 5773 764 2588 927 1349 894 13 566 9742 54 10182 153 4579 649 3528 422 2732 673 4228 100 16790 342 9487 42 2721 174 13298 373 18174 204 7067 238 3799 498 982 175 956 998 9357 391 161 510 732 357 979 922 3369 180 902 855 9112 852 2397 115 9836 784 245 313 583 9 285 864 7680 432 9858 762 18210 970 7916 868 18625 72 6850 236 1552 222 3677 390 29337 835 6510 100 614 251 7843 531 1110 469 14603 556 8185 588 3554 368 7454 92 10157 426 7536 102 24083 851 18702 130 9158 645 948 237 1 470 1410 0 12080 43 15443 101 1182 865 2450 15 3263 692 329 91 1149 491 51 795 1391 49 505 219 303 115 2709 786 10237 657 4420 185 5951 570 2175 678 7838 260 1577 815 10664 530 8804 127 716 844 10942 996 10560 988 3826 729 1085 804 140 -1 -1
297 4592 298 9223 468 2526 385 1050 691 2726 619 10652 243 4278 670 25888 309 5491 790 6613 438 8928 802 10920 444 1700 884 623 943 7314 916 1187 488 7316 97 5513 185 1680 318 4029 857 699 418 2848 842 5277 333 13421 657 5318 387 1754 975 5832 847 5344 255 795 33 780 756 5886 18 19534 748 9970 677 2731 377 30852 919 3311 421 4148 363 1725 786 1503 576 3070 575 15946 459 243 757 286 255 4329 313 1525 325 6575 814 10250 274 9040 308 1644 633 3433 533 2831 444 12168 566 2412 596 9193 654 5489 83 464 975 6903 921 2637 659 1753 246 3695 513 9108 628 8571 406 6186 850 6074 508 1329 482 7886 480 942 731 5357 967 22297 411 4229 984 7136 758 240 973 586 859 7054 244 1022 249 2975 676 7646 244 4270 739 21863 984 1844 229 1 176 5216 370 6287 527 8255 592 6947 897 2072 626 24797 308 2197 190 1786 933 5842 84 1267 340 8392 167 4894 43 1427 570 1719 418 3328 646 1806 575 6765 236 1331 552 12757 875 1159 840 14466 73 1794 -1 -1
298 1681 658 2053 338 1538 150 3044 510 2276 70 1800 1 10785 328 1499 168 10257 401 2955 722 1164 412 5814 234 12796 540 8253 622 7390 810 7617 117 1858 531 558 762 4309 515 5296 123 840 141 362 60 2072 149 440 780 27874 749 3547 304 2757 270 4227 337 3641 451 3755 731 5008 702 545 113 2210 87 4009 802 16421 912 4093 76 997 37 1612 907 13489 426 6595 254 6209 107 7303 941 2316 280 14939 781 7238 293 7580 900 10859 273 1068 120 1039 27 6797 533 13192 808 3124 284 7001 980 5595 196 7871 796 3132 988 90 127 122 617 721 869 5772 606 7194 981 4581 802 11598 239 6585 892 4630 973 1367 864 5301 974 437 897 1094 623 13170 289 1567 906 4378 156 10749 317 2270 254 8955 56 7213 14 5255 627 4593 549 1540 290 2709 769 7127 915 6206 669 5097 335 39 952 3211 296 9052 446 33 691 1885 10 363 393 3541 329 4039 50 13247 510 704 888 19616 856 5736 413 9009 522 678 153 6174 667 4240 647 2398 940 10277 725 26792 518 5822 483 11044 109 2591 199 513 229 9966 801 1596 759 399 979 13409 -1 -1
299 812 104 1444 491 2974 385 798 547 3424 874 3603 68 2093 882 7153 622 3441 563 6120 970 2141 333 1157 426 566 747 1417 794 4626 134 3401 515 6141 304 13145 658 13798 279 118 21 3944 90 1481 508 6775 232 5202 388 3847 94 2741 751 8792 463 721 180 5608 803 2566 977 7821 760 14222 503 958 405 27388 964 432 9 4783 76 1896 236 9025 226 2265 871 5137 147 4253 923 12351 89 6060 681 346 85 12898 484 602 203 3012 506 9110 593 2862 127 5434 490 4206 365 4210 804 9753 126 6552 548 2020 256 8633 293 2818 273 11410 203 1048 123 4152 329 13920 454 20038 559 6343 91 9976 8 2939 658 2260 293 6988 446 9930 205 407 551 1598 389 84 808 686 217 4919 447 4581 748 1777 63 2843 918 17255 956 7847 186 2031 565 4143 221 453 921 8441 854 2149 572 432 747 10784 319 22164 635 6727 977 407 922 1485 543 6443 345 16670 149 1935 988 2119 717 15113 643 21058 879 2554 546 2579 158 9346 854 2200 600 5043 973 2769 186 785 70 5368 64 476 241 3244 941 2246 205 20130 -1 -1
300 2831 482 3041 947 6947 492 1445 385 999 102 205 567 2932 214 4436 223 6531 642 551 941 1532 400 3874 672 10048 771 1307 463 25500 48 11673 90 3150 245 7636 991 6827 836 1008 322 18 333 1188 60 24959 160 10641 105 13530 181 6884 26 7564 124 15437 714 7923 161 27237 68 508 331 5462 498 3431 328 2312 918 2098 522 21737 81 830 424 12668 676 3374 775 1011 601 104 26 6112 317 2371 142 5391 689 13654 649 46 219 742 890 6149 901 3353 804 2124 985 8601 322 13697 313 2228 821 12108 414 1167 387 13056 645 18024 846 6344 606 2507 931 8727 193 892 689 2660 630 1338 664 1959 679 2023 853 2775 620 6078 575 11652 650 4383 250 3474 246 2906 125 4526 849 281 133 7122 235 2599 312 12127 751 590 355 21436 499 1519 21 2243 568 5524 504 149 194 3054 440 3584 336 13014 655 4251 827 2475 969 8327 63 4077 175 7062 590 2046 989 114 558 2891 393 11757 740 6233 310 2382 939 637 341 2737 119 1530 799 16365 978 1271 418 5079 331 2705 820 1250 797 369 -1 -1
301 43 540 4479 276 1956 203 496 529 1358 328 4641 548 1414 694 7185 160 5147 937 2060 748 5117 948 7644 20 110 596 3804 83 19018 460 2068 250 1301 138 5447 622 7334 425 2277 350 4362 628 27701 256 28724 27 10915 382 4837 869 1219 307 3083 467 16683 352 3203 522 1322 646 1219 667 2076 969 824 868 5568 306 131 112 1507 47 4563 421 15017 762 6326 945 1383 72 241 734 277 974 5734 506 613 545 3635 432 16008 882 2841 283 1063 974 3590 543 3034 274 909 516 9981 918 7171 643 1876 118 3792 165 1105 535 5167 505 1413 463 4643 750 3846 129 2421 515 238 371 8824 923 847 473 154 12 417 652 6683 815 4983 968 29263 817 5154 619 806 450 3929 591 12128 609 616 994 124 63 5195 319 8699 343 24604 107 3756 922 3896 495 1960 912 4532 639 5026 57 4651 894 2490 299 8387 695 14912 63 185 31 2497 893 2921 989 143 997 11643 106 12790 519 6979 58 6588 689 10824 188 10509 142 11421 950 15523 44 250 931 5847 754 1808 396 2150 407 1944 948 11975 811 1721 599 6795 907 8892 -1 -1
302 984 894 362 561 9291 632 304 431 816 363 5356 852 2162 200 14703 902 2525 232 14581 32 6192 24 6183 470 2155 688 1113 464 5431 100 1831 325 1005 397 6987 417 1207 480 5091 748 2063 617 114 264 1123 691 1651 466 1441 986 2557 100 5916 61 9504 141 190 403 3088 956 3993 814 4437 993 2482 767 778 787 1438 934 4477 997 1140 220 5789 841 3286 782 9284 26 4026 753 9389 127 12928 284 19965 450 8143 813 8387 101 884 143 7345 660 5153 866 6781 877 8477 301 3808 823 7017 878 1819 943 867 768 2964 967 13104 819 718 509 2914 225 3170 386 1192 435 7985 813 4117 764 1218 400 1425 722 26257 704 650 832 7650 681 10209 778 948 516 2958 917 19189 399 4029 8 3717 139 991 802 23 513 285 847 959 44 9179 574 8358 727 562 390 5754 259 5355 451 1749 656 3840 212 8092 461 77 263 11901 456 34478 782 3830 132 920 550 8051 159 5774 87 1697 204 83 78 4834 108 7749 373 16261 771 7990 985 546 75 6585 693 1106 577 13978 590 7083 763 7186 693 1154 209 9139 14 11072 722 4601 815 2817 426 3581 775 3507 425 1892 570 2319 119 897 -1 -1
303 9444 931 5973 327 6395 395 850 48 18663 485 5082 346 15770 150 8279 357 8526 259 249 480 1737 226 5449 197 2025 647 12223 767 7189 312 986 619 2831 494 696 270 18464 65 8263 237 5259 453 1937 964 2118 112 9276 835 15249 837 13078 627 5193 225 8524 190 1909 904 11651 855 14551 466 882 842 4833 333 624 248 3162 406 3453 8 12443 22 4943 390 3029 562 1119 180 2137 790 3049 959 840 576 18417 685 4653 180 1216 642 7999 860 2280 993 14232 322 83 541 2840 483 1388 174 2993 858 9772 408 11848 177 854 172 7408 800 2463 272 9350 724 12559 968 1113 68 6295 184 11141 196 28750 600 3038 30 3554 595 10399 717 6755 408 4193 701 5185 811 5421 372 6688 425 27500 304 266 689 3437 350 5474 929 6709 150 2800 450 17970 746 344 805 7481 297 5765 713 11699 563 87 420 288 669 6564 149 8616 833 7746 427 11742 814 3838 -1 -1
304 3026 289 1424 432 11444 152 4509 170 973 912 4447 763 4185 924 651 310 1213 130 1271 697 3519 324 5691 710 3861 244 161 787 8306 731 3286 20 940 518 10251 713 18033 929 5146 866 4348 790 1996 951 903 776 90 864 17325 657 6144 186 5318 461 299 861 4372 961 19566 79 744 319 502 14 1237 600 7583 731 14571 730 8524 425 1817 881 26 331 8880 808 788 692 3678 704 7424 183 2311 428 5235 734 3966 523 15652 607 8463 385 401 672 2869 497 6235 820 11809 568 15889 825 3871 767 7701 313 19234 972 21870 604 11868 743 3600 81 3869 248 1222 428 7505 945 1554 941 15484 785 11338 657 14493 968 197 701 5449 704 6950 784 18348 362 606 248 5245 977 9664 815 17439 25 1418 157 1586 952 1781 105 2758 101 319 443 6828 213 4959 661 1283 830 2722 983 2430 403 3267 124 2051 311 16683 607 3046 953 3856 836 3207 587 8108 224 6477 969 38 311 11860 322 302 304 12438 526 27228 704 5641 -1 -1
305 1558 415 3919 536 3389 339 18280 908 14862 491 6413 350 736 841 1943 413 3337 509 10812 20 3570 189 10631 735 3942 459 2341 754 597 944 7578 954 4403 737 638 477 2537 231 6628 471 3177 285 1164 434 3285 757 1184 355 2948 644 7482 975 11175 601 16610 656 806 653 11190 509 14871 19 11564 154 1667 247 3134 197 1221 108 1090 952 18630 42 4989 568 13766 261 3069 727 10483 229 21422 595 5733 694 341 32 17279 299 8765 716 15731 118 13834 660 6365 209 4612 708 383 713 937 710 8885 497 1337 317 23902 94 16235 134 7585 47 2157 226 3834 62 3585 328 16174 526 3300 202 7130 374 1066 325 12150 595 1339 690 5033 149 1389 208 2477 764 6674 804 3629 708 7883 128 9213 190 7720 108 16152 294 5085 878 6711 314 2085 708 6502 911 4694 439 17294 895 4198 675 23374 670 2587 249 1710 48 9290 -1 -1
306 133 113 17031 90 2317 276 2777 721 37 882 2496 13 9601 197 3539 343 9261 186 2438 42 7398 788 687 510 839 710 123 402 31366 826 5550 166 468 373 3000 230 3320 394 1637 206 3902 461 12775 456 10025 862 3925 322 13862 668 1572 261 2505 56 4890 398 6381 571 880 240 7708 34 852 52 13969 879 4224 883 1927 950 8099 936 15352 897 10620 872 4672 779 5719 861 1239 44 4273 865 1491 86 3907 253 16901 462 5535 630 19023 960 3707 611 3057 735 1129 542 4549 138 543 570 3946 220 2609 188 1350 8 1714 145 6048 50 9435 470 10923 863 1931 714 6870 958 5007 512 139 478 8217 806 12306 65 11597 47 3325 381 2295 888 21578 921 1206 34 1560 972 6289 104 1358 720 798 696 646 42 8658 564 1161 37 3298 584 4709 563 12550 191 1684 249 2276 167 10834 108 2527 165 11120 469 1446 264 3494 201 6334 387 6548 613 1978 312 3533 171 9452 370 2293 842 13979 470 6360 736 460 519 4846 613 3808 948 6092 299 15088 583 1831 360 2170 612 8301 828 18062 861 88 -1 -1
307 6218 992 11610 699 4108 677 947 414 2009 931 9865 698 3772 576 4990 89 3473 207 3192 620 445 495 5564 989 5405 988 1392 889 602 225 402 267 49 516 697 27 12325 814 3879 849 7872 406 3019 583 7950 754 9548 380 2043 511 13637 369 1691 548 1043 632 5443 317 2117 206 49 166 1781 845 529 142 3595 975 6910 900 6633 482 1115 182 2112 369 6123 489 6661 813 4695 616 17275 758 1968 299 2318 933 9057 389 4537 596 1410 226 5925 522 1349 100 1650 908 9874 598 4840 875 12068 148 15401 173 16040 23 680 94 3262 26 7623 867 11116 215 6522 718 10703 589 8188 837 2288 431 1019 286 13896 255 6692 287 5189 391 32713 532 7508 480 17618 354 14214 125 8102 360 5575 385 5059 566 23433 341 7633 626 12587 10 836 890 2371 6 2102 747 2636 196 430 647 13996 862 1160 952 1022 306 2931 506 10992 496 1079 278 148 358 1516 14 16538 105 3326 484 4555 674 6334 682 1662 696 24408 147 8968 404 117 55 54 -1 -1
308 6285 371 7534 146 7930 148 3219 123 10796 752 8006 809 1294 678 2235 254 8360 832 3284 588 259 532 3227 36 8525 441 1761 25 5299 710 174 206 9356 344 8854 516 1293 852 6841 878 6403 680 3851 408 7130 201 13489 674 1009 191 25360 371 6037 824 2622 987 184 206 12714 277 8135 366 13636 275 5738 875 8545 712 2208 10 11182 329 2704 691 5155 745 9311 728 3721 622 447 74 714 847 391 119 1583 895 11072 692 970 557 17337 63 3314 93 11833 40 9602 930 11879 792 12571 632 3454 916 10008 151 379 902 12819 139 10468 730 6091 470 228 963 1296 719 2273 50 3293 732 6191 903 736 323 5359 337 9614 79 7543 2 9 567 8770 351 19728 506 7223 356 3595 199 10070 743 2565 929 13738 308 20804 822 96 400 3310 6 8608 100 5436 623 1277 72 4195 300 5003 984 1430 900 4088 336 2177 889 814 652 1977 997 3934 416 7747 601 38006 792 2318 101 5001 958 273 234 638 310 1470 -1 -1
309 11956 601 426 63 3151 402 630 987 5786 853 15938 580 16512 532 2134 142 7639 843 16040 847 4847 444 6286 536 1958 41 229 157 4 787 26976 532 15495 369 15878 934 4846 971 1440 437 4455 815 7215 800 21020 63 4697 920 10384 205 7840 425 474 728 16534 138 9744 97 2505 973 2250 221 3463 627 2288 203 8011 747 8997 38 6451 202 2057 704 13218 762 94 886 10717 762 801 676 1286 796 1205 891 13175 613 6915 827 8499 317 15374 473 1269 381 2365 416 27234 880 1903 546 2504 633 9763 130 9262 971 8806 720 4483 507 77 675 10601 49 1464 344 2440 706 269 533 11334 720 11110 736 1937 940 2080 382 12501 981 1124 571 4965 259 6424 396 12619 659 2667 332 10009 692 5182 554 30752 671 4450 807 5132 437 2515 290 4893 594 12514 48 15210 734 7247 57 4592 -1 -1
310 4449 791 7800 412 2993 761 2723 250 2735 335 4643 736 3543 229 11404 28 1189 306 5356 549 8078 238 38231 309 5842 408 2763 948 7327 687 3284 891 8834 645 9077 995 2039 906 14760 712 2755 886 11168 726 2586 904 2119 631 14566 103 4202 173 2660 258 1007 862 18696 671 2734 768 3994 422 1090 809 239 514 5409 540 766 335 331 305 2030 465 5617 910 1771 892 1474 419 9625 582 7336 653 5412 804 2681 867 1602 641 3310 680 3715 208 4170 521 15142 681 137 446 6695 104 2511 903 9275 65 8698 375 643 821 1413 621 10782 439 3291 897 828 238 5973 413 1085 241 1205 978 4300 404 573 425 4784 509 11540 370 12934 790 25070 952 6959 569 13779 341 948 244 621 748 9993 482 1210 35 5958 712 3814 477 1353 784 15080 740 3289 230 956 991 852 536 16473 807 777 65 1460 612 6699 771 2693 666 10506 917 1895 15 8358 554 1498 325 2329 154 5454 214 2783 419 7476 442 6555 260 1720 350 6422 608 1582 454 3795 740 3684 667 4499 38 5129 468 6864 344 8476 683 2260 257 17902 896 353 -1 -1
311 3984 795 12483 970 5688 839 6642 546 7567 512 10080 461 1620 270 3195 662 4173 798 386 197 14809 81 24802 85 1064 586 2320 327 5974 341 135 180 5613 613 2308 616 1117 35 156 64 6736 757 17855 570 4210 717 7391 945 7369 934 5468 950 3573 560 1523 555 862 929 2550 328 302 97 4703 929 4990 13 3629 99 832 600 2027 566 615 279 3868 297 2765 299 15 22 10441 33 8720 967 3557 326 47 491 3278 631 16227 692 1108 165 842 325 1799 188 2395 829 225 958 6197 773 8573 908 2964 57 4144 666 7546 891 6072 483 9422 782 14060 257 7210 556 4254 800 3650 327 7184 210 1569 973 7803 319 10807 218 2452 904 2032 948 2592 812 9359 902 7755 404 2480 49 8759 249 30231 84 721 147 1494 692 5729 13 14917 563 4884 662 3306 933 1416 746 689 311 10710 745 4961 332 2067 414 66 325 10560 307 2198 537 7442 711 20004 353 930 996 5790 365 8941 11 4775 491 79 605 3609 850 858 704 4975 111 7492 550 1989 601 2097 273 1820 992 2847 740 1618 454 7156 160 8355 133 2444 536 2932 331 7330 567 748 296 4008 466 1000 489 7600 251 3277 439 4235 -1 -1
312 878 380 8170 722 6583 247 2533 144 4473 395 1084 476 1899 195 4029 62 2806 618 1364 460 493 56 7202 637 1181 114 1817 102 11393 153 8058 447 1896 335 192 248 2278 674 175 839 11601 311 7329 55 381 774 5619 266 6730 473 3208 137 6266 417 238 612 1418 336 11817 45 519 185 4710 995 1797 306 3453 751 8722 443 15923 757 5785 735 324 97 873 798 870 86 1499 182 10926 364 6238 792 5120 315 586 387 5243 219 1936 774 5666 509 3062 836 2009 444 9821 9 1368 555 2511 890 20877 852 882 561 6057 943 6364 489 318 674 743 893 5365 460 1045 146 29697 128 431 20 4468 517 3333 694 7649 331 1849 626 2620 273 10465 721 2711 381 439 698 296 267 1450 308 7801 406 5522 918 9747 800 1982 69 400 573 487 756 6881 754 11257 84 13885 215 1481 54 2074 334 4659 769 15673 585 697 590 171 192 5019 957 2918 10 162 935 6675 736 22259 367 4061 488 3353 459 765 173 17930 387 4278 785 2592 45 12604 197 16598 906 8694 106 8374 557 6068 891 694 141 14876 345 2794 86 2624 695 4585 319 1427 434 1277 440 2294 696 1069 302 1247 698 2126 498 10112 986 1844 595 13708 810 4473 -1 -1
313 8809 754 5260 916 9467 605 15207 502 7652 221 6887 494 20635 121 1434 442 8163 980 2811 269 3995 242 1342 48 23723 482 33302 501 1782 891 2270 249 6411 821 5522 204 9400 688 10429 592 9201 357 1536 776 14518 401 553 555 145 312 2937 185 5833 431 229 888 1441 511 2228 506 6928 142 362 262 814 902 1307 548 11700 699 3077 210 4380 158 701 478 3866 901 5897 66 2491 107 14475 475 3905 364 538 432 857 82 6406 610 2247 571 1091 277 4285 315 7237 861 2161 742 13994 161 17653 273 10467 217 1723 703 601 413 4667 999 15199 265 10498 521 4178 975 5745 178 1790 916 7391 253 10673 977 8008 269 1734 173 9251 96 2551 872 4695 527 654 345 16206 952 39 87 2293 636 7334 329 1266 593 3200 768 459 590 16592 120 522 24 3777 912 1699 833 10121 553 8891 246 3362 234 3146 591 12810 346 565 896 1333 413 10886 650 1721 214 9613 282 2790 135 2274 606 10810 17 4375 245 12483 419 5306 265 3324 371 2456 -1 -1
314 12357 177 3666 351 4788 838 1736 439 1756 636 14115 577 6535 141 12635 988 4524 479 4203 792 776 354 5913 936 3998 632 5662 72 339 795 1658 112 386 684 7838 233 45 514 3359 792 10808 387 8180 764 6866 694 10474 120 9835 860 4223 806 2546 217 2423 203 17291 344 572 659 3919 5 4281 55 5224 612 2755 190 14023 968 5889 69 282 158 1041 765 2012 825 7151 191 1929 737 8028 616 6989 169 7782 900 2132 313 8722 531 7876 642 5952 994 297 351 22299 645 109 675 1014 650 11223 865 195 896 1262 674 2009 383 967 798 24566 770 10820 529 6624 26 3096 666 775 938 12369 972 4347 849 729 431 6725 176 16129 411 3121 580 2174 604 6451 623 1627 588 9603 286 10888 236 6759 995 1652 624 203 565 1411 809 1282 444 2190 462 438 957 462 893 5788 687 1550 695 3873 517 7992 563 1582 604 865 911 9989 444 4048 382 6865 954 1099 593 38000 239 11456 190 934 715 6927 271 8646 275 2530 369 13442 914 12321 678 2579 123 2979 543 424 69 1249 579 10874 721 4065 -1 -1
315 2945 907 7850 483 15121 809 747 767 7534 494 17231 946 3135 24 2700 567 2328 218 11545 258 1717 369 6202 923 11440 370 11544 35 2721 15 95 305 17756 871 9325 712 5892 838 12462 376 501 447 8677 559 9555 398 590 803 3611 145 1708 242 1896 777 1855 506 8867 846 1463 529 9056 713 1333 466 991 130 2322 234 11871 758 587 604 7698 413 2748 866 3627 749 3171 947 9001 83 13629 725 1349 939 7113 457 339 959 3636 148 169 992 9195 373 15508 107 16897 662 1473 28 3454 915 652 970 6760 232 16920 253 632 819 1953 299 17852 998 2510 625 8452 285 1148 152 6577 921 539 162 1400 703 6084 44 1981 86 1832 111 7332 322 6613 952 11852 414 2498 659 13097 501 20677 34 11404 251 81 129 6076 800 4551 55 9049 339 5044 937 10155 865 9810 686 10210 980 5874 504 4133 359 4442 832 1679 159 10450 337 12597 207 4607 222 549 17 234 419 2495 801 8047 339 1631 40 2626 673 2047 751 17624 321 1950 -1 -1
316 5890 302 2090 95 2300 965 8876 425 3950 590 3331 889 17350 947 2781 902 7577 578 2737 740 2395 594 30177 110 93 590 9759 587 3780 849 2461 674 826 43 3802 749 5984 557 186 87 8605 943 4993 103 605 71 8868 569 10100 626 2387 415 6766 604 12870 184 1019 602 2250 309 22428 934 6087 62 7582 68 6958 949 7126 95 551 391 734 261 3918 557 11224 746 5690 596 4053 467 4952 900 2432 405 3481 228 4220 322 1818 189 1485 599 7219 241 5143 746 3033 107 1873 406 4657 994 52 911 6698 936 10632 852 4548 512 4996 133 5425 833 5711 73 6677 463 896 216 15040 686 17356 160 2946 252 1077 838 5249 470 8645 883 16358 608 3080 90 1051 147 1916 631 4024 939 5273 505 2385 691 1705 700 8613 520 7361 491 931 16 3299 390 4564 116 4461 564 3620 835 4977 776 4439 311 1885 383 1222 323 8104 625 9756 585 3122 843 17953 974 3906 725 5572 63 2668 288 23612 991 403 109 4103 155 3001 708 516 758 595 944 3055 726 2423 556 300 64 1290 280 2290 820 2155 214 11295 608 503 290 10049 636 2876 64 2932 117 8271 -1 -1
317 603 547 1205 169 1229 715 5809 522 11964 943 4207 786 5261 390 13430 833 6076 324 9766 13 288 253 5861 975 3600 212 3793 877 2118 914 2225 332 88 214 5272 438 1545 291 1270 459 2118 909 4942 286 340 314 583 601 10745 195 4547 575 5233 826 7537 389 6060 305 8346 291 206 441 9807 508 71 814 1381 586 3736 842 7189 823 5413 46 18626 764 4669 598 3095 823 7762 68 5360 768 32 796 9509 922 5347 293 16960 781 836 93 8361 385 3339 851 2565 960 2509 915 4709 234 14561 188 16494 864 12174 552 3378 160 249 830 9025 543 3639 664 19884 463 2538 970 930 871 12134 511 2264 943 4435 519 10577 413 4930 914 2666 438 27706 525 8384 7 6863 479 24252 274 12353 623 1566 666 10330 953 15128 309 1506 238 1190 21 1449 499 2166 173 2623 693 1534 548 8089 510 2777 285 2376 866 907 856 4275 320 6735 556 2354 119 898 726 2236 322 2931 794 2195 779 1210 731 762 704 2738 447 11285 432 2706 883 39476 892 10895 -1 -1
318 6512 183 3265 458 987 295 15475 462 1602 216 7990 459 5968 27 5161 527 3680 877 5187 483 25618 203 1423 755 1620 707 3522 66 233 606 11744 984 433 391 386 728 4866 129 4735 74 12315 852 3004 231 5032 1 11158 109 5395 688 5241 157 39 891 935 762 1947 591 12767 905 23388 262 10196 55 3057 57 1701 974 2348 928 7949 932 4660 395 2801 576 4880 499 960 244 1721 966 4040 800 2881 694 4622 799 8613 414 2922 216 29452 728 4224 6 4311 237 2366 617 4178 254 6098 315 7939 84 12335 492 47 616 4454 763 756 797 1634 818 4985 667 5196 626 5421 209 5873 570 15656 519 6434 757 15226 775 3783 551 9247 331 268 440 17523 987 9500 294 6075 613 10526 747 3860 755 1735 879 1769 866 996 468 8806 429 5712 643 4573 655 10407 803 151 713 9350 238 11765 797 921 482 1504 99 1081 578 3986 884 13655 679 6577 942 3615 803 7412 838 2183 458 5955 602 1791 503 879 942 16583 493 9150 752 5562 883 4132 79 6761 -1 -1
319 12540 166 10333 970 1136 533 844 242 10560 491 4873 894 20141 460 4075 576 459 600 15126 657 775 220 106 129 190 22 2114 826 150 491 263 738 2147 837 4439 111 356 540 400 618 7579 848 6979 260 2838 921 1527 818 379 403 2507 71 4108 254 16317 300 19959 499 11804 401 8996 544 12808 736 6668 175 16861 599 14825 299 6379 693 22958 104 421 500 754 110 2221 796 2680 418 150 71 25901 818 2235 136 2517 635 4910 962 5316 408 5886 833 5359 822 6131 417 6759 347 6757 808 2724 813 908 225 8720 41 1637 106 3100 526 12661 961 15203 440 781 359 3459 301 1707 876 1272 407 2826 547 6729 661 5355 684 372 35 3594 483 2300 897 2422 818 11441 39 5039 469 7701 728 10307 644 3164 522 6556 927 176 909 24049 893 8044 469 8853 830 21 876 7264 740 19190 902 8526 770 22005 328 12299 705 908 311 25104 82 3231 449 334 119 6139 459 894 -1 -1
320 2484 632 8152 111 513 141 4596 839 907 209 10440 45 5877 821 6885 64 13754 881 4595 972 9026 433 1664 503 5474 0 4783 749 5248 99 4049 783 5391 654 287 208 3987 320 3007 707 8997 416 1273 930 5986 827 437 450 15068 35 1649 107 18989 431 5179 746 5268 839 18724 495 13744 325 1877 241 9734 807 559 654 16233 960 7525 320 8115 128 11922 949 4460 624 16921 754 19529 776 1508 771 3399 699 19130 1 2173 952 41 871 1886 386 11885 571 4422 970 1712 962 1569 232 8381 263 2823 368 2351 250 356 993 9731 850 6397 859 285 796 5712 481 3179 598 5546 299 4080 605 2051 664 8313 531 13311 962 771 220 6093 509 66 98 12626 408 3529 982 3054 466 2168 903 2666 668 1474 112 1038 847 1645 700 17139 544 9606 954 4493 852 5605 748 1238 354 5809 428 2360 59 10817 40 3631 520 2140 353 3451 633 4543 225 4133 398 1460 71 4559 57 2321 376 5433 686 6261 428 4324 986 1154 138 849 806 12418 165 6944 541 3631 677 6798 80 6363 861 8026 350 364 457 3738 -1 -1
321 8289 639 4503 980 1159 777 2860 846 8461 86 10186 468 656 5 2408 172 5681 97 1061 329 30699 684 3211 265 628 781 5388 984 2808 129 9912 948 3838 776 4929 553 15246 773 9252 883 4332 663 12926 296 3913 60 1122 979 3897 628 6410 418 1242 66 544 437 15021 703 5493 439 16099 906 2813 921 4328 76 1725 15 3179 172 588 516 17754 78 26351 402 2389 116 7304 556 2011 320 22160 799 1773 1 1876 192 2850 682 5657 790 4809 278 8372 182 2192 312 766 922 536 343 27317 269 7143 110 8227 381 4814 658 3878 603 1646 130 5553 204 6313 514 703 16 3369 97 8771 503 366 587 797 743 5389 496 4058 633 10842 546 4524 471 3756 86 19103 959 11882 124 405 336 9591 699 3249 446 5705 851 21227 864 11826 566 1525 493 3343 952 12211 915 4608 59 5013 51 1725 42 3077 135 2812 333 7705 546 9741 23 115 3 1394 55 312 702 3124 683 1529 427 6259 519 8629 900 6010 978 4509 334 3815 -1 -1
322 240 215 19130 465 68 910 14814 668 2369 107 16892 387 18327 961 1879 97 2605 215 831 414 486 255 1655 533 4411 89 3749 6 813 165 12492 909 1466 566 2381 988 6679 349 26646 597 8668 887 822 802 6641 397 12631 157 13922 714 1990 613 1123 983 249 560 1279 13 5456 685 8788 197 5680 790 6643 624 4608 407 2519 381 9656 384 3025 912 19876 781 6062 740 3579 454 6998 514 785 435 8222 532 15491 464 17172 221 299 173 1631 783 5193 670 4976 226 1887 418 492 767 9813 805 9829 588 10319 562 5991 925 245 493 8358 320 2480 360 21713 275 14354 498 1405 839 6476 249 1509 453 8692 980 8090 909 16986 441 1461 84 14231 181 1562 9 4420 150 7559 361 2162 832 4796 617 8897 250 1075 255 17721 684 8123 312 12623 748 12030 932 906 444 625 112 78 156 450 875 2828 624 2744 916 5935 358 15169 64 753 442 95 964 19757 359 2787 -1 -1
323 1248 516 4280 605 1442 203 9088 41 2156 667 6281 770 395 439 1490 734 2234 374 2728 247 2939 297 11425 36 12913 16 3932 681 577 421 1602 897 1297 320 5546 634 345 911 459 724 12173 441 7921 260 659 493 12425 849 1710 963 1212 595 5066 840 17526 807 14074 235 2193 213 5979 640 12287 603 4585 911 16542 282 5945 98 4014 463 11512 502 3327 967 3209 453 1967 336 1103 801 2841 617 13142 674 3849 558 13227 542 3981 289 4780 403 18824 31 10723 649 6186 24 2997 605 6958 502 798 109 32597 562 334 763 4250 49 355 695 269 122 2344 367 2050 518 2477 411 13875 257 5401 789 2723 921 5386 688 2653 911 10140 676 7127 126 8743 265 2302 402 2667 775 1955 507 1668 872 2356 845 5555 180 10912 714 1930 600 1021 942 12938 655 4056 729 9414 176 9860 269 7617 728 6194 586 40 594 9593 177 1647 440 713 437 2672 416 12529 468 9206 995 2862 701 8860 679 5514 644 1676 296 5937 442 554 216 5608 174 5739 421 2130 485 6602 417 22522 561 81 14 3457 152 1985 956 2264 -1 -1
324 8128 217 370 878 7944 88 211 288 1595 382 5581 493 4899 701 5519 750 7215 337 6363 780 3762 225 13321 880 520 622 380 399 5695 564 4479 570 6683 575 5442 650 7488 661 3745 476 9376 758 2110 878 989 463 6943 530 1205 907 1450 681 1327 818 3119 407 1869 718 238 191 2242 424 3223 83 8256 713 3776 568 111 647 1875 525 2212 660 6512 97 2607 296 4503 866 9639 288 7261 625 2066 695 2614 488 4057 752 5864 220 3559 865 1401 295 844 626 6173 269 6361 704 20871 50 1562 633 3303 195 21340 353 17184 318 4571 739 1032 546 15589 37 4202 145 1073 562 14829 681 3245 263 1092 524 7936 214 17351 818 1965 623 1525 990 65 952 9201 998 14161 439 1056 810 7490 382 3513 163 1924 273 17454 772 1757 538 3056 544 12726 849 17435 101 5006 266 4509 960 75 131 2482 277 1591 22 760 145 750 415 1504 414 2912 170 4271 428 1525 574 30165 689 798 889 47 268 4302 732 5400 20 3001 767 1555 962 1772 994 8442 223 1245 974 1639 711 5666 784 5096 961 3065 28 2661 894 1435 805 20385 240 246 411 7124 965 34 172 6215 20 1076 230 5051 265 4898 777 9906 -1 -1
325 3726 340 8355 289 227 513 1042 619 6757 629 51 107 4105 501 3377 15 1414 532 4125 479 3458 928 8056 181 1760 373 3184 958 134 747 394 898 2912 861 3729 453 1576 884 2868 609 14844 971 738 179 3612 679 4139 200 12270 21 830 144 8461 215 207 509 14092 435 8464 752 7830 945 1550 433 6550 432 4437 433 1489 661 1205 734 827 850 3740 741 3766 96 18595 137 3243 967 4245 713 2538 307 9281 454 1734 517 20517 663 103 693 1929 894 3060 95 103 500 1666 472 1264 493 12036 90 9791 904 5076 970 9556 661 1133 583 2515 606 1552 630 1006 2 8289 996 12390 185 5950 891 896 752 3613 750 9406 134 2647 752 21627 933 3470 479 635 277 2557 921 2678 340 963 841 5316 446 1720 684 3653 675 2023 804 1320 590 4439 844 7785 87 2300 268 5275 394 4103 313 2598 916 7806 741 10481 421 4595 282 3819 273 1640 737 2121 344 1453 929 1819 633 1332 559 708 265 954 403 2046 272 5969 760 8845 933 1654 326 2032 974 15347 190 32393 507 10856 371 4221 194 859 353 4643 867 14268 371 7982 536 7437 613 1747 459 163 619 10204 179 9100 136 15644 303 5066 848 15254 -1 -1
326 7472 253 5644 633 2566 214 943 64 3717 80 16028 216 2724 991 3415 204 20633 165 2213 799 4069 22 2180 405 6235 830 3589 231 3580 883 287 33 2939 217 8458 200 2107 6 7567 569 469 301 21881 413 3985 147 16606 247 527 148 14752 322 2705 989 3983 436 20717 904 6294 15 3325 196 2761 109 24769 932 3303 768 2725 945 12000 757 4853 534 535 404 8408 578 993 977 9992 361 2319 981 2696 293 5627 867 1140 639 6783 165 6824 465 7762 284 263 746 13147 905 1254 917 5454 916 12718 88 202 117 3157 129 4640 799 25178 507 14588 509 2913 658 32 5 11688 909 7535 428 9124 784 417 269 3259 744 3953 517 13250 294 4109 173 1820 182 5269 995 4780 429 7625 825 7560 649 9014 558 1484 360 5930 196 4333 145 14659 939 2102 516 1736 23 2753 306 5612 168 4496 788 5348 972 3923 786 1776 950 10106 274 3564 181 6448 65 685 382 12474 850 397 722 1488 260 5008 525 4930 227 188 441 20182 743 1541 -1 -1
327 4092 674 4526 698 7056 263 4960 774 7783 338 439 579 4234 165 1879 511 3749 605 3493 810 5010 70 2508 206 4415 715 1436 959 3160 865 651 27 6101 602 4491 226 1695 416 5322 6 10416 89 6633 952 17641 821 11249 89 4712 90 20186 246 19060 141 8288 757 2611 494 2794 533 6344 421 6291 40 2489 52 4157 979 2946 514 3175 133 7315 689 7100 813 9333 436 815 993 5338 99 11236 447 4949 226 6761 417 4944 617 3243 383 5513 432 95 842 3991 209 149 621 9237 61 115 909 7606 700 2722 21 1527 556 1869 543 4305 109 1881 609 5025 721 4711 205 4465 962 12541 941 13040 502 5123 863 3960 404 1517 879 68 63 12683 487 596 259 4031 958 22720 638 9758 100 25110 630 6527 334 192 797 3998 394 148 65 5075 115 6943 992 363 14 10954 88 9328 414 24559 716 440 790 8097 508 11348 887 14849 752 21533 892 10586 467 1912 218 9860 68 21355 -1 -1
328 1034 786 613 256 220 917 2183 465 2311 819 824 752 11117 593 15537 99 5074 725 3100 154 12159 848 3294 382 592 347 465 510 821 927 7270 606 1287 707 8041 955 3019 310 151 42 165 560 4261 170 7669 438 2021 906 1091 427 14973 300 23869 254 688 79 10225 683 16662 103 5557 636 7570 546 9253 782 5458 147 1563 568 6939 4 4997 561 4401 117 2967 197 3174 273 11659 142 5690 982 5548 380 1386 433 3165 50 1818 305 1745 575 3626 922 2606 235 1645 963 890 982 861 945 183 546 9708 425 2596 224 671 126 2526 596 3007 39 10083 777 7295 212 6757 157 2915 854 7291 565 1399 438 2040 256 823 892 726 828 3645 963 7644 757 1689 636 2222 580 10345 370 1699 177 3892 798 2784 993 3704 444 1388 843 1001 780 181 378 6177 70 2949 109 9699 22 150 366 13229 332 1020 742 1747 730 3994 414 12857 635 2436 71 390 792 2485 865 962 261 6572 265 14 310 4887 919 2397 998 4954 248 7253 310 16199 463 14326 921 8455 283 1129 693 2011 203 11823 334 1982 50 9778 655 1674 511 32910 889 523 884 1841 714 294 720 14097 300 25450 640 6182 412 11222 141 3109 -1 -1
329 18137 800 360 604 7300 822 1495 795 14829 416 10286 967 852 320 3136 981 11636 183 3114 722 529 301 1962 513 4554 609 1373 943 6841 130 11359 228 12645 389 719 158 2375 7 8367 978 3807 420 6943 898 262 415 4598 691 9536 454 502 280 2523 484 1933 920 23722 9 1638 363 8983 177 609 949 8287 152 5551 294 489 251 10262 714 326 676 29447 743 3829 764 1108 344 32149 382 3927 215 4015 788 3047 257 2623 822 1578 552 5123 472 2250 10 4856 821 7450 913 8748 794 5505 381 12277 275 2834 521 2192 262 19521 856 6930 627 1671 388 11658 335 3230 618 3611 55 507 549 1779 589 26276 417 566 256 6661 139 8715 491 842 480 29 176 3064 162 12496 247 468 460 4560 681 1003 431 9189 1 1175 631 32 814 9345 288 5191 435 8396 782 9368 738 5668 144 8600 985 5971 45 4323 652 12510 539 4206 494 4654 410 1420 206 7087 311 767 220 2451 541 11827 165 2356 947 7428 328 11450 561 1954 309 2667 4 3081 -1 -1
330 4120 257 8208 314 14369 843 9889 78 12705 791 898 312 4739 966 5440 630 1982 944 12117 285 439 577 5523 284 1771 191 5323 637 5925 580 8546 238 7415 69 859 98 1254 515 734 561 15055 166 8260 344 7655 902 971 140 22244 363 1293 329 11985 175 6154 899 1869 942 3335 434 978 461 7129 725 680 25 2309 297 4388 435 3070 564 10663 642 3154 345 12921 477 4319 407 942 262 5060 683 2493 481 524 708 7852 127 16892 908 1346 964 3698 650 4565 725 10975 519 5548 101 3468 145 3433 187 1888 674 1199 957 5397 431 2837 197 9472 49 1889 710 2552 162 12215 896 4015 605 2437 991 2588 469 19767 149 878 567 16660 593 3411 284 6507 871 5117 880 2418 562 6721 809 634 721 24866 722 217 823 1348 647 2012 301 7838 795 1880 210 3113 298 1802 371 12879 998 11298 921 803 142 5651 538 2674 532 3228 927 4953 49 8348 659 1645 64 9074 371 5259 409 9645 750 15629 899 1722 41 524 175 1882 181 3082 421 1048 174 958 62 2602 75 2184 711 2886 591 3694 929 5370 709 20212 734 1103 -1 -1
331 5883 316 1494 511 2420 202 1856 465 5956 580 1936 790 8032 132 4447 990 2731 398 4335 248 8349 868 13816 585 492 941 486 280 4625 156 9081 665 8740 905 11809 911 14298 158 293 426 8989 530 7141 824 2369 99 16230 94 12881 415 109 659 6300 404 2450 651 821 908 704 828 9863 389 8044 315 2966 20 9355 379 1279 835 5398 664 12197 953 4913 285 3773 655 31188 774 1598 151 2232 581 4698 243 2431 493 96 835 10677 385 5699 549 3412 500 7990 251 3451 482 6512 68 5688 87 13254 166 3383 688 9671 87 10948 202 8537 593 32993 771 21580 45 1875 541 1726 189 583 226 22911 436 5446 30 1438 465 7249 620 3070 214 9981 150 5161 655 3692 202 6530 238 3080 713 935 418 1288 22 1239 129 1818 754 20458 431 3877 117 31440 160 10741 990 14178 856 2402 47 3403 984 689 929 2895 468 2470 815 855 323 684 604 8327 39 2309 42 1264 390 2500 -1 -1
332 1478 744 1148 692 11815 703 13212 865 4689 539 1883 910 6943 65 974 756 4704 104 3578 296 3530 960 258 321 25959 122 627 861 14181 646 2331 768 9297 954 837 978 10398 152 23814 575 2362 78 4241 868 3542 513 1912 252 2203 325 1146 26 2674 384 8641 693 2294 891 9827 560 3615 977 9966 165 7145 954 215 50 1618 890 3426 73 5159 42 381 12 297 514 2461 576 3660 124 4911 56 2912 951 1510 405 10668 471 2880 292 1262 381 6201 714 708 387 13708 575 645 984 398 603 305 412 6796 400 10165 97 17197 891 2019 590 4016 767 11861 120 6264 538 450 238 334 493 10319 996 11121 492 9084 695 718 903 399 721 509 543 6874 483 14154 565 248 373 3740 860 1669 804 2127 631 9843 598 765 944 10341 654 15770 411 522 564 5899 817 2416 706 5903 20 11487 885 3054 98 4877 8 9799 117 678 81 3812 395 1342 497 7252 241 1304 583 11106 879 7800 710 9013 801 2278 972 4012 691 5406 202 579 43 8673 751 7593 719 7373 884 3306 494 3356 815 86 696 1092 671 180 145 418 641 3312 865 1320 5 2238 367 553 515 838 597 6638 845 2461 359 626 915 6306 175 1744 579 2374 61 2643 438 15051 311 1196 -1 -1
333 959 604 3737 160 728 657 3681 186 5672 595 3453 677 5080 27 11586 901 7530 81 9812 443 2664 16 1686 427 5885 998 4180 866 3645 890 6453 855 6096 803 23956 763 4516 671 1062 730 10331 186 264 314 16948 406 9898 741 6536 207 9556 70 283 510 3309 80 3876 42 17269 581 277 91 1634 90 4343 974 9556 605 677 678 4640 581 1304 484 16278 343 2604 914 478 630 4883 595 91 275 72 971 12659 319 3482 637 5800 903 2403 468 2335 194 223 571 15700 356 18133 997 7790 440 4136 261 7428 524 1067 377 9104 526 6652 771 15270 533 7329 148 2077 612 4768 972 3931 504 10152 198 6449 5 795 276 3206 827 5167 355 11448 929 10299 706 10191 710 377 741 9950 852 1152 352 2663 911 10348 171 12203 399 3329 206 1753 52 5425 931 12540 369 5882 987 585 282 2492 611 2924 236 6204 262 1917 310 7729 286 809 148 855 882 819 418 3611 54 1599 883 124 329 5012 172 4566 463 4266 318 4852 188 9581 224 15556 27 2290 195 11612 889 10861 2 4242 378 165 377 1913 -1 -1
334 15281 371 1657 930 2398 352 2353 34 2491 741 6182 430 27603 184 2892 916 2868 205 955 272 434 61 3206 887 2710 417 1985 413 2672 817 3656 768 7134 276 6772 867 1881 204 6982 216 10861 725 135 833 22465 219 93 917 1424 328 3025 229 18886 917 349 978 4916 696 1481 728 28203 129 2469 581 3964 256 15094 186 4483 605 7987 253 4988 829 5403 39 963 262 2323 279 870 699 1754 70 1882 341 7644 110 1810 836 12258 304 8907 697 3118 415 1124 234 1336 339 6702 486 5193 176 5494 164 5006 367 1963 356 44128 271 9645 135 1661 182 4678 730 5748 389 6386 343 1861 404 15643 220 2793 848 10677 613 7159 396 27076 821 2002 443 10159 422 7768 164 1105 245 8078 410 4795 216 1253 975 10005 7 5136 630 3963 937 10775 106 4876 783 1643 832 8928 280 5992 530 9419 703 18183 425 296 91 12448 47 3070 971 7763 847 4484 469 97 6 897 860 8268 97 3900 -1 -1
335 15402 347 546 693 10087 724 6304 560 4647 28 3278 45 3348 595 7080 842 2098 448 1212 674 370 935 3757 334 1992 668 4625 281 8569 893 10463 734 9305 156 5924 233 4595 851 399 613 2027 658 6410 645 1783 719 1047 121 16747 115 242 970 5215 181 1573 898 3592 813 2563 889 528 745 3675 526 321 875 3459 269 1915 878 2801 523 3481 720 3574 408 5502 536 23101 365 2231 690 1315 94 2233 928 876 860 3859 700 4709 611 2897 643 404 246 22213 739 2232 292 3941 464 3766 874 5338 933 2361 623 1688 200 1950 354 3805 630 5187 785 1886 213 3083 399 1322 674 11983 69 3827 677 9756 772 6566 504 31552 177 4115 596 2519 973 1032 425 423 108 1026 137 1315 278 8134 885 23032 572 7940 589 9510 549 9752 561 922 271 3040 579 10642 702 2128 869 14628 621 2897 608 3440 505 8011 242 2341 731 1360 430 1737 600 7871 634 17610 713 5598 741 4847 982 7484 699 1756 744 2483 169 3549 185 6600 955 1834 51 4063 995 5410 375 549 107 13636 28 627 518 14389 324 877 520 20028 599 3763 879 2058 153 2091 419 5959 56 6195 676 4294 749 594 -1 -1
336 2651 743 15085 440 16089 23 7432 839 3781 277 7782 113 1553 34 2307 146 8224 727 9161 106 18774 629 952 123 6750 225 3724 191 2732 561 5302 569 13332 53 5763 911 2133 543 1360 148 286 644 385 626 9592 473 6721 727 8437 109 599 886 13923 406 10705 411 696 323 4368 924 15079 528 6829 470 12968 656 1843 613 593 868 8806 364 26319 954 5863 450 2734 504 2866 894 2458 581 11723 953 19405 297 2003 684 29856 743 6001 329 14734 229 9358 570 11302 950 10078 929 17290 228 3838 568 14252 853 2576 222 703 405 3031 335 306 572 3976 806 19706 225 10043 76 3116 24 13618 312 1859 712 3007 466 310 477 15697 819 11914 111 1468 365 4676 423 11589 471 2966 693 3926 499 4204 231 1351 586 17799 884 11900 573 5229 767 13229 538 651 992 2379 234 1472 -1 -1
337 790 377 15013 527 351 145 1308 178 3312 588 487 77 3062 385 16749 163 12211 741 734 857 2498 532 1184 442 3022 248 5380 962 5232 539 794 598 6844 155 10297 358 6496 722 3794 574 19694 869 1278 80 1259 464 2715 729 333 885 16073 633 998 407 9224 570 8409 464 6338 520 18519 196 312 723 13218 973 6397 772 2906 788 9079 74 1803 303 11854 727 9997 9 13764 709 8278 505 11568 802 4747 248 22415 126 4471 915 2062 415 9678 928 24581 477 8352 286 4424 970 410 5 9437 201 12856 213 2957 1 42 978 644 389 375 108 1664 324 6923 898 9639 504 5345 705 6767 936 2222 335 3008 292 4269 602 7123 125 1946 431 3544 292 11647 504 2086 491 3322 883 510 82 3326 115 8751 923 3714 912 11265 908 8813 155 1733 388 438 160 28471 889 3101 987 11270 413 1301 190 5092 102 22002 874 13077 822 2265 457 2405 599 3496 553 8668 747 5174 415 463 996 40 666 3168 -1 -1
338 3748 528 6445 929 139 413 319 518 2013 40 5215 262 598 397 3250 146 4614 443 1286 362 11344 443 422 215 10401 859 744 250 5148 403 2641 965 3179 20 3729 815 2834 158 4539 233 364 790 5545 644 7524 982 12356 613 142 815 9438 573 3128 633 6044 758 12512 554 2321 297 2030 255 21350 552 9447 383 13442 862 9475 425 12315 471 5343 825 3562 219 13745 767 6011 3 1998 17 2083 628 3207 778 554 701 13351 775 20426 760 3471 865 3640 914 2762 724 349 949 7731 361 1919 976 868 427 2109 5 9308 545 1245 345 7881 116 3976 408 3943 976 3236 219 33266 575 1383 461 680 485 4455 322 7344 878 2325 231 1603 468 8314 197 10055 539 5604 85 8363 576 2129 213 1550 504 4116 877 13620 668 3049 790 244 809 4115 565 2972 597 16266 279 119 748 603 367 12948 553 5221 488 1038 678 4604 882 7163 739 112 675 17525 313 9530 397 494 242 2091 957 154 86 18822 52 1522 692 2257 848 459 613 3423 539 5675 445 641 838 4369 965 6518 638 1818 451 1936 939 1784 935 9895 908 10563 361 2196 983 496 122 9255 621 1984 -1 -1
339 372 617 4334 704 3929 254 17915 960 4920 295 9099 449 11282 589 977 949 7924 442 12550 506 153 857 1247 780 5411 741 5304 788 624 388 323 943 666 721 12150 979 7452 322 1202 287 9100 71 3260 453 5030 410 6627 713 1803 232 15867 2 17479 625 3352 758 6699 24 8351 635 2910 375 372 564 14183 955 31413 413 2525 537 8747 603 4059 129 15533 154 1459 247 3337 467 35906 564 13027 971 1235 14 1107 0 22748 853 3569 769 5745 548 20020 191 1373 168 4497 390 10130 792 2661 55 12016 545 3652 365 5995 703 4713 927 2391 540 1529 418 3184 657 3305 962 5765 203 1205 959 2710 587 18362 503 828 174 20340 496 2813 52 9166 101 3950 944 257 23 13399 702 3682 99 3508 382 1303 472 7042 811 6622 799 4810 582 11904 923 8813 348 1455 347 4559 214 1403 666 15071 354 1009 477 7037 319 94 802 8340 273 1318 238 490 495 2297 716 524 559 636 -1 -1
340 3727 991 467 457 1861 835 4634 996 3096 13 11039 534 1950 942 1609 298 1183 631 19786 812 15822 189 3677 53 12512 764 738 242 2846 346 18020 354 6797 955 6823 34 4503 47 1202 372 7562 40 12558 95 1709 594 1168 813 3703 957 21134 837 2867 677 12494 822 24086 65 13182 134 3913 619 4334 16 7698 329 3089 801 8823 170 1133 270 6291 213 8614 647 7269 277 12723 399 599 781 39278 285 495 188 20092 816 9708 22 11014 311 1864 839 12806 695 2449 930 4743 38 639 268 658 466 650 632 1015 458 15607 667 3907 765 1360 697 17512 221 2642 754 8021 983 1243 287 3683 663 7229 955 5360 378 5504 930 3210 368 12151 619 736 299 5949 473 628 745 2453 446 10391 699 4356 462 20396 221 639 62 8848 767 7815 612 3907 723 1816 776 20864 380 6220 390 614 838 1586 163 31 346 6458 174 1886 334 2942 834 715 710 6968 425 3289 -1 -1
341 900 368 2536 679 17800 96 3979 211 20880 420 5194 639 4298 661 1 449 567 0 6970 340 3224 847 13859 953 3960 715 1822 276 60 733 5452 806 13411 167 16271 122 5639 320 1726 558 5931 788 8641 396 5506 682 6320 954 1953 64 2561 790 2755 40 6 953 637 88 10191 243 5472 2 989 970 5148 842 243 162 2163 31 1239 635 508 194 3929 319 17885 51 3283 682 6309 153 2933 311 2650 596 3212 465 10477 950 3922 829 545 874 339 902 5358 871 8369 940 8070 844 2108 913 3237 9 8054 441 1368 777 1295 9 12210 872 14242 546 4147 81 1365 681 4717 562 9578 399 92 120 4940 306 1521 594 528 258 19555 165 1382 218 5128 792 5021 435 483 615 2008 235 6108 187 6588 988 1068 122 8483 287 1550 662 9084 948 3615 496 253 418 1979 761 2984 738 2792 674 8340 487 4078 152 905 415 17710 187 540 308 27789 739 12909 226 2179 309 2348 306 16914 948 9761 436 347 595 422 833 15813 456 10178 177 233 577 10721 666 585 641 10784 957 3130 565 13501 528 7908 46 1423 0 868 456 6422 -1 -1
342 5318 185 12792 490 12028 459 178 698 729 659 9491 963 499 786 2208 789 2166 677 2691 900 1111 438 6375 885 1386 938 1275 121 266 8 20392 912 475 18 2084 994 2598 850 2855 58 191 636 4371 71 10900 519 1990 245 1156 214 8693 726 2336 691 81 472 2633 1 2284 80 13058 837 4790 51 2462 561 7103 477 7177 951 3966 624 756 981 1881 825 4961 661 4727 49 1236 850 1167 574 21027 472 1116 171 12779 252 4859 336 78 886 9169 464 16426 292 862 487 4926 368 1854 539 1606 597 4014 135 11526 724 6137 598 13690 980 897 209 11596 970 6143 548 12721 378 15360 173 1961 902 2603 990 8499 719 16484 423 6413 185 1198 545 716 65 3331 395 9178 337 15758 108 8307 161 923 282 2121 412 1830 200 1868 404 2197 282 12170 56 12326 288 22192 538 2048 194 886 234 14657 968 507 565 25481 541 15478 722 2042 699 1785 290 3115 758 7682 717 1689 724 4803 729 19037 503 4593 460 3091 818 481 5 5357 551 14953 158 4800 988 1 159 5013 -1 -1
343 3550 470 2512 620 3600 65 927 970 3074 928 20998 762 373 974 26994 586 1904 102 4561 336 1016 362 19550 294 14406 969 9345 604 4617 558 166 666 3724 963 6667 161 6256 165 6437 42 365 335 1698 238 920 605 93 841 19346 953 7157 231 2590 822 12394 729 7137 907 1375 235 8306 600 1575 100 3104 405 7256 102 32642 144 9464 122 1528 499 9111 484 816 826 10157 360 5984 908 8889 927 5890 126 2242 142 2769 704 5147 809 7595 27 957 63 5579 637 1182 75 3947 498 2020 876 1501 421 7621 638 7334 526 3143 106 12012 643 13484 803 9253 270 2913 842 14467 679 3082 67 1380 914 4724 432 7145 372 3710 458 2076 666 5022 557 1975 363 1145 43 921 696 1564 449 1804 7 20202 501 956 460 7892 0 9 759 5203 390 4658 6 6413 804 3342 487 268 200 13649 467 2194 776 7882 475 1850 648 8916 392 16731 28 1114 843 7861 230 1337 809 21400 296 139 422 1709 816 3023 969 25179 992 1234 -1 -1
344 282 920 5099 802 2621 103 1007 608 13117 678 3943 114 10465 879 4407 892 7025 880 8862 284 1054 200 224 935 5922 824 9454 124 2153 556 4329 84 832 534 12388 691 1383 768 489 710 5893 652 3445 106 3886 409 16312 268 5739 167 7749 930 1702 953 22435 198 1964 365 9399 661 3005 54 9546 646 10013 753 1435 66 3292 772 968 229 196 605 3172 769 1850 675 1119 355 233 836 11138 365 92 703 20546 990 1440 329 1642 385 886 590 6632 703 642 857 9807 574 6920 573 184 600 3492 827 15766 314 21931 619 3741 327 4937 910 3333 311 8423 901 2452 512 8338 527 15580 532 712 994 379 814 9555 92 1653 302 22407 138 9196 540 2143 477 1014 856 6303 437 5967 608 12988 569 782 14 5279 1 6762 165 373 178 213 693 7118 252 1239 361 358 168 2839 169 6429 879 274 426 8535 344 1327 803 1856 641 1949 111 8114 185 5640 748 859 712 4731 859 9515 854 13582 757 6957 249 1608 284 801 702 5997 264 5225 113 21688 281 2770 980 2113 129 9697 826 3881 73 1615 16 16185 360 822 232 3562 -1 -1
345 9851 984 6742 302 2162 500 700 800 3735 756 141 501 355 175 16394 753 6413 963 5323 270 14992 280 9725 608 16504 60 970 141 6294 984 6874 768 2273 145 4235 475 7261 964 3840 931 2595 862 3221 170 5837 518 653 492 13409 3 7318 567 13987 203 24546 786 2170 630 2463 745 14452 92 4976 837 5246 190 6123 570 1556 970 11345 493 301 604 13388 432 3201 433 1278 654 8205 16 1637 273 16335 293 3945 690 3060 942 222 905 10513 751 4856 186 2507 830 3813 602 903 900 5615 902 9254 910 2133 961 351 503 5734 574 22532 740 2202 520 3263 587 18300 199 19786 926 10472 401 4809 677 11012 510 30982 908 271 116 2013 996 150 930 3355 251 15892 848 1860 269 9766 513 8364 765 21277 683 4160 602 3439 475 12688 931 6596 923 4834 700 49 397 6852 486 2775 362 5028 789 5121 898 427 606 4255 775 997 174 1990 496 660 494 4007 182 3048 484 2004 303 708 939 297 536 1150 -1 -1
346 3055 218 2163 623 21983 514 4402 260 1962 586 7690 195 9680 867 4765 730 4992 461 1419 862 15143 781 2529 215 912 639 3252 633 10716 621 8368 755 7501 568 1724 322 89 120 7214 532 927 146 3763 82 3448 475 793 109 3274 823 5754 681 2416 969 1516 75 14984 384 1174 112 6310 353 789 758 808 28 4707 688 3690 763 138 771 6114 922 486 8 6281 173 13268 546 7269 399 1723 846 972 87 2545 983 14143 380 5747 42 7074 429 804 380 297 782 4013 259 1548 25 2709 171 4276 689 5650 896 5502 717 21308 883 5398 716 10686 607 3536 494 3993 967 304 464 715 859 18853 363 19081 107 7548 420 5840 103 7358 226 4202 548 1622 337 3736 663 208 791 3748 344 2335 235 5615 850 1145 299 2822 368 2438 686 5678 953 2882 697 4528 291 1786 935 7954 134 1877 979 7596 680 4714 180 1563 29 378 449 20 889 1272 36 9077 536 15241 484 3688 178 3449 612 1140 648 44 937 624 118 4025 982 7712 138 7360 9 4640 802 17212 849 8568 809 10201 59 3197 944 12171 846 2954 418 1143 340 2302 693 3841 55 8519 21 3012 436 7021 852 14002 493 10804 -1 -1
347 13915 136 2154 723 2093 106 3200 652 44294 482 2340 751 322 828 10989 176 5473 309 1712 194 24086 473 3007 656 3519 24 12481 245 6307 29 10031 470 2424 607 1373 79 3056 534 1756 546 17693 935 3149 252 1929 443 66 65 11272 325 3493 742 5440 618 14019 596 619 361 4011 486 4804 911 4401 365 3423 764 16277 743 39328 809 14255 552 2318 11 13313 186 10336 228 2815 641 2921 465 597 666 6472 466 3917 785 4983 478 6022 371 3288 543 226 750 998 500 2397 987 10379 153 2216 947 11745 926 2787 95 26102 726 1289 646 1034 360 7486 343 4868 192 20025 46 4516 158 14773 388 1188 616 6324 473 1582 219 11519 353 4286 545 1644 977 152 29 3210 588 16647 690 549 41 795 789 3755 178 4799 170 4370 646 1193 503 1473 992 9815 450 22193 962 2324 325 192 621 5602 306 1297 749 1810 402 11776 952 12156 555 2282 -1 -1
348 4979 983 783 38 5224 228 12889 685 5867 825 6552 286 3724 973 7178 541 9946 440 5831 989 2559 199 6520 361 3831 939 3928 361 4713 679 8075 846 782 482 6829 11 8152 260 87 941 2621 13 6026 740 14574 665 7769 228 12760 532 2318 27 1950 914 5068 299 8981 12 3384 636 8363 854 3083 264 3060 385 714 22 6373 402 39 514 7263 513 3833 940 1796 355 814 49 1151 943 3827 10 7310 714 684 432 11999 545 17156 848 3083 816 2788 700 7813 222 3732 85 7976 66 3344 688 2094 178 928 392 4038 992 4321 86 58 249 9892 203 1598 289 26437 338 1579 517 769 791 6731 799 5611 838 10464 835 2939 664 5772 249 2002 308 20460 115 6208 562 314 482 2004 96 10116 854 34 170 5530 765 1914 835 15518 758 14060 477 11934 122 3278 248 31 220 2437 368 5169 199 70 553 3328 754 683 254 2699 660 9590 104 3552 942 1413 801 21888 631 3878 788 9606 358 903 764 1319 610 6832 191 2162 786 2428 548 37 953 89 861 2447 125 8743 961 6139 803 6545 630 577 746 6582 196 14346 594 8009 458 3120 230 6463 992 242 -1 -1
349 5988 415 19276 819 586 363 24439 405 3843 603 2412 916 4363 803 698 182 4726 760 501 260 22230 437 14442 473 1145 99 5268 102 1417 979 2943 35 4990 619 12801 775 1797 248 6478 301 3932 902 3753 702 9439 482 1733 50 14032 183 52 479 813 336 5114 512 1939 885 7257 349 1468 561 12354 818 4663 885 2495 228 14469 710 4494 208 18439 953 2015 345 13699 181 8430 197 3289 42 1650 453 15665 58 5958 610 2092 16 7197 367 3812 927 4050 556 12401 210 524 263 4112 270 3250 446 5372 224 7276 134 4543 751 2616 776 6182 405 11214 406 2932 944 756 112 727 260 7782 822 4335 973 1407 652 710 934 1085 90 5536 453 19549 555 15863 579 1388 34 9879 467 3017 529 27721 233 13036 827 1794 73 7478 558 6809 655 12014 934 4727 633 2653 3 1000 582 5606 798 7763 791 10131 349 121 723 10897 425 2980 487 521 644 10513 824 3096 419 1785 604 2396 1 5604 699 2343 92 2889 129 8521 -1 -1
350 16041 764 330 736 1039 458 3517 733 7495 774 4443 272 6131 779 1570 957 21356 134 15036 890 7209 953 1558 181 9502 659 104 49 4407 843 2968 970 6215 70 1584 431 5881 873 1174 411 2434 458 6521 210 580 814 3117 652 510 534 2191 821 7639 250 6498 260 3614 768 5936 509 10509 772 3401 608 1442 584 4947 297 1507 141 2731 110 2743 595 3231 724 9389 335 1039 701 7265 696 4019 592 13314 586 3659 677 5096 370 238 589 1063 761 2946 680 6410 376 8582 965 9231 201 26 865 35 531 15205 855 9206 983 5089 202 4911 960 4137 113 1446 612 8308 634 2003 967 425 281 39005 773 2460 545 8585 699 2344 795 984 135 3493 182 5991 284 4343 369 6146 148 3616 680 20224 855 5667 933 19428 25 2830 402 20472 453 2788 634 3722 496 6 216 2046 885 7511 277 736 446 575 344 6878 508 1998 400 3811 774 2478 586 478 379 1458 203 1302 326 15096 644 1201 813 111 528 457 286 8126 206 2460 16 3951 131 331 161 11983 969 1052 301 492 865 9428 803 5905 869 15144 55 4203 920 9273 867 11682 621 4835 837 1972 -1 -1
351 4783 2 1242 385 4468 430 4440 625 5671 431 2409 689 3133 642 554 892 1609 755 6249 641 2424 735 8495 916 4071 359 19 842 908 866 10332 909 1862 88 979 417 6396 76 9862 266 391 52 4360 665 9477 394 182 223 3718 460 6123 390 3750 957 4278 948 7717 537 973 414 2710 904 6009 913 3233 499 6504 969 617 5 6667 712 339 727 2174 365 7021 438 2891 267 647 270 2424 639 82 332 858 472 16910 753 9799 340 1594 742 692 970 580 983 16114 317 47380 490 8415 37 34 722 5756 39 749 46 5936 908 937 218 8183 61 4624 707 1367 972 755 340 21644 927 15987 714 10708 108 1480 248 540 758 5526 582 2136 592 7198 201 4347 893 3496 647 1665 852 1971 289 10010 545 17421 222 433 57 2401 129 24316 450 2016 220 2294 763 8294 465 4291 183 312 778 6698 737 1821 228 7971 969 1587 322 16303 320 4219 540 169 308 634 842 5734 952 2858 392 4370 514 5324 966 7993 963 5550 627 14541 295 3563 605 6430 663 2566 319 4316 206 520 624 7649 72 2801 944 17987 69 56 363 6547 954 1052 591 3138 508 8037 970 7625 -1 -1
352 1451 332 277 15 3702 94 2151 640 100 337 6213 922 9685 20 17938 532 12376 954 15264 375 2622 748 12011 893 1154 855 2879 459 4960 106 4708 802 926 818 7793 298 295 102 2511 539 3557 107 914 631 18937 536 1504 82 1358 94 10522 942 3522 324 1995 74 481 251 9154 476 7345 591 6898 873 5325 725 10398 73 2755 590 1901 681 10182 541 2667 652 6980 418 7939 758 13519 626 14372 678 7238 142 4023 590 332 452 5286 793 1852 513 4101 197 22025 870 15963 258 9390 3 6526 171 1305 910 4521 429 7935 819 9879 699 2852 584 2195 327 12409 578 15164 67 17560 138 7906 380 11280 578 588 410 6409 961 8465 814 4173 760 10413 343 3015 465 5160 828 8164 87 2506 396 3906 335 1783 547 1784 86 15903 972 8135 245 963 602 5059 739 1793 562 3172 258 10277 563 170 200 6437 653 4862 892 5741 704 7594 816 2033 949 1568 831 11530 827 9321 305 2782 55 4538 516 4346 413 1502 148 8687 982 5621 -1 -1
353 4809 64 11835 358 16788 3 1512 168 12740 531 2870 278 10271 529 11003 375 16879 419 11698 394 1252 1 3175 311 4348 21 5245 570 6059 955 13063 911 24595 106 8793 848 3608 405 5339 564 2306 66 6244 306 2979 60 9287 293 2903 295 425 703 5996 399 298 208 385 57 68 238 514 374 9823 396 1504 270 1128 9 5209 613 2409 222 24437 337 3566 714 987 171 3861 467 2758 658 10962 83 11943 413 4117 261 6723 730 7756 60 13147 751 2039 326 293 447 3825 536 306 390 4277 508 1368 312 12193 891 5070 882 1725 670 6035 787 1819 871 459 876 4209 927 1418 487 6545 92 24194 555 2058 569 2076 998 3871 610 8335 164 3058 110 8 152 2064 664 4124 889 7234 131 1294 912 2726 154 3094 544 12376 948 16806 44 9151 773 14432 39 4842 78 3737 940 1206 816 7466 460 4766 840 306 315 4490 280 656 953 3849 40 7851 798 1147 615 6255 758 1294 968 9401 376 2302 612 5879 475 1568 750 1134 357 15790 460 2757 659 856 542 1307 312 4027 902 8668 421 379 694 8269 389 201 -1 -1
354 7663 214 578 466 6560 954 5206 991 1312 618 7699 609 3023 974 1482 260 2523 181 7527 549 3224 301 15365 404 5923 16 4676 760 721 165 574 799 6011 780 1374 481 12358 154 351 665 1679 697 863 739 18033 174 3037 180 16049 175 7176 701 17210 994 5929 480 238 610 1808 148 9608 257 5972 692 422 930 3873 703 13946 878 824 433 3727 196 18588 491 11992 346 8038 386 3985 99 8451 610 2442 362 2671 917 4201 251 3471 302 8353 679 802 26 6233 471 5142 402 347 112 5912 333 1809 948 2816 458 605 476 6325 450 4480 105 8508 259 307 325 876 300 4205 139 18257 837 2177 319 2636 344 2685 582 1812 649 2426 440 846 373 4112 270 4702 827 1122 893 6759 64 3729 85 5093 341 3123 422 13712 488 6811 279 9325 345 18435 322 5354 71 15998 117 1460 351 3339 520 841 992 2059 243 2618 148 19728 424 2789 49 5175 974 1110 77 5922 849 6693 821 8340 716 2381 340 7593 828 1328 116 6356 754 6297 393 8800 490 10287 217 3141 770 4948 208 915 807 15688 159 2479 262 9404 893 4635 86 824 -1 -1
355 5244 964 2880 324 19530 938 1074 715 8533 172 1293 807 3793 398 20504 896 8141 937 11159 37 38976 410 4178 782 18556 644 3254 215 5767 313 3429 339 13631 597 13850 853 5103 893 12280 967 7764 807 2618 891 1557 7 358 965 3004 209 5431 965 3668 259 1724 657 3819 381 1721 896 1602 852 6308 670 5116 174 20671 661 16900 967 2856 616 11861 169 4465 483 3680 63 1208 855 4972 321 10657 112 884 318 1812 349 410 609 673 983 6641 652 390 754 4267 610 11839 418 15877 712 1589 994 3934 376 4996 750 12380 238 6185 58 18602 791 2092 556 9534 967 15531 782 4282 189 678 835 155 772 4422 101 2298 769 403 42 2160 358 1911 487 650 885 6272 537 231 896 13084 15 2760 912 6705 749 1280 218 223 402 1204 162 3214 634 1402 110 1538 869 6440 307 7658 233 2796 65 2885 259 1655 67 84 753 11692 968 4087 271 3497 201 16508 350 10799 338 20507 316 9274 570 2731 542 3250 -1 -1
356 999 697 5390 855 6190 989 11094 291 6781 648 315 37 12273 643 3843 561 6813 973 6153 553 4692 98 4475 212 380 422 10610 484 1225 864 9072 186 1422 999 14913 888 839 69 1769 799 1058 998 14480 837 2504 966 942 435 1123 236 156 967 1977 412 6576 716 1879 890 5559 470 12518 0 122 78 630 9 5334 488 11172 667 2618 726 11360 126 1902 158 5201 753 577 173 46 542 3290 20 8620 750 13764 325 5043 649 3446 81 886 241 9435 681 1546 733 72 842 6225 275 9793 661 1708 997 66 196 2385 847 5947 904 24527 727 16650 64 7247 312 5395 324 11862 272 1226 141 4011 322 351 182 8535 725 3215 388 1967 600 17076 702 4609 488 9375 677 2161 268 7249 499 166 577 4409 705 21 698 2383 329 17728 598 19933 728 1050 564 3951 122 115 906 5822 168 9108 655 9534 976 3028 413 14785 788 8865 512 3970 984 4628 736 8960 517 4386 901 11177 543 8451 32 261 326 19164 271 3738 398 1036 67 2858 727 1893 492 13990 801 505 880 878 663 5398 609 9127 -1 -1
357 2807 453 369 860 1161 746 1953 132 17236 472 17392 879 655 196 9768 432 2006 599 4028 351 7503 444 5488 470 17088 254 3953 154 2372 85 1666 656 8254 937 5074 239 131 842 2288 166 174 314 1068 83 2659 438 861 778 10767 321 10455 918 168 434 3647 955 490 862 5319 704 4786 64 1308 469 6588 975 8895 198 1163 250 6403 670 3670 61 4416 80 7081 931 7227 739 3469 43 8820 183 3184 831 6357 463 15795 558 1415 519 1753 963 12287 947 3065 410 152 288 11208 57 4412 841 18867 450 17466 2 9080 553 3609 347 4094 899 734 907 3691 318 31607 441 9817 669 1352 32 2705 996 2462 375 2644 824 6928 316 2428 29 2660 191 2974 647 3701 675 1371 709 2990 18 5144 976 4592 545 2698 429 7771 173 725 800 1609 990 3018 715 1937 323 11876 220 6386 780 3536 209 1514 930 7396 345 2272 626 8935 332 19507 10 135 245 9698 299 3553 488 3443 195 1414 79 1547 305 1580 761 2878 192 15877 39 27985 510 4081 499 5691 61 266 480 592 909 217 155 8672 296 1100 819 12688 313 446 681 7040 -1 -1
358 16658 839 5545 568 1294 920 8557 303 2842 952 5668 295 3015 457 1508 854 23658 35 3713 227 2039 960 2190 280 1111 813 8503 686 3692 745 2568 242 2276 454 3525 958 12268 180 1331 814 7975 355 1605 611 9060 220 4123 178 2339 718 2136 19 1222 999 1608 295 28367 816 1094 321 1719 38 14821 553 82 608 2287 581 360 770 7892 841 2157 104 22145 995 5617 354 2617 235 10804 776 2850 976 3198 486 2980 509 5368 612 4258 913 1109 476 256 342 1590 68 8470 6 615 234 7918 89 17443 978 4695 446 27912 773 15423 205 4163 253 10456 929 1138 612 519 786 12468 602 5939 896 23234 865 3962 605 19624 915 11808 56 1325 79 5797 781 22035 846 1119 914 8888 974 13374 626 11431 523 13668 182 8537 607 1847 226 5754 807 3618 164 10901 334 3807 878 1257 230 8178 204 11079 916 1487 239 1996 141 9895 451 6103 308 7592 -1 -1
359 5185 623 32 68 646 192 16647 371 65 75 3565 746 685 858 6549 219 28052 188 15409 866 15551 873 818 2 3150 378 2447 838 5370 434 8330 903 2459 104 4214 218 106 15 1909 167 1235 390 4758 530 2001 996 15579 917 6730 233 8498 85 3589 955 559 311 27536 993 14167 574 693 383 5842 769 2642 563 938 419 230 859 17107 21 300 944 3792 867 382 488 8999 45 1878 589 6671 456 2226 868 6594 711 5078 871 16236 432 291 815 3700 289 6556 429 1986 704 5460 365 4739 991 3771 831 4468 315 1770 703 17052 111 13704 760 5477 523 17823 404 6457 831 458 701 2759 867 4630 690 9294 903 2023 301 1441 367 1551 407 3354 610 33 896 23231 835 597 274 412 709 7250 478 18650 942 3994 775 1301 990 5482 525 13083 346 610 446 8508 334 922 879 2518 129 8567 817 5161 893 8066 256 1017 729 8009 826 183 196 4844 382 4357 991 10505 547 675 862 13458 928 2115 725 1204 221 927 943 1608 246 1019 821 3820 200 345 648 1028 867 5790 276 16552 761 8236 895 1006 -1 -1
360 31303 919 2742 329 9879 276 19846 916 3291 116 8069 934 1543 971 2586 705 3621 146 132 600 183 857 4965 611 2136 868 13828 939 88 986 4281 857 10401 905 7922 47 5831 903 12142 539 11132 627 12749 711 6129 694 4796 503 6520 351 2844 448 15640 587 12582 14 9416 0 4640 748 5292 412 3765 88 18276 787 2148 669 18487 77 3459 378 1697 454 19041 473 5980 728 1710 641 3046 191 3705 463 6462 430 22103 45 527 270 3152 852 5355 990 3087 861 10960 590 7236 747 4396 341 316 504 8154 151 7821 751 4774 145 8353 476 4364 994 11589 921 148 633 1636 713 5686 752 8309 429 2973 446 7 718 1703 785 4771 292 9339 89 10659 167 1495 77 241 752 5236 924 3344 111 4190 528 1245 945 54 899 8612 520 11740 482 581 749 505 104 7651 950 5653 683 5886 879 1232 275 3599 951 2567 599 1462 395 7163 353 2615 631 3742 922 1334 978 732 732 4651 490 633 981 5782 395 1385 1 4656 765 442 224 1878 679 2720 935 305 465 14924 220 5334 592 3932 -1 -1
361 5534 645 8875 727 135 477 2777 527 12463 616 13490 989 11430 299 63 859 12854 803 3898 361 581 618 10498 555 6223 400 1128 569 3540 914 8103 422 20282 68 4563 699 1244 910 13197 14 2568 455 8641 619 2020 528 5989 997 19536 125 12429 115 8544 781 6664 720 322 53 5157 877 3114 147 3580 652 13178 219 464 64 14490 717 17105 764 5864 637 2399 696 36391 407 16340 836 3261 812 7848 57 11391 155 4731 474 619 402 1847 741 5316 944 2862 99 5340 198 12746 153 21195 159 22833 287 2816 704 5793 112 6455 147 4175 811 1117 520 1932 969 789 921 505 892 4889 733 10931 853 2593 995 22269 887 22111 201 2587 32 16857 317 929 21 227 622 9683 128 7702 55 5189 682 5168 363 3228 432 1378 359 4183 670 16739 34 7242 887 3656 395 2706 -1 -1
362 11404 262 1560 260 8695 57 8384 166 4 488 2761 129 4878 719 606 492 3168 612 1140 265 527 560 3593 743 1345 461 6415 30 103 53 14238 821 1140 826 5102 914 251 352 14396 436 1784 756 11318 685 8745 667 8076 968 631 543 1513 118 17512 808 7704 423 1653 186 3967 679 1031 565 2054 566 4294 937 842 547 20228 365 3227 861 5488 743 7462 759 2779 361 8250 457 6278 265 1791 179 26414 997 5981 889 378 269 1778 463 1535 585 286 60 13403 83 6368 180 10999 79 29727 821 2874 685 191 210 5088 886 4599 66 23257 934 8773 419 2065 171 5715 323 8320 938 12074 747 6019 107 524 985 1250 25 10237 50 823 180 1296 290 4159 996 1294 551 2077 700 7993 297 28391 353 3225 976 2783 159 4236 288 1272 280 670 144 1369 990 4417 266 1435 506 2862 616 46272 863 828 740 5925 501 1739 270 2146 196 2945 254 12517 490 841 727 14719 673 2 774 1090 563 13650 936 1614 107 15321 62 5898 -1 -1
363 1301 483 3311 569 23029 987 4068 351 15863 97 3347 195 19012 789 2 770 17095 544 62 378 4619 742 895 504 5739 585 3564 685 956 223 1304 933 10137 968 4521 465 3207 808 1636 429 8270 903 874 948 3801 452 3408 798 22123 752 6507 466 23503 344 3296 89 1424 132 25320 423 6494 394 19674 67 21038 662 12814 935 292 635 1666 942 3254 553 1492 474 14302 882 140 138 8450 921 4610 222 2354 948 5169 133 17024 869 6508 517 5080 234 3197 298 6864 117 8016 826 4708 333 5073 990 6318 870 6946 360 8272 548 8768 310 5831 792 4444 825 23999 675 2018 676 12530 841 1397 245 4346 658 1193 735 1074 827 6529 213 6376 195 390 496 5584 505 3564 114 32695 123 2864 618 1719 65 4822 400 1048 879 860 604 3842 446 2051 432 1552 872 1925 611 9624 287 6096 899 5900 805 3757 187 8482 282 1868 154 1325 360 1907 177 501 110 632 254 2215 373 1205 757 10508 871 1320 709 798 -1 -1
364 3638 373 8631 819 7998 942 1180 603 20774 812 7150 273 2445 209 11840 625 1119 622 462 509 6088 962 2006 281 3486 732 5964 558 5923 96 753 499 937 554 8120 603 4977 282 7692 66 1038 69 37623 714 7454 457 7390 61 6177 45 10853 320 1910 64 5212 401 5313 356 16649 770 1227 151 15690 180 2970 173 1814 456 4224 611 50 599 2683 259 5516 782 5789 648 1678 363 8334 980 20496 4 5700 964 10379 534 4840 131 431 130 1109 692 4945 357 7458 889 3129 429 1870 14 1359 432 11850 460 12426 698 1406 491 2700 687 25829 196 740 443 1876 326 727 967 10021 366 3695 785 615 313 3205 213 2229 950 6000 359 233 231 4455 972 1375 392 9586 412 73 516 1030 519 1355 600 1961 152 149 206 3153 860 5482 198 5042 829 3153 64 2688 39 4224 210 4468 417 17 279 932 731 6252 210 2803 610 9620 577 2460 409 2411 752 509 387 15242 764 111 411 10 591 11090 625 5806 368 1598 359 10267 994 2369 298 16098 405 8007 85 11591 655 6158 830 476 803 4711 852 1782 528 8169 123 7478 406 2435 732 5059 515 1641 -1 -1
365 9404 664 15902 502 3162 952 3770 332 16116 20 2623 295 6796 792 8556 870 6725 417 8968 602 5590 355 7286 753 5611 175 2696 248 4480 722 17080 662 2387 816 15329 427 24781 458 3935 764 1409 152 8178 2 5792 487 4292 13 3280 754 3879 414 16173 960 2705 555 1594 999 6921 201 30662 17 18450 752 6586 394 1744 118 1283 133 11416 655 840 226 4978 401 2207 110 1048 4 4598 693 2001 54 13315 291 3371 84 1257 299 10674 262 726 842 5702 997 228 280 9508 342 2935 178 12880 514 8806 575 4868 159 10 557 800 310 5692 578 497 910 831 165 18932 163 8792 838 2761 326 1117 19 3323 222 2875 57 2154 72 3827 906 7204 264 2334 449 12208 774 2051 70 5967 385 6709 94 2718 820 1161 394 12256 432 675 975 1554 267 8671 711 4097 952 9336 44 2223 583 1491 138 647 616 120 609 4701 159 5667 333 1032 614 3038 984 6211 713 248 544 16025 784 10871 396 8143 480 1985 936 9199 359 1541 677 1465 396 7142 903 1861 -1 -1
366 887 702 5708 11 13673 605 515 35 23077 388 1585 414 9938 376 5442 82 7975 901 17048 291 2241 79 10491 143 4584 750 2166 389 5087 504 13306 926 12973 739 608 438 5482 142 757 652 383 163 17511 740 4086 684 2436 482 7766 373 6343 838 184 427 8092 306 4445 204 795 157 4476 288 2343 304 583 954 224 35 877 736 8334 419 1115 257 3520 374 5011 250 1653 622 9712 679 7666 250 12778 795 1205 108 36049 738 9709 145 2188 417 3081 442 3140 763 1001 669 1695 489 12519 757 7233 51 3844 149 14731 374 8760 331 11168 176 4784 663 3931 885 1750 638 48 339 3812 326 6232 610 38 531 4444 748 130 914 4473 217 3276 710 6458 656 2635 551 1002 399 4085 104 4335 792 1270 57 929 498 11330 697 4035 650 6270 115 1927 65 11715 233 171 594 2832 62 2982 958 8582 771 3895 10 332 718 1976 101 1186 724 2741 225 20544 926 14665 703 2888 920 4297 493 6519 570 611 579 5905 745 5487 247 4480 993 1548 331 1336 426 14112 250 25514 601 2263 656 58 506 104 553 2892 664 34 -1 -1
367 7189 173 7733 807 4462 267 3505 94 9999 811 1948 173 3333 972 1905 175 2035 191 8981 930 2005 898 2450 50 13850 607 3574 796 45 870 7757 853 19030 213 2721 937 1257 663 3665 196 11981 582 2621 691 5041 702 5536 694 563 861 7122 477 1170 817 91 180 4779 123 10555 831 6033 146 5591 656 4785 90 9517 775 1718 324 4871 297 3321 427 1105 208 2312 380 1525 104 3058 631 1848 730 20371 978 9955 273 109 616 11082 955 2308 876 10588 269 22585 665 834 798 2107 786 7329 829 10899 263 6924 599 2179 471 901 792 3167 265 7389 867 4313 417 339 348 3426 798 6998 13 8504 756 1838 519 5485 504 17297 336 2538 419 7735 319 1276 184 1353 311 964 542 10151 242 1601 871 6037 864 18748 750 2530 876 1288 348 8499 191 4731 627 3636 108 3331 497 9054 671 7475 859 2411 509 22625 767 3691 388 461 745 9256 214 9825 195 7039 993 9370 119 911 158 13276 714 2064 895 4141 468 7550 680 13629 258 2719 634 783 597 5199 288 1937 502 9919 50 2609 502 9474 -1 -1
368 900 606 16583 800 641 395 3696 118 13945 15 1316 441 4163 479 4065 437 6137 218 8219 568 2687 666 29438 655 12909 88 22539 570 4647 78 677 746 2242 432 9003 917 633 552 9466 767 6166 714 1774 564 2252 535 2945 457 2408 733 50 271 6050 938 6096 307 484 572 507 621 11320 527 6826 3 5374 247 586 634 10915 620 3386 486 3776 42 400 83 8184 663 3722 476 2491 333 4044 252 9981 461 7479 805 820 202 1784 765 4781 846 21215 648 17135 771 801 729 9999 166 5913 347 2125 630 11165 845 432 422 15547 501 5041 436 1499 32 3262 708 1671 536 2778 696 8777 669 596 472 1114 717 804 64 7196 976 21232 779 2475 424 18247 665 4828 892 7791 744 20534 180 4393 114 487 731 2588 996 1446 873 9374 555 542 150 1428 368 3303 962 8490 825 3820 204 340 652 1325 391 1725 175 2023 28 662 334 14688 160 19308 834 909 996 7735 214 348 572 2862 444 2579 500 2056 771 11225 453 5912 303 5489 944 507 461 7877 944 34 779 1053 692 2339 26 6828 610 4691 -1 -1
369 3703 923 157 44 4072 911 22008 981 132 323 10124 955 6963 427 561 936 1466 696 28446 873 425 977 13963 750 1505 41 1952 81 4482 205 12776 247 14891 730 41468 741 1214 427 2335 764 7850 981 158 111 859 67 5771 831 1184 142 3293 989 206 197 5902 785 16167 400 2697 466 7741 300 174 546 847 965 6823 681 6244 831 7136 322 422 155 5798 731 1838 131 11733 356 1293 256 1535 192 233 863 2175 639 2731 425 7240 7 159 37 4848 294 6257 441 8327 174 10906 250 11884 714 748 910 2326 819 2933 748 1641 141 8792 161 2592 978 3084 321 8496 900 4020 490 12645 419 1731 336 9996 818 7890 392 3862 512 213 538 211 287 731 955 6390 369 5916 378 5943 467 4382 744 1856 931 10427 2 13535 328 13490 200 1560 116 7104 492 8916 67 5940 818 2516 383 110 778 9488 140 3652 198 13004 256 3468 317 691 17 4243 41 6111 418 3539 940 8119 475 455 616 7418 845 6128 227 8610 589 3541 946 18474 100 2903 896 3423 28 437 79 5864 36 3343 468 3404 -1 -1
370 9032 849 1745 35 6546 488 533 122 3732 53 3436 943 188 540 1943 157 4933 301 3623 137 4971 520 4387 885 324 377 828 814 639 537 4804 669 9423 102 2800 299 11208 710 2873 625 5970 98 3165 532 6866 892 354 394 5993 910 8170 814 3421 898 4738 299 763 808 849 260 2390 675 20684 308 1509 842 2860 614 341 818 3789 970 12790 429 1410 130 1166 129 1714 670 9067 36 8466 820 5368 302 10124 17 7283 363 8948 395 3105 606 3604 445 5442 500 14058 181 10022 980 8249 0 1267 903 1680 132 7644 190 1489 860 2175 989 7625 290 11189 296 130 479 2150 779 1277 417 5549 859 7601 785 20050 112 1849 778 1628 142 4287 838 3906 262 2442 257 14798 244 4574 781 2023 876 17170 183 4120 470 5221 2 3640 504 2112 693 2726 895 608 919 7371 575 2254 477 9559 277 3864 848 3227 384 425 352 3726 133 2381 804 16473 5 1082 28 1719 386 5664 569 8931 249 3866 689 4504 422 658 583 2240 641 1910 259 1541 457 583 970 10651 9 22010 540 1665 443 5081 99 23626 278 1403 691 12080 527 297 774 1257 624 11185 30 21593 919 4782 -1 -1
371 62 514 2548 232 1092 663 4956 548 4311 146 831 959 5133 379 4571 696 2334 824 30 546 2940 288 678 501 4594 658 341 644 2267 10 5589 153 13665 743 6031 687 18482 930 8710 766 7956 761 1081 428 10727 469 11982 8 6418 170 3414 853 1024 460 13432 125 775 183 2159 757 7159 407 6076 17 1909 573 197 831 7016 307 5087 294 848 231 6180 135 5211 334 5846 73 6365 157 1470 788 2725 270 387 531 17456 224 266 3 6332 522 2986 726 4779 118 1189 229 5488 519 1169 836 11265 252 21081 212 12820 779 59 507 14089 212 5454 69 528 473 3511 136 2925 78 8687 520 36 102 17260 144 2507 93 12328 136 2748 281 11822 43 3297 372 2399 439 1392 382 172 755 21961 386 2905 661 17017 231 5418 579 501 864 9895 121 9872 737 1819 900 26352 449 15 555 4866 752 1340 744 4670 83 1053 881 16732 266 231 509 3340 738 8358 694 3574 644 2487 505 9453 54 1946 204 3174 597 5357 352 4891 291 2225 915 3040 584 6064 647 7803 901 4025 599 5352 520 3664 97 5568 517 15736 -1 -1
372 8960 274 2014 38 52 527 1757 102 2471 782 15156 294 10740 857 2232 629 12617 171 1588 507 1153 544 5335 708 148 365 2526 977 4685 304 286 532 6044 742 5292 545 3006 409 4400 799 3637 110 1218 104 7534 871 6174 985 1990 488 6066 172 7980 927 8182 840 12120 607 997 806 290 254 10971 56 756 237 1848 347 2943 579 3919 687 2510 398 4627 662 6170 554 3819 735 4163 691 8546 628 6625 542 7753 699 10189 504 10292 588 5084 871 12719 918 12756 178 5461 735 8953 992 2418 325 13276 908 18451 959 2900 604 4316 422 19076 564 8821 368 6764 155 7485 995 796 320 7821 952 2715 702 2992 768 2927 669 1722 704 5861 526 7498 687 7290 511 9315 55 900 183 8253 132 349 598 3949 956 20688 2 16694 27 9551 976 5 36 513 131 237 165 1692 632 5117 866 2656 178 7189 72 885 338 17522 417 26182 658 3643 766 15626 604 940 169 5880 640 3459 74 5216 837 3200 486 5532 9 12666 110 2632 432 2364 738 593 290 5956 -1 -1
373 3639 162 3184 205 1209 267 6682 103 6561 895 1228 192 4043 392 4895 737 1804 649 3333 843 25425 314 4837 800 9592 337 3814 670 14078 814 1004 716 3412 162 10755 195 212 909 13778 696 1224 766 3727 185 20788 727 2709 750 4878 917 2226 373 852 443 8941 759 21227 209 222 295 1900 477 5108 472 154 645 12856 832 6554 722 6826 7 1593 651 5372 49 4799 81 6092 908 17463 112 1591 869 10903 724 2523 624 2394 615 56261 955 23409 91 527 846 7721 166 11527 460 3635 943 633 326 4482 388 1781 119 5403 597 1628 432 2983 299 485 158 10850 784 3456 913 3396 752 4227 225 12204 691 14427 446 12632 218 7661 769 11200 87 827 578 11650 903 1293 748 20232 976 11854 930 2956 154 8608 789 47 536 525 655 11492 561 5236 422 2969 630 1077 270 9967 868 28773 549 5089 -1 -1
374 2141 220 9224 461 2869 979 2333 958 3201 994 5827 91 7446 846 4204 898 10594 882 6811 702 597 371 135 777 12738 63 5550 82 31344 212 1320 458 2524 468 5499 477 548 16 7097 770 514 929 2559 741 8957 865 496 149 1258 195 7548 238 8355 153 11826 870 7892 593 223 315 11857 252 723 362 6656 229 3448 641 5183 721 847 857 844 157 18137 259 897 663 3013 525 2891 434 27651 641 4609 88 5517 584 430 630 1173 593 3442 548 684 427 11451 81 3344 330 2783 706 2784 759 6380 92 1882 368 6632 286 8690 349 2690 771 545 560 4924 546 300 646 2857 486 5386 655 2043 654 2943 797 5623 922 1236 93 2058 144 9096 467 7409 274 8610 721 9929 53 1029 960 1210 983 2121 310 2917 339 231 969 5249 558 859 823 2107 966 12862 228 451 788 9580 917 8113 918 7742 212 6594 627 10638 625 3725 647 5954 253 2581 729 11263 832 7199 972 11247 46 2383 882 8370 470 5832 547 16897 196 4080 923 6859 604 6690 394 1019 166 14795 440 2215 951 4302 398 5555 965 5516 332 4454 916 3329 779 1000 54 10172 305 2686 -1 -1
375 9758 820 3143 986 26208 398 647 690 6196 213 553 308 7032 934 1501 5 2656 532 1491 568 463 324 1190 444 4060 835 6128 887 3905 261 1109 832 1939 886 5397 17 11293 690 6136 430 3677 275 1797 925 6932 862 3396 438 212 940 3401 363 6518 709 4507 125 4029 580 618 732 3355 48 4687 677 6562 709 481 34 3627 803 11973 576 9438 724 5092 784 2017 88 14463 260 13649 809 3328 234 1216 877 15926 919 1845 21 9042 239 16703 975 14768 713 3822 905 3147 441 7933 761 6 482 6968 290 10120 502 453 950 1696 234 1285 251 42224 596 8909 417 24135 247 4681 585 348 63 2417 16 5763 707 2891 377 5428 723 14473 793 9200 543 12336 443 3886 679 2945 113 9615 9 9213 181 3749 26 5461 568 424 790 3276 652 4460 319 5552 35 7624 493 2462 85 1023 984 1040 734 3644 10 24147 295 13264 742 29035 361 2653 516 2904 741 327 150 5626 952 479 23 1690 994 4296 735 8435 -1 -1
376 5986 378 11721 101 100 411 1091 880 5377 17 8940 346 13214 244 13173 55 564 924 9282 975 3573 10 7405 137 23088 926 5291 723 19292 854 2355 272 233 877 6108 552 2711 498 669 278 6309 607 1924 446 1481 621 1436 372 5365 88 1192 285 1096 480 5215 71 4742 647 2964 447 3549 498 975 35 24274 379 1828 743 511 905 15247 751 3418 699 14737 290 8457 229 5533 119 4926 734 8794 294 3916 177 1468 207 394 903 12165 948 2304 888 5537 601 521 309 11297 893 3294 808 52 459 9274 600 18800 912 4625 568 1691 694 6526 715 29914 677 679 37 6374 807 1187 655 751 19 4035 985 5198 61 4496 390 13507 56 5664 408 8308 696 6710 43 5925 899 11006 574 337 622 6923 576 13076 473 3901 320 1788 676 22514 914 4787 81 1629 240 5620 813 2058 94 5948 421 13368 726 6185 608 2312 10 3335 371 11803 377 7548 604 1382 439 28072 787 7156 -1 -1
377 811 787 9502 111 317 320 8727 215 3128 457 5309 551 12841 339 2907 518 2385 270 2187 3 13787 876 5875 976 9550 32 2329 223 14734 470 2008 443 4729 759 804 423 264 891 3827 300 3402 427 4559 337 15245 186 1447 139 1918 493 3317 506 7617 159 4067 642 8610 583 1055 581 2714 813 22 540 1139 510 5260 869 9342 699 4645 170 25031 856 2614 768 1497 671 11723 420 6803 310 6713 65 17767 176 3365 697 20921 13 1950 69 1897 577 9043 679 3296 476 5810 720 1591 18 2535 271 15298 604 5113 544 20543 650 2354 711 11741 508 3194 361 1356 934 2400 454 3258 917 12007 565 11358 672 12126 738 2620 789 5276 171 7389 813 5109 676 3425 909 2685 227 7729 325 1910 276 7242 609 2151 921 1552 988 35725 491 4645 630 3347 330 2952 541 8132 565 1588 966 2688 380 22737 448 3037 362 14962 220 1202 534 16254 186 4214 81 639 887 17075 760 9554 -1 -1
378 1278 743 531 659 2715 235 3087 960 4567 860 688 730 9795 919 6384 598 1211 786 2537 104 4119 814 9313 775 18922 485 9654 940 10218 387 1497 531 2294 189 8469 646 7061 304 6337 810 340 404 136 730 1424 765 5995 84 4413 749 819 880 5763 401 1668 882 26907 623 6403 692 5706 510 612 808 4177 921 15883 852 1194 516 8142 48 1354 438 12247 516 909 50 14238 110 10346 422 23132 429 2044 406 9377 429 5920 341 2613 490 5123 330 6745 657 2441 470 7055 969 556 187 986 911 5201 464 7732 645 972 750 27952 687 3026 24 11878 18 2369 611 11808 420 492 50 2681 77 11298 58 1583 734 2536 230 15949 761 12854 241 7563 455 822 443 4823 319 10618 906 341 166 5357 708 21726 569 4082 13 9799 105 1224 760 5561 439 11280 695 365 136 6486 317 337 241 3903 104 2073 484 4792 580 5416 994 267 25 23083 718 526 342 24352 610 15645 451 4389 675 293 -1 -1
379 13423 80 482 883 903 895 3769 546 2544 597 6507 982 306 49 5834 991 2857 85 15362 482 6168 801 3679 345 1788 173 942 971 10729 121 2098 719 8266 711 2254 698 5894 893 5263 888 8926 127 239 772 11593 340 1854 880 1359 680 311 563 3121 459 5924 664 1161 813 1681 376 6969 650 12900 230 8465 201 5840 983 1015 848 170 348 919 475 5979 543 8337 278 635 935 7487 386 4364 864 11169 966 1975 340 3400 315 11439 466 1439 128 3113 646 350 417 2555 575 425 347 21181 645 2000 880 1583 803 2518 950 10673 149 8504 173 13125 685 6903 946 14555 991 5563 473 2226 15 3073 271 1165 423 3932 683 12284 416 1419 980 19485 505 315 917 2146 496 113 246 17198 342 413 746 8912 417 748 354 3042 111 16473 18 7339 719 1199 244 8967 614 1637 212 1131 401 14323 839 21770 964 493 810 3291 827 4258 235 5920 976 2787 132 16137 473 754 690 9231 856 4286 947 1948 520 3698 105 21499 208 13630 811 2987 621 917 579 6463 735 8583 109 14037 171 8250 76 92 -1 -1
380 882 925 497 872 2837 509 20897 865 2552 693 1310 913 1484 65 3617 172 3162 964 2094 21 39134 315 3234 404 22669 416 4921 73 3710 146 2271 412 19644 144 1915 733 2271 942 6766 898 3134 89 2543 917 1720 280 4587 373 1190 174 2718 275 4218 112 2813 881 1442 496 306 344 1415 16 2179 672 3330 377 22601 302 16577 895 10767 869 4918 24 300 534 3567 463 4497 583 10412 91 5072 439 6618 312 3541 773 9916 687 13060 12 8807 614 4583 791 12214 491 1725 943 10467 274 1142 488 964 689 5966 31 10147 596 6433 773 451 230 619 244 4384 283 2562 14 1403 202 7949 318 1716 857 10789 280 15943 587 2066 272 10776 27 1570 857 3224 979 2939 625 707 837 6384 546 11448 480 1932 928 1356 968 3210 852 2125 429 5603 965 925 825 6322 845 5228 197 6221 27 3015 686 6923 516 2573 987 3481 934 2252 185 10682 371 4241 465 1708 203 6660 965 779 696 2415 806 6881 363 7387 837 6011 641 799 779 1421 148 101 515 3309 397 13854 25 8942 47 4688 333 20301 184 10958 957 63 186 259 -1 -1
381 1773 130 742 395 2036 719 2952 672 5227 376 407 554 1838 88 1428 795 5394 27 1477 808 13807 123 2520 634 14128 918 7140 785 13087 63 3616 597 5958 101 35540 798 5055 33 18167 978 796 172 4657 223 9521 714 699 256 4540 434 28590 475 6208 275 765 620 717 185 199 566 524 296 75 760 4865 1 19536 456 3653 11 8204 292 744 729 2164 829 416 13 4858 982 6726 925 14448 635 4136 800 369 283 5001 127 10239 204 46734 49 2502 767 91 699 2079 838 2069 445 2274 864 1102 584 662 424 3422 998 917 963 852 455 5699 720 1671 768 11352 38 9226 251 3298 478 5286 626 10821 315 1289 814 4076 711 1832 256 15490 258 6859 862 979 234 3341 839 19550 358 6687 521 11022 380 3622 573 16598 752 9238 900 1770 256 1302 182 18760 798 10795 481 104 555 26389 381 3929 915 6263 178 7104 112 178 210 3667 897 1933 759 2047 815 3114 95 766 13 1760 402 1242 929 1489 333 853 142 10443 -1 -1
382 2723 930 4478 764 4680 52 90 352 7368 810 9960 319 14547 497 1550 885 5458 628 1174 314 3464 639 8614 727 726 23 13133 806 10784 398 11662 558 2163 745 5127 417 589 971 12497 94 14457 82 5441 168 3358 273 1928 758 10006 689 3081 644 8914 459 429 396 7272 924 14896 714 4490 54 24955 734 3878 870 830 12 71 905 3487 916 11035 131 14363 31 144 451 3655 557 6078 636 1518 152 7501 394 67 111 651 237 3973 174 5870 501 6511 846 6351 62 18928 743 132 333 10418 848 22677 595 710 618 207 993 6479 519 2435 299 1061 453 5520 870 234 909 2487 899 1478 649 5740 255 2036 718 15222 899 4949 822 1661 34 866 446 3142 436 222 409 13047 126 1298 554 28550 168 3909 924 16829 883 7214 908 3392 671 9634 329 16432 560 1051 829 2495 358 4517 118 9123 504 2763 353 2875 533 6969 607 18131 661 4615 51 4547 741 936 976 8336 836 1131 79 2855 362 6863 69 1002 52 16881 -1 -1
383 5935 144 1286 660 638 800 2263 615 1650 709 115 309 484 142 28548 705 11356 394 9826 461 761 761 8668 398 7861 887 19788 871 3719 106 1507 758 4362 431 580 275 8771 59 6862 183 3404 207 5661 269 909 86 10843 244 1189 644 501 385 17307 690 17748 230 2004 571 8796 28 16767 849 1720 332 1827 294 5228 458 15900 379 8985 293 540 850 4794 241 7391 991 4638 852 7688 998 3914 327 9006 608 2134 93 2731 741 3786 719 485 170 3774 151 25842 420 3331 226 6524 274 1688 746 7578 688 17267 344 8953 628 14776 885 7248 419 334 651 2567 678 5781 632 8100 551 77 577 53 424 4424 234 7619 102 4288 956 1639 110 93 279 9695 573 20145 670 1620 688 7774 201 522 139 14422 281 4502 293 5952 164 790 696 4085 609 2300 448 2673 870 2645 777 1036 166 665 866 2471 327 5993 899 8017 522 3564 179 1522 476 11116 799 6707 763 5658 317 8837 820 5705 430 8457 441 7929 97 415 506 7258 169 991 67 2746 112 2223 823 1636 97 2544 845 3899 -1 -1
384 2153 670 209 19 2422 660 1743 690 771 139 1082 57 1478 211 5539 581 4384 213 4766 374 4037 16 4897 417 4205 60 538 254 3667 929 3307 293 13849 144 2625 842 10374 363 9751 661 6993 672 2408 630 8919 608 5569 619 540 275 3128 692 1642 351 1348 209 5023 157 324 607 4794 132 3755 158 17793 551 4120 674 3528 173 871 746 6337 38 2527 607 18132 477 1576 99 4196 771 22337 912 10240 238 534 670 14025 643 6078 16 263 902 519 357 14947 19 2803 878 11375 212 8167 513 1392 29 9333 449 2648 335 5454 613 11821 977 1154 550 2851 524 7569 822 16716 222 2560 387 11025 72 8441 340 13706 994 5924 438 313 177 1341 811 2574 85 16217 543 3826 128 26318 232 1938 490 454 664 445 101 2369 8 2906 725 9895 767 27344 281 1303 940 305 640 304 270 7770 210 1842 486 687 528 735 83 14626 42 8086 529 5359 696 2854 856 20364 83 2686 364 25692 184 4042 378 11610 356 177 655 609 408 3283 67 657 564 5611 421 4555 771 2880 -1 -1
385 4427 310 1138 845 4194 183 7328 398 5389 484 8862 826 10998 531 5323 183 7913 702 27688 22 8671 371 7706 410 4715 676 8966 87 1655 118 3485 669 8765 375 3069 736 2814 655 1654 373 3428 197 10643 397 5424 897 1735 625 10118 105 13955 581 4475 260 12581 972 2280 348 10075 760 5755 976 18568 725 9566 524 9176 451 1413 185 38065 733 1667 175 22180 777 1424 140 7402 525 4024 725 8005 696 5828 584 9121 580 9176 389 9328 44 4690 892 4020 838 1652 869 3368 995 325 362 4141 451 3984 675 603 312 7097 636 8622 96 13663 22 6157 243 10728 72 9789 134 27611 606 2960 470 8968 476 6932 978 383 222 295 605 10537 686 1555 492 6345 728 7927 487 2575 311 2934 377 7968 302 890 400 7296 949 956 210 974 463 9941 692 102 949 836 861 2409 8 5815 153 7528 591 2134 92 6843 284 3951 312 11818 285 1969 -1 -1
386 10466 662 9739 151 2227 722 4457 112 7391 753 5171 158 2786 547 56 762 4671 67 3201 488 4806 784 6193 632 4639 178 30227 332 856 110 1309 481 651 556 2095 735 3005 573 1341 278 8738 54 470 812 3709 26 100 795 2651 64 20767 690 13918 762 1199 700 11388 852 8423 28 431 634 2126 564 9477 790 1242 61 9197 768 244 596 788 635 3765 552 4808 925 2261 386 1870 257 638 419 404 153 6261 972 1152 335 11909 746 4381 257 2706 737 14390 349 784 779 532 590 496 639 8294 647 1664 231 4140 678 5065 540 2522 931 12885 699 7258 790 3687 6 11576 168 828 148 294 138 1206 293 7298 604 10750 749 4882 288 35306 410 624 736 4821 600 7796 636 12564 732 182 802 882 882 9239 900 16266 905 8028 272 411 840 2018 570 6243 620 5309 204 712 151 8240 720 2042 910 9538 113 2633 81 3414 973 13115 674 1849 846 4521 759 29176 695 4533 529 4326 65 5380 274 4468 793 2755 387 1986 41 328 649 4193 639 3043 827 622 710 3836 976 3071 156 856 451 1615 741 3565 688 1552 132 7786 95 5113 425 1105 17 3755 933 1077 311 3682 793 7 531 1153 849 862 702 3123 986 1703 -1 -1
387 33 239 39367 76 315 72 221 736 17446 220 1200 441 8731 768 2783 679 9984 513 2422 942 3400 722 5137 790 3775 457 6900 43 1061 257 11396 52 13452 701 4512 604 5411 587 2624 328 3808 208 507 817 2909 326 38471 686 208 638 14961 47 4674 369 22876 45 3268 3 30741 821 3499 971 1151 821 5644 809 11585 787 3579 571 1977 644 2791 291 611 375 14184 778 2713 49 949 728 1293 956 14858 113 3623 592 5325 524 1529 270 1400 618 2897 932 313 412 6919 125 5685 295 1153 542 14975 403 1433 344 1527 163 13961 888 2806 569 4164 35 4743 740 5400 402 3779 15 6984 472 775 249 3010 542 466 222 8958 429 8911 579 13310 90 856 898 2370 478 421 59 2807 640 8743 973 8425 96 157 557 36785 178 4988 383 1693 551 3990 361 3614 721 6947 604 509 806 14304 291 11819 923 4671 498 4620 866 13707 607 4319 642 748 531 4477 566 1367 317 2913 740 2591 -1 -1
388 20216 312 5232 516 9296 210 27240 104 7563 336 6113 749 88 916 21198 979 2106 960 2114 111 1851 34 7470 256 736 282 5258 649 5060 329 10280 143 395 643 6395 514 4233 855 14569 907 5 283 1022 36 1381 121 4044 204 722 466 1941 419 932 760 2914 824 5305 849 2059 479 9143 177 7008 211 541 980 860 873 5518 430 14727 785 987 738 6993 493 3803 534 919 788 9451 332 4828 356 8456 34 4701 799 465 889 2355 952 8422 399 2687 721 5043 494 6309 283 4077 649 3289 959 3573 774 720 826 7219 982 1637 871 5516 296 1233 429 7069 59 107 171 5208 802 500 429 4263 621 4479 766 5540 183 3526 749 5522 940 38823 795 156 706 4219 412 3313 152 24364 974 6141 411 13929 139 5708 927 2585 567 5871 886 608 715 7942 253 2445 184 18593 210 922 65 4411 877 4227 237 3152 465 3530 260 5140 828 8978 985 4653 188 5946 949 9600 835 3514 217 10828 427 7136 864 19286 765 142 560 3093 66 3976 202 2143 901 5884 161 1054 49 3477 851 261 421 1038 176 908 873 3458 651 3066 -1 -1
389 2330 878 6174 320 1075 428 14137 176 635 112 2542 915 2323 329 4790 327 7823 448 3258 47 2666 364 15826 911 6343 448 1796 474 2637 324 7009 369 1459 521 2212 65 7162 770 206 115 9391 752 2472 554 2908 183 10028 41 9669 102 6066 907 4179 559 8800 125 20943 572 1515 932 59 459 6714 141 1172 89 2227 280 7443 416 1943 210 6214 877 704 464 6510 50 69 169 1009 391 5576 862 9489 657 7623 639 8239 327 2752 279 5480 242 9192 768 3135 666 2843 119 7216 734 10148 709 879 579 4774 429 16198 65 7841 715 20528 501 706 239 7669 733 392 375 13680 165 8264 589 839 101 4466 804 1503 106 1310 682 5413 704 3205 800 1262 182 1279 378 5378 659 342 681 7425 507 134 833 528 898 1368 592 4031 994 10471 320 25677 419 879 55 2211 38 7607 793 883 405 3934 395 6572 993 8294 141 3520 512 3689 582 8868 212 2291 468 19229 532 1627 422 10289 254 2585 146 8585 210 4825 700 807 272 1040 921 4487 65 733 48 3887 19 10945 664 8322 549 3821 733 20720 196 16765 874 2334 -1 -1
390 1875 425 3743 809 18976 269 40 443 1749 439 10830 244 5015 428 3454 585 3237 883 834 918 2964 82 163 781 14930 371 7545 654 1445 636 10587 650 825 730 10432 207 1803 398 7283 14 297 604 4753 738 2058 208 4949 924 30213 619 2072 491 4863 963 38025 254 2456 896 3915 234 1422 130 10252 712 6393 530 4480 250 3852 659 17038 135 1200 625 1542 988 10989 947 1149 637 2025 864 11 721 7933 818 318 548 415 561 20696 854 649 936 6515 336 14825 40 2057 368 2 192 1076 103 445 672 6172 131 14538 339 34267 425 5522 732 8591 56 7580 849 5849 902 6422 154 434 581 10289 698 6261 750 47313 404 1167 792 32461 443 1835 389 28556 467 6055 371 3624 443 15123 297 488 228 6451 447 16301 627 4493 554 10258 250 2852 -1 -1
391 2736 237 4360 807 7820 667 3288 41 14418 11 1284 483 4057 807 566 851 9374 981 8472 62 981 386 4936 796 10033 120 70 35 495 986 2031 123 10272 737 654 781 1141 424 3333 976 1041 254 3274 241 7453 274 1072 25 7001 56 8766 214 405 724 18804 343 792 355 779 337 3389 977 1746 546 1091 564 1800 198 161 944 2229 989 17248 985 9057 566 961 884 8662 96 183 24 141 991 24883 418 205 251 4526 512 24430 187 7800 329 4842 360 2125 8 2765 246 4770 475 910 294 365 866 3413 888 679 612 2172 933 7821 623 22768 837 7397 456 9666 191 13948 811 2294 771 2124 699 13795 731 16695 24 3927 553 16424 229 8771 333 2385 600 4755 849 4284 271 282 572 13610 738 2292 607 1298 448 6989 158 3612 398 11307 751 803 304 3918 472 2931 860 2538 328 2606 89 1021 370 13309 240 1400 640 8211 180 5222 726 34312 459 12708 762 6842 644 19738 973 2131 901 663 740 6954 778 12786 505 8694 209 5925 -1 -1
392 26574 326 49 566 9612 280 7743 922 8680 975 3727 847 5068 525 41 681 1077 901 5597 35 8 305 4024 463 5013 616 2685 913 5573 85 3849 967 11606 489 7691 401 1648 666 4939 82 9067 395 150 170 616 538 2000 367 2274 389 4586 259 7439 6 3521 219 888 170 23223 234 1034 91 4891 58 7228 637 18252 505 11755 330 2414 969 1020 616 4076 46 2299 817 589 100 11235 238 557 240 5040 848 1506 797 234 750 3192 519 14310 468 3436 813 17692 459 5070 2 7347 743 20605 650 4845 949 12414 246 6780 193 10957 413 2851 718 1850 313 290 859 9094 955 5078 161 6450 681 6735 963 2411 657 4300 142 523 228 1190 207 29799 931 247 93 2734 582 2227 806 1256 112 6671 938 22947 110 12531 501 2625 832 232 74 2019 264 1170 319 3330 787 2217 102 3380 431 11619 176 102 894 38 105 12850 138 331 641 8535 91 1145 9 1319 376 6304 742 1427 249 215 647 25217 728 4526 598 17036 260 14642 372 5309 99 3283 109 156 785 3447 -1 -1
393 923 200 3886 926 1560 426 6403 786 12274 598 4038 28 7171 431 5431 234 3198 167 6600 373 339 963 4238 8 2709 651 13422 305 12759 10 646 876 6796 55 6444 233 209 975 851 955 6264 245 292 599 2295 585 9739 707 8485 989 4506 616 557 655 1004 337 1929 726 12505 402 15742 305 8735 595 538 913 4107 67 2617 768 15934 842 5930 624 780 772 2487 833 11699 690 5642 433 4438 541 8424 929 326 428 2111 792 16734 497 2762 883 977 550 3345 528 1558 850 9195 405 9599 694 17440 92 376 649 560 718 4027 827 20371 505 7248 892 4776 462 2613 99 13987 157 1000 616 11044 411 1291 452 14805 356 2079 238 5936 570 14181 434 13300 112 8654 674 8727 924 6322 376 5213 743 2856 263 4631 950 8431 501 1698 250 11197 85 7356 192 1020 450 5125 207 3639 609 1355 385 742 977 1112 335 1332 257 6870 345 19849 875 241 453 5209 73 3664 655 3421 740 3837 470 9717 408 235 992 1322 775 18729 702 1281 688 3741 879 2684 577 20550 650 2491 -1 -1
394 1157 991 2566 967 263 18 1960 341 5301 464 795 513 270 257 2538 513 8213 799 4575 990 4391 920 6671 268 4319 713 1697 963 1783 911 5053 788 2005 733 12772 340 5206 244 8746 712 13038 66 7218 123 16 389 4766 82 1656 314 4291 68 2698 93 5574 115 12546 616 6092 923 4920 123 3288 574 2828 933 11962 299 415 952 5078 490 277 695 11529 332 7228 261 15209 196 861 951 6807 339 6429 351 595 567 2444 21 585 495 542 862 5237 505 3231 324 1514 561 4007 309 11622 553 3542 63 24971 203 1521 144 1685 33 1120 995 738 907 109 985 1172 509 4189 157 1422 280 6108 609 9422 756 7023 298 3964 899 10620 357 3357 636 1099 270 3619 292 3841 238 232 679 11230 593 104 573 7642 751 9238 798 3179 435 4039 884 143 906 4683 649 291 127 9713 231 2183 382 35233 739 16151 835 6108 164 484 341 6596 573 174 397 859 484 2395 561 7192 73 5330 269 307 666 5189 181 2673 5 132 398 4039 850 255 240 1094 94 7370 78 2438 46 1070 187 3567 189 4386 885 7200 357 4920 995 2195 931 320 72 3916 750 2355 442 1221 172 4077 406 520 848 3878 346 12736 721 22436 252 6900 89 111 968 6191 915 3029 750 4426 499 11205 -1 -1
395 1430 427 18403 496 18644 535 21751 977 15 662 2226 636 4142 973 2821 924 6854 90 3698 22 363 317 1169 270 12719 527 7888 112 3016 179 2067 877 8532 880 2033 867 10546 856 23644 38 3791 291 11710 198 406 782 5705 160 2312 713 7324 820 1403 165 9503 558 23827 711 740 515 1148 308 22746 332 1849 977 11991 514 1134 938 18720 17 5099 748 7780 548 179 562 2068 685 1563 940 8667 82 11688 630 8785 400 4586 541 9806 201 14611 743 2709 559 311 177 4417 826 1002 692 15194 659 1547 144 1932 734 12832 750 1005 276 383 193 1668 86 34983 522 677 320 6725 380 2747 18 869 380 1368 12 3721 44 1083 595 6607 962 143 127 3493 23 349 913 7311 629 12734 264 6773 164 2073 609 827 635 1941 370 11763 391 1519 977 3563 303 1963 305 3006 226 10087 7 8152 498 10986 84 609 735 9947 122 1257 432 538 16 6222 540 5844 466 14203 510 5785 144 2289 145 381 402 4595 335 3412 849 4775 -1 -1
396 8543 705 585 562 543 77 11606 588 7079 798 13015 384 10110 825 2590 928 2769 861 13185 194 2110 884 2871 255 2647 989 15247 684 4953 226 2744 542 813 855 3052 674 1065 125 8444 324 17117 842 3567 997 6866 909 5100 486 6046 115 10789 878 1414 960 16295 944 1912 876 6389 645 7926 846 5659 50 331 774 2955 485 890 192 4571 869 857 737 410 145 2951 673 2918 468 2801 134 892 782 3972 316 3335 592 7735 116 2583 14 4334 675 320 76 5807 982 1746 941 3218 200 27437 189 1069 574 987 509 7469 320 6761 610 16577 351 8838 704 1127 549 439 284 805 607 1539 9 471 242 1418 745 4223 659 6473 624 10405 700 3993 445 5610 589 368 723 14746 985 3469 670 206 389 437 628 2850 230 7018 30 4707 319 3163 426 2353 387 3457 267 39956 545 4181 349 8518 621 4537 494 8409 164 12156 245 507 712 2175 410 8416 173 2894 415 4870 611 16134 562 211 467 832 970 9124 740 3888 627 4231 773 5373 737 1206 943 1000 603 4635 489 11599 432 4472 850 2146 586 6292 72 69 177 10169 628 17226 -1 -1
397 7491 959 6329 689 2713 796 5842 321 3649 391 7742 478 5055 825 6466 97 2288 613 5704 163 4923 881 2933 179 10959 123 2881 892 6246 233 7558 249 3368 694 8998 443 12273 907 6700 460 4236 814 1728 535 7010 734 12491 213 1725 216 9341 768 13671 625 7622 702 9790 186 6535 471 1126 150 676 800 217 40 9352 386 4935 997 4301 411 2662 862 1671 931 6744 339 3236 876 3763 60 7560 863 3752 903 15391 774 1623 857 1362 829 159 618 4382 121 4684 880 354 414 21595 173 11693 358 5036 323 1632 531 8457 83 5358 325 1047 943 4240 573 15772 90 9346 661 1523 532 741 769 20377 464 26880 324 9563 511 1028 541 22123 689 6551 214 3467 544 1616 292 1614 605 1475 69 7600 864 1933 872 12693 534 17059 904 8243 916 991 667 1272 360 15938 982 1982 545 927 98 3031 487 1736 525 6949 350 1709 940 26406 125 8333 16 3091 607 9758 893 2149 22 6516 270 7744 -1 -1
398 8055 206 13954 349 2043 585 7620 711 5737 807 570 16 12070 998 4148 661 3920 818 4925 89 5776 674 2875 98 10919 185 1165 34 243 550 3507 708 5032 844 20146 47 3561 610 8683 835 3524 866 7012 746 1300 742 2847 257 8550 596 1967 462 14282 641 5504 865 972 542 5510 432 7688 441 8390 177 1184 483 7561 707 505 753 11948 310 12921 107 2573 346 2320 502 8922 931 5434 77 3330 711 3985 323 2668 938 237 141 6788 394 8338 899 11288 192 1211 781 1987 896 1454 78 2983 827 8496 741 2486 814 7491 97 5121 634 1504 723 21994 109 12522 884 7405 275 5968 415 24616 517 13291 659 4588 660 1992 801 8494 785 3199 91 5729 894 4171 333 602 861 3206 308 10791 540 8344 629 4439 264 3983 614 7485 358 6913 894 12553 229 28470 113 88 614 293 455 1648 385 2112 925 31500 220 507 557 223 261 1990 574 99 407 3447 936 7713 374 15804 790 11137 838 5467 -1 -1
399 81 935 661 793 19614 750 5957 673 4286 540 6349 335 14717 285 2620 596 3681 430 7993 763 9793 674 4038 931 7787 356 10421 381 2792 831 4578 165 14346 156 7554 190 2821 50 2999 38 755 86 1158 557 3997 135 20674 186 17177 464 3238 516 7125 384 3711 64 5556 129 3716 596 7820 23 13232 671 15333 586 12514 86 12007 456 3812 639 5850 974 1169 602 8823 16 18788 349 1895 788 1964 323 60 897 16727 411 614 320 370 981 16833 571 5876 762 10557 144 166 358 14836 507 1880 929 3866 967 4891 445 48 55 729 322 16505 491 8688 417 1801 31 12210 313 174 306 4964 872 9193 612 1374 160 14378 942 4349 33 1473 799 6446 951 23155 943 10078 539 5350 554 3696 851 1249 305 1463 186 812 535 27737 964 3634 330 129 910 20677 168 556 699 1785 513 7781 468 10571 412 1110 66 6019 934 2677 42 4630 593 1901 428 2096 -1 -1
400 9282 145 4760 884 13520 327 6495 752 1714 123 1370 601 9569 131 562 975 5388 396 4809 813 4771 166 1693 689 8268 986 756 853 135 351 2430 801 15584 203 10284 434 2810 838 7054 967 1871 812 1392 908 7804 16 3610 150 1605 858 1398 220 1651 283 10337 354 18047 377 7597 32 6139 846 1163 240 2349 513 8631 893 328 844 6653 973 2525 532 4527 162 24481 282 5140 241 651 898 1422 54 769 22 4611 942 5353 470 7911 526 10124 617 4492 750 7120 445 30027 839 1421 4 4033 253 1024 117 822 950 5647 337 3966 388 13657 159 11427 171 9089 679 1085 958 10869 813 4032 947 3869 130 82 884 18752 730 16587 745 28662 933 4735 112 3197 176 8012 97 8938 65 1011 108 981 168 49310 363 1935 972 12731 603 194 756 9390 981 3328 578 1531 999 14255 6 7293 737 2910 298 2208 400 3323 735 2629 731 2731 925 3186 2 1439 674 3859 74 4253 771 710 275 3049 729 141 -1 -1
401 13042 383 4356 654 903 241 6113 554 4121 271 105 847 15762 749 4164 105 6775 940 5916 884 8290 537 8223 675 12308 996 5989 928 6391 684 197 298 3597 882 1088 213 10264 139 10520 369 1668 83 238 761 4841 884 1130 710 4721 220 457 80 5073 453 4330 692 3418 161 23873 674 2381 944 900 583 9195 444 2502 429 487 188 1680 671 949 358 1923 312 1156 381 12828 509 13292 277 6708 32 2930 305 7164 869 10910 735 3520 995 20919 824 2662 711 3310 440 5442 731 2070 935 3446 46 9307 751 793 912 2707 145 5418 393 3860 920 249 940 6412 434 12888 530 501 75 11852 458 12794 943 5584 840 11694 288 6727 450 5782 534 10543 421 3488 362 221 814 2138 528 4712 494 11664 813 9521 973 2001 797 2627 572 524 885 1390 892 1686 960 1448 303 10898 899 5600 455 2981 306 9074 412 9370 200 2748 201 4309 82 11924 510 2536 88 24006 52 7947 805 1001 967 12743 410 7594 741 4267 672 773 204 272 638 535 727 5807 655 2443 663 1388 111 1913 749 1871 242 617 736 13302 222 3797 823 1719 551 215 650 2015 442 2487 -1 -1
402 15557 134 15517 192 3334 863 31065 290 45468 726 131 508 596 685 4633 382 1145 320 3952 865 2075 746 9130 165 1699 161 10 214 13846 169 199 299 733 538 527 691 5448 653 993 386 5317 506 15559 927 2589 337 5887 700 2269 509 865 265 3698 832 10100 500 10406 702 1107 986 3634 431 1702 338 4427 459 19949 634 7683 923 18028 742 7139 519 5315 908 1972 477 13897 361 10398 939 7666 760 6331 913 465 793 1478 709 6220 98 16461 309 20193 549 3588 576 1212 518 1715 474 7251 139 9910 93 14813 554 1433 209 7986 950 400 166 8629 981 14456 334 3713 439 4347 752 6010 727 5156 246 4678 709 28216 75 1528 10 489 280 606 463 3351 371 508 959 3414 625 2834 132 5053 602 6085 587 310 909 3973 760 9198 656 3173 773 4428 312 437 951 6838 948 5297 109 13620 835 10971 323 4603 658 5847 194 3020 591 755 229 8511 267 3168 489 1092 -1 -1
403 1717 733 1764 913 2698 844 765 650 2551 887 6776 946 6127 798 5917 851 2071 208 654 707 2569 116 3258 932 776 417 6249 165 745 713 8860 214 2096 338 3435 762 166 739 19117 523 2763 799 2034 669 1811 320 7919 38 1396 402 1799 575 2036 894 1278 661 12596 995 13672 46 9542 376 46 894 6234 969 2208 340 28477 352 8241 288 602 551 6499 320 4868 650 5634 339 8905 615 1041 202 4650 961 10313 12 1873 139 13567 829 424 111 754 797 1066 920 24963 472 5105 996 2886 262 8725 968 479 829 248 221 7788 501 15280 614 7854 653 4301 271 7968 52 15432 128 25521 138 7511 202 755 598 4100 386 1654 319 1485 208 117 973 5913 609 2716 577 2621 718 2533 154 8038 96 4079 870 6434 710 264 954 16840 316 1337 369 10857 790 3961 545 15482 265 9600 835 3192 595 13608 991 1819 629 8942 88 1742 45 1588 811 459 319 9501 692 845 827 4033 80 540 542 4343 713 3709 6 4437 714 6942 649 4882 472 1592 718 3025 815 1110 863 42256 298 2777 26 4695 -1 -1
404 4989 574 25393 602 63 851 1453 980 4682 649 12251 643 4005 628 2857 250 10850 407 18562 405 8251 150 2037 553 4199 533 718 59 3430 916 2723 100 1969 466 12573 593 2532 454 193 78 8109 869 27620 417 19450 614 459 32 5584 185 4245 82 1710 355 5810 891 2801 547 4083 768 2434 375 12080 567 1294 450 8242 870 4228 55 1920 100 8967 426 1930 37 455 100 442 913 4890 772 7942 350 1551 33 5136 248 7396 210 28277 685 1313 469 24378 549 7877 254 2805 335 8419 484 8425 930 4233 955 3668 189 17233 564 6815 366 4154 327 9666 103 3981 177 13094 264 4404 839 7670 1 5887 869 11614 73 2722 48 4548 250 9095 455 11700 562 1009 917 5284 614 9892 393 16697 492 918 836 4385 723 12700 766 406 656 1931 335 15736 49 6160 964 3314 773 6432 782 15235 878 4293 650 55 102 5516 851 578 692 646 391 4631 875 712 185 1494 386 4163 407 2827 -1 -1
405 9895 288 678 318 26719 0 4421 965 3460 327 4335 72 436 567 6969 680 13082 818 6579 699 3011 385 7458 309 5719 577 2339 41 8074 902 10879 701 4907 861 2214 441 3560 918 7013 104 22577 624 2543 47 479 740 3707 150 26261 515 5834 428 2672 676 10455 629 17254 133 5439 109 1182 814 2653 907 2624 452 4693 796 17374 636 2881 165 23901 460 175 828 7013 398 2697 613 25 460 546 178 12515 74 3172 519 7413 921 9482 843 4342 124 3128 602 21148 425 15347 946 299 370 905 942 12071 425 4165 137 15122 904 889 869 2734 872 7582 46 7112 750 10 24 3706 269 10834 111 8202 681 6117 832 5213 335 12679 358 192 558 8752 268 2438 453 3588 687 921 358 1685 936 19438 637 4908 203 19723 984 3783 277 15421 687 10306 645 20917 993 5754 815 536 807 11765 -1 -1
406 658 615 4009 611 15826 369 8964 781 9066 317 8284 962 17218 877 2571 915 4161 949 13954 104 9600 899 5736 295 12319 109 16183 320 12189 188 3695 16 50 732 120 89 3419 746 4632 719 4559 624 3172 515 8496 973 10730 997 1192 251 1886 211 3067 460 2719 46 13135 666 946 559 708 440 595 355 607 650 2475 849 3203 626 14959 705 11987 520 3439 185 1416 457 6119 440 4413 608 8412 186 31328 182 2853 725 13273 770 2881 174 3875 262 14480 704 10663 866 3982 218 1451 470 500 270 922 593 7886 332 11378 922 25187 590 445 237 4165 512 2861 428 516 960 462 540 300 138 1560 317 12055 331 10719 230 2153 26 14149 757 21714 65 13700 263 1526 935 1571 60 1550 976 2459 77 9888 318 3616 464 1394 791 21579 860 2222 246 533 441 2067 526 5544 332 4041 40 2058 542 9294 104 1309 870 829 368 4313 154 244 654 1151 185 110 887 584 531 5247 253 9189 31 5002 942 14033 9 1829 601 3374 231 3459 421 2888 -1 -1
407 918 193 13519 573 1396 130 16080 310 711 950 3130 143 2853 556 6829 679 1974 748 21198 677 8278 827 4609 355 337 522 6820 758 2182 166 2260 238 8918 921 6397 44 4560 216 4189 257 4607 826 105 134 2682 292 435 126 19484 374 4311 776 2033 329 4607 46 5172 684 8 208 3296 636 2431 382 14814 450 13807 494 21408 167 7841 920 8355 416 4700 835 8937 254 382 56 5341 166 9896 645 50 908 3387 8 7436 62 23337 224 2233 130 2589 183 3270 976 3777 435 8680 491 4387 531 2787 64 6101 934 6120 521 6563 661 3256 911 4052 749 9399 221 8957 225 123 375 6264 149 8677 817 16097 247 2818 246 10592 312 5814 931 914 321 2312 852 5704 877 14756 662 3784 569 7365 404 345 674 8811 757 4173 333 1279 118 2719 66 9059 747 2317 221 3395 964 1230 129 2328 223 25615 80 4433 827 972 698 13358 242 3526 160 9721 921 2968 48 7291 529 24870 918 9685 143 7946 -1 -1
408 9670 620 4275 980 7912 991 2744 269 6120 171 1275 763 13816 944 11058 956 1085 472 656 193 4493 868 9589 547 5198 701 5863 867 5566 499 159 658 385 260 2610 22 12251 351 6345 457 12751 749 464 266 1137 588 2443 792 1593 679 825 58 10466 837 27793 455 12275 599 15848 530 1129 244 10901 353 9238 28 1217 420 964 787 450 843 1868 318 5651 387 4327 749 3771 290 127 854 17164 286 6056 865 3391 20 12056 803 2314 221 5686 65 468 677 709 927 4233 650 814 646 4589 47 5770 838 4350 899 141 632 4492 824 9336 447 1545 624 8340 707 21485 281 5270 944 1280 27 18500 713 5549 210 16757 247 2794 241 4500 399 2212 310 2048 315 5172 790 5606 70 1527 189 1859 594 5395 845 1474 105 5274 412 10183 686 5999 644 5707 593 4999 532 425 758 6082 782 4194 371 12692 443 2629 739 301 130 12970 680 810 195 2506 348 1016 900 6753 516 7729 883 4900 912 2677 720 12333 775 6118 255 1863 847 4468 334 22681 268 13041 393 11902 -1 -1
409 2114 953 496 605 2916 765 8919 253 1477 264 5760 966 6369 414 3283 190 10024 331 7837 936 455 365 11478 217 1345 835 2440 377 5073 821 6007 707 2667 915 6982 747 7697 686 19754 532 6509 797 637 177 4091 837 3205 194 240 998 381 716 10823 539 3522 21 15334 446 6102 222 20 801 14466 582 1252 749 1733 732 1539 981 20231 660 2310 710 10431 259 1291 206 8938 28 3439 990 8197 6 10472 111 1324 516 9698 580 3507 148 2223 270 5345 221 886 465 6748 194 3731 412 23906 17 166 973 16485 550 776 623 6101 174 3736 757 9026 250 3310 991 3711 992 8000 926 6209 68 2454 780 18848 310 1166 213 6779 64 869 919 3176 8 10520 291 870 882 1310 681 2812 841 867 653 1587 185 426 471 1548 987 3596 523 46 698 125 882 13211 437 5110 404 9283 35 4417 527 1358 611 5363 847 10204 608 2521 370 5973 895 3325 524 24984 805 2833 556 1709 807 1306 748 18788 646 8920 287 5820 40 4087 734 164 701 14080 941 4723 110 942 474 273 3 93 112 15632 302 1657 355 4976 986 3374 816 1677 -1 -1
410 316 472 12007 289 2759 578 6463 744 82 260 2206 905 9928 49 1044 461 11659 876 8360 822 2484 736 17627 978 6419 962 6613 274 1011 856 96 258 7054 891 6002 858 5839 500 296 975 7756 709 10606 96 23300 571 6772 555 11535 402 2635 698 5164 411 9238 732 15665 632 10300 803 5340 143 71 410 1393 449 649 856 2576 2 1015 105 1944 647 2824 841 1122 358 2187 520 1474 23 11251 307 2664 668 442 577 1360 21 3610 852 402 993 7184 794 1741 876 12750 709 772 359 1297 823 1983 538 18686 479 8999 823 2420 178 4778 847 584 230 9390 807 2587 837 2587 967 11573 854 16589 435 2076 52 523 192 12872 304 7846 987 8981 228 19651 422 3729 590 1407 851 2284 260 7525 67 10911 157 173 245 10157 610 646 411 9978 198 12930 724 101 333 22309 400 11375 579 4645 884 1377 27 3598 24 9645 906 4369 291 177 507 3722 771 2505 157 2043 703 6241 732 4308 867 12748 714 4668 24 5616 715 29662 241 2421 -1 -1
411 10389 735 2194 855 79 869 107 672 5010 748 3483 21 9234 285 4686 268 249 916 7089 871 2177 647 5409 76 19970 925 9626 649 3782 646 11457 126 1414 322 650 702 18604 887 15694 573 23560 503 2405 223 3184 881 8122 894 758 298 1609 602 1628 427 9659 913 2349 36 15696 180 15776 900 5521 503 6420 420 428 478 1729 738 457 963 8729 898 14317 728 14602 839 8984 502 12883 25 5442 67 19656 498 5583 472 3552 258 4325 317 3782 154 9521 39 6014 351 1874 279 8898 569 1408 594 7039 380 7422 131 3075 322 3143 526 4362 704 1922 33 13823 133 6653 74 30418 379 5395 474 48 868 3129 314 13064 318 441 745 12360 984 586 904 11889 21 1916 832 6282 312 9996 842 9247 494 5766 130 9404 211 10719 60 479 730 79 53 19531 439 5962 81 732 743 4497 630 801 928 20779 66 71 900 1122 198 3060 585 4141 -1 -1
412 106 694 5068 359 12516 378 13557 274 6876 805 4978 815 22165 108 5932 613 5929 582 1095 785 2070 103 631 220 13297 608 331 904 5720 533 7550 414 1860 524 6989 878 253 807 3480 570 6172 705 11733 443 4042 398 6993 256 8606 538 781 108 5024 164 4014 333 2647 462 10917 410 8842 147 886 435 260 511 3314 16 9381 72 2412 509 561 515 8487 431 1929 824 14882 913 3989 905 10410 401 3025 506 5568 273 2814 201 1340 446 871 807 2289 265 1515 157 5341 170 1975 257 1312 821 468 285 2660 854 12670 14 2648 942 2824 218 3623 557 15266 432 9539 14 10892 171 7382 991 2077 972 5663 608 8406 611 4885 303 1331 966 3714 760 4096 503 468 801 15744 521 1849 328 3246 797 2462 484 9709 930 5737 592 315 800 11499 802 2931 492 524 270 2923 291 5279 780 8555 555 2667 369 9405 795 8235 794 7747 451 5292 779 6359 785 17115 533 8253 695 511 350 3575 754 3935 35 2221 520 1741 503 8272 187 1121 43 544 545 8535 702 11161 456 6741 943 2577 808 3471 557 1597 416 1745 981 8550 567 4875 746 20239 551 709 -1 -1
413 7653 897 298 176 4195 969 10914 792 9318 724 3013 4 2525 357 21233 724 566 591 2297 436 1167 890 7344 492 38502 750 3903 29 3370 771 1232 124 5240 74 11142 92 8588 120 10823 839 10979 458 3006 923 909 152 4422 428 9575 268 22228 644 5948 846 4720 605 4949 837 521 32 1712 719 10114 873 1319 583 2796 168 927 129 11911 966 74 587 14687 641 686 446 478 908 9157 804 1668 908 922 46 2657 407 6602 468 660 679 2685 653 1909 326 1544 794 1577 344 5629 915 4812 299 7606 81 22 442 1459 164 3473 712 2872 610 13103 859 4582 332 7816 336 2905 111 306 907 1594 959 2871 451 14849 290 3345 654 3708 762 4591 328 3790 340 10167 513 7245 991 11251 621 7053 338 901 399 1057 21 9665 100 5464 197 560 629 1977 304 8054 416 526 469 7959 230 4030 959 11321 107 8367 43 1219 5 6625 553 93 665 942 515 2957 350 4348 58 1511 551 11837 739 606 851 3579 317 368 356 347 180 2696 257 13105 502 6128 177 7801 69 1015 807 2461 545 3201 832 1720 386 4118 562 2864 236 8307 61 839 741 564 932 201 764 23273 556 6993 -1 -1
414 197 793 536 956 4438 617 26867 451 6532 96 58 247 7130 456 1861 709 7432 927 4333 510 8849 713 940 945 2790 28 26310 329 7689 220 194 59 222 192 6343 491 16108 301 27 339 25103 542 717 1 7859 297 7419 857 4389 139 481 886 4658 2 1268 152 526 812 5499 946 6046 26 1369 152 1010 855 18051 533 8363 607 5673 257 890 843 4406 652 10799 950 120 694 12905 735 4187 182 5914 414 1485 748 9840 720 20931 140 6048 142 6787 978 4207 56 858 626 8201 807 247 915 5895 569 12180 763 1312 667 8512 236 2185 310 2869 130 6508 766 21719 420 3270 481 891 490 768 536 4618 691 7301 569 132 959 5229 314 38057 409 4056 25 8190 157 8518 512 90 694 680 637 5362 59 6984 833 3301 11 5726 940 8081 34 12085 230 3794 92 2243 261 9233 297 11621 139 20267 322 20225 142 6900 313 8047 851 5643 7 1835 -1 -1
415 1559 830 3720 189 1268 381 6386 262 4201 113 294 641 3660 744 444 37 5195 534 3663 279 774 866 11196 439 4038 624 627 255 5736 862 9322 406 2294 147 10746 258 972 721 7434 686 2686 739 1972 57 3442 464 3162 593 5073 205 26 132 16241 111 7501 821 5669 972 4721 799 10951 688 2204 189 8336 531 12697 114 7518 56 5727 171 6127 137 688 519 5132 851 753 318 2028 800 6247 871 12773 914 7426 863 1935 934 5208 572 6726 858 5295 502 14269 11 441 527 11216 336 5564 649 1098 504 7653 386 278 680 5911 250 3668 777 1404 918 6022 253 486 814 2616 960 11436 971 874 791 5 312 5384 183 15113 909 4297 463 4722 328 15154 447 3701 273 2944 819 22487 215 6055 12 1630 580 6052 863 17718 436 2738 464 12694 175 1481 191 10618 836 7297 707 5271 659 12642 672 1870 436 6633 944 12448 946 5262 514 11272 79 928 304 10756 306 16700 351 2667 532 4841 695 9027 591 4008 662 9190 458 5540 992 184 52 120 63 2950 845 849 984 21349 -1 -1
416 20935 225 11688 870 9540 96 5892 3 99 482 2376 360 17912 180 14927 857 69 886 2023 126 7221 213 3754 834 4120 118 1139 559 9676 389 839 80 4388 361 7664 18 1635 807 5189 512 11522 861 5111 865 14637 399 810 247 3088 512 1142 291 5177 19 8692 460 1009 760 7553 809 2762 405 8816 464 3890 856 103 471 1692 693 6790 795 13776 896 5119 380 2849 437 22938 889 17233 471 852 447 20083 435 1298 466 561 963 3843 714 13111 276 3826 706 3048 550 2371 134 12882 110 9720 601 4186 532 4831 109 1349 313 6476 870 1794 741 19095 22 8158 349 3004 506 4126 26 9275 232 3291 67 2810 625 2416 816 11930 120 5807 272 3707 392 8817 227 9865 575 409 133 17956 822 16130 959 579 153 10881 866 3611 246 1768 422 1188 728 3725 201 215 67 2293 259 11791 495 4464 71 24690 796 5577 363 9521 69 6447 896 3471 493 5682 173 5452 314 815 767 4523 -1 -1
417 8755 457 5734 671 23017 615 5413 432 775 799 6100 942 278 366 1327 494 1858 613 4194 265 789 686 4 624 7672 430 7621 718 4449 410 2298 266 10878 629 1607 332 373 823 8612 160 14400 685 93 460 3800 943 4893 704 17263 314 6057 420 10668 431 5357 320 8104 216 2754 815 10293 432 972 471 2176 220 3078 117 12142 777 7175 143 691 611 1688 286 1063 468 4460 733 1728 187 1609 388 5182 897 6015 363 5839 335 17145 763 669 21 4937 370 19755 78 6725 613 2796 780 2502 581 143 21 2456 933 1097 186 5592 129 3418 409 6161 604 1128 428 185 635 34184 997 4624 533 339 879 3148 165 12111 805 17175 189 8054 170 10820 822 2954 273 6139 75 7461 726 2313 439 18405 273 6212 156 1504 24 1281 673 21212 854 30901 512 13716 471 43 342 4130 388 2497 179 2823 575 6294 239 7309 636 670 449 1952 207 14444 278 24698 672 17943 -1 -1
418 1422 972 36174 396 2 493 5176 637 13309 978 19 620 141 889 1199 111 2068 449 10844 496 4769 986 1606 279 1617 772 2440 185 1022 628 3023 697 11035 431 1758 117 1712 629 42 622 2669 299 11 265 10156 668 17902 911 1272 368 11720 493 1616 194 5878 430 3877 154 6626 540 5933 677 4103 902 15977 121 11454 931 15318 438 1303 784 1970 947 3778 927 1943 354 5737 178 691 79 5647 756 2979 470 3302 272 2802 657 2566 879 5039 573 7353 792 81 313 589 226 10103 187 4312 513 2547 617 1320 647 38230 479 214 762 5042 666 1000 591 1277 231 15565 541 4997 173 7085 410 1533 890 2750 517 2295 837 7363 410 6442 710 6172 568 23789 772 3773 82 5608 3 4130 940 11844 757 7584 860 3356 483 3207 9 17445 575 1444 638 3130 45 18666 164 1773 550 588 148 7227 515 2634 796 11 474 5049 61 15874 255 4908 451 1342 858 4024 576 4702 254 1997 780 13993 564 5883 338 4289 175 1669 378 8227 75 72 873 16732 700 10405 658 289 254 5799 -1 -1
419 4078 327 11350 581 22 211 9756 967 6071 626 22497 634 7791 493 2056 364 3339 400 4137 227 1365 130 13963 786 910 940 3179 668 21749 957 3110 869 3948 192 1943 865 91 676 4658 199 1538 246 1999 897 2689 145 7626 541 13795 815 1963 950 7658 56 4981 877 21130 111 2804 95 7 136 6480 669 4181 96 1794 270 13938 898 1769 405 7492 294 8211 805 7110 648 7582 901 526 48 3412 771 2476 763 16696 645 1669 965 4339 137 10585 775 1331 599 15922 865 5297 620 5409 318 5146 882 14526 309 8478 545 5173 531 4331 493 4491 823 6652 978 5044 889 6181 101 4466 749 4385 687 3775 764 17976 319 6432 507 10265 502 8955 757 2144 984 3913 9 483 507 4996 464 8771 411 5452 261 11221 127 7680 645 2095 678 8115 117 12030 985 3227 295 9901 848 2988 135 2191 315 20240 101 35269 167 9927 62 1372 185 4246 938 6333 262 254 378 1914 -1 -1
420 13781 996 813 148 1007 837 8848 967 755 516 213 492 6069 610 14701 256 342 289 13817 407 3539 343 7916 457 2938 592 11527 813 2318 511 13742 96 1615 378 10039 352 275 782 190 934 4202 393 411 537 878 695 2056 37 12433 34 3526 844 25483 189 2830 242 4618 503 4926 422 8797 230 19980 963 7057 775 1462 876 3527 641 2875 323 5068 742 6281 871 3423 239 5105 519 3823 805 15732 188 3579 55 6572 574 13115 703 11734 780 327 486 3460 541 6801 573 1174 352 6518 263 8612 611 6755 279 7692 756 8372 590 12099 693 42261 59 3576 837 1730 330 973 279 989 488 460 844 6810 95 9409 89 1475 957 6204 975 15909 919 7971 569 4523 284 3325 328 5812 407 1174 724 2881 615 25179 639 11410 63 2262 810 4975 83 10328 817 3795 33 655 690 2845 872 8369 753 13745 154 1498 311 7531 596 5659 313 2136 262 13020 745 620 162 586 475 13642 -1 -1
421 3807 51 16158 277 24855 552 1406 473 33082 688 10350 72 5080 737 3638 859 3274 674 2114 504 1242 930 1822 472 785 839 888 608 6977 117 2933 92 3081 625 4670 630 3450 698 4683 327 6879 656 657 764 174 31 5138 335 1115 150 239 283 4382 460 3194 757 1440 244 8775 87 7906 994 13659 8 14614 765 543 304 14116 869 481 972 2626 295 1438 345 1780 176 14088 576 6785 277 876 716 495 497 1820 125 2841 585 2125 524 3058 349 5272 303 3739 916 5684 623 6020 133 9633 553 1452 711 1477 188 12231 424 7030 953 2311 688 4692 665 1728 481 1178 394 4412 5 4189 200 2984 833 18687 319 1278 611 3073 972 2428 174 1121 852 7572 392 12768 574 7081 126 3713 395 3947 766 5434 975 1050 114 491 745 2829 859 2500 914 2534 665 3722 865 182 68 1685 338 8110 281 6319 227 4038 377 3631 662 2771 54 4359 996 1796 527 10667 765 2575 315 6044 264 2470 13 659 143 3275 671 4173 869 10800 689 2940 946 7524 827 6967 785 4542 131 9934 291 905 6 7925 435 2399 244 6968 221 1694 121 892 5 1743 824 1095 924 2841 428 3040 971 1692 196 930 342 2413 539 47 284 1047 766 8228 867 7005 641 3473 734 17949 983 96 739 7099 531 4637 -1 -1
422 2692 104 4680 77 2307 292 13239 128 6344 817 5285 315 2605 869 282 132 2928 523 13366 806 24304 852 12996 794 26419 209 1924 325 9352 655 1370 24 937 234 157 433 3369 648 3022 77 6488 766 5748 5 185 685 2344 144 3171 995 4123 99 494 315 1294 597 2325 265 17460 504 13605 69 7541 502 4874 586 6585 643 447 299 1359 705 8452 323 8580 931 1022 911 3490 948 13930 316 3310 875 2981 909 5800 567 11436 439 2016 612 5374 386 1818 715 5974 4 296 199 12772 250 7852 515 4335 789 1374 415 4397 551 11053 733 425 294 7532 442 567 42 7235 714 798 825 3358 196 4544 883 5531 685 5276 779 3039 619 2133 653 14646 99 11275 373 21654 201 94 964 4788 30 3691 773 3645 279 21247 48 4829 623 549 762 2965 741 2600 697 4397 865 302 376 1228 329 1039 113 2117 424 7681 187 1987 482 3829 422 2177 448 3004 285 5404 883 1874 574 15146 458 4976 127 1061 905 16566 879 2037 11 8012 850 3026 423 6073 889 13688 261 12566 866 2759 249 1957 552 998 942 5910 13 1351 109 3449 -1 -1
423 11101 280 10812 196 1136 885 3897 62 1952 105 8403 484 5373 334 144 728 3127 57 8565 404 7653 256 10544 271 2728 350 2498 993 9696 838 9229 514 2060 116 3640 777 4368 493 6161 119 10494 279 4957 994 2976 621 4355 93 1869 61 11439 921 5544 63 2849 286 5966 844 13887 261 1212 832 4269 672 29247 279 509 715 4488 991 336 301 93 869 2283 218 12383 521 5058 122 4963 92 1855 354 880 289 2075 247 10374 138 8974 825 1083 484 2535 215 12227 688 6754 643 10305 205 5784 787 8134 241 9111 783 8750 619 4646 196 959 812 5871 370 649 248 901 866 11823 566 2558 269 14108 251 2974 38 7707 301 14602 693 10 420 1111 71 5118 881 1335 362 11525 48 5364 476 4690 467 6964 147 1845 744 4251 226 25762 788 6209 417 5725 959 2690 305 18646 665 1322 935 7413 286 703 677 1239 739 7479 542 2382 113 1248 517 12409 847 11389 418 1851 253 13054 524 2765 127 1371 321 8003 755 10916 38 1999 580 2067 122 1437 474 3905 948 84 23 7235 -1 -1
424 4953 325 2085 33 2686 702 1944 597 3771 958 1123 613 15518 886 3215 7 648 833 3964 72 2310 244 4034 377 12675 883 4958 986 7533 4 8887 230 498 973 4921 953 9386 727 1355 466 7921 939 1084 387 1134 697 2675 156 287 938 1671 976 17813 214 5201 854 11351 315 7467 743 5495 253 4954 885 17603 327 8004 40 4141 45 6870 80 19205 312 11700 282 7963 83 2053 632 8266 726 8594 964 9306 931 11132 802 14743 693 17887 117 4374 946 1632 458 7803 431 5395 333 4115 777 12978 403 539 981 11631 827 1758 449 1957 352 13596 613 33250 263 2068 22 10269 93 8584 219 3249 998 10087 496 1538 574 3123 718 16204 238 14672 620 2104 49 642 320 1573 762 3384 418 6982 51 2602 431 13966 598 5382 576 8537 544 840 666 229 631 5948 317 8852 666 7853 460 7794 505 4379 929 1349 434 3340 113 1157 937 11479 444 3896 776 1160 816 2089 533 5656 8 47 521 5385 277 517 757 2133 -1 -1
425 1877 36 5675 719 2867 530 193 49 1040 202 9585 141 981 662 12077 247 4355 364 3494 69 2407 460 2602 88 12098 169 336 567 24153 701 6872 822 302 118 9583 377 192 652 283 754 232 371 856 590 2002 602 3661 745 3159 124 4987 860 6230 592 12526 862 987 822 5684 659 2111 760 24066 610 780 691 8204 0 14755 323 4003 504 1046 280 1402 221 7871 503 1822 934 4459 462 20004 870 1628 123 2074 536 2568 253 3095 226 10906 673 2737 407 1972 933 7052 767 21434 491 5548 871 9363 477 4632 270 2183 261 6784 739 11010 674 5283 709 1626 651 1253 871 6138 730 1091 92 1015 601 4244 458 3153 807 1737 736 13910 956 6385 517 5402 998 2038 641 1291 439 2950 83 1787 995 2399 17 15773 305 3021 659 2654 576 14963 65 190 221 1642 952 4673 50 1586 88 1814 137 179 759 2812 168 6968 957 4629 881 477 858 7480 219 4794 451 290 227 643 570 3225 470 8962 104 1515 252 4655 194 11380 45 1471 75 7114 793 13896 303 1707 246 3524 145 2217 682 20632 167 2916 995 6042 683 9064 325 2699 542 5627 237 3667 608 10413 156 4654 188 3882 561 3226 878 748 -1 -1
426 4282 148 10313 605 1535 58 3638 22 5384 629 17709 921 4075 932 670 456 5459 752 16379 786 16963 710 295 698 1226 691 3647 576 11228 189 6038 75 9230 467 5483 253 2356 105 980 169 526 719 9553 172 133 97 8129 175 4914 944 768 942 32563 353 3272 812 20304 821 9075 588 6062 889 2263 668 6217 487 10058 851 4526 684 2902 217 18318 206 4588 512 2252 111 7321 425 396 501 2114 739 14627 349 1674 144 2338 993 1032 934 511 32 3107 363 13470 939 1888 742 6413 295 4641 598 2142 817 11470 760 2452 565 2658 199 847 961 9690 653 8995 91 551 971 538 523 6076 798 4385 579 3209 476 2843 267 3273 743 8440 36 1534 79 5543 337 7201 779 11331 408 8059 836 1797 900 12142 112 3511 267 6109 145 2775 184 500 348 22353 845 7662 67 581 953 16080 266 1890 520 928 712 902 649 25984 487 3863 291 4743 266 953 288 13848 263 745 85 2206 712 6845 610 7915 446 16004 651 1916 578 1730 626 1326 -1 -1
427 1432 863 2457 5 62 231 4948 271 3778 935 7085 217 454 976 14845 909 613 201 1009 220 5874 552 2235 617 555 283 2501 256 1366 124 21608 117 1973 22 2743 809 7115 525 1855 783 4144 305 16201 806 36165 742 4605 713 150 99 2899 73 2327 548 6470 551 586 87 833 265 5224 97 209 286 4884 558 14450 164 2239 842 5851 870 10203 656 2767 440 2156 569 9223 419 1640 174 9599 888 4446 297 1298 574 5260 888 2747 191 7479 471 5548 511 2035 10 9139 285 1881 611 14090 634 4487 83 3128 761 3867 586 12768 368 25 695 18030 777 10574 557 230 662 8719 887 17801 155 28291 239 278 951 1596 942 3217 263 15580 189 249 948 3373 936 14254 129 2810 964 5130 612 2287 517 1482 206 7646 175 7209 234 10512 42 8073 511 23065 828 4610 508 5094 721 1537 359 5937 214 6754 154 5144 404 6379 963 4444 976 1982 943 3940 620 4583 553 6899 604 904 840 3511 556 2380 367 1906 399 2563 988 2006 407 1493 720 23766 567 6730 662 820 302 10 -1 -1
428 3341 821 346 108 9599 922 644 246 6832 870 964 397 1650 929 18581 56 1347 355 23893 295 873 198 1511 994 74 366 2956 649 7107 914 13733 413 2506 726 14890 507 13322 501 5749 155 8826 106 1012 851 382 52 4297 662 6182 884 791 290 2092 901 14916 44 6742 185 2148 7 28054 170 6742 478 5252 921 4361 545 7354 251 461 378 7481 272 1752 637 183 256 15742 947 3790 604 232 676 569 480 15143 127 292 408 4703 362 142 542 4213 14 4793 404 2657 282 14721 880 19267 437 3655 71 5639 790 8561 718 7528 66 4093 644 3974 10 30330 695 23209 656 896 766 3117 99 3612 610 775 688 7928 384 3839 166 277 854 2525 944 1748 311 1722 735 8535 3 7341 243 7439 127 6141 707 657 160 1387 998 1902 959 2339 529 6227 942 1774 934 1287 63 12150 757 6200 57 3583 80 7027 902 5329 712 3692 823 6773 24 10108 837 4246 318 18744 261 6858 881 1329 630 4475 396 14205 697 50 652 8515 833 439 -1 -1
429 2098 34 11352 919 9261 344 1106 646 24604 758 8442 79 3335 994 493 507 2345 980 15019 194 6830 333 531 477 5995 18 1259 13 8400 17 3630 714 6754 620 1205 568 3406 376 2407 463 6410 622 6587 371 16258 824 1404 538 6597 964 5238 683 1972 167 1310 155 4730 913 3100 996 25769 147 11 538 5142 189 4619 984 13801 904 2840 222 2708 831 874 696 4034 322 6009 973 405 289 3363 557 6934 403 6665 96 2955 193 2007 794 4594 326 1380 685 10042 16 4071 149 4540 552 5018 489 620 748 2564 557 4277 998 8017 123 11199 299 1350 62 4502 357 772 57 13194 582 802 367 1700 609 1683 419 11902 263 6067 734 3000 811 16203 446 13121 697 6272 915 22847 811 6642 273 9821 377 804 87 13243 506 387 880 1113 265 6240 597 16548 271 11677 926 17627 974 3184 984 5960 961 11060 585 369 845 7858 914 1738 6 4524 786 11610 43 2163 475 1622 914 5212 533 5106 616 3595 270 12354 923 6968 299 580 216 10958 694 203 -1 -1
430 10509 28 13629 957 8105 555 8132 673 344 905 3878 91 1152 348 7659 552 20928 625 3485 917 8123 179 10102 996 895 429 4077 330 9492 516 1617 645 349 253 1541 233 8705 124 5365 386 1914 59 1371 904 5672 151 5180 87 7935 113 1663 748 24733 645 2731 930 2404 658 10648 320 4051 214 6937 160 6512 508 4633 198 1106 314 20897 105 1922 678 10073 288 6359 316 20713 131 9361 462 1283 409 3377 724 5535 968 1744 515 6335 560 5142 741 8560 377 5402 553 585 206 4920 157 13284 877 7195 685 1511 157 2794 611 4375 608 6957 455 3093 496 6404 524 8486 826 11812 131 5037 639 1084 914 2411 90 1476 852 993 520 21385 779 6553 698 6033 846 886 987 602 166 7657 520 9886 892 1576 928 940 177 10814 120 7438 549 7957 149 1652 517 5292 411 1248 625 3272 982 8172 137 7555 831 14485 871 1575 613 7099 687 13345 213 3421 38 2276 868 6246 251 2326 832 2553 16 3155 38 2356 776 3792 598 2550 334 6681 856 5669 335 43 743 6650 31 1535 -1 -1
431 3618 789 10000 979 602 43 9201 998 24130 688 11073 472 21547 593 11963 380 4605 809 3079 853 7170 82 8275 179 8379 306 6629 890 5790 884 14643 578 16534 528 846 26 3026 945 352 144 1046 155 11371 381 5464 668 9163 580 7959 637 1261 306 5510 935 1743 489 2138 304 1113 359 15076 770 32683 680 12907 539 23542 35 7274 471 265 574 1959 319 4862 797 1138 267 8520 351 15305 386 15656 330 10100 765 768 892 5808 350 10090 499 4878 93 1380 139 6010 652 3272 878 13541 697 175 202 11907 523 18422 486 10863 37 3063 547 45 691 17652 96 32682 287 5258 682 1259 929 12688 73 548 763 2991 656 5888 868 16039 658 5359 208 7436 785 7943 51 2594 615 9587 512 2492 244 4548 86 393 481 1429 0 4821 64 117 -1 -1
432 4472 466 1138 435 5424 832 4291 336 316 633 310 520 551 46 12361 557 1038 642 3245 532 5708 291 1353 200 5594 246 3480 338 1750 841 5402 603 2054 638 91 63 7165 80 6879 256 226 607 22370 921 6596 759 1434 15 1456 35 4843 708 2194 665 10612 208 2034 140 1473 478 202 595 13687 621 9982 689 6232 6 2454 245 4661 213 1547 167 2921 86 9086 440 5937 354 7015 91 1447 623 10526 818 505 439 2741 181 14626 608 6598 565 690 642 10285 103 10971 523 9996 122 825 74 16085 782 1392 551 601 556 21062 791 172 369 5173 439 14051 619 1081 651 696 406 2625 933 14225 813 2916 674 9152 187 5939 555 5760 911 8934 824 5110 259 8289 991 1650 746 800 738 12594 368 1048 430 1840 844 2931 620 707 768 361 144 1096 298 4559 554 266 570 1880 422 16687 679 2415 531 2911 548 4367 183 2769 813 27097 172 6814 307 5368 699 10326 296 182 182 7787 264 11457 451 5861 292 1004 265 4595 168 1432 360 1206 277 578 293 337 693 3903 111 126 266 16806 238 14151 312 618 575 447 384 2755 548 309 604 13461 737 1271 282 9421 25 3287 116 7758 -1 -1
433 5742 176 2219 515 4597 258 12309 271 2249 124 17761 412 8944 655 12230 231 917 270 14567 827 13054 837 3561 807 17266 141 9955 826 3401 487 4358 302 1513 394 38184 893 12084 949 2094 680 10472 426 2335 775 5120 816 13963 416 7941 981 7883 756 370 79 7839 361 3790 150 10182 407 6093 715 1998 917 1774 104 1775 802 3435 600 3392 255 1458 304 1053 618 57 748 890 671 20010 253 680 134 1501 938 12810 457 4586 639 306 430 1440 61 4078 480 7756 594 3091 296 18634 164 21128 43 1197 70 1696 151 12052 867 2327 82 6217 309 2458 426 11415 715 4162 580 2266 780 1716 279 2614 792 1073 215 20945 939 139 60 12938 446 2527 450 150 898 1272 193 5782 856 2865 521 10720 530 9824 133 28955 942 926 397 5363 564 65 861 690 142 3409 505 11873 208 2039 284 3980 746 6689 55 958 926 7190 150 4829 939 2576 727 6120 652 2343 857 7275 168 8818 182 2283 394 1904 -1 -1
434 295 410 5026 751 6073 241 6892 752 1391 353 1131 695 11895 55 1856 464 415 90 8398 581 17154 658 3946 304 6930 192 14708 497 2593 530 10063 55 7103 577 4621 779 25169 474 659 268 12565 813 5317 243 3519 110 21628 322 1519 121 6184 643 5429 75 1232 658 1157 301 14345 535 4051 107 7298 934 4021 867 5534 17 460 435 1780 754 2108 83 4349 637 5874 692 7299 111 2761 295 14451 187 483 207 1891 516 5492 471 6548 795 3464 965 5862 610 3865 945 3359 807 13338 315 2828 342 398 789 4574 573 9825 582 1565 362 11622 47 4739 320 9105 601 7224 343 13374 974 27539 38 12347 344 3096 434 8051 716 4171 157 2764 940 2132 243 466 272 11106 671 2356 93 6124 737 6435 138 11371 722 2874 347 2851 902 15637 864 1803 296 5748 993 1931 77 6002 815 2546 71 9820 920 1299 867 16819 781 3162 929 3456 351 8081 12 1779 785 4673 960 6385 657 3612 220 368 385 4902 968 1977 298 3621 488 3483 259 2078 798 7503 -1 -1
435 5658 889 15512 854 5274 838 555 24 27617 328 3643 591 1481 701 7166 569 4400 993 6670 921 2008 199 840 158 10002 634 528 193 14916 483 942 721 2348 179 2630 521 11687 368 7502 374 2144 994 9833 479 988 348 205 732 3585 538 829 982 278 638 36745 953 16528 636 5405 660 7348 987 8941 926 11189 515 9048 401 2269 618 4509 630 1694 260 15462 193 9426 304 10328 323 15242 309 5866 534 9870 625 5232 253 46 349 1373 617 1859 727 19830 780 4086 59 1755 62 1739 639 4129 448 879 566 23297 149 7831 951 7722 436 5003 875 3571 817 13552 121 3309 82 20110 122 3385 18 2455 109 1181 977 611 419 1011 78 1393 938 8676 440 3196 100 336 213 2328 838 3051 893 427 170 11219 353 3386 818 41 632 9967 707 900 683 3746 166 16445 313 3810 727 7324 14 4009 721 11827 289 4294 149 516 408 1074 116 5556 619 12018 891 1173 304 2637 987 552 68 5056 218 9954 662 1313 681 3036 449 7037 -1 -1
436 10722 921 4615 561 2389 719 1421 116 14546 159 5043 103 6809 786 1160 128 10926 573 6018 848 6591 581 1727 601 7133 427 1537 807 13099 796 3255 657 12950 520 145 526 1497 273 762 27 5728 827 11388 248 2495 476 20 944 15501 414 3338 965 556 49 5144 451 535 928 10315 301 1124 881 241 443 1333 85 1065 962 2953 87 13258 305 7966 344 1490 444 11419 686 405 941 2187 62 6257 473 17462 754 29061 255 189 457 11396 159 148 264 7703 493 9407 64 2325 291 2242 348 6418 150 8166 634 3020 964 4640 148 1485 481 3809 534 3309 864 10837 10 12533 326 21643 827 4086 772 4362 966 9452 430 2534 92 6155 460 2234 290 4011 197 11208 593 9498 557 2285 676 2718 978 433 128 7908 809 72 166 289 320 625 77 720 175 5581 504 2414 526 18759 752 2047 640 366 937 5598 976 2655 337 7850 256 573 446 2281 695 2347 471 3146 763 3826 776 1921 234 746 74 11184 757 3617 657 3240 608 2498 90 8350 37 4844 540 8852 738 12651 440 3262 323 8253 555 1717 464 24547 901 4710 -1 -1
437 6664 186 2454 483 1681 842 251 137 6122 514 10026 423 14342 71 736 739 493 174 1363 780 3685 504 398 665 2321 859 2770 919 4664 133 400 453 9136 904 508 576 9485 268 21259 549 5927 482 5438 72 25645 697 3123 206 3889 977 332 319 2936 82 5396 69 1304 723 7799 433 19030 860 2935 517 7995 271 230 985 18655 35 2435 192 3141 748 8103 845 5543 977 1466 871 708 718 1434 892 754 629 9107 494 6835 786 9520 31 4617 671 7693 214 2494 961 7621 803 18098 410 3283 265 2036 83 10885 132 2787 31 2496 942 15200 331 2297 496 13483 664 6232 324 1929 663 910 448 23373 468 10075 525 2001 702 2120 765 12056 244 580 961 1266 885 946 626 103 363 385 252 13042 431 3451 931 261 150 17170 250 3461 87 5127 634 2691 311 5171 324 7677 351 12714 756 1811 739 1406 857 9034 657 1201 42 3353 219 909 112 12779 165 11578 65 870 310 6491 641 1098 749 6183 919 10397 879 3191 933 372 717 11545 74 9042 101 4404 88 2031 247 484 705 3081 907 820 180 1972 213 5066 398 6072 -1 -1
438 8870 746 4568 144 4760 247 12202 502 2020 821 456 273 5742 301 8255 590 4337 527 1267 332 17331 855 7189 224 13423 73 15380 519 3670 867 1729 949 4935 554 4865 866 634 883 9527 48 3837 842 3757 756 2138 365 58 885 12113 503 1833 822 694 165 6412 154 6226 640 3258 904 406 331 8370 663 3385 917 4144 548 2051 861 2281 248 20698 250 4176 217 31231 202 3549 94 2036 303 4934 604 78 605 10129 766 4193 196 972 984 9050 633 14078 85 7431 819 8496 430 1034 129 22592 837 3904 76 6112 756 2210 988 2559 171 5920 711 24737 75 938 947 5525 312 3795 287 1343 538 2743 371 5897 78 1033 322 7194 130 284 575 982 186 5736 732 10449 160 3883 49 748 656 688 531 15365 574 467 847 960 639 7430 147 12182 981 3916 396 7470 688 12036 614 22607 532 2250 640 7384 138 1010 999 5727 439 4797 357 1697 401 26154 534 626 402 4648 421 2260 657 691 191 4433 38 2076 755 3713 757 387 821 676 971 6134 658 3484 144 2320 -1 -1
439 74 988 1927 185 3310 48 505 812 1251 689 6744 298 4534 88 2043 501 2921 756 1741 521 10261 122 3834 71 1469 32 6947 932 7704 915 9876 422 2999 877 4988 610 1196 255 579 619 212 797 27805 613 1035 394 7672 952 7240 501 5207 442 9872 773 8046 264 7361 152 787 615 1149 442 10459 272 23381 961 1530 544 4392 238 2539 338 22102 288 12457 375 2899 722 23614 734 509 82 4985 379 415 47 1271 279 9240 983 2114 19 18000 722 5633 658 4079 355 7530 523 13168 904 8836 163 2831 90 2284 654 1008 724 5906 753 1465 683 3877 241 2872 19 2252 519 3179 53 3628 603 13089 569 4797 363 12965 920 1900 584 6567 290 2604 499 9400 512 2139 907 11597 680 504 702 6233 64 2296 596 1166 484 16260 681 5976 142 8400 497 1279 696 4135 575 765 956 5143 221 5044 891 22285 149 3107 154 5117 963 3746 105 6581 808 8204 481 772 921 708 529 2170 782 7527 103 9528 756 15672 840 3876 372 6224 731 2434 946 5961 713 7170 339 6237 -1 -1
440 167 482 2661 236 2782 624 13473 384 6446 74 6994 7 2737 169 11854 445 9203 320 7906 0 2445 168 6621 962 3817 742 634 703 14162 8 462 142 16908 853 10675 558 5158 991 700 737 3288 548 1021 951 2835 454 13998 906 387 479 2643 96 492 861 4848 801 3507 118 7878 198 631 322 12002 686 5250 508 57 196 2330 162 375 816 12961 581 11605 449 6193 435 2113 267 266 517 23233 337 4810 994 10112 641 225 52 8163 808 8840 781 9231 598 2722 545 2939 699 375 582 2477 700 114 625 8358 398 23986 515 23831 881 4178 490 3625 242 2665 981 7304 40 2467 832 441 975 16044 990 5077 987 27159 230 5714 126 3956 95 2574 765 5501 677 8263 555 9734 283 20810 177 1644 582 5161 314 1736 813 6622 494 3683 365 10167 846 9081 260 2636 558 17875 182 912 43 1281 101 3935 758 6871 793 897 857 6543 252 3846 134 22311 357 7245 386 2269 559 8676 44 634 -1 -1
441 267 79 1238 849 7520 818 5613 5 10192 78 11784 811 3813 940 3580 795 7326 695 13706 878 22295 228 115 792 7365 19 11341 538 18946 170 2266 521 5258 318 5280 363 3244 434 2258 994 1729 616 9294 785 8917 356 3771 234 1888 276 5080 290 18794 438 8796 634 1307 375 3040 835 11793 47 9165 53 11857 759 10493 468 1430 20 8494 544 7560 177 1148 0 1098 22 5745 440 7814 702 8835 868 5137 241 7 275 10004 129 7597 32 22072 321 8958 20 1777 322 15557 352 548 567 3180 556 4313 775 13820 544 648 435 15410 932 21036 929 9246 295 24303 273 4003 249 2428 798 5810 728 8784 859 3098 157 4983 273 4951 440 1940 71 2427 478 3824 655 1051 516 5012 353 2189 136 1743 532 6421 988 17200 922 587 753 6879 463 3856 219 4418 230 6459 865 972 725 1454 285 15254 258 28653 -1 -1
442 5147 826 4439 437 3364 23 15204 246 5130 684 3514 899 1386 939 8388 947 226 889 2348 754 477 186 2192 630 67 583 23720 584 5716 988 1681 403 11726 451 13426 543 529 418 14290 278 17114 498 2930 215 4030 318 1893 316 1395 847 399 481 1796 890 459 64 776 107 13164 490 14755 622 626 202 11198 836 12954 58 5880 897 4554 590 7416 295 16799 458 139 334 9522 76 775 98 335 303 1900 503 1987 599 2682 988 6697 949 8657 443 13793 798 633 782 860 749 2139 942 24 404 6436 139 6805 954 11094 737 6347 748 7145 248 12624 879 11621 88 1181 170 5947 964 13404 494 4263 518 9487 71 10408 407 2896 437 3580 411 1700 43 4671 295 453 241 35 44 1837 395 9980 9 14710 856 23403 350 1734 506 8107 600 264 919 6676 612 1556 255 3317 181 4578 533 8587 48 413 566 588 341 389 536 5433 178 341 544 9367 266 7685 515 832 788 182 451 4731 696 10968 262 5282 782 16938 341 8489 135 6449 99 3638 988 3601 31 6339 131 4098 872 130 161 1716 820 4079 189 1620 -1 -1
443 11730 234 1877 789 4019 856 4789 819 2097 949 2223 621 1815 73 8417 170 3404 282 20215 942 14319 285 453 496 4585 90 24 984 5180 446 7467 127 11485 738 8675 558 350 916 15480 240 5818 410 13183 771 717 103 6002 904 4125 923 8789 893 2427 510 590 138 12640 832 1795 442 8512 418 997 728 5023 585 879 869 11391 838 9789 971 7220 853 1817 712 17441 573 2439 750 457 6 1076 278 8068 456 1177 167 8750 962 4313 967 1454 278 11571 399 3806 719 5756 994 3077 827 2193 333 1781 265 5248 582 1117 330 194 620 2118 796 8457 878 15021 772 251 346 10034 976 403 912 39379 760 13579 697 5676 171 4406 107 3872 545 3701 152 51 291 3242 961 548 67 1504 395 977 447 5464 943 10360 432 111 808 1491 163 7182 616 18908 590 2875 494 4287 77 8696 969 1483 982 3528 213 2034 750 16134 54 9864 736 4410 24 5703 215 6458 945 10410 434 1986 775 3381 112 23027 336 3762 803 133 24 12718 980 4334 176 2575 736 490 669 2759 122 481 -1 -1
444 21770 592 151 624 569 173 284 759 5853 734 12905 80 4514 979 6432 719 4181 492 4082 451 3814 48 2311 874 1113 722 3018 97 2566 411 6804 342 1140 167 10120 145 424 938 6852 60 4687 922 11721 351 2812 68 3552 543 271 799 4156 16 6647 236 276 630 4541 801 4734 385 46 279 5928 647 1585 317 1215 483 2362 891 9202 654 2605 888 2446 539 10096 518 328 522 3276 471 4934 984 2740 780 8347 537 14638 608 6683 820 1808 325 4692 750 9613 549 17376 540 22779 158 23489 521 1352 331 5428 247 1334 276 7955 47 13879 863 10111 116 2865 618 2572 43 4072 952 3404 835 2511 766 1977 786 3590 545 8708 49 3246 451 2338 380 17726 662 587 811 8622 296 21346 379 5308 458 3944 88 2114 716 6651 26 575 196 31502 493 1803 672 2177 629 10638 988 5463 747 2291 57 1487 559 829 433 4121 437 1174 472 6810 672 864 839 1389 661 13912 973 2185 176 3418 120 2389 30 2130 859 2468 237 6626 946 1915 536 4676 103 556 431 11932 625 4949 6 9782 527 1090 306 19291 -1 -1
445 20644 263 439 777 4181 762 9405 583 3451 157 4249 338 6978 542 5413 563 8414 602 1803 640 11621 71 1753 211 4007 814 113 151 11777 970 8453 43 3663 834 23953 391 3564 354 3951 318 2363 468 331 291 6444 691 2535 569 1057 453 1628 228 389 173 5011 680 3051 193 566 664 25976 535 4287 892 2294 671 1235 784 7129 168 5800 189 19282 357 9941 793 10859 387 1527 383 5376 585 6350 443 10210 315 1116 15 8794 828 2156 963 11345 352 4129 243 901 451 8832 535 2435 241 1964 451 15336 207 5912 713 11610 564 3560 326 1681 101 4604 228 2066 597 4062 135 1560 67 2522 273 8105 833 9296 406 3162 618 1001 677 918 671 507 390 202 724 7770 116 4673 561 1566 385 11464 611 2742 36 2090 523 2779 270 2994 516 3166 831 4612 697 1912 462 2670 199 93 630 1530 776 12550 442 13851 685 12626 886 16718 113 16256 251 4306 895 3179 629 13023 844 5752 923 8666 473 5994 28 12646 155 4515 845 2213 247 3307 108 1958 275 3767 385 5274 836 1271 607 4940 443 2549 330 4016 690 606 -1 -1
446 243 665 646 134 14666 833 4387 993 565 294 850 857 3351 497 13740 496 11045 679 5928 205 7934 782 2308 157 25992 378 6 596 3008 111 6409 694 7623 70 180 367 6803 103 8928 401 4964 958 14384 124 4311 719 4358 157 851 753 3574 750 5973 847 110 399 6287 783 3601 210 5110 522 120 270 19653 63 7354 445 3702 434 17491 566 2461 344 2535 304 4570 878 4330 911 2751 346 639 674 2558 339 726 763 5755 899 18666 354 3843 250 13017 219 3793 42 2352 256 1800 419 11637 186 1372 835 3757 516 5354 297 6438 876 4550 194 2951 176 2941 703 16439 42 6998 644 3198 804 3680 371 857 820 13118 680 1422 515 1404 365 14306 828 4828 830 17427 420 2559 509 2631 80 9361 254 18504 38 5391 706 11372 848 14787 640 9297 210 5894 248 2742 425 1777 335 7884 792 8195 804 15634 114 25452 950 5801 106 3178 718 13179 289 3681 915 9719 677 3497 -1 -1
447 17302 714 1280 141 2672 975 4997 678 72 179 3673 538 3181 81 2717 276 1111 83 7241 514 16807 268 5632 491 13006 29 21088 165 1482 562 3488 73 1659 785 8848 29 5349 271 5207 659 12475 286 8877 687 16670 92 235 618 840 872 3670 945 1482 981 9389 22 8654 767 7969 65 2272 972 484 641 770 167 1603 784 2768 851 551 846 3820 459 10013 33 5933 197 10636 959 11841 865 9233 209 6066 4 2935 705 31 66 2866 589 13755 382 2952 587 327 775 3527 951 2475 614 3701 128 36032 612 12030 360 2184 988 3160 848 3519 676 1867 762 18521 333 2360 949 1538 955 35 590 8246 901 8517 747 1561 296 6399 173 8745 697 1077 530 4159 880 917 631 3991 865 7780 857 6099 527 1080 384 527 638 5208 23 15387 990 3120 882 1766 643 1484 882 813 376 5738 95 7422 416 827 999 7503 921 1631 684 17381 348 19353 523 4421 69 4495 829 1131 332 30742 211 4109 984 8184 400 6364 556 1835 961 13837 -1 -1
448 10401 686 16643 612 2035 463 4682 736 969 516 9350 969 2837 808 7169 566 22223 97 8921 56 4702 400 6782 279 11554 907 1966 589 4814 577 2494 791 13186 706 3468 812 2092 24 5895 241 2600 362 2656 905 1934 741 643 736 5151 269 9108 432 6138 760 2109 421 8520 410 338 787 2652 630 8471 479 2859 53 4202 546 788 270 3906 191 5851 496 49 368 36191 487 933 845 7175 353 907 291 9395 830 1608 461 11130 402 11456 549 5548 393 11958 583 8250 816 8683 992 9750 789 1327 334 11032 146 6274 341 727 199 5736 824 9615 470 10778 125 7060 660 9153 213 2738 528 93 29 13441 547 4229 962 2277 281 2154 435 575 284 125 70 348 780 3194 829 4389 795 2151 296 5672 485 5492 649 87 43 1960 366 10788 35 7500 310 6133 849 4192 160 5926 491 3550 507 10065 506 2665 411 122 706 1694 95 1738 509 3652 85 4434 498 3088 694 5600 802 1726 281 5286 161 1386 359 1368 441 456 228 261 174 4014 300 740 898 4534 786 640 526 7808 147 16318 122 3971 806 2458 746 1232 116 3312 766 1074 980 5933 923 2441 299 2405 450 11592 866 390 991 2058 620 2941 -1 -1
449 274 43 399 456 16297 729 3769 841 10887 159 2088 407 8394 975 2249 870 2478 306 3188 16 4882 967 23921 645 433 39 11070 485 16677 399 5400 273 5270 47 3407 37 942 714 5916 977 14286 150 6075 444 7005 113 1591 80 1902 264 6193 838 128 939 6002 987 15935 413 12020 396 571 475 8491 590 3210 630 21370 891 245 812 1229 333 5466 798 13563 938 4114 58 767 523 17772 123 12622 121 7784 780 1449 49 3875 211 6886 248 8704 624 2320 82 28891 431 4216 335 7949 525 960 284 1479 572 12079 643 7275 83 114 81 31916 165 11956 84 15853 798 15528 502 19137 252 1791 212 7333 543 18267 944 1887 432 4472 40 6549 966 1889 211 5445 494 1027 635 232 210 9846 137 10947 865 1906 969 3580 906 2313 397 2094 49 4404 164 194 121 4891 413 8277 765 8978 580 1635 38 542 28 1132 522 13058 -1 -1
450 5723 433 3653 170 1617 560 8636 905 4208 445 8279 578 3499 391 3710 964 6473 763 15641 795 32 842 247 258 4993 369 120 31 17979 216 7186 188 1807 675 2330 989 10203 672 4970 883 10328 866 2301 922 3160 691 589 838 10208 845 738 495 1414 537 7161 763 26835 701 10839 746 18160 729 13722 884 1569 229 12993 731 11464 36 421 446 3425 397 426 188 11862 993 3625 3 1916 88 33387 739 1215 602 10801 470 11363 6 4509 426 14941 793 2153 646 16773 176 10588 991 6145 764 3961 410 1211 851 2483 66 14583 910 943 669 21485 823 7895 881 3998 126 30480 598 17351 726 1279 607 14913 740 99 720 22252 882 13468 921 1122 196 3864 856 3191 32 10484 579 245 616 4181 752 1511 584 4309 589 812 237 1066 831 5439 773 18524 337 8350 990 1075 548 986 237 1568 -1 -1
451 2213 802 881 114 1216 829 8295 252 7388 954 19979 893 10538 909 645 380 9912 325 1696 421 320 980 317 348 5321 783 5261 985 4321 755 96 424 1983 348 15291 496 27562 347 11635 253 12076 805 8313 277 6895 128 23093 39 18320 6 10282 165 2582 761 8348 486 2770 152 3384 33 11709 960 247 72 5232 752 10405 848 1452 132 3776 220 8931 969 5896 788 7717 256 8192 444 3862 597 15769 577 6102 842 10428 785 2222 844 10781 26 3275 170 7609 265 18028 529 3918 392 13528 44 7821 575 3945 646 5915 386 7707 754 8099 142 2753 670 2783 249 4850 557 3239 737 7810 915 12221 582 10214 82 3688 886 5982 799 15733 871 1093 903 33395 722 6892 959 2605 884 562 347 19368 116 6462 885 10655 161 11905 543 6629 439 2926 821 792 415 2643 271 753 -1 -1
452 2628 9 1733 860 6364 237 5049 898 4005 475 1341 481 2254 397 18875 380 8932 590 4294 662 2280 684 11520 916 5179 198 13888 857 7315 955 2877 554 4826 289 18502 89 1131 942 12717 219 8733 574 1969 594 4982 778 5523 147 1054 3 468 56 1274 926 18221 988 5628 116 3130 129 7301 906 2394 782 13841 853 18361 917 3622 830 349 516 378 279 3257 511 6455 991 5781 528 1066 976 719 964 7656 718 2715 633 11338 626 10925 75 1078 855 2843 231 156 4 3322 606 2422 564 13101 322 11315 994 1617 269 3495 923 5212 772 9042 655 2377 601 2378 290 2664 165 2904 457 15386 37 6361 665 7590 275 12117 807 4281 359 9041 543 628 42 10834 758 14291 986 4145 720 10110 40 16591 489 6455 333 2044 986 4373 409 2121 201 10757 610 6527 691 2962 156 11908 753 11832 755 814 828 2654 344 8272 528 85 75 27230 153 8377 123 4878 128 10330 530 8509 452 2136 145 8416 676 595 -1 -1
453 2826 300 2248 739 12352 841 3295 250 13108 593 587 658 3354 338 4556 583 8250 992 663 648 12799 30 31149 799 3476 387 6811 139 12137 637 9511 210 11841 343 3110 124 1913 575 5442 536 9860 488 3783 190 6815 418 3257 217 852 874 10590 422 558 429 2151 192 18885 910 1337 854 13991 985 5373 641 13218 120 7446 209 9480 244 6649 566 4019 886 22180 845 5368 981 2476 964 12041 906 1673 889 4739 197 2455 592 4388 452 1996 89 753 1 3530 171 4095 365 5265 453 6895 516 1591 56 121 408 1436 998 740 5 5184 75 11697 995 5486 704 3021 753 3787 162 9 498 11308 20 5186 507 1504 943 12997 799 3689 10 6526 914 24786 207 18414 257 4340 3 1279 73 931 167 2233 74 1855 90 479 61 1538 938 3895 639 4018 806 4857 976 2723 774 1852 962 15056 150 3422 134 46805 752 1114 259 20191 166 5281 201 1682 574 1535 694 2874 73 4342 523 1226 231 2891 -1 -1
454 6731 330 3818 785 19652 454 847 134 1069 658 1994 241 9675 451 6567 402 2134 347 5607 203 3526 151 7744 50 5335 840 1385 609 443 101 7018 444 1481 971 563 45 6541 205 3581 719 2597 876 15770 802 8048 746 1237 826 1943 145 4063 736 838 375 229 297 1504 56 9186 735 3546 918 26582 269 2620 232 30702 565 2295 199 6790 959 174 873 1058 199 1405 327 3758 54 3507 528 1392 949 16103 127 2360 832 7906 535 3202 238 5510 84 1725 674 9138 898 8406 668 22546 879 12475 866 4907 603 5439 770 4753 618 767 197 2822 751 240 590 3586 476 2952 135 512 588 2937 413 4476 479 164 734 6002 822 1925 721 10806 815 1183 963 3343 856 505 95 3367 655 7839 178 140 496 581 858 5871 244 1069 29 850 163 5592 640 2623 11 1157 288 430 724 2349 591 3355 585 37 364 5404 575 3167 620 2037 611 2387 585 13409 558 1373 90 1180 702 18291 391 14878 146 16856 779 6931 161 16194 996 210 460 1159 503 5883 792 6472 529 2560 695 3928 74 7755 373 1766 191 5410 708 2675 600 2698 400 5534 650 6726 659 10919 398 7119 292 13682 595 1122 223 1784 -1 -1
455 3453 726 11149 996 4964 420 2962 125 6074 794 2428 474 4559 726 6175 38 5597 420 3512 340 8337 908 15322 860 8745 445 1553 760 7173 867 13539 238 10060 277 15109 123 3135 547 4120 777 1332 576 12625 643 3619 986 2444 393 27099 138 4101 276 7069 758 940 842 3492 232 169 798 1563 810 7104 341 3877 764 9916 914 1239 876 396 588 3045 190 1071 234 1272 85 2478 174 774 590 4302 205 2115 612 677 984 104 938 867 380 7335 938 235 985 734 42 3340 323 1153 285 3183 16 3318 177 1905 842 1315 102 5301 246 1619 96 12471 496 1907 395 142 626 16381 34 54035 143 2410 52 7313 923 305 229 3699 356 6361 240 1619 225 4748 204 7228 731 4930 256 1365 687 312 668 4040 886 6610 664 1488 983 18114 788 302 505 2513 808 6721 18 7682 452 7244 831 8149 808 8570 847 3250 611 6671 169 20563 31 2575 829 599 407 6303 623 4873 951 3939 391 14500 406 25781 462 1600 643 3018 108 217 726 1025 966 576 759 5636 803 2839 895 406 930 4635 273 6666 936 6157 934 5616 200 248 -1 -1
456 687 301 949 159 1946 455 6863 696 10369 958 5267 325 4714 927 23751 946 21898 70 13554 844 147 430 4873 186 308 585 2979 504 5394 333 1537 521 6240 346 1045 696 3043 972 13061 952 6841 243 18793 459 13752 981 3011 218 6310 758 983 592 5509 216 5449 369 5783 177 10461 221 2955 622 6258 645 13136 456 4586 116 5247 976 7229 857 6543 703 30690 318 4937 72 13969 253 5317 362 20233 194 2794 369 7189 215 2780 942 4384 469 10259 145 5300 512 16247 554 10100 647 4111 625 6845 954 11220 238 9670 737 489 432 6917 277 11518 264 3181 444 30 755 5006 998 18296 109 965 476 700 378 155 82 2010 893 1411 705 1558 721 14851 758 600 124 1261 764 8105 36 1708 374 8549 985 2938 528 336 962 5132 287 10451 939 17848 512 6595 575 8294 889 329 731 7157 478 1102 429 5974 97 6748 997 21711 -1 -1
457 1930 546 2725 615 5495 537 4218 563 4811 994 576 589 5342 202 6393 911 1537 282 871 595 8971 627 14351 536 2940 127 9753 572 5686 776 22267 684 4603 49 9867 217 12079 981 427 996 1592 377 8375 529 10137 967 24993 395 5452 86 3426 756 1408 751 1387 243 1226 769 126 66 12026 605 5690 66 6503 524 6196 622 2387 392 4683 239 819 483 4877 486 233 637 2514 235 518 903 13463 786 4675 550 8543 910 3822 367 6333 384 4005 374 10484 554 624 291 612 821 3016 341 5423 149 1392 765 60 632 3780 670 189 167 624 130 378 651 1371 75 6322 511 11958 804 64 808 6255 583 19300 682 10604 995 6141 208 733 827 3732 270 412 749 13873 530 14740 450 8607 486 869 47 1653 292 408 193 1491 681 4743 988 1602 378 9699 85 2777 550 13609 95 7219 112 346 675 7883 898 5924 357 17724 160 8243 6 8835 74 6229 46 11890 442 559 674 8720 799 6750 737 365 897 483 944 324 270 415 348 3391 253 8143 642 969 95 20658 796 27785 794 4034 813 834 625 1395 976 963 -1 -1
458 3541 487 201 332 8800 846 1165 37 1141 414 8638 195 2178 856 7125 471 5094 298 18351 620 8408 328 5911 122 9650 124 2499 159 210 425 12452 0 2858 761 243 802 361 730 11992 911 6450 823 8198 1 5365 231 14221 68 17165 78 10361 604 386 98 13036 164 45 145 3152 476 5032 26 1464 705 9830 153 8432 822 11972 86 76 619 573 373 2769 848 10018 916 19499 968 10516 598 2081 913 3472 925 4957 746 2006 705 4526 958 9381 440 4917 641 4067 739 6320 842 9081 229 9353 200 9503 768 3201 400 2736 503 16149 508 6347 284 5656 239 2072 465 2623 812 10126 719 6256 469 2302 588 31 247 65 287 12222 927 8054 887 137 362 8998 231 460 280 647 746 8928 358 12372 844 2660 560 17946 69 4702 426 15700 553 12867 978 7681 51 1426 82 14141 221 7079 532 6413 330 531 270 4616 15 1863 635 10520 582 5764 545 9917 224 5479 451 6979 156 2245 987 3251 921 595 663 1993 379 5593 176 997 -1 -1
459 14017 119 23141 463 2513 12 1445 884 17292 98 6159 553 4845 539 1983 992 12409 297 384 890 3138 786 1959 978 2967 7 10033 49 182 539 1340 8 3345 0 745 254 5223 725 6611 284 1609 869 3288 377 3166 291 2285 190 3975 343 842 896 10125 231 6551 450 704 180 9113 163 1983 960 1520 367 416 517 12631 715 2493 785 138 916 5315 570 8068 728 257 956 360 852 5024 603 7395 474 22954 276 1027 494 11158 72 771 989 1693 612 11457 635 8530 622 4075 400 2788 520 674 151 9247 934 11009 756 2440 92 1915 6 4063 45 995 934 1071 935 1659 529 659 581 6278 516 1559 949 4567 729 4880 243 3565 807 7478 769 13916 175 7837 117 5778 354 11337 398 11185 793 4908 803 21502 429 4102 48 2935 859 416 298 16106 813 5788 550 3584 688 1397 159 13379 882 1976 974 4151 806 3024 902 4627 198 4592 974 2833 129 3957 812 8571 115 2570 391 1119 265 5535 327 3597 517 2234 711 20078 111 2470 952 5727 614 24460 79 12661 557 1505 705 4241 540 852 729 8899 423 1824 716 616 460 8257 779 1358 -1 -1
460 5475 415 511 749 24204 785 1706 851 4309 284 1126 105 9993 476 14917 335 3682 447 11386 795 5731 502 1377 267 3595 319 15537 951 3484 803 8028 964 837 860 19 444 2822 319 5463 361 1071 479 2726 354 1111 477 11198 299 7970 298 6960 164 1227 454 2172 900 9250 379 1431 675 5879 400 5371 851 2231 105 4634 872 4797 545 16853 548 1862 893 21280 338 1703 343 25166 816 3555 502 4224 407 10620 61 6479 177 9868 69 15177 677 4999 758 16773 598 2138 295 11155 672 13434 2 4051 738 7175 605 5836 739 1548 517 13073 121 10125 323 490 895 1400 846 4260 555 5054 186 1879 46 2993 622 5637 670 5194 577 729 54 318 255 985 578 3858 259 18913 844 7368 850 3710 149 13918 728 4504 666 9352 281 18825 582 1472 938 7015 607 29 460 1381 955 2582 563 1426 584 8563 876 10865 990 161 536 3357 996 928 418 2219 662 7364 266 10745 808 14749 788 2607 680 3855 574 4406 490 3769 723 914 496 2240 -1 -1
461 11368 808 5029 826 3695 548 3279 183 19535 264 32256 87 3496 150 1953 156 12576 68 3660 909 982 705 3765 733 4658 487 4742 875 9448 484 13060 86 432 159 5761 920 1167 636 10883 704 5064 750 309 451 13426 756 1395 870 4384 134 1392 521 8566 96 16593 564 6784 740 8651 326 3979 51 5292 461 5805 538 9946 479 12165 498 995 818 13198 291 6471 474 12151 44 4458 553 1202 123 7695 136 10134 668 186 584 6757 733 4567 283 5392 574 3726 709 4586 885 12797 189 1733 291 1358 651 856 300 5007 396 3409 438 3566 384 3478 63 7421 641 1496 152 538 224 17830 469 7170 639 4275 332 1815 298 1248 797 118 55 4717 676 7269 47 13833 944 2531 70 1556 673 407 26 30207 844 291 891 1255 245 8722 382 1417 499 2790 790 40 946 126 555 18389 808 4157 835 2526 45 2392 551 5002 758 1107 948 2875 866 6659 143 8730 211 12052 736 7845 178 6761 145 7035 838 801 908 2267 380 3336 996 5447 604 1271 402 88 808 14359 -1 -1
462 178 915 266 843 7344 888 2628 719 1263 929 7097 33 10008 501 738 171 269 304 2792 672 2773 724 966 80 5157 242 8246 92 1749 971 6461 919 3557 638 23323 88 13966 263 5779 53 283 564 10688 130 4101 682 3404 399 13060 620 14439 744 5695 396 1545 231 52 429 2214 924 796 937 8929 982 4177 275 1131 850 5009 998 764 612 2049 136 9248 265 14291 916 4534 979 5708 741 11807 296 4783 691 80 83 1239 433 307 799 5234 767 9092 418 2464 202 1289 684 7119 322 6102 905 2453 433 3738 575 5982 456 5 90 4452 433 5956 634 5800 667 7118 598 589 17 2454 373 5287 525 4721 320 2491 587 1445 36 7019 965 5042 306 2655 757 1865 76 2519 451 1918 712 10295 389 10687 963 7072 393 78 71 2680 561 3376 579 1686 999 5609 399 1124 330 3512 397 3508 178 2224 290 2565 10 2280 371 277 366 27647 863 4738 930 971 17 23979 936 744 285 1554 672 338 527 18993 538 15707 142 2180 483 3898 545 1861 708 11323 201 819 91 1277 954 3718 464 10760 843 3016 815 18063 408 1362 94 901 968 6853 169 12303 664 2774 165 2899 558 5280 212 459 470 1062 74 132 379 7112 89 776 407 674 806 1250 447 6834 -1 -1
463 12409 70 4982 956 5739 974 8963 301 33 330 15182 678 777 145 17476 880 7038 754 3416 83 5188 90 1219 21 14483 289 4845 497 41111 518 9945 322 194 297 4736 254 527 426 20740 202 3436 205 5176 931 3813 769 5424 222 18001 524 753 515 3140 21 10578 244 1042 519 1628 448 837 582 5112 471 132 787 3246 492 44079 798 1880 58 1054 346 323 151 6153 417 2722 858 1508 733 624 266 7308 817 10084 561 1173 519 8119 54 978 284 2347 582 1671 370 5701 722 15705 255 9259 604 6079 756 1683 708 2504 978 604 145 11805 216 4461 600 8513 922 1735 817 3185 517 6291 158 10918 993 7056 819 25540 859 179 235 7497 373 8743 818 726 32 5099 292 1343 826 6461 66 1976 939 1296 259 12572 681 4068 651 8225 978 5462 382 804 144 2049 54 3983 601 7655 473 847 93 3040 47 6648 618 8727 693 1796 441 413 354 5681 337 4103 825 1671 73 2684 452 4818 669 3427 689 12963 832 3210 242 2432 254 724 608 890 773 4906 -1 -1
464 535 918 456 124 19673 435 17024 282 2728 982 13682 405 5104 719 7453 435 13593 629 9448 545 3768 846 2538 752 4985 907 2794 413 7887 272 18728 282 3770 327 12 310 12633 591 5155 240 7463 257 3493 526 2171 791 7717 917 8080 465 1427 462 6314 619 135 893 61 104 697 602 2592 101 7219 288 712 377 2688 799 1882 213 18200 178 5857 722 2463 915 4667 504 10172 973 1164 36 128 616 8071 746 7975 532 1893 149 757 247 555 753 7227 635 8616 231 4383 459 3207 681 3205 457 962 571 5981 446 2963 782 8729 594 7180 960 15336 529 5880 939 19915 724 3936 244 11466 323 3192 439 632 459 6422 983 10192 582 1705 539 2720 483 792 664 1454 153 1491 407 3530 877 6148 769 653 99 1616 137 2202 729 14475 661 12413 801 1772 995 2187 693 20902 648 6673 856 3393 211 1418 611 16272 282 8856 298 2286 785 2237 245 1892 704 9914 362 6874 393 275 519 2562 224 2676 236 6106 530 4942 236 8473 659 361 62 394 862 1562 40 5272 98 761 760 1339 283 15223 990 6936 943 2610 280 634 296 7174 277 2090 906 42 -1 -1
465 4075 244 14938 453 660 962 8092 541 1229 407 3449 128 451 733 20679 788 3487 773 456 39 2625 23 4744 351 8185 505 10082 619 18435 250 4452 291 11532 845 7896 34 2213 971 914 296 5105 306 7088 58 32725 351 3003 294 1625 235 3177 476 188 279 7433 131 14957 565 734 591 13977 874 10910 748 1899 168 5120 686 11278 44 182 811 14035 664 2101 478 12140 416 12927 755 2184 536 2270 139 4142 732 44 635 16337 238 3308 368 2433 295 1353 59 4931 384 7731 939 4694 156 23831 254 12496 537 490 572 854 795 4980 994 12447 135 21381 711 22414 667 8010 302 5586 883 1936 338 97 419 5092 639 445 735 5330 885 506 679 24949 863 13527 243 9021 235 2573 450 2824 714 8534 737 3808 805 4792 550 5446 421 9536 554 1555 831 132 711 15063 315 33301 -1 -1
466 4496 680 15104 713 7059 846 6745 499 7102 995 2173 879 1066 610 269 181 16729 492 4229 974 2650 417 966 424 7415 353 4616 197 189 105 19981 904 8784 174 2727 408 50 421 5839 410 411 752 6332 181 1035 632 733 602 7786 486 9684 525 1013 475 23931 508 3447 892 2427 687 10451 933 10689 809 5314 208 2357 389 533 353 1893 188 9039 635 29238 616 353 731 2627 745 6547 497 2764 885 8423 479 3352 562 4987 422 6331 254 17262 222 13613 770 6262 740 3402 553 16682 147 11481 880 24230 624 37906 90 1096 820 1864 93 2501 978 5429 79 9149 683 5417 228 1198 631 6610 749 11902 166 8898 635 3499 373 13934 935 1149 619 2673 901 8151 890 17804 416 8258 408 4169 480 42 716 16489 492 2162 378 1657 63 22567 508 1804 440 4267 239 851 428 3978 259 5306 180 334 367 13118 -1 -1
467 9350 665 147 876 3449 381 6430 807 4134 778 9236 695 2898 251 14790 104 6481 578 20811 41 3315 857 2259 77 9285 44 2609 74 1755 344 25247 12 4987 88 4608 310 2384 831 7722 236 12080 381 7742 995 1835 930 1554 517 100 796 4802 95 864 242 4117 145 4767 307 754 606 1666 428 7470 77 17555 580 7783 772 10668 41 4817 526 4751 67 690 651 10037 80 1715 172 7529 501 6819 798 5072 447 3755 550 8150 890 11735 639 8013 863 10300 295 1582 358 4786 57 8219 318 360 637 271 91 9018 862 2226 897 8435 695 10383 109 2143 90 13095 307 6944 519 546 695 2680 835 228 110 9817 717 11930 762 12007 28 2707 965 334 254 5656 719 3084 680 3693 691 1850 919 4848 420 2929 893 637 521 1201 40 998 0 1770 490 8141 579 718 506 2136 472 21646 149 6944 282 829 523 1202 362 13435 889 431 627 13755 784 10297 482 10735 631 1347 69 5702 978 4321 797 13781 393 6568 548 1897 314 10127 184 10698 731 5785 647 5501 -1 -1
468 1018 244 3058 419 3614 705 845 149 12631 68 34799 553 2909 229 6595 586 7703 118 5470 906 907 137 845 10 4575 893 1615 328 6744 510 9537 500 602 710 18662 957 16443 826 6523 994 3887 149 14798 200 9144 848 3636 976 21396 969 9961 39 2096 179 897 305 9671 259 1036 159 7915 557 709 681 1646 367 3031 355 9342 741 10459 576 6785 739 4544 812 1708 976 90 397 1533 309 14670 585 10611 601 6232 130 1752 935 272 317 5190 320 3475 395 8020 290 1755 465 9013 557 3088 983 12752 629 14255 170 8534 636 11846 55 4043 462 7872 363 1766 57 2974 697 2631 760 3288 284 14648 12 880 38 1157 219 9348 256 13856 494 16858 169 596 120 10397 177 4312 825 2097 110 9877 707 2804 848 2642 209 2646 655 427 933 4362 231 8889 825 2653 383 397 961 1293 951 3041 819 12978 193 17660 30 18259 249 3924 596 6964 124 4806 683 10407 758 2069 810 1297 477 4463 -1 -1
469 3993 94 389 798 18082 361 14917 233 31 411 2064 464 348 371 15083 443 2175 640 7885 51 37839 270 1915 639 25496 984 31296 589 6425 723 2472 882 2262 814 5348 808 174 376 2386 401 2850 292 19556 476 8 797 4031 478 5084 170 1224 885 4931 96 5222 856 1070 226 14127 973 3396 285 7001 850 185 268 7631 927 144 299 9078 998 2473 622 4821 447 3149 884 29666 2 517 42 25888 737 200 785 136 602 2135 689 13040 848 828 732 1708 84 8147 248 1753 596 10297 329 5755 812 126 931 12320 216 6307 162 5011 456 21777 266 4696 542 10862 410 12667 346 363 262 15786 592 5866 954 2710 304 23497 256 3825 455 1517 638 2091 380 1345 398 2756 107 118 450 4202 663 2692 164 8153 664 2676 172 1529 537 4888 805 185 639 17189 656 3656 206 8484 100 14266 653 17764 214 3483 -1 -1
470 18 894 964 479 7942 437 656 464 1644 341 1484 129 540 108 14712 815 5505 996 14546 458 6511 176 20931 676 9971 741 5327 269 3331 783 9543 761 9276 874 5574 489 499 597 3382 465 10722 535 5139 644 5550 412 24560 560 12167 379 9888 978 31803 994 1966 638 9198 856 3164 297 12155 45 585 25 1655 744 1912 374 11277 433 376 722 150 854 11359 139 34 91 14784 61 1115 575 15580 115 2816 21 1415 191 1550 382 1260 806 1686 387 9362 77 1778 956 4382 711 655 379 15106 962 8495 972 4017 633 3381 34 11111 605 1450 639 4345 60 36808 687 151 563 148 687 3321 332 20595 793 14137 237 3587 858 9389 327 13041 428 9617 186 3636 498 9975 555 13029 238 4590 224 5729 516 1655 962 440 829 3124 495 12193 772 3589 226 6099 453 4573 256 886 527 7238 47 3083 842 5512 254 892 763 2789 771 8527 15 10225 868 557 -1 -1
471 3478 932 9315 639 272 514 4102 268 4875 300 312 157 4799 451 2322 834 1322 203 144 607 6132 808 4770 477 14435 694 2171 745 4924 412 15171 87 7450 788 5698 636 16357 998 5241 233 515 530 5047 0 12970 835 857 217 999 644 1464 803 246 197 2703 724 10301 937 11601 56 3193 17 2430 823 10174 537 8398 524 14706 185 14350 133 8505 247 11965 199 1675 256 3511 85 25213 265 835 380 9088 37 6759 261 1662 488 13544 279 10284 813 4137 468 156 402 1445 324 5860 511 5181 582 3735 741 238 366 5382 103 5346 241 10131 479 22004 147 17630 681 6155 658 2746 211 39046 742 6537 167 1027 51 7664 514 14949 351 5848 593 11559 657 13412 693 426 952 708 230 12063 735 20112 383 4497 154 712 352 6058 501 2847 593 1678 677 2855 284 1470 938 12342 183 7794 111 1471 663 8783 202 2647 727 16529 -1 -1
472 318 220 1817 267 1381 746 843 665 1896 565 8464 784 3139 22 1908 58 1688 503 8787 308 8438 469 11849 531 7127 128 78 788 6257 645 6344 190 7186 340 31012 260 8609 488 1744 376 2827 596 7097 280 1821 344 887 562 3107 397 3844 12 1882 288 930 220 3144 208 16206 472 14 334 757 870 2421 914 3244 818 17974 127 2953 79 762 701 3303 533 8058 322 5723 69 13881 548 376 286 19011 861 812 9 9 599 15842 592 32 769 2558 772 23039 742 4689 911 3112 485 4431 268 3069 413 8053 766 9269 421 765 995 3993 65 2943 662 6870 156 2238 202 13432 799 326 669 521 60 23362 513 5061 855 653 227 15088 978 1891 933 7927 182 20064 699 3783 538 863 179 891 218 6251 525 12569 877 10581 694 5637 899 1438 329 1167 694 5084 311 4764 533 6187 336 5160 399 17226 343 2096 507 22671 228 25129 539 1316 564 860 367 6156 242 2168 646 17705 434 1592 171 1234 320 6923 637 10841 -1 -1
473 14907 903 22389 635 4183 492 6356 243 8633 766 3226 114 5654 158 1864 223 3327 135 6434 928 13481 99 937 934 6598 960 901 909 1750 419 24321 163 11813 161 268 771 377 427 5066 92 18247 465 4755 101 5567 809 2888 367 2770 991 9751 910 19080 960 6567 995 6759 449 739 573 18360 779 17647 698 1785 152 2340 666 1643 708 7277 998 221 692 4906 288 1186 114 4683 82 1387 328 3127 261 4961 36 2097 731 5405 119 3103 587 4200 674 1089 601 3523 335 5201 727 9548 113 2994 403 5094 970 1723 828 16123 806 12250 419 8905 401 2828 738 888 596 19439 546 2179 208 2647 344 15401 775 6671 683 3856 620 1580 381 1709 896 2299 83 23834 507 7185 961 1398 137 5124 422 346 734 2504 191 534 335 3044 402 1697 711 6884 900 13125 638 204 978 540 263 10159 304 1569 187 11037 100 97 87 11550 8 6617 878 2410 403 2850 692 2379 409 8852 935 545 480 2503 661 7686 564 1040 174 1211 337 4481 370 5505 90 12264 304 118 834 10259 -1 -1
474 7728 154 25607 401 1612 108 2207 713 1517 308 7829 919 2352 753 2602 0 123 335 5206 990 3034 82 447 352 11579 634 5430 701 542 338 248 15 4741 687 19090 927 1418 146 1410 557 654 425 9706 920 265 449 5662 856 4404 267 683 129 5429 895 8599 752 5990 152 3227 785 4958 276 3408 88 5051 66 1573 912 3011 447 2448 642 4333 398 4571 913 3399 104 6575 727 463 947 2924 278 8471 951 729 557 20175 40 6205 198 24889 202 8922 827 7837 167 4249 55 14 829 338 570 11358 432 6698 174 2013 549 29899 329 1724 494 9833 376 6670 781 21592 314 24079 553 2994 446 9503 884 4342 582 1456 431 2794 282 550 848 1380 475 253 949 1049 716 14852 322 5510 34 1203 98 1765 806 1030 949 13090 706 4358 777 3232 841 1787 941 4000 480 500 759 1317 791 5815 549 91 724 2920 999 3651 237 11101 788 980 882 1053 91 10966 598 2037 563 1981 394 38262 308 5487 18 10558 102 4173 48 7767 119 1555 424 11283 106 9392 338 4823 -1 -1
475 11656 825 9846 521 3596 280 718 621 943 37 4042 325 6297 339 3094 590 6644 756 5876 544 6025 627 13565 45 4320 685 912 339 7135 469 6498 395 4375 239 3760 590 1452 53 3825 473 5963 577 4358 78 1189 265 5371 282 8887 499 2506 800 9349 538 1900 345 11591 553 2257 825 2082 528 4606 441 3675 534 6692 712 2691 165 3262 644 516 448 2468 417 4985 967 4 852 1888 240 969 605 4463 169 955 489 7863 0 3461 920 15571 734 12571 749 9870 228 9095 503 13018 815 4762 505 495 55 3720 193 517 822 13668 697 2162 915 6233 522 231 70 16053 214 538 76 45 693 9552 419 2446 716 19071 594 2412 232 1711 274 5848 183 3421 826 7765 90 3666 556 15217 924 2252 391 3563 411 7029 284 2186 549 1785 714 2366 822 2379 803 4224 199 1472 145 423 930 1887 498 5876 330 718 951 4100 998 690 863 10318 321 169 325 1402 967 5359 846 4707 373 2083 567 893 361 3974 279 1326 681 2601 369 3786 275 6733 391 1460 539 35 795 16978 147 3444 608 3711 35 8204 879 3411 744 947 460 1227 375 6242 387 1380 315 68 151 3852 41 7641 81 6510 319 1793 663 2932 918 1685 785 5790 976 5845 746 3458 690 1786 190 8099 938 5852 716 2650 777 2773 191 4668 8 12 295 11904 668 2211 -1 -1
476 3969 311 8421 463 9621 950 10603 41 2929 782 5792 190 21713 269 280 887 4345 462 6808 688 4804 64 2352 377 2298 446 1262 15 5460 985 18440 927 3611 302 3099 694 1136 796 12314 530 11865 810 7455 551 6869 861 20661 936 5490 56 4398 455 9209 714 13711 392 8327 480 855 993 345 710 4832 797 4105 607 3661 276 4167 899 11344 145 11752 762 13335 443 2281 572 1998 73 8418 888 110 495 2245 966 8089 6 2042 406 2374 17 3210 839 7206 84 4114 413 2010 247 13056 76 6646 183 48 95 1343 695 3201 449 1821 697 4669 479 1304 750 8119 368 3657 328 15714 456 623 715 3753 916 7327 510 4693 28 4618 349 17141 396 3666 402 6809 927 2632 150 2142 887 1414 434 356 131 3266 985 5050 871 1215 943 4674 848 11396 878 3971 740 11443 387 3642 444 1165 595 350 35 3600 856 499 983 11852 995 6617 235 8308 23 1007 147 7999 318 1595 506 575 718 7070 980 3324 171 345 81 1826 870 2005 153 585 136 966 529 2000 916 18165 155 13 153 1229 75 4284 724 4902 757 1445 296 1198 484 20088 810 5544 218 5769 -1 -1
477 3689 821 9518 184 14706 273 4971 226 3325 413 5216 503 19351 255 3211 824 133 485 1080 775 4046 135 1324 717 2204 360 5724 27 28145 247 1030 258 5029 953 2967 293 972 178 19 458 3353 170 4422 575 4915 168 10597 132 10056 299 310 838 4501 6 1224 146 1977 242 8195 247 14777 765 1381 772 1720 689 8392 784 1791 402 1231 340 4172 426 7290 127 4025 925 2487 505 5435 281 2238 867 2097 868 1721 881 15038 755 1186 162 4682 651 6603 963 10265 439 1716 521 5626 910 1106 342 25558 127 5985 26 92 684 7266 373 23938 520 99 104 6421 584 1234 677 16757 337 4728 107 257 990 16795 639 18428 938 1455 993 18728 12 7891 993 7930 414 276 307 7797 983 3957 674 2533 195 84 424 3459 193 6936 105 13878 213 280 610 5520 481 13315 877 3681 53 8620 516 1667 282 4311 454 2966 106 5780 999 4571 266 2159 560 4317 244 7827 377 548 685 3218 514 18291 751 7901 841 2693 119 5955 84 4935 787 1349 795 11738 331 1507 -1 -1
478 380 30 13809 311 25156 275 2097 754 4899 339 4720 232 1106 498 4435 391 12307 903 5350 517 4228 360 292 841 7923 710 1341 566 76 251 11586 49 2523 317 3599 67 9368 792 9082 764 16235 650 1706 704 4672 862 5280 362 31883 501 977 712 10180 949 1568 769 8491 876 7808 796 7870 307 738 815 1212 961 7435 267 4313 653 14566 312 13573 536 3868 6 5831 248 5833 949 2236 938 7295 599 3966 511 13694 676 2116 793 1788 282 1055 367 4987 714 7576 141 7656 944 5223 892 3357 20 410 232 1600 878 21955 261 7265 914 4252 230 8575 135 7506 740 4552 496 1153 384 4229 309 8218 224 10696 311 2864 315 758 220 822 664 5960 695 3902 37 58 629 3168 460 1314 876 12111 16 11838 515 7904 11 301 423 1540 498 10168 663 932 347 495 960 2940 834 12582 996 3794 535 2840 823 2042 675 6602 113 871 251 7259 652 2595 156 23377 231 1526 287 348 268 4541 525 5408 141 5283 158 15549 691 3212 354 14639 -1 -1
479 992 498 11404 311 1806 300 7868 938 5558 569 26873 704 1871 445 30834 821 11903 343 15534 528 4509 112 13229 343 851 354 679 955 7198 144 7449 159 232 195 26484 190 994 12 6392 950 10838 654 15395 937 9473 282 5015 508 5971 126 2398 234 1241 190 11106 326 596 944 21385 314 21644 71 14126 452 5672 523 1073 703 1237 229 2234 10 5640 832 488 886 2349 136 27158 813 1950 500 4257 193 31399 374 310 538 3056 398 16691 840 3187 114 5917 524 2133 774 14423 144 2905 263 3607 306 72 874 3483 458 8479 309 6562 877 604 461 548 291 10099 473 2759 612 2722 161 5807 533 8879 181 613 949 21835 47 15067 73 2220 946 8670 535 4540 106 5028 343 3497 271 1659 335 3214 496 6175 221 29125 356 902 668 7210 154 99 76 1559 829 535 -1 -1
480 1104 294 16312 736 124 423 4097 744 540 362 5482 443 362 334 3040 276 2654 544 14485 726 7602 177 36210 631 2278 582 15306 721 6002 411 2031 391 1650 574 7696 365 8135 829 306 201 5118 718 8778 982 6072 255 3080 489 349 152 9389 495 1118 739 4085 266 5573 828 939 358 12905 554 4771 111 6062 628 19918 89 3383 47 7842 341 10448 645 3555 235 1202 646 59 884 10427 277 12396 484 1079 152 14483 123 5487 553 11044 21 5334 115 8387 680 8008 691 4909 259 6203 538 12186 33 2255 825 6080 970 25166 815 860 394 13684 215 5434 276 5636 685 4117 878 9132 715 2402 457 744 751 7606 430 4146 707 2283 264 381 932 12513 522 2017 445 1408 495 1437 501 3697 74 5621 20 344 36 2711 52 1201 49 1042 836 9286 841 8416 215 4061 548 762 513 4165 879 7955 426 2927 47 379 781 10561 386 4318 359 3629 488 2698 714 1029 181 9778 47 4046 459 4407 2 6804 152 7452 421 1206 451 2859 776 2621 8 2458 954 5793 415 1196 592 1959 968 2206 131 2822 31 2703 832 8964 -1 -1
481 4815 200 2129 539 10824 468 5042 477 9563 324 714 1 7400 816 5387 708 7269 60 7008 55 8151 643 2717 151 4207 19 4175 777 3172 319 3382 917 13938 784 1307 966 8501 465 2954 81 1302 781 22182 162 31749 859 25133 947 2590 616 778 525 9133 239 5742 522 7070 885 23482 86 3174 696 775 475 873 243 20012 685 11 695 2714 500 19597 315 9572 277 1312 514 8924 103 61 433 3062 500 543 913 100 632 2136 119 2785 829 367 741 242 830 7610 867 4336 311 3718 851 1898 785 5726 842 853 666 4435 739 23481 884 1064 653 1637 701 6411 806 8638 525 1128 336 9772 306 92 433 2177 879 8620 853 6593 874 12707 930 397 771 22527 462 2402 477 17117 924 5305 254 22392 946 21665 829 1358 556 2192 340 497 143 4057 860 2840 333 14586 254 3911 357 3681 979 32177 385 4363 736 2624 190 4151 781 2246 -1 -1
482 50 187 11489 938 627 143 9840 463 6695 938 8877 396 3285 402 678 948 26199 507 1057 708 8911 429 1309 598 17508 199 3305 201 869 135 3885 696 1469 250 18488 192 5289 584 15136 56 2017 113 1056 106 10100 921 953 663 2557 596 11599 850 271 946 13334 93 9770 963 941 688 6251 60 247 902 11026 86 3470 591 3388 562 5976 284 7237 276 1439 813 16070 544 5207 875 9542 21 14564 580 26100 784 3545 345 22024 508 389 87 4850 632 17271 446 8170 74 937 946 6414 803 1395 6 7650 660 5007 597 6027 634 13412 637 15073 790 4537 83 184 808 587 315 18155 726 26184 222 9930 510 1657 466 7294 37 7158 465 1341 715 1600 983 385 840 10253 498 3376 78 8477 824 3097 54 2214 360 11803 783 8316 883 782 818 16579 10 2761 139 4131 929 1729 148 3245 644 19113 283 386 786 3956 -1 -1
483 1308 322 18494 898 3293 706 8887 573 2231 456 4823 467 5509 874 8288 589 14119 789 3014 595 24191 214 3397 392 14694 179 2689 687 5719 784 2485 472 3987 922 7141 161 2530 427 647 794 5512 319 234 46 1902 852 5833 879 29736 981 1423 174 690 370 19244 410 9014 843 156 360 21852 817 14416 699 9 31 5196 1 10261 549 3689 288 7265 183 14307 690 3501 737 2548 697 362 401 1303 68 1383 308 6568 359 3456 23 522 741 595 478 3150 165 5777 700 1483 995 11506 893 2538 958 4617 522 4000 85 1251 404 1024 764 3502 750 542 197 3490 118 843 11 1789 435 2364 375 419 946 4690 421 4088 0 13012 773 8528 181 3177 187 1210 907 5492 960 2567 209 7173 204 6953 403 9389 104 8930 537 9041 762 2372 444 6357 763 2053 596 1891 48 189 985 14021 615 3324 562 3240 665 5476 220 2211 99 2633 760 3299 252 3198 89 5 795 871 378 6128 28 4086 671 3937 466 11687 429 1711 177 6226 800 1147 661 14324 819 8697 259 2564 287 243 175 641 183 4740 824 5543 970 12096 974 2105 180 7981 641 1916 906 1105 321 8462 130 1933 -1 -1
484 6318 746 2547 438 4528 557 1668 829 6668 532 4166 64 4997 782 4670 918 5081 806 6773 987 6172 297 10249 37 18326 630 2786 313 1298 694 5937 751 1221 102 2931 514 564 162 1854 321 1537 875 10661 758 1921 40 5377 356 3426 335 2482 494 23492 410 6234 404 11280 704 3450 602 2236 99 895 609 1428 892 1907 293 941 168 11060 959 2019 534 822 541 3951 764 1465 168 6880 661 34 739 3022 464 1233 456 1240 14 9584 790 24623 296 21467 880 141 459 8573 32 3085 512 13629 220 18380 703 1335 431 516 280 19378 147 8739 497 11394 49 1493 764 116 793 7796 76 3998 465 23 181 591 216 313 284 2519 240 9267 692 2035 295 28 299 10062 657 2925 585 4873 582 1406 628 9003 698 7503 888 1615 376 6084 187 9235 919 1476 474 1299 679 13871 674 644 95 1673 264 1263 865 1467 86 5526 730 9328 793 4460 818 1215 67 2814 38 1817 937 6841 353 497 432 7820 394 2183 994 738 561 2331 371 184 740 3231 154 1450 418 287 16 2748 143 1760 940 4563 970 1162 692 596 983 1586 75 8074 438 6683 401 4815 322 3430 301 17407 36 27177 744 15665 851 1842 -1 -1
485 3280 987 7975 315 20305 672 1050 42 2159 990 3629 941 5437 411 5767 359 13964 853 3753 305 861 206 829 756 18856 55 4542 490 2746 611 2246 708 12250 390 7155 389 2918 207 8731 183 1665 358 2094 897 9265 622 4476 207 6105 361 99 369 969 147 3764 843 23206 40 7277 306 2988 840 4406 591 1102 432 1441 379 1917 461 3738 671 3833 597 16693 642 3370 565 11236 18 260 767 1886 330 2895 771 8026 359 10090 845 5513 210 2067 573 2887 874 132 60 4543 299 1188 110 8473 310 3896 779 3471 777 5 255 19083 405 3408 812 13012 123 6501 821 517 155 950 522 577 247 570 526 7908 710 285 803 5057 249 1561 642 6308 399 1046 235 8891 303 2420 697 103 113 3440 534 11587 742 749 700 3054 481 6217 10 12791 847 2737 372 3185 806 1110 225 2215 313 1272 10 3060 676 918 358 6772 548 3136 64 8968 50 12317 343 4321 328 1744 619 277 2 7330 186 13166 415 13878 641 5324 727 4846 247 1082 483 883 362 1620 757 3184 904 7664 857 1075 61 4609 186 23059 917 9940 991 8261 640 1328 61 6137 678 2299 938 3600 789 2039 202 6123 712 1415 793 2068 674 6896 -1 -1
486 1942 441 8501 102 2362 947 10564 655 9753 186 4235 310 14862 897 6700 377 476 310 179 169 901 465 2950 507 4296 480 11502 677 11969 561 5107 102 5863 644 950 415 2837 184 28321 249 5019 978 2888 760 996 391 577 432 1090 433 4437 432 318 257 3396 651 1441 684 999 200 8317 149 9629 739 5404 97 841 820 786 721 7430 577 4576 464 2068 325 2177 628 339 624 89 549 17170 943 603 242 22117 214 1461 574 7129 525 7435 43 9657 857 9500 25 1546 642 3927 710 6637 991 2089 292 589 994 3599 470 6195 10 3978 750 319 675 5265 110 4790 913 626 498 3430 992 4060 0 1873 646 1245 682 7724 925 4434 165 235 620 776 822 18353 541 11704 909 604 81 5115 534 3723 324 7574 614 3318 784 585 853 10042 565 10616 730 3747 576 603 752 2889 279 1716 350 2091 540 2240 553 5132 85 4013 29 6075 919 3867 68 5355 884 2497 319 1069 620 1911 516 880 594 3948 941 3171 669 10096 284 11091 107 8662 542 7810 918 8618 811 1684 143 2213 450 1654 128 2513 22 30045 943 6896 568 9116 96 7220 73 3484 11 12169 389 17515 147 174 -1 -1
487 773 544 1590 792 833 131 6681 861 898 907 4207 792 8069 196 6593 332 2088 828 4151 419 15820 189 765 544 270 543 11038 327 6836 203 232 60 22349 707 3467 232 12134 986 1457 907 1597 708 6271 518 6431 464 3695 615 9384 171 6787 430 2692 227 1207 978 11107 225 3021 669 36291 307 22288 211 5671 694 12303 724 19630 900 301 78 3997 18 5838 971 961 814 3903 895 8079 432 1957 79 421 422 280 73 6612 230 22038 676 6038 495 1559 151 3163 484 3130 96 14657 554 1030 493 13570 531 1339 732 5933 794 584 679 8745 623 1039 783 1483 698 202 492 5539 384 11425 752 7473 492 2380 914 1318 254 8689 918 11041 930 5685 898 7664 921 4631 790 3064 534 2326 680 2628 211 19116 192 4104 714 374 48 4115 540 2960 232 41434 577 1981 621 19412 660 27641 509 6772 838 4284 537 2418 550 4188 74 3243 896 1166 431 4631 409 939 374 1397 -1 -1
488 7863 218 3369 123 5297 689 1719 288 2309 784 2075 540 2580 28 3863 430 1309 809 13359 59 12597 62 37 618 3644 515 5327 317 14968 410 329 184 6950 692 1859 169 11432 447 3063 88 697 612 599 0 1890 743 24677 543 1651 248 319 770 13581 759 616 89 962 305 70 266 1614 119 1589 770 1870 454 601 505 2401 16 8414 758 4755 723 2807 50 478 84 248 190 1367 151 9507 91 2158 483 2152 144 7052 397 2393 141 17060 535 4822 192 7027 174 9301 124 4212 380 4477 911 11806 810 1348 667 259 900 759 297 3783 296 380 417 5584 60 2464 105 1204 333 17290 194 1961 98 3993 726 4117 398 1714 930 5546 263 269 989 36 832 1965 956 2575 500 4691 751 353 650 4183 21 4732 147 1889 562 10223 365 2757 751 566 388 4213 983 12106 274 182 375 6051 111 9790 584 5579 522 8562 533 2755 395 1654 627 5076 262 8306 524 6585 105 12521 228 2470 564 5292 960 599 966 14861 613 6497 94 4164 884 99 351 1357 901 18459 105 1452 952 2462 954 10791 692 1152 207 728 643 3048 47 10794 89 9795 278 1353 696 334 31 3312 803 9958 789 1783 386 12431 118 4629 468 2215 66 1864 752 1048 689 5118 673 929 896 6866 895 1256 304 738 862 8556 952 1956 263 7123 431 1601 702 2002 733 2316 201 2631 -1 -1
489 6297 731 10317 532 5124 858 5118 572 361 648 3268 806 305 648 2008 488 1686 975 1314 833 127 131 1580 158 1928 695 11886 603 2766 308 4094 163 4169 831 4307 905 975 779 12929 466 4935 373 3576 323 10453 54 3164 568 7835 560 387 333 5409 448 2180 683 25673 901 4427 10 3590 352 15644 162 3656 177 14840 235 1542 274 1453 359 590 123 6047 14 6291 310 7218 373 2977 889 8475 623 12776 873 769 68 1186 73 2290 664 172 721 5515 891 7863 545 6795 623 11945 606 7065 960 10254 503 3134 890 2742 423 955 33 5718 203 444 886 6560 522 25278 823 1492 298 6447 198 19051 14 303 489 18096 569 11262 769 6413 594 15378 36 6844 154 2444 730 4197 683 6515 501 615 21 12115 414 6627 640 3823 471 5086 971 16035 926 9783 210 1054 261 3760 729 207 894 150 674 7707 752 2841 761 2510 979 1322 367 2677 378 22331 13 21806 421 8071 561 7592 670 2148 359 398 677 1289 629 952 632 4742 237 869 152 3458 151 8777 339 3583 95 1528 298 4699 -1 -1
490 2747 997 20763 807 1829 335 9370 736 5137 401 20171 232 2384 376 11034 517 852 998 15871 144 7570 678 16462 288 356 552 12162 200 9511 377 11774 336 10107 146 967 327 2046 670 6005 992 5686 394 2789 538 1620 316 1413 538 9955 633 7310 636 1050 531 6270 830 8184 238 6668 331 383 70 7783 844 4209 586 6167 431 7299 204 8154 979 10703 632 4103 544 9857 355 7548 638 14624 90 74 367 4041 649 643 894 6478 642 9316 925 4121 124 8502 513 2001 669 564 986 10862 911 374 360 5358 857 2092 56 6974 505 3935 313 5274 826 1061 228 3572 29 13820 187 2271 752 2191 949 1187 870 15057 355 34532 564 639 606 7467 801 11782 401 128 775 645 974 875 450 2142 118 1206 18 1344 712 8071 326 4858 522 1824 871 405 376 6759 322 33981 479 3590 903 1084 774 234 819 11169 250 5614 830 6323 553 837 376 3472 630 193 987 3173 33 4019 457 168 8 6149 865 14985 679 6315 332 6776 -1 -1
491 2264 233 9360 794 6265 40 13481 513 5955 284 5420 614 22655 225 4924 850 1557 766 623 144 1719 741 4493 439 4573 276 2685 702 4906 822 2805 314 908 540 15092 894 1496 751 8327 164 5021 134 5099 895 475 586 9444 685 3268 660 7013 311 1392 9 5553 762 15320 722 5603 592 13 793 6899 338 1848 965 2879 89 6017 116 20505 508 5321 883 4453 23 6329 244 4000 427 8874 516 7204 591 8727 363 4144 347 1048 783 2549 192 1075 652 2015 450 562 387 9475 656 27618 457 1628 466 4127 188 11873 65 3714 980 6935 985 641 726 31882 421 1970 144 1555 920 6970 843 6869 981 4221 995 17887 30 15659 130 5425 188 11857 924 1700 396 1002 709 811 921 2598 927 3768 140 13667 937 3066 519 6547 589 12001 710 4012 56 8751 556 274 399 6197 928 449 477 6820 449 119 227 329 112 7928 35 4437 800 9608 331 922 367 8265 366 2825 642 307 743 15953 81 7213 969 754 357 5705 783 369 624 15321 355 5079 -1 -1
492 7483 575 7624 487 1641 203 6250 616 6776 171 936 412 8313 859 1942 743 5747 436 358 165 9186 318 3451 221 1049 376 1585 178 3414 253 2659 947 16137 346 314 212 12189 421 916 42 5587 783 3776 882 430 5 6778 481 2662 558 140 794 19996 658 3428 688 4242 448 4588 703 22327 238 19216 362 804 189 1458 148 2872 462 11548 676 2735 255 5665 309 3521 95 5205 220 13404 105 7465 93 287 734 5373 487 17855 81 1554 556 3608 16 2065 685 8927 943 11335 602 2145 589 21631 531 333 555 3472 37 2277 846 3754 839 15153 431 2674 199 1339 218 6820 247 554 645 1824 381 2827 789 8351 951 6974 548 8026 544 19473 6 1298 537 5738 750 7631 216 425 16 12504 568 1311 186 4309 542 11868 644 1078 52 844 291 5689 645 20 11 652 849 4759 795 4391 128 11815 794 274 859 5186 87 2433 964 1786 665 8723 749 452 693 18841 893 4114 99 2050 214 7364 576 903 740 1346 880 4028 681 15019 122 2243 51 3278 824 1360 479 23340 454 1261 398 6727 551 4214 990 2014 84 3630 -1 -1
493 15500 200 1394 863 238 262 743 395 234 7 7610 818 1826 790 5771 259 1902 800 880 593 220 18 12011 504 14695 700 732 477 8022 387 10130 261 8632 809 6131 697 1940 629 680 85 11007 519 2669 439 60 623 7596 675 71 777 1948 850 21211 474 7570 816 951 895 3752 70 779 952 4627 956 1485 841 218 124 4001 795 1972 495 7198 691 4752 610 5202 318 7828 186 2084 706 30222 479 13706 524 3065 787 13739 957 27790 244 1723 205 7859 302 4233 360 8134 686 839 498 561 223 329 295 233 756 944 608 397 604 2435 409 18592 601 1158 749 1546 291 2883 590 2209 694 294 682 2252 670 6999 569 10040 996 14704 226 24692 206 9229 641 7483 903 4554 731 2638 344 501 523 2796 972 120 77 4916 823 401 738 10395 373 1145 944 8503 215 2824 377 11209 305 2050 727 3587 141 7437 767 415 654 521 914 5953 672 445 166 1891 40 2195 474 4791 95 2335 552 5558 247 144 553 997 522 300 413 900 823 1758 895 1113 165 118 72 6606 573 10886 261 3702 349 2806 178 295 771 28 36 2314 795 4663 924 156 430 1045 477 4248 989 7444 569 12266 384 4147 332 1169 420 3674 816 4199 0 6449 144 401 153 8204 331 2923 994 4326 -1 -1
494 9126 705 544 20 1823 139 691 960 3131 921 2883 107 1969 388 3737 563 1855 264 2186 768 4456 407 1260 279 30153 468 6399 822 4259 685 2130 45 9009 13 5381 148 137 817 123 945 216 448 8279 870 8435 775 17409 321 1221 778 9767 780 1289 965 12981 852 3053 747 18842 533 5334 294 259 758 14495 946 18290 125 2328 289 8395 419 9912 878 4276 632 5013 785 6135 999 17673 131 822 964 5704 190 6073 335 4081 92 5577 646 633 281 5971 845 1457 52 8136 508 18172 887 5135 180 4126 28 1954 811 11217 403 1771 599 3033 336 3235 474 15542 499 10496 508 2760 820 21230 912 4753 237 19772 783 8436 45 2513 52 4057 378 5064 22 4960 127 31 338 25758 921 3314 472 528 159 9545 432 1802 862 7089 77 6795 664 17501 21 2913 481 2907 997 5143 452 12855 636 9296 261 4479 404 10868 8 1723 649 9848 57 2263 876 5885 126 811 868 2159 178 2946 -1 -1
495 2079 880 6890 119 837 537 341 380 32115 44 23765 392 18546 497 1639 640 10599 345 7586 538 1762 144 2924 919 957 798 9076 528 7104 190 1084 602 1901 945 7565 286 2534 659 2067 178 19389 473 3835 769 2450 14 22209 972 2517 142 11668 209 69 477 2795 325 749 626 3159 413 12759 815 14177 108 1151 514 3682 858 1172 176 8947 933 4809 666 1470 949 5077 812 1159 429 2242 16 4383 603 11921 63 1636 55 5916 180 735 613 3108 697 50 215 1219 577 287 684 6793 41 2351 529 14080 299 2871 28 9221 79 17419 929 554 745 6157 977 7659 378 1294 216 5830 734 7907 558 721 179 1512 220 5493 579 21470 906 31534 462 13025 348 5910 680 8506 633 389 17 720 538 8545 292 14680 19 2157 994 836 444 19098 415 516 889 1690 45 6298 658 10443 860 5056 296 2761 231 5895 905 4136 864 2068 184 5762 57 17070 285 23023 312 1969 -1 -1
496 12397 498 16166 554 97 876 1592 612 11225 750 1204 841 6480 901 6813 755 2183 217 2961 365 3137 70 7308 635 7972 16 7950 974 1033 599 627 991 2479 956 1441 537 3465 607 3473 983 29749 706 976 456 3033 749 5937 936 14085 484 820 543 6605 551 13466 136 2013 549 4451 960 8626 319 1069 82 3916 279 1685 814 4872 792 2673 72 21 621 15210 685 2376 307 5433 707 5972 219 15990 261 1875 411 19074 683 26116 791 839 547 1274 802 15925 765 2743 342 7130 852 23263 966 4255 785 13672 387 1243 122 7153 144 2655 5 595 108 4140 621 1425 463 505 531 3452 145 13959 506 12084 844 9245 684 12943 810 14467 505 1779 102 16584 705 702 940 3864 855 12079 953 7472 844 432 655 1394 738 6284 919 19277 402 5815 699 500 576 110 123 9793 849 10152 651 2304 219 5608 57 4153 732 14675 69 923 708 11026 15 203 445 4713 584 10504 -1 -1
497 6009 356 1151 161 2885 846 2462 235 5347 794 14609 97 530 3 396 848 436 367 21786 254 10958 919 22169 61 416 8 2811 494 451 25 10813 274 1798 264 4865 717 37 92 5953 0 3023 621 1233 643 1631 202 14179 564 10058 321 5485 474 2351 983 5066 801 5555 294 4476 436 1657 966 12095 251 625 206 1524 364 12290 979 1346 43 3574 739 212 423 2055 652 4126 456 3329 900 3156 549 11006 904 5483 944 1660 162 5218 322 1513 444 11070 52 7849 303 2095 543 14641 878 9021 378 3909 843 4712 132 3269 1 6944 345 403 974 19253 581 2317 159 6242 874 4872 15 5332 450 18902 621 3470 870 162 110 10510 706 8686 274 3971 482 5061 683 4501 272 2726 675 6109 290 1949 891 1860 917 8631 130 7046 611 10686 40 4643 269 15025 961 5162 172 4886 98 35446 387 17386 601 4195 258 6947 44 12159 204 4381 389 10537 522 7356 814 8393 205 1844 340 2415 710 813 525 2816 911 516 938 4755 615 10612 717 472 94 2303 145 429 -1 -1
498 996 356 4524 516 19707 387 4759 693 11037 91 401 275 4538 405 1552 261 15283 398 3647 123 5632 842 3017 950 12582 72 1935 214 2092 378 1548 31 23954 108 2876 434 1612 989 1902 119 9725 334 9727 696 5884 864 1432 292 2635 500 3341 204 80 922 2823 756 5377 3 2291 892 3328 899 4880 354 365 92 17335 758 1435 349 34718 185 8082 705 7306 12 4200 761 481 501 3206 57 3487 58 1522 816 1800 314 4367 607 1188 776 545 925 3540 45 2304 265 18282 784 800 187 14284 184 9120 189 2569 267 1763 28 3413 85 4114 415 7086 112 5516 508 8533 295 8620 438 7012 934 354 280 10459 557 94 386 6376 449 491 625 3264 447 656 476 2059 231 51 251 1118 704 286 407 736 625 1594 657 719 504 437 483 9569 470 10594 687 6062 77 2428 496 8070 529 19429 898 2704 96 3795 966 9221 266 1669 216 1815 181 95 84 11611 10 995 910 1649 408 9668 847 1689 938 12620 239 5559 343 6464 644 2006 668 1332 791 504 449 16055 33 3797 715 4004 947 5057 156 1836 535 9660 745 2122 17 8479 828 273 203 6660 113 1743 72 16656 575 2105 82 520 -1 -1
499 3386 99 30497 789 4982 943 10921 838 27224 135 16660 582 640 151 894 507 2162 964 17714 682 4665 910 3385 682 524 816 3514 756 609 345 11450 524 23508 485 2113 687 2334 871 3405 299 1518 207 5629 807 4570 761 4074 343 3532 415 7634 583 5127 365 8083 698 6841 411 513 362 514 90 13069 499 8216 166 7531 932 27685 853 38283 749 2125 943 1147 166 1014 318 787 488 6605 261 980 931 6921 732 705 685 11978 849 4251 515 7240 682 2831 522 100 226 9162 493 14871 807 4168 874 372 819 2674 331 2573 582 736 209 2491 844 747 421 3879 880 3444 883 4204 676 1156 615 2618 996 2720 178 447 938 4572 124 9319 197 2145 469 3196 340 10733 298 11077 696 2534 878 12426 295 27046 478 4952 486 4487 344 5836 270 5407 655 4104 173 2281 183 695 319 10621 609 1156 546 6299 502 2694 710 2949 283 532 444 17350 22 1162 200 5357 891 5429 132 4958 284 78 382 12815 749 291 418 585 -1 -1
500 4606 650 2361 605 2740 52 2172 764 4173 101 1652 61 2959 562 11310 172 180 331 413 414 9340 587 2367 460 269 69 5895 386 102 325 7419 373 9177 511 6834 785 4261 108 12316 587 7073 764 2795 361 3410 76 3368 483 13703 825 5460 232 2646 125 2249 642 1197 603 5798 575 2410 610 3833 125 671 460 4061 37 1502 433 1578 577 3958 900 2356 304 11022 860 7052 935 2813 890 3432 751 1917 842 1097 686 8444 788 3683 876 2804 550 5227 192 91 14 1498 583 2207 970 468 394 6871 341 561 161 1467 63 3031 647 2008 970 3516 645 7359 761 13348 337 2115 591 1366 670 6035 22 10936 973 924 689 14295 338 3924 899 7816 50 5137 921 10517 21 2824 92 7203 65 5150 780 6169 198 348 920 4157 340 3119 998 169 651 11513 69 51 360 9024 952 271 825 8025 706 4507 660 5943 213 1038 195 1316 396 3363 68 9236 466 14821 949 1066 914 8347 431 6595 231 21771 715 1424 717 1608 674 1312 834 1967 435 4725 479 11416 811 4300 88 15756 958 4222 692 2549 367 6995 362 3571 813 2221 429 4490 897 405 328 2121 971 6259 292 948 268 2220 98 2295 184 1449 528 23303 800 1455 816 14645 22 15270 430 1582 580 5790 638 2525 644 4355 -1 -1
501 6506 318 4075 286 619 847 6541 886 4176 202 3190 895 7794 709 91 97 2106 256 11093 554 7429 459 9852 875 9705 248 27372 907 415 755 1202 423 2619 83 522 944 5600 999 7209 905 251 520 20592 747 5377 815 8615 997 6458 741 5131 691 2860 610 911 555 4593 577 8533 622 1333 111 5689 698 8949 861 1312 685 2343 725 31800 813 2840 321 14289 381 6175 170 12499 963 14102 80 5553 324 1556 871 103 717 2286 169 4910 548 5752 118 16865 916 4764 327 1742 325 21000 861 8045 632 2613 691 5271 333 1060 440 12205 1 2560 843 647 295 20729 394 970 721 13851 724 4992 587 662 390 4426 903 5527 645 1235 617 763 391 7772 325 681 374 1179 838 1240 695 2056 710 9636 591 665 10 4550 710 4453 730 1059 743 3547 856 6186 397 6852 592 197 724 1410 92 11670 127 10525 165 7249 344 5971 295 6522 198 3938 472 8058 343 540 823 486 571 623 856 2312 569 2579 520 8733 612 5032 494 3663 309 2831 843 3294 625 993 671 5457 682 6047 593 106 138 3531 654 14018 -1 -1
502 5510 442 4148 278 7544 683 2552 958 1049 443 3799 439 268 770 4925 340 17147 776 2757 390 12350 214 15617 332 5441 742 8620 820 170 855 460 929 80 201 5857 954 8288 387 527 792 5941 967 1154 700 20302 433 3744 851 1482 119 10926 382 3860 671 25534 148 8127 344 234 460 4050 657 4490 379 271 432 18485 488 10037 935 8382 931 3806 765 6457 417 8663 329 371 117 4853 151 1360 379 580 386 544 550 1148 709 1450 481 64 757 39 494 11121 805 654 25 1821 845 12684 990 5038 4 7459 920 9195 73 3424 966 2218 322 2818 187 4343 210 1069 399 3020 588 3145 729 14198 767 6687 341 8176 468 4481 333 2195 421 2732 739 4458 618 5870 571 8944 582 4534 185 6963 74 745 778 35642 883 8538 8 9828 137 1321 866 180 162 24198 150 12865 216 3918 14 5927 674 473 835 4422 95 43 546 20160 98 1136 777 4772 63 3829 98 12167 926 4548 509 2580 557 3594 556 22068 872 5603 302 295 685 4264 318 5490 -1 -1
503 434 915 22385 575 14550 186 291 437 1859 906 35086 19 650 62 904 726 9705 901 5310 723 6244 207 1278 697 7958 709 1233 322 4426 907 763 620 426 158 196 455 24774 459 617 825 15200 586 4085 160 15236 682 29232 677 9632 12 10561 386 146 646 7846 128 1352 576 5250 902 1348 108 2724 455 4165 500 9059 74 2517 357 4888 750 1525 585 73 577 4526 701 2966 9 92 899 1168 290 3623 940 8662 507 1388 301 158 369 9489 148 17644 471 6586 403 2663 984 8196 915 2713 107 6682 645 382 329 3953 428 9816 767 4603 258 2001 400 10724 58 5422 619 100 675 609 589 3406 399 2 216 3111 373 14049 193 2867 252 9908 999 2283 503 3211 551 21700 829 7092 910 3468 883 11213 475 5822 992 10072 890 9555 10 3636 561 15911 695 2500 578 132 144 1496 512 4686 946 5757 201 4188 782 3415 898 8844 929 702 304 7581 475 915 34 3032 881 3489 861 8113 607 5761 390 1686 922 677 940 300 88 3963 119 1203 263 2631 252 82 216 905 264 633 475 424 319 13640 -1 -1
504 3736 91 22227 12 7126 899 3758 871 1137 483 1292 478 25700 813 12811 532 3643 868 3744 781 716 618 867 774 1100 584 7745 850 6477 747 5488 547 3679 102 9755 25 7766 596 8421 116 528 453 3886 32 1152 623 690 506 6483 154 2699 486 4480 96 3138 311 3862 41 5743 190 3113 587 11401 473 7930 107 6561 486 2368 92 3452 448 7512 977 291 423 9594 135 10338 173 2030 107 420 755 565 214 1497 242 4662 319 1570 604 281 540 9511 679 1031 935 438 668 550 83 10058 436 8069 222 9903 400 8451 336 6721 847 2679 317 1978 526 884 970 11206 971 3821 431 5914 973 2268 657 14735 330 10194 303 3740 590 1766 351 21800 738 4512 17 4359 367 11223 392 5053 718 14561 538 4004 577 1650 407 9608 699 14317 428 4148 720 2562 6 3289 684 987 137 2718 533 9946 866 5094 456 2561 30 8874 721 2013 659 2311 987 1683 964 19204 730 4775 386 1755 693 4619 642 17680 341 4929 914 6761 372 4312 452 3651 605 411 54 1517 908 191 153 624 319 10636 803 3963 418 445 478 2048 694 872 373 2429 613 6690 140 7138 -1 -1
505 5579 950 7084 518 2927 148 3539 878 13148 837 6474 342 6439 722 14234 377 1898 506 11955 479 277 54 6927 506 12105 171 7326 714 5197 221 1317 743 748 27 5236 351 1545 559 2060 711 6848 882 8438 271 3062 771 94 558 3309 287 12563 316 4171 824 2457 554 11806 740 7614 797 2235 88 3045 512 328 675 7670 140 5633 164 408 479 5252 638 2747 372 5241 765 8594 490 9577 126 2234 589 1888 262 1282 306 1766 527 7661 773 8455 368 294 337 1080 6 11601 949 1798 203 7609 16 1790 985 5073 891 2711 833 7860 630 10769 751 2964 652 9746 804 156 950 4833 711 2790 665 714 405 11720 595 531 207 4518 232 773 451 1969 54 25042 368 1603 286 19569 561 74 331 3289 155 2118 658 229 681 2447 455 526 507 2234 919 2893 643 9755 537 1910 160 6241 371 16004 257 1823 306 10551 173 1965 719 4619 878 1332 612 12940 783 5691 429 1485 884 704 192 4443 269 7640 586 5054 794 1256 471 1102 747 1266 532 118 244 290 208 4478 351 6659 231 3117 369 1342 2 14395 968 345 712 1283 395 991 368 8822 270 32 77 17486 271 368 620 11572 90 3709 578 5340 974 3281 319 4442 204 9708 598 4002 -1 -1
506 5746 524 3258 476 5929 534 9878 627 2305 348 13716 313 900 62 5132 997 6818 626 14578 885 7079 749 3045 7 13493 718 219 741 16240 836 12552 427 1614 692 684 153 1132 309 9917 277 15558 700 6720 430 8920 787 3780 179 2577 164 11629 475 1200 934 12269 778 2037 646 5683 674 945 404 5526 436 15614 761 1635 767 9612 357 1080 883 5400 309 13752 482 5370 30 1751 511 8553 310 5168 266 2033 15 356 321 1079 67 12060 386 24832 224 3402 912 8052 763 2889 520 2758 884 14308 360 1446 788 10916 652 3275 310 9510 595 262 851 4880 292 695 607 2840 548 16838 381 1735 719 770 423 768 901 20707 403 7723 221 43606 130 10626 409 21576 109 8917 590 14910 629 13232 655 15182 955 5707 167 6789 885 14772 799 2616 837 6086 95 1964 -1 -1
507 9462 886 3434 860 36661 249 2166 741 1605 601 3513 310 2409 306 11038 690 4867 299 29 112 5278 857 619 77 2256 120 1055 562 7904 840 3521 358 21957 386 4814 915 17795 156 2546 685 645 523 246 806 2646 211 5339 674 1029 643 3041 673 19637 285 3445 77 4500 292 35 185 1472 522 16120 120 12200 28 2861 825 10745 477 9557 719 2377 181 1275 483 21113 442 1242 476 2460 456 13605 995 11422 601 3457 686 12806 862 1655 12 4664 698 807 778 7087 295 7080 728 3063 339 824 540 7389 461 1349 867 980 452 3645 989 3580 954 25337 602 753 588 10392 508 22649 982 11209 324 12474 104 1769 131 2122 768 5462 921 163 673 9109 299 5688 596 11128 796 2390 494 751 828 25502 568 4663 130 297 212 6623 901 13341 736 9254 638 29045 917 11273 474 1247 780 9370 854 17785 245 566 -1 -1
508 19972 629 167 296 1823 244 2413 0 12482 621 8114 495 2404 114 2392 31 4513 486 2665 770 11089 40 6769 104 58 590 7046 673 8222 998 4817 596 16311 191 3603 685 3059 181 1310 974 3832 418 808 216 15658 523 1224 543 11102 840 15973 436 874 645 159 887 4343 293 3548 444 1155 526 1988 920 1817 665 2026 278 4990 226 2382 80 3918 197 576 247 7725 225 6552 295 1394 692 9866 414 21562 704 2173 740 1876 116 11686 7 450 281 13333 453 739 510 4246 850 151 914 824 838 874 271 553 830 6644 748 1782 772 3653 292 1869 328 5785 518 2094 333 10786 743 10049 807 925 952 1714 776 7326 331 565 917 299 9 5136 621 5943 455 592 643 1060 59 195 636 2684 702 1380 471 5423 362 608 563 13646 549 19214 997 8082 335 4609 504 5247 665 5001 469 1452 921 3350 216 9540 138 5981 410 2607 717 5131 550 11806 992 2022 83 7589 53 18432 996 16843 979 3619 932 3086 622 26319 221 907 180 18815 294 35738 775 2752 268 3126 151 5560 -1 -1
509 4229 912 17180 410 3656 294 4750 364 8852 637 2251 191 350 989 1347 737 12020 940 708 987 20190 117 5382 303 311 295 564 259 441 627 17705 81 11576 264 2578 844 5789 918 2077 347 1327 348 11642 597 3162 923 60 491 2296 271 10357 614 8316 936 2709 862 371 134 8989 572 581 929 5018 49 859 970 1851 241 10694 25 2203 850 10048 8 4054 851 1970 444 22 450 10879 876 9095 282 2534 269 250 646 12589 331 14027 726 9404 285 6023 985 1295 615 1782 742 1768 976 12035 472 7668 397 2123 78 2874 414 1741 194 17462 716 6221 395 11962 21 1356 720 645 820 12668 114 12636 306 5214 789 7800 842 6609 169 1675 893 2277 149 11869 674 1598 163 9445 588 1631 523 2996 280 7801 593 2344 536 2690 580 5617 424 2706 411 5165 167 1940 565 8392 901 4637 6 6864 690 1985 570 2877 686 991 408 977 967 1728 420 9800 652 1654 359 20375 533 7626 85 3042 602 3258 919 10375 27 10135 62 927 802 7514 785 4977 746 864 852 16887 185 3343 877 2021 457 3645 681 1268 322 12474 978 3818 -1 -1
510 1924 457 2267 476 4197 662 2080 705 4469 266 2865 588 910 3 20 302 10915 523 574 876 1176 187 2197 217 2349 443 2377 406 1188 328 4192 11 10486 893 8331 786 1567 84 4574 901 107 105 14502 672 976 518 7309 264 4290 76 6869 408 46 576 3485 802 7826 257 1437 508 723 591 8993 801 12426 941 752 0 6418 937 3620 676 14168 381 2695 130 721 625 930 2 8119 41 1511 864 20895 624 3565 717 7907 982 21095 333 676 728 166 732 4103 558 1063 132 23911 664 1976 764 2718 884 2059 610 7346 776 4139 339 4108 324 6830 508 15646 901 1095 237 9177 888 2269 59 2311 329 4685 801 6329 782 4448 227 6592 21 10260 678 2643 46 1192 628 1524 953 14813 955 4695 684 7003 612 17191 270 1012 41 1784 306 16443 289 16313 624 39937 105 2703 11 4642 441 906 938 7289 328 4551 706 17548 72 987 369 10850 631 501 397 14026 103 1950 373 645 502 1994 159 9375 622 29065 660 12091 137 3926 -1 -1
511 5211 596 9871 289 1647 19 4297 445 559 579 1868 414 793 880 3835 507 3550 351 57 313 9117 320 9803 55 3071 322 1244 85 11166 235 14338 133 8015 828 19228 996 1231 202 1690 880 3561 676 7161 374 8539 835 1499 186 16402 218 1484 806 1319 490 1756 433 246 849 2347 682 18616 613 8845 357 2931 101 3942 257 5281 195 1835 100 7235 533 8612 644 1817 687 5870 422 12177 879 2227 238 10663 20 2066 339 6232 265 9380 43 3826 306 2070 960 8189 599 496 348 3890 25 4108 825 2439 571 177 962 3512 23 15702 860 139 958 4818 402 13132 950 33183 766 6262 597 12585 269 13195 722 463 999 1332 439 1575 676 1196 586 10471 527 6768 238 1568 505 149 125 1715 830 3377 760 353 430 8499 140 24 753 1383 298 11829 500 856 616 1537 216 13625 799 4632 315 38007 950 2160 683 2545 362 377 762 4804 71 1497 931 1780 109 6013 497 10136 62 3493 814 4329 869 2504 713 4204 322 4964 335 7475 61 6255 722 12154 220 155 101 1080 970 4544 69 7119 780 3298 686 1453 701 2051 -1 -1
512 7554 36 1564 550 11592 761 10063 716 821 763 429 132 5437 775 5189 995 4143 184 5116 751 3776 867 7560 768 1261 869 14561 888 12837 22 577 315 8278 29 2516 626 892 980 15242 453 791 414 719 981 2472 360 14149 281 7313 262 4329 826 12508 75 4071 117 6116 904 18687 315 2744 34 1747 526 1047 984 435 824 14603 455 9747 343 7985 876 60 566 11483 153 310 481 3 26 5658 675 890 731 19 945 4850 757 5560 723 3055 591 47395 15 1227 75 14589 714 6583 805 25 135 8797 261 5483 615 18869 852 3956 501 15732 746 434 181 1604 925 7628 194 2128 50 2565 374 13433 699 840 27 3751 67 1475 895 1638 471 6409 536 2046 984 9516 673 4210 56 10946 43 7302 888 9890 798 8237 350 541 310 28 410 6618 373 2605 367 4796 302 2279 917 3518 776 1174 690 1743 905 3171 14 17938 332 8472 850 4698 968 1805 501 165 771 1993 938 1050 439 889 185 999 818 5543 97 4849 137 7212 531 1230 973 1468 582 1174 482 3134 199 3937 712 2025 469 13692 304 2801 602 9874 51 503 -1 -1
513 5847 217 394 167 13817 505 12364 741 5476 401 472 598 19253 855 9637 326 7297 874 11592 793 1549 881 697 986 6282 600 15909 627 339 560 23908 873 19268 463 42587 804 101 966 3084 140 2201 1 2457 355 2313 863 826 546 2016 435 4285 700 9355 492 10625 120 2199 101 1818 73 9822 650 9022 509 5558 769 8228 361 1566 459 2619 531 11970 576 1432 125 13228 531 1643 811 5189 957 914 689 8526 774 11751 734 7000 89 2472 478 1927 645 1430 953 11175 901 3706 830 10784 538 3908 837 3904 829 8659 537 14182 76 4266 642 21530 937 6188 240 2348 657 6182 461 17600 653 5865 795 143 473 194 202 11485 193 8204 596 2201 263 8836 417 40 845 146 954 4974 715 7081 851 480 774 2963 830 3576 682 341 403 3658 602 1024 755 370 414 12412 904 734 404 5931 155 1801 28 1168 515 1302 894 1347 269 7393 525 4932 659 9454 203 6946 687 1233 33 11276 129 5770 1 749 350 4542 137 189 860 3919 -1 -1
514 69 439 22515 737 1084 479 4217 504 1443 55 3428 82 8414 910 12217 172 3273 130 15798 754 119 643 20010 409 15758 106 94 119 1094 748 2570 8 698 731 16429 591 911 668 2232 31 3753 489 14824 289 5728 602 11933 301 1008 994 3086 32 5472 429 6247 777 8944 474 10115 209 12970 165 22525 800 1304 206 12683 115 8751 990 2922 822 903 619 13105 969 1997 735 14204 189 2740 503 6433 783 3669 63 9549 771 9340 704 796 458 15483 570 10024 230 989 505 6480 853 8358 682 10007 724 1472 841 984 814 10856 736 5746 679 3942 292 3367 809 4358 189 560 496 1614 868 10351 131 7243 699 2999 902 3776 908 14863 574 4502 318 2355 52 773 599 8913 662 7512 345 8978 282 5213 245 1663 789 14545 374 6353 625 1545 122 1980 990 133 131 5966 4 6887 365 6506 901 6658 244 11141 316 7748 548 3333 820 1908 293 586 777 3621 360 1207 925 5766 944 7894 69 1011 756 13932 -1 -1
515 4950 424 1144 469 2142 214 3701 436 9284 679 13640 503 6562 91 3199 142 11920 149 12940 202 7640 897 11131 11 251 974 1726 384 5429 147 31840 241 479 909 13577 959 5390 834 2429 905 3503 997 767 747 291 37 2830 43 20511 842 747 783 13788 480 9893 699 9749 708 13831 336 8773 587 15428 53 2663 714 3245 353 5091 195 14 219 7143 588 14183 297 4157 114 7927 177 15142 117 1950 558 6609 818 834 325 1696 430 78 730 3371 369 5871 186 8381 616 3268 441 7317 919 581 896 6634 13 876 404 406 708 5751 480 54 927 17998 13 1774 69 60 601 5082 938 11180 330 749 2 3788 640 4757 108 4744 221 1547 85 6658 477 14116 996 5813 342 2575 208 4944 773 4169 195 3895 830 4332 119 13859 526 5684 568 2372 67 411 449 8409 933 2595 496 13871 817 12593 715 5545 236 7546 674 12098 235 9509 610 4605 808 5185 700 16064 712 978 960 8692 77 4361 938 2177 -1 -1
516 1251 967 2480 504 6452 528 3234 172 11107 819 225 342 14008 276 3928 63 15983 932 10569 121 1114 153 7921 754 7468 767 12964 244 13876 862 643 773 8663 826 1350 493 2134 643 4165 24 518 803 4248 557 685 324 9024 947 12323 480 525 86 8972 137 6168 63 3031 559 6665 930 444 660 809 782 202 292 205 468 868 554 8546 71 5494 775 1415 406 25502 385 4314 251 1104 228 1409 216 5171 598 5766 123 370 354 747 182 6816 262 12190 863 5377 529 7957 272 1006 431 9787 590 240 960 2718 552 1496 569 5624 58 2631 661 13484 513 18529 894 2741 735 5922 837 2754 794 584 217 4442 571 3637 967 240 102 10007 986 2841 828 10398 126 6732 720 2064 213 1057 905 28709 928 7035 349 4522 901 10238 28 2754 273 3049 791 11518 24 1723 311 3537 48 1038 444 151 522 1492 854 1522 284 28 645 2754 535 13942 794 2156 432 235 280 7937 973 14325 84 8718 751 193 248 6801 264 4469 499 16648 693 4334 513 3621 831 1805 554 6150 45 10563 427 1535 124 3552 359 1213 458 5773 759 5876 661 13808 -1 -1
517 10760 865 3003 32 26928 597 2843 954 10262 851 2236 436 569 796 4620 331 6490 243 32992 201 5866 298 836 862 2522 407 616 70 4837 295 1328 737 5222 987 2074 276 2550 458 21237 876 2334 43 1033 424 16879 423 19640 700 1403 795 12254 726 2450 944 27702 715 5669 917 8630 696 4888 277 4931 274 3900 169 5544 405 787 126 810 154 1562 842 4533 315 637 208 9430 376 12493 281 8182 934 3678 51 4754 918 5817 10 4304 487 472 179 22856 434 643 604 8200 291 4917 362 2374 606 2742 123 1644 213 4993 935 8570 383 1842 112 324 838 14135 546 236 527 10633 683 6521 951 108 44 24196 556 837 665 31323 580 224 396 134 660 507 759 5066 300 2210 627 21209 119 2458 617 2150 675 4734 953 1396 34 16469 119 16529 823 471 805 1403 217 7261 237 9430 862 681 450 4992 387 134 725 4304 191 4760 704 7874 103 2324 96 13044 -1 -1
518 4256 750 16104 937 6384 949 5112 862 9172 537 5854 814 1700 415 2690 551 8610 241 5739 753 15 803 1902 836 5100 441 1557 646 1032 116 2569 900 4239 205 10073 661 812 180 564 495 21563 315 4300 704 4812 892 5669 501 4072 939 1062 820 1438 795 4846 295 682 343 355 451 14151 323 769 855 11483 71 8482 358 2596 366 11530 791 4757 758 1444 280 15548 120 692 435 299 91 29231 556 824 548 10070 92 5992 437 10327 128 18372 977 2305 595 1179 914 1549 791 2035 622 885 490 4295 194 1246 34 1112 489 8295 491 2940 791 3879 879 21450 395 1670 867 15810 903 3612 51 4877 694 25368 91 3238 197 11039 950 8019 217 14447 801 864 715 10517 284 11204 361 3476 417 4601 558 2695 309 22514 235 1094 329 2699 977 5101 704 1780 11 4643 99 2276 97 2032 806 8666 683 9970 725 4928 496 3417 880 1589 740 2509 986 2628 308 259 100 3326 801 8724 869 2522 90 2948 758 1677 963 16704 827 25805 -1 -1
519 15910 432 5064 536 6961 164 24068 678 5533 848 4444 408 2977 32 10754 163 3093 575 3898 550 2743 909 2455 756 3675 383 6868 217 13902 350 1319 820 73 579 5533 892 5034 146 10502 567 1101 824 1039 848 9088 781 5267 550 2592 219 451 644 2073 734 2419 510 2263 624 3589 213 10196 780 2275 269 9023 639 38225 395 13028 564 7245 57 1275 135 7854 900 2318 817 2473 398 24777 141 1449 957 5819 55 12001 459 1343 46 11019 970 346 180 4170 408 3222 63 9136 298 1992 384 528 359 8771 662 6568 465 8863 19 2903 430 6369 680 7022 20 617 847 41 244 13947 377 2727 758 9723 198 6620 446 2120 962 2952 519 8914 970 4716 939 8367 887 1196 937 11465 140 4118 284 5501 741 4209 268 6503 253 3832 68 2929 571 156 4 7862 965 5770 547 3325 445 7903 81 2611 437 9792 510 7921 334 22946 633 27702 999 4075 575 6708 560 9891 918 578 -1 -1
520 1356 286 9225 834 18942 288 3793 544 404 527 13253 767 120 557 2996 914 1004 746 8119 81 3678 84 1198 786 5350 913 2217 530 17109 555 25646 769 4390 968 850 573 11673 508 11882 7 4 927 820 324 598 642 2947 817 707 227 1336 206 11721 407 17572 572 3210 307 6841 393 3686 45 608 838 6289 293 1503 278 1987 210 3971 603 9321 788 11961 710 8362 724 2272 443 11171 346 4857 983 11183 283 3362 488 308 226 15937 570 14505 841 1175 354 3173 324 7489 622 10503 24 73 580 2838 255 823 245 7052 514 7772 684 435 21 118 15 20414 746 9913 87 653 429 14419 79 2212 745 1395 363 2039 735 8662 869 3694 83 7706 10 561 869 6799 407 184 373 20875 711 5247 775 924 398 3950 846 17586 165 1567 293 8949 726 1246 752 5645 93 12732 220 6475 923 73 897 9232 761 9462 197 749 609 12790 5 9868 412 3158 819 5702 922 15730 817 7704 636 5369 341 5019 791 2954 604 1457 739 3351 243 1286 -1 -1
521 10068 161 22042 110 20513 179 994 935 813 835 1205 367 19700 915 3348 905 5299 842 2850 185 12070 550 8791 51 3779 128 1869 897 9372 616 67 951 7405 548 5042 264 4261 779 19503 146 3938 14 4058 927 124 579 6853 217 2408 563 6066 514 1565 590 2450 832 5318 783 17950 384 6506 203 14292 196 8792 579 5170 941 8059 264 2295 673 1634 341 4470 571 897 756 15120 944 11727 59 6677 157 891 212 4760 673 1977 571 9082 591 683 839 17774 652 2951 355 32298 97 3450 384 11790 368 5093 315 8948 692 18461 537 3269 890 8069 945 2882 561 2085 569 621 337 4036 168 5005 827 1329 320 1655 255 2475 816 962 55 1450 119 8596 848 2540 294 20510 815 1787 660 6808 921 12963 828 376 83 14016 443 3153 528 10757 410 161 909 1140 610 9369 879 3094 257 1087 307 11545 161 340 754 8457 524 2372 391 2908 399 1325 941 6289 477 1596 52 3873 399 9691 901 2478 95 2741 227 1961 -1 -1
522 4059 142 8380 621 62 849 12090 126 4220 833 4798 977 2791 360 2516 444 19098 647 2709 949 1718 716 24273 256 5474 45 224 876 738 286 1850 301 7421 230 119 322 1271 167 1108 713 5003 717 4271 770 8129 350 4507 855 2905 983 12068 131 13138 220 1808 974 1942 660 23522 763 7546 423 12549 82 3473 966 1105 757 12566 619 2682 531 5227 400 19566 117 6606 472 2046 759 192 292 625 943 804 906 3981 552 9868 487 4443 4 5820 116 4384 200 4856 592 18701 901 3070 753 374 290 3227 493 3298 366 7870 46 846 712 6044 508 2104 124 2396 784 26199 866 23935 125 12995 66 6898 840 15183 597 9515 912 672 873 9796 960 1201 951 8341 219 5893 471 4153 364 2592 619 2543 633 9156 825 15597 832 1506 527 3311 888 1650 278 2384 398 5445 673 26317 33 2657 880 5046 771 4429 716 7016 611 5695 97 12440 139 17022 32 11442 -1 -1
523 8736 975 12533 748 1002 352 4010 191 6130 502 6351 159 2568 48 11572 12 1837 397 9137 24 632 693 267 858 2511 853 5635 542 4269 966 13163 141 904 170 1700 661 2709 351 2778 909 398 185 17699 830 15208 853 14957 900 2944 743 3408 13 5355 79 29635 624 7258 209 7561 669 10819 869 546 593 12027 453 6035 696 12670 776 11093 730 12741 50 18035 855 2282 649 63 184 1531 503 217 489 2646 994 3162 261 3285 44 5526 511 476 282 3464 649 4400 626 2849 286 6439 334 2091 169 4758 380 637 38 6738 843 6045 139 6450 525 5315 146 38491 592 12262 224 3296 494 1738 886 27480 344 16555 57 4600 343 475 281 548 826 2414 438 1831 683 9624 70 13351 185 145 349 1423 322 1909 79 644 148 13125 395 7930 588 6758 415 23901 74 17608 690 12342 108 1444 127 5152 155 1407 158 7990 651 3121 669 3498 277 578 388 1204 121 1445 -1 -1
524 5669 284 517 913 6260 568 3133 797 2960 815 3141 319 7620 637 171 683 4592 65 7107 714 12919 808 6005 636 2346 172 4624 563 5749 484 6114 976 1356 452 24694 720 15600 6 5956 209 3155 669 14350 391 716 138 25567 652 5519 825 5040 645 8658 827 2824 406 3325 27 1082 421 3883 289 12813 828 3751 814 13284 358 9965 715 22455 275 3047 634 8460 671 4357 902 18 311 13443 750 4710 863 1747 662 4748 673 459 815 3696 52 7132 371 10305 808 3346 894 3599 633 16406 603 6312 66 2361 532 843 171 3555 116 6946 330 14201 377 3628 387 7512 558 11436 759 9289 299 452 222 5437 435 4823 895 848 458 2137 379 8485 549 9603 121 9668 604 4230 927 42 942 22465 253 3990 160 2602 878 5517 369 15293 264 10062 55 15078 668 3158 688 1876 886 20213 762 27690 642 8031 127 3323 -1 -1
525 1977 572 2009 171 6645 561 2505 250 2657 95 968 666 9455 664 15719 869 5645 443 4010 718 22011 827 2059 32 1652 877 337 93 3953 640 1415 855 1921 303 157 368 6486 230 7483 893 9899 492 273 261 10888 360 1474 370 4158 113 4628 670 12899 596 6306 263 2461 455 8032 429 2644 887 3739 639 12695 545 12579 715 4990 27 531 381 69 912 8634 724 18232 214 386 856 7847 387 2042 173 30232 807 2256 576 1360 1 19113 216 35701 286 227 696 634 303 6450 92 2136 615 8483 517 5197 212 5804 228 1439 323 13700 491 12527 968 3415 285 2551 904 18469 330 227 62 284 852 13494 125 975 364 2895 220 1434 342 9270 917 1028 55 12159 47 2165 183 4723 320 12876 241 12751 195 1833 381 3861 351 1213 581 9531 958 5282 517 2583 780 4743 995 431 365 4 965 2110 785 15716 843 593 670 479 851 1835 432 2963 659 8129 872 342 882 11028 432 935 830 873 642 1641 919 13370 272 9253 610 665 770 16841 993 3493 -1 -1
526 3834 963 2466 163 8885 217 4591 935 4663 95 16019 281 2366 592 4413 316 9767 105 11808 991 75 234 4984 144 7015 484 2506 918 5189 180 4070 234 11259 159 6668 817 15686 418 5623 995 6842 558 1469 28 3288 850 2300 648 6871 293 19096 917 659 409 11643 688 13111 343 3956 404 4442 674 1385 734 8808 396 945 489 31569 506 1142 964 452 505 9583 631 2241 597 1090 833 5174 959 2625 399 15587 364 242 46 7916 835 3694 912 1537 253 1147 240 2031 226 8680 177 7099 773 8886 670 11171 183 1933 641 7417 716 270 659 18303 258 3451 859 1763 453 6665 987 812 730 641 362 3935 478 12217 404 6660 596 6580 5 32887 218 1187 991 17278 69 6140 225 3642 515 4357 971 6708 581 3604 369 1206 609 1226 762 2714 736 2319 569 11342 942 3033 771 6034 415 639 716 420 449 6146 847 12857 983 17563 710 2492 747 2147 245 7278 119 6083 84 11013 977 5038 968 4490 269 1612 800 7064 897 1314 -1 -1
527 4419 74 18888 221 23120 485 158 214 7023 148 6124 724 10180 380 10050 76 5335 655 4404 247 4606 104 1084 556 3455 530 1906 315 1042 209 9624 520 6101 577 5503 632 4310 962 3189 149 4329 80 4653 258 5793 934 6112 586 2581 319 3788 243 2029 210 2566 425 1979 413 8543 627 12867 90 6994 811 9209 743 442 850 2116 556 9472 399 14519 678 1200 300 16609 82 8881 21 509 759 19177 94 3784 695 17193 516 10680 463 6236 269 5996 791 7763 924 161 680 9592 32 10517 460 10034 196 2385 127 4403 23 11730 594 7369 879 7202 442 144 864 7451 881 2116 61 2582 889 9220 902 20762 699 2072 680 12488 973 719 248 1751 609 3676 662 3436 969 1587 513 20286 278 899 474 10358 40 1564 845 2669 648 1532 813 4229 382 15256 99 939 634 7423 500 892 442 649 296 12212 223 2502 689 3473 247 1983 953 22626 688 1058 305 1128 706 16191 408 10566 514 3145 -1 -1
528 1725 865 4911 437 2287 372 2910 256 6484 636 1643 759 170 555 9762 911 1593 570 7908 322 4028 336 1244 928 3805 773 8546 714 586 184 328 577 4108 683 11801 621 4656 202 6943 259 10071 395 3966 227 5305 146 7828 896 6051 962 4949 368 254 174 466 217 1887 537 13807 761 17453 316 467 359 7758 863 1290 893 243 35 9095 211 6323 526 2701 980 7239 968 2958 164 19650 395 990 603 3194 226 1304 744 8591 265 14533 188 1271 341 937 552 14986 175 5763 522 33484 147 4844 377 10793 657 9288 626 3124 213 12537 539 23087 528 7509 56 1896 496 9649 486 2153 992 87 906 6129 323 1180 903 3266 314 10180 365 1476 990 1306 517 15961 452 11783 399 9774 340 4378 286 8477 93 2850 848 6705 270 208 625 7815 681 1741 755 28911 817 662 65 1416 621 762 796 410 320 2395 313 3124 314 17 99 2699 654 15004 76 9562 82 10331 557 118 453 1254 931 3132 480 5308 798 1641 3 6771 836 6308 254 5061 370 16067 -1 -1
529 6998 893 8277 385 1067 545 11762 828 3643 649 1518 526 3915 850 151 283 8035 887 16644 591 25977 149 8252 465 2559 802 6792 834 772 59 9181 564 10132 405 5441 676 17361 148 300 722 5906 740 3021 975 1910 361 11207 663 5401 33 11506 704 1337 846 2837 542 8500 816 4475 258 5196 503 2267 953 5864 304 1354 449 290 869 7545 990 1835 106 1775 697 2477 128 5004 405 114 666 1361 551 6739 905 7364 402 4789 916 5688 812 1478 739 2038 322 4174 809 191 454 11433 272 7749 141 1374 428 20927 15 9185 911 5374 333 1634 431 1011 293 6716 115 21930 817 2832 181 239 455 1073 631 1322 270 1684 955 525 612 13605 813 2024 652 6685 583 2907 784 13288 635 1514 510 2216 678 4170 326 11709 264 1274 595 1769 733 9349 965 2823 287 2026 849 38 370 5002 122 5702 579 25655 103 14615 845 11769 831 1070 812 14820 404 3645 293 5320 792 2763 741 6119 839 7764 850 537 86 1686 938 586 405 4029 802 5251 412 702 204 1137 811 13290 922 613 95 2814 894 79 40 15434 697 3869 960 2268 -1 -1
530 1406 299 5977 545 8974 851 2973 930 1693 298 3204 252 6228 96 3902 537 1264 69 6528 745 16363 26 2108 66 27111 61 689 23 1333 352 8950 456 7002 996 1990 42 1815 162 15790 129 956 267 3942 28 3360 955 403 456 14304 59 5525 466 10883 245 17312 229 6402 457 392 189 3256 507 4123 586 5041 87 5851 426 5137 672 10253 902 8751 375 18323 758 10805 484 6459 768 10474 536 124 606 13000 441 754 770 16229 541 3441 443 9515 275 14247 474 10894 973 10549 540 11276 204 12992 98 757 528 7396 852 2252 968 11905 699 8744 351 2345 988 4804 350 30566 775 1466 863 6968 806 5181 148 1959 264 4044 508 5135 259 1642 239 20203 637 10864 867 6193 659 3050 667 1768 193 955 94 1329 44 1626 218 45356 640 899 735 972 323 3958 568 1755 135 7745 36 6346 363 11169 -1 -1
531 126 567 6118 727 4568 762 4887 274 2199 971 6589 667 10085 755 4684 483 7510 488 1924 127 77 406 434 615 3195 302 10184 206 5590 664 34639 68 2467 997 5819 389 212 570 3090 902 5853 979 3538 392 2558 825 5422 854 2474 184 964 241 6963 24 11326 323 3100 966 1597 701 3364 0 4882 280 11937 539 7457 605 4550 379 2386 898 2102 839 18938 814 3422 815 4435 917 6876 70 6994 497 4776 196 4814 890 10468 500 2894 678 2387 677 22581 999 7252 777 2253 502 4335 58 12634 933 3592 200 812 773 1826 309 1943 479 18725 184 11141 746 10634 903 4294 815 1074 721 3026 25 5025 785 4428 608 18 831 3015 632 9313 932 3750 617 5460 877 7068 954 569 293 9175 365 7975 862 622 996 8973 228 3488 372 12528 884 569 340 3327 613 2168 461 5647 854 9208 788 11976 347 37493 659 11373 1 10522 331 9722 878 3736 983 11064 343 1337 934 17163 963 13048 -1 -1
532 16619 538 13404 10 6724 644 1272 944 4114 521 8660 527 409 825 274 167 638 333 5005 882 2093 418 12076 569 4832 62 44630 461 892 836 10619 36 11975 204 4507 431 2344 909 1815 962 2042 976 1228 787 2115 529 2210 526 2454 831 555 705 7171 296 442 599 1389 595 5091 76 31732 355 3117 523 7692 420 714 226 3758 166 10068 552 3056 275 4654 964 4921 931 902 684 2742 225 734 438 260 200 1768 720 34 225 9369 419 2611 405 4768 143 1768 877 3386 122 7000 657 4448 169 4321 244 4323 751 5242 188 690 110 3605 41 966 376 7837 301 1161 875 2705 167 8923 464 593 592 2476 439 5350 759 17186 472 11738 446 3908 150 16135 24 5469 856 32 429 20172 214 5113 586 13253 132 29347 737 1528 89 367 720 14627 858 2401 835 7136 833 131 10 6656 213 2633 698 20640 855 12840 595 7959 650 1701 997 2484 706 18873 552 4704 280 8171 173 9913 481 2110 69 686 296 6864 386 1091 671 1157 206 4862 77 2179 -1 -1
533 24025 29 5016 464 3554 699 5276 268 848 549 139 719 4777 474 4825 820 1293 755 645 251 4213 189 5125 559 847 994 5505 831 1462 194 1535 671 1304 643 1583 454 1049 268 3026 960 21337 356 20266 950 20709 549 37802 860 2041 711 1499 852 2494 95 3107 154 3628 876 8648 213 2602 516 2040 754 8571 443 295 507 1006 650 5847 576 5925 928 19059 186 13942 151 911 117 3295 13 11713 63 1685 725 5881 441 177 425 575 564 2924 636 544 192 4396 63 1094 871 116 678 7480 336 12 753 92 444 3148 982 3312 825 8131 847 10532 559 4226 460 6673 856 9105 416 78 583 13540 66 6309 126 4253 647 432 7 10 478 7343 18 4022 930 5326 483 3799 706 8642 514 8879 76 15496 578 6153 428 4387 699 11 880 5157 22 1800 940 5338 578 2849 37 5002 4 16736 22 6306 224 5890 650 6285 293 4403 453 5168 192 3650 287 4381 515 2251 618 3465 642 1912 692 1160 724 2948 795 10251 618 10616 713 3250 150 22330 985 19862 681 2944 189 1030 544 3930 269 443 458 7941 -1 -1
534 14956 705 1197 176 5812 296 13055 21 10 762 6441 28 8035 235 4341 769 1555 888 1318 259 239 530 563 245 7072 598 7578 328 6585 749 634 0 5014 188 7600 977 23 537 1063 845 6776 917 821 525 11 523 136 323 24 855 48 556 13404 982 18251 989 10460 570 2648 217 129 713 1332 954 5235 685 13951 345 4417 538 1428 357 7448 85 845 662 6408 4 1108 881 9269 309 13886 330 1005 56 7038 139 217 875 1853 717 3657 394 822 257 1572 251 1775 457 6964 294 3246 600 810 462 2278 263 2346 667 3965 396 17093 994 7027 334 30269 404 10991 225 1578 413 1086 393 4768 499 2694 629 2865 936 205 414 20724 821 17417 705 2870 394 2423 613 5977 488 2616 443 6810 333 497 915 10877 503 1807 892 8861 310 952 336 1596 936 579 116 11446 500 1563 220 1856 304 13248 594 746 987 10654 284 1632 976 2419 904 586 736 11690 164 2612 750 1576 600 3083 683 21318 939 7290 128 7258 680 242 809 9717 521 22715 914 2637 895 2771 23 60 144 35142 922 1369 985 1808 145 1171 780 4666 279 6805 -1 -1
535 383 76 18238 449 8665 696 378 501 1126 937 15860 658 11801 243 10668 342 13419 510 6364 709 18639 457 5210 227 4042 253 8788 331 3235 884 2131 181 14 251 8533 415 6108 708 30002 988 780 496 8119 972 6749 137 8607 944 5885 908 3131 968 3479 420 8803 28 7930 236 9013 212 6605 7 12822 264 8165 909 5296 937 2854 811 8079 104 12211 560 6644 837 2170 409 4234 479 4883 217 10263 189 4339 368 12062 452 922 383 31309 493 340 48 956 899 1751 316 4882 5 7155 105 7453 809 1702 440 3984 205 21056 557 3851 973 5525 34 1818 219 168 559 2846 644 10282 996 9655 426 8037 652 17979 123 10717 273 9039 704 8273 368 5209 73 182 135 1075 959 7146 938 19050 213 11127 810 1204 681 13691 664 4581 641 659 4 4294 138 7270 458 1948 570 2418 144 348 616 524 53 5767 55 6449 404 54 -1 -1
536 673 43 6081 988 943 280 3402 634 7533 631 2560 436 160 170 14043 179 1645 936 9684 483 2145 585 5079 80 9052 296 17367 369 1015 865 9940 951 7351 418 5608 752 793 480 588 239 3176 110 7906 318 1480 991 2826 336 11204 740 483 967 6575 412 2362 893 10243 200 1400 329 7803 934 16533 694 1935 45 501 486 15032 504 7267 398 7211 24 10770 693 87 48 28507 547 1672 103 1263 9 5959 437 381 376 18308 971 18725 514 1838 593 43584 557 3652 41 306 332 8218 641 3986 8 2054 713 5011 424 11268 609 6115 712 6849 777 13141 874 732 476 6585 334 6291 194 7199 525 5645 794 12267 84 1609 759 20271 641 7221 930 9326 67 4065 855 2108 191 11967 389 6693 320 5362 865 8702 297 5606 375 2822 61 11977 907 13189 759 1715 127 7781 589 5769 44 4280 895 2424 301 3623 937 13600 662 4163 408 3150 -1 -1
537 818 531 6611 886 2031 507 1080 265 7262 426 8808 365 7285 254 3816 931 3976 207 4373 211 19068 128 5520 311 9516 321 18592 116 195 654 356 176 1671 507 5768 994 425 179 1430 723 122 694 6559 387 6646 204 2304 704 747 719 2427 549 7327 929 5451 81 3406 839 1249 743 4801 906 5819 396 796 260 34 55 6457 862 60 953 225 645 3133 461 7607 293 1201 106 5762 922 5076 916 13776 965 345 562 2738 852 619 214 16968 181 1849 978 830 104 1585 606 212 341 9982 114 11911 262 3462 629 2264 356 300 146 11100 137 4942 210 3709 244 12533 677 1745 364 3841 63 2494 717 3674 715 2994 779 21145 734 618 334 1570 19 10074 77 10907 80 12070 68 2632 100 324 639 16881 101 2431 913 5588 236 12654 307 13415 460 7479 704 3488 622 12605 356 1357 414 3692 572 5923 138 8789 409 17642 257 8678 980 1245 753 126 139 3227 537 9401 855 2648 771 1181 78 2998 696 1994 144 4137 849 4994 748 2542 314 1932 981 765 292 6660 275 4872 807 5024 358 3744 336 1513 794 10297 330 27989 323 7318 364 217 293 14882 -1 -1
538 12568 325 13546 290 31492 141 6526 892 10878 884 12666 993 8270 476 2871 128 5606 820 987 789 11349 425 2055 189 4044 770 11001 791 5740 649 1089 284 4265 591 1874 385 756 938 7174 497 7950 516 2087 228 5262 348 615 705 11322 114 11236 393 7878 893 7756 714 2692 484 1778 613 11637 528 1285 426 1857 555 3262 423 1972 167 8880 634 1285 664 3450 436 18110 129 6965 278 1942 30 12081 451 721 107 6051 612 2248 724 287 435 1257 447 8930 718 4356 832 3785 841 9923 516 4080 773 3279 984 1020 433 20852 249 6989 319 15284 929 16227 775 286 313 2715 891 4934 645 253 94 3543 797 7927 268 4715 990 4378 246 3824 650 3260 366 4009 565 2308 403 1200 96 15017 899 4404 840 8074 306 213 873 4561 806 15995 818 4088 908 7039 472 6107 766 2570 741 5670 516 2454 980 7493 277 1056 318 5752 761 2847 637 6574 506 21166 676 4062 518 1365 686 13865 446 3322 540 7355 216 1365 235 2979 465 7978 539 1296 -1 -1
539 6945 500 11818 701 4137 421 1006 307 2992 744 986 746 138 282 252 823 3635 510 602 74 2810 400 29093 772 871 959 2188 497 5884 766 8793 839 13411 557 3917 365 3804 759 12912 895 1620 296 10711 960 10785 916 3186 766 1535 158 3162 688 103 205 2484 312 5805 356 701 89 1964 888 665 494 15878 176 311 675 3164 208 13485 294 4527 909 8230 257 2009 676 1253 285 2260 407 3836 124 4553 238 1192 270 664 40 1579 884 120 619 3916 850 1951 406 9349 248 3016 497 1511 502 85 527 3520 496 5544 627 15279 400 958 696 5677 653 10076 834 28946 986 1671 303 4131 660 1523 645 6666 496 3395 241 2434 464 5695 944 9191 779 7806 699 5840 135 110 271 3429 464 4575 116 23654 944 208 282 6103 62 3479 483 1301 400 456 615 6973 395 2081 722 2244 741 11623 457 13106 715 3144 620 502 352 2969 260 1319 332 12519 635 1648 269 4482 260 7810 329 8527 303 14039 867 1570 990 578 893 1118 769 8637 184 5422 613 5742 288 23 364 1502 453 1316 12 494 877 6639 965 13121 467 15664 744 1092 888 1394 117 874 862 3594 152 11929 958 11675 991 1445 273 3657 102 5275 -1 -1
540 49 817 6703 43 6790 398 3571 557 403 35 512 60 863 411 18540 492 687 103 638 837 9876 980 4270 570 6014 286 1178 793 983 35 554 874 2378 561 2977 916 2256 894 28912 110 2475 647 7131 407 2119 494 1773 416 12823 252 5720 327 2078 265 86 388 2657 353 6425 477 1401 128 168 334 13232 744 15053 1 3812 184 30018 751 381 910 665 315 7052 678 6358 459 4042 925 3312 202 11943 480 20461 984 4648 921 2451 831 7901 760 6929 548 2523 698 11132 890 4846 156 5813 820 14327 683 11395 726 4430 247 1773 737 7562 406 6649 774 440 828 1534 388 128 137 16129 709 23757 917 4807 148 6636 634 21285 617 2304 608 68 63 2859 338 3664 663 2767 76 12988 0 3934 295 9770 741 998 819 20270 999 10285 578 1014 2 5459 332 4942 49 2861 475 733 473 1708 89 4243 971 12145 478 1357 807 4352 714 5404 822 680 674 5719 770 7293 713 9923 917 6724 214 1092 394 3458 992 13837 75 3853 -1 -1
541 5703 295 3335 380 111 869 2664 976 8344 629 2890 513 5921 777 6079 464 665 301 2871 273 3152 976 518 704 1816 194 6663 849 319 191 5196 230 24015 366 9809 311 3981 89 8409 551 25852 159 3264 471 2747 561 7799 978 154 403 2170 935 5255 996 14466 514 998 517 119 632 7109 333 5978 637 2311 722 6994 33 10820 397 2781 602 38989 214 16402 794 2249 867 10031 356 6115 281 12563 443 10998 488 4954 631 13947 821 1692 412 5183 715 2219 740 2422 525 9385 268 2065 575 8247 882 17678 768 1298 75 2702 359 2500 154 3450 310 7649 745 5323 789 961 258 22987 743 8411 961 3303 486 12901 69 7365 128 12275 331 1028 28 1744 343 21366 350 9925 11 3274 30 1318 404 3160 77 1773 363 10986 419 3165 537 1444 512 118 520 627 12 589 677 8276 437 4972 552 5185 314 11820 962 5700 740 4914 98 2545 832 3037 719 22960 2 5714 993 813 890 4664 865 489 -1 -1
542 10608 469 9864 646 3359 565 12720 857 4361 8 15176 193 1626 425 11874 151 1439 241 15770 174 3154 56 9878 809 4094 59 2275 955 3566 899 1378 644 6808 2 2451 938 10586 384 5077 113 2792 358 8208 244 10496 328 1373 285 13671 291 13049 113 21723 119 1081 911 792 97 5524 911 6284 52 3102 81 9515 967 7195 57 1448 377 7815 332 23171 528 5963 415 653 811 2970 626 121 134 3796 662 11923 116 12914 740 7909 694 10489 560 5166 808 2252 841 8975 638 5554 927 2204 922 8126 569 1087 732 4113 955 4651 441 11077 502 15640 951 1835 445 2815 35 1725 741 3134 954 1763 170 30134 928 1792 865 7692 866 6218 121 23201 901 9371 806 858 97 12388 99 2642 603 1307 508 2353 132 350 749 170 992 5304 834 4641 299 5508 356 4930 528 1538 140 4965 985 1220 388 10917 517 16405 984 3360 577 3252 424 3308 160 6907 911 8780 286 9792 -1 -1
543 7806 673 3510 981 5256 44 390 456 1449 722 751 563 3407 814 673 657 5358 271 135 816 3842 712 1133 905 2098 828 15517 515 5655 42 19866 223 2751 932 4525 659 5027 924 11126 253 7597 418 233 451 2353 445 1501 661 4146 749 4876 34 4397 14 15415 552 3542 467 15085 955 4148 230 531 429 4948 908 1988 939 10565 265 6848 509 8804 481 7610 701 727 641 10974 876 2779 841 7832 321 95 797 1700 596 1346 38 2713 707 8171 787 2068 329 4921 542 2573 410 3874 48 2411 667 1452 276 40050 518 3610 764 2359 484 16377 325 5059 490 10080 165 7857 807 4708 965 3371 397 1992 742 10698 80 1477 736 3942 699 2814 280 8721 895 18124 213 8460 557 9957 573 14401 827 6897 454 4827 326 3907 42 4186 74 6621 701 6940 191 3077 4 6565 730 4654 335 11173 947 11946 517 873 354 3959 41 1563 330 7761 362 5559 189 308 764 39290 692 13726 426 10776 616 2028 736 1213 279 2229 785 3358 883 2673 228 759 -1 -1
544 782 337 6937 474 1356 832 1479 288 6102 433 6320 778 506 379 16202 403 8437 248 12576 48 3984 205 9908 503 12588 390 1794 504 3615 965 4876 214 5329 664 1925 814 3792 285 1963 330 94 202 6294 648 14962 0 6596 947 5620 382 6678 136 23973 999 2646 104 1634 501 2698 458 7352 747 3644 399 2665 452 9865 720 6653 869 2894 595 15079 917 3496 985 11298 450 14359 755 10010 618 514 7 978 277 941 949 4490 572 747 227 7180 901 10007 256 13629 599 2127 292 2760 232 2159 474 5958 740 2165 717 12744 566 7308 92 35 996 3794 919 8879 103 373 245 7201 725 92 818 4272 933 14044 991 1116 430 1892 543 10932 139 5895 965 5593 523 3637 357 215 63 9601 653 3311 362 9802 180 10595 405 1535 69 831 450 1928 969 5622 887 21935 649 1170 518 5994 952 1154 279 15515 78 4126 138 372 852 3299 986 2534 71 1545 528 3272 166 12263 408 7081 276 36176 488 12724 896 4907 310 6679 273 1468 -1 -1
545 235 322 1069 692 1318 744 429 46 10276 168 5687 551 8765 840 1659 258 14748 144 3357 43 24125 722 14213 303 377 306 2516 164 602 222 3254 126 2358 154 3272 46 2808 273 3438 701 97 175 16530 638 4541 978 2489 998 2468 685 3136 349 18192 64 653 27 3849 336 4271 720 12924 517 2025 48 8822 346 4211 578 408 394 17022 82 15008 4 7023 371 12142 415 1396 150 651 657 23487 84 6103 773 3744 469 22141 377 578 614 3385 61 258 258 304 440 3036 841 961 916 10035 99 16632 443 5383 476 14376 899 8031 985 11372 139 2121 752 4487 813 8015 805 6171 807 5371 926 2774 668 2252 793 12978 132 7694 308 6098 276 4334 626 2471 768 384 924 431 338 793 466 8557 242 1749 22 3000 498 15967 756 12023 340 6491 932 12492 141 26313 772 1285 56 63 465 684 825 268 496 22034 899 4171 950 1396 204 473 412 230 688 1655 273 5409 490 21778 359 7695 163 2785 -1 -1
546 1060 31 273 737 21248 371 17272 736 66 489 4622 436 2214 936 960 732 2590 991 9029 666 2177 163 13327 245 1132 814 1707 580 7670 192 14858 672 578 516 5134 479 18533 206 1647 355 12042 326 5395 582 3539 377 11027 770 14551 896 1621 8 2765 803 30178 354 7 886 1463 139 4230 262 16666 227 4737 90 2245 168 1133 681 198 926 12719 860 4059 472 10031 481 9579 97 4577 46 1816 806 303 794 4757 495 12681 189 9781 929 4303 189 182 375 349 614 1738 592 2948 744 17748 592 14624 49 13667 369 6598 494 2649 276 6010 978 103 372 21696 145 634 714 2870 558 1264 333 3312 377 986 148 6070 600 1465 246 1818 702 5279 857 1127 853 176 230 5565 53 3927 932 3718 970 5752 469 2306 229 925 797 998 671 691 909 2001 310 9542 762 1047 552 33348 352 5729 471 14415 446 506 609 3141 397 702 611 13938 891 13135 300 1262 396 4943 250 14261 980 3103 55 3087 305 5805 848 3658 463 4926 19 1645 636 2156 53 6510 -1 -1
547 636 875 22191 355 13708 565 6881 50 12147 435 11111 209 1161 250 29169 699 7966 711 3154 693 8467 321 2587 278 3848 84 158 657 20574 969 2946 5 3179 609 111 160 3289 917 3554 667 18354 899 7614 852 2421 75 7364 518 3508 496 1526 410 278 312 87 358 14174 761 4315 265 2070 798 15515 336 6036 881 4718 274 830 536 11501 927 10886 14 7238 665 167 688 4817 850 1025 909 493 885 11095 653 644 604 9786 882 12766 331 11169 855 8096 452 1425 918 5860 376 8077 126 2339 149 3464 69 7761 505 244 378 9965 5 1862 649 14031 89 17968 576 2530 914 726 789 12111 249 5391 17 538 143 1432 679 1250 510 2118 799 2283 137 358 527 2029 935 3930 167 2047 939 17367 963 9612 365 2284 698 1446 205 2612 652 2437 892 11942 992 4973 952 3364 862 13597 908 157 803 4489 513 3908 368 4226 272 15802 872 5578 652 13237 207 2048 974 11614 824 9142 32 2979 300 5257 89 201 738 5967 -1 -1
548 8686 994 5943 222 7845 624 2222 222 2547 449 8410 246 9739 93 10137 245 1994 530 5872 732 13439 815 246 930 3375 255 7297 654 172 711 1243 860 1889 502 255 444 1523 704 21990 904 3974 999 21623 696 1047 923 15436 225 921 240 5371 516 353 22 6207 215 5928 43 9689 770 3902 134 2677 282 2293 633 1061 799 4540 795 12451 465 69 419 1506 951 10895 37 1978 505 1472 304 1626 130 1326 189 16121 537 543 817 2835 199 2066 190 17022 872 7525 908 2788 909 3906 287 5291 718 3660 247 11484 501 7221 191 1002 447 2998 543 6636 112 6721 486 10387 655 3695 5 1223 225 692 513 1589 862 2187 815 465 743 184 931 543 636 17389 210 10853 83 1784 764 9437 708 22596 534 1787 502 6351 751 3715 457 340 31 6831 560 5011 107 1892 243 2539 797 5688 349 470 937 17800 983 10580 502 5657 516 10639 545 1051 563 8446 208 5011 773 16378 243 8582 66 901 431 2832 30 8637 85 5090 980 11645 333 6304 844 1039 831 4530 505 6422 673 8997 688 10576 -1 -1
549 4735 216 3602 609 8779 457 5374 215 3954 854 8565 601 2131 708 8746 836 1802 285 2424 840 436 844 6245 6 7014 297 9528 905 5338 796 555 259 2585 295 1858 491 1148 15 371 809 5399 288 12714 832 38477 211 4658 376 3895 273 15981 244 657 107 4686 371 2117 704 13947 837 24257 446 7633 777 1791 956 19418 153 7367 230 1634 461 3828 989 10755 718 4455 729 1791 91 5383 562 13286 742 7224 917 2057 259 8974 375 5005 590 2235 597 1608 786 1595 678 167 211 631 257 2324 320 4314 865 7790 868 4078 843 45 131 822 985 9849 140 6855 957 2177 684 2942 448 535 925 24915 173 4713 998 7412 494 7784 684 12510 504 3105 465 3841 951 4485 597 4782 199 4090 666 10147 351 3566 875 8098 874 4923 373 1967 225 13153 833 4351 339 22916 703 1422 138 6987 220 1257 76 13084 112 14966 671 2638 275 23964 960 5567 666 4824 794 6342 294 7260 -1 -1
550 494 59 3406 10 3014 200 6332 802 14843 545 7731 831 1136 366 2642 920 2108 313 7797 860 9640 697 4199 205 357 799 1763 999 8574 969 9203 157 11167 74 54 927 4330 716 3338 84 77 314 29 244 10086 268 1952 869 145 502 2200 545 5216 358 6636 272 5339 167 8951 509 3552 721 3305 813 3121 880 4999 932 283 901 22585 10 7258 162 595 49 7566 295 6237 225 10858 810 12839 462 1098 796 2994 610 194 575 1951 511 8543 596 12546 811 331 664 1242 749 5062 978 2852 495 11122 464 1851 746 6666 820 5031 999 5131 777 551 44 5627 907 3899 207 5994 194 2809 172 13316 523 955 74 2846 894 12814 999 2214 617 5772 582 1464 783 1019 130 208 609 4834 591 1819 93 1317 984 884 927 2981 955 917 246 5515 595 2792 643 1811 593 6858 746 7445 805 6742 563 1556 399 1919 41 5498 53 5126 896 14448 457 11182 793 1735 421 1926 630 935 318 12308 419 440 569 2110 614 5764 230 12234 961 2357 882 315 919 4018 118 12734 795 282 172 11262 324 7414 21 963 367 474 788 6284 937 4012 740 473 15 584 412 3544 8 3376 149 2587 12 1181 639 8212 292 3073 148 6623 157 2646 348 14373 922 3075 467 6579 -1 -1
551 5978 949 3245 597 2451 400 7408 624 2827 280 3182 979 1948 609 1984 618 2939 215 1936 768 9515 994 5858 995 11798 281 2293 789 2124 339 204 428 12075 474 884 497 4473 387 486 517 11663 122 1193 129 7823 846 8186 373 4463 219 2718 417 11751 93 2635 883 5277 710 11378 14 1906 692 10557 4 4163 104 3321 23 4050 970 1510 396 7139 484 6401 810 647 820 2394 851 1879 574 9721 142 9454 491 2986 923 2405 113 10420 315 9043 433 9203 964 429 821 5012 542 1027 572 801 401 15161 811 18 199 3546 665 4236 675 8619 905 2037 411 4033 439 1252 25 3163 324 5871 414 1859 461 1779 422 353 251 915 916 1099 197 5501 983 2261 620 914 483 698 517 7181 261 11942 434 6128 176 2966 272 6873 201 3028 907 1099 841 15890 177 2461 807 3145 497 2900 140 18486 916 6667 444 2304 425 6425 15 9063 163 8322 482 463 25 2241 521 1773 434 528 809 210 426 12241 45 10904 638 6752 460 7136 50 7545 893 4786 11 2050 501 4498 549 13516 902 1361 790 2392 455 3165 9 93 623 2506 360 3896 251 6351 727 4759 245 2716 414 42617 966 2041 483 9367 51 797 49 5560 490 2216 277 45 -1 -1
552 3866 557 1402 968 13591 758 460 982 308 560 12752 456 1055 453 3630 504 4517 819 3379 526 505 300 8911 668 5738 47 4237 522 1184 465 5575 866 2920 466 2799 659 2526 189 9389 407 9091 38 10274 870 9021 183 5978 243 434 229 4797 373 5239 148 1174 543 8665 918 1197 391 10299 103 5793 972 8031 779 7457 870 4993 223 16841 23 945 42 12643 431 3830 913 4293 691 726 727 9442 303 1626 845 2658 879 3627 158 5046 116 6603 714 717 580 4496 578 6316 906 1448 93 5577 255 3815 308 5598 566 13458 873 13434 856 13387 35 11662 455 888 226 3754 401 2072 565 2396 702 12996 499 2987 396 1599 316 3008 767 8491 7 369 241 2087 72 16695 677 881 108 2599 136 19745 560 3219 512 6141 952 1168 351 2669 740 16317 107 2101 826 18895 394 2528 401 2187 728 1925 192 1141 858 5755 711 1334 487 1245 648 2065 128 3958 546 2405 316 12044 89 12316 78 3246 397 230 29 8441 347 101 625 15324 970 6425 284 1121 898 158 670 4363 666 5817 967 3688 297 98 843 7386 293 9294 324 3004 550 5564 537 8647 201 4320 72 2628 -1 -1
553 31899 155 383 197 2151 836 4715 523 1241 462 1908 225 1534 647 893 324 5174 639 1340 992 1284 82 6241 740 11298 218 7895 448 2488 462 9250 158 13495 772 2027 989 2868 430 4776 122 1693 572 10241 253 9006 343 3261 935 6315 126 22339 871 333 924 446 996 4904 95 3772 240 2685 511 2124 508 2663 793 9080 487 3430 690 4756 962 1763 341 9737 156 28911 660 5607 750 2331 826 8436 732 31257 310 8895 302 8029 621 1779 487 13331 718 1920 420 7456 830 25821 61 6749 343 1660 521 14703 268 2552 456 7146 306 1071 424 6045 942 6597 928 1146 719 16349 18 1380 991 4853 634 11405 276 1001 176 4073 43 135 368 1431 667 9640 200 1028 475 7575 829 5676 823 1633 350 1392 570 3263 97 11368 545 198 612 3989 960 930 702 3917 131 6711 768 3606 704 6802 87 5984 667 8305 130 21331 433 7 572 339 87 16008 753 8172 70 6683 69 319 525 15643 13 525 506 2930 -1 -1
554 1337 641 4585 807 1183 93 11235 591 8095 666 19650 655 7735 472 1334 783 1274 658 51 4 8157 560 14736 762 3966 964 5552 906 4443 747 7248 226 1751 347 1378 338 3224 774 2225 883 1245 863 14021 395 7266 510 10420 51 7864 635 4837 104 3779 303 571 805 13902 921 624 183 16512 410 5855 708 3650 552 2428 4 6064 543 6326 681 2117 799 61 729 18316 974 3871 692 5161 190 10333 123 127 982 1542 101 13795 824 7850 956 3593 487 4490 667 2977 213 1798 642 2030 430 9995 131 11788 657 1603 882 7573 56 2621 705 132 979 9841 556 11322 379 12186 109 1129 510 220 189 810 916 4203 341 3409 114 5137 580 1747 574 65 960 4181 984 7791 798 1585 860 1393 637 519 850 179 857 7142 318 443 562 8111 732 10336 363 1590 289 480 272 1522 399 678 188 1672 843 96 20 3249 323 1654 889 7096 599 7785 805 5077 189 7264 149 4397 323 855 668 14528 380 2649 338 3076 386 13180 736 40 136 352 373 1559 579 4440 18 9035 935 2024 867 86 191 910 984 3276 180 2975 836 4363 57 6613 250 6959 618 3272 47 958 936 1174 484 9137 180 23199 512 607 841 23388 -1 -1
555 4723 549 3753 503 11671 347 1223 436 13480 679 3640 607 13294 835 2633 294 135 927 517 229 3789 446 4381 354 1712 602 580 989 11570 371 11385 333 4238 76 456 873 36 23 12235 294 648 19 8195 647 2724 636 1548 729 5964 665 7188 227 10769 981 8922 367 13499 507 10232 1 8799 692 596 331 3254 17 3454 538 3810 595 13372 240 9420 291 14527 12 12058 478 1921 791 19147 894 2962 424 32678 499 3683 486 5685 406 8798 379 677 326 11714 263 18391 48 11308 266 4906 497 14523 505 826 560 10044 401 1326 959 8749 54 10113 136 26538 692 632 548 7660 0 4400 869 765 407 2053 742 7209 835 4341 749 2645 944 3418 543 7883 649 13230 776 4619 723 2101 532 885 134 2591 440 20894 801 3819 48 5156 908 4564 358 869 187 13474 855 1320 323 2709 317 8990 345 20832 405 14001 -1 -1
556 530 593 17809 406 1265 771 9876 141 7232 117 562 206 1053 726 1141 699 2983 97 1769 638 3747 440 3704 888 386 628 772 802 20981 377 7818 196 14576 932 8123 418 3633 635 4729 809 19948 982 4103 357 7861 849 5164 557 3742 46 1990 814 751 534 11640 888 8924 97 46 26 16025 41 9826 966 3065 231 5911 76 31359 270 8647 727 1098 820 971 952 2693 362 1598 610 8723 884 1639 61 9117 272 96 353 955 619 15144 458 1483 166 2016 280 1777 416 867 556 5017 842 3945 936 2718 784 2458 98 16089 319 4545 36 14973 31 8188 919 10722 665 54 451 3672 664 9847 862 5164 218 7875 569 317 866 2878 499 3422 861 3936 451 980 725 975 795 863 472 7549 820 17152 831 201 431 11972 105 4102 47 1045 158 1071 929 2787 572 2106 181 1279 425 5501 446 9305 889 7806 959 12297 481 25751 680 5361 27 5195 980 2239 473 12959 942 8698 838 18926 960 3560 180 2562 351 7072 193 7252 91 1523 263 5574 -1 -1
557 257 441 1682 826 3212 260 2678 48 14843 159 8938 831 4201 139 11325 955 8071 510 821 637 1777 186 16206 783 2402 169 419 934 14562 976 19854 845 6319 993 1466 429 4642 433 7519 614 12085 453 1079 847 6006 127 8484 54 1996 895 9265 603 16047 420 4551 453 24005 643 10847 894 18134 538 12878 241 4908 196 1019 338 5895 838 6373 283 6257 415 16231 885 9416 258 5471 752 2329 359 2786 538 5702 397 2139 605 244 70 18585 407 1389 998 584 500 3706 972 2976 900 1091 775 11371 888 8605 631 3345 270 2439 34 1695 79 5955 792 2111 688 5736 797 2862 168 24710 297 775 235 14969 853 3400 205 744 902 4622 801 2831 981 296 523 20030 864 8818 523 63 322 4083 714 4358 940 1950 576 4447 586 1990 441 1740 669 15141 340 953 228 2822 343 15373 287 9949 646 2743 881 11246 671 9873 38 4402 15 10089 898 5892 941 10596 54 2692 -1 -1
558 16182 936 1729 274 3233 236 343 208 6418 848 5529 372 6102 406 2022 19 2642 543 8541 645 11276 45 8314 627 9949 794 4578 435 10412 361 3151 810 4581 341 136 274 5110 224 11558 44 4610 793 5055 500 186 153 8436 314 2141 151 21386 365 580 198 2565 824 1004 874 6203 982 517 582 6366 998 86 529 8069 969 8874 270 2437 137 4575 431 4362 521 13125 827 9172 854 4759 131 3040 902 531 484 571 999 3542 973 3374 889 1689 338 3714 981 791 650 11531 807 32059 30 7488 686 1318 538 8122 447 642 5 4488 590 10928 107 457 31 1365 560 3326 834 9540 985 822 916 8570 531 4487 734 8415 816 2158 918 5900 877 15848 632 2361 625 766 699 5090 463 13070 530 1506 989 23411 103 4570 68 19401 774 13941 525 23089 707 18134 930 3187 750 13812 449 3924 795 7142 41 6256 358 519 159 5702 918 614 698 4833 55 1890 473 3632 268 3427 334 4348 598 213 360 1239 611 14763 241 1940 387 2405 -1 -1
559 1448 352 1569 695 17866 953 11932 648 377 538 626 230 2782 775 885 701 5902 703 17908 904 1468 16 5361 404 9877 405 7129 57 2078 713 7918 349 3713 341 6027 53 2030 981 115 857 1647 804 2329 304 2769 155 3726 187 2339 966 10857 237 5401 478 16978 782 2985 758 8757 814 678 48 5037 831 12078 690 5627 124 8139 186 19172 524 5573 176 2352 32 6910 427 2648 511 3189 444 2838 579 283 196 1024 505 745 138 14136 722 6170 758 2546 939 5933 215 199 7 1837 974 23987 251 1034 400 16293 3 1189 131 8452 139 2325 653 4933 674 1961 4 2199 767 1068 269 7615 824 6732 924 4136 336 4248 807 4339 99 1078 414 13013 952 19400 59 2015 693 524 605 3438 169 48863 272 5212 879 4211 993 601 698 3431 558 5320 818 1011 935 7324 673 5607 881 1375 587 8134 472 1179 985 3016 344 5709 213 331 688 21088 81 5147 171 2292 46 20457 220 873 920 1571 841 1880 383 11440 684 11671 259 1083 891 3585 466 5526 716 3043 922 835 401 5750 -1 -1
560 10310 901 2893 821 4291 643 25414 850 3053 782 2980 664 13309 532 837 108 2021 95 6719 740 2814 966 1976 654 154 134 10183 203 2015 599 17352 774 462 338 3349 820 3320 562 8149 947 5210 468 4754 507 9815 560 4974 154 3442 289 921 913 2391 369 5256 215 498 732 3500 231 2895 746 11364 97 1991 726 2473 29 76 472 5293 511 4694 866 5482 636 5676 101 4089 74 9712 142 218 624 1210 668 6724 624 22759 859 8713 337 2790 760 4546 546 4364 367 7341 999 6816 228 6780 870 6923 303 6386 827 1075 676 1914 173 4164 467 6477 291 7653 563 13276 431 933 72 5613 844 13613 433 8034 993 29773 530 3749 986 8453 459 17895 841 16553 768 5618 786 38386 563 300 811 18353 381 6801 291 1246 218 8945 176 6964 429 6527 258 5921 862 1625 153 2546 316 4406 926 1711 667 2294 432 888 830 11552 389 569 754 9406 336 15296 57 2180 242 4044 946 2218 -1 -1
561 1347 902 4807 730 6753 98 28184 687 8991 856 11510 803 4139 840 7802 479 3745 253 5220 808 4088 482 6839 164 21567 935 21681 763 4337 42 13456 430 125 484 3981 392 9157 561 78 766 5842 77 3064 876 3288 325 3765 460 1963 770 1171 533 548 551 1162 471 5607 349 4 493 18485 264 26279 283 2406 947 10211 491 5517 19 2274 360 1434 608 8153 187 326 635 4459 647 4198 803 2904 729 4596 160 1484 468 5424 101 90 433 7649 880 5828 531 6201 940 4799 783 52 993 8145 880 1838 602 5926 651 8364 637 6457 317 1949 234 2705 718 96 99 4000 863 3921 299 396 496 1656 500 2582 937 12075 831 865 811 873 102 11899 966 245 356 46 259 7461 675 382 701 6159 549 820 949 4457 154 4471 251 6143 752 1758 436 4419 970 12654 226 171 628 7784 405 22979 640 916 871 4504 796 9749 248 3368 366 5034 853 11267 384 25693 603 11436 376 3431 135 12124 10 5695 568 682 720 3322 150 10798 851 5201 86 8554 244 531 713 6249 -1 -1
562 1377 722 1035 901 7889 909 5814 734 10281 756 5373 547 9484 797 558 459 5332 114 234 14 14816 301 9471 859 4723 715 7790 932 9258 453 11557 786 2045 91 17031 359 12237 49 13038 240 2575 473 634 883 11103 882 6753 781 1430 959 6016 384 9397 815 11208 495 3106 720 3983 751 4706 782 7803 150 7952 258 2427 912 3342 877 4295 682 10174 764 576 382 3806 955 3694 667 831 153 10426 451 2146 498 8449 417 1283 876 36055 605 8299 983 5058 591 9206 380 1741 259 4872 177 3371 559 7778 388 1820 716 3434 603 796 249 3588 664 310 211 13889 132 3816 131 1014 194 967 655 664 981 3330 775 3919 122 3828 30 6892 124 2105 817 814 73 2967 651 12121 210 96 411 1201 562 43587 429 746 267 1344 730 8548 782 16061 762 2439 908 9252 947 3569 399 4494 922 5791 589 1228 375 5025 769 26615 982 6241 395 2841 679 8513 282 3295 429 15032 229 649 879 3086 108 3079 663 1773 942 4815 -1 -1
563 6621 4 23969 725 8369 360 11574 520 4032 404 26 57 734 976 5095 966 10397 772 3611 474 4806 425 1434 300 1189 251 6173 962 310 735 5170 774 4191 21 819 533 493 979 42 882 526 778 1455 420 6228 292 6134 492 579 125 9778 712 3057 993 3181 71 573 540 18307 379 2946 754 2925 707 3637 3 874 904 4238 995 20378 61 3174 162 1778 720 3418 195 1929 726 6711 486 4968 25 14874 973 17187 18 10410 667 2091 558 14536 458 3627 534 12334 189 1881 941 1539 988 14686 765 2721 790 2766 87 7669 68 1008 416 1798 925 4009 44 4078 847 3602 325 120 331 7948 124 975 548 59 587 14785 635 2732 716 1971 725 9777 948 1264 790 1128 824 930 399 1788 556 2569 442 1496 322 3063 564 1394 663 13865 150 133 779 5153 368 64 863 4096 540 13455 535 18997 197 2011 887 2284 91 4758 42 847 85 8423 33 644 188 4191 450 2480 671 7894 867 25934 434 18794 84 2033 695 210 836 410 861 10677 564 1087 350 687 747 19626 613 13712 281 545 868 3478 406 1691 232 8244 326 15159 453 5079 742 3689 -1 -1
564 18132 417 15272 91 7635 693 11948 197 2940 392 3277 780 7624 760 5992 413 239 893 316 310 4707 805 14153 41 1076 879 9281 116 2423 810 5699 974 11287 918 3106 172 1871 280 1830 667 3524 89 4511 217 3615 634 20642 248 3898 279 675 904 3603 173 14303 608 1569 773 7872 943 2206 712 1963 568 177 169 412 963 2011 830 3138 461 4291 219 1734 741 207 873 2618 489 1665 277 8937 521 9837 850 7719 727 1211 977 875 603 3467 885 3481 426 3979 443 5895 805 2217 346 6812 320 266 212 311 894 5990 337 11457 894 4090 217 400 772 303 912 7608 293 8228 275 3842 495 8541 633 626 784 4503 372 13969 736 3743 413 1459 883 13519 10 1902 300 9572 564 407 864 7194 285 1020 307 4813 881 8657 744 9078 150 13082 448 2085 209 13517 974 2326 776 6046 534 7832 891 811 537 11324 7 5753 681 2666 115 8567 637 84 366 11969 221 5253 319 4488 961 904 720 73 435 1181 661 1793 474 9677 142 4387 551 505 639 14066 962 1861 708 82 70 5251 657 8361 567 10059 29 9043 468 1097 71 17810 830 18058 -1 -1
565 2931 412 9317 373 3023 189 2329 480 7464 300 9714 501 5420 40 3973 99 1432 571 3352 682 10101 520 8202 441 3518 964 5596 84 3637 422 18980 109 4123 219 2315 905 1679 705 12488 227 1040 452 3437 614 1131 670 5202 593 5991 795 90 269 6242 497 11981 921 3352 903 6994 930 14242 505 3659 652 4319 584 7196 990 3859 189 5048 50 11419 314 789 631 2607 693 1276 623 1088 302 1107 926 2502 997 4452 389 27054 779 24175 690 7848 309 1122 533 480 577 2565 184 12165 530 16297 364 3968 940 5787 616 7312 186 3117 307 249 33 7300 793 1733 270 9965 569 2099 439 13878 606 433 727 15754 432 1005 702 2636 310 3334 98 275 180 3948 7 10139 240 229 631 2554 658 1147 620 6649 730 22581 576 3450 388 3467 397 2523 257 6771 316 4892 882 3123 568 1061 108 9088 224 6104 547 1902 288 24641 986 11944 448 3438 627 1757 933 1454 424 33510 501 8630 286 6160 630 18709 -1 -1
566 2122 802 86 108 1456 758 10475 903 737 450 4490 140 11930 750 2935 202 8646 615 3985 13 2038 143 1542 905 10328 278 13649 737 5448 444 3686 616 6278 529 795 956 983 462 29804 568 8341 318 2827 809 19067 991 19600 366 167 945 10989 613 362 899 3128 175 738 335 3551 241 4589 82 4397 91 4417 254 2631 909 12005 387 9875 412 1276 255 1368 123 2687 570 30162 830 1138 871 4499 218 8376 423 15808 848 3416 589 2192 321 4134 50 6041 442 3592 127 2230 37 9432 126 3330 512 4027 636 10440 173 2038 438 9119 671 7541 887 4671 516 7196 539 1529 341 6894 481 8359 305 5164 893 11147 406 10862 509 4682 392 14557 624 512 692 1832 136 26153 368 3318 941 147 428 4623 647 1807 212 1822 474 2846 265 148 87 694 368 1365 775 15488 289 6348 408 11574 745 16523 993 9402 24 4306 383 908 944 6152 341 7302 117 1714 987 11493 171 7959 810 7690 66 2455 939 1871 160 6973 -1 -1
567 128 306 21186 308 8950 54 19798 123 9527 305 7754 708 807 155 10896 507 8585 42 10445 838 773 595 5240 284 12689 80 387 650 5173 698 1696 720 9853 38 1119 48 4313 904 15085 219 11158 452 19488 955 17898 325 3362 857 13499 351 22429 791 4160 388 1870 368 5 563 4781 162 1400 218 5365 251 5169 731 7160 129 4972 769 14513 994 2001 619 7591 620 9623 693 65 633 8006 141 4100 473 286 538 3697 472 532 243 509 894 263 280 1632 272 537 380 4156 753 7780 275 13120 826 2844 287 3287 367 9223 261 10718 676 9207 265 7005 16 10483 458 13259 522 5226 818 963 154 2687 787 14733 229 387 970 4402 549 1460 954 4127 389 27306 806 84 531 7769 540 348 104 9414 921 5851 876 9516 978 7557 350 4007 920 22962 846 1631 565 6443 616 6160 481 6900 290 17 525 978 988 2786 566 1927 126 16017 784 5265 893 825 -1 -1
568 12455 966 1871 687 6009 333 1356 352 568 276 1464 772 5163 736 4849 359 3153 855 8350 674 404 121 2005 168 1988 373 1836 753 5920 804 2064 106 14597 615 1219 636 1504 413 7767 416 3539 112 1676 995 2725 445 11564 518 7724 938 3579 341 4622 903 3507 593 6915 157 3311 456 161 254 9195 788 15824 816 5724 457 2351 863 26590 281 15335 122 8841 281 1209 868 4336 860 10500 445 18008 929 2307 207 12486 23 1867 104 1189 971 2842 182 5479 900 5139 811 137 527 33877 318 518 881 10933 451 4118 240 13950 225 15036 350 3122 962 8605 161 9833 625 4942 864 1869 571 3317 57 1162 59 1398 957 6164 850 4230 623 159 558 1130 133 11370 790 1219 152 3055 262 18377 375 3387 103 1924 777 5261 907 2362 139 733 608 6981 402 11552 925 1240 515 3637 778 4393 957 24338 82 3917 801 12351 287 8290 480 7035 331 4389 91 6766 819 687 934 18404 201 11003 15 3768 572 5355 872 2505 373 2675 414 4879 -1 -1
569 144 980 12082 791 26909 302 6581 836 168 375 1235 436 3322 143 6991 613 337 106 1666 111 594 808 20819 822 3997 166 886 35 4591 224 10264 909 120 788 3241 672 2300 20 1701 24 9062 42 16668 916 2307 725 5283 822 6323 647 791 338 21115 172 1333 510 10971 404 4009 555 1016 57 10292 487 3598 229 1099 300 10419 20 591 507 371 182 9811 367 8820 898 7489 363 1691 768 1326 462 203 992 895 893 13949 645 4238 441 6762 607 1330 590 3273 105 20895 10 2887 129 3986 356 3382 276 3202 928 1046 925 5924 879 1742 209 394 548 5242 464 883 552 15728 866 735 914 3348 765 18204 606 750 40 6273 62 19118 766 24 430 3155 575 3573 944 1755 688 20959 469 6369 798 1335 246 11155 477 5170 258 17180 774 3194 543 1890 756 791 561 18279 803 4807 802 8088 246 13354 169 9125 181 7765 865 12254 242 251 312 399 441 3430 324 2403 440 13480 758 4073 240 2530 547 13757 21 3956 168 5189 141 358 706 33 947 10541 619 2043 -1 -1
570 1748 332 556 19 77 963 1429 988 2913 434 3282 684 2695 636 252 581 2435 150 2972 567 6610 53 59 381 2418 101 190 561 270 108 6981 662 7119 856 7987 405 186 363 19167 973 6186 22 379 645 2850 865 2602 512 3641 112 511 624 2777 847 1444 306 17236 733 8842 442 391 508 3106 214 4003 991 1796 373 3242 533 2883 835 488 414 5909 598 645 904 868 38 9332 482 6741 11 4134 962 11761 324 1548 590 11202 448 5141 264 23663 310 2339 193 8183 696 35 209 949 720 7081 331 1373 887 4594 645 4405 258 3567 306 1501 361 4697 816 2958 807 1587 377 263 977 2555 39 5202 868 27340 948 5115 482 3588 433 292 573 4021 541 2777 674 2090 905 3056 457 1304 553 2113 823 12054 462 8082 917 9611 553 2604 246 2150 607 19562 479 21776 770 15294 591 8188 822 12080 946 3512 148 11214 312 10640 167 4249 738 15861 277 5277 576 9383 224 2817 864 8213 449 2141 905 21 390 12437 530 10414 418 422 317 3024 617 4394 433 1604 174 2351 987 2342 86 9069 996 10561 554 10409 757 760 729 5988 633 2657 377 18654 747 3877 -1 -1
571 18057 374 5537 8 17336 270 5026 912 2437 931 2332 343 998 252 7663 565 7421 780 2465 684 6691 329 3148 369 1289 25 8262 696 7812 727 1348 70 5866 215 2474 220 14010 721 28827 559 3865 569 18307 214 1096 61 5849 526 2634 984 5805 628 10213 673 10914 863 12915 908 476 231 382 777 30369 210 6228 698 6010 59 259 709 3864 390 8220 727 3612 176 14325 808 10773 674 2271 705 9038 924 5 463 1608 481 2874 731 26966 154 3556 268 6738 440 302 612 3801 952 2996 334 4094 460 6471 944 13503 610 1481 652 3122 247 2664 519 2060 227 7077 755 1057 974 8588 841 1867 823 3763 817 6863 253 1784 487 9670 129 1694 437 8533 433 6663 982 6131 556 3089 732 18700 694 4595 748 1967 292 13939 891 10773 861 432 498 6010 985 13721 108 7747 369 8094 297 761 770 1159 547 7484 525 10873 53 1774 111 3807 510 977 872 5585 915 2402 305 1590 561 3835 914 1143 954 825 35 3102 469 2708 -1 -1
572 1977 718 10068 464 6437 983 11760 533 19104 246 2783 642 4747 740 64 70 7325 721 794 168 1666 0 7885 777 4752 398 8154 206 8906 396 3657 915 3246 676 967 404 5771 589 110 41 2549 969 2766 257 1632 216 2418 76 5235 404 3047 407 7679 157 7063 948 13543 895 1265 975 260 147 5423 683 6638 256 23538 155 9630 531 1525 24 6963 134 9876 854 3879 599 3409 906 2317 943 493 303 16361 935 6099 266 529 535 15644 273 1109 123 3768 567 9593 258 3512 645 18281 680 2564 758 4921 792 131 597 697 421 11666 520 3400 425 12433 120 14705 37 5253 933 7557 637 4411 855 18564 608 11089 446 4759 139 18034 922 2951 155 2414 569 14089 709 9325 717 1362 957 4598 744 1367 66 7910 964 14240 467 8097 167 1959 469 13173 483 1221 12 8114 349 11213 261 16692 501 14978 682 3948 174 1346 531 22503 680 4587 883 3152 377 1698 182 1908 -1 -1
573 723 974 11336 348 2483 471 5862 764 266 223 2159 166 4076 835 1042 264 4933 278 3344 81 6169 600 3263 530 3344 253 8925 325 3128 995 8112 789 2179 194 6342 755 4430 15 1932 985 5830 529 14821 939 4852 966 9506 395 4175 688 8740 951 7401 491 11655 894 1028 512 5213 959 3599 460 7930 339 221 177 1392 460 1469 72 5082 887 1947 105 537 873 1171 127 3354 156 9367 12 2052 646 2824 430 1545 965 12531 454 25090 316 2304 86 968 580 2014 882 4033 571 3485 901 5010 971 4965 402 16225 187 6538 759 6376 143 4289 935 7947 168 7770 166 6237 296 9373 13 2467 911 2142 272 7671 324 19441 867 3227 483 1827 637 7034 677 3612 356 300 321 5460 608 511 414 3374 834 1121 246 362 359 6359 158 5900 420 1085 265 1993 498 7561 635 3631 322 10265 559 734 596 11863 118 6074 354 590 967 600 483 1906 545 976 678 13998 419 3062 956 10774 49 10129 960 1959 344 6991 105 2683 894 14146 993 609 741 2051 884 2167 893 3869 91 521 948 2852 965 478 596 1889 238 4102 454 7147 762 2155 446 1979 250 3658 351 1894 526 423 334 167 489 3584 250 6823 553 1030 249 10168 581 10326 122 1471 81 12 775 7222 150 14599 451 293 -1 -1
574 4993 47 6696 443 1762 684 19432 792 5707 800 5613 312 5971 888 733 861 2131 930 3587 284 163 944 2529 909 1435 492 2334 950 6094 236 21699 447 966 703 4170 479 7453 461 4382 206 524 454 901 506 2887 747 7196 938 911 122 777 884 5611 544 1069 588 10780 400 5186 225 2820 969 26380 668 16296 255 1474 813 8335 473 8306 886 642 354 2301 968 8477 995 3001 260 20649 354 764 179 37330 702 1932 589 11376 296 1543 274 1441 762 1120 159 1169 638 3508 363 3534 675 2427 752 3351 483 7210 964 490 368 454 125 8912 669 4828 443 3258 46 1941 688 361 427 40111 222 17371 572 1574 481 448 244 626 187 2409 606 4534 529 67 978 11866 693 7060 2 4258 942 7237 33 311 257 10583 626 4249 880 17127 704 14110 742 3018 793 10634 247 4891 886 9576 323 23892 615 18216 630 788 379 2121 927 4545 640 4340 270 2803 499 6766 93 351 232 480 533 19 51 2909 688 5665 230 2375 549 7360 10 5084 -1 -1
575 7487 397 11016 478 728 120 4615 382 3555 691 6897 662 666 925 140 480 7390 574 437 951 2000 881 8677 321 618 592 757 162 9143 142 2375 460 22560 850 4588 739 3035 884 22140 947 2726 219 9310 965 2259 406 6980 252 4627 183 1128 392 12717 104 3236 169 13385 176 464 198 16709 658 1438 901 7403 165 136 786 17330 275 5356 294 3801 933 1527 412 7293 695 3888 716 418 83 423 562 3606 622 7556 973 9974 683 4268 985 6451 472 10909 397 2209 839 72 81 658 275 7565 794 2281 717 310 48 20050 598 4053 277 2898 273 15012 145 12722 965 93 728 2215 209 7152 429 11173 816 1124 82 15444 155 2104 525 1213 439 1776 810 13583 818 343 962 2485 794 9111 99 4416 620 17 830 1755 679 2571 28 7463 936 6169 719 1657 283 7743 297 17670 946 16903 66 23033 551 4088 927 39463 403 7710 321 3365 615 651 251 7077 568 914 814 2563 430 3279 809 14074 998 7067 -1 -1
576 5872 482 408 489 8287 100 1915 118 5342 430 7266 732 13238 230 1356 432 1664 617 22330 959 4281 1 745 836 6875 395 11607 418 7526 767 1954 243 10836 521 699 923 25910 610 2599 575 815 759 5899 906 2279 606 4074 40 8473 945 7351 151 5705 743 14594 534 5748 828 17831 611 8314 680 1348 67 12010 278 10529 40 793 137 9569 533 6732 853 12357 256 2584 392 5559 544 2427 116 7877 875 1816 468 6675 685 5566 671 388 618 21487 722 3331 383 4798 134 6939 763 211 270 1365 129 12567 935 8940 752 10983 169 8555 553 907 17 2055 460 9393 645 8177 443 3374 784 6047 646 12358 710 17232 886 3304 949 11048 224 1883 859 747 191 2273 205 9791 810 3460 265 15183 249 1802 961 2000 252 4595 517 575 401 35 792 7702 197 13168 429 3989 670 2460 341 12086 953 1245 972 1661 573 7799 175 864 358 37 808 2738 158 3280 18 3599 591 5016 9 6170 207 7248 684 16957 -1 -1
577 7917 21 3313 218 118 423 6196 813 17614 113 1946 325 3643 891 10408 189 545 537 9364 930 2588 669 14257 677 1324 493 1203 687 2434 291 1577 588 1023 466 1424 305 1770 493 4425 876 5220 719 15931 860 1610 251 3627 93 13322 815 6478 160 10657 609 21767 718 2864 259 22124 355 7188 400 3965 643 3938 456 6555 617 2301 661 10880 112 5854 866 4700 227 28634 699 2314 806 8546 862 898 448 5699 544 1015 952 4043 2 13061 889 5149 906 15 926 14399 193 11013 530 3256 603 2805 311 4803 24 2586 39 14299 666 1524 697 5431 751 7716 311 3198 131 5527 518 1491 858 1219 416 2479 78 7367 502 13973 143 4775 609 6716 233 7496 553 22234 117 9664 556 4737 693 6423 19 11712 80 8849 302 20857 85 2200 525 6644 36 816 68 28823 575 4139 118 8236 176 9632 544 4483 774 262 359 4268 773 7114 56 4890 -1 -1
578 2797 382 14563 195 6130 568 5535 818 2205 984 24890 687 2986 173 411 20 2009 237 15352 195 19752 254 10858 110 1397 475 2180 985 5422 13 7494 397 9878 172 987 987 4408 485 3879 550 1761 532 3930 537 1000 398 3042 787 2585 538 1860 553 2116 318 1492 263 3677 123 6627 216 524 686 6987 953 5359 990 1717 341 214 590 1461 100 8213 112 24539 947 3572 425 10079 387 7820 24 17367 258 24937 617 8097 446 960 494 10813 764 8677 394 4741 744 616 686 10662 3 36478 438 2040 215 5669 659 1279 248 2262 519 18509 555 9327 164 7855 543 2301 64 16734 600 3398 635 11290 493 4388 823 1222 423 18265 344 2996 416 3655 793 1006 775 3380 663 1306 229 5995 360 4626 226 2882 155 12523 732 8386 647 245 213 167 864 15866 891 945 617 9692 838 2480 922 4254 83 5357 955 5465 31 1732 156 117 362 6165 540 1236 229 3256 709 3939 122 8818 23 748 39 5811 700 6097 -1 -1
579 417 870 825 323 1027 520 3173 133 178 466 2629 874 1194 547 4105 328 5042 76 361 79 11357 746 9212 372 5591 681 15318 426 12966 376 1479 771 24763 800 5013 655 2534 76 12426 705 6010 727 21423 808 1807 363 8788 680 19 202 12907 871 14296 567 30364 617 3168 937 7609 770 244 311 2535 104 20100 163 11053 622 2029 34 3532 423 11362 159 19807 318 1967 418 9539 492 16323 418 5356 715 16273 901 281 517 1121 727 313 747 7125 140 2694 929 3481 591 542 218 20201 521 926 208 12989 832 20404 145 10778 432 11412 488 14384 927 7538 704 9297 222 357 639 9809 686 6836 839 13807 443 851 556 3534 798 4289 845 1461 432 588 252 9820 624 15422 509 10444 411 12010 0 3441 747 591 573 1292 642 23280 504 3841 60 8261 -1 -1
580 5447 520 10564 177 3287 353 425 640 12863 464 62 384 2700 74 2472 226 3542 500 1222 61 2549 86 8247 910 17361 673 4116 366 1403 924 9350 10 7440 563 6338 629 6570 415 14025 596 1059 431 21231 376 4194 39 3670 182 6032 351 11233 777 2802 702 5839 300 8157 336 667 701 3940 635 6823 534 19983 552 16750 824 2625 989 7953 506 5723 809 23631 880 5611 67 877 457 2989 267 558 224 1170 718 5325 711 2205 211 1705 509 6067 97 10822 302 16492 142 8043 763 4866 845 5248 348 1520 245 3581 942 15600 815 643 926 15727 770 8648 795 5750 167 2418 24 24414 996 3624 238 4953 969 10264 201 20768 850 1639 545 9139 239 68 862 4588 771 7485 214 2019 424 721 70 6527 302 2757 80 10600 138 4145 825 11929 912 656 716 2488 194 9339 247 704 678 441 404 1328 989 3332 353 694 621 1107 309 2438 425 11895 932 6659 451 1012 618 7296 619 4064 454 3633 70 4342 424 7100 544 7127 -1 -1
581 2708 719 1879 49 6034 171 544 105 4642 573 10722 254 1164 162 4500 942 1434 94 7929 448 288 657 30839 26 6210 274 5254 436 1515 525 3062 393 2948 176 7631 239 706 650 12955 813 20647 613 2533 399 76 527 3092 572 2503 813 523 866 11244 537 420 309 16391 907 2898 67 2057 59 6159 469 948 496 786 522 359 320 3908 164 7786 140 4524 898 13780 759 7386 249 6795 121 6299 745 4846 974 2976 441 8085 972 805 830 765 897 9044 847 6083 873 15890 784 6754 788 12068 34 1136 194 2071 160 4747 869 20883 38 399 187 17068 311 715 283 4499 783 3156 107 7246 337 9417 256 6583 637 12153 906 700 342 1129 171 3732 538 12334 57 13605 137 13571 422 4913 905 4157 724 6751 964 7185 56 3730 181 2976 216 8866 390 175 360 4444 257 2081 324 2772 508 16054 122 10923 150 1116 231 8632 652 1703 409 3872 229 6817 833 9405 897 7166 211 12268 945 442 396 3007 989 20722 85 7072 169 5694 -1 -1
582 3568 281 6664 24 15504 595 6059 64 8079 572 6031 518 8705 417 6557 796 1118 542 1535 883 11618 7 3279 103 1545 785 923 303 3747 826 5071 922 501 927 11426 119 6424 11 1103 328 14033 467 9746 25 12743 980 21347 142 7588 89 1405 498 6032 945 11400 466 971 75 5869 181 4324 938 14689 745 1603 23 4466 735 7327 520 4071 7 1552 277 4211 706 39798 440 1078 968 3536 842 17676 747 4866 930 1155 843 16706 860 1937 408 4601 25 12282 815 3957 349 2705 423 8267 362 12385 816 2936 860 4169 509 2085 555 3393 489 20155 670 14544 581 886 626 6337 24 13147 921 4636 642 4097 981 2920 546 13861 82 394 600 3768 179 3489 746 10665 672 1892 217 2991 248 1773 57 755 704 320 410 9903 859 5889 571 11883 992 9287 265 13697 601 1583 50 8170 366 24811 553 3211 904 9929 119 749 691 7025 -1 -1
583 933 847 10278 21 9892 641 2629 883 2142 532 3190 251 6580 695 3808 474 4179 45 20382 962 717 421 20209 704 7927 989 3248 490 4556 377 11522 265 2617 595 7253 912 16775 623 3971 514 3745 493 653 993 6650 988 14789 328 1162 589 2361 220 16442 858 4506 125 3850 677 2988 506 4848 295 1584 265 1184 933 1927 255 1011 923 3438 958 15543 191 615 672 14467 253 1926 279 11865 223 2141 90 1663 48 8964 490 2829 169 803 819 8910 879 18021 389 586 17 39 963 4058 414 2668 651 1014 633 856 908 3235 476 5754 804 2370 241 2450 841 2349 737 3315 940 336 765 1969 985 4768 582 11270 43 9462 681 11442 708 15 537 831 119 15740 388 2067 723 808 629 5895 992 2000 348 8884 185 695 554 1968 636 17408 609 7558 674 12558 164 11148 894 2149 577 14532 104 3022 5 3917 328 2676 85 5163 317 10094 924 3151 883 8716 476 12408 555 2725 714 1745 805 1483 96 3101 6 2397 77 4964 296 3026 403 10152 185 923 149 3804 726 7487 193 3077 289 13098 780 3415 606 9081 850 5836 -1 -1
584 16221 114 7191 406 13106 902 5217 194 2382 199 2716 947 21672 102 8219 866 126 695 4574 324 15971 944 7970 463 1701 306 2948 395 10135 621 2714 633 13239 237 3016 181 5889 472 15682 869 1611 65 4099 782 610 964 2261 130 4242 850 486 579 8983 839 8102 717 436 277 14401 322 24529 883 3472 501 1218 686 1188 627 10131 26 21661 395 10088 933 7827 916 9654 614 2476 960 4483 353 14228 155 3734 495 2508 250 3298 130 1233 821 7806 672 2902 809 261 262 30 47 5888 659 289 83 974 603 860 240 594 293 13995 99 1234 510 12246 908 10741 758 6836 156 15171 353 94 678 2213 138 3458 834 9456 469 2095 790 5305 912 416 569 1561 435 2821 233 503 881 15781 804 6970 558 771 41 2068 769 4728 218 1811 438 831 153 3491 640 3226 503 5780 790 5351 32 7266 655 2100 816 3268 954 1940 298 6021 645 4268 432 3136 767 1963 587 5718 588 3329 993 6013 836 11740 600 6911 731 6874 56 1725 187 1669 599 8978 216 12571 573 209 264 2841 206 1089 884 1807 815 11476 899 292 -1 -1
585 337 975 8396 669 3485 980 568 527 3025 838 4988 471 11719 443 3451 686 9546 611 843 126 2470 725 12500 671 8349 471 98 15 5188 657 417 817 303 885 1190 466 3663 63 3282 48 7788 11 8632 321 6158 801 4403 290 1800 635 1870 219 3622 911 11927 77 4233 741 1453 789 5170 176 5952 588 3049 51 15804 808 2545 476 5583 269 3313 190 2729 555 5921 251 5440 245 1490 271 9310 312 663 98 3390 572 3129 301 5754 697 1510 96 178 101 4150 467 269 274 128 735 4379 977 2948 889 19408 121 6423 397 13402 836 12507 794 1478 666 1471 661 120 679 3567 800 19861 482 18136 449 4851 520 2213 674 1232 220 6834 899 8845 336 1261 531 1510 648 7619 233 7859 864 1461 738 4501 401 1779 535 7128 941 4893 108 769 123 6310 193 2814 907 5080 808 19901 941 4112 620 11021 852 2471 568 28619 749 7417 50 1680 514 1476 372 1793 10 3442 850 2237 641 9521 46 6066 307 319 736 20 552 3117 195 2170 515 1313 591 9980 234 3203 697 11122 468 12647 977 12638 183 3985 210 647 428 4924 305 580 662 8337 384 3005 650 15153 606 498 188 3986 -1 -1
586 11990 979 1651 862 2532 659 2356 303 13521 617 2263 424 13960 23 11899 334 11670 477 1372 319 7546 543 5233 708 2962 215 14763 577 2254 629 8135 616 142 979 405 590 16586 798 2881 250 6087 596 3125 883 176 227 3598 128 7894 691 7041 651 2233 269 7029 967 4971 968 3785 142 176 331 2454 174 8517 17 8873 759 654 527 7810 66 8061 994 4444 612 11718 897 366 492 1099 785 6039 601 3784 393 239 482 8803 250 20524 930 4413 542 795 269 2293 847 4630 814 13450 160 2273 855 684 972 1753 351 1338 890 7085 320 1756 713 19655 437 4130 930 1005 253 1810 522 11322 742 1272 637 2211 602 7208 907 7732 610 4367 810 1647 937 2068 190 22641 233 88 907 11361 968 1231 986 12795 232 540 703 28875 336 3426 732 2702 998 106 350 5948 178 11007 807 6819 87 6458 16 2352 918 554 226 4038 692 2748 536 9680 520 395 356 773 528 1133 585 8198 874 5819 801 2554 904 21033 154 2240 884 9856 908 5111 449 11172 160 11620 132 6963 -1 -1
587 8767 147 16475 730 1027 352 18062 967 8079 813 1158 208 3792 663 11976 679 729 974 3545 698 13103 569 949 471 504 621 1366 509 14756 158 6524 454 11565 617 924 741 2061 697 6734 889 1085 264 2021 931 4135 393 11787 617 7535 775 10667 441 43 829 15958 445 732 852 49 628 313 990 7999 31 1483 537 960 513 4607 209 522 615 3547 773 25597 435 8603 280 5713 223 5750 613 4745 698 622 926 16908 978 13837 132 1337 729 16652 717 673 927 3162 536 3292 440 6818 7 7365 907 15530 122 378 0 21625 725 3143 172 3555 353 33885 359 5245 582 10091 444 4773 221 165 51 451 904 2388 216 5859 448 9360 185 1925 44 6976 738 3560 963 5602 852 8996 477 4482 736 2314 63 4078 192 3991 404 9854 542 8815 830 4374 996 28586 81 1918 732 203 401 1771 524 3933 698 4613 627 187 888 4279 12 4212 257 17202 630 4505 53 809 486 22 155 17861 -1 -1
588 8896 231 16310 474 5257 564 2018 441 4607 722 808 853 2425 934 8710 134 799 620 1750 780 7600 897 5551 132 14595 612 6235 207 11831 501 3166 248 2657 681 10161 703 4943 146 2197 178 3705 104 4229 181 484 629 10942 143 548 951 6505 114 1164 897 6122 825 3766 141 3014 761 1665 283 20109 192 144 138 6062 182 7249 361 3892 45 28442 399 2656 653 3476 132 1422 120 1298 944 7277 13 6634 398 6987 666 1420 780 2197 151 10245 473 851 116 7813 985 1220 17 334 166 11296 99 6726 816 11047 892 3949 936 3994 238 1261 384 5468 910 1981 243 2811 648 12447 138 12792 80 2691 84 5119 547 8092 809 9014 779 11432 31 2454 376 19226 803 361 194 2418 334 4623 76 11015 653 5016 271 12311 737 2964 779 13499 510 2120 606 1947 660 842 254 5449 60 2482 513 9799 466 2251 89 6007 316 2293 834 9279 788 2756 374 1343 556 6841 588 2092 853 2106 113 6293 271 2653 885 2283 123 5934 802 1507 313 5914 339 5502 972 15597 664 431 355 279 716 4853 486 6361 362 14920 847 2960 -1 -1
589 843 641 490 31 7871 760 7822 855 7228 672 3971 857 8316 953 5766 434 7158 611 3550 139 3491 165 1979 694 3942 664 5796 122 51 706 18774 943 3342 299 10920 673 9611 329 6378 582 42 177 2890 196 3528 447 5961 543 2103 570 405 754 5598 129 21769 846 9858 553 1070 643 3597 268 298 694 541 867 21522 83 6249 516 1380 610 7428 247 10248 995 171 398 2975 361 1717 436 2691 313 7674 326 2244 786 196 499 964 967 3019 666 10125 395 7340 808 5764 870 3202 944 4239 11 7670 462 2729 234 19137 899 8106 670 4839 891 12676 235 4012 885 3259 148 2442 59 9310 408 1876 413 1718 967 9016 500 1200 920 11057 915 5742 935 15439 70 24211 584 8292 34 324 4 24748 925 8539 268 1321 685 3663 984 6404 682 1222 10 1606 216 363 667 10675 850 5487 4 5937 228 12832 42 171 680 430 63 3944 364 4675 439 5654 726 6421 320 15321 250 166 219 468 355 20173 428 6108 450 1760 754 4781 213 2948 622 16027 -1 -1
590 2887 766 105 675 18157 760 13340 488 3459 447 3022 425 3552 667 12459 178 2041 520 38 687 2906 843 2163 361 7348 676 3957 486 5395 84 104 553 14454 752 579 961 1892 122 571 831 2365 126 1339 102 4385 750 2373 215 2052 222 15979 527 9274 528 498 305 976 287 98 812 10444 773 1666 786 12402 217 8473 343 3614 971 2637 909 1531 335 2028 879 2411 489 13348 954 4844 219 6043 781 18075 63 7981 335 6118 110 2712 235 6698 504 4288 633 5193 284 76 445 2740 238 6396 790 7701 134 293 594 2896 549 374 834 4282 64 9503 101 8073 933 1663 26 497 528 1153 587 7371 382 1966 82 6185 553 2852 230 15074 865 9176 98 4118 133 4972 890 2153 31 427 483 2673 461 6234 713 7155 832 10449 586 9227 195 1781 157 1905 874 3809 603 4606 605 2219 117 4842 951 11403 331 3218 494 8722 555 2545 657 11970 760 5627 877 1023 547 4200 159 3529 359 5004 606 1397 458 4906 927 4936 182 9174 917 3505 538 18647 520 3800 954 16776 454 12929 446 16711 298 1703 110 5771 875 8943 741 6429 652 4437 991 3938 187 4298 -1 -1
591 13029 835 87 253 1332 977 3661 162 669 155 11311 744 20447 893 2880 259 3330 871 2439 191 16191 371 1767 202 1418 200 2900 483 4042 349 2125 20 13536 872 3970 341 10232 144 9163 31 7824 831 1833 932 4158 705 10087 678 11827 395 11056 236 6299 824 3641 635 604 633 5977 994 9300 712 4245 875 4581 912 1743 771 245 596 3591 513 20430 506 1546 612 848 826 2986 120 874 618 8462 606 17008 903 6093 561 547 495 2861 526 12531 319 15703 532 2218 828 7776 979 4345 174 5617 483 2897 625 18084 505 92 764 1239 108 10102 924 13149 74 1127 7 4763 978 3703 387 168 744 11602 362 4639 605 176 936 17624 592 34937 339 4209 625 1439 306 7792 823 10246 381 1402 43 8937 341 7024 79 1486 558 8851 324 217 710 895 877 6904 676 387 361 13329 441 3988 774 7227 254 92 582 4362 827 20401 759 8416 815 16515 25 1918 19 7433 67 2104 461 2577 148 4376 817 1241 -1 -1
592 1706 403 6495 431 235 682 2141 769 13119 501 581 997 5273 677 16129 428 14371 481 3996 64 1263 973 1280 242 11725 349 2999 457 9192 409 2081 578 64 78 15940 26 8535 260 1236 626 15616 128 8937 895 2989 692 4744 510 2667 213 9917 931 5281 932 3932 297 3580 887 993 556 1776 20 11243 659 3786 25 6122 804 7194 812 12108 135 2971 514 16078 484 269 797 1039 352 6802 656 4895 634 1396 528 2298 419 8221 855 11619 699 15910 13 16801 708 31080 152 13945 104 12576 506 8070 560 7761 868 3076 44 906 655 5679 852 13199 823 2530 108 1782 149 10022 275 2932 67 585 972 3708 3 6533 93 21228 118 13764 329 3854 376 13872 455 2438 840 1354 334 1392 842 13332 613 2463 845 2525 469 6440 255 600 958 2318 436 8657 120 176 813 3565 102 8428 605 1984 292 8214 951 13949 452 585 707 6164 426 7196 879 1843 739 613 166 744 403 8130 17 2293 456 177 266 6099 641 3119 -1 -1
593 533 464 2432 695 49 304 8278 274 1577 349 2407 346 13016 587 3247 525 4385 690 3831 907 25270 695 3627 881 4636 730 4150 794 4803 322 14138 513 335 269 13998 932 5356 949 19327 609 2936 772 9098 239 30766 403 2433 504 998 219 2283 295 6307 470 7622 569 9112 325 4417 156 1571 194 11599 384 4157 450 9526 909 5302 76 1393 238 2540 543 10271 928 4003 113 7642 324 1549 585 1686 220 6658 460 1503 7 26951 349 657 903 8555 834 12967 117 8388 88 15006 25 2414 488 9622 88 9313 600 1654 771 14962 319 3941 531 4655 788 4950 612 29557 79 6630 671 6997 547 2729 921 9505 618 5994 411 27220 71 3563 147 6445 449 3766 814 5709 208 29513 34 4047 653 12895 409 3827 446 9151 725 2600 60 8045 261 7734 528 827 343 7897 -1 -1
594 351 802 1768 374 8192 929 1355 613 4890 981 3169 599 6383 122 9232 632 7473 361 10025 643 14973 429 9139 85 8558 483 7153 578 15019 247 2775 129 14843 742 8406 713 8232 831 1024 217 445 568 2296 715 6432 983 1730 954 1115 595 5635 316 16591 276 3756 482 8815 224 12804 176 5217 456 701 397 155 891 1771 631 5244 351 4118 53 7239 319 14679 143 3153 970 1672 390 5984 440 9038 576 5483 643 9512 915 5370 370 3542 710 1978 473 890 198 15230 454 16165 962 636 614 4380 346 12075 95 3666 221 18040 655 96 928 7175 204 846 500 11715 433 6322 515 2163 729 9397 808 5816 662 31812 459 1925 964 9724 975 13168 330 2952 619 4230 171 10632 440 12645 22 743 995 2688 448 2176 186 12648 488 535 889 5362 364 1651 945 11770 536 7623 423 419 452 1552 684 13109 562 4633 473 13433 907 18058 970 2805 732 4413 943 418 57 1684 801 4118 663 462 -1 -1
595 7675 237 3055 8 9255 171 4812 300 295 756 1305 178 3244 839 10612 266 14896 744 16710 983 18600 616 1660 578 488 304 11786 437 52 648 1136 493 1405 853 2388 369 5785 42 1957 26 1113 697 7186 706 4342 628 14579 633 14010 85 1715 566 7646 613 5848 700 7087 731 4365 452 6907 814 4572 12 15609 331 3045 695 1907 797 6167 505 1208 556 1797 570 51 655 614 667 2909 505 10516 455 1280 407 10700 446 549 47 3283 140 9615 396 5927 307 1123 994 5220 316 10339 328 8055 949 6396 56 13011 719 6177 887 18 557 2476 813 5072 199 18771 773 948 111 937 609 11126 406 4100 284 586 576 4303 21 40519 720 86 436 9215 990 2594 944 765 315 2007 214 19646 893 13897 452 21738 503 10054 296 6634 258 9440 439 9113 898 7733 110 212 379 3880 131 11761 820 1517 586 3273 890 17845 902 834 58 1796 543 959 632 133 424 2812 339 4153 420 7901 54 5758 871 6566 281 6264 -1 -1
596 963 126 1611 202 3544 918 674 162 10755 779 13467 238 5430 278 2364 596 2832 668 12785 538 15968 444 1219 912 7541 365 6351 141 3001 978 735 994 14297 778 5950 931 1577 177 2344 391 3459 213 19846 47 1142 643 4210 206 6844 888 1198 721 5856 934 1092 319 23626 75 3784 739 8007 468 10805 437 3559 198 1067 427 13161 928 2641 862 28232 827 4529 68 6825 159 11251 896 11898 657 7219 267 4560 25 4282 547 258 172 327 526 25324 747 18620 403 8425 138 6277 342 834 900 126 64 9311 306 16712 42 4878 942 69 364 5981 519 7759 381 13538 200 285 969 658 698 10015 166 540 264 3176 930 5996 840 11783 655 8625 871 8993 306 18660 309 4957 206 5503 493 11917 968 11477 688 3030 170 11560 848 5108 349 3795 909 8459 604 1675 182 756 912 4567 581 2271 16 728 489 1454 45 27790 606 180 112 3809 -1 -1
597 1112 598 8134 922 4035 156 16303 160 3286 94 756 812 4024 435 5142 632 4557 240 95 689 16454 514 2917 984 7920 457 449 151 3379 412 8397 738 5680 679 9750 301 3373 962 1511 894 2429 414 1581 559 2644 427 7286 633 1606 553 4673 931 7749 323 18079 800 6614 581 9063 811 5580 644 6413 288 6951 979 3316 491 1641 902 11144 624 1018 922 8015 488 2669 306 1805 279 15369 346 2181 67 34 969 37575 122 2465 714 2708 880 2136 795 3755 548 5346 416 6180 408 4445 913 6551 847 1076 619 1752 414 16436 61 2920 778 4045 195 3082 620 23213 73 802 208 763 186 13231 943 5828 905 6167 723 2799 270 2277 378 1578 377 8606 707 26072 260 8650 666 6512 73 4156 173 1882 778 406 28 3682 5 1522 635 2265 404 1147 915 5361 806 1316 230 1271 75 6331 321 14474 591 6191 695 4908 659 13922 815 2964 288 3057 403 632 161 4509 777 5600 85 16320 265 16686 351 5122 671 4419 555 26982 697 2271 -1 -1
598 1122 470 2429 582 333 59 39887 284 10695 468 2620 443 22492 96 9173 445 3786 883 7692 117 5315 200 21163 552 10062 130 5278 999 56 752 4197 698 12865 832 6334 71 3391 906 6664 618 10182 496 12556 285 2845 797 4081 695 11955 954 577 625 16405 998 12213 452 2699 24 3392 627 10043 201 15882 186 842 802 450 913 6261 776 8567 25 4573 700 4427 304 8739 329 8819 158 18923 743 10541 471 2941 554 3648 700 1421 421 25581 903 2063 256 2237 715 9936 156 7411 851 14091 925 15779 889 1004 373 918 912 7327 643 2752 411 4823 868 3688 996 7694 324 1541 118 3519 498 11461 460 2342 606 14429 645 4517 995 551 963 3267 372 6643 677 5173 591 14638 210 1174 387 11678 672 1305 562 1820 281 3430 921 5735 236 497 828 210 774 10919 131 2063 922 379 290 8147 510 5941 -1 -1
599 19761 505 303 896 3239 251 5771 231 918 179 5447 268 2419 895 5166 300 2489 686 12751 102 2842 881 5186 503 185 614 6131 158 5811 279 549 429 4316 584 4579 639 4743 738 752 748 12145 583 9628 252 9344 250 9615 66 16862 944 10143 154 900 105 4066 533 6695 878 5478 383 8301 106 527 140 1272 899 3987 827 1135 883 4236 399 337 511 1510 53 8010 488 1433 775 2603 731 13801 136 16201 993 6842 987 5519 235 9888 378 9847 923 24779 238 6296 765 1503 535 2448 601 4918 31 2129 46 11194 538 2079 166 17069 710 808 45 682 727 28874 17 5728 395 4966 850 3519 651 16409 161 7500 489 7180 808 3033 907 22371 843 5930 85 9942 80 10865 83 1430 337 2342 565 2279 943 5481 65 15963 196 4595 931 10027 545 2273 665 13786 96 1997 960 25835 291 11191 238 532 451 5994 224 2739 322 2717 774 16293 -1 -1
600 3264 607 1797 910 3008 80 5338 379 5543 547 4995 391 2060 321 23434 262 14900 958 7548 352 3035 736 693 191 6601 294 6799 831 8401 742 4501 368 8246 43 1372 959 428 355 4985 757 4012 554 925 408 6966 334 4450 17 3759 242 1636 44 1914 8 564 957 7486 820 796 532 2665 854 5573 919 4628 415 5488 246 8759 661 4822 111 2230 952 26 12 9517 435 876 653 1242 305 2589 433 2825 295 4062 990 19884 42 48 870 2018 145 2369 324 1875 325 3472 66 13876 130 1796 120 4526 688 1370 467 4099 8 5089 929 18856 65 262 870 4816 675 1098 948 1136 554 871 637 12924 605 8216 372 10647 784 5319 482 10474 30 3263 472 9362 489 7091 136 2508 526 1240 633 2198 431 2606 849 12191 165 9141 930 4503 512 2063 824 4254 814 5132 772 180 617 4688 647 536 971 21194 616 4849 47 937 934 5023 338 786 207 942 575 7930 674 1209 139 218 220 492 728 9809 83 5118 17 1336 952 1100 295 489 587 10737 821 13737 187 1090 285 1592 316 11071 438 9272 228 3985 571 9377 752 995 137 1206 685 2880 999 2852 433 9757 381 536 297 13221 583 17941 723 6043 662 1195 751 1959 -1 -1
601 2244 104 432 581 8329 946 5292 210 9231 266 2908 461 3486 844 18630 771 6407 876 4938 372 6634 597 586 386 7479 41 1130 353 722 64 804 828 2620 590 6004 91 14981 981 4021 26 336 460 4421 854 204 131 2178 45 9143 183 562 125 5253 841 1214 814 7975 21 2678 523 326 932 2750 739 8551 78 9043 114 6738 875 2528 649 12200 952 661 597 14224 97 9049 744 9176 442 5313 801 5088 535 18222 391 9380 929 6774 678 403 774 75 722 3088 725 10557 866 5267 945 8926 911 2334 712 4238 401 7320 595 12066 704 2663 233 7152 857 3989 23 3329 304 16917 362 4855 606 6597 310 5199 8 40 411 5909 538 2529 518 3780 973 2117 645 8148 465 237 822 9546 924 3805 926 698 599 6736 928 2943 528 2849 404 2853 149 4195 926 1301 295 7157 946 21143 936 1259 981 8445 609 24255 402 2443 833 1819 506 1339 24 12182 578 7589 125 7888 539 17453 676 10534 889 9360 200 6228 672 11764 304 7296 25 6703 309 711 463 871 479 3558 607 5615 957 266 -1 -1
602 4045 476 155 275 35161 311 12741 558 14526 636 8718 646 6848 293 466 355 3831 868 4015 559 11175 14 6091 395 2250 93 3955 351 1517 640 3448 350 652 241 5139 291 3081 130 8922 138 6170 794 1420 103 4015 23 10389 436 9735 931 169 356 3056 99 2154 846 3173 971 2995 516 58 562 4492 874 5464 18 4796 196 6096 101 1625 666 6724 409 8939 71 16894 581 842 22 8409 325 7406 418 4311 612 722 861 294 416 2027 513 5283 511 1329 893 18983 567 24808 347 5687 603 1147 654 5110 490 4609 417 7200 334 1236 797 1216 942 455 262 2446 826 14570 436 4694 378 5300 662 5261 464 1286 681 3683 865 3133 862 1429 979 11192 201 22071 178 716 340 13144 955 15577 346 2889 360 6209 679 2380 313 6590 227 5382 537 1497 458 6193 89 18353 433 5513 764 2107 841 3052 112 1049 254 7717 421 2659 231 373 234 2855 668 3118 460 2822 474 7991 600 4592 120 996 70 12114 436 666 249 5818 427 2044 161 11943 654 3589 519 5270 632 10722 161 728 953 2470 452 9022 -1 -1
603 497 722 409 407 1201 285 6445 265 711 256 1803 435 5752 933 10715 418 8986 114 4579 604 7673 654 3495 923 8745 271 7748 730 1075 691 2550 660 4815 542 1153 739 4239 433 4015 428 3253 47 15395 490 2741 112 2510 442 5367 733 6005 553 965 837 1490 460 7442 979 8716 404 12241 351 3451 82 1150 474 1130 283 4219 15 13207 696 2779 5 5560 61 15 29 1399 299 9859 869 4625 305 3381 68 3027 688 5675 105 8854 760 25730 320 14643 241 173 469 433 890 16926 386 1271 779 5205 310 605 662 743 50 999 337 2540 675 10778 87 814 584 10009 669 9085 811 10935 480 3463 123 6521 875 1152 847 10513 336 224 359 12953 498 6267 852 15259 307 395 63 205 708 518 0 743 38 6678 216 5930 872 2821 777 888 547 4645 797 6522 708 2064 720 3295 630 8413 311 46 834 4850 451 8640 255 2838 391 2175 567 3428 919 5613 229 13019 566 10523 452 17797 245 1039 771 5828 172 1171 778 13943 894 10779 275 3876 430 1922 609 3494 890 463 195 6651 905 618 254 7638 673 4031 117 665 421 2120 923 4748 284 6340 165 663 995 18900 540 3389 -1 -1
604 960 966 10646 835 323 848 12972 704 3005 744 2185 404 9289 239 10881 946 1168 351 5343 399 3192 480 590 293 17075 414 2691 416 4236 413 3849 125 3714 928 296 8 3499 307 14725 338 5092 396 1740 155 88 558 717 873 2964 751 7379 23 1521 416 22949 369 186 829 3423 539 475 365 6311 454 16571 464 4774 206 5822 253 3997 899 3942 294 2161 152 428 607 1834 890 64 172 11103 720 9496 791 2376 837 1383 852 6188 623 15711 765 3502 206 11462 689 5668 981 4425 870 6544 494 12784 395 903 634 13223 799 12829 934 691 514 7290 953 13580 478 4067 531 3250 97 6248 481 2475 592 5766 123 86 208 943 555 1239 541 6080 485 5100 95 1438 74 9584 1 332 63 870 24 2451 378 13146 203 9442 305 1876 693 1922 384 2748 654 18028 152 2428 66 1525 335 2036 502 1405 523 455 691 10456 842 20002 636 13137 503 22581 851 14674 953 5066 862 2666 900 5060 178 17187 736 455 467 4899 123 1139 471 11049 658 1387 149 16911 566 5509 -1 -1
605 2615 514 7183 511 5517 395 1220 842 19486 205 13001 941 2350 322 2351 561 688 846 7446 801 13665 773 3837 962 666 630 2109 872 2452 747 1068 991 3511 263 1878 528 23583 5 16630 590 21740 93 2356 72 11306 99 3954 202 360 964 20038 725 5277 751 8919 263 231 7 5361 215 1491 688 21036 996 7975 755 9303 851 4988 304 5351 951 18415 992 6427 211 4115 566 11210 160 2144 169 7827 227 6361 764 7095 759 9730 439 15913 890 136 259 2 104 993 152 4566 660 1434 221 846 549 7457 878 120 307 2603 341 4876 207 1269 797 5210 560 731 333 1596 441 1226 240 10172 42 7645 274 6615 990 6921 27 11062 319 1984 506 137 205 11655 377 5642 588 262 287 3879 335 2723 936 1218 567 3709 337 5362 973 3352 82 63 863 3233 67 1666 17 8715 949 7690 100 24663 558 3390 635 9234 623 585 433 5234 745 1197 191 9395 44 16256 490 9159 752 260 592 7401 591 5781 128 16649 953 2146 -1 -1
606 907 722 465 925 20836 187 6920 500 2943 599 8763 118 24088 15 854 767 163 540 7347 930 3839 115 2559 32 3347 696 4189 850 1897 323 20 925 2355 168 7000 94 1218 755 1274 531 473 407 6339 277 11215 444 14820 872 6810 329 10232 270 4385 298 4310 674 7924 912 2320 611 3559 622 8353 873 1013 162 2176 469 2753 560 10017 758 2451 325 2749 188 5826 686 4119 537 10430 700 9321 932 1447 275 335 125 3744 657 5966 272 19966 119 9225 468 413 78 7452 51 3084 194 6136 380 1631 421 22073 884 15655 742 2352 733 301 587 3821 548 4097 898 3100 154 2148 601 1841 314 5566 343 7484 470 7442 73 9667 719 353 745 632 483 3785 573 4195 401 5138 560 2594 707 2862 776 5311 231 3654 314 2499 166 119 323 8978 212 497 37 5731 567 4557 938 1997 99 16063 95 236 236 36169 124 2286 687 21123 566 5678 710 7528 412 3779 966 19097 563 4784 250 327 704 22784 557 712 389 10766 11 3943 648 3490 100 9939 184 330 -1 -1
607 3267 248 874 714 5859 885 4655 601 6673 869 15856 526 7844 404 9523 940 120 353 17339 624 13583 785 6254 763 6119 220 8020 974 722 534 17833 144 9986 260 4177 337 181 612 769 634 819 381 2362 439 7616 190 3745 731 2556 704 8367 821 5299 594 13017 737 7723 484 16522 935 2963 604 4529 311 170 388 4309 849 9416 792 5000 714 8017 629 8058 889 8 111 522 468 2922 642 1021 935 1934 199 15209 874 9673 46 5260 134 1607 316 4036 468 2961 213 7106 169 1871 500 7482 416 785 58 3167 979 502 921 896 76 3244 698 2054 622 10243 722 4228 308 4471 868 473 751 5887 282 10101 517 12747 394 8380 189 4066 968 7397 130 2265 892 6478 941 6515 694 10647 317 2752 91 1472 723 2857 859 1037 760 2503 256 2294 844 276 705 3472 808 185 714 864 88 432 502 10714 335 1367 225 10311 360 2304 864 1581 476 2912 280 12020 477 13127 122 3497 753 6913 934 2776 0 22910 154 574 650 8932 86 2889 758 2636 781 4205 918 3909 314 7674 957 2980 500 2207 909 1917 902 10136 767 1869 227 2485 858 4995 156 2118 661 957 801 9235 443 4588 -1 -1
608 394 275 3807 829 139 344 165 672 3024 512 28881 845 11603 920 22759 882 1548 831 16750 98 14548 431 5238 599 9872 822 12745 483 6103 633 3412 44 1386 444 5925 667 6062 103 697 366 16201 85 8386 607 5820 499 10332 263 9376 950 2441 149 1048 690 7414 145 3969 329 5909 383 7564 501 376 619 2566 795 11648 793 153 67 59 369 6166 739 511 383 12075 15 1015 739 1635 422 1670 132 3160 453 492 577 5613 111 11126 301 5005 657 7238 822 8785 510 3382 774 1515 685 8176 181 17937 117 11494 251 4624 236 136 892 8134 301 13390 105 2401 733 12156 713 5227 267 2832 414 11582 552 17237 405 3080 929 3093 658 487 820 27832 906 9348 689 6501 998 15852 194 5424 968 4317 78 614 569 1119 860 905 367 2053 532 1431 766 5051 138 5791 691 4727 58 947 176 9782 984 14092 368 2571 400 1689 907 7679 752 2630 655 11763 447 6418 247 5211 89 1884 863 3997 27 84 -1 -1
609 8347 503 127 217 434 479 14744 497 1060 261 2728 197 1654 580 8775 4 18321 271 4804 514 2878 763 784 997 10653 191 305 860 2322 404 3712 18 4568 980 17897 251 11702 124 1607 606 12517 894 5279 980 10755 210 10974 247 6178 245 1463 33 5746 106 3522 809 330 862 1131 634 1725 811 2462 417 3143 124 5486 237 150 240 2585 683 25530 13 2718 53 550 483 2926 239 3104 396 3013 599 2380 689 7463 69 1154 183 18989 562 2416 991 7966 493 2849 255 3315 5 9170 236 153 590 2651 449 107 29 10423 499 3242 801 3039 8 665 751 2114 266 5988 291 3297 510 3816 985 225 651 3864 367 13463 256 16599 839 1302 424 3831 158 7133 773 12097 81 2296 688 92 98 8652 749 31226 929 731 400 9001 974 5176 631 3075 786 8560 282 1965 531 9441 509 4237 500 9964 545 14088 455 15444 201 472 692 637 718 8 638 313 717 2587 105 8163 813 3043 643 3905 482 5 364 14037 312 1156 378 8696 456 2166 958 2142 511 14369 448 1447 212 1952 813 21874 943 3246 651 1721 702 127 663 4378 652 440 -1 -1
610 2578 101 3015 179 1423 325 5541 661 12427 84 12413 711 13694 162 3937 553 916 950 4796 189 4417 742 5879 835 1232 439 1521 972 503 282 9174 778 9024 995 4476 795 21350 703 8545 295 13653 448 4584 826 4121 185 22106 918 13534 159 20159 906 7075 778 20723 484 5487 594 1465 224 9509 273 4588 769 2028 905 3524 184 1704 254 2125 843 8523 648 17974 611 4246 499 3865 206 16400 156 3474 29 8930 946 1972 887 4 662 5859 64 22989 712 6996 36 4353 610 1776 537 3825 890 3232 211 2385 943 12591 288 8189 11 16524 672 1057 579 7459 620 143 653 6127 16 297 172 13451 388 2956 603 3080 283 2700 131 15613 334 6367 858 7969 871 1554 667 277 275 4091 718 462 257 2354 86 15379 871 5529 168 1929 858 3787 758 1738 570 1656 823 402 898 2593 775 522 867 678 830 821 876 40 155 2632 916 5772 318 1547 200 6889 237 6502 707 8731 75 3485 370 2449 717 2934 945 6166 740 2543 616 5695 400 308 7 12556 515 1157 67 1639 -1 -1
611 4689 604 2764 891 10604 52 10834 863 5506 317 4147 5 1205 6 13247 84 9939 488 8521 841 7360 142 5494 640 1904 102 7194 80 10124 649 2711 829 449 547 937 32 10379 861 61 354 2495 33 3622 507 7584 834 15186 196 886 358 23404 971 1095 865 23707 671 6734 637 3673 539 13199 385 4401 438 27217 465 8449 595 8362 747 4742 30 1261 490 2340 782 11885 58 3198 545 11037 951 4257 736 28272 306 1011 751 5397 770 1781 791 23586 127 3099 45 28499 654 7275 44 5716 976 12971 569 4365 300 5714 492 3805 556 7819 89 5441 466 815 648 8234 861 17683 117 9764 947 3506 759 3203 352 1885 743 23347 438 2571 974 2454 573 20820 229 25060 699 5742 898 3319 639 1452 342 16512 81 1651 -1 -1
612 15056 112 9314 255 22744 253 1961 950 486 101 1189 425 542 415 16657 956 10160 552 7250 548 5116 609 10553 753 10387 331 1886 676 886 816 9463 962 2013 732 10291 580 7772 988 9859 749 10030 620 4042 786 20931 300 1504 784 496 826 10480 732 991 932 2339 976 10785 770 3584 570 7485 528 2008 106 982 276 706 892 826 742 10510 995 15085 498 717 827 4777 485 13415 328 5599 857 6530 28 3914 327 670 825 10452 303 11095 20 1595 452 2358 336 7534 159 147 23 3704 868 4258 987 2816 919 12325 453 3908 918 7122 260 12337 347 18672 959 658 176 6840 451 5308 497 6966 781 396 933 2553 275 4970 119 4160 960 1934 448 654 607 9356 695 981 921 221 50 7517 848 166 419 5757 740 7839 946 2751 618 783 707 6135 406 20226 840 431 326 2372 548 239 560 14732 478 31420 460 6216 517 5672 651 3969 225 11093 107 15549 877 1281 785 13133 349 6802 -1 -1
613 11697 449 4175 967 6762 117 7200 189 3365 17 2135 521 3743 216 682 440 3343 664 5996 492 7650 422 6367 121 6116 115 7360 526 1908 301 111 439 108 328 4864 332 8510 458 3750 725 9553 240 18460 138 6267 768 4955 393 1432 820 6861 533 2637 239 1465 225 11018 884 3693 590 3209 848 1477 106 3524 223 5513 998 4232 228 1637 674 6501 855 6956 323 8207 474 3579 818 9614 66 17952 541 4955 951 15268 223 3653 799 3495 805 176 273 8118 375 360 556 396 780 4400 159 755 943 9422 685 1159 244 4723 702 5019 66 19984 725 2670 298 6742 685 3291 958 3676 962 7225 207 11394 496 433 595 9451 873 1187 485 9927 117 3726 75 3844 346 22717 396 2221 564 2196 807 17780 335 8142 799 1355 795 5451 407 1267 608 2233 816 1650 375 10414 448 1098 356 2637 39 5138 728 1041 976 3103 396 1302 796 6535 274 20090 838 4254 265 7226 935 2629 651 3185 427 16283 503 13472 132 3542 322 1519 292 3616 145 3183 267 15077 911 8135 381 20968 -1 -1
614 3145 156 2899 457 2706 587 10936 778 3313 431 13240 28 769 720 5043 662 9254 395 15568 701 10486 275 1735 329 1497 515 7053 762 8026 110 1206 838 1173 861 3193 746 2772 293 6257 401 14382 890 5573 841 6762 829 5361 707 960 800 10009 214 14182 9 3390 789 46253 715 4754 571 10584 135 1059 203 1059 225 5878 358 94 695 99 855 4614 295 5346 489 5746 377 20088 537 7293 926 4487 338 6686 698 18078 748 6859 964 1570 654 5822 502 2598 457 346 160 40 489 7166 230 127 694 1657 926 5456 571 354 400 14510 501 1939 525 9445 74 8097 95 5838 138 1358 703 2688 656 16887 14 3731 767 11667 724 8839 344 8447 999 9521 143 3202 534 1144 753 9756 329 1700 256 22829 843 2766 717 8572 354 6028 575 775 412 6355 272 4946 619 3330 967 2733 666 850 52 3424 79 2608 798 574 870 1382 270 4213 587 7136 471 11750 887 15553 509 13 497 10057 192 7939 95 441 212 10634 801 321 564 147 -1 -1
615 661 536 4826 502 8393 471 653 727 2048 3 2135 180 5239 193 17881 327 870 284 1021 781 5724 407 2718 319 2674 896 1143 510 1703 295 6994 878 290 964 5752 604 929 981 21824 390 2741 470 10415 474 16356 764 337 909 4522 147 4859 379 6052 545 167 65 942 46 1897 753 11594 943 4966 6 2818 282 452 444 6169 355 18850 378 4116 697 30 964 3425 130 6090 446 6309 624 2004 552 5344 957 2315 479 4669 236 5965 515 7035 107 396 467 16663 833 5269 830 7133 285 1798 561 4422 477 4003 843 5552 310 6023 282 1764 442 13142 655 4223 494 1019 156 6635 323 8973 915 3980 300 2258 440 27788 368 687 973 676 99 4634 557 11780 586 11773 810 871 375 3937 442 298 628 6183 250 24384 631 1405 862 2691 14 4933 866 11331 552 6741 593 8602 119 6490 414 12357 847 758 698 9733 216 1685 916 10891 216 40 686 8546 51 1647 636 7736 920 5906 924 12519 100 3236 41 9018 131 11817 984 162 578 6392 376 1076 614 12963 383 12913 0 61 46 185 509 7105 -1 -1
616 1424 654 398 503 6517 527 2682 842 5495 517 1966 455 23310 797 6368 898 1970 486 2717 701 6856 212 9325 153 1320 538 3065 512 7963 532 3101 519 18131 684 12495 369 11325 485 12197 736 4490 254 2525 39 798 720 10445 736 3762 472 2482 702 4630 491 15516 154 2564 95 5105 895 278 417 23734 175 10884 304 4002 154 15409 68 11958 771 3379 112 14388 913 1478 821 6979 489 6886 385 5160 237 10479 158 28975 836 15172 432 2854 52 5460 36 3096 431 4156 862 6529 999 342 173 6582 4 1346 496 11925 7 4746 588 4159 61 1398 495 17456 881 5569 543 1055 793 10552 346 206 212 3640 454 594 215 1444 635 4469 815 593 340 296 232 1482 354 252 315 2472 469 17668 285 18251 806 3630 209 1921 51 9231 85 8259 762 5983 951 12250 64 11424 175 1823 958 1341 136 9106 460 8905 308 13559 324 9070 95 4626 123 876 495 1825 768 3676 898 78 -1 -1
617 378 904 15400 646 4018 322 3058 20 778 916 6209 278 698 902 3445 748 8456 567 2798 470 458 302 6704 937 348 491 13341 511 1035 315 2731 724 1136 859 650 913 4197 553 5089 577 8292 790 1709 236 7411 733 3160 956 11275 229 6824 596 345 341 1824 224 8033 981 11886 674 6520 812 22959 367 2750 376 1097 793 2756 553 8565 856 133 614 2541 700 1041 356 4082 146 5776 216 19274 136 3873 182 15700 24 3666 344 3799 835 3837 705 15951 176 5075 668 8304 722 4856 513 3477 27 1414 31 616 348 2573 302 1027 771 1650 636 4390 918 10355 915 4909 501 5373 222 3537 875 3760 292 4293 204 20111 146 3427 649 1119 927 4505 26 2296 126 275 700 262 945 1746 406 469 8 979 966 275 321 2548 387 2645 744 4363 387 4094 212 232 809 8473 165 5582 105 3892 4 158 584 14747 504 7802 739 1672 11 6718 303 13158 792 9687 883 3521 978 230 670 2347 462 23015 116 9617 622 9268 629 6773 884 1552 409 2366 161 5906 807 2573 919 1078 93 10106 547 10328 507 3850 952 10016 597 4889 745 414 880 13588 892 5306 889 637 69 1224 835 7229 211 1146 14 1754 987 5111 990 1400 448 1155 -1 -1
618 697 531 119 834 2030 665 1520 469 701 300 9134 995 3196 778 2298 548 372 768 7912 799 15288 616 14611 330 43160 781 12930 68 4337 558 774 101 2696 173 660 665 2110 969 9022 817 7925 575 139 453 1634 675 3671 403 8743 818 1020 829 2265 33 3223 790 8581 602 159 298 14715 314 3943 327 5067 228 2290 657 20558 171 943 650 29264 259 15370 225 12627 967 434 354 11137 942 3922 52 1152 410 6586 280 1225 745 267 739 4329 523 2642 812 8441 31 2097 804 1981 476 3795 531 5169 857 3828 622 2823 914 908 586 4349 803 3263 248 6822 827 4999 432 1319 73 1497 68 4182 491 4233 594 1254 60 10262 404 2056 52 578 544 342 267 7071 656 89 1 4865 366 3266 794 11316 994 6719 607 6971 800 561 404 5981 126 4310 312 9069 13 2448 886 487 677 7885 247 3126 244 3049 483 4495 34 34175 396 15277 975 5452 448 3631 691 4045 978 1948 715 5099 594 19183 872 18633 397 3058 546 2741 923 941 705 4821 542 977 523 8432 332 824 763 6775 -1 -1
619 9473 530 952 424 13137 132 4044 818 1426 29 4960 177 21856 392 92 850 1628 305 2018 774 12476 546 4696 972 6505 197 3152 182 77 761 421 554 3453 983 3431 579 10130 766 623 701 9819 555 18662 589 5618 260 3269 172 1174 805 3871 542 6983 993 2163 976 7878 62 1735 508 1415 578 161 153 2961 281 2919 321 10421 304 5325 246 19368 361 3866 215 1500 108 6796 863 2219 166 1846 104 4125 381 2311 900 2545 377 513 27 21863 859 9640 245 6011 924 39067 476 3619 206 4252 783 3877 112 685 495 5680 803 11930 595 4468 92 8032 947 10268 967 2880 709 3590 137 8094 117 12729 188 1086 728 12565 449 4760 172 10310 515 18132 769 5767 762 3685 276 12488 964 2596 970 400 915 5709 772 1110 622 1727 716 24859 713 6062 719 4144 489 2854 968 3843 945 2141 660 1147 947 1216 299 166 672 4557 30 1865 620 2152 756 860 603 4502 73 31995 986 15031 738 7652 784 1181 458 1136 282 6623 931 4432 -1 -1
620 4853 633 8265 83 8332 960 5089 192 4508 334 11656 500 15998 699 14886 430 15024 64 4891 702 3501 995 12312 525 10215 820 1189 927 4438 748 2243 877 3227 280 1308 429 687 420 6958 791 9959 232 1174 266 8022 156 2520 360 2500 628 15959 742 11756 817 6781 307 468 336 10345 144 1230 645 805 522 104 335 1523 53 2036 263 3286 411 1437 756 6047 643 6994 670 5113 911 2715 221 164 874 3456 806 4328 301 867 683 1383 392 7771 807 2037 203 3311 278 8387 573 7956 375 550 721 4163 650 3679 152 10314 671 4596 788 8843 169 12013 637 7575 908 8134 287 12844 871 1808 216 346 558 1520 175 547 651 17246 61 9305 66 466 983 1891 507 4 416 724 333 1630 874 40 61 5855 227 4460 457 21068 210 448 956 1061 318 7809 652 26499 905 971 433 9011 762 19049 8 661 560 4491 548 4122 170 6268 688 574 380 2675 456 1159 120 21684 451 8554 11 4973 192 30763 277 18487 614 10594 -1 -1
621 11263 863 5661 368 1901 590 4333 269 1440 849 2843 230 646 177 2000 182 11774 539 12290 436 1893 992 6067 988 890 559 2104 580 13418 254 8966 16 25023 658 15262 82 6233 653 3753 630 16991 694 4572 89 3739 718 409 211 2340 696 235 130 3181 143 8672 340 2738 567 4184 871 4051 566 4291 858 1119 562 5703 856 3276 868 11391 135 4501 905 5713 112 162 59 6400 344 560 755 2203 762 18305 651 9287 172 497 328 13066 257 13985 452 678 796 2407 692 8697 898 12349 941 2915 540 11206 620 2014 284 15403 197 2765 423 846 447 548 649 3589 522 4445 818 8306 501 2128 936 13057 452 18894 881 4558 520 579 840 544 286 8758 107 1827 225 653 710 10276 302 9900 546 6647 0 3294 57 6585 44 3389 502 949 155 1663 857 5116 323 4304 70 1423 240 3817 7 7080 925 18108 311 1410 449 2959 739 3969 961 2537 801 1377 276 21209 21 55 862 548 29 8388 883 5205 41 515 748 16593 731 11691 913 460 358 2767 665 3446 999 5656 793 5867 487 1019 -1 -1
622 10258 494 3495 535 335 710 4536 634 13602 733 678 872 8586 669 212 291 15561 32 2475 898 3646 185 14918 477 3277 573 22400 447 6822 115 8744 904 4128 243 11863 285 15283 406 9797 410 5340 254 3112 860 613 718 2052 870 200 567 3921 160 14770 550 10326 87 159 630 4639 52 6685 736 35009 35 386 882 2488 491 1349 170 5391 214 13758 447 2664 945 1740 32 3949 744 1302 434 36419 71 12069 224 1432 266 28538 153 10804 764 31 274 13735 311 1548 909 14231 620 3798 13 636 626 5131 40 3378 433 37335 458 6176 459 704 7 115 905 11730 224 4642 79 5263 2 1046 579 2535 985 12421 730 4037 910 9176 303 7205 368 4051 694 4165 770 2176 705 13894 63 8386 627 3149 815 2219 345 1251 884 855 904 614 307 4730 159 1930 628 13799 581 5348 822 8081 514 7068 36 3126 -1 -1
623 5193 956 3820 524 3852 470 17252 429 3898 536 14958 98 5996 100 12854 99 8092 731 8275 809 1033 694 58 409 297 465 5384 87 9162 396 15653 614 8334 29 11779 493 2804 279 3823 766 26 972 6094 180 2964 15 7363 539 8898 589 1998 190 42 687 7544 566 2946 715 11345 105 8767 655 11727 713 341 27 7530 979 3555 916 4634 103 7911 36 6491 363 9689 719 2160 348 8353 467 6952 874 1779 78 1979 684 12506 727 698 77 3608 531 616 138 9594 248 1352 468 8424 980 5434 296 725 349 7548 61 1360 931 476 288 2275 88 7964 748 3970 423 6640 135 10403 432 8456 673 2808 668 293 685 8963 465 8784 416 4123 217 9114 971 2277 140 25771 274 298 239 794 318 10195 887 7782 554 2054 741 6994 979 31743 739 15758 600 8358 201 143 864 5490 513 1869 936 1012 834 15171 771 1548 696 12178 247 1302 880 10294 753 4362 457 10640 319 5447 864 1279 481 1649 49 3009 260 12212 -1 -1
624 5627 133 2893 929 1660 491 6547 487 12048 271 4730 16 4456 743 184 185 612 420 7282 684 7521 196 9029 354 624 446 13405 511 388 865 1782 431 5191 79 2492 419 711 140 136 172 18376 941 2799 910 5266 650 3347 917 13788 810 10158 925 10103 857 9566 27 32287 215 2824 403 13899 378 191 250 2892 248 1495 371 17510 45 726 830 7778 116 2687 158 837 609 6173 679 3019 991 2949 44 14465 726 21229 867 678 348 475 211 373 952 1959 963 1207 32 141 159 1563 655 2206 365 796 438 6728 612 3220 757 1266 178 1900 186 41 574 6815 391 9084 456 14358 134 2997 150 20665 277 30869 541 9985 753 11660 788 20 802 1327 731 12863 32 5818 711 255 405 394 740 7525 350 9565 325 276 554 14761 115 1808 383 1940 562 11351 697 11530 814 1907 33 27162 438 1499 795 3479 912 1944 502 6974 678 164 167 1862 40 2682 287 2742 668 24849 608 1201 628 5727 393 5320 838 4736 613 5886 148 1246 -1 -1
625 13711 846 3132 728 20856 129 8003 600 7010 144 6411 293 1483 581 6015 12 3070 190 676 680 1244 406 6548 565 25687 935 11219 803 2530 348 5742 893 10710 501 14632 17 3286 856 13166 526 11330 217 1807 239 9890 258 14519 71 15606 664 10702 8 11876 748 8411 560 1748 310 8305 428 12721 859 7134 401 4851 75 12697 998 1114 950 8816 887 5810 368 2765 40 8551 695 3270 656 1051 3 82 457 1748 449 10154 140 1242 274 3004 333 2721 167 17653 6 1278 310 978 871 9123 43 2926 367 924 536 141 985 6668 762 6877 596 5646 655 7607 331 3319 307 18574 516 2810 885 7272 420 8503 376 14443 535 2340 326 1004 733 24274 668 4993 498 480 841 3014 559 18262 350 7519 198 3637 929 1064 21 1977 393 8101 873 2393 524 1101 737 4557 981 5952 133 2384 705 237 290 31 437 2649 376 7453 647 2759 703 3364 896 8284 611 821 812 13868 519 2490 571 2764 -1 -1
626 7048 703 7417 282 4409 60 5449 55 5006 381 985 711 187 4 4830 378 6173 888 2348 66 14508 207 9239 617 2063 629 9737 945 5900 120 6135 728 1525 10 6375 86 454 61 3269 39 21936 441 11335 388 10215 106 1365 759 12969 172 4099 856 9286 857 7806 391 830 505 6569 830 10246 975 11764 237 4412 466 740 803 1159 348 7008 453 1392 556 8622 93 1275 458 1742 728 6262 829 18514 593 3156 824 4043 137 10028 925 1441 288 15993 971 2031 207 10528 423 8228 817 5881 286 5060 265 6172 475 17072 703 13964 567 4531 41 7467 158 7041 972 7493 403 1072 588 1346 670 5426 625 4057 62 6281 120 11705 525 1472 129 995 446 1726 266 15574 822 12687 787 382 30 6156 113 5361 497 4109 549 7383 120 8589 818 4530 919 3871 578 7071 211 4192 326 3084 470 22504 115 6258 811 1160 411 102 467 657 861 15052 214 5599 37 648 804 1775 839 6118 266 9985 613 5902 65 4954 902 8865 -1 -1
627 5473 460 14060 165 10816 725 235 673 9809 132 8154 426 4122 85 2288 488 3037 731 1507 49 8185 526 8941 880 4588 586 1650 800 3270 509 204 754 4927 210 3969 403 3463 180 1883 282 2899 319 13220 259 12495 906 3063 839 2402 829 409 611 2064 541 2686 758 2093 46 1215 445 10037 885 977 740 515 630 2002 306 21353 775 4815 213 10150 773 356 951 7718 826 1327 713 6669 154 20797 498 2510 372 16591 221 16054 187 579 783 408 684 2829 468 4435 440 1567 520 14432 402 21387 841 3107 938 7799 861 8445 297 1487 889 6430 665 30656 983 807 626 9914 453 4103 609 5272 40 5564 560 7247 105 9400 215 13148 494 3806 228 5081 251 12887 883 296 930 6392 932 5841 227 490 40 28470 184 19098 936 181 633 4876 412 2459 981 2339 291 6687 911 13444 650 7966 490 2015 309 6705 505 1525 422 9837 126 7195 919 2026 936 3026 546 3504 162 3755 388 6756 874 6459 658 2323 -1 -1
628 4790 353 8291 504 14810 56 4282 827 2928 286 1212 448 5259 56 392 39 6225 125 7322 271 731 968 11444 331 4168 2 8367 141 4189 193 6942 947 5726 186 8771 174 6163 445 11693 939 4142 544 482 223 10736 430 2585 233 869 11 12794 982 14472 253 7787 746 7258 776 2305 368 5642 358 2557 37 118 63 2422 723 4479 515 2370 504 5765 103 1610 643 1797 992 2022 241 12483 591 1219 140 20258 238 3926 581 8056 645 11977 37 196 939 11698 301 521 407 6535 761 44254 396 7502 862 3654 74 10370 12 519 796 11798 596 3185 408 6309 849 201 79 526 160 21373 890 14278 147 12161 390 3267 63 9623 807 287 924 456 823 184 209 605 66 1369 565 2271 167 5577 575 5723 46 7561 442 18057 132 3019 991 3295 707 6900 566 9213 184 2209 127 4932 576 3313 598 2457 636 8946 106 1685 403 3859 231 5843 583 465 530 1554 348 2825 275 4583 883 126 452 9667 665 3760 214 932 255 1269 583 4196 69 2908 978 10670 470 3420 429 3436 226 1575 635 6790 309 1622 -1 -1
629 4971 989 2911 660 7359 412 11278 93 62 852 10975 972 610 743 2834 862 8988 175 5024 934 10348 614 1125 323 13561 637 7506 931 10562 614 7123 508 579 660 21771 960 964 500 2382 735 1128 451 329 631 33252 163 2347 51 195 626 1852 753 1517 988 1955 489 9449 227 1532 419 2452 389 9729 99 5288 299 12232 90 3264 338 1404 294 5150 487 2747 177 4062 289 7856 536 6885 938 591 703 1355 852 3779 801 12999 594 10489 22 1592 75 712 657 730 714 8617 503 1079 557 5915 92 1377 64 18964 257 5023 597 2282 428 4022 336 852 353 7229 466 702 287 6001 482 1099 673 9434 494 7341 280 1331 12 4419 771 11715 235 9332 955 10446 626 4128 518 3685 76 3269 603 13481 561 503 38 12390 168 1441 656 20816 892 3052 929 9331 46 25153 652 635 578 2633 301 3542 383 1933 307 39 958 2362 309 7551 744 1328 50 2526 675 6594 913 24708 560 4107 897 13733 62 14095 508 1284 341 6019 413 1683 959 11458 474 943 -1 -1
630 20801 605 2756 424 2328 7 6693 331 6934 72 188 379 96 122 2641 699 5903 564 5171 196 74 169 5657 817 16143 273 173 973 5215 122 15911 897 16171 758 215 99 15451 287 9198 417 828 706 924 71 8522 960 10556 33 464 87 7318 854 16001 465 8285 467 2824 913 11556 159 1780 100 14173 842 7804 761 2328 657 7107 491 338 54 2896 461 8427 697 6029 194 2907 776 5906 538 3010 885 14067 65 1251 620 4159 81 13952 830 3523 85 16680 415 4109 788 6395 241 3077 576 530 480 3153 706 3336 932 295 813 3669 941 579 970 7082 823 3085 337 1948 277 9636 765 29904 556 320 823 5318 620 5756 779 1720 433 980 473 248 506 16358 319 8113 428 4740 519 12276 802 8534 266 281 273 3130 224 2344 941 1030 232 5930 844 7957 757 1670 906 600 356 622 24 678 807 26187 814 2446 526 9461 377 3186 664 12939 935 9415 76 4716 274 1122 694 8739 656 4245 455 5838 247 6924 135 17517 -1 -1
631 3759 842 7048 727 3603 724 361 186 967 268 1431 278 34 395 659 936 2353 819 2174 707 51 126 1548 113 11131 737 7474 127 304 542 6401 631 24627 934 1352 353 2438 833 1924 491 2223 828 6558 757 1209 629 657 952 1333 943 2233 944 3445 724 2981 52 10666 825 9888 469 7749 972 758 145 2805 697 2552 429 10367 976 2062 537 1618 808 305 204 7201 947 12535 612 3895 524 9133 349 1157 378 3720 353 20042 360 2504 415 9854 812 1244 689 1904 187 3632 232 2905 429 10994 111 4838 564 5825 388 9227 313 5548 580 740 149 6222 192 11700 401 10071 405 2242 565 5153 329 927 389 176 528 256 689 3023 308 7974 488 1801 892 368 929 13751 999 11652 452 12128 208 1184 835 526 763 21588 716 14533 185 5087 493 12264 788 2443 577 2293 344 4571 49 4002 726 3115 496 3069 186 6575 212 10666 281 2051 268 1706 151 293 893 1979 432 14631 875 9553 448 4371 188 10658 771 1213 749 7010 899 1822 213 6427 499 2640 822 15282 595 12275 969 1463 487 3758 292 9921 189 5176 955 835 809 4933 944 3112 613 2159 423 9114 222 1828 125 2162 799 8071 -1 -1
632 1994 530 7475 785 1071 868 19185 685 1669 15 148 789 2310 848 7745 475 3384 171 11019 819 15099 2 775 34 943 563 15479 417 4183 59 2177 245 9996 731 6958 760 7834 10 10232 165 2861 229 7358 103 4458 958 9817 378 2045 814 8583 391 1160 357 5910 163 5582 566 37 404 4381 105 926 90 2977 326 21523 772 7669 210 10680 553 19214 637 8138 572 544 171 2818 399 3126 354 12030 73 4338 240 3517 184 6654 110 8499 513 18993 776 63 850 4219 692 9557 83 5387 126 14042 32 1028 731 2339 393 437 205 27529 675 4686 268 3019 741 8949 797 189 31 1048 884 4716 617 4977 223 2975 514 4815 814 12385 301 17785 841 4554 364 15031 591 194 478 13536 493 4383 223 7791 877 3649 690 3293 927 1515 952 99 441 21086 638 11427 419 6607 943 1099 976 2092 74 806 369 2090 663 17634 858 1128 631 1069 747 63 500 6652 858 5276 254 1700 884 3334 789 1033 454 713 479 8419 463 9452 -1 -1
633 1766 412 1178 315 1009 238 5905 399 4346 659 1953 558 6115 167 5820 802 1756 172 2116 877 12751 165 2405 740 9748 642 14426 418 3452 206 3474 876 2983 173 3182 32 2720 154 4346 987 2581 316 13804 675 12843 990 12723 398 2181 407 6380 375 229 530 22759 852 3316 529 12748 165 634 975 6613 464 834 578 365 778 2086 527 2382 92 7349 82 965 572 1289 350 498 16 5375 246 455 378 2554 651 1567 433 2893 732 1690 942 15850 873 28559 643 3996 691 13145 883 3665 542 8119 959 1584 822 3578 904 10886 671 11009 793 3412 487 7367 151 4906 377 492 646 7621 81 2007 524 9705 204 7301 662 1342 24 3662 652 16286 257 5871 330 9785 77 18396 573 1074 970 4382 475 2995 864 907 398 418 726 1667 806 1737 930 6039 811 8439 960 2175 762 847 705 2357 772 979 188 2667 420 3292 620 20007 659 713 363 4402 76 1348 540 4460 226 5187 361 6375 333 16091 782 527 168 619 724 16980 620 1827 184 4314 407 10979 790 4068 236 4248 591 4783 18 6316 355 4118 34 10054 269 580 351 2109 632 12241 -1 -1
634 5997 497 9055 557 2055 637 2193 434 9773 213 8080 119 25433 694 905 384 2405 582 5757 642 910 945 2619 605 10619 269 515 38 1729 415 15087 822 5429 400 15227 559 4935 771 5690 336 2083 969 2236 34 6363 799 13225 217 793 183 5040 120 11830 302 6187 137 5569 722 6624 973 3611 86 1460 932 2647 229 8744 461 8099 960 729 565 147 495 5952 394 2896 620 21186 230 6519 400 1353 410 23778 66 5269 531 3794 476 2476 837 2368 849 9945 604 416 254 17608 137 2047 314 8997 115 3500 249 9327 189 2592 95 8133 195 7780 231 6534 468 1605 874 14443 3 8685 459 2569 661 1469 612 3860 625 4131 746 14527 944 11712 859 17125 626 9784 594 13483 568 1511 956 2631 991 1401 445 4455 499 603 380 2551 220 3410 180 9253 702 5528 870 1926 324 14546 110 16544 165 17008 394 120 223 26012 516 852 249 1289 552 1755 201 4973 537 6951 -1 -1
635 21278 103 16853 583 2531 832 4804 596 8850 937 8800 0 1186 40 3742 258 3161 108 5085 880 328 332 945 557 2564 804 2391 120 776 117 6956 25 2161 494 17501 713 768 304 81 754 755 763 12250 400 3793 52 6437 893 1119 95 7222 829 6479 611 10054 305 4341 507 325 301 1637 172 3863 215 1417 75 10921 163 18749 585 18648 894 3710 498 1350 629 6236 977 736 757 15199 449 2341 553 4402 493 9865 545 1335 698 5842 816 10609 89 602 914 11524 280 4683 207 2140 988 309 119 1118 87 242 136 502 940 2588 487 2644 648 24143 634 1943 100 25928 632 13602 354 871 325 1420 240 5379 203 12998 793 7410 587 5879 478 865 986 3963 945 7057 897 11973 210 153 77 10512 713 17862 936 5670 63 1086 835 5400 255 1997 659 2943 191 7242 437 7880 91 247 882 4165 556 5129 612 302 219 225 414 7941 489 461 870 992 351 2569 538 6848 669 15593 161 3398 219 1351 608 4736 59 4746 601 2099 609 3699 111 2238 962 4295 974 2222 248 9752 923 2585 104 19428 24 1592 213 1197 854 569 -1 -1
636 12756 351 3265 350 17884 748 82 388 5185 784 6838 143 543 256 1356 851 1892 215 17508 956 640 792 9010 818 13763 615 1095 9 810 968 1422 987 2318 199 151 824 389 916 5668 879 10773 573 1567 577 136 283 15541 810 354 48 206 519 513 151 5438 17 4752 30 493 44 6829 262 1288 733 13778 355 3707 825 28 95 1995 814 2629 923 4149 741 23847 650 3845 865 2927 766 6165 596 5156 139 413 56 4263 345 40 898 3189 72 15477 351 1940 896 3372 965 1244 18 6224 485 7034 47 7252 940 7065 164 23481 176 6471 146 3001 50 9745 259 823 754 837 440 3613 499 4575 675 5918 760 845 963 10431 316 6976 345 603 200 3095 44 13414 389 2428 999 3191 926 2286 460 6568 345 20965 635 2466 916 11506 250 6537 63 579 790 234 559 6088 374 2644 581 3291 290 1385 24 3741 504 29229 330 7772 742 7644 656 2275 679 7013 902 6062 426 1541 381 5546 678 7092 676 5568 435 8073 602 8243 472 12378 72 3117 729 823 595 14342 732 11458 249 722 877 4988 399 1148 849 82 394 2847 991 1904 -1 -1
637 2507 52 1386 168 143 228 6955 742 3343 247 1325 116 82 141 2829 895 2711 637 8040 687 6461 426 4638 95 15353 381 33188 751 3208 499 12685 829 814 28 17480 474 11202 803 874 252 4928 364 14815 849 16205 559 3948 63 15772 262 868 785 6143 137 2531 637 1230 742 3937 177 995 574 9191 572 14038 812 3148 516 11963 663 4040 17 5567 687 9013 320 4263 448 10403 233 12311 215 4101 772 689 390 1403 683 12325 177 2822 913 619 895 26759 261 215 215 2117 96 31862 143 602 131 687 938 895 20 9746 173 182 411 5430 722 21754 610 1139 921 2499 16 3362 487 2358 200 7047 670 23733 165 9013 928 6542 310 9659 302 8303 542 1105 482 9645 71 16370 951 151 339 16258 413 2320 254 1400 343 5674 472 3216 449 18033 930 15724 149 908 735 381 288 7276 829 132 222 2522 671 3854 67 198 373 450 489 1638 107 5902 -1 -1
638 5573 505 13970 101 7978 444 11425 789 4565 597 16576 96 19503 490 1616 40 16352 237 9580 797 2875 452 10688 857 1621 922 1646 948 1145 39 20592 742 419 319 3743 327 1788 645 11501 282 4645 363 9586 999 2379 189 1688 342 25 113 3000 655 4395 759 7300 743 4680 93 19599 259 3906 470 12507 62 9467 896 2964 107 7227 781 15808 622 2993 450 10395 247 2752 178 5479 436 7673 733 2894 368 864 835 2777 696 3562 266 16714 813 5593 531 7671 965 2688 629 434 694 7778 903 1011 894 8466 844 1636 174 2576 732 1904 120 9958 779 1740 612 2737 684 13075 74 984 132 2825 951 12398 97 32731 659 607 748 7942 54 17880 157 337 700 4066 82 11603 218 6597 411 2804 298 3106 670 9070 121 6590 815 4986 990 48 383 452 907 7380 200 9124 154 13869 607 14921 302 2805 702 20712 326 8775 -1 -1
639 217 545 3470 232 15612 854 1855 307 2765 889 1458 38 19285 507 9605 285 4245 220 4329 579 2759 198 1936 233 5074 254 1104 93 3924 895 437 307 1282 745 126 955 13919 361 3805 717 12619 500 12365 127 3395 585 1465 290 13443 468 10704 498 4055 745 5158 223 2978 833 5205 597 1223 328 1899 54 3458 835 25394 13 3985 928 4412 169 9355 507 9467 716 10991 446 1467 830 4526 883 11681 335 9973 513 3564 484 2828 964 2919 543 4453 656 1406 515 4489 218 1612 713 8646 43 13102 473 122 35 8224 337 5729 588 1871 411 983 642 5174 623 18857 71 11251 183 2038 599 10637 377 8247 399 14045 455 19811 383 498 590 1820 193 10303 680 406 950 3783 476 16434 64 5576 146 10980 999 7804 229 1306 209 6196 502 8708 207 3930 311 4082 437 162 661 12922 126 5251 520 103 60 5208 99 515 633 7710 203 25274 47 6972 409 13772 42 13879 666 1941 596 2276 16 4395 -1 -1
640 2854 727 3381 976 5587 990 4670 993 3439 618 1422 104 5655 801 714 424 6591 912 1638 217 1467 469 1257 716 7066 247 3478 422 5639 650 3055 253 2002 200 867 864 4731 704 1048 698 5677 339 4118 291 114 712 3760 578 4050 994 4499 585 3487 31 944 378 3119 390 6461 152 3611 620 5385 120 522 295 2993 70 20636 566 797 992 30322 65 934 825 775 112 5445 826 16367 959 10726 411 11866 306 2583 309 504 800 19781 88 4406 512 8859 759 6229 525 1791 619 8159 188 6844 10 17446 672 3589 291 1470 284 10408 465 16097 265 7722 286 3079 339 5201 489 535 450 3792 248 1007 277 3754 125 382 578 19811 284 815 508 6900 848 10828 361 13997 220 2859 132 606 286 2628 740 2024 206 1624 549 1387 546 10413 36 7749 271 9079 653 359 798 4106 382 13596 347 5071 231 3357 487 11471 473 11084 928 3385 321 19916 665 8482 686 5986 221 368 559 476 96 3832 805 589 114 3380 975 9058 876 1864 85 867 837 7946 176 2696 358 977 847 6405 210 7716 453 6498 187 18053 440 4297 -1 -1
641 852 4 1514 905 2198 169 5809 92 39409 242 16846 254 6056 71 3936 386 26505 575 5947 698 7479 977 3606 438 2166 735 1126 831 8782 112 2501 865 12880 390 4452 862 9647 104 3267 563 6402 464 2776 642 39494 658 16817 806 1582 838 6570 226 2426 37 3232 705 3221 863 15584 795 4490 148 2987 472 2662 315 12306 912 5186 572 13421 902 20409 931 958 387 3079 872 59388 131 5457 155 3639 601 5423 629 13754 688 4371 952 7778 997 6572 792 8298 570 1314 755 5038 549 467 768 2745 424 8657 934 1399 975 4014 744 9170 367 2642 918 8286 861 13582 688 2614 722 657 592 163 179 742 31 7023 600 11557 577 5618 902 330 94 7743 501 1357 957 768 830 1118 893 16105 92 58 9 12605 7 15036 725 7728 643 304 474 6380 558 2 570 934 -1 -1
642 6749 817 31 740 113 822 18901 622 2495 825 1470 481 1006 619 72 834 21303 619 22903 418 3570 151 3926 879 10802 712 11919 735 2091 984 22892 985 2940 172 1397 514 667 475 9857 34 3602 457 8616 599 13825 569 3626 941 756 541 1995 516 2508 876 3089 12 656 39 1473 128 27786 682 893 625 1097 339 3894 338 251 415 15692 935 7445 243 939 23 23377 606 2095 325 683 621 2620 921 2167 734 4748 784 3655 799 6935 192 4659 601 465 179 6977 125 10187 350 6653 580 4207 829 4457 316 18900 408 1281 56 3793 240 3377 216 80 188 2436 840 5727 298 4346 105 3355 52 1082 576 2899 75 1726 665 2054 873 25140 507 10406 714 2253 66 25846 217 1133 57 3036 788 15852 384 12170 260 542 156 5403 919 6444 655 3027 402 17701 458 4229 51 2844 756 2532 846 29132 808 5864 220 470 758 3098 141 2189 918 2032 612 13517 360 6084 190 12538 417 4005 76 1686 154 2111 -1 -1
643 2743 867 3568 484 5217 362 10661 744 4750 941 3029 34 4005 427 10416 480 15621 77 17426 166 4091 317 17642 877 7426 800 2495 109 2946 229 804 190 5875 89 3159 359 1878 547 8372 701 1492 601 5016 346 9028 352 293 507 15335 329 4516 29 2038 419 2691 254 22474 584 3201 667 7304 707 13793 358 2007 140 8420 233 8377 568 13740 484 3098 525 619 524 10698 10 2193 577 5169 867 5326 609 780 97 1910 584 8859 217 8212 639 9445 850 5447 236 6061 389 5385 738 1739 44 7382 778 7547 245 2966 269 2487 900 5485 276 3714 976 1923 43 4354 705 2798 945 45822 442 25697 100 5773 480 1676 369 557 454 201 376 2112 698 10278 137 2033 355 1804 522 6632 617 13920 279 4643 803 15641 934 13677 953 153 284 6663 243 1166 680 1997 369 8853 837 3898 739 7053 426 3746 515 8941 675 4124 814 1574 105 35408 -1 -1
644 559 828 5353 557 7481 629 397 371 1462 334 4234 637 341 84 1160 950 1016 348 2608 469 867 210 3104 554 4375 709 6417 549 4194 675 7063 931 6395 979 5422 488 400 368 22215 489 90 123 3678 550 1167 594 4025 197 1340 577 8238 107 8328 973 1799 352 167 430 1099 609 9611 470 1632 610 11761 275 23681 548 190 804 16007 539 423 280 213 182 9533 139 8417 984 986 344 1636 387 6831 774 7016 930 6589 257 5770 887 3762 331 1881 904 6573 732 20723 826 8874 450 1353 538 5410 792 15323 770 1422 976 438 83 703 311 8425 865 3016 328 18964 870 1916 939 9333 771 355 333 8717 269 1698 341 3773 612 9990 180 8019 258 107 48 2710 98 3612 762 2807 531 3987 608 2273 701 17072 439 4368 760 3695 268 3946 347 9931 938 7514 829 11317 325 71 321 2514 44 2842 187 4463 924 1187 876 14072 933 2953 210 2225 556 13504 69 11809 670 5336 556 397 795 8203 515 10959 777 1752 13 4587 211 846 801 1408 344 16039 372 6306 59 6645 605 4572 870 14265 539 13056 783 9688 -1 -1
645 5546 935 7157 688 7384 961 953 8 2542 922 13270 613 10715 819 2152 237 6801 857 5189 144 5212 292 5398 555 4865 962 2151 817 1301 957 6346 770 2371 390 4262 637 3472 153 10353 254 436 126 4820 731 48 8 8143 537 431 284 10103 663 4026 518 1085 176 4390 681 4764 219 437 283 2319 164 2964 709 2167 12 16913 422 4349 91 2692 253 7378 731 26160 824 6339 991 3593 38 9288 82 10888 60 12926 140 1991 47 2961 769 3206 981 4115 265 4627 176 4648 225 2036 735 2829 79 971 498 26278 3 320 72 8129 886 1877 561 39925 586 8983 336 2547 568 2274 995 4138 605 2723 60 1628 776 16741 29 623 198 1534 909 1258 260 1193 959 1400 94 3441 154 3939 638 11811 360 15751 208 545 541 2742 443 913 543 10696 792 1970 573 9383 126 5740 638 5883 453 4579 312 49 728 516 147 10218 284 4693 45 6713 685 9191 269 21424 864 16 517 2705 485 8510 64 4452 537 16234 514 13053 613 1452 14 2137 243 7752 120 9827 -1 -1
646 15784 237 3135 243 9572 16 127 210 6089 549 3990 511 27399 491 584 741 4019 291 1082 529 13856 915 7289 296 1427 111 378 810 2447 700 4296 991 6966 100 2556 320 5821 159 3060 844 7341 67 4395 218 16157 186 943 204 459 680 8474 5 1620 922 16856 444 3437 935 7014 525 9784 652 3229 736 4554 819 3391 910 1631 514 3253 274 2484 545 3976 5 29713 277 2032 382 3469 51 1998 389 21028 788 1495 252 9839 628 1610 891 5668 535 3618 855 2872 703 99 68 3439 10 6260 599 11660 508 4698 546 13588 565 7036 756 6193 585 2265 925 602 268 16887 401 217 490 15332 230 4393 840 9856 551 6576 257 1179 243 15917 788 2121 937 6339 341 9255 593 1407 101 1251 362 48 625 1030 487 7128 784 1995 530 15002 80 6707 856 4740 816 1719 859 784 876 5672 336 510 762 4750 262 8190 236 2178 81 897 42 245 837 11806 860 1305 132 1802 294 4330 542 736 115 1948 922 1252 310 4802 501 2647 441 10460 352 3271 577 11045 947 149 648 851 757 682 756 5649 902 2974 990 3377 293 5035 626 13556 800 1318 -1 -1
647 13469 443 3749 278 2598 581 14188 919 7281 399 315 504 3059 38 971 674 4304 489 10907 963 1288 346 8882 742 6139 291 884 310 984 519 4207 972 2802 496 9682 205 4189 191 4333 163 2143 221 32063 74 5907 245 975 216 2014 533 2288 38 592 152 8567 489 6856 279 6620 113 10365 959 4415 196 7784 24 7267 447 8507 319 8703 510 5524 518 5410 867 5487 801 5974 463 10634 404 375 547 2311 668 2562 336 3913 592 4360 91 434 194 240 207 2853 113 28687 845 7497 447 8679 11 14787 53 589 291 3771 998 7276 586 7903 758 7848 668 11295 704 731 817 14658 503 6320 32 10891 990 7039 972 2959 601 7504 690 7759 414 8993 848 8208 141 9926 737 4800 976 5636 360 9130 193 503 537 2042 811 2697 801 6503 246 10345 548 92 348 9431 468 988 400 9480 624 6391 888 3597 962 3396 140 2677 994 22575 562 2358 79 567 48 7679 102 7749 280 17133 174 9939 -1 -1
648 23694 240 10491 184 10308 227 16732 303 19565 319 1828 520 4720 485 3036 456 8363 570 2538 583 4319 514 10414 448 380 933 8927 162 10863 672 8696 996 4943 464 1469 828 2328 90 19780 833 6018 614 7155 133 469 944 8494 942 2787 780 355 829 8877 450 1028 957 5623 506 8974 648 2979 208 2192 913 4047 666 6289 689 9088 577 5646 84 163 511 342 31 2826 808 594 804 2036 147 17094 377 1755 919 5662 454 628 294 1200 751 4083 10 4134 542 668 104 3347 767 3343 484 1714 531 2988 331 3363 694 10122 180 7820 271 538 951 9046 291 5122 102 10276 478 903 59 25835 951 3587 59 9847 798 8033 264 16266 955 8318 544 370 876 10991 941 18876 92 3609 244 3841 499 4026 170 5687 394 4218 983 4003 916 4061 157 3276 760 2033 669 2578 840 4612 551 88 448 2965 452 8219 528 5208 990 1360 844 15058 759 22748 546 892 358 48 932 3381 544 1202 667 12823 341 2717 674 5675 153 632 154 281 343 2864 440 11690 244 4293 -1 -1
649 9265 265 1268 246 2058 759 7400 835 6953 885 5984 914 17161 285 1554 440 5076 787 14377 183 18722 616 581 592 31737 647 8152 8 944 390 13989 365 3989 574 2800 1 2677 722 3533 450 1999 204 3656 121 17078 439 5084 855 2230 426 2517 800 4583 948 12329 362 1926 516 1110 36 3229 261 4336 945 1816 698 6052 840 9114 768 2462 867 19543 869 3254 223 16043 833 4523 78 743 863 774 115 3444 236 2816 902 5616 926 166 850 3844 263 829 504 3629 334 2469 717 1119 16 7515 430 4459 584 5770 160 3742 26 7986 979 24366 990 3029 104 4679 464 8668 918 2137 474 4610 777 2423 429 2256 309 8450 979 1845 528 7530 271 18151 120 3458 845 2643 646 4020 784 5743 389 373 618 1055 336 7336 270 17534 387 3506 891 525 586 807 325 4161 672 7931 804 1315 673 5516 203 4440 30 2539 269 5129 473 2970 62 3673 317 2275 800 10755 589 647 608 13722 194 5357 129 4855 222 5242 509 2218 725 2175 840 8293 27 362 103 10464 382 8893 141 720 409 6764 300 6183 -1 -1
650 2076 495 3889 160 14141 565 3728 120 8111 461 2898 811 1779 668 5044 278 8880 340 4251 959 797 896 5622 902 6796 546 3601 225 13177 489 15743 793 10016 131 916 788 14921 271 4513 887 4180 74 715 399 5393 956 1365 136 4477 341 17386 238 7135 439 2844 684 9520 350 5602 790 15383 482 20151 546 5929 685 2140 164 11092 194 5951 973 1313 19 2485 997 9076 638 18076 930 1292 954 5945 37 1584 337 505 818 20225 59 3493 340 310 39 2238 461 1715 870 3078 702 16769 253 360 832 16404 932 4831 399 4526 350 403 986 5987 907 2148 608 5819 321 5524 341 3570 242 5324 949 9391 860 1740 362 556 438 5310 241 736 705 18402 574 7533 791 4616 649 3646 721 5482 635 2707 872 9194 284 5700 934 4923 85 394 136 777 760 10052 898 20386 927 6895 965 7920 679 8580 556 28945 141 3313 693 1284 939 1209 759 1712 813 2649 433 1600 211 10258 69 535 67 5695 284 8801 608 4906 -1 -1
651 20373 754 4696 480 773 845 3393 915 9151 990 7420 767 857 379 5007 85 679 759 3765 471 7669 141 12627 395 867 429 106 941 608 658 2219 922 5435 714 1627 682 2216 183 7271 888 2007 727 3373 146 909 942 15937 647 2810 585 2315 208 10221 842 291 968 8756 391 290 122 2355 278 10962 66 5550 257 12887 503 3977 368 7413 516 4957 695 13936 947 3100 787 10948 330 524 812 9094 739 4601 820 1224 982 8470 999 3117 682 19499 156 9517 460 2234 796 2617 849 8673 318 5935 167 713 892 6262 522 3551 279 5335 905 3308 818 1799 453 7774 605 17007 745 7009 660 2170 966 7362 80 5876 914 2772 750 5260 619 1588 599 8394 550 5999 440 1324 879 2460 456 4802 94 2169 157 13700 427 6803 154 7842 128 4060 91 7207 468 2997 522 3722 551 759 588 2228 860 5513 544 4068 751 2324 841 12279 837 4541 948 4074 641 4432 445 6436 152 39747 584 9410 27 9178 983 5982 595 441 640 479 170 18751 659 22874 -1 -1
652 3132 614 3698 786 5935 321 2086 293 1313 411 1611 899 15276 324 3198 375 509 650 6626 90 932 612 13036 889 6979 818 5976 121 395 937 202 228 16352 878 3320 645 2430 18 19001 467 6030 598 19692 119 2040 930 15780 822 10853 132 240 952 3900 736 695 185 3929 44 4156 127 254 97 617 15 3632 995 988 99 10506 937 1614 13 2275 741 5173 925 2974 901 4581 774 934 131 5657 384 3021 730 3802 706 16089 571 4928 712 14120 780 9089 860 1099 596 7849 60 1706 387 34605 933 1289 558 7867 994 3532 746 3174 627 13978 934 4578 864 2444 713 1729 517 846 694 946 823 2013 921 14149 313 6163 558 2076 389 1889 101 6232 830 10859 621 1903 972 5642 465 5547 656 13937 879 9597 765 8801 368 6562 823 1017 367 1930 263 6265 574 473 176 1919 960 11868 180 8069 461 1637 875 15417 124 3165 97 221 963 3106 371 9266 63 711 786 3335 374 18631 771 2375 176 871 712 19201 263 12101 292 2687 3 2522 358 2601 55 11529 759 6496 -1 -1
653 9652 442 4483 724 283 403 22175 980 12076 823 1980 553 4418 175 45506 834 839 737 11699 99 31 758 4106 216 13 994 9539 805 9763 296 4192 813 584 208 2677 328 11960 86 991 720 4557 523 8740 777 6691 453 20 188 7743 970 7485 602 9186 959 12362 323 4478 465 5267 417 516 2 23021 298 5307 831 2052 955 1948 75 20175 913 2842 419 5081 346 2164 839 1248 816 2318 894 4836 338 2206 269 2139 158 19 110 2449 152 19549 430 3169 463 11829 728 3412 14 4010 278 1377 289 6811 496 9022 304 10844 192 4589 260 186 956 10218 784 5245 150 969 401 1150 260 172 406 11634 17 10078 449 9663 771 580 390 2684 563 2765 601 592 348 9092 362 6595 743 13092 949 10476 741 1740 611 721 805 1280 374 2673 350 3647 176 10541 248 4807 303 219 550 2585 476 674 67 879 719 622 180 6692 459 8580 621 3843 982 20178 329 16814 658 4501 665 6406 504 5913 337 9393 308 7583 401 1739 606 1358 249 2336 128 2152 -1 -1
654 1424 616 20876 123 2681 825 3312 249 10266 250 8460 73 16982 110 6184 841 1275 977 6598 454 16801 228 2906 843 1983 448 3328 587 9256 901 5219 910 854 118 105 654 6915 845 12441 5 2130 934 5314 290 6130 321 5357 93 3377 917 10321 451 3991 982 7532 509 4062 884 4911 901 2818 72 10230 60 28730 381 238 427 3012 840 556 778 484 815 2276 239 2866 10 5119 20 3430 782 24244 909 6247 525 4434 271 17277 544 323 604 2044 347 4174 296 6429 288 6780 598 4163 548 5482 551 3421 619 11104 405 3240 203 18229 848 6035 212 6458 636 1635 184 3589 68 354 902 8960 748 16980 674 1321 525 2361 904 274 337 2215 860 10710 985 1143 602 14891 770 185 827 9488 395 9336 79 4169 159 8449 906 7967 291 14207 948 8307 276 4021 350 4662 953 428 671 263 716 7705 145 3610 854 14873 369 359 351 7708 930 2123 994 2639 616 2811 611 7086 523 3964 777 8243 894 5081 3 721 926 499 338 747 780 3040 154 4514 782 751 307 6190 -1 -1
655 10872 198 15915 409 1673 266 31 243 2278 18 5604 784 2798 122 629 171 1818 388 2213 319 5419 386 291 916 3878 388 17130 748 1243 343 3988 277 287 597 1510 63 2982 42 7014 714 12304 106 3030 236 1584 450 13624 279 5482 682 6753 17 2987 547 4409 414 185 858 5064 989 7188 615 45 512 2876 167 7363 328 1943 225 28799 737 1718 491 9598 224 2771 233 5219 620 7114 18 19734 58 1310 187 1781 225 4551 14 4082 658 7683 150 8817 422 4104 800 2693 205 14332 269 10366 161 1328 89 21260 1 586 18 8047 222 7276 473 12214 362 1372 47 3761 241 3667 816 2203 966 1284 41 2246 584 4878 245 15331 63 6116 47 11 962 760 828 172 804 16199 941 2231 645 10795 351 1753 927 3245 548 1550 183 12901 224 21142 946 9862 772 1463 17 940 920 13673 730 8480 142 6544 290 14722 61 4930 879 2350 491 468 501 4108 646 341 418 12200 173 5105 860 1434 898 12511 565 3689 126 2144 912 15097 723 5714 73 5783 336 2004 222 6448 -1 -1
656 25840 819 5299 513 240 685 12288 638 543 639 5702 353 4759 989 2902 309 3315 670 6877 588 16696 952 5846 336 13819 846 647 423 14651 760 7459 604 5213 918 2543 294 6680 426 4771 389 10960 325 1000 956 2022 455 8460 977 6843 146 2376 592 596 675 3576 827 1112 390 4184 678 17192 32 3019 829 3638 843 5347 683 911 330 643 52 3006 551 6178 647 2032 21 2351 483 1438 662 20217 147 6128 191 886 758 1136 955 4789 14 1787 228 4340 771 6569 549 4676 364 2947 352 4801 377 10764 188 3961 984 5267 550 6243 668 12379 786 3838 453 2701 323 4629 9 8999 998 2852 297 4549 436 2807 136 16214 717 11363 174 4696 113 3199 540 2329 997 1511 513 8933 50 8423 776 872 172 5745 972 21685 614 6435 55 7333 273 1866 407 4359 132 786 270 830 874 12400 535 8756 771 2284 159 713 260 2964 886 6255 171 4035 563 3622 654 3101 74 18226 444 7620 404 9407 512 4336 277 6005 786 37041 811 3950 -1 -1
657 5442 580 9296 706 2317 491 4014 21 154 635 7693 661 5639 143 1157 946 1232 73 318 513 33393 197 2142 814 3303 647 5328 729 2550 431 731 873 7623 45 7161 805 27204 86 6716 205 4366 440 378 746 3849 292 8327 501 3316 513 14027 685 2069 910 5149 142 5120 843 10642 900 378 528 14648 495 12968 560 4341 88 4067 987 6129 561 10740 40 1688 95 15810 560 6009 526 303 78 3964 175 7282 365 12460 453 1852 823 6715 502 5298 849 17826 511 29307 163 4989 245 824 930 12860 853 2834 241 21804 415 401 674 6899 149 5085 215 2798 105 1976 771 4884 565 4415 239 6025 166 4215 595 116 512 5130 913 9260 431 1368 21 1558 33 3346 232 2843 496 6320 255 1260 782 452 24 6145 36 12815 156 3662 412 9002 433 2095 855 5000 974 1619 625 1362 742 18435 109 2282 370 9674 431 4188 812 9201 297 1799 264 3990 832 6083 51 5154 482 23624 473 4222 513 5009 -1 -1
658 1693 34 401 217 1297 827 8795 94 293 621 13332 656 7077 241 1229 568 5483 366 10475 216 12403 616 3086 653 39814 412 8785 545 12882 707 4700 204 10321 703 391 330 14952 278 8137 740 3294 825 2191 798 5018 717 10371 967 2646 614 23583 202 2741 614 3356 336 3778 817 10428 474 43207 804 5768 269 4871 797 7617 48 1158 799 1517 975 17832 253 4247 979 2829 950 3286 334 7991 91 12827 286 3805 627 9430 987 2 424 2405 546 9951 607 5366 631 671 70 12173 847 14176 313 8219 244 6458 523 116 599 12768 530 7538 14 10354 968 2039 490 17326 358 463 682 2971 226 10229 85 1101 547 1719 240 4191 29 3648 422 6166 989 10490 326 682 42 432 680 7540 325 2621 267 1260 967 6066 626 1606 880 693 739 7865 524 2090 665 7049 478 16160 926 4185 351 8755 103 7232 400 15365 -1 -1
659 1820 654 15589 995 13132 470 13847 855 10354 715 7830 465 2086 145 9593 917 2718 390 4488 334 2471 621 3387 575 7127 814 1323 420 3288 523 771 108 4689 725 7588 314 540 595 1295 271 6778 461 3161 355 1970 814 394 662 4440 408 1381 261 9098 999 24694 832 2802 606 2136 626 10249 747 3287 911 21769 126 9720 74 12661 910 5689 583 4210 993 907 811 156 857 390 847 8714 962 1237 53 3347 479 3497 773 7376 655 11712 161 7838 634 3009 889 2267 578 13530 972 2 914 5995 843 275 391 3159 802 3392 933 4335 939 2681 354 6348 738 1741 565 2924 566 2245 103 9273 621 13534 120 8771 441 2761 862 475 555 5225 705 9990 536 1479 828 166 290 2411 178 1055 412 1393 42 249 262 3360 835 14124 731 1936 542 827 827 17774 890 122 555 3781 776 2947 143 8068 97 4325 176 4463 129 572 369 1690 598 1036 350 1656 284 100 358 3954 401 6601 875 3444 630 15702 428 2552 138 147 510 4107 975 464 735 6793 714 7999 633 2892 123 6490 126 13873 978 3742 219 2072 57 11032 684 4315 733 907 425 269 197 2086 252 2339 173 7355 116 21140 22 7756 -1 -1
660 4824 851 1499 153 15489 327 1329 51 1779 11 1551 412 4246 761 14604 240 2014 495 1716 481 10956 618 24 710 3155 867 3189 758 8256 481 6773 166 3418 721 2152 86 12362 805 107 323 1309 95 161 429 1670 715 1407 127 3909 225 3135 867 6588 670 7487 453 92 357 11397 877 16888 710 13577 508 4434 522 6581 808 6724 575 13427 508 9187 702 2137 328 8161 336 970 721 6172 9 7730 559 13832 733 10092 632 2205 194 5261 640 2452 43 2264 530 2603 237 498 618 3820 275 11417 313 615 398 225 829 1933 664 8676 466 10235 288 7145 397 7038 974 14547 353 4520 437 2667 560 8741 443 23 336 137 406 4139 820 1200 157 15649 968 4023 439 149 597 6884 145 757 225 5826 944 1272 225 9468 417 3018 323 2656 536 16614 377 3465 41 22937 46 6627 361 5804 470 3933 25 818 690 23947 873 355 997 23256 485 5019 794 5927 671 14703 854 14282 974 4892 562 3182 172 537 391 734 304 3274 593 5110 958 1113 303 517 563 5771 153 1600 425 4464 253 10988 -1 -1
661 1571 18 2414 535 7374 864 6495 784 351 257 33832 620 4053 825 4633 108 2549 532 8499 448 7335 613 746 633 4136 639 3948 590 1656 234 3466 728 4229 502 10153 73 1866 995 2764 150 10415 948 1470 578 26753 723 2104 674 890 388 1086 754 3973 23 11507 953 4386 498 760 447 10952 539 3753 211 3851 621 2794 409 711 752 7263 526 22959 795 1806 283 1419 177 26748 122 485 655 4696 246 1823 77 8570 23 7593 955 5127 268 7775 149 3939 933 2997 521 5081 0 13239 524 2315 550 687 81 4556 328 17940 305 34544 313 780 601 2800 142 1365 447 1953 471 31537 315 5386 116 10042 276 1651 76 2901 460 60 435 1532 563 3312 584 15557 337 213 188 4444 557 283 244 34986 214 1248 109 292 353 3146 583 12675 692 4493 302 16407 50 4699 808 5163 29 7621 530 1760 86 7252 32 5250 341 377 830 13265 317 12541 918 4341 990 1162 -1 -1
662 8402 387 4228 829 2424 600 7027 775 866 217 321 814 7863 349 3609 237 3447 171 1610 180 14260 283 14493 379 23865 337 1839 220 3740 934 1161 618 5054 605 1084 644 5842 247 1600 126 12310 59 1009 667 2762 461 2459 197 4198 93 450 828 778 8 3499 421 15289 553 247 237 2672 846 1170 403 6942 267 8776 249 5780 610 153 81 1058 577 5546 155 3538 154 1694 386 915 899 637 327 13595 551 52 444 156 883 6416 252 5093 687 3151 427 1661 168 6589 546 12010 240 147 950 7868 486 890 501 2899 255 8485 264 59 25 1405 907 11544 252 1954 765 8312 973 4032 457 2253 149 418 582 15929 314 3760 992 1890 851 18508 68 16537 426 4831 285 15340 904 7983 686 2732 865 10233 944 718 601 5023 894 2723 452 1453 107 2783 358 6009 331 3809 678 5880 158 6860 807 2692 853 1720 805 2360 664 17243 417 3660 462 4739 670 913 696 1732 185 3078 227 1996 543 344 214 17957 772 28665 256 24190 834 32594 713 1006 800 4444 940 4617 783 8121 771 6875 74 3909 -1 -1
663 3715 807 1199 934 4891 119 4225 145 2142 527 1164 477 5480 915 3366 125 234 289 223 713 7830 760 7729 603 2258 184 2348 317 18591 515 1391 365 328 243 604 948 4631 796 641 975 1490 227 1636 569 237 186 5658 59 251 542 9210 120 1442 119 1186 799 1058 414 3847 474 406 439 9368 490 588 728 32386 383 546 30 2191 333 4406 696 5378 772 175 949 5783 21 9963 221 1965 214 10334 408 18140 238 2250 357 22742 413 8629 130 14171 993 2588 807 3251 762 3945 197 12637 553 7897 126 19727 844 31058 765 1302 738 84 468 273 338 896 101 8883 394 2391 898 3230 209 1886 214 17997 169 12170 682 3124 287 9608 721 10476 678 5632 361 32683 526 3802 729 2685 548 2923 156 130 69 3660 200 1692 667 2504 503 17469 718 975 643 12075 540 2790 364 8954 867 6534 154 1184 148 9992 35 3143 48 6883 641 3744 81 110 41 6353 816 9757 781 8487 976 3331 379 23105 800 8664 364 1852 636 346 115 6159 -1 -1
664 8995 299 13412 128 523 738 4881 460 6004 373 861 655 5943 208 6164 995 2521 533 3161 785 8426 280 1360 597 6265 219 30153 799 13601 568 800 792 2178 146 2798 777 102 835 8199 392 19544 29 1191 430 3516 854 1569 4 12445 576 2014 75 3875 215 827 504 1775 924 2656 883 12699 122 6204 253 13437 637 741 333 6441 864 26953 639 3037 339 1081 668 4728 371 16042 599 2462 189 3086 828 8829 638 2713 472 5845 984 123 420 1701 61 6294 791 287 316 8712 570 6666 955 4056 324 7038 816 1587 755 12525 550 344 148 1621 242 9926 248 2428 28 2571 866 8719 115 3672 225 2589 577 8084 171 5472 535 16358 367 11590 61 16012 591 20769 182 8935 509 561 785 16508 680 4592 66 2012 59 14166 511 4348 249 1093 248 11893 447 3287 746 18689 883 6281 977 3809 283 5490 587 8406 710 4638 206 11436 101 111 2 10492 179 10290 594 3174 -1 -1
665 248 557 3620 579 14624 126 3982 398 4558 979 5797 638 3553 546 19185 951 750 59 467 952 3346 465 337 633 19359 734 3987 8 5336 61 1165 864 6517 217 199 213 272 507 1542 586 21048 492 8813 332 11899 962 1957 47 14664 20 12237 201 228 893 3064 747 2482 54 1376 851 1146 146 912 648 3409 842 2569 686 1138 798 18964 510 5978 516 3156 346 16349 511 2078 965 15169 673 4622 962 8972 478 2995 340 3132 466 89 715 7253 232 3810 371 16527 784 971 141 9195 732 2701 871 4696 920 4295 734 2171 138 4254 404 5366 556 5732 483 4081 252 2758 323 12402 340 1956 745 5498 312 28169 101 511 828 462 163 1315 29 823 939 16034 988 3345 751 959 780 5987 312 14290 673 252 399 3451 650 2638 948 9425 682 80 396 4125 183 7578 630 121 752 7760 619 11596 935 4719 764 1817 686 92 330 7858 966 4686 195 2402 115 16184 461 9285 559 2861 899 3912 121 1324 850 3945 665 1707 784 4791 434 3695 673 5664 358 610 582 1050 993 3276 464 10389 166 5030 935 11433 989 3612 958 2830 889 6322 -1 -1
666 565 777 13402 949 2166 605 4139 974 1302 694 4918 483 7426 282 3759 450 3079 384 612 226 21859 710 10336 840 1167 418 283 774 9721 488 10549 406 8883 809 6908 977 2528 58 6080 667 282 948 2518 167 7907 682 630 120 1641 176 3949 4 3703 248 20755 564 761 116 7283 429 5958 713 805 781 2878 650 6156 995 22084 97 938 441 34008 419 13049 683 1975 832 20217 156 8547 525 14612 95 429 113 22644 835 6105 467 188 620 5218 891 7100 220 16829 147 502 907 3067 565 9669 746 4976 249 4058 997 1080 507 1676 777 2658 161 12351 917 5142 516 3993 787 18873 668 9081 473 10461 797 4653 675 4104 884 350 289 6731 935 1763 663 1221 892 11873 929 6984 127 5908 923 7743 943 325 187 6265 817 1759 670 7234 732 11558 544 5029 915 1965 743 11109 415 3088 161 5553 268 4211 305 8283 647 23471 407 2227 489 4811 952 1089 -1 -1
667 10106 513 1743 372 21592 849 5142 225 3732 10 642 718 8649 0 4516 236 3687 37 3972 279 12416 835 22048 28 7372 630 755 163 564 485 13575 231 5259 897 3727 600 19879 769 3912 241 8323 390 3273 91 5120 234 1518 351 1917 577 344 762 987 439 6153 139 2502 594 7324 907 1555 473 6759 696 5560 674 306 21 8811 839 293 201 13045 409 37448 195 6847 601 18487 343 157 816 10341 80 4791 835 1331 893 2413 120 7752 56 78 864 2365 784 461 236 3500 216 14038 870 338 516 199 99 886 262 2999 231 9882 843 6837 937 6816 468 709 208 11367 361 4246 410 13204 947 2502 297 6617 212 5789 772 9461 848 644 628 65 884 21963 216 1693 379 34060 798 920 253 284 319 5903 283 1646 790 3175 421 17453 196 8069 354 19248 722 4734 63 20 170 8886 715 12396 623 37489 396 1866 -1 -1
668 21039 201 3227 855 189 935 257 819 497 777 3735 513 2153 814 5827 942 7023 443 656 707 8557 51 124 432 23904 572 2248 358 6739 132 4216 928 1679 249 18908 783 4172 433 2009 379 1163 193 11620 518 2255 133 5436 305 5913 386 5782 398 1127 537 3064 877 8828 721 18049 820 2747 546 910 449 7015 866 263 762 11326 60 1076 845 13253 702 6061 953 23619 551 8874 246 2414 530 10748 43 18624 756 2808 984 15906 102 14412 404 2552 224 5719 994 3489 481 15228 489 4939 718 1139 777 11014 98 4548 363 8480 141 11198 6 4682 146 40435 451 2300 275 2571 75 723 668 3573 331 4919 47 1406 612 6479 125 30451 486 17454 897 1704 191 436 746 2713 35 6557 754 181 491 6227 787 48 356 2284 393 526 737 1251 815 329 483 1727 959 6181 36 1992 407 3882 184 429 51 9965 698 1719 527 8250 970 3471 476 13029 351 1180 904 3704 933 1126 658 10485 126 173 353 723 775 5191 -1 -1
669 8739 677 2668 751 7651 609 8012 871 6729 753 478 630 10363 937 7791 280 2454 319 18336 875 12097 139 10510 232 803 768 671 213 2489 199 15992 434 4292 718 1809 737 3987 509 10081 920 3678 85 8855 203 3175 43 5102 37 3159 800 8353 531 16919 272 2821 127 2691 420 4324 59 11934 440 7359 633 5959 435 4179 889 4170 746 4632 986 4088 826 1674 716 370 710 614 588 871 847 1223 326 1918 68 1161 154 626 714 3019 975 2567 314 7664 47 1572 362 13316 230 123 201 2178 390 6858 563 31227 569 6532 100 12022 650 10959 897 890 763 5186 610 1630 584 2929 315 1355 228 89 591 5109 510 1196 922 490 363 3964 158 613 11 1562 383 10498 460 3356 124 3484 401 259 34 13342 639 3845 46 6126 213 6868 851 909 118 9742 536 1508 534 6705 210 14313 790 3147 330 2368 368 3944 864 51 17 7328 220 13178 661 2698 63 2979 673 588 283 11293 909 7541 315 6313 940 5748 404 48 863 3091 787 1489 356 66 42 933 60 1150 228 1359 559 1740 785 5725 551 4920 798 26000 804 13172 880 2400 614 6760 704 4788 19 2048 186 6367 934 250 -1 -1
670 2184 795 1795 178 5235 702 511 967 6135 551 3174 751 15736 680 22529 322 4499 541 1708 596 3760 690 2972 91 7628 88 6986 258 4270 529 721 846 2806 632 23806 568 4962 741 1915 767 3476 964 3664 142 8656 718 1357 764 1302 17 6786 396 4660 263 5870 751 20993 230 2461 343 3759 360 10977 440 5954 67 1008 292 3369 502 481 987 3317 502 5262 610 6221 231 16226 823 9167 531 3100 136 31045 341 3262 775 203 608 7341 431 12881 203 2955 483 3040 627 2940 788 8180 196 12525 682 3691 890 11805 626 14906 51 21919 713 8098 729 11705 462 948 274 10694 59 5453 238 1178 46 8605 558 815 446 1413 157 3388 707 140 838 2106 339 2990 617 7634 654 4092 727 9535 975 2211 391 3662 938 2655 68 8651 732 8076 227 1480 417 11883 596 5221 560 12506 443 10527 267 649 956 4939 821 3378 60 4824 282 8056 344 14865 834 486 483 10482 838 6128 172 11874 -1 -1
671 5123 442 364 886 1355 387 1536 782 6872 373 178 663 2684 425 1033 117 3457 784 8996 196 4815 238 2209 567 3768 122 2810 134 3774 530 3474 108 5839 403 12173 866 658 555 1155 292 18147 617 4163 757 531 151 2236 611 6702 715 1986 294 125 591 2271 372 13772 63 5883 891 11307 706 8920 920 3610 935 9169 933 12247 836 20153 923 4702 821 1446 225 6440 124 7824 722 2857 960 2023 904 2591 881 428 924 24800 208 19251 305 1805 320 191 629 11049 757 10965 524 429 214 1478 420 166 760 4598 845 1432 762 2439 848 12847 966 1577 998 18485 937 11604 655 8292 920 4118 976 15824 96 7776 602 3728 456 2649 171 680 342 8907 125 9304 348 6587 404 4503 344 404 743 16352 44 3047 274 2386 479 14533 365 214 276 9907 285 4233 975 5660 324 2071 522 958 71 5449 929 10526 55 2898 62 5550 294 7849 985 676 774 4695 110 3753 825 7819 201 4774 392 14488 287 1816 714 219 128 10128 745 16939 757 589 236 135 352 17257 795 1516 -1 -1
672 2569 786 601 366 24583 694 4800 510 19005 911 9414 95 4325 535 18436 533 7336 418 124 677 9934 501 9600 457 363 542 15982 919 14777 656 5910 458 5490 18 2067 473 5407 178 27495 340 1656 548 15505 901 3293 563 6411 846 2812 341 1979 449 26190 180 323 614 9708 51 20213 290 6426 480 4363 900 7715 895 17667 707 177 247 3060 768 3561 317 8917 672 476 804 28894 955 681 40 3217 501 4103 279 10238 186 4140 584 7676 213 497 51 17665 861 8482 179 3540 359 11379 706 866 59 12010 389 3815 37 1486 150 2382 476 8520 238 7235 718 9557 290 25385 142 2245 506 15450 841 2074 766 5120 699 27711 349 13975 899 10927 821 562 213 2043 991 3882 520 1986 469 1443 20 11642 -1 -1
673 1646 771 1644 714 844 211 698 620 921 421 1701 815 6807 338 14153 773 15851 931 2362 935 4233 885 4979 877 8170 572 5907 195 5583 519 2422 709 2842 772 10347 160 4553 779 7721 845 6325 195 1045 6 9098 772 2660 921 17071 9 2352 698 16239 971 4463 615 1060 769 878 400 9784 875 4529 417 716 351 4854 382 5033 15 4949 127 12410 818 178 140 14284 99 10064 248 2801 914 760 875 2341 416 2207 45 1473 288 7532 33 6065 266 16449 96 4047 860 18325 672 13795 618 844 888 7064 627 2048 101 14964 578 2491 24 7950 554 4141 434 6884 696 5902 470 264 292 21763 499 2287 86 1472 921 1947 763 4447 862 14604 738 4588 829 11836 52 5422 159 16228 751 2451 983 11088 943 7811 14 773 844 5229 151 3503 44 7221 544 20887 104 2300 931 521 719 10192 638 78 886 11574 934 10533 260 6859 843 6109 428 1801 543 7363 320 179 745 86 916 484 66 12741 616 2056 5 2123 998 5218 41 2975 930 9882 917 805 500 2195 -1 -1
674 3365 888 1648 555 4940 854 6780 491 343 951 5695 468 2682 595 263 7 130 883 6428 584 1310 942 3065 201 12191 919 4461 51 2794 449 3363 674 4095 493 2502 601 1080 52 4049 232 1908 373 2311 176 3838 255 1165 493 8257 558 2926 242 912 833 15279 882 6279 828 17266 533 12027 221 2522 679 3420 245 683 647 8111 981 3006 363 5322 753 3619 339 4017 643 1297 159 9414 131 304 222 1533 747 4381 700 1850 737 10796 962 7350 321 16174 79 2163 178 3014 329 382 679 656 181 5333 729 867 51 2410 418 3211 466 6018 378 4685 338 6175 913 3239 10 834 694 6053 420 6405 54 6881 706 254 921 9803 837 3087 152 2883 179 1437 803 14969 566 16498 530 1801 961 2253 494 11364 673 15342 905 10488 745 1635 689 16734 877 6128 899 16866 851 1630 300 9491 503 21303 589 1889 419 155 500 362 42 516 543 3435 32 13145 540 4675 583 3385 862 1348 48 7081 756 3021 493 8728 913 6870 145 16059 692 15477 897 2258 209 3287 31 1206 554 4299 946 4955 11 1210 219 2632 781 10665 72 5350 788 9640 536 810 421 2889 740 7924 409 3847 196 2334 -1 -1
675 1987 632 492 109 8131 530 779 716 13909 664 933 539 3100 450 3502 786 3361 851 2000 909 2524 673 409 640 3783 951 2781 746 3401 647 6909 28 3001 383 11482 7 2994 186 339 897 1300 691 10823 80 5434 749 9979 124 7568 677 9432 114 10642 500 511 689 1295 47 4643 570 1377 113 8111 959 7054 870 7442 169 401 442 943 905 4085 465 7722 742 5094 999 1196 952 4493 690 7505 756 4014 78 4019 604 578 423 6838 223 2091 507 975 299 482 971 6599 529 21635 293 838 423 1042 241 2102 635 4514 926 6509 690 139 367 2850 929 4319 164 6480 470 7197 175 7579 377 3090 217 401 628 14811 161 17025 870 732 237 83 912 490 198 8983 167 14781 961 203 965 1516 658 2439 226 8988 499 8900 474 4271 647 12376 810 6060 119 815 953 1587 401 3091 882 3901 981 5477 109 9534 187 1325 256 2798 284 14385 230 3106 161 34855 419 23605 848 410 250 29962 59 1448 121 3418 45 8665 605 343 773 8996 583 436 819 97 277 2293 155 2509 115 16120 473 2312 106 11848 921 2278 174 1989 60 1671 448 229 784 1921 655 6084 -1 -1
676 1867 950 3709 310 7599 376 2908 486 15746 150 888 188 8083 749 3636 75 10122 101 2151 816 15847 968 2027 906 4075 25 1766 635 714 221 440 313 3193 431 11123 458 170 179 9073 112 88 192 1208 630 8258 451 5919 720 1813 597 4272 3 2300 172 4170 965 1863 901 9174 920 1798 546 2159 41 9766 494 1132 229 13488 827 9466 207 7821 806 14388 516 5485 860 10318 499 4463 770 1526 632 10082 212 67 330 3212 418 2756 51 12026 905 1759 444 6386 598 981 494 346 311 1657 259 5540 671 3619 829 8353 613 534 913 3133 397 7023 748 19532 693 4264 500 1390 441 4904 730 4861 16 3037 832 7571 421 14934 734 4954 92 6320 948 188 217 2444 179 11086 129 4224 189 2586 285 405 902 258 531 810 890 15287 742 11633 91 5094 763 9249 691 610 359 1770 253 543 537 490 72 3138 258 5233 748 6112 781 449 823 3894 908 4256 160 2832 63 1807 73 3679 917 2115 223 4420 78 9371 216 1894 761 8975 311 4869 495 8504 900 1540 575 1924 870 527 730 6469 363 7361 482 315 19 1559 751 5453 903 187 143 608 455 2388 174 932 433 2571 701 3104 474 3919 672 510 890 789 526 20861 1 680 540 4289 362 161 908 2988 636 4460 509 2493 867 1281 677 8045 269 477 478 7020 362 2968 -1 -1
677 3601 685 9927 43 714 524 36623 137 4832 214 798 607 5027 755 2157 573 1816 653 69 616 11654 729 4264 780 7651 75 11112 266 3001 120 8615 594 7586 423 8421 939 1109 810 1614 311 2229 758 4165 776 8667 254 1054 887 38 640 4459 13 1881 717 896 959 4354 579 4883 402 5042 353 4077 64 2571 213 3758 802 988 612 1232 999 9002 234 4835 725 2996 702 8264 508 2397 879 3585 489 1484 417 8466 930 6453 1 2945 684 898 976 4018 610 1242 697 3610 575 1126 543 1501 973 762 448 1239 487 4305 948 7255 579 1008 163 2656 554 14817 63 2964 866 688 870 2548 826 4456 154 43568 416 6947 861 1906 624 1002 119 3454 243 18168 514 10581 186 2189 279 15922 756 1781 487 3896 90 1448 663 312 591 3132 50 3336 948 4570 171 761 144 1310 254 1137 349 7922 54 3850 637 236 489 6974 384 1356 313 8150 492 8585 268 3266 558 4358 443 15605 122 10351 91 6931 596 12807 124 9862 46 4968 738 23725 990 1308 719 8784 840 1816 906 16422 577 5778 165 3815 186 9264 813 6242 833 3279 17 437 -1 -1
678 19478 50 1385 353 16002 0 428 318 19049 477 7506 6 6915 932 8946 833 607 161 21765 580 13310 957 6796 488 14996 772 1260 538 1311 641 5063 252 8978 589 7754 268 12671 432 3712 368 1938 534 9292 106 874 820 1909 590 1829 238 5016 770 1262 965 885 841 5313 10 8099 248 8903 710 595 128 2073 210 21493 824 9590 268 9630 224 14008 839 5872 438 9270 85 557 901 5220 311 1468 251 5669 704 6490 69 834 23 9348 657 184 818 7416 584 7231 350 4284 264 13101 17 13317 213 5821 63 777 71 4804 395 96 194 157 67 1783 630 17146 689 6094 118 3155 850 17305 27 16759 412 3013 217 16265 538 3475 218 20561 72 15278 146 1021 329 3294 480 657 766 6838 122 1582 434 15653 249 13 731 8905 901 17844 227 15931 432 5132 931 14834 856 2934 274 1494 -1 -1
679 3440 455 139 677 5143 697 4121 524 1394 492 84 644 16637 625 3342 96 4233 457 3011 738 13005 41 126 12 5469 456 4908 272 9544 969 9022 227 11179 271 3941 314 8172 891 2359 142 21214 962 10088 819 698 985 9212 677 4609 175 15214 601 19399 917 5777 607 3592 796 4495 390 42938 139 24601 902 760 237 1507 797 12648 529 4186 206 7626 472 819 459 3968 676 986 287 6791 658 7895 433 13762 138 10377 543 860 588 329 901 2367 963 819 284 4248 254 11319 41 8418 17 5799 606 958 871 1901 18 22193 717 13137 649 906 199 8674 777 22625 887 6400 605 2189 751 2946 398 593 351 240 884 979 928 1458 450 56 679 2635 811 6242 845 12656 382 2876 763 5550 645 11615 68 488 427 5115 905 11994 593 79 644 19736 21 342 578 3968 346 26555 844 1106 644 3198 704 220 185 10487 23 81 985 119 608 6744 419 5792 -1 -1
680 4503 268 6457 573 3474 528 5972 15 7264 703 1327 541 6719 464 3763 411 4347 941 2553 611 3081 656 7271 305 812 13 2121 596 886 131 2175 882 8005 121 3131 550 8775 575 103 758 5914 99 1771 341 8406 318 17931 110 11493 496 9748 360 690 602 2231 750 2039 417 7939 498 356 621 15129 103 1832 235 7801 487 4424 162 2303 417 1293 156 1058 769 3463 786 7901 279 4449 341 2789 638 5764 323 2159 756 3576 42 4145 146 1357 923 11220 277 6739 491 2896 463 153 133 4087 753 1446 448 6006 191 2443 912 4036 604 7228 363 4034 324 11369 484 6654 688 9510 318 1499 104 6618 937 1609 17 1730 808 1313 797 5400 745 13982 794 5263 242 5096 148 10311 154 9158 464 3350 141 3092 924 1045 108 8873 379 11917 344 738 809 1947 922 6037 495 8284 61 6641 228 2621 693 1608 681 26003 875 1113 112 2593 631 10631 553 145 793 1533 713 21321 207 7400 256 9876 221 23018 616 11865 665 614 519 553 173 4022 322 691 896 6945 121 15942 197 1328 487 7344 523 13805 85 3271 62 6867 479 5894 -1 -1
681 14853 12 2523 70 4752 608 14069 786 473 697 22494 794 640 880 5200 907 35569 747 1533 395 5644 602 805 641 2736 842 5427 319 2015 708 683 594 2014 586 200 26 5874 150 2822 268 2187 780 4061 948 6035 488 12277 836 7472 603 3185 617 22054 576 5876 515 8945 797 581 746 293 337 22307 819 3477 545 1566 350 1342 520 1019 992 1678 473 15696 689 3038 522 6511 347 4989 976 2809 305 20646 134 2967 883 3881 665 9287 139 11385 405 6329 665 2 977 5119 875 10928 859 4384 259 1403 366 3108 886 13024 939 7940 346 3549 952 4839 414 3189 964 19779 744 4980 623 1864 638 4152 943 15465 457 608 857 1690 641 5456 204 6633 394 1827 468 5449 10 2445 849 7851 358 3478 611 4281 172 2487 31 6670 662 1891 924 2124 551 9916 950 6318 736 6976 279 3373 95 2807 954 4078 942 7785 270 8608 137 5543 813 2187 963 15867 961 26496 742 16990 971 3675 -1 -1
682 7416 265 1146 285 1457 811 4967 907 7998 520 17739 137 10146 79 1133 349 179 826 11252 745 5911 809 1593 896 4725 124 4492 843 412 329 1051 342 17645 122 14715 492 5907 956 20609 201 23121 151 5952 301 20566 402 1509 644 2027 285 7010 721 7533 4 4622 686 4556 808 20884 450 4542 661 1673 579 10979 142 3063 430 22003 332 7241 839 13195 327 266 425 4744 626 5291 331 4780 138 2918 969 1263 144 4937 353 839 820 9369 767 10479 661 1050 423 897 22 1597 566 6606 955 1537 405 1976 808 71 914 5139 199 12755 619 384 719 2264 130 4334 739 9018 762 6970 793 7231 725 11093 523 910 663 14347 483 2529 583 13898 131 73 673 320 814 1472 646 2483 723 4676 684 7644 144 455 116 14429 774 3897 563 3394 806 2518 258 5603 341 700 960 1280 688 549 261 1750 943 4172 709 2412 81 859 236 12500 466 756 50 95 379 745 776 17498 74 2844 133 641 279 5417 72 395 290 4836 360 14685 972 9620 567 188 666 1566 619 16376 237 446 436 1551 -1 -1
683 5590 147 3188 261 10591 381 4273 746 1313 148 25930 935 2743 64 8091 709 16246 871 10060 984 391 569 1556 583 3353 406 1986 596 1324 930 8378 453 10299 523 1079 938 3139 837 1593 991 2306 680 7439 304 1044 230 5598 251 11140 901 4950 398 3950 429 397 41 6299 943 5121 425 6768 803 1819 133 8607 432 9357 710 10270 272 277 897 4578 917 5610 818 6018 921 37883 545 1542 405 110 866 1896 811 7742 939 2305 962 11914 299 10419 292 2333 11 2215 212 2638 507 15107 994 6676 946 1038 385 5831 148 2843 782 7093 842 137 442 1745 636 705 261 10526 899 1684 871 4457 482 7944 755 6498 649 32 906 3533 355 7979 834 1792 449 2165 860 1510 996 15005 984 4468 967 6268 119 7887 909 3531 291 859 753 8325 916 11285 425 3750 228 2494 90 12019 880 4281 296 13993 699 681 702 773 795 5775 983 902 765 2322 443 2285 868 29064 575 6794 303 4661 65 8638 922 4006 819 11993 454 64 171 3899 212 903 53 4430 99 14729 580 1717 996 1772 311 2153 881 194 625 977 -1 -1
684 9797 514 3289 214 2612 762 9576 66 1052 678 7269 508 5909 331 1859 353 1622 413 1240 172 1188 672 32096 240 1144 868 2819 440 10168 988 2863 405 13212 828 5774 913 8079 649 6226 658 407 718 8905 511 3997 806 2726 523 9051 843 4063 728 8922 423 1472 544 6693 401 1030 680 446 810 1575 816 5860 484 1914 396 8203 118 28271 358 4093 627 10925 103 821 142 16642 792 5325 744 7084 753 424 194 5550 520 2711 169 12310 492 2484 377 1693 977 5288 731 6663 26 2569 910 2268 3 656 165 776 547 11647 13 4321 414 1772 704 2215 897 648 49 1483 382 22227 945 5030 135 1404 948 4908 809 1341 76 5440 722 1535 463 1489 385 7772 594 3211 982 10154 975 460 897 703 274 4862 822 2380 370 6462 443 11231 601 9383 427 1403 685 16241 61 6798 637 11968 484 17832 400 4400 601 1774 960 5019 551 167 900 2706 170 14726 295 5945 145 1490 787 33077 13 14938 573 6342 809 1811 324 972 308 5018 947 2586 971 640 38 1897 864 4582 679 83 402 4571 617 769 -1 -1
685 3613 112 4580 191 2962 775 10948 866 9119 473 8803 242 1511 700 201 213 4235 275 21449 656 4441 744 9158 942 1452 513 1797 450 7376 991 1999 300 5951 180 4402 729 1928 777 330 860 5558 339 12340 509 719 533 2582 889 3654 491 6017 373 13447 65 6431 238 1057 583 15127 962 9301 942 4256 881 221 650 4406 942 3055 658 18302 974 10557 209 17223 744 2550 351 11936 517 28028 79 911 131 8904 114 13388 915 2546 703 2391 164 2095 442 1289 777 220 309 290 608 21192 845 888 172 4885 935 2669 315 8798 748 5532 985 5109 952 2226 330 1015 95 3266 956 4804 865 1164 131 654 36 9089 356 3678 35 4064 881 2314 622 10411 544 4458 28 1274 762 2087 805 10376 520 5786 659 6601 617 5778 896 8692 712 5116 538 3848 551 708 201 4870 393 23088 234 1170 763 2005 138 598 68 1928 639 45 320 8929 899 3132 140 18536 740 164 795 3510 972 4730 433 3595 626 35385 399 1687 860 4192 509 10240 527 8595 110 392 -1 -1
686 1233 222 805 988 1803 583 12573 453 2587 168 5677 935 14712 634 244 767 6494 465 14027 597 2122 41 14333 47 7841 244 6695 954 2780 328 11379 750 1255 728 292 181 13833 884 512 635 16880 198 9728 995 7771 907 131 310 13158 693 2553 385 2704 120 3280 67 2240 476 1205 176 224 816 4547 755 22345 345 711 541 3775 758 335 345 3270 558 11742 818 1677 347 2941 955 9878 675 522 426 4368 362 7404 56 526 780 2752 107 514 294 2653 321 4678 219 1682 33 7329 745 23657 570 1813 248 206 979 9213 88 10921 394 632 292 4341 9 1437 607 3645 37 1074 467 18156 406 1825 32 4507 228 9895 830 1541 386 3618 516 14036 418 5560 563 11017 13 5778 14 10434 589 5408 640 18156 318 11840 139 7374 697 2120 642 3592 746 3858 537 679 196 11383 843 2572 358 21024 809 2673 491 4867 66 2580 734 14902 490 5284 153 4106 660 436 689 10508 674 4654 484 10141 384 885 620 21 790 13880 454 1761 164 5810 510 959 125 1027 313 2900 198 4142 -1 -1
687 14343 614 28440 493 14503 106 570 539 2513 700 2445 325 11232 414 311 229 2128 689 27187 42 4051 331 3724 421 2503 895 2335 302 3050 762 32475 211 6032 122 105 686 14572 309 2399 139 6131 998 19235 133 5818 267 14286 564 12709 735 2811 915 17254 100 34998 431 89 308 7437 439 397 369 2248 497 131 753 3325 300 5861 671 78 783 4210 931 821 232 2138 590 7613 546 5974 50 11473 476 2834 795 1021 358 10890 868 17336 946 4694 213 358 248 14188 832 4550 901 9442 736 21594 747 11080 397 4940 823 4134 964 2050 273 5114 343 1187 271 8128 678 10780 800 3209 880 5366 347 829 380 3200 24 874 660 3765 894 2262 122 2890 303 390 248 1508 682 14462 421 5405 755 13655 132 3372 707 3404 383 6161 760 18471 926 536 569 9904 456 10653 870 6529 994 4118 73 2335 595 1792 -1 -1
688 1910 510 2636 952 11569 949 3293 465 90 505 186 709 6264 804 15810 153 513 874 1073 857 3910 690 877 544 1425 832 1761 496 18963 743 20971 141 2493 604 12089 317 18259 128 2498 196 17107 318 3342 383 7894 304 889 791 9241 838 4886 501 11386 462 941 81 18562 873 8335 105 3060 533 1042 618 6886 612 1639 209 1533 418 9290 914 1510 935 688 32 3334 842 6848 216 10086 300 11230 91 4301 148 3194 378 816 503 7604 262 616 774 5194 183 8800 201 18906 591 4786 537 9685 618 9045 964 18537 890 2320 966 3043 522 561 183 9406 12 1268 115 3927 131 2192 450 1508 156 1715 499 375 572 12906 15 11705 880 3141 981 11730 949 8738 489 1076 240 2595 648 16251 162 4832 299 1167 932 19279 422 9830 110 6613 115 7534 664 1546 914 3866 947 3886 366 3902 170 4155 293 5890 29 8406 109 6484 215 6549 754 9464 561 3662 854 9947 855 2852 506 5408 980 5856 794 514 242 1031 596 3326 970 3507 523 3491 88 4121 -1 -1
689 4907 807 1018 383 7117 874 2926 633 3308 177 8785 85 6925 140 10217 567 5094 732 3397 411 984 790 11685 309 18386 138 21133 830 1617 373 6386 363 6340 625 1210 699 4940 387 17629 366 11044 686 2823 924 2222 636 3846 968 5739 201 8600 446 3647 735 2412 684 6221 904 1612 111 1072 421 3528 626 4062 523 540 286 12091 879 2926 494 10285 696 1584 685 3109 555 10087 910 12190 931 9596 733 12457 176 4222 738 11169 917 5426 229 10865 63 234 399 8431 136 4451 820 5451 453 2538 119 12878 487 2972 230 7821 897 18341 109 4476 598 356 202 6243 505 8371 800 6200 733 5640 895 1284 763 6500 959 12206 84 4452 771 3173 446 6194 372 3020 115 5370 422 3527 472 3948 621 4682 61 784 916 3469 124 6081 108 3133 386 4828 449 7868 326 1589 200 1216 487 6726 612 2626 327 6174 196 841 330 1742 268 18180 531 18774 654 703 679 16844 0 993 415 7968 425 2845 727 285 891 2934 127 2251 422 3232 572 5761 229 1037 44 5105 276 2911 19 6335 -1 -1
690 1413 418 17426 968 5369 298 4155 861 14742 265 1953 448 7726 361 4154 419 14921 704 10204 291 799 587 1925 628 197 974 2454 311 2632 451 4657 790 1941 380 14072 447 5163 342 1600 180 239 620 18369 200 12872 309 1514 96 6640 505 1223 707 2370 235 919 381 933 276 6374 581 11003 111 582 494 14412 68 726 506 4298 895 16633 89 1452 926 2345 915 3346 284 4091 722 762 466 5553 871 1119 35 4100 918 10238 454 324 719 2407 390 5690 998 2020 476 2302 435 1858 243 20087 935 1 80 6564 891 2162 590 2916 6 329 50 2000 616 6578 348 16282 261 1198 596 646 271 3218 959 19827 429 4359 663 4342 982 18563 995 5694 142 2994 72 25432 371 6962 317 7295 652 2444 874 8583 33 8404 406 4774 778 1367 441 8947 677 28206 965 8728 625 2232 188 2186 109 8 672 7507 635 6260 877 6922 216 1167 3 744 47 9377 145 164 612 7637 814 15866 899 952 5 3180 475 1198 156 12201 704 440 810 4460 271 18233 561 751 -1 -1
691 3827 939 3777 94 4586 139 23663 216 532 593 4428 540 7196 169 2882 148 2725 684 4178 955 18263 678 139 727 1570 945 1699 572 11201 470 3691 654 716 254 1531 195 7857 814 266 446 3844 557 7618 889 1522 865 3512 836 376 310 1317 447 833 763 12931 849 2332 557 1884 21 4078 181 7881 962 4 641 13003 86 315 418 2668 972 9849 838 3327 982 2054 848 5130 664 8337 310 2200 874 8994 247 2839 576 1081 503 6429 956 2289 850 2429 331 5692 385 13822 269 3651 664 11471 904 4180 807 2057 291 4919 80 1590 26 191 488 11102 209 3519 621 1755 21 6244 214 5804 416 215 296 5805 890 108 417 8379 680 4227 115 15696 432 15710 49 884 177 3156 559 15540 987 5345 397 11184 138 535 523 7542 428 4727 512 12236 986 3369 486 2520 641 11164 217 2383 471 6223 466 3898 123 10855 918 16214 99 571 640 1985 907 7692 227 14060 771 370 660 1542 944 10006 809 3810 488 20566 150 9983 15 5141 688 6167 943 5934 567 1096 986 1367 472 9224 865 4005 78 1780 744 1386 350 1354 179 1481 676 3748 581 18300 -1 -1
692 1313 701 9412 567 2580 437 10741 126 560 213 4477 434 4906 336 9486 359 6121 895 20384 911 1985 184 8737 427 13787 988 10324 1 2933 842 1303 288 4671 777 4373 75 617 896 16244 348 9462 326 2989 109 6809 623 4006 254 2660 731 1991 862 5179 528 852 515 9565 130 5537 110 1498 348 9238 858 18100 888 1523 114 3599 422 2002 651 5315 319 234 429 3388 232 2937 371 660 534 167 24 442 803 23655 31 1764 784 3180 104 959 493 5241 914 6481 970 11337 37 3031 189 859 409 11318 847 5376 760 9347 614 4681 395 2083 913 1863 712 1925 868 2435 905 16287 61 757 196 6470 506 267 818 4773 333 1411 823 1940 909 2374 547 1034 84 9343 754 3243 677 1625 144 3954 427 1731 487 6765 247 3208 551 1582 711 4914 872 1713 87 681 766 10333 862 8749 637 3303 443 6936 571 10607 605 9184 589 23882 61 14068 44 26054 195 6563 248 5452 102 918 460 7009 162 1931 844 13530 589 6844 329 32110 249 1557 486 2863 457 1130 176 2740 604 297 563 698 -1 -1
693 15981 165 3549 460 392 286 5497 312 904 896 5101 453 1304 778 9773 991 2330 56 19982 826 262 923 4390 149 8063 685 24375 949 9293 256 3773 903 5016 194 7543 837 632 750 6624 652 2529 767 1709 459 9835 664 470 942 1616 783 18502 20 9298 556 15667 193 3467 410 200 863 5690 303 2546 129 5887 532 4567 84 19748 910 2576 826 7429 899 5732 263 2229 734 312 737 22584 876 137 805 1451 867 3840 658 14178 463 1314 911 1941 871 1299 166 8888 95 9218 189 679 368 2051 804 6318 174 2975 40 23843 340 2170 267 13446 437 13250 970 7085 939 620 154 771 324 2001 835 2912 946 29279 575 440 321 2657 756 12771 850 6877 253 6428 187 1546 438 5067 305 1852 288 325 200 2802 939 16376 898 382 717 4098 783 5399 668 21294 983 5490 942 7614 903 43 146 10224 280 3570 216 6588 354 2857 441 6067 592 4758 631 12149 895 806 460 14108 327 9620 -1 -1
694 116 203 6292 767 10464 371 5603 3 190 158 9964 943 2943 981 921 358 4267 599 12558 96 6467 236 4105 255 3598 618 4535 179 4763 212 8099 305 2007 761 6869 481 4369 0 7074 612 2456 154 2220 531 5649 696 7878 621 8091 662 12910 418 4057 810 14152 557 19280 88 1231 713 716 729 1335 832 1256 590 255 961 9932 189 1702 895 1661 425 287 643 1099 81 4248 92 1379 314 5589 711 1760 921 1150 969 1939 90 1068 401 6488 654 26826 98 4645 538 8144 896 973 462 76 253 28377 914 953 182 6645 976 2479 992 4083 117 734 863 6215 374 1403 237 6038 464 4335 41 14559 272 6717 176 684 676 3595 591 3437 681 2319 983 10252 673 10785 669 3677 265 7940 412 2000 663 1738 643 3657 986 447 463 3674 37 10125 845 5159 545 3215 380 15499 320 3755 403 16549 720 746 829 6122 766 350 422 155 913 2124 680 8920 761 4249 331 7982 457 7688 395 7229 245 8923 79 11556 563 5943 958 1668 827 4027 188 8762 300 4856 61 13242 826 2591 186 2808 443 25521 47 7183 -1 -1
695 2451 409 4796 279 3238 385 3773 783 3074 382 917 390 12147 443 2105 137 3224 950 9018 381 11042 714 1266 233 10517 859 3425 781 6249 619 5890 746 3650 443 1594 413 5065 429 3482 15 1844 804 221 775 5175 892 13958 18 2136 968 2382 261 8108 652 2382 522 3288 539 914 445 289 31 4351 152 4217 446 2103 233 3201 37 2405 752 5 236 4260 119 7459 919 1343 656 1491 364 10093 797 4164 869 6604 622 6327 111 1289 65 76 384 235 360 223 608 11951 822 3241 493 10824 628 6901 747 374 476 6274 743 4169 942 6021 338 4947 1 281 453 2765 780 91 347 4530 350 2280 641 1882 814 655 947 13159 267 3779 457 6466 258 18154 389 5368 138 2344 300 3602 918 1488 864 8820 408 1617 474 4865 557 3258 238 7674 923 9925 965 22001 110 2490 367 7217 924 1322 614 10561 507 4436 777 2259 397 12296 406 18675 928 2090 618 3356 928 10965 790 24114 288 1019 814 4682 26 3575 73 3212 678 21777 458 3616 574 21401 201 63 126 2096 234 15282 866 5282 351 1600 563 1152 966 4855 649 7140 404 9789 0 523 851 251 239 422 148 347 893 8831 724 2348 497 3099 -1 -1
696 10463 386 25199 101 5670 571 4326 726 2571 683 10480 904 2609 91 3370 277 2397 608 5302 911 16868 662 3308 787 1001 899 729 651 2450 335 311 196 10155 554 2911 382 6086 706 4134 399 2730 784 34750 276 4828 908 838 573 1752 987 5202 115 14997 513 12814 809 353 899 2768 523 11048 52 5608 191 3448 39 16898 478 3034 547 3852 775 4631 52 968 25 12835 264 6215 41 6157 157 604 302 4858 130 16338 957 6416 27 8549 25 21332 406 1854 987 3996 775 2413 812 6167 929 5313 362 3806 660 1680 890 14279 182 13672 557 3488 96 2893 732 4539 795 8712 917 1897 202 2200 595 1050 356 7485 775 547 347 5095 895 10706 830 4743 268 8977 570 3549 530 1553 98 1150 992 2419 797 7202 658 37320 470 398 137 2093 68 21504 151 3964 588 7109 306 3643 175 2194 487 405 692 8174 269 9391 719 1944 256 768 574 4808 610 501 280 1828 102 6475 646 15570 895 4027 379 999 -1 -1
697 983 302 4907 320 2607 7 6325 937 5524 354 3064 548 868 453 7139 392 6774 899 15756 296 190 206 5219 252 42419 690 4168 55 9983 403 6189 543 7625 421 8667 193 22335 297 1204 959 5227 710 1800 890 822 342 7394 983 3024 923 2173 527 749 561 1624 961 463 822 216 115 3878 274 7482 188 2620 86 8668 253 1649 532 2442 129 3761 530 3040 673 20489 599 525 666 2832 179 582 652 1889 93 601 307 496 16 15219 285 2008 648 6537 990 19742 786 14967 590 6013 857 3632 223 1186 400 3311 490 2444 705 592 719 3370 815 9166 71 5548 974 9273 18 12226 290 1021 1 4598 171 9390 606 16 410 3673 762 6361 113 3513 173 9705 791 1814 880 102 204 4896 340 5302 497 15737 195 4969 357 27072 362 4483 422 3186 596 5012 249 22022 265 732 443 5170 466 1189 65 4519 304 479 861 8885 620 8495 1 6175 737 10610 885 12071 605 995 836 17012 208 8400 760 10750 459 8649 348 893 -1 -1
698 8619 674 16628 943 5877 208 881 618 523 471 266 890 1443 539 6708 142 3667 550 9078 55 5878 382 11461 346 13600 749 5770 972 265 15 6289 74 4344 211 1097 679 4224 212 5654 506 18102 66 1155 994 1997 934 6474 452 1199 612 27698 947 14055 618 4468 61 2522 106 2367 899 1703 456 10816 775 4163 940 12040 787 528 491 1539 680 10379 697 5527 444 789 411 1393 896 2878 952 437 79 15484 659 16300 462 3577 655 17442 947 8988 443 4441 851 2341 336 4533 60 8206 87 8211 930 4624 565 3330 264 2439 350 8848 870 10832 592 520 39 18981 833 229 933 7391 19 6542 543 38 734 528 714 4023 791 11163 351 5364 895 175 961 2051 283 6500 533 2503 165 3266 298 1006 15 15549 574 693 346 4867 260 10578 966 2138 642 1310 197 18978 167 3490 380 7691 794 10939 214 1176 887 7457 691 1435 342 4627 385 4201 728 21406 8 8336 69 5936 343 2577 39 1696 487 4854 18 8173 747 3598 710 2962 616 10256 -1 -1
699 4388 900 6513 600 4177 596 1593 835 2947 387 341 508 302 826 134 528 8454 955 9634 679 535 597 1648 473 5549 878 3285 915 5833 424 8436 647 6345 82 3866 374 1984 754 2305 185 2487 682 3879 926 1972 433 4455 35 10471 287 6291 767 12634 990 197 475 2245 617 3389 994 1847 971 2330 863 14582 284 4807 956 5050 816 3611 354 15310 264 3397 655 2569 631 20586 939 1290 24 1828 635 9588 925 2768 568 4468 379 8133 175 9613 769 7270 455 1203 884 2237 366 2512 325 8148 118 1058 446 3851 286 13945 796 612 193 6152 385 4783 715 1021 621 3781 110 3091 140 257 356 1662 274 3786 19 7207 609 15051 349 24312 540 2867 771 7694 750 6513 442 5624 183 5204 115 6398 417 1528 763 770 78 6165 100 3072 180 3300 623 3231 516 4905 186 2812 781 17327 334 2868 547 937 90 216 532 7901 228 5870 74 6726 642 4399 167 1983 387 6705 425 654 802 13010 20 23309 219 10906 409 3153 854 2927 455 10047 538 3120 906 19342 945 4203 692 105 338 4717 104 5666 905 2331 549 11805 930 5790 857 10049 397 933 262 1920 -1 -1
700 29957 260 1667 944 6396 945 10610 814 474 495 2951 70 4886 486 3319 692 1591 489 8369 146 8402 355 2923 215 607 646 1389 453 1477 669 3745 306 1060 848 5828 648 7290 438 2903 241 13763 350 2731 35 5072 752 1522 22 4719 672 2470 396 3319 239 4214 256 4002 822 1961 26 3439 522 4187 583 1829 238 129 784 2558 211 1659 223 6969 880 7 432 3728 992 4986 518 13430 75 36 809 5680 996 2924 954 53 294 1120 826 17703 327 6033 509 672 730 7903 408 20270 346 6162 46 10003 331 2310 617 3089 202 5291 864 1493 666 4375 313 1206 471 3474 680 13018 187 2102 623 4168 5 6255 955 185 703 138 800 4659 401 11247 49 9091 370 463 157 6087 856 14485 472 199 452 1448 435 682 863 18465 34 1404 480 887 673 3054 956 12852 569 557 131 18032 664 2444 642 17351 107 15245 61 16383 51 1919 179 8629 592 10784 151 4643 657 3578 344 4660 149 940 993 7156 99 580 566 24970 697 68 729 860 975 6037 682 7029 226 1568 394 779 642 6582 988 535 502 11772 692 1214 12 2042 509 567 669 5439 161 512 325 3743 97 3084 552 2686 350 3740 -1 -1
701 1314 277 18669 8 1070 45 4324 699 5806 307 2498 707 565 701 3237 298 390 741 2451 418 4589 374 10177 952 1709 601 2254 682 21730 699 548 558 1473 938 7994 462 144 790 37 448 487 634 10727 212 3098 546 16060 470 3338 308 2311 43 4419 793 30993 905 328 249 12535 67 1276 246 64 821 9686 640 2396 619 17254 108 187 217 10828 956 262 28 648 148 6900 641 2023 348 193 515 7 561 2110 339 16054 543 2286 703 2834 958 771 534 1035 899 624 996 10249 694 3155 613 1624 267 7780 618 2144 268 8068 410 468 482 2644 484 3867 373 1212 229 2442 894 5793 705 1774 697 4064 153 16959 428 19721 488 2002 998 1941 905 7320 936 2319 281 1265 189 662 155 640 745 5287 870 1994 432 594 99 18612 742 5235 500 4064 496 8881 944 655 884 4971 848 5986 67 567 152 90 419 11864 604 6130 745 7296 968 6250 102 1428 780 8067 19 187 123 5215 936 21482 580 1887 324 9300 874 26062 16 11620 133 8946 898 803 894 3661 274 6943 281 3696 617 10154 212 255 151 11578 361 4738 705 3724 51 1590 966 8635 -1 -1
702 890 665 1958 640 4771 884 6416 830 2139 402 82 333 4080 793 17396 932 9239 762 3421 314 1693 923 194 705 20680 256 13744 620 19774 256 3989 652 3432 846 44574 13 799 590 2948 68 5843 163 1322 894 1982 22 4097 4 11444 166 13147 716 977 779 1211 199 4646 565 1425 687 5768 265 575 266 1624 767 6422 141 2996 34 5353 324 21811 35 12601 327 7326 805 1899 707 11278 933 10554 127 267 704 401 744 4137 14 5936 490 2456 537 5769 264 63 442 2554 783 378 246 709 651 1011 95 14488 675 1313 306 30857 659 1507 188 17825 638 5149 865 1932 254 1151 553 8307 218 535 591 327 83 1494 148 4898 865 10450 468 4071 376 758 837 47852 311 12937 819 8780 704 3315 29 14952 279 4443 286 5645 599 8684 632 4820 800 15118 531 2307 811 4011 368 9725 378 2244 407 648 406 16315 926 10768 732 1652 -1 -1
703 2949 464 3843 252 5835 784 2090 580 2891 441 10997 759 7263 905 560 454 20819 493 4308 850 8782 61 651 671 3457 916 1019 883 9700 500 17715 816 970 299 12869 524 2744 442 1689 333 2011 84 11312 771 2546 161 3307 915 8620 268 12545 312 30225 435 1601 87 7664 479 1940 429 17009 48 2681 480 8852 119 540 508 1656 81 898 614 8844 628 11297 121 619 702 18507 760 538 421 17670 303 669 157 2691 339 34496 502 5661 679 255 4 2333 435 1130 965 3624 283 5564 897 2703 454 2085 744 7510 584 649 445 11296 563 20017 112 14596 565 10483 461 21362 926 5666 509 13427 470 3722 770 2323 662 391 418 11908 134 23734 532 7058 393 16811 623 1308 858 7051 683 23019 339 2142 769 283 308 160 528 15033 462 3270 269 8169 34 1324 817 3840 302 278 50 4935 267 278 867 4252 -1 -1
704 2466 320 3422 559 2610 594 8280 705 764 73 1274 54 10106 62 764 166 352 597 8985 714 2151 698 4520 426 2809 213 44131 483 1388 649 8173 634 15077 329 2076 557 14989 471 9040 820 5337 651 4286 998 7315 608 8539 156 13425 228 6747 199 8389 424 6456 827 6527 106 811 285 91 78 4819 63 1455 161 23046 275 10339 318 13958 196 1679 736 4923 483 6415 938 860 712 11018 78 3643 458 429 921 1419 632 4197 932 89 125 238 297 263 668 9844 38 18163 621 11271 465 7056 553 270 217 1514 273 12425 341 3699 321 1068 26 3178 490 4841 401 4973 917 4223 829 9517 979 4375 734 3593 293 6052 639 3018 171 576 496 7516 490 10796 982 1029 288 8816 565 5043 249 9888 555 2892 698 3239 690 4470 156 9351 260 10501 771 2147 166 11350 177 21166 429 4584 968 3788 670 199 929 2390 308 6816 385 4492 460 7055 370 8873 209 206 900 27035 640 3901 435 10429 -1 -1
705 5611 425 3980 826 6803 728 449 2 6211 401 10248 19 4224 852 9842 157 9133 237 717 299 6695 236 5369 952 617 768 8875 484 116 869 36319 48 8902 204 6755 469 9734 117 25070 264 4297 577 3405 244 17955 677 5634 572 238 482 7504 498 5889 487 13405 632 262 356 4612 440 3004 46 275 426 5407 595 3863 466 397 850 2444 750 565 29 3957 4 14204 418 842 986 2795 934 14698 920 6625 993 13835 297 6191 317 7270 358 13296 283 2238 354 2080 831 14034 891 6838 108 14202 728 23826 934 1285 357 4123 685 11863 401 9471 861 10798 998 916 96 1534 253 18184 850 2779 401 8370 996 6504 18 413 568 3022 16 831 885 20941 848 3550 419 15665 768 29991 269 1001 730 927 997 15430 722 6692 282 526 988 6021 90 1275 841 2137 29 447 530 3267 384 19664 -1 -1
706 10270 95 5539 377 12347 23 5649 538 6443 839 993 441 4324 103 25683 52 2615 554 9080 214 765 969 343 974 988 940 2285 995 2458 577 3344 734 2324 977 15617 475 2779 16 1395 666 2358 873 713 973 7928 785 3754 943 9698 538 2545 739 1754 958 340 237 6099 535 1914 331 1740 76 7997 382 4272 70 43689 758 4254 410 2494 200 35201 631 6994 959 4919 740 10997 727 1462 177 7646 649 1063 837 3893 42 3164 653 684 830 8284 381 13792 57 469 416 360 905 2964 520 1650 367 3337 925 6448 294 270 374 13040 368 2640 654 2625 375 7561 840 701 679 6965 958 9921 9 8481 611 29867 498 5789 530 9282 313 6475 404 3870 14 1481 912 11511 454 1280 203 2143 273 962 334 5216 710 1337 353 4308 259 1121 20 1264 271 844 975 3519 738 12015 603 14360 905 1479 773 5543 638 10255 637 175 455 1319 696 2923 121 4117 286 1944 317 4596 201 162 17 614 524 5945 700 15782 948 12296 737 2773 741 3199 186 5062 693 2034 839 9411 170 10737 -1 -1
707 8997 69 956 555 10218 776 131 420 3155 579 2267 24 1253 838 3004 231 4155 208 6486 655 1889 645 10218 202 4303 515 3016 618 5252 772 5468 441 162 36 4962 361 1379 479 6316 328 2974 365 11148 130 10136 498 5435 799 930 539 3757 438 2268 160 8416 714 4361 555 16424 745 841 890 1660 484 1808 64 2461 334 4392 349 493 935 11054 82 937 615 30270 538 5825 137 997 886 1702 566 1867 393 5804 347 1297 889 699 932 7688 576 2976 453 2579 556 8587 127 586 13 74 914 23335 9 3936 701 1746 572 691 148 14843 586 1308 673 8356 747 400 389 3040 318 11477 222 1429 583 9377 741 2806 484 10411 608 384 711 5653 998 526 544 175 644 5116 447 5898 976 1269 846 180 854 5010 710 6346 767 18154 168 3977 561 2145 906 4348 224 5369 360 4709 297 2120 166 1470 464 11026 792 464 743 743 708 6895 807 12524 240 2346 343 6875 76 16068 651 19367 124 12093 166 2550 98 3674 483 2447 449 1474 515 667 671 7092 637 4079 578 7413 519 2278 909 17543 665 11060 803 9321 589 15269 213 4437 357 11583 -1 -1
708 6671 881 28605 259 1085 874 5980 849 8455 521 13669 484 2919 628 13029 408 18604 155 10549 127 5577 254 1873 878 5950 517 2452 493 7216 521 22003 532 39823 636 1475 661 6399 779 853 846 2337 416 6313 8 17181 379 5919 640 12530 464 8483 542 19114 944 2018 912 8651 349 1891 213 522 487 8512 32 6865 323 7161 674 2483 591 270 853 8199 585 186 445 213 467 7492 774 6702 888 8052 981 3566 809 4773 848 15842 302 341 564 2152 808 9081 859 4888 95 1580 396 14406 554 4416 93 1660 193 11934 50 3273 242 2991 383 5497 154 2589 584 328 316 1539 639 15688 81 9829 11 10049 352 7918 706 1587 693 7816 751 7522 817 3067 700 970 418 2139 0 554 889 1265 620 9946 777 6891 221 4073 159 643 195 5713 10 9438 132 3257 76 6284 842 9358 234 9941 538 2011 326 979 740 3499 454 1699 186 2990 834 1072 825 1826 985 1837 242 5500 571 6197 720 2759 -1 -1
709 5692 761 9565 735 6978 748 6536 487 2493 82 240 333 2511 683 4098 173 16281 101 93 75 6923 133 18997 235 8460 123 4035 550 5995 514 6608 648 491 197 749 281 2676 42 4374 679 1755 428 2632 351 4281 607 22872 88 696 586 1589 619 2307 132 10338 571 3556 343 3017 108 27636 744 12437 59 16209 569 15822 610 1499 138 601 949 10353 617 2187 252 1990 334 17255 569 4873 144 2402 894 5842 141 5633 730 1014 303 2129 735 2239 799 8342 680 1104 738 1126 685 9900 802 3121 718 1311 760 12785 118 2278 792 9261 901 335 377 6329 568 3488 149 6870 617 3 333 767 649 295 364 18011 515 2211 342 7529 493 13825 784 451 50 3969 963 6275 305 14065 960 1643 197 1886 800 12630 103 7899 563 3757 59 862 224 1612 397 15754 422 71 95 889 339 52 592 5749 569 9291 219 6512 497 24852 596 7548 358 227 384 6091 426 7589 761 3516 669 86 186 4333 232 1993 632 1208 65 3248 307 2582 471 1944 55 651 562 986 582 11006 914 14407 904 1566 592 2290 660 3932 -1 -1
710 4788 628 8918 721 8574 135 31078 484 11103 611 56 615 9596 999 9955 57 1057 173 32256 787 1985 672 4010 143 3524 606 19687 302 304 924 5438 684 5204 794 5119 75 866 865 4726 381 2090 130 3198 246 5493 606 4086 411 5502 545 492 181 8250 936 1033 921 2395 692 10114 73 2417 348 1339 803 8865 289 877 30 10444 424 16259 807 237 123 12837 986 4223 710 6069 749 9437 275 94 11 6844 365 682 966 1488 121 10522 951 11621 162 210 4 13505 309 1900 14 5183 590 1183 222 12876 684 173 560 16815 48 3632 964 5856 254 3523 618 3525 351 937 788 705 721 2993 970 7753 246 3042 247 2332 970 4174 921 2229 494 1410 544 44 364 6786 692 6304 409 4427 835 6416 940 686 409 9561 36 5309 965 8541 183 5059 387 2429 340 204 445 13576 813 2277 834 3006 97 2374 679 7126 714 7592 819 621 81 3671 617 937 832 6377 751 7540 255 4770 177 5428 619 10788 863 821 646 6625 972 2386 115 922 804 6376 280 1037 741 2479 899 2091 561 1363 96 1582 422 5136 767 3377 203 1736 212 896 220 9109 748 7681 711 1584 -1 -1
711 6473 119 2168 704 9436 943 2767 832 6083 307 4272 279 2162 879 3167 355 6791 222 610 752 9170 930 34 708 415 813 3909 143 8428 420 2035 757 20557 83 5844 670 11180 784 10836 963 4424 473 7438 385 4676 413 13337 850 2963 808 3362 751 1226 591 1842 930 1998 63 713 731 2544 522 9693 99 262 416 15228 280 10286 827 8877 489 6605 831 1715 898 5011 237 8408 575 4224 370 2480 6 6548 479 3056 725 2453 248 10273 776 2745 935 8488 603 3930 984 2907 380 16269 706 5234 916 13950 839 3200 20 880 830 617 713 108 737 1233 939 4361 510 1251 515 4860 182 17794 415 7722 468 4132 25 4078 46 5474 215 2439 58 4198 846 8291 234 6864 103 7257 785 2348 635 1066 980 9401 262 1196 552 7425 108 10365 450 342 834 1981 36 4593 42 3820 995 3396 204 3284 873 6199 62 12257 964 8074 160 1832 963 4011 750 14542 762 1119 599 18166 989 2183 927 1290 790 6920 4 1032 321 1024 729 3727 78 12994 477 995 835 7084 280 6181 299 686 829 1399 157 3049 104 2598 888 3346 702 1252 640 1016 51 3661 704 5302 991 4569 546 5806 236 10049 503 2843 330 618 -1 -1
712 11663 49 16319 395 5938 350 2118 770 10407 439 6354 151 8865 896 1190 599 1643 611 3985 253 2842 603 27242 357 4047 836 6106 752 12383 102 5838 41 13882 177 6466 401 3231 262 2269 188 20289 969 15228 148 1018 372 10339 296 28949 369 11005 541 369 384 18658 583 7632 95 789 134 8222 921 9716 85 10823 544 7226 367 1812 857 2521 971 1159 928 8487 741 908 704 5334 854 16537 255 2060 429 3495 179 5490 619 124 491 921 898 34017 682 957 406 6404 472 10465 400 3885 195 5946 754 1949 839 5823 704 362 334 1262 752 11249 13 7852 459 4841 502 9853 44 4272 88 1308 840 18189 729 36 372 23794 522 3417 953 620 279 4800 880 4915 253 16222 634 1679 169 1572 751 14042 221 7611 409 268 181 6279 611 23 590 2014 739 10074 512 841 434 244 407 3408 195 7221 186 3336 361 6626 -1 -1
713 6496 501 7831 576 13173 329 1745 845 4813 970 13817 283 6194 180 11480 35 1258 720 305 365 63 97 512 762 2615 551 317 128 4944 269 1577 215 2650 696 3205 72 4676 644 1087 233 4136 284 7900 690 957 973 8028 366 19530 367 22099 462 157 231 5924 724 4541 657 13445 941 2852 39 70 515 39 695 4002 360 892 626 6887 848 26704 928 4843 984 19402 888 5227 40 7618 73 12613 789 495 476 198 386 4890 805 538 203 531 257 2038 199 105 359 3510 629 8885 906 626 266 7995 270 8361 477 12951 450 20155 576 28136 932 13086 720 3306 13 805 940 16203 23 6653 514 2574 297 13843 18 16729 897 13537 850 4684 215 3707 24 2935 231 11435 423 18716 154 5939 773 328 716 13424 15 5694 648 11335 874 1668 129 10650 272 9846 142 16186 480 63 237 3499 664 5080 903 966 157 20552 -1 -1
714 3303 810 15004 827 7323 137 4825 964 6814 117 683 488 8824 846 1963 526 17519 764 15091 584 1965 531 2690 230 471 237 11032 874 15377 7 573 316 20199 49 2586 812 1527 400 849 641 543 149 1782 221 2386 708 183 495 24623 54 3597 781 3106 422 888 643 11354 152 5258 169 542 213 1825 240 4266 89 4480 323 5918 382 10453 216 576 77 3794 252 4707 153 11430 807 3575 533 12010 351 6356 442 6145 878 1442 818 16600 175 3393 757 10184 162 7054 316 19944 883 563 364 12325 600 4750 225 1156 5 813 126 3881 376 10269 299 6246 437 3957 327 1556 844 70 170 16405 475 20753 421 17113 811 5311 58 9173 638 8725 414 7979 678 3373 269 234 165 5877 369 17800 725 11932 271 13817 339 2398 191 4581 230 20052 524 493 257 4063 118 5829 93 2216 956 10184 164 18722 59 4006 503 4343 349 1547 265 2600 274 5816 202 1493 -1 -1
715 3075 434 3472 57 1129 419 1141 266 4868 628 36334 862 2810 842 8665 369 5243 688 1932 613 2545 103 1532 717 300 759 8112 83 7317 400 312 893 5044 711 11128 504 5431 707 6657 811 1851 640 26227 429 12357 231 340 280 8614 490 231 260 2460 24 7904 979 4548 757 25272 920 1828 617 3994 500 3655 297 10060 93 8466 171 249 280 5979 295 4171 851 2695 303 3920 283 1244 622 129 77 5040 725 3280 866 556 668 8916 139 4894 345 14572 466 7459 740 180 110 1105 495 5164 838 19009 937 15152 961 3983 406 728 543 4206 713 5613 679 1746 692 4681 368 1752 279 4244 601 8693 217 6683 582 8475 571 645 973 1811 978 14936 18 6714 514 285 999 15446 609 7845 73 623 794 6575 413 19928 969 4756 61 884 90 2499 394 2563 78 2763 617 2032 483 9869 301 1600 623 2131 99 1818 401 3848 689 6444 983 3022 392 4946 848 10827 396 20832 300 4148 573 9267 222 12165 679 11413 520 4513 385 8579 -1 -1
716 2682 608 4578 970 842 964 19818 536 6100 429 1633 751 6695 694 2980 487 900 710 5949 407 3994 762 2918 370 1204 452 20001 541 12464 926 10682 990 17028 820 1672 49 424 29 1326 843 6665 218 844 966 14329 622 24805 345 1888 420 1803 268 7747 692 1751 765 2641 927 3057 428 3737 894 16577 408 5076 625 4227 239 2600 341 2536 964 3657 993 2516 249 9335 107 4871 124 17943 241 1981 148 561 446 835 496 4836 295 8980 317 13647 444 919 895 269 900 5159 912 4864 214 523 510 7493 546 1150 286 2758 893 1613 890 15958 4 1476 441 5326 615 3781 976 68 829 18732 957 21675 835 9760 49 548 445 1029 826 16045 598 181 523 2831 164 295 17 3292 244 3043 709 6247 732 434 767 16911 625 2891 388 1453 684 1454 581 4353 564 4958 764 3543 420 10842 960 6632 320 799 236 17965 876 577 330 72 680 8808 240 3517 947 2267 746 507 447 16175 665 2013 136 3302 373 1904 583 9604 774 6952 43 14302 452 7843 666 722 912 11896 123 1611 508 6471 -1 -1
717 4303 114 11897 431 4401 445 412 572 5816 458 3907 292 14541 479 11575 557 77 58 17512 671 2239 195 207 33 8566 975 4246 23 1263 707 2188 76 2693 595 2946 608 1334 526 450 95 215 854 6229 478 12237 209 6884 567 8189 37 1818 409 5496 832 1351 498 7800 847 6824 84 530 347 2011 949 3644 373 6956 95 2565 659 9064 152 4666 718 3286 960 314 878 5868 331 1032 560 3919 5 9886 987 634 371 2201 774 11977 334 11233 4 600 536 628 927 9254 631 3971 113 9856 585 2004 94 11076 786 7660 873 8500 70 9565 522 1441 780 1273 294 320 34 2314 907 6201 703 5955 466 248 376 3459 516 1831 40 7980 326 13746 462 27379 893 16131 581 17152 549 2977 625 6805 594 6594 480 8270 419 7038 6 17590 922 12493 193 4692 592 2281 136 3125 386 4046 501 9687 177 324 956 571 64 4401 594 26356 26 7118 891 2994 864 11579 959 766 739 4173 958 16333 950 5057 997 6522 296 418 175 8727 985 12548 -1 -1
718 1985 140 4549 499 26878 858 10564 280 8417 833 3899 591 1323 738 15534 515 818 56 11294 97 4310 935 14295 361 5576 454 1445 801 8578 980 15894 828 636 202 21739 297 3070 8 14408 507 9265 59 102 172 619 166 1770 555 7706 659 10309 481 4332 538 1446 935 1215 381 197 505 1404 831 519 644 372 290 1831 34 9418 495 4280 402 4408 158 3370 251 21955 912 296 274 787 72 9233 219 6562 409 9590 266 2265 417 6227 275 1885 75 3044 157 27069 242 2572 921 4642 405 12956 125 2580 65 5484 540 969 754 6164 276 7271 47 3389 622 4622 961 18776 681 10769 321 12624 21 2234 343 180 841 3185 556 10020 852 1855 334 954 117 12289 500 1807 444 6821 675 16 205 6667 772 2666 721 1538 467 9210 519 4101 569 530 328 8375 597 2230 796 12686 905 2147 612 212 522 2260 403 1758 373 21028 901 361 858 679 999 2704 668 3664 185 8415 269 2717 353 29398 718 4331 823 4518 510 2138 394 1186 933 1725 289 2983 -1 -1
719 17 470 1112 462 12775 347 1499 650 7501 949 169 898 9113 568 1947 775 2459 230 5745 807 4502 870 3498 949 2367 918 1052 730 499 507 3313 495 7993 729 9068 961 1430 752 570 699 281 64 1524 760 10259 919 2378 901 4315 734 13654 332 4698 345 5390 66 11220 854 1407 88 7899 528 13929 483 2934 440 2151 94 6071 571 8320 504 7566 444 9316 172 13139 155 431 89 7054 881 2193 279 2772 141 2231 965 4010 765 3200 426 1228 610 10623 758 2417 39 4393 577 2635 180 13130 182 1152 193 7746 884 8251 330 7425 413 1818 118 1908 281 1473 520 15008 405 8244 418 11047 441 7205 748 5556 354 24462 507 8590 276 4538 824 4702 439 75 416 7224 494 2905 327 1264 246 9097 597 5264 330 1921 124 243 631 3288 147 2088 84 569 150 7494 606 3909 114 4805 363 2030 683 2432 166 608 917 23824 935 8337 209 171 140 26501 649 7326 187 1847 276 5552 612 1694 298 10009 604 14332 108 2161 448 11161 117 12620 210 2954 387 4746 42 9952 756 8575 775 2482 139 6447 446 4769 216 212 -1 -1
719 2693 382 74 578 10894 319 67 865 11364 886 6699 486 14516 233 5585 485 325 81 7011 88 3471 524 2464 977 1600 525 2434 159 13489 809 1467 107 19549 774 2774 692 2923 490 41184 620 9292 668 13167 851 894 248 504 391 1998 51 8514 619 3674 65 4541 220 1844 709 16239 155 15238 588 2371 248 2476 0 740 34 6482 643 9417 983 5305 462 407 184 5657 242 8356 745 8836 223 3631 386 726 654 1152 662 3937 284 6625 321 4752 376 2702 780 1924 570 688 436 2396 409 1484 679 2180 137 14507 254 6237 836 5332 270 2989 524 421 155 4381 446 7022 188 4863 709 7130 843 3870 152 5992 783 2160 672 16191 602 11518 300 4959 664 1999 262 14878 691 5238 673 2528 853 5800 857 1019 462 614 590 4414 395 2391 111 2342 468 8878 537 3881 71 21977 606 1082 984 13557 451 3515 311 102 861 5892 517 665 950 6302 230 1743 184 5639 390 244 463 1068 548 409 326 16155 588 2892 323 11331 942 4300 932 959 500 724 967 29295 983 5706 833 1799 14 3712 -1 -1
720 20502 16 422 179 5424 312 17925 800 22621 866 26 48 5219 444 1118 168 497 337 2565 229 11525 215 484 197 113 374 13930 177 9313 481 2810 654 3922 724 829 198 10487 734 3236 457 15589 423 17147 582 8712 715 79 6 2807 163 3968 330 4242 691 2852 429 2100 160 3507 13 960 369 10573 686 2633 246 1118 310 3319 46 6861 157 837 732 10434 194 13673 989 3272 726 1406 289 5525 580 6954 239 8842 122 2078 727 2168 926 3122 908 939 734 22071 864 15257 806 6746 655 7701 801 2448 843 4206 664 14146 235 8768 56 11269 846 440 290 2829 559 5110 186 9046 141 126 425 731 284 4632 482 6935 885 10613 220 1838 103 20081 402 1496 665 2834 408 11060 671 677 850 11 391 4272 71 6111 228 18574 346 11172 14 5541 641 304 586 9193 619 11212 824 4961 85 6363 788 5145 702 4968 905 6919 710 3122 529 7246 915 3517 131 8 657 330 476 4886 981 1253 376 71 765 1035 458 2249 936 1131 213 8714 214 4721 281 10161 245 4190 126 2060 -1 -1
721 3162 786 3684 376 3178 296 1053 423 263 220 19611 510 999 5 812 356 5294 988 19541 171 5134 409 10104 34 12353 620 601 164 252 531 245 273 14815 221 4025 29 7802 761 2915 14 9603 823 6365 192 11291 976 2055 626 2032 842 2877 80 3108 870 804 274 7901 250 4712 706 4813 366 8545 190 3017 382 1486 814 1087 660 1552 100 1097 952 4436 720 8889 266 13160 868 4301 530 425 996 4539 412 4178 25 2315 806 102 907 2622 905 2477 68 874 865 6920 44 1256 111 3052 73 6307 679 22697 960 562 614 14625 444 1644 536 7442 630 3573 354 12165 55 44 36 1991 208 26050 81 4717 540 906 210 18582 185 24177 751 4376 80 5002 927 5978 126 848 601 1123 174 8244 65 3210 88 10190 428 130 811 4134 864 14571 429 3075 455 738 557 6564 957 18931 768 6684 884 9288 140 444 203 7920 404 9499 153 19176 169 2601 654 4310 84 14198 41 3486 850 5554 744 2711 378 1664 355 2265 923 3985 615 1977 222 8820 51 4350 822 2023 402 2849 10 253 624 5083 -1 -1
722 478 94 524 258 11554 538 1849 421 8490 267 17363 538 406 71 874 402 8836 451 8335 797 16548 733 10832 276 430 230 5121 580 1864 637 152 140 9986 449 10292 510 10834 274 4609 462 16926 80 1582 397 934 159 3653 626 15787 51 8218 841 14563 115 858 44 30766 389 6453 50 5184 755 708 858 54 492 6264 458 392 451 2929 371 6494 245 498 978 4958 733 6720 161 4848 365 1375 62 2133 652 6506 395 7512 961 262 297 9514 724 6780 581 3008 137 3606 451 1800 132 4591 67 227 26 5925 632 1635 344 4093 829 12357 568 1400 442 1518 625 2308 614 10525 910 1507 968 17125 48 10407 803 4243 134 665 979 3194 58 2562 688 369 251 9121 744 4177 554 1157 333 2419 611 127 748 2181 913 1511 525 6688 81 2113 335 83 500 14803 57 3283 217 4751 564 572 82 2269 146 4747 754 2212 151 1214 5 2204 230 2862 311 179 539 1328 643 6112 454 2609 0 5468 654 16217 189 1147 830 8114 983 4789 966 3391 714 3679 493 1005 372 1788 532 7270 945 6215 894 2587 826 15111 392 12029 328 286 744 286 715 2388 461 10797 303 2524 249 5346 82 4178 783 1100 348 580 486 1359 249 3246 595 1563 523 1763 524 1138 -1 -1
723 16093 343 4454 251 2773 699 2060 889 1096 694 1259 862 4103 832 1950 992 4758 579 4131 472 10636 116 3346 924 2953 952 3605 551 6566 992 351 513 2938 301 4911 621 303 61 8861 66 336 38 363 198 9685 128 710 15 3713 660 3364 604 2170 616 472 680 2442 481 854 907 451 201 3907 661 678 84 1737 44 3210 1 3656 612 13410 148 9613 85 9845 586 2829 349 17505 261 7083 211 3401 660 2142 769 62 485 7050 815 10985 970 578 924 855 488 562 882 14256 357 672 49 4306 738 14177 41 2603 736 8685 982 5818 128 5472 860 1953 851 9738 906 6042 661 14938 318 1733 188 352 561 211 894 1268 617 9073 7 1016 6 7511 778 7269 435 8737 228 14868 149 893 316 3235 396 2534 220 4464 798 728 794 3634 784 280 537 707 228 1974 180 855 581 3667 463 7392 472 39 69 25275 30 1863 477 1835 125 6751 205 10736 600 1624 144 383 225 387 659 512 346 1488 335 8035 422 1781 156 4893 306 3235 398 637 315 1525 202 9390 473 4451 599 8614 292 63 718 1940 277 2390 95 13887 220 730 70 13613 582 180 658 6448 102 3744 895 3321 984 7319 819 658 98 8614 712 3432 738 2020 486 22630 301 8006 436 17280 320 7266 -1 -1
724 5772 852 1089 916 2716 320 1055 659 3569 702 14735 635 8340 818 10652 869 16589 24 31651 760 4386 66 2373 104 7747 234 1108 104 3233 912 149 495 7545 529 4266 222 2624 136 8536 904 309 293 5212 908 1111 931 18454 184 889 757 1745 916 12272 122 10362 590 3405 339 1791 794 1472 634 6494 584 6026 637 415 770 2692 981 9968 568 12 325 526 783 2674 252 264 77 1138 82 386 175 3085 442 5444 896 6865 996 11616 429 647 175 2240 766 1008 690 1221 896 1199 788 12899 953 16622 978 3486 2 1042 872 1172 892 2890 133 783 607 1071 969 4707 437 6891 603 685 460 9323 769 1759 698 1088 459 3825 923 7009 595 4147 945 758 776 2483 719 176 503 2950 653 11242 637 4617 361 269 995 4559 947 240 792 3359 923 48118 348 3094 75 1029 493 9559 712 881 960 491 751 552 980 18472 960 41 535 9509 574 6277 316 1140 862 1471 941 12878 673 2161 23 8502 332 2893 482 11028 280 3044 426 6464 563 3693 131 1865 762 5534 850 1716 304 14026 586 2418 142 5187 937 3991 219 33650 243 8551 444 1274 -1 -1
725 10601 65 13217 446 13991 41 6127 888 6329 817 9047 762 8411 782 13109 870 1438 284 10695 915 7205 223 2722 510 6894 664 8920 190 2187 498 1076 672 535 772 36 386 5563 298 1797 13 12179 773 1640 504 5335 858 522 432 14700 39 14077 294 5545 15 4021 687 2149 700 373 141 1965 152 1805 844 3840 410 3888 582 10473 542 8684 892 6989 318 83 941 12588 316 3933 984 14609 297 311 477 10228 939 1947 921 199 785 1242 736 2120 780 3403 930 2709 874 7705 267 868 343 83 915 3986 372 19334 898 4314 996 13451 378 6730 611 9356 84 1203 594 9462 886 1727 644 394 455 541 877 5462 834 14777 808 3404 573 12603 481 4822 790 6551 272 9783 376 683 34 6141 274 793 756 934 547 1929 305 10165 54 5587 282 818 578 3424 220 2525 598 2107 709 3902 366 14296 482 8527 824 18827 622 5365 671 3094 201 1624 708 2575 453 7684 771 2994 216 1183 663 4661 214 14346 442 4075 632 2771 196 2167 599 3037 385 4275 413 5066 113 79 629 2826 444 8108 575 5392 643 9540 508 1157 390 3963 577 2495 -1 -1
726 3455 942 16809 812 736 293 14099 887 9319 455 39854 125 2786 957 270 520 22714 797 9625 499 9763 274 24655 537 2666 794 1353 346 30776 117 2961 411 9570 896 478 962 140 685 9131 195 25123 814 101 920 4286 606 1700 800 5375 428 11555 20 1565 349 19645 665 9867 37 1953 231 6068 451 1671 823 5151 907 814 432 2152 32 6093 692 3584 898 9464 527 13561 528 3518 194 6230 14 8767 297 6238 608 7774 544 8018 114 9264 948 11297 351 2975 759 290 144 4629 475 1430 359 6469 882 530 414 7472 271 2757 688 2193 247 5584 155 2117 444 1131 238 9612 185 12550 770 169 697 766 143 2481 879 6978 905 8712 815 4289 963 8129 360 2524 638 7874 446 7591 749 19276 823 9227 252 1969 209 16229 370 6092 244 6827 63 306 291 453 454 2413 248 23174 242 2231 -1 -1
727 2872 986 783 180 4649 223 6585 473 7101 199 13085 981 545 537 5438 963 2053 805 25584 84 2017 670 9565 35 5521 166 5082 513 5539 626 1499 338 2172 613 2949 169 2473 670 4200 833 3454 810 5317 874 23632 13 9123 640 2082 809 6180 64 1127 456 3167 964 1498 97 3458 4 4568 323 4204 399 3211 482 183 322 13657 846 1452 314 2737 729 4246 885 2806 691 56 409 3371 575 5830 285 8024 860 192 431 13242 455 3803 878 5161 781 6094 696 2368 768 4056 515 6501 812 17 990 5585 817 8800 190 18148 252 2030 486 5636 728 1964 121 23617 11 7540 413 3975 976 2505 116 12083 568 4211 535 2859 345 1973 421 1879 154 5539 418 398 988 8526 450 3408 824 10643 291 13323 585 1612 913 39 488 19438 375 3597 579 4098 486 5499 721 632 90 7174 52 359 454 48 89 5698 487 3293 5 8665 73 10164 385 2980 814 8612 701 22348 772 8165 767 3833 718 781 435 2773 79 4713 558 10228 874 1124 977 251 604 5331 929 7385 515 1194 793 24858 533 1311 940 2239 291 10839 794 648 -1 -1
728 2143 384 1108 246 7287 270 30392 497 2963 578 7953 373 6148 192 11880 19 4727 399 2140 141 1165 856 6171 854 7405 314 1680 782 12360 830 393 724 6245 711 603 399 7616 274 1877 430 1794 868 14778 757 4186 858 6067 305 690 147 3364 894 15487 829 817 7 7937 538 434 192 180 73 6456 103 7087 278 1070 745 4023 98 6182 69 2807 583 2144 996 11179 743 1787 188 20844 325 2783 22 4005 611 2984 832 5550 701 11496 3 15921 419 1223 943 11 353 9434 259 3588 443 7686 799 1597 990 2890 592 68 561 2327 904 8532 585 8353 280 2518 743 2703 176 10002 512 2020 110 7516 477 21927 105 1071 685 5066 815 597 628 3078 850 709 749 2266 948 1071 487 2824 739 3969 222 2126 385 3816 327 43981 75 9070 393 4639 743 3462 784 7038 328 9350 662 17173 920 12748 973 15239 620 7782 724 570 267 4210 633 5115 529 4092 436 707 386 2523 631 428 820 4175 456 13670 854 8763 637 10543 956 8577 152 2264 -1 -1
729 16984 804 247 844 1874 148 2606 788 6364 661 835 326 1120 298 1622 503 1578 542 5766 992 6053 17 3670 604 22053 484 1997 197 10269 332 326 810 9583 271 1866 227 4422 342 11357 582 6664 383 17267 309 5307 63 11893 868 3439 806 2545 945 3419 314 1158 919 3337 17 483 994 3394 134 3803 449 7793 385 4336 883 1219 133 10527 761 11919 381 4828 376 3350 137 484 232 5166 344 2962 915 2226 733 15249 307 25348 207 5029 255 1796 353 1186 13 3322 222 15808 512 14595 654 2848 979 2806 922 1921 232 1056 937 1335 436 1110 423 2783 692 4013 409 4110 282 6557 353 12343 676 635 824 3214 31 3744 74 904 15 4494 49 1653 100 7720 477 6993 293 11693 494 6001 732 737 585 4782 960 8004 81 7705 528 1121 57 9061 222 14811 412 5301 829 4559 622 11787 829 3861 822 3387 334 5013 561 323 779 4056 268 3441 967 5352 819 5450 839 10502 377 14084 121 3350 59 2279 185 4589 121 105 55 2249 169 9268 509 5638 882 14531 26 15260 134 12159 806 5125 -1 -1
730 6162 111 4139 374 917 987 4941 441 955 818 621 672 4339 363 3720 912 8494 690 1603 250 1219 108 9504 125 1531 665 56 40 14393 32 2236 118 3443 384 8669 936 426 121 7733 23 3252 881 2115 70 4893 901 16921 322 13829 478 9924 31 1579 695 5899 415 511 77 164 477 4965 898 29510 123 11202 404 5528 111 274 622 2246 347 21687 393 21974 932 3263 170 5677 755 9063 748 8466 26 3201 429 2681 658 8835 554 2861 395 3814 856 15034 248 3959 211 1708 179 24 577 2498 332 8347 64 2779 704 1071 106 13278 543 4279 903 11340 876 3282 247 24779 175 3820 201 3559 796 2574 274 5626 456 3064 569 2752 691 4962 689 2279 696 12025 440 1440 8 6211 119 15738 172 7056 814 2636 530 3432 273 1888 44 83 647 5391 15 7946 202 1672 882 2725 943 1301 312 432 889 2616 383 1930 536 12465 692 2662 226 10195 228 3432 747 3609 126 5144 875 8821 328 3520 775 4512 998 4882 233 1691 15 8600 356 27062 520 2553 234 10149 158 5066 -1 -1
731 3259 384 5994 598 12274 862 6252 962 12183 688 995 539 894 182 3576 246 448 964 11456 822 1683 178 3387 694 149 447 1452 481 5698 961 2104 656 12517 833 5602 295 3 686 3370 421 1398 372 12755 440 6620 882 91 717 750 628 14812 10 4627 271 4653 265 2585 152 395 591 2906 815 85 535 5426 280 2814 575 11483 425 4581 738 15959 892 6268 132 5307 866 15012 714 9759 751 3311 721 6024 105 3157 221 6280 272 928 106 3715 225 5933 261 509 975 7879 742 995 92 16662 778 9974 765 3861 462 5806 977 2282 301 582 817 7306 431 1622 985 2861 906 15207 29 10786 656 30214 131 5298 486 6128 606 7566 867 3137 74 7154 210 561 439 2 864 3768 531 59 295 9554 623 21792 780 1032 196 7798 958 7549 394 1202 404 3186 354 3373 349 1642 544 8425 305 1282 915 20072 19 2415 10 1123 769 8092 254 761 838 13502 75 232 752 1400 836 4016 906 1169 619 12468 858 1209 451 6148 822 6097 28 5342 875 447 885 10431 408 19358 207 9782 399 1184 805 6004 -1 -1
732 14531 923 206 200 120 257 1430 887 9477 971 9285 777 6898 254 5346 857 6741 448 1735 767 2081 616 4620 216 22353 271 8193 170 2047 155 3921 737 2386 203 449 823 4230 648 392 321 1714 231 1031 989 12391 947 222 712 1990 979 4121 714 772 131 13119 572 25105 246 967 415 7017 921 209 674 2812 143 2440 699 15367 68 2463 877 14555 822 1232 424 4438 149 14292 874 5206 458 3235 908 381 209 6008 237 10588 690 1085 415 8873 15 4618 585 3558 623 1518 55 4032 202 7250 339 6311 837 291 777 10323 75 3399 187 2209 936 707 29 5414 156 6693 613 7070 500 7438 670 142 967 13053 118 11154 315 22832 368 8614 663 4134 502 1741 616 11567 390 8480 915 1126 229 9201 774 968 324 12089 599 3929 999 290 49 14280 298 6444 163 24597 451 323 712 8210 454 581 907 10833 14 7452 19 7223 321 2444 374 5338 622 10030 375 36906 353 2257 407 3086 80 2826 -1 -1
733 1724 528 2025 631 2084 754 289 813 3464 425 1538 166 1395 332 2060 155 2448 485 8569 827 6559 56 2207 816 3244 912 8300 920 2071 892 8549 436 1463 65 27044 12 13574 93 11365 917 7159 210 9320 736 2935 103 566 193 5962 486 1021 878 18220 601 3618 852 1208 233 8618 232 5277 106 1135 429 3106 210 3679 83 14706 481 769 475 1071 875 3024 609 6398 467 5074 399 1150 651 5907 860 3176 687 31386 935 204 514 1688 172 199 952 1916 724 6799 558 8115 416 2759 357 14374 213 2727 667 215 503 2701 532 5259 461 641 456 6172 637 2856 709 12764 543 5434 228 7887 545 2440 909 4783 945 4062 972 1102 36 8752 223 1440 550 22971 602 2975 671 280 642 2527 74 1174 647 3825 53 1318 734 230 238 3003 899 2565 309 260 384 929 948 78 736 3129 816 11675 246 1498 988 3844 72 1298 538 764 887 4069 172 3577 190 2097 693 2302 898 10396 902 17683 613 3036 675 957 467 1027 499 5342 597 2632 391 2341 925 150 902 2491 53 1589 139 12141 877 742 793 5904 881 6580 307 15324 502 4927 452 4819 952 10338 978 6183 383 5238 182 1380 58 5150 639 40 116 4151 749 4167 296 6330 739 492 723 1232 440 3982 468 12573 821 2218 433 1183 -1 -1
734 4938 515 3014 302 1951 69 172 954 317 441 5753 293 4807 84 4000 189 3524 407 482 265 13624 989 644 514 961 773 4256 966 6425 322 1889 758 2467 807 4290 201 5349 370 556 646 4730 903 21855 272 5181 74 3398 270 4611 695 10647 95 9888 224 4329 327 125 825 4753 942 22 172 2871 260 908 242 6581 575 3830 518 5701 15 3719 553 3318 342 3790 29 8263 72 2591 340 7546 590 275 585 1288 207 4284 332 17829 354 19 277 1561 674 1490 192 5443 812 265 87 9004 591 16432 812 17279 297 5100 135 6812 850 4738 747 1574 340 3608 439 9085 965 13885 365 8043 871 3521 105 8400 12 14988 775 3373 430 4885 605 15653 294 818 879 8301 128 3134 256 17937 738 2011 898 1937 693 13956 79 8940 836 990 872 123 77 253 172 2350 625 15417 745 10536 381 7144 925 10961 606 2399 242 3894 75 10865 773 9513 530 1971 665 3593 501 18803 937 3566 238 595 114 2642 385 5548 361 3206 150 2437 50 3654 485 14311 296 822 698 1064 288 4715 862 7767 749 182 346 50 660 9954 980 5142 858 5061 334 1997 606 3814 -1 -1
735 10389 169 5348 923 11971 254 4208 563 3278 900 13188 912 2043 845 4935 105 1646 434 21927 208 1514 112 4258 704 249 242 1630 893 2221 471 3764 63 17897 169 1595 945 10546 837 266 818 43 878 14080 758 2863 778 1522 857 8042 737 1986 615 3149 48 9068 157 3237 449 5719 353 10973 91 1252 980 601 24 896 897 20126 580 780 681 2615 755 22217 307 4752 413 752 630 7150 747 228 865 2852 141 9538 595 2351 465 7556 340 14436 895 1701 6 5431 926 1408 888 2413 180 14916 300 6529 784 1032 237 1520 435 10814 165 3499 860 23116 143 5066 675 689 444 5130 934 1891 242 21482 720 15461 90 269 452 17590 704 6817 270 3484 845 365 206 7286 739 970 774 16969 852 2753 927 7659 367 8231 612 1954 388 7324 920 12727 216 4500 334 401 625 1410 365 483 95 512 461 8886 149 6491 220 3018 900 7165 576 1114 33 1605 525 15036 842 967 688 2501 340 5942 50 2060 741 1212 109 6713 197 3488 766 27810 -1 -1
736 9728 61 7098 435 1549 298 784 719 7950 271 1443 902 1984 711 1133 594 545 952 2660 27 6933 443 2178 940 3355 632 11127 651 293 959 6548 688 298 703 7156 16 1915 113 15365 402 3791 983 6175 239 4046 176 12589 178 3852 315 25118 293 7408 648 9355 884 11367 952 9273 385 1088 983 8602 424 4666 700 5004 838 867 415 4263 360 1790 946 17476 206 2270 283 930 232 14604 681 16660 364 15840 776 6303 121 1766 918 3235 534 4349 548 3546 133 3898 609 1603 752 5216 103 7437 864 567 55 1715 619 12618 837 3955 661 251 820 6921 933 736 596 2293 142 37242 109 8275 610 13503 561 15277 259 12587 244 2648 468 4350 164 467 663 198 184 20654 648 328 812 22055 438 5908 856 22 868 10572 39 362 190 12338 97 30904 664 4538 19 24382 145 6499 694 3922 573 8192 599 8906 -1 -1
737 1344 894 6955 180 5248 446 10260 863 969 82 5601 286 2657 766 5296 443 647 272 1777 188 2827 181 1097 877 1880 939 5300 74 3574 766 991 467 4364 717 7613 902 35131 491 9218 711 2103 179 358 67 2881 18 41 202 3610 201 162 498 17506 89 1110 542 1228 234 22710 66 531 834 14881 541 10026 999 1471 95 619 608 264 465 9782 979 8171 343 9872 918 4450 398 9368 858 244 433 2059 428 3037 958 4159 709 1342 521 2871 66 2263 368 6261 168 1041 8 2231 670 9591 19 3499 13 3182 178 5787 267 6913 309 1223 255 91 48 3849 423 9534 723 3161 934 13639 530 964 965 126 375 9099 64 3560 923 1429 313 4254 783 4252 806 4825 151 6504 468 3780 696 946 185 3913 891 2400 359 3611 625 9563 536 978 895 444 602 1388 180 4024 897 9873 236 16 637 8446 423 521 268 1425 760 17206 121 3742 579 4712 538 15203 556 2186 898 2257 500 10570 13 1500 136 2727 400 14935 747 11032 385 13534 509 10485 482 2400 477 19422 532 2402 726 2632 953 716 811 9317 78 5902 175 16483 590 12478 552 4099 504 6427 -1 -1
738 15534 63 2947 618 1468 387 5276 674 6119 484 1108 408 4328 375 2053 549 581 792 237 14 933 551 10687 52 2147 221 6307 189 988 11 27524 739 5442 652 2694 486 10428 110 638 372 1022 591 1312 800 7095 694 5259 548 52 500 6367 979 2023 998 4306 913 6205 388 4407 301 12550 841 2400 275 8035 204 2572 748 4894 698 7907 875 9010 386 7273 47 12161 240 12217 974 5019 721 3076 798 1497 539 8574 931 5481 898 17316 81 1342 256 2782 123 725 240 35 765 2778 376 1553 879 3554 787 657 65 469 921 953 23 1009 411 3152 138 1098 531 4800 371 4532 650 2716 487 1019 572 524 787 402 813 1215 403 2802 260 12452 27 1356 494 3121 536 347 312 3329 90 3606 245 8310 351 6311 861 155 381 931 618 25501 944 441 443 2397 536 2389 419 4590 441 32073 47 4428 792 290 264 4400 453 7978 999 4857 995 6742 507 1714 380 17339 760 8600 581 4338 278 7536 707 811 735 10712 273 11682 563 1018 422 12464 42 17159 168 2797 871 17555 385 6422 450 6749 90 455 768 2367 569 3880 210 578 354 54 612 18159 -1 -1
739 1865 676 2916 710 9321 918 18961 12 4378 235 2525 873 3355 197 211 67 3380 263 10233 667 3049 486 6389 719 826 390 394 905 5467 979 23598 410 2697 371 1627 146 1262 334 5453 390 1695 364 8754 784 2215 327 5098 211 9283 269 678 562 5539 84 13074 284 7273 116 238 936 2514 431 201 473 8725 344 3119 740 2472 840 11491 591 4396 466 4703 914 15486 561 12189 993 958 845 2707 525 14255 274 1191 488 5194 444 3862 176 10154 580 918 424 1466 936 23344 939 305 420 951 141 2865 974 7866 130 21633 246 4688 585 372 294 2345 765 9712 652 21103 199 1158 125 40 422 19923 804 850 195 8439 244 5131 912 3813 114 5570 255 11270 460 5972 507 486 165 4046 671 10740 205 646 428 2632 617 1385 228 3770 280 10425 43 10895 585 1952 3 8277 7 8308 463 3621 337 77 332 1107 164 10776 833 314 411 3478 116 1325 215 2552 27 4109 418 2521 159 5186 999 2618 420 10027 411 6861 743 198 884 6951 357 3303 624 520 679 1468 802 639 695 944 406 4819 179 10324 212 4247 527 8901 90 3089 484 3123 891 1813 420 462 911 1893 -1 -1
740 4266 64 544 481 13149 283 19411 575 16132 160 18369 334 4392 661 5630 411 11127 420 1093 311 10698 675 3056 709 8334 201 5605 466 241 246 5520 199 7373 449 17728 118 6306 471 13039 958 17727 675 12634 832 79 890 673 278 141 143 3361 177 14527 614 13494 20 3685 359 10957 301 10933 888 7342 86 2691 296 1788 493 952 86 3462 22 12490 919 1521 601 308 893 10998 188 38 734 15006 56 6055 238 577 249 14467 11 14272 774 9010 503 9867 444 37835 953 24265 552 5889 23 1623 205 424 874 11333 684 4947 439 6276 253 5074 383 3755 862 572 308 7194 253 2472 79 4054 341 3749 741 5980 857 2485 848 15826 914 18088 0 21140 962 2447 31 1474 928 12403 625 21712 43 7460 -1 -1
741 2068 2 2713 351 7902 171 422 835 1392 272 12516 776 4733 756 3819 896 13196 831 3449 391 4416 955 19 34 11617 187 829 73 1863 257 1840 409 2769 383 4670 337 11026 754 6687 919 7632 848 14461 580 8968 232 4664 296 1399 364 2300 129 462 354 3084 602 1666 926 4241 18 1558 964 7752 182 1262 478 7978 654 27037 553 8141 115 8798 399 1708 705 5026 28 1205 236 710 480 4575 44 7561 364 5443 820 1831 451 4227 680 943 697 7219 191 3412 622 416 499 3898 567 2187 756 2058 822 2722 490 6640 48 15489 182 5509 408 180 471 2876 979 3298 416 435 92 11616 451 2637 964 1457 233 3110 856 7468 980 5292 961 161 978 7061 368 5626 856 2708 78 36758 988 8234 893 3658 503 2729 818 2580 979 6600 451 8278 960 7267 149 34122 543 1667 567 14530 878 2382 804 4514 432 2330 987 446 344 15 363 2181 485 1824 192 3281 827 4290 871 14856 449 5541 568 12982 908 5488 785 11672 987 6172 247 49 96 8265 797 602 563 1087 898 13530 66 48 973 25296 -1 -1
742 10999 906 845 513 201 974 958 898 2779 250 2180 391 5982 952 4502 462 11938 170 5886 586 15752 342 5090 734 12736 939 16047 297 10056 690 16202 216 4531 597 8284 790 2015 602 1727 493 4406 192 2205 258 8827 533 3065 344 119 515 3082 450 3072 222 2919 811 2607 170 11338 575 4509 676 5621 885 12534 607 18625 295 1021 65 12076 271 13509 187 12491 37 3838 661 454 897 37412 846 5972 343 6096 176 1778 603 2970 725 2170 786 1457 800 7677 762 13268 997 4202 607 2326 641 4556 863 1631 787 1159 582 11360 270 7933 951 2069 394 1165 973 2477 798 5725 58 325 476 12257 183 3480 203 871 232 4279 894 8496 212 8899 476 6267 995 3606 806 426 44 1951 813 1769 268 402 137 4063 905 63 189 3461 810 2094 590 2677 733 212 431 4272 570 16 233 720 421 3075 660 4378 801 11099 903 6859 568 5986 621 18973 843 11914 815 4482 680 10395 751 1194 482 5494 580 249 384 17982 327 2301 179 274 463 15759 877 8940 425 5812 580 5175 -1 -1
743 1285 468 1106 670 7988 411 5820 259 3029 465 139 261 5377 327 969 473 3567 438 6323 940 4817 426 1173 848 9628 850 4693 68 24844 709 1205 487 1454 186 6900 629 884 112 10869 527 10476 432 884 620 4336 588 7636 266 7219 403 3603 359 21736 316 2607 64 1506 400 2457 84 260 341 6320 672 3010 763 2731 453 13838 94 3029 3 490 820 25309 437 16069 149 20689 527 314 548 43 326 2123 604 947 24 598 446 581 367 369 450 6226 60 1820 417 6805 967 5202 611 2160 313 3266 760 1685 906 4748 272 8458 309 1651 186 3969 735 6984 445 6903 261 3814 203 3680 495 25162 500 3023 259 187 583 17831 759 722 880 174 239 10541 919 9382 757 3780 791 326 443 7890 500 8249 164 6838 559 6781 447 15254 386 9079 519 4581 331 486 784 5542 980 7475 838 731 204 7818 105 8279 589 1723 588 5816 274 1764 324 667 317 2608 26 3057 979 6244 596 9701 226 7326 375 15746 964 6039 816 5750 800 4775 700 6852 397 3918 244 166 282 1037 49 10166 360 12837 70 4385 -1 -1
744 1483 79 10517 688 696 375 7843 326 5998 533 3664 523 8920 967 5161 558 7503 578 1355 754 17757 414 1316 152 3535 343 271 12 9031 610 899 288 4625 235 9712 924 7876 38 4605 255 5813 947 232 653 9683 475 6688 184 17054 83 1026 291 2207 98 15720 841 139 641 1315 979 4389 148 3061 751 1464 979 6368 416 1632 400 14289 272 2244 3 4844 548 8802 138 6677 137 18141 906 12600 498 10561 244 4777 971 4279 298 1631 191 6259 53 6465 36 9188 99 1577 437 1866 796 2806 51 419 573 14418 796 10635 873 9530 794 1788 409 19834 366 7433 956 1026 91 19759 105 3664 409 8956 630 12063 809 11654 172 870 769 2423 973 202 244 879 390 1636 628 6318 809 10952 957 5677 403 853 777 5534 394 9341 849 26838 780 3502 134 5892 922 2742 979 914 358 8786 602 2720 195 669 961 10583 221 16328 240 468 539 15509 869 6121 747 9070 489 1669 722 15129 -1 -1
745 9285 67 7795 183 3782 521 623 337 19618 12 2863 942 35 31 1724 574 19112 823 14580 551 19926 117 881 75 8634 937 10758 216 1730 604 5559 105 12435 163 4572 652 3203 593 24645 444 4370 348 1861 814 6493 860 15860 31 4621 896 887 119 1508 82 4 593 1338 651 3774 308 7333 747 10663 109 6110 276 5227 590 2439 355 16350 897 4483 504 6556 918 104 843 2121 763 749 972 11119 168 16900 55 2809 232 1002 645 11862 457 4378 237 1771 568 13300 575 2697 127 4302 947 8413 278 2332 67 8124 700 7244 554 3547 418 812 98 4871 401 6083 840 336 995 5169 908 11824 720 7131 230 8063 625 5915 81 2338 655 22997 556 7265 124 2623 901 652 465 18681 922 29393 912 8266 793 12398 284 1306 691 1099 774 940 89 5021 545 9595 227 588 204 11473 752 2108 147 3574 909 4161 687 2491 537 9675 988 3845 576 7107 125 7051 -1 -1
746 3527 673 4289 66 15140 542 10339 447 2881 71 1688 699 1611 885 5628 520 3708 646 8183 361 6358 322 931 528 2035 479 6982 400 9 222 6237 635 869 730 1776 766 6366 877 8111 159 7632 868 966 614 3745 239 7131 163 8816 713 307 411 3835 354 4107 889 5710 899 23270 45 1133 841 267 749 11118 730 2711 82 11752 385 15225 268 3565 135 1391 885 747 530 5857 129 6308 592 1475 979 17707 478 2972 283 5290 189 18422 3 337 520 3032 840 20881 26 5469 246 9357 672 9521 892 10291 699 7320 556 1929 865 1175 690 16804 682 2984 244 1478 700 4744 900 7817 187 4010 911 5577 387 5447 417 74 766 448 180 3648 673 2128 879 669 650 10235 101 693 598 5374 780 1535 444 607 516 9857 505 7658 801 16099 541 10694 352 6471 642 625 349 3419 365 1045 645 9555 881 3594 195 9794 458 5905 906 307 590 1095 483 6962 756 6598 269 542 379 6796 122 4288 168 9232 711 1965 95 5333 964 3978 148 8902 719 10128 194 6946 494 2287 236 1858 981 5103 452 9572 180 7097 958 1385 568 2663 -1 -1
747 1197 264 14708 410 5478 447 4774 681 3275 771 11994 166 389 193 265 178 13283 622 9383 170 4771 884 2576 136 6963 275 2692 185 2188 345 8077 616 4286 135 4314 917 469 338 2565 347 784 86 5120 50 10242 159 8464 946 23904 553 3277 906 13123 752 7079 840 3157 481 17681 442 1471 519 3212 901 4121 434 3653 88 14030 560 263 537 2795 791 6983 273 2004 940 13125 203 2840 336 6625 107 2081 388 4171 886 3789 538 1058 970 5633 250 964 805 1107 622 11270 825 631 588 3507 740 6129 429 3295 115 6186 912 7779 636 9198 555 12092 810 6274 305 1585 772 3277 250 7521 614 20834 298 6519 144 3369 220 2549 75 9587 119 20054 177 1298 725 3959 560 9340 409 4305 137 4476 1 5699 637 8956 433 264 956 897 817 6479 775 12091 280 6127 432 1683 613 9075 822 8843 117 13679 990 4789 671 2334 267 1322 712 4691 472 2714 382 6013 301 248 438 1055 934 2983 12 10011 197 7309 113 7049 715 1559 653 343 39 169 575 8972 603 8869 43 6217 891 3281 144 1849 638 2317 -1 -1
748 4611 957 126 819 1642 697 2269 663 6806 313 2326 101 1737 6 15988 70 1214 895 87 645 4173 315 1203 611 195 777 2642 457 511 769 8269 821 4589 750 18911 634 13490 375 9431 905 5188 23 9005 782 656 429 3914 645 2130 167 54 192 1788 739 7938 938 6163 172 1947 949 15431 534 1708 365 991 719 4127 206 8330 304 5278 910 9767 832 514 944 1727 978 3435 922 14680 366 26284 99 4570 197 498 451 1014 395 894 460 4541 160 2856 16 646 627 2327 953 7492 394 6980 941 3726 580 7736 378 5905 224 1750 789 14817 102 4332 836 2935 969 8982 265 601 208 4817 700 8780 701 1934 844 3360 582 3771 654 4646 247 15209 514 4371 637 1896 905 2988 264 2286 604 4191 321 1481 623 7746 361 3744 486 6310 788 8372 684 8440 865 536 498 286 691 4411 673 10166 152 463 503 4476 725 1016 210 500 624 3114 402 257 112 73 104 3134 853 1260 540 7154 602 3482 252 527 255 13123 649 2696 75 33 62 20587 527 692 417 7256 109 1333 650 8537 679 3178 750 7484 432 1809 876 3095 187 8380 904 3302 195 12202 836 10784 50 626 935 10184 54 10655 339 4828 923 706 286 8925 817 3284 95 252 904 1550 328 1304 996 1540 840 1808 -1 -1
749 5989 634 4971 926 5662 214 1785 456 3389 611 10151 823 483 268 2761 953 1341 981 1541 865 13685 577 6229 606 8690 927 1777 777 6201 729 2568 953 1017 582 7459 719 10085 798 1062 912 4764 154 1722 436 2379 728 856 877 622 603 2514 562 3944 643 6471 261 2539 495 15293 87 4294 431 6433 957 248 318 5318 770 4691 502 3739 503 5307 174 744 594 1270 858 18686 375 14290 292 1318 58 2194 8 5239 416 7093 834 39565 545 1015 905 6912 24 1369 546 10547 830 4296 612 9327 607 5350 992 6997 956 5826 948 8692 746 2264 484 2770 947 3846 764 2631 918 6513 275 3034 901 3877 588 312 290 16119 283 35030 993 5181 676 3580 937 13047 148 12455 748 11021 812 4148 48 4653 73 60 300 12641 822 5177 110 10557 863 7382 904 7751 918 11 444 1014 176 3584 324 895 252 54 717 5739 831 1606 104 268 938 4361 621 7001 459 2174 508 7002 182 7614 483 3379 678 1823 252 498 466 13287 266 532 360 1416 969 14947 509 487 953 8640 654 6406 478 3973 667 9993 -1 -1
750 4236 83 7831 877 11828 2 193 38 1331 284 4356 527 3960 463 1891 386 13643 791 36 772 15149 692 4007 611 11790 383 3050 180 5658 390 36 349 6118 990 2113 275 3780 192 879 921 124 766 1947 500 3381 298 14320 434 11872 67 21559 535 8981 893 2947 919 40037 145 6082 670 3932 948 136 828 2687 429 5597 319 1513 237 10176 765 133 816 14266 734 2888 845 6774 359 9862 45 1549 847 6589 56 47 428 2554 460 2803 861 1401 962 1902 801 3773 541 2576 411 25889 81 1772 445 3996 645 14509 16 1589 997 1789 998 1463 23 1374 265 7814 831 8977 535 389 61 5512 915 4245 454 38725 415 4836 841 4769 581 883 334 1011 853 2709 15 3507 201 4866 358 1073 901 4061 511 7434 552 2912 492 7414 160 3364 497 4549 741 4629 204 23 359 11126 281 120 718 8809 275 16213 385 6226 830 10608 860 758 761 993 439 346 25 5574 617 2719 672 8491 438 40833 10 10911 886 3802 944 1518 -1 -1
751 5345 355 17500 322 2824 47 8330 161 5149 429 687 464 4289 644 9102 630 4790 971 147 26 361 938 14744 222 59 592 1210 355 4089 146 4454 779 3049 545 165 531 272 539 5938 318 6369 895 1795 110 6193 193 3082 526 189 862 2455 671 1032 350 4026 273 1172 644 1110 667 4841 869 786 965 2666 471 3350 67 1953 969 2909 805 6648 736 3462 910 1562 286 9466 363 3528 586 23183 769 754 695 5269 605 322 580 6739 409 5893 308 9174 303 85 954 11361 316 2731 665 13496 157 18497 96 4834 314 566 272 2426 615 7057 996 6024 428 11218 186 4594 883 5123 678 6973 490 1190 913 262 188 3852 917 4953 277 1443 908 10358 956 8830 223 15355 402 3433 442 8172 200 3469 865 2389 528 1186 603 26949 278 14348 55 1435 73 2729 150 2480 168 2008 468 8882 585 1878 286 4556 795 3592 861 836 428 4259 997 13025 916 1673 496 5555 72 8627 829 4659 186 9028 340 19674 752 3587 41 3294 314 10044 895 7669 811 3196 518 618 678 3810 152 14184 848 151 271 2639 326 11061 489 623 346 1743 496 6310 314 2362 697 8339 509 1705 804 7156 646 139 -1 -1
752 7223 144 6208 344 1037 457 2629 438 6172 217 4952 712 1616 802 7216 187 65 213 4587 920 4213 723 7537 593 26699 839 227 296 6981 140 6285 541 74 822 9407 143 6709 325 9524 329 2162 292 3067 630 1547 179 11894 735 3133 708 2213 480 97 351 3263 6 8081 653 166 540 1103 827 16180 734 14257 665 4050 475 519 147 2901 935 4406 434 3755 25 1631 389 2455 708 5160 404 19511 508 1018 513 18168 262 825 356 85 583 1063 945 1233 477 2866 541 35453 854 7448 350 12626 291 1073 27 3330 192 35782 415 12294 369 369 616 2267 8 1910 530 5800 157 21204 293 2403 339 4973 202 6455 995 21578 643 9129 995 2 711 258 722 4527 100 20588 913 13788 153 431 312 3299 457 3623 874 9609 644 9723 421 2843 955 2719 42 2516 132 8644 978 1115 492 18737 1 7350 93 5752 605 1397 59 2554 158 5628 701 9020 472 9624 288 8001 651 39 280 6696 -1 -1
753 20120 938 1978 9 3379 44 1992 939 10355 658 5531 873 10528 235 9276 681 6592 370 551 79 13772 999 3169 167 12049 292 2195 891 962 163 4185 348 6400 512 1660 892 16 391 3579 189 6250 787 16231 166 9937 36 3248 904 828 972 1253 145 12722 896 222 771 682 826 56 809 15595 753 2128 409 4775 51 8823 851 962 920 351 169 1509 522 2696 980 15778 985 8830 370 10325 267 271 415 11033 808 4015 910 8766 565 3994 501 3066 916 4503 425 15260 94 19305 647 5895 970 9321 876 1970 548 1137 888 1594 942 3243 945 1228 748 7279 580 3714 277 2940 871 2041 516 9061 69 8707 800 976 900 1017 667 3541 559 11403 323 125 453 638 83 11516 472 4963 198 10570 747 4981 551 100 747 1454 693 5817 676 2799 140 14058 481 2711 259 14291 358 3486 132 3787 375 2555 151 19479 846 4979 985 1994 154 3318 585 9279 871 9017 19 6138 128 155 420 296 34 7646 28 1109 828 7526 859 12226 929 2861 550 5056 122 9576 822 2623 494 9758 967 8896 431 2351 -1 -1
754 5844 513 4268 955 9519 982 1961 642 4580 145 4542 299 1696 354 5424 71 1338 428 2900 795 1901 942 5785 851 3990 441 4738 450 6332 32 60 380 4966 436 3447 444 6548 616 3687 511 5004 678 1183 112 1463 50 18405 86 1711 617 7230 464 3264 422 7875 447 6796 393 2887 552 1430 383 932 983 3573 664 3512 890 1427 171 31257 64 2071 663 2241 752 2144 272 15868 117 2689 425 5596 590 4760 843 3669 623 319 431 2394 193 35352 456 1235 325 8817 18 4912 466 16933 200 1479 34 1483 959 12078 429 625 176 8328 168 2950 123 11421 437 3704 180 5011 452 2987 945 3852 749 5444 654 11154 587 542 101 14427 973 2116 998 12037 869 6158 12 1665 71 1030 277 432 144 189 742 2847 988 5774 957 2593 518 12722 981 86 858 3686 845 378 809 1700 975 86 643 1626 212 1757 507 1144 375 7499 758 20221 824 10886 27 131 532 2409 404 4613 514 8421 960 2915 976 19665 49 3138 18 12801 893 13502 33 14025 420 990 553 7669 197 4804 368 23476 347 2027 40 949 882 5197 -1 -1
755 466 722 25 14 12881 438 3733 363 2343 678 1331 596 9866 906 8760 570 11097 926 92 799 5244 438 4933 734 6345 223 93 81 3471 84 5698 859 391 364 232 536 6482 649 10530 968 20279 19 22103 474 1035 213 5545 544 2453 343 6610 207 4511 938 5591 845 23101 380 10957 234 2782 524 9597 36 1553 793 16264 297 4641 287 12007 383 6596 462 3705 393 25921 718 4250 625 2214 722 863 794 929 96 2953 584 11455 745 14827 686 1598 528 3333 530 12849 566 1045 565 682 73 11052 512 3406 442 8663 402 2826 929 1405 760 189 562 1148 224 2028 455 7004 281 6456 178 2451 37 15975 931 5471 154 1019 779 1219 130 4362 29 15527 566 4950 650 4778 277 12966 442 2677 354 1193 242 1504 660 549 574 2929 773 1164 360 3935 126 978 39 5063 480 12653 6 4650 3 36618 990 5287 679 280 753 2679 164 5613 382 16108 280 368 608 2111 481 3463 313 4529 235 4050 841 3453 751 4921 668 1484 855 17347 945 4452 -1 -1
756 11531 484 10977 263 16021 781 3311 166 3555 172 7992 406 8753 963 25030 380 4909 57 10265 511 7252 740 1557 941 6318 299 3135 687 8767 575 8916 613 13747 343 11887 949 11637 394 5998 624 6526 191 2009 687 10597 408 3058 817 5548 666 7635 432 21 381 2140 187 1278 898 3128 598 8942 19 6159 648 3951 500 3268 133 8636 799 1270 191 1159 987 26081 486 6107 410 3357 316 3270 438 5446 692 2601 793 3916 808 526 965 6765 99 5726 459 2959 108 8403 361 25508 38 8874 722 5655 421 288 387 4209 171 2497 168 6959 123 1758 330 1203 257 6686 241 3761 800 11093 555 6386 90 14799 563 2410 219 1451 464 1576 280 2223 957 7110 54 7857 82 9425 518 3487 798 1937 19 687 81 924 410 2406 767 4716 374 18349 123 3044 137 4341 904 2264 943 17997 805 3667 399 9043 179 7017 415 3079 783 3419 16 1796 432 422 97 4044 603 13666 752 3811 86 833 835 6534 974 2497 616 2871 210 1011 884 6053 572 5728 -1 -1
757 21446 458 1311 190 8598 674 452 595 2131 215 2414 724 3606 44 1765 831 2241 971 2133 222 12140 328 230 886 2065 839 4658 915 1377 558 14765 566 2579 739 1927 895 13017 507 2109 176 3112 472 2699 197 21 486 6865 288 478 529 8530 777 6598 900 17432 263 2877 892 5315 131 7643 374 2837 478 237 369 20023 298 2827 735 8130 745 4499 692 2853 540 16294 376 9279 958 1129 853 1643 422 7056 240 3997 614 2989 751 33750 691 6458 523 18271 786 11148 901 13850 339 547 835 4377 640 5277 364 24391 663 10565 33 3365 90 13520 699 5529 487 2096 753 3132 234 4685 229 14455 272 1973 919 5765 646 1432 229 14385 512 13226 200 6683 690 1668 6 4263 641 979 803 8752 223 461 469 1935 155 2418 342 2600 164 5791 642 6793 206 3318 569 1771 433 3722 576 3751 127 6483 458 11749 736 7041 326 2156 150 120 659 14039 848 934 410 8536 683 4202 821 4811 459 5705 822 955 432 10337 573 658 504 1838 0 1469 693 4955 -1 -1
758 3698 369 16816 993 5637 789 952 904 5176 155 26144 194 9753 87 2747 137 8659 745 10448 987 1460 925 5031 38 1435 615 15400 849 2105 608 18561 52 6189 405 2799 956 7319 774 13481 456 4998 34 3711 419 1673 16 20550 348 4656 101 1570 876 4345 739 24524 740 5424 526 1598 734 8571 994 3214 509 488 512 2182 164 13834 664 3536 222 4329 247 863 761 13000 744 10144 68 5148 329 3415 679 872 885 1105 307 1257 217 1024 213 8312 854 4839 97 26431 591 2936 431 8938 36 2971 980 17762 292 6437 538 5438 670 1177 588 515 195 3921 503 21353 253 6702 45 2018 690 985 688 12186 934 2516 431 1481 235 877 53 1001 327 5636 145 994 652 305 483 3193 987 168 992 772 670 18569 352 10693 321 813 628 25764 123 294 525 4077 215 2168 167 4121 937 963 92 2814 39 470 192 8964 631 1463 190 1774 853 7733 271 5218 172 9426 949 3592 895 2365 950 2278 821 1322 861 157 814 3770 961 6846 938 5325 779 7147 3 1350 -1 -1
759 4159 760 5030 31 9955 298 1792 432 8178 965 5008 474 725 794 2330 818 53 587 4626 664 1204 861 7832 350 9103 597 84 39 7333 261 4110 680 14009 924 3612 449 14403 140 19278 681 14718 101 221 576 5396 768 7547 847 150 489 2813 501 16151 697 5678 271 9734 512 1210 856 5630 745 500 316 6421 10 2781 543 4149 579 12452 783 1080 901 2440 881 3105 765 6556 21 1720 872 2428 523 11862 249 4344 438 5515 368 79 441 4132 215 8192 201 4274 187 3344 551 1820 129 5116 219 3900 649 733 629 6509 706 17250 424 4934 850 5816 698 3863 103 4989 366 11603 295 2469 508 8903 350 6231 424 1006 379 2344 810 2947 813 11566 120 13026 673 10685 733 3203 280 9205 558 8558 843 107 976 10246 155 1739 835 1866 853 54 270 8912 206 8266 145 353 238 713 990 19 633 1053 474 18646 444 16447 669 5050 468 6313 882 7282 840 2373 137 5443 370 7381 718 1344 653 1095 561 15145 177 21145 537 5590 677 3342 560 14835 130 8536 954 1933 -1 -1
760 3580 328 3252 614 7503 216 2926 234 12162 121 7604 215 1852 532 2650 406 7228 127 11403 536 302 501 5904 790 19 941 6193 88 11 950 2502 204 3541 879 3863 796 11266 629 4895 219 3244 4 1451 91 3670 463 4196 838 10681 439 16234 461 25814 208 14451 430 18301 599 3784 416 4960 94 4764 751 84 752 11709 375 6261 880 1313 376 12132 528 2410 147 4677 975 119 269 919 410 1028 242 2278 294 7129 191 5816 288 464 736 1829 256 3966 81 3094 451 10694 742 2166 697 3695 544 3740 600 257 289 4137 932 1120 619 3724 893 1514 32 1601 639 1715 155 1530 374 46 1 6121 699 9423 167 1620 93 13964 279 7322 911 6823 375 596 256 4735 598 12962 572 370 124 1353 54 1235 450 372 826 3582 524 4119 788 1670 511 12296 830 1549 593 14670 434 5837 417 23697 321 9200 827 831 652 4656 916 1151 10 11937 423 2035 402 10266 935 14680 56 7411 829 12881 743 13638 434 2802 427 7318 425 1795 627 909 193 9274 33 1302 388 21237 450 3416 829 1441 162 1329 70 8099 392 6129 -1 -1
761 5695 159 4023 736 3436 310 6307 736 424 460 7916 60 9234 802 2086 836 6571 297 1822 19 27 351 569 403 7582 371 2239 650 15428 599 15165 631 3462 216 10159 241 3703 508 5138 726 3499 274 5884 297 10138 964 11038 997 363 9 1336 447 7013 282 3602 550 6495 927 3991 35 2929 423 711 65 9373 212 1939 645 1542 316 669 394 5102 51 944 546 12012 592 9365 571 5426 411 507 883 457 202 6449 427 660 843 5765 530 1005 647 5782 769 3516 168 18413 368 40 865 2535 103 1665 881 11963 77 6181 220 9517 1 5657 534 2833 288 8156 775 26236 537 6978 160 17499 935 2506 813 5271 539 8836 370 14850 507 6816 363 8511 567 6482 153 14614 445 18294 342 291 571 43 681 2546 828 13975 432 344 316 3468 524 12185 506 261 759 1772 215 5136 537 1188 592 63 297 9709 820 2452 721 8120 756 828 983 201 909 860 715 14539 115 5021 216 13585 299 1517 467 2308 22 1585 107 157 206 186 686 6273 647 4752 359 1580 66 3992 338 1292 544 159 377 1145 540 1242 256 3258 819 10754 55 2150 905 4817 420 10854 967 2352 -1 -1
762 10828 814 11785 967 1834 522 9159 833 2211 882 1959 79 13086 169 2364 362 4788 296 4700 131 759 459 12652 814 673 188 7597 674 8061 99 1431 566 5303 716 9152 417 1356 540 2145 703 1510 443 4001 678 22323 749 394 16 4332 611 4425 740 5308 109 6167 711 8503 158 23839 726 1123 647 3990 702 1442 724 3989 675 3914 457 1224 169 657 612 4685 726 2266 669 1279 745 1208 425 6058 705 578 599 269 999 15145 605 1549 922 1757 591 731 72 12721 386 1916 440 10511 332 3948 516 5311 261 1645 138 5852 459 8659 217 10339 69 84 20 842 215 26668 413 1278 818 846 370 3889 177 49 643 4848 141 2454 538 1612 456 8229 581 11627 582 9146 789 1910 636 4999 600 1665 947 5558 518 4470 583 4291 477 133 381 4584 69 5325 58 1579 214 4314 352 4479 402 9480 505 7767 954 10450 870 4801 322 3114 365 3361 290 12208 839 9929 258 6903 177 4999 693 865 906 13369 116 4633 262 9139 385 572 645 2873 206 7558 79 6795 821 61 147 500 939 8754 590 4745 139 9418 948 170 27 1978 765 1517 597 418 973 591 691 10701 713 4430 759 5725 821 1045 687 5288 969 1335 -1 -1
763 2347 921 8368 436 1231 214 1137 353 1620 267 4682 450 8875 622 20235 928 5556 900 5881 13 8867 394 5518 249 6962 119 11662 233 1094 929 28817 621 636 239 15965 703 2573 204 2194 785 5258 174 1314 285 5933 858 13322 307 379 880 13176 881 3399 553 1095 330 6946 167 1083 229 2781 107 1348 36 8315 951 6880 737 2572 263 11687 656 3599 543 6696 485 10263 432 1834 764 1989 476 8045 861 3585 419 9422 942 1887 523 9525 722 2184 667 4532 535 2418 666 8525 765 628 383 19695 900 1592 149 5656 512 628 415 10692 359 4114 73 10029 241 10795 685 782 889 3393 971 2529 290 14705 87 12623 418 3772 602 2825 970 9525 493 3963 75 15970 981 2667 455 5693 99 10158 999 9643 222 82 266 202 628 7202 550 2713 628 1953 424 900 668 6832 733 16795 773 1457 208 5445 834 972 774 1390 397 5024 725 990 794 964 215 4360 234 11844 126 4761 537 4494 576 5601 124 15886 181 2942 855 5487 284 4067 599 2022 974 4754 752 10879 553 36 -1 -1
764 1756 806 28275 763 1565 514 5792 394 3163 952 12074 110 11378 570 11874 233 5372 785 4369 680 2901 11 3152 426 4542 133 3885 568 2616 843 11908 669 3819 651 17635 633 1466 639 6142 633 632 794 2652 253 11604 654 2922 848 1105 971 8632 991 5463 136 1129 737 399 838 477 898 177 285 2190 657 2802 231 5217 383 2139 0 13993 765 1724 650 5724 507 227 41 4056 383 4765 152 2153 530 4070 975 13302 31 926 919 4618 764 5320 692 8236 24 2387 326 2485 404 8974 551 2152 624 7073 65 683 800 2862 157 2389 496 8433 185 9196 723 9329 969 1504 824 25063 94 20600 107 28887 501 868 865 7847 253 1007 100 4191 871 2362 550 5199 240 16675 65 11785 373 3207 152 5438 485 12657 792 1527 651 1918 328 4473 847 148 570 635 318 6317 131 2535 108 8059 78 473 911 4559 749 2964 840 1917 998 3552 812 3861 605 1908 604 6650 230 2904 873 1022 650 6537 766 9662 132 4839 294 7770 373 18307 562 7011 16 3076 462 23135 -1 -1
765 5531 361 7320 977 1604 409 12332 185 2874 196 2003 109 13540 375 705 572 2815 747 649 252 2343 366 2725 530 2517 259 22028 126 1520 500 814 102 4381 973 1215 632 5277 145 17414 915 3359 790 13072 371 3565 630 3592 450 18398 596 7680 91 5670 530 31787 259 7022 99 2337 879 3851 334 7971 846 15495 597 16466 539 1643 685 7100 437 1451 848 737 187 4275 495 5401 620 12615 99 2530 862 832 991 1381 218 6340 521 5133 509 386 989 4303 337 1195 546 3491 140 4057 100 3285 377 908 506 3697 660 3796 174 4246 387 2327 936 4954 315 5986 546 8267 111 14334 307 2342 616 19314 96 782 924 56 453 4415 156 792 622 5249 139 243 229 9564 369 879 383 8301 412 5004 932 4467 717 5049 742 4463 712 506 513 365 834 5233 11 15714 645 239 555 5513 826 12936 882 85 441 7752 577 5524 578 3570 652 4368 176 2101 868 4051 958 4526 123 6842 429 757 659 5924 279 4446 754 6078 789 2248 373 3846 358 15706 409 5279 255 4438 796 885 600 3910 224 1979 416 7593 641 8073 470 5437 93 33 803 1587 762 1835 374 1115 299 3422 -1 -1
766 1080 480 16523 465 1614 39 5315 546 1322 483 591 11 6135 816 1747 192 9272 161 5144 520 1699 410 10871 328 3227 964 422 721 11121 313 5382 840 6241 606 470 6 10691 309 7252 682 8830 589 1789 172 299 80 2481 229 4040 808 5095 786 8405 611 7287 743 441 977 5232 39 14181 111 15744 971 13330 337 7138 640 3626 245 5673 900 1979 873 2049 147 307 727 6388 896 2943 96 3773 510 12919 799 501 962 4429 37 15632 384 6902 795 12380 510 25300 867 5568 160 10967 406 4241 302 6478 137 9634 782 612 793 5656 482 13046 209 14591 354 18206 831 678 918 55 782 14539 710 5492 950 14470 893 4364 647 8691 868 206 799 4303 354 4936 977 7729 694 2610 650 7003 39 19650 830 828 102 25375 227 1053 782 15195 384 590 116 16004 294 4279 963 4663 563 2009 287 7740 755 3797 83 914 456 2378 569 2952 804 7082 458 3409 6 9602 3 1239 703 1348 -1 -1
767 6465 711 17194 204 510 95 261 60 489 51 6546 941 6766 60 4894 579 4145 55 3287 609 10628 703 4360 241 5367 724 1386 691 4729 613 1950 364 11683 396 5667 58 4739 274 958 126 5755 242 7682 531 7119 919 4352 538 895 963 3955 280 864 689 968 212 4070 754 11526 664 11952 493 6622 684 175 880 2299 295 351 288 2401 723 2226 977 8741 723 617 561 2082 982 1745 199 2180 960 3282 977 2081 646 329 867 10919 473 9772 168 7621 427 5563 32 1071 338 824 218 3880 24 2635 929 7927 114 23921 923 2609 27 14527 622 7719 385 1535 512 1897 221 11028 242 6037 290 3670 95 637 941 127 103 2886 475 11617 241 1539 734 1614 247 829 203 4322 770 9802 702 4405 667 7912 46 16716 991 121 35 1747 642 2104 671 2657 688 522 667 9731 886 1949 33 28 661 26 476 3077 331 598 73 326 687 6049 780 1521 798 10025 572 10757 468 945 875 3811 75 786 552 1873 981 3937 922 571 296 1674 53 807 337 10027 407 3334 809 715 470 2219 20 2557 997 4599 910 7673 228 8687 495 2547 729 9623 159 11867 409 1703 357 21553 922 1147 912 38 36 18716 919 1048 733 1738 339 11188 118 6646 988 2424 376 4522 298 392 821 300 765 15625 883 762 -1 -1
768 8734 219 753 816 7852 559 3157 611 1309 152 2247 764 26539 52 726 209 495 41 592 615 8998 649 5496 280 60 637 12166 8 4684 549 10585 906 9420 816 10342 882 8687 877 4513 35 5799 694 8408 955 13955 144 567 567 1016 726 3802 651 1081 562 18068 419 3722 719 24484 137 963 817 710 39 5824 594 4878 51 1069 611 14969 85 1025 768 572 139 8150 710 690 428 497 462 1922 566 14037 754 6837 503 4162 612 2462 75 3 981 15092 464 521 211 73 383 11134 838 497 654 9013 47 1867 276 180 795 3671 449 5722 626 393 194 1308 483 1470 617 33815 437 5265 135 14759 40 6769 874 9049 528 2427 972 1780 384 9071 747 8167 173 2688 631 1351 288 7673 317 17609 778 1700 208 11955 332 1286 833 9273 50 2792 211 2631 764 6541 211 6868 600 3381 363 944 331 4047 805 7912 888 8534 371 4035 756 3978 348 6904 437 7853 884 2104 697 4944 125 1756 870 2064 832 560 770 990 341 432 541 6712 123 2823 946 79 195 3402 33 478 770 4633 13 11244 645 4400 162 13656 -1 -1
769 7360 468 6455 298 35 521 5719 821 9476 672 828 104 1025 220 5755 41 1086 481 1070 591 1173 663 2714 830 17478 667 8638 140 4395 442 2057 490 4245 420 13436 810 1735 421 2387 212 5102 909 7486 603 2373 748 13040 96 1648 448 7904 102 749 949 2600 179 31543 883 1266 618 12110 55 10961 296 5622 566 338 67 1728 30 3751 271 853 98 8584 222 1775 142 4295 111 15932 526 8596 290 6733 499 1587 348 925 653 2583 911 4432 500 2251 760 4615 442 7548 856 10140 557 1350 208 5398 605 3945 425 3071 477 255 280 8850 466 1819 403 1412 795 1017 591 2446 428 5325 574 7534 672 6765 766 17401 570 1557 353 1813 160 13360 311 9745 919 3425 521 315 540 9197 999 19281 610 6074 247 72 174 863 678 9420 817 98 48 8868 697 15903 305 7932 801 3567 25 243 277 5093 401 918 20 6313 623 16363 808 6139 84 2734 891 172 292 11382 239 675 381 37388 416 1582 861 1418 77 6207 912 1171 95 1889 389 4689 244 4538 93 15929 470 2089 696 2553 328 3361 -1 -1
770 7403 465 4260 805 26499 187 15009 578 1015 902 7470 634 9932 261 2083 961 941 771 249 775 3806 80 8158 510 6455 438 9607 648 1489 974 1562 353 12671 934 10426 411 17266 10 2274 38 1033 356 6027 403 3924 255 3092 502 16963 365 1494 724 288 661 6132 440 9758 992 1465 286 2596 405 5348 57 1047 903 13588 972 6264 649 3462 994 6534 588 2440 641 10441 801 814 611 7349 994 6838 663 23315 553 3891 44 1569 541 3426 765 1694 636 9159 606 811 15 4551 867 7457 26 1487 443 11186 847 9075 215 8564 217 1898 181 2000 779 1334 988 694 72 7293 172 3688 725 10835 871 15747 194 19377 968 1346 905 8436 500 564 83 4956 168 2604 160 1062 165 8010 139 1627 621 1196 651 17860 88 3439 645 1913 676 8226 99 3733 234 7733 473 15804 939 1591 554 6043 746 2697 567 9851 871 4952 636 11602 553 6673 620 426 136 862 341 3824 629 5166 226 3334 800 11447 606 8788 463 3935 481 1458 5 9829 220 3939 -1 -1
771 1652 786 909 821 774 172 10084 746 9885 896 3031 146 11726 460 6222 619 3108 977 12819 12 2304 979 10826 497 6701 669 3114 702 2777 164 2746 255 1650 795 3555 256 7228 570 4025 859 11662 601 10226 637 11075 440 4026 800 1113 434 9854 523 4773 714 1219 158 9647 418 722 308 28258 441 5674 662 25285 164 4757 892 11291 738 15525 742 7301 875 16560 24 11174 59 15725 612 17758 913 6507 995 528 350 4270 220 1808 315 3784 603 40 987 13520 500 2079 631 765 396 10675 426 11646 656 4336 509 11646 109 6407 775 1437 939 5628 584 5083 771 1183 637 1673 95 6692 394 7653 867 8896 632 4967 10 6956 281 3036 630 390 934 1059 731 987 565 304 197 650 657 6258 705 5042 758 9822 472 5517 893 8662 200 7019 591 2918 134 2852 266 1077 544 12686 174 237 58 1336 383 2883 735 10428 419 17725 402 8726 104 1824 399 1011 99 4742 957 21169 180 3826 59 228 -1 -1
772 1615 909 1693 428 6253 813 5382 811 5470 251 82 669 2637 1 9914 579 5956 722 6156 145 2847 751 3855 132 12837 295 2464 793 14264 251 371 524 2626 438 1377 26 21082 513 11242 892 1064 884 1459 906 7143 615 402 638 21045 49 2133 934 422 679 812 186 1784 818 1230 212 21694 218 20272 335 12342 977 2294 655 3669 287 15107 297 865 504 3945 11 20340 720 19277 487 3082 255 1877 349 1805 774 627 651 2234 636 9902 768 2374 753 850 380 5393 865 4068 885 26008 610 4400 549 9088 764 2844 635 862 344 6001 779 9564 701 3195 764 6627 611 6052 9 5698 182 11062 663 18336 527 13563 143 8469 944 2867 370 515 590 8318 772 438 591 3017 366 4648 43 566 164 4175 329 1540 519 3582 510 10577 599 11924 673 1830 202 1302 418 2412 776 638 63 8573 921 21019 667 8316 488 3924 343 5750 253 1128 417 7365 416 46 333 1934 314 1987 312 2182 133 3656 502 873 252 2960 721 6873 487 1605 512 1688 132 2951 189 5393 880 3889 617 2115 643 7327 -1 -1
773 4880 946 6149 38 4545 518 18528 501 689 577 2938 558 1483 625 23915 235 2995 85 6437 880 3741 139 9015 214 3547 334 13652 836 93 296 4758 500 518 426 3219 899 27169 605 5400 562 14103 806 18798 457 6573 634 8798 989 6276 817 5485 737 5850 99 408 583 1649 963 2070 442 2456 821 203 652 3094 783 1517 975 786 468 18027 524 457 726 7640 760 10856 183 6720 240 10364 572 2280 270 4120 349 2523 361 3502 742 21 473 452 728 16018 906 4980 229 51 747 1364 110 7429 197 230 320 378 246 4314 932 17038 958 2609 415 737 70 13981 95 10570 975 2162 71 179 318 1254 405 29698 500 5976 180 15606 89 5624 239 28964 581 8403 440 6480 275 1470 512 24744 603 5370 270 4351 308 194 595 1900 618 4030 42 1770 537 12905 174 334 780 2213 762 1471 486 4441 93 440 717 11570 14 18634 619 4512 618 427 741 4969 251 1506 369 298 227 17096 662 1123 784 826 -1 -1
774 2521 260 2642 213 14670 959 1387 523 4112 807 573 626 5354 360 230 492 2383 469 3548 12 2237 792 8893 74 3334 621 22011 494 7559 779 311 55 662 312 2337 936 4383 958 496 501 4920 385 11185 2 536 477 3324 362 7922 291 7182 241 2344 472 8507 833 2831 598 8412 926 11556 629 1289 135 6966 818 448 234 7 135 7804 64 6646 522 1694 849 5395 782 7735 66 1230 156 10633 675 12812 177 5751 272 10235 778 11232 394 7950 90 2747 245 6596 153 6364 633 6194 667 7685 706 1759 955 4767 408 2931 649 3647 858 17771 319 7273 852 14 583 245 913 4537 739 17829 229 7325 697 3057 476 15394 874 1397 513 14782 234 4722 235 3847 724 1902 690 18952 875 3128 767 7894 574 695 150 477 0 11398 614 5523 418 15333 802 3696 377 38529 16 6921 777 1849 699 646 482 2078 313 2040 931 12331 426 7568 384 5115 168 4695 16 2247 783 2132 484 1095 710 2099 870 1306 590 2101 228 221 901 5318 654 3207 161 4592 172 60 205 147 434 1778 673 426 320 4181 650 960 803 6526 907 1702 699 11391 520 22 -1 -1
775 2922 565 3345 482 16906 669 5795 693 1012 838 5958 127 4874 348 247 114 1658 739 4639 806 3949 941 4915 833 21506 886 251 111 9743 329 10559 564 1034 551 3170 89 16208 75 15 444 273 489 17108 445 1272 464 489 459 557 531 12097 985 1417 626 521 807 5375 102 4651 862 285 442 21953 882 2644 187 126 415 2366 343 7681 664 5362 623 16615 603 22575 289 2950 842 1442 826 3789 376 8968 310 4523 606 2826 268 4129 231 5184 388 6710 470 8031 364 22129 944 18044 65 15756 775 7204 718 24318 137 6364 439 6457 8 8100 712 1094 305 5921 48 168 85 8233 711 656 940 246 551 5832 483 2339 218 1271 41 4029 377 1395 393 15855 383 21460 17 2009 880 2944 878 148 157 6612 802 7260 988 1141 810 12456 870 2514 696 5864 172 4284 884 1413 321 7138 364 420 758 4705 666 14811 21 23455 399 3630 64 4086 446 2820 215 9519 695 890 291 2390 161 4071 211 497 617 6157 765 762 -1 -1
776 1185 998 22281 348 2456 339 484 324 4736 792 565 885 6545 578 4397 329 1399 292 7146 228 12329 556 7713 423 10403 369 13716 663 7208 814 692 430 4735 92 702 193 109 279 8099 634 5674 457 833 13 1396 860 6712 5 5115 780 2827 320 2687 14 8140 592 3227 91 4445 911 10904 633 11706 480 9958 844 2404 361 1995 632 4855 758 2584 111 4963 451 20214 583 4874 4 219 549 1738 123 2922 19 13304 318 843 592 3088 907 9318 385 3201 341 4322 432 2042 838 1618 438 6 490 6103 491 2834 42 3678 920 13401 747 2570 5 6731 730 1304 698 341 619 4112 119 11113 421 1402 668 1252 360 12448 14 2488 920 4350 153 6862 773 5338 840 4351 298 8990 262 1812 619 22713 381 1294 928 1793 448 8893 113 5420 737 19179 289 5648 589 7209 503 6769 353 4833 330 5054 100 20961 817 7845 136 784 884 4216 530 2612 664 4797 265 1830 433 1272 42 1393 979 5311 823 4789 466 4640 970 486 36 4184 691 12945 745 13583 859 11980 193 13580 833 10065 149 5102 550 408 -1 -1
777 575 899 15674 931 10053 750 5032 414 1245 420 6224 478 495 369 936 267 5615 200 12097 371 8764 537 2847 425 9645 310 5087 142 8158 929 1609 327 4833 960 131 804 4958 579 9739 757 1708 357 5617 749 1967 192 1489 190 1695 528 216 44 12344 311 3896 931 2084 821 14345 868 1249 550 23205 653 10627 200 22636 87 384 62 19471 710 2810 673 5847 652 11454 236 838 120 10615 320 2385 114 1631 950 1739 724 6220 376 2539 0 13002 80 4585 945 2381 542 5557 937 13851 952 3988 406 1017 344 13441 932 1346 395 31194 475 1686 164 6842 293 2142 738 878 837 894 698 17156 516 125 518 8083 649 605 599 1192 673 897 352 5790 177 7832 191 4322 485 1292 881 2492 328 4225 90 4796 621 919 936 699 847 2124 86 3054 950 1421 544 1126 388 8591 657 1142 63 913 68 167 476 4471 22 6 584 7686 92 8529 723 5511 221 2612 32 1714 746 10925 733 2322 709 31738 778 19787 363 450 910 998 335 3255 246 18925 686 10326 665 5603 -1 -1
778 17418 294 2608 252 1272 306 3409 857 157 633 8236 655 267 358 3125 117 147 141 8269 209 1751 771 3849 665 5917 214 1851 723 4004 366 3116 229 1321 515 1467 743 2095 645 1391 604 22080 293 5454 432 108 108 1360 738 3403 605 63 618 7272 166 8174 258 5634 361 18961 301 6085 742 4462 388 10884 478 2130 702 2418 367 960 772 11249 456 11627 488 1448 566 2679 823 7617 741 3166 215 1769 510 8585 469 6024 775 10374 867 1680 90 3206 684 4678 673 2188 107 123 600 20823 573 362 491 13691 271 3196 214 4741 393 4062 780 1746 635 1560 88 13687 581 11483 806 21473 501 4829 707 777 32 2971 181 595 217 11826 821 3050 835 11213 349 11106 109 5995 433 2102 37 3616 160 2859 378 1944 857 4715 185 4889 400 1016 25 14609 299 364 278 14482 661 29853 896 208 635 3551 520 9608 903 3236 730 292 515 10985 601 13374 437 1767 428 2833 585 1500 393 5365 405 11954 744 1666 811 1182 206 3625 895 9905 20 16744 627 6845 587 17598 -1 -1
779 3769 468 3584 933 976 969 3821 33 6630 162 1961 246 7416 948 1521 705 813 278 2393 895 2177 393 2431 19 4016 600 869 748 5000 248 692 840 1975 265 915 309 6548 874 2764 172 2081 217 5063 200 11034 790 10714 314 2216 854 6666 931 4880 797 4096 237 8103 783 5216 509 4721 471 3084 110 5492 42 3775 970 10270 564 7459 868 3865 772 8109 191 20867 38 7682 40 563 444 601 749 20917 419 4000 289 4881 400 605 25 790 837 9964 233 2132 344 2206 115 640 96 12346 780 1554 888 3163 469 1476 117 123 274 6972 33 556 593 10717 968 1118 833 1283 596 2412 141 1180 861 8833 756 5268 654 1140 86 5554 866 7546 563 9462 291 2482 113 1091 227 7721 877 2003 67 10384 334 8571 796 3054 100 2267 946 949 102 19 156 4942 817 1345 2 14165 951 1036 869 6340 181 13886 436 589 172 4476 449 3941 659 5217 887 1466 621 8975 446 653 450 1217 217 6585 851 12065 282 1451 406 3171 679 7916 450 2901 886 6336 986 9834 136 2438 682 15157 137 860 723 757 277 48 756 3792 721 1775 853 16154 969 741 774 156 206 5592 830 10835 155 5835 330 2745 966 9774 684 10370 797 3614 711 11057 459 5759 473 1838 391 801 226 8426 -1 -1
780 2298 866 2801 12 4166 745 11046 873 3542 877 8100 208 2178 240 10833 950 4081 814 23780 476 1318 234 12474 432 12600 331 8427 248 8423 267 4260 605 5934 173 1852 658 3613 468 726 642 8025 956 1105 309 7422 327 789 446 5049 573 8433 71 832 954 675 122 640 814 3885 163 2523 117 889 612 6897 166 5424 263 10665 110 27282 606 1569 300 5138 574 3466 987 11695 750 3023 44 8039 137 7854 0 4131 927 2912 805 1368 322 18839 550 1022 239 3428 600 198 0 9970 53 233 261 996 483 2158 805 2432 920 927 413 904 848 334 310 12689 536 28301 707 1629 276 5745 177 13070 319 2422 320 868 787 4093 633 562 752 7106 712 501 858 1880 920 47961 500 5818 265 5995 874 5267 403 250 150 9295 104 773 198 3535 324 686 498 279 893 2821 805 24658 178 3006 808 1798 484 15358 699 1462 265 8746 300 541 602 1624 868 4243 959 942 196 2347 976 10160 91 5899 693 2295 753 2452 531 4788 108 3760 58 9052 822 792 972 2584 356 1391 517 482 844 1105 778 362 723 4342 349 1985 730 7915 -1 -1
781 7286 690 17657 473 730 594 1262 946 241 543 4949 26 25977 755 3364 716 919 662 6310 348 986 332 6862 943 2933 609 2345 491 1507 469 1267 339 533 225 5798 852 2797 761 2148 413 7794 830 1748 709 1102 40 6256 750 9813 531 3980 225 12666 680 9830 916 16697 462 3520 775 4046 273 5679 943 11200 727 1047 80 2577 398 10598 854 3011 889 4933 378 6866 779 6449 807 512 391 453 416 5846 299 19849 158 7114 286 5254 625 1104 35 15629 86 10058 849 3768 875 12816 753 3206 155 5435 353 6579 31 2831 712 1719 617 145 887 493 640 6159 894 7225 868 10649 798 1397 397 881 661 1479 556 8461 590 3426 672 4795 420 3229 139 174 112 4734 742 3718 662 4597 98 6479 745 2184 328 8632 64 451 235 3051 617 2608 8 10941 738 6555 400 5301 453 2421 182 5770 528 8731 586 19260 575 12042 463 3479 575 3489 479 4187 220 3893 93 22203 955 15893 478 1730 705 2641 664 1485 521 48479 638 649 109 3767 123 3605 -1 -1
782 464 755 11654 189 3143 349 6721 206 783 951 20168 127 5417 677 20287 626 18170 735 1534 198 74 443 3074 970 2799 690 402 72 15478 135 13291 661 4740 725 5143 372 17519 376 3483 84 2428 220 7502 733 4052 800 1516 815 5389 360 7301 659 7500 444 371 583 1219 562 152 942 649 25 1367 945 7711 794 23352 326 12611 186 1160 34 2826 979 10591 334 2384 199 2254 572 14414 479 15390 913 7075 791 590 373 2410 700 2013 551 22803 285 5089 267 1398 624 1919 929 5202 468 3722 437 3381 282 5867 748 5750 330 3714 121 28906 162 9202 293 364 467 16815 94 579 615 379 635 14043 496 7040 50 760 11 6134 766 13222 455 4982 437 1046 534 14800 335 4677 957 1546 66 563 539 1527 135 3928 361 3088 718 12634 24 609 303 713 365 2099 217 3737 158 1934 795 2796 246 3205 155 48 913 2681 990 1815 757 20477 107 492 214 765 877 13549 442 15770 825 2459 924 4728 821 726 921 2826 38 2264 921 2692 547 1854 638 503 806 1758 749 4238 682 863 -1 -1
783 7387 800 507 577 23147 454 5404 561 10474 969 9792 930 4360 136 1491 302 22243 881 2891 299 2661 749 2989 662 21166 635 4701 579 33856 627 3026 766 11723 198 741 704 5230 302 2144 909 476 391 4086 316 338 698 604 850 5819 796 11807 813 8385 742 17069 707 2554 233 2590 263 5666 172 8728 13 554 44 3079 686 7640 621 3127 685 8096 2 4655 483 248 259 11006 279 5668 460 5165 302 1257 77 7089 272 2833 892 5075 69 4263 804 2525 597 2407 461 11538 641 2914 940 2563 376 42 923 9501 532 4022 89 1817 103 4617 315 7410 409 2397 83 7859 705 4332 776 2509 344 2483 12 10380 76 890 107 740 281 7879 630 1334 435 15742 794 9990 422 1253 450 17698 163 3734 116 797 617 987 905 557 646 14395 404 585 390 626 131 8235 508 1417 238 2410 329 2678 546 1029 789 3450 873 116 488 5202 386 128 886 687 241 16828 158 13450 390 5413 534 8396 755 19507 630 10050 500 7650 958 263 697 4724 412 3000 413 240 649 10559 915 1914 224 1591 -1 -1
784 1438 931 1565 179 2581 101 5187 824 8029 797 21311 356 7915 547 6635 251 22237 237 5734 909 1344 905 759 793 1425 970 2378 141 1855 943 1294 57 369 837 2330 807 943 186 1756 637 14813 618 10840 599 18614 166 3934 192 18422 30 28226 397 4219 851 8854 646 6738 452 1221 680 8818 410 843 791 1090 720 623 42 418 754 1694 292 437 402 3126 443 8932 282 30186 274 17410 277 7697 780 137 797 11503 26 9598 749 8718 223 3019 776 611 126 4422 180 379 237 37428 401 346 75 3641 526 6834 646 1572 467 3495 144 600 673 863 400 5737 605 5319 684 1063 757 7411 391 10974 152 2290 210 1238 310 11088 833 2064 92 10787 580 10115 904 9636 13 5720 868 13105 314 1928 141 933 355 2050 368 17536 151 13537 858 1449 826 373 787 403 536 3002 588 625 986 4669 80 10304 874 3459 705 10475 894 4221 387 3320 197 739 128 5310 637 9775 740 1232 941 6842 237 9347 313 3946 -1 -1
785 2094 999 471 672 1957 919 3627 349 4716 859 16939 916 5625 280 740 911 10268 213 2038 390 161 572 10435 379 9402 283 3609 559 747 249 1430 394 19869 898 17787 791 862 849 512 879 18862 143 4467 73 3748 835 2739 337 36360 568 5935 411 151 440 1259 561 3005 349 4450 616 75 964 28935 527 3962 92 9896 144 9490 475 4316 560 6485 719 4585 501 199 901 2257 323 2347 500 2547 295 1604 959 17415 825 842 874 13881 999 21301 958 4287 899 10978 947 4643 600 1718 65 2954 302 8890 435 2043 964 69 289 4896 977 9808 589 2940 494 7792 434 3585 962 1419 299 197 966 4255 902 3775 626 2010 940 5072 931 7996 90 2678 653 5781 120 3095 245 8104 168 591 692 2015 494 6755 256 5335 214 2630 606 157 978 5069 540 70 971 1512 834 284 410 5888 998 1959 618 14033 664 306 204 3792 471 5036 366 28 655 1933 642 2730 518 6872 762 2180 667 4843 96 10617 327 8693 587 77 66 3533 969 428 387 13708 682 1396 576 1299 791 663 609 618 642 5163 267 1062 145 9564 335 2569 999 3987 876 5579 511 18406 -1 -1
786 1048 83 3181 518 6408 792 4327 406 3335 722 105 233 18454 359 2712 568 5440 809 9072 539 2096 298 33624 847 2034 522 470 706 23927 132 6351 945 6612 881 15581 908 1159 221 971 940 6770 709 9076 787 3039 430 10548 445 3850 760 2111 140 4801 8 767 135 9637 864 901 630 245 18 2790 954 1550 476 17033 145 3767 228 6397 403 3701 897 11777 716 6383 211 14277 312 3084 487 1610 266 8430 408 649 739 2008 654 6009 881 18620 728 2320 189 4316 656 5763 725 138 889 10385 53 26608 653 5337 18 569 631 1794 751 6001 756 11956 786 2882 695 4228 529 3114 561 9706 116 786 163 1969 854 25082 22 7657 961 4878 936 1576 875 126 400 601 858 7016 123 588 244 3712 445 12249 340 5333 554 4835 37 10394 17 7140 601 5721 592 2317 486 492 99 5722 362 7443 330 1503 298 6793 131 213 661 1008 345 2944 1 2854 322 1071 398 29818 971 10274 229 59 413 9545 12 9617 782 6204 -1 -1
787 811 299 598 690 4190 550 3516 657 14197 746 340 385 695 595 1138 468 2444 964 1507 234 5707 382 14461 411 4140 961 2488 522 2706 897 274 405 115 758 7156 478 2752 995 3673 70 3589 345 7517 150 3805 168 3633 443 4913 213 659 322 5474 213 4826 448 8614 157 1474 470 2727 624 18581 842 4202 499 7047 302 18364 412 11506 834 1310 382 1791 724 4246 67 5576 95 8775 950 884 360 1840 740 3104 501 26097 383 546 932 5256 294 13442 356 1624 162 13358 451 1432 476 1783 99 12081 179 4556 669 8959 307 2040 979 3700 325 16140 516 3431 376 14039 114 15289 206 18863 792 1349 821 3191 34 4928 270 4805 651 118 917 9290 204 8116 460 8312 66 5926 913 1237 32 7149 870 1678 557 412 336 16582 35 4555 905 2046 305 1455 372 13323 435 17378 957 1310 587 1703 215 4854 791 6637 978 5938 352 2482 918 576 777 6087 399 8719 40 75 335 7424 562 21772 251 11982 98 1191 184 421 909 2072 477 11978 376 754 716 11354 423 3632 108 6618 -1 -1
788 2329 389 1452 371 2501 308 3263 540 5190 104 2219 597 4152 29 2883 110 8093 157 2243 625 403 42 14924 406 1137 759 1858 871 4063 656 10665 588 394 643 488 122 1719 2 1091 25 1602 80 3540 467 7195 562 908 495 1748 968 6503 222 539 608 1061 269 2493 274 333 183 10144 855 19614 712 5144 986 19940 17 9469 542 10974 353 213 619 12392 51 1686 84 6307 859 17504 970 13962 417 1215 772 6533 266 11341 992 14432 512 13193 892 4004 916 2034 373 220 239 5003 641 2465 730 6792 980 5795 621 9437 302 2752 892 1116 437 3462 16 6376 687 10670 996 2815 972 8815 540 588 374 6801 622 9964 251 4604 161 2139 141 8402 537 9045 640 832 193 5445 443 9178 752 11775 882 6125 639 12272 19 980 20 5155 14 1469 53 9370 296 29217 692 8171 734 155 322 1412 155 1148 214 5440 830 1033 896 21678 866 7599 79 2486 236 2626 886 12295 45 1181 934 1440 31 13527 239 2639 866 10268 456 2129 725 901 832 6209 899 20610 715 281 -1 -1
789 952 333 6630 908 19585 482 3607 222 12569 802 4733 678 3913 164 6377 108 641 623 3655 628 4685 909 15286 265 7949 922 5328 231 5644 705 557 34 882 521 273 29 1836 233 8229 615 11289 409 3590 148 5240 543 43 241 1706 436 712 281 1603 360 454 959 3551 507 1899 775 15249 584 397 689 2517 468 15243 763 5299 45 10457 158 1907 257 1229 627 14078 160 20298 342 15410 100 6174 366 11444 559 6445 213 2170 401 2274 446 11334 370 2236 686 5109 674 9176 163 28608 870 6634 434 1990 14 84 46 8297 851 6418 421 7455 719 16131 478 703 665 3583 187 6120 812 1885 70 683 655 1953 779 607 934 2495 953 3862 428 8563 640 2883 921 1638 949 11058 725 76 272 2120 579 169 636 32257 374 7681 403 29368 81 661 655 1349 478 2144 753 5895 156 7827 820 17011 693 2138 152 10761 28 3845 83 3442 342 968 919 3491 352 13924 579 2608 347 19952 375 8184 -1 -1
790 8178 769 2420 725 19758 459 2883 376 15163 417 6259 547 223 280 6051 858 3307 708 3090 746 1805 142 9660 761 3090 574 10834 333 9829 39 618 769 5146 716 773 30 7944 286 941 313 12107 291 6121 481 8568 604 13945 617 2010 128 1466 277 16355 441 3595 635 3264 560 2272 171 9612 31 3039 941 6036 387 11897 967 8790 361 15814 475 2885 935 2225 514 6744 256 12080 800 2596 67 3526 110 725 206 1291 288 6409 967 1338 966 1536 189 912 776 4198 917 1728 994 371 976 9354 747 1522 392 1678 379 10892 965 772 416 9418 743 3760 836 655 567 33573 936 4577 22 2869 117 1909 816 206 445 7392 356 663 113 382 393 5466 846 14628 411 3284 184 8611 357 1330 681 2284 537 14304 673 1843 934 5012 42 3574 185 2821 688 3334 20 8142 598 2811 639 11258 832 5009 984 567 83 4480 665 4796 174 703 351 1403 238 9106 49 6627 870 4422 50 3296 327 4425 366 9371 338 9343 177 2642 233 8253 568 5438 353 1658 3 11079 29 13595 590 365 834 3787 118 1095 571 9142 697 2558 776 523 936 5868 -1 -1
791 4451 150 599 607 16925 473 739 458 2898 872 7283 264 3568 557 2377 850 3482 3 3396 91 10220 901 6592 119 8530 819 8908 90 1182 523 18789 627 10652 700 1391 959 4334 784 2077 712 3398 341 16191 496 5913 54 11861 257 1955 562 1993 580 1919 826 12508 583 6998 834 6202 56 2231 314 2 834 4791 43 4069 227 5550 792 11299 3 3319 711 4847 896 2841 56 3910 518 5018 52 145 49 43822 847 2694 680 536 862 942 291 9388 617 2463 351 9439 972 5269 20 2829 743 2205 335 11627 948 171 140 2313 819 882 694 2276 385 1464 311 6569 294 12936 317 4065 712 147 224 6279 243 4683 737 16317 691 1002 805 5388 988 119 324 1804 164 9004 7 1481 414 682 153 5245 450 5821 152 395 110 2648 278 14580 345 274 49 23453 760 1322 704 2187 951 2217 742 10409 612 3299 74 19407 806 667 109 2819 522 4254 573 8965 130 5897 191 7683 227 10862 342 2653 223 10006 609 2461 908 10227 621 2523 583 283 295 2616 208 3319 540 3925 687 8357 442 13927 422 2482 -1 -1
792 2376 4 4245 792 1412 398 3356 450 3514 122 2942 864 17019 303 3740 383 10342 5 2209 409 2629 412 9633 715 2370 632 11210 364 987 25 627 301 16369 381 3029 549 759 476 667 435 797 375 1065 90 4455 245 401 733 856 359 3042 404 171 532 2790 686 1392 214 4506 56 10890 374 1526 59 14974 289 2184 811 4615 789 15277 324 2813 184 315 348 4538 250 1719 305 9429 390 1157 604 7573 551 2238 833 6145 385 3029 867 13809 745 12862 771 9044 990 6166 284 5673 408 12782 162 26742 116 4276 866 1674 344 22647 394 5604 525 399 576 3787 442 5740 480 22519 654 10933 899 15762 787 24024 965 3767 562 5451 768 1434 743 587 403 789 265 9889 751 10650 984 5067 277 5255 704 3359 86 17745 519 2269 310 388 174 6303 50 6061 652 1487 981 941 383 293 480 5023 403 6892 279 2851 480 6136 890 15712 640 7089 242 6081 288 3589 743 2126 772 1594 850 7220 769 5285 842 7798 834 5506 842 23009 -1 -1
793 210 639 8079 894 869 156 4135 567 2185 493 8364 260 6098 557 5107 971 1043 613 770 554 5705 700 7595 976 1788 654 3489 448 10323 493 7816 695 2917 315 1427 987 11743 626 5530 613 2897 761 5190 233 1461 752 3596 525 573 697 1254 755 9760 18 3933 725 2561 541 7474 617 16930 294 13288 234 2641 356 1538 535 5226 50 13107 933 549 751 5665 739 3627 89 2250 607 2122 519 14503 701 36 432 439 57 24689 822 16081 507 28031 180 5731 699 153 337 13155 459 1102 232 393 149 11957 210 299 301 1994 545 5988 318 2248 728 301 656 9125 808 7850 429 5673 698 12141 879 4792 217 2631 533 4824 339 5386 936 409 113 5523 975 510 260 6974 76 4459 212 2780 515 15767 60 1572 812 21624 643 18384 113 3012 696 5362 795 1573 931 7711 500 8589 880 2196 765 6406 126 3870 209 19743 562 4362 561 7438 316 8158 955 10702 710 128 169 3964 365 6309 280 850 722 344 950 960 515 5756 292 7466 919 13255 448 255 500 1568 839 10753 -1 -1
794 2333 763 12079 193 7191 240 2048 648 3543 373 4661 785 820 959 5747 497 2459 637 664 261 5969 144 5149 949 111 307 10765 534 2446 697 1951 210 9883 141 535 908 3645 325 5091 860 2015 789 16219 998 2696 531 336 17 2649 954 3118 10 2189 431 4636 357 4291 141 8697 745 11779 82 280 426 6743 559 6689 182 8156 222 17448 179 15458 176 1956 953 9827 840 3569 553 2485 113 2293 717 533 118 15239 314 1003 457 4435 185 11980 525 1015 182 2323 40 5984 666 2843 183 7678 464 10593 528 9049 397 4423 496 18607 961 10557 556 1555 151 1242 146 6605 241 202 130 2081 409 4765 540 6091 843 270 477 5030 110 1164 713 4986 889 7885 674 5929 349 3090 687 9382 566 39396 735 53 568 5395 458 8587 620 2075 901 12618 724 12564 941 287 404 980 273 14920 157 630 696 3566 271 2178 556 4853 235 1476 607 17016 911 3386 913 1225 589 5019 838 20473 848 1627 621 6029 120 17273 572 1347 683 4911 787 9717 829 10516 89 4084 -1 -1
795 2189 175 12706 223 5808 550 7055 366 9240 663 3087 972 18148 232 1797 469 19706 326 2765 516 12460 715 5826 793 189 752 879 750 1260 100 438 770 10627 815 2575 123 17831 302 753 389 3405 841 1707 979 12977 235 1430 962 4596 447 3498 89 11952 711 3806 57 8134 317 21941 218 1501 644 1929 448 19696 305 2919 453 17720 469 7585 684 5844 4 9472 543 340 523 1243 544 193 64 313 308 10553 903 6474 205 4736 555 21685 669 229 510 12475 771 169 297 10860 468 6892 931 13354 562 8403 962 1703 114 1728 955 5151 52 8499 788 1027 565 3775 218 7446 281 6643 573 7774 40 4063 356 12457 71 4634 322 3620 165 8172 15 16343 967 7323 501 8150 884 5079 165 7145 336 5406 986 10368 589 4636 682 6224 330 2348 704 1625 522 23743 677 9031 559 32707 329 5950 486 3343 -1 -1
796 951 789 1408 151 17859 187 677 341 15256 85 508 525 13144 958 6201 334 2192 482 7460 652 15015 817 10503 148 12734 809 262 336 3834 211 1916 862 137 193 8358 364 6506 317 5303 645 6096 517 3931 895 5 76 6691 503 6092 885 141 80 3472 393 5243 370 20834 242 26878 933 4785 571 5609 930 1740 302 24390 481 3112 470 3168 771 2347 629 4566 603 5085 681 1276 896 8640 170 4566 106 26214 141 2570 962 12069 89 5328 49 3291 288 10660 952 4215 30 7830 737 517 601 6796 320 2825 14 2671 873 14405 4 4054 173 2980 86 2906 474 10012 293 3714 621 6382 775 3508 244 424 21 7302 274 7452 810 7669 949 1241 945 21098 672 4982 898 9190 6 3967 64 977 744 4593 619 5133 127 1986 424 34242 781 9075 314 812 141 3043 953 7836 965 10168 699 7921 535 7352 318 11693 600 16553 948 2981 -1 -1
797 15590 38 8511 515 5128 310 1445 145 2261 577 1846 742 28215 80 2722 937 5015 966 4050 485 8779 179 2359 95 14702 526 9305 154 5642 377 9066 457 8464 735 4937 685 1394 927 3754 619 4485 505 3121 372 435 943 2271 919 4210 391 5076 600 6355 610 402 480 3175 224 16939 416 2924 220 474 468 23 217 12799 619 10456 743 1990 922 8871 172 8088 550 704 236 6222 534 8859 511 2379 989 87 910 1829 65 14949 44 2395 86 123 637 2573 770 3367 771 9074 475 20503 843 2249 582 11302 670 5772 462 152 15 964 926 10306 502 6698 424 1050 333 10285 604 4751 76 4506 779 1130 610 1161 36 7170 545 3691 816 23169 87 2025 404 8208 461 4637 909 2432 694 3577 761 5030 637 18505 500 3024 544 2375 687 1958 365 3849 844 8006 158 13003 804 2070 126 12029 390 6986 272 10871 679 3768 910 1450 228 3282 316 7362 995 11031 933 4165 280 895 716 2487 367 6971 964 6892 677 3347 212 2611 374 1363 113 54 459 4817 888 9329 21 6582 942 893 865 1027 539 8061 635 1629 -1 -1
798 4385 699 2815 930 5317 429 17614 490 17163 734 7102 399 2407 351 625 753 2053 268 1587 423 9839 87 4221 842 3655 163 2872 93 11066 574 1040 769 9441 175 1411 457 901 987 4850 99 2678 737 2759 360 3989 407 3151 310 8869 322 2856 448 5822 732 3989 403 2463 76 1019 71 276 164 279 418 7776 577 13781 957 1327 813 929 971 2069 868 11289 613 9053 219 1075 957 12712 565 4131 899 3312 237 2643 732 1882 216 9011 159 7701 357 1112 395 15668 103 5534 158 16264 42 9519 492 1859 620 14146 811 1750 53 2653 558 2094 30 4775 707 14579 243 455 472 15587 203 6918 9 11675 967 1671 74 727 708 2239 249 8139 540 6982 83 632 644 13248 374 2244 582 7304 628 14642 92 14924 912 4516 22 3408 807 12049 687 6032 281 9392 336 8387 8 5201 537 203 345 104 326 3111 918 5628 162 43167 494 1239 922 6163 580 14822 911 12350 18 4116 57 10926 264 9029 646 4898 0 134 -1 -1
799 12178 938 7942 95 4071 904 2910 30 936 109 3625 507 13041 65 13395 799 5659 89 656 47 12212 115 475 209 11013 763 3734 127 801 639 190 505 7221 338 1099 784 3680 288 4169 195 474 119 3620 254 1955 626 3272 420 7320 910 1973 34 6774 262 2511 77 204 786 3986 679 4780 966 1194 250 11170 443 1591 859 7946 534 518 411 1155 367 683 734 2074 489 1259 159 1841 22 5036 928 1399 510 1698 785 8158 962 8550 136 2052 556 2254 842 14510 407 201 409 7896 693 4305 480 7380 418 437 330 902 233 5735 783 19570 642 8209 473 13712 302 1971 961 5336 926 4785 113 752 20 8795 203 8209 819 8868 15 1756 253 2642 805 1585 431 4940 392 14757 131 5796 239 8154 863 866 947 1354 543 1732 756 198 833 4355 27 4002 827 6282 162 1647 124 3365 324 1645 714 7074 368 1762 470 400 56 11664 426 5537 187 2574 888 3295 738 371 606 19870 127 7839 112 8652 130 7704 522 4625 863 4931 568 4636 876 5335 378 4628 167 831 467 5806 940 7681 206 7407 77 1295 84 9365 291 833 164 6185 390 12613 270 11495 58 2279 419 5128 452 3042 106 97 858 3300 182 22743 948 4256 478 2975 -1 -1
800 7387 118 9113 990 11156 364 2161 859 9263 100 15895 98 3450 66 2211 285 13874 822 6411 810 2512 487 22783 400 2354 602 6352 36 2822 95 2221 415 12922 913 7536 143 5948 180 2293 34 2367 141 23 520 8422 272 2372 416 2073 461 2304 479 7012 281 1333 718 11699 526 8791 188 1737 874 2976 670 13360 799 3551 962 21162 350 2899 900 101 499 11279 290 8555 529 5703 110 2355 538 174 849 2710 536 5552 371 1207 101 135 487 2675 405 12808 589 2855 183 4014 623 6613 660 2877 953 4547 112 7443 706 225 207 5635 922 7702 936 15712 565 9058 439 1575 800 9571 153 9733 202 8275 879 237 424 901 113 777 876 629 562 7287 327 3696 419 3994 560 2692 8 2869 533 3640 80 1875 824 29551 618 919 554 9729 782 4918 485 1562 288 715 180 9560 454 3775 820 2284 85 967 226 3408 90 13701 846 4829 413 4616 222 13234 485 13765 922 1004 163 27029 420 315 422 2146 22 2240 424 1885 27 13501 563 1772 633 12790 483 734 -1 -1
801 2463 704 2247 555 300 951 12082 67 10326 219 5975 655 1307 556 3915 468 9464 217 7309 156 11522 589 9372 145 7369 718 8598 65 22903 727 9846 83 4854 372 3509 119 4450 729 9825 494 10293 24 3656 701 12497 646 5020 379 1441 598 6821 40 1779 31 2081 97 6733 597 3254 971 6571 176 7700 435 2739 905 988 265 10261 795 7002 250 4643 435 26097 131 8418 564 6071 60 13953 629 2778 835 6819 231 18581 447 1224 233 18089 667 1499 801 6284 999 3940 525 3899 716 18995 206 3720 218 2149 868 10600 668 4763 423 5066 931 1871 862 1669 623 2937 893 11783 969 8481 95 8205 280 6084 174 2429 370 7827 954 16757 423 1052 475 13196 156 6741 712 8866 600 1175 889 1658 287 2878 520 178 101 10805 909 10121 657 1537 490 2304 576 9706 370 6391 609 256 445 1948 479 4520 503 572 278 458 103 9567 41 1969 966 4970 753 6904 418 752 929 3606 688 4259 344 3380 543 7165 -1 -1
802 347 594 6366 236 3027 129 2992 684 773 685 10348 228 103 81 2662 3 4327 644 193 699 1417 674 4655 715 12051 78 285 382 5701 156 108 166 6837 476 2158 856 13010 77 3665 581 13761 440 6082 791 5978 74 3542 63 1096 600 6448 539 8236 413 2641 301 8934 68 4192 768 1217 7 4961 732 5055 458 3628 778 4170 804 901 544 5346 26 721 68 24038 468 1134 566 2311 917 6132 190 963 376 12629 758 1362 785 2262 968 6290 93 1294 251 885 907 3219 143 6060 739 1788 80 4270 292 629 538 367 319 6711 473 9665 912 61 301 5842 275 6982 864 2336 928 3930 528 5175 743 7782 201 4709 968 5124 29 10294 196 3591 139 2914 211 34367 349 12635 239 5302 263 23305 103 38 0 6023 509 1225 615 1970 139 4986 744 4362 617 13415 754 7164 453 2233 376 1347 861 1467 390 4875 956 7903 516 8186 266 2922 508 5434 758 6873 952 5232 684 5290 746 3453 180 3979 595 12753 82 1958 127 1081 38 238 975 1109 472 6120 439 2676 379 3889 827 3384 234 706 185 3807 986 4383 514 2992 726 1362 21 1608 107 3094 617 1833 542 7798 913 1529 785 5730 403 8963 430 5205 20 315 81 1967 547 7514 730 6733 218 2145 501 5768 -1 -1
803 11292 181 4699 618 2491 988 2308 630 13506 691 16257 469 7933 328 2936 615 3090 723 9470 631 14595 970 2948 815 7096 613 1443 607 17770 174 6122 764 406 177 16472 41 7367 546 6385 316 2998 907 12870 984 234 987 477 712 1083 890 706 200 10986 613 1822 612 8749 965 1549 435 8713 651 1641 261 3745 191 5980 565 3534 616 6431 439 23368 674 1904 771 1043 861 4398 658 6211 873 3693 917 14497 348 8599 479 910 184 1586 577 3513 244 3470 929 3889 978 6288 793 4654 181 224 735 16980 943 1498 810 2917 387 2459 417 1537 381 8432 18 1188 725 3067 182 9689 15 787 74 642 94 9977 83 6289 167 10526 428 3909 523 3408 547 8839 192 5446 178 3674 130 2613 703 9667 331 7684 299 5584 738 4880 883 4452 926 19737 734 462 378 4555 532 1134 358 8834 235 3467 371 4268 587 10291 833 1639 194 2229 402 3600 883 8810 707 1889 268 3166 264 1726 82 5841 616 3728 791 1736 312 9838 933 7056 671 1382 333 5651 564 2982 148 1568 744 7032 756 3781 825 4353 243 544 457 12707 399 4857 -1 -1
804 8714 256 128 985 5358 719 3524 847 10935 201 7024 160 2407 492 186 206 11447 883 1964 343 12201 166 1233 183 2868 770 1912 895 7757 708 8286 922 4090 675 3737 671 5263 713 5862 312 1125 613 4555 342 5021 536 5147 287 7708 99 1096 880 2757 539 912 927 6193 464 10290 305 9150 611 10925 390 1145 514 11514 266 4640 347 10849 622 10576 479 7930 843 467 921 445 159 4234 712 8784 662 2639 667 11733 784 8149 56 3532 694 4803 157 2738 463 1387 913 2864 454 2956 279 11011 93 1720 899 4314 362 15091 780 21231 756 10718 417 2945 131 9804 600 645 737 2390 657 237 501 1565 709 1754 144 101 69 1744 434 11434 710 3921 130 68 332 5426 237 9384 472 6490 185 749 963 16495 689 3034 147 232 122 12240 943 3685 253 1278 156 2283 705 7605 965 10187 152 18907 208 1222 266 7858 467 5920 863 4494 426 8478 917 2560 476 3227 137 366 592 16128 841 6314 173 6540 883 1208 887 17843 698 3430 298 7690 965 9067 922 2081 285 124 651 8055 353 6002 433 4811 962 4512 915 1602 -1 -1
805 11678 702 2544 985 10939 5 408 125 169 651 23018 720 6656 799 2252 382 1473 310 1996 396 5921 959 173 97 2302 568 28804 268 23916 968 12328 337 49 930 3061 211 3657 542 5224 272 12505 11 3539 924 4115 959 3375 548 2143 637 5747 39 5370 927 2792 851 6942 412 18645 827 10293 861 4812 173 3410 563 17533 368 2208 90 1988 594 5288 287 6284 768 2722 103 11397 572 210 51 2815 548 120 195 5660 121 1508 129 8371 717 218 611 2507 926 5158 673 2619 441 11328 639 27159 348 1835 481 1033 75 6021 536 9618 959 26123 244 3402 586 6235 858 1037 483 572 62 99 536 6747 871 30081 43 3152 322 7069 931 3823 987 5981 249 236 74 2012 814 7727 631 9561 481 1163 761 1689 412 5533 217 489 545 4169 655 207 141 11634 213 1987 653 2783 565 5816 110 6215 202 15166 174 2040 489 6715 501 466 929 2270 423 1264 793 7898 624 1396 2 1008 867 956 395 4656 217 7410 347 64 231 4114 94 12050 798 4457 21 7496 -1 -1
806 1767 381 4799 189 5580 176 4002 862 2432 328 4581 804 980 109 3868 2 4148 898 1282 69 2123 578 3854 508 12472 976 306 189 60 943 3148 728 2125 613 10880 688 5808 975 10993 202 3421 235 1727 458 1499 332 717 639 11881 796 12227 563 2903 187 5460 463 1953 156 13068 11 2248 602 2626 390 2520 656 2900 492 14194 498 7580 932 46 144 15567 132 3533 879 14507 913 1588 265 2427 885 3268 269 17670 106 10288 742 5532 306 12773 384 1148 828 4571 135 3174 297 10922 843 8996 927 4157 596 16130 514 12684 79 6558 762 675 358 9770 525 7293 61 3858 708 7294 404 4082 671 10440 482 8125 515 1481 558 11394 384 4375 845 9993 655 1699 729 8163 799 6457 834 3458 317 4348 204 2826 960 3668 76 694 464 8187 507 817 668 5302 996 4439 642 5648 418 2167 208 5261 19 6680 694 5348 561 4570 685 465 960 1297 753 2876 612 671 285 697 125 13092 167 8496 838 4705 561 1018 743 900 175 2576 530 7267 879 2382 311 1896 328 15675 627 3833 619 2260 379 2653 407 3757 68 9974 478 1186 138 277 209 9558 704 1894 925 5230 820 2544 470 5692 -1 -1
807 3716 422 4900 290 115 768 11367 688 6805 722 6593 815 7202 636 6023 831 2053 17 6663 679 4088 803 1363 165 2395 644 15284 372 10869 676 194 326 5950 682 1868 258 10203 405 2463 186 120 747 2042 515 11356 367 3422 241 426 281 3337 87 7138 341 9490 772 6859 10 4459 693 6728 816 4893 307 106 553 7271 849 5485 335 3364 394 6813 736 6117 988 27392 925 753 505 678 905 4800 486 15249 171 832 990 6055 453 19258 715 4605 608 1291 20 1782 503 4220 301 5313 458 1942 142 5313 739 1462 576 8285 675 14719 305 7206 526 713 377 3305 95 704 206 8270 795 2853 865 16985 311 4161 768 7021 325 6291 680 2909 448 8187 453 5291 897 8450 6 27855 622 4480 499 10768 588 2056 864 5767 553 327 806 266 956 3882 263 4077 751 2973 195 5514 630 1631 16 4213 612 896 736 510 398 11699 88 3934 300 1638 676 6786 53 24133 863 15027 560 1910 680 7026 623 5695 966 1798 135 7083 235 10619 905 3037 966 9388 934 2766 426 5865 -1 -1
808 11373 535 2388 319 7953 109 2453 204 7379 282 1513 918 2502 445 6464 725 3543 457 4395 307 983 20 2907 62 2470 326 3603 323 6562 287 8879 657 373 923 2164 504 2425 839 1806 286 8216 255 18406 355 3177 109 379 494 11780 798 6416 227 1172 658 4197 356 3876 140 4413 77 261 905 2390 176 2618 824 4990 615 8076 853 11138 983 3442 655 444 853 6088 558 10374 572 2224 489 1011 381 1107 169 3007 198 6102 452 4161 751 6467 409 1088 957 19363 7 2352 716 4201 291 10166 680 6877 90 8114 722 9017 240 798 597 11216 255 2040 890 1496 380 3322 439 5116 281 6911 608 5773 879 2673 958 6112 351 1512 509 8023 585 10480 205 1562 912 751 346 10855 269 499 561 12097 82 3155 231 1442 826 2559 946 7726 837 1712 159 6483 1 13719 859 7683 992 9284 58 7855 474 11138 880 7846 905 3051 256 6547 648 9265 70 4395 313 8951 941 16082 892 9776 289 12926 837 6542 101 44 563 6682 210 9679 575 784 829 4390 714 2336 875 392 306 13463 932 2476 121 10724 605 10373 548 1887 564 4336 724 3101 -1 -1
809 5620 236 1105 454 12109 418 8712 850 9656 145 8038 140 18250 125 14863 242 3790 204 5672 843 4916 539 9774 626 810 865 14456 36 4347 841 2874 419 4517 870 20777 38 1681 519 6448 966 12242 772 574 134 1340 760 7650 86 17804 520 4316 136 14019 199 17482 860 578 612 9105 928 14340 530 195 943 16683 432 6946 916 3079 63 1492 464 1918 928 4361 493 23455 388 1397 320 1493 33 596 447 489 905 851 413 14715 613 8093 265 14 83 1175 329 1137 526 440 521 1943 345 4628 998 6467 696 70 826 2203 589 13426 829 565 750 601 900 14393 54 11004 403 6269 843 8440 462 5741 988 9424 566 17071 653 3732 90 4830 613 7524 378 5890 743 3596 454 1257 580 10385 206 9537 309 3799 983 5583 252 6268 789 3336 796 34154 422 3071 17 6196 257 1285 64 3415 435 23113 548 4543 787 2169 838 1686 262 157 951 5301 -1 -1
810 3304 119 3167 165 1219 988 10783 464 10562 821 3365 888 2772 615 2326 656 3211 909 9823 691 19343 273 1316 740 816 581 9064 67 13477 410 2376 257 5820 76 1096 906 4908 946 9120 895 11812 758 1843 773 2357 74 1630 952 10183 570 5491 767 2697 993 109 757 535 529 2162 84 4375 808 2633 308 4302 872 2106 93 3622 883 475 148 1282 747 6329 77 6256 958 1009 206 254 697 5227 684 19901 98 29798 845 1438 430 11240 621 7869 819 6202 239 4350 245 10618 195 20492 883 5051 890 5238 464 3435 605 3320 397 4645 46 7578 697 4490 864 2988 659 3810 689 10427 509 6815 657 16726 298 21103 672 5705 809 4967 615 7453 959 2747 258 6859 181 5589 147 2283 586 10348 542 7162 920 10845 853 17846 170 8324 688 5722 129 13094 215 3156 113 1661 49 26008 280 3692 676 8796 502 1576 312 474 772 1565 965 3715 232 4086 552 1978 142 7758 202 1117 520 2955 298 1276 376 14331 717 2748 -1 -1
811 2024 573 8937 634 156 98 1787 820 26136 679 3781 435 1709 467 11952 654 2843 405 8349 905 215 939 8061 802 5200 686 2447 479 12525 402 14370 590 4159 630 4106 425 5145 866 2965 760 204 298 1019 235 2362 406 2679 652 1648 560 6767 698 342 758 4122 742 4239 301 725 388 2653 859 6218 677 7149 741 1981 730 5662 912 22530 905 5751 431 1992 137 3334 57 7902 769 4967 870 2796 714 10145 515 1293 52 9648 562 3223 778 6870 490 1028 830 317 192 855 613 7413 766 4169 528 4332 785 25893 406 11312 275 4711 750 4147 276 2624 520 2855 241 4561 557 1007 339 981 692 1937 674 1154 275 2260 196 8976 209 897 901 3192 685 3113 69 1385 588 14937 103 7747 607 984 862 1101 59 3594 552 1820 860 5541 798 727 110 5569 13 1679 12 148 285 5147 956 8978 72 5217 801 15 425 23641 638 297 695 3223 463 7991 359 3230 247 11428 258 17687 749 1732 495 896 528 964 913 2873 437 5516 984 4963 648 8780 402 3963 227 493 604 3845 870 1859 94 8425 933 1691 469 4361 895 3523 824 16923 646 3532 653 4085 585 31891 995 4132 -1 -1
812 139 569 4487 70 5977 510 2231 361 9629 222 2235 306 2608 959 5392 150 9389 407 4037 499 21049 365 12025 428 1638 517 4215 847 3329 984 6538 546 2975 961 1956 839 6760 570 4729 928 6937 185 1288 751 1727 559 2499 485 2680 522 6723 228 5171 932 2784 786 830 921 7250 774 1082 745 5003 18 3512 127 7653 887 4700 458 2029 693 6818 375 8289 229 2865 627 408 929 12152 863 3048 389 849 64 2370 70 8367 424 19652 113 11410 0 8124 708 3801 609 15846 332 3311 295 11494 200 18287 967 3443 637 9020 893 7554 693 2352 268 5734 673 2607 491 7175 465 1562 579 11453 658 3279 472 2469 270 2145 327 2006 220 141 542 7598 648 13519 979 1544 317 7931 116 10 726 3318 773 1445 160 6422 393 17151 979 6247 154 3126 707 866 918 23 381 13279 745 1402 797 4014 467 6781 289 1053 259 1560 511 1851 137 301 970 4862 29 6890 642 404 633 17654 219 269 690 3016 731 7645 4 3089 335 5664 770 2550 959 781 493 2663 61 1526 453 7327 96 10398 523 3282 557 4779 542 371 0 3781 725 155 606 2799 918 18534 459 3390 18 1437 237 2084 901 6101 607 839 276 1218 568 2452 432 2662 -1 -1
813 4125 248 1905 156 3119 603 12285 83 14424 640 5297 294 13278 300 6371 905 5891 268 6968 231 1100 348 5703 577 516 480 953 438 996 239 12633 548 26637 344 8451 713 1237 304 20293 605 21617 126 18934 810 13685 941 2384 998 4271 146 3380 481 9881 530 17087 478 6136 629 2282 741 20465 168 10579 226 9951 358 1485 704 850 21 6948 18 10841 520 2900 776 6398 153 25424 474 2347 291 1266 23 9470 240 654 812 12419 352 1887 450 1992 582 365 659 21516 9 20760 42 1274 125 3509 237 749 61 2273 19 17196 841 1134 728 5182 307 1239 827 11682 800 2174 501 4132 950 15041 438 1988 497 8636 916 1489 600 1404 681 4511 59 19963 250 4032 772 11135 698 3854 617 13024 372 12622 306 362 106 1608 212 2513 791 13450 908 10088 -1 -1
814 10846 406 4166 966 6680 34 12 691 3225 711 5439 574 7971 787 493 706 3017 228 1759 476 1443 568 14170 882 3542 904 4777 255 544 913 1373 222 1021 807 7425 852 114 718 5616 295 1645 458 5295 701 13898 621 14396 811 5516 677 1946 708 95 210 79 406 3926 737 110 103 9293 437 11422 657 5109 378 11141 404 4264 408 4101 385 7108 794 9064 856 6495 780 13067 443 14808 138 4312 332 5745 68 7571 744 1235 323 9293 716 7991 906 5156 812 20408 304 772 313 4082 679 6543 611 8071 436 11323 0 372 3 2191 258 296 650 1016 210 1566 253 570 456 5261 160 8503 26 4929 701 10013 296 47 321 12417 112 223 967 8834 678 15659 753 8651 340 7222 675 4499 374 5426 686 25521 807 421 22 5535 824 4759 339 1139 602 330 369 2597 618 1507 52 11315 380 342 576 7875 231 1039 976 667 748 2391 220 7201 577 5538 405 9814 377 6109 794 10565 941 10929 695 6011 31 3122 69 2490 670 770 6 4807 194 12032 629 4440 682 9076 32 10048 891 6963 548 2908 629 4539 -1 -1
815 7482 492 2142 833 5939 341 5346 16 4606 558 457 188 6742 453 726 898 4126 476 6011 220 13750 208 19181 291 652 555 5390 618 3327 970 242 580 5453 450 12657 883 4905 231 11373 583 12763 725 2739 265 2974 207 2351 675 1874 905 1224 610 168 362 81 672 10056 446 5450 36 9478 890 2408 733 28003 509 3254 419 9009 582 20357 10 7631 566 9239 719 18 874 3261 869 4400 525 23921 533 5675 997 6801 241 6214 638 596 36 13401 665 4708 810 11289 533 522 859 364 236 19395 864 9041 24 1038 365 1072 415 317 845 26998 557 2285 807 1506 812 10057 292 9398 887 2082 138 6154 649 2017 388 20002 610 4438 355 2225 598 970 779 196 595 1486 325 1601 577 3464 59 3702 553 1408 199 4059 246 8260 628 2715 262 14002 830 3272 64 5144 173 22204 376 8901 901 1170 414 2534 419 3393 823 2435 62 1359 565 4165 988 15941 377 4152 467 10118 145 2450 420 552 13 2282 91 8697 809 7092 -1 -1
816 9491 848 2436 709 689 272 1893 732 8722 169 12059 17 9754 316 519 99 2329 897 4277 485 11877 471 3669 876 10453 714 7582 944 545 232 81 355 1138 134 4453 380 46 526 8087 745 2433 71 856 80 8674 523 3096 694 480 186 7139 730 2038 727 662 569 5884 989 1064 959 5440 522 5369 471 15556 772 187 614 2204 73 1860 847 5573 42 1928 310 7605 23 12419 85 5738 320 7807 723 1491 82 1606 605 6309 583 15182 365 974 802 21425 656 4412 748 3956 886 4305 267 3997 877 4418 228 3227 645 1344 213 6737 828 1162 835 1337 670 1926 774 3864 951 9215 365 2349 54 9503 557 9052 673 5800 234 10059 252 475 642 8137 600 1488 39 2332 143 3706 798 3571 388 12261 495 4122 774 24570 66 3037 125 394 233 10463 199 1759 861 4376 580 801 903 6863 142 4225 738 320 358 1755 873 1276 805 147 467 4522 704 16091 736 869 489 2686 574 2618 267 4904 320 8255 530 7363 860 7276 197 5890 856 2086 901 11015 329 131 639 6052 698 1581 816 14397 111 2617 745 6873 651 6071 874 300 959 3034 864 891 430 1201 993 5760 774 4067 982 1432 31 5581 640 5565 90 1297 450 3333 388 4882 176 6099 356 3548 803 5878 -1 -1
817 49 482 124 142 3885 917 8095 799 1168 513 1502 321 7508 300 2417 171 1457 975 3019 208 1174 474 3739 224 10485 504 2026 858 888 309 3469 339 1102 349 8702 489 979 846 11791 90 2639 589 10715 125 442 415 589 710 325 61 352 669 6540 46 2946 154 3349 859 3646 889 10957 681 5363 989 125 376 13553 46 4805 495 3546 893 228 485 14201 912 6474 676 8538 188 1630 561 3618 310 15073 971 1673 752 2432 808 291 219 3444 152 2799 371 3439 324 12626 208 6050 327 7314 274 5661 633 14003 118 6821 522 4970 749 424 819 635 634 13 347 13154 107 5823 127 1485 705 5983 796 7083 296 569 416 11780 574 2451 181 6177 31 2894 353 1755 144 4361 636 2348 43 5444 721 1398 191 32466 435 7917 505 1705 343 10542 559 9599 761 3615 711 5880 815 14286 208 560 534 3630 823 1536 833 2140 843 9989 427 3717 517 2169 356 2410 635 184 302 26965 310 26 468 525 681 19743 259 14164 828 5584 991 6135 6 3638 607 6397 653 10524 646 389 387 238 261 8485 546 194 402 3899 314 8299 139 663 10 2361 791 6284 244 9212 724 4552 353 2001 674 1276 372 6895 -1 -1
818 3400 344 923 61 1784 202 170 867 31669 197 1786 5 9223 536 5044 402 4700 557 18862 439 1071 204 3449 275 15169 975 1288 940 3311 503 15116 95 705 358 12401 654 18864 994 2300 776 220 738 1541 665 6519 433 1023 406 14289 955 10146 523 8497 256 6910 727 13773 414 9776 692 191 886 8089 46 17268 956 28267 569 340 513 6172 917 5145 292 4302 997 4757 927 8904 140 1304 692 5540 908 7200 821 6185 617 345 79 3417 254 2943 127 6158 581 10967 498 15331 934 8689 12 7376 685 14380 647 13126 711 3982 84 4981 174 614 549 10918 94 2141 645 3283 858 8283 647 10476 340 9218 252 11243 506 14572 105 974 644 1221 352 2399 520 1608 582 2430 120 5713 456 7315 582 5275 872 12693 516 7878 171 11885 233 28909 302 9391 112 981 552 198 445 7889 473 2617 -1 -1
819 4745 9 2119 886 559 990 4413 866 7437 861 4962 381 846 53 29564 30 893 633 4982 479 1611 394 4354 292 465 364 9860 966 443 820 396 67 3434 898 3094 297 2053 279 10490 866 64 276 27250 698 5596 824 6275 245 7786 239 1560 892 4412 822 5277 235 5905 651 140 759 7864 627 58 915 14352 496 2237 815 1735 595 7837 747 5561 641 5041 701 10080 437 3850 61 1975 128 2267 826 10605 204 4905 932 2295 747 3098 122 11374 614 2119 130 3210 761 9859 904 1341 168 2550 441 4073 56 23324 618 4616 369 12994 430 424 951 7282 184 5375 966 6618 742 1439 55 7361 310 6588 433 1986 497 239 949 13964 503 3946 814 5687 841 16916 516 4706 485 4120 992 4409 103 2595 991 4051 397 13179 422 5438 817 14001 252 9422 548 8490 99 572 135 1922 152 19761 853 3837 915 5489 716 215 740 683 841 14469 741 17906 930 5245 202 10716 860 10736 70 8087 401 3731 110 6748 757 1469 497 11771 328 3052 927 4646 -1 -1
820 3315 633 1542 458 4924 982 9448 259 14138 279 356 276 2196 525 722 740 7905 114 2569 459 6518 993 17662 599 2076 994 8362 642 4524 545 3415 958 8692 236 4561 346 3730 606 3289 657 7067 647 2309 478 6627 176 3022 580 2238 8 1195 525 12254 610 5786 401 13864 538 6423 295 10594 104 906 69 13022 154 13798 208 472 737 3164 197 2975 519 4494 723 21613 276 5627 273 1780 224 3779 609 1726 722 472 360 4217 628 26631 360 3401 770 176 492 3276 972 10011 239 22198 691 1580 636 244 395 1347 742 1410 891 1316 113 3524 815 4761 470 1613 461 16498 832 12770 331 3748 568 4063 607 4227 831 5541 335 1939 110 1054 349 1857 221 7869 365 5594 664 316 775 451 103 2457 431 5827 591 13364 61 247 571 3362 971 16473 966 4987 150 4333 181 5392 45 14 921 3673 869 5180 568 1410 637 1493 413 313 385 4408 666 777 664 20983 370 14558 189 7023 428 18242 432 5084 447 27 682 1679 404 1558 38 3916 280 4612 2 9517 132 2255 383 9205 918 2605 972 410 332 4161 755 13035 -1 -1
821 2570 610 17035 35 848 811 12452 656 4614 289 9039 485 5347 184 5743 531 4564 813 2769 889 2791 670 2919 211 7653 985 6472 587 4272 373 6998 348 7774 736 17448 666 28146 242 8645 325 622 440 1078 477 7015 941 7852 953 4819 903 17229 961 15970 713 4108 799 18234 824 7335 935 3451 160 4883 81 176 667 3515 2 12307 339 4716 273 1479 72 597 331 14891 680 4054 934 9435 371 1628 515 7511 40 2110 883 14078 873 1837 716 247 338 337 289 15442 737 3598 234 445 202 695 259 663 818 635 974 6975 643 3118 579 12842 892 770 971 4870 695 2692 9 17 154 9904 225 1286 191 6082 727 12457 291 5788 587 3276 455 8434 17 786 985 3338 641 4824 559 10041 621 2926 633 5064 897 26685 259 2421 62 9764 57 23 747 877 880 6450 995 145 201 6460 951 3995 746 1124 758 4339 805 3019 587 5445 870 2578 581 16743 355 1055 5 7759 999 8167 295 11398 797 8193 406 3295 123 1059 112 4276 261 3805 -1 -1
822 5120 671 2327 604 11039 831 866 320 4360 428 15502 498 7133 754 2836 331 169 342 1793 936 3390 458 2187 286 2208 832 1485 523 2660 272 1619 320 1340 549 2904 201 23495 770 2450 355 2456 324 7543 15 7392 215 22646 347 1389 843 10465 351 2651 666 46098 488 9228 435 1876 257 6309 386 1579 426 3115 634 8886 352 7273 247 4195 904 12436 740 5737 391 14206 508 206 769 6496 942 7044 461 5630 102 7378 822 6903 598 6385 287 12891 727 4311 734 1814 941 3413 524 3502 771 1718 330 163 457 8605 619 2068 176 10246 308 6315 345 1058 258 342 878 2994 453 2225 798 6240 183 5000 453 3677 763 175 148 11262 696 11963 436 494 640 2495 222 1521 543 13924 234 25538 706 3000 908 6850 169 4832 952 1699 81 73 835 856 329 922 337 2762 562 173 135 3948 69 1480 60 23053 165 3268 260 6187 652 7783 78 4708 510 11355 435 1952 494 2989 176 10501 532 2606 643 6986 725 1628 523 1628 46 6364 554 2831 620 21662 13 2935 -1 -1
823 15397 335 5327 780 23442 730 8040 831 8636 866 6018 395 9856 284 2875 501 1761 968 4751 676 1999 647 321 133 7759 60 2138 969 4729 386 14675 880 3975 443 15213 436 9397 508 582 307 13772 736 5016 315 6294 305 5880 978 9136 693 15455 288 223 631 2721 808 12046 635 330 624 6460 987 792 374 3711 311 17803 780 7714 471 3167 378 6616 194 394 180 1135 859 6384 566 5633 51 731 74 21746 827 292 251 2601 311 18661 306 9258 156 1087 517 2643 669 7521 161 7702 843 684 836 36603 429 495 178 1180 550 19948 602 7556 629 1349 759 7540 54 1854 742 3980 484 4147 556 2229 803 6728 608 11199 717 98 375 6420 532 11024 27 28899 893 2935 194 233 598 6490 633 313 407 8991 571 3191 612 10657 183 2778 8 10386 151 233 502 1283 483 176 684 2238 427 1996 258 13170 750 3522 765 597 328 9366 879 6365 977 3635 696 3223 876 5920 -1 -1
824 2040 222 3113 250 8000 736 3226 930 560 44 8510 740 11189 479 1286 117 135 981 9849 818 4600 538 1907 413 2222 955 1106 734 972 121 793 123 1932 607 1970 771 11172 489 2762 936 1342 9 10706 209 12352 203 15123 398 16488 992 3384 566 4226 175 4279 97 10498 565 37844 863 4485 775 242 215 8705 37 248 402 3427 865 15198 579 12591 491 162 86 2128 956 5212 504 2791 831 3455 889 1988 75 2017 511 1980 271 8963 87 15083 382 377 863 45 967 627 895 3503 235 17487 518 22730 721 1029 46 1667 508 1048 946 2872 732 9994 612 4786 528 15596 198 1593 541 715 555 6271 381 4718 622 1942 875 17510 299 17703 748 2186 144 13891 196 3107 112 512 607 29330 204 6899 726 9027 310 12044 271 5843 19 24331 838 1080 365 221 580 1904 262 4009 634 5300 883 1060 351 1518 529 6916 991 12403 945 1395 662 1720 773 9666 617 6673 335 6649 407 8378 388 6148 733 2646 -1 -1
825 10659 413 4018 414 173 934 9521 383 10255 55 12748 940 7182 936 18482 233 2854 913 4043 936 4748 447 4401 811 4216 372 606 99 4600 351 2750 861 3441 157 5482 768 329 285 837 471 13845 558 3389 279 6649 514 3382 975 4177 827 1750 629 13876 656 4564 391 1839 485 6327 336 2924 276 3090 770 169 185 5708 349 5304 957 3551 296 1984 226 1180 13 3267 990 3722 434 3158 379 15438 137 5678 657 762 259 174 213 7768 227 6903 981 13396 53 1811 151 160 674 4409 571 2802 194 1707 982 10571 318 705 218 375 617 5649 145 3348 160 8879 451 2445 497 5977 81 8477 299 4162 232 3473 533 1762 665 12452 319 143 9 1186 338 9094 544 15939 748 5713 309 7005 531 1947 828 13635 834 12027 552 7073 942 21568 724 1260 366 12657 525 20982 377 1307 235 12020 895 1874 391 3434 848 3533 375 873 693 5138 18 5103 730 4565 494 1898 405 2229 138 796 710 454 199 5586 136 10975 181 5437 962 18123 926 453 525 1699 149 632 127 3561 555 12506 387 11509 977 1281 922 3681 733 10892 481 3192 255 1768 -1 -1
826 1949 24 8303 622 7358 189 107 743 20289 51 797 185 1151 724 15307 985 6416 64 2347 874 2953 52 182 601 4827 353 3197 457 6117 500 3854 868 1295 309 931 228 7289 596 552 716 61 659 31511 122 3596 113 5638 384 18108 958 6190 727 674 141 4370 199 2054 928 11455 656 3177 339 9820 569 5997 180 2388 516 455 213 2485 119 702 495 1790 273 6993 418 2724 176 555 992 3909 6 3572 139 1329 606 15810 493 4205 669 184 967 6300 13 10324 115 8606 916 4887 481 9794 653 4789 501 1072 221 3955 170 5109 136 1263 81 3215 235 10034 459 6342 920 12759 291 642 542 5162 14 425 545 4390 259 5740 901 2022 394 1064 997 1267 144 269 148 6209 533 2665 878 3451 173 222 573 15319 969 1355 825 2899 628 3322 601 2186 448 8446 798 6727 112 8963 856 11112 54 3420 836 3424 672 6359 920 11417 193 921 609 8705 997 1561 307 9667 122 902 958 1967 540 1387 177 11094 149 14362 563 1697 24 7142 27 1249 28 5491 111 8507 142 572 387 1700 479 13251 370 551 957 13298 319 3895 391 5960 200 689 927 10992 115 15790 347 603 656 2458 268 3095 -1 -1
827 3398 818 5638 344 4411 34 8248 173 600 181 9058 302 7807 161 4513 192 682 150 3734 297 1555 425 1117 592 3498 352 6087 161 13787 873 3487 533 1688 673 2597 480 428 211 11093 545 1051 43 7181 391 12471 177 3214 382 25772 978 5198 314 12909 164 2595 156 267 184 7173 736 2326 365 6037 127 2083 559 10244 209 2322 858 408 716 5296 166 14471 332 16289 255 2798 853 881 836 258 310 16204 731 988 54 3849 228 1760 368 25765 613 5318 941 965 375 3821 779 2768 363 3098 159 12364 553 2104 335 1217 73 3328 658 11622 498 3596 253 5139 723 7929 898 5229 901 1625 443 15032 124 2259 163 3529 257 8867 489 3254 926 8171 279 9641 387 23259 676 1111 386 8649 778 4178 25 7593 618 5277 702 13109 137 3041 204 2340 586 1370 392 5838 811 3841 141 2081 321 3312 865 9202 464 10454 885 22642 145 2893 778 191 832 15429 149 438 80 18360 328 2132 365 2954 616 228 738 4298 767 3284 949 4441 898 13224 490 56 -1 -1
828 560 666 16224 594 4587 294 3694 754 1236 816 2492 894 11485 229 12045 690 4910 487 3874 669 2545 755 3507 355 435 547 5088 1 3029 791 1539 728 2835 257 1869 397 9300 743 3785 531 5907 796 3733 549 647 13 5783 374 2058 651 517 335 7930 298 5416 585 965 811 13442 894 5641 282 3110 284 4035 696 10017 936 11732 576 11581 423 2113 354 14925 134 1633 67 4040 194 2655 175 1968 580 814 205 14439 58 4262 601 2892 980 14695 774 6048 922 52617 509 5697 565 15641 589 7964 807 1236 264 780 779 4721 23 7444 927 2175 707 2435 279 2556 746 808 428 8966 267 6259 67 5156 472 4174 534 4568 450 2628 652 2565 876 11384 562 968 836 12098 833 5087 195 967 398 7318 564 8884 444 185 922 1409 926 5770 953 9098 314 63 48 7629 291 9532 769 14970 313 11737 640 2912 490 22397 259 11245 709 5479 693 4175 76 630 51 3270 249 1704 264 6438 688 3115 298 7010 737 3431 20 3178 172 9082 718 10051 38 1817 -1 -1
829 3239 192 2642 331 13582 525 12104 15 4218 118 5058 127 1662 252 4704 879 4278 384 12016 607 5921 675 177 369 3341 35 2155 952 9419 755 14753 423 2679 480 3175 154 2616 609 7376 782 4754 800 13048 16 9 154 4769 801 44 123 821 957 944 479 3871 522 9697 579 2757 576 7527 147 2960 414 26974 24 1589 255 757 635 4556 373 9295 638 756 401 8357 396 7190 779 6439 484 530 880 6860 476 2789 156 14866 182 2236 965 4911 468 1997 921 3156 765 6284 231 2609 713 9306 118 16049 172 9832 807 8684 674 2501 512 2991 482 388 782 2457 305 12151 531 3515 84 3173 839 4629 997 12570 413 3291 875 9286 702 5302 876 3061 264 7870 962 7476 224 2915 893 4957 912 9046 249 2288 201 5260 387 5051 30 12909 471 8586 139 556 807 21940 544 5917 215 2430 757 13079 510 2248 277 2026 50 4813 332 2097 42 1044 239 5830 383 1130 404 4361 512 13025 443 9024 366 2373 575 2217 894 6134 43 2311 499 4602 146 8516 839 8227 959 3100 876 3350 225 3377 208 2723 110 8541 820 371 -1 -1
830 1567 984 7309 715 3850 395 2592 960 6139 58 2523 180 1023 567 10215 333 1045 324 418 591 2191 215 519 443 2412 781 1936 305 12986 440 416 116 10066 174 4038 642 353 879 7028 172 1353 962 1382 695 9334 741 1718 674 1252 446 11041 74 2155 53 609 830 9066 153 6137 897 3086 974 28985 91 31 635 12694 419 2294 685 21077 281 1765 952 178 245 10895 817 21 726 7851 815 5696 956 1832 579 4231 162 9743 38 12636 205 146 827 1008 400 4886 222 13354 25 7041 191 3048 457 3510 296 469 928 8926 448 5546 292 884 131 7622 909 21 328 1445 762 7546 896 6976 248 3033 122 6910 910 1190 543 8826 845 839 207 1066 530 8817 595 3012 7 546 517 2364 713 1185 858 20195 962 12065 341 124 645 9591 63 15134 618 15135 865 13822 199 12404 327 14016 603 3652 879 16270 55 6126 194 237 369 18 357 8111 863 7459 928 10774 597 12397 226 15568 794 4616 122 5922 44 5186 398 1953 876 4140 43 2974 285 489 640 4566 231 1653 154 7390 503 8001 525 3464 -1 -1
831 4976 348 3252 406 2612 551 5014 999 10054 598 1631 120 23503 17 28002 826 1595 477 819 726 10173 846 8178 83 365 236 2656 994 10028 27 6646 461 1938 617 7557 698 6659 867 1988 831 702 57 1492 807 1645 843 6071 426 2384 166 13313 53 26881 358 649 846 1394 580 1027 668 19325 295 2445 514 1914 181 11289 68 1004 58 2905 986 6055 91 2018 527 2555 643 14988 464 2365 829 8709 401 3219 196 14372 726 1445 31 3372 702 953 980 5272 560 521 25 4955 875 743 893 7782 306 4896 393 8328 421 1474 465 7142 937 1 603 1499 290 1205 797 1274 961 4400 679 5070 754 927 126 6424 163 11071 458 22096 376 1058 763 4446 676 593 524 5351 799 1392 398 1791 304 4775 961 7087 448 5123 55 6451 983 10921 816 1780 209 7578 77 17785 1 778 665 4923 507 7554 637 23 480 4790 490 19669 640 174 35 2120 866 6489 897 5904 325 5567 945 215 789 5107 346 400 243 34717 12 6247 557 26099 -1 -1
832 3374 499 667 688 813 773 21288 75 4744 344 14284 109 10002 286 1543 942 3885 26 5593 429 1600 79 2465 370 20306 114 1693 562 10003 7 10666 655 8990 554 7772 209 10680 116 419 144 321 932 106 562 2438 639 13792 60 1826 536 11262 523 13653 306 188 507 4465 930 5868 603 4903 861 3007 288 8790 542 1018 373 14183 911 7559 823 4997 373 8333 672 23894 145 12294 669 3894 490 9428 622 15092 225 2003 793 4935 564 530 381 7477 855 140 223 4783 565 660 738 24281 688 5867 790 3923 997 6 686 6220 346 1612 75 2656 951 148 500 9697 267 3539 983 16415 473 9603 275 14305 939 8575 737 1256 560 4894 809 10090 899 18272 912 572 542 697 917 10144 531 30613 155 153 347 15689 717 1200 645 18135 35 26120 959 1374 0 6606 261 4926 163 1016 648 2778 -1 -1
833 151 440 6326 713 7831 966 691 87 11451 590 3552 806 466 21 4527 85 1132 800 2495 96 3496 364 3983 850 5114 38 35102 705 3849 844 3799 387 4707 352 978 24 8372 903 4478 809 143 951 10134 613 6981 192 2034 743 12628 220 6208 460 2246 985 14546 199 8659 922 4229 147 8337 563 1440 799 411 585 8717 728 13349 614 2769 148 2595 912 10465 187 6411 312 2735 331 47 674 1304 180 3132 550 6926 562 8731 723 18 81 5448 394 1104 801 879 776 8880 196 3201 401 1798 718 157 441 280 9 2673 279 317 418 16031 664 18754 203 2911 705 1204 598 1279 989 11724 509 13092 543 8174 133 925 259 291 888 2102 759 7078 324 7884 691 10747 43 16092 396 1911 553 17867 185 14067 133 4359 987 586 740 1755 144 1382 397 10162 573 236 751 2391 451 513 143 3092 987 13258 596 10195 106 300 642 8507 814 2844 968 1400 663 4030 786 17441 474 4385 460 7311 101 7450 52 7632 456 1704 709 17279 747 10762 690 25282 145 171 981 424 -1 -1
834 819 857 6179 841 10448 113 2110 521 1314 183 2488 947 1038 241 8481 519 28608 795 12810 138 10027 737 919 889 8425 850 1975 848 2973 170 21433 848 4700 510 5411 138 6598 752 3513 895 1863 510 8507 656 4566 426 2986 966 168 395 1883 164 957 116 362 284 10272 445 1445 241 6220 279 1060 965 3939 692 6222 271 2072 368 17366 704 3188 901 6119 411 9021 835 6844 40 8607 265 5556 528 3120 128 1242 463 10002 933 6459 388 5551 397 8341 51 1167 681 2767 576 937 483 5733 810 15536 257 3437 983 2373 467 5778 399 3502 320 13798 853 4665 322 3101 831 6512 406 114 868 972 678 1117 8 277 219 7915 125 355 187 6522 257 3471 869 2658 742 4300 747 5578 118 17054 176 6482 240 3326 708 3996 323 9827 424 2111 850 13525 848 1525 914 22094 633 499 970 3506 621 12303 437 49 191 3571 113 8565 648 6739 442 177 991 15859 466 1574 583 4349 184 2394 613 3473 313 11620 661 9342 432 678 648 14597 309 5477 713 9977 198 518 524 16315 709 331 333 794 -1 -1
835 6059 836 3183 384 9883 430 2709 285 2648 971 1288 523 3894 167 9595 755 3595 334 556 565 2085 735 19687 524 7942 169 1636 231 6848 1 4247 315 6649 66 818 582 306 991 1033 516 1477 569 8651 17 3358 953 4263 381 6092 904 731 472 3570 71 6935 961 1395 219 4166 166 659 403 6058 673 11191 79 2113 189 4147 218 11335 908 4122 169 17232 654 1064 828 2153 243 25665 801 140 83 1058 336 2730 548 5769 34 1062 806 1934 121 14000 457 15485 939 414 482 7872 937 1928 55 304 247 944 731 14175 544 2811 380 2966 812 2593 669 12688 765 2762 777 2558 116 1822 238 2018 689 7344 948 23350 712 1558 669 16057 767 172 430 5697 178 6154 491 4605 437 16596 886 310 452 2742 847 5510 316 2049 837 2444 165 257 342 7262 412 326 489 2593 156 6430 913 2092 94 6394 700 5361 42 3459 326 11637 434 34518 70 595 220 213 724 4575 699 393 722 3083 391 17340 637 7582 4 22118 560 20859 962 3496 501 13422 294 631 81 9171 342 1651 -1 -1
836 4402 796 6117 249 7317 488 12205 544 3266 154 8754 720 7117 651 9314 632 2687 421 1636 261 3228 893 7014 700 11047 126 1320 676 702 800 13532 352 1559 609 6526 398 9185 203 9018 16 337 217 6413 313 5561 535 6792 973 517 875 4250 95 5262 374 7512 585 10630 596 1388 856 11762 761 13878 963 4342 850 5753 46 171 208 9582 839 413 222 4195 313 5101 572 136 85 3795 370 1988 920 619 913 1513 187 826 988 8828 365 7625 739 6361 593 1167 979 74 655 3560 124 17093 817 16179 524 1054 95 9717 598 4425 561 2160 903 25462 696 11114 990 1987 896 1210 460 10022 731 1821 853 2213 525 1030 868 3920 696 8163 5 4019 561 1947 428 330 46 5598 704 14682 488 478 345 3405 502 925 534 1538 873 1692 714 14614 797 2064 194 1129 495 17756 245 1964 277 5948 35 14443 47 5246 338 4207 356 3265 563 4713 634 19344 460 3879 998 1110 545 2484 279 633 562 1409 545 6316 507 12420 640 11749 739 11361 365 6186 91 7110 62 7265 8 5530 263 3023 268 2475 309 1468 331 114 856 1497 -1 -1
837 2440 149 6040 549 13114 982 6044 339 1118 467 10262 456 6765 671 9978 654 703 789 8330 693 9254 731 1851 6 1169 285 20125 810 3251 141 12225 290 14477 601 6474 664 2403 199 1925 866 4395 383 3123 868 2805 335 4630 283 4557 639 4736 270 16133 392 27324 981 5165 929 4535 883 5880 99 67 64 6488 110 803 274 4837 278 1692 171 13303 451 4068 443 519 224 12904 611 562 85 2401 387 3335 450 4272 831 8574 283 628 251 10197 160 4087 425 1242 327 8841 814 30305 960 36172 64 1894 743 13694 867 16106 691 1035 309 22036 118 1583 178 2194 311 318 599 909 53 1409 470 6258 719 6172 632 10152 617 1813 93 12553 789 2950 508 1182 515 9863 528 1925 21 1260 234 9210 844 452 249 22053 800 1196 720 2423 175 7906 391 22860 41 7495 940 3725 475 16318 137 9944 861 869 736 3244 -1 -1
838 15834 105 13124 702 26065 820 9600 173 8528 516 1677 40 6396 876 4426 971 626 303 3365 688 7916 106 710 622 1142 597 15352 36 181 573 4759 130 8152 906 1391 797 9717 316 3636 648 3619 219 1871 952 396 724 3866 490 4428 731 1563 633 11849 443 5321 657 2567 779 22749 487 9909 538 22714 423 10441 402 10269 235 32 326 2542 707 2085 879 4917 475 8358 930 2329 671 15 361 10352 460 1 869 18828 718 2004 753 2570 808 317 355 24962 122 5713 435 7208 557 7821 701 12269 780 1302 301 408 870 7820 11 11780 329 17241 904 4134 965 2378 659 765 538 3754 574 12906 200 12283 594 5795 972 247 775 1506 706 1149 689 11400 882 1497 986 1095 855 1231 144 1916 736 13 136 3735 505 10194 866 10806 293 26990 966 2649 481 6624 184 938 410 2799 314 4553 455 24842 518 19966 982 12588 316 3058 562 2556 -1 -1
839 15758 186 4676 88 1732 970 692 185 3914 940 8837 943 3223 639 1629 1 8200 593 4812 912 363 873 5516 206 3241 196 12464 35 5190 57 4857 303 732 720 187 663 10513 393 22098 864 6850 856 2778 421 1437 855 8761 971 15024 157 6408 37 1708 241 11671 717 2712 907 187 240 999 780 12710 359 4531 612 6300 759 9099 403 6079 840 10294 350 4419 922 14981 281 16113 117 1856 570 5876 184 5894 485 13875 228 14428 294 857 666 3332 565 8514 924 6130 132 10593 572 2258 461 4217 553 6033 514 1392 31 2656 391 1417 730 15729 529 2838 861 343 206 7810 826 528 891 3559 304 10131 267 463 500 170 278 8836 828 107 320 1612 969 18750 607 884 660 31871 570 3652 834 15482 113 8256 47 2659 763 201 839 388 324 2404 233 19828 941 830 142 503 752 1873 539 8313 144 5397 452 5448 903 13476 172 6388 320 1543 369 162 693 726 368 3279 747 1994 945 4977 504 6466 6 309 698 3690 809 3503 427 7395 404 12620 991 1052 420 1896 -1 -1
840 2496 224 25784 450 1057 539 444 186 2834 654 13449 410 1219 490 14556 692 187 338 1782 155 2719 326 291 514 16736 597 6195 150 2759 297 1412 708 3446 633 4161 383 15430 503 19375 258 3159 80 1694 139 7392 251 3236 74 5412 522 3620 561 1830 896 88 391 147 29 4800 558 1540 943 9795 381 4733 200 5467 294 2519 208 2042 55 5082 234 2358 814 50 712 11616 128 8526 61 11230 60 233 381 765 617 3234 594 708 552 8470 636 371 253 2279 399 411 398 2035 674 1996 983 1644 574 3605 309 936 582 9225 110 669 312 45529 909 6370 152 7546 69 22602 173 9962 805 6062 444 3600 200 27130 163 2520 358 3436 236 2073 399 6652 83 5362 894 2881 551 3016 87 3958 52 9804 47 8103 936 5863 785 6886 793 7309 369 1589 165 1276 352 1695 378 78 117 6800 633 5382 997 10267 581 32386 327 393 480 4293 703 1811 606 16856 772 7276 175 2042 405 20129 251 569 355 631 639 3284 159 7703 301 211 154 4746 917 2206 -1 -1
841 2089 219 6643 523 11559 924 9742 624 141 749 7285 745 4707 661 845 70 2927 690 1365 105 1272 949 1745 870 1838 339 14762 113 2511 263 19078 680 1019 97 7211 923 1421 575 102 546 7048 83 7236 35 1530 264 2412 698 5801 650 6846 737 29 561 2869 276 13105 389 925 48 8453 102 3308 122 6951 421 7706 33 3688 438 7716 130 10401 328 6795 586 6529 584 15096 139 74 622 893 250 167 136 1500 911 1197 211 25454 111 71 837 12017 39 6228 749 2187 170 1732 753 19355 485 6665 80 84 540 4825 277 12193 696 2955 652 10123 10 3224 108 7496 596 1762 499 8632 819 14383 569 599 513 1864 744 3896 89 15302 370 11787 431 7065 489 384 608 8815 762 4713 627 7536 899 10808 460 14044 931 15864 981 563 825 5370 692 1619 582 861 790 451 789 8741 485 13022 151 712 388 9835 175 10970 802 1929 976 3246 827 4491 601 5620 912 1891 82 1729 488 118 81 14356 876 12564 186 448 159 7609 141 1070 17 5133 418 9048 17 1413 93 6763 438 1200 -1 -1
842 3760 650 844 748 13179 434 1528 232 15942 800 20 707 1882 250 1405 102 1455 286 6002 80 7968 585 334 113 12582 144 4582 347 444 959 17151 587 1457 923 6191 513 6590 154 1789 872 3764 468 276 774 400 511 3245 791 4087 800 2956 50 6216 303 21330 686 7684 67 1461 320 6486 237 10638 921 1176 415 11332 273 14204 173 9477 627 13315 59 1899 401 4735 365 4166 340 1003 858 85 71 7953 287 14690 562 1058 707 7552 211 20616 736 14541 102 4794 111 2225 432 4516 765 1143 376 4203 818 7110 640 3121 698 5199 110 3832 533 8912 789 5218 541 2195 229 5016 633 1061 414 3465 865 5889 145 3454 627 368 856 4086 138 7492 951 4729 520 8674 114 4707 115 4132 774 9463 4 11077 635 7476 250 9075 240 11519 370 4529 852 2216 664 1389 195 4426 751 14158 826 23166 662 1836 928 2957 514 24525 144 1050 206 2342 695 7983 215 26514 143 18790 269 3615 418 3744 296 581 -1 -1
843 449 782 7953 139 3075 307 9660 129 2815 970 7935 598 6449 926 5438 71 3437 131 13320 596 2970 359 3629 755 1769 549 9461 141 474 434 22491 953 7064 991 158 179 963 156 9853 375 7786 844 10753 495 675 485 1311 144 846 920 3385 272 2809 750 4913 986 7542 809 1546 727 15676 130 1763 8 2349 455 5123 831 1298 814 2336 435 1516 449 18426 327 1043 499 3103 669 1481 53 1351 73 15344 462 4556 345 12364 460 4898 417 4981 496 1996 817 1972 716 17833 816 7357 991 20490 811 10349 162 2208 263 1331 907 2168 899 731 488 3190 886 1310 254 1843 403 418 149 1590 994 12958 704 1780 193 5268 438 1730 525 2 573 1173 527 300 44 26 584 4037 354 344 738 454 854 25147 237 5264 528 5675 280 8851 834 6722 117 2079 941 2003 123 12385 854 3028 31 7030 527 3018 571 7160 801 1357 717 4052 794 112 206 1396 64 4147 44 452 249 6873 526 1707 820 8053 94 4299 751 5540 784 12085 900 3162 761 8770 513 5530 113 2217 613 6601 372 2058 645 9623 173 1545 307 4313 52 1546 259 4693 975 26780 476 5253 807 5594 923 7148 486 1264 131 158 999 3175 -1 -1
844 6199 307 5306 756 493 487 2033 733 6891 298 84 19 8596 623 16571 879 999 731 1977 889 7055 4 276 841 13678 228 800 61 7886 923 266 601 14622 813 19245 389 3826 584 8751 223 2837 27 7825 37 13031 515 6158 439 4216 585 2943 713 6339 294 6695 384 2190 136 2064 410 1154 499 2830 657 2365 606 32317 86 2827 903 9352 3 1112 73 2752 425 15520 443 2390 65 2997 910 2022 514 5100 104 4074 499 6518 927 10986 355 16826 862 4158 337 8743 375 3222 527 10144 693 3048 959 791 783 2496 345 3196 855 17901 970 663 657 9010 450 13451 565 2217 670 13897 973 27219 220 631 50 4816 522 2006 306 8563 889 11930 729 4768 597 4405 265 5223 817 10853 381 5581 559 3762 575 3487 634 986 454 5550 298 2141 897 5414 211 1002 216 20505 330 15930 932 645 981 6742 137 6006 148 12185 335 274 58 2381 28 18045 327 4554 379 3022 716 2302 229 4282 -1 -1
845 5589 690 971 552 791 104 7392 46 1793 979 1466 571 9505 884 2735 757 23269 308 560 714 513 518 4323 20 588 958 4829 476 8469 117 2701 313 634 50 1400 395 1989 961 3765 540 7291 508 14364 522 422 225 2593 888 1618 477 5041 827 1721 235 3174 937 9862 419 6178 795 816 772 669 935 1064 582 1196 723 903 4 10819 874 5234 312 5142 224 9492 390 12124 350 1266 365 8118 598 1168 765 8810 126 4852 326 10958 894 531 183 21012 69 9865 719 409 835 4742 821 7747 854 2051 652 4984 965 5954 967 175 889 7213 672 6827 882 13338 966 10286 772 5453 177 1984 991 19938 730 3317 77 22644 748 10941 631 6170 951 973 44 1325 616 7201 615 8276 756 416 957 6231 898 977 668 1629 647 609 475 4999 524 139 213 8175 352 3712 404 5209 160 1988 337 12057 255 1444 102 208 610 8763 87 9171 417 4674 564 26641 858 15515 585 700 374 5513 489 10630 896 1008 513 13508 483 3672 696 1101 423 347 631 372 686 3829 33 1617 841 9263 351 2341 784 9891 578 7721 307 7552 532 2425 495 289 236 3470 -1 -1
846 10084 190 10710 94 2118 715 5822 879 4647 417 154 217 77 187 3462 162 1254 766 17145 590 10743 436 925 499 22182 85 4501 698 15228 948 2558 731 422 904 2803 265 1277 78 1525 206 7652 187 2024 540 3302 272 8246 912 19182 65 4255 639 4241 541 5871 11 16059 887 19641 391 17358 738 4782 228 473 251 2696 638 24846 693 16729 631 28701 60 894 873 22711 841 10267 666 4784 200 2391 471 8403 420 3043 334 7133 649 914 5 10314 12 1068 80 5013 918 14482 24 3163 234 4443 853 20 116 632 99 3369 828 14812 210 8291 85 7184 443 4425 332 1413 5 8378 422 5166 397 4791 564 3343 266 2061 124 6580 203 5513 787 4781 213 194 992 5301 931 14 848 1315 494 374 614 3166 392 19031 831 904 367 1717 5 8229 468 6070 872 2917 599 3071 487 1632 338 4014 718 1185 40 2495 238 903 599 7484 567 2220 678 10050 750 1084 678 260 274 10239 249 1820 208 958 31 1341 713 155 986 12770 894 3984 642 1083 -1 -1
847 941 120 16978 845 7937 461 2608 502 1919 82 934 140 210 204 7013 249 6944 565 4242 776 4211 633 1568 865 3278 461 1890 786 1840 16 215 921 15216 860 453 158 2151 843 7173 988 3840 360 24207 737 888 473 4060 661 2696 30 8850 115 4372 935 433 917 6649 605 8385 710 1448 528 500 306 2592 630 4704 180 6160 514 3422 825 4845 405 16786 958 18792 882 28 325 9439 574 8915 983 12819 117 4321 531 1438 22 3932 486 1430 476 399 391 2031 198 14446 375 9442 573 8621 564 2783 962 4822 405 5505 517 2612 119 10307 222 1658 705 3889 577 1993 931 2395 392 12498 816 881 112 4976 418 1324 929 3354 963 13135 927 460 647 4722 393 1866 784 9448 965 712 716 8311 417 7192 575 4261 341 530 643 3477 67 2897 568 7790 64 2459 532 1105 832 14915 717 6791 142 8960 67 9510 64 585 354 4776 29 13003 179 618 51 2246 970 6359 179 2776 299 9951 122 1283 426 1308 309 2841 869 9509 122 1607 587 1005 602 2777 486 366 696 493 533 8777 185 66 88 7682 50 1636 255 9516 969 624 399 15904 693 15206 63 2408 674 7757 273 3082 208 8944 -1 -1
848 9499 665 30488 235 4442 963 321 871 7957 699 6017 500 21824 411 1365 537 10152 940 4304 987 5343 289 1655 749 2730 715 4407 768 14663 36 7086 570 5219 918 4245 430 320 746 5999 828 3202 143 18023 64 3099 450 8861 875 8178 869 2640 125 1165 751 3019 182 6085 520 10225 528 1963 233 4501 354 871 828 38608 664 1529 369 26510 346 1752 587 11494 408 1706 736 1514 345 352 362 118 430 9735 561 1663 412 4243 594 12872 156 6628 465 1081 728 12488 343 784 314 3166 408 10914 224 11684 152 4868 574 422 851 29404 799 3269 998 7111 617 4345 669 18758 351 396 666 6501 606 5895 68 7961 192 4300 291 8010 914 8592 517 6794 747 13586 45 1170 634 652 605 7305 178 8523 199 4888 574 8076 22 8010 103 4428 632 8980 121 3179 111 1036 146 1075 964 5803 806 9745 145 63 37 12715 -1 -1
849 1514 290 7094 422 40678 319 2944 730 1573 954 132 563 832 299 2483 237 4306 634 118 35 410 992 3037 456 25228 61 7787 837 21400 238 18998 386 5138 111 9301 681 466 374 1688 95 4249 97 4895 958 7733 261 595 78 4443 584 99 900 13626 127 3721 359 2772 557 4589 57 3179 55 2138 769 5288 864 2871 660 200 256 4015 556 4957 435 2091 97 13937 520 8546 907 6772 464 6673 422 3126 150 4893 405 1094 56 3925 228 6914 41 352 752 9891 30 6320 989 642 715 4086 633 6258 919 11145 28 863 142 3670 462 1947 410 23641 628 3664 447 4488 352 2989 496 4359 917 1269 293 13435 857 8996 980 4465 858 5175 540 33 687 1199 59 18061 336 617 341 1479 472 10573 928 566 613 4199 181 15721 198 2343 452 4029 237 4643 859 7246 136 2999 810 1824 322 3334 514 770 404 1091 980 17867 912 1858 568 1626 917 19138 675 8250 292 9399 788 302 158 8447 747 5554 210 5914 587 22516 529 8056 488 1331 302 1496 288 742 536 4844 523 1139 -1 -1
850 3237 829 970 872 9671 940 3356 804 5946 952 779 228 10347 617 1394 541 1484 439 3872 531 133 710 1186 866 8128 744 2943 416 14640 815 5347 538 1021 462 7104 477 3429 304 314 295 4645 867 342 429 3177 64 19116 314 423 519 15982 176 3654 619 9223 547 19059 111 3378 978 13541 542 680 277 4814 473 697 787 12690 621 7381 35 4569 208 402 545 5784 98 1171 872 11490 531 3375 619 1273 872 1119 640 1508 337 8968 379 15917 152 80 567 3895 879 4513 120 36677 601 197 106 7286 901 3641 892 707 767 6250 27 24092 809 738 193 397 325 107 367 13561 287 19974 909 3251 607 15058 588 221 7 1754 747 2078 813 14800 993 842 255 7563 118 3889 309 4256 913 2175 515 22563 632 2910 997 3551 557 8671 262 4246 535 1554 650 95 836 426 281 8232 836 713 539 4977 375 9424 305 873 296 18702 442 5443 490 610 929 7662 995 9687 833 28150 902 5778 861 5387 395 2801 516 2932 215 6403 -1 -1
851 4843 211 5081 302 4004 337 7586 598 3544 410 4582 178 4953 661 7578 128 4584 560 17925 451 21878 387 7440 795 3015 732 28695 293 10667 236 4918 813 546 408 3115 284 551 968 7254 262 34752 29 317 371 6000 75 933 21 10247 870 16178 467 2633 915 5122 356 1659 651 5291 275 1740 670 3032 610 7183 624 9239 819 4833 799 5670 313 587 879 12027 530 22243 897 989 867 1885 401 10566 196 7388 287 10628 84 6852 200 1469 720 6698 619 1840 518 20813 303 18846 881 1379 114 5969 848 1487 738 4430 942 4775 16 7856 581 4800 251 5453 450 2876 148 1310 690 17466 19 1618 77 1144 13 2207 951 7003 805 13846 384 31764 169 2093 894 4641 297 4714 62 6824 542 5640 811 5753 669 962 33 165 539 1551 416 5880 62 11396 468 1941 412 1874 481 995 166 3655 748 11263 391 10483 254 2475 916 2292 948 1724 265 1488 954 3889 818 1931 -1 -1
852 5772 724 251 2 3356 857 2217 966 277 562 6588 181 3823 681 3905 968 5694 254 1983 492 811 43 12863 998 2487 54 6857 335 16 104 5038 848 1202 563 1139 778 19194 442 24818 236 991 169 1162 34 6113 116 4211 228 12408 236 3163 503 5820 262 2700 839 2367 177 22880 895 20892 716 3748 930 10677 507 6260 231 618 300 7445 919 2903 818 7019 141 13575 319 446 100 1459 196 2283 276 11188 817 2008 676 6334 73 1648 427 1413 973 8275 540 6932 521 2006 903 877 812 6837 963 221 473 4384 415 7670 359 4916 341 20059 886 1119 911 12135 334 2033 186 2041 61 7598 515 401 140 14771 700 15139 843 4156 827 411 304 15181 478 5816 626 8934 674 2886 432 1993 174 4571 935 4076 878 19193 550 14144 952 258 316 1482 155 12706 288 5969 639 7074 68 3822 813 7865 667 2405 870 8639 147 5154 655 7235 349 5154 278 10245 99 20412 857 11927 880 4882 214 7276 144 3947 221 4164 -1 -1
853 7825 260 849 863 2555 621 1181 913 16552 703 14413 874 1135 826 5243 47 1008 676 20746 527 22726 337 19771 378 16082 83 3588 22 31525 516 12395 807 183 134 13149 487 1208 438 806 290 17526 891 1094 807 6641 89 5463 663 9826 747 8205 136 9855 261 25980 300 2495 163 5304 420 4976 760 1872 365 1954 581 8175 909 749 736 3783 476 3858 561 228 592 4817 309 139 67 336 836 9505 985 5966 588 8765 135 6547 529 2165 234 700 87 3969 694 1922 119 14917 399 5151 837 4512 778 5527 965 9871 68 2358 841 1790 88 2190 125 197 342 8175 176 7674 838 4819 164 16384 605 3494 681 33 332 3297 130 11754 116 745 595 7615 425 519 797 16293 880 1985 67 6063 667 5223 136 9302 353 2438 653 1846 388 11043 252 18381 726 2191 197 3400 30 2436 931 1320 376 1935 987 7313 254 16942 217 24675 -1 -1
854 9974 836 19768 868 10181 833 3936 225 7858 249 21235 749 2721 583 14306 833 2619 471 15614 418 547 992 14470 264 1571 133 6321 418 11805 385 2755 842 388 905 227 731 6766 790 4606 601 11147 447 1897 284 7564 349 2504 446 4934 662 2211 775 8998 655 2466 553 1468 106 698 497 5320 929 2777 924 6758 340 16419 560 15193 386 1481 175 2809 854 9075 204 2780 464 6837 204 12785 878 14090 506 17860 946 8481 235 4304 337 26938 470 2851 400 1754 876 1943 48 3363 648 11985 352 2907 623 10321 911 5460 357 14186 130 4209 851 1049 965 21315 230 13994 756 3970 33 9874 364 15704 6 511 78 2431 320 11913 855 1421 975 100 795 2333 121 3172 331 512 299 11450 695 8442 390 2311 445 12716 478 4285 936 16219 418 1567 783 6433 472 7739 748 361 999 6805 403 11706 -1 -1
855 85 412 1660 633 1556 909 6979 787 11999 61 9576 553 9717 879 3534 925 20883 44 8736 169 1677 783 8144 724 7388 447 8962 440 6585 459 11091 765 5706 749 226 534 6278 749 2978 546 11131 36 10332 564 5818 778 10716 572 5326 584 10236 52 7139 640 6052 181 98 35 2614 183 3396 227 65 763 40414 746 2258 623 2647 582 7493 201 10355 358 5724 303 8854 432 1009 540 14454 353 1895 42 1730 488 10244 308 15472 419 9060 524 6536 636 3033 751 2615 444 9300 645 2453 296 11890 757 1699 868 4063 423 10723 924 7567 79 3870 164 1994 2 3052 821 37021 39 1502 905 2010 688 1533 238 6638 346 22550 886 135 497 7982 651 12383 324 10607 660 1674 988 2599 651 4982 439 934 364 135 834 605 623 3723 366 1542 742 15075 258 12954 795 32579 226 3250 968 8169 301 1831 -1 -1
856 9142 97 3879 591 5344 435 2294 124 6461 832 4752 61 10738 612 264 629 521 734 900 222 1798 129 1487 32 3475 849 8339 892 4685 885 416 117 6315 405 880 291 4625 544 10616 90 2303 867 636 295 10110 505 564 465 8046 986 102 323 13609 720 1623 483 6136 206 6606 992 12 144 3152 950 7524 53 2846 299 10849 723 6729 774 4196 104 7645 329 2663 282 4284 116 8746 404 6074 343 9521 948 6037 845 6052 914 1638 990 2671 24 1394 597 603 17 190 499 1403 145 6315 77 9294 172 352 807 229 989 1667 740 862 459 7165 350 825 992 9264 566 4293 98 7874 991 4465 689 1027 455 6881 981 3030 883 675 353 4005 900 5505 940 6091 360 1960 876 11380 194 445 826 12059 39 3600 101 8172 989 15742 556 1413 91 4896 986 27197 311 3202 811 2409 379 7181 484 423 316 20604 578 12323 541 816 787 9865 877 187 32 1008 711 1850 825 3113 542 18709 634 7459 460 6785 598 7269 799 4265 654 3985 652 3728 951 36 708 16166 60 8488 311 317 809 8125 448 1485 306 4906 272 16003 11 506 936 4020 618 25861 -1 -1
857 828 344 2590 368 4071 352 771 321 4507 932 9059 266 3700 288 3295 528 5889 194 6990 44 541 71 1547 889 3009 807 12523 545 1764 287 5420 155 1605 831 187 118 4836 33 3722 885 6127 889 954 625 1999 620 726 140 527 951 4127 634 132 542 2091 153 3484 335 8151 570 1358 768 722 882 60 502 17406 323 56 9 1975 350 1241 646 2002 655 1996 561 2276 77 2604 765 16534 24 4417 979 3561 390 136 689 14990 199 9949 671 7279 541 10071 570 9911 566 4675 696 4833 121 4440 52 7501 759 3538 716 235 274 5693 659 5349 377 2391 14 13379 109 9578 381 16323 134 6890 809 6216 491 7089 834 5056 209 3239 182 1806 630 3627 6 20897 723 3379 473 39310 28 2421 757 4100 588 745 718 7917 597 7431 992 1241 184 3246 28 12283 726 2937 191 775 687 108 790 8864 200 5349 729 2777 416 15625 286 14774 650 1341 488 7316 634 4196 918 148 19 4540 330 2590 915 6978 274 31165 322 3294 339 515 788 937 445 52 624 1721 628 17445 292 1047 677 4341 335 2317 146 307 403 9577 875 2399 820 9188 856 132 912 8089 -1 -1
858 1033 328 2551 910 920 344 4522 295 1732 458 2439 937 1619 2 2050 200 2407 251 1167 469 4215 106 28472 187 1224 1 2777 576 48 965 1149 155 5428 338 8145 347 3808 651 1214 838 2554 222 1451 744 20488 13 3913 280 2072 625 2803 186 5544 199 10217 776 10996 719 11329 124 1022 18 3912 160 5078 512 6074 735 17518 652 1061 660 2555 406 6807 729 6441 992 15205 785 1589 279 1980 924 2869 775 4911 358 1333 746 1388 847 10266 768 778 286 3422 472 10904 429 9022 163 1041 823 11958 637 2973 298 2032 724 9066 51 17073 729 977 676 5304 298 6189 982 7747 641 559 429 6403 550 5251 866 1097 879 1517 682 1432 958 4950 674 8862 188 11412 243 920 507 98 482 1960 552 11287 594 167 791 154 32 2279 957 10631 546 6275 330 1042 673 9467 997 6719 717 6517 547 2878 762 12149 395 1921 595 3394 145 8152 78 5022 969 1166 179 8615 832 354 5 3501 791 9124 344 1799 263 721 371 3907 171 8769 435 20481 341 5396 379 640 502 1045 197 5674 159 3895 145 17112 498 13002 412 16331 960 2927 283 11164 565 4348 -1 -1
859 5042 150 235 830 143 160 545 551 4887 691 6539 383 6973 244 12090 196 5141 426 24 171 3369 358 7888 82 778 673 2331 768 7201 289 13832 511 6556 485 3696 478 3277 576 1022 440 3237 242 13092 464 10664 636 11122 422 1989 817 1889 701 2263 568 7535 217 2309 773 2557 71 7774 97 382 327 2617 813 949 545 19242 120 14645 431 6688 105 1169 999 14253 566 7991 726 2606 362 1817 370 95 677 14356 258 14447 152 5362 636 13559 420 6533 377 1348 691 15075 785 8963 924 5745 509 200 606 37559 881 8902 869 11284 273 15534 425 2013 712 7106 416 11825 511 4712 682 15774 614 101 225 5703 840 5348 445 6592 25 1645 671 72 847 10688 593 5472 948 2062 426 2353 646 8606 456 9138 282 6405 69 1808 418 2259 941 4233 487 734 352 29876 822 3591 35 1455 330 5382 155 2337 255 9878 155 4670 729 6366 995 3711 474 1906 485 7739 947 2631 113 15171 -1 -1
860 2659 550 129 357 3326 754 2679 28 557 2 4785 758 4702 245 5207 462 2172 171 3291 478 328 672 1667 587 5755 653 3228 930 1856 349 5355 47 1995 826 93 943 2661 818 2006 315 1346 798 8280 162 2325 427 12669 463 26220 452 4646 306 13637 179 2553 322 1425 87 2032 269 425 646 25669 133 146 795 11458 857 2648 385 3262 183 491 605 2262 798 1934 720 7704 369 3670 200 4843 210 8871 562 18887 46 10022 874 733 674 1066 55 28745 188 3021 774 13353 170 12123 973 12288 544 1032 568 15403 935 1057 460 6965 883 13160 555 1891 210 1307 545 2520 6 7157 87 15875 529 1622 230 3685 431 20764 838 11267 770 1434 664 2570 849 14174 459 7790 129 6377 124 3560 753 9757 583 29 387 6172 91 25242 817 344 17 5 560 745 407 1660 351 15724 458 3253 200 211 849 714 615 14911 552 9662 641 2368 544 6665 830 231 235 7055 535 3643 372 3245 348 676 591 81 597 243 984 1955 677 2252 453 814 42 6464 689 7317 626 10258 639 14881 -1 -1
861 9894 405 9851 981 3076 419 13085 647 7955 534 11284 266 7781 692 1159 648 6359 854 6384 245 10220 781 14006 683 13775 680 8286 910 2605 564 10255 436 994 262 2555 957 1732 523 1070 33 10979 120 10853 994 2075 235 2009 154 3324 234 10072 196 2805 520 13585 305 213 989 2573 61 3927 488 2872 252 2464 171 7533 306 14005 180 589 772 1602 381 8933 212 11374 802 5676 452 455 849 236 967 585 612 7132 452 7030 496 12336 519 7515 593 4163 192 6930 483 763 812 512 575 2342 220 10829 595 3884 780 1341 298 6011 945 6725 468 1996 170 6288 631 14451 888 3701 694 1081 67 541 77 1011 537 116 434 10571 40 801 351 1171 881 191 849 12543 400 4603 19 6707 251 2950 908 11941 534 679 73 3402 155 4903 283 776 570 7949 175 2155 48 304 872 11177 450 7380 245 2437 268 378 55 8076 182 12745 836 8244 523 9033 948 73 763 5823 164 9355 477 5370 692 1094 893 6146 112 7090 617 347 383 4493 408 623 788 2492 550 51 224 10890 564 8765 584 3966 228 17032 978 798 110 4507 192 11558 -1 -1
862 21 387 6845 278 2780 408 8432 900 17111 285 12514 653 6612 660 13865 422 1214 872 4497 320 11105 628 2252 957 6156 211 6360 56 7239 786 3204 778 5846 266 400 766 8221 609 10752 803 2430 712 8822 860 2875 914 1666 468 10423 176 13247 781 954 15 4397 97 10935 31 3758 48 5342 126 2105 578 2342 92 924 81 18476 225 4792 876 305 481 2907 766 23623 494 7483 254 19175 422 1654 309 803 919 4051 304 9272 740 13158 808 2526 649 3566 149 7151 862 8653 122 258 310 4952 973 2814 92 2542 181 9210 32 505 228 2360 735 6969 181 21006 631 857 737 17158 224 1142 363 4362 849 2028 599 2112 649 864 659 705 679 12965 649 414 0 1921 194 6991 482 9189 151 2323 46 282 192 15289 390 7390 726 579 511 2548 268 5297 837 2489 452 1817 837 1849 363 5898 267 1570 546 17046 95 6807 116 8804 69 4242 513 1415 774 1590 599 818 882 4913 905 219 637 3150 197 474 880 304 308 2663 461 5999 540 7769 7 10908 272 138 427 1015 287 1741 828 8935 83 5986 318 5726 960 4556 703 911 687 1345 -1 -1
863 1432 784 772 451 1077 771 16323 835 387 536 910 416 1970 701 5856 339 8370 607 1381 263 5621 499 2004 999 3724 690 770 280 61 292 12946 577 4467 75 6559 964 4700 974 501 986 6797 38 3843 114 5587 281 8965 197 8592 204 6548 387 4465 996 2833 562 2267 344 4102 871 3340 381 1516 220 270 82 5049 609 4055 657 1452 706 9246 972 267 54 7368 85 1982 167 1553 778 17735 327 137 314 4634 596 5150 188 3484 479 5643 277 3378 354 7102 842 1837 304 3141 275 5225 660 13072 392 4418 459 3651 896 7563 168 3310 678 9425 863 5806 617 169 157 14 535 3584 705 1625 291 826 930 12325 343 13210 776 5028 314 5085 983 962 936 7714 94 3217 121 4051 226 16762 658 3331 760 9160 125 285 219 8212 953 20417 632 1708 941 3888 389 27141 964 3020 613 2980 280 5878 376 2781 434 19954 326 4159 986 2657 333 100 227 9688 585 10053 439 8646 386 21756 288 2801 892 3270 722 4215 903 1425 762 3480 907 7629 704 155 997 147 259 5325 52 7409 837 13697 821 2220 877 1570 630 1500 306 8396 51 2168 860 970 169 310 174 13 346 9419 880 6375 -1 -1
864 16 134 879 341 3251 759 8451 873 7736 687 8208 498 10679 125 806 102 4557 65 91 336 17374 646 7488 932 1180 982 3782 592 251 579 8943 730 4514 945 3057 267 7257 955 1385 886 1387 299 747 475 1213 721 3926 349 4239 406 4897 557 2985 661 1380 745 624 872 6807 409 5598 444 1601 711 305 779 3803 437 350 309 1729 265 10547 627 908 315 7516 99 6017 803 3048 964 824 776 14400 21 8902 726 792 322 5593 733 10247 422 3099 94 38290 400 4569 714 17684 362 5444 597 724 66 1257 427 6390 938 8491 792 14499 13 10272 932 2444 954 4593 122 5099 865 2987 201 260 737 1003 464 16014 922 656 256 3157 375 1201 413 6772 278 5913 963 7646 542 3775 630 1661 166 18277 776 131 894 3743 974 316 477 2888 815 749 486 4177 62 247 599 3367 904 8578 51 9238 392 3620 457 1443 465 5764 712 6133 928 6380 773 15211 825 840 984 8015 313 8379 464 5201 318 19504 992 3791 607 5609 177 2092 311 5003 748 2258 450 4539 957 2849 205 29668 976 4067 65 8652 749 9303 276 5122 -1 -1
865 1738 895 3810 338 8739 221 8998 74 2279 683 134 579 1279 817 2253 128 3194 484 3044 934 4824 876 2603 574 2737 52 4916 926 9704 74 2654 62 7293 271 2491 103 6013 936 1161 171 12672 506 16832 951 3276 993 4493 433 6474 504 8638 667 7879 15 10037 863 15525 62 15345 285 6791 721 4161 68 2963 971 6176 2 20257 498 1074 83 2698 509 904 936 4871 943 127 113 5251 810 3460 42 9911 747 9295 668 3142 501 11901 975 16189 833 17198 13 3370 640 13364 349 193 492 1616 68 2049 721 9246 99 425 557 264 816 8977 188 2743 446 2002 215 13650 837 6502 568 2066 595 2433 376 4836 838 390 359 235 960 6733 513 5648 340 5231 370 5191 401 4460 265 2261 697 1857 988 296 365 4026 460 2210 887 1356 875 4727 457 76 932 9934 147 1107 265 7867 825 7031 52 5747 89 1559 623 8394 920 1283 781 32541 972 4226 8 25100 2 19716 185 2319 777 7865 768 6274 882 2420 843 3267 423 5706 422 9197 875 1301 108 963 865 9206 366 486 -1 -1
866 2305 332 1434 658 3419 356 25623 266 7482 291 1452 902 4906 610 13660 776 15331 508 4896 126 3600 906 3138 350 6450 674 7903 672 2430 851 22672 461 603 187 9881 596 2988 667 1481 624 2625 484 5744 479 16202 189 14688 842 1168 908 18039 276 600 612 8307 336 5866 943 16108 851 1297 333 1236 135 6117 729 19158 326 3973 979 5545 256 50 803 6653 63 753 678 8378 549 1371 729 4517 452 1904 347 11032 673 484 533 16164 633 6016 407 9875 292 433 867 914 51 9241 332 654 12 1225 131 3861 119 3811 275 2914 465 3386 31 30547 171 85 285 2208 108 3166 981 1955 960 2756 346 11565 482 15029 708 14211 521 4708 243 6341 21 5917 411 966 44 3983 159 3006 211 7068 252 1214 890 6862 8 898 715 4279 551 2128 583 9571 884 5906 85 293 641 245 258 870 985 1549 795 3064 410 10788 594 734 500 4345 765 464 102 1095 582 252 355 16516 929 874 302 18421 632 5814 494 6698 430 6740 778 7775 817 1691 330 154 923 4610 -1 -1
867 2746 490 15373 977 15529 584 41604 353 112 367 9258 991 1077 609 2116 152 11448 755 460 776 2028 860 5552 420 5 962 11412 599 4066 480 20658 320 13170 227 2170 289 309 215 10039 227 3459 261 4906 6 5839 334 2261 814 1692 435 2364 56 5221 936 5008 267 6211 99 3513 454 3854 467 7506 347 4328 7 2629 983 1881 813 4006 772 16729 316 1105 245 2873 121 216 642 4887 755 1755 585 472 84 8316 648 1617 708 1634 876 3931 237 15764 726 447 489 3564 338 279 416 690 646 19052 67 11097 482 1232 859 3896 886 710 493 8485 922 1546 929 237 528 4107 870 4817 512 6066 147 900 20 4284 657 1322 468 6366 624 3052 668 390 536 1766 264 10214 564 1133 750 2229 135 2620 927 1848 644 22323 67 3214 275 1035 619 8730 545 6253 339 5646 997 5870 971 8043 572 7767 857 2248 908 8281 740 3707 623 569 766 21088 472 2845 613 13 703 8039 575 15026 815 4403 90 21749 981 5726 227 1086 256 593 898 813 777 4728 69 2384 2 7779 117 3279 814 16845 31 2300 886 1535 -1 -1
868 6903 897 742 223 658 150 7115 597 1528 104 4395 594 4362 683 3765 451 2559 500 9325 619 2911 734 2975 243 542 392 8001 138 7237 504 11839 376 15283 705 7622 265 4290 370 9680 51 18910 186 309 739 5712 115 16032 155 11980 167 72 813 6658 706 8362 162 667 566 7856 674 1024 115 1687 488 3040 207 18276 806 6082 553 5958 624 119 947 7944 408 2238 398 1530 781 3579 322 5897 841 24794 754 3510 670 12152 347 5485 272 418 939 2459 799 1028 296 2818 38 3648 716 3154 183 193 594 2739 432 358 977 7433 980 9416 646 9889 128 6380 819 168 451 4557 785 5240 956 12758 736 1896 644 16063 300 13120 126 2682 932 2286 303 8919 600 7581 927 1378 945 126 672 2177 540 61 997 7768 633 8977 46 1216 861 2134 982 6514 955 6479 894 3563 684 1247 650 3811 634 76 600 4925 215 9927 632 5558 409 4896 25 36636 543 4346 501 8208 625 1261 84 77 206 5811 508 8128 416 1754 417 3936 31 3629 978 7112 652 8198 975 2191 953 2114 676 1136 301 1079 310 7936 647 2647 993 2008 653 3487 -1 -1
869 7861 488 9474 816 3059 826 10972 40 8861 369 2087 732 5415 349 4235 379 7159 587 3998 832 11900 612 4290 773 11990 502 5940 435 648 407 2236 630 3816 804 4700 741 1787 888 29900 209 36279 274 11275 285 5809 339 4353 399 6514 352 21983 145 316 825 654 609 2196 445 4124 875 1105 292 938 96 7189 858 36688 948 2291 236 2424 878 501 578 1909 533 2304 945 7763 978 526 967 1367 267 5121 392 4990 728 476 989 13190 457 5383 483 6201 468 613 745 7414 838 1963 265 1984 931 4790 633 404 231 11060 213 3275 123 20230 520 871 100 6084 303 7406 824 9787 166 3253 765 711 833 6760 427 10858 493 14645 869 1602 81 2753 282 3812 834 3563 845 119 282 3460 656 2984 312 6186 14 19266 496 2854 337 348 449 5023 618 9031 755 9763 37 13470 92 8761 67 5590 166 472 499 4393 415 5431 530 8045 193 1662 829 17511 444 15743 538 1273 -1 -1
870 417 503 1415 990 5571 495 1094 396 23049 716 881 564 3405 759 14962 99 16989 100 4376 539 14404 242 3745 298 2671 5 3553 743 9895 648 10471 691 3557 672 1500 918 33 143 4501 563 18182 667 3615 169 13160 780 13508 304 4244 639 7054 997 10708 433 1044 18 646 469 10011 35 730 348 7109 222 3144 388 2647 998 13207 221 4737 418 4022 632 7283 590 5961 993 4602 789 15184 766 8121 582 756 875 2362 18 6838 866 6442 487 1812 621 5997 632 773 67 354 639 2536 686 279 855 8424 847 5370 711 5251 492 7484 893 4916 405 7436 515 21984 712 3857 501 9044 276 11059 820 3344 126 1729 959 1036 739 6985 683 3839 762 8405 593 17322 438 9773 272 27624 391 10496 224 28362 231 10699 635 10735 642 4980 926 543 669 11684 778 5471 370 4875 897 917 161 283 994 14214 629 4963 25 2136 461 5626 -1 -1
871 2734 785 4181 879 12043 959 892 637 1448 252 2943 194 5190 620 20435 852 3251 456 7133 653 5283 165 2450 606 5182 232 1167 972 2455 812 9986 613 3049 298 498 39 1521 785 4641 143 1433 435 1557 474 7326 930 4921 210 5456 303 466 78 2193 915 2728 351 20963 623 3028 709 4003 309 1138 636 8431 553 2580 255 378 11 9329 637 279 548 13944 175 4412 989 692 562 2569 19 2268 422 8657 605 1431 513 3505 40 1136 830 14822 180 39 770 2762 633 6837 876 9501 304 10216 860 11864 875 225 24 11875 459 260 813 5711 300 2321 621 3499 755 20968 371 2508 818 965 617 10007 481 3406 685 2071 687 16021 852 2960 546 8571 144 13285 547 15382 653 14872 394 8432 416 14943 747 1034 749 533 530 4317 988 19172 685 11463 421 27188 790 8185 4 2201 694 4527 973 6574 595 101 710 1041 265 4979 169 1576 193 11053 368 658 714 893 77 2405 973 27287 12 6297 243 10720 53 2917 740 4594 922 1057 934 1743 929 11298 -1 -1
872 1384 198 9491 1 1513 605 2200 880 32 818 2508 863 6662 344 7085 508 2691 534 10256 35 17289 487 3802 408 7323 414 1767 284 2713 546 542 72 5407 124 20694 4 27003 150 2663 802 8465 513 9480 66 6410 660 1328 325 8979 167 2527 523 356 522 1051 37 4107 752 10185 922 4542 598 2056 660 10827 233 2007 197 4233 208 939 46 2306 973 528 312 5993 655 6998 570 5610 674 782 851 8066 406 21281 545 597 691 4350 420 5285 262 1248 451 1883 301 4799 223 12695 492 15169 424 4782 696 1757 875 720 317 3920 866 3406 434 746 69 5374 499 3751 764 5288 293 3185 902 8217 481 6597 97 6873 91 3584 376 5075 102 5785 565 808 710 4349 555 673 93 6060 231 13361 580 5471 544 33 700 4338 847 2097 221 4564 171 1171 909 4932 640 279 202 8215 378 5700 380 884 901 2674 868 662 640 1008 581 1113 526 4025 586 3116 341 5077 80 5320 112 37773 904 2804 941 3850 60 3588 702 3900 612 8816 194 3029 532 5395 979 21600 610 3208 996 21189 430 168 861 3477 88 5787 732 607 324 7816 516 3295 -1 -1
873 12615 709 7110 505 32 683 5843 994 10599 608 16437 952 2489 375 14083 518 9696 867 4891 401 534 138 489 390 1733 182 3071 385 5017 681 5120 594 11380 997 17628 812 5461 706 1044 425 22341 548 4211 784 2000 774 2188 391 8496 457 2127 204 11726 31 814 283 8200 384 4524 467 1 925 3941 515 1236 92 8516 921 1362 33 2445 567 1636 620 7624 995 4335 876 944 296 8042 29 308 824 5077 699 3435 81 2637 64 13630 52 24196 14 10064 526 1591 855 4492 334 13666 506 31133 216 2294 240 9136 382 10363 324 1161 548 1897 180 5760 461 28893 980 11938 582 4206 1 1081 522 166 782 8626 179 156 227 10577 95 5677 916 2822 860 24442 324 432 435 1472 357 9411 174 32636 104 20496 715 1938 597 7534 912 3389 52 505 766 11416 544 7836 986 1014 220 288 496 7798 552 203 403 14 532 1069 114 10593 -1 -1
874 1108 597 2355 739 587 522 4827 536 3424 419 6416 901 2812 578 887 856 3237 322 13777 709 3905 658 1318 443 2935 858 13347 572 3090 153 5038 953 682 617 2443 651 3577 763 1012 859 3173 717 3034 32 1397 502 6685 801 3684 403 505 488 8496 907 4503 127 1240 155 4268 304 14313 389 1272 499 1041 191 865 461 6887 419 2081 111 3377 194 1108 735 10749 717 12265 742 1868 462 852 821 1776 589 1651 476 5108 791 7405 623 4740 544 4021 275 2127 283 18347 438 2139 835 10722 741 15771 556 1877 70 11893 871 6697 613 1513 744 12913 715 5154 422 12786 963 1474 307 9195 732 1385 686 7610 354 7810 436 5159 399 4816 548 1574 503 221 744 7299 72 5583 304 5797 972 1009 440 2069 310 2548 429 819 212 12876 619 3008 731 10947 469 5860 719 5436 191 16476 539 40406 818 1793 195 5560 875 8115 844 3271 529 1223 468 1541 331 1500 935 458 604 3576 272 17038 123 7406 116 708 86 3176 456 13167 98 1375 361 8821 627 11097 652 1618 294 65 338 3955 758 209 508 17619 978 632 889 9287 121 1797 278 9407 338 3716 106 2270 219 2549 -1 -1
875 649 58 6597 409 1568 32 4937 420 2722 676 10523 579 1863 52 16802 574 73 466 2103 417 509 376 5026 893 820 192 1926 965 1041 527 14301 314 17755 786 7939 770 6380 994 3168 516 3109 588 7958 872 3394 15 6800 723 1431 937 7111 953 3258 356 9833 448 26283 749 5157 973 10769 842 3314 374 12114 984 769 329 12011 324 7642 410 14422 180 3933 600 1574 825 3345 106 2883 704 15276 282 16334 836 4949 524 9240 617 3252 860 814 532 6581 778 3854 391 1496 284 249 790 4735 479 24 220 9208 20 9531 400 2906 980 2711 649 521 154 2216 302 1736 733 34597 913 2233 377 3262 7 2950 427 20785 157 16092 201 736 838 1745 3 15365 1 6314 96 4953 941 939 894 857 884 15852 668 6313 245 3444 101 4012 52 9205 254 794 860 10833 610 12695 73 1590 307 3841 275 688 329 4566 172 2755 302 10656 784 9719 949 8025 11 3811 940 6562 653 2569 480 8822 413 12402 -1 -1
876 9508 0 14881 143 10232 383 3232 354 2790 918 7811 624 2352 406 769 12 1329 980 4106 267 8379 539 3997 553 3596 692 5579 418 3819 86 1382 992 20740 273 3330 316 5678 576 21021 3 439 51 1854 206 2097 379 758 943 7105 310 1852 962 4212 831 4060 123 8382 964 1685 769 2348 500 16893 269 7283 519 4501 754 4781 312 358 707 2305 566 6466 790 5413 478 1909 407 7402 898 1643 148 5245 255 21640 82 82 121 9195 537 8188 341 7198 901 6427 444 1210 857 9844 717 6743 234 4183 296 1241 43 22361 378 1592 557 783 909 1116 698 11402 346 414 451 6588 158 5511 159 7015 332 2215 174 21203 863 8618 333 8144 799 588 187 7657 45 455 596 4271 982 3639 10 9486 33 4640 217 4638 334 12739 486 23459 37 285 631 8422 355 97 141 2385 183 12113 67 8226 549 22960 380 9143 991 1488 54 19780 847 18907 862 17681 -1 -1
877 11639 219 15328 638 5891 821 125 415 4607 905 3122 245 424 76 8979 898 50 791 6931 587 2003 963 723 990 14827 758 8073 117 542 429 6984 867 45 543 5656 178 18373 152 2098 985 13728 317 4423 918 689 3 3195 123 4540 368 16253 917 834 450 218 620 3153 755 23859 105 4347 832 407 212 1776 14 1957 884 15229 31 8503 9 40 365 348 515 2331 438 1623 783 21943 57 6327 817 3836 740 1535 400 1338 203 1364 843 2845 615 3242 335 12493 550 12130 108 1546 774 14922 829 1861 978 2214 159 13335 151 3594 881 11587 8 7904 218 1607 824 5352 720 15216 787 8183 320 17797 28 16111 249 3028 25 2563 925 14686 475 11872 625 1430 811 285 377 3404 755 2593 752 8368 89 610 419 11196 987 9414 971 4721 625 4250 438 19878 796 2440 91 1190 326 2845 432 12307 997 1728 689 6582 435 23192 673 958 689 3580 832 2371 108 4201 133 25878 -1 -1
878 2332 794 445 550 2807 487 6417 133 3096 230 6514 174 21151 663 2022 421 16380 227 8271 752 6633 564 22229 740 11304 535 16520 625 29857 186 3725 56 384 825 2948 11 42 488 4462 794 4906 932 26999 94 6019 525 2822 719 13994 326 2556 757 6011 235 461 789 35381 553 4213 948 8886 835 4809 236 1509 372 5159 768 560 99 1832 448 7691 932 5893 293 5655 474 4037 313 16753 322 9368 233 16326 126 3747 168 10135 981 7172 910 13857 417 8747 844 2636 772 1886 25 2911 231 10111 390 1219 321 3245 378 2168 826 14499 131 8747 817 6852 75 173 601 12458 714 2585 395 6287 409 4023 735 4555 443 7714 109 1041 106 5243 173 617 309 1419 147 2903 623 5364 609 5456 663 6870 299 14957 216 3487 142 4327 763 2652 289 17642 113 11331 821 1105 805 604 252 3594 811 11755 5 3945 -1 -1
879 6916 785 2569 219 2163 475 8150 914 305 150 6527 81 6556 426 2039 232 1273 418 3822 657 518 323 18063 362 10606 370 183 681 13490 799 5240 769 5325 807 641 263 4410 378 5134 96 2360 44 2120 531 1514 921 2657 259 3889 264 7876 174 25119 555 7378 9 5365 862 90 786 2155 801 1981 0 8761 908 637 317 9742 966 3136 501 13215 20 1761 91 2843 890 15688 588 4291 170 1540 964 14339 509 1370 452 4873 610 6988 551 14363 98 2003 247 1228 923 645 412 5094 817 4513 661 1655 755 959 756 611 199 3901 832 9933 153 7659 25 150 560 3740 870 6726 564 217 878 1991 334 512 922 2127 676 2946 199 2929 277 10610 704 6200 340 7147 735 2341 216 6746 32 8134 24 5507 659 3524 110 90 667 9328 473 14762 4 3571 215 517 47 8407 191 10769 177 4766 155 2586 482 328 868 7672 978 3587 737 99 185 2895 248 6370 814 5497 441 4032 311 470 30 14350 83 5452 839 1125 55 140 179 15456 797 5604 57 4785 64 67 703 6515 876 4510 183 1106 219 3246 483 3720 932 7356 942 5264 110 2248 380 2379 775 1074 608 3630 186 1421 858 5495 453 4173 616 81 568 6736 73 5732 826 4210 274 10676 836 7307 -1 -1
880 2081 204 3343 280 2292 640 3050 849 1740 930 3870 808 824 303 1314 797 269 100 4471 438 6012 215 2715 509 19748 372 9665 969 13279 988 1207 72 1392 546 17652 998 2775 525 8015 543 11627 677 4086 863 3100 695 10140 428 11143 374 3548 535 2748 651 5714 683 579 630 1590 890 5984 170 79 298 306 462 245 610 1183 790 17928 992 8626 613 15999 356 7680 759 11106 422 239 552 2325 267 8357 76 576 839 3065 929 3353 591 669 750 11588 488 7229 157 6582 798 4354 869 4349 700 8845 166 1539 376 2207 702 2157 733 3155 988 1176 528 6212 651 2202 346 2365 634 280 959 4589 277 408 363 6799 96 66 598 1673 453 5269 698 1591 792 1627 580 3349 861 3152 895 404 588 71 992 5131 644 2777 709 907 419 2491 402 613 419 1408 153 1488 266 2482 173 5433 740 17472 894 12873 574 11110 966 19360 381 10117 621 1218 72 266 318 4300 953 7082 70 12180 501 4254 289 29820 430 23361 405 9848 427 7241 640 4457 779 5786 273 14352 563 1181 553 15547 301 3760 208 3796 681 3286 572 4342 531 427 802 5297 -1 -1
881 2978 716 8423 398 2137 521 314 991 6195 167 2239 616 737 203 7834 615 4323 563 1300 87 6759 450 9223 979 4646 921 5660 700 289 75 6769 192 1657 554 2342 168 2366 334 6126 844 7686 908 24495 288 17922 627 19756 532 76 184 3559 579 2528 89 192 663 512 878 4408 842 10879 554 6133 95 2280 197 3564 553 643 986 4471 277 33 839 3390 877 3306 106 602 647 13063 849 7843 238 8418 426 4109 893 11267 378 1864 734 824 938 6746 178 9521 405 2500 962 664 210 1083 963 2800 518 1904 412 2395 477 9852 359 20107 850 4347 591 329 111 26851 404 6831 870 6299 504 3853 619 7500 675 5793 908 8048 122 9295 389 1818 115 1171 467 6940 633 1036 403 3255 209 2351 791 34 12 15627 499 11289 294 5553 177 28337 989 358 351 2866 347 2349 754 1986 933 25479 355 11721 877 1136 535 1982 520 1353 67 5224 974 7703 728 7222 675 8766 438 2148 753 400 911 1625 119 3557 47 8966 563 1807 79 2243 638 272 918 592 238 10434 340 3762 52 1484 210 4860 206 110 549 2585 178 6138 195 2000 918 2447 731 5502 -1 -1
882 3930 97 5204 174 12504 423 5561 43 6810 988 4059 146 9744 492 1323 784 3282 755 2877 932 3357 683 3409 577 3280 804 2691 295 13184 144 1219 326 7171 856 26907 80 207 815 16081 385 9617 375 1729 65 3487 814 7791 735 8637 183 7836 471 9639 674 207 823 8646 700 611 839 448 103 14151 40 4546 94 1127 40 9073 831 2199 258 3353 857 15820 723 3383 277 3399 919 18077 73 294 429 4309 462 3272 979 20763 687 2202 759 9844 613 9736 783 1037 955 902 671 34447 953 3894 905 1077 440 6781 350 8873 670 5920 1 8587 251 6779 311 3012 45 14510 598 5997 645 3679 423 20433 524 13738 978 9231 744 1004 838 2040 269 4461 850 2389 859 213 198 12768 155 3182 880 3069 950 9937 468 9452 505 3434 9 389 108 8253 605 4219 506 3958 16 11046 524 13895 720 80 964 2625 552 4919 688 72 24 3050 978 1086 478 1544 400 1048 298 6998 289 874 735 1727 97 6214 338 987 945 4076 791 4451 -1 -1
883 9205 856 4653 417 4258 564 12060 624 16287 486 3709 700 3537 207 301 536 3232 885 6903 678 7522 43 14440 779 9577 762 23652 857 1360 623 2440 28 7051 267 993 425 4071 548 15869 101 14367 231 4798 21 14650 808 6806 311 14393 695 4636 18 6937 925 732 68 9014 259 12081 35 7950 987 1196 244 8398 876 3637 290 11997 189 5183 605 8131 142 7778 446 6450 911 5222 836 10745 357 6655 650 1080 718 11002 329 320 377 2915 754 13919 662 2804 714 16838 57 14371 599 14547 970 3933 784 1228 328 3976 97 1447 449 350 521 5671 772 3992 982 6762 70 9648 759 4185 764 17424 744 286 621 9365 319 2307 559 7200 925 748 954 956 726 1711 397 14807 362 6092 945 51 465 1069 603 5991 886 4705 776 6955 570 9437 550 1694 476 24501 894 11437 192 9602 61 601 698 17655 988 1234 -1 -1
884 7565 197 19915 186 2306 284 6427 136 6641 755 389 262 6202 230 2330 22 5391 541 26 263 9043 517 7196 506 3789 660 2840 323 9030 822 546 676 2335 177 10513 374 8667 163 4988 975 11289 169 20666 114 13498 570 8331 637 2476 498 2233 842 2645 252 6533 419 746 775 4533 231 3214 106 5891 656 3857 732 4982 919 12701 857 6234 187 2461 737 7053 842 2708 108 669 745 875 468 9530 850 13106 21 5002 891 6203 110 3938 64 5455 335 7035 267 4299 780 115 42 7343 45 2967 535 1614 393 6503 293 3124 218 1897 828 5290 733 8817 108 1705 915 23081 795 5807 187 1606 262 11794 870 10603 854 7497 759 508 410 6470 756 516 791 702 776 161 80 3858 425 4694 370 7357 777 5879 905 2256 994 13773 453 15487 106 21140 650 2838 680 20903 407 4693 403 6100 869 20711 121 1517 443 735 924 4273 730 4298 902 8569 684 1628 689 2775 475 6115 0 9817 543 10874 374 6019 486 1503 44 8452 719 634 -1 -1
885 2976 881 3695 50 2335 978 38273 410 3241 570 1445 208 1617 987 1790 414 15577 809 4665 678 461 261 5903 432 3288 91 2677 654 5054 190 10089 192 2133 112 2817 490 831 439 4181 907 378 649 3047 632 6591 954 16844 229 289 420 7350 454 6672 581 3066 433 2296 298 9509 254 3447 599 8362 825 13159 212 11341 30 1108 49 2866 431 2395 398 10658 63 2930 33 5661 152 26438 165 3357 848 11742 433 10464 321 4951 598 13930 71 15081 285 4434 568 3180 557 4860 997 12700 719 263 16 11237 79 9519 698 1292 371 1238 903 26313 732 2572 142 12632 189 2266 875 8636 176 1637 457 5122 744 8687 16 6700 333 11535 727 534 558 1478 268 3321 631 4377 689 6692 694 5938 92 2695 81 3562 184 6925 286 20660 684 6653 412 4986 516 8561 224 4738 367 4814 309 5237 515 6575 426 2640 696 12808 932 1662 422 1689 143 4516 153 4005 72 3440 113 4113 891 748 510 3329 634 1562 9 9513 -1 -1
886 5517 356 499 724 5374 530 22730 518 9449 655 2173 698 10242 102 2333 980 4844 601 2969 903 886 277 8752 866 892 986 4904 64 2731 660 6361 343 2704 455 705 972 2465 884 101 97 14344 692 1256 687 2562 602 1094 15 3321 701 7705 789 8791 299 4514 161 13732 699 21707 396 1938 207 4272 938 22988 31 6251 239 8073 707 4957 724 11307 755 2576 943 11936 609 360 971 5938 149 8966 313 2331 682 19757 43 9067 713 17867 960 4830 887 2923 305 1469 925 213 151 1259 159 160 416 6378 388 10493 300 4404 435 7525 466 24569 420 2918 977 9443 196 6357 184 7313 761 3364 347 3174 769 2901 542 50 509 2768 522 4906 295 1094 329 2405 435 6828 87 3034 600 1098 29 12052 231 12519 347 2820 551 15305 433 9175 157 8769 740 49 821 9159 492 1267 988 3790 335 1281 562 4562 981 19390 199 17425 503 2044 807 10642 778 5634 361 957 324 288 496 111 532 14364 469 8941 887 2707 -1 -1
887 9527 658 7907 739 2072 904 64 406 3813 354 621 437 4222 535 10219 955 15 849 2196 272 11100 642 242 834 827 693 11591 885 4098 901 44 308 38059 507 4146 673 16079 905 15777 335 2619 700 4794 795 5703 588 5130 809 9831 883 4472 473 2814 890 1426 194 9273 853 2066 896 6525 472 29937 500 1167 411 6118 473 81 836 5528 807 186 412 24247 607 3760 441 6755 741 11491 593 8410 460 1766 848 3727 990 7322 923 3211 19 10188 534 3380 481 1094 89 1919 603 10898 809 8440 686 5159 932 3232 706 6301 71 6243 770 13365 751 11853 809 11843 87 19142 420 11676 131 3506 743 5814 689 4907 173 7106 420 7483 489 41515 929 1698 443 7196 962 9451 559 288 560 4408 717 153 775 5578 182 21623 650 1567 209 271 282 7722 515 1962 926 12129 165 19227 -1 -1
888 3372 832 5720 58 5561 885 8413 629 106 482 3986 475 14446 457 1965 197 9385 545 6381 991 9474 165 4629 9 5248 842 5216 509 2156 874 11424 132 2452 606 2435 928 946 610 14278 282 3825 55 18366 629 4663 852 524 475 2610 65 3922 373 243 379 10185 691 3422 750 4565 594 467 983 3270 884 3701 313 14649 794 1592 334 16214 246 1307 553 4705 655 3382 319 5934 708 8600 150 7581 557 651 110 8502 696 1022 235 2462 434 1773 942 12729 89 2048 227 930 584 8580 844 18325 889 7792 947 17465 498 4176 575 9888 380 6354 803 2109 792 15360 112 4483 666 7388 139 565 684 2736 114 4567 56 3804 344 3608 564 10813 222 13840 449 2574 33 16584 10 14705 907 4938 755 201 855 11250 475 4019 243 2464 839 4897 637 6938 817 2043 23 1567 309 2480 628 1924 459 290 798 10942 641 5390 251 4784 113 3419 196 7079 448 1497 129 7718 488 4636 862 326 329 5127 731 8613 308 7998 417 8217 850 7038 1 149 154 2680 570 7876 193 1233 519 1011 397 10472 897 1540 445 1312 -1 -1
889 5662 524 93 983 38 734 10318 449 2081 125 7811 5 5950 893 205 2 6453 303 214 789 102 739 3322 976 7914 747 1574 865 3763 942 1207 888 2743 804 5909 934 4268 804 5183 857 2419 862 9077 63 6244 643 8542 443 24 36 4384 432 7043 64 1673 885 1177 757 367 939 7912 45 16294 880 20553 261 5994 403 11702 737 5261 962 8232 972 5361 498 7722 515 1016 896 14737 305 818 231 1571 733 4785 533 5327 24 2600 917 1420 642 13344 844 2613 561 6801 579 14980 594 516 354 854 478 678 199 9806 327 4727 954 4179 60 6371 133 5605 823 4203 981 2257 766 1001 127 4602 751 6952 335 10567 664 190 826 1250 462 1801 741 14938 970 273 388 21 371 3770 943 1137 619 10086 896 10476 34 3959 741 721 217 4911 900 2000 462 5513 591 884 849 3958 895 8595 474 6368 923 45092 632 2580 19 3506 382 5881 741 10558 486 817 125 6115 547 6589 995 3628 998 14504 148 17116 270 4037 418 5227 691 1703 447 19033 977 6135 508 5867 253 11015 267 3993 896 6638 100 335 -1 -1
890 15380 823 8951 323 5736 126 16335 502 7003 86 2341 671 1162 7 3867 438 2225 742 2160 735 14310 629 762 611 8108 777 6684 286 16416 209 970 912 2558 164 4557 120 263 6 741 314 2591 992 10203 381 366 484 10540 628 13045 330 24095 724 1547 890 19414 294 527 664 3106 514 3122 746 17572 186 6207 891 10735 333 5857 265 3786 674 1349 628 4786 644 20621 84 29512 494 7798 48 4833 307 8268 737 2182 693 7675 966 6934 742 5509 313 4974 98 3853 871 5255 928 20970 724 1591 30 1109 70 4277 285 3357 11 1507 468 20800 201 1757 796 18589 705 3623 910 2511 800 16219 85 10404 978 2634 571 10253 573 1252 354 139 609 3237 491 19524 316 945 16 7588 206 3621 58 2780 45 6036 779 3934 323 2959 412 964 227 7895 155 482 582 7638 952 26294 798 5713 888 11955 -1 -1
891 7461 464 2150 492 3204 510 13453 414 1776 746 2272 165 2779 633 20854 170 10839 437 24257 260 856 229 16972 161 9156 602 3546 185 4183 345 4055 194 15849 831 9190 734 3658 597 5423 986 21901 1 18118 99 1683 259 14687 169 5804 997 35 167 1087 918 4284 292 125 678 1763 661 11310 809 5848 698 6918 334 44 263 17420 590 9190 11 4978 798 424 831 13856 319 10411 782 16358 274 2201 236 3278 510 6565 454 3051 693 10290 778 9460 79 4759 423 6084 505 5125 841 1087 551 6772 614 1465 891 6018 294 32068 91 3840 998 3825 549 2558 316 6950 204 4770 285 971 685 1377 493 6186 107 14399 750 1206 607 9378 102 7870 144 12753 999 15807 977 11490 980 15315 581 16638 986 170 38 2187 160 8187 801 9573 998 4343 477 7056 855 4461 -1 -1
892 9175 92 1210 343 5699 376 12 909 14538 596 8173 303 22367 417 2516 939 4176 59 10842 447 2471 880 29437 958 19028 87 1222 380 13101 48 2140 86 4885 832 6009 210 2837 332 2437 862 216 828 6608 260 15357 920 11022 297 6679 195 2334 433 9506 923 4275 444 3786 339 3897 173 1263 96 3651 167 2462 691 2100 329 3141 405 6235 581 9016 128 8037 309 7489 397 6504 711 4515 587 5209 382 1943 90 11292 310 13280 560 5099 214 6565 591 3093 582 2801 663 6509 26 2547 818 1048 20 5455 808 5091 246 16677 586 5979 640 11411 775 3055 183 2389 971 1779 479 2964 675 2639 236 6802 181 27347 258 3674 508 18066 920 2039 716 6078 968 837 591 1123 762 2214 835 54 183 6847 431 3354 595 565 876 3950 381 97 277 13016 337 51743 863 4716 815 572 829 3617 845 6052 960 5541 812 3453 620 5895 72 1872 768 8191 851 2776 88 7617 350 12 278 3949 801 150 -1 -1
893 5415 127 16794 925 3496 980 6201 968 4161 180 3744 429 9178 205 3324 229 2746 186 744 720 10971 565 11366 338 7479 571 3408 73 1356 966 8050 982 4184 978 4821 663 8571 111 233 759 1980 40 11593 486 1854 500 21347 890 9981 925 3349 271 3157 700 2070 450 792 827 143 229 2717 591 2917 495 4830 190 2743 219 1308 987 21159 330 2957 731 484 323 86 224 3594 792 13809 559 3533 418 6223 16 333 501 9879 14 3423 762 585 292 2614 654 7254 348 14323 966 5434 426 5098 427 3236 561 975 272 1215 608 16678 972 2272 156 2030 76 2956 966 4866 182 3949 296 356 250 394 274 307 880 375 459 24629 990 1508 345 9934 678 11398 583 4006 389 1218 659 821 745 3051 523 2716 138 4370 302 1588 418 659 597 5840 4 4812 259 4946 820 5305 905 1656 996 6618 458 1175 802 21106 332 1539 111 22252 822 1666 846 18615 761 10547 991 1448 126 10043 902 1874 881 16175 736 1469 421 5288 779 4700 252 12796 324 2343 786 1671 467 69 504 3970 211 2623 578 4522 837 6651 411 23137 -1 -1
894 20 862 7106 658 2366 210 3200 715 197 876 11562 731 5847 147 12554 202 318 829 9884 2 16720 316 12738 777 5797 333 137 371 3420 59 550 441 29087 236 11218 940 14146 508 9063 444 5837 714 8918 139 3655 343 8216 189 6141 131 154 713 1989 384 6171 102 3348 466 15539 999 2528 568 3569 97 2251 134 3609 205 11618 497 3856 831 1144 742 11613 828 2306 442 377 483 7011 888 1616 792 2666 809 388 270 4569 919 787 377 7036 540 241 813 4362 762 7168 333 5542 56 292 26 459 242 3264 374 4821 804 2331 720 1973 229 4507 443 2650 678 12193 837 1007 490 9985 627 3771 133 858 512 2409 211 9503 951 6350 170 3746 47 12665 908 5348 798 1756 119 4692 256 1410 572 9041 158 1203 792 7597 880 2851 979 2621 456 7442 123 11107 984 3484 846 2380 106 4026 802 3280 339 23855 417 1382 2 9547 722 11400 68 1769 361 3558 139 20449 169 7397 917 7833 820 10384 751 11881 910 684 593 5825 665 1009 451 824 845 1069 605 6937 266 620 76 5092 138 14024 -1 -1
895 1231 573 799 245 16845 10 6110 690 9356 88 9398 305 34 199 329 464 2706 199 285 767 8674 95 5189 300 1929 266 2406 159 3908 775 5697 942 6095 815 4759 95 183 94 85 87 4911 462 684 558 637 585 3048 575 767 675 3729 845 3525 881 13793 993 395 901 8775 715 19361 786 3153 794 7657 75 5208 345 4616 196 8552 332 3618 297 4629 458 931 212 8164 215 779 27 2669 521 3702 768 4172 649 17115 760 444 542 22827 861 1945 154 3202 761 3502 223 2210 835 11384 299 4201 548 5274 267 2303 191 260 418 3659 595 188 902 6893 837 4027 746 12567 629 18694 808 822 661 10009 128 135 952 3748 644 5064 753 7112 13 4452 794 7768 353 8816 878 9485 240 2733 284 5373 856 2186 811 944 975 3266 320 5420 509 6381 909 7606 712 14902 488 5915 35 2242 698 4823 21 4778 257 8004 662 7933 628 5460 642 4982 891 7474 526 6447 242 3985 480 924 383 3664 303 1255 397 14393 465 4656 1 6378 773 6966 167 12377 922 2279 190 6725 434 9070 738 2352 823 799 459 194 152 816 30 5709 992 2789 167 1402 3 904 264 5616 312 3746 591 235 500 1206 837 3718 921 8612 -1 -1
896 14805 883 8951 659 3623 382 7752 189 16026 5 3889 709 6628 525 5086 35 1375 660 1824 162 488 318 9811 4 13677 297 1926 922 7863 161 3090 229 5175 133 13941 664 6136 547 1260 262 1071 62 20875 93 1532 571 1696 89 743 60 985 237 2789 750 2386 465 1446 125 12729 344 7299 245 4427 341 7434 314 8290 661 13585 924 1285 547 2702 534 2564 551 1762 349 14096 890 2087 466 109 399 3593 29 29255 103 9007 318 3527 957 7288 820 3184 268 535 491 3197 628 23667 598 2264 508 2819 332 4658 419 2649 39 1030 154 1384 510 10925 926 5133 610 827 932 3043 342 399 761 6186 322 2039 691 2068 495 3950 418 540 595 6047 171 7982 59 2003 129 5353 531 1362 886 3113 719 441 87 204 240 5330 627 4682 476 5251 780 566 836 1191 557 4032 805 4967 397 3596 726 9014 84 6058 150 66 19 8213 59 574 369 2885 742 921 458 3246 943 7666 261 12687 48 10095 533 1470 771 2656 930 1676 433 4081 569 3626 45 1809 777 163 631 13568 897 4886 442 179 513 1847 831 5316 173 593 202 506 930 2667 566 8126 559 8202 677 16 242 1501 618 3860 544 7740 119 269 876 4608 183 8150 223 14049 24 1782 -1 -1
897 6912 898 6099 10 5857 85 9231 863 794 772 11225 515 5141 929 40055 875 9825 953 6283 416 2966 646 1864 585 2572 255 927 354 5437 678 2229 604 3948 537 2068 135 15599 125 5501 827 8905 739 15895 286 12702 512 2227 348 1242 496 10591 777 6608 41 10240 498 8537 438 962 277 2819 348 1659 292 2732 133 12117 366 7510 892 12553 651 21104 455 2436 182 1324 871 3950 849 970 653 540 224 3366 239 7400 18 2052 274 2948 976 11045 914 16675 90 11437 103 4171 657 4264 680 12383 299 8889 812 1041 94 3337 799 1784 463 1035 696 7049 674 5043 237 4215 806 15099 324 1840 687 152 859 5145 595 4278 145 2289 346 2743 894 7816 171 3724 467 602 113 5009 805 11107 2 1425 203 11478 841 8197 517 6890 903 1175 919 2315 815 389 367 5481 600 3364 642 501 781 771 277 1689 722 17114 541 9322 580 802 781 2643 977 7836 596 22211 179 1829 564 4158 63 1059 583 1492 64 1031 12 3607 502 472 37 9297 279 1845 320 1267 886 4224 156 3722 962 1605 -1 -1
898 921 393 23442 176 30223 921 2564 333 2709 96 249 111 17939 791 22926 366 5742 346 4852 754 4448 161 11998 241 5546 726 1487 965 2896 189 9378 668 1226 150 4364 728 4011 480 2028 817 7065 553 3451 399 8088 320 4171 490 7340 582 3399 321 3878 293 332 878 3342 770 8115 475 15666 669 2100 146 2385 288 12748 596 6145 707 2964 425 10592 877 7212 469 12088 852 25461 55 11323 712 979 9 828 811 2441 765 1152 737 631 56 762 337 6127 624 5405 148 1885 658 11698 575 998 552 21708 180 918 140 11341 497 2134 71 1830 188 3127 117 17616 741 6568 677 3740 991 3850 645 6568 29 627 283 9318 184 822 603 8979 672 7799 67 5674 388 4140 974 605 611 5508 101 3833 959 151 822 63 31 2204 648 14822 994 20 127 3201 31 5330 788 4033 770 13991 997 9206 474 9048 701 3767 7 5908 565 3965 297 6413 736 5654 709 2628 59 11441 514 10983 121 8767 409 1399 -1 -1
899 585 126 395 697 18 918 5144 902 15014 889 2777 388 91 489 9422 456 4 719 4217 989 3589 655 1025 886 690 83 1216 506 15862 951 6064 492 3114 328 1653 689 4273 946 15803 978 10325 558 5239 500 202 636 8961 724 1514 617 3848 173 3870 438 10997 321 8713 848 15517 654 607 76 4009 868 6259 168 3619 605 8803 468 7263 706 4317 352 8198 230 22811 656 2384 586 650 853 319 668 4864 959 362 581 8946 316 5608 582 1553 980 517 31 1197 720 2431 76 547 161 795 228 4511 469 5854 895 3005 750 21324 995 6072 143 26593 999 4839 524 1702 737 3632 453 475 709 14427 69 1483 394 8910 9 12104 853 12734 465 1789 788 1861 789 1317 843 16412 812 10694 847 1323 985 9182 175 6345 761 24329 252 4363 410 6560 555 3631 600 14802 643 758 928 1122 636 17199 304 2935 666 11116 385 753 769 303 527 25037 436 19122 212 1312 384 6907 194 7039 815 593 246 15969 -1 -1
900 4389 836 1660 62 7151 458 1631 389 14779 330 1277 64 913 886 272 613 1079 445 2396 180 506 823 12569 98 299 701 3903 358 11434 563 1932 143 2192 717 2127 294 9572 557 14462 501 2793 33 23177 893 2759 679 4160 946 859 518 1660 21 8238 91 16563 454 1680 164 666 567 818 574 3310 193 2039 785 9870 3 20584 252 13832 950 3984 610 5155 502 7202 417 474 499 4904 508 1650 607 4790 907 7488 79 1277 21 3180 111 2490 130 7996 145 4190 438 11321 221 3599 554 4827 504 7693 813 312 343 4965 787 281 297 6213 691 681 335 6250 636 6718 738 9748 677 15393 491 623 486 31913 396 32 322 1692 118 9086 231 2220 815 4302 788 234 802 9624 818 4550 436 5776 790 2921 315 1931 972 34 273 11638 152 12446 654 8152 751 5595 13 1078 495 1657 345 3941 453 16076 601 6747 529 1046 264 1019 558 3477 580 3417 818 23849 754 9983 267 7460 968 2173 900 767 765 29338 87 1043 16 788 307 7572 89 15260 529 509 11 707 194 8367 -1 -1
901 2421 399 562 168 913 582 22441 66 10029 215 694 60 679 22 14053 607 325 779 15569 743 573 510 12290 297 3259 748 4484 400 196 263 664 617 1187 748 3056 738 7330 812 9319 123 2663 192 500 331 10127 981 981 996 421 528 4391 680 137 848 5962 443 1437 609 7436 217 49 86 249 317 155 462 5158 748 444 240 84 661 7617 129 5775 168 7014 573 18530 853 9175 79 27185 764 1637 342 1317 478 1113 354 6054 926 1410 214 1516 446 2904 81 7273 411 478 825 3012 454 93 382 24298 594 27038 183 14908 217 23771 140 1333 326 237 837 11078 200 10867 114 1968 686 2667 172 9445 540 1399 195 1001 58 4403 381 243 47 7987 365 3036 244 10414 824 8396 368 146 60 22031 458 330 70 6215 523 2939 778 12 705 15114 539 8936 275 6366 567 3625 453 7676 838 4460 167 9255 256 2809 575 2697 60 6370 873 585 857 2444 689 12175 113 4379 316 7775 69 6161 386 1227 474 16229 256 4182 838 2899 415 4021 684 2902 959 222 74 5324 218 3487 528 426 625 5096 891 2360 -1 -1
902 1347 972 71 395 1116 999 7803 670 24697 557 1431 806 4155 583 1722 324 2366 130 283 476 2277 579 15568 461 6331 478 11416 622 17636 575 1560 961 1143 710 2490 943 10890 178 2281 176 9321 524 13243 345 514 673 2582 813 358 918 833 888 6103 533 4487 384 2377 27 396 889 5832 970 4835 675 1766 769 639 348 65 897 2379 632 5223 49 5465 297 6329 603 5290 613 2598 568 13318 362 7400 375 3917 518 2616 959 2805 192 18648 680 7286 577 10556 500 2898 632 14304 263 453 751 4147 165 3858 841 7405 610 432 768 3100 745 1423 896 7045 683 10939 676 3791 367 408 768 3506 921 1639 371 634 297 65 340 7596 451 279 577 28401 703 13849 724 4056 634 7557 990 4123 371 854 500 5033 534 11912 962 926 290 29885 346 5759 18 3589 445 664 929 3280 782 950 531 24391 129 604 529 25425 749 2133 637 5026 200 3975 90 2022 806 11612 654 1999 946 9401 327 11107 386 5914 165 1273 318 4661 399 215 279 8261 239 7663 661 301 873 8214 1 6531 -1 -1
903 14176 30 5730 736 5460 45 1733 719 6375 722 3611 179 15534 951 2960 835 435 878 8692 228 5427 89 9757 925 815 68 12392 260 12465 802 700 96 18843 987 3468 353 6456 939 4876 987 15804 345 5984 235 4501 798 4771 793 3234 112 20700 674 9772 752 4683 815 2189 618 1722 581 11421 522 4011 374 24121 763 3698 98 13437 955 7433 270 717 633 5018 157 1881 831 2587 858 9847 801 3597 72 7088 410 19633 698 831 887 14593 952 1402 799 1532 14 4437 393 10993 587 8447 257 757 916 8841 289 3620 381 5226 522 4834 167 2420 64 1260 297 203 401 3226 958 15532 134 4111 847 25093 454 5511 886 12236 122 902 232 5512 335 1494 191 5065 603 4549 944 1015 510 5941 542 985 510 1837 217 16856 513 1545 452 15940 144 10376 548 14317 572 4146 313 5876 614 1734 420 3111 163 5048 724 430 425 13369 544 4240 993 6004 685 5492 -1 -1
904 379 962 5748 110 491 563 7780 285 7453 932 1043 416 4515 658 1276 150 3130 315 2741 667 1821 300 6650 956 7860 97 2402 135 15923 932 305 170 14108 145 8141 615 1281 956 8471 35 533 371 23961 790 8915 998 16562 776 3630 905 7351 356 871 576 187 726 6208 47 26708 572 621 691 8807 993 11078 936 505 986 8175 116 754 315 4762 902 118 914 914 595 5380 257 107 63 10708 942 7476 462 9781 596 3444 704 7424 144 1199 600 5650 862 690 543 15837 540 514 726 4715 436 2458 815 8484 309 2805 687 1687 430 680 19 1869 722 6333 144 7368 787 1446 672 2721 293 6198 240 3878 56 2203 540 1624 65 14813 545 6224 36 2410 984 1421 378 10886 270 10344 661 2603 724 12563 319 5564 769 6936 657 4241 240 547 831 21589 908 2355 556 4927 67 7747 593 1441 944 8892 840 3320 835 20764 699 8973 442 156 321 501 356 7603 236 3601 132 6664 343 1526 597 2185 364 4655 986 8786 774 361 549 1573 457 2212 196 1094 505 2287 632 19 878 2255 825 2624 940 3543 956 2942 488 5373 676 3270 409 9565 428 4630 887 1925 24 2984 453 3372 -1 -1
905 2381 174 6762 380 1011 920 13336 997 791 548 909 96 5258 252 5184 463 178 975 6288 428 125 605 32972 147 20535 650 4340 899 9720 510 4165 449 1544 637 2165 191 2147 602 1 405 5828 295 1242 703 1869 997 4837 375 2283 701 4254 93 12864 771 8055 248 58 634 9911 745 10504 59 2894 525 2163 383 1346 15 1573 154 1926 925 10463 370 3379 808 35 573 14225 678 6322 865 10621 618 1761 162 2955 975 7533 965 1483 485 4671 284 3334 398 317 417 243 667 5854 409 11956 544 405 135 13419 96 8565 142 1675 939 3037 308 754 665 1052 959 5445 461 3464 294 15702 682 5633 476 1106 590 60 453 1188 776 1247 517 1657 547 21887 85 13549 56 3272 475 9354 170 4684 557 14450 621 1666 433 1284 992 622 210 7802 52 3015 63 6087 513 2676 11 3984 363 476 98 2497 78 4078 194 21527 722 5031 476 6228 903 2410 87 1563 454 9230 480 4118 778 15849 132 1479 321 3708 6 2577 314 965 509 3817 294 4346 83 12345 583 1887 498 900 110 3776 413 16512 547 2795 903 11750 673 2534 236 2709 305 1588 26 2187 100 4864 304 5466 340 4798 -1 -1
906 11010 170 9421 186 1332 595 2584 393 10781 234 6559 0 9824 92 1954 744 1682 472 2812 596 1700 766 12224 958 945 899 191 674 2702 657 2163 923 911 980 2324 490 11238 782 738 222 8140 272 7092 500 1511 211 1489 612 1978 681 2830 598 1894 708 645 808 3279 404 2818 323 6387 580 4083 918 1953 528 2373 88 5740 544 14370 29 3188 630 4126 914 20644 862 360 287 4575 416 7802 337 2852 409 2578 691 13937 532 635 926 1257 921 919 430 24658 964 2076 367 8757 670 2121 107 4449 66 1354 821 1157 53 10486 548 2276 444 6336 207 10989 600 10043 208 4945 755 14326 5 18154 4 12107 915 3093 683 32562 591 440 675 1719 479 25912 379 442 545 9814 823 1555 949 2288 185 90 993 17120 946 4868 940 2576 233 9727 560 494 1 3932 176 1423 883 1531 577 7385 537 534 859 1767 871 2166 514 5506 763 1084 121 5158 810 10011 235 1895 540 3840 752 6978 838 747 375 899 824 11581 884 738 943 90 124 290 264 2150 560 4955 477 20919 240 24355 657 9989 -1 -1
907 2946 703 2453 893 1584 857 2376 945 4031 528 1015 765 27570 908 21135 193 18 888 15949 951 8171 561 2923 359 9007 887 4741 720 1078 452 355 653 8729 131 3580 350 1298 955 1514 767 2907 108 16855 929 6301 223 1244 970 1562 679 2514 113 3419 757 279 32 5124 35 1439 798 3177 832 2904 103 12034 142 2022 807 1190 989 7595 747 354 458 11261 483 17096 545 1998 207 5934 925 10384 755 1979 216 4983 665 10418 981 522 991 575 978 13208 586 7958 826 3121 116 482 534 3615 465 629 419 10739 996 21520 829 4859 866 13703 634 2432 175 8672 425 5806 857 14417 669 1684 407 14244 4 2491 285 6459 858 2472 629 7446 601 6878 849 1572 639 2345 586 1022 735 12341 475 5947 925 1016 6 4042 408 539 429 4166 205 8108 491 12489 354 14865 339 4338 924 8123 459 4085 816 1106 919 163 412 2442 181 18852 912 6794 201 3459 873 11104 685 3528 339 3077 344 10664 466 5242 469 10846 264 1868 801 399 359 9187 694 4936 512 11337 -1 -1
908 5274 557 638 641 11539 73 12 606 6844 439 301 348 22 328 9159 31 4557 915 11138 117 10503 401 22797 732 14199 959 14581 98 15009 881 2621 731 10060 928 10147 600 483 525 13157 892 2610 296 5033 42 2924 736 8810 805 20818 329 3517 392 2129 967 2642 418 1220 335 8329 940 14028 858 1544 62 1375 145 8489 970 3200 902 2464 799 2285 263 1180 126 2643 633 2344 496 5512 940 3096 287 9227 575 12334 590 7144 167 5416 1 1397 572 9782 343 7073 350 14285 503 237 774 4178 298 15381 234 14460 918 1204 792 4603 632 6271 276 2238 426 9449 633 13041 757 16889 1 4000 331 111 727 23132 657 11314 191 1364 314 4030 922 10137 145 12126 643 5732 450 9771 479 19775 752 2149 187 103 503 961 145 2973 885 1439 291 8304 884 2423 179 1595 162 7213 512 23023 748 476 154 3020 453 11694 46 41 426 2843 401 101 776 5743 -1 -1
909 1638 301 6969 600 2290 276 708 233 6826 376 10368 830 593 988 2287 388 631 865 5742 566 16023 809 15243 255 5066 52 5927 836 7298 884 6914 608 4276 873 5661 855 2747 187 746 26 580 446 24382 660 9943 477 1391 649 2275 114 357 973 6854 936 5333 438 17151 190 971 248 9365 548 54 459 8160 213 3333 584 3513 429 1236 294 5769 0 6423 575 10673 239 388 899 8997 67 60 436 4065 571 3586 460 5862 808 4446 8 2036 847 5356 718 114 636 2906 257 5685 67 67 325 330 739 4934 580 7322 730 2880 572 5926 91 11925 945 16849 165 7884 333 1073 830 2857 728 4911 680 19278 278 9772 236 18763 195 1516 64 8077 279 958 240 2448 229 706 50 4529 653 13043 710 853 308 12183 96 1920 707 6999 862 31837 910 466 129 9324 18 14171 496 2866 173 5468 106 3452 285 605 595 3469 414 9391 896 11998 26 36599 266 2849 957 3292 987 4175 111 724 831 2168 991 371 576 4789 191 4576 320 2314 796 7264 -1 -1
910 287 434 2789 169 1480 395 7878 429 63 319 1158 517 2860 520 6443 433 29408 416 1088 723 4859 164 3678 760 4291 182 19785 720 17852 598 10941 738 5681 286 11865 265 3686 651 12660 99 11389 956 1509 318 5114 999 6690 749 1221 408 6625 655 3083 720 3593 848 1062 943 2708 346 3675 905 547 587 7545 232 4381 910 574 783 8682 41 7239 210 240 678 1618 388 10521 30 2573 797 301 908 221 567 6233 576 511 404 4479 866 9255 241 1116 27 2228 169 9084 167 22548 163 5376 191 518 5 2474 553 6710 725 4818 831 16519 840 2285 380 758 406 984 760 5871 159 16378 525 1199 589 905 100 2799 69 1449 198 3210 668 6420 781 509 901 9316 863 4627 504 769 484 1512 389 6129 167 15132 341 4480 771 1266 58 5428 798 2419 357 5812 195 9315 857 3415 436 21042 14 4437 361 4966 659 1330 528 8491 360 2994 860 8324 437 2113 975 9707 811 14271 634 1460 84 13080 589 13654 156 6097 570 12630 271 10522 754 2323 707 13731 591 2919 -1 -1
911 7940 897 427 105 2806 293 3699 305 16594 51 6525 644 6122 174 9307 778 6760 535 1042 316 207 75 1617 523 7590 992 712 610 1846 938 9582 660 1535 458 972 552 22914 819 3903 118 2798 87 1444 10 3043 315 1082 738 6468 502 31996 518 9214 923 4489 641 3028 482 5065 157 14846 402 11718 126 1124 541 2080 233 3994 508 1400 173 10095 86 3450 24 2872 291 1289 508 13422 308 22447 414 209 313 3248 788 4140 986 502 272 6290 867 7763 86 2298 641 445 290 1574 600 1288 843 11183 349 4908 929 2622 957 38325 510 6575 282 17498 8 808 406 4464 75 3884 442 2096 124 10282 57 9461 672 7999 315 40 766 7282 733 3954 595 3770 960 222 623 24477 138 8547 514 7976 469 5960 184 738 213 3059 869 3168 842 3229 61 263 637 5441 341 1614 453 987 662 1665 550 33024 983 568 66 9113 609 2663 949 486 914 2121 170 55 955 7484 918 2185 984 1127 131 4119 16 2783 33 1172 423 5891 712 10395 100 1354 26 3615 692 1082 640 10435 -1 -1
912 3650 117 2386 478 12465 579 3110 682 18726 853 8245 728 3757 205 3138 74 4838 370 5838 276 17181 439 4767 416 4659 58 816 135 2749 818 2089 122 834 638 7693 569 2014 614 6773 302 473 785 7892 335 16915 511 4353 840 5579 86 4924 264 2860 538 5552 401 671 292 18223 653 310 550 2495 930 2823 579 1219 300 6348 129 24 64 11206 292 18799 443 3574 240 4333 442 23910 496 188 742 886 365 8785 154 19861 787 7146 775 10383 181 8591 229 1618 272 7302 632 3027 304 6272 548 1059 14 576 712 5835 283 3020 991 4851 48 2320 523 3022 19 5566 333 4706 569 2668 527 4198 560 2903 412 14196 862 4373 981 6325 68 12032 185 2016 667 8993 704 170 548 2652 37 442 473 11615 384 3734 863 10679 342 11478 788 3406 855 6794 229 2815 940 12697 629 4465 128 11033 27 4685 467 5736 502 3760 922 9934 353 6674 171 3755 733 1030 837 1986 605 9970 247 14344 432 10148 701 22327 51 1542 890 502 -1 -1
913 3496 453 12927 878 2709 116 8 965 4408 586 4081 799 345 201 678 658 3449 582 23420 93 3924 753 1855 961 8407 217 18683 33 8999 832 5924 513 3609 643 6731 486 16166 95 5332 7 7325 227 1006 40 739 10 2106 830 9847 939 8912 903 2451 378 15534 827 5642 966 5948 169 1739 195 5807 167 14209 965 1428 749 11460 131 7090 113 1678 565 5174 141 2222 600 599 968 12834 443 231 792 10650 827 109 247 2048 296 6787 549 153 918 8033 778 13164 33 18367 350 3144 638 17480 200 1701 278 2932 206 7447 101 213 148 3093 658 4492 311 4586 12 1613 348 31967 107 4198 858 22448 192 3454 429 2154 157 4746 918 6354 343 3752 998 432 293 4372 724 2214 63 3343 438 84 569 1631 432 1428 604 18936 866 1188 991 1452 865 6607 141 2367 0 10085 612 5699 910 7821 949 5412 840 7247 248 12535 431 2440 253 2667 754 785 733 8844 100 764 38 1979 391 1991 904 18200 91 5621 3 13197 6 2589 -1 -1
914 19808 427 14150 34 6455 811 34418 740 4105 768 440 42 1224 158 227 428 5817 234 2921 182 3787 751 9076 606 4247 775 1530 466 220 481 2501 159 5871 726 16720 374 10981 821 251 53 680 357 20522 841 5237 757 3045 36 1879 23 1993 376 40 354 4506 440 1920 73 6325 921 6726 497 94 831 14056 35 10043 993 892 256 3077 128 1950 507 7259 491 3063 174 7626 769 204 956 3492 670 2600 447 7004 343 3180 357 2966 794 15139 592 10199 357 18136 596 8561 359 1018 83 2389 118 250 779 3300 567 1681 150 21654 52 3433 502 32250 759 10949 547 8 391 9980 71 1836 154 552 215 1001 4 9001 344 693 848 1795 577 1642 788 6204 446 1862 608 8923 419 1210 90 695 905 1817 183 6753 861 12357 446 2858 425 2123 484 2625 127 1167 297 1924 978 2321 568 2041 594 11711 348 4698 155 1470 33 8511 924 1738 596 1788 815 5375 28 1678 836 251 669 5395 51 9675 219 10909 722 1979 776 7081 168 5779 794 3734 184 3720 213 2459 999 3839 840 10795 49 1182 978 5393 501 4912 561 1784 232 413 482 3535 -1 -1
915 180 49 4409 297 2471 812 1530 644 801 811 592 376 2749 426 5029 313 13938 787 6276 403 176 941 148 825 408 787 7038 425 3784 690 1933 406 1815 376 1972 241 4545 564 11696 444 613 737 2209 58 12751 503 9285 696 4031 753 526 95 16023 864 1639 692 4197 151 8806 519 6815 190 11991 610 4890 853 7269 84 1948 623 5509 626 3063 866 1884 508 6988 981 1516 988 2281 539 506 197 5619 753 4227 255 13416 506 4218 570 4969 665 7890 684 278 532 188 201 23 896 469 456 258 562 13551 688 13300 120 141 111 13378 728 10826 859 9677 693 4298 793 99 326 10765 673 786 1 6728 816 3234 28 3201 623 7651 13 468 704 511 21 1562 3 1185 175 9547 634 13483 519 773 185 577 370 3385 697 9119 73 1711 530 963 979 9156 162 689 597 124 892 602 840 6841 564 1413 403 5158 106 50 595 18971 54 9481 648 68 295 294 381 4129 349 16984 211 6536 277 43 964 2941 37 1556 407 3951 983 8296 192 1166 938 5494 742 10767 701 7832 68 3007 959 2385 775 19403 713 7875 663 1390 790 19279 724 15810 663 9182 335 5900 922 4291 318 6321 905 2843 57 1905 870 8455 -1 -1
916 6861 9 7456 713 5280 680 5859 9 17647 612 1296 887 986 314 5021 912 3070 107 17403 341 19561 292 11006 744 49177 665 2444 228 3202 313 11832 797 8328 526 239 816 396 758 340 389 1586 255 10322 674 5624 963 1632 19 8808 263 9396 98 113 997 9324 707 371 194 6375 674 971 539 7707 155 6495 322 8039 585 843 547 2893 941 5277 333 9875 229 21043 942 2040 929 3106 269 13525 463 3617 723 299 634 8588 646 60 453 664 84 456 411 11498 170 2705 686 6394 713 467 67 558 8 7674 645 714 13 429 738 4189 467 6204 156 4016 918 1152 160 8670 317 903 850 4496 840 2721 79 1325 114 1129 881 1680 131 270 715 8503 543 3499 51 10467 857 4792 379 1911 296 7742 450 453 769 6485 171 2140 31 8762 35 1798 992 4075 956 2072 664 1563 60 17975 527 8418 342 1343 987 7377 451 3889 695 5751 751 1748 90 5613 214 665 340 2057 30 9208 281 16109 256 70 409 6743 105 4479 171 16782 376 10876 568 17247 51 3067 947 2045 -1 -1
917 1889 688 2144 739 1043 866 6740 717 3510 832 5479 777 227 491 14320 170 1583 641 25073 336 4228 109 31327 713 1466 671 12480 63 10743 318 7487 970 2444 515 4095 347 21980 799 7356 19 6958 184 2547 275 7737 247 12436 624 1751 590 11062 152 5585 544 6675 270 17266 426 1229 202 9355 793 15866 696 3193 550 3546 298 4787 294 8881 891 5580 941 383 77 4129 19 9277 423 6020 96 10226 897 8570 252 9181 76 2800 445 15099 392 7926 132 1961 804 13632 622 12974 29 4835 155 5538 523 667 2 763 107 6138 716 2405 543 59 65 6093 174 600 341 821 771 5484 544 10611 244 10637 888 12422 220 7431 832 2510 941 1305 316 3644 743 11260 698 83 509 652 838 5727 847 7833 729 3133 589 6972 457 8707 579 14801 794 1787 961 2138 723 53 831 1911 342 8167 779 33186 134 1563 449 64 972 450 846 16761 -1 -1
918 546 252 6261 918 7303 957 5756 244 2089 367 11916 618 710 178 7539 870 2233 427 2800 169 821 540 9689 179 3469 784 652 490 13529 877 2015 750 14680 635 15941 334 19404 561 1865 337 3871 487 190 539 1568 222 14891 860 1649 308 5855 74 16671 589 6906 997 5449 967 12084 87 59 597 5609 355 1471 327 720 717 11741 172 1514 129 2950 42 7575 448 4262 378 6469 884 3496 269 1889 184 4842 462 2145 635 165 144 18810 740 17025 259 3140 242 8308 167 6157 567 8129 452 5419 272 7070 959 212 94 1985 23 13027 7 3780 101 2017 753 18346 19 15427 662 50 311 10368 807 1959 203 7219 544 3358 729 593 66 1623 862 1491 965 136 143 2801 803 15089 263 4237 589 6038 924 1776 406 3759 964 1429 112 189 718 2213 387 3336 488 382 532 8394 631 7313 304 6406 851 3807 834 5037 559 11227 794 4622 350 2489 175 7494 677 8205 66 2316 936 7007 836 3866 584 1073 532 277 801 8504 430 8493 66 2443 799 4142 416 7148 514 1876 458 983 314 1141 783 7777 683 3802 300 9086 41 2437 712 4190 817 3554 698 1239 -1 -1
919 4527 540 5042 916 4513 535 1775 449 261 131 19837 304 15467 706 2738 296 3881 436 3965 974 4551 438 6459 796 926 574 7946 609 3768 720 223 737 8664 827 2463 969 1346 454 3692 622 13969 280 10971 673 8548 172 1477 841 1778 847 5583 479 3052 558 20372 409 5039 480 4827 264 7749 526 885 718 907 873 5598 379 4240 601 1460 797 3926 379 2911 262 6499 866 13806 428 2205 951 9003 610 862 85 1223 284 10295 151 4345 617 2297 283 10230 744 115 228 1726 50 781 123 2554 755 8751 206 10154 918 3177 754 21548 262 24 688 13452 628 7710 285 18884 426 17740 396 106 260 3412 633 3115 598 1840 570 7460 178 924 661 989 193 1743 876 3580 31 2644 666 17094 268 583 501 5508 155 1597 483 10611 347 11556 213 1875 304 81 260 8090 663 8584 908 1114 259 537 273 3350 356 332 248 16508 338 1959 433 2163 478 3278 155 2683 298 1487 6 7382 375 7226 383 2058 202 4206 169 7358 284 3504 212 21247 266 2370 309 10171 25 15877 783 1508 437 18903 -1 -1
920 282 910 3300 159 2109 541 2290 817 19030 104 2878 718 11398 919 5245 143 2389 640 8162 931 1491 46 36743 558 5162 696 1349 395 271 204 13281 11 1970 443 4335 485 2039 516 25746 820 20059 338 15142 71 58 628 1452 736 65 923 7303 565 10289 440 968 456 1669 464 7006 635 3894 500 8250 883 4728 142 6700 663 7779 987 1363 17 2666 372 7013 512 1969 609 3459 774 4135 783 70 653 7374 313 10615 549 569 929 12011 197 3698 793 3905 939 1339 238 9016 792 8735 672 5343 160 1999 897 5273 409 3233 721 16697 430 6155 106 389 83 3741 394 2627 590 1328 852 3435 65 715 799 3765 425 2115 739 4831 844 3668 407 9865 394 3321 834 5129 623 1466 293 422 938 1949 342 834 675 4314 225 410 968 10427 632 18781 936 181 661 2110 55 6147 477 765 17 5087 676 8175 623 3864 846 67 949 8579 706 14729 202 13068 56 10352 669 682 102 445 578 1189 904 6885 879 858 567 15095 657 8622 66 3376 532 9348 425 1952 287 3535 711 1312 126 5785 566 2718 604 3650 952 801 944 2504 480 12404 -1 -1
921 2354 789 1276 364 10749 537 17773 172 1938 530 11610 470 17782 694 21754 339 8675 132 3672 109 1409 125 6582 919 3501 144 2291 861 6622 600 11549 643 2646 970 106 504 56 286 4372 163 2588 118 13289 688 7535 413 2644 55 14953 149 2012 706 4695 351 1839 503 15065 279 10822 412 10471 771 11467 455 2475 840 3448 810 12613 839 13801 468 2423 718 2939 465 1960 489 3536 599 9852 779 2374 178 97 247 4974 718 2122 439 1594 224 16427 68 11308 182 115 539 14833 213 17283 851 1034 147 88 198 4712 801 7422 281 2541 561 13977 872 1355 679 8341 157 1878 98 1666 316 8302 598 3133 395 520 94 12345 723 3551 645 2691 134 17149 72 4038 896 5147 180 2528 178 4863 717 1975 945 12736 12 5233 684 2224 631 2683 420 39205 879 1084 438 4727 353 6724 724 2622 847 2683 707 4386 649 11869 980 4891 166 1653 535 3467 398 2037 671 11650 703 882 299 7755 955 3416 -1 -1
922 4007 61 348 9 389 589 15043 646 180 708 16536 447 1463 867 12987 151 93 265 6441 389 17322 516 7706 803 569 353 12224 669 1637 30 12194 116 1480 330 12552 516 627 546 789 53 1062 62 8822 240 2212 926 5954 512 7658 447 571 888 7531 519 13621 703 7080 215 7345 325 2239 652 3204 87 1445 315 7301 845 3219 918 10684 647 7884 224 17368 740 7515 370 6444 433 798 848 4035 752 47 810 1917 458 4842 204 6857 797 170 37 1522 406 1467 736 11543 195 625 245 3794 352 3626 597 1762 759 734 518 1121 194 1501 376 6229 363 169 777 6490 578 9119 681 6651 152 483 240 3411 451 4922 180 9927 224 9908 590 2987 629 17421 262 16747 689 4153 131 5141 350 7812 505 643 454 3450 952 3680 744 1363 176 15898 895 18335 936 3672 268 1747 245 319 437 5577 647 2583 756 1137 425 1022 372 4554 431 6294 3 4700 475 7378 545 3771 674 5528 516 1738 151 223 933 22166 368 2148 367 2724 842 16456 903 1092 708 984 412 6477 862 3867 505 12255 785 6080 990 411 745 4652 454 14849 -1 -1
923 3703 545 1256 629 8433 945 16188 944 2030 841 4397 842 6928 82 8932 272 11220 86 1737 56 3705 372 6993 275 1849 399 9768 693 20989 974 2587 501 8283 277 504 251 9435 181 8589 768 4472 130 961 98 12551 291 211 646 18350 479 687 569 15214 350 13638 547 5223 321 2247 238 275 43 3197 184 9273 145 2723 801 1902 420 10831 436 7740 32 3882 475 11868 963 3966 356 2179 909 6027 763 3353 344 16414 961 11421 192 8991 347 3154 284 7104 429 2040 880 23628 986 11308 143 5014 805 1187 37 7980 978 3334 868 980 179 33367 931 2065 904 1904 852 3619 304 4379 685 6931 140 1161 676 4948 604 2535 63 12721 282 3696 120 934 356 994 2 19 336 241 965 23068 976 630 287 8784 30 1888 218 17542 291 2947 718 3381 651 4206 195 1035 602 6913 944 2834 229 12066 569 2499 278 8133 327 4807 347 10093 921 6228 927 628 794 5328 343 1591 239 5314 529 1192 156 2556 262 3133 484 2172 -1 -1
924 13656 164 14269 982 12483 34 6811 666 12974 778 4122 847 2043 501 5572 338 2400 245 1334 896 10522 297 6338 662 836 512 24186 362 14454 15 2321 474 1413 767 1592 702 10114 136 3279 260 5557 418 2364 974 1775 745 10539 634 4397 956 18878 781 6334 179 6050 183 1931 527 14721 560 10723 798 4115 125 7490 107 1889 373 19865 123 1429 137 1110 827 2028 153 226 857 8814 866 5110 30 6616 606 15868 632 3935 971 1494 677 5368 983 2393 258 2589 187 6269 842 9959 956 2434 407 699 404 11234 994 2136 763 4708 204 3910 674 3150 785 5851 190 4545 751 2069 862 789 144 410 860 1936 720 3766 889 13941 289 17563 346 2609 48 7687 887 5629 893 774 583 114 261 5495 686 2601 520 1238 924 3726 444 2133 869 15157 822 2893 437 10270 344 2120 620 573 708 2654 743 11097 844 1128 992 5157 657 13675 54 2304 144 274 367 10498 67 9737 92 17061 962 1307 624 4178 155 2659 586 1124 503 5325 769 12097 662 4937 951 6083 531 663 443 47 762 4553 -1 -1
925 883 366 2302 453 42 89 28873 161 1671 345 5497 167 5630 704 2751 785 4835 437 5091 290 7854 366 4230 940 5157 804 5308 382 967 482 1786 159 3217 76 3435 621 5127 416 6529 811 12392 428 2049 691 1184 589 9192 818 2643 469 2347 204 701 707 10695 833 21078 115 327 108 3129 398 2147 92 6463 697 55 287 10946 581 3956 696 8649 61 1648 104 112 66 1174 990 110 454 7203 864 2846 355 13020 77 12580 401 2801 887 3724 952 2801 358 22564 101 8515 654 2555 328 85 114 4866 442 1284 59 1463 581 1000 533 10955 311 851 444 1977 142 1368 140 2516 847 1825 394 666 634 1818 389 7945 127 12 59 1558 419 2004 828 9911 600 2888 934 3477 272 2036 684 11672 166 11013 365 18174 719 2065 130 6134 221 2014 349 648 501 144 661 730 504 2174 869 5062 841 2553 811 16372 480 2048 768 1823 261 12411 78 1795 98 12310 51 2793 1 14048 365 4471 980 7707 222 13154 159 2271 731 8672 745 71 758 10587 235 26081 593 2572 478 4649 330 1286 442 3978 925 2984 926 86 821 6558 764 6533 212 2548 391 3377 783 2108 794 893 66 3993 82 2358 461 6765 822 6613 548 1575 -1 -1
926 4816 19 11928 854 2574 407 1162 453 1902 824 3478 424 1866 550 12421 323 683 396 11786 622 2767 439 16879 698 1346 846 13206 842 20909 550 28059 887 4103 595 9922 712 16670 81 3214 444 2091 167 19049 228 3916 511 3377 844 22270 952 3789 143 6440 258 11234 645 3460 639 11358 172 1503 237 13267 326 5662 125 11155 279 7895 506 3003 923 8820 419 13315 547 16439 59 1795 938 11350 113 20887 697 1458 793 10476 398 5042 205 8560 440 7792 331 1798 529 20885 109 13086 522 1460 894 6274 31 17225 611 1421 69 1918 540 476 982 5303 97 829 432 3816 610 2730 582 6194 33 5077 918 2093 943 5870 579 250 27 1337 752 4090 517 2281 451 654 908 4514 294 1288 840 4663 990 809 242 5772 922 3739 569 11573 80 8005 726 1574 519 15188 325 18980 787 3934 280 2624 666 221 336 6455 -1 -1
927 7251 58 1848 868 1449 37 3152 217 1486 958 235 971 1812 645 5700 775 11180 231 922 67 8527 228 5428 934 4526 708 10552 935 20993 512 1619 716 8583 338 2626 626 1681 882 6670 9 18617 729 5830 791 3123 985 7361 398 1204 703 7276 975 1947 476 9371 279 312 614 744 998 13856 448 5620 671 937 563 6213 551 7054 699 5971 105 7306 974 4741 994 1102 274 3640 171 3579 444 14115 534 6120 606 4445 644 12722 399 2542 337 100 805 8198 242 12839 984 4760 571 94 727 9129 39 4870 968 230 933 3939 429 2065 542 25843 45 12446 817 5986 809 1426 851 4266 213 4336 231 3141 606 10470 879 3576 178 745 583 8042 345 1627 0 4233 878 5298 318 21482 464 1698 727 5045 605 4128 237 22794 905 615 903 954 75 920 495 2997 520 6679 687 17287 801 1039 547 2024 510 999 301 5572 371 2322 297 6170 256 3223 257 8167 210 6973 146 4967 792 4666 486 3160 922 1297 357 5236 517 1844 460 6 851 5558 883 1447 428 2331 17 133 153 3316 705 7904 618 3038 434 6572 609 17879 663 521 211 1178 792 7403 -1 -1
928 1880 256 6839 895 5647 655 5043 12 6542 71 10226 807 1238 233 2340 398 2590 751 3467 990 8665 569 822 187 986 165 196 139 6209 909 4641 339 4944 882 5983 153 3665 387 2247 455 9219 507 1744 143 1301 785 10949 90 10761 347 3780 299 2999 595 1214 802 6824 688 7812 910 2214 128 4039 652 9915 141 963 485 4696 561 5039 76 420 518 9798 625 2457 487 6141 199 1979 769 2750 251 9971 795 164 18 9289 402 6828 698 2614 27 10752 531 4623 547 440 244 12624 452 1591 476 3515 623 4600 545 46 890 3701 631 6247 979 843 451 4396 209 3115 672 2427 82 555 907 9389 983 24771 661 11295 501 15236 693 2329 776 12064 27 1107 147 2921 707 17511 24 8069 150 372 880 1833 144 12968 953 3164 577 2125 555 685 881 17821 918 3045 372 6967 950 5046 959 9787 331 9345 175 9149 777 10389 388 1048 645 1309 935 95 135 4388 798 6396 363 811 530 7341 470 1314 364 505 526 5509 645 931 473 10885 17 11151 523 1250 626 1922 9 22117 536 13956 947 4826 94 2586 275 1556 322 3425 434 5485 546 1260 216 206 719 4071 195 7966 -1 -1
929 950 796 3461 527 3951 897 39609 638 10614 347 1214 827 13822 110 14811 799 2067 881 11127 575 1453 448 25 644 193 390 894 775 2482 974 1428 321 8430 97 16172 128 1228 536 14873 415 1122 891 454 297 2523 590 6308 596 2368 37 413 614 16847 928 1578 85 10241 843 5469 977 13820 817 11982 397 1248 248 5688 58 1320 261 29 56 4599 285 7112 790 13978 120 1667 177 7337 466 273 426 17544 208 3008 972 6430 109 12065 644 34785 813 3211 137 1556 717 14724 274 2614 208 1895 881 17435 981 3704 350 15124 308 10283 116 1822 551 875 99 2395 448 4460 783 6153 389 16406 365 12948 334 429 464 33864 210 3965 640 3025 346 35664 801 1119 878 4741 649 1795 692 3259 505 4425 240 3941 374 12345 328 5674 460 4170 178 2209 54 5649 753 18615 -1 -1
930 2726 871 3815 254 2092 195 6133 724 11313 958 23596 754 3529 203 4929 109 8177 988 8388 857 158 673 182 832 1028 728 1213 100 19967 70 590 114 3517 834 3284 519 1139 263 13992 365 728 173 1269 101 8261 386 3696 217 3133 866 1072 414 9597 644 6838 928 2750 164 3123 31 26827 106 2007 662 9490 220 1372 604 3805 929 1294 95 1957 87 3333 354 376 7 2308 285 2041 753 262 311 5868 805 14852 550 5970 866 5736 89 20847 708 3134 935 10363 374 2979 651 13189 995 16528 428 964 175 11056 609 12445 431 1551 478 1455 973 1711 805 4407 633 2675 805 7863 820 7504 492 8973 340 8650 932 7439 486 10958 450 7036 53 15249 715 1233 941 10486 876 2297 352 1861 814 8736 285 5716 42 9815 744 1020 467 2813 706 9790 206 2936 364 9378 981 1380 644 4817 632 18280 779 15082 321 3531 401 6113 652 912 248 23363 888 6921 602 17853 905 1273 348 6221 770 2868 -1 -1
931 1446 559 4459 828 6050 23 1013 404 14716 101 7949 543 8566 447 5177 295 1556 888 722 449 3743 183 7769 69 19831 505 3165 862 1915 363 8935 285 11374 822 10155 75 22033 780 6935 256 1737 928 5001 304 574 400 7134 654 710 896 10475 907 2739 702 1935 852 2303 674 1309 756 526 985 8646 797 7758 79 1545 73 6492 784 8659 756 4301 256 3294 733 156 213 4445 337 2471 934 25856 21 1171 683 5680 817 7573 86 2654 44 15456 949 4029 194 6317 850 5174 526 32 214 955 45 28497 184 5569 688 409 367 6973 166 7022 350 2195 892 4662 522 3089 334 368 918 6489 726 3485 411 11905 214 1440 780 9578 533 16555 145 2668 588 5177 292 2788 789 3392 656 1101 394 431 160 21 412 5933 249 1754 952 9197 650 7439 266 6649 686 7050 857 7090 750 2334 137 4991 736 9553 804 3408 869 1640 335 2469 408 5060 923 2374 450 3135 180 5488 167 8187 345 4770 912 6875 40 469 504 11747 697 11244 794 2789 481 4527 760 9152 916 4976 320 2091 920 5320 933 1508 209 5672 358 5922 -1 -1
932 3483 733 10575 856 3592 539 5675 796 3181 326 2346 420 3627 640 3283 564 5782 20 6696 699 4347 600 5472 337 15727 683 1541 373 915 75 6752 329 1624 313 156 300 9760 633 2743 946 1795 152 3615 756 2050 324 9126 596 5613 498 1234 190 3645 780 8044 982 33 865 1756 10 2799 187 2361 963 1926 897 6634 571 1965 842 1366 707 3333 974 1258 303 2569 842 4865 908 4912 789 1258 115 783 261 1488 593 15866 29 11974 963 449 418 1589 384 7910 253 3897 298 4469 784 24233 156 71 476 7815 452 3870 454 5551 900 16025 126 3121 206 1325 408 3561 617 1040 94 3122 246 9975 26 1819 301 6896 368 5854 855 554 825 15929 647 28294 197 6401 74 17 334 1653 264 544 207 8620 508 3794 982 7892 393 10930 922 133 523 849 143 6652 922 1396 106 2141 571 408 310 1471 701 4507 2 7943 799 9971 953 6966 511 110 885 6210 92 9010 473 7349 968 8185 496 7053 719 10743 644 2366 509 7235 300 26299 292 5124 439 5641 658 10895 532 4043 986 5533 647 1488 670 9675 450 224 973 3121 588 1407 401 20144 720 1123 666 2564 41 3879 -1 -1
933 7361 552 3949 673 2537 856 191 754 3440 430 170 359 1389 265 7445 573 3871 39 11571 63 733 484 9358 311 18608 523 7760 549 5438 723 3263 848 2698 682 5774 326 3852 894 5305 808 12732 396 18202 594 1295 325 18466 318 4696 336 640 474 15224 297 1014 725 3552 9 2833 360 2974 821 11920 10 757 316 826 499 10710 680 2392 674 528 768 693 342 8092 714 1686 447 7895 681 442 869 9709 180 68 973 906 267 2998 370 1251 753 11246 500 3162 911 16369 163 1884 300 5582 804 3504 551 6487 931 16372 341 317 44 168 106 12571 449 93 447 8205 83 10440 951 9756 455 8949 458 5266 794 2661 825 1663 322 1050 326 6363 8 7958 126 6171 881 1737 242 8844 524 2233 262 946 651 793 403 5627 204 1493 228 10242 105 3906 512 3271 310 3312 709 9446 405 1115 487 3497 571 9636 723 24127 555 2715 26 12695 977 2793 831 2102 905 2917 405 1071 877 6302 319 12941 183 7369 572 10263 197 6675 631 10217 6 4 610 8353 574 7758 965 2997 367 5541 865 2390 885 10694 -1 -1
934 1797 68 3431 491 4973 23 1758 52 6094 451 9128 623 2437 495 7926 393 45333 657 14208 217 1381 966 2749 673 128 997 3979 573 2713 225 17 640 7461 799 6623 326 5193 461 1198 594 3398 963 7637 995 1879 722 7346 197 1537 428 7701 794 2613 684 4855 737 2718 700 1257 84 4086 80 1420 372 11713 756 9001 854 8809 195 426 205 969 65 3582 364 2456 281 5776 122 881 3 559 126 7908 490 10262 112 4867 739 3003 188 1047 267 17629 585 7112 552 14271 149 337 315 3335 236 8153 422 11168 461 2695 867 2980 932 397 235 7962 524 917 419 3587 104 7353 226 226 796 19004 398 13291 318 2455 202 4036 258 7097 837 1693 351 1834 455 12401 800 3284 940 1727 898 7141 657 10179 114 5475 519 17736 293 6279 538 9817 520 1324 732 1110 515 933 401 1906 72 5750 496 2094 405 15427 49 806 175 13222 364 12990 142 10150 131 194 5 12438 121 3663 61 8367 701 3913 922 533 600 6827 881 7694 678 7904 593 5030 339 9616 591 6901 292 2915 -1 -1
935 83 937 2674 794 8856 877 434 340 13900 558 11786 440 2031 379 6434 487 11028 288 28766 443 820 846 3044 69 6542 126 4426 391 29 280 4508 820 4932 939 1464 518 499 212 21502 157 364 275 3964 167 6087 375 35895 968 12705 194 3810 74 2299 532 71 363 2859 139 7737 117 9829 586 2883 32 1191 548 1832 781 2873 40 7195 518 32782 161 9924 887 14321 554 398 686 1438 457 9723 658 6509 101 6425 246 1659 55 2825 290 18746 71 4212 541 7471 551 6286 849 9446 914 3185 22 14439 580 2910 198 2997 734 1339 814 967 129 1189 868 5636 188 22298 696 1365 876 1673 495 4831 151 5622 473 3721 164 5995 592 20926 660 3353 282 13057 173 7453 143 1406 487 12172 195 1199 11 12876 201 5696 151 3851 472 784 876 2834 81 52 977 2441 899 15635 67 15422 533 6321 146 5063 616 1909 631 21370 -1 -1
936 11448 812 8817 508 10655 913 23004 525 7359 940 8413 194 337 602 403 521 30 900 7399 210 6085 316 10094 233 4805 349 7425 90 1159 954 3090 451 4129 468 12350 947 9436 593 10690 260 6 297 3277 717 2674 417 6349 643 2481 297 613 940 30878 467 8271 623 1246 830 225 312 7247 733 8594 525 4587 261 2723 578 13672 811 1642 108 7811 439 1201 77 2669 339 9467 455 99 590 6903 954 13038 511 5504 149 3562 768 3182 426 30721 545 11518 597 6993 827 6764 52 1919 685 6185 143 860 682 3243 35 18953 980 8422 962 4628 655 3611 970 1451 178 10638 249 1123 649 2394 337 1528 715 6052 346 5967 155 1263 959 6065 974 802 893 2272 173 507 249 5486 752 1486 811 3422 913 7254 129 6644 301 8758 902 6795 523 4724 811 2147 541 2743 643 537 767 22438 603 4557 227 9564 588 5805 593 5269 758 634 408 1246 795 1706 498 7091 822 9962 747 4529 367 10851 309 15512 670 10311 746 710 -1 -1
937 84 855 6308 33 644 626 18900 999 5482 675 7105 917 3789 375 2067 7 11738 335 5327 836 5376 731 6436 693 13109 98 1912 447 1927 23 2243 534 2186 39 2666 198 3603 987 3825 117 9933 920 3594 66 127 345 4558 359 319 91 12465 729 1286 558 1328 223 7416 623 4549 73 10238 139 9406 386 1291 318 8573 335 2672 93 3547 744 7745 329 8665 33 2758 22 2217 994 1473 776 19498 145 2497 918 7784 931 2379 788 17338 690 19790 470 3608 388 13944 677 8225 579 6419 637 2588 624 3404 724 1703 772 8625 794 3232 427 8911 4 5110 297 10087 996 3940 406 2583 729 13001 459 5100 633 1043 815 393 373 3784 810 90 786 2601 274 4379 796 1006 286 1848 850 7458 402 3258 160 1251 947 21515 848 1335 179 462 945 5985 973 10830 687 5904 816 20766 614 1582 428 6530 206 870 209 10516 705 8474 135 10474 31 4499 814 10105 167 4404 300 12414 194 4223 563 7697 47 1063 909 4263 687 397 886 10966 493 1989 371 23157 191 206 255 473 373 1736 -1 -1
938 11554 389 3289 681 7454 961 22551 529 15988 221 20330 382 9335 132 3443 372 851 121 19337 549 13389 548 673 173 1735 26 578 262 2916 990 18847 941 2441 34 7564 33 1656 398 3055 104 1841 456 13666 443 21637 511 6013 258 12558 412 1339 72 2723 358 1580 621 27143 96 270 34 207 470 9538 791 18346 41 19104 78 13236 815 4322 232 628 878 452 711 6156 77 5565 19 14944 704 6119 957 618 439 5812 744 7771 420 1825 97 20234 16 1640 649 7269 487 20194 107 2094 319 5097 27 1128 627 8467 783 18763 920 1594 717 8750 145 4332 111 4233 753 6897 3 996 491 4459 571 19883 687 16828 476 240 175 3754 466 1617 718 12646 313 1280 576 3809 746 1989 711 2665 123 7588 757 6703 820 5924 776 1180 38 8115 569 6812 422 5662 958 2278 94 970 734 1975 267 392 604 700 -1 -1
939 3831 526 5059 588 7602 442 17440 645 2921 895 1038 471 18585 783 2607 562 402 93 6523 863 9849 240 1620 672 5823 383 8267 231 4343 760 237 24 2270 383 3162 619 3003 454 3916 623 4584 439 8837 838 5777 89 4656 668 3328 396 447 886 13676 608 12297 782 4282 741 691 829 1538 906 12140 399 14317 420 15334 290 4093 166 8296 584 20878 109 6889 641 3592 764 7881 686 15890 138 6329 677 843 509 245 25 4857 784 4763 990 3606 253 257 292 13274 571 21517 807 3514 761 26641 615 3428 299 762 228 667 537 1175 232 34461 137 12046 838 1782 579 378 629 11051 755 10156 444 3556 483 3560 200 6653 572 1123 220 2382 23 289 467 820 614 4004 617 5980 200 1074 169 12603 927 2949 115 6819 812 11363 855 11036 257 3020 714 485 611 3701 863 4578 635 7436 114 1891 96 179 663 2054 197 3759 611 1193 23 6265 865 2078 920 2578 875 1541 298 909 698 4165 914 5265 897 6355 579 6868 466 5104 225 1112 152 4560 575 7848 445 1311 465 1296 -1 -1
940 13894 502 3122 760 4126 678 983 660 6394 687 789 504 2526 949 16746 356 1498 557 6067 154 7458 545 580 40 78 358 15216 838 8140 128 5073 416 1923 466 1794 836 5028 521 1482 945 9059 18 6077 67 9108 390 3558 261 2190 102 1707 839 3647 523 2579 283 5299 307 694 905 311 493 8635 304 2805 418 3481 938 4280 822 1675 684 6736 602 11086 730 2614 199 56 716 2378 324 3984 952 5769 276 9316 86 5026 805 6166 875 12589 863 6722 575 134 799 2308 605 1077 692 773 423 6422 626 15708 95 12925 697 8413 742 1015 841 243 537 3175 687 2546 456 1725 794 3570 268 547 951 622 879 142 943 13573 984 5510 616 3184 749 8364 787 4331 155 1428 787 7060 140 2661 842 15762 465 11420 783 3193 976 1309 666 2829 963 1110 969 82 823 6634 108 733 882 6097 827 4773 924 22700 815 12751 379 609 124 1288 514 11425 658 3751 478 300 766 7778 58 7761 147 352 479 939 948 6016 996 4530 385 9681 647 2449 600 2630 728 7967 220 14072 482 1769 911 1530 291 1644 883 8494 715 386 338 2555 377 5336 417 5278 534 5139 416 464 891 16498 61 160 824 3964 955 23230 36 288 266 3121 -1 -1
941 26950 166 2766 956 13370 37 16799 973 1125 385 17974 578 1311 833 1355 163 3258 561 2350 906 1643 202 12950 696 2726 135 1224 90 482 193 579 728 2586 519 913 987 9290 166 5261 244 3875 178 5933 836 8634 716 20334 450 5134 561 5882 551 6344 233 22295 746 5830 741 7552 116 8905 417 5666 478 1383 149 2956 905 694 699 6198 648 661 169 722 542 4349 562 715 106 1976 182 3956 528 2623 451 173 317 19845 106 1302 364 4189 13 1741 213 393 163 3580 722 650 827 2146 690 1497 293 5323 458 1435 170 21275 597 6756 130 1929 487 11626 365 11582 802 17617 832 3714 94 3534 196 3217 212 6900 0 1469 96 2119 789 1144 900 17608 335 3245 615 749 550 11403 673 2772 978 3016 536 11150 838 751 795 9010 209 13520 701 2963 2 9234 513 1058 342 5160 527 1304 899 1994 133 3484 753 1342 214 2423 109 173 457 14687 214 298 982 3040 966 3846 582 5839 11 5873 363 4262 697 564 366 9985 860 1092 767 4910 49 5070 875 16105 249 6637 617 1271 387 18422 101 2401 -1 -1
942 2196 225 232 837 6117 618 4755 638 4175 821 2085 62 7413 592 2928 182 165 177 3902 29 43510 730 2948 208 2875 343 5527 994 475 155 5749 170 3576 730 173 88 5163 630 1679 667 5942 948 637 413 262 285 7250 23 2256 695 5548 400 10254 301 2500 861 855 327 7870 332 3831 905 2252 396 366 838 9476 792 19908 336 4188 572 5065 160 9262 142 2502 563 2760 198 2684 94 2185 679 7162 107 1935 831 4784 780 7516 367 14468 126 6264 656 3536 689 5187 984 6840 454 1257 848 20992 528 4658 721 10685 466 301 679 5116 437 11078 634 5699 478 7946 655 2130 672 2700 407 196 895 4124 391 1596 564 18655 705 5240 708 15395 19 2104 198 6696 975 31798 187 15200 291 6879 549 19529 882 845 16 3481 921 3389 504 17247 582 249 36 4052 511 3521 277 14587 909 548 787 1238 40 76 266 6708 520 10450 568 1438 926 4797 18 6206 539 744 606 7253 604 4966 895 4820 489 3387 765 843 69 166 178 880 698 7587 231 12511 118 6346 -1 -1
943 18085 376 382 840 1113 904 4601 34 5777 376 3268 280 425 784 2699 667 8125 435 7756 19 6245 441 31 636 1551 286 22117 508 1662 566 4146 291 17986 823 1239 777 6412 820 5788 525 12962 451 6241 360 10355 795 1131 168 10461 46 3427 564 3415 674 817 733 1137 678 17843 850 5123 141 6141 427 1101 299 2345 553 8886 107 705 583 2052 199 1254 914 387 779 4025 122 18006 354 682 388 8294 213 7758 36 4370 904 34 786 16436 986 2203 832 13484 144 8926 196 9237 223 2299 818 3743 292 5002 386 1876 528 19160 431 4839 685 2632 811 6426 603 4356 694 6027 208 749 6 288 781 9126 418 2668 215 9243 84 18400 462 2322 65 4766 826 14596 749 3661 719 3370 197 577 731 11682 359 6115 598 613 116 4486 358 142 548 1988 520 416 645 2579 934 5700 698 5703 15 2910 567 3353 613 1843 29 7072 422 557 472 2379 122 1176 394 12497 78 2787 262 6803 628 22555 929 5375 926 4602 865 104 598 7188 728 2994 588 11751 641 1078 633 2874 337 600 631 3199 845 17460 666 728 490 893 49 2272 -1 -1
944 11288 803 5091 764 4033 152 1401 153 20001 455 2593 235 5122 313 5935 231 10585 655 5368 74 6679 956 901 279 4945 684 1132 521 2666 255 1014 883 3755 890 12550 947 2018 854 4585 619 7571 635 558 208 2643 438 3852 953 9242 398 5636 220 95 819 51 778 4764 993 1090 976 7697 16 2282 533 1455 454 1140 705 3716 450 153 428 8955 345 8679 870 10566 115 171 721 1631 655 1245 306 12787 779 7629 224 6805 907 5161 498 2566 930 3468 846 3576 919 5274 708 673 277 1443 464 1902 978 5387 46 7030 560 2810 95 4737 209 7390 815 12212 526 15562 505 3113 640 2344 86 20706 837 1338 825 18781 663 7679 175 1122 116 5074 871 109 591 2926 222 15173 427 2467 259 9032 726 10670 737 13516 547 747 15 1412 293 24152 841 1972 659 2151 24 58 994 828 534 1351 390 14415 192 3699 595 7785 250 9408 136 11798 32 4138 237 4088 674 646 97 8112 557 4724 984 5435 608 1898 953 3936 862 4521 843 4870 986 2870 248 616 652 5366 629 5231 434 658 28 135 473 1688 339 1400 609 5674 184 1504 787 742 98 3500 768 7527 880 2372 993 4618 4 14988 94 346 35 2282 94 429 -1 -1
945 9383 995 4833 399 5999 662 2021 735 168 578 9717 445 1035 130 4281 749 2115 446 18161 765 9449 359 23014 561 1038 266 2299 433 8788 863 3729 696 5440 618 451 878 3482 262 15049 26 6446 824 11243 910 10088 236 13091 743 3987 93 7976 6 1422 910 1743 610 67 361 7718 418 6005 927 20781 677 4898 586 3830 292 5200 107 2157 715 3384 786 2326 448 3231 491 4274 714 1794 432 6393 753 3827 509 12529 203 25270 756 1874 99 12992 62 3330 73 11288 266 769 224 7417 152 756 342 19257 810 2116 915 9493 865 1609 809 1039 318 4640 816 2912 610 30 223 26044 430 18936 366 2592 378 6292 830 3220 678 7402 714 25832 966 15542 661 3037 548 847 326 2311 710 5549 665 1868 547 10592 58 1017 957 4907 303 396 179 5775 522 2884 136 9140 783 4571 361 18507 82 6744 649 1297 759 2263 99 2226 669 1428 879 2820 688 5247 737 20488 -1 -1
946 4888 689 2182 237 579 57 748 431 2509 268 4803 647 20157 450 1785 22 57 577 685 636 2261 394 3751 466 1302 3 2264 96 5353 571 19247 991 4831 961 2149 300 1041 652 13081 350 10865 619 1165 562 2674 106 18899 326 11702 178 2334 828 6685 400 1023 504 20421 733 2717 546 1761 49 1428 73 2591 192 4804 797 7985 167 4279 538 3233 147 8565 127 182 210 7963 99 6257 311 1918 627 2177 469 3774 849 19962 520 19394 23 4716 436 4890 994 4337 891 2108 482 1853 410 2708 618 13503 741 3295 797 5480 984 4142 540 913 804 719 270 9523 676 2818 330 8622 372 15907 484 5237 410 6137 623 7344 337 2427 841 2082 604 17888 910 3455 537 7270 660 1182 802 13664 785 21676 321 3370 698 1511 294 1971 591 2401 283 286 603 418 561 3821 621 682 122 6031 461 3128 99 1828 985 10442 465 7267 369 548 216 6994 150 3874 244 28531 995 765 581 2592 127 10805 50 196 654 2666 535 4043 795 4539 946 9392 441 1783 407 3314 402 1970 767 4590 304 1186 140 17875 704 1491 25 5629 -1 -1
947 5879 68 7184 639 14295 480 7439 300 1603 638 5507 414 3533 556 14989 832 2278 791 1495 545 7427 582 5514 269 6455 721 1310 630 6349 44 1056 808 12449 536 10913 953 10663 901 1560 404 9737 342 18925 483 3190 408 5312 680 9980 376 3123 23 138 201 35858 491 1213 142 1020 480 828 784 943 807 7671 837 308 600 6384 571 5118 331 6264 967 907 273 2684 62 22062 283 240 758 39349 680 5405 134 10302 78 16054 512 4488 31 1703 20 13260 147 9693 809 1104 901 1482 8 4227 692 18298 63 2948 323 1323 668 994 237 7932 897 10028 853 5597 977 13258 207 3588 60 4368 106 1555 200 81 142 10655 38 17170 281 2529 139 2029 870 18315 126 4726 643 15622 977 973 159 466 598 4494 267 1737 189 36612 747 125 664 2897 416 5274 590 5739 373 7093 875 4304 94 3413 278 4437 871 1974 875 2121 -1 -1
948 721 573 509 686 9168 888 22005 505 1827 739 4724 838 10822 820 5216 274 2581 791 2177 318 7010 229 7557 552 2315 446 7287 279 2288 990 8922 867 756 993 16779 258 6961 58 10670 834 1447 830 14591 143 4880 914 5275 642 13444 297 2449 897 13892 363 6661 169 1695 298 18990 253 14359 503 25835 597 7126 471 6832 40 3591 530 8873 301 5582 487 2246 602 1885 175 3683 987 31754 938 14090 829 5467 990 7083 697 1901 372 4885 816 11467 258 2821 90 5185 282 12675 381 339 638 5246 678 5301 190 1980 660 1979 804 12474 600 798 198 5933 321 1980 548 3775 558 2576 749 2714 816 5446 808 21614 493 9782 42 9123 829 7102 942 609 85 11112 824 11045 214 1263 767 945 442 8560 42 539 873 3969 998 12190 885 1196 881 4026 161 5132 141 5458 195 617 34 4235 874 337 909 661 242 14151 293 4254 821 2150 304 4578 570 7198 167 5978 -1 -1
949 3160 721 8184 218 10439 169 1471 808 45 698 1513 533 1725 93 18858 497 3340 896 954 19 2555 976 3018 661 255 546 12891 927 1202 934 1422 799 3025 866 1715 945 1977 280 23105 323 7461 769 6098 493 721 583 5396 869 796 546 2415 354 4224 479 11517 264 2598 737 1185 751 9210 473 1423 852 4879 415 3568 836 6128 166 8048 710 19318 365 4476 753 2836 269 3840 95 174 77 7002 768 387 677 6430 567 20149 797 16332 438 4955 528 6535 867 4661 18 1989 358 3466 572 2627 569 7879 941 544 502 5561 887 9916 845 5497 923 1179 936 3111 632 3692 253 5216 549 1681 83 1330 977 4747 274 925 278 7721 301 27088 790 4122 130 1739 229 13499 514 6858 773 5331 208 19756 375 9861 89 17076 802 4641 872 3050 663 1933 382 1052 864 2616 892 2420 300 13725 231 2438 141 5873 24 2264 859 1050 369 1728 931 16707 193 11790 523 7016 186 1878 165 14253 299 930 45 3825 200 11162 595 435 744 1617 56 8771 746 7207 721 13183 675 11523 815 293 -1 -1
950 1873 390 9154 581 858 542 11045 645 10960 11 1149 231 5294 123 4249 905 5251 826 2318 232 6036 636 341 603 12767 898 5108 800 4505 103 34841 338 20659 19 208 778 3253 887 4617 52 2613 35 8924 656 2398 271 7945 174 1660 424 23101 900 4488 204 4627 998 6462 385 10884 836 3352 580 18790 811 6190 119 2384 125 13451 296 6398 445 745 476 9406 748 1014 925 5628 292 2418 302 174 395 4175 859 9255 484 1566 630 3873 591 1596 894 18113 105 38939 646 13797 797 2140 791 6004 525 2251 539 911 664 802 308 6240 727 399 347 8229 190 5430 639 4460 872 7298 198 5175 441 5885 749 10330 711 8419 378 4208 871 3719 565 5655 976 1237 686 1266 823 17256 264 849 123 7230 737 8521 374 407 485 6392 860 8361 774 2616 112 4217 102 1009 379 26738 146 6671 927 5290 306 3608 621 1956 732 3522 542 996 925 6196 678 4040 919 7830 335 4780 -1 -1
951 3067 970 1211 426 2099 226 26509 774 1436 660 16670 307 494 879 20193 867 7230 13 6752 576 1028 514 890 191 86 524 9994 774 4333 161 1722 59 150 887 3907 833 1866 226 34909 357 892 383 1617 52 5371 159 12086 680 516 615 8102 606 7368 891 7246 702 9463 359 21039 631 3363 93 3534 657 1298 150 7399 886 10031 481 2193 690 4317 620 18408 408 5928 459 4771 24 4662 328 4229 378 22657 223 3440 572 6351 860 6825 89 8760 145 2895 239 18314 988 9101 67 10623 381 5903 13 7382 79 3221 812 1496 823 3082 504 789 350 3337 161 3706 944 14632 49 3698 577 957 159 2520 947 49962 776 14616 120 1339 777 318 331 1580 350 3969 893 1843 234 10966 241 1430 317 9687 696 1800 863 3597 327 16082 793 1728 988 1149 806 3001 825 7935 381 461 744 3568 769 7884 538 13758 881 13481 821 1186 -1 -1
952 37 301 649 68 1109 743 835 336 12727 890 17442 953 2406 874 977 994 7282 296 6973 436 3693 822 717 874 2759 27 1839 562 11039 162 16456 973 2618 76 3181 128 5354 223 2049 359 6926 757 6666 828 385 963 2221 333 4823 891 242 839 10890 327 1872 224 27348 979 11197 994 1531 793 804 866 16107 581 5330 203 15192 198 2869 504 7109 889 606 172 5076 321 9298 143 5065 458 18871 796 3744 133 12010 51 1331 986 5254 811 260 900 3938 336 4455 515 5358 174 1052 104 2096 300 1629 182 11446 923 9071 48 16497 791 4547 243 1635 74 3357 833 6744 511 5767 580 235 951 1637 145 6769 358 13257 711 12819 694 10392 488 4786 686 5963 268 7383 792 9267 820 6486 915 5200 782 12840 164 2101 761 15364 787 1133 451 16721 774 8242 183 18534 527 3652 830 684 360 45 963 7251 922 860 414 1928 717 1313 197 1578 174 2402 131 7193 231 2155 343 13247 625 2162 673 9880 478 6019 201 2766 214 1042 18 15386 -1 -1
953 2115 407 17212 758 18739 236 12982 151 1750 277 11877 91 5602 848 362 551 7311 657 747 980 171 366 1428 976 1270 448 9445 13 2060 615 4883 68 4880 150 3650 245 21256 649 1527 777 12610 83 10394 671 2319 430 2265 113 12871 477 8147 8 575 680 8474 91 2774 810 1508 98 1393 282 917 841 5205 341 206 55 2950 501 5503 865 3106 504 3954 173 1402 403 2230 410 3603 975 6178 850 1964 474 3005 253 3986 26 3778 487 657 848 10025 539 8304 196 1727 824 4386 757 7644 615 1086 80 9031 652 4251 984 2171 449 29144 150 3416 706 15971 120 3737 719 2623 905 3823 798 3872 360 275 410 6295 316 12778 565 4915 285 6287 333 2926 4 12906 778 2607 842 6020 814 117 380 1968 658 6744 441 10639 940 4538 702 4345 51 7064 618 5012 273 864 229 8690 508 4850 307 634 79 633 82 990 342 7618 166 7163 99 2597 211 2537 738 8756 691 18398 73 11628 448 2385 994 4465 142 520 580 11878 482 3625 516 29124 750 8153 252 15629 -1 -1
954 3649 912 579 750 21 959 3243 368 9418 767 9749 602 3696 247 981 374 13581 640 4007 383 12076 28 2842 542 7722 320 2349 515 6672 478 6690 890 5224 150 843 182 56816 277 5163 62 8720 196 2317 181 5062 341 15138 610 5503 328 2345 119 4474 74 1093 454 2411 865 2138 504 297 29 685 720 1754 204 27168 402 5987 10 671 505 8379 888 2771 416 4845 646 31520 346 12361 445 4645 607 16885 746 6491 238 290 267 15366 952 1090 227 1309 514 9517 929 1084 798 5613 106 8074 799 2481 362 6479 305 9364 503 5167 935 756 496 46 934 11989 558 2405 148 771 10 2022 108 3039 855 22296 622 11979 970 10136 334 10014 926 128 64 1269 181 2548 720 17319 923 2224 537 21514 419 6491 491 675 817 2946 906 2909 973 5329 43 456 600 8939 97 2683 874 14492 556 1597 295 3074 650 11856 200 22536 402 245 -1 -1
955 6795 103 1228 859 4869 886 4869 155 1005 541 8978 457 7764 41 1155 432 6210 876 3566 753 2403 126 30110 669 1110 799 1075 980 2313 414 11729 93 3435 12 14844 151 9387 711 12556 444 3077 855 4348 381 10330 811 13277 938 9127 949 6272 475 1929 986 3221 796 299 652 1344 168 616 661 6568 215 2506 653 13322 780 15755 68 4245 90 3538 740 1218 197 1201 994 1364 569 7802 274 263 508 6898 601 1575 851 587 688 4389 810 3623 837 10635 76 39476 480 4550 361 6635 917 8107 37 23477 674 8757 355 8114 968 324 620 3393 877 822 904 7359 291 10386 961 14603 244 1086 202 1600 640 11622 934 2938 822 1493 569 348 765 1309 495 5368 362 3469 612 532 672 8329 903 3051 771 20115 160 489 347 3873 532 18009 138 11823 877 1759 405 2883 920 3836 402 4307 101 7713 325 16078 353 1567 715 1466 273 1651 194 1994 6 1751 915 3848 76 1751 136 6685 548 422 826 9465 473 1168 962 18779 816 4439 364 645 761 1011 -1 -1
956 760 487 2769 267 4497 792 2626 835 916 101 4456 203 714 95 3337 691 761 850 5911 824 25038 72 24091 99 8760 567 41635 3 428 531 11763 941 13789 946 21288 770 3690 342 3348 105 1350 524 2389 586 11819 167 4484 75 17765 993 3517 508 1460 964 1036 341 433 762 9420 466 6475 320 6100 646 3181 35 2013 414 140 583 714 586 1176 212 14170 574 839 0 5174 616 4578 325 454 551 973 49 10195 135 9814 441 7047 673 14730 207 559 328 3594 476 2005 67 7558 551 15215 242 6767 787 294 670 13868 825 11770 939 2954 985 2313 186 11451 352 75 435 3222 563 12062 666 4544 895 2281 898 6450 151 1314 321 7780 855 14326 301 11122 351 2119 537 4998 66 126 588 2746 934 10917 837 7734 176 1420 262 5296 945 5666 253 617 355 14909 990 524 934 7369 578 11705 35 4942 395 4563 513 13515 699 8115 399 3541 183 1144 513 18966 139 4997 -1 -1
957 4617 483 4507 494 1137 706 4475 923 1006 116 3415 31 14688 328 5723 627 3335 147 1077 417 3897 970 12852 825 292 429 233 535 4060 64 11658 654 4254 447 3463 795 2835 18 2187 232 950 15 24 2 2555 969 3786 796 3960 961 16021 729 344 582 2082 708 6947 426 3410 369 6194 664 9390 511 34528 527 2495 498 11431 371 10203 152 4128 463 4821 861 9508 186 4258 803 6363 944 550 291 11584 844 2415 80 22033 104 10245 965 4617 216 846 51 4233 792 6701 124 6169 397 12423 472 5890 905 7873 514 4705 876 17153 235 941 189 6587 336 8951 814 8396 285 479 997 5146 196 3235 260 2868 848 10583 400 5430 339 3766 241 3657 829 264 43 21080 363 3524 678 1311 273 2045 782 1686 779 12169 428 13752 170 378 499 2973 580 5718 749 955 171 12251 43 2891 67 8878 583 1980 297 576 28 6381 149 4939 821 5401 63 11202 648 20494 283 13315 88 11219 748 14243 11 191 916 9076 -1 -1
958 6929 10 6091 97 18146 644 3300 713 2700 315 368 243 9749 330 10633 256 2091 117 4559 820 12670 432 280 190 15473 411 22586 59 2612 90 9513 289 7898 472 9410 618 1925 951 6120 697 13370 446 11886 518 850 861 5236 429 754 651 999 54 6342 601 4542 414 991 650 2615 421 338 716 2538 748 10533 645 728 811 25210 861 118 600 2315 957 9815 298 10919 262 8004 654 5327 529 9546 184 3113 440 3950 965 1223 330 9862 940 1226 852 3480 874 3892 833 11077 837 1049 938 458 719 7028 72 5623 734 1821 922 1428 654 4818 470 8657 903 199 833 12222 1 10199 58 6674 46 6301 823 1644 484 121 850 2507 470 5461 430 5616 510 1778 689 659 519 5533 282 1556 857 939 513 12585 666 6768 68 4138 384 22207 809 21174 952 2364 581 7 856 3353 888 2610 506 637 815 4143 178 3737 580 23067 122 4129 519 856 855 8487 969 5478 181 4134 274 2049 848 6880 72 2955 420 2439 403 413 466 3154 307 3015 597 2864 887 1234 63 3170 849 19433 161 5715 -1 -1
959 4257 740 2523 955 3322 69 13871 583 2350 90 3108 840 18706 797 10538 710 1363 157 5116 210 2810 981 2134 110 3457 974 7490 635 10912 930 4580 972 5054 801 4801 773 6797 926 10462 445 12402 781 3283 499 1835 8 102 145 3283 324 359 747 2175 626 2371 860 167 849 2860 199 12800 590 7407 791 6229 443 3400 992 6278 827 810 104 2686 947 733 651 11799 990 142 681 1445 530 1383 740 1049 471 28251 874 1334 126 10146 477 4039 689 91 42 423 508 16418 90 8125 231 3946 790 16030 798 2920 93 27262 710 1602 845 6656 867 4081 889 10382 803 15849 592 1014 454 5484 11 2414 209 18598 759 9307 841 10501 73 2835 55 6914 768 11639 310 630 974 7881 480 4350 969 2008 686 1230 920 1201 573 1774 792 8739 141 6873 768 4657 375 11889 35 3755 872 16739 780 22360 851 6348 194 1647 256 268 625 24040 890 16806 975 20438 -1 -1
960 7636 413 2688 958 4247 776 3402 495 4145 123 141 173 193 707 6085 469 5325 248 5215 791 2521 564 3486 377 295 388 8024 52 826 730 1423 78 36974 446 1072 778 5871 472 4505 590 6412 542 584 520 351 375 3174 843 9503 849 12587 982 12337 200 5027 116 7168 543 8459 968 6594 673 19907 114 5538 916 4740 72 17252 592 6287 495 6924 14 3388 248 5443 67 2466 58 7547 54 5818 947 3188 936 3632 10 3939 339 5902 882 11544 547 5946 215 7671 362 2959 223 2022 846 18351 738 4067 965 8379 320 10012 828 2903 965 3209 737 13062 368 12584 325 56936 9 2903 796 3517 185 60 448 11073 794 7120 403 3388 374 631 262 8801 911 5851 816 4234 853 5206 152 1944 242 20984 397 1759 401 7841 286 1712 462 5276 710 2709 432 6925 733 6493 968 4661 643 3322 791 15 839 2799 567 4874 389 3769 705 7632 129 3355 153 2940 238 15806 283 3965 -1 -1
961 12044 718 17873 729 12618 778 4949 240 1865 326 7037 975 439 844 837 714 20594 953 1994 2 2586 373 2712 365 1079 808 5715 522 10635 326 1331 450 245 786 451 918 14917 242 7079 172 2008 370 32960 460 26 548 8585 408 1297 131 13001 694 6171 841 2541 559 8357 262 3477 631 2378 971 2691 859 5785 17 13862 597 3279 626 3567 846 115 448 5771 450 4192 856 12024 48 3245 434 18237 40 12649 521 231 460 1189 110 559 257 8063 650 9614 874 18747 210 11238 555 11335 362 559 855 3911 581 1211 223 19883 531 3295 509 2903 564 345 317 7655 331 10202 994 4224 768 10776 521 3020 42 1073 848 1695 807 1723 139 508 842 7194 468 504 435 2612 617 1053 903 703 378 3774 935 12742 553 999 98 8962 562 4144 605 245 380 6070 468 298 749 1244 909 9046 631 944 945 5891 469 1370 581 4 214 1301 463 24862 593 10529 121 625 941 17225 105 592 583 14489 935 513 681 390 288 10053 421 4008 463 757 663 4655 906 2993 999 8351 950 1373 -1 -1
962 379 478 5662 230 9089 243 3802 653 7213 773 2288 287 5143 657 6767 812 1849 315 12337 818 4949 661 3190 971 1920 245 9752 941 422 389 7516 306 3937 642 3129 770 2864 845 453 949 9215 192 1157 913 10380 432 21331 146 10739 112 2929 705 3308 762 1873 541 10421 255 14970 217 14218 114 2979 208 7731 119 1911 885 1009 966 2715 242 5329 873 1404 136 2875 216 743 543 11189 215 5667 819 5409 781 3345 537 3388 663 6589 7 789 478 1798 172 3709 928 13499 547 5554 460 953 55 1170 626 6617 189 5192 603 15961 74 458 762 5211 479 4194 506 460 13 144 248 7888 20 720 220 3468 790 1254 578 12314 177 4079 551 822 624 15297 536 6837 331 14158 9 12047 334 10595 586 2634 482 950 81 732 135 16169 995 504 547 11966 235 3262 530 7113 995 13594 578 6138 83 239 611 992 955 10983 442 15980 163 28226 983 2612 447 2365 948 1952 124 11446 313 4780 222 8900 565 7096 480 6916 428 291 170 12170 112 424 538 5796 551 3800 295 707 -1 -1
963 2409 722 6670 474 16131 548 12431 816 2863 499 3647 263 2843 27 10638 598 7002 891 22171 618 4278 533 7473 616 9527 20 9503 520 1526 857 245 218 11474 390 468 191 5181 947 2013 221 2570 763 5951 550 3952 780 5100 480 347 356 302 216 3147 993 8874 742 5012 187 12793 906 5755 65 3835 111 604 336 1095 125 12414 309 2014 411 1202 673 1678 113 2346 743 522 505 4293 214 950 887 1548 575 1242 147 13034 960 2615 33 5870 34 2488 496 7256 126 7507 140 3225 586 727 607 22081 775 2089 105 1499 171 20047 59 1913 494 1087 627 11791 869 10648 563 18191 521 6507 675 11943 73 14365 792 14529 300 12841 109 4083 495 239 204 3834 991 5882 792 1732 178 6940 497 2089 34 8039 266 116 960 8630 961 59 381 8499 650 7633 470 1103 912 1352 242 2883 449 2624 926 1858 480 1673 619 4797 86 52 277 6776 446 3540 645 2179 104 3270 161 2539 20 3577 487 7243 823 856 388 13404 511 5736 933 5006 934 3390 264 485 708 1358 927 3960 492 12875 305 2409 0 5177 595 4129 835 305 486 7273 277 1711 65 8884 -1 -1
964 1020 260 1512 130 8742 944 3285 489 9461 944 5557 156 5166 349 7668 611 3128 719 7052 110 30 922 7310 900 3574 541 452 73 5130 597 6980 840 5470 357 16994 197 7507 623 1582 578 7967 679 7685 475 4416 756 131 623 2154 378 24131 310 3380 757 781 38 677 829 685 580 87 267 6783 377 5273 404 5671 672 5437 947 6367 485 2069 999 4434 135 5749 577 35423 312 9836 678 2772 466 960 957 4823 484 2541 306 6889 217 16207 122 9069 381 9357 820 4474 887 973 689 2555 458 7777 123 557 631 3280 162 10456 39 341 116 7737 231 2313 962 3117 618 4146 714 5958 679 2142 413 1521 177 3564 597 2569 538 3266 668 145 647 5191 354 2821 739 664 69 5688 621 4609 836 2466 344 1958 180 4803 315 8558 486 5530 513 1301 350 4557 602 4612 70 8996 53 2459 230 190 387 16808 204 3681 392 21178 488 7021 216 1106 712 166 495 4278 909 10120 235 2323 426 4545 927 1414 889 2801 125 3297 805 7623 838 1235 769 3124 410 5739 653 339 676 7266 297 6570 991 214 970 17017 114 10922 667 13398 215 8388 38 4584 996 1817 -1 -1
965 5822 254 731 434 218 465 635 682 1041 831 10040 262 23029 253 5580 260 4742 186 3242 374 7878 943 13607 166 826 489 766 710 4920 933 13373 925 1117 605 541 923 10502 138 12655 736 5194 689 5014 684 19887 860 17695 559 2073 485 10636 929 9848 727 8803 102 13573 405 6390 544 12566 978 13278 682 1308 238 2420 140 1089 48 241 819 5796 536 5700 893 2912 392 2021 560 24381 550 16409 808 1503 479 6182 809 5226 725 7198 762 1380 581 3196 469 1727 307 5945 218 3260 888 12730 98 863 406 1009 546 2142 867 1082 465 1790 760 3100 929 4398 884 651 400 15468 704 8555 525 8358 501 4126 655 18719 343 13290 989 18339 313 15738 833 5117 938 5058 441 11302 284 20078 636 3189 947 6782 137 2673 11 396 264 2769 410 6064 645 532 651 782 831 9904 202 8377 363 2323 290 8734 454 3020 290 3688 737 2378 554 8641 627 13111 -1 -1
966 961 596 4248 511 1012 125 6762 301 2652 974 4635 523 951 202 185 753 12390 440 3963 882 3943 788 9858 690 1 443 661 565 5573 637 7964 427 684 164 19295 815 5721 961 375 855 4 888 5208 947 7970 569 1439 687 2524 824 18198 463 20040 158 11949 238 5651 385 4234 116 14475 173 875 882 299 508 4056 48 6175 324 11969 339 1674 530 1486 294 3613 681 860 738 2021 917 3471 365 370 924 204 649 6991 526 2823 628 2340 130 1466 658 14357 489 1167 620 615 690 6342 981 5145 982 1599 336 4322 976 10341 404 10433 573 2796 516 1809 595 9877 474 9809 855 5709 303 5383 342 14541 701 4055 812 541 468 1587 962 2791 46 3772 889 9697 50 15830 420 1665 418 8637 234 1480 483 1373 27 14085 52 15636 818 7267 195 767 789 1503 999 4375 594 1022 741 9560 958 1318 363 27559 977 3134 635 5622 55 1101 979 11861 951 8577 710 2795 433 5772 428 1064 734 218 44 1605 94 1257 975 12150 324 856 321 2642 349 7385 876 156 390 882 151 2689 650 8832 635 29219 706 1097 678 4186 532 2246 740 3596 987 2582 -1 -1
967 1251 54 17588 73 9422 437 9405 186 9580 343 3498 595 30 194 7647 133 3067 357 506 316 122 94 23877 215 2006 591 2115 550 2868 120 10297 974 1181 652 2831 849 5565 860 1447 873 2129 827 1275 889 10774 795 7148 419 2522 616 2492 247 2808 659 15379 18 11718 959 1282 377 5689 541 2377 153 25679 51 4465 469 9135 718 11695 948 948 895 13776 342 13654 953 12882 860 797 705 6172 358 4112 200 2516 889 3197 22 13504 598 1653 954 493 272 2179 881 1245 361 10829 587 13572 194 12003 976 502 119 7019 300 1317 21 9233 704 5509 393 2298 720 8902 106 5227 137 4722 753 1726 2 1878 526 23356 483 5092 887 3464 538 8176 391 1030 617 3677 263 2279 194 799 438 5602 300 3015 688 5204 773 375 797 378 822 6649 65 799 830 26407 513 5437 357 338 967 630 62 5800 243 1682 878 1961 763 18148 892 11175 96 769 549 13336 918 7027 371 1746 303 13586 445 13619 137 676 880 1189 566 3588 9 232 434 1507 17 7552 35 434 -1 -1
968 333 585 23740 152 48236 835 3981 366 268 208 2396 740 2450 501 8315 655 2091 666 8487 435 20210 691 1601 131 748 819 17826 709 5922 560 20308 397 18024 319 4713 505 10841 273 3330 38 7505 814 2600 506 332 211 6803 759 20 783 366 86 4568 937 17603 240 7542 399 5281 292 3724 370 2060 21 288 345 1791 948 6672 927 2336 797 164 336 10241 213 269 499 9701 733 5373 690 38444 29 18842 208 1087 513 9309 642 17326 218 1143 132 3527 49 6446 980 2741 541 1246 763 4054 388 11832 722 26097 323 15703 524 6376 642 1709 359 644 433 2358 996 320 396 364 50 3756 746 2395 247 16349 40 13882 106 4310 351 1245 62 1890 723 268 536 5544 789 8795 139 434 199 4093 677 14142 848 2563 35 2626 430 10588 851 8938 799 2118 174 11228 169 1135 538 4367 687 3665 19 74 8 2478 579 4069 -1 -1
969 2609 953 18280 691 823 815 6289 835 9055 121 8170 342 4155 747 418 46 8823 688 931 732 2377 210 3251 839 3378 928 8406 384 8032 453 8423 932 2765 426 5288 700 9113 116 5974 693 5967 165 7138 10 91 577 7513 742 938 111 2022 517 12368 587 15853 350 7982 909 611 810 2799 412 11758 764 2255 120 7202 293 6752 908 6882 318 7785 24 5598 746 572 997 345 325 4224 745 871 429 4449 962 1404 259 522 274 8492 277 4966 921 3475 545 1718 713 5649 339 1029 901 3026 14 8461 919 997 641 9117 202 6165 194 1174 490 5970 860 13595 756 3685 277 5049 469 3632 417 2031 786 21503 766 1670 936 4700 26 4079 833 2763 398 2467 476 2067 96 3930 434 7480 946 1077 419 891 316 11788 652 7362 756 20839 781 728 422 1208 561 15301 265 1258 215 4481 944 10417 325 967 414 418 551 917 439 22974 869 7431 432 12009 433 5 200 10288 719 17306 954 18673 823 11418 50 23738 729 1926 228 2125 434 7995 -1 -1
970 3068 169 31 802 2296 703 1653 652 14337 347 144 452 38844 539 5079 953 3642 112 6099 299 4906 660 2768 393 5905 525 11961 490 1774 202 6446 111 7090 559 5260 476 10746 619 624 266 2296 987 594 859 962 447 6752 344 7669 550 362 311 9050 958 2340 490 1320 112 1989 817 9601 381 3540 992 3316 927 1347 318 2667 512 15310 93 236 738 12554 764 2739 926 808 126 1071 495 571 309 11650 825 15559 985 3813 699 19898 437 31339 919 8162 211 4390 382 14819 496 8636 557 2435 631 6521 424 8523 40 2757 199 5361 127 3199 891 11563 192 28186 582 4781 798 1322 37 4056 524 10122 418 20351 472 382 422 3585 256 3171 602 6099 879 4750 164 2034 63 11040 243 11490 205 4244 356 4 576 15297 198 14328 959 4361 133 6805 369 6103 644 71 900 17216 789 16612 86 3071 40 46 899 683 516 708 693 15221 301 3111 430 1825 -1 -1
971 15463 586 8121 374 1019 714 4591 351 2455 585 4592 278 202 554 397 803 22539 377 42 865 1091 886 17236 537 4112 91 3365 401 23413 923 1360 919 7550 571 2782 706 5055 654 4687 510 1575 696 7232 950 1025 168 795 306 13353 331 7131 156 2580 153 2112 774 1937 900 9200 28 16320 940 13306 48 3212 894 8334 522 1284 181 780 852 7141 678 1031 971 8649 45 2311 215 22181 637 8878 508 18655 948 1141 333 4862 78 1617 342 19684 122 4736 445 492 305 299 41 4955 482 832 206 5815 597 3605 369 18220 839 14109 505 4346 536 1773 654 18893 926 7421 88 8043 283 11266 71 7029 626 2694 61 18383 984 15243 662 2720 157 2944 794 7769 919 1914 392 9447 349 28050 958 4685 900 1721 620 66 285 4818 831 3337 987 3083 794 3612 23 3355 611 1120 108 22164 643 16892 676 11147 980 6016 -1 -1
972 1352 520 920 556 16711 53 2616 122 4538 993 3120 975 5244 458 2612 796 11500 837 16979 665 2895 834 15840 578 7772 593 2757 355 26 984 5109 613 55 975 8330 669 6219 303 2544 881 9415 614 4087 799 2081 435 10980 196 3228 675 4403 463 2740 619 4069 882 5441 85 4580 832 1 629 6216 149 3279 712 3596 295 627 129 3870 454 12378 551 1276 601 7819 674 5643 90 1288 586 3064 103 11073 258 2174 898 1321 888 3253 284 3845 994 6402 484 6446 702 1610 537 10222 259 1555 311 13573 902 3291 998 14558 460 14600 603 3737 275 5069 985 5422 764 1924 700 24243 408 4305 632 105 506 8840 184 16077 936 12040 406 1143 439 3128 739 5614 412 6260 772 254 686 1062 118 1885 84 1828 522 2394 177 1323 186 1973 863 4517 924 8950 619 15018 256 2524 305 945 903 3376 148 3100 848 3493 403 470 765 10066 64 2503 499 8258 787 2120 458 5019 195 8618 305 710 380 764 104 2668 72 4176 525 4996 806 2024 587 1675 168 101 223 5087 806 931 407 857 879 4315 630 26336 185 7585 804 486 638 16962 349 845 12 1311 728 18498 -1 -1
973 6799 464 658 326 13112 288 4983 329 1937 299 3240 269 8252 362 1598 881 4344 233 1374 379 654 365 1603 623 10404 822 9095 416 3644 304 9126 600 717 974 2442 482 2563 114 3941 265 7231 801 3861 118 9747 594 467 84 593 327 8152 379 3307 120 6062 249 4258 541 2897 907 8414 695 7649 655 23997 95 3291 711 7165 150 7758 471 4657 853 10173 638 13950 197 1126 167 5602 96 4984 67 3147 910 2436 81 931 454 7296 42 3781 12 11438 971 1084 61 2349 894 130 783 4576 766 9214 985 924 811 18060 429 4273 445 7948 659 16950 303 11355 692 1241 768 12014 628 743 944 4843 242 6154 54 8292 113 5648 807 2193 799 21085 375 3302 740 11975 880 5098 32 10486 581 4988 663 4357 984 76 186 11927 67 412 99 9359 189 6784 440 3672 9 12006 368 294 30 4177 618 5437 975 716 52 10126 418 7482 310 2181 170 4063 784 9287 504 2211 537 8833 126 6824 769 7508 140 16872 752 8533 60 6545 723 716 583 9201 -1 -1
974 725 207 3686 385 812 414 9442 26 10420 589 389 16 1786 973 12748 591 10438 34 3872 734 3431 728 9850 405 3245 113 3815 16 4841 906 4581 274 151 401 962 948 12642 143 649 79 16054 343 10107 696 7026 916 2033 294 892 592 96 746 187 266 8658 556 33403 600 9269 804 10394 108 3010 916 2088 240 6672 119 7385 338 1717 765 3125 679 1916 693 4614 901 23601 972 2797 220 10204 289 699 573 3767 844 9064 18 1671 690 1272 543 3833 635 7242 239 775 847 6127 463 8294 516 4971 940 723 535 17516 397 8776 708 7207 935 10493 861 2468 244 891 257 5087 130 6960 125 7018 621 2418 49 500 811 564 26 14483 958 3845 0 13434 699 5326 939 6500 416 21834 556 439 220 2789 578 13387 587 8290 669 9055 645 10325 75 4207 428 20774 104 1255 12 4562 548 12286 371 5042 111 15589 656 9483 726 693 181 3594 10 4773 341 2366 596 8625 604 28 65 588 556 6844 267 2451 548 1980 316 2559 -1 -1
975 341 802 22 339 1330 592 20065 186 1529 100 9393 158 203 896 2702 111 4518 797 1155 586 5034 946 273 717 8630 955 1433 172 3722 273 9500 315 6963 281 4068 789 8292 0 979 221 10911 84 7902 920 6189 237 13526 492 332 13 859 892 15290 602 10211 325 507 897 3213 145 1404 723 599 647 7713 528 4122 753 7031 693 6939 50 1288 600 4168 388 688 845 7464 747 19239 913 8485 675 8825 946 63685 440 5889 104 20174 252 1898 203 10174 89 10535 412 23712 697 18114 533 269 466 4163 289 3893 41 2453 270 17011 383 6092 916 1956 321 630 257 8032 459 6220 195 7344 841 8312 229 1412 151 12652 756 502 311 903 553 1186 903 980 390 18290 945 3177 10 9876 312 16043 258 43 382 4070 487 8945 894 1036 442 7686 105 541 896 9444 857 12816 56 1932 932 30276 -1 -1
976 6253 643 11427 430 32 189 7290 947 18829 390 546 90 8283 527 4569 627 1536 761 4120 919 104 440 18460 494 10543 676 5369 355 11479 476 474 270 3079 225 14321 851 29 961 3300 735 955 682 17661 919 4904 290 20572 339 3947 937 14260 231 9729 235 7729 755 66 759 3744 766 4868 555 1201 985 1826 394 3411 751 3228 455 5929 820 290 860 17101 512 4470 372 21024 756 9131 866 5093 270 5331 266 3100 47 3135 883 5302 580 1068 457 146 656 4114 969 3025 819 899 165 2236 586 9533 140 9977 254 4540 397 6869 259 971 207 14327 349 6116 670 2174 139 2122 745 48 707 13554 132 7211 62 1383 282 8835 398 5910 643 5938 895 1219 476 2093 189 22609 451 10577 787 19716 524 3358 740 3721 242 6291 562 20637 425 14796 62 1492 291 7401 734 18929 847 4633 193 6786 926 90 825 406 824 5046 949 12861 92 6323 550 11002 527 402 -1 -1
977 12857 286 7085 833 8885 376 1149 389 8961 99 2946 808 1777 685 4310 985 7288 166 119 178 793 407 4172 874 1308 985 12378 727 2163 168 6921 75 5999 856 534 757 1669 58 1448 541 866 889 11609 868 12901 777 2229 2 2389 49 10928 373 1040 592 3887 588 7572 441 4862 623 3107 770 87 318 1155 924 2454 231 4673 131 9278 647 21985 498 3270 767 19237 266 15886 343 1776 961 12472 888 3028 537 3221 554 9260 519 14474 86 5154 35 20841 22 43728 127 6381 506 3776 815 8745 931 11839 949 662 635 11506 477 13472 517 130 817 1642 124 2153 330 7027 838 2847 279 4074 915 305 610 9197 525 1176 832 7828 28 9710 699 13125 770 70 21 11433 239 2155 240 5987 162 8152 268 9528 523 4753 426 743 674 9736 955 4466 4 1562 790 5230 754 502 976 9984 509 331 403 146 813 5774 949 1957 956 6566 35 5848 312 806 396 5538 812 2554 419 10383 242 812 874 13942 702 512 573 8266 -1 -1
978 9017 956 8375 385 168 705 4460 143 2371 939 477 857 3353 217 5309 487 3849 892 3606 645 887 15 405 547 1643 858 879 961 8909 712 20644 575 4413 562 4681 378 3624 32 20517 623 870 616 4455 915 6869 563 3561 32 7727 692 6152 577 15097 327 1321 674 2419 539 641 84 989 864 1116 734 6078 264 811 51 2268 644 6562 465 6276 356 9195 539 16360 30 14666 735 225 838 2215 225 592 692 13686 962 2870 463 882 340 22526 793 4098 93 7766 69 2778 941 4358 389 15646 747 1859 794 8220 3 4398 375 355 68 1142 346 9478 640 1309 580 1195 157 1112 673 10584 125 8084 642 6409 283 4308 522 2795 684 14095 738 3486 319 2266 713 2364 71 3567 497 17442 449 1167 392 7488 880 122 699 1830 317 2244 577 2927 733 5641 695 5626 761 5277 558 10809 659 10473 248 4442 825 335 376 1037 537 1228 480 5451 222 10 507 1836 395 1314 567 4730 759 11283 964 6215 930 5453 958 844 788 526 325 10597 499 4487 27 7203 60 5856 614 2003 979 584 631 1357 835 6298 440 3487 42 17083 575 166 312 2178 457 2146 939 2440 991 8078 80 5394 12 2169 777 3966 448 4095 488 141 856 3679 596 4396 -1 -1
979 11992 79 6962 76 4073 969 16204 345 4048 56 1550 124 4420 715 4895 182 7413 327 2169 424 4636 826 1585 660 1667 678 3936 572 1653 857 3182 424 6597 672 1806 214 767 822 993 878 13937 932 4897 800 355 591 6471 685 1314 303 574 476 3083 138 1638 407 3105 59 3988 993 16118 614 2279 18 929 970 624 588 4459 651 670 218 4647 189 3662 718 6249 789 1250 716 14038 754 9195 401 15548 723 10517 43 6186 793 4830 575 2613 708 1680 399 9758 547 5791 240 9718 723 9988 259 753 432 1031 878 2899 134 7530 829 4954 826 1498 777 2525 295 2492 939 2312 145 3995 891 624 408 106 49 4881 937 221 796 6397 835 10280 293 7819 170 2975 44 22562 651 301 869 6032 243 710 558 13908 890 9608 294 7146 103 5330 365 752 221 610 802 5956 652 19501 741 2974 979 670 931 18800 445 4854 835 2302 812 4706 507 8554 18 9527 862 2023 26 1830 118 16901 814 386 723 8127 95 667 969 12965 772 914 551 9925 767 1635 93 3003 510 723 889 4109 938 7139 547 3948 378 4651 672 998 563 516 506 7440 688 376 548 18250 916 2500 762 4977 346 2764 883 177 374 639 852 2789 -1 -1
980 150 833 9475 471 4273 80 6461 64 5547 824 901 787 4930 668 2514 707 1024 559 24518 347 11732 144 1019 816 30379 133 9139 107 601 465 5855 522 7981 708 5720 879 18722 867 2298 300 14545 606 3285 101 14334 519 1023 708 9719 150 21951 236 3118 899 173 540 3062 273 8591 360 7983 146 11829 727 2103 410 2824 594 6645 206 2159 842 318 683 2186 191 3168 464 1598 702 3700 823 7947 779 727 915 4001 918 72 944 9820 74 7529 127 5236 706 6492 620 3783 72 9296 994 1002 198 6904 501 2308 778 9788 331 6587 459 5530 544 8826 562 958 432 15729 967 3381 126 1958 334 4707 9 2346 968 2531 134 10970 39 3735 848 1666 93 932 638 13675 575 8712 838 4619 278 19538 783 158 647 3606 312 7481 457 3201 165 3711 554 1287 930 6517 878 2448 69 5508 695 4186 915 15614 114 4496 249 5324 434 2058 724 2884 471 5314 587 4366 219 198 554 2236 421 1882 342 3476 301 1253 463 7740 217 72 166 4718 728 3257 886 6843 357 1962 777 2498 825 16319 -1 -1
981 11332 721 2364 625 1240 476 949 519 8266 804 1820 902 2579 707 2564 819 10506 426 356 706 7665 936 1506 891 13478 620 5137 348 5005 984 5256 927 1594 600 1585 681 11432 691 9983 263 1179 771 10505 442 3193 21 2187 586 8510 483 1278 284 7858 539 2147 217 1463 308 8462 737 8731 881 348 167 2881 163 2314 301 1367 693 1330 651 16779 893 3611 508 9537 698 1118 713 2950 126 50 950 2711 827 460 834 13201 785 16192 647 1839 951 2677 447 2683 112 4757 360 6132 762 1179 831 12140 138 11434 657 4845 863 14266 791 1081 616 5144 203 2962 961 3622 918 2068 663 8645 181 5404 567 3654 315 465 949 5160 418 7808 933 19255 387 2982 92 1806 14 13526 131 919 132 3628 590 6402 533 4976 449 4311 43 5399 49 14741 484 10082 626 7808 832 12601 854 9957 557 1137 970 1033 251 7634 497 75 989 3954 517 5405 85 264 628 6577 181 10026 867 1669 672 2579 267 2702 604 2819 510 4937 135 793 840 2244 681 8771 704 2713 752 5834 870 13854 558 21395 474 2000 546 3393 365 33 428 2325 595 881 636 2837 593 1791 587 64 14 8134 880 3080 203 6374 -1 -1
982 8966 880 5643 994 4580 580 9581 394 8262 44 2573 558 4359 192 9904 960 3905 971 4544 832 458 848 528 88 1924 470 4783 648 18 150 8168 240 26826 522 8632 939 1766 761 14250 269 4056 674 1301 102 5590 149 1849 156 15864 227 10358 385 888 838 667 66 4803 673 847 779 1741 339 4038 648 25337 385 1338 874 9822 362 10516 819 7704 307 6458 907 2809 302 22314 260 40800 957 220 160 1521 457 1559 871 1511 758 56 829 3415 784 1705 91 5045 576 4827 633 2098 389 18993 802 2896 770 14990 810 7569 847 14292 183 9671 335 453 903 14883 777 3628 657 6898 637 3084 504 16641 867 12126 90 3170 602 5508 347 6625 831 29378 916 16441 975 2603 433 5071 623 2238 777 2016 21 1131 875 18043 483 10537 855 9392 957 419 564 14907 171 5357 176 2005 872 7432 -1 -1
983 4984 404 1502 440 11247 561 9982 923 24418 607 4393 594 2829 740 579 711 25811 102 491 896 26476 61 25161 93 2310 749 13484 866 9955 365 125 716 3162 126 6943 853 3903 632 582 13 3550 228 2247 514 6559 784 1910 630 712 442 3314 139 5272 10 4404 254 16433 636 6916 954 6844 740 3332 165 17628 74 1536 122 11722 239 1971 168 37 152 807 102 37 757 5524 75 3855 262 22553 413 5577 4 7605 110 15234 173 8458 636 1853 380 15057 838 3309 201 1626 724 1972 272 16660 460 859 369 14445 763 1000 392 312 773 3227 753 6443 764 17665 753 4560 613 1521 557 1103 437 1984 932 365 809 3631 581 27 517 582 659 3166 547 4370 416 1416 213 740 642 2236 747 13285 719 9088 401 24698 960 34733 711 14290 23 15298 271 5867 39 1016 906 4860 597 6254 287 15234 265 2461 -1 -1
984 1569 661 4761 851 10024 301 15733 89 9820 638 672 554 3645 552 7202 786 7290 970 2568 204 9092 608 4322 671 17138 852 3904 998 6529 831 14637 411 5243 933 23974 61 15480 528 2500 653 8789 474 17382 777 2732 808 596 903 11138 293 10663 766 13697 180 6760 674 4047 30 9849 744 6255 842 7446 549 9 182 5977 583 8376 725 3189 862 242 872 8908 681 20964 81 5991 369 3385 166 2252 36 5488 31 2506 786 1457 265 8362 756 1357 416 6499 581 42 660 5264 678 6739 944 9715 760 13329 825 6255 972 7326 260 355 32 176 132 1381 756 4988 799 2610 574 6466 538 2833 614 3659 749 4108 491 1941 465 8139 618 1860 311 5747 812 11069 605 4286 37 18222 794 835 514 213 139 2012 101 1573 586 845 187 5022 759 2902 120 1178 261 7395 121 217 819 3837 543 18121 289 4841 238 3554 475 4860 37 25223 265 24020 564 1751 922 3388 567 2074 665 1977 123 1995 272 3577 -1 -1
985 5688 709 6129 869 831 950 8360 568 1184 902 2646 783 1112 340 3857 770 481 598 1 79 7469 446 1793 359 3858 768 12560 418 688 969 4708 847 1835 737 8964 408 2279 390 3309 116 20904 572 6036 846 918 172 11110 320 531 11 12542 298 1189 32 10565 667 3002 525 1980 823 4390 431 2769 474 3519 979 588 752 3586 876 3281 613 2689 45 1232 710 7613 806 10346 338 6816 252 31 659 827 219 137 840 2195 997 9124 208 2013 294 691 752 913 182 2980 904 5641 339 3185 884 2771 12 2593 837 410 669 16960 830 5958 334 1218 35 866 583 1362 889 1943 502 6472 904 1272 758 5823 978 629 299 5337 733 12792 249 2419 31 2184 440 2754 695 9809 573 1419 306 2658 616 11238 491 17574 442 1751 774 7273 922 2150 86 15350 899 3689 911 1446 237 868 627 128 369 6270 284 844 33 8811 339 11075 520 5956 101 26597 334 6259 446 1858 103 1582 918 11170 551 10342 672 9242 696 3596 719 3143 793 8664 406 346 855 3482 499 20418 405 4557 698 4732 248 2269 195 511 674 10188 489 2816 144 12576 322 393 658 3841 708 13958 33 6330 687 1686 79 1810 699 9180 816 1056 869 1075 21 4125 819 7495 -1 -1
986 2876 995 6506 365 17218 796 4065 368 17785 918 1313 943 115 327 11733 420 3203 1 4176 378 14470 282 17155 505 10483 594 285 118 761 724 4898 707 1480 118 3312 289 5851 566 6265 285 1559 422 15982 476 145 641 1234 72 2439 981 2845 722 10040 56 7580 114 4968 589 2662 807 20282 408 6227 114 4389 440 1697 271 5879 901 4108 789 5279 229 6384 594 533 20 6772 669 11731 652 7904 584 6953 227 7484 728 5467 87 16306 442 5217 290 2152 992 5113 349 608 871 2298 189 3353 533 849 76 8263 247 2484 505 9328 344 4486 437 16870 617 1429 533 7205 897 16305 766 4422 988 4420 257 15698 241 10718 836 1996 780 8597 610 11762 245 9863 618 2644 137 595 75 7570 441 10966 963 9107 8 399 366 2176 589 1133 464 2967 720 4386 700 2315 177 21 196 1682 795 925 585 3750 542 9474 480 12456 839 1519 831 341 285 26867 416 619 274 10898 98 6257 966 6054 805 152 20 8238 305 8949 958 277 211 2374 -1 -1
987 1300 363 10475 615 2469 815 4286 714 6036 991 1023 992 2668 346 1541 377 15302 564 3226 127 342 354 3104 824 9144 911 1889 220 17974 486 15559 69 13065 932 1291 195 873 526 26111 653 6228 380 18271 951 31173 244 1178 108 2104 60 6095 562 329 779 222 660 2346 103 4024 994 4021 149 1854 991 359 116 816 36 19590 411 3524 810 188 507 7990 527 8309 230 4855 390 6932 518 1439 921 2244 482 12710 965 2731 521 5859 40 3240 942 6895 432 2725 710 2090 418 994 431 6933 100 4898 716 1150 966 11221 641 7623 998 2452 394 8474 392 3962 46 4059 53 19778 715 8621 668 6311 654 3824 866 25514 352 968 213 4270 193 22850 868 13992 978 709 330 12184 492 2510 493 1693 621 6724 804 826 589 1700 49 3206 239 9107 945 8230 128 16564 213 9713 292 1215 763 878 317 5661 505 6182 198 28470 826 1303 731 398 369 16253 -1 -1
988 79 399 2342 928 11251 578 1402 590 3716 368 11867 155 1214 373 1948 250 2104 7 9246 15 19716 146 5321 489 4458 573 4369 277 28790 887 7842 342 301 514 9972 572 1921 389 226 350 21992 280 404 439 4967 515 1898 82 14904 221 7626 810 9882 5 11898 46 1095 686 2981 212 30365 304 9292 744 5594 32 21241 194 8368 430 121 69 2322 987 3944 727 1129 920 958 611 750 127 6781 287 7122 732 1425 625 14057 632 2288 934 8519 658 7096 118 1730 864 1911 244 12117 422 174 928 2029 304 5903 546 776 381 2537 846 7293 52 9264 81 1593 364 12043 254 9149 215 2977 542 7417 785 3540 801 958 183 2856 310 115 974 761 571 6522 306 185 147 5118 146 16556 82 446 455 3016 203 3627 132 740 618 1052 590 999 21 1261 635 5511 518 11868 121 6185 684 159 12 10329 800 16978 444 18373 198 736 455 3032 673 14336 502 6655 100 433 397 3731 755 6019 417 3055 485 4778 365 25540 -1 -1
989 4973 831 3486 128 13952 735 14619 276 1755 51 6996 842 2603 516 4123 189 2120 737 1335 958 3570 688 5782 114 14110 659 4742 387 362 525 1126 585 1227 753 7986 770 2314 962 8565 135 1673 153 9134 584 188 320 21 438 1178 397 4185 524 3767 676 4597 611 4520 18 11766 916 2309 371 1393 806 1365 985 965 111 7020 7 9520 457 5026 48 5528 785 460 764 665 512 558 694 3130 513 617 607 10065 37 10554 997 4536 676 1267 647 2637 528 5576 826 3729 467 10728 649 5041 856 7411 814 2945 731 983 684 2114 844 1302 357 3041 471 3542 341 2678 557 5268 902 2193 206 1663 747 7308 644 9925 413 5013 353 908 531 5481 349 6400 543 5861 172 7249 759 4772 830 2596 716 748 740 35585 167 15228 83 58 842 708 880 4120 963 882 213 2011 601 2309 672 1616 694 3942 519 1066 780 4223 449 2441 831 1243 484 6687 127 19735 982 6823 782 1131 651 5543 533 17892 608 9332 479 18037 585 7175 534 12739 266 2019 316 8373 135 1159 390 2737 540 11632 563 920 669 12843 324 4390 213 7536 500 1700 392 30505 433 4939 589 1180 -1 -1
990 1860 739 1606 471 6153 136 4292 273 13994 208 1375 473 1935 818 6020 674 287 315 3470 859 8827 134 12122 732 1472 706 4882 659 8643 429 666 675 170 727 17352 981 7781 500 517 746 8069 347 6079 219 177 379 2262 421 1325 181 5430 644 6312 110 1357 106 3663 389 6413 532 393 550 1390 794 1859 537 678 791 6341 133 15749 753 1411 676 4915 571 6675 913 8814 578 5120 535 10812 135 5350 908 5852 92 6712 737 1189 801 7315 872 25526 740 2626 463 108 287 2657 919 1418 415 11180 790 3192 386 67 232 851 398 4347 480 26552 178 8096 368 2284 380 5358 169 14936 976 1872 76 485 359 6579 693 1842 230 6140 646 5241 624 5151 604 4976 841 1814 730 591 721 8800 413 46665 316 1630 799 6124 233 6276 158 1554 912 734 956 2988 670 2341 86 1289 664 1621 953 2618 7 11674 595 1768 137 319 472 6082 748 4483 883 6348 371 991 528 13856 695 4878 150 1858 469 16531 489 2047 57 9159 622 2127 501 943 260 5709 69 8375 997 4624 517 5575 271 352 302 8003 864 3318 355 5086 298 5597 528 757 495 1131 91 5575 -1 -1
991 1161 776 13410 129 6597 529 23666 157 2567 619 1614 228 3418 784 2532 992 1052 16 2019 36 3817 57 16961 19 15415 581 11464 349 957 196 226 135 2710 416 246 972 4969 197 12859 965 2650 914 18699 858 1443 823 7602 533 7436 207 5975 774 25696 970 11120 700 5070 465 3705 106 10609 528 6336 280 528 888 3323 185 352 53 5589 592 8316 534 16271 140 4686 468 10994 994 2330 145 9820 156 2954 487 3353 929 5927 418 1971 378 5483 721 807 388 531 797 10462 207 249 167 3602 198 885 197 11958 344 3235 635 1821 904 14307 649 5837 794 2960 944 1364 528 6331 808 2174 546 10442 746 8028 311 18359 14 4656 188 1588 444 6683 828 12464 359 1270 857 12710 435 821 798 1345 369 785 961 7723 281 3261 789 1339 93 9105 170 1748 17 3263 107 4103 918 693 737 2811 714 177 48 23287 320 11928 417 1770 698 8454 298 1068 810 4289 210 5649 907 6880 993 666 707 2549 184 2972 688 905 373 9171 958 1030 816 6481 703 3777 216 881 36 4412 302 6743 -1 -1
992 5041 859 2982 293 3167 286 1658 697 20328 227 2783 912 1688 812 2693 555 15729 984 10744 314 4680 655 11353 423 16390 293 4793 788 1017 890 5200 274 4236 566 13205 820 2387 313 2591 506 3201 621 3793 678 2843 302 639 777 24212 453 9488 552 456 770 8437 627 226 837 1719 914 5745 939 7341 878 7857 469 1362 64 11279 899 4863 633 2795 701 1838 320 1815 843 27798 521 4108 819 811 828 7332 537 3787 805 1024 461 6661 686 3517 709 13369 536 9509 737 415 515 238 74 12835 726 7257 735 3472 925 3028 577 95 889 3032 609 9294 599 4860 258 4141 194 2761 867 6329 203 11767 162 4507 702 2027 939 5029 510 10459 872 682 816 2362 908 2252 156 4748 333 3987 710 378 683 16 335 8247 504 3657 637 252 237 3339 455 8756 827 4618 406 510 705 1902 407 3978 395 746 534 8226 574 383 155 9384 423 311 399 12645 663 12087 612 4861 451 1473 713 14224 482 1011 446 1819 308 9485 275 360 387 2501 324 1719 674 2401 786 3619 437 13373 904 110 835 8864 715 1971 653 3952 984 1854 343 11360 779 3344 794 1893 206 5305 428 6196 256 2078 -1 -1
993 3283 451 14781 704 6849 691 2479 416 14725 944 3720 663 11546 62 5598 374 5394 390 6179 326 3619 513 1870 600 839 281 16963 623 8211 509 319 674 20416 725 1397 872 5632 775 9667 2 6049 176 12140 580 29052 605 1231 634 3233 357 7761 238 3823 935 965 282 3577 590 854 975 1565 642 6581 844 5866 833 7375 256 1923 737 3786 832 4210 612 452 852 3612 952 6178 731 11173 892 6204 39 994 977 16948 907 16120 137 62 147 6001 49 2618 702 8059 550 460 88 5936 797 2935 423 8991 548 12960 769 5479 178 2029 342 1741 941 583 778 17202 521 1122 332 2553 35 2804 383 21475 892 1448 287 15941 838 4528 816 6026 735 2548 35 344 283 4859 91 1613 442 3809 197 9007 681 1289 990 130 193 2179 992 4118 213 561 74 3191 145 8037 174 515 357 4883 286 2867 804 3575 278 9861 836 8613 519 18918 122 23048 796 7836 491 14813 124 1398 878 324 442 2316 727 6113 894 11450 234 2957 593 2098 -1 -1
994 3242 731 3042 963 4478 101 824 259 4592 584 14080 884 8439 920 920 123 722 231 1650 445 5160 648 4113 425 6414 5 15981 261 1278 352 396 997 2205 965 15066 9 1396 436 9328 365 16437 191 8392 63 4263 288 7936 888 3193 695 2013 714 4258 69 1635 82 4700 948 5348 38 10739 821 4439 83 5155 210 3624 110 10320 257 8819 13 11877 361 8866 627 28 854 6229 943 663 718 25638 42 16262 801 13797 398 3873 431 1472 52 3413 719 7066 286 1525 637 3029 725 3356 623 91 37 3291 174 759 420 4737 591 1922 924 4040 771 7195 235 16861 194 8684 598 2810 812 1588 829 2709 75 1314 3 19475 308 5864 855 8607 74 1257 648 18454 142 2176 746 3631 760 1313 268 10265 407 1136 128 1575 58 21153 540 6464 716 2039 791 2079 21 10200 348 3965 336 6304 263 2716 471 5953 451 1845 342 12577 671 622 328 1377 315 1130 387 7311 242 6310 897 1524 777 17753 978 3257 570 1308 156 5076 462 2448 576 75 247 6808 588 27743 -1 -1
995 2877 182 1216 330 2616 642 14858 445 1826 539 1529 746 1197 689 21332 589 4322 786 1054 48 7820 248 35 503 2658 823 1443 450 386 622 179 812 11361 763 11347 466 1299 115 3039 718 4344 971 11551 272 3293 460 651 692 6350 664 7278 140 8521 84 1382 329 4770 821 3889 77 14280 10 3693 428 1181 615 1376 92 2035 630 7314 198 982 643 396 652 6128 245 4969 344 1342 141 1498 482 7477 912 149 680 13190 386 463 962 5635 453 8191 884 18656 604 1608 493 7667 585 1095 511 342 583 4311 384 1074 454 1636 20 1698 433 1118 587 16302 716 10964 562 10334 815 2214 988 1896 689 782 293 657 857 3580 810 173 418 1469 517 6514 907 1869 264 6285 707 630 952 7439 279 7320 797 33129 668 12590 419 6737 831 1408 660 7489 55 3217 142 2841 219 6706 733 2405 643 10537 455 1675 963 5885 464 945 853 106 453 2175 729 3581 526 1613 903 3277 992 1413 576 1131 109 2400 18 167 730 2728 784 301 622 547 206 11616 697 19402 562 48 284 1977 813 4625 559 1739 371 1698 30 2925 788 637 247 3884 982 1796 609 3806 456 139 685 4928 924 5175 102 4830 386 3874 87 16385 839 2593 321 10776 59 6394 200 3093 570 6055 148 3698 471 2332 522 4377 169 7363 85 5694 -1 -1
996 10695 701 2535 200 1470 540 7910 144 16022 238 16273 312 3282 222 11248 923 6315 152 12017 819 5785 542 7019 300 5072 656 906 839 985 747 2658 890 3344 671 4798 910 1281 389 2078 562 7462 153 402 206 513 23 18209 706 2962 324 7413 943 5435 996 3421 214 3496 849 4605 869 7062 525 1586 94 6351 692 6726 947 8635 710 1836 615 30520 214 301 702 13102 973 746 810 4628 156 7223 433 4268 582 5513 241 2550 209 5728 28 3881 479 1952 305 12304 524 8069 196 3564 403 1965 641 12619 285 9353 189 10959 516 5777 754 2963 710 435 573 10640 408 7099 285 1310 630 7208 352 17771 186 7350 645 232 90 5176 68 22418 973 352 646 16480 668 9257 558 2556 362 16467 598 13633 494 2942 878 5690 729 5827 270 5967 408 7993 509 13276 824 1862 429 3363 992 4627 383 5462 632 4346 630 2020 706 5760 390 9880 1 6806 405 4570 337 2789 569 12004 -1 -1
997 2749 486 1134 863 4819 804 5522 461 5271 334 5656 22 4024 206 5969 813 17261 41 2217 714 1183 726 5519 753 4343 782 1785 396 19316 626 3212 566 3897 343 569 545 2342 798 13213 862 91 554 3593 651 4725 810 10522 3 5551 397 92 562 1085 729 793 859 17193 679 10664 927 2662 575 6445 58 1459 135 4984 855 817 637 1430 582 6901 336 8568 753 2153 310 2494 661 4813 804 3210 751 1448 485 11261 271 5904 664 9048 879 8714 794 989 704 6199 319 20316 921 1017 452 14181 791 4137 34 7910 565 5042 963 8668 452 113 20 13893 202 1745 986 3736 504 13837 447 181 423 4527 826 2531 303 1780 994 9627 798 5006 219 8420 316 1309 835 3452 992 9774 836 13724 916 4805 691 7984 600 2367 798 465 696 765 783 2757 410 4041 672 2135 704 2134 247 15996 293 3479 682 9039 395 440 263 8452 167 8876 991 1419 122 5000 456 8457 283 12868 301 24251 914 6479 597 6708 537 1250 64 8783 17 5020 119 15 676 4905 69 1291 234 15232 788 15216 -1 -1
998 1186 747 15825 502 8297 721 9867 730 3701 481 3852 327 2826 441 7584 106 4104 690 300 999 7980 753 2923 661 1607 950 2396 366 2226 104 4100 385 999 699 829 782 11645 928 3641 108 3301 563 17565 287 3871 971 6816 691 9820 604 7272 241 8557 323 162 673 2336 52 17546 611 22407 216 4180 882 7433 17 8851 933 11664 7 9225 107 2822 902 4403 350 578 747 4828 196 7300 381 6020 209 3120 835 2973 979 1417 82 8544 347 7029 478 12932 896 1324 36 3011 638 18200 910 2233 507 11752 760 1474 807 2883 695 3651 265 681 71 6188 914 8228 42 11470 838 3416 252 28026 193 3821 799 1059 777 8351 542 5072 249 9 247 10809 54 5820 406 5138 693 444 294 5102 982 8811 836 15930 771 344 342 6859 810 8033 728 2787 61 3088 84 3470 752 1229 122 2782 254 1278 509 1431 266 4296 238 10096 57 2274 959 2767 772 6714 223 7308 245 2030 445 3975 788 29220 995 4427 915 4359 415 9023 466 1968 141 4556 564 993 958 2114 -1 -1
999 2094 429 10372 94 1649 107 1383 738 7419 454 7267 87 6284 708 640 458 7831 577 6809 230 4525 756 12744 98 4048 853 2818 36 23236 826 15148 967 18663 804 7796 75 808 466 12221 606 10489 220 8023 816 4399 852 1315 348 6264 5 5481 601 2772 784 28 740 9987 491 11605 552 1156 333 14809 989 4901 575 5577 358 6779 234 10449 201 364 273 3961 972 12523 739 5468 751 1462 905 6664 926 546 163 211 441 1307 665 4944 617 214 551 3056 688 11152 997 5994 225 20428 518 12219 877 8291 973 19468 614 6662 919 3676 555 7047 501 10905 525 963 398 120 880 918 587 9275 178 310 958 25558 380 7326 101 1425 346 200 410 2577 466 9950 224 2324 573 4467 657 9794 735 3349 129 228 270 14297 58 5599 567 10400 634 1595 712 1117 660 12302 237 8002 271 3938 83 6559 266 3728 212 12451 407 229 310 701 725 3122 881 3305 513 5044 74 7111 251 9333 496 5278 248 2236 -1 -1


==> anc/Known-Optima benchmark/long-js-600000-1000-100000-3.data <==
1003 1000
0 8937 430 4986 236 6048 255 8094 166 1040 877 2459 653 1262 443 2971 181 8277 228 10650 399 5663 268 6884 973 4188 694 2022 64 760 631 1686 306 5606 882 1860 76 8680 908 1001 90 25196 620 19043 490 2109 180 8777 944 3065 943 1369 329 3664 903 66 686 2004 763 146 634 45 872 12181 830 3505 199 1329 739 7256 974 8100 283 479 321 8920 965 1413 707 1123 611 659 588 9662 985 7274 453 914 964 5557 357 6428 22 10855 676 8867 990 7682 578 1911 646 46129 400 498 124 2206 830 13710 623 20605 842 158 586 5562 441 4139 338 2615 294 3012 774 8473 68 2871 443 4218 818 7924 986 434 545 750 980 20269 592 1345 924 20467 309 3867 500 169 175 15298 146 13883 783 6325 614 2323 887 11513 843 2366 890 14560 106 7230 515 284 386 14843 543 10623 527 14067 55 3409 611 5327 894 5187 474 5163 896 4618 515 12950 676 7368 564 4171 219 5858 -1 -1
1 1880 997 1740 837 6222 509 45 311 7206 809 5098 517 6930 252 3160 124 6786 122 3048 328 10524 351 13326 767 5676 413 3692 37 81 186 2751 602 558 691 2917 995 1741 721 3308 481 690 135 20291 901 2760 567 6079 471 1982 348 5751 624 1808 557 2179 245 510 226 1893 508 2845 87 11537 154 6652 821 3398 174 310 239 6492 18 6706 356 87 394 11265 726 518 322 6578 294 25019 469 3583 574 20627 657 14565 25 126 955 4245 330 5022 311 9297 936 1397 901 4106 221 1837 426 10164 355 8317 686 4745 215 11458 903 1693 257 3711 788 2737 882 7187 15 2614 254 7237 358 3760 166 1640 860 4697 534 16091 968 3017 66 5787 133 19214 327 3973 504 4953 969 22279 795 3825 470 206 516 4642 185 8053 364 7625 986 4386 801 4275 698 18113 706 3907 719 4084 557 10772 592 510 862 3248 298 7534 283 9641 580 11159 98 909 554 173 251 435 23 2935 323 12845 932 7546 313 3191 744 7579 373 2399 549 8595 52 2852 462 1294 614 7393 431 459 739 6163 410 1869 366 537 29 3095 363 414 678 4594 -1 -1
2 8197 735 4049 422 2604 452 7829 165 2538 25 624 499 5167 187 2412 83 1512 570 3174 394 521 12 2835 691 7833 819 3209 236 7155 680 2264 813 3601 780 2307 153 4056 414 3053 463 13011 858 2614 726 1303 543 5675 88 20342 496 3634 562 17799 526 4282 881 2143 722 6743 716 12954 615 8431 795 470 742 3812 938 13245 652 11997 43 5660 28 8681 381 3126 416 3605 800 1873 841 3987 957 84 995 12974 60 20126 789 238 488 9586 699 2397 884 2616 789 4335 921 3634 572 1525 390 10359 371 788 372 23428 25 862 99 12524 581 28164 168 1399 68 2685 414 12084 767 3523 252 4216 313 172 556 1673 180 728 197 14232 505 3865 364 900 739 11312 852 1917 567 2353 105 793 272 17406 342 3341 511 8032 768 2972 767 5418 633 9839 687 5469 442 3384 850 16186 295 32416 276 3973 646 872 180 924 928 9386 141 914 115 2860 774 4927 506 15553 379 1462 553 10816 203 2868 564 2831 660 7748 65 2267 -1 -1
3 10745 956 20721 787 3564 169 14684 588 15832 94 2828 268 7958 152 5337 731 4889 461 1652 34 14639 409 176 390 11619 752 97 956 9618 978 2301 827 17881 531 2922 678 17772 817 1024 517 1132 955 185 401 2190 574 5576 48 6202 16 269 624 4997 652 2418 987 410 429 2670 616 2593 296 10059 662 3614 532 17727 86 3954 352 5619 589 6103 77 1366 694 6006 648 3197 709 9368 903 9670 241 6437 168 8837 952 1511 736 5393 696 4647 50 22591 750 1976 352 2866 305 4005 188 1548 301 3020 566 11593 259 10304 256 2040 23 6987 215 523 967 236 169 2737 758 15192 527 5158 974 8295 479 6695 106 2624 591 34356 379 2130 577 18728 7 922 59 15131 759 9782 994 2494 583 1472 353 4497 399 493 701 10873 427 14431 156 3934 526 2902 207 3946 384 5701 336 4157 21 8633 358 2354 829 8470 315 1393 347 17165 198 130 192 13951 756 470 512 1650 312 26 717 298 767 2094 -1 -1
4 1075 560 1030 586 11918 974 772 330 2534 953 1057 398 2953 784 890 858 1844 787 1240 117 11429 516 2046 963 10872 169 9782 559 5609 149 20502 758 1766 800 3690 848 650 262 4851 304 3734 295 7691 386 10846 883 10549 767 1005 607 1087 611 2097 418 13097 372 669 781 3999 244 7669 473 176 87 3931 772 4965 723 3904 485 22521 885 6793 148 1887 65 4246 491 4362 267 9976 531 2158 550 1752 707 703 800 17079 910 78 622 2295 80 5141 183 7059 955 1185 247 5270 442 17097 516 6196 912 1111 159 22419 682 415 20 3832 796 828 441 2952 717 4440 668 978 913 8292 472 419 399 5633 773 3746 564 6348 771 2993 464 2087 995 16896 792 1297 215 1880 823 2946 63 8886 221 5568 551 11418 179 4207 600 14312 301 610 666 18408 451 222 775 12403 276 9 365 356 41 3102 22 5032 760 1672 701 8239 517 5761 134 2915 716 7357 938 812 403 855 875 13048 358 32578 726 1325 284 7656 35 120 95 1068 175 270 829 512 70 10658 22 11643 911 8759 883 1811 322 11772 770 8702 -1 -1
5 924 954 2544 469 266 283 467 1 4023 342 4066 790 1927 730 13706 320 1392 600 3354 602 2485 450 699 110 688 140 29505 671 13492 602 1833 983 5229 560 18299 630 8674 881 1819 722 7077 365 285 464 6868 786 15495 395 982 95 1081 302 3233 860 10692 951 1543 156 13408 371 7578 258 12257 597 14641 253 12420 724 10899 783 2053 543 1344 42 6404 183 5385 662 7220 849 4784 948 3813 743 6953 867 9382 650 3592 867 5487 947 1534 465 6797 215 1474 164 8460 780 2669 980 14904 553 13720 235 4617 199 16763 676 9447 535 12048 780 2019 500 2124 584 10782 431 291 404 734 125 1140 237 2995 401 13719 563 3060 863 4939 428 7423 362 2978 895 13829 911 11745 803 7060 382 4023 372 3276 283 8065 800 15549 974 6025 440 3813 731 14867 21 488 911 11540 353 5723 291 12378 420 2301 573 4741 581 2874 597 4019 490 7435 406 12244 33 5358 404 7097 -1 -1
6 21561 597 6243 970 56 105 17666 999 5708 158 371 893 1349 141 13404 887 3941 672 2057 460 10223 165 857 298 8919 273 398 757 9087 824 2497 986 1439 606 36279 498 20977 65 10543 89 429 974 6315 491 1043 177 3246 721 13283 297 13056 125 5435 804 534 436 9205 669 10753 647 2854 388 365 746 3161 637 3671 708 87 713 621 354 1411 378 7523 586 824 777 8317 297 6812 237 1117 545 296 659 4469 313 4736 189 6977 636 2168 797 1044 427 11380 401 2353 338 5289 908 9116 395 4569 214 1726 424 8456 255 1926 349 4482 738 10232 552 2183 10 10606 250 8644 332 296 92 4397 510 4881 817 461 146 4489 592 3716 66 1817 733 11527 358 20649 692 4053 339 7489 676 3280 746 5265 627 6318 130 2097 964 8782 35 1854 626 7092 216 5360 511 14597 508 10883 838 988 280 1629 749 421 411 4754 981 6860 31 2118 96 5514 145 9589 69 3865 273 2808 245 1828 711 4771 239 1033 535 6526 813 19044 639 780 978 256 39 7424 621 4776 512 4296 279 4071 -1 -1
7 691 172 12229 543 2029 835 223 567 17040 707 1757 802 8707 977 995 361 1700 846 4077 571 5387 383 5094 324 2817 210 1057 344 2328 766 20342 493 128 215 700 599 5342 769 2798 180 2365 975 3140 555 4390 848 21051 795 869 154 7107 546 3904 576 1370 970 1727 289 20414 441 5124 727 6982 235 5324 313 2823 847 17946 744 10053 807 12020 308 7528 63 4410 374 7613 850 3305 236 2251 812 9068 178 7420 951 1065 817 3587 939 1807 935 973 572 7677 241 11791 551 3129 213 9646 7 13223 272 7066 351 931 231 6991 771 40 337 6126 183 1442 815 17508 755 2275 18 28164 68 3767 562 10773 240 4220 650 19656 364 4735 267 13924 455 11883 475 1077 954 5073 411 3155 492 9337 950 15775 111 12554 479 5865 646 4033 936 675 22 458 45 29 109 1097 829 5289 779 5030 808 10127 797 12082 588 17668 51 1161 730 2310 621 1666 690 1560 988 1305 657 9427 623 3582 305 2811 672 9163 170 103 -1 -1
8 1620 951 718 970 2879 409 6626 313 4030 377 6296 763 1398 403 11985 956 2869 844 1291 525 10647 64 3550 560 5867 288 740 585 2792 560 11773 305 2089 545 7427 554 1320 981 11280 697 274 42 4854 615 1555 542 3676 145 16425 204 1684 614 14276 516 6108 675 767 385 11127 748 4646 514 6254 886 439 227 1474 130 5238 709 4119 757 961 235 10033 136 419 213 2777 357 7955 575 1559 697 5861 36 3513 897 6595 477 3655 134 11819 823 53 329 1287 895 11683 669 3183 954 3951 798 2713 175 4538 665 1445 239 16136 700 1876 475 209 209 637 70 3239 55 4688 725 4194 906 6433 389 11313 327 2106 610 4524 528 1359 287 7501 395 12717 833 9024 995 3043 846 2491 635 10704 688 490 498 3202 152 8424 397 4988 99 5600 284 2232 835 10950 123 3260 293 7583 712 1325 608 2418 538 2065 72 781 537 534 69 676 656 13292 396 10785 637 2770 113 874 117 852 187 10177 741 11180 778 8683 399 1289 130 9230 397 12035 986 3124 349 3710 441 381 241 3065 317 22211 531 10561 864 1673 257 9978 147 5493 919 5537 591 3775 488 3150 717 936 697 3485 902 2177 52 6142 235 1405 969 10431 -1 -1
9 839 787 6514 334 37 252 6945 212 17531 619 3161 566 412 941 5129 428 1914 670 11660 950 16025 42 6951 303 2762 253 3079 368 746 866 993 772 1190 893 4408 607 6274 673 5067 687 4686 212 6015 845 9825 196 1791 477 267 807 6366 125 13833 892 7432 699 4157 902 42 915 3699 795 7547 300 1163 877 1655 173 8259 762 5032 677 2223 686 5655 112 9317 512 6826 314 506 315 23594 623 28079 579 3890 827 4441 716 5551 828 13477 631 7786 832 8341 426 15492 961 3030 730 10588 787 1769 640 2141 945 6374 627 10049 485 2488 42 1581 71 19205 14 14662 810 9297 530 65 813 21947 363 15000 576 9954 812 12293 597 825 330 1903 543 1816 366 15503 708 16339 311 9441 405 2796 578 1453 856 11584 684 26648 247 3663 0 1914 252 3239 119 12881 212 1656 894 5295 913 7079 162 3269 602 6045 854 4612 397 2441 -1 -1
10 3451 213 1097 848 40 166 1983 706 4682 883 5066 999 2026 257 433 287 4675 177 269 161 792 514 4700 19 5023 922 413 220 4732 307 4746 391 996 555 4081 981 7066 451 3944 491 8496 860 9602 818 23290 324 4588 462 7943 265 2428 686 1699 921 3537 370 737 543 2266 39 18055 316 3530 584 7068 619 4887 269 10049 563 1500 594 6562 238 414 41 3959 936 13920 627 17880 307 13491 538 4083 803 3412 640 18825 501 1297 167 8818 105 2737 736 13632 540 716 608 2913 586 3530 222 13393 281 7864 941 4127 942 3257 270 26658 951 576 492 5334 901 9057 552 8283 60 1492 809 6359 828 1076 757 297 62 2723 223 2765 353 2269 770 18424 651 494 829 20044 988 5380 519 7934 358 270 558 6649 75 170 964 6994 957 2018 399 2887 206 1514 185 1791 690 16763 682 5762 232 3877 553 180 929 6162 316 2524 94 595 943 5845 312 565 694 4105 733 4927 95 5642 757 21091 734 958 968 6748 87 13239 835 5689 551 8895 195 2831 861 771 20 1201 229 3284 9 1245 74 1287 320 6501 643 1383 566 1615 -1 -1
10 35305 414 2195 274 1514 893 1428 393 1334 796 3533 851 13479 766 397 793 5502 167 197 51 10668 801 1545 874 2016 380 903 780 8210 43 3380 63 19482 67 5602 362 8937 361 2086 147 4766 575 49 149 600 467 2325 687 7397 448 20518 105 11361 600 715 99 10171 364 928 428 3653 492 1344 343 5958 726 26264 911 2104 745 2524 159 3256 660 8291 229 7752 438 1477 989 721 545 3810 892 1296 765 1493 235 3843 844 1202 301 4354 945 2358 987 3636 323 10389 831 17068 27 4044 621 13047 934 4455 49 6214 569 20673 449 2241 777 16824 534 8332 762 6682 134 1494 849 8133 907 2904 208 13933 29 3498 65 11276 558 5946 383 4075 729 879 292 1193 501 5483 393 300 439 2285 66 12361 227 1076 301 951 10 4 526 2957 430 6397 437 4054 435 2952 722 368 240 610 904 8740 781 6231 710 1942 501 7977 393 1846 785 7106 975 2661 37 11337 748 381 713 738 807 1260 5 17764 351 3854 690 7487 532 3218 578 821 750 8793 808 5920 261 3485 583 2174 50 11889 463 860 591 978 -1 -1
11 8119 479 2195 860 11373 282 4311 547 9315 524 9323 876 2310 154 5974 70 15164 222 15642 20 3609 885 5312 599 776 924 6037 810 2743 542 1518 92 26849 570 1815 655 8161 206 2406 306 830 620 1835 820 556 332 4310 384 868 651 8168 132 6437 92 4096 652 14316 182 32824 421 53 887 31802 963 540 273 6959 530 6623 788 494 937 4746 1 12659 793 659 309 894 523 10181 517 13578 780 2211 411 2426 577 3931 613 30058 471 74 644 1117 433 5658 80 82 956 190 116 2425 134 5079 238 1042 501 1930 522 2737 132 8839 578 6675 266 4857 100 15193 397 4126 261 3231 126 5587 73 16924 799 153 832 3927 655 8443 437 692 421 1745 41 5230 639 7460 106 7581 870 14720 149 13251 168 1384 386 2167 526 2769 738 19262 632 1810 115 8136 882 1223 602 4593 899 1950 845 2639 981 2631 535 9750 224 93 241 1216 834 12604 182 122 387 10887 102 481 822 19117 51 2635 -1 -1
12 820 641 1208 119 5264 617 5194 849 7490 504 1693 860 1815 906 5595 342 1308 959 5950 13 10468 45 20293 105 3746 808 11442 848 3643 554 4274 470 10164 424 14 517 2161 404 4135 32 5350 350 17051 180 10318 241 2685 151 7605 671 1923 847 9071 356 873 778 3436 242 343 253 3399 748 5065 178 2586 572 20487 619 7856 634 344 789 40100 515 11474 767 3406 979 913 99 1218 877 939 66 18066 728 4765 29 22344 602 17817 823 4192 431 2328 864 3771 240 9600 283 5157 74 10382 575 3556 532 3655 752 666 78 219 790 8601 728 4298 8 2178 236 633 217 4020 982 2879 963 21762 279 30034 676 6517 621 6687 969 5357 685 6290 296 647 38 4749 345 8427 543 1476 795 684 819 2363 492 16843 352 1903 99 803 880 2119 186 3686 806 6817 411 15719 911 15480 804 4241 710 3659 275 1521 107 6689 475 23575 575 3318 78 2955 151 2772 -1 -1
13 20704 782 15609 448 2147 122 636 179 14215 142 1050 698 1512 108 5553 456 4602 79 2006 284 1509 552 10154 715 2317 407 3888 231 3487 806 3970 423 5622 246 17295 285 12375 765 2418 235 1141 900 7656 366 1018 58 5751 492 3585 443 2735 902 2571 612 2141 267 12820 289 7606 497 1478 864 5874 291 5612 712 6107 783 4442 658 6599 835 10134 713 6729 514 10388 215 1932 54 7110 729 5912 978 879 972 4726 147 6023 419 1299 58 2387 883 17690 980 2474 605 4100 531 18357 938 3352 650 2880 899 14010 551 2580 538 11444 115 713 301 7785 630 5817 967 2437 378 7233 473 12516 977 4268 562 498 853 271 915 119 651 953 572 933 43 19014 632 11276 735 12546 900 4385 630 8525 612 5845 779 5366 305 340 775 28967 522 1793 711 2961 416 10479 784 4356 418 894 497 8091 318 7206 934 8760 737 17710 902 4887 60 726 762 1486 584 3873 695 6244 961 3900 734 1931 511 819 923 12389 417 11226 723 2692 820 1913 290 2727 -1 -1
14 4342 33 23173 632 1209 45 7387 728 8527 733 7131 706 1545 958 2069 894 9998 223 1483 219 988 588 445 799 1373 571 383 59 2849 604 1296 955 9397 446 12020 486 4294 58 20077 842 1794 40 861 948 1437 699 2543 948 9538 415 5932 842 1192 130 730 969 2682 499 7151 663 1728 533 1743 896 8198 183 88 994 563 338 20484 970 15784 990 68 95 3681 389 304 580 1015 853 10158 642 6582 790 4883 898 28679 44 22356 821 577 30 6442 384 1375 288 4681 495 3638 866 9434 82 3775 546 738 750 8820 890 1279 427 12531 373 8043 784 1629 905 10663 952 4286 219 2350 896 16280 631 2946 708 2383 174 5336 75 11812 259 9545 715 33318 950 2590 876 10139 135 12025 400 18022 247 3444 274 197 662 6308 866 4322 823 3801 741 9502 276 4754 270 11314 945 5380 326 1075 630 6054 580 1206 633 3192 643 3405 592 12649 801 817 997 8731 168 2352 767 23511 427 1380 187 695 -1 -1
15 131 134 14390 18 4571 462 20857 849 2986 788 989 673 9792 153 5219 992 4288 23 7004 432 2549 530 1334 623 19380 884 7214 977 846 208 12806 389 1712 895 5032 79 816 234 1757 195 4584 112 2319 793 1780 583 9789 706 707 840 693 803 643 309 4812 886 2334 453 16499 174 8132 552 13881 515 23258 565 7632 461 7215 687 1241 752 788 367 1337 771 3399 57 1258 856 249 38 1576 905 14267 127 4533 3 2575 516 6852 356 6317 380 1609 687 24432 352 2220 401 1069 194 743 157 9560 443 6199 226 6901 58 5953 925 14187 177 3966 904 2379 182 14064 271 7380 151 14363 939 5777 128 2117 965 2823 358 3909 103 11408 153 11767 904 21842 836 11768 433 534 720 2292 212 6378 934 1539 731 491 576 13082 78 1718 295 471 558 11221 399 3128 119 3164 370 9193 629 13913 832 10881 53 3845 22 8174 806 5402 795 2239 494 9678 889 397 191 16440 869 2589 773 2907 132 971 533 4675 335 1614 957 3352 -1 -1
16 3524 47 41688 126 14003 76 1136 842 7666 51 59 840 2252 199 518 672 916 24 1434 820 3117 548 1646 446 4113 226 1654 527 1386 395 6649 800 20104 647 4003 20 6229 251 8788 282 6872 918 804 851 7401 169 1045 167 6587 829 2764 919 4615 374 2978 568 477 688 367 809 4438 31 13062 575 741 259 5693 33 5122 484 2923 653 1146 585 366 526 4257 906 644 425 13620 4 2761 130 4127 916 2815 45 7867 992 1490 16 21799 220 2550 857 1224 7 5341 857 22133 770 21871 546 2232 210 703 35 9463 883 21450 898 2283 760 2708 426 11333 996 13809 399 3253 292 1896 343 1995 624 280 3 668 368 2128 34 840 295 452 861 7375 605 746 795 6515 976 11937 339 9160 596 4774 266 396 128 8913 896 31689 968 7601 742 1053 46 4122 35 1056 170 15773 844 3562 737 4025 885 11378 669 1144 743 13093 724 2451 526 7526 169 5599 177 4870 474 6928 809 20482 507 5336 167 1024 123 6314 963 1130 100 3956 321 913 727 973 -1 -1
17 7849 429 2564 74 494 733 6060 897 453 905 9825 461 1155 972 7700 944 2068 725 4716 389 8672 915 451 320 4352 147 9495 87 1400 896 4956 150 5516 367 4223 336 7551 681 2941 338 12185 116 1531 52 1046 416 4779 608 5523 422 3875 201 9383 268 750 387 604 553 7597 741 6950 956 7972 282 1437 105 285 351 11821 687 2292 519 601 114 14828 661 1441 889 1330 746 667 283 363 408 26 656 4512 919 4522 865 6944 123 8500 714 10858 305 3568 510 2407 822 9361 7 14787 696 816 725 7780 808 12918 925 3679 75 9702 233 2417 441 23807 224 3291 508 216 70 2924 614 3790 483 837 665 4469 244 1299 159 2408 415 588 659 13295 344 6309 3 2306 687 36 887 9312 445 5896 739 245 695 821 709 1516 878 1562 500 1554 299 4747 44 4173 210 5524 351 2216 792 4789 779 1325 721 786 944 3309 545 6852 607 13028 45 7849 212 3930 827 3028 302 920 173 2274 209 872 227 329 212 2830 637 7511 551 6173 83 1159 863 14178 383 1840 713 7026 847 4323 702 49 683 9230 647 1133 304 16902 30 1715 163 6652 601 1253 913 3712 355 4810 473 13383 32 12755 805 2719 351 2739 105 860 978 10627 677 1261 696 15769 178 3812 -1 -1
18 12486 279 4452 14 10702 85 1924 54 9080 132 7301 122 362 919 13778 911 6698 711 17543 961 3663 303 4376 127 1581 230 3358 805 2488 181 3338 151 1914 496 8782 921 1416 363 1852 617 1233 932 8924 581 2777 442 8074 873 12369 474 2595 173 4402 982 13787 155 3032 885 3393 656 5042 878 1551 309 18388 937 1748 343 2545 76 18471 217 20021 555 15331 331 2877 878 783 193 5072 172 1820 959 1783 238 6592 69 96 20 4783 354 8839 766 20187 637 2480 640 5980 380 6240 685 1520 722 111 411 1105 859 402 782 3261 167 25388 285 2968 953 7614 506 3048 943 28503 955 5160 115 2191 988 1125 176 17476 694 5036 998 34 846 1045 745 8485 721 14596 169 1728 322 1392 778 1366 183 471 833 4776 546 7101 752 6771 534 4911 771 1226 230 3302 762 282 451 3149 356 9777 115 2283 253 491 645 1074 118 2732 315 2357 299 305 955 4660 922 492 950 29936 705 5238 158 2231 458 145 599 5997 959 16440 488 4472 381 1810 973 1514 895 10075 -1 -1
19 1144 518 7742 466 16920 569 4357 701 14557 33 3143 260 1276 695 11192 394 9879 622 47333 635 2712 70 1041 99 6608 718 723 396 13437 11 1255 214 1918 894 6218 142 140 367 6842 595 1075 434 5796 941 2877 426 748 339 2311 853 1936 343 8086 538 626 873 15895 466 7464 492 757 127 2900 455 2631 833 11419 288 6195 317 13311 904 118 530 13933 474 10122 735 34765 46 8482 520 5479 1 1386 337 3317 3 2569 532 16588 412 4963 874 522 86 3206 314 9481 996 1536 441 1410 999 4765 855 1087 150 38012 549 7750 555 2043 41 729 318 7535 681 6166 343 3964 482 789 409 553 618 1986 320 3338 103 179 592 3920 576 726 828 3739 397 6717 211 5377 633 4139 695 146 454 1850 263 242 399 7512 533 5349 3 710 220 4949 749 1014 124 14166 258 3141 197 9839 27 1123 647 13251 628 9721 908 318 686 697 422 13482 98 10440 221 11947 774 1784 291 5799 -1 -1
20 1897 398 12340 571 1343 397 5414 118 10346 579 589 177 1071 571 5035 761 25164 21 5571 543 9737 560 4051 988 8000 601 2168 505 7941 731 3218 219 15955 596 2080 881 5250 703 1133 723 2653 938 6044 76 5046 286 4775 664 3133 506 730 513 5738 709 2848 542 24912 22 9096 539 8569 166 1757 389 2187 923 8869 554 1777 746 2895 895 2635 899 1641 985 5000 303 3435 174 2944 891 1846 145 5775 455 20461 864 3051 856 3355 124 8785 372 2070 586 2760 209 3639 710 12615 73 21547 175 995 41 2136 857 1668 997 23574 398 6115 917 7357 104 8192 1 5822 510 4234 181 6002 335 8589 719 16952 941 5628 649 1617 235 18892 411 10642 206 11061 878 12769 725 15052 644 1559 204 19536 242 2814 659 230 301 907 645 3027 826 2744 74 5661 434 4269 564 11568 355 4115 918 277 528 11839 418 3276 188 2601 273 2375 35 4016 686 2198 224 13510 50 418 972 4611 986 9113 -1 -1
21 754 791 22320 543 3715 127 5075 708 2646 75 4050 182 9566 457 3727 220 8202 13 7898 954 1918 678 7014 78 1404 93 7300 357 7303 848 5840 988 3003 557 3447 762 10080 957 2219 944 6620 506 1229 295 4281 13 381 935 999 969 1678 66 15203 370 10204 735 3436 615 971 819 2793 877 475 871 545 141 1320 394 40 975 13601 52 12521 490 12733 255 587 590 11147 57 2334 884 4148 829 10257 140 4427 386 5073 954 950 467 2477 474 664 874 25079 198 2056 659 616 813 3329 124 10924 723 5216 82 6377 176 10123 182 1043 352 3590 154 3557 814 11481 818 7494 670 10468 524 6703 691 15536 705 1828 218 3462 390 13803 514 2356 138 20441 884 567 780 3811 914 14086 863 5422 871 6486 795 911 926 5659 626 1995 304 1697 876 5630 194 8688 861 4662 316 3429 99 1522 659 6541 96 1567 211 6608 207 9453 823 2065 460 5888 727 12090 669 6032 815 2956 790 577 44 71 72 2735 83 13689 994 2592 461 873 973 21589 962 3130 239 4528 45 17809 -1 -1
22 10690 621 17644 504 725 934 1700 636 10920 143 5259 244 10365 907 5632 188 11291 679 9219 458 14585 411 16977 108 323 96 8341 808 4051 748 7 507 1519 319 7043 976 99 983 235 564 7801 806 5211 593 2740 604 26957 66 6081 914 6344 392 4629 696 3084 42 2119 140 25922 791 1203 933 4125 876 9581 888 1112 258 4894 982 2439 498 5287 451 5880 442 2537 759 8032 664 379 107 3130 297 6831 408 95 492 90 419 4139 574 6691 260 4131 424 5267 161 957 370 10076 355 289 96 4542 1 2203 506 4413 489 1785 698 3132 986 6868 748 828 743 6477 613 349 158 7252 50 5379 870 12914 564 3396 481 2934 844 17950 948 10973 283 83 158 9610 36 4206 481 6762 881 4689 620 1943 149 11662 699 1954 798 3443 42 10794 71 10951 669 3686 488 27022 652 9349 605 2527 601 118 784 333 16 6651 733 8431 890 12341 471 550 263 6212 38 1203 47 1058 328 7428 312 2971 151 993 634 1289 466 9238 15 1256 449 2898 688 6108 568 190 377 615 580 9630 921 5140 -1 -1
23 5279 992 18823 692 5035 166 233 476 18658 912 7835 698 16457 853 486 821 5738 333 185 838 1292 258 931 53 1724 906 3473 959 6900 703 424 892 6192 738 1289 588 1372 394 1454 102 284 309 4570 825 369 861 22964 457 5865 770 5537 109 6179 235 1841 342 17081 840 1392 921 4317 751 7657 891 10128 861 2281 673 1068 372 2105 366 5242 999 9094 956 28809 700 6183 915 20295 15 24960 149 11394 449 8649 767 2789 185 3373 428 9140 668 2737 448 1628 840 5912 971 1180 948 2916 504 3890 724 4276 406 2980 313 10099 224 12280 466 5763 522 6195 196 3217 255 3296 712 21624 471 12270 750 9950 288 7494 745 4634 337 2298 99 4687 599 3821 999 2471 800 5252 503 3591 612 5947 531 1959 368 26731 881 1350 91 6129 83 5023 498 2108 488 3633 378 985 258 3822 128 8319 729 13425 238 10571 498 1003 981 802 552 292 -1 -1
24 3895 576 754 247 1922 157 5446 107 20734 134 9426 965 3898 448 182 785 5639 528 1243 940 4748 620 1054 534 10833 733 5780 650 2319 9 3757 691 1104 704 7050 520 622 508 1999 263 10798 740 15038 939 542 386 10862 598 1867 700 9329 366 3941 568 12026 778 4149 596 4130 121 6510 378 3347 412 18842 844 5552 162 2473 540 2175 449 14114 503 2154 925 1754 972 2816 701 2634 553 7345 18 5540 663 542 772 982 733 1102 413 4868 955 3066 326 16487 667 3258 179 3728 986 5348 240 2106 782 5375 613 7910 796 5881 384 1654 143 4139 147 3889 288 17738 284 144 297 6592 166 1807 622 5565 227 4502 71 5095 632 7069 989 2747 88 8017 578 913 140 9786 194 6010 631 2465 344 17460 495 1041 569 3816 227 5841 716 5495 995 8048 537 7543 241 14635 968 15732 891 6061 258 7892 267 6460 204 662 549 12673 235 14995 377 2505 214 9073 434 34308 488 5497 716 2582 555 5468 174 14983 341 7161 -1 -1
25 2967 209 6334 702 8093 306 766 102 8350 99 1195 166 363 620 685 46 1699 995 8514 717 25 434 14618 879 1428 535 5079 814 6404 253 1429 594 3748 818 6115 633 2771 867 13469 959 2199 360 1789 430 16654 230 3331 391 640 219 5193 160 769 569 2079 779 3240 241 1558 527 3263 838 3584 974 597 186 8281 858 3076 497 1447 819 9572 80 3489 712 569 213 1285 668 5824 470 5222 424 9626 449 368 392 2711 806 886 317 3795 184 5429 162 8066 910 21091 208 1429 636 6521 848 1309 417 2917 285 16659 603 4226 927 2178 81 4844 251 4245 243 4736 483 10172 182 503 68 27883 426 6426 398 7745 20 2657 458 15176 46 10081 229 2182 600 3549 723 3741 360 1956 211 5691 64 4560 364 1406 106 4309 824 456 587 13823 986 530 814 9300 845 2227 467 3101 608 2469 923 3685 209 5637 475 3112 640 6384 770 2665 538 2255 137 2917 559 6674 740 6391 701 3865 67 5445 795 12294 859 5562 490 20 635 22991 616 14 819 2046 327 15638 876 3637 425 4161 85 5691 438 3890 189 3095 961 5454 191 4529 502 4050 113 7600 69 6966 241 3942 396 674 862 443 370 7752 927 2527 57 4325 204 3049 -1 -1
26 4083 337 13488 617 166 158 1001 391 3867 942 602 450 1953 545 5566 934 962 452 1819 419 480 593 2589 589 2700 153 7075 209 2968 192 1481 942 9039 737 17832 733 1772 300 2787 11 2255 130 5266 326 7995 120 1559 20 155 224 40800 653 3829 154 989 477 12482 190 12008 64 4608 344 2263 880 18947 946 3392 351 2536 729 834 270 17422 99 1572 683 7022 28 15217 438 7023 57 11780 490 729 936 6619 789 6085 548 5249 496 11083 880 2522 94 45 464 806 62 10302 43 453 988 446 122 5743 525 24554 233 5413 219 15875 713 2607 108 1898 496 2067 619 18869 138 8569 246 706 670 4748 974 13210 238 358 495 243 901 10626 14 9622 216 1586 841 4407 321 2502 62 2831 194 4952 315 3057 85 5176 675 215 506 1008 914 1219 580 1421 27 4199 750 3654 348 2984 355 270 628 2105 698 1922 281 13458 414 2756 509 8335 239 1213 898 328 294 5026 634 7750 425 5 300 35 989 271 11 2602 153 7756 300 1111 563 483 401 249 656 16404 164 461 338 8716 522 57 239 2699 866 407 623 1441 349 17439 145 7918 654 6683 256 8159 451 2400 -1 -1
27 7936 441 3650 759 3564 380 73 416 3203 729 11157 122 8843 672 2393 668 1809 956 595 462 2022 187 11077 568 2673 106 577 478 1367 250 110 783 4510 0 2349 137 2528 628 4637 633 3881 570 1574 207 5520 874 2983 678 3609 535 19078 997 2994 546 167 502 4776 448 2406 569 1777 18 4978 269 16998 288 2006 660 1475 335 4821 298 2398 218 2812 271 399 462 519 778 648 89 470 423 15614 795 4181 668 17231 130 3399 101 307 873 4762 289 2757 724 3044 506 16764 318 3386 507 4277 5 1407 574 162 256 10544 0 4544 820 22062 988 17213 483 32804 759 3265 322 1166 105 2197 37 1915 465 5932 701 2687 330 6719 650 12472 534 5511 828 5701 785 211 867 5468 65 624 357 6746 314 3027 981 2570 812 819 772 1239 830 1472 923 10204 855 1391 552 10934 746 1614 266 471 442 2064 49 14592 635 10030 568 925 232 2877 355 5356 448 7957 53 10693 539 7678 601 25257 25 13325 600 5902 43 6262 641 5449 517 7227 786 9309 875 3734 303 634 532 1078 690 3750 359 499 543 9118 665 6204 905 1595 555 2911 764 5615 608 2397 315 2882 540 3136 -1 -1
28 4012 347 2178 153 2352 464 4858 353 3028 911 1778 724 5552 340 4583 329 19532 162 9138 235 4397 942 2308 212 18033 58 1349 992 1248 674 4344 937 616 749 1464 539 10305 618 16153 411 4501 78 570 147 5622 539 7258 302 12020 611 40 655 5474 783 1705 733 8191 324 10476 979 890 374 7561 567 11793 0 33158 642 5787 655 14696 475 1955 162 1382 381 1913 20 2042 864 3370 704 339 18 1438 394 2733 971 11948 698 2507 820 17033 592 16670 620 2613 300 6872 750 1315 755 877 189 957 609 11623 750 1414 571 8973 93 2204 171 6381 997 6538 20 10204 705 1934 269 7928 304 8324 264 166 342 43946 465 294 651 4971 451 2923 996 3428 185 7104 931 18019 283 3958 628 160 708 4404 909 1906 917 18138 632 1336 3 8717 13 6941 416 16963 928 1824 896 4936 942 1812 801 14421 608 6757 42 6199 765 7286 330 1199 768 1786 925 9192 186 1894 693 354 937 146 7 4567 19 4878 696 408 -1 -1
29 8473 162 1355 601 521 979 7118 830 4378 360 4796 540 11966 734 2391 951 565 542 7896 190 1638 95 3088 764 299 700 4013 832 367 68 28841 798 7396 717 2 709 1795 614 6866 820 2443 194 4118 82 11749 781 14679 665 11328 326 14508 652 7463 180 419 313 1757 42 6462 134 5090 370 11716 68 12564 888 1623 754 12195 558 3856 652 4216 550 2360 874 819 255 1773 472 6189 893 8234 637 15484 447 2263 831 22174 301 4780 913 1215 6 1960 569 9423 331 3373 711 2621 212 1924 776 8412 73 7453 649 1563 776 14637 865 2092 524 1224 973 8543 466 1111 407 9447 942 13661 576 14801 9 19516 799 13696 43 64 516 11820 706 166 507 5241 824 6185 460 732 487 5008 161 13027 238 2662 60 5214 83 11506 645 4527 154 4572 455 4306 63 7406 354 603 186 6407 120 8002 961 5466 352 1339 529 2123 503 4879 790 2182 491 1018 738 4650 868 333 491 12812 151 5358 2 10931 149 2536 121 5873 385 4053 469 65 333 7547 -1 -1
30 2339 951 8102 480 3712 695 2245 676 9277 681 1338 663 2348 719 6253 960 12684 160 5679 200 2025 170 1253 679 16943 927 3150 2 2514 951 5069 11 4997 922 838 863 5893 447 10667 932 11067 516 4021 241 7140 674 10798 603 534 601 4099 683 7340 63 12306 915 6056 229 3800 219 854 288 1416 30 10561 195 7646 343 2608 766 1523 598 980 30 15797 953 2673 51 2507 384 12006 799 14702 869 18333 307 11609 346 2014 132 8556 386 14391 541 6904 756 2879 883 10838 696 12308 744 3534 374 2937 277 14907 727 2938 708 1812 804 577 168 3506 634 12349 752 425 74 7080 682 735 679 6523 336 1635 127 889 114 2482 973 7851 283 363 212 2741 418 2003 849 7321 243 11970 948 7878 22 1881 165 2002 318 4746 377 2124 713 12230 339 4006 124 6049 401 484 590 11237 382 5815 373 4313 93 279 254 3999 734 4078 153 15745 935 2725 801 2248 812 12941 991 3987 289 2547 597 6570 815 2184 438 4990 455 1530 446 4104 573 1900 297 11236 410 3646 868 380 872 3465 622 1386 238 3908 180 3620 429 433 446 8619 -1 -1
31 8512 319 2448 815 761 334 6207 237 885 344 27806 587 197 905 20221 975 1050 180 16126 752 9747 327 107 218 9410 996 2284 593 4626 189 3314 463 1961 594 1764 351 15642 106 5839 34 6773 763 12775 464 8358 27 20977 378 2121 269 392 796 251 132 10856 802 3044 766 464 641 1454 783 5898 963 2339 42 3892 145 5139 197 4896 863 2650 603 2652 654 10844 946 5428 302 9407 977 585 421 4431 243 441 331 17191 279 9834 283 2069 784 4931 688 2478 242 10828 930 3857 677 14677 693 8631 662 134 959 9859 719 3790 63 23980 501 4535 675 8662 201 11614 715 6546 723 4446 603 1625 263 19673 850 1858 17 4043 862 7859 303 6068 625 7119 178 5923 669 4885 221 21013 997 9907 119 114 73 33054 241 282 648 9368 984 9010 294 10875 48 1728 378 7454 431 1389 155 5209 635 17611 634 166 -1 -1
32 5688 486 400 563 21399 595 6774 917 3648 761 149 375 11381 333 1871 900 7784 98 839 383 3877 210 5962 971 15960 450 3017 434 5369 630 1359 341 1320 607 4957 669 1631 218 2834 976 6306 105 4320 217 424 123 6922 931 7567 79 3655 799 2815 99 6630 425 11194 341 19281 921 5147 281 7283 312 4208 980 17133 493 8607 469 6805 431 3372 52 2045 126 1618 616 495 992 2401 348 10265 171 6178 462 606 893 5634 237 1812 272 560 930 426 989 3076 455 10045 927 488 20 20 220 848 521 478 751 317 356 122 680 26875 141 17976 934 3162 869 16062 430 946 695 81 358 3680 531 12980 494 14874 97 13066 847 1812 310 634 893 22753 441 3527 864 10261 198 5759 647 264 285 4992 598 2331 744 3783 103 1583 400 5406 975 23338 184 14986 856 2626 499 9131 318 8912 466 25972 683 31 948 19177 667 36436 187 6918 696 3405 19 408 -1 -1
33 4349 870 9054 807 1040 406 27146 845 3237 30 3671 308 3297 692 5432 710 10101 339 10695 692 6239 694 1211 833 9748 733 4016 465 4884 709 4342 388 4446 497 3965 559 4624 934 4200 846 4870 755 553 16 3716 220 4646 467 566 587 4687 973 21340 436 1251 705 8881 948 33022 631 10372 409 1415 264 606 665 15605 163 1085 832 22861 962 13009 463 7255 249 6826 724 3179 263 18855 939 8155 711 1523 156 14570 916 1675 391 2981 179 249 983 12735 556 22374 12 2574 408 5905 208 4909 877 1275 476 4103 568 5538 274 8737 843 4098 90 2943 443 901 32 8530 19 23477 691 3770 435 5031 824 1262 693 6039 643 22717 443 1354 556 1170 975 12326 929 856 413 3396 803 26843 823 2893 747 961 182 10441 874 3458 101 10272 7 3301 620 3030 170 12585 717 3792 454 12430 801 1362 298 1441 365 1207 -1 -1
34 1167 61 2980 620 7182 836 4856 601 4467 564 1358 203 716 81 756 897 3094 49 958 616 8678 915 15315 130 10101 801 6181 450 1881 971 11 974 18531 329 11717 422 1649 673 2378 210 9694 78 7974 442 3639 5 3158 164 6579 895 4673 280 2603 98 4549 560 2588 109 6526 552 2222 813 1503 653 3059 220 6285 170 69 713 1959 936 1934 488 10060 586 1067 95 9527 179 1256 531 3203 897 4998 879 11090 29 633 79 291 965 5818 944 690 267 6227 464 8229 142 7182 66 19812 63 16932 411 1465 907 13343 987 4297 181 6765 271 5437 163 4380 48 23780 950 1714 113 12228 9 739 488 1308 637 7226 649 2582 738 5080 8 12163 823 7796 437 470 135 844 396 115 603 5596 949 13898 835 1375 43 4559 44 1902 193 5731 887 586 498 1955 597 6732 885 7367 730 11850 949 5984 959 2185 168 13037 473 807 836 6394 36 4423 724 4452 872 8765 235 3541 82 12949 480 11171 253 1961 400 3594 632 14623 488 3610 5 6871 97 5307 454 1422 234 7461 127 10098 165 17476 -1 -1
35 1251 824 258 427 3360 196 5971 459 962 445 3598 725 10018 243 7151 957 1258 30 10967 600 2994 867 6236 875 6438 448 3635 659 1516 833 15749 452 22132 304 12150 5 147 754 4590 356 193 714 1646 70 4316 750 8051 307 9114 375 80 156 12175 954 947 242 48 34 6773 686 10688 810 230 925 2458 361 18489 516 17858 297 6096 657 1708 995 9165 356 4296 151 2965 60 7401 219 9337 0 3554 726 705 144 14404 881 6297 861 5760 59 20864 335 3239 252 1812 74 2214 555 4180 100 1712 714 7377 44 5906 147 2628 107 67 794 7543 291 10962 157 2579 847 4189 673 6052 431 5105 309 43753 104 9020 400 1958 252 652 926 9730 302 3865 391 10666 646 4807 930 8230 78 4786 954 5427 816 207 659 3945 250 2430 49 1676 722 1196 196 123 579 13066 162 1831 612 1832 698 3069 933 10515 406 21384 499 19277 571 6798 240 2048 569 1057 794 10111 752 2651 629 3901 239 820 731 3376 41 3090 995 10509 -1 -1
36 6244 746 960 638 19882 87 8349 546 1528 907 1803 239 2000 183 2159 974 7192 269 5351 135 900 320 8054 521 4347 277 27319 254 7009 345 3059 600 7238 273 17853 885 3245 333 23246 821 5194 154 7187 92 403 776 2084 602 8330 158 666 990 8467 823 10427 427 2360 872 13656 800 1027 505 14799 103 3419 357 10026 249 1561 845 3407 830 6219 95 577 994 11315 130 828 699 3796 433 31056 737 16095 823 5555 736 2968 242 1451 832 2853 339 3823 768 1545 292 12237 536 965 312 7042 659 18092 29 13624 506 9394 328 2911 741 2725 442 15267 935 18339 296 1489 549 4144 446 1855 479 6786 339 2847 397 3041 538 11718 139 9790 40 177 490 3322 319 2655 438 3300 384 2344 909 3423 383 26577 790 4506 188 6851 635 4463 384 10846 51 2737 371 999 234 6751 587 11244 166 7299 659 939 79 6399 234 4079 489 172 250 3680 802 2444 10 384 928 471 384 885 542 1047 683 370 -1 -1
37 28536 171 4009 238 6338 531 1329 897 6775 888 1292 197 8433 125 7165 265 1271 287 6402 272 3878 645 25923 866 5172 946 1582 687 10093 340 4666 181 1488 722 2215 332 980 173 9124 303 4099 495 3442 309 302 864 7933 782 1205 800 1388 136 2144 257 2735 162 9254 240 12227 3 9165 818 11288 718 2171 951 4965 968 5502 713 3799 63 1461 377 12341 483 8467 864 117 841 11676 62 17977 769 21771 490 21268 133 3464 962 5907 214 5016 574 1714 391 3753 528 183 7 39495 875 359 438 3240 506 1849 286 2569 360 2992 540 204 758 3059 757 35544 751 14747 996 2689 206 1342 649 215 627 7435 207 5419 759 729 983 5237 814 12015 881 7574 151 4346 304 337 516 675 40 3601 806 16346 200 7703 566 9459 715 3419 178 9412 425 100 222 11886 354 77 695 191 896 10846 740 6016 403 4942 710 3385 934 13240 153 3871 789 1046 16 4248 227 4154 -1 -1
38 7694 84 4106 446 11106 806 1289 92 5533 819 12704 655 8752 999 3534 679 670 952 2082 711 5785 327 8296 675 292 354 366 870 1820 77 240 602 2592 761 1289 412 12671 344 7417 310 9053 193 5677 393 10289 352 182 928 8361 277 3110 641 4762 355 180 821 4838 816 1079 868 7973 139 9021 189 11190 429 1830 171 11751 259 2440 718 6216 924 13854 556 7543 566 1146 428 3108 79 20514 408 8382 243 6475 712 2085 784 9006 802 298 867 1943 168 3848 719 2533 536 419 494 830 946 2135 411 8456 515 457 793 517 182 12352 418 97 625 1635 735 2856 103 6522 411 12686 389 30062 428 4348 645 8176 641 1300 825 765 889 664 988 2356 996 13276 106 761 136 10264 911 4296 729 2566 966 9830 483 128 733 6149 357 393 175 7052 365 7350 376 4958 587 8738 676 2578 732 887 43 1812 743 5187 680 18030 768 4995 873 10848 841 2961 433 6482 953 13469 147 8078 363 13493 359 4039 321 473 628 1313 819 1196 732 4366 827 1365 120 1064 357 3025 10 8860 599 3124 539 377 796 4724 123 6056 838 7245 341 422 464 527 85 1315 486 1989 816 470 962 2738 276 5268 -1 -1
39 2687 468 276 448 3969 644 9119 342 5627 699 2033 235 14230 164 10038 969 501 34 1293 508 6703 687 4386 810 1814 945 14198 725 3336 351 13561 866 7570 531 3869 32 1555 139 3319 178 9981 130 680 807 3512 205 8372 387 19902 338 3947 981 31142 811 7717 653 1514 943 8466 482 7795 293 2161 587 16177 740 6476 274 30 98 1113 869 3776 240 7709 992 14853 918 19205 239 1588 563 1394 357 4205 359 5961 811 6147 344 11601 346 4526 383 12687 199 277 421 2526 499 5117 276 7634 201 11621 458 1143 550 3561 284 15376 593 2574 75 523 408 18082 734 11797 538 4083 537 2852 185 1341 764 4086 692 1663 759 1824 346 2709 129 3618 866 2052 664 18329 158 86 82 201 377 2569 254 1097 970 1498 339 79 237 635 726 2066 458 6097 422 5436 891 1036 141 6607 519 10540 933 6582 93 2045 983 3840 496 6347 749 10706 23 2004 698 2986 782 2793 967 4581 606 2842 617 802 926 1166 819 5063 331 9366 897 3916 84 1526 693 5874 318 8573 283 4641 178 1915 756 788 121 59 481 8802 110 8752 -1 -1
40 17810 510 16148 642 2401 53 6898 581 11458 391 3470 455 3353 667 4884 553 3281 726 1669 940 2141 991 5575 384 7241 212 340 721 1415 995 360 663 3314 118 341 301 14801 414 23747 778 317 765 5273 92 4398 502 4512 804 208 442 1081 269 21397 619 2054 989 287 913 13599 589 1006 700 2126 11 4114 207 14615 854 4579 308 11411 715 7214 18 5928 133 248 111 1262 954 251 351 127 801 778 607 4632 639 6801 862 566 656 3444 757 688 861 1091 44 3056 445 6581 878 20563 348 5574 241 2464 741 1389 604 7519 434 9678 912 1308 403 1404 208 4328 265 8531 594 1103 910 13760 252 5710 717 5524 186 721 59 7939 898 517 349 3255 906 9768 337 8114 624 6873 82 4500 736 1155 881 1346 230 9775 848 1193 262 2326 779 997 642 1297 964 3001 818 5821 734 122 333 4067 240 12466 358 4834 803 2145 309 3555 497 330 481 682 530 1405 786 6704 37 11441 246 9969 312 3556 403 601 856 2019 268 8739 125 1253 392 5413 275 10293 536 725 668 2423 760 15895 46 851 854 2750 243 2942 255 3601 135 1449 687 13748 177 389 94 2564 757 3833 519 1787 740 18352 269 1297 130 783 776 2276 674 7775 259 4400 -1 -1
41 8764 443 24111 0 3602 722 4847 908 4353 823 3543 14 5764 963 3022 812 947 786 3220 852 7461 799 2332 557 1492 694 4614 758 177 263 533 407 1114 929 5233 52 3836 104 16832 849 10507 730 267 44 1135 186 1416 128 2098 882 5869 67 7966 869 8235 620 421 522 6045 63 2480 683 8042 578 1963 996 1915 987 20466 589 133 998 7994 280 894 841 3056 245 811 825 432 826 670 705 4339 398 2975 113 1068 89 760 506 5425 792 389 339 597 227 805 96 5434 848 4519 385 8724 190 179 289 929 44 8354 678 4005 293 8083 173 884 614 1855 371 14976 281 2521 936 17469 657 21748 779 6285 887 12482 771 781 35 8593 967 2536 373 27652 607 346 770 15912 685 4928 561 7553 718 13917 321 322 982 21732 105 365 597 8514 140 2042 197 5554 809 4248 272 4057 426 3777 545 12633 386 2800 811 1454 589 13333 575 3720 490 26955 685 6505 872 19325 278 5980 7 1189 272 18003 32 5674 40 1939 181 13512 -1 -1
42 3075 63 3650 694 1284 482 1107 928 14246 963 15455 505 4351 292 1720 390 6635 828 4031 921 8353 464 2652 177 1255 969 596 209 17511 389 28772 586 40 457 1736 559 390 819 214 363 3253 45 480 866 1372 537 576 676 9786 794 1250 840 9339 428 2679 951 1625 220 10051 969 3908 128 1582 662 22397 864 6349 731 7821 789 3647 168 1575 997 6124 569 4272 715 5670 26 2093 604 3488 686 1945 619 1753 227 2253 618 1344 405 8690 687 2514 598 6972 327 6934 340 29061 95 4702 228 3025 63 162 144 17781 429 214 127 23640 545 5001 168 3897 579 7915 408 10463 792 5669 273 3913 944 8096 520 8303 364 2080 32 17463 62 11370 736 4393 607 7677 889 200 582 217 520 3323 247 4132 739 1916 707 570 842 2232 47 7865 603 4590 957 2677 500 4372 660 6975 912 1152 386 4358 545 4245 427 2781 322 5073 599 14242 218 1327 702 31676 868 368 295 5382 192 5367 487 8331 632 6157 905 12021 78 1727 214 6891 903 993 967 11601 961 2205 -1 -1
43 1678 217 1410 233 5268 232 152 549 4300 402 3531 86 4368 966 2657 871 718 588 4528 331 19144 870 2020 977 10224 226 4218 162 3462 284 324 643 8358 398 11663 7 8015 112 6107 464 8799 107 3472 517 4251 265 1054 873 10150 584 6943 412 923 733 6987 292 3899 72 4716 560 9819 246 3361 183 1351 131 15891 217 1562 209 22579 901 147 68 3130 903 2619 933 1817 616 5926 554 9514 304 10529 528 19374 84 2988 18 8451 62 1817 848 1568 49 2504 818 14072 773 7053 334 8622 63 1268 335 11459 729 4673 146 3886 274 172 777 886 779 2019 176 2051 418 3430 807 3746 172 5737 35 474 595 4132 975 16582 849 6590 51 7346 898 4485 786 13431 711 13442 663 9511 261 8631 555 37 723 3766 722 2725 847 3024 390 578 393 1169 376 2706 700 4751 799 745 831 1347 231 465 272 1168 207 750 274 4852 925 1340 770 4800 964 5631 18 822 95 7954 985 4859 415 7229 183 9555 386 3545 402 6835 70 1494 582 5296 610 2674 750 1764 697 3578 918 6443 716 75 348 5115 430 5131 194 5349 239 1543 363 5361 936 10136 382 11470 807 10600 476 1284 823 9357 -1 -1
44 6621 9 1330 647 16267 469 5067 593 1342 59 406 499 1191 567 8053 501 14341 385 3084 389 9669 184 3401 521 7463 90 3773 850 5484 415 2844 421 7931 742 3256 697 1486 561 11143 663 959 469 5422 405 97 29 10343 876 692 685 15765 92 7354 335 11565 964 3173 999 9671 921 6436 862 9689 120 9590 177 13305 676 7106 791 313 317 193 335 5795 293 8866 597 2060 548 816 560 6011 387 1046 131 9504 22 4544 479 1482 574 2089 645 6700 131 2525 916 6766 524 471 56 1601 993 7603 11 79 209 4995 624 5621 282 2865 27 3067 706 17098 870 5141 379 4599 94 11597 892 1950 403 19660 528 24991 743 413 436 11945 576 1246 81 2776 987 4514 285 1135 750 13783 991 7958 956 708 660 8035 629 13175 9 3621 298 825 993 9081 584 5 439 379 517 340 709 3452 877 10282 861 3814 833 7411 499 5140 896 18313 162 4506 942 1249 397 21456 141 21914 330 12032 470 1632 117 2644 495 6925 -1 -1
45 540 723 7392 798 11073 920 8614 370 1568 466 1351 368 21412 663 8853 155 811 329 6648 279 1239 309 474 719 308 417 22355 698 19207 463 1868 729 2742 185 3191 408 11345 621 17382 720 578 793 5218 473 235 390 7913 71 6953 370 2422 789 3401 168 430 826 2937 772 3857 31 460 974 118 454 1353 784 12706 88 792 25 11095 707 3555 520 4862 685 11331 197 10609 445 2861 753 416 783 3903 405 6808 868 810 538 6411 396 7715 528 6674 229 1891 183 14688 573 2193 250 89 744 9065 450 7819 170 10837 447 4051 874 5475 802 1170 256 13624 651 401 805 13264 397 2671 672 10650 39 18031 683 526 41 4358 728 4095 415 6870 112 7019 643 7264 388 2295 24 39 695 594 629 14858 986 7838 220 14083 30 3076 509 5938 994 333 614 7505 819 7488 63 3811 387 6682 352 8697 746 3317 952 3634 796 3206 574 10100 298 770 71 2566 780 17143 86 4767 278 377 161 22341 943 3550 910 18239 148 3549 42 1773 -1 -1
46 9936 599 9061 909 1828 259 343 349 2396 978 1005 876 1883 723 1292 826 19740 388 199 120 37 285 4358 350 611 778 850 356 2809 948 6706 509 11567 657 118 26 3668 582 1656 231 5755 749 3392 194 7275 127 4841 180 5550 647 4929 749 222 903 4907 302 3185 438 5251 685 4506 380 645 807 2926 611 980 731 6900 155 18594 324 2574 15 2950 988 1602 266 12964 896 15657 407 8605 625 2137 105 2167 574 6979 586 1276 404 3885 727 9984 591 2730 318 3542 959 7622 6 1787 833 5160 37 2995 216 15343 927 3113 921 3395 25 9504 724 97 239 17689 820 4258 209 2335 805 3417 792 23192 760 5482 398 2126 839 1932 862 9525 931 978 544 22425 327 2921 719 3664 467 19663 86 27263 349 1237 896 3358 994 492 471 4003 375 665 851 5048 607 8924 548 6174 371 6872 357 250 475 17451 650 5201 491 9814 901 13466 45 16722 933 333 249 2878 768 2835 239 3651 312 3472 40 1177 749 6737 795 712 154 2676 679 791 55 832 535 1118 572 24431 758 2755 348 6387 506 5976 -1 -1
47 3532 544 1064 598 4143 817 13611 974 2424 494 1615 418 5046 435 5669 856 2340 582 737 954 5546 715 17882 631 10669 599 4369 59 3989 516 8183 937 10087 380 15133 604 4431 592 647 155 5183 913 2998 394 1494 708 1637 214 6756 217 3328 780 6117 897 5001 250 16971 595 3657 455 5047 217 364 233 783 95 3790 455 1543 94 399 815 18063 29 1567 279 389 421 10943 621 21350 958 551 281 6958 780 14879 805 174 993 1247 564 18083 952 6492 154 4913 97 3620 10 12735 507 254 154 8538 125 158 94 1366 574 9255 932 191 700 346 615 1549 252 3431 403 4071 34 5376 228 3531 448 4070 190 4944 583 157 602 1861 656 5785 264 6144 541 3192 210 15555 302 5801 667 915 282 2046 629 6524 93 9866 751 58 349 4529 465 6427 305 2748 29 3597 336 5957 388 24355 428 3204 603 2850 553 1115 145 11597 171 5744 550 91 578 9753 234 14331 266 3504 308 8676 815 3306 130 2844 67 4450 587 6214 573 6678 35 11741 974 2353 638 10801 718 5639 163 23740 -1 -1
48 711 244 6968 928 1454 58 886 562 1921 383 2264 295 14523 964 8474 402 13069 502 9186 66 7445 474 372 277 1498 37 1745 343 12617 443 11466 496 10497 151 6555 40 3014 883 659 274 9002 695 3563 850 7460 673 35 160 14 167 11651 969 1737 516 14962 94 13452 197 2346 853 16832 473 2984 303 14123 527 8074 613 10221 564 4203 708 2081 373 467 706 19998 324 4184 170 46 28 2336 78 3113 275 161 817 552 777 1108 539 2618 729 2667 751 13596 418 1218 75 14229 948 16196 825 2467 489 2871 610 2726 824 2176 820 7190 608 2649 284 6765 557 1005 748 915 39 4195 79 3880 649 1004 954 19479 427 6744 876 1562 249 3509 515 5786 495 2940 743 258 421 2361 971 3437 657 10110 672 7128 133 4920 217 3784 754 1438 172 93 120 24204 151 4558 368 24797 985 63 33 5812 452 3415 650 3168 797 2039 906 9015 74 10483 572 3107 245 7926 387 13510 297 7576 870 10666 475 1547 5 10513 361 18328 891 2230 540 1329 423 3133 -1 -1
49 745 310 396 888 5074 673 13332 528 5603 164 10582 195 1103 792 6666 497 13172 597 4059 732 5236 160 203 151 13530 22 2152 451 8361 333 2735 256 3009 695 6774 297 3547 846 12030 291 11761 581 3903 706 4431 16 3058 88 4424 584 6053 221 5094 597 6458 201 2780 960 6843 428 7423 159 1943 747 926 978 7632 291 672 607 17723 895 2530 135 5377 234 2570 398 8718 466 4203 959 1659 246 1588 69 2276 474 9637 45 14420 648 170 612 2105 908 14679 851 16227 243 19750 255 12056 707 3114 18 406 53 3868 547 12384 355 14502 595 6451 824 3653 809 3910 252 8946 774 4652 606 20495 679 1991 750 9022 368 4656 960 380 940 7492 693 191 82 693 113 2834 3 713 756 2041 250 6160 11 13943 682 7886 985 344 854 13007 886 510 205 18461 161 9423 387 10273 978 238 435 6504 477 4336 785 397 970 14644 484 6963 329 426 784 8173 986 13233 543 909 745 18353 351 5500 -1 -1
50 4354 114 3521 301 5631 194 15206 771 7406 830 12247 522 1354 643 421 777 12906 725 4054 439 13887 594 10901 200 10069 60 11687 43 336 602 10238 193 515 437 2662 764 350 331 7634 849 13538 180 3373 327 3243 9 6090 409 15949 19 9694 917 7935 659 279 476 9472 419 1951 677 2469 239 8836 805 703 829 5901 224 3922 977 5555 550 3964 881 863 770 11202 572 1309 798 3905 412 5994 839 5572 378 5414 622 19353 669 9588 563 4025 278 1887 171 2467 656 2597 641 6241 252 6954 458 9071 496 62 976 12873 721 1338 827 4516 388 11721 386 1240 154 7600 543 11050 409 11164 273 12928 238 468 33 2122 797 3075 873 5191 878 4840 423 423 556 11682 416 2170 251 8331 358 15205 365 418 215 1083 712 4122 425 6129 309 336 482 2252 156 6896 196 13081 254 28640 148 1269 604 9005 216 2080 68 7468 98 4238 884 382 810 3552 358 7203 520 5110 566 847 263 3733 870 1572 613 11037 472 5305 95 1506 41 2960 365 5148 670 1058 608 142 -1 -1
51 3746 334 3625 71 4062 789 4666 432 4889 237 8776 294 2587 660 10749 139 23723 911 4803 526 1231 982 87 125 2858 341 3517 293 38982 83 5194 149 8076 598 5327 89 3221 528 11335 587 2904 154 8573 821 8673 226 327 380 7398 455 540 585 18168 538 6590 870 4605 281 2351 197 3328 700 4010 90 10042 279 3321 256 1118 437 1024 972 2707 156 4791 695 4474 137 114 178 6570 98 6604 3 11759 41 2204 997 741 131 1013 227 4400 992 6189 83 1423 435 3085 300 1277 738 8861 146 1196 43 3603 329 8215 394 18050 956 20019 789 3717 238 3774 529 1955 65 7413 484 1878 161 29923 800 1011 315 3401 204 1843 535 294 151 3161 648 879 857 2443 765 5559 360 1474 239 696 676 2808 91 8956 306 2510 62 4464 295 2376 991 1897 523 1331 37 202 245 7282 316 1075 927 4873 281 6906 494 12666 268 7115 828 784 513 6548 990 1419 796 4357 866 13867 400 682 778 2004 698 2788 127 1464 451 2868 607 1018 325 11079 763 9459 122 259 239 5074 633 4344 701 4350 91 5693 200 10459 733 4950 748 2771 547 2158 191 2432 903 10449 580 1980 554 262 -1 -1
52 33355 690 5352 585 1352 838 1764 782 5379 46 10786 55 4050 209 6435 531 726 603 2736 398 2114 257 6456 33 2717 870 683 96 396 664 752 726 1483 4 4088 923 3414 821 13642 516 6 315 1561 673 1875 872 9515 74 7724 853 8916 318 26611 699 15966 455 4411 133 630 711 7984 527 1177 813 3589 386 13452 871 12819 233 16417 125 644 794 4535 436 35019 506 1155 387 3739 144 3862 323 10527 244 5936 298 3393 889 1192 837 16293 614 11425 947 5473 689 4278 893 9184 932 2108 286 19322 933 18128 459 48 242 25374 35 1575 251 9377 861 10296 856 136 111 2350 107 22317 252 10004 816 13420 142 8821 79 2280 359 2416 187 3285 422 2410 215 2423 220 2096 519 657 212 7047 383 8214 426 8670 547 24769 734 1265 909 8649 463 190 556 647 682 10808 634 8250 559 5151 -1 -1
53 11750 553 1625 455 282 781 173 120 5100 315 5984 332 9417 694 5034 296 13703 258 9416 165 3025 588 2333 816 15709 771 4579 873 3970 435 5942 223 14494 943 3290 5 2298 41 350 81 4760 508 5510 741 6956 920 3406 217 72 500 6119 204 2448 970 1575 309 6587 903 426 27 10438 953 308 457 591 687 488 702 16788 308 642 422 12049 228 2335 350 21277 431 2604 648 1598 76 2736 376 4284 747 3855 255 7314 291 2203 100 2926 975 9115 852 3270 306 2588 233 229 298 8983 69 5142 316 9462 899 5619 482 25330 94 9795 872 3220 552 8003 198 31400 754 512 881 2938 294 11010 349 3273 887 4105 507 5852 927 4475 903 8880 881 212 742 8098 791 1214 742 7256 642 3310 555 7105 190 3582 878 2668 562 7698 524 1624 144 2211 837 408 346 193 235 399 400 950 246 1141 114 396 495 8195 847 4498 277 19 31 6076 229 2842 578 3353 973 27684 200 901 831 3773 912 3487 771 8907 958 4174 399 2139 345 1148 979 1702 30 7990 764 2248 86 615 671 4565 519 2495 528 2345 762 4412 492 10970 377 9035 568 13543 576 1831 -1 -1
54 454 390 31554 145 1429 561 9043 595 271 108 2801 265 10589 831 1723 940 13492 82 6881 62 3928 688 2438 545 5889 220 1122 381 6069 207 4526 177 11254 918 1337 987 5157 647 1516 5 3825 168 592 20 98 348 1338 787 1721 890 12380 163 10079 124 1194 944 1973 254 294 386 9491 82 654 61 13288 237 6259 738 2226 700 3648 286 414 145 10643 283 5312 343 403 267 2142 10 5467 935 56 864 25546 602 14025 21 7753 675 956 13 14943 674 6054 425 1376 780 267 257 180 311 1874 876 3302 825 7520 772 1290 133 2532 744 2500 547 861 724 22717 597 6953 913 1887 650 2070 654 6814 123 18562 226 365 955 9880 853 6775 532 2482 805 7156 374 3593 983 3603 946 405 300 7961 230 1083 560 6526 403 3604 546 11349 568 6182 625 527 699 7462 654 10394 442 627 313 524 774 177 479 1112 528 370 478 962 194 2129 597 6628 648 3306 298 7448 146 6414 357 11739 328 2300 12 834 349 6263 49 1515 5 924 674 1895 474 2911 340 27244 425 9409 369 8276 325 10723 746 300 801 22102 878 7607 85 1232 -1 -1
55 18244 772 13890 380 1155 641 7146 240 7510 993 17400 632 10065 2 1964 560 1183 561 1967 626 1965 968 7040 871 7363 177 5377 559 9025 118 1492 299 5726 281 2428 992 1329 994 850 594 10901 276 991 129 11849 788 6557 383 18034 631 1047 804 428 382 3427 156 590 489 7534 588 6802 377 698 312 2461 268 585 814 2184 467 9489 785 882 364 817 859 2987 232 8155 631 2668 128 675 528 2490 470 9319 905 3422 474 193 797 1817 438 3213 173 106 912 7737 949 6786 783 234 11 29810 956 27547 240 2725 832 7067 510 11984 123 7523 871 818 460 4848 0 3593 16 7638 216 7119 170 2281 381 13804 248 536 134 738 265 4354 326 869 801 6418 398 1085 567 7443 894 3649 738 1361 670 5480 763 9896 747 1014 278 14777 774 7087 322 12904 897 495 439 11487 365 9138 65 3352 902 3796 690 6313 536 791 398 7455 729 15099 468 3171 992 960 663 25 617 2607 438 3027 574 3312 93 6422 264 15895 73 4099 84 5493 610 22491 65 205 330 2188 313 9041 -1 -1
56 1435 475 1554 984 426 876 2102 718 1457 420 1234 67 610 518 2653 22 17328 895 16066 244 2006 231 7388 821 9898 158 17042 774 7515 63 87 609 1209 191 14347 723 1304 564 3770 597 4855 239 5130 41 6691 610 16200 919 10021 799 2719 500 5433 375 8141 183 10094 509 5378 230 1167 609 8749 886 506 967 2437 488 288 636 2984 47 18867 508 4795 531 9186 604 7322 38 18595 141 7395 336 3753 630 20435 611 1401 496 7511 60 10833 543 2012 220 5512 455 1526 279 180 582 10015 845 1958 859 175 272 2447 584 257 771 11301 231 6909 735 2628 921 121 771 1913 927 20804 116 4335 146 3977 699 6768 556 10789 661 6524 993 14 434 13141 353 15002 291 13635 445 4392 35 1550 557 14739 16 256 120 6618 441 1905 365 4358 822 8599 130 7606 376 415 27 3948 918 2828 27 12567 699 6335 628 12566 403 21661 106 583 739 13279 49 492 232 10418 928 7332 938 46 379 2737 -1 -1
57 7889 441 55 723 1769 173 368 560 2887 42 17806 539 3374 696 2783 530 415 12 1284 709 3564 890 1428 797 2979 481 2374 130 2546 890 2487 562 5261 43 9934 707 1228 853 1813 641 3177 950 1473 966 2493 478 1659 771 2446 484 1678 810 10842 277 10892 261 5673 157 1552 193 9988 886 11820 365 6958 523 522 853 39 140 7913 541 5304 266 10400 413 6044 286 3351 316 9925 708 152 945 7619 656 5294 107 6383 382 6121 148 17866 962 1564 96 6509 861 15689 994 235 878 5028 560 1145 727 7299 999 1848 767 5654 793 641 731 3181 992 8385 336 6825 425 230 312 12653 6 2433 839 6101 3 21038 804 912 296 1581 875 6358 627 6314 143 6067 779 858 793 5735 376 16250 536 14049 839 2262 636 2057 948 312 742 3231 64 14299 94 11636 317 2813 264 8628 534 1044 0 1628 706 930 8 4476 842 722 582 12287 616 1049 172 21047 969 16 769 715 948 981 828 11165 394 4198 30 1519 340 645 75 973 904 2585 262 2449 989 3015 975 428 303 2938 281 1421 873 1613 78 15851 113 1206 214 3955 317 41428 117 166 894 420 206 937 479 10603 -1 -1
58 3210 781 4580 378 804 357 15902 675 1401 445 1542 438 8535 621 2831 516 5976 832 4621 763 794 826 7428 581 12878 69 19616 723 3323 703 10202 463 3325 505 9997 165 3750 937 1910 512 2624 110 16206 473 3704 259 1045 832 3424 987 9399 348 5586 280 5308 619 742 496 5302 354 1834 780 1460 570 3257 838 633 132 7345 953 5106 648 526 924 1236 337 14581 644 3732 124 297 656 703 645 9758 589 4237 559 27160 535 2164 541 1353 617 14 610 17691 690 2595 752 20717 105 2168 256 12275 369 8880 742 26 320 11379 218 33801 230 4163 764 7744 22 11588 758 1162 996 5467 66 3522 729 27105 622 1708 395 1262 414 11201 560 2830 865 10607 341 10040 650 11405 864 20914 819 1505 44 58 167 1630 17 5386 512 274 823 3299 367 17915 976 2541 256 5765 238 12150 79 25966 670 11575 795 1472 117 1389 625 5540 -1 -1
59 2059 355 9628 73 19203 483 3727 797 2797 492 5464 95 3502 561 2502 460 2232 190 299 598 17853 98 2830 487 1503 84 14938 605 7565 40 6022 621 7467 570 197 894 4062 290 2811 101 11318 151 4551 400 786 71 2568 152 1832 659 6013 552 12321 835 5212 109 3061 698 4513 953 1702 314 690 339 10491 595 3975 677 891 392 1278 311 10809 888 1369 570 2862 599 321 789 1886 985 8148 905 8233 362 2826 733 2552 111 7875 942 2511 381 968 734 6552 450 503 579 13348 256 5435 96 5917 561 7398 200 1820 105 7364 972 1340 860 2045 39 3298 689 1547 169 27421 186 7719 418 4486 703 3636 150 7279 597 15049 39 11508 185 6691 426 1443 734 323 77 2075 105 2607 340 443 117 14429 639 13411 531 9841 523 2108 716 5304 320 3345 116 946 748 1009 41 9782 296 12627 393 14478 18 924 984 3778 296 15798 302 1333 592 4039 357 5594 477 105 433 230 976 548 554 1650 99 3260 536 1491 540 4307 776 975 969 14278 362 1365 671 7778 3 7070 286 73 204 6139 961 284 619 5768 441 13276 632 2052 508 13620 297 3799 865 193 913 6915 -1 -1
60 12710 375 6873 590 79 862 1265 690 6420 124 215 637 1819 336 12164 337 7454 898 2487 435 5978 148 12348 59 231 571 4857 96 247 334 84 129 12424 534 693 463 1951 965 13268 458 2338 886 1815 65 7701 985 783 889 2454 598 2040 130 3538 843 3627 382 2016 371 5977 738 12252 744 3042 463 8053 719 17917 245 2280 405 14805 967 287 34 4878 525 1396 582 2085 570 887 376 5949 697 8357 533 10941 161 5171 193 484 388 4807 9 7914 662 1564 350 1903 937 1683 886 2819 902 367 155 16970 326 13995 204 1959 69 4185 506 5460 772 569 382 583 147 7369 475 16624 919 15325 688 2285 471 3909 136 3005 951 1324 844 2298 557 14415 650 2075 167 9867 694 5683 973 8022 807 1617 811 682 165 13909 764 2745 793 6957 237 5222 779 3237 669 7088 922 13193 953 9050 637 14 3 10912 73 6899 122 2343 294 13343 278 4320 506 12229 129 4768 758 3262 292 2813 47 21321 395 1821 653 17613 351 1874 144 541 204 14333 680 1575 557 3399 356 9914 905 8351 626 2493 -1 -1
61 1173 350 12036 378 5864 17 47 656 6070 81 3327 416 8793 291 2457 693 8578 498 1531 420 1713 351 992 495 216 402 9392 309 3629 129 1205 888 840 949 1043 917 7904 360 887 107 20509 262 905 162 4292 819 3734 120 1213 562 1866 126 7735 478 2931 892 2787 523 1186 503 887 121 7095 362 8276 937 11865 462 7390 815 7002 992 3076 794 7567 555 3979 901 3315 232 1406 10 9336 710 7865 417 3127 701 1517 955 22136 591 63 884 6184 622 4126 776 10191 978 19225 401 8031 225 321 296 8093 717 1351 869 3848 446 4279 887 24729 722 7293 288 8614 180 358 695 88 891 10725 588 6926 357 9530 302 1665 949 2322 397 5948 803 1237 860 15956 819 16665 38 22876 462 2096 105 519 889 508 79 5122 392 622 337 908 87 5870 699 3212 528 6676 707 4755 933 1571 575 3539 636 20060 228 4394 899 9560 387 405 172 5804 62 2647 942 2380 252 912 688 3106 281 2192 659 3132 860 4462 334 15641 471 1153 87 5351 597 15293 187 1418 389 2123 515 2279 325 1715 398 1671 693 6672 318 766 849 14765 255 4741 -1 -1
62 17887 775 13968 526 2894 268 17873 832 5826 161 6031 321 1988 337 2708 650 2300 725 2185 81 24875 399 19618 551 302 753 8197 1 11912 937 572 920 6659 42 798 560 344 128 1751 230 452 31 1580 738 3729 598 187 628 10817 516 7886 420 14826 790 2663 740 2572 851 4773 681 2616 336 2995 19 892 838 661 711 170 138 9382 197 3112 281 2126 586 8994 355 14571 671 4161 517 24176 169 840 603 19944 277 3705 984 5115 997 1350 361 5401 389 148 548 5942 80 4650 742 1999 616 20563 242 3052 781 685 680 2871 215 8339 819 1667 34 11324 663 5031 771 5430 780 773 360 5109 31 3392 527 19596 953 13722 854 2436 915 854 176 8779 852 1898 372 128 760 11151 908 2846 834 2733 668 4508 724 2014 123 38457 618 2502 831 8398 86 9681 8 2569 629 2693 772 7242 741 307 722 135 115 247 435 10420 276 13884 958 9024 120 3161 791 2005 921 3132 277 3646 721 4302 556 12919 -1 -1
63 1667 349 41 679 7762 682 6491 977 5812 449 6673 746 871 550 1836 542 9767 15 11213 991 5220 470 1194 824 3743 277 1798 199 4269 789 3695 741 13828 992 11128 232 3014 719 4675 677 1111 104 623 0 3505 238 380 571 5641 9 6767 957 631 369 16458 152 13122 91 2140 237 5001 285 1093 352 18970 283 7969 444 5542 244 16926 775 2027 169 8574 903 6143 370 1676 389 3238 670 6566 517 4667 638 2002 158 789 146 5944 807 11406 698 4176 324 3241 984 3779 105 2395 275 4914 456 3274 238 2989 372 2598 160 2461 265 6841 838 17932 812 8844 291 13444 710 6726 565 323 585 1058 470 4916 269 934 81 8486 417 3198 208 1371 923 4452 494 19916 830 2211 212 3844 124 3927 558 771 746 3373 620 1522 257 2035 115 449 747 14689 634 7 315 12692 805 12969 378 11047 980 6388 570 6409 841 203 263 9498 395 10322 134 21187 161 6833 249 5999 987 13155 790 236 480 12120 571 930 716 3491 710 4457 348 313 334 13131 19 3063 815 1217 743 6477 863 9649 269 2524 -1 -1
64 16467 972 148 782 842 329 2721 15 1758 146 5724 101 6162 723 3563 797 2777 629 1735 937 13516 742 21112 563 19202 771 6802 66 199 318 6122 744 10443 474 830 786 406 469 4803 884 2342 815 837 718 2125 256 2569 84 43485 703 1574 964 1459 155 3624 383 7634 232 7205 115 1414 708 4090 899 1870 385 5881 833 96 964 9896 913 210 971 317 161 619 652 1511 64 1747 711 1603 948 12818 8 1657 333 8773 207 1273 387 727 767 3917 263 7647 115 4585 229 209 769 1268 408 2115 881 662 959 10770 469 46 786 1277 39 4790 437 2872 916 1954 689 2406 267 3642 106 27062 603 8993 758 3606 611 2781 964 2274 559 768 706 6965 763 3917 424 492 900 5390 921 7902 870 6135 835 3230 497 1739 765 354 603 8565 642 4246 446 18900 112 605 560 6505 545 2818 671 3467 567 3494 102 4096 853 3619 449 4686 832 12652 728 14407 801 5008 185 3271 351 7097 273 6822 432 22 505 13141 593 3794 934 3859 252 393 612 2820 694 2638 108 184 387 2397 790 700 31 27483 766 1915 795 1539 865 447 731 2297 266 1449 193 6940 236 2748 639 339 32 1856 235 5651 762 2467 273 6377 993 3375 136 11726 -1 -1
65 453 54 3387 170 14606 883 6375 158 8102 245 462 81 4336 142 2260 788 788 592 793 951 3471 259 5521 245 2368 349 21203 281 494 435 11939 765 7188 89 3624 61 6026 910 1715 37 207 555 4730 139 6089 10 16774 136 434 272 6025 156 2638 618 5508 671 2230 612 4406 600 15905 637 22937 628 5058 14 5157 606 8471 758 996 764 7020 808 4951 926 2247 994 313 815 15387 511 12643 955 2590 745 1280 916 344 135 9483 794 2366 205 909 8 6246 445 6538 878 2808 110 8635 446 3460 942 7942 293 5496 74 881 273 20093 437 506 55 26445 671 8066 297 4031 416 5428 409 6400 543 1255 250 5679 656 6520 406 11637 800 446 693 11540 603 13123 360 900 327 606 365 2147 868 5463 405 2211 89 3289 769 11042 94 528 780 14792 398 1103 350 5192 735 945 438 3593 607 2082 498 1263 581 100 564 8125 907 4338 110 290 33 1393 272 1909 739 7171 0 8355 4 5530 874 9424 639 2393 483 2053 385 7129 355 21825 139 7767 909 19073 85 791 869 1218 -1 -1
66 12398 848 1947 180 1893 764 5850 781 22385 505 2741 336 16358 734 8816 88 14547 400 1758 750 3094 667 3396 833 32759 69 12725 668 1665 3 9520 807 13794 538 2341 774 14788 565 9452 602 6307 671 3100 505 10825 837 3768 675 1629 881 18142 315 792 235 786 958 918 647 788 88 6100 313 14920 133 2059 993 1476 932 9392 316 4897 198 1713 333 4658 117 1437 692 5111 655 1557 561 4661 572 294 568 1751 663 16234 126 1692 967 42 37 103 685 2320 241 799 154 2617 487 1141 598 10211 772 5704 533 3367 888 3727 499 298 408 6159 821 3081 913 6651 145 15239 191 8064 843 18929 641 43 973 951 590 1959 911 2163 499 4318 107 65 192 7497 782 9823 771 4647 156 9643 827 7980 289 8208 128 8756 387 3266 377 34462 695 3288 9 3014 138 749 767 3249 880 592 377 872 326 5446 510 7285 126 4858 206 1684 892 653 258 3162 42 555 954 2124 149 32301 778 1842 545 5329 106 2634 312 7845 362 286 658 2127 -1 -1
67 609 157 439 948 132 435 10684 777 5643 186 6575 858 2394 317 12490 117 568 987 4056 730 33033 737 18127 393 12395 980 2816 147 4349 341 26884 43 11698 861 7083 919 3151 438 1940 977 220 895 4714 518 3143 267 8272 808 1309 131 8131 505 8139 285 20467 453 67 756 92 57 720 24 9655 941 6103 972 6793 867 7423 782 2534 754 29632 758 3346 472 2216 94 5460 405 3 958 14501 290 2307 746 12572 317 692 351 1976 837 1380 859 2564 27 695 591 2818 911 2650 501 3113 384 3650 936 5466 0 1645 931 1923 743 17837 652 10002 985 2862 465 1288 639 1146 906 1191 691 7832 632 10509 556 1278 121 5582 68 22357 325 1597 796 393 524 10358 482 3686 270 3421 246 1058 881 640 165 16645 382 4275 728 2761 649 3964 802 5653 876 668 352 5910 501 3470 910 1232 289 1851 846 3793 243 7756 269 131 756 718 904 18622 603 1764 183 68 790 6559 711 5039 114 2133 324 5472 518 3335 188 3196 598 8242 755 7301 844 3837 756 912 413 715 155 2258 991 15533 -1 -1
68 20332 525 4553 501 15421 903 3377 977 2572 405 31100 927 1414 907 1010 527 3970 386 250 658 41 195 14085 217 18783 497 6381 36 28885 22 48 478 2359 709 1896 115 3720 120 10086 990 7256 782 3088 777 4045 245 5564 703 579 488 600 938 8698 322 4616 902 5664 819 942 937 185 281 5276 852 1436 831 4152 776 13441 954 487 677 11666 704 9606 151 2059 134 2074 401 8809 854 6730 104 8653 12 26 435 1681 713 2805 325 7197 786 4076 923 12015 285 11142 895 2229 665 333 681 4243 895 23285 155 2291 614 18259 202 13133 690 4597 255 16486 187 5092 120 375 382 2410 804 1138 580 7389 112 29545 313 14218 703 5173 509 16446 896 263 745 3029 673 633 13 879 390 14771 598 5526 453 2949 549 1801 417 21 691 13527 837 4298 157 2974 482 228 55 3100 827 5395 137 1418 672 5936 58 4248 613 8288 288 7274 762 21506 -1 -1
69 21345 350 17537 72 31546 456 16299 693 9126 359 10026 395 966 166 3478 107 699 520 10021 816 8459 308 20555 523 411 727 5205 71 232 868 5272 860 2041 303 27839 371 6247 848 1510 257 4194 738 9303 670 12920 872 5879 959 1818 647 5677 956 13 56 4350 144 472 872 3305 424 424 236 6961 519 868 860 2612 428 1574 775 1834 452 6948 182 3645 482 2626 57 14004 283 2728 173 14512 682 5831 717 8045 813 9754 470 19494 824 2778 696 4061 857 16381 495 2011 498 3465 291 5903 232 6318 139 5982 615 799 295 2037 511 747 905 2331 253 1968 626 5614 795 5624 270 4454 508 7174 551 11822 290 7868 586 2195 862 4379 87 8009 356 17289 2 347 573 298 190 14321 432 2812 825 14505 763 8085 648 1292 874 5424 819 587 175 13936 909 19195 763 4214 344 1397 310 11057 811 6040 47 18005 -1 -1
70 881 966 2852 51 4910 572 12555 311 3512 802 5916 364 6526 939 6174 789 2724 238 4063 527 5798 590 3618 428 10682 922 867 30 29769 119 8607 795 1098 516 7788 959 5302 461 1478 778 111 237 2132 518 3285 717 5795 556 388 793 4274 808 7864 724 4273 668 9421 49 5755 72 430 590 2010 582 6104 529 21307 271 21024 800 2103 915 2082 302 6865 930 1652 171 9861 266 155 601 1220 990 9890 298 10307 478 4150 585 16343 276 6083 858 3576 337 3643 799 6064 89 2089 366 7919 785 7040 603 6450 242 134 324 2044 53 662 88 10578 864 4224 994 9953 269 242 621 2466 846 2134 247 605 292 19526 214 7982 984 7477 125 3766 184 18847 666 4868 161 3400 172 6164 754 23529 664 7738 691 1780 475 4562 519 2023 143 1851 239 3230 39 1165 741 6801 56 8292 266 16622 377 8415 667 1062 356 2436 757 1275 451 9247 743 285 267 541 880 6728 649 4955 24 3717 205 8041 39 5588 514 6555 867 24337 742 125 714 6623 -1 -1
71 7384 120 5315 60 6271 937 5488 531 1847 227 7638 283 15996 556 3116 158 644 779 130 290 7060 785 2409 441 11977 33 2193 386 2636 582 5702 48 7400 438 983 8 441 912 4496 631 153 185 100 582 6566 174 2084 861 945 806 6602 984 9669 678 15303 163 934 283 2330 107 8480 984 2901 553 4624 856 17302 312 4028 655 2678 214 7695 168 11695 282 13661 380 222 906 4852 122 5325 975 2780 382 8250 819 20860 255 8597 542 25534 626 119 523 8923 789 218 451 3485 781 13970 852 12197 903 9623 763 1727 816 17698 215 159 464 11 798 14637 654 18972 592 1962 250 6383 237 12021 326 1547 789 6135 149 8515 314 9348 74 5760 386 4874 476 2157 365 5843 722 407 580 493 785 4516 966 1567 746 10098 432 9616 394 4531 879 3778 302 11104 84 3163 80 5249 28 1100 163 3880 599 2821 531 2125 538 1544 706 4138 777 1019 782 1763 295 2263 325 601 959 1575 233 16140 948 5514 272 1647 749 7238 713 13414 198 11136 417 2703 911 4662 -1 -1
72 3294 202 3329 911 6250 996 6985 167 20154 434 156 705 16500 739 5119 527 3778 786 5003 567 9706 433 3844 54 3583 129 5463 730 7257 10 994 951 5740 365 774 741 3468 339 22964 811 5953 955 658 797 3755 185 592 765 640 127 1576 703 12627 622 4396 348 1163 877 2734 188 9061 802 3541 573 1341 576 132 516 4362 738 4796 481 110 954 2882 22 3534 750 13025 761 547 275 162 401 8767 952 5623 306 853 963 762 583 1259 260 3576 955 42 980 14046 213 1352 540 10241 771 15286 112 6366 206 1520 651 1841 399 3245 89 5066 348 2946 132 4899 486 3825 893 7714 649 3796 428 28444 473 4347 608 889 339 2878 247 3010 293 1797 870 1424 862 8052 175 4484 856 38126 64 1021 858 6670 80 739 445 477 636 15863 835 23850 819 4526 834 4235 441 2084 985 1349 461 910 731 3958 447 4384 517 5173 403 4817 599 2482 653 696 860 87 6 3604 597 4153 193 4521 255 1006 273 18288 909 4799 158 935 974 1834 891 10146 558 1907 268 4852 269 8634 504 1164 487 15193 239 1416 984 2932 204 19018 186 3038 -1 -1
73 6110 886 1216 903 9106 691 4344 289 10842 949 5088 267 77 130 71 734 1339 545 7056 903 1457 880 771 943 1630 636 2003 704 1610 247 10592 655 829 891 52 169 4949 835 1666 877 22259 908 1753 300 14935 202 11738 450 976 687 8852 727 19012 731 26148 6 8417 722 2593 184 3025 406 3163 11 2803 452 7834 80 3696 144 20831 178 17648 6 9888 770 524 17 7635 175 2419 246 552 650 3608 880 5468 698 19647 557 2028 253 833 201 7840 395 3744 428 2961 751 1211 338 20153 607 3224 779 6661 511 10844 567 289 471 255 467 4462 83 11617 169 10301 363 8187 636 12815 146 2492 904 1242 68 4707 252 269 953 1264 810 3894 974 715 304 2881 387 1147 693 1381 898 4306 201 6399 10 3773 908 7482 221 6731 196 1498 780 7754 77 4206 871 142 606 4528 13 23017 760 6969 585 17150 801 2136 108 835 262 9132 298 4586 315 7914 836 4171 955 2593 932 15645 269 9116 945 305 248 1391 856 3019 920 6207 852 14755 -1 -1
74 1487 910 3986 254 1619 864 4929 130 2968 620 44 137 23505 222 700 616 12836 946 853 629 7249 733 533 312 12802 967 5919 73 5011 191 588 664 1108 204 497 138 6020 525 2219 178 4012 739 8613 98 17762 670 24792 407 1694 31 6593 486 2661 624 6751 848 401 309 1302 489 7502 156 4336 985 9688 886 476 400 5863 698 1627 6 3945 582 16652 817 6476 93 9973 557 2499 838 2061 320 2596 399 3565 389 4175 937 28 870 209 358 2658 26 6764 554 5089 23 4949 469 12516 367 4307 137 2446 440 8411 990 5449 135 677 481 4706 694 1405 129 15694 82 32919 41 5468 836 3285 661 299 789 2679 378 39374 941 890 32 4511 128 311 400 955 702 619 862 2375 28 7309 44 20490 501 27735 484 6196 867 1018 394 3772 664 2310 701 661 141 8364 268 788 870 4524 864 4254 847 2861 99 8581 412 14643 494 525 694 11936 953 636 335 20701 786 25570 56 1810 133 2316 275 2128 69 548 -1 -1
75 9432 406 528 698 3943 955 1577 569 3784 975 1081 623 17324 916 17315 352 4304 259 2233 572 4407 986 12769 333 2515 857 774 90 6292 37 970 774 5844 33 7398 220 1226 181 7012 480 8616 74 1309 950 10773 985 6505 386 5215 543 9952 942 6993 437 5255 532 5974 898 6419 221 10097 140 4240 177 1849 3 1622 370 28990 226 797 157 6942 600 9447 76 9635 499 5539 2 1983 68 1348 977 1586 136 2072 779 10435 687 40 318 6111 307 21771 850 5687 890 11291 987 515 755 1369 948 4127 81 8497 29 14862 253 2886 800 2936 978 2738 178 2497 636 15220 601 4705 171 4412 279 1750 499 18334 257 1418 875 24839 53 2304 413 4317 900 3769 139 1590 602 112 399 17145 408 4132 209 6556 593 4115 513 7046 361 12729 228 2655 772 6253 89 2183 225 2982 579 127 946 3466 930 15167 117 929 224 593 186 2481 707 11710 510 136 342 1217 611 494 198 8793 590 8408 741 7689 315 662 454 8782 481 3001 93 6434 329 1032 952 4200 189 4468 386 1402 -1 -1
76 27401 323 14673 78 1720 166 7635 190 2299 559 1696 696 4067 976 680 629 17906 132 1844 237 11622 757 2660 662 1188 779 5569 427 2817 306 666 790 1324 421 27573 759 10693 130 1293 734 7223 485 7956 570 10814 320 7641 777 1295 130 3040 101 15454 921 165 688 3056 453 1209 497 5650 608 3149 382 107 340 60 666 6050 434 11245 348 553 188 1993 610 4265 57 5153 186 8303 458 804 300 15742 674 1089 326 5299 787 345 257 4017 163 5998 616 7221 780 7037 108 2575 667 1739 906 9022 518 5274 493 1408 977 5119 327 61 151 1062 194 4037 261 4656 362 4161 134 4171 863 5646 926 738 783 11103 804 3523 458 5628 91 8868 399 2 591 10061 4 2138 126 17230 954 3439 245 11207 649 10506 608 13733 221 1084 25 528 39 14083 546 2270 705 794 993 2134 788 9901 130 896 638 15197 6 582 376 2725 758 5066 194 2165 587 25335 630 6018 826 633 373 602 646 836 967 4745 550 2456 412 1621 790 13795 989 546 959 6572 675 3662 816 22210 541 4346 984 1001 558 414 27 2695 -1 -1
77 8004 113 16370 133 190 661 8835 225 5746 748 3924 795 9801 440 21247 854 3530 410 4525 819 3181 450 379 637 3139 999 596 412 3395 966 1391 908 1006 608 6181 646 13357 866 2277 979 9872 381 2282 196 785 701 7403 71 1198 385 4471 826 443 18 6728 216 702 717 7235 214 12573 290 2756 707 2723 321 11424 547 4373 861 1574 342 2920 872 276 964 1073 242 7700 593 771 830 18499 278 3798 75 5721 917 185 78 10386 716 2306 205 17750 599 10989 986 4572 868 726 798 1050 568 11366 514 11452 23 5545 383 2438 83 2141 513 14201 123 4116 722 960 464 1529 196 12560 610 3510 131 2234 819 3095 955 2030 979 20580 567 3865 60 3543 683 1908 632 1465 159 33811 873 9924 110 4179 145 7438 670 2130 739 2555 961 1708 990 2903 949 4078 398 1545 691 2992 725 737 932 3434 14 4206 342 3366 514 3379 554 10869 620 6524 760 377 890 1959 159 27019 677 6605 289 98 726 6262 133 11233 864 4397 934 4759 784 3165 218 8533 63 11196 488 1053 758 3697 206 4448 480 4231 -1 -1
78 25341 784 11382 353 2006 304 3585 457 5847 739 6 890 3397 691 9680 728 876 561 9370 375 11255 8 5232 199 3249 84 10708 273 2595 727 21620 943 7552 481 2083 455 4403 448 2017 303 7328 506 452 816 7474 946 9239 302 7994 820 5323 195 1130 312 2939 809 7855 252 1970 54 3529 661 1989 404 5202 991 25344 393 7567 235 7711 353 3322 433 8896 95 13665 62 996 64 9271 822 6609 414 1497 329 2168 657 1412 595 1961 650 954 833 3880 636 1664 745 5034 748 5257 517 4458 974 9726 727 783 583 2692 851 8536 172 3550 90 2383 617 4824 68 5997 386 5020 574 5072 563 3344 410 1454 485 4782 516 12768 394 10806 19 10783 788 151 19 2454 205 2243 663 80 175 291 140 21837 395 2859 185 761 822 1222 772 9329 578 403 647 13540 442 6399 642 6149 769 3780 364 6393 785 1475 122 4978 639 1620 873 31 956 3227 325 1093 846 2717 444 4505 704 3022 511 13292 770 3032 147 488 126 1305 847 13064 964 756 287 5640 961 946 100 3714 648 11376 764 4387 425 1936 156 230 534 46 873 8030 813 2762 569 11260 221 5114 402 2227 93 259 -1 -1
79 4405 315 14550 120 13671 7 17613 332 4421 608 882 586 28356 44 7074 218 3128 210 6145 966 18948 442 2584 931 165 634 12873 536 3938 953 8152 367 4707 163 21747 647 1822 851 8930 272 3541 237 1645 450 859 471 4128 945 7883 984 1201 491 4083 90 1725 136 1227 283 1499 6 18724 29 123 56 1248 7 8482 134 6618 503 5058 733 8177 7 1227 903 473 997 1832 457 3854 395 5242 228 188 575 4244 759 4008 425 2934 570 15180 203 4460 797 2350 196 5922 633 6691 963 5822 130 10810 41 1476 619 10022 397 5149 443 1236 75 1593 506 4605 553 2241 818 2767 424 254 146 5295 191 1972 983 819 202 1845 143 58 110 10169 97 5340 388 8608 398 4689 319 1891 90 6121 783 6661 738 4674 13 1104 120 7865 458 1649 247 730 914 5029 173 2109 262 1983 837 1479 272 6585 530 1123 946 8494 716 1199 745 1671 777 7113 197 16959 998 3345 58 7629 238 7298 860 5234 795 6898 120 308 238 2779 111 90 667 3234 256 435 140 5253 714 6602 865 4033 114 1651 135 2763 694 2950 824 11412 845 31192 734 498 749 1191 322 6487 -1 -1
80 1958 456 10800 760 2842 867 2685 988 25044 752 7933 807 269 603 5968 883 7697 681 926 344 14221 802 2508 913 527 328 1011 478 15473 463 952 457 3452 596 2241 423 8360 913 11376 985 4505 997 11205 647 5561 805 3661 962 4634 43 14424 50 1854 700 1650 521 50617 786 6292 128 13683 485 6233 403 13781 989 980 992 3210 570 1267 802 74 140 3983 672 3187 837 2384 871 2067 29 4458 578 20199 353 2167 571 6526 728 6243 199 2304 679 276 145 2503 567 8345 885 1146 163 1499 503 8012 837 589 115 17850 570 4067 909 436 211 76 361 12889 727 7101 128 3638 827 3359 585 26395 814 6798 560 18809 545 3715 41 399 974 35 994 1548 492 5874 479 14395 115 9732 462 7932 574 7396 522 884 458 1552 371 2648 300 5334 750 826 233 4369 656 12726 124 20608 969 1594 776 5810 855 10624 658 213 463 2141 166 3594 587 10121 298 9949 200 3181 526 4959 -1 -1
81 22776 399 11857 263 1107 444 15757 200 2510 771 3132 685 2133 689 1804 965 1783 358 3003 147 10159 942 9276 920 1958 699 2210 804 13481 686 692 362 7310 464 11799 651 2475 632 5899 649 1823 201 14819 97 1104 160 7197 282 4863 207 2654 610 16805 471 4805 673 9021 405 5160 474 1842 977 1501 867 28627 491 316 30 3446 913 1787 487 15845 327 67 504 6151 237 3271 717 219 930 6887 664 3228 346 4996 206 2684 101 12151 940 5051 107 28538 202 4858 41 1003 344 4677 198 2395 449 13808 582 3046 649 1586 314 6086 465 480 296 2765 977 4405 82 5827 522 5628 196 9787 789 3911 452 13467 144 4488 327 18233 533 285 451 5075 701 11672 481 14 573 9364 882 2691 717 569 76 9827 125 112 898 8901 95 7355 710 5784 961 280 845 3156 329 8024 308 1227 571 12441 135 3175 526 2662 903 8779 889 28087 984 122 867 6278 904 921 368 4633 341 1608 655 3677 794 8722 586 3838 68 1943 832 4836 710 841 -1 -1
82 8175 162 301 851 336 847 5413 913 686 230 4813 654 1691 561 2329 932 6865 565 3447 252 6693 672 6040 813 2646 30 5628 739 1500 13 3423 797 15824 578 3231 595 993 719 2406 291 953 230 9872 253 5084 717 2855 721 4836 279 17862 234 3139 909 6683 828 1710 839 985 179 556 9 3932 955 2526 793 5379 791 3940 895 7735 937 3817 843 5492 742 1441 127 9495 934 1418 68 3346 721 254 105 4967 647 1784 188 10639 465 9067 59 4257 632 5888 930 3152 47 493 680 2356 128 2157 578 3148 373 1824 135 2195 776 3291 25 357 30 1323 871 1661 476 11755 875 25486 690 10314 422 8609 824 3526 587 3011 418 574 216 3768 985 6176 534 13291 843 5749 225 6382 442 1165 33 4619 936 5101 672 815 746 9763 601 1687 258 8403 858 104 988 686 153 4529 330 5807 763 10047 494 1729 906 8609 345 29530 699 836 48 8330 736 11051 559 601 783 1861 250 183 445 4235 129 5770 271 15131 132 863 124 19112 836 13006 551 9907 401 7614 11 12014 431 19841 105 1049 97 6880 466 10642 167 473 91 3239 971 5163 460 5928 -1 -1
83 1110 395 11985 308 4519 152 23398 941 5361 861 8618 14 5512 656 556 974 8753 148 5406 374 22650 8 7398 608 6772 85 11658 505 5749 839 755 222 2945 355 7772 789 1300 359 8836 373 11673 984 4178 522 3125 726 9977 429 2757 523 3891 681 4125 882 2347 503 20419 640 1665 79 7843 816 13057 441 10214 688 4445 39 1933 267 6746 316 17 851 6889 733 595 46 294 42 19580 374 11343 128 4240 402 3166 674 9218 755 4852 719 2024 329 1006 916 1654 713 6947 991 303 610 9827 373 1758 545 10428 434 2865 52 13667 123 17883 82 2414 618 1011 307 3014 277 6301 441 1868 144 4871 937 8523 432 11997 924 20309 566 7847 948 5241 156 1643 849 15461 324 9348 359 1256 458 8443 977 12666 904 155 728 2988 436 3638 446 10735 464 15307 758 1747 513 4089 910 6254 438 1128 703 17344 42 2119 509 883 146 430 167 503 410 812 998 10641 757 10391 -1 -1
84 7697 861 6687 871 9030 850 1115 592 2595 476 2241 663 7201 731 1279 168 12170 287 2470 698 1847 156 2699 187 3907 211 12092 589 2960 832 233 48 8959 402 16808 868 2734 347 432 690 5067 970 8013 974 2552 581 6481 394 2000 971 496 197 680 906 8524 240 46 340 2125 55 543 133 13020 157 220 461 3312 551 19374 35 3507 736 2444 457 1997 941 5179 790 14750 32 2275 65 5313 367 13235 662 282 529 7424 599 8146 493 1959 636 1368 330 9603 991 5601 202 6433 697 18058 743 8033 5 14555 153 1343 393 826 679 2729 661 8882 860 9273 735 9650 499 1947 501 5995 141 1833 50 1372 737 2226 960 1200 422 3971 559 4712 132 1489 890 2138 460 5490 930 3086 798 7245 20 574 79 196 461 1162 421 8149 512 13885 163 2070 317 298 255 7484 69 3212 619 357 33 19289 821 5082 149 4577 527 3094 914 764 12 1401 180 2575 862 12713 885 8926 392 16420 53 2986 429 2966 589 6774 745 10701 89 2669 241 3732 791 24902 617 2517 683 2901 208 7749 379 8008 701 19072 230 8942 -1 -1
85 7641 526 6244 448 2532 32 4143 209 16725 185 9798 809 7661 415 4316 338 25772 970 3793 931 5745 933 3628 996 5444 545 6126 260 14546 588 4636 705 9756 392 397 275 10914 522 227 670 4808 750 11469 871 12205 293 2503 527 3357 429 675 866 907 594 10570 571 6038 282 645 96 11979 690 228 518 2003 701 3623 761 10979 98 596 854 7274 931 6928 944 4287 83 11733 417 14172 552 6850 28 3611 843 696 838 12119 979 11873 935 9907 400 3769 404 7008 508 4574 849 2511 850 2751 975 5703 594 39034 729 4833 457 3360 785 1078 289 3774 277 11420 861 1111 569 1833 107 3317 732 66 557 2486 792 1066 150 465 241 5150 703 7300 623 2766 982 19572 863 610 880 510 270 2517 929 547 543 77 779 4945 493 11280 391 6078 754 1929 967 7630 634 1662 725 2617 809 360 897 3259 214 9582 439 5253 394 2502 669 4000 727 3219 398 3635 595 127 899 649 365 5877 677 13048 91 1596 722 5952 653 932 734 6585 929 6716 260 1614 824 6961 77 824 813 2550 310 13855 830 2459 -1 -1
86 13879 449 2398 180 2928 354 987 200 2051 719 663 285 2691 20 1507 477 94 850 10195 723 10895 403 10071 57 18104 526 1148 743 202 961 2437 50 7325 98 1475 875 8162 889 2938 20 9218 819 7541 540 9298 100 758 738 1184 875 2894 207 2498 480 38321 215 1637 633 61 296 14946 702 25781 879 11857 600 5018 548 7630 670 6390 789 2248 914 9833 666 3930 70 9390 230 25614 698 10189 57 1458 539 4260 284 13356 226 2185 116 6992 710 2291 734 6066 67 7601 298 12149 973 197 650 3082 311 2162 314 4758 741 9191 873 534 542 192 940 2369 371 4860 867 2297 196 14175 403 3850 789 4740 499 999 321 16646 239 2351 16 4695 128 2266 215 684 706 1890 379 1762 396 1482 537 2065 732 3160 398 10230 245 4379 105 471 14 3856 1 11630 271 19078 127 4143 328 3864 117 9749 354 6412 654 2313 305 5810 170 2552 169 2461 515 26735 107 520 189 1360 418 7662 464 3805 362 14223 754 5042 -1 -1
87 992 669 7330 240 7228 95 451 50 10693 218 7385 532 13007 274 407 62 10073 36 16885 787 950 676 3106 660 4697 423 255 343 12118 134 11731 447 2665 328 1726 239 2594 696 150 51 2894 746 4036 422 12633 182 1044 763 7514 936 194 377 5283 740 8149 589 3215 214 2556 382 2259 60 4534 621 1085 543 9819 548 156 320 21486 920 719 2 6048 981 532 243 26379 726 2517 625 18932 904 571 512 6396 912 3029 925 9835 675 41 660 7853 913 9813 740 1716 797 206 970 8805 430 10692 329 4227 478 1690 246 971 101 2515 935 15728 134 4268 935 1814 339 2136 823 9374 268 7875 854 3434 566 1794 447 3116 865 6406 431 658 458 2042 193 9295 679 53 915 3559 683 2172 26 11473 92 3207 95 2076 947 26910 652 15314 738 1765 82 7779 422 2626 627 921 290 3047 571 4728 453 3537 863 19972 289 9098 406 668 688 1176 252 739 413 3006 35 22580 132 6203 226 11780 863 9640 313 23569 546 3676 394 5361 -1 -1
88 4561 564 8122 157 7902 953 992 916 9514 186 6161 697 3329 353 215 252 13690 444 6167 753 444 644 2087 507 15663 26 2234 165 2936 6 4944 252 1521 236 6121 295 2989 787 17194 331 5138 966 11082 928 380 263 8937 140 1199 63 1933 781 1845 530 1562 97 544 545 4599 142 1008 799 40992 737 5097 286 19039 702 5386 530 7798 51 357 186 1660 118 962 26 855 275 4086 847 5452 366 3637 862 9005 409 4055 605 3504 561 3163 898 39 473 832 909 7285 507 13411 787 1617 288 15739 339 525 828 2649 946 5808 58 7511 430 90 748 6581 958 7995 909 3877 194 3303 547 5026 500 92 705 2857 278 11461 367 3246 980 9276 180 1993 975 16982 682 21135 0 1084 935 516 371 2863 137 14261 561 5840 437 5535 332 2757 823 13398 304 699 960 4406 607 3382 504 12438 625 2349 797 3536 784 5160 512 9667 932 2176 469 68 133 17957 933 5173 901 39335 458 3849 768 424 590 4290 589 6902 851 4918 54 2217 489 1026 859 3874 -1 -1
89 3984 228 8397 975 6823 180 12831 39 21297 159 1376 212 9023 951 7225 461 515 508 3833 770 4868 126 252 879 6689 148 2845 239 5101 158 1189 170 40 507 1839 228 8437 136 689 78 763 577 2244 562 1749 470 73 736 7445 805 3503 994 1765 680 9463 23 12654 458 12024 371 4570 207 472 274 34763 247 21 41 3468 354 5411 829 2663 727 2878 816 2535 957 6087 42 369 491 7655 839 4790 659 3982 749 2267 890 6378 882 12246 121 17269 430 2273 90 2381 48 7310 979 4390 803 4722 830 446 415 10517 304 3320 362 580 673 32366 23 13293 678 4045 698 8805 937 2182 513 4064 901 3414 919 1455 831 3603 772 3107 791 7612 666 4043 494 5389 388 11082 227 11699 358 1199 268 3003 180 8993 200 12741 456 12005 927 8563 68 6002 870 12916 252 1350 886 2886 594 5349 492 21147 780 2477 16 4203 906 7144 123 2101 767 2021 871 3403 890 823 420 1459 473 2295 398 4626 523 4659 754 6281 125 4723 201 4002 469 679 300 7141 522 8020 739 8094 -1 -1
90 13319 182 8321 74 666 593 6990 253 8736 357 3174 708 18827 977 3844 310 8167 300 7460 356 6938 13 12221 632 16265 820 6294 322 7349 815 897 844 4892 251 8292 825 8993 710 5305 359 1085 76 5101 87 328 554 6273 291 4576 642 8740 586 100 566 8792 809 11786 380 11805 752 7586 970 5435 36 5228 247 3526 934 58 141 16153 106 2924 421 3741 91 3138 675 4131 682 1230 156 5271 188 6543 219 4439 114 116 868 1950 838 1160 249 5351 694 1442 245 14864 286 7617 84 314 220 118 690 7023 188 4970 629 396 838 12198 77 1730 442 24123 527 15750 853 3573 468 12438 46 5650 302 11459 387 3838 541 6747 241 10010 654 6213 328 10159 599 24668 45 2296 164 811 108 174 568 10982 796 1548 25 3435 898 2828 89 2130 574 11223 477 2919 105 1634 394 3227 419 200 428 9339 734 4583 772 1227 966 1191 377 2514 165 9295 285 4322 561 1159 886 25766 90 3904 620 5231 137 8213 52 396 -1 -1
91 4403 79 8296 945 751 987 1655 643 2371 524 1961 590 4796 937 17463 736 17 868 25524 357 2746 994 1561 867 2786 720 2333 678 12163 147 17946 804 35833 402 10370 709 1386 252 1930 410 6444 997 517 371 806 831 4792 105 379 824 3326 804 12389 592 10460 478 4161 159 6305 462 6900 645 1856 457 5844 59 13409 429 2723 109 451 482 1205 377 6990 636 11627 644 6549 219 9564 186 3744 929 1295 88 15894 222 1343 580 302 847 2140 815 4950 986 12905 916 1446 671 2376 117 9629 160 886 727 4720 711 1561 388 1198 830 2614 94 169 597 4881 874 13092 573 11480 487 8806 340 6342 691 1702 500 4749 733 5259 28 608 202 5205 308 2128 749 4670 939 571 678 134 866 3662 215 1167 700 2038 80 5053 136 10513 892 987 842 5741 176 3889 42 7223 630 1503 778 6366 899 1982 429 7416 267 2465 705 532 261 3885 16 253 378 3803 447 34113 600 2185 830 2828 757 549 531 1132 883 20096 929 24943 474 9430 331 2649 658 3061 303 99 298 1649 574 6965 93 10858 402 259 -1 -1
92 18086 167 1787 348 1226 707 175 948 3258 654 3916 793 13613 496 22610 961 12119 743 837 854 2346 372 5818 582 3582 121 13099 33 15390 56 9994 261 6061 945 3318 983 15548 844 3354 357 5307 539 3540 568 12776 990 2467 82 3118 784 897 88 3235 241 16347 712 1042 907 5266 507 5014 646 10683 370 1325 473 1905 16 2746 151 2942 340 353 911 1693 795 7699 277 13358 756 21207 325 8579 782 3876 373 1946 534 2103 416 10490 293 1775 57 5640 706 225 35 49 230 24668 208 587 38 28368 703 505 834 2881 789 3121 638 16383 430 950 60 5641 740 2558 441 1345 145 7100 332 2137 473 1705 498 2594 501 13563 654 9326 874 7240 608 2825 215 8600 154 18016 514 2607 171 3064 84 6269 878 15701 330 2732 834 3450 74 1333 578 553 584 1145 837 4179 216 3340 264 3549 366 3599 962 8825 393 6094 228 10212 136 3558 818 12211 465 2449 414 6830 23 7608 308 1338 237 10642 701 4215 -1 -1
93 1566 937 645 819 3582 540 5044 212 617 471 8968 139 2777 837 3780 681 1351 693 4878 564 9328 917 5623 354 302 269 1589 940 3036 754 768 471 3073 28 984 283 9432 121 6015 639 6949 624 1661 789 16998 665 12866 443 25921 613 20454 241 20114 518 1821 709 3684 655 7706 246 6880 590 8706 775 3380 970 5203 302 7785 230 195 187 364 155 31186 360 2939 392 11992 911 20525 783 4925 697 127 162 3382 6 4308 976 9256 247 5735 189 2741 779 7071 292 6812 912 13904 566 13200 974 8599 526 3650 995 25796 858 10 423 1755 493 21271 927 11345 454 5948 511 2490 345 972 426 2508 0 710 434 3621 182 1125 514 19363 24 8265 103 25268 116 140 103 1244 436 6362 344 5915 114 5438 912 20344 168 11454 962 4793 723 3614 257 4720 308 2808 692 21407 704 4488 8 1053 -1 -1
94 1007 719 7950 688 1261 887 8328 792 18305 355 9104 347 14616 288 20624 533 14918 702 3905 13 6619 19 11495 433 11055 940 3300 795 9112 717 1620 468 7050 663 585 196 11607 905 7216 50 651 957 8221 749 11137 737 1845 41 3535 179 851 451 2756 105 7916 846 1734 967 1537 779 3620 288 9537 253 14647 495 3415 681 1900 911 4030 458 2830 760 6822 620 5931 596 6789 930 7780 888 5440 939 3490 806 2571 444 184 516 8104 805 2996 108 7643 146 8954 961 432 243 1367 990 11716 205 9806 181 27239 521 31201 440 2439 323 5971 63 14375 427 2414 819 1684 289 1571 313 3805 841 2677 772 4662 623 7790 374 6369 857 2291 617 1213 488 4375 374 13424 68 2272 348 770 335 8483 232 2749 202 13794 696 2635 493 1790 195 590 789 12136 309 8125 256 8968 808 21581 345 19744 504 1245 785 18468 618 2812 -1 -1
95 1480 846 361 447 2116 712 7330 223 20151 956 968 736 1184 630 1078 603 7235 27 5343 194 6569 173 6531 153 2897 44 352 50 3029 243 50401 103 11683 243 12016 174 3000 86 2655 697 6198 953 7277 491 22954 432 12299 350 4390 542 17853 817 2228 89 2981 773 4186 668 1810 457 12278 665 1640 855 3938 341 11098 56 11501 466 2528 323 34 923 3063 822 1832 127 4566 577 3826 664 11097 580 3858 754 5062 323 149 851 229 556 2146 328 15785 154 2743 195 14180 140 10763 410 1020 335 34410 63 545 998 3120 57 11838 205 9827 322 3047 769 6972 274 3070 836 4841 611 35 502 1011 152 4684 93 953 447 5222 990 582 582 4151 866 12796 517 4466 203 1183 80 204 292 347 360 13040 939 4295 26 5286 332 8483 305 5886 397 7908 847 12932 487 4952 698 13506 334 13747 663 5175 573 452 205 1290 266 711 538 36613 -1 -1
96 8799 746 9817 617 13462 423 1054 532 923 423 3218 416 7954 545 4375 641 1761 882 364 106 1875 50 5807 596 6257 143 5194 968 11567 459 4697 216 4023 46 11881 744 5777 616 115 530 2607 342 2692 300 6926 598 6984 757 7824 439 33011 829 4755 90 7152 10 832 707 13 923 1501 904 1372 777 5761 820 877 314 10842 500 14113 29 1566 799 9073 623 4741 971 14609 987 1908 440 3653 216 2889 439 198 663 8431 91 4692 200 23 509 1958 469 534 765 1981 944 11353 766 6292 550 246 515 12602 538 7855 605 12131 242 1239 187 632 504 13397 477 2442 379 5932 361 3049 635 1104 29 6064 274 4499 215 4027 789 2129 45 4704 724 48 941 3277 564 3291 144 368 785 5494 167 5375 85 5770 352 6637 628 4454 731 7279 37 3894 354 697 655 9455 953 344 572 5419 932 2182 286 5386 344 8960 450 1591 619 47100 463 23288 776 11264 595 6767 488 6661 105 16262 894 483 94 817 651 1299 417 3290 41 11937 339 6782 887 3271 961 803 435 7252 -1 -1
97 357 335 668 764 9943 402 1594 781 1064 27 8551 932 1596 3 3329 513 6611 353 2943 201 31139 458 2707 37 4805 869 3892 713 859 818 5155 51 9293 621 7570 93 21900 196 7606 292 11976 38 1326 28 1416 957 4780 76 735 11 2687 506 6219 64 4978 824 2616 537 2314 915 4196 268 17325 491 3201 756 2182 608 889 5 16815 605 947 837 1044 430 2437 269 6166 523 5301 973 11921 112 1016 435 332 54 926 334 1043 373 7645 837 16918 579 534 838 1720 390 9420 81 1285 592 4226 843 2088 957 26795 239 632 995 1755 743 8044 826 3025 873 5894 322 1998 121 10564 505 15703 885 9607 705 232 556 10699 651 455 76 6122 402 1415 173 7393 691 4632 338 1813 334 2611 742 1200 554 6387 809 7886 951 1857 739 484 905 5374 885 1223 892 3065 771 4875 806 244 186 164 774 125 516 633 856 6542 225 2748 899 4889 23 11789 300 17836 653 4135 938 7889 807 4733 803 404 130 5356 839 26163 905 4096 234 9314 636 3046 29 9688 571 37086 665 519 -1 -1
98 1546 417 253 359 12230 846 120 265 10857 598 53 254 4369 277 25633 112 4360 398 12557 863 7454 236 9923 110 7179 370 5386 247 12449 30 263 592 5920 939 1060 659 5642 87 1831 232 2915 73 27734 153 5763 898 5859 982 2158 930 788 406 16285 796 14627 269 14586 729 10433 273 2364 490 1450 804 789 710 4034 132 2873 279 5017 527 5832 21 2081 526 6724 169 8571 560 5899 744 1915 591 11786 414 3563 803 122 318 1847 23 13874 524 11512 754 971 446 1769 795 2322 11 4657 702 3129 587 9061 382 25344 285 1207 29 6348 434 4970 677 19469 478 15357 215 7258 699 3250 154 15199 727 15937 282 26853 52 137 719 3150 586 9159 607 13250 609 9244 311 6487 870 4332 555 34570 287 22345 167 8733 907 3166 867 1411 -1 -1
99 4021 513 23157 817 903 873 8672 12 648 352 15640 544 9381 568 1324 368 19259 902 175 385 7919 844 53 927 3317 6 6402 756 7705 316 3839 876 120 924 4266 183 9935 485 2309 207 2017 221 3064 592 2803 624 3290 153 5107 380 5530 631 17838 478 3838 764 7773 754 10411 208 624 855 19423 176 12274 626 5086 234 2938 238 24868 430 10033 215 198 518 2377 456 937 783 912 492 3645 404 11703 425 1900 804 7755 464 22404 647 1990 649 1990 719 12349 35 361 654 5290 662 1998 686 15504 186 9273 275 888 38 4238 458 1998 640 31468 555 630 17 9676 165 16459 147 1644 693 2074 607 247 946 655 470 7867 884 5937 52 1428 447 838 12 105 97 5521 737 10718 595 5022 150 1644 658 2062 105 9222 244 5437 46 13872 717 10536 828 20034 603 4359 89 2345 471 1377 383 5053 733 4141 147 2971 641 524 637 8078 394 7382 377 2107 884 5343 160 860 933 912 496 17288 -1 -1
100 3109 768 1673 148 546 206 5016 909 4310 941 7653 817 4818 305 5639 176 7280 795 800 675 2071 604 1397 34 4117 30 1039 649 4974 590 1462 721 8417 962 477 846 533 857 9695 850 692 220 907 931 11893 445 3626 529 20780 134 4284 35 133 548 298 859 8438 311 7065 142 7934 793 2404 565 1691 121 5769 780 1368 581 6669 458 1366 308 16448 300 4094 49 2874 350 11245 39 2559 228 1 700 3557 718 681 593 3256 315 2862 314 4569 832 285 201 5150 708 6383 931 9065 966 10792 22 2946 291 254 609 4534 834 264 198 4144 580 1103 740 5960 276 5056 422 23462 250 1549 249 9808 381 7871 41 3106 588 4699 956 12886 710 2723 952 1278 870 1436 215 3756 468 11098 377 7274 359 8177 382 6002 648 7382 253 2763 945 4056 372 5513 402 709 211 827 46 1703 915 1706 937 9230 274 7567 374 4658 638 279 280 8719 797 8679 128 1211 325 11574 899 2289 231 326 689 8942 223 13394 422 4204 363 115 492 5804 809 12553 769 6798 80 4178 84 12077 529 3695 244 947 261 3127 836 1413 693 1961 624 12420 541 117 285 5353 468 13887 633 3766 536 3175 75 2306 759 7912 938 11349 284 7028 -1 -1
101 7330 490 11271 92 4090 549 17759 453 11171 273 1478 296 2641 927 11332 198 847 745 709 430 142 703 1684 978 12795 993 14580 500 822 13 1351 905 9298 935 5558 452 761 900 360 771 11270 663 2564 874 1551 313 1698 599 9490 229 479 534 3244 161 27 28 3970 719 2161 801 11525 711 4310 793 2477 190 10768 127 265 450 1328 482 1614 763 3250 19 4228 878 2670 383 5470 833 1925 661 1086 592 5814 416 11706 187 2782 922 480 500 7365 315 3969 461 11611 613 2919 847 1138 875 255 354 3539 984 1812 234 8612 804 3178 762 2469 240 8674 623 1486 556 17688 884 146 784 5483 951 943 421 5957 590 17556 809 1344 777 814 605 6674 801 9467 479 2162 786 5732 400 2119 191 3327 977 1061 452 794 155 2466 775 5156 944 4967 403 1217 28 313 160 2477 443 1107 908 1173 364 863 323 1547 48 10599 305 7645 201 10249 343 441 944 3713 716 811 371 3625 69 1330 301 3303 796 2159 747 11065 969 1220 779 1121 262 308 806 521 782 4031 25 26890 161 6669 67 4068 1 14406 8 1191 401 6790 46 538 839 2493 177 2492 704 724 690 245 602 198 659 5399 894 3845 46 3860 18 78 55 60 908 6002 121 289 202 17170 716 2570 253 10534 447 1736 60 13150 706 104 428 14790 607 7006 -1 -1
102 436 65 384 9 5788 154 314 247 2715 842 2571 735 4752 629 6147 825 2498 985 876 193 7731 516 2521 685 11184 744 3106 77 18078 5 6804 442 11433 863 3401 430 8464 809 19332 444 1716 561 5560 160 1938 438 23726 417 3314 790 7485 221 1090 663 2007 254 739 503 27051 83 3619 903 14431 451 9140 943 155 747 9364 102 36593 130 2403 348 744 600 9515 522 10228 236 13034 938 4974 987 1794 827 5077 231 6616 968 12574 517 5024 327 5040 384 9473 680 3846 103 280 404 6198 245 1161 89 2703 764 2140 545 958 78 1759 936 6677 688 9938 461 2972 671 5983 941 522 742 4374 900 1791 750 7500 1 1925 885 11207 180 7849 41 1108 862 3458 637 46 36 2866 808 6994 679 19255 828 643 790 4892 802 11213 131 3730 607 246 61 5943 278 6861 87 6675 32 308 226 432 943 15658 572 6194 750 2315 929 5073 722 13744 321 755 390 28554 29 11635 426 3966 570 4134 -1 -1
103 2815 824 13202 39 4029 213 3916 757 5456 254 10027 807 11852 820 21937 823 2704 569 3073 372 1008 448 9182 624 3210 903 4125 684 2243 848 416 262 3361 504 3947 198 2019 469 1138 996 1779 234 1131 101 3483 223 13444 335 6718 199 617 226 4835 37 10000 671 2790 98 14296 751 5393 939 2140 176 18707 319 9957 453 15541 809 7645 902 4929 958 369 357 2292 879 175 467 9611 881 24108 349 2683 429 7328 407 5601 353 8177 25 1773 316 2213 220 14926 733 9070 135 10372 690 4592 796 2850 532 820 678 158 433 1961 178 16 413 7964 338 5604 311 377 220 2069 319 3165 294 9146 775 1061 572 6814 15 1248 891 4915 532 11621 921 308 750 589 26 293 524 98 128 4887 931 2697 756 5801 684 4351 122 9852 172 669 989 10105 957 229 141 2583 219 7596 45 4685 519 7124 643 1947 558 2892 98 3192 286 8814 856 8014 817 2111 111 1215 609 6131 405 12400 999 2312 742 143 240 7372 715 365 125 2186 388 8758 39 6438 934 15765 729 17615 81 4987 147 7950 825 9745 760 3409 -1 -1
104 6072 275 1461 807 3418 663 454 550 3084 38 1632 999 194 623 2004 145 5452 900 21310 367 4724 954 6455 412 3484 606 5806 528 977 745 879 40 11176 863 2483 878 4806 43 24 894 3513 573 10387 977 2150 417 640 410 921 557 3693 524 2742 562 9537 496 3301 994 27683 476 1888 738 3344 596 1450 725 2259 403 9427 385 2117 614 1632 911 10303 702 3572 423 6002 622 24428 262 9402 340 6181 396 3608 809 1869 6 4702 161 3618 481 8544 124 1434 1 4848 276 372 793 4365 362 1587 40 3964 288 3076 18 10657 98 6173 470 523 641 3218 889 8307 349 18 254 3506 405 272 262 9802 588 9062 898 633 28 3797 112 943 372 1793 786 394 788 21545 65 1184 151 946 715 315 971 3239 353 3269 150 13738 56 19953 290 5660 731 1491 97 1816 680 2144 660 13799 286 1701 755 23728 85 768 510 20013 156 4610 343 19789 102 3268 652 1643 65 3783 777 2590 935 1390 480 4939 115 7022 663 4629 529 3843 357 4708 350 1839 436 951 742 2225 634 4885 585 1128 356 1203 349 321 920 3380 416 2901 187 379 53 2535 305 4883 840 3012 857 15001 661 10559 25 8241 938 2740 -1 -1
105 1701 349 7471 497 27668 804 8344 676 1216 927 3425 300 9076 947 8695 366 5447 32 1339 393 3094 902 502 901 29721 874 7265 412 1711 64 733 166 6675 519 15616 525 9359 104 7575 794 41 809 3642 720 2469 402 19724 681 4143 626 15407 254 11996 25 5977 355 4254 966 7170 408 11462 628 1839 607 4744 600 963 903 128 399 3106 687 4567 783 4592 541 2713 6 4595 668 4180 41 8206 125 4036 710 31 439 11673 661 8220 26 263 189 1692 793 11086 960 2011 552 4704 506 5671 649 464 657 4392 521 11212 265 5746 364 17138 165 6888 68 246 566 361 236 5965 490 17590 3 5689 570 6819 843 1597 320 168 610 713 749 10292 704 6593 853 1433 830 3348 985 829 915 1520 238 13577 33 3645 478 19661 361 3543 320 3062 160 18459 350 4053 455 12715 854 4152 174 13739 585 2870 762 2514 689 3819 774 4166 802 3284 977 1341 934 320 312 3025 420 4283 215 505 468 6961 914 6772 136 2467 396 543 241 1819 182 3999 412 8879 76 4083 -1 -1
106 817 191 2919 960 9246 653 14499 825 6855 332 4236 932 131 33 5999 701 10947 388 2134 790 18784 183 330 945 9999 876 9896 312 4277 216 3722 100 4142 845 3470 144 8967 334 1154 870 7605 184 183 982 7072 399 4306 626 2367 61 3053 259 10212 941 7987 410 4559 910 7731 490 4083 105 4204 746 2804 205 4243 959 1086 67 701 805 6827 824 3629 552 2623 359 6099 864 1162 647 243 184 7574 904 4536 140 7602 551 1582 796 1948 820 225 710 18827 13 5706 374 127 451 4452 705 5248 942 3515 445 917 627 5678 408 4485 609 1883 509 12163 618 162 932 5377 278 2875 528 9392 421 2333 698 5657 424 519 39 4768 199 8217 157 12609 806 602 305 7335 197 4111 318 15315 916 4198 139 4266 232 6846 306 7557 390 21437 762 3531 620 2555 938 2246 155 10725 531 8032 45 1635 579 4154 674 13389 36 10107 550 325 896 1699 194 16019 879 3984 151 2175 276 1734 613 4425 322 1879 200 1868 82 5410 486 11521 973 8121 735 2720 838 18393 548 12001 817 9236 492 1581 551 1887 919 3157 150 2920 742 703 216 5918 -1 -1
107 12056 161 3405 138 4295 431 2068 615 4729 68 6824 780 7917 722 9188 546 602 851 1212 406 11928 494 7692 587 8843 621 561 507 834 422 1755 870 3277 942 99 724 381 384 533 235 8917 896 3025 481 3338 162 2868 510 12927 506 4859 121 1396 541 23478 754 10388 496 5388 161 606 834 5209 558 7038 67 15949 897 1173 649 5789 972 816 820 3521 315 87 831 10514 94 4584 697 6623 497 3116 359 5884 314 10542 835 11143 905 9025 562 721 447 8608 532 3255 400 1287 112 353 588 8887 426 4019 321 347 113 3150 55 510 242 4054 731 18129 329 2009 950 2702 666 5272 361 6101 146 2855 641 1512 272 2077 968 883 926 3136 124 32436 243 14555 634 16945 865 6155 724 10726 907 6029 669 5699 537 6558 795 7980 730 576 568 24391 55 1406 79 4578 254 5352 999 7220 369 9647 55 1780 954 15085 113 2248 99 10150 171 56 390 6252 981 2910 187 5890 631 456 890 1711 731 14182 945 7158 981 1004 211 5452 344 4424 926 6186 -1 -1
108 1869 321 650 233 579 531 10413 301 6526 39 4065 992 941 670 557 888 18821 52 4448 488 2872 738 1907 106 5390 976 435 293 17932 35 6231 337 6231 879 6872 728 2479 747 2778 813 7129 248 2243 394 3290 566 8465 432 5163 370 3110 975 4052 176 12442 865 6920 427 5213 457 7140 758 4079 778 6995 247 4519 999 6057 714 5435 427 721 728 717 700 6816 501 5710 537 10948 520 38139 175 1752 372 10346 357 864 581 8356 927 1331 170 871 352 5704 130 7238 913 6567 103 1831 325 2585 278 2113 922 10161 539 7043 582 4744 280 3587 308 5645 846 9748 520 5429 801 3401 279 7987 616 12373 593 2936 442 287 620 5129 914 2867 210 740 80 9707 672 626 163 1336 310 17424 651 425 664 7757 985 2317 438 10132 269 2974 446 7093 303 7282 94 8840 219 2358 250 2764 118 1508 192 14103 730 4936 560 1104 385 3479 178 611 759 8103 562 2681 706 4285 804 11822 809 1579 963 1524 324 67 587 928 191 46 793 5059 379 1808 875 436 90 12166 371 396 522 8938 0 4519 846 4898 578 17426 98 6614 84 1477 17 3292 -1 -1
109 2283 522 5956 848 4198 448 1461 526 17950 797 2757 981 11637 812 3205 805 10354 608 6216 456 629 479 2694 328 1318 626 9852 756 372 720 43356 593 2151 938 4632 31 2663 980 4353 238 19369 593 2023 632 6256 710 5442 171 5914 159 1572 957 244 893 8991 353 3921 522 3682 817 183 906 6994 499 1784 177 3835 417 2679 997 5935 498 4026 545 1217 92 10171 458 7508 213 61 709 3310 366 4506 938 2 891 3331 687 16014 482 1796 237 19893 797 7978 305 6628 629 14169 711 10234 73 2143 688 195 60 215 312 1039 293 9880 108 2033 239 6050 813 1452 149 11282 311 15090 724 5680 341 2737 555 7074 372 11310 911 887 518 8901 471 9002 549 10875 307 26677 719 590 109 2405 631 7997 347 14482 991 2951 361 3415 803 4493 787 5370 719 9003 941 8355 224 1381 215 24119 744 133 747 3863 614 15525 972 3829 47 623 423 20290 984 2668 128 453 -1 -1
110 8850 752 2179 598 3016 623 4312 837 4874 109 12506 120 7512 690 14153 534 1582 620 3319 346 598 557 210 461 2534 86 1248 644 1532 822 6930 735 859 347 846 688 5136 334 1968 180 2459 301 5532 776 5416 543 4001 606 6676 999 4235 560 4581 171 4164 40 2736 506 5496 404 17197 801 6247 998 4803 86 12129 774 8362 814 17887 639 3907 803 10653 743 2274 3 4793 882 2881 18 10085 461 3001 873 11141 211 4846 656 21960 591 3951 836 11307 177 1083 231 3543 502 1106 147 5530 923 6 102 622 354 1040 707 2829 408 2498 141 2675 742 119 212 8132 267 8367 497 8231 284 11686 550 8314 990 4900 947 336 634 222 984 9094 157 1010 3 649 200 700 277 1360 542 5613 39 3772 731 1321 872 9426 494 6560 394 15019 103 403 940 16399 0 3364 286 3080 908 4538 924 5434 683 8179 348 1318 981 151 942 3924 246 2621 410 1791 739 2970 711 6327 67 13662 58 12409 70 1279 29 12078 583 12402 531 882 835 1771 834 316 709 984 425 39 451 3673 230 2052 621 3714 155 17782 664 6156 286 8383 382 7114 303 1311 -1 -1
111 1533 334 2208 469 5683 977 929 201 18651 62 11570 575 603 357 4025 932 6737 461 11162 557 5337 969 4690 432 24302 940 9703 127 2240 603 2326 548 2423 836 2383 900 101 391 2603 152 7128 721 6887 751 15178 778 507 849 7542 215 4575 86 2652 566 19506 201 1114 211 3016 997 1456 527 2986 419 3690 522 7918 349 9396 698 11970 968 4720 559 1309 955 816 500 5349 386 2302 451 1294 779 725 362 673 927 12391 275 10761 190 10920 784 3248 856 6605 732 10216 971 21414 223 2728 814 350 868 6867 979 4432 813 10275 371 1709 612 5864 508 1085 271 12620 275 3097 910 12229 208 219 21 5910 818 6827 775 15989 113 4870 155 598 73 706 550 749 716 549 353 10455 233 2480 672 2142 387 1425 465 911 81 350 911 580 202 2769 357 1744 533 1492 63 2863 506 7000 790 12370 416 6840 299 10461 584 173 762 8069 496 2780 540 6968 684 377 633 3307 420 4921 418 13287 43 2160 855 3359 956 2877 646 7095 25 10423 42 15478 517 17509 954 5926 896 943 928 4535 565 5857 198 4263 -1 -1
112 3658 425 12447 789 4906 494 3793 582 4589 757 7003 837 6921 652 1348 602 1016 799 5593 119 12696 486 3092 380 11341 750 806 630 4563 120 5809 685 1268 778 925 663 245 487 13881 349 6081 170 1921 31 6599 675 2630 466 1944 226 74 924 6269 288 3864 920 414 232 2422 648 8361 701 8799 217 15188 881 24755 79 5673 27 3240 581 20077 352 396 844 286 306 1542 159 5412 579 2896 111 271 949 4640 747 2957 636 883 79 8841 841 3217 883 9656 446 1802 892 26909 443 3963 918 11501 860 6151 886 1982 753 2685 700 687 818 3035 136 9088 573 14096 296 2581 432 23 64 8306 687 5931 384 28965 891 3819 945 72 427 4921 270 5554 370 5714 642 4424 382 6260 695 1568 885 2440 197 21029 689 389 852 26910 34 356 426 1305 39 392 640 6300 240 7422 572 7968 251 2274 743 458 948 1046 450 2334 608 4013 545 9014 418 10655 711 11771 194 1321 639 5566 636 810 158 5613 801 6633 27 1246 429 3261 693 1079 960 9333 291 1082 702 1544 516 507 84 5189 467 14815 -1 -1
113 1789 206 3573 507 12675 534 515 348 1321 651 4276 581 3185 606 2393 906 1868 402 5605 108 5535 680 10812 595 6777 65 8823 446 4702 889 23363 185 690 600 8229 582 4415 108 4380 874 6106 472 1558 965 2747 469 556 23 493 905 11009 990 1708 531 4336 650 17229 289 4774 110 6193 577 4585 928 6376 808 3340 858 338 363 7882 517 472 629 11193 746 3291 854 3184 651 10210 584 2033 227 5298 872 1502 372 2713 329 193 812 3442 846 9845 570 10941 623 5120 285 2259 431 18279 976 2663 846 634 361 4678 676 9657 965 4331 260 1517 51 6132 577 10031 353 22892 588 183 440 104 417 14859 81 8480 219 8181 898 2919 485 25393 329 2001 84 1888 76 7197 538 3764 92 4481 749 465 461 1669 882 3445 601 19540 489 1903 523 5208 50 2016 703 1327 445 10818 52 2396 54 9830 760 6830 291 5757 312 7084 733 6608 556 2379 447 5163 370 801 807 10474 869 3464 351 15543 278 3156 828 3276 589 4086 704 2036 147 8698 417 9610 11 18588 -1 -1
114 3829 54 1075 834 19358 861 17928 533 2921 317 7125 877 4324 640 2286 983 3522 616 2120 438 5127 659 2823 170 236 662 258 669 4850 568 35954 269 10731 335 5046 223 3229 231 13861 115 2658 247 15886 996 460 900 19291 362 11531 545 3288 266 19684 314 3971 98 6244 71 597 508 10653 946 2648 173 5318 263 6320 519 10845 291 1287 184 9643 556 4370 958 6721 972 5472 373 9059 299 3255 613 265 688 436 345 9012 9 8836 764 6692 101 13575 734 10216 372 798 411 1 812 13858 3 14163 529 9805 429 12200 488 522 514 14379 125 4566 238 4980 647 6535 632 6270 128 7377 369 1291 756 805 191 6085 956 1050 523 12435 575 1125 735 4769 303 5802 345 4943 181 1477 258 1497 42 18699 712 10618 20 4380 378 14725 279 19976 848 7646 787 11812 917 659 363 5798 79 13587 -1 -1
115 4709 252 2711 975 4968 651 2350 345 11498 337 2948 160 7123 629 2692 811 11222 239 9683 98 2437 357 5092 525 3966 461 1515 496 2222 610 32305 443 4443 400 5522 619 9987 734 2102 241 55 464 2045 521 6183 447 2294 256 7777 494 6942 547 2407 124 381 532 7691 971 11885 989 1810 349 3126 963 5911 107 8060 154 2628 940 5296 141 3886 988 3163 693 7331 445 6014 184 7972 524 7699 116 17025 250 17969 729 4202 912 2807 95 6475 501 11981 560 1441 872 7553 374 360 294 21116 464 7105 342 4282 381 1637 41 2201 985 707 262 5107 613 13412 354 9042 618 2723 550 971 697 2950 973 802 182 672 635 3785 470 14618 42 9119 403 4498 182 7867 812 8314 408 1138 406 21578 602 14623 885 1810 267 3812 605 11033 907 5376 585 4618 626 4397 602 2678 59 6749 479 9121 890 2391 366 589 22 20031 581 18041 131 12990 988 64 965 7603 303 6291 21 241 105 1434 603 11757 -1 -1
116 1191 618 2528 319 4053 345 6984 762 2339 477 9822 182 6032 836 5482 286 4807 956 7452 326 2547 238 3685 767 5593 333 6366 187 10769 588 485 805 6589 169 3635 70 12952 448 13439 909 3641 754 1463 931 2050 292 7669 978 3052 777 1026 468 7494 458 3844 23 2972 50 2976 266 3802 963 539 579 138 653 2316 121 5335 247 2270 461 3255 537 12704 411 17299 403 8484 142 5589 767 3112 434 441 666 3774 105 4071 706 12399 38 1818 273 1115 924 5418 931 3659 388 4585 263 1091 307 3014 823 23192 537 5199 143 2091 785 3014 637 20951 470 2271 874 1312 183 20514 665 2979 764 19917 769 9111 854 5736 805 4665 915 3970 200 369 657 11918 623 6668 808 805 576 7173 100 5428 7 630 416 14225 340 683 348 1677 564 1704 174 1358 913 765 254 9765 663 25498 130 2485 413 7271 299 28560 452 2156 999 8906 404 2234 852 6442 701 973 431 564 159 2920 353 10847 707 4741 580 4172 540 49 719 2118 645 7038 352 3042 524 2355 249 704 357 5964 186 4973 925 12275 -1 -1
117 14619 994 1789 353 16942 706 18330 825 315 948 2826 550 2151 697 8948 916 2739 952 4754 525 7441 445 1161 309 2703 669 520 63 2482 985 11213 693 21734 519 2791 650 994 490 941 658 4890 296 54 767 1754 555 2289 339 14186 26 2945 947 1951 350 5222 182 14270 223 4792 3 3702 93 4836 959 6630 397 4882 972 1392 873 640 666 11401 215 7127 406 1855 459 3891 582 3203 104 7478 36 272 445 4074 890 1791 99 2766 503 3245 305 17095 983 3232 585 263 829 3451 81 10116 437 8873 815 8001 731 3535 535 2869 433 1834 866 2286 806 12220 916 1915 962 26176 617 4833 374 15534 507 8331 77 2876 156 14867 774 6705 741 614 750 1618 641 1471 922 3099 986 11200 988 8679 447 4698 82 99 994 4027 998 11709 689 3207 608 4355 370 12154 906 549 475 490 737 8263 205 1606 626 3844 780 11024 22 9317 65 13751 338 2840 891 2282 520 3129 371 7780 836 8366 16 34530 35 4084 181 3763 688 2591 575 411 383 10514 166 1367 -1 -1
118 3202 198 13930 508 708 803 1064 696 5318 796 2764 837 2935 20 12108 101 3464 135 650 63 11462 322 9407 862 2388 499 5610 929 4936 179 6636 613 2725 543 2618 947 2784 311 15413 54 1391 360 3926 909 1319 94 11480 220 2669 355 2236 809 3211 198 325 508 3305 144 6102 482 203 906 4831 447 9720 853 5144 603 5411 820 3301 169 2210 711 7951 50 782 103 3101 445 1862 700 471 11 2620 474 17 929 16393 14 181 121 3154 382 3783 682 1123 276 592 331 1785 191 4480 138 8226 201 868 871 661 289 4670 150 9278 378 2568 392 6675 614 1452 223 4652 583 1766 333 5067 650 939 71 26478 352 236 931 4899 486 16097 786 11227 239 19555 565 11696 978 330 130 3304 325 6118 39 773 388 3355 44 115 462 1204 512 9545 704 4047 942 2774 183 5175 258 10870 368 10920 700 603 74 305 83 6312 884 7318 76 12830 214 3123 330 1515 840 9362 596 2967 930 11939 118 10994 29 1001 112 22943 381 3003 881 776 253 3465 495 7757 88 3589 468 1532 231 3375 415 4629 967 19250 631 5086 180 1680 249 9444 341 10742 894 1221 501 7752 524 4191 -1 -1
119 2045 340 2194 955 9658 655 3210 198 903 507 8550 409 12724 934 4932 529 1203 57 12942 127 5577 612 7271 835 2874 440 3441 316 418 424 19101 608 2017 193 5190 5 4780 474 4356 724 3668 824 314 139 3891 302 13904 957 11135 595 10427 509 4932 948 12682 724 22344 301 700 772 7073 537 9269 690 1493 640 3636 214 12296 600 1067 378 4795 664 1620 769 5453 403 6464 394 8821 75 5489 873 2707 478 9748 598 22220 528 1869 725 7300 746 1033 402 4147 876 869 765 3013 609 5118 342 15413 22 5714 90 1765 143 13044 397 548 238 203 567 7330 688 3728 539 10357 563 2107 958 763 752 149 974 3459 753 2228 731 10799 161 5409 538 943 39 7332 144 20934 606 9320 958 10544 567 2186 825 1131 955 11363 524 4674 499 10636 785 1639 163 734 659 3434 833 5427 783 90 353 3468 847 7396 629 5148 915 5539 238 967 158 9500 852 1881 404 6771 955 4868 310 2794 828 2033 740 3538 40 7511 267 4563 870 959 352 5877 47 1332 933 2274 687 155 832 414 357 2838 249 2123 899 1597 460 7663 619 10246 719 1570 -1 -1
120 2521 714 4670 61 6407 177 17275 569 4583 452 12058 180 2604 97 13437 425 1049 410 2565 705 18452 498 20627 442 4679 254 930 698 2215 682 1695 798 17357 633 6109 214 88 569 4095 232 3014 72 1519 797 2511 170 10121 687 1651 689 7715 527 3411 480 319 832 4114 598 2381 74 8431 220 16497 901 899 751 16918 402 8619 962 9250 640 2454 417 19734 83 12441 292 10543 980 4243 409 1709 709 11628 204 8072 979 7316 649 262 403 2156 198 794 872 2505 30 10421 2 2404 52 4 967 4173 87 4529 35 633 914 117 21 3284 300 6366 287 691 402 10884 195 22173 73 6491 848 3790 443 5143 82 4357 798 1711 273 3837 418 14147 300 13849 459 8396 620 3379 570 8733 352 3292 925 5962 335 2354 369 68 937 21632 92 2770 558 1553 260 577 120 1978 903 4044 208 2263 56 16371 356 3224 122 5158 830 8006 494 942 221 1374 503 3795 916 1405 962 3562 140 1084 935 6761 955 14724 384 5393 102 6468 759 3808 622 1509 718 3763 881 583 -1 -1
121 12447 396 10063 141 1409 901 5725 458 4792 817 2047 309 6091 583 6050 735 81 825 2976 188 3374 513 1073 799 27 882 18514 786 6777 509 2094 658 452 389 1938 347 3882 131 4515 758 8001 476 7741 675 1967 104 285 640 1962 979 1756 726 2094 901 1170 575 628 24 2339 118 10227 650 1756 704 12437 75 1065 993 1403 115 7242 924 2826 260 18573 741 5569 433 17491 318 1499 451 5454 209 6014 523 3267 283 10051 859 9562 497 5255 990 1234 773 9017 787 4518 989 3171 460 4588 346 3124 132 9599 792 9235 290 756 167 13525 555 267 647 3112 375 1108 586 6783 414 2812 356 11048 586 6480 453 2304 529 3243 363 1306 809 14979 898 5646 162 9815 87 1871 448 4159 866 9096 507 4876 783 1869 973 6262 431 1715 493 3196 752 3865 771 6231 234 112 122 2197 684 6353 554 13438 302 1710 564 962 595 31179 610 14059 283 1726 418 16583 308 4392 329 1647 927 5306 724 4645 219 3978 878 728 304 4683 538 174 313 3786 648 1457 813 2738 740 1887 610 7223 705 3047 806 2245 60 314 405 1604 200 12889 91 20165 803 7939 845 7392 -1 -1
122 622 658 16054 966 4082 719 1518 808 753 185 4854 342 1204 157 9769 238 7221 965 10343 120 1204 746 3945 476 394 680 9638 911 10744 569 3340 790 4065 954 671 520 10717 448 1414 835 1176 542 233 623 8251 491 749 527 8557 559 9952 968 10704 351 2455 553 5284 298 1364 944 920 708 1584 828 1382 347 485 932 5205 302 5808 929 8491 306 5598 200 4456 531 4753 420 10257 615 740 9 6539 301 9252 354 33333 613 1095 492 9174 396 57 918 1739 498 2634 333 1233 313 6228 592 11704 469 12587 861 1311 140 5593 548 150 484 12258 682 2392 199 446 323 1596 785 1400 218 2041 474 7956 961 4862 765 1176 202 17693 140 9290 262 4679 602 2257 180 4937 155 7585 180 6662 287 9097 743 6086 723 2672 52 3321 911 5782 298 1715 331 3353 645 24285 389 5918 562 16268 647 7729 801 6315 990 9560 965 329 45 18912 518 4113 820 1082 621 6343 438 3531 372 1227 224 19654 495 266 942 439 311 5024 371 8777 92 2582 265 5685 257 7748 385 6529 144 324 857 1652 774 4657 879 4714 116 2852 -1 -1
123 5372 591 147 828 14898 237 576 143 835 463 819 585 8688 686 3230 693 4368 874 3966 183 6154 917 13417 508 8950 102 4465 118 5770 242 4336 131 3830 337 9611 924 8162 777 6953 601 7793 605 10500 402 6261 104 851 508 18846 889 613 589 2743 918 1322 732 107 793 4652 31 999 849 11 763 1634 590 287 425 5858 938 1136 213 4972 696 171 561 328 858 3396 6 9010 356 2188 418 7383 211 5891 455 4234 868 1780 717 8916 645 385 654 7040 685 237 58 13701 121 1294 227 3064 244 4774 516 2511 730 5095 421 7577 872 12864 281 10672 327 17308 72 16219 499 1 415 6367 669 1863 525 4911 146 3219 523 20112 321 2454 202 4827 672 547 467 5628 721 3936 587 3071 970 2797 412 4927 863 2490 657 3694 109 4858 810 6952 903 3120 312 3076 464 25451 167 9794 775 56 891 1035 916 1159 21 38079 451 543 968 15030 137 10593 196 9582 732 5176 296 5368 582 732 242 350 564 34 783 25672 646 4272 196 6638 399 21234 589 535 -1 -1
124 2509 748 4412 854 569 961 17548 826 2725 472 3660 175 4606 531 2830 735 7128 223 19345 952 3285 781 10803 769 8360 382 9331 958 32290 601 5099 311 1316 940 18494 822 2059 627 5145 361 3302 20 4535 322 3003 584 10263 60 24139 683 5137 460 14344 535 3470 231 15151 848 404 388 5251 631 6368 53 6663 714 45794 922 3064 613 2527 786 2881 540 5478 979 4119 483 632 977 8733 289 116 1 1112 529 13084 48 3910 339 3131 360 12037 775 367 680 1340 805 750 254 2109 485 2179 597 4326 100 2439 565 10700 616 4808 938 2344 181 15881 530 4870 788 7483 845 11602 83 3249 303 2643 166 7269 58 7831 464 4048 471 106 580 4296 302 4197 876 1887 521 3236 720 6527 811 8487 578 12480 685 10202 665 3391 371 4840 520 1042 811 8690 177 11703 119 2264 383 7678 369 3590 862 3069 428 363 138 719 601 19873 846 14343 -1 -1
125 834 65 16961 804 2220 587 747 907 16190 496 5125 632 1792 96 9994 902 1568 636 4017 50 284 159 6557 91 1542 219 9714 424 411 316 1384 504 5763 527 1252 150 8563 702 1134 810 2345 235 2932 175 5119 450 5059 436 17739 458 11184 600 5017 122 4720 275 3727 622 1445 51 153 902 566 265 10235 659 6306 293 5950 808 3896 866 1341 673 1402 748 1750 644 886 475 6033 177 10534 87 15251 8 13075 34 2439 547 13661 382 6926 902 108 703 3830 664 2457 888 457 380 7491 6 1879 565 2653 795 2233 271 29038 380 1329 938 1002 497 2129 84 2031 49 1323 531 171 332 1132 299 4419 698 2302 64 1371 801 14531 22 467 437 4719 111 10001 544 3970 103 8730 779 1495 886 9675 112 13414 459 5769 511 2260 955 3855 212 1473 914 7278 109 498 614 385 578 15996 950 1787 221 8501 794 1736 889 10125 668 119 772 2030 460 1747 245 89 777 10041 745 7627 659 3013 17 2215 232 1803 149 1920 815 808 827 8817 734 6872 859 1494 84 3545 470 2287 338 13293 434 3723 759 22441 443 11851 777 12302 556 5978 232 1305 271 1910 177 14457 485 6514 287 1201 -1 -1
126 12217 515 19543 952 161 348 344 921 2695 745 5560 75 2861 31 25151 50 2641 15 13220 405 4996 200 2481 652 231 180 2494 708 1540 666 9268 114 21099 372 3716 612 11865 232 1275 614 10572 784 14934 227 465 74 6882 710 1281 990 272 998 7208 342 12465 81 10075 327 7734 118 20095 2 16065 533 91 910 1418 196 4061 78 2359 281 3301 324 1589 786 1356 253 916 845 20921 609 362 878 11990 908 6779 226 4254 94 6345 105 7446 296 14163 443 1987 665 22750 624 121 392 5006 414 1188 830 17224 929 2111 631 5115 143 1922 619 1357 118 12915 355 140 642 1180 29 771 656 7774 108 789 185 3443 438 9504 572 4634 786 6241 466 5904 986 5819 359 1072 961 137 110 1395 65 6860 20 1165 328 11087 176 7640 427 19545 316 1704 627 7006 552 8711 164 10049 946 7723 27 4636 918 9397 971 5314 505 12656 823 1403 737 13052 218 1802 294 757 780 9585 -1 -1
127 13510 262 11634 160 322 611 5630 942 16940 779 2910 874 9402 595 11807 848 8694 693 5833 204 5645 210 1739 923 328 822 4488 842 6679 963 7244 29 7287 693 2627 925 2391 767 2452 964 303 611 2994 901 1406 605 79 753 5970 392 12052 537 7166 900 870 852 12012 248 505 109 7674 1 17703 261 15618 445 3022 653 6552 643 28886 109 3356 588 171 999 4460 814 12517 502 1583 381 10822 872 5347 177 2522 772 3177 424 23819 52 286 259 3548 943 4090 637 3120 952 1825 532 193 360 1169 415 14385 846 1407 464 4212 159 16620 266 2816 709 3651 850 10381 927 3719 886 16372 533 605 436 5005 236 777 904 1523 435 16573 914 5522 549 4706 483 2349 634 13553 263 207 831 5904 19 185 681 110 305 8199 591 4783 595 3855 162 426 450 9589 411 4054 521 8191 665 3507 576 4568 655 300 604 1876 765 1579 712 964 256 549 512 792 225 2007 587 4136 125 10283 371 268 172 1697 926 19006 27 1306 840 432 189 2976 107 2932 383 3825 637 760 462 9852 572 1877 979 8579 244 719 748 3514 -1 -1
128 5678 118 15031 374 1955 716 6588 104 9364 74 5857 414 4287 850 1250 60 6220 145 7743 127 7959 941 1816 454 11056 979 2917 791 3335 738 8587 259 4035 913 1299 349 937 852 6529 978 11954 227 8362 63 3714 717 5056 261 13753 147 11868 319 12103 659 1821 360 6936 129 5332 13 74 908 8998 103 12625 199 5751 597 219 83 5554 648 22826 231 997 888 5732 804 5481 802 1091 170 10128 329 14163 717 4 929 5624 122 8442 674 1239 728 12621 124 19272 992 8028 590 1826 103 12604 842 465 833 1843 996 2076 22 11288 412 41 23 1005 201 15562 801 842 798 559 638 3072 135 4679 172 1930 894 958 627 8450 565 3603 453 4115 568 12722 460 2518 198 4112 71 11826 408 3816 613 18112 569 6785 930 510 132 3925 916 8437 556 1541 137 3605 752 1002 793 3768 393 3956 895 4765 591 6623 800 3232 989 6008 532 8822 613 20214 768 4992 402 1932 483 2357 480 7859 699 6607 135 11846 705 3471 557 2355 542 2570 582 1934 -1 -1
129 8419 985 13605 903 11063 201 675 537 27296 208 6597 269 4561 596 6677 238 1923 285 1059 288 19220 110 2949 200 1725 996 3916 566 4993 927 2354 512 4736 66 2541 733 3753 306 14922 369 2544 134 4696 515 6762 869 6746 440 928 63 375 539 6530 281 1102 247 508 825 3875 660 2696 673 679 610 18548 222 10458 242 6307 45 10874 265 160 777 11894 735 3126 502 1944 568 10159 69 9532 269 76 374 1389 297 1989 127 9552 783 4747 471 23719 899 3802 892 1422 374 9431 879 8080 489 4720 333 1349 529 1065 500 5860 255 3342 539 154 802 319 738 656 723 21308 98 10606 383 3385 504 970 11 5381 878 2950 891 3288 934 1650 691 5961 531 12791 102 589 680 3737 828 2493 861 4278 7 9503 62 1664 502 1480 157 2646 95 7344 91 2993 714 1014 794 8351 519 6139 875 5709 239 2071 846 2693 436 4681 77 3100 55 1071 651 1438 641 1651 65 903 874 10260 693 7781 692 310 316 38769 76 2146 457 36312 747 3132 464 547 964 4247 428 3136 427 1796 203 878 195 1192 -1 -1
130 9612 267 6366 461 11279 913 4824 617 24717 779 7152 568 1716 753 3569 34 1880 479 5758 156 8803 947 4355 845 18894 728 33248 241 1714 283 4772 526 4865 947 3888 528 16060 28 3330 756 6526 43 842 312 3684 860 17733 334 22629 542 12598 864 4681 91 7940 816 10463 725 10189 492 9035 284 962 956 4085 408 1228 652 2084 521 6362 54 9190 584 1077 30 8171 128 2289 467 20297 711 2765 733 33298 172 1945 228 1466 941 740 260 9476 86 17233 116 1379 114 3576 782 5203 603 6384 456 6850 439 1954 615 9429 60 5419 921 1846 60 2588 49 6286 941 3927 384 1762 901 24557 35 11202 937 20173 356 758 545 10544 481 5048 104 234 692 3344 139 70 210 1107 979 3066 861 8124 991 10689 129 3510 797 3605 914 2475 726 23373 457 120 831 4552 967 532 -1 -1
131 5738 223 1488 825 15931 77 1857 722 6437 404 6352 246 6767 376 506 588 4640 522 1786 480 2504 268 1572 517 5288 857 4545 282 2899 712 13376 895 998 734 7914 4 17628 370 5032 649 11876 533 16444 411 662 935 14523 504 2491 324 411 152 34166 82 18188 337 1014 925 7246 100 4873 943 46447 952 8887 359 11284 854 2436 614 17527 530 581 198 3026 912 1426 500 1781 104 8894 52 4460 863 7528 789 1688 821 12670 951 4776 154 5887 852 5955 366 7175 660 13171 266 2688 1 302 781 2615 539 888 130 759 721 3790 797 10025 818 4278 251 1314 56 424 743 228 134 8601 259 80 481 3041 301 193 683 3485 600 17812 570 4728 874 12827 211 3533 924 22886 634 11049 417 11839 593 210 504 6629 799 1268 8 168 678 11164 958 3078 322 4190 471 9578 83 3622 639 9586 463 6771 469 1122 524 8254 68 26 519 144 888 879 95 3769 225 6126 809 4693 -1 -1
132 16837 191 7852 85 2942 102 3762 98 1313 356 1459 291 3144 221 782 571 1238 328 2773 122 3843 844 4392 547 6457 35 6583 297 869 804 15562 259 7377 462 8617 737 21743 192 4416 594 51 670 3267 259 4845 235 879 806 2630 52 9353 515 7174 492 1767 584 3985 930 1106 221 5231 749 4259 265 1361 845 14521 885 624 642 5766 745 1007 254 1314 20 14119 260 1844 417 1148 15 906 839 330 802 11183 772 15988 907 5414 820 431 310 8745 921 12554 310 2769 686 3864 549 9253 530 5391 619 5817 828 3421 863 5388 230 11426 102 3816 410 19994 455 2290 163 5221 290 12139 963 2704 694 5249 501 2185 526 1213 468 21717 587 497 102 4830 758 70 7 1754 1 10709 319 9357 75 11823 43 1620 665 7333 564 1059 778 15243 115 2729 304 509 328 619 114 4180 688 14953 302 2512 805 884 395 5545 469 3230 319 2018 643 3099 926 7658 783 2094 840 5598 821 754 709 6480 579 10379 654 1723 485 2748 706 1825 704 297 580 8293 708 7006 427 5251 975 8718 46 20157 93 621 254 529 415 8378 411 8634 -1 -1
133 1087 306 12163 340 10526 530 8533 320 4630 848 4480 699 39293 489 38101 831 6504 512 8305 983 2780 984 7691 538 1710 469 424 820 2912 454 655 151 5166 147 373 495 15326 685 8039 199 8052 556 863 705 5743 939 4523 397 2196 482 5259 124 10463 952 5103 918 22532 675 17101 828 6275 273 284 835 2370 402 10512 832 1330 66 1099 619 1055 631 3136 327 1294 65 660 115 787 170 2792 279 250 818 9698 401 787 283 3323 523 9442 292 3764 201 2023 464 1080 271 3191 450 6063 474 3748 162 4213 516 3349 924 364 886 1087 445 16539 537 15884 991 8106 329 1622 134 2157 979 1366 429 1669 59 3961 151 5961 448 18685 213 1750 88 2769 640 7442 143 4372 477 826 841 10226 860 4971 312 2920 81 17133 270 2482 290 18230 485 3609 745 1232 38 4192 36 18347 976 4 836 3566 125 1000 463 12403 75 340 230 1239 167 23420 209 2826 197 2528 477 3006 702 1446 627 8819 432 8228 573 2753 802 1052 601 912 225 1041 69 3100 547 548 -1 -1
134 149 336 9019 349 501 695 1184 915 20040 943 13339 805 5203 375 1152 77 468 40 18422 248 4852 426 10134 963 18962 397 11145 777 2605 618 915 367 2797 957 1862 448 637 460 2944 22 576 529 10827 327 2173 109 2902 605 6697 295 24017 340 2997 818 14064 298 3447 434 10242 985 819 967 340 777 6475 963 308 645 837 26 3872 772 3642 295 1256 591 5925 552 8563 747 1702 223 11907 866 5346 529 3014 879 801 543 830 698 1529 318 12835 425 7070 338 4647 229 4098 169 819 728 3274 892 4576 732 15560 403 5391 991 2652 430 3099 344 365 78 466 173 106 647 3064 790 345 78 16387 152 7940 526 4660 119 4491 164 5897 356 1917 977 1570 488 15201 2 12349 145 576 932 21522 161 22 220 606 677 1381 567 124 946 11310 723 19144 305 13325 372 3323 217 468 190 2924 404 3237 360 4183 563 3830 895 3819 737 1219 670 6069 967 1573 303 448 721 6779 752 1078 361 6253 679 8104 464 3535 311 4577 398 9764 999 9926 509 15660 736 5497 889 5827 408 475 584 2019 627 2927 721 3306 701 4732 613 4205 -1 -1
135 15279 307 8773 465 1331 144 2287 785 5336 480 1968 456 8388 929 14413 613 599 436 1201 249 6112 538 16957 53 9416 574 8137 231 5851 962 11337 141 2100 107 550 910 3020 985 3228 240 6179 991 49209 745 1900 578 1704 381 6770 436 14098 412 3401 191 11235 755 497 172 2659 674 7433 521 5369 803 3008 821 11465 548 8072 949 12116 731 761 62 221 96 9875 331 11703 892 260 153 3924 763 9713 5 8710 7 8566 438 10254 132 370 104 1380 320 1494 348 541 827 9866 864 16486 898 14104 108 24570 449 9953 882 14844 365 540 764 12749 558 1478 697 1667 355 6080 350 9232 684 8355 437 2622 309 2908 91 1251 28 6817 87 8845 451 2160 768 10332 834 309 43 2681 944 489 274 17932 281 9210 696 102 752 10632 459 14840 374 2818 216 8366 12 1400 108 251 994 12981 303 4693 481 8757 -1 -1
136 19405 979 21747 333 6632 32 1477 396 5984 27 12577 967 5664 557 3599 93 1236 78 4457 29 5279 363 2092 115 1020 852 660 208 6646 863 55 428 6130 449 4808 461 14233 462 387 18 461 569 1270 503 6256 713 649 658 5357 971 12928 359 1670 741 1337 366 8282 220 503 840 5608 947 752 831 1585 567 774 821 3709 564 6995 677 1228 59 5655 744 3857 299 7216 439 266 649 2462 164 1776 152 9651 139 43398 219 6013 975 8772 673 7475 647 4748 580 3594 635 28 182 1805 319 3487 317 2809 199 2484 85 1395 654 3782 37 1713 785 448 301 10512 397 1352 16 1739 354 2449 395 1500 433 4171 664 3544 991 10611 329 10582 17 8269 788 15788 843 9917 74 1629 157 7325 784 8055 946 171 968 5365 523 13863 531 196 101 3163 395 8181 823 17499 74 16606 707 5506 805 2227 405 7344 732 1547 712 12840 525 5082 110 5437 431 2389 532 13266 287 6147 865 2337 173 4907 214 4096 978 4848 200 4239 928 762 857 2425 322 2586 723 4476 185 4574 329 327 648 6295 47 2859 450 12489 930 1441 588 10102 -1 -1
137 2303 331 1944 569 2280 23 1492 847 773 977 608 818 897 905 7099 641 15857 882 4411 839 2652 76 5931 430 4294 259 2618 931 21718 89 17073 18 6382 279 7838 116 2107 943 4232 34 10734 428 11496 634 6432 260 584 698 1923 471 2029 103 39960 81 2591 286 2376 546 12241 985 1438 643 1301 674 18344 661 2385 201 7139 931 6485 271 605 96 13591 838 4713 162 4316 877 2017 767 11351 458 4837 825 8830 766 308 195 5666 143 3921 902 6206 797 14583 113 4856 952 1297 362 3279 823 18578 793 11024 386 5378 894 12147 862 9586 160 6362 323 6880 2 3419 360 751 724 3616 798 574 856 22105 73 6078 973 4766 665 7183 895 2424 370 1479 705 9810 605 9599 391 1728 427 1149 318 4974 415 5616 328 1396 154 9938 623 3911 644 39725 324 988 38 1351 598 12703 947 2841 86 2275 25 21703 945 5514 450 282 498 4445 961 4625 458 2201 -1 -1
138 15467 278 3589 374 1645 387 8729 456 4301 651 6144 662 6083 132 1685 129 476 791 7284 183 13153 315 998 941 2367 218 3777 226 6383 287 8220 371 15205 357 13023 374 11982 197 7397 973 1907 671 6022 272 1599 55 2676 503 1505 954 4403 694 1624 20 1215 285 580 120 712 127 1196 656 14591 916 4839 331 1615 267 9643 802 8325 519 1388 719 16469 773 4267 840 16640 323 405 292 2454 135 1179 197 30354 998 498 555 18904 266 4526 737 5077 373 4096 152 263 395 19 252 2394 972 4019 536 4788 871 5363 377 11481 1 904 311 12804 608 3304 334 11733 591 1917 826 5648 669 7867 613 2062 808 301 422 8492 289 421 514 702 146 1412 10 14440 331 4022 296 1411 29 2697 180 1095 389 14819 567 966 338 30 432 618 303 8560 527 8269 990 349 970 9420 738 517 280 15895 177 7310 258 6937 847 3218 965 1148 707 2335 81 6917 39 12456 968 3319 948 3265 576 4993 821 287 404 19 616 1577 959 5774 691 2639 620 1104 360 2247 844 10803 137 3825 987 1792 414 7255 90 14578 257 10146 823 303 140 448 53 8895 -1 -1
139 8468 29 10446 803 12978 76 1840 456 860 520 6401 471 6432 825 1278 599 3182 710 3526 756 1150 766 5680 229 7015 610 3929 601 113 970 11488 338 7669 625 1333 623 2966 835 4422 856 12852 624 3828 977 7326 942 10589 26 10281 516 2677 131 3385 217 3181 0 3919 409 2362 9 8254 579 2767 831 9429 180 5649 24 7120 759 1661 4 2705 264 2792 685 15283 183 4159 800 3082 703 11997 592 4069 949 1260 537 9874 418 3064 292 1274 461 9533 140 4354 265 11663 67 6492 11 8620 93 1085 898 1386 940 2379 160 7642 877 6737 470 36 841 574 6 17506 506 1853 809 3459 542 300 572 16 162 730 611 161 629 6803 172 14875 807 10055 504 8091 664 3842 915 7727 665 2774 331 3393 885 15562 248 2162 416 447 843 2445 584 21158 22 8790 863 3912 781 5412 504 1586 315 7638 229 2743 357 14218 177 1862 104 4857 51 9153 746 2500 154 2523 826 11711 893 3186 115 1295 765 25 905 11841 584 7372 206 1552 897 1132 961 3920 843 8709 62 4998 627 1788 699 1551 261 11215 248 24037 -1 -1
140 7260 291 3916 59 16033 918 22317 813 1442 399 3777 228 1175 76 3274 449 4075 323 3922 285 4418 929 2820 179 5516 571 1616 120 2210 915 2040 164 4862 700 8546 271 522 97 3091 199 641 22 2838 761 2638 892 12001 520 14487 191 14 213 9550 963 8867 473 279 553 1081 341 554 602 4567 646 503 3 606 37 4444 599 32200 453 3716 184 7223 654 1815 381 2948 61 17437 863 4241 827 8459 747 6082 428 3341 576 1374 418 11449 42 1085 235 11032 750 9659 935 458 526 33651 935 2863 577 1127 974 73 174 2742 464 929 790 10660 869 5087 146 7247 329 3330 73 2926 490 8401 767 9314 563 4235 749 2843 546 3454 817 2987 496 1669 23 12755 942 1339 310 46 63 513 764 138 189 703 454 15381 478 4635 800 5914 561 912 766 4306 838 8222 114 6636 883 18223 128 4005 641 7776 692 291 93 2011 856 584 969 3724 691 11123 642 1210 179 1235 724 8768 189 5195 682 3650 356 6242 624 3699 954 2853 856 8966 163 4029 221 4353 916 8520 549 2068 373 15751 635 1946 137 6383 783 9763 498 1367 717 718 91 296 324 1076 -1 -1
141 1762 251 16340 815 13558 60 773 33 2780 658 25959 673 749 643 6128 971 1751 598 637 280 45 73 8963 53 1528 731 734 503 23479 249 3082 410 2597 122 8329 882 2140 473 8260 734 13777 22 8838 36 6388 514 4127 753 2607 507 3680 212 9159 216 12837 323 8484 519 984 321 8490 329 549 572 5596 699 25244 312 1982 328 1179 995 24401 323 3160 837 2000 426 3895 686 3351 79 252 188 1081 713 6038 900 13692 699 7529 646 5781 852 5406 186 2266 206 27281 869 6285 229 4833 283 668 179 410 296 37 572 3003 274 8831 867 695 327 5082 190 4240 608 2253 315 3878 929 12554 58 18703 143 11355 289 1743 637 3126 153 3322 707 3118 873 10725 35 4133 652 39091 771 8339 180 1986 518 2115 851 40925 506 4904 880 17596 280 4721 565 10387 222 4294 388 6535 -1 -1
142 8757 41 8217 733 9365 203 1567 142 9835 46 9454 250 7199 24 3035 234 21862 709 1006 961 2570 642 3139 311 8734 571 10038 868 5418 844 18250 497 16440 332 659 586 5411 177 6581 456 10315 179 4259 243 9985 59 1402 741 15717 150 1480 190 13155 299 2065 689 4870 813 5211 921 11317 60 501 262 907 393 1125 711 9797 926 13612 528 4921 728 13112 198 14479 281 372 370 8195 905 1163 496 6539 783 13994 356 23472 343 10955 912 1056 540 1626 629 26282 547 7314 320 3061 715 2482 329 2359 354 2248 612 942 169 12427 654 2732 224 7438 737 4355 798 12346 264 176 478 2570 411 135 574 2942 571 10825 660 2916 453 8295 845 17206 292 796 638 1376 53 1272 251 4335 950 5222 472 2981 550 1288 561 1218 829 661 198 4177 355 9443 111 475 241 10977 681 31183 946 4683 484 3132 969 1854 151 19499 243 2086 465 685 -1 -1
143 1637 596 831 193 935 168 3823 216 14526 977 50 976 84 329 1012 995 552 454 2703 248 1013 59 3427 802 3367 859 37758 727 544 198 4329 130 7918 627 15340 460 4454 646 950 69 16151 2 25957 699 71 472 1968 412 22225 259 11475 300 3049 903 1764 123 1494 492 256 391 7200 740 11629 837 3751 196 24629 911 2844 525 473 99 848 544 2263 601 826 324 7401 985 1085 937 262 883 982 477 18978 363 1639 348 8510 3 2559 536 365 40 15094 352 3986 134 3261 384 7596 472 3480 15 3958 377 448 257 310 659 1578 873 361 56 10314 443 2502 975 27 911 11466 737 1175 612 6191 871 3536 967 4787 694 1864 983 296 10 2341 35 1794 45 3136 540 8233 92 5376 339 5629 87 2378 911 2056 471 16997 843 245 893 3393 8 3241 868 5792 910 1469 358 3257 317 2117 94 8083 533 11010 5 11433 227 5937 63 12902 410 7184 482 8972 942 2379 871 18452 320 3197 464 1669 244 90 719 261 589 3829 767 4695 565 15018 957 8826 782 1172 854 3128 627 4941 649 5643 200 4851 697 20163 -1 -1
144 3459 863 8695 415 2440 552 15153 92 19880 17 157 34 5849 384 200 571 4604 164 3261 853 1290 395 666 274 1769 235 10090 794 27056 579 7502 419 15527 696 7029 389 2070 851 1916 423 1300 716 1576 56 8788 28 10241 426 3423 33 7603 151 35596 187 276 598 638 202 12183 770 18932 67 7942 546 16057 530 5276 763 9671 241 708 539 414 208 512 310 17916 872 542 813 8391 119 1837 257 162 964 2186 829 4085 492 8772 151 34807 809 4433 829 2480 522 4909 931 1280 638 2448 523 1829 71 3462 486 18966 283 7549 666 4979 974 2097 734 6226 415 10378 836 12651 500 3749 738 9664 158 7709 933 9240 890 11366 648 375 677 280 320 2082 371 1774 348 3832 985 296 329 5115 107 3756 723 2795 831 1481 427 2112 611 7763 652 3836 526 3115 332 16465 951 5108 812 946 514 6435 118 783 632 2943 962 1420 990 6131 878 4437 391 3208 100 8382 946 17308 246 3391 -1 -1
145 6948 448 5494 592 10906 686 5189 81 1022 686 1185 37 1434 461 19349 857 6545 550 8917 992 7653 569 1283 348 2875 576 124 973 10031 59 3683 156 5643 986 7537 338 1604 537 9662 724 1515 726 2519 505 588 104 17460 121 6142 461 9727 128 6481 866 5474 769 3324 238 8873 314 12148 930 248 576 2024 681 2766 853 10614 629 1009 51 4685 634 11170 615 10766 671 4219 820 633 92 2933 465 4522 655 1211 986 765 852 9023 948 3067 354 2520 297 1381 686 1689 591 3063 226 14026 701 198 347 20850 679 5359 393 332 295 18094 722 1442 821 1494 214 6833 182 1710 695 442 710 86 942 6507 307 8098 826 10696 618 950 278 11482 104 2283 804 1757 635 595 182 4029 866 9144 861 6154 407 17804 696 1365 661 11302 671 1586 28 18167 127 1197 534 3045 49 1549 935 6803 96 6262 405 3068 539 489 265 8190 386 470 57 8590 193 7741 56 5233 616 2995 582 6208 440 190 483 6409 478 13050 43 948 6 10873 913 13641 132 8218 56 777 687 2491 362 8740 708 7316 814 824 842 2190 31 2598 414 680 833 626 379 2916 820 2733 -1 -1
146 4923 869 1808 282 2238 993 1962 319 2111 114 15707 64 2030 397 18194 514 6778 21 5390 131 4689 811 15649 886 1305 359 3621 163 2137 178 6368 321 1848 876 4125 449 3571 612 13389 356 2563 653 222 168 4693 506 4995 586 4503 364 5635 764 1915 257 3300 304 2527 72 414 87 9979 698 5697 569 7235 63 2714 232 8741 426 3728 462 5040 857 1705 937 9196 518 6774 900 5438 793 1405 832 18681 871 4010 525 653 470 4609 246 3012 249 3561 389 6863 323 1163 999 3936 135 2403 275 5572 560 9025 368 10699 30 6184 175 432 724 1091 595 2788 718 7938 532 6256 760 8158 759 24384 762 4235 761 6233 289 1771 350 6106 240 3055 174 200 523 3150 225 8413 174 12145 805 3747 883 1053 385 23759 52 2422 217 167 594 14144 417 2665 888 3325 76 5667 829 11321 30 6078 696 6866 487 27984 256 649 839 244 540 1984 858 8371 478 327 319 11576 353 909 756 27484 2 8211 753 2869 182 1082 20 10527 2 380 392 7095 650 2469 34 6579 -1 -1
147 658 840 9986 287 2408 319 19 465 7204 936 2879 545 2008 745 2345 187 284 376 2117 856 7187 223 7055 566 16781 672 1307 189 9867 182 5902 865 16433 335 18721 586 1503 997 833 435 378 981 5262 451 13547 584 3236 821 1885 305 7528 622 4919 703 1071 287 19179 454 2313 867 4570 145 3683 978 2138 225 3269 632 209 322 2931 586 11806 186 4422 816 7285 492 2260 609 2962 83 1590 773 13354 787 9019 834 13405 609 8488 234 14944 423 1756 677 25405 618 1359 278 23278 620 2192 692 2431 238 833 11 5392 729 6316 841 1093 361 4033 504 811 977 1923 215 723 902 987 904 411 940 2206 486 4902 877 3694 240 10979 228 9569 890 31656 255 9047 321 4439 449 6381 731 10908 790 685 129 334 945 6494 562 7319 852 15595 914 8665 872 7706 560 14556 135 662 192 5121 331 161 665 3640 311 16152 978 1697 38 26309 630 18268 103 2230 466 1562 82 502 -1 -1
148 4796 582 3066 659 10786 62 119 900 3868 637 3809 421 3694 556 11049 229 5480 131 2302 242 2059 960 7725 341 12735 463 2121 202 1590 148 4936 770 3514 12 3762 440 3159 988 5568 521 17372 624 539 829 8534 639 5213 126 5459 624 3695 202 5003 634 7826 258 3290 45 242 808 18957 728 14479 426 2845 465 13724 686 10921 912 8984 578 3736 379 1855 430 3560 83 3712 635 8420 795 6332 249 318 43 5226 726 1653 183 7458 529 652 418 748 175 4360 604 23147 164 5666 143 2608 455 2906 282 2181 978 3204 479 1675 512 2967 595 8572 800 2812 39 1121 833 7100 293 397 47 5278 725 10544 868 473 904 1418 210 7683 237 4140 388 7481 860 3128 939 1552 618 11942 512 3981 251 1760 397 4519 953 8198 313 3897 115 5838 810 17373 575 16493 552 5745 672 31702 556 601 940 3752 617 657 554 2798 766 1166 841 4016 102 10419 536 9022 164 1748 785 7758 613 2489 923 3756 306 281 385 4283 673 4038 522 559 831 2824 433 2680 50 12779 236 362 95 19977 312 1888 888 2994 480 2157 633 2598 853 4936 -1 -1
149 8466 139 4183 514 6881 741 9529 796 9139 615 36196 54 2474 72 2579 785 6209 684 1763 665 2569 398 13741 425 7647 361 2610 500 2293 333 5387 303 943 616 7661 152 5607 312 1741 573 8283 748 4910 304 6891 937 2879 830 435 21 13071 265 8100 838 346 227 5604 875 16402 16 6714 114 257 937 1232 605 2503 913 2120 272 1638 602 14713 681 794 848 4108 988 9422 462 2821 171 5394 303 4994 113 2832 237 2427 385 637 766 2873 718 6372 577 2900 908 14939 703 24930 435 5085 487 4021 454 7708 86 3879 849 4769 275 177 123 1651 350 4313 635 669 16 452 698 1725 824 14386 472 4830 780 1668 485 173 354 6895 33 16882 749 1076 894 393 251 4436 792 16703 108 12629 990 5199 165 752 221 4619 377 2304 318 2867 918 3134 22 1031 581 1157 458 8845 461 5731 990 11216 83 225 613 8781 597 5934 387 1419 269 705 20 7115 311 7484 245 3430 362 1544 714 1338 211 5230 780 1366 512 16635 481 300 245 2460 993 667 955 1071 646 7395 898 1577 746 2356 5 6218 240 4648 520 2665 679 5008 426 8926 797 3029 843 11248 -1 -1
150 4446 277 7348 84 4024 54 3978 8 3895 769 7574 134 1386 383 10640 505 1178 698 7999 92 12850 214 4251 780 9072 599 542 823 11068 702 4668 673 623 271 896 110 10 69 1643 439 729 822 13839 671 9849 450 1253 729 6714 947 4193 649 1603 253 7699 984 8214 713 7292 651 2827 707 14982 502 7451 526 4285 64 6307 491 1007 238 27245 618 4075 449 11020 659 608 892 2271 304 2652 950 403 651 3068 523 305 794 974 887 2686 612 339 88 1881 666 3318 103 14744 720 3200 724 10807 731 1 644 563 412 400 4 28942 109 15204 485 1585 289 531 349 7387 515 276 787 8515 614 4344 408 1318 326 20658 750 2516 278 2394 927 5341 656 5542 381 4590 570 4598 395 13039 620 13725 967 18694 536 3207 271 8922 868 9502 980 3402 832 974 522 10168 196 1621 274 4216 229 5470 90 4022 269 4188 387 6980 540 707 752 571 825 6901 276 7717 764 8650 667 8428 809 12679 523 1298 398 1912 140 14992 258 1385 750 4649 916 3955 253 5809 508 2338 367 8573 -1 -1
151 239 663 5696 551 4361 818 5622 682 3953 362 7818 99 1783 832 958 883 4209 370 7544 478 12340 938 3958 976 521 415 6819 433 1568 654 8330 934 19783 272 1485 987 4895 628 2458 712 2218 615 2947 16 1009 702 1796 650 11133 826 8291 417 17395 240 1623 908 17274 333 1851 963 415 411 105 249 29006 344 487 400 8250 141 4141 109 6231 605 4765 476 10549 487 322 787 6661 508 9224 477 3809 27 2840 626 10970 303 3966 553 2198 483 6235 243 572 313 227 865 2641 961 171 350 2046 313 3070 941 6715 970 488 944 18509 416 10913 370 4086 274 5817 168 3009 722 2779 388 5604 777 673 333 3697 351 20 527 12853 465 3400 994 4347 491 3410 613 4190 235 6966 919 7022 837 11517 542 13881 157 11670 885 2517 950 2353 31 2165 315 10482 75 2470 826 2747 886 2096 565 309 828 2279 306 27462 618 12107 451 395 382 19541 843 14896 508 4665 338 2483 262 10023 579 8818 439 12258 509 5346 764 607 756 3635 102 3258 821 11967 476 4179 -1 -1
152 968 908 7824 128 2994 536 3067 422 6843 722 3317 961 12528 464 1560 263 9217 830 2886 426 5890 93 6139 427 143 626 3125 105 610 272 4419 280 10121 953 5063 618 89 371 3435 300 4591 525 1111 320 3825 122 8309 179 4809 491 2946 296 5118 838 14959 846 7566 374 66 771 1903 710 3471 761 1168 134 1457 137 6492 537 3565 828 2266 561 3922 477 1872 558 613 199 3957 291 11138 737 4184 492 771 23 4912 906 303 221 15298 208 10898 938 3670 702 24069 963 9267 2 26269 530 2675 66 5453 899 2241 293 10636 672 13333 710 1793 700 4902 596 4596 503 3198 572 81 164 1826 218 1350 30 6245 924 4094 395 5444 541 15704 926 2761 826 7551 736 8599 703 15722 358 4881 829 1901 630 4874 44 2251 43 5042 530 2561 864 7213 340 8307 3 13604 390 2042 792 1636 255 8320 290 3248 574 4766 760 2628 239 13854 206 18586 910 1370 56 880 34 798 613 3732 246 6263 867 1925 307 2748 292 5335 875 7121 839 7026 188 11095 843 19201 8 3330 238 418 548 14234 869 2131 78 2586 635 169 -1 -1
153 5321 190 6411 578 2728 407 6867 991 8039 301 873 379 4805 271 3707 921 3826 60 7412 339 216 314 5964 33 4586 903 4325 777 12012 217 3075 471 9569 832 17277 473 5788 62 5694 891 20986 115 6624 835 9912 551 266 417 859 832 2246 925 618 942 6874 866 63 197 7448 439 89 472 8931 618 16971 841 11229 231 2782 840 8092 293 12471 479 7722 699 3999 847 2018 483 882 929 2453 612 2028 595 16238 48 4099 179 11446 536 4603 57 14444 196 1401 831 10886 654 10065 372 3417 635 23 496 2812 541 14544 96 455 501 9218 877 4192 257 33942 278 7422 316 966 472 3636 802 38502 320 6139 487 2519 370 1825 472 4527 926 31011 553 8301 740 8381 695 507 469 16199 422 1734 307 5717 955 3878 298 6463 981 2812 504 10364 750 8659 588 1330 768 9092 356 11 383 7703 890 9710 584 1700 240 4495 -1 -1
154 6627 120 697 101 8156 955 199 331 12983 258 9683 8 2586 538 1914 805 1417 399 2068 433 92 486 17546 713 2058 5 3061 89 788 47 14940 32 3360 461 1201 690 580 267 25365 574 2118 643 1186 988 2655 664 3456 955 15613 453 11354 154 74 733 2596 867 7630 562 17904 664 571 726 6009 570 3024 725 733 269 2298 806 1066 841 200 570 6181 787 1405 232 10002 635 7059 109 17703 277 7107 383 2066 57 4589 456 11849 901 1231 989 1295 10 4977 596 133 707 4692 477 6651 311 625 948 4849 360 4420 627 1281 924 11192 969 6911 82 137 325 9559 209 4386 445 10226 584 31481 214 12474 634 14946 807 13486 486 2250 716 5582 322 1283 711 9247 700 3034 823 1314 415 1632 275 4676 403 5986 757 5271 182 3118 98 1633 465 3628 754 9530 105 2833 868 3725 148 2888 311 5141 352 10008 193 1570 147 3084 568 2334 296 1020 262 781 507 542 777 5197 180 1903 961 6201 48 9987 880 6705 669 2698 162 2430 749 12953 867 6145 650 347 211 8138 148 1223 624 2685 611 25036 859 3777 880 41 596 5087 -1 -1
155 19728 628 12287 64 3263 433 8110 500 36318 552 2146 588 2314 891 3476 393 1807 775 10313 475 1950 547 2734 865 1002 895 9009 655 3387 332 4365 13 7452 989 9343 736 2037 340 3307 888 2557 881 2435 272 12001 688 2972 958 8414 422 4736 558 7262 436 3306 788 21710 293 3222 898 13051 879 4069 363 910 624 4679 755 6757 726 13834 960 3927 224 15531 415 7518 883 13374 174 353 810 21915 262 6661 444 22664 758 1363 126 4512 9 1875 822 30593 635 19256 944 3873 744 343 244 4951 521 238 84 52378 724 18528 960 7293 467 16527 579 4908 601 6106 335 5875 237 12597 398 5949 500 5525 998 4075 409 1027 708 5304 121 19742 390 18300 -1 -1
156 3069 445 739 266 3779 687 4184 152 5832 605 6975 698 2715 383 840 268 903 741 18484 792 182 82 2615 955 6390 524 3518 85 14676 819 4891 428 4199 386 1824 95 287 984 1490 785 809 814 2705 906 2333 483 2797 15 11455 440 4306 817 1832 321 1331 951 7651 964 4967 974 4326 752 22561 182 4015 853 2131 18 1076 239 6004 753 19353 386 508 389 15842 133 2768 677 403 60 1158 629 14023 906 14756 521 6999 502 7678 909 3245 802 6985 518 3107 126 5866 70 803 411 4394 474 4336 484 72 588 403 601 4487 465 6705 645 21048 789 118 257 263 510 1179 238 755 739 1539 95 15227 164 2050 787 6924 596 399 273 3979 0 1815 547 204 707 23532 657 8052 877 1008 150 1658 160 1288 261 2107 288 3894 913 7713 362 4696 692 14354 577 3887 886 9817 840 12929 764 3034 800 27200 292 7069 311 10660 227 1517 992 4284 668 13085 525 304 342 391 950 11792 430 5557 520 5834 136 2603 355 3659 380 8405 64 2176 137 1006 256 11875 382 3871 802 26226 81 6109 929 564 -1 -1
157 612 907 12892 841 4055 58 574 165 4539 518 3031 899 4986 208 8020 86 6271 384 1031 327 4678 750 6685 178 3125 632 4809 958 6034 726 11357 757 5623 341 6897 752 1551 2 7101 456 694 943 3690 176 18097 692 4378 452 5712 477 640 338 1942 479 1537 893 3761 569 14753 974 163 213 7317 637 3444 349 6423 71 6624 334 827 477 3172 174 3155 725 9866 495 13186 442 18834 556 8588 860 2 922 1029 402 2217 323 13781 15 1678 878 2219 549 8780 686 134 840 3157 170 5598 448 569 205 7174 962 39 842 15757 81 8482 159 1321 479 5314 846 12321 362 848 578 3705 536 12395 91 3931 6 35 756 5711 559 2180 663 1624 641 4397 37 11522 429 5520 302 5780 701 24157 253 13482 565 3320 772 4315 268 403 892 503 634 1318 725 15087 75 1143 915 10507 912 3135 138 4556 958 11245 379 10341 825 4238 944 298 174 5084 341 3853 772 2514 469 750 639 2670 886 1651 485 845 758 13952 858 5 708 1315 783 4293 474 850 685 1211 246 10267 95 2803 395 5 753 2200 34 3380 433 8171 362 6389 430 19366 460 5543 449 6279 -1 -1
158 4364 891 723 916 12624 75 16842 303 25122 42 668 599 10600 143 2385 999 6751 140 8130 321 2953 150 16424 425 6775 442 1013 429 6344 187 491 970 7826 258 4713 705 23221 174 3949 471 14729 792 7448 644 13562 223 3583 102 3325 799 3263 331 7355 403 2008 637 9457 180 6826 763 1897 760 9628 12 13760 620 4440 733 1305 951 5730 760 4071 726 950 756 7798 42 483 305 1689 472 3472 861 4045 697 9231 299 9494 162 531 267 3739 148 1552 246 321 754 4027 284 2996 950 1199 857 430 203 6457 333 2838 751 22565 902 4730 441 19251 188 2221 456 767 961 3810 725 14080 11 7044 768 20410 479 12595 156 14048 916 3973 866 1576 426 426 329 12516 80 10405 675 90 880 1943 891 6579 119 1577 72 1645 722 15190 476 6310 296 3080 628 4125 438 4133 622 2244 487 5959 664 5594 946 2057 753 18109 374 13201 881 6099 323 1905 31 223 470 3116 232 6453 -1 -1
159 11609 749 13262 525 2085 11 292 425 5688 182 5650 104 13185 882 241 915 1048 534 4322 750 4864 827 2708 664 10241 827 4676 303 8132 332 1158 448 1908 699 6297 908 681 875 1743 98 7612 495 11415 278 465 744 4827 987 18705 884 5432 141 1841 541 1331 440 1097 230 7356 751 8863 472 2187 136 20246 714 694 131 1579 63 5558 262 495 102 3599 624 2941 234 3646 368 5436 8 3418 5 2350 479 12445 849 2657 910 1405 765 1634 685 4238 205 5998 20 2869 619 8545 563 2312 901 1231 447 538 454 2776 160 7049 839 1189 536 885 886 8879 658 19961 581 2837 662 1920 899 2972 972 25683 100 4370 46 1823 685 3889 939 2699 187 5684 379 18170 332 1160 266 1248 398 590 780 143 239 7051 756 1175 515 353 40 262 204 3951 660 3702 11 11542 41 6388 592 1281 959 10580 507 8933 573 6329 641 13938 352 1495 774 6198 480 6768 349 3819 338 31884 814 10773 897 440 129 2587 422 2650 650 1912 738 774 157 2472 926 9436 750 13824 414 8533 570 2357 970 22540 916 2811 144 6575 76 3241 756 4078 -1 -1
160 21359 989 134 333 19653 650 3481 728 4200 966 1750 430 1785 728 4364 278 2998 442 3977 468 5107 898 5538 615 2340 265 11922 924 4201 502 16562 406 1788 253 4419 546 7878 83 1296 664 179 16 6221 273 9324 655 1287 74 15118 710 6305 679 1144 985 13606 965 4611 154 6905 710 6248 509 5994 945 2490 661 16129 798 3254 114 9870 546 5538 123 2104 902 1048 815 10730 670 1057 927 9724 526 9687 300 831 252 115 565 2051 496 4132 669 4103 186 264 164 3817 293 5124 977 9704 888 7676 719 8151 731 11327 764 2882 778 3624 287 19665 621 5755 293 8099 130 9787 120 497 769 1739 957 9341 867 5862 704 22563 180 937 813 8234 624 10789 440 9193 453 14949 174 5388 353 10539 704 13004 430 4858 592 1644 282 4296 433 4234 766 6823 454 19319 670 1153 325 2242 86 6511 322 5333 815 4698 315 1969 366 25519 869 964 128 1272 523 10747 877 2417 105 1685 -1 -1
161 9471 679 3262 310 149 911 3553 903 2901 930 3593 852 1021 520 2347 317 146 943 4419 952 822 709 898 165 2006 751 6184 884 26161 412 204 330 2538 152 2433 436 1110 772 2199 585 3902 924 9182 265 3091 350 2288 66 532 152 9542 857 9066 628 2510 600 3166 504 8330 835 19039 638 9425 704 154 912 9056 279 15471 923 1531 127 14368 189 11821 635 3510 806 4215 994 3268 622 18076 378 1630 664 3572 431 8483 845 6582 737 16907 595 1547 357 11799 563 2611 634 2707 65 1180 987 836 757 359 899 4245 863 1337 802 1059 556 3112 852 9409 579 30891 807 16792 823 9016 884 1630 732 4394 224 652 48 1725 44 707 183 13405 941 3734 179 5670 751 7864 166 495 914 1460 488 426 838 3765 409 33963 902 3702 723 7089 353 2083 699 1081 400 1546 766 4517 736 270 485 1254 771 5666 707 1577 549 423 17 1629 325 6264 759 831 260 13204 300 942 326 17928 864 770 119 5075 481 2404 107 16265 395 2311 584 3574 552 9804 641 6486 244 16214 932 15252 -1 -1
162 2584 21 12142 751 1237 267 315 408 2126 614 2798 224 5471 238 5847 533 9651 134 825 278 1213 922 848 506 10633 296 28317 240 326 254 3019 442 6060 972 820 858 5090 825 8039 50 4 643 2199 621 4761 142 7612 990 7692 580 3982 375 7054 69 1564 638 3918 759 1291 368 981 186 4379 785 14332 988 9713 884 24465 885 8976 310 32287 388 2781 854 12006 771 1319 291 5332 716 4022 696 4594 671 5668 725 12799 692 11559 127 3403 914 10339 354 1554 953 1940 164 9016 891 8651 182 728 255 444 181 1135 205 3348 224 984 97 4599 871 2412 60 4464 511 4338 482 13609 967 4118 702 7006 380 12125 66 5475 44 2075 53 2738 582 4522 675 4081 966 37700 46 6827 85 5679 205 12329 574 12627 421 13246 141 4206 440 3211 286 30792 626 6261 781 4556 177 2857 391 1735 746 9071 539 1471 311 2873 45 147 814 525 716 6607 856 760 576 8921 837 8103 620 44 152 3156 558 3 -1 -1
163 2314 30 19117 781 683 764 7622 817 2824 758 9073 262 3766 373 466 726 1019 310 3664 521 4787 583 1953 962 362 447 9452 990 7141 858 1624 442 55 5 1854 302 338 917 9257 812 5173 175 4611 412 924 326 2241 352 528 438 19355 782 4696 51 22125 169 515 413 4885 330 448 514 5629 587 18784 814 17776 432 3175 237 3943 325 4113 915 8201 938 1898 278 3964 390 1131 404 5521 63 2558 556 2526 377 5306 684 3342 162 3351 232 4916 651 8911 968 5414 105 497 830 1489 619 4055 107 3514 453 43748 986 1968 745 2537 932 926 126 19539 915 4907 260 464 942 22104 47 13701 227 13373 869 1704 878 15474 134 4777 852 4484 126 3441 374 326 723 1503 387 1313 494 3 367 10831 902 2740 480 3582 997 145 492 52 387 12948 397 6166 974 5137 216 4432 525 943 130 4735 764 10166 275 4900 12 2215 328 8754 778 2247 881 5118 331 3223 200 14938 471 7052 175 5798 554 1425 704 799 903 416 87 2043 44 2838 129 6579 44 997 425 3361 333 2874 588 3544 563 3184 70 17374 410 2507 381 2325 128 3346 788 446 -1 -1
164 10637 111 574 802 7162 437 1884 561 647 94 11147 405 6264 687 6894 599 3502 970 4327 556 216 179 1068 468 2991 358 5515 166 1994 962 17763 566 3063 673 3684 99 1921 315 625 272 728 445 13165 861 2228 99 8734 938 2329 264 9524 296 963 586 750 953 3823 693 816 780 7538 599 4234 912 7854 138 6912 735 6049 160 11600 984 1360 519 605 35 1882 997 3739 332 645 858 3044 535 18697 307 1074 256 21859 283 10357 928 203 197 537 824 2675 153 5228 944 4771 904 544 93 14657 850 13946 494 467 922 2362 247 3627 474 8860 628 16348 915 357 172 2476 224 3431 605 2977 678 1230 654 2722 125 15577 967 8968 116 1642 80 7584 752 5032 65 8778 366 12530 371 2627 950 4369 750 21 689 9792 538 3862 299 3363 763 2788 459 6345 323 4089 410 6979 68 13799 251 715 15 4268 677 1821 47 216 668 2979 97 7933 951 3070 896 2087 365 3305 639 8094 64 418 994 4819 402 11545 626 4990 565 2966 580 4654 341 4045 809 12109 70 1062 740 3174 618 21472 633 5236 346 6735 65 8125 435 196 78 1800 974 2190 563 89 703 13128 431 7997 -1 -1
165 3945 457 1126 342 3185 420 6850 535 4005 17 16602 68 1103 366 3103 334 31911 76 970 537 5857 5 485 953 1270 154 3026 63 1688 499 6194 190 15771 940 3413 899 26119 115 2872 513 2354 706 608 856 16818 924 5534 975 2305 785 89 143 21939 484 4730 699 931 24 1061 185 13731 723 7400 22 1358 682 864 697 815 639 22074 607 2622 951 7438 575 4617 676 994 979 2257 560 2373 717 7906 62 819 489 2058 801 8756 564 7877 340 11409 767 948 814 1994 492 1635 700 14401 352 2778 886 628 880 17715 360 4180 618 10114 797 9525 247 5623 415 8647 407 10361 932 271 600 4127 264 6093 904 5758 146 4741 320 3237 490 3047 196 870 19 3315 200 11160 535 597 388 2280 603 2911 774 4233 295 662 928 3123 179 4499 888 1243 19 6453 654 1325 443 2037 614 5787 268 96 384 627 594 3948 337 2849 600 2630 426 7518 583 5087 686 17967 981 5515 222 408 796 1964 914 515 222 4941 25 984 460 1073 421 7467 429 7439 768 5274 58 1980 205 2236 419 2594 446 297 405 113 529 19029 974 5814 56 16616 898 1523 331 4676 768 598 -1 -1
166 4592 848 3323 27 5737 461 2316 874 1870 247 23818 626 9976 548 2436 827 8190 325 31188 916 1123 174 2434 595 1850 142 2196 539 9182 218 8893 938 7256 592 1819 127 883 810 10133 122 6239 556 5899 574 1226 624 1841 483 2364 956 1691 150 1467 985 4440 759 7693 945 4522 294 469 425 10980 730 5126 418 4272 861 6609 907 833 601 1604 296 4703 68 2001 119 10107 873 1297 657 5946 893 4968 183 8067 53 6220 217 3053 770 323 112 9176 432 3500 868 665 901 4385 446 3590 36 9513 224 432 932 1462 599 11282 267 104 33 6128 729 6067 339 6859 564 956 876 1642 561 12895 420 9344 618 2091 342 3850 743 2381 702 3276 61 10956 80 13078 87 3383 659 1533 689 450 947 2684 866 2021 290 2826 61 529 670 2555 981 55 193 7195 515 983 858 1874 202 3824 889 2128 584 9876 29 4116 96 2992 223 1681 71 758 286 7984 539 709 178 1552 681 1720 732 9735 503 6741 646 583 506 2269 821 4250 875 1696 872 483 246 3651 653 7365 316 3603 321 23256 60 6444 75 16811 923 6096 160 8536 197 1329 570 13032 847 8652 987 7626 377 467 633 3817 282 4948 41 4134 101 3306 689 6388 346 3909 -1 -1
167 3143 333 16953 297 738 581 461 451 13098 951 6623 800 686 758 69 279 2801 948 6504 460 13124 861 2646 941 2683 640 532 385 13103 902 3363 559 7833 796 4360 261 1930 525 13216 441 5965 594 2123 197 295 78 3020 970 662 0 3741 477 4644 676 979 850 2542 197 4822 644 14581 361 153 473 1556 124 5108 327 2286 335 5329 150 893 272 4779 310 3266 173 8605 308 5513 480 38802 641 1621 492 6816 683 14718 27 8269 393 7493 387 9198 914 8313 147 9532 349 5936 192 11222 772 4163 615 4582 146 54 930 381 430 7606 528 26928 443 4421 322 3099 474 1548 542 11294 256 1410 341 7945 965 5580 818 3579 910 15847 867 8659 310 26758 357 8642 451 2300 712 2969 929 2640 597 19011 848 14123 910 5149 608 707 703 14518 39 327 707 1485 946 10700 978 3875 646 915 675 8866 778 1255 428 2122 78 1223 255 21881 781 6796 907 14915 727 3604 737 973 -1 -1
168 3420 599 6520 406 620 592 1850 394 14445 908 8513 459 56 569 5994 770 32370 522 4786 327 5520 331 5057 220 1380 223 7497 435 3511 397 1876 669 10924 767 3340 703 71 187 3686 465 1653 805 2373 885 1533 488 5191 756 846 247 5188 654 2413 92 6791 59 5965 336 7945 964 5010 754 13930 794 16595 572 4371 845 1710 951 1072 955 4036 987 10123 875 368 470 2088 271 3991 173 2701 704 3707 689 738 237 24836 512 334 399 2402 286 13623 787 3404 623 3315 412 6817 154 320 787 1395 491 4136 682 2710 191 5186 826 21617 822 5913 988 5808 408 11229 571 8708 400 144 711 362 502 1310 696 3013 260 1786 476 1390 882 303 690 4887 540 8549 370 4026 72 557 699 655 101 5973 926 8558 28 1690 115 6235 354 1437 971 7246 905 2121 520 11983 860 12187 851 4653 190 11381 45 24748 472 2002 441 930 648 2065 323 30568 478 5578 845 4438 821 1225 345 4318 75 8243 463 3410 253 10539 827 7693 893 1860 903 9676 58 5777 192 3795 347 11258 589 630 973 2530 638 4028 -1 -1
169 9168 218 4668 801 18557 195 3371 664 13807 288 923 722 405 921 4686 268 3105 512 5435 856 11458 733 1253 6 1036 813 429 388 4677 136 3858 926 1914 837 319 98 10759 527 13173 584 7112 961 1452 7 1419 8 2731 650 6839 897 10373 625 2578 143 1232 811 17910 29 2042 405 8290 398 609 251 5209 375 4269 952 4329 746 11761 331 1643 617 1086 344 8322 247 2128 974 895 781 72 106 7758 849 2046 855 4862 728 32589 327 4021 474 939 730 9740 778 12283 583 25445 720 4145 581 1554 674 8945 221 5858 402 2337 631 38871 722 708 227 3504 135 6111 913 1800 179 2600 523 14109 243 12650 480 25 365 69 994 15182 973 3316 37 7095 383 10378 474 3175 539 3918 451 4493 241 2082 213 8136 223 881 17 3548 134 12860 847 6482 782 3564 84 2335 420 4802 433 4862 257 18172 559 568 779 10182 816 691 637 12392 109 1431 281 16847 446 6291 595 2948 797 269 972 537 115 13736 -1 -1
170 639 397 13507 480 2783 774 5969 446 10328 721 1355 386 348 210 6718 636 3672 340 15956 150 2388 423 8393 453 480 535 13420 561 17073 213 599 748 632 315 3391 699 4453 779 2123 972 7137 69 299 502 85 333 1772 888 1880 823 7848 400 8660 202 2798 578 15600 602 11840 59 9849 243 3612 65 3399 352 4726 431 14663 496 1989 66 2268 983 3411 688 3244 332 404 402 2674 712 2555 511 623 930 2328 569 14175 120 723 416 7377 466 2473 527 4953 350 26047 31 10864 688 4564 27 1115 216 4538 115 418 65 12516 150 209 354 1045 474 2625 33 22724 461 1942 183 2196 765 2650 529 1689 354 4801 716 11330 21 10062 523 11195 732 28433 618 8327 521 20722 324 733 906 15139 962 12532 78 7441 386 2516 641 471 804 915 671 254 466 2908 139 373 719 5404 736 1039 811 5535 488 12652 780 921 714 841 328 8228 942 932 847 1232 878 9228 171 4173 564 188 348 5291 106 7831 471 2604 115 924 511 9511 565 2015 403 7047 157 1360 256 7530 778 14015 -1 -1
171 8231 585 9000 99 6477 657 6697 342 2288 580 5891 75 1956 518 5977 177 8580 179 6760 808 3253 928 11712 54 6268 595 5014 63 608 926 2696 42 6109 396 3490 867 31425 940 3422 736 2998 330 5963 536 18656 997 8506 941 826 335 21098 608 3665 419 3147 402 4034 164 4082 62 26 497 433 926 1956 374 3991 836 2703 890 5869 696 4939 126 1169 52 6027 93 18636 409 4545 52 22761 240 5174 140 10836 410 17099 846 1099 190 3379 995 4362 739 5861 514 5990 384 4116 447 288 263 1849 835 6935 962 3721 231 7378 683 6212 967 7422 474 15487 716 3794 981 1937 832 3287 712 5232 844 5207 540 12860 58 14733 487 1596 3 2633 810 1016 268 1608 20 10482 101 181 937 10289 520 3197 384 595 166 19138 165 4384 799 347 93 1309 363 12600 689 14345 52 1292 739 2101 778 11095 806 1699 604 1108 985 3705 587 7490 151 8359 779 4166 925 15575 931 14393 840 4759 94 2390 879 1433 -1 -1
172 694 48 16831 153 13713 714 2611 760 765 154 1940 248 3030 490 1031 111 1466 683 3878 16 16766 47 7157 642 5138 155 6807 938 1093 253 10425 118 6148 192 1774 315 2975 485 15858 474 1334 552 9394 145 1518 637 2061 501 15766 468 4971 828 2797 97 5531 620 21036 198 4282 175 19758 595 458 485 4164 68 9375 658 7055 673 1810 812 272 282 17390 114 908 309 458 297 13044 983 611 520 25746 564 8881 31 5546 161 1296 658 11667 807 1382 986 5166 477 823 274 1467 664 2011 795 11288 506 5216 865 2024 137 26483 819 822 75 8430 238 3738 335 1264 505 3146 167 888 395 2256 874 9672 253 8662 525 2755 809 2399 199 3581 175 864 985 6090 541 4280 566 6090 221 1543 210 4955 379 25 144 10016 989 3443 29 10446 129 70 977 1565 575 613 864 5154 752 1665 546 4898 69 5608 518 1500 47 19341 903 13654 806 7014 262 8261 470 1506 371 2222 125 9361 656 598 735 3102 95 10166 816 3882 59 7371 673 2491 788 4199 33 1416 140 3189 119 2959 475 3015 387 3094 575 2913 -1 -1
173 5414 964 9084 550 2561 354 1605 210 555 630 5850 558 5166 748 67 67 228 649 12432 134 21048 2 11020 337 8585 35 13486 235 1310 55 2867 17 1887 340 12084 654 3132 226 6709 572 50883 181 6004 883 1575 958 422 334 4176 169 14971 783 3301 735 8429 316 5803 503 3878 417 8400 85 1583 45 1506 996 36989 828 629 320 10654 659 1332 494 4028 871 1662 668 2016 477 7193 783 11560 434 19425 401 8463 77 2674 572 19284 128 230 5 12506 267 8926 774 1115 451 1902 478 3020 708 9662 616 2382 876 5496 156 1344 306 3130 460 3157 897 4349 671 5169 900 4726 563 10949 633 1941 255 4092 874 10106 969 1223 103 10266 88 1767 112 5017 679 10842 78 1830 79 2949 527 2709 966 554 208 970 100 12107 294 33078 395 213 592 4026 831 2644 887 2780 680 12841 607 6324 325 908 908 19626 895 652 150 515 203 3156 628 6391 -1 -1
174 6562 122 14563 615 702 977 6993 578 2625 116 7341 441 1357 881 13385 524 3231 828 9531 16 3466 330 21282 410 7253 421 7554 420 11051 721 5175 841 4972 700 4527 803 2594 474 2629 921 2173 944 9280 40 1968 501 12290 623 4040 714 6729 227 3720 883 1091 289 13417 103 10971 308 335 331 2371 534 19033 319 6759 988 1749 98 5246 579 7471 383 3673 232 19878 879 5904 856 4400 336 1185 318 10666 887 2307 534 86 354 1484 912 396 841 5453 930 1379 84 1001 525 4620 373 10433 765 168 831 4309 840 27722 851 14671 800 4408 872 9879 119 3134 551 9308 396 8227 432 16066 411 454 632 245 354 1359 37 1184 302 15699 285 1875 413 7176 488 5568 549 7187 334 3280 204 2764 64 19774 639 10653 744 5958 457 4568 229 14281 913 8953 508 4989 80 11828 610 13194 486 6623 288 37 432 1939 700 6616 539 8228 33 2336 972 2334 671 551 332 6014 996 1720 738 2545 601 623 -1 -1
175 2155 111 2055 924 6469 643 1493 821 4712 469 2966 996 294 767 607 300 2729 81 1695 207 10767 296 484 911 4444 795 2196 360 13357 811 3552 430 8568 746 7340 119 2008 419 684 102 6744 549 188 755 6826 328 2899 319 1942 981 2504 132 24955 193 3680 868 18654 220 488 879 2681 40 9489 359 7135 509 2814 385 454 817 1108 223 1737 787 8513 720 13939 419 2167 343 916 143 1223 722 7487 945 1030 490 10394 458 3188 957 8489 641 3153 591 6829 136 3035 260 10395 805 991 863 11870 920 2341 24 4746 382 11759 127 8768 149 5375 563 1804 463 3083 861 2779 408 259 208 5231 362 8957 454 6546 161 1942 846 9589 921 3578 947 644 262 3101 855 4536 339 217 217 3547 423 1134 562 17982 34 5214 548 6470 946 5803 7 976 318 9057 751 1045 291 6157 627 2360 313 13622 162 4005 824 651 301 5892 909 13730 649 4353 817 3859 136 2810 316 12395 104 11677 874 2294 65 1040 641 19100 580 230 530 5953 594 10707 853 3124 798 6043 865 4043 817 13466 721 10141 51 4278 293 2046 875 1299 918 4697 529 5256 478 3836 629 4466 195 11443 662 1167 -1 -1
176 3703 937 7900 706 4251 608 5105 229 4202 528 8280 371 2139 403 1207 843 13900 956 7670 989 2781 21 2073 635 8561 994 1287 289 14419 596 7094 180 855 224 740 368 7687 549 6497 120 1568 110 2070 827 4371 918 9603 26 1143 795 3290 299 4744 485 8091 996 5912 801 1248 413 2989 567 14751 606 959 695 4433 612 2830 878 1011 245 5251 856 11363 97 14525 774 24888 447 4906 842 1258 756 9401 647 7830 448 332 41 2713 174 2900 623 895 580 17070 852 6966 143 6482 230 35 928 676 70 6814 616 1530 429 2178 559 18693 602 3490 245 10370 257 1675 593 9614 602 4173 591 4047 609 2403 145 1627 180 8171 865 2776 263 467 209 7323 70 15598 400 18018 248 26043 17 2825 80 5559 325 158 419 76 837 338 932 14644 529 14337 103 587 769 1016 961 3912 699 1765 599 1556 463 10569 325 14302 409 8301 307 2144 474 2445 336 517 489 2271 185 1603 269 4489 639 1322 937 7466 115 1550 482 3099 296 133 761 5742 749 5624 765 33 66 3532 475 2942 884 5882 55 3323 905 781 62 2200 139 11576 214 1171 356 7661 -1 -1
177 2022 716 2237 458 8010 166 8539 859 7633 840 23566 145 2107 260 1731 384 1145 892 1612 499 9373 0 3920 847 2444 633 799 110 4144 729 19766 114 3178 546 354 907 6584 50 5214 233 4266 816 2361 106 7578 465 7483 28 8839 171 12620 20 150 813 603 696 497 519 5714 730 15292 877 24228 710 982 938 5772 162 6320 509 816 389 11126 370 2048 57 4025 133 3639 517 85 671 4877 647 893 885 25840 596 8316 677 6736 423 3508 52 430 790 1809 351 1517 397 19348 440 4809 614 921 151 4777 500 2379 690 6807 716 1169 280 1380 612 3871 559 7462 732 570 134 2704 500 3409 320 5161 884 2644 174 1912 520 2382 463 2956 820 3798 577 4504 348 1453 971 2934 669 2158 760 750 333 9004 944 3289 294 2378 22 6432 866 6064 785 7620 148 1015 849 3159 17 4621 437 1029 25 575 457 3022 294 1881 101 20349 494 1062 584 20655 832 10480 765 1575 368 2780 818 20990 146 3293 222 2489 80 10979 417 5333 26 4553 814 485 981 1761 887 4171 67 347 754 8867 329 2730 463 4943 540 6384 378 261 158 1613 689 14682 868 173 854 2878 647 5963 798 741 736 800 533 1801 620 3170 -1 -1
178 28608 658 6619 966 5570 528 11148 751 5066 550 1088 507 5129 657 6642 198 749 708 5074 115 3301 211 3536 51 2719 484 2705 878 3737 488 29518 820 3456 935 5386 727 1358 532 652 515 10730 556 2673 24 20999 369 918 841 13387 979 2583 983 1429 604 1699 238 365 200 6663 131 1933 509 729 127 9891 19 3029 342 3576 210 11652 99 3566 526 20935 288 7398 842 9218 308 8112 298 601 824 3772 325 1193 862 5287 732 1469 292 9000 88 318 613 2298 566 1685 541 3502 898 10805 857 10563 20 6187 828 2975 391 2972 701 4874 790 1047 166 25477 156 9965 551 965 72 911 370 2895 533 2043 247 9429 999 316 910 1451 558 256 888 12321 262 4728 499 7272 607 1151 750 4733 476 961 524 5158 855 11537 666 2989 783 6259 391 3188 922 22871 337 2330 43 2050 985 18118 467 7661 655 1031 72 1387 338 4341 508 1582 213 13486 354 7703 874 13070 631 810 104 18317 418 4418 309 1818 238 1390 -1 -1
179 3935 424 5611 407 4934 683 18895 205 134 381 13029 518 20586 725 4383 960 492 374 1345 76 2396 403 12252 555 1742 102 3281 356 763 298 1483 328 4210 431 7062 596 133 806 2310 3 19900 448 5136 401 2367 924 745 902 7987 709 1320 897 2147 292 891 303 13617 135 26004 59 23256 205 30982 17 13584 28 2325 307 2408 22 1653 633 6283 467 4220 690 5312 430 2864 649 16731 687 19715 939 12698 411 1762 381 8121 248 133 720 7593 89 7213 92 3261 889 5713 680 5616 175 5056 2 10155 741 5330 399 3761 464 1666 915 143 31 17700 492 3705 613 5012 442 1810 885 494 599 7269 817 1850 296 4839 788 1769 18 5600 524 308 243 3394 720 9209 415 2279 720 10633 421 11793 867 405 244 2062 636 523 742 611 237 3786 918 16869 533 4674 841 1868 307 2516 303 1203 399 950 958 4604 53 1087 42 11588 445 2971 169 1816 368 9625 976 19705 147 3111 774 943 484 6978 350 1411 53 6815 46 2617 398 3117 190 3146 -1 -1
180 6630 623 1951 141 3201 687 7067 960 960 472 7957 186 3318 664 4657 325 1429 187 6217 198 655 49 13881 217 4221 683 17644 859 411 948 5915 534 1556 989 5566 708 1393 852 11296 458 9098 700 1390 203 17664 735 4702 538 5194 872 10395 377 1556 730 6211 67 3848 893 12813 697 1836 894 25751 730 15060 716 1096 134 970 987 7745 498 2608 603 8341 791 3309 944 764 441 2878 352 2812 757 934 372 4456 525 396 138 105 704 5431 281 4562 451 3465 949 58434 405 5942 595 3354 68 1899 111 2108 952 10730 401 12666 745 5639 360 8818 109 5772 483 4060 357 11982 926 2172 717 5390 151 6318 300 6440 738 22833 561 1596 813 11696 44 7642 947 14502 554 1748 968 428 518 1303 500 298 355 12730 723 3547 107 14866 714 251 104 2911 818 9984 754 10251 831 4000 148 8327 796 16708 88 7683 916 947 555 5203 285 12495 558 1320 27 419 764 2694 -1 -1
181 19565 969 10905 905 2658 441 4352 525 975 956 4201 513 12415 491 2517 63 513 774 12442 23 8138 976 69 169 7963 97 8792 934 26035 939 4682 611 2242 161 13975 156 1404 375 4625 799 3851 7 88 39 1666 192 1011 91 1543 526 3759 885 6936 795 6575 970 731 73 18206 276 999 378 14014 444 1211 966 3076 603 10809 345 11 909 16027 678 2253 779 121 867 2516 939 24458 368 1051 217 162 886 6050 168 2486 760 548 601 1986 131 7084 46 13707 382 9125 377 6448 352 1794 334 73 495 19566 322 13170 632 600 197 3703 766 1241 773 1720 14 1029 793 5893 197 2659 534 5361 9 11487 806 7373 171 1064 895 1041 325 28346 798 1905 959 3351 757 4294 85 7843 937 673 351 7143 274 2130 490 21520 227 6095 59 48 39 4159 775 8929 612 1017 643 9531 657 1955 179 7097 807 9617 703 13477 886 5531 881 2397 153 1394 464 27032 106 11461 627 2489 251 2386 652 8314 891 4472 -1 -1
182 13321 196 18387 707 546 465 3619 307 656 898 3744 999 1012 736 4520 324 1923 631 8482 306 19089 388 2304 491 10601 601 1712 784 1749 707 3258 446 285 597 8907 385 6099 793 1739 675 2375 870 7474 486 5386 361 4683 525 1927 601 2637 453 3231 63 3143 179 5193 464 2422 942 1926 258 4955 25 8274 265 244 723 1540 721 5247 282 26108 958 6554 361 9977 72 26938 595 937 582 9257 231 1241 348 6390 470 437 702 12259 946 5949 713 2252 668 941 707 921 384 3717 85 11837 679 5651 347 644 574 9684 556 6219 47 11108 489 618 422 237 105 4483 898 5861 763 9877 385 3752 300 617 994 16 514 12887 688 7973 483 6109 280 2101 847 12781 854 12976 415 693 928 6613 720 19135 946 2778 347 588 602 2993 288 5525 449 10948 412 8896 823 22715 960 15412 59 6628 963 5643 385 8311 115 7267 171 222 337 4296 537 3115 452 5308 931 14202 242 19719 225 4035 781 8075 979 3780 -1 -1
183 17528 150 16179 44 7009 129 3175 632 16652 760 28933 113 971 884 3423 86 38797 676 1756 477 2132 63 2320 280 954 510 2614 918 7710 130 681 240 78 132 6187 242 2788 4 8364 941 3796 539 10019 142 6171 759 1650 745 20168 703 10966 765 5953 733 1483 433 2203 667 19133 470 6681 46 5611 711 242 130 4141 102 14165 490 8381 277 3800 523 642 962 930 575 4408 420 197 247 5522 111 18800 982 10852 978 9534 622 1227 518 4043 735 2020 187 829 872 17732 55 24738 600 7772 774 72 176 1443 243 2033 926 5173 59 2084 53 3801 151 5378 849 6961 719 28838 631 12745 339 6479 674 772 330 1153 788 4248 616 5981 531 16756 796 5176 501 7207 575 6510 204 7885 24 1367 701 1927 102 10661 46 7257 585 2718 665 5531 412 4065 98 3245 565 8732 987 2579 271 3099 640 4534 886 3490 661 2468 293 758 169 4289 -1 -1
184 8913 925 992 511 272 914 2260 520 5246 207 7514 300 2972 704 10282 557 3667 300 1662 135 1693 944 11752 170 10264 372 3356 265 192 476 1430 570 6501 790 2045 407 936 798 5731 115 2427 730 2959 67 8872 72 3440 875 21606 885 3158 839 5372 635 36478 357 3220 916 758 496 451 186 4948 32 365 707 849 576 8937 72 24421 712 6532 929 11721 479 807 832 3306 163 12013 770 2559 910 70 656 4908 695 6745 624 5501 606 520 379 3927 923 2211 768 18683 839 15294 818 3890 355 21569 765 401 144 1341 304 2288 340 2470 532 2329 986 10068 960 3044 220 7448 791 13870 710 2294 444 1754 812 1750 748 14767 431 2174 943 8239 281 8197 804 1719 851 6713 877 1188 857 385 139 9266 912 7528 692 7804 245 704 802 2323 38 4918 946 107 366 1741 897 494 833 1674 787 14379 778 8744 386 1297 592 2372 69 6063 25 10300 22 2442 181 351 156 4769 191 386 869 422 305 7746 110 5493 444 1615 720 10508 426 2212 441 3290 269 382 299 8256 378 3848 670 156 852 18066 650 3994 733 10154 560 1393 111 5507 -1 -1
185 6685 331 8994 678 9474 400 2362 609 1274 977 13899 275 15 401 13806 838 18637 575 2625 616 23305 288 332 587 12959 669 3512 33 2823 385 4211 72 6251 418 2392 512 3587 560 6212 571 9651 805 6627 355 22478 809 2017 766 3458 442 4599 496 2401 621 5803 935 14661 103 14335 583 1173 861 1802 981 3588 564 2369 381 454 394 9666 439 6260 412 854 81 2013 414 14252 177 3215 746 434 223 14150 572 3777 922 934 161 3739 542 2827 198 8166 481 5074 659 7995 200 21565 879 3098 615 1704 96 4637 155 1777 257 2875 994 477 322 1066 837 6551 193 15812 491 34186 948 10304 801 2426 213 2389 970 19011 858 1097 883 2449 657 4268 999 86 295 4855 434 3009 594 169 934 3671 37 1786 787 11943 92 3729 282 120 241 2568 394 2189 163 5767 591 2493 333 14054 416 4154 503 1219 178 1203 290 7427 349 6184 530 5822 157 3207 635 8440 741 7906 363 2714 299 959 759 2758 714 9012 211 6613 -1 -1
186 1461 624 1342 462 4548 485 2646 584 3957 553 4746 459 320 958 4229 392 4221 872 12172 151 18637 514 9914 798 715 661 3892 126 7349 927 4085 171 4019 779 2430 811 1367 530 4981 364 10043 992 4160 26 16774 830 3840 377 8566 458 1860 632 1121 161 2867 990 16334 191 7935 145 2409 252 2475 126 6805 11 4753 292 7710 69 4803 991 5180 290 4902 320 4765 289 2146 241 13 694 13530 855 8844 793 221 900 13235 407 7058 401 1331 357 4382 243 10244 251 3918 917 3744 300 5485 432 15093 175 4391 276 1697 601 3519 355 1172 127 268 429 1438 402 14990 122 3384 177 134 286 19695 778 9510 17 3713 127 13899 716 5203 940 2015 166 2360 417 3436 717 3614 42 3244 817 4069 605 19101 174 10901 417 9430 885 9989 36 6007 531 145 325 5281 532 1622 36 3787 432 5024 206 13789 862 1610 845 2358 965 1024 167 1243 554 8468 309 9488 596 5856 49 18419 59 1656 307 396 917 1976 479 307 741 7040 120 112 539 1746 636 10431 480 200 298 855 591 4161 833 4161 311 6670 589 1832 590 6844 148 6787 927 5322 -1 -1
187 7484 222 346 17 2501 472 7714 607 4469 919 5775 88 2396 146 14788 951 1543 568 7458 252 17251 304 10570 227 9678 558 25659 99 1292 319 3327 866 3340 945 8349 936 8665 410 335 349 2410 430 2091 272 919 621 1632 80 9125 652 2509 927 4525 465 2276 342 15042 144 2318 454 3785 158 1410 985 6719 422 7711 423 11253 894 12542 566 15205 633 9496 452 4250 406 27260 248 22833 218 9523 54 3299 941 11998 994 8193 549 5184 42 4496 261 2951 319 1122 760 8097 200 12731 968 1551 953 663 282 13461 407 3011 391 7362 931 9932 478 558 307 7805 648 11498 427 6925 614 1087 514 9949 250 5592 323 7458 69 5551 181 11103 383 2291 471 4632 637 7504 168 11356 348 7935 796 2657 229 6313 868 13205 879 8768 708 8942 100 5561 78 893 676 2246 375 5332 936 3628 13 2305 85 2007 355 5587 553 9986 896 5739 -1 -1
188 2423 778 63 157 4121 276 15585 862 8336 700 2929 187 3744 364 10790 164 914 939 3497 641 11950 630 2257 235 810 433 12820 567 16556 623 6453 906 10156 993 18888 824 2443 815 25768 14 3873 151 7187 742 2881 737 4251 732 18482 810 917 122 793 907 1586 986 7513 259 5085 429 3907 846 7693 274 5287 147 6705 859 20897 72 5164 378 4077 161 7592 220 9113 208 2544 429 2017 148 6720 366 5992 409 6826 634 12522 760 560 441 2972 51 1008 629 4396 732 16542 327 2061 689 2283 781 9400 984 3939 244 2472 130 5196 345 578 81 2597 34 412 397 3944 188 3251 888 1845 982 1866 914 5292 632 2334 402 192 266 17568 743 1205 286 12618 160 1891 948 3492 830 2201 674 4852 364 856 163 10026 178 13310 625 14383 858 6363 108 5556 430 1663 319 10668 933 3924 778 3038 172 19710 922 22643 970 10907 817 452 454 2348 704 315 492 735 495 3628 748 3389 337 540 712 7298 14 194 794 101 814 7082 87 7900 726 5230 -1 -1
189 1226 960 2510 472 6611 601 450 705 5342 559 366 994 28428 374 1757 275 1172 515 21798 894 8954 518 4127 184 15053 57 14140 18 4710 785 7487 38 5904 262 6419 265 2043 338 13467 994 4179 746 15029 15 26403 941 22011 286 4191 642 2125 986 8684 30 1271 49 2187 802 3251 275 767 745 819 136 4591 147 4233 620 4369 938 6489 80 2384 890 1094 278 17999 162 11156 852 9503 876 5515 839 5814 506 1273 764 1350 722 1980 399 2285 475 5165 391 855 24 20872 622 9387 811 6912 510 1167 11 3600 536 4478 803 3896 518 2510 67 5266 307 128 318 5451 699 376 715 6162 831 15569 147 9065 1 7944 351 8125 557 5641 680 6531 521 1139 622 40485 295 204 808 22356 836 3851 108 14969 278 9163 360 1244 605 23654 495 39 476 412 175 583 164 2429 486 7 831 571 703 1549 893 6732 249 16712 677 785 -1 -1
190 2741 879 1356 917 10566 189 1036 799 17014 755 10265 649 4661 403 649 202 5533 17 11789 673 7363 690 593 493 5492 941 5414 888 2435 657 7144 397 7374 928 4240 102 18437 16 805 463 26183 906 14605 780 6476 602 382 690 7308 573 1254 519 18289 323 543 760 7540 565 5953 779 3702 357 9876 573 18241 147 2738 923 10221 798 2308 84 396 839 213 766 43 389 1175 981 81 861 2044 570 3942 909 2431 227 4466 131 2692 535 9342 696 140 294 3457 55 5989 124 12320 100 3201 734 24388 900 600 185 3992 678 5613 294 5815 395 2878 120 517 107 4347 183 11132 857 23067 7 9010 925 530 360 14807 673 12901 582 2292 209 9421 378 6585 361 4022 543 1431 863 1583 474 2031 794 8796 507 7262 460 5887 366 1259 448 3905 480 7573 187 7723 841 5107 43 4969 161 1442 485 5192 130 1738 584 8536 880 3038 16 6127 767 3150 551 6767 592 783 244 1108 399 6359 112 8712 479 3042 296 981 573 98 224 2753 686 7019 784 5605 346 9905 117 455 483 4650 -1 -1
191 817 106 8839 832 819 590 9108 867 1495 364 2038 933 913 136 321 794 25612 973 5388 521 8418 763 737 277 2778 268 1077 343 2164 786 4145 731 6253 551 12825 598 6043 805 18353 57 927 483 3193 855 562 532 3992 68 7312 376 11528 32 535 139 8776 868 846 793 434 571 2871 689 3041 687 5526 394 1030 98 4348 298 11711 459 3937 997 6121 6 2712 820 2456 363 3791 62 3790 25 5218 254 3031 294 1733 125 3641 448 23587 281 2427 210 2589 682 2728 387 7282 73 859 670 5138 162 17519 302 12479 999 1200 555 1424 423 761 312 5414 52 7631 92 7560 315 3002 911 1072 921 1066 937 618 291 2293 762 1824 398 5160 26 10578 538 6745 753 12873 464 7869 299 6297 102 15618 521 5362 592 1335 632 141 411 711 973 295 793 1853 293 5604 798 9672 184 20230 878 4813 740 119 645 19294 885 70 328 6375 965 7401 347 1921 512 2710 458 1547 485 8526 276 4666 911 3298 449 3158 304 798 83 4811 275 3430 767 3149 186 4902 748 15878 871 5767 666 8914 792 1325 341 3121 330 4086 562 12286 737 1956 864 809 513 3688 68 2220 679 3474 -1 -1
192 1602 815 3261 802 4168 761 5058 641 2654 206 10106 444 1819 44 247 880 1965 400 13828 112 2816 416 6346 36 212 746 3505 826 8686 739 2591 798 1707 963 8933 318 19690 733 6112 37 24126 577 17228 26 1911 721 12233 500 2532 221 792 259 1886 371 9202 509 3438 75 5209 920 4362 51 7079 31 3239 753 3036 276 14252 30 297 259 2753 994 5713 352 799 648 1148 624 4543 363 9870 81 9051 475 7566 860 30411 858 2031 958 4501 633 1086 740 18601 732 2396 580 18504 297 1580 451 89 185 648 60 2806 348 12221 310 546 422 2028 118 3346 101 4174 758 6264 735 2820 958 1231 736 1817 636 13296 123 5341 210 249 705 2263 152 6378 185 6456 97 4364 41 3730 457 2050 240 7188 470 1595 627 9141 393 5276 377 2178 831 884 237 10278 280 3145 55 13656 616 6980 406 22155 745 5960 317 1022 969 8442 123 22232 837 13938 127 18890 188 6629 471 6249 875 651 566 6129 445 7895 -1 -1
193 967 152 157 7 8127 598 1766 498 1913 43 7644 727 2002 391 15379 663 4291 341 6112 907 8898 583 940 885 19394 8 5147 302 13585 611 12306 379 24464 472 8205 855 474 430 2914 507 13397 789 88 356 2550 349 1085 446 1351 130 7637 362 4877 576 5025 182 3667 139 18158 939 12872 435 9021 668 2271 34 512 437 6144 716 11985 835 868 348 2364 459 21564 939 3532 290 5295 956 4560 186 1463 445 2331 391 1137 300 2243 360 9783 351 6680 587 12387 374 2702 298 976 601 610 438 1284 784 6085 912 2877 794 1142 708 22313 905 1906 882 2208 305 2818 616 5632 855 10819 227 1856 242 3644 526 848 816 2998 134 12140 742 4001 567 1992 477 7310 957 10939 269 5124 121 7967 114 1000 674 3858 381 9660 193 35277 972 16306 48 750 470 1303 308 5114 266 2312 573 1776 165 13224 491 9966 915 446 275 17929 766 7223 632 3955 927 3110 394 21193 829 4478 472 875 -1 -1
194 13456 432 2657 38 6617 715 9053 394 5870 623 150 197 10458 280 14298 400 20347 72 4751 399 3458 994 9073 210 3689 244 11654 446 38207 2 4330 50 2204 468 10057 510 1481 397 13122 497 5526 548 5443 643 4097 856 6177 897 7141 420 1600 624 3605 114 1061 320 2765 327 53 561 9583 56 5548 938 5629 320 1888 302 5175 164 5096 866 6191 673 6440 449 2649 581 5175 578 1634 628 136 153 14000 209 5660 505 4019 590 6459 103 261 735 2838 636 29277 45 6269 863 511 758 1535 104 6937 75 2197 416 15857 23 18683 832 2813 245 5386 642 272 792 2029 219 13140 533 16837 309 1819 656 690 773 5533 85 3213 981 12193 364 5498 122 1715 907 17637 73 10886 49 7818 246 9573 573 5800 390 16126 713 340 128 5899 258 4019 800 21943 469 7954 775 3909 660 3145 459 432 479 4605 115 2517 402 2552 268 3701 391 6956 571 519 -1 -1
195 1285 944 10844 863 986 969 6415 925 7650 248 3652 573 2453 13 3064 715 51 678 9173 133 11673 5 6461 568 202 182 4346 817 21750 947 1909 315 5518 897 7048 237 10560 272 4965 148 1952 151 4302 831 2863 26 5704 411 6734 189 4269 858 2315 470 14006 589 5062 816 7096 506 118 197 1652 34 7982 509 2162 954 5666 789 587 943 537 565 14471 512 16236 946 662 576 3942 609 5201 888 1999 893 634 632 13469 811 47 46 3159 241 12385 653 3966 617 6753 602 12581 426 978 691 12385 848 10608 109 1095 711 2581 843 14827 259 4305 313 4307 213 1477 722 12880 657 2296 358 21928 326 10498 199 1592 902 219 878 7356 77 14576 955 6912 574 4254 348 1338 181 192 809 2773 986 10773 53 796 211 4807 339 591 289 5612 419 2147 75 1543 255 3434 652 970 465 3574 954 6352 476 10432 91 4241 262 4611 821 12516 575 5045 298 10857 55 6707 24 4997 154 492 529 850 474 704 128 1230 672 3201 216 1571 225 7796 227 2651 0 4442 325 6517 722 18150 414 10152 524 9473 821 4180 -1 -1
196 4887 657 2097 499 7185 566 5334 856 1916 30 12435 70 19094 601 2140 177 5996 272 3586 496 8309 713 1471 530 823 508 3168 841 29505 371 1177 478 8143 570 2702 987 450 604 20819 792 8035 855 252 806 19712 849 2765 759 1039 847 8945 227 533 949 1898 840 3957 179 4352 707 9035 453 197 483 1722 215 7572 988 68 665 7863 141 2871 466 1028 935 5551 885 10950 602 980 43 2429 3 1212 651 395 616 5249 674 5491 272 3561 38 18001 684 8773 443 8228 324 7655 545 1392 649 3314 884 1726 891 9344 845 2971 720 9546 305 1189 15 7905 393 748 901 17049 31 13174 573 12550 51 4375 182 10744 793 12991 720 7767 81 7810 740 8445 787 9688 572 45287 524 1112 542 2514 933 228 711 5486 967 11301 830 4605 746 4591 451 420 127 18267 627 616 199 3462 640 6338 490 7089 365 870 385 6123 626 8185 47 882 502 7886 19 10822 40 2320 867 5348 888 1410 -1 -1
197 1834 835 1417 167 10337 796 10658 834 18378 570 2729 509 2487 37 1644 828 2028 807 1868 672 6590 708 10601 589 2425 899 11902 570 2042 811 3738 168 4369 166 7351 505 4533 810 4864 800 5857 342 12624 336 12759 763 2591 561 1218 902 6038 594 1423 298 478 187 951 341 315 425 788 232 1679 116 4442 248 5438 49 4480 116 26891 620 16606 89 3118 163 5327 988 1170 105 12355 557 892 694 2818 361 19195 397 2656 933 21466 492 5479 169 3942 907 9790 724 1129 71 1345 351 10693 545 7027 576 2821 32 680 71 5565 172 4180 147 625 798 15431 759 424 624 7247 26 3721 528 5163 729 6038 973 3578 567 3494 346 20574 651 5153 675 155 609 16741 734 10486 3 50 113 2849 109 26503 225 6781 277 3341 349 22594 722 290 30 5725 950 4683 715 9357 827 6761 349 11378 833 233 67 6586 457 4154 834 5358 449 6092 186 22557 927 2174 695 8069 123 6888 516 91 -1 -1
198 3169 813 10254 528 6136 375 7809 699 4783 723 1668 504 13797 188 1715 433 6036 135 73 990 11001 897 22796 441 15664 42 5270 500 3517 189 3563 769 656 52 386 90 14844 651 540 998 2675 484 1619 428 2564 469 4025 941 11582 254 3103 802 2675 960 3187 25 11464 829 2551 526 2826 20 8037 536 7816 872 1121 977 493 895 8830 607 17335 265 14540 774 9639 722 422 756 3481 696 399 208 6245 227 2550 729 8594 994 2708 753 1842 105 2094 321 6294 268 2005 187 3256 495 2399 314 22098 408 274 651 6464 387 2711 708 7543 295 3985 783 10738 227 6820 473 1193 835 3538 929 3711 97 938 724 8924 122 806 92 1508 62 8777 676 7356 483 4956 454 9892 1 1736 904 14041 696 8709 238 10948 789 18054 766 7719 253 4759 601 2609 117 1124 310 10634 976 2384 248 10180 861 11244 519 5389 705 3190 216 180 859 6687 229 10056 197 6609 21 967 612 12007 476 7377 851 166 772 1180 835 1135 837 2720 888 1387 730 4230 111 11960 811 380 256 3449 246 4305 321 3527 810 2299 28 417 -1 -1
199 14418 768 501 34 5553 158 4343 842 95 978 10934 465 9292 464 1487 786 1034 388 7967 973 4574 63 389 980 8145 298 937 553 961 104 2781 121 8165 717 6377 626 4224 859 5035 319 699 978 13627 959 6825 979 2474 309 972 754 8057 662 4635 880 8582 717 11626 216 6148 278 572 244 882 235 11513 955 4040 553 2363 47 2181 932 1278 866 1295 2 448 491 6620 442 8870 122 14545 551 19226 804 21368 453 6882 764 213 246 507 349 2139 194 8077 874 951 898 6075 127 136 450 2456 248 1776 406 5162 766 2980 180 7956 669 30612 476 13784 675 3288 961 23601 79 5989 352 5695 481 2411 148 6787 925 5107 170 9230 276 7544 52 404 80 482 229 1226 973 3697 362 10703 309 512 386 6611 331 21345 518 9020 675 583 837 7676 910 21212 924 35931 436 220 685 4033 906 6224 139 190 833 442 621 9062 230 2813 135 3969 590 1893 72 5998 698 9103 868 3826 539 2313 375 14541 -1 -1
200 4104 497 1391 805 1689 714 1455 484 9720 808 3906 879 1046 863 2580 283 8059 227 6646 697 2184 386 3571 175 2944 935 8909 200 2250 245 4324 120 9924 893 172 743 1890 954 11420 32 3085 827 1465 904 4691 980 9055 221 4578 348 5249 28 3036 415 3390 68 1151 161 4511 160 1485 685 1746 688 6710 706 484 753 14858 99 1996 959 5913 74 716 89 2865 434 1728 264 1366 119 11987 673 3411 25 6516 904 32600 422 18736 446 2360 514 12387 896 15603 157 1728 874 251 156 11412 289 2311 314 2713 799 2267 939 17606 413 9680 711 3835 924 8725 952 2158 225 2082 622 264 166 1398 624 1664 478 9881 654 457 98 3685 42 181 771 1065 920 4791 152 750 827 6220 855 2492 645 8592 24 205 302 3713 642 8983 921 5029 254 6763 901 4797 625 6250 974 1906 483 8024 217 2762 350 6402 907 4141 654 100 903 3573 850 6034 583 10417 371 5497 884 2931 183 10206 864 6058 550 167 992 3042 277 2543 47 1873 956 2901 824 3130 529 2878 368 2582 975 12021 543 7478 477 5782 474 2883 818 8328 701 345 920 7773 449 7783 180 3394 934 1387 682 14623 687 2734 718 12682 731 11061 -1 -1
201 3080 98 1910 99 2875 820 37084 994 10277 835 14023 43 4712 223 14838 151 2319 814 9549 687 991 475 2300 791 2105 891 5851 756 9301 17 12554 41 9415 706 4008 877 18146 520 13020 988 29821 78 22692 748 1147 607 3088 932 963 438 3624 489 2263 807 9767 843 2892 774 10591 234 8524 62 3025 704 2481 729 2130 753 13887 579 15524 536 2295 812 1517 809 4380 301 9222 782 909 246 3903 17 15332 679 3631 484 1563 936 3534 552 960 202 7840 91 988 980 2715 626 4816 783 2526 283 1279 911 1068 783 10038 507 1660 534 302 814 8906 840 13517 175 2058 171 3515 930 1818 102 8633 9 21741 191 427 601 2086 88 2176 394 5418 681 626 606 1208 821 4859 919 6328 92 23012 69 1800 793 42 754 1836 927 2408 885 174 930 6525 246 4685 823 3454 251 2984 82 8973 858 5937 746 8685 208 10042 362 6209 329 4041 185 22 972 5626 810 10468 371 11368 152 2869 811 3155 -1 -1
202 3077 201 7312 776 6879 917 2014 234 24627 390 973 292 14469 803 5938 220 751 60 7183 161 2120 782 4968 66 1673 715 5155 782 7838 380 5397 956 10261 156 19343 160 5421 225 6302 85 3921 132 5255 575 2803 490 14505 370 1079 901 7142 544 6542 678 26975 15 5740 540 3105 507 1440 202 7596 66 3024 200 412 891 3781 324 9076 275 10222 770 2 572 7416 338 19668 463 7772 109 4859 301 2669 195 1344 972 11275 788 1349 719 891 124 3335 100 2632 462 3789 869 1645 825 1140 62 2777 387 3565 976 2233 726 4844 61 15283 926 15879 949 10126 785 444 71 2193 442 3124 752 6881 813 914 6 2391 796 7270 563 3176 324 9728 630 7688 707 7718 334 8814 134 5669 132 32711 720 374 611 9890 76 1491 598 6362 356 250 764 3489 236 903 99 4495 20 35 543 8221 513 1984 487 4301 881 4493 211 585 861 9896 958 4 744 1922 209 394 929 2094 858 993 139 3340 451 6118 805 6437 194 1805 714 9740 672 1864 77 1257 1 14363 405 14706 -1 -1
203 7793 230 829 248 3430 328 3099 338 8835 622 11074 582 4396 733 2497 188 5655 300 2209 818 6936 890 1442 39 392 886 8519 383 6660 336 3951 844 13335 214 14762 196 13553 28 1786 38 1422 732 9527 974 4215 65 8288 688 5923 9 4961 93 22647 762 277 191 2800 12 1445 65 2938 243 23070 360 6165 13 1215 385 5903 629 23792 592 12464 176 10278 599 311 973 6963 411 2807 993 2651 399 2419 961 5430 311 941 617 34973 798 11451 235 3141 693 11527 372 3718 672 1207 242 2009 329 886 62 14306 370 233 251 5638 630 263 627 6241 412 3364 707 13285 513 3543 817 26456 664 1543 262 7445 999 16593 757 20038 231 15633 215 1001 763 3603 143 1780 512 3691 275 3440 52 4831 666 11452 963 3296 281 4396 416 7156 7 12948 9 8174 597 18391 172 4916 139 8845 -1 -1
204 20965 136 3083 307 11839 889 24421 107 13012 901 257 958 23614 167 19645 99 832 589 16703 844 3041 982 7177 827 7233 839 5384 37 4301 3 28 164 1532 914 8767 650 560 641 4247 194 10437 156 5640 466 5089 170 18309 330 6792 184 1740 474 13532 982 6085 415 18607 856 822 264 8291 131 418 658 744 518 30155 360 2321 455 3387 222 17437 240 10010 873 1771 319 5959 358 2927 890 18265 450 1320 107 11972 691 2912 826 14154 483 19947 304 927 33 4154 467 29117 157 4356 550 1348 869 5162 100 74 151 4613 411 22 993 3475 793 2014 260 154 33 4138 294 315 649 3725 31 401 153 4618 37 2883 644 1169 785 762 227 783 893 2057 948 10015 795 3450 86 8637 687 3242 882 10495 704 3815 669 49698 451 4291 271 642 274 2379 5 10899 -1 -1
205 1617 8 1294 813 256 305 9612 983 11776 125 18302 867 4963 512 10860 311 13898 842 1528 835 3502 885 6290 422 16143 232 5367 518 8655 856 19407 831 112 155 363 540 3548 853 81 783 338 27 3532 278 19479 684 15358 237 2218 438 12262 664 304 365 3895 454 10112 846 1446 347 1334 451 3340 637 9783 851 3412 426 11482 586 513 512 9369 687 7907 889 10042 246 3213 330 2802 538 9773 945 3646 679 5929 709 3356 845 1985 573 5287 274 857 422 11579 641 270 960 6801 791 42 967 12374 550 393 802 12061 319 5463 432 194 400 3836 169 4065 939 1743 965 17 792 1675 509 17454 793 18550 580 9096 494 1543 507 16682 619 1895 164 1361 969 1173 208 142 888 1247 898 2305 461 414 894 9754 215 4535 254 5514 998 2161 958 5187 526 4405 10 2826 664 1039 906 453 582 3787 219 13051 374 5199 854 15301 912 11519 933 2668 742 7241 126 3206 460 12943 654 11269 772 7301 147 167 907 792 825 12761 13 18517 971 715 412 493 914 3589 -1 -1
206 1789 113 1816 621 7071 685 811 999 1136 463 6922 496 2084 701 6215 220 12 842 4192 852 16318 657 5596 541 2400 356 14996 792 19106 621 1793 101 7881 999 5858 929 318 828 16667 0 9951 427 7774 430 1021 234 30549 758 2474 240 7831 440 10249 637 5867 422 1258 326 13933 126 8200 262 6406 214 2819 708 11356 694 6093 347 28391 231 3389 782 404 33 3477 91 5692 238 5111 489 1041 379 4135 553 6295 179 4297 239 11742 535 4844 253 12925 314 719 207 1523 211 2123 452 10157 530 13637 213 320 44 418 985 2051 486 1096 620 6462 2 2180 776 17274 535 535 630 4379 894 16894 778 3159 170 7182 745 473 822 1858 935 18558 967 1833 246 4332 326 182 947 2260 891 2367 963 10247 424 6247 20 11325 868 811 690 5489 992 872 364 6756 19 1490 71 9079 203 13334 442 16149 115 555 319 19678 683 3462 108 2838 746 3771 46 1416 196 1699 463 254 404 5451 865 2227 476 2927 519 473 302 3687 -1 -1
207 4655 320 14691 903 2053 402 10223 93 16323 553 4328 998 367 328 1800 29 8528 899 10078 495 6864 132 2005 7 4310 111 2377 970 1920 269 121 179 16570 416 29 616 1089 415 31 50 761 419 2867 222 1127 722 1244 730 1924 160 829 718 4259 573 12535 305 510 525 5180 158 11195 586 21564 792 1398 408 3641 439 7871 374 877 509 6040 850 2715 136 5392 802 1007 828 2620 922 13385 742 4385 156 15347 816 824 851 1798 15 9582 182 2325 534 2403 79 13658 981 4539 313 8369 243 2702 415 6434 827 668 78 1006 18 434 911 1532 983 4262 137 7400 74 318 359 2268 229 5737 140 16698 684 14901 496 9840 918 7802 60 10004 977 6388 628 9586 326 1937 503 2474 189 3938 599 2378 228 22417 47 3373 488 8076 103 5274 251 735 493 503 650 3157 2 10994 3 1420 297 4839 7 1583 92 5098 544 291 358 14352 894 6533 984 861 549 1323 846 8436 480 9355 600 1222 838 2499 269 1739 400 3806 920 19060 149 9585 974 479 944 1674 26 1746 87 1454 266 1695 996 25605 592 20679 -1 -1
208 20396 291 692 483 9815 454 2161 892 9493 267 20135 908 7662 861 3631 719 356 647 1457 200 2511 294 7016 819 1098 409 14202 951 719 144 1195 513 29 570 3923 980 1664 532 1119 509 3555 594 2775 690 12524 720 3343 54 1776 743 5712 428 156 181 7972 61 16982 124 16498 498 2318 739 9450 734 3740 699 9052 99 3647 398 2 415 7603 740 1773 747 2316 978 5183 584 1972 618 5261 866 348 5 3640 267 7303 493 13736 158 751 579 941 713 5532 877 10490 940 7150 119 2461 177 12398 113 1282 726 9007 175 2555 835 10619 849 417 192 305 307 3459 408 6582 222 9441 567 1280 258 3351 622 383 238 820 253 1359 921 1532 558 1192 948 13945 888 1646 692 837 281 18629 166 2303 541 17178 388 446 108 915 800 3077 893 4322 67 129 460 4073 350 7311 123 18772 345 5064 181 2262 891 1253 984 8334 928 23982 680 860 224 2200 891 3069 508 3345 623 1715 21 6541 136 5009 632 1290 204 5313 281 958 622 1479 350 10788 653 8163 399 2351 541 4195 243 14922 156 3954 645 1183 30 1585 948 436 942 34343 -1 -1
209 2973 468 13720 259 4137 938 1148 504 6342 621 7147 431 347 177 10718 234 2855 851 1708 585 992 247 708 7 5177 345 1468 366 5996 179 825 91 40 755 11914 802 2151 7 582 419 5542 300 3816 611 651 376 18765 47 6815 253 4215 598 476 70 1050 489 30728 893 1682 637 46 42 11264 157 3178 170 3743 824 6805 505 11369 664 1417 789 7098 528 7428 322 6865 889 66 41 1323 781 2 533 2795 553 6756 230 1595 258 16025 707 2364 825 2106 783 11100 0 504 854 1347 705 3788 368 1851 931 1346 600 2677 404 4427 158 26226 456 514 9 3085 847 7016 447 10572 733 3780 672 2922 588 4056 531 7340 852 7101 989 2505 393 20722 275 2084 236 6526 659 1786 449 4809 630 846 893 345 238 5722 373 4688 694 11038 775 17670 48 502 642 117 943 10647 647 975 913 4489 42 1205 655 4763 507 12700 121 13340 426 856 839 2975 648 3872 114 3686 516 1822 733 11758 550 8566 423 69 812 5777 628 4159 19 17516 133 7601 824 1064 340 1808 803 4372 97 7695 139 5375 979 3683 746 31 916 9561 865 4028 884 6167 545 12909 -1 -1
210 17777 360 4112 71 1174 791 5097 934 883 268 5692 927 5613 9 13782 992 2617 728 143 71 7355 597 12362 0 7328 92 2839 136 382 686 3671 3 16661 454 8831 954 3713 107 2322 418 2170 407 3065 612 2479 870 1792 481 877 286 6108 706 2966 701 4681 321 7058 645 5851 539 1993 136 2075 70 4485 291 654 4 3668 645 3289 199 89 532 3442 292 1040 129 1627 841 980 44 2610 466 6420 247 231 86 12533 692 12253 997 21483 608 4101 489 13615 89 12130 507 10061 907 3325 265 3126 650 6097 462 2991 739 2984 218 11350 458 6117 772 25 427 6633 250 255 524 7758 147 3571 208 5917 495 2811 406 8657 930 6494 933 3292 64 5979 223 10705 637 11196 67 27045 103 12078 779 13476 996 626 114 3453 481 5287 497 12130 105 3329 302 5853 54 5239 213 13771 153 11448 898 9376 161 1326 809 3289 595 5786 402 8955 361 940 744 3432 778 2474 900 220 848 11886 853 2813 27 1145 206 13800 583 5304 113 3436 951 599 47 5421 872 4299 189 7825 629 5870 -1 -1
211 3011 533 10403 661 10475 659 4174 703 8820 130 3667 745 1498 20 9790 327 6820 344 2677 829 23899 159 2832 147 796 537 18584 95 5127 876 1997 119 6436 458 8279 146 774 637 794 233 2694 876 7904 743 89 203 3985 771 6436 492 937 512 893 215 2652 513 19808 749 2262 24 9207 180 12432 938 881 623 793 965 8700 684 13320 49 3714 220 9946 187 5882 410 7664 314 3562 908 10114 514 6214 122 198 616 2177 116 7360 120 1080 9 1960 368 2539 90 19488 178 3668 648 750 809 4925 947 18833 456 7091 381 1631 567 9490 956 2561 279 7458 232 5834 302 634 975 665 764 2980 50 34437 496 3471 50 2901 124 14352 0 14949 677 4781 842 1020 485 17561 590 5899 736 3351 699 10486 152 4098 772 1391 182 3036 702 530 514 557 281 437 484 3008 237 9483 135 4495 600 294 695 1134 919 20359 312 8057 832 12349 531 2408 34 31107 768 4577 857 1650 293 19 362 2621 256 2413 -1 -1
212 10864 478 5292 109 7082 112 9520 246 4826 646 1983 535 16644 60 60 371 862 845 7568 450 3158 780 1085 949 11972 213 14935 813 338 224 3284 328 10490 280 5428 206 25132 492 3178 832 2502 183 6623 616 8510 336 3553 553 13045 836 1671 736 1507 401 1019 271 9151 842 30457 566 318 520 2574 635 4031 228 29146 525 20793 826 1952 232 229 473 1589 256 1168 840 6193 238 7092 401 4155 830 10606 412 4242 823 4743 903 4952 435 3295 25 4130 242 169 878 2543 514 11733 194 11894 579 22424 609 10100 76 11378 758 12550 105 2045 349 5263 290 3585 17 8165 415 24914 746 6918 756 3223 268 8985 33 2726 7 12117 527 710 959 6720 680 11080 895 19789 331 8228 700 7467 380 16687 849 6064 326 4304 683 1615 979 1769 385 634 422 141 211 4532 64 2712 445 3700 132 9652 -1 -1
213 3455 144 21953 68 1160 455 16842 608 11248 294 6208 318 4215 559 946 197 16757 225 5467 396 6548 491 5748 826 1134 89 8035 8 13286 695 1326 998 157 976 675 969 2367 778 1150 897 359 999 4959 993 3997 974 3401 373 2782 498 13216 460 3609 365 4205 79 3646 378 3682 840 14278 374 3133 151 19402 716 2727 479 807 742 7569 549 941 479 3290 12 1381 501 3294 431 5874 346 3929 854 1354 693 11806 504 8850 977 9732 973 6981 341 6030 749 7933 773 79 466 1205 23 9371 601 7886 984 18746 30 3164 571 6395 24 12911 884 6994 284 9271 99 14429 636 474 892 12502 956 1612 871 6996 256 3004 667 4608 818 10062 632 1287 90 7122 185 12681 206 1785 992 4555 114 11509 316 962 345 878 52 2560 101 2678 770 5141 236 5379 710 1155 521 2289 126 8460 180 2290 790 8499 439 3652 400 3231 231 3062 917 2050 247 420 194 439 539 15443 165 2236 903 6813 738 4335 854 2838 343 6500 352 8904 495 3752 731 2554 631 1589 153 4830 742 459 16 4162 -1 -1
214 4341 14 12602 480 4457 458 8253 110 4381 359 14018 942 2817 73 4256 32 9508 224 7463 731 498 352 4167 387 8034 400 764 578 21104 970 3638 326 2655 372 2151 275 23880 351 3236 294 3777 343 19325 275 9914 929 66 821 2146 378 4707 658 3404 837 2095 980 4390 188 658 253 8854 484 19507 399 874 886 4690 31 3465 694 9351 366 7333 279 7354 179 2903 97 19351 444 2574 225 1533 353 4833 50 7310 497 6988 607 5019 437 9207 678 1 210 590 117 5354 486 14183 667 3470 508 12296 150 4449 742 3321 692 3767 55 8276 564 1382 198 8302 518 581 683 3413 967 15071 975 2690 921 14688 571 817 718 4544 737 9349 707 10291 130 1610 186 52 680 3722 477 8268 274 991 207 533 730 6413 594 6135 809 17017 961 2829 247 6522 780 8467 439 5000 210 1306 234 4661 6 313 202 7274 922 4939 258 6968 343 1980 558 529 963 7561 769 18496 476 468 990 3462 839 114 860 3970 180 278 26 9838 583 3165 642 1415 120 5978 515 7551 350 964 -1 -1
215 36609 154 3455 150 7094 782 356 112 2221 17 3006 83 21259 673 9574 738 7486 183 1354 508 4713 382 2226 247 454 844 10350 586 1900 706 9868 460 1483 635 5937 883 2747 249 3339 222 3323 661 5805 842 3541 366 5934 398 5872 338 3057 686 843 816 3393 800 6757 709 2062 967 2710 121 20260 174 1800 399 22 763 6938 383 28125 19 15701 669 1898 795 4316 618 13612 70 11745 667 1197 467 7614 611 7912 72 9197 738 4035 822 8904 225 12670 619 2362 640 7536 898 116 272 3093 429 8522 78 143 307 31149 736 7412 82 4541 317 9615 431 35907 837 9 256 4781 856 5347 404 3688 134 388 509 1618 956 6509 263 4724 889 5067 175 35167 873 1491 767 2783 138 15553 364 3649 814 1870 264 2423 45 10628 849 2366 124 2194 198 4834 916 5950 865 4009 476 12363 2 529 108 4278 276 2931 893 9327 -1 -1
216 4006 28 98 879 2341 386 248 862 12962 669 2300 538 6320 257 5708 42 25627 792 14016 875 15407 874 2916 17 9320 466 3494 883 1023 642 1185 355 9500 288 1839 698 13390 911 7298 240 10109 188 13151 212 384 697 639 610 284 741 11755 292 3817 775 36 813 12806 682 16656 406 1157 494 2429 783 9902 405 9419 955 1148 8 468 860 956 685 4921 613 8091 424 2020 113 10251 398 10624 244 16871 168 31785 252 27 519 232 102 3613 13 14043 640 446 106 4403 411 3393 69 2799 369 356 588 159 729 3617 658 13987 581 8157 789 935 338 2229 568 1412 946 5758 775 3731 792 7702 719 131 642 3559 599 10828 406 441 713 7413 743 14699 247 902 115 31 427 1174 717 322 391 5407 843 5634 934 14423 740 14877 250 3165 927 1082 758 4199 722 15104 401 248 361 7921 329 9413 209 13388 490 17042 295 476 704 1164 643 2156 110 14985 84 3672 605 26 481 1239 536 7933 794 372 751 11 290 3333 991 1440 626 12612 826 2491 -1 -1
217 962 193 1511 356 4215 645 895 266 6744 121 14938 262 1031 259 2116 60 7190 248 13375 183 1423 386 23107 33 3015 561 5465 848 5071 791 7456 526 3148 894 2999 338 1149 790 14523 759 12313 500 6587 810 8517 726 3876 134 6521 840 4675 422 10057 912 12178 696 11309 242 5375 307 1979 441 17877 343 510 296 3431 647 1317 853 6439 386 726 968 2481 584 1190 581 6358 521 3073 748 1474 106 4947 887 6836 819 1991 607 12512 460 25786 538 2412 945 1105 909 14874 913 5761 808 6614 695 1594 917 14589 175 18478 476 3643 840 17445 759 1166 307 483 791 396 686 8861 550 89 331 5334 614 4358 368 2022 83 6998 933 15079 968 3682 331 259 301 8740 936 3536 845 10128 786 11078 655 16436 796 5332 633 6354 672 32895 228 7328 52 10268 903 4714 647 11417 370 2848 693 5530 455 8354 567 17256 358 1322 -1 -1
218 5489 897 105 668 15378 699 737 931 7778 529 419 652 2528 111 8248 855 6697 911 3896 645 24173 941 2003 554 1697 5 15160 930 13374 836 1538 231 5007 713 317 106 6478 365 1459 21 10701 169 3853 938 10417 759 1013 375 7406 794 765 91 3115 185 17817 247 646 85 6711 843 13447 22 11683 729 9734 4 11144 319 1507 224 3211 466 14625 531 1809 376 32117 135 10156 922 5895 117 3606 692 4494 268 2613 459 6743 186 1755 179 2962 185 4179 615 1760 806 2289 76 8090 424 7003 494 11452 882 2327 965 2358 904 5846 359 4321 329 4265 328 2855 609 275 630 2321 359 929 987 2516 648 219 785 10267 787 1532 501 17196 93 20875 813 9069 211 473 594 703 944 11077 807 5657 799 29028 64 5641 235 2513 32 163 211 5388 978 5115 18 7318 223 1364 404 6635 456 6984 191 4172 30 862 793 7944 475 5017 407 3892 417 4142 420 672 458 10645 156 8065 207 11921 577 9727 -1 -1
219 13175 857 2578 374 3303 962 1964 399 1730 259 2294 304 13657 860 2951 137 4500 565 24236 523 327 627 13638 981 1618 642 2977 26 225 299 7540 225 6142 912 7077 0 966 362 12735 648 4137 964 343 217 2133 162 3574 745 2830 137 1245 80 5158 225 559 174 2717 818 13524 141 6423 894 4169 992 468 852 11541 318 11991 886 9290 794 22374 883 187 367 3963 691 11073 715 21091 935 7165 982 5368 164 884 286 2845 785 7153 615 10945 926 2787 149 3231 701 10999 96 789 550 1174 905 4019 453 239 838 2277 246 5075 600 8382 303 7627 831 1860 719 4250 257 5330 109 16142 655 36936 305 8275 175 4636 129 7525 434 5226 268 206 721 8011 258 1777 348 16495 667 13270 734 3463 438 5335 895 4067 120 15940 305 3383 359 1184 941 5543 861 4272 713 9257 244 991 419 558 765 16594 713 9692 394 11884 926 7643 343 14881 279 7329 973 1261 10 2793 -1 -1
220 9158 480 1292 366 4380 310 4247 467 1587 172 6173 819 2898 764 7669 633 5483 624 3253 53 32505 350 4422 525 7521 118 1238 224 2229 656 1911 650 7397 369 338 624 1238 553 9839 752 89 540 2061 36 6363 806 7759 898 7058 432 2319 620 2939 640 5697 611 10965 925 6437 323 8924 252 696 10 4784 280 343 684 18967 299 2203 908 14883 808 2392 439 25968 450 9895 568 7217 762 749 269 129 358 3526 116 6166 683 1201 570 456 961 432 308 24127 690 18382 946 2012 16 9586 583 524 517 487 584 2420 307 4413 601 14950 386 2498 866 15980 743 12040 450 3911 817 524 516 22978 137 3638 561 2518 571 2483 375 1681 958 2344 946 1518 228 8617 294 2073 717 18226 305 1523 130 486 627 11230 779 1970 350 160 857 2024 79 8385 728 2806 453 13123 811 1138 719 1715 650 2488 217 5844 375 2850 787 20384 483 1136 822 6817 430 1656 786 7357 877 13865 284 1135 736 7604 684 3030 958 6722 527 15452 747 4367 858 712 -1 -1
221 7789 781 4814 711 7528 412 5361 644 124 841 2366 973 5866 957 5285 602 5538 644 4075 662 16395 145 7740 841 3453 146 8902 666 6580 590 26808 233 12250 345 575 973 6470 831 4377 113 4134 337 3296 410 6813 931 5787 393 1387 171 7409 60 536 47 8688 72 1927 354 4101 806 5342 972 1707 753 2032 705 3405 122 385 167 10455 447 3431 610 1699 960 830 469 1448 380 817 836 13052 24 4415 774 5072 392 11031 414 4122 899 1759 129 3925 390 4403 934 3915 189 6564 209 6253 557 1306 771 5725 924 2493 690 7580 982 6022 386 15405 31 11222 904 17352 411 6036 698 97 54 15227 952 8390 205 2623 673 20080 333 5180 124 5815 565 10982 651 8874 955 3972 918 12723 264 9165 766 327 646 4466 744 1272 448 17152 394 610 980 8089 724 13184 875 14627 609 959 773 10893 696 4333 784 180 705 9072 19 2272 552 5568 86 6606 245 41062 918 82 -1 -1
222 7484 187 3325 661 2611 813 15713 517 2602 909 3105 492 2551 847 25388 16 47 733 6948 534 9713 507 1822 916 3432 502 344 991 1248 106 13773 896 19595 276 616 380 9653 690 313 184 264 38 10810 519 17391 174 2204 861 30964 742 4616 686 6430 649 9943 998 19317 157 1192 928 8008 100 415 483 1004 831 13316 676 201 650 11154 201 5599 455 592 487 13067 718 17245 82 2341 517 26 566 4842 175 1605 208 1539 545 3504 79 4579 354 435 420 8992 244 6 11 1195 396 23886 710 12499 477 2917 587 1621 793 4620 509 3162 814 7390 688 111 527 2701 915 987 859 2362 905 3811 484 9011 461 13055 694 1027 272 2161 104 2759 109 12709 424 6327 347 2781 605 8007 616 121 475 7813 754 12677 796 495 227 10977 785 16983 28 8083 11 241 323 3342 885 3288 143 8674 806 4699 478 6572 281 2740 154 7246 442 20964 21 2871 172 957 493 19727 183 3990 -1 -1
223 5738 131 2329 294 5289 710 38570 785 6896 479 7828 511 20513 715 1197 87 855 662 4941 370 2304 110 697 686 5757 44 13697 251 2115 344 271 843 3529 829 15158 927 1871 296 14374 934 6784 996 1551 759 1421 857 27450 828 267 267 4687 438 3078 826 16112 617 26168 336 10151 147 3758 564 6375 112 5630 643 13997 430 1020 558 4928 206 23269 292 84 882 8410 987 628 8 36156 678 189 825 3770 219 5013 946 616 773 828 801 17645 323 4359 200 199 798 345 770 1708 277 751 555 886 982 5375 61 2189 137 6591 595 6030 8 4986 762 477 14 2797 135 1552 21 10311 228 2871 22 2040 948 3720 432 5978 332 1765 437 2695 69 2371 238 9453 364 2846 51 7348 547 15600 80 3196 640 17043 90 89 963 1353 340 1138 242 208 389 608 728 17010 625 5600 276 18 122 8235 470 6649 697 24923 49 429 700 1669 288 6933 28 4592 159 9973 -1 -1
224 397 526 2355 450 14451 672 3033 337 6006 540 416 50 2418 134 2203 174 1344 0 206 469 2452 294 4874 958 1202 317 3712 533 9587 837 4744 797 663 6 13953 381 3007 593 10048 879 2776 189 9775 843 2783 101 2059 449 189 417 16307 478 16629 853 5902 523 1688 473 7079 51 1936 996 4546 157 1731 150 3669 221 3263 476 3969 250 1109 694 655 28 250 528 26197 322 541 725 3040 547 154 984 3449 798 6667 812 3637 797 1420 963 1743 179 2104 755 8755 890 4582 246 8212 934 21210 80 24810 429 6257 137 1199 521 2999 745 863 261 7420 177 2947 496 3649 272 703 774 1453 858 1700 312 5530 750 6555 867 608 611 7672 236 19057 329 2349 349 156 260 17556 342 9686 891 640 697 4936 487 1935 123 369 882 2691 830 3086 152 1266 441 519 642 4479 790 36497 320 1217 209 1065 697 833 776 10852 818 7551 920 4605 896 505 946 10305 695 11078 117 11016 526 1283 844 5316 450 5112 968 299 296 6970 560 15 731 2315 364 6618 138 17335 947 6146 17 2389 790 1732 747 2424 502 3179 278 20424 266 1206 396 199 440 9533 192 510 484 2253 -1 -1
225 2172 473 3080 23 737 262 2230 898 139 129 18631 624 1244 132 10374 394 3945 440 155 992 11393 424 12084 593 2896 972 2398 287 10547 515 18555 599 5598 908 13011 964 3608 340 13974 55 4384 405 7546 388 7430 627 264 903 21579 203 5278 562 925 414 14842 63 13823 195 15115 267 5211 902 8127 410 2066 430 11763 388 12798 787 1724 590 1899 579 15541 810 5184 952 13034 387 3827 688 3141 530 893 292 2454 905 247 965 10622 963 211 64 16271 457 12691 130 2989 575 2928 312 3933 15 12903 566 19689 954 178 672 2039 670 3274 186 11838 321 274 954 14236 11 2185 746 1397 829 9456 412 10909 980 7543 827 18262 942 21428 174 7436 667 2373 869 1771 26 10355 552 11039 787 660 553 6501 47 2639 321 2444 221 856 124 5834 586 11653 126 8917 150 13160 380 12662 -1 -1
226 109 248 1717 846 3923 735 2425 4 2276 509 1744 382 25284 968 22327 395 4251 364 1711 380 641 321 1184 848 4519 189 3946 604 3058 224 3381 141 7806 169 6234 379 12048 653 1153 460 2155 120 12708 268 6122 394 1578 157 22398 133 1517 355 3363 422 3192 442 11940 480 4658 835 8244 484 1517 507 3512 108 26350 520 88 630 13271 793 1381 570 2191 705 1645 393 429 113 3132 622 2418 636 686 304 18299 12 6185 454 9675 589 1750 874 2065 966 3268 3 22094 998 14990 330 7405 731 1364 727 21982 893 11049 496 5287 685 7763 539 1808 32 3039 250 521 400 8894 944 348 953 4016 21 37 982 14634 583 3182 85 5451 845 1706 250 6678 508 945 281 7375 165 199 794 2688 955 12046 169 2297 31 1921 363 20596 894 2092 826 23594 899 14020 11 880 54 14462 167 4687 540 20163 894 4172 409 7364 486 2202 37 10640 145 9084 157 4241 512 2426 -1 -1
227 2961 25 1065 369 7398 493 2287 268 2510 833 11123 602 5368 50 2616 38 16533 43 6345 453 254 719 8395 941 19 66 13426 595 2769 161 1190 513 6541 516 11684 199 341 893 1247 782 1158 67 8427 378 346 110 2082 889 100 246 11147 445 7864 145 328 329 5817 370 6487 450 13035 636 10827 963 4443 755 5322 13 11821 514 1965 23 12 438 1415 83 522 57 21006 814 1033 746 5109 503 1269 558 272 689 3001 758 1966 836 13373 566 10416 725 1255 292 4336 887 7001 509 700 269 8696 476 3731 8 8274 112 16552 114 10647 601 501 966 636 915 8814 7 7520 128 341 321 16483 833 3474 617 10680 701 18196 728 1078 734 1155 4 1413 399 3639 998 5991 763 7686 505 2929 70 2978 482 14792 923 8900 77 1941 430 22843 301 5699 13 6825 109 14778 768 5481 830 14285 549 2796 505 10982 322 14794 889 343 826 10174 305 5781 244 3161 520 5377 178 6798 691 1262 895 3422 887 18208 576 9504 206 1819 -1 -1
228 1689 365 4846 569 2406 693 5374 266 2219 131 188 706 3445 354 1063 256 19253 209 124 580 12986 915 6115 671 2105 179 3588 284 2227 472 15266 764 12470 662 8829 730 1976 514 2710 100 4386 74 6054 901 5283 820 3414 307 4602 929 18457 400 5921 757 3175 115 31958 27 8853 408 25324 718 64 661 497 647 1475 759 1816 883 4221 201 2528 341 9509 638 8019 344 7712 853 22427 755 2482 74 18160 652 10092 448 1252 490 6437 131 3535 917 3147 105 1403 322 1816 54 5104 169 4639 969 91 186 10378 628 6558 20 472 354 3662 858 4097 545 1432 300 2985 794 3845 388 209 968 210 530 572 12 4809 414 6312 981 884 325 2372 81 16245 774 1811 311 3610 336 3455 53 3827 448 452 274 672 930 3652 635 7436 676 7899 103 612 453 5045 192 3714 551 5409 637 9256 203 2732 607 1295 46 9195 560 217 811 3814 218 3963 757 477 31 1108 749 3664 192 9424 481 544 706 6339 269 703 633 34032 720 8144 558 4620 508 3835 606 18463 500 13714 17 5247 298 630 0 2646 -1 -1
229 2432 646 8293 341 6235 658 11637 546 890 970 9541 311 7302 122 2286 136 9878 442 1254 915 9860 214 402 374 1995 849 2541 546 813 122 2002 458 6041 913 4584 636 4468 681 8640 473 5957 30 2000 890 4127 331 808 517 435 107 2462 213 17229 46 9079 616 5935 527 5005 792 12978 106 2057 305 397 718 16197 906 6785 866 3047 579 2399 268 2396 605 1146 335 1465 393 13628 452 1183 114 687 141 755 682 13954 904 2697 179 632 988 2147 503 1975 515 3503 722 5715 774 4201 652 5656 270 10563 262 18348 684 14569 835 6165 594 3418 689 8882 940 1167 220 8258 635 3036 147 2663 723 7087 185 2611 325 251 272 616 526 2055 813 6089 226 3668 228 7283 266 790 620 4643 905 13262 893 1305 519 10007 887 8000 528 7403 771 69 231 11188 585 3137 318 5433 213 18128 411 1311 54 8134 515 3090 517 2174 630 33082 430 12587 431 3736 837 14138 331 2808 880 873 326 1007 776 1084 451 8265 139 2148 760 984 533 2065 548 1651 803 14257 768 51 536 1930 915 4363 299 2658 642 7910 778 1220 421 1780 782 3340 225 1037 9 9498 382 1315 -1 -1
230 2160 670 244 712 354 526 1305 26 2882 974 7070 774 262 894 6214 359 3850 113 14264 808 4346 675 4439 553 527 685 3276 729 428 873 4281 999 5106 793 3202 529 3050 753 352 337 2078 793 3714 632 8154 665 3868 759 1599 793 21942 365 10086 946 1967 7 11661 618 586 445 11897 68 6637 753 2921 473 751 837 427 270 16151 167 9689 697 11211 639 10607 776 389 522 14694 316 17372 874 2601 534 5514 716 538 800 100 399 3898 458 2994 63 1557 677 15525 388 2951 181 5060 394 4545 388 17383 593 27281 697 5038 39 2436 218 254 634 66 786 8667 171 1846 729 1913 641 6294 843 17195 269 634 334 6594 472 5788 252 855 499 256 442 20051 836 4834 466 34427 100 6448 575 753 772 447 129 8762 99 15730 50 19592 776 3399 848 6519 458 17710 652 806 320 18227 346 480 460 755 15 6866 950 10071 608 17100 639 6034 84 10010 981 2811 321 100 634 1698 419 152 -1 -1
231 10866 989 393 34 2484 150 1512 524 2419 771 860 430 4113 27 5688 169 3960 345 4810 282 8218 383 1886 789 5947 374 10824 119 6490 415 1479 960 1460 44 10432 999 3703 815 199 42 2308 469 5463 51 12424 502 6221 550 17829 605 9494 905 10197 576 16046 420 4192 516 617 79 7391 69 5536 376 16935 546 5584 222 3682 422 9855 247 4685 323 11532 146 1713 609 3732 647 6397 901 885 680 15727 30 5200 17 6958 208 3306 228 777 640 11397 532 3485 966 472 315 7188 975 10343 832 1621 536 12593 235 570 866 4612 663 10223 436 1691 179 13347 25 8734 290 8917 253 2068 93 3018 205 6571 184 788 752 11216 990 12192 525 16146 189 1887 415 265 91 770 207 2385 800 8991 898 1228 671 4550 648 2348 356 6895 603 3647 735 20 124 969 359 22646 569 6944 370 8604 780 471 600 4404 721 24017 339 9053 85 17733 351 1640 644 3276 152 11969 255 1495 427 945 828 964 751 784 318 6039 92 13475 -1 -1
232 6451 688 2511 282 7009 95 881 90 3065 997 10850 394 999 715 4592 347 5632 225 962 921 7914 943 2194 597 684 75 7823 238 2417 134 7965 799 1394 734 8131 584 13273 960 2281 313 8267 733 151 977 3109 309 5107 210 6991 430 4 165 4654 44 39256 440 1665 817 3846 203 6674 366 5271 831 472 264 14827 346 13929 805 5690 843 21529 373 6221 334 692 54 2897 577 2271 485 13129 822 5465 832 4728 771 9904 643 1422 627 2472 289 41736 541 4143 859 863 586 1890 140 3758 451 3454 169 158 248 9668 668 700 212 6424 808 9514 630 9128 759 3847 57 6931 600 172 366 2382 886 1065 916 43947 342 6367 335 10949 737 337 8 7915 289 2333 151 5624 446 22234 542 4480 27 6990 216 10324 199 2119 747 1287 345 7238 527 5695 872 1589 69 5037 421 2851 181 4453 483 15204 332 3726 338 865 414 3750 163 4036 441 9960 46 7733 301 8887 -1 -1
233 2519 321 1288 445 7253 73 629 158 3128 950 9573 591 2999 551 56 653 4127 678 34 289 10053 59 3099 516 10742 345 2452 7 5555 97 15480 319 1122 386 21 588 1693 565 25285 106 7423 79 5309 441 11107 225 1461 171 1680 488 14413 116 8795 29 1359 694 2694 479 8059 879 13087 47 1852 696 677 912 5867 493 1480 438 2952 51 1117 417 7523 888 1066 114 1530 125 5022 713 930 541 24881 915 499 802 621 575 13641 146 8123 599 6783 188 3666 109 7999 293 7348 320 5336 816 9066 499 11405 999 490 923 18868 104 2383 198 12 729 4701 9 4246 713 1485 670 83 647 859 728 1268 289 12486 505 6883 404 1304 422 4231 530 11983 474 8379 745 8899 316 6197 687 1184 139 12049 607 1020 309 1297 48 3145 780 1651 470 3553 461 89 426 8299 703 2788 927 4297 32 23402 71 1625 536 5921 855 17943 633 3032 793 699 893 10753 638 1052 191 6524 413 13031 308 3651 183 22942 512 247 672 4541 374 1179 177 8531 634 9076 363 2768 773 10084 23 542 -1 -1
234 2256 579 4924 494 10468 831 20484 591 7720 666 29201 334 144 981 1934 144 384 235 3204 466 3697 23 3758 88 4128 204 1022 151 359 575 22038 682 807 556 676 842 906 459 9911 197 1064 787 1398 123 10892 731 5555 110 5522 387 16302 60 99 430 2656 412 1570 463 24545 406 4320 849 6988 256 859 788 7977 945 3120 87 7858 30 2865 206 12828 536 1015 954 4846 188 1067 154 141 19 250 711 8582 858 738 509 2218 157 632 233 2520 836 1148 457 20261 922 4712 867 4051 184 1141 745 2914 519 2434 678 10583 164 6088 538 5709 430 235 506 496 78 3534 615 5784 519 2964 320 209 84 3073 5 177 568 1174 755 3621 21 629 771 1712 997 4262 812 732 245 9005 495 8619 680 6299 208 373 703 2864 272 12958 153 2288 211 12603 720 1375 15 1187 12 8067 189 2034 662 3196 30 4389 100 15510 256 46 821 14615 433 233 175 14640 954 10973 974 8295 732 15081 960 7046 901 13617 376 5853 269 1754 581 3882 637 3990 939 3450 496 3567 353 13329 502 6335 158 12027 375 1214 269 3894 0 7998 490 2645 -1 -1
235 3216 405 2762 275 59 998 259 529 20341 551 725 832 2105 400 352 883 575 999 2535 659 24276 664 1549 422 3317 266 1356 322 12694 798 1081 996 7659 586 8432 136 5747 220 4776 163 20475 500 3342 5 12046 975 16345 554 2370 575 17109 117 14298 265 325 308 880 953 2580 432 3733 592 1434 890 14577 614 5252 233 659 250 11773 676 8630 470 5457 879 8590 902 3548 654 347 237 1914 256 6642 777 4476 191 4532 809 5374 160 5822 416 4596 20 2128 626 28068 329 3941 275 2131 979 1973 914 2577 19 23875 693 8014 211 3841 92 979 100 7531 278 6354 896 973 768 275 727 19702 676 9511 185 2373 705 2622 956 425 904 1233 121 7638 973 1767 746 2775 731 3951 392 8422 757 9494 834 3622 473 4105 323 13736 67 39 673 1935 687 605 397 7952 130 6488 4 2156 563 1368 142 5949 285 18459 902 12699 103 816 866 3624 363 2830 611 4238 373 1832 354 1284 583 515 874 7192 232 4795 454 5693 645 4206 498 3692 294 6234 33 2740 431 4450 812 683 738 4104 802 3183 -1 -1
236 219 425 938 824 99 675 5363 728 10325 147 15114 94 696 515 1165 130 2442 959 10050 124 5935 243 9206 136 6271 996 759 528 6006 577 10484 502 7106 153 11422 686 2840 183 2537 270 12929 142 11317 721 56 823 3694 156 2395 779 7665 952 401 47 16494 255 8536 631 15034 722 12275 355 7165 796 5141 926 2221 702 5826 668 4324 44 4879 468 1405 537 2333 518 5187 878 15652 422 4962 947 1133 537 3564 143 5411 727 3342 929 4711 672 13286 256 6724 914 5719 284 2523 693 10458 384 109 986 764 395 5775 110 3244 682 804 733 15058 694 3674 104 3125 565 1431 296 4227 554 2444 31 364 837 2536 805 5470 195 225 851 12991 927 2251 250 5572 430 4423 817 3774 870 242 272 4869 486 5927 509 2193 533 4527 945 12720 379 7019 925 3206 553 2524 503 2475 757 1932 463 11663 241 12200 823 5146 628 376 543 7144 788 611 96 6300 188 14307 804 7053 653 13663 494 4948 859 3352 592 4492 433 1791 762 5645 205 5473 771 14085 368 9279 767 1332 298 464 397 9919 178 6519 665 2144 723 2407 302 3645 91 2311 264 1369 -1 -1
237 4167 690 4101 905 2055 930 1184 470 2147 737 22161 874 2512 743 3445 773 663 608 900 75 5107 354 5053 680 2616 314 5623 412 466 620 1442 563 7990 859 8067 979 1291 26 7884 17 3032 557 6673 512 9131 418 94 195 6606 869 6273 680 2111 783 5837 947 1772 711 7432 305 9858 75 6305 527 8505 326 9100 335 1110 617 10700 785 14219 799 926 128 992 477 7217 419 11906 339 7693 952 12681 840 1962 689 3633 628 156 189 11244 217 9477 49 10192 711 595 822 5041 242 16095 55 37318 217 2750 190 12760 917 2686 906 12727 658 12194 419 2346 794 4995 914 297 340 7455 102 1095 494 1767 497 4354 323 448 671 631 907 24574 611 3604 175 2632 500 9990 292 1950 476 2890 949 6352 667 6777 700 4078 564 1087 468 7022 55 5966 711 1028 136 2863 687 6151 95 2902 428 23932 814 3512 204 3489 471 811 847 3477 441 836 471 1255 173 560 875 2336 248 2590 549 8146 391 13728 246 7679 590 8802 125 5570 175 2973 75 1279 614 3743 63 8091 396 4633 648 708 -1 -1
238 16 642 3187 58 2274 218 3679 169 19211 681 1749 490 3223 760 539 276 4458 767 6044 509 983 361 3103 969 10074 470 15875 36 18484 646 3093 986 773 357 8728 733 2575 332 1768 781 12298 354 1591 457 892 667 27548 633 13616 263 2699 904 13241 490 766 672 536 843 1927 6 2186 536 4083 436 422 136 3403 41 3839 247 932 347 810 463 17862 303 2484 703 3157 555 2095 390 2883 586 3340 590 8080 838 4601 481 3203 144 10435 360 3715 715 2906 973 1322 567 946 713 2534 410 6278 136 2312 283 7586 759 10098 292 14730 566 3608 323 3942 150 12218 786 4336 259 780 866 18817 326 192 129 997 9 14693 780 2123 212 5728 107 31416 298 7835 467 2854 658 4101 993 751 638 13848 440 1364 624 711 141 1005 186 265 389 4428 269 700 716 10860 971 576 873 12171 975 13462 674 1012 701 645 992 144 669 2232 437 10234 115 492 597 6131 515 8055 366 6466 922 656 864 248 988 3023 1 2281 564 2648 612 12637 667 10437 779 525 503 4259 367 4930 301 4200 286 325 559 6598 6 3851 647 4545 74 3985 674 1681 419 3785 754 3338 649 5038 -1 -1
239 4283 489 4611 38 1498 604 11427 143 11856 120 2048 263 3410 160 8202 934 480 33 8364 879 1744 199 304 890 10044 417 2010 323 19007 358 912 451 6499 691 458 175 4189 884 837 810 2975 347 9264 696 3381 398 4274 633 9916 848 8297 390 939 604 4689 294 16405 452 99 28 10213 849 10602 568 2527 455 118 589 6463 28 5844 985 4045 246 2761 296 1488 857 3901 902 1905 573 5400 732 13747 391 10635 907 8142 844 2901 797 4440 580 6377 711 2582 233 16072 888 2124 14 4047 512 717 250 2567 352 6047 221 9161 445 3443 788 892 888 5341 88 3134 220 3559 139 2376 501 3698 322 174 464 1388 248 1751 646 12953 845 3413 777 1261 490 8458 422 1470 344 15198 176 14220 417 995 166 5909 321 789 993 1471 174 2109 247 12597 623 2849 774 1358 510 9000 689 413 783 2329 761 4243 55 725 60 4621 229 6961 720 3022 262 299 179 30947 944 8797 255 7095 845 745 712 11949 92 3855 708 2749 776 5687 566 475 26 3600 988 3728 672 928 199 7420 816 3763 561 12280 268 17943 983 821 45 8113 413 6598 452 8229 776 2970 -1 -1
240 8326 835 1832 590 286 4 14070 857 6146 88 1643 746 2004 79 4690 967 21402 806 6137 372 958 170 57 949 370 731 4130 342 9644 408 8614 893 12537 225 6240 501 620 376 16100 947 1602 991 5097 151 9656 968 5534 933 5485 700 2201 776 7706 149 35998 734 10332 546 8063 812 2277 83 1327 593 2051 753 859 119 5899 664 7176 760 2130 51 2565 686 950 240 109 173 586 135 1172 386 9105 761 9429 690 10730 684 3167 965 3915 251 14470 822 1341 301 7078 758 12809 911 13017 657 2880 313 2201 463 7511 941 368 195 1220 897 6087 406 545 317 8145 418 1688 590 20649 560 2859 299 4042 764 18875 713 3409 496 19207 63 7706 539 6373 968 7962 41 2417 618 11304 502 3740 350 3725 842 8813 316 462 493 9983 166 44097 699 7696 913 959 44 5547 142 5521 77 3129 583 1384 198 8841 203 6236 859 955 327 1475 334 4608 159 7300 606 4023 971 1108 290 2091 321 730 898 1157 816 254 81 564 -1 -1
241 7451 357 214 141 913 623 5473 314 23807 731 5107 128 7461 315 1142 429 2312 924 1128 885 737 514 2521 193 4717 54 7144 950 5318 295 520 263 2285 515 3803 553 8433 545 2816 634 4699 315 2551 211 13465 518 907 15 4853 255 18512 325 3461 855 7532 895 44 794 2403 827 4190 377 17224 413 69 204 19660 184 3155 113 1006 576 3072 493 5741 776 12502 852 9457 99 12313 525 17302 117 6814 324 3542 470 12928 925 9255 605 14591 463 5877 319 3428 562 4990 334 17144 648 1032 817 23206 925 1837 128 19417 466 4311 266 3846 906 8004 418 6757 463 2197 508 470 156 23 116 2134 891 17676 977 3694 731 2054 960 3152 258 6075 376 1504 393 4286 703 426 534 3901 314 327 82 3226 237 5491 769 5762 575 434 773 7073 683 2257 397 5666 721 4460 832 3802 950 9414 444 2136 819 941 384 617 725 5733 156 1874 181 1857 378 12207 893 8269 204 8014 957 1353 628 1015 873 4223 881 18633 754 1354 45 2982 618 16626 121 11687 -1 -1
242 19019 130 3068 534 16478 305 13776 572 2406 539 13775 579 5321 266 48257 522 6671 137 8012 348 3756 821 610 355 15206 922 8091 999 5185 995 2794 911 3118 346 9296 893 10637 700 6876 20 4115 108 15204 161 1578 782 7674 517 4385 375 3994 840 893 487 9523 720 2148 464 3605 452 13221 478 20239 180 3579 722 3002 920 4 879 5320 36 8211 362 4399 970 28150 42 740 579 4213 602 10147 825 1562 593 3160 531 25645 69 15304 244 2211 296 10868 381 6171 201 13908 586 6944 856 18888 127 3611 549 1707 968 1263 931 7779 274 2553 432 1880 114 3884 18 3743 647 7774 120 2130 811 16772 792 77 113 1497 144 6788 850 237 768 116 440 14562 486 6628 718 1779 85 13719 171 9839 25 1577 852 747 615 6582 220 8163 -1 -1
243 13601 70 7462 34 4978 98 2806 270 4560 661 30951 176 4222 914 8066 214 5614 670 3497 313 11092 752 7563 757 1159 125 10871 922 9261 608 3441 555 781 873 7520 461 7877 99 137 623 1493 690 506 427 4715 490 1544 782 1254 843 711 760 542 96 2675 565 2442 0 5940 431 1246 868 33413 844 12118 168 1430 748 15873 674 18584 78 7040 342 22938 572 2701 309 733 243 12275 87 12170 326 9530 695 13535 34 1697 19 3881 21 3752 958 7841 369 6785 233 1023 302 6123 848 1795 177 12208 709 4930 45 1110 668 1534 199 2982 704 478 136 1844 106 4760 118 936 307 4327 972 296 993 1006 404 3242 993 628 961 9924 290 5344 106 4532 206 6421 364 3541 664 3319 812 7188 813 3177 611 2229 632 171 79 20913 432 829 256 1143 663 218 575 1720 989 3702 711 4844 42 5560 927 8315 35 17252 893 1537 242 4678 979 4590 156 10958 404 7023 887 1553 257 1333 28 22684 495 11829 811 3615 436 14402 -1 -1
244 712 694 2422 524 5089 171 3270 54 4345 706 905 641 683 782 3246 118 309 397 3202 647 3377 49 2250 798 1682 500 2169 874 2141 978 1304 215 1367 137 3149 289 22178 0 1777 769 2328 888 8206 555 11850 197 18458 944 3319 765 8113 960 1694 731 9482 908 1200 372 3093 770 1922 805 7544 718 5731 288 1362 831 1971 219 4923 568 7177 139 14093 62 12825 981 717 645 653 897 1305 590 4913 608 6251 75 8476 787 3218 23 904 134 5280 552 1561 585 5502 447 3865 634 4293 465 1159 964 1484 220 14166 782 7107 332 12216 158 85 998 1252 250 250 399 3971 409 11282 730 13547 861 250 607 12576 488 1904 499 1082 453 12358 649 19992 168 5834 441 1776 263 14443 173 16181 778 33857 840 4847 614 12479 429 12252 732 11158 699 130 778 5614 825 1659 859 5287 839 391 568 3862 838 9120 2 10425 114 3394 97 3286 891 549 595 6340 888 4101 70 130 754 2832 449 5475 130 7976 300 18528 645 13 192 18292 284 19792 37 7027 -1 -1
245 5603 143 2893 254 16564 598 1373 494 3021 222 239 504 3230 184 13166 629 5414 655 11912 35 3116 89 10 413 5121 74 381 563 1248 837 15456 774 520 937 1566 719 2142 949 2417 769 10164 34 5021 418 11759 69 5559 860 848 884 6471 310 1685 864 4529 149 1972 910 9098 734 11566 957 6164 802 2642 970 978 926 1156 790 13079 102 4594 906 2587 603 5214 729 769 667 6785 474 2593 689 1697 617 3560 381 1796 586 2358 131 63 507 1184 321 11019 208 730 468 472 701 953 710 228 549 2001 91 2508 659 2645 8 338 180 6816 185 7877 507 320 713 2329 314 5855 183 11197 607 12125 669 3054 844 17108 21 20156 746 3098 852 7286 953 716 772 1994 409 11255 832 21395 789 9244 693 3777 945 8946 380 3109 13 1969 777 8660 989 1305 357 10187 23 8213 824 696 618 5273 360 26263 186 481 433 2689 721 620 219 3145 518 14063 442 1396 607 268 773 14809 217 551 592 286 707 4073 20 8599 114 1546 448 6670 505 6807 836 238 640 6964 839 3515 23 5500 910 365 912 9670 426 12219 112 1718 226 19623 260 11150 -1 -1
246 3591 822 65 725 1948 374 1268 439 7309 35 5314 864 7064 507 1643 252 890 69 41432 458 3396 905 4474 380 7683 181 5964 523 12484 273 8843 52 4547 198 2736 653 1941 472 10520 222 2320 566 1575 401 355 844 978 350 4329 244 8637 659 14993 977 1330 376 1327 564 541 663 4291 829 3932 223 7443 389 2599 281 9179 654 12092 19 7933 805 1219 628 4076 485 7837 331 267 841 10367 580 7476 876 6019 437 2292 157 6806 509 4014 343 1708 424 2598 912 94 299 723 103 1527 274 4816 618 10251 961 23987 546 21767 437 3532 490 888 520 2371 298 8993 668 2752 567 2313 618 3076 385 9001 570 3914 443 1054 639 6036 416 3255 643 5771 312 15175 669 21192 13 5513 443 7112 143 11048 636 1785 117 6683 788 2852 616 3569 623 27740 996 5049 612 2753 499 5428 948 4430 290 5044 750 7075 684 470 585 8758 385 3475 176 24379 273 5944 199 1970 616 12501 749 812 973 1438 899 18004 662 304 403 1164 -1 -1
247 4684 557 10028 447 231 715 858 412 4327 65 13058 44 480 500 9699 456 5589 821 5341 353 4291 816 3949 269 5063 321 11301 857 2303 109 4005 85 2690 484 10436 905 1620 951 666 331 12529 222 11255 303 9988 555 43729 212 2343 233 125 914 2885 887 5609 808 16669 716 2800 732 9201 447 11926 496 2385 392 8187 981 9540 186 449 218 7133 707 8083 268 636 69 6930 472 3837 272 2027 274 20928 580 15231 544 8052 478 1686 963 1756 682 42661 915 4406 341 8604 741 3643 720 3430 789 3207 443 8835 846 35196 928 3056 985 12435 576 695 863 3255 43 475 593 2402 68 14600 588 4795 514 1541 530 8416 529 3556 631 2496 361 1778 356 1429 759 3688 959 21847 834 7812 921 7367 318 3645 335 4694 330 17665 762 11438 376 4141 831 2719 366 8438 415 7016 86 751 716 852 -1 -1
248 129 15 926 794 1073 777 9242 338 3724 420 3689 677 29690 117 2850 961 13351 99 2829 490 5168 901 575 871 14569 18 3502 936 2901 721 2089 682 37 155 1572 586 7370 229 7917 901 4914 687 4352 885 2962 345 4458 492 10609 299 14411 421 6085 399 9274 468 3939 595 6020 280 653 657 9054 822 4349 865 3300 463 2574 636 10848 518 4368 831 2810 590 4707 394 6390 51 1143 548 639 833 985 660 3552 103 9845 389 1136 480 8901 472 1483 54 8723 502 9488 83 943 799 7745 517 532 918 13421 608 6387 113 1265 402 4164 540 2114 499 7136 810 3512 998 22688 492 1936 225 12136 425 752 17 2700 860 8965 249 3348 112 141 386 7694 38 654 659 3474 84 623 25 6708 894 4165 270 2219 941 2832 214 3332 137 2274 516 11614 189 9096 213 1755 533 4634 118 10511 933 2210 871 328 677 2690 108 990 404 1031 532 5728 751 5884 322 5336 702 16877 885 5403 588 7918 4 13054 102 20652 980 2450 523 14030 426 2278 158 321 793 6402 525 1876 180 1053 232 773 101 2782 641 21583 918 92 147 1200 519 4399 742 2263 100 1894 -1 -1
249 8782 639 13840 97 1342 323 3426 591 10742 570 4490 233 18342 566 7101 27 3780 620 5085 720 3973 604 2852 637 1990 740 529 334 3771 411 7662 326 347 634 140 715 15759 859 3717 980 7586 653 2579 569 11394 687 3128 537 8544 392 728 114 5896 930 6071 500 23747 530 9204 594 5579 237 4274 696 2736 616 5940 365 2909 322 6611 489 5484 879 5518 803 996 147 7460 267 8509 840 482 172 2216 293 11846 291 207 869 7367 524 9981 430 9066 903 2377 400 10425 534 10970 904 4627 375 15949 484 7150 340 28960 785 3283 604 9549 357 3541 39 6036 791 11046 920 10886 481 1289 36 17373 579 14960 80 1626 460 269 641 3040 205 8634 264 3288 23 3382 233 5420 456 5067 177 1086 648 10744 26 7682 396 2055 412 13986 451 756 510 1890 536 1207 701 6311 907 10661 886 15961 225 3907 55 13370 189 13035 896 802 490 10197 737 1669 688 970 -1 -1
250 18691 354 533 405 1462 13 4883 401 2025 856 2370 894 6832 68 1020 640 9329 909 20032 564 29863 272 1186 637 3229 443 672 742 21642 318 13550 981 17416 210 6955 598 8171 318 872 643 3807 686 9850 181 7501 426 8176 7 8445 740 7967 147 5094 341 7015 915 8905 377 1186 892 690 465 513 652 467 427 15734 839 4915 849 98 794 7588 912 3027 715 1168 301 16421 393 2297 801 8703 264 8162 581 9247 834 9598 644 73 702 2838 897 12955 108 305 327 1488 408 2694 710 9336 11 2383 151 11864 995 3147 239 1664 643 5547 859 6842 223 422 891 417 290 1111 437 3972 981 6181 954 4616 429 897 738 3591 624 2566 763 1483 586 6464 375 21446 913 2598 301 1607 239 10257 215 105 762 38 649 3250 879 8723 693 4671 262 1345 526 6 558 10991 832 677 351 1693 9 2225 644 3374 552 13003 448 1110 701 7848 778 7710 281 186 48 20989 28 2501 834 954 404 12289 952 5226 812 7251 850 3003 542 4121 943 440 206 193 526 14047 884 4958 -1 -1
251 1766 650 11514 90 3570 747 7119 149 3834 702 405 442 7835 45 4860 791 7165 129 9481 299 12119 426 4639 248 9182 56 9329 397 1270 237 10402 946 2005 570 3044 136 19722 913 9927 393 8551 82 1055 659 2504 619 8793 575 2951 416 6427 597 6781 538 4958 713 23581 928 8032 652 3443 60 1586 675 25527 468 16994 492 1963 649 10935 522 1550 531 5213 189 4054 513 1661 195 4736 299 8530 462 2061 154 6600 869 404 667 580 725 1255 541 15260 872 1790 873 219 366 4195 443 883 132 3053 378 722 466 20925 994 756 257 4121 302 833 637 2238 450 351 649 11988 343 1528 560 2069 852 2437 359 1632 991 5224 549 22258 539 23841 207 2306 815 3530 390 6399 375 3240 898 3768 881 2888 982 3387 213 1640 279 26125 792 857 913 7717 0 15734 72 329 894 413 249 2036 345 1724 320 3538 926 1981 726 1045 962 508 867 757 799 9851 297 8027 509 4279 307 8675 74 7036 647 1928 150 7602 831 5999 90 2048 556 1968 410 1417 9 2310 229 1552 953 2564 668 7926 -1 -1
252 4709 115 34893 412 5914 474 2542 669 4365 675 1479 462 11068 289 4473 862 1388 832 3737 909 5549 449 627 806 6774 411 2633 69 4845 165 2420 699 5569 728 2969 487 6678 721 4270 89 19993 131 8170 564 980 765 6120 525 1201 563 3896 644 17977 922 10683 114 3462 660 5885 991 2810 234 204 774 10910 330 2631 745 9479 657 3313 117 5354 475 16957 920 563 610 11479 110 945 998 949 192 9499 851 7036 519 3597 367 300 718 3671 775 6288 905 1519 414 17566 680 901 757 2482 120 1940 988 10414 705 24577 512 409 165 11960 187 4223 813 2693 825 21679 617 5072 590 3249 143 1828 99 345 945 7800 214 138 533 3080 324 19551 397 13249 642 2845 587 9482 610 6558 892 1339 679 930 685 74 436 4857 44 1895 995 1495 505 15649 292 2111 468 6122 133 1390 41 11223 602 7015 710 24037 13 8484 754 7261 102 13530 806 18303 873 5304 920 258 875 1523 -1 -1
253 4192 111 6431 700 6910 229 3413 668 370 160 3791 447 1596 165 338 871 1413 37 1519 706 3329 68 2336 17 13921 313 12229 671 2595 161 8782 796 353 690 6089 500 3708 667 8450 365 6087 185 1386 546 2895 45 4891 364 13470 786 1261 455 2887 785 7436 817 9596 55 5704 938 6325 68 7912 959 478 645 9898 849 617 277 1937 146 9047 669 20776 707 2190 708 5963 657 2557 682 2095 520 37 198 332 557 195 60 9630 701 1452 263 4051 955 8520 25 3994 794 323 192 16809 888 14511 273 2000 428 572 704 9851 462 1055 859 13793 508 2358 352 1761 134 6604 933 10748 915 1231 591 4067 777 2704 764 6844 477 19099 8 1184 413 1104 33 3253 245 8381 506 2736 20 6776 563 14708 130 1769 426 1066 666 4922 740 4161 488 3144 948 570 1 10675 80 3523 723 4139 298 13283 764 6373 759 2897 820 25355 653 7188 779 14606 998 6825 865 10203 814 1002 447 6831 941 4646 437 1671 439 5065 57 4738 193 5383 429 3071 953 18247 991 6564 600 23551 -1 -1
254 3181 484 5474 51 666 602 9721 735 3908 930 10236 65 12477 3 4166 80 4451 0 7786 756 3617 102 5782 650 4115 480 1742 468 44 295 1306 23 1530 595 92 943 5376 566 1038 201 5574 271 716 930 1257 713 790 193 3671 186 5585 752 9779 275 923 345 2456 737 628 573 3291 195 2564 425 13974 779 1413 86 4291 698 14950 766 5007 563 1713 161 4522 333 603 180 1120 892 25512 165 953 748 11547 167 2043 4 1965 633 3120 333 18835 373 2381 6 1987 144 2948 56 10519 299 13001 912 2183 719 1762 115 8351 412 1010 191 6022 10 3175 70 4076 406 15150 597 2546 964 22816 315 1152 246 3231 269 8367 663 2302 940 4302 136 1105 428 2837 453 5286 762 15370 721 1640 160 2384 859 461 766 1068 750 4667 594 2686 14 1637 138 1545 812 1515 926 917 459 358 384 10793 300 2546 379 14759 185 6253 163 146 236 4197 152 1823 78 7599 520 2280 992 6012 515 7387 899 5366 147 1334 985 699 829 9040 555 5178 240 2495 688 2928 458 1306 63 2374 238 1236 217 1060 519 7327 620 4544 632 3202 998 6965 96 5555 146 15183 446 4441 186 2517 494 11830 466 6763 356 12236 174 1522 720 5872 465 15578 243 685 -1 -1
255 19997 327 4220 806 335 948 2732 347 3324 728 930 797 282 506 4985 195 6652 87 22101 685 11071 57 21745 278 996 93 2685 40 312 843 5602 446 7542 182 12695 564 1666 473 10550 688 2821 628 3976 995 21630 784 2151 779 22605 417 2823 614 4681 187 5928 42 5710 928 7542 638 11401 577 7049 582 4959 595 9254 582 4186 636 2511 746 14628 651 3605 79 2283 400 9245 588 1371 225 5194 53 2102 610 1976 146 702 674 192 122 5508 21 2423 80 2451 851 15511 350 3985 874 4828 597 1072 688 313 923 2322 859 6026 579 1681 132 16598 638 534 992 282 746 5245 774 2724 488 129 259 10947 585 1124 126 3609 4 3319 896 6144 353 8459 424 25698 401 1739 586 2818 461 27189 442 78 633 975 744 2479 604 13754 139 5273 433 3694 621 7114 545 3309 481 136 162 13870 905 6950 598 1855 493 10054 660 6199 330 6912 905 17636 760 8562 621 3062 443 18770 229 1540 68 3474 -1 -1
256 2089 850 1956 649 11982 642 6011 771 1066 453 517 71 5050 444 7046 164 2232 391 196 129 2519 571 7414 740 13533 848 2208 768 10675 366 1229 504 1000 674 7570 896 12797 508 3885 7 1951 629 18378 585 3761 974 2730 523 9092 863 14685 660 3688 880 18668 215 4323 760 956 107 8971 850 4082 913 23016 41 7537 188 1208 999 30459 316 5627 890 363 742 4896 958 1767 731 7069 784 5157 15 1102 966 7680 689 175 903 581 574 281 267 2990 275 1081 494 5353 321 2760 101 7183 148 440 941 2812 296 1522 202 7618 45 12070 74 1999 195 2506 622 1087 3 12129 344 1147 277 4345 150 12 737 11001 22 10556 160 4164 46 7952 823 4211 164 6824 746 12904 456 3324 391 9277 866 659 856 5162 654 471 651 22198 722 5009 219 1276 345 5564 89 707 825 2530 682 4763 476 11623 954 3583 157 3410 144 334 342 5171 602 8040 615 14377 8 5267 582 203 895 10788 487 87 94 5434 225 7244 3 5830 981 3639 894 5277 529 3040 61 9175 700 17012 -1 -1
257 7343 895 2643 610 2501 486 842 143 5504 693 96 717 6230 607 9565 763 14666 718 10955 318 460 12 2907 434 11250 445 5888 92 3073 722 3585 507 5459 665 4765 411 216 933 3582 543 1976 207 12315 240 10462 615 17781 980 303 470 3780 142 3227 217 748 998 5920 531 24455 852 1929 762 4260 413 1019 408 7751 110 18132 278 789 14 3596 172 1266 951 10133 587 6019 541 1558 342 14485 337 15980 558 13602 430 1859 203 13266 536 1677 132 53 628 535 474 18564 876 13755 155 88 667 111 269 2648 696 989 344 5350 713 6597 872 3304 607 18033 162 2393 691 393 812 6960 869 90 735 1297 505 6531 611 10655 639 818 388 334 946 4487 18 1381 633 8905 449 424 352 27280 554 3845 869 3693 883 1787 694 5015 85 4134 319 3427 35 1445 487 342 932 49 634 12456 225 4514 181 3008 29 2481 522 6543 823 2433 20 740 3 1454 819 2835 713 2848 481 13769 293 6164 182 7688 389 12064 329 8324 826 18327 638 24276 416 4027 -1 -1
258 7014 771 4234 989 10110 398 9976 585 7354 498 9698 278 1595 185 2887 495 5738 849 8709 444 1700 38 19191 552 19762 628 5195 359 9759 680 1992 884 479 165 1867 672 5421 608 3329 886 13371 10 9275 136 2839 969 194 370 6520 962 7272 786 19964 90 12027 889 6470 209 21087 939 5175 380 2524 125 12653 805 5643 528 2254 988 9444 95 91 329 81 170 907 10 5527 212 16787 732 2766 437 112 113 5415 548 1681 519 12691 769 25200 652 6845 274 3975 269 10104 572 6778 843 5309 537 4801 500 3027 702 1123 969 13863 474 5689 900 458 820 22151 510 15410 519 4559 608 4437 703 1944 749 577 460 1763 380 4801 303 5858 140 5887 419 21333 879 2333 637 16250 927 6598 233 7664 362 869 350 4886 211 6620 340 1329 377 6109 820 1003 57 1689 74 5659 524 5416 656 705 584 1174 763 2876 589 7114 351 5782 97 6417 940 6922 198 3108 565 4263 -1 -1
259 16648 766 552 227 263 165 689 271 15703 973 16101 846 14945 100 683 720 7908 573 8539 781 657 935 2051 309 7310 663 61 140 20981 942 12130 651 7957 639 5627 232 486 214 3983 374 281 494 4367 147 6 951 13166 943 398 617 11337 598 590 164 6047 715 8883 297 923 240 3028 510 11828 742 485 474 3487 955 537 396 2074 668 1174 761 4358 114 1516 517 850 230 4719 260 5992 608 4032 853 6491 945 14107 52 5136 177 3772 490 2911 757 5837 852 11087 519 18015 450 1968 86 9910 711 937 101 795 210 603 236 2741 377 3942 532 980 619 9634 346 3703 558 2425 831 5050 23 800 418 14332 318 7186 591 5457 837 2794 181 7386 908 3746 128 3031 27 6022 299 10997 440 7299 510 1096 948 2216 748 2393 213 2148 976 3983 692 803 859 23838 925 11097 35 3536 815 14452 762 1160 584 1274 540 6120 898 1060 214 5756 195 1260 513 8474 347 325 85 9211 447 1751 486 6750 82 775 193 10716 407 2815 143 22901 713 4648 137 16747 662 2709 604 12230 71 4670 -1 -1
260 1674 43 11297 560 8665 182 5297 776 2291 19 3352 698 10889 41 3157 330 7662 578 7652 390 1641 778 10150 941 1714 32 9061 166 6630 242 3441 455 13795 200 9688 763 4051 371 3617 555 3362 608 3578 780 662 121 3058 181 2758 663 8542 988 8851 354 461 660 1894 198 7726 29 5599 616 11360 128 2218 33 2942 103 2705 288 6044 969 3273 332 10384 597 9630 686 4411 42 4919 488 295 611 4803 842 5060 38 79 604 2808 243 3199 263 2387 875 2424 912 3202 187 27356 681 7868 262 1838 862 10221 473 5641 140 501 763 3697 788 5401 41 4932 175 25728 578 22425 173 4480 10 18245 214 359 550 4973 717 3662 294 388 774 1076 899 11704 753 6995 242 437 82 4432 75 5356 11 2358 938 14498 62 6181 751 3361 681 2930 364 2587 243 19185 649 6149 523 1207 315 1619 348 2722 639 2166 621 20347 982 2095 582 10136 594 3839 565 463 499 1864 996 8528 537 3393 726 7677 293 9766 579 242 921 578 166 1624 221 12277 451 65 53 3031 290 1780 94 10812 187 3131 622 694 -1 -1
261 11970 750 11839 561 9622 145 18574 825 21376 613 10851 49 33010 853 5758 678 2347 778 5429 912 9609 848 15944 793 5921 284 16701 250 2991 248 1351 213 2547 729 7231 590 572 576 1547 756 265 633 769 388 2733 204 8275 520 4319 745 339 535 941 73 217 756 7542 399 458 409 4974 218 22981 299 4529 913 4880 840 71 749 21980 225 10468 619 25957 914 16548 968 8921 706 1251 767 6635 842 6443 670 4706 341 3306 766 15649 192 16975 359 4250 195 2557 499 1643 467 4324 589 11434 843 5273 841 1712 20 2039 660 6775 682 680 116 3102 215 1098 13 866 779 4720 432 4093 978 801 784 33798 140 2405 157 523 507 6659 448 6872 418 2899 317 1651 706 4675 31 1235 373 9980 167 4832 246 6918 458 1954 84 840 778 8807 726 719 78 2658 450 2983 849 1436 377 4642 858 4049 648 3079 839 6344 862 2118 490 10649 130 611 106 535 896 7154 288 2163 385 3566 -1 -1
262 5939 974 1027 301 921 57 9500 285 5545 321 11728 318 2474 581 3936 90 8922 850 1090 711 7619 712 9649 461 1262 785 3889 303 112 463 758 32 1060 113 12436 979 805 543 624 208 2503 670 2587 33 664 774 1482 169 976 331 3091 838 2836 452 11328 472 6224 330 17812 861 15061 500 1098 144 7283 643 4683 415 1276 184 1867 877 7858 467 5822 388 11624 803 3237 975 2196 433 1475 927 634 155 61 455 5815 912 2685 757 10396 326 6312 576 20469 652 6334 588 8721 997 1744 568 8635 745 1256 3 1193 683 8178 449 9583 927 14714 987 4424 678 679 932 6747 710 3228 530 1537 850 10633 928 10802 919 7043 806 3342 425 2553 528 2341 711 10072 412 6349 775 2214 959 26531 477 641 455 5119 527 5193 208 10148 565 12155 668 8991 31 6908 23 496 899 891 922 8800 547 7063 972 1762 910 1751 573 32 674 1731 75 4272 669 3013 385 7590 328 1540 357 1734 652 974 648 3770 606 10423 368 2402 784 2598 953 24286 607 3897 986 3620 764 2969 495 11493 575 334 717 3172 296 377 14 3426 858 4447 880 15516 639 8090 -1 -1
263 2904 8 7124 780 8628 95 852 366 5863 49 1246 438 827 600 1885 889 6544 450 1221 985 20035 241 6067 352 5647 30 2316 50 2682 314 2730 198 8832 589 14789 574 13669 496 1507 714 1702 159 1121 936 13917 4 20612 359 596 724 2407 330 3354 345 7421 925 3627 863 44 161 5595 986 1303 346 11035 558 1906 397 2956 637 1194 755 8567 977 1796 248 7662 592 3189 721 7149 39 4741 604 5808 857 5195 37 5306 63 5936 702 3761 247 259 788 372 88 3437 473 263 527 9133 639 13409 389 6271 982 5653 262 5232 780 2213 308 16422 827 402 757 1882 373 1292 880 580 472 12952 754 5465 438 3459 268 5141 702 2379 953 2079 844 20390 78 3471 614 6486 205 2154 93 3018 630 7217 957 1722 221 1721 625 1122 983 13598 476 4426 608 565 961 12590 513 38 778 6635 443 13122 345 16395 435 11740 332 9781 67 4417 766 1023 386 2033 438 3610 543 3802 86 708 21 19748 199 2258 506 23212 706 17982 918 1899 495 1051 500 7628 433 5207 873 4728 114 472 657 4387 637 1932 323 1114 241 2210 239 2158 -1 -1
264 4961 928 2447 334 696 11 11730 126 1110 149 3061 852 5574 897 7728 423 7769 376 3236 657 2368 642 365 152 18735 450 2667 62 3390 509 3885 166 4782 132 15262 65 3329 361 6061 907 5645 130 4695 353 45394 112 2953 469 22348 638 430 677 8407 486 195 4 8593 763 2290 847 1081 916 9668 404 674 527 4255 519 2661 614 5839 808 460 757 2130 913 3271 59 4784 261 2836 52 3936 268 2273 945 1168 156 6105 787 6646 986 4923 169 6948 599 6146 880 4187 589 27559 459 14717 574 5893 375 3004 0 4020 159 6552 85 438 999 1157 441 455 795 13921 988 5688 64 4083 137 9056 272 1250 35 13906 659 23925 733 13629 408 7442 995 1674 18 10688 273 693 165 7911 216 21407 863 3447 413 7681 471 1584 608 12036 674 4491 421 6308 969 9675 542 2218 33 8803 696 504 892 11334 525 2682 598 2129 22 19609 89 659 109 4217 477 53 -1 -1
265 14154 929 12193 942 4779 743 7261 229 1972 273 3067 272 4620 366 5909 160 8345 750 6044 717 154 163 5675 839 6763 258 4005 205 12414 323 11729 592 2578 250 3854 244 5964 444 6746 182 2867 733 6641 459 10273 681 8311 695 1366 333 10050 530 6476 125 4194 715 463 11 3378 126 6020 81 5803 966 2241 819 14123 181 880 333 305 912 2609 279 1641 431 5367 312 1470 636 2664 189 19552 387 7103 646 10739 825 1840 730 2968 680 608 29 13362 946 896 475 24412 458 829 76 1201 246 1262 187 6729 440 5203 77 9593 484 3634 327 3122 166 2083 62 18454 449 649 322 2852 400 903 97 2931 425 9468 302 623 333 6647 90 3505 105 6183 146 6501 818 12644 43 820 222 5888 657 5502 904 1425 98 6528 561 1245 98 11886 658 19093 171 9883 601 2426 549 673 110 16017 930 1141 885 9824 314 2027 145 2138 398 7590 156 4853 277 2159 933 4484 611 1331 864 8432 144 8549 40 42 336 1928 461 2470 836 3924 688 13980 887 1754 899 3236 255 253 312 9362 834 448 359 7775 309 1257 808 7175 -1 -1
266 3820 286 13701 777 7001 918 2710 141 2627 894 120 397 821 388 8600 54 2429 529 1805 903 1623 541 3567 105 7464 412 2012 361 3098 547 26900 420 3484 778 2553 216 6448 108 8517 918 4205 521 4384 769 5061 309 2178 595 1200 152 3947 655 2085 394 4362 479 2344 937 2089 105 14909 902 10595 946 3964 621 101 389 1594 35 4123 701 10231 223 14714 198 15883 723 5546 453 2361 758 3824 972 5374 844 7580 790 20974 379 4558 246 4430 359 8524 304 3044 837 1106 459 7780 739 571 702 12233 487 17777 869 438 468 1065 796 1420 154 5540 58 8926 409 1871 180 13365 192 7463 547 6101 120 2965 745 14713 713 19910 752 10753 994 877 260 602 571 14277 216 465 458 849 750 7729 840 583 505 2084 14 19544 117 7807 31 787 489 14510 580 19644 525 1884 668 3254 311 4651 821 7433 389 8080 196 366 247 1290 611 7040 123 8359 479 3829 497 6459 785 2422 600 5861 856 5574 66 19802 691 3444 185 1789 841 726 -1 -1
267 1549 93 2570 817 4608 566 2258 652 5875 95 1795 387 2032 569 5073 438 825 537 7120 513 138 631 14532 787 6412 571 983 311 2851 952 5857 674 652 543 3600 468 8533 405 7062 466 1385 216 1382 259 318 307 14218 819 1767 207 84 543 17535 726 1767 214 6335 507 9047 581 12530 130 12439 668 3640 153 2264 770 3082 213 1969 64 18 571 3447 608 10055 659 7482 900 14321 612 19874 700 4352 336 6288 288 8783 576 4600 567 10560 580 1754 774 6404 267 88 775 4770 367 4993 93 3218 658 476 315 18 10 139 856 5790 750 17392 958 10889 250 901 240 703 188 3465 115 6128 907 20782 996 5524 236 11726 676 1810 921 18723 81 319 326 4586 608 1693 149 5786 175 10336 522 11716 485 22511 217 5723 706 126 80 10679 855 18275 141 6403 663 1848 495 5527 589 2034 667 9852 916 2359 639 7666 477 2149 386 3401 557 6814 856 3302 92 3503 228 2676 438 726 635 1155 701 3441 652 15839 718 8536 892 1688 888 4440 541 1583 598 13684 158 7958 -1 -1
268 13718 601 1367 412 717 681 9869 200 6946 103 31199 361 5654 444 27092 246 755 299 1086 484 5043 61 1301 602 9231 27 14826 655 1528 658 2461 642 12985 471 16843 841 4784 950 11298 838 319 234 19110 810 24936 349 994 798 8904 842 2378 399 7860 350 943 839 8996 209 8273 526 2417 644 1636 305 9569 570 2477 674 817 124 1440 813 15623 535 6275 393 7613 259 7497 739 7130 23 2587 974 23430 644 4502 800 9683 687 4725 532 1390 498 3721 497 6608 584 6360 935 903 962 6367 831 5559 969 173 74 4724 925 2387 628 651 495 2487 571 5498 721 9115 835 8653 788 5948 577 4005 997 3022 678 7242 306 4184 657 4059 927 5059 830 7478 841 20510 764 1002 200 8815 248 951 376 3378 502 13401 436 12363 203 13866 674 110 725 5100 46 7243 274 17133 80 8160 766 2765 760 3975 46 972 935 5294 -1 -1
269 2636 378 2414 776 5333 147 6563 522 163 920 1459 282 3112 422 6797 266 2395 73 7945 178 2493 211 11596 171 12373 921 1923 420 10671 566 578 361 4950 348 1178 167 12611 691 1578 796 10164 763 9169 19 12286 296 3264 602 4592 771 2493 582 2284 552 749 365 2105 126 11631 388 17626 789 15490 522 1185 353 24099 660 9789 802 1498 411 11814 636 3751 747 1260 182 2834 420 4933 5 16564 644 2379 895 17864 789 13790 793 3408 571 2637 409 1837 367 4369 358 8507 836 1498 105 842 7 480 352 5932 111 794 431 1923 567 1537 791 10029 393 2975 847 6811 940 4176 413 917 646 1265 320 1883 911 5028 623 27213 399 2528 685 3676 987 2993 131 10394 555 13942 774 8298 105 1305 26 6699 928 4040 410 5992 598 3524 740 820 783 643 472 1004 224 2720 357 4697 651 4425 833 10300 244 309 400 26011 453 5747 598 4861 538 2696 21 5781 526 4570 673 1515 964 1763 92 6467 924 10639 717 8214 259 6652 195 9576 935 2421 987 12224 250 3119 617 2371 -1 -1
270 10753 225 2652 870 16456 298 548 657 5303 109 11575 335 10483 443 11009 601 4428 60 2605 857 1883 103 12600 130 4529 368 1396 615 6175 904 10514 753 5544 72 6481 782 27587 424 26492 838 3276 487 428 797 2060 5 13767 651 3255 884 5924 281 1529 434 4978 150 4538 946 4985 63 3280 873 13206 848 4649 456 5072 57 454 89 5638 427 3030 770 2396 355 10494 660 142 192 283 86 2745 443 10606 759 631 719 7739 234 3122 337 1973 965 3697 997 8549 993 3107 367 17787 113 3706 473 5340 757 3134 640 2578 268 11121 296 3516 719 10863 805 1721 526 10559 215 18996 7 6501 581 22021 475 4110 332 11224 134 8701 924 758 552 12961 575 113 209 30730 609 5645 688 5169 257 3631 68 2724 417 1642 927 9295 496 5764 473 695 206 3320 991 11694 154 2598 204 5503 51 1833 721 4040 900 754 358 2340 434 1844 694 4742 999 747 979 8119 984 9165 598 4122 -1 -1
271 2462 794 12860 492 10980 280 21990 815 9784 970 15284 374 1888 318 4354 644 7024 983 12345 282 6290 154 321 408 5658 676 1580 925 438 229 947 764 12880 748 584 105 1927 530 2309 870 163 231 644 223 3213 662 2530 958 2608 654 734 785 522 796 18518 200 54 181 1987 533 19838 621 7031 524 4530 822 15266 290 3741 790 197 834 14295 231 1956 467 6128 352 2170 295 3392 97 2677 805 9647 883 1800 324 2846 227 3000 142 3025 172 4548 404 534 98 11964 871 8038 704 5447 326 7748 396 2999 802 2215 131 116 460 16328 600 628 540 3435 589 10798 297 12375 824 869 241 8339 68 5873 609 1513 763 1664 703 4703 92 733 28 1022 223 7463 253 13491 53 7108 925 162 24 2872 520 6443 472 2269 48 9146 364 208 699 10208 474 330 355 4081 989 674 572 3488 523 54 731 5875 745 12175 387 5650 248 18467 667 2646 748 22730 754 7606 982 10011 901 3114 558 3003 884 14224 232 9773 528 23625 199 8060 366 6654 201 1460 -1 -1
272 1920 751 4992 748 13687 364 478 231 459 6 15045 295 5803 98 8865 830 8408 303 2266 165 579 258 1542 986 1462 554 211 729 3386 421 12837 255 8417 173 9385 775 11176 322 4591 570 1797 697 14994 500 313 759 759 774 33023 709 4004 507 11528 935 5800 742 4238 566 2811 355 5027 247 655 631 3117 48 5043 940 900 412 19331 144 11076 300 10676 762 6038 743 1856 167 2747 156 2813 0 1196 590 103 313 653 572 5072 122 3820 455 452 497 3892 819 946 686 6475 326 7281 779 2628 380 6120 681 8778 763 30299 527 9285 351 245 780 19442 834 17566 802 3905 91 168 240 9249 605 3710 89 7423 59 26144 145 3621 748 11446 343 397 413 344 50 4750 500 1616 575 1229 58 29202 94 1448 750 2919 882 1265 560 2740 8 18527 547 9466 221 4355 803 5045 15 7276 737 2650 377 7248 773 18638 146 946 159 8115 145 1514 263 2458 979 442 264 2791 902 10018 -1 -1
273 30468 969 171 593 3405 906 919 53 1394 130 437 894 7243 198 5319 964 1545 686 2507 827 530 285 5688 704 9316 729 10187 237 635 345 3716 641 2557 461 357 435 5530 31 14531 578 366 903 4046 51 406 741 10007 356 5614 764 295 862 4515 326 16250 654 2021 122 205 742 8857 630 2005 876 4543 165 3631 643 990 595 202 582 335 181 5008 414 279 74 3369 398 2539 238 3875 902 9191 763 3356 425 69 799 9720 129 9758 273 2029 340 8195 29 2232 6 7447 291 5637 255 1635 848 6815 503 6695 309 7097 43 1898 151 23766 247 7420 231 1291 412 451 550 4267 251 9452 764 3394 351 4440 206 11 970 3873 999 2521 330 6353 343 6445 518 46 121 9514 113 14841 850 2190 689 6240 415 18002 873 100 555 5203 74 2633 610 8580 273 3552 862 2665 960 358 373 10775 434 5809 435 11887 600 10873 915 3181 90 9394 575 7874 40 75 796 3099 41 1262 536 10067 936 1057 557 12687 33 1407 527 168 88 14499 354 15094 564 9102 24 3972 513 7268 58 1869 646 2489 396 8413 468 2575 709 4195 92 4063 318 10417 57 3052 -1 -1
274 12212 279 276 913 1764 790 43569 979 5417 93 13855 28 4234 370 2222 816 21 776 1535 504 10268 764 2919 18 8072 647 559 826 1206 811 2817 887 6802 70 2413 711 10039 908 10233 978 1603 0 12041 791 6630 928 1580 578 17989 777 310 782 6316 479 586 57 9827 400 694 394 10964 104 6688 24 5707 164 11171 362 3325 776 2009 152 4429 647 743 315 1736 869 267 339 1692 949 3473 47 4451 552 15 861 7776 304 2426 45 5907 655 7344 368 5489 897 17560 467 589 493 265 209 3614 833 3408 387 3312 848 8712 867 6207 868 1155 172 5404 148 11423 334 6778 983 5314 368 5183 771 5060 166 12032 298 1837 383 1843 842 7696 436 5931 785 13169 936 6084 696 3691 407 4143 5 1215 334 5011 748 4570 362 8863 121 2457 301 4296 218 14843 871 396 263 1594 60 1117 86 4465 137 1879 372 3931 494 6312 272 648 109 10215 360 294 654 3433 355 3008 747 12665 391 2175 971 4228 657 17723 753 1260 237 1154 317 4057 816 15825 364 834 579 2591 243 1199 634 10612 33 3533 568 3372 932 323 242 1579 824 11608 909 2027 -1 -1
275 2822 696 5165 77 4346 7 20263 120 1077 150 6399 37 7788 449 6437 67 1148 269 5418 687 13391 64 4160 765 744 215 5486 137 20422 540 9767 632 8532 384 2065 429 5515 535 17397 172 22740 519 9461 428 6814 325 14854 670 7376 766 34032 115 6782 200 4466 301 994 408 6360 466 6059 758 15227 707 14642 855 6270 345 2096 383 7981 564 1881 415 7176 732 2995 753 3590 399 2416 889 6696 114 16023 190 445 235 23625 952 92 783 319 726 1245 849 9297 798 5344 944 6956 280 4805 179 15642 300 1155 545 6202 133 14 470 2443 321 4701 817 16401 858 7134 124 2910 889 8043 125 2757 945 187 988 19512 557 744 113 6323 94 16879 800 14523 93 648 343 8 887 6233 280 1587 78 3632 685 9189 19 755 634 3134 223 10153 754 9139 108 5426 277 10928 828 1901 519 3697 -1 -1
276 6612 922 3391 485 20992 151 7624 521 11959 237 2290 185 814 113 536 95 1957 959 6716 937 6178 925 1308 938 5339 118 198 655 13220 331 4861 982 29276 63 9511 617 3030 758 7780 761 5409 729 16028 405 1649 716 15869 174 4604 931 3593 754 2095 801 1617 192 15999 86 15927 532 22560 475 1190 318 4956 150 18551 727 16766 275 6903 492 7049 477 12290 309 2389 530 2344 89 165 286 209 161 6684 907 2754 939 9128 332 5927 296 1037 573 4297 22 9520 316 7778 856 1747 633 6096 37 7968 25 4107 84 368 118 2217 774 3984 400 2560 457 3624 337 2027 149 2784 254 6661 592 206 751 3257 206 1703 335 5779 503 11410 393 782 274 2340 528 4726 956 115 379 951 372 8414 968 743 20 12750 499 8170 524 2789 900 65 214 2709 608 6473 288 11463 766 1560 402 6466 650 473 340 2429 433 1717 317 1907 415 5518 662 13624 225 4459 799 16018 25 5215 705 3999 794 3670 935 8596 906 4307 373 8990 955 12570 -1 -1
277 4453 728 2177 984 5472 309 6600 993 6561 239 3812 404 2376 722 5015 817 3264 844 6225 380 5846 20 31943 222 3792 128 31691 230 8206 344 4762 656 1438 253 1625 312 608 311 12902 239 1868 675 8065 29 5973 204 8643 670 8915 401 4584 740 1088 409 87 707 995 74 1240 552 15009 891 10370 585 2256 767 3417 519 3142 110 1218 177 3948 709 311 199 9666 500 1529 853 5589 433 1935 477 1420 806 2579 606 813 342 3523 318 4421 541 1460 114 6684 613 2952 510 10134 362 389 408 140 370 6379 786 401 914 6480 941 5476 953 721 267 13185 423 11717 788 3404 370 3766 808 2918 502 13124 347 6447 297 5114 48 5724 174 2920 748 5406 403 9041 646 876 439 2855 436 22 572 5924 29 8843 540 4658 769 5426 997 1073 998 11675 676 5943 881 21068 725 8505 542 8032 160 14262 742 2843 636 27151 694 2436 23 4212 963 8663 393 3504 412 9301 865 2969 511 5016 861 1040 689 2904 988 5420 279 4921 726 6017 737 3366 456 8756 717 2306 524 477 639 4628 921 2281 768 2826 851 3878 -1 -1
277 4275 968 3977 301 10280 145 5384 418 291 688 129 93 3573 607 12425 436 8500 363 3766 385 4651 580 2410 712 10915 710 3763 301 7201 404 7018 238 869 769 11092 811 7270 815 1150 675 317 165 4762 484 1118 819 2435 469 5989 657 3388 787 214 784 753 70 5498 193 3741 289 618 563 1008 512 1739 825 15244 441 27323 741 1819 378 8506 207 4231 301 809 688 590 59 48008 399 22176 493 3493 986 4464 373 4167 350 21022 598 5957 363 6466 132 4945 169 6260 419 17483 325 2589 626 13334 109 1729 387 440 85 35077 375 2774 737 4755 507 1222 741 6029 593 11742 467 6300 917 4601 53 1750 463 6317 185 5978 649 5780 776 13365 629 3570 526 2708 643 3611 981 7677 332 7702 -1 -1
278 6208 461 7461 470 1464 759 369 855 3859 973 3260 442 1433 39 7944 716 3115 229 3214 481 2967 178 11137 614 7375 180 960 934 1106 578 5667 947 5079 170 17896 859 1647 330 302 754 15292 232 10597 104 3254 69 711 516 16121 258 5300 237 5006 772 833 832 2412 953 503 184 5803 550 60 607 1343 915 4805 34 11499 197 1083 925 156 577 6758 43 7025 874 6040 694 3241 618 5108 333 5759 666 916 340 3784 220 11248 39 3542 66 3944 536 2241 884 4649 253 732 132 2257 950 7873 72 3047 699 1584 893 8079 972 2031 293 11506 109 10425 499 4179 82 2497 997 5704 110 4966 367 1613 456 8428 220 2089 359 8030 190 6443 558 1495 331 12118 729 32 98 2262 837 6425 821 15832 961 8866 431 4404 608 165 798 1103 72 1614 87 5797 339 206 567 879 938 3451 823 5026 695 5561 111 33548 801 3868 645 12670 40 5905 185 9925 238 2571 339 3010 385 5555 461 22415 419 175 759 12160 912 3250 836 2889 544 26476 611 11407 84 353 820 5046 276 3702 592 4151 396 1335 733 823 485 412 832 12391 688 4703 102 968 -1 -1
279 9742 329 4385 437 3883 363 757 324 2850 304 3448 630 8008 419 306 74 5210 138 10763 209 3270 998 4406 39 1226 211 2565 723 1255 73 2511 242 2530 45 7725 964 291 403 587 309 1100 22 2849 151 6380 556 1325 603 930 715 1617 834 13238 17 816 110 3665 36 9264 702 2681 185 1853 737 8547 574 18384 478 539 620 14611 398 1545 329 701 348 7561 411 10011 36 20016 14 6772 479 755 938 3600 667 966 474 5378 381 5388 300 2651 90 4271 8 991 929 7032 192 4615 522 3984 170 6917 496 3692 897 12578 389 1533 379 5793 372 7805 543 3186 464 3214 31 4195 564 2822 423 4079 62 2103 418 13326 420 1816 853 338 15 3647 946 1522 809 634 710 2865 37 1277 828 11652 506 6085 331 13225 732 4524 541 549 261 5937 735 4507 493 2922 557 26164 816 6251 444 14419 110 1339 649 3446 671 12358 352 7678 383 4547 492 5508 882 3595 247 3663 317 9110 715 15832 152 50112 348 3214 155 1374 820 8489 449 7112 316 8138 782 858 458 18547 663 5137 -1 -1
280 2219 937 1483 618 7575 260 11780 378 118 559 5437 588 4241 705 7266 797 3501 890 4510 438 4853 155 4171 275 12150 580 11195 634 4994 936 5821 499 6903 156 9604 576 699 35 571 361 2208 427 23733 182 17398 108 7276 958 4732 376 1571 535 15143 734 2733 958 10653 245 2350 850 3204 180 12277 906 3590 680 5385 429 9627 686 535 545 19429 25 1125 463 1561 757 7246 780 7441 300 5406 24 7016 639 7854 806 1060 852 6033 920 8021 148 2732 565 794 564 230 967 3336 814 9331 182 15240 585 5430 749 24246 480 7235 727 8853 746 3910 185 17299 702 14465 83 567 651 6163 76 618 676 2543 304 2667 388 1305 851 1805 354 10032 110 15400 235 2177 940 14248 9 47 632 942 162 8083 993 15171 565 2757 567 9295 180 23177 831 2723 190 10803 169 1746 951 6005 579 4410 364 3745 602 694 795 11205 974 1982 716 18406 755 852 -1 -1
281 16287 449 3531 840 3434 508 8906 357 5881 883 5501 477 3455 577 8847 260 6005 156 15054 719 1442 457 6660 215 1640 493 8370 292 7019 585 3280 346 14938 302 1056 128 2728 279 1531 954 3991 300 2591 876 1420 807 3933 223 17019 297 287 725 4453 463 13933 153 2339 681 3140 187 8810 928 7435 878 653 895 5081 150 5477 624 8790 138 685 443 4400 166 24045 906 32349 863 1557 562 407 235 9854 868 10677 825 1059 458 6938 45 6782 350 13304 575 4361 17 2175 564 9426 903 17895 460 4775 427 130 439 1911 516 3023 876 3969 703 3938 752 1068 148 7172 191 8665 535 2252 407 4492 209 10363 799 4505 142 44084 500 1112 725 5708 956 1424 301 8076 398 14848 612 303 366 1100 956 947 990 11991 995 1163 597 822 61 11025 54 275 858 7411 906 4576 598 2206 319 12692 693 13200 983 11162 751 1239 793 20589 848 1024 826 2898 615 1132 278 790 310 556 -1 -1
282 1501 759 10100 489 10070 319 1052 453 380 783 5164 96 1737 93 1591 898 4912 776 1749 810 6694 564 2175 345 2072 387 108 80 473 586 1336 636 290 983 2180 481 2660 105 6859 617 690 360 4368 843 498 250 17004 670 4480 328 801 658 6512 464 4657 499 129 869 6357 716 1224 683 809 994 10923 261 6234 695 8770 899 10458 939 5727 26 5365 789 13510 458 5468 82 3086 910 1707 872 3976 879 13385 561 401 752 11691 746 3536 29 1282 355 3815 820 13303 458 6133 226 7284 872 5658 791 36311 971 7376 418 7278 182 9024 503 5229 314 5219 522 2565 253 3192 899 884 517 652 295 2273 367 11022 611 4787 625 5093 407 2933 769 3049 194 14990 477 1204 916 5641 261 1740 539 1573 217 953 403 21191 463 9184 477 2739 777 1836 401 11674 723 56 78 3664 918 1129 327 5137 555 22147 199 7627 351 5587 716 1154 482 2129 765 5032 408 7636 443 7306 569 3120 749 4988 191 380 376 9036 777 11640 44 2693 740 434 631 10520 656 789 56 1014 647 7497 731 391 867 4498 878 5093 512 1067 525 6314 921 3281 462 206 48 1226 218 12484 42 1869 255 910 263 8739 657 622 -1 -1
283 3766 889 4530 332 4764 488 20579 654 1586 425 4767 779 4362 765 2731 582 10316 557 5492 346 2761 370 11686 480 6572 267 2223 95 9575 905 2682 349 6624 753 7914 249 19214 936 1831 155 7505 876 19799 157 818 85 5382 481 14513 904 1249 71 16261 148 193 128 7967 953 867 587 3846 16 7648 585 4156 534 3804 494 12565 555 3840 556 10789 219 2644 795 13064 842 10534 759 4383 807 5848 87 1882 305 1055 366 310 830 2975 138 15868 27 10402 825 3508 879 6011 887 7740 369 6256 302 411 387 6476 577 1954 72 978 28 3146 138 13209 26 9387 873 4233 616 951 702 7371 53 1138 177 2250 708 11754 199 6319 701 8227 450 5917 171 17050 495 12008 996 12183 23 14315 628 3542 239 9269 509 18399 376 3637 523 6996 261 31048 560 1307 197 4928 209 1501 681 1933 248 4495 563 4312 509 17971 443 860 250 2371 -1 -1
284 2159 230 3140 236 573 919 7806 493 16057 606 5221 921 3803 24 15620 183 480 523 2828 855 2084 832 6177 411 6151 595 3742 823 3321 596 5014 261 701 691 2932 155 5159 807 19826 473 8463 988 6159 437 4268 29 10168 254 12868 865 11693 788 124 194 7252 968 1693 10 592 24 2383 423 685 865 4550 928 839 436 272 558 3240 334 218 845 12966 884 469 871 250 688 2430 802 5078 664 4611 52 4911 449 6865 29 92 286 45 54 5312 223 6682 896 6919 809 3300 177 10863 815 3359 758 5542 196 24474 472 2553 65 10138 702 6892 423 1261 666 263 463 7716 0 5751 566 2738 629 134 802 970 860 4215 140 1161 457 6667 734 744 701 15842 757 4531 213 11253 591 824 717 18242 853 1925 830 2508 625 8681 772 14089 582 3051 845 2293 667 1195 176 2404 716 64 872 18589 420 9548 901 3512 472 1337 30 4111 245 4713 331 611 847 12634 422 21797 983 1657 461 5383 240 284 414 3849 244 5960 611 2798 872 3869 753 8135 237 1267 465 1883 890 4013 102 11127 415 11399 736 1272 284 2200 309 4068 633 1115 263 3501 485 10362 550 7718 -1 -1
285 11429 374 4342 172 4906 471 6767 948 7017 933 1483 431 10337 854 20972 502 7755 110 117 838 3594 602 811 753 4281 543 4875 78 8642 803 690 71 4924 7 2476 666 23752 214 3256 708 8890 371 3446 843 8384 933 2277 984 4478 6 16568 345 45565 666 2066 703 405 234 3600 963 20934 92 34780 86 5854 750 2005 587 3287 574 3545 696 10475 62 8494 983 15197 517 775 257 6599 245 664 935 4274 774 799 715 10188 643 14366 438 2996 496 17087 956 21830 881 471 900 1678 410 6966 161 1046 69 1417 247 9020 321 120 86 18375 90 843 69 59 411 683 151 3335 120 1357 0 40637 956 5738 698 11697 246 247 81 2261 441 434 789 4793 805 424 460 7150 676 27327 560 1536 907 1966 908 6444 51 21062 628 3826 978 6388 -1 -1
286 3823 950 1649 429 2388 582 9517 57 8027 795 14697 867 2742 492 6497 138 11422 348 1183 377 9498 554 6010 654 2356 804 222 509 1112 288 702 155 5999 241 18166 548 5661 328 4577 191 12401 349 1024 828 4127 447 3992 787 3609 183 4794 534 7260 885 5888 593 4284 704 390 207 10920 782 1832 966 2839 876 7087 253 457 453 2775 733 27186 656 11467 985 12849 421 6804 210 105 910 537 759 1911 643 2805 580 2735 929 5585 824 4891 418 10862 833 11262 398 18736 624 11512 147 2566 192 17490 363 8971 452 3296 379 5872 742 214 169 8509 269 5392 902 10336 81 5007 508 13883 654 5487 980 10315 183 21995 335 555 190 20 82 9662 140 12314 858 14652 981 15845 989 860 983 8587 229 1329 439 349 890 15243 265 4148 880 24 999 2757 630 2105 997 10063 214 6754 827 9174 774 5373 827 2691 92 432 293 10852 150 1014 813 9545 126 508 -1 -1
287 3275 809 13823 522 5177 389 5652 696 5132 789 2180 64 4399 872 5297 653 31483 773 1272 698 14955 888 2463 626 30359 286 2087 509 9359 683 1725 465 20867 979 13613 33 1809 969 11714 688 68 645 730 667 9493 680 11429 560 8830 469 618 938 4093 116 4412 484 1972 486 8612 379 2810 83 5969 989 10489 374 7268 704 5202 611 1551 898 4798 480 11528 940 5981 894 9647 613 3702 724 277 194 4556 429 3789 250 2318 1 2463 96 19720 770 6310 998 1027 232 15385 881 9292 104 6836 645 2391 699 5741 892 13010 343 1016 84 580 245 8069 72 2066 784 13181 35 1540 657 7222 493 5496 172 3113 694 1115 994 8593 617 2931 956 4105 881 6594 224 3072 564 10787 863 2421 25 5454 992 2081 802 3674 827 5773 594 329 470 977 43 2650 486 1752 859 4872 387 573 568 227 62 12103 372 5496 918 260 539 872 583 4424 942 3862 622 16258 1 17442 209 2220 896 46 133 21783 31 5000 -1 -1
288 36 600 21185 403 2396 91 644 154 10398 971 6016 562 1325 683 146 171 10757 904 11614 112 22332 819 4616 158 3593 735 2844 53 221 113 16368 338 2349 420 10119 656 5195 297 22344 744 15514 522 20582 326 16094 365 8535 799 2581 452 10633 582 6535 585 7769 942 216 974 7048 465 12841 21 6533 876 17527 996 4814 53 716 332 4875 689 13342 955 5090 667 11237 847 4924 52 6180 706 4221 789 9078 611 3481 767 5275 940 6029 323 1630 704 15631 136 2132 291 2475 109 6216 740 2673 26 183 750 5514 685 98 189 1745 895 203 812 5580 965 2173 149 10663 348 485 693 9695 561 171 430 1667 548 231 513 11979 426 15338 681 3638 304 7982 731 799 354 9571 703 6121 952 2897 366 13490 929 16755 680 18478 576 6854 690 4564 961 7997 902 4089 481 3451 482 1795 943 1160 179 10312 988 16786 -1 -1
289 2550 267 7049 314 4442 248 10130 328 6341 449 2474 709 5682 690 881 117 5240 845 6640 413 1667 150 8160 535 9618 297 14561 972 7979 980 4077 658 7634 415 3211 455 5310 683 19748 928 2006 383 2306 152 2126 832 1191 184 11512 574 12543 615 400 486 13168 737 4329 757 28665 125 1770 621 3789 920 8449 511 10673 900 2791 881 988 388 2026 647 146 198 1893 797 8930 964 4652 955 283 375 22141 344 3097 135 870 761 3782 976 1092 833 7013 358 11881 337 8831 245 7399 761 4852 512 13747 254 2148 134 1333 147 9384 104 1169 375 26714 668 11969 191 9662 490 8967 138 9673 700 1369 628 2546 478 12782 637 4646 266 17067 91 608 181 8692 111 13678 318 5456 746 9505 387 668 49 1896 241 2036 657 3437 649 15469 242 9880 594 12537 306 4848 728 5534 981 4894 676 196 716 7753 540 13885 85 4516 857 5056 334 2399 120 4316 -1 -1
290 283 411 7728 694 5716 34 1201 578 2377 341 215 700 3433 491 11903 712 8486 284 5889 605 935 571 1275 213 3864 385 1263 682 6752 870 12085 104 7582 810 4214 109 3313 522 8761 446 8450 55 4684 901 2030 900 3119 806 7696 257 7221 729 849 399 6041 384 7190 646 15301 947 3636 571 3099 131 1250 896 4402 157 11271 279 2064 193 6924 79 581 841 536 242 2678 681 1814 825 3996 704 25246 304 3678 510 6014 846 1784 855 3558 283 1619 453 211 126 7809 929 4401 43 122 760 3311 110 6922 41 421 699 445 79 10272 557 4491 247 1103 149 10682 259 2569 871 1391 999 12620 278 4360 570 10571 500 6813 980 25647 531 14438 828 6178 382 9091 648 2211 392 5960 333 4434 459 3257 421 2680 349 4399 779 10433 314 5647 159 14421 544 77 879 4211 478 62 414 5612 746 5747 859 1135 771 9848 472 7957 596 6815 116 10667 747 3279 908 12100 180 467 328 6488 897 564 423 23016 807 6110 18 4798 748 15946 512 11870 795 11469 419 3390 305 5005 -1 -1
291 7267 713 2260 51 229 918 3252 579 5985 904 3829 786 2797 311 336 282 2625 210 6313 990 2393 106 10161 452 10 880 18881 709 533 159 13501 953 618 761 11287 308 20407 204 11186 319 1103 907 2061 570 3490 184 10495 963 1899 127 3075 328 26435 667 14933 279 1850 237 9025 890 5151 437 1893 621 15 838 4741 763 7025 917 119 571 3023 193 2988 988 1662 146 4098 176 3737 234 7786 43 89 383 353 749 6113 883 5751 725 1929 970 4811 882 2657 647 4419 574 2652 10 4410 473 7066 111 865 290 1361 742 20625 494 18458 651 13261 124 7358 709 9564 626 6888 991 806 898 2002 882 1225 748 7749 174 4654 240 3302 639 4382 379 2181 708 4068 535 5919 64 5346 289 5167 332 1950 727 16989 951 245 819 26948 6 2220 477 8020 384 1762 232 4241 438 8499 825 14629 615 790 244 19795 736 6816 549 230 521 596 814 15443 438 5282 609 8605 887 6277 543 366 683 156 393 2849 77 6664 208 6084 214 2239 761 6932 247 708 41 404 282 8926 614 7201 530 1582 -1 -1
292 7178 579 5863 287 6861 682 14517 292 2296 306 7137 605 667 71 4043 359 108 270 1355 667 737 89 12 507 7252 302 11295 86 2018 800 2195 303 3522 777 2417 499 2379 994 9173 385 13734 823 7670 999 16530 965 12651 38 8515 467 8672 663 3709 923 8071 321 2908 873 1821 507 7266 80 3701 119 20334 539 980 305 479 11 11679 264 37354 178 165 600 337 409 14760 584 4022 417 5021 526 472 269 1282 840 2134 809 3454 804 1898 484 3910 135 2441 188 453 306 4206 664 8832 743 2300 979 3816 801 72 621 10682 670 486 609 8557 474 9291 601 3605 672 6078 931 8139 522 6771 836 12181 902 1120 381 254 448 11226 64 907 82 2909 123 2043 592 5358 277 4784 680 15032 667 1113 91 13230 55 8555 196 2226 717 13 961 9455 20 18322 215 15803 231 18876 130 4656 874 1989 930 8382 274 1940 914 23370 817 2094 757 7712 938 6524 836 4166 642 2342 705 1932 511 8330 250 142 455 5479 -1 -1
293 1021 314 8588 214 19031 559 3979 841 299 504 930 271 1222 458 2174 186 19268 448 3598 457 3771 125 7211 478 7598 295 108 311 7191 13 424 356 4881 32 5443 21 1305 966 2129 151 2482 343 1208 368 797 649 7021 20 4166 811 8334 995 11848 637 519 975 4360 390 1807 336 10374 59 11091 675 10530 776 11256 341 10228 11 14252 27 2577 403 851 799 1003 974 3998 348 1357 326 1438 925 12050 488 15931 974 3202 169 8186 361 25510 756 3104 925 8758 27 404 395 2881 938 345 521 7854 409 17832 741 14346 587 150 499 1364 769 12337 471 6607 809 8914 296 1898 651 8844 616 4976 389 3195 173 2573 754 27254 658 241 281 7602 727 12426 183 6042 208 4779 105 10076 497 33728 851 9657 595 1756 399 3303 181 802 38 7602 527 5202 334 2193 565 7651 983 5683 870 10690 712 3037 519 1892 924 12144 575 4191 136 2545 856 431 753 9781 50 1395 224 6770 927 2060 547 4761 773 543 -1 -1
294 28 326 7870 275 10370 880 211 252 4368 533 9703 608 3756 98 6079 295 2731 796 1447 314 3673 146 4611 787 5127 780 5567 527 3161 843 2628 591 9242 803 16773 391 9118 688 3135 771 1798 640 969 212 17538 564 5786 741 1831 227 15115 690 19942 148 3206 166 10475 866 2788 803 6419 472 2944 961 30079 94 11460 144 97 863 3901 827 19637 811 11657 414 776 437 1925 863 6507 709 4730 772 847 783 697 938 10501 265 1296 601 7195 638 3030 902 1999 774 1649 517 11845 224 15024 702 3957 168 5293 500 7425 727 9518 305 7685 678 274 321 788 377 14043 444 6706 830 401 167 1078 419 1421 394 13287 337 2182 587 876 256 7020 222 1448 103 6236 384 12199 396 1388 462 11414 987 23899 120 4490 933 1307 51 3364 769 2630 967 430 849 1007 233 927 546 6711 108 605 558 15637 120 1330 57 12080 67 5185 291 1657 620 7226 357 4646 664 8997 725 1804 672 909 370 1404 862 1586 961 8608 839 11424 335 5761 958 7947 -1 -1
295 2986 19 21462 519 4085 89 4956 730 1818 290 18546 202 13005 339 477 493 3624 501 21039 874 2297 325 889 762 755 997 8632 761 180 469 3763 47 1205 898 5102 935 3140 23 7964 262 4692 846 1978 86 6773 562 2303 225 1444 826 3772 561 5666 697 5892 956 3924 833 516 474 1014 47 1338 89 3595 995 3289 467 5868 452 2892 639 6107 315 16574 584 5025 701 1631 746 1129 201 1455 17 4988 509 2161 94 8431 953 15335 755 2424 168 4018 162 3246 141 1877 886 433 124 1038 522 12421 974 5914 335 4712 881 6721 204 77 259 2388 172 6124 725 6191 92 20855 910 1602 81 1326 432 19262 574 15479 247 5071 637 2479 520 10297 958 5396 612 5393 722 8830 603 782 605 3207 480 12624 106 5282 365 9665 795 5720 812 984 345 7746 541 386 788 12439 802 42 43 4591 395 5710 818 1183 653 331 214 926 480 844 463 9529 794 5656 668 10846 275 3375 4 1890 189 8519 194 15897 85 9788 119 6642 953 3664 949 1208 282 2753 128 5874 977 3787 125 7429 910 5358 432 8795 713 2384 114 2802 127 8526 763 464 334 4318 -1 -1
296 35995 207 8533 781 2223 903 14077 764 6376 886 14328 7 419 132 2597 61 9712 972 2404 863 1606 37 2377 515 9489 492 6979 586 2392 758 7901 230 4550 861 4588 839 6994 853 2695 259 908 445 2928 242 6941 640 1041 601 8125 306 9039 357 4222 25 4377 134 288 226 3043 957 6061 174 5822 121 3798 773 1921 909 9644 329 10898 673 4345 585 5318 47 2762 785 7932 424 1099 339 1069 738 34495 790 7084 22 928 42 15914 63 1791 584 2532 280 8825 313 2714 341 5789 107 5427 702 9897 86 1498 310 2023 653 2271 721 6768 415 3472 827 1676 524 18434 16 16278 194 4072 402 27465 876 1626 28 5473 768 13057 863 1408 585 10117 164 270 776 20328 772 5762 518 1576 729 18675 526 8527 805 1668 697 6371 993 18664 723 97 78 750 809 361 770 7469 920 10251 243 740 96 1311 396 5113 979 1943 699 1972 870 35 405 14036 468 6255 743 8445 -1 -1
297 10303 871 2599 976 1349 995 523 58 2764 337 2698 148 1329 953 52628 621 6588 864 3350 327 1751 407 2293 836 19508 817 4385 828 1022 883 1580 40 7168 750 4795 802 4538 758 4668 617 7941 715 4100 176 8269 358 8668 431 2529 199 3058 594 9099 504 4329 477 158 418 5999 535 538 134 5885 922 7653 87 393 115 9996 339 23 531 3681 891 4577 483 1363 981 8287 630 5172 76 4147 503 2085 387 1145 65 1107 480 673 699 8867 362 374 478 7525 765 7122 748 1305 985 23809 124 1377 546 13062 945 6916 252 1653 168 1959 433 3315 893 5911 694 11682 731 2845 576 11166 180 844 883 315 830 6355 806 4067 905 5780 460 9414 525 1977 482 7071 122 5909 779 3163 364 9861 908 1751 652 5597 624 5541 459 10314 23 3637 674 828 392 743 293 6131 686 4727 971 9093 593 10966 226 3808 410 2148 511 4922 482 11536 232 7971 264 13876 527 4484 709 3207 425 1840 971 9282 267 297 129 5605 429 9368 406 458 113 2824 882 4300 420 2791 348 4623 491 1446 756 4206 979 2203 995 14312 400 13224 -1 -1
298 14638 486 9627 711 5654 474 1867 394 4 326 1971 871 5420 928 2081 999 1915 433 2989 95 1173 707 19707 819 3601 964 2306 791 1095 990 7493 390 21326 918 370 963 2103 402 2059 596 350 295 926 607 5199 42 5979 449 12424 240 6513 335 11021 94 3617 575 1046 207 1000 99 20184 572 520 178 1370 354 3889 374 3643 284 6273 91 9706 230 1234 479 4715 781 4640 967 8021 32 39 16 434 815 1111 372 7856 862 19547 903 1520 742 10974 617 7766 880 1921 935 1701 667 8838 111 8787 550 1523 356 1052 436 8397 528 6788 832 7362 651 50 496 6136 491 5514 245 2334 704 5666 372 462 63 17653 748 155 827 5696 769 1406 955 603 520 804 463 2382 4 14548 487 7896 605 4123 766 600 648 12963 156 2461 418 695 371 1244 519 7320 445 776 294 14182 457 13152 50 4241 392 15330 692 19648 735 20703 518 2222 444 3788 986 18287 23 10645 576 3179 199 13109 39 689 537 29319 651 13939 -1 -1
299 11943 230 3018 948 1292 693 2612 613 2338 305 5959 293 3730 714 365 626 5713 527 13188 726 19539 390 2374 98 15515 873 543 280 9686 180 3571 127 1818 820 621 553 1104 491 7287 580 6893 218 4413 286 1917 888 185 521 6029 565 557 488 1876 368 618 408 22047 499 4503 905 1156 609 1340 102 9649 347 9387 590 9032 393 4293 76 3254 947 7668 660 3550 846 5787 927 18929 185 12506 494 9065 481 2328 428 16033 93 1095 117 2184 419 4609 586 3967 342 6286 572 3905 332 16819 423 1708 252 1205 816 1255 287 2715 645 9251 961 1488 533 4827 13 2896 816 4087 426 3206 820 4332 612 321 951 2306 400 1453 278 94 342 5513 241 17605 424 14814 931 9167 324 2461 894 1588 762 11513 101 698 330 3319 979 9315 211 8090 570 11818 968 1390 258 2907 957 1904 676 6256 442 321 198 4968 78 6925 183 3047 199 12711 68 708 985 11871 6 539 365 25381 784 4387 914 2679 569 1583 708 1270 305 2133 994 2644 833 21940 963 1301 664 7310 925 1528 470 5696 158 7811 870 5058 175 2890 -1 -1
300 20007 827 14413 451 2123 880 10218 554 8995 579 12783 717 1598 289 2971 695 307 874 2520 746 1868 667 5572 808 15339 247 661 760 3279 151 506 834 11631 271 8252 543 9065 767 5926 784 962 37 1222 624 10941 884 1328 384 49170 677 27 425 1597 188 19540 41 21266 977 12153 501 1699 975 1339 830 4658 751 463 68 26379 508 11040 910 7373 260 8068 767 7829 236 1987 800 2055 88 611 666 6935 996 12128 129 5840 307 1339 625 6337 789 567 400 23092 368 3575 359 7242 744 3930 537 3493 941 117 199 6169 12 859 15 7247 897 24913 561 1917 10 493 31 3691 942 25748 689 8195 758 10757 247 11160 597 1940 760 6908 605 4197 692 1438 199 2799 862 297 216 1601 631 5420 409 7277 646 383 692 4064 326 3562 312 278 829 7488 847 2608 210 16344 85 3582 547 4983 636 3371 775 14986 -1 -1
301 5536 876 8926 578 485 447 215 792 3400 649 2385 608 11599 902 10475 610 3158 641 3465 767 710 56 352 26 251 148 1570 739 497 462 828 96 6142 546 441 926 11681 582 6343 704 4278 375 3581 384 1322 536 355 712 10187 683 11689 182 5670 253 973 47 6837 560 9215 362 341 196 108 313 14834 29 9438 656 4112 870 14648 548 3685 496 4266 580 7595 284 10431 626 3325 637 3195 291 5437 309 13931 811 3807 26 372 735 6533 378 976 271 329 423 1690 202 685 203 194 295 11822 346 2233 390 4769 209 3807 928 5701 846 12225 469 846 322 15182 615 1595 532 10165 266 1722 206 4313 232 5031 516 5421 900 9587 810 1633 143 7257 261 8308 133 1109 735 13721 533 2067 293 11537 193 1024 337 9494 162 799 317 5633 82 3172 441 945 964 9469 661 4826 18 13290 887 16712 850 5103 325 7926 92 858 390 20733 225 1263 333 2033 952 4994 659 3423 339 1261 281 17895 753 17966 297 1988 590 19383 320 3461 670 408 599 1862 143 3523 297 750 602 1725 547 3888 603 9618 656 13428 176 8044 -1 -1
302 7814 222 20510 175 3109 589 5193 775 259 646 683 162 10286 462 5166 970 5023 857 2814 215 6180 927 953 130 57 604 4851 59 217 964 1729 481 4952 654 6919 805 2141 965 1444 408 850 115 730 813 3976 283 280 330 3953 919 3183 1 12553 285 393 963 7970 15 2062 939 2053 703 5139 780 1529 981 2302 539 620 748 8028 928 14806 274 3354 61 1127 678 15194 887 568 766 3121 125 15885 187 1177 721 1986 725 18708 859 3100 996 11001 52 152 505 1065 543 14814 793 4906 441 5883 58 542 663 18344 594 3559 402 3095 559 18073 785 3572 812 3596 720 1464 928 7537 810 9510 293 3210 352 885 27 3533 919 5082 873 2570 280 8765 384 3669 204 775 261 3588 331 428 992 2409 786 4480 939 3807 508 6552 188 1994 320 12814 547 10744 270 4059 425 5550 776 5712 499 4443 104 303 276 322 634 4081 153 2266 110 4235 839 24505 548 19724 909 10281 943 1993 677 4569 190 6959 140 6728 178 9656 948 10408 343 515 258 3554 938 13060 791 509 768 2758 427 9881 337 6121 62 3899 36 7364 677 5993 331 7383 244 1025 213 4246 -1 -1
303 12149 944 7381 514 2258 457 16381 610 1201 622 3500 548 8772 420 8830 930 4296 718 5984 103 6971 754 1805 602 9 777 12257 830 14323 212 258 18 6126 223 364 627 24930 509 18960 408 8166 765 2566 873 12625 99 1072 836 7129 122 9053 206 23352 791 6295 1 1101 911 2608 767 1472 83 199 468 752 14 1624 356 1502 574 2973 301 2583 100 4039 312 2072 301 6899 221 16369 344 229 26 22256 603 1518 741 7105 678 874 191 1937 137 25089 576 4341 431 10896 929 11863 763 847 960 6614 170 106 867 8782 845 4005 98 873 329 5975 990 18144 232 2589 500 11186 884 3304 979 2285 570 11352 724 2076 392 2589 347 3757 334 1763 853 280 511 4509 718 574 802 2049 280 4514 565 6438 774 2143 311 8619 177 3098 748 8241 417 2402 184 5353 880 15011 54 7101 515 863 589 9448 984 2675 934 13100 896 7695 695 544 232 530 674 9776 383 7405 82 750 936 3447 561 4762 632 7106 418 9787 611 3140 652 4479 -1 -1
304 7773 319 737 232 5656 634 1242 699 62 125 3786 380 5447 311 954 676 19540 930 14805 157 23058 666 669 152 9843 549 10362 732 2408 759 9989 257 6978 693 2126 626 2515 474 1493 801 7745 299 2522 456 17796 925 1936 339 1752 654 2815 618 645 112 172 277 7854 746 204 170 11632 620 2231 997 515 846 5120 499 2217 213 17042 193 8595 503 331 306 3630 547 3771 358 4447 586 3434 426 13162 14 323 893 2172 233 12248 526 296 362 1318 715 4707 592 1726 112 1614 369 6516 270 2573 185 131 390 361 115 5475 602 19829 653 15699 41 6854 796 5511 916 22030 65 2988 184 3056 377 13712 680 13398 461 358 405 5988 801 13620 109 5954 738 168 691 3456 557 6907 205 10475 307 2362 64 9922 199 4062 688 5127 738 10137 536 6900 339 1252 57 5228 506 9705 93 6859 490 360 545 1677 75 1105 930 1182 338 118 269 1964 351 3399 253 1510 528 5270 906 6100 650 26514 326 9228 939 2806 3 15242 403 21771 664 627 153 521 -1 -1
305 3180 254 2293 950 1697 616 2723 509 612 363 7516 387 653 250 16845 499 19 302 7292 742 673 792 4022 782 1707 353 87 778 3420 170 3252 378 9544 637 13532 493 7008 124 3686 130 520 103 1906 502 603 905 463 230 604 652 10089 102 1672 200 2636 490 11375 265 3974 407 844 418 4967 554 3545 25 3508 433 1649 618 3805 888 350 510 7950 598 3897 707 8162 940 8987 399 5880 479 4619 415 10512 636 4901 262 1761 279 5410 759 14624 299 20910 261 4992 953 1848 325 5817 817 10923 412 5585 682 1919 437 4932 219 4544 383 13610 726 2457 139 1060 73 851 588 9601 747 18631 374 339 401 4312 808 1134 28 24967 75 10574 575 11760 992 1880 199 86 4 3040 21 14846 194 9619 466 1289 423 2652 108 2757 173 23453 216 825 139 426 806 844 501 568 815 8377 289 4323 302 10128 555 4319 612 5395 354 457 843 5413 685 4638 112 3855 36 2773 199 4060 252 5832 751 3663 327 6655 942 8999 391 3595 25 9905 442 291 43 11160 781 2576 937 17178 862 6900 209 66 545 8538 977 1483 3 5672 171 9289 733 1202 718 583 -1 -1
306 1094 365 592 805 1875 332 4731 147 2076 9 1903 856 7225 95 3811 343 9320 246 100 112 11997 113 84 502 2104 876 15180 80 1676 536 10257 714 16240 287 3087 811 4138 697 1942 344 3636 64 13557 467 215 154 2390 389 14749 435 530 808 6599 634 801 455 2399 893 2564 255 17000 801 113 32 6136 593 23242 971 7465 931 6370 613 1778 184 6298 771 6447 208 9171 758 8660 379 1264 14 4268 670 523 423 1586 782 550 339 3598 393 102 154 3837 701 11576 898 3123 384 4409 333 5380 561 7274 608 1408 20 7029 783 4860 61 9645 745 8570 17 7699 463 1860 607 6739 731 717 878 8106 195 69 208 12936 668 16770 607 17078 327 343 133 30855 89 1626 30 1688 986 2799 448 5488 695 11495 902 232 901 213 97 5022 558 1210 386 4937 887 3297 222 39342 630 12381 980 6419 991 9510 233 5317 665 23916 671 1661 65 7599 510 1819 856 386 133 1270 659 9126 749 6914 811 8656 546 5362 -1 -1
307 11119 703 2150 873 206 612 524 946 8783 849 12497 487 231 499 11063 448 2396 397 4221 856 9527 37 1000 5 1865 783 6974 731 2123 977 19554 936 4776 870 16021 961 5079 621 8817 918 8855 529 18118 186 5771 969 2064 327 211 802 6197 247 2339 579 13088 718 5488 817 433 747 2877 65 2000 996 5392 868 8087 22 5579 3 1481 763 593 26 4005 241 2777 366 3674 683 8934 941 1446 749 161 308 2413 113 4840 133 5037 639 10277 225 10857 125 10398 987 11524 414 518 21 5213 536 11303 935 1060 422 330 833 15643 265 9516 710 2728 886 3000 108 4154 310 4992 158 10228 740 15012 787 17875 785 304 721 2063 686 17493 860 603 499 6562 563 471 284 7584 623 1 600 2724 799 4228 130 2912 72 6205 891 532 327 3241 344 6924 120 14385 964 28252 75 1915 364 2076 783 7234 518 786 961 16035 251 10618 976 12746 221 11485 404 2369 579 732 374 515 854 11917 550 7078 969 3357 565 301 185 1924 551 2213 996 5967 -1 -1
308 12285 726 4967 844 14168 102 164 822 1662 262 7466 599 4506 783 4512 837 4967 459 1343 210 6686 324 76 965 8138 9 6243 1 3055 409 6172 766 9512 646 272 483 1286 169 31948 505 11924 38 1754 745 689 420 7438 298 2303 744 899 971 673 468 5089 833 529 176 12444 330 31466 807 3369 901 6267 247 4714 34 7668 838 11773 843 4418 664 16836 327 2890 394 8043 677 8075 286 5096 256 2021 61 5510 34 7162 73 833 881 17095 601 6786 298 4948 517 1253 460 3246 976 2114 844 12094 535 5091 102 4034 5 946 4 6691 773 1524 721 3712 895 8675 583 10596 587 331 387 729 636 1515 795 44 290 9004 411 7144 288 1500 602 1731 24 5453 446 2112 914 672 295 168 941 10254 230 12114 451 7580 622 5148 457 11102 905 2161 600 8206 337 1198 550 2742 645 11698 703 2818 396 9005 608 2663 942 4362 578 8819 269 3008 499 7822 654 1898 941 10646 867 2110 356 328 596 1723 642 9095 281 3731 518 18133 594 7418 153 1758 287 12128 203 1196 -1 -1
309 2830 319 641 954 2464 663 5013 807 169 447 3571 787 4351 350 2250 407 1246 358 27009 928 15561 903 11342 703 6940 995 4734 692 11460 741 4546 429 2449 928 2442 157 3617 261 2114 131 9090 59 5571 958 9095 598 1224 854 9909 224 1247 158 5057 584 9 827 2131 507 4284 956 485 923 6240 907 29782 179 3758 638 5683 143 8057 601 9870 677 1184 765 6588 421 7545 129 2849 812 87 119 27797 349 23152 636 2185 711 718 260 8516 143 2259 67 4099 361 16532 529 362 531 2067 748 1120 422 14998 357 6896 583 91 104 347 744 6391 199 1224 421 3288 376 2830 136 2303 566 6388 851 394 24 3381 165 756 765 44 517 162 80 470 459 7076 240 2072 594 4616 436 2089 511 2310 548 12 260 4817 654 13711 910 5028 293 3435 689 20390 380 7922 371 627 884 3980 539 5902 744 6816 988 974 71 284 632 3196 252 295 761 577 963 15216 268 3014 196 5383 746 1100 448 2493 848 8008 596 30 24 3112 831 2491 646 7168 991 7067 220 19263 751 3044 139 917 398 3431 522 9755 997 16972 945 2581 392 2635 448 3717 83 2587 -1 -1
310 750 442 5741 474 830 913 5157 610 8905 185 1654 310 10483 545 4707 299 19375 129 8312 697 19383 454 3847 655 3664 924 636 723 2078 97 4250 45 2435 884 233 166 2780 961 3863 225 7116 487 15401 713 443 883 6250 630 1607 327 9016 749 2140 819 1865 939 3692 743 9468 754 276 188 1817 133 6266 643 13702 227 5093 828 8144 644 1214 179 2362 223 26409 116 8931 303 728 954 184 295 1066 500 2868 64 8002 720 7760 666 13412 606 2214 472 5032 729 6062 644 5741 396 766 326 587 694 6118 825 4618 209 2299 66 6826 571 2408 860 2086 672 3145 583 4327 727 3396 645 3476 18 16749 526 3710 773 239 24 5609 571 652 191 9516 374 7496 845 4697 595 17080 628 2224 562 2447 470 11019 528 4255 682 7627 752 1269 877 9816 357 10685 983 6523 702 16849 137 320 583 653 152 9944 514 2654 396 7923 789 12805 946 1956 145 10307 474 3144 455 11403 87 471 192 3107 778 1032 551 3332 582 337 66 16256 530 578 520 2615 75 9843 409 5996 858 17909 980 4716 -1 -1
311 3166 198 34 642 5510 133 9643 388 4191 142 5355 203 2578 286 7965 448 4340 697 4089 672 2224 159 4217 195 12410 249 23075 598 914 483 325 468 2655 359 3112 164 386 192 3347 740 2696 485 2032 305 18410 133 18094 303 1443 491 17649 431 4929 912 6280 38 15412 460 977 615 12822 463 347 94 5729 331 5290 189 3818 671 4779 371 24514 348 1496 755 17661 886 5676 836 13333 103 6720 223 2980 199 3955 469 32947 574 2907 942 8129 790 572 44 5295 933 10029 657 179 470 1745 610 6315 11 3165 356 1419 264 13322 293 4777 6 5070 957 531 712 4976 405 288 327 15181 174 10326 15 8393 653 8392 253 4116 83 11643 566 1397 792 4303 764 16416 249 4569 246 654 10 3299 605 23871 111 6918 348 3919 338 10956 782 1521 391 2137 59 1516 964 1328 113 708 292 31530 64 12155 819 2509 480 3841 956 4 71 4934 654 1160 536 3266 119 227 -1 -1
312 392 224 2028 229 6494 0 16590 419 7571 197 1089 429 17396 389 6148 523 2714 861 2562 359 7799 407 1482 727 5004 253 1691 569 3367 780 1572 571 10804 943 8654 68 2112 8 1116 392 1262 651 6019 581 6940 174 2415 34 4922 690 1825 417 1768 11 10224 89 19639 970 2288 691 14705 977 21534 898 4121 940 4380 584 4324 711 5907 797 14974 805 10034 259 9989 325 789 294 314 74 15717 644 10738 662 9533 731 3864 919 9548 178 1367 793 2771 863 1723 36 3339 976 16901 86 5576 305 596 666 5110 103 2243 909 23749 323 7665 248 4520 73 10989 116 3984 5 25889 977 4286 125 1685 60 9098 989 4309 183 571 666 3240 50 383 457 9318 22 3173 137 15264 685 8394 309 5965 705 5953 944 1343 602 5639 49 1316 208 3970 125 13339 771 3082 870 1346 536 553 730 13185 744 15777 655 13009 170 1586 946 860 410 4807 620 12221 686 9000 74 5904 -1 -1
313 11878 409 3233 881 12911 721 1232 121 189 597 1420 266 2521 270 2239 928 3555 580 210 546 2310 623 17032 974 2295 109 5692 628 3747 771 2557 366 1478 832 1467 295 1392 145 6617 428 11375 504 7102 25 3044 860 8194 568 3363 631 27057 246 4227 272 1148 481 3082 668 736 926 17801 710 5137 497 1837 891 3738 211 2459 275 2828 586 1801 708 10720 13 15233 781 418 126 5296 951 690 608 8104 394 9401 137 2934 51 1897 358 2012 106 2943 209 4500 967 351 606 1840 242 4651 170 777 401 1022 572 4317 268 1507 474 5271 992 177 27 2190 494 3334 78 2058 314 7041 942 808 81 6452 884 4002 339 8246 768 1860 32 5961 878 12816 934 2431 161 6165 281 3401 546 2135 52 3728 266 2789 349 7836 120 1867 823 3738 49 8842 709 3595 365 20155 5 371 779 1252 487 6944 489 15794 614 10442 970 855 223 1134 38 14499 953 470 297 2668 8 1658 889 11275 22 12753 526 882 150 3750 771 5209 911 4291 611 18975 88 4731 640 2348 949 13833 171 3737 513 4538 523 1518 103 8059 227 6501 450 11312 344 12069 208 89 452 11748 457 1027 671 1454 791 3615 580 2724 601 1707 263 622 -1 -1
314 1034 939 16681 56 164 898 13735 312 6792 881 1717 833 438 79 25456 559 11403 293 1897 752 4875 613 2394 530 1003 34 645 620 3814 53 5858 624 1158 534 3704 874 4070 898 2823 677 3448 460 274 579 7345 363 21705 583 10750 927 5759 613 10041 527 18 205 2006 172 651 457 7709 329 1763 153 6324 120 2381 86 2180 337 3599 88 1265 340 14016 112 2316 491 3340 423 14168 113 6773 465 230 784 9539 852 749 44 4342 681 17927 717 3931 261 12193 376 11427 194 4158 110 887 291 23354 67 5815 595 873 83 26004 454 22783 659 2902 37 1168 334 9241 766 868 98 1385 122 15275 457 3234 597 11581 602 4561 427 1761 938 748 5 20217 739 5700 356 268 865 3608 658 3779 864 2845 348 3426 405 2313 232 338 71 1992 148 4145 456 8372 556 1673 61 7664 197 19244 432 4139 183 10622 691 626 178 1753 329 4140 865 1274 364 8102 899 6509 309 15461 896 11187 230 6659 191 8927 -1 -1
315 476 396 6561 495 18520 562 4112 395 808 603 4242 526 9851 627 15005 562 4857 320 764 32 911 850 9018 560 2248 122 5239 77 4637 383 295 222 10477 21 4958 697 14315 166 79 265 1276 818 4236 404 346 982 5378 496 10680 299 846 114 4580 902 1751 623 2091 821 2740 437 8347 488 574 243 8664 886 7869 226 6910 577 9882 228 3677 422 38 255 3014 974 13626 149 2118 929 6035 667 3241 862 3677 363 831 185 2990 125 544 724 509 977 9776 404 5486 365 663 624 1239 533 10602 427 45 394 497 914 636 467 1381 625 7567 236 1347 817 7129 211 8481 21 2579 675 12762 58 13466 479 28086 842 4130 533 6349 209 8597 342 3770 216 2394 823 1164 695 1131 405 8632 973 1439 728 5128 307 1973 799 4927 304 5108 608 7026 614 2247 335 8072 329 7142 967 2180 586 6247 886 2211 974 4156 255 1738 721 4426 26 6379 12 857 682 6350 482 15095 286 4594 363 13360 351 12524 575 11180 662 1408 769 322 757 2072 880 1743 427 8041 748 2524 697 1066 474 5127 269 8739 472 5934 988 895 627 1144 543 9899 967 600 834 1781 712 3700 47 899 770 3739 531 8000 586 3680 805 5417 844 1547 298 1209 954 381 879 1423 864 1430 -1 -1
316 1738 973 17660 136 1561 649 8028 69 147 813 8684 623 3909 267 822 217 15389 49 8753 855 11961 947 2767 813 10523 419 11023 957 5893 551 9321 295 1130 664 2057 990 595 12 234 177 2043 252 27406 954 15 726 18421 697 6912 299 2277 999 2937 698 8532 279 216 756 323 310 12383 701 7202 717 124 865 2350 967 3759 230 1147 647 653 837 25067 577 6505 633 2804 196 3859 734 1847 541 14373 134 10843 152 4167 382 3340 0 951 34 4760 520 4123 889 938 143 9805 208 11467 276 4085 659 1734 916 200 914 11029 724 8055 202 138 372 9110 1 987 613 9428 491 6619 454 7337 530 3013 250 4920 659 11539 168 14317 716 2493 5 9126 233 14309 32 413 853 1616 700 4066 581 5806 365 2159 117 1609 549 235 413 1872 966 131 283 2575 515 4033 618 2623 677 8274 543 14697 438 6250 976 85 89 13713 203 2537 242 2114 915 12049 375 7879 108 3121 701 4143 895 15243 772 7967 548 1788 356 2890 315 5898 128 11055 811 640 602 3154 -1 -1
317 14531 837 3832 133 1795 249 2856 499 2868 16 5175 761 519 199 4977 583 1370 481 438 312 22331 733 2100 564 4363 775 8500 114 9954 592 13279 641 7814 404 1320 439 5806 21 2751 72 1837 41 963 239 28262 213 834 931 8001 988 4190 791 5782 623 5524 645 311 265 1780 921 1244 574 2900 949 850 238 791 989 5580 535 4432 118 5749 859 5755 352 3976 749 3455 981 7216 914 4362 282 7038 556 2084 314 1444 554 6204 920 9657 90 2905 86 15730 368 2796 818 6417 276 9191 49 640 837 1570 993 3300 590 6748 415 2153 387 6895 112 4288 622 24013 330 1638 580 9175 289 7798 543 6640 773 4836 100 2348 862 11395 722 9237 103 10507 457 101 665 7011 883 45057 550 335 147 16062 527 14872 704 230 915 1653 458 919 801 4068 550 11595 12 40955 98 5668 68 1085 423 29336 55 23413 -1 -1
318 12783 305 931 694 1562 847 2340 494 2895 154 3715 91 701 478 11004 747 7356 383 263 733 1042 740 3492 791 4 84 25492 487 575 953 4986 952 8521 217 4082 365 74 666 4186 495 11407 98 128 631 8520 659 5446 849 13667 18 12155 604 1762 417 1264 517 10035 254 4369 166 4606 127 1954 867 11444 924 77 201 280 185 1528 35 12341 173 632 865 1130 6 137 154 993 643 3051 785 3738 467 6454 494 10345 102 6348 135 5784 682 7181 30 9217 445 5039 351 12159 369 2990 946 1177 705 7603 650 137 221 9326 276 10939 478 8100 401 2392 751 1685 666 10850 468 16 912 143 716 990 163 10111 874 8453 13 140 745 18316 979 659 839 16402 48 4203 360 1581 952 7847 721 618 609 4006 646 19071 9 1944 457 9273 997 5641 776 7228 788 491 323 16826 479 402 359 6184 421 5335 461 7145 302 21 89 1346 170 4135 291 378 918 7266 294 1579 615 2133 356 1292 698 1095 707 1572 765 3161 683 890 648 5807 849 1609 110 13750 738 1284 141 4896 125 1654 837 1880 285 4016 274 6038 827 2061 343 3913 728 1530 591 10715 49 493 421 2137 291 6118 443 5139 235 7951 558 11584 667 4428 -1 -1
319 2840 472 896 966 2817 166 2718 536 2503 277 208 807 1395 464 7124 768 7991 871 4822 490 1246 721 8739 739 4846 91 5224 792 6280 199 4485 489 6573 18 100 878 12337 343 327 122 6425 704 1547 894 662 118 201 878 2896 341 256 723 5408 751 4119 768 19980 122 13730 47 5 222 7186 281 673 418 2038 128 6316 78 9912 609 4866 750 5168 405 3885 545 17127 96 7321 906 6175 984 5996 189 4015 813 609 728 1883 242 1260 566 526 226 477 241 23698 316 4579 554 7797 798 17822 51 8341 686 25 209 4766 153 2729 372 1679 514 1571 761 17897 82 10787 362 867 236 3570 214 783 434 1088 145 18018 6 294 101 7721 874 4346 36 4039 647 7659 780 4061 212 10726 121 860 466 8777 639 1007 888 15846 613 2231 492 8577 213 1978 85 727 878 413 481 3641 385 1412 648 11194 431 28879 426 796 720 1829 517 789 683 3371 234 12725 901 5129 603 16818 151 3974 63 30317 343 9167 534 9931 615 6355 772 23363 -1 -1
320 1587 898 2942 869 404 264 4459 956 1207 895 10027 574 2247 774 6534 494 8259 666 8165 373 6605 386 1927 893 912 949 2791 266 2528 724 8689 275 1798 467 202 619 913 407 1647 392 2930 309 5208 624 7123 87 12202 288 13572 206 472 192 2125 17 3690 943 1542 893 2078 68 1977 370 1431 590 4691 10 4732 594 6645 5 8375 249 1531 664 17942 780 5659 260 27447 672 10711 906 1149 779 1121 852 130 819 3729 369 3516 920 11644 434 16161 128 825 876 972 207 152 154 11192 237 4642 463 2935 707 8400 378 762 187 763 581 5854 786 7696 310 5616 335 2811 416 3297 980 1860 381 7119 250 1549 484 993 929 22979 672 5527 787 22554 275 13573 554 25385 418 5411 936 2630 919 7355 658 13403 410 8942 418 4231 930 3241 395 1440 130 14927 995 3307 203 523 891 5048 842 6916 933 4976 966 334 736 2769 108 6327 774 15208 922 2538 692 1876 419 746 566 13495 723 4124 212 16041 269 4174 62 8680 30 7139 722 12578 291 4389 510 5794 -1 -1
321 1869 513 2152 850 10621 416 565 371 6226 625 17501 159 2566 336 5109 229 10525 204 8022 743 500 840 2363 566 9798 420 6605 406 3379 258 2989 431 8684 863 32882 570 607 775 1686 959 821 641 646 683 732 300 4518 505 2369 766 5052 82 23 982 8686 952 9470 866 2046 527 847 621 747 461 12999 178 13598 941 890 493 2022 754 6403 490 1753 252 522 562 7213 121 18275 190 5063 557 1991 597 2501 87 23 656 5425 454 15553 563 15146 119 2829 260 7047 520 889 711 6852 67 11496 927 1070 752 5522 611 1242 735 2177 954 15382 42 1780 839 8340 589 18005 108 7141 769 6691 800 13762 214 2493 553 714 489 9675 950 21722 2 4756 610 5007 418 108 348 4672 638 4498 875 4239 984 3636 815 1369 747 29031 976 2476 927 2716 762 1205 139 1958 98 11067 694 2061 833 26337 590 3389 585 4241 229 148 34 228 46 1324 803 6056 815 2646 879 3476 968 14944 303 13200 421 2832 61 15909 498 1103 -1 -1
322 18705 309 7348 466 3149 199 2396 991 20572 864 17819 251 24886 285 1408 534 1725 951 2029 953 2263 324 8571 534 10755 994 535 542 18610 887 1926 350 7643 707 3887 117 3951 208 13258 63 138 569 3001 214 830 60 7300 12 14124 484 88 794 6918 444 2300 856 25968 761 2929 522 6403 412 13292 589 5139 610 1615 475 438 583 2370 223 11202 74 10522 728 4968 793 11360 236 4682 197 11309 240 2290 829 9523 981 7306 180 2904 58 2510 799 851 950 18941 368 1109 252 11907 667 8153 223 2284 62 11679 221 2369 507 1255 897 5547 334 75 876 1053 109 2490 508 1484 902 156 509 6825 734 261 590 2764 384 928 179 3872 548 2989 43 790 490 2359 535 23636 607 2382 998 2098 673 4997 628 2189 384 6859 637 949 939 2031 437 10796 29 834 401 9229 603 506 539 14391 977 41 610 5490 196 309 689 6362 38 825 195 37471 602 1856 364 4298 668 4952 543 3100 429 11719 392 85 74 2218 659 2630 769 4104 -1 -1
323 23986 852 41 718 12989 665 17770 22 16473 164 3714 452 5523 716 5252 282 7802 749 9165 212 3321 241 16415 194 512 624 1339 66 8430 241 6534 715 169 788 2230 578 3107 268 10186 248 8092 313 7481 764 2032 603 5623 601 18480 195 16 530 13537 392 1940 101 303 505 5053 393 632 171 527 490 1127 862 5901 503 12007 151 513 491 17592 886 3918 49 5862 554 38244 36 6408 82 5160 761 8773 209 5423 602 456 583 9919 954 12110 365 1369 409 9887 789 2097 876 1045 371 1540 347 17957 927 8903 857 2338 544 7432 537 1386 743 4928 426 620 799 975 440 4965 642 5424 197 3444 577 12300 766 5724 964 2366 996 749 376 44471 174 219 923 7991 567 4228 449 8257 588 11058 187 10689 869 8361 400 10291 297 8923 969 11516 631 5251 164 1040 699 7521 147 2356 272 9770 -1 -1
324 8461 149 8181 259 48 487 1360 31 3500 336 3341 11 2048 606 394 184 5557 158 3265 395 13566 112 5269 176 3496 558 6963 986 459 351 4076 256 2385 684 13212 354 12712 706 167 81 15013 177 8678 916 19399 722 2877 632 13605 844 8254 201 16605 498 5029 901 12315 584 3391 28 5482 665 2269 752 1256 758 12565 686 2074 597 1234 877 4979 609 7348 216 10926 899 3866 386 4967 82 567 720 1060 882 2254 136 2308 110 16433 394 3230 98 696 30 5013 5 1117 565 13175 438 1846 79 8036 827 19220 159 9722 517 31579 59 15006 169 12177 195 3445 479 3818 504 8352 114 108 805 5223 869 4145 949 525 13 3761 21 17820 561 15609 990 1001 961 610 19 3220 437 2283 491 5127 698 2292 460 5870 430 411 782 1200 657 4744 102 1725 831 4284 850 35883 108 8050 727 14216 40 18380 259 2252 852 5561 6 4520 756 6423 776 1574 594 2969 -1 -1
325 6496 312 176 185 14717 610 1002 895 6471 389 899 189 2695 913 6728 3 2831 300 119 111 3029 804 3966 943 1769 125 5815 913 19816 742 3567 79 17778 400 5342 920 5859 513 13525 843 1714 823 411 282 2213 679 2008 81 4501 856 9046 570 6409 209 4368 640 3292 223 1143 723 3546 561 2700 374 9988 516 6638 890 17696 234 7839 372 15456 471 26 616 817 565 30640 777 6847 128 5171 553 6470 928 7714 539 3759 742 62 31 666 304 3262 299 3552 479 5613 176 6092 121 16766 632 15292 452 8339 310 2116 677 6086 187 147 826 4157 897 7573 42 2379 920 15746 720 4963 888 9640 642 443 421 2879 241 1491 497 930 449 2994 80 3044 929 3651 712 2013 528 2204 55 8285 612 4297 479 2453 726 20465 327 12302 919 1053 238 505 69 1362 606 46 85 812 135 11199 493 3862 158 20788 121 7141 678 4400 92 4294 8 5290 149 2631 848 2216 306 8533 854 8409 370 6131 507 9687 962 5898 806 1240 307 2683 482 14263 512 5621 620 4905 188 3035 586 466 -1 -1
326 30 288 18877 203 3141 675 1781 105 4040 822 3524 118 3625 106 2312 670 5165 600 2317 957 6309 467 799 368 3544 149 9584 545 9512 866 6421 762 8484 999 12942 277 6 605 4510 199 1706 335 2600 739 18672 654 3806 546 2616 228 2644 27 9218 5 11271 209 2440 408 7403 367 150 270 7494 45 1526 513 3246 111 1726 304 125 277 13023 858 1647 909 1940 171 5718 824 11915 616 841 923 7979 453 2511 793 5146 979 7756 400 4778 188 13706 316 8129 412 5548 572 1097 834 2499 982 4076 811 1407 748 700 773 1202 415 6456 670 13805 872 2547 990 3266 599 965 485 14279 42 3373 301 8830 683 3387 935 6438 889 4468 612 25543 820 9191 934 651 693 1488 577 16909 301 3346 262 14338 456 10048 335 2195 724 460 352 4812 137 10267 116 9638 948 3292 876 5182 992 4315 329 5526 86 2725 162 1177 473 4221 736 508 573 15479 206 17999 405 3401 129 2664 712 10243 69 947 49 5183 533 1934 260 6503 607 372 387 6033 800 7291 467 5501 962 14342 703 7968 641 39 -1 -1
327 64 940 7411 746 1323 851 6363 77 7974 516 1241 950 1966 749 8637 480 3734 265 2030 966 8057 505 18961 506 14093 536 4528 677 18360 719 9116 27 109 361 2624 772 13949 25 1308 522 10562 764 3112 6 3350 485 1270 585 16388 791 28192 111 2316 403 959 579 8675 707 8 157 11509 968 3453 246 2091 967 12408 169 11701 185 1337 601 29536 277 7958 644 1313 457 7915 723 4846 396 2066 380 3222 542 16448 794 6981 715 13542 868 8545 657 2260 291 20948 258 367 248 390 323 6929 656 1795 986 701 672 4444 629 3205 920 11347 390 93 409 2771 477 68 725 10692 993 4914 796 3270 374 350 807 5763 931 2268 655 763 611 12685 687 5667 362 2378 743 322 969 163 455 875 144 35832 546 3212 109 5277 412 3462 769 5067 632 6772 861 1060 628 2029 897 9003 752 6078 763 85 371 4649 657 5068 122 19438 27 2489 666 9047 820 7453 559 7052 432 7252 637 1857 972 312 -1 -1
328 12100 984 2723 366 4696 944 11332 248 1558 225 996 523 5397 316 11901 598 730 845 5734 714 2968 694 11354 21 795 698 4657 199 3610 425 23094 436 7896 981 1000 95 8112 872 19295 82 3517 803 422 75 2856 969 297 888 1730 969 582 189 1448 949 8228 943 2054 870 316 565 4800 994 7759 321 3203 805 2703 527 1182 98 5809 208 3855 916 3671 478 1343 663 5736 764 11175 51 5913 595 6700 77 1906 327 1725 715 12525 252 3226 174 13256 559 2006 124 9609 367 7450 775 6626 6 512 250 5087 463 4236 626 118 39 20519 407 3227 126 1826 997 2440 102 4217 196 2601 878 3763 121 4864 170 17808 233 303 129 12491 311 710 692 2523 183 7679 791 23 593 381 532 2182 391 5762 693 5150 340 1544 246 21781 308 30041 246 1834 932 2680 976 27207 314 20556 589 2799 101 4210 857 22041 576 1804 659 6242 518 6388 199 252 325 2264 867 2261 427 196 602 906 189 10993 328 8031 556 972 555 3758 118 3152 765 1867 998 1543 951 10379 621 8377 -1 -1
329 9751 408 6559 883 1432 537 2234 232 3751 278 2402 995 2444 61 1628 151 750 185 3123 748 5025 957 5698 113 8842 414 1631 973 83 559 2422 197 8191 73 53 809 33169 898 1150 773 5986 687 1735 285 429 726 3105 644 3318 532 5193 500 8794 181 2799 411 695 467 7066 257 2859 436 4875 123 15652 104 1782 509 2103 668 216 703 9666 839 2273 54 552 693 12569 148 7331 661 2843 554 12379 305 10435 291 9624 975 7596 358 1309 649 13171 787 1183 127 2032 947 5829 431 1174 670 2529 633 2449 6 2859 195 1455 772 3868 5 11992 932 9808 371 8227 863 7128 387 4755 439 2393 627 7136 677 9308 47 18384 121 347 53 10681 503 5699 715 3020 765 2929 824 6084 123 64 188 846 949 8405 26 1296 528 6833 848 1733 384 2094 965 911 997 3719 142 245 39 4668 552 1996 795 1229 123 3943 166 285 615 4618 646 9525 353 21486 225 4322 840 13888 948 10702 835 5103 730 8118 992 3415 77 5128 650 1238 405 11675 821 840 462 15134 599 8366 241 2419 341 8831 322 6041 687 1081 503 1192 337 980 958 702 148 16148 699 8098 473 1809 432 1112 426 1065 -1 -1
330 14809 89 13738 366 2135 744 17305 364 9797 362 1916 570 2665 983 15103 941 1656 991 317 803 1153 620 1156 990 2518 586 5299 0 1836 111 10360 99 3234 781 4848 118 1159 123 413 383 24001 907 2121 741 2206 553 4903 82 3123 247 1477 751 4295 433 7647 285 2467 878 1306 742 3978 249 1473 220 1940 221 5351 40 676 125 26 806 7946 562 22485 85 4071 649 8311 767 2649 924 3462 306 612 534 12604 874 2079 391 16905 3 159 703 3158 728 5276 777 725 115 1541 476 2356 991 10927 773 4874 846 121 1 9803 843 17671 752 18630 156 638 20 4427 592 490 830 3124 303 1608 323 3976 600 13812 229 1293 515 2685 312 3790 407 8850 435 4703 977 6921 858 8020 965 6301 100 5685 751 2062 473 481 588 26934 339 3762 470 10544 967 3336 143 2731 531 229 206 1270 96 569 8 6063 198 4341 627 45 648 4408 826 3649 798 17045 135 9416 26 4688 449 2974 747 1434 210 7528 992 10172 295 3974 495 6716 818 8679 67 1671 958 309 616 6347 340 6241 239 2204 265 4805 42 10936 31 2944 989 8015 471 1772 -1 -1
331 189 799 4423 660 5525 835 22 310 2542 195 19646 220 3643 175 1456 418 8952 433 454 458 4412 333 508 367 4429 354 3318 590 3309 850 3200 993 7152 436 30350 213 6556 350 1901 749 2044 483 1205 496 2580 483 1123 57 1852 281 718 80 9335 482 14078 930 50 317 2983 824 8615 32 7372 194 1090 937 9828 207 1823 782 692 363 9926 460 11205 995 417 338 25670 698 1915 261 6654 866 5283 908 1059 885 4972 538 9400 257 15115 412 4131 268 2277 879 4068 154 890 436 1928 823 6934 553 9911 89 4037 424 32 79 4988 438 4166 795 5721 397 6687 320 856 742 2243 471 5068 913 2672 132 10943 867 3022 156 5937 141 2294 509 3226 871 7111 617 3100 142 6834 321 1709 0 3612 619 3384 81 4241 352 4035 841 31538 62 5028 399 1826 739 8797 708 14499 41 9118 60 1315 884 13929 257 5449 785 212 901 7613 906 5625 51 6973 396 2805 538 11504 234 2495 854 660 305 4773 572 1486 519 17817 4 26481 778 4312 733 763 676 1893 810 14690 558 2698 -1 -1
332 3584 246 2571 392 7239 36 3102 175 121 149 4315 126 7406 340 9647 463 6543 250 2658 969 806 255 1678 960 1357 642 8946 287 922 646 4525 366 2177 622 2578 115 2547 124 11632 64 633 110 4309 236 1215 37 559 448 7610 808 2317 955 5207 457 4903 673 24235 845 2092 528 2642 149 337 138 234 654 421 332 3723 1 27140 55 5308 273 1193 61 1152 836 1515 99 1236 535 3115 658 10525 348 5007 442 6771 204 2714 307 11672 419 584 863 5819 276 16516 621 5976 798 544 855 13502 25 5480 701 498 333 3380 384 7295 996 5116 730 1009 729 13820 862 17371 126 3036 640 1308 775 1855 290 7801 471 3995 283 95 53 12548 361 5843 341 3306 49 3068 823 302 337 6767 741 2056 908 9216 652 16416 271 26121 617 1129 64 16738 69 11443 985 2910 805 2862 409 12529 486 12448 259 994 517 606 19 5394 327 15510 506 6185 17 373 684 8184 592 7465 310 578 740 1127 499 4678 106 4604 65 585 291 1798 888 6026 757 1851 245 9513 383 230 615 11190 705 113 434 1745 43 1920 983 305 437 6377 623 1885 320 5726 836 2992 429 7860 606 761 -1 -1
333 3155 641 1232 404 8378 249 571 486 1315 850 7416 130 2882 553 14594 759 12895 731 7482 855 4740 816 53 845 4293 642 908 110 5073 676 383 751 2857 175 6639 831 935 286 7279 129 34 16 504 151 4133 280 10184 461 1044 617 1024 555 2147 767 2131 593 5698 295 1069 488 2477 415 2781 15 11267 792 3600 977 1702 229 10776 534 5353 569 5201 14 3639 16 2424 439 3431 194 829 245 697 954 7632 295 19106 920 4853 267 444 391 18785 636 2182 262 435 87 15072 805 316 200 11 107 22188 531 8473 522 4264 605 335 38 14796 121 8037 767 1209 257 4918 154 38 953 6146 630 14798 794 2848 419 7115 425 1964 448 225 975 1108 124 2513 347 5548 972 17118 322 5150 270 10528 0 10283 379 15969 944 3049 82 3865 484 7104 567 477 27 2287 290 1933 203 281 412 14163 650 14388 859 1224 699 5568 802 7873 972 2208 774 5254 100 503 537 16611 198 101 915 4300 132 10969 43 5423 547 1049 875 5687 816 14133 431 3021 564 773 157 13330 866 37626 470 2440 454 2361 842 1651 -1 -1
334 1545 98 996 545 7082 220 7421 233 3850 202 1115 985 3637 786 21019 797 12796 345 851 26 14523 532 10723 524 4921 433 1139 328 816 597 1637 327 1158 215 726 620 8798 592 4372 961 5950 815 1149 541 6909 655 227 331 4427 348 2071 402 3033 796 4387 616 1411 871 4539 233 1776 213 2673 15 14918 990 5692 256 10592 336 4485 162 15042 246 3806 54 9339 333 966 319 11589 459 4888 833 2094 525 3305 402 1568 982 2113 75 21241 778 10044 619 6480 855 1108 417 5600 15 926 775 3214 569 542 641 6573 250 13994 465 279 248 10398 443 8757 129 6192 112 18883 669 14733 460 372 637 6621 889 13958 996 7540 525 16532 479 15625 419 2548 432 1928 844 31582 367 9736 308 3189 698 2421 550 2648 962 4210 674 10616 537 401 902 2897 971 2725 743 8933 506 6308 124 6415 79 207 145 3893 909 11163 170 19364 628 3142 367 2621 904 3713 384 7648 647 1021 763 5516 388 10365 647 6520 -1 -1
335 373 917 1749 952 2627 827 15238 300 793 711 3487 838 11074 652 3997 694 4398 78 1076 712 3067 962 1966 678 9211 155 1713 180 7272 70 8910 763 9338 639 14101 424 4432 154 373 8 253 371 86 714 6506 515 2190 248 8728 748 509 115 10658 35 1888 995 11213 607 5130 216 1 873 9846 790 12820 388 8775 709 3622 352 1552 273 7231 170 1534 939 4732 990 3650 633 7511 771 1633 781 60123 521 4177 290 86 346 9368 923 5923 704 33617 284 223 565 18408 490 3012 822 146 999 1895 411 1818 794 91 936 5222 302 1955 372 6835 262 6172 446 8937 235 7437 239 4300 295 6518 926 670 454 1960 530 9869 83 4270 70 12610 338 3834 613 11073 78 6542 850 13680 877 1878 937 2395 861 6394 180 1666 987 2800 932 14059 638 16709 266 17473 971 6635 236 123 395 6259 326 3448 650 3860 645 1215 814 16942 767 2577 982 1814 136 1946 292 3333 175 4837 495 6694 19 1636 7 5286 -1 -1
336 153 641 679 125 9202 8 7010 359 3475 464 5603 707 5564 934 258 789 1109 903 3752 342 2408 645 441 893 6328 319 11915 549 9366 474 12241 276 821 16 1059 344 5071 419 4699 19 1567 827 15947 343 4084 13 5859 949 8691 288 4091 325 6895 406 35973 360 4347 950 1799 212 421 511 8643 639 1745 598 3659 697 8991 26 3014 301 623 865 5589 855 2906 292 5129 883 399 441 5823 64 9908 772 3611 379 5550 327 6282 535 5161 657 26670 569 2225 948 16257 741 15184 118 2316 28 8243 597 31 679 15811 101 4202 17 4055 497 15277 983 4035 338 2690 626 7138 17 9344 989 19240 836 14070 254 2971 780 3626 955 1615 189 8039 799 9906 818 8288 459 17267 745 6600 173 24331 274 225 345 4442 37 6564 928 13304 190 7812 975 6517 585 7780 311 6214 275 320 351 1491 850 10727 812 6289 843 9237 65 7993 469 3248 -1 -1
337 4084 953 2423 535 8607 470 11365 397 3500 178 3024 163 13116 742 9298 710 1799 390 1390 327 5844 384 14642 205 648 727 10176 606 11692 654 13514 469 38 589 2494 161 6320 757 1915 355 4995 187 6062 310 3657 931 1581 448 7617 275 325 949 660 900 7295 397 3863 888 3097 596 7061 401 2452 277 2045 410 35871 972 9511 345 915 141 7687 884 193 244 15214 65 501 644 6650 974 461 191 12676 961 1515 643 142 745 6223 609 3627 866 14916 408 3723 277 7209 131 4311 650 1353 374 414 746 1550 290 10921 374 4522 948 10727 393 1520 900 9689 122 3457 71 4458 42 2850 648 14227 596 10015 617 547 809 2255 593 3488 477 15368 610 2329 683 12196 797 8948 745 8475 170 16143 188 7901 946 10435 883 3256 129 20224 656 18293 648 4754 501 27607 12 18769 950 34838 -1 -1
338 2879 464 4301 746 285 854 2151 247 8210 674 30 116 325 427 4805 328 1138 327 10144 284 6093 14 3652 167 2144 144 2271 75 5299 727 4657 813 2107 577 918 102 4181 427 144 3 14457 558 11706 501 7015 902 12477 51 3008 913 467 411 2270 610 8911 484 8708 479 89 498 68 276 24454 775 14569 800 13583 347 546 649 1435 454 3535 805 1645 852 15709 657 2152 288 848 406 2889 496 2126 624 8129 698 6053 786 24645 202 3523 990 492 87 3690 315 954 519 4022 777 809 39 14469 119 20256 150 12192 65 15906 622 2011 588 383 334 9414 882 6305 773 2487 11 2777 5 5096 705 632 387 7015 560 6972 917 3391 826 1472 961 125 816 929 165 11385 31 2689 626 1159 492 5161 40 42928 75 2020 13 15758 472 5885 122 120 709 9031 383 997 617 2038 836 21984 800 2135 793 5940 498 12920 549 338 60 1028 890 4214 351 4149 940 1288 177 86 885 7110 761 6015 955 14258 287 592 521 35673 -1 -1
339 5369 123 1020 371 5105 826 2446 395 9908 372 3606 551 25030 178 4917 582 11089 477 1885 82 1029 86 6008 559 9166 148 533 672 5472 713 421 686 4166 392 7539 655 2526 136 2323 178 516 476 9176 45 1112 909 6767 882 12027 917 1052 993 7599 38 391 346 180 751 199 920 25620 360 88 760 3972 26 171 173 565 494 238 604 3726 672 9928 204 6018 540 2915 240 12325 335 10891 713 11550 487 291 84 11376 29 5626 187 306 151 3391 599 2728 913 4063 720 3243 967 2705 783 5226 82 2054 141 932 401 4677 46 4484 910 4051 47 6550 893 5353 17 1101 549 23130 593 6027 486 1079 849 2208 995 9610 826 4127 461 450 253 15808 380 5036 635 10036 518 4112 674 11088 940 11958 703 10358 72 3797 574 8743 508 4107 811 12080 436 1562 933 10842 143 1357 574 6938 264 7104 956 249 137 1699 715 2408 95 302 701 4975 597 3693 757 25816 321 4949 289 1972 810 348 272 6551 2 785 469 23413 974 3438 492 6408 704 6564 13 3921 966 7111 43 5812 312 2439 254 1528 587 1884 678 2247 624 3753 898 828 -1 -1
340 915 931 3870 487 3829 886 3831 914 43399 865 22274 801 4442 369 6761 323 8083 165 1711 624 4604 491 1251 780 6739 10 300 404 2650 394 12679 456 12410 598 2845 94 3199 840 12394 309 8231 466 846 39 102 829 1675 109 2497 539 465 164 1407 129 1056 506 10063 16 11021 3 3067 31 2148 45 7363 599 7524 110 7531 102 388 962 3627 992 4903 813 7225 872 4165 538 874 961 1353 746 2665 987 9998 511 5897 245 29552 915 4089 665 6279 573 3928 572 14107 992 2341 439 6101 1 4562 377 4139 44 1790 534 5040 791 9924 688 1767 424 6806 248 5619 434 5012 864 12374 425 4395 769 7006 148 250 388 5378 774 3010 612 6285 480 3281 117 28193 210 6319 401 19290 232 1337 580 15135 489 8939 876 8101 922 13294 506 830 865 2209 332 1552 768 13294 940 7988 774 3082 671 3421 86 1497 659 3178 938 5859 274 382 995 9788 599 245 622 10296 960 1958 235 1330 471 454 995 1808 968 2804 472 8408 86 873 -1 -1
341 6158 246 5154 393 5688 735 2042 369 599 96 7007 268 1492 110 1490 946 2314 390 11947 125 6989 964 789 272 9392 250 1652 727 379 580 600 12 566 219 2548 602 8651 614 21471 174 8993 454 1535 739 3475 754 4822 1 658 337 11818 976 7720 242 3600 12 2530 789 5584 207 6949 637 380 535 2856 313 5069 128 8236 939 2888 213 4073 437 8652 707 1067 50 11769 561 15487 434 465 849 7463 400 6570 961 14645 128 9109 64 5594 799 2467 857 5366 39 2407 661 6136 91 15755 700 11345 365 10729 354 3138 339 4275 994 12357 595 289 264 29845 830 6761 206 22904 991 10184 254 3394 745 12174 848 2850 767 21736 115 8683 837 5155 169 176 517 1857 996 165 694 17453 956 1336 959 4930 44 14155 393 2906 57 20329 239 10906 337 5825 513 3886 946 5081 360 9654 582 8172 24 22725 451 9380 631 2302 8 238 168 570 188 466 -1 -1
342 5078 120 1092 984 461 202 5633 154 4278 851 60 972 8649 993 1479 487 8565 730 9402 976 3441 182 15811 402 109 411 1929 832 2075 975 16949 747 1038 942 826 261 7539 669 7368 762 3401 166 1566 506 12441 476 23552 804 2411 862 23842 866 2973 16 7355 106 868 822 9733 375 8831 919 3153 892 26438 48 19787 241 4685 937 10803 924 3193 357 5299 329 610 95 5056 192 14305 339 6873 538 1693 511 1189 520 189 166 1500 348 22851 568 5583 566 2528 598 10548 609 11435 447 4088 422 885 730 1428 971 1432 915 4760 686 11754 168 6652 310 3724 607 4006 496 3083 89 7076 474 3709 564 8095 125 3301 746 11592 673 29081 531 20658 753 2921 104 1332 458 1345 475 11316 565 2935 178 11168 151 3552 396 4937 604 4208 624 2110 836 832 372 1887 728 6190 168 1388 994 4322 452 2015 426 5501 98 647 347 4 768 233 444 7659 786 8332 783 19487 387 6361 705 6868 -1 -1
343 519 731 3918 150 136 678 1151 765 4776 453 2494 469 3325 732 1296 786 1727 853 17340 739 6620 721 1717 560 7681 301 8750 106 24929 908 5780 894 434 672 19416 10 4191 139 1212 499 7106 399 6862 985 53 769 3380 518 11148 222 20841 476 657 815 7883 219 21637 661 529 408 3475 727 1780 308 2961 808 2002 354 9080 571 420 421 47 166 2704 32 30182 469 792 936 10107 775 11027 377 673 595 1434 568 11953 667 1312 905 4427 22 4686 513 7678 31 3527 170 2735 431 9002 587 6466 605 5209 768 6017 455 1029 127 19370 889 34 717 18563 6 3425 15 18775 112 2107 799 2273 681 24811 646 3458 92 3602 52 1228 945 4719 827 6122 18 4963 781 391 822 2099 75 16930 355 318 704 8494 100 13091 744 224 893 7734 759 243 963 5297 391 8775 459 24593 718 1234 364 1421 893 5863 333 12271 782 1070 695 1006 148 8383 958 995 461 8379 38 4875 537 13941 -1 -1
344 5825 283 7288 319 3764 652 2125 798 10836 870 14551 769 8152 934 5404 404 858 555 2143 187 7955 623 62 917 13 25 234 169 9554 636 5201 296 31943 306 5954 32 22795 65 12970 313 353 371 1049 263 88 232 3594 301 1433 150 7575 797 10293 313 10067 634 10965 469 9052 275 5826 580 7114 818 8905 498 5300 386 259 388 632 939 556 577 1962 844 116 409 7164 533 1442 252 3352 576 17818 975 3144 447 9592 697 10319 851 9402 743 5309 545 4025 370 3891 555 471 199 2422 189 830 421 5192 372 92 834 12070 192 3380 643 1385 807 1384 305 1855 873 3729 765 10122 199 826 726 2156 320 16319 125 3654 958 476 38 719 236 8046 553 3552 978 12286 155 3252 316 2471 931 3339 988 1651 645 1785 360 7495 886 4423 394 2839 943 13833 547 16759 452 1732 679 3092 106 4085 395 2293 430 5921 729 2431 25 7918 283 8683 371 14202 683 473 218 23631 483 3630 181 1448 68 19945 118 5208 522 11499 698 16111 -1 -1
345 7782 731 4186 261 951 172 2850 187 5156 55 9136 129 8114 796 6332 420 3740 888 18850 823 3700 18 17054 691 6718 596 3081 367 2971 976 5639 382 11767 200 12307 94 12244 486 7436 660 1574 252 2984 392 14845 479 994 411 1893 4 20139 494 5148 387 7482 454 1197 325 6455 937 4061 296 556 97 618 163 1536 114 4459 68 3582 404 3103 540 4275 452 2298 180 5054 8 29927 270 2155 304 1514 493 15322 790 574 58 6067 830 95 81 2419 639 10225 305 15357 873 1096 952 1953 407 5868 462 9896 524 3165 86 10467 649 4399 625 1333 757 9419 432 9163 807 358 279 926 420 16959 869 17330 341 1351 563 2153 728 13803 834 8942 606 187 740 8670 858 670 288 3494 773 6782 683 1844 444 31914 860 2490 227 6673 641 3871 131 5607 364 319 311 1473 866 6193 210 5037 418 13059 707 9308 600 387 866 246 737 4809 383 539 448 6527 61 956 624 1098 898 6542 190 6340 74 742 246 5946 40 846 883 2406 28 9574 848 409 -1 -1
346 782 417 760 267 1018 821 7449 387 8010 198 9221 893 2577 202 1822 108 5010 759 235 48 20453 407 7434 930 5343 640 634 299 946 613 1672 756 7160 580 7597 420 199 603 6014 975 3496 664 19453 478 205 522 600 181 4770 726 24920 204 16889 305 3436 119 350 465 21199 539 3703 600 10369 563 1292 710 1565 389 1013 526 13665 649 17083 857 14219 950 6234 226 4679 512 3180 198 1963 276 4990 236 15766 865 11358 660 7429 131 1478 315 11778 170 9431 706 2157 501 3729 50 13679 583 4840 713 2920 64 1578 868 9829 115 19825 172 8722 135 17834 299 7034 331 7273 705 2343 593 7619 61 3226 282 7465 22 888 229 6108 27 1706 994 2096 48 5025 190 5407 762 6079 437 85 238 586 599 2684 484 14002 853 529 660 10879 794 2889 91 11415 998 2375 268 18737 312 37 386 31022 70 75 120 8055 961 9907 656 288 453 3281 860 4469 -1 -1
347 4018 99 973 188 4419 264 7265 927 6711 965 18823 879 12460 124 3086 869 17481 636 3443 348 4601 500 9355 869 4148 871 5865 50 4629 825 1278 734 2619 992 596 810 6374 684 680 324 3181 862 4012 554 3412 954 15077 384 5928 810 9365 655 3302 874 11987 1 4021 109 12244 398 11787 14 170 36 6407 151 1503 924 4169 179 5178 756 5309 183 4105 274 7837 733 4018 221 12959 366 14109 482 2698 903 3078 303 748 681 6290 206 6152 761 472 525 14792 84 7402 918 59 919 7909 68 10548 138 3279 157 1016 89 1660 443 1145 287 1276 726 16089 804 2501 282 4091 986 19489 54 4448 656 1077 908 11101 706 9993 860 213 143 6893 97 5266 13 3813 617 335 433 9642 327 1432 605 3301 294 7060 369 1554 242 4890 604 16557 163 263 103 5793 515 3103 741 1354 735 4852 998 5516 666 12957 378 856 718 20793 810 1712 288 1108 696 1547 65 3800 390 12896 346 15360 949 11169 291 2197 210 15347 57 2178 299 5463 880 594 84 2760 816 569 -1 -1
348 5959 420 1076 396 176 667 11306 304 3103 560 10887 183 8258 307 5292 894 3984 270 8798 841 14054 828 3009 181 1015 698 745 132 377 182 1715 138 3891 666 1556 165 9704 69 1533 379 115 607 249 450 1088 541 2427 730 3838 691 7352 978 894 901 795 625 21395 750 3086 829 8861 215 7200 820 9543 368 19015 422 3285 68 315 872 8560 485 14556 951 194 948 12031 406 5035 794 14675 383 2348 445 1713 883 2065 593 5217 369 16916 704 8024 854 5776 390 6584 86 13131 487 2466 459 5720 736 2154 738 659 128 2453 568 8858 310 1080 325 8931 845 10883 229 9905 634 3161 899 18064 603 1671 897 8726 730 6993 869 1694 779 1163 781 6674 116 1680 555 10352 136 2421 692 5968 703 31 861 7850 829 1183 258 367 997 8424 629 3365 273 23956 10 3227 105 4761 482 880 716 2022 662 7908 787 507 37 23033 415 542 135 6789 938 17941 37 28360 670 1101 374 600 951 8167 791 7215 252 2628 411 2602 997 11564 -1 -1
349 1669 792 1142 103 2158 98 21061 34 4051 518 1928 337 8789 353 2469 373 2123 446 11033 360 7417 617 3487 476 3737 125 1846 600 14467 917 10248 823 7215 424 18275 465 5465 790 20697 787 23742 836 5006 903 583 147 21711 487 1944 157 310 139 11869 152 23479 170 11983 272 5582 686 5763 839 355 210 36296 978 4324 130 17817 413 5845 505 6877 70 29330 449 3263 163 3884 950 9695 124 5877 121 4666 212 3074 91 6609 695 5170 900 1164 965 3958 384 9442 70 2860 412 1381 801 3120 81 1296 573 3900 116 2592 7 16178 182 1549 91 1891 550 562 242 13362 167 1109 238 4371 71 2053 140 6804 37 2393 997 8976 940 15763 740 2887 101 1284 241 4782 550 1435 487 1433 156 1347 261 3450 405 1400 448 3542 245 10206 317 1078 237 12574 795 97 938 344 804 21945 472 6470 191 991 572 411 123 1416 263 3928 476 2255 753 4325 632 2777 -1 -1
350 1181 948 5618 695 2895 723 2929 999 2831 990 16816 165 296 222 3754 85 356 403 10889 549 1961 381 1456 546 1753 237 4367 331 3277 875 13198 278 24727 745 30042 514 11844 37 1427 562 7625 976 428 775 4193 43 1780 347 17738 102 83 215 429 353 7185 802 10964 313 1883 416 7428 899 2330 987 4369 840 2827 640 2619 337 4542 365 12517 141 77 29 1233 924 9502 280 10831 773 4956 801 8989 658 6164 710 8908 133 5477 487 6689 678 5708 981 11166 743 6865 812 1045 910 4055 351 1379 906 5160 284 4530 625 9897 704 16561 434 10467 643 3369 981 14605 768 7424 798 12419 998 7009 69 2061 939 5177 480 16634 59 2645 973 10837 242 1762 328 1067 160 4685 17 7567 242 2252 969 10582 999 2950 503 2887 802 1888 961 2977 829 1473 507 12248 737 10812 871 9832 457 12219 768 2366 53 6133 187 534 388 20761 890 9793 228 15920 -1 -1
351 4858 447 6292 786 4480 431 4113 278 2538 74 6441 295 4537 459 2112 697 1885 925 31831 704 5769 668 4985 937 8443 915 5081 287 6471 320 1900 988 3940 886 233 348 5188 457 3254 14 12497 153 7895 681 820 622 10074 642 1648 813 10279 524 22607 96 517 87 4708 79 1034 726 3134 14 8395 280 18637 204 2527 974 18361 726 5028 275 1505 556 261 836 5517 108 7621 671 1607 322 882 930 2486 664 6881 21 19840 7 14177 225 6789 340 1519 614 2937 318 3028 944 711 381 14538 2 2786 338 6238 257 467 796 2471 64 4957 228 10420 856 3364 624 8474 459 11215 798 2843 572 3010 814 1286 594 1973 301 3167 687 16958 880 7224 658 308 638 5474 221 2777 639 8953 862 3068 66 9855 699 917 568 2782 473 7859 895 1605 949 30088 318 4785 747 4447 220 10334 904 1395 281 675 102 265 236 365 245 2991 732 2124 422 4861 613 5108 147 7355 646 4364 550 3651 502 11914 310 2670 357 12636 255 2326 389 14602 972 1194 953 2589 904 5339 -1 -1
352 1124 152 5739 963 6705 70 28 243 4884 880 4284 203 1582 582 471 883 4335 648 5678 471 547 908 1376 599 3952 301 12016 195 601 741 8091 108 16089 450 372 6 6185 980 9385 725 10344 417 274 259 3186 986 19305 204 1211 764 2662 132 15225 620 3317 260 3657 187 2243 494 1841 824 1921 634 7179 346 11262 379 26056 287 12450 380 1360 282 1501 346 8405 939 8165 335 7948 49 16868 776 13 285 4959 47 10085 355 5230 960 13864 264 6329 891 7812 908 2706 226 7774 175 2321 484 2817 679 5083 595 3311 220 11523 226 1024 792 9564 24 179 773 2713 978 4831 751 30566 897 8925 337 93 457 11083 202 4576 622 247 759 4179 684 18978 588 2504 317 24652 837 1895 509 5377 703 2324 231 3862 905 9976 698 4551 298 116 5 4789 553 6399 693 1136 657 10608 223 1676 105 5153 288 8028 309 23635 556 9910 351 3636 263 7125 705 2414 833 4718 438 3166 551 3072 845 792 224 7386 -1 -1
353 48 327 3636 176 7398 188 1710 549 2971 896 15002 997 4 618 3645 753 13493 238 3108 479 5565 91 7458 133 17911 334 1081 669 9193 929 17000 797 284 111 942 822 6872 960 4026 509 1993 857 6787 863 4558 523 1092 980 6103 199 17624 705 5655 247 565 304 913 502 8487 680 7180 613 22761 12 6921 539 717 900 4239 540 5845 287 26805 95 445 903 9302 412 2011 579 2408 443 4811 282 2576 371 2728 809 3742 502 96 335 10627 682 1954 196 10954 520 584 594 6253 889 8999 898 1594 797 695 347 318 236 3177 568 1327 39 650 440 18326 989 1244 776 135 507 6125 136 39 106 601 938 6769 488 5144 219 5996 926 906 617 5747 947 3263 372 6529 602 20616 819 14996 438 1120 242 12211 784 3161 138 7917 269 20816 129 6354 595 9941 570 18999 321 11527 59 4060 388 5246 293 10195 591 5732 915 4742 27 3981 542 10289 790 9786 578 1109 364 14902 334 3333 898 3798 33 6803 -1 -1
354 3465 729 12873 469 563 253 10424 232 2584 556 220 380 209 481 7591 713 2439 530 4557 396 102 951 435 404 2979 677 6573 188 7866 818 3672 73 3380 15 739 467 430 922 18782 122 9938 469 1513 10 1155 262 2027 634 443 99 2310 134 5698 349 4146 529 9798 601 2455 505 64 167 1320 293 19 637 1538 259 4153 171 606 601 3735 798 14393 503 2186 816 6400 318 5939 840 6070 121 2896 29 1179 351 4717 544 1007 595 22891 637 168 984 665 509 1210 990 5473 605 1160 327 3794 96 730 578 148 614 3556 454 8512 252 6132 119 3100 635 17175 940 6160 82 7729 636 8682 733 959 414 2830 903 5296 499 1478 660 4612 886 2053 417 14697 8 4144 20 271 240 197 231 3788 836 12058 305 3540 641 6128 642 17847 261 5094 911 2111 566 331 602 14190 971 3308 929 657 84 3152 212 1128 402 5586 320 5736 896 2703 898 15493 987 1461 122 15334 972 8793 998 3641 319 4315 225 4883 394 5128 82 9220 439 1577 98 12554 815 2152 936 4470 882 1342 520 7322 138 8423 886 19747 996 1321 811 1992 180 4788 465 16130 339 2913 275 16734 792 4596 704 10937 692 1871 225 3659 -1 -1
355 1019 293 26171 330 3906 341 2702 470 11206 86 19000 374 1749 137 2209 445 7031 794 2531 219 3969 324 15355 869 2613 76 18000 622 11546 709 7260 609 11877 341 7109 689 3903 588 928 440 3596 869 435 612 4872 951 12720 354 547 547 9239 989 2014 865 858 213 256 674 10981 715 10418 855 9160 453 6024 637 3862 727 17039 460 7890 127 1141 763 7266 833 9391 745 245 280 9172 419 56 363 12234 778 403 833 5837 436 14994 335 3679 18 6053 592 1694 731 1419 716 12555 660 23586 401 11676 703 6203 695 9921 519 4668 318 6066 140 499 824 6640 447 283 879 4857 100 8951 30 1679 389 2772 105 3939 92 3600 311 1718 997 138 734 23214 334 439 406 4710 556 15784 259 17495 408 3457 72 5474 251 1718 805 7733 796 945 641 804 526 981 55 1893 513 3462 1 11208 486 3089 144 13086 473 845 249 2747 305 4 884 4391 863 18734 74 4 734 2779 3 2622 427 593 457 1410 964 6432 -1 -1
356 2483 995 6511 835 4798 380 159 447 9999 527 8087 822 2527 326 3899 849 272 174 13822 102 7739 623 2603 512 4612 638 7470 856 21488 596 5895 811 4607 325 1361 967 25946 191 11156 653 10849 503 8688 927 7491 480 1127 689 228 13 3311 520 17305 817 18830 339 4347 182 4817 891 1685 329 3174 566 728 790 2632 275 2208 801 2700 861 1267 107 6203 198 8124 593 1696 703 1535 72 2089 181 15977 556 3305 788 13390 727 14460 241 7534 244 4713 43 8308 76 763 388 3923 19 769 196 3388 124 1194 678 4699 247 6756 224 3336 58 11660 596 90 609 4839 853 6339 125 6555 411 2982 756 3230 37 4869 245 3870 559 6684 362 2013 85 8263 19 1422 973 4306 337 11936 322 5782 31 274 692 10212 917 17758 148 166 895 3175 734 3549 979 6166 423 10095 794 7285 876 1055 745 2462 690 660 282 2490 413 1753 93 11698 902 10822 151 6842 631 1459 577 10702 798 2466 316 4238 524 5316 704 4913 862 527 365 1569 627 1196 931 4194 194 2752 687 2029 982 1053 232 162 146 2592 21 9323 69 1408 504 7643 308 4371 -1 -1
357 7452 534 47 45 1670 891 13099 278 1463 724 982 736 6315 16 3426 422 1643 267 589 608 5768 428 4908 841 2892 183 2688 681 12236 674 5490 489 5113 60 22867 640 12739 482 9166 336 7085 266 780 178 6998 345 9965 950 3751 19 4257 711 552 291 6863 94 2962 609 1150 408 1555 209 17833 201 908 223 1529 326 3856 643 5265 559 6413 564 5543 32 12125 566 1025 954 14859 37 2479 564 17713 872 1565 864 5485 88 7749 320 2732 9 8203 322 2191 585 2788 686 7228 331 757 814 2851 572 5004 978 5217 31 13237 555 9843 717 2596 246 574 149 5310 98 7637 853 19752 782 15519 928 9531 608 4304 926 6638 685 4398 845 5042 142 1798 120 748 301 7011 221 3820 253 5592 145 7781 374 6738 629 5589 314 709 630 4561 591 3072 824 1996 669 5738 203 360 268 2097 948 10444 644 6893 699 920 333 14048 602 1377 280 3557 513 1443 405 528 238 8865 980 1376 654 5960 20 11394 65 1912 106 8041 951 5555 313 8769 469 2222 167 12223 673 777 438 8236 927 2264 251 6707 82 5583 656 502 -1 -1
358 12119 879 328 886 28196 800 407 828 8486 585 1579 735 10284 795 22351 686 3477 900 19949 365 96 52 1446 994 2027 174 2252 953 17400 120 24577 151 9441 293 6123 767 1960 832 1197 456 3952 960 27269 49 1697 824 3885 916 713 851 1691 832 3470 869 20218 300 664 665 295 179 4443 659 8265 725 1832 745 5539 657 313 501 4069 640 7541 149 14114 61 2252 256 1783 325 2164 186 23382 511 2846 389 762 64 5179 826 5524 617 1767 321 4494 548 18496 57 12239 305 4916 761 16053 255 3326 169 3091 553 855 371 15036 901 3635 248 2324 513 1762 852 2618 544 9380 620 1441 942 8893 604 1500 146 5470 211 12501 233 8800 797 1398 348 419 842 4630 814 14543 459 28311 391 5 4 6879 161 6083 596 837 914 5459 679 12500 417 3629 791 22695 96 8434 149 17570 -1 -1
359 1800 417 2481 239 19161 723 3010 426 388 829 14205 724 4413 85 14794 753 411 451 5188 756 5362 22 1656 594 7382 201 1394 9 18233 984 2927 333 13479 772 317 188 5267 388 15513 248 17617 985 4979 984 2228 793 1452 766 17377 622 3686 797 18650 537 1114 18 12844 598 570 570 9860 490 4807 489 7632 350 2942 456 1759 628 4453 14 2611 562 683 404 13773 381 7046 158 418 332 18513 101 13999 170 1402 915 255 884 335 119 5734 321 1009 180 5778 890 6416 944 20115 620 15540 6 10034 853 2265 352 3359 245 12008 604 16344 809 2358 862 6529 455 15850 400 11033 902 2128 48 11538 736 14855 877 175 973 7894 549 710 404 8072 940 1341 152 886 467 3089 466 6419 69 14631 804 1862 299 9665 621 4574 858 412 383 160 571 5617 572 2170 391 3278 692 5455 726 35 30 4897 84 5876 445 3913 438 5680 600 40 908 952 672 15259 438 638 805 2958 397 5624 294 2485 751 3345 -1 -1
360 17779 564 2913 795 4731 595 2072 563 9552 367 7529 165 17355 934 13849 527 4013 683 4685 426 13718 314 2244 763 470 723 3472 786 15762 532 2683 62 20785 374 9777 102 2090 51 75 638 1805 533 5572 105 6254 519 1285 333 8214 183 27327 284 2478 816 4804 63 5071 860 14877 165 4916 326 12854 756 359 410 4725 123 20674 277 1908 994 9217 524 19359 560 4056 773 803 81 7528 172 161 364 4106 940 8927 155 6583 419 1447 238 4721 250 19704 753 190 23 6919 926 14293 740 7627 109 5876 995 12611 662 9183 917 1085 3 13950 448 7746 17 1185 255 7919 422 1956 718 330 694 3016 91 3002 119 4897 57 2721 242 19629 534 2354 968 2471 703 11790 771 4031 31 2078 34 17549 248 1866 290 6854 663 16861 124 7307 318 2517 690 5463 27 6067 65 4426 939 12134 168 1425 706 4880 -1 -1
361 17736 967 1197 909 58 599 11371 380 1772 372 10468 553 4830 893 4590 674 2459 652 3204 480 5051 154 346 746 2952 220 4172 123 2863 365 2885 982 7055 201 3729 950 18063 466 112 624 8605 792 295 512 3181 711 3202 370 6636 699 9205 563 9548 532 1276 953 4571 25 4371 845 5002 833 275 868 7482 398 4601 433 10285 2 1668 919 9185 665 6380 69 5017 536 1305 283 3398 50 19157 687 13782 843 8917 725 643 217 3290 831 469 490 2323 743 310 955 1580 464 3566 481 20885 447 12275 632 11978 367 699 371 768 506 5559 5 4515 337 5491 304 3950 826 5046 827 3623 207 1259 524 4292 462 4135 835 6245 857 338 216 3321 892 6432 328 1569 655 4267 101 9600 394 2427 721 10261 510 1133 968 1353 719 223 284 22266 365 1002 877 144 627 8310 404 17660 195 1650 252 933 539 6681 938 9746 14 3811 105 1603 186 2017 63 166 386 1419 941 17823 262 6279 411 786 707 2456 969 4740 76 11512 535 9620 309 6941 928 4211 910 5295 634 11965 158 1631 455 3927 563 2847 807 11792 590 893 14 2730 702 2355 744 18156 -1 -1
362 2062 564 2500 377 137 116 6491 653 1783 924 1190 499 8836 808 5800 761 2129 485 14281 812 976 789 982 111 1098 816 9336 877 13261 649 907 927 2374 127 10012 987 12818 928 4468 742 604 637 2236 52 1824 437 11662 696 9744 660 9728 894 7900 736 994 32 7025 836 12637 446 7582 598 113 931 13605 748 7497 744 5362 874 6064 973 25157 462 4572 107 2053 418 13882 887 561 77 12292 387 707 600 1640 685 7446 746 679 182 13400 761 915 823 4085 944 103 955 7011 802 498 488 11761 175 3569 727 8460 366 2403 678 3315 517 2040 508 214 411 7910 594 2044 765 2165 972 5779 755 5955 310 15359 31 11049 766 7915 451 2345 160 1652 204 1805 891 12392 909 6277 513 8969 164 1931 400 4558 265 23999 184 21 478 2348 621 7110 578 5350 627 77 756 13075 536 4221 272 904 714 28233 360 3473 302 18112 66 3768 151 5491 197 2918 5 864 328 820 297 94 18 5358 154 2276 190 1 316 1352 798 10330 622 70 599 17437 472 1547 494 9280 -1 -1
363 6180 808 1992 560 1905 788 6945 175 1020 472 1757 54 9776 208 1132 172 6509 964 1508 208 2548 192 8099 649 170 421 9915 458 992 546 14123 773 1849 71 17 903 14929 802 3279 8 3203 374 1708 692 6096 74 7637 199 3067 174 4474 736 1244 406 4603 738 297 530 2357 467 3125 139 4565 773 73 477 7815 260 3999 720 11413 898 5111 581 7418 58 5299 772 302 273 10579 840 2246 588 1959 227 14416 156 3851 489 6906 215 8371 337 6541 143 4163 752 4832 315 739 812 1339 518 2442 484 17003 602 91 772 12415 330 1187 571 2541 916 542 78 9844 688 3260 936 18969 118 3811 146 1647 819 28034 644 3328 386 2913 196 4658 842 434 161 13186 121 8208 657 2328 997 1929 563 166 511 3250 757 608 374 4561 520 1316 498 13315 52 2343 933 4059 262 1959 128 782 533 102 219 3629 610 662 608 6987 850 7506 11 2056 889 2320 160 10743 636 8799 639 600 4 8059 147 12054 566 10237 157 5795 304 5373 181 6783 241 245 272 7277 830 153 431 8944 471 3405 490 2734 474 2911 74 354 297 2762 670 10 396 22604 909 7043 839 397 196 118 784 7293 935 5744 469 6783 560 6450 938 4104 869 430 825 2353 -1 -1
364 6483 234 10757 594 2977 588 3567 700 1541 967 1511 598 6500 353 403 460 4117 614 1182 469 14558 580 9524 105 3374 736 4353 535 1667 378 5893 508 11990 75 1040 704 12443 766 3702 338 6898 813 10683 75 9770 788 4473 147 8495 733 2743 535 3491 945 4277 7 3173 583 6519 432 11164 380 15049 456 7270 645 10695 710 734 73 4179 182 1602 405 3358 857 424 935 547 312 17142 233 11259 666 1926 669 2446 537 4114 464 817 642 2724 53 9110 480 2248 613 12339 286 22654 561 980 113 816 917 14754 84 7810 535 4795 596 1842 278 5590 162 12464 657 4027 620 3106 608 9439 43 4112 473 9095 447 9799 343 856 370 187 183 2947 851 10515 597 2785 888 935 415 2347 44 1522 360 1142 228 2688 451 921 678 370 783 2653 168 15694 663 3194 904 9204 559 6770 671 353 638 7424 250 1658 426 1293 632 345 830 1033 838 5 321 92 822 4816 642 2020 360 1621 786 8327 744 674 309 12157 658 37562 993 1891 289 2969 150 8686 179 11262 586 1780 72 3135 324 10346 813 6273 676 3566 866 6476 -1 -1
365 1097 385 35594 330 9962 464 3679 175 10829 989 6046 390 2514 298 10982 136 2261 718 34252 160 7883 395 13980 405 2157 362 4736 573 2951 598 1445 350 3168 534 276 512 12028 634 3987 855 4403 920 8689 924 13327 888 2460 964 1969 411 4370 933 1905 496 1531 364 4149 708 5446 620 7515 53 18056 104 6513 544 19854 101 7756 995 31084 532 4555 762 2958 247 11541 921 4108 740 25164 841 2442 355 5045 190 12806 415 2282 509 50 954 16284 833 3059 744 5381 167 4933 569 1869 327 896 575 177 225 8746 90 8647 165 7150 962 15362 857 2514 549 1040 771 1808 290 6261 487 10542 34 11907 252 1459 915 111 530 2616 935 3045 676 3284 710 514 766 2609 929 5151 633 938 646 738 859 4708 157 9988 273 5884 797 6184 343 7132 487 6768 123 13897 725 15098 797 4518 506 2256 717 3534 334 3899 361 6715 -1 -1
366 10459 715 4497 230 2 543 6798 267 14388 724 4916 581 2186 53 885 798 2821 897 18358 621 8860 163 5652 328 1473 363 6766 887 7135 181 1181 768 8635 583 6017 779 1022 470 11950 166 18000 978 9198 95 142 528 5979 238 7141 455 2416 783 8856 588 8721 932 2401 782 2570 425 9099 763 2276 807 3817 427 2002 616 2554 64 12689 679 1811 388 2943 884 851 317 1391 305 10454 820 2638 617 4726 910 581 494 384 457 95 423 22309 713 194 885 3683 664 1484 886 304 619 834 269 11698 391 12274 411 7846 352 4832 145 10329 441 13165 289 7520 456 32229 180 2685 669 807 357 341 113 475 391 1149 482 2241 763 1493 77 6967 246 1747 66 468 214 9653 895 15026 823 8459 326 2965 257 6490 49 3365 604 8814 256 2894 372 15567 794 3796 228 561 868 3356 782 330 667 5713 728 2137 136 1538 928 2455 665 2278 792 24021 636 8046 870 2412 202 7480 171 4246 20 8672 246 3931 425 10014 999 12238 486 404 904 8620 829 12006 32 2448 870 2532 975 360 -1 -1
367 1062 4 7145 524 6661 665 2691 527 166 883 700 846 3411 266 6623 422 875 892 3692 313 14107 150 696 148 3116 26 9330 151 5882 160 25187 18 608 899 8371 420 5496 546 1295 190 18923 175 5553 619 3565 857 960 779 1854 933 9720 968 3236 926 2382 280 7766 833 1311 196 5069 177 10287 832 3900 254 8200 627 9180 739 4376 71 2078 967 2750 107 16810 221 743 493 6172 678 7059 412 2418 691 12370 358 9851 269 4469 148 1914 881 2491 613 2435 691 14365 115 8870 981 989 898 1485 460 7451 900 8000 723 12388 332 11330 542 7983 404 1616 829 13424 664 9201 768 5322 282 3867 953 575 797 4602 492 11417 367 153 563 4056 968 1927 631 5935 497 3565 20 9137 167 13371 228 7030 216 7940 118 2255 205 4093 791 20348 240 3720 698 1566 856 913 692 4205 933 119 530 28 693 4493 415 5751 738 1720 604 2075 844 3103 351 1063 24 8164 394 1698 6 522 337 3081 126 6436 641 7471 318 4175 949 414 522 7200 6 1363 795 1944 609 3439 583 6245 621 10167 598 2518 199 4249 722 1072 16 6674 336 14562 197 1507 -1 -1
368 24672 921 7622 376 2572 848 174 379 1520 637 15500 520 1122 397 618 801 1418 123 9985 689 17390 122 905 248 1008 469 2910 643 1512 210 3365 967 17242 615 3328 851 15225 253 1301 289 12004 300 18992 901 8880 833 13189 331 11307 474 5655 218 2897 514 5753 807 2007 838 3318 297 123 516 2742 652 5471 303 180 655 8050 782 2329 505 3825 52 11686 123 8301 655 3851 289 25464 387 4311 806 5117 731 1699 624 5665 420 2725 551 9385 764 171 251 5371 97 5406 541 4167 476 2653 483 586 111 8339 456 3396 335 7471 558 20298 239 2675 733 16574 440 4103 515 4606 506 8034 896 2870 914 604 1 121 939 5398 815 8368 759 1407 931 516 393 7943 174 83 634 16584 888 8178 99 1219 681 636 300 1435 921 2346 532 395 298 1814 9 6314 707 4129 631 13166 73 1021 252 1854 18 2219 114 2782 188 15236 993 2917 792 9455 119 8093 782 1012 719 2331 82 13115 362 700 177 710 731 1103 855 405 378 1694 177 12113 483 4027 827 1912 909 3975 876 2359 167 858 520 17142 185 731 -1 -1
369 4032 25 1692 678 9973 722 227 747 960 821 3951 138 11600 189 26743 126 8834 927 3821 27 557 670 9831 939 9531 753 1491 234 10684 684 13792 548 4227 596 1593 167 1483 583 7665 793 3588 765 1696 487 5510 839 3304 325 3635 137 353 241 7422 552 3644 526 18407 764 1642 481 9458 709 19651 642 2601 428 6325 443 1893 932 13754 543 240 362 5404 950 2395 803 15154 503 50430 396 1933 252 3634 530 4183 519 3874 569 7163 316 14495 432 3738 276 20015 708 11460 631 1846 542 1169 432 14575 539 15243 952 48032 812 3146 486 6805 752 3121 934 7555 958 10431 647 268 184 9941 886 9165 44 837 116 133 353 4699 575 1706 331 6823 652 9190 649 4671 116 10052 651 2257 703 5022 299 3705 73 2105 205 15386 895 2241 577 9964 203 177 732 2779 74 844 469 2641 509 3245 -1 -1
370 281 494 6908 805 2688 616 240 444 16750 902 5689 19 4222 267 3287 133 5523 841 1770 675 2671 203 19042 658 5713 769 2568 86 369 192 7586 294 10314 74 764 646 7857 457 1919 599 2232 601 6120 291 219 898 16238 106 2019 554 5130 602 1314 220 7500 91 5937 542 5739 693 1187 646 465 713 7966 824 1260 827 14726 878 7900 511 5240 866 3415 971 20811 308 385 653 4128 526 1650 395 2635 897 14179 738 3188 58 11439 359 2984 569 6170 858 9840 15 4351 464 8700 848 9241 659 2475 975 3316 517 5534 195 7479 292 3308 512 6345 324 7224 56 16415 606 24627 776 10628 208 13136 771 652 908 3722 134 3208 807 7363 510 3052 105 3845 654 5042 983 14160 710 36676 278 10116 992 2861 45 398 518 5817 713 4112 766 3568 618 17105 95 3218 458 9161 242 5636 591 1653 964 7686 849 622 684 5060 984 2088 987 7031 103 30322 293 4295 -1 -1
371 6395 514 1783 95 7359 240 14401 837 4234 788 5828 425 7062 239 3209 222 3896 813 4323 136 3079 746 1509 763 650 257 3187 469 2355 479 1780 346 4563 775 13268 835 2781 25 10767 121 5305 512 5816 782 6618 788 14742 59 6888 513 8862 205 18351 764 457 305 11181 464 4885 950 5703 991 2490 653 1501 514 6981 833 1158 681 4996 7 4237 273 1684 909 8599 547 1260 581 2925 866 1504 935 1129 388 2991 466 2820 677 706 338 14160 897 9331 723 8355 792 4574 364 5460 648 5437 226 5134 191 6433 603 3658 63 7382 171 467 970 309 642 9302 485 533 599 522 209 2410 699 1717 282 3339 610 973 144 1467 644 2672 797 7275 84 1561 792 3291 433 3999 332 2842 781 351 845 11989 283 16067 650 466 870 12869 676 8226 714 38025 550 12382 486 2131 704 10059 551 631 717 14569 324 1852 899 8096 720 3042 42 1850 431 17288 727 1933 584 4151 381 14898 21 4732 655 17482 840 7459 467 12104 579 13385 833 650 17 2153 217 10291 278 10 517 1330 -1 -1
372 4783 931 12016 575 1007 508 5409 624 3793 103 5567 642 1328 445 7662 73 9261 728 1503 849 6235 353 12136 640 23776 865 9948 860 1084 25 10345 747 8066 931 333 477 5458 567 2506 993 7973 998 10177 485 396 263 6460 949 13092 296 1469 417 623 376 447 302 16064 438 1657 846 6882 879 3916 897 775 877 19263 193 10975 692 4858 958 18936 634 1798 776 20165 541 4631 272 8502 775 2696 633 4135 355 9720 955 1029 194 13005 272 8078 877 18225 354 2852 529 836 726 2733 150 4937 329 3675 425 1332 234 22594 859 735 266 1119 345 15509 975 6169 825 944 971 4273 691 17 771 3119 380 11131 526 10666 11 3357 250 3571 701 9603 724 3569 819 1435 647 4586 195 5785 121 8058 31 3810 643 2870 647 2338 291 1150 760 772 13 1875 941 4282 537 206 191 8860 300 5374 252 4663 245 3949 676 4304 664 1805 86 6675 926 3537 281 1963 32 7961 513 2888 100 4299 811 8068 332 11285 379 2145 167 3120 975 5016 671 3577 232 3679 788 3628 785 2816 -1 -1
373 26436 598 448 206 934 111 4633 735 6470 199 11606 40 252 338 2369 753 7106 503 6595 719 3131 214 6619 597 10778 600 10546 735 32271 165 1788 124 4848 260 4370 736 1619 24 2653 354 1098 231 2106 418 2029 302 10202 159 10515 165 337 636 12687 84 20751 942 2158 617 440 4 2933 396 18506 465 6463 755 147 954 27 917 2335 513 28233 188 702 599 1384 518 4652 926 6641 238 5641 24 27198 266 13699 321 602 62 1746 799 1930 678 4787 92 3698 661 3288 494 3351 871 1506 374 6516 251 541 286 4775 730 2426 921 1750 813 5835 785 5100 132 8218 884 6017 644 12745 560 7261 451 1044 940 5243 130 8324 215 7671 236 372 439 16914 476 3660 275 3802 150 18516 154 13072 393 6404 777 2581 136 7524 942 1810 620 29136 724 30323 187 11625 88 23129 -1 -1
374 5624 443 901 365 3068 130 2425 157 646 79 4980 324 1099 257 397 822 2766 938 24820 32 996 412 309 320 3935 587 9322 132 16352 730 3690 709 11913 457 7574 332 5465 22 19066 320 13452 218 9344 78 5233 788 2542 314 10593 650 5289 332 6469 147 32 427 8395 701 18549 33 9758 10 1886 813 2800 976 6707 588 9428 858 2899 43 1789 234 1979 413 507 605 1407 600 407 331 8277 764 9911 982 6618 193 10048 290 1976 816 9781 733 3541 279 4118 639 1274 81 2499 584 1745 207 9396 864 9252 392 1525 1 3145 837 17339 117 5225 65 6737 661 2355 701 4823 553 23469 391 1183 454 6066 386 1754 873 2859 810 5228 543 7521 429 7851 656 674 880 202 14 768 330 432 987 1167 880 2276 489 2971 625 155 208 6820 55 9422 188 8176 811 7948 331 11124 811 5561 790 330 938 1552 704 609 527 9372 79 4549 99 5841 816 1015 291 5078 559 170 552 4526 800 4117 561 4065 343 1848 219 1570 298 1639 845 11980 569 954 444 13458 779 976 522 451 844 24004 141 23273 -1 -1
375 6291 873 4316 195 2137 249 15 404 16323 239 9231 144 1159 249 20169 713 4305 921 1346 373 3479 104 1931 1 6570 727 1561 263 12963 123 13716 68 13771 295 811 495 3155 671 11697 718 5686 636 20351 493 5529 822 1101 735 98 579 2194 864 105 744 4521 186 1941 89 4313 96 15194 100 24356 902 7840 334 9298 109 939 9 1143 791 225 598 6082 794 2221 385 4277 900 4061 840 1993 730 619 64 1414 413 17638 675 13697 176 4370 743 8877 596 2049 856 1610 64 6003 450 417 302 354 110 6989 798 2537 959 5857 202 6952 831 619 675 1426 746 6367 78 10071 532 2993 352 16037 907 402 131 13200 211 5182 999 18354 989 9293 139 2910 953 17170 277 2402 674 243 70 24904 143 14371 67 60 611 971 883 18922 568 1776 624 3653 597 28345 323 4138 409 2625 94 6926 632 2736 430 680 674 7086 747 3161 122 30670 -1 -1
376 6481 364 14135 43 5836 298 3410 187 1185 48 858 952 24716 100 1938 744 12494 981 70 747 1348 329 752 993 9991 342 1602 215 144 64 18144 909 5550 52 4712 906 7393 869 3847 901 6837 929 1188 672 2464 67 4891 966 2446 882 15497 440 758 350 2002 242 4345 45 950 838 12640 17 2937 48 1232 771 13939 554 2734 69 1181 112 9840 164 476 673 5256 516 26155 923 5294 955 199 457 13380 639 5512 415 5755 576 2672 720 3718 101 1356 263 6783 586 5011 192 1773 776 5016 599 17048 384 18608 954 5498 612 3814 908 3473 878 3316 777 1021 752 1578 207 775 220 2115 2 19474 746 2999 336 7126 279 6879 729 1065 839 8125 419 18146 647 9861 198 2587 581 3203 576 1147 363 3199 538 1514 694 243 856 51 950 246 602 273 243 4777 831 4495 443 8251 421 5218 881 7514 349 3204 528 6255 3 15047 879 2747 40 6009 486 5926 769 6288 683 15089 374 6972 704 6708 972 5078 460 4400 357 4536 310 3228 632 1837 299 4789 709 807 464 4925 764 398 44 10119 830 7761 127 3506 233 1269 -1 -1
377 4571 715 3914 693 399 521 10056 788 13534 702 20114 275 2749 893 1550 109 4176 362 2132 532 938 277 379 904 15744 594 720 467 28126 323 9528 368 1705 272 6364 406 11660 159 5415 557 5082 82 1590 11 1408 3 7160 927 2616 356 1253 8 13258 252 15870 651 6503 659 3093 46 16333 275 8299 380 5735 159 3388 325 8215 954 1008 345 3944 42 29 586 10469 730 499 674 3321 415 3948 9 5173 180 9362 885 3709 965 6054 33 6182 234 10707 99 11997 781 4698 478 4165 174 6068 358 1373 372 167 406 1339 402 1910 337 1004 411 671 989 3913 318 2340 756 3532 991 6651 737 3420 845 2123 712 857 840 5375 387 1777 997 1389 325 4093 82 9193 501 4849 605 4094 370 4298 582 7767 108 1947 317 210 350 9455 384 3321 590 9584 744 5680 926 102 273 5887 848 1726 510 5432 445 3669 291 2419 7 3584 880 1781 436 620 810 2446 596 3234 293 3870 165 496 196 3073 625 10803 680 14499 462 25428 942 5148 750 3859 177 263 364 5430 4 7431 670 7583 493 9661 732 10778 509 1590 832 3138 77 11966 693 6097 -1 -1
378 2641 987 5375 338 3355 258 1865 864 6239 41 16903 757 6919 747 17082 893 1764 439 4937 95 16492 99 4821 62 9057 547 4251 260 7916 707 16878 912 4237 816 1323 183 9416 946 5638 899 4216 739 11258 451 5477 80 7943 0 10172 445 2631 774 1166 654 7038 281 10182 329 1760 749 1617 381 346 171 7309 579 7437 660 926 958 6506 695 1314 330 3319 294 13635 776 8456 531 3949 473 1233 736 9848 462 14773 778 9115 806 6393 756 75 6 1338 661 3855 198 1916 241 2550 674 5890 808 4062 387 2082 157 2846 612 1073 695 592 963 421 352 3428 886 5152 511 4414 465 3068 524 853 282 7365 311 9900 486 3128 536 718 993 3679 739 56 643 2850 664 3935 44 289 542 793 674 4894 543 1537 896 2937 641 12455 399 28425 62 2253 507 5388 672 17831 176 4585 252 1483 379 6207 364 1375 973 615 877 10707 747 1507 441 17835 429 13397 277 2223 199 2616 217 1734 822 9269 441 72 960 3425 854 2582 985 376 838 542 704 2327 511 5478 865 8212 646 4038 66 2579 461 1364 207 681 821 9885 146 822 23 2514 299 4434 719 445 489 4356 595 7719 107 6831 -1 -1
379 16067 698 8528 667 10322 842 25442 569 1684 277 302 647 5379 200 8124 864 4911 909 7341 595 2777 685 3967 691 1808 299 562 786 3454 831 11096 992 7140 669 72 450 2472 961 9600 779 4979 277 28739 817 406 753 2684 258 5274 310 4184 821 8904 93 1997 480 6472 954 242 758 7920 829 4778 227 6691 114 1856 364 2726 128 3247 366 2225 800 21 854 8160 125 541 787 719 414 11608 374 10557 523 6985 761 20545 629 679 835 2026 170 2985 408 1365 911 1263 431 1831 245 1279 152 11587 745 376 236 4316 725 6971 538 1573 905 984 712 2729 993 6633 27 220 421 2486 523 10838 878 3522 249 4303 953 11514 281 4616 184 16941 6 2673 207 4561 128 1626 243 5428 560 961 820 5971 54 1728 188 4743 260 5966 380 1445 548 7149 971 10812 804 711 977 2266 900 18716 601 12147 519 2058 945 1258 137 1736 805 455 749 10400 801 612 894 3070 796 906 460 1807 409 19732 859 4932 196 1009 677 4442 956 579 531 9506 588 1923 436 23173 549 48 57 22516 714 1896 71 5017 624 6220 167 1156 825 1068 580 83 142 2230 -1 -1
380 1915 272 2666 959 1440 492 8747 995 8141 652 257 943 3314 702 1245 939 9446 749 4064 928 6862 606 6830 861 265 369 6465 725 1344 154 31 100 1775 230 1775 749 10423 557 4711 552 5903 891 6163 401 24924 613 19051 316 3332 934 5190 93 9207 901 4840 105 2113 717 12005 980 13127 867 4906 871 8141 793 8071 637 2482 687 13491 471 5849 709 8927 199 8417 454 1376 451 6815 565 6761 773 17919 563 4714 659 6662 826 2651 270 3059 443 3391 861 2984 742 17291 320 3344 101 6111 419 1229 747 12135 51 6818 981 22449 296 28303 747 952 986 2890 641 8155 905 12064 795 2654 801 600 909 409 644 5689 74 5628 200 1245 458 2708 446 48 786 6647 814 8911 187 747 262 820 381 13788 869 5068 38 6110 862 3418 832 384 454 8273 786 3091 194 6448 301 4211 420 3998 708 10511 79 3112 384 2467 933 12788 135 12062 230 24289 780 7811 842 1026 754 176 951 3138 131 1215 470 4022 -1 -1
381 4744 867 2483 236 6710 533 6820 924 2621 522 10278 153 5661 206 10503 656 10658 331 9891 72 22 565 1332 252 11910 247 15098 310 747 569 9794 905 7888 947 8662 184 4324 889 1180 587 6349 15 3136 814 3001 319 5478 709 1622 758 288 505 6974 26 2487 599 5254 304 2023 592 14702 878 125 31 6945 591 12948 366 1573 692 393 86 5809 496 1298 167 10579 778 25912 817 4437 312 13775 513 2741 822 320 533 3989 567 16388 260 4080 960 4242 872 4007 631 6515 167 5379 332 49 481 169 270 9948 242 2566 583 7 882 3780 329 11634 272 2409 849 23317 76 7990 968 337 221 253 87 179 831 5633 841 9747 471 6675 660 2755 957 1858 121 2934 556 18977 257 828 615 188 789 6204 599 6138 640 2737 869 1820 956 5072 61 18794 575 2928 952 15699 333 2250 699 1291 242 427 656 5439 924 283 907 1182 838 9328 615 5791 740 6102 479 9091 321 946 821 12966 307 7432 339 2850 489 3384 832 1571 963 1014 176 1284 401 7661 694 3646 895 7637 92 4366 208 3033 212 742 964 2535 438 1831 176 1385 270 8037 -1 -1
382 320 465 12759 636 11112 696 3711 730 20 771 751 415 12626 113 761 91 6067 739 4385 819 5322 124 9203 422 674 354 5319 123 1840 887 13180 955 12945 396 23288 130 1675 187 1138 504 5172 697 14094 942 4760 415 10515 283 2602 415 2780 643 1500 431 13976 767 1335 49 6179 990 6403 586 3155 329 4378 710 14 302 2917 933 6924 224 2881 931 7704 796 12036 830 1956 436 7097 536 13113 560 336 490 3249 208 622 465 7807 499 5920 383 2635 250 2779 841 2245 931 2112 835 1075 416 3606 283 1107 982 2110 666 8838 722 1968 511 8155 600 745 138 13639 633 121 692 4577 87 3608 506 3526 863 1239 26 9125 88 2920 868 6593 935 705 511 620 28 7676 371 16957 455 8592 131 3995 896 1456 148 9739 954 6658 956 858 10 17781 410 5321 686 5264 824 3098 820 6509 69 9977 522 7683 71 799 803 8245 740 1645 249 9080 860 6034 719 776 4 566 722 2293 163 7817 394 5198 876 11208 300 5893 333 7292 685 6064 78 2267 222 2556 197 4312 407 11148 824 7373 523 11809 728 14854 -1 -1
383 11960 479 510 555 12685 229 10009 568 2334 382 736 31 5155 187 1891 539 7026 305 22814 41 573 94 107 646 14084 437 1804 835 5096 313 300 957 5828 546 2895 206 4024 75 3561 385 455 574 1485 147 5694 874 8750 111 3131 121 418 421 21617 268 2841 561 2033 953 6981 359 177 496 3718 681 4801 700 9363 900 10324 133 6724 195 254 925 10846 324 7119 640 20590 556 3379 131 8281 142 1217 918 1905 396 4860 946 10910 701 2316 960 6500 906 2192 477 10460 341 1449 189 3843 847 2413 360 2802 174 15523 253 6527 589 3118 246 407 478 6157 122 1580 271 14174 363 10436 190 5446 450 985 902 1073 94 16598 472 366 941 3276 970 16849 541 4178 694 1246 544 6873 312 21451 517 2809 446 2552 293 1389 865 3738 560 27822 791 7058 835 6053 274 7045 867 6929 399 1792 359 4604 419 1819 661 10728 712 9207 466 17194 740 804 60 7083 758 676 718 2720 284 3531 183 3939 622 2088 101 3348 582 8525 622 10620 161 2000 386 2445 539 1400 -1 -1
384 4809 207 12896 753 1319 579 7085 655 3904 96 6589 287 13430 481 2129 767 1879 867 380 328 8744 154 17278 100 2023 626 5520 913 7286 882 10064 283 17699 618 2579 777 9044 775 5675 674 4093 603 12773 136 1401 10 8379 418 3671 429 3715 410 1628 634 3512 197 5038 108 8102 621 1903 53 1774 864 2070 162 913 989 45559 231 2506 12 1388 100 14600 968 5994 368 490 782 12011 328 8032 581 3509 487 9308 326 1360 665 2885 745 3078 969 410 175 708 780 4233 582 4090 431 10791 629 5069 473 651 65 8699 492 1492 302 1406 976 13166 304 19348 805 2158 369 21289 98 4318 720 1337 737 2573 33 3323 207 18784 74 1387 514 7565 614 187 620 3876 902 2105 746 3718 930 14 254 5465 33 2435 100 18750 991 10922 684 3691 689 11435 494 845 650 6353 402 8327 955 230 417 3564 665 3117 487 8773 372 12934 95 1386 740 7469 989 5285 425 3759 764 8205 637 16241 613 3204 992 3284 2 903 -1 -1
385 1097 639 3561 327 3679 587 7322 955 34703 844 5735 459 11705 260 1677 165 1104 92 390 965 2591 796 1832 37 580 589 9436 297 3450 637 1440 869 2394 781 12284 269 8729 309 7162 451 8258 350 9228 816 3105 110 5532 816 205 611 1869 820 1548 558 14137 496 626 362 5455 416 70 976 1818 111 256 395 39829 42 1842 923 8573 877 4306 510 819 129 3900 35 24535 53 129 830 1951 422 1825 899 5397 215 1756 793 6092 284 9042 290 3550 125 2150 772 401 904 3345 409 7905 12 13135 112 6494 99 5097 803 4418 582 44 911 4433 209 317 32 584 385 3637 498 28425 471 12829 821 739 134 1557 961 6822 131 949 345 845 989 631 968 3127 726 2123 700 1819 405 10645 481 4347 557 5202 370 12071 794 4934 968 7761 491 4114 74 4775 67 11348 890 8864 245 1556 107 4170 404 1863 553 7658 727 16916 216 33 396 2382 838 1873 230 16129 98 14933 378 2497 816 1822 960 5274 289 6343 301 1455 387 925 324 5656 221 3386 117 8503 858 987 409 1975 686 407 869 3114 344 6501 211 75 157 3873 584 452 344 6193 -1 -1
386 4526 485 1063 897 39 516 12504 267 3595 703 6298 817 1688 493 1517 570 3694 606 13169 329 13500 277 408 0 1790 902 7192 676 3991 273 11237 220 2923 332 9837 630 5880 853 2861 893 468 135 1014 569 13539 415 844 328 5128 586 827 105 11621 692 3522 733 3201 147 6999 129 3382 639 3320 210 1793 87 1165 44 783 597 4107 416 1352 361 3956 466 8775 745 3127 199 8250 443 19791 811 12 272 2651 235 1804 847 11574 936 20186 545 1203 206 1430 452 262 568 1647 954 8078 890 1524 752 16617 120 9213 662 459 712 1423 306 8190 257 2489 405 5452 844 721 868 8969 359 479 552 2487 24 7872 15 1636 305 4933 177 3862 86 3298 625 2678 918 2290 655 2073 223 1705 461 3818 204 3977 704 8002 510 9456 870 625 73 2070 753 7590 449 6384 902 15642 770 3074 177 12372 962 2229 355 1654 46 8158 282 812 484 1018 395 17227 183 9269 915 8762 254 10164 746 6319 771 721 736 1711 100 1144 762 6533 699 200 239 462 379 3842 1 3975 520 612 762 10294 3 20166 810 9971 938 3421 342 2194 861 532 140 1326 102 2757 589 5309 225 17736 82 9185 97 6708 -1 -1
387 1751 985 362 849 10385 900 6258 226 5124 432 3890 18 2148 240 7064 718 1223 734 415 929 4332 225 7972 227 13863 555 5589 925 4385 989 2173 710 8287 48 608 310 7387 811 181 162 5809 316 12 360 9 588 1701 404 1645 685 2361 892 4019 7 12589 377 5016 334 20701 920 1326 600 665 564 2424 676 10413 623 365 272 9965 328 5186 640 25455 612 2347 352 5719 847 899 595 6515 133 805 688 26997 855 5283 182 1343 890 8030 711 1011 779 1800 915 9661 381 3412 701 992 408 5030 348 2059 726 8780 96 6444 27 6084 727 10094 726 4457 905 1862 564 3917 470 2489 629 674 660 5873 675 2759 87 3813 335 2130 383 1520 625 969 489 26903 245 4929 448 374 656 3272 823 221 411 4412 833 2333 726 4618 907 4487 160 12823 61 1695 19 4860 785 4381 369 4000 754 137 521 543 692 2123 625 7010 428 10874 838 25722 26 9907 390 13715 13 9908 142 1012 2 1887 47 2315 359 5881 192 6611 135 12482 645 15032 812 5167 689 3792 136 5506 623 1587 256 309 462 5691 988 7548 295 1911 788 3658 607 5940 947 6999 -1 -1
388 5121 704 10444 662 2448 362 1905 414 2136 25 3196 835 202 160 3757 8 9129 276 939 409 148 587 7177 885 8416 277 6220 932 23193 73 8737 176 6568 44 3214 699 1643 456 7648 840 11738 231 8101 503 13831 88 1203 106 8654 467 961 595 1685 582 12182 495 4711 993 21402 976 2355 149 4910 329 2105 150 105 990 5702 668 2587 915 5344 897 4661 416 11959 968 1309 3 5261 894 5865 309 773 811 5524 690 5383 363 10262 795 3882 88 3662 929 8622 755 5502 491 13157 423 6460 302 3013 450 1021 4 12614 114 7106 600 13231 134 812 657 1603 568 3664 96 5399 507 3547 703 775 970 733 270 562 332 2062 566 1299 917 7103 28 4986 961 452 256 10544 739 18619 172 1519 933 4060 687 437 480 918 756 7272 701 3108 709 5374 320 1766 616 1349 736 7799 544 5768 690 15086 217 5831 924 218 462 887 554 3981 33 2122 442 1304 881 13437 290 10475 768 2046 758 1998 909 1391 932 14682 386 765 118 13658 75 8176 181 8022 860 7030 727 4452 677 11059 933 3864 560 4969 934 13339 -1 -1
389 11931 949 19725 357 363 572 8154 213 5479 815 2636 736 6172 756 972 902 8409 267 12344 638 6939 863 4229 360 363 68 3825 29 10466 219 1917 201 2433 530 2640 825 10934 797 11130 875 4403 79 4789 455 1716 396 19604 486 3559 420 482 801 1109 450 15048 300 1287 493 3713 554 993 386 9848 87 6401 883 3431 769 3360 567 5494 793 2810 432 6555 978 18724 129 6396 982 2242 24 116 597 46092 337 6947 283 8022 827 1785 470 5375 307 519 465 9525 934 4068 421 1648 714 45459 455 2725 361 3106 548 9575 79 36584 324 1306 275 7386 709 26529 158 5911 997 6236 463 6893 458 446 443 1371 220 7172 451 7250 528 6427 330 8957 890 1111 71 3657 236 14284 439 760 480 1832 716 1447 965 2947 245 2369 847 4778 472 3667 519 2878 459 1343 727 237 135 15534 961 4209 955 5403 44 8074 611 4486 -1 -1
390 461 315 3930 724 11628 861 8221 836 8693 933 1480 646 2439 823 1367 99 12769 409 11776 733 37 324 18697 734 1189 726 2340 840 4228 613 10280 995 1521 171 5597 641 895 924 3108 181 6021 448 3245 570 3839 131 11602 112 16472 755 4723 104 6320 123 6090 907 94 930 4362 26 4788 574 724 328 1964 294 684 50 3235 444 3242 189 3515 817 2296 387 3677 58 13697 181 12488 679 5962 922 4068 212 20102 29 808 47 4370 542 5300 922 409 42 517 383 3922 571 8334 766 2393 843 5286 407 12326 890 3348 542 753 871 7376 362 3201 688 9851 800 2128 213 8361 488 1726 749 302 515 6004 245 13627 251 11243 980 1826 422 1552 285 10346 144 14358 960 21841 276 6599 586 5452 81 5086 184 2119 518 1960 382 10383 484 1758 201 3023 138 6957 111 5879 481 20767 677 9430 452 469 497 7550 498 8925 251 2105 233 4206 509 18381 411 3140 754 4805 825 7379 462 5446 963 3327 56 6972 132 17927 799 1753 242 5303 395 6946 -1 -1
391 4292 772 7306 937 7396 652 3932 719 6449 991 2219 877 9764 481 1076 821 6560 448 2204 655 301 425 12053 10 689 944 8751 360 3894 183 14191 37 7183 499 3915 434 3927 791 12483 153 8352 282 2587 50 2418 931 5391 262 5119 161 973 641 3259 986 4583 901 1739 571 2163 39 2424 114 13528 926 2829 37 2410 174 6189 402 1963 816 15762 405 4605 652 8002 529 13703 660 932 60 4755 998 12925 791 4450 161 338 959 5613 23 7772 539 4371 216 21 157 1960 130 14416 283 1885 402 14177 265 13074 995 2158 236 4164 347 30 306 5005 147 2051 680 8292 797 18422 661 1541 957 17903 273 21210 409 6442 396 4623 547 486 953 4447 576 23304 905 15524 671 4083 469 1569 100 3886 136 1946 284 15549 255 12343 466 2749 71 4968 612 789 796 2856 820 14451 940 7160 281 1944 264 12228 802 6523 500 839 332 15466 44 942 708 9415 325 13871 883 2376 182 12396 -1 -1
392 3265 287 6584 736 14898 933 4239 555 25737 76 1202 873 17141 675 4322 468 6068 427 2244 943 6861 812 13115 107 4590 690 5398 304 27509 79 59 930 1845 444 3355 160 485 570 11649 170 5298 660 11200 295 1795 405 607 357 14966 916 16073 597 711 296 121 399 922 494 942 485 1886 935 2980 992 4166 947 13753 933 1664 680 3874 584 9128 413 7656 705 1609 760 9174 343 15831 747 1560 93 1296 408 287 921 7217 411 5425 391 7030 62 1190 902 3764 638 46576 632 29465 628 10778 137 917 94 4951 957 9782 394 2785 203 10646 290 9632 82 1007 854 5585 447 6945 75 978 171 3365 620 19152 895 229 440 345 397 789 601 6602 788 11332 702 12272 52 5599 370 7333 385 1438 198 19501 971 1727 591 8514 635 10144 524 12167 559 1102 927 7260 984 4593 157 2737 219 4680 759 2879 357 2975 -1 -1
393 7054 497 2125 868 1119 571 3929 847 1056 502 8251 90 6010 81 3840 419 148 611 384 241 4360 239 466 116 3434 445 17173 319 12880 308 9027 328 2137 827 1497 258 194 574 1619 953 13257 329 2677 763 4723 148 12616 0 5549 98 16786 888 2120 686 878 345 4712 918 12117 740 772 216 6124 663 423 832 2917 586 5743 218 11273 0 2875 739 6685 285 1010 397 4071 481 6372 289 3883 695 14632 791 2670 330 1605 227 8144 70 15754 699 10126 972 19418 51 5693 459 12590 95 3671 715 11010 750 97 172 8809 868 7058 193 21917 702 4428 978 261 211 5958 276 10634 759 293 794 1156 529 3335 585 25 259 10440 817 6955 753 13861 951 1542 387 800 233 4364 2 2809 653 6123 758 3532 985 4564 295 1473 969 9212 869 6194 439 692 2 2170 386 4548 521 385 675 6122 581 12107 358 759 407 7669 344 23489 14 1318 604 2854 861 6858 810 15833 719 13973 197 6795 369 8134 657 1858 818 2227 299 2368 281 283 894 10022 859 4579 140 8907 -1 -1
394 12448 879 9840 361 18158 284 942 594 9176 310 7730 151 2024 695 9840 193 3812 43 3030 920 2273 505 175 268 214 985 8110 392 2959 779 1702 183 1599 331 3560 766 6340 731 318 613 9918 157 439 748 8398 283 2733 215 18385 204 1143 493 2778 358 7544 582 2787 686 4549 515 10085 122 231 163 23207 9 4520 938 2832 858 5891 376 1972 894 1647 838 8402 842 480 631 3809 988 4848 74 24069 784 208 25 7705 565 3788 863 9682 866 1482 824 20783 902 1436 298 5601 935 5411 714 2637 738 2475 685 1175 891 11474 252 986 893 5197 236 4824 972 5092 254 16933 877 1478 271 2623 557 8540 605 3154 262 22906 153 10176 538 2101 422 8616 880 2134 923 637 740 1918 537 5066 39 1054 830 2936 884 839 393 769 299 11011 887 5061 563 29434 604 15825 71 347 80 6144 282 3073 330 3636 415 518 655 7210 442 9655 517 482 272 29378 819 1582 910 851 531 1879 97 4135 300 8002 566 10293 736 8254 553 5756 -1 -1
395 1113 352 1343 585 5763 353 1171 188 1697 307 4162 150 1959 234 2076 318 1978 594 4945 851 23162 234 444 206 615 574 31184 121 4802 557 5605 961 6369 184 8092 175 5503 6 33565 203 1877 76 3688 853 4327 413 3843 504 2509 650 2247 639 9721 630 2415 21 7903 140 3742 605 5675 409 4694 930 7131 621 2790 305 4732 63 446 112 118 160 8183 482 11722 39 1207 158 8846 319 4991 161 1473 251 6269 410 14161 317 4791 296 3889 255 2526 311 4734 184 5547 405 2786 571 1668 195 388 817 7474 277 10858 66 1554 569 3778 802 545 873 4811 538 113 110 790 965 1714 779 2199 487 1431 193 1579 430 6042 492 5314 65 5734 244 12900 73 2748 347 1907 48 254 28 7052 687 1609 99 4304 187 885 928 60 497 9936 377 19841 121 12094 205 1103 930 27634 182 13023 921 3432 266 5217 314 3664 284 11315 164 623 951 20783 179 13478 601 1433 313 991 724 3306 593 8487 719 1732 243 1499 784 3759 323 7440 837 2109 435 18915 945 1198 556 2830 474 4760 183 12645 493 3990 -1 -1
396 476 926 12862 249 6825 810 325 158 8 217 12403 588 12198 543 7081 481 1489 348 7128 138 7408 587 3739 127 2288 761 3908 694 6157 703 8766 472 4856 72 4108 292 4407 674 5282 603 12649 181 4629 469 1206 332 10952 93 5226 757 10664 400 10046 945 5037 276 2084 403 226 657 2650 313 860 568 5356 923 8529 763 3443 671 3324 252 9769 638 12059 278 1826 993 7910 485 14249 535 2058 596 2695 180 1366 421 2782 884 2102 81 173 606 5493 936 1865 633 393 419 5870 653 15136 159 4631 490 538 400 6820 493 5558 691 13418 953 2618 84 2560 862 24133 679 1411 814 2655 630 2338 636 8606 904 2056 944 8475 74 7002 359 4138 180 2918 764 705 575 7647 279 3472 336 1522 355 4121 771 962 28 4339 925 1888 488 1061 781 40745 377 5054 78 521 226 13459 658 5834 321 5187 868 7099 226 7914 180 6961 543 169 411 6235 211 4831 650 2465 217 1474 235 15324 455 6752 12 5916 816 57 450 4112 964 9705 744 925 86 7122 921 29 591 115 479 3643 800 136 104 1755 43 7407 756 104 299 4318 422 14088 -1 -1
397 653 147 7663 669 5324 561 4908 771 3485 564 11243 295 3312 483 3154 157 3566 757 10944 109 2622 810 4000 304 4549 646 10385 94 1664 108 1314 295 3950 691 2180 899 7039 330 271 292 2758 27 2711 624 212 633 24213 82 997 364 4507 590 629 375 5336 324 3143 474 6696 590 5870 970 580 553 57 279 4186 535 956 958 4613 846 7196 942 21407 334 12095 512 275 217 7432 228 18048 794 138 145 8109 712 18785 766 7990 82 6666 215 27781 16 3999 926 14375 476 15361 856 22303 777 5320 969 3256 19 8737 301 1726 953 2529 147 283 672 11357 241 1161 545 5927 781 1756 914 6058 531 412 62 7891 314 11587 91 4512 300 6223 133 18018 879 5289 881 437 157 2201 390 5453 184 8102 970 5326 223 827 420 1793 904 4132 528 23022 830 5224 690 1243 259 3858 747 333 881 3665 104 9648 30 7519 94 6243 869 17872 455 1986 926 2900 37 7536 730 6001 875 5698 896 968 525 13692 -1 -1
398 1898 995 587 778 3889 684 2704 780 938 657 13506 441 9609 423 954 161 2221 800 4305 5 6622 505 1593 66 5457 609 1837 513 11363 787 1781 13 16455 701 4440 781 2586 792 524 412 10 905 2401 563 5967 317 221 540 169 27 1138 263 10419 236 10006 310 11665 841 27297 573 10879 982 622 166 291 696 7882 184 3755 866 267 513 12437 803 1379 987 3636 19 41 18 709 384 5991 511 11076 883 4623 653 35949 427 1636 57 10535 73 4066 798 6736 288 3487 748 881 56 18808 269 6688 102 3367 934 1902 158 15880 378 11827 514 1546 479 3098 962 29284 744 4774 329 3847 624 2138 821 12081 388 171 679 4864 675 1934 458 11504 225 7775 191 15416 988 6222 491 6811 733 4591 705 2117 528 7343 198 383 97 4478 137 221 714 1664 974 688 60 6086 59 2483 819 1793 102 2411 21 3275 720 5024 784 513 852 22742 228 1047 465 5408 444 3852 144 1734 899 13489 565 2730 734 4449 106 1071 660 8586 567 4902 987 3214 850 22803 321 957 152 11 -1 -1
399 8150 830 1641 453 713 284 21608 508 3439 371 260 737 6770 118 8280 722 9247 891 4084 34 1782 800 4460 280 1125 680 5310 620 3661 549 4802 24 812 7 1835 284 3262 956 8091 417 4349 394 7015 522 1378 313 2158 160 2021 199 6490 951 4617 988 8801 709 5033 47 6165 685 23175 720 8574 92 12670 466 834 102 6364 229 7913 528 5517 405 6277 556 480 667 3199 211 25747 77 4055 280 12818 357 1749 818 1498 780 15403 416 3655 133 12800 968 17454 912 6864 44 2136 89 6818 668 17179 458 5502 280 2307 586 1082 377 4958 520 1146 227 1469 538 968 155 8585 490 7764 236 372 8 14721 47 2798 465 3153 908 4924 171 5896 128 1822 381 10078 700 4118 1 17674 632 6237 336 9900 233 4855 841 1978 904 4972 478 1781 755 14875 870 3929 586 283 665 4331 441 5859 501 2176 491 973 562 3867 982 1495 970 13812 674 13089 897 10295 978 13393 101 3122 314 5462 27 5146 757 7334 175 7498 975 2522 215 359 -1 -1
400 21489 117 3881 425 1885 23 6202 436 3542 563 2443 318 8550 474 12650 444 6655 710 2322 18 1057 15 466 948 9022 217 7458 54 2331 690 9086 926 6193 782 8348 884 1390 479 5935 345 4546 266 1703 167 2296 282 1391 251 3455 680 3020 401 4567 558 4768 143 20519 922 336 822 8151 89 304 156 346 281 4149 882 7729 126 7488 291 6238 264 3618 27 5171 400 9248 720 18220 707 4243 317 19143 974 7699 692 5927 945 4322 943 12845 53 471 555 2664 434 6398 363 15616 22 4145 649 8726 27 62 304 7463 614 11453 404 7637 196 2709 779 5159 390 3299 141 6466 706 27 779 14901 137 794 854 5214 128 1886 695 1537 769 7185 580 3597 300 4165 625 12262 919 396 74 7283 389 5690 185 4552 434 1957 967 3558 611 8326 405 11913 480 16653 567 13627 663 3944 730 3563 911 4632 834 10528 945 5505 519 1878 733 11018 329 3225 389 3583 95 1544 372 10777 812 442 235 6498 818 3659 549 4817 32 2411 563 21145 -1 -1
401 7155 898 1084 35 5951 83 17274 651 1647 586 16729 234 1133 813 3197 222 3575 293 1761 576 4893 956 1980 374 202 754 3046 852 2849 281 1635 310 1750 102 2716 355 22543 418 2345 203 12919 854 10776 278 14288 27 2076 846 3651 867 7218 624 4894 993 16035 609 1819 499 15296 810 4720 449 6853 218 1032 23 11361 342 22596 541 21097 767 1711 195 622 45 2556 473 5172 336 9118 715 13340 223 229 902 5847 93 15135 225 8221 592 6028 483 4018 810 1896 22 254 685 522 53 953 269 2246 246 10277 891 7665 145 1357 509 689 971 1714 834 6945 811 4527 72 7375 208 184 813 5074 524 13551 605 837 405 250 495 8187 320 3809 870 1429 918 19697 816 18672 481 1880 819 5170 337 9789 983 1461 60 7100 879 5506 854 9908 938 196 66 754 362 4267 56 1900 598 6348 974 24850 403 8151 833 1623 997 3925 798 557 577 17200 316 6004 462 912 495 831 323 12740 968 610 92 41 709 15826 412 1703 -1 -1
402 3944 165 1845 15 5448 811 564 459 6919 742 1309 687 1217 354 13578 285 7823 668 1085 663 8238 913 4751 728 43 446 12407 259 2948 657 2560 509 1150 62 2448 748 9693 43 1860 759 14055 210 185 652 8661 694 7407 852 136 444 1230 705 228 512 911 417 6601 298 18434 485 1193 610 1836 418 1850 722 494 966 18035 205 6348 228 15707 110 4387 288 15104 775 41595 230 7302 961 4860 555 4829 407 3547 252 16920 807 25660 775 6197 199 4447 549 6174 621 2611 911 1060 388 1006 449 208 906 1197 21 6761 857 3952 366 2730 462 10888 376 2060 389 20940 897 3840 390 12521 784 7341 476 1372 42 4302 400 7598 55 10730 77 10941 854 9596 553 11213 177 5843 711 5382 905 3065 837 14932 221 2464 816 259 450 1748 801 9384 616 18123 326 4733 486 9889 638 7458 50 1622 433 1975 220 10133 61 694 668 6056 937 8563 856 1028 615 4463 659 2740 250 1264 868 5304 911 720 117 1198 793 243 108 2924 66 281 -1 -1
403 9800 830 1022 436 22648 89 5600 124 7344 849 2947 198 17686 748 11240 813 3110 833 4090 847 9768 878 5768 159 16076 668 4444 384 1894 448 5493 844 532 37 3513 265 4054 169 824 192 2163 566 1532 22 1762 627 565 840 1887 920 1504 334 13025 809 2965 976 2889 69 15171 803 7711 887 2786 801 967 299 177 787 7052 676 1838 818 7484 964 810 530 15328 544 12749 151 11037 101 12597 854 4993 254 6387 932 5148 454 2454 659 3352 841 3333 560 13219 794 21707 79 10320 655 1862 749 6235 88 8925 565 735 358 5755 360 1850 339 1298 203 1723 792 811 59 14920 418 19898 986 5590 595 4608 897 6388 825 6554 892 7302 118 406 254 9964 542 13802 991 6102 643 608 201 66578 866 828 199 1108 304 3600 577 2718 718 177 267 11679 740 1994 337 16680 123 976 447 4269 418 39 340 14211 754 7944 142 6047 905 2501 -1 -1
404 4394 641 9721 838 10161 9 7928 499 3287 243 7921 497 70 22 3918 499 11166 867 1606 611 747 233 5961 709 12355 979 514 182 13488 219 8758 402 3522 914 30740 988 2875 990 7154 853 1352 859 4103 407 3863 663 7769 175 7522 416 11072 549 9963 244 1737 444 2405 184 335 753 291 993 4071 382 3796 663 1467 874 6135 454 9331 157 3783 897 5213 914 12351 271 3419 34 10462 170 2640 407 9635 920 1073 715 1602 813 4199 304 4574 877 2376 975 958 228 4353 235 5927 423 3121 639 1857 884 7253 315 3225 544 5413 574 3516 500 4078 652 2574 168 3593 724 740 122 1558 285 9962 314 6158 985 9752 396 13479 738 20883 897 1202 610 5100 48 6436 131 1599 499 5177 742 1293 701 5114 411 391 697 10861 449 5677 289 3763 863 9344 608 692 252 6891 12 18665 862 7387 798 615 969 1688 603 15101 411 487 495 5383 803 1241 363 6196 781 2723 756 11163 213 10174 820 11551 666 10291 998 10745 444 9275 633 13644 335 2980 200 4965 -1 -1
405 3241 923 15017 275 6506 614 1939 644 2195 981 1833 312 858 906 2412 666 3670 882 6620 304 5671 90 21950 218 17 603 4202 888 8380 11 410 261 1990 400 12 888 2481 760 9961 278 3615 55 2765 824 830 367 1117 15 7238 644 742 575 155 430 4864 210 15366 683 56 513 1356 907 2943 10 8890 969 7794 94 2766 398 3616 947 4902 683 6728 704 18472 779 212 97 2198 658 957 140 4549 489 9435 164 341 819 3895 374 773 569 900 821 1919 711 7032 269 7181 384 8234 902 205 955 6203 686 7728 172 9083 142 6120 816 6679 456 4832 275 1161 201 5709 10 720 395 682 314 2866 947 5633 963 15373 551 760 866 13749 168 2498 575 543 963 2095 875 1908 114 1082 710 755 93 2626 180 1893 233 5019 536 3752 630 89 790 462 211 10677 603 4381 834 1285 571 9509 455 5102 573 733 581 10311 148 5501 726 6531 126 2634 217 550 922 8094 41 15097 172 6584 873 5166 724 651 157 5347 38 6210 203 7429 903 6171 333 11826 513 5280 230 3914 980 1431 39 1995 273 11237 986 5013 754 1405 17 3146 513 2810 542 1060 745 7433 689 264 542 20600 632 4965 118 14469 765 1070 510 2867 846 1838 172 2349 880 1071 647 156 296 9806 175 3243 943 10384 -1 -1
406 9432 75 6318 857 8812 4 8400 425 2295 789 209 194 1284 85 7245 406 8288 382 15702 126 4816 376 2979 211 3180 115 8767 842 9267 145 742 129 7592 878 36073 368 6083 952 10093 220 3454 380 2713 737 2550 332 5563 79 2131 410 415 403 21791 587 12032 117 6644 610 6163 403 18813 723 6776 490 6993 117 2923 625 8192 456 3829 403 8778 816 2183 795 918 253 17862 357 13787 172 5095 607 6457 461 1444 952 713 254 3757 630 8182 105 2006 27 13553 192 2346 361 3613 92 7631 243 11898 124 87 334 6672 780 10798 883 6996 803 795 839 34354 15 359 855 1873 867 16672 965 28303 48 1833 269 7075 671 2359 446 2113 639 9278 225 17039 579 4291 545 964 736 12751 166 7181 722 583 91 4746 207 1000 707 10830 411 1178 944 526 904 4186 880 1304 239 2315 872 875 735 4576 868 1321 155 863 99 1180 894 312 713 1566 10 8134 533 3171 -1 -1
407 6296 732 10055 402 5060 765 6013 1 17134 682 486 396 4251 605 2354 415 3089 999 1187 656 19962 964 3459 328 5752 358 11990 258 3687 591 4182 617 7079 146 1416 361 9357 653 12363 79 2883 778 5263 398 4477 791 1221 75 191 587 4225 907 5146 969 11169 839 1837 964 1550 508 40625 969 3960 723 16962 393 623 628 2490 335 1879 315 2768 669 739 793 3678 983 9811 456 2870 177 2127 136 9686 921 1416 410 2044 517 4025 799 6412 873 30384 944 40 518 15892 425 2690 15 22963 908 2379 471 2252 992 3855 707 4466 955 20067 484 3653 91 4118 110 108 805 7346 619 6311 791 3336 504 32514 530 11566 46 4355 607 1992 728 5841 848 331 87 5847 168 1809 517 4742 962 26846 688 304 917 15753 303 27533 52 10964 519 6878 319 6254 470 892 112 14865 -1 -1
408 9754 751 1807 17 2704 28 35069 4 2950 427 3436 371 582 254 1368 159 2102 285 7456 412 7584 356 4699 117 14029 588 3812 230 14754 31 1859 882 1588 250 4373 658 391 790 8276 906 825 59 4615 552 8974 977 3477 225 10962 361 2256 40 10006 580 14370 851 1937 184 1513 512 1106 124 1361 531 5028 62 8347 109 8661 491 1266 992 4782 873 5225 138 1938 246 4020 545 2277 866 1388 260 6669 868 3639 249 2144 864 271 937 5204 663 4019 768 10590 934 268 37 10180 51 2411 932 6095 65 3388 934 5886 688 813 305 1778 219 2755 279 2956 818 8708 735 6196 257 6743 886 4099 535 1648 818 2573 406 4484 150 1613 703 845 415 2432 138 19243 362 23190 667 9969 288 3983 286 14421 814 9457 351 4735 197 1425 885 2574 963 29400 977 5291 396 11734 916 4697 815 3648 955 1682 834 4802 114 1236 945 3478 715 13273 769 1290 32 1376 507 39244 88 5742 439 778 625 34876 793 2583 840 3834 -1 -1
409 269 994 3019 72 10210 907 7289 767 289 291 9766 536 22650 881 1905 2 1998 356 1274 881 28393 864 6252 629 2830 988 2619 785 367 914 6409 954 10477 835 3297 268 4407 413 2215 168 14993 134 4552 138 1429 98 3508 797 17 339 8996 58 12187 365 5497 714 5431 831 1291 913 8463 240 9559 539 4604 832 12 237 5970 261 14177 455 16003 928 5339 467 15315 131 5912 351 12105 180 3654 669 3836 337 1526 362 14438 253 9723 473 20930 182 239 30 1511 283 8841 240 15545 74 8631 532 1300 971 5718 95 5042 420 1735 833 3039 862 7606 750 1903 742 1561 464 11445 149 2942 223 13437 520 9036 66 371 102 30258 715 11253 968 2586 998 2899 425 1579 259 3631 556 227 713 10220 155 22635 849 21274 739 3524 633 4265 11 16892 494 3732 888 1583 814 574 434 6650 247 1579 761 18857 -1 -1
410 10752 719 1311 356 19835 763 2900 711 1447 828 4799 319 4983 683 9899 392 7691 337 2849 28 2494 623 5502 341 1328 376 7531 518 12502 540 6085 987 266 663 1359 596 776 418 3482 360 32 314 21850 578 6195 57 2262 905 4783 897 3578 442 4760 267 6382 226 1029 780 7036 695 1887 970 5327 145 5 788 6871 842 11538 208 2026 2 1981 880 3630 627 2588 172 1937 141 721 815 1999 312 813 888 1009 987 34 2 9116 382 7454 338 1867 487 7262 797 1666 300 1034 746 5981 203 9608 600 5451 872 14630 785 217 753 2923 91 54 356 153 783 865 449 218 779 4428 127 4398 563 613 798 28231 41 2618 408 1736 510 215 633 4161 88 5571 301 2838 87 780 619 2391 313 621 274 5645 677 1423 128 10641 917 2866 677 5693 425 2837 70 5207 398 4448 158 13293 653 4872 860 11723 306 4474 567 5777 254 4854 509 1493 170 9542 809 3192 177 10978 379 382 706 550 373 7277 447 412 522 3675 215 5529 952 5438 503 3623 972 797 490 9215 909 1344 413 17757 236 4704 586 4284 185 2572 217 4564 780 3472 224 5852 524 5372 974 7024 147 777 572 4 649 72 841 5172 592 3733 171 24582 541 3691 679 9133 306 7023 938 144 266 6884 -1 -1
411 288 586 1824 985 5025 624 2627 114 3296 467 3316 49 9005 523 851 594 6561 231 14148 502 3343 841 5262 828 1195 497 9307 556 6315 763 4625 662 1527 543 5287 744 773 601 4279 297 3989 378 9194 540 3043 235 24231 934 11821 142 6817 708 3136 749 11193 390 369 928 9880 478 7273 927 6178 781 15943 133 1705 707 810 688 11708 630 2960 544 6405 810 404 449 1448 582 1046 661 7950 30 5132 415 959 258 1024 946 1280 811 4864 752 3764 137 7358 555 5534 300 2032 20 5243 388 8565 767 1241 33 4236 784 1645 887 1768 761 6426 935 8202 695 2123 633 4386 304 6210 378 12834 539 3917 297 42 107 6059 660 4872 819 12012 783 2288 597 4924 269 794 167 1889 833 15881 386 11169 978 1849 592 9318 706 21069 134 2812 479 4083 70 5278 312 11242 35 3690 95 18285 18 51 485 20755 296 1944 339 13418 441 109 2 2324 126 8632 734 11659 428 2448 96 15596 495 2937 116 44037 39 2844 -1 -1
412 4092 790 4754 2 2033 235 12845 232 3584 833 8072 926 2132 519 586 846 7270 0 6235 626 10869 917 6492 567 1574 895 5523 399 11580 72 10261 545 1754 319 232 894 685 315 715 192 322 526 4224 214 4965 313 1357 637 7614 401 9344 49 11749 603 3562 722 1376 118 18942 704 1805 289 2896 986 2300 165 7896 61 7397 639 2464 674 5002 994 398 306 9009 927 1239 796 1779 6 295 792 2101 133 1784 220 4882 374 10310 718 6391 982 3359 964 2901 36 18730 624 1808 329 4474 688 4497 768 4777 838 12405 981 3969 490 2489 154 1821 221 4124 352 440 1 1771 265 884 463 270 545 178 45 5210 694 2208 377 1456 450 4151 736 11454 974 305 173 12528 645 12478 461 564 191 3258 679 8768 351 15999 896 6986 246 4712 4 5958 321 8237 451 2453 733 4937 878 4821 335 34 512 22091 216 2759 503 4781 143 4195 496 5834 729 4402 104 10838 155 15153 587 7362 211 3982 19 11382 270 3262 533 32112 970 3022 919 13106 808 11743 134 8063 357 8017 355 2894 892 1583 849 4748 -1 -1
413 10983 764 5308 267 1883 448 18136 608 431 873 4303 829 1012 560 2973 682 7543 852 3689 60 9768 140 11140 290 2778 854 12301 164 3522 462 15259 903 1061 699 301 758 4109 410 3438 447 5003 580 4658 295 10136 61 4318 887 6808 380 8084 340 1520 538 5176 183 283 127 3350 417 373 439 693 655 9175 153 1623 538 47 659 5143 568 9424 44 28649 678 2773 34 5521 176 291 810 1233 202 7378 884 4139 919 26322 774 7981 355 6969 426 1490 224 17754 457 19550 912 2547 160 1006 196 1391 698 1935 876 4346 957 1772 284 1773 266 5148 144 2752 615 1952 984 5173 772 898 688 8665 876 4156 312 1370 720 8816 130 6450 317 6637 590 4605 936 6782 162 520 586 8354 840 10340 778 934 958 7272 414 3318 568 2302 704 3607 372 2341 812 881 373 55 831 1413 996 140 446 371 264 2354 624 1462 423 72 858 2233 795 4421 692 6209 240 1631 537 8166 468 325 770 5053 270 31812 497 7100 98 6099 580 7753 582 1521 540 4537 654 5882 80 10870 181 20431 267 6804 446 8894 620 212 512 34 164 8363 -1 -1
414 19927 90 3608 349 7737 739 5414 784 18128 948 1593 886 1541 46 2101 376 2335 544 4580 550 2458 981 1618 52 14146 940 7993 83 6137 858 2835 808 8119 993 3107 963 2860 500 3930 943 1066 921 6601 377 3979 931 105 232 3018 75 8947 116 300 83 17564 307 4632 327 1269 365 3953 121 4277 501 8117 950 1606 308 62 377 495 94 3780 657 9064 414 22133 150 9521 100 9473 563 4662 370 996 457 2040 292 6532 434 12032 851 5748 357 2740 840 8688 836 11632 109 7237 673 10414 343 18861 967 5141 644 2492 834 549 846 3679 308 7935 725 5891 547 5674 689 4849 437 1221 682 4302 529 2455 203 12666 824 11244 225 9153 19 157 398 1287 132 742 259 15588 532 11953 830 13572 27 2561 833 8831 760 833 629 8824 283 1613 66 9142 479 4182 69 3846 655 19930 132 27332 250 18703 958 3257 489 23 939 7687 504 7955 518 4376 342 18087 703 42 -1 -1
415 12159 491 2134 427 1757 379 2829 179 3275 648 1417 763 6859 901 3750 24 4579 813 3075 922 661 892 505 748 5151 917 870 672 3309 853 4552 567 3570 263 7289 177 25808 641 1487 713 17316 230 337 733 11543 396 4283 106 2480 46 3067 517 2794 416 327 586 8268 764 22738 188 310 643 88 18 2741 621 11397 429 1659 636 580 899 10798 581 6884 300 12801 134 1818 23 3992 49 1811 623 3762 759 1431 461 3697 230 7025 98 918 854 5359 889 1063 810 27939 717 8065 741 7737 980 675 427 5029 348 5992 786 13131 695 2369 967 2024 603 1048 845 51 782 6284 442 7466 617 9887 517 1209 371 3413 900 8567 53 2389 715 6737 600 5399 596 1891 217 1721 570 11669 784 8662 479 256 431 1603 22 61 680 766 617 10875 373 13509 198 1183 955 7212 307 2048 146 5996 505 3518 840 9948 993 355 15 11559 504 9457 171 2404 506 3453 585 2872 610 15744 387 1462 776 15799 960 949 420 7486 179 23431 34 2512 720 4704 133 13147 30 1410 84 2509 541 485 108 206 408 9016 862 380 933 5929 708 9049 928 2318 -1 -1
416 3264 392 2904 120 456 58 2509 195 918 73 1002 34 191 706 336 159 1931 567 1670 241 10892 579 5250 285 3465 842 85 386 4664 791 1360 216 5312 448 313 50 7071 185 18959 394 29706 501 6779 773 5314 572 655 654 155 108 37220 236 28422 44 1982 186 17528 664 9174 940 5029 575 3664 279 10729 579 2983 493 60 332 2518 620 10188 763 8419 971 9029 335 2050 497 11232 661 10513 104 12113 762 9907 358 2408 245 6427 647 979 16 494 370 7180 189 34421 201 7407 253 11785 774 2693 630 3324 900 17436 924 5203 3 15395 384 9852 383 3104 558 6274 245 926 445 7375 540 724 691 1371 370 2299 527 10754 541 5275 65 12705 626 3042 504 1295 510 3918 716 42099 510 2158 981 1947 642 5191 712 5566 39 6660 242 8327 220 596 720 3335 86 10268 821 5252 764 1549 288 8848 575 2816 170 2809 123 99 -1 -1
417 787 997 1085 353 854 190 1515 331 2439 356 710 928 270 38 1217 184 18475 375 10718 293 4488 266 15549 63 2107 912 754 420 6167 989 7582 453 218 434 13787 168 1956 477 3189 752 1338 913 8415 369 487 472 3974 516 2458 560 10582 217 4448 888 4174 971 3923 455 2046 65 593 998 5633 574 1106 686 5084 849 6787 658 2820 67 2559 375 7506 8 13794 114 6518 935 3958 545 19629 234 4512 29 1414 464 2047 930 2399 331 10549 428 456 717 1033 299 6545 732 1672 584 21753 131 2032 75 6002 749 11154 393 10051 261 6 461 17635 100 14733 572 5705 105 15688 540 6093 750 3148 341 2970 166 137 692 1583 671 22278 204 3454 741 5738 500 4509 862 4124 291 15291 154 879 993 12927 274 8413 287 1900 890 14810 540 975 301 1529 281 9064 33 1486 554 4634 803 7823 133 12004 666 18764 395 10810 882 2453 683 1266 834 12295 108 9452 762 3530 820 3814 105 2599 770 6481 864 4560 717 2070 170 7057 341 411 208 9228 244 42 314 3483 -1 -1
418 1976 111 183 284 8387 367 7658 767 1961 329 1737 613 3798 726 15033 736 61 337 763 406 2456 34 347 870 3408 552 3745 390 5404 437 7101 258 2223 454 7477 236 5650 761 1646 790 4648 882 7016 909 10436 322 7779 385 2493 368 5185 590 9037 976 1 939 15332 357 197 745 6710 837 6877 411 12897 448 6115 344 3718 95 222 119 3516 646 6454 78 4002 307 2042 990 6072 615 6064 106 2235 978 9721 935 2078 66 934 477 25107 124 7209 301 2903 950 11367 960 3491 927 1184 34 16592 61 2259 760 26600 569 2596 178 15760 385 6292 475 3194 541 589 747 20720 129 135 140 1146 597 6278 748 6500 383 9228 217 1277 289 2279 937 2161 239 251 510 13823 798 7893 699 1963 101 1124 531 2611 779 628 919 13872 223 5172 421 14111 423 1346 998 10306 355 3359 670 14579 588 4583 18 543 988 11138 103 144 116 5933 406 2689 792 3250 874 1883 947 3967 110 980 517 3772 362 2830 524 14560 971 9192 720 4044 389 5679 586 3166 532 6976 15 6910 889 2787 181 1392 872 5990 966 7516 -1 -1
419 25540 415 3197 334 2949 672 6787 525 1299 219 2952 611 6153 467 255 302 8982 545 6990 943 1034 335 12906 551 1938 936 4595 400 1393 648 682 126 5394 713 1303 603 10028 969 1393 446 2261 78 5708 672 2699 514 1140 904 7238 580 119 536 4788 457 2160 165 14479 907 12140 763 4636 56 5281 100 1120 905 14754 47 15919 359 7566 509 2845 436 3998 553 3430 337 4947 96 3539 83 1542 191 12282 70 988 522 100 322 4242 574 6422 545 4559 534 12373 538 671 244 276 893 21235 587 343 507 7204 868 4064 219 309 885 2663 492 8978 657 6200 418 8955 0 11277 76 21976 917 100 409 2235 26 688 601 6049 807 10371 1 8479 353 1901 520 7431 787 178 722 20907 798 1566 970 6220 855 9077 804 1803 992 6709 767 4727 567 3231 252 6900 176 9552 50 5800 923 1838 211 355 218 2562 633 5709 261 34576 590 137 707 3612 925 34459 765 1101 624 1358 527 1797 623 1124 136 1827 327 7739 640 655 384 1903 760 5640 678 9049 406 6835 -1 -1
420 5959 348 235 347 13189 474 10558 18 39758 754 8072 526 597 131 7714 258 1805 871 1672 731 7925 164 3770 835 1341 546 374 804 4087 642 13689 263 12704 654 1054 885 2350 611 10364 720 1171 376 16141 850 4100 844 2695 532 1439 110 6748 55 25355 780 12453 837 8248 35 6757 782 3493 788 17802 672 16998 686 6339 381 4586 760 12147 538 5336 420 2367 227 30833 106 4905 876 12348 391 3394 875 19773 350 185 672 252 774 6025 677 1221 876 4393 514 4793 382 8188 579 14324 810 1653 92 2221 11 14137 378 5463 827 2182 668 3477 961 12770 217 6357 591 20020 370 2065 18 4350 81 9001 566 4367 399 4961 211 4182 839 197 260 9993 371 1902 231 5873 430 6006 164 8414 324 566 119 1387 877 2834 51 3208 192 4860 930 9760 484 8031 539 91 870 7160 498 2944 275 2683 648 13676 581 698 -1 -1
421 4791 768 9652 921 10237 430 6730 472 1682 780 278 245 3757 435 1558 932 6516 755 21110 29 16485 525 260 835 4570 133 14602 740 999 623 734 475 15429 196 1789 28 12403 356 24630 538 59 613 747 428 14132 933 3347 35 1161 551 10294 409 3162 700 6564 730 4447 314 3242 626 198 268 25131 726 696 266 10503 171 2861 689 3624 337 5090 666 502 266 427 429 6745 127 5732 882 6129 416 2903 459 8709 129 25899 648 25513 346 10265 732 6902 96 1730 540 476 105 2700 8 1796 295 2438 117 3593 27 19612 334 354 794 40987 736 9953 926 673 31 8947 10 3505 54 2318 500 6745 972 5880 80 7412 69 10368 433 3033 295 8530 177 11115 823 3492 499 12692 269 9431 618 1581 200 14399 74 3093 222 21080 8 5537 246 3698 938 804 516 18289 245 89 -1 -1
422 3876 807 3659 705 3252 418 2512 280 7022 496 1510 797 4235 241 3915 655 12447 424 11726 737 5717 978 10568 800 964 176 16522 731 1585 306 9974 250 156 892 5327 913 1646 494 6684 955 7741 587 10293 712 110 35 2736 820 7920 975 2250 730 2855 846 1823 48 23099 50 2508 970 12069 427 8130 997 9973 289 2787 128 11416 247 3893 360 3922 831 16011 914 4583 743 1028 858 11926 210 1138 493 5916 916 781 466 700 366 23220 576 14995 557 20764 199 4775 505 16353 332 2818 413 8294 116 6185 864 5878 287 6399 118 2836 361 3856 515 1736 411 8725 284 351 326 19360 186 7006 705 7597 824 252 875 7950 520 2403 899 7756 366 12975 920 4537 902 4813 210 517 386 799 217 20319 426 3215 165 18281 954 2442 147 1184 874 204 303 13 323 10901 36 1369 854 1473 766 2296 945 3978 525 6732 502 1691 975 6214 57 6788 485 10862 80 6200 825 2912 937 1567 854 3336 49 832 543 2745 814 11775 -1 -1
423 14085 893 13159 679 28714 527 5827 782 7961 884 14774 32 359 853 6032 44 557 686 1550 155 1997 768 91 736 604 693 2294 971 4075 858 4304 391 10168 730 4021 838 395 955 3744 431 6945 171 685 847 7056 63 913 519 996 127 1564 395 2107 754 3386 488 721 993 6094 233 24370 966 6134 783 1068 98 10261 892 4843 511 8538 800 5982 229 138 12 15290 802 2177 584 2407 703 4836 490 4050 450 255 358 5481 696 1312 729 7174 670 2325 134 11270 847 2944 89 10764 142 19219 951 5014 287 4556 955 1800 334 1264 778 11961 435 89 360 9412 532 2512 130 5196 378 4231 122 1497 920 1711 741 9835 728 13081 17 3721 416 17118 417 3949 352 838 422 8978 416 2969 653 8561 760 11517 748 556 200 1958 993 14307 616 976 695 223 649 2650 894 3194 11 17627 472 1354 252 9544 34 1140 876 4107 657 8202 619 28094 191 2413 447 6436 800 2457 79 12317 238 20605 582 343 101 11398 603 1841 798 2256 323 3981 560 5509 -1 -1
424 497 533 2509 602 228 532 2279 301 1431 45 551 275 370 103 934 615 12291 618 5113 884 14646 467 7981 54 14170 777 659 292 19326 982 1701 866 9060 342 17840 756 323 129 15227 659 10552 750 3423 316 8308 196 1348 189 13194 987 390 371 16 855 465 298 4948 359 3046 889 14483 428 5969 852 1428 343 228 365 4391 248 5179 795 952 711 5646 593 661 488 3000 117 2327 413 25388 31 7940 600 1683 619 54 951 5093 845 2035 472 5682 87 3638 804 8691 132 2376 951 6567 948 499 758 16114 204 1187 821 19018 529 6600 916 4784 368 1014 37 1347 441 5928 785 4542 794 5765 822 2998 233 4768 886 1516 392 1264 439 2036 523 1447 69 6888 705 245 408 155 888 7405 218 3498 613 2359 295 5158 465 9402 707 8801 436 4500 16 3721 801 3607 105 3960 891 20020 739 5261 90 12997 617 8990 748 1715 782 163 962 5753 561 6541 36 738 621 952 912 6208 76 1514 481 1367 437 11481 46 11405 846 6205 357 186 240 2257 777 25065 696 333 397 14251 653 6816 969 2038 686 5326 889 14914 -1 -1
425 223 707 723 942 11025 741 6526 667 6079 666 3347 751 4839 594 4283 787 11372 275 4110 407 4764 673 419 861 2684 571 321 867 2371 619 2269 14 2077 513 12015 534 6166 783 13337 47 309 631 8297 402 22261 114 10740 678 5120 257 894 829 1841 368 10800 596 1748 432 7152 118 10968 419 12644 527 654 140 4629 467 245 826 912 475 19773 647 6935 163 1477 272 657 391 990 814 3290 754 9558 554 2904 99 11593 960 1052 470 4280 483 13156 14 4565 821 1775 621 30190 552 8795 359 145 624 1537 806 7374 221 1471 950 1812 884 10557 920 5844 467 308 925 12034 256 3532 354 42 778 8534 412 385 350 2054 858 8394 985 14300 382 17541 470 361 435 7386 611 381 454 7386 217 7868 424 1379 563 13115 222 6815 374 98 688 117 121 222 666 4267 152 8557 229 4548 618 7604 919 24191 909 3121 927 636 63 7184 330 4914 481 1827 719 6318 242 1591 430 2465 421 406 540 681 857 13226 853 40 739 4081 686 6412 851 6872 944 12360 374 1078 459 3322 682 3463 718 5600 572 4341 -1 -1
426 1989 847 6066 131 2148 571 86 271 7855 516 1790 919 1526 190 10723 9 8170 458 3176 136 5061 122 311 853 83 337 7559 911 3536 132 1239 490 5919 549 4743 310 2146 487 6095 995 1397 152 2049 795 11049 138 27363 672 5154 141 12805 118 5763 671 1700 618 16300 92 2174 381 664 605 3261 357 2098 294 4597 541 14433 992 10570 627 2726 676 745 749 383 556 3672 980 889 868 5792 34 3251 52 4834 221 1138 795 1329 11 5134 70 2396 385 5957 665 588 822 23280 975 91 844 3518 280 2658 627 919 652 4754 153 1883 904 5696 110 4571 516 1014 770 146 201 10102 861 2237 420 846 560 4171 806 2266 191 6099 567 7299 539 524 922 19064 531 2573 703 3398 108 892 293 6302 369 8985 61 3263 67 10989 322 6301 222 4780 463 2909 846 9249 559 3082 115 3094 280 12701 354 2445 475 6736 496 1512 43 7101 15 473 140 6936 901 2495 954 9310 913 3209 876 4117 349 4257 608 4551 565 7563 974 4640 781 1884 163 14295 779 18840 131 23 596 5624 336 350 906 849 858 3253 114 1601 807 1502 908 21129 612 22747 930 8614 246 2070 549 962 51 7585 968 2634 -1 -1
427 1525 711 11087 766 4038 134 12464 50 3621 98 3585 161 2499 621 4726 853 5390 530 263 480 2305 898 5899 2 6648 355 10775 658 8119 530 3659 644 7585 170 1392 969 8795 186 9909 271 542 291 3515 256 1461 347 19162 638 3278 411 1707 767 11721 752 17202 581 3416 684 4989 343 4497 439 3584 952 26428 743 11986 596 1406 828 1157 752 7181 801 2394 853 1186 916 18019 427 2707 591 4778 691 8371 122 17689 266 298 111 11577 883 7920 647 4346 74 2765 128 10064 461 14668 23 876 591 10086 191 2092 195 7516 608 1233 268 1529 410 679 563 8490 933 1555 985 1944 303 19223 381 4269 365 6603 27 13920 367 4890 69 9523 83 2389 236 2210 869 2295 111 189 369 4434 731 661 467 894 36 2942 121 1110 4 3086 224 3328 805 5381 621 4297 790 558 496 9169 62 14769 294 4777 178 402 564 2865 511 5037 130 6489 352 9032 216 3900 253 4686 308 2212 186 4435 4 162 867 1322 160 14447 288 7384 315 5792 665 5241 581 882 419 7432 913 9501 407 420 749 2045 285 4444 -1 -1
428 15978 343 4079 401 5524 679 1677 905 3208 768 4644 980 17176 786 6695 153 1406 718 4390 245 4504 773 5266 545 2645 870 6004 978 14732 450 1503 437 6733 730 8251 722 952 542 6772 12 1553 198 12655 113 913 853 226 557 6250 307 1802 961 24851 16 1631 40 2449 534 4980 563 24253 205 2943 579 11565 676 3369 841 4844 259 12952 190 9080 394 2056 180 2794 815 4938 616 4176 758 115 972 2734 212 14034 10 6430 514 10251 237 18337 508 5358 610 1214 634 5735 480 6503 136 9862 967 61 588 1465 968 18481 82 6985 428 914 870 234 229 42213 733 2609 398 7463 107 13288 323 4939 174 17022 280 1266 160 5346 564 2833 582 840 685 3167 101 14087 563 7892 710 2842 94 4055 53 9460 720 9817 226 1648 801 18408 945 5572 962 3743 267 2840 765 3352 868 11560 76 9078 843 2429 367 1001 418 2062 515 8897 120 466 48 407 586 7172 729 464 -1 -1
429 3626 562 6400 125 544 406 1625 274 8899 348 10831 758 638 817 1870 948 9599 321 1496 725 1611 640 9403 333 5972 525 4942 14 35162 593 3120 761 588 343 1576 841 264 393 6010 231 7372 311 4605 316 10274 372 2339 698 2987 547 11043 939 151 489 6659 165 3231 956 13820 84 4845 284 1476 35 640 561 3981 608 6241 765 27059 945 158 293 1407 721 24586 749 8681 382 2988 505 20 159 25556 674 3220 868 627 667 11765 778 7747 458 496 275 9655 84 89 383 2055 946 6912 321 2401 299 8101 93 300 781 3890 507 3393 963 208 124 774 826 842 566 2074 353 4295 691 1579 734 3832 130 3888 50 9712 14 3566 53 19092 772 12682 144 2189 413 8465 977 2561 704 6476 953 1062 221 1355 632 1630 979 5613 714 9232 582 9685 543 5798 237 8608 977 373 419 2671 140 868 651 10835 51 2592 565 7202 521 4571 424 44841 802 6822 247 1731 575 5384 405 3825 437 10400 821 5766 86 140 301 2102 238 2558 314 1466 273 22 685 4989 473 6103 985 3997 -1 -1
430 8945 569 5131 595 10791 749 1514 807 9529 407 6600 155 5330 58 10268 949 7610 894 4539 397 6451 220 9542 273 1769 536 1948 665 3037 507 3312 926 2774 199 3435 738 8502 34 1519 981 9253 842 1711 623 17638 35 9502 694 5392 109 3872 230 1418 813 13050 429 794 275 6529 951 4560 875 1924 107 83 920 13109 568 8045 884 2015 859 10054 905 4003 938 12022 665 2337 465 2534 92 6021 554 4345 316 1134 71 673 95 2378 289 2986 372 1262 865 13417 573 16761 652 7010 830 2596 22 16604 886 434 578 2597 215 15112 405 20836 434 3245 189 324 767 4122 726 2157 134 169 855 557 806 6118 227 4154 939 10303 899 3201 280 11668 741 393 984 9109 956 3564 983 995 82 5616 726 2521 976 911 76 58 48 2286 874 9151 978 2199 659 20608 587 2943 787 2270 235 7835 583 5516 734 11708 996 103 907 5149 426 35517 546 16503 290 20706 771 868 876 9123 346 3607 914 14000 319 3582 -1 -1
431 5912 830 2250 565 19132 698 4019 398 1758 630 521 488 15244 52 6662 585 2000 561 4608 634 18408 141 2019 204 668 221 7557 366 305 153 457 24 10075 192 1640 757 1094 628 3566 552 1690 153 84 501 699 747 5440 575 3493 765 5299 677 23493 738 2280 573 12145 733 27457 272 1543 455 11580 556 2328 676 12739 373 783 276 6067 572 270 252 2822 80 17723 291 1381 357 6605 259 7266 805 35844 990 1309 557 6528 166 2809 877 1635 153 5743 269 2351 571 11774 653 1569 882 14756 420 10951 429 4197 96 16997 24 739 66 7061 218 25466 262 2001 512 5099 996 3446 443 514 753 42915 468 558 886 15793 911 3399 683 5637 147 966 63 14695 348 2518 811 2075 910 27445 538 3802 641 1925 375 21296 36 3262 710 191 778 6764 183 7766 140 1001 954 12368 65 984 192 2255 -1 -1
432 13460 211 10708 651 7304 25 17277 414 4962 158 493 297 221 858 17716 281 401 255 9394 499 3240 929 7533 500 5089 151 2381 589 14969 111 14659 888 12236 399 11455 526 3173 925 839 649 7288 254 593 242 28299 224 13764 983 5299 349 10260 590 9465 278 10648 973 14535 475 3842 230 3893 842 5274 594 3094 526 6268 546 17061 302 15049 803 13013 678 926 591 1089 424 494 226 2918 799 3584 196 2609 977 5545 42 3274 803 3774 116 2735 40 3306 583 17115 875 351 472 5922 567 1562 524 3417 200 334 54 2298 242 1317 935 2385 422 3131 983 2033 859 16714 52 3396 95 2069 541 3554 884 6916 820 2898 696 10173 43 4580 464 8199 95 629 928 7270 819 904 272 180 839 12076 153 4722 478 2652 299 277 86 200 49 8874 606 8066 115 7413 142 16624 588 7652 324 9148 584 7604 873 19256 235 2448 705 3 151 7307 315 1507 257 950 678 3897 865 1717 506 8192 570 1839 541 4129 -1 -1
433 8259 1 9751 814 3188 980 1498 452 4379 847 10347 850 10397 132 10976 158 5441 655 3426 465 5776 179 1023 713 4776 178 9343 121 839 159 1482 139 3196 657 27031 837 6655 160 713 96 3369 563 4186 465 406 31 5350 655 5404 730 8796 324 3274 856 585 810 651 485 5 197 2258 720 7275 485 1920 219 2482 40 3250 885 4696 833 17961 621 1799 24 9803 356 9237 388 2586 26 63 352 382 210 17209 985 5539 503 47 134 4631 856 1487 24 10708 755 2866 427 2176 204 16812 350 18971 676 1576 224 10055 263 14740 171 5746 297 2460 653 7468 999 3016 41 4391 524 1490 763 9080 233 4293 197 19230 307 757 520 228 534 1053 391 4918 445 565 37 15993 446 1381 447 412 937 6003 868 605 192 15843 178 2455 202 3062 413 4960 859 8287 650 3872 656 1193 748 4882 7 3212 725 3115 445 26262 902 7798 485 4896 743 6301 558 218 30 8317 835 13908 733 2703 731 893 980 2780 692 23659 250 10801 195 278 62 17046 -1 -1
434 12185 643 3129 794 4919 811 9112 320 2973 79 2038 126 2188 2 18880 316 2864 310 5194 376 9357 443 5341 389 5869 440 3412 469 1808 897 8219 904 4929 649 2316 61 12003 639 5897 653 2734 481 5596 702 18526 316 2974 719 6821 296 5403 300 2703 591 5925 10 2264 254 6111 294 5445 808 1981 526 9300 439 1837 901 4831 655 3116 833 3308 193 183 773 6589 779 5041 438 13274 539 12709 421 1203 338 9635 773 2759 258 8049 249 10476 644 4637 36 2805 751 10399 230 477 678 2577 429 2940 713 16222 894 19258 993 2562 618 1852 222 1397 915 17841 118 14197 98 17388 530 1229 787 3293 103 1879 929 4874 252 4787 551 1391 147 1845 208 908 423 8801 972 4203 871 6659 309 9791 340 4492 91 1585 751 3426 124 6007 423 535 979 1025 131 12567 379 5820 821 6740 716 4094 394 3497 9 1761 921 1122 775 1175 114 2157 2 5463 318 3808 87 22298 619 16362 977 1440 125 6107 18 1200 96 1998 670 5228 359 10697 49 2160 739 2877 162 1767 557 9527 587 6851 -1 -1
435 1194 982 15292 935 9261 84 10544 691 5239 480 7694 624 928 475 33195 502 1458 387 3699 921 4461 77 5426 369 4994 973 910 748 10360 404 8291 746 354 497 5127 82 2585 29 744 698 2498 441 4557 63 676 575 988 364 17754 101 7235 628 8111 295 3465 582 4668 275 494 921 359 570 3962 440 1734 963 1862 936 274 653 2622 943 3796 393 3725 909 1307 676 2437 594 59 499 6264 995 3153 749 19467 13 7133 191 10272 160 6095 353 6820 986 4341 673 4646 765 5462 996 3577 464 1048 58 7346 850 2289 44 30204 333 3796 449 3831 857 16824 843 3666 345 20092 847 14413 246 1927 649 7465 730 7154 334 249 291 1380 278 12952 361 5606 645 1101 757 5473 898 1913 224 9336 250 123 257 4132 113 3948 138 3941 201 6304 483 1851 294 15236 384 6369 194 1166 316 13736 489 3413 466 7262 308 747 470 28105 370 9553 686 5936 474 927 461 7981 770 3223 36 1214 88 3362 412 9326 60 9818 623 904 246 627 146 10558 -1 -1
436 10839 289 615 799 4264 72 3464 975 67 578 9545 401 8019 265 1916 590 273 970 9707 442 2626 746 2773 9 16886 714 3052 581 9105 481 3559 612 9624 721 4989 717 11178 823 8877 972 2991 565 488 907 149 102 10094 947 16455 652 7571 831 5281 552 11944 113 562 83 16278 730 783 283 551 674 132 584 5573 816 8260 953 698 774 1367 808 6748 520 1708 364 18237 921 14028 978 65 722 343 665 11120 72 27257 311 3294 39 184 944 2490 643 890 999 152 976 2903 799 21685 617 2524 423 4269 590 2388 294 516 94 5677 439 18264 734 8774 463 6645 755 26818 647 19112 178 1020 808 5079 921 15906 204 1577 365 1108 567 243 134 230 790 4372 796 6533 516 7798 96 1153 484 10352 32 10994 832 352 899 10 828 5250 654 4313 360 20000 292 2010 484 27650 501 17264 934 2945 483 2381 444 143 539 3094 413 5460 653 14469 561 1372 645 3954 389 2472 -1 -1
437 11770 685 2591 674 3506 62 773 780 267 967 1425 975 15227 40 14968 477 17605 497 3556 299 5112 961 1053 371 9043 945 25528 459 5754 334 1374 292 4403 858 10946 16 3556 427 1209 0 244 274 12402 978 5929 782 16771 689 2552 185 5629 364 8979 271 2457 935 1809 114 8638 864 7924 944 8083 317 6539 247 6205 922 1692 435 8638 309 4776 471 19385 733 2197 203 1343 261 2457 380 1266 634 252 255 3097 720 29372 710 2874 547 11015 757 14422 352 13948 486 15493 626 4032 627 9339 952 6082 275 11046 123 5804 835 8961 479 809 908 7168 920 2380 772 7257 762 11155 956 2472 702 2660 812 770 164 12862 585 376 78 5115 492 1045 742 4093 983 20351 547 26380 39 2565 988 467 253 3612 212 1756 285 2218 391 789 76 3528 655 3455 732 5571 325 2291 979 20654 247 672 451 5285 478 502 873 63 632 3083 710 538 563 499 573 2973 197 21035 534 1507 -1 -1
438 3774 87 23315 638 1368 449 2080 466 31007 259 3574 654 2338 283 3886 371 6519 533 3319 921 4450 828 121 971 12355 460 1765 287 108 110 1101 258 1122 358 9574 535 17693 202 86 418 1355 322 5715 361 4453 979 3981 87 2068 95 3134 389 7993 461 7401 290 6723 964 4330 930 5627 198 2169 459 265 987 4430 173 1081 143 8183 602 2838 320 8210 466 727 14 878 332 8215 604 4391 255 3664 660 1822 631 5955 872 4041 437 14762 368 9669 705 4269 282 2799 306 4433 811 7369 233 7542 880 1851 955 349 387 6096 716 1014 904 3426 842 8440 403 1652 721 25366 504 3556 165 8168 689 10536 204 1886 322 2316 501 2973 42 765 525 6442 263 28914 898 4291 339 6139 731 16299 915 7949 722 8741 912 4512 115 219 143 6205 51 4876 271 5538 495 17804 651 17307 156 5623 256 8381 673 1416 207 6741 876 1769 56 4943 830 3459 550 4050 77 11977 416 11222 225 2552 493 1815 633 5285 589 5728 311 2810 902 2017 940 1665 25 3299 58 10993 -1 -1
439 2857 875 5809 553 3075 935 3537 519 9158 473 13255 363 22 81 18587 481 1054 468 775 841 718 751 6704 100 14886 240 3565 145 7289 356 1738 959 965 772 1651 847 7138 984 2823 769 3358 761 19431 741 366 27 1243 34 8896 106 2467 629 3887 281 708 604 1423 642 8341 479 1736 579 10250 590 1226 876 8765 423 830 871 704 494 13231 256 6582 976 1221 668 9883 601 6206 132 7130 610 8555 616 10444 321 3284 860 9105 439 11976 854 1521 937 12315 161 7477 228 1367 395 177 269 13106 634 4865 154 713 863 92 360 8856 916 815 741 9845 592 2454 339 2923 193 2198 44 3696 644 5739 598 7429 931 3588 478 568 678 1817 696 282 336 1986 273 115 112 15296 162 16940 337 7185 624 9835 713 574 415 223 105 4789 758 14858 502 5117 961 3441 306 9339 133 37298 514 3754 471 13547 260 29 95 10588 815 8070 531 249 599 1989 926 2122 612 3194 564 262 982 9535 815 6320 81 3843 709 10767 828 10816 194 10605 734 1460 622 128 456 16458 -1 -1
440 10104 665 4779 278 571 999 666 729 931 776 1327 490 6367 91 9542 439 13129 66 1227 541 219 183 1227 142 2981 706 2943 654 8870 808 5778 736 11200 446 1551 252 148 570 1151 827 2824 25 3967 744 563 88 5325 187 5444 511 21533 453 12573 792 528 10 2790 907 5977 977 19647 973 7287 715 3395 550 3565 145 581 939 12367 366 4115 718 3557 976 680 677 4726 705 18859 171 6798 496 23150 713 2154 42 7455 948 7043 220 1807 947 10452 726 928 163 2567 316 6235 736 4753 682 6943 782 4406 203 20214 659 4339 241 12483 939 2151 675 1971 873 7808 567 719 162 344 667 928 748 2296 900 480 977 309 127 3501 290 2566 635 2172 380 1675 58 9798 504 11211 419 613 669 7422 112 1578 113 2048 344 568 333 4659 153 1917 207 1379 989 1330 96 1203 567 6128 106 14375 875 4571 880 6380 38 644 604 67 443 1678 153 690 483 1746 447 1939 502 9092 977 3626 750 1689 354 4290 51 10323 214 2757 143 9729 386 4876 868 1669 486 1788 669 9243 215 11848 823 979 360 10985 871 4374 897 1076 430 6666 445 3123 201 17423 125 923 553 457 927 1238 776 10829 579 11776 133 2348 637 331 -1 -1
441 1900 380 4677 247 339 145 12866 960 15832 270 8454 415 7582 706 71 412 2329 145 2142 616 6143 895 326 810 2886 87 293 415 1809 659 255 769 4327 619 2087 898 5163 474 1997 219 10680 103 2814 155 1390 170 5332 995 4500 70 2533 710 4661 479 1560 458 1537 46 14494 378 9699 542 2675 57 44103 88 8200 337 1742 418 851 356 13699 154 1122 450 13164 460 25874 203 13758 959 957 924 1936 680 6647 894 11985 916 3073 827 18662 180 6048 134 102 332 2736 365 8291 291 776 895 4585 77 8223 834 9415 402 8598 546 2417 206 9582 536 1532 754 3050 447 7326 880 613 317 4860 34 9068 875 8868 18 7423 770 6643 908 847 346 8464 557 9055 681 941 183 1600 735 23419 801 2577 673 13517 342 8415 661 2244 807 8767 774 3565 104 86 691 4700 226 12867 614 6390 867 7736 769 9309 643 1588 174 21603 266 8300 731 7247 153 1895 594 3979 916 616 434 10486 -1 -1
442 753 21 1841 445 468 156 12552 760 2719 971 6558 544 9476 842 472 909 2992 68 1126 559 4808 58 4089 155 5189 782 4904 934 2890 211 126 611 4299 171 9824 725 1814 994 5047 713 10643 968 6813 119 1464 30 6163 588 142 931 5850 929 4170 458 3757 119 19629 718 2203 476 9751 418 13359 921 3921 467 2350 664 7755 238 1259 535 1209 764 11672 105 1815 24 5280 614 16828 407 435 489 6307 659 10015 839 459 262 2575 56 853 482 9362 928 17191 488 351 314 99 766 1607 178 14881 983 11368 95 3128 429 5727 858 3532 119 722 435 8337 402 1166 900 499 311 15714 390 25805 952 7015 209 9860 765 4094 412 6569 639 12549 982 1562 410 2522 780 5142 65 3285 512 1268 383 6578 922 931 270 3871 639 523 319 15090 711 33797 934 825 785 226 602 5496 150 5734 712 478 474 3952 284 2021 562 7618 814 2400 257 5044 414 5847 704 9308 222 13845 86 193 377 2902 636 2035 184 8262 83 457 999 2733 305 11772 368 25250 -1 -1
443 5543 609 13289 687 1202 742 1136 814 9035 626 1039 493 8935 531 7558 333 1695 864 2690 896 2282 867 1280 506 12077 459 14719 826 1177 138 3009 839 10916 776 7404 381 14678 860 8296 101 1417 639 3791 21 1293 924 1964 852 12635 640 4218 185 187 100 9087 739 13100 547 6618 934 31281 503 660 686 6600 457 7707 341 5288 213 9504 277 1220 464 679 353 73 255 13884 120 9098 471 12920 905 6284 667 708 17 4365 406 534 929 11658 668 13414 246 2963 835 8043 937 5893 893 7392 163 7934 822 2727 449 1640 247 3824 224 18769 649 3588 286 16864 608 3034 440 3716 221 14395 39 12399 911 1644 130 4792 694 3686 624 8092 631 1119 444 4106 199 9321 555 844 172 4224 616 1352 700 545 134 6510 984 1864 774 6162 656 4194 90 2562 167 3086 394 7323 530 856 560 4970 27 2847 963 4038 611 8563 531 505 343 8575 596 8231 476 13494 918 11785 620 5683 792 6068 286 4253 65 2991 903 1112 729 12233 984 455 -1 -1
444 1455 595 2705 660 460 655 9287 869 3391 106 2143 413 12225 196 5863 961 13802 281 12160 368 253 580 3713 131 89 717 809 577 6006 204 122 939 7749 300 4246 676 24732 939 7048 97 17032 884 7559 246 1289 284 18034 158 284 929 589 164 8941 723 35 866 3442 400 4446 603 5380 598 2018 688 11663 677 2683 671 13822 690 6948 254 7589 991 257 130 10242 756 1105 792 7618 424 1139 998 7864 878 506 345 13903 706 2201 380 21102 207 3753 976 10 417 215 281 7498 750 1843 967 4393 458 10417 277 14862 398 1963 237 1089 428 1309 254 81 563 5002 363 779 6 401 91 12703 334 8354 255 4713 998 9837 481 486 879 14369 569 1995 57 2272 635 16782 150 30615 214 2668 544 5805 229 5515 772 2211 441 650 552 3629 514 161 191 3166 740 2053 414 5622 304 10351 502 13958 906 7603 97 9984 535 2746 260 1000 372 6342 480 701 782 5942 462 836 762 5370 387 6453 934 917 941 841 928 4042 904 2692 448 28578 20 401 742 1297 658 2499 865 2125 -1 -1
445 13 814 9580 365 31179 920 14380 371 577 867 2888 495 14460 771 675 778 8161 798 101 612 3778 83 5204 328 593 322 4724 302 4445 532 6571 983 10112 76 4176 333 126 605 605 640 13872 331 477 520 2032 60 25471 996 898 823 4797 811 14539 852 8876 692 2373 126 4465 684 5636 258 2008 168 6214 58 11744 523 80 826 265 228 2548 30 42 95 16566 224 5424 308 14663 362 2522 548 7721 277 1121 232 3813 731 2268 427 7961 134 5603 45 3730 573 3999 188 819 459 250 633 1185 321 2192 787 19371 932 6512 176 26248 983 7135 195 933 681 1732 654 2909 546 10486 323 641 421 689 274 1307 103 105 822 621 194 8341 16 1647 582 1075 434 8284 767 3103 606 9680 793 40128 789 3934 906 5038 983 971 772 5821 170 3602 498 10402 701 6774 297 31284 441 3419 324 599 635 2869 831 2693 530 1780 129 10197 365 206 757 9841 158 2561 756 2994 428 13169 360 15490 414 3463 408 2827 -1 -1
446 11817 811 8429 596 900 24 13067 981 395 273 5736 927 318 971 20699 46 6157 577 854 94 3664 74 13914 876 949 942 287 459 12788 287 14852 834 2533 81 1157 793 7031 256 5194 518 528 553 913 732 1650 196 4507 255 8644 273 2161 455 15395 238 5627 508 6064 963 3027 871 13308 44 2821 2 5305 735 5704 510 7035 655 3424 734 1935 784 2811 805 12275 956 4666 263 7903 838 7712 236 8831 106 32306 913 4015 553 7383 675 29037 821 5113 602 10354 923 16418 984 1320 342 5031 205 2642 492 9756 177 10620 223 3835 55 14372 716 1406 304 1643 849 643 35 3038 376 2819 320 2266 894 6075 76 2256 194 890 93 11797 189 13909 889 2153 60 1886 41 8877 125 3575 251 17126 628 2822 890 2447 760 7031 143 13149 942 4525 604 1543 896 1750 701 2687 238 9878 987 14644 498 476 830 6545 228 3978 749 10176 918 1381 283 14627 223 5707 -1 -1
447 1856 800 8843 718 13309 338 410 735 3759 507 331 523 4859 748 704 565 10366 207 36114 570 2723 599 2724 242 3937 536 4385 931 1662 666 174 164 1251 959 14146 635 5904 699 5404 381 7877 962 527 792 5881 237 300 807 12008 881 5456 782 3305 472 10526 315 12869 768 5434 194 41995 521 2341 251 3040 731 3131 974 5394 741 99 647 655 816 3765 920 2841 364 11838 14 4862 274 7033 432 2178 163 865 694 5438 41 17339 132 4219 709 4294 385 4714 995 2446 38 23509 92 16909 89 6985 313 13081 369 6332 370 12777 235 1636 282 4846 683 24 879 14075 94 8277 0 3403 323 9323 420 10089 484 262 382 20547 997 4809 961 9114 132 2275 829 9182 383 3341 218 1065 694 780 998 3560 158 6897 161 1171 670 7478 854 555 145 5814 989 33541 251 9270 532 613 595 5710 52 73 460 6317 367 2996 644 16487 -1 -1
448 1376 957 8979 977 3508 86 1224 987 19406 440 8127 834 1715 204 11449 664 2241 388 8443 380 603 518 12125 599 4096 475 1065 675 18705 409 24504 332 2629 885 1049 518 3574 837 1259 211 23701 91 3444 446 691 665 14921 638 11324 963 1659 462 14430 721 1222 875 2035 518 1612 737 17532 398 19779 258 14537 177 1768 612 12279 246 3230 639 587 232 13821 630 5609 922 9132 562 4527 329 1639 480 11109 714 10499 393 399 695 2441 568 2143 209 10433 656 2089 932 385 45 11466 186 885 275 2435 746 5774 941 2634 750 3551 710 4561 861 1357 163 13199 375 18038 9 11247 910 19088 219 5608 246 3988 895 2868 569 2623 474 1729 98 11855 634 15622 644 7229 612 6490 692 10864 496 2556 506 4733 366 3526 556 2690 181 71 300 833 400 10191 662 5870 345 441 959 8062 401 1369 176 300 93 1310 822 17542 616 2203 98 2973 740 7093 917 9473 -1 -1
449 5883 236 1350 168 30638 249 1609 720 1019 256 748 749 25436 49 3097 304 1970 887 3167 164 7765 895 9039 217 5343 932 8789 258 6841 80 8950 281 9274 112 4516 249 2124 478 7345 99 350 485 2397 239 1050 311 16075 649 23356 283 1237 114 546 709 206 469 1644 864 4606 735 4300 871 1093 566 5459 946 230 10 2104 822 1755 164 4299 83 4085 430 9094 812 2617 966 2044 634 14 877 9640 803 497 355 17835 772 2475 329 8164 225 6429 804 7810 130 1722 419 480 639 2281 628 612 782 13909 937 1673 346 7959 812 2117 831 1254 304 8141 634 9056 753 4081 650 849 165 1296 606 2567 994 73 977 6560 939 3872 394 25027 633 18104 542 811 370 7814 43 4471 333 2794 884 1794 500 7343 382 8387 866 1688 827 1117 656 5387 343 4347 448 12134 857 981 229 3907 945 1109 272 270 122 6413 10 71 929 1426 124 13476 737 5534 181 962 287 8540 32 7162 271 11326 497 6704 153 82 310 2186 206 2056 270 25474 302 16257 881 607 896 1251 963 11871 457 3770 623 8890 418 2289 -1 -1
450 2776 508 3292 486 6404 617 5079 665 19430 436 18064 366 4396 430 594 404 7481 99 4797 44 1101 465 13908 215 7888 780 8515 985 2878 13 2374 270 36 183 7835 976 8796 217 2541 430 13641 72 128 401 1169 80 880 253 14193 505 21548 660 4068 932 718 506 512 661 892 68 9600 984 6602 560 5568 808 2835 388 10661 55 3571 187 6917 368 9745 273 8131 618 8210 964 3781 240 9533 762 17569 791 884 494 1925 78 17162 95 5751 101 834 277 10463 271 3548 72 11255 238 355 618 359 501 1324 737 7747 655 11910 146 2703 615 7707 691 6035 54 1059 839 10684 120 23628 343 18878 882 499 317 119 358 143 373 11587 625 310 540 2050 521 4993 988 98 691 4094 939 2383 265 13222 997 3234 584 1154 299 3189 48 2641 591 23687 597 4497 892 3373 44 6877 473 11473 183 3664 600 13522 215 4382 550 952 637 85 737 13426 819 7628 529 5606 665 347 31 2252 431 292 519 3869 842 6757 918 1720 956 74 -1 -1
451 1513 587 6842 896 7432 549 6903 539 6736 387 7935 530 3039 300 1334 215 9252 214 714 964 16566 641 3526 936 5643 381 14256 878 683 291 1098 756 4632 412 1448 374 2042 318 519 443 1215 74 2003 172 15870 196 1006 640 160 107 6858 417 759 706 3996 485 3184 675 8927 904 2862 541 1136 485 2061 117 2036 191 7514 83 15165 891 1165 794 2237 553 24123 669 8170 264 8434 736 16820 107 178 188 11729 700 17600 14 2622 64 2245 267 9960 300 853 631 405 767 13833 234 65 849 3104 634 2408 229 4910 706 4120 60 20896 373 697 717 14327 886 9799 646 3461 595 567 487 8376 808 226 101 831 491 649 824 10286 960 11626 293 1087 946 1904 777 5289 561 4645 923 13403 654 177 689 7863 385 5410 759 4479 139 2338 318 358 153 4115 81 10970 300 6347 230 15357 642 2945 822 7673 365 4732 669 2711 296 1036 989 5223 903 3240 451 13694 332 2239 909 2681 998 18756 492 12327 722 535 982 8451 0 2945 560 2196 748 8290 280 907 87 6027 162 94 689 2726 42 8518 148 1773 -1 -1
452 2442 917 1670 673 2122 36 7164 392 1141 761 2261 797 5036 533 449 941 937 244 2412 512 1920 920 9249 59 4824 800 14683 433 746 985 4866 618 2663 526 4008 916 12486 373 4276 208 3930 231 10878 644 862 261 222 727 3227 384 5375 686 16223 727 3881 148 14210 736 926 502 7617 547 2045 670 589 933 7384 356 3397 737 8158 943 4926 514 7819 119 5736 356 3209 363 300 902 5751 825 5093 722 4860 438 11189 119 663 424 6574 469 45 436 1296 159 36 29 2774 650 991 660 1200 500 1847 381 11507 877 21 163 1470 440 18823 126 4958 790 6786 66 4994 846 647 446 4210 990 118 955 1230 612 13679 1 4298 681 4116 77 6412 526 3488 841 15230 821 324 806 12634 614 1213 48 3774 320 3549 303 8176 681 13254 887 4891 940 1181 772 593 814 702 402 658 221 4257 270 1426 881 14460 512 863 89 8996 361 6419 563 745 489 16193 327 2253 209 16330 726 792 238 4131 779 11554 305 1927 628 2278 703 288 230 2000 831 3011 431 1849 799 13157 200 675 599 6842 753 1137 631 5676 783 814 780 3949 661 114 33 14276 139 1368 829 5156 2 6813 281 3492 638 806 289 14299 494 10378 77 813 194 2131 291 1195 7 4885 439 4389 166 4086 615 1358 -1 -1
453 5973 388 8092 580 3030 381 16421 495 450 360 8926 633 10219 856 108 599 1028 190 1046 498 7880 154 12 893 11558 890 1600 486 6744 707 3146 836 1926 23 12500 409 2228 594 10009 223 3179 644 15012 797 1202 199 3939 381 16174 780 6299 775 745 889 343 445 721 436 5603 743 11295 205 3168 235 581 836 2 195 775 764 457 943 4001 659 1301 935 3752 886 2569 305 4626 425 3026 37 10310 24 3682 434 2166 240 4695 111 3100 492 6587 642 7996 777 9803 754 3854 357 6871 743 4085 498 522 113 28586 470 11579 905 214 716 18981 784 493 746 3960 21 7018 139 7720 377 6482 6 167 108 9567 77 5924 101 4248 52 7071 810 7888 142 17499 64 97 799 2543 667 20332 301 4186 546 3911 108 19397 815 4475 566 3333 808 1976 558 10535 800 2345 654 16109 34 7063 162 1543 739 6175 595 2197 838 381 726 14630 764 749 260 4724 535 2437 319 2308 291 3340 110 13413 249 8804 473 8215 890 5828 400 784 534 7529 352 2071 575 2975 455 6820 574 5479 -1 -1
454 23494 131 1546 992 17747 448 3319 378 49 157 3291 812 8565 631 5622 715 1297 991 8590 735 1816 546 19294 802 1042 15 598 11 14230 840 1747 841 5915 525 1247 614 6270 204 779 114 3318 556 6668 922 17064 875 18686 473 2171 427 1069 162 7943 747 8244 612 6212 662 7149 357 12136 117 4188 792 11653 263 5563 941 5904 533 5508 871 1939 4 4487 6 3159 248 24065 184 304 552 15147 701 3868 819 2026 695 776 90 20882 167 8205 166 426 451 1591 597 3734 102 3474 183 2177 461 4758 803 9409 480 4692 473 1509 134 13968 577 2586 997 26036 485 1317 357 1381 210 6418 284 4897 24 24214 423 3604 624 10030 257 20171 40 1424 230 2071 4 11738 368 2181 594 137 170 3094 245 10460 507 126 675 8993 310 3392 417 2910 964 8206 470 1977 277 6940 419 3305 944 16410 288 6089 613 1618 437 1547 168 10443 895 4444 250 1413 894 1904 535 7405 -1 -1
455 539 45 6430 10 9 718 3724 646 13617 789 7639 946 15845 775 19392 764 12274 530 1547 874 2082 486 2728 372 7389 739 554 551 15075 482 2577 692 8075 449 606 584 9808 212 10325 236 12253 628 2187 956 2127 935 18591 741 309 843 2644 692 6073 652 2458 930 1889 459 3293 43 11404 502 11006 817 959 977 13364 30 52 379 4945 535 10603 555 1128 573 7054 522 4361 793 6653 817 1210 655 6129 595 1867 800 15931 199 3890 321 926 626 3487 113 627 139 14285 560 1283 903 739 401 13136 336 22313 672 4602 646 3593 430 9205 231 4959 328 4495 247 391 438 7398 732 6096 171 2539 74 7209 422 4022 366 77 433 18847 835 1935 765 6830 379 9635 687 6302 19 4500 374 7790 598 1360 592 28498 613 1590 838 1338 612 2870 310 5085 306 5359 983 1608 241 1896 919 4499 54 3004 827 2169 673 15307 187 10218 231 6803 21 13051 491 11264 265 3231 196 3718 977 6418 333 706 532 9489 795 127 -1 -1
456 1969 621 1650 738 14005 847 426 175 9040 962 3777 502 13985 78 30582 467 49 641 8179 469 879 885 2812 254 8034 309 4731 247 1762 925 6264 724 830 13 2296 716 2815 607 16295 764 10103 789 380 49 20965 929 639 160 5124 557 11779 100 16602 338 3117 102 430 262 5372 766 3048 986 3325 16 1074 329 2042 646 754 507 834 340 4178 150 964 99 578 652 895 487 3950 558 6544 219 12037 77 3066 211 16686 26 6530 153 4206 201 2051 810 8358 333 9551 586 1350 994 17093 148 5509 267 6203 369 15650 880 8577 533 202 921 3666 88 1332 588 6639 179 18303 187 1005 318 6601 451 1011 517 23089 294 5320 677 5301 993 2412 278 1408 257 4928 253 9308 615 16578 391 5390 585 17629 407 2248 478 8289 318 2875 823 1094 460 2172 907 2032 763 209 34 8517 422 664 423 7816 614 3253 571 11936 654 5277 509 3409 845 5442 20 21527 371 3073 89 24637 633 4938 -1 -1
457 3949 470 6077 969 3104 332 1649 974 7555 680 20431 440 5567 263 10649 24 6520 165 3967 745 16904 991 4826 149 2691 52 10495 637 7805 522 5329 53 9209 492 3257 156 6248 948 9366 307 2451 551 381 346 814 488 4148 131 5419 696 15607 813 4852 760 5733 995 13049 909 2565 954 20432 610 2525 915 1168 271 14387 692 3903 286 12494 615 20464 886 842 565 4852 188 4831 480 22103 413 1748 594 114 185 8768 720 1243 342 807 251 5346 351 6361 697 14221 342 8201 738 10026 597 5121 884 798 488 201 182 3440 907 392 92 1745 332 10115 85 2944 523 1322 80 3015 132 14202 418 202 359 9068 137 5923 639 878 721 2905 628 24089 346 5604 646 1698 953 25536 208 6848 164 9807 418 744 796 3946 562 3481 96 2586 982 3947 32 7317 739 18583 243 1237 383 1707 672 7452 766 4783 274 3689 735 17335 125 6615 533 4466 420 3410 795 19 865 3336 659 3576 -1 -1
458 4264 785 11074 672 1866 585 5437 463 3182 56 10717 199 2347 414 3349 513 392 910 4722 428 12215 436 12609 186 1292 312 418 458 3459 675 447 743 5277 712 4924 159 1376 464 8104 454 38 483 9322 785 3928 916 11377 71 4842 875 1162 592 5757 645 1570 785 2484 523 2485 273 3049 204 589 923 652 330 7633 182 2248 575 887 571 674 133 8912 794 5356 191 1960 101 3460 806 139 375 771 113 93 805 176 94 8610 966 2842 93 17535 317 10802 30 11750 74 2216 676 2235 215 2274 255 881 36 2610 940 19951 323 1261 714 2517 344 348 563 1808 321 11073 689 3884 227 11014 951 480 128 2357 250 238 968 4292 634 2232 85 21046 279 11797 506 801 985 12463 278 8744 140 236 677 410 891 2853 102 1593 282 3538 91 2451 620 1960 785 752 841 11459 153 8406 456 8294 553 2343 433 4214 408 19653 55 576 396 5475 823 5300 700 7122 248 13112 675 1144 442 139 486 7354 693 3980 666 2399 735 3025 31 120 244 11254 752 2447 859 10288 726 4260 406 9651 805 610 677 7827 20 1356 690 13267 598 2384 191 14806 113 10838 781 2288 29 15280 215 803 480 3560 868 4657 776 3410 543 7276 -1 -1
459 10859 540 5542 695 9552 688 5195 662 8743 801 13962 779 2952 887 2932 743 4467 758 5508 299 1031 660 7781 355 128 880 16063 416 1426 629 5707 370 6403 523 11939 468 5825 815 499 742 19176 34 11396 930 547 666 2097 671 9262 546 11519 687 30816 615 1674 53 1882 488 8002 29 1678 897 777 839 4555 119 11564 928 1026 608 5780 580 5085 853 8806 653 3114 893 4849 96 1980 775 109 421 15861 311 1068 821 2781 77 18472 27 307 282 6993 515 116 829 2853 578 10566 102 9389 650 9924 330 23589 463 1861 478 9019 764 2925 301 4597 994 3365 25 3147 183 608 877 7852 456 11468 936 15513 263 31151 437 3490 684 10431 674 5462 48 630 685 730 906 2663 65 3453 617 798 513 1520 952 249 585 5410 353 10770 174 4176 433 558 863 3700 61 13891 388 9814 89 26552 704 5232 849 4823 781 3699 777 15807 -1 -1
460 29850 744 835 366 2168 729 1042 714 4240 221 3841 905 2104 14 3827 995 6004 39 2388 989 399 387 12114 315 374 89 4977 893 11039 74 9755 661 3535 885 19154 695 4633 211 13091 35 5081 750 5721 407 3195 228 6853 290 8779 263 57 391 22950 889 1471 79 2391 99 3803 53 2321 40 4890 786 13919 146 1791 556 1885 169 452 719 2044 368 4759 753 13633 899 9734 61 31851 761 559 69 4504 739 3708 52 24666 214 5689 604 541 329 2465 363 8294 549 8637 850 7888 843 1361 525 5418 782 9380 415 4099 992 8999 867 8887 473 3160 207 15434 887 8016 524 4113 254 5220 291 6927 765 582 491 11211 273 1407 806 549 537 2594 581 3128 423 8731 887 2276 407 17967 260 2527 546 10152 346 3222 662 5796 935 2500 735 10452 668 13776 677 1281 809 3763 893 7815 579 4053 398 5117 415 2444 981 3422 945 7883 595 3586 663 5252 688 4629 628 657 716 1764 213 15007 206 2413 940 1816 -1 -1
461 6214 744 36 186 10480 785 3552 465 3773 745 1118 717 9049 697 1148 833 4734 832 1751 600 633 407 1003 883 1434 810 4160 260 2115 98 7325 969 6765 993 783 943 1156 87 10980 305 3828 246 2676 855 19725 577 3588 174 2663 45 3056 160 563 688 16840 236 3750 964 4544 490 460 872 3217 304 2558 757 643 86 14689 864 2864 446 1953 223 5397 314 3591 133 432 371 759 668 5850 538 9873 575 10587 393 631 686 330 419 1621 319 7643 314 5924 523 7321 633 6253 188 2478 482 2875 587 2728 323 3820 446 13016 185 9704 586 8 973 2116 994 2697 590 5912 570 2500 766 3968 959 6303 532 5004 974 21150 914 471 133 25157 351 121 813 8386 309 2239 840 5543 651 5183 692 1467 889 2198 346 90 201 1861 407 1549 236 1266 771 5804 990 6807 891 4104 230 8839 524 6238 285 3768 697 10165 102 3817 411 17680 235 9780 219 377 425 17164 455 19013 159 3301 224 7649 182 28403 276 7248 295 499 105 11225 757 3204 749 43 822 11171 634 4254 296 5118 848 2201 534 4772 442 8597 778 2273 353 288 382 5291 764 2042 421 569 774 351 276 181 95 5267 -1 -1
462 2809 792 1550 158 4472 103 18237 452 4649 396 10817 247 3304 285 1911 531 5581 213 12467 364 31295 530 9307 356 6402 663 1397 317 4861 264 75 864 3155 197 5773 459 9726 282 7633 185 7892 348 1026 487 27354 362 2948 148 7529 975 6578 848 3610 357 2445 713 100 256 1521 299 7371 798 6945 821 9869 433 3038 484 9530 135 222 473 13254 515 12045 682 433 703 23276 51 16425 995 4324 970 1572 191 12275 242 1802 437 5546 279 8861 66 22818 77 8749 765 234 976 27397 262 6124 288 13705 785 20278 408 5866 922 10040 2 19555 956 11800 678 17047 218 2720 158 3066 171 13426 46 4675 53 6528 529 1157 863 3506 69 1513 274 13671 482 12397 417 1881 820 4248 926 791 960 5162 311 3960 749 6340 214 7664 -1 -1
463 2424 224 1641 916 1034 708 3314 766 4178 867 3003 256 3877 35 17251 908 4558 917 1283 921 39 285 3195 490 2013 654 743 254 5949 478 2585 215 3214 874 8146 123 1716 735 1416 767 8807 283 3 141 110 859 391 839 1255 62 3943 906 5019 966 5524 877 8852 274 9792 416 4286 175 6432 190 14052 369 2880 683 2038 226 3352 625 3730 794 3807 670 13177 466 5763 314 4320 671 9186 269 1549 8 1498 390 748 606 5387 279 1509 256 5838 713 6752 799 2584 219 17291 73 6937 65 6509 850 26223 665 8267 576 12769 869 1442 535 1712 809 14826 246 8013 146 7226 871 12834 612 694 96 9148 521 1235 748 4097 537 7648 8 7683 950 390 168 8464 65 2280 682 5797 287 4490 167 513 838 12548 774 714 958 4722 134 1062 285 9576 878 861 908 18001 683 8897 232 1615 509 5883 162 20882 429 23191 415 5578 594 9281 281 1044 440 10726 595 4576 485 13388 910 1321 563 2669 578 2751 305 5143 602 5930 429 1724 365 992 246 9355 108 1655 986 6154 347 136 10 7187 687 5876 589 4890 831 533 -1 -1
464 2899 263 2843 880 12522 936 2004 571 12743 694 1310 746 17029 591 3269 533 362 677 18318 825 25996 922 9917 703 8471 599 3801 105 4972 803 5064 268 13251 371 5936 778 6110 524 836 126 4632 867 9066 18 600 1 3191 683 1422 945 4000 364 2562 248 13397 548 253 391 1064 911 10944 127 10294 626 3810 2 7444 957 17099 315 2147 188 623 709 2270 325 1238 246 4588 840 12121 449 2548 141 2182 392 88 114 9398 324 9201 326 432 512 3750 960 13091 411 2723 926 4812 39 7600 241 8058 122 588 937 4834 611 566 800 10998 737 281 959 6197 180 5610 985 8418 903 6005 374 9242 332 15202 571 1328 653 772 189 2350 204 11955 700 39 251 3073 516 51 194 1497 427 88 310 139 740 579 567 72 997 2860 711 6935 82 2474 518 3138 493 8835 50 5516 9 10295 938 13979 125 4843 312 15197 800 7 248 6266 208 4284 246 1891 364 1332 491 11695 929 6963 126 3119 735 562 481 5559 732 2073 549 11866 445 3528 280 9896 710 581 438 8062 755 887 874 457 205 378 857 4459 779 864 834 5269 439 1123 34 3263 595 6276 282 299 -1 -1
465 163 916 141 497 3787 200 16124 594 1084 581 2870 248 2012 275 160 734 2674 504 648 967 1193 214 19235 743 9614 237 13104 541 1840 872 3094 575 6823 39 9100 594 9215 69 2350 91 10333 452 8302 79 2891 113 7373 221 17828 201 6122 998 1001 591 760 416 987 315 7939 864 1095 161 275 567 603 625 5541 511 4556 301 400 156 5081 992 4653 621 1639 158 7280 267 3537 335 5644 90 953 712 5842 497 3523 239 3167 501 20213 23 15004 609 7856 606 1360 562 10823 327 8636 562 872 845 5052 755 1066 344 5733 584 3582 280 7706 162 1366 139 11660 220 283 503 442 53 4726 590 2747 75 21647 443 6905 102 2213 429 14127 560 2188 343 349 274 1078 312 7528 464 7031 339 4856 650 6190 57 11913 614 255 868 4060 378 2313 976 411 193 17030 189 2372 300 11473 82 3692 904 13491 727 5859 232 6112 442 5848 426 1645 462 8693 983 1017 545 7934 213 231 42 15323 53 4196 159 2625 121 1997 620 3657 691 1250 46 7352 485 8370 998 2550 661 5007 80 1052 353 12026 741 22111 -1 -1
466 8887 693 60 321 14000 735 1493 19 4800 762 22933 887 4653 763 6309 798 5103 360 3678 313 1378 107 4500 747 7231 191 5043 380 910 112 5101 533 13305 127 13511 612 4762 329 7986 937 2936 979 2537 571 2268 869 13599 227 9743 2 3359 765 12634 584 8428 865 2420 67 502 941 3181 364 10397 341 13893 147 8551 348 4420 959 17 332 6845 557 2483 293 3522 704 641 583 3441 591 10363 51 10125 246 2008 194 13409 886 658 179 10453 574 6869 723 10787 829 1653 89 647 765 1837 820 10490 19 1762 44 1054 65 2490 259 9942 647 1431 944 14253 415 5043 296 5011 93 3310 122 323 440 9553 154 5102 351 3448 458 15170 117 8650 388 3561 963 9520 440 9002 239 6860 745 4015 80 2057 402 3642 390 363 961 1405 609 6696 348 2975 307 12770 840 21837 783 2120 888 1340 64 7129 467 9796 135 717 129 7265 330 2575 944 10768 853 4394 224 4103 516 14344 256 766 873 2353 259 741 530 9380 187 1757 510 12054 798 3579 473 2196 -1 -1
467 4649 947 3054 918 2060 403 331 616 6112 948 5045 867 15118 41 2953 571 1347 262 937 410 22517 55 5353 279 13241 677 3662 617 183 180 5477 582 7287 185 236 250 12036 780 5789 940 11686 981 3757 9 1349 698 1161 200 4425 900 11022 748 7176 322 2777 845 646 357 8471 605 17916 546 1779 54 4336 730 648 695 1437 239 13335 818 15670 246 222 169 10859 150 1770 740 2462 124 4143 206 7697 381 14292 592 3636 766 7477 54 8378 99 8847 888 7932 133 2886 618 10704 999 9909 181 9871 40 2600 268 502 436 4469 485 6242 447 3930 577 14734 502 4344 963 16748 269 20447 653 2059 87 8128 642 2291 764 4284 611 5310 497 14139 297 6412 359 1336 460 7690 569 5071 278 9266 686 6777 640 7478 434 6581 210 8619 215 2398 651 3276 147 2416 518 2153 220 13757 114 441 976 410 417 14077 388 2440 619 4276 82 1143 485 2563 845 2525 898 835 463 4346 378 2055 456 3944 753 2793 112 7706 309 611 778 743 779 187 960 4173 114 6699 580 84 637 2867 919 2186 -1 -1
468 2699 269 4593 119 13008 68 5082 694 7645 785 13248 68 12639 300 13123 94 3678 218 10926 635 844 806 1903 920 2596 227 8610 894 1060 518 3755 865 10268 313 5167 45 10141 82 8963 630 6343 482 2998 319 17885 353 354 922 7684 292 111 245 1775 719 20959 165 7715 389 436 279 8000 123 25185 124 930 912 1430 370 2918 462 12 762 1482 68 4645 692 5204 489 15157 221 3601 984 8070 763 14271 715 1460 465 2599 336 13198 364 5359 870 5339 330 1079 390 6115 261 13525 13 17189 287 9171 419 5758 903 1549 705 6909 518 7387 395 6952 741 1264 673 2347 418 2679 985 1723 217 872 985 11507 972 207 369 802 213 4446 222 1151 763 41977 125 2239 681 5558 930 3099 798 296 869 15289 362 11165 868 12864 653 8087 161 4247 240 9186 81 262 503 4343 836 730 563 13074 519 2592 911 1276 183 1048 810 6506 479 7010 608 374 883 3688 609 11924 548 4859 -1 -1
469 3492 955 760 190 1066 851 3160 715 1976 893 3631 761 459 457 6069 379 9622 922 311 503 863 223 5712 32 9637 734 1271 898 940 481 1002 404 4891 890 1884 547 4637 301 10773 210 2527 377 1762 913 6371 400 1887 240 14854 295 667 163 8205 830 13269 502 4957 526 101 920 6397 311 1292 787 3325 169 8150 451 4392 149 2972 488 3989 638 9428 464 3783 56 26552 439 1282 95 2376 993 712 277 4310 165 6073 887 5387 2 5780 648 817 26 4059 537 2827 589 5160 160 9981 142 3575 544 641 104 1299 615 2219 840 2764 189 13289 931 7126 847 5920 515 3216 117 9254 682 3383 715 10058 148 4953 428 1576 88 1707 206 5387 169 3500 98 7105 667 1021 429 2132 113 1028 551 9160 267 12112 459 1097 939 12038 171 8077 812 4006 574 2530 608 5673 609 2186 721 2008 912 6805 64 2208 873 2779 161 13541 604 5892 892 5451 789 3990 82 1505 566 10217 964 995 494 4088 161 6508 308 8033 377 7069 919 6653 683 2765 677 924 344 4541 74 2194 424 7198 683 2171 817 10792 102 2032 240 230 461 580 23 1775 751 4409 396 4749 727 7339 582 6540 455 15238 286 3989 902 2653 928 11344 918 194 710 130 744 1045 694 12626 743 3779 365 2014 561 2871 44 3551 -1 -1
470 2955 83 7803 82 6446 450 6009 139 19888 335 4216 160 969 376 6071 442 2945 48 4187 577 2409 713 94 409 14353 700 2463 848 1497 911 40 700 8330 457 2592 882 1973 298 7157 820 780 27 10641 439 1946 335 7112 173 4655 387 3978 401 2504 203 1408 975 1433 517 2666 475 4151 492 2886 860 2126 250 4897 286 6810 365 7224 606 1825 648 1447 654 5011 101 7395 537 3545 38 23486 536 15509 562 14150 548 5926 346 8422 295 6145 668 9684 392 3471 383 2789 718 980 119 2544 637 8923 648 20493 178 2460 706 1632 166 2385 698 1010 888 1596 128 1081 793 29324 462 4721 479 1400 75 284 295 4554 500 8461 903 3626 787 1431 268 947 673 755 965 9083 451 434 427 12307 60 2289 146 4388 670 7878 653 1288 545 5185 661 3414 996 16108 916 364 241 1005 198 10517 151 3542 492 81 606 4466 281 1802 498 19668 564 11778 918 971 529 4098 389 9115 707 527 342 2983 240 5711 45 1831 562 3281 909 1701 36 7720 327 11979 198 174 245 1378 518 11920 534 5743 497 2083 591 1752 288 889 652 12991 292 66 706 16920 722 4877 -1 -1
471 10435 635 6598 788 1909 521 4453 542 7782 765 9622 788 2167 731 9503 230 12456 59 4947 657 2277 858 2130 28 2853 455 1467 625 4355 658 628 474 4200 339 13974 788 7320 920 4699 681 3389 905 9277 415 1971 517 5717 819 3238 236 2864 917 13501 657 9392 518 7934 784 2284 752 5808 896 991 598 1369 915 4726 865 4883 996 1509 37 392 653 789 165 3321 732 11388 615 2701 179 4194 189 238 822 5842 815 5659 290 345 877 1005 700 574 882 2372 755 4186 719 3004 686 1812 965 31292 414 3407 974 2298 344 2692 375 2854 984 13427 627 4433 890 6978 259 1332 405 816 105 6783 495 752 363 7197 392 37641 929 2151 370 8685 953 1930 849 5845 38 2420 868 9891 952 19172 543 19983 277 13398 500 2988 602 4936 196 1863 578 7313 586 12863 12 396 270 2890 740 138 616 1203 562 10972 284 18647 971 7420 996 54 585 879 578 5833 796 27035 645 1818 233 3135 626 6325 385 12309 17 10767 212 5026 534 439 594 42 243 2283 348 5981 -1 -1
472 1997 524 1135 167 116 309 3788 749 4563 739 3715 111 12493 309 646 654 5178 522 5094 480 2772 885 2597 53 2011 624 3063 823 8209 24 1580 286 3186 786 3363 799 2766 216 153 806 12242 585 8318 886 11240 427 730 946 3515 602 202 620 7342 579 1396 133 9249 485 4060 447 7092 794 2593 316 1376 521 235 673 41678 763 5015 983 11995 512 3672 334 5115 144 2517 514 17030 101 10928 17 3183 197 777 10 22561 129 22124 533 7992 929 482 414 960 966 4636 146 1446 856 386 955 9072 680 2525 116 9788 501 4047 783 8959 32 14527 207 3195 56 8992 428 8322 163 8102 448 639 913 6267 999 911 942 526 630 11389 843 1890 857 3615 125 1052 877 3233 976 4555 232 8723 203 2781 291 8235 224 19205 886 3561 635 11993 439 1846 755 1472 859 3461 884 29017 908 15783 823 764 984 4199 254 15693 875 7471 802 5841 824 5336 952 2140 354 2361 830 3763 962 274 333 4563 285 492 621 7246 814 536 373 7484 96 3416 971 1672 -1 -1
473 11 445 159 757 2026 680 6075 257 2895 116 6729 268 1265 779 20830 806 20430 604 7657 832 2725 823 2390 610 1987 496 9932 203 10705 518 2754 43 13828 713 1802 229 22851 139 5704 772 6067 766 9834 675 5882 650 2018 749 4133 280 9595 903 5857 512 1368 153 2687 780 2680 820 1105 609 31393 636 784 391 847 964 9070 172 17151 303 807 13 3616 514 7072 330 2250 701 3655 142 2401 992 1674 407 4952 549 9183 36 5354 341 5019 597 9006 179 3462 113 6874 919 1318 958 12281 592 4737 621 49 247 3063 234 9598 760 6917 912 3799 963 13390 449 2290 984 2261 506 12366 795 73 261 5577 853 26424 538 10545 135 6756 508 3490 464 2108 623 780 681 9190 685 6977 436 6374 292 3455 800 1031 367 15587 40 9593 630 481 58 7972 356 10807 695 17222 321 8323 26 4845 998 2661 602 1643 607 4147 752 17193 704 7853 792 2827 110 4898 254 8740 -1 -1
473 2165 661 5256 597 14130 911 346 976 19520 848 2308 363 13432 371 8823 144 266 424 1803 51 3811 0 2047 379 19499 442 10696 981 6952 462 2228 291 1320 858 9332 970 1367 980 8349 724 1023 947 398 672 3197 196 2354 138 4815 625 2855 890 1500 576 3260 76 4902 258 9924 247 2355 399 1054 584 309 370 3122 361 820 304 12402 251 2850 217 6485 94 3267 977 623 202 707 919 20933 81 13766 250 3955 112 979 926 3642 464 6546 163 24500 83 3054 0 3644 59 2267 733 4873 530 4177 127 73 962 22508 281 19628 309 730 849 203 981 5484 40 3485 753 10191 760 1626 97 4206 884 8066 303 9832 927 317 645 2561 886 5023 414 4551 401 6054 307 10633 749 246 877 2571 252 486 172 503 415 3466 601 16103 465 501 570 6147 936 5145 257 7298 534 1613 463 9528 525 10980 113 6713 230 1226 369 1923 405 592 805 4061 275 1251 227 316 145 6999 196 465 925 10629 109 5817 572 1540 766 9089 300 42 114 960 761 9524 229 2360 751 16150 872 21205 192 2229 58 1838 342 2313 327 9583 500 5078 847 3128 133 338 -1 -1
474 5181 695 1619 815 4131 413 8496 910 508 236 386 805 22481 347 2496 282 20106 304 4347 49 14443 127 2070 815 2614 892 4558 291 13217 251 9973 290 15475 370 4730 598 1660 516 1507 67 22218 425 2216 179 3351 456 5875 45 2571 484 7012 832 12158 131 19205 81 8285 280 18587 420 309 735 6609 398 11086 113 1864 990 20808 52 6852 423 168 814 11 998 18346 920 16079 740 9944 946 7748 325 384 41 2073 841 13831 390 2102 817 6841 121 1548 302 7170 983 3262 200 4791 937 5022 813 2625 902 1152 624 6900 598 1673 233 5737 137 1086 220 3164 648 12190 448 4530 898 498 814 4286 757 7156 106 4991 23 11086 215 581 239 12395 452 13225 305 8916 181 9489 860 5551 785 2684 520 472 968 6638 978 3883 205 5483 70 2979 112 4190 159 5869 117 11450 282 21618 20 1076 114 10913 384 13838 623 2298 -1 -1
475 555 857 105 7 439 19 1844 475 5393 584 1630 821 2178 112 8160 967 4996 211 3680 201 4057 398 26329 205 19726 826 3259 820 12724 798 6127 501 1066 709 418 567 4341 850 16113 387 4384 419 11787 374 3925 243 17418 26 2576 206 8665 369 36089 228 160 400 2634 563 1616 120 29778 569 4449 716 1152 25 3097 68 7998 315 6169 806 2386 674 9021 468 12284 125 4055 959 30171 189 2496 729 631 577 18751 582 3498 386 1181 644 374 476 9864 622 8617 230 1466 607 3395 797 5792 802 9376 361 27867 755 2053 800 7654 880 3800 854 9458 917 6307 117 1541 87 5595 755 5975 914 1409 454 4043 959 6752 580 1633 288 4217 291 447 665 7771 335 11547 897 1876 524 4362 546 970 530 2900 29 8650 916 1976 877 1904 631 2834 878 2174 329 13107 548 2037 929 333 236 4734 765 8285 764 1464 477 4075 672 2681 676 489 705 8440 971 10266 844 7176 108 4701 469 1234 939 6311 -1 -1
476 26755 459 6543 380 2744 220 662 853 6861 458 756 310 2588 726 2990 152 1168 832 1536 268 1416 523 887 664 893 704 3973 651 5143 399 52 693 486 601 3325 517 12527 621 11445 171 8389 520 978 318 597 207 766 199 8013 54 458 175 7614 911 1828 895 12771 691 16179 302 307 31 1034 859 11030 691 1132 75 8465 650 62390 651 9483 200 4463 474 7877 691 2598 879 5276 621 15806 963 10214 395 8725 322 28568 745 16679 786 5156 275 10344 160 642 212 6592 227 6225 364 7901 356 949 437 7645 200 15187 109 3140 506 33913 715 23547 932 2032 952 2574 650 531 632 3381 744 10711 903 16992 184 13420 428 7134 353 9562 815 6777 966 6920 898 8206 602 1230 82 2414 518 601 383 316 18 6923 649 3541 627 4186 527 5955 335 401 823 10453 345 1302 721 8346 -1 -1
477 17110 311 3368 986 36682 433 8752 587 2304 690 4814 944 25191 426 38569 745 6461 38 400 292 1183 943 6540 899 8524 242 879 473 5192 418 1105 952 8310 878 3099 123 9477 648 7790 686 885 329 3048 232 1845 541 2382 938 1139 536 704 69 1215 618 16718 779 9364 792 8623 892 543 948 5740 413 2769 908 3954 220 3122 389 1883 84 947 691 296 998 10843 936 3956 975 7160 77 9043 364 13200 806 1265 560 864 524 1459 754 7929 268 8057 415 433 141 239 522 4705 602 10738 416 1617 115 161 452 5705 582 4449 782 982 657 239 908 8377 431 4226 378 4219 49 29851 814 434 256 6283 396 16635 565 1592 434 2817 482 8946 697 6407 85 1689 588 19694 90 252 289 5502 575 1055 345 2411 955 1413 349 740 532 711 482 404 754 1462 680 6639 681 470 52 7562 245 8119 796 89 76 3568 305 547 659 6519 224 7316 900 7790 559 5840 789 38198 451 8188 94 2145 534 4178 170 382 927 406 815 12389 -1 -1
478 4126 93 1007 541 17957 364 4730 970 1639 911 6959 0 5974 481 3473 194 1377 27 3806 850 9394 232 10052 930 589 834 660 641 515 71 4128 438 2912 310 5227 807 4474 602 2171 8 2987 929 241 706 3886 872 6971 500 4495 653 4465 316 3553 655 398 810 4336 513 13606 970 1334 999 12725 68 6599 711 3548 769 6561 556 5037 276 9448 711 1073 817 1506 446 15559 932 10863 725 9639 882 747 279 6898 952 585 791 2535 599 14508 318 218 446 8298 0 3105 790 7158 706 1005 489 20860 586 3242 898 2005 594 1372 708 1293 347 11676 244 797 774 7473 830 2864 839 8143 586 5967 149 6671 343 513 79 3091 875 245 702 446 771 1069 809 4096 280 19251 969 6082 226 38169 443 7804 317 3684 465 13148 364 5167 737 2423 717 3810 999 7933 582 4287 671 2230 252 2826 73 10615 596 7186 778 3112 325 6022 188 1638 106 12722 703 2303 221 2985 205 1231 701 1784 482 3433 115 2389 389 10925 581 1377 42 1114 196 4624 775 1070 962 6472 204 3683 291 6133 194 11096 2 3931 179 897 -1 -1
479 6591 380 8416 96 4647 524 15401 848 1892 696 8860 899 6733 149 183 560 1228 64 1417 958 2559 594 2638 833 1652 896 5044 490 270 844 3304 382 16974 911 22243 843 9022 669 28188 921 1330 339 1860 657 1680 427 2638 351 1611 105 747 969 411 960 5549 860 3354 345 10043 745 5138 105 13 445 1757 342 1542 636 7380 527 484 927 6252 726 2130 15 6049 479 2853 907 307 171 408 174 9057 425 24176 769 5543 282 1701 376 696 126 1977 701 1346 615 59 788 7698 162 3920 387 5168 856 334 696 4054 288 1303 651 3857 609 5621 484 1455 637 3814 295 5072 210 1368 966 1712 69 2236 832 1783 179 3327 921 13905 32 5573 493 13472 777 5506 656 5824 79 960 171 3896 880 2543 991 16968 430 8999 690 2676 540 3978 855 1014 106 10698 665 9659 137 4021 129 2911 135 387 973 8668 954 10901 801 2492 236 299 258 9113 527 2251 891 2133 169 3742 509 2806 671 23709 804 12205 287 10201 663 5291 669 2690 591 7423 966 4776 345 2956 859 2681 255 1566 243 1699 126 17715 217 787 550 5382 72 912 486 6826 655 5073 421 4049 996 12159 66 5685 108 281 -1 -1
480 9159 336 12422 131 1909 645 13 300 1704 688 725 672 1625 647 8421 197 1826 909 7903 411 11708 229 4848 412 4297 464 22862 461 3157 894 7331 867 1121 884 335 469 3380 571 5616 593 4011 457 406 907 678 988 3191 812 42085 276 7384 765 1932 600 11634 179 6764 518 14283 755 18065 199 3870 994 2226 592 6566 163 3764 551 7350 876 3668 84 1683 619 2187 478 3792 779 6101 929 10342 584 3924 97 748 882 23789 2 2243 262 6175 721 3674 376 5166 859 9815 787 4269 955 5427 630 285 627 4553 587 16063 288 26411 816 655 549 4620 754 983 871 14581 833 32997 915 298 386 4638 358 3897 251 536 404 5780 803 3317 586 5759 96 811 812 11180 633 2765 298 7004 29 761 285 7945 504 1312 625 13795 106 2017 415 817 822 2883 881 621 862 8258 598 5967 936 22849 496 6437 599 670 278 3406 124 9500 869 7196 655 6128 719 12533 237 1550 -1 -1
481 18425 902 8461 394 3926 64 1197 357 139 699 6344 750 513 590 7293 987 17863 241 20015 133 3468 245 13380 148 6430 77 4198 486 10899 671 699 642 8315 271 5662 686 4348 533 14063 358 477 176 4704 721 7280 276 3980 865 7122 720 2283 598 23 755 7562 367 13294 433 1228 315 1252 960 9983 227 10499 468 3613 292 10217 323 617 913 8881 976 21028 636 1263 465 1114 393 9971 22 4103 488 623 286 134 524 129 529 29868 175 1316 134 4313 548 320 853 10176 184 3311 371 5401 5 6593 371 8444 389 9397 731 11173 605 9191 113 4598 325 3318 437 25647 53 2051 535 9982 543 21981 361 9669 384 3064 922 5427 720 3161 25 5580 891 7459 911 8611 961 8619 40 19514 779 8630 917 803 322 408 646 663 4 4326 162 5895 522 5500 853 110 762 4254 958 1843 17 16921 598 2915 371 850 332 3460 250 5338 461 11977 -1 -1
482 8025 987 5418 194 75 473 9474 760 7154 569 717 962 6673 926 10073 101 19108 431 9027 473 340 895 2498 497 885 781 2569 301 4631 456 2342 84 2223 176 1906 511 2599 555 5221 779 10052 118 273 658 8593 263 794 749 22399 949 7060 761 14038 385 5473 564 5607 490 1698 624 4886 16 2665 106 24059 689 100 993 13541 728 2087 286 1715 558 563 916 5229 919 1532 61 243 388 1097 204 3688 611 8202 123 1189 169 5397 405 31096 536 1249 382 8048 755 12355 123 6317 196 3736 152 18239 590 8010 692 923 767 423 706 404 605 46 215 8926 911 2095 474 9893 692 1974 422 455 465 212 789 555 497 5779 383 3123 861 3700 964 22947 870 3158 321 7276 254 127 88 2701 670 2199 468 9239 509 4224 450 3798 846 340 736 370 270 581 297 8618 293 8803 737 3057 989 12392 828 88 274 13378 66 7187 298 4499 432 1392 639 1571 856 2986 113 9430 769 672 508 9542 912 259 806 1139 572 442 173 3182 291 7861 599 6743 973 1747 956 1003 0 1359 365 3834 942 16270 106 2010 966 6688 355 2580 674 1704 253 1134 254 2654 964 1447 687 4773 818 11191 296 110 -1 -1
483 83 785 4179 56 13449 429 3113 297 11273 958 8104 493 3671 129 3778 649 1711 849 1630 831 5161 799 174 760 956 442 1172 536 5325 383 1479 393 1625 584 14610 541 16417 895 7483 7 3548 479 2015 980 6742 888 1078 495 1252 178 8356 771 9787 789 771 743 2455 591 17660 80 932 611 20711 576 1758 598 1970 811 2097 398 1476 825 9711 88 2563 51 7036 555 16762 899 814 497 1760 773 3235 84 2330 812 3166 514 8573 166 10883 860 133 318 1752 35 17121 832 5991 342 7219 436 3666 944 96 952 1404 517 505 125 7928 254 4756 470 4974 407 1614 397 2229 458 971 10 1208 448 24897 560 10535 80 899 444 8870 167 4551 147 23 432 1914 836 1359 868 7247 250 3556 828 1672 809 2260 617 9168 529 1178 862 5803 343 11988 438 7749 169 6561 778 272 845 110 901 9159 884 6209 324 5121 622 967 359 4546 826 16655 57 8482 559 10002 842 15022 119 1183 556 2448 660 8237 823 473 251 574 107 1197 820 13407 572 1771 161 10495 847 5760 412 9136 250 1636 642 9786 133 2247 999 2974 640 1398 392 5893 114 34 300 12408 687 3703 -1 -1
484 3181 715 1383 572 4081 205 4048 877 14497 925 10081 351 14391 729 2081 673 3256 162 7057 898 4352 199 1915 957 6857 224 2002 604 1740 23 3482 142 11335 577 8720 306 6697 582 28386 602 5819 714 2198 198 6579 531 3976 296 1163 413 7893 147 11145 332 8306 269 1760 715 5072 593 4485 12 2166 628 2795 546 939 886 18088 754 9422 987 9130 631 10135 837 2386 842 3223 210 4234 538 8689 229 5693 528 9589 917 27358 916 4210 934 2412 243 15541 10 999 276 5718 608 3129 438 26584 943 3501 188 4827 974 130 734 1363 999 3031 994 849 413 23062 695 949 82 2124 974 1149 612 5815 616 4975 658 1463 513 3804 851 619 718 14836 127 6852 28 6215 379 4680 705 691 752 6471 606 9007 984 4344 337 690 771 4892 72 4914 581 11890 312 1276 772 4178 177 22414 782 1191 74 11637 187 447 821 5082 600 9853 312 9209 321 2128 126 4229 444 7504 679 10610 783 1845 415 844 359 775 -1 -1
485 4529 898 2636 950 2098 745 11603 316 10159 924 17759 432 4452 326 5635 246 7863 576 11357 907 665 408 2957 212 4644 745 4618 83 2193 372 15289 599 9251 800 20702 688 2038 908 10327 179 13677 568 554 729 20763 810 4715 783 6702 712 5699 839 4015 949 11282 157 3371 390 4707 203 14955 693 17504 612 3932 987 5165 255 2540 370 603 566 14416 47 6471 790 2923 163 511 413 13305 868 1170 872 342 676 3865 366 4100 347 3532 809 6849 295 1117 782 1947 872 7026 949 2486 810 20749 179 40 928 20387 96 1542 969 2136 602 2034 488 7193 861 960 864 12785 185 2093 580 7760 97 1210 683 166 315 4698 634 3044 222 13630 80 3308 783 1365 104 16169 640 4016 707 2603 874 5590 782 1373 289 1771 658 21046 102 3270 219 15315 465 4829 251 3194 492 8360 288 11095 474 6790 686 3834 887 12876 688 4985 75 7770 99 3870 155 1573 539 1411 320 2123 798 2979 503 6509 -1 -1
486 2079 540 3734 344 365 348 8142 146 5467 145 561 236 14835 602 3964 534 9826 456 1446 562 3628 633 6879 773 8337 787 5174 929 583 476 15005 609 194 118 331 525 2133 779 2711 823 1656 873 10449 3 1507 928 118 35 8160 134 69 51 848 343 1122 65 2655 30 16398 163 2193 932 15135 724 3103 508 8534 369 4577 836 170 949 6166 703 8608 537 3497 349 9158 656 1808 98 1658 746 2793 402 11693 648 5527 804 1794 181 5045 165 3320 185 755 284 2543 869 2485 77 2994 497 22170 600 1086 883 430 834 14195 814 4752 701 14387 199 414 660 1219 246 8221 76 16438 682 388 262 815 996 10145 621 249 938 160 471 3980 465 3789 828 1575 355 708 697 12625 706 14643 215 10512 526 1560 681 4541 711 9460 392 10755 220 4764 776 1044 646 10337 706 6946 309 1538 581 12131 617 1480 106 1595 302 3800 575 4875 878 1134 721 4820 828 549 325 5239 409 2792 644 6026 295 4896 685 416 81 1022 647 2601 236 4832 39 9665 81 2773 495 12731 562 1397 280 3985 391 2179 622 7689 991 307 784 2227 113 2013 19 4837 225 4337 76 8056 233 10257 659 2892 322 2348 315 3430 266 4402 830 7277 800 1342 413 11203 -1 -1
487 4790 421 4426 596 11027 672 3698 213 16229 717 100 550 13159 377 1514 606 6871 260 5973 141 5056 428 6960 481 1408 451 631 506 17854 985 4016 136 2858 228 9880 672 2225 561 1594 143 25242 332 691 756 5037 805 1773 497 120 567 2282 174 3347 360 8178 104 1615 546 378 376 5275 725 319 569 815 341 4039 480 4087 883 319 831 1824 50 2284 164 8037 857 10542 323 580 942 667 89 22 599 84 720 10909 20 15371 695 3208 967 15536 763 8067 566 3342 938 2275 527 4708 31 9433 97 10941 622 14195 120 9496 265 3150 408 4139 927 28681 238 4156 970 1859 193 8441 254 6697 53 3196 437 6325 187 12365 118 3070 209 4613 151 1855 272 10674 102 2953 623 10464 366 13054 744 22361 543 356 408 11700 60 79 503 13983 386 3620 457 5987 365 5620 6 6293 293 7474 714 4466 943 1143 534 5346 853 14152 105 2088 970 430 772 8821 845 2469 994 5651 56 7729 586 8272 891 4976 989 371 918 7989 143 1797 -1 -1
488 7006 258 4386 656 7732 79 13175 179 6777 26 11637 164 2236 245 1116 586 1432 962 1784 397 4571 659 2267 410 442 73 1433 746 2575 548 7710 268 2081 94 22123 62 4434 685 8400 680 7451 381 2059 490 1574 650 1248 371 4221 382 615 460 10819 878 4404 592 1887 298 2266 926 980 804 6092 325 18988 130 1954 177 5798 883 11829 308 5446 746 1920 361 2946 889 1436 639 8756 30 786 352 6623 182 7205 423 9171 299 2462 665 9268 134 4172 775 362 263 443 319 13383 976 94 496 6600 619 5583 717 4636 296 4712 996 5758 231 732 134 5946 352 1860 814 4065 999 1038 582 2603 302 30830 228 652 2 9227 935 3153 532 3981 955 2149 488 5850 694 6676 224 4857 764 1373 458 9202 825 19006 191 4225 464 1499 878 1124 770 8388 437 5040 630 646 882 1716 677 1490 394 1230 482 3863 286 10216 749 25 660 6 853 13088 785 8560 660 2129 266 13265 906 820 242 8102 725 5708 239 7099 437 428 552 3215 973 9308 527 1997 194 8924 446 3201 945 2600 528 2666 158 6137 22 7619 751 1295 575 3141 217 16592 156 21663 -1 -1
489 3313 816 14792 124 9095 877 1940 188 12855 562 8455 206 5306 719 2716 660 6439 785 4704 438 6829 272 747 140 6670 282 1883 716 7371 870 4632 665 1295 908 7179 918 3064 532 5649 385 5729 617 12094 71 541 431 26548 591 3809 655 6749 479 551 612 1290 82 4807 214 6810 119 3264 972 4545 291 4025 592 6230 291 6602 409 9468 362 3441 3 2110 238 7445 234 1708 459 911 172 1278 209 13637 348 1082 309 333 747 34927 745 12940 511 2823 865 10052 147 2028 662 7844 400 1433 244 9847 41 3679 269 84 615 2838 433 1277 739 3490 848 1375 635 4647 973 703 563 15005 247 211 741 3831 144 9855 564 19934 292 2715 71 26045 925 4067 783 4337 167 7591 334 13286 708 3888 33 8585 945 4254 441 4093 247 7085 691 5460 969 10585 855 20402 43 6434 783 1056 168 93 891 2351 40 3981 358 14977 56 162 34 64 344 12603 14 5030 639 9863 699 1968 407 3307 619 4522 747 4852 242 6947 -1 -1
490 7334 474 12056 84 4354 100 3456 124 159 714 3549 967 8141 173 9054 216 4255 365 1824 369 922 121 12369 678 2466 315 21412 353 20504 254 4579 450 2702 189 628 490 524 208 4947 977 6723 50 18070 23 2124 657 1595 446 8059 177 4201 629 12448 207 6995 662 3609 796 1270 501 2625 205 10770 148 8366 236 3710 274 980 656 411 73 14327 725 12096 766 2802 783 414 182 2533 628 28060 300 3915 351 59 396 7085 298 9110 76 10137 409 454 520 1743 455 7945 506 700 211 11237 661 9288 775 25964 462 5335 900 14672 515 221 116 5684 899 6627 670 2758 264 6556 183 9725 761 13922 29 9191 281 5529 706 4471 826 666 118 573 315 8654 504 5042 546 5968 977 455 700 1372 115 768 920 6693 682 2132 946 5721 291 1293 367 18498 379 29911 772 669 813 6534 541 21840 431 4707 983 268 312 1945 918 763 305 269 270 5910 223 13356 513 936 892 1611 326 3121 -1 -1
491 8379 475 9577 415 4640 727 7580 814 5791 430 10292 431 5403 214 11809 281 8642 926 2020 349 5962 578 5442 663 2946 796 3583 145 4901 873 73 717 1405 208 3407 19 4712 712 1525 53 2570 538 9576 893 1686 548 14698 189 4978 904 4516 225 337 709 2838 792 765 345 5767 962 12327 4 489 148 3918 392 3424 668 26 897 2264 147 253 359 10428 2 4278 567 315 981 14562 845 2019 964 652 541 1729 333 4260 655 83 138 6407 373 7091 535 3345 602 5882 946 1208 500 1493 902 12868 190 4954 898 738 259 577 649 430 539 3483 785 4009 273 7519 871 629 418 3285 779 10783 840 11652 166 1175 694 2146 152 7031 869 3960 729 1334 63 8166 867 4219 57 9547 135 14830 601 8606 274 230 165 6093 218 3117 330 5999 769 1265 292 1156 119 8544 434 7291 915 2590 975 5286 769 2330 51 4546 307 2455 364 9743 523 4902 672 3483 115 8097 907 1430 75 648 638 11446 533 958 768 105 511 264 223 5203 449 38030 862 4092 570 2015 450 3365 525 1729 289 9354 392 57028 746 85 874 21952 -1 -1
492 5757 514 649 602 2916 630 9906 210 6848 797 5491 102 3321 811 4141 79 1543 941 414 644 3696 993 1136 247 6263 685 1932 767 2900 362 825 454 8495 179 7167 354 3470 842 2767 31 674 609 8504 279 9502 354 7581 728 3007 828 3109 524 18161 373 20860 441 2529 298 776 264 6415 322 6290 792 5376 272 64 381 12770 490 4702 124 15316 781 1999 866 18432 667 4228 655 1844 916 4894 612 10193 43 4289 613 18379 217 706 689 5650 617 6268 543 5946 161 6192 127 7244 688 2070 346 3454 379 4567 465 10197 618 7054 608 4940 503 3373 351 4717 546 3880 623 18031 134 2539 289 23760 979 11961 305 5833 655 2484 378 4011 570 2339 632 3625 437 5427 35 2598 293 3999 200 1224 804 1989 964 8745 155 3998 306 5214 123 9708 997 386 844 9589 418 2780 794 83 450 1007 971 10001 269 145 48 15302 180 1387 415 6516 617 10754 400 4423 832 491 173 2280 986 14908 164 5290 107 11392 563 493 914 7735 721 650 930 8547 916 1201 750 484 200 12034 358 1780 948 6361 -1 -1
493 11430 369 7619 459 3192 536 8603 114 8105 693 855 922 2075 832 2914 117 3686 743 1638 214 858 215 252 260 2868 607 4838 812 3505 863 4094 480 5132 681 13920 596 1896 289 3237 719 115 757 693 68 11851 415 1750 503 11103 792 15066 688 425 431 1611 372 3123 465 2159 962 1115 389 10563 890 6007 55 2744 330 8260 548 8745 325 7361 336 2273 544 22130 411 2742 883 10628 850 15536 981 3538 148 8349 748 75 563 1970 552 4080 252 10811 86 6881 17 370 476 3983 923 12311 826 3104 30 4751 586 446 290 11627 261 725 419 21308 930 226 168 4042 460 7830 99 4283 647 2603 711 2205 177 1600 908 128 365 10016 685 9271 662 20254 939 15976 157 9255 920 554 235 999 708 10979 186 3330 610 25477 643 3593 227 2453 872 1341 797 21468 984 10459 872 1515 434 16900 540 8977 307 672 133 2685 600 8382 118 3506 81 3345 527 4535 452 2525 148 7433 521 3907 702 7719 19 4957 208 5395 365 2237 91 1003 983 2067 694 12161 522 58 -1 -1
494 282 618 909 116 1679 338 450 100 535 636 2866 310 2374 636 4011 863 9326 757 1203 99 2837 31 2165 632 762 931 19080 71 8361 705 2796 385 10396 717 11520 447 2474 864 2093 641 4043 615 128 96 24908 921 3133 232 3085 508 1746 174 6414 189 4381 448 6166 972 3669 627 12288 814 143 890 14280 250 811 281 117 33 1541 515 16355 824 3752 142 15955 556 2153 986 15168 285 7822 846 2836 768 4551 318 8433 245 9084 448 2336 770 1504 982 39 344 8179 268 396 303 2977 527 10552 344 6424 549 13212 362 4278 72 3966 320 8561 960 4816 260 7908 515 321 964 8762 865 1233 267 1616 551 4829 675 9232 418 16591 177 3699 968 3350 541 4714 264 5593 697 8700 858 6743 134 3640 329 4821 347 3398 722 6569 626 22939 554 5658 260 720 48 531 554 14756 191 1247 430 1349 788 3009 399 1314 31 2894 867 1825 440 17018 812 6326 423 507 439 2929 299 4965 476 760 699 664 391 3511 258 5159 518 8312 672 6887 482 681 324 4266 321 4078 120 1725 169 12183 450 11092 261 4645 917 9927 631 5867 412 1897 477 1648 886 52 -1 -1
495 7041 213 636 244 7144 51 19578 827 12332 781 21967 422 3428 728 9856 367 8997 380 1414 761 9168 435 8052 545 7999 514 10809 844 520 621 2061 429 11306 458 887 909 18328 272 1016 105 436 484 4168 953 1730 178 5010 834 5396 319 15751 176 15771 11 3939 903 6495 731 8958 42 7060 300 2721 297 10541 94 4072 71 1645 488 8965 283 8647 467 10546 865 4976 784 4867 293 1267 272 4207 899 4545 684 5167 43 5265 237 3961 807 3268 403 11414 252 8787 324 7521 959 2137 795 14976 585 9228 177 961 536 3123 351 2416 222 1880 550 5257 444 2623 821 426 300 6716 291 2514 340 27895 268 472 523 288 744 1208 121 67 269 12425 114 2705 520 10080 328 10399 424 6348 442 3079 734 1789 440 5737 147 5777 664 10561 172 492 496 4726 736 4824 844 9896 735 12415 592 4081 77 2970 456 3161 825 1152 904 10338 912 8733 563 6746 860 9996 846 4888 507 14340 -1 -1
496 5706 611 19790 917 3062 351 3570 772 41249 601 11291 746 9501 73 13811 343 787 974 3070 353 6958 489 3535 364 840 675 1068 177 7668 348 4842 331 5793 217 8915 953 637 146 8198 50 4423 110 1879 285 1613 337 23946 49 12787 487 178 888 2019 675 8847 548 7117 337 3739 215 1479 179 225 419 33560 46 4967 138 3981 118 17409 580 7244 215 3000 824 2011 388 6282 201 3655 584 4908 334 2043 555 725 450 7447 29 8015 81 5510 183 4854 22 7458 635 990 605 22070 164 541 230 4423 791 221 911 17297 189 5713 409 1218 946 19016 130 5005 563 224 811 8228 946 2581 484 7738 597 8806 112 3960 832 4650 700 6350 616 1808 417 11729 768 1175 306 15319 310 3601 663 5592 342 1259 237 15882 215 1059 540 5489 751 4167 101 12430 26 546 358 856 15 10558 897 4913 108 5637 648 5236 626 6564 273 4120 6 10977 -1 -1
497 317 382 7642 842 1704 651 2725 66 8636 962 6065 973 903 881 9835 314 4417 10 9064 402 1568 795 2628 608 4286 390 1986 593 4452 830 25572 748 2377 644 5931 961 5129 282 9670 423 6809 705 7055 469 188 577 502 169 719 493 15124 602 10473 25 255 562 5983 72 6445 56 2080 70 2819 973 519 863 2662 683 22612 489 670 438 83 154 12058 82 10815 488 7350 578 513 404 13404 733 583 227 4519 672 252 708 6135 482 8846 445 12301 808 23171 545 1577 425 6173 590 3865 216 3374 277 332 652 7396 10 2346 727 1116 531 4010 149 3959 363 2666 203 22729 781 11167 88 2609 373 10975 125 10746 53 892 873 1095 945 7046 556 1234 776 10805 206 499 902 8237 582 7417 843 4575 316 16593 336 2156 569 6350 318 4393 420 7808 263 448 874 10306 903 23 298 4323 32 10308 674 1527 699 15932 960 3318 888 7307 976 5182 282 7163 208 4573 67 9766 696 1632 853 3934 453 7515 23 5886 663 10869 267 893 539 1461 471 9703 3 3357 -1 -1
498 1424 893 9039 822 6626 580 15618 600 2964 767 2696 874 593 625 11816 40 300 27 4199 719 479 613 2056 784 9596 399 5404 526 3643 624 3911 891 3681 793 4917 456 5876 404 2520 89 4292 422 12623 342 3428 684 520 620 78 846 7432 126 848 70 18791 354 92 315 9579 142 9213 193 773 779 888 183 594 314 4024 464 7743 418 5644 90 3697 915 587 807 12635 866 6431 229 9179 289 14054 100 123 786 2010 698 2948 224 9690 700 4409 667 8747 706 14887 352 8497 919 12982 369 1784 726 594 423 4323 984 28359 76 692 236 4463 325 5572 430 6781 480 4999 283 4036 921 1321 928 4032 296 2171 437 3919 703 2009 217 3811 721 3813 702 203 771 1545 980 6752 7 2916 941 4851 618 10539 75 10595 896 12798 749 221 974 7994 622 2508 205 14771 223 793 231 22843 863 2039 128 7843 626 790 542 3147 682 6610 934 1726 733 6502 969 1421 127 7517 6 1888 744 7602 602 6713 834 2154 160 475 723 3206 71 1392 439 729 635 2482 340 2671 171 4171 52 11627 360 11758 717 3526 637 899 782 8466 378 572 272 4440 386 6343 793 382 916 2929 466 503 -1 -1
499 7003 657 1831 158 2881 758 20239 579 2292 717 5913 274 238 341 1890 935 7043 671 10442 50 3882 44 8700 872 2333 882 6944 574 3541 148 1422 731 1373 742 9593 345 924 782 199 60 1153 722 11571 771 4575 445 11421 836 22228 742 649 974 3902 51 703 711 9069 828 27873 590 1168 155 10082 559 1741 168 3052 347 10194 525 13139 523 2629 578 792 597 382 761 5060 23 2794 705 9579 865 8742 766 4385 786 5357 267 1122 46 6093 364 13120 93 5362 11 396 256 6975 343 8784 645 8178 737 2552 607 4657 496 2467 524 6152 37 19766 503 13722 53 2304 919 8369 726 8333 115 4454 247 3850 93 5639 703 6137 295 1565 896 3426 614 3377 19 188 889 15986 709 9220 822 3474 394 7429 590 11580 346 12622 97 1599 820 16093 777 2931 485 268 632 317 176 6350 551 10860 867 4936 709 8256 619 3331 798 9799 541 223 456 10568 977 436 866 710 984 755 747 3691 974 2858 704 323 710 4495 165 3287 706 6754 743 1603 607 6735 819 3185 533 716 855 9636 -1 -1
500 9644 854 4843 964 13796 624 14616 831 4548 777 1592 324 10922 787 7525 743 2384 924 9551 505 1675 190 7999 771 6619 142 3112 439 9197 404 3327 303 10315 505 2003 959 10994 361 1959 548 30718 321 6661 482 5653 165 7671 29 2007 666 10612 141 3620 172 14144 626 1543 204 9962 288 10842 562 3538 40 974 484 2358 518 7584 912 2933 181 229 235 5856 470 3503 620 24467 765 1511 437 5898 507 589 716 3162 533 1165 685 1788 320 1411 822 6130 845 4313 62 6701 134 8619 628 20327 423 2476 488 4776 225 1729 205 5545 341 4449 702 5512 712 2543 514 4420 65 246 277 5053 12 21174 54 26328 459 6982 444 1246 625 3699 972 5403 841 7898 24 9676 514 1594 290 1540 270 957 12 15927 140 3656 199 19139 514 19920 812 9128 492 594 145 7924 893 1436 730 11340 384 2087 971 2318 705 8017 906 2622 539 2098 664 4706 699 31 233 6275 427 1935 428 3872 -1 -1
501 5031 608 10815 640 1046 313 16166 696 1090 491 3485 121 17447 601 3905 817 6811 757 13540 438 2006 602 7687 687 4699 858 479 977 6801 874 1782 709 1328 369 5849 881 3525 512 213 318 6654 517 7936 745 5477 158 5476 403 12589 610 7586 713 847 300 4286 296 7470 48 3254 762 2793 927 1631 699 14078 475 4289 409 10422 40 6207 793 124 914 1196 37 19723 588 15584 796 12824 790 4177 530 11286 193 31496 710 5524 777 5385 511 18393 162 6072 394 8155 313 8243 621 12186 827 4628 249 6455 670 382 66 7987 397 573 251 4871 334 1591 683 6091 136 8359 471 4671 317 8942 273 1756 725 4020 724 1395 181 637 797 13211 242 1692 689 500 447 1095 223 2630 727 16255 860 19006 240 527 877 8304 566 12393 624 12324 256 1236 172 7368 177 1445 444 1830 413 3142 585 2678 204 1537 985 17736 832 2113 445 5153 96 3778 277 5124 279 9481 923 3486 566 6291 614 1607 -1 -1
502 9467 161 2586 719 6908 693 9429 281 15838 934 3136 339 267 132 172 600 4652 373 7426 702 27650 722 3033 274 1257 852 2798 19 7254 317 8252 220 2669 456 10025 855 4380 91 9941 512 1166 672 35397 668 2305 65 1784 120 3947 32 2342 134 1727 471 4293 709 1278 631 1831 915 634 33 11386 466 4326 670 2642 837 255 237 8805 755 1481 104 4628 441 4927 994 1312 580 7139 157 4979 357 1517 204 21345 213 10992 879 28687 56 17701 550 5745 859 1849 51 5582 306 13174 694 5024 776 1068 916 1714 767 15 828 8333 273 2717 820 919 191 4608 172 10479 147 4448 818 602 982 438 887 4806 576 5905 651 998 346 15702 762 1201 975 7867 337 11044 804 905 337 14369 516 516 171 8244 882 59 215 21378 700 118 747 4673 383 2455 665 5792 475 11503 14 3204 812 8534 697 1985 744 6976 93 2060 330 6496 907 20277 24 3980 498 10595 973 4197 648 6545 125 4126 766 1031 542 4710 584 4500 -1 -1
503 2517 120 2559 877 7639 840 7088 449 1976 855 5327 773 1378 521 10120 113 2722 877 10886 553 14183 484 17135 509 246 521 12357 283 9184 586 4844 213 3800 331 2820 565 7563 777 1243 385 5654 144 8728 614 3399 410 3862 19 537 821 1202 808 4322 265 2735 795 3736 899 25214 506 2235 458 31482 150 1458 979 5123 265 1280 392 5460 610 12 856 4261 834 3277 260 1293 663 9985 350 3031 560 4689 67 22995 996 185 187 1541 309 33245 683 8108 240 1770 23 7156 140 1576 635 9498 153 370 471 10385 785 1848 900 566 387 4866 918 14154 517 5809 457 9966 902 1307 433 5624 195 1417 445 1942 18 895 263 8885 995 1480 854 13089 271 16213 13 4442 299 3807 491 842 657 988 127 20471 856 931 427 8362 878 2540 54 15880 989 9037 460 11924 618 8204 929 722 662 11209 336 3032 105 1381 737 5426 230 261 146 4392 150 97 262 11336 675 6613 378 170 416 10409 820 8831 750 3709 992 918 -1 -1
504 20008 537 6652 96 1629 964 477 364 1919 932 5969 108 585 643 8079 636 3842 487 11015 769 5435 406 18848 181 1637 373 24895 811 4924 32 5977 306 6165 733 2633 740 66 979 7817 538 282 736 286 160 9274 466 5619 545 5553 145 6773 774 1637 70 2562 834 3293 826 1651 858 8144 146 20981 19 1367 663 19322 942 2607 306 5008 779 7562 590 6268 114 2308 596 13469 367 6071 87 9070 201 240 288 7155 654 15340 780 5917 649 5050 271 1827 560 1876 671 2264 493 5882 35 10831 49 9637 608 4258 136 4221 213 6690 873 19343 44 1509 449 491 434 4696 478 1596 809 2996 91 2739 802 6429 925 5213 774 821 790 3922 798 2078 123 9788 74 861 210 7282 722 7175 424 2685 659 945 12 2229 649 7966 686 5578 175 4659 30 700 93 21815 94 9143 476 5379 645 1098 444 1871 445 1454 731 5235 963 3536 284 13208 373 10615 969 3635 17 18048 490 3961 451 4361 247 1976 960 1072 271 8369 554 5093 100 11827 851 3259 489 3877 -1 -1
505 5744 263 997 869 7182 430 363 491 6696 432 2907 141 3328 198 946 300 9598 449 920 353 1888 594 751 990 12168 523 84 654 2237 552 1266 612 956 611 1734 95 4257 919 8786 174 21314 485 7694 207 465 871 19307 364 281 24 9490 299 645 391 8655 958 658 260 3178 997 18034 918 23932 332 7307 283 6966 964 2126 541 7001 937 518 750 7868 235 10770 254 20768 120 3261 268 3206 962 3944 858 7323 963 5215 455 1246 647 3332 858 6191 454 2083 452 16573 438 3374 688 467 836 9296 254 9484 267 1488 861 22852 318 5792 33 80 567 2932 353 2330 692 2212 627 6614 17 446 294 3850 340 2042 38 4579 685 2815 560 6072 558 2489 212 566 356 5104 566 6875 524 10370 521 11020 668 3584 655 4149 758 7752 182 1378 311 3543 473 3375 677 307 243 13575 428 2936 905 11153 796 4624 474 2774 686 4888 297 463 345 997 583 10206 296 787 448 1288 723 22633 92 7475 960 8516 726 3942 641 5829 194 3190 850 479 570 1641 504 11138 977 903 52 180 531 3888 326 16944 73 2940 548 61 2 7 13 4826 -1 -1
506 3040 722 9261 140 1046 190 4006 655 8745 464 7186 573 2938 984 15387 262 11063 474 1171 977 10858 954 2092 603 10597 556 18339 973 9765 73 3468 35 6192 250 2448 799 3860 559 7159 428 333 906 7300 161 18479 117 4536 127 99 20 13728 158 6429 731 2182 738 11158 399 810 711 1604 117 538 493 3243 549 20692 935 1818 899 8474 881 5405 869 2244 261 902 891 583 539 2463 406 2662 266 4297 158 14805 197 1577 488 888 200 1503 309 4229 795 15159 408 3734 769 3716 730 17355 661 8135 949 2577 459 1993 460 937 943 9332 848 8760 706 6356 196 6656 331 19369 77 84 702 2150 775 28 889 13918 224 19523 791 3289 639 3592 517 11221 105 4532 202 4567 393 589 872 4265 114 2319 328 1133 605 5309 477 22704 499 610 833 5217 394 1120 767 2178 631 16711 22 366 955 3885 204 3613 414 2524 542 5425 97 22732 839 16394 793 6691 567 8420 604 1669 763 2790 655 3343 667 6321 674 188 237 844 640 1423 72 1936 -1 -1
507 5367 339 4680 805 4229 430 4271 887 5174 84 2004 800 1580 253 1968 432 16928 495 5096 264 8484 805 4469 843 3953 86 1164 309 118 4 4973 719 2389 860 1416 758 7270 257 8568 434 8051 987 3957 298 7526 412 1296 518 8398 324 2839 896 9398 145 16445 454 28465 664 10288 681 2806 567 17245 964 741 74 5281 619 8098 844 9466 251 15413 242 5489 164 19741 177 827 224 6667 46 721 214 7425 163 4053 634 424 992 26629 785 21073 244 7684 621 752 530 2487 782 3625 815 5783 883 12723 529 4427 274 4947 393 19830 640 9182 142 1984 282 9879 350 611 132 2517 502 318 536 3548 770 5711 392 811 821 339 544 2882 818 7965 510 134 326 7884 404 9204 369 1987 443 16324 423 8537 347 6981 170 11295 282 18922 721 11398 566 2971 819 8229 489 1513 764 7038 935 1796 258 7766 12 16126 976 1883 39 5848 414 2831 -1 -1
508 2793 624 4342 109 1601 142 7468 268 1383 308 4777 371 11064 700 7032 707 1099 592 26379 659 1686 710 2826 747 5309 336 4200 633 15962 319 1711 476 2719 42 2519 441 4509 372 3468 388 8918 309 75 706 8080 737 892 220 3992 128 633 305 2428 137 10092 378 20693 534 5752 175 14368 64 241 755 5084 506 13831 580 9916 475 2462 918 461 474 3785 199 1792 230 5560 693 6116 165 5296 732 5554 685 17965 605 9367 285 12335 419 16302 721 4383 63 9688 121 1482 84 6004 110 15110 288 3157 803 875 925 2577 200 11274 905 3350 670 23413 905 112 86 1722 775 2930 281 4618 922 409 72 12978 371 8404 550 19594 734 6403 61 5060 155 3663 40 7755 894 4565 460 1039 621 2230 203 8051 440 723 277 2779 602 6138 481 8437 285 2330 586 2254 237 68 653 8085 609 2600 375 8977 692 790 667 2798 62 10560 456 7749 445 1132 553 7615 437 3557 821 7019 190 6935 818 1047 145 6860 559 8679 969 2702 597 2332 976 855 654 5908 417 4663 -1 -1
509 3092 217 17387 311 680 804 10523 161 1626 464 4260 246 228 813 983 514 4704 195 2625 686 378 381 3121 111 3908 962 1967 516 9526 318 10189 326 6878 598 6657 223 1776 170 3620 461 13816 253 3147 306 2375 154 224 234 1399 621 225 173 7480 335 1541 325 6486 441 3310 436 488 244 4253 911 2304 644 1353 419 10680 374 7621 220 681 537 2850 386 6999 955 2342 973 6030 139 316 792 132 678 2507 544 1756 351 462 848 12054 178 4805 272 3141 405 4409 71 7444 510 10513 960 6012 61 13013 611 4501 55 1812 993 8220 470 2348 762 5175 794 249 232 6463 536 493 427 3613 807 2972 658 2721 809 2859 421 3432 379 6768 440 13842 773 1112 601 2776 632 2307 682 7046 995 7527 708 2428 833 5969 680 8813 647 8 169 3585 122 488 326 736 496 4073 83 1726 176 510 363 2558 354 1685 339 1783 763 988 332 6052 138 8462 625 3415 587 1537 613 12289 117 8681 132 1709 7 6143 449 10941 344 6951 580 14621 371 7724 785 3748 580 364 156 600 925 6591 719 9112 996 8989 733 1132 953 2718 676 4746 504 7270 116 3634 248 23968 985 7178 192 1747 593 14832 10 2872 76 917 640 2736 250 11431 671 11911 817 16211 -1 -1
510 17817 951 16613 682 4690 345 8042 725 14559 471 16693 608 18687 414 2580 185 2675 146 8687 398 6860 612 5013 135 20215 123 2049 939 1975 597 4908 145 7593 379 3415 138 3431 493 16631 70 48443 219 1637 5 163 530 6259 646 12495 352 717 920 13907 365 2641 783 118 583 176 108 4464 298 2435 767 1 288 112 3 2603 176 9769 937 1771 174 6013 982 2822 16 18146 19 12254 722 7372 870 8860 746 1944 611 3194 448 4179 333 1307 428 277 60 5553 298 7238 451 14142 7 1943 79 3506 579 3226 341 803 364 6921 112 2480 492 11367 31 20655 827 417 820 9748 98 3614 377 1100 604 844 593 5629 675 6978 872 2294 822 9945 872 7056 575 526 539 13734 64 6707 859 435 342 1384 806 7273 869 3681 439 5782 841 2142 578 10840 814 648 279 4215 39 8905 712 992 870 1817 138 12837 342 4291 671 2540 580 778 408 603 369 2807 378 8690 294 4843 218 10359 -1 -1
511 5906 431 9739 161 9368 12 524 411 328 25 4450 841 2297 559 6345 68 1321 567 4631 895 1472 578 7352 635 8007 866 12845 900 3387 908 8403 527 13454 60 2112 964 7941 122 7 716 1389 368 2161 494 11375 963 3645 964 6462 65 872 942 7032 987 1864 45 5554 474 280 762 129 733 1129 154 1938 210 957 752 975 315 5167 447 3178 588 9333 348 2480 72 4490 746 415 89 8991 973 15938 898 7415 462 16465 98 2517 256 173 481 12878 686 2572 874 949 551 30737 577 479 198 1389 993 4947 739 2353 800 4902 950 28177 992 411 547 4930 374 5954 584 1090 799 8717 938 10672 748 3538 332 334 899 402 287 5149 192 4614 869 6891 5 9922 139 841 5 9257 245 278 848 2592 418 190 147 9174 6 3381 867 4878 903 20858 52 12254 569 7316 712 5909 142 1681 362 14332 895 133 681 7139 157 170 628 2081 598 2384 866 2899 430 1595 944 1913 824 47042 658 3389 538 10049 915 10089 301 11962 280 1184 787 20064 -1 -1
512 71 564 1982 953 2014 412 1978 104 6071 303 4728 319 4805 674 15802 175 8892 386 1167 686 3491 242 13597 128 755 894 344 195 5493 570 1298 498 13083 128 408 750 2715 63 24 400 1148 702 367 714 1042 160 18170 119 2735 542 103 702 4591 181 1144 834 3973 709 6948 87 4524 233 9687 45 1452 324 8053 27 3622 829 5364 191 858 527 6436 670 4231 760 41 527 6575 690 8984 171 15883 339 9081 995 7498 117 3302 835 4535 204 5544 379 1809 179 996 700 7815 903 3597 150 6089 557 1251 870 32016 57 2199 536 4950 349 4071 103 6352 858 9555 608 9211 477 13705 168 2692 784 491 767 1586 225 5076 492 3289 308 8522 585 6707 144 2346 424 9390 569 2984 617 647 853 1771 979 4965 664 1135 875 6376 781 1006 524 72 73 12256 217 1451 132 10659 46 7121 969 2542 735 8754 518 20252 898 2192 136 7988 4 14128 753 9146 460 704 569 3401 274 9277 512 616 837 2922 869 111 667 98 195 1884 828 3742 329 7435 932 5931 339 2028 468 18 908 1621 648 2889 230 1901 587 476 617 11261 461 1277 780 3381 418 2385 25 3378 701 1688 513 7437 32 6074 991 6584 263 1222 355 6506 357 6264 452 2970 -1 -1
513 1870 1 2359 340 9015 110 4570 575 5913 911 5764 971 5153 468 19728 376 4363 158 45 530 5647 671 1498 572 5384 283 153 973 473 415 15554 259 10056 454 4593 971 25872 221 3098 182 2928 337 3880 647 4113 433 10759 124 1526 75 1716 81 4420 517 3582 909 273 595 6099 643 294 933 2457 247 4416 409 10302 792 964 198 6983 899 5595 132 13206 772 2378 657 2632 351 9675 388 529 839 100 667 672 365 1005 935 8936 406 11184 420 38723 713 644 318 2152 835 11003 647 1670 37 8411 973 270 953 692 982 7994 540 1100 916 5354 157 2681 779 2912 499 130 800 4990 207 7483 381 8311 670 340 693 3625 260 1183 912 14043 477 614 794 3030 577 1427 81 1365 614 1326 495 953 666 11309 419 4831 862 4870 299 3600 311 686 902 2540 631 1126 423 2942 472 10642 763 984 985 3961 870 2097 258 1437 97 10045 806 4484 29 8138 494 8169 474 753 888 16603 968 8216 227 8810 650 4611 154 1699 554 10224 445 10840 823 1345 766 2278 88 20189 47 17565 352 928 329 3793 370 7832 106 4234 130 13441 -1 -1
514 1323 698 8624 895 642 733 296 131 5641 913 4826 480 1614 283 2899 675 9214 635 2178 897 2902 517 2354 309 11022 492 14611 514 4575 327 5837 12 5074 826 13560 875 847 693 886 423 7608 429 12581 122 3568 551 3394 366 5502 172 11917 301 19231 668 481 763 6092 117 5746 138 14191 190 4472 283 252 313 28996 128 1200 552 3651 202 6491 614 6197 774 801 73 239 270 19261 137 1664 393 2511 304 3564 570 37 40 936 856 2755 981 1124 702 19600 282 8514 886 13021 944 3135 586 8352 660 3830 139 682 559 4356 407 3612 196 1388 464 5597 431 7833 562 3391 41 2399 990 7169 103 20334 511 9571 381 3400 984 3511 927 21048 657 1778 425 14876 154 5921 758 1599 298 6929 601 4208 900 17783 706 3354 843 922 769 8784 9 5213 394 18 996 9264 799 17095 474 2223 611 619 663 1418 60 23103 920 169 262 429 64 17299 335 2628 523 3106 933 4442 699 560 126 5404 671 1945 377 257 299 4585 505 6922 645 2474 -1 -1
515 11683 355 25191 920 3897 332 9460 394 6224 450 8313 407 6038 359 1959 981 2445 664 4892 742 7857 85 5966 941 2827 879 2094 205 25469 348 1792 624 1183 795 1886 480 4420 668 750 589 9893 833 16066 334 6938 785 973 351 11791 712 11093 514 2301 753 47 715 12212 160 7790 112 8136 582 2644 750 16309 614 12871 91 4427 139 13928 424 69 310 5324 185 5456 806 3546 826 3027 688 1389 305 3018 426 9622 537 1617 432 10663 718 392 162 12255 359 15321 367 23442 628 317 889 4663 735 3401 953 5427 795 67 884 1705 841 89 651 1788 611 3250 168 995 821 620 351 900 724 3976 637 33053 724 2579 402 16255 165 9666 362 6658 957 4048 721 12339 11 1315 214 5059 947 12907 336 14656 416 500 667 4872 356 303 292 8556 285 6500 393 1009 567 33296 817 6456 815 5527 249 2378 893 2561 421 8595 358 2343 699 972 430 3034 -1 -1
516 4605 544 10920 759 21136 581 477 378 1605 522 9625 693 5277 983 5207 270 11946 614 4375 891 5242 126 7221 576 20257 520 3100 373 2369 832 8676 871 4268 151 1678 23 6386 117 17837 22 2729 20 2593 153 2143 73 15019 194 1973 641 8055 185 11210 287 7198 155 526 26 251 52 5883 930 12723 240 20200 549 60 844 3435 971 1711 199 25633 4 5461 931 5219 708 10848 472 15952 978 2687 110 1778 584 15148 806 186 170 7213 1 26737 361 2023 715 3236 31 2086 624 11280 977 826 155 9761 455 14495 849 2432 929 10651 347 8033 220 1606 30 1808 609 11156 632 5595 103 7341 891 3620 507 7552 115 1545 105 3003 708 550 528 2333 44 7112 486 19428 629 4960 752 2373 62 66 121 10053 660 1528 377 3068 136 814 852 3202 270 669 206 6496 407 14833 615 8176 716 2943 459 16022 412 3330 923 7196 869 1146 549 1547 70 8666 -1 -1
517 22219 27 465 92 1525 397 2286 431 8970 621 336 431 155 478 2132 890 4142 291 6514 924 5112 274 6587 239 29504 580 19584 946 11504 482 398 911 7872 136 3641 10 32 649 1743 824 1370 210 13259 590 13680 584 2176 82 7055 313 4779 17 1589 681 3884 531 2728 230 10605 258 10006 29 3986 743 5925 963 3118 508 232 707 6580 838 1025 388 73 346 1929 937 10318 271 566 378 2096 601 324 445 1275 685 5647 183 2043 133 9310 277 15319 363 11685 844 4569 779 2136 194 3903 937 7524 349 14575 112 9906 984 1823 328 16793 414 20158 732 200 984 7215 477 13940 694 1462 145 3531 160 3210 486 992 272 250 8 819 488 5346 88 2892 659 6086 965 5394 986 2043 131 5260 246 1255 806 10762 935 314 341 21016 369 4328 935 15450 108 1545 792 7639 267 37242 464 982 191 2117 966 7520 554 7896 739 6026 482 2831 836 13346 280 5973 131 20724 87 5233 -1 -1
518 1144 578 4597 653 5465 111 4115 332 9603 842 5249 566 4859 619 4924 205 4117 905 2749 13 2721 664 913 692 1339 380 1412 297 966 590 323 764 6288 663 1356 839 12019 659 5863 225 2730 78 1098 480 2797 304 1013 33 6741 689 3577 321 3598 198 2176 427 6692 837 6917 64 1710 624 3836 194 142 910 19852 216 9492 919 3980 256 7920 109 4702 123 9405 629 1384 478 14614 111 258 891 10531 800 5299 965 3950 791 2886 358 10638 547 7196 839 8902 601 5057 751 11110 149 9253 784 6483 435 673 325 1212 701 3880 526 262 718 1056 163 41 408 154 378 8590 905 1168 70 3836 502 14701 321 2527 119 14164 509 1393 570 14125 496 1272 532 11246 157 17158 492 3113 712 954 388 12862 64 3080 834 1296 679 374 574 11495 653 4822 167 11157 20 5813 314 2035 52 424 820 1348 817 395 77 546 571 4348 306 1539 622 8495 44 7519 62 26629 919 3536 380 5826 193 938 57 7878 214 1626 368 11299 85 12829 762 7823 289 453 71 2439 939 6329 418 12224 49 6649 211 3346 964 7049 131 1490 969 970 318 4707 825 7111 39 4472 671 8686 -1 -1
519 6616 44 22091 199 491 337 2820 518 8537 833 18609 738 24437 673 2120 13 284 128 1524 430 3247 221 15757 46 6635 677 7321 545 5151 724 2232 147 6788 242 1297 608 22524 195 18761 462 9496 401 10328 113 3743 641 546 375 18593 174 12139 303 6794 112 1730 952 4189 177 3505 54 8819 708 433 81 6960 941 2100 327 6659 271 3671 968 16964 746 5998 104 11155 284 1066 451 16146 556 2651 536 3980 509 7779 969 14356 902 201 155 5329 371 3949 45 1087 205 6335 581 9364 614 20224 981 1004 662 4396 212 8363 143 3840 304 1309 448 1004 398 9500 905 2718 401 158 324 6692 141 5294 547 2635 343 1220 807 4949 522 6153 521 168 995 9518 700 13253 133 1554 383 3228 679 8430 66 208 44 5370 598 3853 720 2049 120 8202 485 2213 487 2205 419 3795 251 1361 494 5069 193 1586 252 12940 784 5455 534 785 601 11166 855 16002 160 1842 301 1211 547 9838 46 5298 -1 -1
520 11273 351 216 312 5818 539 1187 370 9132 373 14741 628 15625 963 465 453 13621 224 5107 390 4581 43 6188 748 3841 575 1894 797 382 139 12694 395 489 655 7180 347 5359 796 3912 268 950 765 3948 312 6610 618 2998 433 3799 156 174 860 4416 191 7643 150 4226 608 19161 328 1357 574 24851 145 10260 646 319 724 8491 89 6788 539 6905 856 3389 409 2822 869 1998 105 1261 144 2274 746 7797 250 1028 604 5495 214 4847 938 3784 207 3792 386 13150 870 8152 790 2624 532 1673 456 6923 425 1315 254 7317 930 9173 807 12507 820 1441 155 6835 718 5866 860 5677 119 1069 197 2845 708 3926 970 20581 876 5010 319 12514 571 626 386 28181 713 7571 762 16573 505 20648 553 2830 326 9498 689 4515 886 1768 125 713 94 371 822 8826 846 2873 487 6416 60 1972 436 5415 676 214 25 1933 113 2594 75 2729 813 2059 556 12006 951 1286 845 9811 277 18331 486 1465 654 5270 974 3525 350 3757 117 2387 919 7382 241 2183 -1 -1
521 3024 770 23296 926 1998 222 1120 121 8211 240 2772 538 492 717 4026 530 3989 21 6837 205 1656 435 2386 942 1524 741 5118 89 1391 592 375 282 4411 115 2946 244 28230 343 2457 162 15510 188 27333 575 1667 693 2875 938 10787 537 3818 5 16392 482 400 870 19487 543 4653 696 5316 478 37617 698 2272 518 7187 975 2078 65 11476 859 6953 458 4162 553 1563 811 1720 321 3000 930 127 285 2535 921 12964 234 14558 888 3345 145 1524 214 762 701 2158 737 2059 327 2551 704 7960 516 11477 304 6102 419 3077 125 9143 436 13842 903 8857 302 3279 484 127 261 5861 397 26416 450 1197 53 6080 577 678 842 5498 567 6810 767 7715 491 8884 413 7063 501 11510 105 6269 725 2202 557 2934 604 2039 696 1134 239 2209 978 1339 374 2539 944 17919 359 4865 852 8 773 15332 361 28848 129 20129 54 4910 -1 -1
522 2291 967 3972 282 469 112 5436 285 5204 702 409 292 793 746 9839 309 1689 421 19416 109 4718 67 53 231 11458 924 1796 701 4822 665 11161 370 10627 748 9484 172 1687 74 334 692 5744 384 10112 647 3597 668 1971 64 33685 847 12377 182 7626 52 587 140 2725 557 3988 949 3330 481 389 963 10897 344 1203 263 18778 239 10252 946 6763 850 1989 422 2472 750 34261 841 3623 815 7156 259 5176 908 5488 635 30922 372 2826 472 12399 480 1529 430 1109 741 6857 483 23048 241 6452 947 30604 868 2594 128 10549 744 34 427 3314 428 4103 920 6841 777 11086 748 6257 524 9467 593 564 174 4072 641 1462 53 18474 65 6009 592 204 192 16692 359 8189 274 9973 376 1507 978 5131 36 40 354 5358 286 7789 334 3528 88 2938 32 6321 105 18278 534 4426 303 1576 309 3972 418 925 660 2285 -1 -1
523 19621 279 22190 886 5304 11 5371 384 3166 701 4997 225 13204 579 2223 333 2488 365 13228 939 2184 824 9331 103 6784 591 9485 822 13535 798 6770 369 220 89 1936 568 2787 587 6620 894 10283 220 295 397 6511 300 3631 100 6416 903 1708 23 10159 492 6741 428 571 785 5278 98 9430 437 13018 352 4842 828 1119 991 3318 470 4949 429 13527 840 420 176 4302 138 9068 273 2633 787 3102 792 1432 737 19694 241 2687 317 4523 407 9388 857 3042 57 11445 397 22142 619 2130 917 1109 24 3901 812 1373 789 1533 385 1589 799 10427 210 1771 367 6211 348 16836 349 7099 421 4184 936 2710 214 3714 679 1712 45 3144 674 15790 460 19860 475 3846 669 5543 756 4983 500 18207 414 3860 767 3320 118 5343 721 2065 984 1789 555 5992 227 392 854 1004 589 6227 272 7974 906 3741 447 5820 62 18037 475 11998 835 1221 770 2484 651 19437 570 7965 551 1250 858 226 44 938 888 2141 189 1403 -1 -1
524 2005 980 2752 554 4895 883 1591 520 1194 479 7613 589 11346 578 2489 515 3829 335 5337 773 17831 325 1319 402 1692 145 1194 265 922 73 511 244 1206 46 21688 77 3221 407 13674 607 2528 796 10922 15 4402 675 13001 271 8167 282 9275 884 3061 681 3587 450 5446 222 7309 95 6075 344 1733 795 3774 46 6030 971 1756 13 6220 392 5037 330 1881 135 5405 173 12734 606 4460 420 12313 327 1518 529 1816 764 4826 632 5217 200 13202 758 219 120 673 56 18946 553 1502 551 1200 927 3810 61 6045 102 3057 840 3303 375 2616 918 1185 689 3185 805 3232 52 2487 279 1921 89 5177 564 6858 738 10978 16 5368 814 4002 593 1982 226 735 293 6377 973 10136 925 7605 997 532 611 1599 542 1111 601 32832 862 671 692 1012 477 18320 390 4783 59 5587 602 1699 568 2256 484 13816 919 3782 716 2753 253 1608 225 2710 39 779 224 9948 320 10325 83 4138 893 658 619 121 894 12394 333 3522 331 563 705 3444 111 520 692 11720 139 4209 606 20570 960 1513 432 3445 680 9999 269 5324 660 1658 876 2100 71 812 781 1865 38 13944 -1 -1
525 9238 180 5149 199 8882 874 10432 637 2863 6 713 825 3619 8 27864 980 15293 658 3027 593 3272 141 27083 594 2436 391 7685 409 1330 297 1897 201 2186 37 1764 567 13897 780 2400 971 3471 11 14215 378 2895 180 10459 555 568 875 3624 166 2143 736 20889 539 3930 858 640 322 4241 531 3635 65 8600 876 2426 911 2036 945 5070 94 4670 516 4093 261 23172 32 20019 154 294 341 616 603 934 975 2027 644 1051 251 8209 550 9683 64 2135 105 333 42 13987 544 5821 204 2954 177 5703 91 1633 982 3413 836 11472 506 4418 673 7766 137 15284 859 3375 84 2675 768 18212 866 4180 492 7 614 847 899 2037 44 6201 670 19810 712 7770 524 5020 879 177 488 9345 287 21786 443 2247 408 4228 684 635 56 1537 582 3072 104 1406 265 13857 415 8705 614 1727 86 357 664 13919 421 16335 512 3455 215 902 427 13856 677 1368 440 48 371 444 68 1282 520 1159 647 1215 876 13460 555 3142 -1 -1
526 419 668 3799 283 1593 839 4433 697 2921 539 2617 715 5398 286 9284 46 5168 600 6232 734 4899 84 1334 928 1446 875 4487 890 866 377 7026 945 754 856 1393 532 10684 462 12399 136 10794 458 5621 416 3609 819 2166 23 8584 109 22016 388 8765 405 4060 127 7422 897 2120 294 3001 666 23977 266 3807 830 9740 6 4053 920 1011 766 1632 43 4092 681 6202 577 1574 66 1132 13 10676 261 6684 856 11732 537 1864 247 4617 360 589 505 544 78 5736 28 3926 430 7891 221 4307 783 8807 932 2 387 1456 681 11318 445 4436 221 20985 237 7784 119 13925 661 427 377 1916 965 2598 818 7030 34 1058 89 1495 695 8039 823 1950 695 13222 40 14835 134 2990 320 1198 434 5839 549 9757 387 5656 578 241 623 804 695 4462 717 1484 259 7403 139 4139 380 2415 915 2850 18 9574 845 13643 557 6386 773 3889 851 10182 88 12439 834 1923 380 23595 642 4864 213 313 307 2139 342 2264 491 1353 841 13965 822 1996 831 2252 896 2048 875 2735 322 2195 365 4315 388 8821 338 8223 549 8675 -1 -1
527 893 912 5997 751 2845 438 14366 346 26695 667 10764 957 206 122 13625 793 4475 509 193 804 9432 114 1355 258 10247 993 2992 97 14184 970 4063 50 7180 534 8093 656 4290 773 610 95 3525 144 6501 260 6714 624 1713 215 10876 226 4065 261 5532 694 454 387 5358 430 12382 545 707 34 9577 605 2822 535 7653 518 12661 531 17182 966 10417 719 7274 281 5219 144 3011 979 2792 532 11253 483 3573 822 148 843 4576 34 718 751 1349 299 1925 771 3419 181 2586 660 5454 207 11601 535 2171 712 13127 677 19 142 1472 893 5316 325 12343 916 1486 841 7459 201 3395 272 6164 936 6676 66 705 147 424 169 2317 728 3601 813 7454 56 11665 190 27527 341 653 224 157 291 785 945 21160 984 798 276 3886 31 1759 530 3729 380 3301 772 689 972 2170 985 2554 696 19574 652 2629 70 9823 647 2476 335 2130 400 4000 659 3501 386 17497 971 3341 57 2566 23 1831 858 2302 437 8593 643 8772 219 13144 861 7462 207 9069 -1 -1
528 13440 193 13094 102 1119 878 15083 228 1364 181 14359 963 12182 807 10374 137 3675 280 2681 597 5027 779 287 882 461 129 4578 145 9912 497 5309 174 1385 587 3761 618 4931 635 376 297 5464 691 3961 305 1133 581 99 436 201 150 16828 839 682 76 1295 967 15616 499 8428 924 5670 48 2690 449 3109 624 1380 490 2653 647 3356 799 1742 245 2103 489 1720 803 4186 865 1800 85 1285 164 1028 613 7517 922 5977 230 148 831 1881 714 21266 812 534 820 7350 94 3475 500 1121 245 3411 395 5133 498 11189 953 2135 705 23856 165 5835 279 8678 455 12562 394 6272 607 3147 40 1586 263 1581 221 12377 333 1014 885 6807 496 3296 599 239 729 2536 9 3055 138 467 321 3052 455 68 894 9177 61 3139 514 862 607 635 837 2076 476 990 942 5967 98 3303 569 4053 882 6462 299 1735 135 2143 871 152 974 5896 32 1963 808 412 309 350 472 24923 10 1910 678 36112 720 205 594 8381 384 4678 24 960 862 3403 117 3479 931 15095 95 7309 445 3927 832 1272 840 2234 958 15187 679 1300 850 4821 351 2421 123 8994 921 2066 332 3221 588 5402 480 1833 869 2156 270 3338 722 3160 609 2432 803 2434 -1 -1
529 6367 778 588 26 11154 909 808 478 4048 473 714 8 5509 776 7314 451 560 450 14776 457 8233 448 408 178 16133 685 12980 679 3448 268 16411 449 4404 817 14168 820 6157 895 898 102 18309 121 1247 598 4936 545 19271 307 15560 78 14311 981 228 768 4169 917 3488 560 29652 226 12017 726 17286 206 1565 306 11630 144 7432 867 2248 437 1736 723 4653 875 7633 468 9258 290 3058 43 17127 765 405 201 5389 918 6709 433 9173 507 1074 850 3279 197 3105 505 3636 486 2984 358 5331 270 4699 694 1796 28 5153 145 5075 505 2429 142 9516 777 6271 403 2417 816 5592 390 403 6 10845 942 12262 37 819 466 4735 916 5269 532 3530 197 6805 310 4069 117 13270 929 718 607 184 474 11969 522 2466 453 6875 588 1936 788 6905 50 28618 409 706 892 9856 55 600 35 2564 619 8020 381 16081 459 4203 766 6197 857 1683 567 541 415 781 -1 -1
530 11780 108 10387 542 1233 966 9600 449 4793 972 24609 98 6892 773 45 469 9471 108 6029 342 2759 466 6885 433 2393 324 5409 468 17918 523 3584 588 375 260 6405 565 1127 998 2042 101 6110 200 18091 502 3177 62 10534 58 1102 72 3142 882 4672 984 4151 641 16140 174 10087 479 10065 5 12187 208 1904 243 8202 868 9957 770 1113 589 373 29 12567 41 4188 344 6077 628 1075 625 19494 161 5252 171 2922 676 3816 545 250 358 4259 973 20267 303 1011 522 3258 51 5286 580 8103 635 3284 582 14695 270 2540 357 1432 56 5464 884 768 925 12910 855 11952 887 1787 1 4309 174 1739 106 666 963 3253 838 1498 460 2127 552 7749 770 4432 657 3628 495 2346 915 408 53 3219 667 10663 167 7321 869 15227 142 15498 424 791 74 5480 169 12453 237 933 342 4950 433 17100 725 15763 55 8902 92 4998 476 1297 927 5815 73 294 315 1657 766 14681 54 4948 49 8061 -1 -1
531 3104 834 1815 509 4931 671 13134 478 1985 265 11844 401 5894 878 2683 554 1339 350 5365 467 1321 91 5374 640 5595 562 12544 141 3473 283 13014 206 9097 377 19060 562 12 278 5610 881 6244 81 22594 75 7913 426 4271 785 3605 711 37 480 1453 784 465 359 1959 746 2496 715 163 198 3974 72 1256 461 9973 704 8564 621 1886 644 7959 363 5524 461 3520 51 8320 381 3426 388 790 658 12357 113 3024 432 3438 915 2933 884 351 602 1026 599 839 181 36 105 5748 341 9332 155 11003 780 1984 204 918 105 15805 912 8025 274 14176 912 1173 930 5241 263 195 378 4145 629 5206 14 278 249 2231 897 673 371 1492 613 1255 832 6901 145 2429 518 13282 129 187 376 2149 212 1365 188 862 973 3022 647 19691 573 8016 653 2167 50 1547 616 3619 737 8440 562 19298 462 6941 565 8750 437 4388 506 8061 317 3898 247 6109 391 257 252 607 849 9180 553 4423 970 10902 523 16743 417 1480 461 7212 715 10984 470 4821 313 4720 341 3372 362 30 427 1101 385 2937 641 453 35 2444 447 3302 657 6530 998 7674 398 16307 246 2864 237 1830 920 1550 -1 -1
532 3250 835 5074 327 11649 849 2815 252 5284 383 851 63 1606 347 5792 298 22061 776 16140 751 845 246 3670 194 9190 937 397 979 4212 36 10031 419 6276 682 4849 378 3983 983 6693 823 741 738 1239 978 4910 366 1207 45 3781 322 6071 451 3328 511 6154 765 917 543 4089 839 6640 618 199 517 2265 851 3585 89 5861 389 9479 471 634 564 1817 90 7518 917 9797 273 1922 195 4427 822 4386 369 1856 860 790 655 294 517 13513 638 2757 875 7741 851 7904 903 1646 195 223 705 5850 124 1591 854 598 871 16645 450 2267 881 474 930 1599 90 537 395 7481 370 6567 479 9566 244 6601 122 17249 724 17917 99 3767 51 24002 505 5783 735 26561 238 1727 282 6995 305 7958 231 12219 450 9752 434 1931 396 2276 589 18432 502 593 682 5783 620 18188 688 7669 316 4618 224 1846 122 8179 911 4145 15 1058 732 8562 196 3072 301 8192 582 529 892 7710 420 4421 730 670 458 4944 106 5590 904 108 30 3458 754 205 938 2121 259 5675 59 4959 532 8732 968 6973 335 2627 -1 -1
533 508 693 6485 488 6081 319 22 283 9909 249 519 572 7627 618 1866 287 3590 593 2310 114 15993 404 3021 879 4941 986 1153 235 2597 456 3746 555 5769 686 2602 927 1430 859 358 199 1236 868 7838 907 1695 714 14263 410 1552 884 1290 105 4131 487 3635 503 8728 701 1182 265 6848 570 9522 331 16584 728 5808 855 4103 612 1977 835 117 132 12116 838 12641 157 6388 273 2740 563 5803 878 27528 649 5358 384 4542 778 1700 616 8328 815 16 942 1917 792 8016 89 7993 144 310 787 8725 643 3229 28 3597 881 1559 820 4658 871 3413 667 6458 588 6220 740 4846 565 1293 441 275 802 9193 569 4113 612 255 209 3304 930 74 315 12265 324 1277 213 926 397 759 585 2995 879 1133 214 8586 930 7307 983 2782 297 12855 143 5686 446 1106 213 10983 337 4110 748 5394 491 12676 619 23694 332 23160 149 3376 37 3100 386 1105 265 6068 351 3877 303 6008 802 12069 667 352 441 6751 81 20087 287 3342 164 1508 630 3298 951 288 871 3003 109 7757 88 1332 334 4638 907 2618 921 1813 578 1694 503 1061 510 11034 952 7764 973 3484 957 3237 294 3351 -1 -1
534 7453 940 17032 357 7153 273 2969 399 5674 172 16931 155 1900 900 15499 867 7201 843 16450 990 6346 699 3091 315 20 516 458 472 6696 501 12874 884 1102 577 140 326 2919 100 11533 542 9552 497 52 393 9281 126 13147 962 40863 761 4841 870 5216 374 7689 889 3766 196 12631 145 9360 886 1642 318 96 799 4418 226 3707 785 2568 182 2833 901 17423 456 7772 158 19650 844 2695 928 11878 445 423 585 583 156 10084 692 11952 838 12996 582 5225 213 5938 966 8241 725 477 112 7982 582 901 882 5364 74 455 678 5005 614 1450 222 1168 663 1110 130 121 811 14300 195 327 529 5478 634 102 215 6894 116 11279 314 1285 53 1758 953 3711 607 8306 876 936 770 5043 696 504 436 2251 852 539 642 775 593 28601 891 2351 579 1618 608 2888 288 11591 958 5712 427 15487 586 6878 939 5930 670 1688 743 1967 747 3492 532 1611 714 10717 768 10165 759 1623 841 6674 677 2205 567 784 -1 -1
535 6512 20 797 120 66 412 3615 566 1970 960 374 294 6240 445 5998 670 11757 782 4452 743 2102 234 2617 369 7623 365 5368 10 4031 998 31415 717 1952 217 1062 507 11068 603 164 20 2358 276 7991 692 6675 926 1716 925 8949 179 4251 398 7050 444 36519 250 6057 303 5175 576 961 56 21513 440 29570 766 5063 429 1206 50 18236 988 3952 50 1998 628 12277 639 6349 804 12776 965 5865 484 3422 738 2625 116 5375 570 2396 739 322 987 626 653 8647 377 3303 538 14846 411 1297 44 1350 325 5757 820 1575 887 6797 81 6344 220 5731 988 11305 294 1944 803 1281 294 787 57 1903 83 6232 486 1376 236 9331 509 7810 129 3068 338 712 382 4500 540 4705 220 4759 538 7585 521 9072 140 4648 503 163 693 1029 167 10629 277 6036 451 29 171 11895 957 44366 582 4872 406 1634 268 6729 362 910 473 3170 176 685 957 14811 411 9881 421 273 963 7984 31 1730 827 5242 -1 -1
536 9294 209 11279 458 813 742 13413 411 73 325 878 88 9728 412 2300 331 2195 304 945 23 10268 996 3633 571 4859 758 8428 411 1556 471 542 725 13200 325 871 5 9982 79 3113 338 216 641 27908 630 2848 930 4858 739 8108 377 3117 476 777 858 2765 478 4266 873 2157 414 11541 226 1253 886 13790 270 7068 231 10918 550 6630 22 1426 80 651 981 6405 187 698 378 1352 898 3059 810 3846 902 137 868 6439 908 3813 296 18978 195 3005 644 1153 310 5196 424 25197 117 780 20 10482 10 2850 104 7494 506 2888 478 1337 71 5630 165 12185 418 1547 790 8993 820 11 513 22390 915 2947 239 2306 665 9843 746 10627 569 1007 241 2964 551 8826 859 13226 871 3932 387 1048 406 1991 162 6679 860 3680 794 4282 912 386 768 9016 533 3142 940 674 334 4336 876 1535 661 22069 692 16519 92 5690 752 900 732 7549 654 579 388 245 826 8721 252 1397 143 5909 859 6075 842 27026 447 7164 348 151 433 1218 255 11169 718 1120 879 688 247 9230 -1 -1
537 14822 547 6248 25 987 767 1147 112 22 566 6949 727 16629 587 5231 848 9615 104 7100 373 2876 285 9184 284 962 633 218 66 12006 48 758 282 60 974 2846 856 3565 143 4916 345 8940 152 3416 321 14278 657 11148 499 30 198 1947 177 5025 709 2252 402 8138 703 5755 668 838 265 4449 125 1857 434 2436 796 1845 957 97 691 21314 478 14365 204 2424 250 4767 453 1396 751 6357 396 5331 188 3471 393 663 689 2444 472 2141 536 1224 866 620 838 1306 334 19519 579 2369 275 443 924 11172 776 13940 762 4159 488 3018 462 11259 157 10497 548 35 551 5664 610 3105 343 10819 760 4482 98 1176 746 6667 52 1725 239 3743 156 2190 678 1988 57 1145 273 837 423 660 564 2392 836 6388 439 4185 749 958 877 2010 769 5885 305 2192 814 613 928 2404 338 11086 315 2459 81 834 844 7443 108 2012 191 12950 372 9731 64 148 989 2670 814 8121 665 4118 467 15659 254 2712 607 10773 791 13974 755 7468 432 13719 764 3868 232 761 498 29768 237 969 853 376 778 5295 910 5707 350 347 15 1915 896 2060 826 4768 256 1983 517 8182 64 7510 397 1535 630 4297 -1 -1
538 7085 664 24037 611 2448 484 20208 575 3418 503 3077 232 196 274 5205 756 192 358 23454 840 21227 576 26966 578 1077 1 4115 101 2495 114 6553 392 2898 352 6595 339 7761 507 1165 865 1981 919 10709 454 104 525 16529 282 3192 526 4949 580 440 861 3153 352 5818 26 736 573 1783 913 646 273 2970 752 5177 647 4547 60 4401 347 10369 997 6052 463 10680 462 7751 919 9771 593 17497 254 1368 620 3048 920 1671 395 1469 388 19176 76 144 888 3042 617 4923 22 3686 280 8649 613 5756 262 12460 140 2806 465 3829 421 4316 301 2059 697 683 851 6542 359 4997 593 2324 42 5734 83 5573 863 1001 544 6601 160 13550 265 162 878 4410 299 7568 285 4676 359 384 327 3158 820 2688 177 6247 394 2563 697 37621 334 11122 650 553 531 7375 612 816 240 245 627 1104 995 19608 350 10263 906 2891 446 2593 885 2667 385 85 154 928 849 6630 778 7204 998 301 451 2522 800 9599 587 9383 474 5927 155 2802 -1 -1
539 8258 433 27039 974 4036 589 24224 7 5686 114 6468 708 17586 753 8215 319 16639 522 3962 660 3591 922 5849 720 11295 736 1481 580 19906 60 61 692 10446 810 11036 343 5697 542 6013 511 4508 432 10344 651 1163 121 2570 902 1414 518 2976 917 6732 77 2615 497 6979 315 5543 975 2509 707 1315 622 9158 732 352 905 1689 912 90 108 12139 583 19989 811 8108 117 2509 96 13677 160 1880 163 9856 252 3234 34 1944 435 47532 214 1117 726 322 879 2296 617 1630 96 22031 741 9650 217 8561 335 7150 866 418 977 6921 702 1160 79 5228 106 1481 802 2646 497 214 32 2774 257 5577 346 8127 433 2806 961 3903 397 3373 196 6617 375 5224 582 12088 654 15531 109 7301 937 14176 265 3010 875 7123 478 11257 83 8987 429 11657 557 2100 987 950 584 496 557 810 331 3715 150 1574 734 2903 978 1787 239 4227 712 2155 -1 -1
540 2083 256 13114 835 9115 189 5444 237 20816 719 2945 990 1950 368 3591 804 5187 297 2313 399 842 826 11709 784 11489 858 3146 739 5180 983 5802 392 1880 913 5466 668 5000 857 8503 866 15815 970 1235 523 338 963 2042 441 6048 249 1653 564 31 433 795 922 2746 814 13479 634 3057 974 3620 120 1350 178 5833 941 1973 279 1772 172 14198 783 871 665 4346 820 13190 509 7928 195 3851 790 10177 292 5833 671 6073 994 3627 708 18764 868 33 925 402 861 2736 837 4035 865 847 986 18690 618 2573 360 2911 64 168 899 971 276 7699 863 14559 408 1809 34 3656 403 14328 688 4382 862 1934 813 5231 76 4764 181 6103 154 10843 261 5848 268 10065 143 883 65 2036 621 34886 629 3658 806 2493 79 705 718 2844 899 1916 515 2656 488 1898 470 4604 612 5985 648 1566 334 10748 573 503 2 11317 136 6400 346 2642 529 17941 632 2953 738 583 389 4333 83 10833 208 4574 905 6573 131 4849 874 1193 452 8345 78 892 812 3746 711 10990 31 8036 262 2618 488 5580 40 6775 -1 -1
541 5172 732 1124 407 3251 713 23794 52 11107 67 9824 80 333 501 4414 568 1361 166 2477 81 10515 874 23 952 5744 765 196 863 1272 699 6585 77 2232 762 5703 327 16456 301 3583 150 19081 650 2597 637 17803 981 1787 466 9911 309 1781 168 6934 895 183 952 9731 323 247 458 1945 408 2449 283 1290 765 586 436 455 761 7355 34 983 136 8773 535 171 169 172 839 8996 635 6176 915 3858 597 479 664 848 747 2634 748 12908 249 342 322 2677 190 6650 769 14040 257 3976 201 110 280 4831 413 17176 172 8502 620 6155 245 444 77 5324 676 35199 432 5121 33 6192 836 2389 929 16214 387 7624 884 3628 333 5582 767 9047 574 12546 892 693 826 13552 636 13762 59 5898 405 1485 272 4089 210 5794 334 2100 413 1688 305 3659 523 10908 378 18328 369 634 754 8734 407 3708 72 6556 641 3525 865 208 854 1525 157 13061 833 1931 496 7418 893 2751 405 6889 191 8811 897 24385 615 2649 408 2691 788 2371 810 418 -1 -1
542 4832 351 550 789 3018 686 14934 269 6204 90 5418 83 17828 704 3020 456 1698 603 3249 295 559 344 2520 289 1091 462 1854 76 5052 334 3204 666 6419 832 5085 576 1084 891 97 360 9725 321 580 689 6175 799 23339 286 5282 366 7032 619 11497 556 10689 867 286 928 360 212 6273 742 973 823 20136 982 42704 955 229 872 2289 527 4585 385 5150 813 10745 353 1019 160 1194 493 3596 536 4604 336 221 434 21997 693 17003 375 1475 659 4611 238 2991 144 10397 285 6256 585 375 942 918 16 12102 588 3326 993 22073 644 18526 352 2783 164 8012 60 8075 230 33 207 205 787 12493 965 37325 641 13301 136 7454 851 7113 679 5326 438 4825 614 20704 103 8884 873 18525 856 17572 8 1342 354 5248 717 3777 949 12478 140 430 584 194 261 1051 451 941 185 2871 685 2130 572 3625 763 4323 -1 -1
543 1271 945 2261 605 5941 378 3709 743 3937 606 9801 502 3088 55 7956 253 7679 256 3206 164 1821 573 5314 529 1954 28 8458 990 650 242 5473 185 8960 58 158 620 4323 285 8782 946 6170 635 2908 903 3110 546 8285 556 1151 458 669 556 12620 566 5590 520 1286 394 1369 658 369 644 2873 179 2188 228 5592 273 12379 725 12758 231 2331 863 2410 320 918 400 11453 300 11342 23 2363 218 20966 28 2187 76 9344 731 14419 408 3902 910 6365 967 5442 168 4124 965 5228 279 5292 906 5869 372 252 801 3165 344 1789 513 3237 505 586 599 1668 776 14438 801 7007 987 307 339 4499 581 12503 808 2279 204 4718 762 9594 126 7941 453 19381 580 4248 803 13856 847 4144 469 12045 536 13731 697 7774 482 476 916 3913 389 1026 89 3933 576 3831 725 3213 476 1324 407 2914 781 16299 304 10153 833 1161 767 3031 137 2827 356 2915 930 8834 513 3840 67 16282 109 5601 629 3073 282 611 292 7064 113 1012 847 2317 464 217 731 717 556 5177 366 7684 992 17512 395 17899 742 193 732 644 77 1419 604 1136 208 3537 -1 -1
544 1416 551 4552 453 3844 162 5742 571 1279 303 17693 724 1588 989 20895 470 334 690 6034 120 1233 618 22135 92 2730 660 6949 271 2784 995 356 595 8385 280 2002 256 8342 660 3707 75 3136 491 726 209 3650 236 512 8 32802 956 31 833 6361 157 3047 411 1044 316 3192 414 7643 542 93 396 24379 682 6518 368 8011 64 961 652 1617 592 1124 645 241 962 2757 737 18078 482 7617 480 9148 951 3555 955 2430 429 1581 292 2996 980 8063 619 1693 114 20258 708 10687 540 1808 173 8508 139 3508 631 6993 967 1254 851 12357 359 1082 521 15529 212 1269 386 183 491 2540 975 10228 320 2537 428 17870 355 4847 744 3256 363 5517 572 13388 988 1423 650 6197 30 11790 249 3764 351 8513 148 2828 66 11670 611 3061 135 19649 255 810 905 5198 384 25182 321 6207 415 492 86 84 136 10397 214 7164 781 3577 212 12338 119 5490 882 6108 953 59 496 1505 334 3327 364 13949 -1 -1
545 2544 289 8296 482 16900 806 12282 585 3539 814 6390 278 6769 955 5698 771 3923 743 1130 46 313 807 2832 328 9187 163 4704 662 4671 196 3883 368 1732 251 5448 304 3251 514 2669 498 10262 228 24471 641 2512 100 10059 185 4322 268 5271 590 4155 836 4720 682 8139 37 6355 604 17104 163 14477 201 3357 665 250 759 5254 819 11461 997 9284 98 5452 839 2992 759 3102 819 1224 711 628 606 4700 979 10464 458 341 996 1488 58 1341 551 10039 52 3001 563 7260 533 2952 692 1212 801 9492 366 618 676 1734 752 486 30 9056 229 16237 610 5201 333 710 514 546 473 3115 475 10782 303 488 15 3179 971 795 770 3879 609 4251 408 2671 893 7827 440 6438 934 979 886 97 366 11400 439 9402 164 11192 378 5511 212 1565 391 647 567 12469 365 8789 375 4731 757 7712 182 25095 608 10448 440 3153 470 2074 804 2696 600 3206 683 2381 429 1391 298 4563 870 330 343 1493 903 2457 188 2229 758 3345 217 7921 574 10518 601 4951 549 5050 623 5511 596 8448 773 9634 431 3969 551 1472 483 181 255 790 106 10272 -1 -1
546 18305 867 1286 622 4444 933 737 974 10515 849 4395 824 12060 488 14252 25 1658 655 8296 874 5075 866 2739 226 7787 460 6568 93 1316 956 968 28 944 118 1830 181 580 835 12304 557 1041 714 3568 730 8221 144 2414 962 7351 559 45146 774 5035 436 2413 235 9250 694 10565 489 542 430 5766 908 13724 302 1467 376 699 874 3166 111 24390 506 4457 713 2503 567 1625 598 3298 539 6191 586 1555 793 689 427 219 623 483 47 2731 689 3241 772 987 362 1624 672 3951 145 19121 553 8308 269 11204 380 19121 595 5239 145 4643 976 355 36 615 85 4431 458 4317 345 5537 367 5156 805 2259 442 846 761 1731 758 5870 353 2300 94 5016 167 6184 196 4619 607 1585 252 5690 596 4971 960 1975 778 1288 843 5414 469 17178 910 8751 333 11236 768 210 569 769 237 1108 718 11955 999 3844 752 10036 167 753 26 1080 616 1933 68 794 605 1512 599 976 333 983 70 5154 522 11302 395 1926 300 3207 406 2203 146 541 192 4730 26 160 721 7310 417 3529 857 8624 553 2754 432 6509 946 6575 631 2772 959 12481 687 1731 828 3699 -1 -1
547 6492 442 559 991 1088 995 5277 17 4808 378 1418 506 5496 330 1185 100 6864 818 15827 339 121 645 1279 799 4847 265 1943 58 1165 393 6020 933 29086 923 40 670 27626 721 4327 593 11351 640 5678 569 575 280 9359 870 7790 112 3539 50 936 748 3173 387 4939 639 7198 145 2591 748 1680 325 2132 867 7 569 693 911 9851 498 13369 346 7132 455 712 793 13233 430 11008 918 6763 265 4499 402 3816 987 4058 6 3086 236 6633 977 10293 224 1519 302 556 746 3879 60 5093 573 906 880 9773 814 917 756 4375 258 5367 51 8832 709 5347 800 2812 455 3040 174 8685 700 5179 773 2876 503 4921 37 8533 507 2292 966 14183 725 2225 562 7058 61 589 618 1268 414 17735 337 4601 674 1500 980 7746 698 28120 214 813 692 4500 719 5234 7 4310 178 1144 712 16585 14 3573 805 2705 771 6349 642 3661 445 15716 757 755 830 11199 366 471 863 8864 383 2489 421 1891 973 9714 858 6395 48 2945 816 3154 112 2058 370 6980 297 1767 238 4156 798 7818 205 11747 -1 -1
548 11682 515 548 842 5193 429 294 361 4554 989 13894 165 8401 367 2548 584 5854 248 12733 743 675 880 6228 341 1866 72 2361 966 115 562 18019 782 1478 660 4391 848 4526 887 5619 766 19531 257 4852 213 110 359 2590 521 20150 768 3766 220 341 897 4449 651 483 433 5901 412 639 619 276 953 7035 111 5170 633 2424 367 375 984 6449 92 6735 559 794 169 6277 792 4088 515 2881 252 8159 370 1180 550 1054 494 1234 509 3159 739 27049 752 2683 130 1436 229 6599 174 5043 873 723 479 1859 298 8971 15 8291 445 1086 627 1617 759 6003 700 191 287 6004 856 7031 393 3410 735 11819 788 2097 374 6063 633 6691 754 3960 999 632 378 6031 700 17692 515 8003 110 18120 596 1669 837 532 497 4577 740 615 777 1648 277 764 719 5271 748 1983 245 3431 867 2800 816 5030 284 31106 969 7158 210 938 627 2721 364 7014 992 1763 370 12350 342 261 368 1589 769 1471 518 6371 193 17785 864 6739 168 250 312 5223 298 2102 402 6290 57 2783 404 2491 691 488 495 1225 921 685 946 1400 779 586 493 879 736 8337 157 4563 520 2466 745 7036 581 9276 985 618 781 2086 960 8095 201 2280 998 184 321 17 -1 -1
549 636 719 373 355 1041 362 15958 437 366 84 976 232 614 804 1143 259 1611 654 1780 983 26922 737 2701 689 4940 104 2516 244 1353 193 7130 54 1598 813 6106 650 7776 156 6965 417 6793 968 9118 238 1446 447 9993 575 619 356 622 756 1429 227 1759 222 5759 524 12580 164 18773 138 442 768 19692 832 1607 849 6979 245 4356 496 12345 355 9300 605 1143 317 3683 578 2001 428 17873 656 2053 327 3483 992 1464 39 867 173 6630 286 4020 267 5584 275 3112 78 4719 713 6465 294 5783 336 1452 277 2368 423 2 145 3728 898 5077 964 10820 513 10256 862 38 166 15680 949 3761 178 3616 992 22147 802 14684 826 719 0 232 258 2177 534 9329 310 14671 636 5683 967 6916 542 2269 57 3498 703 3350 832 1823 724 3735 447 2842 545 11011 808 752 93 6008 994 5100 164 3497 169 16612 340 4953 434 2982 676 2711 671 558 994 29919 500 17732 492 3081 644 14590 532 1752 448 608 478 5216 994 9775 456 1224 402 6096 26 9983 677 3568 91 1849 231 3679 -1 -1
550 11427 24 9729 311 51 715 1550 880 6200 923 6082 524 288 50 4368 218 1314 732 19746 431 3601 641 3797 138 7401 856 625 735 7896 447 12577 412 503 110 2787 82 10430 194 12050 852 14021 794 11055 951 439 365 5509 322 584 891 3584 124 1345 669 12760 986 4017 727 4278 122 8243 93 352 142 575 279 8087 160 2845 766 4268 937 6399 654 1218 309 1927 35 11510 784 5823 78 7035 321 4124 234 5084 976 1462 908 1168 659 3869 373 1829 2 926 984 8858 58 8094 283 1671 746 9141 49 6037 462 215 841 4520 772 908 903 5494 348 1744 432 1212 973 9488 846 732 580 1763 250 1608 238 22128 72 809 375 10803 299 16357 611 12065 835 10933 482 18102 464 5319 247 8944 500 8205 424 1558 418 1070 553 221 385 1134 140 2385 868 610 848 4394 6 8682 781 452 921 5200 349 6133 446 7106 695 10940 526 15582 667 1206 132 2295 688 1783 271 3917 272 819 367 7619 184 2972 68 20063 81 3594 18 5223 481 18952 902 13390 551 5541 809 9921 311 715 407 3969 -1 -1
551 341 97 11809 434 13683 411 4393 558 25767 676 4392 523 3593 437 25892 384 14672 794 21253 869 2895 103 10512 128 3413 166 5314 72 181 493 4756 451 9711 471 3128 461 1718 517 26722 327 3798 391 9494 343 14182 471 3180 376 1907 466 1952 132 4486 107 2668 370 6015 117 11765 19 21213 818 1228 190 40095 97 3784 504 5097 57 6705 771 2022 706 2826 372 14611 301 1980 31 3374 585 3541 935 7514 17 2547 25 2804 7 6634 230 1932 128 3783 461 2629 553 687 612 18261 477 996 608 6712 449 1984 401 2679 260 30493 488 3286 994 1036 777 85 177 10660 166 3006 125 2002 37 9033 372 43059 799 3177 504 10735 640 1615 561 529 489 13391 78 1346 30 10475 713 4447 660 7476 492 3833 830 767 376 1600 855 8593 450 6090 604 3542 -1 -1
552 1242 35 350 192 6983 378 914 643 1179 800 15055 873 2314 255 19943 55 9974 563 1697 362 1379 689 4165 335 886 213 6228 840 12724 956 6237 907 11250 144 9819 945 6149 809 7971 11 5281 24 11007 805 4777 972 14881 452 3059 647 7786 755 1751 509 207 895 6472 10 5061 665 7501 115 3919 531 16236 965 149 963 1159 236 13282 533 15426 796 6958 104 23270 873 1980 837 449 257 5288 473 19361 849 1245 815 31105 141 880 672 8926 499 2319 171 932 93 22298 208 8756 452 18167 908 5388 552 1654 712 3404 202 5838 854 1596 567 3505 463 24100 724 2015 495 4642 946 4268 330 177 992 3589 630 9084 916 11196 829 6959 75 13843 551 3376 95 1467 491 4227 777 11447 670 2860 366 895 16 1628 862 26432 527 10444 768 2913 938 5093 164 2259 175 7408 498 1420 556 2252 57 6172 411 2939 836 8630 -1 -1
553 8685 335 7598 281 12125 14 5285 855 7019 822 27755 557 3588 549 8577 821 13474 16 1029 168 883 604 20096 101 602 412 12345 622 6650 846 328 242 84 824 12028 72 127 180 457 153 8819 62 3567 502 6543 695 116 333 307 305 1087 106 10235 341 3467 920 1047 734 8431 589 1345 406 3694 301 9530 26 6195 154 38344 224 6980 120 760 786 5087 453 5703 492 97 398 12162 397 5147 721 15690 666 10307 240 2242 316 12012 668 5837 427 7955 855 1423 58 7300 413 1689 370 12737 549 10864 217 9010 880 10786 607 8510 433 238 366 196 823 15512 893 14051 87 2860 789 4373 15 7872 251 8851 94 3308 624 13170 611 680 549 1506 240 1275 418 6975 689 4930 626 1174 524 3117 617 16741 914 5631 349 9634 827 1930 494 429 488 11160 363 2334 241 2998 755 1364 128 1190 684 3384 911 12093 137 326 501 16487 203 4115 974 14074 454 1660 -1 -1
554 4778 372 7599 773 14740 161 3829 106 4091 923 13207 882 3172 166 313 824 1529 556 10712 86 1649 17 5799 253 5837 347 8669 535 5701 220 10842 771 5330 171 23914 644 6753 658 7545 564 3257 600 4891 279 10627 311 13166 269 4698 555 24747 538 5943 290 4571 17 11722 743 1136 871 3612 598 408 896 3309 352 1463 510 25357 374 1017 309 11595 699 3280 821 7651 635 11386 699 1527 443 2012 846 1332 907 714 929 7886 385 21689 410 1896 908 6972 9 413 364 9578 265 1646 502 4290 200 3687 107 3234 805 5208 275 47 433 13912 413 874 949 2260 92 7245 38 7942 366 2793 28 1112 876 15135 611 2639 800 1647 223 2651 102 990 837 8869 705 12608 918 16528 290 1537 960 1698 130 382 433 9781 541 19809 561 1215 546 9366 346 990 537 1514 757 1558 76 2251 60 5771 674 1681 723 2435 626 11404 728 8767 625 8850 841 7421 658 2442 497 31406 -1 -1
555 12484 18 2062 392 8744 752 1070 136 12822 178 1655 73 2795 411 4112 975 7027 899 10172 244 472 214 1864 128 11225 753 2964 671 7467 918 16073 187 7741 428 5317 449 3363 345 1473 372 5582 199 945 20 584 809 1026 197 708 348 2060 862 7798 662 23384 929 3666 404 2251 855 805 203 337 254 5412 398 4054 906 6126 860 2064 221 7847 883 3918 35 1809 416 3130 284 1488 492 7605 768 15261 412 9589 550 160 986 9532 987 228 689 6423 566 6382 852 10499 130 313 517 7995 563 830 890 9343 825 1163 746 2559 102 5213 577 1140 1 204 816 4656 814 1642 326 953 398 14608 179 16827 299 12907 87 8286 512 17078 462 3301 425 6918 771 4872 694 4106 946 2297 771 2105 208 308 928 11964 229 3039 865 7713 547 14512 103 2017 646 10710 250 1566 418 4389 56 2536 963 1671 378 7985 219 960 94 12016 337 1406 731 17552 816 17420 657 3004 705 890 101 12485 19 3913 982 1164 10 13182 691 11823 232 5159 391 1564 296 4101 478 2484 725 6166 325 14775 -1 -1
556 39 958 1767 784 16938 551 1061 401 217 496 271 280 5967 770 15150 422 13239 581 2956 816 965 390 1166 705 7242 927 13 889 5235 21 16591 805 2880 895 6215 255 5834 454 2195 842 1264 493 8535 211 2146 88 461 883 406 888 4749 960 6491 544 19635 531 4439 90 12451 788 1179 133 446 68 695 671 10217 160 18180 122 736 637 1445 440 19087 8 1076 764 25149 529 10 814 19959 1 3625 0 6417 221 233 900 12607 600 7452 165 4938 901 2429 128 11320 437 15030 866 404 491 7777 621 2463 754 587 818 10187 142 729 491 7235 131 3852 744 2718 982 9997 77 187 754 15341 314 5025 501 1682 734 4134 45 12378 672 1202 940 1864 944 13597 513 4373 929 4215 69 1987 977 9614 928 420 64 12169 355 7981 589 4564 470 14041 115 8556 598 115 954 6394 24 1954 518 1478 237 2092 169 10980 287 3449 496 4589 939 2614 789 1846 492 4419 406 8416 566 4203 398 593 1 1755 415 4798 727 2963 36 2888 365 5782 681 5631 471 3029 804 6608 760 1971 865 3450 276 3879 959 982 184 4461 -1 -1
557 4685 730 9529 976 7578 604 18579 713 19241 106 1842 607 28895 255 1055 0 89 305 12794 460 5530 300 4480 247 10246 528 12917 845 14973 607 2603 340 3957 648 10531 606 688 184 552 814 1784 272 99 281 3760 924 762 698 1936 118 10873 94 7388 912 11607 193 2547 520 911 630 3727 468 9581 866 1465 994 2898 874 2240 811 3343 465 1897 695 858 412 560 442 16221 105 2456 473 3042 28 2023 568 2847 461 10949 479 912 844 9885 84 14917 685 1566 301 871 102 5217 94 939 941 3243 28 6454 628 827 470 5307 729 59 901 1262 822 22263 321 2089 843 2086 641 6353 930 63 770 5488 202 1832 432 2565 684 21973 105 6703 642 813 97 6792 604 3647 65 302 710 2527 590 5855 392 16110 596 26664 439 955 51 3773 973 3989 270 1986 81 1352 406 2131 264 5918 550 3096 738 5520 462 1508 90 1321 829 3691 332 15866 877 3911 547 201 43 1664 823 7071 596 2216 729 11164 880 16413 638 3386 815 14739 65 2572 453 3982 882 9640 281 4620 363 3291 599 1022 515 273 -1 -1
558 25129 509 2919 159 7762 621 194 647 26363 570 8867 935 298 512 10068 306 7946 336 16912 197 1642 375 9121 49 2707 250 5256 309 7716 258 40 981 2100 498 3810 441 6216 657 1689 130 66 834 3582 451 2473 183 4522 214 2082 566 4218 86 14145 65 4899 247 1437 399 4355 296 2388 192 3532 117 6628 737 10014 244 12410 284 10499 824 562 733 790 807 7105 296 979 908 5620 383 13808 999 4548 272 787 260 5978 745 89 259 3823 585 6317 272 2401 768 2522 98 27839 457 6165 568 8004 583 10371 885 2160 480 7871 803 2078 898 1762 32 18621 611 1194 438 9976 724 3786 46 2335 221 4390 381 13556 713 14415 505 6835 929 140 978 2362 758 1217 129 9618 419 17982 639 3943 341 19775 66 4573 676 15410 452 7825 387 8486 621 5284 413 1428 803 1993 641 2305 898 104 942 6695 308 3992 488 2392 620 5730 257 4416 569 1997 426 9285 359 4282 812 3897 59 13260 755 917 832 849 -1 -1
559 16156 478 2797 418 7489 43 19223 65 26 253 7712 807 656 548 10006 402 9885 246 1463 78 1530 989 10754 146 7284 562 13489 143 11847 700 6727 71 85 187 182 932 609 486 11806 496 3317 310 6610 854 10879 641 4906 153 464 473 1610 883 7047 439 2950 248 4339 843 1142 793 17697 665 1803 970 8063 203 9773 92 8991 660 2882 767 7486 289 4496 797 36 147 1066 696 5847 153 167 76 87 802 3256 325 7626 359 9673 667 275 458 3967 815 1223 479 13113 335 6366 257 4123 92 417 276 6384 525 4473 846 1951 598 844 560 16283 204 5581 491 5109 483 13345 471 562 654 14537 256 938 529 1972 892 9771 683 7180 823 2165 265 1093 514 12504 488 2746 889 4481 92 210 165 1783 741 352 463 1972 575 4624 920 758 949 831 483 25090 997 10401 254 3980 148 8138 249 2545 121 423 170 799 425 6997 280 462 194 763 233 3141 179 9192 140 10528 494 13897 162 6851 231 1921 104 5578 54 25289 629 14322 918 3549 752 2582 840 4918 216 4255 370 2959 747 1886 857 2062 702 3012 -1 -1
560 1077 753 910 426 10879 353 550 533 525 826 8714 973 4454 165 1881 417 16944 609 6613 148 4948 456 3266 33 2422 644 3218 706 24618 113 7145 53 3311 753 3536 776 4563 643 5961 882 3643 643 23920 135 20097 943 8867 514 7344 557 4725 34 4809 339 9351 193 10717 231 2703 606 13060 382 5381 994 2226 808 1975 724 33486 590 1895 935 505 976 15163 47 13 660 9529 404 3850 778 841 497 8876 884 1061 895 15389 727 121 500 2332 443 984 119 7689 588 7056 168 229 739 13274 395 4653 765 13556 254 10482 556 4642 966 9260 858 1948 515 2066 91 3131 260 6084 349 860 631 21916 761 16943 33 2511 697 2058 762 3528 180 15810 955 1349 351 1616 71 7078 351 287 35 531 166 4931 308 9438 109 7072 489 13252 113 3093 201 8705 74 1916 761 7706 917 16800 489 1501 378 3714 723 257 138 3695 662 10925 964 2067 267 1348 130 909 244 6458 271 8782 -1 -1
561 4551 213 2492 915 3846 2 25674 126 4540 495 5129 887 5933 762 28891 807 2249 168 5510 629 4551 572 21132 895 1982 700 3871 51 4652 410 3997 629 5219 747 2682 859 8129 601 8768 564 15251 39 6523 153 3562 37 1009 682 11951 348 978 173 4036 752 669 448 2923 872 2185 612 250 551 82 721 710 32 1679 456 5503 386 22218 268 18471 52 2282 40 14567 265 1367 169 2073 671 594 598 4751 631 281 295 12971 222 3658 530 17433 214 2024 138 206 402 999 435 4291 454 2580 198 95 347 14539 161 3089 552 15834 499 30136 379 1255 994 5734 886 20 140 4846 98 2976 672 3877 38 4300 88 5716 640 5646 503 4072 425 1925 96 32429 686 18189 369 5574 667 4524 504 186 590 4330 336 6816 242 4805 48 3139 435 4013 114 3633 602 267 93 11318 403 4260 529 5701 995 21573 545 4044 247 1653 581 1326 195 3799 151 1483 371 89 734 9931 616 12325 303 5125 103 2066 -1 -1
562 3628 976 9283 261 6502 697 1652 767 996 816 10874 4 16391 353 4995 142 27054 144 8138 187 8132 917 17598 453 9397 298 4654 436 3089 413 15230 647 3682 281 2276 496 1136 893 11169 836 1372 334 7691 632 8469 287 2372 587 402 377 557 728 8022 399 6063 469 2212 634 1729 998 8154 615 407 793 1472 97 2585 296 186 868 1352 259 7469 976 21201 337 781 735 7440 573 2983 803 2018 991 5452 492 2806 760 4955 103 8869 116 10832 319 16711 470 459 561 8093 198 2849 147 5075 851 2636 295 520 529 3623 988 32514 683 13606 471 12425 222 19312 85 6034 445 2921 745 8368 941 11128 808 192 832 3399 169 11054 385 26613 803 63 863 724 18 220 55 1637 454 6946 297 5197 701 823 539 2728 470 2634 704 4300 530 869 745 710 269 3694 263 14802 551 11264 561 4634 981 1012 530 8313 209 8005 214 1887 649 3524 18 19275 314 11463 675 3245 536 229 -1 -1
563 922 5 14581 902 2920 227 7911 929 1392 362 16120 152 619 74 11378 577 4768 815 1653 750 70 824 18476 238 9398 295 6449 972 5322 307 787 274 2791 757 18467 840 247 811 10212 919 7877 95 252 598 5999 575 626 804 1792 755 893 892 3884 287 5560 230 22785 148 517 670 9183 412 2482 966 12781 366 5501 696 9278 814 4171 687 275 812 538 768 8248 318 4554 423 2151 953 1162 896 11425 900 1067 912 1891 862 7043 312 15322 793 484 617 7859 860 19424 696 1323 908 4044 241 4896 685 8656 32 5976 739 5426 393 4887 226 11175 395 703 25 4819 319 3044 623 4836 374 944 665 8601 950 4170 493 16694 294 1289 664 23101 864 812 679 3675 697 1056 773 5437 949 6898 833 11480 278 16114 906 4780 15 30846 30 2199 684 70 362 1597 940 4564 243 620 952 3348 371 1792 281 2532 264 3555 624 124 756 7209 266 1835 963 1570 994 1823 500 6174 937 4399 931 1102 254 2218 972 11090 577 1972 165 2474 228 16015 261 929 636 14987 -1 -1
564 82 483 14520 188 5598 706 8379 277 844 453 11023 657 558 619 2296 157 2851 135 9251 791 11443 202 6802 505 141 605 11837 921 2869 262 3214 265 7764 450 7031 46 69 445 9434 11 2084 439 810 99 2329 356 232 185 23358 340 2785 416 6251 430 5162 3 1869 646 5126 853 5258 226 313 430 7811 955 8190 510 4759 154 3743 646 6777 230 1879 522 1191 107 2305 693 1974 324 2833 283 4134 733 7198 521 964 231 2473 692 6393 59 5669 801 9603 765 3062 828 1171 262 8235 709 11331 796 21886 233 5378 601 1939 759 6402 350 4764 380 8505 921 7798 720 9730 542 173 553 482 93 4624 743 2201 949 6457 366 2822 180 1506 850 7248 891 13043 878 8572 63 19425 393 12145 816 2590 899 14393 114 4448 756 11788 802 2434 93 6614 213 1250 689 13943 128 3104 469 4053 698 8187 894 1952 816 5479 71 643 920 13225 818 6962 609 11076 842 11222 393 14166 67 30678 788 6514 457 1229 295 5191 -1 -1
565 8178 808 10198 425 7010 366 3153 686 1029 85 6871 715 2043 543 6592 922 5522 375 20929 935 868 688 4690 260 2121 894 8787 403 8053 525 4597 37 4528 888 17 810 1814 147 4004 779 81 221 11633 331 598 518 4078 619 4160 196 1342 605 441 170 6787 344 34034 518 1704 840 2263 651 13856 377 3946 109 7442 739 6788 845 1491 213 21475 558 13883 771 8885 660 16120 896 12444 150 21098 173 12308 765 443 632 727 488 13582 40 6135 388 892 720 1488 199 3311 235 8050 580 2098 100 9102 115 5858 308 8378 658 12443 683 386 197 822 500 9177 449 413 175 2367 158 2664 906 16592 237 3059 532 841 133 3724 418 1667 541 11386 640 18780 749 14823 391 624 790 382 47 7805 594 4036 720 7020 802 2010 446 15764 208 2967 100 30472 141 5765 725 6130 771 8254 362 14 710 1206 790 5752 380 11520 519 216 301 3547 559 3717 114 5143 -1 -1
566 8751 109 7410 628 3452 142 2922 388 8281 291 3358 901 4340 215 1743 562 392 490 5170 591 3055 256 21156 192 7740 86 16077 664 3975 408 7726 154 8000 630 9078 282 2090 657 8058 887 8000 95 62 104 8235 846 8690 304 8204 779 5111 912 1832 359 898 700 1724 168 9816 217 3874 533 14119 547 19487 82 3033 868 7353 175 25089 891 11146 573 2463 603 962 474 2956 848 13642 857 558 877 4652 854 15398 803 2055 3 3076 649 4296 258 23159 509 2364 153 7023 610 365 110 13662 946 12456 551 3985 149 15272 62 2431 722 458 440 117 508 5766 15 4057 685 9442 476 9180 508 2142 573 2614 261 882 582 7133 712 1900 536 268 438 6456 544 2956 10 10991 967 7240 789 2630 195 12568 874 1954 702 1076 219 11824 658 3312 303 12501 256 6194 90 14082 34 9537 682 10870 530 12116 678 9200 965 14184 763 795 615 2281 221 1874 442 608 -1 -1
567 11943 246 6244 306 16978 640 2688 881 579 211 2896 178 45 712 3498 208 16183 999 6518 290 3973 305 1040 488 1391 918 7365 87 1335 799 15876 165 5286 6 2480 460 1207 890 15962 401 2416 642 1217 321 9288 768 992 643 4050 88 8503 407 14131 554 4803 835 4884 878 3232 487 17632 976 703 658 623 711 2130 809 16752 780 12178 308 6085 858 9766 345 6173 37 5229 647 2376 325 14421 229 679 575 4461 100 1691 256 292 701 803 20 3921 384 12475 796 2062 452 6881 804 8928 309 17552 362 4409 14 10807 882 5459 371 5399 978 8413 641 4177 964 5578 948 14446 9 425 47 3883 139 2237 349 6271 166 3129 911 72 196 2736 641 638 919 4376 260 276 765 421 720 280 419 7801 164 10564 975 9881 246 5683 464 8502 236 1937 530 3956 491 5733 311 418 170 80 266 1218 804 10744 293 10017 316 2027 882 13373 185 5586 147 353 685 7955 125 2401 661 7110 771 7384 895 5998 203 6670 898 4781 311 8138 290 10894 649 12589 981 2904 805 4803 -1 -1
568 2422 188 2577 653 732 578 161 511 4022 46 369 710 3075 971 4963 752 1808 133 4234 58 15577 462 3321 16 2751 735 2599 210 7463 480 1582 385 2022 887 876 960 5222 427 17637 882 2236 427 14573 196 5616 534 2686 694 4181 929 3 185 2916 209 6582 992 10424 969 11377 626 14042 827 11507 632 5328 750 1161 680 1253 996 3746 953 9329 417 3226 806 17826 385 4616 858 17285 795 510 339 6950 787 2465 519 1415 370 83 952 698 25 2249 730 10671 224 1928 468 2152 243 2158 467 1283 385 638 890 5953 242 6101 12 7103 803 612 70 1131 28 948 935 9079 425 3721 822 3997 341 16874 313 1097 446 18539 662 19830 69 5609 827 7199 786 12696 502 1180 270 7846 69 3726 535 1262 996 1366 206 7907 547 8080 357 12300 796 13140 250 1769 86 1608 391 4151 615 54 77 4098 598 5326 259 7904 9 2902 955 649 136 1288 211 7456 96 22635 441 1966 572 2734 300 5657 747 15439 411 1262 289 1821 529 11908 60 871 446 5659 151 5330 49 3736 888 1647 511 206 50 7242 316 24547 -1 -1
569 800 939 235 335 7646 574 11976 467 20233 911 584 12 2473 327 945 717 9127 807 7174 939 13268 568 1868 515 1926 862 9084 280 761 407 4545 929 1504 61 3181 38 2675 682 9132 836 2016 408 4827 380 4293 709 1739 658 3335 693 8757 952 12902 478 1293 551 7667 25 1982 640 19632 108 6915 489 6122 931 6340 401 13551 252 5700 515 2994 271 1377 470 4733 739 5704 635 4978 967 1474 705 2234 527 2042 772 11104 529 2311 125 4682 322 4441 945 6357 723 4401 547 9739 128 2306 280 15673 149 568 305 514 522 9821 918 9795 585 3223 83 6195 248 5182 394 8356 654 964 924 3351 857 4271 608 9386 846 15129 6 5017 124 2884 637 6488 235 1038 387 21351 847 22121 547 9231 636 27 841 6798 379 3970 250 12514 75 499 229 1500 806 3336 686 2292 727 8984 898 10381 694 3471 113 21 72 5385 32 4049 521 5544 676 5864 576 266 219 3319 729 2292 96 5724 552 8064 580 1757 445 7092 851 3817 488 1725 168 14968 477 1327 207 4969 505 1397 871 7869 262 3279 19 2174 255 2178 466 2661 766 2062 -1 -1
570 19036 176 9761 620 1984 42 3287 100 10116 200 7310 629 1443 154 9814 250 5984 430 8715 983 3935 730 8801 238 2658 56 6663 20 667 994 8118 524 620 108 1265 104 1492 586 1164 925 2386 628 16944 324 1054 296 3723 285 2832 170 3935 615 6123 999 5072 105 750 43 11034 333 24200 790 7769 495 4078 613 4136 822 9558 527 4154 611 3152 830 4421 682 4784 347 7886 918 4929 87 888 129 747 651 4003 899 21504 696 6239 651 21773 20 4740 323 4853 948 1578 102 1907 961 1583 198 6286 474 5507 81 12437 670 1769 657 138 88 5587 131 11467 157 3152 456 11555 646 5536 1 1169 249 10951 698 11930 391 4468 694 2097 980 10063 344 3319 971 11958 260 7044 554 1256 416 3873 388 4799 395 9470 846 277 348 11981 16 5866 967 3129 618 3341 664 2543 842 1808 310 5475 682 5429 342 65 962 2043 125 4457 463 3251 254 5311 239 3666 603 1879 943 10121 254 1619 509 2769 155 206 627 3145 809 4783 913 16662 97 2761 100 1746 646 18970 -1 -1
571 5868 725 9556 530 5990 856 6165 512 20246 934 893 235 7158 841 2249 569 2194 215 533 269 1690 81 303 879 67 130 5068 79 12091 349 1585 118 8555 609 630 595 6123 842 1873 592 1606 94 8080 700 2751 150 3895 751 7483 774 10677 550 6002 272 6459 980 23189 439 700 224 2237 186 2555 554 2763 812 8601 392 703 677 2593 236 7691 484 4620 889 4474 640 464 539 2834 77 5189 709 4259 540 416 127 4377 314 6049 658 3988 555 6909 451 287 25 337 203 1177 265 7778 32 10134 220 2092 133 191 9 1452 397 1937 315 13244 437 2005 832 9122 22 1571 18 32543 950 4024 40 4134 983 6845 869 1060 526 4471 765 3451 500 499 568 2528 789 442 843 394 375 4460 492 3235 982 4694 443 6933 136 5261 443 2268 198 1571 920 1645 972 5926 402 2775 846 845 496 3246 827 12538 871 134 98 4084 377 12026 383 2332 374 12422 833 3150 482 4838 219 2174 938 5763 712 757 265 3673 813 31016 330 7380 296 148 122 9779 224 5152 690 8261 865 3417 988 2320 885 9209 166 1736 401 7046 492 2 187 2241 755 1064 462 3847 61 2929 700 10944 900 5118 828 7398 980 758 812 244 969 3752 582 14545 844 1927 -1 -1
572 4575 552 10019 508 2537 237 171 869 3598 58 3478 163 7261 369 14899 119 4714 752 5856 426 2228 998 4207 131 10788 162 1924 709 1116 947 4286 569 3163 63 9765 479 2447 518 605 563 9924 541 4601 225 13384 209 19332 676 2802 564 1034 924 3730 338 1486 535 8099 259 2648 967 780 301 10753 613 496 285 4798 2 3456 662 8857 756 15142 337 560 934 330 851 7090 165 8910 148 10348 873 7305 957 9323 494 14411 946 955 625 6385 525 5932 979 4302 444 2196 638 1189 244 7548 323 4549 954 14838 276 11223 208 2189 808 2165 593 1780 706 1578 52 3933 615 4794 879 9154 847 377 183 4222 689 2496 376 1434 678 5924 396 5612 503 14606 505 9633 480 1137 507 6387 494 3530 622 5829 118 4489 570 366 276 3476 89 14650 231 513 372 597 162 10216 232 12619 819 13355 440 1181 876 10246 257 12655 765 11677 637 9590 357 5545 517 523 896 4779 113 3410 784 4793 29 10381 338 12026 699 4498 189 720 635 4971 881 7229 629 704 857 1246 714 218 949 1646 705 3638 430 2110 186 5163 699 3037 -1 -1
573 1664 63 1410 202 231 489 976 391 14466 158 1736 34 572 547 4958 274 4210 386 4343 456 429 576 24527 734 4071 392 10329 312 13253 335 5726 979 21459 261 4090 553 12217 346 17174 304 2630 240 18404 71 7239 349 2756 963 3134 910 22889 259 2840 45 6906 33 29702 620 6414 611 9407 346 4105 825 1396 339 3942 544 25382 813 2865 968 10 374 11150 232 4302 766 23486 73 3568 350 5851 222 20508 817 10174 705 2298 880 851 859 1204 298 12643 646 3757 992 13367 322 185 306 20136 590 22421 655 9981 300 5188 330 8524 211 1212 412 5236 70 9760 588 431 156 9318 651 6893 106 10653 549 2819 594 5585 148 4435 248 4423 827 4832 320 9382 778 3084 941 1151 766 1643 134 9916 240 2425 829 11105 966 3359 949 13987 -1 -1
574 8692 153 5754 807 11954 454 1026 825 58 392 16964 152 5435 726 310 7 2602 349 162 37 9772 480 3445 151 5 163 2330 890 6213 210 544 441 12639 176 3327 145 811 873 4900 922 538 202 12294 206 5110 288 1582 567 6578 424 3606 301 16814 172 4863 574 1860 45 2857 905 8158 835 8447 417 376 688 16538 446 8851 659 3038 492 1330 116 19709 582 1592 463 5631 607 5762 872 445 306 7484 665 355 684 2249 43 1766 529 8193 719 7671 543 15386 999 3916 731 4941 492 541 262 622 769 8473 751 11339 162 972 864 1083 39 4779 235 12111 350 4480 25 6234 858 5621 233 2101 242 6682 290 5387 464 17215 398 15982 295 1751 615 7141 475 1701 875 273 393 745 283 22970 76 3884 490 3378 508 3636 530 4579 913 12512 319 3107 121 180 476 8140 159 16900 114 4947 623 4790 525 3125 921 4171 133 7015 750 3613 993 1627 998 1831 976 2895 234 7370 785 3446 317 6135 383 2249 161 5478 140 4353 712 15062 834 7394 327 765 825 159 798 1164 513 7621 410 3837 517 9202 857 1022 876 306 -1 -1
575 8133 991 4387 467 507 332 79 310 1683 158 2912 455 2508 437 3848 438 1695 145 6193 628 10388 377 11031 923 524 366 1096 436 3129 391 3813 175 4401 956 9468 858 5347 481 192 566 1224 59 1413 164 1775 831 14923 302 14484 289 4471 896 6486 609 21 786 3370 990 7831 837 692 128 1028 103 6561 668 6843 481 6316 96 18666 689 10348 305 4357 18 9150 35 2328 708 1017 773 3441 159 18340 883 1421 309 1466 372 3126 50 6723 922 1494 754 9160 114 279 877 652 224 491 583 10483 301 2649 400 5302 782 10 802 362 859 4939 306 2408 855 1239 590 397 3 3699 0 2442 456 7056 451 7062 178 4855 512 2170 200 514 913 12002 909 4656 474 98 986 6973 412 8460 490 5736 715 38 509 12258 785 11062 533 640 19 13490 919 3833 24 5052 17 10106 548 467 17 3788 535 1138 161 918 827 6593 498 11089 887 5795 48 5336 677 5730 0 5065 809 7021 703 7134 50 2223 997 3830 526 7091 22 7511 709 21188 75 77 525 3769 366 6752 44 2579 516 12406 192 4782 807 7168 985 3809 310 13427 477 340 326 11875 599 587 239 2099 164 5715 536 8678 789 2553 958 1508 85 5916 162 2010 -1 -1
576 3916 859 16490 426 6075 156 7500 707 6495 242 247 726 3566 660 7584 450 4565 638 12300 512 2804 972 403 153 6881 215 355 494 10152 2 7495 341 15808 149 10842 411 7521 236 195 755 19844 369 1245 473 1632 275 11401 362 107 496 1612 359 2854 262 4203 389 1674 199 2925 486 80 898 7760 365 4583 409 2398 364 3749 814 1056 529 9655 60 3076 456 2937 291 11123 670 7120 882 5553 301 1470 452 14356 59 7378 979 4747 390 7530 298 54 282 4594 921 4711 673 1580 660 1102 770 3523 410 9048 445 4910 412 2381 378 13279 795 4763 993 381 123 9659 399 255 496 1227 551 2348 421 13302 43 15294 152 4491 146 12247 116 815 992 14766 756 4293 85 987 362 11241 712 5931 632 1189 585 2572 76 1569 161 20578 246 28 191 5588 927 2430 197 10055 760 9586 424 5440 422 456 173 3050 469 982 369 9828 974 4703 932 8670 181 2778 978 5807 200 1679 331 196 119 4329 76 419 636 3936 637 14575 603 11330 224 16707 478 168 158 117 481 226 15 3998 742 18921 420 3731 793 3209 -1 -1
577 1790 720 37698 67 867 229 844 575 12589 174 4078 127 548 80 939 543 2465 314 1655 396 5161 759 4543 101 13113 127 6116 303 14265 837 3850 11 5485 571 17972 915 18530 864 3856 767 11503 777 11180 839 9330 211 17373 973 378 513 9059 841 1775 569 11072 391 3453 732 2861 54 3067 934 5370 549 11408 775 1692 590 9434 353 15142 336 4719 928 11095 590 264 731 1559 870 11915 725 1362 81 729 573 2983 346 384 780 5688 550 4822 530 5858 307 1201 522 2837 234 4190 74 1261 607 10476 941 9106 592 30457 737 9309 49 22458 412 5748 280 2616 273 6089 926 4423 852 2046 666 16322 200 1563 310 394 807 17088 973 4782 340 18182 233 7232 514 1224 989 3340 862 848 775 25117 93 18832 187 500 205 1469 269 3765 659 1895 539 249 449 2959 478 6302 157 513 331 6542 142 4924 529 3321 199 8126 -1 -1
578 1145 310 202 828 4158 731 2261 221 4350 104 8425 637 2074 826 2393 131 21647 508 3124 941 17077 223 7102 276 5573 754 337 521 3950 753 7953 695 2312 797 17393 902 304 636 9879 76 2599 123 750 664 21874 532 10801 612 1547 615 2354 627 28306 154 2459 0 461 827 4184 658 3991 566 780 578 2338 208 2136 815 8520 459 5446 406 976 916 2035 779 315 868 2217 646 13725 605 3480 684 3241 271 27037 327 4635 19 3422 458 784 50 3108 786 4291 591 2143 950 1911 964 4183 175 882 985 843 313 19886 280 13572 706 241 422 94 107 1862 492 4276 853 5075 757 621 782 6725 560 1208 195 4262 525 2817 920 4904 123 5142 720 1788 282 5386 642 4803 308 11050 424 6264 460 1820 671 255 282 7650 211 12084 19 2775 741 2059 575 8829 282 2067 152 19946 520 6949 714 14585 582 2064 779 1526 451 3196 426 5420 442 28475 988 2119 632 3433 497 22625 112 8884 205 3166 977 9628 827 1779 948 14851 65 2379 597 8967 505 2477 -1 -1
579 2264 899 105 738 1238 997 11690 699 1882 421 9104 876 8624 653 8770 306 13077 728 4352 340 7568 352 599 361 8991 566 2994 16 11767 940 4257 731 3273 786 524 183 5199 184 19363 4 6288 290 5262 680 11147 213 10802 709 7091 307 162 704 8621 189 1988 856 7528 597 11185 717 10317 93 10044 500 1387 633 8199 691 1764 884 240 522 2448 86 19561 90 3974 260 19848 635 6674 27 8440 500 7989 69 4160 627 17045 456 1976 130 4816 51 8802 770 123 691 780 932 20198 956 2755 538 2925 44 12046 829 2122 705 2685 890 21054 867 11935 634 4005 995 8652 960 592 599 1935 423 9815 294 2007 23 7637 123 8804 872 9327 34 2893 473 8683 635 11729 139 2285 345 2297 738 7682 221 8051 559 2335 949 5899 50 4778 304 2292 737 5002 244 21836 251 5316 34 3026 531 283 188 69 532 2817 819 10641 573 3034 368 286 435 14361 308 2339 753 1429 33 297 488 6797 -1 -1
580 14068 569 1418 5 25147 209 5762 959 2649 451 11622 399 4240 715 1421 771 4146 633 3828 485 16855 408 5867 424 3355 639 16307 263 3208 825 1158 543 1970 300 6472 18 1918 607 579 816 3322 365 640 892 585 879 1436 767 5922 569 438 1 449 699 2470 826 2385 267 1550 420 3275 274 6186 140 5936 133 1103 756 6820 689 174 812 2523 587 30 290 11104 840 614 866 3466 950 10704 583 4704 264 4665 364 648 588 2137 828 10421 58 8381 200 10012 651 64 982 2623 26 6906 682 13694 582 13969 53 9274 137 5840 241 5500 465 5855 250 6555 103 6388 624 17604 495 45 643 4269 362 7990 913 6128 148 1042 522 1185 381 12108 151 2187 271 2242 859 2593 228 9188 214 2813 991 2263 751 6148 932 2204 755 3626 275 20339 616 2129 305 3332 206 9888 593 167 207 3525 676 234 633 19754 516 21005 293 1650 387 2283 360 7215 586 231 912 8945 438 18620 805 11612 930 19062 92 3282 391 9472 746 1044 88 455 842 3305 485 6000 675 8987 266 5622 387 846 608 5883 444 136 -1 -1
581 2187 961 309 594 4048 767 11668 911 3324 866 16 31 4247 459 922 312 4021 620 2749 954 6718 171 1910 861 4176 399 1260 504 3363 860 4772 885 2475 199 1411 563 4069 37 4858 96 2723 572 6361 938 4193 778 9008 159 10137 508 7998 121 14855 67 3323 129 5664 691 1394 545 8987 871 11415 16 8898 97 5386 60 2202 292 1915 501 202 389 823 222 15 354 1916 85 2202 742 3715 181 2408 905 8229 26 1902 723 15160 424 14364 18 4928 68 2227 214 4054 557 763 571 7943 818 13496 899 317 16 8978 185 48 755 11684 282 1349 926 17087 795 15680 422 7789 801 2982 604 15608 612 1117 754 5793 476 4060 316 11168 445 6414 507 1797 935 17632 280 4092 715 2577 886 1988 627 5420 894 3541 352 8653 93 1246 541 673 997 9325 942 971 695 3571 849 5257 683 3908 791 2968 499 4809 60 1864 851 5933 441 9535 158 6467 650 450 5 4359 175 2649 524 12429 572 456 633 1125 744 1171 238 6803 522 1886 83 653 743 462 821 5512 320 3740 783 1554 228 7394 151 4231 377 11142 86 2617 51 2720 64 851 361 3675 512 6967 267 4033 150 739 531 3779 975 2045 858 8230 727 3064 305 12901 501 124 885 11939 -1 -1
582 4799 384 8068 106 3034 171 12614 519 9018 644 1977 553 3056 564 2387 203 5110 180 9768 435 14800 541 6900 55 16882 250 1055 56 12243 649 1560 816 755 211 1740 439 2279 11 4597 756 9569 718 2693 461 2475 873 777 232 615 639 6346 101 13091 978 11146 576 6349 692 2604 897 4596 257 15828 616 7979 758 1241 529 1844 121 513 422 2744 221 10818 52 4025 26 3818 613 7364 793 9222 319 8358 683 8538 241 3878 534 8659 744 15927 26 12849 512 1367 901 18826 218 8650 438 3169 754 875 179 5762 963 3968 619 15539 357 3662 442 2958 911 7343 79 5188 20 5694 79 8384 542 825 411 1067 873 4761 882 3086 74 12825 514 12656 923 7629 954 7033 212 1752 400 8353 251 6005 392 15187 396 6583 736 5634 364 1771 568 1066 147 7253 55 3334 819 5175 38 887 292 2220 5 11145 472 23492 980 30528 489 2334 494 6504 871 5650 921 1593 30 5139 -1 -1
583 2531 98 539 697 7174 297 3468 125 1695 101 2258 618 3387 609 527 489 4745 556 3519 711 4857 742 8038 538 22911 596 4399 936 1649 635 14844 2 2707 494 17308 31 4267 927 3758 109 3324 849 3573 202 7881 474 4703 68 9143 688 1390 987 4961 772 13453 776 4058 177 324 196 8206 97 11022 349 1469 142 508 391 973 821 4675 92 1205 866 1909 54 4799 92 4350 630 5807 98 2617 572 9999 276 3568 603 2671 225 2397 146 5475 744 4419 725 6645 365 15634 947 7795 41 708 685 27883 82 1776 34 13584 495 1289 29 5481 9 10045 859 5063 115 2956 142 7756 187 612 21 7970 216 2989 187 3060 805 1809 684 4098 528 2988 248 1292 93 2437 878 711 873 3925 258 8782 68 9318 245 792 84 3702 143 1820 92 3644 6 5325 470 10489 344 1238 524 1487 141 7414 58 18410 494 3442 541 7759 670 9100 593 2615 614 10868 976 4265 530 9797 110 761 253 6294 115 1986 320 7011 92 8351 89 14279 833 4456 854 15222 333 3078 662 5107 112 2995 391 1033 335 5977 674 6653 74 3055 81 4140 145 6669 -1 -1
584 8385 898 9514 979 1503 701 4540 672 2012 620 2141 568 7083 15 5756 45 5916 697 138 336 236 284 17583 996 3010 263 8192 147 12036 398 1940 54 7709 82 2269 702 4983 583 103 367 1555 8 3103 153 8867 724 5023 352 881 284 15774 219 11651 112 7935 460 4122 474 4223 848 5260 446 808 417 16223 75 1845 509 3126 786 3759 486 2181 641 3555 591 16969 295 16230 473 5321 745 8137 393 5700 914 5374 192 11 797 6384 876 341 651 4997 270 1153 268 9556 2 15778 170 4378 851 4841 670 79 648 358 692 2312 488 4325 188 4383 562 13395 272 1614 711 2250 919 924 402 9534 635 450 57 1316 551 11592 950 6063 971 2748 786 352 692 29471 125 6294 625 188 873 7170 193 858 272 6467 558 1560 484 14044 282 5523 539 854 56 4586 287 20463 333 349 273 2353 530 5374 594 2531 422 303 313 1859 650 868 115 6545 556 447 971 7132 432 9257 217 5536 615 182 491 199 496 965 599 5895 715 3111 314 34279 365 2431 94 951 305 2576 634 608 893 1655 41 4656 642 3914 431 1763 794 383 443 201 987 2537 410 5248 396 3282 854 5428 306 4030 766 957 824 2060 -1 -1
585 2468 596 5401 114 1903 51 5030 244 8465 958 8829 224 21374 536 5029 317 22925 846 21465 690 2353 668 6882 714 3291 192 50 450 956 254 12345 783 8855 534 5416 52 10942 976 9356 983 20028 130 3844 213 4397 580 14949 754 3151 858 3493 364 3057 567 17067 256 6057 305 7606 980 11717 915 214 402 2875 524 13027 910 1136 648 2190 655 6584 888 8084 53 3185 225 906 728 1800 892 114 184 20386 484 614 142 20049 510 5030 526 3436 183 7910 894 2254 700 779 322 222 628 7195 328 4975 231 41280 114 1079 321 1327 33 1127 892 2614 395 7413 27 20804 73 14745 396 2958 483 17970 831 3696 646 21443 693 9400 546 13556 984 14899 785 13848 209 1082 602 1823 550 3374 685 18241 730 4478 52 10224 732 392 -1 -1
586 292 916 2367 94 18249 918 3593 850 1679 884 21 523 2320 95 6646 33 1241 308 9356 993 2117 93 9196 986 5760 959 1311 821 1449 659 2028 814 5024 490 13564 101 8289 916 16281 410 5714 355 6437 769 2063 167 1723 183 116 789 11346 383 4399 970 5146 393 4731 884 2155 459 3414 201 5432 16 4460 76 28172 303 3222 844 1687 15 210 497 301 805 3612 272 3509 105 8080 407 1212 197 1424 47 2584 757 2658 537 3252 799 584 680 7796 118 9441 157 10701 106 6541 770 22352 491 3021 434 7214 320 9998 920 2463 334 7454 819 2672 303 6368 772 9990 156 283 233 1230 454 9211 519 22735 893 1140 437 2928 687 3324 742 1476 918 12196 391 3766 77 5056 70 8647 429 6000 983 3203 741 8354 493 5345 623 1359 783 848 387 9694 710 750 127 3439 385 9103 680 649 638 7083 983 4628 72 3955 151 9133 309 408 828 5349 310 9582 669 1984 533 6572 224 1598 761 4017 834 2690 52 2660 161 402 198 2214 111 5 208 17615 493 17089 603 5205 63 17309 628 2942 570 1052 169 14625 243 3222 440 2770 -1 -1
587 1514 824 1292 309 430 416 81 976 260 733 7001 164 4756 634 20051 566 8764 365 6464 852 1917 811 3879 508 4940 323 1853 511 3349 50 1883 183 5150 137 7330 657 5942 570 9975 709 897 915 5479 716 5330 909 6768 907 9401 893 15740 119 1939 773 12476 607 1795 219 1151 338 1556 610 3818 820 8085 159 5608 825 11028 425 1454 511 2727 565 811 286 1092 310 2963 98 3305 235 6633 312 6199 272 1512 95 13990 668 8622 125 2890 524 2188 616 2164 376 6717 363 3565 932 2739 384 12412 920 321 713 2162 567 905 627 4165 445 823 256 2263 654 4365 955 6862 550 8780 501 634 735 106 141 783 381 1110 544 6208 112 250 171 21233 738 2431 129 1072 63 1191 372 581 295 18985 333 252 801 3161 411 1442 525 5389 460 1545 628 4878 844 5249 481 7157 352 3306 712 5247 583 10274 241 19489 519 5677 43 1540 756 4668 186 4412 365 4509 204 16640 274 8055 31 4071 87 4558 442 1973 908 10893 518 2414 410 14851 780 8597 96 1735 362 10154 422 28577 329 5900 405 6434 223 5254 321 12408 870 1035 995 1906 229 5490 443 1777 755 1467 59 1766 -1 -1
588 11967 731 10761 319 10801 310 2704 711 2513 378 7362 866 10984 196 8489 751 6536 692 5940 429 26109 278 14710 261 2805 636 4070 158 3503 254 6054 97 1198 986 10207 741 6030 5 45 564 34 540 1561 970 6868 642 4164 44 13049 125 5711 84 296 841 4856 29 14995 434 4919 592 2994 738 32491 33 565 573 236 952 5047 931 9685 55 7901 482 856 111 11843 773 390 81 1493 938 7985 53 1002 699 8103 21 6759 908 1532 660 455 181 8565 966 1228 944 2420 261 6900 194 8771 798 2336 919 15 975 2800 922 9100 982 9368 997 6090 336 611 527 1625 861 8643 814 2108 466 2317 71 2497 171 6191 935 18038 915 8705 922 1642 107 997 351 2107 920 679 932 2970 775 15679 230 2176 295 14557 355 5211 792 19059 140 4421 707 8055 384 3866 815 13695 236 3379 174 636 342 17388 727 3156 728 3982 59 4850 57 265 636 2618 533 971 343 1339 63 6892 604 1465 413 12722 591 26764 850 976 -1 -1
589 13985 457 594 263 7133 866 5221 465 5307 769 10094 373 935 619 8432 166 8677 400 2162 280 7863 166 9308 469 3913 851 29234 509 787 499 3715 837 3725 592 5254 176 9049 264 4023 207 8345 19 1333 228 945 792 2395 958 2664 411 2304 479 3925 616 10896 612 3327 746 149 961 20107 838 8825 404 1656 94 9149 296 1358 937 3584 16 1918 933 6325 830 3529 492 2982 34 6384 994 48 483 5891 231 674 672 4135 458 18662 667 602 986 1604 464 2156 616 6502 492 2119 632 7769 385 10066 125 1054 326 2705 840 6572 182 2106 430 2675 916 2646 596 5255 700 1881 901 11808 501 1410 493 20484 476 4388 110 8830 77 2657 507 7353 434 6155 322 20308 495 1274 60 14138 259 1916 587 13173 630 1603 345 419 75 2000 499 16922 358 4396 61 1464 416 5999 108 5762 24 22572 524 7478 596 1153 772 17338 0 670 469 463 763 4601 608 404 101 2486 26 5670 192 864 295 2942 836 3167 466 6545 137 5435 164 3651 346 2776 348 7167 473 3112 980 2384 800 5576 851 371 562 3645 966 985 267 4986 355 2503 -1 -1
590 10199 511 18478 586 4451 905 8861 44 21102 449 6743 351 10206 23 708 859 9638 722 462 528 3615 546 4669 83 765 85 11961 672 1724 73 1277 870 20 237 10244 98 309 618 25 660 1948 250 21173 196 714 149 932 694 256 762 801 553 2681 612 1350 708 30989 297 1870 612 3314 773 11159 427 1889 608 4175 321 12511 48 7000 733 6167 681 6475 447 893 308 8793 629 12290 453 1252 789 988 244 4536 959 1581 618 4259 58 2388 745 4772 448 22233 240 8315 578 4670 260 8393 222 2523 618 10109 208 4822 195 9245 664 9766 874 26976 446 4500 476 8844 76 1759 806 23669 787 6084 92 3251 208 8888 964 1599 810 1366 390 4182 706 10205 309 1841 834 20849 862 220 814 1324 632 2923 805 19800 214 5229 688 2571 975 13063 27 8872 453 18920 419 15887 964 4233 530 8925 807 4267 203 563 233 4559 998 1265 -1 -1
591 5016 632 3421 324 2679 807 877 864 1260 346 1177 876 6099 104 8696 716 1086 959 81 206 3297 76 6644 839 21837 286 8115 719 3728 83 11786 636 2202 463 372 776 3813 362 11447 425 23 259 362 152 9240 370 197 46 3077 361 1983 484 7568 701 7701 909 9355 730 323 487 271 306 7885 37 1709 666 4242 65 2638 146 3400 591 3704 436 6491 792 6436 578 3291 844 10232 991 1452 881 17916 259 1887 241 1447 861 14055 424 5897 586 12144 148 19526 55 12410 79 19708 630 14418 614 2266 301 2558 190 8636 672 6884 141 13565 637 7032 640 3298 543 14301 760 9147 209 2798 892 1317 552 987 942 3629 119 24128 33 278 822 11990 295 1257 857 23390 761 2264 974 11379 600 1273 320 14490 431 408 140 107 957 15267 952 10215 691 13845 660 12015 837 1513 991 110 917 1455 904 8039 910 101 623 6473 963 5229 460 2116 23 8908 251 562 696 2077 977 1790 190 1473 926 2344 201 3849 730 4992 941 12087 320 3001 -1 -1
592 10597 998 31750 66 4415 650 13875 895 886 972 2906 52 5773 255 1489 735 271 191 18 550 5375 755 4142 19 8847 216 3153 778 9273 153 6017 998 13866 603 16029 811 4533 478 2174 386 7977 254 2278 871 1430 323 7722 585 13103 74 538 95 9 575 2167 796 954 979 6504 348 2227 965 8381 98 930 486 26900 594 17898 707 11215 835 740 452 2954 849 36284 613 3417 966 15592 10 6153 839 5510 527 13690 268 172 401 11820 921 1420 591 186 484 13200 424 429 187 521 755 4465 837 772 783 50 143 6809 579 1385 828 18930 800 5182 344 4790 981 16339 71 8183 748 6067 987 14924 180 996 430 9100 932 1105 269 17709 596 8459 301 9222 22 1477 727 1036 731 1064 405 521 187 15598 893 1528 330 5156 609 9959 578 6697 38 2295 677 16808 727 5223 208 1363 72 11873 113 1708 155 6368 871 6733 -1 -1
593 9128 93 7340 380 2795 569 1461 631 13191 845 7100 218 1040 278 968 902 9672 430 6681 421 4450 567 5086 780 621 461 1329 493 2653 61 3161 162 1580 628 23595 817 5748 110 4308 672 54 440 23614 681 12388 148 20668 485 1399 154 12907 744 6176 143 1207 646 5712 444 6391 67 14959 145 1147 953 9928 852 18880 678 20976 631 9051 229 315 495 13201 588 788 103 2417 988 7205 127 1034 562 6716 650 2324 11 5690 276 401 670 16320 821 1629 634 2831 99 4638 968 1328 864 4557 323 17107 417 13078 242 3587 517 4015 906 2798 798 100 753 8892 92 7883 355 3961 414 20303 284 765 592 8146 371 9355 363 9825 31 7576 276 22670 298 328 59 12707 251 5513 840 29253 376 31839 112 239 985 15958 723 4820 555 6605 315 3141 -1 -1
594 2503 852 17343 11 2576 23 4857 128 15699 808 8041 862 5509 186 2008 357 3887 376 1072 244 3125 390 596 323 3102 840 2057 556 679 357 10186 579 18832 638 6347 636 3366 829 2295 477 9935 128 10897 236 2450 290 3858 701 656 154 2204 170 4265 535 2309 610 1242 771 13131 398 3493 547 7096 196 6659 772 3836 358 9472 520 11575 782 243 224 5362 395 1688 77 812 918 5094 947 1822 375 8334 524 2028 522 2384 174 9636 50 9793 698 5547 125 12190 958 9131 710 5307 336 4601 493 5121 881 3051 734 13205 230 1225 594 5549 697 8551 822 92 106 4143 957 248 138 9016 427 4625 479 1305 785 8019 921 1086 554 8733 702 6840 756 10574 169 3867 479 8239 928 6646 456 6097 24 2757 599 10149 274 526 460 7230 53 2163 888 2781 350 18412 72 15547 119 11992 403 4250 853 9148 240 15976 601 6393 917 1571 638 17535 478 514 683 13929 248 21135 189 1538 584 10788 15 2859 125 452 681 2225 215 11794 444 219 532 133 -1 -1
595 1458 722 1600 503 10922 980 7213 572 2333 657 175 473 743 590 14309 907 1683 251 29549 73 493 32 2584 556 106 759 7462 40 15450 416 7490 276 2349 582 193 721 6440 882 1327 467 2753 216 17790 343 7013 77 14712 896 1192 947 2535 109 1353 723 5293 307 12299 957 8309 514 3911 505 820 481 12220 578 10149 478 319 131 5556 324 4591 687 2296 404 551 691 2766 88 6703 110 21928 504 1720 473 3033 196 444 335 11037 576 4191 802 9370 8 27445 417 227 391 12217 62 11871 937 5616 651 12166 168 3997 965 12840 164 16107 876 10392 671 990 104 9506 508 7076 362 2113 410 6100 662 12583 665 1630 661 24472 56 2792 74 867 578 9271 309 1140 164 999 231 4711 844 6957 740 7803 456 24786 944 5416 477 9974 41 23966 73 5070 513 7657 920 1019 819 4889 779 6330 888 4151 692 15 117 435 373 5102 -1 -1
596 1643 887 5148 948 8161 409 219 739 1526 571 2891 258 1994 823 15178 474 6419 837 6400 913 2242 840 212 734 7339 365 1343 517 7925 21 2700 341 1105 247 11041 143 17605 125 1458 749 1102 198 2704 866 3131 609 13489 82 5299 266 22005 417 1084 232 5092 746 126 916 12418 541 4758 727 1894 783 3742 244 6981 220 2068 74 402 449 3554 649 550 454 903 820 4814 274 8363 17 5732 358 4473 990 24693 266 11081 844 10691 921 9331 935 999 748 13768 197 12775 287 2022 384 2584 952 3255 819 6946 182 2559 759 3619 377 1571 855 3945 526 1204 946 5642 6 878 783 1414 953 3150 818 509 636 11030 757 8544 449 1308 696 9235 640 1370 793 2488 561 6738 929 6321 622 12513 603 13608 689 7027 828 23423 236 18762 994 7241 903 15161 867 10228 292 15877 951 6683 392 2907 325 3293 548 13285 802 629 541 967 949 7140 660 13233 406 15785 264 11889 170 6700 732 5714 593 384 -1 -1
597 7438 241 2396 837 4689 134 2117 568 11452 244 2626 545 2786 452 1917 634 15184 511 12687 853 408 942 3768 868 10378 450 7521 102 4379 790 14733 444 14091 498 16390 232 808 843 9041 366 143 477 148 786 1751 286 3030 279 102 621 7652 762 17771 214 1664 82 105 923 3070 301 644 976 15828 647 18397 464 8377 716 7165 928 2764 958 4183 253 4052 600 2772 763 247 519 2365 67 11550 721 28794 835 5850 787 15366 866 6443 573 18090 242 7505 500 7834 657 1418 897 854 652 19606 952 612 978 17338 810 2174 54 5411 348 27260 325 11262 397 121 867 6144 520 3618 189 3751 370 3205 482 8666 433 3093 186 2999 106 6029 621 17051 265 5722 195 4158 711 2070 915 7784 823 3068 512 9726 559 6168 857 7683 325 699 670 12502 114 3362 242 3569 254 23740 750 7287 884 6746 410 275 952 5880 -1 -1
598 4607 799 3296 848 332 262 673 229 8636 841 8093 825 1782 471 1648 428 5986 876 9586 652 9807 131 6689 684 11051 301 4565 299 1454 87 5019 807 1324 744 7141 651 16161 16 1658 776 45875 760 249 502 2250 971 4021 438 2190 301 5344 37 4420 880 2514 496 404 308 8112 589 926 922 8574 872 67 61 19266 792 7523 57 2454 700 4052 179 377 161 767 866 2513 50 960 164 14130 606 5331 543 7155 409 226 561 7567 48 3412 604 964 938 7189 117 3750 351 8960 214 3897 401 1723 615 2285 203 369 451 3070 572 1886 535 16200 966 12352 502 4581 748 36 209 4475 418 2180 642 2000 641 1819 338 2014 772 6771 344 1815 891 5909 300 4631 755 311 969 8054 785 1172 276 10092 153 1906 795 5018 605 1514 722 2838 68 7119 802 524 547 6445 900 512 653 1066 948 19 862 871 235 2491 219 8790 934 8963 46 4933 359 3482 912 1423 274 1479 342 4606 887 3544 992 9217 40 15303 204 8580 297 788 991 2576 94 3628 642 1069 542 4143 643 3955 455 1225 553 22603 534 20569 219 705 306 1361 202 38235 469 1387 569 7613 -1 -1
599 3421 763 1106 886 1596 857 7035 473 356 159 5889 224 1809 810 17049 823 2247 130 4434 584 2155 23 3811 225 9695 266 6136 462 8034 470 1564 568 1431 746 6824 269 312 696 6483 926 846 854 23672 900 555 457 7218 159 14621 883 6911 565 13661 121 872 889 12461 875 10411 592 2653 323 274 464 4454 989 1440 999 4579 316 3115 972 6742 471 2848 588 11037 399 8874 454 12663 42 570 626 8187 648 5034 134 205 892 5153 606 3026 624 10559 47 1101 455 16916 175 2339 306 3137 824 9135 665 13796 547 7676 483 7318 910 24451 116 11589 277 6672 185 340 610 6009 842 9905 313 6826 821 10102 8 1757 401 602 798 1237 273 3051 635 613 642 595 299 3517 162 2873 371 7453 29 7415 657 5459 259 9599 600 3514 258 9562 626 4616 688 4626 337 8325 844 5968 564 2909 83 17958 628 6590 569 8768 776 13839 757 274 359 13202 291 1908 175 5802 400 2537 138 2341 144 346 499 24197 -1 -1
600 38 556 15227 676 1141 994 111 290 8418 130 8982 611 1708 46 2093 669 10289 359 550 979 210 728 2056 118 10626 494 2726 460 9590 672 13321 726 3493 734 5644 646 177 782 2004 253 9547 365 947 724 2522 879 2679 561 4521 672 3426 919 6070 34 1841 27 4402 511 11607 196 2739 759 14227 338 3267 356 505 178 2096 304 6762 309 3026 685 23372 406 6671 689 2038 4 1034 417 6003 276 635 776 732 455 7520 376 1544 787 3114 867 2305 499 17679 867 5653 196 2913 37 5896 157 4238 509 19671 404 2902 218 4251 91 19189 896 1269 79 581 17 787 868 1887 74 3804 749 9963 582 4515 320 1238 447 3198 342 4 115 2550 964 14657 959 6510 61 1545 386 7735 558 13629 795 771 158 12855 763 6208 452 8129 512 274 956 4268 992 17812 512 4976 281 1311 898 5254 98 11166 149 1964 843 10205 539 354 927 3198 378 3159 431 7886 831 5639 708 8538 956 14351 281 1093 344 4465 408 8441 743 9985 732 964 471 191 782 257 990 12908 126 5742 594 14653 177 315 52 4195 120 3484 683 14119 870 364 -1 -1
601 9427 469 3585 618 1005 598 1960 824 23703 50 6912 344 12041 380 476 689 132 532 3936 489 946 448 1196 103 5412 11 1480 319 6756 818 71 988 3527 689 11866 261 4308 684 5187 615 2658 824 9729 826 7155 998 828 393 14757 241 219 847 382 798 1042 40 427 229 1210 119 11128 94 3499 169 5536 974 7060 381 2777 928 4846 144 2605 534 10844 703 1796 996 3923 742 7595 800 1034 820 1642 525 4730 54 3105 142 3916 693 13388 734 6316 382 10538 909 610 679 10999 645 8235 910 6174 516 6765 461 1243 836 678 15 823 863 9920 135 6941 19 850 802 2078 385 4222 497 63 709 15292 80 9049 322 3606 194 7609 102 2888 241 2088 653 5387 674 18616 959 7404 383 1182 572 1025 447 6113 268 2070 153 3533 561 32 277 128 78 7225 590 4973 720 1191 645 3486 955 1019 510 130 977 5663 480 4072 242 2288 98 922 650 4593 944 8487 207 1708 330 725 187 3096 168 17386 704 9132 341 3903 425 702 131 7929 91 120 307 31868 647 4233 453 814 831 13950 172 6379 626 1718 286 5058 435 3141 98 3288 810 3528 316 1019 318 4195 244 362 568 17615 215 6784 541 3434 322 2221 676 4562 742 1905 -1 -1
602 3021 521 5871 489 2703 772 6643 116 2344 257 2415 287 183 652 6726 708 1964 356 852 799 10158 360 210 660 1199 882 1573 481 758 336 351 951 1725 393 10542 352 3916 241 851 757 754 284 630 516 4286 16 2400 411 511 686 3503 134 12689 480 21475 859 3678 286 9507 748 3559 668 6498 28 2471 837 1385 576 833 118 1773 437 11691 31 18 286 231 96 4227 965 5511 829 5599 508 2801 695 986 831 1517 959 5715 769 13900 9 4231 163 3332 360 4493 161 17711 47 3657 934 384 185 4184 991 1175 401 9976 757 4554 917 16433 220 3446 54 2718 992 4296 556 768 20 3109 358 19349 663 3284 616 3283 953 5840 655 24184 85 3030 164 27540 917 6252 187 1733 442 10141 92 2171 694 4580 886 1556 819 2053 429 1575 236 14149 125 3660 694 8618 690 981 199 21448 259 10302 340 8263 206 336 77 388 480 393 880 17484 871 1825 947 3700 477 7455 797 5578 300 4404 95 599 970 539 64 1951 22 2870 821 8572 11 2169 576 3334 111 2392 303 1585 821 1274 80 3445 383 6037 730 14030 271 15788 602 8726 546 14689 639 945 887 8071 -1 -1
603 20108 761 8715 57 9161 340 7344 347 616 355 1937 14 497 719 566 131 2970 932 9310 908 1424 262 4798 942 3839 96 3619 571 5047 167 4595 575 3180 63 368 580 1831 715 8326 107 4246 516 5175 16 205 204 4827 308 12225 609 1270 469 2575 245 32318 218 16644 898 1035 647 9201 66 15786 79 11211 498 9088 562 1818 203 352 601 15498 137 4663 276 16791 1 1611 174 4131 135 337 675 7075 897 7389 991 16407 499 400 856 6541 845 6026 385 162 824 15305 313 3922 434 21217 698 1927 147 10610 999 13884 795 4972 664 10995 915 7227 373 895 356 2237 872 19406 43 51 110 221 525 5090 509 9808 40 6213 556 19643 288 705 960 13758 681 14812 711 6864 670 2800 150 14810 978 7570 904 3383 920 1620 547 1691 342 857 327 320 353 230 159 15215 813 2414 858 341 436 10916 485 1908 670 2517 400 2832 172 1165 676 1605 73 11414 326 4440 167 3425 -1 -1
604 10416 829 6158 721 2522 148 1160 455 1116 272 12959 825 2968 635 8412 819 3617 409 1162 199 1614 720 8810 633 9574 232 16671 511 4488 535 1034 138 2064 984 5116 319 766 360 7166 754 3192 739 3970 857 2084 568 10624 501 1234 679 4246 95 6358 838 16353 434 3602 71 2797 931 5561 113 8483 382 24446 999 1890 811 1078 165 409 869 101 31 10226 338 2163 346 200 329 780 756 10768 130 7180 911 8880 437 14503 829 2242 360 11234 657 7192 357 6529 254 1082 568 3913 643 10606 319 947 876 2518 856 12077 331 6627 233 793 915 4813 257 267 84 12663 410 7475 662 11243 806 12043 812 7539 295 1719 398 3326 114 9161 511 9424 100 4047 234 21692 137 1485 289 1191 505 5743 774 4939 466 5057 167 6862 733 170 567 18101 219 4303 164 1324 187 2749 819 4239 268 24290 117 4319 310 561 391 6473 531 643 134 15608 31 24536 48 1974 774 10424 983 12243 -1 -1
605 3546 687 4035 295 6633 398 2496 186 806 341 3090 875 1491 943 1006 629 2509 93 4371 32 3754 341 5632 388 8078 106 4298 308 10229 55 2143 765 14285 378 5195 345 4909 348 5926 735 612 16 12234 99 749 158 5742 700 1217 73 445 322 5691 560 2185 411 61 519 622 462 21099 523 2543 810 2811 179 262 712 10856 639 2402 41 5114 157 92 809 12855 378 5673 215 15982 483 18979 401 8726 673 14310 118 19883 314 15063 624 8009 933 662 761 1759 965 8137 0 4202 33 18161 742 2178 845 1408 652 6019 27 4964 959 3581 752 11769 856 3269 671 28 614 2247 788 3907 210 8066 164 5341 647 2240 767 2302 557 3499 493 358 784 4148 220 11451 144 4166 575 6810 341 5254 603 1064 52 4269 873 5933 580 3224 855 73 85 3346 958 2577 399 7155 885 2369 273 887 685 9978 63 9247 149 10483 895 2005 230 3390 892 27140 286 569 136 4233 77 8871 960 9227 944 2206 946 103 435 2201 961 7936 736 9974 120 15946 963 569 113 2250 583 8387 865 3192 857 1970 863 1682 776 1503 530 9100 981 482 513 1085 -1 -1
606 11565 751 3177 651 5156 287 3093 257 2530 12 4276 516 4448 595 8230 773 631 906 27332 703 6022 19 5915 911 5451 406 5410 989 36438 174 11045 243 2583 68 3858 87 1540 231 4133 629 5190 714 8535 246 9451 80 351 91 10470 232 1702 394 9529 628 2049 803 1476 497 1666 259 2016 701 1875 768 2319 847 636 62 17622 594 557 296 14211 24 3254 523 2022 231 1005 425 14937 641 10259 174 16864 999 6018 993 996 625 5358 0 9472 533 4193 181 11763 164 3073 95 22135 892 2523 103 174 208 9389 596 5647 786 2516 805 1162 906 10139 74 1172 450 29691 256 1684 474 16524 889 1859 426 27 625 8643 512 9293 428 6312 214 7372 274 2210 447 3922 112 10860 772 4348 34 2419 510 4143 837 7772 393 3022 501 2033 891 11747 856 2796 940 5311 184 11899 301 37 753 5943 675 269 352 8565 199 7729 478 5641 0 15157 643 12395 736 2969 704 27 -1 -1
607 18071 487 8681 476 395 20 2810 140 4327 211 4151 695 1881 449 3761 205 4945 853 3402 939 8833 938 5796 705 120 537 1467 851 6848 77 7125 962 9330 89 1819 351 1385 679 19267 773 2588 243 4722 164 6795 322 2377 737 4163 843 696 762 5046 15 6876 663 2527 615 3950 747 28358 879 3437 874 5214 254 96 639 3674 968 9933 820 362 843 11767 456 15893 239 1795 192 6548 954 2321 910 1325 989 735 179 2678 669 82 92 632 426 16128 209 11092 432 12247 746 2879 520 6633 97 7825 913 1227 596 3773 770 22733 885 1026 177 1458 1 842 115 2588 13 73 414 8969 430 9089 127 6419 383 5690 660 4871 299 4457 715 326 872 1558 855 2202 577 8133 430 6294 899 5627 287 8088 934 509 779 572 46 971 861 5399 527 1383 438 255 255 1547 56 7137 858 12415 640 1976 989 11227 115 11784 696 6850 844 12528 567 743 18 5140 237 6706 291 1436 489 8419 410 55783 911 4372 195 1332 458 2196 840 8400 483 7867 797 6883 155 1554 973 2801 -1 -1
608 5051 378 2739 341 2924 3 1171 740 24362 616 2979 791 362 609 1244 700 11449 796 20957 264 17431 269 2232 335 1624 66 8005 107 3168 723 22673 237 8833 924 5548 725 12065 417 1520 681 1399 846 2009 211 411 394 7521 735 22987 606 1511 364 417 905 5193 427 196 424 11670 748 5873 69 6757 842 10651 232 5866 500 760 679 3587 938 11747 166 175 55 5157 330 1199 742 711 649 212 622 1876 665 6901 555 2878 951 5691 428 30961 537 5328 697 3363 195 6536 303 8952 559 863 487 4499 953 7669 35 22616 196 2134 759 6220 577 285 186 2215 947 849 405 9723 238 1150 503 8327 34 875 530 5230 620 2007 318 17790 776 6577 327 2351 901 6086 947 22234 666 77 729 19711 113 10968 511 9256 564 14 876 10114 920 2693 593 771 318 13291 151 10146 227 2317 580 9772 713 4814 477 1790 960 5655 982 6902 505 4975 541 9504 4 12141 -1 -1
609 3631 112 1811 910 14010 908 5829 162 909 771 1738 730 5519 841 11550 147 1772 603 4750 549 5647 172 19983 957 3227 639 2056 70 4827 907 2329 510 16700 201 11214 996 16334 966 6123 192 1789 31 4179 193 6631 460 7204 112 1319 884 15711 496 2888 964 1145 602 11350 305 1789 625 10376 594 6752 711 1812 864 951 889 4420 22 4090 125 10235 23 7388 761 2354 195 4182 979 11202 36 16711 446 13462 417 13319 951 3309 9 10923 757 858 175 880 874 8196 754 7644 775 5977 535 7834 755 3866 696 632 955 9269 571 7251 94 807 402 19643 387 154 553 3324 426 7914 247 2454 431 6916 997 1120 993 7018 184 15093 902 7444 713 8744 484 2392 895 1107 247 12467 753 3898 61 6805 53 334 280 90 674 1068 569 10640 46 4602 76 4085 783 3621 566 758 762 9118 435 1341 22 2406 95 3448 825 15653 748 103 69 97 520 20100 227 395 565 3066 512 2518 720 5442 195 146 408 1913 856 1209 199 455 607 4245 590 2876 774 1476 723 8097 489 5068 771 4774 601 2376 711 2328 -1 -1
610 9996 819 16866 584 18131 130 4062 777 1104 753 3013 528 14476 208 1237 333 7164 139 14856 517 9535 115 1863 499 6938 2 12175 746 1533 853 5441 74 9734 435 8738 786 16362 904 1200 922 2841 466 1818 862 13568 707 4268 69 7823 292 21362 562 5247 23 11416 595 7855 271 2304 120 3223 132 8022 96 1827 195 5816 427 286 129 434 981 2704 683 8106 635 330 693 2403 371 16488 17 11144 990 3665 473 7149 886 1098 523 2451 708 3959 777 7464 647 16520 249 1276 888 17943 555 12051 606 11326 297 1969 986 6183 449 1855 16 13982 122 464 164 200 620 510 103 822 550 2806 320 7312 376 12199 627 1727 532 9677 894 6542 488 704 898 4874 114 346 36 7090 665 1871 763 10680 935 12176 789 1047 165 1953 587 563 908 1803 176 1525 775 15457 600 6756 13 10284 648 1725 802 3277 156 15466 641 3990 812 3958 402 13831 349 21084 971 2436 695 1663 -1 -1
611 5707 743 4433 762 1573 815 3615 304 1874 82 3664 233 21752 921 352 755 2239 854 1058 771 7693 341 4782 132 1341 307 13020 59 5539 478 773 119 495 407 1108 268 12020 916 357 868 3065 648 3213 176 8593 812 8951 664 1696 992 1959 479 1163 20 3852 130 1127 71 5679 481 913 651 17698 95 3410 825 11645 138 6777 501 2662 99 4177 266 9245 439 7766 695 2328 71 1263 419 2587 533 12003 647 2607 380 8269 275 5622 804 2179 63 9623 272 6230 215 16080 799 10358 216 7800 947 6195 666 3962 728 2263 228 5898 233 2597 66 3070 915 3712 133 1577 490 3112 615 4313 968 13 944 6555 516 5525 80 16279 963 5444 759 5415 148 4047 433 7890 325 916 25 1328 887 9524 697 5565 672 8968 411 495 451 7150 66 4330 812 4983 831 752 786 1895 848 609 383 5495 377 3675 671 4950 661 8707 845 4112 359 3112 410 1728 60 749 581 2631 785 3041 691 6405 636 3600 751 11880 337 3748 642 14227 887 37092 961 1486 823 1593 571 17370 560 4070 360 1367 250 308 984 2048 143 29564 972 6985 433 936 -1 -1
612 13494 72 2244 75 1975 916 3880 189 2715 646 10147 16 5232 226 2471 116 29522 563 336 401 18111 701 17206 245 6300 517 355 220 9207 495 17582 762 9731 745 7114 694 1004 35 1211 693 8948 698 8314 189 2528 253 1578 710 8623 378 276 202 3945 340 2835 429 16207 881 4712 290 8972 360 17796 252 6762 502 14444 490 14771 973 11629 365 514 412 7536 231 7779 573 4017 702 1349 682 2458 166 3240 782 1333 524 769 345 1514 121 8018 824 17885 663 9676 766 6336 818 3926 189 7481 396 15688 246 416 710 7243 773 1758 681 1679 237 588 802 446 366 76 99 4828 140 3126 767 4809 488 6830 417 2884 77 3352 788 3667 13 7927 540 4163 79 4416 440 25491 47 2680 824 14527 180 3140 481 573 945 15521 30 4754 521 1421 725 15031 367 18921 114 9788 461 4497 536 1416 734 2316 393 11585 927 655 277 700 340 16521 -1 -1
613 18882 884 2070 204 6933 185 3104 99 7270 930 6923 687 5886 381 22415 503 1399 985 4770 187 3172 333 7391 757 634 349 7516 194 3618 747 8447 832 2913 685 1168 12 6568 825 15327 951 9488 9 4713 239 4862 670 424 529 16289 596 2555 88 9567 209 1059 66 2278 971 1901 191 10024 883 4478 305 4075 621 5295 510 3645 162 2247 515 5451 846 3554 326 9378 330 1254 504 13887 46 3585 876 12611 120 11641 116 2246 829 5860 802 11799 562 2072 616 1097 695 1210 805 5461 42 6767 664 8947 980 2482 704 1031 128 3802 157 5033 748 9931 272 1737 684 16434 233 706 56 1247 42 23845 820 7582 851 1040 865 7115 62 2897 680 2190 293 6058 485 6392 589 5773 397 2974 561 3748 338 2548 231 11922 862 4906 288 6747 865 11121 473 9133 640 1035 181 3055 382 6214 315 8626 28 2634 508 5672 44 2195 526 3074 554 8034 549 9052 362 7953 36 16202 33 17127 232 323 982 3180 310 4182 142 7 160 16373 -1 -1
614 18440 882 2894 909 5374 614 11197 198 5518 273 8196 286 2601 113 21261 611 3885 757 3405 295 5255 961 4013 849 13846 209 3892 528 14804 450 23391 166 16909 445 2679 473 4756 29 6546 665 1565 550 12840 957 3677 236 5128 871 9070 918 611 602 7366 759 2566 169 3632 466 1413 662 5321 493 7231 297 729 98 7681 130 5265 837 1148 612 4507 536 2962 964 22091 170 1820 677 1836 540 1140 643 7590 212 1530 407 3505 317 22858 406 1630 903 6679 867 1789 671 174 442 8935 320 3332 109 1838 363 1711 996 1853 640 1436 378 7 767 1484 599 13133 849 608 308 941 854 210 162 41 393 15437 940 1380 101 15344 889 4821 354 7564 982 1824 208 2584 725 3762 436 12645 144 9556 343 767 594 16768 910 13747 180 4121 662 417 706 5625 745 5517 399 4704 335 6489 543 1996 551 993 247 3142 164 12325 751 3752 69 7761 834 1557 121 6586 821 2556 699 14169 55 248 160 13938 302 12460 117 763 513 4985 435 2126 347 5286 640 1951 -1 -1
615 8844 628 3163 277 13130 806 2615 702 99 364 910 668 10259 750 11703 56 27865 895 3155 342 1514 357 2398 93 277 741 13682 613 4681 193 4266 968 2719 284 6770 378 11311 747 3528 901 9601 895 6872 210 4418 154 572 348 4739 55 12924 997 5556 187 1118 309 3983 269 1086 393 8113 181 18606 192 24283 193 5731 393 6006 587 5380 19 1736 537 2356 373 28760 814 4494 540 20654 142 1879 340 28621 88 587 362 1841 333 3961 937 24652 187 8783 179 2798 743 15581 965 658 416 13802 712 272 97 227 481 4743 258 2308 754 5736 369 12089 164 7694 158 1456 175 7815 957 399 681 2865 910 3740 807 28 907 865 664 3899 454 15006 515 11178 412 758 10 6433 620 322 899 4355 935 1544 87 4282 586 20472 318 2461 903 13691 546 14852 339 18919 518 8047 236 2105 685 595 321 1143 800 6215 -1 -1
616 4299 727 16315 341 16 895 1749 846 5763 345 4137 198 5577 411 3713 610 1403 892 3535 499 855 831 3566 998 1252 4 2551 784 3001 559 1628 169 4828 30 331 120 158 811 1047 981 3578 352 3143 372 6402 97 5556 517 6360 853 1145 309 3328 254 706 605 5175 690 1603 97 1241 442 2110 106 888 951 5778 904 4721 558 10332 626 2869 985 555 921 5420 380 6294 749 2192 653 1325 80 2469 174 6057 434 750 606 11760 661 6310 994 10520 402 16264 31 2902 155 822 743 954 612 2789 247 1012 951 4523 250 2944 387 27117 888 6628 673 7297 899 2991 170 1952 462 1673 501 10906 27 5089 123 25602 647 2534 507 28298 254 4981 709 1000 192 10528 752 10538 368 5669 262 2114 372 9833 613 3984 38 10913 780 3663 461 8227 417 1121 194 10011 290 3710 917 74 920 5088 256 14647 694 8309 905 11031 266 3012 73 1121 3 6616 699 2032 200 4271 80 215 637 10067 607 6509 820 5920 187 3000 359 674 926 16403 785 1125 536 9062 8 28862 437 912 156 7609 425 29463 168 467 -1 -1
617 7316 271 2997 479 1647 684 21876 101 8226 218 5965 476 8319 799 9213 378 960 997 23993 252 8165 782 5473 741 508 894 5135 216 6912 1 9952 376 2012 204 5756 175 23168 770 4088 186 10322 793 11037 954 1802 205 3895 206 785 327 1395 62 4160 954 1429 51 3865 275 11607 781 2943 420 1481 143 3758 947 302 937 8322 224 3682 358 4803 364 13101 523 5778 498 6062 111 775 558 6475 59 12535 614 12227 283 8686 567 11878 252 1071 412 14959 931 19797 850 985 465 11930 665 969 282 3980 299 6172 876 5637 766 1789 937 1751 410 1185 851 5503 902 492 501 3366 565 1653 971 732 542 1172 212 516 680 3035 938 21641 458 5936 869 6617 791 2351 137 4116 607 5526 141 397 959 11162 436 2695 723 7261 921 9649 330 11252 2 1105 544 7564 816 1508 821 1793 120 837 111 7735 736 1296 607 10684 178 3287 291 278 149 7884 954 10750 994 3722 40 1604 56 10302 418 6481 64 831 473 7296 609 1515 69 9286 321 5529 923 1842 805 1247 830 2334 581 645 842 151 838 1645 -1 -1
618 282 290 1340 143 3966 245 4132 279 1135 353 1494 372 1905 53 9728 747 7314 698 1271 243 2932 487 5884 825 6026 22 4178 763 5194 818 6126 502 4326 473 8467 938 1965 773 22720 744 2706 344 717 614 15661 692 247 762 2184 270 18138 785 1797 59 5648 531 2205 495 5616 999 9094 87 2871 306 1348 677 123 72 110 600 10923 705 2147 753 962 393 422 548 8018 968 4188 613 842 712 224 929 1008 133 4736 279 2339 987 5339 127 12902 416 6407 501 4542 942 589 677 7159 925 11362 546 12387 444 9770 624 5145 313 5718 363 2455 980 6923 415 7467 79 914 326 11253 728 15487 590 6349 141 5309 156 2379 983 2674 107 1905 589 10020 346 4306 136 4187 763 3237 311 24519 662 960 622 1510 992 11105 330 12681 20 4952 135 4500 253 11670 860 6545 189 3957 85 1786 38 1047 837 440 369 6364 549 181 694 20780 778 6601 24 612 564 6731 208 3412 446 2365 733 4822 802 11871 545 23834 485 1636 673 3600 557 8313 896 225 903 13278 463 12956 568 1844 -1 -1
619 7961 382 4292 509 12883 277 3456 372 3546 251 8320 700 378 751 262 979 7477 654 5415 685 3101 752 3208 76 6454 374 3219 449 10068 92 803 756 8514 582 2726 76 7357 306 3320 534 3054 932 1459 648 4217 187 6227 887 14997 227 4778 249 13522 957 13068 919 2721 626 19813 97 7174 276 5967 163 3733 631 5680 457 5743 366 4321 162 21504 45 3114 571 7386 153 3532 632 18840 939 1694 232 1380 536 1411 152 8655 361 1747 285 4138 866 4160 928 4916 537 1331 765 8670 261 8968 299 1748 853 349 134 1244 245 3136 426 1025 726 4388 698 5370 2 2242 553 5379 424 11659 400 2862 282 127 26 1519 596 4285 353 7429 904 7242 578 1551 317 16 426 3628 241 7835 574 1261 679 9744 295 2513 955 4006 270 3264 118 2471 671 1893 254 362 773 10126 2 1143 856 1455 765 14778 670 3049 145 4828 827 1958 469 1466 579 8375 388 20784 688 5938 134 897 753 1688 500 24366 720 11376 160 1171 196 4072 188 1731 439 788 715 8410 758 7105 239 377 203 13588 592 5723 531 1418 320 6058 668 9408 321 535 685 7388 -1 -1
620 4162 595 9918 660 6359 261 8058 318 659 883 742 529 10953 609 5090 510 35890 557 1921 368 9370 716 5556 252 9770 939 2810 755 19407 380 4948 965 8 699 5668 399 337 321 4520 354 10001 640 428 768 1211 364 14949 398 250 848 2197 361 1589 217 912 513 4901 284 2338 41 1080 38 438 932 24127 413 6144 845 8243 831 1455 799 1066 883 2201 731 4272 145 2449 201 440 376 2347 767 5932 630 23297 817 4703 701 3327 998 9062 74 1005 951 3131 563 2272 943 7945 409 494 613 1223 19 8348 912 1172 608 3764 444 10296 857 3976 348 8981 560 2705 887 8747 6 211 448 1038 599 3497 96 273 568 2070 902 4750 70 2464 365 8420 565 8155 901 4315 916 8251 581 14658 239 12476 619 3766 605 1172 667 1354 682 10245 864 3536 658 4391 767 870 376 1513 528 2664 618 1543 984 1656 321 2142 537 10042 517 6224 361 6059 755 1655 286 27513 514 2505 704 2119 860 9718 719 5536 370 2835 53 874 287 7541 974 7862 798 4258 741 11463 296 681 183 1571 114 8367 644 4040 779 5915 831 12016 686 5083 -1 -1
621 1972 637 18604 32 9464 37 714 981 3467 173 3177 723 28 236 15143 702 7358 872 5086 853 4464 463 2045 561 6101 835 3455 979 3718 108 16000 783 22086 818 10848 205 10239 80 2624 281 4633 978 1052 958 147 915 3648 589 116 848 11515 788 5202 49 1049 367 14722 762 18168 477 13020 681 13889 414 181 185 847 21 17751 527 162 853 585 368 728 126 1925 972 2670 311 1560 751 3666 356 2458 516 5235 268 1641 489 70 298 168 263 6812 635 7159 905 10 70 1511 176 2764 910 10008 954 2530 75 2685 812 2955 825 10557 118 34679 88 1251 366 13995 678 612 533 11329 64 3967 905 9028 353 2509 869 3051 163 3182 586 1717 589 4199 107 5153 569 6877 900 2181 951 636 852 4002 57 216 882 113 216 2350 14 9593 937 183 372 569 46 11475 170 20987 259 4389 70 3442 264 17113 521 1256 5 6242 49 13697 557 3581 875 5054 598 2778 451 2941 193 1052 382 2168 241 3628 898 3838 784 2261 92 6578 106 3482 400 8484 96 2671 306 11629 999 1854 956 9611 89 68 -1 -1
622 9061 684 33 593 13188 533 542 904 9476 232 9780 557 15291 898 6658 241 119 743 1010 217 11951 172 2540 416 12076 395 14049 359 7347 46 321 173 1938 188 1151 21 5884 667 2143 457 5173 663 1904 876 433 785 3392 128 2640 442 7276 600 3176 69 17596 804 2457 291 1080 477 14049 504 8617 493 4597 111 5963 536 2034 179 2765 368 1977 234 7604 558 4554 458 11444 919 1319 441 1488 893 4972 308 808 179 3677 439 2805 953 17866 475 3264 114 5851 455 6381 701 1880 651 10182 856 6327 41 11092 579 3391 462 2900 798 4912 44 2028 992 1745 600 1221 246 1008 723 2072 226 96 701 1904 509 2302 14 5733 242 5680 616 18208 916 7289 892 1639 875 9990 748 1350 585 10486 545 10669 321 910 764 1047 815 9253 626 4427 769 1036 446 1780 272 3237 770 1005 295 9981 621 11945 416 7370 29 196 369 2482 934 7684 232 2744 8 812 305 75 679 2335 38 1572 669 2155 560 5467 846 3451 151 5865 190 6546 764 20672 878 1111 91 301 275 2932 256 558 667 8458 860 21280 61 4004 465 7632 243 228 69 3158 377 2716 483 7320 824 5153 605 14328 78 187 -1 -1
623 6631 675 4993 754 989 576 19123 517 8492 582 6875 765 10777 819 9372 652 13575 322 10792 590 227 274 10911 709 93 846 3456 732 16348 937 12979 440 15842 762 6168 794 3769 127 4573 177 1164 776 2239 986 57 211 11859 926 28032 258 2545 165 3973 353 19244 12 3601 848 279 330 6667 83 5552 249 19787 473 2784 594 7917 663 4886 631 479 247 915 558 5079 96 766 988 293 235 22263 272 242 758 20431 792 1864 836 698 235 263 836 10860 971 7264 50 4581 452 15645 985 210 329 197 746 2594 216 13709 984 4644 543 4565 562 16160 748 2630 801 182 24 93 388 134 717 3002 564 7413 348 982 795 7844 915 6279 480 3843 256 698 660 9134 536 875 437 2178 240 10812 82 10894 819 2159 514 3143 838 4156 952 483 29 6466 995 2920 879 5079 486 2816 768 7922 502 5975 539 6578 197 238 72 22578 941 14826 780 9435 404 2605 983 477 97 7594 82 623 923 2122 940 2123 581 1107 427 696 -1 -1
624 1465 820 2037 225 7242 270 170 74 10717 613 280 753 9462 80 4248 719 12788 324 643 959 6359 973 237 323 5784 361 2355 80 48950 652 21259 571 362 538 4249 928 24 711 3514 612 7655 340 4063 310 3999 469 9968 909 10585 494 623 706 7534 811 1052 272 2416 49 2084 115 2200 714 2 752 2724 776 5595 583 586 453 1722 315 209 593 1387 710 5729 762 16871 596 17286 618 3168 711 2241 375 6254 159 334 243 4080 815 5742 397 7208 961 8074 100 2637 257 10737 495 5774 241 2087 727 1554 433 13997 422 2984 61 1404 708 58 363 998 241 632 960 10895 651 6361 978 10746 830 2356 680 8173 143 226 641 4534 78 545 545 4497 982 8217 246 2134 209 10212 660 3608 444 3612 792 1930 34 4793 148 4493 687 3123 125 356 760 2862 658 387 445 6932 188 11329 572 2119 822 2330 923 10226 717 686 458 777 567 137 481 9651 724 2998 851 931 29 16194 518 401 458 889 17 278 269 894 460 4796 862 477 756 4058 822 344 537 2657 613 8056 883 9208 889 4794 413 1191 959 6765 34 8128 446 267 701 2478 4 670 611 2901 342 5271 770 11051 663 7519 213 12317 437 17510 976 1734 -1 -1
625 6659 214 1905 958 10484 278 701 230 17654 19 1397 523 1032 332 909 239 6300 532 12210 184 3438 526 1962 855 2017 711 119 791 6322 556 12927 151 2752 634 930 739 3450 310 5528 691 5485 78 3055 413 8503 493 2212 284 6476 499 17174 788 5212 129 5729 144 715 359 3628 515 6052 459 4738 337 445 285 12591 746 5133 812 3391 297 2104 801 472 170 396 645 8311 214 7157 560 587 680 7710 507 2766 734 13265 769 6641 12 7369 244 6217 336 13933 536 8626 927 658 397 6793 874 29336 215 9094 987 9404 663 3996 591 11167 46 4092 42 368 234 16671 760 6843 10 1351 131 1251 425 858 157 7723 177 1991 548 2037 972 793 845 17991 535 1237 230 20514 489 82 544 5988 444 4586 562 5870 697 1998 24 11096 751 1507 914 10562 899 8042 817 4396 35 1970 121 12230 9 15609 242 4027 722 5440 111 203 109 879 348 582 558 8692 505 8780 790 372 61 10019 513 3322 94 1230 598 4255 869 6940 952 4373 436 13116 275 11712 23 2136 399 541 -1 -1
626 15288 350 1974 756 24543 758 3203 470 9916 114 14306 529 14669 495 3867 575 4056 420 8534 710 8469 957 6483 154 1609 105 4608 431 2202 12 9779 158 394 996 11406 749 3688 577 16736 483 737 858 263 873 772 846 4667 300 4734 134 1856 486 20269 536 3254 428 963 950 38079 275 566 949 4959 590 2374 121 2156 294 3330 345 1569 343 10861 446 551 720 4379 5 8215 855 10151 505 6219 95 585 726 1748 556 3164 978 454 788 6741 714 1790 396 63 558 4581 160 12608 380 4550 351 3796 540 11989 5 7331 102 2733 696 2163 667 14774 220 4240 61 6685 923 9796 232 6279 202 266 991 7126 717 197 118 4220 67 4481 249 28931 163 11178 845 1964 42 3592 916 764 261 5147 412 8238 578 3098 970 5249 927 1101 761 9785 809 4428 242 7098 794 18769 859 4362 385 4459 654 604 90 1722 548 8654 766 1947 316 5727 137 787 428 7318 930 1062 723 11584 39 2071 982 2108 262 3434 525 1343 241 9292 504 4392 -1 -1
627 19874 442 2795 374 2625 908 1565 489 10474 56 9781 564 15683 16 3458 994 3952 515 6146 691 2362 686 4974 557 2686 121 2160 317 6363 146 7362 185 10473 405 7542 368 13793 213 1253 257 4190 512 13363 330 2817 642 4865 493 359 200 4242 584 2235 221 4953 220 14136 898 13643 850 16655 872 8374 415 5712 926 10736 842 11377 448 4675 710 6297 567 1228 506 7895 395 1021 917 5178 590 1480 475 1514 117 304 668 8694 200 5744 626 708 983 4592 741 715 948 1299 608 2110 641 5763 123 11400 132 8742 47 3331 731 5901 110 10848 480 111 209 3991 865 15193 888 1983 382 6659 880 1445 750 1319 351 6039 436 1970 305 3362 693 4333 401 3987 39 1548 190 7118 56 90 426 13125 322 4510 227 15490 209 1646 810 2076 956 5931 316 6336 908 16019 428 7349 748 5148 319 149 699 5782 300 2895 927 3772 314 2400 495 885 650 236 414 1202 679 6957 813 2215 236 2802 14 4869 90 96 868 1695 205 4663 648 666 448 26119 781 4523 356 2374 662 254 738 24534 91 5562 615 750 513 3634 323 1119 -1 -1
628 8845 790 1407 501 5981 878 3963 188 2919 541 13664 180 1098 441 900 271 14383 338 5916 924 1073 896 2079 372 4323 863 2836 289 726 596 495 798 10203 700 1560 826 112 211 646 230 352 291 6761 823 5150 949 23245 643 523 186 21001 285 17555 223 3201 637 5700 805 10396 429 3010 752 14326 821 19718 844 7907 64 1224 129 5197 892 673 459 3726 933 3203 101 13296 151 4947 20 168 406 3723 843 21849 999 874 814 3898 585 23567 87 14914 845 3583 943 231 779 2855 121 242 558 10910 233 5437 604 22913 374 274 167 3455 697 1664 513 15259 496 8323 50 9 290 7322 355 1380 726 2801 587 3162 188 6093 822 10382 6 5612 510 1699 902 1308 623 16277 716 6073 365 2484 766 20984 852 2448 876 1794 62 10519 841 6341 31 7394 496 3778 865 6133 419 14246 659 4337 698 10130 225 3941 876 5855 120 1122 107 13101 434 5599 916 7040 326 310 29 3120 -1 -1
629 17009 538 4996 202 7807 183 2691 505 5803 377 4083 0 2972 191 2059 274 6416 416 2670 337 7049 631 10 143 2099 374 676 644 465 86 1346 551 5701 193 3117 347 231 693 3520 525 1945 275 24640 763 291 955 220 596 1096 30 3815 615 13483 595 11083 778 5728 880 12136 233 31 365 5126 271 100 996 200 264 6253 506 5958 801 6294 350 4579 467 3878 518 723 569 23318 504 13787 445 2531 1 30252 529 2306 986 2965 537 6923 917 2227 588 7503 669 664 965 2554 754 2633 957 321 700 4734 336 3215 449 11624 127 4515 266 343 470 2795 978 20470 799 25 641 4505 76 2593 107 8696 148 6893 221 19124 76 9712 472 221 441 13578 424 6818 353 8846 119 29032 609 13651 309 6362 967 441 637 3984 851 8877 11 1135 721 738 753 2362 831 1327 167 9350 83 4524 782 2933 537 14142 539 13601 592 985 648 1336 774 2739 45 7437 374 5837 957 4828 717 1319 77 3374 886 493 687 11295 461 5039 700 2298 463 9819 126 2694 341 3671 338 8675 -1 -1
630 5852 811 5397 771 6445 520 6302 53 8376 801 7510 158 12803 902 1189 429 17168 902 3488 768 20542 239 845 638 6162 579 1647 780 1235 702 5616 582 593 818 7526 889 11449 259 2262 877 501 20 22025 22 11712 773 6272 746 2693 740 11169 876 13050 695 2651 444 1373 992 117 149 10377 320 5234 270 3564 273 7056 163 3277 138 12195 785 20000 546 872 711 2858 835 14933 653 15145 199 18850 147 1014 184 6809 324 886 336 108 411 2893 186 8941 198 581 31 8094 499 4032 553 3394 932 190 786 11777 959 6000 158 1076 637 2190 99 681 325 12156 665 2864 463 12391 700 4714 962 2684 473 1385 723 10698 787 4727 346 162 841 1790 792 7448 893 16421 654 4070 897 3157 929 2702 38 4191 596 2282 803 2179 373 11508 596 1863 784 374 518 1446 961 5936 767 19669 389 795 411 4914 58 8252 882 1700 273 12380 731 1472 885 7497 732 15072 766 1341 566 7939 181 5660 35 14396 193 2127 661 2141 -1 -1
631 20742 86 8582 746 3025 294 2974 547 12265 908 9284 893 3533 568 2015 584 3335 231 14383 595 97 869 5284 532 10353 213 7177 566 6613 470 2372 325 12426 490 8 998 7203 941 9390 719 9218 742 92 523 11227 603 4404 45 7672 672 2505 102 3253 457 4187 72 745 692 8976 129 15042 598 8671 600 9093 47 8817 172 841 705 134 981 760 916 4386 932 4483 791 1897 816 5887 428 4272 448 1191 963 9658 688 19298 93 3568 543 18994 981 19837 266 10470 758 3853 316 5421 134 497 163 10771 847 9531 710 8851 7 2213 938 657 578 23233 82 772 498 3242 317 11113 12 1427 288 9223 589 15349 747 116 72 4644 886 1616 993 4543 806 15466 331 22735 179 6725 999 2289 513 3480 819 13024 252 1996 38 1398 614 1326 370 5365 87 2412 822 9506 294 3988 977 2799 997 8390 769 8479 263 60 302 1111 375 11839 37 8727 612 7022 -1 -1
632 5030 501 5227 839 27477 363 6019 668 6932 559 3065 578 560 66 953 801 6455 369 4101 213 337 681 5564 116 2664 577 256 992 8462 874 1000 891 72 241 3702 96 2520 113 610 330 956 140 139 652 1868 350 16246 539 6823 674 12525 225 1375 716 8944 0 2166 76 5327 699 4510 550 6488 367 6554 321 2368 360 3278 419 2465 216 5031 217 1179 780 10932 849 11791 236 10066 600 565 342 1132 190 20146 818 8271 935 20308 987 105 382 11179 670 22517 246 4407 437 2677 279 7345 906 10656 628 11409 79 16721 32 10630 398 1771 170 1849 171 7795 387 1901 654 2658 54 2569 421 589 285 12869 118 1490 341 1914 886 3066 281 6191 426 6190 65 7807 838 19939 929 611 42 2740 486 4341 139 6766 687 21468 261 2470 761 1746 89 14583 949 840 72 5709 319 20291 478 556 298 1907 17 4658 30 1624 168 7561 109 11122 111 5703 227 6081 903 2215 907 856 899 2675 92 519 284 4663 605 10046 906 13090 564 5864 -1 -1
633 28137 619 3760 212 4030 807 3525 962 8502 240 3586 461 429 467 70 882 4151 95 4040 853 3079 785 1603 833 748 395 2967 537 4174 661 3488 27 4096 957 7128 222 60 455 4804 650 1098 906 36 282 1216 795 14597 51 1717 583 9326 363 409 579 15413 156 801 761 2177 633 3251 262 9489 403 9574 943 1652 107 7659 872 9570 95 71 227 1597 607 9681 229 7377 668 1199 88 28270 436 2045 821 8294 965 1603 494 2944 782 3849 246 6571 615 1527 141 3598 378 3794 208 12239 43 10124 787 1765 304 10196 846 3192 278 5160 119 349 885 5268 947 3929 791 4194 889 9424 248 2543 263 1468 485 4151 409 3486 592 6419 776 10567 929 1370 432 3978 897 16070 145 12747 443 925 558 9481 124 3600 177 7165 495 16584 939 11192 351 819 591 1871 767 2093 702 10123 580 3287 28 17278 91 643 977 10999 237 470 39 394 814 10739 66 20944 197 977 885 1392 289 11083 719 2769 703 15051 796 652 367 922 473 2808 805 5984 100 3633 463 198 61 7764 789 3159 644 6536 367 7914 147 8571 -1 -1
634 14177 924 4646 237 1593 660 11937 990 2593 906 8184 324 3335 686 1033 386 4947 551 15779 964 2577 199 6122 950 3793 587 20676 319 38 656 25526 100 4879 96 20162 597 4180 442 6646 933 7864 619 3112 663 1448 929 18504 859 1944 118 3924 667 1705 91 2737 728 16276 451 5604 409 13999 126 4296 966 5981 949 995 152 424 722 900 985 18478 682 19521 630 4055 211 1067 198 5214 267 1555 975 545 721 1849 419 2618 270 6781 772 2319 95 71 813 2663 860 2267 759 4915 337 5060 627 6331 778 16359 970 1342 939 1289 754 13981 578 3250 369 1833 189 17098 758 1325 417 4694 743 836 613 3757 607 834 925 41 863 7287 579 25500 598 18937 108 8486 275 19298 236 5121 517 14091 690 6929 475 2023 652 704 863 3010 398 2837 635 7201 715 2468 154 13413 13 2905 559 21833 243 8716 401 14290 937 6777 791 3065 -1 -1
635 9292 166 2988 308 813 395 776 977 2097 751 11993 946 1702 562 10133 783 5435 357 13310 192 2400 720 944 752 1351 761 6566 210 2441 896 1520 423 9464 33 4498 304 8841 996 1472 803 16338 174 2025 348 2162 945 7062 0 389 549 9539 645 3210 124 12869 863 18533 891 6808 169 11205 347 11685 876 11190 694 739 496 4609 406 92 415 8721 100 5393 583 17477 136 13776 767 3414 427 1552 938 751 294 11824 341 12793 366 2416 633 102 89 4614 344 4565 841 3573 429 3215 395 6032 975 11843 326 25660 152 6013 390 3750 527 186 642 3498 755 1643 149 13234 714 16451 399 1700 257 3381 993 6432 656 2100 16 2988 46 6205 672 6315 632 1605 880 5968 804 2045 487 14736 531 8341 921 609 129 1103 660 1154 319 8076 896 10333 229 6140 155 9725 536 1634 901 2885 79 8510 645 2799 873 4901 506 2052 602 3212 677 2636 813 3357 833 7290 902 3075 947 9103 350 3426 367 4098 982 521 194 9657 398 3681 283 3652 727 20408 192 1789 745 1473 127 1282 -1 -1
636 3867 422 8387 458 8318 116 10860 503 2156 374 11932 94 20040 780 49 5 482 265 4791 665 1518 701 13342 250 12732 345 4640 65 4669 750 1071 318 5002 676 9004 456 3324 859 10679 584 5856 887 1395 517 6335 206 12850 809 1287 87 13320 955 575 796 3839 193 3281 751 15253 573 1884 727 4603 51 623 942 2828 769 12438 356 7224 751 6449 5 919 135 4161 589 10089 25 3103 811 8365 951 117 137 23730 367 16918 781 366 846 7629 480 3197 67 1461 961 1642 237 9591 965 5632 11 2311 415 2809 972 908 282 8742 97 9454 120 10922 486 1154 743 553 267 3681 557 589 676 8259 704 3110 451 1187 853 6140 455 132 811 19988 665 14454 468 12435 923 2390 182 872 49 6272 396 11763 483 2965 810 683 77 15029 113 3554 421 3978 687 5666 966 17252 829 3951 841 6950 265 1735 881 2546 615 1387 449 5890 87 1412 578 5303 201 10749 509 3621 671 1859 448 777 51 1600 702 4765 989 12260 803 8047 352 15306 -1 -1
637 1972 753 15728 939 4732 242 18046 720 11647 602 14761 861 3468 691 2460 76 541 677 9392 279 6114 134 6763 801 18106 67 2058 699 1722 478 563 985 5051 541 2439 279 572 862 1266 246 15471 791 5256 582 5096 32 3490 994 8953 632 3944 100 2541 529 4554 956 6356 575 8710 469 9078 777 4651 690 8253 744 5692 949 7646 281 11994 765 9920 634 8999 563 452 246 4796 111 5729 100 12879 352 4495 999 4452 516 9502 970 288 400 2130 665 4436 659 869 644 13107 228 15477 34 3118 837 2016 872 623 144 18226 533 1607 500 9180 923 9117 716 2478 3 3056 946 2585 665 2536 368 10554 791 9095 619 3430 188 979 762 4060 390 1182 127 15541 128 777 920 18484 884 1527 204 10695 519 9310 740 5163 801 12521 710 20208 72 10372 969 2795 289 2450 110 234 241 1493 382 17268 679 473 470 22167 868 780 996 836 266 2907 666 4501 870 4463 633 412 168 1226 360 6305 -1 -1
638 592 67 4306 801 8922 506 6674 894 8388 879 6633 511 10559 789 163 977 3546 3 1449 119 45 495 1343 158 17 541 3590 852 3845 263 432 347 15687 832 5222 786 9025 144 10915 87 4066 124 8668 548 3310 35 1527 125 11679 733 455 632 11175 394 47 785 10464 502 1215 741 8347 507 2885 343 7923 377 12511 336 12373 477 1611 430 6496 717 5788 683 9220 292 8187 783 2303 245 1364 903 1714 291 3303 696 7257 235 107 748 1715 145 3248 231 2645 688 10941 679 6610 25 5909 461 5122 31 1396 854 8709 194 2272 404 836 826 5556 378 4787 115 19809 799 3656 76 1277 264 3359 748 4327 99 917 350 1650 305 5319 288 4896 160 9448 275 3570 391 9115 583 3197 326 2472 891 1456 869 14820 210 17173 182 3278 797 4988 825 26645 997 2474 787 1396 805 4656 442 1082 298 1943 519 1391 19 7151 579 11915 632 9844 128 17463 17 348 577 89 171 4729 802 859 882 5409 998 3942 610 2049 789 7484 570 2134 616 11226 910 3830 184 10968 148 1719 545 11084 874 2265 193 20217 979 488 173 3770 -1 -1
639 1103 83 926 684 4353 123 459 152 4923 324 4820 851 9350 695 12493 836 5461 479 9357 824 5315 892 30344 775 512 450 7421 433 5900 847 3465 731 668 523 1326 936 1232 160 4283 952 17103 552 3153 422 5801 101 2832 322 10807 399 7562 813 297 110 3352 380 7210 392 690 772 5562 603 1753 562 3336 203 3915 130 11947 927 3286 225 1531 992 6806 938 164 221 2149 482 8516 802 4038 507 7941 907 3093 881 1595 518 6166 605 19001 226 2511 267 355 220 5527 203 13054 139 2148 868 514 163 3094 408 2073 477 204 164 1484 834 1130 555 714 772 2034 711 3044 501 5763 656 2714 705 1538 764 2889 217 20575 445 7106 254 104 474 1044 620 4364 429 308 252 16003 363 14070 411 1784 219 1654 99 2309 397 7128 29 4378 729 5022 127 26494 101 6570 415 1637 752 22754 395 3411 43 9659 628 187 589 101 469 8020 921 18318 171 9055 577 21878 769 6308 867 2240 209 3674 942 1394 341 7254 795 2607 235 7728 967 1932 27 134 44 12445 983 10835 725 4952 444 9471 813 353 -1 -1
640 5525 532 20563 210 1383 372 1115 178 1418 241 3934 510 8747 802 20900 390 3026 374 173 343 1587 898 419 872 3506 208 13088 198 5714 166 3969 888 10071 466 17997 369 238 534 6114 202 7457 187 495 237 3298 22 789 566 17920 465 376 436 684 286 12698 504 6260 164 2036 190 7725 496 2950 275 8151 721 849 786 389 549 4881 640 4504 340 831 272 1461 312 1727 707 4124 776 3299 395 5415 700 692 88 1798 65 8082 747 1297 577 972 390 14999 569 6582 711 1656 84 15473 946 4 450 1692 693 7243 118 3971 108 2814 126 4003 153 8133 447 3546 596 1002 178 3492 531 10754 452 7240 781 4391 930 12215 669 2451 474 2643 553 4590 506 2537 126 13090 29 1847 422 1820 141 8229 596 10739 712 234 550 15718 11 1954 92 6994 233 2817 194 9705 204 6632 926 3436 423 2046 311 16701 774 790 63 6526 108 1459 831 8827 529 6378 530 164 682 2436 977 6927 74 8146 643 15042 485 6176 676 3929 557 22563 650 4214 699 3763 922 2868 169 4134 220 783 488 2476 789 1554 818 396 554 1690 167 1729 467 7539 214 2092 43 12713 -1 -1
641 153 772 4137 616 2873 292 3476 750 1211 435 3320 328 7864 439 11453 91 723 678 1224 33 2262 449 1604 80 9032 188 2045 641 1002 65 7936 173 9969 908 7656 902 4205 839 4489 480 2168 21 5287 475 5606 548 2983 307 18983 411 1685 957 11787 479 1566 797 4305 352 9962 202 154 624 1397 910 7961 810 2228 2 3928 902 4307 954 4379 569 7754 526 1591 622 5589 25 7442 959 990 946 8467 113 2983 307 291 681 3164 4 3175 425 3075 865 2187 783 7199 512 915 599 3874 487 2459 81 4406 495 8310 506 11392 422 163 380 1811 274 1233 710 3724 59 1781 456 7868 606 4416 533 327 526 5949 750 1645 981 3921 231 4716 382 608 947 9646 952 1294 392 4931 46 28614 359 7078 615 14459 336 1240 940 1945 650 4361 676 2687 557 3972 328 14607 159 963 449 2075 638 7939 821 3172 761 5596 427 7593 58 357 197 553 151 27368 198 14805 353 2884 337 5290 594 5060 309 1623 476 924 11 4469 628 442 665 3312 928 30358 916 3071 348 1805 44 6362 900 7110 935 6622 986 2513 40 1666 895 2154 454 9846 585 27936 565 443 319 1577 994 8819 -1 -1
642 21 294 8052 351 3196 421 6074 717 1606 60 12692 163 1372 178 4144 675 2674 107 20437 345 3732 523 5058 41 6054 628 3225 200 9582 496 6692 443 3051 22 5857 418 825 603 4855 972 5036 313 1362 644 366 864 3044 966 2825 893 838 943 3375 456 1164 949 1570 3 13452 394 17823 757 17728 313 1304 423 1533 365 183 276 2488 80 5770 716 16560 803 4205 358 2953 85 19981 456 9532 780 3649 239 6306 63 1225 650 1329 946 841 697 3875 363 938 274 2102 714 893 353 1718 42 916 801 7035 768 3544 189 1467 13 25175 418 1439 217 3424 820 3029 236 202 874 4419 196 8964 187 25314 515 13972 726 89 638 7217 640 2116 739 16502 287 745 896 817 363 18084 662 2916 234 196 61 25167 877 1490 533 4078 553 12011 55 3009 318 3099 7 283 887 7864 405 1283 943 21625 273 1232 684 3042 289 3015 964 3626 657 938 996 9677 162 5856 453 20599 173 20962 395 805 189 1778 805 17251 944 17828 -1 -1
643 1507 451 11127 723 10831 995 2696 454 212 324 559 292 3489 763 1439 803 11037 315 7512 456 5380 209 6224 569 12607 395 8414 350 8662 437 7123 553 5023 759 2453 6 3175 936 8714 773 18865 925 19624 939 9058 64 3853 964 2853 322 7068 110 13642 951 9887 643 1301 936 26507 82 18297 617 12350 330 3293 518 1391 864 5300 3 4027 745 2351 553 8510 931 8378 790 1719 60 924 634 850 945 3733 477 2334 513 4559 408 6522 520 5484 610 4028 545 10754 218 150 700 5534 596 20505 588 24883 722 1892 832 3451 884 15713 466 519 261 15161 307 7891 537 2 476 12785 105 7472 208 4964 386 1871 910 113 815 3813 575 898 365 5537 589 2004 959 7145 720 2232 521 3408 246 1074 283 10045 852 6281 464 1135 333 11148 465 1105 641 571 546 2619 808 7980 328 18978 913 1206 524 1297 152 14741 214 9720 875 7645 259 1572 953 79 468 205 432 140 547 965 140 762 461 4649 350 3767 264 6840 383 1368 -1 -1
644 6960 972 9506 93 9194 629 485 278 6502 845 1260 578 12471 153 7375 484 3080 137 8907 584 1197 278 714 807 143 613 3868 480 3898 161 7516 743 3087 42 2934 481 11034 28 217 541 592 647 5434 292 5481 573 6283 841 3873 266 3465 215 286 794 2405 598 1461 386 621 616 6050 984 26 809 5287 499 2262 926 6041 308 10485 458 7602 908 21205 138 16302 639 1912 782 21814 251 2138 54 2941 883 9553 507 1181 869 459 414 5977 462 11156 604 7683 967 19741 733 1353 421 14096 685 2241 578 5562 463 256 45 7228 726 7464 700 7470 85 2612 223 11899 315 5918 407 3451 507 887 183 162 178 17228 308 4275 689 14947 850 22535 504 607 737 742 266 7212 67 12685 11 1696 860 3516 782 10070 631 1598 359 1048 326 5529 646 411 767 17792 548 3790 605 526 752 8213 954 3052 913 520 314 3131 542 4194 505 1793 407 2709 310 9704 868 3281 66 14277 409 3365 972 4493 427 1322 807 16547 683 7678 431 2113 128 2391 687 7638 964 2301 550 1002 760 384 40 3307 861 9091 -1 -1
645 6699 386 23561 301 5166 87 691 896 16056 543 7200 798 3763 192 4475 578 8326 310 722 178 1278 369 4613 719 1757 96 20 992 1593 772 8091 548 5749 981 4348 517 9549 858 968 157 17773 145 2870 770 2555 56 3675 590 1983 82 1177 32 1011 742 3965 457 5473 192 21704 715 1450 55 1250 783 6291 224 1197 339 1163 643 2430 663 5154 896 4076 245 23617 303 2928 67 7361 297 5492 493 3075 152 8974 310 5997 450 5766 942 10208 201 2438 378 6904 811 3911 261 3529 857 12366 228 2441 754 3856 287 2489 160 2725 152 2045 114 12800 898 476 499 1740 17 352 572 2570 947 1397 484 3007 721 9395 940 950 541 682 188 7663 449 1963 162 667 178 1087 526 1745 709 8359 247 5447 777 20387 153 3969 762 708 460 1278 721 3542 163 1106 60 5386 624 5073 812 2025 880 1260 63 8262 527 2181 383 1395 398 2037 116 2997 759 13736 882 887 760 9375 89 1949 349 608 609 945 612 3848 555 390 122 3501 73 7614 436 4297 500 10868 233 2066 832 25707 86 547 610 10441 766 44 696 19468 345 2621 795 10232 580 309 221 304 975 13090 693 8356 819 10371 -1 -1
646 2433 832 2219 207 82 836 6617 777 515 437 2245 846 783 768 4158 721 4143 840 2374 132 1521 3 12051 871 34130 563 3232 790 2459 335 4459 314 8995 694 13396 883 7242 140 13202 973 1726 971 1316 95 3890 920 2087 581 2913 502 2464 771 2923 9 2256 198 1665 169 9615 543 12769 843 5758 887 4747 950 3571 496 4285 836 20896 804 9667 46 6475 979 3699 146 4686 459 11882 103 11734 951 6290 642 17706 427 1568 877 7171 952 853 187 10766 325 1549 924 6465 117 4760 336 12605 872 1301 426 15278 533 6390 880 1409 779 8397 303 2072 0 13241 656 4015 473 549 43 6524 625 11619 724 6627 476 493 597 8092 234 7514 56 1412 197 969 439 2527 116 5922 288 14019 618 4834 557 9934 762 11900 794 3115 698 1506 308 4244 399 3246 263 13099 455 4237 978 2052 355 11898 129 193 572 3934 648 8987 990 15105 172 6905 952 6193 207 4999 48 4150 164 2466 514 1105 526 6477 281 13197 921 1300 735 9011 -1 -1
647 7958 619 18453 489 499 477 222 132 1161 919 18057 941 655 697 9990 673 342 620 583 319 1465 112 5143 952 843 619 5957 958 2206 965 7602 495 2714 78 4815 400 59 450 689 228 8701 512 135 744 2115 470 1948 729 2551 466 264 83 5443 956 4154 586 2326 819 17009 803 2123 914 13809 445 9751 346 6019 893 225 376 1588 959 2036 835 1303 294 1011 943 2420 494 3963 40 3885 635 4291 969 10950 30 2586 598 3071 705 3218 256 2588 753 9978 718 721 189 98 332 12202 390 8708 797 3473 97 12817 179 13748 425 3617 668 7273 442 9207 227 9192 165 1984 618 1030 545 7060 61 13214 422 9681 489 13939 844 2426 541 3674 880 4426 956 21461 915 1293 244 2943 999 1843 675 6919 474 3 985 9598 338 16711 69 5441 990 4572 169 9841 828 2637 843 18705 47 337 160 4975 542 9588 529 1881 496 5649 781 1733 325 1244 159 6395 889 8036 33 6089 557 9652 155 21243 221 2702 652 1249 933 16719 249 3662 180 4144 958 253 621 2089 839 1721 645 18709 864 4992 384 1426 -1 -1
648 4311 909 6065 206 6404 306 641 842 7419 326 6971 734 3334 306 1573 949 18614 414 16638 973 6968 270 18340 859 641 472 6294 671 7834 416 3306 267 34414 454 174 970 4448 594 732 457 4895 155 10850 91 21 309 4721 645 11036 523 27266 934 9216 106 4001 56 3603 803 5023 462 913 607 828 56 265 889 4082 47 3836 768 1298 985 4492 875 4753 812 39334 834 22132 900 9695 765 552 339 2553 139 5628 158 9220 831 1877 710 410 69 13918 240 11022 546 853 682 3662 338 5583 873 42 693 1381 956 1052 686 4041 877 10409 749 5218 672 8652 761 3149 336 13925 805 6915 937 3103 684 18280 383 50 573 18873 584 232 955 6691 777 8721 868 3607 44 2113 454 176 89 1650 209 886 347 1371 664 3046 854 1290 322 763 686 31705 35 1932 296 6876 482 2533 739 282 656 9399 896 1407 933 8118 52 2 354 14190 1 14707 -1 -1
649 4054 59 2452 953 2644 220 480 500 10547 231 906 274 1089 377 16145 258 14765 82 17285 937 9473 61 4674 941 9399 477 20185 716 16895 411 797 181 4641 401 613 262 300 296 2288 379 19980 321 5341 74 4405 750 410 814 966 793 1225 18 15384 661 9298 195 5287 996 23059 133 9847 911 306 641 23895 47 5709 339 1231 173 4217 464 4214 161 6222 369 5393 754 13695 878 14790 643 2448 694 7943 639 47809 711 3211 585 6213 356 10854 384 3294 237 3525 472 4395 316 2140 765 7304 510 2333 366 12149 460 1729 548 5241 239 4260 578 10683 436 1726 432 7088 400 1094 751 910 970 9023 462 1704 456 6407 976 4120 862 4667 989 1666 117 4601 373 8106 379 160 474 8266 674 15410 93 5868 65 5719 937 49 942 1830 146 1459 686 5525 966 19929 755 3421 701 2568 709 6284 468 3017 937 5110 363 189 665 1502 575 2847 901 9043 -1 -1
650 1777 577 871 660 1500 237 3438 793 6368 612 10625 219 15122 382 12555 539 2428 809 3113 765 4013 524 18925 824 13193 127 811 396 2757 103 5746 386 4688 778 17218 813 22232 153 1308 168 13393 676 1630 516 1724 373 10535 410 669 529 331 657 3887 365 1393 630 7995 622 4259 872 4439 880 70263 131 2769 9 1589 150 3838 28 6486 484 2332 560 1299 674 13330 366 4222 364 9331 297 14208 475 1417 990 2402 417 15684 331 2824 504 12278 361 1508 908 6387 859 4523 60 10630 134 397 588 15261 316 1013 445 7516 655 8455 912 13751 136 20966 314 20928 5 1457 772 3459 761 9077 989 3127 834 5526 485 1746 896 9907 30 3055 802 9761 89 3727 111 22398 883 2138 426 1161 614 5025 387 1324 301 4687 312 206 923 6226 881 2281 626 7028 217 10016 17 3109 712 6384 193 2142 -1 -1
651 2137 175 881 868 6150 45 19545 194 6787 250 9032 976 164 400 15686 399 283 34 3528 987 20013 596 1380 605 2923 229 16843 313 5471 214 8433 68 3092 295 3016 965 2776 752 4026 344 8019 967 12955 474 9803 859 3132 658 16085 306 12796 598 1642 362 4077 448 21857 402 386 889 11154 450 10876 910 1959 758 15564 296 3413 220 496 191 8967 777 14152 848 1907 953 10584 383 4598 6 7618 531 1212 314 2228 34 459 366 6827 282 1180 553 83 559 4381 859 610 109 15340 811 759 40 4914 460 8670 976 1076 254 4031 977 794 361 1537 871 13705 85 5227 604 3486 397 3883 924 5075 397 524 531 424 737 8641 978 18706 749 21906 12 2703 781 76 978 48917 441 1569 772 1887 341 7101 602 593 64 4913 984 6664 86 696 999 14555 347 9545 261 4154 574 17167 263 1117 573 4900 589 4823 908 7231 -1 -1
652 11010 752 1968 143 348 960 1501 536 7394 784 3076 700 4976 25 1160 418 6022 568 9535 425 4442 835 3190 196 2398 441 6239 585 12199 244 150 41 9771 694 4143 465 9657 47 9234 310 6014 170 18863 683 2710 857 6944 768 269 842 1259 954 3556 677 34011 398 4419 635 21393 920 9257 862 2624 371 397 760 7014 220 286 49 4792 550 1980 11 7003 384 2352 950 599 904 8464 661 2456 945 9266 482 3683 463 2459 23 5652 468 237 383 84 706 1865 755 387 136 19350 104 1752 461 1709 187 5032 553 470 501 2273 264 20515 247 7073 282 3048 952 3052 609 1960 684 1371 559 10518 985 4811 810 1824 207 6022 226 14149 681 2714 147 771 798 1872 84 718 407 3636 574 424 162 11406 787 2220 189 12348 12 869 527 8574 360 6040 503 2015 553 6320 903 1931 803 4856 274 3813 149 8657 872 365 123 1337 15 318 853 18293 434 841 410 810 975 3951 356 2588 562 16 87 3315 551 2458 495 1567 741 3991 296 13348 251 2881 877 21378 365 4612 40 730 290 1791 700 5889 283 15481 882 5544 670 4980 190 1231 953 1075 756 6660 834 5783 462 5182 -1 -1
653 5010 591 357 234 1090 547 8335 562 10736 257 2360 581 8749 618 25359 308 10265 12 259 852 11266 252 5201 345 3542 591 1294 625 206 183 7260 941 5427 504 12090 600 7461 912 225 815 1221 204 939 602 4957 31 2819 97 11317 518 14025 257 572 651 4413 638 12045 295 4191 232 2386 192 5518 912 4690 694 536 403 840 827 9104 329 1052 905 659 442 5518 795 11703 580 2053 949 8011 26 1224 15 3454 403 2053 713 6368 5 3544 464 8278 265 8523 704 63 367 881 640 1224 443 4407 723 15469 49 18811 375 12918 75 911 482 13316 533 1589 248 2837 168 2026 711 7006 670 4456 453 2381 469 2647 973 3198 825 6693 710 1226 484 24724 462 22823 593 14367 914 1880 933 2181 635 1012 477 8445 984 2092 68 2767 288 3090 438 14350 628 1348 955 32 371 4025 537 6231 506 846 565 6741 971 1803 670 1890 775 7066 603 741 938 7582 491 4425 525 26723 302 9341 679 8257 157 2431 72 4942 938 516 768 987 58 7139 14 4830 888 1417 558 5805 118 16015 -1 -1
654 11856 750 102 942 10651 639 4826 743 2031 721 3763 812 6173 437 15788 422 8271 314 10408 332 14167 273 5791 581 20120 170 626 876 16470 935 4179 849 178 160 3756 978 1314 974 9813 695 6051 864 4706 421 22588 736 4814 290 5947 135 12209 49 1662 253 2242 384 10598 701 3772 553 2631 711 10973 744 709 763 5290 941 11041 694 13249 12 9934 760 2851 160 3285 647 16363 354 12099 271 9269 715 6922 888 124 943 1455 896 15587 852 17877 665 3957 945 15439 188 2103 431 9447 658 7014 128 99 444 1222 212 2405 721 4756 756 7327 869 6779 177 8343 270 3783 866 9076 688 8621 544 1118 981 6456 638 1274 571 10109 785 2503 14 740 736 3786 714 7177 351 1037 291 2488 258 26333 10 739 408 5199 517 736 131 21880 615 3985 190 1580 99 7723 542 15978 113 8964 72 3402 343 11407 -1 -1
655 4635 467 1226 61 1317 464 1356 214 1056 545 3246 853 6499 786 3496 516 294 936 8054 308 1025 348 21392 738 5527 189 3135 160 3666 488 12280 751 9641 860 8318 813 5777 67 3281 497 426 14 8700 679 12535 22 8736 111 37099 532 3003 359 1844 188 10140 467 9299 477 1043 991 515 642 6924 795 456 978 4848 942 14537 492 259 579 3322 701 4685 994 6096 860 5067 884 296 120 4655 254 4176 650 1451 4 1546 176 286 815 912 500 13647 30 7986 121 6160 244 5306 346 1106 311 23185 118 1693 452 7878 832 4463 789 8876 621 11083 145 2979 645 8027 207 2085 561 10430 69 1860 536 1002 244 3294 87 8655 72 7171 479 675 885 1426 611 24740 29 4045 447 1765 239 4103 680 293 888 14382 561 3780 214 1205 320 1309 616 3250 877 5635 53 2151 457 5315 441 3487 878 9740 811 3326 721 10652 55 3989 717 4818 13 1787 892 5224 413 553 269 4778 94 13629 468 17941 996 3176 835 9176 162 18939 702 15148 131 452 274 2557 -1 -1
656 11424 663 9632 70 2839 794 469 556 2053 668 2354 69 215 165 2848 27 10118 603 4863 147 760 547 2787 767 1797 745 7083 330 6702 731 2018 499 1461 691 906 582 1778 16 8234 344 1059 666 1591 395 2094 258 900 747 6298 118 1038 982 641 224 1446 591 417 75 3027 178 90 729 3341 758 10064 316 1844 750 7549 786 2625 320 940 490 1313 502 11523 77 496 122 473 424 13288 393 543 950 14325 885 6997 155 5430 523 3011 656 6978 89 13780 604 10103 41 343 648 3547 787 10704 484 5441 51 5515 17 43 498 8070 423 632 971 5190 266 871 120 4424 159 23 563 2288 652 5601 905 10671 855 569 561 2255 69 870 514 4950 404 3991 387 329 276 478 406 2044 50 5946 71 1663 177 6801 320 3544 127 3853 95 2279 212 2218 627 2087 700 223 848 4210 821 4494 112 2660 399 700 821 790 719 11293 575 13307 67 8374 222 1367 665 1787 770 3364 993 9859 875 6553 936 8547 33 5265 383 8188 344 14022 67 2200 361 291 679 18734 303 982 697 6364 972 1631 253 10551 769 346 565 111 315 8407 801 1440 291 5943 483 31429 933 3365 65 9351 696 272 956 1989 892 11150 595 2950 2 1284 562 30234 775 9462 893 5644 95 4056 102 1120 426 2410 709 1712 -1 -1
657 4906 758 6811 762 3050 492 538 409 6773 243 3344 835 1663 592 13682 736 1137 221 31891 225 89 407 4932 507 650 301 2524 445 6589 378 4252 269 724 177 3280 469 2972 9 7819 821 8599 328 3 645 3093 475 20186 960 18003 39 9662 589 3433 749 5580 597 5820 767 433 431 11266 109 2156 545 460 804 2499 388 3115 173 9176 14 5241 620 1630 409 1547 54 6467 631 3225 826 49340 50 3545 374 4727 876 1168 822 5755 624 2709 429 69 369 20292 256 15228 308 3507 868 7343 136 2013 490 2256 858 103 801 8228 576 27198 138 801 444 6018 274 9289 471 206 121 4418 176 7223 130 1607 188 7989 429 21478 946 6677 33 3588 481 2953 985 2422 987 410 549 4491 981 410 499 3422 828 256 536 2029 387 3283 924 591 232 3732 418 1542 441 3159 472 18156 763 3510 391 4083 48 5414 815 1627 78 11287 664 277 494 2613 615 18625 582 9155 598 796 159 17719 640 1272 552 18606 987 4104 104 1386 -1 -1
658 622 122 5940 174 13629 500 11359 728 4569 87 7398 975 2241 288 3809 723 6187 206 37725 283 2450 239 878 321 673 62 3078 491 3168 579 867 778 3414 344 10813 401 1004 256 5726 434 24371 286 1891 794 294 99 1676 229 6932 242 14 812 14067 370 3669 826 3719 28 3305 865 747 374 8885 312 1094 695 872 310 774 593 1827 714 14527 153 1572 811 10931 463 25376 495 10609 802 6813 952 1721 980 4086 569 1666 634 4242 642 25800 509 1619 113 2233 201 826 983 5691 943 9856 491 1915 271 7066 42 4556 147 5420 643 6515 958 6472 638 4538 132 85 447 7509 469 4633 313 3591 91 3129 942 4675 228 783 583 4740 170 5754 683 2901 75 2757 673 14876 293 198 252 6945 815 12247 240 12934 369 6624 49 22963 250 30509 596 3022 894 3617 707 2576 483 200 558 2685 607 5473 482 2438 465 9109 723 8444 531 5484 266 1839 565 1936 496 22246 306 3525 216 1055 124 5023 389 6656 310 1913 275 552 -1 -1
659 4319 681 6548 279 1338 126 7635 602 557 828 2147 429 11625 356 18116 700 2246 254 1747 81 6284 243 4062 530 6472 432 2 307 14396 957 6361 976 6782 319 777 637 703 454 1648 46 2687 504 233 171 1113 771 1753 435 13913 632 1732 831 1040 155 7275 207 5881 964 12696 667 1929 167 19257 679 15925 397 786 453 8107 15 2553 2 704 602 10343 905 1553 36 1000 953 1627 377 3915 490 7158 791 485 960 110 875 7353 784 2178 683 4888 492 6546 51 13292 983 1701 740 2320 365 845 75 6022 868 3594 584 2644 409 559 890 1307 477 1483 912 5526 76 9734 212 404 285 9497 595 8199 681 11762 104 164 316 2377 654 1445 154 12296 446 32903 724 7783 725 5494 376 11024 420 6454 568 1736 782 1550 420 19913 653 1529 418 1457 424 2294 871 2137 792 18039 38 296 410 1684 407 4098 262 11207 103 141 386 1267 816 3222 993 5486 576 31177 389 5496 38 6107 296 8375 735 6330 630 1 794 17824 696 9073 733 6613 298 5269 390 1447 121 681 864 7413 986 1082 26 9107 -1 -1
660 2664 916 1396 870 282 50 4154 31 9571 92 520 739 4497 771 2603 613 30080 860 21139 917 1257 926 8679 531 1626 668 16763 54 4914 311 11461 231 2416 93 7317 889 27541 305 3824 390 9856 814 4792 978 6120 59 55 480 2540 536 815 783 3604 858 6064 811 8190 413 2966 379 9095 301 2521 366 2967 628 135 475 7566 235 6818 549 4961 922 5093 924 121 42 946 500 1603 63 2817 994 1308 399 3372 577 33 472 2224 505 19466 115 4275 414 2183 450 15551 371 1244 911 2935 188 12187 125 12852 388 5970 750 18025 722 22775 552 9673 705 7342 618 74 0 8224 324 367 996 13422 666 1662 996 412 786 20851 47 8366 29 2733 750 4446 6 18004 743 16625 101 10470 275 1940 563 24603 770 16008 913 1644 641 3125 834 282 949 5848 595 6086 867 3218 566 3992 550 12483 459 4119 970 3462 930 1727 905 680 599 9546 286 1299 -1 -1
661 2180 773 3010 970 22591 338 12359 572 1743 51 26103 842 4583 783 3597 267 7721 885 634 396 3712 225 8494 941 981 20 1635 696 6608 276 5778 481 9516 139 11231 449 2127 618 18 625 8276 910 564 730 866 564 670 482 1049 26 588 577 2288 904 2996 159 215 35 6473 226 12577 755 1921 853 6361 510 8024 556 2837 777 10451 67 1618 783 599 640 2919 183 11278 207 25906 877 7123 114 12603 521 9836 529 14715 562 9473 335 6377 518 7439 865 14810 818 3930 890 17650 260 11395 470 28234 852 5811 950 206 982 76 534 704 662 4327 565 7749 529 20121 821 9496 945 710 331 3191 899 1540 617 7334 88 6498 226 1792 442 7452 26 6173 184 1588 868 1120 297 601 850 10264 362 5649 532 773 388 8496 823 623 934 10786 374 8227 521 1065 569 7141 867 463 513 1279 503 7937 416 3080 207 16749 654 19191 561 7469 650 4745 873 4141 897 8172 -1 -1
662 15571 162 1939 100 6234 575 16864 227 4987 678 4292 498 5388 275 322 34 1414 866 4684 957 8578 62 2119 659 1749 188 942 964 5838 530 1953 210 5995 642 16901 677 3891 209 5955 185 743 498 2108 146 8008 317 18568 123 43 462 7904 765 6095 473 1544 350 18587 432 3507 774 955 250 1149 397 1204 251 1903 394 479 232 2525 541 3589 271 870 483 5553 844 914 202 6089 80 2608 49 10656 788 887 232 10723 806 17151 81 5313 895 15336 667 1242 264 22001 822 1416 579 372 753 18492 74 2579 26 23877 973 8637 521 2253 676 3940 68 2404 148 2129 492 5449 440 8984 922 8469 406 4151 586 17010 543 881 64 1417 183 457 443 1393 94 7415 70 3128 700 1941 771 11792 342 4264 955 1972 669 6312 848 2613 921 4804 882 6352 921 1912 388 1025 443 7885 732 14247 646 2764 128 1648 325 728 803 10220 264 772 232 4050 310 901 114 4785 396 3179 416 1795 13 6893 376 4236 574 4335 210 7938 289 603 569 25045 359 1138 338 17501 735 3123 484 1504 857 464 543 4500 961 437 786 6824 -1 -1
663 262 744 5958 822 4238 832 6993 227 955 408 11910 716 1706 360 1932 420 10558 605 2743 374 5907 76 1547 28 2306 998 2323 693 5629 872 3834 340 21934 749 2794 706 921 348 899 428 2915 512 394 448 2457 839 28311 535 1562 723 26752 884 3433 160 1300 45 2600 771 11209 581 4083 587 5424 144 17718 673 5893 137 14049 662 716 128 4378 668 257 696 9269 747 376 695 3485 362 13658 161 11326 931 2778 143 17950 83 5592 537 8606 509 2734 330 20573 364 16780 344 7184 685 9101 524 2763 306 5037 408 6389 493 3819 815 19099 156 9292 648 5751 615 15935 625 2288 195 16893 85 4767 682 3334 872 116 833 1114 335 19285 245 14736 159 1614 152 6135 568 3905 10 8527 880 8437 304 1437 287 2231 701 1448 125 75 705 3100 718 7162 345 3616 560 3709 64 826 51 3116 656 6854 95 3699 904 7118 29 2584 906 9134 885 9254 441 16625 -1 -1
664 1417 498 4441 571 4355 688 15014 165 1536 157 2336 252 23 692 21352 326 227 327 1118 333 1884 307 6409 722 3939 548 4551 505 5027 725 1430 700 3275 471 1309 986 10457 401 3747 85 453 765 15422 570 5735 643 1950 574 3326 18 3323 526 2616 58 3997 740 17369 317 1630 976 3154 398 1177 322 3962 359 1677 637 1222 216 2040 740 12650 848 9576 470 33468 142 17596 464 8347 386 22 135 14868 15 18885 49 88 14 6299 265 8769 911 8570 520 1404 310 18033 554 5293 212 1390 830 8812 544 868 147 313 533 1368 48 4065 160 6794 288 2982 719 8396 16 17602 61 557 321 7355 322 3799 741 3936 654 5798 64 970 536 14049 457 1106 503 2956 171 725 244 5304 906 22436 428 6183 166 10226 247 459 270 5655 289 4971 755 590 515 5643 313 4615 540 3465 177 4013 480 4560 586 3054 369 1202 615 1817 889 12109 612 9165 219 18429 221 517 816 886 299 1976 354 2772 45 17489 600 5406 708 5973 502 19919 -1 -1
665 10125 403 4945 601 1128 836 7921 505 8408 171 7727 898 7826 173 5762 194 25256 637 4696 852 6144 11 6380 170 123 181 3391 875 5632 72 11177 146 534 682 5568 751 10531 126 7934 466 7230 829 5203 897 6589 65 5247 716 1169 140 4238 91 5437 184 5921 619 5770 360 11807 492 5430 76 1750 229 302 323 18834 378 2296 368 2768 923 5637 486 15818 562 7941 99 410 559 27339 717 4942 361 14338 149 5616 35 498 714 784 650 8436 519 12697 129 11387 859 7363 653 32888 130 10009 895 7231 894 374 388 935 162 19576 942 3552 852 10460 236 1730 915 1451 526 17658 297 12424 503 3009 410 4732 763 10474 303 2047 813 15059 180 2363 720 99 247 22368 29 8973 863 15421 462 3439 744 12891 600 2356 826 18149 848 4980 137 399 -1 -1
666 1228 866 517 387 8273 58 582 873 2676 650 1073 252 4128 823 3259 543 1313 260 5158 702 1621 400 1038 880 5621 459 5233 756 2317 885 2498 41 9242 611 2611 727 4294 847 802 802 10514 842 2801 354 6346 204 2930 538 2763 643 11921 463 2797 425 45 398 7071 394 583 564 11005 209 3583 413 6411 857 2792 551 11691 435 13160 427 14455 473 5801 292 1877 612 6269 927 4518 80 9327 237 38 536 711 758 3765 861 1289 89 8420 406 2003 463 2678 753 1980 49 716 443 33302 577 19391 144 8920 0 10137 828 14013 632 6447 308 14273 20 2556 940 14911 385 5736 279 1233 394 983 940 291 117 6346 297 5166 94 467 232 4991 477 1322 885 22451 652 15426 108 1104 439 9707 688 16111 495 4752 630 6673 803 3461 2 2265 83 5318 380 10440 76 3136 731 8699 223 8114 893 413 786 6792 222 3030 453 979 997 36010 660 2986 850 5182 620 2472 638 4976 654 507 74 1468 190 2331 821 3000 207 9120 614 3336 385 3184 471 444 166 3974 905 5430 759 241 280 3297 236 7985 -1 -1
667 2391 670 2031 731 1083 640 10352 451 3677 181 6175 518 4374 681 17041 56 3236 834 20740 55 10470 185 15681 270 8822 231 3126 507 1264 427 870 248 2939 422 3243 608 8130 545 8586 9 2867 537 4606 428 1485 79 28661 711 5093 92 2272 775 27965 600 4906 847 7175 665 2141 680 4782 826 3151 116 2070 726 3654 829 32616 446 3303 258 2420 900 1677 208 4183 612 14331 981 4618 53 26181 40 4149 540 8244 777 2889 313 15096 216 772 724 7902 984 4192 140 1948 800 409 815 6285 409 2442 725 2867 354 6690 373 639 7 3190 401 629 579 4819 610 50 4 25732 277 9104 433 26678 788 6290 609 12293 146 78 600 12668 665 2503 990 296 110 9125 541 2257 568 3047 677 4000 873 572 33 11720 27 6731 724 1222 230 1403 259 6667 775 11462 115 5518 610 8500 637 8597 856 1307 113 256 232 3222 958 9125 72 7860 450 3543 -1 -1
668 428 102 3060 820 4371 596 1357 73 834 173 24160 579 3647 460 9807 786 4598 356 1314 843 1550 30 8565 442 12177 595 3261 554 5517 215 179 836 1393 490 16225 157 3662 143 2307 17 9111 135 5320 699 1242 946 17359 816 4460 362 3178 870 295 573 1016 797 10304 666 4622 563 12608 854 483 26 14145 424 5393 653 17551 929 929 554 5122 784 3960 112 10051 607 1084 850 2953 758 7203 290 26852 392 1588 217 10964 216 14027 35 12632 620 28064 712 3668 804 9041 850 4088 501 2938 238 13228 426 1701 175 13800 269 2950 593 11548 920 3981 472 6072 130 756 267 9893 945 10611 936 4326 444 4734 294 266 321 8889 966 11592 339 5499 872 492 666 17187 97 8842 387 746 470 865 658 3279 269 2624 44 6388 930 922 945 6932 505 2928 448 5327 336 11659 91 4344 656 388 873 520 867 774 241 5227 187 2133 900 2460 395 7248 176 441 137 532 276 8146 522 927 940 1291 771 1854 790 2538 938 2492 705 3264 921 5590 101 10300 -1 -1
669 995 707 14234 932 6994 888 2774 77 10980 438 12213 676 2202 525 12167 298 6232 521 1942 353 20601 284 11240 448 767 915 3966 897 17523 983 8743 831 4340 203 3624 795 5321 235 2660 363 6268 187 5200 259 3199 722 13457 571 8269 455 4782 946 2003 156 14972 227 71 362 4142 509 5186 598 250 135 8256 110 11475 510 2455 530 3060 133 3381 411 3101 282 167 629 1464 333 14092 637 15179 526 1772 384 1714 304 207 9 9937 644 2101 775 901 63 2212 603 1546 849 1325 846 1585 437 1216 71 1250 255 9511 243 1646 377 748 464 3669 201 8758 209 3874 921 4785 957 13175 535 18683 140 278 364 2382 113 7168 611 777 147 4772 719 9688 411 2572 445 2699 981 2482 615 6863 572 4984 887 9547 67 1155 876 1117 28 1631 492 6413 821 4467 389 2095 442 271 131 20748 836 12629 332 2659 233 5483 560 9571 105 24158 687 444 307 1253 605 12177 76 14078 306 822 149 1059 151 1305 254 1270 194 2841 394 1138 938 904 331 3422 510 3471 793 4286 966 1365 878 19145 147 1050 171 1045 483 3779 682 7143 670 148 -1 -1
670 2163 225 1339 16 18597 875 1243 928 5177 917 2660 166 5082 442 12453 934 3813 440 352 211 5370 411 5812 395 922 583 8462 785 1821 982 644 631 9545 869 4822 637 7874 712 6179 191 10479 752 8040 189 6771 314 8122 627 5531 768 11475 297 26969 339 1825 157 3269 624 1766 512 6876 404 2109 494 2300 873 2941 957 12978 153 9740 620 8960 543 1093 698 16562 574 14530 647 8287 521 466 927 5646 418 7812 484 2030 120 15121 451 5133 396 128 820 422 257 1234 361 217 303 3028 867 4947 250 5041 371 10475 351 547 66 5922 205 9956 732 1414 947 15371 759 2682 589 23386 202 1494 674 17633 81 3292 322 5105 238 1583 987 6341 380 1420 737 10430 669 1115 453 3718 192 9487 533 26714 706 14973 482 28126 823 3076 57 2992 181 3546 251 9915 704 6901 882 13329 252 12356 247 8919 882 9227 -1 -1
671 9856 287 793 292 7174 110 10338 791 11096 36 14672 995 26374 162 13145 379 3092 868 5536 906 1204 106 2987 955 1503 367 10396 168 2556 373 9544 169 2980 217 5945 402 3698 942 3581 979 13069 452 2892 144 9099 268 3416 33 10962 128 12857 862 8676 691 12436 186 131 9 18458 69 15537 212 11359 904 12324 330 27040 784 3939 817 15895 460 5035 239 1540 534 1910 98 5616 634 1872 273 925 74 5678 416 10513 842 25954 283 856 177 51 525 6959 738 5775 756 929 367 26340 268 5442 77 2903 635 3933 933 10500 677 3063 523 3232 726 5425 420 7375 65 4820 872 4451 838 6703 22 5778 122 383 38 10070 255 5913 330 3492 549 11060 105 1578 321 6644 148 2576 210 676 699 5499 249 3405 168 5577 758 3030 299 222 525 13421 158 6129 580 3721 360 603 696 7926 914 1993 968 5171 268 1228 860 6701 453 4469 -1 -1
672 3936 402 7046 412 3812 537 2954 210 920 322 3688 308 8855 153 2432 14 6756 641 5771 432 2578 958 4504 39 1334 591 16700 467 4065 796 13120 84 498 585 1999 800 757 316 7421 728 419 189 10746 549 15606 468 3924 754 9041 921 8299 735 1611 573 545 97 8577 171 5709 380 975 615 394 362 173 47 6377 613 8597 106 4284 680 11439 17 5849 623 21315 934 2551 370 190 536 1848 743 1862 308 3059 851 5306 96 2193 797 519 662 1462 818 1734 863 10895 801 507 461 710 692 11094 358 9605 20 3145 173 2220 689 2401 626 8799 743 2834 659 4420 408 6757 990 5294 86 16457 709 12630 227 865 377 1256 979 2930 863 12246 932 11189 808 781 678 6075 548 2783 102 1019 13 13312 298 2849 738 9460 860 9034 443 5818 700 2388 338 3714 911 3848 223 1070 408 9824 234 5724 396 136 30 11380 474 3123 836 144 522 1779 326 15548 861 8577 986 13528 378 8952 6 3001 243 1308 964 8685 639 11233 857 3249 188 7621 813 10127 728 28233 15 127 354 14708 -1 -1
673 3407 193 4395 302 9344 213 2887 795 649 405 11380 913 384 697 1779 193 493 144 3545 192 2961 208 3595 834 5494 241 5237 275 1296 390 313 478 2377 830 6617 258 13776 883 24815 597 3917 792 4739 306 2398 854 495 729 7377 677 876 132 5712 919 4037 637 1936 825 6251 290 5696 226 2688 121 2370 42 1338 944 29442 543 20453 513 1469 253 709 677 100 69 8608 101 9578 874 5015 785 7636 503 1985 949 853 250 194 457 5000 321 19103 510 7638 378 848 258 6381 540 2578 738 1455 538 9863 9 7104 412 2065 194 3291 43 3298 501 5868 134 3313 113 2304 293 11184 550 28933 426 6623 642 1239 732 4060 314 13087 213 9405 537 5742 497 4191 477 1372 807 1881 642 1998 355 3348 102 740 232 1115 782 415 320 1143 181 7546 334 412 313 1366 289 5727 293 5622 364 810 747 7842 589 3643 97 2278 459 6459 836 1356 435 4404 453 1715 957 15383 555 19213 387 744 931 8914 631 2566 161 1625 114 4296 561 3047 783 5270 189 17392 883 2710 537 8492 832 6201 445 2108 832 4709 220 22058 924 8151 -1 -1
674 2606 269 78 353 1816 163 19857 516 5414 72 9054 157 878 817 19271 896 1158 628 6592 371 4575 843 10462 199 6203 638 7912 591 9989 354 16246 318 1606 141 3515 624 6004 256 6886 974 316 575 8099 921 9867 945 8607 322 2351 392 2488 206 16795 633 6690 832 2653 336 2729 681 2693 161 842 360 4389 566 4359 222 12273 496 4335 89 20766 435 19441 400 9126 4 6141 44 7176 381 5543 915 6907 537 108 943 1930 508 7492 397 2607 698 2798 299 1093 12 40761 510 5125 805 17 215 5465 820 11029 858 1946 105 1417 810 1756 759 29144 13 1256 101 3615 939 1766 974 3894 214 8202 333 903 556 4355 442 306 948 14497 422 10968 544 2362 410 3969 662 6563 687 1505 886 12517 563 4700 465 6763 984 2984 884 25341 915 4612 671 2441 818 2016 23 3544 664 2739 294 4003 185 1571 267 1181 646 6472 661 13637 157 7080 130 423 555 4293 207 663 680 2950 170 3199 32 786 238 727 987 1390 -1 -1
675 1269 543 8448 28 4565 372 9596 661 694 133 15005 646 3283 891 11756 80 940 110 10164 248 3797 55 1605 34 12735 969 11759 343 29 707 14020 483 3575 56 4684 624 1227 795 7301 715 5364 826 9263 412 8364 852 8460 777 1510 722 3056 261 9063 484 4768 45 5267 270 9487 974 5422 317 9780 150 7459 43 2881 77 8693 891 5960 61 2116 858 2483 783 272 816 1002 131 6952 425 4645 78 1182 409 4654 402 25 483 6070 504 12986 632 4767 214 4805 904 5893 234 4999 383 4204 765 4805 146 4403 166 5933 12 7290 772 3198 818 1510 795 2611 742 26037 122 5019 740 3631 905 4382 699 12827 72 3382 757 3197 670 3692 661 13677 860 2366 824 2438 985 891 334 1978 115 121 962 2507 976 1244 686 7231 114 7770 784 6307 244 15379 437 3052 686 3056 271 4815 463 6885 229 1639 75 7878 911 1613 934 2366 888 20728 927 3046 380 2433 568 16010 301 6812 362 1607 866 3977 127 14937 244 9535 653 7055 28 15274 581 7098 449 1198 460 351 227 1772 760 736 922 3406 -1 -1
676 15273 135 1223 36 22770 196 12974 317 6284 186 13714 28 2035 687 14813 837 17589 953 1783 120 1977 501 4432 918 439 762 493 413 4005 926 6611 162 3903 217 2890 679 5767 347 8065 360 11801 724 15559 92 2584 447 8920 731 1076 748 165 805 5968 228 869 577 25934 924 3978 871 6858 468 1655 321 5996 204 8888 498 3553 657 6754 745 211 278 8792 741 15774 257 3612 780 1749 689 4512 810 4905 304 2986 45 1516 542 4331 449 752 26 10041 389 10315 831 10695 906 228 260 8503 839 2360 912 7688 892 2198 272 13705 436 563 973 713 963 1773 567 3247 700 17819 373 11563 358 210 156 18701 851 2999 829 2220 574 17612 1 22216 322 14006 533 5568 968 53 18 2246 412 7247 373 10986 991 5493 687 9479 853 2435 616 4235 638 2769 829 3010 130 32373 964 3620 445 10493 469 4348 945 8982 -1 -1
677 18827 924 674 441 732 991 1115 668 5069 373 1208 14 390 359 5997 419 13671 863 14798 626 924 427 2284 110 4257 864 5484 272 1008 8 1178 526 98 150 8650 536 1285 952 26136 154 1515 883 3104 921 2834 481 4094 442 4755 236 873 585 19178 127 2144 180 17818 925 4643 459 9802 617 18242 858 864 600 3501 641 23252 373 3431 476 10674 40 9509 868 7634 307 4439 651 3284 711 6442 77 7048 984 190 846 4254 445 6461 726 375 403 3014 95 7794 323 9844 767 2417 260 795 34 4488 299 5260 886 6515 773 4854 854 2545 254 245 263 967 262 1182 643 2145 998 3712 951 934 647 16012 804 561 490 7900 736 3610 211 1935 590 12990 412 27805 559 5139 984 212 195 1172 171 1783 705 166 791 5580 960 30599 626 1816 653 1589 826 5351 76 12719 277 8773 125 8166 148 21067 713 4408 972 10952 360 3273 983 15380 787 5038 284 706 220 2666 806 5566 154 25413 -1 -1
678 4582 272 16805 913 5875 11 7383 760 14880 523 4419 35 2896 484 9616 380 41 417 1798 182 3888 269 12460 688 21842 686 3473 912 11775 307 5835 391 4922 411 2403 93 1095 527 10194 804 657 839 1900 592 19255 14 15863 491 1744 323 5375 250 22818 342 2643 938 1336 417 6732 252 850 325 10015 186 6148 57 3910 235 3045 281 10895 912 4106 298 548 9 2786 177 5020 592 464 119 1009 709 4720 534 15395 463 7795 505 11987 511 10 186 4485 581 1488 890 502 788 7852 138 1584 813 2699 575 1344 706 474 770 5249 633 190 522 18807 959 2588 847 635 203 4730 117 24 837 3428 747 32589 13 3625 832 7846 315 6675 598 15013 129 7996 588 2379 845 2740 417 24182 265 585 67 4499 370 1489 103 888 205 1747 68 3551 607 1795 131 1 60 10233 579 11079 988 10373 369 2894 434 3698 74 7767 865 268 380 2726 588 11741 109 1929 96 6009 521 4237 535 96 664 1935 142 9543 999 154 33 1618 439 11210 464 11265 -1 -1
679 1715 316 9842 934 16587 846 9964 831 4767 725 2641 144 688 981 6966 520 11425 32 572 320 7530 54 1645 116 6256 528 10427 722 8803 247 273 644 131 886 5462 497 928 303 4739 404 618 660 6354 885 4188 770 10811 780 119 117 907 154 3677 389 1707 295 1164 168 7611 718 3956 430 1365 814 6 37 793 496 4708 885 1022 35 11958 75 6345 915 2787 374 217 297 4764 863 7619 517 1208 363 801 393 291 363 131 65 6641 464 3237 488 800 566 1478 272 3113 593 2039 907 19731 960 21804 142 6122 866 2904 913 1257 623 10830 368 1743 99 7715 12 14456 191 2802 988 2897 142 3683 952 15208 426 2259 116 359 322 2007 501 3295 68 6116 595 2679 666 10307 718 31180 944 8822 425 10464 128 12287 546 3748 745 1971 990 344 639 1324 12 17310 928 3696 275 2807 53 7604 91 5554 939 7689 561 14532 542 1128 102 8753 165 2387 7 33349 495 11841 929 441 536 438 265 133 858 10313 358 487 978 4016 788 1048 644 4829 523 9214 395 4906 350 7699 258 17134 -1 -1
680 1591 35 600 943 19932 850 1277 166 4319 482 19374 886 9336 965 4655 177 5493 297 4316 835 346 779 8005 341 9067 534 7879 158 11833 197 5792 385 1111 739 835 943 3856 381 1152 974 4279 647 12803 337 3523 123 1646 390 5387 759 292 576 1089 669 9141 900 6607 745 2744 257 9898 215 9520 196 1517 841 3835 266 6556 50 10697 829 8513 805 2682 160 14360 184 13777 660 1349 210 5129 684 1388 600 4351 73 12371 810 3420 540 2031 17 8450 592 5417 858 8723 523 3857 578 1620 685 8437 303 1928 430 4235 838 7959 310 12250 347 2608 770 14126 11 174 469 11833 617 970 863 21584 217 12093 475 16575 739 4448 252 20075 933 816 194 1301 625 5083 489 5675 851 7724 506 2018 628 889 641 3755 646 9633 689 681 955 486 794 1206 548 5855 866 2507 376 3056 900 2468 241 2436 355 858 347 2678 314 16003 0 6747 414 15879 780 4951 262 6197 739 4066 421 2041 984 12375 969 858 834 7438 237 1804 308 3993 585 2511 345 4878 229 3477 -1 -1
681 1496 282 4778 67 1980 690 9391 79 1479 257 1404 157 6187 378 174 525 700 146 3053 899 15096 308 2699 361 7746 706 3135 445 8611 13 877 208 3485 213 8609 352 16854 993 559 299 14432 343 985 45 5517 616 424 289 5182 470 2730 407 15841 474 6807 56 987 647 14293 15 6202 172 5583 587 3029 581 15471 373 22403 239 1281 924 421 234 98 400 3117 270 18421 34 811 876 2219 94 5903 394 17 240 11098 317 8634 622 2302 173 7355 402 5332 594 4569 773 1467 175 6519 295 12590 443 1982 371 10991 64 2943 345 24301 67 8071 861 103 48 3552 646 2609 185 1349 97 5721 312 8304 443 4188 709 16409 716 8131 72 33 373 289 617 13151 524 4720 220 2345 347 8502 860 857 663 3413 984 3715 767 890 765 10926 817 15523 667 2956 406 2997 992 1171 549 8464 71 4313 466 217 285 382 753 380 638 4350 346 14379 708 1146 80 2640 312 1864 503 9374 321 743 384 1741 899 4790 996 528 65 5298 806 2483 675 18198 948 5666 564 15697 572 4882 491 7965 -1 -1
682 9477 605 1431 270 731 890 448 358 10480 891 7464 495 3455 620 8934 819 3291 909 1239 798 12390 426 10362 298 12 630 6381 189 13776 646 3036 649 9491 40 9239 151 5317 125 2010 664 305 510 2798 834 159 319 1667 204 155 470 832 289 4511 906 1091 766 9540 270 3534 273 3399 731 3403 834 15003 642 4992 153 2790 228 3599 288 366 609 7475 362 261 133 2187 407 8728 517 10843 92 3310 834 3586 934 54 958 12987 886 12040 550 6568 866 892 757 5987 725 168 522 310 765 7561 988 3100 764 2848 869 1418 379 3140 586 4264 6 8678 319 6674 867 2394 951 8663 900 6810 869 1529 899 700 859 7785 668 5690 995 1486 307 6510 688 4991 631 1062 605 6074 782 1203 673 15376 429 2024 694 3411 968 10020 469 4719 140 426 346 2754 749 14647 447 16896 331 534 50 8692 274 11524 214 11979 52 876 580 3505 373 3688 439 5924 215 1116 252 4693 892 4975 520 25599 484 6837 137 3905 141 6467 3 4412 280 487 844 20801 505 18792 570 2312 877 1067 772 2476 934 321 400 3661 436 1903 360 5718 196 1184 492 547 743 1113 719 4810 299 110 377 8532 774 456 736 1977 841 2265 747 712 -1 -1
683 3966 447 889 417 941 819 4195 922 3809 765 2372 522 759 341 369 997 2620 689 3104 952 7884 161 744 413 14210 882 2362 452 14387 339 4224 503 331 976 6506 183 2877 657 4446 104 8007 658 1968 209 14864 526 18269 948 2554 315 5535 557 5303 970 2143 242 10398 522 13677 676 7921 60 2398 262 3244 554 9509 91 4847 189 1126 908 664 239 2604 795 622 724 2838 102 9 349 3816 797 8531 362 6180 347 19212 452 2016 813 5737 751 4148 590 6507 732 6908 648 4272 7 22366 569 8031 664 5698 676 1763 166 40 557 2378 576 17762 196 1872 747 5492 692 9921 518 2707 723 214 230 22735 681 918 56 5676 357 5695 83 3275 804 8007 313 9644 535 4133 475 828 217 2241 318 1306 620 3705 474 359 473 5368 76 4566 752 3425 951 10004 63 2595 702 2928 639 2554 134 2632 397 8766 648 8948 460 2205 146 10059 609 8632 757 3363 908 1212 944 1486 41 10152 642 30753 630 1599 44 9631 150 3421 289 1654 388 3427 323 15542 134 2472 646 9480 668 1634 941 2236 672 3972 594 2789 751 4949 880 3334 -1 -1
684 2036 641 1122 311 6742 925 9657 673 11961 798 12642 82 3584 120 8694 394 3885 257 3466 637 1781 954 2421 382 1735 782 5618 822 9623 755 311 509 1232 832 3269 704 132 148 6632 22 1075 443 3801 53 6671 925 4685 220 1189 81 3331 217 3852 172 10427 487 6394 785 2040 867 789 700 12348 814 681 963 2907 483 8932 556 5756 261 4484 654 13995 418 3236 824 8129 547 1876 148 520 390 16696 475 2032 831 1100 494 3200 550 3245 652 9912 866 4626 901 6504 80 5025 938 601 831 10488 884 1627 354 11434 272 1325 175 9806 893 5345 618 5215 511 3184 623 20273 321 993 365 9340 545 2648 574 6198 802 1617 566 750 568 1414 422 4855 205 1099 792 5246 591 86 661 8249 694 3476 972 11155 696 9384 860 398 180 4352 799 3917 872 1369 588 11755 857 14648 981 15233 262 6934 798 17591 404 978 860 3894 163 13750 233 8370 952 884 253 1500 522 839 761 7393 988 2586 647 4487 244 5974 39 1792 729 5564 489 950 252 1256 846 11475 559 4995 208 868 972 1120 674 973 179 8860 351 361 367 144 548 4904 609 4522 382 186 786 334 758 17261 314 183 620 712 840 2200 659 5264 155 2377 622 3652 447 683 -1 -1
685 10693 924 1439 221 10968 739 6584 222 2999 134 84 709 212 389 9906 803 16466 843 3269 267 1186 848 3784 25 1356 788 10426 991 5703 560 608 828 6942 342 1112 356 12582 773 2744 813 5401 265 2904 962 6377 450 756 935 87 352 8840 892 2509 464 4847 789 44 295 8654 855 14873 937 86 59 7674 804 302 191 5966 370 5368 14 5834 726 5095 819 347 576 1012 502 7325 976 16263 419 2483 788 13613 172 276 890 3129 17 4123 158 2127 217 4354 522 2404 422 1710 519 207 41 4952 671 12796 748 2247 962 4869 305 8350 194 4389 21 2839 232 14769 695 5587 153 3818 352 1513 433 347 565 8196 765 7391 888 7295 898 1033 395 2956 585 16 213 3713 593 2583 177 5718 591 4320 410 3769 450 15264 871 2238 956 5195 821 1866 841 3005 880 8864 163 728 596 13667 252 961 524 3076 725 6892 461 3216 912 5313 289 5771 855 9392 359 2275 275 7949 399 1477 860 573 411 30883 861 2244 929 2714 984 4369 106 3005 542 404 247 1495 991 1718 170 21976 370 862 103 1297 714 20269 58 611 60 6264 575 2545 566 246 293 10319 459 647 504 3826 799 684 593 12812 923 3947 -1 -1
686 8428 708 8049 399 4568 640 1117 179 10161 169 2705 118 6578 816 6727 88 24095 262 16084 995 6037 317 6729 83 3504 888 5463 34 374 738 14459 438 2313 493 2437 711 285 787 4011 530 12805 2 6408 601 4306 632 1372 832 10116 764 984 700 1622 208 14745 437 7328 31 1157 44 469 918 2317 851 7421 626 1154 298 9186 815 4515 535 5857 406 14293 592 5204 370 7454 194 1735 585 8815 816 6823 465 697 636 4266 664 9243 683 5841 214 563 871 1116 279 2633 923 6710 640 14297 708 2095 306 3811 738 9148 402 4452 791 589 21 281 226 1372 765 4631 416 4568 260 83 570 16615 170 1102 269 604 703 1973 987 15257 934 8740 426 497 473 676 540 10530 623 11754 96 1655 910 3504 787 3856 626 4267 560 302 841 316 868 9655 317 4668 551 6886 858 52 537 5557 597 3407 812 1504 192 7419 882 16601 373 4086 14 2074 300 4461 453 7008 222 11731 651 19006 547 4724 919 3406 259 13600 80 87 851 1083 342 8636 50 2582 420 15595 382 3053 975 2575 574 5645 856 5476 -1 -1
687 1344 310 517 108 9912 141 10733 878 4295 172 3884 244 14206 820 6355 911 5310 951 1401 104 1157 920 6642 369 12151 451 3284 333 1607 961 1507 523 7724 620 3871 751 4988 937 12420 373 7334 277 6577 454 18134 70 18181 136 7434 479 6294 669 6425 35 1033 526 73 502 6606 949 15496 762 3759 217 9943 348 8922 434 7794 64 8173 638 908 889 7348 643 4316 587 1243 871 1250 651 1559 344 599 495 14986 907 565 94 10804 976 11362 603 18942 631 10495 760 7186 648 2157 696 4189 100 11249 290 1440 791 9602 214 213 901 5 203 10012 69 20199 335 6056 979 3593 96 9113 990 1555 592 7741 669 284 652 17917 247 9938 116 4603 479 1544 191 1627 348 4400 726 32714 121 5383 38 2010 692 2435 72 1408 317 2152 561 4678 809 843 167 627 914 5342 246 6047 655 1957 2 13429 298 1757 350 4152 27 2328 297 1303 997 746 351 2779 585 4043 618 10478 411 3195 442 206 700 1691 683 8708 157 1204 111 2486 252 6267 557 1872 822 2638 -1 -1
688 6451 879 5669 49 4265 540 9874 347 1019 565 3395 857 20855 552 4729 657 2885 572 2390 455 15587 981 7251 475 3725 909 4616 77 231 706 598 152 975 995 4731 466 2061 28 15081 784 21686 976 7116 123 2134 372 5050 506 1631 466 2458 911 477 954 11212 490 7106 133 915 672 4299 287 2896 155 9610 744 1639 887 859 512 1243 771 12820 267 2233 340 364 744 1571 951 6847 522 7251 46 14793 372 10370 772 3355 269 7075 501 931 403 4166 844 8929 718 4603 319 1534 450 1652 492 252 294 2112 425 2074 774 5288 131 8714 277 369 256 569 584 2347 688 2164 910 9092 795 217 881 43727 413 23743 433 1868 567 7135 850 2267 793 502 247 2148 125 1481 470 2828 22 31318 927 12232 186 2332 89 4934 219 4164 357 5986 618 5184 613 4988 970 6853 584 27213 804 5099 989 1094 243 1644 496 1063 190 13646 153 10079 955 3398 951 1019 768 4206 511 7404 412 4208 745 649 695 18903 212 3197 267 7041 562 6340 707 1142 -1 -1
689 19963 516 2917 574 27571 664 4438 470 2135 156 4793 958 1111 879 911 474 3059 233 6464 81 275 356 1135 657 1782 128 2315 576 1827 950 6012 574 5325 811 1134 822 1164 922 2621 653 11653 869 3927 976 4257 338 20301 91 8657 195 12729 36 5107 921 2260 37 3601 564 148 331 11169 127 665 598 966 159 5769 440 1014 375 685 916 761 302 13277 306 12708 216 558 667 2018 301 9160 329 159 737 1299 83 1273 619 18770 61 1843 587 6244 643 9683 699 1949 33 8356 123 2313 379 11134 387 851 451 118 904 6972 435 7164 274 3862 694 6544 945 3670 861 2043 329 565 371 2899 250 19321 125 18392 695 490 425 539 574 18608 458 633 855 6887 742 5411 464 1562 121 1023 966 6843 987 9157 587 2176 963 3597 448 1491 677 580 958 547 356 11179 418 13909 568 278 135 5653 405 1263 99 4381 958 1079 146 6361 97 6156 391 70 595 1145 945 17845 151 10910 879 2885 827 10311 158 1936 796 2025 655 7231 310 13597 186 734 378 12177 819 4033 393 708 923 2885 829 4311 286 11817 636 2710 59 3324 784 6534 486 8490 -1 -1
690 4185 253 12726 640 4134 663 2342 927 11358 193 23580 954 7266 196 18046 205 1361 822 3676 192 7544 860 8249 234 3791 893 12029 490 2633 752 1489 956 15904 912 325 375 3122 505 7456 756 9417 488 10531 549 10802 386 5308 211 1030 839 14552 628 15354 3 608 294 12878 187 5797 302 7560 445 7006 30 15568 873 6345 246 3025 612 100 186 6452 956 469 692 1944 998 3296 932 2225 638 5171 156 22592 346 1965 232 24834 592 14142 85 1986 549 1685 331 1838 196 4066 457 12183 338 11525 545 1066 688 16146 645 2204 735 2646 782 6488 686 3665 166 18139 294 15454 487 5177 580 1355 16 8139 262 1596 794 3260 588 9882 977 1304 904 17825 23 6604 461 6121 508 5596 335 1304 977 21436 239 96 117 3881 241 976 806 12697 453 7745 118 8452 188 12487 620 287 420 3209 -1 -1
691 6871 912 41138 318 12371 747 10760 275 11672 886 6226 52 4861 891 12230 830 2388 709 11848 502 1350 665 2524 840 9645 162 26131 435 113 588 3943 447 4257 990 1974 769 1542 914 8767 124 8069 966 5427 289 10777 55 16395 526 4618 82 3692 50 2031 126 8421 336 2114 947 614 585 12291 519 120 556 1980 70 4074 372 3320 247 16771 300 838 859 8515 683 19537 927 11321 240 3068 317 7077 10 2212 608 4069 774 1773 576 4707 606 8254 18 5377 729 10159 609 1969 52 35 248 3512 368 10548 322 2976 822 8169 668 4496 287 3236 668 23167 383 5148 163 6594 245 4184 130 12697 677 21018 5 15947 653 6629 53 2506 522 394 147 12465 739 7267 243 9696 356 602 46 6520 168 1257 221 2527 965 1707 595 9298 484 11360 811 11241 972 7450 734 2739 90 13863 -1 -1
692 590 638 638 552 3339 150 2991 795 5908 85 11227 380 3227 389 925 618 2291 141 23281 297 8547 758 1233 959 1300 24 6249 54 958 320 19044 805 5587 78 253 839 3559 887 4233 289 3954 126 978 480 430 398 227 227 9263 113 6533 79 5050 25 1239 961 12510 595 734 769 20660 360 365 39 1648 42 3295 225 17176 493 1467 216 25814 224 8114 972 2794 940 11359 909 9886 701 630 862 866 115 13959 463 3787 396 9183 484 2834 589 9999 951 693 650 4271 214 16594 179 1719 702 4584 718 4041 708 2651 781 5310 644 6815 951 11174 958 4777 391 5778 951 54996 497 21363 925 13275 842 7013 969 773 121 4149 659 11690 199 7340 754 1605 541 1927 781 2897 732 2288 26 7158 873 16788 879 1043 85 64 178 245 543 135 496 3899 671 4365 907 4893 707 4645 82 7573 366 7482 344 969 6 13157 26 3766 894 976 211 8082 487 19860 936 6571 -1 -1
693 508 848 4038 353 3681 755 12320 106 5014 754 27618 789 611 597 135 754 12698 117 8459 642 4789 2 6781 617 17154 255 12262 408 3615 544 4095 892 6734 374 8871 158 350 486 1542 212 17682 660 6924 170 3271 220 1331 299 5739 630 5849 797 655 573 18215 751 5091 795 7380 615 10510 890 7516 697 8664 809 1197 929 143 71 12538 316 3542 372 2531 543 713 348 8164 941 19956 607 10739 598 14722 71 8507 70 6193 524 1764 778 3173 593 800 92 641 39 13952 951 654 713 2309 85 2628 336 3853 618 7071 989 3804 423 13888 358 2450 645 3004 306 7443 863 7228 152 3274 223 450 256 7994 355 9921 329 2430 612 46 470 877 552 6351 39 11132 220 390 825 10717 418 16156 817 5247 583 6699 451 6191 998 5951 279 14807 364 4390 717 564 477 1345 795 7411 376 3561 576 8124 170 1893 308 8254 146 5152 622 13254 401 9101 243 7376 799 2770 966 36 985 7861 251 6087 -1 -1
694 712 793 1470 35 6052 539 4938 858 9078 200 3416 244 2422 633 9300 764 3802 778 8097 691 2260 453 6625 935 13016 756 2146 173 17001 555 3637 959 1245 661 126 95 11740 275 6741 749 6569 915 13247 573 3684 587 2441 447 1133 975 850 711 11278 19 9289 305 1975 910 5243 955 1678 567 1169 175 1759 133 354 915 3866 936 6781 48 2186 561 6197 915 7194 117 4283 314 2160 81 3134 739 367 709 3461 668 5633 143 13218 820 4244 113 443 214 8964 924 16685 425 7060 262 611 172 17788 679 1793 43 11138 146 590 791 7010 924 14151 218 2935 782 1939 462 6201 10 22697 784 25443 759 4169 540 1457 475 4706 919 13597 106 6480 889 4631 193 1125 670 8027 499 6669 803 6954 864 27273 798 12614 990 2749 52 88 194 275 381 28192 112 3513 262 5102 117 2129 268 904 649 10715 606 1033 805 12199 295 27928 922 15745 430 5193 153 1270 963 1416 847 340 -1 -1
695 1590 680 627 280 386 674 11771 20 11263 644 146 466 257 762 3164 721 224 632 3371 324 1124 156 2032 380 4371 604 2585 929 423 742 2640 378 9881 558 2516 938 2709 277 383 717 5931 924 2335 667 7921 972 7633 202 8840 874 6768 142 13287 621 865 321 3298 299 13312 377 47 177 11379 11 7182 82 13157 605 3078 198 11758 612 2795 748 2344 339 156 167 15548 122 1799 371 7082 398 687 207 8460 780 3210 914 3099 352 288 767 3002 926 3976 894 12201 741 6568 205 1027 732 4681 801 1919 31 14267 574 15763 231 6304 382 1394 81 3008 781 6344 769 11965 836 5326 474 2123 484 7946 317 4490 352 449 961 12501 989 10146 415 2453 455 6189 689 4134 341 1501 147 7743 219 1149 351 696 244 15531 753 2394 817 265 644 7652 72 46 299 1753 218 4193 816 3356 393 9089 449 1072 999 8227 857 10995 56 9485 249 28 889 2007 969 1223 384 8920 944 415 772 5919 999 5736 555 5275 920 2252 742 8 520 8206 603 10070 735 996 162 6328 209 4225 369 4642 659 2517 946 6993 61 5140 715 6131 188 1887 442 2459 992 2073 789 11011 60 11244 429 768 -1 -1
696 2822 275 3192 23 446 933 12608 787 641 155 2796 607 2684 656 7634 632 9257 113 2662 59 10835 241 1525 363 4344 118 14246 76 7737 335 2030 800 1842 20 5196 330 3631 708 34667 626 10911 537 718 633 9718 511 15569 457 4037 669 424 995 10012 670 2442 807 3639 882 2548 941 3256 81 3397 542 2018 554 2834 41 11321 552 342 456 2997 225 14298 172 2395 825 7496 197 1454 808 21196 588 8905 341 5283 33 5432 965 1607 850 2583 256 2720 861 2141 124 3163 596 9344 180 4109 387 53 503 2471 938 25282 114 2339 589 5363 805 1508 534 733 886 921 542 1922 53 7558 630 12726 88 584 771 1351 985 4182 204 6139 44 1529 813 2682 199 2213 808 4831 699 1397 116 9099 169 3714 418 935 590 4827 91 6185 895 2400 937 15354 751 1599 688 7143 384 10579 827 4676 614 377 982 49889 805 2247 211 4704 51 10066 113 2661 588 1038 790 2439 326 7398 843 4904 879 838 996 2001 874 1231 339 4469 684 725 574 4413 812 821 893 1376 139 7507 503 22382 2 1657 194 4837 -1 -1
697 3090 509 1830 146 9413 348 4238 534 3468 642 6967 933 3977 969 6794 562 493 68 6013 167 1302 926 9632 692 4603 313 10071 494 7292 828 6426 785 1217 112 4134 694 1488 636 15962 252 14867 404 4594 56 9957 443 12394 879 3974 615 5041 742 4671 489 5592 931 4070 540 25397 558 1218 576 2454 507 7555 643 11919 807 13299 134 5094 964 12698 676 3014 288 9844 825 274 953 9501 973 957 107 9541 315 12919 539 3735 664 5433 353 16603 694 4935 685 4345 652 9670 945 22005 117 19686 294 9600 812 7435 460 8968 726 3792 17 4241 740 3280 748 2968 437 768 850 331 630 5737 814 5759 958 532 190 147 555 2697 633 1873 538 2417 515 4170 173 13498 676 7784 285 11116 366 124 523 6540 430 2868 174 3817 853 9000 807 5851 916 4291 309 3363 188 1055 788 24758 996 2667 532 3654 429 9821 175 3313 948 452 921 724 532 236 553 6803 751 6690 828 3732 98 5148 958 1960 75 2385 83 4473 307 1127 94 1440 -1 -1
698 1338 687 109 444 8685 703 992 324 648 128 3493 626 11463 993 17967 327 1095 384 6441 600 8077 567 3358 577 3602 404 8152 527 99 50 4498 898 1623 421 5737 629 1108 249 16381 910 4150 155 4976 653 3896 737 2386 454 1390 331 793 920 4090 532 4575 527 1317 713 19519 369 3915 484 334 316 5687 470 3964 601 12019 93 3305 261 2742 586 2890 756 8010 374 6042 339 3598 322 2279 557 10630 327 890 42 3374 303 1519 573 3587 687 990 901 10553 159 6601 14 3857 800 14694 966 6009 211 5812 427 329 167 835 942 10983 506 2695 963 8532 892 8394 380 6339 89 4144 244 4241 185 350 991 2605 461 553 659 4551 829 3114 289 3532 909 72 657 9484 622 3986 590 9962 938 20842 287 4511 651 17785 252 3804 512 3427 406 19573 559 10430 338 12385 59 9966 671 304 649 12209 740 1598 653 2775 594 3406 718 18689 216 2648 541 33032 576 1595 249 6119 793 2188 146 251 252 5084 140 2454 382 7333 256 3937 624 16122 30 4125 708 1236 339 1957 57 2026 940 3438 231 259 692 3677 -1 -1
699 10664 233 6391 550 6519 648 3199 543 11716 699 2684 143 484 64 1674 988 9028 430 408 17 1077 675 16792 648 641 451 6665 119 1507 497 24984 547 9208 263 3089 387 6469 864 324 842 6563 291 23874 711 971 120 320 984 231 102 3885 534 12 754 6764 254 4007 238 141 43 56 996 7014 697 1510 715 613 322 1039 921 206 611 19398 872 255 383 7425 191 1755 771 4181 501 8952 891 897 3 9407 743 14457 998 2902 770 1415 166 7689 409 783 573 5217 839 50 596 947 719 2265 75 1712 22 7992 435 3550 515 4066 411 88 418 3650 747 14403 409 239 709 31 264 1005 49 3210 84 4884 955 14735 31 6378 519 6639 503 5638 270 285 871 6462 533 1353 667 978 231 6831 742 3843 309 1023 431 5561 1 5440 535 6870 20 23965 710 22755 618 4780 455 3162 996 2488 405 6383 656 8163 38 3134 441 1650 876 1357 956 582 107 6103 249 755 355 10268 494 14158 874 3890 453 763 522 2957 991 3648 475 22626 496 112 293 20446 568 7507 584 8071 240 11765 773 2586 763 8529 554 5318 675 237 -1 -1
700 1222 189 13458 909 3448 58 2782 561 570 620 4475 506 5871 334 8097 58 3818 694 16389 924 1270 427 1851 153 2702 732 3320 245 4550 50 1926 125 12770 260 13160 492 8443 317 4029 613 4627 923 1952 253 7360 926 15832 499 2822 599 2531 562 6782 699 7822 742 1100 285 1586 90 2588 41 16217 901 2538 616 802 930 2556 840 8 950 1218 449 4648 874 2810 375 1372 2 738 730 4316 596 21318 570 3226 910 5082 402 801 71 4505 779 14593 96 8214 196 3879 532 1794 508 20919 64 17785 784 1651 683 6382 841 39 585 6992 712 4214 729 11748 533 680 939 6720 220 7078 207 7494 12 13033 869 5040 406 3348 982 760 190 3931 864 8416 957 1913 609 11804 763 2907 303 5587 755 8231 609 6527 196 19336 579 1781 108 2199 435 593 455 3927 119 1302 551 32695 596 4154 858 10469 471 3704 290 13812 7 19260 232 2060 820 2915 321 1557 467 2579 239 6223 652 3053 581 10134 862 6606 396 2340 319 5364 750 5763 261 4640 -1 -1
701 19239 164 5923 678 6438 93 24 678 3592 430 466 716 14814 409 539 99 10571 75 28848 524 3377 591 1673 473 5622 54 4101 557 401 984 10015 925 496 110 9164 984 11053 19 10940 410 2456 317 42938 947 6768 405 857 420 13038 727 7577 401 1855 312 429 900 13189 610 11181 291 11158 693 1930 562 5792 141 6739 449 3330 674 1012 561 143 93 4333 59 1006 584 16353 115 5475 17 2522 892 719 722 11176 764 5164 155 8366 848 3025 885 14636 134 4168 990 2376 931 3186 226 4853 749 15027 734 6 387 660 198 30320 707 11532 236 8074 454 4776 564 264 78 1344 972 3365 87 700 366 5032 370 1798 519 2980 802 543 799 10696 729 2397 902 1271 264 33 255 3856 458 12672 612 8824 632 6558 76 4124 378 229 786 27230 947 10937 521 1231 462 1821 631 15489 921 5812 724 34772 -1 -1
702 1410 761 7643 622 10535 294 10177 108 1864 202 7376 668 1833 529 1004 813 5033 433 2449 492 4236 769 6601 46 1153 587 3842 204 9186 719 117 204 8087 560 2531 776 3263 99 999 405 23412 118 9556 970 1622 68 900 220 3363 94 2108 506 710 553 183 385 11165 71 8844 442 4927 760 17057 162 1851 714 2007 239 4492 855 9746 400 106 289 2598 298 7573 384 2871 195 2384 273 5808 66 7405 941 10904 619 194 368 493 472 2152 795 2971 923 5565 456 748 207 7595 18 1302 542 4497 911 659 582 9965 252 5783 298 286 649 8196 272 3085 541 14597 662 7071 775 2085 449 5401 654 3506 429 14456 664 6303 210 15511 365 527 139 11717 1 4074 410 14043 362 12368 663 5222 605 285 428 20876 354 9977 705 7567 88 2590 53 3305 402 6360 756 9270 994 738 549 2076 210 5347 313 10428 307 3130 91 5085 927 1281 280 12196 618 1168 907 660 964 8657 19 5213 682 123 174 6112 265 12800 475 5885 646 3835 953 4739 9 8004 377 7347 11 14412 3 1831 879 311 53 728 918 244 96 10358 634 3235 50 1849 -1 -1
703 10144 743 3094 213 3915 349 4015 742 223 903 620 534 59 409 4494 615 11619 944 7326 222 4763 157 9722 672 1001 912 14435 864 420 956 8419 927 6908 485 3401 691 323 908 2491 404 3568 816 12350 100 12932 939 50 148 3771 146 792 293 9763 193 5385 31 3144 230 3431 561 5246 283 3845 415 2604 187 13276 96 2084 9 12580 87 5426 39 24912 926 2090 445 907 153 18498 368 9281 614 2997 158 1632 651 2570 26 4385 739 4243 295 8475 62 17716 399 25834 745 6491 729 127 873 904 999 124 121 189 873 6601 577 9760 732 7179 721 3472 797 8005 835 4038 673 4703 871 935 922 5788 698 1504 800 7014 192 6945 108 2088 773 7379 959 859 0 4920 606 15777 492 11368 281 10905 982 1029 180 1712 828 1752 186 555 276 51 886 2754 642 5208 646 3828 940 13808 197 12663 61 7850 194 1112 189 2796 886 1686 791 11131 184 3417 611 5354 690 14166 683 4473 941 3051 683 7700 830 6392 336 13444 720 16075 -1 -1
704 5126 981 23812 555 73 211 5253 140 2310 110 9338 417 3561 738 2279 246 3126 814 6417 423 2384 777 1442 662 1894 805 12409 585 1281 235 7494 954 1549 634 3587 806 5159 706 13586 913 2394 853 2689 777 7198 752 3758 199 4149 504 20378 227 4296 510 13370 963 1461 217 3275 755 1160 46 4064 139 4131 527 1804 915 1443 48 13464 277 336 663 3085 875 2881 946 11302 709 4628 922 351 512 1362 714 317 55 2110 282 1482 597 5614 919 233 523 10826 673 4684 438 4206 229 7696 492 795 180 8858 355 2883 869 13488 510 8322 775 9569 11 5448 582 1180 387 1769 646 10139 708 62 144 1032 233 8958 496 9004 570 3295 898 7227 73 1853 512 302 329 1570 105 6823 703 550 753 1676 669 3480 781 18823 618 1097 851 3728 55 6556 832 4769 523 3141 755 7521 142 853 700 1716 204 16538 961 352 880 7127 894 5519 71 1087 783 7151 944 24192 316 598 795 173 599 1825 99 9212 592 2083 963 6661 392 16255 951 21403 360 239 167 603 230 12917 165 11558 421 3467 256 329 358 23310 529 981 554 1566 295 379 834 5187 -1 -1
705 3387 673 713 844 4901 417 19972 642 3308 530 2894 97 14922 974 8644 960 1856 63 14461 117 4427 513 2807 304 4400 212 16004 522 8102 187 761 691 17341 949 5276 439 1864 976 205 640 1460 719 3365 832 2667 659 5096 557 18779 955 2278 9 9766 606 11026 944 3472 286 6961 308 1329 318 3238 418 16441 566 1386 710 11091 959 2513 784 722 736 12872 501 5519 775 3013 28 1470 111 1474 664 297 360 8030 537 11930 755 2076 333 1546 873 4354 365 1830 689 930 151 21940 598 9217 503 6367 635 1427 227 5180 318 8051 747 3295 217 3308 16 2174 711 3158 963 3110 895 6710 545 713 230 485 212 3210 233 473 689 3498 222 6918 106 1320 599 820 349 775 294 219 796 9213 895 2473 16 1355 239 9609 227 3269 304 3782 487 12032 526 4601 933 2497 936 775 423 10181 314 5892 106 240 969 3587 44 4057 642 6147 913 5094 409 1034 325 10682 17 3968 176 11898 569 2594 443 11955 158 4439 364 8539 40 5679 932 10285 918 3737 573 3376 906 15890 220 1349 49 10028 447 9256 117 2244 317 1092 640 6133 168 3844 906 1025 -1 -1
706 1438 746 4807 744 23595 49 14244 449 3799 329 269 976 10399 98 553 67 3584 895 7865 774 9412 99 3618 95 716 161 4269 163 11741 59 23565 491 1359 208 21229 490 5723 964 9262 794 3788 200 3706 976 2030 403 3248 276 4284 854 27292 207 3118 742 8581 860 161 369 4567 175 9013 363 2 68 10675 802 9575 2 4535 944 14870 841 7561 73 679 889 4147 945 15022 14 24736 490 4792 576 2513 993 8747 655 7954 341 8709 202 2886 128 3327 965 442 172 12556 256 5901 861 2322 88 305 502 3689 648 2383 392 2215 51 10691 66 97 40 570 328 8162 331 4250 237 2172 115 5737 270 9994 612 8530 782 224 983 6688 193 5523 381 7820 787 887 719 4498 17 7236 6 8818 521 11229 676 844 325 2557 936 14726 705 2199 660 4621 300 4978 409 5796 88 941 875 627 211 1077 95 3055 730 953 864 5236 113 6064 640 6970 287 7740 188 6803 771 3387 499 1867 144 3675 712 10003 41 1199 489 4413 640 1519 471 1596 59 5 153 1237 391 519 -1 -1
707 228 835 1606 248 6796 740 2228 681 4948 84 2589 953 1758 996 5735 26 1690 401 1223 808 9810 540 2141 265 4809 227 3153 213 745 542 34147 196 2962 902 8237 282 4155 985 747 165 4512 662 6517 988 4750 91 835 0 2318 353 731 130 602 42 9308 794 3224 205 1122 276 235 59 941 323 23832 131 1328 237 1705 49 920 810 11756 717 21367 548 731 801 29288 392 716 96 3524 759 18907 794 12078 997 911 451 1489 222 11943 781 5329 256 1634 834 12060 997 1449 739 15746 100 990 879 5990 373 6996 732 2608 461 484 255 58 329 951 117 7889 872 9330 920 3010 503 829 50 864 351 1119 94 1537 133 16532 66 1038 68 5017 363 4774 816 2362 913 2094 830 4842 277 2498 22 3225 182 14001 970 11498 938 8331 527 9894 810 4962 308 13651 400 5234 971 12064 808 13947 228 2939 622 21931 130 2539 10 10690 84 7741 458 717 659 7158 731 7815 590 643 479 11564 721 773 0 258 185 1728 421 7880 369 13939 682 2658 483 2645 723 4650 -1 -1
708 2235 151 27082 368 1259 22 12966 407 8700 196 2472 159 2969 962 492 288 1654 855 114 239 534 200 7253 418 16398 544 1584 560 883 248 14593 960 16677 669 1147 317 6543 509 1963 307 511 20 2347 219 9830 284 3915 215 2449 58 12843 405 2426 552 2504 873 2295 858 6585 938 3798 365 3639 423 7826 424 3174 915 923 507 9939 571 14218 164 4556 201 4972 163 3845 431 12045 919 3552 114 1003 783 151 911 722 923 342 523 2304 328 31596 600 5728 181 10527 153 990 126 5050 654 9507 923 624 78 11540 159 7305 575 6043 796 3179 446 1319 799 8572 766 3574 398 4195 998 10783 519 16684 211 1408 769 3126 530 3885 958 7412 911 5313 487 2877 56 5861 380 894 834 17227 988 10815 546 8758 293 13226 212 2728 260 9017 707 6339 608 4514 104 11749 49 2661 407 2475 995 7646 112 5994 217 9262 483 6806 87 5127 891 41690 301 2715 666 12426 -1 -1
709 5566 485 1770 787 2155 778 31742 508 5429 998 4311 685 870 427 170 980 8358 823 6492 447 14532 392 6128 827 3550 99 10478 251 4894 596 907 766 3382 146 5622 900 9250 287 19804 962 2969 283 9203 120 1654 595 4817 256 4001 415 257 104 1403 864 9578 54 10066 749 15448 676 393 71 4143 304 3337 584 6032 720 1022 25 9205 782 742 117 2883 417 7401 222 1264 680 10367 129 5533 316 2059 206 16555 543 6170 511 15637 381 4435 395 1893 945 5945 762 5322 344 3866 791 16237 368 14705 490 417 758 12033 545 4449 423 2508 593 1344 808 10378 504 2352 58 15936 924 2802 425 276 912 11098 711 2006 322 2524 687 625 774 9899 623 499 542 8149 212 7439 227 16387 529 3274 111 505 292 3824 404 5967 688 4892 97 8310 790 11743 922 4657 149 801 795 6294 982 297 48 207 373 1126 473 3026 706 9231 538 994 1 4877 356 12489 457 108 449 1091 137 4623 780 1760 368 3606 301 750 765 4411 243 4846 178 13946 371 2934 230 1799 915 15600 -1 -1
710 10307 868 2505 46 13858 843 10145 19 606 230 15059 634 7720 976 4074 10 36172 161 17289 767 8016 636 11423 773 4810 72 4467 232 5101 560 1857 525 2001 700 15148 217 1256 510 7762 497 5357 85 1208 300 304 37 6214 490 1203 779 584 729 6128 645 1035 659 3258 747 2116 853 625 873 10495 697 1159 519 1980 65 516 21 13064 185 483 823 49 55 6825 664 684 408 663 744 32307 177 9426 937 3739 22 397 777 27286 710 2727 327 3101 842 3663 129 1142 144 9321 836 2240 604 13684 348 23184 583 130 246 2054 178 7560 27 2784 829 17162 465 12344 698 154 545 3465 540 15265 107 8983 43 8421 245 9339 536 985 894 11046 902 11563 38 1280 421 2551 763 3482 295 5304 610 4802 734 6521 390 3853 573 489 259 18075 342 1458 475 1813 828 8050 325 6277 19 3331 685 7358 694 4576 461 940 766 4496 977 9539 276 5972 627 9235 307 446 131 2558 -1 -1
711 1528 111 443 418 4049 959 7189 350 2075 694 10121 57 3438 98 2575 430 3815 654 12638 509 5472 531 12320 346 5469 639 2338 130 3147 914 2173 469 953 466 972 576 5817 726 580 511 33 572 6151 204 14591 418 2739 53 4695 881 6575 192 13716 22 5106 133 982 958 10571 919 89 216 1671 0 1258 525 773 307 5634 449 23755 989 4567 72 1457 214 9004 670 1658 487 2663 655 174 487 17594 263 2119 515 16951 888 674 516 2208 609 629 33 7136 131 1427 90 6667 679 3526 157 1797 296 374 85 1876 200 4423 408 5411 78 688 16 407 962 8076 263 4362 121 2779 38 21371 83 1359 611 15292 730 13673 383 7945 814 2631 512 3901 854 5754 997 1878 759 1925 163 24 298 9788 740 6887 446 3176 940 3546 451 5434 954 2207 842 22901 733 14634 915 252 599 3594 347 3824 669 9848 646 702 503 10653 10 2123 544 21152 428 566 613 8394 831 4494 117 3214 425 6692 952 134 407 18567 193 541 794 1396 515 5413 331 4739 433 4211 365 6532 654 142 960 3001 679 12497 976 16785 578 11429 -1 -1
712 2410 892 12598 80 16371 669 6358 515 10717 404 1567 894 3524 387 3879 205 1965 34 1272 644 413 62 9196 173 3047 233 41021 50 4367 705 2780 232 871 601 4598 420 16897 241 6996 137 793 306 14525 851 111 844 2308 51 1037 509 5430 926 2798 757 2321 859 783 744 1976 604 1763 448 12933 381 2692 186 11047 586 4287 806 17263 618 325 853 146 157 7355 250 15382 189 243 43 67 117 969 621 6956 879 4541 120 92 983 6933 488 10541 663 2501 345 1881 788 11685 321 1054 71 914 509 2482 200 11852 233 6973 344 6020 665 5905 723 51 273 2551 430 251 325 1162 903 1078 981 8313 6 8850 32 4183 767 3249 935 679 909 12971 361 250 167 1928 343 13148 647 3807 591 5069 837 16153 422 13734 332 1286 475 15730 450 24057 979 17269 881 15702 1 9169 842 12092 28 13980 649 10578 536 9285 922 11157 794 3299 698 4574 687 27 16 3814 844 5297 370 5855 61 1109 -1 -1
713 7287 39 8730 884 2863 379 1757 341 10457 916 6591 404 7702 101 2104 439 14564 663 5963 266 2988 33 4192 785 4105 967 12906 201 11628 234 509 855 3700 122 299 884 2431 31 1176 277 8605 405 18387 244 3658 197 12900 575 3380 253 2206 352 27 363 16327 997 5525 885 11470 283 220 332 6095 113 5346 430 490 422 3679 277 25890 356 27675 274 3105 566 3892 514 676 516 3269 372 3414 647 1755 531 9931 107 7521 568 89 405 5925 102 1144 781 1397 613 4729 696 12487 180 13822 938 961 906 907 993 1773 420 1143 661 7549 119 7890 806 5340 285 2789 945 2515 282 3591 233 29219 848 4326 13 11897 251 1395 148 10818 832 1253 52 3765 462 4879 124 10254 467 1131 545 15537 679 1507 535 19763 849 3656 414 13967 659 761 401 6413 443 31456 759 580 910 203 702 14332 430 9222 182 3026 917 8098 187 450 798 20 734 1493 505 8655 864 1056 534 6828 807 982 916 517 -1 -1
714 2522 583 10100 451 3246 539 1421 237 637 335 19837 300 2623 563 1701 232 6125 923 5204 467 17298 521 58 270 8147 53 500 788 10181 120 8193 352 2566 380 556 738 1584 10 1485 334 14132 805 1470 702 7255 183 5180 532 13544 85 16486 89 332 674 18581 859 12767 95 4646 556 4741 102 1871 411 2799 544 9079 10 18248 340 6479 374 3949 459 3042 353 7145 946 1522 786 1889 952 10349 311 11306 795 886 875 4113 191 2969 287 11879 197 6366 500 5332 462 2286 818 6346 54 738 22 10053 849 3242 292 3766 467 9100 487 13771 56 5631 472 811 904 5522 482 8513 134 3414 136 1458 278 8857 968 6243 774 28 335 7964 651 7345 622 15635 388 22 692 402 147 16207 940 9785 413 5249 402 3676 272 15010 458 171 6 7857 208 1811 221 2874 342 2750 791 13690 336 14 909 6666 604 248 968 8035 878 205 284 1600 290 2204 701 2556 24 10401 219 5688 503 2697 172 15741 267 2503 560 10052 715 18307 -1 -1
715 3189 118 2481 32 10751 448 1748 246 4374 602 297 559 362 767 12458 257 7708 119 3163 796 2202 291 32400 916 185 28 4175 0 4079 802 741 463 9595 478 9238 928 15543 120 3409 851 8601 198 5107 325 5039 551 1189 459 6647 37 2517 603 4407 702 5378 10 6291 858 2206 427 2841 13 3226 284 6 158 1580 488 7701 105 3227 383 828 994 20793 544 60 586 820 722 2690 679 1514 385 3202 848 6890 633 12331 978 5992 562 1583 606 663 486 948 142 1773 915 3375 301 3177 18 2035 602 5743 966 12524 700 4188 188 11804 255 7606 97 4561 835 122 320 2519 680 15960 952 3516 588 3093 308 2313 784 3103 555 23038 800 1054 952 466 409 9051 476 14612 201 1292 381 968 88 8516 396 2727 901 205 509 2179 43 2234 780 7050 575 3280 680 65 446 4851 630 4330 320 3669 454 21 370 6964 257 2143 518 395 808 46 36 7416 858 2301 186 2592 680 2096 68 3563 33 81 845 987 343 9098 602 3903 83 6888 79 484 55 2582 998 379 28 4935 375 9680 661 15905 101 4660 784 296 528 22259 508 14532 558 10418 80 4760 638 1083 307 12731 271 1645 407 3817 518 2802 655 7292 -1 -1
716 2023 205 1304 833 3965 269 10930 55 2708 852 2011 66 15754 435 12821 240 17198 527 6972 346 21041 451 24211 84 12385 551 1874 539 2145 660 11257 598 319 530 18874 624 9220 437 1251 877 1561 629 16000 198 5647 864 3610 882 1663 524 23849 471 10803 401 18013 18 2528 600 1922 178 1397 60 13078 562 5727 676 9224 542 4813 544 5295 6 1767 333 9850 32 5578 20 3453 407 317 540 658 312 12517 774 364 630 3487 106 2198 220 3311 921 1608 376 14492 540 494 333 11825 490 1247 221 9609 591 8810 627 489 139 3930 740 6319 783 5943 203 6172 452 49315 394 2537 443 321 738 15308 664 960 880 3584 532 21355 966 8145 550 9081 461 19340 308 646 939 4121 710 2362 780 4860 984 133 947 32450 948 724 41 1230 346 1203 689 3909 -1 -1
717 2212 757 10665 310 267 927 1035 922 16078 411 4548 434 5197 167 4074 270 4620 735 2407 490 10260 682 9430 862 7525 921 2851 965 7719 491 5911 902 4214 332 1870 482 7961 750 5448 515 17795 855 9258 708 6651 307 8135 844 1910 2 4712 859 158 181 8006 648 16403 30 8606 37 5758 145 2157 964 5538 734 7024 5 2206 875 8976 68 1342 300 6598 888 6176 132 99 840 1632 144 2631 884 7195 180 9849 546 2507 913 4887 545 5559 107 649 123 1272 709 522 569 1817 711 6792 18 4310 492 5727 6 1887 162 11481 934 5350 93 21487 667 21635 634 1713 336 4167 170 3990 716 12536 569 4137 290 1357 26 10023 53 380 140 6105 576 476 352 577 440 759 200 31 94 2977 786 7718 131 6030 569 26106 875 15802 520 12 251 6621 43 29062 941 7125 678 2980 861 2564 175 13327 244 224 860 3576 167 5071 438 640 695 195 344 10763 773 3656 395 4804 241 1210 443 14568 849 769 298 3332 247 4579 62 3377 195 4411 30 1615 993 7863 307 1448 -1 -1
718 5541 443 90 897 11356 67 13381 599 6415 541 8525 462 2593 997 18651 741 5586 751 2460 776 9038 542 14059 910 1718 382 6930 704 8968 938 1535 787 10610 947 1332 508 1930 718 1549 567 2507 428 2272 566 3010 766 3740 487 10562 940 8057 244 16825 235 1381 945 6060 688 653 994 6895 714 98 524 9464 336 29967 700 846 824 8665 604 13983 631 11142 579 2694 238 2178 462 1628 879 692 250 3659 46 3335 979 2012 517 7182 329 13953 498 32948 810 2459 285 19117 884 2276 204 7454 763 11230 938 599 790 17650 710 1780 833 4646 970 4465 66 23078 511 7693 49 3073 182 2966 524 896 234 33823 617 10708 477 11820 935 857 912 1146 955 4922 353 679 748 10763 343 1905 212 5664 365 266 980 3778 962 2270 563 5119 852 18675 527 2495 673 12542 675 2592 714 3742 695 2679 196 15060 -1 -1
719 636 549 7890 740 93 714 8028 658 299 906 6543 645 15734 222 4955 223 1851 307 2924 534 4094 273 11420 616 7336 649 9290 505 3604 982 8686 39 29109 791 5007 837 7047 153 5449 224 9385 987 21 181 1712 384 591 904 11221 91 7695 140 10457 79 4140 265 8976 312 670 381 2528 448 55 271 601 843 6887 910 3732 394 14043 472 3695 697 4659 784 2822 860 6558 542 11333 18 1449 162 5350 322 247 723 716 589 18582 49 5574 81 4541 65 4368 606 15128 965 1493 729 1774 983 458 476 2300 994 3190 658 15341 701 3633 355 9644 34 11721 349 1472 420 16043 0 4634 826 286 803 5808 239 8266 259 5102 227 9058 466 1072 200 12010 587 7375 259 6208 37 1919 342 644 181 2599 837 3473 508 14138 512 14607 676 7514 542 1520 722 1440 994 289 512 9408 84 6200 913 19421 233 1679 911 3898 21 378 549 655 766 4491 870 2436 8 462 843 6063 742 9820 193 6212 875 794 409 1 499 18340 832 4847 848 2758 65 1626 736 2784 311 4843 191 242 611 1288 385 4059 561 3557 -1 -1
720 1795 958 6764 192 29757 479 5599 743 4575 34 7 144 14112 649 8307 996 7552 26 383 409 1447 782 6842 312 7687 685 7766 513 6475 467 4859 43 10089 148 2241 871 12414 444 4180 199 1243 631 2818 893 6052 901 2556 51 13052 67 1747 558 217 890 10016 516 2037 309 1706 686 1385 579 9854 74 7854 652 1402 405 364 824 1383 114 2138 793 4605 27 18073 951 13375 654 9302 534 2675 34 16093 935 301 228 3503 99 1346 197 9934 730 2023 328 13333 310 194 149 4189 456 1890 478 10213 647 6723 131 29495 585 522 814 7002 314 2372 244 5723 775 7490 448 2819 12 2104 661 6263 199 14523 52 1604 649 12267 295 5076 837 2007 931 1160 179 9154 474 18221 446 9616 543 7290 811 1344 350 4949 70 1330 259 4078 756 9691 108 3775 481 1531 288 14400 279 11223 856 7459 361 10253 394 11365 145 14899 788 1840 851 7112 418 3604 422 5391 444 1628 406 5624 595 257 210 5570 746 992 -1 -1
721 16586 370 1913 440 15506 110 1876 212 343 740 8376 865 11204 74 3713 670 8598 929 3488 735 920 453 1335 135 13540 12 27117 713 17144 464 623 797 4476 324 7952 649 12817 171 494 385 295 129 15095 70 9712 71 109 838 11 392 2670 571 10079 978 10002 958 766 576 17301 483 5164 25 11600 339 4281 618 1318 385 1030 569 4420 901 9952 402 7555 968 7583 593 4889 472 4974 92 8401 163 10183 89 8239 232 3275 383 1005 627 940 143 7395 266 3859 753 5505 269 68 812 3818 161 17986 970 5894 877 11819 508 84 480 24991 337 1150 195 42 359 7416 925 16823 214 2241 932 6147 597 4153 369 6012 739 2589 319 5979 574 9442 605 174 360 2709 247 1596 44 7058 399 1105 190 3587 573 7243 700 54383 40 4920 616 4200 750 3784 400 4849 260 13283 848 7071 876 106 249 1187 216 851 68 3389 759 4113 470 308 800 681 712 1979 308 4163 797 4368 -1 -1
722 629 170 3220 100 13655 286 3693 613 426 818 8645 262 2953 520 1353 483 1976 215 582 136 6399 585 5950 167 22168 174 1593 784 5879 578 970 319 15203 348 10591 696 1884 635 3744 563 20291 830 18757 617 10905 3 2050 82 985 809 263 353 2357 455 7066 930 2494 28 5427 826 15104 488 9149 894 5301 694 1325 566 5771 3 2681 183 4450 451 8363 732 9122 165 8429 718 18253 950 21608 296 23545 213 9031 790 5281 803 4174 599 8680 741 6182 29 2305 36 11414 804 918 142 8194 465 11805 892 1887 746 3531 349 5380 569 5226 225 534 914 3962 613 12100 996 1675 467 353 56 2705 436 1965 962 2474 915 4712 340 1627 237 10527 849 21231 272 733 89 7983 967 14124 962 3263 336 1867 544 180 941 4080 343 24005 260 5362 838 12513 874 7631 168 285 771 845 579 3394 97 647 285 437 435 4634 24 4645 780 12866 647 1048 818 3447 864 4716 879 604 239 10611 529 1352 419 4858 682 152 -1 -1
723 553 475 880 56 2842 417 583 815 1969 123 48435 947 3664 607 2535 650 587 64 11465 940 8773 513 2002 719 6437 664 3127 957 803 880 12396 565 9717 868 11564 193 6200 435 2098 389 1380 154 3850 57 1546 407 3430 675 3708 702 11019 837 91 989 8264 336 8981 663 11566 340 3621 944 239 318 6424 115 3495 553 421 295 2897 318 15191 956 10943 114 11940 563 2876 516 8347 904 8196 178 1997 202 17047 439 2350 785 3075 10 5766 819 7427 868 5630 947 2614 230 1431 24 9038 961 7057 889 1927 456 3116 558 761 190 3074 502 33 986 2400 443 5024 675 56 90 13398 958 799 759 7995 371 279 266 4352 739 666 445 7587 649 6087 756 10079 910 2144 746 3429 771 4061 973 1645 389 8018 708 3909 297 17418 730 3798 92 224 916 12747 601 726 671 2630 496 10215 391 4042 263 1897 574 4275 346 14498 365 6499 965 23991 32 5820 38 3180 408 32411 932 9633 823 3052 916 287 652 9086 550 5074 649 2679 529 1047 749 3981 -1 -1
724 4411 668 1192 725 253 467 2099 576 4651 505 11507 871 2984 855 6577 143 7508 556 8767 794 10768 298 1812 555 2241 227 17528 359 491 184 530 439 12228 170 689 161 4127 898 2756 378 10567 531 5843 591 4096 236 2998 753 6332 590 727 943 2894 892 7869 857 8194 943 940 122 19480 419 6041 979 1606 921 1471 265 3268 112 5886 297 148 930 6660 293 11676 164 649 749 3315 903 863 54 1503 48 5198 13 1206 161 5657 461 30 846 5948 810 12120 695 11510 277 2445 146 23576 184 2289 837 7551 116 8961 700 3219 755 1562 285 1495 425 14143 358 3964 812 8664 215 1654 216 17337 274 2206 629 1610 973 1014 886 1317 332 5320 988 6250 650 3799 329 2131 572 3206 603 999 522 5409 291 11339 790 5359 23 2931 265 17123 275 6340 314 484 149 1802 826 381 364 3425 280 13801 926 10319 188 779 73 3044 298 1087 295 9185 30 18074 214 3065 674 2835 677 8319 389 5092 606 7283 684 101 186 8337 794 4763 532 14163 415 3081 172 2313 350 13967 20 4503 692 1161 308 10766 351 10703 552 4908 421 587 -1 -1
725 1448 687 1873 205 5334 875 11962 457 1148 431 777 785 5117 221 2456 220 2221 904 11051 698 1042 638 11937 446 337 617 4617 235 1963 191 2852 669 6733 461 13264 24 5343 433 2896 927 8176 760 9462 32 3799 491 3147 344 8350 348 357 116 16151 657 1118 131 3758 237 6308 637 3729 871 6960 512 13244 277 9111 831 16837 917 62 220 4733 52 4365 770 6053 882 8905 762 4121 644 13303 65 7097 615 243 633 3203 445 252 213 11283 704 609 707 242 822 785 802 1471 743 13555 431 4362 681 1819 494 6818 439 23835 688 9729 275 12879 874 724 484 7011 649 3351 170 6062 553 1267 328 2093 250 2912 182 3320 532 8454 194 787 44 1563 669 13317 9 1950 181 4003 292 37798 604 1709 618 4390 878 9512 89 7021 576 2803 986 21566 635 668 131 13703 385 7309 867 8769 220 1737 585 2232 543 22 770 2144 191 4925 827 8348 401 1419 547 457 16 4173 135 768 931 5589 573 2789 155 7327 396 2949 339 764 985 4923 580 294 236 114 70 5602 797 5155 139 525 269 3850 219 6016 739 2444 880 2961 41 1220 768 3305 552 299 599 280 -1 -1
726 7914 799 3561 399 5006 982 18101 686 11565 163 8687 4 14716 419 8441 548 255 550 1247 733 15782 867 4672 54 1198 289 4271 232 2427 696 6489 640 7904 908 6822 907 6378 178 21438 203 1044 441 3902 518 1312 76 4873 538 8283 771 6555 841 1617 598 840 804 11117 974 4310 71 2678 661 1227 742 4208 62 1222 90 6987 875 590 80 10492 366 11242 546 1504 833 5620 723 12558 691 1447 633 2349 790 1283 156 4472 645 2721 864 992 192 5392 95 4509 102 2847 93 1306 389 15249 786 106 928 9465 729 6618 150 859 153 23520 986 2822 303 14703 118 4614 617 3895 467 5258 668 8426 45 1298 573 13229 248 14924 577 4226 488 1066 216 12583 580 2792 15 5852 682 12288 816 24353 577 13325 262 3426 737 450 534 1245 882 2929 952 856 159 6020 394 311 90 6934 771 8067 474 593 873 4615 99 10336 574 2718 55 5952 305 1774 387 5507 762 197 119 6334 252 12838 939 12055 222 7581 356 3193 48 7643 -1 -1
727 4307 648 17870 276 1746 496 13042 626 4687 247 874 922 1289 362 8663 287 7500 642 9052 329 3452 693 282 853 12104 165 384 334 1054 919 13809 106 3115 367 1812 101 6131 198 6737 211 5061 248 14358 388 2253 33 1486 391 24679 876 3165 426 14102 128 579 616 4325 551 15165 379 4603 214 11180 640 1275 913 1307 577 3203 248 24643 656 227 500 8497 949 1276 238 1065 292 11963 727 1221 276 1207 536 595 700 4992 569 4191 278 5082 431 2288 467 9326 988 641 945 1142 2 10374 898 5838 359 757 337 1016 432 1723 657 6783 917 1974 231 14153 774 15670 529 10081 182 30 488 1094 426 1284 495 9415 639 1207 443 3514 410 11741 728 1642 866 2758 762 2318 244 1425 84 2024 631 2174 701 57 743 5702 490 12849 441 23014 538 4030 921 1157 432 8408 748 6824 513 276 194 5688 18 1970 682 453 785 2502 865 9809 87 5202 278 10441 524 11569 238 9515 277 6424 145 6677 273 1494 658 19143 510 651 429 1128 733 784 921 2268 73 10077 921 3381 242 652 411 1066 865 1383 838 1845 302 1728 311 4497 77 4683 -1 -1
728 4457 886 53 486 1152 496 14379 479 18255 405 7960 216 1816 412 3672 630 12615 721 4101 539 20899 673 5559 998 14707 57 5645 653 2287 987 3688 102 860 768 17062 166 546 383 10805 320 17944 940 22657 454 711 331 6432 48 2453 40 5017 450 4512 865 4478 500 6621 306 725 859 2256 678 4713 380 8215 587 6284 243 5530 14 10206 918 3194 230 5247 679 12620 392 21244 717 6898 285 85 667 4279 597 13040 242 326 736 11051 906 155 2 6614 102 5071 223 13694 43 9858 25 9111 47 10958 758 7580 838 8488 582 8117 703 4665 669 1592 32 17628 121 131 362 1715 444 5195 797 15388 705 4145 618 3105 374 4192 302 15779 296 257 966 462 770 26707 981 15475 391 2786 572 5036 733 5807 578 14688 832 7 616 677 930 3820 573 1856 979 5369 404 5797 547 88 748 10605 290 1084 268 5614 -1 -1
729 3471 319 243 191 13117 739 1752 728 12011 969 2363 966 2218 638 9303 796 599 458 1804 143 16733 982 1664 847 6567 360 1113 61 583 800 11897 631 13645 791 4835 17 1826 109 8838 390 25682 646 4284 351 10163 912 953 207 5231 310 12263 138 1820 117 5124 518 7561 255 3359 328 3627 897 3509 339 2923 24 1021 195 2325 416 1118 20 9240 446 6525 948 6101 980 5488 245 9650 875 6174 547 3665 857 7789 733 6115 862 12700 600 2830 934 5931 994 9112 225 6398 249 1855 822 1737 796 8611 956 3451 83 7751 765 568 63 2301 509 2899 294 1592 671 20767 150 1399 315 6848 681 4657 21 1040 422 3974 997 3515 886 4198 909 4174 936 293 627 2560 228 1681 240 490 658 5022 888 4595 172 8933 281 1560 943 15483 905 764 998 6518 488 10834 978 7718 467 2322 50 608 27 3073 671 2723 941 12926 558 1188 612 7816 542 5073 933 563 404 14093 84 1171 75 6062 218 8575 374 15081 430 1971 305 5083 439 17220 82 1412 109 3380 801 6299 197 8415 345 12881 445 1759 427 2054 421 5216 733 586 -1 -1
730 4731 207 81 542 17342 640 12997 716 546 657 4744 907 3053 514 2296 737 5687 491 3606 369 147 66 4227 502 3475 958 2390 448 14683 838 3459 423 9888 915 4502 79 6422 973 1443 928 859 985 8869 973 10799 15 158 712 2272 702 2237 264 4490 131 1446 959 18903 106 1156 74 4791 199 5594 291 708 451 7508 968 19411 199 20120 98 4199 74 6631 28 140 599 4264 719 4949 372 7399 874 5089 87 2475 164 15 95 1579 287 9127 757 1162 310 1731 585 42 993 14762 628 40 242 2827 649 530 983 110 990 10085 659 3978 571 9573 396 3442 160 1980 451 942 586 5525 527 10515 424 2084 160 13369 48 6480 921 77 87 1916 954 6296 776 8668 901 10537 895 16183 302 1981 903 7328 417 5103 935 9031 564 1467 155 15073 401 1896 794 2566 536 5749 616 4358 532 6867 285 15388 989 4229 539 339 470 313 589 7148 260 6651 162 7943 145 9071 688 349 221 16839 279 12315 659 1966 458 7887 340 6230 972 41 723 4999 738 2608 840 360 184 2146 628 12810 575 1536 851 4651 397 6963 259 7061 323 3277 253 1116 -1 -1
731 521 455 12847 262 118 531 10972 884 1724 885 4116 408 3960 893 5364 190 2353 639 13248 396 8198 310 395 457 14143 339 9775 359 4907 678 30283 832 16943 423 1840 817 12904 871 2719 488 2739 435 23906 582 16307 147 16182 149 6923 709 6186 462 1241 847 10093 143 13708 93 1899 670 3108 389 1632 693 618 41 4009 203 4616 360 2820 489 3242 254 4128 937 4596 481 19113 855 18879 248 5461 873 1827 521 6336 485 9468 657 2128 9 5017 39 6984 160 5012 251 7599 122 1971 420 7168 772 3855 574 7367 64 2002 440 2778 890 1189 595 2910 795 6733 788 13211 187 18784 565 5438 173 3573 349 7682 190 8913 627 3083 955 1938 553 5578 933 4700 46 5716 108 4879 976 12061 857 1091 302 6121 946 1823 934 4494 255 17458 976 1372 959 12162 574 7344 340 6038 570 14326 905 4075 75 81 848 12039 328 6399 -1 -1
732 5172 474 1324 59 4681 257 7608 426 1612 333 1100 208 8085 852 4791 51 7095 982 11342 686 19146 947 5953 419 2332 439 2388 969 456 959 2309 664 4582 340 1699 314 4178 236 17018 245 14651 557 3939 565 11357 479 12158 704 7970 393 20053 559 4496 827 4588 754 7052 437 2868 573 7948 474 4802 168 4430 778 2381 320 18231 948 1606 662 5248 910 1054 743 8174 473 751 662 11651 172 490 193 115 130 2019 139 13217 577 14274 566 7229 559 1079 985 4076 236 3459 210 7778 478 282 750 2012 767 13700 725 2198 803 3789 919 2591 777 1985 803 332 758 947 304 2855 470 543 95 14295 357 4661 958 2674 792 11796 181 10067 671 3159 705 4788 290 1159 323 16644 388 2909 278 1621 80 2147 171 1404 987 11156 795 1891 724 13796 469 12656 793 1028 120 3221 16 1739 876 1738 479 5389 360 797 920 4972 983 2700 512 2416 348 10901 822 5638 918 4401 613 9897 923 1503 682 20295 34 259 58 9768 603 10830 547 2032 110 15429 713 764 203 3147 186 1521 302 859 144 7327 -1 -1
733 3630 609 1925 137 9059 117 6870 400 3694 450 4300 367 7587 594 3546 886 1176 812 3473 416 2122 910 19974 544 5167 12 6085 661 718 611 10996 802 1055 255 1837 406 16139 533 15807 226 3619 367 18091 795 8812 438 6298 138 1069 116 3401 483 25267 829 11292 8 2183 927 11237 36 12205 685 5356 657 2339 267 542 4 6919 668 16762 611 8081 198 5139 840 1161 607 1818 864 36266 912 2376 485 1014 235 2476 174 7340 637 2125 443 3167 585 3376 143 3736 312 13397 957 5253 686 11908 547 20216 833 8774 832 2682 304 959 78 30323 864 552 509 3488 957 19155 304 10410 191 7064 311 1266 420 2096 106 22314 33 5044 583 2345 74 1988 590 14427 48 1297 425 2356 630 1406 415 645 117 10332 738 6977 583 6688 374 8248 488 3592 644 8648 674 4002 943 1400 873 4597 309 8598 359 7668 60 768 -1 -1
734 105 226 18674 363 18936 473 9694 855 10361 804 1351 678 8365 580 451 89 1230 593 7266 653 5167 946 5963 702 1754 369 9072 77 9089 395 9941 397 15916 864 3698 823 28177 486 361 452 5511 125 1342 389 874 630 520 472 800 725 11876 300 4941 686 4305 271 2048 428 4529 985 612 830 986 617 3473 862 9181 241 3583 66 416 671 14089 40 3783 917 7573 959 3806 981 1624 76 36480 327 7889 697 659 134 2616 431 4225 568 12986 738 2454 208 221 510 6478 848 3715 68 3844 941 9235 772 7959 767 3207 288 3133 178 619 531 2600 502 11494 591 3454 706 2655 768 10595 44 14389 587 6509 299 173 148 198 34 33464 88 5300 808 5518 914 3879 583 15100 933 3413 586 10952 317 18965 583 19951 469 3953 0 14052 381 14257 266 2137 802 6484 19 4962 172 905 607 6728 743 258 123 5315 15 14715 -1 -1
735 5780 280 7546 926 12992 531 9739 935 6227 539 3019 643 4424 783 11392 753 1522 843 1633 71 8046 573 1173 381 563 6 2777 928 20223 986 1230 91 7012 926 7647 326 6429 480 4564 58 2813 930 11623 844 14439 564 946 883 13771 492 2930 95 3623 982 8341 845 457 341 3423 821 1653 647 2901 413 13877 708 1904 707 2219 911 19254 626 13234 703 12704 303 314 670 2161 273 9932 404 2595 262 1663 955 8050 505 11621 894 2058 397 291 930 8099 882 4074 819 3624 164 4109 976 924 109 2354 877 15793 601 5734 669 1686 399 14904 508 2702 883 6425 820 2686 540 1013 888 4828 879 8077 603 1838 213 3519 871 6089 310 214 179 4441 85 6386 34 2169 755 4235 523 682 809 5490 899 4034 221 2841 180 3137 727 3424 655 1587 973 1818 455 5059 174 4472 852 672 704 327 997 927 528 4343 653 9110 535 5028 330 7554 488 2919 956 4171 914 15914 294 4262 992 6803 758 2728 860 397 839 208 938 12632 173 3829 838 1562 232 5280 738 8293 33 11199 49 2653 999 7146 337 24740 937 113 790 2957 -1 -1
736 9865 805 185 195 553 956 119 83 3443 383 13095 800 9003 804 512 506 8258 721 10905 200 2223 583 6808 516 418 693 7038 476 2546 721 2186 9 650 910 19761 974 5753 484 7787 101 1379 295 757 937 7412 923 23450 14 16305 500 367 416 2229 987 934 654 6953 472 2807 829 62 439 631 229 2760 399 1499 42 5914 904 5708 53 4252 730 555 90 238 720 7182 576 4179 404 10189 317 413 421 16660 275 3153 505 6656 557 11204 354 766 735 6650 560 7482 14 3913 35 1494 392 7849 671 13905 763 1033 115 1139 895 10157 465 2198 379 12726 817 12627 41 2062 626 13192 713 2925 761 1183 259 5208 916 2908 608 357 105 16198 648 1246 367 6114 74 4256 684 9836 183 3900 948 6663 370 5535 295 29 564 7676 754 4156 114 4819 644 37548 10 10729 641 2397 386 2400 39 3688 796 1064 371 7591 877 5098 520 2931 581 4845 936 6725 146 2526 511 17239 415 7387 890 11892 698 10347 449 5149 488 5903 557 1468 9 2832 601 8741 290 797 98 4814 -1 -1
737 13706 919 6268 910 22717 510 3271 662 2808 644 11955 794 12338 211 2768 850 6211 724 5277 70 3093 366 413 114 8204 936 9249 994 407 866 8966 323 16373 693 2893 850 722 928 7349 518 1844 789 10067 249 11117 68 6198 874 1439 51 11700 496 954 142 523 598 1485 820 1628 672 12386 943 5802 636 11635 179 942 899 457 246 900 572 12 827 10447 578 8583 41 10097 549 7512 635 11653 829 3737 97 3867 31 718 506 6058 199 1002 587 2577 791 11354 146 526 652 1975 638 4532 844 5457 321 10151 775 2540 878 1552 289 3341 746 7145 401 2148 884 15509 794 6465 365 429 154 2094 859 4598 921 1341 201 884 838 17304 389 12512 476 1294 251 11685 372 5743 438 1612 821 2193 925 1880 417 1870 396 345 842 3827 45 12665 922 2031 324 4155 580 2796 680 5770 611 13139 51 476 654 1168 225 2169 647 8601 701 2003 185 2599 819 2952 208 6600 544 10737 440 2719 138 1577 785 4661 370 6431 290 2379 284 7174 653 2889 923 20027 144 3969 975 4296 493 8099 491 1068 784 2012 570 6690 261 9296 257 4637 -1 -1
738 2384 667 4834 223 4088 246 629 562 2879 984 419 556 9106 359 3671 492 6828 376 9718 764 9668 599 6093 752 1540 765 2294 987 59 406 1403 461 2719 750 494 13 415 229 19261 566 11796 899 10235 16 13611 602 264 786 1803 600 2024 337 730 744 19132 218 9076 722 2125 534 9367 519 476 667 3268 255 15282 390 3644 8 11583 335 540 89 3719 6 4655 283 420 432 5188 519 1779 43 19478 817 3385 892 18527 966 3056 800 9073 500 5162 201 5347 344 1859 102 8784 430 10893 223 12641 120 38406 869 5219 974 1037 949 4283 715 351 336 1868 560 1085 383 4189 342 753 848 1046 577 3129 677 156 859 1362 973 1041 127 10884 90 13320 578 374 289 4435 42 2112 113 2101 333 7435 734 4420 867 7999 513 893 72 4157 70 6855 486 2935 57 9449 145 9201 939 6275 773 6995 389 14490 226 11284 286 876 971 2202 129 5296 627 17544 783 8135 927 22913 310 344 634 2022 934 6512 619 5399 272 3720 919 2818 888 1897 191 3537 124 9166 -1 -1
739 8493 143 4513 80 2011 620 6450 919 1041 785 70 957 10019 200 11562 222 1331 105 1684 383 7638 246 1028 669 10341 272 911 410 10520 572 9505 431 3660 513 11757 333 222 306 1001 344 4166 595 12049 272 290 276 13466 970 2395 579 370 140 5771 263 3384 622 8175 224 3350 298 7664 78 25513 537 12987 62 1690 363 6972 595 40 762 113 874 12912 512 4268 813 2711 848 2504 701 14313 532 19195 85 12013 774 9624 609 19901 131 13366 959 2072 991 6374 560 7287 146 3708 677 2349 288 777 156 4213 542 4134 227 10775 256 5861 17 7789 122 13123 435 24088 362 3648 574 174 734 2606 516 4236 948 483 862 7178 704 4511 873 232 944 6892 741 14294 654 14889 492 4874 145 10618 552 3428 703 595 16 12013 347 29872 40 4076 481 1725 612 977 510 10564 111 10957 604 15471 333 9300 281 1101 459 9217 -1 -1
740 1368 448 1607 295 4616 886 1016 230 3321 299 10061 669 9394 822 185 225 826 248 4180 96 7300 836 27065 714 90 732 30176 248 7932 371 13004 479 12213 571 6777 777 2217 734 2050 454 3728 362 9512 824 6796 641 7002 290 2174 992 5034 96 627 990 1319 17 14398 571 613 248 2794 365 7321 741 36278 40 574 325 3279 617 2261 411 8591 932 6178 484 13467 730 5701 362 5720 14 9467 968 1989 79 3161 213 11868 101 7209 542 16947 149 2901 153 2401 393 1483 716 11429 516 5214 158 10213 322 5014 159 1211 421 5318 329 475 449 1000 385 3749 886 2584 728 3268 84 4782 786 7879 789 2113 320 396 618 7728 222 3977 428 1995 929 9957 817 3123 980 16300 730 1921 842 12075 192 9145 14 7998 605 1318 17 19478 128 24268 724 662 913 11156 881 40 371 9916 928 2341 865 11834 684 3134 369 3564 525 11657 812 7045 280 7987 -1 -1
741 9103 310 1094 131 713 756 6322 729 1180 170 34332 975 14277 662 4832 167 8116 404 14913 456 9053 2 5318 329 18416 54 2539 469 11564 423 20385 168 6075 954 2834 992 3593 401 6551 172 6262 918 4849 586 4182 225 2692 923 6660 746 1173 536 3375 289 106 481 12828 605 3916 283 4877 222 8161 699 2446 947 16190 363 745 570 4934 460 484 280 2231 824 6782 885 5487 213 14155 551 8272 395 278 333 2899 412 1816 75 9158 711 2263 89 2870 462 7358 102 2508 494 11174 108 771 784 9469 479 1008 529 5824 339 6048 354 244 349 8119 476 1 726 5566 544 17784 800 3372 262 1770 358 945 815 4581 404 19900 276 25605 231 663 429 4032 298 7078 111 1367 164 13620 786 3874 428 1900 629 2954 782 8017 476 19187 275 5435 91 7980 214 4499 692 860 342 4898 639 2996 343 2650 579 565 43 4366 384 15019 578 2465 767 1506 785 8281 379 16206 511 5637 -1 -1
742 16638 175 402 8 2782 551 2960 946 5168 841 2320 885 8197 901 888 341 972 274 4078 565 1701 610 16268 812 10312 514 10359 638 4878 717 7138 93 2962 724 1750 627 8791 977 9274 521 7744 618 8996 7 9881 125 26529 895 4080 162 386 39 19611 819 1213 104 3026 473 5830 84 696 117 2299 823 27156 745 7275 904 1656 447 15357 970 21382 898 11731 785 13230 493 5881 596 768 872 10109 905 6240 70 3702 460 1700 9 9453 139 984 687 2789 31 5479 560 9118 565 10648 550 4639 93 3600 187 179 775 3011 3 4160 260 13038 905 10327 636 5776 229 2475 683 9989 65 25322 53 7311 668 17671 889 16443 698 4077 787 2981 633 3367 864 13845 169 8058 955 4074 905 2565 850 6725 446 4334 182 19423 622 2821 721 13199 842 2216 86 13379 643 1616 -1 -1
743 5713 25 15356 697 11406 126 1891 544 5537 366 8145 734 4142 840 8475 474 2025 67 22480 63 120 755 307 705 1638 920 1971 469 2202 925 10425 573 10028 292 7656 531 20719 576 3948 116 4300 263 4087 129 2347 881 46 157 48 315 656 43 179 375 4612 968 10806 844 12303 324 1036 674 4888 971 2166 483 3811 887 6386 909 929 121 6216 595 2995 109 276 283 240 210 93 648 1338 893 16608 375 17282 782 3476 121 8293 729 4430 603 7844 671 121 103 495 299 6374 498 336 928 5936 527 911 810 350 957 3882 756 7775 993 13421 421 8152 715 2846 482 784 111 548 717 7064 816 8605 335 2770 586 3794 802 5490 790 16254 836 345 309 2491 345 390 109 9872 211 6611 974 1747 223 7652 621 6875 390 62 215 1434 200 4009 988 299 498 2158 517 16594 519 7168 728 17744 150 2141 576 582 402 7877 272 4528 343 7196 408 2724 543 4452 315 7800 443 480 765 404 379 5274 369 4423 984 42 859 2382 905 10824 781 22526 687 5306 743 2818 0 1499 517 1652 50 1935 534 3150 213 12161 658 151 674 6777 180 14374 677 3560 262 3686 931 5410 -1 -1
744 262 409 4983 473 7923 697 6243 159 8629 924 2982 59 5841 611 5837 275 4572 546 3204 716 17562 424 9533 362 1459 818 560 488 12048 848 1244 921 20952 616 5421 154 7993 836 113 848 4650 607 2836 858 8948 814 9377 747 985 974 4968 571 4406 3 3627 7 32736 344 2788 581 1518 203 2916 281 543 413 3322 445 1478 295 8115 963 6738 499 6291 433 8561 970 12596 938 1153 303 294 173 9703 583 3403 778 7874 804 1248 65 5682 636 2307 792 8712 285 2705 768 9235 612 15166 398 2668 600 1216 425 5290 333 793 708 482 404 14981 353 1102 149 9109 156 2270 239 6547 515 10206 899 2916 156 469 773 18942 892 4683 880 8476 209 11114 201 4255 298 4084 261 2018 529 11547 908 6986 186 9389 415 18022 770 1872 997 2443 79 2728 846 3293 180 2322 915 1202 468 1174 849 10293 255 12868 375 17531 882 15667 573 4296 96 2683 104 13433 322 7222 58 9469 755 7757 837 2252 515 692 580 269 -1 -1
745 9281 635 1148 951 6498 279 2687 628 103 554 25701 371 9732 744 929 844 11467 999 5769 909 686 359 1555 808 1066 648 2516 93 9229 768 1292 819 5298 256 3064 111 6961 358 16201 558 14023 400 9129 929 10745 349 8228 417 857 763 8801 543 4449 562 2190 156 703 322 9589 795 7886 848 9555 664 14905 689 2091 509 2522 867 2232 904 6600 753 11862 930 5229 302 24460 562 444 666 5778 80 18725 288 1751 876 3199 49 13923 557 19499 237 13787 163 4084 449 4387 343 7729 823 5028 882 14206 913 31101 72 6562 449 4723 853 2327 779 1754 268 24650 984 3964 534 1669 693 15002 561 8370 835 24975 555 5655 225 4378 482 2483 559 3531 345 11038 694 4712 510 4610 518 814 885 14770 595 8378 535 10081 734 7396 -1 -1
746 1441 725 2223 999 2069 846 8262 586 465 783 8624 188 6036 318 5515 165 1511 158 326 474 391 320 8092 841 608 213 3099 25 17261 379 7934 0 2706 310 546 477 13551 413 13316 977 1490 877 17461 946 1146 944 14847 789 1503 523 2133 251 21769 462 12896 55 977 257 4666 678 25 965 9076 459 22830 360 8080 318 7254 729 5519 650 17899 486 6728 313 5091 590 2352 987 7482 501 13551 226 8497 561 6660 203 5980 785 3375 899 1227 878 470 551 7876 275 2460 615 1191 251 27188 530 8021 985 1780 934 3289 92 5299 558 4186 388 1232 156 2424 183 434 734 3251 177 611 283 13952 521 11506 767 2149 989 3272 789 1493 154 8016 915 333 967 289 932 2667 83 10742 128 1128 16 1455 496 10318 272 1765 523 913 471 2125 134 1615 910 359 636 4796 795 5849 318 5923 399 3346 764 2601 862 1235 438 1433 303 7282 717 10429 263 10525 302 7874 360 8187 547 4987 480 3871 888 3405 926 3485 956 15187 758 8251 560 1823 336 1047 619 2945 779 3551 431 5841 484 3412 583 13740 -1 -1
747 3923 877 1152 891 4113 657 829 470 1491 518 7728 125 5314 978 357 290 10384 469 3764 89 11741 963 4161 916 10955 330 1278 707 2029 598 518 761 4433 604 1913 603 681 733 886 857 1224 240 1511 479 3053 815 2774 487 5757 181 3193 847 408 294 16836 135 5066 201 3849 91 5803 771 1216 963 781 107 11408 912 6123 130 3322 828 3729 340 1190 288 2395 225 14873 808 6284 901 3519 355 12671 566 6238 615 1506 130 17160 87 1297 841 599 511 3467 712 9424 85 27268 259 16843 608 6165 716 13639 506 12702 597 3439 466 21687 999 1862 557 3243 947 2947 84 14915 129 15457 893 930 999 4654 299 166 631 9727 781 4276 443 6373 90 8541 874 4937 722 531 470 1821 972 6593 333 20993 612 1412 470 6609 336 23180 759 8138 736 8570 151 2890 110 981 784 5074 641 5863 70 616 682 5840 540 695 665 161 577 2061 304 3344 357 12866 620 103 218 19816 564 4595 341 3029 329 2427 668 4123 605 4447 642 9973 252 4516 -1 -1
748 2513 503 551 569 1186 716 18416 430 2026 191 18935 987 2698 311 9524 912 2145 628 2173 634 1981 217 3056 883 14833 659 33377 474 5928 835 2910 834 24597 804 2382 270 8377 913 12689 819 18226 421 7150 358 8161 524 2997 984 367 758 3703 845 5497 679 3306 325 4861 222 6782 26 2984 427 5255 740 16214 542 2533 745 8922 827 11769 282 10506 399 5092 251 1443 644 17389 283 7506 985 4957 413 2148 999 7302 572 2876 169 971 718 841 456 41 731 22146 684 110 355 7852 829 2502 518 2200 343 2131 186 22267 369 12738 246 10990 487 8834 884 126 980 1357 557 2773 122 2839 176 13962 567 10500 27 3339 755 1738 34 3341 232 479 760 9264 47 1947 571 6045 493 8525 683 5329 448 7308 663 4990 11 4939 726 1204 258 502 415 569 617 10931 843 4062 900 2058 128 1764 312 4260 62 5520 657 5348 276 1553 483 3264 431 418 751 4727 404 5046 80 2007 209 1696 451 1253 669 6707 529 57 610 1452 883 9993 -1 -1
749 7052 442 12822 140 6032 996 35330 365 3497 703 4033 8 5665 470 384 355 3705 821 2079 120 984 512 13101 957 37 947 22465 349 11528 869 3011 663 7472 974 391 517 4515 653 1203 372 1351 641 10648 963 3961 158 881 316 2998 133 1500 227 2212 514 3115 208 122 846 15166 387 6652 252 1343 673 8213 267 3443 64 2326 736 11752 597 1972 176 5999 282 2714 811 598 538 3326 307 4454 5 1634 742 8719 309 8346 647 1085 559 1107 890 2581 807 15888 427 1573 903 5143 217 16317 737 1966 247 390 471 9579 597 1279 558 11146 306 12224 669 6707 894 7962 356 8813 107 832 651 10209 274 5574 417 10177 781 2577 527 2012 348 1882 998 12196 139 3703 749 3245 699 3346 983 5405 837 5485 18 9924 804 7157 616 4496 860 3443 832 2694 500 567 434 20799 897 9117 298 1766 66 20 808 3160 385 2803 60 4386 878 8274 849 10740 836 668 960 361 679 2109 558 237 750 5350 517 6726 276 11344 30 375 59 21057 649 3 747 7012 715 5354 968 112 940 2226 383 3592 126 11844 813 155 912 343 -1 -1
750 10663 699 4755 445 4188 523 5780 465 1551 378 10198 503 8951 511 4541 951 5957 756 5477 650 2417 711 2212 101 6479 403 1982 614 362 772 1945 94 932 905 78 676 8016 695 1126 453 12427 528 9687 585 11602 824 10935 464 3749 757 9695 263 2789 464 230 860 1673 266 2555 314 2996 788 10514 825 1420 183 737 643 777 229 1259 418 7648 843 3536 129 2463 443 10646 616 3802 959 32291 983 16092 721 11529 540 19110 101 1223 983 3067 801 6144 906 7118 106 5710 40 23382 29 1347 538 305 107 1893 341 2288 11 1700 637 3221 89 5080 350 511 808 8680 336 5514 85 5998 449 1056 792 3589 768 5054 267 253 428 11926 47 1855 958 5471 932 8531 244 7854 347 11667 494 11047 975 9119 568 9360 612 10350 279 5458 300 564 655 5351 850 3828 629 12717 754 14013 773 13314 332 5427 854 1040 455 2120 675 15982 811 18320 229 28021 365 3666 259 209 142 2905 327 8547 -1 -1
751 1921 970 407 163 2211 88 17169 263 11636 683 8653 3 1706 848 8329 616 4175 361 2120 956 6063 640 5149 753 4247 393 580 8 833 334 6966 214 8902 198 6297 399 1114 863 973 680 8331 771 5 360 3673 450 3910 360 10254 925 1406 130 1779 409 22351 758 15922 975 590 459 7031 442 12839 981 3291 224 2807 190 5189 804 10282 15 735 504 1848 211 10736 632 13683 109 759 579 920 915 9013 825 606 873 6226 691 2763 740 1028 654 4326 475 4391 267 149 273 282 828 6201 416 89 882 4054 612 2174 731 1336 102 1728 540 290 921 1822 224 4069 895 10792 593 1308 586 4711 284 5680 931 9773 103 20966 946 23697 492 7995 251 8 783 1346 615 16289 855 1466 575 3188 445 1973 288 9241 366 6831 126 5651 877 7641 326 287 498 6046 394 308 893 4257 994 4820 696 23689 471 16041 121 2450 55 12351 218 8089 398 2965 342 978 550 8591 740 640 988 99 732 14 816 603 213 1112 933 2521 471 915 599 10259 205 5076 35 765 601 9119 234 4112 639 4807 751 8424 759 6656 899 5225 275 421 409 20652 -1 -1
752 8850 110 4412 258 6495 138 1114 745 3204 442 4174 573 2593 177 1101 934 83 147 12988 526 3635 451 388 541 3625 590 1512 286 4803 601 6477 736 1055 806 1926 582 1884 477 4609 453 4915 495 1271 797 12532 671 10472 725 38584 139 3454 853 78 630 12940 368 4120 727 3559 939 1453 734 12827 612 893 292 4907 224 3874 497 10392 820 74 656 14725 13 4372 293 660 582 413 112 4003 504 13427 465 377 259 4540 883 1164 507 1580 164 3549 946 2810 565 3130 888 6059 57 1570 306 7006 945 2102 78 5024 437 1297 362 3424 510 5719 787 3286 339 445 170 4841 368 3625 848 1324 442 20908 481 26714 514 4907 859 12138 421 4870 818 627 437 3803 583 1756 280 1509 467 6879 392 3394 767 3219 256 8445 349 610 717 3200 8 8084 602 14421 445 4447 804 1846 672 5681 348 4248 32 5128 233 8513 211 11606 737 1126 979 95 457 23191 847 79 675 19093 167 1230 118 11184 84 1317 689 179 907 2471 584 4318 357 329 133 1614 514 9846 186 11109 409 2177 23 86 460 15322 214 4092 489 453 795 944 693 1555 190 15576 892 3145 -1 -1
753 1077 133 7640 598 518 950 5577 960 3999 143 2151 789 3325 947 30957 639 15871 981 1627 812 14652 684 6231 27 1366 43 195 887 3073 428 256 154 6315 643 2489 387 9363 743 16569 54 11054 594 8611 50 5109 459 4926 590 61 268 8400 556 1629 936 5625 392 4509 150 7903 43 909 140 345 301 4311 753 1918 451 3816 695 3328 316 2439 967 70 893 5695 552 8616 857 4368 490 777 513 3106 415 6759 561 21739 507 5111 566 2525 285 9260 708 7930 673 18230 752 4274 171 667 161 14273 286 12945 655 4352 387 3712 960 7455 272 8676 922 15681 754 450 182 7292 95 27784 541 4365 354 2477 42 22519 806 1391 425 8592 969 2211 240 10119 707 4140 454 1275 877 2311 496 3151 922 4508 525 18147 129 1206 4 206 561 5756 560 1241 694 4394 758 2119 570 13206 67 4503 450 18104 58 329 760 9161 77 113 451 4030 920 2713 653 241 352 787 144 603 371 1069 655 5443 43 1122 434 761 182 10102 290 541 797 1884 208 1780 42 601 681 12154 -1 -1
754 11497 371 3748 984 15985 450 2371 582 1512 768 6284 958 7411 979 8989 335 7453 752 14087 820 3073 82 15293 941 3577 340 1905 261 3777 301 4676 726 4441 70 1697 44 7577 22 977 460 1892 432 9853 394 4207 610 3327 859 2011 592 1071 179 1804 851 15653 976 2704 200 11924 916 9167 32 13923 575 8433 813 4574 655 1449 889 2596 566 798 742 12424 108 15698 778 4757 621 2808 341 5957 69 2655 764 7368 699 1643 207 38 86 3361 259 2999 930 11093 533 399 558 18195 206 1405 596 8248 520 18418 889 13843 977 7600 878 8260 169 3370 480 3000 707 13706 188 9616 656 11890 717 12852 115 10360 824 11279 914 7788 228 19348 605 1954 925 23645 357 1012 859 2531 164 7805 349 6038 17 6938 195 5026 601 13011 259 1077 339 7308 691 4971 694 8265 88 3184 847 12550 984 4191 659 3142 462 9139 965 5586 -1 -1
755 8238 522 7957 957 6406 415 2929 257 26 106 5387 761 119 330 5598 220 7561 943 3271 741 5804 509 9807 867 2976 32 3011 884 626 516 1469 195 12867 59 4879 538 6236 325 13014 21 2858 981 489 611 14697 609 10056 793 609 650 7678 661 23115 141 6215 541 2726 894 4071 482 2419 569 4270 645 4208 765 2325 711 7687 778 2509 510 2247 133 2963 677 2459 330 4291 981 1558 763 12042 444 46641 93 1302 819 1672 200 3680 917 1395 784 3293 627 413 130 3930 28 19010 10 4227 501 3653 875 2657 836 1518 821 2306 416 15416 544 651 237 1032 945 1409 706 2507 320 5917 112 8511 233 5689 506 4160 432 2800 757 9567 394 4277 158 3358 660 855 197 696 818 2710 145 184 818 435 41 11187 870 3616 445 5874 416 824 7 7357 852 430 348 7133 368 21734 406 13233 353 3273 992 1092 467 19014 671 3319 952 1065 565 3978 514 4637 744 12990 473 7029 14 33143 786 1885 417 7683 157 9929 905 21 152 5687 596 12628 457 5086 -1 -1
756 7977 696 10944 780 14190 651 624 940 16389 624 23791 91 4254 598 3970 430 5406 946 918 531 12911 235 3781 658 6199 700 917 456 567 807 7939 906 7815 738 6441 712 15761 201 1185 384 536 110 8832 565 79 845 761 730 2298 597 879 38 4558 165 1468 968 2432 436 9011 112 2632 936 2056 955 2048 546 1029 735 5740 134 19133 667 1787 216 23615 847 392 462 3431 373 1741 379 16502 151 4862 251 3283 819 6537 82 8156 513 2631 821 705 815 955 967 17464 419 2234 261 604 662 2403 679 10693 399 6703 201 6734 524 3588 695 7551 965 4192 106 701 397 5922 213 3074 40 2284 898 1286 864 778 971 2417 902 2867 85 10367 907 6601 242 7888 343 2067 220 9492 724 5025 914 4724 57 3181 685 24717 223 7556 728 969 824 1576 261 9822 519 3899 157 1481 541 9690 870 932 410 708 39 3401 713 1974 535 4438 315 2636 865 2084 320 10781 902 5385 181 18644 870 7511 348 2107 891 1354 973 43 625 6642 342 4355 969 8299 15 5170 461 61 775 3879 798 4774 943 535 93 4861 739 1470 492 490 23 4501 618 8891 474 2804 -1 -1
757 187 331 2124 163 35 445 250 280 3183 165 2658 632 4760 959 3176 467 2697 310 3970 427 2579 285 2300 619 189 252 93 260 19634 490 3261 948 892 893 1052 915 567 693 4803 181 17494 828 3266 228 10273 699 1625 366 7581 557 3094 111 1976 725 440 689 51111 798 48698 421 2328 208 4678 417 810 999 12293 552 13815 54 9037 346 120 666 4479 388 1100 275 7038 616 9039 489 2594 604 3626 675 1106 752 3485 521 487 165 12161 157 4059 558 6862 128 8620 257 7227 549 13281 730 14384 555 6176 267 29559 254 1107 633 25819 584 9270 309 8642 828 2368 217 5584 810 2660 48 13883 246 582 585 7522 600 13237 569 1232 867 3035 149 15760 679 10936 760 10648 772 1001 877 268 182 224 689 4811 196 9929 736 26 591 355 35 3658 273 4039 586 6394 951 4670 660 2172 828 10980 111 91 745 41 439 5455 -1 -1
758 4906 67 1375 375 6419 205 20668 598 17350 316 4716 959 768 680 3529 705 85 560 3553 767 2610 371 792 626 3916 553 11440 326 7684 471 26777 682 604 681 17693 805 435 254 6655 656 7539 702 1147 830 10029 33 3310 460 11206 647 3641 967 9132 498 10022 538 52 995 646 305 5399 304 4669 114 2564 852 3313 132 1788 846 700 90 1815 700 4921 397 18935 934 1546 642 16546 752 4279 855 10809 321 644 880 9357 932 4062 565 3343 346 10339 931 7401 536 152 960 1213 387 369 35 391 820 6649 919 3562 784 1153 268 16698 222 3806 25 4405 206 10749 675 16878 345 4522 143 6932 665 504 509 13869 312 12085 541 2467 634 7228 791 5449 970 810 163 474 212 2154 216 5774 929 21658 142 262 811 9805 657 9905 879 9759 902 6155 823 1420 324 12859 843 6018 382 18682 193 6732 1 8560 575 1474 247 8925 96 4758 968 14238 259 7142 539 10270 309 1396 -1 -1
759 1502 643 8013 787 2144 548 15416 40 8495 508 5678 256 4452 602 2848 931 4655 259 6108 403 13878 27 3119 820 3021 661 16249 418 5613 879 9373 940 2255 676 1035 894 23496 778 110 905 712 837 3557 699 3168 875 2751 127 2510 634 8458 232 533 263 6573 577 7091 316 585 164 47 573 6457 548 1095 618 2488 472 12011 271 192 361 7363 927 885 798 3230 574 1558 304 903 146 7890 800 1823 111 1168 943 1903 628 18031 987 5802 314 4828 660 4821 771 1440 116 9833 582 283 493 8436 615 10015 661 12401 716 104 179 6462 832 3300 406 15703 376 6724 987 23782 919 9465 282 571 184 3286 501 9619 498 15738 214 1971 591 80 454 567 265 5227 803 2342 629 9800 724 3301 145 7614 850 2654 492 2138 439 319 56 8500 635 62 270 12752 871 210 505 5978 534 15019 462 184 701 4837 562 3862 616 2663 779 3895 41 5308 545 4705 540 4664 662 14852 30 780 18 8580 795 11016 976 1854 772 5768 460 7258 90 13244 787 2514 136 3546 575 3698 835 9763 315 8837 169 1708 89 4212 694 65 -1 -1
760 12781 318 6545 48 9602 644 2673 761 4623 656 13629 927 5891 554 9773 959 18355 586 417 956 828 649 7830 357 3858 567 5964 695 4188 180 7374 919 7804 969 2257 972 2925 187 3622 281 14343 883 8131 736 1961 701 1497 178 9898 356 1880 804 3543 770 42015 240 2355 43 2722 146 5628 899 1114 934 11291 942 5403 397 3579 95 3385 184 9735 916 8048 291 11372 195 6954 299 1163 329 2575 100 19828 416 192 609 8268 275 5085 14 282 313 5380 980 5517 982 746 578 12589 174 12722 411 17681 466 1310 387 964 971 5757 295 1406 481 21825 405 35430 203 11555 796 7358 254 8039 777 2417 30 1599 894 3007 468 4588 152 2363 602 5228 581 3661 341 6789 468 14688 167 328 817 7409 947 5866 786 896 438 39 988 15343 673 13573 425 1205 275 1190 685 4474 579 5478 133 1045 812 1 209 5607 619 4827 324 15253 91 1076 -1 -1
761 1410 702 7909 51 243 845 23093 709 128 751 1889 883 3353 945 23935 837 11349 143 10340 378 4994 822 4586 48 765 555 1769 736 12861 330 11164 710 25770 837 5039 454 681 56 11977 710 2444 174 2546 764 856 216 4002 556 5289 53 11972 173 2668 37 2899 377 19986 298 30740 195 5616 227 6249 743 40 0 1018 88 3511 523 12 938 1404 81 1741 659 9529 953 3104 546 1132 887 9320 933 20821 88 5071 485 125 396 17768 290 9392 330 1287 523 1834 42 3668 46 1341 878 10078 46 26356 898 16851 802 3480 934 3952 800 6976 719 10697 735 2483 346 20321 409 6140 196 14799 462 10258 745 3209 996 4163 661 6957 551 325 416 14956 336 6269 449 3529 665 2500 313 933 224 778 199 4743 666 2463 766 893 610 1970 740 8112 267 4993 773 4765 265 10780 100 5075 397 752 311 878 833 8293 280 7881 450 1643 333 2080 162 5536 963 252 134 1754 -1 -1
762 10146 660 3933 423 1061 218 11558 529 2796 546 5935 459 1100 809 5477 190 7471 37 3469 584 2928 246 3000 832 922 968 3163 33 7921 266 2720 383 13444 267 2729 817 2370 399 5031 198 2367 598 14472 155 6868 295 1203 564 694 271 3567 236 53 272 6692 136 5520 636 1723 293 8356 327 3320 274 2259 420 10613 194 1444 580 3075 826 4201 141 13457 648 560 689 10072 403 2699 15 374 26 2620 858 196 830 6334 593 970 861 5347 862 703 917 3228 13 964 446 10105 686 2657 8 6136 447 719 303 6281 784 7634 194 10908 349 3726 900 3751 981 12306 315 602 107 3701 772 5412 828 114 0 2773 275 9898 20 3578 897 14396 310 1963 433 5506 879 10086 49 4874 896 11865 783 4736 29 3726 721 4814 403 1411 641 15759 258 8091 466 2977 490 13 922 3749 979 13160 354 1239 52 7948 796 716 465 2885 909 1562 694 4547 846 35664 628 8720 858 8600 895 13161 108 15666 59 16659 734 7595 824 4907 244 28 385 4695 557 9394 266 4077 924 5082 124 9394 253 1308 240 12223 858 3780 396 710 -1 -1
763 3430 984 2739 363 4332 765 3297 978 5654 135 24379 19 11415 861 2530 364 6333 623 4800 739 20862 124 10314 83 1597 826 5286 277 3 463 2905 122 952 324 339 798 4568 340 2450 159 2535 430 7442 919 2242 20 2505 111 2747 777 5417 33 19545 756 7157 112 15087 845 5467 671 5655 940 4970 921 26396 521 3701 194 24250 759 2810 251 11754 995 9941 534 271 765 13414 724 12184 466 6046 869 4275 600 10500 710 4652 571 6908 237 5503 544 10390 907 5123 188 15937 736 104 66 5256 790 3457 193 844 701 5397 443 3482 113 13102 847 11884 561 991 702 21013 886 13074 106 6898 145 399 57 8248 4 3555 833 3566 293 7135 871 22219 891 2526 768 8519 665 3270 774 12056 709 17601 354 383 835 5300 147 738 133 1034 53 25020 901 10423 330 9042 -1 -1
764 1045 157 1436 961 5003 534 10559 847 9025 548 15803 259 2193 423 15467 600 6533 486 7053 846 7273 481 1759 581 10642 238 7374 732 2730 635 506 497 864 585 4470 944 7764 345 1955 555 6256 934 3614 530 254 241 1555 72 9808 822 13397 540 19213 628 19431 998 11816 357 238 201 6404 91 25415 196 950 968 20219 958 8618 479 1251 22 6577 48 7102 98 4965 22 2518 297 25413 510 2638 539 4965 400 52 494 9114 775 1906 480 10575 450 13077 683 3262 308 4082 148 15566 846 11526 1 2263 458 88 534 14131 123 3082 695 12501 876 2789 126 6488 585 16218 113 25361 468 4377 328 738 83 1457 754 498 884 159 561 402 180 8555 186 18688 362 5174 234 7216 483 8219 897 12529 563 2309 65 13886 86 89 444 7271 883 11494 413 3284 554 11851 100 1294 64 1124 551 1365 335 726 448 2620 -1 -1
765 5740 505 5707 289 9354 166 2612 239 1839 15 7664 848 1946 411 3040 917 3404 63 4848 293 4811 149 1539 769 1057 778 6994 813 1401 391 19675 201 1373 157 14724 870 1286 789 130 848 1671 509 3652 897 824 129 6646 54 8636 575 10840 345 3991 975 49 875 8395 972 3718 340 2171 634 351 654 11052 433 6071 651 10889 591 11582 772 7692 921 1389 375 1200 125 6614 517 11199 659 6780 266 5497 975 4655 991 5675 13 13634 324 1609 414 1924 797 5090 281 199 383 2471 594 5340 394 8067 596 8120 152 3942 937 7137 270 9637 857 2903 19 4378 751 17554 949 2429 752 5110 808 185 320 3036 847 6027 556 3027 378 1156 248 4121 187 4329 431 568 825 380 87 7034 646 15641 861 965 682 905 321 3982 577 3240 187 15154 73 3468 51 28915 990 7623 909 28195 812 23556 202 9767 378 1921 292 343 389 376 354 6781 939 8530 169 7833 878 9207 531 3052 556 8038 226 11479 756 7701 344 1237 199 1934 770 11191 976 6963 426 661 557 1064 -1 -1
766 2684 39 3727 89 8383 412 283 86 1285 959 13971 748 3079 528 7348 765 3542 257 16003 42 9872 394 2455 411 5472 302 4642 197 5220 8 3244 844 8613 724 90 486 11723 226 6759 654 15038 881 9657 380 2276 130 1354 558 3921 35 1567 944 571 983 10527 697 6721 2 13412 445 2695 0 3328 895 2416 714 2323 857 1771 164 7018 845 5170 392 2020 693 1114 195 1554 851 1047 359 15911 549 4988 579 2194 536 6271 472 3849 521 5324 432 9951 819 7454 532 5887 595 403 152 2058 46 989 491 6161 156 12040 489 1959 710 5920 384 2938 528 1505 135 2477 285 1525 214 3348 510 1639 641 5221 908 4468 526 2916 650 6338 955 4390 254 721 794 4575 305 7004 644 15543 204 6242 249 3603 166 6608 281 4644 681 10154 773 5114 91 7251 468 475 178 5963 610 9660 511 3711 809 14054 27 4827 575 2642 894 1815 511 9894 895 8622 584 2563 334 15295 744 56 534 20098 419 5398 548 5188 142 21301 743 582 887 468 366 3107 81 24159 386 3019 329 9254 184 918 750 2380 800 4308 890 2584 64 3628 -1 -1
767 6305 998 4259 930 7835 535 2500 846 548 939 5326 723 1129 894 972 860 6690 56 810 489 25854 691 6242 550 3419 743 2056 123 1558 57 32 377 16997 117 5665 789 11765 0 5495 91 4997 482 5141 722 15013 686 2923 7 7836 107 10830 630 10089 760 29 591 4871 58 19477 813 313 689 6157 397 11349 924 4050 980 8039 55 7875 24 1033 903 8906 716 703 534 232 397 15077 734 2354 889 3145 378 217 839 2309 337 5212 865 6238 548 13727 905 9717 367 3625 110 5784 449 12585 143 1294 104 4724 311 3748 429 11422 654 2462 612 1183 820 665 433 3103 895 5511 825 1942 309 5806 657 2673 936 1134 923 5005 98 680 731 12079 385 8668 849 10028 848 9468 675 13175 335 6662 799 3174 903 2778 427 27864 879 4043 158 6220 531 612 739 1692 522 3869 872 2610 602 3182 672 3694 330 756 827 8369 46 4051 473 2319 396 3373 650 4456 782 7115 24 4736 825 3917 638 4040 636 5050 701 959 347 3827 398 101 373 9122 261 310 583 6643 82 16580 267 735 0 4770 269 8120 691 1587 750 932 -1 -1
768 3119 694 3598 636 2388 684 2840 588 8267 952 2832 71 582 757 281 97 4543 380 1639 760 3194 263 1281 11 2993 451 3282 825 502 321 2631 894 2014 503 9744 914 12748 135 4157 282 5065 669 3292 649 4001 577 3874 6 5516 640 4190 366 10025 827 5352 816 4574 454 1935 364 1467 594 1099 609 1817 523 2892 686 9404 416 10369 875 5960 41 10491 895 2251 750 3036 978 4979 948 1897 513 1890 840 6346 994 2833 141 12614 152 4846 619 4556 535 2520 258 4877 54 2883 297 14131 453 10330 578 16789 955 4593 608 13089 709 3470 533 2592 270 10006 527 17398 407 1982 996 12507 373 6239 398 7769 379 225 337 21533 626 3748 100 200 990 6621 404 815 888 767 440 944 45 5446 949 5892 11 8530 815 1323 180 18695 304 335 483 161 274 4584 804 11472 634 2159 220 7341 303 3228 950 30139 912 15290 368 4860 144 3666 157 9645 624 1315 697 6132 897 1692 530 19598 781 9073 648 5855 240 10052 680 1857 582 3712 837 2742 289 21305 598 3841 769 11 659 528 288 3573 -1 -1
769 23735 887 22511 167 60 729 3304 92 2918 448 1191 333 2848 416 23166 509 137 242 1849 280 3010 505 8068 19 1875 528 194 312 1937 986 254 992 10075 116 19493 791 15102 382 4984 715 2956 663 3104 886 15014 97 6765 741 2199 926 3427 211 522 757 1162 737 2472 253 1308 620 1570 457 16147 772 10140 965 638 293 5221 131 16710 947 4947 24 341 752 7184 367 12933 133 4778 253 13070 925 305 712 7539 132 6681 152 105 708 8991 817 4489 480 3786 543 39927 468 8159 87 2377 936 8113 998 6103 426 2315 817 3945 510 7005 940 4131 270 2136 622 9590 273 3216 965 2175 113 19582 72 1205 678 6620 50 2009 699 1037 384 1130 424 15485 324 1684 796 14261 393 9363 78 26677 180 98 41 12425 726 8986 605 10771 833 3 136 4674 228 12368 343 3730 333 7311 97 1974 172 1402 847 18608 117 3454 -1 -1
770 3033 175 13486 559 6338 602 4501 690 1191 928 7106 611 1231 703 12894 395 4911 835 541 19 518 723 5087 294 17532 409 505 596 351 869 712 696 5013 269 5587 553 8296 879 2349 238 7374 285 7318 25 14678 772 12241 524 14086 178 43 425 2086 244 2517 278 54178 731 5569 356 2056 481 8987 84 2967 351 1365 713 5246 301 5009 922 17536 751 10599 297 1129 145 12887 857 475 894 928 506 2479 69 3720 22 4408 175 2126 30 4912 195 3851 540 1245 861 7552 581 2873 918 22220 633 14992 903 7546 622 3654 628 3489 912 13671 821 1196 725 2396 206 15337 865 2118 678 15260 439 3296 796 7205 783 8763 592 12554 867 13128 274 236 607 107 705 11680 531 313 381 1050 225 21488 177 3902 119 8590 189 9895 327 1004 897 947 553 5156 813 3363 814 16247 645 6483 446 8184 183 6044 378 331 310 3499 454 4113 879 6493 216 4021 686 831 527 5079 -1 -1
771 7023 309 5062 605 5512 738 633 923 7359 840 2830 0 4217 174 7318 477 3565 621 5001 286 3068 22 3155 434 3952 937 4175 613 4931 136 7730 138 1203 4 9780 196 2653 920 159 539 1367 922 3638 923 17267 592 2565 779 13690 843 7144 427 3389 684 22491 450 376 402 1509 653 7444 120 6211 661 8558 375 4264 196 22957 791 2228 395 7973 19 13448 383 4738 334 4085 959 1235 865 6551 547 13877 652 4539 370 12282 889 13945 671 18003 414 3555 738 624 344 5210 725 14239 296 5848 862 1959 280 800 284 5521 512 3296 116 3951 347 6008 73 11769 317 4511 880 2051 423 12523 553 227 857 10404 415 3079 800 600 949 11809 789 3350 808 13564 367 6959 750 2884 10 1855 558 8348 191 5588 485 5907 676 717 6 2467 90 15086 676 219 895 664 858 1867 514 1909 755 4352 829 6847 101 6185 116 553 32 3493 682 1681 198 2322 337 11161 605 4032 961 156 695 12195 169 2897 312 5657 935 364 828 3546 490 7338 363 10043 400 8858 21 13221 -1 -1
772 160 465 174 551 1075 544 2127 945 9156 120 1150 395 97 584 12899 967 2857 552 18070 459 5567 758 2240 59 9295 660 5838 523 13621 216 1458 486 9839 772 20638 685 9209 384 11950 595 839 247 2690 72 851 192 12287 39 1072 971 763 158 5362 727 2051 500 358 522 1598 819 4936 653 20170 677 145 789 1348 104 4404 392 3335 148 1639 824 231 42 5567 260 11811 868 4694 899 26 597 3643 122 43665 936 788 802 7678 84 7911 66 429 485 20583 29 10554 212 7884 747 25 198 3487 934 1117 821 1880 595 2460 848 956 518 611 227 4405 446 681 43 8002 654 5579 135 9557 408 452 611 2434 948 96 386 34 739 3801 108 751 543 990 552 2589 937 5320 886 1146 718 5594 762 4118 957 1410 806 10594 804 12619 583 2682 940 5580 678 7795 358 5013 627 3070 172 3893 803 32 554 5420 398 2113 139 9429 114 7694 648 3205 226 14342 577 18132 570 4198 763 27 967 2503 136 11671 574 1610 339 4044 209 6247 135 4479 477 3367 424 14174 671 10507 465 14397 720 188 981 3 25 1211 426 6187 522 8036 109 57 -1 -1
773 2181 581 18674 821 21595 620 14909 712 1356 434 5033 521 685 530 2224 230 16501 211 17463 203 2901 838 8492 349 1026 559 3479 758 2979 995 4733 76 12814 229 4281 472 6103 690 5246 857 1961 817 3724 464 76 921 5215 285 1312 781 11874 988 1513 512 7130 460 301 316 750 366 6093 603 2024 23 2350 985 523 791 14041 399 8314 217 4901 905 7549 176 20623 974 2655 171 15745 633 3826 839 19619 97 2546 104 136 662 993 678 591 573 385 548 3326 140 3900 556 7130 253 4345 562 2676 997 4184 691 7967 803 563 632 17323 322 6746 470 155 121 826 846 5209 566 3737 693 14463 91 6802 478 10160 677 10202 774 7783 96 27 652 6731 507 616 977 1792 618 4100 110 3167 473 12630 861 878 36 4202 249 19677 821 9613 45 6920 324 5975 687 20040 977 7399 675 399 303 3020 659 4254 173 3856 800 5782 868 11130 862 10647 620 3063 7 21128 291 4550 435 801 255 2447 795 6790 684 126 -1 -1
774 4002 216 1314 153 878 278 8698 463 18 913 1628 829 10291 426 24406 870 10139 735 8841 357 2834 873 14552 530 4494 796 2295 559 7885 953 4382 291 6620 152 1801 572 10023 585 5878 305 1873 39 1538 171 2160 259 5551 820 3320 804 732 469 11679 789 266 137 5296 210 11899 544 1079 888 19814 312 10043 21 3181 875 7609 3 470 926 1792 814 4494 431 685 469 44 922 5166 535 661 637 790 200 2951 686 4514 449 2498 468 2168 142 2526 160 4783 186 15201 432 1258 692 2172 567 3266 759 4812 578 4317 312 19792 735 3589 448 10168 93 692 4 202 637 10027 897 4037 137 13268 921 3506 379 4647 586 6740 267 12284 516 3963 660 2979 513 5507 697 682 364 7767 556 1636 368 596 767 3838 988 11729 163 21570 995 11770 34 10954 544 1192 145 3594 988 1995 331 983 921 2093 646 859 621 1107 487 473 248 967 125 815 429 7620 865 686 52 7365 291 4369 732 6013 704 962 265 9400 104 1242 707 12873 709 183 518 383 736 11679 631 917 516 20853 878 5338 445 894 896 2501 742 12574 223 3477 827 17142 951 5240 -1 -1
775 17888 56 7974 434 2453 926 7103 301 5307 242 8250 220 2917 599 1323 380 5428 39 25948 310 1254 386 10532 931 10849 179 955 826 8179 454 2282 13 3562 845 13166 816 3007 714 6978 349 15431 934 20113 236 8347 217 1661 251 22665 790 10813 362 8221 273 6347 821 855 814 5072 975 1335 453 9983 746 3603 145 16362 362 1117 62 418 229 876 629 5071 964 2622 440 3580 137 862 435 964 809 207 821 12226 125 12891 347 1049 182 2152 67 4279 11 1050 406 6499 669 3565 622 1156 196 1716 407 12695 283 1258 629 4495 630 372 771 5374 101 3314 306 23002 645 8609 336 15601 311 656 366 2180 844 146 860 9746 907 1206 156 10121 605 11807 52 1248 128 8308 746 1116 260 11228 233 1710 228 14214 955 19484 100 2182 286 3056 743 1048 474 5511 229 441 306 9616 167 1272 956 13257 402 2079 734 8715 885 5382 956 22276 432 699 799 205 501 5372 573 2630 438 9432 -1 -1
776 5063 457 8542 645 2344 818 5688 609 3078 724 6785 723 644 37 7906 267 1641 300 287 347 824 671 6479 28 5417 283 3290 664 3861 673 3744 531 2815 614 2333 77 4484 530 4168 966 11720 844 65 199 7857 165 620 774 23029 880 11877 449 27169 446 76 405 3155 193 12611 722 7294 675 22183 151 2679 220 1365 678 13330 746 12105 932 2192 690 16458 511 3152 913 1973 960 7897 815 7523 198 2376 719 3363 259 1403 297 6106 830 5867 916 16843 261 97 493 4154 518 442 991 87 311 109 192 4934 548 1299 234 13015 267 402 271 351 122 12105 720 21513 932 19637 313 1562 804 13529 155 4351 417 14241 488 1700 205 2788 557 586 701 9255 687 3384 892 20361 882 85 202 2164 402 850 576 5646 750 22625 80 5599 798 8064 673 11082 991 219 241 3695 519 6774 38 635 927 12046 361 759 526 27564 514 15389 919 1887 109 1780 838 9288 783 1629 -1 -1
777 2134 651 7534 554 10065 401 100 852 1109 884 3545 940 9266 201 2964 292 6473 999 2327 89 10952 739 4563 715 13343 411 7814 850 6117 269 8215 607 4566 407 17360 431 1068 218 14056 935 3437 831 3352 610 3229 735 634 560 1992 858 3711 120 2605 310 3141 462 3423 904 4070 248 2534 452 7038 883 3886 81 3737 308 3598 812 15944 200 25644 727 4283 986 3497 262 4156 830 7907 591 719 339 13343 922 20810 321 4021 103 2067 435 7775 653 8904 339 643 455 906 620 369 263 6063 642 12788 848 3601 263 7400 370 11741 410 2735 580 7652 42 453 705 3570 26 7574 54 2235 449 3653 827 398 269 2159 648 2878 810 1356 274 3047 779 5154 762 5850 173 9959 684 341 415 1706 881 14175 794 3915 716 269 824 609 426 4957 586 9492 557 3214 393 9093 825 8060 177 470 474 15864 280 7017 191 10073 449 4593 119 4724 915 3213 113 9157 489 4541 396 10044 829 519 716 5403 362 3106 449 646 107 701 974 6997 613 8894 508 12542 872 2192 818 11025 34 1466 725 6098 977 3678 736 29 -1 -1
778 2423 463 2873 238 747 412 1321 356 4656 248 1994 388 941 892 14368 166 1840 731 5365 379 19315 235 182 744 2345 832 128 700 1970 789 7902 644 11188 648 3786 703 222 955 4477 475 6063 21 2603 554 29397 365 3200 269 227 473 368 468 5767 564 892 943 8177 202 6257 452 8455 645 2690 984 542 232 11569 63 19223 605 1753 578 6558 519 6138 583 20207 809 10040 38 351 621 6597 866 57 159 12922 835 1090 481 4953 113 1183 989 24606 730 846 134 21 411 4509 544 2792 707 21730 251 1408 342 1723 487 206 796 1293 67 1831 64 405 729 958 909 2746 73 4541 219 7260 892 9903 510 9388 662 507 410 1845 623 520 319 1779 764 937 895 1796 878 7007 711 1255 817 5219 219 1428 685 5631 93 8164 610 7723 817 452 249 2514 130 2405 666 5093 232 1346 935 3302 0 3483 145 2114 566 6020 75 11152 122 18199 963 7766 918 14228 162 4212 359 280 22 6827 704 7486 146 8743 171 1543 791 1721 146 6058 231 906 188 3887 331 3792 841 7152 806 8376 48 14377 82 7146 907 9762 602 3055 275 3588 498 5800 439 301 109 6669 234 4272 -1 -1
779 5437 112 1296 798 1178 9 2446 38 668 176 7935 570 12264 769 957 308 4200 875 13126 856 3532 943 11992 259 4078 531 17661 785 779 648 1219 569 1850 164 1586 991 35159 237 923 897 3833 315 13279 63 4376 890 469 510 6638 773 9680 633 6903 598 4219 25 1691 102 8719 349 2237 556 8006 304 5649 861 2679 958 6845 155 10517 913 11038 36 1245 661 16354 466 2351 190 344 674 4116 6 2966 468 748 914 11395 889 249 586 3907 755 3636 946 29749 204 19233 465 3748 860 7028 792 2524 883 11751 78 13038 812 3142 974 6002 464 1342 608 3723 596 3470 761 2721 399 1197 977 9143 783 5556 46 6597 201 11297 97 11657 899 3774 961 1975 791 5352 902 526 850 967 393 122 703 4382 698 2719 801 8428 735 442 454 1763 884 1468 699 5606 3 9127 730 9128 905 7276 388 20927 114 24 918 7966 297 4051 624 774 536 7096 379 2540 155 8029 348 8640 565 9045 868 10151 74 1895 362 657 654 2008 134 15504 437 1734 -1 -1
780 1954 845 6661 487 5870 854 26642 751 7498 583 6729 64 6711 413 1427 589 7103 966 6227 392 4798 391 15719 205 1470 595 773 148 1394 878 4320 882 7281 793 5836 152 738 667 3244 463 2481 447 1798 538 7541 668 6343 196 313 826 2113 386 3963 946 10378 126 213 695 8054 633 884 837 8058 376 12210 75 3545 441 13267 35 1369 279 770 84 24101 491 1403 890 156 418 3502 597 6357 929 8270 764 3504 331 7678 803 24963 684 3924 425 7863 447 9746 565 11922 47 2048 931 5438 963 4266 150 2751 645 5238 173 12993 142 7025 496 3657 745 3846 635 3621 279 11298 401 10771 497 3662 994 21647 561 2925 599 3084 37 11454 261 20921 405 2252 863 4647 616 5443 48 301 178 9402 420 10802 861 3781 65 1844 695 14734 542 8895 243 3262 771 111 955 7833 837 2308 116 7590 587 1892 599 683 463 1148 53 3597 981 3754 23 8173 884 2994 489 16508 449 10799 435 706 891 3476 748 3186 641 3472 977 37 -1 -1
781 617 903 1277 441 5990 180 1358 774 4787 325 20863 102 675 975 7939 563 14340 951 5731 30 600 12 7957 769 2570 704 3645 905 13297 416 2926 819 1735 74 6900 443 4149 112 10421 66 3842 58 2177 747 5414 235 819 735 3923 581 1244 676 13575 778 1441 122 3245 692 10692 909 3521 767 1670 967 6581 932 1392 408 6221 339 2703 725 3128 649 2982 867 9 193 3173 692 8517 1 3146 187 13572 303 799 14 11408 896 1618 66 8636 77 1774 550 45085 959 2567 623 12262 448 33 366 332 889 2745 465 1325 78 4851 798 3211 712 3315 898 7252 310 2252 548 3407 490 4566 85 13465 159 9584 290 6116 208 1886 474 4198 458 7934 422 122 808 7025 451 2316 704 5269 384 194 147 1133 584 11281 225 5525 535 5179 158 6211 502 3389 281 3111 377 9843 180 12707 265 584 880 2575 117 4367 716 273 979 7297 675 19791 906 4146 182 2484 129 8949 149 2580 671 724 280 11459 646 126 994 15905 510 6549 924 1462 51 2117 630 30606 573 5596 166 4021 721 675 799 12252 -1 -1
782 16623 742 2105 441 761 256 1764 162 435 258 6921 511 2716 753 5295 385 730 173 1645 835 12459 522 22340 221 4780 522 9968 161 7713 734 12383 611 2909 648 12142 836 848 43 5244 536 4997 436 7649 467 13357 892 1303 614 15988 324 10070 450 3047 394 1864 619 8914 841 3514 247 7786 316 6586 40 7971 419 1247 188 6056 845 4522 340 174 551 263 353 10169 609 2304 512 9193 545 108 499 13795 606 3980 337 14209 48 11246 205 9945 331 19394 630 101 370 1442 677 694 842 14248 730 13183 82 3909 548 14125 659 1344 483 239 283 234 422 2643 601 2419 542 3719 307 616 433 5631 124 4023 469 5829 381 742 329 3375 871 10129 866 2285 777 7767 233 625 524 6423 631 14458 556 2510 670 2658 885 13639 266 850 931 11355 930 12626 766 3450 50 16279 546 1955 514 62 879 23428 858 398 181 1997 513 4015 414 4466 922 11882 398 5979 194 899 658 8502 76 15592 812 7306 -1 -1
783 4431 670 20620 259 5246 700 210 328 8846 610 2263 758 83 546 3710 529 10634 235 946 736 8477 463 3975 676 1563 744 8725 907 7542 653 7853 351 5901 616 6187 387 115 79 7158 310 9118 488 3397 736 8820 578 1593 870 4746 12 15534 475 30171 392 1115 921 6837 568 5562 18 2396 570 3257 91 4380 74 145 136 2951 968 3611 19 4309 22 10435 798 8326 809 3774 385 1431 393 5040 298 1700 856 9693 783 6465 479 5339 160 5816 154 6140 710 135 641 572 290 10085 316 12580 452 8234 838 1906 333 2355 464 6445 641 1867 806 6741 778 426 664 519 615 3529 438 1705 154 9491 353 5709 341 2404 670 1499 471 1905 744 17154 501 4282 82 1925 659 8897 87 17813 464 1815 789 317 21 5842 271 4451 131 14727 442 9245 660 654 749 2477 343 4910 990 7547 364 2620 768 6477 618 1711 791 180 103 1119 911 516 75 10 463 2341 9 6177 118 3958 249 1125 364 2504 843 15659 104 5200 892 11009 968 17263 347 125 277 10272 368 2727 653 4415 899 280 395 7127 963 2909 941 7098 344 2606 478 17116 -1 -1
784 1823 850 259 983 10697 402 23 426 3811 264 5614 522 1094 663 3645 577 3406 292 3986 458 646 428 5516 62 6903 826 2745 339 12413 753 3026 821 7135 691 3587 643 3518 453 7764 421 2685 415 13063 890 5668 788 9885 287 6927 496 3171 731 5505 189 2079 695 13239 434 5289 54 23876 173 1662 189 7450 187 11881 426 24418 708 11541 992 10545 553 5452 731 2699 909 13902 552 8524 829 5859 745 2002 547 20336 744 30373 826 10433 679 2802 700 9791 317 19312 246 5027 345 4020 419 7982 211 1700 46 1153 808 5281 115 1220 571 1148 2 8275 395 5431 67 5680 442 16579 447 3308 153 6838 558 137 299 14832 511 130 966 12322 119 9262 530 1676 407 7834 697 1922 213 10307 640 2467 205 5734 129 4955 560 4829 55 8369 845 878 745 24960 300 4956 106 2761 696 2059 965 130 233 14898 444 2634 323 324 234 5216 35 4271 -1 -1
785 96 734 6990 705 457 823 10938 583 2964 243 646 16 3783 140 4059 376 2337 252 1844 539 8148 304 2020 765 42 604 16064 676 9054 260 7615 749 8810 648 1034 88 1240 38 9216 432 18024 280 23416 320 14616 365 1883 305 3516 637 859 102 4073 594 3102 134 9992 375 910 36 5578 82 4293 564 7398 268 2908 427 1780 143 8580 102 14829 110 1242 519 1405 828 3345 835 14566 521 319 283 17432 208 731 408 8186 523 2828 74 2272 303 27853 712 14255 503 6319 910 4450 487 2078 63 3838 803 6704 274 9795 502 3410 150 800 750 6520 441 4774 100 6870 816 8569 345 1265 881 13213 227 3030 177 6303 124 1734 80 2783 467 4411 896 516 886 4565 968 12440 602 10075 51 9400 292 6185 824 2017 437 3801 515 5892 88 26048 989 1193 52 9683 828 2251 141 805 584 370 465 3590 773 6154 680 4554 488 1713 251 1186 508 185 480 5839 706 15799 994 271 848 11012 709 10682 767 633 456 1657 391 19033 657 6832 730 619 -1 -1
786 3804 321 5146 900 3570 991 7712 794 249 810 758 687 5311 864 880 445 6509 915 2313 84 10534 727 7030 397 3482 760 3216 423 773 295 14185 228 2535 216 6320 124 1731 207 11658 157 4738 504 66 284 8715 734 10214 741 6932 415 3610 635 3548 380 1232 319 2099 286 3180 803 1387 194 5589 852 336 870 3926 800 52 419 17241 360 3603 530 13272 709 2441 120 8757 311 31056 410 1308 206 650 367 17987 769 5443 311 170 606 260 703 333 669 17629 716 3399 795 2536 816 2198 147 8289 756 344 788 608 679 8125 790 25220 942 7226 950 8089 13 4641 691 253 758 2368 995 3425 911 2676 940 2731 60 1505 789 5613 516 4825 426 4983 615 2239 736 553 122 2929 435 1165 903 7153 744 6305 679 1825 6 12023 147 6635 679 9464 454 156 613 914 55 424 2 409 530 3078 809 2229 371 2106 913 4561 242 7246 279 11532 321 9312 435 1424 770 2010 596 234 954 547 866 20217 566 6294 8 2522 684 9178 503 11342 312 10419 32 11926 304 6354 187 2632 202 2292 51 5216 641 4065 950 3120 527 675 558 12333 888 6339 32 10116 63 5343 -1 -1
787 857 964 4536 883 1512 95 1256 2 665 538 8162 635 18115 734 1630 117 2225 995 8919 712 1209 294 5508 39 3 216 13666 592 17033 192 3309 674 17765 336 5688 760 10646 39 10110 309 2197 118 3234 799 2429 204 2851 758 7357 968 9555 209 3541 5 4336 745 8191 860 9201 213 1478 316 1285 399 2388 296 427 271 825 268 2305 479 8114 720 1506 689 4474 175 1435 980 9479 433 8937 452 6543 540 8571 562 6869 371 7797 998 1723 287 27918 313 5014 316 1385 499 4918 304 8795 940 6244 420 5898 282 461 699 18516 317 10441 406 14195 610 8368 674 8520 610 3598 858 4593 152 6301 901 6759 503 14183 88 5276 792 8346 420 2889 498 20720 467 1607 403 23292 366 2388 333 2371 984 4278 342 6521 419 14600 607 2849 580 945 480 2889 540 1921 131 2675 785 1463 226 23524 132 13880 235 1579 779 12003 379 2557 295 5465 966 1167 623 1680 524 1531 824 470 414 6692 844 932 475 5146 829 883 -1 -1
788 626 722 831 186 4798 967 11480 101 9938 225 3456 828 5121 573 14503 774 7391 468 5591 620 8127 662 599 710 4476 181 1238 370 3127 890 22078 974 5328 609 928 469 621 808 6689 842 263 189 1856 64 7992 925 1022 965 7437 27 1350 822 2664 388 371 104 844 95 1492 668 3419 538 12464 521 15614 412 1174 941 8685 644 3316 516 8705 285 3340 657 11439 907 3417 659 3947 585 2178 467 9793 578 387 400 2054 60 628 117 1208 802 3886 816 5752 835 1646 490 1192 569 859 385 612 328 2259 424 11879 99 14425 873 6613 575 7805 294 7081 203 1001 102 1325 847 1479 238 9501 285 737 135 9232 1 3387 668 1891 931 3685 809 5509 69 1202 766 2969 808 635 894 5125 355 583 684 3707 224 1474 249 21209 66 226 6 3203 44 99 882 6036 327 8248 265 1923 453 20505 851 7356 438 1479 226 4205 145 5091 220 2866 515 12088 450 4501 706 1510 891 8 244 7088 163 3198 546 2183 504 39 549 10213 453 3624 137 10152 420 12176 454 1913 253 382 874 14386 699 1018 229 368 688 35318 928 3625 984 1450 974 443 853 3150 840 1065 144 10976 138 6584 631 4930 24 356 629 6777 906 4844 993 1023 -1 -1
789 5409 173 4303 543 3227 427 1355 774 2647 728 997 475 1007 719 1792 533 1107 535 17728 386 3211 302 397 120 4476 100 8914 705 264 275 280 237 2516 278 7234 257 7092 536 7803 285 4200 620 2202 194 1029 702 620 852 1269 991 1104 744 5955 863 235 791 677 117 25377 836 2754 972 3180 841 4825 288 11246 648 4487 226 5649 794 953 891 12486 507 284 961 5360 161 27742 219 10756 503 3896 449 948 272 1181 571 14277 386 2393 751 8091 320 25828 363 1975 34 1983 0 4514 650 1714 451 11311 118 15745 74 3066 885 2070 365 1659 216 16680 425 5153 184 1213 418 2656 735 3554 539 26592 974 1913 196 10020 572 2596 656 772 80 3661 252 13795 834 14896 931 7405 976 23400 111 9650 286 2411 650 8496 506 6852 683 1823 805 6171 987 36355 712 2049 891 4936 445 5357 235 6389 411 27995 707 8957 3 4353 455 6282 937 2287 231 6061 299 3936 -1 -1
790 4095 28 5610 370 6871 685 18610 530 1751 546 2468 901 33329 135 1168 624 2600 57 162 615 13577 291 2106 75 3539 446 1400 588 1917 360 1419 23 8738 441 4491 651 8860 760 17478 747 12982 582 2436 843 1740 6 2570 257 1836 917 12539 816 6242 233 661 191 8297 570 4331 561 5445 104 9641 519 8520 786 6893 946 4499 327 12578 210 1820 405 3099 535 2798 792 10973 323 6431 941 2265 214 872 4 3512 399 2266 211 5169 470 12665 342 27061 845 3329 5 18176 445 2577 853 2466 74 4182 270 14467 57 7202 642 4563 783 329 135 3222 113 5941 436 2243 439 14742 593 14330 462 13184 416 3922 958 3180 622 647 200 1852 451 6 915 126 776 7136 12 1589 806 7835 295 7116 399 9070 769 2795 746 7614 596 217 898 2166 899 4544 185 1044 398 2189 269 2541 533 439 143 8638 305 3351 340 1577 641 3323 287 4472 518 6552 404 2645 640 711 468 1782 313 13732 585 1872 19 4839 430 4502 162 6897 701 6505 478 176 96 621 257 1279 189 302 45 2269 710 25075 796 831 -1 -1
791 756 815 841 913 5653 140 5066 342 3768 425 2276 802 2756 867 153 318 6269 745 3582 572 858 180 4740 734 109 759 2667 477 413 523 323 695 8827 712 8229 481 17531 503 6805 349 8509 670 1655 594 1471 545 4564 365 9239 410 1071 383 3216 929 1301 55 8746 244 13315 769 9435 495 5464 337 17840 353 6416 979 5174 949 3461 805 4397 226 18638 695 8588 273 3764 949 1303 940 4736 922 379 659 144 324 10303 519 8264 210 5078 421 923 248 10260 272 47 447 4710 263 9194 700 1888 35 640 726 2077 645 13720 403 2347 854 491 969 8524 610 11941 844 3420 248 4701 493 174 640 10582 867 12708 388 6872 128 4922 118 1279 384 4288 308 142 40 1084 121 1732 776 10255 52 6101 83 985 845 4760 836 5227 685 4579 25 19069 135 2847 832 3910 660 3458 25 14625 159 25745 39 7279 933 1388 157 7412 681 1051 830 1215 490 5588 503 11216 29 2821 257 5236 793 20606 9 18772 643 9867 358 2574 877 31791 523 4107 -1 -1
792 1671 260 9633 712 7242 561 1722 785 2245 828 5368 285 3447 511 4166 609 4050 60 3000 737 3186 696 9637 937 3299 693 631 292 4342 164 7541 612 1625 261 9402 940 2910 829 7061 926 4044 322 6829 898 3768 731 12663 52 14119 806 9524 41 10399 441 4308 200 2994 932 15208 750 8218 827 3920 915 3503 538 6189 813 14402 587 2907 819 3156 282 2095 111 2015 89 379 330 8756 491 6604 550 179 711 1354 705 1829 768 4064 670 7592 702 7843 832 8038 739 14986 376 2334 394 27418 701 14650 975 10241 147 2073 42 1500 979 1533 929 1598 859 1562 926 5780 146 9360 213 1943 527 2632 618 7986 316 27175 296 9259 372 4960 844 16085 408 190 223 8128 773 2440 974 8402 542 10871 752 1743 322 2818 247 1131 354 2457 219 9 755 646 108 386 69 809 80 4472 717 14187 139 39005 308 3819 381 5907 235 12014 2 8623 303 6194 27 2070 746 8923 853 17106 73 3797 513 43 886 1032 172 48 -1 -1
793 724 49 5233 197 8333 693 1938 812 13832 34 13960 948 578 650 2999 399 3361 293 6764 222 10380 477 363 874 4907 799 14957 757 1859 641 3384 684 2903 262 1740 887 2870 222 10922 230 353 699 3338 324 3169 788 1292 538 6537 88 14691 890 6855 30 22600 417 2679 927 4568 965 171 663 584 470 6239 201 8230 972 2054 388 703 429 780 967 4637 992 641 594 2105 452 12277 59 4208 826 5077 810 3287 584 4881 512 2353 424 1702 334 2352 686 1238 5 6477 608 17253 234 233 984 5331 985 853 512 16870 545 11147 633 4033 561 5980 600 2236 989 29329 825 15214 423 9817 401 3256 625 13026 765 23599 443 522 919 7667 455 1354 974 1557 725 1272 843 2688 224 1443 679 1948 726 5135 813 5270 950 6518 780 573 901 2794 489 7252 375 1016 256 18283 955 2663 174 17676 624 16151 157 5444 581 7500 144 7613 15 8609 640 4848 315 12719 43 10212 10 15869 733 1428 433 8331 693 112 931 3189 868 5404 -1 -1
794 1059 367 9498 125 1276 654 2667 317 2659 766 14309 673 9667 699 239 569 11673 594 4840 782 3845 390 164 348 1551 413 3020 626 230 422 298 600 5871 662 4067 238 1849 617 7575 819 387 861 2192 807 3973 102 10762 617 5270 596 6202 302 1791 539 1248 931 3419 423 16887 850 25917 519 4239 356 24190 780 11943 659 9036 858 2224 284 7410 244 7340 415 30 4 2341 338 3112 552 14301 205 429 621 3568 778 4777 539 2736 364 10603 377 14705 535 6172 61 786 396 6273 823 6598 17 10580 269 3855 54 11114 800 2643 129 186 182 1866 806 3600 215 2879 728 6928 506 2020 960 993 679 1297 114 1752 301 11973 542 408 368 4336 489 19710 910 3619 279 5817 730 34841 344 2495 731 4172 766 4367 357 1667 310 11450 200 6196 352 11313 783 16909 909 11792 935 8948 526 2328 652 4982 521 5422 614 13728 119 4077 793 7560 837 5100 508 347 963 799 592 7541 138 3664 760 5352 700 4518 227 8479 562 1039 581 5029 854 1688 972 435 857 308 -1 -1
795 7575 793 49 968 12117 571 560 119 23105 257 938 29 10124 736 2551 471 4684 96 6875 996 2327 906 11766 402 2556 818 2670 976 5978 149 18761 341 2741 483 2600 935 6599 789 514 775 1806 14 17303 576 3314 794 1884 472 8877 538 2226 340 6792 0 8696 656 1756 177 293 877 200 746 2109 665 6451 452 9723 351 2252 101 3756 157 4108 430 4887 114 2892 231 10912 663 15047 591 10358 224 217 469 19110 195 4865 874 5258 44 498 254 17586 820 5561 9 790 105 5441 405 19764 566 2172 506 1254 279 1080 488 8295 450 395 35 3764 87 1316 554 5739 383 10202 555 1203 943 5033 569 8175 392 7593 426 5353 80 68 184 7210 802 4733 404 4488 485 1099 486 863 677 4589 826 5416 640 5099 88 11326 932 3548 503 3186 62 5924 718 6854 824 535 282 325 653 4114 114 1821 139 8638 96 62 587 16940 559 14003 404 9169 115 1610 215 2038 349 1201 232 7681 491 6366 165 10863 409 3808 624 16538 510 3320 838 999 763 11244 755 11421 30 5852 458 2936 798 2198 -1 -1
796 13597 61 15027 626 1611 61 42822 831 11902 951 13059 155 5499 972 5747 499 4455 500 277 262 11776 577 3100 900 1609 398 10910 106 4439 881 1255 779 2393 656 7859 641 3202 445 4298 362 157 417 4354 146 1738 966 5776 781 3029 805 2877 192 2645 207 5701 584 3558 791 3547 232 1400 118 15662 233 6657 565 472 785 7709 849 3293 608 4948 109 12581 877 11300 654 18522 69 3445 320 1916 724 2137 699 3459 539 7492 987 8132 572 744 118 4640 502 11128 111 8037 561 31764 207 1 551 3230 934 15838 765 135 428 1052 729 3293 840 13538 399 2689 552 4644 380 5407 143 3828 302 2122 37 4103 194 2149 168 2864 361 21919 943 20856 920 1979 297 16394 625 727 325 5295 391 6842 921 28215 758 12395 866 6520 746 2329 148 526 523 2058 900 10389 981 17461 476 4676 927 2484 641 6378 654 3508 -1 -1
797 2459 271 4855 20 7062 861 1673 427 2196 738 6661 336 4484 582 4186 503 3550 245 13473 922 19701 286 15573 327 8082 939 5209 912 3726 34 2754 133 7825 710 6333 413 3946 354 3729 951 2220 134 11266 247 6835 201 3022 715 17364 245 6536 614 13051 188 4298 813 2035 527 18904 304 14475 756 656 445 7054 10 4840 197 1227 449 15902 168 10565 710 4583 387 213 352 894 378 2299 877 4811 160 1024 719 4900 810 662 205 5944 533 6656 272 5732 907 12609 189 411 687 26434 411 4755 324 386 315 317 661 5381 887 2441 491 10392 818 2861 11 9988 279 1652 861 2362 648 1642 135 3796 620 8099 676 8986 213 10354 210 3059 848 1432 135 10515 307 1788 330 1691 455 4225 349 1964 13 491 271 5900 964 1157 301 7420 430 517 19 1008 24 3025 790 4609 769 6759 783 5499 352 165 755 109 161 4826 168 9452 149 10673 38 5390 287 4384 421 5757 762 5538 488 2580 107 1313 751 3891 764 13933 596 17299 367 14328 608 12061 68 777 104 6249 717 1380 -1 -1
798 6771 895 557 257 952 889 735 802 2189 15 8943 174 11140 747 4662 773 5862 443 6486 302 801 810 7776 472 10787 278 6019 976 5023 986 987 172 23969 115 19902 596 34278 369 8654 292 4682 835 3430 883 2425 490 639 422 4340 195 5391 492 2061 515 806 153 9069 1 4955 898 1446 308 4572 466 11826 484 4134 408 5203 402 3021 525 4539 230 15155 340 5560 636 10332 492 290 681 5156 270 4438 570 4380 641 2425 497 5806 189 1652 574 711 348 894 457 10451 902 2641 514 4847 93 1449 967 2022 529 5879 328 8610 450 8395 736 25018 143 9687 837 6139 565 2705 888 346 611 220 946 2087 710 5785 3 9830 490 3141 191 6150 364 4332 692 1860 810 140 971 9310 616 8831 320 9371 737 6566 979 10034 535 6295 553 3690 831 1210 566 6204 147 5280 11 11146 23 13031 984 9030 996 16411 661 3737 964 1726 255 8470 246 6740 262 886 921 2016 170 6170 577 14729 809 1192 628 8266 737 7567 557 1574 704 1035 321 1 947 3 -1 -1
799 195 236 5093 216 1937 913 78 886 252 237 9542 302 18399 879 6797 769 2062 888 2572 477 3549 594 2562 633 965 717 7571 740 24164 612 949 654 11910 500 6684 897 1984 16 380 741 317 843 2039 103 6963 903 11203 854 11512 962 5922 376 2704 170 2069 738 277 371 7268 858 8467 429 4233 327 18822 782 17729 706 5252 101 3064 445 3130 655 3273 233 1303 616 8344 405 3052 578 870 969 16939 905 3258 306 560 476 14209 889 4194 104 2616 403 667 500 10823 27 9966 649 4328 282 2564 113 628 42 4162 463 2954 697 2628 640 153 75 934 533 14680 22 2183 71 2568 361 10178 132 487 126 2532 913 1018 897 4391 473 9967 195 2749 858 2735 669 872 256 3372 202 643 628 3635 767 2830 902 7242 971 6874 866 5347 663 11310 941 316 771 4657 232 2415 760 4354 513 1855 983 1655 978 9322 54 12629 354 7707 447 12833 913 6302 80 2478 885 9807 669 3768 693 6475 744 4144 782 17491 987 7394 560 8257 566 6945 388 3687 73 8798 264 2708 948 5599 803 11851 615 4155 943 8825 186 658 779 9722 -1 -1
800 1863 310 4869 263 7854 415 3374 1 4366 220 7791 221 7177 990 4036 509 3021 767 5267 297 3577 432 17364 165 10521 669 3661 95 890 534 469 948 36589 880 34 975 2086 897 3555 761 8422 781 8680 369 5515 352 3590 912 174 768 2214 354 7939 367 8920 748 7347 329 12587 670 6767 393 1793 367 10791 65 8099 350 18972 642 4122 538 299 360 4637 282 403 348 4629 927 45 292 415 851 4737 0 4529 305 1307 707 3813 460 5660 889 4148 726 5036 6 11188 792 16029 445 12920 372 2979 855 14264 630 7251 540 6198 924 30350 254 2468 352 717 616 5988 111 15406 379 63 258 8323 481 577 861 1468 583 12285 126 26780 244 12047 96 7634 185 2756 179 4962 811 21 313 13700 116 1690 504 13366 134 19306 794 6255 478 5844 446 1401 517 12232 877 2091 278 2815 77 3800 771 867 9 1480 253 6622 85 5024 442 15695 331 604 -1 -1
801 4915 54 6587 685 275 530 3678 161 192 993 3048 346 5415 836 153 486 22212 736 1826 960 1386 963 1142 763 692 984 5077 358 665 991 7597 827 10267 35 2198 936 3530 949 4502 41 28550 213 2416 389 2890 278 2292 534 1820 632 93 864 9782 721 15321 751 650 790 5555 432 6184 174 734 965 16473 586 4874 956 39906 313 8039 570 2785 379 959 29 13567 809 24744 897 3332 485 11432 688 1337 618 7534 779 2843 382 1945 436 3919 116 6814 600 1028 749 11205 407 4634 761 26214 294 3147 86 27976 492 112 54 4039 329 11705 519 6817 236 2246 486 20297 918 4176 812 1411 134 2068 268 2164 937 8733 473 3797 404 199 498 5106 134 11857 638 5133 251 2204 786 1707 714 669 506 2628 594 1961 550 2040 959 6876 763 4429 719 10424 778 1256 53 14013 79 2905 419 3278 522 7836 248 9810 639 4944 512 2895 489 3592 964 5212 378 348 527 7673 682 2258 771 14732 740 9480 -1 -1
802 4872 934 6711 441 7152 784 2623 455 5192 687 11765 505 516 350 7902 938 7813 891 5108 236 14052 896 10595 711 32702 773 1203 51 2078 463 1975 483 1614 452 4618 5 2649 961 1918 822 3859 592 8820 94 4274 914 12325 257 6000 939 1971 67 7263 456 16719 380 9442 358 6192 975 10748 802 901 926 954 876 7815 302 630 908 7568 49 1488 761 31 899 1961 391 556 145 4529 461 710 948 10043 4 11848 330 6613 675 1709 763 4796 461 17049 446 19940 132 3775 492 11568 539 8801 419 7263 683 5489 359 2775 11 5140 891 521 783 8312 698 15235 867 1389 958 1145 321 4414 826 18797 378 7669 80 2204 694 3834 451 4599 743 22810 279 2478 611 3024 270 4120 732 4517 74 1327 212 44772 14 2758 441 7939 435 2034 749 5530 172 164 149 2240 454 1291 229 18379 108 10808 174 7828 222 6280 851 5898 606 2569 369 9961 -1 -1
803 4508 346 8760 703 8494 216 8706 395 5737 761 1727 583 4644 627 1990 874 6374 234 4208 760 1182 187 682 34 2379 837 2546 476 5377 910 3748 930 21961 91 5221 410 6427 975 18057 221 5274 918 922 501 5522 21 22151 165 3081 879 9769 484 2051 607 10566 366 5155 253 5454 915 569 588 5382 460 13326 777 5589 363 11873 170 8442 150 1796 911 3257 90 3394 897 4166 394 82 851 4197 689 7237 147 19677 578 4312 886 1351 397 5075 901 7584 110 2006 894 18628 945 6546 267 8643 249 5024 515 9309 491 709 142 1026 868 756 309 9662 886 4906 85 4313 38 4827 769 3614 917 41903 818 10889 432 8943 856 1383 427 555 633 366 292 7341 100 3256 539 1643 434 3016 768 9907 723 2257 716 5816 530 2343 827 1813 795 2732 156 10161 802 661 52 1460 214 3356 790 13740 946 7737 398 4700 663 2007 665 999 71 3694 150 11692 525 3580 602 4041 716 2954 642 4519 619 2328 234 2496 26 6098 640 3547 247 358 239 351 31 1619 711 20707 12 2322 -1 -1
804 2245 963 4615 691 9594 64 625 822 2102 268 7474 46 2129 864 489 469 3582 259 10010 11 4224 900 4226 117 10347 41 7413 523 1340 598 7750 186 20648 437 650 337 17061 836 7170 85 18023 837 3842 948 7065 193 11654 283 15915 352 553 305 7174 903 8922 179 2075 190 1746 823 5307 901 165 444 112 95 8551 735 9267 576 325 851 8267 988 2372 208 3876 411 7078 479 5894 871 7401 58 3489 520 1361 481 273 322 17360 623 11031 223 12014 228 10088 258 4582 940 3215 198 4085 585 4299 115 5803 451 3171 624 4574 174 2813 578 154 687 10489 3 11394 84 6296 994 186 359 1204 74 1405 287 2565 886 919 879 5209 682 2761 154 26651 958 3963 44 295 518 13759 356 12319 117 1745 665 2874 343 2358 695 17007 157 6276 450 11990 929 3078 893 973 989 2017 673 11313 990 21486 848 8524 825 6202 479 6276 202 400 57 2470 298 6579 409 4490 912 2401 294 12145 623 2195 860 8062 226 11151 -1 -1
805 1693 105 22141 324 2540 619 1535 626 689 282 8514 318 870 55 9262 491 4205 444 3033 649 991 161 2919 298 2309 597 3529 891 10907 96 8745 780 3089 671 6725 687 6952 505 1765 490 5727 841 4065 442 5849 5 3409 527 9882 950 13970 271 5993 181 9575 282 12402 588 2438 148 8316 452 2712 157 9027 230 5493 500 782 509 5720 564 3752 525 6474 935 2461 985 3116 564 8092 638 403 833 8752 260 2528 328 4658 988 12045 841 10680 256 3026 553 3993 609 3996 575 1421 873 2823 939 6620 371 7295 891 291 577 4406 350 1803 148 704 339 1146 306 9771 376 5807 641 5010 162 6576 221 7425 642 1375 13 1507 669 4095 478 6128 129 9 458 3737 477 9613 329 2542 359 3970 221 419 580 5142 691 3209 264 3740 168 16305 308 11537 451 8194 863 8025 643 24982 509 1730 493 3437 83 9640 468 1434 552 7770 581 9015 523 12508 665 3421 81 9383 450 12017 891 953 442 5724 247 12766 954 30623 955 3571 736 1156 791 8129 980 3964 771 4714 -1 -1
806 22249 459 3582 463 11331 978 22753 373 5382 972 3863 228 6351 851 8171 770 22794 29 6946 659 2715 638 22866 754 6145 930 5187 95 960 986 18151 165 553 280 725 318 11865 714 3532 397 3121 679 6661 105 1320 371 3838 847 8399 329 2910 465 16871 483 2582 655 414 400 14432 507 10373 244 8256 387 1821 343 296 727 1623 407 2147 95 1491 53 8766 255 533 643 1811 975 9916 837 16583 60 1595 748 13707 207 13608 81 2861 491 8158 368 7260 72 11412 61 10490 715 11602 775 715 135 1704 682 4882 954 523 71 2738 619 9062 36 5211 158 3813 765 5146 832 3051 796 230 219 9119 421 6789 852 5259 557 990 848 6829 230 4993 577 12476 168 8138 285 2682 492 1927 516 25901 765 8147 510 5432 608 7989 6 98 433 4378 355 1875 492 2942 830 12995 316 305 627 3542 574 3344 165 833 318 858 247 6286 684 27141 818 119 -1 -1
807 3894 24 7537 71 10454 911 1840 699 3640 725 10820 339 59 714 18932 229 258 989 936 403 934 533 18555 868 3956 510 1269 58 11769 528 5237 38 11770 831 5500 282 5287 38 2080 983 118 580 14 565 5687 260 6282 340 2255 265 14290 72 8704 157 3936 42 2991 404 19527 316 14176 963 9293 895 7408 804 3687 548 7491 289 3541 190 227 121 13586 298 3591 624 2806 109 7416 85 4495 529 6290 200 3501 414 7075 375 21211 880 11162 858 2407 786 1946 300 5524 499 3953 898 3081 104 3463 218 41 361 704 272 3679 678 1339 711 1507 516 202 373 2312 360 4140 867 15200 474 2966 455 9481 706 18977 34 5092 503 1347 425 8701 766 22947 980 1874 134 869 502 2816 662 18613 128 671 927 2658 189 899 981 11449 340 4952 200 9664 294 1835 946 15762 291 12991 746 670 738 2715 253 4255 479 15475 475 2827 803 264 746 3964 986 11849 699 1216 253 8846 9 10766 75 7736 559 577 801 4846 358 2696 9 1316 -1 -1
808 6189 344 12653 609 1705 494 477 66 1938 671 19882 646 18081 192 2194 924 2653 851 4 920 8470 696 5698 119 19510 265 15075 195 2752 812 1410 517 1799 318 1674 994 114 463 210 334 4090 126 1213 648 1585 253 4208 580 10716 941 1435 878 5426 996 908 430 380 718 17083 190 131 959 2968 28 519 842 6649 788 8361 413 553 616 1949 455 880 655 5066 601 7846 155 8378 305 1369 403 4779 584 4696 651 11055 517 3996 133 3895 46 3999 581 23975 463 656 952 324 426 1427 809 3074 482 11949 886 11447 496 2174 324 22678 435 1251 566 1526 0 2937 781 3319 751 6034 820 7431 979 15859 551 944 472 3667 21 584 225 11120 941 6727 832 2868 907 5385 155 10985 476 6217 328 27816 319 7928 794 4256 699 7436 880 1655 748 815 743 11231 602 1491 18 6159 782 7747 443 1487 667 8308 169 144 141 1848 68 5733 379 2304 228 5418 50 1867 742 5631 555 1134 802 267 409 2855 632 3375 990 447 214 3918 71 44941 474 7628 202 9006 -1 -1
809 3292 994 11336 298 7752 322 35266 120 5785 303 10093 186 1911 412 3992 72 2776 410 8842 585 11001 29 4448 858 7196 923 5151 939 1684 677 3322 9 9094 877 14300 415 3957 202 39051 74 5378 368 5158 95 9 969 18113 260 4483 796 518 172 7368 814 8467 851 2929 686 2448 998 2309 954 313 932 4284 294 12592 712 13179 85 6489 128 4093 364 587 741 1146 814 1682 160 6836 564 5730 823 8560 500 894 628 3778 241 2896 493 4327 145 4747 924 10570 437 17302 468 5645 182 2136 406 8462 425 4130 462 14657 431 650 565 1805 626 5631 331 3681 10 9435 250 8131 709 3871 266 16504 639 99 119 1840 828 8513 617 9590 35 1175 662 7231 12 2335 381 6862 531 2367 817 2659 178 12916 632 4614 849 2922 469 1217 305 4279 846 8385 914 7087 723 4147 201 7105 877 3049 935 11893 263 11397 569 6690 52 3629 823 2056 2 3041 561 9267 656 7276 425 495 -1 -1
810 20168 953 435 748 9166 389 3250 999 7263 780 18709 370 5663 568 8867 902 2925 430 4686 690 7290 888 3214 885 6575 316 9384 736 3552 637 19 580 41 555 7259 586 1979 474 355 162 4552 848 987 758 3753 903 24808 971 1978 219 14057 635 10299 460 3867 587 9997 633 10055 159 1972 587 320 716 12972 859 383 399 4541 0 23562 256 6947 770 2192 41 61 759 5390 556 8302 715 1256 935 3377 974 17737 92 5798 863 7394 709 51 686 6387 829 1252 853 379 991 3249 671 4074 502 9206 584 44 11 787 243 12088 646 8073 296 4249 840 164 762 3739 27 3713 356 1916 790 1876 476 4168 238 8620 292 16350 693 11320 378 319 661 1786 902 4225 450 4715 461 6548 531 5269 331 2626 453 5549 14 3717 458 7907 414 12447 833 574 999 14545 469 20339 374 2324 878 871 239 7662 741 17907 782 1198 403 5440 849 7140 390 1118 893 1342 831 4454 539 5623 455 5423 931 8434 334 1098 327 3754 980 1942 82 286 760 1132 804 14759 -1 -1
811 5856 498 5193 445 767 508 2761 483 6486 867 59 596 38366 696 3084 816 2107 350 739 846 8729 926 4004 443 5000 386 597 604 12213 256 5753 339 9746 724 1924 667 5845 908 2983 835 2574 494 18776 955 23874 881 3118 894 6104 434 17431 764 1175 499 7387 644 1442 91 779 553 9841 436 4691 133 5618 540 5689 268 2582 749 5292 866 1305 59 284 96 381 935 1637 433 4484 800 2342 913 4450 18 4466 160 9669 454 1103 884 8773 935 10507 958 2040 441 2453 371 156 145 1610 828 1095 536 2711 262 4953 167 5625 631 10650 594 7877 945 8918 213 3487 388 1476 789 1182 487 5586 953 1655 25 6999 405 17055 131 912 355 23091 619 3978 430 31940 692 1790 865 10558 111 3326 880 3128 895 6632 373 7078 309 5702 406 2493 624 17843 557 2516 522 2872 998 667 331 16225 102 770 220 1613 160 14965 556 338 508 172 220 2293 518 1300 130 3851 536 15399 875 818 843 1494 339 1373 508 1476 837 4509 893 10482 315 1998 606 9731 152 6474 371 6036 -1 -1
812 7084 538 1615 642 7318 649 1344 582 6978 752 19011 939 5562 122 593 918 16487 948 5203 516 11470 538 3520 743 11842 148 1597 240 6943 431 880 610 7699 234 7083 209 91 395 2705 789 1794 775 6098 58 7855 464 1937 720 4397 846 41 617 3374 136 4476 594 8711 839 7535 570 7981 943 3063 982 7644 464 11584 298 5105 626 10947 875 566 719 3395 966 2628 728 5750 183 5490 925 19623 997 5937 915 2741 531 2527 107 3089 839 5221 535 3433 69 993 610 3181 667 838 163 1870 885 18200 431 7318 444 4862 432 5689 148 12870 100 5035 130 3750 512 9726 598 47094 303 13157 835 10173 168 2772 522 6884 583 14486 367 1572 390 1233 478 5149 184 6902 731 1738 897 16740 668 4837 68 6623 493 2114 524 4396 330 3289 380 5688 173 12049 76 2788 394 19106 718 4441 743 14581 93 16264 992 1974 628 2546 982 6887 210 5009 487 6572 -1 -1
813 2922 512 22759 771 532 618 2632 723 2643 724 3034 576 454 987 4553 133 531 176 10700 346 11463 815 7678 255 1144 265 4547 921 2689 526 20193 806 1597 309 3969 993 6224 577 15462 262 187 491 8257 115 2469 342 10267 138 7707 857 9772 251 11186 695 19064 541 1377 324 11158 203 3401 411 7240 29 5057 661 1107 753 2484 199 2019 961 1231 311 896 469 7819 73 2869 359 18019 548 8622 388 2753 74 2535 523 5816 722 16173 836 491 985 2999 404 18923 968 3173 250 149 639 4001 10 6701 429 2269 963 11074 507 1783 426 2900 612 273 463 12135 397 6637 8 1721 346 2185 719 4509 930 1789 385 7101 569 7988 438 18395 975 8947 880 165 929 3024 780 3086 913 4617 820 3165 22 575 8 13001 483 673 550 3938 479 2170 200 4532 54 10504 974 9365 779 398 165 6280 10 7142 967 219 697 3456 296 2189 749 2818 809 9285 888 3309 35 1417 808 839 952 12484 502 3101 882 2564 767 2346 921 11621 452 274 599 6645 995 4572 378 88 991 8104 158 2319 766 94 892 21352 392 1164 746 4174 774 991 -1 -1
814 14 238 4381 91 14638 897 4490 249 14340 180 9637 452 745 420 1676 283 3259 981 5609 785 2100 287 4257 146 5351 581 3561 802 4145 521 1639 780 2476 755 2606 457 5742 392 6499 826 3325 227 10432 479 2463 272 1601 372 5890 417 784 830 5773 799 86 470 16815 141 279 430 638 153 2044 203 9452 800 2874 108 17971 876 1998 189 1006 697 3025 269 2872 332 193 493 2670 218 9959 761 11978 988 1242 600 4447 429 4301 507 4251 369 10382 849 7137 484 1333 812 2155 853 554 22 14446 878 2015 856 2468 100 2801 28 8441 797 9636 969 7620 587 9251 253 621 970 1629 608 5216 503 691 500 3500 550 5286 728 7403 249 7351 150 637 71 10577 358 3445 352 8776 47 5740 814 1453 386 1829 95 8838 711 89 730 10206 792 542 522 17015 14 244 232 9471 641 13031 612 3134 799 2626 911 59 678 1795 378 8430 207 4984 56 8425 924 3455 350 2061 860 2041 972 6399 777 196 898 676 932 3591 660 18200 29 3392 375 6320 970 13861 413 4249 704 6071 4 8267 517 3299 338 2196 204 1612 211 10324 700 1254 735 5950 274 87 577 2312 717 1325 631 8288 268 14356 760 2158 869 5322 129 4913 -1 -1
815 763 346 3742 386 1932 23 88 594 1598 399 3330 212 2886 685 2237 324 1081 643 19562 458 3140 483 43486 904 27 529 8384 829 19535 974 6502 539 9626 546 6485 543 1495 526 453 976 1717 359 4156 931 6321 168 188 839 2159 887 24837 362 5967 991 9656 296 781 693 3902 856 3935 158 19736 718 3253 603 5674 329 334 625 8616 820 1023 886 14011 488 3606 977 3398 20 8444 854 2173 672 3345 140 13166 240 2229 691 221 964 4095 881 1944 812 5271 841 3044 977 13515 599 666 523 11240 246 281 539 1688 499 4070 651 1962 518 4887 178 13134 705 6749 174 5970 538 37956 578 5941 863 7690 356 3936 690 12352 617 4759 318 1284 921 2294 522 8719 330 6869 597 567 739 6872 565 6061 534 11189 161 11941 224 7631 301 4615 870 3811 592 7650 421 3675 344 11544 148 8300 735 1012 813 1627 58 1502 336 21145 198 5272 319 3261 519 6387 68 7225 789 8414 -1 -1
816 3325 687 238 805 1933 986 14986 794 3411 226 2076 287 2384 126 3488 775 4804 932 1937 580 614 194 1927 338 6553 100 39 792 1841 175 778 621 14991 969 2522 27 223 130 2813 105 37615 372 993 564 1900 289 3871 704 765 954 324 849 1638 432 1059 491 4793 112 4738 285 83 855 3374 870 1942 594 3687 593 11898 836 3625 583 8401 7 5569 3 10149 172 3846 757 665 250 1428 756 3843 477 9914 598 2107 610 12527 841 3495 657 1825 19 1168 393 11887 31 12496 820 4692 993 5716 130 4168 449 10846 719 740 515 5300 793 6377 239 4183 360 1759 458 11171 940 1684 72 696 41 292 641 4576 496 720 208 2137 408 1238 479 532 684 785 784 1376 1 3544 132 3452 844 1298 953 16516 690 512 201 5953 648 14158 907 17974 599 6353 359 413 713 5105 745 10665 28 5191 752 166 896 2578 257 2106 236 1436 485 193 116 14821 450 1490 815 878 351 5911 215 1837 153 3187 710 4018 661 240 285 9306 401 899 210 6759 662 7772 681 4397 902 4781 122 12449 742 6530 490 2238 379 4531 4 1072 604 12432 188 3799 419 3539 894 28153 868 5709 156 1723 650 9199 974 3352 871 8990 952 2407 805 3413 111 1148 492 13275 -1 -1
817 4142 61 1727 449 8006 698 2169 644 9446 0 2931 638 6777 984 1030 212 2761 202 6533 321 9923 966 15179 596 1574 152 4134 890 4879 858 6793 295 2186 349 669 932 6228 960 4112 164 16394 545 2928 31 10488 45 1825 568 9190 997 2935 859 687 29 2226 165 8720 21 4477 245 7081 474 25597 331 968 454 290 850 1939 703 13066 175 6588 393 926 402 2288 63 3955 130 6489 512 2322 184 3330 570 5257 825 3646 600 4650 607 12908 616 8746 93 4099 692 2077 396 4079 351 889 96 10758 356 2117 845 6390 940 7399 696 530 719 1209 918 3117 660 301 554 7160 713 2930 379 8063 551 2291 685 2729 948 13825 467 4926 381 2860 73 4292 970 1493 424 3751 484 167 316 5966 350 13570 834 5135 123 2703 532 29699 748 4521 157 6771 219 1526 141 2778 206 4407 771 12021 805 2560 836 2140 898 8815 214 5814 824 865 711 193 401 11576 275 1230 380 10482 262 11451 473 322 530 3975 196 1202 699 5496 867 895 86 3502 502 1583 110 6358 71 146 347 8224 471 105 331 67 25 7182 49 2833 628 605 142 166 945 694 861 579 831 929 679 821 794 2565 507 18463 483 553 172 504 81 7791 71 1205 294 3766 203 3756 303 758 363 1307 -1 -1
818 9448 502 5835 935 1184 793 11998 773 7493 667 6905 799 2831 635 8031 729 11990 949 1863 192 2462 938 334 72 4078 4 2298 301 2730 898 771 168 2388 781 7476 363 16845 850 94 45 3272 238 24144 305 1043 963 5533 361 826 29 3740 287 7401 722 4201 563 6403 854 14321 985 3336 975 5763 768 20076 540 8528 933 6702 824 11638 386 540 340 71 618 10501 276 1279 766 1767 247 1705 47 398 168 6839 443 8864 397 2284 916 11863 884 14868 774 19756 970 7618 904 9924 176 185 652 728 244 9651 594 1149 255 19157 796 22498 79 449 831 8088 928 555 293 10900 726 5973 487 3718 738 2173 109 9725 426 4400 203 12902 834 10956 465 3202 809 236 803 1639 983 1888 656 23244 433 654 432 4690 169 815 36 10794 746 439 260 6321 450 1396 400 2141 608 1830 735 5914 338 938 77 15576 42 4665 849 1118 885 358 575 7926 711 14231 966 331 92 9376 396 3632 602 5221 663 10314 859 1261 222 3861 -1 -1
819 2223 929 11923 397 1449 156 10879 495 3577 502 812 597 12469 64 7061 128 5254 219 1590 133 2750 811 4786 757 1000 960 5648 283 8961 767 13924 536 5308 545 3828 648 3856 701 17630 664 46 123 5550 382 12317 444 2189 979 1348 174 2682 80 901 664 4274 497 21974 870 8905 45 15613 368 907 976 1803 833 4710 655 5247 724 990 115 11917 870 24608 890 2090 182 15024 91 7340 939 7228 572 5503 627 2624 182 258 372 3258 88 586 292 1375 230 3042 130 2867 493 3810 771 25653 235 4844 347 6169 488 1132 734 866 116 4772 876 2308 14 7166 627 4605 845 10226 404 24266 548 3515 17 478 548 17870 380 1005 5 3354 592 7401 316 5151 657 10416 95 1260 924 3509 985 236 733 7252 153 15566 309 2443 236 6719 156 144 153 4570 200 7103 753 16333 288 640 195 9116 524 3773 439 3919 311 3049 353 2468 119 221 231 7559 91 278 153 14357 156 308 115 23168 933 123 323 6472 631 661 494 1767 305 4267 56 5003 -1 -1
820 1465 95 5459 154 5329 202 5017 435 14214 766 14172 908 1921 167 1933 122 12252 89 4751 35 5807 345 7617 869 308 402 2439 168 581 570 489 630 8841 59 3198 203 4803 525 65 544 8207 295 3684 869 1939 685 1754 821 24225 348 12833 144 1782 800 1762 701 9181 80 2009 458 3673 897 4345 870 185 705 11335 800 16624 83 9914 407 2691 379 10185 857 6149 132 5737 577 887 952 313 49 2859 681 9533 195 3514 126 8771 480 7948 356 2610 141 2339 439 6659 629 26324 497 34072 899 6611 324 4948 315 151 349 1205 34 4307 624 1624 913 15218 300 12164 180 662 167 7776 896 3556 268 2382 691 12386 738 757 720 1250 942 2399 986 3072 711 2134 92 3795 890 17765 82 3493 221 19949 117 1917 140 905 387 3137 202 9413 232 664 119 10149 920 805 481 1179 568 4238 376 1045 829 3060 915 404 983 24354 502 8022 338 1957 716 6083 763 9168 946 7920 68 12492 14 20322 -1 -1
821 2573 822 1020 113 3566 832 1702 67 8110 393 7899 971 4616 99 1510 316 7789 161 16713 795 5883 617 1768 498 9362 544 11632 588 3598 158 3728 44 8267 173 13784 81 497 715 12402 49 2726 433 7448 983 674 352 3803 941 3274 54 10835 571 445 88 3125 996 1827 642 650 630 1932 560 39019 729 7885 570 7871 46 926 821 1908 331 9360 96 1371 11 2815 451 4932 62 13187 969 34675 579 8305 912 7087 901 2682 191 3491 210 4473 736 1596 902 19019 333 1072 50 1916 848 6596 832 3302 896 2015 585 4348 506 2065 911 9200 308 4406 336 9982 152 11128 878 799 159 3203 646 507 851 5710 780 2326 410 12079 541 49 845 5273 314 3126 848 16222 675 15994 998 4059 219 2593 882 2609 773 2943 739 15242 915 7389 29 4027 571 12961 308 315 999 6128 11 9299 13 7625 154 1832 963 7290 357 2213 759 13286 233 5594 836 4898 480 3505 359 2714 126 162 297 1518 49 6465 54 934 806 7117 -1 -1
822 2582 162 5591 82 2603 797 6052 761 3296 711 663 691 2982 588 338 865 20514 524 8877 719 1766 190 18961 920 2746 901 1003 457 317 719 1826 386 3022 902 31 660 6319 92 14232 111 1044 950 15879 198 3060 796 2344 20 1424 207 1576 127 12352 329 11271 655 3814 770 1063 175 4078 712 4408 465 97 470 7589 701 2759 128 6532 45 2118 351 11385 858 4618 374 6989 217 2502 81 3947 852 2240 937 11 74 2389 98 4093 835 1287 808 7687 49 2627 582 3896 303 1458 948 226 645 19940 295 8703 419 9331 86 2425 970 14575 869 11109 373 1213 695 1514 400 11248 662 6363 667 5845 80 90 534 8216 213 6458 495 1228 674 5619 987 10736 736 7789 24 4613 762 4611 585 1479 540 274 559 10659 340 7318 570 5782 694 2331 80 5871 289 9308 871 80 326 1846 845 2649 643 2792 782 5188 335 835 746 5272 541 14135 410 11580 296 7937 984 85 289 19561 834 6859 868 3378 565 18467 425 5429 876 10097 672 3389 710 7793 512 690 13 16657 106 431 949 1024 782 3566 486 13362 402 8692 597 2481 -1 -1
823 1403 851 3915 577 495 93 3285 482 1721 938 9986 429 1739 407 13362 933 6321 314 4308 892 10412 751 1893 326 14836 943 6623 872 18020 993 2726 120 6136 259 18090 78 22906 858 251 629 4364 832 4372 417 7800 878 2223 590 487 511 8621 80 7098 325 1821 482 14811 888 3953 897 2142 398 1966 371 11725 915 1589 644 2021 242 22113 932 2615 384 9214 88 225 973 7775 830 23654 663 6123 108 2206 638 7767 816 11895 805 27230 381 3682 130 7725 457 14839 597 158 742 4714 530 1161 205 2782 524 1038 255 5053 767 3984 798 212 80 1736 284 4323 683 805 459 5504 0 12470 362 1017 877 2261 277 5596 644 6274 148 4511 160 4722 484 167 751 12441 162 3016 509 3022 752 2451 483 2150 840 4254 87 5892 512 10827 148 11554 956 296 116 5417 313 24504 738 5139 36 12033 118 9388 514 10417 725 1609 208 1917 730 1180 408 5631 910 3741 549 12375 486 700 85 2540 143 6135 171 1790 -1 -1
824 1166 34 9906 833 5153 501 8650 393 22554 471 6529 923 36721 264 8717 910 4076 918 2819 995 13270 815 6494 474 1928 359 7530 203 2450 985 17059 881 12448 584 3941 742 162 231 2721 468 1219 866 7007 573 189 765 8347 383 3068 500 7254 972 4445 277 4565 38 26252 954 4456 678 2122 187 10554 671 3597 466 4700 408 5 910 6500 694 4494 705 214 112 481 641 5612 538 4250 557 12440 292 273 728 500 200 8125 117 2795 71 6369 943 3163 971 33290 362 9947 764 5542 319 25037 754 2013 308 5173 15 8178 561 5879 999 2585 625 342 876 15740 674 3632 901 10568 684 1908 891 6107 939 1179 391 41 200 6857 431 6539 887 15175 756 4706 682 9219 420 2339 866 5566 38 1652 606 14241 855 3488 232 8354 759 7038 371 672 210 2285 399 1124 146 14981 410 1663 973 363 957 18535 650 6582 -1 -1
825 2366 899 14170 154 4010 755 3757 835 944 972 3184 859 5568 309 2488 204 7863 779 2714 185 2900 331 7250 926 3239 420 569 537 6145 111 19068 707 6141 784 24048 125 562 808 6663 591 1493 35 3925 485 4946 870 3450 187 15154 948 7517 395 5706 134 1031 441 23571 586 1813 75 12453 230 13953 539 1244 186 13773 225 11540 926 4388 46 88 95 514 907 10427 545 9913 978 1157 998 1818 669 6705 678 13239 160 1273 636 689 757 11983 841 8555 537 37443 848 8540 702 3259 773 875 436 6427 792 3186 582 2361 216 3145 364 292 631 5216 379 7109 853 622 649 11959 64 1084 760 9733 212 12727 471 7958 43 3170 696 1758 199 7915 262 10535 187 22516 896 7624 638 1486 56 3355 411 1324 135 1021 993 14565 533 908 270 2901 277 3720 39 5632 303 5638 94 4454 741 1908 980 6464 178 4393 533 162 902 5872 140 2 935 717 186 3595 456 7673 623 6411 928 11031 290 7955 401 6693 -1 -1
826 11500 171 4425 722 5783 342 6191 858 15716 191 1790 878 25434 651 9013 668 4607 964 7809 445 434 468 9609 126 7055 289 2050 722 1805 483 965 879 22464 45 4937 743 14629 388 1326 177 4298 504 9611 476 8676 707 1690 120 5786 936 2588 377 1154 840 2564 280 4174 137 11346 673 1622 446 3900 827 10147 335 4130 894 1674 672 9805 882 6707 247 759 48 1710 836 15739 118 5382 138 26914 229 4981 401 4346 148 1469 509 19651 94 6407 370 5410 556 9044 80 2667 332 5305 766 1167 994 523 526 1885 713 21011 992 1532 291 2300 982 3860 514 326 801 1753 61 325 696 22756 780 85 263 144 852 676 459 1451 476 3128 976 387 258 13064 683 687 649 7277 885 952 959 4284 827 115 747 6316 676 4381 257 3507 748 1358 391 5594 308 5491 627 33879 862 6767 678 5374 845 473 198 1179 52 16605 838 5909 782 15922 490 428 234 1950 664 7221 415 13287 254 6751 125 10257 -1 -1
827 4769 980 9225 793 26 359 138 232 5227 855 2393 514 12322 185 3177 6 22832 919 4363 529 1698 480 391 700 1142 290 5526 134 2930 783 9494 650 6731 624 5337 381 7274 634 1846 127 261 900 5150 667 1123 75 8661 510 17717 360 1058 867 6355 706 12326 338 411 818 9208 916 6105 644 7020 696 952 904 69 250 482 865 1731 87 2593 569 380 819 6288 67 1970 983 10726 721 7961 592 10383 527 5330 704 16276 890 3550 759 2343 421 3197 198 10168 512 5278 51 2327 779 2410 435 5730 732 1970 528 15202 780 869 477 1493 847 1874 117 1296 901 2796 762 2197 892 32149 967 714 64 1912 275 4636 743 2974 235 3232 190 5507 479 25269 813 2374 288 4934 518 18298 104 3330 824 13987 16 5764 436 3872 720 8413 417 745 201 590 897 2047 837 930 375 594 973 14469 603 16404 125 297 458 1641 659 2176 388 2522 916 18640 854 9559 784 12129 351 55 826 2974 493 1982 602 11934 928 3911 271 136 131 5348 185 4772 963 6493 179 537 22 6509 50 9000 689 2520 80 13022 -1 -1
828 1363 884 7412 249 3975 838 1375 329 3331 832 9965 454 1659 471 5767 648 35841 675 2129 693 4546 370 891 548 364 455 9010 342 5088 272 2860 996 997 656 4922 397 91 933 36455 765 7412 936 6592 286 1644 119 9384 379 4895 239 9194 758 1865 863 7513 244 5442 549 9658 456 3991 851 5610 173 787 37 4155 983 683 633 800 306 2970 249 8514 636 3299 319 10935 44 4761 655 7984 438 21933 341 1358 58 3289 185 22628 710 3015 217 1685 870 9823 438 4077 364 428 324 1807 274 3232 693 1625 963 459 654 3012 276 431 982 12417 463 2677 998 10130 422 5428 882 9445 748 568 346 4208 140 11363 176 9604 294 479 812 2094 638 15133 612 1651 102 100 759 3912 147 6338 445 299 391 3058 422 18642 255 370 737 558 670 10466 414 13926 169 10803 433 7926 947 6901 615 1300 696 19521 819 14586 580 752 327 6698 850 8082 142 6242 889 4525 541 5582 690 18575 282 8516 981 297 -1 -1
829 10424 429 7009 897 1600 602 815 627 12239 297 2898 639 7035 745 10133 370 7830 930 472 850 2440 594 6228 918 10527 268 1413 835 2007 510 2075 67 7993 877 2013 667 17082 73 1432 920 8992 365 3379 41 7666 17 20781 478 3440 629 7993 132 5137 281 286 603 1141 17 4503 986 4500 84 2585 613 391 170 5728 174 2935 631 7218 907 3605 438 6959 739 14428 437 1801 760 9806 88 2267 91 6092 88 6185 572 2710 303 877 7 5081 486 4209 17 6815 237 3633 305 4035 523 3584 540 4701 419 834 801 269 513 4956 98 4629 520 3868 467 1115 489 12105 1 281 811 28354 200 4496 432 1413 319 2544 608 2981 986 5090 931 1869 566 2430 41 3681 390 3580 327 2579 706 303 25 836 502 1969 633 279 165 4040 24 4449 220 815 93 2383 809 17536 61 4229 191 1156 77 11014 339 9652 759 377 800 2846 650 3507 932 8354 936 32814 435 24651 766 1032 798 1436 472 14300 481 2965 89 1417 538 11068 607 4273 206 6406 406 74 486 1842 166 14744 51 213 404 5828 520 7172 992 1043 754 3509 820 3023 994 4647 734 289 803 4962 157 2427 -1 -1
830 5917 998 158 508 5756 125 1932 498 2141 645 7548 860 6370 702 2596 788 1712 691 2096 166 7514 300 3845 339 2255 962 2299 668 22660 45 24938 198 1837 352 22000 79 286 657 821 83 3109 404 10239 898 22266 813 696 830 9766 312 2316 980 1379 744 6491 887 2458 762 991 949 3585 87 4145 19 11525 399 7596 296 4161 300 10805 450 2987 246 3802 269 10565 51 4901 42 8812 218 35269 404 1426 320 965 733 17363 176 12838 733 1333 262 10409 592 2954 20 7981 238 3658 573 7022 949 3587 739 5085 346 3241 295 15428 630 1255 729 655 643 25224 267 1696 795 6227 403 13263 711 4788 990 2486 770 2748 157 263 868 13844 377 9728 658 1685 394 12227 787 6489 91 21380 593 7578 880 2327 199 696 757 1014 977 6754 804 13519 318 130 941 10961 156 3142 561 2417 864 14237 342 6447 434 4356 107 9254 498 3357 265 3471 -1 -1
831 17676 690 119 65 2348 752 3135 199 5426 31 9549 339 9121 473 19901 943 6450 771 7400 291 1424 754 10001 943 2178 48 3413 944 8281 770 438 483 2747 552 11872 55 15342 885 8088 811 1821 704 8843 727 5728 681 9413 184 5609 37 2736 698 1484 816 3919 489 99 928 2860 500 6648 792 3268 264 1841 269 5962 473 22038 581 10518 326 439 45 2667 451 8412 441 7678 256 1838 980 12519 997 2399 260 3205 121 3914 24 4655 927 5176 295 2122 351 1457 656 12961 71 749 117 1739 882 1648 842 11222 34 6379 246 412 146 6520 959 340 11 10219 44 8587 671 6290 816 11872 137 1219 827 777 564 493 379 7678 80 2716 314 1216 172 2129 175 11832 598 8155 617 8 968 10169 566 6556 282 8899 322 14726 774 967 438 3353 483 4110 375 14951 316 634 18 71 198 22801 464 4382 551 3909 713 3019 3 7829 141 9144 355 1492 563 10211 727 7014 864 1687 298 2211 709 745 797 16557 94 15162 751 11231 594 5311 937 2968 -1 -1
832 2435 452 12043 487 2224 398 1686 481 11960 298 6002 867 3734 441 13885 480 2105 609 24239 276 9209 996 6004 656 604 194 1819 961 1734 330 4516 36 3049 226 3966 327 26174 314 15180 152 6738 324 322 80 2511 100 5948 13 1393 689 4699 756 2160 228 661 917 9817 506 6943 437 5683 7 143 505 1628 753 7356 35 3080 654 14832 765 544 904 5750 90 9755 942 4470 9 8393 354 5180 59 6669 626 16865 853 22074 813 10171 278 923 589 6410 177 10397 691 9737 563 800 715 712 52 9114 965 4625 200 293 697 18047 696 4679 19 15707 394 3672 779 8996 146 22520 66 1598 398 174 544 4890 941 12688 988 5748 783 2252 466 26968 633 2428 953 14343 559 2064 238 2632 191 6904 423 1892 513 8844 326 1332 2 1244 158 13718 528 2456 139 9039 689 1973 430 1376 368 2154 299 2960 374 3166 990 167 182 1961 362 2516 165 11182 504 5427 482 12021 -1 -1
833 3338 416 11336 917 2622 312 5881 287 135 879 5589 48 123 734 2774 165 542 53 2595 90 6109 126 4111 47 14741 731 6024 671 125 971 1964 716 12460 257 5072 549 7982 850 13404 567 3381 507 2897 600 2262 902 21552 648 1011 554 22522 229 8223 72 298 162 4040 413 11003 837 1279 285 10139 859 23 193 2523 953 9390 785 5372 710 10498 464 2441 813 3419 612 7363 329 10343 519 6890 788 1512 941 9042 882 2380 889 3573 385 6353 606 477 692 6724 909 20190 126 11382 663 14473 475 1537 917 1443 966 20310 640 2232 448 1250 104 6447 199 7855 741 1842 232 10321 45 6129 417 616 176 2484 991 279 618 970 171 2181 766 4957 376 21015 251 1561 35 867 147 1183 276 1965 104 18642 57 3263 536 13179 984 5093 460 7890 526 6390 448 755 461 4105 719 4107 908 5272 869 14596 180 540 667 1689 902 714 301 5996 523 1971 202 3184 867 555 731 16352 318 16113 831 2253 971 7252 582 244 185 18802 182 581 476 1750 363 5619 29 1892 993 2097 210 1004 -1 -1
834 3105 100 220 338 4708 23 14383 11 2511 315 18003 874 1671 279 23699 890 241 692 3579 422 10053 72 720 360 1478 15 11316 802 30947 271 4947 175 2846 204 6323 378 7319 686 3297 271 8693 218 411 370 895 694 11168 390 610 158 7779 90 2610 617 1031 197 18614 551 12403 891 2572 129 5052 912 5766 695 4087 246 1437 959 85 615 2879 220 2991 750 3636 422 8127 31 5020 310 4828 533 4635 586 2421 513 14989 772 543 888 107 577 67 90 1364 964 3259 228 3940 972 4585 189 8743 943 7480 963 4646 501 3014 346 134 477 1741 606 18077 756 5830 327 24088 600 12732 801 4369 276 19013 170 12711 171 7622 660 2243 20 4644 703 4131 416 11367 726 2763 833 270 324 8039 424 5724 303 10407 708 1237 669 4717 187 7655 33 6954 745 3074 154 1112 875 1224 807 1228 842 7869 646 7232 693 10034 771 5137 435 1636 115 7236 92 3665 715 12488 259 2770 719 17026 136 7616 881 11138 593 196 542 377 -1 -1
835 233 151 2003 804 15559 40 9289 175 1236 538 11509 523 140 142 10336 464 1781 285 1979 245 6402 14 380 365 357 807 6450 415 2802 707 12614 54 1003 735 10382 466 4781 318 2352 374 16932 471 25212 475 13403 105 3268 484 2552 410 2364 522 1569 594 3473 77 38968 497 6654 826 4879 916 432 513 6501 229 19107 660 2837 315 1534 847 21977 694 3914 930 2805 924 9587 771 13038 789 10303 582 3 970 246 108 9694 224 5163 806 130 594 514 413 7734 203 150 507 4887 520 11693 717 4369 742 9141 551 10752 168 3309 686 4289 463 3934 222 3141 653 11497 444 11303 316 14104 458 2918 920 4033 179 10236 219 468 311 658 158 8024 336 729 782 3721 649 3426 521 2555 34 6930 393 4836 127 25213 207 16316 899 10729 139 4139 918 7470 698 922 521 13293 788 11777 384 946 797 4985 796 25267 624 829 -1 -1
836 4740 381 12355 762 8981 532 7076 930 4186 387 11890 782 3803 739 2116 234 2259 411 839 316 19305 440 6469 460 7507 367 6155 54 2215 724 2124 378 1082 118 6723 964 9388 50 3095 68 469 537 14307 636 1766 319 4937 357 12318 743 518 226 989 745 7962 50 4020 51 6963 874 9357 298 4676 445 18705 619 7540 558 490 791 3339 975 1360 653 22 343 34188 306 4949 686 98 457 2554 136 674 486 21875 804 1226 537 5607 979 2482 211 15735 80 7690 862 986 499 5162 300 4095 117 1288 226 5754 474 140 413 5634 463 1496 811 2760 41 5832 306 8673 458 710 904 143 475 26784 606 667 387 5849 114 326 25 381 257 4836 787 4640 215 8571 912 5034 489 7017 244 931 567 854 329 39214 426 5897 755 3056 189 25447 734 3206 819 316 947 10632 504 2957 1 5948 458 1597 707 456 76 1228 600 2538 836 3698 570 5727 639 175 846 25967 937 4916 900 28677 -1 -1
837 3625 429 1851 568 1240 63 16486 378 3574 648 2386 261 33757 907 15203 602 68 181 6286 683 13764 843 1415 414 7355 363 6124 873 6641 330 1300 12 849 309 157 138 18367 473 1018 716 11092 440 5395 882 17936 596 30597 549 2694 335 1510 499 16715 449 330 62 11548 50 5416 132 1453 37 4083 87 10255 496 9733 392 40 423 15272 933 1822 677 3612 345 13513 859 5938 661 2417 692 2407 296 1654 656 4469 906 2323 854 15508 4 13916 699 14124 246 8675 30 25817 628 897 671 14623 232 480 411 3829 837 2244 138 3283 427 1612 744 1878 761 368 612 2452 900 1174 458 7703 408 242 385 3095 4 10363 23 1048 642 2206 585 3245 117 406 703 6967 255 8365 59 2730 308 10879 169 5703 408 7472 851 5130 90 8830 797 10529 366 9157 541 237 360 71 474 5052 572 11350 216 7659 531 7759 351 2196 328 20112 807 4896 899 1484 -1 -1
838 12760 456 16681 774 21325 625 14539 803 2834 663 2251 331 13753 418 11455 673 1056 314 1561 35 10380 751 6672 596 4628 49 6528 23 1577 973 634 982 1673 342 6332 435 1437 74 3726 654 6300 819 2974 150 3138 249 3600 852 1154 430 9918 229 495 166 4676 222 24620 53 10945 185 16449 286 16923 656 911 972 7393 571 17955 383 4445 533 8036 606 11180 888 1907 823 5912 125 2359 385 1126 802 1572 825 4201 217 1657 434 329 177 12110 920 10681 333 1805 850 3369 142 1030 68 7927 33 6986 197 2961 640 10517 837 1916 216 6779 163 9672 433 587 354 14801 279 10939 855 15236 218 8254 571 15334 411 9352 362 862 366 467 731 5598 951 20738 675 3500 393 3626 97 8068 15 14729 634 18462 432 22050 101 4928 199 2527 236 21637 329 10083 -1 -1
839 5828 577 15403 614 3542 275 1433 850 1030 477 12337 690 3678 41 234 385 9876 459 1393 665 16130 130 2588 720 1116 528 6023 759 6787 481 1715 721 5133 724 3822 756 2794 1 2415 70 2946 820 1375 965 14973 303 1813 403 14935 86 48 715 4326 159 8246 936 12255 142 17770 630 303 196 5467 554 8973 267 3218 847 1083 915 5256 404 462 253 1457 120 4149 689 3450 133 2714 56 5974 819 2322 767 3831 141 702 828 21166 722 26468 73 18673 359 2231 825 1235 938 829 165 2861 418 2316 427 7145 37 2979 269 564 869 3453 463 5041 348 3305 63 724 409 6448 66 393 680 3975 495 6306 703 16549 625 5641 108 2625 408 1916 564 821 957 7956 579 6493 550 3517 238 14433 285 2185 967 568 970 1378 334 13319 265 5981 407 24184 546 5093 888 6703 92 8211 826 2800 91 1100 966 2502 33 4109 774 13479 562 1689 592 11684 527 1502 264 4357 769 9804 754 1231 973 3420 575 10521 642 2702 594 16316 359 1612 552 11435 999 649 662 15438 366 1468 -1 -1
840 661 902 14838 965 7889 521 5113 210 132 214 2269 915 3049 495 7140 854 4140 485 10551 204 1391 575 11513 240 10249 935 3762 695 3820 509 10593 35 1089 272 7382 371 2361 955 5368 295 4810 842 1876 343 14463 216 8470 410 469 361 13877 874 5911 838 2833 211 3445 309 1445 175 1812 947 19909 703 4322 219 6532 144 2065 618 1376 450 1706 784 10159 419 930 812 7471 370 147 924 4618 561 5697 933 5663 213 3665 214 15717 907 15012 307 2761 564 1562 709 2404 896 12456 259 11036 512 4796 936 30778 137 3212 902 9209 318 2753 439 5037 4 803 243 2355 314 1347 569 2093 20 6254 968 2511 500 2658 537 13741 690 7483 645 5009 145 8443 180 4446 990 8374 623 4335 524 1269 231 3772 89 2602 103 7010 810 12880 877 4460 828 3436 914 5804 780 7074 552 6786 172 10497 458 5926 766 2200 151 4020 602 638 361 16509 402 1547 706 1324 740 1877 239 3929 627 12684 533 31760 540 11851 959 4463 -1 -1
841 13507 127 13296 878 856 525 9835 441 390 579 17879 19 20734 123 14213 569 8804 869 2822 588 4761 880 15621 305 8296 80 6994 803 4120 259 3087 214 12213 183 8199 996 48 807 18994 324 11382 647 719 67 4133 399 2079 178 25962 625 77 912 11401 18 312 939 3207 45 4088 942 5628 65 10103 531 122 585 3520 887 4145 323 7363 135 4434 436 3803 962 6318 823 1368 582 16893 142 8248 456 3492 514 6292 255 8570 455 23465 732 2433 229 6987 356 10071 657 3303 28 5518 682 2494 750 2083 330 9699 559 17397 175 744 862 4194 957 9200 690 14815 781 1017 434 4643 539 1114 985 9605 664 385 872 109 803 3279 596 6661 461 5207 40 2772 954 6053 958 10759 340 2618 679 1637 727 2292 732 2327 755 33577 818 763 495 2680 906 400 406 10417 298 487 227 11562 12 296 216 8206 199 737 301 1195 138 17959 -1 -1
842 7962 80 2402 957 5837 142 3419 369 12037 334 191 127 7654 644 1474 657 7323 723 1255 875 12 729 1642 215 5912 478 112 944 7009 805 2776 938 3028 985 4799 58 6683 653 5748 465 2313 785 9148 193 306 690 2171 605 5736 578 3524 911 9072 736 1248 313 10497 729 8413 895 2698 966 10595 937 4688 299 12674 340 3130 633 12712 776 10767 931 3852 975 9054 34 5849 186 3981 189 5593 845 1427 661 1606 634 5074 129 1389 919 7354 312 3635 824 16181 400 2516 861 12179 973 3884 112 8151 340 1140 989 22258 604 10603 210 15223 144 3183 969 1410 941 9238 820 11384 804 3746 657 1247 311 407 121 2094 514 7446 321 79 859 784 983 14294 475 10190 690 10161 474 4539 206 5678 473 10310 148 26266 988 5781 318 2877 759 9070 640 61 319 2632 736 4883 136 3861 2 591 207 3219 211 2201 6 8759 697 5144 236 2506 513 1099 973 1246 465 2858 213 2150 888 799 750 637 15 7882 150 4097 748 3095 673 5729 859 33523 92 1933 146 11813 211 3929 589 1183 262 5415 -1 -1
843 25739 181 10121 371 9580 262 6218 0 2649 330 4964 685 6338 813 6179 834 18210 473 5535 630 2908 522 4305 329 6539 922 7171 213 487 107 2627 141 4242 544 6317 842 12069 728 16972 998 13911 111 8131 353 6721 740 2974 767 5991 52 7105 31 5101 121 787 967 2121 717 2623 351 5071 4 127 644 1674 250 2445 508 6281 71 6685 891 11844 322 10167 830 365 743 1461 619 4675 195 4651 319 12005 587 6674 846 8446 11 10 403 14137 396 4025 178 7489 707 4558 255 2270 674 19151 101 2002 677 4678 676 5725 176 14600 448 2263 68 9086 141 22922 115 69 744 18493 795 396 227 192 495 7511 999 4513 157 11614 771 3277 256 3234 865 683 389 4515 293 3512 360 3935 245 5009 728 7167 674 6863 282 5369 534 11116 124 2365 26 3623 359 9145 971 1235 993 2099 194 1581 900 7764 799 7390 284 937 372 39049 -1 -1
844 4125 478 6739 231 3124 503 16606 67 8896 563 928 891 2437 125 1078 788 22652 412 437 322 1118 670 4266 734 1007 695 9296 164 1367 801 11544 343 7079 125 2845 842 458 872 5136 406 10955 309 874 877 9450 225 2975 331 868 803 1720 425 6958 366 3186 665 15780 992 3569 765 651 583 34549 591 2267 126 10384 77 1289 175 5546 865 23837 658 20294 927 3766 148 18168 429 2129 843 3671 154 7164 555 10816 401 2056 411 455 678 10672 415 4121 888 171 899 15221 624 9991 656 2674 711 5367 528 2939 520 1878 804 13067 821 7997 203 429 373 2982 545 2232 13 5769 380 8048 936 2219 602 2770 643 632 773 5837 126 3120 707 70 635 1949 50 17392 678 4395 70 2108 919 7997 208 17893 148 4564 370 1233 422 5549 8 9873 364 6495 464 19521 835 5810 696 2877 519 504 441 13588 236 15574 988 12093 924 19287 298 3660 844 2563 676 1917 -1 -1
845 1649 512 282 780 7146 890 2567 787 3065 21 34243 719 1608 966 4885 67 3654 380 6688 817 2488 588 11369 842 1591 308 11067 747 6882 661 31086 386 7653 783 14780 4 7137 561 1432 963 3702 362 134 888 948 859 14174 473 16159 99 8784 331 1210 74 5078 884 9217 885 8045 635 2427 175 2057 682 2469 250 976 551 587 358 5091 720 11126 967 8768 424 6888 241 2567 757 2111 634 1791 356 2373 403 12395 438 7901 188 5476 70 16149 508 12795 483 2129 920 7270 197 3840 546 1969 472 4286 319 4942 748 3841 466 16930 954 3987 953 2199 888 1738 580 11392 103 3332 642 3673 192 1804 161 881 264 31563 855 333 374 186 328 5091 242 163 536 1957 714 996 801 3721 285 4279 480 6407 892 5054 143 4923 427 2281 777 10860 353 7203 5 3939 465 2985 544 1966 705 2713 517 20325 976 3674 643 16280 623 786 624 269 874 1761 152 418 265 7517 139 2280 345 406 899 5103 126 2398 573 4237 283 1882 481 8072 49 5198 529 1212 773 592 40 284 137 4627 253 6395 835 2214 -1 -1
846 1485 74 8945 471 1058 754 137 270 16123 376 79 149 23169 417 8160 657 4066 752 2032 611 10215 467 5527 656 11065 853 12870 729 7435 542 3056 546 6 621 4716 694 27421 988 165 523 431 609 11190 102 346 666 1038 482 10437 488 1925 759 4913 130 2282 829 11390 914 12705 407 9719 145 3321 67 8967 883 132 75 5967 302 5014 143 3404 930 13454 219 658 63 7663 43 3109 430 3071 128 12136 867 3631 452 1785 454 15176 729 1719 196 1463 57 1494 633 1450 942 13161 528 12251 829 13808 129 2233 834 10423 933 17134 80 6004 224 158 247 1387 533 20711 391 4396 307 3665 352 1400 641 190 187 7546 215 708 85 3960 110 1301 752 6520 832 5388 344 1474 12 6567 277 24899 253 22798 991 10955 315 6855 210 3400 243 785 217 1818 935 17157 774 6866 940 28164 160 3184 4 12266 664 5822 469 429 410 5882 -1 -1
847 1989 472 848 740 5699 153 145 538 164 832 276 953 8206 699 3625 700 2822 750 14717 885 826 41 3832 505 143 474 2160 146 4750 811 2361 209 3179 503 1374 549 726 958 3909 692 6700 31 11144 690 2475 507 5401 999 1353 144 11 968 3104 630 1514 662 71 438 6684 352 734 24 12422 698 4341 617 2328 642 2537 81 5707 163 9439 800 14940 45 9135 525 20451 897 9351 769 4137 362 120 341 5090 468 10282 797 5581 902 2832 671 222 66 955 730 7992 348 30 82 1278 182 3441 173 8583 262 10937 461 1574 99 5255 529 4925 252 1659 16 2379 348 4867 363 1188 618 3228 987 3689 117 1969 525 3906 952 1575 72 9140 210 9460 78 862 965 518 205 4865 365 3131 886 5047 633 4502 143 7280 973 5826 69 4170 779 6548 865 5141 739 5595 801 4795 36 30059 501 252 456 1003 160 215 195 1125 622 55 957 2026 30 17969 17 2390 967 3018 910 3736 876 123 355 1194 769 19923 990 6430 471 8815 670 506 206 10964 908 2118 238 12314 749 8771 296 2184 583 1359 315 2540 696 135 763 4084 752 95 977 3718 322 4781 60 518 980 6744 18 15748 379 21692 774 5563 446 6652 621 3405 285 3460 266 3223 278 12355 217 1357 -1 -1
848 514 343 15459 428 3404 347 6895 492 1749 509 13347 768 22490 879 16570 159 4795 234 2587 728 6258 695 1905 766 1590 78 6000 965 4082 930 19104 167 464 855 1491 744 346 337 4989 389 568 696 23706 389 12490 831 363 713 10098 233 3700 760 1088 129 1989 398 3381 262 5845 64 9658 747 4195 594 16570 536 7065 14 6158 331 3936 734 16526 886 2499 105 6414 595 565 627 1633 890 6985 641 4815 667 1829 100 3394 791 1740 951 1335 799 4594 226 952 438 4911 69 5469 321 3024 884 19876 235 116 750 2951 576 5170 753 6687 374 808 831 29652 742 14280 610 1397 852 22318 900 6869 74 4999 95 5937 864 4654 907 4557 427 1348 230 1347 370 1696 366 2182 95 5480 412 8015 657 7064 370 8540 851 578 669 1003 183 3495 767 3062 985 6569 12 3826 944 3462 141 4627 421 10271 804 141 556 14487 526 849 595 3967 697 17121 217 5644 670 1907 761 15192 647 2184 203 3738 658 15230 281 636 593 3381 84 570 -1 -1
849 2127 794 331 352 8856 620 3661 130 4014 242 3443 863 870 95 3264 897 2981 729 3242 656 3381 310 8095 458 804 465 22534 284 26 124 5044 359 3991 352 4215 7 533 474 2070 816 17392 975 3723 368 6587 559 1765 931 5256 52 1255 175 21 416 17331 863 3 27 1018 711 658 683 3514 415 5084 816 2789 503 106 55 6215 551 1542 837 3753 652 1017 951 6369 980 4129 960 4492 193 4726 349 4340 745 2126 792 5279 259 9149 599 4786 893 267 945 1515 529 3030 155 347 302 2559 644 4031 691 5237 107 8101 213 693 523 1079 638 2028 429 2752 994 1847 340 5827 789 16861 901 2279 644 1753 678 6092 887 5622 673 2609 417 326 539 8748 517 562 850 9923 307 19177 315 12234 23 9925 451 26480 715 6056 421 2601 272 2760 118 7714 981 1149 61 652 195 7527 700 5938 39 2554 233 10318 554 4147 560 6733 578 11288 434 4774 770 17320 959 2541 735 5982 666 990 27 26668 697 107 355 1884 788 13023 278 22834 543 19154 761 3810 121 2933 784 1684 800 1181 387 2009 416 9247 668 798 575 7810 269 729 297 3627 274 8343 283 2557 -1 -1
850 1831 197 4152 405 13236 701 180 261 1029 471 218 601 20747 487 7780 219 4378 354 2696 367 3789 709 6345 175 11881 82 4162 639 3880 763 14129 592 4240 815 3821 862 13572 763 8333 900 1728 778 5137 931 3321 107 3231 875 1008 38 2944 382 4427 606 3655 325 1175 18 3757 796 15814 492 10681 18 4905 170 1147 201 11626 917 727 447 3944 888 23850 480 12502 448 6928 910 2880 223 3787 697 7611 29 944 960 1885 731 1303 574 84 553 127 135 7239 464 2728 565 3356 219 10154 418 956 650 11938 606 15830 319 14395 871 6693 622 1093 124 331 269 4528 676 717 812 1967 304 1208 569 1453 324 8853 432 1210 705 4028 940 1804 120 3676 344 13394 772 635 315 11788 730 1293 302 2896 511 1298 685 3503 594 20035 215 1644 827 1575 700 893 17 1557 202 4709 330 10218 442 3183 891 519 248 10986 164 573 299 2128 725 1864 285 1029 382 616 832 2972 794 986 637 3234 776 17335 490 3324 205 6230 664 13807 719 1315 946 935 754 5804 306 415 471 3145 939 4680 10 3835 437 8648 129 4007 44 6599 799 6871 944 2407 262 12233 292 6726 993 752 273 10982 -1 -1
851 1409 664 5672 254 1407 50 7501 598 7181 312 3564 447 15967 219 6495 530 200 832 1651 744 4086 843 4222 706 7052 667 3475 954 4812 120 5889 116 3199 509 1484 942 777 916 6999 997 2868 298 3702 157 2011 855 14142 864 917 220 1681 496 992 492 822 53 51736 676 18830 105 1423 588 4975 611 23240 845 3267 266 1313 27 18650 508 19827 385 609 753 1961 465 12695 167 2213 42 3003 337 3270 869 1908 881 777 305 7133 767 11367 19 1588 639 4558 627 2574 415 1139 61 12860 900 1493 618 1223 304 10415 922 8121 994 8564 879 4337 994 4058 120 5058 904 821 28 2861 600 5386 9 5256 294 157 374 2291 494 3251 268 1998 747 7200 991 4509 893 1751 369 5076 554 207 233 1182 906 3124 950 1972 922 5218 21 311 420 3261 843 3924 855 3103 386 2999 959 1445 400 1429 160 5667 759 13799 8 2002 977 5429 514 1601 815 2555 317 6133 501 8636 965 3812 619 2440 203 5868 992 16112 631 1420 641 1310 881 13097 729 16256 178 2651 947 1518 236 2773 878 6 817 4818 869 4469 84 7405 516 1626 956 2775 688 685 470 2710 851 113 69 8405 890 3631 -1 -1
852 2505 228 1492 774 5253 7 3107 353 495 545 3411 335 1671 728 657 292 8350 324 5900 653 2224 622 4283 652 3959 597 9784 413 8975 723 28064 975 4206 273 7616 972 1520 155 5812 910 8964 293 8811 907 1985 35 1249 690 16622 342 4451 235 11031 741 1236 36 14173 375 2977 251 5353 85 2097 559 7653 547 5440 351 1640 111 8928 468 4283 814 2154 835 5016 149 821 940 3440 825 6075 67 5422 279 2577 378 7230 737 4708 997 1502 592 8248 299 5314 912 7718 399 1752 716 3447 608 2470 466 11073 379 547 728 3503 983 8978 792 2561 643 715 212 2089 885 7404 589 1298 275 4342 53 1184 18 2846 456 159 777 2805 363 1318 938 4847 773 5930 440 2444 558 137 645 2056 113 5007 552 7385 901 499 302 1586 519 2897 866 4952 174 6238 708 3434 178 28542 468 5162 270 335 979 252 171 141 97 3788 174 789 57 4456 774 1045 726 10 80 11438 879 1515 62 85 758 3628 822 5434 155 21013 235 17394 747 4500 867 2078 89 2238 8 585 560 2500 493 1626 533 4598 895 3511 694 2340 127 3913 698 6606 815 1049 980 4479 545 3256 666 13516 128 2438 962 1858 795 615 306 16861 15 521 35 6409 999 4680 981 685 588 5280 407 1265 319 5249 865 1456 32 2123 -1 -1
853 12875 757 9607 396 9232 576 2836 982 6920 911 5908 416 167 147 8830 800 9626 918 3134 77 1653 682 10252 953 670 712 1405 514 4575 496 230 200 1474 756 4076 461 726 273 140 954 2724 823 561 542 4579 133 3416 812 2666 616 558 544 3169 620 6193 910 1822 593 4144 963 598 975 6572 687 3088 739 8753 545 6223 779 15624 778 1360 118 1720 715 5262 398 1540 378 2444 743 4550 910 406 930 4478 536 255 275 5091 9 63 918 3568 660 8732 382 1368 823 2268 658 14390 716 920 132 5125 656 6051 239 7650 752 135 415 1797 453 1902 762 4402 492 187 688 2265 982 9948 629 796 370 6495 105 1776 167 3805 789 174 693 5069 128 3790 740 9148 65 1005 992 78 664 1328 767 4075 340 8864 684 13828 772 549 240 79 683 18704 696 6133 481 24832 332 1330 271 21128 372 3134 504 11437 356 8303 30 3822 89 2101 153 6352 668 5722 56 3069 559 749 222 10482 924 4536 48 999 606 5262 493 3991 511 9022 932 8878 953 2762 970 4825 535 13185 484 3272 144 12518 23 1845 277 2479 150 3284 523 8229 858 1463 832 3904 998 5127 395 1625 262 9 762 408 894 3918 480 1257 726 9453 279 13739 854 2176 488 784 501 455 272 2810 492 1354 970 13273 -1 -1
854 6927 883 2744 349 7484 586 11511 71 15850 463 8665 283 1539 572 4418 833 1422 867 173 456 651 15 8570 309 5772 366 14640 615 5845 285 8852 519 15602 990 655 629 1833 850 4708 724 5788 590 7807 16 13149 121 4270 212 3386 188 4114 778 4806 590 5101 625 17731 959 2468 362 48 598 468 35 2543 504 10346 92 10391 813 420 661 2104 969 51 253 86 810 2530 296 2750 215 4908 376 4138 141 74 668 2183 834 12460 303 1161 352 19257 529 245 917 1351 395 7998 689 28 178 17419 353 6684 662 2229 647 3311 682 1664 2 19461 516 6834 774 5213 327 750 553 5962 499 3717 785 60 40 6525 213 248 560 6435 392 184 948 10083 930 2891 509 7304 912 6861 589 9839 513 7901 148 4092 911 5896 295 3696 931 168 118 9781 533 709 10 7774 206 3910 124 5357 282 1190 977 3437 187 759 714 3401 937 7356 244 1920 479 5416 751 23066 252 10344 244 709 879 2245 275 1059 341 23774 509 4255 992 12737 322 4318 781 972 665 7297 422 9244 351 4532 528 16203 -1 -1
855 15544 990 16 786 1980 732 23396 734 871 572 10446 216 2321 10 4870 74 12131 377 3102 925 16703 819 3240 957 2394 532 3678 216 254 312 7375 953 4538 179 7591 366 5564 279 14334 149 1073 864 3047 982 4297 6 8545 288 17961 935 6561 310 12258 637 3620 873 1487 153 14994 578 6816 565 855 520 163 141 842 345 21622 202 12748 854 1270 762 4140 48 4197 824 382 956 1758 492 892 280 3264 254 2174 368 1084 410 1439 356 14050 89 2706 931 4083 575 13682 656 4428 187 7414 364 837 339 2814 1 2657 439 9794 933 3791 224 439 204 11201 593 13841 855 476 696 7650 427 84 650 21852 339 8449 484 6116 962 8272 222 2664 6 1760 390 9843 330 3519 708 2051 517 4667 119 13475 911 18496 923 13260 67 1215 89 3617 971 2823 291 1465 608 1279 524 346 471 767 151 3 907 3103 556 5254 98 5890 962 6899 23 699 568 29748 237 12671 777 2128 894 447 865 5699 386 12627 707 9296 562 1142 -1 -1
856 12307 722 3386 189 5819 911 21 866 158 162 3600 78 9004 272 9109 243 8939 988 26732 246 2999 305 5115 870 5941 286 17507 83 7648 740 12424 997 148 482 164 408 3740 37 4293 395 3953 582 5136 842 7718 345 3221 581 6391 101 7055 250 6358 284 2698 986 1294 436 1742 609 660 578 9963 605 5133 268 5233 899 8700 369 1421 242 3389 520 2848 844 2710 577 665 921 606 756 1480 677 8223 333 6336 844 681 577 4655 303 4743 531 7725 634 13999 58 1847 652 13676 522 6764 281 5430 845 5569 937 22082 866 2304 358 3476 338 706 293 2939 31 914 812 12038 850 2074 30 22257 883 20422 704 1973 967 11442 238 1072 153 1085 870 19942 807 19883 229 77 22 961 480 2489 47 9766 398 478 758 14377 676 7335 739 8656 862 4069 572 11518 404 7384 945 4147 765 4478 17 6125 304 7456 121 14708 627 1666 399 19492 491 14683 289 7964 -1 -1
857 582 692 23528 186 3682 432 1509 636 1448 686 26 896 5334 771 10189 724 14366 840 5042 554 5746 525 1974 960 21415 130 7009 964 93 84 18982 367 7890 860 3524 277 697 381 3201 319 569 761 197 428 1651 616 4516 46 33069 414 338 340 13962 184 2388 501 15119 598 376 431 7477 381 85 672 14897 513 7343 720 4110 202 2228 551 4101 748 21944 440 15688 951 736 412 5754 365 4846 636 2345 390 6601 853 7970 714 4716 960 327 81 4293 746 1269 176 4394 16 2832 957 4662 926 6130 279 10273 999 8031 476 771 752 3501 514 1958 439 6194 235 356 903 255 555 5023 461 8036 668 3254 583 2219 829 2771 50 1924 115 1527 838 1869 455 1001 696 1737 125 563 915 7820 426 2492 604 10629 394 6147 897 4855 207 324 976 1727 213 9744 87 5786 464 30226 277 7264 837 3083 410 1348 168 20427 51 9660 290 11 178 6560 331 299 671 1583 294 218 151 34 490 1440 161 529 831 3485 586 507 750 3637 705 612 810 7776 43 5398 337 607 469 3303 635 3476 205 9826 292 11745 -1 -1
858 5436 779 13763 72 10620 893 4500 984 901 91 6889 563 1545 529 578 278 4150 341 5617 441 3100 384 7386 273 10550 499 4537 963 4939 884 5914 954 3918 767 9152 481 8260 797 5049 167 6763 333 10939 665 2337 124 1915 77 2740 343 4496 851 4553 873 1888 7 6029 697 4244 169 12029 596 1159 518 2482 241 9162 631 3903 109 2377 329 2786 594 96 632 19977 491 5673 167 29630 791 483 79 1668 279 22940 569 1562 141 545 69 665 169 10369 229 5362 941 922 806 2262 532 346 253 5088 395 1266 782 92 951 616 325 1504 778 11128 926 18269 288 4525 448 4692 150 3424 803 1283 292 8940 880 19557 183 488 826 79 712 1214 599 2473 560 63 725 530 83 13686 854 1581 58 2724 332 3614 909 3203 622 634 580 1082 708 5470 990 4083 24 2591 895 11872 530 5128 181 9840 349 153 578 104 755 2421 576 2793 908 756 632 14546 733 12141 327 7040 951 224 702 3850 70 8962 549 2081 56 5408 60 4675 955 1301 603 6580 749 5544 435 4610 502 399 17 4057 166 4350 64 2378 779 6470 419 8969 917 1349 849 3193 945 9440 365 8159 96 2115 602 2348 113 6753 355 3842 142 271 253 1098 370 1113 -1 -1
859 3919 747 12015 351 12613 950 25634 670 5398 627 11186 718 2502 254 3739 43 4785 284 6296 29 3488 153 654 626 2890 641 3820 75 7927 634 15050 762 13883 481 13733 735 8605 626 8778 984 12305 532 6652 134 4670 663 106 3 3290 335 371 642 4314 3 17038 599 10398 817 12751 932 2342 840 706 68 4393 844 4015 908 439 954 923 88 497 589 2236 753 16159 733 13795 202 23129 932 7073 471 13585 409 2398 909 6366 171 7566 718 1836 499 1116 194 73 629 5022 117 3528 432 2754 520 2557 277 8761 367 933 210 1461 889 1671 916 1288 988 5151 100 622 597 23736 200 307 459 10217 6 9723 47 13551 15 2258 511 374 454 16029 893 32506 19 9705 434 1351 728 4059 120 3275 589 312 625 21862 405 19088 384 851 921 6536 262 566 150 8619 895 413 377 3292 643 7233 929 21906 278 557 -1 -1
860 10328 551 8448 62 10266 48 2010 736 1361 259 453 491 1295 837 2246 222 2108 534 610 269 9362 621 1809 82 796 957 1254 672 1011 550 1419 504 11895 109 14518 158 6507 588 5775 786 3776 522 1087 630 623 178 4996 10 5688 89 7178 297 6551 546 1014 269 4870 365 6058 285 1972 146 1884 61 538 729 55 422 19839 489 4248 864 4906 253 10906 824 9727 225 3757 550 15784 585 6609 138 1345 841 4050 889 1900 919 8954 195 10639 761 11237 386 1989 590 211 152 20278 847 664 385 16208 141 5351 99 9664 892 677 667 2758 997 7622 849 10239 135 9401 994 3271 886 2366 843 40 228 2920 16 1679 359 5218 508 13983 301 5006 421 339 930 1095 923 345 218 4355 962 5910 345 2116 761 16724 415 1010 54 3355 266 9578 879 20902 556 7974 71 11887 958 8612 26 2722 838 2837 872 115 156 1650 900 20571 407 7553 535 497 972 14168 976 920 796 2434 570 8385 596 1408 307 5291 741 4835 881 4900 24 2982 201 825 190 5112 629 2764 94 4099 200 12 476 5642 405 1101 549 356 267 2069 898 1824 453 1624 732 13318 74 560 721 605 864 1917 625 881 677 2547 759 2978 -1 -1
861 7699 947 11634 320 8614 666 6084 257 1643 430 316 156 8006 85 1454 88 2852 440 312 601 3815 11 18323 184 12053 187 6687 144 966 997 2595 196 7179 251 1526 269 3205 751 3542 94 8199 797 3177 410 4981 308 4494 816 1295 58 2291 966 887 261 7642 652 9990 142 708 127 516 405 1213 506 526 17 18028 776 2487 675 9886 233 30372 5 1120 787 1121 777 9236 614 1678 301 9347 634 8343 594 19195 661 3965 522 3992 119 4156 590 1409 181 8793 850 2349 261 11619 636 9166 597 258 28 3041 167 12513 90 15113 986 582 991 8984 899 6216 248 6366 559 12457 637 92 302 2106 568 13167 783 8592 569 1393 660 9367 295 7466 940 1765 25 2733 972 2012 805 5546 313 16410 228 5814 504 5288 194 214 724 861 701 629 524 516 46 4045 930 805 588 8239 770 761 86 154 906 12061 32 2786 856 3306 403 3786 285 9956 588 4626 514 4176 584 5404 228 4843 664 1794 874 790 446 6786 21 7299 512 3747 718 11460 307 11420 511 17015 966 5466 784 8494 -1 -1
862 6720 568 9943 313 253 848 16025 816 8681 445 603 370 9956 962 1364 894 1826 433 998 356 999 823 3222 701 6946 170 4885 662 235 608 2622 413 15416 289 10394 995 636 320 14555 759 4017 405 259 505 522 657 2799 480 5262 666 17538 657 3744 325 5467 309 2234 117 6610 358 9011 784 9595 696 1005 72 5725 450 16815 302 6273 155 395 747 4624 740 13222 221 10507 156 13270 496 1581 602 7124 24 3927 43 7284 197 2894 99 258 909 5789 36 2025 527 8602 877 12927 3 4539 539 844 112 556 987 1057 993 8633 548 7166 931 408 436 11074 504 7963 432 1022 350 15617 273 2031 56 265 687 3270 664 2978 258 4916 248 5036 381 5315 816 18462 675 844 257 15832 368 6659 580 2340 582 281 380 7309 506 461 63 13225 854 12435 540 12471 582 2749 545 9088 856 6252 40 1148 590 7959 5 5320 140 12367 985 4201 582 2054 471 773 182 1207 253 7929 538 4506 878 6168 948 848 872 601 749 949 259 5628 715 3560 215 15843 941 2407 332 3613 839 13714 -1 -1
863 3461 354 13622 418 1873 475 31210 643 1107 3 2987 757 9820 722 19915 636 305 95 463 916 1327 493 407 344 5576 412 1207 709 1871 877 1526 297 6079 433 15340 319 823 815 601 334 1838 925 1933 655 5447 588 30420 765 5752 837 1717 571 7556 855 7424 468 19997 967 3533 699 9923 821 1854 544 2173 47 315 744 4242 719 5779 730 18312 799 11286 641 4629 331 1434 188 1299 389 4676 701 160 794 15301 636 6011 715 4575 174 6168 303 9914 885 3451 453 3212 820 368 753 6290 185 932 743 10967 909 1686 782 3792 594 4822 495 6978 855 10850 603 10453 682 2774 34 6582 797 15407 427 11654 50 2470 805 3818 114 1850 632 6479 677 7007 398 15985 500 1121 830 7320 793 9379 239 2442 176 7143 989 7358 655 6224 980 476 99 1951 788 5212 697 4644 477 9949 676 2313 131 1177 101 4838 748 7170 381 3866 489 4196 173 2963 423 5859 828 6443 266 1482 543 645 467 4200 176 2261 39 15014 399 876 102 2366 808 9721 102 4417 536 1760 244 3493 -1 -1
864 7093 734 19290 950 2178 507 22302 192 7681 176 5814 431 2352 955 7534 190 6883 478 3345 420 3677 721 1008 454 8393 742 746 634 6301 262 9418 41 4152 399 2790 57 14954 543 7267 872 905 25 7395 140 7337 871 78 753 3794 19 14920 64 11266 690 16652 642 5544 60 5232 962 7269 66 4269 577 4001 483 343 517 2569 903 1727 127 15982 521 10460 25 2251 426 6435 427 3958 126 19627 88 14984 670 7626 515 9191 662 12658 777 1619 395 3358 712 18904 814 1592 42 2683 385 11187 208 4080 760 24502 735 1037 81 3781 53 470 343 1173 300 2621 191 1381 25 2219 732 2354 769 7487 961 5230 258 459 401 15132 68 3751 533 671 26 8401 822 1902 241 225 451 2023 750 808 647 666 956 2807 293 1979 126 28754 811 5422 141 148 979 13049 369 23094 944 1934 104 11821 316 1092 129 1811 967 4314 841 21044 856 7355 745 2702 25 2753 -1 -1
865 24144 211 1193 787 6114 83 2000 23 13676 711 3958 687 5417 862 10524 905 6927 551 5076 558 1250 3 10591 609 17869 597 727 268 9865 343 683 71 2171 332 4380 377 1267 83 16380 589 6674 224 3008 499 2853 541 12388 576 229 878 5952 495 24845 558 16729 692 10971 884 2814 666 20913 745 508 609 5829 656 643 743 418 915 2152 898 5863 470 822 24 1226 797 8405 815 4543 255 16273 466 5380 548 732 934 6235 639 4589 238 3183 296 6224 608 4329 323 16157 349 3421 266 19008 228 4125 87 5016 633 877 502 5826 88 1464 734 12138 423 4114 408 2699 847 794 607 2030 113 1043 628 10500 726 4174 575 3821 333 10014 194 6769 829 13515 339 794 803 1612 383 18026 16 11487 778 5369 479 9285 196 14311 335 3659 258 32 483 332 617 3314 764 130 575 7998 71 1136 440 1930 437 4344 560 13947 136 6126 689 8978 832 3750 246 3572 314 6294 660 6550 264 1813 350 7245 972 200 424 742 -1 -1
866 1229 638 5980 396 5234 121 1898 805 6028 243 1074 371 925 610 15791 391 15558 190 521 3 11611 131 1613 262 4947 256 7206 818 454 664 4225 96 3554 113 1557 393 6386 59 4491 764 13907 592 333 397 2801 824 3966 144 7526 130 7023 71 5345 945 12944 879 5507 361 1900 396 22744 801 7086 61 3193 958 4854 696 7107 625 22369 946 4007 22 548 592 3059 930 4389 546 6197 983 4917 207 3225 155 540 9 6775 732 10884 764 37985 705 16535 191 24102 380 15229 794 5030 35 28474 570 1151 731 3647 855 1063 27 3812 289 5456 128 383 735 168 537 520 326 8306 355 1969 997 1011 110 1168 493 3671 680 9238 663 1822 119 1041 639 5756 216 5961 435 3550 952 1663 905 2664 295 1438 143 374 19 1845 664 6790 380 10015 992 1335 257 2231 672 4957 915 2878 436 10377 103 8958 174 1744 24 5221 55 3055 854 3968 952 20564 26 9630 6 13005 928 585 936 19103 416 2539 131 1014 941 3008 -1 -1
867 4749 952 8812 963 7315 82 4408 374 8319 736 7148 365 3454 281 7131 442 3027 250 5694 220 5217 383 1886 503 6307 583 3572 193 18058 820 7335 884 4739 588 16574 962 6977 692 10455 540 11590 231 18744 386 10458 539 7618 955 14489 720 4011 667 6430 136 13689 124 6644 104 8764 247 3796 231 335 716 1018 526 5877 731 15488 611 8846 290 651 429 6517 208 19337 301 927 698 9499 990 2444 228 8803 943 2277 176 1889 366 19441 920 2804 545 9011 432 2361 47 4058 163 841 82 1210 811 8660 575 5127 129 33049 821 5539 311 18009 858 6156 635 14908 164 3394 186 3893 126 4309 371 11591 789 6804 858 6399 472 6122 495 1377 269 939 746 7388 640 3450 680 1127 291 2996 885 1018 221 4477 415 7063 496 6075 242 10924 349 4875 539 152 498 6736 434 4275 455 4491 291 3783 187 3090 492 3351 312 2095 764 556 875 12514 336 1513 -1 -1
868 3038 506 3108 341 1647 193 5644 945 18700 284 2207 327 9668 156 10347 504 488 146 9785 253 3081 162 9075 61 3082 793 4246 433 6364 387 9065 118 1790 261 1877 400 8730 891 6601 62 4311 199 3694 482 4268 167 4587 928 3174 918 3805 522 1412 13 24732 397 3288 785 11746 145 2437 390 1777 27 4357 296 2856 415 13875 252 1795 762 1438 796 573 752 2904 551 22 550 8344 796 504 435 11068 922 3750 5 864 307 16133 345 3224 911 10719 380 2525 719 2924 789 260 813 504 711 3695 571 14428 94 15349 46 4892 556 235 583 7533 672 2633 845 4382 888 6698 324 5839 351 9007 333 4222 178 1200 288 2064 894 6720 40 20125 593 1102 90 5760 127 2263 365 9259 65 528 473 5736 332 25181 236 4154 507 3429 256 2190 691 2524 502 8425 576 5226 286 3664 321 10604 61 1252 865 8293 150 25668 878 9383 239 147 310 1219 112 6766 120 18308 107 2263 164 13494 785 7076 383 967 617 1670 842 10272 408 11701 508 5516 -1 -1
869 4533 763 17669 809 5719 828 3204 688 30072 23 2385 847 1743 897 1154 388 9513 37 12317 974 6506 584 18201 529 4167 375 11104 600 12165 279 9458 288 5118 157 1480 252 16457 145 7423 872 1598 416 12010 415 997 195 1665 661 310 784 11673 48 7590 54 522 561 5661 327 4800 812 1114 752 1231 177 15256 335 17359 742 3357 789 4049 475 11197 256 21 699 7490 712 3158 620 9291 615 10672 893 3140 853 1587 450 2124 757 3942 468 1195 456 7219 376 17951 830 5829 514 3426 772 24435 765 19 204 5365 190 16774 441 5864 967 1540 934 16290 777 14847 544 32 773 14543 991 1493 639 515 830 7438 428 9751 875 12875 326 13822 514 3655 51 11615 99 4640 284 4413 71 1406 659 67 607 8635 855 7352 355 3175 333 118 256 2330 701 3116 733 13109 418 1627 376 6809 666 7038 999 4097 -1 -1
870 3793 786 7363 291 9213 859 411 909 511 69 7437 114 2079 690 2493 871 441 266 8811 293 3595 137 10692 908 4397 691 1935 979 16089 110 5731 975 5133 986 5868 931 361 682 3690 124 5388 123 5544 21 2814 197 5828 336 875 482 460 296 7610 264 2310 325 500 712 3602 309 9201 148 3790 137 2449 332 6195 494 6483 655 485 930 5450 818 7452 803 4793 43 1918 796 5741 65 5516 447 11223 226 18264 419 4483 799 4574 537 8765 403 2284 112 9098 712 5228 823 813 975 2380 868 4245 41 960 959 2966 802 12 819 1267 176 8161 511 2960 398 6849 346 3168 977 1956 351 6309 1 6768 965 747 234 302 485 6885 692 12502 283 515 463 6477 294 12468 678 9308 283 4235 467 7604 48 9702 67 4302 989 8435 870 3367 830 811 421 956 54 5496 426 3415 941 5369 495 982 72 7893 687 18838 484 3 343 2513 656 12698 0 4514 962 5920 351 8268 319 127 8 13874 710 102 218 10426 14 13966 213 6970 717 11722 516 2520 513 953 588 1642 428 1646 504 10636 324 2261 258 8555 76 10307 990 9562 6 6925 519 2841 24 475 470 650 669 11512 -1 -1
871 1607 205 412 83 924 227 3486 232 1916 936 9932 546 10316 995 1886 862 12709 302 5102 443 9487 929 10351 641 113 329 781 487 3043 789 7149 920 6051 592 289 114 3859 46 1745 602 13306 314 3320 156 2775 888 7119 44 57 316 8373 11 325 986 9976 452 14544 312 1894 746 3686 755 8139 118 1673 24 2756 947 3540 976 8168 964 17800 222 262 698 1411 342 8705 444 20675 329 5516 631 5190 306 210 672 8548 535 3545 560 1176 350 3751 411 1288 265 1082 535 10246 255 2604 996 3622 184 6678 220 13844 266 13106 382 11512 50 12745 453 9468 729 1981 870 10353 753 8663 948 281 135 1334 690 13664 841 1866 938 13370 157 13727 70 6224 321 146 718 615 751 6255 776 4617 646 247 681 10044 370 6872 166 2730 722 11500 138 6569 699 1942 432 3552 364 2611 103 4390 178 9929 946 2903 14 5607 332 1121 253 5337 582 3479 16 4494 293 440 752 17492 949 9427 103 392 949 134 217 3763 449 1692 826 8784 779 3894 952 3469 756 1286 645 404 497 6155 237 257 405 1291 273 8340 485 3003 809 3872 514 14613 -1 -1
872 18205 367 6448 368 4652 151 936 274 9915 338 973 194 4784 110 9637 841 341 584 6533 955 4274 610 2570 732 1736 429 7020 138 1741 819 2385 902 804 292 9243 964 9607 629 1135 346 2310 872 704 212 105 987 8729 536 5832 54 5355 796 3804 555 2254 300 4768 556 5888 936 2623 99 6688 996 2105 598 241 671 5246 329 5376 574 4712 598 3028 634 3168 392 2707 399 5441 944 6507 616 1684 429 3831 202 5065 726 3215 601 424 262 14077 753 2161 248 3538 757 10093 598 4991 538 3357 278 14713 676 26279 842 3053 488 10926 291 4915 467 15543 619 4155 292 5533 283 8877 113 4184 72 15247 533 1141 889 1541 90 23842 807 8636 147 4831 921 4457 851 1568 352 527 540 824 29 2121 537 10405 951 7840 482 4128 959 14052 785 8285 928 3757 512 3185 508 34206 575 4827 659 8681 751 11581 54 2747 798 7536 16 509 900 2023 521 10605 186 1391 310 176 166 1334 541 1285 363 6691 730 2111 198 1893 908 6460 152 2048 755 1678 213 2449 64 3346 292 6353 785 578 427 12825 935 3158 898 3301 347 1959 -1 -1
873 6295 767 253 966 10116 426 2119 420 15183 324 9189 41 58 286 5300 602 3581 15 9280 924 1700 154 55 893 10 362 170 235 673 238 12995 381 383 902 50 144 3867 142 3050 932 5397 43 5192 103 2530 922 1785 120 1757 644 6410 873 3337 465 10604 187 4026 805 9350 484 394 253 1090 616 940 113 5015 429 7283 605 14026 845 4327 395 5090 292 2233 663 3108 959 7979 354 3346 851 3679 706 2881 273 5967 992 1588 574 3323 255 16675 57 7252 314 4634 359 5610 11 17008 413 2158 675 1928 21 452 281 531 100 2791 296 8842 317 18742 978 4076 157 4998 914 3220 548 7131 530 1597 392 8513 75 8534 530 19461 621 3475 516 2860 886 1976 177 4167 256 921 761 4742 656 5671 673 2174 711 13733 902 476 694 1049 771 6421 243 4589 337 2852 213 1570 421 23389 469 794 853 1729 866 1207 882 16606 364 4272 736 500 76 5720 259 4350 116 17314 929 4731 74 1420 169 1015 374 8735 606 2697 558 844 108 637 708 9083 283 36360 178 1301 566 11514 73 2613 129 9670 649 4729 795 422 501 1976 393 17896 -1 -1
874 15991 282 2598 776 8344 866 19179 195 6609 350 11963 272 1557 144 1531 505 838 396 15923 163 1892 359 1361 234 5469 962 12831 434 19445 121 315 629 3086 410 13677 128 4334 631 3948 589 5242 525 2233 184 9960 618 12679 674 3639 42 14807 695 363 276 1846 368 6120 617 4637 180 2159 717 2913 467 2521 545 8068 756 1657 679 9800 352 9706 332 12478 648 690 389 4022 267 4538 323 495 527 3112 666 3088 87 13112 442 11096 941 8914 847 6770 404 8255 400 23984 504 1142 735 1672 207 600 702 4273 320 1261 21 2077 273 4781 220 1712 99 8947 112 666 687 18163 591 5155 8 4629 76 336 330 13449 967 3297 901 5114 402 2531 949 5350 554 6767 115 1307 861 3643 420 2507 469 5934 886 3794 789 481 387 2925 399 897 275 1469 108 6244 74 1693 582 5766 608 1424 318 5203 815 5396 498 12347 481 1753 727 902 312 659 52 567 154 21200 560 275 420 19215 399 2391 883 15839 721 2695 179 3978 814 6875 253 2181 495 651 904 12030 910 5326 -1 -1
875 2869 116 1838 377 11200 313 763 714 10698 581 555 809 8644 860 2171 964 483 490 422 64 2011 860 9334 808 10873 720 3716 810 15466 682 15332 386 6939 919 11018 597 12939 277 5093 436 549 258 911 732 16833 820 3173 708 1716 327 8380 748 1725 996 4717 939 930 968 143 383 11968 632 13081 954 4113 347 5945 593 2873 568 34342 627 26266 519 9186 383 1363 826 5519 369 8754 499 369 117 1731 424 1132 260 264 47 20894 703 4575 711 973 646 8257 695 4430 307 9588 829 2399 356 4368 894 2533 94 11147 890 1865 640 795 723 35937 918 5794 214 13870 983 555 964 9414 665 4257 88 140 974 2876 349 6935 411 959 37 7447 296 1422 56 6289 470 9089 825 1707 231 435 9 4541 378 963 733 3348 36 2122 614 7018 452 15822 437 348 493 11772 965 18565 992 2349 477 3248 726 317 797 531 695 7357 128 9429 944 1330 190 5114 983 1252 884 2317 681 8715 94 1038 378 14634 -1 -1
876 3437 928 1517 103 2933 726 4376 9 11997 755 8441 94 12777 202 2783 111 1319 545 8456 265 5798 421 5209 32 1363 119 5473 365 2576 662 6002 97 2192 566 1802 345 436 474 6982 168 8704 428 6145 785 6424 929 14247 799 4020 959 1388 509 921 457 11832 310 4205 416 6018 553 5079 354 9155 387 7841 422 393 368 9593 891 2756 328 382 589 17706 224 1052 593 7207 965 17870 208 16339 876 1193 157 136 431 9298 186 7479 219 2643 818 2328 60 10172 942 11424 359 5545 74 2614 820 231 775 6037 923 3949 816 12610 556 9220 450 2484 342 667 993 4550 20 11788 134 4287 663 10360 194 5660 220 654 177 3099 100 2025 336 7203 762 1843 834 2424 530 2577 824 6571 149 3180 575 4740 484 2466 558 5510 447 4670 991 4157 415 1772 394 557 675 143 459 3709 639 5259 354 7347 377 797 631 4108 614 6674 948 4802 957 335 610 2270 298 1464 421 2225 89 4963 895 4137 409 6086 817 13770 897 13661 29 1943 916 1341 216 5012 90 393 431 13794 59 1033 262 602 294 7486 319 4701 994 6083 867 1275 595 5418 768 2397 206 13564 74 1348 187 7105 295 5166 888 2013 72 1612 542 510 907 1414 -1 -1
877 3928 672 11427 680 6992 1 902 942 3067 733 6311 343 34177 95 301 129 7031 58 765 931 1832 359 4034 969 2604 361 2755 62 2263 785 1213 868 3806 599 7215 367 2602 192 12118 53 2119 957 3409 392 3932 904 16783 447 9535 464 7214 525 4117 501 5255 695 2414 863 3769 615 13534 187 689 304 10273 472 2854 572 8177 381 1065 204 3747 36 2117 734 432 281 1170 97 23512 123 5109 46 697 577 991 179 5778 659 12181 991 6552 477 1367 792 3167 478 3873 452 3559 160 404 43 5737 484 6425 60 2124 779 15407 205 15190 522 2977 788 2666 53 1488 309 13299 117 1944 679 1535 750 980 44 3783 344 1870 511 22716 167 1430 748 546 909 20699 164 7052 629 10770 558 299 407 6816 225 9833 803 2685 630 351 173 2686 465 5306 436 7521 971 5898 471 1175 825 4556 510 17093 504 5453 934 3827 118 5048 530 425 688 3466 205 6217 713 4089 353 5722 590 7664 232 7892 84 14798 866 1602 719 6711 856 5550 51 1657 199 3179 87 8931 199 2973 980 7505 341 1516 174 7161 -1 -1
878 16239 901 7689 276 9976 513 8371 663 1468 559 6908 668 1109 104 6215 912 2267 524 1617 397 8408 428 2586 612 9153 857 22069 673 5204 135 3244 717 18227 414 33737 371 1670 438 12424 955 876 16 2206 280 10794 415 1603 614 2512 759 7974 279 633 387 11614 306 928 198 12329 173 4289 285 8926 849 13031 71 15872 96 348 864 4299 167 8422 294 349 298 2970 396 5211 128 4558 226 8350 390 19660 76 2430 88 457 642 13845 715 2042 423 8087 4 3907 648 2500 42 2763 580 14173 170 16552 744 4298 432 2821 75 1541 800 396 600 5444 877 2284 102 3672 740 6222 987 2844 357 1606 939 5148 132 15669 695 8900 368 7006 653 7070 990 1595 742 7330 396 2345 770 803 18 121 194 1508 857 23060 148 145 55 9745 69 10576 352 8598 182 2459 827 2372 183 1034 883 5470 142 5019 223 2028 717 2821 815 4414 14 3647 228 606 466 799 111 8724 596 8654 152 5205 675 4069 286 7138 631 1299 -1 -1
879 2755 712 1213 89 2444 227 10767 304 1320 712 14355 217 9684 517 13040 789 4919 700 6064 788 2437 444 441 395 5184 281 43896 357 71 646 21764 775 9393 826 19971 190 1074 621 617 786 4084 264 7090 921 6 862 6395 359 11274 582 549 525 6061 839 2312 953 5093 778 5659 375 2312 69 13851 83 3564 376 5010 733 7462 864 2112 736 10749 479 1602 323 1231 439 9813 631 5368 665 9057 608 3301 343 8701 808 16693 436 10045 641 3387 152 12074 346 20890 89 31242 112 81 385 5628 151 3096 53 5203 130 1451 311 9708 441 7180 388 2333 90 11141 267 23595 682 1635 786 9066 894 1009 606 12220 896 7241 679 6029 569 14183 558 1941 595 4113 591 3833 830 3605 916 17590 322 4113 397 1838 696 2129 409 743 604 5365 840 7565 952 7275 812 1317 743 226 815 5505 878 4321 172 8799 342 44 -1 -1
880 5753 492 282 526 1621 357 944 845 969 814 8421 662 13139 745 3848 297 14676 255 2442 199 5831 476 3631 363 19744 517 3239 348 3994 125 12703 798 1678 36 1716 741 3060 644 3964 923 1980 298 10958 288 2745 437 122 199 656 767 1212 101 4349 971 4393 724 10914 525 3122 51 81 382 9762 556 3699 939 1213 846 551 484 1951 425 1784 817 12099 446 3304 708 2301 707 3857 0 499 22 1525 699 1271 999 4679 832 6107 669 15988 970 13654 55 8898 870 5172 974 5313 804 2015 491 15573 315 6465 838 1382 1 1679 468 24258 789 17606 723 7228 226 5867 651 2059 814 300 259 83 937 579 379 267 898 136 273 2361 659 9552 312 125 626 3139 295 8168 838 2899 787 4434 633 2863 795 4306 410 2324 293 2669 368 3173 690 2257 127 4676 657 4449 112 2037 607 4584 392 8192 528 19139 217 9616 76 2670 226 3690 873 4854 110 12331 674 4279 824 1294 549 410 229 1588 167 1704 223 2860 116 486 430 2971 82 15346 26 4313 837 950 713 4593 241 684 516 3362 529 4425 107 7293 249 4721 627 5131 772 730 399 8643 477 6594 324 4242 424 40429 520 736 -1 -1
881 375 312 6104 325 7550 618 3701 617 890 659 5244 70 9990 729 4601 715 7294 154 1182 909 197 313 2460 549 1927 315 17007 176 2874 17 17552 912 5695 512 3483 48 50949 194 15029 52 16676 613 3406 247 7721 92 2473 208 9787 778 10155 899 7724 971 9629 365 1616 762 5399 777 1557 511 2369 755 1241 505 14941 382 3843 728 265 703 6267 586 1514 842 202 928 656 887 2889 678 5832 695 16509 500 10298 219 27981 486 15564 460 1581 94 1578 833 3360 879 10310 186 11761 814 2634 447 842 359 740 72 3874 653 105 174 9 552 14333 139 8335 141 18687 742 7256 325 2759 188 5034 707 525 177 3541 820 212 393 613 517 8454 616 2005 996 1311 805 1872 815 1360 408 193 606 1994 920 759 48 1489 35 13806 164 7524 470 8298 376 6485 357 18529 637 3687 640 1603 267 4142 221 4022 95 7991 763 5317 960 6190 550 658 215 6073 616 2056 519 6026 915 13260 473 5491 930 10103 -1 -1
882 16245 616 11358 26 11517 682 5463 246 7195 733 8439 487 8879 408 9720 976 9138 849 4104 656 2006 597 1882 215 29604 793 5414 481 987 977 9367 709 3860 976 4133 482 6009 261 7131 74 2534 963 4937 13 5125 837 9219 454 1524 568 628 339 606 61 4350 502 4739 10 11336 883 3090 97 4263 53 10758 928 5099 150 5349 369 16333 385 6575 940 2777 109 9090 188 3216 515 8760 580 2047 114 180 180 8530 267 729 982 2573 999 113 11 9064 300 6666 0 8440 656 4990 552 5221 216 5834 299 1808 348 1163 60 10853 99 16164 220 5821 88 4571 520 5463 116 2039 794 562 330 8795 619 1599 372 501 235 20073 570 4868 900 386 413 10565 731 99 180 495 909 2709 760 5477 559 5228 154 9279 214 1157 615 34408 456 9169 131 3104 536 6359 518 1311 253 4320 813 10885 263 10008 110 885 483 2076 381 4112 281 7914 861 4282 774 7568 462 3321 746 366 350 7468 276 6297 988 1746 243 8507 922 4842 946 3405 -1 -1
883 5424 858 3941 353 1474 695 3277 844 3094 350 1830 768 1435 609 592 802 3590 609 2350 122 2537 901 811 273 1199 815 14006 43 6227 660 6606 612 5504 556 2032 608 6705 814 15754 946 6390 58 5121 459 12444 43 1210 60 8854 722 1901 665 10127 874 17067 26 1295 292 13601 116 6538 182 144 390 12867 927 2373 660 1000 123 16386 917 7870 604 5807 197 4286 246 428 662 2254 707 1127 833 1567 473 9011 462 3170 265 1078 34 3923 534 5380 833 16768 977 3788 710 158 18 4148 499 12650 211 5461 270 221 445 3031 376 15068 539 4108 957 15087 588 356 34 1190 992 442 272 763 6 7050 133 12179 737 3756 68 2956 21 6426 779 7449 666 9539 664 4572 937 7388 143 4667 100 4531 583 8953 587 749 198 7758 956 5073 501 13644 847 4678 121 8550 631 1385 447 1410 292 7259 42 19343 728 1570 39 2239 272 16821 99 1214 352 10054 315 4516 763 9543 133 753 185 18181 161 939 548 7139 125 2255 393 10613 715 5802 548 4505 130 1544 346 2572 842 3233 105 6176 462 409 484 2927 903 2252 -1 -1
884 1363 897 4126 497 1563 812 9186 545 6903 598 1820 888 603 923 3352 649 1610 63 10729 415 2754 756 10378 674 6878 971 4730 713 6919 673 1034 398 2344 593 654 583 27920 62 7905 616 1010 449 2250 925 5252 823 2936 274 15617 490 6509 165 1458 66 31396 834 30710 803 10152 241 1629 99 2554 355 4833 249 1827 313 12787 4 8153 713 3286 400 636 491 7803 788 13301 716 4320 634 8895 890 7425 814 4688 680 2952 170 1196 991 10007 417 16052 379 3495 365 16164 567 1269 904 6269 466 1279 152 4763 427 12110 211 1200 4 2814 930 37972 812 3005 853 9369 445 11052 245 2816 37 4065 173 230 977 6048 802 7800 837 3557 733 2997 681 1164 319 6315 465 15528 671 774 742 13147 623 29942 668 27065 452 11947 707 11113 430 1486 977 6620 300 3707 -1 -1
885 26231 162 11375 659 10 491 9630 55 730 218 630 440 3898 609 1750 449 4922 745 8659 198 1965 743 2973 141 4112 254 7361 240 446 454 508 697 11979 246 1696 726 9583 815 6112 336 5038 616 2920 630 12893 549 30295 329 13679 534 540 394 6162 450 3104 652 2192 343 3310 728 5737 439 19216 158 14827 39 2412 660 1672 796 5872 435 5988 729 1996 696 2384 153 16635 466 1585 948 8375 64 3201 373 6896 151 1631 891 6808 227 1327 846 412 508 2671 392 5388 112 3124 875 5967 802 1173 773 14220 273 3535 406 3420 950 2466 585 3793 914 13248 633 1820 356 3297 285 1802 771 2877 768 1465 310 14832 487 7363 109 8 285 567 422 5060 560 1226 773 12 710 9833 62 66 198 4053 120 9060 465 4609 232 18228 356 6483 808 7487 835 23930 329 7582 989 838 956 390 778 3615 670 10513 711 15838 468 5101 211 3356 693 14741 978 2053 409 6155 19 11520 829 4422 296 929 901 8068 971 8359 293 6017 792 5071 -1 -1
886 4487 659 3365 99 9369 150 287 183 12317 460 3943 326 2008 159 3176 783 809 291 2469 933 23075 982 7540 191 11593 668 4030 387 2000 786 3053 906 8521 724 6085 157 884 770 7129 815 2727 684 19560 662 1219 136 4304 205 1639 831 4285 454 654 173 2551 131 227 37 505 814 2293 77 14213 642 3957 917 3113 932 954 276 186 360 1819 546 5599 714 5129 259 2901 863 28709 598 11570 20 14977 495 2781 848 22147 51 1709 37 28286 899 669 882 4751 466 3618 929 7654 180 2329 864 9395 383 11743 747 977 148 4609 107 6391 761 2062 256 1763 400 2245 698 62 130 20 102 17342 877 1153 105 1462 77 3257 331 8990 779 173 327 3273 456 3165 728 20381 600 9071 496 10504 335 2506 342 1206 837 5484 576 1397 660 1490 923 23750 889 1187 588 1169 292 12581 241 8152 526 3899 232 12115 429 15006 916 1327 395 4939 47 3737 431 4986 11 3347 866 2824 362 2361 509 4 80 9485 380 11008 680 15106 180 9064 -1 -1
887 1647 845 308 80 6008 467 4596 402 223 868 29198 733 1601 904 9323 946 12278 587 683 309 3494 863 2550 972 5882 505 1435 234 5955 100 19581 256 5219 369 13167 629 2682 900 2992 730 8795 312 13382 648 7953 575 1148 948 1560 894 464 959 5512 327 3015 589 13179 767 6981 534 14328 8 10041 561 1540 274 8027 55 642 528 16190 994 1241 840 8408 165 33115 565 5041 58 1808 947 1474 717 11199 572 1957 516 2446 759 8452 489 5640 776 9029 814 13713 771 1829 565 812 557 9 975 3642 139 1947 484 1445 265 30847 931 6975 243 263 808 4305 662 6650 573 4985 391 8318 877 1544 24 1171 123 1656 639 1199 4 22215 529 15840 227 1187 66 645 441 1139 246 1741 924 5480 984 2137 424 260 267 9130 575 8712 345 15655 34 3806 47 4894 348 1421 111 4016 308 8215 205 4306 188 2730 169 733 559 2138 265 7201 996 1021 742 13020 890 6879 540 1333 788 9384 371 11 440 8479 396 6960 953 5341 -1 -1
888 1159 425 2500 822 2564 888 16013 806 682 329 5433 639 6649 749 2202 172 3070 399 4007 726 1587 413 5571 636 4001 321 9018 95 2337 139 9265 473 10979 881 23019 911 486 879 949 605 10297 981 2110 483 30559 803 22165 231 12913 206 7870 217 3374 255 5856 330 2640 870 11918 945 4585 432 23328 765 491 701 4560 235 3565 88 1954 272 16479 789 4063 474 10443 348 1416 300 12904 247 7791 159 11330 684 6191 341 16749 655 1305 246 521 865 2649 824 250 777 23 403 2420 98 12332 726 7460 339 15118 918 17060 223 819 152 1843 99 47115 207 21133 236 444 362 6100 282 14340 629 818 515 6952 435 240 800 5300 202 3336 369 4129 845 866 806 2050 922 210 971 1751 16 3713 792 11547 447 20637 187 3911 416 3050 799 1167 78 6722 932 3215 798 2417 677 926 986 8450 272 422 665 9233 807 518 -1 -1
889 3766 438 5987 601 62 241 5373 707 5885 122 5972 609 451 745 29 124 4734 642 326 424 9829 561 1496 12 16885 831 2060 261 9971 22 3984 479 3396 487 6047 740 13247 412 14127 455 8161 474 4191 54 1607 336 2696 200 5068 698 3398 498 5729 803 9900 872 4218 87 544 612 4935 734 4259 264 7078 468 6162 315 5419 133 1842 586 1549 810 1974 4 4037 959 1254 905 9389 984 1630 99 653 906 2971 707 2590 45 730 970 7412 466 2116 595 7449 718 19168 569 3845 884 2410 952 1049 835 7829 14 301 485 9014 906 3753 711 296 795 429 999 5514 405 3096 365 4908 267 138 386 2991 491 16146 36 29106 924 2732 949 4934 629 4555 656 6342 93 2335 813 6979 974 5352 789 5118 720 17548 409 10566 687 1112 874 4769 644 190 663 15557 480 3862 875 1118 37 1894 865 498 106 3137 506 6912 157 1556 717 3671 824 14351 768 3144 491 13554 527 983 794 13293 167 5546 870 8384 750 1359 240 6281 668 9054 623 6222 99 8245 936 4597 131 2440 153 23452 241 3294 242 1419 484 7068 392 5174 -1 -1
890 9101 741 2893 628 4171 765 5256 530 2343 691 1945 843 937 360 5370 934 7258 206 34 11 3541 667 7185 675 2319 957 9159 243 1042 144 3367 153 1930 580 1442 302 8424 5 876 780 1208 827 3558 468 2658 267 1164 942 25842 363 2180 918 3132 827 8294 424 12513 913 18320 173 12419 38 1120 146 3570 50 7019 487 580 644 1425 858 39 408 3569 753 6104 208 971 290 10318 392 3494 773 3500 328 27030 719 14325 152 2884 902 2461 987 95 159 348 573 5413 796 9091 616 3310 464 2264 299 6946 875 3108 912 6046 320 603 534 11172 449 1535 531 5660 903 6626 32 1543 659 1847 257 9398 853 6070 923 11702 407 2122 431 8522 58 4570 901 683 181 948 997 3483 931 14780 646 1909 627 6872 334 4956 88 5617 987 325 192 946 689 6262 680 810 769 614 35 4241 979 624 577 6897 417 1187 931 4209 90 1221 461 3433 336 16831 283 13441 189 9101 800 7099 650 4507 31 22604 399 8902 90 4491 622 3387 267 1302 632 4517 774 4244 840 1554 508 1949 393 1291 563 449 552 4033 416 3017 723 2712 853 3525 760 8605 410 3481 799 14296 112 2789 835 12649 967 1675 664 531 -1 -1
891 4369 238 901 230 2493 203 11125 29 25449 834 554 567 12081 384 125 158 1623 623 2770 466 18245 744 4080 34 1697 634 3306 648 7675 903 7404 704 2388 297 10588 467 12469 635 2662 952 1461 352 3763 796 5110 280 1606 136 6634 732 12903 597 995 937 648 316 7620 88 1929 692 990 822 4535 524 8149 166 13476 630 1045 257 51144 593 1240 311 1528 649 4923 782 8172 368 5530 254 1157 321 2725 83 6468 82 7585 344 208 60 2859 914 672 354 4037 694 3593 641 1709 350 2394 980 472 479 1623 371 1012 933 3151 940 4322 828 10745 214 374 889 1950 658 5968 117 6739 273 1814 0 1802 839 11779 436 5405 620 262 58 7587 819 2556 438 159 247 6343 75 4367 225 1386 255 4417 683 2538 872 4807 39 889 511 4354 871 1987 680 1060 587 5521 827 17956 861 517 343 5014 87 2586 955 2160 278 10778 276 9134 841 8422 220 19676 478 23822 996 3137 693 1689 614 1073 936 8866 596 2567 871 7119 243 1453 194 1108 289 3520 409 622 175 15353 313 5931 650 11541 520 2022 206 7475 894 2230 992 5082 501 4195 -1 -1
892 2420 568 3060 58 1146 180 1265 326 16954 334 3884 74 326 454 1817 293 7200 478 4132 709 17826 46 140 867 382 778 3005 336 10263 245 13807 695 4134 905 1057 238 972 524 14889 366 649 795 165 580 2669 315 5580 703 9427 266 439 364 7214 26 975 312 75 371 5437 911 15149 484 3922 443 23926 129 1734 546 1772 893 9563 406 291 23 5009 309 9392 828 3310 817 1915 18 6671 349 5016 979 9892 273 1449 652 8462 760 1003 161 2116 553 13118 267 888 467 3656 881 407 216 6263 605 2819 141 1645 742 2217 200 8289 773 1110 703 1922 672 11781 547 5076 951 14627 413 907 668 920 825 13855 229 4481 258 20324 185 5696 114 3687 409 665 44 1877 142 7002 924 9384 529 10988 565 3851 451 6917 858 2843 627 290 922 7852 585 5185 851 5556 293 731 955 1645 653 7116 540 3002 642 6405 152 7590 540 3530 224 8534 288 9782 495 4726 663 9096 195 5588 493 5666 437 10903 564 1153 817 13767 285 7377 278 4949 871 2161 825 11584 525 416 512 3934 42 5937 569 6938 989 8700 457 2318 653 7814 -1 -1
893 1429 706 5151 479 1532 575 8701 132 8797 573 2641 783 3508 410 9884 210 6994 218 23294 90 2436 619 14759 190 2266 903 1021 817 9318 307 238 6 4365 332 1757 946 1428 325 2516 544 7619 943 512 635 2866 564 5202 566 1615 796 3014 436 1199 171 297 27 1168 896 15915 438 4187 767 659 329 1117 190 95 477 1789 395 813 211 5859 701 7734 387 366 21 2049 133 8067 413 3926 339 716 133 6310 902 1202 307 5313 651 10588 902 3734 124 960 723 292 542 10840 252 7153 927 6637 447 2326 3 12712 127 1030 787 3295 686 3604 75 1804 16 506 385 2638 435 6149 910 11741 780 2587 832 4483 806 1632 110 3625 48 15746 693 13553 300 21477 140 4419 94 1095 420 2708 796 4069 255 9135 764 2872 621 21851 36 13688 764 10541 985 567 563 991 868 243 25 4697 721 5057 731 3566 88 3676 784 12660 912 9567 465 16015 913 12275 628 5089 924 3371 195 1318 900 19719 54 84 66 3500 564 3071 677 1891 505 4153 114 8677 296 612 113 493 864 1134 592 632 462 3716 551 14245 109 24552 419 533 612 2770 339 9404 -1 -1
894 13609 457 372 231 6205 878 2317 155 20033 396 2422 872 14976 47 2870 409 1210 345 5143 337 425 803 9839 805 717 148 4993 510 4530 598 4078 765 582 85 5739 806 6615 941 18491 382 2753 358 20185 791 846 293 15415 679 366 755 6528 128 5234 731 9374 721 1197 177 4986 381 3089 730 2517 173 4342 388 8551 244 527 929 4397 287 9471 691 817 526 378 555 7413 468 5868 140 26124 997 5678 494 3993 998 1644 410 8886 549 2732 252 15328 54 10748 985 4024 553 4332 282 10960 603 4677 807 2446 735 4814 134 117 344 415 696 1287 441 833 224 1135 449 371 310 3607 450 8280 155 3054 75 6009 398 3968 582 19238 457 618 596 5256 389 5225 535 6072 197 5859 866 10408 2 12258 544 1150 187 5481 683 14666 765 16351 968 2434 64 8180 95 5502 460 8161 340 1481 183 17803 5 8018 38 9298 502 2992 657 11369 851 6364 176 27805 447 8746 738 640 -1 -1
895 6786 887 3445 790 2076 932 2905 380 1241 708 13445 232 2420 88 3432 822 1925 494 23829 48 14780 661 2315 53 303 321 13067 920 11246 127 3660 770 2163 5 6644 865 28079 617 3498 669 2619 695 418 930 5672 316 540 655 3389 35 543 81 21129 730 6519 557 18981 947 13098 281 6989 106 18549 138 12192 363 1055 385 7049 282 2021 643 22 112 3822 948 1252 286 2826 164 9359 186 4576 137 7 567 13024 904 14861 179 1713 809 2135 875 12375 141 146 912 922 478 5045 804 3609 169 6382 861 8595 835 14574 62 1395 409 1043 114 9044 771 2955 495 6022 328 4857 507 1572 993 3250 933 5328 557 4682 551 12911 508 2931 882 146 444 5542 810 4901 113 4068 712 3024 620 5712 772 14607 539 7051 781 8309 872 5413 740 4782 384 1617 234 732 511 111 168 1654 781 14737 363 10440 452 3259 518 809 414 2784 591 718 439 3168 437 3016 64 4376 491 2612 652 1615 328 6371 43 4048 508 7 659 1108 316 1002 471 18037 160 5339 270 7697 584 4722 150 6639 -1 -1
896 1894 20 4625 443 764 833 3773 38 3435 654 5279 146 2153 822 5928 204 8623 158 3368 544 1277 203 3820 758 16 320 3082 571 85 748 18852 215 11782 153 12286 399 1293 755 18847 277 834 675 605 111 184 30 1433 180 14857 927 8598 953 973 645 14911 167 449 18 3031 475 614 12 4737 158 10679 312 4037 659 2114 801 5028 750 14058 585 7756 901 1799 519 1056 849 6687 960 11804 255 4537 461 3570 112 3294 812 4221 538 350 494 3980 340 6761 187 250 588 662 430 770 238 3422 845 7223 868 6172 521 1782 45 14 683 2139 449 8180 524 2439 343 3280 474 1002 749 5016 69 157 883 7777 675 1057 604 6600 828 7343 858 22139 126 5556 238 650 546 5346 473 748 737 190 0 7713 398 7788 989 11664 712 6401 570 8454 736 26291 186 8855 708 3315 756 3155 782 4130 218 8691 510 278 282 4324 586 2110 528 8824 97 1574 84 11948 323 4242 425 23543 684 4559 345 4751 528 1445 555 2351 829 15660 747 16053 539 4676 315 5426 920 868 975 176 348 5322 346 9599 274 7913 271 4497 212 7169 277 1605 -1 -1
897 1363 740 1482 439 4035 374 1215 334 3183 618 1750 918 7897 187 6609 318 935 261 693 370 5501 630 10667 570 11199 877 1112 254 15599 329 15089 547 9136 315 598 222 3103 444 3329 101 589 285 3039 712 18330 546 1433 932 12681 893 44 310 2397 857 1434 340 318 923 18071 154 19 165 2873 549 5411 11 7686 262 12580 488 5547 493 1150 918 11712 256 397 885 10408 96 1675 16 6753 390 2903 255 1157 676 1348 571 1466 947 1177 26 9725 684 9302 662 1206 818 9455 439 982 961 7183 982 6074 927 3025 189 1492 313 143 12 180 599 15 54 11841 93 900 455 4036 888 1185 996 10136 441 126 91 16734 951 3672 755 6465 568 3568 860 5219 375 277 547 1984 806 83 994 2597 171 6299 900 6677 852 10549 872 14806 567 3271 302 3884 690 571 27 3090 761 1277 165 2023 28 9948 694 1380 880 107 236 1256 732 17710 593 10429 785 2992 879 6025 296 5116 286 1290 801 4490 704 840 873 12608 275 4537 664 1522 496 11068 368 341 60 2426 290 4107 745 143 925 17680 171 2729 708 2530 91 7468 530 4853 821 3221 554 26958 136 2024 128 7628 713 2477 296 13523 672 106 -1 -1
898 1587 320 3075 639 4128 908 10708 924 1269 587 18682 689 5656 622 12482 491 12223 451 1486 648 8324 256 7563 305 2410 788 12170 170 10260 671 682 258 20166 747 1291 113 2216 974 2806 882 3295 363 7055 292 3321 493 7734 895 3451 801 1576 420 3514 90 4612 358 12380 772 3574 413 1123 327 3248 202 2065 648 16467 796 10774 137 15393 548 1208 697 15780 749 2692 762 125 612 64 972 3843 10 1854 542 3409 698 6306 108 18273 871 820 966 910 16 1545 591 30451 729 603 985 7386 246 674 458 720 934 28112 540 2300 584 2204 646 1708 1 1656 81 203 228 5134 868 6689 555 3447 51 4747 568 1685 868 22159 796 6940 62 1456 371 6279 243 11118 174 389 979 10006 52 17479 731 721 138 33095 160 13796 167 6562 789 917 943 7178 586 14280 988 7947 864 326 287 1505 430 1022 731 4561 560 6026 50 579 582 6442 383 1687 717 1329 911 292 932 6434 307 12550 306 3020 -1 -1
899 2265 109 4869 401 12592 968 17799 962 1902 409 4265 3 1935 766 6776 759 16213 395 827 853 1030 137 3211 276 255 861 12901 618 14210 351 14702 67 2307 63 3388 718 5426 702 1839 522 3124 392 6694 578 3132 226 3329 233 10298 482 3310 362 6212 924 11576 901 2169 100 806 430 4613 421 4469 301 3917 504 7196 731 12967 713 1627 434 1009 616 448 104 7110 40 11849 845 12718 46 2297 741 17000 958 3806 920 25355 975 6775 217 2354 537 4460 189 8679 702 9354 890 2107 774 8123 217 11092 814 1183 974 11225 425 515 259 7724 890 7889 431 3650 850 3606 514 121 37 29 184 6026 37 7629 836 7456 986 3059 864 4962 205 10331 558 5934 696 862 400 827 283 21560 559 2643 665 11938 451 14234 452 4431 248 1781 644 367 938 2324 305 5286 811 1070 911 10355 683 4765 401 13865 745 10876 349 8243 356 5952 364 10332 860 4530 196 4768 227 11411 879 257 374 3350 517 2836 750 126 998 8944 878 1250 -1 -1
900 808 12 21934 38 12609 838 4695 154 5750 514 3217 205 6785 485 18563 90 186 849 13394 441 1328 37 1255 970 16126 497 1011 820 7250 282 2447 134 12336 349 13241 206 7488 98 4060 223 2093 232 332 228 16264 694 8326 787 11531 348 3035 695 196 706 10936 471 3006 113 20617 39 2489 482 1253 700 2972 630 8090 377 23191 205 2502 175 5020 868 8041 862 7156 628 8371 808 4197 132 11015 151 2702 614 4986 314 10374 91 12491 707 1681 858 16421 369 10434 937 2577 191 1992 639 154 283 4520 38 551 661 20 953 11645 321 1236 166 11081 855 6085 320 2033 447 6170 43 4493 125 18274 431 1038 77 11033 320 9881 929 2660 555 172 115 2614 137 524 25 2766 955 235 868 4776 907 4147 795 742 402 2235 324 135 45 3675 391 3952 598 2364 115 1207 494 6292 888 6453 96 3583 701 5517 346 22281 388 107 614 7565 426 1466 156 300 949 6379 286 7076 329 3896 375 1719 234 14010 607 617 166 7492 377 5452 -1 -1
901 7638 85 5848 873 12280 644 945 410 3416 309 3862 440 493 708 6697 764 3361 526 463 721 67 689 9096 158 2923 771 5325 610 4284 504 9042 654 1698 772 7270 246 1785 87 484 473 2931 242 1176 151 2188 594 350 16 375 728 2679 32 8484 531 8493 860 5966 197 2306 77 16267 595 7331 563 7787 149 1014 473 2295 753 2184 20 6015 728 7391 896 6850 752 883 820 10383 41 1080 283 2220 589 1399 328 16588 437 749 706 310 325 6459 750 4960 149 22491 714 8408 466 2439 433 15964 40 12443 785 732 881 5414 665 5805 58 6673 896 11490 511 3971 349 6011 587 7319 452 952 84 3021 960 5390 549 1753 913 3650 87 2088 818 4649 611 5452 546 12284 774 428 810 4318 732 1680 290 6562 569 476 66 560 894 8856 822 20006 960 7066 13 565 454 206 624 6720 138 9993 33 8526 674 9789 96 4179 163 4815 60 97 961 484 532 8634 487 4234 944 980 753 106 770 7086 625 713 254 3577 446 3645 558 4016 403 24213 751 4487 787 4515 148 1249 543 189 425 4288 282 7149 888 18861 838 13639 870 6569 614 4633 244 3518 872 5279 -1 -1
902 672 857 5454 506 7690 781 7622 583 15127 663 1416 57 7472 724 839 590 6386 149 2175 183 520 881 3276 268 1735 967 7434 91 6060 225 6145 999 3796 383 20682 234 3205 123 5906 831 1422 251 3362 398 8345 972 9749 760 15219 853 3310 88 14066 92 1566 407 3632 759 670 498 1893 205 4222 298 1147 453 1288 19 744 111 315 942 16864 805 6123 58 2776 83 1558 15 20687 511 3895 593 6908 472 8514 841 4504 338 1635 977 6675 569 6896 994 3322 181 187 272 1301 354 4501 772 3064 530 2357 411 700 87 816 856 2217 462 2179 887 443 408 390 896 7685 605 6384 268 5686 900 1072 249 10860 253 5744 886 985 908 1578 909 1614 664 14631 794 4333 332 3426 941 11447 778 18351 205 3133 680 3916 535 2077 130 6077 900 6768 18 5329 359 23675 788 1906 246 2801 161 5149 486 4818 117 1789 429 2264 913 4973 912 8257 204 7461 502 14111 699 5600 917 14060 515 19940 766 13649 355 406 249 2124 470 4944 786 684 990 29 363 10748 985 1610 296 2059 544 28468 -1 -1
903 622 788 9471 440 8418 741 1022 451 1769 882 11980 177 2523 443 6011 54 7022 561 8679 62 3594 658 6110 854 5681 982 2393 608 3068 268 1041 764 3490 625 9558 1 8382 876 11554 852 7692 485 2574 682 49287 224 13879 532 22826 662 10056 171 3158 939 4965 611 3648 2 4878 733 2551 274 22699 693 659 524 595 101 8110 453 3009 252 1613 391 12748 569 1882 306 3614 634 1874 331 11935 187 3502 225 3644 522 9006 442 3943 554 21373 440 728 311 6912 495 7501 79 9452 60 1445 593 5384 601 2018 150 2678 495 3443 254 8528 289 847 298 12980 139 7 939 1699 627 7433 858 9933 316 2459 824 2104 200 2835 11 4374 189 968 700 4175 648 4059 340 2464 225 4597 742 8200 218 13973 807 11001 625 4456 382 2957 387 887 639 312 596 4308 517 204 705 9438 967 7224 730 2939 714 7591 140 17880 626 7732 160 1661 381 2856 649 922 656 16249 603 7896 937 1302 186 2 16 3857 670 7202 485 1204 -1 -1
904 5505 591 18900 551 2278 909 5044 515 1011 107 5449 718 11226 520 2645 585 3455 80 2867 744 140 100 4568 948 2887 556 63 497 2057 803 1472 915 14219 116 20871 168 13461 425 5907 43 502 247 8543 756 13132 736 7186 800 318 917 8100 237 14481 939 4657 328 6620 766 10038 404 1865 350 517 228 7994 369 6320 926 3269 312 3686 948 163 183 74 180 8943 488 1384 689 6828 328 3577 603 17577 897 619 556 4112 301 3951 304 5870 940 120 142 4452 611 11607 343 4815 608 2584 803 12111 851 1380 659 1863 776 1286 514 8836 241 2362 951 7383 652 1073 63 325 129 908 474 925 864 3868 906 12742 186 272 966 14162 297 1094 61 328 72 2280 170 5236 340 2386 487 203 732 5056 79 1546 816 1695 410 685 702 410 32 5177 144 3475 950 6038 515 30956 931 14302 351 3533 286 1185 779 8662 544 5182 248 1158 441 1375 379 5841 430 3092 790 9788 479 5554 52 1331 137 10278 334 18326 711 6007 252 5221 482 6500 256 7107 206 4407 27 5733 264 16133 21 1904 30 6050 624 5929 111 5192 105 3912 96 1684 -1 -1
905 8290 680 7084 164 3515 288 26875 997 2123 355 16177 162 189 976 2949 921 8451 844 2129 282 6068 904 8931 655 11958 761 1003 969 16364 324 1254 47 15400 520 5193 411 11190 821 2567 285 1182 481 8568 85 8562 373 19821 743 8661 457 4781 543 18813 498 3270 787 1904 4 3604 267 99 638 6533 800 3134 61 2398 113 213 451 106 205 290 483 5015 602 1098 770 655 514 1265 859 12624 365 20170 420 8351 379 4215 849 18154 780 11063 327 537 134 3749 593 5172 97 2521 412 28140 83 7837 827 11771 494 2231 962 14971 568 8069 202 16412 399 1712 66 5095 939 16384 384 3796 220 10354 741 5504 806 12644 276 16880 315 910 907 14630 890 4602 979 11603 818 5035 671 2520 491 5017 884 8031 701 2417 782 39 938 1984 299 2867 110 4525 77 9372 895 4534 531 15160 -1 -1
906 16977 41 2542 566 3725 721 4784 14 378 461 3782 190 7475 326 10811 288 7687 135 10411 37 201 443 4032 237 6470 779 9013 90 4860 73 963 257 22218 824 742 557 9039 551 7172 397 24890 141 1786 150 561 28 1952 12 18820 280 320 992 3892 28 5985 935 3171 748 3475 599 4820 630 3707 146 2994 53 3317 527 526 854 11078 56 2562 802 545 584 1527 751 1277 395 3538 765 3436 615 253 47 4150 527 4863 548 4501 315 7616 838 12709 943 8023 885 1758 19 2912 65 216 858 3537 482 5198 166 6692 800 22231 932 5667 299 1512 523 3653 716 661 433 4885 804 1577 766 12238 263 3419 427 9839 952 4770 587 2004 739 298 821 7135 811 13487 422 1558 399 1591 242 69 275 7931 981 7512 98 12624 53 3534 296 2959 991 3443 708 5743 573 5158 343 978 379 8166 955 3712 778 5632 919 998 15 9277 939 1921 525 882 647 936 437 117 972 2232 785 2115 939 2026 405 7928 705 8327 562 5124 306 12633 236 6633 878 2342 697 5212 233 4264 548 170 604 20381 871 12688 588 8448 543 6261 824 382 529 1810 650 3271 119 8822 281 217 -1 -1
907 612 781 2593 235 7701 605 1196 890 26021 714 147 776 20177 693 289 673 2419 175 845 985 8106 930 418 146 5847 470 13887 554 6506 239 14971 56 1476 199 94 494 131 460 8495 454 5306 165 2927 54 1340 149 4428 93 5169 623 4279 820 195 205 5116 581 1647 845 3404 71 3696 706 19533 989 909 973 9831 142 3425 978 2784 541 5483 859 6999 681 2076 775 49 660 5245 299 3237 432 56 900 3993 368 506 145 2631 115 17287 42 3401 558 15979 236 2115 460 4159 999 6816 454 3641 562 2072 794 14198 521 1604 857 5185 108 5780 293 7558 73 2106 108 5002 141 5924 810 3002 830 795 337 2016 433 431 487 2082 977 2913 694 7072 799 6475 861 953 476 565 611 5716 526 4701 508 4508 324 26847 796 5746 959 5843 690 6110 884 1339 691 23954 125 21933 456 4711 110 5603 995 26506 131 7304 980 469 544 16175 742 8305 701 713 852 4982 804 8997 364 737 231 38053 610 9998 -1 -1
908 969 87 2785 870 276 526 1963 238 20670 224 5410 351 366 560 5789 241 12103 676 5651 573 16285 35 2909 202 10234 949 7563 340 8284 55 1707 21 5187 490 183 415 11051 493 8372 639 1576 42 16409 91 1237 51 5133 131 962 497 1148 313 3338 621 11207 693 7610 448 8319 237 2859 66 369 763 3815 923 7373 786 2031 728 2869 718 3345 65 426 378 16954 884 1951 811 1179 942 6886 553 11673 137 6938 434 936 752 3798 247 1101 587 22791 246 14227 555 4575 167 2238 515 14557 282 3430 50 971 718 3852 796 4986 555 10160 949 6117 640 4741 782 874 643 3158 610 2419 586 82 448 13236 570 3783 78 9063 200 4395 323 4479 421 1542 699 22089 505 9481 286 1844 281 904 476 2081 632 5298 87 1250 772 2993 67 11394 153 7114 997 3965 324 2488 707 120 373 7035 663 12050 436 11641 167 7844 696 1415 577 217 581 2585 829 1827 422 7630 937 4280 76 3886 147 4444 197 4179 352 11929 864 6695 580 218 141 426 752 3624 318 425 561 11832 837 17969 713 4028 776 2737 173 767 960 3762 -1 -1
909 4313 659 184 803 13351 874 5442 287 2651 226 13774 483 656 380 5589 274 1097 779 969 272 3670 619 11432 727 8588 565 10122 22 14741 746 20801 395 5001 232 6657 999 3550 47 2553 171 3591 885 8627 878 10162 593 6525 736 9458 217 4109 660 4595 778 13253 464 1556 598 4216 267 23 718 11566 373 4346 314 256 914 6941 236 14429 59 8677 942 4619 923 13291 994 1108 50 2501 207 21517 510 2738 258 10162 416 4959 893 9457 159 1897 718 17656 888 56 237 3781 928 4400 11 2419 798 4784 142 4235 315 67 532 1853 987 2271 734 11339 603 1042 84 8346 636 1149 688 6002 314 12844 28 1787 165 3708 645 6433 229 5892 642 2784 759 4359 536 5118 106 1651 552 11609 161 2015 648 3013 919 6444 386 8320 210 20492 737 10622 183 4059 623 1227 731 691 598 2650 818 1452 116 18997 943 5253 867 3854 644 567 171 2668 944 826 772 707 993 32064 353 8109 132 3385 730 4663 606 1492 749 466 311 3970 -1 -1
910 1487 15 4307 417 3225 889 12528 231 11260 305 5757 332 1282 675 1050 451 7778 359 14322 861 1234 226 11485 431 11468 256 5801 719 5148 69 4778 798 8275 484 3576 553 1939 61 22542 146 12855 625 18727 107 8433 299 13608 986 4888 752 2002 593 2179 781 3385 869 10481 455 2627 407 33946 161 3229 708 1529 556 3334 64 9168 77 6215 634 1204 905 4157 773 2532 155 40660 74 13719 698 7337 150 886 45 8759 485 14762 230 1142 54 2903 349 10747 599 12467 279 34 144 1478 328 1540 729 3288 250 13221 45 9213 960 6832 898 12703 140 1461 183 7068 270 1642 337 1754 339 2236 956 1374 580 4290 266 3277 810 54039 985 3008 277 6087 402 4847 298 689 900 5210 635 8601 643 247 564 15176 990 1167 209 2919 835 4438 532 6266 115 2099 479 5650 206 1923 758 8680 -1 -1
911 6645 427 6295 498 841 922 386 439 8862 689 16412 144 6090 108 10312 41 5813 117 4956 630 3101 382 1131 372 1730 801 5501 576 685 914 153 253 931 643 7548 232 9583 408 808 709 4487 864 7563 384 1491 996 6147 164 4150 243 6966 285 6683 673 2707 404 11478 429 16895 865 3665 385 803 30 5227 299 790 227 3494 360 644 659 172 253 4193 992 917 943 6104 906 231 946 2614 64 1930 83 6882 27 1414 471 1597 488 4611 677 14435 116 3078 44 5687 418 2828 507 6054 87 3832 651 1346 82 11563 907 2057 674 3503 547 8830 65 3396 536 5688 405 7459 184 4984 356 18263 414 169 327 4290 186 615 88 3050 425 3186 333 5292 959 4272 928 741 482 19729 429 46 726 5696 225 5825 972 3448 698 2182 937 680 881 8597 950 9574 682 868 372 2844 92 2404 404 1519 397 699 766 10579 249 7740 401 528 690 126 892 36 928 16523 490 14086 815 1273 912 853 26 2699 65 4002 434 154 639 11132 828 9938 584 1531 779 1082 243 22641 40 198 542 2593 872 18886 888 9301 823 19725 314 14657 849 4015 300 1076 469 3121 335 6420 872 195 99 12359 73 1134 -1 -1
912 914 340 1136 59 1997 224 8948 453 5316 760 4671 480 10051 454 24751 388 267 815 2544 887 4583 946 16032 890 134 91 11712 679 2103 538 15533 683 2968 509 9920 724 2075 360 14114 973 4993 797 3120 256 8482 822 10067 860 10082 286 11718 159 3658 368 3677 912 1751 792 9900 825 20400 802 4235 436 6516 469 11756 37 1497 152 1325 946 1928 254 11811 648 9177 35 24241 801 3572 554 10488 481 8492 519 156 650 8357 713 10566 338 6249 588 91 568 697 518 6931 715 3453 967 1824 395 13139 268 10095 539 11956 261 219 815 6720 641 909 479 3234 64 1167 458 3030 721 3977 24 3654 955 4723 865 11227 416 1809 616 2842 363 9122 413 5351 893 2993 260 2266 859 12927 996 4566 805 320 296 1 374 8285 573 7779 769 2876 293 14291 68 4677 947 4187 325 852 213 5105 105 6985 572 4249 854 307 592 2466 570 3601 732 3245 428 1491 778 4817 69 971 34 319 764 2120 538 6705 853 14552 911 16632 811 1572 781 3786 -1 -1
913 1606 871 8696 46 2513 188 1782 137 438 403 6147 600 6256 210 1035 97 6700 95 7670 622 2240 295 15661 571 3861 520 15227 651 11919 320 4301 7 4961 808 1145 112 5333 644 188 135 553 4 17591 561 8666 238 3551 879 9492 694 2873 691 12394 197 4227 434 7208 446 9099 817 7907 254 10834 295 2761 548 11096 361 26274 694 1199 28 13533 631 270 268 8233 955 2874 5 3720 171 21419 566 4030 458 2459 805 5025 911 11642 841 8987 461 3584 835 4200 914 462 965 14237 475 3018 57 1194 709 1324 924 114 351 10328 504 4420 850 4886 297 2426 84 4021 803 214 536 7751 242 819 202 7408 705 4715 272 3347 803 29799 268 5405 703 5620 707 12058 216 13929 857 10761 673 13122 662 1266 507 2350 845 14094 964 3055 537 25780 445 2658 47 6719 178 5137 91 2537 607 3598 433 120 838 2804 676 13738 81 2304 412 5628 67 12969 -1 -1
914 10201 17 1223 316 9306 963 2506 924 4670 659 9568 11 1714 885 2188 159 7579 467 2042 586 2927 412 2240 438 8172 763 7897 935 6558 914 20225 939 9278 312 20222 973 2815 924 3027 687 4839 419 3365 927 10550 209 7229 157 760 499 7479 11 2467 382 1735 802 4655 910 2666 595 1474 895 7733 231 8579 832 8431 812 7328 381 2081 276 1865 28 6363 264 2239 303 2281 676 2284 249 12328 544 6216 142 2908 872 3628 80 7092 902 29740 712 10494 976 100 13 18861 691 3467 113 6636 751 977 284 5483 582 5974 139 7238 666 22685 545 10581 901 10714 922 5965 52 2824 168 537 799 6256 166 14544 741 1787 956 12134 20 2944 228 3916 313 8149 476 5379 121 287 708 12143 108 1778 416 12487 934 745 759 499 931 13534 948 678 82 329 138 2887 535 11232 60 1723 398 2593 131 3161 855 9802 861 8118 660 3297 486 2829 519 4320 345 1257 482 2821 861 25157 862 17301 -1 -1
915 7045 393 4264 352 26098 385 6095 907 4908 14 819 345 6310 52 9769 625 13304 221 4653 271 9082 761 55 455 2197 242 40155 724 3432 57 3767 361 1503 632 1043 125 60 606 3987 680 27618 561 7285 287 22 556 3298 338 9255 680 926 957 5985 712 983 241 3294 324 3067 471 2324 528 10421 718 3325 381 3118 309 14758 311 10971 843 3031 884 8980 432 4986 660 4263 545 12376 829 22042 613 1617 242 10636 544 8107 551 1321 586 1942 928 1427 875 10355 155 6763 294 2263 828 4920 167 1521 217 8249 800 6558 915 2414 121 5804 114 10426 687 497 854 2452 941 3774 334 5131 411 9135 964 10189 717 7083 620 9680 591 13461 60 7545 361 7764 89 26 19 12622 473 4337 153 999 213 9899 374 5241 772 9 259 6506 626 17735 659 347 579 11827 876 21950 870 7388 769 24672 349 4110 -1 -1
916 163 445 2179 825 4862 867 5388 754 12962 13 7750 713 4642 235 10773 227 2217 779 2766 448 2798 401 15555 423 1697 393 52 753 2769 314 6887 838 16235 506 7156 75 3005 332 7993 437 6866 455 9048 818 9203 237 852 858 2067 428 13155 458 50 331 10596 40 2356 623 8610 310 1253 742 5788 614 6270 671 1242 764 6262 605 8469 745 1530 156 10286 771 9881 294 6026 615 13706 400 3769 784 5337 712 7042 268 3651 237 124 17 1078 785 6343 955 6345 601 15443 233 1865 109 10081 438 7291 325 6368 842 5487 681 31579 882 3702 773 13563 65 4042 78 10039 336 1516 279 992 594 13607 114 2371 50 465 951 1409 112 11180 226 1615 377 4666 39 2643 552 4857 810 504 17 1537 949 5097 683 2633 149 4680 761 22816 191 12680 920 8644 819 778 949 9214 798 11269 521 4646 420 3925 554 9182 480 2263 426 2439 481 4825 524 3319 798 10494 452 3789 944 434 371 1799 389 8917 907 4235 973 7903 982 11589 -1 -1
917 373 881 14740 338 86 256 435 786 20 587 4366 301 9350 637 4326 206 5587 974 3625 849 3495 418 21312 422 945 575 6453 188 40342 65 3899 326 5175 117 8952 12 6198 862 5550 629 3208 390 5945 783 12547 455 266 878 2173 776 1103 259 1119 62 6459 139 1907 29 7339 598 2473 621 1265 286 2006 649 1658 726 1401 694 1048 676 2859 494 9766 406 3630 303 5013 496 6875 577 2474 834 8537 874 1609 316 10239 932 2482 191 2983 737 3633 946 3081 190 4710 236 403 768 3004 176 2613 389 1907 142 1492 45 21920 870 1656 756 7034 200 1427 988 10964 286 3954 310 3615 25 3760 435 1911 121 2398 314 7908 468 74 248 2550 463 3590 908 6567 339 1150 479 2249 595 1661 833 9195 661 15894 12 5797 874 3987 788 15149 644 14237 563 4807 130 4974 169 809 826 15936 967 5149 941 1771 291 20029 701 4360 604 1403 705 4106 452 4915 765 6920 628 15113 20 6074 694 14296 494 10231 404 1390 915 10726 320 19897 531 249 926 11233 178 8094 381 3809 -1 -1
918 7735 304 7569 785 1396 573 8889 427 26497 464 11836 779 7358 942 4723 579 7201 354 2398 811 1344 380 3063 334 13955 413 3259 915 13450 159 3005 742 2763 809 1563 120 2274 19 5977 354 9048 686 2686 377 3249 781 9242 271 21665 275 2090 542 7162 28 909 280 614 558 5958 610 202 741 7577 427 28407 637 10619 47 4164 48 12880 578 13020 815 450 189 574 931 2195 16 15100 103 5408 570 17258 912 900 318 16810 368 86 670 4971 104 5714 454 13757 755 5496 462 561 324 10189 126 9095 157 3112 448 3124 297 29758 197 1127 589 702 969 5590 896 6439 878 8582 186 4899 861 3957 496 401 483 257 141 24037 785 4103 410 1237 203 20088 54 5102 522 2474 725 8710 271 33103 532 4563 121 2837 768 1304 343 3146 972 2998 383 3376 953 5598 874 2097 223 3322 216 3806 306 1176 490 1223 841 2483 135 10340 -1 -1
919 5900 578 5838 53 2539 306 2493 931 2735 726 6187 691 8466 197 1821 814 7577 383 1762 630 6430 668 443 407 347 682 2044 332 19256 446 4102 900 9239 28 12947 889 10086 166 7078 834 775 587 2942 147 1237 714 16100 30 9975 246 5952 124 2970 547 11312 415 13314 933 23157 246 16615 264 2504 28 1740 74 1299 917 8700 867 5513 471 7536 329 10607 391 15086 303 144 19 3176 282 504 632 6806 843 2264 841 3326 944 2571 171 520 686 1391 355 4545 166 2158 279 1300 772 10949 660 11709 538 5171 362 1165 443 2780 37 419 130 3463 15 373 333 3324 340 2700 464 6796 771 1009 625 3190 8 1614 18 932 533 7718 68 449 168 1944 893 4047 220 2521 958 2083 301 10094 461 731 688 575 972 9707 568 8502 977 5224 296 4715 244 3332 586 1425 942 2364 446 17981 599 11827 822 9554 50 7613 237 16157 626 2050 279 7874 669 8352 877 7447 452 1027 822 7157 269 4 671 11031 44 2368 776 106 194 5327 902 4267 401 12585 808 5219 546 13337 172 246 348 5830 86 2643 665 1602 374 13397 -1 -1
920 17130 655 246 190 4126 989 123 324 2234 251 8279 945 5916 650 3090 544 11868 438 3292 476 1627 886 711 541 3440 876 23832 209 5062 706 1932 333 9638 517 1518 206 1726 445 719 240 9333 647 2855 0 1308 954 5490 317 1002 146 2716 911 2474 715 7498 199 3613 109 475 560 3229 257 10653 224 12490 407 4637 166 1428 348 13989 759 5018 427 2937 637 297 719 3712 421 2136 225 10386 901 13729 543 6466 676 1150 811 9115 289 12189 867 12876 570 4704 389 5666 484 3691 944 6864 980 11223 551 2917 420 10283 639 1234 518 4412 931 443 530 3142 85 8332 60 4583 510 2599 182 12013 339 1893 542 10013 919 8790 266 4137 729 7050 219 15253 136 8632 884 6376 114 5578 195 7391 637 7143 849 7710 237 3362 55 1867 879 1291 171 4225 941 2193 700 5260 235 5154 47 10153 295 5 830 10287 728 8029 369 2964 95 4234 681 35385 574 1037 41 3405 198 3781 209 7274 340 4632 823 16385 163 2864 152 336 989 4522 453 2068 593 21 967 2963 833 7517 760 2126 102 3174 837 966 -1 -1
921 14445 153 3092 48 1788 947 3867 63 5797 383 3700 342 4134 497 4935 459 6031 946 4267 637 11728 103 1546 92 5243 198 1672 889 1599 453 879 412 629 912 13552 577 6792 511 7331 254 7519 795 8517 580 5733 392 7002 18 3367 484 2314 513 1986 582 1183 799 7764 754 514 710 2632 825 3201 92 8990 34 804 811 5314 173 261 32 11214 758 13609 564 7251 218 1725 828 8067 294 5006 254 2175 559 10202 719 823 522 2351 780 9771 717 19852 487 11470 157 24123 184 1094 867 970 746 8854 260 398 833 458 791 5442 489 2263 11 3703 657 1764 432 2396 97 16457 603 6676 444 4459 80 3388 569 12012 935 1065 975 1824 199 10638 7 2388 251 9285 638 3379 179 786 430 4006 616 6646 581 2186 365 7860 303 14583 251 5742 192 7686 828 791 757 1608 202 13039 423 14586 203 5381 895 511 136 1987 146 18077 337 14651 883 1457 239 1725 746 16908 795 10094 954 245 304 52170 -1 -1
922 6612 519 8689 997 483 705 16782 841 572 205 6466 619 1041 845 563 707 5966 95 3598 936 19015 695 2968 969 7657 299 8419 26 22091 13 1530 940 4677 780 15236 992 31239 936 4459 631 2743 144 5946 272 6674 21 22241 454 5903 344 42236 20 5541 655 4834 814 2635 806 15136 694 11052 240 11473 625 15596 535 4979 332 2873 287 7762 212 17814 470 2525 657 2373 798 2472 349 1048 156 2119 750 11136 907 6249 541 1958 899 3789 376 2136 131 3976 241 4890 633 6459 563 11297 940 1939 220 3898 304 4365 82 6648 448 3590 951 29116 5 4061 755 243 867 11127 966 11153 354 20553 975 2625 918 3508 816 4787 964 3595 163 416 335 11357 210 6534 73 1099 287 6829 893 5868 54 26604 631 1288 23 9029 801 2658 -1 -1
923 3247 602 3161 39 874 443 1471 884 7252 724 2190 269 5129 875 13102 650 1600 571 60 519 13904 467 94 255 10197 672 2412 14 691 350 13225 271 4628 87 3272 246 10005 444 2051 518 2484 479 7947 616 3864 111 2287 610 2060 18 3567 574 9237 13 13789 258 5995 687 10740 781 4439 63 6445 208 597 723 11964 430 3327 344 12115 249 21228 772 81 689 5323 899 5599 791 7875 709 7541 329 1869 639 2096 410 328 282 14594 334 33505 507 8784 134 362 257 3174 647 680 575 14513 515 7382 260 3740 45 1968 699 13059 111 38249 525 4306 281 3003 188 9026 534 22165 878 4394 403 1624 607 5295 83 242 13 775 836 5236 513 26785 915 6702 319 3718 939 36073 315 13707 980 1726 625 6700 939 2294 500 424 59 2320 674 933 662 14899 358 2110 444 2780 169 10384 422 1135 209 19476 -1 -1
924 4226 668 191 783 10068 586 2671 743 10282 864 1345 609 6762 102 18226 789 1815 758 7370 793 1 968 7942 951 8939 754 2691 224 9260 750 15964 853 6743 113 5759 227 2415 40 18234 546 2058 818 3463 113 15271 509 3066 679 8587 760 990 775 4880 244 328 634 12585 247 6737 826 1016 754 301 160 5456 416 3592 247 2975 248 8941 414 12646 125 3629 334 730 396 17376 349 8248 427 1458 981 2505 346 4855 856 2263 47 5828 44 4448 4 1889 828 3884 423 3234 719 638 99 3589 652 4777 325 2987 337 1771 443 2441 97 2769 389 2899 846 1915 907 10373 912 2872 294 1366 213 3555 317 3887 986 1653 854 18696 343 9241 70 12671 782 26832 474 4169 172 11814 662 2275 326 775 694 36 596 7286 988 60 693 22063 815 913 210 117 174 6232 774 9338 570 10756 35 1351 111 4147 235 6417 865 11613 513 17 174 2676 430 10330 512 2895 211 4317 940 5691 54 121 266 16905 775 14678 967 6802 702 4435 640 6493 753 7028 227 2602 20 5925 -1 -1
925 8919 262 4476 225 14277 144 6128 684 8507 998 4392 827 6829 111 13636 909 7362 90 3707 299 2539 524 4748 34 2078 984 7156 127 1784 148 1457 743 18732 181 202 151 5039 148 2052 145 1445 301 1223 490 10634 819 10788 523 1826 553 1508 896 4705 597 877 892 14585 676 6748 909 19640 400 1884 691 7459 727 3057 857 11777 124 6031 136 12196 991 8855 360 5992 593 18585 256 4655 938 4212 847 12784 229 2370 861 1226 219 3822 758 878 239 13291 75 5284 612 7384 211 18337 913 1628 360 6571 482 3725 721 1720 977 1985 848 10949 291 2687 678 27736 533 786 130 2485 23 13732 333 18 895 983 917 16097 334 2645 978 2292 544 787 339 8718 34 9373 587 8320 875 4916 262 7013 969 3244 157 2308 595 16176 728 5465 278 2267 967 216 652 2565 488 8422 348 10137 716 2565 171 60 639 488 128 7145 788 1020 249 3425 232 1094 738 7026 257 3645 508 1840 686 7210 445 5939 199 2015 344 2106 824 35 164 11302 585 8361 -1 -1
926 476 959 4108 516 1066 128 3120 96 6210 388 3366 484 1073 978 4115 550 5753 811 5563 667 1070 77 14637 634 1839 601 502 164 7487 458 7385 201 12441 479 214 452 923 317 7195 111 2826 696 7935 264 17761 492 8779 757 2311 903 2942 5 1165 860 9880 870 6721 432 5890 95 15668 267 3721 64 3395 359 1001 159 1975 476 14913 972 2377 612 4964 646 11268 848 6569 206 10364 418 484 446 1796 337 14281 682 3452 716 12923 291 2012 288 7474 533 211 963 6513 246 1867 90 2830 343 2379 933 1378 762 5204 321 8731 716 3093 479 3153 699 10977 707 181 511 2062 346 10233 898 5387 265 10389 302 7741 461 28286 752 522 472 728 94 10039 955 3042 308 3805 174 9406 210 272 614 2533 780 131 991 12393 608 3824 414 1934 721 1123 41 2104 886 2502 814 5065 788 336 375 4693 451 5127 851 6279 752 2267 564 1968 27 3503 805 6678 593 447 41 11012 391 5878 210 7870 536 4165 856 5364 749 3167 941 5932 205 1536 121 12372 292 573 204 843 61 8262 42 2595 208 386 829 797 773 489 755 792 705 4571 879 30391 752 17602 -1 -1
927 5950 954 27581 319 7526 873 10632 605 22141 770 1504 210 7673 388 25568 198 2687 836 2923 131 625 484 3814 791 4199 9 1046 122 1208 769 6408 575 8019 264 14858 246 8876 494 11268 129 5786 279 3332 466 1881 44 7101 620 7294 896 17208 71 12554 17 6407 881 679 462 1435 693 3058 570 7541 847 1378 234 6751 957 29264 293 2965 164 3892 739 880 737 3600 996 6460 633 1297 680 4406 833 2915 739 2624 3 4905 802 127 141 4889 870 5689 37 1117 95 17 382 10414 599 9015 880 1626 128 567 709 8890 803 12200 342 4329 797 2848 508 5105 347 19558 197 7963 677 2647 490 751 494 279 628 6981 181 11726 724 3148 182 1840 555 155 380 4437 791 10922 902 7309 529 859 102 16986 690 8360 832 7163 645 11905 635 8909 336 7350 41 11237 30 1986 488 1187 172 1376 35 2178 284 3820 755 15843 555 4299 256 5974 556 530 929 2402 938 791 648 744 172 1797 402 5380 353 11723 981 412 619 1576 -1 -1
928 3447 10 3527 693 1500 739 3125 675 10434 414 16884 593 22894 219 2521 661 4600 28 3265 684 213 450 5049 393 6126 703 671 636 1519 466 1794 50 15153 548 3311 270 2915 769 8285 195 4197 734 5995 354 8885 526 3038 550 12548 262 2964 51 450 736 14885 989 6973 229 14530 424 839 269 6628 630 2659 887 10005 111 7473 926 2247 968 3130 322 16797 522 4337 622 266 634 2870 910 2482 324 2547 437 239 624 3428 673 3789 448 9377 45 3644 940 1164 281 9392 872 7257 990 4636 170 3915 738 8223 768 22176 784 3278 384 1186 660 5613 700 2326 106 7687 840 1386 224 5843 247 752 770 691 958 11766 916 2403 25 490 591 673 333 1004 997 4303 914 4581 986 5296 360 13090 398 5404 700 5959 999 1446 494 16825 290 13703 575 1410 195 7586 480 389 52 4516 937 2774 382 6322 86 2125 907 142 663 4223 76 2961 185 17046 586 1669 79 13315 841 4644 717 21850 817 9469 404 2831 221 919 324 8840 260 15519 975 8261 954 2874 -1 -1
929 2234 708 2883 388 855 49 6152 924 860 752 645 669 6070 787 4397 437 15304 580 1256 927 5757 676 1777 605 1109 175 240 13 7124 497 94 992 2207 994 7315 159 615 393 6841 505 4051 675 6549 360 2980 862 21184 749 3340 665 9800 912 4562 140 10314 25 4407 735 6288 234 1191 430 3653 23 28197 46 5378 831 2491 420 1858 558 2973 729 1451 801 2185 987 3469 611 2837 351 11630 366 420 312 2578 296 4511 418 8939 745 1780 381 4545 215 12488 247 3449 580 423 828 6730 90 18703 273 11883 444 2990 109 1158 25 29051 595 4581 906 9010 544 3001 419 3173 605 8518 214 4574 261 3484 447 3284 542 5166 337 6128 261 5949 136 2285 52 18589 828 15742 96 1527 752 4339 72 4046 105 5805 481 10781 921 1673 402 91 494 3396 556 195 212 12369 565 5168 520 5797 265 1854 249 3503 56 6301 132 14110 846 579 454 1530 623 4422 976 14758 893 3745 621 2280 299 19868 374 6046 746 3416 902 3843 549 893 266 2062 743 15431 612 9717 24 12173 -1 -1
930 10347 80 417 106 2091 384 4732 268 322 334 6917 15 429 82 18890 100 3517 338 3119 176 4248 533 4270 562 255 354 8183 144 4132 247 711 242 2450 2 328 787 24261 728 3321 71 17080 595 5121 649 5999 802 29322 312 10382 227 2420 714 1865 22 9090 261 12664 667 2748 115 1306 79 2814 66 6693 852 838 498 1390 7 19298 580 1652 509 27539 429 9582 640 13114 286 3301 561 5490 922 753 267 106 936 246 418 1354 595 9584 577 6312 472 4815 718 2195 332 7629 716 6148 423 13199 510 7166 472 1016 935 2986 329 304 609 3009 586 27631 570 584 542 3480 248 5316 933 6944 140 4841 315 5120 639 7449 690 2700 427 3475 138 2965 726 185 331 2842 729 7042 383 3854 257 763 210 798 573 4044 318 9176 92 2257 566 11951 841 1330 981 1395 315 7133 590 3973 784 5702 609 269 144 2132 423 12745 742 7081 362 1048 519 5877 867 461 838 1017 476 838 661 4202 125 1562 141 10568 476 1063 596 2915 236 88 258 4252 506 2349 623 4393 480 7226 539 3905 730 14 609 8659 473 643 440 2790 673 20820 -1 -1
931 917 563 5185 73 3126 525 11097 112 2868 942 54 941 12193 789 2174 822 3009 44 1501 226 17839 133 6258 828 6653 854 1197 129 1134 870 1963 721 1578 727 935 205 3841 393 4026 835 1295 973 9371 764 2021 566 2727 675 7058 515 1970 336 2549 815 389 675 5472 737 932 586 7304 328 17298 395 13283 477 8547 561 8227 806 2333 932 4080 716 6670 677 1238 996 695 150 8021 225 3268 299 4002 464 8723 376 9629 263 3148 431 2291 489 2360 512 1505 529 8902 733 1071 350 4914 61 963 223 5902 134 3812 98 9376 662 7592 228 6427 208 553 247 3421 139 9595 893 1700 383 3585 988 1284 219 3810 970 5858 97 2890 190 38 429 1139 994 1230 548 2473 797 8457 739 4343 459 24013 338 13814 864 3109 939 618 836 1091 923 153 675 4728 448 5556 873 8363 870 7854 2 1823 705 14333 374 5869 529 2878 491 3633 338 2102 706 8352 995 16944 365 1083 581 8777 985 8718 771 817 740 1947 719 2392 747 2147 989 1017 364 4501 816 1733 249 21566 309 535 654 3538 252 6307 230 6933 975 7667 139 172 211 3357 856 252 359 5703 345 3792 451 2635 360 2678 36 2500 727 779 552 2419 122 4861 342 3778 400 1180 623 4265 979 19 382 4492 420 6423 841 683 257 5024 153 1603 627 3023 -1 -1
932 12334 77 2846 435 2089 202 3627 869 12679 450 1610 685 1584 194 2418 964 9929 804 8614 673 981 376 1336 250 917 478 10108 910 6812 178 1313 750 6787 599 1303 31 4792 663 10083 114 3252 87 21763 854 1046 444 971 158 4278 952 682 491 8045 341 5930 954 3466 503 3663 660 1750 132 2516 598 2071 770 7475 153 1266 709 3620 49 6975 548 9445 497 460 399 3870 200 10444 812 1283 601 3689 668 560 992 2563 538 19056 861 4385 906 2323 937 6638 961 15797 283 3697 567 1582 185 10339 310 2670 827 10068 325 628 111 2489 765 5423 141 3136 282 1562 659 3782 260 427 153 593 850 18098 139 348 656 1150 185 9425 262 6020 221 1569 263 7821 321 13384 139 18779 465 8413 716 8021 709 23867 747 2093 559 3416 305 22853 389 23692 715 1520 839 28188 665 4605 952 2992 425 7600 238 353 465 4215 228 4168 260 21033 356 9782 575 2863 74 13521 914 2255 8 7905 365 3228 675 4957 345 3479 -1 -1
933 6477 376 21296 270 1086 22 1716 922 9247 275 2888 447 14979 652 9576 658 1874 203 16016 496 2571 979 174 751 8056 762 5887 130 12976 287 4143 73 13014 230 16751 180 231 870 190 616 3759 976 1082 614 3117 804 9131 565 16587 347 4787 328 3525 255 6609 986 2742 869 4849 437 6383 918 3615 939 3086 839 6805 46 2537 852 647 179 7403 879 13857 959 2509 887 1283 490 3079 762 1842 667 8989 422 1129 204 345 427 1323 822 4326 300 2807 150 7050 789 4117 608 592 250 297 748 4924 992 674 663 921 522 7919 718 3500 443 449 133 3857 765 3000 566 10753 526 1646 105 2404 209 551 140 3425 44 2032 365 328 388 585 696 2629 391 10218 808 11116 964 14667 337 345 850 5388 445 14863 575 6967 357 6732 573 18050 739 6085 675 5440 436 9506 367 15243 173 16136 920 4908 383 2439 971 326 28 15850 86 1958 104 5897 564 1125 845 6217 481 3726 561 15003 306 4955 257 3305 458 8411 251 3960 331 2825 645 679 676 1071 78 4941 836 4598 580 12574 920 12955 873 1808 -1 -1
934 4881 427 1769 625 12373 753 2899 88 6380 434 6522 354 13402 232 4599 546 7174 96 1713 635 1505 992 3722 884 2110 253 2322 377 210 337 3403 63 8409 154 15109 444 2584 355 5881 290 6807 719 10779 869 1169 376 849 699 187 718 977 99 10468 351 642 679 24303 849 6049 806 6694 246 15631 981 2013 461 23972 3 652 575 20385 901 5920 871 5460 84 9676 614 12219 374 4295 595 5522 667 642 610 15888 512 6191 135 5352 528 544 592 11763 567 4226 992 7478 150 2164 87 2566 230 6693 618 443 869 3981 177 2682 548 10729 657 1001 794 3254 339 6679 380 10809 691 388 213 884 449 1525 124 6392 726 546 48 3121 374 5972 143 1122 84 3209 244 2224 693 559 798 15 926 16305 152 3519 209 3856 247 3828 603 16732 749 7301 550 14117 846 7177 125 11090 148 9991 481 255 823 397 910 3749 405 4902 510 5472 647 12556 13 2264 919 3323 678 32925 486 366 468 4308 703 3130 81 224 333 1269 604 1056 665 3213 746 10181 634 61 880 1162 41 3908 -1 -1
935 11767 437 129 3 11914 675 685 777 22948 191 1936 530 9408 404 1250 367 17718 872 2589 31 6992 758 7055 131 19779 752 533 208 5590 852 2165 60 6542 412 6462 967 4719 945 1053 486 1337 763 497 881 575 891 10400 667 7564 175 1762 748 504 970 3717 445 14072 582 2283 723 10511 922 1906 491 6965 522 1374 811 2757 760 12755 272 6114 795 7017 567 20029 752 986 638 36684 575 3327 748 12264 569 9810 881 2009 994 2177 168 4560 323 3752 905 14191 460 2569 480 190 472 1964 837 2563 840 904 351 1234 784 4962 708 2322 14 12394 300 742 610 8524 453 5768 526 40054 922 587 530 7047 544 147 307 3371 200 645 456 15832 200 846 422 436 972 2710 101 4334 559 14941 737 6284 490 2389 23 8618 392 354 750 12815 393 5000 305 3070 645 19516 73 9766 210 7881 618 6751 462 2013 371 1272 26 486 781 8716 267 1983 203 726 798 410 770 3273 271 1227 36 18663 -1 -1
936 8368 491 3784 97 10469 900 2945 889 3768 422 5126 987 527 787 2064 451 542 789 5740 433 1 455 14815 43 1115 309 2934 766 3497 851 2892 526 2949 373 9531 509 322 811 4151 95 193 915 2443 171 4474 601 15729 163 13 220 1649 42 3950 124 17867 415 4199 335 2809 784 14968 312 6467 286 76 910 4113 622 16417 293 17164 28 5424 166 13676 421 97 495 20246 415 3882 222 7196 846 22163 448 8488 946 73 494 5659 268 540 886 384 25 7421 353 6096 985 7942 755 7403 686 26911 595 6141 465 3653 802 12770 712 12274 446 1113 967 5482 645 2769 347 976 345 809 750 4758 629 4220 418 678 386 6905 65 3063 295 2041 357 1064 485 8735 96 3647 740 827 984 3114 244 9977 73 1316 551 4949 614 11730 444 11339 301 3252 502 11667 657 7826 743 12804 893 2858 954 9310 411 732 730 5566 960 1055 665 1116 472 1864 6 10516 787 25339 739 5100 166 859 916 770 881 1697 27 2019 180 1888 846 7802 856 6399 999 12823 -1 -1
937 1576 695 3598 773 7195 228 9096 654 1302 551 1632 338 3374 206 2625 577 16566 941 2796 870 1441 643 10670 303 1508 664 1530 399 1616 818 6304 145 4511 769 2066 550 36141 997 15101 226 6165 199 2428 232 2842 683 827 546 25657 850 19633 85 19361 389 10336 598 4909 547 172 833 4546 707 10724 544 2760 363 10387 981 11057 137 1245 485 3646 133 13964 825 73 842 2700 216 2152 484 1215 377 21660 298 13190 13 297 327 9649 746 521 197 9311 374 4370 828 4721 602 127 440 14217 160 11225 896 3303 153 510 104 22063 294 783 958 528 808 17079 972 207 450 2827 116 1471 756 4439 668 1958 380 1374 998 4239 218 4347 193 6912 98 1387 668 5021 298 955 286 2653 726 2856 240 2314 733 3566 163 5385 892 7873 353 3873 354 7984 815 5639 263 2991 756 12390 167 2116 9 16578 112 14963 497 5102 609 9600 184 23609 948 6744 75 7067 -1 -1
938 2295 137 3254 709 12937 539 4200 980 12429 675 2067 325 23771 555 1617 696 11690 791 13474 552 478 384 1704 400 7965 859 12470 45 356 508 10794 599 11551 351 2078 619 4705 847 11847 886 2221 775 4791 542 616 609 3097 722 1772 761 27899 828 1197 2 105 740 3468 46 4736 341 6050 476 15659 916 477 181 1063 804 6991 488 2231 117 7738 132 585 253 18932 303 6354 836 1900 16 5119 992 5146 577 1150 141 12021 205 153 871 3709 562 3671 368 33908 318 2889 688 1450 768 22310 869 6592 268 5736 387 5765 280 5624 483 1111 32 2538 367 9421 131 1309 972 11881 941 1657 263 1937 657 3944 732 1637 742 1217 612 1952 77 2978 686 13278 592 5055 854 1348 783 3319 617 1969 51 6815 68 534 722 843 591 578 39 8403 637 6626 613 5678 59 6058 328 7427 615 8602 369 1878 389 2874 730 6877 848 11725 207 2654 216 5511 373 14306 969 4894 69 12905 516 12356 473 4912 956 5906 808 2509 529 766 764 3687 579 2690 -1 -1
939 800 569 2273 42 9904 566 1213 927 2494 468 8312 384 20031 758 8366 91 73 224 11172 30 4210 750 9579 64 5936 627 151 248 2093 175 5961 461 898 650 2472 474 13101 461 438 165 7500 927 12163 831 4307 703 14179 853 3458 708 1115 984 99 372 6246 482 2141 506 6295 400 8444 858 45 451 20354 179 936 767 17923 443 854 122 6417 895 14739 351 20372 130 3778 691 5712 154 6571 371 196 345 15702 305 1450 221 3464 171 9387 443 4163 564 6975 556 284 319 9028 671 10209 663 2085 567 5237 425 16436 921 3710 428 145 444 20166 199 1696 423 947 5 846 9 4607 560 9035 620 7086 29 5791 84 3521 256 1124 999 12049 243 1030 704 9187 751 236 472 5089 564 5437 730 19790 230 625 350 20328 870 5703 846 1215 351 20381 26 2826 718 6871 296 1390 893 1253 180 8355 500 18652 653 775 547 5739 40 7850 918 5583 18 9881 -1 -1
940 65 512 1589 573 15087 131 4842 148 17571 225 2875 809 5071 482 53833 6 1083 194 4297 218 3952 889 5914 770 6382 810 6532 809 4055 90 21002 793 1670 842 1493 259 3664 187 3278 382 6925 758 5921 288 14356 737 4525 835 12221 612 1286 169 3104 988 10639 769 8777 930 4484 168 9740 158 10090 714 3840 68 4205 866 11988 195 2482 855 1392 819 15255 847 427 372 4868 812 6189 665 1852 516 13094 755 14892 525 643 685 7718 179 741 243 18552 755 3162 192 12639 419 6691 512 2434 217 3242 767 1115 368 3528 253 4183 680 6284 796 7688 909 13757 801 11613 296 4900 523 4430 7 6498 88 10905 872 2965 442 3242 371 423 342 2124 782 3640 938 7924 934 5606 322 14103 203 11393 307 2932 631 1791 832 2100 685 1544 790 4528 704 5883 454 13097 488 1596 497 945 593 29308 883 2018 377 531 471 1168 162 5488 480 3313 674 4226 -1 -1
941 14694 557 23774 704 12725 448 1338 899 289 232 7460 889 6777 124 639 700 7385 857 722 647 25162 541 10639 530 15403 841 3480 892 3028 508 3164 426 23824 854 1938 972 24745 203 6665 52 942 265 17341 722 5670 853 9067 290 356 605 12363 668 4185 554 4656 322 279 222 14800 354 5240 825 12192 86 2836 738 8230 627 2869 148 8901 533 9143 162 2375 691 4098 441 1108 948 568 5 2693 703 10726 784 3420 184 23505 274 3193 156 3002 439 8315 585 25 994 9937 483 806 109 1248 543 11606 553 25157 220 2544 962 11757 958 5507 874 1465 812 738 74 790 491 4237 628 14446 988 7905 525 1180 664 10099 285 190 368 1675 133 1885 362 2833 66 2372 527 17981 817 3842 547 1031 724 9583 540 473 555 2003 70 2017 713 12684 765 327 64 3314 327 20004 48 5976 466 420 772 2085 859 6599 46 142 295 5883 908 3006 177 7720 -1 -1
942 951 707 54 94 1676 766 5754 165 9032 979 422 674 3781 504 294 299 10426 956 3179 48 1293 775 10919 850 940 951 1877 365 1683 124 2438 569 3366 962 6259 576 2344 246 7198 402 6305 904 3592 483 5874 555 635 593 12283 927 8254 775 14195 466 16109 126 4665 189 3491 895 3521 492 14638 337 200 501 5303 385 32591 264 2333 189 3689 610 1486 429 23 75 13332 717 14888 428 8650 27 3823 782 765 231 29278 146 14844 925 22796 927 1346 165 5563 908 6886 947 2705 999 8764 421 12864 404 8325 244 5331 788 16913 205 7946 304 9772 801 7787 194 2666 255 7320 209 1224 523 13835 221 155 230 12592 214 3746 340 13412 409 7440 185 6957 281 6441 802 1869 879 103 867 952 233 3754 540 7143 339 17115 635 5329 543 4013 322 5327 638 2010 771 2433 362 6544 762 185 254 3659 628 3357 365 2183 917 10228 282 5466 764 6541 613 8727 894 7406 -1 -1
943 2211 717 15160 649 1202 920 433 625 2454 228 21283 595 10840 309 5759 80 1994 674 3228 425 15998 591 10629 419 717 726 3929 532 1244 509 3747 973 2522 943 1235 330 3994 627 4265 951 2323 662 14745 345 911 952 1166 633 1054 379 6577 576 580 514 12677 312 1073 296 4120 370 2363 218 619 280 3575 618 2832 445 143 977 10979 210 33955 283 497 694 3475 240 1303 788 3475 745 9727 370 4736 161 8941 462 3386 852 795 894 19282 723 2612 944 1784 713 324 255 2925 560 1401 362 1978 498 22058 484 2385 742 672 323 523 444 5727 201 335 538 7399 197 14422 847 10397 249 2911 427 9707 441 2546 663 848 312 2440 677 17293 956 5240 451 70 435 7254 507 1297 961 11325 385 263 330 940 76 6572 616 8005 273 1743 626 2289 62 2863 905 801 478 137 226 23124 312 2013 458 1286 190 3649 795 5460 917 16533 927 4869 246 14842 944 7528 350 10542 622 5883 885 3222 689 16367 231 1632 661 10140 285 4316 189 3521 636 15799 259 680 918 4648 387 2476 400 7 815 807 494 1337 317 11036 -1 -1
944 1310 514 4436 999 5748 139 7813 217 21 378 2596 221 4624 929 10934 54 768 254 9178 751 3314 131 2551 568 1884 135 1801 436 237 613 4487 590 28729 591 877 20 5186 27 4368 93 24 520 5759 392 13052 399 3594 326 4468 60 9794 735 2202 196 5023 658 17236 26 10250 102 2702 508 2098 464 2423 841 1135 479 5052 731 2649 426 2255 887 2792 499 607 660 583 961 2584 889 3093 824 43 786 2010 433 15891 573 3945 644 9791 330 1132 437 4892 669 8274 234 2531 918 3475 206 5899 624 5117 695 15623 772 3914 739 2200 803 6760 936 375 87 2103 333 6682 674 3343 982 9676 198 3672 63 247 461 4348 581 1554 7 302 105 1767 265 974 298 13445 25 3538 757 5904 473 1638 88 1133 554 177 186 3212 479 3983 564 5905 523 5283 541 9566 765 248 782 56 804 1122 993 14296 75 890 748 10444 740 2840 380 4042 676 3955 972 1580 220 1711 553 9949 740 10034 606 2767 229 4214 764 10295 792 987 327 18473 72 8013 971 552 527 2 915 2672 650 2217 342 1259 752 21 587 5814 586 3070 853 19068 878 1090 136 7763 207 6081 661 5617 735 7005 370 11099 573 1975 87 6669 881 3042 5 14148 449 3416 268 1862 277 4003 212 1605 -1 -1
945 1284 195 6282 150 6197 297 6337 333 305 602 2144 246 10108 278 9413 323 13615 128 8961 571 221 166 5569 906 482 599 3387 847 4917 789 2832 736 13095 653 1852 564 8692 988 5031 924 1831 234 1227 158 11920 8 4391 612 155 661 7081 620 3078 377 2366 464 5713 606 3762 142 1763 502 1632 795 417 160 5081 253 4232 824 311 906 8970 837 362 217 2163 971 10410 837 20866 570 1560 744 2143 762 94 141 6222 939 3361 443 1970 634 4601 378 3806 389 13346 242 4242 53 6984 311 1883 266 13392 462 1114 134 6751 369 743 817 15882 749 8684 616 20524 45 239 349 7257 513 17903 828 4089 932 1715 939 771 850 216 141 7379 829 3865 799 21605 363 947 805 7792 624 760 647 575 426 515 54 4518 533 1467 420 3300 240 4276 319 8951 842 5918 396 4509 381 10340 78 4557 194 8830 134 823 809 9518 402 17309 424 5696 849 2628 324 4407 891 5085 602 526 696 521 793 1303 176 27094 872 920 371 971 924 7924 960 1576 674 2468 943 24425 929 3412 744 6711 252 1347 453 9052 908 497 616 7226 -1 -1
946 14021 793 2478 135 2966 106 1089 876 4029 605 19286 372 18397 346 49 255 7621 815 13618 632 15121 716 4690 650 9023 104 6079 551 4286 122 1096 570 3249 356 44 234 20130 628 2199 807 2386 831 4137 156 6627 748 756 137 34661 270 4121 902 2594 402 1074 684 4676 112 464 876 4458 397 8384 684 13648 910 6028 888 305 423 1910 24 7358 178 3211 557 6923 926 9016 205 7702 448 2928 793 7649 916 2469 477 303 668 11498 915 3062 276 149 802 10969 784 4576 627 971 344 986 865 17910 30 7061 18 2232 473 485 154 5359 587 11808 462 5870 650 1167 571 24981 830 15150 95 9152 453 8991 306 1910 647 9604 636 635 503 2245 889 600 871 14746 860 3637 194 5354 208 10186 741 14267 144 9762 484 9642 956 5736 476 16349 141 5833 975 78 162 9251 352 7071 704 134 236 1822 532 892 407 13908 99 1600 276 311 376 18229 -1 -1
947 4652 832 2517 113 839 411 14281 264 29053 10 3350 395 5169 614 8608 216 9580 228 1162 260 6025 710 15132 326 3180 206 565 893 3674 121 1216 508 1716 662 4489 968 16274 922 5021 861 2346 136 806 519 734 432 8505 478 3275 159 8715 223 4930 395 2065 379 9155 294 3902 300 823 751 3830 795 10409 154 264 107 3219 191 8248 905 3917 376 3417 513 6142 232 922 278 6475 305 314 349 26538 450 1732 393 5195 735 4200 565 5385 650 7268 786 4662 284 18853 269 5449 720 5282 100 1352 228 3578 888 4383 354 27073 877 7813 860 6085 248 811 406 3512 321 6166 395 17230 656 559 285 2180 27 9237 957 1814 168 3201 735 5077 112 678 547 1686 341 2246 413 3836 733 1832 949 5059 882 180 283 2602 664 497 700 1612 870 32129 707 289 948 271 111 4917 998 7933 972 9184 403 2864 853 3091 11 8146 780 3297 969 1477 230 478 71 3499 555 5699 184 7256 452 16983 239 2175 759 1674 550 9568 241 20979 309 5087 348 5279 383 480 782 11879 -1 -1
948 1051 15 434 681 2830 214 2321 312 4824 351 3387 524 392 179 3618 164 349 535 115 428 9729 906 660 748 521 818 3782 218 5639 16 3571 353 673 561 2412 895 15118 363 92 99 3101 672 6130 844 4819 404 4315 290 27089 178 2547 688 4753 803 12146 707 23877 778 375 506 1653 381 13615 646 17936 75 2974 703 3362 170 1598 466 18 895 3657 878 15250 106 4580 471 6180 177 4059 111 1331 472 4774 812 553 129 1236 447 1914 823 23027 402 520 898 1412 238 10655 324 13785 655 6268 713 14195 185 5134 209 7003 37 13421 612 3262 815 5135 575 6144 440 2648 436 12683 839 2642 119 16069 609 2311 774 1793 375 16973 520 6997 195 12203 845 3339 349 9924 81 11851 287 2148 428 1419 931 2939 540 12330 808 13679 703 7125 151 2561 195 6478 979 14969 100 9197 993 4322 17 744 718 2991 767 2117 275 12867 301 14466 910 5086 477 8261 875 2921 506 11603 419 3698 214 3882 407 1921 733 5124 989 1786 -1 -1
949 11937 567 1601 952 6676 441 3307 502 3440 796 2056 74 4343 266 376 32 3381 463 842 318 1476 856 10097 358 7126 197 1146 526 4852 184 4681 784 5863 313 12453 544 14977 814 24325 319 4197 444 9492 536 6138 497 6694 874 5754 116 1316 372 10440 613 2619 584 767 767 9653 597 2603 984 4415 135 5247 944 18625 785 9416 690 16372 232 5385 193 20332 94 13783 671 4976 891 9961 66 11820 233 13901 200 3268 572 9166 526 9208 277 1523 6 4637 188 2652 558 765 698 1868 536 17203 518 7845 829 11274 978 6872 844 8207 101 14641 196 15033 531 11440 871 5668 648 1023 714 9412 903 2896 789 8406 345 74 793 24235 403 4702 914 9732 898 1540 45 1878 22 6924 601 3356 377 253 280 15317 459 5438 76 719 887 175 839 3126 83 26 138 2265 82 2172 580 2893 70 10995 270 6725 119 12969 140 2653 404 2241 947 95 695 5330 974 1661 -1 -1
950 3825 114 527 793 3219 645 6025 752 4713 999 9564 203 10703 673 2782 353 5292 32 5870 73 6978 463 3390 558 13561 362 13169 219 1064 182 16648 864 6189 979 2322 88 7284 33 13940 927 3100 924 10035 324 3268 831 3118 534 229 777 8477 688 2238 720 571 946 17529 436 605 999 2740 95 1789 230 270 101 9306 966 9533 913 2419 666 6555 151 1186 16 4118 45 2182 424 7535 864 6454 727 7969 765 1873 262 7090 956 9908 175 2513 502 15438 643 6341 328 4123 202 11016 762 9882 637 3609 847 854 804 5772 98 853 751 45 795 12334 855 4036 721 4240 770 813 342 4282 575 2940 584 12449 320 795 120 9074 97 9849 977 7131 223 5098 561 1489 961 3544 830 12664 134 6108 746 2303 493 717 292 1639 314 4435 602 1774 714 2960 937 3545 451 5400 994 123 128 3828 142 12844 38 5051 167 2088 468 10799 481 1919 739 4793 450 3090 11 10488 362 563 471 7476 204 2637 153 7019 535 10693 479 437 114 3503 620 1169 441 11970 354 2720 267 6259 551 1822 439 6562 643 3470 413 486 468 3807 27 11583 337 3083 -1 -1
951 1622 290 14911 899 9207 935 7492 446 12196 546 1859 862 3716 849 1372 669 3517 994 3071 263 1133 852 2106 833 2686 651 5911 819 4098 85 10342 146 2434 514 15857 326 701 731 2009 847 26193 867 7635 746 12865 443 7484 526 1505 971 1661 371 3 732 15076 759 9495 946 2536 489 8472 683 7651 665 2299 403 4238 894 3293 280 6235 969 12613 129 6077 112 1533 679 6374 801 5335 756 3064 174 266 739 6788 27 79 128 3977 143 682 602 6258 983 2981 142 7972 121 4517 320 2572 444 10832 705 5011 102 1286 193 10804 357 26363 109 6652 856 5315 969 5933 270 2667 642 3970 365 1579 609 4669 251 5006 540 3025 18 15810 697 4583 207 6266 441 9762 958 1908 451 2729 920 3857 642 9748 403 14001 352 9023 646 5743 7 11013 552 1893 780 303 67 4037 409 6122 660 2167 835 607 495 622 682 4030 691 1419 439 437 75 132 298 2110 863 7526 783 6119 549 375 655 1467 84 3930 103 11096 380 3237 548 485 480 498 982 16784 180 6403 420 3732 328 5844 456 71 211 5835 196 122 265 17006 500 3468 -1 -1
952 2122 917 323 797 8320 80 2229 224 6421 553 5534 490 5163 311 8911 629 1152 294 8945 964 244 191 13992 247 8519 144 5238 42 9073 864 872 658 1955 861 16808 694 2717 534 2295 873 2266 857 1888 884 9901 385 719 976 2022 808 6916 662 1367 149 3554 891 4162 901 7591 71 4325 197 2274 551 437 385 1247 363 1662 465 4835 888 10383 693 3137 655 1617 238 970 999 571 297 8832 381 9112 21 12319 838 3922 945 9157 124 4575 574 6339 629 3523 891 5670 363 2905 898 1114 411 413 170 555 242 12618 415 3318 633 18727 548 4437 552 11341 261 1366 201 7661 691 445 446 321 223 18247 517 5692 947 7532 297 5564 347 1974 568 17929 305 11877 203 22786 945 149 140 2314 634 3337 440 12892 545 5818 710 1094 856 4383 92 16988 264 7210 871 13567 880 6848 685 21357 251 4146 838 10317 363 3797 931 17087 762 1258 35 958 56 4912 620 4711 908 114 758 3212 951 9124 9 2734 865 630 480 6359 990 3797 172 4847 735 1830 926 5739 884 1206 22 4947 -1 -1
953 2072 486 2469 561 9100 455 4096 527 7401 555 3786 44 4278 935 2839 442 198 782 1060 930 929 560 3783 793 20904 29 3356 826 1109 274 23169 440 7659 744 40 973 2553 643 2628 767 8753 119 2321 30 7442 832 933 355 2959 469 291 540 7736 592 214 949 8953 401 24529 502 1248 447 8079 697 407 925 24860 80 2163 914 10564 746 1536 872 303 105 5277 975 3204 191 2893 83 201 636 777 700 234 103 2948 441 2354 656 6258 125 1736 380 18229 422 6591 675 1802 39 1543 88 3903 734 24680 510 13867 149 5473 555 2324 11 3433 468 16583 688 10635 876 13767 226 4167 207 17744 546 27458 341 1207 807 10045 531 1720 641 12598 658 444 468 23978 570 3059 818 22208 572 1871 223 25495 107 3572 670 13991 321 169 608 19659 661 4498 984 522 768 549 925 550 209 2247 920 309 820 2409 912 33243 963 341 -1 -1
954 801 900 8145 719 1793 410 15990 626 1198 380 578 768 1958 216 10505 152 2849 653 1116 883 12566 585 3024 594 2343 831 10123 7 7364 27 13262 990 4577 440 9512 832 2696 55 2309 230 3122 207 11627 194 15987 149 5990 628 3006 792 1653 674 8320 476 4336 897 4941 326 15030 377 3408 889 2676 34 1694 747 10313 91 2202 570 1427 284 7620 170 13341 968 4565 490 7334 332 4067 500 2532 992 2565 952 7614 174 3727 201 5646 214 1362 630 1254 459 5778 416 7843 92 3063 596 8849 354 1415 83 18477 832 1137 259 10762 625 5897 835 8616 6 85 955 9365 558 423 544 1232 889 88 546 4696 333 5694 810 9419 300 5718 910 14752 407 1242 479 1066 702 6606 658 17404 582 1878 118 5561 344 237 338 3992 881 1207 437 10585 516 12253 550 6759 310 8960 980 11330 183 10247 337 7126 793 3909 277 11039 709 2987 897 1781 863 9814 91 1735 234 8624 896 164 651 9035 116 3556 78 8190 381 9169 371 7845 943 1994 635 1849 886 2072 681 1323 447 4945 612 2384 964 586 365 74 113 6349 -1 -1
955 3493 102 14704 872 9310 33 4927 652 2952 471 5622 520 8443 157 838 402 1038 458 8139 636 15890 161 250 265 1093 397 16142 297 3816 346 6294 278 1143 465 6718 442 1396 900 206 294 29727 156 252 901 1221 225 2452 115 434 42 6837 78 1585 299 2769 738 27005 781 1213 851 3725 31 4488 994 311 928 9929 559 14467 254 3152 943 2750 849 4941 993 17112 853 5510 39 12850 461 9 734 9155 903 6343 982 1320 393 6878 240 4311 800 6315 867 16367 769 2459 15 569 472 871 446 1286 85 2978 335 15070 531 2113 781 7410 241 3505 885 5375 991 1270 328 3978 815 6785 947 7845 88 5290 877 4869 109 99 86 424 304 7224 799 926 726 2467 219 3453 684 8036 173 5449 831 22926 162 2365 16 25233 598 20439 830 3794 768 2952 229 7402 481 1790 335 12348 531 3125 883 1132 678 1119 562 24226 624 151 812 6356 191 2250 117 13786 540 585 919 14103 632 14650 753 2777 -1 -1
956 9420 601 344 624 13494 1 4173 765 3735 917 3071 408 34801 937 1306 663 15193 149 5637 591 455 511 1506 882 140 864 9038 470 7338 10 1990 674 5357 537 5191 79 1353 96 4886 452 2279 297 1396 235 14704 750 8013 262 14984 851 5280 68 7136 40 16436 513 5918 945 2649 931 9464 258 9746 339 7412 70 1041 255 552 863 4558 952 563 483 1242 889 3465 95 1000 90 595 915 3871 129 1078 479 13120 472 8003 837 3649 696 10824 635 918 238 1355 594 12901 495 14171 619 1684 482 3986 977 5562 162 871 222 2976 800 921 995 4397 339 9516 310 849 917 1645 564 11996 353 1674 819 10211 108 6501 752 4306 968 7436 733 245 766 3459 572 15276 908 25 398 5577 331 3628 298 8362 741 12240 355 5269 404 2739 141 4114 880 3206 270 2088 354 10356 691 10810 710 7028 371 822 448 4459 590 8746 353 623 18 9602 397 22803 651 7163 146 7541 805 1708 576 29965 505 2201 124 3852 252 3396 655 3471 518 7292 -1 -1
957 1390 823 6158 195 1579 832 507 106 1130 418 11 830 6681 162 92 384 7398 468 9672 321 6762 976 3133 1 26156 674 6069 138 1284 629 9609 724 6611 202 3277 259 2096 536 15218 191 1429 328 7369 67 195 121 281 744 4575 712 2634 874 3136 561 11213 678 1804 576 1270 313 5523 264 79 149 8729 657 11297 795 3313 218 488 778 10189 524 1397 979 30414 131 261 722 24767 225 10185 207 15953 270 888 369 1227 732 8968 436 890 627 1906 861 5159 855 7743 294 12017 933 1892 357 9934 193 9896 487 3885 559 2499 637 10313 328 10655 347 964 189 8422 297 755 259 3406 68 87 976 2173 664 1462 819 13310 437 583 839 3307 495 1818 341 14034 774 373 329 3420 897 1383 272 1071 193 2217 108 2349 561 11692 98 1247 538 6643 502 7609 996 11427 181 3768 91 11864 633 399 883 13786 140 3405 439 10218 229 1417 457 3404 709 1194 949 525 10 8934 709 396 763 2314 678 5838 636 12212 540 526 983 5500 288 11619 438 2739 204 343 154 14646 256 1871 736 5563 301 1600 407 2435 916 2813 738 3804 713 7290 -1 -1
958 46 353 1836 896 6471 233 2306 22 853 606 5622 317 9181 275 13470 538 608 549 7247 419 21858 284 11286 652 11088 115 8530 314 4106 523 2395 695 11439 288 6245 719 13103 383 504 507 6496 692 8885 321 6014 805 7001 22 8513 460 3572 333 2672 186 1448 986 9990 889 5608 864 3017 787 11745 467 4294 432 1603 242 3124 589 4305 529 150 472 254 578 2839 77 9256 402 2729 420 2209 402 10629 314 5061 151 3291 111 289 468 12985 23 18881 318 19553 387 2737 360 13485 959 715 475 13309 385 2840 89 1038 246 18472 739 1376 129 592 829 3211 523 1565 587 9128 31 7495 289 3328 449 763 667 10657 591 1554 192 8340 812 2499 105 1310 15 4634 245 7273 716 16940 118 2495 787 11723 188 2032 706 9115 72 8114 327 1464 959 4627 977 1915 897 7002 161 3648 797 18896 542 2281 414 4973 84 3094 10 7103 467 16373 617 17549 464 1157 190 234 539 485 247 1897 753 31 258 8199 464 4794 529 818 794 11498 -1 -1
959 479 982 709 700 9425 840 2083 463 2175 846 3536 243 1909 208 1122 189 85 989 666 411 3260 495 939 470 7317 144 960 607 19358 36 3438 984 28578 361 16979 46 696 749 4766 576 1955 578 19180 951 6721 121 2733 988 8407 714 10469 828 3705 837 3217 336 5039 523 9807 730 1758 81 398 694 13683 421 6190 17 5374 204 626 552 5673 251 15745 686 1762 429 3234 182 9750 420 2839 953 1622 235 5625 654 3514 684 16265 593 3147 38 2464 605 6440 179 2146 809 3646 656 2508 36 9642 811 11543 753 2200 847 9382 191 956 765 897 594 11951 841 3486 77 7980 711 1532 905 3769 354 2520 44 258 437 3630 657 2950 567 8641 426 3087 185 6102 785 654 40 1937 515 2351 858 1398 615 4443 666 1274 204 8188 315 260 14 13196 780 3403 372 9102 245 7132 61 2063 741 5354 362 7690 877 3828 848 19429 440 966 301 7081 124 92 976 1295 428 118 177 4087 813 2773 829 781 465 2128 331 2289 1 7123 623 1154 195 1757 405 372 904 1749 444 19750 932 1140 80 853 629 25095 503 11228 237 5592 248 120 102 3170 387 6543 886 4687 661 411 12 8264 708 2321 -1 -1
960 1227 666 23397 395 5053 739 1622 349 21531 982 10846 150 8572 11 10025 261 1968 990 9420 51 2414 570 5675 14 3104 556 6528 700 1569 792 2419 985 1812 382 7139 461 9757 479 256 935 3645 989 22750 366 14498 207 1610 44 1434 781 4914 954 1456 951 6874 79 2142 252 3271 991 921 724 10883 136 1200 564 12088 179 4235 263 1034 346 17013 757 120 105 9147 442 6809 689 8283 535 4402 16 3902 411 1510 63 16413 590 4700 465 834 241 638 116 2666 284 38 272 10261 512 7039 689 20807 830 5097 49 10350 595 2147 768 4490 525 2965 948 325 270 1621 10 2666 893 3972 719 5251 845 2035 268 4333 225 10495 582 150 105 11522 185 6525 752 1809 285 361 535 2874 53 2124 273 5071 950 3227 780 8872 642 5963 848 2512 884 7136 454 2608 651 9746 665 7360 261 10526 86 15113 454 12925 122 15248 133 2636 809 7986 964 863 217 8573 180 2643 829 221 456 5878 249 3 99 19621 407 486 542 10443 302 998 185 5669 267 2515 -1 -1
961 2187 972 4773 778 2565 424 23106 733 6855 127 3704 862 4077 651 12502 264 13450 290 1 919 13094 375 21751 733 4678 356 5108 765 1518 645 14575 652 7617 916 15173 38 8674 467 4439 298 3269 98 7969 996 9341 953 131 638 12088 776 2883 860 3909 99 10162 232 1673 237 10624 12 3171 771 11935 768 7911 254 142 714 1280 772 5157 698 2109 804 1847 27 7577 506 7446 476 31274 820 1513 773 6846 862 384 565 155 625 6823 656 16793 805 379 506 230 796 14187 863 13327 477 591 620 6332 663 16912 362 394 261 2568 131 4894 48 12153 278 8640 950 1101 229 14568 919 7990 811 4935 463 140 136 4287 462 12059 994 12876 366 9814 956 711 620 577 230 14546 828 4455 842 5471 747 1365 301 5939 583 2747 550 7607 401 101 558 5139 835 4834 141 985 302 7403 270 13256 792 4535 161 21296 963 3844 353 2000 -1 -1
962 19082 933 4049 943 55 947 1138 203 1997 520 6914 693 1321 490 4649 342 32884 390 5099 310 2176 316 12447 777 15855 542 1264 514 7574 1 194 553 2150 439 15301 953 3581 412 3282 9 2591 939 1490 639 13207 817 6511 361 5978 155 463 839 3563 334 8214 324 474 421 404 501 6304 630 8922 972 1296 603 11605 382 1332 552 149 642 4097 493 8035 221 5655 141 5903 247 6287 37 2494 622 45 975 2641 39 1980 488 1802 648 4101 237 468 250 153 445 534 959 8024 374 5958 786 7469 170 4313 648 5279 875 16426 436 435 697 7587 840 9364 831 4398 915 9702 410 14000 269 2707 106 28931 920 10097 823 2449 818 217 352 717 171 14431 505 6640 425 6957 617 11931 903 1468 637 3083 478 6714 647 3432 578 5122 94 2019 538 1796 27 479 967 4154 832 7048 538 38677 846 3844 567 20595 652 8567 38 4243 141 77 163 21647 888 1365 777 13451 556 2877 184 8454 606 3689 854 756 -1 -1
963 2251 234 3141 351 2676 374 3322 285 774 406 2249 346 4256 553 712 484 14143 869 24316 831 2973 14 3865 365 8364 994 3820 680 22627 387 7738 842 9724 505 3597 54 89 33 4992 88 1137 526 9065 130 7455 770 13170 157 2251 140 1972 797 11002 746 968 58 152 958 10651 90 453 435 31484 984 39658 661 10164 498 2377 643 126 940 6550 997 20074 845 676 634 2204 262 786 136 25904 653 5065 86 1392 707 15185 964 201 197 6320 136 716 384 3214 804 2040 685 5851 679 8367 44 3317 725 3063 780 3928 873 515 26 3708 619 7710 934 12695 509 4933 125 4029 519 6384 757 249 87 10828 546 12607 480 2486 500 2226 60 5460 904 2881 192 1059 119 357 455 5625 425 1997 433 4367 644 1409 86 8331 589 758 272 1717 531 4064 359 13309 784 7363 520 4919 14 1036 468 4719 131 886 70 3829 554 3043 826 2037 786 8901 433 5669 347 1819 75 14329 157 537 239 7194 411 2401 557 4147 198 5529 990 18626 -1 -1
964 879 70 12692 167 4503 251 5767 395 753 612 32920 552 12021 387 7214 540 19088 726 3132 783 1867 660 11161 838 8652 95 8687 378 1730 506 13008 759 2100 527 2956 950 3918 287 2733 436 4062 465 1381 970 405 667 7588 72 3507 567 8797 164 6445 821 1710 987 6955 655 8263 712 5013 162 859 855 2378 447 4605 853 44 411 9353 645 13425 595 2308 72 9668 573 2284 805 498 622 7054 917 8147 913 13726 19 17022 897 10520 915 4972 732 6810 737 7119 596 8397 41 3114 325 5331 185 17434 329 4508 752 5182 562 8726 852 3344 194 579 453 5265 473 11787 618 6496 911 258 217 4279 309 11076 505 6025 522 11750 539 3796 655 6073 737 124 728 2028 78 2949 994 331 112 9782 33 1742 929 12771 843 11813 935 6161 586 177 720 6385 322 3789 680 6149 640 8189 39 7101 322 1385 454 1512 654 908 574 1244 815 427 649 464 335 2186 866 1372 485 3556 753 1490 853 790 296 12849 173 33147 642 4525 -1 -1
965 15512 544 9382 738 24586 417 1521 504 3361 179 749 920 4023 417 7354 378 6053 311 6242 721 4599 679 6217 694 1351 745 7421 810 1056 697 2054 761 3035 990 16117 536 4313 814 15843 360 6172 347 8209 476 2643 332 8423 440 20282 706 6849 170 2888 412 9876 436 4546 573 1630 575 2230 860 2853 913 2106 116 2321 171 3398 975 2060 903 5696 905 1714 808 7909 245 7433 713 1816 167 6620 656 11235 214 8695 8 2051 55 5872 486 13487 611 15856 856 1612 759 726 599 15652 902 12979 6 3442 960 2831 155 194 472 10456 856 5205 392 9619 550 5861 126 466 88 6706 381 32 680 2252 115 3078 698 8987 533 28 240 4781 604 10645 211 10132 280 5805 660 5995 907 19071 143 3961 640 11877 588 221 439 13853 548 26378 639 5612 432 14097 816 474 59 192 49 5356 69 8465 321 18757 142 11594 310 60 533 1488 639 1159 792 8589 791 2001 318 3058 -1 -1
966 892 527 16709 162 3695 707 4206 412 14096 115 30643 220 5605 489 4880 298 4198 175 1721 218 4307 367 571 237 2587 746 2470 774 3122 648 3774 643 1397 560 5725 286 3418 24 1998 255 3797 79 1606 63 1838 746 16792 141 4371 674 9697 198 4823 380 2053 486 580 523 1879 536 22586 480 2283 111 6109 779 15421 29 4474 225 2689 124 5179 627 21573 313 1670 332 3848 991 5965 303 810 696 11977 464 2239 427 1331 514 9158 141 248 953 10339 876 13900 249 12463 218 4076 496 6486 451 6979 330 903 640 456 757 4802 473 2210 174 1019 943 20621 237 31053 789 12018 249 3123 738 3835 598 4774 685 933 718 9725 866 383 296 3403 900 2423 979 4736 482 241 165 3990 17 14061 489 13110 375 9323 93 1501 77 23730 755 3444 113 1334 414 2472 683 2680 227 24039 521 812 680 6641 463 6974 659 8612 12 6435 657 3303 147 3967 139 180 188 4957 902 5946 693 1306 541 234 3 5101 551 3356 -1 -1
967 2291 938 8559 196 2464 418 3769 64 11705 176 4050 366 3986 903 3464 523 9222 760 5671 437 1759 238 4693 155 13462 171 9196 692 3866 771 968 815 15641 983 2625 50 1027 638 7726 428 7151 252 957 665 136 969 4306 376 5486 629 7223 460 11264 504 4145 607 1659 550 18361 203 1185 407 9075 975 5082 390 11574 307 5458 836 6100 327 2389 492 5435 593 17124 906 3817 153 1872 597 7272 644 4052 773 2915 942 2863 450 14172 753 4674 52 252 267 11267 887 2622 462 3032 299 1569 274 5996 869 1094 359 10949 414 20918 836 268 281 8453 603 13924 976 10567 57 10159 224 6703 249 5199 216 21835 983 3632 537 5880 388 3193 725 2033 969 7472 831 5470 991 7021 974 2917 962 3248 270 994 755 11589 862 3364 752 2480 256 32675 671 8444 29 3667 643 6687 892 1930 585 3932 230 3260 825 445 923 2305 210 143 471 1962 280 16157 153 1404 438 3387 831 10653 940 8120 746 2842 20 9020 664 5161 707 12 99 1135 -1 -1
968 7632 901 8601 882 2197 416 10106 690 2305 944 5283 422 5345 51 450 629 4164 184 13200 58 14869 486 2214 841 2110 996 3445 898 17351 700 9350 756 3043 77 10366 65 12933 671 4899 729 9188 623 13134 894 4222 145 488 919 5235 836 885 506 1352 978 2978 3 446 568 133 87 2 311 9949 123 6 967 6348 471 11368 643 4556 739 481 80 6381 896 6404 245 8221 783 2146 36 1052 129 607 797 2868 40 4586 692 7895 795 2617 56 3983 900 12170 591 6989 662 4803 582 13385 631 7410 930 10225 756 7788 634 649 45 4912 626 10168 952 2292 214 14297 824 1194 924 1186 68 609 217 6165 493 10718 679 14017 146 433 517 1883 922 6906 301 15808 688 11570 8 13048 385 6470 884 1856 787 3506 901 418 758 17176 398 10946 459 10717 300 3623 544 400 764 3840 648 3706 610 1018 56 106 758 3540 709 3902 457 24553 181 3525 57 2656 262 804 792 27733 691 27044 730 3012 387 2932 -1 -1
969 10046 339 28177 107 1657 651 7426 109 2255 387 4017 219 2116 427 5719 508 1089 767 834 362 14235 561 949 56 4961 479 15102 654 2984 321 12268 525 4289 726 400 357 25084 526 4981 567 4536 843 1774 299 56 773 1950 911 17733 906 4942 992 1970 239 11853 200 1304 52 2039 12 1096 327 9634 9 12398 168 16605 379 329 506 12498 15 8425 91 2444 931 5361 39 1303 297 1298 894 7264 222 4310 258 15014 719 14713 884 2156 217 2657 237 374 43 2347 643 21477 157 2686 144 4604 443 6439 728 13040 892 6577 390 5720 96 4668 429 8012 121 7882 356 10989 626 8081 453 9530 160 7488 349 6873 178 7079 925 959 902 2167 21 4394 258 10076 899 4861 251 5667 875 463 913 1492 387 8270 417 19856 755 1286 550 472 948 11400 531 2210 889 11884 257 8761 268 892 767 24631 251 11382 83 13209 602 3906 398 1936 298 1210 -1 -1
970 1940 512 1003 470 1010 683 10515 452 392 351 1066 498 22764 66 4506 127 14654 174 13832 497 6907 548 15447 71 4023 634 92 719 1936 453 15155 917 23988 761 4422 62 13922 913 55 270 307 203 11927 401 2368 669 5093 195 2792 727 20946 718 247 474 3398 146 1995 205 5754 563 27767 100 1304 368 2611 581 2578 298 1259 461 2886 492 408 821 1820 595 1065 132 13644 724 7477 428 3938 851 221 665 3620 730 3891 399 3369 282 2716 632 4567 298 2548 991 6311 572 902 903 4226 784 7387 804 13818 737 9800 420 2865 698 4713 887 5595 698 6742 526 2336 960 17220 626 14690 406 1922 449 2151 223 5330 942 13552 850 4331 613 14162 73 9261 891 4775 181 6821 991 20514 684 10919 114 1220 918 123 199 42 647 7550 101 2141 814 2915 626 7052 630 14363 207 486 355 4394 240 1829 56 11623 412 4646 553 14067 244 5099 256 72 36 5349 62 3404 804 1249 674 830 144 6296 385 2548 8 10383 745 1287 -1 -1
971 13384 553 592 589 6120 603 10386 832 9663 997 5628 954 6100 38 17169 845 21039 476 9628 838 991 261 416 681 12674 343 4450 655 4882 567 6634 547 12062 198 2154 520 21394 437 11665 113 19097 734 2971 995 11623 840 3486 502 27372 912 1734 540 4870 895 6988 225 5921 253 4317 217 3783 891 13845 401 3229 747 7294 431 5256 548 1131 610 1209 711 8675 854 13633 871 1696 832 708 184 7306 832 9889 447 9286 604 2220 691 1905 967 228 990 2156 522 3501 633 7977 64 7238 740 1949 791 9055 718 13152 101 1411 294 8418 971 1558 46 2234 478 7334 299 2939 237 5537 250 8281 658 688 340 5282 903 14932 671 2463 578 1375 536 2107 115 1799 876 1532 555 6981 848 9205 71 2927 266 3944 373 239 556 1910 514 3703 886 3001 233 556 588 3831 721 1926 798 349 408 10198 740 9546 163 15028 197 3874 344 384 998 838 263 6183 584 6159 114 2307 330 6881 820 345 189 1467 140 9338 94 1705 657 3834 52 1218 717 8222 443 2380 -1 -1
972 2189 793 2166 792 10808 851 1366 266 5322 830 14255 972 1668 212 15703 422 498 994 717 683 6249 893 1016 328 6163 724 12685 573 9486 0 14978 104 4123 254 293 884 2733 547 16124 43 12475 69 6395 962 2617 454 805 832 753 186 3077 838 7290 786 8204 504 1825 258 10401 371 7372 158 1728 946 62 189 3378 726 2981 766 1056 126 4727 476 2731 884 1748 860 5134 180 6958 454 5274 388 2497 351 5938 84 1675 39 11049 312 4685 806 12399 27 453 236 114 836 925 253 809 983 1686 98 554 670 4182 757 21330 600 14846 782 1038 411 281 928 3749 333 5114 880 3563 909 3989 633 11247 186 3731 387 5408 386 225 281 14824 553 1288 245 983 33 4633 277 8068 617 3352 230 7231 632 2192 300 1770 383 11142 33 5939 749 4025 2 7867 114 1131 182 17243 724 1340 387 5248 492 6296 86 15646 536 1554 734 3279 70 4082 67 2156 787 2315 933 4305 986 2402 725 4408 894 8765 209 14841 249 5587 722 14307 962 9433 607 7789 98 12451 412 1978 599 2126 232 3547 237 8880 647 4178 233 363 60 80 840 3419 508 3058 637 457 661 2914 362 2138 -1 -1
973 1744 866 11862 894 700 197 18798 472 23816 631 1105 529 6471 650 4694 65 30624 271 14521 186 3501 315 8904 236 2913 296 706 35 1148 18 391 100 50 530 2625 611 2290 747 3396 212 1033 447 355 809 15059 332 1174 197 2680 485 5009 896 2329 213 4303 889 657 773 16818 354 12622 848 2226 660 2493 235 10381 546 16441 472 1080 49 1443 586 48 24 5676 817 6073 713 1260 909 1933 588 2887 231 330 265 4347 610 867 586 6854 533 2783 362 6633 374 6022 666 640 940 3655 401 8664 356 1560 822 4549 498 4414 905 9959 408 1345 67 3234 756 21703 364 2350 656 2478 683 4528 419 9590 930 4844 64 4899 858 4113 141 4245 948 1810 561 13635 501 907 209 2318 392 2855 375 471 265 6767 23 667 973 4621 595 24771 564 19100 355 862 251 245 48 3681 897 952 474 1815 532 1435 324 10875 61 10508 765 3819 448 4950 992 524 671 11139 813 5559 656 388 695 2958 6 7350 589 2949 687 9740 196 14722 739 278 213 1390 291 9019 8 8697 222 3728 174 1052 747 8713 18 5066 401 3176 573 6685 -1 -1
974 5939 262 79 418 4774 601 2914 305 7509 577 5811 129 1536 706 1474 86 1750 474 4732 307 4247 540 36010 504 2614 765 7224 179 4068 123 1117 263 650 340 570 126 9280 115 1363 703 5597 315 2951 623 11320 218 1274 835 2328 356 6475 656 4035 730 235 693 13010 839 237 463 81 744 2402 943 5455 987 4020 772 25 802 999 869 36375 823 166 362 7119 295 4767 410 17215 763 7554 554 3586 146 5411 684 615 612 4846 539 7690 184 7858 46 4827 432 1952 971 14626 204 14246 539 4940 140 5617 229 11795 774 4205 469 27453 29 8283 554 20354 248 5655 603 643 61 6349 603 1388 542 5268 324 371 268 14899 527 614 285 9322 124 9479 72 1114 56 3574 520 400 530 5577 439 5307 738 2126 993 5620 101 8877 347 6344 571 9351 868 5554 217 6546 926 5602 465 4092 761 16077 114 4885 760 4048 785 11348 596 1370 477 87 298 4948 308 16187 998 617 605 880 757 11283 935 9272 468 8449 -1 -1
975 7427 661 3373 187 4983 997 1542 330 8667 311 3532 269 9638 913 10565 703 14983 816 3144 801 4733 880 6056 537 10189 147 247 619 28378 983 567 126 7720 283 15792 45 1708 177 2645 503 4102 486 8349 31 9931 447 595 89 991 410 4100 661 2510 933 5396 344 5427 165 6522 152 6105 438 4142 621 1246 930 4490 945 8042 557 17391 719 467 729 8800 124 4160 200 1732 729 58 31 1783 95 2337 143 8230 386 12337 50 1467 591 1157 871 1686 729 251 222 10894 124 1891 233 2651 722 3397 736 12381 782 8166 393 18010 69 3556 73 13651 464 2884 568 1959 122 13133 737 19044 118 771 14 12929 564 4076 108 3034 984 11591 911 3745 544 1494 949 166 57 16979 860 1725 787 1166 347 23184 488 3734 280 6384 358 12200 79 5710 923 1380 98 10593 898 29485 218 4866 120 3830 43 517 219 18930 848 1403 319 2992 198 1121 807 2901 86 3613 953 7152 386 281 722 2153 816 7190 249 820 -1 -1
976 3369 705 3712 985 1279 789 3020 505 1178 583 5869 709 13282 783 7207 317 2419 601 7257 526 9197 809 8246 867 5715 617 7086 128 6706 681 3935 276 14083 778 948 997 7195 902 3879 463 4653 658 1781 736 4972 293 3783 146 6513 661 1427 372 6510 500 8647 52 6743 276 37 988 1511 478 6465 259 1775 687 9986 672 1969 490 2844 603 8035 428 185 857 701 861 1663 679 10358 444 1621 258 1454 445 1703 438 1113 392 13763 64 238 323 1496 972 1409 236 1490 51 2778 446 8338 705 1252 843 399 933 13910 911 2254 399 13816 4 270 199 14188 131 7256 354 721 979 4614 943 4528 300 1351 113 2428 524 280 285 2415 615 5111 853 6053 844 12281 546 5048 675 5903 918 143 179 2089 695 15917 390 986 646 3145 595 14321 132 12112 510 4146 751 3561 861 10052 661 881 155 5541 281 2064 471 229 178 3612 267 5698 419 2709 30 3334 850 4627 729 16929 765 6432 236 12663 207 13240 311 5234 387 181 81 1195 228 10762 227 10005 64 18337 621 10052 945 9809 339 1642 217 3855 657 1462 462 786 920 14013 754 1968 659 2119 167 3068 466 10085 64 1094 451 1207 312 2399 -1 -1
977 8833 657 377 421 2075 334 438 190 1639 140 6505 469 4357 636 5072 86 724 891 10376 361 3278 409 5644 387 205 792 3835 253 11230 146 553 887 2634 244 7730 136 5160 449 20226 763 1790 66 15208 112 5970 137 4849 254 492 963 2463 869 3441 351 3167 512 1233 95 1203 237 2198 365 782 865 4119 313 909 888 13244 717 505 615 2182 104 2257 702 1227 453 17757 145 1400 867 261 82 6175 203 10406 366 4851 43 506 405 2932 731 3091 164 1189 983 14209 410 10292 626 7202 492 2079 563 7372 94 6458 507 3712 680 579 377 881 934 12282 367 851 666 1694 47 805 566 8131 581 12167 133 2348 726 8464 19 1348 276 1393 185 2883 382 9931 457 4357 358 400 843 10151 625 1290 467 3136 106 926 77 7832 6 2935 13 17898 102 7317 502 37654 158 20153 275 5625 861 17462 67 3931 86 1135 617 5607 383 2819 471 2300 157 1660 309 6535 473 17694 16 4523 28 15265 79 10747 337 5514 821 592 3 8139 640 1709 959 1358 430 515 285 19504 921 1605 464 2146 869 30 171 4958 590 12119 -1 -1
978 13813 218 1310 423 16964 627 10503 372 1270 493 23484 617 4484 616 5965 360 5136 472 10124 271 2528 439 2565 195 9788 73 4418 729 1358 801 10895 511 9825 303 2271 173 13915 688 10919 273 15808 262 1586 256 13604 664 7868 698 12407 706 13372 64 1268 173 2569 198 12370 239 3740 866 3900 488 824 915 1639 44 2352 573 1002 400 6243 757 3769 740 19096 165 10169 219 1243 697 183 195 142 695 7022 172 8302 527 5625 618 4240 807 3547 447 14380 332 427 618 584 585 2893 488 10499 205 7811 925 11051 251 383 370 1948 549 10209 936 4362 293 3636 265 2070 351 23856 107 3864 408 7678 675 2354 462 1226 474 1069 869 5784 302 9519 106 227 391 1620 831 12891 707 67 521 11063 223 4011 936 11734 609 8244 852 1512 215 5728 648 5328 940 2774 923 9420 705 9073 992 6997 306 2888 76 156 788 9269 776 6196 672 999 782 9543 598 1408 208 3623 355 1727 660 884 730 301 201 16352 725 3736 -1 -1
979 10362 58 4198 332 530 815 2772 816 3966 850 64 108 2375 806 585 262 4141 864 20198 846 490 814 4925 149 619 649 7114 452 9782 27 786 24 12233 373 688 468 3928 483 3462 377 9039 206 1015 663 9233 963 615 598 4451 50 529 214 3616 127 5333 794 1196 648 7791 801 14026 409 8074 0 2086 370 307 68 4 113 6201 825 5279 364 7482 623 20400 483 989 178 898 707 694 31 272 306 91 540 3119 241 7928 259 1140 93 9814 29 2345 510 307 866 357 892 9593 762 6087 371 5676 196 2507 55 2147 166 673 813 15963 978 22065 934 10622 919 6333 521 19870 242 2415 25 2429 350 3145 658 13261 977 1303 301 3940 114 14970 622 15102 406 9629 479 869 645 5352 316 330 110 23720 85 1677 427 8 210 11099 121 3904 94 12056 312 24028 909 1507 339 13016 395 25653 399 14492 958 3237 174 7756 752 8962 300 7879 551 6412 308 1091 335 3265 967 9730 859 3273 2 6992 407 2524 281 3750 605 190 -1 -1
980 2017 177 11584 866 7950 889 4040 445 316 851 298 345 1938 198 4138 904 80 299 5834 382 1520 969 7428 105 1654 611 7021 379 10133 34 3231 25 18551 474 1207 759 829 347 14937 216 5023 500 373 868 6648 924 8364 941 6507 963 3856 828 14562 141 8041 134 7724 153 978 145 3691 953 3537 619 8180 564 3593 937 7673 989 5851 76 5894 20 398 318 2089 179 3507 926 813 35 1947 821 1044 485 7208 42 2947 705 10573 624 14431 416 22705 395 132 466 14122 711 3590 436 2273 241 818 192 11567 920 147 161 1831 757 5635 961 3476 477 5530 440 4986 358 4437 762 11322 441 7971 508 3252 136 15352 727 2936 601 2523 832 10863 266 66 466 4452 698 6667 386 545 675 11312 152 18300 984 15305 780 11495 961 851 100 2105 608 11959 821 2768 723 26302 868 4543 118 8633 734 9003 978 5480 866 5523 589 25471 684 9590 647 6599 192 2293 472 1920 765 22599 -1 -1
981 5127 93 703 630 3494 858 3821 632 14314 400 2000 311 599 410 1638 86 6950 711 8402 681 5855 352 1972 924 4073 368 4414 543 1720 123 3280 721 6556 242 4802 642 2996 802 6710 305 1930 226 16175 9 8332 704 18312 479 524 586 2397 945 2944 455 85 956 3029 777 14559 476 4588 854 1210 607 7854 248 6008 712 2471 144 3469 914 1892 439 412 287 10153 30 1606 606 5661 428 10441 150 546 12 2426 229 11172 591 2978 735 1334 442 6869 871 3833 994 9525 33 17308 377 2422 266 20558 655 12785 163 6020 211 7124 132 1293 158 421 765 6559 603 1181 108 14355 382 7 54 13369 263 4334 108 658 634 5050 103 469 147 7006 875 183 131 128 353 15306 201 350 774 2078 24 13272 873 388 522 2702 315 560 781 1696 95 3410 832 7489 643 8889 534 17277 517 1591 493 10638 126 10618 934 2873 74 15825 762 5369 906 526 398 3499 908 283 574 4821 828 3125 582 1809 312 8755 869 14201 866 3145 482 775 514 244 40 926 347 460 598 6354 957 3007 946 2385 690 971 616 6876 512 359 14 2788 540 1613 580 6106 83 12171 251 5089 168 7639 886 6446 432 1078 -1 -1
982 485 424 3438 179 11348 128 12002 948 163 639 915 27 3476 126 634 351 4805 209 3232 823 5146 65 6756 766 4181 679 664 219 4539 543 1693 348 12418 797 5274 946 376 571 2354 0 1559 28 1717 705 31527 647 1276 58 1738 417 900 11 3528 324 6374 628 10741 956 3395 666 6679 883 371 693 4960 440 1387 131 6547 381 3110 609 5562 815 10900 527 2534 171 124 34 3963 73 19962 589 9438 944 23360 962 11634 933 6828 227 6944 786 893 573 2766 914 7009 595 11506 205 6925 686 8393 189 845 537 1343 445 623 292 1877 505 12628 169 12145 54 4454 525 9577 173 18085 33 11638 904 18691 61 6675 508 3567 109 416 972 9959 542 8474 417 5924 548 21347 986 8035 177 1689 722 14579 898 3533 301 10321 943 6795 856 2111 471 5686 858 2158 250 27725 691 8641 284 3271 473 1672 0 8303 341 6608 720 9540 993 7020 620 371 329 2724 672 1843 879 1688 108 4356 738 8 876 2874 595 300 -1 -1
983 2103 560 6077 514 4467 564 5093 690 3151 862 1252 274 3854 309 1769 187 2037 141 1294 550 9116 215 1463 497 1690 904 154 858 10828 896 4576 271 19637 855 6117 935 24555 155 18 557 6732 24 3959 448 389 583 4664 219 5375 763 4649 164 7680 515 245 496 10525 751 6379 94 873 291 6530 330 5941 176 3063 590 6485 919 2317 482 109 200 1562 238 8717 16 9061 538 2794 1 19635 272 16630 269 12732 676 463 575 16324 658 9330 807 3320 83 433 903 1854 67 9562 325 4004 496 3108 929 652 655 3199 69 27351 626 3175 744 16546 984 3803 459 12655 940 10791 179 5982 234 23899 269 13948 134 670 124 2716 355 6001 525 27058 156 7862 72 2294 608 5236 579 5595 973 1322 455 11798 263 1072 262 3257 923 14753 97 365 413 757 185 11854 489 4408 581 3436 269 1821 147 14271 493 2979 850 960 258 4003 922 285 765 5193 670 5337 130 2154 927 168 961 2954 271 2288 512 5857 482 2006 536 6766 31 252 774 4004 463 985 -1 -1
984 3008 991 4045 594 9102 726 2281 931 2187 88 207 15 2910 595 562 725 1953 76 4505 48 3696 80 4706 67 4115 392 11476 228 13248 345 3160 99 7647 774 1284 842 6486 635 13266 245 6344 532 867 249 4693 926 6884 637 10284 960 9531 822 1381 25 3073 40 4187 884 2922 878 2334 281 17607 606 8506 482 1065 352 6789 479 6983 26 6568 348 18188 325 1256 285 5976 753 2000 519 6586 988 1492 284 37498 725 4278 189 1787 85 669 590 8774 490 143 278 10712 846 1006 610 1835 519 2846 622 3555 355 3603 67 2306 345 5719 556 7037 775 2941 652 1243 990 22126 387 3296 899 1163 349 2253 150 4891 969 3428 449 4193 777 2476 559 7646 958 248 965 5898 600 37 739 2551 806 1664 870 1476 59 9320 486 1625 712 4140 721 788 843 2785 592 604 957 658 675 2169 698 6432 677 3739 432 2179 23 3314 911 15181 766 9966 716 2501 995 1698 808 669 812 220 202 14373 107 19403 75 2584 563 1124 55 137 726 7875 522 10071 966 5775 298 4547 591 5295 569 1376 365 4069 413 18565 421 1034 347 3619 298 6985 212 11072 27 3041 235 2858 707 1376 235 10432 -1 -1
985 1758 141 5907 213 5566 306 1034 805 64 650 22113 296 2934 812 2399 838 14726 570 3151 891 441 714 10803 836 13936 47 14141 501 2270 786 3138 635 3430 680 5525 507 14329 568 5133 129 2191 738 894 223 1555 540 3737 290 1427 1 1762 980 1428 365 2097 142 230 965 8021 740 5970 845 1380 971 1757 294 5658 902 15050 760 13936 323 6778 882 13509 671 61 203 5576 801 8161 925 1495 315 440 150 106 783 6381 524 18783 167 2009 501 141 166 18687 173 8934 273 23241 973 87 775 2918 407 6805 969 17114 57 8603 754 7191 756 15103 818 4914 255 3458 959 886 989 1017 269 7077 45 11714 814 1799 279 222 487 5593 259 2406 238 12385 322 1201 902 7905 95 7196 157 4417 242 1628 38 3091 235 8628 344 27902 594 464 93 5711 981 16771 97 7969 214 4090 223 29639 428 6799 623 2315 633 4738 66 9803 830 5162 978 12418 873 1062 297 7111 -1 -1
986 5502 904 13535 91 4588 453 5804 539 1350 686 574 118 53 844 7064 729 7823 76 6902 463 8916 541 10719 735 715 901 3455 70 5470 100 2753 260 3337 495 7481 403 28434 602 4237 191 6783 412 1382 370 4593 337 4995 208 11772 253 787 425 3249 988 3309 485 3139 936 2480 482 2824 775 313 830 18848 882 11939 35 3928 31 7354 420 11962 619 949 450 4755 395 28564 245 1689 117 12084 175 2651 979 3550 270 2120 64 6115 520 613 183 25918 896 13740 731 1156 780 19194 789 126 927 5811 602 485 300 6860 227 950 708 2605 41 23094 111 3101 836 3929 513 3971 756 2825 59 5612 988 7640 783 7446 76 3352 972 1298 314 651 326 19862 45 1505 324 1175 101 5304 866 5892 296 4071 657 2249 503 1462 273 13383 428 4640 524 86 645 1591 944 82 68 7022 632 1182 618 1255 194 266 559 2157 885 1977 190 11834 719 1873 664 4854 311 222 440 8809 565 1755 428 10731 965 25552 617 25126 869 1136 398 1212 -1 -1
987 2659 577 2679 148 13769 18 8687 597 1666 743 1647 225 467 644 5962 196 1714 276 34443 326 1538 8 1192 71 17587 625 19271 462 2496 762 3945 189 3174 359 5054 833 1498 815 5262 368 6666 866 20120 909 2538 650 500 938 8760 122 6766 476 505 698 8242 642 5464 335 7240 253 4569 827 8828 539 3760 662 4752 896 9725 874 32 267 3117 680 1354 584 3860 73 19559 387 3488 77 5056 64 333 339 21724 588 6889 722 4491 515 38 796 3895 412 4605 231 2602 753 1180 880 4169 74 997 796 2620 14 11700 562 18407 995 1041 547 3037 79 5891 315 22709 358 12510 212 3800 47 19594 780 2695 178 12461 934 9227 847 22406 879 2919 401 6756 408 7355 795 16294 280 1571 978 75 561 5757 419 1976 2 16749 663 10288 702 6347 402 13786 897 3495 433 13997 35 704 609 5961 179 15889 475 886 -1 -1
988 18329 453 4398 12 2268 161 2106 835 11945 614 13427 362 4461 853 3268 973 7081 849 4699 134 1240 718 9735 938 20624 78 651 326 6039 469 4845 663 12119 597 19887 643 15260 914 692 554 408 523 6506 104 21954 159 7998 494 158 12 7217 15 982 846 2331 401 1483 265 13225 572 25029 920 2459 598 16544 365 944 217 4995 392 39 502 4509 689 2262 166 11140 83 3898 641 3057 71 3484 688 1822 563 38759 453 10287 967 2184 815 663 725 18357 848 19147 285 8911 524 1222 566 14586 341 19439 186 3269 199 567 25 2746 172 19393 369 3076 496 1369 378 5490 736 2151 805 128 532 11952 616 15880 236 4479 210 4227 393 16087 37 7396 383 1105 325 1813 888 780 919 8334 283 1041 312 62 440 25443 117 8483 302 4218 253 2304 693 2502 985 2095 529 3983 -1 -1
989 10867 740 1050 389 10373 891 298 431 3905 858 1408 999 2567 997 9355 717 656 542 665 118 1014 394 7610 763 696 304 9968 290 6821 647 6670 463 627 502 8306 376 7661 611 5376 612 8150 509 4836 366 11225 179 16012 579 20772 842 15873 755 133 167 723 60 1364 323 9659 429 4598 773 1979 46 5185 1 2422 846 5815 634 7561 498 2276 645 1807 850 4406 556 6365 290 19322 301 1114 737 984 218 1264 186 460 736 3562 128 5606 149 398 32 11579 614 10123 250 2131 187 3529 268 20720 692 2184 969 13570 885 9516 964 1067 116 9981 224 2183 247 4954 928 6019 602 1515 868 413 861 8683 222 7137 608 4453 899 3984 71 14859 564 6233 393 415 571 4681 172 1114 287 33529 146 2664 606 5538 342 21232 81 11411 499 3503 781 1629 626 4298 556 9411 610 9587 634 5757 767 5941 163 1995 58 16236 474 692 204 2732 344 2917 283 3134 469 7450 898 5679 706 4185 708 2758 784 3246 570 964 790 18722 730 2328 221 613 -1 -1
990 15546 704 12635 735 4255 138 6155 151 1054 645 10351 168 30310 1 12222 345 5017 811 6043 938 11693 340 482 351 1689 400 15104 118 2515 737 28684 907 5305 372 26300 811 1231 363 4731 472 21751 597 665 744 14795 105 6358 43 2089 465 3101 777 3020 821 25419 706 29357 391 8680 796 4143 737 452 386 27084 211 1375 273 11288 663 3151 419 8294 162 3976 91 3422 125 907 690 5400 472 13926 530 2494 51 6273 958 8076 767 4694 239 7323 233 5773 607 1081 581 249 208 2053 471 131 674 2725 225 9072 749 2053 222 1125 850 2718 665 202 447 212 373 2712 832 612 603 830 351 3103 213 4452 241 24192 45 1189 122 4416 90 5380 123 13787 695 1042 915 5711 973 5742 860 4059 762 1361 104 11708 103 18339 193 10103 898 13874 661 3078 872 2237 962 5273 -1 -1
991 3008 211 10450 245 19476 15 2262 236 2238 345 1669 464 6047 111 2062 5 10049 244 4383 130 1284 297 448 690 4784 492 33543 817 222 200 2083 178 3039 832 692 886 16449 720 3966 738 415 195 17215 106 1324 181 2554 544 25664 210 3302 276 2301 452 3172 32 5882 624 13190 197 8409 211 212 491 247 608 9261 562 2762 735 6747 462 406 83 986 830 4267 796 187 772 636 201 24594 902 1227 492 3161 825 2484 275 2880 182 553 926 935 154 6454 521 11801 662 6760 181 1044 973 5559 216 2985 87 8848 754 3865 121 2265 345 3582 173 28 17 4621 499 309 930 6374 913 6806 691 8767 811 6520 980 5773 312 1346 135 10879 783 1708 399 6826 60 1478 151 8088 497 75 179 870 971 4354 644 189 762 2835 441 235 44 10576 218 14310 255 1791 812 3663 622 1217 742 21233 924 57 835 3761 713 17738 691 6043 744 6410 322 2306 30 5882 303 5851 68 4727 801 7645 604 1614 693 914 967 10646 820 4945 213 2404 216 17205 572 4570 640 10637 47 230 827 1698 398 4396 38 3752 461 2193 885 4687 735 2919 474 277 433 7778 691 934 -1 -1
992 5292 463 7437 679 12849 900 234 31 736 615 33 95 1973 129 1510 812 3152 527 3749 240 665 394 484 457 4161 684 18878 688 11215 452 2573 477 2217 272 14776 962 1317 792 15530 70 7308 631 991 264 1951 432 4061 566 5149 460 2304 92 5752 649 8400 141 3572 290 8590 106 10186 484 364 618 844 713 852 24 6961 30 627 192 2262 153 532 585 245 44 1006 212 52996 341 3056 757 4519 227 3269 897 1672 944 540 982 1505 213 8951 507 2049 411 12032 451 9638 1 6017 797 7693 258 4662 773 11863 560 688 434 42 371 356 278 11 999 3900 4 10448 648 3667 855 4359 871 1573 996 1242 165 2875 507 6766 121 5659 141 2906 599 6729 525 7420 460 17161 174 615 468 13399 488 2109 921 10423 873 2412 35 22360 853 1130 9 2222 881 762 902 2414 837 6805 188 21120 109 498 272 1360 434 5895 334 1221 659 2444 198 14584 324 19487 27 115 243 3381 401 1834 841 3006 333 9312 587 11629 535 21996 127 4164 114 1000 688 6633 833 5661 -1 -1
993 8994 844 5137 359 2884 220 5326 298 4066 637 1137 672 4093 804 4657 160 2818 148 8725 150 5271 271 5869 501 11955 92 9110 713 1881 728 5844 769 4859 828 16283 365 1977 789 13652 801 4866 833 14794 769 2086 934 7650 405 5442 276 1248 975 4142 688 3009 931 1616 767 990 92 2319 941 2177 937 10880 447 8701 423 10858 743 4424 918 1242 943 9275 928 5211 135 4293 181 27534 384 294 36 143 228 15120 664 1148 715 5136 251 1662 825 350 247 1208 504 37352 691 2442 92 4897 421 3290 387 8520 703 5205 933 2219 40 818 811 6010 27 8954 655 4622 430 10116 485 5618 264 2209 65 17036 151 429 308 476 505 888 374 11586 274 637 469 15526 421 5858 246 6340 981 227 188 1516 298 2999 804 27442 426 779 91 1414 356 10985 629 8950 917 2886 519 9005 287 236 467 2675 186 1152 165 3253 573 21459 896 1303 341 1902 240 10088 530 150 201 2133 544 16892 134 3135 130 6180 752 1535 130 1429 2 2671 416 6916 222 2702 161 3854 -1 -1
994 274 370 9440 245 3736 795 6567 343 3292 592 1189 108 5251 12 6944 35 17197 597 2760 984 883 622 10044 606 22329 727 11413 645 14968 320 8159 546 2020 105 1199 748 10248 539 21571 285 645 619 2909 119 5048 772 4537 659 4564 458 8161 168 6233 272 10505 284 2467 977 10882 876 7143 68 1435 566 4457 199 1399 709 733 311 13553 162 4746 986 11740 386 2187 143 793 954 38224 903 5534 861 5818 540 2865 91 428 66 20452 690 25132 989 3849 314 998 239 5303 215 377 391 8440 837 10296 958 4717 457 1213 834 6266 874 14982 762 1683 268 4191 784 6201 209 40 977 966 486 10556 771 3817 509 2735 517 52 22 2147 897 7642 24 1000 339 1446 933 724 219 3357 722 1412 866 2687 214 2310 63 450 186 18446 827 2221 980 18533 755 136 435 8800 972 10244 212 10430 840 11410 223 6153 676 2618 331 13079 474 4173 556 1380 992 10729 690 8818 -1 -1
995 1898 903 5454 462 11767 535 141 518 3444 731 8500 984 3103 78 7743 829 19283 80 800 728 9991 259 7705 520 9990 932 1057 686 605 75 894 380 2599 493 12290 395 175 431 14087 668 3604 591 16348 787 7815 599 11406 52 3395 704 673 558 5002 974 3103 752 474 721 12297 457 2718 620 4210 867 10207 437 674 74 2942 641 802 274 8608 869 476 673 9044 226 14191 468 1734 798 9893 620 1157 161 96 239 11896 511 15030 497 7473 133 641 894 2057 512 4972 741 785 640 6497 454 17513 729 1539 760 921 283 6020 490 6094 979 8542 420 193 838 14954 983 557 242 21210 159 11292 999 3279 474 2263 21 17275 610 2306 16 10116 304 23653 338 19527 790 5139 837 3479 754 2850 391 1824 710 2500 371 4778 695 1151 949 4927 71 9731 559 12641 916 9709 70 14857 273 11170 472 17673 953 5664 968 514 836 6670 381 5483 680 6117 -1 -1
996 12896 871 1488 848 2535 951 877 702 8698 985 10597 345 325 674 14552 519 53120 137 18795 435 10174 189 522 193 6057 479 2944 270 5641 346 10596 607 3858 146 5677 243 2726 179 9636 904 272 743 13870 921 1589 372 8703 585 2862 910 938 678 1233 747 2437 492 4063 172 2346 14 1734 944 491 992 4923 74 1554 338 4507 365 16331 404 3143 904 3235 362 8133 156 151 622 6001 173 2298 627 950 308 1975 283 3352 291 19229 195 10009 177 982 871 9295 966 2351 894 797 925 9961 176 805 794 1851 500 667 782 5401 89 7532 318 2381 48 1006 693 5543 478 19287 463 9258 987 17502 558 13859 511 13123 909 2045 306 1479 514 2180 388 1146 198 2339 889 1076 616 4018 394 2713 831 400 195 14059 140 1650 350 5869 753 10710 721 2870 70 1989 412 9025 515 5423 629 3628 958 17606 783 2481 437 8835 708 7704 332 6102 438 5194 529 1003 284 8282 298 3337 745 5757 172 2953 207 1308 477 24921 877 1690 -1 -1
997 798 954 143 217 723 228 817 124 15609 26 7798 863 21798 460 1204 591 2490 188 294 431 9072 603 8454 7 3824 794 1970 414 22079 954 8501 272 7903 370 6736 346 10861 644 663 437 8324 190 17413 329 2255 800 7542 340 3178 492 6230 277 2370 192 3719 533 6464 908 3557 179 976 352 7717 993 7204 398 11107 539 9776 400 485 506 6678 402 2186 906 1164 392 266 334 136 306 15051 390 900 43 6211 63 389 557 14816 438 12333 403 1498 32 17247 198 1294 393 5352 287 2583 725 6231 303 1380 933 14493 634 15480 902 1150 466 1499 391 4879 200 2873 116 202 814 10536 700 1782 949 2047 865 20116 195 461 39 1390 423 7769 805 5365 220 2519 136 3661 589 3496 605 8282 667 8785 375 1158 853 5323 613 2960 706 1690 183 2252 718 15255 992 3632 812 2818 742 6680 882 8477 534 105 560 2985 510 17891 346 7130 581 12617 449 8690 698 6849 255 2073 651 13513 510 454 899 4665 354 632 355 3256 44 2947 48 14625 120 3734 397 1865 609 2434 -1 -1
998 5923 927 7211 219 11486 367 4823 450 1745 936 19939 82 1955 569 1697 163 11387 191 6617 399 3251 630 3131 847 6261 335 1672 232 294 635 281 495 804 109 17291 17 2627 122 1416 463 1948 38 9390 300 1854 194 4421 830 506 817 4120 387 495 307 2011 978 4503 484 17017 369 1635 185 1967 813 579 683 8095 263 35468 721 2337 679 10944 523 1336 314 852 266 5244 873 2446 580 4906 662 8735 962 4868 767 7175 352 466 370 10591 629 14756 229 7502 338 23519 541 433 316 5628 860 1710 564 5410 861 4517 873 555 775 427 762 3230 188 15209 610 5365 153 23466 854 14923 772 3260 729 1404 488 5203 942 4476 281 4144 172 1239 26 29438 877 13623 118 22338 507 13814 649 18833 195 2861 340 429 690 934 564 9981 291 3635 815 2872 331 30 109 7652 263 6593 558 7092 134 8349 27 2624 884 1203 974 4294 889 9064 526 1811 78 15977 283 3160 863 2548 -1 -1
999 3695 327 969 576 3306 756 2969 993 4708 539 83 106 1418 578 1955 917 6182 707 640 629 10218 642 14344 843 2919 469 13362 544 384 389 10794 91 3190 438 11892 255 4733 534 1153 785 7752 874 804 763 1190 542 3338 556 3169 432 2577 493 1419 525 13181 846 3069 192 2201 730 5308 806 1189 455 4761 604 3188 593 5065 843 7051 425 4995 289 1016 293 2136 150 10622 484 4408 835 8357 693 12219 49 2422 335 3523 713 357 940 4920 497 5470 619 3365 420 853 606 17507 149 13233 633 704 690 2523 523 7290 742 10379 781 17220 212 14704 164 1128 514 800 987 4598 740 4911 27 6122 308 1871 67 10900 450 655 480 2045 256 10710 930 4361 914 19952 469 17279 957 1660 431 439 193 14872 240 4052 473 4851 723 2506 619 2202 246 8636 892 4046 853 2356 449 961 135 4339 38 243 584 5375 135 200 413 4714 30 430 782 14579 789 11321 567 78 84 6635 490 1966 358 8126 971 5311 385 11761 880 121 137 25368 855 9058 193 3705 243 1636 875 4900 21 7425 112 2184 238 1619 297 7673 126 1009 262 42 584 3622 933 11372 -1 -1


==> anc/Known-Optima benchmark/short-js-600000-100-10000-1.data <==
2162 100
0 617 32 4086 14 1935 93 1770 -1 -1
0 9265 71 42 24 2815 61 1111 26 3154 55 22492 -1 -1
0 9635 86 1940 88 2568 91 4331 57 1041 73 15645 62 5214 49 11128 7 2444 31 12971 74 465 -1 -1
0 25401 2 2324 71 318 -1 -1
0 520 54 366 76 5042 50 6799 13 4350 4 8927 79 4946 -1 -1
0 2650 23 896 7 793 78 9035 -1 -1
0 1829 8 3192 10 4261 21 2861 61 401 -1 -1
0 981 86 13468 -1 -1
0 5025 94 2837 19 9543 36 686 1 6986 15 3173 92 1956 -1 -1
0 3889 86 1870 71 8375 78 845 98 1775 -1 -1
0 343 58 5868 89 3093 -1 -1
0 32783 40 7714 57 8939 -1 -1
0 4488 75 5958 -1 -1
0 6262 27 16088 24 9634 92 13579 -1 -1
0 2128 28 1215 87 1403 -1 -1
0 8575 64 10533 35 470 40 8357 24 4527 67 2410 -1 -1
1 12042 53 26432 66 6304 5 708 14 8122 26 2803 31 2519 -1 -1
1 4506 21 20983 11 5338 -1 -1
1 4788 91 26807 -1 -1
1 11334 44 27546 96 792 99 3241 92 6792 87 2429 17 4490 43 1923 31 1054 80 7307 -1 -1
1 29195 64 6723 -1 -1
1 3212 17 4752 40 2931 27 8942 66 13181 -1 -1
1 6560 74 130 68 862 65 6939 43 305 9 1299 78 6425 -1 -1
1 7922 86 5877 -1 -1
1 1014 50 2566 -1 -1
1 13752 63 5111 8 5089 15 1215 76 3738 -1 -1
1 4341 83 17148 -1 -1
1 1670 98 10916 -1 -1
1 1707 65 10778 7 6099 28 343 7 1869 31 4891 0 2699 54 4229 -1 -1
1 6933 74 665 -1 -1
1 4613 51 774 0 12573 95 10352 -1 -1
1 5092 16 17785 94 3653 -1 -1
1 5081 71 3108 -1 -1
1 13928 87 680 89 453 74 6596 24 13531 38 6512 3 2552 42 205 -1 -1
1 1497 60 9767 40 4725 33 1122 16 2834 97 747 -1 -1
1 4432 51 4699 38 7858 95 5608 -1 -1
1 1329 80 804 -1 -1
1 9624 46 782 66 7058 55 1285 10 5864 19 30952 95 15340 -1 -1
2 4564 89 2667 78 17302 40 4173 28 2365 48 1786 71 1959 -1 -1
2 501 54 3216 60 5662 46 16169 92 2062 -1 -1
2 7923 85 3921 87 2792 86 21975 68 8199 11 1883 60 3186 76 6960 -1 -1
2 3455 64 1817 35 2910 81 3110 -1 -1
2 14434 15 4355 38 427 90 8443 -1 -1
2 1384 55 4341 88 7702 -1 -1
2 934 72 1295 -1 -1
2 3765 39 164 51 3617 56 1759 97 6345 -1 -1
2 1792 71 2650 -1 -1
2 9917 23 14988 72 2209 -1 -1
2 189 90 4101 -1 -1
2 16112 13 769 90 22680 -1 -1
2 2143 22 509 72 974 -1 -1
2 3832 24 147 43 4913 62 2234 -1 -1
2 2632 53 772 38 270 28 1153 84 16584 -1 -1
2 51446 82 1818 90 288 -1 -1
2 419 36 77 37 1827 41 1093 13 821 63 674 -1 -1
2 5069 52 732 93 7358 -1 -1
2 1039 14 1174 36 2133 -1 -1
2 6925 77 634 -1 -1
2 4280 67 9121 -1 -1
2 17062 83 2036 4 2436 18 2085 97 6774 -1 -1
3 1399 68 4016 -1 -1
3 140 92 12664 44 1193 64 3723 74 11040 -1 -1
3 13388 83 4108 -1 -1
3 2889 79 12680 67 274 86 16031 -1 -1
3 382 69 18794 58 7765 49 1779 10 2370 51 3757 75 372 -1 -1
3 969 13 152 85 5726 -1 -1
3 1636 97 2501 64 18420 31 20770 58 1986 85 6381 -1 -1
3 3014 64 15019 69 9989 -1 -1
3 1017 39 11968 82 647 -1 -1
3 8279 37 1247 71 680 97 1313 -1 -1
3 3957 44 39 50 2437 24 22626 26 2971 3 4759 11 5768 15 1880 63 10070 -1 -1
3 2289 10 631 28 4510 83 11545 -1 -1
3 12684 34 876 57 640 38 12563 77 2227 -1 -1
3 1615 47 1047 92 5296 -1 -1
3 3955 86 1821 78 4586 99 7434 -1 -1
3 3035 80 4308 -1 -1
3 1955 58 292 8 2321 34 878 61 40 -1 -1
3 9605 58 3718 87 12616 -1 -1
3 4863 88 6301 15 8274 63 1723 -1 -1
3 2762 31 1448 12 5520 75 988 -1 -1
3 9281 54 18 -1 -1
3 531 9 10035 59 1261 78 673 -1 -1
3 2096 79 117 81 4614 86 4381 85 6667 87 599 -1 -1
3 17937 75 5024 78 5736 37 6322 57 9545 22 1012 6 4899 10 3908 -1 -1
3 351 87 3681 -1 -1
3 6854 92 4203 -1 -1
3 1271 14 2676 78 7352 -1 -1
3 3235 24 291 30 1247 42 2983 65 1897 -1 -1
3 439 91 17090 63 6509 35 290 47 18308 97 376 -1 -1
3 2153 41 3433 20 7033 5 20823 39 20151 -1 -1
3 3488 54 798 -1 -1
3 3170 61 268 46 959 19 2378 48 2605 -1 -1
3 3297 92 459 -1 -1
4 1052 66 181 97 3442 4 5883 78 3367 -1 -1
4 3966 98 5785 -1 -1
4 641 81 930 72 989 70 5967 20 697 9 16599 83 14958 -1 -1
4 1797 46 3991 67 95 62 10276 34 9675 0 7879 58 12970 -1 -1
4 4092 70 16777 -1 -1
4 2890 82 6375 47 903 87 5842 -1 -1
4 4313 99 1317 -1 -1
4 15432 42 9865 54 11088 -1 -1
4 778 40 338 93 1840 -1 -1
4 7942 67 8894 -1 -1
4 2181 3 3363 26 346 66 2934 -1 -1
4 4794 42 7136 49 950 39 1880 93 4944 -1 -1
4 8518 84 9722 15 1281 36 2531 10 7886 43 330 -1 -1
4 4257 85 3636 -1 -1
4 461 71 4450 -1 -1
4 119 53 2453 -1 -1
4 5652 54 2472 -1 -1
4 8285 16 3150 79 156 76 277 19 15766 27 2441 60 4200 -1 -1
4 2029 6 1626 9 1729 91 4490 -1 -1
4 23831 68 10578 -1 -1
4 2832 78 10895 -1 -1
4 3618 37 2300 40 1946 56 3535 -1 -1
4 2521 44 8965 21 9755 13 1466 67 2131 -1 -1
4 4557 1 12061 5 1681 -1 -1
4 6658 95 704 -1 -1
5 6381 36 7271 6 3483 25 1762 77 5692 -1 -1
5 2725 48 5232 14 455 91 7228 -1 -1
5 13653 91 2288 -1 -1
5 12046 37 1912 28 7195 20 3268 84 8417 -1 -1
5 4544 18 3681 15 1926 45 42390 -1 -1
5 819 46 10928 88 7422 87 7003 17 5859 58 2623 70 16923 -1 -1
5 9543 85 2793 47 200 26 2396 96 4577 -1 -1
5 5973 17 1646 38 9376 44 10383 64 1530 -1 -1
5 2413 40 6771 32 3843 51 7953 -1 -1
5 6086 59 10935 -1 -1
5 511 96 492 15 11572 88 21706 -1 -1
5 2846 60 9936 -1 -1
5 81 8 1594 -1 -1
5 362 19 9199 84 727 96 14136 -1 -1
5 4445 37 3147 72 14507 56 5164 8 7725 92 422 -1 -1
5 12447 82 1031 21 10326 13 16525 64 3699 -1 -1
5 836 18 9788 44 7976 82 2356 -1 -1
5 742 56 9533 49 4331 88 2676 -1 -1
5 6293 87 4184 -1 -1
5 3735 24 7107 74 3528 -1 -1
6 10389 61 4012 3 185 18 12900 89 12945 -1 -1
6 7112 83 2385 2 55 75 6107 -1 -1
6 1187 80 24970 8 10869 44 6137 -1 -1
6 552 97 1390 35 1727 98 333 -1 -1
6 11495 98 3372 -1 -1
6 7869 95 2685 -1 -1
6 5079 40 5213 1 3025 86 6542 -1 -1
6 543 57 8675 10 651 64 447 9 3000 99 3301 -1 -1
6 10662 31 3649 30 25837 20 299 76 8263 17 5141 3 5086 77 13474 -1 -1
6 1214 41 370 3 1880 42 7921 55 805 -1 -1
6 4832 90 574 93 18492 -1 -1
6 6169 84 9146 -1 -1
6 26274 15 6241 33 10961 51 12711 82 17888 -1 -1
6 5239 27 14225 39 7943 92 34530 -1 -1
6 12065 32 734 76 735 -1 -1
6 3336 38 1581 19 531 43 42 80 3648 -1 -1
6 20059 28 4116 94 4160 -1 -1
6 1942 42 2402 99 3090 -1 -1
6 4824 55 5143 62 186 38 6621 28 3436 60 2096 -1 -1
6 1509 57 2957 96 744 -1 -1
6 2139 32 7838 60 640 54 15780 65 8825 -1 -1
6 3851 51 181 -1 -1
7 4023 62 2085 21 16063 79 5729 -1 -1
7 3778 16 1883 80 10049 -1 -1
7 9474 23 1606 71 122 -1 -1
7 10025 30 5659 34 1170 27 7460 15 9428 81 6283 -1 -1
7 1896 5 9491 32 1881 33 8063 79 1456 -1 -1
7 142 66 466 1 1999 72 4829 -1 -1
7 441 96 2167 -1 -1
7 6943 13 26779 93 193 -1 -1
7 2964 91 2433 59 4742 6 701 74 15539 -1 -1
7 17937 8 213 64 10808 -1 -1
7 10206 33 910 58 2394 -1 -1
7 711 87 6956 -1 -1
7 12017 58 4972 76 4752 -1 -1
7 16262 65 16214 69 3828 56 7071 26 874 85 3655 -1 -1
7 19334 9 19842 70 373 13 4193 25 15798 -1 -1
7 24413 77 8910 91 17301 -1 -1
7 1723 48 377 9 2688 25 5829 36 3161 71 7211 -1 -1
7 6087 3 9125 88 3187 -1 -1
7 406 25 1934 22 3967 42 17692 -1 -1
7 13702 67 15617 -1 -1
7 6018 17 18235 61 5740 92 3303 -1 -1
7 11887 61 13489 -1 -1
8 8845 55 8083 10 4983 45 6222 29 4292 83 14696 -1 -1
8 16696 23 1031 79 9647 -1 -1
8 7135 52 2993 26 2002 73 12042 -1 -1
8 2800 6 7745 91 7046 -1 -1
8 3880 19 7214 71 1152 -1 -1
8 3259 72 19663 -1 -1
8 63 63 4265 99 3888 -1 -1
8 1249 38 1290 -1 -1
8 1229 96 5372 33 5289 48 635 23 11 30 1196 12 6003 62 2153 -1 -1
8 295 21 35774 8 4099 20 3285 73 6292 -1 -1
8 1007 79 1371 30 6264 12 21571 78 3267 -1 -1
8 3835 12 17929 5 830 35 2476 74 3571 -1 -1
8 7980 32 2594 59 22370 9 12504 78 12813 -1 -1
8 7550 12 3029 27 2696 -1 -1
8 89 11 3325 16 17123 51 4229 -1 -1
8 13299 55 3099 75 29 -1 -1
8 2737 21 21200 51 8819 75 764 -1 -1
8 2400 98 5622 -1 -1
8 4045 59 1628 39 1372 84 9625 -1 -1
8 2048 23 1247 41 7084 63 315 -1 -1
8 5060 85 3869 92 5250 -1 -1
8 321 74 3252 -1 -1
8 12077 88 780 -1 -1
9 2692 41 5288 17 13971 48 2427 -1 -1
9 12200 35 1322 37 56 41 1004 4 8268 65 5957 -1 -1
9 5578 82 5862 -1 -1
9 588 10 15228 53 2686 64 522 -1 -1
9 2794 84 16528 95 542 22 3712 54 12212 2 1465 47 2617 -1 -1
9 9147 77 4023 -1 -1
9 3506 88 15447 -1 -1
9 5422 26 12937 69 3048 -1 -1
9 14000 49 2645 74 3750 73 4459 -1 -1
9 12423 25 25946 24 9174 96 150 -1 -1
9 728 8 9692 56 5464 25 15752 71 7426 -1 -1
9 16929 93 9358 92 19187 36 5036 2 19495 68 2449 -1 -1
9 13431 23 4696 3 2220 99 430 -1 -1
9 23624 13 3720 26 1979 92 3397 -1 -1
9 6531 59 1627 0 9220 20 9634 55 18164 -1 -1
9 841 54 6199 50 1413 1 14132 23 3211 36 3622 30 593 10 8095 20 1075 -1 -1
9 20 55 1209 16 4547 9 3231 58 2894 -1 -1
9 7321 76 6515 -1 -1
9 5900 58 1406 11 6734 64 6328 43 5870 76 1026 -1 -1
9 2727 47 18890 38 1548 56 29763 -1 -1
9 5243 96 251 89 17398 74 186 32 3333 5 2967 72 1028 -1 -1
9 2335 44 2103 43 22901 52 4538 55 2582 -1 -1
9 3843 21 18865 13 6001 31 806 52 4069 -1 -1
10 1728 50 6760 78 13943 -1 -1
10 4068 64 2758 79 219 29 1020 83 3052 -1 -1
10 1879 39 7360 29 1785 22 3458 95 5065 -1 -1
10 3701 63 374 41 1950 64 18680 -1 -1
10 7252 64 3641 25 7317 82 556 -1 -1
10 29350 15 3379 31 4839 94 4226 -1 -1
10 2124 3 2444 21 28850 -1 -1
10 4152 52 1129 83 13444 -1 -1
10 2115 1 4414 22 4631 40 2106 66 1581 -1 -1
10 9188 16 7000 69 1143 83 9025 -1 -1
10 5093 99 2613 -1 -1
10 2667 51 7517 3 872 86 2735 -1 -1
10 3401 24 1128 23 151 93 12842 -1 -1
10 2953 34 693 87 7100 72 8410 33 903 32 10173 89 5374 -1 -1
10 2254 11 9300 5 11437 36 518 -1 -1
10 12529 36 3660 5 21405 94 2566 -1 -1
10 4117 50 6158 24 1529 35 25931 29 1871 74 21623 -1 -1
10 3955 89 56 98 4585 4 1927 49 3016 -1 -1
10 2562 37 1 80 2635 -1 -1
10 3614 57 2007 94 12203 -1 -1
10 23614 53 4250 38 2678 50 4226 -1 -1
11 4817 63 1185 -1 -1
11 5604 72 2053 93 2564 -1 -1
11 1633 27 3227 50 414 -1 -1
11 1981 90 2277 94 896 65 3071 93 17967 -1 -1
11 5305 12 4452 72 7103 -1 -1
11 20672 34 5164 4 1929 18 1349 44 4077 -1 -1
11 81 4 2262 53 6308 17 3771 37 1570 -1 -1
11 4277 66 1865 64 13591 91 7536 95 106 5 3024 61 2782 60 1499 10 2499 77 450 -1 -1
11 4984 71 9026 -1 -1
11 1103 89 1231 -1 -1
11 3434 90 7106 -1 -1
11 489 81 901 31 1895 6 10517 17 6357 33 1069 68 9581 -1 -1
11 5917 55 6387 23 14842 88 3960 -1 -1
11 2283 52 4218 43 18782 25 13910 92 7735 -1 -1
11 9673 24 10553 51 2199 35 1008 44 971 54 1870 -1 -1
11 11613 52 833 55 4835 44 2642 35 15205 1 1811 26 3790 -1 -1
11 13370 9 1518 18 2586 13 906 57 8724 -1 -1
11 1605 4 4528 48 6861 -1 -1
11 14765 4 790 82 168 -1 -1
11 12038 54 1091 77 1318 16 3935 43 4199 -1 -1
11 1059 87 2951 -1 -1
11 1408 62 20372 -1 -1
11 3808 83 3463 51 10961 84 1705 -1 -1
11 849 0 2354 22 8305 4 1260 53 5539 -1 -1
11 5598 18 8959 34 1744 80 2522 -1 -1
11 9403 44 3138 -1 -1
12 2225 51 1762 46 4823 72 1939 30 11147 90 9 -1 -1
12 3911 10 6144 85 2810 10 2841 31 1846 51 6611 -1 -1
12 17051 48 9682 4 18841 90 8633 -1 -1
12 3555 59 315 83 4535 -1 -1
12 9908 76 4043 71 1785 49 2723 91 5580 -1 -1
12 2288 56 913 94 4638 -1 -1
12 11400 2 1707 61 6107 15 22081 71 8324 -1 -1
12 2747 95 289 98 1882 -1 -1
12 24306 48 1445 6 14574 63 25822 -1 -1
12 2553 36 2618 55 21634 -1 -1
12 1818 79 12055 -1 -1
12 816 63 1256 19 3628 36 1242 1 3897 50 997 -1 -1
12 5861 92 3272 -1 -1
12 1018 65 3949 -1 -1
12 4550 85 1097 88 7548 -1 -1
12 690 97 1004 -1 -1
12 956 69 904 -1 -1
13 5538 67 5561 -1 -1
13 4841 39 1829 48 4048 76 419 -1 -1
13 5468 48 3806 96 1275 -1 -1
13 187 32 1538 77 4934 -1 -1
13 2718 8 6834 47 1202 -1 -1
13 8 68 9907 14 16147 37 2623 5 5367 43 462 -1 -1
13 15 46 4886 97 4189 -1 -1
13 12636 95 658 28 2348 84 1472 -1 -1
13 12761 51 630 5 320 26 1801 40 6192 -1 -1
13 112 95 6892 89 4839 46 3835 84 793 38 9375 84 828 -1 -1
13 4194 78 4421 -1 -1
13 8154 79 1246 -1 -1
13 3016 80 2616 -1 -1
13 5325 72 20135 63 2403 21 10269 77 1710 -1 -1
13 2985 95 13360 -1 -1
13 200 6 7284 35 14832 33 1974 84 13712 -1 -1
13 403 81 33 -1 -1
13 1765 56 10353 94 9921 -1 -1
13 1559 11 4470 74 3086 -1 -1
13 3187 3 10201 64 3780 -1 -1
13 9220 8 138 54 14540 77 5739 74 3555 62 76 23 5158 20 1152 28 4487 31 2467 95 3248 -1 -1
13 190 96 3748 -1 -1
13 10712 37 6469 19 25309 9 3359 60 4628 -1 -1
14 1633 96 1249 -1 -1
14 13 12 3628 37 2108 76 2984 -1 -1
14 15972 90 24946 -1 -1
14 347 81 10814 -1 -1
14 8871 67 14862 6 474 75 14296 -1 -1
14 5336 94 3641 -1 -1
14 9651 53 892 9 7337 98 1184 -1 -1
14 2675 27 552 0 3436 69 988 38 4657 51 1249 71 2098 -1 -1
14 7722 4 2285 34 27994 78 793 -1 -1
14 743 52 1670 -1 -1
14 3620 93 3408 -1 -1
14 10431 5 6973 84 7728 -1 -1
14 1412 73 126 75 9932 91 15672 45 9002 5 8552 81 7474 -1 -1
14 3210 96 6802 17 1244 36 389 73 1070 -1 -1
14 7725 76 6855 81 3199 73 376 15 3068 23 6963 89 8138 -1 -1
14 12119 64 612 80 11630 58 8506 16 5417 52 21739 9 9133 52 7324 -1 -1
14 8820 37 981 99 1200 -1 -1
14 10759 99 3059 -1 -1
14 3374 25 3126 40 4728 85 5873 -1 -1
14 1909 18 229 78 8373 -1 -1
14 5669 55 1357 2 459 24 11376 46 8977 7 10872 12 540 55 2792 -1 -1
14 151 4 917 69 29152 -1 -1
14 8385 89 1842 42 1923 74 5329 -1 -1
14 2979 52 11271 94 291 -1 -1
14 10356 52 5615 68 436 0 1226 69 343 -1 -1
14 2025 12 1653 22 5739 86 2334 -1 -1
14 1711 2 5437 54 9958 -1 -1
14 393 20 20157 92 865 -1 -1
14 136 45 1089 3 10646 88 892 -1 -1
14 878 66 30996 68 6783 18 3213 90 127 -1 -1
15 35 97 3447 -1 -1
15 1999 45 1305 30 16709 27 34037 61 3919 -1 -1
15 5021 16 6222 39 2471 83 15882 93 1890 -1 -1
15 14323 44 4797 77 3508 -1 -1
15 578 1 7731 80 4826 -1 -1
15 924 77 756 63 2869 35 7124 68 12752 -1 -1
15 30650 71 9687 27 12613 24 2983 36 3266 -1 -1
15 6212 95 1236 96 7815 75 1216 95 5682 -1 -1
15 50 22 4924 53 433 -1 -1
15 6217 6 16436 93 2608 -1 -1
15 4955 82 9501 -1 -1
15 11365 88 1248 -1 -1
15 5271 32 934 26 190 94 2138 -1 -1
15 96 33 735 12 7623 49 35188 -1 -1
15 2672 45 328 85 5639 -1 -1
15 2105 43 17625 34 4154 9 19719 12 4795 86 20029 -1 -1
15 3178 41 2196 90 51 -1 -1
15 3785 74 6157 23 1459 58 1277 39 7789 87 8614 -1 -1
16 2448 69 10348 -1 -1
16 4515 60 16229 -1 -1
16 4652 19 2656 33 43807 6 2521 82 4535 -1 -1
16 5336 97 2752 -1 -1
16 4392 80 633 -1 -1
16 189 51 6576 42 4973 5 5181 47 11259 83 3712 -1 -1
16 5339 82 456 -1 -1
16 8384 39 9548 0 4381 23 3967 88 7691 -1 -1
16 3456 34 6350 41 18809 72 2663 30 324 21 2114 29 6004 93 8275 -1 -1
16 14952 86 1774 -1 -1
16 1774 46 4177 86 8906 -1 -1
16 5072 96 8516 -1 -1
16 10304 37 2532 25 327 77 8809 -1 -1
16 8629 36 3053 43 3139 51 8420 59 1397 20 5183 66 20554 -1 -1
16 440 45 8193 91 3077 -1 -1
16 447 11 4999 52 5558 -1 -1
16 2139 54 5449 64 2779 93 80 -1 -1
16 4269 15 14514 76 2579 -1 -1
16 4439 57 651 90 104 49 647 29 989 11 3053 71 693 -1 -1
16 9475 42 2766 93 3059 -1 -1
16 25483 52 630 77 2701 -1 -1
16 2262 46 17381 69 2148 2 2026 31 5142 29 6304 4 3940 11 4435 13 2100 -1 -1
16 273 14 5362 46 2098 36 6035 91 3534 -1 -1
16 1060 85 1736 -1 -1
16 4460 14 11159 94 1249 -1 -1
17 2720 89 2201 60 1810 74 15360 -1 -1
17 9062 95 189 76 4168 69 5096 12 3737 32 2681 20 16453 32 827 -1 -1
17 2069 89 8413 23 3115 19 2132 82 930 -1 -1
17 4402 86 4888 -1 -1
17 2044 13 3800 42 4662 84 11012 -1 -1
17 1857 12 14470 36 15798 13 4420 82 14878 -1 -1
17 11774 37 5826 12 14254 80 1475 -1 -1
17 4124 1 4214 42 948 -1 -1
17 310 49 614 53 8525 13 7194 12 1062 68 3529 -1 -1
17 3168 32 7446 82 5277 -1 -1
17 5758 30 3905 13 1894 63 654 -1 -1
17 4186 1 730 24 6358 35 945 2 639 31 7376 54 9621 -1 -1
17 4004 4 9717 61 2566 -1 -1
17 49 50 1755 64 915 -1 -1
17 7488 67 3020 87 925 -1 -1
17 9109 0 5065 81 9157 -1 -1
17 5666 80 262 -1 -1
17 5317 62 11160 28 5429 96 12343 -1 -1
17 8690 95 14701 -1 -1
17 1811 1 3130 4 215 7 12333 -1 -1
17 77 99 1070 -1 -1
17 561 90 2891 -1 -1
17 11831 51 730 66 1088 24 13002 10 9722 39 7574 12 6157 18 5257 11 3711 51 38 -1 -1
17 10360 99 9649 -1 -1
17 6815 85 6484 -1 -1
17 8466 47 9879 57 8623 61 5887 55 617 27 75 71 1595 -1 -1
17 3481 91 1489 21 5845 17 1447 13 8202 70 1297 -1 -1
17 22298 86 7625 26 11714 94 6071 -1 -1
18 3745 93 10281 -1 -1
18 13253 42 28360 28 3591 89 8072 -1 -1
18 68 19 2827 36 6718 25 8849 14 8571 35 6006 -1 -1
18 442 38 7058 6 2740 98 2934 -1 -1
18 4249 94 1230 16 314 80 17895 1 12013 10 3870 81 5049 -1 -1
18 11251 90 710 -1 -1
18 8869 23 17067 51 653 38 4326 97 12588 -1 -1
18 7588 37 3831 6 6091 5 337 71 4182 -1 -1
18 8461 82 7103 38 2491 49 10331 68 9077 55 2787 35 12546 10 1517 48 1423 -1 -1
18 1534 88 2131 -1 -1
18 32372 63 6734 90 15023 -1 -1
18 26523 34 161 82 15449 -1 -1
18 11539 58 2082 89 1553 73 9693 84 1956 47 54 52 3228 -1 -1
18 21026 81 413 -1 -1
18 37886 34 12905 16 11358 22 4651 58 372 -1 -1
19 349 54 472 44 1390 89 5264 -1 -1
19 256 58 7686 -1 -1
19 16675 25 3798 2 266 89 17346 -1 -1
19 13534 75 7348 31 3347 44 150 17 4942 98 3633 -1 -1
19 434 89 16123 98 5739 -1 -1
19 4233 22 2131 10 18200 9 1361 43 1012 -1 -1
19 1083 86 8558 -1 -1
19 9496 72 5466 51 3571 63 788 -1 -1
19 72 68 2405 62 144 43 3448 84 9308 -1 -1
19 537 45 13487 47 1426 15 94 48 14654 43 2811 50 11459 26 7544 68 700 -1 -1
19 1790 85 2166 15 6309 86 5299 -1 -1
19 953 33 563 47 11988 -1 -1
19 530 24 5323 57 4417 -1 -1
19 512 70 2654 67 16311 1 9771 50 2301 93 4621 -1 -1
19 2434 82 1939 -1 -1
19 19673 94 662 -1 -1
19 6703 66 5651 25 5675 82 13495 -1 -1
19 9948 77 1057 -1 -1
19 3047 72 1198 23 1299 21 2101 9 1362 80 8418 -1 -1
19 3738 76 5248 -1 -1
20 11623 45 7760 84 4009 -1 -1
20 2040 51 7683 5 6631 86 3603 -1 -1
20 2323 37 16776 23 13447 14 1949 49 1608 -1 -1
20 9369 55 5320 72 6376 15 5843 35 1091 17 7068 34 10270 -1 -1
20 8222 12 16770 8 1033 67 329 -1 -1
20 11969 0 3965 63 401 80 4781 14 2085 62 1303 73 4078 -1 -1
20 2698 87 1744 85 2485 81 1792 54 9714 76 6065 -1 -1
20 5074 10 974 69 19883 -1 -1
20 28 80 9316 97 5849 77 3734 16 11105 0 4778 47 461 16 25704 13 811 54 12391 -1 -1
20 6051 49 191 87 373 -1 -1
20 2738 97 2339 -1 -1
20 8687 77 140 58 9718 64 2439 79 2608 -1 -1
20 7760 53 4941 58 6710 5 6005 40 101 6 6263 33 12195 36 6771 -1 -1
20 2426 73 7351 64 1806 40 9490 15 592 52 33164 -1 -1
20 6359 91 3830 34 8748 68 2258 97 62 -1 -1
20 532 10 19998 59 612 -1 -1
20 9266 66 2621 50 7618 95 610 -1 -1
20 706 44 9111 -1 -1
20 11180 98 6365 -1 -1
20 12419 43 3668 65 4402 -1 -1
20 8876 36 269 45 6052 84 3400 -1 -1
20 5233 30 2163 45 2877 96 3333 -1 -1
21 5035 11 1071 30 1404 23 7887 66 1326 -1 -1
21 5431 12 1986 58 4648 5 753 37 9200 -1 -1
21 2973 95 4198 -1 -1
21 20964 31 3194 1 12501 53 2024 -1 -1
21 8823 10 226 65 1796 -1 -1
21 6209 32 5070 27 8908 55 8087 -1 -1
21 11054 94 2093 51 6778 91 4605 -1 -1
21 2841 55 17625 43 5011 12 3196 53 8808 44 1942 23 4386 14 41344 3 11179 86 244 -1 -1
21 12158 50 3297 36 4024 45 624 94 119 -1 -1
21 4180 9 743 85 4597 19 10480 63 2541 -1 -1
21 1672 22 22062 8 7662 72 540 -1 -1
21 8347 32 3519 14 8166 70 1451 -1 -1
21 56 27 9669 84 2787 -1 -1
21 2554 55 1606 4 4684 99 1569 -1 -1
21 4228 41 18252 60 13184 -1 -1
21 4414 44 16839 59 37128 -1 -1
21 14120 91 3921 -1 -1
22 9317 43 4229 16 9541 18 2899 73 872 -1 -1
22 5187 84 1607 35 1082 17 1121 2 7790 82 3661 -1 -1
22 8052 79 731 47 1430 81 104 1 3299 90 16460 -1 -1
22 9627 15 17296 65 8365 25 1239 69 5857 -1 -1
22 1907 54 11959 70 7547 47 33 37 2648 55 1078 8 552 32 2931 18 10453 95 302 -1 -1
22 7338 61 3131 -1 -1
22 1934 57 156 -1 -1
22 1532 63 16970 89 4514 82 2032 34 2221 5 8115 45 179 88 841 -1 -1
22 11412 14 8617 -1 -1
22 5703 57 6117 16 3296 32 1294 30 6744 7 1021 47 376 -1 -1
22 14254 40 7662 -1 -1
22 2053 3 9415 88 2025 -1 -1
22 2132 29 39642 64 20095 -1 -1
22 2773 92 1976 -1 -1
22 1289 8 20386 79 6809 -1 -1
22 9205 89 4449 -1 -1
22 8257 52 9948 73 11736 6 5755 80 2374 -1 -1
22 5485 81 4980 51 548 2 965 56 7864 6 18067 80 23071 -1 -1
22 20847 79 15757 5 3467 94 641 -1 -1
22 1107 86 3051 70 12489 86 813 -1 -1
22 3677 33 4627 44 11426 99 2028 -1 -1
22 972 49 7679 41 4887 54 5902 -1 -1
22 561 38 1428 98 1653 -1 -1
22 170 69 25310 -1 -1
22 11266 65 10013 10 139 14 22638 35 4767 19 4072 36 311 15 5871 49 16073 -1 -1
23 6466 45 472 10 4347 17 6047 40 9234 -1 -1
23 2207 3 4810 15 3003 53 4364 85 3239 -1 -1
23 133 55 8140 94 18057 -1 -1
23 3208 7 2131 4 7446 72 3487 -1 -1
23 8117 13 9036 27 5485 44 11202 -1 -1
23 458 46 7599 26 8379 51 9465 50 1273 77 5593 -1 -1
23 4666 10 3210 90 1392 69 26322 90 6983 80 1801 49 3783 73 1800 -1 -1
23 2365 71 2364 -1 -1
23 10554 5 10358 89 4648 13 4743 17 4751 25 2159 6 3156 24 11386 82 14343 -1 -1
23 10595 48 3296 34 1424 82 18416 -1 -1
23 16264 67 2172 -1 -1
23 3014 83 2078 84 6546 80 3186 99 6012 -1 -1
23 3568 17 11560 44 344 -1 -1
23 71 39 831 51 12474 -1 -1
23 14349 54 9697 82 1837 8 1583 83 17221 -1 -1
23 1201 55 9212 29 11205 1 13847 80 4189 -1 -1
23 2600 44 4746 60 898 18 10721 37 5765 53 871 -1 -1
23 9441 51 9820 7 11426 19 10512 86 1597 -1 -1
23 760 67 2417 95 6869 -1 -1
23 1370 50 5160 63 3736 81 33964 -1 -1
23 2786 31 4804 49 19413 10 2018 19 908 87 2603 -1 -1
23 3684 7 6864 55 6293 -1 -1
23 292 63 5571 -1 -1
23 11637 49 755 56 199 57 13226 3 1209 74 2041 -1 -1
23 11196 12 3998 22 17566 66 3705 -1 -1
24 686 97 5018 59 741 69 5714 2 19487 88 2773 -1 -1
24 1986 41 2574 84 727 -1 -1
24 14431 92 1857 77 1121 90 10011 45 5082 41 710 59 3709 -1 -1
24 5658 74 2906 13 85 27 2979 10 28481 4 5828 56 4368 -1 -1
24 9320 44 60 25 1121 62 1213 -1 -1
24 2747 36 3230 39 1433 99 524 -1 -1
24 20312 68 1025 95 93 -1 -1
24 465 66 3584 57 13201 48 3044 58 7131 -1 -1
24 571 86 11 52 11540 51 13825 61 3379 80 1955 -1 -1
24 255 13 5198 70 1435 -1 -1
24 8039 12 3374 21 2430 26 2418 79 9176 -1 -1
24 3517 11 7096 68 227 -1 -1
24 8697 34 8933 62 12142 -1 -1
24 649 71 1251 11 1275 59 3248 77 586 -1 -1
24 11422 4 926 71 5926 -1 -1
24 20719 96 1497 91 2635 27 4511 38 2530 25 14392 14 576 65 7232 -1 -1
24 6028 71 1297 -1 -1
24 10085 30 5095 3 8778 15 172 98 2752 -1 -1
25 968 81 12893 75 1795 68 1713 67 23038 -1 -1
25 3709 38 10357 67 2042 23 1690 67 30543 -1 -1
25 7786 75 5424 84 23425 -1 -1
25 7281 26 8344 3 4150 96 3578 -1 -1
25 16309 44 2041 72 29316 75 20886 30 1408 25 952 52 714 1 7730 40 3573 -1 -1
25 13179 23 13610 61 2719 -1 -1
25 11431 20 3425 10 6347 53 16118 88 3605 49 4122 5 2760 32 2703 85 7386 -1 -1
25 174 84 8678 23 9198 12 4129 15 4398 60 12633 -1 -1
25 13340 84 2812 0 444 71 2197 -1 -1
25 10910 91 6231 -1 -1
25 2404 93 21561 -1 -1
25 10105 40 1327 -1 -1
25 7648 33 2745 39 2442 11 1988 75 1461 -1 -1
25 4112 50 1621 -1 -1
25 12728 80 2024 -1 -1
25 4689 57 7589 39 1484 71 1102 -1 -1
25 4404 54 11488 90 9473 -1 -1
25 3885 30 1117 99 373 -1 -1
25 1643 12 6678 9 13403 -1 -1
26 6579 35 9362 58 5791 -1 -1
26 8505 28 15872 50 4689 -1 -1
26 945 19 9895 65 1452 -1 -1
26 17635 1 9211 42 482 -1 -1
26 3686 30 1019 79 2057 -1 -1
26 3855 79 438 7 6002 23 2799 7 1766 88 2 -1 -1
26 2622 38 4529 76 5229 -1 -1
26 4333 30 7601 99 1295 -1 -1
26 1455 18 4184 1 3136 79 3092 -1 -1
26 5650 72 458 35 4151 6 6960 58 473 -1 -1
26 3787 33 7179 41 7221 -1 -1
26 2875 2 9107 64 2488 -1 -1
26 13294 3 11950 44 3921 54 1910 -1 -1
26 4915 2 12283 87 7739 -1 -1
26 21236 69 11314 -1 -1
26 12144 68 5152 61 2954 93 6317 -1 -1
26 9086 51 8271 4 837 35 2070 -1 -1
26 5266 42 4579 25 1137 8 3330 77 97 -1 -1
26 1911 63 5602 94 2762 65 7570 7 178 10 1153 28 11481 -1 -1
26 1965 89 10032 -1 -1
26 1570 24 10594 -1 -1
27 176 97 4040 -1 -1
27 1710 37 21638 30 11185 90 2795 -1 -1
27 15640 90 9376 -1 -1
27 2588 57 17351 93 7477 43 386 71 22470 -1 -1
27 6199 13 9353 7 6740 42 8555 68 11052 -1 -1
27 331 23 1650 30 3652 92 9258 -1 -1
27 2724 67 23538 45 3596 49 4233 91 2014 -1 -1
27 4471 18 3730 95 639 -1 -1
27 17581 94 7814 -1 -1
27 14334 40 556 14 9224 45 1150 95 100 -1 -1
27 1509 5 893 58 469 22 16735 1 23018 21 1057 89 4001 -1 -1
27 513 25 13440 13 7004 59 19370 -1 -1
27 4636 42 1034 54 1101 93 9660 -1 -1
27 4900 17 11256 51 5032 -1 -1
27 23986 98 3108 -1 -1
27 3531 71 3301 -1 -1
27 8467 8 3331 78 912 -1 -1
27 534 23 465 16 8155 97 4057 -1 -1
27 3054 7 9820 63 3612 -1 -1
27 4051 48 37036 82 2679 -1 -1
27 4880 19 11008 9 1794 96 2143 -1 -1
27 4931 40 673 65 9952 97 2457 -1 -1
27 3519 23 2499 40 4329 88 3866 -1 -1
27 4812 40 8500 31 698 57 13476 -1 -1
27 13678 47 9670 76 5041 -1 -1
28 765 14 2733 78 7076 -1 -1
28 2938 81 2145 21 1408 36 4209 29 7032 82 96 -1 -1
28 3271 5 2959 2 6810 32 536 -1 -1
28 2584 65 3807 59 7810 3 16901 73 8824 -1 -1
28 642 66 1209 -1 -1
28 1632 32 8298 26 11074 0 775 7 4601 95 5754 -1 -1
28 889 20 7234 62 1115 2 12089 6 11959 20 8864 59 20868 -1 -1
28 14251 38 12425 49 887 96 7627 -1 -1
28 6260 34 7852 24 1143 87 226 91 1365 54 3524 39 9258 69 3974 -1 -1
28 5596 12 6795 25 3707 33 2313 -1 -1
28 10214 58 3727 22 2251 75 39052 -1 -1
28 518 85 3088 86 6699 66 233 10 5557 76 3124 -1 -1
28 720 96 4958 -1 -1
28 790 7 13604 6 2542 91 1925 -1 -1
28 331 99 1020 -1 -1
28 32 67 3416 96 7724 -1 -1
28 6968 32 2528 62 7844 68 2949 8 1017 82 22 -1 -1
28 13256 92 3345 47 1436 22 7975 99 22660 -1 -1
28 17439 16 2569 88 604 -1 -1
28 514 34 12451 41 142 53 4728 27 12144 24 2325 89 8215 -1 -1
28 21075 88 6440 95 59 -1 -1
28 903 93 10072 -1 -1
28 885 16 1573 7 1103 54 984 -1 -1
28 961 20 3455 41 1447 47 69 70 4005 -1 -1
28 4649 36 1818 18 4819 84 2707 -1 -1
28 5789 68 2167 60 3518 1 1792 62 15899 63 19058 -1 -1
28 214 13 2599 2 3229 82 281 -1 -1
28 7024 97 2274 -1 -1
28 23053 75 5382 57 3299 64 3388 -1 -1
28 825 1 5111 27 3898 74 3113 -1 -1
29 9785 50 2718 45 7244 41 4990 96 4832 -1 -1
29 5045 53 2035 5 1718 22 2750 18 1832 20 2969 62 25 -1 -1
29 2338 59 15233 44 3214 96 4776 -1 -1
29 965 18 3125 48 4782 53 89 22 244 26 9183 97 7639 -1 -1
29 9064 42 1387 0 6544 32 11852 -1 -1
29 15329 51 8118 71 1728 68 5335 5 12041 23 180 4 7256 16 3626 -1 -1
29 1551 7 743 44 8552 5 4502 26 20702 85 5590 -1 -1
29 2229 57 16928 26 16699 31 2084 82 16958 -1 -1
29 4937 85 17449 -1 -1
29 3810 67 7602 55 944 63 984 -1 -1
29 651 36 148 98 711 -1 -1
29 7748 96 27306 69 1746 1 5104 56 7545 55 16432 69 967 -1 -1
29 4276 20 1841 47 10652 57 2058 -1 -1
29 6374 62 1244 -1 -1
29 2371 60 1095 3 12459 79 624 -1 -1
29 4458 71 5140 21 4990 99 3099 -1 -1
29 17688 27 4092 83 2752 -1 -1
29 8630 79 1223 34 12434 95 2541 -1 -1
29 2061 61 2919 40 1767 59 1816 -1 -1
29 135 54 4113 76 3441 46 5008 20 16153 78 17201 -1 -1
29 8994 83 15337 -1 -1
29 4243 21 9578 29 2545 17 2102 50 2914 -1 -1
29 1293 98 17202 97 17405 -1 -1
29 1321 50 2959 63 1351 93 2738 -1 -1
29 10489 47 6060 36 5394 3 290 48 9929 -1 -1
30 4242 34 687 79 4574 -1 -1
30 9132 56 14414 52 195 17 1488 54 5557 -1 -1
30 8456 51 6844 87 7112 35 6547 68 2264 -1 -1
30 5568 66 2432 33 370 50 3157 -1 -1
30 5687 5 1747 98 9967 -1 -1
30 1219 45 10398 82 241 42 13273 43 1346 21 5159 45 4290 -1 -1
30 16352 74 9353 64 3837 57 21858 25 1651 57 12537 87 4479 -1 -1
30 7340 18 626 46 3550 55 1501 28 3059 33 2468 97 14224 -1 -1
30 14642 31 23332 58 2080 -1 -1
30 7706 79 6512 34 365 13 4577 76 9358 -1 -1
30 8146 93 2619 14 7574 17 3527 37 8673 67 2093 -1 -1
30 6175 22 4330 50 2244 75 590 -1 -1
30 1153 49 2330 -1 -1
30 1708 52 1719 85 8863 -1 -1
30 3806 92 4522 -1 -1
31 17010 33 8284 24 15422 38 3354 89 965 -1 -1
31 1698 35 4011 78 6274 -1 -1
31 12059 27 6294 23 2957 61 1775 -1 -1
31 12159 54 9425 -1 -1
31 2651 58 2205 97 464 69 1774 99 1729 -1 -1
31 9649 92 834 72 6221 46 36139 93 758 -1 -1
31 4914 34 3679 35 6793 63 605 -1 -1
31 1833 27 6090 74 13478 -1 -1
31 4876 35 2484 43 1368 2 2074 55 46 -1 -1
31 7130 50 1273 4 4979 43 8374 80 3345 -1 -1
31 1890 73 1710 93 4448 73 6043 91 13456 34 1666 56 11579 63 6299 5 4877 19 11705 83 769 -1 -1
31 8079 42 6480 11 17821 13 260 33 7956 31 91 8 1451 83 2117 -1 -1
31 13167 19 190 32 6156 39 6818 57 9071 -1 -1
31 12627 33 39 35 1403 81 22970 -1 -1
31 5789 3 602 15 1575 49 2945 99 505 -1 -1
31 21636 47 4784 25 13049 79 9865 -1 -1
31 12049 17 17229 10 883 30 2812 91 11220 -1 -1
31 1119 86 1924 -1 -1
32 13899 53 11778 66 3813 38 11748 53 1656 60 11029 5 4232 6 16375 65 36 -1 -1
32 2560 25 8131 51 17877 86 4534 -1 -1
32 1569 91 5949 -1 -1
32 1679 80 6524 -1 -1
32 10615 8 1850 41 10547 7 12668 41 12901 -1 -1
32 5874 42 4364 41 4131 29 15294 80 1617 -1 -1
32 1571 24 4276 92 1928 -1 -1
32 5071 96 1812 -1 -1
32 1248 85 1284 53 4100 28 239 76 2599 35 9910 22 13613 66 16540 -1 -1
32 10128 87 1653 34 6102 64 3597 10 6570 63 15195 85 3189 -1 -1
32 6299 67 1756 -1 -1
32 9900 91 9265 -1 -1
32 268 25 10668 16 28724 76 4194 -1 -1
32 4401 68 883 55 323 94 9342 -1 -1
32 2644 38 2539 49 4746 37 9700 29 1765 66 11436 -1 -1
32 26732 49 13853 10 2180 90 4092 -1 -1
32 5825 75 9642 54 3271 95 12968 -1 -1
33 3312 79 6031 -1 -1
33 845 0 4810 92 10914 -1 -1
33 754 85 11897 39 1814 93 3355 53 5317 49 681 3 3771 43 3013 -1 -1
33 11425 75 8238 94 1074 -1 -1
33 9868 99 6383 53 2845 13 4110 20 1229 47 21534 60 2139 78 1203 -1 -1
33 2988 22 1415 98 4179 -1 -1
33 970 70 9086 12 13363 59 27459 14 5170 71 8318 -1 -1
33 1779 12 2661 84 17173 -1 -1
33 11346 31 3366 29 9083 84 4058 -1 -1
33 9031 1 14645 98 6298 -1 -1
33 5611 14 6979 26 2244 17 20159 -1 -1
33 5538 23 10093 73 9030 -1 -1
33 16592 8 2505 81 3578 -1 -1
33 101 68 6852 57 414 93 15 -1 -1
33 2099 75 1801 57 15722 2 8318 75 5036 -1 -1
33 1889 89 675 20 12232 34 1297 7 9127 80 8393 -1 -1
33 5793 70 4267 46 6506 43 5412 15 2933 78 1130 -1 -1
33 3986 83 12911 63 675 95 4125 7 2534 60 4596 -1 -1
33 63 46 757 21 8703 61 5235 13 1905 64 1812 -1 -1
33 4627 24 1591 98 6030 -1 -1
33 4325 23 6695 86 1040 -1 -1
33 5437 94 5819 95 8272 45 7276 89 1621 -1 -1
33 4876 72 4312 27 3836 80 8626 -1 -1
33 10052 85 1439 -1 -1
33 200 28 1128 79 312 -1 -1
33 4085 59 1902 43 2369 36 7046 52 5181 -1 -1
34 6116 24 9617 67 23269 -1 -1
34 3931 53 295 97 7279 -1 -1
34 8663 60 2331 -1 -1
34 1611 74 10315 29 1130 28 7180 20 7425 10 5119 34 1096 -1 -1
34 1052 66 9383 53 603 27 15945 1 2981 73 5497 -1 -1
34 4386 86 8201 45 3421 62 4794 32 244 56 1081 58 4326 27 2731 45 172 -1 -1
34 885 25 1229 6 1016 41 4394 83 2714 -1 -1
34 305 8 14254 58 4714 -1 -1
34 1486 59 837 48 6348 85 1148 -1 -1
34 4724 36 292 51 171 95 2379 -1 -1
34 6065 33 4697 69 203 36 4976 8 5889 43 12653 60 2662 -1 -1
34 3556 99 16824 -1 -1
34 280 78 4784 6 11281 36 2911 58 5592 -1 -1
34 6757 37 7601 27 3894 7 5275 37 6457 -1 -1
34 2759 0 8947 79 4626 86 158 -1 -1
34 3073 98 826 -1 -1
34 9022 92 1341 -1 -1
34 3158 50 1823 28 25021 49 3397 2 9015 91 4169 -1 -1
34 7938 5 696 39 16721 68 2723 -1 -1
34 4866 11 16800 69 17956 -1 -1
34 2678 70 7916 72 3636 44 2058 69 1125 -1 -1
34 1938 95 13994 25 85 11 23380 15 11668 37 4895 89 387 -1 -1
34 4139 70 4316 23 1233 40 5153 -1 -1
34 5003 96 3119 35 3547 47 1944 60 9076 3 1214 31 11867 26 6542 60 779 -1 -1
34 597 41 3324 45 10668 14 1599 30 52 0 4520 96 3331 -1 -1
34 8331 37 6036 3 4634 93 3561 -1 -1
34 1638 54 2543 45 11789 78 1153 -1 -1
34 6038 33 4239 49 161 -1 -1
34 16810 51 5905 23 1568 50 9201 96 7939 -1 -1
34 2112 12 7153 1 17572 84 119 -1 -1
34 9048 76 5984 98 3619 -1 -1
34 2383 20 9769 13 2246 37 5485 -1 -1
35 3846 89 14132 -1 -1
35 1530 63 9025 68 5165 16 2642 89 3862 -1 -1
35 7607 48 1241 94 9520 -1 -1
35 7766 65 860 27 3615 79 430 -1 -1
35 9287 12 1601 89 6892 -1 -1
35 3770 29 424 93 14438 33 4013 21 1113 92 1036 -1 -1
35 2256 15 6489 53 1309 -1 -1
35 391 95 7023 60 11776 15 3111 89 17056 -1 -1
35 13 94 3673 87 1452 99 3203 -1 -1
35 10319 85 1449 69 19632 32 9744 69 16894 76 452 66 18182 94 14603 -1 -1
35 12682 85 5207 91 4048 37 9844 14 401 6 4107 45 7741 15 5690 35 841 43 4470 -1 -1
35 65 57 346 40 6854 71 4989 85 2803 13 2445 85 1543 -1 -1
35 8797 79 6346 26 2284 80 1701 -1 -1
35 8480 66 6729 58 3541 31 3481 15 1629 56 2621 -1 -1
35 1566 40 4402 55 4605 -1 -1
35 8181 40 15395 15 7388 66 10846 -1 -1
35 17026 26 18415 95 677 -1 -1
35 2751 59 2576 39 273 67 1493 63 15319 3 6723 20 8658 57 6669 -1 -1
35 812 42 3771 6 1970 87 886 -1 -1
35 1544 97 7248 24 2577 39 20 26 730 33 11163 -1 -1
35 24827 82 14768 42 9250 9 2293 99 19053 -1 -1
36 799 78 299 -1 -1
36 21070 72 391 91 10501 80 5247 89 4623 -1 -1
36 10851 29 20207 11 6124 5 5230 52 922 -1 -1
36 11738 74 4709 28 8838 83 2712 -1 -1
36 1667 78 8119 83 2580 62 6832 41 625 3 1850 95 5346 -1 -1
36 11814 0 4888 5 4997 89 7365 -1 -1
36 1730 85 5691 -1 -1
36 90 42 10278 98 2334 9 1211 23 6754 45 18737 34 1683 22 4415 68 8710 -1 -1
36 18530 91 2331 41 9523 75 417 -1 -1
36 8690 67 20151 -1 -1
36 3912 11 17891 31 10362 43 390 -1 -1
36 13147 70 2094 -1 -1
36 4954 84 5940 40 5096 60 5284 48 5274 47 2696 36 2527 10 5822 45 109 -1 -1
36 1113 18 16742 23 426 -1 -1
36 12137 0 618 51 921 79 5520 -1 -1
36 7878 94 2479 4 2850 68 14721 53 6937 91 17342 -1 -1
36 7504 73 5623 38 4648 70 3630 50 10906 51 5971 24 6509 75 5504 -1 -1
36 2919 99 1771 -1 -1
36 5255 41 3105 40 4834 60 15221 -1 -1
36 14524 23 5773 1 8303 0 28624 54 10547 -1 -1
36 2917 13 11459 20 2738 73 1615 -1 -1
37 33263 89 8897 -1 -1
37 9848 81 14006 -1 -1
37 14547 42 2550 76 1847 48 17405 8 345 65 20241 -1 -1
37 699 98 6460 -1 -1
37 10503 35 7587 82 5324 -1 -1
37 2211 47 3804 79 6064 -1 -1
37 2234 23 6950 33 5208 13 13222 0 428 22 6419 8 9356 56 10617 -1 -1
37 614 5 4635 13 1202 4 13218 66 12612 -1 -1
37 6734 39 12 32 6439 48 3892 5 12852 11 7597 63 7347 -1 -1
37 3701 95 2940 -1 -1
37 8002 77 320 -1 -1
37 2721 81 232 -1 -1
37 9988 32 3796 25 4633 94 5405 -1 -1
37 2128 95 5371 -1 -1
37 8497 7 5024 40 2150 26 7946 49 2065 44 701 56 26647 -1 -1
38 2303 3 2888 54 413 -1 -1
38 531 64 4007 78 1934 -1 -1
38 1821 57 8869 95 5239 -1 -1
38 2309 2 13321 21 2981 29 2981 19 10599 -1 -1
38 2969 64 4064 58 593 46 2904 40 194 38 12711 10 1094 34 71 -1 -1
38 13764 91 6991 -1 -1
38 4790 52 7198 65 3181 28 17530 74 13127 -1 -1
38 5994 13 14444 28 8169 7 2560 61 1680 -1 -1
38 3903 0 4848 37 6315 66 517 -1 -1
38 4027 79 198 59 2611 87 1522 27 155 91 1758 -1 -1
38 2813 58 1988 3 496 18 10467 15 1876 8 1077 36 14750 -1 -1
38 16246 12 5466 48 2787 86 11084 -1 -1
38 8830 1 2533 41 23717 44 3125 20 6762 21 2055 63 3590 -1 -1
38 1076 53 76 -1 -1
38 6016 0 778 42 5050 69 4131 -1 -1
38 10941 68 6490 41 4587 87 24071 -1 -1
38 5465 83 1033 30 248 14 5932 27 1749 41 12245 -1 -1
38 10933 37 5452 58 847 36 15827 62 6477 -1 -1
38 2852 30 8692 55 4985 70 3452 20 16916 32 8106 29 3840 59 11971 -1 -1
38 159 85 2672 82 4573 74 5219 4 1389 92 4902 -1 -1
38 3821 2 916 7 7697 48 5700 -1 -1
38 10717 31 931 48 2095 63 1784 -1 -1
39 11755 50 26932 88 652 -1 -1
39 8755 61 4300 85 1291 -1 -1
39 28526 99 2664 58 1108 37 6741 86 1424 -1 -1
39 5358 36 6959 37 1358 79 126 -1 -1
39 148 63 8499 78 18953 43 4408 44 3349 51 2655 -1 -1
39 272 19 9949 1 4123 9 2714 90 236 -1 -1
39 852 36 2071 71 3883 82 28426 -1 -1
39 5061 46 1963 80 3303 -1 -1
39 5192 65 11207 14 1291 44 6490 63 254 -1 -1
39 615 56 7920 34 12005 93 3622 46 3944 49 10678 74 1718 35 1733 46 2470 0 7044 24 2309 77 4118 -1 -1
39 2525 80 6537 34 3686 50 2063 63 5245 39 987 89 5953 -1 -1
39 1442 31 287 94 7707 -1 -1
39 16098 3 438 2 5308 36 7464 76 3279 -1 -1
39 4167 58 5735 3 1889 97 5690 -1 -1
39 12320 10 9882 17 1739 97 38307 -1 -1
39 8468 14 2493 0 7854 4 5343 55 2265 -1 -1
40 4160 88 1055 13 23855 99 96 -1 -1
40 6276 4 54 75 9324 -1 -1
40 4939 54 914 -1 -1
40 883 33 8750 89 3580 21 689 81 59 -1 -1
40 1276 59 4521 -1 -1
40 13723 22 1350 96 12319 -1 -1
40 20604 15 5925 95 9880 -1 -1
40 21768 11 5718 44 12677 33 643 36 5269 75 19318 -1 -1
40 4203 0 324 11 378 44 2054 64 3252 -1 -1
40 4012 74 589 10 2074 94 793 -1 -1
40 27415 37 24813 99 389 -1 -1
40 9436 83 17896 23 672 95 536 -1 -1
40 2448 93 1850 91 9372 52 10902 88 8369 -1 -1
40 34 43 2827 93 4633 -1 -1
40 7617 75 5259 81 1062 86 7901 97 14462 -1 -1
40 4675 67 7124 -1 -1
40 3710 86 3527 -1 -1
40 1260 94 3925 -1 -1
40 4513 8 10154 84 209 -1 -1
40 4442 85 3151 7 12778 4 2864 66 6583 -1 -1
40 9968 55 3191 34 6816 46 18117 39 5271 58 2390 -1 -1
40 13379 33 2833 63 1404 -1 -1
41 3255 60 689 93 24475 17 1427 99 941 -1 -1
41 6598 9 8468 78 294 -1 -1
41 9002 98 1526 51 1340 43 4854 63 7045 -1 -1
41 1547 73 32332 76 830 65 2292 22 3191 39 163 15 937 92 3907 -1 -1
41 5314 12 12264 4 4655 60 377 -1 -1
41 8138 71 96 5 11317 43 2740 88 18700 -1 -1
41 6329 2 2370 73 20943 7 3620 12 13380 60 6049 -1 -1
41 3898 8 235 43 2652 20 9435 21 8487 61 3165 -1 -1
41 1619 72 8893 30 594 55 3178 31 26032 84 666 -1 -1
41 3965 82 4696 95 2054 -1 -1
41 11388 8 1711 38 20553 82 1699 -1 -1
41 11030 79 863 39 435 89 1249 47 3371 15 4496 73 3530 -1 -1
41 10316 60 1509 4 1168 11 5404 61 3394 -1 -1
41 2809 78 8615 60 14125 5 3409 42 1626 99 4674 -1 -1
41 1435 38 350 57 9456 5 1598 76 6103 -1 -1
41 2673 86 2615 -1 -1
41 2075 74 35585 32 226 60 2041 95 633 -1 -1
41 11451 18 8759 79 995 -1 -1
41 10236 43 7742 13 24328 91 5545 -1 -1
41 3052 57 2100 8 3959 23 17898 84 17137 -1 -1
41 28002 22 2204 28 19626 10 8716 94 166 -1 -1
41 3100 82 2198 35 6140 22 7537 40 3104 38 1240 36 7363 26 3607 57 7063 -1 -1
41 2319 38 21052 97 2949 34 2269 58 6265 17 8467 65 2727 -1 -1
42 4608 79 5337 6 10624 67 4476 42 5730 33 6493 2 8267 95 15 -1 -1
42 34124 0 3373 11 19208 31 3428 79 11215 -1 -1
42 328 45 5246 59 11574 78 1364 -1 -1
42 10861 33 11233 32 5910 45 25828 65 2232 42 11787 58 1956 31 2553 87 20527 -1 -1
42 126 52 11165 60 17684 -1 -1
42 6508 44 12344 52 9983 -1 -1
42 5215 33 3274 66 978 -1 -1
42 9054 78 8876 44 7971 52 13098 60 8518 -1 -1
42 5208 40 2084 93 3622 66 6443 26 10195 61 1737 15 3979 72 3641 -1 -1
42 2647 50 6728 67 847 78 1408 -1 -1
42 3384 75 11742 -1 -1
42 37460 35 7949 87 1035 -1 -1
42 7992 17 5369 92 1559 -1 -1
42 1470 14 12346 56 5746 -1 -1
43 19066 58 4405 73 1505 95 2390 19 8586 57 11092 41 17664 5 54 55 1239 -1 -1
43 9288 84 1863 -1 -1
43 2130 19 16151 74 7536 -1 -1
43 1927 96 6870 32 1410 19 12219 61 442 -1 -1
43 5264 70 10951 42 1419 78 732 -1 -1
43 4897 70 937 65 8256 14 15314 72 911 -1 -1
43 17712 76 2092 -1 -1
43 1952 11 7965 88 9260 -1 -1
43 912 30 2576 79 3012 -1 -1
43 1527 23 4628 39 10085 28 4621 99 5975 -1 -1
43 1935 15 7345 73 10685 -1 -1
43 3963 64 13708 39 2896 88 11573 -1 -1
43 358 82 10993 77 1933 35 5850 80 1414 -1 -1
43 10276 36 1336 81 1010 77 9998 -1 -1
43 473 95 55 -1 -1
43 346 56 6669 62 2132 7 4959 32 9640 61 5656 -1 -1
43 1479 90 4844 5 2859 6 5639 24 8137 12 3060 75 2183 -1 -1
43 11010 44 1148 46 9570 3 1919 63 21455 12 2392 45 5019 -1 -1
43 198 40 1721 67 4555 25 5585 39 17025 28 521 53 14993 -1 -1
43 14159 4 30308 25 9187 28 3142 91 8721 -1 -1
43 10236 26 1626 95 11873 -1 -1
43 18412 39 9969 77 7961 -1 -1
44 8922 52 6810 37 8370 26 4722 73 3827 -1 -1
44 766 67 9256 88 6733 -1 -1
44 6200 99 9732 -1 -1
44 3481 78 1269 54 5946 51 1435 54 9582 -1 -1
44 5275 95 3519 -1 -1
44 3724 7 742 50 831 -1 -1
44 8677 77 2408 -1 -1
44 4648 34 5565 21 5649 80 17573 -1 -1
44 2359 1 886 96 5348 -1 -1
44 403 98 128 6 7201 55 20245 15 2232 6 132 57 12105 -1 -1
44 990 79 7529 69 14428 41 5354 71 2362 70 1509 61 10016 77 2153 -1 -1
44 18997 18 2699 85 6772 -1 -1
44 3920 13 460 7 11032 17 5493 23 12252 94 282 -1 -1
44 17455 15 3150 95 772 -1 -1
44 644 4 7859 48 11998 -1 -1
44 5949 16 929 39 8725 -1 -1
44 356 70 19 97 795 -1 -1
44 2858 63 4202 83 3692 71 11083 16 1039 21 3291 54 2014 -1 -1
44 2580 80 671 -1 -1
44 2246 39 12199 91 2646 -1 -1
45 15639 5 7057 34 2195 71 6272 -1 -1
45 2098 80 10603 -1 -1
45 12107 68 2200 18 501 75 14129 -1 -1
45 10993 14 414 16 912 4 3134 77 959 -1 -1
45 3244 77 3431 32 3879 31 1775 24 3466 42 1058 77 9457 -1 -1
45 9320 98 14854 63 1898 41 20382 71 12848 -1 -1
45 3515 44 21859 3 7836 34 5710 54 5040 28 7570 48 13264 41 3647 70 2738 -1 -1
45 4801 74 2359 -1 -1
45 2611 32 38588 77 11953 7 14003 42 4693 2 989 89 1413 -1 -1
45 2518 46 5604 45 3368 13 5345 95 6933 -1 -1
45 11075 30 7021 65 7328 -1 -1
45 398 81 322 99 3396 -1 -1
45 5622 23 2647 68 3839 70 13401 80 624 -1 -1
45 6358 31 2118 33 383 83 19505 -1 -1
45 4155 76 1789 81 4599 84 9275 16 6689 14 1193 10 2643 51 4276 -1 -1
45 6548 57 12368 28 15261 7 539 33 4815 38 18190 -1 -1
45 1567 33 11139 95 11562 -1 -1
45 4085 87 5214 58 11082 59 370 74 2025 -1 -1
45 680 11 175 79 3442 -1 -1
46 4720 25 9414 79 6806 -1 -1
46 1156 17 2665 7 497 1 6395 0 516 31 137 -1 -1
46 12928 82 1682 42 210 79 7556 -1 -1
46 2978 92 1671 69 699 9 18697 35 860 19 2358 63 1665 -1 -1
46 17594 55 5490 70 6423 -1 -1
46 4142 79 10396 -1 -1
46 8841 94 5012 -1 -1
46 308 92 11980 44 2725 98 12279 -1 -1
46 2309 95 6958 77 12169 25 6207 49 2142 -1 -1
46 4133 22 6515 82 3127 -1 -1
46 8104 32 1977 27 2775 96 1887 -1 -1
46 11289 96 8567 64 10075 98 4555 -1 -1
46 3321 78 12300 -1 -1
46 390 74 16040 -1 -1
46 5899 97 26277 93 4363 90 1336 74 5067 94 26514 -1 -1
46 5489 92 724 -1 -1
46 4076 96 667 -1 -1
46 576 78 118 3 5148 80 5071 -1 -1
46 4904 4 2201 0 434 87 2185 -1 -1
46 232 87 27030 88 289 56 32943 60 6318 44 21516 74 1387 -1 -1
46 10271 37 516 4 6582 61 1519 62 3904 61 16790 -1 -1
47 4396 13 4461 28 4547 94 589 -1 -1
47 15965 69 5606 26 1518 56 7204 35 13965 8 3008 56 17796 -1 -1
47 28540 8 3535 78 3100 -1 -1
47 15141 88 1850 -1 -1
47 6041 38 3542 69 5039 -1 -1
47 1031 46 21991 36 10973 99 8955 -1 -1
47 318 28 4264 45 6688 24 1486 7 4109 29 20111 70 1991 -1 -1
47 16691 60 6667 28 10193 97 8294 -1 -1
47 13594 88 3474 5 4014 99 4464 -1 -1
47 6188 34 212 99 3080 -1 -1
47 1704 90 12315 34 5268 79 13001 -1 -1
47 6917 1 3942 15 1467 25 2841 85 460 -1 -1
47 5292 73 2213 5 1107 35 1387 44 5324 21 3299 1 8556 45 356 -1 -1
47 2142 89 5025 7 4371 96 5154 -1 -1
47 23409 48 6680 16 1836 96 2003 -1 -1
47 4888 3 5147 87 755 -1 -1
47 23434 12 10711 5 5739 8 18421 52 6765 -1 -1
47 69 62 3015 6 16971 28 3050 10 11008 95 4661 -1 -1
48 5221 85 10248 54 8414 32 4642 74 15742 -1 -1
48 3005 67 6832 73 4418 59 865 39 16646 20 7002 7 16736 8 7918 78 824 -1 -1
48 1671 57 3992 15 9404 72 3583 60 1029 8 5817 44 661 69 7006 -1 -1
48 114 81 2689 73 6833 42 1743 78 2275 -1 -1
48 3009 20 2529 15 8879 76 4142 -1 -1
48 9045 59 4995 49 8006 46 658 43 8213 27 10505 79 2427 -1 -1
48 384 56 2726 51 3535 27 7391 96 1903 -1 -1
48 9235 53 5691 70 5894 92 2675 -1 -1
48 1727 82 14203 21 6208 34 14824 58 5006 -1 -1
48 5236 61 11544 75 10877 -1 -1
48 1206 75 3618 3 752 5 21386 70 16351 -1 -1
48 9604 82 7635 40 6912 49 2780 63 13618 12 12423 99 9454 -1 -1
48 8784 76 480 30 4728 34 3366 58 6455 -1 -1
48 3485 81 6458 6 1518 81 10032 25 7321 22 4515 89 8495 -1 -1
48 5222 61 290 63 5469 15 935 7 13948 5 1121 49 205 -1 -1
48 655 45 14697 81 1163 78 1808 54 6430 35 743 2 856 98 1062 -1 -1
48 10733 61 7733 19 5170 53 34252 24 1036 46 3709 54 404 -1 -1
48 3331 73 8753 39 1620 17 2063 6 15914 95 7206 -1 -1
48 7139 28 1347 86 18480 -1 -1
48 3403 95 32015 1 4721 42 5309 85 6774 -1 -1
48 6321 22 1130 42 1037 71 341 -1 -1
48 1028 9 7385 59 6868 -1 -1
48 4666 26 788 32 182 39 775 -1 -1
48 14119 58 4909 72 4868 0 5413 58 997 45 253 7 12771 63 2301 -1 -1
48 1722 46 493 11 3380 10 2061 85 919 -1 -1
48 4385 29 6074 95 729 -1 -1
48 5883 18 12332 89 1474 -1 -1
48 5986 96 3903 -1 -1
49 3903 89 6436 42 6360 77 1911 -1 -1
49 1061 13 7158 87 13793 -1 -1
49 3970 35 890 5 134 58 1624 26 7378 88 9098 -1 -1
49 19027 32 10263 95 980 -1 -1
49 4045 45 9840 50 16534 49 2724 27 1853 49 10627 -1 -1
49 4751 10 6142 87 16722 36 1104 34 4701 52 16249 -1 -1
49 7992 38 8210 59 2442 54 421 94 1519 -1 -1
49 4247 44 1533 5 14924 59 11482 10 23963 71 1014 -1 -1
49 7593 78 2935 -1 -1
49 5104 15 9913 68 3445 31 633 49 697 99 12631 -1 -1
49 16097 67 4618 50 19831 55 2497 60 2098 28 2710 30 15914 22 6565 34 2965 -1 -1
49 26048 16 1326 51 4239 55 764 26 17084 0 4918 85 5701 -1 -1
49 15884 31 15539 8 2498 83 8578 -1 -1
49 1766 59 7910 32 1359 5 132 23 10598 89 2500 -1 -1
49 9179 46 14553 30 16161 9 6785 19 2354 23 5817 22 3090 85 1800 -1 -1
49 2662 40 3468 71 2561 -1 -1
49 2297 43 544 95 984 -1 -1
49 6262 78 18568 1 3955 57 4384 39 1302 43 7370 29 285 48 6218 61 11467 -1 -1
49 1458 43 2279 13 1329 67 3785 -1 -1
49 7124 77 2217 -1 -1
49 1946 16 6591 71 2037 -1 -1
50 3817 30 20799 15 4402 48 6420 -1 -1
50 3185 64 3909 87 4570 -1 -1
50 919 5 3961 63 4167 -1 -1
50 1693 17 974 59 4280 -1 -1
50 6750 19 7025 13 5822 17 7427 94 25558 -1 -1
50 718 19 13361 17 13612 19 3716 91 9831 -1 -1
50 15473 22 21238 64 1244 -1 -1
50 5687 39 1155 37 2861 9 2534 91 12781 -1 -1
50 13727 86 7241 55 4370 74 2655 43 3556 91 4628 66 433 86 4301 -1 -1
50 3209 44 1540 86 3123 -1 -1
50 628 88 16588 85 289 51 704 25 2179 83 5845 -1 -1
50 7310 77 11189 92 2334 -1 -1
50 4956 13 2354 8 1370 60 4810 -1 -1
50 3358 80 2782 16 8188 15 1148 39 5777 45 1611 23 10053 78 1412 -1 -1
50 1596 58 10360 62 249 48 323 54 19734 52 1383 40 368 34 197 96 1751 -1 -1
50 2876 48 1945 85 303 -1 -1
50 5125 3 173 35 12128 62 1943 -1 -1
50 2365 5 4469 39 1624 34 15621 31 4371 83 1160 -1 -1
50 1025 91 2288 1 11673 79 2113 -1 -1
50 3365 94 3712 69 11541 70 22280 76 80 -1 -1
50 73 37 2341 58 1880 61 11070 77 12471 -1 -1
50 7351 21 286 96 12458 39 13000 58 2592 -1 -1
50 7677 47 14721 44 2752 54 2227 -1 -1
50 10069 34 1778 38 469 24 6150 70 645 -1 -1
50 31491 76 2682 70 2586 10 5931 54 13908 6 17574 72 650 -1 -1
50 11433 34 1312 49 557 51 6333 -1 -1
50 19013 10 6484 36 10021 73 11339 -1 -1
50 3074 79 8568 29 3363 12 5709 81 7166 -1 -1
51 9593 98 1050 51 5176 28 19186 39 2224 63 933 -1 -1
51 7792 55 3041 36 2531 9 9555 0 5851 67 5185 -1 -1
51 2052 86 1490 64 6707 83 1944 48 83 88 1373 58 3378 37 9685 53 6166 10 2503 39 172 85 567 -1 -1
51 4695 35 1634 85 2946 -1 -1
51 1155 76 3508 23 1301 72 39281 -1 -1
51 5812 18 10804 68 3530 64 10611 24 3800 79 6975 -1 -1
51 6132 94 8989 -1 -1
51 2781 60 1901 34 890 15 333 20 4437 8 1225 55 10324 94 1196 -1 -1
51 3317 25 2710 76 9300 37 1894 54 607 33 2696 79 6542 -1 -1
51 22309 10 2416 25 3658 94 5231 -1 -1
51 9101 16 7930 22 8555 61 1820 -1 -1
51 9770 82 17943 40 3373 18 8910 73 2351 -1 -1
51 5376 8 1844 12 6957 82 7351 -1 -1
51 302 99 3329 60 1271 19 4058 16 6967 26 910 60 12415 -1 -1
51 775 68 1551 60 3570 47 3087 9 8718 8 587 92 682 -1 -1
51 20033 93 4637 -1 -1
51 1718 32 3748 72 2402 -1 -1
51 8943 40 914 60 1095 31 4593 22 1765 55 64 -1 -1
52 6462 40 1015 58 926 52 4702 91 8479 -1 -1
52 3069 23 9535 95 4234 -1 -1
52 31029 58 275 64 3626 52 804 38 6974 34 4178 99 10025 -1 -1
52 5218 63 13900 48 1441 87 2770 -1 -1
52 521 44 3369 26 807 90 11186 83 11527 35 9627 90 1710 -1 -1
52 9476 44 684 37 3429 2 3020 23 2096 83 2723 -1 -1
52 92 99 2267 26 2292 1 256 97 5099 -1 -1
52 1925 77 10632 81 1563 59 926 39 5729 76 2589 -1 -1
52 2029 32 630 11 11270 34 1130 2 1106 69 4414 -1 -1
52 58 9 4250 32 10157 4 834 89 4717 -1 -1
52 4127 95 2961 6 5595 23 160 75 12010 -1 -1
52 5583 81 12583 -1 -1
52 23811 4 352 29 3271 80 2795 -1 -1
52 6730 22 303 23 8584 56 18347 -1 -1
52 6311 42 12030 36 9322 12 20473 48 1453 -1 -1
52 1818 13 1375 55 601 -1 -1
52 2526 31 2756 69 2946 -1 -1
52 2618 79 20274 19 443 49 4493 -1 -1
53 34955 0 1391 6 7741 55 415 15 3151 51 5646 -1 -1
53 7427 56 6915 98 1994 -1 -1
53 1452 83 6776 23 1614 16 10100 55 3345 -1 -1
53 2012 9 236 96 3121 -1 -1
53 5916 11 12341 62 3684 -1 -1
53 1349 28 14994 85 20973 -1 -1
53 6026 31 3970 34 1545 84 6088 -1 -1
53 5160 94 2412 2 4566 53 5443 -1 -1
53 2182 65 25420 -1 -1
53 18647 25 5192 30 7204 37 1553 32 4035 16 4842 50 16564 -1 -1
53 3538 79 2201 50 513 98 3279 -1 -1
53 5401 45 9932 76 2476 -1 -1
53 9062 80 2911 96 4952 -1 -1
53 628 96 1137 54 214 72 25137 82 7436 -1 -1
53 5833 78 1364 53 1266 11 5753 62 951 -1 -1
53 775 59 892 36 5120 4 294 6 18211 37 1775 -1 -1
53 6479 38 14583 79 1284 -1 -1
53 488 69 4926 65 2317 90 10915 -1 -1
53 3851 90 2727 81 46 53 19896 62 2405 -1 -1
53 282 59 9246 61 170 96 1082 -1 -1
54 2180 27 4142 17 7422 80 16106 -1 -1
54 2795 6 8074 15 3462 71 2906 -1 -1
54 3868 37 1773 22 1249 52 1186 11 8144 62 5005 -1 -1
54 2892 58 2859 81 10374 -1 -1
54 1386 29 8633 78 1773 4 1705 19 2608 55 76 -1 -1
54 2724 84 225 6 139 19 394 71 6374 -1 -1
54 9271 51 4621 58 23863 67 6269 -1 -1
54 17577 20 822 8 2421 47 16722 -1 -1
54 912 33 4417 23 1132 19 3535 61 2664 -1 -1
54 1511 14 7172 92 4320 -1 -1
54 3848 35 4071 48 7977 28 6920 84 3696 -1 -1
54 3153 66 3212 10 6743 32 8959 50 1056 86 7332 -1 -1
54 1133 46 4399 18 456 50 7392 92 252 -1 -1
54 3966 22 9293 40 2650 76 3010 -1 -1
54 1382 14 13016 69 9020 -1 -1
54 7279 70 3689 54 809 69 6509 36 988 8 8034 68 1522 -1 -1
54 4076 83 6074 98 5993 -1 -1
54 1312 67 6469 61 6404 45 17908 70 4618 -1 -1
54 12237 0 784 70 3081 -1 -1
54 6456 67 1089 23 1245 86 595 -1 -1
54 4596 72 7899 -1 -1
54 18700 60 2975 30 246 96 2609 -1 -1
54 2214 13 8851 61 1547 63 4210 69 1638 54 4992 90 2706 -1 -1
54 3338 43 2679 2 9448 25 1800 62 6327 -1 -1
54 2507 20 10434 6 15479 55 2015 -1 -1
54 6031 40 8020 58 1780 53 2191 18 473 28 18131 8 15141 94 5321 -1 -1
54 2577 90 3287 57 3945 95 1138 -1 -1
54 853 99 3537 67 3858 95 6916 -1 -1
55 1395 85 3118 39 9815 68 10056 76 789 25 3597 5 2299 40 22353 39 4343 -1 -1
55 10916 3 2664 32 4900 34 1857 43 5237 76 409 -1 -1
55 5946 22 1725 68 2769 -1 -1
55 39335 66 14966 92 2480 39 11839 0 884 74 13810 -1 -1
55 769 49 16527 66 1300 -1 -1
55 9831 26 5011 74 1265 98 7052 88 1733 84 3067 45 3452 12 9957 95 1071 -1 -1
55 2434 42 1927 36 7369 35 3641 63 336 -1 -1
55 14497 14 14040 8 17639 83 2734 -1 -1
55 4493 72 1877 9 474 85 215 -1 -1
55 5522 43 10755 7 3388 11 1261 65 390 -1 -1
55 10683 96 15921 66 6312 43 14126 47 944 72 552 -1 -1
55 3531 30 7779 57 1382 -1 -1
55 1472 17 19639 27 717 62 21620 -1 -1
55 590 94 571 66 943 0 13628 58 5319 -1 -1
55 704 44 6397 42 12072 65 7264 0 11588 54 553 -1 -1
55 6882 79 6849 60 4125 16 1696 87 10167 -1 -1
55 15222 8 2286 12 12469 11 4793 62 4516 -1 -1
55 6977 35 13381 2 21436 79 3453 -1 -1
55 10935 23 3619 13 5041 32 4300 -1 -1
55 1740 13 3080 79 5470 -1 -1
55 11846 44 32740 64 9923 4 33930 76 5635 -1 -1
55 4973 64 18339 -1 -1
56 5672 35 3928 91 5656 -1 -1
56 13729 44 2863 72 36630 -1 -1
56 16142 74 700 63 1361 12 2932 82 3521 -1 -1
56 12108 85 3777 84 599 1 2918 96 5910 -1 -1
56 1258 80 14619 66 3367 62 12399 16 15559 71 10304 22 2269 98 10992 -1 -1
56 6490 15 232 55 1549 77 14226 -1 -1
56 2426 38 3894 95 1396 -1 -1
56 1982 23 1849 69 11366 83 6329 30 4068 94 5691 -1 -1
56 46 80 598 41 18634 93 522 -1 -1
56 27031 85 10820 -1 -1
56 3326 61 3409 77 2782 71 4940 66 55 0 3893 15 6385 -1 -1
56 1106 77 9230 74 4145 54 3773 14 535 52 1121 42 3400 23 11921 32 2751 80 365 -1 -1
56 3385 73 30971 -1 -1
56 4264 67 2228 -1 -1
56 8109 79 2886 -1 -1
56 1 33 384 27 37 33 4062 29 23573 94 4967 -1 -1
56 11654 20 115 16 3093 31 1906 54 1243 -1 -1
57 1619 56 896 86 81 -1 -1
57 1728 55 526 29 5899 54 1248 0 2294 2 841 61 1442 -1 -1
57 603 4 7798 46 33231 -1 -1
57 5106 29 6291 62 15485 9 13205 57 15058 -1 -1
57 9902 81 1918 26 28048 15 15855 32 5258 94 5391 -1 -1
57 28017 78 185 28 14348 61 47748 31 2949 30 10181 64 2981 91 2909 -1 -1
57 5450 35 1968 22 866 31 6919 21 14308 74 2886 -1 -1
57 8948 73 2337 95 11705 -1 -1
57 24663 1 2403 8 11154 30 807 28 2419 46 29952 -1 -1
57 542 44 3567 12 3180 76 2312 71 3851 12 707 48 5543 -1 -1
57 3087 94 717 93 5162 30 5466 39 1242 4 6045 82 13462 -1 -1
57 5296 61 21445 42 1219 12 9797 71 1457 -1 -1
57 6482 4 1837 9 2256 71 4696 -1 -1
57 728 53 5046 0 19049 96 2924 -1 -1
57 5192 17 19906 65 4827 -1 -1
57 1092 88 817 -1 -1
58 109 3 12385 98 2980 -1 -1
58 1344 23 16309 61 1878 -1 -1
58 2744 51 12079 5 4759 96 3068 -1 -1
58 1565 19 4758 3 4535 9 14298 79 2555 -1 -1
58 11209 15 16921 5 1581 10 1628 65 7890 -1 -1
58 3482 94 2522 96 4503 62 1413 72 6166 20 1471 87 7441 -1 -1
58 5262 79 1246 29 14630 88 7063 -1 -1
58 864 15 2309 70 10937 -1 -1
58 11198 87 3887 31 8954 95 3369 -1 -1
58 6698 85 3227 -1 -1
58 1889 94 13914 -1 -1
58 1924 31 1278 6 68 71 3273 -1 -1
58 6988 20 6463 92 1286 75 2553 14 16795 31 7706 65 7138 -1 -1
58 7119 9 10122 67 3447 -1 -1
58 6445 5 1147 9 755 93 6045 -1 -1
58 2443 5 11235 80 4535 67 9568 22 1207 40 1083 42 7022 -1 -1
58 14234 13 1405 9 5909 98 6737 -1 -1
58 1146 83 3482 68 8267 32 994 15 16559 71 221 -1 -1
58 662 30 5374 87 4372 -1 -1
58 11790 62 1425 49 6142 54 1130 66 2716 78 7135 -1 -1
58 19593 36 20435 19 5267 34 2820 -1 -1
58 455 74 6756 97 2783 -1 -1
58 9033 40 303 70 4381 22 6058 93 1586 -1 -1
58 7270 14 443 12 6295 72 3882 -1 -1
58 3032 92 4237 -1 -1
58 397 32 4666 72 3073 -1 -1
58 1065 92 16008 -1 -1
59 30600 33 5206 8 3367 72 821 -1 -1
59 5241 78 29284 24 19108 48 7651 -1 -1
59 21080 77 72 49 12014 35 1800 8 14248 72 698 -1 -1
59 336 2 1555 99 2937 -1 -1
59 6615 38 1380 44 1482 9 17744 42 3096 -1 -1
59 3852 43 4411 12 3055 15 4781 78 673 -1 -1
59 3947 87 5592 -1 -1
59 3044 76 19464 48 4263 39 12749 99 2284 -1 -1
59 165 37 2824 39 1866 73 9399 -1 -1
59 9535 1 505 92 1292 15 2934 91 5741 -1 -1
59 3411 39 129 9 10105 16 9967 82 1011 -1 -1
59 9403 14 8528 54 5815 33 16739 93 6035 -1 -1
59 745 79 3085 60 13432 66 13252 94 2875 -1 -1
59 652 27 9182 44 4657 66 10215 -1 -1
59 10464 52 2182 2 6239 50 4593 -1 -1
59 8886 26 7814 17 5368 28 92 88 1340 -1 -1
60 3460 27 526 4 558 76 1033 -1 -1
60 952 92 11168 13 2931 10 3357 66 1593 -1 -1
60 8820 52 16109 71 6368 -1 -1
60 1108 49 2155 69 7563 91 2273 -1 -1
60 6365 76 6328 46 7310 19 9741 69 1166 -1 -1
60 7051 72 5467 97 14159 49 5669 33 3558 58 995 76 6826 -1 -1
60 2702 88 4563 9 2831 48 1429 34 1168 32 3706 7 431 75 3533 -1 -1
60 6163 46 6635 33 2954 49 4335 -1 -1
60 10879 96 2680 69 4273 98 3906 -1 -1
60 34 7 124 0 11602 85 2434 -1 -1
60 8690 63 15702 73 1136 -1 -1
60 1068 24 623 98 3737 -1 -1
60 5612 94 4191 62 8556 53 14081 47 724 62 14055 -1 -1
60 2664 28 4878 72 2001 -1 -1
60 4357 46 2341 32 2765 24 30596 64 2161 -1 -1
60 1250 55 617 40 3405 4 2326 96 445 -1 -1
60 38478 12 3526 68 10677 -1 -1
60 13409 32 2861 60 5602 55 2474 99 13388 -1 -1
60 1743 47 10126 88 963 -1 -1
60 510 72 1900 79 4746 -1 -1
60 15789 68 13844 61 4009 92 1081 -1 -1
60 2229 79 2583 8 4360 53 1041 -1 -1
61 6429 99 12405 -1 -1
61 916 81 4508 32 1073 19 1908 99 2931 -1 -1
61 2513 22 4776 4 802 65 5902 -1 -1
61 6930 93 10247 16 218 73 106 -1 -1
61 10593 38 3975 44 621 31 27200 35 1391 68 4582 -1 -1
61 4373 5 1344 2 4929 82 2140 -1 -1
61 11092 31 5718 62 12995 -1 -1
61 33243 64 3832 71 3666 36 382 31 3552 52 368 -1 -1
61 695 65 16823 88 1661 91 4454 85 127 77 10570 91 1701 -1 -1
61 2064 83 13901 22 263 85 250 71 961 75 7737 86 4950 -1 -1
61 3802 10 2648 2 5757 24 792 68 6094 -1 -1
61 13944 78 448 5 5330 83 3742 -1 -1
61 339 23 25973 50 1255 41 3030 39 4587 94 16711 -1 -1
61 814 54 2146 91 5402 -1 -1
61 4425 23 1510 31 7731 93 6553 -1 -1
61 9318 67 3024 40 6083 25 4853 65 1082 92 184 -1 -1
61 351 30 9959 55 3077 75 293 -1 -1
61 100 92 8798 49 10695 43 4407 7 10920 87 321 -1 -1
61 8869 76 5246 63 7965 80 5330 -1 -1
61 2091 71 35512 -1 -1
61 5539 75 14286 56 5978 87 6944 -1 -1
61 7506 77 1160 45 2987 68 192 57 2894 92 14855 -1 -1
61 2180 53 2947 71 8018 75 17796 64 7980 20 6001 32 5848 35 14772 -1 -1
61 10499 56 11459 87 1720 10 2185 2 4933 95 1738 -1 -1
62 1168 56 653 36 3498 17 10452 38 6330 99 11175 -1 -1
62 16383 8 2627 73 29 -1 -1
62 662 65 4725 4 1593 68 728 -1 -1
62 4449 42 12549 11 2427 35 3991 63 394 -1 -1
62 829 16 8790 82 15038 38 8167 90 5194 -1 -1
62 1991 92 2046 85 9066 70 5357 97 3180 39 6405 45 3619 44 2049 86 658 -1 -1
62 2525 26 19666 2 207 28 639 80 10977 -1 -1
62 7552 74 8090 10 4764 39 11386 -1 -1
62 6633 13 14923 28 1673 36 3154 -1 -1
62 9126 32 895 20 1250 41 763 30 302 68 1796 -1 -1
62 7598 94 14870 89 285 46 4543 30 19208 96 2151 -1 -1
62 10279 22 5450 82 2185 -1 -1
62 5255 1 4338 37 2513 76 4866 -1 -1
62 1468 20 2218 98 11174 -1 -1
62 6167 57 16367 52 9340 25 4420 30 7768 34 5503 10 1891 32 1735 12 1868 97 2741 -1 -1
62 3997 82 31837 0 6836 50 798 76 1832 -1 -1
62 4152 84 7407 95 3446 46 2000 15 12763 78 987 -1 -1
62 2035 3 1150 80 2577 -1 -1
62 9221 92 6494 44 8448 4 3353 38 2839 76 12342 -1 -1
62 11763 98 2414 12 1763 83 3046 -1 -1
62 29593 71 10344 -1 -1
63 8847 72 11241 17 2157 31 12457 32 9302 5 5201 35 4890 92 8940 -1 -1
63 18744 5 6292 95 154 59 312 87 5300 53 5134 58 15740 34 5753 8 5671 60 3713 -1 -1
63 7899 56 5650 20 4374 17 564 46 1602 40 4398 83 3009 -1 -1
63 858 74 1453 39 3026 36 6115 75 28257 -1 -1
63 594 30 1297 66 4433 48 6412 55 6908 34 20127 60 64 89 2319 -1 -1
63 6539 58 16982 8 2175 14 226 73 4828 -1 -1
63 1599 4 2103 65 15371 -1 -1
63 679 55 15003 52 160 38 958 65 1055 34 92 35 969 87 5222 -1 -1
63 1897 40 2764 57 1940 68 10617 27 487 38 5310 48 11000 64 646 -1 -1
63 9092 30 1002 36 2028 39 3454 54 1848 -1 -1
63 1332 15 3624 95 682 -1 -1
63 13602 59 497 46 2028 45 3789 79 367 -1 -1
63 17802 5 1175 85 6356 -1 -1
63 5872 91 440 85 2864 51 20498 32 7174 2 2475 4 7944 95 6687 -1 -1
63 1072 51 1902 15 5824 84 2019 21 367 38 5389 36 317 3 13329 73 12555 -1 -1
63 15236 68 5506 90 3886 -1 -1
63 6426 72 7335 78 512 27 3200 40 2673 41 10997 86 10692 -1 -1
63 2522 64 5364 31 15140 36 935 53 8578 -1 -1
63 15093 49 2538 41 7623 85 3041 -1 -1
63 2065 45 69723 61 397 -1 -1
64 2805 58 93 31 3793 97 15467 -1 -1
64 1640 15 8190 68 21 46 252 49 2633 47 2704 68 596 -1 -1
64 2425 19 2764 59 863 -1 -1
64 8368 2 12188 1 149 87 14524 -1 -1
64 2896 17 77 81 2892 56 8190 86 2748 5 9607 73 19833 6 20503 65 2127 -1 -1
64 6696 38 5559 66 13041 5 13528 3 5064 53 264 52 4169 53 673 -1 -1
64 10242 56 962 48 9626 66 7165 58 7861 50 4617 25 7059 73 11393 -1 -1
64 5001 37 7020 3 2529 40 4533 22 4578 77 6313 -1 -1
64 1606 54 1399 4 186 84 5985 -1 -1
64 7814 47 9798 53 4867 10 4106 47 19291 -1 -1
64 9913 54 1330 69 1802 55 3746 68 20542 -1 -1
64 2294 31 12326 94 3354 -1 -1
64 4912 84 8739 88 6201 -1 -1
64 5881 89 9928 43 9330 74 12097 -1 -1
64 5420 98 10211 -1 -1
64 6227 70 9981 37 22635 85 2450 -1 -1
64 2648 7 3523 2 5453 23 2905 31 5653 -1 -1
64 1890 26 17295 87 151 -1 -1
64 14658 52 1411 92 2431 -1 -1
65 1350 1 755 32 6965 97 10849 -1 -1
65 6911 88 6720 95 22221 69 748 81 9834 92 1704 -1 -1
65 4079 29 3038 80 12933 -1 -1
65 13384 16 8572 43 597 89 11517 -1 -1
65 7519 34 9802 39 6811 9 6167 13 18179 29 340 -1 -1
65 3271 82 3098 7 5468 4 5696 54 14 -1 -1
65 6330 94 11646 93 15508 36 461 95 342 -1 -1
65 13149 33 708 43 10741 41 1799 37 11482 76 5551 -1 -1
65 7007 66 17289 26 4941 39 2585 44 8173 90 22853 -1 -1
65 42237 21 1887 95 6598 -1 -1
65 878 12 9634 11 313 99 2609 -1 -1
66 3262 60 1910 6 15174 76 2892 -1 -1
66 3954 39 1705 12 5929 95 901 -1 -1
66 2259 59 8901 8 1164 40 2128 53 1664 -1 -1
66 9892 6 490 50 7746 -1 -1
66 21699 14 19513 91 5658 97 949 21 8546 66 22239 -1 -1
66 4956 49 8479 7 19604 17 30561 70 919 -1 -1
66 3251 75 22471 21 2253 91 1252 -1 -1
66 5347 57 7035 28 6081 14 4486 18 254 29 942 -1 -1
66 11624 43 1551 70 3381 78 1559 66 79 48 8087 62 2276 10 7759 22 16348 55 4497 -1 -1
66 2901 72 561 40 12729 78 2483 -1 -1
66 1338 19 8371 2 110 34 1141 45 3288 88 6137 -1 -1
66 3523 70 2099 88 4945 27 3664 31 4243 65 663 -1 -1
66 6500 73 752 36 1118 20 9581 45 327 42 15028 44 8162 83 692 -1 -1
66 1361 47 8510 85 1427 28 19865 23 568 92 1593 -1 -1
66 3425 89 3011 40 2102 18 10948 16 19429 91 13456 -1 -1
66 3061 46 3868 42 7552 30 2178 57 8328 -1 -1
66 5256 39 2552 72 9547 30 17781 45 9278 27 4134 56 939 85 3344 -1 -1
66 5488 6 7634 51 4282 50 1641 70 9459 -1 -1
66 700 40 5195 13 6087 35 7909 89 1816 -1 -1
66 1453 25 26013 88 6631 -1 -1
66 2495 60 375 1 14404 78 5582 -1 -1
66 2375 16 6407 68 3531 -1 -1
67 1238 99 4914 41 12291 3 6101 24 5251 83 2149 -1 -1
67 4062 41 1416 85 993 58 2077 82 3048 -1 -1
67 8935 59 3063 79 8216 43 202 47 6028 14 5340 61 6557 -1 -1
67 11033 94 5494 86 6310 56 13883 35 17697 11 13675 36 2043 42 7178 15 1916 77 5897 -1 -1
67 6399 52 10464 55 7493 93 3165 -1 -1
67 1749 59 1417 47 10925 13 468 25 1486 49 8185 -1 -1
67 12155 94 7985 75 5266 63 4632 49 11875 94 7722 -1 -1
67 10772 58 5788 55 1265 46 11882 18 4145 42 3386 37 13447 89 6244 -1 -1
67 5964 77 5471 58 592 82 11015 86 3103 0 3141 17 18646 63 10143 -1 -1
67 12036 93 5011 56 8048 58 3431 78 10684 -1 -1
67 8107 40 2490 81 8753 -1 -1
67 4465 51 3658 71 6092 11 5923 66 830 7 5186 64 342 -1 -1
67 9021 86 3859 -1 -1
67 7397 23 3813 70 4889 -1 -1
67 12690 6 6503 65 1346 -1 -1
67 1102 98 2840 -1 -1
68 5332 32 3960 58 4419 -1 -1
68 3588 34 483 19 1296 9 2627 57 301 77 867 -1 -1
68 11392 66 17816 76 2535 14 4330 25 2771 88 253 -1 -1
68 2001 81 1592 19 3593 99 783 -1 -1
68 1642 40 467 58 3566 22 3985 73 13449 -1 -1
68 11217 93 1683 27 12820 33 6971 67 9540 -1 -1
68 5346 62 425 24 1100 21 6125 27 915 72 3097 -1 -1
68 10432 22 15280 54 1070 -1 -1
68 5141 5 2074 93 7630 -1 -1
68 1693 97 6937 28 2177 21 2456 32 7242 91 4768 -1 -1
68 1717 96 1198 27 10179 72 2481 -1 -1
68 4028 22 7122 18 170 9 744 16 2916 50 953 -1 -1
68 3685 66 3181 76 6247 70 305 71 5085 35 3643 15 313 2 16167 0 7380 -1 -1
68 5640 93 3885 26 2195 49 683 78 2555 -1 -1
68 108 4 572 55 2956 91 777 -1 -1
68 14863 20 9004 7 562 74 6086 -1 -1
68 13521 56 12118 75 3717 -1 -1
68 2199 87 1410 -1 -1
68 28664 75 9889 92 8324 41 2444 67 5092 -1 -1
68 3517 47 5930 63 2678 -1 -1
69 68 17 5453 42 169 20 12683 99 5539 -1 -1
69 2088 15 8233 79 6292 -1 -1
69 429 94 6732 40 1768 16 9396 6 13909 20 1753 56 6958 -1 -1
69 4647 32 1980 9 439 57 15016 -1 -1
69 481 95 3001 53 5995 5 4942 87 5022 -1 -1
69 15678 48 4525 40 4060 4 9759 10 6256 68 15859 -1 -1
69 4597 0 755 67 1637 -1 -1
69 10171 48 6942 57 329 15 9836 52 1270 77 27049 -1 -1
69 798 33 9865 95 16253 -1 -1
69 6138 11 732 20 22788 51 10423 -1 -1
69 17243 51 11966 58 4648 23 12500 88 13646 -1 -1
69 10740 77 937 61 12854 88 11412 -1 -1
69 14168 63 7291 76 2694 60 3525 90 26706 -1 -1
69 892 89 7499 62 3513 82 1158 85 1162 2 5525 8 4574 15 6784 45 3552 -1 -1
69 832 49 784 67 7656 58 1408 6 9019 19 1701 43 14540 -1 -1
69 3939 19 59 33 1334 17 10223 16 14020 42 15707 -1 -1
69 3443 35 1493 26 7205 19 250 74 623 -1 -1
69 2644 48 7592 42 13403 35 6470 16 12588 47 2604 -1 -1
69 1430 48 2084 72 4006 -1 -1
69 2144 5 24582 28 1271 61 7223 15 2425 19 1461 48 750 -1 -1
69 4024 62 1357 28 10420 18 6709 77 2224 1 20579 24 11169 42 4844 -1 -1
69 1959 24 3838 77 3153 -1 -1
69 4597 60 4886 42 3294 91 1938 -1 -1
69 8300 62 2859 9 21328 62 2793 4 83 95 3505 -1 -1
70 95 87 716 74 3085 19 6093 60 483 24 1804 16 1413 7 3623 63 2307 -1 -1
70 3055 29 12530 48 3555 78 7777 73 13041 6 2949 79 796 -1 -1
70 384 0 5154 71 329 -1 -1
70 7654 72 8383 93 4036 7 7040 78 9318 71 13662 67 2177 96 1916 -1 -1
70 9313 20 1137 70 54 -1 -1
70 26153 20 6042 67 4458 94 130 -1 -1
70 350 21 9955 77 8934 -1 -1
70 5730 72 845 21 21 52 7580 -1 -1
70 4174 39 6124 16 10478 1 3749 89 3510 -1 -1
70 3869 26 8111 87 205 -1 -1
70 5377 8 8665 67 36890 78 1162 16 3456 38 10455 31 10904 6 1275 23 3356 2 1359 -1 -1
70 2047 88 5001 77 509 50 605 11 15971 33 1730 43 8396 33 5759 29 29 69 14399 -1 -1
70 4714 84 4022 21 2070 15 1855 66 1074 -1 -1
70 1954 25 10240 13 3261 55 8839 -1 -1
70 3131 69 19603 26 16938 64 2584 -1 -1
70 6708 60 9982 24 52 93 4322 -1 -1
71 1939 9 3190 78 1613 -1 -1
71 1578 49 3287 93 5991 -1 -1
71 8663 19 6271 2 5648 30 6570 -1 -1
71 4560 13 10336 58 5478 -1 -1
71 10874 16 5978 68 12875 -1 -1
71 4855 78 9796 61 25011 85 22220 -1 -1
71 11077 41 1054 20 450 6 1080 97 16509 -1 -1
71 1440 19 6972 28 67 97 6592 -1 -1
71 18070 47 3811 12 2245 8 1224 54 587 23 953 98 1022 -1 -1
71 9771 36 4508 22 9475 32 17927 93 1829 -1 -1
71 715 19 4492 31 1125 85 5153 -1 -1
71 21450 48 9941 83 4981 8 2183 34 808 39 10864 87 17865 -1 -1
71 4074 42 1785 86 2942 57 7836 44 765 56 7929 68 6023 -1 -1
71 3640 32 7768 5 2385 44 3665 42 5029 98 9973 -1 -1
71 14747 2 632 44 8167 48 7705 63 19366 -1 -1
71 949 36 783 40 22742 37 3028 91 992 -1 -1
71 16679 43 1174 68 7784 -1 -1
71 6190 53 12602 46 12085 49 11157 9 1296 41 3732 -1 -1
71 116 10 2026 30 113 66 2908 -1 -1
71 1634 45 1468 50 11977 61 5174 92 2389 -1 -1
71 7756 4 1677 46 12884 -1 -1
71 3501 7 15559 77 9285 -1 -1
71 11525 30 5616 41 20408 51 16889 -1 -1
71 9994 13 7863 50 13735 36 1775 14 10525 0 3376 74 3402 -1 -1
72 16515 77 11296 1 612 79 634 -1 -1
72 9182 86 2463 60 5135 74 11002 60 8243 83 4377 86 4046 64 1975 72 10545 -1 -1
72 7756 19 5514 24 4169 47 6552 45 3943 33 109 93 2874 -1 -1
72 1608 7 18634 35 11604 26 4033 2 12316 32 1229 -1 -1
72 1032 99 2661 86 271 79 495 3 2328 40 6416 -1 -1
72 7858 37 14443 47 10261 52 3632 91 8897 -1 -1
72 1580 43 7138 31 103 94 4483 34 880 89 61694 -1 -1
72 1299 19 647 73 879 47 4432 18 7372 30 1371 34 2079 79 2984 -1 -1
72 3132 84 2426 0 2303 41 1047 96 3198 -1 -1
72 4036 83 2816 71 1013 15 5391 91 22323 -1 -1
72 2018 46 587 79 23852 59 11492 20 9298 34 2390 27 112 54 2949 -1 -1
72 6642 95 6065 -1 -1
72 2708 4 7841 98 697 -1 -1
72 3150 27 9551 10 11252 44 8420 -1 -1
72 4643 3 1932 76 3528 -1 -1
72 3649 48 2395 80 2587 -1 -1
72 224 44 1192 21 25808 36 1111 1 9701 18 14916 87 3246 -1 -1
72 222 57 8212 27 257 96 3222 -1 -1
72 2634 90 2070 54 3807 56 263 28 4892 25 1197 32 2945 28 8239 60 5513 -1 -1
72 8726 33 7486 14 1845 84 6542 -1 -1
72 1195 38 5306 92 6217 -1 -1
72 6664 81 7428 71 13851 42 5318 30 10950 71 2166 -1 -1
72 3359 42 8051 49 113 63 6392 -1 -1
72 28090 76 44 97 17145 -1 -1
73 746 26 1667 14 1401 4 1429 54 2366 -1 -1
73 4748 87 2765 99 7670 -1 -1
73 79 74 11149 18 6294 95 2253 -1 -1
73 1936 79 1048 70 14740 81 3857 62 2140 86 404 99 2333 -1 -1
73 7092 52 4152 65 15658 92 3716 -1 -1
73 2868 79 5156 3 26900 24 647 78 41 -1 -1
73 3556 33 1155 17 228 62 9973 -1 -1
73 10712 11 1105 97 334 -1 -1
73 5960 74 1923 82 648 12 15244 37 14860 1 3338 4 8890 -1 -1
73 2172 0 14005 74 1012 25 23159 74 1146 -1 -1
73 12983 50 6660 49 2539 32 627 48 7293 96 2755 -1 -1
73 4334 57 489 53 4070 79 5558 -1 -1
73 715 65 11677 13 491 70 1753 -1 -1
73 8496 57 1352 71 6634 42 13098 3 7521 25 13120 50 1657 -1 -1
73 1538 68 1722 48 4022 64 2020 76 5411 27 2459 58 2555 -1 -1
73 1541 42 20337 72 1232 -1 -1
73 1249 59 9985 65 24144 15 4944 83 3971 -1 -1
73 1849 42 4636 9 3930 26 739 92 6264 -1 -1
73 18813 96 1041 -1 -1
73 2877 29 7380 24 501 33 10533 37 629 24 11905 79 4149 -1 -1
74 7067 26 4662 67 1544 21 13314 32 7595 64 7633 -1 -1
74 3941 78 12838 77 4037 59 3196 70 2548 87 21511 -1 -1
74 1251 41 7486 87 969 -1 -1
74 3702 35 8755 11 3407 81 7584 -1 -1
74 6203 23 4661 65 2370 50 966 73 1341 5 3617 47 766 -1 -1
74 1561 61 2204 17 328 16 2240 8 2429 45 1036 65 1349 -1 -1
74 9629 76 12909 11 7759 69 2438 -1 -1
74 14288 9 24094 44 20499 79 1996 -1 -1
74 8004 65 22390 24 6446 7 4622 12 3795 14 637 32 1521 -1 -1
74 804 81 10251 59 8004 25 899 0 5004 56 10816 38 618 56 20870 92 9197 -1 -1
74 16968 89 2393 76 205 38 19507 86 4541 -1 -1
74 10927 8 1615 42 5645 88 5658 -1 -1
74 1930 73 13372 51 4634 0 448 29 2329 83 3125 -1 -1
74 625 52 690 85 769 67 23950 85 13960 20 3359 88 1239 -1 -1
74 13113 43 3207 77 1337 -1 -1
74 1156 34 18 66 272 -1 -1
74 7030 68 9614 33 680 59 3568 17 18689 32 769 74 3272 -1 -1
74 2134 16 2503 82 1487 -1 -1
74 5304 22 2599 34 1796 97 6119 -1 -1
74 5305 92 7266 32 16094 76 6570 -1 -1
74 4261 24 16183 35 5112 15 7195 19 15941 49 10019 -1 -1
74 6001 28 5376 39 842 87 10640 -1 -1
75 2617 76 913 84 13029 44 1846 77 19702 -1 -1
75 7958 77 10050 22 646 19 5967 56 15314 -1 -1
75 20965 45 4552 18 6999 22 1069 34 10959 -1 -1
75 36 45 2499 16 1012 41 1904 5 13065 22 2585 18 2010 87 1422 -1 -1
75 10092 69 15945 48 219 36 1906 18 9489 2 4218 36 1145 35 5543 13 4043 58 22853 -1 -1
75 4456 42 3713 46 4141 74 3781 -1 -1
75 2545 34 14520 56 12297 33 5994 94 769 -1 -1
75 1912 11 5676 70 6140 6 8248 98 6112 -1 -1
75 3833 78 1561 8 2213 50 7328 -1 -1
75 1965 64 4318 68 388 3 12665 97 927 -1 -1
75 16611 12 6613 99 3132 -1 -1
75 1147 49 8940 8 1478 48 2228 52 2812 35 2751 37 17991 -1 -1
75 5167 21 19188 76 10135 86 2613 97 435 47 8097 26 2381 93 99 -1 -1
75 255 13 6767 78 1980 -1 -1
75 1845 22 6035 12 3908 90 13991 -1 -1
75 1628 51 3573 3 5564 83 22391 -1 -1
75 17043 81 6420 57 7561 1 5146 31 603 71 6878 -1 -1
75 655 50 5073 2 4258 8 12381 20 8783 74 425 -1 -1
76 9243 51 4088 0 3236 78 1470 -1 -1
76 6053 28 1188 88 9747 -1 -1
76 415 90 3336 3 8505 46 932 18 19104 34 654 85 5373 -1 -1
76 2345 19 2165 45 5539 76 1435 -1 -1
76 5743 57 188 53 10343 81 2619 -1 -1
76 3082 99 1677 -1 -1
76 1436 10 2977 78 11379 99 4730 -1 -1
76 1157 2 3437 70 11362 53 6880 39 19729 26 7048 30 2084 37 2658 -1 -1
76 5666 1 214 17 22117 65 3513 -1 -1
76 3648 48 1614 95 1269 -1 -1
76 4487 50 14531 29 32251 83 843 -1 -1
76 11755 51 12702 85 15597 -1 -1
76 8233 52 7013 29 18396 50 4272 -1 -1
76 1674 4 4416 52 17890 86 8583 -1 -1
76 3066 36 2085 45 4111 72 4579 55 3474 19 16088 99 6552 -1 -1
76 1489 30 7082 7 2738 45 4762 1 2187 10 1035 78 176 -1 -1
76 12148 13 14700 36 8882 5 476 73 7454 -1 -1
76 12146 55 144 17 22878 99 9728 -1 -1
76 23604 15 2112 2 5196 25 2614 70 11417 -1 -1
76 9389 90 972 57 3149 91 10706 -1 -1
76 10824 51 2840 60 8268 46 4508 45 483 27 4789 79 1677 -1 -1
77 5188 85 2295 -1 -1
77 5040 75 17305 29 19385 42 1518 46 1306 54 365 -1 -1
77 4382 20 14461 27 908 33 1992 76 4559 -1 -1
77 17242 79 552 56 25087 48 6302 56 18909 30 7367 48 1347 58 9420 78 2288 -1 -1
77 7589 20 583 39 3326 -1 -1
77 10170 58 4161 41 304 97 20179 -1 -1
77 8858 60 14319 78 3700 6 680 17 4067 18 92 8 2347 6 54 -1 -1
77 853 98 7735 -1 -1
77 4367 43 5831 22 2075 67 6185 75 814 -1 -1
77 189 53 2733 65 7099 89 19142 -1 -1
77 421 0 8219 16 795 11 4185 28 7227 93 47593 -1 -1
77 3449 73 5728 27 6656 52 10196 60 27840 0 3467 69 2448 -1 -1
77 3777 39 1009 92 491 -1 -1
77 188 0 21076 21 1368 66 2480 21 7030 22 7416 17 2668 44 12798 -1 -1
77 619 98 3128 86 2647 80 7561 90 660 -1 -1
77 4638 8 6697 69 5474 50 291 16 995 94 8019 -1 -1
77 4601 71 3262 55 3862 6 2269 45 494 22 5654 36 7582 34 12916 3 18958 74 8916 -1 -1
77 1403 45 9184 10 1092 23 19537 43 10025 -1 -1
77 2730 92 9666 66 1931 80 6938 25 228 96 8320 -1 -1
77 1088 84 11502 -1 -1
77 245 56 1664 59 18812 77 2182 27 1041 66 4029 -1 -1
77 2143 82 4063 67 2537 26 986 52 3754 96 5053 -1 -1
77 7516 51 4113 80 1229 -1 -1
77 1821 83 846 36 5318 11 616 26 8346 35 6533 63 4671 -1 -1
77 8371 97 781 -1 -1
77 4112 53 17450 21 20 97 979 -1 -1
77 6093 45 277 75 11138 -1 -1
78 12723 22 6891 0 5705 8 1681 64 9285 -1 -1
78 4810 19 1980 4 1115 88 25038 52 1525 43 35 59 3915 26 26 52 2788 12 3134 96 5993 -1 -1
78 1754 48 4874 49 1405 55 6868 12 857 61 24 -1 -1
78 200 87 15395 39 10169 73 884 -1 -1
78 19462 12 7315 27 6193 62 5228 -1 -1
78 3531 50 12851 76 4847 96 2971 -1 -1
78 882 33 801 62 10010 14 9061 57 2873 -1 -1
78 113 16 594 50 4016 -1 -1
78 5257 81 13811 9 21168 38 3686 2 7439 87 4026 -1 -1
78 7567 89 3360 27 2179 19 7557 83 4869 -1 -1
78 4976 10 8993 5 7415 84 6057 -1 -1
78 3392 12 18066 5 844 42 6049 80 591 -1 -1
78 5163 27 6273 34 1846 30 4086 56 1555 -1 -1
78 5979 73 2982 70 4419 5 6398 26 5902 98 1243 -1 -1
78 4071 34 2121 41 10317 95 9096 -1 -1
78 1725 19 5244 72 108 -1 -1
78 3041 98 10271 -1 -1
78 946 49 845 36 496 18 2664 13 17400 11 19542 53 8873 -1 -1
79 6002 44 2242 24 6856 98 1314 -1 -1
79 769 22 809 5 2155 20 163 64 6690 -1 -1
79 1750 37 3121 60 1815 33 6374 86 241 68 5973 52 12974 30 403 11 5355 14 5172 65 914 -1 -1
79 3927 99 2206 73 195 95 1160 17 2813 79 9832 -1 -1
79 4799 49 3832 26 1498 25 6836 6 228 83 3719 -1 -1
79 1144 87 154 58 890 22 5016 36 978 59 1525 -1 -1
79 3166 99 9658 79 16436 31 1764 9 4061 0 19244 44 3343 28 1629 9 6302 78 1171 -1 -1
79 156 34 10569 31 17465 48 5828 33 3811 14 27212 3 16350 8 6873 31 1582 28 2745 22 10338 -1 -1
79 886 34 4867 15 253 43 17056 55 7564 81 17823 -1 -1
79 5859 6 20726 96 1207 -1 -1
79 1756 9 1928 65 10314 96 21249 -1 -1
79 352 68 2376 19 2547 73 392 44 6754 34 1546 45 313 96 5245 -1 -1
79 1134 78 21664 51 4122 85 11653 40 4446 77 2411 78 1740 -1 -1
79 8701 74 6404 2 2965 14 4689 3 4325 99 1002 -1 -1
79 8716 78 2232 41 9124 9 1931 47 242 78 26417 -1 -1
79 13432 76 11117 70 16620 19 13623 43 6 -1 -1
79 1617 3 2444 72 18205 -1 -1
79 9791 90 7383 66 9509 75 8850 -1 -1
79 1521 70 721 39 13381 73 2739 40 12982 68 9107 -1 -1
79 259 0 5020 12 4852 77 1847 -1 -1
79 1460 51 2695 44 1979 58 19437 -1 -1
79 301 36 1375 20 1680 58 6072 70 425 -1 -1
79 3191 80 2053 20 13212 0 5857 88 15417 -1 -1
79 16647 45 8545 81 1031 83 15756 63 11757 54 18553 31 7003 8 2515 41 5689 66 7797 -1 -1
79 3360 8 13749 24 6179 34 3159 62 7261 16 204 44 3494 99 3281 -1 -1
79 200 45 106 8 1409 73 125 -1 -1
79 4255 23 1694 3 11860 81 3054 -1 -1
79 118 59 179 36 12181 85 12978 -1 -1
79 2538 37 11886 5 21239 52 1178 -1 -1
79 500 8 10588 97 11948 -1 -1
79 499 77 2035 46 10378 59 10661 39 2523 34 19463 79 629 -1 -1
79 20070 0 2838 98 3333 -1 -1
80 2450 83 3535 44 3572 54 3611 19 22678 87 8820 -1 -1
80 11089 89 1901 71 2495 73 17798 65 7371 23 1014 72 3272 -1 -1
80 1993 33 13417 46 1207 31 2914 89 6845 -1 -1
80 2490 15 10771 83 4393 8 2086 16 496 46 609 54 16003 78 2323 -1 -1
80 97 25 16132 54 9625 49 9267 47 3205 37 2772 51 6934 -1 -1
80 5019 88 12154 15 3795 58 9763 88 7943 -1 -1
80 2083 35 19213 4 12335 98 38601 -1 -1
80 11682 78 107 59 10138 52 5579 12 11264 33 21081 35 9429 83 8072 -1 -1
80 3753 3 13049 44 196 71 3474 -1 -1
80 15901 30 4650 7 4903 4 6845 20 4836 3 3211 -1 -1
80 6239 62 235 85 4562 -1 -1
80 7287 4 5235 19 122 98 13176 -1 -1
80 3635 97 11828 14 1897 3 5467 13 1781 98 19270 -1 -1
80 4998 11 24 55 989 56 1544 31 527 70 11186 -1 -1
80 13871 64 11069 59 2153 8 8350 89 910 -1 -1
80 285 51 1924 11 11277 27 3002 49 3719 -1 -1
80 6586 49 13389 48 23167 61 808 -1 -1
80 17106 4 1458 84 4187 -1 -1
80 7784 78 12899 61 575 43 11458 75 1685 -1 -1
80 10397 32 815 87 130 -1 -1
81 11379 90 3356 54 64 43 12137 76 9127 -1 -1
81 208 10 501 50 21739 -1 -1
81 2138 40 2339 10 3147 59 3146 42 172 49 5121 6 4107 5 2891 20 547 26 660 18 4164 -1 -1
81 8307 31 1265 83 1032 -1 -1
81 1384 92 5486 10 1913 23 2307 88 12961 -1 -1
81 817 16 311 59 3696 70 365 4 1396 27 17454 2 8854 94 798 -1 -1
81 1262 26 127 62 445 47 7742 62 1399 -1 -1
81 2756 3 1740 88 3181 95 1170 16 5522 5 2997 13 21496 26 2738 3 4683 93 1668 -1 -1
81 2643 16 2881 3 3080 36 1043 -1 -1
81 362 24 1797 65 8374 -1 -1
81 2267 43 8096 99 4266 2 9635 92 19819 -1 -1
81 804 76 4606 77 10071 15 6037 61 4983 84 1214 -1 -1
81 8208 28 17789 99 1623 -1 -1
81 2980 64 5502 1 19359 90 14220 -1 -1
81 1452 43 6124 64 3463 -1 -1
81 15764 0 24 76 18782 -1 -1
81 4837 28 6888 0 893 99 2771 -1 -1
81 15241 40 8429 71 14262 98 13980 -1 -1
81 3929 11 17810 41 11628 10 2338 4 8073 74 2817 -1 -1
81 3372 54 4081 51 5095 23 6036 2 2310 96 3139 -1 -1
81 13655 83 7616 84 11328 -1 -1
81 1519 42 7722 99 647 -1 -1
81 3666 4 1979 67 484 -1 -1
82 3455 19 878 76 13441 -1 -1
82 1055 77 2919 29 3054 81 20293 -1 -1
82 1450 6 3705 45 9689 78 11745 -1 -1
82 4899 78 10187 61 910 7 11811 72 2770 -1 -1
82 6087 20 2706 60 3933 62 15942 82 1214 -1 -1
82 10715 11 7241 71 5506 -1 -1
82 1828 11 9967 64 16146 -1 -1
82 2065 80 1221 88 2559 3 12189 53 12568 91 4855 -1 -1
82 12827 80 26239 55 3350 91 1877 -1 -1
82 3005 47 3512 48 2046 59 503 87 2385 -1 -1
82 3813 39 9853 23 12524 34 641 49 122 47 9788 27 5409 29 26786 70 19925 -1 -1
82 30683 33 6064 57 288 82 4140 4 3336 40 14697 78 535 -1 -1
82 3657 37 4935 41 2403 57 7721 67 8161 8 2843 2 1961 51 1086 -1 -1
82 130 36 14303 62 4091 84 3103 5 3216 57 8360 43 18535 6 2810 79 484 -1 -1
82 4887 99 2626 58 2286 91 79 28 968 26 3124 53 4323 -1 -1
82 5377 51 674 36 1547 75 2849 54 2081 26 3597 44 1635 47 3477 4 10292 27 8348 71 7037 -1 -1
82 6735 60 268 7 9140 20 175 35 1608 93 4954 -1 -1
82 6376 35 1517 7 8282 22 5207 52 1134 -1 -1
82 2136 90 6826 -1 -1
82 3381 74 10197 83 4117 39 5963 96 16559 -1 -1
82 14326 58 6195 36 26655 81 13655 -1 -1
82 4817 77 2345 63 13982 78 810 -1 -1
83 29769 44 10461 84 3559 28 7037 15 3193 95 2290 -1 -1
83 1185 75 24577 4 3193 75 509 -1 -1
83 21274 61 5640 12 7048 55 538 68 58 16 1818 46 7250 25 2805 53 5406 -1 -1
83 3578 90 1709 75 4350 77 9612 11 8827 8 103 51 6073 -1 -1
83 5454 84 3246 8 17676 61 1076 78 4802 -1 -1
83 619 5 7871 29 3725 -1 -1
83 2164 49 2480 67 2834 11 4518 45 15467 -1 -1
83 2677 85 19248 92 2200 -1 -1
83 8781 22 3901 9 7102 4 1479 61 3099 -1 -1
83 2160 0 5475 15 13532 97 2191 -1 -1
83 5098 36 4992 18 5454 22 6493 66 11757 24 12165 79 4143 -1 -1
83 1022 99 1093 80 7555 8 2995 99 3142 -1 -1
83 5283 66 963 76 14441 -1 -1
83 567 81 8194 41 1905 68 2637 84 8797 -1 -1
83 2059 35 5679 4 13222 8 7091 85 109 -1 -1
83 42 55 14604 52 6314 1 10736 77 11577 -1 -1
83 1309 75 17512 4 1788 92 2073 -1 -1
83 29 42 2584 98 848 -1 -1
83 7909 95 1014 52 3289 29 4105 9 1679 53 14164 -1 -1
83 7354 50 5795 32 2075 70 8654 -1 -1
83 2087 13 414 78 100 -1 -1
83 19833 62 1063 12 3031 4 2303 95 9274 -1 -1
84 7641 4 3450 83 4753 -1 -1
84 722 78 558 62 164 68 807 27 13176 60 295 -1 -1
84 8365 88 11595 58 2329 64 33108 12 2452 66 2069 -1 -1
84 6770 90 13158 84 3579 30 16987 20 989 75 12310 -1 -1
84 7576 44 5928 94 1072 -1 -1
84 697 48 2164 68 2570 8 8305 48 10326 -1 -1
84 3490 42 3489 10 2574 58 986 16 3821 28 494 77 2398 -1 -1
84 2899 97 3851 22 1910 86 9609 -1 -1
84 2311 95 12245 10 41042 67 2036 18 1582 83 5139 -1 -1
84 1051 66 12504 34 2486 5 5045 6 2876 88 9580 -1 -1
84 9970 81 10034 4 3864 68 8099 -1 -1
84 7975 75 3799 9 2171 86 2052 -1 -1
84 158 93 611 89 3673 68 11502 81 15737 -1 -1
84 5018 64 8960 46 2871 45 2003 20 19473 53 31715 -1 -1
84 12945 82 8106 76 1456 36 12987 27 27871 13 5781 49 864 -1 -1
84 3018 2 9479 74 5560 -1 -1
84 9232 27 1555 32 1764 92 13651 -1 -1
84 992 4 1390 96 2729 -1 -1
84 18287 66 10036 3 5300 71 238 -1 -1
85 3250 83 8548 90 1961 64 2191 49 889 57 10638 -1 -1
85 5583 44 6374 19 1308 86 169 77 3560 93 9696 -1 -1
85 594 66 608 92 6672 -1 -1
85 488 33 2541 53 7832 49 2988 26 3714 2 1270 98 6100 -1 -1
85 11361 76 9359 51 8631 77 2509 98 1286 -1 -1
85 14556 37 3083 94 2897 9 1840 62 22050 14 1239 61 2673 -1 -1
85 5866 77 4408 39 4485 43 655 91 1068 -1 -1
85 4773 34 12372 8 14533 54 38 50 1073 41 2314 22 16861 33 4484 -1 -1
85 7648 1 5182 70 3862 -1 -1
85 32622 72 2627 51 780 48 2235 30 720 7 4118 98 17642 -1 -1
85 21066 59 7303 51 3414 31 1786 12 2039 50 6123 86 8696 -1 -1
85 4585 87 6798 -1 -1
85 1285 25 3006 82 6281 -1 -1
85 67 61 6135 52 17677 73 3842 -1 -1
85 2729 70 19416 1 453 38 3749 54 7124 -1 -1
85 12899 57 2272 6 9032 86 13076 -1 -1
85 2169 32 1769 63 13719 -1 -1
85 9720 79 4947 15 3318 51 8098 87 2169 -1 -1
85 2762 40 1003 1 789 90 1419 -1 -1
85 598 86 9026 37 1657 34 923 37 5979 3 3285 78 1234 -1 -1
85 1191 72 7538 91 6184 -1 -1
85 8285 11 1499 64 7325 94 3470 -1 -1
86 9569 77 4210 91 2580 60 19889 3 3804 16 100 9 592 83 2610 -1 -1
86 5136 47 3900 71 1263 1 15392 36 2420 -1 -1
86 3466 19 1999 57 8729 23 9603 36 9991 10 2534 44 134 -1 -1
86 3667 18 19454 55 10715 15 3220 65 672 25 5063 76 1499 -1 -1
86 15054 73 10306 78 440 7 5935 3 2063 0 844 3 9221 83 3271 -1 -1
86 4506 21 6240 66 2963 -1 -1
86 15108 36 995 88 1194 35 2448 34 9268 73 505 -1 -1
86 5471 13 4267 21 3358 19 2697 62 678 -1 -1
86 958 81 8929 15 9981 99 713 -1 -1
86 11920 29 19151 59 9600 -1 -1
86 1663 79 17193 62 1122 90 9863 -1 -1
86 13185 77 9965 76 8016 21 7568 32 2268 43 209 45 6102 64 548 -1 -1
86 9519 45 761 73 2315 61 6499 93 1121 -1 -1
86 5255 49 5997 73 2722 19 5397 82 14623 -1 -1
86 2127 41 20761 44 7528 95 1330 -1 -1
86 268 28 1786 11 5551 39 4250 99 4047 -1 -1
86 3998 90 8474 94 938 96 328 39 611 35 2434 62 7563 -1 -1
86 13413 70 15034 42 3021 15 14676 89 9175 -1 -1
86 4433 6 788 90 628 -1 -1
86 7734 39 8389 42 2907 77 1146 -1 -1
86 13010 38 264 46 1768 85 3564 -1 -1
86 2691 56 515 73 8492 13 318 95 13942 -1 -1
87 1687 80 1496 62 3906 60 4015 4 1316 99 11274 -1 -1
87 1605 99 641 58 2989 85 7074 58 13860 48 9030 10 427 95 11374 -1 -1
87 3978 92 5852 69 2247 90 583 -1 -1
87 3518 22 2296 84 26913 82 1462 83 1923 -1 -1
87 15148 22 2043 75 5311 38 2201 2 3225 43 1186 -1 -1
87 6172 14 13468 18 528 73 675 -1 -1
87 4743 95 14122 50 6414 91 3075 -1 -1
87 2548 52 824 80 89 71 9199 96 3574 63 1714 27 7541 42 18463 1 4867 69 8606 -1 -1
87 830 31 3748 57 59 -1 -1
87 1339 9 2998 27 806 -1 -1
87 5190 48 5560 25 5506 85 8248 -1 -1
87 2313 17 12303 2 1204 66 872 -1 -1
87 4203 48 914 39 114 47 2159 57 458 84 7408 -1 -1
87 1973 12 4704 46 1827 0 9809 64 17414 -1 -1
87 282 46 213 2 14504 66 14680 -1 -1
87 7804 30 2562 76 4643 -1 -1
87 1023 33 1796 78 2032 31 6538 94 5388 -1 -1
87 4634 33 10994 26 2258 84 6359 -1 -1
87 43781 77 6108 52 8344 96 14778 -1 -1
87 3410 15 3830 43 4461 48 931 -1 -1
87 2416 8 7311 38 4425 13 1808 84 1352 -1 -1
87 3730 30 587 95 4648 -1 -1
87 3498 88 2602 81 2644 15 6049 92 6136 -1 -1
87 2366 46 1804 81 1104 -1 -1
87 13474 25 520 22 13726 9 1178 64 5093 -1 -1
87 2040 63 13953 34 360 9 10975 75 1047 -1 -1
87 5053 46 17287 65 25468 -1 -1
87 6780 97 19562 66 2187 0 2001 69 150 -1 -1
87 18089 25 10299 53 1607 41 173 48 3173 5 3062 71 4847 -1 -1
87 644 46 1562 95 1900 -1 -1
88 5326 39 1674 86 4180 95 1850 13 2331 8 2863 36 1214 86 243 -1 -1
88 4715 38 8839 37 1459 23 180 57 3247 46 5172 70 6582 -1 -1
88 103 58 2832 38 871 32 7572 18 11966 81 3015 -1 -1
88 231 23 11003 47 8110 -1 -1
88 383 44 19422 76 9211 -1 -1
88 6542 75 368 14 16744 97 16882 -1 -1
88 3646 23 2441 20 8046 90 17822 -1 -1
88 8808 67 7798 99 287 70 4496 14 10231 61 4918 84 11839 -1 -1
88 6367 86 451 62 8576 20 6104 29 10161 57 7018 45 2512 63 507 -1 -1
88 1512 35 8273 68 3417 19 355 55 14770 -1 -1
88 1148 57 8169 23 4770 28 5509 96 9484 -1 -1
88 2710 55 1778 13 9437 30 23118 71 864 -1 -1
88 968 83 8812 33 7583 48 15657 73 2739 11 5981 85 617 -1 -1
88 3893 24 29546 66 2489 -1 -1
88 2711 25 2346 95 6710 -1 -1
88 6690 39 3528 59 7534 87 6967 11 4476 62 3880 -1 -1
88 6957 43 3402 18 6316 56 2935 -1 -1
88 16515 71 3078 4 1398 74 5551 -1 -1
88 8834 22 330 71 230 -1 -1
88 2010 77 252 20 5239 8 268 38 24812 -1 -1
88 11237 61 13936 16 3072 43 15204 28 923 76 3085 -1 -1
88 8412 38 25545 53 9529 30 1905 61 9745 -1 -1
88 983 23 3070 62 7631 1 2485 80 348 -1 -1
88 2584 4 639 56 2004 7 7491 41 9820 -1 -1
88 575 74 16060 3 2806 62 1324 3 7093 28 7269 81 64 -1 -1
88 22487 66 5208 3 878 2 2540 32 1106 -1 -1
88 8460 82 5867 63 4802 20 412 39 5355 1 5370 62 2388 -1 -1
89 1192 26 3782 58 3297 67 8924 60 9910 56 6391 2 2242 58 1905 -1 -1
89 2139 4 18315 25 998 68 383 -1 -1
89 13603 46 2910 40 5172 57 6565 48 8239 32 27367 88 6041 -1 -1
89 2874 59 769 1 1810 24 2945 54 6432 -1 -1
89 11203 25 2604 66 6450 49 1521 38 1528 26 2106 89 4358 -1 -1
89 2974 7 637 4 7311 51 824 88 1571 -1 -1
89 16 53 225 11 3681 22 11058 51 8806 38 2220 88 1717 -1 -1
89 5771 92 2754 54 5703 74 1465 98 420 68 5667 93 25756 -1 -1
89 3372 69 15642 71 2355 26 8850 31 9120 83 3417 -1 -1
89 8444 60 1088 37 6871 97 20242 -1 -1
89 4238 68 759 14 199 49 4060 88 956 -1 -1
89 2052 52 12259 65 9826 20 9717 43 1158 94 5996 -1 -1
89 4303 27 9643 31 5597 13 5435 1 24153 -1 -1
89 9283 85 3135 26 9967 25 7468 51 7738 15 52 87 15479 -1 -1
89 8105 64 2013 33 10151 84 1781 -1 -1
89 13815 11 1451 8 971 45 611 -1 -1
89 5615 15 6232 41 5233 59 9209 11 3619 77 3455 -1 -1
89 7339 21 1228 26 14960 63 759 -1 -1
89 4954 11 4985 61 13265 76 9229 -1 -1
89 3799 19 2204 64 6605 85 8978 -1 -1
89 4339 10 2203 97 7073 -1 -1
90 143 32 2114 12 603 90 15647 -1 -1
90 1536 9 8101 93 1850 73 10323 65 28566 84 2465 -1 -1
90 1903 31 2471 30 7426 61 28892 -1 -1
90 10138 8 10404 59 4461 93 5843 -1 -1
90 6122 50 1676 40 433 47 12058 63 996 80 14245 -1 -1
90 4479 32 5410 26 5657 94 5281 -1 -1
90 922 97 1364 24 23825 38 9 20 919 0 3355 77 2492 -1 -1
90 542 45 2279 73 5985 2 16801 10 3480 52 2909 -1 -1
90 1305 13 1848 41 5897 5 14190 27 1375 99 3505 -1 -1
90 9 89 32180 94 1376 88 8840 18 21410 40 15817 86 4353 -1 -1
90 2354 58 2012 28 9404 55 4733 12 7833 47 7175 21 15506 15 6424 27 4412 97 2237 -1 -1
90 1978 86 4191 51 2786 11 1551 39 10229 18 7992 62 2603 -1 -1
90 13164 94 10236 20 12379 19 5815 87 1318 -1 -1
90 8229 66 3445 3 3277 78 10778 13 2071 63 1375 53 958 42 922 2 1177 91 449 -1 -1
90 1129 46 2782 16 10093 93 12323 -1 -1
90 1460 81 5902 47 1345 17 4377 80 10702 -1 -1
90 13996 66 1614 97 533 -1 -1
90 981 27 2916 43 2124 82 53 -1 -1
90 5076 57 15814 26 7381 53 2299 -1 -1
90 5951 25 1647 79 2383 8 990 96 18157 -1 -1
90 1456 82 1078 96 6877 34 186 77 15225 -1 -1
90 3367 91 3170 28 4085 41 442 91 3835 -1 -1
90 16387 43 3436 34 4490 20 1193 0 9227 51 4503 -1 -1
90 3525 11 596 45 3788 39 3330 68 1175 -1 -1
90 2392 95 2733 66 5510 97 6936 -1 -1
90 5301 68 899 85 1405 -1 -1
90 646 6 2276 53 3114 30 5321 48 2589 35 2922 9 11191 96 2992 -1 -1
90 1671 10 11463 82 710 -1 -1
90 2891 42 1864 76 4261 24 6183 65 3000 -1 -1
90 549 83 990 0 8128 47 2738 51 6729 -1 -1
90 1879 13 12447 94 25915 43 2179 17 6012 81 1070 -1 -1
90 529 57 1707 78 3642 94 515 -1 -1
90 789 76 5539 23 4601 83 15617 -1 -1
90 2686 68 6905 40 22217 14 788 0 13350 98 3635 -1 -1
90 9923 97 9281 49 5211 82 2424 53 6575 34 2063 93 12502 -1 -1
90 2635 3 9106 70 31950 -1 -1
90 10876 4 5276 43 4627 4 1537 33 2977 73 8223 -1 -1
90 15711 13 2202 69 1553 -1 -1
90 4528 32 23907 38 20774 21 230 11 10704 39 2834 85 457 -1 -1
91 5493 53 1371 16 1559 9 2964 33 16111 18 7210 63 1371 -1 -1
91 481 97 4716 59 14136 10 15460 61 21957 -1 -1
91 3175 74 2451 60 4595 48 10731 79 10135 -1 -1
91 5241 48 2270 33 1598 16 16515 23 10114 88 215 -1 -1
91 2258 35 1921 28 3172 73 2123 -1 -1
91 55 57 5629 47 10197 93 6900 -1 -1
91 10650 32 6829 34 8290 68 3615 86 8133 -1 -1
91 23164 65 4426 19 24405 90 2322 60 681 5 8583 49 18088 91 3245 -1 -1
91 15902 26 110 92 4852 76 10871 19 5810 4 1554 31 2244 97 441 -1 -1
91 10044 9 2930 74 8064 3 119 7 1596 4 1981 43 6026 -1 -1
91 3448 37 3582 45 1570 31 3272 30 551 11 21938 60 195 -1 -1
91 891 65 10705 22 1322 81 5462 -1 -1
91 4281 16 3796 18 15984 45 1743 2 4887 73 822 -1 -1
91 1747 60 1286 81 1503 71 2673 85 1066 21 1597 34 551 25 5552 47 3780 -1 -1
91 435 29 16558 62 5791 92 7356 -1 -1
91 17494 86 5185 33 605 68 1881 34 805 13 562 66 918 -1 -1
91 6814 32 11024 60 3732 64 3402 22 22486 45 555 7 5384 68 92 -1 -1
91 13077 10 3156 37 42564 30 187 73 1292 -1 -1
91 7331 45 5860 59 31828 1 5095 50 1068 54 18528 27 3730 51 2880 -1 -1
91 302 96 2900 54 8534 81 21479 2 1876 22 20 64 156 -1 -1
91 10276 36 7428 50 1277 94 3862 -1 -1
91 4073 68 1122 27 11171 74 8416 -1 -1
92 14728 18 3817 22 5723 15 303 55 4541 -1 -1
92 2105 62 10393 47 4464 13 7674 8 7963 30 13610 12 5956 -1 -1
92 5880 94 486 14 4309 92 8973 -1 -1
92 54 21 12588 1 1052 72 4256 -1 -1
92 4322 73 677 81 5227 96 844 -1 -1
92 1142 71 12589 39 2380 63 378 58 2421 92 16697 -1 -1
92 9254 98 3852 27 11468 78 4276 -1 -1
92 6038 93 2821 35 16053 96 12156 -1 -1
92 1614 64 3471 84 1322 0 260 40 7747 80 6492 -1 -1
92 3107 94 340 52 16501 20 2359 0 21106 93 1536 -1 -1
92 7141 24 1319 64 5514 51 5246 69 493 52 825 90 3409 -1 -1
92 8432 70 9133 12 10320 99 6769 -1 -1
92 6114 62 5791 41 14081 77 3080 39 4062 23 644 0 5303 60 3360 -1 -1
92 2911 73 2305 21 8865 82 2372 99 21164 -1 -1
92 18611 68 4585 89 12984 77 1775 90 8510 -1 -1
92 15869 0 27285 91 3295 -1 -1
93 2550 20 1340 85 817 -1 -1
93 7788 42 1760 50 2886 75 4947 -1 -1
93 1555 12 20123 54 5871 43 12373 84 401 -1 -1
93 7315 75 5248 30 6033 66 4448 35 1668 3 9600 94 7336 -1 -1
93 6876 66 924 32 5579 50 38462 42 2149 72 880 -1 -1
93 1287 94 4117 50 2123 30 29387 85 4168 21 10712 32 9179 57 9544 -1 -1
93 793 94 3898 24 3818 63 3242 46 5939 48 196 43 8059 13 9789 79 26131 -1 -1
93 3149 68 6090 16 2481 34 3242 40 704 -1 -1
93 1087 27 917 89 2515 51 118 92 8072 -1 -1
93 7683 70 6240 69 347 51 3585 15 4020 81 4506 -1 -1
93 2149 35 3887 16 2929 70 642 55 2687 34 7709 4 3738 95 2379 -1 -1
93 20271 1 3302 53 6083 86 630 -1 -1
93 6211 20 123 98 4609 -1 -1
93 8133 4 13151 40 7078 36 7254 86 15833 -1 -1
93 8769 58 5270 14 1653 3 483 61 9501 -1 -1
93 12611 2 15578 46 25689 71 222 -1 -1
93 5569 15 6595 51 12662 29 14964 18 2129 33 1969 12 4905 80 2027 -1 -1
93 11749 33 606 41 11206 98 15139 -1 -1
93 1250 94 19132 64 8638 4 4911 25 24377 18 10409 48 6064 -1 -1
93 2895 54 18817 29 1440 64 12211 -1 -1
93 1726 77 52 68 1997 66 323 12 4777 38 5870 13 10953 91 2884 -1 -1
93 2207 92 5170 8 2922 63 1831 60 11753 22 5272 80 6646 -1 -1
93 2605 28 228 3 4838 82 381 -1 -1
94 2660 6 1219 68 20693 67 21703 72 7441 7 2882 82 1278 -1 -1
94 32249 97 1779 62 6531 20 10978 39 5642 36 4635 42 1607 90 8330 -1 -1
94 12290 13 3632 3 1609 71 4360 -1 -1
94 37 95 13713 92 5760 23 4439 39 5123 87 1422 -1 -1
94 5977 75 1301 13 696 40 5901 92 21014 -1 -1
94 2707 1 678 5 3623 52 333 58 20869 -1 -1
94 254 59 1691 33 6459 69 365 -1 -1
94 2554 77 6378 85 3666 65 2617 38 2063 85 2894 -1 -1
94 5765 71 406 91 2587 68 892 54 17007 5 590 86 3065 -1 -1
94 4200 50 3182 44 2796 89 517 -1 -1
94 394 25 20140 21 13366 59 6802 -1 -1
94 299 95 655 48 2556 16 2410 73 12603 7 6277 79 1253 -1 -1
94 7448 72 2932 99 6778 -1 -1
94 2281 62 1607 14 4754 31 5470 56 1298 10 2619 88 13595 -1 -1
94 8277 16 2129 1 2101 18 5746 82 940 -1 -1
95 3078 72 1603 84 101 64 1398 24 11616 66 2927 -1 -1
95 430 79 3768 49 14981 55 20317 19 3062 2 3385 43 14864 -1 -1
95 1446 40 2360 55 7294 22 221 62 15698 -1 -1
95 3755 75 2333 77 4325 76 3237 34 2784 87 3689 -1 -1
95 3863 79 3422 36 6485 33 3061 95 6551 -1 -1
95 6002 84 5367 4 8029 26 14601 42 5229 -1 -1
95 169 74 6188 95 4074 -1 -1
95 5902 28 434 25 2630 94 7947 -1 -1
95 22743 3 4727 5 1525 63 12441 -1 -1
95 564 59 2563 75 2913 20 7675 47 4260 -1 -1
95 1161 24 1113 9 2837 2 2910 19 2110 23 8260 19 4198 94 2947 -1 -1
95 2293 65 11559 88 6646 -1 -1
95 5279 59 1113 6 3553 44 1265 86 6440 -1 -1
95 13560 82 4204 91 2838 74 9236 52 4993 50 7924 81 3281 -1 -1
95 1258 31 719 67 3066 -1 -1
95 1798 96 13807 94 12276 97 3756 79 4517 59 4437 88 6103 -1 -1
95 11564 31 4417 96 6918 -1 -1
95 954 92 12794 97 1005 50 9665 81 142 86 5241 -1 -1
95 1638 33 3576 96 9285 -1 -1
96 3986 22 243 7 2664 52 6350 66 5040 27 2293 97 1033 -1 -1
96 483 84 1772 93 644 69 9230 75 5311 69 5279 21 4599 34 5415 62 9031 94 650 -1 -1
96 1564 4 1814 33 4464 21 14318 20 2351 71 833 -1 -1
96 7397 38 9893 16 7147 52 7749 73 8925 -1 -1
96 94 0 632 70 18704 -1 -1
96 34423 72 373 47 19014 68 18553 -1 -1
96 35290 49 605 86 2180 -1 -1
96 8726 72 8246 96 4694 -1 -1
96 6384 1 2280 78 1869 -1 -1
96 768 91 444 76 7967 14 8180 39 1470 88 6897 -1 -1
96 2600 21 5784 8 475 82 4205 -1 -1
96 3223 35 10197 82 6897 -1 -1
96 4404 79 3044 8 1659 77 7087 -1 -1
96 658 36 2061 60 6174 77 790 -1 -1
97 4439 60 3994 84 18893 76 812 18 145 0 30213 71 195 -1 -1
97 2659 54 1830 8 6612 65 6954 -1 -1
97 2593 98 1825 44 3733 76 3775 96 11209 -1 -1
97 3935 81 15162 1 8122 4 9009 33 14156 70 658 -1 -1
97 1266 70 17598 14 8964 61 265 -1 -1
97 2787 94 823 67 8274 97 5288 -1 -1
97 5740 84 6531 77 2780 90 6612 -1 -1
97 4148 38 9445 37 26653 47 14283 76 6010 -1 -1
97 3548 24 1032 78 352 80 25859 87 3563 -1 -1
97 4182 83 7162 8 14443 13 2535 63 4515 -1 -1
97 4144 94 2778 68 999 20 5633 49 10831 55 1771 41 655 86 5542 -1 -1
97 2821 74 1174 42 16060 99 5410 -1 -1
97 8660 8 8661 89 6538 -1 -1
97 641 84 21676 63 2427 30 12356 10 356 57 998 -1 -1
97 8972 53 16976 37 4025 46 7893 13 3515 36 6828 91 7811 -1 -1
97 3929 59 4590 96 1339 -1 -1
97 6953 90 3949 64 2166 47 6424 80 10235 70 2456 2 3919 5 2089 35 1189 -1 -1
97 13921 29 19694 80 8960 -1 -1
97 16925 61 2048 57 2408 24 8548 35 1831 3 7373 85 6674 -1 -1
98 1458 13 2426 92 2231 69 3790 74 4650 64 7075 20 10501 14 7008 89 1611 -1 -1
98 21379 35 1757 29 3043 81 2171 44 3412 49 3588 71 8751 -1 -1
98 5782 54 6038 22 2284 32 2653 76 1308 -1 -1
98 1179 62 162 33 699 24 15446 73 11870 -1 -1
98 2612 41 24421 38 31776 44 4223 69 1574 -1 -1
98 2584 68 10291 47 4241 86 7561 76 9750 26 7720 84 2064 43 3056 94 3153 -1 -1
98 6601 74 8929 39 4706 60 4802 20 1292 60 4790 74 2676 -1 -1
98 7578 36 9585 16 8050 86 10567 -1 -1
98 8837 39 8638 4 2122 66 9003 -1 -1
98 8163 64 19094 73 1468 2 2453 75 1968 -1 -1
98 20809 5 4813 78 5280 -1 -1
98 1519 52 6870 46 9233 66 1474 -1 -1
98 2155 31 17937 86 777 49 1556 21 2253 9 5213 77 1537 -1 -1
98 27981 78 5833 59 1425 52 7893 37 1155 98 10015 -1 -1
98 2909 77 4510 82 909 17 8156 36 2917 87 5054 -1 -1
98 6161 44 48 33 27835 23 454 90 91 -1 -1
98 3136 30 16783 39 1970 21 86 67 11628 -1 -1
98 4653 84 7626 44 1326 89 4461 -1 -1
98 11275 55 1874 18 24422 10 19434 28 4518 40 2206 33 2408 56 5247 -1 -1
98 7259 79 2885 4 3784 49 817 16 10648 23 4171 78 6297 -1 -1
98 20789 74 1957 7 1670 12 560 99 10338 -1 -1
99 5839 70 13692 52 18183 85 2258 62 5898 34 758 64 1039 -1 -1
99 1887 27 2862 4 2287 87 81 -1 -1
99 759 97 5919 81 15373 21 9538 90 5095 -1 -1
99 197 86 1028 37 14692 61 3233 41 1852 18 4571 77 3492 -1 -1
99 6095 53 12107 62 24269 85 6628 -1 -1
99 427 5 8489 30 451 14 34 4 4237 97 3711 -1 -1
99 9653 46 8919 14 2902 35 1637 96 3282 -1 -1
99 568 44 4220 86 8434 42 150 50 483 51 1974 6 4361 48 124 -1 -1
99 2029 98 373 43 4031 32 7530 29 4895 81 5459 -1 -1
99 1345 72 17815 73 787 26 434 96 96 -1 -1
99 8837 87 631 40 12395 34 4639 94 7160 -1 -1
99 9966 19 5264 35 19165 28 4494 4 1893 52 99 10 9714 95 977 -1 -1
99 11393 54 2069 39 2300 55 1555 74 1181 32 9177 30 12946 84 1459 -1 -1
99 6366 63 2541 39 145 96 13748 -1 -1
99 24793 56 4143 29 10476 34 3357 52 881 80 147 -1 -1
99 6552 24 13913 83 24 -1 -1
99 8421 22 698 75 1305 77 8780 49 1456 69 2802 -1 -1
99 12240 40 6562 80 7563 99 5781 73 10408 95 1520 30 2960 13 1084 94 358 -1 -1
99 3226 6 6769 88 2229 -1 -1
99 3257 53 1362 58 4085 52 5638 86 956 -1 -1
99 3066 83 4005 69 1046 48 1832 72 20630 -1 -1
99 879 60 1662 82 2557 2 19483 98 1555 -1 -1
99 3901 86 12038 48 5038 67 57 62 4221 84 12737 -1 -1
99 7185 58 390 44 169 16 1862 12 629 31 6144 67 1459 -1 -1
99 30530 36 2603 40 8966 15 1420 81 9502 -1 -1
99 10170 18 2150 58 3557 69 15846 -1 -1


==> anc/Known-Optima benchmark/short-js-600000-100-10000-2.data <==
2192 100
0 11990 51 237 85 7256 -1 -1
0 3457 8 25 85 4227 -1 -1
0 4818 94 5242 -1 -1
0 14033 50 496 -1 -1
0 13457 10 868 44 1336 45 6723 97 12855 -1 -1
0 5924 49 13408 -1 -1
0 6551 88 6948 82 561 87 13641 -1 -1
0 9115 92 4230 -1 -1
0 5931 67 1929 -1 -1
0 108 21 2578 22 1329 5 1588 15 1712 24 546 -1 -1
0 14149 43 11635 72 3121 -1 -1
0 15 28 1113 74 1553 61 298 14 1668 99 1897 -1 -1
0 1176 12 4326 8 1374 73 134 -1 -1
0 1379 9 1409 67 93 -1 -1
0 5074 5 2141 93 6240 -1 -1
1 13294 96 10751 -1 -1
1 5837 30 169 82 1077 -1 -1
1 1982 0 9684 58 44189 -1 -1
1 10124 41 1365 73 868 -1 -1
1 8360 12 249 85 8839 -1 -1
1 1556 3 6392 6 10571 9 12561 59 1044 -1 -1
1 8733 93 3751 29 2935 87 7078 41 100 85 1153 -1 -1
1 8785 67 1485 38 16621 18 17001 70 18308 -1 -1
1 4147 64 11820 94 10498 -1 -1
1 4197 0 3004 18 7358 23 7322 -1 -1
1 6964 77 4667 -1 -1
1 5162 55 2200 52 4975 86 1117 -1 -1
1 4050 29 21196 0 3791 44 96 -1 -1
1 12769 14 5764 35 2262 68 8793 -1 -1
1 5933 9 6184 77 3545 -1 -1
1 223 29 278 84 105 -1 -1
1 16885 22 3225 33 2601 30 415 45 4188 -1 -1
2 2508 34 3176 2 8615 14 10531 40 16170 -1 -1
2 980 24 10779 23 6794 19 504 67 8522 -1 -1
2 1613 31 9917 73 3440 -1 -1
2 3157 3 275 56 399 -1 -1
2 2402 74 8139 -1 -1
2 7492 59 598 79 11323 5 3257 86 1304 -1 -1
2 818 83 75 30 2302 95 696 -1 -1
2 5738 88 3121 -1 -1
2 4337 93 120 -1 -1
2 9076 95 2478 3 1485 78 2259 84 142 -1 -1
2 402 79 1990 20 1624 64 5608 72 2269 -1 -1
2 4571 0 77 54 3059 65 4223 -1 -1
2 4191 63 1590 -1 -1
2 3865 89 7934 83 2688 98 1426 18 963 38 1777 -1 -1
2 22283 7 1207 96 38 -1 -1
2 2098 39 1340 72 17855 -1 -1
2 683 68 15292 -1 -1
2 6984 93 6096 -1 -1
2 5330 75 10076 22 8455 6 11848 86 9066 -1 -1
2 3247 8 2522 65 6351 29 5677 11 5645 87 18192 -1 -1
2 3128 67 2713 -1 -1
2 2332 39 9024 37 4669 87 631 -1 -1
2 1080 93 6872 -1 -1
2 22754 76 3220 -1 -1
2 7948 43 12212 76 2557 -1 -1
2 14631 67 9902 87 2449 -1 -1
3 2266 13 280 35 2036 -1 -1
3 5298 21 816 39 10665 92 5241 -1 -1
3 5971 48 2882 1 4679 8 294 47 722 -1 -1
3 8249 92 3730 82 1331 12 18289 14 10131 17 2879 14 4640 46 9346 -1 -1
3 9308 76 291 -1 -1
3 7798 77 495 12 5595 62 11853 -1 -1
3 1375 5 2225 32 5514 15 4284 76 9344 -1 -1
3 1673 24 7219 1 2884 67 7526 -1 -1
3 1260 8 458 88 3378 -1 -1
3 6493 8 2269 18 40 28 1276 8 8181 52 7071 4 3685 76 2976 -1 -1
3 1030 90 9316 -1 -1
3 1129 26 245 66 387 98 4782 -1 -1
3 9008 1 7179 83 12342 -1 -1
3 543 15 4977 10 6599 64 4895 -1 -1
3 5327 63 7085 77 3996 81 3390 16 6361 77 1482 -1 -1
3 14268 64 2264 -1 -1
3 4634 64 8015 60 1819 86 2558 -1 -1
3 5161 9 9192 93 2770 -1 -1
3 3227 48 7391 97 3808 -1 -1
3 13435 87 3095 -1 -1
3 14954 59 10310 99 3797 -1 -1
3 10822 57 6467 26 5100 99 1075 -1 -1
3 22721 36 3667 48 2317 68 14378 -1 -1
3 14519 98 5012 -1 -1
4 1913 14 1869 66 1763 -1 -1
4 1762 87 3177 -1 -1
4 2975 27 459 7 8818 61 1093 -1 -1
4 925 95 1461 -1 -1
4 7886 10 7416 60 20724 -1 -1
4 3093 54 1763 7 6595 20 2926 7 4594 57 229 -1 -1
4 266 65 13178 -1 -1
4 7541 37 776 89 1230 -1 -1
4 3587 6 18788 50 2484 30 8120 17 11452 41 1130 40 356 89 2186 -1 -1
4 5163 56 9736 71 4525 45 13742 6 13323 81 1112 -1 -1
4 2334 38 29 45 5712 22 7915 47 2923 30 6692 97 3946 -1 -1
4 275 25 2302 51 4851 -1 -1
4 8798 86 16914 82 1956 7 3227 21 970 93 1982 -1 -1
4 4755 7 1931 58 725 5 21225 35 3035 -1 -1
4 6782 2 1240 22 25916 93 1799 -1 -1
4 1702 20 5552 16 411 52 3419 -1 -1
4 9994 15 1485 65 10869 -1 -1
4 3476 85 21395 -1 -1
4 1665 32 2621 98 1499 -1 -1
4 13600 22 11296 18 2933 73 12704 -1 -1
4 3140 94 1369 81 23303 25 2168 88 6214 -1 -1
4 2678 38 5004 56 7966 -1 -1
5 369 59 470 44 16543 92 3240 12 1288 63 5784 -1 -1
5 37137 99 1009 -1 -1
5 10669 93 59 99 2381 -1 -1
5 5602 48 891 24 9062 55 974 95 70 -1 -1
5 4984 60 656 72 1733 90 12300 -1 -1
5 12339 47 1692 88 397 -1 -1
5 3487 66 9918 -1 -1
5 1474 24 7462 39 2810 45 7734 -1 -1
5 10268 14 166 22 5397 28 4753 63 8151 -1 -1
5 1441 85 849 -1 -1
5 1438 89 2458 -1 -1
5 5984 2 7103 66 1029 -1 -1
5 8093 18 2888 53 598 83 22808 -1 -1
5 62 91 4908 -1 -1
5 11104 77 13127 -1 -1
5 15885 14 3149 29 214 49 413 -1 -1
6 1554 41 16195 10 8808 73 5917 -1 -1
6 14629 23 13541 48 2779 -1 -1
6 3648 31 9164 52 1064 7 1470 33 9445 81 6111 -1 -1
6 4152 60 7149 35 7859 15 13008 61 1286 -1 -1
6 16022 42 9111 56 7907 62 3855 -1 -1
6 448 69 1373 -1 -1
6 8613 61 424 98 4513 -1 -1
6 5321 22 31615 88 30049 -1 -1
6 4272 56 2466 27 9733 47 459 35 3285 93 7347 -1 -1
6 3348 32 5064 26 5704 39 14843 20 4822 79 168 -1 -1
6 9910 42 7574 57 35889 -1 -1
6 1405 43 12185 54 18013 31 17613 25 1837 14 6494 29 6208 10 4043 -1 -1
6 14638 61 25799 85 805 -1 -1
6 3979 10 212 88 3225 -1 -1
6 587 51 289 5 14766 18 441 99 3134 -1 -1
6 5121 27 12168 7 3113 3 5148 84 42 -1 -1
6 612 77 3423 -1 -1
6 313 82 9282 -1 -1
6 6190 11 17916 5 5210 75 1743 -1 -1
6 15110 73 4335 -1 -1
7 639 6 1626 40 7776 36 953 7 1905 9 289 -1 -1
7 237 75 3075 -1 -1
7 1457 16 7630 34 8942 46 18170 14 3573 76 9147 -1 -1
7 1830 67 4312 20 6281 87 7440 -1 -1
7 13877 45 9278 89 4776 -1 -1
7 4327 45 2314 13 12185 14 597 80 6417 -1 -1
7 13597 91 6119 -1 -1
7 2142 5 5128 91 22935 17 16831 22 13304 65 3909 -1 -1
7 2995 33 12358 91 5982 -1 -1
7 6911 16 12604 79 1343 -1 -1
7 12040 56 2469 83 5940 47 1776 45 19169 60 8858 -1 -1
7 20489 74 9441 -1 -1
7 6640 99 5111 51 1192 71 15322 0 9426 29 6459 -1 -1
7 25767 92 28429 -1 -1
7 6213 75 255 -1 -1
7 5490 34 2865 99 163 -1 -1
7 3390 56 352 78 1508 -1 -1
7 1454 93 249 48 9789 25 3912 93 9850 -1 -1
7 1378 26 3064 90 20844 -1 -1
7 7476 98 3544 -1 -1
8 11766 67 6973 -1 -1
8 12249 94 11020 -1 -1
8 2197 73 3928 40 1215 65 864 22 1026 31 4646 27 13366 -1 -1
8 17334 18 6000 86 368 -1 -1
8 1352 52 5019 25 1455 4 1528 97 6436 -1 -1
8 128 77 3543 -1 -1
8 1841 65 5267 -1 -1
8 6621 18 954 32 10368 31 8166 17 1731 48 1532 -1 -1
8 16 80 10397 41 18316 88 2090 80 3264 71 8563 89 1576 -1 -1
8 1153 71 5302 68 415 77 683 49 8989 3 1357 84 6102 -1 -1
8 7393 85 797 5 3359 12 236 86 7642 -1 -1
8 9408 59 12278 33 12435 55 43783 60 13497 -1 -1
8 13780 65 5130 -1 -1
8 4801 29 5645 94 2225 -1 -1
8 978 18 4260 53 7906 -1 -1
8 9942 33 6472 15 3487 4 18460 59 3301 -1 -1
8 341 54 676 67 7507 -1 -1
8 2678 17 9291 97 7985 -1 -1
8 11918 1 111 79 7885 -1 -1
8 10418 47 6006 88 342 -1 -1
8 4412 89 3835 -1 -1
8 1779 16 5227 1 1251 95 1708 -1 -1
8 4377 27 15806 38 1205 89 2747 -1 -1
8 345 37 8176 34 8396 22 16316 52 5997 -1 -1
8 5788 77 4810 46 5575 41 2014 29 2715 30 12228 5 27344 92 1431 -1 -1
8 4571 16 752 94 12253 -1 -1
8 10994 47 6489 30 540 48 3888 44 11003 3 9130 24 3097 57 5266 -1 -1
9 4454 77 2839 52 1427 27 7313 65 3273 -1 -1
9 3902 32 3217 0 14381 16 4532 1 637 15 3778 38 2064 -1 -1
9 10698 95 8586 76 20909 38 1832 15 2040 74 24120 -1 -1
9 5056 61 425 56 3927 72 9318 -1 -1
9 10904 48 139 41 2545 61 8608 -1 -1
9 2002 59 1472 -1 -1
9 3260 33 1160 80 3064 -1 -1
9 2352 6 822 49 2181 -1 -1
9 14214 24 7147 20 12188 13 2850 58 1253 59 1556 -1 -1
9 1686 91 3288 -1 -1
9 3413 75 1369 83 7782 43 18557 72 7873 -1 -1
9 10725 98 6940 -1 -1
9 264 11 6420 6 5681 89 619 -1 -1
9 7076 34 3417 47 6049 -1 -1
9 11640 24 3920 6 2306 30 7364 74 7189 -1 -1
9 1964 73 7738 -1 -1
9 1848 29 2080 26 3490 2 1936 50 456 -1 -1
9 1038 90 1619 -1 -1
9 12009 63 10640 28 1293 66 20299 -1 -1
9 1865 48 14442 76 2878 -1 -1
9 2015 88 1244 -1 -1
9 4104 63 134 76 595 -1 -1
9 8885 84 2746 -1 -1
9 3746 66 3741 56 25136 85 6221 -1 -1
9 51 93 631 -1 -1
10 515 20 1258 47 4124 19 3977 45 8167 -1 -1
10 4958 49 7989 41 779 87 7277 -1 -1
10 2155 86 4247 22 6042 61 7837 -1 -1
10 11129 45 4532 6 528 77 90 -1 -1
10 8015 69 1847 98 12101 46 755 29 4556 44 8983 84 10740 -1 -1
10 3167 55 10681 85 544 80 5584 97 17203 -1 -1
10 2064 55 14516 40 29021 89 7862 -1 -1
10 6551 85 1601 -1 -1
10 977 13 9535 14 13729 18 6713 92 1527 -1 -1
10 1046 64 5108 27 5326 48 1905 78 2456 -1 -1
10 14367 9 3112 61 7998 -1 -1
10 2228 66 2030 7 2411 69 12731 -1 -1
10 85 95 2803 -1 -1
10 1856 42 13332 41 21620 52 8284 1 9236 4 23003 70 57 -1 -1
10 5649 36 3362 39 2127 98 4049 -1 -1
10 2469 5 6451 49 12950 8 19542 94 294 -1 -1
10 2613 99 418 -1 -1
10 2057 48 3677 90 1334 -1 -1
10 593 54 4945 48 10210 35 1056 99 9400 -1 -1
10 1720 94 266 -1 -1
10 8901 63 1790 -1 -1
10 2847 11 579 68 2179 -1 -1
10 602 50 2007 38 5511 42 5565 43 696 51 3005 -1 -1
10 14539 34 1353 6 8322 60 1173 -1 -1
10 6478 34 4484 50 20768 72 3803 -1 -1
10 2220 84 690 -1 -1
10 3928 7 3476 0 11150 24 1765 32 26667 -1 -1
10 8999 29 2661 20 3133 98 8632 -1 -1
10 2679 23 6620 16 2550 80 5385 -1 -1
10 230 44 4853 19 21317 80 512 -1 -1
10 24298 5 7930 92 2961 -1 -1
11 1833 89 2347 -1 -1
11 13689 53 1836 13 4492 41 2842 34 3160 26 5864 0 1443 60 4894 -1 -1
11 1251 28 3058 89 1848 -1 -1
11 3464 54 14816 78 3634 -1 -1
11 14510 32 1282 22 397 51 4606 -1 -1
11 1641 50 3782 41 1511 48 401 -1 -1
11 3203 29 15789 99 1447 -1 -1
11 2121 2 1279 25 7580 86 1358 -1 -1
11 7638 8 12498 67 7362 -1 -1
11 11237 58 10495 34 14265 93 2258 -1 -1
11 3958 52 6253 43 11240 25 3518 37 4983 74 15889 -1 -1
11 2673 61 4684 48 7980 49 1857 8 831 36 26144 31 13632 88 14614 -1 -1
11 2288 77 2640 30 6850 92 19863 -1 -1
11 6370 91 9705 90 1403 8 7509 33 2622 81 115 -1 -1
11 7872 46 5886 6 403 9 8030 95 55 -1 -1
11 1683 71 2294 -1 -1
11 6727 68 1558 99 4201 -1 -1
11 9403 13 1179 27 9370 86 3887 -1 -1
11 3460 88 5490 -1 -1
11 7209 36 28015 29 13685 59 406 -1 -1
11 4176 20 8053 41 6244 46 12141 -1 -1
11 3024 47 25626 92 6389 -1 -1
12 2705 75 2011 54 1110 61 6632 -1 -1
12 10970 57 3226 89 2093 -1 -1
12 4192 36 5324 16 3159 87 156 -1 -1
12 2538 35 4062 27 1441 23 2980 8 4276 83 874 -1 -1
12 2782 36 8331 6 327 89 1884 -1 -1
12 1425 75 4970 99 567 -1 -1
12 1420 27 589 65 804 48 11567 43 1802 88 6671 -1 -1
12 26225 19 10468 35 4168 32 18975 25 79 79 15473 -1 -1
12 23067 51 7354 65 6794 -1 -1
12 8038 47 1843 38 9810 29 757 37 1183 77 4707 -1 -1
12 2038 71 1835 -1 -1
12 246 85 4701 18 17475 12 7962 83 920 -1 -1
12 1725 8 1764 10 647 75 2862 -1 -1
12 160 50 23623 49 14 69 2063 32 1225 58 465 0 1424 72 6843 -1 -1
12 18250 6 5283 2 669 12 13101 41 4415 -1 -1
12 11921 87 3670 -1 -1
12 338 4 4118 32 2978 94 3981 -1 -1
12 1839 41 2261 46 4491 64 9039 -1 -1
12 3210 2 8483 18 2055 41 13700 5 1220 73 128 -1 -1
12 2238 55 123 31 3845 32 3965 90 2651 -1 -1
12 3680 36 8258 58 456 -1 -1
12 15548 69 1512 -1 -1
13 862 82 5791 77 9270 91 3626 -1 -1
13 15084 11 19549 49 10180 22 1496 34 83 48 2638 -1 -1
13 10139 9 4733 93 1058 57 4954 12 5183 73 1563 49 12702 67 1219 -1 -1
13 6238 6 3242 81 1341 -1 -1
13 4079 68 3447 93 11204 -1 -1
13 13694 49 15151 29 3792 50 7817 -1 -1
13 738 51 2397 -1 -1
13 1271 38 2946 46 2095 26 2408 63 2917 -1 -1
13 3582 19 8069 46 19524 -1 -1
13 10821 45 7350 -1 -1
13 21 26 4599 51 546 -1 -1
13 3223 58 12714 -1 -1
13 9715 52 10576 80 894 -1 -1
13 2771 29 1451 84 6748 -1 -1
13 2050 46 21546 82 6716 -1 -1
13 5210 25 3873 36 5049 17 14315 1 955 17 5124 25 3608 26 9411 55 6322 -1 -1
13 5256 27 2150 3 9605 44 726 -1 -1
13 823 57 8361 -1 -1
13 5648 16 2404 60 19798 -1 -1
13 1199 53 4101 88 8782 83 10313 13 10948 31 2939 10 4840 52 5587 37 7727 2 2960 70 11591 -1 -1
13 1052 76 2108 -1 -1
13 19403 25 14746 5 211 41 501 -1 -1
13 3104 16 18399 76 9182 -1 -1
13 803 64 16322 -1 -1
13 5602 41 8136 27 1608 58 7742 -1 -1
14 887 71 1484 -1 -1
14 3226 38 2713 27 5835 67 9742 -1 -1
14 563 13 19448 70 25847 -1 -1
14 10004 93 611 -1 -1
14 1142 2 8271 77 538 -1 -1
14 11103 65 3428 -1 -1
14 10927 15 4846 63 5975 -1 -1
14 3061 80 4652 -1 -1
14 25848 78 1742 34 12651 86 11504 -1 -1
14 1754 48 3876 99 15116 -1 -1
14 4754 45 34421 87 2040 -1 -1
14 10759 45 2105 85 383 -1 -1
14 4574 13 14679 37 5706 -1 -1
14 2741 67 10424 25 9493 54 6991 88 8719 -1 -1
14 11565 79 2819 47 2855 24 7985 80 2520 -1 -1
14 2598 18 1462 81 3033 -1 -1
14 4764 57 9206 22 1420 43 1430 65 11106 -1 -1
14 2470 11 16750 35 167 17 4548 11 6298 47 13105 -1 -1
14 3104 95 7045 -1 -1
14 7408 85 12319 66 604 64 7011 80 4759 -1 -1
14 5302 17 3695 32 758 90 6465 -1 -1
14 8390 86 4192 -1 -1
14 13537 30 12926 60 1956 76 6801 -1 -1
14 5743 85 768 -1 -1
15 400 69 7625 57 9139 5 17504 14 1222 45 3634 -1 -1
15 66 78 4270 -1 -1
15 8511 95 639 33 3766 54 7853 5 2114 48 2917 47 6438 25 1947 48 1991 47 11643 34 10582 48 2776 -1 -1
15 227 25 1707 16 1020 75 2677 -1 -1
15 1070 3 3041 89 7474 -1 -1
15 8120 84 1291 96 3554 23 3214 84 7927 14 466 25 31882 98 3124 -1 -1
15 6917 42 14736 80 2310 30 1244 20 1164 26 4638 29 283 60 762 -1 -1
15 113 25 1860 55 2141 1 3324 15 17645 3 9648 83 3819 -1 -1
15 310 39 6152 40 3340 64 589 -1 -1
15 2270 7 6426 40 10133 7 12889 29 295 18 4220 84 8306 -1 -1
15 3395 84 19815 -1 -1
15 14969 45 3594 12 1599 29 3287 85 1713 -1 -1
15 460 25 16316 68 245 -1 -1
15 5135 81 3376 -1 -1
15 485 80 3017 16 1062 94 6723 -1 -1
15 9213 70 2654 94 4993 -1 -1
15 1599 88 3034 56 1844 92 4876 -1 -1
15 2812 27 5459 17 14184 67 10435 3 671 82 21645 -1 -1
15 10677 68 27109 -1 -1
15 2064 68 622 3 4262 36 11584 92 3084 -1 -1
15 4869 96 1385 -1 -1
15 98 37 784 62 4044 -1 -1
15 8033 32 11268 77 26497 -1 -1
15 13629 73 2336 -1 -1
15 363 56 2468 63 452 35 8445 59 1472 13 10 20 19171 71 4468 -1 -1
15 845 46 6360 41 13245 73 1144 -1 -1
15 5682 33 2749 27 1007 61 1319 -1 -1
15 1098 98 3749 -1 -1
15 2731 95 13181 -1 -1
15 6439 49 5245 63 2438 38 14594 35 5287 86 9179 -1 -1
15 807 12 1535 11 18682 62 5930 -1 -1
15 3552 89 6295 -1 -1
15 12755 91 982 -1 -1
16 1774 91 1046 77 683 30 27510 49 2154 74 340 7 1245 53 610 50 15277 54 13022 -1 -1
16 9031 21 13788 64 928 97 9390 -1 -1
16 4845 10 2517 90 11106 -1 -1
16 3589 9 1978 15 4932 37 10255 10 12500 24 2520 7 2508 55 633 -1 -1
16 35679 36 8622 75 5440 -1 -1
16 1609 46 1982 83 2391 -1 -1
16 13032 99 11733 -1 -1
16 4201 80 2902 49 7536 75 11842 37 1295 96 8468 -1 -1
16 27187 99 1392 -1 -1
16 21307 94 16457 1 128 89 4835 -1 -1
16 15271 69 3756 -1 -1
16 907 87 4500 -1 -1
16 11930 89 442 -1 -1
16 4807 28 316 42 7768 15 9230 14 3341 78 2826 -1 -1
16 2512 76 3879 -1 -1
16 8006 33 3037 74 2799 -1 -1
16 7683 45 6218 88 5218 -1 -1
16 15387 57 2368 -1 -1
17 4368 77 2663 -1 -1
17 16614 65 3367 46 4849 36 28689 15 1345 94 5582 -1 -1
17 11104 8 8676 36 7824 7 2760 8 5521 26 2820 14 978 85 1177 -1 -1
17 8216 41 24914 91 13227 0 7981 63 8554 -1 -1
17 2223 83 6577 -1 -1
17 2707 95 1552 -1 -1
17 5311 18 6917 7 646 95 7201 -1 -1
17 4746 35 9278 95 18074 -1 -1
17 6685 13 2362 19 251 25 3605 34 2706 -1 -1
17 12430 76 4902 -1 -1
17 8814 44 4564 48 1854 40 4214 82 10260 -1 -1
17 2403 5 8388 88 1828 -1 -1
17 3866 33 37531 60 5951 66 3792 -1 -1
17 4622 43 1309 63 10912 -1 -1
17 1450 89 6986 -1 -1
17 1145 43 7600 41 7664 39 12530 55 3340 78 4179 -1 -1
17 3220 81 10644 -1 -1
17 10825 5 3210 13 4443 80 2549 -1 -1
17 9 47 16694 -1 -1
18 11568 85 3764 -1 -1
18 2887 34 6559 74 1936 18 5056 78 1600 -1 -1
18 19 29 5500 86 10850 93 13344 98 8158 -1 -1
18 2261 96 8945 17 21846 83 1472 79 14257 11 5535 18 9048 54 2122 -1 -1
18 3630 60 284 44 3625 56 7916 23 4783 68 1098 -1 -1
18 6045 17 26843 76 5300 -1 -1
18 2646 14 12907 67 9333 -1 -1
18 11428 63 3346 -1 -1
18 17602 58 16744 7 2152 8 13138 46 1627 42 281 85 13445 -1 -1
18 3756 54 785 38 20217 89 1264 -1 -1
18 4450 36 16022 2 1287 93 8180 -1 -1
18 556 72 1512 -1 -1
18 13447 51 847 72 3635 -1 -1
18 2974 45 1354 42 8595 84 75 -1 -1
18 11590 93 2058 -1 -1
18 10046 78 22222 33 16683 19 759 47 812 -1 -1
18 11441 9 1947 4 17653 41 2108 -1 -1
18 7670 7 825 82 3515 -1 -1
18 12198 41 630 8 2776 14 15437 53 9007 48 564 2 21580 93 989 -1 -1
18 4634 27 13335 91 8209 -1 -1
18 10270 81 19338 9 13175 60 5704 73 5172 -1 -1
18 208 28 2272 7 1001 69 5475 -1 -1
18 8625 61 3446 44 9621 92 2186 -1 -1
18 3084 76 59 68 8888 94 261 -1 -1
19 4535 77 914 26 1816 64 4262 9 4492 76 1600 -1 -1
19 6392 41 3669 -1 -1
19 1419 20 6180 90 1614 -1 -1
19 63 21 13002 39 7632 95 732 -1 -1
19 5314 96 7568 74 9262 5 9460 88 5661 -1 -1
19 5875 38 13352 8 1513 88 786 -1 -1
19 8401 0 3521 88 3383 -1 -1
19 8264 20 17343 75 975 60 6055 18 16665 4 621 7 3127 20 802 93 7480 -1 -1
19 417 65 5509 61 4644 73 3176 66 16291 95 8226 -1 -1
19 14713 25 2389 17 13267 12 13345 52 5709 -1 -1
19 1979 89 5358 69 286 45 2859 55 2509 77 3787 -1 -1
19 11940 44 8370 79 4906 -1 -1
19 331 23 2090 68 117 -1 -1
19 3647 96 3289 5 14217 29 4705 9 9227 96 246 -1 -1
19 2540 5 7908 17 1730 89 7387 -1 -1
19 25 68 4326 -1 -1
19 6073 57 1920 92 7268 -1 -1
19 307 6 13710 19 10126 43 24875 -1 -1
19 7995 29 16600 73 1564 -1 -1
19 3696 16 7253 40 4875 96 4068 -1 -1
19 3543 86 1515 -1 -1
19 18123 35 22324 86 9478 -1 -1
19 12174 7 5394 91 6802 -1 -1
20 375 97 5987 -1 -1
20 2437 73 10477 76 4341 28 135 52 11711 93 1514 -1 -1
20 10548 12 4994 96 24395 -1 -1
20 3295 13 1245 18 5865 32 3977 98 5744 -1 -1
20 1658 89 4493 -1 -1
20 84 52 196 27 4323 15 774 34 19198 2 25029 -1 -1
20 4879 47 3501 49 1579 28 13837 87 878 -1 -1
20 386 25 822 35 1461 99 69 -1 -1
20 4556 53 3933 72 9829 -1 -1
20 14756 73 570 67 18776 37 16034 80 1249 -1 -1
20 5015 61 3213 80 2701 53 10855 55 16429 87 1694 -1 -1
20 24702 18 425 82 6508 -1 -1
20 2331 39 769 91 336 -1 -1
20 12405 33 4214 29 542 41 14254 9 2219 26 4975 91 13365 -1 -1
20 5211 95 10 -1 -1
20 4840 9 1451 82 5472 -1 -1
20 5021 68 142 -1 -1
20 3088 36 794 67 4071 -1 -1
21 903 19 1394 2 13618 8 9412 53 16382 -1 -1
21 4384 38 21171 96 5862 -1 -1
21 25719 78 2556 11 4271 33 5096 35 7728 54 5829 -1 -1
21 3475 99 15319 98 8629 -1 -1
21 5140 10 9059 93 4301 -1 -1
21 1966 46 6494 42 2135 98 9418 -1 -1
21 3052 62 6087 14 571 61 9708 -1 -1
21 4317 63 1358 19 5967 2 1158 11 9704 91 214 -1 -1
21 216 77 23289 -1 -1
21 7175 57 1169 -1 -1
21 4513 95 15274 23 1978 27 2621 22 282 62 7209 -1 -1
21 5467 48 4595 -1 -1
21 737 84 15182 -1 -1
21 564 76 8636 26 1291 36 7195 7 1307 90 151 -1 -1
21 5482 3 752 78 322 -1 -1
21 1743 37 7173 84 7289 -1 -1
21 1550 71 4901 -1 -1
21 4312 17 6453 29 2822 54 7073 -1 -1
21 3038 32 300 49 10701 4 3345 13 4898 -1 -1
21 12702 81 410 -1 -1
21 7653 82 2941 -1 -1
21 7426 36 4579 10 4826 29 1586 28 18973 2 325 0 450 71 990 -1 -1
21 2920 95 4467 -1 -1
21 3672 59 1311 45 864 46 12248 58 4431 62 568 -1 -1
21 13513 74 552 -1 -1
21 18955 22 6077 90 12860 -1 -1
21 10639 70 14207 -1 -1
22 8895 39 3242 91 3590 27 12377 18 1354 23 19580 90 2402 -1 -1
22 1051 72 4501 67 949 37 1369 18 4085 99 3393 -1 -1
22 13676 63 20909 64 268 99 768 -1 -1
22 1460 34 11764 62 2265 43 10136 88 1458 -1 -1
22 3898 64 938 -1 -1
22 19371 82 2432 63 1167 76 1277 50 1988 28 1098 16 20438 57 2931 -1 -1
22 5495 78 35185 -1 -1
22 4627 8 5127 40 2193 6 6799 73 7836 -1 -1
22 2515 96 3283 18 1779 89 2576 -1 -1
22 11685 5 796 80 6664 -1 -1
22 9408 79 7189 -1 -1
22 199 27 2794 8 3708 91 2976 -1 -1
22 4780 31 2362 59 3575 -1 -1
22 14094 36 3063 9 16124 50 30977 -1 -1
22 7090 91 2406 -1 -1
22 2371 10 2762 44 4442 86 3216 -1 -1
22 65 43 414 91 1102 -1 -1
22 5880 39 2763 13 1218 76 3635 -1 -1
22 1340 37 5787 8 1647 46 2651 1 8378 41 1711 81 1002 -1 -1
23 7258 63 10692 55 3849 52 1203 86 1590 -1 -1
23 3242 8 1563 25 3625 96 9188 -1 -1
23 4697 69 8178 -1 -1
23 818 1 19833 56 5790 21 12888 74 1397 77 6957 55 971 8 11382 27 5649 48 6412 -1 -1
23 20082 35 626 11 3615 41 10670 -1 -1
23 20188 14 1378 36 24783 8 429 59 1300 -1 -1
23 7357 37 4095 90 4543 59 6372 85 3874 -1 -1
23 7446 8 4578 46 15411 18 17620 14 991 91 2249 -1 -1
23 10500 70 14005 -1 -1
23 864 76 2624 -1 -1
23 14442 45 9582 23 16158 10 4948 77 2886 -1 -1
23 1491 4 12664 98 847 -1 -1
23 4536 48 3817 36 1968 3 38721 95 10874 -1 -1
23 3440 37 6433 26 875 67 9304 -1 -1
24 311 64 2327 21 3357 87 226 -1 -1
24 17338 46 5012 81 2216 -1 -1
24 2695 54 17671 91 7482 -1 -1
24 405 15 344 66 20353 64 5276 60 484 4 5908 70 1539 -1 -1
24 8745 78 868 -1 -1
24 2839 27 622 71 8713 -1 -1
24 5631 70 5727 36 39631 90 3743 -1 -1
24 3475 16 18009 59 12971 -1 -1
24 13360 98 1086 -1 -1
24 6974 57 7949 31 17081 71 305 -1 -1
24 19796 83 6762 61 5066 99 4669 -1 -1
24 1695 52 14990 10 1908 15 1387 13 10031 82 9129 -1 -1
24 7725 53 679 17 1830 36 701 10 15357 60 7195 -1 -1
24 1971 9 450 69 6097 -1 -1
24 7467 41 336 24 11301 20 6372 82 520 -1 -1
24 29418 2 8994 72 236 -1 -1
24 5793 94 1844 -1 -1
24 261 65 166 -1 -1
24 290 88 19993 -1 -1
24 12997 6 1572 84 5524 -1 -1
24 14234 15 3558 89 5742 -1 -1
25 6961 96 12715 -1 -1
25 1585 41 5743 22 14017 54 10332 92 1800 -1 -1
25 6372 51 5071 12 1639 15 3615 52 3501 0 2344 99 9508 -1 -1
25 256 70 4504 -1 -1
25 1677 68 4461 32 3186 55 7170 73 405 40 1884 78 636 -1 -1
25 1597 50 2702 26 133 82 3256 -1 -1
25 3306 37 2124 85 2894 -1 -1
25 970 75 5215 97 8339 87 6693 85 2642 94 8018 -1 -1
25 2603 85 16079 4 5691 70 11957 74 1881 67 6424 3 1291 73 18454 -1 -1
25 6237 2 5801 53 2901 -1 -1
25 1574 23 651 88 120 -1 -1
25 12406 82 7639 33 17221 74 3548 -1 -1
25 6592 79 7349 1 4195 37 6372 52 10769 -1 -1
25 1748 55 2504 33 11623 22 10581 48 1203 -1 -1
25 13468 96 8527 -1 -1
25 5616 11 2951 70 2090 61 961 23 2926 40 13026 1 7569 86 6155 -1 -1
25 2005 90 15115 -1 -1
25 6713 56 14239 53 846 86 4026 -1 -1
25 746 33 3280 52 3578 39 18390 11 1311 69 2492 -1 -1
25 5886 13 6843 33 2632 -1 -1
25 4320 47 3795 71 7107 -1 -1
25 12428 6 543 7 3317 4 9176 71 7487 -1 -1
25 7956 83 224 66 15428 28 433 18 1220 33 1293 35 2257 66 28499 -1 -1
25 2355 82 1341 -1 -1
25 7241 6 11160 38 63 80 2414 -1 -1
25 9992 84 693 68 16354 65 4149 94 8954 -1 -1
25 76 13 5789 4 2222 52 4583 -1 -1
26 4975 23 8966 73 349 -1 -1
26 17077 56 10042 9 1509 82 66 -1 -1
26 1558 46 4734 88 1331 -1 -1
26 10139 24 1939 4 77 74 7973 -1 -1
26 2554 69 1073 -1 -1
26 3660 27 1237 52 161 -1 -1
26 21510 24 8013 10 3128 84 3550 -1 -1
26 3453 55 11363 -1 -1
26 7666 98 357 43 11122 24 1060 30 306 91 10058 -1 -1
26 1247 40 30239 -1 -1
26 2884 29 640 5 18107 7 8362 87 942 -1 -1
26 377 8 6565 49 7583 67 2533 26 406 56 2356 95 2137 -1 -1
26 697 85 1591 -1 -1
26 1701 27 8452 22 2144 56 3873 -1 -1
26 5712 48 9025 1 5636 65 708 -1 -1
26 6918 74 950 94 3746 -1 -1
26 1264 50 1356 47 734 4 11768 15 1988 56 4769 -1 -1
26 9311 47 3219 4 5135 51 6767 -1 -1
26 932 38 4246 52 1447 97 6412 -1 -1
26 3876 8 3053 78 10561 -1 -1
26 300 84 6133 38 1573 4 887 32 257 49 2233 54 4383 -1 -1
26 18120 99 2514 70 3293 39 3487 79 1636 -1 -1
26 5248 92 1522 64 1885 2 4482 19 15417 -1 -1
26 4878 61 4706 49 14843 94 122 -1 -1
26 3272 14 531 96 3738 -1 -1
26 5134 13 476 60 1447 -1 -1
27 332 45 2991 1 578 5 5141 14 7673 30 1832 -1 -1
27 3044 66 4272 19 748 94 12995 -1 -1
27 1210 45 361 67 10813 30 3660 68 2672 84 3702 -1 -1
27 7038 1 6136 93 3648 -1 -1
27 200 90 467 -1 -1
27 4788 17 2527 86 10756 -1 -1
27 4559 86 1352 64 3930 74 4918 55 1025 2 5266 76 3936 -1 -1
27 3596 25 1486 64 6218 7 1380 26 11208 -1 -1
27 2718 56 8456 98 43 -1 -1
27 14617 22 3342 79 3270 -1 -1
27 2301 64 15137 89 19165 -1 -1
27 5177 32 19312 0 13646 12 4096 10 8922 20 2546 -1 -1
27 9467 28 4968 18 7911 95 3136 -1 -1
27 6064 7 2886 0 17065 -1 -1
27 2107 69 3228 42 3643 36 6184 73 8811 -1 -1
27 6607 9 355 52 2070 -1 -1
27 16575 83 562 -1 -1
27 2091 15 9359 25 169 31 1780 89 2484 -1 -1
27 6608 61 874 -1 -1
27 191 6 12803 76 3250 -1 -1
27 2336 16 1740 94 2925 -1 -1
27 9171 50 11660 30 25313 22 6819 96 1485 -1 -1
27 16334 72 899 76 671 96 4554 45 1995 4 2748 16 4685 34 1987 -1 -1
27 3055 33 1167 4 29 31 2066 20 17552 12 2587 38 2979 -1 -1
27 7744 46 12202 20 2877 35 4967 72 261 -1 -1
27 11499 84 2989 -1 -1
27 4283 21 10831 3 5982 1 129 55 1189 -1 -1
27 11982 85 4901 40 5263 77 12098 -1 -1
27 7326 79 3945 -1 -1
28 4084 27 1707 5 19944 64 2894 -1 -1
28 8841 25 1761 24 10012 57 8672 -1 -1
28 269 3 6018 95 15764 -1 -1
28 13229 3 12457 83 175 -1 -1
28 3748 71 5767 3 106 13 2777 45 1900 -1 -1
28 5586 82 1550 77 1711 86 2664 -1 -1
28 3513 86 2970 39 1469 42 22217 60 20329 -1 -1
28 1133 62 8564 85 1999 79 1088 11 10457 26 6490 46 14982 7 3466 97 2082 -1 -1
28 16203 95 19896 -1 -1
28 21886 22 1653 27 2750 34 463 44 478 82 3496 -1 -1
28 356 44 6071 68 16078 -1 -1
28 3785 26 3556 14 4574 33 2469 30 8972 64 14458 -1 -1
28 5819 74 24194 17 11590 61 5134 -1 -1
28 2175 10 15781 89 854 -1 -1
28 8976 35 22615 66 6865 96 13472 -1 -1
28 15774 85 2907 -1 -1
28 10524 56 2060 -1 -1
28 7645 47 4133 53 3519 87 4133 -1 -1
28 12964 31 7321 70 3353 82 154 -1 -1
29 1971 6 9242 58 4017 55 123 13 322 48 1834 45 2823 66 8226 -1 -1
29 4 18 4351 28 13030 87 3486 -1 -1
29 211 28 1273 69 4956 -1 -1
29 1693 46 12334 51 7437 50 110 12 9753 84 4220 -1 -1
29 7083 54 8074 40 3500 87 16448 40 4314 99 5428 -1 -1
29 10575 49 5249 -1 -1
29 7418 56 1491 11 3972 52 8129 -1 -1
29 794 45 2683 98 302 32 522 65 1973 -1 -1
29 5072 63 3090 -1 -1
29 8891 7 299 46 731 -1 -1
29 7856 64 10882 74 1536 65 6187 11 2324 94 836 -1 -1
29 23038 9 774 22 8190 32 7504 26 2547 30 2546 19 3077 81 12434 -1 -1
29 2224 87 7901 -1 -1
29 11601 18 10184 80 1455 -1 -1
29 2662 63 2078 -1 -1
29 4134 59 9101 19 24243 24 182 97 9736 -1 -1
29 5055 13 2514 14 3778 30 2523 -1 -1
29 2152 27 2452 26 2339 33 3681 -1 -1
29 1751 25 8693 89 1853 -1 -1
29 1747 4 2665 82 8923 -1 -1
29 8124 5 733 3 338 23 5951 59 6326 -1 -1
29 1158 37 11915 13 5882 33 1429 -1 -1
29 560 59 4773 -1 -1
30 3812 51 794 89 5379 -1 -1
30 2093 56 1557 26 5782 44 1227 53 6938 52 1081 27 5950 78 3808 -1 -1
30 1420 38 5179 13 22465 34 1576 -1 -1
30 26891 65 9456 82 14847 -1 -1
30 2628 81 2604 57 8027 81 28311 -1 -1
30 2332 31 2185 60 5531 75 5108 -1 -1
30 12374 74 1404 57 51 13 6785 91 5290 -1 -1
30 1400 34 5527 5 266 85 3989 -1 -1
30 5 51 1212 89 1089 44 543 27 5326 95 5356 -1 -1
30 11246 64 3480 23 779 68 2231 -1 -1
30 1701 19 860 14 5409 7 7 83 964 -1 -1
30 1904 37 11764 67 3745 78 5161 -1 -1
30 25670 26 3761 9 7053 44 21337 26 6386 59 4566 -1 -1
30 639 92 2304 -1 -1
30 4076 22 9906 10 4066 38 362 24 8502 80 3675 -1 -1
30 2223 0 3556 77 7624 84 12779 64 1930 26 4981 23 10857 31 781 67 4911 -1 -1
30 37476 82 516 -1 -1
30 20394 66 11974 29 9686 98 1966 -1 -1
31 3813 8 573 34 2702 33 6623 49 10037 14 15965 40 1448 31 7382 14 6463 15 718 58 4200 -1 -1
31 4571 34 1206 67 6649 -1 -1
31 4867 41 7858 -1 -1
31 4034 42 7748 88 4994 -1 -1
31 13792 35 6476 37 1874 49 3239 13 2516 82 11525 -1 -1
31 6621 1 11931 35 3144 7 4735 83 1341 -1 -1
31 2082 82 7922 -1 -1
31 23237 70 8332 52 221 56 21485 39 836 41 638 45 5053 15 1618 28 25423 -1 -1
31 6548 44 2820 29 14206 59 4654 95 2407 -1 -1
31 2920 78 22118 82 3764 29 3636 2 5503 40 7414 59 4498 -1 -1
31 4894 21 753 61 1289 59 3697 78 2261 -1 -1
31 1538 15 7697 82 3864 -1 -1
31 12308 20 1954 21 11039 -1 -1
31 13015 76 2205 82 1409 23 7330 40 19590 63 6588 -1 -1
31 59 57 6289 31 6556 51 3695 69 5961 -1 -1
31 3439 43 13351 95 8449 -1 -1
31 5907 99 2809 -1 -1
31 6464 87 1182 -1 -1
31 11934 59 620 91 2589 -1 -1
32 2763 31 1301 2 6236 84 2186 39 4015 20 15732 89 783 -1 -1
32 1878 62 4573 65 497 25 2440 27 4151 98 10088 -1 -1
32 9959 58 3001 72 1677 86 4477 59 1303 94 793 -1 -1
32 1143 26 8470 0 6105 70 10145 -1 -1
32 18859 93 2574 -1 -1
32 7135 84 1688 14 830 86 1349 -1 -1
32 7291 14 3872 70 9061 -1 -1
32 4705 29 4366 56 2709 -1 -1
32 3971 59 5685 42 6078 66 7059 -1 -1
32 4518 75 13159 70 9676 50 6817 76 13630 77 4660 -1 -1
32 1657 66 13698 57 18534 9 5760 30 1227 91 5033 -1 -1
32 15463 22 7585 35 6474 97 3237 -1 -1
32 1185 45 4349 41 2103 71 1651 -1 -1
32 12362 51 3144 68 16058 69 3553 72 8226 -1 -1
32 4265 33 9072 0 10631 60 1688 -1 -1
32 9422 67 3628 98 6693 -1 -1
32 814 59 6215 2 6461 78 1169 -1 -1
32 7968 15 17790 81 12284 -1 -1
33 7593 50 14978 96 12466 -1 -1
33 4529 6 1319 10 832 93 2517 -1 -1
33 4499 96 4065 -1 -1
33 3290 6 16730 53 3824 -1 -1
33 6707 38 4613 61 7907 95 1953 -1 -1
33 4757 72 3298 83 1117 71 10822 8 3358 75 6728 -1 -1
33 856 9 6331 38 11063 85 1726 -1 -1
33 2335 56 5621 73 119 18 8320 61 972 4 3631 25 5524 99 3218 -1 -1
33 6120 24 24865 38 5384 86 8341 -1 -1
33 18922 34 10139 60 2772 7 6174 17 11358 21 4419 70 3288 -1 -1
33 11174 10 17 47 1627 80 2406 -1 -1
33 392 59 4192 91 71 -1 -1
33 13726 38 2038 47 5020 35 4885 31 17755 55 12659 -1 -1
33 54 82 4701 5 8887 9 596 81 2910 -1 -1
33 2932 35 705 67 11446 -1 -1
33 2700 24 15524 65 3422 15 5358 3 303 29 2575 -1 -1
33 11881 42 7522 27 1639 4 1209 9 102 13 2109 7 3260 27 2481 -1 -1
33 699 19 7690 52 60 19 4871 32 8708 81 17983 -1 -1
33 2830 13 10149 28 14966 41 3203 17 14977 79 577 -1 -1
33 9315 81 8636 58 3785 11 12046 14 816 90 6335 -1 -1
33 1626 40 1310 46 8005 -1 -1
33 3998 24 15101 11 7234 9 17081 25 752 11 13919 46 4341 -1 -1
33 1157 46 4382 50 202 0 11033 14 63 62 5554 -1 -1
34 6163 29 1357 31 1415 29 936 55 24767 37 3578 80 14694 -1 -1
34 9510 81 10322 23 7297 95 847 -1 -1
34 4433 43 6071 53 7143 -1 -1
34 621 93 4591 -1 -1
34 4485 45 1246 46 1250 6 3755 17 1641 49 3673 -1 -1
34 20220 72 2321 71 3492 44 1485 55 4565 51 5820 92 12175 -1 -1
34 1834 37 3774 27 3790 42 1210 1 8274 98 2842 -1 -1
34 104 6 16592 13 18444 69 2564 -1 -1
34 16829 5 764 51 272 60 528 -1 -1
34 519 49 11836 86 6921 56 2937 4 1098 40 2322 -1 -1
34 220 73 4138 5 913 93 14158 -1 -1
34 423 65 10374 25 5361 70 1433 -1 -1
34 12465 33 494 15 2904 31 431 35 2875 83 6705 -1 -1
34 482 3 5174 2 3414 38 12903 95 838 -1 -1
34 384 77 2445 79 5388 85 2310 -1 -1
34 3414 28 3142 16 8640 41 907 -1 -1
34 4419 63 4113 81 2735 -1 -1
34 3993 75 5142 -1 -1
34 236 75 166 -1 -1
35 9478 61 5892 97 5145 68 2600 99 6709 -1 -1
35 1054 83 20107 4 26365 85 3230 -1 -1
35 8236 46 394 67 474 -1 -1
35 2657 58 1568 -1 -1
35 12723 31 3781 66 268 -1 -1
35 18570 69 10241 46 5471 61 2130 71 18807 -1 -1
35 5415 11 230 16 6336 71 21398 -1 -1
35 4590 91 4612 79 4317 83 2363 -1 -1
35 4335 38 108 65 1940 -1 -1
35 3515 97 6682 -1 -1
35 1147 92 601 -1 -1
35 208 13 4564 67 2678 70 680 68 3579 35 8393 50 10669 36 168 64 4412 -1 -1
35 667 87 7298 24 4421 5 3393 88 6606 -1 -1
35 2942 94 608 84 2912 18 796 52 2265 44 23874 43 837 64 1214 -1 -1
35 3354 72 3168 87 1754 20 926 49 1252 26 3807 91 12210 -1 -1
35 5502 28 2860 2 8112 47 8458 89 2432 -1 -1
35 2703 97 682 99 2785 57 1739 38 3630 87 5233 -1 -1
35 2815 3 1699 91 11734 -1 -1
35 4073 97 2208 -1 -1
35 1588 21 1671 64 7760 -1 -1
35 6429 87 7552 -1 -1
35 492 77 2064 -1 -1
36 730 54 1349 14 869 62 2763 -1 -1
36 1808 20 22718 87 178 -1 -1
36 4085 41 319 88 611 -1 -1
36 655 39 1731 76 3860 96 2437 -1 -1
36 33575 23 17193 49 6461 4 5056 88 16105 -1 -1
36 844 74 873 57 170 47 3259 21 608 17 2352 82 1043 -1 -1
36 5461 84 8557 -1 -1
36 8898 15 4929 40 3173 49 2894 27 4542 68 18247 -1 -1
36 2965 68 3707 73 9030 5 249 8 3677 47 350 -1 -1
36 438 60 4814 56 18412 2 1191 51 1173 -1 -1
36 5466 9 635 87 4116 68 2767 6 705 0 2855 40 4280 65 9762 -1 -1
36 872 57 3003 59 9271 86 1877 -1 -1
36 1668 2 1367 47 12015 13 2600 29 1387 31 3101 44 405 -1 -1
36 22091 94 6882 -1 -1
36 292 78 3569 64 1216 52 8091 88 2808 -1 -1
36 1165 68 14766 1 10602 98 449 -1 -1
36 2212 75 4855 -1 -1
36 14065 59 3051 -1 -1
36 2541 5 16168 29 2344 74 867 62 726 10 19422 0 14162 1 1066 34 4512 -1 -1
36 868 86 1305 -1 -1
36 1668 61 2147 95 615 -1 -1
36 9133 31 6986 53 4201 85 607 -1 -1
37 5638 85 174 26 1501 7 1370 46 1848 -1 -1
37 9276 19 6252 20 5628 79 5353 -1 -1
37 2345 52 6792 94 411 -1 -1
37 9672 50 19315 32 6348 90 566 -1 -1
37 2887 72 3454 4 1145 89 11140 -1 -1
37 6150 97 2120 61 25 8 71 75 5482 78 6797 -1 -1
37 1489 65 4697 -1 -1
37 8427 41 677 58 3792 96 9602 -1 -1
37 5185 53 3798 72 1135 73 22175 9 5589 13 3591 96 8829 -1 -1
37 3893 95 1023 69 22021 38 5263 67 323 -1 -1
37 2550 38 4045 60 9834 52 3046 40 11600 73 8211 -1 -1
37 530 22 14719 49 10703 32 2885 86 561 -1 -1
37 6682 71 1937 91 8476 57 3927 7 3907 31 7651 -1 -1
37 10698 64 1875 38 20446 40 6615 42 3070 2 929 78 861 -1 -1
37 3129 9 164 21 37039 73 8218 -1 -1
37 2451 65 1548 26 16032 90 1129 -1 -1
37 13333 9 1932 6 8806 -1 -1
37 511 20 17234 46 8857 26 4469 55 2401 -1 -1
37 13057 54 23121 21 755 24 10948 51 7551 -1 -1
37 19603 64 11119 -1 -1
37 8095 40 12385 32 1904 11 6995 54 15673 -1 -1
37 4885 53 5117 -1 -1
37 358 38 15152 39 14918 62 1109 -1 -1
37 4286 92 8330 -1 -1
37 4337 32 8944 49 3086 8 8206 39 5138 89 3424 -1 -1
37 27485 53 2570 24 3477 63 1631 -1 -1
38 5962 3 1816 94 4848 -1 -1
38 17059 15 4304 95 4232 -1 -1
38 2848 5 5458 17 11538 30 1063 48 3923 -1 -1
38 1867 97 1189 33 330 77 4261 49 5118 89 1598 -1 -1
38 6268 64 272 96 35047 73 4740 47 5552 94 2603 -1 -1
38 7243 23 8236 97 14481 -1 -1
38 1102 12 1139 49 162 20 468 22 6737 8 195 49 865 -1 -1
38 2059 97 2024 25 5404 26 12527 10 4619 53 1802 -1 -1
38 1973 2 1557 44 1675 69 6205 27 1096 89 663 -1 -1
38 7557 42 3695 13 6064 65 1909 -1 -1
38 4165 29 17428 12 1258 34 6930 48 4243 47 25492 -1 -1
38 23344 10 11750 72 2742 -1 -1
38 3454 79 3558 48 655 33 2190 96 5361 -1 -1
38 7767 47 471 64 3159 25 3819 73 7426 -1 -1
38 11107 35 16128 25 2958 58 3203 -1 -1
38 12232 27 1095 48 1031 -1 -1
38 16052 88 7565 18 6923 33 11031 17 1427 26 928 48 6409 -1 -1
39 3723 53 3782 34 2247 3 1386 19 3196 41 7699 67 3521 -1 -1
39 18170 92 3853 8 8009 20 6463 85 7694 -1 -1
39 7798 88 3489 32 11793 45 739 94 3668 -1 -1
39 430 60 4721 -1 -1
39 11095 83 839 90 189 17 1666 25 2672 69 3434 -1 -1
39 4258 4 12864 92 14553 75 2691 89 8677 76 2463 32 5967 17 2891 14 5896 -1 -1
39 768 84 4478 74 1611 96 402 -1 -1
39 8733 38 2629 58 6748 27 3990 86 9209 -1 -1
39 3203 16 5191 84 10211 62 5978 71 3971 38 75 80 7196 71 2035 68 409 93 6052 -1 -1
39 774 0 15542 62 17657 -1 -1
39 5972 24 757 5 1410 39 13400 78 10489 -1 -1
39 538 87 2185 11 17094 67 2769 37 6190 76 3756 -1 -1
39 3836 74 6406 34 415 3 245 84 2685 -1 -1
39 693 84 40358 -1 -1
39 1212 6 5578 7 3781 94 2147 -1 -1
39 1088 88 6551 -1 -1
39 53 47 5716 79 33125 -1 -1
39 1887 21 2503 46 3618 2 5001 90 4233 -1 -1
39 437 94 4731 -1 -1
39 3146 61 3888 -1 -1
39 4625 18 1049 17 9096 69 9395 -1 -1
39 11307 61 9546 58 14353 10 6919 90 13744 -1 -1
39 5479 96 185 84 6475 93 2592 -1 -1
39 1551 12 2900 38 9167 9 21860 36 15436 60 16640 -1 -1
39 2642 20 3458 51 760 69 1472 -1 -1
39 3501 9 860 93 11403 -1 -1
39 744 15 7122 33 353 75 6753 -1 -1
39 7250 13 1957 41 4618 63 3057 -1 -1
40 20269 26 1288 59 32 65 1975 67 1314 56 8085 27 977 64 836 -1 -1
40 5089 95 1396 -1 -1
40 520 17 20422 83 15097 -1 -1
40 592 60 5229 51 8609 81 2140 -1 -1
40 4223 91 2415 -1 -1
40 22170 14 1136 88 6416 -1 -1
40 1022 41 7311 21 3894 54 11640 -1 -1
40 5542 98 17598 -1 -1
40 4872 75 92 50 4853 65 4419 41 19069 99 1229 -1 -1
40 10449 82 3457 6 1645 0 4811 17 9275 51 652 -1 -1
40 7171 15 609 51 6385 -1 -1
40 3871 91 7537 37 320 25 4237 79 2520 -1 -1
40 8081 14 3520 18 522 76 1838 -1 -1
40 3928 4 258 69 517 -1 -1
40 2639 70 2451 87 2203 71 43 97 20340 -1 -1
40 1077 29 1288 28 10480 52 11034 93 569 -1 -1
40 4295 18 490 21 1282 43 2190 -1 -1
40 28602 87 2898 80 3202 7 3943 56 6073 -1 -1
40 8086 99 3689 -1 -1
40 3380 9 18380 1 5048 44 3791 -1 -1
40 913 76 2555 4 183 6 7289 15 2615 48 7875 -1 -1
40 3839 31 24975 43 1059 34 5860 59 6303 -1 -1
40 18180 59 6016 6 1717 25 649 37 4184 73 777 -1 -1
40 6192 4 2993 23 8006 98 7895 -1 -1
41 6388 9 1293 55 2160 46 6726 18 1870 16 13780 25 2487 62 13159 -1 -1
41 3234 60 1397 31 10527 67 3016 -1 -1
41 13002 39 4260 48 5423 56 1853 -1 -1
41 7673 67 16148 61 39 14 6216 98 10628 -1 -1
41 3975 37 2213 39 14251 15 9502 36 3234 14 1555 56 8765 -1 -1
41 10683 70 13483 3 1677 90 3141 -1 -1
41 239 25 2034 51 25686 -1 -1
41 4456 92 2125 99 5845 25 864 38 308 66 4097 -1 -1
41 1461 57 742 37 852 38 12921 19 17765 60 61 -1 -1
41 40670 77 5802 3 4789 52 6780 47 9268 44 23375 -1 -1
41 2615 2 2815 20 3029 78 28078 50 13993 39 417 80 22279 -1 -1
41 3268 43 902 32 25056 99 3420 -1 -1
41 5381 5 1261 57 7095 76 488 41 5163 76 554 -1 -1
41 6369 51 15136 70 11348 76 4355 -1 -1
41 8982 27 935 24 11837 46 7580 86 12557 -1 -1
41 761 12 1985 54 1810 -1 -1
41 365 42 1209 66 1178 -1 -1
42 522 2 7697 80 4279 -1 -1
42 8886 82 1520 14 371 1 264 96 736 -1 -1
42 7549 70 1068 29 9414 46 1384 52 1689 -1 -1
42 9996 35 3901 22 29763 53 5791 -1 -1
42 5573 41 3002 77 1021 -1 -1
42 593 45 6012 48 581 72 197 71 4471 68 3567 93 2747 -1 -1
42 2975 12 3786 78 37756 -1 -1
42 5916 6 9679 20 2550 62 2257 -1 -1
42 15514 4 2300 54 7544 -1 -1
42 10498 93 537 -1 -1
42 12465 37 2815 93 588 -1 -1
42 3876 61 3281 52 5107 26 4768 43 6808 38 2550 93 5824 -1 -1
42 7144 35 16461 58 14992 76 3046 -1 -1
42 198 31 4987 43 3233 89 2445 -1 -1
42 17778 62 1237 19 4117 99 14864 -1 -1
42 22841 62 4743 7 947 30 9691 22 120 56 8176 -1 -1
42 1068 77 17053 -1 -1
42 16443 12 8895 79 18229 77 19563 14 29206 69 8634 -1 -1
42 1935 98 4209 -1 -1
42 3265 53 562 -1 -1
43 5757 50 6630 65 701 13 4417 66 4089 -1 -1
43 2687 61 2088 6 18198 70 519 33 1940 44 1793 66 7823 -1 -1
43 281 89 2923 7 19953 26 10539 64 1027 -1 -1
43 8323 64 2401 13 531 50 18789 -1 -1
43 2779 1 8889 26 1551 14 761 35 152 63 3389 -1 -1
43 8735 51 14203 21 8194 76 9732 -1 -1
43 4089 9 7487 89 4931 50 6208 0 2065 49 1531 -1 -1
43 829 92 3258 68 11842 82 6380 86 443 -1 -1
43 7538 73 6436 -1 -1
43 13298 4 167 1 7690 92 3743 -1 -1
43 3817 77 566 2 2398 27 4620 49 4218 -1 -1
43 34231 67 14245 4 14820 98 1009 -1 -1
43 121 89 4608 -1 -1
43 7478 77 6698 64 3674 3 2035 1 5007 85 1920 -1 -1
43 5600 47 136 0 4664 67 3543 30 15115 92 1629 -1 -1
43 1847 57 8798 22 682 33 6233 21 15544 51 4816 -1 -1
43 108 59 10575 77 464 9 1668 13 1489 46 4182 -1 -1
43 1991 2 2129 63 9910 -1 -1
43 20465 31 2053 60 5372 35 10744 1 5654 29 3270 58 4495 -1 -1
43 8699 44 14325 58 1824 16 1482 80 1241 -1 -1
44 2854 38 8356 97 5747 29 1394 75 1922 -1 -1
44 477 88 3318 80 1539 42 5285 1 10779 85 951 -1 -1
44 12008 89 593 23 3019 75 1010 -1 -1
44 1256 91 4948 97 11933 55 704 80 2712 58 6135 61 7153 27 6774 5 4890 25 1071 56 7677 -1 -1
44 29153 48 5306 90 5528 86 2008 17 1220 69 5171 -1 -1
44 1855 16 3585 98 2482 -1 -1
44 4747 77 2280 -1 -1
44 11006 61 760 20 4998 28 9992 8 2497 4 1193 49 3297 -1 -1
44 10105 24 3829 67 1300 -1 -1
44 3459 31 2573 60 1362 14 3747 65 11989 -1 -1
44 5378 15 4800 69 4297 -1 -1
44 3789 85 2526 8 9370 39 14193 2 16901 98 8007 -1 -1
44 49 35 12474 94 4265 -1 -1
44 820 97 4273 8 135 54 9516 3 20564 67 11727 -1 -1
44 534 87 101 57 1226 26 33097 92 128 -1 -1
44 2728 17 4234 60 2166 -1 -1
44 6894 0 16977 37 7710 58 16142 -1 -1
44 2126 14 8567 0 47 36 13208 2 11808 84 2295 -1 -1
44 896 11 1321 69 4775 -1 -1
44 7247 86 9528 -1 -1
44 10336 12 16268 89 8746 -1 -1
44 6324 62 2109 9 1352 68 7716 -1 -1
44 14569 82 14565 -1 -1
44 10376 62 7640 3 15082 4 1913 61 6035 -1 -1
45 2507 70 1181 73 17315 65 3543 29 3485 86 842 -1 -1
45 2723 51 7694 47 6511 41 2209 65 1445 -1 -1
45 15845 94 3311 93 9216 17 1357 65 1640 -1 -1
45 2112 26 2833 55 4883 -1 -1
45 27082 86 1639 -1 -1
45 6258 81 6681 94 1949 32 4193 79 5810 6 4375 71 17288 -1 -1
45 2839 22 7228 58 4939 6 1820 22 4397 5 1584 81 537 -1 -1
45 8258 84 1235 8 4487 92 5019 -1 -1
45 5363 50 12431 26 2820 56 14258 -1 -1
45 2598 86 4799 46 3796 79 15861 10 14057 15 13307 26 1244 8 6342 63 4961 -1 -1
45 9773 97 126 42 1288 74 4886 -1 -1
45 31 37 651 44 6290 61 6598 -1 -1
45 1039 9 697 35 8365 6 6601 68 2757 -1 -1
45 11473 51 335 25 4409 16 1685 87 7612 -1 -1
45 14275 64 980 74 3441 -1 -1
45 9975 13 13567 29 2465 59 9495 -1 -1
45 5104 83 1722 47 1487 40 5514 66 3447 -1 -1
46 1891 56 1900 61 2847 83 8901 -1 -1
46 2119 50 6033 65 5148 61 7699 51 14785 35 1690 55 2543 -1 -1
46 873 76 2620 26 5438 40 2374 49 341 -1 -1
46 10526 97 360 -1 -1
46 10541 60 4035 89 3380 50 470 1 4343 56 5111 -1 -1
46 12799 98 13304 -1 -1
46 3237 94 5259 -1 -1
46 2473 33 1657 7 26238 87 3241 -1 -1
46 19 38 4341 92 1718 -1 -1
46 3336 58 2523 56 3103 43 9577 13 6150 92 3249 -1 -1
46 3036 33 8265 34 1431 2 627 88 2062 -1 -1
46 4024 39 8137 74 4834 28 9015 59 6672 -1 -1
46 3063 96 6562 93 3763 50 5782 74 11125 17 265 52 5224 -1 -1
46 20170 18 4073 98 5929 -1 -1
46 11938 56 8052 22 3879 64 1203 53 10253 12 2397 30 10971 80 6593 -1 -1
46 1139 41 2356 88 17071 -1 -1
46 4542 92 4737 -1 -1
46 3315 60 1012 45 5359 81 4754 -1 -1
46 4745 36 3112 92 750 -1 -1
46 4716 89 139 -1 -1
46 3789 17 17286 62 9718 -1 -1
46 1072 96 9326 6 1334 18 511 76 3171 -1 -1
46 19826 84 3247 43 7467 69 2844 14 7025 81 687 -1 -1
47 10643 95 6653 -1 -1
47 4980 93 4666 2 4681 15 8434 83 4419 -1 -1
47 8454 49 337 56 1682 18 5715 52 171 -1 -1
47 316 12 6067 36 937 18 11534 53 4751 -1 -1
47 11649 34 2635 26 12678 89 290 -1 -1
47 2180 3 13154 35 12376 -1 -1
47 10185 0 2738 99 13650 -1 -1
47 5604 24 4974 81 3568 -1 -1
47 11616 30 1981 52 1500 50 7039 64 4594 -1 -1
47 5890 32 6376 58 9273 24 1426 85 10212 -1 -1
47 8732 52 2325 29 218 55 11190 -1 -1
47 12278 5 1110 81 3850 -1 -1
47 17474 75 7372 59 57 86 1310 -1 -1
47 183 28 2071 84 2029 -1 -1
47 2105 59 13590 25 12406 24 8587 9 12677 52 4360 -1 -1
48 341 10 8671 67 2270 -1 -1
48 5791 77 44 35 6753 4 8319 32 643 12 5630 8 1514 59 281 -1 -1
48 2095 95 1551 -1 -1
48 8239 69 812 -1 -1
48 13379 18 14 73 8780 86 2154 -1 -1
48 2321 46 6169 82 5059 13 3365 31 2500 70 1995 54 4997 90 11918 -1 -1
48 5151 67 578 35 5466 9 14784 57 15645 -1 -1
48 4722 82 1271 19 10041 17 2943 54 11830 -1 -1
48 14314 58 1103 40 644 12 8134 42 6904 29 7222 84 8653 -1 -1
48 5991 74 388 12 8773 47 1918 87 2191 10 3421 47 9690 8 1223 97 1030 -1 -1
48 436 75 14211 -1 -1
48 10114 63 17099 21 42798 77 1832 -1 -1
48 1356 77 189 -1 -1
48 1401 20 1814 16 2046 34 5809 75 9562 -1 -1
48 1546 0 582 37 21133 -1 -1
48 2895 28 2928 31 1102 11 5296 36 6812 -1 -1
48 2291 10 1032 47 8567 2 7884 71 3658 98 2406 -1 -1
48 4660 40 392 94 3201 -1 -1
48 5976 57 3287 78 188 -1 -1
48 2197 43 2306 6 17261 17 9800 84 15815 -1 -1
48 7149 8 749 95 1557 -1 -1
48 4496 41 5882 82 2575 -1 -1
48 9460 35 20 13 4792 81 21086 -1 -1
48 8517 71 15144 79 1548 -1 -1
48 3362 82 7793 27 309 85 10984 -1 -1
48 6469 33 15466 1 9186 42 6211 92 1535 -1 -1
48 5999 41 2906 93 2326 -1 -1
49 3377 16 9424 2 1149 4 2894 38 24161 56 10847 -1 -1
49 5290 23 2930 10 11724 77 7672 -1 -1
49 9042 62 3149 59 3740 0 4071 91 2446 -1 -1
49 4894 48 5324 75 10151 -1 -1
49 4196 28 16762 98 12286 28 6295 62 10294 65 5843 41 5698 53 491 94 19407 -1 -1
49 765 6 4488 48 8581 25 4032 33 2770 42 2856 -1 -1
49 9738 67 1 47 10264 61 13420 93 7385 -1 -1
49 4920 10 1814 88 5833 -1 -1
49 2197 86 5127 -1 -1
49 3072 24 12066 56 5183 -1 -1
49 2539 35 1557 8 4510 76 21481 -1 -1
49 5748 26 5837 27 731 48 2581 -1 -1
49 786 4 668 58 6570 78 2130 69 6080 32 1576 85 4916 -1 -1
49 8726 75 11488 74 7150 23 4522 19 35054 59 302 -1 -1
49 14188 16 843 32 8825 59 10037 3 3444 89 2042 -1 -1
49 26033 98 495 79 11283 77 8395 58 447 96 8520 -1 -1
49 151 92 9956 -1 -1
49 12015 2 6932 60 3503 -1 -1
50 8339 13 94 33 11300 23 3992 89 6259 -1 -1
50 3023 61 2963 89 4598 61 5396 48 5224 63 31624 16 4861 22 7502 62 12403 -1 -1
50 3838 55 628 35 473 31 1505 9 6724 8 26829 84 407 -1 -1
50 1343 87 2718 18 4571 32 28 77 5035 -1 -1
50 16172 59 1283 38 2245 41 11434 55 21562 -1 -1
50 1788 76 5526 0 2218 26 1308 14 9603 1 21030 23 6000 83 786 -1 -1
50 292 19 8203 34 2161 -1 -1
50 111 81 4979 78 7401 4 1716 51 10112 55 9878 -1 -1
50 2226 2 5330 74 3171 -1 -1
50 1105 46 4304 31 654 34 5709 64 2007 -1 -1
50 8367 75 7506 97 7059 65 6586 8 9279 73 3612 -1 -1
50 9193 17 3538 44 4850 37 2472 99 8351 -1 -1
50 10746 2 1751 53 6088 39 2746 45 4521 11 2347 43 5838 -1 -1
50 8888 28 26269 85 6982 -1 -1
50 9392 48 2224 99 4289 -1 -1
50 222 51 193 37 3281 9 3457 43 4132 -1 -1
50 10427 45 1939 92 4063 -1 -1
50 3689 32 1264 15 4022 80 2583 -1 -1
50 4001 27 3287 87 5260 -1 -1
51 5635 78 9349 21 3705 59 3579 -1 -1
51 11036 7 989 84 4297 -1 -1
51 14614 33 10496 5 9324 30 548 9 4605 68 1406 -1 -1
51 3862 31 13501 83 20456 -1 -1
51 5414 78 2056 93 547 52 607 25 14192 98 14321 -1 -1
51 6006 30 9300 47 14258 78 17322 -1 -1
51 4371 79 661 71 5036 5 445 17 1582 -1 -1
51 4903 9 9641 90 9572 -1 -1
51 12952 80 6703 36 2470 86 5312 -1 -1
51 4663 50 166 37 784 4 18385 76 2468 -1 -1
51 1933 94 4454 89 26730 54 1698 82 1107 -1 -1
51 2871 0 6790 44 7140 79 20440 -1 -1
51 7643 80 5620 8 2405 6 179 47 1492 31 153 22 3542 29 2496 91 9859 -1 -1
51 13998 35 3172 23 1760 2 162 90 3326 -1 -1
51 11650 25 13577 70 7870 -1 -1
51 10897 59 1414 94 686 -1 -1
51 4709 1 11246 85 3254 -1 -1
51 4043 38 7988 45 2167 -1 -1
51 930 31 684 53 13429 -1 -1
51 8279 29 655 26 549 25 8562 5 2382 71 2470 -1 -1
52 3511 32 7494 88 4924 -1 -1
52 6178 69 4567 78 16868 61 5626 50 15006 61 15616 47 1384 30 2210 68 8571 -1 -1
52 18681 65 2445 56 13064 1 3758 77 668 -1 -1
52 1459 47 949 91 15532 -1 -1
52 8290 2 6881 57 14624 37 6873 55 3984 -1 -1
52 315 45 13639 98 4936 -1 -1
52 961 74 5862 16 19189 80 4905 -1 -1
52 2218 37 7264 83 11436 -1 -1
52 6370 44 10045 3 4032 2 883 27 5914 92 3266 -1 -1
52 7456 87 2621 -1 -1
52 11022 47 6142 48 4035 87 13854 -1 -1
52 772 43 20674 38 2666 8 102 50 5141 88 457 -1 -1
52 3899 85 8940 -1 -1
52 8227 84 6166 85 1053 91 23047 -1 -1
52 24621 83 7249 -1 -1
52 76 98 1057 -1 -1
52 5630 80 6539 -1 -1
52 5449 23 3129 41 1786 93 4611 -1 -1
53 1036 1 4808 83 11655 94 4478 -1 -1
53 24857 15 22340 18 178 57 4941 -1 -1
53 5726 34 16824 76 4535 -1 -1
53 1429 28 1035 15 9923 38 2325 -1 -1
53 15646 92 2647 -1 -1
53 10001 26 9342 91 11603 -1 -1
53 5638 59 2993 47 1453 58 4916 54 1736 40 1052 87 173 -1 -1
53 1907 52 1362 53 1410 90 2695 -1 -1
53 9563 60 11777 6 7593 41 3021 22 9724 80 10636 -1 -1
53 8102 3 5782 80 713 -1 -1
53 3533 69 21666 98 22606 -1 -1
53 3538 55 28838 76 1137 -1 -1
53 7675 34 15552 59 7445 71 2626 -1 -1
53 21588 37 5359 5 2251 65 7758 -1 -1
53 1032 91 23958 -1 -1
53 10565 66 9453 34 7651 81 2203 -1 -1
53 15115 33 35 95 3009 -1 -1
53 1032 70 1189 57 1886 10 5612 30 417 50 4597 11 1531 35 14988 -1 -1
53 6481 77 15038 -1 -1
54 228 37 7844 54 5141 70 5139 74 5469 -1 -1
54 5304 63 7772 99 2143 58 2807 84 732 1 5427 91 739 -1 -1
54 12658 63 3574 45 6297 53 10555 11 16778 38 3262 -1 -1
54 5613 94 4911 18 18049 69 10764 -1 -1
54 381 49 2532 33 13061 8 7882 29 110 33 4294 -1 -1
54 1182 42 2859 10 7587 87 7174 -1 -1
54 7034 39 18651 24 2105 43 8675 82 9173 -1 -1
54 4890 30 1011 68 4118 50 3434 42 7925 68 3155 -1 -1
54 2623 5 2739 27 10572 16 4386 11 11222 -1 -1
54 3510 97 2826 76 4468 12 7726 48 8747 51 5574 18 2748 79 8586 -1 -1
54 2126 48 2506 47 241 87 2813 -1 -1
54 1424 68 1912 99 2313 -1 -1
54 333 16 1433 60 1076 95 3498 -1 -1
54 11948 22 4873 15 2945 64 990 -1 -1
54 494 51 2915 65 8477 8 313 56 5803 94 5184 -1 -1
54 7142 23 9021 60 2065 59 16782 0 13897 93 3666 -1 -1
54 5985 0 6155 13 4076 35 4221 11 6390 97 2678 -1 -1
54 9707 93 807 39 12756 96 18925 45 298 50 2846 79 4490 -1 -1
54 6413 9 2304 3 465 90 337 -1 -1
54 9268 36 5375 94 5353 -1 -1
54 29 80 8056 -1 -1
54 2682 80 3031 -1 -1
54 22207 14 2427 98 1044 -1 -1
54 26692 58 5686 6 147 38 622 48 9552 -1 -1
54 6474 69 1797 58 5294 81 5164 -1 -1
55 7787 23 5986 25 7784 15 1649 68 11527 -1 -1
55 17721 83 9465 -1 -1
55 7865 2 3667 33 561 27 1127 32 7689 21 2214 12 3659 37 3793 -1 -1
55 6554 63 4553 39 13968 45 16845 23 1121 76 4551 -1 -1
55 730 39 688 88 760 -1 -1
55 1355 59 3922 36 934 7 3915 45 5502 -1 -1
55 19545 67 10024 85 11240 -1 -1
55 848 47 204 60 11067 95 4346 -1 -1
55 1861 26 910 25 5838 94 12685 -1 -1
55 3286 63 21496 8 580 30 3222 64 3499 98 2151 -1 -1
55 1058 29 7376 56 2912 -1 -1
55 9886 78 1692 -1 -1
55 2723 13 9444 5 2592 89 19272 -1 -1
55 2264 77 357 45 20953 74 7051 54 11974 60 159 81 7331 -1 -1
55 1765 49 3614 96 32913 -1 -1
55 3824 16 14111 49 3565 30 6207 36 21903 97 10443 -1 -1
55 835 23 26087 60 10718 33 3449 51 4857 -1 -1
55 4400 45 1929 67 1655 94 181 -1 -1
55 22615 40 2480 8 14205 0 2992 51 9145 -1 -1
55 229 79 8820 -1 -1
55 1745 45 1087 16 2667 78 3330 -1 -1
55 2261 63 5249 55 10788 25 1754 91 6063 -1 -1
55 2043 61 5165 41 1866 69 2089 -1 -1
55 116 14 6776 70 1129 23 5940 26 8190 27 880 84 4529 -1 -1
56 6171 60 9031 27 367 7 3046 93 11941 -1 -1
56 10452 42 135 37 5411 14 1619 42 2785 24 4910 45 3665 -1 -1
56 5594 7 7432 55 9719 -1 -1
56 1685 89 377 -1 -1
56 8411 21 618 87 16193 -1 -1
56 12763 10 7276 17 2644 30 13206 83 7166 -1 -1
56 6978 64 2793 72 189 -1 -1
56 1482 93 1313 -1 -1
56 2686 52 6554 72 2790 49 69 11 6149 95 8722 -1 -1
56 839 13 17339 44 6944 97 17092 -1 -1
56 5644 68 1325 38 1482 94 869 -1 -1
56 100 77 15276 67 12310 98 11347 -1 -1
56 7781 64 92 27 2698 99 2715 75 13832 79 3946 -1 -1
56 12964 8 3020 94 2097 -1 -1
56 2902 39 2649 54 5709 -1 -1
56 1956 46 3277 28 4780 57 7056 -1 -1
56 20 98 2639 -1 -1
56 3877 70 11617 -1 -1
56 2201 45 6941 64 3981 -1 -1
56 13082 84 1637 62 6971 21 2733 14 13150 84 3155 -1 -1
56 1079 74 14179 67 3872 62 1426 40 5608 53 4746 93 1208 -1 -1
57 2882 9 7007 20 3925 48 4526 -1 -1
57 18822 88 18274 -1 -1
57 19266 9 2069 43 106 36 345 61 11835 -1 -1
57 6543 39 3550 84 1236 -1 -1
57 1931 52 5516 21 7863 60 1105 -1 -1
57 3012 39 398 85 22 32 20991 28 13418 21 3090 16 14192 13 2147 91 1819 -1 -1
57 12602 70 6355 77 6044 25 462 15 2425 93 120 -1 -1
57 19069 4 2380 90 3527 -1 -1
57 683 73 32928 44 137 26 1413 36 614 58 13935 -1 -1
57 3111 2 252 49 9022 7 512 24 12076 89 6784 -1 -1
57 10719 1 3966 5 10801 48 550 -1 -1
57 21783 90 39 67 5941 4 13903 78 2656 -1 -1
57 3238 14 11318 75 1033 80 8807 51 5171 30 155 43 2906 34 12279 25 2498 78 4781 -1 -1
57 235 63 8350 62 3071 56 9271 40 716 64 4896 -1 -1
57 14921 80 19201 -1 -1
57 605 1 1386 95 11763 -1 -1
58 9979 84 826 39 4763 94 244 -1 -1
58 2553 11 4670 97 14659 -1 -1
58 3053 90 11195 1 9459 11 12601 54 2336 33 9100 15 2392 49 16609 40 11198 61 268 -1 -1
58 20521 48 3306 67 2610 -1 -1
58 5469 73 16339 54 6711 12 14759 50 5985 -1 -1
58 1378 41 4890 27 7138 67 2305 -1 -1
58 2279 97 8222 18 952 95 12050 -1 -1
58 839 60 1408 50 7776 55 128 46 3895 44 2075 15 1658 13 2177 83 3097 -1 -1
58 240 31 18577 84 6110 25 7614 77 3990 -1 -1
58 1821 97 3603 56 11614 82 1115 35 9900 13 15494 27 7397 54 4194 -1 -1
58 13141 84 15570 14 15538 87 4076 -1 -1
58 2640 56 1967 42 21549 62 5202 96 2176 -1 -1
58 1538 67 973 90 2905 -1 -1
58 345 70 5207 79 10152 71 6216 83 3051 -1 -1
58 1541 92 3358 40 4664 87 9969 -1 -1
58 7550 74 3175 27 1848 43 4270 58 63 19 5347 65 5393 -1 -1
58 12646 85 407 -1 -1
58 2627 93 1082 -1 -1
58 1422 21 4551 73 8641 -1 -1
58 15507 67 12033 10 2223 38 12875 49 3938 -1 -1
58 12259 82 12516 3 10140 13 6812 35 1247 15 2204 86 7326 -1 -1
58 6005 18 3144 90 13598 -1 -1
58 2606 76 352 11 2326 43 2076 60 1532 -1 -1
58 14722 54 13318 43 5566 58 790 47 14207 68 107 -1 -1
58 25338 2 89 37 800 94 1817 -1 -1
59 6120 32 11614 41 6841 60 1235 -1 -1
59 8230 7 7375 28 22997 64 12880 -1 -1
59 5608 22 3046 35 914 37 930 -1 -1
59 1248 64 704 10 5826 72 965 -1 -1
59 362 8 10551 12 13621 26 3073 10 6343 39 3956 -1 -1
59 11447 79 11767 21 12177 52 3934 17 4635 27 13770 50 3822 -1 -1
59 13985 48 9374 63 28081 42 28713 46 2084 52 22739 -1 -1
59 17908 30 7388 68 7282 91 1936 74 6568 82 4406 21 3832 19 2478 12 4521 13 4495 20 2736 55 71 -1 -1
59 3864 60 6878 79 30188 -1 -1
59 4292 70 5042 79 127 -1 -1
59 3743 40 848 42 3871 92 1102 -1 -1
59 2057 99 1884 -1 -1
59 53463 9 1431 16 2744 73 1191 -1 -1
59 2067 77 1163 39 3383 54 2456 70 2495 -1 -1
59 13801 2 1620 72 10423 -1 -1
59 2741 58 26068 87 568 -1 -1
60 5826 9 1294 62 4235 10 1476 23 19793 26 10503 8 10030 34 2240 -1 -1
60 361 24 5969 46 903 12 8765 92 19552 -1 -1
60 3261 49 5404 53 6133 25 7476 97 8187 -1 -1
60 9538 14 1951 97 10008 79 2523 31 743 68 14862 37 9496 75 291 -1 -1
60 5774 74 8291 11 13911 20 35486 71 4712 -1 -1
60 6793 48 8975 96 3115 -1 -1
60 3712 54 1035 72 46627 39 2767 8 2100 54 6250 93 1185 -1 -1
60 18691 19 1605 49 9862 78 1896 -1 -1
60 7379 31 5432 79 7766 -1 -1
60 625 23 2447 15 5968 5 3306 92 5384 -1 -1
60 3259 62 3647 92 14796 -1 -1
60 13865 66 3810 85 4041 59 7710 10 4943 20 13087 61 18515 -1 -1
60 3666 82 5574 99 1006 -1 -1
60 248 57 7186 41 15621 16 1980 94 4764 -1 -1
60 4282 20 690 46 6322 32 1248 26 9486 92 5770 -1 -1
60 284 33 5953 54 363 36 11781 3 12492 96 3568 -1 -1
60 1749 77 3531 39 15540 93 3550 -1 -1
60 1259 25 748 20 2689 44 19566 27 4620 55 5790 49 15233 98 2257 -1 -1
60 4774 18 1309 96 1963 -1 -1
60 16369 66 12199 25 17984 83 14117 -1 -1
60 3773 71 163 62 16779 8 6592 50 2961 -1 -1
60 2051 87 3488 -1 -1
60 4460 28 3921 40 1072 37 4172 91 13553 -1 -1
60 3436 26 6410 78 9526 -1 -1
61 3879 58 461 69 9548 74 80 17 7783 98 29547 -1 -1
61 905 68 5037 10 11990 55 5631 -1 -1
61 2091 25 5182 67 4079 59 823 73 8590 -1 -1
61 13117 6 1360 12 4820 32 3445 96 5379 -1 -1
61 928 53 9879 1 115 62 3641 41 1955 99 406 -1 -1
61 12284 94 4867 -1 -1
61 8438 47 1607 59 8116 85 2475 -1 -1
61 4161 87 4002 -1 -1
61 4887 39 1109 91 10540 -1 -1
61 7276 51 2835 27 6733 51 3522 68 12545 -1 -1
61 2250 68 3866 17 7225 75 6495 -1 -1
61 1793 94 5523 17 4361 49 23208 58 10996 8 2316 34 2073 65 4651 -1 -1
61 3227 52 6980 62 277 91 954 -1 -1
61 4734 24 179 46 508 27 5352 3 1211 77 1158 -1 -1
61 1532 38 1032 96 2951 -1 -1
61 732 54 1735 4 15444 18 12686 20 10487 75 1758 -1 -1
61 5279 36 1476 20 5723 76 2364 -1 -1
61 4822 30 29180 26 9389 8 1821 97 546 -1 -1
61 2403 65 484 27 4955 96 5239 -1 -1
61 510 64 6774 22 8210 8 218 49 1135 -1 -1
61 14037 60 6510 88 2141 -1 -1
61 1673 20 3652 11 2988 46 555 -1 -1
61 2408 65 10719 48 1464 21 2996 90 10735 -1 -1
62 2051 39 3735 84 7840 -1 -1
62 14208 72 4991 95 9977 -1 -1
62 1616 27 1356 96 4075 21 241 95 4440 -1 -1
62 19165 41 5205 86 670 -1 -1
62 1813 34 7253 24 4024 60 1994 28 2563 58 541 71 4235 -1 -1
62 21498 72 2064 30 2219 27 3159 69 5479 -1 -1
62 3103 3 2402 53 5138 19 1179 24 5999 27 6261 10 5024 93 8687 -1 -1
62 12852 49 1465 20 20236 94 6967 -1 -1
62 1338 86 4557 52 1491 16 6608 26 5800 29 262 20 369 65 5817 -1 -1
62 1849 24 6456 0 22775 25 2150 -1 -1
62 2395 72 11523 -1 -1
62 1931 3 1237 93 350 -1 -1
62 7718 44 6143 18 155 72 3578 -1 -1
62 754 31 16544 80 11034 77 12106 64 8017 11 824 75 16618 -1 -1
62 4699 7 20006 53 18605 67 2524 -1 -1
62 3236 71 1913 76 5881 10 342 33 429 53 7486 -1 -1
62 12964 78 1331 13 19176 43 12372 26 556 82 2995 -1 -1
62 4571 52 12432 56 855 6 7285 19 12416 92 970 -1 -1
62 2235 52 7565 20 5148 81 2549 -1 -1
62 4336 3 693 37 2090 83 23889 -1 -1
62 8967 44 13423 89 4107 -1 -1
62 831 8 6919 52 708 59 10182 94 1670 -1 -1
62 5228 69 797 57 7328 12 70 49 1840 -1 -1
63 845 44 8578 86 3563 -1 -1
63 5799 25 1213 98 2936 -1 -1
63 6685 50 419 69 1645 39 20553 83 6879 -1 -1
63 22373 67 4185 81 13105 80 44 33 10273 20 9016 63 23985 -1 -1
63 15664 99 8063 -1 -1
63 3333 93 6889 82 8665 11 12787 96 1562 -1 -1
63 7636 81 7416 90 21446 -1 -1
63 1330 52 6295 90 3774 -1 -1
63 1584 14 3149 68 4298 -1 -1
63 3924 80 8032 59 3861 10 2390 9 20843 96 7864 -1 -1
63 3654 74 16356 23 260 63 4785 23 651 66 3756 -1 -1
63 3494 76 5711 44 14 80 10532 -1 -1
63 5297 16 487 51 6756 4 2500 76 16949 -1 -1
63 2722 54 4332 11 443 58 5367 97 15852 -1 -1
63 2998 46 1209 77 2363 90 11276 -1 -1
63 618 35 27525 1 7831 42 4400 88 9238 -1 -1
63 19668 15 5586 95 10530 -1 -1
63 1447 33 9313 30 7340 58 4575 36 455 10 1354 62 3143 -1 -1
63 4662 52 2041 44 4976 61 1620 65 4 -1 -1
63 1648 96 2742 57 333 79 1285 49 1891 73 1212 -1 -1
63 5266 3 501 20 16012 44 3354 -1 -1
63 13030 68 13368 77 6608 48 2821 59 5541 47 2543 37 449 49 1643 -1 -1
63 198 90 18979 37 2798 71 3553 83 7257 -1 -1
63 16027 91 4766 -1 -1
64 987 75 2320 66 9048 33 5879 95 951 -1 -1
64 1618 33 2425 97 656 -1 -1
64 4800 36 1219 7 751 13 1002 17 3114 94 5476 -1 -1
64 1486 15 4688 8 652 72 9102 -1 -1
64 5057 83 3443 36 4771 74 13139 66 2924 9 12461 5 2428 74 12445 -1 -1
64 9368 93 1021 26 17 88 1574 -1 -1
64 7887 37 2089 55 13841 59 959 77 4558 -1 -1
64 5697 31 5283 1 1178 7 884 20 2596 -1 -1
64 6506 55 6256 67 449 40 18 32 12011 91 3884 -1 -1
64 5415 40 7832 15 3692 27 4377 6 22030 17 401 15 734 -1 -1
64 7145 29 2831 16 8545 81 3811 -1 -1
64 10 5 9265 29 4065 65 536 -1 -1
64 4037 84 14645 4 8427 11 8866 35 12107 92 812 -1 -1
64 2105 82 11084 31 3092 19 4773 45 7770 31 7018 50 1120 -1 -1
64 4068 45 517 69 7254 -1 -1
64 3294 54 1007 13 26542 92 3392 -1 -1
64 3733 12 11712 94 4829 -1 -1
64 18884 15 5655 80 1126 48 6565 65 364 -1 -1
65 2462 1 2860 18 252 97 4898 -1 -1
65 5811 62 32636 29 2608 85 12412 -1 -1
65 5363 53 743 42 7311 85 11951 -1 -1
65 5885 44 1867 92 9947 5 4978 71 4145 -1 -1
65 510 14 10879 59 5822 24 4694 34 2646 60 7576 -1 -1
65 2965 72 12894 18 1558 54 1271 32 791 81 2959 -1 -1
65 2426 48 12047 93 15048 -1 -1
65 2872 2 13408 48 8238 -1 -1
65 24561 25 1637 13 10699 32 5415 69 8205 -1 -1
65 4939 13 8225 75 986 16 9307 18 2378 34 3240 45 14235 76 4428 -1 -1
65 704 61 2160 66 3402 31 1404 21 2391 23 1572 42 2480 27 15880 20 7897 32 6608 28 114 59 14038 -1 -1
65 580 62 39 27 9106 10 816 39 293 92 3648 -1 -1
65 1392 42 3392 89 3668 -1 -1
65 16129 5 5714 67 932 87 4959 -1 -1
65 4373 11 8924 99 1667 -1 -1
65 15396 71 3516 92 11412 -1 -1
65 5150 46 2070 59 10661 35 5065 33 6162 20 1345 66 33841 -1 -1
65 1944 32 10515 89 4989 -1 -1
65 4610 26 1144 67 280 84 5077 -1 -1
65 16590 95 36120 71 4695 22 4819 74 20774 -1 -1
65 16962 21 4808 16 2694 98 1099 -1 -1
65 10555 16 1502 44 2650 72 7794 -1 -1
65 2271 63 1848 69 4599 2 7591 69 2221 -1 -1
66 10385 57 33 86 479 -1 -1
66 2751 57 3324 2 319 93 1296 -1 -1
66 3333 36 2660 7 7176 54 1671 -1 -1
66 6006 43 2074 50 1820 7 8471 54 3456 -1 -1
66 11277 64 1807 23 8627 82 10941 -1 -1
66 1531 68 9860 40 6728 59 387 94 6924 -1 -1
66 1325 71 2112 43 862 59 259 60 9578 61 1134 60 4727 89 930 -1 -1
66 5122 75 10545 94 9498 76 6763 1 4226 16 6440 60 2255 -1 -1
66 4490 42 8806 5 6842 49 1902 -1 -1
66 7963 82 9586 61 1617 27 1718 3 1943 81 471 -1 -1
66 10644 56 8207 68 4620 -1 -1
66 13503 48 11781 73 13168 -1 -1
66 2090 71 10838 48 597 46 1458 4 26062 3 20426 84 1469 -1 -1
66 4304 62 19470 98 4368 61 10016 85 612 -1 -1
66 2634 15 2648 39 1609 41 5234 48 3483 -1 -1
66 23228 9 156 31 303 68 33 -1 -1
66 1526 60 884 36 11774 28 2536 72 20250 -1 -1
66 454 18 1018 95 471 -1 -1
66 2064 49 16068 6 860 89 473 -1 -1
66 9236 68 7361 22 2127 31 2907 65 5658 73 1140 -1 -1
66 15945 24 9892 20 6477 65 74 -1 -1
66 3785 18 1441 20 1494 96 5499 -1 -1
66 73 3 4604 25 5821 91 78 -1 -1
66 3665 32 10317 31 1824 9 5079 7 2611 -1 -1
67 12989 55 1561 42 7264 59 7814 -1 -1
67 3113 33 1865 29 42 25 6412 11 1485 22 3760 -1 -1
67 6016 93 3000 37 3483 72 11419 46 15219 66 12607 99 5798 -1 -1
67 6179 34 16558 33 940 31 3981 21 9136 23 7338 96 23468 -1 -1
67 117 49 23283 86 4132 -1 -1
67 7247 81 4229 60 4847 65 194 93 5404 -1 -1
67 16416 52 12085 88 24552 -1 -1
67 2214 49 1471 93 1836 -1 -1
67 2675 4 5029 6 16202 30 5036 98 380 -1 -1
67 2563 14 14302 18 9456 19 10517 64 1501 -1 -1
67 7161 45 730 67 11521 75 636 69 16338 27 2878 2 1739 45 5501 14 1797 89 4724 -1 -1
67 1982 60 2833 55 14177 22 2133 45 1028 15 8631 79 27147 -1 -1
67 7758 45 4849 20 1490 79 1692 -1 -1
67 7664 47 4173 26 515 21 28056 8 2734 81 19594 -1 -1
67 24058 21 5650 62 8220 -1 -1
67 4004 64 3916 30 6771 83 1270 -1 -1
67 2112 46 15642 27 6660 61 1716 15 1529 17 10211 68 6740 -1 -1
67 2818 30 9875 53 9935 12 7505 16 20197 70 2701 -1 -1
67 7421 28 9243 70 4656 63 7664 17 5206 12 109 50 2383 37 1221 81 6650 -1 -1
67 2481 46 810 58 2407 80 3599 -1 -1
67 2695 26 10297 23 9398 48 2513 25 657 15 10338 97 5057 -1 -1
67 8499 88 27109 -1 -1
67 8709 86 17475 66 153 85 6946 -1 -1
68 13477 10 1261 57 8447 -1 -1
68 790 28 14881 70 5875 26 11249 37 3506 73 11769 -1 -1
68 7018 50 2116 55 4804 57 19127 66 1045 -1 -1
68 1396 45 41 40 7626 34 328 69 3067 -1 -1
68 14949 87 1551 57 6336 7 3726 42 1114 43 2731 -1 -1
68 33934 73 6430 29 13978 22 887 47 7559 72 17518 -1 -1
68 2493 74 19061 3 1189 5 1886 97 186 -1 -1
68 22803 38 121 28 1902 81 3417 -1 -1
68 5514 66 7052 26 11672 66 2074 -1 -1
68 1593 27 3636 66 4305 82 4130 -1 -1
68 1097 99 5999 -1 -1
68 1110 90 10864 73 2627 93 957 -1 -1
68 2776 67 3587 66 26285 -1 -1
68 922 87 5173 -1 -1
68 108 93 7668 -1 -1
68 3268 85 3437 65 7048 79 1336 34 25448 76 15181 -1 -1
68 570 28 10055 80 7593 -1 -1
68 145 69 13157 38 3272 30 168 13 4225 70 12108 -1 -1
68 16 20 5103 80 15997 -1 -1
69 14371 54 2511 55 7576 40 349 61 627 18 6298 81 6574 -1 -1
69 7742 87 412 81 1666 70 1191 65 2603 20 2300 11 1411 33 8557 -1 -1
69 6583 51 22849 16 8553 6 1400 50 1156 -1 -1
69 14007 85 18213 3 14396 62 1006 -1 -1
69 13311 49 1061 65 2771 94 21412 -1 -1
69 5869 8 889 51 1605 82 7924 -1 -1
69 23867 39 6468 62 5870 -1 -1
69 1744 45 4880 34 4590 63 1455 -1 -1
69 5935 24 3365 41 8797 94 5927 -1 -1
69 7955 8 4080 50 3272 22 4579 36 1241 55 971 -1 -1
69 1660 48 8329 85 28291 83 2916 47 3934 96 2225 -1 -1
69 932 83 5274 25 1839 61 351 88 5682 -1 -1
69 14376 50 954 21 11584 33 10184 86 2582 -1 -1
69 12022 61 1578 27 6862 96 1142 -1 -1
69 6391 80 11926 93 11780 40 2020 4 3260 76 1474 -1 -1
69 2180 79 2093 74 5750 80 818 46 7693 99 7138 -1 -1
69 4258 9 469 97 6382 -1 -1
69 2980 64 15231 86 6110 61 2845 97 7276 -1 -1
69 2226 16 6147 81 5900 70 3503 9 91 38 4321 72 2556 -1 -1
70 9269 15 5950 74 2956 0 8446 58 8103 -1 -1
70 2072 63 3660 76 471 21 2085 58 1637 67 2355 -1 -1
70 5065 21 7864 83 13487 -1 -1
70 1454 64 3660 37 9393 39 12558 35 1971 28 3707 37 1039 11 6543 78 7844 -1 -1
70 227 94 6497 90 789 84 7692 81 9204 14 1423 32 2469 63 5425 -1 -1
70 4128 4 3337 7 1470 47 2105 -1 -1
70 8876 55 4354 67 2311 91 1457 -1 -1
70 4568 86 1600 52 14728 34 6359 36 14820 1 4008 70 23419 -1 -1
70 2328 11 15122 15 2534 53 4268 86 1690 -1 -1
70 1454 8 6042 87 10645 -1 -1
70 4929 10 2264 1 131 93 4272 -1 -1
70 10739 6 2128 76 18796 29 10610 48 2677 47 9331 35 7590 60 3806 -1 -1
70 16620 33 2840 75 2877 50 2575 88 602 -1 -1
70 4842 30 3067 76 395 -1 -1
70 7352 63 11921 87 14158 51 1417 68 11433 79 474 -1 -1
70 8576 76 8680 4 1372 2 8044 43 2248 57 121 -1 -1
70 2721 43 3675 72 10027 89 8038 -1 -1
70 2140 92 5261 -1 -1
70 9292 13 1340 59 6954 -1 -1
70 8268 4 11415 14 494 17 4943 88 1635 -1 -1
70 12533 77 6519 54 3038 94 1232 -1 -1
70 5409 19 40312 94 810 -1 -1
70 16589 95 566 3 3965 1 2079 60 3067 45 234 64 4456 -1 -1
70 2380 61 13808 39 1018 53 9799 24 13196 7 4452 1 641 47 1882 -1 -1
70 1245 5 2492 26 4529 96 24339 -1 -1
71 3382 21 6925 99 350 -1 -1
71 7966 3 12892 47 3262 1 19944 57 17645 -1 -1
71 607 51 549 65 7588 80 2877 64 9487 81 10606 -1 -1
71 2100 58 9583 43 14293 66 8212 83 12375 -1 -1
71 6655 35 64 16 17474 73 8923 -1 -1
71 4530 65 9752 96 4875 -1 -1
71 1800 26 959 25 777 34 10171 18 13137 56 1264 -1 -1
71 4338 82 16733 51 5205 82 1726 78 4084 2 3672 88 6816 -1 -1
71 11511 8 3830 94 3060 -1 -1
71 4344 78 1610 42 7746 81 8278 -1 -1
71 5698 99 12807 48 6447 94 2906 -1 -1
71 9922 31 2557 86 2800 -1 -1
71 7102 76 6949 60 1300 57 7751 91 2480 -1 -1
71 1054 68 984 73 673 27 1218 62 9955 -1 -1
71 8349 83 12663 44 2656 61 1458 19 5823 17 489 18 6772 52 1981 -1 -1
71 543 76 11813 84 9057 28 7712 44 4912 39 8747 5 16866 12 6064 -1 -1
71 7402 62 4354 19 7797 17 7812 64 4176 3 1962 81 10072 -1 -1
71 788 76 8398 92 3080 -1 -1
71 1668 62 8198 26 22661 49 3238 92 7701 -1 -1
71 4204 46 1367 64 4752 42 1732 28 6155 73 1091 -1 -1
71 4866 86 13335 92 1553 -1 -1
71 3504 98 16504 5 7754 73 896 -1 -1
71 2223 32 16498 15 9630 19 389 -1 -1
71 751 37 5431 90 1752 -1 -1
71 11129 82 2485 -1 -1
71 18626 78 2555 44 803 68 1743 -1 -1
71 4148 56 28669 22 1806 78 2986 -1 -1
71 3682 87 632 59 332 17 918 74 22900 -1 -1
71 11456 52 4702 74 20118 -1 -1
71 10221 49 11028 83 4126 -1 -1
72 3532 47 12900 46 3967 99 40473 -1 -1
72 9910 50 8896 83 2170 5 2798 73 1252 -1 -1
72 959 26 2008 33 3386 92 2194 -1 -1
72 1855 78 457 25 4356 93 2623 -1 -1
72 166 80 8338 38 1506 5 7303 60 9443 93 21733 -1 -1
72 8253 28 6512 5 7368 13 4050 77 6878 -1 -1
72 117 64 3110 2 15781 56 3447 61 3457 79 7503 45 3755 24 1622 38 9020 -1 -1
72 15659 9 2089 35 10377 40 7521 89 3752 -1 -1
72 5799 24 11744 82 4975 -1 -1
72 3644 36 1041 26 4280 50 197 21 3922 6 6509 38 1174 -1 -1
72 2089 52 5210 4 4098 11 13673 42 4032 -1 -1
72 1298 10 6847 2 977 29 8935 76 7349 -1 -1
72 4964 25 309 20 4096 93 2705 -1 -1
72 602 61 3966 44 249 89 12894 -1 -1
72 2398 82 7155 26 458 43 4894 48 2308 16 4806 71 10428 -1 -1
72 16534 8 5365 56 14358 42 12754 97 2002 -1 -1
72 4745 49 1 23 10394 53 1384 -1 -1
72 4216 39 5760 17 17427 34 2168 95 6213 -1 -1
72 5257 18 3481 9 9769 98 12724 -1 -1
72 11436 60 1348 39 51 57 4520 30 18596 44 4324 10 1319 53 4211 -1 -1
72 1302 40 1506 62 715 56 5889 95 162 -1 -1
72 5660 91 1336 -1 -1
72 8856 28 23617 6 2016 89 7021 -1 -1
72 3671 14 7424 29 288 43 5422 38 235 59 1070 -1 -1
73 8703 36 271 85 1451 76 3154 34 2722 51 9539 12 457 63 17227 -1 -1
73 3433 67 8025 22 1476 8 2217 78 4625 -1 -1
73 2228 64 1427 60 1885 61 2542 97 2977 -1 -1
73 1305 93 4512 30 16688 90 20955 -1 -1
73 11451 24 21 92 3056 80 4052 53 17951 19 483 31 3739 -1 -1
73 3610 87 8757 85 4477 3 246 78 5546 -1 -1
73 1020 81 12453 13 10155 27 1028 51 8510 75 8743 -1 -1
73 8906 29 5385 39 1195 92 12622 -1 -1
73 2924 54 1343 3 16446 73 1518 85 1651 30 8155 58 12442 51 2824 37 177 6 2790 24 1745 42 4914 59 563 -1 -1
73 11025 77 4363 23 371 90 466 -1 -1
73 2898 96 4228 79 4908 30 1212 18 820 16 701 26 1380 7 3770 55 2009 -1 -1
73 30428 50 7668 4 3763 75 1738 -1 -1
73 12115 77 7089 22 16500 1 1146 97 621 -1 -1
73 3812 26 2383 24 2954 21 2999 1 1676 50 6869 -1 -1
73 1364 33 6322 75 41059 -1 -1
73 5576 6 8533 0 11625 42 2066 -1 -1
73 2081 88 14865 97 340 -1 -1
73 2868 8 7043 35 310 97 2189 -1 -1
73 4890 99 6759 -1 -1
73 18806 11 505 30 1265 71 3999 -1 -1
73 1037 31 8322 48 8910 25 1038 42 16353 -1 -1
73 1065 89 19611 -1 -1
74 3879 9 6118 61 8963 -1 -1
74 7021 86 29269 38 13278 53 37406 46 2554 54 8831 2 20808 11 1085 57 7157 -1 -1
74 1297 78 4241 4 3054 38 526 91 1458 -1 -1
74 10594 72 8018 18 13007 32 13441 23 1304 75 7504 61 23185 69 10713 85 1484 -1 -1
74 397 41 12171 42 3804 7 3072 59 5885 71 359 -1 -1
74 11870 98 272 -1 -1
74 7916 2 12405 87 2465 -1 -1
74 4741 31 2170 76 3725 -1 -1
74 269 83 1775 82 8975 15 21504 33 142 73 7581 -1 -1
74 18011 92 2565 34 4350 45 20660 95 10012 -1 -1
74 5447 7 5473 26 2944 92 4737 -1 -1
74 10 49 6594 20 9636 10 9814 12 8416 20 796 86 561 -1 -1
74 7490 69 1327 7 262 52 11258 57 1224 52 149 73 2921 -1 -1
74 594 9 426 21 185 10 26087 48 869 -1 -1
74 12964 13 3988 38 11831 70 10293 -1 -1
74 960 2 5355 66 5343 43 8002 46 5067 53 6092 -1 -1
74 2709 84 2291 99 156 -1 -1
74 4221 58 6449 84 4559 -1 -1
74 1558 88 1933 55 1009 6 1915 89 291 -1 -1
74 2553 18 758 19 16155 80 4850 -1 -1
74 1221 23 747 74 8197 -1 -1
74 4594 92 5265 43 224 40 3948 72 6963 -1 -1
74 2221 50 9575 5 5254 99 14641 -1 -1
74 5679 15 1386 10 2325 28 12201 73 705 -1 -1
75 969 14 109 53 2149 38 2563 33 1613 80 2910 -1 -1
75 6297 91 4240 44 6195 66 8759 8 1848 48 1641 5 13231 54 4290 -1 -1
75 6861 68 448 5 851 6 7946 98 6669 -1 -1
75 2307 68 11618 79 759 72 23774 52 266 92 4105 -1 -1
75 5037 18 765 48 12698 68 2876 59 1033 3 7039 4 9109 54 421 -1 -1
75 3716 87 4032 42 3040 21 14735 94 5680 -1 -1
75 4617 70 25448 47 2497 94 1655 -1 -1
75 9883 29 3150 93 19292 -1 -1
75 14266 54 3173 29 9497 15 6949 65 1389 -1 -1
75 8745 16 459 37 6801 86 3580 -1 -1
75 1687 6 1214 44 10970 -1 -1
75 3362 76 249 30 8 33 14845 25 4474 41 3312 -1 -1
75 7289 61 8980 6 4303 60 1969 -1 -1
75 3264 60 3491 75 294 68 301 84 26686 -1 -1
75 6049 17 11365 85 15278 -1 -1
75 1750 94 664 65 275 3 4042 93 10093 -1 -1
75 2291 37 542 34 1514 40 1711 85 6719 -1 -1
75 1668 99 6 25 5169 8 864 79 7268 -1 -1
75 1825 29 5607 97 23122 -1 -1
75 19225 42 7783 18 2426 8 2536 -1 -1
75 912 34 10330 46 1101 80 3536 -1 -1
75 18481 51 2859 38 3148 77 4110 75 15062 24 14442 71 5730 26 875 5 158 7 1361 37 5519 -1 -1
75 6443 46 1514 2 10475 7 9054 78 37 -1 -1
75 343 3 3088 55 154 -1 -1
75 1911 52 9892 46 1608 86 10275 -1 -1
75 5879 95 529 54 5021 78 8415 -1 -1
76 3203 57 8291 42 213 64 7033 69 6598 87 1683 -1 -1
76 2427 81 4620 49 2705 62 2271 50 2717 18 3672 7 10027 94 8469 -1 -1
76 7869 9 11906 89 2919 20 1669 90 8842 -1 -1
76 452 88 3458 99 861 -1 -1
76 2946 50 10866 45 4227 59 2211 80 4336 17 10087 44 7543 -1 -1
76 6877 10 10007 50 1202 99 6208 -1 -1
76 1070 94 7325 43 8358 46 1111 22 123 46 2413 -1 -1
76 3442 48 2193 62 2354 80 14087 54 2884 79 1080 -1 -1
76 851 74 1319 60 6896 84 9226 73 5545 2 351 4 2353 6 625 13 5997 89 1879 -1 -1
76 17151 49 623 33 1479 24 10458 2 4665 77 12868 -1 -1
76 3233 38 11336 60 2209 3 2313 64 582 -1 -1
76 2414 7 5867 45 7282 43 7433 87 7842 -1 -1
76 1647 15 1562 1 6134 99 6761 -1 -1
76 6426 6 573 32 6981 94 5092 -1 -1
76 2375 87 1218 46 4858 12 1566 83 1850 -1 -1
76 13446 36 6683 98 2705 -1 -1
76 7826 79 3434 26 5395 37 3338 84 18733 -1 -1
76 3884 89 1452 72 1616 89 2827 58 6080 42 9083 27 734 89 901 -1 -1
76 25596 55 4669 61 3935 -1 -1
76 454 14 1624 34 8662 18 1237 49 489 56 4071 -1 -1
76 11826 79 756 7 2391 84 6983 3 1087 48 6597 31 113 48 2517 -1 -1
76 1442 32 150 97 13289 -1 -1
76 686 47 2549 28 8045 32 3241 43 9224 -1 -1
76 10103 81 1054 65 9761 82 3672 -1 -1
76 9925 42 3666 90 3932 -1 -1
77 5934 74 4603 43 3638 75 1507 2 235 6 2967 42 1796 -1 -1
77 13894 4 14564 75 666 33 2035 30 133 71 4857 -1 -1
77 1591 46 609 23 2202 62 4523 84 2698 -1 -1
77 13974 98 2314 50 6197 91 16 62 5309 18 17909 94 9773 -1 -1
77 9292 49 2745 50 4826 60 7691 31 7469 71 3030 -1 -1
77 14918 31 10883 68 4713 62 96 1 2269 78 7778 -1 -1
77 19329 55 10204 8 2683 72 827 -1 -1
77 2363 31 1666 36 108 7 20435 39 37410 -1 -1
77 7927 46 3015 53 11253 75 2568 -1 -1
77 397 69 3953 27 1932 3 3563 2 1591 62 3027 -1 -1
77 1185 93 231 71 1268 3 8333 63 6240 34 9035 65 816 -1 -1
77 4732 76 2994 87 1849 97 3432 30 16389 45 589 38 2078 62 4220 80 4880 -1 -1
77 15411 76 930 14 9724 22 2383 81 1692 -1 -1
77 7355 43 6556 8 6633 65 1883 -1 -1
77 12955 6 583 12 5869 73 6682 -1 -1
77 20581 2 4133 38 8536 4 8468 13 1006 95 4558 -1 -1
77 919 40 4174 48 210 56 5183 -1 -1
77 6337 22 20638 71 11647 25 5623 34 2333 -1 -1
78 1589 26 4805 44 1581 46 81 71 5341 -1 -1
78 2218 10 1534 56 3167 69 3577 -1 -1
78 349 60 9047 88 1947 -1 -1
78 14430 84 2998 50 3706 85 12760 28 4834 39 638 63 3777 -1 -1
78 3260 72 20234 68 5495 53 10142 65 400 -1 -1
78 2039 99 12988 9 8330 36 26323 -1 -1
78 951 35 116 3 391 43 100 -1 -1
78 5195 26 3458 56 4677 52 10985 29 15096 16 3842 57 5223 -1 -1
78 22494 47 12593 32 5679 97 688 -1 -1
78 6388 80 3570 0 47266 44 4725 97 10000 -1 -1
78 993 42 1702 23 2423 72 3230 -1 -1
78 1789 62 12998 80 10190 4 3076 16 5755 3 5692 40 2372 -1 -1
78 6065 14 4495 80 17154 20 1267 70 15620 -1 -1
78 6599 5 7906 69 189 -1 -1
78 3079 13 3188 63 578 46 11650 60 9930 18 4483 6 25206 24 424 60 919 -1 -1
78 2289 77 1468 35 7104 34 205 50 3554 48 4472 45 3014 64 6235 -1 -1
78 758 57 2053 59 1060 68 1230 -1 -1
78 4653 47 221 75 1012 44 7796 12 3151 57 1854 -1 -1
78 8357 65 8010 64 1513 86 15411 -1 -1
78 5066 34 4309 64 6492 39 6199 29 17381 43 3252 76 3958 -1 -1
78 5661 87 1573 41 3354 40 43 91 6114 -1 -1
78 9285 79 3516 82 4254 -1 -1
78 2508 34 715 12 2448 38 597 18 2896 80 842 -1 -1
78 1305 57 6413 13 638 95 623 -1 -1
79 160 20 14011 40 1490 29 8985 93 1180 -1 -1
79 1085 11 570 63 11584 -1 -1
79 1192 48 3093 74 5992 1 523 64 19150 -1 -1
79 21421 1 8127 68 3940 -1 -1
79 25571 88 306 86 4957 6 5139 25 10697 67 2329 -1 -1
79 8566 51 5621 7 5915 5 2427 20 2921 74 4587 -1 -1
79 8966 17 189 14 3032 34 21362 86 338 -1 -1
79 11208 52 8483 66 6128 83 5846 40 354 56 13944 55 1532 67 4450 -1 -1
79 7137 36 8362 4 971 42 5437 -1 -1
79 708 39 261 0 18169 42 3737 97 2550 -1 -1
79 176 83 8110 17 206 3 4147 42 6440 37 11055 34 5435 50 317 -1 -1
79 1385 45 2331 30 402 95 12158 -1 -1
79 2156 25 6931 85 17176 48 1106 18 4737 49 7250 87 4395 -1 -1
79 26749 50 6203 85 118 -1 -1
79 12346 99 7229 -1 -1
79 1831 89 24383 7 5343 29 13762 42 8257 0 5249 1 5108 90 257 -1 -1
79 398 3 4295 61 5023 -1 -1
79 8376 82 1388 38 2415 10 1984 64 2096 34 5497 49 8105 63 9978 -1 -1
80 1049 7 1107 92 425 -1 -1
80 5180 49 1625 89 4635 -1 -1
80 3933 16 7 88 13803 9 3651 77 980 -1 -1
80 8785 54 742 1 5870 85 6203 -1 -1
80 3409 0 10063 21 2570 26 3697 72 10705 89 7435 -1 -1
80 2889 65 8461 42 4378 81 3075 -1 -1
80 1194 88 3970 91 235 90 756 83 3001 16 3066 37 5946 85 2240 -1 -1
80 3921 76 2830 97 4790 -1 -1
80 5117 25 25339 19 6916 93 14899 -1 -1
80 1415 25 8741 34 6715 85 3552 -1 -1
80 167 48 7314 68 1016 64 2963 51 261 7 4849 86 1533 -1 -1
80 7530 36 9515 27 14928 37 2651 62 4233 -1 -1
80 3161 14 1465 5 1663 19 2068 90 8055 -1 -1
80 9344 47 4242 54 13375 73 3683 -1 -1
80 62 61 25816 85 225 5 24025 86 1497 -1 -1
80 3567 67 5102 1 8082 84 8759 -1 -1
80 6451 9 9487 22 4337 43 4410 91 2498 -1 -1
80 2475 77 9214 56 9879 42 2163 32 5846 7 4222 23 13533 83 3244 -1 -1
80 7579 84 785 35 1788 40 2863 82 1383 -1 -1
80 2184 0 23418 48 26559 94 6120 -1 -1
80 11416 37 3831 54 1790 48 9574 37 3213 21 4453 52 2405 -1 -1
80 3113 24 6507 69 12091 29 3578 38 13692 79 188 -1 -1
80 11457 79 5708 62 16596 18 11238 83 9312 -1 -1
80 6201 91 16522 80 4405 93 14195 -1 -1
80 1430 85 22 22 2974 69 5201 -1 -1
80 11735 14 369 95 3785 49 8196 61 3488 80 12387 -1 -1
81 2261 10 3957 45 2097 55 2747 13 1374 90 1254 -1 -1
81 1095 0 7982 48 867 -1 -1
81 6878 41 12841 8 77 61 12982 -1 -1
81 184 22 6309 5 5420 55 3895 -1 -1
81 3339 65 3146 70 7361 28 992 4 1281 31 1147 82 1174 -1 -1
81 13229 55 8609 1 15661 95 8716 -1 -1
81 189 76 17658 57 2989 42 16010 60 7163 1 6953 97 3684 -1 -1
81 10560 0 17631 12 5449 62 12761 -1 -1
81 13561 47 5887 79 6648 89 13747 -1 -1
81 4466 59 12347 64 722 35 16988 37 9158 14 5502 40 2793 80 3390 -1 -1
81 3949 99 325 78 1094 9 15424 91 10658 -1 -1
81 11126 20 10114 64 3812 -1 -1
81 10896 44 25749 0 602 58 5067 -1 -1
81 1181 83 1592 10 11795 7 728 16 6253 1 2698 58 9435 -1 -1
81 16180 95 861 77 5093 85 5264 50 2828 53 11479 91 663 -1 -1
81 4945 15 25489 42 9708 13 3531 92 209 -1 -1
81 44 60 2366 76 9710 55 5735 32 39 83 381 -1 -1
81 4568 33 5269 14 4167 85 1897 -1 -1
81 6824 29 4507 84 7887 39 24402 73 6560 68 11885 29 1437 50 6765 -1 -1
81 25555 93 1432 88 1142 17 7571 43 18851 72 13602 -1 -1
81 11183 34 1124 33 10982 31 1229 68 703 -1 -1
81 740 52 8707 64 874 45 10746 81 1026 69 2732 30 14475 94 6749 -1 -1
81 2097 83 1074 50 12767 99 105 -1 -1
82 10368 94 4562 35 3169 49 1322 96 1168 -1 -1
82 1127 7 4504 78 3577 -1 -1
82 927 59 14929 82 1013 75 15885 65 9247 82 5233 -1 -1
82 11851 20 22801 31 2049 65 13211 -1 -1
82 2568 64 7987 45 5413 28 1643 56 1647 37 1085 7 280 68 6099 -1 -1
82 151 54 1571 24 454 50 1805 25 3307 93 3685 -1 -1
82 11300 59 319 26 527 69 12505 -1 -1
82 7980 44 4164 27 3573 33 4927 82 6269 -1 -1
82 3756 3 1358 67 6705 -1 -1
82 7661 44 5236 59 4534 37 16992 72 5132 -1 -1
82 11002 74 2108 98 5389 -1 -1
82 3017 68 4453 61 1759 1 11571 32 17886 91 1593 -1 -1
82 969 63 3186 96 807 -1 -1
82 8122 88 492 84 3383 51 7097 17 4535 1 7072 67 2794 -1 -1
82 4697 61 6485 43 2188 18 6146 56 11510 -1 -1
82 10458 49 1089 70 14741 95 17792 -1 -1
82 5378 24 5652 86 2790 -1 -1
82 1186 98 11954 62 3105 46 22451 86 11028 -1 -1
82 1738 96 10773 99 2063 -1 -1
83 6018 8 2984 92 195 25 289 57 5614 59 4804 36 589 1 4123 59 2137 89 3570 -1 -1
83 7411 74 756 95 2164 94 19911 69 9112 14 20898 7 11120 85 12068 -1 -1
83 27398 40 18194 52 5795 4 9960 23 5480 7 2485 48 1872 -1 -1
83 2722 73 9223 98 4787 -1 -1
83 1525 26 15132 73 5394 48 4664 50 1919 94 784 -1 -1
83 901 32 1376 6 22701 75 12068 68 2075 60 4193 81 3583 -1 -1
83 5184 61 961 25 4674 85 50 -1 -1
83 531 45 7698 30 652 8 2624 65 3060 -1 -1
83 14223 65 7964 32 1965 65 573 -1 -1
83 6846 31 11553 62 10273 30 10856 24 1956 75 27268 -1 -1
83 5879 1 12983 19 3104 23 18869 97 267 -1 -1
83 3571 39 1200 64 8549 21 2300 78 3296 -1 -1
83 10374 27 10970 18 2814 51 33784 98 1070 -1 -1
83 19794 50 6162 47 9484 11 3099 76 4755 75 434 -1 -1
83 911 88 11331 82 2578 10 5510 82 341 -1 -1
83 2281 42 3533 12 13144 72 9886 71 6263 29 279 11 97 71 19455 -1 -1
83 5410 40 7627 30 9951 2 23451 26 109 51 3414 -1 -1
83 1051 98 4290 70 2098 78 3869 52 10345 25 1144 92 13034 -1 -1
83 6408 84 4577 40 13194 33 3023 87 4391 -1 -1
83 252 89 1528 62 5616 44 1817 2 1081 27 6478 20 2699 54 1559 -1 -1
83 9804 51 2668 72 1948 3 4488 56 824 -1 -1
84 2898 40 842 90 159 -1 -1
84 21288 78 7495 4 42477 73 4475 -1 -1
84 4522 85 5663 74 2949 80 11503 -1 -1
84 1123 32 9688 2 11187 7 5226 97 3608 -1 -1
84 7442 88 1623 96 13 8 281 16 1257 8 3401 67 8934 -1 -1
84 3018 91 1177 20 1325 61 2265 62 5922 1 7983 6 709 38 15171 -1 -1
84 3260 21 835 18 9886 40 5536 -1 -1
84 8025 68 2688 88 5784 57 5989 97 14768 -1 -1
84 1799 34 23654 41 1618 21 11036 6 15135 29 2948 59 4265 -1 -1
84 7432 87 5973 40 11068 33 7703 24 1345 10 5815 17 4519 3 1452 -1 -1
84 26484 99 6009 78 1845 23 9449 0 5766 91 4114 -1 -1
84 12735 96 4797 61 12313 60 20991 22 1681 78 4080 -1 -1
84 7835 32 9718 45 20026 96 6878 -1 -1
84 10829 16 861 31 9680 98 5672 -1 -1
84 1488 97 3122 53 6009 63 14786 -1 -1
84 885 51 13857 36 2010 54 1062 -1 -1
85 2163 10 7474 35 9375 85 15986 -1 -1
85 11604 32 532 26 5541 61 4684 -1 -1
85 285 59 4523 94 10945 -1 -1
85 10422 21 471 8 81 80 7888 -1 -1
85 6366 31 2498 7 7336 13 1845 2 2717 15 133 97 11371 -1 -1
85 7870 89 2380 99 6037 13 1346 75 9750 9 2621 82 2195 87 2513 -1 -1
85 6070 91 1680 71 3539 65 9499 37 2388 1 11988 86 3397 -1 -1
85 6519 45 3216 92 798 -1 -1
85 957 42 1090 90 4241 -1 -1
85 4318 32 13418 8 7480 79 2040 -1 -1
85 5782 40 503 70 7933 0 6737 9 1029 99 863 -1 -1
85 2796 10 841 94 12835 85 3596 53 26651 59 3616 71 6951 -1 -1
85 7909 68 3092 16 3169 29 6289 1 6578 72 1706 -1 -1
85 23614 26 1988 76 4251 -1 -1
85 943 84 6134 64 5932 83 3055 -1 -1
85 9109 43 2346 34 21254 45 4490 33 861 37 1557 15 714 77 162 -1 -1
85 1142 29 6733 87 1197 -1 -1
85 3686 60 4272 70 3349 14 3190 22 2914 10 10684 94 2101 -1 -1
85 5572 90 2182 93 9827 65 8572 74 11867 90 5257 -1 -1
85 5680 54 289 94 1412 -1 -1
85 10152 18 9250 58 8545 74 19656 -1 -1
85 46 20 2986 59 3409 -1 -1
86 4424 19 11219 67 1482 -1 -1
86 2926 53 1664 7 3092 35 30219 53 4719 -1 -1
86 7695 67 10002 21 14745 48 2238 -1 -1
86 4543 42 6686 53 25679 78 1242 44 1548 79 6125 85 1976 -1 -1
86 9121 67 13574 89 7098 90 5334 40 619 29 124 64 683 95 6167 -1 -1
86 9952 75 2544 54 2437 20 1787 86 2497 -1 -1
86 784 67 1989 82 1207 20 3881 17 130 90 1224 -1 -1
86 425 72 3309 35 2560 49 4347 74 2289 98 8964 -1 -1
86 12067 82 20107 43 12289 82 9208 -1 -1
86 11927 12 8019 93 4757 21 7883 29 2283 21 550 51 5164 -1 -1
86 4145 94 546 20 20182 34 5290 65 2846 -1 -1
86 4889 46 4255 95 6474 -1 -1
86 17303 35 8501 37 7025 16 572 67 5396 -1 -1
86 11752 1 8661 52 10821 45 6330 76 6425 -1 -1
86 3291 12 5041 95 8512 -1 -1
86 11691 59 4718 44 4679 64 3387 66 93 58 6706 4 3544 40 4494 78 1636 -1 -1
86 8510 48 4697 58 4257 59 11363 60 4954 16 17896 15 3302 59 264 -1 -1
87 6153 48 861 99 15935 -1 -1
87 3184 73 3550 70 20008 22 10871 54 18763 68 843 54 3609 91 5656 -1 -1
87 2712 74 1060 35 5812 4 13372 15 5598 13 1898 10 2561 23 1497 99 6099 -1 -1
87 5649 64 17239 39 257 52 7990 81 681 -1 -1
87 3154 39 2960 90 3968 -1 -1
87 9768 14 5793 42 8499 14 1347 37 15747 69 20091 -1 -1
87 1464 39 4726 44 7113 9 18485 48 13735 28 5026 90 2983 -1 -1
87 4466 21 4570 83 3722 -1 -1
87 3866 1 8120 78 4659 -1 -1
87 7021 86 4625 29 2065 79 11345 -1 -1
87 2929 47 4339 63 1478 80 542 -1 -1
87 4848 22 23880 1 6333 57 742 12 6914 20 1171 10 2918 91 6546 -1 -1
87 3565 39 9258 74 3849 -1 -1
87 586 56 3186 31 12660 49 8862 -1 -1
87 5579 85 9181 26 12023 58 8925 49 624 32 2530 46 9256 99 10712 -1 -1
87 11670 44 16318 80 289 69 11372 97 8054 -1 -1
87 3961 86 7299 83 2464 70 4619 87 453 -1 -1
87 2501 44 9254 73 211 90 19107 99 1774 -1 -1
87 624 57 12392 80 3131 -1 -1
87 253 73 18803 91 6529 75 17818 78 1218 48 1143 24 6310 18 1121 9 9509 59 498 -1 -1
87 680 81 5876 75 221 87 1811 -1 -1
87 1733 90 4565 89 1450 56 9161 14 5765 63 11033 19 3896 54 13108 53 776 85 14866 -1 -1
87 3124 1 3549 30 6970 26 976 61 2534 -1 -1
87 3141 72 346 51 5438 35 659 78 965 -1 -1
87 27301 13 4722 27 2167 79 7351 -1 -1
87 11538 92 12386 0 873 64 11492 -1 -1
87 11815 57 4843 75 3210 36 12678 72 3780 -1 -1
87 2282 41 1320 95 2473 14 16701 4 2296 25 11453 -1 -1
87 1158 49 486 63 739 88 22071 43 2332 65 2622 33 4608 48 669 7 13652 76 1529 -1 -1
87 323 39 4207 92 9313 -1 -1
87 2267 54 1122 73 6392 50 9279 98 4437 -1 -1
87 533 78 12547 51 18409 20 11941 15 2503 45 15476 -1 -1
88 4772 80 10044 3 94 62 4413 27 1355 6 486 51 2398 37 6213 43 6017 -1 -1
88 2709 2 4537 23 747 7 718 24 11679 99 11047 -1 -1
88 147 99 8513 29 838 38 2404 2 2073 90 2402 -1 -1
88 3635 19 6310 89 432 -1 -1
88 7153 80 2808 77 4012 96 6803 -1 -1
88 1916 61 2728 50 11379 83 2498 2 12373 12 7339 45 183 -1 -1
88 741 84 5934 51 3203 3 14664 73 5886 -1 -1
88 2217 47 20945 6 1551 1 23386 15 595 61 2073 -1 -1
88 1260 20 1683 48 7455 46 7281 1 6011 76 8278 -1 -1
88 7812 60 7797 8 198 46 13750 29 5553 24 2471 80 7422 -1 -1
88 1118 50 4648 56 5286 19 6120 92 18076 -1 -1
88 4683 33 1579 66 1654 57 16569 48 499 90 5032 -1 -1
88 1216 99 1004 23 7865 31 1700 60 1147 -1 -1
88 8278 52 1664 55 9939 27 4858 84 453 66 7006 19 35353 48 625 84 11823 -1 -1
88 24700 69 3719 46 2554 35 2170 70 4232 -1 -1
88 23241 1 1131 32 2198 86 15614 -1 -1
88 6914 30 7293 85 1523 -1 -1
88 13164 69 20468 86 1736 -1 -1
88 4764 93 7037 58 6902 36 7621 95 2913 79 4707 28 14736 73 7310 -1 -1
88 26981 6 9451 14 1235 39 2549 -1 -1
88 271 57 227 59 3443 61 6922 62 6081 47 8209 13 1760 64 1749 -1 -1
89 2020 78 2011 56 3582 2 2559 21 14034 61 3770 13 8313 72 4223 -1 -1
89 5109 95 3648 40 438 41 5038 5 589 13 12240 15 1534 30 12283 -1 -1
89 8473 18 1249 22 2292 53 4387 66 286 -1 -1
89 3917 84 2753 55 408 94 1485 89 2800 17 1451 27 994 65 2301 -1 -1
89 2749 54 10201 32 7662 76 3223 80 4090 36 2701 26 701 44 1625 53 2397 89 9703 -1 -1
89 7876 97 7831 -1 -1
89 9181 57 522 92 11543 86 12429 21 2475 62 17967 -1 -1
89 5862 2 1186 97 549 -1 -1
89 3361 56 2309 59 8025 21 1013 8 3705 22 13847 64 6815 -1 -1
89 13768 35 11211 7 634 0 2323 77 8972 -1 -1
89 8436 62 16680 10 8515 79 3059 -1 -1
89 10714 21 4352 13 441 1 2412 -1 -1
89 3352 6 2799 3 9193 82 17674 -1 -1
89 4981 76 349 10 11359 72 1244 -1 -1
89 3270 14 1547 22 1120 17 1977 63 7984 -1 -1
89 14251 78 10655 68 6969 7 10247 57 2943 74 3032 -1 -1
89 5335 31 3588 77 8134 -1 -1
89 7 84 332 42 1948 64 6995 91 1938 -1 -1
89 5538 43 21663 32 1088 9 12535 45 1015 79 4528 -1 -1
89 4610 76 6303 17 3317 60 7949 83 21221 62 5655 8 3886 18 1701 61 1438 -1 -1
89 8526 75 1002 68 5940 96 11182 -1 -1
90 13674 37 6752 44 13814 74 8635 29 17908 58 7401 91 8309 -1 -1
90 25272 76 1276 78 373 74 1441 47 1354 8 1392 87 737 -1 -1
90 9435 28 10704 41 2690 86 5179 -1 -1
90 339 85 4820 29 28888 94 3 -1 -1
90 12421 31 11063 26 3986 69 2917 -1 -1
90 373 62 1379 72 1310 77 10536 -1 -1
90 1265 70 7144 87 14146 -1 -1
90 632 19 8689 23 13985 57 8378 -1 -1
90 6543 49 4467 81 3831 -1 -1
90 15842 47 1041 31 2303 47 5377 33 8364 32 1915 55 2718 -1 -1
90 4174 71 10374 27 1769 92 2583 -1 -1
90 43661 89 2461 76 6909 3 476 24 2725 46 5664 58 395 51 1227 37 1168 2 795 90 3591 -1 -1
90 503 40 136 32 8290 12 4108 16 2045 33 3444 35 2847 -1 -1
90 14732 15 363 24 3509 33 4643 -1 -1
90 11916 69 1698 23 5814 73 540 23 3621 86 3118 -1 -1
91 4419 97 7734 0 330 87 15087 -1 -1
91 10009 92 2416 31 1476 99 2094 11 34855 13 168 19 11015 29 4803 53 12575 -1 -1
91 3051 96 1265 12 17608 69 2377 -1 -1
91 4662 4 1389 26 2586 49 24600 -1 -1
91 611 55 6884 40 6274 10 63 38 907 -1 -1
91 16852 71 13254 98 6409 56 8528 89 6427 93 2561 20 91 93 4473 -1 -1
91 1184 37 4155 60 13851 53 5968 47 11734 79 5137 -1 -1
91 1561 46 11862 42 1449 93 7991 -1 -1
91 1019 89 12184 1 398 15 6085 23 405 75 2558 -1 -1
91 1948 60 16281 38 5586 93 1714 -1 -1
91 8820 90 3431 38 14191 85 10766 -1 -1
91 4784 96 8720 93 26454 73 17185 51 6675 34 731 0 7741 56 501 -1 -1
91 5257 3 1099 22 1101 31 7416 93 2473 -1 -1
91 521 72 6387 90 3205 -1 -1
91 1859 60 12609 53 3614 11 9072 35 17223 21 1996 19 4538 99 2291 -1 -1
91 19091 24 7397 30 3903 17 13701 92 791 -1 -1
91 11010 71 10096 39 4760 96 18089 -1 -1
91 1639 67 70 65 2061 9 19971 53 3112 -1 -1
91 8584 25 8361 13 1233 74 3511 88 421 -1 -1
91 1756 47 16796 98 1512 -1 -1
91 17797 78 2661 11 6302 99 8778 -1 -1
91 11808 44 7463 8 21422 82 6554 -1 -1
92 3287 22 12431 50 2393 35 21160 72 8646 85 1261 -1 -1
92 149 5 21939 8 4609 35 460 13 1076 73 8000 -1 -1
92 3821 79 3593 82 8254 77 7087 16 6185 11 7309 29 6540 83 13974 -1 -1
92 7207 61 1819 14 4286 20 1922 3 1749 13 3027 16 3326 -1 -1
92 9128 76 3520 78 6827 22 309 62 3281 -1 -1
92 6537 82 20890 97 2653 71 13542 17 2525 6 4933 5 1309 -1 -1
92 5112 50 3992 93 4470 -1 -1
92 19933 90 11140 18 1040 95 819 -1 -1
92 5049 85 1281 37 4794 46 815 8 6188 12 3773 45 2022 -1 -1
92 8559 43 3194 23 6368 53 5772 93 3600 -1 -1
92 17265 11 5566 15 13752 37 9985 25 7066 14 7059 8 565 89 3030 -1 -1
92 14780 26 1887 34 861 17 5282 20 1732 1 3636 82 1862 -1 -1
92 486 15 4661 21 3524 71 12539 -1 -1
92 3355 49 282 74 629 7 6403 45 17317 99 8406 -1 -1
92 1337 55 166 24 3873 86 7304 -1 -1
92 2340 98 16396 51 182 76 5184 14 4758 12 7314 76 2330 -1 -1
92 1659 86 1011 10 10733 28 7666 35 1178 81 2117 -1 -1
92 2214 10 987 25 3558 50 4289 85 1455 -1 -1
92 559 32 1357 54 12528 87 5224 -1 -1
92 8757 12 10569 92 2828 -1 -1
92 10503 22 17700 91 9792 -1 -1
92 17624 23 600 48 2401 67 5315 -1 -1
93 405 47 713 31 2683 24 894 73 1555 -1 -1
93 4144 24 5918 28 18758 18 461 34 3871 -1 -1
93 6820 99 1169 63 7968 48 128 28 3985 54 7448 -1 -1
93 1708 11 25667 74 10759 -1 -1
93 6647 40 558 65 3893 61 7888 56 4665 54 7249 -1 -1
93 1665 91 7626 32 2063 41 291 30 6340 19 4076 66 10138 -1 -1
93 5303 57 3585 45 2590 7 9244 16 1183 29 10174 58 1770 64 3795 -1 -1
93 3810 70 2851 15 12360 27 1408 77 2695 -1 -1
93 11410 29 9875 61 4680 -1 -1
93 6146 94 28966 88 2782 11 7735 77 5625 -1 -1
93 205 95 33 33 3144 29 5120 34 5580 66 5881 -1 -1
93 12226 2 13055 40 8625 44 1669 25 7936 96 376 -1 -1
93 1365 23 14329 94 108 -1 -1
93 1108 52 15174 98 253 -1 -1
93 866 15 4489 74 1329 71 7351 48 4080 71 24632 -1 -1
93 764 20 2937 38 636 78 17791 75 16473 58 15626 92 1722 -1 -1
93 2265 80 13606 52 29305 58 1123 78 5815 -1 -1
93 1993 52 2135 51 15592 25 7525 24 1018 83 5425 -1 -1
93 3109 13 1881 66 12104 31 10989 59 9506 -1 -1
93 2329 15 2412 41 3256 63 2341 -1 -1
93 8120 92 15625 72 15334 86 11678 -1 -1
93 8143 37 8390 33 1503 89 4804 -1 -1
94 3329 78 619 6 16403 62 10965 23 6846 7 2269 18 2003 -1 -1
94 2744 48 1358 57 20759 94 1311 -1 -1
94 3663 88 5435 1 5101 42 9276 89 4134 -1 -1
94 2619 83 959 18 3464 83 7276 79 983 64 805 39 5690 70 1257 -1 -1
94 2635 29 881 72 4399 41 3416 82 1492 -1 -1
94 3339 74 12686 88 2674 87 3855 21 377 11 5607 35 977 81 833 -1 -1
94 1567 9 671 47 2154 41 2139 7 11297 77 342 -1 -1
94 12759 64 18055 65 2981 74 613 27 2974 6 1549 96 3450 -1 -1
94 1433 13 3351 3 1260 91 11502 -1 -1
94 6020 48 843 47 4124 51 43107 31 10360 99 244 -1 -1
94 2583 99 510 29 3212 76 310 21 443 15 1615 12 13384 73 5675 -1 -1
94 7654 50 15437 70 10299 67 5423 15 11384 1 4149 36 3482 -1 -1
94 11698 83 372 66 16349 64 13988 37 1211 93 3047 -1 -1
94 9023 18 13073 43 4564 54 83 89 19028 -1 -1
94 3492 40 6228 29 26 70 1931 -1 -1
94 16901 73 3361 9 7933 11 4756 67 14065 -1 -1
94 5384 60 5176 27 378 47 17643 69 8393 67 3063 26 4919 77 1109 -1 -1
94 4930 59 1544 80 1448 63 55 84 3627 3 2572 99 5784 -1 -1
94 3542 23 6255 50 208 46 5488 50 2596 79 12788 -1 -1
94 8045 68 1329 23 22160 29 489 27 7465 56 179 -1 -1
94 9094 14 1876 44 18669 -1 -1
94 2152 16 4640 93 542 -1 -1
94 5658 39 8303 0 7180 87 9106 -1 -1
94 160 49 8428 41 2469 82 3173 -1 -1
95 3026 49 4087 71 11040 52 716 76 15631 -1 -1
95 1095 11 4484 36 610 12 2452 3 5361 67 4603 23 8916 41 23795 86 9711 -1 -1
95 2508 15 7021 16 2882 11 1347 34 4957 -1 -1
95 3914 5 7624 43 11418 95 1463 -1 -1
95 2612 5 10719 25 2216 51 3240 -1 -1
95 14 79 982 85 1419 7 821 45 1323 82 13487 -1 -1
95 5219 87 9061 58 12371 98 6838 96 1867 83 1465 66 2807 63 18469 95 1347 -1 -1
95 269 86 12458 41 14981 23 3215 14 1635 40 3379 16 2900 75 7222 -1 -1
95 8559 35 3772 22 1741 12 35067 15 2061 81 6260 -1 -1
95 5232 21 9296 18 1028 95 17470 -1 -1
95 1823 91 2213 8 10926 23 7000 48 929 12 1876 4 465 35 1430 -1 -1
95 6296 56 12599 61 217 64 11440 29 573 95 2193 -1 -1
95 16637 15 1850 43 8432 -1 -1
95 3662 47 4301 73 39 40 10956 27 318 23 1444 9 3791 42 12963 -1 -1
95 8769 39 5278 32 17781 71 3106 -1 -1
95 2614 34 8786 42 10058 64 3271 20 598 16 1260 77 16112 -1 -1
95 2460 35 149 10 6571 74 4653 -1 -1
95 63 67 6388 98 1340 37 6234 4 944 33 1249 2 1526 54 3109 -1 -1
95 6719 40 2105 43 910 3 3662 4 722 93 3833 -1 -1
95 12913 55 28449 70 11340 68 3359 22 1301 13 7054 2 5627 69 10979 -1 -1
95 715 64 6032 98 3126 55 8133 90 1550 -1 -1
95 5405 17 3258 26 2023 23 7946 96 7662 -1 -1
95 464 69 5855 46 1890 86 5149 -1 -1
95 161 33 922 43 4874 92 7164 -1 -1
95 4189 18 2105 21 17587 92 3405 -1 -1
95 6638 61 9401 67 10207 25 4775 9 1494 87 9735 -1 -1
95 10873 82 6875 58 438 98 12715 -1 -1
95 29229 70 1408 50 1996 81 970 -1 -1
96 68 80 4362 48 7982 87 19884 34 3654 52 1902 28 1549 22 5894 89 1108 -1 -1
96 1640 69 6979 34 7433 44 1639 48 1003 23 12495 79 6757 -1 -1
96 8687 43 2986 28 5969 38 6787 62 2494 -1 -1
96 1920 29 2589 96 747 24 2378 4 858 31 5419 2 3873 41 6091 -1 -1
96 2916 33 12177 65 3524 26 4176 10 194 16 5376 91 27 -1 -1
96 947 45 9981 64 8263 15 992 65 911 -1 -1
96 243 52 17457 7 11853 4 11295 64 6993 -1 -1
96 3717 71 6620 69 3594 95 20062 93 138 2 2498 70 1704 -1 -1
96 20230 19 647 69 3693 0 12500 52 4179 -1 -1
96 871 55 283 89 4369 7 3093 75 656 -1 -1
96 6288 0 10437 99 4556 -1 -1
96 1413 55 1460 96 2774 68 7336 7 4987 10 15327 99 10266 -1 -1
96 8911 17 8475 33 1460 32 3978 9 508 30 7654 31 4178 -1 -1
96 3396 12 10061 93 58 -1 -1
96 942 66 21958 24 3773 61 1724 -1 -1
96 5768 37 7186 47 551 39 5199 50 1540 81 6864 -1 -1
96 5778 58 2241 61 27944 87 3235 8 11427 7 3219 31 3914 36 2448 65 8320 -1 -1
96 1392 68 4108 79 1308 34 8554 44 2728 35 458 7 1654 69 1241 -1 -1
96 10160 6 3951 14 5252 78 4388 -1 -1
96 7612 15 6935 82 12340 -1 -1
96 1707 19 14250 31 4016 92 576 48 4561 72 8664 79 6521 40 21393 53 813 62 4124 58 255 67 2614 -1 -1
96 15182 8 2256 64 6879 27 12822 18 13958 52 15055 -1 -1
96 3087 24 8423 19 7388 13 6499 81 752 -1 -1
96 660 6 510 53 4325 42 2012 64 713 -1 -1
96 1777 66 8965 15 117 95 3214 -1 -1
97 3628 56 5850 76 12 12 14034 33 1766 40 2017 69 1079 -1 -1
97 4532 36 17901 6 3656 7 3070 17 9252 35 810 -1 -1
97 7757 23 9576 65 12978 16 6572 90 734 -1 -1
97 7050 65 2491 48 452 25 9792 30 7899 75 1955 -1 -1
97 7759 39 3103 31 6059 27 4429 59 14312 -1 -1
97 3869 48 763 27 2455 72 546 95 14176 -1 -1
97 2111 91 11079 16 204 3 11622 75 9476 -1 -1
97 2432 60 1626 68 11384 81 21419 83 5073 55 7929 33 18690 65 6987 -1 -1
97 15664 90 15618 84 5008 83 4304 38 4389 40 1790 55 6679 -1 -1
97 3876 68 8859 59 1077 37 5153 15 4730 40 1456 7 3175 19 1609 35 828 -1 -1
97 292 79 896 51 52 47 9020 3 7379 15 319 24 15545 -1 -1
97 8060 73 6448 68 559 9 10971 88 2423 -1 -1
97 8820 55 14799 97 6041 -1 -1
97 5040 8 6751 38 11323 86 551 -1 -1
97 1029 1 5903 59 5801 87 1435 -1 -1
97 2435 32 5245 12 10647 45 5767 51 2074 -1 -1
97 21494 45 578 51 5638 84 6974 -1 -1
97 600 78 3205 39 3312 86 883 -1 -1
97 11153 0 8978 15 3790 4 16002 -1 -1
97 3093 17 54 83 2303 31 12540 11 3733 68 11269 -1 -1
97 6786 57 1607 41 9433 78 3790 -1 -1
97 21512 77 5670 5 1085 88 6838 -1 -1
97 6620 73 161 2 1355 17 6532 37 890 73 156 -1 -1
97 5057 79 1093 17 2435 78 426 -1 -1
98 2840 74 3071 23 938 94 13072 -1 -1
98 4127 30 11712 2 171 75 5921 -1 -1
98 4023 34 10756 35 4662 3 5438 53 2598 11 432 69 5277 -1 -1
98 7633 84 843 54 9833 39 4189 4 4492 29 1084 43 4961 -1 -1
98 5752 9 10968 49 6098 -1 -1
98 4616 80 384 49 8210 33 3268 81 3859 -1 -1
98 23679 19 10476 25 10509 52 555 -1 -1
98 13956 8 1786 65 6501 17 401 60 2534 -1 -1
98 2444 52 2084 76 1387 18 3474 15 1439 86 4744 -1 -1
98 3164 41 7635 25 5903 12 10399 17 15807 72 764 -1 -1
98 13588 2 1216 16 277 81 10567 -1 -1
98 9837 47 812 82 4084 4 1975 0 7995 31 9271 -1 -1
98 12089 11 7244 43 596 90 14739 -1 -1
98 10572 63 1423 99 4054 81 327 4 324 54 3073 48 117 31 1068 64 1537 -1 -1
98 89 3 5402 36 670 7 1055 51 6732 -1 -1
98 5964 93 1468 86 2588 91 4816 98 9427 -1 -1
98 10894 3 871 84 68 -1 -1
98 7320 88 9707 92 18179 43 1462 18 1601 52 1167 34 8347 29 3276 80 1898 -1 -1
99 3972 83 11908 76 896 72 6713 87 18743 -1 -1
99 7864 28 3469 8 1256 13 3583 86 7359 -1 -1
99 1310 93 42189 20 7393 28 16801 39 17774 43 13925 80 12178 -1 -1
99 1731 46 12 57 7485 41 10013 43 5294 59 7443 99 3768 -1 -1
99 962 41 17729 19 11876 0 27459 48 2124 75 2317 -1 -1
99 5954 85 208 64 11612 10 3972 46 5520 47 642 44 362 21 909 98 2493 -1 -1
99 6490 87 3572 79 3885 14 11241 83 5776 -1 -1
99 89 72 2626 61 507 3 2330 89 1577 -1 -1
99 11589 98 1916 64 838 65 2189 39 5962 50 6781 75 14693 -1 -1
99 1292 93 2080 10 2004 80 1819 14 411 72 9595 -1 -1
99 3140 47 2477 21 259 72 5352 -1 -1
99 259 97 2263 56 4117 47 3164 65 1556 76 142 28 3933 65 24156 91 3185 -1 -1
99 3947 47 4777 84 4426 -1 -1
99 1379 78 27001 10 8656 72 1284 -1 -1
99 14414 98 2322 7 10473 4 294 16 984 92 2394 -1 -1
99 19985 68 3935 88 8014 84 938 24 2855 68 2926 27 5821 74 4246 -1 -1
99 15225 26 2095 92 3977 -1 -1
99 12353 4 12855 54 6800 52 1981 87 12250 -1 -1
99 3086 72 10299 90 2714 -1 -1
99 11834 34 920 26 1497 19 9044 98 1986 -1 -1
99 5373 66 7899 24 5300 65 6481 57 36782 92 3002 -1 -1
99 21608 -1 -1


==> anc/Known-Optima benchmark/short-js-600000-100-10000-3.data <==
2169 100
0 4081 33 1217 71 3626 48 3890 61 18344 -1 -1
0 4958 79 12080 16 10098 17 17854 20 555 93 2059 -1 -1
0 2314 62 10692 26 12057 50 3435 82 6647 -1 -1
0 3292 41 3597 25 2228 0 3750 73 14234 -1 -1
0 5890 72 1986 92 23952 -1 -1
0 7210 90 8968 -1 -1
0 11369 99 5107 -1 -1
0 1686 9 680 80 7103 -1 -1
0 10770 42 1641 8 424 61 1990 -1 -1
0 14047 90 540 -1 -1
0 13669 61 2893 -1 -1
0 7155 62 2123 -1 -1
0 11275 11 82 3 21491 8 11616 15 10366 99 17262 -1 -1
0 580 87 17709 -1 -1
0 13033 31 295 96 8562 -1 -1
0 3320 21 5498 97 147 -1 -1
0 13789 48 11660 17 5016 29 7278 79 5962 -1 -1
1 6032 75 5429 0 10161 67 34 -1 -1
1 19204 62 7001 -1 -1
1 8074 82 129 43 845 31 564 62 2894 -1 -1
1 7778 79 1916 -1 -1
1 2182 52 14382 -1 -1
1 2580 42 5347 18 7731 52 7322 97 2209 -1 -1
1 6658 50 4022 95 33852 75 47 40 6816 62 6346 47 7352 89 1150 -1 -1
1 4575 62 1179 36 714 61 8545 26 4827 52 3465 -1 -1
1 5463 11 4515 91 9725 34 1962 85 2050 -1 -1
1 162 3 15664 78 7941 -1 -1
1 5945 67 3413 -1 -1
1 9 36 2613 -1 -1
1 69 9 387 54 725 98 116 -1 -1
1 1624 9 3537 44 7525 -1 -1
1 4388 90 1858 -1 -1
1 2298 10 5 76 4717 -1 -1
1 1559 5 9392 88 2155 -1 -1
1 7605 66 4264 60 2246 92 5028 -1 -1
1 5936 91 15613 -1 -1
1 6727 26 433 68 281 -1 -1
1 12009 96 14859 75 13538 53 544 42 14727 21 7823 25 6773 48 9355 83 4124 -1 -1
1 1260 35 21516 36 11843 45 7379 77 3422 -1 -1
1 351 31 133 -1 -1
1 6314 42 6157 83 13986 -1 -1
1 1055 29 3281 70 2922 -1 -1
1 3607 50 4246 48 7027 92 4711 -1 -1
1 19715 61 503 -1 -1
2 7849 21 9578 4 230 35 1154 -1 -1
2 4229 34 2055 41 2345 54 5498 66 360 -1 -1
2 1450 89 1287 -1 -1
2 753 81 437 94 10371 -1 -1
2 4889 98 2792 -1 -1
2 10461 88 17596 20 3739 83 5185 -1 -1
2 4971 60 7812 24 15919 40 609 49 3066 -1 -1
2 6225 14 1718 3 7886 1 8525 22 278 -1 -1
2 642 82 7579 69 1138 24 3544 7 13989 17 9722 12 4347 39 4788 17 4311 30 4323 -1 -1
2 2811 69 1499 -1 -1
2 6149 17 303 72 7361 -1 -1
2 915 61 11268 42 2935 61 12276 1 627 86 534 -1 -1
2 619 68 17161 83 12089 25 1047 10 2960 27 9402 -1 -1
2 9034 86 2455 -1 -1
2 16185 98 27437 -1 -1
2 3510 68 27158 47 706 18 1099 91 5724 -1 -1
2 9969 42 4377 41 3362 99 614 -1 -1
2 11717 86 2244 35 5364 70 9394 94 3363 -1 -1
2 4121 23 13720 68 13383 -1 -1
2 10560 82 1763 -1 -1
2 33379 62 148 42 1113 85 6184 -1 -1
3 15368 77 2063 54 2944 81 5171 -1 -1
3 4173 97 21875 -1 -1
3 2500 48 1429 -1 -1
3 15744 31 10097 13 5710 31 2917 84 1103 -1 -1
3 1391 44 2730 40 1872 50 4286 53 1544 95 8565 -1 -1
3 4311 45 522 56 8150 43 17201 37 3566 24 14616 60 6142 -1 -1
3 5682 74 210 -1 -1
3 740 20 3458 12 1364 34 2145 -1 -1
3 1911 13 3913 90 1971 75 16870 28 381 84 9348 -1 -1
3 6559 51 753 5 14900 50 5580 42 379 66 7529 -1 -1
3 3887 78 1121 50 5723 47 2833 35 293 3 1064 61 8410 -1 -1
3 1478 14 6009 86 2926 77 7023 82 14019 50 1392 41 10840 87 3037 -1 -1
3 299 86 46 -1 -1
3 3803 37 5015 28 398 78 1090 -1 -1
3 8330 12 9369 92 14164 -1 -1
3 8263 73 6465 -1 -1
3 61 36 1720 31 36 74 73 -1 -1
3 8683 43 4016 48 7870 -1 -1
3 205 82 3918 -1 -1
3 7617 75 14836 99 8121 -1 -1
3 11046 23 297 83 8369 49 7425 30 9872 28 11022 53 12994 -1 -1
3 163 14 195 34 7087 16 13259 0 917 16 998 -1 -1
4 6419 10 12359 33 1601 77 7503 -1 -1
4 4065 44 379 11 11505 93 8605 -1 -1
4 2960 77 1167 88 1491 21 7565 89 12505 -1 -1
4 2212 37 6906 88 904 65 5011 91 264 -1 -1
4 860 78 3512 27 1857 72 4339 30 6080 98 2399 -1 -1
4 2752 2 14153 11 556 89 2377 -1 -1
4 4500 33 2355 25 517 4 7889 98 115 -1 -1
4 2148 61 4344 -1 -1
4 2646 81 1103 54 10759 70 1864 35 2094 25 4691 52 7634 -1 -1
4 5596 92 580 -1 -1
4 1805 83 891 -1 -1
4 3513 49 1625 -1 -1
4 1330 0 6612 62 11363 17 12776 23 711 25 10777 67 6531 -1 -1
4 4849 39 1924 29 1794 6 821 99 6184 -1 -1
4 11228 2 19245 5 37580 74 8585 -1 -1
4 15499 57 11249 76 1635 -1 -1
4 3058 1 15606 12 48641 29 3600 -1 -1
4 20995 96 5817 -1 -1
4 6558 27 2018 60 225 -1 -1
4 11636 27 4517 87 519 -1 -1
4 1162 17 5593 84 704 -1 -1
4 1351 94 2304 39 8680 15 19389 19 3107 13 1180 98 27203 -1 -1
5 11637 71 12468 -1 -1
5 6220 16 3649 31 673 26 12080 47 3689 -1 -1
5 680 82 2443 -1 -1
5 6790 67 1445 -1 -1
5 16502 17 1781 6 2465 95 514 -1 -1
5 3919 36 209 72 12971 -1 -1
5 910 27 8432 14 4314 39 7624 0 1250 91 12788 -1 -1
5 1502 20 1320 82 5228 -1 -1
5 7517 36 2776 74 259 -1 -1
5 1732 64 114 74 1492 -1 -1
5 5597 0 1993 97 3464 -1 -1
5 24087 7 5009 71 510 85 21057 -1 -1
5 4396 3 4542 92 1335 -1 -1
5 306 71 591 79 2259 82 603 86 3557 74 2044 11 4324 74 23617 -1 -1
5 3566 32 12125 84 3110 -1 -1
5 3084 60 2744 -1 -1
5 13453 80 5467 12 12851 19 695 99 6684 -1 -1
5 2897 80 7824 -1 -1
5 23581 96 9526 45 6174 88 3218 25 2557 15 894 2 5426 92 2619 -1 -1
5 9105 97 8004 -1 -1
5 3478 75 591 -1 -1
5 9103 88 10208 -1 -1
5 570 47 589 74 368 -1 -1
6 1586 94 1406 92 7712 27 27221 89 1948 46 4137 57 7755 14 11718 69 3363 -1 -1
6 3955 21 522 15 14756 41 11753 -1 -1
6 11191 8 3380 22 1492 56 5958 -1 -1
6 11463 20 2034 73 224 -1 -1
6 7445 40 4538 91 673 -1 -1
6 2078 49 4753 19 3336 32 9466 13 1305 78 11298 -1 -1
6 12075 35 1008 19 4815 20 5094 28 18535 -1 -1
6 5139 24 3478 75 8211 -1 -1
6 14844 9 593 58 258 -1 -1
6 15349 33 771 93 6855 -1 -1
6 5293 94 3900 -1 -1
6 1064 30 2350 60 5780 -1 -1
6 2866 88 2720 -1 -1
6 2959 14 16314 62 23026 65 643 22 2163 20 264 42 6680 -1 -1
6 5688 99 3028 12 3714 88 9634 10 12347 37 2056 89 209 -1 -1
6 1032 98 2500 -1 -1
6 11226 32 7234 15 26168 91 913 -1 -1
7 583 83 676 -1 -1
7 10960 88 9700 42 4756 7 2236 6 9062 95 1627 -1 -1
7 7182 26 17235 96 5632 -1 -1
7 2830 12 5776 94 9587 34 3127 53 1700 -1 -1
7 9104 62 5006 98 6153 -1 -1
7 2750 46 8252 80 14783 -1 -1
7 1217 65 329 -1 -1
7 288 79 847 39 7845 33 6631 30 3901 57 1553 20 4269 0 23181 66 1757 -1 -1
7 830 76 10995 -1 -1
7 7042 59 908 12 398 87 621 -1 -1
7 7411 40 4462 52 23465 64 9485 18 3139 38 8245 78 9417 -1 -1
7 4260 71 3472 44 9230 54 245 17 12661 5 5776 96 16528 -1 -1
7 12651 72 3849 5 2809 29 6457 7 8569 22 1584 77 19389 -1 -1
7 2114 33 20384 26 6369 20 7852 36 4182 16 895 60 8556 -1 -1
7 2303 19 1220 86 223 -1 -1
7 2305 46 368 17 2704 90 7085 -1 -1
7 2254 64 5850 58 65 69 9053 49 518 46 8576 17 3247 42 436 56 8472 -1 -1
7 8602 47 9288 98 6952 -1 -1
7 1883 72 362 39 20302 78 3010 -1 -1
7 24406 62 1884 -1 -1
7 1183 46 4096 -1 -1
7 13394 19 1014 59 24846 -1 -1
7 6155 1 876 10 2938 6 2097 25 2762 66 5560 -1 -1
7 253 54 17398 60 1140 -1 -1
7 370 22 4266 34 5663 31 1199 51 5676 -1 -1
7 9766 91 8351 -1 -1
8 2360 71 4340 -1 -1
8 8463 60 1302 -1 -1
8 2993 47 1009 27 8090 24 16776 96 103 -1 -1
8 406 86 7841 1 3741 96 759 -1 -1
8 7552 56 17845 8 15545 80 1405 -1 -1
8 18262 22 5127 29 15242 45 15229 70 5705 -1 -1
8 884 86 722 -1 -1
8 4681 80 1261 -1 -1
8 2350 10 4287 11 11689 59 474 53 5876 34 2360 27 15237 43 6160 62 827 -1 -1
8 17328 91 1155 -1 -1
8 1170 1 2989 68 4027 -1 -1
8 3922 38 4164 -1 -1
8 28389 78 32125 0 5056 79 11065 -1 -1
8 5621 57 3839 84 2319 -1 -1
8 4300 50 230 62 727 95 3738 -1 -1
8 1030 86 5422 46 9013 22 5631 40 6975 89 5300 -1 -1
8 776 83 827 7 8029 6 3104 53 6376 -1 -1
8 3210 32 1508 77 4597 -1 -1
8 159 12 3922 24 2477 -1 -1
8 797 38 15527 -1 -1
8 5347 47 3687 11 3908 81 15441 -1 -1
8 3920 86 6895 -1 -1
8 5293 19 461 51 8444 -1 -1
8 1378 54 17760 44 832 89 432 -1 -1
8 1668 39 5432 87 6516 -1 -1
8 1886 94 6738 -1 -1
8 1905 90 4897 78 9005 43 4792 75 2090 26 9795 67 139 -1 -1
9 1366 43 827 94 930 -1 -1
9 6480 53 4071 64 672 -1 -1
9 5064 41 1456 62 1558 90 2925 -1 -1
9 2485 41 3791 87 20180 46 5854 65 36 1 5320 86 10365 -1 -1
9 11977 15 2775 74 388 -1 -1
9 8276 95 18827 -1 -1
9 5094 1 24211 56 9564 -1 -1
9 8518 75 3157 -1 -1
9 6759 35 1382 12 2528 22 9087 55 1551 -1 -1
9 10027 45 2655 82 20845 92 5 -1 -1
9 9169 57 1887 91 1485 -1 -1
9 5982 12 3538 48 8186 -1 -1
9 95 84 12860 -1 -1
9 15032 58 16945 44 8322 56 8573 -1 -1
9 521 57 1645 69 5834 -1 -1
9 6452 47 6274 25 8724 52 1556 -1 -1
9 5134 42 7666 16 1600 99 5681 -1 -1
10 13928 72 5109 11 684 99 1144 -1 -1
10 56 79 16093 2 3648 8 2596 83 28469 -1 -1
10 7131 79 15738 -1 -1
10 1648 45 1104 10 7939 51 4522 49 11496 5 8762 32 4115 77 1099 -1 -1
10 8206 45 15430 93 4961 -1 -1
10 1311 15 6578 14 22694 93 3208 -1 -1
10 11350 7 5658 82 4743 -1 -1
10 5846 6 2335 86 3722 -1 -1
10 640 2 9032 5 8971 87 2650 -1 -1
10 1735 3 746 83 29 -1 -1
10 2997 41 10101 -1 -1
10 7795 84 2495 -1 -1
10 697 57 20825 31 4584 28 33377 26 1236 85 5350 -1 -1
10 9771 80 9942 -1 -1
10 15272 42 1012 90 1646 -1 -1
10 5995 86 5049 -1 -1
10 6390 85 1073 51 9788 98 49 -1 -1
10 912 70 3689 -1 -1
10 1028 65 8944 80 12212 41 7776 11 4887 74 3603 -1 -1
10 2822 84 1761 -1 -1
10 2769 40 30686 63 2497 -1 -1
10 4308 23 12428 12 46 11 340 9 5516 46 16028 41 5564 33 6896 87 2242 -1 -1
10 7307 37 8532 88 661 -1 -1
10 775 37 1860 27 2439 94 1656 -1 -1
11 6617 18 1132 36 9630 98 5115 -1 -1
11 15025 17 3784 31 8628 8 557 69 11063 -1 -1
11 6941 4 934 30 792 89 1876 -1 -1
11 11528 1 3710 20 5747 13 3122 94 1125 -1 -1
11 4904 50 5177 35 946 30 8867 79 27557 -1 -1
11 1329 58 7411 8 3521 81 30242 -1 -1
11 23701 73 574 25 549 6 7890 83 35 -1 -1
11 11947 81 11398 91 2032 43 440 65 9086 53 1492 42 1001 40 12117 58 161 -1 -1
11 2621 88 3326 44 2236 20 1214 50 5083 14 963 9 5683 65 8174 -1 -1
11 5220 42 1029 57 1005 50 7966 90 4715 -1 -1
11 156 53 2249 94 5791 -1 -1
11 15935 77 4737 -1 -1
11 1223 77 4073 32 2139 52 933 80 2026 -1 -1
11 8211 2 2132 0 8864 48 1382 36 3927 83 7522 -1 -1
11 897 68 548 -1 -1
11 1636 49 4263 52 7945 78 3125 -1 -1
11 12872 75 10997 42 1701 3 2421 43 2920 -1 -1
12 23275 89 3987 92 3816 0 1087 16 593 68 12715 -1 -1
12 993 71 4022 18 1020 67 2906 -1 -1
12 2166 65 4342 25 9622 12 3208 0 5504 47 2888 -1 -1
12 3604 4 729 35 13823 49 290 15 3297 64 3954 61 3768 22 4792 8 4598 15 10025 16 5293 68 3604 -1 -1
12 5246 64 3196 73 1533 45 5584 75 13502 -1 -1
12 1091 42 651 26 2606 5 422 60 8776 -1 -1
12 14009 34 5953 39 3764 18 732 56 2243 -1 -1
12 7505 39 10570 94 4367 -1 -1
12 5258 11 5327 13 3148 60 10626 10 34 68 3643 -1 -1
12 4899 13 607 94 1410 -1 -1
12 6166 78 408 41 9126 99 155 -1 -1
12 480 35 1885 29 6093 32 275 56 2996 -1 -1
12 7282 45 1242 71 1397 85 2935 -1 -1
12 12934 71 3845 -1 -1
12 2052 91 7775 -1 -1
12 982 32 5005 69 14956 -1 -1
12 3884 25 1800 76 497 -1 -1
13 3986 32 23772 43 11260 -1 -1
13 7622 2 3927 11 15915 8 7915 16 10723 5 8114 -1 -1
13 11419 44 98 59 4999 66 4509 -1 -1
13 1676 38 85 52 14333 76 7501 -1 -1
13 8268 97 4083 50 13357 48 1460 94 13554 -1 -1
13 4709 49 4941 39 26901 14 493 61 1560 -1 -1
13 698 18 466 10 4505 62 20833 -1 -1
13 7046 45 2595 -1 -1
13 5428 67 6509 95 9036 -1 -1
13 742 54 475 66 6061 45 1114 4 18926 93 679 -1 -1
13 2938 67 1423 71 663 45 1989 54 13140 70 3516 -1 -1
13 607 55 24850 76 2395 -1 -1
13 924 27 21807 78 14920 -1 -1
13 304 15 13307 21 29218 9 6004 82 4228 -1 -1
13 247 54 255 6 2142 84 8328 -1 -1
13 7714 14 1713 69 2512 -1 -1
13 1205 74 2174 15 4057 85 4784 -1 -1
13 6112 23 6019 36 317 51 9746 63 665 -1 -1
13 8875 95 2489 -1 -1
13 8924 81 2 7 334 37 3533 58 20023 -1 -1
13 533 74 9460 -1 -1
13 2502 17 5490 58 1427 32 1402 10 2999 83 3526 -1 -1
13 15910 76 4401 -1 -1
13 4937 79 919 -1 -1
13 678 5 7496 27 2068 31 5786 14 14935 84 4032 -1 -1
13 2853 8 1040 61 9437 -1 -1
13 478 20 565 36 10108 99 4704 -1 -1
13 4980 1 20261 57 68936 96 15562 -1 -1
13 27314 59 18001 40 6092 99 15551 -1 -1
14 448 72 5748 34 6788 93 1635 -1 -1
14 9368 12 16623 44 8342 -1 -1
14 3546 3 14 53 3277 -1 -1
14 1506 58 28477 92 2284 -1 -1
14 12314 89 1700 23 5166 80 1868 13 7605 95 3651 -1 -1
14 9667 47 1643 11 9826 1 8033 75 28825 -1 -1
14 3870 45 8831 26 19172 24 2789 62 3611 -1 -1
14 2689 67 365 49 9303 52 21 75 1546 -1 -1
14 24087 33 3036 80 3334 -1 -1
14 3921 66 5315 14 3722 42 3680 68 6396 -1 -1
14 28607 60 8402 30 2930 25 1988 83 19113 -1 -1
14 5281 87 917 86 3831 12 4934 69 1902 -1 -1
14 2257 17 7331 43 4359 -1 -1
14 1930 17 3070 32 4029 96 1633 -1 -1
14 5752 34 5763 -1 -1
14 6294 65 4310 15 27602 39 2267 6 665 35 6476 60 523 -1 -1
14 1050 44 1343 -1 -1
14 1789 65 1317 92 10967 -1 -1
14 5863 56 1523 86 4267 -1 -1
14 2271 34 288 48 2337 62 9018 -1 -1
14 1105 62 4577 72 4895 -1 -1
14 3510 7 4444 54 6161 80 375 -1 -1
15 1726 37 4051 51 12248 -1 -1
15 6056 44 1391 57 2762 74 796 40 3687 17 15126 37 15933 76 10394 -1 -1
15 2520 26 8342 33 257 55 2934 50 7222 58 354 -1 -1
15 4658 83 731 85 13844 48 2123 4 2048 14 23702 94 474 -1 -1
15 456 85 3028 90 1785 36 578 83 2003 39 2786 38 3308 39 462 35 20234 82 277 -1 -1
15 1618 64 952 -1 -1
15 5642 61 11803 28 1457 49 8501 -1 -1
15 1453 13 9671 30 4681 57 485 -1 -1
15 4644 84 9733 -1 -1
15 2052 56 2756 67 11911 51 7609 81 7021 -1 -1
15 15824 5 3071 49 690 34 14590 18 581 3 14268 61 4409 -1 -1
15 9195 67 11590 -1 -1
15 5594 37 16816 9 3972 52 6671 13 939 64 16802 -1 -1
15 290 29 7007 98 615 -1 -1
15 19162 43 320 39 1741 67 3677 -1 -1
15 5794 2 3006 12 2975 66 11185 -1 -1
15 8399 51 20436 1 1210 89 11825 -1 -1
15 242 19 2804 37 11628 18 8115 81 2943 -1 -1
15 7096 94 5409 20 1726 49 1820 29 14397 36 9888 46 2854 -1 -1
15 1156 85 9307 -1 -1
15 6335 73 3328 44 2965 48 8438 36 4265 86 16113 -1 -1
15 9979 67 3142 -1 -1
15 17542 0 7713 83 1519 -1 -1
15 38460 30 10811 96 2512 -1 -1
16 3856 19 12463 17 2142 88 17301 -1 -1
16 1192 84 25964 52 11477 66 3786 -1 -1
16 1575 99 2842 -1 -1
16 1376 97 13077 -1 -1
16 26119 4 4351 48 1114 27 373 17 5862 80 19806 -1 -1
16 15286 69 18884 -1 -1
16 1124 80 7473 97 1321 60 5999 24 394 87 2853 -1 -1
16 4400 50 3728 61 206 -1 -1
16 20662 54 2066 -1 -1
16 5484 72 821 47 1210 9 11505 80 2260 -1 -1
16 1981 9 3496 40 952 25 2288 68 3842 -1 -1
16 581 97 6341 74 1929 87 5847 11 1750 60 9128 31 1290 61 14013 -1 -1
16 10641 65 6893 58 4696 87 322 -1 -1
16 6601 57 1920 56 9547 52 657 61 2742 -1 -1
16 2734 62 8765 -1 -1
17 4273 32 11410 78 10610 -1 -1
17 5227 96 857 -1 -1
17 7783 64 8115 23 3100 47 492 12 2040 38 3710 20 900 4 5343 -1 -1
17 15583 24 6251 78 11414 47 3051 90 1418 -1 -1
17 11826 96 101 -1 -1
17 812 47 8819 58 8802 21 2878 33 10671 58 3173 8 5944 40 1044 17 450 60 4578 -1 -1
17 2502 6 10428 34 10829 99 11340 -1 -1
17 11363 31 1906 87 627 -1 -1
17 306 55 7158 8 6072 58 3267 -1 -1
17 8385 79 550 21 4470 93 4065 -1 -1
17 7357 59 4919 41 1123 20 3138 43 653 -1 -1
17 18120 60 3176 99 696 -1 -1
17 1810 46 999 95 239 -1 -1
17 8176 99 2492 -1 -1
17 7668 31 6799 98 821 -1 -1
17 5543 92 211 -1 -1
17 418 5 1627 36 4618 98 15082 -1 -1
17 13577 52 5654 95 145 -1 -1
17 2953 13 2543 93 7989 -1 -1
17 1672 64 5412 -1 -1
17 692 73 437 31 7584 94 8132 -1 -1
18 967 31 4863 65 14217 18 1803 46 10658 63 6906 -1 -1
18 5019 46 2827 -1 -1
18 5172 75 12236 76 1833 92 5362 -1 -1
18 3901 15 4306 54 309 99 7229 -1 -1
18 1526 43 14697 55 15513 10 5993 74 3618 -1 -1
18 28838 28 2746 77 2532 -1 -1
18 1348 90 1697 54 2712 4 1888 49 9942 74 80 -1 -1
18 438 98 3387 -1 -1
18 12004 64 12334 80 7219 -1 -1
18 497 45 3484 68 1805 -1 -1
18 4569 70 12080 88 746 -1 -1
18 5057 68 6638 46 8669 99 3579 -1 -1
18 9613 81 13686 -1 -1
18 4539 8 6673 1 2413 90 722 -1 -1
18 1254 67 7654 80 316 -1 -1
18 4972 98 3741 97 1093 89 5729 95 672 71 356 11 4367 42 8674 73 1831 -1 -1
18 11443 24 7032 8 1989 56 12740 -1 -1
18 7268 34 15619 27 9878 7 142 60 3356 -1 -1
18 11674 36 4400 35 962 29 13857 74 6233 -1 -1
18 4193 74 10625 -1 -1
18 1216 69 3631 94 7951 -1 -1
18 693 15 944 36 170 67 766 -1 -1
19 10045 49 5033 -1 -1
19 794 42 21836 16 17391 12 4975 18 5853 2 7926 50 2260 -1 -1
19 3094 97 7518 -1 -1
19 3493 94 10190 -1 -1
19 23186 56 1093 -1 -1
19 215 79 1493 87 2504 -1 -1
19 1179 42 8216 63 2423 -1 -1
19 4111 85 4913 -1 -1
19 2884 94 4341 -1 -1
19 17115 72 23218 -1 -1
19 1369 1 12200 84 843 -1 -1
19 1523 39 5668 76 3085 -1 -1
19 17254 38 16754 63 13202 -1 -1
19 18157 8 7075 69 1553 -1 -1
19 690 28 11264 25 3851 22 7341 45 1982 96 4462 -1 -1
19 6072 58 4299 88 6413 -1 -1
19 968 88 467 -1 -1
19 2058 17 3639 20 623 9 7764 35 1532 -1 -1
19 6636 15 10498 8 2777 92 327 -1 -1
19 6510 12 4628 66 3860 -1 -1
20 2171 31 8193 62 3004 -1 -1
20 4297 83 6574 12 597 62 6081 -1 -1
20 8634 35 19593 55 11932 -1 -1
20 1326 16 9938 39 2302 96 14877 -1 -1
20 202 97 689 -1 -1
20 6863 19 2264 49 6715 -1 -1
20 10593 53 1182 37 25 71 3443 -1 -1
20 3710 90 292 -1 -1
20 3868 80 14895 -1 -1
20 273 7 10657 77 905 -1 -1
20 553 30 6650 80 1962 -1 -1
20 10222 70 1675 67 13794 29 4620 99 35699 -1 -1
20 7677 93 5522 -1 -1
20 3893 31 15 50 6419 -1 -1
20 2933 54 182 61 6531 31 1073 76 4821 -1 -1
20 1950 2 1152 77 3521 -1 -1
20 5433 47 6112 97 1882 -1 -1
20 14846 88 17177 14 1993 86 21381 75 1662 16 1656 80 2867 -1 -1
20 305 30 4525 34 3610 -1 -1
20 8159 22 6202 50 13445 84 3742 -1 -1
20 4592 8 4618 52 1334 6 431 43 1909 -1 -1
20 305 30 3161 31 5926 76 6846 -1 -1
20 6309 65 21956 -1 -1
20 3533 65 2908 89 1808 -1 -1
20 1691 69 10515 99 1088 -1 -1
20 13853 62 23573 -1 -1
21 10164 3 11552 58 19672 -1 -1
21 6962 56 6258 24 763 13 1709 43 9485 64 7230 -1 -1
21 11359 34 6060 63 542 -1 -1
21 151 17 5680 97 1957 -1 -1
21 1945 68 9183 90 6847 -1 -1
21 58 7 4747 82 5490 -1 -1
21 19252 69 4867 -1 -1
21 6847 71 535 63 3287 64 105 53 9552 64 21760 -1 -1
21 8147 67 680 1 11185 5 6068 31 957 80 6366 -1 -1
21 3643 41 18768 89 1733 -1 -1
21 10036 53 7481 -1 -1
21 6262 77 2667 -1 -1
21 3557 87 3767 31 183 2 6655 56 7056 -1 -1
21 10532 12 7267 83 2600 -1 -1
21 13598 27 4983 25 564 94 346 -1 -1
21 1908 71 8203 -1 -1
21 15170 94 9216 -1 -1
21 7357 84 11832 -1 -1
22 4021 90 15888 77 3982 38 2349 20 9184 63 14353 -1 -1
22 13557 71 17752 44 3963 87 16046 -1 -1
22 1816 41 1511 91 10593 -1 -1
22 3498 40 1634 67 8522 77 2818 -1 -1
22 5939 8 653 17 7838 34 4754 -1 -1
22 935 10 3197 37 16958 90 1341 -1 -1
22 11099 50 1861 90 5909 -1 -1
22 12207 26 12611 48 8415 36 5402 85 638 -1 -1
22 7632 45 9421 13 238 8 14380 14 3667 73 1185 -1 -1
22 5826 9 22982 35 1816 -1 -1
22 585 56 7576 37 5662 82 1823 -1 -1
22 9097 87 10193 31 633 30 8704 38 231 36 1263 38 628 84 818 -1 -1
22 766 36 9865 96 854 -1 -1
22 1744 5 10488 38 3723 68 989 -1 -1
22 7337 49 11860 3 6942 51 4822 32 5237 97 168 -1 -1
22 5060 86 544 46 3348 43 8756 26 3951 89 5228 -1 -1
22 1962 88 1347 -1 -1
22 2601 96 519 83 5243 89 2948 -1 -1
22 128 41 4454 10 25906 24 1277 77 708 -1 -1
22 2435 18 1223 66 1637 -1 -1
22 13074 85 7421 2 1227 13 12664 79 16070 -1 -1
23 2676 18 9120 14 161 62 3084 31 7981 98 4458 -1 -1
23 10106 32 840 2 8612 88 4669 -1 -1
23 15520 73 11664 69 16706 6 1022 69 4036 -1 -1
23 3735 9 635 39 654 54 107 -1 -1
23 3052 90 2735 67 2903 89 6326 65 769 34 7156 30 3035 57 6830 -1 -1
23 34 55 7337 61 6494 1 5794 69 3626 -1 -1
23 3708 66 817 63 7565 8 5944 11 2997 45 888 -1 -1
23 1028 12 1296 11 1026 1 5273 50 7744 23 36226 64 26668 -1 -1
23 15379 67 664 62 3476 98 10059 -1 -1
23 18038 33 624 89 834 -1 -1
23 8876 2 6102 23 22165 31 2043 66 1755 -1 -1
23 17118 75 4643 71 1399 49 3536 7 8466 98 1461 -1 -1
23 4452 11 10026 20 4065 32 11010 -1 -1
23 1347 44 5160 43 4181 76 247 -1 -1
23 9736 21 19249 72 7736 -1 -1
23 426 46 9189 7 7745 38 794 5 1405 44 5387 -1 -1
23 4447 14 3288 19 2187 81 10083 -1 -1
23 1016 97 1592 -1 -1
23 15015 98 5077 -1 -1
23 12468 25 13746 2 12693 67 10578 -1 -1
23 2536 4 1139 76 2017 -1 -1
24 2638 82 367 21 567 4 5876 79 8922 -1 -1
24 28519 53 3380 43 3457 65 6036 30 3252 23 13356 95 4253 -1 -1
24 25531 87 9955 -1 -1
24 6039 67 10385 74 33676 37 456 18 4021 71 5760 -1 -1
24 15256 91 1088 41 1111 51 3709 0 2788 99 14114 -1 -1
24 9334 23 14771 98 1520 -1 -1
24 2625 20 6745 3 5971 54 5689 -1 -1
24 992 63 1991 -1 -1
24 213 65 14478 -1 -1
24 5731 12 1768 44 9849 -1 -1
24 212 66 3211 5 10370 48 13232 23 5403 46 837 10 1402 26 3092 29 7691 -1 -1
24 3336 40 6531 -1 -1
24 5049 45 433 66 692 27 9840 21 3992 20 8403 78 25189 -1 -1
24 2594 1 13226 74 2499 -1 -1
24 2929 83 10808 -1 -1
24 1748 80 3024 -1 -1
24 6323 28 12169 55 6066 94 6086 -1 -1
24 5741 87 1574 4 3404 57 629 0 4290 4 4034 10 3914 48 2024 -1 -1
25 921 13 2440 43 1626 70 5386 -1 -1
25 4290 89 6541 77 3772 14 6706 94 3738 -1 -1
25 6251 24 2318 37 24623 -1 -1
25 2602 40 1017 81 7268 -1 -1
25 4556 21 744 47 10581 48 507 89 11098 -1 -1
25 2682 40 5675 61 908 8 2170 31 5323 2 11803 18 931 -1 -1
25 1569 27 2541 70 10491 49 1386 76 1824 -1 -1
25 3543 97 463 -1 -1
25 1309 49 19310 58 11646 84 8042 -1 -1
25 3527 44 1562 90 9324 -1 -1
25 543 27 10430 21 8609 48 12018 1 3655 7 10344 94 8435 -1 -1
25 8051 30 2713 10 6256 41 43 45 4532 -1 -1
25 8674 26 5047 8 24445 87 13807 -1 -1
25 1080 94 15596 -1 -1
25 159 44 6083 65 16851 33 658 17 4048 39 3560 -1 -1
25 5253 65 2468 32 4465 53 4274 73 4748 -1 -1
25 1014 73 623 81 19316 -1 -1
25 9296 5 15019 41 383 -1 -1
25 1635 67 4539 97 933 -1 -1
25 8119 12 2509 36 6974 63 3028 -1 -1
25 5986 39 1894 87 9292 33 1737 15 2 63 786 -1 -1
25 484 69 6833 15 4134 89 701 -1 -1
25 20219 3 24513 61 9852 59 37106 50 928 10 4907 63 536 -1 -1
25 10207 28 1299 39 1260 50 1310 51 17989 91 14918 -1 -1
25 23933 24 6028 91 11695 -1 -1
26 2074 78 6959 20 5249 89 700 17 354 26 4069 0 9869 73 15329 50 5602 33 9217 35 2582 2 3571 88 5502 -1 -1
26 9927 87 11919 -1 -1
26 2714 43 902 73 4546 -1 -1
26 6935 89 96 -1 -1
26 14 58 20346 -1 -1
26 8981 79 1474 -1 -1
26 7335 33 4656 97 598 -1 -1
26 13275 60 2406 99 1681 0 3329 35 3849 31 2522 66 6445 -1 -1
26 3682 85 9163 -1 -1
26 18251 25 19300 42 18855 -1 -1
26 14160 43 611 -1 -1
26 2583 86 16443 -1 -1
26 3111 55 11085 7 439 78 10553 -1 -1
26 5820 63 2727 -1 -1
26 6180 97 1229 -1 -1
26 7763 5 7106 1 90 31 3813 95 553 -1 -1
26 2583 85 670 -1 -1
27 299 87 12440 -1 -1
27 6810 15 14295 3 4779 95 2356 -1 -1
27 7390 51 3688 99 10971 17 16848 96 6167 -1 -1
27 2708 36 1949 43 10805 11 5557 34 3617 -1 -1
27 15244 90 2779 53 9648 2 552 33 7225 -1 -1
27 1566 14 4231 95 16327 -1 -1
27 18452 36 5110 98 14675 73 5090 49 1638 20 215 1 3988 61 3893 -1 -1
27 5380 58 4701 27 3352 1 7079 27 15661 32 1306 46 5517 -1 -1
27 1678 23 3433 15 8280 26 6871 59 9125 -1 -1
27 1643 13 3626 50 2601 90 2827 -1 -1
27 597 99 6149 -1 -1
27 1803 99 6483 89 13946 16 4990 6 10244 77 252 -1 -1
27 21955 24 3479 77 4543 -1 -1
27 1532 80 5285 45 13864 71 797 -1 -1
27 8667 65 3584 32 7556 22 13574 37 1657 54 11322 -1 -1
27 28 72 4780 78 7017 87 555 -1 -1
27 3372 40 4610 93 6215 64 816 36 4331 99 14371 -1 -1
27 12104 81 6302 -1 -1
27 3081 69 3854 19 3794 35 2830 72 5031 -1 -1
27 1633 30 3036 5 363 51 13772 32 5772 60 3583 -1 -1
28 2339 39 14092 3 29849 45 10716 22 14400 83 7303 -1 -1
28 2208 63 2248 33 1357 9 1130 27 99 2 11472 3 10938 97 5391 -1 -1
28 795 71 549 46 685 64 3960 79 25830 -1 -1
28 5600 92 17375 43 4109 51 15331 47 4410 29 9453 80 5202 -1 -1
28 4801 25 5538 89 1111 4 3829 79 4566 90 14822 4 8548 66 634 -1 -1
28 5124 2 1895 67 2742 19 3353 49 3291 66 498 -1 -1
28 8043 38 6177 51 2747 44 755 52 2780 5 2427 26 8004 43 1715 -1 -1
28 104 46 7588 33 2657 82 1682 -1 -1
28 5863 48 2064 71 711 45 32706 62 1955 23 2275 8 19724 51 3974 -1 -1
28 2346 76 9526 91 3921 53 2806 19 18922 3 2570 90 604 -1 -1
28 2351 52 24039 -1 -1
28 575 52 4293 20 3138 22 324 14 3332 64 3716 -1 -1
28 388 56 1381 28 788 72 10849 -1 -1
28 286 87 2153 73 1589 72 620 87 1803 -1 -1
28 817 23 8224 69 481 74 3307 82 1937 -1 -1
28 6377 36 7872 26 2701 78 2035 -1 -1
28 1634 65 7492 71 4229 48 1644 63 9288 72 2659 97 2973 -1 -1
28 4047 25 729 0 9764 21 15033 24 2624 -1 -1
28 21925 55 14100 91 6074 -1 -1
28 7680 56 3550 90 17811 -1 -1
28 3641 14 606 90 12119 95 3243 34 707 91 1255 -1 -1
28 6941 16 2329 74 1685 -1 -1
28 13429 67 1352 52 14925 67 10930 92 7934 -1 -1
28 12050 29 220 55 3415 -1 -1
28 2892 27 4525 67 8516 -1 -1
29 4817 97 18669 -1 -1
29 30060 69 1513 63 8066 9 4217 78 138 -1 -1
29 4401 66 575 -1 -1
29 3663 32 9215 93 5388 -1 -1
29 8958 75 3114 44 5315 92 16189 -1 -1
29 1657 47 172 78 9589 -1 -1
29 7150 34 105 9 1650 95 8927 -1 -1
29 14961 38 3385 79 16553 83 1062 57 3191 42 3115 43 6477 76 4591 -1 -1
29 32187 37 7028 16 5295 54 1062 96 14110 -1 -1
29 3702 17 2604 87 6063 89 1333 14 7859 86 838 -1 -1
29 25014 56 6200 95 8012 -1 -1
29 6892 43 11914 23 3727 1 6164 54 5484 -1 -1
29 9230 7 6937 82 7825 -1 -1
29 2385 52 2824 79 2849 -1 -1
29 6730 26 5058 42 3826 -1 -1
29 2347 22 3247 63 1604 -1 -1
29 5524 45 12354 38 5632 47 10847 -1 -1
30 11345 39 12745 46 3824 -1 -1
30 1320 12 205 77 6208 -1 -1
30 1104 59 11459 28 8919 53 7001 58 3467 93 6008 -1 -1
30 3960 76 2313 -1 -1
30 22697 56 12463 51 7609 69 4839 18 1541 84 1790 -1 -1
30 6368 53 11425 74 3991 50 1168 0 3346 26 1149 24 8007 66 3759 -1 -1
30 20392 86 1968 20 3508 24 6901 99 131 -1 -1
30 7637 65 8518 -1 -1
30 1356 51 2807 92 2023 56 3809 30 4046 67 28955 -1 -1
30 459 73 11079 -1 -1
30 11859 73 3551 -1 -1
30 3658 12 5422 8 340 73 9044 -1 -1
30 8539 7 2349 53 2336 68 7592 -1 -1
30 9155 78 15281 92 2215 -1 -1
30 148 71 22109 -1 -1
30 3700 90 5095 -1 -1
30 4025 19 1993 88 2138 -1 -1
30 14840 6 6190 58 1930 -1 -1
31 11279 56 4724 74 1175 3 4971 82 27773 85 762 90 7550 91 6744 -1 -1
31 4833 38 1746 80 10342 -1 -1
31 7315 98 2585 -1 -1
31 7031 14 13958 58 2682 -1 -1
31 11409 87 2439 80 4080 40 252 80 1004 -1 -1
31 8537 32 2342 10 9671 99 6374 -1 -1
31 1251 33 11827 57 2731 -1 -1
31 1441 3 4168 26 14314 95 2102 -1 -1
31 1806 74 5820 -1 -1
31 1757 63 1892 -1 -1
31 402 87 2544 41 9532 7 2043 54 8679 -1 -1
31 406 88 1291 19 3407 89 3129 -1 -1
31 15304 5 180 42 17615 20 1841 50 1855 -1 -1
31 8605 52 2552 11 9981 33 14159 19 10485 75 2972 -1 -1
31 981 33 985 76 3208 -1 -1
31 2909 45 1257 27 5159 51 7708 58 12684 14 3778 58 2440 31 21917 27 152 62 2301 -1 -1
31 210 52 11574 15 7960 13 12584 93 1861 -1 -1
31 6674 62 9765 89 9554 60 603 93 986 -1 -1
31 2464 15 5046 98 6499 -1 -1
31 289 20 1657 57 6566 -1 -1
32 5466 76 3618 -1 -1
32 15235 56 630 -1 -1
32 5121 3 7479 80 8329 49 2714 89 5883 -1 -1
32 1354 35 2315 40 1178 69 12126 -1 -1
32 8493 73 5926 -1 -1
32 385 56 384 86 7048 59 1082 31 233 11 2289 0 2314 94 3812 -1 -1
32 2717 48 1196 2 1425 66 5818 -1 -1
32 16657 48 4746 76 10258 -1 -1
32 5516 50 399 70 12445 61 18327 74 6056 -1 -1
32 953 33 4300 15 13276 57 3949 86 7307 -1 -1
32 644 73 376 1 3964 56 5768 11 6868 62 2896 -1 -1
32 6957 43 4452 93 4726 -1 -1
32 2406 33 14274 15 430 58 7158 -1 -1
32 648 57 1209 6 1059 84 18169 -1 -1
32 2524 28 96 12 1160 99 2305 -1 -1
32 10216 60 19522 86 1789 -1 -1
32 1264 14 2535 21 11964 48 5994 -1 -1
32 3000 91 15691 -1 -1
33 3948 18 10036 16 11584 86 781 -1 -1
33 7193 7 6401 60 387 -1 -1
33 4792 80 843 33 1432 18 8216 91 1596 -1 -1
33 12384 16 5701 6 1780 98 1988 -1 -1
33 6202 77 8599 -1 -1
33 3553 80 907 65 1226 2 1253 38 6694 90 7865 -1 -1
33 1955 72 2934 -1 -1
33 14857 14 1387 29 1902 47 4978 -1 -1
33 2165 92 3888 -1 -1
33 2002 63 2730 46 14833 83 4383 -1 -1
33 766 92 3890 66 3951 12 5564 25 4470 94 1525 -1 -1
33 164 7 1427 25 9272 6 9166 5 19981 35 8493 -1 -1
33 9121 48 157 31 713 82 7211 -1 -1
33 618 31 5546 42 8614 56 5338 42 574 80 5870 -1 -1
33 1812 84 24231 76 10748 92 10587 -1 -1
33 2607 20 4753 2 3333 31 305 36 518 -1 -1
33 4789 78 787 95 3544 -1 -1
33 14082 64 145 73 600 -1 -1
34 1639 72 8820 4 3017 78 2752 -1 -1
34 3863 89 79 98 19495 -1 -1
34 8634 41 2847 33 497 5 71 97 1819 -1 -1
34 1778 2 750 27 588 4 3627 53 5218 19 1695 70 1073 -1 -1
34 38068 64 3948 70 2901 -1 -1
34 4259 50 299 51 7709 34 9937 31 8821 62 4839 -1 -1
34 1830 48 3513 -1 -1
34 5602 18 13633 72 8698 45 581 1 6043 48 13809 -1 -1
34 9190 69 55 1 4621 20 1906 6 2971 56 8834 -1 -1
34 17913 95 1363 68 7774 58 3531 61 6098 37 3053 13 4675 3 6235 37 517 59 4496 -1 -1
34 121 95 1050 -1 -1
34 944 48 177 74 21648 30 1210 78 2171 -1 -1
34 1270 46 1766 17 10822 88 1303 93 1005 -1 -1
34 12239 87 3213 93 1141 25 3832 97 16174 -1 -1
35 11972 40 21248 83 100 -1 -1
35 1523 76 455 5 1958 82 125 -1 -1
35 7895 21 2118 53 4997 44 22120 39 4741 55 4395 -1 -1
35 9093 54 4012 73 13214 -1 -1
35 2611 4 755 83 3166 -1 -1
35 9546 71 5943 30 1884 63 2711 74 17613 -1 -1
35 2427 24 2259 15 13650 64 5167 -1 -1
35 554 16 10370 76 260 -1 -1
35 168 63 3616 42 242 79 3382 65 2713 61 13557 58 12386 54 4358 80 2222 -1 -1
35 12846 42 2843 81 3329 -1 -1
35 12708 8 4037 59 4273 -1 -1
35 488 21 6647 85 1013 -1 -1
35 13589 55 8147 17 24626 96 13 -1 -1
35 3867 12 815 1 3802 59 8025 -1 -1
35 14679 42 12858 39 322 76 10663 -1 -1
35 524 85 4920 -1 -1
35 1761 54 2622 14 1841 82 4193 -1 -1
35 6716 4 1613 41 8823 -1 -1
35 3618 54 3657 81 11120 34 36730 77 21236 -1 -1
35 1805 2 8160 27 2052 99 3008 -1 -1
36 12727 86 7684 90 6929 -1 -1
36 8993 12 26053 91 40 -1 -1
36 2911 45 15150 99 7423 -1 -1
36 7448 19 3662 77 1400 -1 -1
36 22806 43 1935 74 14276 -1 -1
36 17449 45 4275 89 4580 -1 -1
36 5255 90 7473 99 6464 19 29369 16 16071 50 6691 -1 -1
36 9379 40 8500 61 21950 29 1656 55 5579 -1 -1
36 2704 74 18169 92 2193 61 24607 99 7199 -1 -1
36 1972 45 3521 57 5128 33 2402 90 7399 -1 -1
36 9220 60 13382 2 7330 81 68 -1 -1
36 1296 65 1753 18 4104 50 4030 -1 -1
36 8073 6 9030 17 1534 24 4675 92 8445 -1 -1
36 4192 71 6847 -1 -1
36 45 73 130 -1 -1
36 2389 86 3333 17 8905 35 1016 -1 -1
37 4393 10 279 50 638 54 5377 24 19489 58 1563 -1 -1
37 170 32 8024 90 7140 -1 -1
37 2561 82 5089 46 1872 15 2640 76 1921 -1 -1
37 2100 36 1497 68 1736 -1 -1
37 15485 1 793 32 391 13 17353 29 3148 -1 -1
37 2765 96 131 4 3238 28 5756 19 1902 14 1110 97 1665 -1 -1
37 3089 95 6095 10 221 83 5660 -1 -1
37 7274 21 4200 27 2823 91 1852 -1 -1
37 573 10 10409 24 626 47 2571 -1 -1
37 561 41 2444 1 3188 11 249 16 5375 25 8245 -1 -1
37 4796 19 392 65 8517 -1 -1
37 2225 70 7778 29 2683 11 490 70 4006 -1 -1
37 5557 61 4614 31 3292 89 4021 -1 -1
37 1436 1 39 47 8907 11 608 40 10256 88 5024 -1 -1
37 726 71 2965 -1 -1
37 354 3 1205 22 1185 74 7070 -1 -1
37 15164 14 4426 98 9098 -1 -1
37 10742 8 11836 38 273 35 5616 91 4910 -1 -1
37 6333 3 11195 82 2096 -1 -1
37 109 38 6190 39 11163 72 3792 -1 -1
37 4909 73 674 40 534 89 7635 -1 -1
37 2510 94 6137 -1 -1
37 391 62 342 37 1201 11 6437 89 4601 -1 -1
37 4209 86 5537 72 4303 63 4436 66 13845 43 1708 51 1396 89 6663 -1 -1
37 29013 91 4680 -1 -1
37 11773 77 702 16 4382 80 3323 -1 -1
37 69 12 4749 56 3143 -1 -1
38 13867 3 19924 25 2480 26 4247 10 2465 22 15750 -1 -1
38 1791 35 10542 46 1593 26 4871 55 1675 -1 -1
38 4958 77 2386 25 23633 98 5543 -1 -1
38 3248 73 3058 32 6661 9 9701 41 14544 27 8125 56 4436 -1 -1
38 10887 76 6123 -1 -1
38 3604 36 1063 75 5009 91 5340 -1 -1
38 4598 82 5780 51 9958 52 9832 34 16183 67 15217 -1 -1
38 867 57 7308 40 6927 43 3834 12 2914 33 276 90 670 -1 -1
38 11006 57 6886 -1 -1
38 6870 70 316 64 2412 0 179 62 4623 75 4013 -1 -1
38 15035 47 4293 12 497 18 6200 39 13242 -1 -1
38 10088 12 21874 84 11873 -1 -1
38 20 16 3038 88 3659 -1 -1
38 9551 9 1476 25 740 69 7161 -1 -1
38 2723 60 15279 20 8333 64 2920 -1 -1
38 5654 98 11860 -1 -1
38 13432 76 7892 -1 -1
38 335 32 11165 91 8958 17 9462 8 3664 40 9255 -1 -1
38 3401 89 1216 83 194 1 19071 86 15914 -1 -1
38 15438 51 14416 35 1466 31 75 67 761 -1 -1
38 5074 92 18471 -1 -1
38 1420 94 761 -1 -1
38 1422 66 1125 30 9667 51 7293 82 7417 -1 -1
39 877 33 1560 67 13597 54 7565 25 9073 15 4503 6 12218 9 612 27 2101 -1 -1
39 1727 21 16207 60 454 90 4796 -1 -1
39 5110 45 6224 98 1771 -1 -1
39 3552 63 2167 28 4507 12 6529 20 3821 -1 -1
39 579 17 448 84 789 -1 -1
39 1396 74 12108 85 14658 34 3184 18 2073 58 6003 -1 -1
39 4537 41 15019 39 895 6 85 72 1408 -1 -1
39 5472 77 3714 96 1759 88 1590 2 2013 80 111 79 13601 -1 -1
39 99 38 7640 35 1394 85 8373 -1 -1
39 6527 63 7920 8 14803 32 2764 73 12250 -1 -1
39 148 83 2367 78 1351 1 2555 31 6548 79 5360 -1 -1
39 11543 14 1474 19 8090 9 1962 67 2941 -1 -1
39 12830 50 2462 26 3847 98 6818 -1 -1
39 10692 71 6382 80 12459 38 44045 35 12258 62 1607 -1 -1
39 1686 51 4313 73 19866 12 224 55 9925 76 2622 -1 -1
39 670 80 12633 60 4743 17 2326 78 262 -1 -1
39 14821 75 476 52 20186 82 6062 67 688 72 365 7 10523 6 5517 93 14757 -1 -1
39 387 87 1435 72 3512 49 6742 32 2690 18 731 63 4025 -1 -1
39 449 8 5907 99 13075 -1 -1
39 3741 53 1595 99 4509 -1 -1
39 4249 0 16342 35 406 36 2065 4 507 44 2696 -1 -1
39 18183 70 5522 -1 -1
39 3244 96 3938 -1 -1
39 4954 61 6196 90 5067 -1 -1
39 3236 21 6901 33 11700 -1 -1
40 919 28 5586 44 6061 21 4507 35 14569 62 2847 -1 -1
40 6320 54 1748 27 6833 64 8129 -1 -1
40 857 95 11919 -1 -1
40 1126 11 2406 53 988 33 9355 30 8581 3 3690 77 6980 -1 -1
40 12852 73 3884 43 3535 45 3525 20 3573 29 1816 71 22542 -1 -1
40 2789 38 3509 42 9692 78 8128 -1 -1
40 1002 44 1732 24 8232 75 2440 70 453 16 8027 30 11216 -1 -1
40 7946 35 12516 86 436 -1 -1
40 6050 85 2625 17 571 18 5739 16 3472 8 4473 58 7760 -1 -1
40 426 94 125 8 4503 0 1738 12 10049 16 3733 73 16248 -1 -1
40 11699 78 15764 -1 -1
40 8995 68 2445 23 472 64 5783 13 4306 71 3902 -1 -1
40 1785 15 201 49 13860 71 6507 97 11045 -1 -1
40 5491 5 1899 93 1329 -1 -1
40 2375 81 3037 28 3275 66 19771 15 6354 67 1102 -1 -1
40 2445 41 6129 91 358 82 1444 9 5816 6 1989 15 6866 -1 -1
40 8104 2 2471 47 4153 -1 -1
40 3479 31 3414 77 19908 -1 -1
40 21265 72 2178 -1 -1
40 1613 10 8304 13 2875 79 2891 -1 -1
40 5640 34 10871 95 3951 -1 -1
40 5083 45 4849 11 38555 79 6211 -1 -1
41 889 89 1476 -1 -1
41 739 8 1740 30 6365 43 779 44 13875 87 10584 -1 -1
41 15907 66 8170 20 4806 51 2943 74 686 -1 -1
41 19271 40 4836 39 5954 59 12597 19 312 41 7571 56 592 -1 -1
41 3243 7 688 3 1668 32 14721 -1 -1
41 1072 37 84 27 14836 37 10220 66 277 -1 -1
41 1283 8 1128 18 6871 94 10229 -1 -1
41 1969 98 899 61 9393 57 1572 45 908 78 5585 -1 -1
41 1723 30 3282 92 629 -1 -1
41 93 35 1285 45 771 99 3182 -1 -1
41 5738 16 141 95 14867 -1 -1
41 9565 47 213 83 2110 -1 -1
41 8454 40 8334 18 5738 30 5540 29 7650 42 11862 -1 -1
41 6561 86 380 2 15 19 2624 24 9325 95 10138 -1 -1
41 4654 85 4408 -1 -1
41 465 4 6946 74 3090 -1 -1
41 5699 20 1002 23 1020 60 731 -1 -1
41 4979 46 1273 96 1900 -1 -1
41 8010 46 4395 63 7977 44 1016 9 1215 32 1445 49 8192 -1 -1
41 5457 4 6646 62 12781 -1 -1
41 2283 38 7598 9 538 93 5153 -1 -1
41 10812 82 8307 -1 -1
41 675 67 419 51 4289 13 7350 23 2598 72 1129 -1 -1
41 6024 39 2838 70 2820 -1 -1
41 7174 36 4957 51 375 24 223 34 1771 96 3210 -1 -1
42 9700 27 4711 86 40137 -1 -1
42 1560 17 16965 14 15226 79 3751 -1 -1
42 1371 15 1179 72 20973 16 3541 68 11646 -1 -1
42 1464 3 6477 2 428 11 4857 55 5939 -1 -1
42 3959 95 10698 -1 -1
42 5750 0 8123 64 2169 -1 -1
42 4033 46 4249 35 3209 97 7135 -1 -1
42 3673 33 865 94 28541 -1 -1
42 7184 63 22750 51 5636 64 596 32 12841 34 23567 18 6295 26 789 -1 -1
42 2930 59 3785 91 1776 -1 -1
42 8906 51 285 48 14412 11 11112 92 1693 -1 -1
42 1990 6 484 98 5202 -1 -1
42 21869 41 1054 47 2859 88 13651 -1 -1
42 584 76 9772 98 15840 -1 -1
42 1517 86 205 29 14 35 3613 18 11847 66 7244 -1 -1
42 2543 34 26901 40 7738 8 5320 97 1583 -1 -1
42 208 12 5810 18 23294 49 23 84 845 -1 -1
42 1241 5 172 81 16340 -1 -1
42 149 9 3632 40 295 23 25770 6 4002 2 1379 17 681 -1 -1
42 3432 35 2149 66 6542 -1 -1
42 784 26 2031 64 15050 21 7544 4 11583 46 1947 75 1547 -1 -1
42 8544 17 2185 69 3297 21 164 68 9104 -1 -1
42 724 67 1577 85 1557 48 5726 83 27913 -1 -1
42 5665 87 4047 91 188 50 13515 54 276 83 1735 -1 -1
42 6243 24 10260 97 10456 4 3398 92 14776 -1 -1
42 22905 27 1960 95 9050 -1 -1
42 4254 45 8191 66 186 22 5435 26 3281 92 7171 -1 -1
42 1219 91 3620 -1 -1
42 14349 28 653 51 9425 21 5675 11 4492 57 5100 -1 -1
42 7987 55 2292 42 1931 4 11931 46 5403 -1 -1
42 2117 71 336 97 585 -1 -1
42 7301 38 20869 75 10840 -1 -1
43 6424 35 495 20 2657 40 8376 61 1710 -1 -1
43 7943 10 14497 31 1772 15 494 53 4185 11 208 58 4177 -1 -1
43 2683 38 5518 47 3380 11 2872 40 2208 61 5729 -1 -1
43 4703 34 271 88 8191 87 2274 32 728 5 21094 8 3481 16 802 65 2616 -1 -1
43 1421 35 9609 43 5111 87 17076 -1 -1
43 25344 10 1919 29 2372 21 1228 29 20785 86 9735 -1 -1
43 2479 69 3903 74 877 -1 -1
43 5366 79 9608 14 2436 59 189 -1 -1
43 8478 90 17485 -1 -1
43 5067 82 16319 45 7206 66 1044 -1 -1
43 1093 37 11982 21 3772 67 1589 -1 -1
43 1691 62 21878 24 9394 89 3353 -1 -1
43 1242 19 2142 67 12219 -1 -1
43 3317 81 10134 31 2003 84 21493 -1 -1
43 10579 3 4066 83 12046 92 2603 -1 -1
43 3126 28 3388 6 12940 41 1608 9 943 53 3292 -1 -1
43 424 91 3717 -1 -1
43 13350 27 2387 92 712 -1 -1
43 2268 60 1759 88 16824 -1 -1
43 1637 7 3469 18 27334 0 10973 6 2159 -1 -1
43 2694 53 13627 90 3299 -1 -1
43 4915 25 19537 53 280 84 5631 -1 -1
43 1162 91 3870 -1 -1
43 18716 1 5651 88 2606 -1 -1
44 6064 6 10518 28 5745 56 466 -1 -1
44 38 77 2095 52 8246 53 1299 45 12525 58 403 54 727 19 1744 24 5930 36 8097 -1 -1
44 13561 50 1220 33 862 9 4492 57 387 11 4303 12 4985 60 1875 -1 -1
44 1931 95 11843 38 3051 21 684 37 5436 43 9942 34 687 66 2365 -1 -1
44 18259 95 1495 -1 -1
44 1515 9 5059 66 12368 64 7737 49 11719 82 5968 -1 -1
44 8691 24 9435 84 3210 -1 -1
44 1516 36 5926 91 6375 43 21974 54 6857 4 10870 42 197 86 3103 -1 -1
44 2029 73 6988 54 5631 7 1143 40 10951 58 17656 -1 -1
44 4492 33 7125 59 11145 47 1868 45 4887 98 3500 -1 -1
44 6871 70 8426 34 65 37 7116 87 3954 -1 -1
44 7125 47 1303 77 320 -1 -1
44 3258 29 4692 50 971 3 9690 80 964 -1 -1
44 4808 45 4886 33 11340 93 10018 -1 -1
44 5522 54 649 90 4475 89 6323 84 36478 -1 -1
44 485 30 3438 64 3436 -1 -1
44 17897 26 7039 13 4814 91 10376 -1 -1
44 1040 48 8697 38 10302 57 7942 -1 -1
44 15713 73 188 60 9196 22 5855 24 4781 85 1211 -1 -1
44 2850 35 12108 75 6373 -1 -1
44 15784 65 758 47 392 40 3613 80 971 -1 -1
44 1029 81 2679 -1 -1
44 7779 75 182 56 1143 20 6221 31 3630 -1 -1
44 2701 75 25560 -1 -1
44 14814 36 3182 77 4346 -1 -1
44 1005 32 7438 87 2475 -1 -1
44 3357 69 769 74 9316 -1 -1
45 199 59 27479 87 4715 8 2185 17 7263 42 647 -1 -1
45 1593 32 2543 71 5050 -1 -1
45 10545 18 6824 68 2556 -1 -1
45 13652 31 24289 65 1179 77 28517 -1 -1
45 8242 28 3552 80 16352 -1 -1
45 7112 13 4413 27 4275 32 3043 50 15017 -1 -1
45 20851 99 17582 -1 -1
45 4944 97 931 30 1519 9 8053 25 112 92 13767 -1 -1
45 299 18 619 65 2195 -1 -1
45 901 12 3440 86 12668 -1 -1
45 139 36 3127 30 1057 43 18470 87 2874 -1 -1
45 20257 84 3710 51 1970 87 8428 -1 -1
45 5242 1 5942 20 7699 63 3764 -1 -1
45 3898 12 260 31 10317 26 2405 68 1001 -1 -1
45 12416 19 4699 81 5598 -1 -1
45 15466 85 4097 -1 -1
45 13350 42 6506 53 2618 75 8503 -1 -1
45 4073 40 1093 43 15543 44 6461 13 4367 57 6886 -1 -1
45 49 44 1164 70 233 5 2285 19 2205 68 8403 -1 -1
45 640 47 30681 45 1372 61 614 37 186 12 7091 69 100 -1 -1
45 3180 92 1270 -1 -1
45 381 56 12642 90 2248 -1 -1
45 1051 72 6293 55 12006 4 2994 63 6085 -1 -1
46 3999 91 4149 93 1219 24 3747 83 1143 -1 -1
46 16406 8 1881 46 8 55 11871 -1 -1
46 26944 93 14349 50 14013 62 8157 22 22027 86 4668 -1 -1
46 10893 0 15672 28 5709 5 4568 24 1610 14 238 1 2367 -1 -1
46 3049 51 1531 66 104 48 14068 91 4554 -1 -1
46 6224 8 7073 80 310 93 864 65 5154 79 1443 39 712 3 2959 77 3074 -1 -1
46 2227 84 6982 -1 -1
46 16262 2 17309 0 8850 -1 -1
46 1732 61 10214 20 4932 89 8391 -1 -1
46 15952 13 291 90 2931 -1 -1
46 2793 12 969 16 11678 14 5357 57 1056 -1 -1
46 1754 8 2730 2 6803 43 4395 -1 -1
46 2101 4 7692 37 678 51 12150 96 1678 -1 -1
46 5275 97 1084 -1 -1
46 3318 73 17656 20 5059 74 8643 14 4874 27 11353 81 15427 -1 -1
46 2666 22 9529 59 4177 -1 -1
46 4323 80 1608 -1 -1
46 11970 38 10013 54 7434 24 7913 55 6192 -1 -1
46 1261 25 12063 84 5848 -1 -1
46 7676 27 8563 81 5043 -1 -1
46 3192 77 6219 32 10845 81 16427 -1 -1
46 16265 36 12370 29 14365 92 7389 -1 -1
47 8079 43 2094 49 2702 88 6119 -1 -1
47 9976 57 17702 12 2259 1 1528 24 2650 31 581 28 10560 88 12677 -1 -1
47 4357 96 1626 -1 -1
47 181 1 4053 19 3093 7 4389 12 4202 83 1308 -1 -1
47 12305 88 81 -1 -1
47 5952 85 4901 17 1155 37 5340 79 1973 -1 -1
47 3968 36 3810 67 380 5 38226 35 2865 10 17912 81 5916 -1 -1
47 208 59 3077 81 6307 -1 -1
47 19697 96 2736 -1 -1
47 3466 20 16494 3 424 61 560 -1 -1
47 18351 88 7966 -1 -1
47 249 50 7432 57 43 55 9944 75 5802 -1 -1
47 12714 16 6477 52 2320 95 2436 -1 -1
47 8902 94 3729 -1 -1
47 443 70 409 57 11165 42 4243 24 2963 69 19087 -1 -1
47 1833 46 20592 32 5710 29 11875 63 7061 -1 -1
47 21646 37 3440 75 14602 -1 -1
48 4297 94 954 -1 -1
48 7561 31 961 74 3959 -1 -1
48 978 25 445 47 3062 43 6141 33 2900 19 5811 95 20848 -1 -1
48 3600 20 13961 86 3139 81 23 18 6719 53 15279 -1 -1
48 17277 4 4508 93 15904 -1 -1
48 15251 77 5122 38 5103 55 2118 70 6621 -1 -1
48 3220 31 185 1 3093 12 167 57 3047 -1 -1
48 13334 49 20613 53 5191 -1 -1
48 369 34 1585 97 6665 -1 -1
48 4803 47 7276 96 3614 -1 -1
48 3220 70 30103 -1 -1
48 8826 50 141 54 6953 60 13528 75 6574 -1 -1
48 7094 69 6890 94 14860 90 1051 35 1052 38 1365 25 7358 18 10955 27 638 -1 -1
48 3142 55 595 82 6977 -1 -1
48 2158 33 14668 99 12516 -1 -1
48 11318 85 5006 -1 -1
48 5634 46 2235 34 1575 86 1654 -1 -1
49 899 23 7499 19 4462 -1 -1
49 3377 86 16148 58 6134 80 1255 -1 -1
49 13144 90 1857 -1 -1
49 10117 13 5049 66 11365 31 4091 77 2140 -1 -1
49 1449 72 1177 28 7054 90 26426 -1 -1
49 1690 88 4247 46 13240 24 9540 46 23882 66 7431 -1 -1
49 3575 81 9191 68 1540 70 6118 55 3931 87 1853 -1 -1
49 1079 12 639 82 8579 -1 -1
49 1302 73 2291 8 1774 62 3104 11 2599 96 157 -1 -1
49 3840 13 3746 31 2075 72 7332 -1 -1
49 7392 31 10236 34 4558 89 1020 -1 -1
49 600 97 1011 -1 -1
49 9802 4 5028 56 7783 -1 -1
49 3288 33 2828 69 1607 85 10615 -1 -1
49 10416 61 131 2 5704 5 3942 48 4996 94 14551 -1 -1
49 501 25 6036 72 4093 94 3297 -1 -1
49 3351 53 5618 71 3825 18 675 13 2709 77 20518 -1 -1
49 700 65 2828 94 6948 -1 -1
49 6324 86 2609 7 21782 9 11781 40 2792 96 595 -1 -1
49 26108 58 8294 26 16361 39 8666 19 61 99 1660 -1 -1
49 2249 47 4401 29 16174 90 884 -1 -1
50 2256 98 4392 -1 -1
50 26668 47 8239 10 8446 49 3937 16 4135 95 3466 -1 -1
50 184 56 4457 60 6472 83 10378 -1 -1
50 6248 22 1395 54 2860 13 11872 41 1520 51 4196 -1 -1
50 2749 21 1011 86 493 -1 -1
50 11331 31 1087 78 5064 -1 -1
50 840 57 11667 6 3981 93 4222 -1 -1
50 3759 65 2623 68 6673 54 7853 6 4133 20 2783 66 1904 -1 -1
50 1347 44 3972 52 28378 75 7166 -1 -1
50 2326 53 524 57 8576 -1 -1
50 2162 19 11195 45 52 86 5853 -1 -1
50 1585 12 866 13 15114 32 175 57 1458 -1 -1
50 466 22 505 72 14018 -1 -1
50 80 46 10323 14 352 81 25666 15 175 60 549 61 841 76 9849 -1 -1
50 1516 55 2399 39 11190 47 2970 16 7629 6 13067 25 5429 94 7903 -1 -1
50 4530 65 1111 57 6686 32 5943 66 3667 68 20342 91 1643 -1 -1
50 11452 14 12829 26 969 31 2016 -1 -1
50 7387 39 536 69 631 -1 -1
50 782 69 461 23 1788 8 6937 36 9103 24 21137 81 2912 -1 -1
51 14985 86 7167 65 7577 37 1645 30 2605 22 6911 68 937 -1 -1
51 3040 61 6433 1 4502 5 881 61 3235 -1 -1
51 5154 95 14233 -1 -1
51 3996 72 22466 64 2247 30 501 86 6809 -1 -1
51 323 3 696 86 4618 -1 -1
51 17223 49 5702 80 6123 10 2893 64 2292 -1 -1
51 5641 45 312 86 2978 -1 -1
51 1679 78 1931 24 13394 90 239 -1 -1
51 2577 46 1279 22 23876 85 26989 -1 -1
51 20575 78 5698 18 437 43 6780 11 13843 52 6654 -1 -1
51 2465 80 12313 91 11824 -1 -1
51 5294 31 2518 94 6582 99 2584 7 9446 31 4887 25 27248 49 18171 -1 -1
51 5707 16 5614 59 53 49 4257 60 10962 63 15195 -1 -1
51 3555 23 3324 63 673 -1 -1
51 5746 92 4600 93 1655 13 10903 53 4728 -1 -1
51 2739 85 6817 26 1691 66 3767 86 4605 -1 -1
51 837 67 1333 79 6981 8 2399 31 1804 1 15142 41 3239 16 1455 11 250 91 8425 -1 -1
51 5262 95 600 -1 -1
51 1056 94 8571 -1 -1
51 5590 64 19104 42 19181 51 12453 85 791 -1 -1
51 5833 69 5013 56 2906 99 14062 -1 -1
52 1997 68 10629 -1 -1
52 14982 86 6046 6 5832 35 6840 13 3203 11 1269 40 2012 -1 -1
52 13625 35 4039 17 1274 6 2913 7 10352 3 5518 -1 -1
52 949 99 1302 89 12502 85 5433 69 7104 43 21198 71 2892 -1 -1
52 10630 76 1298 22 2843 82 15816 -1 -1
52 8352 50 15191 6 4647 29 3485 92 2373 -1 -1
52 3567 63 655 66 3726 13 1099 92 3797 -1 -1
52 13914 25 12736 66 6724 2 3829 8 4587 15 10034 89 321 -1 -1
52 4177 34 12131 19 3513 61 3189 -1 -1
52 3499 16 6208 31 4909 43 2441 35 3801 94 1728 -1 -1
52 1141 34 2315 75 1271 12 6051 6 3310 21 1653 61 19749 -1 -1
52 1903 56 28745 2 4100 37 15241 56 9447 29 667 0 30634 96 3436 -1 -1
52 26897 95 1530 -1 -1
52 196 68 6793 22 6987 10 8123 88 2049 -1 -1
52 3688 16 4448 47 29571 26 11593 12 613 35 1840 -1 -1
52 427 95 1733 0 1752 85 2807 -1 -1
52 6089 50 1641 20 8583 76 7078 -1 -1
52 17717 47 9128 70 2262 -1 -1
53 3331 30 7390 21 18351 62 20096 2 8445 56 3160 -1 -1
53 4593 4 6792 14 2987 80 5905 -1 -1
53 6207 70 410 80 5514 39 2864 32 9751 63 3444 -1 -1
53 11598 90 1721 49 4126 37 36 25 993 79 3102 -1 -1
53 15275 71 933 59 13519 37 3029 88 4168 -1 -1
53 20681 34 4551 61 1474 7 37908 21 4294 61 6224 -1 -1
53 9119 9 14253 5 9458 48 2924 26 18376 74 7446 -1 -1
53 4250 11 9170 70 5457 67 4274 6 1831 50 402 14 1077 19 10778 9 4826 69 12727 -1 -1
53 1701 52 17225 6 3213 58 4634 -1 -1
53 59 47 7823 77 10957 -1 -1
53 9508 16 2995 56 18555 28 15198 66 2092 -1 -1
53 11631 97 3416 83 2563 25 4585 67 1387 50 815 15 883 66 26038 -1 -1
53 1604 32 11054 76 1115 -1 -1
53 4673 46 2691 11 2513 1 7957 57 1949 -1 -1
54 4512 68 1096 58 27701 74 8476 26 3629 30 3910 72 17344 -1 -1
54 419 69 1704 75 2353 98 14729 -1 -1
54 4473 60 5604 49 7851 76 3267 -1 -1
54 2751 34 5224 41 643 7 7794 27 7627 64 3637 -1 -1
54 13463 23 1750 21 4409 38 883 -1 -1
54 977 69 15373 44 1090 92 2202 -1 -1
54 15763 28 2076 86 2022 -1 -1
54 5697 56 6019 90 5979 -1 -1
54 1272 46 1345 74 437 -1 -1
54 3969 94 973 -1 -1
54 236 48 1309 55 11777 89 9629 -1 -1
54 3601 69 5694 77 3028 38 4577 96 10538 -1 -1
54 1253 24 2761 25 7444 84 13730 -1 -1
54 4065 74 2977 16 12811 9 931 53 14120 -1 -1
54 3724 91 6254 34 9819 87 5623 -1 -1
54 2626 72 2925 71 4805 47 275 28 9106 80 12375 -1 -1
54 10641 65 3036 47 2944 46 12707 48 10687 66 4276 -1 -1
54 284 48 3385 12 14728 91 3725 -1 -1
54 21337 36 18072 4 19261 55 3072 -1 -1
54 3216 89 1181 25 1212 28 318 67 6251 -1 -1
54 5360 96 467 -1 -1
54 251 10 3462 65 5221 90 9687 -1 -1
54 11344 62 366 50 4029 10 7887 89 4762 -1 -1
54 5464 9 16822 32 3379 59 579 -1 -1
54 8245 94 655 -1 -1
54 3103 76 989 -1 -1
55 8251 92 2321 65 5503 39 5852 96 2926 -1 -1
55 3455 4 7078 29 4764 66 23965 -1 -1
55 7160 22 8958 26 20318 10 11054 -1 -1
55 786 52 191 54 7687 45 9999 95 1525 -1 -1
55 13571 98 6955 -1 -1
55 75 94 4811 60 5650 7 1625 76 4759 -1 -1
55 4852 67 8051 8 4290 43 3314 -1 -1
55 2866 32 2205 16 330 25 8250 24 13529 70 4636 -1 -1
55 5543 74 5805 37 23766 87 3071 -1 -1
55 128 11 14352 67 794 21 802 71 6782 -1 -1
55 17065 37 9196 54 7625 22 1373 2 12070 21 1920 82 1221 -1 -1
55 1602 23 4611 7 3541 49 10531 -1 -1
55 12203 83 160 4 17566 44 20937 12 6974 96 7664 -1 -1
55 14562 96 19218 -1 -1
55 5583 37 25434 69 29018 -1 -1
55 4730 33 2963 90 7812 -1 -1
55 9229 35 9629 20 3895 5 1106 29 9860 14 2836 2 1413 25 760 -1 -1
55 2189 9 1528 46 4530 88 2255 -1 -1
55 1123 11 199 39 6842 94 5511 -1 -1
55 3009 34 5264 28 6487 88 15025 -1 -1
55 8802 38 1681 85 12800 -1 -1
55 2556 59 4460 62 7982 60 24826 -1 -1
56 2196 58 2056 38 4505 24 1977 78 14534 -1 -1
56 11065 28 1369 94 14326 46 2077 61 3241 89 6150 -1 -1
56 1978 91 3260 52 6747 56 8172 13 2641 65 10930 69 7419 -1 -1
56 1642 62 3652 35 761 97 1589 -1 -1
56 18050 19 5478 27 21861 65 11471 -1 -1
56 3369 76 490 96 13683 -1 -1
56 5075 8 364 65 6022 -1 -1
56 2815 65 11666 -1 -1
56 691 61 8185 22 6203 58 15422 48 9996 76 234 -1 -1
56 6190 42 4179 87 12633 -1 -1
56 2865 59 5321 27 3991 60 4930 -1 -1
56 5908 64 3873 22 12612 33 7554 2 5982 10 1513 47 6789 -1 -1
56 862 2 8977 18 8937 47 6406 -1 -1
56 10264 1 2208 15 165 -1 -1
56 1778 16 6569 1 14186 49 1914 -1 -1
56 7472 82 10900 -1 -1
56 9819 74 11467 45 5111 81 522 -1 -1
56 76 20 2791 9 1733 57 17522 -1 -1
56 13489 29 3838 20 8746 63 8873 -1 -1
57 11 25 421 93 31409 -1 -1
57 7432 65 7690 80 1497 -1 -1
57 978 46 1437 77 1622 46 12619 16 5427 47 14507 41 15259 19 6090 47 14006 -1 -1
57 404 78 1233 11 6865 86 952 64 1032 73 15161 -1 -1
57 1276 3 6482 58 2360 24 3504 62 3415 95 14702 -1 -1
57 2372 80 13016 36 6452 51 1450 27 5398 68 5295 -1 -1
57 5419 73 4056 12 611 18 21274 48 7505 -1 -1
57 1120 41 608 24 3031 40 11794 -1 -1
57 7939 0 1937 31 12244 63 3602 -1 -1
57 4435 69 5227 97 196 -1 -1
57 7224 77 9748 9 12140 1 678 48 14068 14 943 96 1306 -1 -1
57 65 93 11147 28 12703 68 25925 33 6569 89 5933 -1 -1
57 113 50 3536 61 10500 9 6431 4 2842 44 4598 -1 -1
57 11106 79 5719 73 11303 48 44 1 2009 99 2766 -1 -1
57 2218 90 2098 -1 -1
57 310 26 1781 66 15 65 17013 -1 -1
57 4295 53 680 67 725 60 10481 68 2015 38 11893 1 1739 42 836 14 3720 88 8111 -1 -1
57 657 17 7501 93 3288 -1 -1
57 5047 41 21722 33 201 47 1670 28 1134 20 1031 31 1683 10 4146 74 1758 -1 -1
57 8206 8 7428 30 10975 54 15199 -1 -1
57 6201 15 356 53 9332 -1 -1
57 64 70 17192 3 22870 51 2551 -1 -1
57 7972 24 8872 74 3225 -1 -1
57 12589 2 5705 95 2476 75 2469 64 19986 61 29 86 2219 -1 -1
57 8707 17 2674 15 4274 5 13700 53 2595 -1 -1
57 13414 8 2884 30 6689 54 4910 -1 -1
57 303 62 6263 33 15346 17 14951 98 2179 -1 -1
57 9856 50 9806 40 29779 72 195 -1 -1
57 14663 26 14375 54 3806 17 5129 64 1503 -1 -1
57 7511 56 670 10 20877 50 3534 10 12139 56 983 -1 -1
58 5278 29 9405 74 1532 -1 -1
58 1322 75 675 50 14003 22 10959 6 8443 45 1881 -1 -1
58 1375 8 152 94 3289 -1 -1
58 5087 88 1162 5 533 0 4663 61 963 -1 -1
58 3586 66 4283 98 1459 -1 -1
58 4469 23 10400 80 7218 -1 -1
58 17433 88 2392 80 38493 62 1271 4 20481 6 886 54 1013 -1 -1
58 12632 83 3765 85 5708 4 12381 45 18160 15 10281 78 5928 -1 -1
58 16104 84 4438 79 13120 88 1494 93 2390 2 5042 6 7177 66 869 -1 -1
58 642 88 12912 29 7296 19 4703 87 7014 -1 -1
58 38138 13 879 89 13814 -1 -1
58 14284 97 5411 -1 -1
58 39 24 2111 22 4127 81 4241 -1 -1
58 19660 59 620 22 2873 41 4515 51 2714 -1 -1
58 4215 67 7789 26 392 83 700 -1 -1
58 12453 50 12822 69 2779 6 4923 67 2993 -1 -1
58 816 55 7632 80 2384 -1 -1
58 9575 11 11087 7 16103 90 1212 -1 -1
59 2155 48 175 99 777 51 12287 37 10313 62 1283 -1 -1
59 3511 12 9205 93 16090 -1 -1
59 2911 83 5795 0 6046 1 1110 98 9501 -1 -1
59 1279 9 7408 46 2293 8 7781 96 7830 -1 -1
59 4005 55 4669 63 616 34 4920 85 4184 -1 -1
59 1864 25 2753 62 1299 25 10236 22 17267 46 1626 -1 -1
59 653 54 1629 6 3603 91 2787 -1 -1
59 1835 55 16105 42 6197 32 4565 75 28067 -1 -1
59 10377 7 2293 95 7795 -1 -1
59 10372 90 2916 -1 -1
59 295 33 7811 73 4805 45 4427 91 981 -1 -1
59 4684 41 990 29 1524 50 6406 49 4345 11 7685 29 11062 46 3668 -1 -1
59 2421 43 1368 10 5177 17 3626 39 6412 -1 -1
59 8446 24 22767 26 3135 2 641 38 3960 48 406 -1 -1
59 420 89 2394 84 3160 24 993 13 3091 34 10777 87 4385 -1 -1
59 1149 31 17997 45 1599 73 10069 71 182 59 13306 5 13888 84 369 -1 -1
59 976 57 4341 1 4254 85 10084 -1 -1
59 2661 74 550 73 346 33 8555 10 9106 84 2793 -1 -1
59 13777 52 7069 41 4685 60 18750 -1 -1
59 1470 70 2342 3 9719 95 9106 -1 -1
59 1276 86 10609 94 4702 -1 -1
59 9465 32 3542 59 6042 37 683 36 10591 6 8578 78 5631 -1 -1
59 3467 5 7510 11 59 97 2672 -1 -1
59 12311 83 1902 44 10293 43 6881 11 5206 48 8904 -1 -1
59 7734 8 4125 96 4807 -1 -1
60 8176 48 3118 42 293 4 6845 30 4370 67 8971 -1 -1
60 2056 4 15141 36 5470 74 6829 -1 -1
60 12993 96 542 95 5259 87 2530 78 1883 82 349 -1 -1
60 747 11 1687 20 6006 43 460 -1 -1
60 12332 93 881 90 786 83 480 18 14946 37 7912 38 14634 13 7991 31 3275 64 17179 -1 -1
60 4899 10 4271 63 876 79 11406 17 3541 53 18899 51 5070 55 12519 62 1097 -1 -1
60 525 63 2254 52 2664 17 2913 42 3591 -1 -1
60 345 97 1374 69 10160 78 1617 88 3686 -1 -1
60 1714 50 6265 35 892 80 10339 -1 -1
60 5360 62 1038 63 1006 35 7984 11 7827 20 2569 69 1716 -1 -1
60 10985 69 3887 27 5377 53 4454 91 2544 -1 -1
60 13008 64 2527 23 1387 47 1508 -1 -1
60 10021 9 264 21 172 74 5698 -1 -1
60 465 71 18245 99 6754 -1 -1
60 18697 92 6662 32 51 49 5340 92 1072 -1 -1
60 2192 15 2268 65 34576 -1 -1
60 11041 7 785 46 614 94 4577 -1 -1
60 3932 21 14744 82 859 -1 -1
60 10146 58 8439 19 23666 97 2449 -1 -1
60 7822 8 13069 35 20 30 442 50 10207 -1 -1
60 1711 28 5044 24 6100 17 1924 62 10650 -1 -1
60 9401 37 1183 26 2563 29 9595 49 606 -1 -1
61 3828 65 5065 25 28938 85 935 -1 -1
61 7104 86 749 -1 -1
61 6510 88 21259 -1 -1
61 115 58 1608 76 9404 17 14856 99 5450 -1 -1
61 329 36 1485 35 25244 66 8893 -1 -1
61 14753 78 5339 74 168 3 4380 61 7817 96 2050 -1 -1
61 1831 93 1822 25 4447 98 6740 10 6597 99 9115 -1 -1
61 11383 55 14800 85 14805 28 21163 10 40 9 857 15 4399 98 398 -1 -1
61 1838 62 276 43 33 96 11349 -1 -1
61 10148 68 3643 11 12548 22 10241 38 457 78 6111 -1 -1
61 574 50 1996 77 2078 5 6343 54 1144 86 6201 -1 -1
61 9800 63 1135 68 5480 11 4673 63 987 -1 -1
61 1339 91 7758 -1 -1
61 6017 48 3287 75 6984 -1 -1
61 11519 90 4019 87 1196 1 523 79 1626 -1 -1
61 4111 88 2180 -1 -1
61 398 10 2047 34 9692 68 721 -1 -1
61 1100 95 747 84 4414 72 555 26 6329 53 152 69 447 -1 -1
61 4201 97 3902 93 7474 86 5655 92 937 75 2055 83 14759 76 1141 87 3688 75 409 54 2906 34 18272 85 2438 -1 -1
61 4663 49 10575 23 489 68 13972 -1 -1
61 7032 62 5332 20 687 56 1398 -1 -1
61 191 81 12616 90 301 -1 -1
61 7334 66 4427 -1 -1
62 2659 79 13947 -1 -1
62 595 99 1769 35 10250 90 86 -1 -1
62 1341 6 25154 77 3335 -1 -1
62 374 84 8204 3 10249 2 4321 98 3979 -1 -1
62 8824 19 1781 78 5131 -1 -1
62 704 36 1992 89 1374 -1 -1
62 3067 34 8861 79 3528 -1 -1
62 9695 43 12199 57 1390 30 4869 33 2719 -1 -1
62 6430 42 10469 52 1249 19 2181 23 18878 50 24128 -1 -1
62 2674 93 3227 56 9861 94 14095 -1 -1
62 5343 53 13728 17 4780 97 11040 -1 -1
62 1602 9 28058 37 1254 36 741 31 5189 3 1300 27 4742 -1 -1
62 1243 33 5815 90 4107 -1 -1
62 9039 27 149 32 8478 5 6752 88 278 -1 -1
62 5228 55 334 42 14455 22 5708 98 2054 -1 -1
62 3370 1 7780 48 463 28 21012 64 23294 50 7704 91 10374 -1 -1
62 217 24 4189 77 4483 -1 -1
62 10598 56 10207 59 7939 52 4551 60 495 41 18494 92 9699 -1 -1
62 1502 19 2309 17 518 13 2856 48 11320 -1 -1
62 5017 83 1282 35 6 69 5625 54 12191 70 4749 40 6791 47 3279 46 11751 70 12897 -1 -1
62 200 12 6824 3 2031 82 2764 -1 -1
62 240 66 10804 19 19379 10 196 54 7467 12 182 10 1324 11 2290 -1 -1
62 3248 90 9242 19 8088 24 394 83 11460 -1 -1
62 8205 16 8693 97 7819 -1 -1
62 9075 64 16227 88 3805 -1 -1
62 4477 18 1091 19 4138 82 13117 -1 -1
62 3075 79 14843 26 6556 63 880 29 17479 73 19766 -1 -1
62 966 78 2362 50 2859 49 7289 4 4715 25 12440 95 74 -1 -1
62 15630 75 19490 50 6320 51 6101 71 11376 -1 -1
62 6472 20 2629 30 9107 5 14693 25 4719 5 1016 14 711 9 1728 -1 -1
63 1720 34 5890 26 2739 51 2968 -1 -1
63 3691 4 454 12 40413 36 15708 -1 -1
63 888 77 4331 58 1141 30 952 76 3226 -1 -1
63 1588 19 14859 2 3239 52 6583 -1 -1
63 1704 9 5540 95 1146 14 3344 89 6833 7 6735 16 2387 88 9871 -1 -1
63 969 13 6820 4 17433 81 969 -1 -1
63 6764 10 2432 52 9899 75 14573 -1 -1
63 1309 59 15867 67 5173 42 2896 83 4042 -1 -1
63 4477 65 350 79 2117 31 788 94 1252 -1 -1
63 7240 28 481 71 110 82 6422 -1 -1
63 9141 19 7258 97 8674 -1 -1
63 26365 70 24629 8 3083 20 1496 57 24626 -1 -1
63 6467 99 7875 -1 -1
63 3468 38 1611 13 1150 67 10406 -1 -1
63 2756 79 12921 55 8702 74 1160 26 10912 37 7889 96 6459 -1 -1
63 5826 3 4604 88 8302 -1 -1
63 2483 60 9085 63 16309 -1 -1
63 4656 42 14431 97 632 -1 -1
63 12334 32 694 24 10646 59 586 -1 -1
63 2904 99 10444 41 2015 99 3860 -1 -1
63 5748 60 23410 4 2966 72 6732 -1 -1
63 2773 53 17935 89 1483 -1 -1
64 4237 35 1710 79 8188 -1 -1
64 2650 58 17726 84 1302 13 357 38 13274 -1 -1
64 3192 54 1182 47 561 88 7642 -1 -1
64 3501 83 2114 77 18620 4 13470 98 4683 -1 -1
64 9850 76 1722 77 6168 91 8613 5 18483 58 8804 49 452 42 21873 67 2543 -1 -1
64 5797 1 6096 72 4522 79 1353 61 3678 8 20373 43 7190 -1 -1
64 10690 27 7135 7 13967 9 2234 28 1652 62 1049 -1 -1
64 12758 46 13003 36 722 33 6202 3 5282 32 1613 82 2771 -1 -1
64 7454 30 1284 33 2894 35 680 98 124 -1 -1
64 10938 3 9054 7 1261 36 10128 -1 -1
64 865 24 465 0 9087 46 636 -1 -1
64 5611 89 3953 86 3598 92 2662 -1 -1
64 6809 99 2787 -1 -1
64 19697 43 7129 11 1537 61 2765 -1 -1
64 1107 54 367 53 12702 24 13595 32 14502 26 799 9 337 84 4412 -1 -1
64 3070 46 2549 29 63 63 3202 -1 -1
64 5708 94 2654 49 3087 68 1849 -1 -1
64 16082 33 4255 10 7167 12 1923 34 9952 -1 -1
64 1035 59 2492 91 2794 -1 -1
64 4131 4 28556 94 182 -1 -1
64 1480 48 107 80 3108 -1 -1
64 3151 57 11562 80 3234 -1 -1
65 2908 6 2231 7 1240 70 776 -1 -1
65 4573 33 41286 35 946 -1 -1
65 2867 8 2079 0 18816 94 4903 -1 -1
65 2187 55 2252 15 1119 95 2275 18 4468 27 11097 76 20675 -1 -1
65 818 78 9365 76 7409 50 774 1 3155 23 2787 -1 -1
65 6675 28 34576 17 691 42 558 6 4451 41 11842 -1 -1
65 6241 20 2558 12 3110 40 438 84 1511 -1 -1
65 2923 49 9368 93 10476 -1 -1
65 24624 13 4898 3 2633 94 1925 -1 -1
65 26228 23 425 32 4570 28 1344 97 14339 -1 -1
65 6307 90 10174 11 1884 54 7469 18 9068 24 398 1 2505 40 2425 -1 -1
65 1531 78 8093 86 326 72 3897 6 152 17 13323 44 513 -1 -1
65 5205 27 401 64 4031 53 1317 80 866 -1 -1
65 8927 19 5732 69 182 62 1126 31 8210 73 11093 -1 -1
65 6383 32 5689 2 2798 72 11736 -1 -1
65 1016 32 11613 56 4931 69 3062 58 1554 80 896 -1 -1
65 1739 38 284 20 1037 30 897 14 9670 40 5000 54 1249 -1 -1
65 273 66 3011 19 5524 38 5264 89 337 -1 -1
66 3595 74 5809 1 9535 48 485 84 7484 -1 -1
66 9546 75 23674 78 1100 5 2219 19 3092 8 1119 17 2394 31 11321 51 11593 -1 -1
66 1022 21 1291 25 2502 63 4037 -1 -1
66 1250 81 10670 -1 -1
66 8505 39 2334 36 20546 58 948 17 4715 27 2036 84 7252 -1 -1
66 1396 78 16578 71 19002 86 2838 85 1318 21 20223 26 267 43 787 -1 -1
66 1108 71 2243 31 2706 61 2353 -1 -1
66 24374 88 1264 30 228 54 6041 56 10376 58 9178 92 7384 -1 -1
66 6542 18 12380 32 10824 22 1257 40 9744 -1 -1
66 423 71 4378 59 133 78 400 50 2022 54 3636 65 19667 -1 -1
66 1341 89 2964 50 2132 45 13611 55 1164 -1 -1
66 8093 34 10143 26 7206 18 3266 42 4374 4 6128 76 992 -1 -1
66 9178 88 8886 -1 -1
66 3736 97 4474 53 21711 38 2455 52 284 84 2915 -1 -1
66 2946 38 19847 49 2589 98 1922 -1 -1
66 1084 13 9516 88 4286 -1 -1
66 8814 40 1251 5 694 6 11654 91 1931 -1 -1
66 8984 30 22134 26 1399 72 5898 -1 -1
66 2212 0 6627 64 6022 -1 -1
66 1127 26 1660 9 889 66 2156 -1 -1
66 8496 7 311 69 255 70 22468 95 1257 -1 -1
66 4845 87 8197 -1 -1
66 238 59 389 3 3540 22 9269 81 406 -1 -1
66 109 20 13713 86 11641 -1 -1
66 22819 36 12802 59 9333 27 6247 62 11078 -1 -1
66 26867 69 429 6 16998 31 770 50 3023 56 15550 -1 -1
67 1197 48 12129 17 19243 90 4645 -1 -1
67 15544 81 1085 22 9637 31 908 37 7933 23 9526 60 1703 -1 -1
67 4580 90 3548 33 13923 37 7590 17 3255 74 1194 -1 -1
67 2115 54 2615 43 6002 33 25431 79 1015 -1 -1
67 481 1 659 92 1910 -1 -1
67 3320 64 8740 73 6812 44 676 21 6876 70 669 -1 -1
67 2361 88 3132 11 2917 86 3889 -1 -1
67 2959 10 8236 77 3236 -1 -1
67 6038 0 12780 82 3694 -1 -1
67 4108 55 7293 72 746 -1 -1
67 2256 54 1572 72 2736 50 36 54 388 3 2849 44 14652 -1 -1
67 1394 77 10977 54 3007 45 420 88 96 -1 -1
67 2206 79 4045 41 259 74 5834 -1 -1
67 5166 77 7990 13 25234 3 6578 50 7704 -1 -1
67 6311 70 10682 32 1136 15 8824 30 9233 97 4607 -1 -1
67 16627 26 80 81 10768 -1 -1
67 26815 92 937 -1 -1
67 11738 40 12757 59 2144 87 136 -1 -1
67 4797 9 13843 93 13706 -1 -1
67 7712 44 1069 88 9928 -1 -1
67 8021 23 6694 59 2827 -1 -1
68 4177 77 16927 80 1453 -1 -1
68 5 87 22130 10 1115 83 2201 -1 -1
68 10866 18 860 36 3737 39 8638 68 5707 -1 -1
68 8134 90 5875 16 1781 90 6723 -1 -1
68 2420 52 5702 67 7500 9 680 56 3148 82 11515 -1 -1
68 18684 27 1062 84 11629 35 20070 69 7602 54 3771 67 4008 -1 -1
68 23852 46 3467 97 1402 -1 -1
68 7916 19 3619 86 3412 -1 -1
68 874 83 796 92 3021 23 1112 69 3173 89 12480 -1 -1
68 10856 26 6049 39 4513 2 12023 72 17413 -1 -1
68 5388 64 1359 26 9344 91 1089 -1 -1
68 5064 62 618 33 5077 98 781 -1 -1
68 5036 2 4639 86 5887 -1 -1
68 772 37 19361 58 2494 1 6222 38 5572 6 3557 1 369 52 6886 -1 -1
68 1309 93 7683 96 6563 95 16378 -1 -1
68 4098 45 759 56 4636 80 4879 -1 -1
68 7114 79 874 38 6499 20 1683 49 764 37 1701 66 1419 -1 -1
68 1113 5 863 59 3148 91 1263 -1 -1
68 3452 6 3866 26 7020 22 2637 35 11052 -1 -1
68 19695 88 5243 -1 -1
68 174 95 4881 -1 -1
68 3247 6 8421 80 234 -1 -1
69 784 60 5387 2 3157 69 6767 94 6376 -1 -1
69 1722 81 12475 34 4425 12 5598 34 16755 37 5680 7 20480 76 2282 -1 -1
69 8078 40 12542 51 5011 96 3653 -1 -1
69 444 29 10446 15 4955 26 9475 -1 -1
69 16843 48 14513 94 7549 -1 -1
69 5311 93 5973 54 4931 70 4146 71 3808 -1 -1
69 4905 53 931 49 22534 82 4379 -1 -1
69 7706 65 2494 72 3477 92 682 -1 -1
69 2153 80 14531 26 7348 48 14351 69 818 45 8483 16 5288 45 12874 -1 -1
69 5185 21 5026 43 1711 36 6038 86 4640 -1 -1
69 6023 97 16467 25 9090 8 1187 11 4452 98 3279 -1 -1
69 11520 39 3250 68 2943 45 441 36 3471 20 11928 19 2617 -1 -1
69 3187 87 4688 40 1769 23 319 21 2561 95 3785 -1 -1
69 9878 96 343 4 8144 18 5699 49 19475 66 284 -1 -1
69 11589 52 4741 58 1288 61 2197 54 1424 58 667 1 5133 42 1475 86 3874 -1 -1
69 16770 29 6683 23 2629 44 8332 43 867 14 2268 94 3974 -1 -1
69 3540 3 79 39 2293 16 10912 49 396 -1 -1
69 502 89 3523 46 1345 47 6974 2 789 39 3779 46 17267 -1 -1
69 3215 31 2762 19 9881 45 7147 -1 -1
69 259 66 1263 93 5621 -1 -1
69 1082 26 373 22 2274 49 2842 79 6438 -1 -1
69 450 16 2142 35 12664 55 10485 6 11375 97 1546 -1 -1
70 1366 63 486 14 6667 17 678 23 2594 85 728 -1 -1
70 1378 15 7186 47 5027 96 13528 -1 -1
70 11117 27 1604 3 3394 77 6149 76 3550 -1 -1
70 5951 23 1514 5 2199 36 7870 20 555 11 3288 9 5623 72 1489 -1 -1
70 504 22 11788 80 5171 97 4133 23 4092 52 14960 59 8804 -1 -1
70 5370 32 873 76 10224 -1 -1
70 2006 55 13152 81 8370 62 3209 40 8721 36 22788 6 2894 55 5302 -1 -1
70 24107 23 4108 50 897 65 9142 63 14384 55 548 95 9000 -1 -1
70 4021 3 1477 29 4459 23 2090 96 472 -1 -1
70 653 68 4977 54 5297 61 18922 77 5837 -1 -1
70 3379 8 351 1 10412 14 4693 1 778 46 2292 -1 -1
70 9428 58 3455 63 2017 22 14355 40 1563 4 6611 53 1324 -1 -1
70 5281 48 7437 5 9362 44 732 62 316 70 14688 -1 -1
70 5146 77 9995 58 9213 93 26486 -1 -1
70 3710 87 4974 38 819 33 10488 30 8569 49 2467 -1 -1
70 5119 64 1194 87 1430 -1 -1
70 1983 39 3889 13 9285 7 3180 98 12355 -1 -1
70 2138 52 1374 28 2534 32 4952 83 2023 -1 -1
70 25121 69 2102 42 1129 8 5023 26 3181 12 126 14 4780 2 1101 -1 -1
70 19594 48 9552 5 1494 18 17183 54 17197 -1 -1
70 129 19 3378 5 8775 1 14286 38 2419 -1 -1
71 12410 2 4854 67 1091 -1 -1
71 118 18 24 54 7533 65 2236 30 16671 19 1619 57 16062 -1 -1
71 8767 20 3829 41 5309 31 5461 3 14157 69 1920 -1 -1
71 162 79 1400 20 4205 9 1117 43 11279 19 5718 55 7759 -1 -1
71 15297 87 2856 52 8891 88 5214 49 2678 87 1657 67 526 55 4982 1 313 58 11272 -1 -1
71 7274 6 18017 66 6431 43 15033 28 1427 15 4440 93 7690 -1 -1
71 898 98 5182 63 3132 62 11798 13 437 57 4024 -1 -1
71 7519 33 3080 14 1340 32 1551 87 40955 -1 -1
71 8759 73 273 28 1806 93 27402 -1 -1
71 4855 89 5172 53 9713 81 1354 -1 -1
71 7480 23 926 68 2784 -1 -1
71 27820 88 3790 78 2350 80 5084 70 4985 73 2328 60 1530 94 901 -1 -1
71 3324 64 4439 35 3415 21 271 89 2552 -1 -1
71 7640 75 3677 1 2460 70 1216 -1 -1
71 3098 32 1744 39 1213 57 20745 36 3554 88 10108 -1 -1
71 2112 21 16274 63 10066 -1 -1
71 731 92 2388 83 4051 76 614 7 1450 24 2284 92 23486 -1 -1
71 3427 53 3394 29 1859 36 235 4 1757 33 723 35 6618 -1 -1
71 2174 73 1906 22 3404 42 403 92 8861 -1 -1
71 7128 19 2736 60 113 38 2155 68 4112 -1 -1
72 11053 20 648 26 300 32 233 48 2523 46 843 23 13685 70 10505 -1 -1
72 225 33 7168 90 917 -1 -1
72 1665 96 199 59 2789 97 587 -1 -1
72 2488 61 6169 6 13387 12 2431 83 862 -1 -1
72 732 98 1060 62 2764 32 1936 35 4877 31 4491 85 19944 -1 -1
72 12821 6 3750 79 16857 11 5128 87 572 -1 -1
72 1998 63 9150 53 656 44 128 36 11222 77 4160 -1 -1
72 4550 64 2223 11 6471 5 2829 31 1307 49 16968 -1 -1
72 3680 68 2799 23 5533 12 23518 48 2529 84 9720 -1 -1
72 6239 20 9122 29 11758 96 503 -1 -1
72 27320 70 6341 30 4157 97 2166 -1 -1
72 7348 66 4047 20 2554 21 2301 19 1568 49 5812 59 602 6 22507 54 3965 -1 -1
72 3022 98 13951 31 1335 0 9848 4 3572 16 1036 24 911 48 3605 -1 -1
72 6459 85 680 -1 -1
72 572 4 4941 82 1175 75 2477 43 9181 90 2281 -1 -1
72 914 77 11773 53 4812 55 2461 76 1940 -1 -1
72 4107 88 6809 11 1972 3 541 50 6292 -1 -1
72 591 83 9559 71 29963 11 3844 50 8188 26 4468 75 4294 -1 -1
72 29103 43 5624 16 7135 87 6074 -1 -1
72 1143 61 3155 96 3356 -1 -1
73 3541 20 8416 69 1354 50 7389 26 839 54 4811 20 2848 36 12663 58 2043 -1 -1
73 1753 74 5378 59 1109 43 12145 67 3093 -1 -1
73 15131 37 1688 6 1033 5 5401 60 494 -1 -1
73 293 46 783 11 1624 17 2783 66 3914 -1 -1
73 484 2 3205 91 9804 -1 -1
73 4911 13 5592 21 353 22 7936 21 2299 86 1134 -1 -1
73 9578 84 2662 64 17167 34 10128 79 3464 -1 -1
73 282 92 3110 38 3911 30 3018 31 2869 48 3095 -1 -1
73 18540 44 131 15 15089 22 81 94 4823 -1 -1
73 724 70 28314 95 2185 -1 -1
73 3743 51 1878 53 7063 37 2152 85 1256 -1 -1
73 1067 55 355 18 837 26 5015 2 2416 26 4111 28 9875 25 2754 93 6280 -1 -1
73 1904 19 559 1 12295 7 11375 11 11223 84 323 -1 -1
73 4516 36 65 2 3732 36 2074 17 5146 94 656 -1 -1
73 3420 13 6676 9 872 10 188 46 1 -1 -1
73 12227 81 30005 63 19170 1 1782 7 7658 97 4245 -1 -1
73 3818 0 2565 14 2718 39 9777 -1 -1
73 9037 59 1197 30 5369 22 957 99 1746 -1 -1
73 6608 66 13747 0 12181 20 2648 13 7869 0 1870 42 8 -1 -1
73 4993 92 10273 27 4487 19 1563 41 621 59 1335 84 6875 -1 -1
73 55 31 3379 26 2659 79 20864 -1 -1
74 8546 68 14320 50 10622 75 1005 4 1439 91 3516 -1 -1
74 5331 28 11015 36 5104 41 125 74 10981 27 7854 10 250 23 4529 14 445 89 7848 -1 -1
74 1438 97 18498 33 5774 82 6393 47 2353 17 3915 33 676 0 9062 36 1045 55 5442 -1 -1
74 9177 22 16078 54 7706 65 1072 -1 -1
74 2024 76 19484 0 7523 79 2564 -1 -1
74 54 71 2932 5 2649 94 352 -1 -1
74 19631 97 6916 27 11 39 6617 27 4281 25 9465 88 878 -1 -1
74 9576 76 556 11 4588 0 11133 54 15819 -1 -1
74 1807 63 446 53 768 7 5627 44 2251 90 2452 -1 -1
74 201 64 744 98 17476 87 1773 7 774 82 3320 -1 -1
74 1823 62 1040 24 1696 0 6634 1 7656 48 2582 75 2713 -1 -1
74 365 35 4396 44 29572 6 4480 85 7638 -1 -1
74 7460 46 8615 86 3814 20 7771 83 2222 -1 -1
74 3844 75 7436 49 8371 21 12178 60 1326 89 4315 -1 -1
74 12128 35 370 40 784 51 1480 44 17653 28 2297 43 10228 67 3238 -1 -1
74 4300 59 1928 26 3267 20 402 51 4481 -1 -1
74 9397 92 5324 11 1498 89 17566 -1 -1
74 20235 75 6965 60 11456 31 11143 93 11165 -1 -1
74 19330 97 3526 -1 -1
74 5187 66 10655 81 8426 -1 -1
74 5123 73 5116 95 1641 -1 -1
75 7529 10 1934 63 5299 2 548 43 345 -1 -1
75 1542 60 1119 50 1844 27 4489 51 18065 6 800 94 5134 -1 -1
75 2014 15 2440 46 3014 93 581 -1 -1
75 1037 60 649 83 4517 -1 -1
75 4541 3 104 53 1358 18 7785 11 1591 44 1673 -1 -1
75 9917 86 1437 66 1228 74 2518 96 11160 -1 -1
75 1159 97 1989 34 3288 9 3443 31 1837 76 1780 -1 -1
75 10424 93 8446 41 378 91 31561 60 2766 76 9574 11 15558 21 12039 59 2807 -1 -1
75 5075 31 18560 60 1887 28 31712 58 150 -1 -1
75 525 60 14352 98 9709 -1 -1
75 6098 57 610 85 1695 23 45276 14 3856 9 2800 12 4363 -1 -1
75 1014 33 9985 13 4203 49 908 70 1159 -1 -1
75 160 86 5434 27 1 60 4833 77 1247 -1 -1
75 848 91 485 32 1270 74 10370 -1 -1
75 9031 8 6322 22 238 16 21070 31 8913 32 5695 94 974 -1 -1
75 243 65 4931 33 2160 36 4592 57 17421 21 19973 23 12929 76 6304 -1 -1
75 5771 50 2604 53 568 4 4163 18 1686 59 13242 -1 -1
75 5904 34 6617 56 2686 4 4530 63 130 -1 -1
75 5766 13 19373 86 14119 37 2031 64 4526 34 1346 44 1744 48 5410 6 828 74 257 -1 -1
75 20418 31 2065 97 8512 -1 -1
75 5510 0 315 88 1959 -1 -1
75 2278 88 1296 44 4935 8 6773 22 9730 35 1374 -1 -1
75 15822 85 2819 7 470 11 9441 80 878 -1 -1
75 8534 22 4488 25 1902 16 11518 13 798 -1 -1
75 621 98 3022 37 4558 91 24 -1 -1
76 14477 47 4925 70 7672 6 15605 24 3819 22 418 38 17399 63 1832 -1 -1
76 3428 24 1503 28 2355 98 3983 -1 -1
76 3013 38 10736 77 8807 47 5708 56 4961 15 14692 87 3699 -1 -1
76 792 19 9443 25 2202 18 5853 61 1468 -1 -1
76 29811 0 10353 51 7686 -1 -1
76 1863 95 640 50 5496 27 674 15 2621 91 8584 -1 -1
76 2004 39 1090 19 2176 41 3877 13 419 64 3770 -1 -1
76 13713 57 1861 31 120 7 11431 83 2358 -1 -1
76 6324 78 7309 97 4763 -1 -1
76 8015 29 15046 98 2417 -1 -1
76 1862 32 2152 41 700 61 1224 74 1375 -1 -1
76 866 9 7666 29 12136 27 6506 37 441 77 1610 -1 -1
76 24184 74 21047 17 7235 55 1562 37 6 21 339 14 3578 44 15311 -1 -1
76 3615 7 1644 26 515 11 2751 57 6997 -1 -1
76 11009 9 1031 49 20008 87 172 -1 -1
76 647 49 4534 8 4221 33 9982 93 10173 -1 -1
76 2423 56 16848 15 9510 8 241 90 5222 -1 -1
76 11149 60 14123 79 3428 2 5707 82 12863 -1 -1
76 956 29 725 92 207 -1 -1
76 2628 82 9412 45 790 94 1127 -1 -1
76 1085 99 79 -1 -1
76 5532 86 1802 28 10738 83 195 -1 -1
76 2140 70 7031 17 4332 50 13288 72 11954 -1 -1
77 7087 60 1433 73 140 50 1661 14 878 63 51340 9 15622 55 14320 -1 -1
77 2770 96 2518 94 11271 66 2987 15 5930 63 1346 13 8595 44 2464 60 2425 -1 -1
77 6628 61 566 59 8607 16 472 24 2779 60 2380 -1 -1
77 11848 95 6170 49 3775 1 6503 72 11284 31 6781 93 5285 -1 -1
77 1615 44 2769 69 1401 -1 -1
77 8874 40 15701 83 4602 -1 -1
77 5803 40 19557 71 7927 3 16479 94 1317 -1 -1
77 3597 27 8426 17 6847 81 13914 -1 -1
77 463 10 20377 78 1808 -1 -1
77 11964 62 492 58 14549 89 3131 -1 -1
77 9189 93 6074 37 4937 73 4412 29 1811 53 4960 32 5698 56 5645 59 2740 81 5466 -1 -1
77 5726 14 1018 75 7305 74 2945 94 170 -1 -1
77 7514 79 1711 6 275 4 4107 20 3475 39 729 -1 -1
77 1174 97 4366 8 5182 77 776 -1 -1
77 2621 12 605 28 15905 8 11021 -1 -1
77 4427 23 2292 24 9892 4 7250 18 3481 91 6180 -1 -1
77 6010 52 3681 34 41 51 820 -1 -1
77 3925 48 157 99 7211 47 2437 15 5098 56 3832 51 620 56 4440 -1 -1
77 2428 64 4878 89 9107 -1 -1
78 1517 24 11924 17 1332 53 246 -1 -1
78 3161 85 2022 67 8751 11 2715 86 4377 -1 -1
78 22904 44 11628 64 5710 13 10664 68 2007 -1 -1
78 14079 26 4022 36 4129 53 8453 39 4744 9 7508 62 11180 -1 -1
78 8809 44 3834 3 1720 74 466 -1 -1
78 8866 14 1040 19 56 85 6937 -1 -1
78 3653 80 1754 13 1628 45 4063 -1 -1
78 403 57 4350 42 6183 55 22768 64 12426 -1 -1
78 16516 16 3783 96 1719 -1 -1
78 5354 89 4327 43 11379 71 4944 -1 -1
78 8635 67 404 5 6419 37 16925 24 1546 42 13470 -1 -1
78 3732 20 7189 21 2571 20 287 51 972 -1 -1
79 10029 77 9070 92 4728 62 8382 63 6015 72 5490 95 1131 -1 -1
79 3498 32 11828 76 434 87 6193 48 3254 19 946 78 19 -1 -1
79 4306 52 3394 72 2768 85 11172 2 9316 16 3650 9 476 97 299 -1 -1
79 1957 77 9499 4 2632 76 4058 -1 -1
79 11798 26 2952 90 8093 -1 -1
79 2608 74 1046 32 4420 83 2504 -1 -1
79 2312 11 974 77 13458 55 20130 72 5759 94 3507 -1 -1
79 12512 59 12876 85 61 -1 -1
79 10511 98 7541 36 11175 44 1973 82 6603 -1 -1
79 3028 47 505 95 913 12 10516 99 1123 -1 -1
79 4616 0 8329 14 6868 99 6050 -1 -1
79 1945 6 1347 65 2067 67 1244 20 871 87 728 -1 -1
79 119 9 12320 5 1594 18 4214 74 7000 -1 -1
79 776 8 5223 85 3656 -1 -1
79 1146 22 191 6 11606 85 25898 37 94 23 10281 32 16511 14 2759 83 13673 -1 -1
79 30 72 7248 45 15767 14 2732 60 8944 -1 -1
79 23606 54 12046 19 5665 16 838 75 5273 -1 -1
79 11699 51 4742 74 6055 -1 -1
79 14471 88 518 93 2387 30 950 42 5656 78 927 -1 -1
80 8404 56 4201 97 1671 -1 -1
80 4417 94 4155 13 2015 61 2205 -1 -1
80 494 35 1016 73 5021 3 507 62 2055 20 483 82 1920 -1 -1
80 1714 17 945 2 1278 8 13734 40 7578 -1 -1
80 1370 48 968 72 4668 0 596 53 5857 27 9241 67 173 -1 -1
80 12427 50 23830 85 1729 -1 -1
80 410 59 2650 26 190 90 2765 -1 -1
80 10774 91 3719 86 5544 10 16634 9 4657 61 2449 -1 -1
80 5525 12 5572 84 2308 -1 -1
80 1096 4 2264 13 11863 36 470 -1 -1
80 9002 18 5478 73 4887 -1 -1
80 9503 77 14430 21 2094 40 3490 63 2988 -1 -1
80 8197 55 3128 73 4410 65 13772 32 3651 61 8010 -1 -1
80 12849 10 3077 49 1236 53 1673 2 34158 9 10514 46 358 -1 -1
80 21694 65 2049 47 13184 82 4909 -1 -1
80 2071 94 3506 20 987 33 7474 56 3320 68 211 -1 -1
80 783 34 5581 73 10329 88 718 -1 -1
80 9860 50 5312 27 3739 85 2333 -1 -1
80 4280 65 16266 19 2209 92 11970 -1 -1
80 649 9 4349 41 5511 39 4870 69 2530 10 16844 69 2059 -1 -1
80 4362 84 1773 43 2585 19 141 58 2880 -1 -1
81 406 17 8255 96 7113 -1 -1
81 736 13 2227 6 4906 61 4952 -1 -1
81 3623 38 15132 53 5596 49 1190 18 12738 30 391 21 7287 90 5334 -1 -1
81 6354 96 3462 14 9861 21 2187 41 1975 -1 -1
81 2551 30 802 87 16120 -1 -1
81 8811 58 1291 56 2547 83 6812 33 6801 15 10609 51 7398 -1 -1
81 4255 68 3049 22 2917 21 5181 39 18876 -1 -1
81 13836 94 4699 98 7069 22 4781 49 11818 71 1386 -1 -1
81 3505 97 2517 42 24579 0 6909 38 1708 36 11620 14 4771 62 1359 6 4893 77 1710 -1 -1
81 10696 64 7211 36 5128 26 1243 42 13764 71 1508 -1 -1
81 2861 88 12969 47 1453 71 8660 82 1124 -1 -1
81 9253 36 5267 52 3039 83 316 -1 -1
81 1266 16 1207 67 1183 74 1845 -1 -1
81 23032 47 2900 73 71 88 1953 -1 -1
81 3106 21 2195 20 5157 6 1488 7 1576 -1 -1
81 4849 10 18906 86 1812 -1 -1
81 5339 99 3934 43 147 29 1505 22 2360 70 1802 -1 -1
81 992 71 1905 78 4448 22 478 94 283 -1 -1
81 1125 76 31592 60 10471 97 3071 -1 -1
81 8475 75 12859 63 1639 65 236 91 2077 -1 -1
82 1126 16 10312 83 534 -1 -1
82 11722 85 1383 44 18047 39 4067 69 15533 39 8537 28 5146 79 5853 -1 -1
82 7607 91 764 42 743 32 19422 40 1757 72 9027 -1 -1
82 7166 42 2671 21 5491 15 12761 90 8635 -1 -1
82 1630 20 1986 36 751 98 3081 93 3701 10 13402 24 6691 70 3803 -1 -1
82 10362 62 10838 23 2971 3 23660 39 18115 25 285 26 10280 23 6967 52 803 -1 -1
82 14562 77 4220 29 4760 69 9531 1 11642 16 5281 39 4416 76 5044 -1 -1
82 53 26 17319 30 33606 8 833 22 3423 74 3214 -1 -1
82 2813 21 379 38 1481 28 3530 83 6778 -1 -1
82 391 93 14270 41 5600 89 23953 -1 -1
82 5849 83 6221 92 2312 9 245 30 5868 48 16732 51 43 37 4600 90 2750 -1 -1
82 595 72 5827 73 8755 5 5543 49 1970 99 3686 -1 -1
82 6206 3 661 38 4346 12 14725 98 3320 -1 -1
82 232 96 2235 18 13091 62 1730 81 5345 -1 -1
82 2396 21 1747 8 2369 51 3899 32 956 94 196 -1 -1
82 826 85 9709 72 7763 62 1373 18 7065 87 10359 -1 -1
82 4850 63 2117 43 5870 96 9062 -1 -1
82 21329 15 6209 79 3048 97 6844 49 7317 6 8870 21 2600 79 695 -1 -1
82 9095 10 4859 20 20077 45 454 -1 -1
82 5894 85 17894 6 34556 80 9215 -1 -1
82 12756 18 10850 9 7212 90 10104 -1 -1
82 4015 56 10174 25 22840 89 6758 -1 -1
83 6915 95 11061 51 16789 35 5152 15 663 96 1797 -1 -1
83 1161 22 2958 72 456 34 3590 9 11275 99 1292 -1 -1
83 10877 11 11973 52 1074 -1 -1
83 13530 1 2758 7 12457 53 2003 -1 -1
83 13282 91 2176 46 543 13 10738 96 2838 -1 -1
83 15998 13 563 56 16745 82 5909 -1 -1
83 532 93 14888 20 12916 8 3341 0 277 6 8301 95 180 -1 -1
83 4539 34 5382 19 7414 81 4360 67 21037 30 4511 74 18748 -1 -1
83 2985 63 18449 57 3904 73 8617 16 6617 10 14613 35 10241 7 6061 55 7570 -1 -1
83 2635 2 5730 60 6150 -1 -1
83 8530 67 41789 62 1215 80 6218 77 7534 89 2836 -1 -1
83 8251 46 92 57 119 3 6866 19 4690 91 20190 -1 -1
83 10312 95 2412 83 2736 90 734 34 3946 96 30050 -1 -1
83 4477 45 2790 92 12719 8 9817 20 95 86 872 -1 -1
83 1199 60 10364 22 7279 6 767 78 5479 -1 -1
83 11353 23 12063 59 7317 83 5448 -1 -1
83 3147 10 2706 71 22013 -1 -1
83 3638 67 488 97 2432 -1 -1
83 3199 31 14749 68 1992 70 790 72 5856 53 2551 21 128 19 4521 60 3447 -1 -1
83 1066 53 3808 49 186 10 5689 80 17790 -1 -1
83 7127 47 5347 59 1746 -1 -1
83 25946 47 4093 75 1069 -1 -1
84 8021 30 3302 7 6923 56 2052 67 8942 -1 -1
84 4240 25 20266 35 17313 82 126 -1 -1
84 10033 0 35383 59 5054 68 19818 -1 -1
84 5406 0 6244 56 6492 8 10691 47 6411 72 733 -1 -1
84 10953 39 24756 14 4439 22 291 -1 -1
84 4590 79 3154 40 562 47 3119 33 343 34 15071 9 10509 1 5191 69 7084 -1 -1
84 15617 73 3307 8 4266 32 7795 13 4577 76 860 -1 -1
84 3334 26 511 30 8452 36 1016 38 6403 64 1543 -1 -1
84 10803 96 433 59 4496 27 5293 41 2761 66 1577 -1 -1
84 13531 20 767 31 5270 30 17117 23 26 28 3307 -1 -1
84 1135 58 3434 35 15634 51 18314 71 140 20 2265 21 11093 73 27001 -1 -1
84 7935 62 5910 47 4045 19 8655 52 753 -1 -1
84 8459 78 21740 29 1220 92 3021 -1 -1
84 11250 71 2416 31 7069 97 9140 -1 -1
84 2672 67 3159 95 8194 -1 -1
84 1393 69 3771 7 413 1 2383 52 5728 62 3140 -1 -1
84 11867 11 7730 5 3645 58 2143 31 11181 71 6833 -1 -1
84 13579 68 5552 29 5878 55 7767 -1 -1
85 1473 53 12911 37 5726 56 991 89 106 -1 -1
85 1638 14 2162 30 6896 96 2814 -1 -1
85 1686 58 1939 51 10139 60 8023 14 3815 18 9182 -1 -1
85 3793 90 8673 93 8122 77 68 16 9986 96 365 -1 -1
85 770 71 40185 33 1646 88 4889 32 10221 30 3704 75 393 -1 -1
85 2252 47 355 65 7439 88 1942 14 25716 59 3489 -1 -1
85 520 25 12887 4 11692 21 1468 46 10116 -1 -1
85 3269 97 89 89 809 77 964 28 8158 89 101 -1 -1
85 2244 68 1444 41 681 55 201 29 9999 59 3429 4 2828 36 2252 66 1366 -1 -1
85 1736 25 648 57 3512 19 329 31 2379 50 8990 54 17987 -1 -1
85 3461 31 9940 78 24595 -1 -1
85 2904 73 7221 34 3463 8 9085 88 233 -1 -1
85 7639 98 2609 -1 -1
85 5915 86 2281 10 616 66 506 59 13267 54 863 89 8100 -1 -1
85 1457 77 13408 39 1827 88 5678 -1 -1
85 12734 30 8676 10 2950 14 7271 46 7697 90 1127 -1 -1
85 8811 15 2951 24 6595 50 1741 -1 -1
85 4454 61 7136 54 3645 78 3188 11 2622 96 347 -1 -1
85 6515 99 14773 16 17506 67 6634 66 3193 35 732 84 16049 -1 -1
85 3079 38 4299 10 4088 82 8937 -1 -1
85 13274 49 5519 2 6867 1 1443 65 15092 -1 -1
85 7147 96 9051 23 2190 20 9771 40 4947 52 549 82 2372 -1 -1
85 1619 23 6532 54 7132 86 18109 -1 -1
85 6968 65 5105 43 3826 15 2167 63 3710 -1 -1
85 4912 83 3675 18 27216 14 16 68 6615 -1 -1
85 23624 63 37041 46 4046 51 574 41 9910 66 3837 -1 -1
85 1365 51 18980 76 1054 -1 -1
85 1672 95 1900 82 878 73 2786 58 65 15 4252 12 11204 77 2951 -1 -1
86 6502 78 7053 45 750 18 895 41 5946 75 172 -1 -1
86 9326 21 97 22 13303 72 8165 9 1051 38 3845 -1 -1
86 10231 36 2425 48 5471 41 567 50 1296 0 10932 17 920 16 868 27 2043 -1 -1
86 855 54 1404 59 4439 1 3259 63 2112 -1 -1
86 14252 93 10026 41 3224 33 13567 53 4453 55 242 21 4597 32 1559 90 12065 -1 -1
86 2629 17 7070 32 9636 75 1999 -1 -1
86 3562 90 7374 37 11881 41 3945 92 6371 -1 -1
86 10188 19 28621 39 656 76 8328 -1 -1
86 2931 61 11836 42 4962 75 11530 14 4070 82 6666 -1 -1
86 1463 41 9303 31 4661 91 2723 -1 -1
86 11178 53 21477 78 3032 28 29 48 3418 -1 -1
86 74 1 4267 91 17841 81 560 72 3159 9 13259 50 154 10 158 91 2294 -1 -1
86 9601 37 1130 1 889 24 2302 20 7517 75 18612 -1 -1
86 18899 49 4227 87 3204 29 3350 75 857 -1 -1
86 778 95 1844 90 5871 22 19483 96 18415 -1 -1
86 5730 69 2390 70 14411 67 1701 4 14827 83 1692 -1 -1
86 5239 98 301 68 951 56 5102 77 6195 -1 -1
86 1214 54 15855 67 409 30 14406 94 6075 -1 -1
86 5047 3 3360 82 12064 -1 -1
86 5161 43 6803 25 258 83 6557 -1 -1
87 12366 57 13039 65 4501 53 666 96 1044 -1 -1
87 941 28 7923 24 4778 74 11906 -1 -1
87 625 60 738 90 5563 17 8708 40 4745 61 489 -1 -1
87 1180 4 10344 73 37063 -1 -1
87 4447 81 6046 99 14820 -1 -1
87 6159 81 12579 51 19100 76 8061 44 8100 66 2814 -1 -1
87 603 90 1179 44 13182 37 960 4 9225 39 1775 95 3865 -1 -1
87 313 62 19995 75 9888 54 2399 56 12357 58 170 99 1360 -1 -1
87 14564 54 217 47 830 64 2114 13 13863 2 6632 71 12856 -1 -1
87 11697 35 13462 30 7858 53 2437 -1 -1
87 271 54 4357 62 4636 28 5334 34 5697 94 7355 -1 -1
87 2873 15 6257 95 1253 -1 -1
87 1743 90 916 81 708 89 4858 -1 -1
87 3225 52 2541 13 12 3 5329 65 3129 -1 -1
87 11773 1 649 26 2023 98 3079 -1 -1
87 12051 99 633 88 2697 86 3156 49 1881 12 5217 90 2511 -1 -1
87 13466 65 5795 13 14731 50 11757 75 2526 -1 -1
87 3044 54 58 20 5048 92 9288 -1 -1
87 9090 62 4049 66 1920 82 3529 -1 -1
87 951 48 11755 37 325 23 4852 78 3273 -1 -1
87 2097 10 83 88 3513 8 697 60 800 -1 -1
87 6334 78 4295 24 7276 32 2706 8 987 37 9126 -1 -1
87 686 62 305 83 19671 -1 -1
87 8012 92 15116 95 2353 -1 -1
87 1192 17 49 48 7140 24 7765 47 16652 97 1290 -1 -1
87 1346 72 14234 96 14112 -1 -1
87 11529 89 2390 95 931 -1 -1
88 22568 81 7162 18 5396 9 29373 12 2973 59 13301 -1 -1
88 31715 12 1402 1 1709 18 11697 90 2043 -1 -1
88 2988 73 17369 24 1105 85 11141 -1 -1
88 4749 37 2355 77 2548 43 312 87 2756 -1 -1
88 4741 63 3215 84 3206 31 7107 10 3242 75 461 -1 -1
88 8011 75 2822 48 2008 12 1831 71 215 -1 -1
88 14611 53 10417 49 7534 26 3481 42 6422 45 1335 3 1730 88 8626 -1 -1
88 4534 43 4217 95 2911 -1 -1
88 6812 65 5202 49 6979 64 14963 -1 -1
88 2853 37 4986 74 772 -1 -1
88 5407 12 6242 27 1043 42 429 -1 -1
88 318 74 2098 33 68 95 8702 -1 -1
88 458 64 283 37 100 69 2758 96 5917 -1 -1
88 4920 99 8997 48 12288 44 2902 49 353 11 11898 49 9274 -1 -1
88 2304 64 578 98 3253 28 5813 86 2507 12 2655 25 2921 72 65 60 4089 16 2041 23 114 70 904 -1 -1
88 2671 71 1233 86 1166 82 5490 78 3619 24 294 61 1363 -1 -1
88 655 78 13768 28 15071 43 2568 -1 -1
89 15429 17 7697 95 6732 -1 -1
89 848 83 2362 52 8660 37 9179 91 107 -1 -1
89 11128 98 1053 62 2961 89 3063 -1 -1
89 10063 53 4111 48 267 72 1332 61 6435 41 10293 10 5038 43 918 31 9955 84 11162 -1 -1
89 2262 4 1371 8 2795 6 137 67 11476 -1 -1
89 3396 39 4217 35 1333 95 1811 -1 -1
89 21821 9 2423 87 280 -1 -1
89 1658 41 9148 58 2384 91 878 -1 -1
89 4805 4 13392 56 12096 -1 -1
89 2918 51 1806 80 1878 -1 -1
89 91 92 8320 37 3532 76 10357 23 19111 10 1569 46 1137 -1 -1
89 15862 83 2047 56 1596 37 1562 93 5028 -1 -1
89 1294 32 10113 44 951 9 708 76 5714 -1 -1
89 11850 71 1140 70 3925 30 6945 18 7856 30 1390 80 15526 -1 -1
89 12457 39 11104 6 3904 95 960 -1 -1
89 1512 13 6030 85 8349 47 150 3 11445 20 2694 37 8361 -1 -1
89 908 63 4790 71 3837 97 6034 -1 -1
89 1590 46 7269 18 1423 63 7183 -1 -1
89 5104 64 14173 50 643 32 2491 13 9084 55 6657 -1 -1
89 3614 95 819 -1 -1
89 10627 38 11143 70 4910 34 1515 61 488 -1 -1
89 2292 61 843 82 4837 90 4794 -1 -1
89 3857 60 652 81 7489 27 32089 58 214 8 810 44 7898 24 2012 87 8123 -1 -1
89 6942 53 12244 24 12821 71 17097 -1 -1
89 14454 62 490 17 1692 54 1512 85 21395 -1 -1
89 3091 79 575 63 2484 69 22456 -1 -1
90 334 94 536 28 2381 54 1760 32 1900 78 12161 -1 -1
90 429 32 7578 54 3038 31 16107 65 1748 -1 -1
90 17824 74 425 22 14830 56 13993 72 10569 -1 -1
90 7246 24 6125 66 6930 67 296 32 1213 27 7027 52 14505 -1 -1
90 2764 11 661 62 1630 44 9565 85 2428 -1 -1
90 4680 86 7679 76 8209 21 10555 59 3068 -1 -1
90 9765 50 13676 21 12648 68 13142 -1 -1
90 1855 42 1134 81 9445 57 2036 19 739 13 28463 31 10463 -1 -1
90 107 24 2129 0 5985 47 2361 29 9151 84 1180 -1 -1
90 2874 48 17287 29 5744 95 3618 -1 -1
90 894 43 236 98 4213 -1 -1
90 349 32 7677 15 6043 47 8621 96 9058 -1 -1
90 803 88 1813 68 1587 7 524 86 667 -1 -1
90 311 95 2643 40 11190 42 408 35 907 19 4764 39 3347 73 4284 -1 -1
90 9626 3 2660 52 3173 40 20022 83 4991 -1 -1
90 2187 35 9910 34 7647 3 2725 14 2169 -1 -1
90 2035 99 2762 44 2620 19 2102 52 5294 30 9412 14 7280 9 22604 89 1697 -1 -1
90 851 44 445 8 7151 9 3436 41 2464 53 1483 32 6013 65 5961 -1 -1
90 9631 7 161 49 837 2 1996 34 1980 20 3261 19 4179 76 542 -1 -1
90 6796 88 1335 40 912 56 3624 14 8041 80 422 -1 -1
90 10629 76 21382 30 3995 59 9010 -1 -1
90 2429 77 7053 41 4897 88 7659 -1 -1
90 13663 14 4548 73 1774 19 290 11 6651 66 9335 52 2851 78 1959 -1 -1
90 3200 21 4271 97 19903 16 10447 12 82 52 2124 -1 -1
90 1012 74 5975 29 3886 81 12587 -1 -1
90 6006 71 2336 42 3291 7 12976 59 22263 -1 -1
90 13531 80 2891 66 4751 0 1901 24 97 37 2979 59 1491 -1 -1
91 2162 96 772 18 1448 27 3204 39 778 -1 -1
91 6444 39 1832 93 1890 57 13515 16 7353 98 4735 -1 -1
91 1735 37 2244 95 799 -1 -1
91 9037 59 4471 56 1659 21 24 29 8853 24 4030 6 2719 43 640 -1 -1
91 1917 90 527 9 9179 62 3261 41 21871 80 4624 -1 -1
91 2318 45 9792 71 9736 97 1954 -1 -1
91 255 17 3711 68 14563 -1 -1
91 4850 60 93 51 14074 18 20680 30 5372 67 7411 -1 -1
91 2348 82 14 24 988 6 6254 29 1510 56 880 88 5769 -1 -1
91 3403 82 799 93 6928 20 1089 24 769 33 11186 12 6003 51 1128 -1 -1
91 4037 24 3827 19 3001 23 566 2 2636 84 188 -1 -1
91 6 41 713 65 842 25 2526 0 19383 56 3987 -1 -1
91 16518 1 1842 18 379 9 411 33 3489 71 2321 -1 -1
91 6990 21 848 74 3799 -1 -1
91 4737 18 2873 1 2607 79 5439 -1 -1
91 8120 4 857 96 5980 -1 -1
91 4102 65 171 32 3220 89 9476 -1 -1
91 2248 55 8163 41 15172 1 6562 41 9757 2 1924 37 1100 -1 -1
91 7 21 5752 48 1556 85 5156 -1 -1
91 1242 79 5689 61 6876 7 1433 81 17733 -1 -1
91 7843 67 2844 19 9615 83 492 52 1571 82 2054 -1 -1
91 6596 96 1566 91 3423 16 2203 22 3936 97 15481 -1 -1
91 9353 11 1688 45 9959 76 388 -1 -1
91 2322 57 14771 43 3800 94 8504 -1 -1
91 940 53 2149 26 4496 55 4119 38 3163 92 21359 -1 -1
92 9839 69 501 90 4939 25 7163 45 10062 99 646 -1 -1
92 2300 85 9377 56 3144 50 354 44 13017 52 3895 57 8 -1 -1
92 8099 7 6634 35 1943 13 3124 36 610 -1 -1
92 14015 70 12078 92 498 73 11836 4 425 60 1510 -1 -1
92 4097 61 11114 25 6882 33 8317 13 5455 17 21877 96 1742 -1 -1
92 13481 33 8022 40 4627 78 819 -1 -1
92 7809 43 197 46 1650 92 3969 -1 -1
92 5233 61 1867 11 7097 66 7762 -1 -1
92 4528 44 16226 20 2467 21 4703 90 3127 -1 -1
92 2716 61 4854 72 1955 2 11388 83 1265 88 4114 -1 -1
92 3961 47 15717 38 6711 29 6091 76 8713 -1 -1
92 1759 20 10137 14 5742 89 16936 -1 -1
92 11676 47 8278 40 5324 1 3260 8 11912 43 9423 48 600 -1 -1
92 2301 23 1031 62 4783 -1 -1
92 1190 81 7554 22 5179 66 9619 62 3916 61 5184 40 3433 85 11517 -1 -1
92 8934 67 1050 59 1948 33 7138 64 7428 97 3374 -1 -1
92 4789 84 916 30 8437 20 2464 7 1136 4 1480 9 864 91 3628 -1 -1
92 14465 16 27677 70 421 -1 -1
92 2337 45 3235 55 16538 48 12729 80 230 -1 -1
92 6115 96 81 11 6241 41 18609 92 24 -1 -1
93 490 69 9510 94 6975 59 675 53 3926 83 9914 -1 -1
93 4312 47 10848 20 1026 91 434 -1 -1
93 1872 88 4766 96 6759 5 5717 28 6854 80 1643 -1 -1
93 7498 73 10706 79 7146 85 5159 2 7533 17 213 71 968 -1 -1
93 3920 22 993 43 30 83 1751 -1 -1
93 5369 49 464 74 2696 47 19097 52 11424 42 18681 78 1428 -1 -1
93 2912 83 7078 27 11528 34 4775 35 467 67 3345 -1 -1
93 15814 16 5992 76 1453 -1 -1
93 6288 0 10298 85 4774 -1 -1
93 777 67 11645 89 1014 -1 -1
93 470 87 3297 78 1105 25 1219 23 1390 86 9432 -1 -1
93 83 65 13491 71 1491 58 859 97 2340 -1 -1
93 3509 16 17 5 8472 55 59 80 2835 -1 -1
93 6446 22 8545 86 6432 47 4020 5 2064 40 250 -1 -1
93 12514 58 11214 40 1139 12 13386 82 2723 -1 -1
93 451 91 4704 59 8034 31 8089 39 14255 78 10379 -1 -1
93 11788 53 2177 9 2709 71 2239 -1 -1
93 2121 83 2665 20 4638 10 160 31 273 90 1377 -1 -1
93 3928 44 3555 35 377 18 653 1 8090 7 16055 70 8570 -1 -1
93 11279 83 2462 64 6261 65 9025 49 6104 63 2754 -1 -1
93 4062 39 23089 48 3024 76 4811 -1 -1
94 7093 91 12042 39 653 10 1361 7 24819 4 5813 20 65 50 7016 30 458 82 6556 -1 -1
94 617 33 16544 7 9611 0 11002 10 231 90 3892 -1 -1
94 20494 65 4702 61 5866 23 9051 83 5535 -1 -1
94 1467 48 5949 31 12651 2 9117 88 6476 -1 -1
94 18633 46 6750 89 7724 80 2685 13 6070 46 15031 20 33627 42 1604 61 992 -1 -1
94 17019 27 10406 12 352 2 3289 45 280 -1 -1
94 7773 3 161 88 63 -1 -1
94 853 73 1610 24 7312 16 2209 45 20496 97 696 -1 -1
94 7631 49 1619 53 24310 38 4201 10 11212 27 3723 60 9194 -1 -1
94 7915 30 14848 70 49925 -1 -1
94 24 36 19312 5 1266 74 1320 -1 -1
94 1827 58 1496 54 4873 76 8580 -1 -1
94 1677 65 10422 14 2576 0 2442 47 2856 48 3988 12 5854 91 1342 -1 -1
94 6630 84 7605 73 16290 72 7314 17 2981 36 8369 71 10768 -1 -1
94 9979 49 389 37 1585 16 2733 12 195 10 6874 17 642 24 3634 45 5438 -1 -1
94 14142 16 9761 10 2509 2 18141 20 1690 22 2517 43 7950 -1 -1
94 637 19 12966 28 15951 60 10040 -1 -1
94 1809 40 5553 11 1132 27 8108 11 3145 37 437 -1 -1
94 571 11 4392 70 3107 82 375 -1 -1
94 638 66 23744 39 15322 35 7644 24 4865 18 2438 16 1309 99 5553 -1 -1
95 322 91 3749 62 2166 84 21797 4 7034 10 3478 56 197 60 3607 26 6866 32 2549 95 5107 -1 -1
95 2660 55 5108 28 2534 98 2584 -1 -1
95 12158 78 658 53 2901 52 7423 99 3181 68 2234 76 1376 75 12970 92 3127 -1 -1
95 702 80 7162 88 26 26 360 90 7765 -1 -1
95 3462 97 991 76 3935 48 1387 34 2189 82 1669 -1 -1
95 3357 89 4498 75 5543 35 20161 64 5226 6 1657 52 4505 14 3501 4 7458 60 1002 -1 -1
95 1250 56 5990 43 3802 47 1619 6 4633 25 6731 1 8969 97 567 -1 -1
95 8652 93 1677 96 6428 92 1194 22 2009 91 5486 -1 -1
95 1078 30 5047 23 6826 83 2194 80 1728 27 13138 36 12881 7 3116 41 6007 43 2805 99 447 -1 -1
95 2308 41 2165 10 317 29 12878 16 3125 92 2132 -1 -1
95 6406 91 23029 43 1941 89 732 2 4820 90 4317 -1 -1
95 912 30 2174 2 8504 22 6710 45 17269 -1 -1
95 723 1 4515 44 9299 90 2564 -1 -1
95 2849 36 641 12 1480 79 11876 48 589 49 2832 39 10449 11 843 20 12545 60 1509 -1 -1
95 6244 42 7815 31 2189 47 4933 -1 -1
95 1431 54 4490 77 2567 45 930 79 4635 65 6715 16 5388 67 3911 -1 -1
95 5797 14 5000 62 4408 0 3233 44 896 57 1671 10 7144 97 441 -1 -1
95 5310 84 11497 68 6930 28 11893 64 3876 -1 -1
95 5365 48 2519 34 168 74 6891 13 2614 83 4377 -1 -1
95 1656 78 9216 8 465 13 725 24 2969 46 9972 -1 -1
95 5879 32 2257 54 6277 79 10496 -1 -1
95 4140 38 3162 87 2528 29 919 13 1001 91 459 -1 -1
95 967 1 1653 26 4190 21 1311 89 11573 -1 -1
95 2240 54 1531 4 836 78 1833 -1 -1
95 2253 37 6740 87 405 29 5014 25 4316 53 11673 70 7358 -1 -1
95 5250 82 34840 18 2542 91 3706 -1 -1
95 13546 98 4782 26 6260 23 4732 26 3750 51 7839 -1 -1
95 7111 42 3401 14 809 46 9709 -1 -1
95 4056 71 4866 78 939 21 8386 3 7190 33 7937 -1 -1
95 4351 48 2241 74 2313 84 1868 42 1119 52 6931 49 2042 30 2798 71 523 -1 -1
95 19178 48 2108 78 1915 -1 -1
96 10080 42 2057 87 8688 69 11177 52 17893 13 140 66 1261 -1 -1
96 13955 32 6531 3 3476 38 2983 39 1167 17 6474 63 3066 -1 -1
96 532 93 13601 88 3166 98 569 26 2440 71 7475 67 9891 32 3132 14 6393 60 674 -1 -1
96 8809 54 20027 9 5302 37 4027 86 7634 -1 -1
96 5401 80 6947 88 2545 -1 -1
96 907 76 17376 64 6679 43 2757 77 3464 -1 -1
96 4344 77 11441 59 3648 96 2892 63 2641 99 10489 -1 -1
96 3056 72 4697 64 2812 56 4674 51 247 73 1610 -1 -1
96 520 69 2108 86 3878 34 3297 8 2725 81 331 -1 -1
96 2882 71 1617 85 50 2 7608 94 3218 -1 -1
96 18724 11 5873 24 190 45 4207 63 14216 -1 -1
96 1276 67 10507 88 3887 -1 -1
96 3264 25 700 93 9907 -1 -1
96 9327 7 15570 96 8666 62 8360 13 7383 92 6354 -1 -1
96 1333 36 14031 48 4105 69 2835 -1 -1
96 5245 20 7608 50 4399 10 7414 84 7281 -1 -1
96 10633 49 7613 28 1094 87 2622 39 9605 21 4665 97 20724 -1 -1
96 1611 87 2123 69 411 19 7762 16 6061 11 9911 49 1135 -1 -1
96 13673 27 8953 45 854 40 13660 29 3545 17 5967 4 8236 79 179 -1 -1
96 4045 49 6639 47 1865 27 7538 92 7795 -1 -1
96 15698 99 1054 94 16844 29 3786 10 2974 81 1256 -1 -1
96 6430 88 1887 48 10701 66 15485 65 269 20 5805 95 17705 -1 -1
96 106 45 3734 61 7483 -1 -1
96 3194 93 4842 7 5883 52 927 -1 -1
96 4937 14 22391 9 243 21 6116 -1 -1
96 971 9 10828 76 3135 68 11074 81 857 -1 -1
96 4279 26 8838 22 2255 96 1949 -1 -1
97 8887 19 1275 21 766 72 12756 52 1164 68 2532 -1 -1
97 405 72 686 99 9647 19 1014 78 1457 85 7117 30 4935 35 2751 37 1200 67 1432 -1 -1
97 4051 21 3282 60 1501 44 995 3 8300 61 914 -1 -1
97 2468 62 23444 92 1743 71 12472 97 21598 -1 -1
97 6060 38 11671 32 8817 5 4160 7 358 70 9323 -1 -1
97 6061 23 4107 5 7852 48 11745 55 3633 26 2211 9 2374 38 522 76 6559 -1 -1
97 438 92 6891 86 3112 69 4626 98 26065 -1 -1
97 7320 98 1416 22 11489 55 2029 89 3694 -1 -1
97 991 69 16490 67 7831 84 9932 -1 -1
97 606 32 2011 5 750 91 5160 -1 -1
97 7207 10 2541 20 2280 99 1067 -1 -1
97 17151 89 660 69 10715 14 676 53 12346 11 3882 3 3790 63 1188 -1 -1
97 23219 88 5546 2 4873 21 3182 43 2004 -1 -1
97 9236 54 2609 68 619 37 6134 16 10459 77 7646 -1 -1
97 1577 94 6487 82 12108 26 7438 16 26080 19 17202 26 1357 98 8913 -1 -1
97 2643 59 19923 24 312 44 580 82 2168 -1 -1
97 1860 31 20742 97 10085 -1 -1
97 208 30 7856 48 400 -1 -1
97 8691 36 3333 85 2833 -1 -1
97 8092 59 6930 20 5160 21 2816 45 1754 -1 -1
97 2001 92 1985 66 653 80 3202 -1 -1
97 1359 72 6963 37 2208 57 5655 68 11923 25 1139 52 2575 -1 -1
97 4276 25 66 54 2766 66 4138 -1 -1
98 5323 55 7859 53 1710 45 3945 43 4635 59 2251 -1 -1
98 14757 96 2189 19 5760 31 1917 33 812 93 17638 -1 -1
98 566 33 11704 11 912 43 1766 -1 -1
98 7469 3 14744 20 5157 76 5909 -1 -1
98 3924 3 1027 47 3487 72 27752 -1 -1
98 489 93 4206 15 6496 23 2410 -1 -1
98 331 88 5810 8 13256 97 1775 -1 -1
98 7878 7 415 15 2161 46 22746 27 203 34 9798 8 5136 88 7666 -1 -1
98 9059 65 3029 64 7153 52 5305 43 1341 44 15212 21 7895 78 4792 -1 -1
98 973 6 3366 30 3428 68 1227 -1 -1
98 742 38 17052 66 52 -1 -1
98 18671 0 11157 79 19655 -1 -1
98 5115 87 627 58 1185 39 4102 12 7303 14 10744 42 1474 -1 -1
98 13302 32 1617 30 2946 58 2925 -1 -1
98 10750 68 2167 79 4990 59 5345 40 27621 62 1903 -1 -1
98 89 83 8148 22 7772 6 4516 59 3285 -1 -1
98 7374 78 15229 79 13129 25 3584 68 37935 71 5173 -1 -1
98 3028 9 5919 92 9239 -1 -1
98 14135 87 5706 25 1793 97 57 -1 -1
98 14227 28 98 69 9560 -1 -1
98 5013 65 4850 69 7640 44 2466 97 1277 -1 -1
99 5253 82 5941 28 1065 16 331 34 4556 60 1475 -1 -1
99 265 19 5507 85 4547 -1 -1
99 8 39 9120 51 1292 87 2249 -1 -1
99 8451 22 5099 36 20125 38 12509 14 5229 2 2417 56 523 -1 -1
99 5163 50 26054 61 2755 13 1578 47 6627 90 2923 -1 -1
99 1698 61 6514 94 3342 -1 -1
99 5775 56 783 35 1691 20 4352 26 5008 82 22058 -1 -1
99 1502 73 7831 15 2808 7 2374 61 991 -1 -1
99 169 48 3957 64 1124 53 3851 57 2637 41 21885 98 2806 -1 -1
99 7749 93 1426 22 14 35 3225 32 2879 6 41 26 2754 -1 -1
99 7548 89 2846 32 3790 5 4496 98 4241 -1 -1
99 5501 34 1361 29 8150 32 831 12 7850 55 1961 -1 -1
99 9190 87 864 46 3220 93 413 -1 -1
99 27775 83 9808 41 603 43 5381 87 4625 -1 -1
99 7286 95 6794 63 3751 69 3466 63 23980 91 24146 -1 -1
99 4276 87 2450 99 2662 22 3195 15 1719 14 720 40 14598 53 8522 -1 -1
99 2138 35 11858 55 3092 9 16354 24 2362 76 2406 -1 -1
99 20881 94 21741 8 3538 88 1339 73 2588 84 10375 -1 -1
99 2792 14 31853 3 5058 45 7984 -1 -1
99 462 96 6545 78 1023 9 1760 50 18006 76 1054 -1 -1
99 2377 84 6769 8 3597 41 30778 38 917 47 15211 -1 -1
99 17599 95 12720 -1 -1
99 4156 57 2191 34 4100 91 6138 -1 -1
99 832 44 2388 51 4896 97 8097 -1 -1
97 14907 -1 -1


==> anc/Known-Optima benchmark/short-js-600000-100-100000-1.data <==
20685 100
0 807 56 8 26 84 64 78 -1 -1
0 151 14 775 51 194 -1 -1
0 139 8 1056 76 3344 -1 -1
0 166 27 1037 90 520 -1 -1
0 273 2 1378 12 1202 57 64 -1 -1
0 257 15 227 53 707 69 258 26 1358 63 303 37 66 80 1074 -1 -1
0 209 73 1574 -1 -1
0 22 68 113 41 167 44 2756 96 452 -1 -1
0 267 35 122 25 90 93 92 97 9 -1 -1
0 135 54 216 -1 -1
0 502 31 425 44 89 46 487 97 780 -1 -1
0 510 25 755 86 643 -1 -1
0 1027 79 332 10 443 51 348 58 647 73 462 -1 -1
0 340 39 312 59 108 32 528 52 555 11 54 63 459 -1 -1
0 1624 16 5 79 310 -1 -1
0 295 65 853 -1 -1
0 407 63 1719 44 429 14 632 71 1095 -1 -1
0 43 90 760 -1 -1
0 617 54 331 14 125 28 2359 87 942 -1 -1
0 1 65 998 62 1585 80 375 81 449 4 125 11 204 64 637 -1 -1
0 140 84 16 -1 -1
0 382 65 430 22 234 91 1461 -1 -1
0 42 15 512 45 156 89 57 -1 -1
0 271 92 1213 -1 -1
0 761 35 189 48 995 14 1520 23 5 55 161 -1 -1
0 83 97 861 -1 -1
0 631 12 112 18 200 85 269 -1 -1
0 329 48 169 86 1183 -1 -1
0 180 28 993 74 759 -1 -1
0 232 14 1365 24 1777 53 307 -1 -1
0 327 18 1444 93 282 -1 -1
0 241 53 356 68 401 33 1283 44 523 58 48 -1 -1
0 197 35 576 14 293 27 70 97 508 -1 -1
0 710 14 475 41 1937 14 113 38 1205 48 70 -1 -1
0 23 12 822 59 325 58 417 32 342 80 337 -1 -1
0 234 56 265 94 962 -1 -1
0 22 6 71 77 762 -1 -1
0 45 37 1749 32 916 51 214 59 606 -1 -1
0 519 83 631 21 1790 11 508 24 535 53 152 -1 -1
0 141 60 67 -1 -1
0 457 72 499 81 449 25 1159 13 186 52 95 -1 -1
0 51 61 1030 34 922 14 1547 61 777 -1 -1
0 330 17 351 52 58 34 975 40 103 38 2407 14 157 86 174 -1 -1
0 1259 97 543 -1 -1
0 106 71 811 75 912 -1 -1
0 1408 1 1024 86 42 45 1318 27 2450 61 968 -1 -1
0 54 71 939 3 213 59 478 77 1570 -1 -1
0 535 32 451 93 174 -1 -1
0 235 81 693 -1 -1
0 189 78 420 71 711 34 67 82 56 -1 -1
0 425 89 561 1 411 96 89 -1 -1
0 225 55 139 90 1043 88 829 68 435 76 344 60 1452 31 376 97 28 -1 -1
0 456 94 552 -1 -1
0 21 68 2799 88 1255 -1 -1
0 1349 98 772 12 450 73 176 -1 -1
0 353 12 94 61 252 -1 -1
0 1931 75 415 -1 -1
0 396 63 1842 91 944 -1 -1
0 352 20 69 51 910 34 573 60 1395 -1 -1
0 2951 55 1598 73 1099 57 1938 90 948 -1 -1
0 1171 94 538 50 480 68 310 56 364 27 529 24 426 22 1083 77 683 -1 -1
0 75 19 568 92 417 7 1990 92 250 -1 -1
0 421 47 6 23 1610 77 21 -1 -1
0 273 99 163 55 258 92 608 74 296 1 96 20 42 98 142 -1 -1
0 1133 47 66 30 782 94 218 -1 -1
0 7 89 98 -1 -1
0 83 45 374 -1 -1
0 117 69 100 41 183 80 1891 56 660 51 734 37 4949 72 736 -1 -1
0 460 81 1360 66 454 67 8 69 811 77 538 -1 -1
0 12 48 129 49 901 21 90 14 569 99 498 -1 -1
0 873 62 950 32 529 0 1103 23 671 12 55 47 750 -1 -1
0 115 81 825 -1 -1
0 350 38 705 72 161 -1 -1
0 1065 17 232 36 384 91 769 -1 -1
0 135 28 340 92 3163 -1 -1
0 613 62 167 -1 -1
0 158 68 1198 -1 -1
0 806 35 433 38 640 60 150 4 336 97 393 -1 -1
0 1230 64 79 -1 -1
0 221 97 1389 65 1385 74 1122 85 1175 26 1019 65 73 -1 -1
0 868 1 503 9 295 71 1014 -1 -1
0 1452 88 1267 -1 -1
0 1190 84 285 -1 -1
0 27 73 785 49 208 38 24 52 1325 87 1057 -1 -1
0 361 16 502 28 398 44 289 50 1453 -1 -1
0 1075 66 59 61 52 18 622 34 1768 2 357 18 785 22 105 76 503 -1 -1
0 821 30 457 93 387 -1 -1
0 168 6 1485 39 20 96 344 -1 -1
0 1225 28 317 22 453 26 854 56 321 -1 -1
0 398 57 233 -1 -1
0 235 14 312 99 31 -1 -1
0 997 50 177 19 447 90 148 -1 -1
0 118 51 474 79 472 -1 -1
0 190 16 425 36 31 19 1360 54 434 -1 -1
0 701 33 238 45 201 63 1803 54 48 89 1289 -1 -1
0 71 13 347 11 1632 46 13 -1 -1
0 50 5 1534 64 748 -1 -1
0 212 87 441 99 184 8 746 31 354 37 468 86 583 -1 -1
0 1475 17 395 18 558 77 1191 -1 -1
0 949 75 543 98 46 -1 -1
0 386 73 329 85 62 81 439 86 75 -1 -1
0 77 54 444 38 192 44 462 43 152 7 6 2 389 59 31 -1 -1
0 143 28 200 82 680 8 392 1 837 84 371 -1 -1
0 179 69 98 -1 -1
0 68 77 161 61 157 95 590 -1 -1
0 105 59 388 -1 -1
0 2145 71 303 -1 -1
0 328 89 355 -1 -1
0 846 65 553 91 543 -1 -1
0 100 45 663 28 434 36 616 88 188 -1 -1
0 89 45 954 61 67 -1 -1
0 441 27 565 54 541 75 228 -1 -1
0 362 58 1408 94 1628 -1 -1
0 995 7 286 9 614 50 144 10 1047 12 630 83 1511 -1 -1
0 12 69 181 99 233 73 117 96 320 -1 -1
0 1161 98 556 -1 -1
0 207 22 2450 8 423 28 7 -1 -1
0 16 33 603 67 6 -1 -1
0 373 32 378 27 252 5 998 82 377 -1 -1
0 1906 84 17 20 251 77 733 75 519 40 2312 57 36 84 1347 -1 -1
0 94 99 2105 18 73 58 971 80 286 78 2282 53 309 2 1611 75 502 -1 -1
0 66 79 105 -1 -1
0 845 5 588 48 100 -1 -1
0 54 55 547 46 179 79 116 -1 -1
0 835 98 149 -1 -1
0 537 20 753 84 448 -1 -1
0 227 85 25 -1 -1
0 157 13 249 45 796 78 62 59 488 96 612 -1 -1
0 574 23 642 -1 -1
0 403 48 453 14 722 85 1011 -1 -1
0 811 97 585 -1 -1
0 352 54 682 94 1526 -1 -1
0 94 98 680 -1 -1
0 276 4 936 7 1594 37 63 63 260 -1 -1
0 34 18 121 90 54 -1 -1
0 124 66 160 34 165 61 1173 3 9 0 535 71 145 -1 -1
0 516 28 2166 71 122 -1 -1
0 2884 13 1677 36 214 43 160 62 1418 -1 -1
0 185 31 289 16 271 62 120 -1 -1
0 1424 62 1015 55 139 5 131 75 808 -1 -1
0 2978 43 363 -1 -1
0 575 61 418 28 737 15 2439 12 208 14 98 72 741 -1 -1
0 219 9 486 36 540 21 119 68 453 -1 -1
0 162 73 750 -1 -1
0 50 51 683 60 888 9 781 91 637 -1 -1
0 262 31 667 12 215 24 2997 33 741 -1 -1
0 97 93 70 -1 -1
0 449 93 79 12 2347 98 661 -1 -1
0 491 63 168 33 869 83 174 -1 -1
0 988 34 2019 66 656 23 1076 70 411 -1 -1
0 128 12 30 29 77 69 274 -1 -1
0 4 83 1133 -1 -1
0 20 65 519 25 1213 83 83 -1 -1
0 755 84 656 -1 -1
0 778 94 442 -1 -1
0 1024 48 36 1 492 24 1094 20 882 11 64 19 1249 26 274 11 208 29 1267 92 952 -1 -1
0 243 62 84 22 294 10 698 39 1663 7 240 48 2316 -1 -1
0 314 38 958 8 12 51 498 -1 -1
0 1325 3 617 64 488 -1 -1
0 206 31 1749 37 1207 94 846 -1 -1
0 578 24 828 57 2575 92 1695 -1 -1
0 5 35 351 67 73 3 1431 51 932 77 619 -1 -1
0 28 41 1753 62 667 -1 -1
0 62 44 339 19 172 17 853 9 86 96 570 -1 -1
0 2267 77 97 -1 -1
0 33 91 241 7 188 17 280 70 58 -1 -1
0 419 59 342 19 821 85 106 -1 -1
0 337 36 525 8 2444 81 1218 -1 -1
0 313 40 1231 27 269 15 33 38 211 44 1282 -1 -1
0 1440 28 657 30 461 90 265 -1 -1
0 371 40 150 2 718 62 944 -1 -1
0 1220 51 18 32 332 25 178 24 411 93 1222 -1 -1
0 646 76 91 -1 -1
0 241 57 482 -1 -1
0 167 49 311 53 1189 44 790 87 325 -1 -1
0 2061 32 2002 69 2775 -1 -1
0 404 68 1453 32 136 58 2058 -1 -1
0 223 50 87 -1 -1
0 73 74 883 0 318 52 982 66 519 -1 -1
0 259 94 145 46 2085 81 619 20 1029 85 1020 -1 -1
0 115 60 1113 -1 -1
0 382 57 447 56 19 91 533 -1 -1
0 382 19 632 87 257 63 302 73 3224 62 454 21 83 74 865 -1 -1
0 773 52 417 45 1111 94 655 -1 -1
0 626 86 502 -1 -1
0 766 37 250 47 513 26 184 20 680 6 180 84 2030 -1 -1
0 871 57 773 71 170 56 67 70 279 21 249 92 1394 -1 -1
0 926 13 738 98 1536 -1 -1
0 876 40 273 33 36 79 2547 -1 -1
0 132 59 526 -1 -1
0 1080 30 371 42 1870 7 264 22 488 49 1668 -1 -1
0 2955 12 251 42 112 75 194 -1 -1
0 474 19 552 16 1010 52 2082 -1 -1
0 15 48 578 11 275 54 112 -1 -1
0 472 77 393 -1 -1
0 108 1 576 11 48 88 409 -1 -1
0 599 28 498 35 593 24 1427 4 1863 6 1096 35 250 -1 -1
0 252 95 217 -1 -1
0 432 27 47 87 896 -1 -1
0 1396 60 474 52 328 44 598 49 482 56 413 -1 -1
0 751 83 1835 -1 -1
0 77 13 777 93 212 -1 -1
0 1399 13 423 67 1040 51 864 93 297 -1 -1
0 24 61 953 33 814 63 279 29 60 96 108 -1 -1
0 50 71 211 -1 -1
0 826 65 687 86 247 -1 -1
0 325 23 93 92 535 -1 -1
0 363 59 1760 -1 -1
0 744 34 128 64 651 -1 -1
0 1687 82 954 -1 -1
0 6 87 1148 -1 -1
0 375 99 153 -1 -1
0 88 47 971 78 738 -1 -1
0 148 6 825 87 345 -1 -1
0 134 12 319 19 471 70 79 -1 -1
0 140 75 700 -1 -1
0 143 25 1083 14 950 75 156 -1 -1
0 393 21 160 88 340 -1 -1
0 805 80 553 -1 -1
0 17 90 346 -1 -1
0 339 68 558 16 282 15 325 66 287 -1 -1
0 222 79 800 84 48 -1 -1
0 1169 28 464 18 464 76 454 -1 -1
0 409 40 317 23 130 45 14 38 97 66 383 -1 -1
0 462 74 1331 82 161 52 655 26 428 85 76 -1 -1
0 549 41 1495 0 75 35 42 7 61 30 964 12 687 81 435 -1 -1
0 373 53 474 -1 -1
0 527 68 966 -1 -1
0 45 34 78 79 590 -1 -1
0 1493 65 552 89 665 -1 -1
0 19 29 178 46 273 73 2174 -1 -1
0 1304 75 115 69 892 89 39 -1 -1
0 371 62 1023 88 604 -1 -1
1 1016 92 107 19 2014 71 373 26 791 44 824 -1 -1
1 434 21 866 18 1013 88 164 -1 -1
1 33 55 402 18 81 11 752 85 135 -1 -1
1 333 83 604 48 349 74 532 89 195 -1 -1
1 421 69 505 -1 -1
1 1651 42 235 51 551 -1 -1
1 367 80 1166 -1 -1
1 557 0 433 31 340 88 1052 -1 -1
1 61 83 113 9 179 44 396 1 1066 51 979 -1 -1
1 397 75 443 -1 -1
1 240 69 200 73 594 98 838 -1 -1
1 363 62 1011 45 682 64 1085 95 210 -1 -1
1 991 53 953 30 925 89 217 -1 -1
1 171 8 485 12 1419 88 100 -1 -1
1 761 69 4699 89 820 73 145 33 2417 58 1520 -1 -1
1 212 42 141 29 270 99 568 -1 -1
1 103 23 494 71 1222 22 364 82 90 -1 -1
1 689 49 728 34 55 76 441 -1 -1
1 1685 59 193 -1 -1
1 322 66 25 -1 -1
1 281 10 145 73 677 -1 -1
1 97 4 402 50 206 -1 -1
1 53 11 36 14 62 22 101 70 866 -1 -1
1 50 7 405 41 276 56 542 -1 -1
1 982 73 29 57 2947 13 98 32 178 26 258 42 3706 10 102 3 1459 71 1140 -1 -1
1 1805 36 3165 63 246 81 1082 -1 -1
1 1065 8 255 86 634 -1 -1
1 578 80 452 97 218 33 265 94 1058 85 399 80 2111 47 4295 86 737 -1 -1
1 1089 22 1193 7 346 23 1630 18 477 60 1825 -1 -1
1 2 24 82 44 2547 9 809 26 56 17 241 70 1116 -1 -1
1 984 34 571 78 46 7 8 96 540 -1 -1
1 32 34 454 14 908 3 199 4 548 52 2185 -1 -1
1 2167 61 90 25 1821 50 705 18 177 33 1942 82 724 -1 -1
1 9 99 344 12 1878 7 623 25 579 88 943 -1 -1
1 2082 57 2034 -1 -1
1 254 22 395 99 164 -1 -1
1 66 8 181 60 573 -1 -1
1 750 59 1257 25 682 86 1133 -1 -1
1 1214 31 641 93 58 -1 -1
1 185 54 1180 61 214 -1 -1
1 736 57 175 27 356 54 173 25 17 58 763 -1 -1
1 2042 6 26 44 47 58 121 13 61 99 2180 -1 -1
1 255 85 481 -1 -1
1 124 97 77 94 366 24 61 35 81 92 248 -1 -1
1 836 47 1060 95 1492 -1 -1
1 82 60 2103 10 339 84 986 -1 -1
1 875 28 1113 21 1268 75 110 -1 -1
1 1037 87 329 -1 -1
1 73 21 580 83 716 -1 -1
1 245 74 615 -1 -1
1 510 76 418 -1 -1
1 1063 12 3295 25 129 94 10 -1 -1
1 44 38 293 66 44 23 48 36 1672 3 336 85 535 -1 -1
1 100 44 946 26 1217 56 13 17 135 31 922 6 395 77 370 -1 -1
1 1365 42 337 93 623 34 71 74 1223 -1 -1
1 855 17 1077 86 627 -1 -1
1 1685 85 339 -1 -1
1 823 40 511 62 54 50 746 43 162 86 21 -1 -1
1 781 25 710 37 291 72 279 -1 -1
1 90 4 210 56 411 -1 -1
1 543 47 99 84 21 -1 -1
1 420 27 612 19 401 11 479 34 64 82 982 -1 -1
1 496 89 421 30 649 72 82 86 1120 -1 -1
1 287 84 260 -1 -1
1 123 9 451 67 837 -1 -1
1 170 6 112 95 342 -1 -1
1 720 60 360 96 1029 -1 -1
1 179 37 938 54 18 58 397 -1 -1
1 937 99 318 47 216 23 2716 66 272 61 402 27 461 46 349 61 840 -1 -1
1 857 62 283 97 407 76 32 11 505 66 1114 -1 -1
1 1841 97 155 45 81 16 1052 68 278 -1 -1
1 600 18 883 88 803 -1 -1
1 1065 45 469 90 1318 -1 -1
1 403 28 1271 43 2584 54 831 44 1181 66 142 -1 -1
1 854 20 1145 65 358 -1 -1
1 1469 95 199 -1 -1
1 754 7 244 23 229 26 291 65 948 -1 -1
1 582 2 896 13 773 67 64 -1 -1
1 1820 82 261 0 9 89 455 27 289 93 6 -1 -1
1 709 61 213 69 46 99 1168 -1 -1
1 558 57 975 25 21 87 1057 -1 -1
1 235 33 155 47 613 8 460 12 123 62 198 -1 -1
1 318 96 1011 58 958 89 83 28 665 14 61 36 422 4 316 22 1120 7 165 55 567 -1 -1
1 335 26 750 57 1255 36 1047 15 1001 28 267 13 83 48 40 -1 -1
1 174 5 274 70 15 -1 -1
1 106 68 177 4 63 84 179 -1 -1
1 119 85 858 95 346 -1 -1
1 1201 22 1071 21 613 74 372 -1 -1
1 290 26 2202 53 362 71 58 -1 -1
1 744 83 694 -1 -1
1 208 83 887 -1 -1
1 1329 29 213 44 1067 34 2709 4 83 58 26 -1 -1
1 649 61 1124 -1 -1
1 77 84 275 83 102 98 71 -1 -1
1 989 76 904 -1 -1
1 1467 14 71 47 1009 -1 -1
1 455 62 821 44 221 89 866 -1 -1
1 314 82 269 -1 -1
1 41 39 132 63 1112 -1 -1
1 12 4 313 39 743 -1 -1
1 346 62 363 81 117 -1 -1
1 164 93 113 24 816 29 205 62 824 43 127 60 27 99 329 -1 -1
1 377 41 91 77 116 7 212 71 425 -1 -1
1 208 43 1423 59 3865 89 673 -1 -1
1 475 11 410 3 1275 48 251 -1 -1
1 12 10 625 74 222 -1 -1
1 469 99 342 -1 -1
1 1039 26 1015 41 1104 3 74 90 141 -1 -1
1 55 55 455 49 251 48 254 20 432 85 258 -1 -1
1 35 42 28 48 46 93 12 -1 -1
1 1125 93 122 -1 -1
1 1130 15 584 66 2130 -1 -1
1 358 29 262 3 1683 62 998 -1 -1
1 194 25 831 7 252 57 9 -1 -1
1 38 84 464 26 1603 69 901 37 270 40 1103 12 78 55 765 -1 -1
1 516 40 488 84 1229 -1 -1
1 457 30 178 85 445 -1 -1
1 1098 65 867 40 1186 32 730 16 852 38 332 -1 -1
1 483 93 660 -1 -1
1 138 5 650 17 43 60 2065 -1 -1
1 1887 30 470 80 48 -1 -1
1 1122 72 1832 -1 -1
1 1682 20 606 21 221 57 754 -1 -1
1 768 88 31 41 120 5 574 7 1121 14 599 81 17 -1 -1
1 399 14 265 64 1772 -1 -1
1 185 56 4 -1 -1
1 37 11 2758 44 1038 50 502 56 2527 38 802 17 1203 38 550 -1 -1
1 71 61 1364 -1 -1
1 597 40 346 59 1584 82 232 -1 -1
1 1567 14 412 61 262 -1 -1
1 85 37 189 74 384 97 365 -1 -1
1 334 4 74 7 450 94 485 -1 -1
1 284 34 426 5 519 92 2014 -1 -1
1 1885 55 353 1 906 56 949 -1 -1
1 990 33 1751 88 175 -1 -1
1 1667 80 809 8 57 92 347 -1 -1
1 86 65 1378 8 581 84 1488 -1 -1
1 2904 82 165 -1 -1
1 54 19 2021 25 1520 61 198 -1 -1
1 80 35 1156 30 5349 34 302 49 36 76 4147 -1 -1
1 73 55 587 37 632 97 644 -1 -1
1 894 5 402 4 441 98 313 -1 -1
1 1003 17 15 91 228 -1 -1
1 288 40 119 56 2019 -1 -1
1 250 31 1115 95 807 -1 -1
1 678 3 834 77 686 87 1170 -1 -1
1 893 92 647 95 1675 36 1251 48 232 34 429 47 210 -1 -1
1 868 13 326 9 1188 38 456 -1 -1
1 34 61 374 68 2624 65 423 93 943 -1 -1
1 1984 9 161 52 1822 -1 -1
1 652 31 55 61 379 28 716 2 510 45 83 84 1084 -1 -1
1 94 8 24 12 804 34 1030 39 1293 -1 -1
1 2661 21 976 79 144 -1 -1
1 966 94 68 16 298 63 588 -1 -1
1 275 6 794 74 172 -1 -1
1 343 83 334 75 2019 99 1228 -1 -1
1 498 75 577 87 1783 14 26 24 1794 82 411 -1 -1
1 537 87 159 -1 -1
1 142 69 153 -1 -1
1 712 24 356 81 59 16 347 34 343 59 229 99 695 -1 -1
1 1112 83 2228 -1 -1
1 112 82 40 58 941 88 1006 -1 -1
1 185 31 390 9 1576 3 374 73 147 -1 -1
1 203 74 1378 -1 -1
1 204 71 1177 -1 -1
1 411 11 361 82 264 -1 -1
1 119 2 152 29 882 59 882 -1 -1
1 956 31 431 32 1437 67 142 -1 -1
1 1059 24 766 45 156 -1 -1
1 770 83 209 36 211 19 602 10 446 89 318 -1 -1
1 629 76 787 -1 -1
1 24 24 449 4 935 1 105 62 222 -1 -1
1 187 12 170 56 414 -1 -1
1 657 22 599 28 1021 20 505 79 700 -1 -1
1 692 86 790 -1 -1
1 679 46 261 8 15 80 445 -1 -1
1 420 99 1380 -1 -1
1 1091 38 1269 97 341 -1 -1
1 75 35 3463 66 1192 -1 -1
1 383 41 883 46 1459 91 1035 -1 -1
1 193 26 1307 9 909 78 187 -1 -1
1 362 26 607 -1 -1
1 866 39 182 68 916 45 611 15 705 64 166 -1 -1
1 434 97 413 -1 -1
1 109 12 20 90 22 -1 -1
1 813 18 177 59 56 65 8 -1 -1
1 16 99 1002 -1 -1
1 215 95 1470 -1 -1
1 1218 98 722 -1 -1
1 41 69 1725 -1 -1
1 523 73 139 3 545 9 290 89 1044 -1 -1
1 286 59 3321 60 2479 47 119 32 757 68 12 -1 -1
1 136 11 1321 22 818 58 162 -1 -1
1 117 32 258 9 770 11 142 23 521 8 1080 60 519 -1 -1
1 181 18 692 10 66 98 1715 -1 -1
1 361 72 446 -1 -1
1 478 37 1676 -1 -1
1 448 66 752 65 250 99 320 -1 -1
1 63 33 305 83 41 -1 -1
1 427 31 174 47 104 57 136 -1 -1
1 899 14 1203 82 388 -1 -1
1 166 40 114 3 374 26 1834 22 426 15 1146 43 30 -1 -1
1 3410 13 40 85 108 -1 -1
1 1077 74 507 -1 -1
1 792 35 73 92 1783 -1 -1
1 33 17 64 26 80 55 472 46 106 26 3615 6 24 40 28 -1 -1
1 92 48 14 90 1110 -1 -1
1 914 92 16 -1 -1
2 248 0 645 62 2200 -1 -1
2 84 5 69 56 588 10 12 18 702 99 16 -1 -1
2 1186 23 902 16 789 53 3 65 899 -1 -1
2 258 78 1293 76 309 84 768 -1 -1
2 985 33 369 72 105 97 2133 26 1622 2 789 61 225 18 940 91 194 -1 -1
2 709 15 2053 42 138 -1 -1
2 71 12 652 25 1367 56 92 -1 -1
2 107 90 245 -1 -1
2 1865 76 307 10 1658 5 1606 43 622 -1 -1
2 554 67 195 6 1140 31 77 2 512 95 426 -1 -1
2 1399 95 487 90 766 76 57 36 546 24 178 67 1726 -1 -1
2 462 66 701 -1 -1
2 56 65 248 96 62 35 1141 75 972 84 294 -1 -1
2 47 14 1151 79 1240 -1 -1
2 80 89 217 -1 -1
2 999 25 30 39 253 48 797 80 16 -1 -1
2 155 54 119 56 119 44 569 77 136 -1 -1
2 925 88 37 -1 -1
2 159 22 5 38 48 -1 -1
2 30 24 318 21 1683 16 31 97 1159 -1 -1
2 971 59 435 16 1166 96 302 -1 -1
2 537 67 2363 35 915 55 101 34 721 71 2656 -1 -1
2 1699 15 84 51 971 84 381 -1 -1
2 369 81 189 69 961 8 3587 13 246 2 2236 23 305 80 1451 -1 -1
2 1800 63 426 7 867 81 219 -1 -1
2 1024 0 157 77 155 -1 -1
2 1978 16 996 84 239 -1 -1
2 1214 27 87 88 315 -1 -1
2 604 4 266 22 248 5 1703 29 164 94 1 -1 -1
2 5236 73 782 1 876 76 428 -1 -1
2 200 21 192 95 957 -1 -1
2 207 94 185 80 781 32 406 99 441 41 280 47 358 7 172 83 1117 -1 -1
2 110 85 227 15 795 92 298 -1 -1
2 24 46 243 65 79 68 550 59 2058 79 2046 -1 -1
2 605 19 94 69 879 -1 -1
2 24 61 1066 51 45 29 300 87 11 -1 -1
2 1214 47 542 72 442 -1 -1
2 60 54 964 49 52 17 1883 12 191 53 213 -1 -1
2 323 14 150 88 929 -1 -1
2 1073 38 735 93 291 -1 -1
2 1678 78 1076 -1 -1
2 2673 45 426 5 413 92 1025 -1 -1
2 984 53 171 96 339 -1 -1
2 109 9 15 15 1203 81 681 -1 -1
2 2264 53 119 86 434 -1 -1
2 230 89 171 -1 -1
2 251 60 131 54 644 21 164 63 317 -1 -1
2 592 86 490 -1 -1
2 297 7 1384 86 169 -1 -1
2 173 28 703 24 234 86 1004 -1 -1
2 561 35 192 54 605 5 46 62 552 -1 -1
2 493 72 414 -1 -1
2 54 51 240 57 203 87 98 -1 -1
2 125 17 177 64 641 80 220 79 12 88 340 -1 -1
2 1190 47 239 49 1152 63 203 -1 -1
2 62 55 23 93 126 -1 -1
2 364 54 309 2 510 16 215 11 182 77 241 -1 -1
2 2 37 260 79 129 -1 -1
2 48 97 2182 -1 -1
2 344 93 1034 -1 -1
2 201 13 234 82 584 -1 -1
2 1490 34 598 51 2102 45 149 25 1184 6 3 42 628 -1 -1
2 1492 16 183 36 216 -1 -1
2 533 99 6 -1 -1
2 1099 95 23 -1 -1
2 266 37 2331 58 540 1 76 73 335 -1 -1
2 442 77 311 86 190 42 810 51 273 60 1553 78 280 -1 -1
2 234 98 590 -1 -1
2 949 12 1295 42 1061 43 89 30 78 1 772 36 1420 -1 -1
2 544 85 324 77 3564 50 88 44 592 16 575 44 2 29 399 38 1340 88 1502 -1 -1
2 22 62 20 30 934 71 1593 -1 -1
2 1699 40 20 20 373 10 101 47 27 -1 -1
2 739 54 542 80 189 -1 -1
2 1261 9 216 35 14 12 123 4 698 15 102 -1 -1
2 1277 29 182 90 990 49 50 44 482 95 873 -1 -1
2 331 21 41 45 17 -1 -1
2 597 91 374 -1 -1
2 916 18 544 32 859 50 3058 -1 -1
2 1483 87 1632 -1 -1
2 357 96 507 30 345 9 38 81 1059 35 192 80 264 -1 -1
2 451 28 34 49 573 24 2880 12 945 86 487 -1 -1
2 296 6 49 14 66 42 996 -1 -1
2 681 52 541 -1 -1
2 961 55 60 -1 -1
2 110 13 76 62 2 -1 -1
2 704 77 830 -1 -1
2 344 9 1105 28 122 22 736 61 13 -1 -1
2 505 42 427 8 313 84 1028 -1 -1
2 54 59 367 94 739 65 75 77 1049 27 45 84 845 -1 -1
2 203 68 582 -1 -1
2 668 18 661 26 119 48 472 31 95 20 2 84 437 -1 -1
2 461 77 418 -1 -1
2 419 98 179 -1 -1
2 152 93 65 -1 -1
2 606 19 2069 91 1173 -1 -1
2 156 10 1016 92 2840 -1 -1
2 818 71 720 98 1307 58 72 97 1471 -1 -1
2 79 19 110 35 191 4 96 48 95 -1 -1
2 341 38 957 3 1857 61 19 92 564 -1 -1
2 25 31 524 58 807 -1 -1
2 427 85 104 -1 -1
2 23 35 999 96 887 -1 -1
2 222 8 103 73 575 -1 -1
2 45 84 474 -1 -1
2 223 42 533 66 161 -1 -1
2 207 88 575 -1 -1
2 91 3 1008 31 237 59 4 -1 -1
2 218 45 1036 -1 -1
2 953 63 119 -1 -1
2 732 84 2086 -1 -1
2 908 12 395 13 467 53 25 -1 -1
2 1134 95 94 62 190 46 190 44 3 9 691 70 197 -1 -1
2 12 60 61 89 747 -1 -1
2 29 1 997 47 305 76 586 -1 -1
2 602 89 96 49 263 5 221 88 184 -1 -1
2 725 15 564 95 265 -1 -1
2 1244 23 111 33 232 52 17 42 1790 91 575 -1 -1
2 1420 92 750 -1 -1
2 350 52 490 55 73 10 901 32 287 19 1608 10 1153 21 30 22 105 89 81 -1 -1
2 23 79 2235 -1 -1
2 183 28 167 93 316 -1 -1
2 634 98 281 -1 -1
2 416 5 189 48 209 56 354 -1 -1
2 193 82 821 33 433 49 813 98 254 -1 -1
2 315 91 707 -1 -1
2 610 21 400 40 703 48 788 -1 -1
2 146 18 100 69 805 83 624 -1 -1
2 432 78 461 22 190 92 3447 -1 -1
2 147 49 962 60 519 29 483 2 14 14 591 38 71 -1 -1
2 685 64 432 59 1006 80 286 -1 -1
2 725 92 223 -1 -1
2 740 82 270 -1 -1
2 113 35 668 58 2263 -1 -1
2 579 24 556 37 332 58 421 -1 -1
2 1128 47 106 73 194 -1 -1
2 650 49 43 30 1212 10 144 99 260 -1 -1
2 104 9 1824 70 83 -1 -1
2 225 62 196 -1 -1
2 240 29 25 18 625 30 805 92 401 -1 -1
2 145 38 670 63 750 -1 -1
2 482 29 492 27 360 87 623 -1 -1
2 711 83 1157 -1 -1
2 261 52 504 91 270 25 92 11 74 70 391 -1 -1
2 100 39 1715 40 295 88 57 -1 -1
2 625 30 624 27 447 54 309 74 37 -1 -1
2 27 39 268 62 93 24 113 53 233 52 108 83 1735 -1 -1
2 243 41 570 12 964 58 254 -1 -1
2 714 73 1830 -1 -1
2 80 43 178 70 174 -1 -1
2 910 45 3387 31 977 62 331 -1 -1
2 84 8 1499 3 104 22 29 -1 -1
2 692 75 487 62 807 0 139 30 35 78 383 -1 -1
2 34 11 1639 78 469 31 21 78 109 3 298 84 224 -1 -1
2 574 17 1123 56 510 34 1010 4 347 42 416 99 124 -1 -1
2 164 44 2093 12 904 10 734 28 1657 42 1780 -1 -1
2 279 10 93 9 340 27 1195 35 2061 63 415 -1 -1
2 124 59 542 34 1293 60 106 -1 -1
2 279 81 644 -1 -1
2 122 26 585 2 163 80 176 -1 -1
2 770 63 132 -1 -1
2 405 78 33 6 1135 8 763 0 320 49 1615 91 222 -1 -1
2 1702 66 325 16 363 89 407 -1 -1
2 299 26 1004 19 21 61 11 0 1566 59 84 22 871 27 374 33 440 51 365 -1 -1
2 1825 98 784 -1 -1
2 1172 91 35 -1 -1
2 886 77 61 73 1980 9 941 92 817 -1 -1
2 779 72 633 53 1649 48 3017 56 764 6 172 35 1242 -1 -1
2 108 45 1340 8 60 32 916 88 595 -1 -1
2 14 25 927 50 874 67 335 -1 -1
2 1132 41 852 70 106 -1 -1
2 375 70 677 -1 -1
2 207 31 598 44 572 46 201 42 950 44 1020 73 65 -1 -1
2 1622 92 779 -1 -1
2 1851 18 644 2 359 19 249 73 940 -1 -1
2 107 90 1565 -1 -1
2 381 54 726 92 138 -1 -1
2 319 7 511 15 22 22 137 67 776 -1 -1
2 115 23 147 12 127 8 122 64 461 -1 -1
2 420 77 336 -1 -1
2 456 74 58 -1 -1
2 1241 55 977 17 926 2 430 10 269 41 682 -1 -1
2 749 88 304 -1 -1
2 556 13 279 32 320 79 450 -1 -1
2 377 47 330 70 1048 1 1760 14 221 10 554 70 100 -1 -1
2 1733 11 527 40 811 2 14 20 296 36 83 -1 -1
2 321 29 76 58 297 -1 -1
2 86 32 12 12 2479 10 531 37 1044 68 585 -1 -1
2 628 39 343 79 722 25 898 19 305 82 81 -1 -1
2 547 50 180 18 227 28 170 96 114 -1 -1
2 580 30 38 96 19 -1 -1
2 100 28 1454 72 26 -1 -1
2 869 37 243 34 2221 13 139 49 297 -1 -1
2 526 23 1084 11 115 16 168 4 620 77 531 -1 -1
2 1456 73 1077 8 1060 82 232 -1 -1
2 418 76 1174 -1 -1
3 1124 13 74 83 38 19 191 59 3476 -1 -1
3 26 32 236 38 1325 81 50 14 1138 72 846 -1 -1
3 272 74 123 18 1714 78 595 -1 -1
3 284 58 44 -1 -1
3 266 43 345 14 362 31 662 90 90 -1 -1
3 95 96 34 -1 -1
3 70 95 1341 -1 -1
3 677 97 301 69 111 20 13 28 203 30 972 96 147 -1 -1
3 50 58 38 52 560 21 245 12 203 91 1297 -1 -1
3 88 86 65 -1 -1
3 974 6 903 9 96 84 6 -1 -1
3 564 0 432 98 286 11 1666 51 149 -1 -1
3 362 13 700 81 449 52 83 24 936 42 593 -1 -1
3 397 76 43 -1 -1
3 441 12 11 17 579 72 347 -1 -1
3 27 74 211 73 1516 1 29 58 727 -1 -1
3 1277 14 850 36 148 59 862 -1 -1
3 596 50 152 56 83 74 581 35 116 9 841 51 281 -1 -1
3 1019 34 71 90 203 -1 -1
3 525 53 1541 78 2604 40 1218 19 295 20 348 5 1473 2 224 21 424 5 652 27 648 12 733 60 25 -1 -1
3 702 82 63 -1 -1
3 49 42 61 92 271 -1 -1
3 94 66 2072 -1 -1
3 90 93 56 -1 -1
3 406 80 706 -1 -1
3 453 37 133 58 1304 4 987 67 21 -1 -1
3 325 36 837 21 476 48 404 -1 -1
3 790 84 511 -1 -1
3 363 71 117 33 564 37 166 85 77 -1 -1
3 1568 51 1200 86 586 65 1147 96 386 1 239 83 822 -1 -1
3 287 20 464 97 454 57 47 19 135 24 71 49 584 97 151 -1 -1
3 1387 83 95 65 115 5 31 49 1229 1 328 47 739 92 39 -1 -1
3 986 31 98 76 63 20 71 9 1545 30 162 93 700 -1 -1
3 1814 67 177 -1 -1
3 695 78 1023 -1 -1
3 137 28 1045 25 662 36 488 75 187 -1 -1
3 351 82 321 -1 -1
3 189 87 173 -1 -1
3 577 98 72 66 169 32 215 11 217 23 124 83 363 -1 -1
3 624 52 1710 -1 -1
3 33 17 248 74 481 12 2854 76 16 -1 -1
3 239 92 710 68 92 59 568 4 164 16 559 8 56 34 1452 70 794 -1 -1
3 884 12 1102 90 700 -1 -1
3 2046 45 105 51 665 70 103 -1 -1
3 54 34 224 67 890 0 651 52 469 82 31 -1 -1
3 284 84 9 -1 -1
3 222 15 166 41 84 63 428 24 948 40 618 46 142 -1 -1
3 433 59 355 77 744 -1 -1
3 197 17 1115 35 991 91 1227 -1 -1
3 114 55 1593 53 795 81 1028 -1 -1
3 2495 57 8 12 161 78 1289 -1 -1
3 458 71 333 -1 -1
3 775 73 1833 75 758 93 1116 -1 -1
3 507 16 1490 26 1287 41 482 -1 -1
3 330 53 607 85 960 -1 -1
3 2353 51 129 71 632 -1 -1
3 3 17 541 52 331 75 213 -1 -1
3 95 77 221 37 368 3 104 53 1021 6 1244 0 144 76 784 -1 -1
3 1526 12 834 56 1423 54 951 87 30 -1 -1
3 1352 73 1014 67 108 90 125 -1 -1
3 950 15 173 43 155 12 844 16 992 84 2935 -1 -1
3 163 70 1517 48 134 12 978 4 311 75 2309 -1 -1
3 303 51 410 35 2753 18 434 34 2127 26 151 72 615 -1 -1
3 3369 69 2710 -1 -1
3 3080 0 125 99 484 -1 -1
3 1998 25 20 58 944 -1 -1
3 430 13 458 73 760 -1 -1
3 371 2 571 65 588 57 1206 27 99 47 463 -1 -1
3 130 18 548 65 1482 -1 -1
3 329 27 976 86 252 55 1029 41 340 36 245 96 1359 -1 -1
3 584 29 2009 63 543 -1 -1
3 1580 13 136 61 353 -1 -1
3 579 62 1003 27 125 47 133 15 2402 35 259 -1 -1
3 77 69 638 14 1322 51 56 30 942 92 120 -1 -1
3 338 26 173 32 992 10 24 23 225 17 620 70 214 -1 -1
3 937 95 522 33 1204 50 176 78 379 -1 -1
3 293 87 53 -1 -1
3 709 99 249 11 1482 18 2264 41 1124 23 393 17 698 40 913 88 95 -1 -1
3 4663 11 312 46 558 64 553 -1 -1
3 516 92 32 -1 -1
3 70 46 349 83 584 -1 -1
3 117 62 1197 57 207 44 95 8 1400 19 37 43 415 40 770 93 489 -1 -1
3 27 11 105 81 38 -1 -1
3 2074 35 394 55 38 -1 -1
3 24 26 478 40 33 2 1256 12 1500 19 547 14 450 40 265 -1 -1
3 500 41 159 40 106 36 2018 52 88 34 321 70 1768 -1 -1
3 240 61 728 13 46 24 350 52 743 7 352 6 151 76 1359 -1 -1
3 1066 69 1029 -1 -1
3 352 48 417 30 806 83 1741 66 503 23 84 60 404 11 302 28 37 -1 -1
3 200 95 560 -1 -1
3 1390 91 1337 -1 -1
3 1360 98 402 -1 -1
3 567 28 245 15 799 59 256 52 2 89 4 -1 -1
3 1659 85 191 22 473 28 1955 69 146 -1 -1
3 69 16 2443 11 844 98 1717 -1 -1
3 3 98 733 47 543 35 839 81 437 -1 -1
3 760 90 556 -1 -1
3 1087 65 288 36 38 0 541 99 1866 -1 -1
3 1364 76 398 -1 -1
3 101 56 2381 77 354 -1 -1
3 20 83 253 8 650 82 1325 -1 -1
3 420 25 521 56 174 -1 -1
3 1884 24 73 44 732 27 8 89 11 -1 -1
3 336 40 633 36 432 90 1189 -1 -1
3 26 18 128 61 1239 5 23 51 346 2 1274 22 1802 90 805 -1 -1
3 368 22 87 98 1164 -1 -1
3 449 93 594 -1 -1
3 1078 87 684 50 231 23 134 42 1055 58 531 -1 -1
3 2124 54 1985 -1 -1
3 469 95 1490 23 192 76 1334 -1 -1
3 993 52 165 55 103 11 181 93 515 -1 -1
3 559 74 154 52 35 94 156 -1 -1
3 308 2 363 92 89 -1 -1
3 424 8 284 50 120 71 1087 61 579 97 484 -1 -1
3 341 81 624 68 814 80 610 20 505 48 1618 50 71 88 2198 -1 -1
3 44 40 994 67 1149 -1 -1
3 796 14 872 6 494 80 938 -1 -1
3 84 36 109 88 2242 42 420 33 1567 30 312 67 530 -1 -1
3 48 84 92 -1 -1
3 89 9 468 55 120 10 58 27 89 51 494 -1 -1
3 492 43 230 69 617 33 2668 13 214 33 282 -1 -1
3 1554 56 201 82 1578 -1 -1
3 230 51 606 32 98 33 629 18 184 99 126 -1 -1
3 977 0 561 41 367 89 248 -1 -1
3 63 32 874 36 204 59 617 17 1426 31 974 45 143 62 1187 -1 -1
3 335 95 680 -1 -1
3 606 28 2275 62 590 31 1149 14 616 8 1034 89 126 -1 -1
3 206 36 47 46 837 30 531 89 114 -1 -1
3 127 25 1194 38 697 45 457 99 332 -1 -1
3 994 33 248 56 1619 47 1486 62 137 -1 -1
3 2151 25 377 11 29 50 943 14 1908 74 595 -1 -1
3 129 48 1024 14 377 82 346 -1 -1
3 232 12 678 78 640 59 347 4 279 58 580 9 178 18 766 28 1006 41 274 -1 -1
3 684 35 57 81 159 -1 -1
3 744 44 674 99 1286 71 47 18 1034 11 382 96 363 -1 -1
3 139 2 222 24 1345 74 1017 -1 -1
3 1228 69 971 66 2011 44 106 73 684 -1 -1
3 361 26 471 7 102 12 600 5 541 1 708 6 374 59 150 -1 -1
3 55 85 829 -1 -1
3 2297 90 1147 69 462 70 513 39 335 77 36 40 1044 68 965 14 269 8 216 91 957 -1 -1
3 149 28 903 87 880 -1 -1
3 624 99 957 9 34 90 901 -1 -1
3 221 28 62 19 44 38 376 26 127 0 1184 82 180 -1 -1
3 109 95 671 -1 -1
3 21 97 28 -1 -1
3 110 65 339 23 1469 15 54 32 767 89 225 -1 -1
3 635 65 359 30 610 69 674 27 33 55 1255 -1 -1
3 683 16 1022 85 2022 -1 -1
3 792 66 11 44 974 38 125 20 192 76 250 -1 -1
3 1342 7 791 10 591 16 1413 0 967 92 398 -1 -1
3 61 67 41 -1 -1
3 660 11 840 67 180 -1 -1
3 340 53 119 94 220 -1 -1
3 706 10 430 19 232 40 777 53 1003 -1 -1
3 422 10 298 40 1504 41 169 11 334 91 272 -1 -1
3 1727 41 29 16 1276 98 181 -1 -1
3 191 49 751 72 490 -1 -1
3 656 76 1145 -1 -1
3 316 53 459 -1 -1
3 204 89 302 83 766 62 429 25 279 15 619 29 222 34 3299 56 329 -1 -1
3 1721 92 1262 -1 -1
3 254 62 372 34 70 94 870 -1 -1
3 283 75 483 72 566 25 1288 15 324 44 154 -1 -1
3 66 67 537 60 317 82 981 -1 -1
3 447 33 214 80 54 -1 -1
3 462 61 322 -1 -1
3 266 51 1183 35 86 54 348 65 1696 -1 -1
3 257 13 1668 22 990 70 325 72 1064 51 286 76 128 -1 -1
3 1599 59 50 -1 -1
3 321 96 1094 39 1424 85 1137 -1 -1
3 381 55 442 24 194 48 1380 -1 -1
3 47 45 634 -1 -1
3 271 39 1086 23 151 37 1995 57 1411 -1 -1
3 247 49 329 59 365 51 580 38 690 79 574 -1 -1
3 299 49 146 91 568 -1 -1
3 1116 29 615 63 35 -1 -1
3 395 65 310 44 118 63 1132 25 386 65 128 -1 -1
3 1622 33 806 -1 -1
3 175 98 720 -1 -1
3 205 57 542 -1 -1
3 2981 69 448 -1 -1
3 686 90 16 -1 -1
3 824 81 156 -1 -1
3 158 86 107 3 283 56 101 -1 -1
3 114 13 83 61 133 -1 -1
3 262 29 171 19 280 83 652 -1 -1
3 489 37 2301 -1 -1
3 1266 30 145 68 124 -1 -1
3 2674 32 19 47 47 23 729 14 1885 18 56 30 1223 49 1284 -1 -1
3 5 94 795 -1 -1
3 803 53 335 96 93 -1 -1
3 1689 58 453 36 1473 11 1414 79 965 -1 -1
3 770 29 17 65 160 -1 -1
3 483 89 422 -1 -1
3 1389 31 1936 37 549 78 99 -1 -1
3 316 56 1099 65 80 -1 -1
3 27 71 1002 -1 -1
3 281 96 565 -1 -1
3 12 66 135 -1 -1
3 431 83 730 35 193 78 355 -1 -1
3 2621 43 96 85 186 -1 -1
3 1001 86 466 -1 -1
3 261 16 2137 5 298 19 149 70 824 -1 -1
3 335 59 2141 77 1908 -1 -1
3 66 39 260 59 110 32 942 82 2207 -1 -1
4 315 8 383 25 47 82 657 6 56 47 906 99 725 -1 -1
4 348 63 2112 4 271 61 1124 -1 -1
4 409 95 423 43 618 79 94 -1 -1
4 35 20 127 81 170 -1 -1
4 300 22 55 28 125 39 844 -1 -1
4 804 30 50 96 1276 -1 -1
4 174 86 70 -1 -1
4 307 67 74 -1 -1
4 535 25 222 51 449 -1 -1
4 768 60 949 98 1461 -1 -1
4 464 71 5 70 225 76 1108 2 866 42 504 92 290 -1 -1
4 52 84 105 -1 -1
4 67 75 767 88 1013 19 52 17 1400 46 604 -1 -1
4 567 46 381 62 472 -1 -1
4 80 53 948 -1 -1
4 267 29 362 66 203 -1 -1
4 1377 9 870 52 224 -1 -1
4 66 63 121 75 335 72 111 0 166 29 60 70 16 -1 -1
4 377 73 241 -1 -1
4 260 73 277 37 494 78 89 83 221 -1 -1
4 76 77 652 78 286 52 1214 20 156 0 1729 11 246 57 930 -1 -1
4 175 3 839 53 78 -1 -1
4 735 36 74 25 233 64 127 -1 -1
4 919 30 552 88 163 -1 -1
4 38 90 1654 43 98 42 427 37 17 20 220 21 1001 50 630 -1 -1
4 623 48 525 -1 -1
4 212 57 368 60 753 58 733 89 23 -1 -1
4 33 91 3337 -1 -1
4 30 47 1104 62 39 99 285 -1 -1
4 631 61 807 25 142 58 482 -1 -1
4 709 67 274 -1 -1
4 1299 20 1026 15 276 57 140 -1 -1
4 1300 54 18 56 59 40 106 30 1060 3 535 23 108 14 49 8 1767 86 39 -1 -1
4 312 65 1523 67 69 78 1166 -1 -1
4 163 25 319 18 98 50 195 -1 -1
4 204 58 186 17 480 55 1747 25 1467 68 345 -1 -1
4 2074 42 57 85 203 15 311 65 1427 30 640 91 2213 -1 -1
4 923 63 609 24 611 34 1534 93 488 -1 -1
4 223 34 477 85 811 -1 -1
4 128 74 184 34 80 6 153 42 1143 -1 -1
4 917 57 589 69 321 -1 -1
4 474 64 361 20 238 69 1273 -1 -1
4 1794 8 201 46 1200 -1 -1
4 962 80 61 67 518 63 261 48 130 77 285 -1 -1
4 486 57 769 55 205 51 11 7 463 16 507 28 1291 86 54 -1 -1
4 1142 14 384 75 75 28 185 50 722 90 880 -1 -1
4 541 91 244 -1 -1
4 1549 69 128 5 1117 35 257 4 316 28 11 4 870 59 170 -1 -1
4 446 39 1959 88 1468 15 53 43 187 22 62 26 549 77 1495 -1 -1
4 81 41 491 99 2012 -1 -1
4 150 59 440 69 1102 78 1526 -1 -1
4 215 41 673 10 229 39 956 92 166 -1 -1
4 548 98 141 -1 -1
4 503 42 752 33 517 87 261 -1 -1
4 460 18 653 51 1565 -1 -1
4 61 60 288 -1 -1
4 216 21 517 5 1555 -1 -1
4 11 8 306 86 1124 -1 -1
4 283 65 379 95 576 51 98 62 58 81 169 86 652 2 182 71 1618 -1 -1
4 684 84 89 -1 -1
4 156 24 54 86 516 -1 -1
4 346 64 263 48 63 54 248 46 59 92 68 -1 -1
4 717 67 101 7 976 27 1030 40 1181 92 17 -1 -1
4 2100 70 472 -1 -1
4 795 15 711 22 614 63 531 -1 -1
4 92 31 230 78 600 -1 -1
4 3594 46 150 61 465 12 54 69 45 -1 -1
4 24 42 50 59 1197 7 165 98 147 -1 -1
4 1008 2 171 61 493 -1 -1
4 70 74 345 70 95 6 3 56 287 36 170 97 140 -1 -1
4 266 82 657 19 25 43 357 8 164 15 865 75 912 -1 -1
4 82 65 1208 -1 -1
4 35 49 46 57 281 2 173 58 546 -1 -1
4 40 17 183 69 466 -1 -1
4 259 28 339 90 648 -1 -1
4 143 26 423 73 3 29 335 88 572 -1 -1
4 65 14 303 35 289 31 239 96 38 -1 -1
4 166 61 160 -1 -1
4 2010 1 47 61 964 -1 -1
4 759 65 70 91 307 -1 -1
4 261 33 1322 47 1864 -1 -1
4 519 34 937 10 101 22 359 42 98 85 112 -1 -1
4 37 95 1004 19 24 39 489 26 188 18 296 86 4013 -1 -1
4 617 10 429 5 187 16 26 2 334 67 1070 -1 -1
4 817 3 43 54 183 64 17 14 1018 74 419 -1 -1
4 502 83 76 -1 -1
4 1946 32 223 56 17 -1 -1
4 1045 61 834 24 171 48 506 45 365 8 590 53 147 -1 -1
4 455 85 1045 93 280 37 206 19 20 30 330 55 153 -1 -1
4 468 98 448 -1 -1
4 1595 12 815 19 1012 78 295 -1 -1
4 225 91 51 43 2237 16 255 46 1498 36 1348 39 971 15 582 55 797 -1 -1
4 361 98 2061 -1 -1
4 1443 89 276 -1 -1
4 443 25 100 22 283 47 1226 -1 -1
4 181 9 145 97 257 -1 -1
4 196 57 154 29 10 7 815 86 173 -1 -1
4 1615 39 400 77 1972 -1 -1
4 21 98 445 79 68 90 96 20 707 47 455 92 2548 -1 -1
4 676 3 1521 45 72 -1 -1
4 2836 87 738 -1 -1
4 74 8 1070 79 566 -1 -1
4 421 25 65 93 118 -1 -1
4 547 76 566 -1 -1
4 1812 87 44 78 895 95 201 -1 -1
4 508 65 288 57 1334 81 1496 -1 -1
4 262 39 752 10 211 26 1053 87 297 -1 -1
4 683 82 316 -1 -1
4 176 24 433 81 533 -1 -1
4 1129 48 71 21 578 89 794 -1 -1
4 609 68 96 15 641 96 13 -1 -1
4 343 81 415 85 581 58 503 28 105 87 1947 -1 -1
4 229 96 1 -1 -1
4 462 21 83 5 103 10 344 81 225 -1 -1
4 491 87 701 79 997 96 417 89 1448 64 111 2 1018 38 1020 40 114 44 298 81 2 -1 -1
4 256 62 323 33 88 85 195 -1 -1
4 677 55 57 91 896 -1 -1
4 695 34 574 69 237 -1 -1
4 1390 71 1183 9 186 64 498 81 2096 -1 -1
4 246 64 2025 -1 -1
4 81 24 1296 2 783 31 1760 43 204 -1 -1
4 1147 83 237 45 1715 57 119 90 216 -1 -1
4 1390 30 934 97 95 -1 -1
4 114 43 412 14 461 12 609 61 123 -1 -1
4 43 31 268 44 98 8 432 24 456 20 2257 28 21 -1 -1
4 368 48 1183 26 423 85 321 -1 -1
4 1585 37 1948 12 1085 69 73 -1 -1
4 439 19 173 27 985 24 573 80 99 -1 -1
4 313 32 836 24 841 88 1696 -1 -1
4 109 54 5 84 300 -1 -1
4 419 85 704 49 435 67 1186 6 585 82 170 -1 -1
4 18 57 364 86 537 15 453 13 66 95 26 -1 -1
4 531 8 12 50 1079 -1 -1
4 15 36 1708 17 147 73 4 -1 -1
4 1033 49 297 98 127 -1 -1
4 761 58 581 62 699 -1 -1
4 252 40 495 24 385 15 161 21 689 8 15 56 2129 -1 -1
4 918 35 212 76 229 -1 -1
4 1120 66 14 -1 -1
4 626 90 244 98 473 -1 -1
4 390 36 284 33 1366 17 168 56 527 -1 -1
4 976 41 301 60 63 77 193 57 86 98 896 -1 -1
4 866 43 165 32 141 90 1327 -1 -1
4 69 43 392 -1 -1
4 423 2 452 78 198 -1 -1
4 6 57 1442 14 522 70 472 76 388 11 623 63 71 66 215 72 106 -1 -1
4 2222 49 19 58 750 27 385 82 606 -1 -1
4 274 85 954 -1 -1
4 387 21 17 15 3269 74 370 -1 -1
4 256 63 214 43 1398 39 488 47 1240 32 97 52 419 -1 -1
4 1368 16 2639 88 480 -1 -1
4 1115 37 157 -1 -1
4 486 33 1126 16 471 13 530 68 192 -1 -1
4 204 67 22 -1 -1
4 1084 7 243 36 37 86 727 -1 -1
4 1490 58 286 88 255 59 200 22 594 79 1313 -1 -1
4 179 68 1115 -1 -1
4 316 71 117 -1 -1
4 1463 59 1375 14 357 87 153 -1 -1
4 603 90 454 -1 -1
4 1354 48 99 64 120 -1 -1
4 540 87 14 -1 -1
4 594 44 517 21 299 80 9 -1 -1
4 307 57 1083 93 4 -1 -1
4 122 47 383 -1 -1
4 404 65 1519 11 411 75 702 -1 -1
4 610 47 510 65 1560 -1 -1
4 124 54 1036 -1 -1
4 823 10 138 85 173 -1 -1
4 189 57 525 49 16 40 485 86 2148 -1 -1
4 495 85 1153 36 1800 17 26 72 2779 -1 -1
4 2283 90 420 -1 -1
4 1134 87 36 55 362 34 106 59 1007 -1 -1
4 1077 56 833 19 697 38 559 42 2541 46 832 -1 -1
4 46 61 438 83 306 -1 -1
4 412 5 120 58 285 82 662 -1 -1
4 289 42 75 68 9 -1 -1
4 161 53 373 76 766 -1 -1
4 633 36 9 75 1015 48 66 54 124 12 454 87 198 -1 -1
4 951 11 339 48 559 78 152 -1 -1
4 780 31 1685 0 583 13 1340 76 1294 -1 -1
4 580 12 72 89 151 -1 -1
4 180 43 225 69 291 -1 -1
4 1971 12 115 38 202 30 1578 47 41 -1 -1
4 14 69 169 38 784 89 217 -1 -1
4 2475 67 1424 -1 -1
4 1394 74 155 -1 -1
4 621 50 2160 48 247 0 550 71 292 -1 -1
4 314 82 8 -1 -1
4 240 55 191 83 16 -1 -1
4 604 30 510 61 246 -1 -1
4 17 79 312 -1 -1
4 61 73 531 34 13 33 861 36 712 59 307 -1 -1
4 463 15 20 80 973 -1 -1
4 33 48 492 -1 -1
4 21 77 1639 -1 -1
4 128 42 355 45 349 -1 -1
4 695 43 388 24 307 56 540 -1 -1
4 994 19 345 81 826 -1 -1
4 52 59 1233 47 263 41 1246 31 93 42 438 89 354 -1 -1
4 1289 33 398 96 35 -1 -1
4 511 19 457 30 601 11 156 43 302 -1 -1
4 1169 26 296 46 35 -1 -1
5 542 79 355 10 284 53 194 4 997 18 275 25 91 4 1172 21 448 18 529 94 1841 -1 -1
5 112 18 254 63 194 50 1804 54 863 93 266 -1 -1
5 1081 83 23 90 429 40 1675 76 507 11 82 29 1521 16 455 41 858 -1 -1
5 19 57 84 76 89 -1 -1
5 241 50 99 17 288 49 556 48 450 39 58 13 54 2 467 5 385 49 32 -1 -1
5 181 59 166 89 18 -1 -1
5 205 8 4419 73 427 57 24 60 220 3 257 88 124 -1 -1
5 212 2 181 90 60 -1 -1
5 379 45 1312 18 223 3 2637 2 159 50 416 -1 -1
5 391 21 462 44 52 55 333 57 21 78 364 -1 -1
5 404 51 804 25 1854 28 37 83 199 -1 -1
5 59 89 640 -1 -1
5 145 9 940 24 162 44 138 -1 -1
5 1047 26 550 23 1937 5 159 18 2003 80 479 -1 -1
5 1503 80 224 47 1196 24 583 8 327 63 2024 -1 -1
5 436 33 682 46 1103 6 844 63 21 -1 -1
5 101 73 1299 -1 -1
5 300 65 88 89 82 45 146 92 433 -1 -1
5 492 22 852 3 360 5 634 96 241 -1 -1
5 924 11 517 15 1984 5 561 66 560 -1 -1
5 286 29 480 44 453 65 254 -1 -1
5 716 96 857 -1 -1
5 741 59 85 14 390 74 718 83 261 -1 -1
5 913 76 53 -1 -1
5 1023 23 93 95 765 -1 -1
5 90 20 915 38 190 53 369 33 969 6 424 76 908 -1 -1
5 466 72 130 79 34 34 1572 74 1312 -1 -1
5 706 16 579 35 45 56 539 62 1591 25 988 56 487 83 188 -1 -1
5 489 62 767 68 505 84 775 42 135 76 870 -1 -1
5 2130 53 161 33 122 31 102 36 357 4 649 78 124 -1 -1
5 161 6 910 43 37 6 633 32 72 16 207 31 125 26 581 47 520 -1 -1
5 2324 74 262 -1 -1
5 1334 30 85 25 1 73 294 -1 -1
5 380 66 692 -1 -1
5 1717 51 101 62 243 54 122 94 32 -1 -1
5 1541 18 235 39 146 -1 -1
5 694 95 1801 -1 -1
5 48 37 282 65 691 88 186 -1 -1
5 1788 21 129 0 447 14 231 72 66 -1 -1
5 1099 29 1610 96 1254 -1 -1
5 23 48 398 35 2012 17 5 33 880 38 627 42 841 86 60 -1 -1
5 280 42 579 1 1020 19 550 43 776 -1 -1
5 2026 32 96 91 328 88 561 63 1601 51 48 43 745 35 322 17 343 4 120 92 54 -1 -1
5 417 55 1 33 371 4 863 68 167 -1 -1
5 737 82 350 44 271 30 1033 89 329 -1 -1
5 511 51 254 49 685 34 36 47 148 36 1321 64 111 -1 -1
5 122 95 1009 -1 -1
5 189 58 474 -1 -1
5 728 4 579 38 189 -1 -1
5 228 98 228 14 332 43 1193 39 1682 23 501 32 708 80 90 -1 -1
5 131 54 448 99 660 -1 -1
5 1105 13 1261 5 383 59 293 47 346 19 266 28 400 42 157 20 409 52 1063 -1 -1
5 59 25 150 34 475 51 162 -1 -1
5 304 50 2896 -1 -1
5 569 56 71 95 468 5 185 71 1053 -1 -1
5 84 57 85 59 492 87 533 -1 -1
5 964 58 1408 28 935 26 804 24 619 19 27 16 630 74 152 -1 -1
5 25 59 2410 98 155 -1 -1
5 1617 65 539 2 1074 80 505 -1 -1
5 111 32 323 71 1400 58 46 5 1231 18 171 38 753 99 2109 -1 -1
5 905 68 95 -1 -1
5 212 3 109 70 756 47 424 52 8 9 955 90 559 -1 -1
5 935 31 694 76 258 -1 -1
5 231 18 409 28 325 85 139 -1 -1
5 736 45 571 49 243 96 293 -1 -1
5 37 41 33 66 56 63 107 12 19 37 156 83 1341 -1 -1
5 464 70 1072 20 136 81 864 -1 -1
5 508 39 184 87 47 83 162 49 263 19 614 69 180 -1 -1
5 107 76 860 71 200 49 111 4 719 85 570 -1 -1
5 626 61 2661 -1 -1
5 397 34 551 49 1154 93 433 -1 -1
5 257 21 639 15 398 0 1424 15 123 -1 -1
5 200 83 154 -1 -1
5 209 75 426 -1 -1
5 1055 67 751 -1 -1
5 441 75 670 -1 -1
5 865 33 1337 58 1145 36 444 42 527 57 365 -1 -1
5 2156 33 33 26 791 97 2 -1 -1
5 563 2 224 79 1209 90 506 -1 -1
5 1121 80 629 18 264 2 72 29 250 -1 -1
5 838 65 532 45 265 61 825 52 16 86 706 -1 -1
5 349 68 865 27 90 35 124 59 503 66 88 -1 -1
5 273 70 232 -1 -1
5 72 55 122 18 173 44 961 35 774 0 71 60 225 -1 -1
5 1529 66 195 55 542 18 230 73 3698 -1 -1
5 441 55 957 58 171 52 156 28 48 75 331 -1 -1
5 752 62 483 82 80 -1 -1
5 468 93 211 -1 -1
5 585 62 1516 -1 -1
5 44 95 202 -1 -1
5 2223 84 390 70 20 56 145 52 371 6 338 65 331 -1 -1
5 255 34 35 5 48 68 1194 -1 -1
5 835 62 1626 -1 -1
5 18 38 1324 15 268 71 566 -1 -1
5 63 26 478 94 16 70 281 55 422 59 133 82 1117 28 246 87 1767 -1 -1
5 41 88 540 82 2450 73 368 22 307 35 982 70 185 -1 -1
5 404 91 270 46 249 77 326 -1 -1
5 1521 29 835 48 405 74 28 -1 -1
5 617 22 634 17 410 24 951 26 162 33 840 -1 -1
5 1523 36 129 99 225 -1 -1
5 69 4 169 58 893 -1 -1
5 710 63 287 34 489 79 170 -1 -1
5 466 95 345 -1 -1
5 357 80 932 44 2105 33 787 86 894 -1 -1
5 2321 23 1202 26 1183 6 678 43 411 34 463 76 751 -1 -1
5 1014 36 112 27 564 14 198 41 381 -1 -1
5 473 70 237 -1 -1
5 823 87 210 69 1002 41 12 80 298 -1 -1
5 6 9 159 43 1180 77 901 -1 -1
5 55 42 378 84 38 -1 -1
5 791 60 431 92 1 -1 -1
5 203 22 130 94 40 -1 -1
5 1429 26 1489 78 127 -1 -1
5 1159 95 263 -1 -1
5 160 23 468 7 469 42 2913 -1 -1
5 331 7 743 39 969 65 1485 -1 -1
5 495 73 270 83 1042 20 503 65 99 98 1601 -1 -1
5 1831 9 571 55 623 -1 -1
5 54 91 897 24 1151 78 598 -1 -1
5 344 37 1121 15 323 47 58 30 159 69 221 -1 -1
5 68 74 1086 30 894 31 2067 14 1258 68 964 -1 -1
5 376 48 2738 21 2156 95 94 -1 -1
5 1652 23 337 3 2485 33 2152 91 122 -1 -1
5 185 89 268 -1 -1
5 1016 60 767 94 556 2 365 27 179 57 604 -1 -1
5 576 8 197 95 100 -1 -1
5 745 11 64 45 500 11 1082 94 1393 -1 -1
5 234 62 132 -1 -1
5 136 10 799 7 68 32 267 -1 -1
5 1589 3 44 7 724 38 364 8 707 86 555 -1 -1
5 156 4 2163 77 231 -1 -1
5 1030 73 323 43 919 12 868 86 134 -1 -1
5 311 3 767 61 481 -1 -1
5 120 8 240 95 5 -1 -1
5 214 19 780 9 1748 68 455 -1 -1
5 514 32 148 98 60 -1 -1
5 163 79 1817 -1 -1
5 667 69 845 -1 -1
5 21 87 127 -1 -1
5 509 6 756 36 774 -1 -1
5 1537 68 77 56 360 20 15 47 552 43 310 86 1542 -1 -1
5 1160 21 1257 20 240 73 394 -1 -1
5 300 59 709 10 102 97 217 -1 -1
5 105 44 35 70 10 56 295 5 278 8 1195 60 148 -1 -1
5 129 81 248 63 2071 98 1923 -1 -1
5 921 29 599 84 134 -1 -1
5 788 21 605 22 417 62 618 -1 -1
5 543 92 315 -1 -1
5 594 31 620 3 66 31 423 33 876 57 28 -1 -1
5 406 62 568 26 864 93 26 -1 -1
5 112 2 739 66 88 -1 -1
5 67 16 1106 11 1071 0 164 67 1280 -1 -1
5 462 21 2405 73 1206 -1 -1
5 629 33 299 60 872 -1 -1
5 494 7 1056 16 385 90 423 -1 -1
5 1847 99 69 -1 -1
5 267 42 2868 9 177 18 152 36 1107 47 150 -1 -1
5 799 70 1227 7 657 73 626 -1 -1
5 442 59 536 1 21 36 194 42 207 -1 -1
5 18 53 844 33 214 87 120 -1 -1
5 1545 24 238 23 2981 72 96 -1 -1
5 426 3 171 82 551 -1 -1
5 2141 57 63 -1 -1
5 862 26 439 5 174 23 67 80 386 -1 -1
5 515 69 425 19 648 99 24 -1 -1
5 517 75 992 -1 -1
5 900 47 535 49 468 68 568 -1 -1
5 720 67 1220 -1 -1
5 626 73 58 11 351 32 118 68 376 98 35 -1 -1
5 103 26 322 24 26 66 460 -1 -1
5 394 69 1247 -1 -1
5 320 47 529 20 445 61 856 -1 -1
5 321 18 94 30 779 -1 -1
5 579 30 1073 2 1960 1 430 70 299 -1 -1
5 388 30 542 90 339 -1 -1
5 385 21 99 37 105 93 15 -1 -1
5 1946 72 288 -1 -1
5 315 2 612 57 406 86 571 -1 -1
5 153 8 1834 54 1600 -1 -1
5 387 37 118 42 553 51 94 73 856 -1 -1
5 892 77 11 9 122 27 1656 62 732 -1 -1
5 752 94 724 43 105 46 364 36 368 54 1481 81 303 -1 -1
5 378 39 324 41 171 14 1174 85 143 -1 -1
5 252 90 70 -1 -1
5 23 31 1742 78 2409 -1 -1
5 580 84 532 82 17 56 915 76 946 -1 -1
5 370 6 227 20 182 48 106 96 26 -1 -1
5 2224 79 1639 62 894 11 32 9 1134 20 99 80 332 -1 -1
5 673 68 366 16 194 30 1043 99 639 -1 -1
5 126 30 588 16 877 76 885 -1 -1
5 499 80 762 88 288 33 49 94 102 -1 -1
5 61 16 136 77 326 -1 -1
5 1127 16 879 43 2116 42 372 52 915 -1 -1
5 253 22 155 89 411 -1 -1
5 341 68 243 27 1858 10 227 5 1718 83 1176 -1 -1
5 493 38 301 65 612 -1 -1
5 88 0 318 74 536 -1 -1
5 629 79 125 -1 -1
5 650 43 123 42 417 71 1093 -1 -1
5 87 51 143 74 398 89 215 -1 -1
5 1129 91 803 50 535 97 1105 -1 -1
5 6 11 430 69 2098 -1 -1
5 973 62 152 25 125 84 255 -1 -1
5 54 39 306 22 97 56 1135 -1 -1
5 211 66 620 13 87 71 1205 -1 -1
5 55 99 16 -1 -1
5 247 41 325 68 20 -1 -1
5 648 3 81 25 2164 46 49 -1 -1
5 250 86 1446 67 280 54 293 20 448 91 128 -1 -1
5 738 46 440 76 512 -1 -1
5 251 54 510 10 328 75 1581 -1 -1
6 842 14 40 71 1267 78 365 12 698 32 461 63 2414 -1 -1
6 162 48 717 64 1042 -1 -1
6 86 99 132 -1 -1
6 168 63 1243 -1 -1
6 256 8 255 45 505 92 440 -1 -1
6 70 65 99 60 101 22 525 81 319 -1 -1
6 132 24 745 27 992 77 1706 26 152 68 661 -1 -1
6 329 65 96 85 1136 5 366 21 3 92 1396 -1 -1
6 165 81 441 -1 -1
6 45 65 163 15 36 97 106 71 3821 41 49 27 127 64 11 5 388 22 434 45 315 -1 -1
6 4 25 329 20 2483 66 70 -1 -1
6 1005 34 678 42 17 86 316 -1 -1
6 1271 2 402 63 2575 -1 -1
6 264 50 758 44 202 53 203 -1 -1
6 206 7 96 73 846 95 235 -1 -1
6 215 21 503 12 65 76 302 -1 -1
6 673 22 86 26 460 57 484 67 156 -1 -1
6 622 9 3 91 1310 -1 -1
6 9 33 107 41 203 32 13 87 260 -1 -1
6 415 96 104 -1 -1
6 12 69 579 22 692 93 725 -1 -1
6 206 85 524 -1 -1
6 1164 71 362 -1 -1
6 62 2 1293 37 2186 -1 -1
6 417 31 422 50 1494 16 1123 11 677 10 280 61 1425 -1 -1
6 170 27 485 0 35 4 648 27 985 84 1906 -1 -1
6 132 70 231 27 642 40 1391 41 792 86 510 -1 -1
6 231 32 955 94 429 -1 -1
6 362 98 746 92 679 60 1412 39 613 26 623 69 1180 -1 -1
6 486 60 93 26 24 53 583 -1 -1
6 130 44 716 5 465 95 187 -1 -1
6 1067 94 822 -1 -1
6 495 33 735 29 46 75 542 -1 -1
6 287 50 307 76 1888 -1 -1
6 95 3 47 46 1210 -1 -1
6 1618 55 222 29 2801 50 1407 93 928 -1 -1
6 823 91 1157 -1 -1
6 146 37 63 68 1753 9 232 95 153 -1 -1
6 890 3 352 27 103 89 328 -1 -1
6 692 4 375 16 574 99 467 -1 -1
6 1265 4 1421 64 18 70 124 -1 -1
6 618 55 132 30 368 42 1451 10 57 35 287 -1 -1
6 296 4 500 48 1934 69 1165 -1 -1
6 365 30 244 47 207 12 670 11 113 12 204 69 1167 -1 -1
6 51 23 102 59 367 86 153 -1 -1
6 711 83 111 -1 -1
6 713 21 804 97 374 -1 -1
6 889 80 565 -1 -1
6 5 41 1282 93 30 -1 -1
6 643 30 81 37 79 25 2 28 298 93 944 -1 -1
6 1027 99 73 -1 -1
6 289 23 440 69 113 -1 -1
6 1016 48 345 9 986 49 887 -1 -1
6 68 61 158 42 732 8 2352 86 489 -1 -1
6 1708 84 1819 -1 -1
6 540 17 847 59 196 75 139 -1 -1
6 637 42 1115 95 493 -1 -1
6 938 73 380 -1 -1
6 164 16 841 50 1912 -1 -1
6 250 84 1287 20 586 93 827 97 1408 -1 -1
6 687 42 907 70 950 19 917 45 165 85 730 -1 -1
6 440 5 792 34 494 16 1453 23 1827 65 99 -1 -1
6 989 60 494 98 25 -1 -1
6 605 11 615 39 133 88 608 -1 -1
6 342 66 1481 -1 -1
6 1212 28 619 88 587 21 145 91 676 -1 -1
6 45 87 562 -1 -1
6 66 65 236 -1 -1
6 265 85 1027 -1 -1
6 394 31 36 41 84 32 968 19 150 94 258 -1 -1
6 97 57 698 0 1355 14 43 11 364 35 117 -1 -1
6 762 24 646 86 396 35 1060 80 1574 -1 -1
6 187 97 16 -1 -1
6 13 1 107 54 185 -1 -1
6 41 10 1156 63 420 -1 -1
6 426 4 89 0 85 10 287 30 387 42 254 -1 -1
6 150 62 1053 97 70 51 1809 84 1931 19 102 58 476 -1 -1
6 1576 23 103 38 32 74 530 -1 -1
6 1450 56 613 78 812 75 539 51 297 83 1791 -1 -1
6 780 66 46 -1 -1
6 2238 54 685 55 23 32 249 80 2257 -1 -1
6 623 19 309 95 1223 -1 -1
6 486 49 1328 92 37 -1 -1
6 149 45 2112 44 353 96 805 -1 -1
6 1368 45 128 58 906 16 1507 65 607 7 402 25 1593 16 287 26 587 45 300 88 928 -1 -1
6 551 40 448 99 459 -1 -1
6 71 14 293 23 931 84 342 -1 -1
6 287 55 25 10 262 47 166 -1 -1
6 919 46 503 57 1633 45 48 33 377 16 227 56 534 -1 -1
6 1746 27 1793 47 392 82 248 -1 -1
6 137 34 193 75 496 -1 -1
6 360 81 298 -1 -1
6 500 48 333 64 400 95 1930 -1 -1
6 556 51 83 98 538 -1 -1
6 31 98 260 28 216 72 885 73 961 28 775 99 481 -1 -1
6 266 62 635 61 902 32 686 86 1255 -1 -1
6 16 44 356 12 78 58 364 -1 -1
6 721 26 2813 93 866 -1 -1
6 239 71 1289 18 552 4 404 59 521 62 24 37 491 98 2938 -1 -1
6 319 88 20 26 535 0 327 95 587 -1 -1
6 655 60 255 -1 -1
6 110 10 1665 28 496 37 45 42 637 74 409 -1 -1
6 402 49 209 39 196 22 661 37 300 61 566 -1 -1
6 512 19 592 32 127 21 1676 59 81 -1 -1
6 811 16 535 27 713 81 429 -1 -1
6 1584 67 83 63 38 94 129 -1 -1
6 1156 85 227 74 155 61 87 25 1225 83 497 -1 -1
6 1430 89 588 -1 -1
6 328 4 312 45 495 -1 -1
6 1520 72 77 94 562 -1 -1
6 320 34 1006 45 145 5 499 49 2 -1 -1
6 618 25 425 37 317 42 86 83 292 -1 -1
6 130 85 477 62 827 50 95 19 2585 92 3024 -1 -1
6 595 60 101 -1 -1
6 51 64 132 -1 -1
6 212 25 698 50 22 39 713 97 796 -1 -1
6 1014 51 6 39 813 66 1352 -1 -1
6 319 23 876 76 226 -1 -1
6 8 41 198 73 27 -1 -1
6 445 77 1035 -1 -1
6 160 8 119 32 72 64 2 15 579 82 3 -1 -1
6 42 55 29 2 246 92 2113 -1 -1
6 1933 66 126 31 128 8 86 61 333 -1 -1
6 1430 30 1880 36 122 84 1274 -1 -1
6 409 76 719 30 2001 67 312 -1 -1
6 814 19 79 77 79 -1 -1
6 747 1 670 84 1241 -1 -1
6 665 36 812 84 218 -1 -1
6 646 41 181 30 102 26 2535 25 156 17 51 65 461 -1 -1
6 110 97 102 68 30 65 374 0 85 21 229 82 624 -1 -1
6 674 76 1095 24 552 67 515 62 1586 14 376 60 768 -1 -1
6 254 53 128 21 120 97 256 -1 -1
6 39 45 186 13 2668 42 1164 3 533 52 308 3 315 5 1369 61 114 -1 -1
6 28 76 1966 -1 -1
6 130 59 571 10 283 47 521 -1 -1
6 676 56 444 2 178 27 43 62 209 -1 -1
6 299 87 525 -1 -1
6 1017 47 138 44 741 71 42 -1 -1
6 384 47 373 59 106 26 565 83 380 -1 -1
6 303 78 1310 27 420 19 1194 70 85 -1 -1
6 772 39 519 82 137 -1 -1
6 1266 16 102 68 259 -1 -1
6 440 75 42 24 66 64 1119 77 70 -1 -1
6 586 74 212 -1 -1
6 105 30 194 59 136 17 222 6 841 54 514 -1 -1
6 70 61 465 -1 -1
6 307 75 685 -1 -1
6 792 95 1610 -1 -1
6 319 26 277 8 910 5 201 35 452 -1 -1
6 424 90 184 -1 -1
6 1248 18 479 8 156 31 1446 -1 -1
6 913 86 653 87 3976 27 2441 79 176 -1 -1
6 287 2 279 47 1904 57 16 -1 -1
6 11 27 1447 55 361 9 1398 19 124 53 132 -1 -1
6 28 17 282 54 1352 -1 -1
6 2466 91 773 -1 -1
6 466 99 199 93 142 73 188 62 990 92 945 -1 -1
6 421 51 585 11 941 34 417 72 814 -1 -1
6 957 7 1321 85 314 -1 -1
6 545 28 100 80 591 -1 -1
6 94 36 1050 98 149 -1 -1
6 92 5 35 65 111 -1 -1
6 186 12 1495 62 2821 -1 -1
6 720 3 154 27 2357 83 1826 -1 -1
6 524 36 739 56 56 39 468 72 100 -1 -1
6 142 12 701 25 163 96 73 -1 -1
6 579 40 147 23 109 32 89 15 895 19 324 5 111 68 125 -1 -1
6 2639 1 661 87 1405 -1 -1
6 795 62 586 -1 -1
6 353 10 16 65 1858 -1 -1
6 1278 56 239 -1 -1
6 343 74 437 2 432 93 277 -1 -1
6 308 29 209 57 1137 27 600 65 12 -1 -1
6 2411 95 22 -1 -1
6 393 9 22 65 1313 -1 -1
6 375 78 5 88 349 -1 -1
6 74 76 366 -1 -1
6 1226 89 1398 -1 -1
6 862 10 414 87 849 76 423 25 698 90 394 -1 -1
6 334 45 269 -1 -1
6 397 49 571 -1 -1
6 249 69 10 47 269 91 104 -1 -1
6 897 43 395 54 942 62 555 -1 -1
6 1933 52 141 21 431 89 1852 -1 -1
6 51 88 768 52 1000 24 174 8 34 74 426 -1 -1
6 159 78 359 3 1248 77 98 -1 -1
6 5 27 227 85 178 -1 -1
6 100 86 450 -1 -1
6 1001 81 108 56 129 10 631 95 784 -1 -1
6 3000 74 607 48 290 63 30 35 449 59 532 16 177 28 305 89 491 -1 -1
6 734 43 32 8 159 39 1129 -1 -1
6 546 83 224 -1 -1
6 260 65 540 67 365 32 850 92 127 -1 -1
6 18 3 352 39 782 22 666 23 373 58 38 -1 -1
6 287 90 371 -1 -1
6 789 43 706 16 173 66 819 -1 -1
6 661 14 1379 21 359 65 359 -1 -1
6 1214 19 98 39 176 -1 -1
6 338 17 464 89 69 -1 -1
6 95 74 1016 -1 -1
6 1297 19 850 47 21 -1 -1
6 1030 82 197 -1 -1
6 275 10 1087 92 22 -1 -1
6 130 32 586 86 161 -1 -1
6 993 89 336 -1 -1
6 553 38 869 2 280 44 487 -1 -1
6 1594 9 1876 88 520 -1 -1
6 395 11 489 37 1119 81 28 -1 -1
6 345 21 153 78 237 -1 -1
6 139 4 1367 13 695 25 13 13 3 38 557 -1 -1
6 565 53 687 46 1316 92 500 -1 -1
6 1657 48 436 31 276 42 63 -1 -1
6 65 64 526 -1 -1
6 777 51 832 -1 -1
6 837 73 51 12 2710 3 2176 33 134 44 1189 12 1121 62 317 -1 -1
6 945 14 294 9 331 64 246 92 639 -1 -1
7 1093 77 1664 -1 -1
7 559 52 1836 5 247 98 480 -1 -1
7 232 92 425 43 341 12 2259 46 1445 -1 -1
7 80 21 96 26 1799 13 3796 43 730 -1 -1
7 17 4 36 25 2026 -1 -1
7 900 75 151 97 223 7 277 66 65 73 855 -1 -1
7 891 54 1324 30 538 50 431 82 300 -1 -1
7 703 95 456 -1 -1
7 60 27 426 31 267 24 337 37 484 23 186 97 822 -1 -1
7 352 48 1029 40 172 11 508 61 413 -1 -1
7 395 45 275 61 491 37 330 36 579 27 451 25 494 30 250 69 82 -1 -1
7 258 63 400 52 951 49 232 24 1306 13 951 3 1264 95 401 -1 -1
7 194 72 211 86 985 8 672 85 80 -1 -1
7 307 8 1391 7 869 44 568 94 830 -1 -1
7 276 70 640 -1 -1
7 672 94 440 -1 -1
7 302 13 1471 9 31 49 2050 60 103 -1 -1
7 140 70 241 46 684 17 419 81 391 -1 -1
7 151 9 345 67 337 -1 -1
7 1863 1 1197 44 609 -1 -1
7 360 74 35 60 1073 93 546 65 13 84 295 -1 -1
7 420 42 163 36 423 35 424 6 761 91 349 -1 -1
7 625 70 622 -1 -1
7 1472 30 80 18 366 17 8 23 162 1 1081 67 353 -1 -1
7 890 88 115 -1 -1
7 860 31 601 53 1545 38 89 16 186 96 636 -1 -1
7 814 13 298 92 252 -1 -1
7 1630 0 1301 18 680 12 257 40 1648 82 1229 -1 -1
7 99 13 209 46 534 69 20 -1 -1
7 373 81 605 15 1021 23 1105 62 624 -1 -1
7 144 67 736 84 260 80 44 9 291 72 797 26 273 88 855 -1 -1
7 258 28 726 31 565 76 1766 -1 -1
7 25 71 188 84 165 43 281 54 190 90 430 59 749 61 689 93 491 -1 -1
7 692 61 38 82 303 -1 -1
7 376 52 90 66 906 -1 -1
7 207 43 153 7 334 27 1487 38 213 -1 -1
7 418 80 585 -1 -1
7 16 41 263 78 1917 -1 -1
7 293 6 778 42 317 -1 -1
7 710 14 327 65 3433 91 410 -1 -1
7 131 75 101 -1 -1
7 903 71 710 -1 -1
7 12 35 274 26 1051 81 492 -1 -1
7 492 5 1647 80 261 70 221 17 568 89 2830 -1 -1
7 405 71 2001 -1 -1
7 1743 35 414 14 431 22 665 55 409 -1 -1
7 5 53 387 65 1554 34 242 86 877 -1 -1
7 287 85 341 49 536 17 1779 2 497 10 100 13 1382 87 134 -1 -1
7 2924 9 758 78 1386 -1 -1
7 310 91 272 48 80 74 112 70 178 99 888 -1 -1
7 984 79 161 69 313 78 158 61 174 97 615 -1 -1
7 291 27 603 51 240 20 456 79 612 -1 -1
7 285 65 890 0 485 8 186 99 1362 -1 -1
7 31 39 699 67 714 -1 -1
7 991 27 353 35 222 73 1383 -1 -1
7 955 2 167 92 426 -1 -1
7 269 86 987 -1 -1
7 806 91 590 70 69 7 562 80 316 93 59 -1 -1
7 1064 93 731 -1 -1
7 913 72 1318 -1 -1
7 633 95 263 94 1890 49 529 40 708 15 1170 3 3155 19 200 71 1076 -1 -1
7 475 42 81 4 734 59 332 -1 -1
7 128 75 254 9 60 97 1975 -1 -1
7 3363 45 1887 71 87 -1 -1
7 224 0 269 40 570 2 616 97 542 -1 -1
7 497 43 175 80 121 -1 -1
7 335 32 1024 8 2258 57 13 -1 -1
7 555 44 1004 27 55 60 1896 8 163 53 146 -1 -1
7 67 85 96 82 573 38 1050 50 176 28 795 67 107 -1 -1
7 333 41 984 11 456 35 290 47 1073 -1 -1
7 1702 2 247 57 207 3 1208 17 75 68 213 -1 -1
7 789 61 390 -1 -1
7 82 63 715 93 385 15 736 98 1197 -1 -1
7 525 66 1225 71 141 -1 -1
7 851 57 664 22 356 43 234 45 54 80 569 -1 -1
7 338 16 687 25 573 50 243 95 742 -1 -1
7 538 60 325 63 837 29 2725 84 628 -1 -1
7 249 59 232 35 55 83 343 99 282 -1 -1
7 78 94 115 82 300 78 1313 50 1358 42 1833 82 132 -1 -1
7 1479 82 1148 10 94 53 127 78 1261 -1 -1
7 970 85 441 -1 -1
7 587 54 602 25 674 13 19 35 71 -1 -1
7 2243 85 150 -1 -1
7 204 45 1555 87 675 -1 -1
7 598 44 454 41 188 2 607 65 1112 -1 -1
7 917 98 667 -1 -1
7 890 98 1074 -1 -1
7 170 99 106 61 377 28 654 76 331 -1 -1
7 131 50 540 34 1368 28 526 5 1094 72 519 -1 -1
7 587 53 592 1 1273 22 105 88 1278 -1 -1
7 884 19 364 4 142 47 878 -1 -1
7 663 90 252 -1 -1
7 704 15 488 5 280 64 255 -1 -1
7 603 51 748 97 1732 -1 -1
7 1133 68 1142 -1 -1
7 777 56 574 -1 -1
7 498 17 1169 12 362 86 1734 -1 -1
7 184 49 1184 82 677 -1 -1
7 209 84 600 40 618 15 655 3 93 33 168 79 35 -1 -1
7 500 78 410 -1 -1
7 1002 58 2709 90 399 -1 -1
7 86 70 2538 14 43 38 611 89 441 -1 -1
7 53 91 392 -1 -1
7 91 92 626 -1 -1
7 794 90 182 34 412 94 665 -1 -1
7 769 58 1342 30 1544 20 165 57 2359 -1 -1
7 63 78 2 -1 -1
7 3020 93 505 -1 -1
7 96 14 221 93 277 -1 -1
7 499 1 219 35 364 34 945 93 165 -1 -1
7 1256 68 900 -1 -1
7 827 23 553 41 79 38 1006 16 220 19 199 70 50 -1 -1
7 670 8 494 37 633 91 1344 -1 -1
7 46 90 404 -1 -1
7 809 25 2615 53 492 65 16 28 115 39 1850 -1 -1
7 68 4 447 81 907 92 797 -1 -1
7 114 32 68 23 7 69 1159 -1 -1
7 452 41 426 14 90 36 1030 58 583 -1 -1
7 620 22 139 19 1334 63 68 -1 -1
7 318 96 941 -1 -1
7 832 99 269 -1 -1
7 896 59 960 55 427 84 1319 -1 -1
7 282 79 211 -1 -1
7 342 19 174 36 271 67 1075 -1 -1
7 206 89 1343 8 670 97 92 -1 -1
7 230 84 65 -1 -1
7 638 85 86 -1 -1
7 146 2 157 92 106 -1 -1
7 482 83 978 -1 -1
7 3125 27 1312 80 993 -1 -1
7 896 40 438 96 572 -1 -1
7 995 26 779 0 117 48 252 34 743 19 54 4 561 93 437 -1 -1
7 576 77 108 71 15 65 168 22 514 90 1733 -1 -1
7 168 50 1273 56 276 83 325 -1 -1
7 124 79 1179 0 2053 29 2164 37 161 31 64 67 117 -1 -1
7 103 1 407 0 1157 63 2198 -1 -1
7 721 47 531 23 1223 81 703 -1 -1
7 331 24 1011 46 1340 57 351 -1 -1
7 746 81 2103 62 644 17 1323 85 418 -1 -1
7 656 90 522 37 921 86 168 -1 -1
7 879 96 835 -1 -1
7 679 36 300 75 635 -1 -1
7 1125 67 482 -1 -1
7 993 90 996 -1 -1
7 103 10 330 41 1424 -1 -1
7 2038 84 439 63 42 17 1133 32 87 90 992 -1 -1
7 370 9 1333 86 1625 -1 -1
7 65 31 80 83 123 -1 -1
7 30 79 138 -1 -1
7 357 31 20 7 1181 39 609 -1 -1
7 2023 19 1898 56 927 31 250 2 204 28 46 83 253 -1 -1
7 16 80 1054 -1 -1
7 990 27 524 20 385 43 226 -1 -1
7 678 83 2849 -1 -1
7 50 4 1720 72 1033 -1 -1
7 552 94 43 44 275 85 376 -1 -1
7 1370 73 17 91 1203 80 505 2 934 47 227 -1 -1
7 624 64 58 25 1049 99 1074 -1 -1
7 689 76 1251 -1 -1
7 817 58 929 30 1819 95 517 -1 -1
7 766 16 418 51 575 -1 -1
7 172 71 15 -1 -1
7 921 69 1902 -1 -1
7 931 38 51 37 54 86 327 -1 -1
7 403 93 711 60 1693 99 403 28 1263 66 264 65 674 24 594 17 475 43 805 74 1261 -1 -1
7 2436 9 466 4 1434 52 95 -1 -1
7 123 16 611 10 1440 66 718 -1 -1
7 346 6 29 92 154 -1 -1
7 398 77 266 20 52 11 308 48 120 36 284 68 1223 -1 -1
7 266 82 735 2 172 18 431 86 34 -1 -1
7 417 96 593 4 617 58 874 -1 -1
7 32 42 482 84 331 -1 -1
7 437 26 274 57 459 -1 -1
7 623 18 940 36 460 45 107 -1 -1
7 468 27 575 69 455 -1 -1
7 68 16 594 39 256 41 116 11 588 94 857 -1 -1
7 288 19 148 47 1715 19 198 3 3196 6 330 77 355 -1 -1
7 550 89 96 11 358 18 78 65 1112 -1 -1
7 2150 62 63 -1 -1
7 937 61 507 -1 -1
7 353 79 226 64 397 26 1843 36 291 63 2656 -1 -1
7 553 37 814 41 494 9 489 48 527 89 1004 -1 -1
7 1076 41 146 3 122 90 322 -1 -1
7 193 44 470 81 10 -1 -1
7 276 72 208 86 991 19 142 26 1583 61 250 -1 -1
7 247 43 12 45 636 35 377 7 92 37 541 -1 -1
7 915 94 415 -1 -1
7 596 29 941 51 1097 -1 -1
7 396 20 2912 45 123 -1 -1
7 563 2 821 78 564 -1 -1
7 334 53 2008 6 202 81 1179 -1 -1
7 200 77 1123 11 201 98 375 -1 -1
7 1261 21 195 46 2731 62 441 -1 -1
7 1232 6 1097 26 1059 -1 -1
7 224 8 538 12 126 5 498 42 374 65 560 -1 -1
8 65 34 87 66 216 75 507 65 143 24 1034 94 584 -1 -1
8 2470 4 77 10 558 35 177 56 679 -1 -1
8 156 50 717 12 370 33 2 -1 -1
8 293 55 1030 23 2357 34 1851 35 137 40 326 -1 -1
8 261 3 530 94 65 -1 -1
8 264 4 397 40 562 7 1432 55 234 0 159 89 566 -1 -1
8 255 49 4 10 3 53 698 37 185 11 603 64 2329 -1 -1
8 823 6 609 91 238 65 1468 24 482 85 169 -1 -1
8 350 58 659 -1 -1
8 62 72 8 78 1416 18 1498 24 153 69 391 -1 -1
8 2 25 122 61 1018 -1 -1
8 530 99 885 2 1110 15 1576 84 29 -1 -1
8 440 4 169 20 537 52 943 76 319 -1 -1
8 442 21 866 15 219 78 1375 -1 -1
8 135 78 233 41 1511 15 596 24 594 65 629 -1 -1
8 10 22 90 42 175 28 183 92 924 -1 -1
8 1385 24 342 53 9 -1 -1
8 725 26 370 20 754 16 2075 26 2640 29 335 74 278 -1 -1
8 403 3 606 30 530 32 2265 11 267 23 96 80 1843 -1 -1
8 1225 59 69 86 1037 -1 -1
8 164 40 319 64 222 71 80 79 56 -1 -1
8 53 14 86 68 683 -1 -1
8 144 57 237 83 357 25 851 58 328 -1 -1
8 480 66 557 85 36 -1 -1
8 404 9 21 35 951 90 138 35 52 3 609 49 770 29 167 87 238 -1 -1
8 278 38 69 98 163 -1 -1
8 471 49 144 31 220 48 625 97 578 -1 -1
8 834 89 1276 49 519 21 1755 19 906 38 521 53 154 -1 -1
8 315 12 156 4 1016 76 854 -1 -1
8 481 94 259 -1 -1
8 88 55 2282 56 1769 68 483 -1 -1
8 150 58 1652 25 55 87 374 -1 -1
8 17 13 187 36 1128 20 108 54 1267 -1 -1
8 55 1 831 91 50 -1 -1
8 374 37 913 42 79 32 369 33 462 25 5 3 110 21 2073 71 10 -1 -1
8 178 36 543 84 164 -1 -1
8 944 21 60 85 1299 -1 -1
8 72 16 1053 46 248 95 385 -1 -1
8 1743 22 399 77 186 -1 -1
8 154 83 745 -1 -1
8 1050 1 1061 30 666 57 1488 32 195 57 179 44 1839 5 379 68 380 -1 -1
8 529 81 5 -1 -1
8 653 62 24 -1 -1
8 404 5 375 96 511 -1 -1
8 336 41 186 4 405 90 18 51 740 19 2347 39 255 85 575 -1 -1
8 69 72 237 96 1918 53 1126 81 401 5 229 59 191 61 898 74 97 -1 -1
8 221 32 202 50 94 43 146 78 230 -1 -1
8 2878 20 74 6 998 84 172 -1 -1
8 1433 33 394 4 82 3 526 6 607 9 819 17 203 -1 -1
8 175 85 336 -1 -1
8 848 82 205 96 732 33 110 95 687 41 275 58 157 92 161 -1 -1
8 210 92 152 35 1953 45 370 7 1106 81 2657 -1 -1
8 547 84 43 -1 -1
8 442 53 338 51 386 76 580 -1 -1
8 110 27 592 35 267 99 83 -1 -1
8 357 20 822 52 92 99 325 -1 -1
8 168 79 48 64 1465 70 803 2 2353 81 74 -1 -1
8 28 41 1371 8 228 50 289 15 1570 23 527 36 450 24 152 82 199 -1 -1
8 738 10 547 22 1199 80 648 -1 -1
8 446 66 131 93 477 31 1657 68 524 46 1488 3 1278 10 722 69 812 -1 -1
8 364 29 1129 74 801 -1 -1
8 1002 55 1038 51 232 21 887 38 111 57 885 -1 -1
8 234 48 890 79 11 -1 -1
8 532 53 21 81 2766 -1 -1
8 526 15 539 74 21 -1 -1
8 610 58 180 -1 -1
8 341 81 1743 30 1204 57 228 71 29 38 1158 54 1073 -1 -1
8 758 63 596 82 323 -1 -1
8 673 10 1176 46 398 -1 -1
8 201 86 1300 -1 -1
8 68 76 485 24 315 93 180 -1 -1
8 489 42 59 95 411 -1 -1
8 389 23 276 83 1827 -1 -1
8 16 35 155 37 2432 19 461 56 527 -1 -1
8 817 87 1559 37 779 86 283 -1 -1
8 93 81 44 33 457 48 137 76 106 56 401 9 98 70 4 -1 -1
8 59 79 873 93 222 -1 -1
8 408 29 295 93 171 -1 -1
8 227 38 155 98 2060 64 1275 53 150 5 1868 63 594 -1 -1
8 194 51 1084 -1 -1
8 775 17 430 2 721 49 120 96 633 -1 -1
8 441 21 159 86 1045 -1 -1
8 147 40 450 28 55 70 189 -1 -1
8 19 66 111 -1 -1
8 119 79 37 -1 -1
8 102 64 132 -1 -1
8 961 47 277 55 1326 77 544 -1 -1
8 438 43 675 51 2206 64 360 -1 -1
8 2567 37 155 25 186 16 455 98 1096 -1 -1
8 117 74 301 36 1269 68 101 -1 -1
8 399 23 21 78 100 -1 -1
8 1734 72 671 2 1049 14 997 29 221 -1 -1
8 487 67 359 39 482 59 50 -1 -1
8 338 6 375 14 295 0 484 77 967 -1 -1
8 1139 52 139 73 406 -1 -1
8 771 78 203 48 124 83 684 -1 -1
8 1029 13 346 0 709 14 75 59 1197 -1 -1
8 1783 60 957 94 837 48 592 22 29 7 288 16 333 17 1444 72 2097 -1 -1
8 272 90 144 -1 -1
8 675 75 135 -1 -1
8 200 57 15 32 216 72 903 77 186 -1 -1
8 9 68 1432 19 65 64 365 10 189 76 435 -1 -1
8 132 61 70 99 32 62 1625 67 41 4 610 41 2370 -1 -1
8 454 75 470 21 80 91 95 -1 -1
8 82 41 157 56 30 78 475 -1 -1
8 169 25 9 54 355 96 767 -1 -1
8 195 4 37 27 182 67 1383 94 891 -1 -1
8 138 56 599 99 4 -1 -1
8 727 91 289 68 1053 20 14 57 121 -1 -1
8 9 64 426 75 49 -1 -1
8 1367 59 998 16 574 99 358 -1 -1
8 618 5 1051 16 460 62 211 -1 -1
8 874 7 325 35 162 81 974 -1 -1
8 267 44 572 -1 -1
8 63 35 1767 9 1643 49 681 -1 -1
8 2445 69 33 9 362 58 1560 91 65 -1 -1
8 203 37 199 46 417 79 8 34 344 36 141 1 1000 57 1213 -1 -1
8 1265 67 670 -1 -1
8 1441 74 665 68 3 85 2787 -1 -1
8 287 19 92 92 490 -1 -1
8 310 36 362 34 522 82 43 -1 -1
8 509 83 171 29 554 23 1756 89 1140 -1 -1
8 58 9 403 42 1285 56 320 29 601 28 791 42 387 86 1759 -1 -1
8 288 52 1779 62 20 55 1526 78 1417 -1 -1
8 500 54 2 -1 -1
8 807 28 2076 69 396 -1 -1
8 59 81 151 -1 -1
8 668 92 239 79 198 10 469 40 514 72 1532 9 115 48 525 47 429 75 1888 -1 -1
8 241 25 1028 63 2489 -1 -1
8 599 59 592 17 742 12 481 67 1095 -1 -1
8 671 96 905 59 27 8 3917 69 1997 -1 -1
8 151 1 376 3 1000 84 647 -1 -1
8 15 83 110 57 339 20 1911 80 507 -1 -1
8 48 16 354 3 649 98 944 -1 -1
8 164 56 1162 -1 -1
8 1729 55 574 7 136 57 385 39 1482 90 44 -1 -1
8 3121 38 1067 14 775 59 885 -1 -1
8 1625 87 11 -1 -1
8 598 56 430 91 706 89 31 99 178 37 28 61 949 55 359 49 818 97 957 -1 -1
8 959 98 1706 76 90 90 31 73 413 41 282 58 641 92 708 -1 -1
8 271 50 134 31 1389 25 24 83 92 -1 -1
8 389 62 210 0 306 19 663 92 249 -1 -1
8 358 14 1411 0 730 13 137 22 329 -1 -1
8 378 60 392 20 614 98 2087 -1 -1
8 21 33 550 11 108 77 45 -1 -1
8 172 52 182 26 1040 91 77 -1 -1
8 1937 21 178 93 91 -1 -1
8 102 52 40 1 175 24 299 4 323 32 132 5 643 11 336 31 595 61 13 -1 -1
8 287 91 1295 89 197 3 977 17 57 95 342 -1 -1
8 324 82 255 47 178 10 1040 89 587 -1 -1
8 481 35 584 0 643 68 315 -1 -1
8 75 98 174 -1 -1
8 384 17 1136 50 381 49 2469 93 687 -1 -1
8 1991 91 540 57 840 23 951 97 782 -1 -1
8 1916 9 475 59 46 -1 -1
8 1144 95 306 -1 -1
8 204 1 225 65 179 69 2182 83 535 -1 -1
8 2212 76 458 31 8 93 1079 -1 -1
8 110 93 367 -1 -1
8 611 44 183 20 135 98 64 -1 -1
8 1580 55 1878 90 219 -1 -1
8 62 42 309 6 521 57 488 -1 -1
8 3 76 345 -1 -1
8 718 52 72 59 561 99 92 -1 -1
8 239 97 95 -1 -1
8 504 25 876 73 71 -1 -1
8 109 52 58 -1 -1
8 176 5 220 88 970 -1 -1
8 452 89 247 -1 -1
8 675 39 688 63 628 26 1343 59 80 74 10 -1 -1
8 861 57 377 -1 -1
8 426 90 157 96 779 66 116 52 725 65 438 27 1108 95 369 -1 -1
8 921 78 675 88 60 -1 -1
8 824 21 215 87 215 -1 -1
8 261 98 215 -1 -1
8 51 12 510 96 103 -1 -1
8 978 52 285 88 524 -1 -1
8 1035 84 356 -1 -1
8 786 40 1020 12 90 9 785 85 445 -1 -1
8 35 64 360 50 114 82 741 -1 -1
8 229 52 1220 95 877 -1 -1
8 740 64 882 -1 -1
8 121 83 682 -1 -1
8 1062 57 64 -1 -1
8 226 14 23 25 56 0 567 27 264 5 142 53 24 -1 -1
8 11 10 241 27 1040 29 479 21 170 93 1315 -1 -1
8 944 39 109 20 997 26 135 78 878 -1 -1
8 414 54 36 45 2452 4 381 47 836 -1 -1
8 168 36 738 30 318 78 143 -1 -1
8 1264 97 927 -1 -1
8 51 98 263 87 96 3 171 61 594 92 325 -1 -1
8 201 49 10 14 573 20 589 1 458 45 17 -1 -1
8 1011 21 17 83 7 -1 -1
8 507 47 845 31 1131 7 780 63 1415 -1 -1
8 902 63 353 47 1385 32 343 84 536 -1 -1
8 263 72 59 91 2454 63 70 18 567 45 440 85 340 -1 -1
8 2976 15 478 49 427 31 29 45 62 30 1531 63 728 -1 -1
8 702 42 135 15 494 14 1912 87 781 -1 -1
8 1065 58 649 82 1134 -1 -1
8 77 51 128 38 1784 41 368 -1 -1
8 562 42 151 4 9 3 180 37 167 -1 -1
8 279 87 1387 -1 -1
8 110 0 119 54 652 -1 -1
8 834 62 773 64 964 99 862 -1 -1
8 369 15 1456 41 922 76 836 -1 -1
8 311 31 87 39 30 71 586 -1 -1
8 350 93 343 -1 -1
8 623 22 81 88 22 -1 -1
8 580 53 1004 -1 -1
8 1681 85 294 -1 -1
8 73 90 452 -1 -1
8 326 76 150 -1 -1
8 1173 38 639 59 479 43 1077 55 75 -1 -1
8 802 22 307 33 1179 75 491 -1 -1
8 823 39 481 98 245 -1 -1
8 707 61 1199 64 62 78 323 -1 -1
8 918 92 210 -1 -1
8 1798 65 2030 56 548 1 586 27 145 82 586 -1 -1
8 153 92 122 -1 -1
8 1325 60 1458 -1 -1
9 137 67 1275 0 278 55 695 -1 -1
9 281 42 102 76 283 -1 -1
9 58 83 507 20 158 73 956 -1 -1
9 332 2 112 67 859 50 911 90 606 -1 -1
9 262 54 389 58 679 34 724 64 174 -1 -1
9 342 44 419 16 499 86 312 -1 -1
9 111 64 289 29 356 33 2178 69 796 -1 -1
9 512 48 1101 -1 -1
9 23 12 1060 92 360 -1 -1
9 497 87 585 -1 -1
9 486 69 32 -1 -1
9 832 92 367 38 66 77 1038 76 113 97 554 -1 -1
9 320 7 477 42 273 65 868 -1 -1
9 324 72 154 87 244 97 47 -1 -1
9 205 6 540 98 233 -1 -1
9 20 24 491 21 35 13 718 42 519 -1 -1
9 53 62 325 27 163 43 77 85 2104 -1 -1
9 39 36 237 55 110 50 395 40 1537 53 278 77 598 -1 -1
9 883 29 294 47 226 -1 -1
9 705 13 423 50 369 9 477 73 56 -1 -1
9 61 68 356 6 18 62 152 59 122 53 76 12 83 17 1995 91 787 -1 -1
9 304 60 549 -1 -1
9 174 92 641 19 1096 99 753 -1 -1
9 205 29 705 93 441 -1 -1
9 1048 95 1011 71 882 52 382 9 1023 67 1080 9 658 79 565 -1 -1
9 78 33 668 18 251 36 1420 -1 -1
9 478 2 273 87 233 -1 -1
9 251 11 1304 7 1310 92 415 -1 -1
9 340 41 511 76 856 75 387 49 51 11 93 95 2257 -1 -1
9 232 99 90 -1 -1
9 605 45 970 47 891 7 2136 0 55 93 63 -1 -1
9 834 69 490 -1 -1
9 806 13 915 15 1202 19 77 82 622 -1 -1
9 9 2 1373 56 789 -1 -1
9 122 48 741 76 32 17 554 91 279 -1 -1
9 1034 23 591 90 21 -1 -1
9 1146 45 593 2 343 3 728 38 571 24 704 43 1214 -1 -1
9 780 47 211 74 2179 -1 -1
9 906 10 471 98 546 -1 -1
9 1847 79 517 -1 -1
9 559 92 1955 -1 -1
9 199 47 1874 44 288 67 1014 99 1672 -1 -1
9 1426 85 1751 93 355 16 523 66 1766 -1 -1
9 1374 26 198 8 273 63 18 -1 -1
9 240 67 25 4 311 26 91 12 594 73 75 -1 -1
9 102 91 86 -1 -1
9 233 78 497 38 1101 98 89 -1 -1
9 1076 7 797 21 767 2 289 28 226 -1 -1
9 309 45 596 23 10 39 1255 76 743 63 203 76 565 -1 -1
9 9 90 1842 30 273 86 388 11 516 81 309 -1 -1
9 436 96 1104 22 129 72 1907 99 91 -1 -1
9 637 71 1023 -1 -1
9 1696 22 84 75 817 35 88 47 796 65 1175 85 1432 -1 -1
9 12 17 105 52 1358 14 1217 75 773 -1 -1
9 1752 39 504 60 127 -1 -1
9 468 96 325 -1 -1
9 1069 10 236 88 353 -1 -1
9 591 35 785 43 342 6 97 90 484 -1 -1
9 777 85 1105 79 134 10 652 79 623 48 1158 68 1457 -1 -1
9 218 16 238 57 20 47 677 82 1568 -1 -1
9 1046 66 2266 19 635 56 158 -1 -1
9 701 27 614 64 949 41 97 6 828 37 647 92 127 -1 -1
9 116 68 603 -1 -1
9 313 44 121 98 11 -1 -1
9 76 10 495 8 212 62 567 97 640 -1 -1
9 173 51 1810 85 323 -1 -1
9 69 61 552 -1 -1
9 97 48 448 50 268 26 203 75 1175 -1 -1
9 104 82 522 -1 -1
9 845 52 1453 -1 -1
9 239 91 688 -1 -1
9 229 61 579 58 106 25 72 21 529 8 684 72 270 -1 -1
9 127 6 1026 68 2192 -1 -1
9 228 80 134 -1 -1
9 137 21 1943 34 2400 40 967 69 7 -1 -1
9 352 80 60 62 98 39 333 15 726 1 523 36 225 94 219 -1 -1
9 352 43 676 28 753 55 125 -1 -1
9 491 36 108 73 369 82 807 -1 -1
9 1389 60 737 -1 -1
9 380 94 105 -1 -1
9 79 59 897 33 1461 1 312 54 90 96 2024 -1 -1
9 76 20 534 79 127 -1 -1
9 330 94 3093 68 187 10 367 68 359 -1 -1
9 217 0 43 1 222 40 160 49 73 -1 -1
9 352 34 1728 85 12 -1 -1
9 797 71 135 -1 -1
9 267 61 408 71 706 41 15 43 1948 66 571 -1 -1
9 903 54 1083 48 189 27 95 90 464 -1 -1
9 534 1 145 49 2187 -1 -1
9 540 4 647 39 335 84 714 -1 -1
9 1358 70 421 -1 -1
9 149 68 1240 14 179 55 542 0 730 40 157 15 166 58 617 -1 -1
9 968 99 1702 -1 -1
9 269 21 1118 31 624 61 111 -1 -1
9 120 23 377 83 763 -1 -1
9 1351 29 253 4 169 78 1071 81 153 1 551 74 1240 -1 -1
9 956 14 182 63 126 -1 -1
9 91 38 1213 9 770 97 136 -1 -1
9 2361 2 206 67 299 -1 -1
9 2858 87 1773 94 147 36 1292 68 1706 -1 -1
9 671 25 1647 36 257 99 554 -1 -1
9 9 11 170 80 295 -1 -1
9 277 43 799 12 780 82 1718 -1 -1
9 43 40 171 96 684 -1 -1
9 487 59 257 -1 -1
9 117 58 243 36 357 64 177 -1 -1
9 1401 15 1003 63 1267 46 229 31 41 19 803 12 574 59 221 -1 -1
9 431 48 531 2 522 0 557 27 1130 28 560 96 33 -1 -1
9 793 99 250 36 415 72 198 51 1393 92 521 -1 -1
9 351 14 828 43 1827 59 369 38 537 29 210 74 2666 -1 -1
9 984 61 769 -1 -1
9 277 21 578 37 378 12 11 82 210 -1 -1
9 902 75 1178 -1 -1
9 965 4 5 61 239 54 1387 80 396 -1 -1
9 321 88 142 -1 -1
9 248 65 2157 -1 -1
9 688 6 760 93 576 -1 -1
9 25 78 804 18 1094 77 173 -1 -1
9 135 85 446 5 620 48 669 70 82 -1 -1
9 681 92 1090 82 91 55 310 0 121 66 941 -1 -1
9 113 74 214 26 1312 37 151 16 875 95 37 -1 -1
9 595 0 848 16 636 41 1190 -1 -1
9 918 32 221 28 2 77 545 -1 -1
9 329 86 2209 32 882 87 36 -1 -1
9 214 6 658 13 109 41 56 -1 -1
9 3539 22 44 34 2321 2 94 66 607 -1 -1
9 1144 34 1216 77 652 -1 -1
9 1016 96 261 -1 -1
9 67 6 700 78 35 -1 -1
9 511 73 2329 -1 -1
9 845 5 281 26 643 20 276 16 49 21 1015 91 1506 -1 -1
9 2680 21 628 52 2 47 401 92 1114 -1 -1
9 558 55 904 19 303 1 108 65 7 -1 -1
9 208 69 1101 57 2678 73 391 26 7 37 402 40 1023 60 523 -1 -1
9 118 32 701 68 1154 -1 -1
9 244 52 824 -1 -1
9 2415 5 503 32 2837 74 190 -1 -1
9 739 45 87 99 117 -1 -1
9 992 42 91 51 111 92 129 -1 -1
9 110 96 711 71 188 70 375 54 24 57 545 39 347 11 157 72 683 -1 -1
9 7 16 440 7 191 84 564 -1 -1
9 9 58 1887 7 750 76 70 -1 -1
9 478 72 644 59 769 13 796 93 207 -1 -1
9 338 67 1631 -1 -1
9 114 42 127 2 100 72 528 -1 -1
9 90 73 104 -1 -1
9 19 31 757 17 61 31 33 88 182 -1 -1
9 249 84 491 -1 -1
9 45 44 99 68 339 1 186 98 1002 -1 -1
9 426 28 353 24 380 17 107 47 56 -1 -1
9 360 62 425 6 2448 58 19 7 1758 33 2159 26 334 4 272 73 106 -1 -1
9 1945 45 795 39 129 2 662 72 462 -1 -1
9 580 50 1146 13 643 62 1044 -1 -1
9 550 65 280 -1 -1
9 441 69 1353 -1 -1
9 1481 3 398 40 1668 95 212 -1 -1
9 1574 32 36 23 244 21 2773 24 1376 62 403 -1 -1
9 11 26 51 14 292 78 145 -1 -1
9 635 35 225 81 133 8 925 29 1070 51 834 -1 -1
9 149 66 53 -1 -1
9 893 97 2384 -1 -1
9 1139 86 428 -1 -1
9 36 78 5 86 768 -1 -1
9 1041 49 23 47 1248 56 231 2 106 75 18 -1 -1
9 79 88 2398 -1 -1
9 405 25 1615 81 169 -1 -1
9 80 34 7 66 889 61 30 62 178 41 296 79 944 -1 -1
9 419 2 977 27 2179 78 181 -1 -1
9 457 59 391 2 988 9 807 17 705 26 436 92 4764 -1 -1
9 1483 78 471 15 2551 59 341 -1 -1
9 143 72 18 36 985 67 328 37 550 38 750 53 571 79 1254 -1 -1
9 558 49 252 93 552 -1 -1
9 28 76 258 -1 -1
9 20 65 2201 -1 -1
9 163 51 639 33 230 66 1391 -1 -1
9 748 81 1186 97 1307 -1 -1
9 239 65 62 74 214 20 38 70 183 97 417 -1 -1
9 616 6 74 52 6 47 511 73 2383 -1 -1
9 468 20 567 27 402 86 102 -1 -1
9 971 20 384 53 78 -1 -1
9 647 71 275 51 469 3 976 51 1713 16 2910 60 15 -1 -1
9 1038 82 964 95 307 67 416 24 125 6 478 92 382 -1 -1
9 140 23 285 58 418 99 697 -1 -1
9 1082 77 429 90 1965 80 369 70 1184 68 245 76 211 94 1020 -1 -1
9 543 99 656 -1 -1
9 693 44 199 26 1727 24 171 3 33 35 1096 84 540 -1 -1
9 532 53 323 45 102 26 410 29 131 74 33 -1 -1
9 291 67 274 1 1171 36 1138 -1 -1
9 300 75 905 -1 -1
9 861 60 28 8 117 66 482 -1 -1
9 679 18 13 96 789 -1 -1
9 913 88 72 -1 -1
9 12 37 848 98 255 -1 -1
9 26 61 508 27 1030 5 108 64 1167 -1 -1
9 19 49 1629 19 854 52 537 96 92 -1 -1
9 320 18 267 0 661 91 86 -1 -1
9 1339 78 106 18 1704 17 2 91 1072 -1 -1
9 310 51 714 12 1178 58 185 -1 -1
9 1811 72 1450 22 953 87 4 -1 -1
9 210 58 45 51 1058 10 7 76 46 -1 -1
9 73 20 86 48 663 26 575 11 7 71 635 -1 -1
9 955 38 78 40 756 98 41 -1 -1
9 180 72 434 86 93 -1 -1
9 1692 38 180 17 518 19 142 43 265 -1 -1
9 334 85 4225 -1 -1
9 4 10 96 96 177 -1 -1
9 494 51 526 33 360 37 280 79 363 -1 -1
9 245 84 277 -1 -1
9 764 44 252 11 70 36 614 54 30 -1 -1
9 1170 97 599 -1 -1
9 957 29 690 74 479 -1 -1
9 29 8 1258 85 3 -1 -1
9 378 98 396 -1 -1
9 1003 1 862 17 96 75 640 -1 -1
9 404 5 612 0 293 98 1209 -1 -1
9 84 33 966 65 534 -1 -1
9 289 4 56 88 365 -1 -1
9 494 20 398 33 20 76 646 -1 -1
9 31 74 152 15 200 28 90 59 2658 -1 -1
9 542 31 644 0 413 33 829 41 388 4 1485 38 438 59 536 -1 -1
9 1773 83 203 -1 -1
9 1139 60 110 21 384 35 79 18 57 56 1637 -1 -1
9 6025 80 151 -1 -1
9 1444 82 487 -1 -1
9 306 11 575 97 1048 -1 -1
9 907 46 12 74 538 -1 -1
10 864 18 561 13 194 59 2 -1 -1
10 108 84 701 53 64 21 239 64 725 99 716 -1 -1
10 910 4 607 0 194 97 1331 -1 -1
10 121 85 23 -1 -1
10 16 77 709 -1 -1
10 1307 76 801 68 1315 6 39 90 7 -1 -1
10 977 71 420 -1 -1
10 875 94 50 38 181 10 1298 39 178 15 229 84 172 -1 -1
10 1177 44 136 86 554 -1 -1
10 847 39 775 11 660 36 2086 28 199 85 2077 -1 -1
10 2013 95 373 -1 -1
10 497 75 621 -1 -1
10 293 45 878 68 535 -1 -1
10 549 97 322 -1 -1
10 1063 93 852 20 423 89 149 -1 -1
10 768 21 4 99 513 -1 -1
10 464 76 375 64 883 2 153 91 292 -1 -1
10 17 41 382 23 41 35 62 5 2043 46 275 -1 -1
10 374 39 92 52 542 87 354 -1 -1
10 702 43 988 38 329 10 15 72 282 -1 -1
10 834 8 42 85 115 -1 -1
10 317 45 819 89 1422 51 1677 2 897 65 250 50 755 98 507 -1 -1
10 1530 21 681 67 844 88 1493 -1 -1
10 83 22 427 82 958 -1 -1
10 102 15 2180 93 114 -1 -1
10 404 54 567 40 2204 61 271 7 2016 68 671 -1 -1
10 1172 23 176 88 1586 -1 -1
10 228 77 1224 76 129 29 87 96 971 -1 -1
10 314 79 235 56 487 14 44 16 2231 44 549 84 28 -1 -1
10 128 99 132 44 85 70 709 69 235 32 10 56 135 83 2761 -1 -1
10 1339 81 508 59 605 62 387 74 618 -1 -1
10 214 34 196 85 53 -1 -1
10 324 97 227 49 4 34 22 23 265 8 34 14 982 5 1161 3 1343 -1 -1
10 296 11 823 8 150 58 608 86 214 -1 -1
10 436 40 803 63 11 73 257 -1 -1
10 278 25 597 53 688 4 643 65 1155 78 1116 -1 -1
10 563 7 206 17 1143 13 225 0 994 64 455 -1 -1
10 269 85 616 -1 -1
10 306 87 575 69 658 39 75 45 284 19 1772 57 40 -1 -1
10 758 95 686 -1 -1
10 41 38 698 3 379 98 491 -1 -1
10 288 43 533 89 65 -1 -1
10 1216 47 762 9 560 59 1580 49 333 48 333 69 54 -1 -1
10 787 53 289 81 318 -1 -1
10 263 57 137 12 668 34 61 43 998 94 300 -1 -1
10 321 97 488 10 641 31 612 15 475 18 680 36 677 -1 -1
10 189 84 205 -1 -1
10 1528 23 1480 49 1366 67 621 47 62 17 429 53 702 -1 -1
10 2045 96 210 -1 -1
10 6314 50 231 61 375 64 815 54 565 72 343 92 2037 -1 -1
10 421 82 4815 -1 -1
10 543 69 497 -1 -1
10 15 15 541 77 36 -1 -1
10 677 94 100 -1 -1
10 67 30 872 57 200 -1 -1
10 166 12 1097 81 905 -1 -1
10 436 52 126 75 777 47 785 77 51 15 1825 94 689 -1 -1
10 35 43 347 70 313 -1 -1
10 311 95 2435 -1 -1
10 685 81 85 -1 -1
10 2107 59 1178 49 529 88 199 -1 -1
10 1650 8 582 49 562 51 1481 -1 -1
10 479 62 998 84 913 62 177 8 1341 24 1610 47 1501 35 739 73 777 -1 -1
10 709 72 1838 83 2765 41 202 50 314 27 581 87 17 -1 -1
10 398 46 181 59 169 -1 -1
10 2377 55 837 78 557 -1 -1
10 306 63 391 81 581 -1 -1
10 1346 37 76 75 1137 -1 -1
10 2699 37 903 18 60 6 266 66 208 -1 -1
10 9 34 108 97 471 -1 -1
10 459 85 133 75 631 14 1255 68 250 -1 -1
10 932 98 212 -1 -1
10 397 14 594 30 214 38 476 17 408 23 495 69 541 -1 -1
10 396 91 9 -1 -1
10 1504 24 1002 50 522 2 442 39 251 90 87 -1 -1
10 176 6 963 91 126 -1 -1
10 830 83 577 -1 -1
10 900 68 216 22 198 47 284 3 1833 91 779 -1 -1
10 1135 44 1484 50 71 11 781 0 908 97 415 -1 -1
10 169 64 215 83 170 64 223 14 278 29 255 22 132 37 129 0 684 97 136 -1 -1
10 494 90 406 -1 -1
10 188 19 90 7 883 74 2007 14 492 92 221 -1 -1
10 8 8 639 9 4370 51 2000 -1 -1
10 1061 25 514 67 1243 91 1829 41 97 44 510 90 1263 -1 -1
10 972 38 854 98 460 -1 -1
10 149 84 493 -1 -1
10 1402 27 335 59 158 91 1276 -1 -1
10 9 40 505 97 147 -1 -1
10 569 9 898 98 151 -1 -1
10 451 79 102 66 538 63 164 33 729 41 278 9 748 63 127 -1 -1
10 269 86 269 65 477 2 1158 16 66 80 589 -1 -1
10 461 78 939 -1 -1
10 29 94 362 10 1151 62 343 -1 -1
10 179 91 210 -1 -1
10 471 18 121 9 83 97 1291 -1 -1
10 1081 61 655 0 1635 3 151 39 743 -1 -1
10 323 27 23 50 472 -1 -1
10 299 28 701 16 670 0 595 88 257 -1 -1
10 213 53 122 93 1038 -1 -1
10 77 86 302 -1 -1
10 417 86 451 -1 -1
10 905 84 912 48 2068 60 1267 75 315 78 1143 -1 -1
10 323 97 102 -1 -1
10 894 48 345 92 281 -1 -1
10 87 4 212 57 215 -1 -1
10 1133 6 396 37 405 97 450 -1 -1
10 831 66 1057 53 947 28 127 46 414 89 1293 -1 -1
10 192 53 119 90 879 -1 -1
10 257 6 350 35 1208 37 126 76 1320 -1 -1
10 46 74 337 21 645 64 286 -1 -1
10 648 17 262 80 1412 -1 -1
10 411 1 661 64 261 -1 -1
10 41 23 93 82 933 -1 -1
10 298 55 840 -1 -1
10 23 55 610 21 803 34 27 96 731 -1 -1
10 304 29 498 6 50 32 2181 -1 -1
10 940 48 88 31 140 34 570 86 51 47 587 78 271 29 300 68 971 -1 -1
10 122 78 564 -1 -1
10 1496 12 753 42 498 -1 -1
10 143 54 215 49 1714 81 774 -1 -1
10 1789 37 799 20 755 21 282 45 388 -1 -1
10 205 46 1150 42 609 2 203 7 340 96 1430 -1 -1
10 1561 87 546 44 161 55 566 35 661 0 332 63 1668 -1 -1
10 437 67 375 56 75 17 56 55 491 -1 -1
10 988 67 1168 19 29 35 1160 61 367 31 611 74 385 -1 -1
10 201 2 123 82 1523 -1 -1
10 267 78 26 75 1628 87 1120 -1 -1
10 218 64 1155 -1 -1
10 1376 5 394 86 460 -1 -1
10 1165 88 6 -1 -1
10 426 27 843 16 1 46 143 -1 -1
10 50 97 196 -1 -1
10 2 62 27 83 570 -1 -1
10 539 81 615 20 659 12 970 84 199 -1 -1
10 419 40 146 1 618 87 1825 -1 -1
10 914 59 78 27 1 49 120 12 1541 34 1099 47 348 -1 -1
10 1469 26 33 36 141 13 756 77 992 -1 -1
10 168 7 28 17 956 6 443 51 408 -1 -1
10 78 7 305 13 64 47 67 64 37 -1 -1
10 1396 71 235 17 1073 86 660 11 417 96 1258 -1 -1
10 3791 81 526 -1 -1
10 128 94 531 -1 -1
10 1153 21 449 11 922 12 294 14 716 70 231 -1 -1
10 39 89 982 -1 -1
10 681 52 765 85 253 -1 -1
10 376 59 220 49 1696 59 155 -1 -1
10 1034 89 287 -1 -1
10 127 87 189 -1 -1
10 545 26 700 28 153 80 51 -1 -1
10 817 53 1465 99 330 -1 -1
10 2550 91 727 36 26 62 612 -1 -1
10 425 37 417 14 170 97 193 -1 -1
10 436 34 52 56 612 -1 -1
10 184 99 521 31 136 26 970 30 347 94 794 -1 -1
10 885 49 60 54 865 -1 -1
10 26 50 27 34 1422 46 305 96 133 -1 -1
10 14 55 1521 -1 -1
10 22 40 85 30 304 63 59 -1 -1
10 428 51 50 90 1211 -1 -1
10 360 40 630 44 302 45 1588 94 1344 -1 -1
10 230 5 36 39 581 1 1022 27 16 74 618 -1 -1
10 366 17 643 27 146 52 1066 -1 -1
10 256 70 1305 33 994 54 643 33 479 6 216 2 123 81 245 -1 -1
10 2417 94 4700 18 169 63 92 -1 -1
10 1644 22 618 69 339 88 183 11 379 29 819 83 738 -1 -1
10 1709 66 199 8 141 16 977 50 572 -1 -1
10 826 55 184 19 351 13 259 49 1086 2 26 59 2661 -1 -1
10 592 36 261 59 225 -1 -1
10 134 23 217 73 455 -1 -1
10 959 9 372 2 33 80 1506 -1 -1
10 29 6 314 92 482 -1 -1
10 1504 45 106 1 276 39 53 10 150 73 261 -1 -1
10 381 52 482 -1 -1
10 332 89 235 -1 -1
10 358 17 147 49 411 90 786 86 179 58 329 65 519 85 298 -1 -1
10 84 61 180 -1 -1
10 1315 79 163 -1 -1
10 672 3 712 68 2177 -1 -1
10 326 83 183 70 224 87 722 -1 -1
10 697 41 400 39 960 33 257 31 817 20 130 25 888 93 1317 -1 -1
10 225 19 410 89 71 -1 -1
10 10 30 780 52 711 -1 -1
10 1553 58 1798 36 282 50 159 51 71 13 1305 87 686 -1 -1
10 1470 39 6 13 1034 44 1249 -1 -1
10 119 88 38 -1 -1
10 1172 84 667 -1 -1
10 258 73 254 11 231 24 769 45 248 -1 -1
10 851 84 992 -1 -1
10 853 1 422 38 5 51 243 -1 -1
10 20 32 513 11 665 90 540 -1 -1
10 443 8 450 30 695 -1 -1
10 176 28 491 21 740 48 91 93 738 -1 -1
10 181 43 185 -1 -1
10 2296 64 25 -1 -1
10 3901 8 34 75 722 -1 -1
10 318 68 443 -1 -1
10 2068 12 238 28 569 87 127 -1 -1
11 168 66 650 88 85 44 1367 85 43 90 427 74 792 62 1648 65 365 21 136 97 1406 -1 -1
11 217 17 93 99 1240 -1 -1
11 1103 82 166 -1 -1
11 518 6 815 47 668 79 193 60 303 24 618 93 55 -1 -1
11 226 41 923 80 350 -1 -1
11 200 21 127 32 509 37 842 53 24 38 58 37 670 9 728 57 560 -1 -1
11 156 88 5 27 201 11 142 23 208 18 857 3 105 10 206 13 196 -1 -1
11 621 85 241 88 506 40 1020 30 590 63 1176 84 670 -1 -1
11 596 44 734 54 511 36 533 2 1282 47 1155 53 520 -1 -1
11 1914 35 1037 46 867 33 187 99 532 -1 -1
11 1867 16 171 7 1405 24 74 29 138 0 403 96 43 -1 -1
11 122 66 357 2 221 75 926 -1 -1
11 1126 51 452 98 1838 -1 -1
11 2266 74 888 76 644 91 975 -1 -1
11 68 10 339 74 398 -1 -1
11 368 17 453 7 283 36 1776 -1 -1
11 135 19 78 80 61 -1 -1
11 643 55 192 76 298 -1 -1
11 1477 87 668 -1 -1
11 1760 52 362 69 630 -1 -1
11 188 78 1704 64 897 53 314 4 144 40 211 -1 -1
11 232 40 123 1 406 81 1397 -1 -1
11 28 62 266 33 60 17 521 90 713 -1 -1
11 89 85 211 37 405 28 687 44 366 38 1374 86 571 -1 -1
11 14 12 491 36 8 50 360 -1 -1
11 628 77 1518 72 246 26 364 89 1449 -1 -1
11 345 92 437 94 228 73 735 62 40 79 1171 21 642 46 39 36 323 80 396 -1 -1
11 899 29 528 36 234 70 166 -1 -1
11 304 87 1937 85 1902 29 934 13 853 41 929 22 40 37 1523 45 134 41 333 13 1868 33 928 67 105 -1 -1
11 391 27 66 67 981 -1 -1
11 44 88 723 75 749 54 1305 90 710 -1 -1
11 1770 32 264 80 1028 50 823 2 97 53 460 -1 -1
11 273 42 427 52 215 22 502 67 43 -1 -1
11 1150 97 1 -1 -1
11 15 23 663 11 196 36 15 26 1657 55 1061 12 470 65 72 -1 -1
11 735 71 281 -1 -1
11 192 4 56 6 783 16 448 92 647 -1 -1
11 753 33 339 82 782 -1 -1
11 268 88 415 -1 -1
11 63 48 796 8 848 46 2573 6 434 74 2094 -1 -1
11 434 10 570 36 1301 -1 -1
11 996 72 1242 10 101 79 298 -1 -1
11 1005 53 24 16 90 52 167 78 225 -1 -1
11 113 55 140 14 148 51 164 85 395 -1 -1
11 1341 3 311 46 2130 24 577 93 69 -1 -1
11 1178 93 946 -1 -1
11 864 54 230 34 2079 10 1161 37 696 -1 -1
11 1704 29 2391 96 29 -1 -1
11 272 10 27 56 413 -1 -1
11 8 71 573 -1 -1
11 47 2 499 96 9 -1 -1
11 146 77 290 95 898 -1 -1
11 68 83 897 18 70 7 1190 66 1248 -1 -1
11 89 79 427 -1 -1
11 1240 94 356 96 551 -1 -1
11 571 6 2121 38 771 25 1954 0 1813 18 415 29 658 91 31 -1 -1
11 138 31 261 20 398 70 96 39 534 79 602 -1 -1
11 292 52 335 78 290 85 157 27 1124 32 507 91 157 -1 -1
11 347 30 254 68 726 31 205 99 490 -1 -1
11 122 4 1783 50 626 12 714 92 684 -1 -1
11 286 81 419 -1 -1
11 684 67 725 24 312 99 1340 -1 -1
11 1210 30 74 50 448 36 96 81 27 -1 -1
11 2272 6 2825 50 1032 30 433 94 87 -1 -1
11 1260 93 356 -1 -1
11 1113 74 572 58 651 51 908 47 460 53 618 -1 -1
11 597 91 472 35 3002 57 520 0 179 16 550 29 151 28 325 18 1244 12 325 17 25 54 255 -1 -1
11 814 18 1135 5 61 17 1420 47 1240 -1 -1
11 1066 47 1482 37 1231 93 1124 -1 -1
11 644 15 170 92 963 -1 -1
11 1124 83 608 -1 -1
11 1135 91 474 -1 -1
11 623 63 111 27 1098 63 1058 -1 -1
11 788 2 689 59 231 -1 -1
11 61 30 1665 10 896 45 640 -1 -1
11 401 41 185 77 706 71 1082 87 308 -1 -1
11 135 96 344 -1 -1
11 796 14 153 83 944 -1 -1
11 1497 94 212 67 354 18 246 54 1368 15 175 2 767 18 476 85 409 -1 -1
11 7 36 982 62 816 16 934 2 71 52 1027 -1 -1
11 483 66 269 68 668 61 147 99 573 -1 -1
11 326 7 129 50 120 67 350 61 660 35 611 16 25 19 1925 31 2953 -1 -1
11 3102 34 265 89 1327 -1 -1
11 285 12 206 30 928 29 901 1 2875 39 364 -1 -1
11 294 53 769 13 705 2 261 1 63 32 960 69 2507 -1 -1
11 1557 88 778 -1 -1
11 181 90 123 54 740 71 1492 51 676 33 418 80 411 -1 -1
11 305 16 419 23 1396 13 1195 29 1270 71 2941 -1 -1
11 23 86 151 -1 -1
11 443 90 88 -1 -1
11 869 48 1104 5 1896 14 495 38 266 -1 -1
11 649 64 165 28 119 61 1340 18 1259 81 814 -1 -1
11 939 82 122 89 928 -1 -1
11 941 52 66 40 12 13 119 47 137 -1 -1
11 411 32 475 86 1524 20 485 95 535 -1 -1
11 116 22 375 35 380 41 384 -1 -1
11 202 45 669 -1 -1
11 423 42 396 61 591 35 639 20 174 19 1372 32 568 26 506 89 526 -1 -1
11 952 7 543 3 301 91 627 -1 -1
11 248 71 181 43 68 31 254 8 763 52 534 -1 -1
11 142 28 620 96 400 -1 -1
11 86 84 2277 2 913 89 833 -1 -1
11 806 1 1258 77 991 -1 -1
11 588 99 704 -1 -1
11 663 72 361 77 196 -1 -1
11 67 31 59 41 15 97 102 -1 -1
11 651 48 672 -1 -1
11 623 14 841 37 645 54 94 -1 -1
11 412 83 376 85 610 22 606 34 820 80 488 -1 -1
11 1402 80 38 -1 -1
11 619 0 1552 96 1016 -1 -1
11 219 99 783 -1 -1
11 641 88 274 83 446 53 692 64 430 85 512 -1 -1
11 52 89 1116 -1 -1
11 267 3 427 51 1554 -1 -1
11 267 89 741 -1 -1
11 151 66 221 80 2462 29 374 69 110 -1 -1
11 170 38 234 11 242 8 371 33 831 19 411 12 479 83 371 -1 -1
11 1033 24 116 88 83 -1 -1
11 218 81 50 89 1204 97 977 46 860 28 372 51 1859 17 403 45 167 61 824 -1 -1
11 224 12 70 6 736 81 219 -1 -1
11 119 78 218 67 2508 63 365 67 10 2 341 53 232 -1 -1
11 418 49 585 8 555 7 154 21 1029 4 184 62 975 -1 -1
11 320 35 636 92 361 -1 -1
11 158 5 530 44 212 -1 -1
11 103 58 530 37 248 99 566 -1 -1
11 181 84 240 -1 -1
11 122 20 1344 49 118 66 947 82 921 -1 -1
11 232 21 251 90 320 -1 -1
11 370 16 78 50 1405 -1 -1
11 1248 24 662 63 859 -1 -1
11 1269 55 383 29 226 67 392 56 1298 69 795 13 177 21 982 45 779 30 732 58 248 -1 -1
11 782 58 51 -1 -1
11 25 92 443 -1 -1
11 569 34 357 27 2742 61 193 -1 -1
11 437 29 203 12 25 0 1124 5 293 12 193 53 1558 -1 -1
11 465 77 3153 51 611 50 870 94 435 -1 -1
11 484 2 145 81 133 -1 -1
11 172 85 348 -1 -1
11 157 50 1196 76 890 22 70 85 385 -1 -1
11 208 96 734 -1 -1
11 7 82 541 -1 -1
11 320 24 678 23 1155 44 726 74 662 -1 -1
11 364 69 321 46 234 45 402 0 514 14 430 65 642 -1 -1
11 599 91 536 -1 -1
11 677 99 412 -1 -1
11 611 2 89 97 106 -1 -1
11 278 72 671 48 684 67 960 40 706 80 119 -1 -1
11 554 41 343 22 1730 11 278 42 1157 71 1914 -1 -1
11 54 34 279 40 606 78 189 -1 -1
11 1307 43 21 77 56 70 71 96 508 -1 -1
11 1054 41 1177 30 735 78 288 31 1358 13 490 87 1420 -1 -1
11 756 72 225 46 5984 8 900 77 348 -1 -1
11 946 32 141 39 82 55 1404 -1 -1
11 1205 26 1089 48 55 60 298 -1 -1
11 732 0 101 36 645 34 864 42 110 68 387 -1 -1
11 858 52 3 9 371 73 621 -1 -1
11 1786 10 338 59 591 -1 -1
11 523 15 438 67 14 -1 -1
11 939 36 39 -1 -1
11 2236 5 698 42 378 -1 -1
11 1517 40 667 93 743 34 504 70 134 9 997 65 50 -1 -1
11 233 72 160 -1 -1
11 672 63 782 56 278 5 142 34 20 43 5 -1 -1
11 713 50 1288 18 235 85 1084 -1 -1
11 85 42 509 11 285 71 179 -1 -1
11 762 2 1576 31 255 -1 -1
11 140 53 714 7 43 38 163 44 272 -1 -1
11 370 61 89 83 2591 67 1143 10 659 14 125 97 201 -1 -1
11 116 9 940 34 213 -1 -1
11 452 22 1310 85 182 -1 -1
11 177 75 1178 -1 -1
11 121 38 115 99 1496 -1 -1
11 158 53 5 8 285 85 683 -1 -1
11 344 44 350 47 53 10 860 23 193 68 24 -1 -1
11 1507 81 1141 -1 -1
11 348 28 117 84 795 -1 -1
11 673 44 271 -1 -1
11 89 27 485 37 244 96 600 -1 -1
11 563 9 305 0 242 92 458 -1 -1
11 1602 96 1374 -1 -1
11 258 8 724 38 94 29 451 89 1139 -1 -1
11 185 94 1663 -1 -1
11 411 82 385 96 3001 -1 -1
11 1993 85 7 -1 -1
11 301 1 530 80 293 -1 -1
11 88 37 63 73 60 -1 -1
11 397 32 424 8 144 0 196 89 680 -1 -1
11 1227 66 1593 -1 -1
11 2283 87 721 -1 -1
11 306 15 220 9 1836 14 2160 26 569 71 442 -1 -1
11 266 60 56 -1 -1
11 993 49 408 7 192 61 1715 74 7 -1 -1
11 1034 87 141 -1 -1
12 1356 67 137 66 301 5 844 78 46 -1 -1
12 1241 31 370 20 377 59 1720 -1 -1
12 794 92 231 93 386 87 81 11 170 17 79 8 30 81 141 -1 -1
12 1761 35 46 79 582 -1 -1
12 42 20 1155 79 275 4 1687 64 145 28 81 48 182 -1 -1
12 357 32 1175 87 3292 -1 -1
12 645 15 1225 62 542 -1 -1
12 1447 69 150 79 499 6 301 4 314 89 157 -1 -1
12 1497 65 81 3 2 48 106 -1 -1
12 87 69 1163 58 592 57 1034 70 302 53 663 47 1385 99 682 -1 -1
12 342 89 62 30 588 38 201 24 149 80 309 -1 -1
12 307 49 765 95 795 -1 -1
12 232 0 547 62 399 43 229 34 1434 69 1439 -1 -1
12 2465 23 461 97 1606 -1 -1
12 1155 65 1993 52 849 67 155 29 1279 14 575 81 177 -1 -1
12 2046 74 544 10 251 96 445 -1 -1
12 433 32 26 69 204 76 206 7 1205 53 454 63 149 -1 -1
12 700 17 583 82 264 -1 -1
12 489 84 43 56 807 31 2 21 34 58 15 -1 -1
12 32 77 1 -1 -1
12 134 74 129 97 164 -1 -1
12 545 71 1168 31 402 77 1197 -1 -1
12 92 32 586 90 380 82 1235 36 986 9 683 36 81 92 769 -1 -1
12 489 32 1428 60 479 -1 -1
12 764 19 268 66 267 -1 -1
12 1710 34 1529 78 27 -1 -1
12 14 53 507 66 723 -1 -1
12 112 81 434 94 1264 -1 -1
12 1568 88 605 63 2062 55 236 74 616 28 1892 29 405 98 154 -1 -1
12 1895 77 1225 14 61 45 270 81 496 -1 -1
12 2191 88 60 -1 -1
12 643 92 29 18 1814 95 1495 -1 -1
12 16 3 860 51 234 74 759 -1 -1
12 2463 70 946 62 42 55 1442 18 720 55 437 -1 -1
12 386 5 846 72 632 -1 -1
12 1726 4 16 22 126 38 1821 -1 -1
12 998 30 448 81 25 -1 -1
12 179 23 24 33 361 88 225 -1 -1
12 227 54 70 87 158 -1 -1
12 905 33 239 88 514 -1 -1
12 357 11 242 92 1133 -1 -1
12 352 77 652 -1 -1
12 275 9 294 44 154 26 85 42 315 -1 -1
12 138 43 53 10 720 2 135 31 63 10 233 96 1993 -1 -1
12 261 78 812 83 494 -1 -1
12 298 95 516 -1 -1
12 66 86 570 -1 -1
12 821 25 434 6 128 99 502 -1 -1
12 35 60 590 22 1236 59 102 0 424 14 1089 10 165 17 268 49 288 -1 -1
12 648 44 499 99 54 -1 -1
12 907 45 612 2 207 91 99 -1 -1
12 555 16 426 24 851 64 68 -1 -1
12 576 1 291 49 29 -1 -1
12 383 52 95 95 808 -1 -1
12 394 26 402 87 134 -1 -1
12 165 67 170 -1 -1
12 112 96 975 -1 -1
12 1403 24 492 50 553 88 197 -1 -1
12 142 53 573 -1 -1
12 158 50 396 15 259 49 110 -1 -1
12 611 69 705 -1 -1
12 53 55 242 -1 -1
12 1483 63 357 40 1114 81 613 -1 -1
12 554 96 557 39 828 91 135 76 28 35 653 10 211 70 166 -1 -1
12 318 65 1955 71 79 -1 -1
12 158 46 1273 23 210 95 81 -1 -1
12 415 7 61 57 510 90 455 -1 -1
12 259 69 108 31 483 51 88 34 92 39 4040 45 200 32 686 95 1685 -1 -1
12 396 89 1 -1 -1
12 23 49 880 95 115 -1 -1
12 257 20 2045 99 23 -1 -1
12 180 23 296 22 1004 15 299 5 847 18 493 -1 -1
12 429 32 215 27 932 40 142 78 1471 -1 -1
12 657 89 929 78 1909 86 116 66 150 83 369 -1 -1
12 141 99 170 27 2176 89 17 -1 -1
12 380 41 447 92 438 75 1 69 302 89 3223 -1 -1
12 1126 98 36 -1 -1
12 929 79 228 -1 -1
12 383 63 518 -1 -1
12 332 76 245 57 419 37 528 9 619 36 719 19 554 37 301 -1 -1
12 252 80 204 64 2474 42 608 28 486 53 71 -1 -1
12 96 22 794 9 1676 26 64 2 892 78 41 -1 -1
12 294 34 264 64 18 76 680 -1 -1
12 497 33 489 11 2307 18 602 23 703 -1 -1
12 1369 30 498 87 2710 -1 -1
12 111 5 971 13 144 22 61 79 184 -1 -1
12 194 38 87 93 134 -1 -1
12 410 25 478 79 637 -1 -1
12 1757 9 1304 91 168 -1 -1
12 673 73 31 84 102 0 681 7 2919 45 1344 -1 -1
12 745 61 432 50 16 80 54 -1 -1
12 434 15 421 59 667 -1 -1
12 939 98 1260 -1 -1
12 302 49 360 42 148 0 22 48 437 -1 -1
12 2107 49 710 41 1541 18 574 61 41 -1 -1
12 305 18 216 48 510 -1 -1
12 129 63 165 27 467 66 408 61 734 30 168 76 594 -1 -1
12 253 60 107 47 249 64 428 26 431 19 908 66 375 -1 -1
12 758 69 70 65 695 77 768 54 2145 90 129 -1 -1
12 198 57 152 19 69 54 15 65 737 -1 -1
12 113 77 792 68 1308 99 55 97 2218 94 191 4 420 55 139 85 411 -1 -1
12 375 71 49 -1 -1
12 1087 70 420 -1 -1
12 378 88 600 87 675 88 179 79 328 28 192 14 57 56 356 -1 -1
12 168 83 1333 64 24 94 3 85 292 60 134 65 910 91 298 -1 -1
12 933 67 1797 -1 -1
12 288 69 458 24 244 50 24 68 180 -1 -1
12 1496 15 401 78 2577 -1 -1
12 260 5 420 76 572 74 35 49 791 83 525 -1 -1
12 1148 21 219 29 960 72 98 -1 -1
12 816 87 799 97 25 66 634 28 519 63 699 25 159 68 128 -1 -1
12 2285 38 183 78 302 -1 -1
12 499 55 1879 87 342 -1 -1
12 533 11 1298 35 333 71 2544 12 400 36 101 15 214 8 12 3 658 68 389 -1 -1
12 52 38 878 -1 -1
12 594 89 1011 90 999 81 328 27 620 85 157 -1 -1
12 58 51 1460 27 445 74 485 -1 -1
12 947 94 185 -1 -1
12 470 69 2007 -1 -1
12 371 77 251 -1 -1
12 1976 79 2408 -1 -1
12 1965 29 600 48 103 10 480 93 83 -1 -1
12 424 61 33 90 1250 -1 -1
12 71 50 190 29 1581 41 2377 16 125 10 736 96 301 -1 -1
12 473 83 857 -1 -1
12 343 99 161 -1 -1
12 1037 11 114 75 224 -1 -1
12 1325 54 26 18 299 70 1940 -1 -1
12 652 47 403 40 34 94 629 -1 -1
12 329 8 192 54 24 -1 -1
12 1657 51 1009 35 2294 26 79 32 10 94 30 -1 -1
12 101 96 1157 2 39 21 393 2 255 21 263 95 637 -1 -1
12 565 42 150 44 178 92 462 -1 -1
12 244 84 2459 -1 -1
12 785 70 2257 25 109 99 117 -1 -1
12 331 91 286 -1 -1
12 294 31 40 5 409 88 338 -1 -1
12 772 78 667 -1 -1
12 829 64 376 59 105 53 119 72 2024 -1 -1
12 1132 57 254 -1 -1
12 307 85 1361 1 1163 64 620 91 330 -1 -1
12 225 72 850 86 414 13 1148 48 1188 37 1333 46 1409 23 113 6 2344 58 1004 -1 -1
12 193 9 245 28 425 75 89 63 404 60 1932 85 230 -1 -1
12 381 81 569 49 730 6 935 98 1199 -1 -1
12 391 0 711 75 411 -1 -1
12 236 58 753 0 59 93 91 -1 -1
12 1036 25 86 5 1480 16 2297 47 223 30 67 20 4026 4 58 18 361 51 334 -1 -1
12 648 88 371 -1 -1
12 518 22 1179 9 82 94 588 -1 -1
12 203 25 98 0 611 96 696 -1 -1
12 178 37 440 49 316 47 294 14 83 31 418 30 591 78 487 -1 -1
12 1008 39 173 90 1155 -1 -1
12 13 0 495 17 79 59 545 -1 -1
12 286 74 423 -1 -1
12 248 40 12 80 410 -1 -1
12 98 33 538 62 236 8 121 67 1340 84 761 -1 -1
12 457 78 813 28 20 30 10 88 619 -1 -1
12 505 92 646 -1 -1
12 475 87 145 -1 -1
12 909 34 642 60 1096 17 251 73 275 -1 -1
12 866 46 1007 -1 -1
12 50 76 524 9 60 41 213 87 406 -1 -1
12 1664 21 59 16 219 53 328 -1 -1
12 577 33 1557 63 234 -1 -1
12 298 46 172 4 1179 49 925 -1 -1
12 482 34 202 43 224 75 5 -1 -1
12 191 60 60 -1 -1
12 1926 29 196 24 402 58 625 -1 -1
12 404 77 374 27 118 85 256 -1 -1
12 1575 41 537 -1 -1
12 376 82 178 -1 -1
12 29 89 230 64 13 31 998 74 148 3 229 38 552 22 134 43 925 -1 -1
12 224 17 1269 44 150 71 161 11 130 42 296 33 324 15 1218 73 1136 -1 -1
12 299 47 806 37 1114 96 836 -1 -1
12 493 74 364 7 877 74 275 -1 -1
12 664 39 903 31 1094 99 654 -1 -1
12 1054 89 891 -1 -1
12 88 7 444 76 1474 -1 -1
12 128 3 371 25 2841 93 481 -1 -1
12 634 47 103 63 2130 -1 -1
12 1297 89 103 -1 -1
12 918 66 1127 -1 -1
12 98 9 297 88 397 -1 -1
12 341 0 997 5 557 13 3524 87 909 -1 -1
12 425 70 732 82 63 -1 -1
12 341 81 470 -1 -1
12 301 37 1006 80 1364 -1 -1
12 703 14 77 22 387 64 2640 -1 -1
12 433 55 1413 94 985 -1 -1
12 196 34 482 60 1321 -1 -1
12 1181 46 541 25 376 86 393 -1 -1
12 1632 33 169 53 45 21 5 14 2046 11 252 61 403 -1 -1
12 2548 10 50 40 210 22 3002 93 1003 -1 -1
13 277 61 669 -1 -1
13 186 8 721 33 141 79 1587 -1 -1
13 311 72 101 34 1680 86 403 10 1612 75 186 88 156 -1 -1
13 813 79 568 -1 -1
13 15 35 40 41 164 77 584 -1 -1
13 130 20 271 43 21 -1 -1
13 165 57 1143 11 885 13 98 51 101 -1 -1
13 429 17 448 76 395 -1 -1
13 347 7 215 33 1160 5 1310 20 659 75 100 -1 -1
13 260 65 1061 -1 -1
13 209 61 206 29 1125 61 94 66 274 83 358 -1 -1
13 1009 51 453 60 879 -1 -1
13 1271 40 195 76 307 40 832 22 3 4 634 49 1609 -1 -1
13 428 87 574 -1 -1
13 418 54 181 31 53 51 978 -1 -1
13 1197 26 347 75 431 -1 -1
13 377 91 424 -1 -1
13 929 67 337 34 917 52 320 99 499 -1 -1
13 3045 49 22 33 222 55 35 -1 -1
13 959 38 1599 17 1219 48 799 -1 -1
13 1035 63 555 -1 -1
13 637 50 374 83 11 -1 -1
13 107 34 2033 33 64 71 399 49 433 56 1526 -1 -1
13 312 49 127 5 320 72 2768 -1 -1
13 401 45 147 40 453 8 489 28 1025 21 19 23 572 40 915 -1 -1
13 2040 54 310 51 79 48 301 80 124 -1 -1
13 1012 26 193 36 202 85 401 -1 -1
13 1707 4 1124 66 51 27 383 31 61 10 180 37 509 -1 -1
13 126 66 396 65 705 53 132 78 4 -1 -1
13 46 52 1596 14 931 15 313 28 287 -1 -1
13 999 2 827 5 1834 22 164 77 192 -1 -1
13 358 56 3114 92 708 20 111 30 549 15 316 52 352 -1 -1
13 455 2 264 17 214 65 80 -1 -1
13 973 44 149 33 52 45 167 -1 -1
13 25 2 102 48 377 -1 -1
13 913 10 813 8 48 10 52 9 213 98 673 -1 -1
13 810 36 656 23 1676 54 21 92 308 -1 -1
13 24 32 332 79 400 -1 -1
13 217 41 127 58 6 34 581 81 591 -1 -1
13 1630 22 122 50 791 65 419 -1 -1
13 578 32 124 11 1434 64 303 -1 -1
13 241 29 834 68 603 -1 -1
13 1104 38 712 16 235 88 1636 -1 -1
13 621 18 612 6 182 13 184 70 111 -1 -1
13 63 87 655 57 2077 77 58 76 45 83 463 -1 -1
13 370 36 613 47 181 35 202 57 1043 85 558 -1 -1
13 417 18 947 97 662 1 175 49 276 45 213 39 1155 74 569 -1 -1
13 1562 57 503 9 106 15 108 82 972 -1 -1
13 304 57 438 5 616 59 194 -1 -1
13 1054 38 75 39 81 31 61 59 43 69 113 -1 -1
13 1921 76 1376 99 366 42 29 47 1940 36 691 4 6 81 144 -1 -1
13 436 58 920 34 362 23 771 89 510 -1 -1
13 603 58 1435 40 49 5 516 23 827 39 454 -1 -1
13 383 52 398 26 465 72 166 -1 -1
13 221 78 149 62 895 86 1 -1 -1
13 199 82 293 -1 -1
13 204 75 932 8 1706 23 1287 33 333 69 160 -1 -1
13 579 78 1722 89 3 86 399 35 6 58 614 -1 -1
13 19 8 149 34 851 20 803 30 125 93 456 -1 -1
13 195 89 1328 -1 -1
13 177 90 3 21 406 38 347 71 1339 59 544 36 1061 26 700 12 833 38 75 -1 -1
13 280 78 573 39 767 77 20 87 64 -1 -1
13 406 3 1811 42 2178 24 592 76 18 -1 -1
13 15 79 516 74 782 14 355 43 386 52 125 18 212 41 1101 34 1457 72 747 -1 -1
13 301 60 46 -1 -1
13 244 72 541 -1 -1
13 118 75 253 11 877 57 2176 40 2261 60 1270 -1 -1
13 12 15 28 21 999 74 8 -1 -1
13 1548 25 312 99 200 -1 -1
13 829 88 2264 -1 -1
13 1075 22 1743 33 628 39 1801 88 124 -1 -1
13 417 73 308 56 66 86 951 -1 -1
13 189 91 114 19 393 12 1112 42 355 -1 -1
13 116 92 1091 -1 -1
13 2557 19 108 49 975 48 1546 37 1099 44 1555 -1 -1
13 110 98 158 20 845 10 88 67 38 -1 -1
13 273 78 859 -1 -1
13 870 59 873 29 991 59 738 80 463 -1 -1
13 1030 95 379 -1 -1
13 104 16 747 33 186 59 82 -1 -1
13 126 62 657 -1 -1
13 936 41 862 0 852 8 1133 19 516 23 5 -1 -1
13 242 84 1010 99 774 -1 -1
13 1665 0 176 43 1241 -1 -1
13 171 48 964 90 35 -1 -1
13 172 26 98 15 799 10 748 4 387 17 841 -1 -1
13 658 58 390 -1 -1
13 206 85 396 48 948 20 827 0 97 5 1035 52 212 92 1831 -1 -1
13 853 47 219 27 180 71 388 -1 -1
13 579 0 309 21 1081 84 94 -1 -1
13 1831 47 1247 6 382 99 227 -1 -1
13 569 20 425 24 687 25 38 15 520 74 596 -1 -1
13 165 41 407 3 101 34 46 3 756 30 2018 -1 -1
13 150 37 224 0 49 31 186 -1 -1
13 51 79 340 -1 -1
13 1130 30 532 57 321 -1 -1
13 404 9 520 10 282 6 230 70 798 -1 -1
13 475 58 200 -1 -1
13 202 20 1727 25 538 87 318 -1 -1
13 231 99 357 -1 -1
13 1548 52 1136 11 1656 47 1137 0 881 38 257 23 516 92 581 -1 -1
13 277 17 551 86 3136 -1 -1
13 80 15 128 48 127 -1 -1
13 130 48 900 98 269 -1 -1
13 13 8 1039 93 1245 18 991 74 629 -1 -1
13 261 62 90 20 274 67 2116 -1 -1
13 937 74 234 -1 -1
13 263 41 171 24 383 36 1288 81 36 -1 -1
13 2 67 267 48 31 42 415 74 2632 55 575 85 142 -1 -1
13 236 96 1834 -1 -1
13 26 4 801 32 265 40 15 67 42 -1 -1
13 727 62 273 44 951 22 64 59 295 -1 -1
13 357 73 107 -1 -1
13 619 75 2709 83 311 6 2245 24 1222 65 1335 -1 -1
13 246 22 238 64 1717 -1 -1
13 1152 52 2042 91 107 -1 -1
13 511 83 197 86 158 77 268 51 390 34 735 32 32 7 965 19 397 22 2 48 219 -1 -1
13 1428 76 181 15 927 71 406 -1 -1
13 794 2 458 44 1623 -1 -1
13 1 20 55 54 923 56 1570 26 551 42 488 59 400 -1 -1
13 475 98 294 0 697 94 72 -1 -1
13 10 91 201 -1 -1
13 26 15 443 57 1914 -1 -1
13 143 46 280 4 48 62 282 -1 -1
13 57 66 738 -1 -1
13 748 71 730 -1 -1
13 300 22 77 60 264 62 2347 91 337 -1 -1
13 1987 33 355 79 17 24 67 66 317 26 1796 45 337 -1 -1
13 102 28 692 18 362 93 865 -1 -1
13 1130 38 573 9 1092 97 220 -1 -1
13 780 97 905 -1 -1
13 1092 0 126 7 807 24 156 22 959 40 4 28 809 57 522 -1 -1
13 29 29 526 83 543 -1 -1
13 1602 60 710 29 1402 67 408 -1 -1
13 163 67 789 -1 -1
13 345 49 495 79 846 -1 -1
13 270 37 221 16 973 10 365 90 1645 -1 -1
13 156 34 689 65 161 -1 -1
13 222 51 702 0 2758 89 558 -1 -1
13 961 36 377 69 314 54 620 83 124 -1 -1
13 271 61 251 23 147 95 153 -1 -1
13 1184 15 288 8 337 56 531 -1 -1
13 2382 78 389 2 356 75 657 -1 -1
13 1252 28 1430 44 1000 8 1241 95 1202 -1 -1
13 1213 57 114 76 19 -1 -1
13 1219 16 15 33 777 6 16 16 6 -1 -1
13 46 34 215 24 92 33 986 41 54 90 247 -1 -1
13 1229 16 243 22 202 11 756 26 41 83 1087 -1 -1
13 1185 39 518 67 1668 -1 -1
13 195 81 734 -1 -1
13 104 34 479 44 24 -1 -1
13 2923 35 414 10 649 2 1082 18 68 7 125 2 386 53 220 -1 -1
13 510 65 1699 -1 -1
13 1622 94 509 81 473 37 99 86 448 -1 -1
13 303 32 10 10 1618 44 1061 -1 -1
13 117 85 99 -1 -1
13 809 97 734 -1 -1
13 79 26 516 79 38 42 31 0 421 5 100 0 150 31 988 51 172 86 247 -1 -1
13 997 10 174 65 1120 -1 -1
13 409 44 341 32 194 34 175 24 792 43 779 -1 -1
13 291 55 518 8 542 15 256 2 1040 31 950 13 81 94 399 -1 -1
13 108 41 108 78 691 77 1632 44 61 97 879 -1 -1
13 640 30 53 23 330 54 1637 -1 -1
13 164 76 699 -1 -1
13 148 11 97 62 809 -1 -1
13 172 56 32 28 927 30 410 73 677 -1 -1
13 1423 17 412 44 401 29 165 24 792 10 432 79 1 -1 -1
13 401 28 928 90 197 -1 -1
13 272 53 248 -1 -1
13 1050 88 123 -1 -1
13 921 62 230 4 488 27 1118 80 1148 -1 -1
13 88 2 40 63 381 47 196 41 1355 27 45 78 291 -1 -1
13 146 35 768 53 231 -1 -1
13 595 70 942 -1 -1
13 618 0 262 86 604 -1 -1
13 552 14 62 92 413 -1 -1
13 1084 44 80 1 90 90 606 -1 -1
13 376 57 175 13 460 7 99 94 555 -1 -1
13 119 14 720 16 124 62 376 -1 -1
13 1289 16 1644 75 1275 -1 -1
13 338 58 294 10 118 61 615 -1 -1
13 751 36 356 18 673 80 568 -1 -1
13 1541 44 620 -1 -1
13 354 2 506 16 496 33 304 67 221 30 169 27 271 70 64 -1 -1
13 1245 87 318 78 659 16 62 97 209 -1 -1
13 1075 73 248 96 595 -1 -1
13 231 1 279 57 256 68 444 -1 -1
13 488 39 35 1 463 88 426 -1 -1
13 3697 45 91 34 1719 66 929 -1 -1
13 933 38 2044 45 662 67 511 -1 -1
13 3393 10 480 40 241 -1 -1
13 324 81 2506 -1 -1
13 435 75 359 39 1253 60 173 -1 -1
13 5 19 405 51 28 -1 -1
13 984 87 192 -1 -1
13 177 21 791 16 159 97 441 -1 -1
13 1206 72 1620 24 31 25 295 56 228 -1 -1
13 997 57 193 84 1398 -1 -1
13 28 64 587 22 336 88 593 -1 -1
13 257 94 1548 12 580 64 369 32 696 18 87 17 2240 58 1357 -1 -1
13 2433 28 802 56 903 91 230 -1 -1
13 620 4 171 32 470 1 1046 33 669 -1 -1
13 136 23 991 3 1217 34 164 79 410 -1 -1
13 263 27 386 23 464 9 1281 83 4 -1 -1
13 2 39 571 52 131 -1 -1
13 327 97 673 -1 -1
13 444 56 74 65 290 -1 -1
13 769 21 789 12 244 34 1008 74 758 -1 -1
13 154 81 455 -1 -1
13 728 30 1264 95 907 -1 -1
13 1185 3 581 14 1075 61 2180 -1 -1
13 175 43 228 87 51 -1 -1
14 314 99 868 -1 -1
14 250 20 602 53 68 98 500 15 63 68 125 59 281 15 231 35 68 95 2130 -1 -1
14 1 10 31 49 815 51 46 -1 -1
14 97 73 105 78 360 15 6 52 122 -1 -1
14 415 77 141 -1 -1
14 859 1 979 16 224 94 666 -1 -1
14 330 46 537 21 703 48 752 94 1426 -1 -1
14 621 38 2536 7 485 74 124 -1 -1
14 80 46 489 51 716 95 2825 -1 -1
14 452 93 251 22 1159 85 999 -1 -1
14 1756 54 210 31 46 43 461 81 246 -1 -1
14 487 39 726 86 23 -1 -1
14 152 1 250 5 85 70 1336 -1 -1
14 1736 99 1474 -1 -1
14 1278 18 472 85 2058 -1 -1
14 1982 39 6 50 261 63 1086 -1 -1
14 792 99 310 75 379 41 191 98 1318 -1 -1
14 796 98 1988 -1 -1
14 11 86 251 62 121 39 419 46 86 1 754 49 644 72 352 -1 -1
14 1818 91 462 -1 -1
14 951 30 46 10 469 77 179 -1 -1
14 72 68 215 70 837 25 470 6 162 59 104 -1 -1
14 222 32 582 81 354 -1 -1
14 1262 71 251 38 46 90 1233 -1 -1
14 5 20 410 71 63 -1 -1
14 771 52 2373 34 438 81 1096 -1 -1
14 552 3 620 53 3 61 65 78 76 -1 -1
14 430 80 280 -1 -1
14 327 18 48 23 621 20 358 51 51 -1 -1
14 45 80 1025 9 209 16 124 95 224 -1 -1
14 318 74 176 -1 -1
14 755 54 336 -1 -1
14 305 65 58 58 263 19 48 81 174 -1 -1
14 167 38 598 20 319 87 73 -1 -1
14 63 94 54 57 4255 16 138 84 304 -1 -1
14 115 24 763 95 770 -1 -1
14 886 67 653 1 1606 41 309 44 283 71 347 -1 -1
14 55 26 517 33 402 86 1431 95 416 -1 -1
14 515 7 390 12 99 15 160 29 477 12 334 72 979 -1 -1
14 208 8 37 89 107 86 883 29 824 48 158 10 1278 83 79 -1 -1
14 158 68 329 14 191 27 9 83 886 -1 -1
14 473 64 1669 12 1758 7 402 60 140 52 714 47 88 91 931 -1 -1
14 1105 6 13 77 180 17 515 62 342 -1 -1
14 1596 51 896 70 275 33 1418 99 38 -1 -1
14 802 28 696 1 181 70 1780 -1 -1
14 1314 55 315 -1 -1
14 11 13 2615 45 277 19 260 9 161 99 2303 -1 -1
14 88 30 107 43 207 3 60 24 873 22 649 93 339 -1 -1
14 661 34 188 91 1831 -1 -1
14 240 13 372 50 26 -1 -1
14 178 99 485 97 152 40 556 47 279 42 255 72 146 -1 -1
14 2469 33 238 85 1635 -1 -1
14 1582 92 137 -1 -1
14 163 61 704 -1 -1
14 322 46 894 70 516 -1 -1
14 77 34 641 61 27 -1 -1
14 426 48 295 46 573 85 254 65 1016 59 459 78 287 68 157 16 2366 59 331 -1 -1
14 145 96 63 -1 -1
14 68 94 344 -1 -1
14 2551 47 793 -1 -1
14 160 90 414 76 198 72 75 81 852 -1 -1
14 328 60 131 69 169 5 708 50 276 -1 -1
14 96 62 129 -1 -1
14 327 24 564 97 130 -1 -1
14 191 72 259 29 549 17 7 68 15 90 354 48 140 12 223 74 354 -1 -1
14 647 19 457 46 452 -1 -1
14 521 41 1317 70 1360 69 448 80 686 -1 -1
14 247 78 5 11 2099 48 1018 6 653 76 71 -1 -1
14 133 56 531 -1 -1
14 351 97 72 -1 -1
14 165 91 1221 -1 -1
14 484 82 696 52 40 36 1124 64 289 20 242 7 22 25 30 66 1459 -1 -1
14 278 2 237 88 276 65 225 38 930 27 317 65 433 -1 -1
14 36 73 93 -1 -1
14 148 75 2 -1 -1
14 116 63 1086 75 711 1 1023 68 88 -1 -1
14 647 9 717 10 1821 3 1722 76 46 -1 -1
14 80 90 316 -1 -1
14 684 61 151 -1 -1
14 495 32 28 60 631 -1 -1
14 54 22 695 1 289 25 326 66 866 -1 -1
14 1136 64 116 86 139 71 626 60 95 83 146 44 83 85 143 -1 -1
14 202 72 759 5 2679 30 1056 63 571 -1 -1
14 413 36 6 92 1609 91 41 9 785 44 72 5 504 0 447 45 378 53 549 -1 -1
14 350 68 589 99 140 24 2880 85 150 6 86 36 537 5 602 99 279 -1 -1
14 1719 76 165 -1 -1
14 202 12 498 78 120 -1 -1
14 426 31 808 18 40 10 71 6 39 81 83 -1 -1
14 1178 50 411 66 270 7 321 3 322 64 35 -1 -1
14 584 11 1165 69 475 86 69 46 230 70 1286 -1 -1
14 331 76 143 20 603 56 894 -1 -1
14 126 17 386 8 383 80 540 -1 -1
14 1493 64 423 70 421 30 328 36 741 54 269 -1 -1
14 1774 6 640 4 1030 11 39 13 1277 75 382 -1 -1
14 1137 19 234 84 59 -1 -1
14 174 63 98 -1 -1
14 1975 40 144 17 128 33 56 41 1470 -1 -1
14 471 1 311 50 1447 -1 -1
14 940 75 841 77 632 7 79 10 326 72 864 91 972 -1 -1
14 844 10 107 77 248 -1 -1
14 15 10 296 61 490 -1 -1
14 673 7 279 1 396 42 149 51 37 -1 -1
14 433 61 802 15 76 29 2730 -1 -1
14 777 59 1105 11 478 2 785 72 278 -1 -1
14 70 37 17 84 114 -1 -1
14 270 1 141 30 403 46 1153 53 484 80 653 -1 -1
14 188 69 315 53 823 45 1349 17 1046 56 250 62 166 -1 -1
14 238 50 744 43 31 95 1125 -1 -1
14 441 94 373 72 535 57 76 14 295 69 988 -1 -1
14 499 74 514 -1 -1
14 504 80 12 -1 -1
14 893 61 868 36 327 73 330 -1 -1
14 264 17 1120 8 268 23 919 58 1093 97 45 -1 -1
14 1733 67 820 -1 -1
14 259 32 215 82 307 -1 -1
14 372 13 548 70 740 -1 -1
14 1159 57 1682 84 649 -1 -1
14 92 68 344 -1 -1
14 230 45 44 25 321 57 1540 -1 -1
14 398 37 163 73 211 4 289 36 649 76 1392 -1 -1
14 5 87 38 15 1 0 1377 93 45 -1 -1
14 1706 96 306 56 94 10 189 49 145 1 527 30 1016 77 226 -1 -1
14 396 44 70 22 551 61 870 -1 -1
14 1332 91 588 -1 -1
14 178 51 168 80 31 -1 -1
14 229 94 413 47 377 26 1252 12 1948 0 698 30 618 -1 -1
14 941 6 2503 82 183 -1 -1
14 656 86 161 -1 -1
14 97 52 270 68 1083 -1 -1
14 1209 12 289 29 42 34 550 93 616 -1 -1
14 993 39 1776 75 279 -1 -1
14 107 29 199 98 486 -1 -1
14 114 80 169 -1 -1
14 3733 47 109 21 663 58 160 29 238 67 61 -1 -1
14 163 84 1187 -1 -1
14 280 22 608 58 149 77 118 -1 -1
14 930 39 1035 15 96 1 1640 23 161 69 873 -1 -1
14 190 39 22 51 348 78 1068 -1 -1
14 1468 42 11 61 1127 60 108 20 107 42 789 12 284 75 448 -1 -1
14 565 12 109 47 506 -1 -1
14 17 87 190 -1 -1
14 115 31 278 54 105 1 34 83 1032 -1 -1
14 1652 97 199 -1 -1
14 2157 99 787 88 62 23 284 6 513 35 409 70 384 -1 -1
14 310 86 65 94 1219 32 2094 54 319 69 706 -1 -1
14 239 99 269 92 2346 32 1247 85 343 -1 -1
14 2082 91 13 16 732 89 1056 18 847 76 387 34 155 49 158 -1 -1
14 364 95 22 17 2898 73 335 -1 -1
14 594 56 1419 -1 -1
14 74 15 948 61 167 -1 -1
14 1063 28 515 48 682 -1 -1
14 1758 92 1203 19 1280 57 228 -1 -1
14 297 39 697 80 59 -1 -1
14 245 46 456 55 1696 53 474 98 177 -1 -1
14 1937 11 391 89 437 -1 -1
14 946 9 659 19 1015 2 857 79 151 -1 -1
14 740 4 118 83 39 -1 -1
14 189 33 1053 49 384 90 914 -1 -1
14 284 91 856 -1 -1
14 3 63 2417 -1 -1
14 1628 7 14 70 229 -1 -1
14 104 5 920 12 200 48 387 -1 -1
14 579 54 298 -1 -1
14 547 99 520 -1 -1
14 367 53 1438 2 356 16 1545 26 2092 15 514 25 338 98 23 -1 -1
14 505 28 2399 89 186 -1 -1
14 506 98 208 -1 -1
14 710 36 166 61 465 -1 -1
14 876 22 169 28 553 98 182 -1 -1
14 511 24 111 88 92 -1 -1
14 1422 68 493 -1 -1
14 133 50 505 4 167 61 392 -1 -1
14 158 69 155 -1 -1
14 97 56 857 59 353 90 412 -1 -1
14 105 88 1206 -1 -1
14 870 39 420 93 112 -1 -1
14 201 83 26 -1 -1
14 87 2 257 23 115 65 1021 -1 -1
14 286 34 1651 57 82 -1 -1
14 231 67 481 7 610 16 35 86 1069 -1 -1
14 260 60 587 95 310 -1 -1
14 1789 21 187 93 252 -1 -1
14 63 70 844 -1 -1
14 28 17 304 18 1900 30 320 0 725 72 221 -1 -1
14 41 38 646 41 1083 45 234 -1 -1
14 216 96 728 -1 -1
14 265 93 93 26 651 9 1474 74 178 -1 -1
14 1044 30 886 61 385 79 547 50 176 26 691 67 391 -1 -1
14 71 8 32 5 192 0 268 14 772 70 215 -1 -1
14 635 81 416 -1 -1
14 123 74 510 -1 -1
14 1004 78 175 68 488 95 1222 -1 -1
14 1327 46 927 0 72 74 65 -1 -1
14 56 70 1316 72 1881 58 692 5 610 37 813 67 34 -1 -1
14 361 32 16 60 346 31 450 24 835 48 147 -1 -1
14 65 18 463 56 1617 70 391 -1 -1
14 24 30 115 28 16 37 36 24 465 5 15 74 84 -1 -1
14 301 37 1339 17 219 39 545 -1 -1
14 129 3 176 52 201 -1 -1
14 1085 83 240 35 52 71 550 -1 -1
14 653 4 1680 90 1862 -1 -1
14 838 32 231 4 775 78 510 -1 -1
14 746 71 359 -1 -1
14 51 98 477 -1 -1
15 358 1 648 10 132 36 647 57 180 28 115 25 221 29 184 67 14 -1 -1
15 339 22 342 32 392 27 2116 99 51 -1 -1
15 52 77 4 72 649 52 193 26 604 34 1028 7 1499 96 784 -1 -1
15 50 31 653 68 168 8 48 46 1292 1 173 34 48 74 296 -1 -1
15 1305 92 14 -1 -1
15 2043 50 133 5 434 75 159 -1 -1
15 239 91 73 60 203 92 872 -1 -1
15 73 46 1536 93 762 -1 -1
15 83 88 1008 31 360 33 600 53 167 36 1400 35 447 58 161 -1 -1
15 9 38 833 30 574 50 664 -1 -1
15 780 7 532 74 106 49 890 94 98 -1 -1
15 249 60 258 87 44 60 528 14 479 61 711 98 118 -1 -1
15 941 91 1094 47 436 24 72 6 116 61 1427 -1 -1
15 258 10 27 38 546 68 218 -1 -1
15 1145 43 610 68 196 -1 -1
15 470 1 1603 44 225 82 764 -1 -1
15 806 36 640 53 1991 33 1413 68 504 -1 -1
15 2114 54 181 17 1293 31 495 32 82 12 611 1 62 43 275 28 5 98 1118 -1 -1
15 688 14 546 73 1320 85 422 86 570 45 641 12 304 31 247 52 1414 -1 -1
15 634 48 941 39 193 83 74 -1 -1
15 1064 29 735 81 357 -1 -1
15 1207 10 42 61 1593 -1 -1
15 783 65 175 52 900 79 935 60 248 83 298 -1 -1
15 213 52 495 71 255 -1 -1
15 194 52 1295 28 3892 51 530 -1 -1
15 221 94 357 -1 -1
15 227 91 141 -1 -1
15 26 58 1088 89 546 50 1511 96 383 -1 -1
15 1537 16 473 12 995 44 160 82 1287 -1 -1
15 573 32 1503 76 1244 64 345 50 15 92 27 -1 -1
15 928 24 1128 96 1578 -1 -1
15 70 57 1748 17 846 86 332 -1 -1
15 1180 59 326 31 1917 76 580 48 595 11 207 10 703 38 278 -1 -1
15 181 50 447 80 1283 -1 -1
15 34 84 487 -1 -1
15 46 57 322 -1 -1
15 48 28 542 45 455 68 414 15 40 55 227 -1 -1
15 50 99 259 -1 -1
15 49 43 313 17 335 15 464 7 395 98 78 -1 -1
15 128 96 230 -1 -1
15 2935 89 427 22 1045 54 347 -1 -1
15 1947 41 1508 84 338 49 485 76 910 61 257 45 1274 47 110 57 179 46 1624 3 751 27 59 84 327 -1 -1
15 500 65 660 81 475 3 538 51 870 95 836 -1 -1
15 1409 37 798 22 1168 41 203 -1 -1
15 810 70 127 -1 -1
15 248 48 170 87 250 86 1777 70 136 15 1049 8 811 82 242 -1 -1
15 80 35 596 5 386 52 349 -1 -1
15 335 24 2 15 642 98 1249 -1 -1
15 299 9 286 79 87 -1 -1
15 179 92 435 -1 -1
15 2139 69 672 94 862 83 692 75 484 48 45 29 178 25 258 75 1926 -1 -1
15 864 27 829 24 617 22 2404 36 131 -1 -1
15 696 93 10 -1 -1
15 1383 57 101 26 566 92 602 -1 -1
15 826 80 171 99 1912 16 587 71 860 35 330 67 36 -1 -1
15 261 67 172 96 980 -1 -1
15 537 38 307 75 11 -1 -1
15 747 77 402 24 331 69 454 33 661 49 2317 21 95 32 844 78 656 -1 -1
15 752 27 1201 83 2236 -1 -1
15 779 80 182 -1 -1
15 387 27 452 20 1770 87 882 -1 -1
15 431 80 1992 25 446 72 69 98 1204 -1 -1
15 1145 5 523 30 747 65 858 79 693 -1 -1
15 156 74 679 -1 -1
15 755 84 372 -1 -1
15 155 94 642 -1 -1
15 1595 24 1362 15 2059 16 1132 1 2535 96 397 -1 -1
15 84 8 652 3 25 75 1166 -1 -1
15 159 61 296 -1 -1
15 1505 23 1197 18 17 80 185 -1 -1
15 751 97 2334 70 1323 27 608 95 266 -1 -1
15 131 7 508 85 167 5 80 22 460 47 1033 -1 -1
15 579 19 907 69 408 8 1941 84 1525 -1 -1
15 203 6 167 72 38 2 426 33 85 62 72 -1 -1
15 944 49 279 86 331 45 807 22 53 87 1122 -1 -1
15 509 76 11 -1 -1
15 591 25 627 41 686 80 350 -1 -1
15 2002 38 129 33 950 68 893 -1 -1
15 728 8 108 19 487 2 122 82 76 -1 -1
15 2628 28 101 45 145 7 155 49 1390 -1 -1
15 433 85 756 31 1367 43 83 59 248 84 984 -1 -1
15 375 0 307 36 332 47 108 43 848 87 308 -1 -1
15 1268 58 643 -1 -1
15 975 19 461 10 2215 67 481 -1 -1
15 2074 23 781 44 608 79 31 -1 -1
15 134 30 436 68 739 -1 -1
15 80 36 60 89 666 -1 -1
15 1188 85 305 26 134 60 53 93 181 -1 -1
15 89 56 15 92 277 -1 -1
15 598 83 944 -1 -1
15 117 26 809 2 959 46 6 -1 -1
15 273 56 68 48 383 54 1668 21 815 10 373 35 62 -1 -1
15 1900 88 658 -1 -1
15 92 78 1782 -1 -1
15 267 84 35 -1 -1
15 501 37 2431 27 229 16 131 72 2011 -1 -1
15 663 99 32 -1 -1
15 615 13 176 76 85 -1 -1
15 508 93 317 91 97 80 397 57 63 96 369 -1 -1
15 709 90 214 -1 -1
15 167 53 223 86 4206 -1 -1
15 451 64 42 -1 -1
15 308 20 219 48 2575 41 1407 30 400 0 23 96 1167 -1 -1
15 1336 31 854 95 161 -1 -1
15 933 91 359 -1 -1
15 454 69 212 91 431 -1 -1
15 597 81 819 37 69 80 27 -1 -1
15 2948 3 2272 19 1666 48 468 4 245 3 3150 76 412 -1 -1
15 216 18 228 75 489 -1 -1
15 664 37 369 99 768 -1 -1
15 2117 72 144 74 617 31 49 7 421 16 1421 79 134 -1 -1
15 774 14 192 25 99 55 936 -1 -1
15 715 39 12 83 320 46 873 88 311 -1 -1
15 6 72 830 -1 -1
15 98 77 75 -1 -1
15 638 80 79 90 534 -1 -1
15 1429 46 550 44 640 88 388 -1 -1
15 1280 91 394 44 1537 40 321 17 1347 54 140 70 241 -1 -1
15 1087 45 1181 20 203 68 59 -1 -1
15 1613 77 473 -1 -1
15 38 44 47 52 11 40 512 63 1159 -1 -1
15 1132 96 162 -1 -1
15 193 10 1191 20 5 79 45 -1 -1
15 144 69 980 -1 -1
15 2286 63 642 87 598 -1 -1
15 3 36 1804 8 77 15 699 48 317 -1 -1
15 104 29 2064 65 358 -1 -1
15 1621 94 179 2 306 0 277 44 263 -1 -1
15 29 89 2274 71 376 13 439 78 229 26 388 93 186 -1 -1
15 571 77 159 68 465 54 35 36 76 86 386 -1 -1
15 878 67 424 16 38 36 1826 57 434 -1 -1
15 246 80 391 93 684 25 424 12 1773 18 213 45 1822 -1 -1
15 1383 16 94 9 519 14 387 8 411 46 72 -1 -1
15 556 72 333 -1 -1
15 458 6 546 5 33 75 706 -1 -1
15 454 10 290 51 270 83 1350 -1 -1
15 244 80 112 -1 -1
15 1211 88 206 73 89 56 1359 64 123 48 3189 27 314 35 12 12 565 65 2901 -1 -1
15 931 94 237 -1 -1
15 565 82 2577 56 136 80 59 56 864 27 635 44 391 72 408 -1 -1
15 546 45 130 4 339 38 341 32 681 48 982 -1 -1
15 190 23 866 79 1593 -1 -1
15 460 63 337 54 892 67 341 26 785 40 245 82 82 -1 -1
15 69 58 93 63 945 47 7 63 2440 -1 -1
15 95 58 1917 9 309 65 386 -1 -1
15 595 66 1327 79 449 3 349 66 41 -1 -1
15 461 89 383 23 650 57 543 -1 -1
15 1641 47 18 92 167 -1 -1
15 984 64 115 88 1796 -1 -1
15 610 21 278 15 106 14 44 70 529 -1 -1
15 60 33 804 89 141 -1 -1
15 583 76 936 31 161 96 203 -1 -1
15 491 59 26 20 2535 74 417 -1 -1
15 244 42 252 69 1410 -1 -1
15 169 32 992 64 48 -1 -1
15 387 35 470 57 17 80 71 -1 -1
15 734 37 847 27 191 91 960 -1 -1
15 428 62 374 99 64 -1 -1
15 670 41 48 5 543 63 209 -1 -1
15 451 75 114 33 249 92 893 -1 -1
15 457 43 843 52 301 91 559 -1 -1
15 530 89 231 -1 -1
15 126 7 41 50 267 -1 -1
15 160 52 1645 36 189 85 502 -1 -1
15 1605 7 859 1 75 8 1945 80 467 -1 -1
15 2206 85 672 -1 -1
15 1455 30 213 85 655 -1 -1
15 3058 80 630 9 504 18 3460 41 51 -1 -1
15 292 64 46 50 167 18 269 54 2646 -1 -1
15 504 73 328 23 581 33 904 13 94 45 1001 -1 -1
15 729 80 728 -1 -1
15 1205 81 658 84 638 96 373 -1 -1
15 117 10 2727 85 686 -1 -1
15 108 63 550 -1 -1
15 51 16 655 4 1046 27 984 33 1086 70 92 -1 -1
15 357 19 190 78 301 -1 -1
15 506 98 1766 49 1389 72 134 95 496 -1 -1
15 1439 84 74 -1 -1
15 60 72 395 -1 -1
15 603 77 286 92 51 -1 -1
15 866 55 526 72 47 82 316 -1 -1
15 498 54 547 41 77 13 279 3 412 48 318 22 1580 71 710 -1 -1
15 222 81 128 44 600 16 27 17 997 88 846 -1 -1
15 740 50 1097 34 380 45 81 26 874 71 655 -1 -1
15 333 26 430 91 1396 -1 -1
15 205 46 994 12 389 71 1092 -1 -1
15 767 79 1531 -1 -1
15 173 89 426 69 343 43 234 64 545 -1 -1
15 476 74 173 8 559 41 1143 79 965 -1 -1
15 1095 97 577 -1 -1
15 374 83 282 89 333 97 8 -1 -1
15 780 80 1218 63 300 87 739 -1 -1
15 1182 93 16 -1 -1
15 2065 98 67 -1 -1
16 501 81 427 77 2649 64 894 47 234 87 461 -1 -1
16 101 38 580 96 408 -1 -1
16 478 85 881 -1 -1
16 107 12 549 73 180 38 1751 1 462 34 213 9 1397 65 1060 -1 -1
16 750 54 443 19 597 46 574 35 454 80 979 -1 -1
16 1980 6 1074 60 1078 -1 -1
16 91 66 59 37 334 95 598 -1 -1
16 1012 20 94 59 391 -1 -1
16 848 47 465 81 878 60 467 72 1823 41 566 50 339 75 675 -1 -1
16 533 7 175 56 1865 19 371 26 32 7 1674 67 60 -1 -1
16 182 56 581 80 1167 24 315 48 1789 99 317 -1 -1
16 453 22 479 59 1783 21 1809 5 346 13 386 20 288 84 123 -1 -1
16 64 7 35 95 30 -1 -1
16 97 60 51 22 360 68 288 -1 -1
16 1449 94 435 31 187 15 302 48 70 15 677 57 191 -1 -1
16 69 68 457 -1 -1
16 1246 87 2 -1 -1
16 2025 91 537 1 1465 6 1424 97 107 -1 -1
16 403 30 1014 15 711 64 254 -1 -1
16 426 29 279 42 156 99 163 -1 -1
16 162 77 15 28 1766 26 802 96 188 -1 -1
16 877 53 369 73 117 99 974 -1 -1
16 369 32 575 18 93 46 353 -1 -1
16 1348 27 688 24 785 59 1136 82 1051 -1 -1
16 992 24 44 19 500 42 295 80 609 -1 -1
16 85 62 456 17 168 90 1660 -1 -1
16 583 94 904 -1 -1
16 390 27 112 55 1604 -1 -1
16 345 81 868 -1 -1
16 23 86 114 -1 -1
16 45 8 1199 83 615 -1 -1
16 1679 23 300 21 1 17 204 64 1190 -1 -1
16 20 24 385 9 305 12 5 37 177 -1 -1
16 483 34 85 38 393 65 2388 -1 -1
16 166 17 359 53 116 64 586 -1 -1
16 236 98 163 65 60 79 909 2 486 99 465 -1 -1
16 865 96 1391 -1 -1
16 566 14 346 54 167 53 45 22 1067 80 5 -1 -1
16 910 31 78 68 70 -1 -1
16 929 37 298 88 657 -1 -1
16 1145 20 351 73 1065 46 1347 37 445 57 546 42 2411 2 683 4 187 98 213 -1 -1
16 96 83 1214 -1 -1
16 1209 83 259 17 677 64 57 17 317 9 126 10 214 44 1174 -1 -1
16 307 89 592 -1 -1
16 202 32 848 96 2855 -1 -1
16 522 65 670 64 54 94 1808 -1 -1
16 548 19 2681 37 265 26 109 14 449 43 440 -1 -1
16 213 4 182 65 990 -1 -1
16 937 22 286 63 216 43 489 46 784 52 979 99 314 -1 -1
16 292 73 625 38 319 85 4 10 167 46 599 36 579 16 795 59 133 -1 -1
16 44 34 441 56 123 -1 -1
16 227 91 991 29 451 99 822 -1 -1
16 110 10 210 36 985 61 810 -1 -1
16 3041 60 1522 26 146 54 91 15 348 66 585 -1 -1
16 1994 20 204 43 240 29 510 87 320 -1 -1
16 803 27 845 36 520 71 47 -1 -1
16 96 87 716 76 469 44 639 7 281 87 184 -1 -1
16 286 1 147 24 412 71 1548 -1 -1
16 259 37 84 53 768 -1 -1
16 1192 48 99 32 640 83 15 -1 -1
16 445 61 211 29 320 66 99 -1 -1
16 460 53 88 -1 -1
16 496 53 36 51 1121 69 847 36 1233 60 400 98 152 -1 -1
16 235 36 1364 97 555 -1 -1
16 1917 50 212 47 245 97 234 -1 -1
16 40 76 268 -1 -1
16 591 98 1025 -1 -1
16 62 41 480 30 232 6 19 27 17 75 962 -1 -1
16 1107 58 915 40 946 97 1335 -1 -1
16 593 82 554 -1 -1
16 61 17 420 27 94 25 461 43 509 -1 -1
16 694 71 749 30 534 88 47 -1 -1
16 1625 82 930 63 442 68 462 2 940 42 232 79 41 -1 -1
16 121 88 585 -1 -1
16 2336 52 294 62 1510 91 1092 -1 -1
16 2061 89 425 58 295 84 1064 83 1842 92 413 -1 -1
16 1976 3 131 82 561 -1 -1
16 1153 61 150 86 433 44 103 34 70 51 295 47 481 5 469 50 1289 -1 -1
16 922 26 335 0 9 53 1612 50 883 98 284 -1 -1
16 16 68 1491 73 428 14 1102 47 499 12 375 61 1073 -1 -1
16 399 81 385 10 2240 69 787 -1 -1
16 1348 80 205 34 123 15 190 25 29 97 843 -1 -1
16 363 5 577 11 1171 45 160 -1 -1
16 308 97 503 67 109 38 741 30 940 71 416 -1 -1
16 436 92 400 71 1492 40 216 72 101 11 366 14 407 67 50 -1 -1
16 455 35 64 79 462 -1 -1
16 836 6 711 17 876 76 436 -1 -1
16 699 5 409 21 421 77 712 -1 -1
16 517 62 2775 72 379 23 6 28 438 63 529 -1 -1
16 370 24 753 68 543 -1 -1
16 200 34 66 45 1141 59 1049 -1 -1
16 72 74 677 62 420 14 69 83 1851 -1 -1
16 148 64 161 16 139 11 1005 14 172 39 546 3 879 92 481 -1 -1
16 85 88 515 14 1156 59 1042 55 1007 47 858 3 3806 39 127 96 502 -1 -1
16 193 22 1153 48 61 65 641 38 523 94 763 -1 -1
16 103 57 698 -1 -1
16 104 11 1626 66 2404 54 951 8 404 39 61 0 423 75 22 -1 -1
16 114 95 842 -1 -1
16 96 95 631 50 630 3 274 2 145 -1 -1
16 31 21 120 73 1548 -1 -1
16 849 19 256 53 309 78 310 12 215 59 132 38 606 33 814 58 27 -1 -1
16 207 80 764 -1 -1
16 662 59 1687 -1 -1
16 826 23 177 19 47 56 2305 -1 -1
16 449 95 690 -1 -1
16 500 48 78 53 121 70 467 21 14 58 7 75 717 -1 -1
16 199 68 1629 87 193 -1 -1
16 668 10 38 91 858 -1 -1
16 89 42 390 95 1268 -1 -1
16 509 86 963 -1 -1
16 43 68 482 34 698 11 311 32 259 44 833 -1 -1
16 736 8 4 26 244 80 53 -1 -1
16 1476 8 1560 94 67 -1 -1
16 642 9 636 71 244 -1 -1
16 1046 77 924 70 241 99 937 12 1027 16 2673 28 199 10 684 22 1680 6 5 8 293 65 174 -1 -1
16 641 28 274 75 713 -1 -1
16 552 23 207 35 818 50 1729 65 121 -1 -1
16 217 5 67 87 2051 -1 -1
16 385 44 78 83 11 37 319 65 128 92 605 -1 -1
16 803 51 247 8 1944 75 1012 -1 -1
16 1316 2 180 11 1291 31 521 4 270 42 254 -1 -1
16 82 74 713 -1 -1
16 16 6 578 70 961 78 2221 -1 -1
16 230 5 829 90 388 -1 -1
16 1336 22 727 45 995 52 6 87 231 -1 -1
16 297 17 318 3 640 91 205 -1 -1
16 182 6 1177 64 1043 -1 -1
16 338 82 78 47 62 99 1508 -1 -1
16 884 29 327 45 180 44 43 22 831 45 335 -1 -1
16 24 23 133 87 213 -1 -1
16 592 21 706 29 1969 71 2261 -1 -1
16 126 3 359 35 571 90 530 -1 -1
16 15 19 955 91 582 -1 -1
16 254 12 24 75 279 34 222 28 1394 4 19 8 147 35 269 -1 -1
16 373 70 72 -1 -1
16 223 23 1356 34 556 89 724 -1 -1
16 50 28 78 2 80 96 293 -1 -1
16 472 31 379 13 1446 34 644 88 121 -1 -1
16 515 47 1069 0 144 86 27 -1 -1
16 36 23 280 64 770 55 702 90 676 -1 -1
16 89 40 693 99 1746 -1 -1
16 903 95 2 82 331 5 1155 80 594 -1 -1
16 37 28 1582 92 1339 24 609 90 220 -1 -1
16 316 8 11 51 283 29 990 28 1481 5 371 28 2044 7 281 3 161 82 186 -1 -1
16 758 70 1681 -1 -1
16 214 68 813 49 746 88 594 -1 -1
16 110 70 675 -1 -1
16 914 49 1704 72 487 -1 -1
16 344 13 835 76 170 -1 -1
16 369 96 879 83 1129 7 503 70 1173 -1 -1
16 952 4 539 2 698 22 980 89 378 -1 -1
16 359 21 10 26 1016 43 325 92 358 -1 -1
16 193 31 1049 75 1636 -1 -1
16 18 97 95 -1 -1
16 116 85 283 64 411 73 631 97 571 -1 -1
16 585 38 195 3 1281 83 1815 -1 -1
16 1076 66 1144 4 512 35 769 73 2191 -1 -1
16 166 69 1437 82 356 56 258 27 479 89 732 -1 -1
16 521 73 190 -1 -1
16 130 97 290 -1 -1
16 845 51 10 35 1013 30 1016 32 287 59 1273 -1 -1
16 55 27 371 75 1896 -1 -1
16 649 39 791 -1 -1
16 411 36 415 62 644 87 256 -1 -1
16 225 24 202 3 1164 46 457 4 1162 50 166 2 1766 53 376 42 94 18 193 56 121 -1 -1
16 847 14 197 61 876 77 1985 73 44 2 25 40 530 53 34 -1 -1
16 160 0 702 15 24 25 1405 38 56 24 645 93 237 -1 -1
16 829 83 264 -1 -1
16 82 1 48 88 1473 76 300 2 429 54 4123 -1 -1
16 1016 34 2949 -1 -1
16 208 94 116 -1 -1
16 156 11 26 95 497 -1 -1
16 872 29 201 76 273 -1 -1
16 1272 86 145 -1 -1
16 190 39 1136 90 107 -1 -1
16 65 27 1290 35 515 64 1061 -1 -1
16 188 9 401 1 397 23 786 72 185 -1 -1
16 204 31 315 21 314 92 692 -1 -1
16 146 88 417 -1 -1
16 43 82 161 -1 -1
16 49 88 119 -1 -1
16 73 82 201 -1 -1
16 513 6 348 38 60 51 753 -1 -1
16 842 48 81 9 178 18 55 14 4 7 234 -1 -1
16 184 66 170 16 722 18 111 85 1776 -1 -1
16 1618 78 62 -1 -1
16 1024 21 371 2 191 13 1099 16 1137 53 210 -1 -1
16 174 84 705 21 39 2 369 65 2346 -1 -1
16 341 41 567 78 13 -1 -1
16 87 75 150 85 251 -1 -1
16 146 2 287 41 635 4 108 75 502 -1 -1
16 228 64 425 30 50 67 52 -1 -1
16 320 14 137 56 604 45 272 4 554 88 413 -1 -1
16 1114 86 870 11 795 97 334 -1 -1
16 92 80 827 32 697 90 1731 -1 -1
16 596 11 120 23 917 43 1519 -1 -1
17 130 14 251 33 931 0 866 84 113 -1 -1
17 671 43 1488 64 2215 -1 -1
17 981 70 591 7 97 49 1402 79 786 -1 -1
17 111 12 1543 44 324 90 746 -1 -1
17 343 88 186 -1 -1
17 814 72 120 99 148 -1 -1
17 363 21 1233 56 234 -1 -1
17 1106 1 356 7 348 44 238 39 101 36 280 74 12 -1 -1
17 705 41 1044 64 172 -1 -1
17 1964 74 2 81 1229 -1 -1
17 270 45 1347 23 188 82 1229 -1 -1
17 1306 22 133 0 1189 34 948 32 81 23 1903 72 132 -1 -1
17 28 95 1038 -1 -1
17 989 39 812 19 58 22 1067 65 1132 -1 -1
17 383 31 365 37 1029 89 327 -1 -1
17 224 23 894 17 12 41 443 -1 -1
17 100 3 888 91 166 -1 -1
17 1169 4 1111 17 806 63 133 -1 -1
17 1628 20 266 82 1734 -1 -1
17 768 22 488 77 110 61 1596 55 388 34 186 9 219 94 73 -1 -1
17 376 28 235 54 635 47 71 31 804 89 79 -1 -1
17 18 32 545 55 2906 62 1130 91 33 -1 -1
17 173 29 1250 34 111 53 729 -1 -1
17 118 2 1103 31 92 71 706 -1 -1
17 975 43 1014 89 3213 -1 -1
17 305 75 327 79 197 55 383 54 1170 67 642 -1 -1
17 174 0 472 25 448 94 16 -1 -1
17 194 44 884 -1 -1
17 440 73 259 -1 -1
17 933 39 117 88 2392 78 162 83 155 -1 -1
17 46 29 397 33 762 94 309 -1 -1
17 77 45 290 -1 -1
17 104 32 219 7 460 13 1202 99 145 -1 -1
17 805 88 241 -1 -1
17 701 23 55 93 27 -1 -1
17 445 82 4594 -1 -1
17 417 61 1491 4 793 20 880 76 38 -1 -1
17 103 87 373 -1 -1
17 404 8 568 26 618 12 1580 36 1769 15 137 53 311 -1 -1
17 397 68 173 -1 -1
17 601 29 245 49 166 57 72 93 544 -1 -1
17 137 13 113 94 521 -1 -1
17 282 9 1146 11 262 81 1004 -1 -1
17 50 74 1307 17 231 3 303 90 199 -1 -1
17 73 94 1643 -1 -1
17 72 80 512 -1 -1
17 253 65 575 37 1650 58 406 80 2866 -1 -1
17 2258 64 364 19 248 46 618 96 349 -1 -1
17 102 42 284 81 525 61 119 96 626 -1 -1
17 51 30 271 94 11 -1 -1
17 170 41 133 21 182 55 112 14 901 33 2097 73 540 -1 -1
17 193 5 96 99 912 -1 -1
17 752 23 843 63 45 29 569 78 294 -1 -1
17 774 89 645 50 764 32 405 59 1749 56 510 38 45 17 1226 71 654 -1 -1
17 2087 42 315 53 851 -1 -1
17 372 64 9 -1 -1
17 25 41 1086 82 945 -1 -1
17 1386 76 195 64 652 16 2480 2 460 64 664 -1 -1
17 524 24 50 13 202 7 198 26 527 33 660 -1 -1
17 575 87 678 -1 -1
17 2133 88 58 -1 -1
17 163 31 191 20 424 78 532 -1 -1
17 705 4 436 75 835 -1 -1
17 794 13 137 41 141 96 716 -1 -1
17 315 0 1599 5 496 77 301 -1 -1
17 487 37 638 81 758 84 155 23 94 41 24 95 1415 -1 -1
17 813 76 989 -1 -1
17 5 71 2327 7 81 9 4384 58 543 -1 -1
17 1001 20 479 68 166 -1 -1
17 171 91 950 12 229 25 837 44 138 78 506 -1 -1
17 89 20 1988 22 932 30 185 99 175 -1 -1
17 627 54 1366 90 233 -1 -1
17 1332 0 1005 9 716 66 1911 -1 -1
17 596 53 14 79 505 61 9 4 480 53 406 -1 -1
17 37 89 58 18 195 35 905 57 1477 42 746 11 117 28 102 22 188 7 589 81 415 -1 -1
17 1871 80 594 18 43 12 274 93 606 -1 -1
17 1799 71 756 -1 -1
17 1262 52 92 -1 -1
17 381 15 671 11 68 40 20 -1 -1
17 362 58 677 25 330 20 432 57 71 -1 -1
17 38 40 302 64 200 -1 -1
17 448 67 1175 83 567 91 303 -1 -1
17 136 70 168 59 1143 28 416 32 1970 40 644 21 84 50 811 -1 -1
17 207 83 327 37 244 8 674 61 853 35 20 50 846 -1 -1
17 2065 55 930 72 853 -1 -1
17 669 41 664 35 413 47 95 40 834 20 317 93 416 -1 -1
17 475 19 405 83 119 -1 -1
17 762 51 376 26 1247 28 1062 24 530 62 1791 -1 -1
17 469 45 958 23 725 84 1377 -1 -1
17 152 69 41 55 818 64 1545 53 202 2 492 83 65 -1 -1
17 414 40 1543 46 382 96 813 -1 -1
17 2061 56 313 35 141 92 228 -1 -1
17 88 67 516 78 210 2 263 13 983 15 2229 75 43 -1 -1
17 738 35 155 57 399 -1 -1
17 179 10 290 61 273 -1 -1
17 716 84 1033 43 307 8 226 81 147 -1 -1
17 22 76 418 -1 -1
17 609 2 34 29 1759 99 621 -1 -1
17 357 79 93 70 1361 83 1555 -1 -1
17 800 20 683 42 107 -1 -1
17 83 67 217 2 1041 25 22 24 1140 68 170 -1 -1
17 840 28 260 34 625 62 47 50 279 92 289 -1 -1
17 774 99 746 -1 -1
17 123 77 88 -1 -1
17 595 88 98 -1 -1
17 1875 26 1629 14 594 67 1069 -1 -1
17 639 49 1390 70 123 27 367 45 77 82 161 -1 -1
17 1759 67 61 81 81 -1 -1
17 691 27 120 48 171 -1 -1
17 78 74 118 22 137 18 1929 95 544 -1 -1
17 383 28 2 26 218 83 1214 -1 -1
17 5 58 494 93 446 -1 -1
17 403 56 1061 57 137 13 2139 11 229 21 384 28 1593 13 1154 5 325 93 421 -1 -1
17 406 16 794 22 890 2 266 73 3876 -1 -1
17 111 76 69 81 1065 87 664 20 252 5 668 67 1638 -1 -1
17 1359 79 506 96 264 76 271 30 217 97 365 46 20 61 5579 -1 -1
17 425 97 609 -1 -1
17 957 88 32 11 65 89 652 -1 -1
17 144 72 10 76 159 56 60 41 354 34 794 77 378 -1 -1
17 31 77 957 62 1104 39 41 9 568 41 588 66 698 -1 -1
17 264 8 1169 68 311 85 237 -1 -1
17 160 63 1903 30 491 72 834 -1 -1
17 964 89 744 -1 -1
17 673 96 973 23 243 12 210 28 428 60 988 -1 -1
17 491 67 579 48 885 53 160 83 1174 -1 -1
17 247 27 1603 17 224 16 424 87 1491 -1 -1
17 230 55 393 88 73 8 153 97 553 -1 -1
17 547 7 205 95 390 37 120 1 1139 62 295 -1 -1
17 304 13 241 91 1490 -1 -1
17 538 48 338 78 504 -1 -1
17 18 10 3115 79 341 -1 -1
17 59 99 885 -1 -1
17 1672 35 1391 75 386 -1 -1
17 869 75 1413 11 311 62 20 22 1726 43 553 63 178 -1 -1
17 1030 33 2016 14 617 89 179 -1 -1
17 27 9 64 68 671 -1 -1
17 234 57 878 2 536 84 253 -1 -1
17 548 72 46 6 3254 45 1116 50 119 55 874 -1 -1
17 737 11 279 31 1337 51 589 8 161 81 260 -1 -1
17 755 14 99 65 81 -1 -1
17 32 68 276 8 32 34 486 95 1253 -1 -1
17 835 46 344 40 632 62 58 -1 -1
17 1355 61 294 -1 -1
17 409 48 492 72 299 -1 -1
17 510 45 966 37 238 36 323 33 64 24 121 99 524 -1 -1
17 140 67 34 43 32 83 282 -1 -1
17 838 39 1030 -1 -1
17 671 56 231 16 556 85 242 -1 -1
17 45 55 270 -1 -1
17 2246 78 777 64 321 91 184 -1 -1
17 618 46 28 86 1456 -1 -1
17 976 37 774 42 464 28 80 50 2173 -1 -1
17 110 19 126 53 1332 24 65 90 448 -1 -1
17 1425 20 1 50 659 60 46 -1 -1
17 689 95 521 86 16 92 102 25 123 61 1589 95 986 -1 -1
17 153 36 166 86 1176 -1 -1
17 284 85 1514 -1 -1
17 396 40 802 88 88 -1 -1
17 268 83 502 18 1071 64 181 31 650 9 172 94 509 -1 -1
17 273 32 837 94 30 -1 -1
17 408 58 1339 38 159 94 968 -1 -1
17 1759 19 874 78 263 69 310 1 110 95 1285 -1 -1
17 240 71 286 58 412 71 1026 64 468 68 1255 22 13 62 452 -1 -1
17 323 63 199 25 865 73 694 64 1154 42 358 6 298 14 81 2 116 58 177 -1 -1
17 492 53 2214 -1 -1
17 60 38 1189 44 1356 39 452 73 1441 -1 -1
17 357 20 71 22 561 43 273 69 311 44 95 18 265 32 1751 77 2188 -1 -1
17 943 58 140 -1 -1
17 1054 89 1188 -1 -1
17 496 71 860 53 655 91 202 -1 -1
17 1024 7 111 31 200 68 112 -1 -1
17 24 89 637 -1 -1
17 264 29 2691 5 570 51 1879 -1 -1
17 20 90 1454 -1 -1
17 267 28 562 68 1251 28 490 14 1623 15 1559 31 2264 48 480 -1 -1
17 517 42 433 21 5 45 995 75 1258 -1 -1
17 457 82 165 -1 -1
17 750 82 1591 81 403 51 687 77 806 37 285 48 111 63 18 58 1866 66 207 -1 -1
17 356 74 251 -1 -1
17 315 92 40 -1 -1
17 817 48 31 -1 -1
17 2038 43 211 12 157 16 30 55 32 -1 -1
17 49 77 171 -1 -1
17 1934 82 606 47 251 37 1099 58 419 97 883 -1 -1
17 129 10 458 34 126 14 345 40 431 -1 -1
17 9 28 512 14 642 60 454 -1 -1
17 10 29 274 19 484 25 265 95 4 -1 -1
17 868 19 348 64 156 58 555 76 1372 -1 -1
17 415 57 58 48 203 34 246 79 228 -1 -1
17 426 27 679 21 900 64 35 -1 -1
17 38 84 619 11 159 80 11 -1 -1
17 129 76 5376 65 156 75 650 -1 -1
17 655 46 3041 -1 -1
17 49 14 387 74 290 -1 -1
17 157 14 154 11 589 70 19 -1 -1
17 97 99 141 96 188 80 409 19 329 34 81 92 138 -1 -1
17 102 3 270 67 565 -1 -1
17 205 47 51 92 594 -1 -1
17 1007 27 25 20 988 74 375 -1 -1
17 156 49 511 59 225 -1 -1
17 884 13 26 52 35 -1 -1
17 1303 19 654 78 432 -1 -1
17 1872 94 594 -1 -1
17 848 23 910 60 101 -1 -1
17 75 57 1091 72 605 -1 -1
17 2172 89 74 -1 -1
17 350 51 159 95 1237 -1 -1
17 376 18 1005 52 149 5 11 94 781 -1 -1
17 658 30 5 70 235 -1 -1
17 184 51 1043 4 735 27 411 99 1643 -1 -1
17 1947 99 1504 93 172 58 5 87 1820 -1 -1
17 343 41 606 57 821 22 850 70 42 -1 -1
17 244 54 447 46 206 53 293 41 182 93 25 -1 -1
17 55 97 394 32 29 20 1413 19 130 30 684 68 895 -1 -1
17 791 68 45 -1 -1
17 1811 13 209 98 1058 -1 -1
17 256 5 171 81 457 -1 -1
17 43 6 1181 15 459 3 674 1 2133 60 204 -1 -1
17 36 42 362 9 14 85 370 -1 -1
17 460 19 314 73 380 -1 -1
17 989 38 606 88 373 -1 -1
17 369 74 68 -1 -1
17 337 58 28 10 202 26 414 14 105 6 486 95 1366 -1 -1
18 443 40 1809 79 159 74 22 59 1086 17 851 29 29 94 528 -1 -1
18 1118 3 1463 55 181 -1 -1
18 156 79 365 25 221 33 119 1 211 58 858 -1 -1
18 1853 92 271 -1 -1
18 556 60 307 73 1533 83 30 35 1178 93 1184 -1 -1
18 233 24 707 50 305 22 304 67 100 43 464 57 1213 74 4 -1 -1
18 1226 48 2012 93 281 -1 -1
18 1216 92 193 -1 -1
18 2920 20 542 95 547 -1 -1
18 191 9 179 8 134 72 98 3 643 24 434 43 399 -1 -1
18 308 82 321 39 263 77 76 5 72 0 138 63 258 -1 -1
18 317 53 445 -1 -1
18 1361 30 298 2 547 32 323 4 16 35 331 -1 -1
18 413 5 524 7 598 71 912 -1 -1
18 722 36 1451 92 319 -1 -1
18 243 51 58 2 874 37 155 77 25 -1 -1
18 197 63 884 51 224 0 608 39 287 -1 -1
18 361 11 138 32 1914 13 406 57 663 -1 -1
18 265 28 399 91 145 -1 -1
18 122 10 712 32 913 7 1306 45 71 -1 -1
18 312 51 84 66 70 20 184 43 356 69 2022 -1 -1
18 787 68 543 -1 -1
18 459 56 301 72 772 14 5 60 432 86 367 -1 -1
18 558 10 103 34 751 16 273 24 1052 39 2099 7 2398 29 280 -1 -1
18 175 87 43 1 371 82 30 -1 -1
18 582 67 1059 47 10 90 849 -1 -1
18 524 64 264 74 1829 42 809 51 1226 -1 -1
18 9 41 152 98 1364 -1 -1
18 38 9 765 20 7 69 375 -1 -1
18 758 41 633 96 1991 -1 -1
18 673 47 832 56 1330 92 501 -1 -1
18 1032 23 79 44 526 73 515 -1 -1
18 580 96 660 -1 -1
18 1785 10 223 46 546 31 180 72 375 -1 -1
18 338 17 511 6 943 93 89 -1 -1
18 274 10 149 74 66 -1 -1
18 1245 28 1389 12 635 53 246 -1 -1
18 515 82 184 -1 -1
18 383 73 380 18 1819 37 278 11 537 60 841 -1 -1
18 1283 66 311 73 557 33 320 13 1062 42 993 56 1062 98 247 -1 -1
18 1217 95 1560 50 1264 25 75 58 744 88 31 -1 -1
18 527 99 693 -1 -1
18 317 48 145 30 109 38 1096 95 457 -1 -1
18 1090 6 265 43 1367 -1 -1
18 897 64 155 78 438 -1 -1
18 124 35 288 82 178 -1 -1
18 1360 50 333 39 1012 61 850 -1 -1
18 757 0 398 17 976 16 264 36 83 -1 -1
18 76 1 61 83 77 -1 -1
18 241 30 21 68 243 -1 -1
18 139 82 477 43 273 99 5 -1 -1
18 182 42 719 81 789 -1 -1
18 346 79 486 -1 -1
18 134 67 114 98 529 32 3031 83 490 16 258 84 1032 -1 -1
18 265 66 1129 -1 -1
18 665 8 727 17 578 5 179 35 54 -1 -1
18 872 17 315 57 1354 -1 -1
18 381 73 1211 -1 -1
18 157 49 405 14 760 89 332 -1 -1
18 247 75 192 18 317 9 182 90 879 -1 -1
18 337 67 161 -1 -1
18 610 37 724 24 1373 46 146 92 358 -1 -1
18 192 87 830 13 145 17 191 43 212 -1 -1
18 96 97 238 19 883 33 948 18 779 0 1409 11 309 72 204 -1 -1
18 202 50 376 57 2248 1 366 46 174 64 90 -1 -1
18 6 31 276 60 403 91 933 -1 -1
18 390 63 130 6 6 60 39 -1 -1
18 2430 10 245 85 48 -1 -1
18 1654 75 109 26 176 28 238 23 209 44 1350 -1 -1
18 838 88 290 42 1287 41 204 91 158 -1 -1
18 380 63 111 4 666 83 452 -1 -1
18 99 39 345 51 483 64 326 33 780 90 403 -1 -1
18 664 97 1425 -1 -1
18 475 74 443 14 1621 66 445 -1 -1
18 53 6 446 99 232 -1 -1
18 78 84 819 -1 -1
18 119 98 159 21 545 7 947 87 2592 -1 -1
18 51 89 1423 -1 -1
18 1702 53 2397 34 1072 61 203 -1 -1
18 1055 55 630 60 688 10 428 8 10 22 506 67 1955 -1 -1
18 517 96 128 -1 -1
18 499 10 403 69 1514 -1 -1
18 822 97 1006 75 75 66 288 69 357 36 791 22 275 42 697 69 135 -1 -1
18 425 99 876 -1 -1
18 449 95 471 -1 -1
18 1495 23 1041 53 171 91 575 -1 -1
18 74 31 757 30 1205 -1 -1
18 34 26 428 23 589 30 776 78 588 -1 -1
18 885 27 2718 85 263 -1 -1
18 158 64 95 17 657 53 1000 57 1410 11 678 62 246 -1 -1
18 463 33 464 28 978 69 577 -1 -1
18 219 46 224 58 90 -1 -1
18 658 64 672 20 63 74 1353 -1 -1
18 1404 64 465 16 2052 78 346 -1 -1
18 232 40 31 62 796 -1 -1
18 13 0 293 39 1815 -1 -1
18 2490 14 98 86 1671 -1 -1
18 1254 11 357 91 757 -1 -1
18 1582 39 275 4 735 38 652 45 343 83 71 -1 -1
18 367 16 398 5 541 97 1080 -1 -1
18 667 4 415 29 208 78 743 -1 -1
18 461 76 107 91 732 55 657 0 2559 38 638 33 172 18 343 91 193 -1 -1
18 1493 99 739 28 508 81 232 -1 -1
18 210 33 90 76 595 -1 -1
18 1108 89 140 13 216 3 825 27 266 46 505 -1 -1
18 775 28 385 87 728 -1 -1
18 185 54 599 6 530 77 149 -1 -1
18 81 73 310 -1 -1
18 1217 89 667 47 504 10 386 81 745 -1 -1
18 1721 90 746 -1 -1
18 241 19 786 64 2093 -1 -1
18 2703 31 1044 -1 -1
18 343 68 128 -1 -1
18 1679 88 779 -1 -1
18 1646 41 416 25 851 51 782 91 504 -1 -1
18 13 83 278 56 483 44 124 13 943 23 335 0 1317 54 29 -1 -1
18 1483 53 17 24 204 37 141 19 92 43 698 -1 -1
18 469 89 594 -1 -1
18 81 0 1222 15 837 68 5 -1 -1
18 221 32 642 79 496 -1 -1
18 288 66 164 67 1711 49 1179 3 298 32 305 68 157 -1 -1
18 853 19 345 58 54 37 1520 81 293 -1 -1
18 22 95 50 75 1137 88 584 6 1370 24 154 1 705 67 2136 -1 -1
18 191 81 721 65 475 81 643 36 907 32 93 13 273 36 385 63 326 -1 -1
18 225 27 338 76 593 39 2177 65 1768 15 261 76 495 -1 -1
18 1424 99 113 -1 -1
18 400 2 544 64 770 -1 -1
18 366 85 158 73 891 76 476 77 1284 -1 -1
18 385 5 627 97 252 -1 -1
18 422 66 776 72 158 92 67 -1 -1
18 1777 24 187 47 393 75 485 -1 -1
18 680 52 146 -1 -1
18 360 32 194 62 317 61 216 62 182 -1 -1
18 134 13 51 30 976 48 175 20 764 25 595 46 88 71 253 -1 -1
18 327 49 2216 17 119 20 1017 25 437 20 2111 97 832 -1 -1
18 1310 8 143 96 794 -1 -1
18 391 72 214 -1 -1
18 44 19 389 61 465 -1 -1
18 464 12 3 90 177 -1 -1
18 195 57 1168 92 678 -1 -1
18 1667 9 566 4 401 86 1529 -1 -1
18 248 64 466 39 339 72 573 -1 -1
18 310 27 13 59 88 26 70 56 22 -1 -1
18 48 71 266 -1 -1
18 21 4 2191 59 63 -1 -1
18 69 10 1715 70 32 -1 -1
18 21 95 1082 -1 -1
18 1530 64 130 62 163 79 525 -1 -1
18 263 53 491 77 754 -1 -1
18 2552 72 36 26 1237 34 801 56 350 78 307 -1 -1
18 252 65 140 50 1566 30 12 41 983 81 1731 -1 -1
18 1237 39 63 25 584 73 631 -1 -1
18 1202 79 633 56 807 88 797 -1 -1
18 30 96 827 -1 -1
18 290 85 269 84 571 55 1505 64 102 -1 -1
18 830 67 339 85 481 18 143 72 1314 -1 -1
18 524 2 109 62 356 -1 -1
18 1151 10 277 21 486 37 444 -1 -1
18 687 70 762 -1 -1
18 70 27 419 20 988 19 594 81 211 -1 -1
18 267 6 274 37 1917 27 150 83 522 -1 -1
18 420 49 644 5 640 58 459 -1 -1
18 57 43 430 -1 -1
18 75 80 874 -1 -1
18 316 83 869 35 297 98 213 -1 -1
18 317 47 206 80 1442 -1 -1
18 592 96 280 -1 -1
18 432 57 1088 90 323 -1 -1
18 1476 40 932 39 410 96 280 -1 -1
18 312 16 638 81 1876 -1 -1
18 419 92 5 -1 -1
18 932 80 1338 -1 -1
18 7 78 625 -1 -1
18 2283 17 124 77 1283 -1 -1
18 687 32 910 29 348 83 2020 -1 -1
18 771 16 109 91 670 -1 -1
18 5 15 647 46 182 -1 -1
18 514 9 13 0 114 48 9 -1 -1
18 1310 71 232 -1 -1
18 894 52 959 13 1058 2 1610 42 8 -1 -1
18 918 65 9 40 697 61 206 98 600 -1 -1
18 724 24 410 57 388 9 23 83 1363 -1 -1
18 524 92 740 47 38 1 419 64 336 -1 -1
18 469 76 563 53 156 43 234 93 55 -1 -1
18 1731 6 1660 50 197 -1 -1
18 1134 39 850 64 759 -1 -1
18 677 60 1010 -1 -1
18 775 66 221 18 155 96 93 -1 -1
18 150 45 257 15 189 83 1163 -1 -1
18 180 44 224 54 596 72 127 -1 -1
18 598 4 696 97 308 -1 -1
18 1245 6 526 75 21 -1 -1
18 1697 79 112 76 1032 30 170 51 147 97 1015 -1 -1
18 723 19 568 31 71 50 287 -1 -1
18 677 60 186 40 217 52 180 1 246 14 421 87 163 -1 -1
18 171 93 415 -1 -1
18 1745 32 36 49 45 -1 -1
18 67 12 1453 49 225 -1 -1
18 529 59 534 -1 -1
18 272 61 243 68 517 71 439 -1 -1
18 104 19 618 65 224 80 281 -1 -1
19 402 16 28 41 685 77 233 -1 -1
19 292 8 671 67 51 -1 -1
19 110 18 368 89 43 -1 -1
19 776 29 557 44 142 42 242 96 343 -1 -1
19 142 77 122 -1 -1
19 352 85 676 26 1047 50 1251 85 1429 -1 -1
19 525 61 550 43 351 9 1170 98 208 -1 -1
19 448 52 1039 42 93 37 303 78 158 -1 -1
19 1035 27 943 21 867 88 545 -1 -1
19 781 94 99 21 591 76 519 18 296 47 315 45 653 90 412 -1 -1
19 930 4 184 72 229 -1 -1
19 1876 36 335 69 71 79 67 -1 -1
19 214 29 1687 42 258 31 1629 30 345 19 373 7 245 74 358 -1 -1
19 478 89 737 3 576 97 1604 -1 -1
19 315 36 1275 54 538 83 608 -1 -1
19 1336 98 255 49 922 62 137 60 1166 81 1131 -1 -1
19 162 48 114 28 331 41 168 57 552 -1 -1
19 959 92 44 -1 -1
19 50 0 519 93 131 -1 -1
19 489 59 9 58 63 60 393 78 627 -1 -1
19 153 54 155 31 414 73 28 49 464 87 136 -1 -1
19 49 62 1481 -1 -1
19 1768 13 954 81 615 -1 -1
19 23 92 873 -1 -1
19 545 4 339 97 47 -1 -1
19 325 22 624 80 1044 -1 -1
19 313 16 33 41 317 -1 -1
19 293 13 93 73 1537 11 401 69 259 -1 -1
19 564 70 279 -1 -1
19 957 46 19 48 1335 28 170 46 801 -1 -1
19 306 23 304 45 254 18 32 93 378 -1 -1
19 23 70 242 91 230 -1 -1
19 49 75 724 90 1113 3 900 56 28 -1 -1
19 1133 93 1163 68 107 91 281 -1 -1
19 103 86 303 99 296 14 607 8 456 96 300 -1 -1
19 1736 20 450 78 247 43 1 27 2693 82 724 -1 -1
19 441 1 326 40 85 74 1144 -1 -1
19 1084 26 2854 39 73 -1 -1
19 838 38 838 60 353 72 2052 15 15 4 35 72 547 -1 -1
19 290 54 953 77 868 -1 -1
19 1956 16 2202 17 153 22 679 5 442 33 128 73 334 -1 -1
19 631 48 198 56 708 -1 -1
19 841 83 1012 -1 -1
19 114 67 328 3 106 17 980 11 26 97 1202 -1 -1
19 163 76 104 -1 -1
19 2198 8 1193 19 216 55 503 60 480 -1 -1
19 880 79 78 -1 -1
19 327 13 303 51 520 -1 -1
19 1282 5 318 40 298 62 1883 -1 -1
19 195 22 373 67 58 -1 -1
19 49 25 1509 69 311 53 34 83 1081 -1 -1
19 218 30 1091 59 288 -1 -1
19 53 77 1676 43 23 81 1560 62 58 84 761 -1 -1
19 639 83 1272 65 340 74 998 47 407 5 10 4 313 45 535 -1 -1
19 602 82 747 -1 -1
19 545 42 1980 37 120 69 13 -1 -1
19 1448 59 479 28 351 48 28 11 423 28 123 45 25 -1 -1
19 257 59 28 -1 -1
19 487 93 117 -1 -1
19 32 79 1016 -1 -1
19 761 68 1032 -1 -1
19 95 14 361 79 99 97 498 -1 -1
19 247 77 2343 39 2291 1 238 55 1264 -1 -1
19 26 46 657 28 1737 35 671 6 294 8 937 89 1453 -1 -1
19 185 45 2969 16 1465 43 267 -1 -1
19 102 98 205 48 1332 34 1271 21 123 25 563 99 631 -1 -1
19 740 66 111 13 60 65 37 2 899 71 1204 -1 -1
19 219 85 90 37 243 33 454 99 547 -1 -1
19 421 55 70 7 411 16 725 93 262 -1 -1
19 15 95 949 -1 -1
19 328 42 2 -1 -1
19 879 33 122 58 656 -1 -1
19 363 95 197 -1 -1
19 152 44 372 42 665 73 847 20 394 3 457 63 49 -1 -1
19 1096 7 2659 47 101 70 282 -1 -1
19 124 55 224 20 502 25 130 67 569 -1 -1
19 632 6 976 97 640 -1 -1
19 2450 0 1387 37 221 68 253 -1 -1
19 71 74 67 7 799 89 1273 -1 -1
19 42 30 9 91 888 -1 -1
19 1060 95 577 -1 -1
19 718 95 353 81 152 72 1228 35 536 40 686 38 416 25 1497 32 460 1 993 18 433 77 1011 -1 -1
19 116 99 1376 -1 -1
19 109 28 597 78 1749 -1 -1
19 2364 90 179 -1 -1
19 847 12 141 39 635 54 50 35 128 15 699 30 457 20 253 77 25 -1 -1
19 706 80 227 39 3 8 206 63 1722 -1 -1
19 1231 82 1163 -1 -1
19 805 53 2524 56 127 31 628 37 174 93 1518 -1 -1
19 463 43 57 45 2073 21 373 6 264 70 138 -1 -1
19 673 79 843 63 72 25 78 23 72 72 233 -1 -1
19 677 1 179 6 478 66 210 -1 -1
19 925 20 347 93 884 -1 -1
19 241 16 86 69 285 81 14 -1 -1
19 277 29 1091 7 710 96 135 -1 -1
19 412 60 2850 58 124 72 583 48 89 37 983 6 391 60 601 -1 -1
19 417 63 199 50 218 41 455 63 101 -1 -1
19 65 87 699 -1 -1
19 58 16 123 0 624 51 1992 11 544 95 203 -1 -1
19 823 60 2390 15 597 12 1358 0 139 56 1059 11 76 55 679 -1 -1
19 359 62 249 42 1363 53 592 85 220 -1 -1
19 774 25 196 32 63 80 669 -1 -1
19 40 44 160 2 67 57 191 65 543 8 605 92 943 -1 -1
19 853 68 826 -1 -1
19 2243 37 459 24 227 60 1995 55 201 16 1037 2 341 92 9 -1 -1
19 363 69 1671 58 665 21 462 28 1002 48 1269 13 589 60 1154 -1 -1
19 452 81 219 -1 -1
19 230 31 844 2 104 29 42 74 807 -1 -1
19 213 21 381 50 685 -1 -1
19 645 74 751 99 545 -1 -1
19 6 26 258 73 346 61 177 84 588 -1 -1
19 304 23 1514 65 58 -1 -1
19 80 50 1409 77 1771 -1 -1
19 391 22 372 35 360 5 395 79 743 -1 -1
19 1 37 1400 3 18 5 398 97 434 -1 -1
19 409 60 151 -1 -1
19 303 65 377 56 321 2 334 77 61 -1 -1
19 979 69 365 -1 -1
19 436 78 619 -1 -1
19 176 9 120 50 347 83 376 -1 -1
19 1492 27 981 80 139 -1 -1
19 447 35 543 85 347 -1 -1
19 387 12 654 33 500 49 869 93 3256 -1 -1
19 52 87 72 -1 -1
19 1003 20 376 7 2513 27 519 5 1295 67 452 -1 -1
19 274 82 634 50 175 17 184 64 74 -1 -1
19 1197 14 68 80 8 -1 -1
19 738 91 491 67 826 27 357 48 391 66 324 -1 -1
19 1649 95 150 42 732 93 480 50 652 20 149 42 420 91 217 -1 -1
19 90 25 414 66 1776 3 138 51 183 82 621 -1 -1
19 458 65 334 -1 -1
19 84 34 350 3 101 90 1183 -1 -1
19 96 60 952 13 3499 75 90 -1 -1
19 81 68 1496 48 61 62 1806 37 971 38 212 -1 -1
19 691 81 363 47 1081 1 1540 51 124 30 458 20 154 47 384 -1 -1
19 1583 40 318 29 220 63 702 -1 -1
19 889 24 121 19 439 78 37 -1 -1
19 686 56 595 57 515 30 41 7 856 29 829 93 531 -1 -1
19 559 11 1952 89 339 -1 -1
19 1800 10 932 11 48 84 373 -1 -1
19 1419 28 524 35 329 87 1112 -1 -1
19 305 41 260 70 839 -1 -1
19 1244 47 135 87 100 67 625 44 649 61 11 19 86 2 1301 54 598 -1 -1
19 227 21 381 42 1624 90 52 -1 -1
19 505 66 478 37 498 74 183 3 1126 44 666 87 170 -1 -1
19 589 63 1038 88 26 -1 -1
19 357 66 837 75 2249 28 28 68 879 -1 -1
19 175 74 59 4 98 59 19 34 568 10 722 19 392 62 535 -1 -1
19 252 43 54 40 18 21 637 87 283 -1 -1
19 1059 30 417 87 249 -1 -1
19 585 87 1164 -1 -1
19 435 70 466 32 435 40 1663 47 607 -1 -1
19 7 64 27 73 288 27 1256 47 3853 31 172 96 625 -1 -1
19 1499 33 424 26 396 33 661 67 638 -1 -1
19 892 78 1115 -1 -1
19 387 78 1085 43 652 94 886 -1 -1
19 538 78 190 -1 -1
19 650 39 1547 90 165 -1 -1
19 1110 30 131 49 302 12 1032 62 29 -1 -1
19 606 29 76 6 161 52 1211 70 160 -1 -1
19 427 7 117 32 1221 7 170 58 1044 -1 -1
19 528 66 407 23 293 68 60 22 550 41 1847 32 1667 26 1299 25 442 72 440 -1 -1
19 584 20 449 10 712 35 81 14 850 24 773 38 537 -1 -1
19 360 11 259 7 318 4 1010 27 128 36 172 2 36 19 470 67 114 -1 -1
19 138 88 1059 -1 -1
19 169 17 461 4 990 43 10 -1 -1
19 778 55 1407 60 803 98 265 -1 -1
19 781 74 511 -1 -1
19 100 67 164 4 609 40 484 87 1644 -1 -1
19 79 75 39 -1 -1
19 687 89 274 90 787 86 18 95 255 -1 -1
19 220 78 1640 33 149 26 517 97 1995 -1 -1
19 236 27 63 94 41 -1 -1
19 821 32 1306 44 994 65 220 54 518 10 1272 33 239 83 610 -1 -1
19 269 11 1149 78 322 -1 -1
19 18 56 501 -1 -1
19 980 40 145 34 124 37 910 71 14 -1 -1
19 97 94 282 -1 -1
19 507 11 888 14 548 25 58 77 1378 -1 -1
19 47 94 267 55 136 89 1088 -1 -1
19 134 0 1139 65 344 -1 -1
19 755 76 632 -1 -1
19 26 60 145 74 410 -1 -1
19 88 27 1202 66 834 -1 -1
19 600 54 303 82 1680 -1 -1
19 255 16 439 23 61 95 155 -1 -1
19 358 31 8 37 410 6 299 23 485 71 782 -1 -1
19 587 12 590 45 401 -1 -1
19 117 11 36 28 482 40 687 87 378 -1 -1
19 5 55 922 72 196 -1 -1
19 941 27 451 6 1384 19 853 89 237 -1 -1
19 1048 50 547 23 670 28 823 43 167 5 1115 58 700 -1 -1
19 248 18 28 93 542 -1 -1
19 135 26 1135 33 202 62 2773 -1 -1
19 95 43 852 94 285 -1 -1
19 158 78 143 1 56 51 1666 -1 -1
19 179 89 50 -1 -1
19 280 57 243 33 1445 38 453 48 416 -1 -1
19 88 85 32 -1 -1
19 1021 85 582 -1 -1
19 253 75 1115 16 431 48 1133 -1 -1
19 1002 13 519 21 1748 6 355 71 751 -1 -1
19 18 84 223 -1 -1
20 455 3 108 60 57 -1 -1
20 51 36 420 35 1038 2 384 32 1192 -1 -1
20 282 91 664 47 52 45 34 33 164 13 451 43 23 -1 -1
20 333 13 22 45 423 -1 -1
20 872 12 36 98 105 -1 -1
20 941 2 751 6 321 46 362 11 2730 38 759 7 1360 8 357 5 70 83 38 -1 -1
20 333 34 941 86 18 -1 -1
20 908 35 50 74 422 46 1483 64 1557 76 117 -1 -1
20 901 13 1173 68 298 -1 -1
20 304 95 715 62 60 68 1236 15 660 92 539 -1 -1
20 21 65 333 55 356 70 1060 57 26 48 709 43 535 51 35 53 249 99 198 -1 -1
20 341 7 2083 39 704 16 110 94 1012 -1 -1
20 511 59 376 3 959 29 611 70 174 -1 -1
20 226 98 651 50 398 29 1668 51 731 7 281 18 885 28 15 52 1900 24 7 39 774 56 548 -1 -1
20 755 98 162 -1 -1
20 144 69 163 30 238 78 857 -1 -1
20 884 16 457 97 1840 -1 -1
20 233 90 269 -1 -1
20 1134 90 444 61 354 63 1950 69 747 68 179 34 1125 21 543 10 412 22 271 91 678 -1 -1
20 702 32 870 44 283 47 305 60 905 -1 -1
20 463 83 608 79 134 25 239 67 1762 -1 -1
20 193 35 27 44 604 84 1991 -1 -1
20 290 94 288 27 443 52 877 95 1093 -1 -1
20 1739 52 1337 10 471 82 101 65 301 86 54 -1 -1
20 109 39 1143 99 649 -1 -1
20 433 32 332 86 550 -1 -1
20 619 70 73 16 1111 19 650 38 365 27 767 1 820 23 773 86 190 -1 -1
20 904 52 313 20 396 21 588 71 2134 -1 -1
20 563 10 1637 47 594 32 1524 12 337 85 133 -1 -1
20 80 7 266 68 276 -1 -1
20 140 86 1280 34 326 60 68 43 289 13 2278 94 210 -1 -1
20 804 44 389 65 946 17 463 9 454 92 1444 -1 -1
20 167 78 180 27 566 53 364 -1 -1
20 137 47 22 26 125 57 199 -1 -1
20 201 91 1224 -1 -1
20 41 85 357 -1 -1
20 744 14 45 99 317 75 48 28 1146 15 604 68 79 -1 -1
20 249 78 37 51 1173 27 887 42 1205 96 59 -1 -1
20 381 45 1042 41 627 6 504 22 1110 85 905 -1 -1
20 844 86 49 -1 -1
20 648 98 1184 44 166 61 423 34 374 93 1331 -1 -1
20 103 6 211 32 450 46 641 -1 -1
20 398 43 2826 62 12 -1 -1
20 183 87 399 -1 -1
20 312 71 1400 5 23 53 728 23 446 73 1059 -1 -1
20 1127 54 257 40 94 85 347 -1 -1
20 357 69 352 -1 -1
20 415 47 1124 -1 -1
20 203 26 417 7 1793 48 544 10 239 84 204 -1 -1
20 477 72 1792 15 296 87 2650 -1 -1
20 388 17 2424 52 1097 47 633 26 249 21 416 86 761 -1 -1
20 39 39 224 2 284 47 829 52 649 -1 -1
20 1468 10 649 39 335 25 237 26 84 57 237 -1 -1
20 709 94 830 -1 -1
20 925 27 1755 35 720 16 332 9 2066 64 2103 -1 -1
20 72 77 98 7 61 21 243 61 467 -1 -1
20 31 12 84 7 1655 59 1091 -1 -1
20 363 0 1352 34 1235 -1 -1
20 69 34 60 53 571 -1 -1
20 558 67 1916 49 149 2 156 13 97 18 351 35 251 -1 -1
20 221 0 748 25 99 88 2062 -1 -1
20 1590 9 3 94 879 -1 -1
20 759 45 252 22 59 30 1262 46 1549 81 242 -1 -1
20 319 0 829 66 676 48 571 30 473 70 1648 -1 -1
20 442 90 1017 57 1132 91 1486 58 66 26 38 30 1483 10 205 80 679 -1 -1
20 684 99 1367 -1 -1
20 3223 70 879 19 1433 11 111 2 679 28 454 -1 -1
20 104 47 516 65 828 -1 -1
20 283 77 324 27 3063 69 1296 53 1548 51 1457 13 1322 78 36 -1 -1
20 468 21 58 61 830 62 46 57 669 33 151 14 1152 40 423 67 846 -1 -1
20 191 51 720 27 1346 11 32 26 39 39 758 38 254 91 341 -1 -1
20 753 65 179 3 432 22 909 38 218 6 1144 80 743 -1 -1
20 465 60 11 52 55 81 153 -1 -1
20 1095 93 339 -1 -1
20 167 41 13 -1 -1
20 170 47 191 64 992 26 115 13 409 62 146 -1 -1
20 642 26 338 31 497 14 534 42 776 -1 -1
20 108 48 780 5 1127 79 452 -1 -1
20 686 4 47 50 248 -1 -1
20 100 66 1531 41 58 38 801 73 75 -1 -1
20 132 74 76 -1 -1
20 127 48 609 19 405 74 1127 51 218 24 274 31 527 37 273 -1 -1
20 1061 59 416 15 2703 89 498 -1 -1
20 1170 24 570 44 1477 64 1629 -1 -1
20 115 23 229 70 221 -1 -1
20 420 95 5 75 179 32 16 9 119 38 1351 -1 -1
20 506 43 37 -1 -1
20 212 3 1498 71 150 -1 -1
20 1660 96 449 -1 -1
20 186 44 91 58 14 61 56 67 622 -1 -1
20 285 96 45 98 400 60 889 94 453 26 7 54 813 79 622 9 32 99 284 -1 -1
20 151 84 1685 62 52 85 114 71 502 14 173 43 528 83 1492 -1 -1
20 281 83 479 74 270 9 115 46 428 99 514 -1 -1
20 166 45 95 42 28 40 1125 92 1796 -1 -1
20 1735 28 1551 70 3451 -1 -1
20 119 56 45 49 239 60 1071 65 1180 -1 -1
20 19 54 1368 7 629 95 609 -1 -1
20 464 95 186 -1 -1
20 1597 26 11 20 898 60 1026 -1 -1
20 900 75 123 79 113 -1 -1
20 58 43 2346 64 114 35 1588 85 287 -1 -1
20 502 50 1118 76 359 42 27 90 57 -1 -1
20 416 62 629 -1 -1
20 526 82 799 -1 -1
20 127 7 248 43 1008 41 1504 44 1452 16 228 99 150 -1 -1
20 27 15 110 51 1612 37 1027 26 138 85 97 -1 -1
20 940 79 13 -1 -1
20 442 85 80 67 123 54 613 90 1102 -1 -1
20 2245 28 969 38 330 31 127 37 94 83 15 -1 -1
20 133 93 373 -1 -1
20 867 91 65 -1 -1
20 1903 3 556 88 995 -1 -1
20 660 4 156 37 275 74 168 -1 -1
20 105 51 300 26 151 46 523 -1 -1
20 94 31 18 44 102 14 410 29 516 65 115 -1 -1
20 897 15 200 54 1574 58 778 86 331 -1 -1
20 246 26 769 7 1377 45 509 25 544 15 936 86 69 -1 -1
20 132 45 211 54 1865 0 3 69 483 -1 -1
20 551 33 107 57 1283 83 906 -1 -1
20 1169 41 324 9 610 12 139 20 134 7 510 45 508 -1 -1
20 159 34 1004 53 110 40 289 56 1329 -1 -1
20 1083 15 228 90 376 -1 -1
20 760 50 775 51 345 0 121 27 1116 51 165 -1 -1
20 329 25 105 16 90 83 248 -1 -1
20 572 60 293 70 3155 94 182 -1 -1
20 83 96 795 -1 -1
20 1414 11 1092 4 650 92 1074 -1 -1
20 349 27 379 28 188 29 215 54 79 97 267 -1 -1
20 658 9 152 67 703 -1 -1
20 11 74 768 8 1688 32 69 74 96 -1 -1
20 153 87 351 36 1869 10 586 19 162 33 1003 49 431 -1 -1
20 449 75 340 -1 -1
20 415 6 194 48 275 45 508 10 247 20 398 1 424 8 317 23 1756 92 1875 -1 -1
20 4 67 152 90 468 79 747 42 149 17 33 90 326 -1 -1
20 196 19 1255 55 81 -1 -1
20 671 94 999 -1 -1
20 144 67 11 -1 -1
20 629 72 947 -1 -1
20 2057 91 1221 -1 -1
20 358 40 30 48 347 9 658 53 855 -1 -1
20 308 68 1175 27 75 87 371 -1 -1
20 1641 46 368 32 1042 0 2073 8 67 48 1335 37 366 32 2809 14 2250 20 205 33 414 91 88 -1 -1
20 42 87 162 51 28 25 1082 80 15 -1 -1
20 550 16 198 97 224 -1 -1
20 664 9 1499 5 112 91 239 -1 -1
20 316 27 1820 90 790 -1 -1
20 617 76 147 -1 -1
20 228 76 101 62 247 80 1986 37 816 7 3791 2 134 29 969 33 235 65 706 -1 -1
20 680 28 51 48 1298 18 254 19 163 66 408 -1 -1
20 201 46 46 84 773 -1 -1
20 49 56 498 48 1850 4 164 24 155 60 259 -1 -1
20 695 49 1037 36 1039 0 1804 5 374 91 114 -1 -1
20 1068 62 1328 9 1702 62 71 -1 -1
20 55 48 1629 50 384 61 1211 96 595 -1 -1
20 85 21 199 31 332 54 222 -1 -1
20 466 88 354 96 283 -1 -1
20 130 18 2009 55 328 -1 -1
20 446 1 510 22 199 18 95 57 1663 52 320 78 463 -1 -1
20 215 17 99 63 1372 -1 -1
20 104 0 3582 5 389 17 2369 66 153 -1 -1
20 762 34 121 19 1371 92 175 -1 -1
20 16 66 60 44 856 98 943 -1 -1
20 863 26 72 12 32 6 1365 84 793 -1 -1
20 399 44 229 0 155 43 279 38 254 57 1548 -1 -1
20 308 92 351 48 847 30 400 32 1108 23 524 65 74 -1 -1
20 1619 96 37 -1 -1
20 1145 59 447 -1 -1
20 618 22 741 78 138 -1 -1
20 1098 65 1154 18 9 2 542 91 438 -1 -1
20 193 97 464 -1 -1
20 1155 41 217 72 417 -1 -1
20 304 95 287 -1 -1
20 1240 4 1697 74 784 -1 -1
20 70 98 1206 -1 -1
20 372 71 545 64 653 38 262 25 920 44 565 37 168 26 1527 83 573 -1 -1
20 1265 40 520 16 883 43 1967 66 399 -1 -1
20 1214 31 1500 72 1296 60 163 53 627 95 86 -1 -1
20 11 10 1872 5 850 51 67 -1 -1
20 118 78 461 -1 -1
20 601 97 29 6 210 84 186 -1 -1
20 924 57 5 -1 -1
20 1277 13 126 27 74 32 813 58 114 -1 -1
20 53 96 511 -1 -1
20 43 31 432 54 233 64 250 -1 -1
20 324 39 1201 62 620 -1 -1
20 30 47 31 70 75 38 552 26 671 15 103 84 968 -1 -1
20 1130 84 394 -1 -1
20 449 28 1877 31 1090 40 404 -1 -1
20 1060 73 132 -1 -1
20 1320 0 335 55 27 -1 -1
20 1203 10 334 86 319 -1 -1
20 276 64 938 1 423 36 50 46 376 -1 -1
20 153 9 262 94 916 -1 -1
20 492 46 759 60 1324 -1 -1
20 83 36 33 14 784 59 205 24 458 63 331 -1 -1
20 305 58 66 46 1101 45 1288 19 669 1 96 43 15 -1 -1
20 1888 1 942 22 1984 85 93 -1 -1
20 493 8 397 3 637 90 454 -1 -1
20 67 46 19 45 355 52 112 87 1704 -1 -1
20 98 9 666 6 9 95 523 -1 -1
20 476 53 134 -1 -1
20 168 31 946 55 262 -1 -1
20 1017 58 1089 5 1236 73 527 -1 -1
20 581 46 59 67 199 -1 -1
20 283 34 440 63 2424 -1 -1
20 1276 81 120 -1 -1
20 121 74 843 -1 -1
20 406 38 614 93 953 -1 -1
20 177 95 384 -1 -1
20 75 44 1203 32 47 75 482 -1 -1
20 558 36 226 5 25 86 341 -1 -1
20 1135 70 702 -1 -1
20 203 36 174 41 210 63 673 -1 -1
20 274 73 43 27 79 2 672 18 901 1 1513 72 320 -1 -1
20 689 68 258 7 616 44 460 73 534 -1 -1
20 104 95 118 -1 -1
20 15 38 373 78 1160 -1 -1
20 887 96 279 -1 -1
20 285 63 460 -1 -1
20 88 43 646 56 18 98 822 -1 -1
20 287 75 129 32 443 16 554 87 469 -1 -1
20 93 54 1490 7 148 89 2217 -1 -1
20 40 1 1323 89 503 -1 -1
20 924 39 591 82 916 -1 -1
20 608 24 215 81 1018 -1 -1
21 44 48 96 30 1558 61 995 -1 -1
21 920 57 51 55 1406 32 709 31 949 10 691 85 650 -1 -1
21 107 48 513 78 1229 29 793 33 580 97 1391 -1 -1
21 222 63 638 78 687 -1 -1
21 84 96 33 -1 -1
21 803 15 54 87 222 -1 -1
21 99 97 154 -1 -1
21 372 42 351 73 50 -1 -1
21 434 51 525 1 1107 45 1511 -1 -1
21 2243 75 876 -1 -1
21 531 32 47 40 90 61 16 -1 -1
21 1366 66 231 -1 -1
21 346 18 81 57 349 89 50 -1 -1
21 386 67 848 -1 -1
21 121 77 2098 5 493 55 87 24 1057 62 547 -1 -1
21 662 78 156 51 560 20 185 91 878 -1 -1
21 262 15 873 63 1806 -1 -1
21 1102 63 1017 61 1061 81 672 -1 -1
21 813 79 170 1 40 10 90 9 17 82 55 -1 -1
21 173 42 17 33 151 49 444 -1 -1
21 57 38 321 72 878 -1 -1
21 665 82 72 45 199 32 343 18 714 63 370 -1 -1
21 1112 58 421 66 654 96 47 -1 -1
21 162 70 694 43 637 49 307 7 909 67 98 61 326 21 79 10 228 72 210 -1 -1
21 337 97 179 -1 -1
21 141 82 177 79 176 7 468 79 608 -1 -1
21 1009 7 584 10 491 89 519 -1 -1
21 110 54 144 18 1079 86 1418 63 72 68 3057 33 335 69 811 56 20 23 766 92 352 -1 -1
21 773 93 30 -1 -1
21 1234 90 1241 -1 -1
21 1177 23 51 11 23 66 568 -1 -1
21 85 33 647 23 888 49 361 -1 -1
21 1210 87 10 76 100 86 1816 22 60 68 31 -1 -1
21 911 15 114 96 272 59 471 24 266 96 1277 -1 -1
21 503 46 1540 16 1274 51 3723 -1 -1
21 867 55 465 73 2144 -1 -1
21 504 42 524 23 235 89 645 -1 -1
21 185 81 587 54 951 75 1618 14 425 82 682 -1 -1
21 734 58 303 74 89 36 133 63 311 19 93 99 1805 -1 -1
21 204 29 1219 87 245 -1 -1
21 1044 28 69 56 963 16 253 77 164 -1 -1
21 197 38 1275 54 436 -1 -1
21 794 94 320 -1 -1
21 516 48 70 89 519 -1 -1
21 1383 89 1317 -1 -1
21 434 11 207 15 34 31 187 22 704 12 259 16 190 97 1283 -1 -1
21 382 44 604 9 130 20 561 15 132 99 98 -1 -1
21 716 7 222 49 10 45 391 32 54 59 163 -1 -1
21 652 68 863 13 845 47 228 25 181 72 1405 -1 -1
21 220 39 90 51 15 6 446 90 970 -1 -1
21 1243 67 1841 5 1035 16 600 64 290 88 150 -1 -1
21 177 64 1357 12 2343 76 635 -1 -1
21 96 88 89 -1 -1
21 564 60 144 61 549 83 791 -1 -1
21 77 14 643 75 884 -1 -1
21 545 22 37 48 669 97 22 -1 -1
21 107 41 1231 27 1689 30 12 6 2287 8 271 9 150 29 243 -1 -1
21 767 19 541 74 1309 -1 -1
21 245 48 454 89 896 -1 -1
21 1769 3 448 41 112 71 1395 -1 -1
21 32 81 1463 44 974 70 969 38 947 60 509 6 110 94 258 -1 -1
21 820 14 69 84 226 44 853 99 115 -1 -1
21 373 23 624 60 219 -1 -1
21 601 61 40 19 311 49 30 23 1251 24 1139 25 1291 64 2308 -1 -1
21 1065 84 853 -1 -1
21 724 84 1036 -1 -1
21 2658 90 189 26 112 43 279 98 271 -1 -1
21 174 16 1360 63 172 -1 -1
21 653 4 254 21 312 20 579 97 3585 -1 -1
21 1023 52 233 76 487 3 672 52 698 13 183 75 313 -1 -1
21 44 6 1621 74 105 -1 -1
21 877 79 267 -1 -1
21 4 46 263 12 417 91 348 -1 -1
21 630 26 574 40 1193 97 663 -1 -1
21 456 69 45 94 117 -1 -1
21 563 14 97 62 139 64 575 3 2640 26 1841 50 237 -1 -1
21 594 36 183 89 2469 -1 -1
21 814 47 388 89 62 -1 -1
21 489 46 723 69 549 -1 -1
21 456 6 196 2 1182 66 108 80 308 -1 -1
21 915 9 401 74 306 65 534 32 684 86 529 -1 -1
21 108 85 181 -1 -1
21 323 87 742 96 312 -1 -1
21 617 36 785 38 70 22 1579 11 118 35 735 15 2076 84 1482 -1 -1
21 877 98 412 -1 -1
21 1866 4 1098 48 161 19 131 77 247 -1 -1
21 357 4 43 84 517 -1 -1
21 709 5 314 23 1132 39 1606 40 72 49 1710 -1 -1
21 201 60 753 90 276 41 568 45 241 41 33 52 512 23 125 48 2081 78 1486 -1 -1
21 2429 75 657 79 535 62 713 25 212 70 1561 -1 -1
21 1291 4 79 59 319 0 403 23 38 77 588 -1 -1
21 218 18 705 58 331 64 421 -1 -1
21 339 30 151 46 180 66 262 -1 -1
21 297 23 430 71 597 62 409 24 1275 15 7 10 420 17 269 38 68 13 168 66 993 -1 -1
21 360 62 97 87 340 93 92 33 676 34 434 80 391 -1 -1
21 575 23 488 83 23 -1 -1
21 582 50 2301 15 114 74 440 -1 -1
21 554 48 432 61 354 -1 -1
21 306 79 173 12 659 49 2584 3 387 86 976 -1 -1
21 256 11 35 94 726 -1 -1
21 359 84 462 -1 -1
21 860 80 83 75 55 76 782 -1 -1
21 40 90 423 14 196 19 220 47 443 61 533 -1 -1
21 448 45 226 78 396 -1 -1
21 1819 40 56 8 1104 20 2234 95 646 -1 -1
21 351 82 336 69 144 33 857 55 1325 94 888 -1 -1
21 525 96 13 -1 -1
21 141 99 213 1 514 39 271 46 28 52 16 96 148 -1 -1
21 150 75 739 46 655 18 130 11 122 23 133 90 1514 -1 -1
21 1182 77 2227 1 214 51 421 -1 -1
21 227 74 451 -1 -1
21 433 72 348 -1 -1
21 32 85 127 -1 -1
21 1255 72 159 16 391 96 353 -1 -1
21 1015 10 786 37 333 16 1832 19 242 66 30 -1 -1
21 226 94 622 49 444 19 638 66 1128 85 432 -1 -1
21 26 73 1051 -1 -1
21 68 54 920 38 23 48 80 32 45 80 281 -1 -1
21 1806 88 1310 70 399 56 179 34 497 56 261 0 62 32 880 0 68 18 591 94 361 -1 -1
21 611 78 107 76 576 30 371 41 471 18 125 73 728 -1 -1
21 375 11 250 3 783 75 29 -1 -1
21 438 68 1004 17 117 60 790 -1 -1
21 545 66 158 52 276 65 19 46 64 41 428 86 681 -1 -1
21 290 76 195 -1 -1
21 966 85 597 -1 -1
21 209 19 613 4 566 75 1156 -1 -1
21 113 61 1352 2 966 64 25 -1 -1
21 304 72 339 -1 -1
21 213 43 1814 37 785 87 151 69 415 70 1088 50 975 76 945 43 683 18 1778 3 2603 0 56 68 246 -1 -1
21 33 0 857 29 300 11 469 45 411 36 1041 83 1492 -1 -1
21 19 33 436 66 256 -1 -1
21 684 15 1808 36 1034 43 197 -1 -1
21 550 43 334 65 2124 -1 -1
21 969 89 61 -1 -1
21 378 22 37 62 118 42 86 44 882 91 218 -1 -1
21 132 64 2024 6 99 88 2580 -1 -1
21 12 71 334 76 276 41 70 82 246 -1 -1
21 2826 92 89 30 382 97 3228 -1 -1
21 293 11 961 58 22 -1 -1
21 250 48 452 36 302 57 488 -1 -1
21 541 28 37 13 62 38 995 63 434 -1 -1
21 510 71 919 28 66 72 407 -1 -1
21 1449 43 52 -1 -1
21 419 62 63 43 582 52 334 47 771 1 457 25 535 67 229 -1 -1
21 578 62 527 18 88 9 880 22 622 77 219 -1 -1
21 926 26 494 59 525 -1 -1
21 1459 68 1007 -1 -1
21 2 35 859 91 1445 -1 -1
21 136 88 12 -1 -1
21 1596 98 1749 -1 -1
21 2410 74 1315 57 262 30 1177 49 577 96 322 -1 -1
21 291 66 124 33 8 7 516 18 114 33 143 13 616 9 107 76 792 -1 -1
21 972 13 13 56 392 -1 -1
21 1305 66 805 -1 -1
21 63 97 1856 61 458 95 806 -1 -1
21 372 53 434 47 436 13 79 4 356 14 12 70 384 -1 -1
21 875 60 968 -1 -1
21 606 1 614 71 750 -1 -1
21 818 60 529 -1 -1
21 706 75 1692 -1 -1
21 941 2 547 90 328 -1 -1
21 1727 26 27 84 178 -1 -1
21 532 0 258 68 621 -1 -1
21 516 10 46 1 720 65 358 -1 -1
21 556 66 351 28 35 73 217 80 52 -1 -1
21 109 19 1684 69 244 -1 -1
21 2661 16 126 10 82 82 26 -1 -1
21 1131 28 229 64 140 -1 -1
21 679 56 399 12 581 71 678 -1 -1
21 23 60 1095 20 88 84 148 -1 -1
21 371 32 548 76 257 -1 -1
21 365 62 152 41 555 80 340 -1 -1
21 1561 22 1377 0 1451 99 678 -1 -1
21 140 92 53 -1 -1
21 50 31 1208 74 482 26 31 43 562 63 825 -1 -1
21 892 81 1738 48 297 45 796 47 319 22 764 38 1342 10 20 56 156 -1 -1
21 1771 45 476 56 521 -1 -1
21 123 55 253 40 466 80 305 -1 -1
21 24 34 1060 86 28 -1 -1
21 509 34 229 26 64 77 428 -1 -1
21 80 25 380 52 450 -1 -1
21 1540 3 509 41 15 65 513 56 997 9 64 96 220 -1 -1
21 54 2 106 37 592 49 888 65 39 -1 -1
21 128 48 318 2 62 41 2486 50 217 59 2272 -1 -1
21 773 30 1327 0 1639 29 4745 33 7 -1 -1
21 757 96 240 -1 -1
21 945 73 108 58 803 93 1560 -1 -1
21 836 94 865 -1 -1
21 185 46 1396 45 225 8 809 37 383 84 445 -1 -1
21 1476 22 1193 61 142 -1 -1
21 75 87 379 72 1358 85 5 -1 -1
21 1161 85 132 -1 -1
21 71 24 390 17 439 84 1406 -1 -1
21 140 55 452 85 2749 91 2 -1 -1
21 1056 43 328 97 370 -1 -1
21 170 45 274 -1 -1
21 226 51 663 92 1049 -1 -1
21 1216 91 694 -1 -1
21 416 31 1589 14 1006 46 534 -1 -1
21 1243 65 874 -1 -1
21 675 40 751 39 145 49 608 48 37 11 576 3 39 15 113 2 2312 64 33 -1 -1
21 1014 90 246 -1 -1
22 988 46 951 86 1748 -1 -1
22 77 93 430 -1 -1
22 975 77 682 85 189 -1 -1
22 81 29 58 46 135 -1 -1
22 89 18 162 89 495 -1 -1
22 150 9 32 82 204 -1 -1
22 309 64 269 86 3825 49 1804 76 277 54 632 5 234 68 35 -1 -1
22 218 13 625 1 678 69 363 30 262 38 390 58 1443 -1 -1
22 1264 45 926 78 5 -1 -1
22 451 38 562 40 299 49 134 30 2027 37 1838 38 3399 62 199 -1 -1
22 1016 93 360 49 79 32 523 19 69 23 778 91 645 -1 -1
22 691 7 87 36 66 56 221 -1 -1
22 459 92 1402 -1 -1
22 256 18 611 10 130 73 135 -1 -1
22 783 16 608 44 1873 -1 -1
22 405 93 274 -1 -1
22 766 82 101 93 250 63 1477 85 178 29 61 34 302 60 144 -1 -1
22 64 85 484 34 178 63 284 24 1502 92 691 -1 -1
22 594 96 301 34 309 0 74 25 389 95 1361 -1 -1
22 122 97 564 48 1196 30 534 91 1157 -1 -1
22 1109 84 277 -1 -1
22 503 63 126 41 927 36 119 97 60 -1 -1
22 1613 45 375 59 24 66 91 64 2515 34 397 9 38 88 286 -1 -1
22 254 37 256 61 884 -1 -1
22 280 76 2258 -1 -1
22 295 81 735 32 9 90 487 -1 -1
22 706 23 125 84 4 35 78 34 863 53 3072 67 47 -1 -1
22 263 43 509 66 960 11 106 99 3 -1 -1
22 1216 83 582 73 88 50 134 73 1002 -1 -1
22 173 81 370 -1 -1
22 591 83 227 95 489 -1 -1
22 525 41 1152 66 624 -1 -1
22 5 43 285 15 329 94 1472 -1 -1
22 118 42 803 46 105 86 837 -1 -1
22 1302 73 1946 8 992 22 50 21 156 71 533 -1 -1
22 144 24 1144 46 990 -1 -1
22 348 97 444 21 120 77 1204 48 208 3 298 82 849 -1 -1
22 49 15 836 79 567 -1 -1
22 1276 77 117 17 20 99 1549 -1 -1
22 326 42 20 43 181 73 1802 -1 -1
22 700 93 457 40 354 62 8 0 468 29 137 73 431 -1 -1
22 703 11 203 3 416 28 427 -1 -1
22 523 85 701 66 257 98 435 -1 -1
22 520 23 1522 58 79 77 487 -1 -1
22 267 0 315 31 1688 42 11 -1 -1
22 449 42 632 7 44 44 748 -1 -1
22 166 67 322 2 770 59 319 9 2067 62 179 -1 -1
22 14 92 1219 80 112 23 511 24 1477 52 804 11 271 45 466 -1 -1
22 62 55 66 36 286 3 53 68 275 -1 -1
22 1718 50 102 62 505 -1 -1
22 1857 0 1424 91 550 -1 -1
22 315 42 463 27 215 94 1588 -1 -1
22 1460 89 158 61 4733 85 578 36 1076 62 228 3 4 34 69 67 635 -1 -1
22 309 8 438 28 130 39 164 12 634 72 668 -1 -1
22 234 1 207 58 224 -1 -1
22 2635 90 544 -1 -1
22 316 32 430 51 173 54 6 61 26 43 497 11 221 5 320 78 1289 -1 -1
22 293 82 168 6 894 38 94 -1 -1
22 113 33 345 18 785 98 1355 -1 -1
22 363 48 523 92 985 -1 -1
22 573 16 914 54 43 3 347 34 574 11 62 27 307 14 1594 52 217 -1 -1
22 1570 39 104 27 195 19 607 58 920 -1 -1
22 380 32 1246 47 1187 10 253 42 271 50 642 93 213 -1 -1
22 60 10 269 43 916 28 121 88 1540 -1 -1
22 1879 3 1010 19 14 75 163 -1 -1
22 14 56 106 31 813 70 4209 -1 -1
22 2190 74 190 99 149 -1 -1
22 603 72 1559 94 487 36 190 20 231 59 538 -1 -1
22 645 9 909 50 58 32 1509 88 338 -1 -1
22 129 45 498 52 98 89 62 -1 -1
22 303 63 1258 -1 -1
22 690 15 469 47 83 46 105 -1 -1
22 1070 35 624 15 69 27 509 70 237 -1 -1
22 305 51 1052 44 132 21 1709 12 1919 38 521 46 305 67 171 -1 -1
22 138 49 257 72 386 -1 -1
22 836 94 1393 90 221 63 751 61 622 1 1989 53 1474 -1 -1
22 2198 39 1892 21 490 65 1548 -1 -1
22 881 36 26 29 2350 75 106 -1 -1
22 29 63 712 54 417 23 96 62 733 -1 -1
22 269 64 134 1 603 15 2376 23 1091 18 3164 96 5 -1 -1
22 224 87 594 53 954 64 480 46 284 78 1036 -1 -1
22 386 72 118 92 14 49 100 38 599 11 1712 14 857 24 10 19 552 9 54 51 402 -1 -1
22 12 87 326 -1 -1
22 511 69 548 53 667 65 1446 63 75 30 284 54 104 1 19 19 187 45 694 -1 -1
22 374 47 83 42 85 40 902 15 166 45 1885 -1 -1
22 1266 66 1815 91 579 -1 -1
22 525 86 28 77 106 65 1031 91 681 11 175 15 725 32 236 16 181 57 529 -1 -1
22 1003 67 333 61 130 1 300 18 1362 38 28 -1 -1
22 125 32 110 23 151 40 1277 15 156 32 185 95 866 -1 -1
22 1896 23 1256 66 663 99 181 -1 -1
22 45 48 415 23 210 21 1192 26 15 57 973 -1 -1
22 457 12 500 7 473 61 246 -1 -1
22 247 6 711 32 35 85 397 -1 -1
22 1373 9 160 59 526 -1 -1
22 360 53 1398 60 117 70 190 -1 -1
22 80 40 163 75 362 -1 -1
22 497 62 83 34 119 28 682 36 275 -1 -1
22 510 25 54 36 1550 -1 -1
22 2065 97 74 68 577 93 1179 6 265 79 488 -1 -1
22 575 31 346 21 129 66 51 53 507 6 2268 13 892 71 1942 -1 -1
22 292 39 718 -1 -1
22 92 12 301 71 126 -1 -1
22 753 7 265 25 215 68 1995 -1 -1
22 277 93 484 -1 -1
22 120 92 146 -1 -1
22 1076 33 21 90 283 -1 -1
22 681 48 7 78 1642 84 972 -1 -1
22 1329 89 251 -1 -1
22 2432 90 341 -1 -1
22 557 53 454 -1 -1
22 174 28 562 90 244 -1 -1
22 1369 46 193 47 408 95 10 -1 -1
22 459 93 119 -1 -1
22 51 43 438 57 949 -1 -1
22 385 72 244 75 717 74 85 -1 -1
22 511 10 173 43 1587 69 155 -1 -1
22 845 18 87 14 417 78 398 -1 -1
22 1513 92 43 4 614 56 262 6 1236 74 233 -1 -1
22 578 77 489 -1 -1
22 479 30 581 20 615 2 935 80 506 -1 -1
22 88 2 396 96 449 -1 -1
22 748 45 2388 46 1179 17 1511 72 722 -1 -1
22 444 25 36 63 19 46 566 17 300 5 1346 68 1192 -1 -1
22 2852 1 18 48 973 31 40 47 136 84 353 -1 -1
22 619 71 420 -1 -1
22 10 86 615 -1 -1
22 996 13 2917 63 41 -1 -1
22 438 11 524 44 66 41 41 87 347 -1 -1
22 252 86 1379 -1 -1
22 81 4 239 66 621 -1 -1
22 100 37 35 20 412 47 499 -1 -1
22 503 36 124 66 381 -1 -1
22 711 76 182 97 71 -1 -1
22 2148 6 208 50 510 -1 -1
22 961 89 208 -1 -1
22 181 42 33 3 111 32 84 -1 -1
22 249 60 280 82 42 -1 -1
22 442 37 212 28 291 11 249 78 127 -1 -1
22 84 67 527 53 79 54 489 20 121 12 246 98 130 -1 -1
22 61 76 2090 42 628 99 487 -1 -1
22 1723 65 7 94 305 47 905 84 152 -1 -1
22 2723 46 263 47 617 36 65 8 1435 94 246 -1 -1
22 881 2 156 29 344 99 1535 -1 -1
22 3830 73 1161 61 220 67 51 94 243 -1 -1
22 302 41 21 -1 -1
22 1263 39 281 57 11 45 365 64 991 -1 -1
22 1565 40 451 25 283 76 379 -1 -1
22 34 6 2683 98 1375 -1 -1
22 610 94 156 -1 -1
22 1085 70 160 -1 -1
22 744 57 235 -1 -1
22 744 48 76 96 85 -1 -1
22 1336 45 3342 11 52 96 12 -1 -1
22 1204 82 1400 93 97 -1 -1
22 157 42 348 -1 -1
22 533 66 1005 -1 -1
22 1793 51 2344 38 72 22 1633 16 264 36 995 11 3476 8 292 75 392 -1 -1
22 947 57 1628 65 689 -1 -1
22 405 3 1025 83 443 -1 -1
22 439 54 309 28 947 90 740 -1 -1
22 397 29 156 12 910 54 262 -1 -1
22 139 76 1672 -1 -1
22 120 94 273 -1 -1
22 91 30 456 69 435 -1 -1
22 2744 34 332 57 229 28 906 34 92 55 962 -1 -1
22 1368 60 1514 58 91 63 226 -1 -1
22 573 19 192 5 469 35 529 82 488 -1 -1
22 2211 52 329 42 174 0 286 83 648 -1 -1
22 366 87 482 46 530 26 156 69 249 45 151 1 389 40 2577 -1 -1
22 225 14 1893 85 841 -1 -1
22 1108 11 314 97 120 -1 -1
22 791 87 362 -1 -1
22 70 63 163 66 182 3 330 25 62 56 38 -1 -1
22 1033 71 366 97 915 -1 -1
22 279 65 995 5 294 79 185 -1 -1
22 375 12 173 35 1159 75 1239 -1 -1
22 707 84 353 -1 -1
22 1418 5 48 35 1232 25 531 16 17 6 31 33 34 -1 -1
22 611 6 1993 52 610 -1 -1
22 336 21 765 59 790 -1 -1
22 571 43 996 11 612 35 201 37 2508 -1 -1
22 1444 79 769 -1 -1
22 401 11 753 68 980 -1 -1
22 334 59 126 49 410 71 426 -1 -1
22 927 24 129 84 411 -1 -1
22 45 14 733 84 107 78 362 36 372 50 77 77 299 -1 -1
22 2000 38 712 7 65 18 499 71 636 -1 -1
22 41 89 5343 -1 -1
22 104 10 569 90 773 -1 -1
22 203 58 1196 89 133 -1 -1
22 1788 72 66 54 253 29 363 60 245 -1 -1
22 138 82 114 -1 -1
22 123 18 400 25 487 63 134 -1 -1
22 600 54 925 48 82 56 136 -1 -1
22 876 89 367 18 1247 19 7 24 1322 31 297 98 195 -1 -1
22 288 43 105 83 1197 -1 -1
22 321 96 891 -1 -1
22 423 58 203 -1 -1
22 129 68 39 -1 -1
22 264 24 309 21 266 86 111 -1 -1
22 78 35 304 48 169 69 1301 -1 -1
22 46 38 1064 44 354 84 305 -1 -1
22 856 69 151 94 249 -1 -1
22 789 97 1479 -1 -1
23 1123 56 503 33 706 72 382 -1 -1
23 32 49 1105 7 1081 47 433 83 423 -1 -1
23 998 21 1422 28 118 15 153 13 437 6 613 75 1949 -1 -1
23 300 97 579 73 453 91 177 28 1055 56 186 41 168 30 20 22 742 10 233 16 1311 52 1214 -1 -1
23 590 92 986 -1 -1
23 2236 51 40 2 189 28 224 98 275 -1 -1
23 128 4 1311 10 1155 77 73 55 380 87 356 -1 -1
23 98 50 1989 87 1071 -1 -1
23 417 97 123 43 819 22 431 86 1458 -1 -1
23 90 64 132 12 101 94 1328 -1 -1
23 1260 31 408 26 91 44 254 -1 -1
23 47 2 393 82 466 -1 -1
23 1249 62 1902 29 5 11 1086 79 70 18 724 24 627 93 178 -1 -1
23 3873 82 1822 58 120 87 118 40 304 53 533 23 289 7 1026 34 16 -1 -1
23 218 76 472 83 121 85 1545 29 493 6 104 70 42 -1 -1
23 904 1 13 63 176 22 1707 26 284 16 172 11 121 92 1061 -1 -1
23 460 21 627 43 1194 -1 -1
23 1094 15 351 17 513 15 620 74 87 -1 -1
23 668 71 623 78 149 -1 -1
23 1154 34 615 50 341 47 136 15 484 59 1901 27 1302 5 297 87 644 -1 -1
23 108 26 848 89 84 34 388 67 1131 0 425 51 384 -1 -1
23 1541 40 1728 68 159 87 1606 -1 -1
23 442 8 596 1 774 73 289 -1 -1
23 32 54 13 11 100 77 64 -1 -1
23 49 71 1496 -1 -1
23 460 52 994 58 58 47 1015 70 401 -1 -1
23 898 43 639 29 1334 22 445 47 1001 99 277 -1 -1
23 188 73 2143 72 254 28 580 83 424 -1 -1
23 332 9 298 34 961 19 92 25 203 57 2305 -1 -1
23 182 64 1853 9 92 52 1609 99 53 -1 -1
23 934 72 139 -1 -1
23 216 54 17 58 686 84 769 -1 -1
23 126 88 218 -1 -1
23 982 98 299 -1 -1
23 125 39 255 97 219 28 338 22 154 39 1255 -1 -1
23 345 43 51 84 149 -1 -1
23 80 12 925 42 882 13 955 29 147 47 17 23 194 14 35 58 57 -1 -1
23 293 27 1002 18 395 99 309 -1 -1
23 1311 15 485 76 1476 -1 -1
23 922 48 491 32 908 85 65 -1 -1
23 196 0 1 95 758 -1 -1
23 430 86 41 60 327 95 883 70 322 28 523 87 75 -1 -1
23 400 51 411 73 1165 0 601 48 740 31 436 98 953 -1 -1
23 195 79 727 -1 -1
23 1099 18 559 92 286 -1 -1
23 762 49 152 1 655 75 305 -1 -1
23 429 5 962 79 1695 -1 -1
23 346 54 658 43 145 24 1429 74 630 -1 -1
23 567 31 773 72 47 -1 -1
23 470 13 907 5 838 86 362 -1 -1
23 442 66 577 51 105 4 405 6 764 86 916 -1 -1
23 4044 7 577 87 118 -1 -1
23 1023 94 748 59 387 70 137 36 340 84 614 -1 -1
23 46 82 466 51 872 41 2608 51 166 23 127 50 315 85 8 -1 -1
23 324 75 43 85 528 4 208 71 1014 -1 -1
23 744 70 88 27 833 21 380 0 294 14 1470 20 507 29 849 75 515 -1 -1
23 656 25 139 41 2506 84 1035 -1 -1
23 27 36 31 72 160 21 488 43 54 35 133 0 541 12 363 20 1298 71 667 -1 -1
23 62 82 2795 56 9 82 1443 74 172 18 1248 95 152 -1 -1
23 291 50 148 72 107 56 276 10 283 37 593 -1 -1
23 212 76 782 41 100 55 114 20 647 23 313 52 286 -1 -1
23 567 31 364 84 154 61 588 55 91 39 634 43 1539 86 1139 -1 -1
23 284 33 509 58 928 36 399 52 934 80 38 -1 -1
23 139 39 590 22 402 41 229 47 765 36 62 60 1707 -1 -1
23 918 45 59 21 183 35 790 78 66 85 983 -1 -1
23 40 72 234 9 857 60 211 58 19 38 967 45 188 54 125 -1 -1
23 2582 52 525 51 757 15 85 27 273 96 1680 -1 -1
23 1810 43 1212 19 713 14 1772 12 1648 75 2335 -1 -1
23 825 81 791 70 365 1 371 41 459 4 618 96 165 -1 -1
23 295 19 492 60 166 64 199 29 54 75 773 -1 -1
23 392 41 367 24 667 89 411 27 32 37 425 52 245 43 225 6 125 53 87 -1 -1
23 109 3 706 1 378 87 434 -1 -1
23 90 27 56 70 803 -1 -1
23 394 78 127 49 1636 29 238 35 106 63 1152 50 861 53 423 49 235 83 951 -1 -1
23 129 5 118 27 393 70 608 -1 -1
23 111 85 608 39 1503 13 141 68 593 -1 -1
23 102 20 588 96 217 -1 -1
23 889 15 15 91 594 -1 -1
23 117 54 432 -1 -1
23 91 70 547 94 245 -1 -1
23 344 69 38 41 204 44 1323 37 1444 19 3097 56 1409 -1 -1
23 1279 84 915 -1 -1
23 2 17 285 60 875 -1 -1
23 840 3 382 70 774 -1 -1
23 1017 95 519 37 2069 71 287 -1 -1
23 66 25 181 17 272 13 758 81 1271 -1 -1
23 400 56 557 67 89 86 437 -1 -1
23 142 72 619 18 1624 92 335 -1 -1
23 499 5 144 45 570 7 87 75 340 -1 -1
23 371 20 313 42 196 12 193 77 419 -1 -1
23 683 63 364 33 644 45 27 71 32 -1 -1
23 1363 43 821 3 148 97 573 -1 -1
23 31 63 835 8 510 60 346 29 815 32 1179 26 323 1 452 41 962 -1 -1
23 1043 49 175 73 597 -1 -1
23 688 22 1806 66 1244 -1 -1
23 138 54 933 24 650 83 1185 -1 -1
23 155 68 351 55 549 3 1100 79 2868 -1 -1
23 621 43 267 57 474 16 381 25 255 85 214 -1 -1
23 2958 22 632 0 435 76 682 -1 -1
23 310 59 359 91 9 -1 -1
23 2040 16 1247 22 334 53 2010 52 370 10 889 27 228 12 195 13 1097 61 809 -1 -1
23 882 53 1586 13 714 54 1214 80 38 -1 -1
23 176 89 17 -1 -1
23 483 56 5 87 897 -1 -1
23 361 44 1205 68 351 -1 -1
23 991 44 106 4 320 76 237 -1 -1
23 915 97 786 -1 -1
23 2067 68 1405 42 120 51 691 77 762 -1 -1
23 1055 55 275 54 489 5 93 83 229 -1 -1
23 623 45 680 70 580 72 869 38 149 69 262 -1 -1
23 673 44 596 71 126 37 1590 21 682 22 266 30 539 -1 -1
23 1143 95 1067 -1 -1
23 371 66 1413 88 180 27 14 54 126 -1 -1
23 844 96 43 50 2334 70 1365 11 479 56 621 -1 -1
23 248 35 387 25 614 45 315 12 150 15 1030 8 1702 80 441 -1 -1
23 71 74 410 -1 -1
23 1256 48 1304 72 117 59 279 61 56 65 1226 52 72 70 152 22 353 70 2191 -1 -1
23 2058 81 278 65 1827 32 164 83 46 -1 -1
23 406 81 1213 18 178 2 973 32 689 -1 -1
23 316 9 79 37 475 18 392 49 17 -1 -1
23 454 95 429 -1 -1
23 15 35 502 92 436 -1 -1
23 634 38 10 48 1498 69 1161 -1 -1
23 628 52 652 10 1381 2 1035 65 386 -1 -1
23 693 36 941 46 730 13 698 56 201 -1 -1
23 1882 4 453 31 123 96 1191 -1 -1
23 1067 44 758 36 200 92 50 -1 -1
23 988 0 295 55 282 58 342 -1 -1
23 3504 55 367 73 1562 4 1256 99 782 -1 -1
23 208 50 18 14 2043 16 822 94 35 -1 -1
23 32 17 3138 20 612 28 701 -1 -1
23 1351 51 820 2 121 41 986 24 39 84 326 -1 -1
23 950 89 659 -1 -1
23 138 44 60 57 471 95 68 -1 -1
23 118 56 63 54 190 64 710 90 239 -1 -1
23 28 84 85 88 605 52 407 38 19 10 67 17 76 84 18 -1 -1
23 162 13 151 97 958 -1 -1
23 1387 73 205 25 463 93 191 -1 -1
23 302 52 464 98 402 -1 -1
23 416 7 625 51 375 -1 -1
23 195 30 1276 52 1464 31 462 9 1108 53 170 -1 -1
23 584 79 96 47 737 77 60 95 490 -1 -1
23 547 80 1883 49 54 76 188 25 1458 1 568 31 214 62 192 -1 -1
23 322 86 438 -1 -1
23 153 97 1125 0 1844 81 289 94 235 -1 -1
23 678 89 554 -1 -1
23 181 93 564 48 1611 58 1244 -1 -1
23 368 82 800 -1 -1
23 1206 84 18 -1 -1
23 31 27 167 76 92 -1 -1
23 1523 35 521 26 913 54 973 -1 -1
23 22 20 575 72 464 -1 -1
23 419 98 695 -1 -1
23 1065 85 849 16 388 1 38 94 32 -1 -1
23 3441 9 593 57 1211 24 1259 49 1316 61 532 -1 -1
23 26 89 173 -1 -1
23 337 0 2038 60 253 1 1344 19 449 29 2620 40 398 16 9 86 262 -1 -1
23 164 8 751 44 2408 82 69 -1 -1
23 493 32 295 46 538 32 87 31 81 94 13 -1 -1
23 1574 60 50 69 1469 87 434 27 11 9 828 34 1191 40 1683 -1 -1
23 491 25 294 79 216 -1 -1
23 188 64 1856 87 60 -1 -1
23 86 54 502 89 3009 -1 -1
23 1383 11 127 5 542 88 233 -1 -1
23 171 95 1724 66 254 97 206 79 457 24 512 77 1563 -1 -1
23 552 81 442 64 874 54 476 1 247 65 156 -1 -1
23 426 95 159 66 670 16 1233 95 1508 -1 -1
23 567 51 35 59 380 62 313 49 437 3 1454 18 435 16 114 2 134 47 55 -1 -1
23 276 43 423 93 234 -1 -1
23 351 4 760 53 893 -1 -1
23 1848 44 1111 76 1260 -1 -1
23 1487 6 125 59 106 40 2277 47 324 50 914 98 521 -1 -1
23 975 95 94 59 1178 55 18 74 779 69 995 90 62 -1 -1
23 329 6 2002 92 382 -1 -1
23 311 37 398 41 269 90 476 -1 -1
23 721 83 1469 -1 -1
23 151 97 1652 -1 -1
23 257 75 625 -1 -1
23 105 31 237 41 36 -1 -1
23 154 85 1414 36 110 52 463 17 723 58 7 -1 -1
23 1310 90 755 -1 -1
23 54 50 536 48 147 49 1716 84 1349 -1 -1
23 64 6 43 26 274 6 411 24 1067 85 503 -1 -1
23 847 50 539 45 95 42 1365 38 2600 76 726 -1 -1
23 1634 83 259 -1 -1
23 1735 11 1069 68 399 25 77 10 790 15 384 92 79 -1 -1
23 89 32 880 83 491 89 296 -1 -1
23 1528 79 1532 53 623 0 306 35 730 93 7 -1 -1
23 1809 11 49 81 1472 -1 -1
23 262 60 135 45 5 79 1076 -1 -1
23 1098 60 77 18 2109 29 495 77 418 -1 -1
23 976 92 55 -1 -1
23 873 63 1474 52 479 80 1472 -1 -1
23 1847 30 970 0 902 82 164 -1 -1
23 340 95 1071 94 1141 39 171 87 364 -1 -1
23 257 41 569 86 1443 -1 -1
23 398 7 17 38 2443 2 577 83 49 -1 -1
24 91 46 965 17 152 57 728 -1 -1
24 89 53 338 31 339 33 608 72 1031 -1 -1
24 279 9 213 76 400 -1 -1
24 1810 33 24 75 54 34 194 85 318 -1 -1
24 241 34 209 50 466 48 948 58 183 91 232 -1 -1
24 308 31 178 95 72 -1 -1
24 77 16 119 97 137 -1 -1
24 1601 38 1546 80 1253 65 46 9 169 14 679 87 392 -1 -1
24 1164 30 1602 15 296 12 489 21 239 68 79 -1 -1
24 137 35 2543 1 344 45 350 -1 -1
24 1486 7 106 21 306 18 1259 26 1068 35 1852 -1 -1
24 58 62 362 50 96 69 92 77 822 -1 -1
24 341 9 68 29 946 80 461 -1 -1
24 1728 68 117 86 605 44 528 17 82 79 240 -1 -1
24 59 38 150 62 124 10 95 3 225 87 166 -1 -1
24 15 47 61 81 380 -1 -1
24 389 21 124 97 216 -1 -1
24 1166 9 133 34 86 77 806 -1 -1
24 99 58 223 51 1812 0 323 56 590 19 802 90 20 -1 -1
24 647 40 1003 32 256 97 1137 -1 -1
24 527 97 52 54 844 13 557 98 895 -1 -1
24 734 87 98 55 800 70 93 -1 -1
24 386 21 1623 6 348 77 2611 -1 -1
24 117 96 59 -1 -1
24 436 49 38 30 387 68 1372 -1 -1
24 633 69 522 46 293 44 961 72 829 -1 -1
24 415 62 151 55 376 91 108 -1 -1
24 155 20 1731 51 167 49 380 87 406 -1 -1
24 719 54 118 27 824 28 370 70 738 -1 -1
24 413 39 103 86 543 -1 -1
24 590 91 139 16 39 78 534 -1 -1
24 1386 46 543 68 1158 23 762 62 98 -1 -1
24 630 43 543 75 1093 -1 -1
24 2102 74 231 39 123 36 66 54 256 78 77 -1 -1
24 30 91 2102 9 210 41 72 99 193 -1 -1
24 711 31 58 97 346 -1 -1
24 1328 66 277 -1 -1
24 302 41 1306 71 513 -1 -1
24 404 56 135 42 281 65 172 40 829 79 130 -1 -1
24 11 34 750 16 365 26 1533 17 620 14 720 63 612 -1 -1
24 582 34 1614 94 523 -1 -1
24 34 12 349 80 382 -1 -1
24 365 89 1249 7 1201 74 562 -1 -1
24 1343 30 41 25 37 9 807 10 233 -1 -1
24 300 97 391 3 447 36 839 1 129 32 283 67 185 -1 -1
24 468 62 471 26 158 4 215 88 6 -1 -1
24 45 87 129 -1 -1
24 523 74 33 13 869 24 1605 77 959 -1 -1
24 473 65 3 -1 -1
24 261 56 396 -1 -1
24 1561 83 628 19 341 80 725 -1 -1
24 441 8 1136 23 125 87 1888 -1 -1
24 205 47 732 14 1276 75 416 -1 -1
24 120 51 191 73 1612 -1 -1
24 492 71 978 -1 -1
24 560 64 1257 -1 -1
24 2313 62 364 94 514 -1 -1
24 556 94 183 42 898 52 187 39 1145 5 121 7 155 41 177 -1 -1
24 822 40 199 15 154 19 671 39 353 64 156 -1 -1
24 406 49 331 92 795 -1 -1
24 435 77 277 -1 -1
24 12 11 38 99 621 68 65 29 505 81 240 -1 -1
24 295 56 184 4 131 87 1065 -1 -1
24 372 5 64 8 536 84 135 -1 -1
24 1318 40 3226 8 52 32 834 47 869 -1 -1
24 5254 36 1569 85 352 -1 -1
24 219 46 719 84 1189 -1 -1
24 207 15 634 54 414 -1 -1
24 67 49 442 32 170 19 196 52 1746 81 761 -1 -1
24 1556 0 1004 1 68 -1 -1
24 601 30 578 16 1011 75 37 -1 -1
24 1117 48 294 38 677 89 2692 -1 -1
24 454 23 1568 34 315 71 633 -1 -1
24 159 88 385 -1 -1
24 1424 81 433 95 285 -1 -1
24 469 37 714 21 889 71 1099 -1 -1
24 680 9 114 8 101 42 226 64 750 -1 -1
24 614 32 1173 4 525 47 289 97 393 -1 -1
24 768 68 1537 37 1589 0 70 32 144 19 526 77 1521 -1 -1
24 1754 1 2142 7 57 82 663 -1 -1
24 313 6 488 80 236 -1 -1
24 453 27 939 33 308 81 663 -1 -1
24 115 22 187 89 1268 -1 -1
24 366 47 15 -1 -1
24 28 44 2406 25 440 1 136 33 607 7 426 81 766 -1 -1
24 293 21 52 1 143 74 611 -1 -1
24 242 86 394 -1 -1
24 77 47 780 58 764 12 1775 7 611 38 42 99 191 -1 -1
24 1143 97 5 -1 -1
24 751 60 1553 99 1519 -1 -1
24 448 79 477 53 743 87 131 64 248 49 97 2 239 23 2673 19 81 64 625 -1 -1
24 271 97 809 92 982 2 248 19 57 21 357 12 398 48 918 -1 -1
24 327 56 72 38 73 35 1487 81 569 -1 -1
24 95 12 435 74 424 1 339 51 117 34 94 10 396 6 419 49 63 -1 -1
24 1402 39 429 22 609 30 122 86 610 -1 -1
24 499 46 1575 25 853 52 64 -1 -1
24 213 18 87 82 138 83 70 -1 -1
24 134 73 324 2 671 98 244 -1 -1
24 422 54 337 89 28 60 46 85 1369 41 218 42 808 27 613 93 589 -1 -1
24 466 51 862 12 7 80 324 -1 -1
24 1168 72 1269 68 826 70 102 42 438 7 14 25 320 -1 -1
24 112 33 871 23 7 62 197 -1 -1
24 795 62 1330 14 476 73 1493 -1 -1
24 542 43 78 -1 -1
24 359 16 42 46 220 9 439 48 553 -1 -1
24 559 8 598 25 218 59 331 -1 -1
24 1179 37 85 61 239 12 67 78 508 -1 -1
24 23 69 245 40 1334 5 1093 29 971 82 1549 -1 -1
24 34 89 134 17 673 0 44 77 615 -1 -1
24 3 43 1295 38 25 49 1566 -1 -1
24 191 79 1025 54 336 78 1289 -1 -1
24 351 4 213 11 849 85 1919 -1 -1
24 1238 20 723 0 1655 96 220 -1 -1
24 289 69 566 79 1741 10 26 48 147 34 944 91 864 -1 -1
24 2670 29 1314 69 476 -1 -1
24 546 29 523 99 547 26 715 42 672 68 2295 -1 -1
24 877 78 330 -1 -1
24 116 50 520 36 127 45 475 16 404 58 757 -1 -1
24 203 33 1074 46 819 8 381 54 423 -1 -1
24 131 42 441 4 398 29 253 80 122 -1 -1
24 158 84 91 -1 -1
24 141 64 277 71 1324 -1 -1
24 316 61 765 -1 -1
24 413 39 1059 91 1598 -1 -1
24 610 31 923 33 397 87 122 -1 -1
24 159 14 382 1 1355 52 618 -1 -1
24 211 73 24 -1 -1
24 1285 20 74 92 762 -1 -1
24 22 96 560 3 407 1 1378 21 2263 1 429 25 344 91 16 -1 -1
24 6 38 893 22 650 18 877 22 1018 26 168 -1 -1
24 29 7 14 56 88 42 241 46 96 99 1117 -1 -1
24 39 50 508 88 276 -1 -1
24 301 60 63 81 332 -1 -1
24 157 63 193 42 1192 4 244 77 1623 -1 -1
24 795 49 234 75 448 -1 -1
24 945 82 2980 33 215 96 991 -1 -1
24 24 29 107 15 346 50 1634 75 2456 -1 -1
24 3010 13 523 0 75 21 322 97 399 -1 -1
24 333 38 87 22 311 5 34 90 1339 -1 -1
24 512 84 1322 56 326 97 184 -1 -1
24 250 39 1697 34 1008 5 164 69 999 -1 -1
24 1289 20 1443 4 369 80 1035 -1 -1
24 16 11 152 21 1410 1 1426 12 48 8 646 16 102 15 582 11 712 -1 -1
24 79 18 889 93 237 -1 -1
24 1579 95 333 -1 -1
24 49 70 208 27 661 63 91 99 1113 -1 -1
24 700 64 556 84 157 47 395 43 1467 83 155 -1 -1
24 153 19 90 95 692 -1 -1
24 204 79 687 -1 -1
24 607 46 50 82 640 43 440 82 662 -1 -1
24 639 50 665 79 610 -1 -1
24 56 3 1743 9 592 17 340 12 238 2 535 62 103 -1 -1
24 996 58 1197 -1 -1
24 1226 98 900 38 564 93 107 -1 -1
24 179 99 120 21 153 61 357 44 114 50 737 78 6 -1 -1
24 14 94 1150 -1 -1
24 126 8 604 67 757 -1 -1
24 708 30 305 56 715 48 521 31 1511 25 943 90 133 -1 -1
24 660 75 7 26 191 61 493 -1 -1
24 395 43 309 24 166 16 1655 50 25 1 232 13 40 64 180 -1 -1
24 268 4 228 17 34 54 232 -1 -1
24 251 49 442 74 418 59 889 12 191 59 794 -1 -1
24 377 3 794 45 467 96 1205 -1 -1
24 70 65 1454 58 503 46 316 2 170 50 459 98 970 -1 -1
24 49 13 70 7 159 55 64 -1 -1
24 331 66 474 -1 -1
24 699 37 572 11 544 79 439 -1 -1
24 296 82 282 77 424 82 488 14 168 64 1107 87 106 -1 -1
24 337 8 551 5 1149 32 242 -1 -1
24 610 65 273 45 1306 28 1858 64 933 -1 -1
24 235 73 920 91 932 1 626 62 96 68 888 65 19 46 27 26 1754 82 1427 -1 -1
24 132 34 542 39 282 92 294 -1 -1
24 246 54 829 77 390 93 306 -1 -1
24 894 20 1424 19 654 63 282 -1 -1
24 246 85 741 -1 -1
24 2402 57 71 1 1476 61 240 50 1351 60 38 31 1327 58 36 -1 -1
24 322 95 813 -1 -1
24 50 54 1587 57 692 10 243 75 1524 -1 -1
24 63 58 772 32 675 36 267 64 1727 -1 -1
24 1131 2 373 46 970 44 133 56 793 -1 -1
24 293 3 120 45 208 -1 -1
24 43 28 821 76 1575 -1 -1
24 751 87 471 -1 -1
24 87 42 1033 4 650 22 2656 75 380 -1 -1
24 164 99 277 -1 -1
24 92 62 1213 40 907 27 1843 45 333 48 155 93 1223 -1 -1
24 112 95 218 -1 -1
24 864 16 684 90 525 -1 -1
24 1438 31 222 84 641 -1 -1
24 596 22 165 30 464 15 387 62 89 -1 -1
24 262 40 1648 19 16 75 134 -1 -1
24 340 53 973 57 505 4 75 22 2 71 526 -1 -1
24 401 51 123 40 397 43 50 14 11 33 53 -1 -1
24 232 4 146 29 397 68 344 -1 -1
24 315 4 585 30 1495 36 898 66 69 -1 -1
24 349 50 676 85 1344 -1 -1
24 1645 11 542 27 393 98 1899 -1 -1
24 61 38 1164 50 689 72 737 -1 -1
24 285 44 27 79 1671 -1 -1
24 626 39 1404 86 677 -1 -1
24 547 62 731 77 16 46 433 96 208 -1 -1
24 1205 49 239 40 808 83 683 -1 -1
24 119 82 791 -1 -1
24 345 92 131 -1 -1
25 14 48 923 91 744 -1 -1
25 263 45 256 37 78 44 596 -1 -1
25 386 51 983 -1 -1
25 607 85 978 -1 -1
25 845 13 574 51 129 67 1035 46 801 55 1 78 180 -1 -1
25 20 61 54 3 48 1 134 26 118 85 196 -1 -1
25 173 99 805 35 438 93 769 -1 -1
25 366 61 250 3 243 52 444 20 1067 74 1086 -1 -1
25 93 95 40 -1 -1
25 251 11 327 23 2338 55 504 63 499 -1 -1
25 280 27 878 36 760 94 122 -1 -1
25 349 63 607 -1 -1
25 682 37 51 8 779 11 168 15 824 73 562 -1 -1
25 200 30 1178 12 410 76 811 -1 -1
25 408 77 1001 74 1602 15 58 24 389 43 27 74 451 -1 -1
25 301 65 741 80 588 63 867 77 733 87 14 -1 -1
25 764 93 1718 27 651 67 462 0 46 56 701 -1 -1
25 51 69 982 6 860 14 3571 27 265 55 221 -1 -1
25 455 6 366 65 134 -1 -1
25 1487 48 435 23 296 61 3 73 1265 -1 -1
25 442 81 557 -1 -1
25 1001 38 508 11 1202 43 483 42 989 40 76 53 960 -1 -1
25 691 65 122 95 577 -1 -1
25 132 84 886 88 99 53 1021 41 1538 83 743 -1 -1
25 30 37 365 36 255 91 972 -1 -1
25 4 56 384 -1 -1
25 992 61 407 9 658 24 38 12 2061 33 725 61 308 -1 -1
25 16 88 234 45 104 11 98 59 93 -1 -1
25 400 4 1138 36 335 52 159 -1 -1
25 1377 6 63 74 1065 76 487 91 409 65 228 58 611 15 1593 90 1079 -1 -1
25 624 37 38 9 688 71 565 -1 -1
25 48 18 1585 17 1138 13 96 87 1315 -1 -1
25 33 15 113 25 406 69 1054 22 41 95 424 -1 -1
25 106 79 1786 41 218 48 1078 49 48 52 245 12 1363 98 1324 -1 -1
25 122 68 124 20 452 18 200 49 328 -1 -1
25 270 20 33 48 837 27 1433 30 577 79 1168 -1 -1
25 396 47 378 84 584 76 222 93 1235 -1 -1
25 149 8 501 54 469 64 39 96 465 -1 -1
25 112 72 474 48 39 77 256 -1 -1
25 823 38 177 25 504 94 154 -1 -1
25 373 77 276 -1 -1
25 44 68 592 9 664 21 208 40 561 31 200 87 199 -1 -1
25 686 92 880 70 144 19 115 91 809 -1 -1
25 927 59 583 63 224 97 1171 -1 -1
25 273 63 1472 36 683 54 655 63 252 80 202 -1 -1
25 147 66 421 5 49 74 160 -1 -1
25 1133 93 2535 -1 -1
25 126 76 166 25 234 16 38 25 427 87 52 -1 -1
25 1628 9 369 22 171 24 1049 19 297 10 1323 73 779 -1 -1
25 590 79 581 42 422 15 69 17 75 61 2450 -1 -1
25 1396 64 287 36 348 48 72 74 44 -1 -1
25 942 55 775 43 997 98 409 -1 -1
25 902 7 176 82 1353 -1 -1
25 882 17 235 93 175 -1 -1
25 1437 78 873 -1 -1
25 1302 38 611 76 1279 -1 -1
25 930 38 956 86 121 -1 -1
25 442 12 612 5 99 83 51 -1 -1
25 826 88 503 -1 -1
25 446 73 16 82 403 3 440 37 22 41 874 80 538 -1 -1
25 598 35 266 89 2386 -1 -1
25 414 75 824 -1 -1
25 527 53 1166 23 669 14 528 45 148 -1 -1
25 414 79 755 22 486 93 375 -1 -1
25 301 6 108 36 529 96 3077 -1 -1
25 29 88 847 -1 -1
25 315 3 400 74 1067 -1 -1
25 988 61 506 7 703 93 112 -1 -1
25 87 61 2085 37 200 36 228 21 291 62 724 -1 -1
25 459 24 3 78 371 62 566 42 697 17 462 47 2682 58 718 -1 -1
25 98 17 144 87 456 -1 -1
25 291 8 474 56 148 -1 -1
25 612 42 239 41 241 68 104 -1 -1
25 1621 95 104 -1 -1
25 139 65 127 54 672 88 1259 -1 -1
25 553 83 205 4 360 79 264 30 1334 9 1718 57 2045 9 240 80 686 -1 -1
25 84 69 948 -1 -1
25 1990 79 603 53 1577 31 95 13 1942 4 708 0 186 53 502 -1 -1
25 1387 78 111 -1 -1
25 472 54 1530 94 439 -1 -1
25 565 72 1327 23 45 44 732 60 600 -1 -1
25 2225 88 29 58 80 90 158 -1 -1
25 205 67 69 -1 -1
25 1184 40 707 70 204 -1 -1
25 197 65 956 -1 -1
25 268 28 214 1 1187 45 547 68 417 -1 -1
25 1701 16 417 26 427 38 977 29 728 17 406 57 1077 -1 -1
25 151 79 306 -1 -1
25 95 16 298 30 573 52 1202 -1 -1
25 440 82 691 60 311 61 1356 48 671 46 121 66 1613 76 510 -1 -1
25 649 62 267 -1 -1
25 278 65 220 64 1026 76 1021 21 200 62 133 -1 -1
25 835 69 1254 13 123 0 1141 69 2576 -1 -1
25 1112 92 575 55 445 92 114 19 506 5 883 10 35 11 55 26 680 -1 -1
25 335 98 823 -1 -1
25 2170 46 9 33 729 94 244 -1 -1
25 1125 11 1896 30 1472 92 855 -1 -1
25 449 42 506 23 72 49 1332 99 1954 -1 -1
25 557 14 357 8 199 14 501 56 340 95 894 -1 -1
25 1943 31 230 80 1279 -1 -1
25 2081 42 507 88 159 -1 -1
25 983 44 3 23 1376 65 641 81 598 -1 -1
25 510 47 710 43 393 45 43 33 557 88 1443 -1 -1
25 217 70 171 -1 -1
25 155 27 811 59 1128 -1 -1
25 851 43 590 95 468 -1 -1
25 348 71 727 22 39 61 27 -1 -1
25 404 66 417 -1 -1
25 432 59 1524 66 781 64 41 58 840 5 1560 26 207 22 585 4 782 36 407 63 153 -1 -1
25 370 26 1554 7 1441 90 80 -1 -1
25 175 1 330 97 132 -1 -1
25 161 15 262 39 1021 -1 -1
25 2719 44 555 80 63 -1 -1
25 623 20 578 51 1015 57 1073 96 1419 -1 -1
25 238 31 4339 96 843 -1 -1
25 184 74 1475 73 1228 10 51 19 454 73 45 -1 -1
25 597 36 447 86 258 25 1026 47 69 72 111 -1 -1
25 187 51 93 80 96 -1 -1
25 244 88 740 -1 -1
25 648 52 1293 55 590 79 723 75 320 52 718 68 275 15 330 29 197 56 244 14 4 25 527 7 501 14 707 53 506 -1 -1
25 357 69 174 22 881 58 1793 10 430 1 20 64 1003 -1 -1
25 1595 6 133 44 922 -1 -1
25 597 75 153 48 56 1 1125 53 105 -1 -1
25 201 86 933 0 1268 60 413 -1 -1
25 465 60 120 -1 -1
25 274 49 2168 48 65 86 571 -1 -1
25 359 57 116 -1 -1
25 383 89 188 69 1618 83 1223 25 358 33 765 80 902 -1 -1
25 38 60 255 -1 -1
25 49 20 161 27 179 69 432 -1 -1
25 833 5 1503 77 231 -1 -1
25 115 83 58 -1 -1
25 30 84 713 89 156 -1 -1
25 576 45 809 54 147 27 1673 14 13 85 208 -1 -1
25 561 73 670 10 1714 28 71 75 842 -1 -1
25 1255 89 442 9 133 26 179 58 465 -1 -1
25 1277 0 800 17 880 61 749 -1 -1
25 74 12 103 9 131 89 308 -1 -1
25 959 62 113 21 439 25 224 43 230 91 1558 -1 -1
25 1649 11 102 20 2141 26 518 91 444 -1 -1
25 2911 41 565 24 97 74 208 -1 -1
25 434 4 473 57 447 -1 -1
25 251 82 46 -1 -1
25 263 98 82 -1 -1
25 92 87 2315 53 220 48 776 10 602 64 301 -1 -1
25 125 38 295 30 349 13 487 70 140 -1 -1
25 636 32 3799 94 102 -1 -1
25 38 63 1794 25 330 0 70 51 60 -1 -1
25 2349 59 1488 87 3079 -1 -1
25 15 54 1275 84 1782 -1 -1
25 671 23 589 50 199 6 585 31 390 98 1119 -1 -1
25 704 6 23 25 564 93 42 -1 -1
25 195 77 435 -1 -1
25 937 7 250 43 44 74 573 -1 -1
25 91 6 797 45 412 -1 -1
25 38 33 136 20 117 10 353 45 492 -1 -1
25 540 65 266 75 25 30 26 14 385 22 723 18 90 3 83 66 977 -1 -1
25 1606 65 219 48 471 77 634 -1 -1
25 1769 12 155 68 747 -1 -1
25 290 30 182 52 159 96 331 -1 -1
25 650 98 60 85 309 70 1206 22 2239 4 278 10 1323 82 416 -1 -1
25 48 84 62 66 426 89 1774 -1 -1
25 86 49 184 98 154 59 685 83 1062 96 642 69 428 73 531 44 291 49 442 32 225 55 752 56 710 -1 -1
25 512 49 309 26 759 28 1271 20 2333 75 306 -1 -1
25 624 69 18 59 1028 43 168 16 495 24 238 28 67 -1 -1
25 371 6 227 43 62 77 565 -1 -1
25 2934 1 1440 40 1428 -1 -1
25 216 32 44 20 2282 17 1030 22 245 26 378 93 301 -1 -1
25 97 68 2361 -1 -1
25 1412 93 2228 -1 -1
25 467 39 257 44 552 30 989 94 734 -1 -1
25 88 20 394 17 539 83 167 -1 -1
25 443 15 800 59 170 -1 -1
25 60 26 255 28 876 63 971 -1 -1
25 907 61 727 25 367 41 243 69 1031 -1 -1
25 785 13 1635 59 524 3 101 70 839 -1 -1
25 1559 88 396 -1 -1
25 447 65 65 67 636 62 1172 22 191 61 235 -1 -1
25 418 47 439 41 827 18 594 44 632 -1 -1
25 754 72 519 45 44 36 801 98 143 -1 -1
25 179 21 528 91 375 -1 -1
25 49 82 1055 -1 -1
25 1073 62 369 91 471 -1 -1
25 250 66 733 47 108 87 359 -1 -1
25 299 68 95 50 459 91 233 -1 -1
25 1369 41 462 18 105 96 694 -1 -1
25 214 18 769 43 43 61 151 22 887 16 898 60 489 -1 -1
25 388 41 242 17 112 99 118 -1 -1
25 20 30 558 83 990 -1 -1
25 894 18 979 77 404 -1 -1
25 951 1 534 84 91 -1 -1
25 243 66 89 -1 -1
25 308 77 170 15 334 12 205 74 392 -1 -1
25 121 20 323 40 204 79 251 -1 -1
25 484 80 239 0 445 64 69 -1 -1
25 490 3 83 17 115 27 3720 79 896 -1 -1
25 1077 27 754 5 193 22 98 68 241 -1 -1
25 378 83 531 -1 -1
25 762 75 87 14 1938 97 469 -1 -1
25 114 19 1732 65 1452 -1 -1
25 390 97 368 -1 -1
25 814 9 973 98 2487 -1 -1
25 317 17 607 0 302 34 775 -1 -1
25 759 32 454 74 525 -1 -1
25 981 18 658 31 66 62 229 -1 -1
25 1891 4 335 17 521 14 190 43 298 49 761 -1 -1
25 630 15 1429 56 69 -1 -1
25 563 81 807 16 94 92 1465 -1 -1
26 300 96 425 -1 -1
26 2316 36 1057 35 161 1 785 88 417 -1 -1
26 223 90 824 -1 -1
26 591 43 31 40 563 68 1314 -1 -1
26 602 51 847 2 545 33 540 35 313 91 423 -1 -1
26 240 78 1243 -1 -1
26 270 92 173 -1 -1
26 127 87 844 55 327 74 1280 41 75 99 252 -1 -1
26 33 17 1425 31 491 1 12 46 550 6 3172 86 619 -1 -1
26 1033 3 1124 18 436 99 109 -1 -1
26 1043 72 3809 77 1717 50 560 47 102 4 1229 21 1028 92 623 -1 -1
26 585 15 601 77 851 -1 -1
26 237 22 693 70 71 -1 -1
26 3199 96 1028 0 394 83 118 -1 -1
26 443 37 362 96 487 -1 -1
26 1557 36 909 86 254 -1 -1
26 809 2 2189 44 9 65 295 -1 -1
26 1158 83 369 80 444 31 12 75 260 -1 -1
26 526 57 314 29 117 28 803 3 163 69 321 -1 -1
26 800 93 2001 -1 -1
26 782 83 676 -1 -1
26 192 56 133 86 1830 79 102 3 1277 77 62 -1 -1
26 449 63 145 36 208 4 1359 83 33 -1 -1
26 940 58 908 41 1011 2 49 26 25 64 439 -1 -1
26 1095 18 294 94 2128 -1 -1
26 109 88 378 47 57 16 152 24 252 23 1518 8 1090 48 411 -1 -1
26 476 84 1211 30 1167 40 585 96 1074 -1 -1
26 637 86 841 -1 -1
26 374 22 80 91 800 -1 -1
26 1017 31 636 94 267 65 47 58 329 38 8 68 1580 -1 -1
26 863 57 205 -1 -1
26 28 78 779 47 1387 39 242 98 86 -1 -1
26 1400 96 555 64 53 34 3037 91 1184 -1 -1
26 39 98 74 -1 -1
26 570 4 391 28 1153 12 191 71 1101 -1 -1
26 498 11 985 81 647 -1 -1
26 167 45 605 -1 -1
26 1149 43 95 76 514 -1 -1
26 442 29 25 21 428 24 84 34 1131 91 963 -1 -1
26 882 93 193 61 1790 82 16 65 1006 23 2129 60 235 -1 -1
26 959 53 792 37 111 24 36 51 712 -1 -1
26 121 50 158 18 83 16 10 39 440 22 1365 86 1185 -1 -1
26 159 70 52 72 612 36 65 5 221 58 459 -1 -1
26 800 35 455 68 348 -1 -1
26 416 58 143 31 107 59 511 -1 -1
26 297 86 1334 15 4186 66 1353 25 1063 65 193 -1 -1
26 2544 32 742 66 218 46 1342 7 1226 65 1665 -1 -1
26 1499 29 573 89 23 -1 -1
26 121 98 357 60 192 78 697 12 2754 13 145 99 298 -1 -1
26 16 25 1764 55 417 60 114 -1 -1
26 1043 97 111 4 974 14 252 9 255 47 200 52 291 39 264 34 171 66 440 -1 -1
26 982 46 112 1 783 77 499 -1 -1
26 1516 36 168 68 72 75 665 73 1259 76 619 95 913 -1 -1
26 537 38 57 11 638 78 912 -1 -1
26 710 34 234 38 167 24 575 58 29 -1 -1
26 387 88 2921 -1 -1
26 1124 64 108 88 633 -1 -1
26 873 35 134 74 438 -1 -1
26 4 24 380 1 247 7 985 17 382 65 367 -1 -1
26 129 30 95 72 495 -1 -1
26 29 59 333 96 231 95 312 32 1228 56 796 10 357 29 155 58 852 -1 -1
26 61 98 559 34 1875 72 257 -1 -1
26 204 23 1974 72 110 -1 -1
26 1166 85 747 23 1614 43 862 62 211 19 1268 27 139 4 521 61 454 -1 -1
26 86 71 176 -1 -1
26 543 16 282 94 591 20 785 43 141 46 823 55 99 -1 -1
26 510 25 643 49 1537 -1 -1
26 663 2 182 52 1345 -1 -1
26 783 86 764 37 732 73 1558 94 2386 -1 -1
26 676 60 91 -1 -1
26 1141 33 2673 47 1638 81 22 -1 -1
26 345 20 345 22 616 25 116 77 315 -1 -1
26 478 95 501 65 135 84 237 -1 -1
26 223 36 509 30 827 17 45 4 141 93 326 -1 -1
26 252 2 301 42 150 69 804 -1 -1
26 1317 55 677 78 204 25 538 58 267 -1 -1
26 1719 60 1385 4 930 9 140 44 575 59 545 -1 -1
26 827 91 229 -1 -1
26 552 98 244 -1 -1
26 821 5 185 14 246 88 559 -1 -1
26 146 58 73 87 990 34 920 65 115 9 228 46 468 19 436 52 144 -1 -1
26 1031 73 334 -1 -1
26 311 7 542 21 203 9 1381 40 90 5 208 40 833 67 3437 -1 -1
26 1916 47 1093 57 575 -1 -1
26 277 12 997 41 137 47 1656 76 1087 -1 -1
26 1405 48 675 98 1075 -1 -1
26 47 87 534 80 749 28 77 15 307 35 175 -1 -1
26 778 62 346 56 619 91 270 -1 -1
26 344 44 683 -1 -1
26 574 13 147 36 431 38 931 64 350 74 387 -1 -1
26 580 4 603 70 888 89 1014 61 275 79 2516 -1 -1
26 120 47 368 35 508 40 1959 53 127 -1 -1
26 966 16 852 43 159 88 176 -1 -1
26 895 74 169 64 133 89 239 -1 -1
26 19 23 414 95 535 -1 -1
26 271 35 205 51 427 31 938 1 1225 12 88 39 945 -1 -1
26 274 53 462 48 688 30 171 83 2103 -1 -1
26 989 54 1218 15 39 47 266 65 1955 -1 -1
26 195 22 200 80 80 95 126 -1 -1
26 1225 36 264 27 250 7 702 51 1404 -1 -1
26 1418 23 360 18 109 4 419 19 2086 43 513 -1 -1
26 106 20 1060 13 499 2 247 31 365 -1 -1
26 168 20 312 68 644 -1 -1
26 175 94 687 -1 -1
26 598 11 770 51 422 -1 -1
26 51 56 335 60 62 79 514 -1 -1
26 644 64 227 24 125 59 237 51 73 57 343 76 127 -1 -1
26 2827 35 65 3 308 70 765 -1 -1
26 249 20 710 25 1343 66 190 78 793 38 17 79 285 59 157 81 152 -1 -1
26 392 91 530 92 521 22 118 67 64 68 199 56 425 2 611 77 411 -1 -1
26 361 19 269 0 511 16 949 90 74 -1 -1
26 341 7 857 16 300 34 356 84 206 -1 -1
26 425 29 61 20 408 26 635 37 508 45 270 -1 -1
26 542 7 479 3 970 80 265 -1 -1
26 182 62 1289 87 496 92 216 -1 -1
26 270 63 17 -1 -1
26 337 17 346 52 451 89 1457 -1 -1
26 228 80 479 89 916 68 301 44 364 30 38 74 608 -1 -1
26 377 1 1738 54 587 -1 -1
26 364 0 48 71 144 -1 -1
26 296 49 1644 25 733 21 175 91 1929 -1 -1
26 1098 2 785 30 11 39 466 4 826 37 414 21 948 84 662 -1 -1
26 323 63 130 -1 -1
26 607 34 327 90 733 -1 -1
26 524 65 418 -1 -1
26 4274 83 387 42 29 53 1223 17 62 31 1159 83 449 -1 -1
26 644 62 1633 56 255 45 23 4 521 85 204 -1 -1
26 331 28 656 37 360 71 986 -1 -1
26 241 70 1136 -1 -1
26 176 18 396 51 436 70 701 56 1598 68 273 75 122 -1 -1
26 640 82 64 84 621 9 473 36 167 49 41 47 68 93 359 -1 -1
26 505 46 69 9 1135 27 212 18 1016 42 762 33 429 87 648 -1 -1
26 488 5 53 93 811 -1 -1
26 518 87 1550 -1 -1
26 634 91 173 -1 -1
26 20 20 537 32 244 26 840 89 567 -1 -1
26 689 31 52 29 130 49 39 64 117 -1 -1
26 420 92 552 -1 -1
26 1666 78 284 61 25 22 198 9 653 78 54 -1 -1
26 1222 54 357 36 198 57 5 16 488 78 181 -1 -1
26 335 17 220 1 455 91 568 -1 -1
26 166 67 464 22 308 46 157 20 167 71 1538 -1 -1
26 194 52 2867 31 38 13 234 89 1164 -1 -1
26 578 75 405 37 1304 4 1025 27 589 3 4362 26 1177 41 290 39 332 6 20 76 292 -1 -1
26 332 52 1137 76 286 -1 -1
26 2150 90 227 70 206 91 313 -1 -1
26 252 22 240 62 634 -1 -1
26 1394 49 100 51 258 14 189 76 595 -1 -1
26 203 9 191 88 925 -1 -1
26 546 53 769 45 35 28 216 74 21 57 578 87 1326 -1 -1
26 194 38 169 32 1114 95 310 -1 -1
26 103 27 327 10 2516 54 232 -1 -1
26 3055 23 149 42 9 22 1529 97 72 -1 -1
26 1556 78 978 30 74 67 58 -1 -1
26 746 41 583 75 412 50 1130 27 667 15 111 4 144 47 374 -1 -1
26 404 12 734 1 668 36 75 -1 -1
26 1032 94 276 -1 -1
26 106 68 1475 93 351 15 640 84 588 -1 -1
26 1885 3 143 15 1071 76 1449 -1 -1
26 126 93 672 -1 -1
26 53 82 1453 -1 -1
26 416 96 334 39 303 73 146 18 364 46 296 93 1522 -1 -1
26 465 7 1276 3 3 47 293 -1 -1
26 215 83 1067 34 229 91 1186 -1 -1
26 460 12 1135 17 354 36 1429 16 408 62 80 -1 -1
26 908 35 609 83 864 92 350 21 1380 71 1472 16 318 75 740 -1 -1
26 426 15 1931 59 57 19 1636 95 43 -1 -1
26 245 31 166 47 29 81 108 -1 -1
26 434 45 301 18 1116 15 226 14 214 32 506 74 1863 -1 -1
26 462 33 638 15 71 23 369 63 706 -1 -1
26 640 17 388 59 77 -1 -1
26 1389 19 714 79 71 -1 -1
26 722 82 787 -1 -1
26 379 82 488 85 165 74 745 59 137 18 1406 72 884 -1 -1
26 361 68 509 69 872 85 185 -1 -1
26 928 49 1033 28 270 63 699 -1 -1
26 1320 5 725 83 278 -1 -1
26 166 43 356 59 168 30 124 91 899 -1 -1
26 128 7 1040 32 154 95 43 -1 -1
26 890 47 368 95 2766 -1 -1
26 40 51 250 80 133 63 262 25 348 28 367 90 592 -1 -1
26 124 53 143 43 184 39 724 27 394 46 257 -1 -1
26 810 15 240 57 343 -1 -1
26 515 55 35 48 314 84 57 -1 -1
26 84 35 120 66 1225 79 515 -1 -1
26 1070 28 24 47 237 -1 -1
27 433 1 416 12 203 93 1260 -1 -1
27 126 44 20 38 106 37 219 96 305 -1 -1
27 245 10 346 96 522 -1 -1
27 1360 43 174 46 722 81 300 64 3 33 43 32 159 28 256 26 448 79 1365 -1 -1
27 1538 76 682 -1 -1
27 94 17 603 46 342 64 14 -1 -1
27 1280 66 156 89 670 -1 -1
27 232 6 79 68 537 -1 -1
27 21 20 395 6 653 84 1037 -1 -1
27 728 51 1539 45 542 67 285 -1 -1
27 161 11 150 91 472 26 484 43 171 2 442 28 862 -1 -1
27 54 13 10 34 54 1 554 22 676 37 409 15 1251 47 114 -1 -1
27 26 98 348 54 710 77 264 65 44 12 1466 68 206 81 585 66 825 14 220 13 4 76 727 -1 -1
27 878 71 147 76 232 88 1296 11 19 9 321 14 801 72 148 -1 -1
27 2801 32 195 50 209 90 716 -1 -1
27 206 21 596 36 131 25 902 4 1345 24 150 27 1643 36 377 -1 -1
27 30 30 342 86 101 -1 -1
27 352 25 976 51 353 70 2480 81 514 74 304 62 777 58 511 28 926 82 83 -1 -1
27 2413 25 8 67 1118 -1 -1
27 1026 34 32 47 138 36 1081 73 211 -1 -1
27 562 57 652 70 435 45 297 50 1132 69 148 58 24 62 393 11 486 59 535 64 171 96 378 -1 -1
27 294 87 547 94 145 -1 -1
27 85 69 259 42 1051 83 960 -1 -1
27 830 46 2444 -1 -1
27 707 48 249 2 116 84 701 -1 -1
27 1673 62 261 36 955 60 581 23 25 54 275 13 1821 48 1260 -1 -1
27 311 46 10 26 918 88 91 84 284 24 632 35 829 47 2594 63 848 -1 -1
27 141 37 135 3 91 13 717 94 626 -1 -1
27 1335 89 99 -1 -1
27 479 20 662 95 1404 -1 -1
27 602 30 1006 19 334 73 243 -1 -1
27 435 41 1913 -1 -1
27 539 55 602 38 1908 12 899 87 582 -1 -1
27 738 97 135 65 323 26 149 82 41 -1 -1
27 302 34 46 0 203 69 149 -1 -1
27 593 33 399 26 443 2 1003 36 362 -1 -1
27 1126 44 1521 48 64 98 37 -1 -1
27 40 65 185 47 202 79 564 -1 -1
27 134 0 447 39 901 81 51 16 465 2 462 89 1310 -1 -1
27 71 19 620 11 83 87 448 -1 -1
27 711 97 926 -1 -1
27 845 79 457 27 1650 86 575 -1 -1
27 1468 44 1179 21 128 40 815 93 1325 -1 -1
27 913 95 140 -1 -1
27 509 46 202 76 132 -1 -1
27 41 81 201 -1 -1
27 24 67 228 68 298 63 1258 61 247 84 131 -1 -1
27 225 74 27 22 134 10 103 9 2 23 846 72 231 -1 -1
27 719 32 594 76 84 93 127 8 836 48 423 0 1163 95 672 -1 -1
27 291 22 429 65 71 -1 -1
27 687 12 1136 18 19 50 501 58 29 9 7 18 662 32 103 -1 -1
27 645 41 669 16 227 89 632 -1 -1
27 1328 32 925 12 139 18 2022 62 13 -1 -1
27 538 49 383 -1 -1
27 317 31 678 85 4 -1 -1
27 300 94 125 -1 -1
27 413 61 1133 40 444 32 882 3 979 49 243 -1 -1
27 1045 48 943 93 87 28 823 96 1186 -1 -1
27 1339 97 68 61 1220 62 102 76 179 -1 -1
27 608 75 104 -1 -1
27 55 51 592 12 793 56 1687 -1 -1
27 716 44 302 70 207 39 1417 74 325 -1 -1
27 345 94 1969 79 475 56 912 64 27 48 343 40 73 11 237 48 26 62 3316 -1 -1
27 512 84 345 12 1302 44 342 47 217 69 505 -1 -1
27 473 31 1464 70 44 90 341 71 1075 48 822 38 42 13 1393 79 131 -1 -1
27 586 36 47 81 477 94 732 -1 -1
27 1893 25 45 48 98 22 148 7 245 79 1000 -1 -1
27 363 21 562 41 932 84 1896 -1 -1
27 273 11 1385 87 153 -1 -1
27 517 45 248 66 521 79 632 -1 -1
27 157 37 2052 48 149 20 110 84 673 -1 -1
27 1449 86 44 46 1108 31 111 41 279 81 219 -1 -1
27 629 94 537 33 402 30 505 58 1636 84 12 -1 -1
27 295 89 352 84 1200 61 336 20 26 69 805 -1 -1
27 657 66 1226 45 1137 82 538 28 997 53 129 82 484 -1 -1
27 384 64 2295 43 205 89 362 -1 -1
27 409 75 278 46 549 56 793 87 4 -1 -1
27 1020 31 128 89 409 -1 -1
27 412 41 26 93 235 -1 -1
27 1072 36 132 94 167 47 247 57 196 -1 -1
27 109 13 236 86 236 19 91 52 154 63 368 -1 -1
27 889 8 934 82 714 -1 -1
27 3092 14 63 3 1779 78 538 -1 -1
27 272 69 539 14 822 56 442 74 665 -1 -1
27 684 2 164 92 264 -1 -1
27 1927 57 1657 32 6 73 811 -1 -1
27 175 60 238 95 34 -1 -1
27 101 93 97 -1 -1
27 761 67 6 -1 -1
27 879 23 1458 5 1106 0 1165 87 132 -1 -1
27 517 93 16 -1 -1
27 44 2 476 47 131 73 444 -1 -1
27 798 18 698 29 122 20 2072 48 218 -1 -1
27 291 21 334 76 762 11 5 24 1060 96 200 -1 -1
27 2681 94 234 16 631 62 622 68 328 -1 -1
27 1501 40 543 43 877 86 684 -1 -1
27 209 45 747 38 858 47 96 93 230 -1 -1
27 53 37 413 32 1409 5 76 96 19 -1 -1
27 263 10 706 15 1164 80 532 -1 -1
27 657 4 370 15 517 33 24 39 468 23 2299 76 210 -1 -1
27 1660 55 397 63 685 61 170 4 1000 63 710 -1 -1
27 393 72 1482 59 457 29 208 94 1262 -1 -1
27 56 12 1893 53 811 13 199 44 69 -1 -1
27 910 91 1430 98 403 -1 -1
27 182 26 73 82 397 -1 -1
27 238 72 485 -1 -1
27 178 53 1058 -1 -1
27 777 77 15 41 1292 75 1223 -1 -1
27 729 99 416 55 1870 52 69 45 409 7 1714 67 497 -1 -1
27 126 69 53 73 10 23 143 9 19 60 795 -1 -1
27 404 84 1334 -1 -1
27 599 39 364 47 16 21 528 3 445 76 248 -1 -1
27 476 76 1221 54 3034 80 58 70 131 10 12 18 1232 83 1030 -1 -1
27 692 86 674 -1 -1
27 572 77 802 43 664 47 37 46 704 51 805 25 547 44 92 -1 -1
27 103 31 1056 17 158 37 203 68 890 -1 -1
27 2962 74 147 21 53 95 1763 -1 -1
27 228 72 149 84 172 96 426 -1 -1
27 721 11 367 80 644 -1 -1
27 996 92 417 -1 -1
27 1892 57 20 87 223 -1 -1
27 417 62 808 16 232 57 78 61 815 -1 -1
27 1359 51 801 72 194 -1 -1
27 528 17 70 39 864 14 102 21 83 41 278 -1 -1
27 1594 9 505 54 358 -1 -1
27 273 0 739 31 45 60 222 57 238 94 87 -1 -1
27 950 53 1516 7 668 23 72 94 723 -1 -1
27 1145 53 674 85 117 47 854 46 98 23 2218 57 244 67 526 -1 -1
27 232 63 492 25 516 96 47 -1 -1
27 1199 5 15 37 82 39 113 78 1656 -1 -1
27 756 85 102 52 904 28 785 43 1237 28 885 88 76 -1 -1
27 184 36 692 9 728 14 385 54 649 -1 -1
27 635 96 821 -1 -1
27 1625 39 1909 79 3067 -1 -1
27 843 26 630 9 50 73 525 -1 -1
27 1431 76 335 -1 -1
27 192 16 901 64 184 -1 -1
27 6 28 1037 17 738 75 36 -1 -1
27 1642 47 2286 76 19 -1 -1
27 1057 4 189 69 80 -1 -1
27 480 29 1207 93 30 -1 -1
27 353 90 12 -1 -1
27 261 32 744 76 741 21 348 83 456 -1 -1
27 519 38 753 10 6 99 258 -1 -1
27 2039 3 589 43 119 64 86 0 100 18 454 2 316 10 2967 42 849 -1 -1
27 441 78 1415 52 63 47 498 69 529 73 1242 -1 -1
27 821 47 184 22 484 46 386 95 87 -1 -1
27 151 10 912 65 1 -1 -1
27 615 7 1103 88 1590 -1 -1
27 101 91 745 4 708 14 557 23 711 50 201 -1 -1
27 2085 65 702 78 41 10 632 9 110 47 199 -1 -1
27 565 34 1040 21 398 65 270 -1 -1
27 1487 72 985 -1 -1
27 480 62 603 11 790 82 378 -1 -1
27 318 69 2262 64 20 55 114 88 166 -1 -1
27 124 17 623 64 176 -1 -1
27 3061 22 780 81 1364 -1 -1
27 82 52 1468 34 1190 3 1273 4 689 70 46 -1 -1
27 1712 46 1046 79 51 -1 -1
27 988 16 428 30 382 67 2480 -1 -1
27 935 85 469 -1 -1
27 325 16 1782 83 387 -1 -1
27 1568 36 1350 3 159 81 16 -1 -1
27 1123 18 2807 66 524 -1 -1
27 655 11 21 43 429 87 741 -1 -1
27 2021 13 482 31 305 25 394 56 45 -1 -1
27 546 72 150 14 180 53 1100 0 1514 34 456 60 1507 -1 -1
27 406 81 454 5 11 60 499 46 82 50 413 54 681 76 133 -1 -1
27 1150 95 351 -1 -1
27 185 56 1062 -1 -1
27 536 87 1362 -1 -1
27 521 3 11 45 100 27 184 31 96 92 142 -1 -1
27 174 98 92 67 1012 20 202 94 533 -1 -1
27 753 48 101 29 193 35 145 42 243 43 63 76 856 -1 -1
27 949 79 723 86 95 60 5 27 127 67 923 -1 -1
27 422 7 1798 46 249 19 110 7 1178 32 335 -1 -1
27 569 57 738 48 3 80 264 -1 -1
27 869 72 1108 45 796 84 518 -1 -1
27 14 61 357 86 21 -1 -1
27 36 25 307 42 188 -1 -1
27 501 0 30 69 97 -1 -1
27 552 2 495 7 388 47 259 -1 -1
27 1456 26 497 56 1328 45 1390 59 228 51 431 6 79 2 195 84 303 -1 -1
28 23 51 132 17 37 13 126 6 73 24 260 11 983 75 27 -1 -1
28 212 70 398 71 561 42 219 98 332 -1 -1
28 33 4 1758 1 9 88 1060 -1 -1
28 979 97 54 12 1090 98 544 -1 -1
28 36 13 448 51 547 78 265 60 849 75 637 -1 -1
28 43 16 19 3 679 79 113 -1 -1
28 646 83 10 28 436 90 781 -1 -1
28 2825 44 304 93 739 70 127 61 18 76 446 8 245 79 315 -1 -1
28 633 22 843 41 796 72 1407 -1 -1
28 2577 38 730 3 389 55 1 -1 -1
28 106 16 13 74 1627 35 589 43 74 48 143 41 320 11 219 29 965 41 1172 -1 -1
28 189 14 1670 19 271 90 506 -1 -1
28 1035 95 671 -1 -1
28 897 75 192 53 259 28 1587 44 618 55 293 -1 -1
28 161 54 97 23 428 12 327 87 301 -1 -1
28 330 6 379 89 197 16 469 72 378 77 355 99 311 -1 -1
28 319 67 163 42 61 24 70 8 14 61 152 -1 -1
28 1311 69 1483 77 140 56 830 1 868 66 95 -1 -1
28 557 46 536 96 172 -1 -1
28 641 50 1689 -1 -1
28 275 25 240 54 318 43 2995 92 30 -1 -1
28 139 99 1019 -1 -1
28 97 41 182 52 575 41 900 79 61 -1 -1
28 853 29 131 12 243 6 1364 19 393 47 674 -1 -1
28 1880 65 708 87 500 16 501 35 1095 52 1330 -1 -1
28 440 67 978 22 442 4 186 63 122 -1 -1
28 230 84 215 -1 -1
28 16 70 224 87 38 -1 -1
28 113 3 991 71 239 -1 -1
28 349 79 392 -1 -1
28 386 2 345 53 351 -1 -1
28 400 75 48 -1 -1
28 1033 11 84 42 227 1 326 52 775 -1 -1
28 245 25 180 35 99 92 173 -1 -1
28 130 90 179 0 37 9 99 7 973 81 613 -1 -1
28 941 34 181 55 323 64 441 -1 -1
28 518 10 348 89 160 -1 -1
28 432 99 2454 -1 -1
28 1384 34 2355 46 80 -1 -1
28 80 86 112 -1 -1
28 357 0 82 38 161 73 1772 35 810 5 958 83 220 -1 -1
28 138 85 807 -1 -1
28 47 81 504 41 2296 60 603 -1 -1
28 921 11 11 5 125 31 859 81 432 -1 -1
28 311 64 1995 46 648 98 534 -1 -1
28 680 3 1758 47 238 98 216 -1 -1
28 48 46 803 41 1827 6 1099 32 728 94 1100 -1 -1
28 267 45 192 91 676 18 1273 20 469 64 541 -1 -1
28 672 3 23 80 440 12 2106 18 1211 42 746 17 256 75 349 -1 -1
28 594 2 477 5 950 98 163 -1 -1
28 25 98 1205 72 286 16 109 86 539 -1 -1
28 292 90 240 99 126 -1 -1
28 1049 12 167 4 1327 29 496 45 291 -1 -1
28 2945 82 804 -1 -1
28 303 51 143 14 518 10 240 97 647 -1 -1
28 807 6 239 38 151 47 482 -1 -1
28 319 43 312 93 473 85 256 60 15 64 993 19 1452 40 449 93 579 -1 -1
28 455 22 116 24 1347 62 18 -1 -1
28 1093 14 502 85 319 -1 -1
28 395 44 194 18 1308 1 273 2 192 15 127 90 662 -1 -1
28 2067 24 672 81 128 32 178 44 317 62 912 41 246 59 235 30 584 71 427 -1 -1
28 364 8 463 33 198 92 4 -1 -1
28 948 69 84 82 128 56 93 69 2157 61 2306 86 73 -1 -1
28 1644 32 376 39 837 5 33 31 674 -1 -1
28 266 42 1516 22 383 3 2472 81 75 -1 -1
28 403 78 2427 -1 -1
28 1359 21 18 44 365 58 309 52 218 40 1030 70 72 -1 -1
28 827 5 1264 49 15 -1 -1
28 1288 68 77 96 355 49 631 64 170 33 255 26 884 21 925 91 157 -1 -1
28 51 40 439 29 764 24 359 68 55 -1 -1
28 2309 79 1142 63 38 79 567 17 1868 57 145 73 298 77 1329 -1 -1
28 411 3 773 8 1379 4 256 2 126 63 459 -1 -1
28 1955 51 267 48 645 33 627 61 30 -1 -1
28 284 63 1003 2 87 81 767 -1 -1
28 489 27 7 13 1 87 92 -1 -1
28 1477 57 1255 89 288 -1 -1
28 956 65 85 77 1119 56 379 44 414 64 414 -1 -1
28 89 14 880 53 914 17 239 2 435 77 192 -1 -1
28 228 52 1149 -1 -1
28 10 81 172 -1 -1
28 354 65 90 85 331 73 429 59 334 98 126 -1 -1
28 824 41 393 73 2304 -1 -1
28 940 63 1551 88 1776 -1 -1
28 216 62 323 -1 -1
28 745 50 575 60 302 -1 -1
28 490 38 1777 25 397 24 247 65 612 87 312 -1 -1
28 834 43 270 67 42 27 938 83 568 64 28 69 2258 -1 -1
28 249 37 679 48 442 97 233 -1 -1
28 12 65 474 37 1072 56 887 87 97 -1 -1
28 1244 9 6 95 133 -1 -1
28 316 99 496 15 4012 13 636 76 294 -1 -1
28 95 19 382 5 216 2 987 39 58 -1 -1
28 188 13 509 91 697 -1 -1
28 26 34 257 8 1165 50 1626 -1 -1
28 367 21 1257 87 1295 13 1152 79 19 -1 -1
28 1306 17 2813 42 4 47 672 -1 -1
28 409 58 107 98 1103 -1 -1
28 853 68 669 -1 -1
28 975 86 210 -1 -1
28 629 81 955 -1 -1
28 102 71 85 70 97 79 88 -1 -1
28 46 18 308 39 271 -1 -1
28 1204 73 64 55 140 9 769 5 1112 28 369 57 402 -1 -1
28 337 69 762 8 957 46 29 64 773 -1 -1
28 14 51 2197 3 24 35 336 83 195 -1 -1
28 511 69 775 96 1020 -1 -1
28 1316 76 286 75 1564 88 14 -1 -1
28 1111 96 34 82 2657 0 2215 85 355 -1 -1
28 415 98 121 -1 -1
28 366 66 446 48 256 81 858 -1 -1
28 455 88 209 15 122 54 439 -1 -1
28 646 82 1973 94 311 3 773 64 396 41 1975 68 29 -1 -1
28 474 94 1193 28 1659 34 209 60 139 21 1206 44 219 42 697 77 733 -1 -1
28 194 88 1802 62 598 91 198 -1 -1
28 361 25 218 18 736 28 1116 92 649 -1 -1
28 764 22 8 7 107 50 384 -1 -1
28 109 1 1342 44 506 23 50 48 1166 -1 -1
28 1681 19 869 94 30 -1 -1
28 489 71 777 8 323 49 237 38 63 90 2117 -1 -1
28 663 68 197 70 66 74 140 39 249 19 424 77 69 -1 -1
28 48 44 46 15 2295 99 1483 -1 -1
28 1517 14 133 97 203 -1 -1
28 411 60 120 58 403 69 1495 16 1313 33 1366 22 554 49 86 -1 -1
28 1075 84 890 83 201 90 1142 97 208 64 736 17 807 60 82 63 870 80 304 -1 -1
28 499 79 486 84 47 94 2084 -1 -1
28 777 18 596 4 976 45 665 -1 -1
28 1996 56 98 4 1328 20 2245 85 1918 -1 -1
28 362 18 244 22 479 67 832 99 102 -1 -1
28 223 29 746 21 1546 77 627 -1 -1
28 96 53 240 62 315 -1 -1
28 55 37 794 55 777 58 102 66 222 -1 -1
28 42 23 65 48 339 96 1108 -1 -1
28 15 84 791 61 1784 66 529 72 697 -1 -1
28 105 15 135 22 577 30 25 50 2412 -1 -1
28 480 81 117 -1 -1
28 606 23 714 54 25 -1 -1
28 2023 84 879 68 1757 18 651 19 142 38 207 -1 -1
28 1093 25 146 42 177 15 908 0 156 4 852 91 82 -1 -1
28 312 98 255 -1 -1
28 89 21 576 29 564 42 263 49 459 78 793 -1 -1
28 141 35 1076 51 519 -1 -1
28 1443 54 1456 -1 -1
28 490 88 939 -1 -1
28 2776 50 282 7 159 79 1382 -1 -1
28 1195 18 845 7 338 26 10 35 1 61 432 -1 -1
28 33 69 865 66 13 91 917 -1 -1
28 1233 36 332 94 357 -1 -1
28 542 76 71 15 142 76 712 -1 -1
28 2462 74 353 50 462 39 957 79 280 -1 -1
28 512 78 1086 49 445 94 1410 -1 -1
28 316 10 492 81 45 -1 -1
28 9 85 88 -1 -1
28 71 94 288 -1 -1
28 307 40 703 9 54 93 1908 -1 -1
28 586 45 205 35 355 15 159 62 2631 -1 -1
28 404 36 362 2 646 34 764 33 577 6 21 26 855 96 1002 -1 -1
28 855 14 1044 0 1617 67 64 -1 -1
28 990 87 260 -1 -1
28 187 23 281 98 134 -1 -1
28 73 35 607 89 170 -1 -1
28 764 69 2402 2 589 7 3438 58 1032 -1 -1
28 111 69 536 -1 -1
28 257 23 881 80 56 -1 -1
28 485 77 246 11 487 86 4067 -1 -1
28 583 83 236 82 48 29 273 82 37 -1 -1
28 408 58 937 47 117 28 283 89 1335 -1 -1
28 59 19 664 54 1014 66 998 -1 -1
28 1404 59 77 48 877 47 516 80 1629 -1 -1
28 1135 38 246 93 1097 -1 -1
28 510 48 704 -1 -1
28 746 39 1392 58 687 4 324 38 222 9 188 95 206 -1 -1
28 770 54 890 -1 -1
28 419 64 154 32 651 23 21 43 631 9 494 27 128 74 161 -1 -1
28 979 84 425 -1 -1
28 1601 3 1216 62 138 -1 -1
28 23 88 4330 51 338 78 253 4 776 2 12 72 220 -1 -1
28 1036 5 610 66 111 -1 -1
28 899 53 547 10 1500 44 615 93 983 -1 -1
28 162 76 483 -1 -1
28 767 38 498 78 264 -1 -1
28 578 14 59 54 58 -1 -1
28 630 13 2138 61 401 -1 -1
28 394 16 330 51 1148 -1 -1
28 129 86 1443 -1 -1
29 1036 21 70 31 686 59 676 80 507 -1 -1
29 263 85 263 -1 -1
29 637 4 780 8 326 19 206 59 136 -1 -1
29 41 84 715 -1 -1
29 1660 21 583 59 404 -1 -1
29 2335 70 660 54 60 18 421 68 105 -1 -1
29 348 23 143 8 112 9 321 30 669 -1 -1
29 81 89 160 -1 -1
29 635 66 93 24 950 73 823 -1 -1
29 1080 76 329 12 412 83 64 -1 -1
29 925 32 44 47 850 15 502 83 1887 -1 -1
29 290 66 270 -1 -1
29 1447 97 1058 51 141 50 44 56 1075 63 1121 -1 -1
29 1126 58 1825 42 135 52 61 23 303 72 886 -1 -1
29 128 10 1560 41 25 75 508 -1 -1
29 672 55 847 15 1161 0 1879 66 566 -1 -1
29 22 82 388 59 42 34 490 61 170 -1 -1
29 183 72 379 -1 -1
29 1582 64 1232 78 5 7 739 5 436 12 620 -1 -1
29 9 75 412 10 2070 12 340 86 626 -1 -1
29 401 61 1417 27 21 31 2039 73 231 -1 -1
29 387 32 2920 34 232 28 1645 84 279 -1 -1
29 1118 38 1523 58 210 57 163 72 1439 -1 -1
29 541 40 572 71 195 -1 -1
29 2109 68 158 60 1148 31 967 78 517 -1 -1
29 1073 16 1207 10 1144 39 285 -1 -1
29 183 69 140 24 374 75 573 -1 -1
29 65 20 673 48 940 5 1046 4 558 44 28 -1 -1
29 2074 55 540 71 1468 96 130 -1 -1
29 256 81 177 18 271 43 933 95 119 -1 -1
29 1647 98 215 97 460 96 597 80 2185 12 1033 57 120 26 80 4 406 67 605 -1 -1
29 255 57 17 19 671 71 76 -1 -1
29 161 30 244 85 433 -1 -1
29 981 1 1040 40 264 47 659 92 32 -1 -1
29 24 49 224 91 94 -1 -1
29 1287 42 394 99 246 -1 -1
29 216 76 527 -1 -1
29 173 69 41 73 565 78 2146 -1 -1
29 2 11 790 83 468 -1 -1
29 78 26 193 58 1459 -1 -1
29 281 44 79 3 596 38 345 29 350 46 106 -1 -1
29 986 50 316 18 1032 99 45 -1 -1
29 360 51 125 47 702 23 468 85 1482 -1 -1
29 251 23 519 47 198 53 2579 14 325 74 468 -1 -1
29 172 62 58 63 3389 9 1232 37 373 22 794 40 27 46 495 73 168 -1 -1
29 69 2 287 98 621 -1 -1
29 3176 72 83 22 2022 71 760 98 1763 -1 -1
29 747 13 446 3 1105 71 333 -1 -1
29 380 2 289 91 3 -1 -1
29 334 57 406 6 707 94 954 -1 -1
29 176 79 747 35 322 42 791 54 807 39 716 94 298 -1 -1
29 998 58 618 78 96 -1 -1
29 732 17 1598 82 132 -1 -1
29 975 39 28 65 254 -1 -1
29 194 48 194 94 591 -1 -1
29 19 87 1016 9 375 3 576 95 149 -1 -1
29 1539 37 627 56 879 5 303 68 36 -1 -1
29 41 65 343 32 1143 79 1402 56 1060 48 244 93 91 -1 -1
29 309 88 1273 70 490 41 411 52 1559 -1 -1
29 533 94 282 36 936 42 32 36 2855 51 65 -1 -1
29 2170 83 499 -1 -1
29 194 71 1263 73 796 92 255 -1 -1
29 1263 88 1276 11 272 98 2503 -1 -1
29 2019 39 1468 44 69 52 1320 33 1455 43 100 48 517 39 688 38 426 3 483 12 131 38 887 -1 -1
29 235 20 343 51 396 55 527 -1 -1
29 87 82 271 -1 -1
29 118 75 1969 79 372 67 714 87 530 -1 -1
29 35 48 355 47 1175 71 658 -1 -1
29 749 79 326 25 868 28 14 66 267 57 1443 85 158 -1 -1
29 18 12 457 68 204 67 157 47 51 49 36 89 729 -1 -1
29 47 10 58 63 403 46 862 40 78 34 756 52 432 -1 -1
29 102 33 454 73 2869 -1 -1
29 238 24 614 68 624 -1 -1
29 319 45 221 55 813 39 305 88 2147 -1 -1
29 754 45 1101 99 83 79 913 76 2395 59 191 61 822 99 489 -1 -1
29 4 85 1438 -1 -1
29 101 88 612 -1 -1
29 24 92 1236 43 65 63 909 57 2333 83 257 -1 -1
29 600 4 32 37 1051 -1 -1
29 703 99 1535 -1 -1
29 826 62 13 -1 -1
29 758 10 399 49 383 6 541 29 644 99 106 -1 -1
29 110 67 678 -1 -1
29 249 5 1023 15 229 73 828 -1 -1
29 209 44 1074 68 559 23 368 94 210 -1 -1
29 672 79 713 -1 -1
29 258 73 83 15 569 74 281 -1 -1
29 118 5 159 80 1847 69 238 97 1353 -1 -1
29 267 19 645 36 426 22 1147 32 3486 89 1280 -1 -1
29 108 83 397 96 1177 -1 -1
29 1651 84 334 -1 -1
29 473 47 596 89 487 -1 -1
29 385 98 666 -1 -1
29 1298 71 666 81 1724 -1 -1
29 846 39 445 49 80 -1 -1
29 59 58 244 99 1 -1 -1
29 568 85 500 -1 -1
29 1983 68 384 -1 -1
29 200 83 47 20 482 98 169 -1 -1
29 783 47 265 96 857 -1 -1
29 250 40 1042 50 262 66 660 65 1614 87 588 -1 -1
29 63 25 122 17 1115 77 152 -1 -1
29 489 57 218 63 368 -1 -1
29 222 69 956 49 753 91 212 -1 -1
29 60 59 387 -1 -1
29 340 30 472 77 1163 -1 -1
29 353 22 290 76 110 -1 -1
29 432 34 167 57 617 -1 -1
29 110 96 489 -1 -1
29 15 38 409 1 75 0 598 42 803 -1 -1
29 61 79 850 -1 -1
29 233 10 207 64 348 -1 -1
29 2814 38 358 82 454 -1 -1
29 636 98 199 59 398 52 286 82 612 12 1100 63 276 59 468 43 160 56 71 -1 -1
29 425 21 613 60 266 31 385 73 62 -1 -1
29 834 54 2405 92 401 -1 -1
29 137 21 1966 15 658 52 1206 -1 -1
29 233 87 1142 -1 -1
29 169 87 196 -1 -1
29 459 34 22 56 1173 2 194 4 159 61 2370 -1 -1
29 973 51 910 89 281 -1 -1
29 1314 80 1411 19 1355 72 713 -1 -1
29 1687 16 672 51 165 -1 -1
29 297 57 3344 61 61 46 371 81 797 -1 -1
29 201 49 863 68 822 -1 -1
29 849 93 11 80 148 96 547 -1 -1
29 798 46 1460 80 132 -1 -1
29 2230 69 965 60 81 90 210 -1 -1
29 74 90 759 -1 -1
29 519 38 345 4 1572 40 447 -1 -1
29 365 69 81 73 378 78 329 11 362 29 46 42 546 28 1048 44 2822 77 830 -1 -1
29 978 36 148 5 61 4 42 63 9 -1 -1
29 57 98 210 88 232 93 1563 31 359 3 688 60 352 -1 -1
29 229 86 628 -1 -1
29 398 94 158 -1 -1
29 431 94 209 -1 -1
29 403 60 264 46 491 1 3882 63 2827 -1 -1
29 646 26 104 19 584 67 541 -1 -1
29 803 67 27 50 41 89 231 -1 -1
29 301 95 43 37 423 19 68 28 30 55 544 40 610 38 586 43 616 6 237 2 650 72 1135 -1 -1
29 731 26 80 69 373 -1 -1
29 878 8 1151 72 64 68 215 33 797 23 565 2 1025 36 316 48 688 -1 -1
29 83 83 628 -1 -1
29 687 45 9 27 440 95 1213 -1 -1
29 1050 17 91 75 227 29 2215 45 231 40 57 72 80 -1 -1
29 2398 2 113 83 70 -1 -1
29 878 73 61 -1 -1
29 215 35 113 22 331 44 623 -1 -1
29 234 68 763 35 871 82 370 -1 -1
29 2573 69 133 -1 -1
29 689 96 160 12 397 85 615 -1 -1
29 489 57 1931 1 380 85 980 -1 -1
29 398 27 406 6 156 11 169 72 142 -1 -1
29 443 59 401 -1 -1
29 245 87 42 -1 -1
29 664 95 1694 -1 -1
29 260 1 170 66 2002 4 1538 98 646 -1 -1
29 502 24 968 60 295 -1 -1
29 65 64 4 67 280 47 1812 22 351 13 141 98 325 -1 -1
29 41 13 311 85 648 -1 -1
29 397 74 193 21 64 39 242 10 323 32 76 68 121 -1 -1
29 620 79 753 16 983 76 65 -1 -1
29 37 54 800 91 224 -1 -1
29 677 11 1023 42 758 37 275 97 494 -1 -1
29 1235 49 128 91 1207 -1 -1
29 874 83 283 -1 -1
29 419 72 942 -1 -1
29 68 47 467 6 684 60 654 -1 -1
29 94 14 3912 53 2594 27 713 49 762 79 515 -1 -1
29 144 94 675 -1 -1
29 346 31 1020 49 561 -1 -1
29 1583 2 74 95 274 -1 -1
29 1086 43 1449 18 556 26 1370 99 56 -1 -1
29 1447 16 672 94 434 -1 -1
29 600 42 242 49 662 59 96 -1 -1
29 348 40 298 35 1002 2 150 22 480 46 1025 -1 -1
29 268 88 38 63 425 45 394 9 1123 60 204 15 121 71 1316 -1 -1
29 1333 7 853 94 218 -1 -1
29 950 59 971 55 927 77 57 -1 -1
29 128 90 610 40 155 70 772 -1 -1
29 151 58 99 -1 -1
29 1230 50 24 90 421 48 366 32 227 44 127 96 948 -1 -1
29 880 12 161 13 734 12 960 35 565 51 1511 -1 -1
29 1244 65 278 -1 -1
29 1405 26 1222 66 418 26 589 46 1162 77 2352 -1 -1
29 824 51 290 30 443 79 612 -1 -1
29 1446 77 1934 73 97 32 285 53 286 9 1015 71 148 -1 -1
29 575 91 305 99 36 30 2013 14 385 54 648 -1 -1
29 873 59 251 89 1516 -1 -1
29 170 84 725 98 63 -1 -1
29 139 75 57 61 313 43 368 70 346 -1 -1
29 1082 58 267 86 879 -1 -1
29 313 77 49 -1 -1
29 183 36 87 37 115 80 405 -1 -1
29 118 69 2922 -1 -1
29 3 97 834 18 499 51 507 59 2633 -1 -1
29 1365 48 609 53 955 33 902 88 1030 -1 -1
29 1065 50 67 67 559 -1 -1
29 174 89 649 -1 -1
29 341 69 150 -1 -1
29 437 69 1637 -1 -1
29 943 74 329 -1 -1
29 287 7 113 96 118 -1 -1
29 79 22 289 33 7 79 290 -1 -1
29 390 93 701 -1 -1
30 115 15 287 34 203 48 227 16 46 74 92 -1 -1
30 1279 75 117 -1 -1
30 217 81 98 79 1118 28 680 86 308 11 638 92 865 -1 -1
30 284 74 854 -1 -1
30 48 83 971 33 246 41 53 21 863 5 1099 50 207 -1 -1
30 637 35 70 80 1350 -1 -1
30 251 67 485 20 402 65 173 54 406 47 1255 17 655 70 388 -1 -1
30 101 20 1528 90 951 -1 -1
30 283 10 140 93 119 -1 -1
30 118 90 15 56 559 63 70 40 903 8 635 86 920 -1 -1
30 834 67 906 97 110 43 623 3 562 8 811 49 2843 -1 -1
30 1011 25 1152 83 329 -1 -1
30 146 50 487 31 52 97 1274 -1 -1
30 1184 96 420 11 181 16 324 71 1230 -1 -1
30 213 21 327 10 282 76 575 -1 -1
30 1088 80 212 -1 -1
30 706 34 63 68 597 33 277 84 103 -1 -1
30 155 28 196 91 226 -1 -1
30 146 67 300 78 1171 44 330 82 247 -1 -1
30 1427 35 519 54 604 85 303 -1 -1
30 1357 61 533 56 544 72 371 -1 -1
30 1957 75 221 32 1387 5 821 2 323 14 363 7 752 88 164 -1 -1
30 1467 42 348 9 96 51 677 26 734 54 2064 -1 -1
30 896 91 211 -1 -1
30 701 20 950 78 621 -1 -1
30 869 20 406 97 422 -1 -1
30 122 39 57 46 2013 43 632 75 751 -1 -1
30 458 21 322 11 28 86 1212 -1 -1
30 1434 32 968 49 369 -1 -1
30 426 73 43 47 58 50 424 98 822 -1 -1
30 533 66 128 7 150 27 329 47 428 20 996 0 437 87 700 -1 -1
30 211 36 101 41 406 21 612 76 688 -1 -1
30 143 50 247 60 445 15 147 79 437 -1 -1
30 980 20 670 33 1174 1 963 12 160 88 1838 -1 -1
30 1005 44 428 52 1271 69 998 -1 -1
30 55 50 105 31 427 79 1177 86 136 -1 -1
30 91 34 137 60 141 -1 -1
30 1301 38 133 1 241 9 3386 26 567 14 25 52 256 -1 -1
30 223 34 1626 46 305 95 1339 -1 -1
30 1447 27 723 63 1407 -1 -1
30 702 99 604 56 987 90 779 -1 -1
30 208 62 1487 99 143 -1 -1
30 2260 73 310 78 152 -1 -1
30 137 55 67 53 865 69 349 40 29 38 748 48 398 2 356 41 61 13 11 39 979 -1 -1
30 94 33 1160 94 1242 -1 -1
30 649 44 79 52 841 11 4 75 195 -1 -1
30 327 95 304 67 122 2 39 96 45 -1 -1
30 92 82 9 76 271 79 1680 58 300 51 679 50 1047 68 101 -1 -1
30 71 49 80 77 593 -1 -1
30 480 24 773 50 1106 61 736 -1 -1
30 275 93 788 -1 -1
30 215 37 262 10 775 75 310 -1 -1
30 254 56 172 19 975 83 205 -1 -1
30 703 49 39 9 1133 26 56 77 41 -1 -1
30 938 88 912 8 592 31 523 1 414 78 117 -1 -1
30 603 1 286 20 69 87 357 -1 -1
30 155 95 429 4 691 99 698 -1 -1
30 265 44 1929 27 944 94 620 -1 -1
30 1275 39 331 59 549 -1 -1
30 81 16 243 13 251 48 1056 63 309 14 378 49 113 -1 -1
30 351 96 835 -1 -1
30 1422 66 660 39 169 83 607 -1 -1
30 80 34 1055 29 888 50 1386 9 79 79 452 -1 -1
30 1166 94 445 -1 -1
30 771 9 976 43 350 91 617 -1 -1
30 305 5 514 66 1259 -1 -1
30 496 19 1178 60 399 -1 -1
30 92 80 555 11 13 56 1183 -1 -1
30 154 75 669 18 223 73 1192 78 102 95 279 98 414 -1 -1
30 660 1 1239 30 21 62 1245 -1 -1
30 123 74 796 -1 -1
30 429 78 1074 55 845 15 421 75 266 6 1411 54 2618 39 2178 78 348 -1 -1
30 1130 7 969 22 101 40 164 39 53 79 167 -1 -1
30 565 65 898 94 989 -1 -1
30 953 91 190 -1 -1
30 383 2 371 4 455 87 361 -1 -1
30 948 74 67 -1 -1
30 268 96 316 -1 -1
30 1337 67 1641 52 589 58 936 79 370 -1 -1
30 691 39 257 22 1231 4 884 97 386 -1 -1
30 220 74 37 -1 -1
30 2252 11 213 34 56 16 571 34 497 19 576 79 27 -1 -1
30 299 37 1365 11 53 84 968 73 387 75 168 19 68 11 1242 1 1374 35 2270 -1 -1
30 332 34 889 70 74 6 572 38 112 6 291 67 774 -1 -1
30 511 58 139 30 1300 19 76 4 159 98 414 -1 -1
30 935 57 465 79 1621 66 142 70 164 22 654 16 762 70 56 -1 -1
30 334 63 726 64 246 33 1131 74 106 90 106 -1 -1
30 1214 96 2 -1 -1
30 619 58 797 78 1165 -1 -1
30 24 70 1401 97 267 21 258 25 119 29 1335 2 352 9 1163 48 924 -1 -1
30 1 32 487 79 581 -1 -1
30 287 7 99 55 519 -1 -1
30 401 7 107 5 69 3 16 87 255 -1 -1
30 848 20 715 92 287 -1 -1
30 595 27 1351 56 1113 50 1175 71 30 -1 -1
30 97 29 1961 48 493 -1 -1
30 1629 70 39 95 67 60 757 4 125 6 278 53 570 -1 -1
30 665 58 140 19 1071 82 1241 -1 -1
30 1268 20 533 38 1253 -1 -1
30 598 18 458 37 904 28 20 38 113 87 18 -1 -1
30 213 51 922 67 230 44 535 94 2494 -1 -1
30 210 5 273 52 193 97 527 -1 -1
30 1470 59 1555 67 58 64 1054 11 1314 44 12 27 8 9 344 63 776 -1 -1
30 426 52 1606 43 171 17 1645 65 371 -1 -1
30 401 76 510 10 73 97 504 -1 -1
30 213 39 20 13 182 40 67 80 534 -1 -1
30 654 50 283 85 344 -1 -1
30 906 21 1890 8 539 71 365 -1 -1
30 80 92 361 -1 -1
30 856 10 685 19 420 53 478 -1 -1
30 2 60 381 67 20 14 198 74 116 -1 -1
30 425 90 291 -1 -1
30 333 1 52 47 2769 72 921 -1 -1
30 1041 44 1615 18 881 75 435 -1 -1
30 95 45 1422 32 79 75 1107 -1 -1
30 835 33 1849 57 15 -1 -1
30 401 34 573 54 259 50 605 60 779 -1 -1
30 958 32 49 50 41 -1 -1
30 1930 2 70 40 640 21 247 17 222 78 1354 -1 -1
30 32 3 1289 75 1054 -1 -1
30 156 27 397 4 826 86 234 -1 -1
30 5 67 231 -1 -1
30 901 36 107 21 65 60 433 -1 -1
30 646 11 178 30 260 -1 -1
30 1378 53 176 70 201 5 87 93 363 -1 -1
30 340 15 485 36 77 21 138 94 1465 -1 -1
30 148 79 1858 73 3298 58 921 17 83 47 958 68 729 -1 -1
30 543 8 1392 6 1983 95 1229 -1 -1
30 199 61 312 17 599 97 701 -1 -1
30 1009 24 789 18 533 70 63 -1 -1
30 270 15 11 82 333 -1 -1
30 549 22 446 8 741 16 18 53 77 -1 -1
30 891 1 1670 65 594 83 150 55 99 40 325 15 102 78 581 -1 -1
30 1070 37 1741 46 233 73 11 -1 -1
30 774 67 410 39 788 26 618 25 102 46 14 37 980 33 271 21 405 39 250 -1 -1
30 197 48 2347 36 81 58 236 -1 -1
30 434 56 296 43 240 99 207 -1 -1
30 1306 3 435 56 429 -1 -1
30 67 75 649 72 281 30 1385 0 499 12 370 18 899 53 203 -1 -1
30 13 78 7 98 1342 -1 -1
30 555 90 1735 5 239 62 259 88 324 -1 -1
30 3 69 859 32 348 73 1170 -1 -1
30 82 46 620 12 1804 41 665 62 75 -1 -1
30 859 42 258 13 83 37 1042 91 252 -1 -1
30 677 27 43 93 1441 -1 -1
30 171 44 636 57 576 25 99 52 679 -1 -1
30 654 43 5 -1 -1
30 600 34 822 89 1080 -1 -1
30 113 74 283 32 391 23 388 85 1507 -1 -1
30 116 73 924 8 552 36 245 82 729 -1 -1
30 349 10 19 94 1279 -1 -1
30 741 48 110 73 1351 -1 -1
30 228 75 1539 11 178 24 877 14 446 89 236 -1 -1
30 148 13 1361 22 2099 96 453 -1 -1
30 48 13 218 80 1062 -1 -1
30 224 16 1812 59 750 26 162 46 186 -1 -1
30 618 92 490 73 13 9 79 63 125 -1 -1
30 41 52 25 28 69 70 90 -1 -1
30 54 12 212 5 764 34 275 38 1101 41 70 69 73 -1 -1
30 1333 81 748 21 1994 88 455 40 257 51 62 22 143 71 705 -1 -1
30 1641 91 2143 -1 -1
30 661 95 209 23 59 62 731 -1 -1
30 990 75 701 -1 -1
30 412 64 699 88 90 -1 -1
30 3086 93 1956 -1 -1
30 979 7 1850 9 786 42 1002 72 59 -1 -1
30 390 74 267 -1 -1
30 854 81 763 46 515 12 220 60 358 -1 -1
30 666 5 1757 89 253 -1 -1
30 68 45 532 63 435 90 23 -1 -1
30 628 97 798 -1 -1
30 580 97 19 34 372 14 173 27 15 42 1902 -1 -1
30 28 33 223 13 133 55 74 -1 -1
30 930 49 391 27 32 73 107 8 225 22 368 16 408 52 1563 -1 -1
30 960 7 1046 45 248 -1 -1
30 1162 39 81 46 673 95 173 -1 -1
30 836 34 179 72 620 -1 -1
30 449 40 397 0 17 70 375 -1 -1
30 730 64 398 -1 -1
30 1319 9 1492 8 51 32 1435 51 2530 -1 -1
30 2014 40 777 41 369 63 742 -1 -1
30 171 86 60 -1 -1
30 830 7 186 82 88 18 247 2 1119 47 972 -1 -1
30 94 44 366 61 1133 25 450 82 782 -1 -1
30 335 68 1348 57 2081 43 394 17 663 87 526 -1 -1
30 63 38 641 72 581 -1 -1
30 318 89 1167 76 985 50 1984 68 1587 82 302 -1 -1
30 185 71 335 8 413 36 1460 21 101 70 404 -1 -1
30 89 34 165 98 208 -1 -1
30 781 8 1749 66 430 -1 -1
30 546 44 760 42 329 57 422 -1 -1
30 61 18 1673 9 883 29 240 22 68 76 78 -1 -1
30 439 11 463 95 359 -1 -1
30 334 2 333 92 60 -1 -1
30 2045 7 427 88 5401 -1 -1
30 219 28 991 5 5 70 1381 -1 -1
30 881 22 60 99 931 -1 -1
30 710 63 720 19 229 3 1185 88 278 -1 -1
30 93 3 157 57 6 17 126 68 75 -1 -1
31 1084 14 609 98 1875 50 240 25 257 39 129 5 1145 42 33 -1 -1
31 563 50 666 8 1752 63 700 -1 -1
31 1534 37 362 34 992 4 111 30 673 -1 -1
31 1005 77 136 -1 -1
31 1025 51 1373 57 142 62 132 -1 -1
31 1652 82 349 45 936 2 266 65 363 5 1003 50 979 -1 -1
31 1200 75 258 64 232 57 676 33 793 28 12 73 187 -1 -1
31 43 23 1552 25 531 52 232 -1 -1
31 851 50 63 68 1747 90 60 -1 -1
31 29 61 246 89 1845 73 702 97 1275 -1 -1
31 469 43 109 86 942 37 1113 44 34 40 503 37 2188 1 930 46 2142 -1 -1
31 298 20 1440 71 343 -1 -1
31 907 89 819 -1 -1
31 551 29 920 16 294 1 1346 36 924 3 45 89 83 -1 -1
31 241 12 1 42 1549 9 1042 80 368 -1 -1
31 555 32 685 51 225 37 331 38 328 8 813 81 270 -1 -1
31 153 93 73 34 569 16 163 21 419 3 109 20 683 37 1125 93 24 -1 -1
31 554 86 472 -1 -1
31 1080 62 495 86 2735 -1 -1
31 615 66 711 25 464 6 161 82 9 4 89 40 362 27 890 64 317 -1 -1
31 301 27 982 75 63 -1 -1
31 64 2 422 10 282 72 965 -1 -1
31 523 97 411 -1 -1
31 434 36 878 98 236 -1 -1
31 137 64 403 2 48 0 407 77 739 -1 -1
31 791 72 773 94 1300 53 8 28 137 2 53 98 923 -1 -1
31 293 34 1037 16 392 60 488 -1 -1
31 821 44 116 30 216 55 762 83 92 -1 -1
31 535 80 844 1 2171 10 530 62 20 87 4 -1 -1
31 231 47 13 20 624 95 61 -1 -1
31 81 7 781 15 2368 3 1028 64 73 53 42 79 85 -1 -1
31 142 41 213 64 901 60 430 41 1037 55 314 14 295 93 267 -1 -1
31 406 61 2248 33 1003 9 68 39 234 -1 -1
31 701 14 934 92 549 -1 -1
31 3237 51 79 45 2771 88 79 -1 -1
31 628 2 1038 4 1029 66 67 -1 -1
31 1059 7 218 79 37 -1 -1
31 373 67 699 -1 -1
31 355 86 36 13 57 39 60 40 361 0 606 87 279 -1 -1
31 156 73 526 61 1725 67 1552 21 386 45 1 30 726 83 1447 -1 -1
31 110 65 1142 92 41 90 1539 72 75 15 183 0 34 31 169 17 121 85 364 -1 -1
31 915 41 360 47 930 50 870 66 222 -1 -1
31 1110 93 148 47 858 87 135 -1 -1
31 70 80 253 78 72 93 1181 99 210 11 951 94 1370 -1 -1
31 27 39 124 18 108 12 372 28 646 29 94 95 51 -1 -1
31 746 20 273 51 1987 11 496 1 288 58 934 -1 -1
31 75 59 1244 6 470 68 1078 -1 -1
31 367 44 26 57 144 -1 -1
31 25 85 475 42 1051 76 1307 6 400 54 760 -1 -1
31 36 34 453 61 1386 51 32 43 439 72 26 -1 -1
31 320 4 49 80 278 -1 -1
31 174 46 855 96 540 -1 -1
31 653 45 75 55 1141 43 173 83 1018 -1 -1
31 796 62 220 39 193 57 863 88 49 -1 -1
31 803 46 78 61 25 -1 -1
31 873 19 276 52 1615 69 228 -1 -1
31 212 49 558 26 1083 29 2022 5 339 35 1275 58 684 -1 -1
31 806 69 77 27 446 59 910 19 63 0 326 23 35 89 1089 -1 -1
31 1126 46 2761 88 175 -1 -1
31 639 25 166 76 274 -1 -1
31 1315 53 148 19 213 38 502 72 299 -1 -1
31 1049 41 1695 46 171 44 1349 78 999 -1 -1
31 218 66 294 1 570 76 317 -1 -1
31 36 78 405 24 505 12 2308 18 806 95 239 -1 -1
31 323 86 435 10 68 50 76 95 1015 -1 -1
31 298 32 682 0 3282 2 140 27 615 58 182 -1 -1
31 943 37 491 3 502 89 200 -1 -1
31 777 87 199 -1 -1
31 387 0 1762 25 730 73 30 -1 -1
31 440 80 770 61 211 50 2266 72 255 -1 -1
31 1151 52 117 21 165 17 2336 58 210 71 268 -1 -1
31 1077 53 322 91 101 90 373 82 53 72 3082 70 1413 95 173 -1 -1
31 162 98 25 -1 -1
31 946 57 45 48 576 4 38 93 611 -1 -1
31 344 1 454 80 437 -1 -1
31 800 33 920 76 142 -1 -1
31 244 11 264 88 223 -1 -1
31 321 95 368 -1 -1
31 2051 55 341 71 471 -1 -1
31 242 87 273 -1 -1
31 764 44 1832 2 100 25 696 76 123 -1 -1
31 3275 0 616 64 55 51 83 75 226 -1 -1
31 920 66 30 56 1178 53 61 65 168 86 1173 -1 -1
31 288 58 2380 77 731 -1 -1
31 1863 89 172 -1 -1
31 255 17 593 79 777 -1 -1
31 1911 8 16 53 477 14 756 73 174 -1 -1
31 313 86 2764 -1 -1
31 825 23 868 4 617 73 296 45 41 58 139 68 32 -1 -1
31 25 90 1044 0 14 20 224 10 1482 71 115 -1 -1
31 199 16 1883 10 77 35 643 57 266 -1 -1
31 285 27 129 51 45 22 1188 8 482 71 1340 -1 -1
31 272 72 483 -1 -1
31 277 8 351 64 11 -1 -1
31 326 42 658 82 1240 -1 -1
31 264 69 27 -1 -1
31 114 91 908 -1 -1
31 211 13 377 62 31 7 101 6 14 54 249 -1 -1
31 137 4 727 8 359 51 259 -1 -1
31 445 2 475 35 1093 21 556 96 192 -1 -1
31 59 29 352 25 138 1 208 51 6 93 1999 -1 -1
31 826 13 574 7 354 87 110 -1 -1
31 748 24 615 97 1194 -1 -1
31 225 7 746 60 64 -1 -1
31 1069 7 341 62 405 69 12 36 106 18 181 5 696 27 438 71 921 -1 -1
31 438 58 652 -1 -1
31 414 78 17 58 2119 9 571 30 213 28 1093 97 12 -1 -1
31 446 93 443 68 143 7 115 33 50 78 327 -1 -1
31 13 41 273 18 132 57 262 -1 -1
31 42 33 337 59 1110 -1 -1
31 5 25 729 79 276 -1 -1
31 2712 17 919 4 1822 69 202 -1 -1
31 1605 10 179 15 456 33 1309 16 358 64 1394 -1 -1
31 3739 96 145 25 1654 93 1133 -1 -1
31 256 29 1846 88 56 -1 -1
31 45 39 272 89 961 -1 -1
31 1044 93 2755 -1 -1
31 712 45 3 74 988 18 1499 70 310 -1 -1
31 566 59 638 95 1896 -1 -1
31 572 43 1703 85 167 54 936 3 353 84 65 -1 -1
31 510 87 292 7 544 16 15 8 1768 73 74 -1 -1
31 168 73 1118 16 967 45 2656 28 170 55 539 80 1529 -1 -1
31 626 97 449 -1 -1
31 251 4 323 37 356 5 19 82 408 -1 -1
31 147 65 43 28 453 80 1332 -1 -1
31 66 38 264 97 46 -1 -1
31 946 92 1694 -1 -1
31 195 98 304 -1 -1
31 19 40 44 15 77 88 146 -1 -1
31 102 16 1276 19 829 27 94 70 605 79 813 83 2759 82 345 17 139 70 628 -1 -1
31 422 43 2838 93 101 50 62 87 306 9 189 41 181 59 960 37 1138 10 351 64 168 -1 -1
31 31 24 108 61 28 -1 -1
31 1366 26 492 3 1049 71 465 46 113 11 954 52 283 77 1044 -1 -1
31 30 27 2075 4 1362 56 63 72 123 -1 -1
31 22 2 286 82 230 -1 -1
31 461 94 726 17 583 48 2422 38 2528 47 810 36 296 24 364 83 434 -1 -1
31 188 67 235 -1 -1
31 194 83 249 -1 -1
31 1031 90 1258 37 563 18 1026 31 163 29 1092 83 663 -1 -1
31 79 75 49 41 1609 22 300 7 1180 42 1276 -1 -1
31 844 53 1606 3 153 56 603 88 1165 -1 -1
31 197 1 1037 88 2 -1 -1
31 47 82 953 -1 -1
31 1548 76 794 -1 -1
31 353 69 32 -1 -1
31 300 97 1699 21 2292 25 261 81 812 -1 -1
31 384 12 1260 69 780 -1 -1
31 594 47 2576 83 297 -1 -1
31 45 11 485 90 33 -1 -1
31 151 83 791 70 50 16 47 59 91 -1 -1
31 389 11 215 47 338 4 291 48 696 84 341 -1 -1
31 427 15 367 94 146 -1 -1
31 1209 96 104 -1 -1
31 158 40 274 73 389 -1 -1
31 355 71 54 -1 -1
31 702 64 1475 26 31 30 226 16 610 62 130 17 383 51 566 -1 -1
31 449 41 30 94 194 -1 -1
31 1344 43 303 49 2122 -1 -1
31 1005 91 2072 49 4 89 1377 -1 -1
31 805 44 87 55 1435 88 2 -1 -1
31 664 26 1285 28 697 46 90 -1 -1
31 764 49 94 59 381 98 138 -1 -1
31 12 66 689 18 138 96 846 -1 -1
31 189 78 1254 35 960 45 255 41 588 14 1490 66 342 -1 -1
31 528 44 1513 33 536 80 79 -1 -1
31 269 6 164 85 456 -1 -1
31 2365 22 553 6 82 73 1257 34 146 72 251 48 1709 34 9 30 527 24 337 68 1496 -1 -1
31 46 46 167 19 1685 9 28 74 367 -1 -1
31 44 67 153 93 1075 49 645 24 624 83 1325 -1 -1
31 581 89 117 -1 -1
31 161 92 225 -1 -1
31 211 69 249 31 354 77 336 -1 -1
31 346 74 251 50 1253 17 325 57 111 -1 -1
31 1338 12 82 24 210 88 677 -1 -1
31 582 98 422 -1 -1
31 26 62 456 39 169 88 782 -1 -1
31 1041 74 390 81 3 63 230 74 174 52 330 96 821 -1 -1
31 173 58 153 97 81 -1 -1
31 136 49 559 67 125 -1 -1
31 48 15 251 43 25 -1 -1
31 717 5 1322 1 634 19 1194 32 55 82 1163 -1 -1
31 413 90 1045 -1 -1
31 352 67 123 80 773 62 925 19 443 73 156 5 1077 26 1861 15 756 93 190 -1 -1
31 415 1 1378 34 2013 92 27 -1 -1
31 285 3 429 70 1344 -1 -1
31 132 90 965 -1 -1
31 171 39 903 70 743 39 937 84 222 -1 -1
31 47 94 111 -1 -1
31 83 35 1327 96 143 -1 -1
31 115 13 319 51 21 74 167 -1 -1
31 85 91 195 46 744 50 31 6 2424 91 192 -1 -1
31 32 38 742 35 340 79 1402 -1 -1
31 877 17 7 26 684 25 240 45 1848 -1 -1
31 1137 47 1419 58 852 14 27 95 9 -1 -1
31 302 57 3 6 96 25 1710 61 91 -1 -1
31 225 37 1522 79 521 -1 -1
31 85 12 118 45 593 2 1671 46 103 10 2274 22 180 88 1088 -1 -1
31 494 0 127 67 817 -1 -1
31 718 11 11 43 266 11 1000 63 539 -1 -1
31 409 27 1667 84 606 -1 -1
31 168 71 105 -1 -1
31 335 87 1788 14 888 18 987 2 879 16 1135 11 593 38 668 33 82 66 335 -1 -1
31 57 22 1253 14 83 0 726 80 104 -1 -1
32 594 19 116 95 166 -1 -1
32 1089 18 507 22 49 24 1046 78 325 -1 -1
32 1800 93 781 49 1219 5 594 64 401 -1 -1
32 142 74 77 67 534 63 666 15 686 60 7 54 704 33 1101 4 736 56 46 -1 -1
32 3 80 66 -1 -1
32 1246 74 177 39 2507 8 181 42 389 40 90 16 248 67 408 -1 -1
32 558 12 278 55 472 -1 -1
32 81 19 1311 55 102 59 360 25 184 40 1915 80 1237 -1 -1
32 417 2 151 7 193 66 33 -1 -1
32 161 93 787 -1 -1
32 1053 49 446 64 26 12 1048 14 71 42 606 34 4 56 2095 -1 -1
32 130 20 92 64 329 6 609 59 121 54 1062 50 1965 0 446 44 626 38 620 35 2568 53 442 -1 -1
32 251 91 3938 -1 -1
32 1126 95 725 36 1960 77 181 -1 -1
32 771 68 1382 61 432 62 617 51 813 21 308 18 907 15 152 16 332 47 1713 -1 -1
32 33 40 373 88 133 -1 -1
32 34 52 1065 7 518 11 479 8 438 99 831 -1 -1
32 1156 74 879 49 1702 39 143 8 356 13 2962 80 891 -1 -1
32 432 51 828 4 397 80 262 -1 -1
32 295 65 100 14 304 70 371 -1 -1
32 135 57 53 54 367 50 4237 19 429 4 461 76 1046 -1 -1
32 48 55 2951 52 963 26 1522 81 171 -1 -1
32 49 47 163 38 361 60 420 -1 -1
32 9 67 650 61 338 26 268 91 748 -1 -1
32 91 90 190 7 527 66 877 24 944 17 2299 21 806 53 445 -1 -1
32 4 27 220 35 1793 23 366 91 1 -1 -1
32 1374 40 271 12 85 27 172 68 213 -1 -1
32 525 58 340 39 354 31 338 69 62 -1 -1
32 502 7 447 40 171 74 103 30 600 2 66 46 119 -1 -1
32 2208 68 504 1 855 40 499 27 237 83 203 -1 -1
32 595 38 238 61 129 -1 -1
32 1043 2 63 87 20 -1 -1
32 897 46 250 91 32 -1 -1
32 81 54 1162 99 758 -1 -1
32 263 14 38 68 156 44 2629 86 1421 -1 -1
32 126 93 383 -1 -1
32 176 6 733 42 1396 54 93 99 274 -1 -1
32 260 74 249 4 618 43 516 30 1090 97 163 -1 -1
32 625 42 51 83 1719 -1 -1
32 1178 36 765 9 74 37 103 67 1712 75 432 -1 -1
32 975 30 1128 23 960 90 868 -1 -1
32 270 29 1349 17 528 5 754 85 926 -1 -1
32 383 37 32 4 541 64 265 -1 -1
32 469 58 909 96 47 -1 -1
32 421 77 729 -1 -1
32 554 81 45 11 698 64 177 -1 -1
32 1487 77 779 46 408 45 1512 33 782 72 282 50 1018 75 1524 -1 -1
32 2298 43 1780 45 289 8 597 61 198 -1 -1
32 458 44 194 74 155 -1 -1
32 1792 44 1511 43 30 30 484 69 86 -1 -1
32 1879 95 167 37 87 54 765 25 26 64 409 -1 -1
32 33 15 529 76 887 -1 -1
32 2492 43 1 83 1098 9 401 15 1369 69 485 -1 -1
32 669 6 307 24 868 79 28 -1 -1
32 1489 44 58 53 361 74 133 -1 -1
32 118 78 99 98 512 -1 -1
32 290 82 100 49 91 22 45 38 3740 7 284 94 90 -1 -1
32 367 14 207 53 1175 3 29 1 29 41 834 51 318 -1 -1
32 1127 41 688 73 1485 98 276 -1 -1
32 411 19 765 70 126 -1 -1
32 857 25 694 24 301 47 2491 -1 -1
32 429 55 586 45 130 25 67 98 205 -1 -1
32 291 12 95 98 27 -1 -1
32 898 78 527 -1 -1
32 537 58 148 34 4 41 41 61 4806 -1 -1
32 345 54 1341 11 868 81 304 -1 -1
32 188 43 142 40 717 28 1957 32 373 13 1035 24 534 40 184 -1 -1
32 335 78 328 -1 -1
32 748 79 155 -1 -1
32 1105 70 402 32 689 59 1095 -1 -1
32 539 26 1073 9 420 65 181 -1 -1
32 667 69 359 54 632 85 323 -1 -1
32 155 88 74 50 3292 76 195 92 45 43 1370 24 512 34 392 71 451 -1 -1
32 562 88 105 78 312 32 449 15 45 58 87 86 1139 -1 -1
32 1981 23 118 29 494 82 498 -1 -1
32 525 42 371 0 193 68 89 -1 -1
32 27 22 20 1 262 73 534 -1 -1
32 1123 68 383 53 94 83 78 -1 -1
32 406 42 158 88 836 -1 -1
32 708 74 232 49 516 89 57 -1 -1
32 196 24 1551 8 140 48 213 4 446 81 853 -1 -1
32 489 11 1832 55 1357 12 1240 90 171 -1 -1
32 823 20 730 81 716 -1 -1
32 522 14 325 78 283 -1 -1
32 467 74 327 23 231 26 1028 65 282 -1 -1
32 359 70 92 -1 -1
32 827 33 319 15 78 61 18 -1 -1
32 18 15 2018 53 720 24 1570 73 1020 -1 -1
32 714 18 577 83 247 -1 -1
32 58 67 368 96 324 -1 -1
32 450 73 875 79 16 2 425 52 303 -1 -1
32 667 62 154 31 1092 43 720 -1 -1
32 611 9 2154 56 1112 25 1344 60 445 -1 -1
32 389 69 526 72 145 57 2748 62 1037 9 703 70 469 47 16 79 139 -1 -1
32 450 6 307 80 1146 90 272 42 15 51 286 67 129 -1 -1
32 462 54 861 48 127 49 1794 28 1776 68 54 -1 -1
32 767 20 356 62 1064 27 118 63 111 -1 -1
32 1747 8 811 44 87 75 1743 -1 -1
32 858 6 313 9 1821 28 206 90 757 -1 -1
32 654 75 496 86 2103 -1 -1
32 435 13 553 78 14 55 456 25 354 69 274 43 483 85 141 -1 -1
32 470 13 114 53 549 30 585 31 492 54 793 -1 -1
32 169 86 381 96 712 -1 -1
32 475 73 81 -1 -1
32 163 7 1726 54 991 -1 -1
32 1697 58 1746 24 326 97 814 -1 -1
32 375 80 555 52 254 93 905 -1 -1
32 397 46 43 86 237 13 349 67 78 -1 -1
32 84 47 977 10 768 44 633 26 169 65 158 -1 -1
32 287 1 491 97 419 -1 -1
32 432 11 13 51 307 89 75 -1 -1
32 714 42 114 91 961 -1 -1
32 1172 41 439 56 68 -1 -1
32 225 10 386 14 875 23 63 87 804 -1 -1
32 1165 51 850 78 1320 -1 -1
32 483 66 593 89 1001 75 114 4 691 42 205 52 628 -1 -1
32 7 46 1755 39 610 97 65 -1 -1
32 1615 83 266 -1 -1
32 226 53 1116 34 628 18 288 84 117 -1 -1
32 53 35 286 45 1004 28 36 60 401 -1 -1
32 247 61 440 58 1239 70 121 95 330 -1 -1
32 17 26 1056 13 23 51 170 -1 -1
32 786 89 214 -1 -1
32 372 37 61 98 227 -1 -1
32 1008 54 186 83 304 -1 -1
32 643 42 168 2 500 49 126 -1 -1
32 160 0 1467 91 63 -1 -1
32 371 38 143 0 1 35 1252 99 370 -1 -1
32 470 91 745 47 4612 11 35 71 201 -1 -1
32 214 52 2049 73 170 24 63 63 853 -1 -1
32 448 74 1494 20 83 78 236 98 112 -1 -1
32 74 97 436 -1 -1
32 2600 11 558 24 1137 95 459 -1 -1
32 1322 14 241 62 269 -1 -1
32 145 66 506 83 2495 88 525 51 2 60 345 54 902 33 175 78 1163 -1 -1
32 400 45 764 37 605 88 1080 -1 -1
32 86 18 960 95 227 -1 -1
32 172 16 792 97 2581 -1 -1
32 717 56 351 85 28 15 103 41 604 68 46 -1 -1
32 739 33 2075 35 19 41 1775 1 145 5 109 49 188 -1 -1
32 576 19 146 44 232 15 359 98 611 -1 -1
32 801 89 1346 63 1234 73 192 64 264 41 47 45 405 93 815 -1 -1
32 313 20 233 75 455 96 2065 -1 -1
32 10 15 493 55 477 34 563 51 322 -1 -1
32 433 84 310 52 213 94 560 -1 -1
32 478 68 227 72 250 -1 -1
32 1609 37 119 27 558 84 185 -1 -1
32 82 44 720 11 565 86 17 -1 -1
32 53 18 86 8 686 79 12 -1 -1
32 174 71 240 77 30 -1 -1
32 1305 10 240 19 605 71 22 -1 -1
32 559 52 2453 15 310 20 48 81 922 -1 -1
32 595 4 26 48 1261 -1 -1
32 756 22 517 14 33 47 993 55 333 -1 -1
32 3112 89 116 -1 -1
32 180 64 411 62 12 16 53 77 1174 -1 -1
32 2202 67 1429 60 108 76 1842 66 680 77 588 -1 -1
32 445 6 600 91 57 11 1379 58 342 25 344 99 1378 -1 -1
32 907 23 833 6 987 5 62 21 442 27 1827 99 45 -1 -1
32 1387 22 607 10 248 19 644 34 511 -1 -1
32 802 21 458 95 235 -1 -1
32 37 66 1630 64 243 56 27 20 248 86 179 -1 -1
32 64 10 360 72 2083 -1 -1
32 66 24 922 64 11 -1 -1
32 117 33 545 17 313 53 408 -1 -1
32 268 38 157 63 171 -1 -1
32 357 22 214 41 450 -1 -1
32 2 64 72 80 48 -1 -1
32 1531 12 118 47 956 36 236 19 162 31 506 91 2184 -1 -1
32 641 31 244 47 256 1 499 93 798 -1 -1
32 40 43 456 -1 -1
32 298 51 130 34 741 7 439 75 227 -1 -1
32 31 82 28 -1 -1
32 296 85 273 -1 -1
32 110 88 1484 24 1180 56 553 70 274 -1 -1
32 988 70 1320 9 515 50 474 -1 -1
32 1166 55 163 22 1279 60 530 19 682 53 744 64 962 -1 -1
32 3020 59 898 -1 -1
32 308 95 73 17 412 13 991 67 636 65 410 21 1426 53 698 -1 -1
32 20 17 1077 35 252 19 49 36 517 -1 -1
32 451 60 1091 65 386 50 1725 4 29 37 196 -1 -1
32 364 30 697 42 218 37 2 18 252 10 430 77 697 -1 -1
32 956 45 538 93 802 -1 -1
32 694 97 553 -1 -1
32 591 83 207 45 397 89 510 -1 -1
32 606 0 886 53 1208 -1 -1
32 1650 93 125 -1 -1
32 434 47 652 2 1373 77 467 30 272 62 736 -1 -1
32 365 12 95 2 1302 35 3861 32 831 51 788 -1 -1
32 54 64 2188 54 229 81 765 -1 -1
32 1343 55 188 20 631 64 51 -1 -1
32 1268 26 1299 60 688 0 801 53 1034 -1 -1
32 1311 92 1197 -1 -1
32 984 77 614 -1 -1
32 256 93 500 -1 -1
32 828 45 2134 58 1360 54 293 74 51 -1 -1
32 723 35 1094 57 392 -1 -1
33 194 74 187 14 318 28 364 80 904 -1 -1
33 225 7 1380 43 72 73 1368 33 171 55 695 9 2349 66 794 -1 -1
33 114 78 390 -1 -1
33 547 36 1491 8 1324 42 385 92 324 -1 -1
33 37 52 610 0 230 76 233 -1 -1
33 179 67 475 -1 -1
33 36 92 94 98 19 29 622 37 667 19 191 89 225 -1 -1
33 970 43 1454 5 992 59 424 -1 -1
33 322 50 631 53 239 45 353 41 208 83 48 -1 -1
33 1573 43 976 13 498 45 997 8 291 78 1187 -1 -1
33 657 14 551 62 284 -1 -1
33 383 35 1236 90 149 21 267 8 602 26 369 0 998 42 805 -1 -1
33 434 11 828 86 1120 -1 -1
33 536 2 646 99 946 -1 -1
33 416 46 229 5 1018 37 232 24 282 99 514 -1 -1
33 662 21 467 43 128 1 247 23 94 78 217 -1 -1
33 30 81 482 53 247 83 137 -1 -1
33 374 46 337 55 1022 49 117 18 836 53 410 0 550 43 605 53 3 40 648 23 464 63 159 -1 -1
33 2541 39 212 73 151 58 251 62 193 12 351 49 2118 -1 -1
33 2712 94 1389 63 417 76 492 88 128 -1 -1
33 1310 25 1000 3 634 84 72 -1 -1
33 531 47 21 66 214 -1 -1
33 876 91 53 -1 -1
33 121 70 1090 2 455 6 227 76 1047 -1 -1
33 1128 34 123 93 92 -1 -1
33 2418 58 284 56 2374 9 1836 99 1216 -1 -1
33 293 41 190 13 915 35 119 70 169 -1 -1
33 120 46 130 6 303 86 1185 -1 -1
33 648 25 1100 92 850 -1 -1
33 632 18 1523 80 318 -1 -1
33 751 67 603 -1 -1
33 1119 89 42 13 303 3 1020 13 123 88 314 -1 -1
33 4 0 442 17 558 58 1737 55 77 6 282 25 40 62 423 -1 -1
33 599 31 167 38 709 62 1110 -1 -1
33 193 55 643 56 1541 30 990 78 276 -1 -1
33 23 5 1097 83 17 -1 -1
33 325 74 143 41 689 1 377 57 1270 -1 -1
33 216 13 194 80 1423 -1 -1
33 61 87 158 -1 -1
33 927 66 842 40 584 94 23 -1 -1
33 1027 74 203 78 1746 84 540 -1 -1
33 912 30 216 75 2128 -1 -1
33 1144 90 1296 14 898 26 171 58 134 70 258 30 514 13 221 38 324 17 1406 66 262 -1 -1
33 1442 80 2343 28 580 14 383 77 1766 -1 -1
33 500 58 779 78 150 13 1130 78 490 -1 -1
33 118 78 1408 -1 -1
33 168 38 169 72 41 -1 -1
33 77 65 961 80 307 2 497 24 300 53 997 60 1841 -1 -1
33 1511 62 444 3 167 31 658 73 591 -1 -1
33 1198 60 242 3 1043 58 29 32 1843 74 1039 -1 -1
33 571 56 366 96 396 -1 -1
33 500 71 608 -1 -1
33 545 70 378 78 1315 12 909 78 519 -1 -1
33 357 73 424 95 845 -1 -1
33 235 51 925 87 1134 73 738 15 949 43 208 93 845 -1 -1
33 979 77 5 37 608 41 469 39 689 80 397 -1 -1
33 377 30 361 15 717 8 33 13 980 84 172 -1 -1
33 1004 95 107 -1 -1
33 1137 75 930 10 890 39 2332 58 2389 -1 -1
33 1239 16 1222 17 47 44 1106 64 1076 -1 -1
33 451 55 181 73 152 15 443 53 327 62 192 -1 -1
33 223 28 175 44 321 57 360 -1 -1
33 248 10 292 78 802 -1 -1
33 156 30 934 65 905 26 1483 97 201 -1 -1
33 133 78 87 90 335 71 402 96 90 -1 -1
33 756 77 422 50 316 96 296 66 123 94 888 -1 -1
33 245 35 448 23 101 68 565 -1 -1
33 1707 97 1519 -1 -1
33 79 7 388 74 424 -1 -1
33 769 80 1564 91 1257 75 57 19 39 13 288 96 186 -1 -1
33 322 19 284 97 31 -1 -1
33 329 69 595 -1 -1
33 556 92 790 -1 -1
33 148 19 282 46 695 7 704 5 997 1 290 19 329 94 329 -1 -1
33 757 0 227 96 382 -1 -1
33 1163 53 978 68 1618 65 957 52 336 49 495 24 91 46 444 13 20 20 219 85 443 -1 -1
33 743 49 605 62 481 11 2045 5 66 78 4238 -1 -1
33 305 83 895 20 252 76 2131 -1 -1
33 673 96 164 0 110 93 334 -1 -1
33 630 26 229 4 185 76 521 -1 -1
33 201 69 595 72 505 39 20 64 10 22 461 75 52 -1 -1
33 895 44 696 84 460 -1 -1
33 758 40 340 82 962 93 23 -1 -1
33 317 47 761 6 215 60 1521 54 76 32 1287 31 11 75 133 -1 -1
33 927 90 140 65 255 99 848 -1 -1
33 114 59 153 77 517 -1 -1
33 1285 51 218 65 2013 58 1584 52 350 39 536 6 388 69 2909 -1 -1
33 743 88 547 -1 -1
33 744 71 708 70 243 24 183 23 332 89 599 -1 -1
33 141 24 1804 38 6 23 291 26 2477 23 163 43 57 49 752 -1 -1
33 1150 31 365 55 168 15 355 20 307 99 520 -1 -1
33 874 60 337 23 2040 84 225 -1 -1
33 389 1 606 43 584 44 409 59 1154 -1 -1
33 68 22 158 30 406 7 482 90 943 -1 -1
33 37 63 244 29 945 33 132 57 690 61 1203 22 88 24 66 51 183 -1 -1
33 22 68 369 54 2 27 1276 98 289 -1 -1
33 236 40 21 53 246 7 653 71 201 -1 -1
33 805 42 394 77 227 11 24 49 401 71 523 -1 -1
33 516 12 138 83 767 17 336 73 1540 4 257 47 470 -1 -1
33 208 92 646 80 520 3 143 44 177 52 972 42 910 92 1637 -1 -1
33 266 29 442 26 427 7 347 37 492 57 593 -1 -1
33 379 5 186 53 368 37 334 73 570 -1 -1
33 313 32 120 65 170 51 791 2 394 95 95 -1 -1
33 138 82 354 -1 -1
33 1078 79 1111 -1 -1
33 370 95 598 55 181 91 359 -1 -1
33 272 38 2767 8 1197 37 213 81 43 -1 -1
33 530 6 331 87 276 -1 -1
33 501 22 6 55 1072 -1 -1
33 248 45 1002 83 11 -1 -1
33 759 78 5 73 101 89 765 -1 -1
33 986 41 626 52 134 96 836 -1 -1
33 358 36 92 30 632 54 272 8 312 15 1854 14 275 10 2651 33 304 -1 -1
33 243 65 278 63 615 94 243 -1 -1
33 194 98 961 -1 -1
33 2312 96 231 -1 -1
33 385 4 101 65 105 -1 -1
33 986 32 717 61 513 15 249 77 757 -1 -1
33 237 83 170 90 303 80 51 6 251 13 103 94 132 -1 -1
33 274 25 150 9 1 42 876 33 91 54 1203 -1 -1
33 2553 8 1813 98 1150 -1 -1
33 68 48 1358 72 22 90 1826 -1 -1
33 75 74 227 75 302 42 448 75 2987 15 144 20 474 70 346 -1 -1
33 833 60 1383 26 365 19 415 84 981 -1 -1
33 3051 15 631 8 116 55 483 -1 -1
33 608 50 132 12 576 66 332 -1 -1
33 408 84 323 -1 -1
33 272 52 117 57 210 10 65 1 367 7 822 78 642 -1 -1
33 937 80 39 -1 -1
33 816 92 1352 9 526 60 135 11 1051 78 328 -1 -1
33 331 22 103 62 304 -1 -1
33 15 5 108 1 382 87 50 -1 -1
33 9 87 557 41 453 79 219 76 1059 21 155 35 159 71 241 -1 -1
33 387 50 316 23 41 34 34 1 649 63 736 -1 -1
33 99 12 1959 29 619 74 90 22 1129 98 836 -1 -1
33 64 97 86 -1 -1
33 822 13 1511 23 390 68 9 -1 -1
33 768 70 2184 69 603 4 1138 30 431 85 73 -1 -1
33 1358 56 949 39 139 52 541 0 257 16 333 42 142 -1 -1
33 74 89 1734 -1 -1
33 3412 15 254 35 105 34 46 65 316 -1 -1
33 216 16 187 39 724 22 263 57 609 -1 -1
33 2519 34 440 5 82 84 276 -1 -1
33 846 42 61 46 269 29 190 77 109 -1 -1
33 610 28 955 38 547 85 2121 -1 -1
33 89 48 66 66 205 -1 -1
33 242 69 83 14 744 95 742 -1 -1
33 1312 98 125 -1 -1
33 1075 42 199 44 375 31 334 81 338 -1 -1
33 2131 10 946 69 800 38 559 71 2351 47 437 34 407 16 693 38 11 -1 -1
33 419 70 314 19 1673 13 2127 93 1044 -1 -1
33 623 63 400 70 1319 60 493 54 913 11 941 96 44 -1 -1
33 526 81 176 16 423 77 115 -1 -1
33 1034 32 383 63 349 -1 -1
33 1134 72 1365 54 106 30 485 20 154 82 245 -1 -1
33 1935 49 785 54 261 13 25 74 146 -1 -1
33 216 85 296 73 93 96 486 -1 -1
33 284 63 862 96 44 -1 -1
33 39 42 58 79 436 -1 -1
33 119 94 203 -1 -1
33 131 54 473 71 928 -1 -1
33 958 57 773 61 874 63 102 56 413 0 433 40 426 -1 -1
33 931 63 197 54 467 59 386 4 2671 22 791 76 405 -1 -1
33 149 86 10 -1 -1
33 552 88 200 -1 -1
33 180 20 82 17 538 66 1095 -1 -1
33 201 49 468 37 207 1 320 42 334 26 15 17 174 27 830 47 3883 -1 -1
33 2138 43 134 56 407 -1 -1
33 215 22 79 33 158 30 66 79 575 -1 -1
33 157 21 393 76 193 -1 -1
33 1231 22 312 81 12 -1 -1
33 1434 83 368 -1 -1
33 1609 32 305 95 223 -1 -1
33 1346 98 1207 1 394 37 723 3 90 35 158 23 1645 40 1771 60 144 -1 -1
33 125 69 1114 48 1318 29 197 77 1034 -1 -1
33 8 67 322 7 197 36 265 38 159 62 1 -1 -1
33 59 44 744 84 300 -1 -1
33 117 67 20 21 1309 22 405 79 41 -1 -1
33 295 47 147 4 1644 12 79 19 1148 47 436 -1 -1
33 539 70 2474 10 884 74 226 -1 -1
33 988 70 174 26 308 81 64 -1 -1
33 1956 61 1141 77 692 78 110 -1 -1
33 218 37 90 70 336 -1 -1
33 3 11 528 5 2 21 686 60 46 -1 -1
33 317 21 440 66 569 -1 -1
33 317 75 337 -1 -1
33 135 73 330 60 160 24 878 61 47 -1 -1
33 2074 1 201 46 473 39 1343 53 842 -1 -1
33 1021 21 985 79 800 -1 -1
33 1387 48 96 26 534 31 1215 36 3383 19 118 74 1177 -1 -1
33 99 7 733 88 47 -1 -1
33 16 10 744 75 13 -1 -1
33 300 76 842 22 1193 54 37 52 1060 95 121 -1 -1
33 1602 39 1334 40 21 1 769 40 591 68 62 37 516 84 1416 -1 -1
33 954 67 120 47 105 87 206 -1 -1
33 930 37 337 80 1574 -1 -1
33 305 63 413 -1 -1
33 680 37 145 23 56 65 418 -1 -1
33 80 48 46 72 643 58 360 71 1266 -1 -1
33 254 69 593 93 375 -1 -1
33 1017 75 1764 93 694 -1 -1
33 236 74 1528 98 952 -1 -1
33 2504 1 583 83 175 -1 -1
33 354 90 421 -1 -1
33 89 8 456 81 381 -1 -1
33 535 97 272 -1 -1
34 1094 24 16 92 828 -1 -1
34 606 9 210 18 499 45 765 -1 -1
34 570 64 41 30 525 25 158 39 16 -1 -1
34 728 64 806 85 138 -1 -1
34 1145 95 19 1 773 18 264 31 132 76 99 -1 -1
34 188 89 1869 -1 -1
34 127 80 177 93 511 -1 -1
34 1190 97 363 8 1099 83 828 -1 -1
34 184 68 322 85 910 28 427 6 185 43 200 28 20 75 1545 -1 -1
34 718 2 2079 3 1679 89 1157 -1 -1
34 614 83 381 65 19 77 67 10 55 28 31 86 96 -1 -1
34 238 73 1343 65 1554 31 90 7 767 73 582 -1 -1
34 979 4 322 0 46 47 51 1 310 64 125 -1 -1
34 1486 13 24 93 281 -1 -1
34 2431 40 13 85 283 -1 -1
34 624 4 1574 33 710 64 9 -1 -1
34 2388 8 605 61 418 -1 -1
34 530 98 573 96 9 65 1767 55 1491 31 794 0 17 86 491 -1 -1
34 390 49 499 66 306 62 109 49 3001 93 275 -1 -1
34 314 97 417 77 175 23 231 67 376 27 217 35 254 86 3296 -1 -1
34 898 92 131 -1 -1
34 629 41 112 86 16 -1 -1
34 222 82 103 77 3190 23 1141 19 1 41 10 24 189 34 36 79 1387 -1 -1
34 218 74 517 -1 -1
34 1687 89 645 10 1472 94 131 -1 -1
34 28 52 2033 96 242 -1 -1
34 227 24 120 89 989 -1 -1
34 257 37 683 4 127 68 78 -1 -1
34 672 91 4 13 474 78 242 52 51 66 754 81 219 45 224 60 55 22 1559 59 252 -1 -1
34 1790 80 79 43 377 10 169 34 735 -1 -1
34 672 53 2185 51 88 86 2162 -1 -1
34 589 90 320 2 714 59 126 -1 -1
34 265 24 111 92 259 -1 -1
34 287 6 1282 65 15 -1 -1
34 336 9 344 56 400 95 750 -1 -1
34 391 48 61 6 156 63 497 -1 -1
34 796 24 707 30 60 90 2637 -1 -1
34 177 54 6 4 421 8 50 19 241 27 440 33 1233 -1 -1
34 970 67 2812 17 1025 64 87 92 574 13 116 42 1207 96 186 -1 -1
34 74 21 272 71 237 -1 -1
34 237 9 1095 68 50 62 72 9 1309 73 1627 -1 -1
34 913 82 184 -1 -1
34 404 10 679 11 953 89 2617 -1 -1
34 226 4 41 71 10 -1 -1
34 60 95 291 89 1203 78 52 77 72 46 514 29 216 67 750 -1 -1
34 1127 71 431 39 377 61 311 -1 -1
34 2 26 1277 15 67 77 1657 -1 -1
34 1862 23 1501 13 25 21 705 39 1216 -1 -1
34 789 80 1024 -1 -1
34 12 28 665 23 481 84 207 -1 -1
34 617 96 214 -1 -1
34 47 31 1490 91 110 -1 -1
34 10 47 504 56 1402 69 108 64 592 3 774 90 220 -1 -1
34 2260 55 448 33 521 68 104 -1 -1
34 209 4 1607 52 312 85 385 8 832 71 336 -1 -1
34 190 90 189 -1 -1
34 1920 0 952 5 1386 66 540 -1 -1
34 43 55 155 63 271 35 680 90 10 43 322 0 972 67 171 -1 -1
34 83 57 755 3 746 76 196 96 130 -1 -1
34 17 32 50 0 1155 43 226 58 298 69 303 -1 -1
34 514 57 209 11 718 60 1392 -1 -1
34 398 64 98 -1 -1
34 24 65 260 35 2017 62 1357 7 251 1 194 38 19 -1 -1
34 711 88 249 -1 -1
34 1290 76 125 85 273 -1 -1
34 13 69 143 9 1182 71 66 -1 -1
34 126 67 810 -1 -1
34 278 73 1073 10 568 2 805 39 528 52 495 -1 -1
34 392 37 510 36 2685 44 302 17 699 62 757 -1 -1
34 432 14 115 76 500 56 373 62 97 91 485 -1 -1
34 896 9 1869 64 146 -1 -1
34 505 47 1491 63 496 37 421 13 182 16 140 27 41 91 652 -1 -1
34 34 84 121 58 302 1 646 25 85 14 251 22 576 68 1569 -1 -1
34 284 35 46 30 325 17 400 97 224 -1 -1
34 255 45 179 33 1147 41 331 97 598 -1 -1
34 408 37 896 80 360 -1 -1
34 59 32 358 93 182 -1 -1
34 511 53 1365 96 423 91 61 75 2083 41 99 10 245 3 551 91 372 -1 -1
34 499 64 1384 95 159 -1 -1
34 204 72 516 38 366 96 934 -1 -1
34 609 98 1247 -1 -1
34 111 48 305 27 213 76 141 -1 -1
34 141 50 742 92 864 -1 -1
34 291 76 192 -1 -1
34 2016 57 41 61 592 84 1154 -1 -1
34 188 95 4 -1 -1
34 905 58 344 0 157 70 949 -1 -1
34 553 15 291 11 185 98 306 -1 -1
34 1026 27 243 53 1004 -1 -1
34 53 3 483 43 691 59 468 -1 -1
34 360 32 173 53 1813 45 383 52 1366 27 1264 65 157 -1 -1
34 1094 67 630 46 16 86 82 -1 -1
34 171 85 565 87 759 63 1045 70 678 -1 -1
34 120 89 208 65 232 92 576 99 873 -1 -1
34 852 50 534 21 223 79 80 -1 -1
34 71 18 662 57 172 -1 -1
34 573 26 267 94 81 65 365 33 263 69 268 -1 -1
34 495 9 1524 38 403 53 278 29 34 15 45 23 203 41 1376 -1 -1
34 69 79 2300 73 285 64 437 40 135 82 463 -1 -1
34 45 68 255 7 95 91 64 -1 -1
34 2262 45 598 72 704 68 44 69 491 86 412 -1 -1
34 151 63 40 99 754 -1 -1
34 916 80 208 45 5 69 2592 -1 -1
34 107 46 1313 56 39 0 473 36 572 1 468 77 513 -1 -1
34 794 22 93 40 1450 -1 -1
34 343 36 352 76 515 -1 -1
34 27 53 1025 28 321 2 1235 73 511 -1 -1
34 2273 56 819 32 1199 56 345 -1 -1
34 755 86 47 -1 -1
34 224 24 968 63 1733 75 957 -1 -1
34 53 42 807 64 1309 21 290 93 478 -1 -1
34 135 54 436 28 636 59 197 99 1220 -1 -1
34 240 37 192 44 266 60 1211 28 1718 3 220 77 1384 -1 -1
34 403 97 33 80 160 64 1251 8 491 59 238 -1 -1
34 191 30 1352 31 87 11 133 99 1066 -1 -1
34 680 20 1298 28 1071 59 610 27 306 23 722 58 496 -1 -1
34 804 70 545 26 121 32 1030 40 151 6 533 64 332 -1 -1
34 765 13 251 72 514 -1 -1
34 285 75 2296 73 66 69 711 68 26 47 480 82 575 -1 -1
34 547 77 99 63 121 47 535 4 622 29 1129 63 126 -1 -1
34 241 94 516 72 838 14 426 76 588 -1 -1
34 197 3 201 16 232 86 1197 -1 -1
34 300 31 566 49 1487 72 678 -1 -1
34 1777 81 874 -1 -1
34 789 2 61 96 343 -1 -1
34 250 9 628 38 514 58 23 -1 -1
34 71 41 17 52 308 36 703 58 864 43 321 24 417 97 48 -1 -1
34 749 57 184 25 476 57 419 -1 -1
34 1310 8 1516 34 603 85 656 -1 -1
34 194 39 10 41 799 17 1743 93 1138 -1 -1
34 297 65 169 66 344 68 15 88 779 -1 -1
34 301 26 1372 52 600 -1 -1
34 1027 54 2914 91 19 -1 -1
34 676 66 694 89 451 -1 -1
34 119 30 160 51 717 84 284 -1 -1
34 479 69 1542 58 476 23 41 38 2259 -1 -1
34 251 41 270 83 36 -1 -1
34 270 16 191 31 901 27 429 66 414 -1 -1
34 439 52 700 9 800 59 171 -1 -1
34 41 37 90 42 539 51 269 65 726 -1 -1
34 994 74 29 -1 -1
34 409 8 170 19 1370 76 48 -1 -1
34 98 83 262 35 312 24 138 63 425 -1 -1
34 1766 30 1177 73 325 12 1360 90 245 -1 -1
34 838 49 995 6 164 29 451 43 472 -1 -1
34 373 81 1413 -1 -1
34 862 66 1814 -1 -1
34 995 15 3636 91 342 -1 -1
34 22 32 134 7 1622 53 293 -1 -1
34 298 60 649 78 175 71 464 0 117 77 3 -1 -1
34 421 37 999 6 318 58 1113 -1 -1
34 891 92 148 47 758 42 218 82 1853 46 2317 16 3019 52 2 -1 -1
34 207 22 3068 51 132 14 371 38 654 35 482 78 356 -1 -1
34 1747 28 3431 49 3694 40 44 22 495 75 488 -1 -1
34 323 98 2266 -1 -1
34 341 83 323 53 33 77 947 2 146 63 155 1 66 53 886 -1 -1
34 19 35 1046 1 441 28 165 36 153 15 133 55 1024 -1 -1
34 432 4 33 32 1 4 315 5 384 60 23 -1 -1
34 11 61 487 15 52 90 71 -1 -1
34 392 26 199 74 1016 46 244 64 37 66 129 36 206 44 44 62 592 -1 -1
34 262 27 527 71 1552 -1 -1
34 407 96 718 19 18 24 22 78 236 -1 -1
34 475 88 445 -1 -1
34 395 1 651 92 315 -1 -1
34 158 1 114 56 1259 50 277 37 230 41 3208 63 1197 -1 -1
34 352 79 445 -1 -1
34 699 25 528 20 654 37 263 -1 -1
34 1147 50 282 47 435 95 572 -1 -1
34 389 29 382 17 675 99 127 -1 -1
34 188 62 627 74 90 -1 -1
34 492 18 695 30 422 80 1065 -1 -1
34 316 57 235 71 576 -1 -1
34 35 63 182 -1 -1
34 18 37 631 10 461 68 231 -1 -1
34 946 2 1071 17 673 36 736 -1 -1
34 115 19 162 83 1323 -1 -1
34 527 88 623 -1 -1
34 63 0 247 26 598 28 111 88 255 -1 -1
34 2723 66 119 12 1341 74 736 -1 -1
34 717 52 132 91 107 -1 -1
34 797 54 161 70 724 22 398 19 100 47 903 -1 -1
34 35 82 73 -1 -1
34 1961 42 43 0 522 47 217 -1 -1
34 239 69 183 63 318 83 549 -1 -1
34 1989 97 1383 -1 -1
34 256 11 609 83 327 -1 -1
34 323 73 463 40 951 88 35 -1 -1
34 2084 70 1896 21 239 74 8 -1 -1
34 148 83 258 -1 -1
34 69 98 174 67 80 63 11 55 4045 59 177 36 36 62 535 -1 -1
34 84 28 336 72 68 -1 -1
34 155 29 213 3 15 99 874 -1 -1
34 560 89 111 -1 -1
34 113 56 122 32 311 54 914 73 1063 -1 -1
34 89 32 64 21 305 17 1559 37 107 16 349 81 1536 -1 -1
34 267 93 1041 55 149 62 919 88 201 -1 -1
34 944 71 1083 -1 -1
34 358 19 1306 98 133 -1 -1
34 235 68 188 37 583 85 1086 -1 -1
34 129 80 1666 -1 -1
34 767 96 273 -1 -1
34 380 56 204 86 659 -1 -1
34 1760 66 913 89 808 -1 -1
34 598 37 720 12 995 63 127 -1 -1
34 800 59 560 2 454 59 2107 -1 -1
34 1334 93 56 99 914 -1 -1
34 1265 36 327 13 357 11 144 44 747 -1 -1
34 109 27 371 99 2097 -1 -1
34 332 32 1413 93 236 -1 -1
34 377 2 538 60 159 46 59 32 62 1 1011 57 1152 -1 -1
34 1350 38 287 63 687 13 2053 86 917 -1 -1
34 514 25 434 46 502 74 2184 -1 -1
34 1721 44 91 42 884 58 172 -1 -1
34 753 0 250 23 769 85 1392 -1 -1
34 669 64 115 66 595 72 54 -1 -1
34 146 43 543 94 1186 69 1550 45 160 26 787 36 236 92 794 -1 -1
34 1593 87 6 -1 -1
34 177 39 12 36 483 67 1189 -1 -1
34 545 37 408 75 1254 6 38 32 554 78 542 -1 -1
34 1404 39 377 14 1350 68 294 -1 -1
34 61 52 420 -1 -1
34 1411 42 360 95 483 -1 -1
34 4 31 292 48 101 -1 -1
34 845 31 383 75 429 -1 -1
34 885 30 243 88 502 -1 -1
35 243 48 501 83 635 16 1418 77 349 6 257 75 779 -1 -1
35 1000 66 1053 28 1037 66 571 80 125 -1 -1
35 759 26 1670 23 410 82 491 -1 -1
35 2846 74 43 97 104 12 855 1 1236 4 424 23 18 61 1824 -1 -1
35 1454 97 165 2 115 7 13 71 119 -1 -1
35 2 57 90 34 86 33 377 94 263 -1 -1
35 1994 99 136 92 1990 69 808 98 1956 -1 -1
35 1605 88 302 39 356 97 373 -1 -1
35 571 84 1361 32 481 55 81 43 349 64 751 -1 -1
35 302 64 29 13 87 30 679 54 882 -1 -1
35 2327 36 93 24 1149 55 2093 72 376 -1 -1
35 74 82 236 83 300 66 167 29 310 78 859 98 223 49 111 35 1702 77 28 -1 -1
35 301 91 454 -1 -1
35 800 90 297 87 1792 81 970 15 261 20 980 80 1525 -1 -1
35 67 92 1642 -1 -1
35 762 96 339 79 578 29 1192 7 302 4 56 1 678 19 386 93 876 -1 -1
35 297 14 1111 90 169 -1 -1
35 301 20 1700 72 482 69 291 20 3223 74 1026 -1 -1
35 438 58 730 38 2323 72 144 30 1751 86 1094 -1 -1
35 8 36 676 66 366 -1 -1
35 874 36 879 90 802 -1 -1
35 410 57 593 35 111 45 885 62 57 49 765 4 532 85 1432 -1 -1
35 180 99 1021 80 1201 23 203 60 2506 96 1193 -1 -1
35 341 92 4 48 209 21 480 60 55 87 1408 -1 -1
35 496 86 221 89 453 95 54 40 569 79 234 -1 -1
35 700 13 385 0 115 26 33 97 84 -1 -1
35 769 2 263 45 857 64 194 61 490 35 268 81 1024 -1 -1
35 306 73 200 13 553 43 391 88 644 -1 -1
35 114 86 675 48 240 80 63 8 240 7 838 46 980 -1 -1
35 190 60 451 94 290 -1 -1
35 606 5 792 89 1923 -1 -1
35 597 29 983 3 38 74 899 -1 -1
35 470 76 78 21 760 94 2680 -1 -1
35 158 58 96 8 53 41 96 14 52 36 847 -1 -1
35 2238 82 977 63 248 35 254 13 917 61 3319 1 168 44 495 -1 -1
35 284 91 247 36 348 20 3720 86 51 -1 -1
35 611 56 998 83 66 -1 -1
35 887 44 131 1 622 8 1084 88 120 -1 -1
35 220 7 485 53 1137 21 93 60 880 -1 -1
35 621 38 244 27 5 59 810 -1 -1
35 126 18 1043 46 2858 89 607 -1 -1
35 264 36 1067 72 54 65 553 16 1043 90 413 -1 -1
35 602 45 11 99 270 -1 -1
35 12 75 292 -1 -1
35 1296 37 462 50 318 60 30 73 175 43 77 92 485 -1 -1
35 35 46 12 -1 -1
35 1118 47 67 2 1226 59 290 -1 -1
35 266 4 862 31 463 98 619 -1 -1
35 1208 80 411 42 118 70 401 -1 -1
35 685 53 397 8 251 92 690 -1 -1
35 2518 23 681 89 265 -1 -1
35 405 99 511 -1 -1
35 64 60 698 83 168 87 2549 -1 -1
35 103 26 2485 34 1142 45 236 90 653 -1 -1
35 195 9 775 31 2912 77 89 -1 -1
35 241 93 47 -1 -1
35 77 71 1119 1 416 14 389 47 20 -1 -1
35 255 74 988 -1 -1
35 718 21 82 38 182 51 1037 -1 -1
35 423 67 55 56 376 21 387 49 1610 46 658 20 1446 66 711 -1 -1
35 788 56 2 49 715 53 563 -1 -1
35 1227 14 652 16 251 43 287 92 718 -1 -1
35 255 51 1391 58 776 29 651 21 631 34 531 33 946 28 729 0 261 81 215 -1 -1
35 323 55 966 13 372 76 584 -1 -1
35 114 90 1349 -1 -1
35 586 47 848 98 1504 -1 -1
35 51 60 427 53 225 79 342 70 51 78 229 0 580 76 262 -1 -1
35 541 75 901 -1 -1
35 27 88 1063 90 303 25 2614 58 223 40 649 76 7 -1 -1
35 29 56 633 97 247 -1 -1
35 544 51 727 26 405 52 1018 73 267 -1 -1
35 357 87 852 21 352 22 116 87 1159 -1 -1
35 185 94 96 -1 -1
35 83 73 3092 -1 -1
35 296 99 525 53 1369 55 230 97 354 -1 -1
35 354 13 163 46 136 -1 -1
35 650 99 178 73 3495 80 16 38 246 64 956 59 125 63 1351 4 390 56 145 -1 -1
35 754 19 1926 37 1237 21 278 47 421 -1 -1
35 800 92 594 93 410 88 1626 59 259 14 842 97 1863 -1 -1
35 187 77 155 27 172 67 351 64 149 44 243 80 1695 -1 -1
35 258 15 83 95 101 -1 -1
35 79 62 231 32 458 67 615 63 171 23 89 92 45 -1 -1
35 1000 94 24 36 659 98 593 -1 -1
35 371 50 2105 64 243 12 584 25 786 28 1135 14 23 4 1378 84 232 -1 -1
35 387 39 235 93 1740 -1 -1
35 248 60 245 98 772 11 1535 95 858 -1 -1
35 17 46 47 71 75 -1 -1
35 1235 4 897 59 395 65 2023 3 144 61 495 -1 -1
35 209 37 1501 99 429 -1 -1
35 116 49 1378 69 252 24 274 12 296 50 136 -1 -1
35 611 96 74 -1 -1
35 3366 31 908 50 71 32 153 97 508 -1 -1
35 797 6 814 78 76 13 798 76 412 -1 -1
35 134 16 316 18 495 80 599 -1 -1
35 12 37 2321 16 457 28 400 19 61 34 193 64 12 -1 -1
35 624 62 366 67 1073 80 103 -1 -1
35 140 59 504 87 602 -1 -1
35 1343 34 384 30 64 64 27 -1 -1
35 1195 54 369 -1 -1
35 844 90 50 -1 -1
35 865 23 250 88 26 -1 -1
35 720 69 75 38 816 14 1890 3 755 46 1082 -1 -1
35 104 88 127 -1 -1
35 292 96 4 8 1549 51 269 80 396 -1 -1
35 278 19 583 79 53 -1 -1
35 271 75 747 14 50 92 34 -1 -1
35 331 96 2 -1 -1
35 951 73 256 21 77 82 489 -1 -1
35 28 44 1131 15 1770 28 59 90 653 -1 -1
35 270 26 527 19 175 79 1665 -1 -1
35 77 92 426 66 273 42 170 19 152 8 241 97 987 -1 -1
35 673 4 352 25 622 57 902 -1 -1
35 1063 11 1680 21 379 41 32 88 665 -1 -1
35 937 9 425 37 555 94 162 -1 -1
35 1386 56 255 63 36 8 841 2 285 59 73 30 716 55 170 0 363 70 378 -1 -1
35 199 8 109 3 131 2 1409 76 1466 -1 -1
35 309 30 861 11 1804 59 82 77 261 6 1295 98 579 -1 -1
35 1063 34 22 84 450 99 1887 -1 -1
35 848 66 228 41 350 71 847 -1 -1
35 179 33 27 49 142 87 576 -1 -1
35 107 41 267 75 2282 -1 -1
35 236 81 1107 52 921 80 73 -1 -1
35 183 24 279 25 194 45 25 27 2179 17 483 70 194 -1 -1
35 112 85 154 -1 -1
35 386 33 329 78 145 -1 -1
35 319 66 535 -1 -1
35 3047 25 432 76 501 64 424 80 10 -1 -1
35 322 30 797 11 655 43 208 87 73 -1 -1
35 241 57 1273 41 393 97 22 -1 -1
35 44 42 1139 82 127 -1 -1
35 1315 81 2000 35 339 13 1142 47 1222 -1 -1
35 535 61 236 47 922 77 386 -1 -1
35 60 60 1221 53 394 55 222 3 464 39 71 8 233 93 358 -1 -1
35 77 1 1403 57 422 -1 -1
35 1926 80 242 -1 -1
35 57 41 336 7 420 22 328 47 178 -1 -1
35 101 33 941 48 315 35 1386 0 1030 54 20 -1 -1
35 654 43 84 64 1339 -1 -1
35 1871 94 430 -1 -1
35 473 25 700 0 408 71 820 -1 -1
35 929 16 179 66 18 -1 -1
35 385 29 3053 49 459 94 1233 -1 -1
35 156 33 816 38 1272 98 45 -1 -1
35 1323 32 701 68 215 -1 -1
35 153 38 530 36 2024 95 509 -1 -1
35 145 91 49 -1 -1
35 394 49 760 89 797 -1 -1
35 1581 99 14 12 864 99 465 -1 -1
35 25 39 733 64 104 66 254 3 513 51 118 72 115 -1 -1
35 888 90 152 25 836 98 226 -1 -1
35 276 57 315 94 87 -1 -1
35 866 50 691 94 322 -1 -1
35 74 88 582 94 87 -1 -1
35 984 9 92 61 585 74 348 -1 -1
35 336 49 177 91 67 -1 -1
35 663 17 83 78 416 -1 -1
35 79 93 269 25 416 0 352 34 501 19 708 26 120 98 307 -1 -1
35 2103 94 240 -1 -1
35 843 48 410 51 434 63 1142 40 925 45 727 26 1145 68 64 -1 -1
35 1229 34 98 28 1256 48 692 50 1491 -1 -1
35 1045 28 407 1 48 2 19 67 530 -1 -1
35 165 59 260 67 494 -1 -1
35 166 12 503 65 4028 -1 -1
35 991 42 367 10 1071 92 91 -1 -1
35 2780 26 1190 66 496 21 906 56 1045 15 46 89 502 -1 -1
35 3 40 1596 24 740 15 930 25 771 31 210 0 492 55 180 -1 -1
35 640 76 233 16 279 75 230 -1 -1
35 515 75 552 -1 -1
35 968 43 41 92 344 -1 -1
35 197 19 284 32 779 64 1633 74 382 -1 -1
35 46 94 147 -1 -1
35 83 75 216 14 342 10 426 1 1266 11 877 20 395 12 693 65 306 -1 -1
35 334 74 17 71 231 81 595 -1 -1
35 82 42 1463 22 946 52 422 8 443 33 375 68 233 -1 -1
35 482 88 4631 84 51 55 163 84 115 -1 -1
35 548 53 656 83 197 -1 -1
35 899 37 83 24 119 79 220 -1 -1
35 193 24 1001 23 22 18 195 9 1199 36 18 -1 -1
35 12 14 513 68 323 11 173 63 852 -1 -1
35 341 99 520 -1 -1
35 67 86 41 -1 -1
35 595 69 286 61 479 51 139 24 1110 34 249 25 295 19 499 26 269 35 21 -1 -1
35 278 42 377 41 283 91 146 -1 -1
35 72 88 247 48 1035 82 168 4 167 50 667 83 872 -1 -1
35 498 69 316 2 1119 22 645 31 18 22 443 85 505 -1 -1
35 816 62 851 80 72 29 1520 25 76 19 282 68 175 -1 -1
35 702 37 3120 48 51 46 91 86 425 -1 -1
35 18 36 2542 5 837 92 64 -1 -1
35 67 25 729 73 1085 33 557 2 383 18 851 55 888 -1 -1
35 258 43 173 66 74 31 1711 67 884 -1 -1
35 1057 93 2626 -1 -1
35 964 64 250 -1 -1
35 638 36 1021 92 73 -1 -1
35 602 7 355 28 90 90 314 -1 -1
35 386 25 117 73 328 -1 -1
35 367 17 364 42 508 39 621 11 62 51 68 -1 -1
35 962 29 140 78 474 -1 -1
35 172 69 1317 21 453 60 92 -1 -1
35 35 19 119 1 142 86 1729 -1 -1
35 994 24 990 41 174 10 1229 72 366 -1 -1
35 790 49 453 67 302 -1 -1
35 67 95 187 -1 -1
35 46 51 2412 70 184 88 576 -1 -1
35 291 34 729 20 669 94 61 -1 -1
35 54 10 688 74 494 49 532 31 67 90 687 -1 -1
35 916 56 290 37 952 6 970 90 692 -1 -1
35 2202 74 1082 12 233 26 774 78 300 -1 -1
35 635 2 214 79 24 -1 -1
35 1046 7 1733 47 122 57 940 32 1298 85 551 -1 -1
35 902 4 340 85 1583 -1 -1
35 1038 19 227 61 48 -1 -1
35 957 92 103 -1 -1
35 3 32 729 28 36 49 166 77 2147 -1 -1
35 914 90 1138 -1 -1
35 303 6 71 76 142 -1 -1
35 13 63 309 -1 -1
35 415 13 1424 77 452 -1 -1
35 1080 0 1115 55 1059 60 56 -1 -1
35 2023 59 167 8 98 77 32 -1 -1
36 2274 64 226 85 609 -1 -1
36 243 26 62 8 100 64 3134 -1 -1
36 118 52 117 77 59 -1 -1
36 23 82 379 63 1072 17 827 76 445 -1 -1
36 566 72 419 15 239 19 452 73 511 -1 -1
36 303 84 34 30 2477 85 66 -1 -1
36 260 95 302 -1 -1
36 790 87 609 -1 -1
36 135 47 2667 84 240 -1 -1
36 16 30 260 44 351 27 983 34 388 28 57 25 1339 26 671 69 1115 -1 -1
36 431 52 121 27 473 41 2399 4 1366 8 443 4 188 58 321 -1 -1
36 145 93 108 -1 -1
36 705 49 492 5 1085 42 128 -1 -1
36 1171 91 377 51 827 48 637 11 762 19 806 11 1713 85 1117 -1 -1
36 320 94 203 4 1571 8 29 93 154 -1 -1
36 336 72 151 93 176 -1 -1
36 427 7 601 79 435 -1 -1
36 469 54 248 -1 -1
36 213 94 728 66 989 98 915 -1 -1
36 50 82 161 39 60 52 682 58 616 52 1742 17 155 69 689 -1 -1
36 330 85 435 20 256 65 260 32 208 61 266 26 1114 14 290 89 950 -1 -1
36 415 55 409 -1 -1
36 135 83 139 51 384 46 558 13 870 4 646 3 447 62 162 -1 -1
36 389 99 54 45 62 42 419 67 201 -1 -1
36 1167 26 367 24 293 72 3119 -1 -1
36 194 27 1188 59 40 66 148 50 963 70 1556 87 22 -1 -1
36 87 40 537 79 6 31 130 27 543 79 99 -1 -1
36 635 97 634 -1 -1
36 1009 80 206 86 86 -1 -1
36 228 2 1634 59 96 -1 -1
36 291 64 869 19 797 55 668 -1 -1
36 372 64 510 81 623 -1 -1
36 588 49 71 72 334 -1 -1
36 1087 46 43 37 163 6 218 37 179 34 5 89 851 -1 -1
36 745 22 106 0 17 6 133 99 1971 -1 -1
36 278 90 359 -1 -1
36 515 61 1118 50 65 17 32 23 582 92 272 -1 -1
36 308 6 455 22 906 52 64 -1 -1
36 650 68 310 69 498 28 98 4 585 76 662 -1 -1
36 276 48 465 12 927 82 1392 -1 -1
36 1035 30 167 51 577 77 259 67 1427 77 146 -1 -1
36 261 62 316 74 173 33 336 89 53 -1 -1
36 761 83 753 -1 -1
36 142 47 220 41 453 71 80 61 427 77 2095 71 185 27 312 94 563 -1 -1
36 731 65 921 59 409 10 2601 80 709 -1 -1
36 242 50 52 52 320 50 272 11 544 17 160 25 2226 10 620 48 645 -1 -1
36 390 42 32 76 552 57 42 15 2289 49 767 15 633 32 129 47 520 5 1391 33 375 34 52 2 2957 17 760 55 1161 -1 -1
36 108 54 851 73 591 34 100 56 433 36 20 92 940 -1 -1
36 22 96 1053 30 129 46 16 56 258 77 598 -1 -1
36 927 13 1746 43 48 8 800 83 842 -1 -1
36 185 66 332 31 966 88 180 83 181 74 1128 79 127 33 111 6 18 88 7 -1 -1
36 495 99 185 47 591 43 1439 90 931 89 1101 88 719 61 989 58 918 47 1027 76 882 -1 -1
36 1854 29 100 3 666 65 743 -1 -1
36 894 70 418 66 408 8 1412 35 195 88 925 -1 -1
36 316 25 70 83 632 72 576 60 146 56 542 4 163 25 238 71 1555 -1 -1
36 233 81 33 31 31 34 262 47 1819 -1 -1
36 12 89 950 62 3 59 15 67 21 97 1189 -1 -1
36 160 26 1405 88 401 -1 -1
36 1813 14 181 13 310 43 127 1 830 68 486 -1 -1
36 128 64 14 -1 -1
36 216 69 25 73 2017 -1 -1
36 2653 84 1122 -1 -1
36 752 35 60 92 213 -1 -1
36 29 67 53 35 642 36 202 25 1942 5 499 81 285 -1 -1
36 727 57 211 47 391 36 62 76 20 -1 -1
36 68 88 476 -1 -1
36 234 67 1252 -1 -1
36 129 63 282 69 508 55 1835 46 612 25 1273 97 12 -1 -1
36 180 23 552 29 397 25 130 99 237 -1 -1
36 107 60 2891 66 1160 9 1894 35 402 89 267 -1 -1
36 410 31 288 24 1002 42 384 67 408 -1 -1
36 360 67 120 10 77 34 756 87 2006 -1 -1
36 1394 29 366 21 2483 13 731 90 547 -1 -1
36 380 31 465 89 149 45 1260 25 807 47 123 30 1245 69 951 -1 -1
36 224 13 278 77 518 -1 -1
36 839 37 13 81 1401 -1 -1
36 459 21 452 89 281 -1 -1
36 1455 66 937 26 113 5 772 24 29 65 523 -1 -1
36 265 68 193 88 178 16 328 95 1290 -1 -1
36 563 92 821 -1 -1
36 424 26 438 73 1725 -1 -1
36 580 76 1320 -1 -1
36 40 43 255 32 148 90 269 -1 -1
36 843 30 626 13 556 81 491 -1 -1
36 83 50 259 44 1029 38 778 20 1804 51 186 -1 -1
36 111 42 358 13 53 78 899 -1 -1
36 405 8 551 6 164 89 104 -1 -1
36 491 86 362 82 844 79 123 10 593 33 252 92 88 -1 -1
36 356 30 233 66 127 54 233 22 110 53 919 -1 -1
36 378 84 2737 -1 -1
36 545 54 459 17 380 12 1234 90 73 -1 -1
36 1726 30 739 34 262 18 189 48 1507 -1 -1
36 36 24 1487 2 7 52 116 63 285 64 91 45 1145 55 548 -1 -1
36 1136 91 195 -1 -1
36 383 70 559 83 335 -1 -1
36 1072 76 1626 55 1030 28 558 59 1084 51 801 49 417 9 475 51 50 -1 -1
36 357 20 4294 41 288 33 488 25 959 66 530 -1 -1
36 96 90 43 -1 -1
36 753 73 610 30 440 90 412 -1 -1
36 891 65 232 40 531 21 386 26 156 78 420 -1 -1
36 785 17 315 59 65 62 868 82 1509 -1 -1
36 75 58 335 13 96 6 844 27 627 6 135 28 64 31 321 78 17 -1 -1
36 352 99 334 -1 -1
36 373 40 225 2 1152 11 561 16 942 92 578 -1 -1
36 408 25 497 66 135 77 122 -1 -1
36 59 16 1180 50 600 75 454 -1 -1
36 617 82 47 -1 -1
36 135 9 1379 95 510 18 675 97 270 -1 -1
36 130 53 412 46 587 77 447 -1 -1
36 220 35 23 88 1431 -1 -1
36 687 28 134 58 1078 52 40 27 76 96 261 -1 -1
36 64 8 249 91 304 -1 -1
36 620 45 370 81 27 17 709 66 109 90 420 -1 -1
36 512 77 135 75 384 26 792 34 1192 41 9 10 215 65 168 -1 -1
36 1491 71 14 44 346 5 43 74 752 -1 -1
36 1294 77 1627 98 421 -1 -1
36 202 73 911 32 137 24 79 27 190 2 125 33 332 82 1484 -1 -1
36 18 39 789 77 671 -1 -1
36 238 38 419 20 178 95 610 -1 -1
36 356 0 250 89 158 -1 -1
36 390 53 755 93 167 94 418 65 139 3 231 88 1421 -1 -1
36 2100 21 315 13 78 9 242 39 133 -1 -1
36 243 62 902 78 399 -1 -1
36 395 16 85 31 865 70 753 -1 -1
36 1032 17 765 1 232 77 469 -1 -1
36 430 39 856 46 589 27 173 68 1825 27 318 37 599 64 147 -1 -1
36 242 35 385 44 242 5 92 39 171 -1 -1
36 729 2 689 95 1078 -1 -1
36 155 50 49 21 201 83 443 -1 -1
36 259 35 55 85 284 -1 -1
36 650 51 162 63 1425 77 1370 38 622 17 1681 60 2002 -1 -1
36 480 88 133 4 126 5 137 39 319 59 1429 -1 -1
36 257 73 1916 22 652 34 12 42 1764 59 408 -1 -1
36 164 21 510 2 417 58 2254 75 1677 -1 -1
36 91 81 496 -1 -1
36 1089 65 32 98 927 -1 -1
36 983 28 1368 97 2109 80 1410 53 150 38 343 28 548 52 345 -1 -1
36 753 14 2798 51 221 -1 -1
36 2108 93 504 42 662 28 1068 86 461 -1 -1
36 362 45 1812 32 692 36 34 32 621 72 205 -1 -1
36 99 56 307 47 222 22 274 24 339 72 182 -1 -1
36 259 7 7 76 79 -1 -1
36 849 75 690 45 6 76 1648 -1 -1
36 926 65 1431 16 109 55 1206 0 77 33 390 55 17 -1 -1
36 385 66 43 74 496 75 2046 19 45 18 313 7 850 18 74 74 1366 -1 -1
36 628 63 346 69 23 2 207 69 653 -1 -1
36 1057 49 355 81 120 -1 -1
36 272 66 636 21 944 31 1088 89 1264 -1 -1
36 1054 30 298 52 438 -1 -1
36 708 88 289 21 1096 55 189 64 556 8 126 70 145 -1 -1
36 153 22 1336 13 628 59 747 -1 -1
36 1 56 4676 73 434 -1 -1
36 896 20 1498 47 1661 96 9 -1 -1
36 44 15 172 19 625 92 230 -1 -1
36 922 35 1366 5 950 60 408 -1 -1
36 944 19 156 66 257 -1 -1
36 1554 52 749 10 412 23 46 17 2907 69 434 -1 -1
36 125 73 1156 80 68 16 287 49 152 55 354 -1 -1
36 585 13 1009 40 119 30 521 16 281 75 803 -1 -1
36 176 8 205 91 809 -1 -1
36 1074 83 28 97 153 -1 -1
36 86 32 8 84 964 94 286 84 884 23 77 79 1674 -1 -1
36 122 8 309 82 869 25 341 16 701 69 448 -1 -1
36 460 79 141 94 822 -1 -1
36 1041 24 143 69 280 98 364 -1 -1
36 176 65 484 39 58 29 304 26 869 19 642 22 135 21 54 32 17 -1 -1
36 1036 55 1845 41 1159 28 1531 66 363 -1 -1
36 695 59 821 62 390 97 545 -1 -1
36 280 6 269 36 1065 71 172 -1 -1
36 1344 87 591 -1 -1
36 652 56 543 60 1046 3 1325 23 514 79 138 -1 -1
36 104 14 133 18 638 25 279 40 624 -1 -1
36 660 38 258 61 376 55 1742 23 523 27 458 35 1186 28 146 1 157 46 35 -1 -1
36 1428 98 163 18 60 68 44 -1 -1
36 537 44 1015 79 29 73 229 65 538 52 1334 59 326 50 824 28 335 93 240 -1 -1
36 214 24 1335 52 585 18 461 76 29 -1 -1
36 204 50 291 37 222 84 1300 -1 -1
36 56 90 334 -1 -1
36 1317 25 1393 94 314 49 762 19 298 68 236 -1 -1
36 688 14 58 41 329 43 182 27 44 99 79 -1 -1
36 101 6 403 59 614 -1 -1
36 214 97 806 -1 -1
36 106 87 982 -1 -1
36 3 62 1770 4 139 53 244 -1 -1
36 1499 0 711 90 468 67 733 72 1163 10 976 71 1196 -1 -1
36 1565 52 628 38 228 88 274 -1 -1
36 211 63 323 -1 -1
36 504 16 1531 28 964 31 147 6 1676 55 680 -1 -1
36 236 24 1017 33 37 68 396 -1 -1
36 694 16 11 3 309 80 1169 -1 -1
36 34 26 221 40 137 33 347 52 461 -1 -1
36 608 6 503 61 843 -1 -1
36 196 59 569 31 25 94 706 -1 -1
36 1505 84 86 -1 -1
36 302 88 793 -1 -1
36 1172 24 1519 88 873 -1 -1
36 484 45 43 28 917 65 420 12 259 9 596 93 134 -1 -1
36 597 38 200 2 392 96 253 -1 -1
36 552 52 348 85 299 -1 -1
36 81 98 1658 -1 -1
36 240 94 173 -1 -1
36 259 56 2064 82 671 -1 -1
36 1858 18 1678 31 361 4 230 18 244 93 1094 -1 -1
36 60 11 592 80 425 -1 -1
36 208 88 94 -1 -1
36 739 29 1143 90 857 -1 -1
36 400 38 276 9 1404 46 43 -1 -1
36 114 5 11 6 137 97 601 -1 -1
36 1949 79 178 88 441 -1 -1
36 141 19 477 82 43 -1 -1
36 1316 53 758 40 11 82 108 -1 -1
36 1063 75 734 -1 -1
36 688 10 430 6 821 30 418 7 210 44 857 -1 -1
36 900 59 278 98 56 -1 -1
36 1526 77 145 28 612 3 14 67 823 -1 -1
36 384 55 385 35 568 68 974 -1 -1
36 321 96 679 19 631 33 203 72 781 5 1439 2 167 68 1128 -1 -1
36 3208 50 255 32 94 31 126 40 56 -1 -1
36 337 40 15 44 3550 53 198 58 1826 67 328 -1 -1
36 158 46 262 28 139 5 604 78 61 -1 -1
36 612 14 520 33 269 -1 -1
36 812 96 379 20 403 65 659 89 673 -1 -1
36 1028 96 193 -1 -1
36 32 53 978 51 798 56 673 97 279 -1 -1
36 532 86 11 -1 -1
36 1221 5 587 90 53 -1 -1
36 362 40 31 79 419 -1 -1
37 954 43 276 45 5 68 806 -1 -1
37 172 81 887 -1 -1
37 905 75 56 72 1519 3 489 79 1224 -1 -1
37 297 95 114 58 1144 10 270 68 645 -1 -1
37 133 39 804 21 241 96 23 -1 -1
37 914 61 23 67 1575 60 882 51 303 28 1558 20 298 55 201 -1 -1
37 989 74 501 10 5 12 830 89 703 -1 -1
37 414 27 10 37 358 31 190 76 73 -1 -1
37 354 50 85 20 255 79 212 -1 -1
37 118 64 119 22 783 54 43 -1 -1
37 240 25 2637 59 92 10 67 8 1889 21 541 88 184 -1 -1
37 101 47 113 42 242 45 284 83 17 -1 -1
37 676 2 1023 41 434 88 66 -1 -1
37 126 13 837 46 642 -1 -1
37 838 38 380 1 41 42 294 86 990 -1 -1
37 1145 94 61 78 3549 38 208 8 692 5 257 83 136 -1 -1
37 252 99 152 -1 -1
37 744 44 769 43 972 36 436 6 1529 26 2408 38 919 -1 -1
37 175 29 593 47 1028 44 607 63 181 -1 -1
37 641 62 1934 83 272 82 2773 61 36 27 441 24 87 26 496 68 489 -1 -1
37 416 41 1089 89 245 -1 -1
37 434 89 1064 -1 -1
37 97 4 458 86 669 -1 -1
37 25 23 385 98 112 -1 -1
37 124 32 207 2 92 65 2061 -1 -1
37 439 16 334 69 1245 80 1255 76 1785 75 305 16 3048 36 162 98 364 -1 -1
37 248 66 830 79 104 19 561 63 84 43 1648 21 465 28 2435 42 61 -1 -1
37 64 72 1579 84 29 -1 -1
37 1 2 391 42 238 99 2310 -1 -1
37 29 27 786 80 180 -1 -1
37 769 20 1899 32 36 29 884 79 826 -1 -1
37 550 85 424 47 462 38 281 47 331 82 615 -1 -1
37 2321 71 546 75 244 35 310 33 92 77 494 -1 -1
37 404 39 729 5 559 30 477 68 124 -1 -1
37 887 51 2152 52 506 -1 -1
37 321 70 2357 16 659 21 410 88 1227 -1 -1
37 197 82 674 72 407 43 75 76 675 -1 -1
37 979 36 896 29 125 84 329 -1 -1
37 186 31 536 77 313 33 156 46 161 41 623 15 298 20 204 94 442 -1 -1
37 517 21 906 27 275 2 700 74 217 -1 -1
37 797 69 26 15 18 44 811 60 350 -1 -1
37 1048 75 312 41 227 83 2981 -1 -1
37 102 72 821 42 6 35 536 72 437 -1 -1
37 441 1 279 29 1351 30 49 40 1031 6 183 15 1251 52 721 -1 -1
37 156 17 156 70 621 -1 -1
37 483 25 3 8 336 83 1650 -1 -1
37 294 23 153 31 178 92 378 -1 -1
37 79 33 611 86 3026 45 804 51 79 55 805 72 2171 -1 -1
37 68 82 634 7 1084 17 152 60 1339 -1 -1
37 401 34 664 4 211 77 46 -1 -1
37 190 12 349 15 720 98 128 -1 -1
37 1953 38 1374 75 257 -1 -1
37 445 67 173 81 48 8 72 15 369 67 2458 -1 -1
37 8 48 455 80 662 -1 -1
37 291 25 50 71 32 -1 -1
37 1536 17 240 61 171 -1 -1
37 49 52 1366 23 252 13 610 11 310 63 370 -1 -1
37 689 22 1276 26 1030 63 604 -1 -1
37 5342 85 82 -1 -1
37 764 63 653 45 103 78 32 84 120 -1 -1
37 345 27 435 57 1720 0 1733 55 193 -1 -1
37 23 45 28 10 993 42 1042 23 666 71 3 -1 -1
37 64 75 158 83 993 52 21 74 576 33 1305 94 338 -1 -1
37 705 8 154 26 482 0 525 79 344 -1 -1
37 724 9 2018 96 568 -1 -1
37 142 47 33 60 145 85 2439 -1 -1
37 132 67 1091 64 416 98 1120 81 816 22 401 29 186 21 980 58 482 -1 -1
37 727 96 1317 -1 -1
37 925 3 394 97 945 -1 -1
37 2061 87 125 95 1007 -1 -1
37 266 34 345 90 2038 -1 -1
37 1084 39 548 71 153 -1 -1
37 204 56 33 66 1059 75 246 -1 -1
37 280 38 1154 28 723 94 1014 -1 -1
37 1345 67 484 65 102 45 792 47 1306 36 147 12 552 83 1 -1 -1
37 45 53 131 34 526 11 348 27 532 0 369 12 256 64 161 -1 -1
37 376 29 311 49 686 10 699 87 100 -1 -1
37 802 61 199 94 815 -1 -1
37 216 11 685 98 450 -1 -1
37 400 0 1183 97 243 -1 -1
37 47 68 1401 77 104 -1 -1
37 912 19 1471 38 505 78 554 -1 -1
37 332 9 66 29 2560 54 419 83 217 -1 -1
37 746 60 291 96 488 21 1043 36 192 55 44 -1 -1
37 147 32 208 36 119 74 314 -1 -1
37 547 9 154 30 500 3 94 86 690 -1 -1
37 340 3 261 81 1032 -1 -1
37 2250 76 1037 39 28 81 155 63 906 94 317 -1 -1
37 168 35 48 46 209 11 655 21 42 68 656 -1 -1
37 202 23 1342 12 2413 87 766 -1 -1
37 355 72 205 67 668 17 732 24 441 44 808 21 300 61 147 -1 -1
37 152 29 348 63 1846 75 136 47 181 77 69 -1 -1
37 722 5 681 10 27 60 462 -1 -1
37 569 63 162 -1 -1
37 562 80 86 9 49 16 835 56 684 3 484 21 71 48 810 67 22 -1 -1
37 532 71 228 20 197 10 157 62 165 -1 -1
37 261 31 45 41 973 34 194 27 214 8 2554 80 110 -1 -1
37 13 96 955 68 1924 31 585 79 1580 59 937 8 971 16 1303 80 483 -1 -1
37 1761 25 137 42 330 51 747 74 662 -1 -1
37 31 51 577 0 631 75 24 -1 -1
37 1050 70 2962 -1 -1
37 1332 58 132 20 318 42 446 31 106 84 1531 -1 -1
37 554 45 715 26 126 82 1303 -1 -1
37 1237 26 506 18 1110 93 67 -1 -1
37 405 54 722 39 332 15 188 91 472 -1 -1
37 675 55 1294 7 67 27 459 12 14 3 580 71 436 -1 -1
37 42 18 134 64 716 -1 -1
37 1101 59 320 -1 -1
37 236 85 766 61 581 47 134 21 1267 81 112 -1 -1
37 1185 76 54 -1 -1
37 849 57 307 2 54 31 256 5 736 21 246 61 370 -1 -1
37 423 41 35 92 92 -1 -1
37 305 61 109 38 1070 78 437 -1 -1
37 439 74 33 4 617 87 93 -1 -1
37 146 98 84 84 39 58 690 37 859 59 1438 27 188 95 156 -1 -1
37 444 43 307 34 86 58 1454 20 767 87 322 -1 -1
37 203 30 992 21 348 6 326 21 54 97 742 -1 -1
37 110 55 26 66 566 75 130 57 928 24 279 47 1007 45 901 64 132 -1 -1
37 59 32 1081 11 306 18 1156 72 39 -1 -1
37 229 59 105 34 159 36 534 41 491 68 449 -1 -1
37 996 48 464 73 1935 -1 -1
37 2120 91 2 -1 -1
37 1033 8 187 52 1340 93 629 -1 -1
37 9 8 82 90 281 -1 -1
37 799 80 412 -1 -1
37 769 98 476 -1 -1
37 349 99 473 -1 -1
37 867 58 950 73 911 56 127 85 605 -1 -1
37 177 88 924 42 584 6 370 79 991 -1 -1
37 1078 11 35 51 175 16 1679 4 282 82 224 -1 -1
37 2 63 553 23 598 70 315 56 37 84 218 -1 -1
37 1136 3 698 69 2748 -1 -1
37 805 44 844 58 512 83 152 -1 -1
37 1207 18 723 54 922 21 2291 91 36 -1 -1
37 337 70 826 56 365 51 564 49 699 2 349 19 1165 38 77 -1 -1
37 735 42 13 75 459 -1 -1
37 98 3 777 19 801 37 49 30 629 33 65 60 1588 -1 -1
37 1379 16 438 37 131 41 749 38 221 30 218 13 3623 76 163 -1 -1
37 59 71 410 -1 -1
37 457 91 117 -1 -1
37 1750 3 2151 54 238 58 689 81 1214 -1 -1
37 688 90 466 4 1598 64 75 -1 -1
37 152 86 682 80 59 18 988 65 689 3 466 90 413 -1 -1
37 276 56 151 22 1578 97 764 -1 -1
37 422 40 351 92 496 -1 -1
37 419 63 1072 3 837 65 235 -1 -1
37 362 93 1340 -1 -1
37 137 73 73 -1 -1
37 129 94 203 -1 -1
37 581 63 640 70 484 18 7 59 1001 96 483 -1 -1
37 1035 72 280 63 1066 2 437 13 244 11 739 43 389 -1 -1
37 1401 86 26 -1 -1
37 314 62 161 2 16 14 413 69 152 -1 -1
37 179 54 496 36 395 61 951 -1 -1
37 377 7 530 85 446 -1 -1
37 543 74 720 81 516 -1 -1
37 80 86 279 -1 -1
37 1296 76 421 64 997 42 358 94 999 -1 -1
37 95 2 1094 59 1267 -1 -1
37 3636 20 316 17 68 32 247 -1 -1
37 392 36 5 17 53 30 261 35 50 98 30 -1 -1
37 436 19 481 78 11 -1 -1
37 345 60 1508 98 2198 -1 -1
37 185 84 1268 -1 -1
37 232 33 383 96 131 83 565 31 8 80 689 -1 -1
37 587 3 130 86 907 -1 -1
37 465 27 401 24 666 25 321 74 738 -1 -1
37 232 69 1769 76 783 91 864 20 979 45 131 94 2934 -1 -1
37 47 66 460 -1 -1
37 186 91 555 -1 -1
37 1171 26 1558 59 275 -1 -1
37 1120 20 1590 0 1143 4 41 43 122 79 62 -1 -1
37 140 40 87 27 439 83 270 -1 -1
37 910 95 927 -1 -1
37 223 21 399 93 459 -1 -1
37 221 53 162 35 260 91 49 -1 -1
37 1156 55 3284 22 159 2 640 96 525 -1 -1
37 9 4 223 45 324 -1 -1
37 448 50 70 54 821 82 231 -1 -1
37 1292 87 165 36 637 71 1081 -1 -1
37 700 4 395 67 201 -1 -1
37 19 19 178 52 874 35 160 93 189 -1 -1
37 156 36 772 59 350 71 1154 -1 -1
37 75 99 712 -1 -1
37 331 14 2176 53 474 51 779 13 516 56 1305 -1 -1
37 732 59 688 44 135 9 307 39 1112 96 1837 -1 -1
37 1900 58 504 91 191 -1 -1
37 93 50 283 92 44 -1 -1
37 679 30 52 80 293 56 2491 55 363 21 361 52 371 -1 -1
37 1927 96 617 -1 -1
37 760 77 1569 47 1642 24 67 69 345 -1 -1
37 107 88 253 -1 -1
37 962 85 198 -1 -1
37 862 30 2342 75 1682 -1 -1
37 418 30 494 71 1690 -1 -1
37 145 21 177 80 448 -1 -1
37 166 25 876 97 559 -1 -1
37 655 9 916 78 805 -1 -1
37 413 36 213 38 10 31 1334 99 719 -1 -1
37 969 38 324 11 161 5 420 22 347 -1 -1
37 149 47 649 22 241 64 731 -1 -1
37 1177 75 674 -1 -1
37 120 10 88 59 874 62 423 54 1449 42 15 41 1267 81 154 -1 -1
37 116 64 168 70 891 56 212 33 844 12 255 17 37 77 58 -1 -1
37 141 96 2105 -1 -1
37 877 52 133 79 464 -1 -1
37 238 57 383 32 38 16 645 96 1846 -1 -1
37 32 28 794 90 1138 -1 -1
37 178 71 400 -1 -1
38 851 56 342 16 1793 17 24 19 527 51 556 -1 -1
38 525 84 303 77 117 56 279 12 328 4 178 90 123 -1 -1
38 1467 27 309 86 241 -1 -1
38 924 29 178 21 170 85 406 -1 -1
38 431 4 360 32 159 64 765 18 1217 44 692 40 477 11 27 44 476 6 152 79 130 -1 -1
38 757 41 1079 99 1148 -1 -1
38 61 70 43 26 4 50 1097 52 796 49 58 44 249 74 387 -1 -1
38 161 7 727 36 1308 34 32 37 535 12 269 70 539 -1 -1
38 336 16 882 23 45 94 11 -1 -1
38 608 6 683 22 654 11 324 40 194 46 274 -1 -1
38 667 44 1460 88 1263 -1 -1
38 1458 81 1037 60 93 93 302 -1 -1
38 1103 13 540 43 16 -1 -1
38 903 62 967 21 196 89 2884 -1 -1
38 201 83 594 -1 -1
38 1121 83 358 26 464 2 285 17 432 65 32 -1 -1
38 46 52 46 15 142 6 316 62 223 10 525 81 470 -1 -1
38 202 84 213 -1 -1
38 1652 15 147 10 105 62 30 0 718 42 255 93 360 -1 -1
38 406 47 374 54 423 93 257 -1 -1
38 20 25 471 94 639 -1 -1
38 449 62 48 53 913 56 384 48 1647 60 1237 42 2071 31 224 76 1178 -1 -1
38 62 92 970 66 37 64 289 90 49 18 386 58 28 67 360 -1 -1
38 1347 93 188 55 747 45 413 73 4 -1 -1
38 613 67 93 86 652 50 53 73 123 61 221 24 592 48 987 -1 -1
38 305 56 259 33 2649 42 81 25 181 18 151 54 387 68 1417 -1 -1
38 19 73 1149 96 351 -1 -1
38 3240 85 664 -1 -1
38 1599 72 190 60 743 55 184 76 635 71 747 58 164 32 52 98 111 -1 -1
38 1253 34 136 68 153 -1 -1
38 203 88 1412 60 1940 11 650 20 961 88 1622 -1 -1
38 939 8 1137 92 1009 -1 -1
38 110 36 468 43 66 11 315 38 36 73 169 -1 -1
38 492 95 1027 31 365 49 1295 16 1504 4 1041 76 969 -1 -1
38 1175 78 505 37 57 44 1532 54 1031 -1 -1
38 2142 6 834 81 1082 -1 -1
38 614 91 181 -1 -1
38 330 13 478 73 1190 -1 -1
38 177 12 28 58 579 91 431 -1 -1
38 970 86 817 70 437 19 1090 50 1912 93 913 -1 -1
38 307 96 523 14 1494 66 999 37 1389 85 35 -1 -1
38 151 34 36 37 1208 86 630 -1 -1
38 903 30 138 71 694 -1 -1
38 224 9 1852 90 631 54 1286 0 269 24 381 14 619 22 118 0 768 18 240 -1 -1
38 160 99 396 -1 -1
38 1447 25 661 19 1047 39 320 -1 -1
38 147 56 2161 86 500 83 649 49 236 62 109 45 158 91 427 -1 -1
38 2573 94 156 -1 -1
38 9 46 1942 72 575 -1 -1
38 13 6 27 26 489 80 772 23 486 18 357 44 279 -1 -1
38 251 90 965 6 916 16 12 10 141 5 992 40 121 -1 -1
38 201 71 45 69 683 28 1066 32 285 49 217 -1 -1
38 87 13 246 49 529 30 106 2 699 0 32 79 142 -1 -1
38 247 27 728 40 2995 1 110 76 122 -1 -1
38 51 56 131 19 1475 85 80 -1 -1
38 521 11 1156 78 1205 -1 -1
38 307 43 1253 77 44 -1 -1
38 816 96 100 -1 -1
38 173 54 39 42 783 70 791 72 445 82 38 -1 -1
38 2178 78 66 -1 -1
38 234 8 548 11 1700 77 635 29 162 98 1017 -1 -1
38 42 34 32 94 56 -1 -1
38 4007 22 677 87 301 -1 -1
38 153 30 344 60 457 19 338 81 165 -1 -1
38 204 88 121 31 354 50 626 7 1521 76 647 -1 -1
38 1089 23 1693 45 46 -1 -1
38 276 23 227 46 49 71 219 -1 -1
38 1015 46 410 43 425 45 339 7 58 91 674 -1 -1
38 636 75 263 74 3 81 236 16 485 24 630 80 709 -1 -1
38 1866 71 2150 6 1639 69 440 17 80 56 289 -1 -1
38 245 94 2083 87 149 76 158 78 767 25 194 56 1887 -1 -1
38 717 84 223 22 825 46 775 45 449 93 1130 -1 -1
38 606 53 59 95 2923 -1 -1
38 317 15 1226 98 1421 30 246 10 57 45 707 -1 -1
38 1915 3 871 1 161 45 443 -1 -1
38 266 63 431 89 605 -1 -1
38 615 18 222 41 220 34 652 45 176 -1 -1
38 199 43 120 59 273 13 218 77 703 -1 -1
38 1338 7 130 61 203 -1 -1
38 772 27 1501 59 1717 42 1583 23 902 86 1286 -1 -1
38 1042 2 219 4 544 64 30 19 759 84 35 -1 -1
38 627 13 199 88 400 -1 -1
38 2820 41 642 52 90 38 451 54 63 29 1344 42 389 29 178 27 910 34 512 43 1387 -1 -1
38 5 25 61 38 358 59 481 -1 -1
38 280 89 451 74 121 68 22 52 749 55 1920 25 167 33 147 84 198 -1 -1
38 32 73 159 30 641 43 194 2 356 33 1101 95 547 -1 -1
38 1160 30 387 21 500 91 114 -1 -1
38 127 44 1306 33 567 75 899 -1 -1
38 775 17 145 81 67 66 1804 41 930 98 61 -1 -1
38 706 43 780 15 529 20 603 95 678 -1 -1
38 1109 14 757 24 1595 37 363 13 604 30 2155 59 32 -1 -1
38 853 91 430 15 26 50 202 72 29 -1 -1
38 1157 98 95 -1 -1
38 383 42 1044 21 60 97 377 -1 -1
38 7 39 445 69 152 38 17 59 74 -1 -1
38 726 97 329 78 963 23 291 71 1301 19 134 20 1954 43 619 88 778 -1 -1
38 151 28 105 0 297 82 392 -1 -1
38 561 47 592 57 1601 77 500 -1 -1
38 1701 98 528 70 1160 21 1308 9 71 51 435 35 845 17 297 3 791 71 926 -1 -1
38 502 94 59 -1 -1
38 242 14 466 8 2937 57 148 -1 -1
38 567 4 247 45 943 7 153 41 798 -1 -1
38 164 76 345 69 2155 11 467 27 368 98 1479 -1 -1
38 80 90 86 -1 -1
38 380 12 1466 0 275 37 1728 -1 -1
38 1518 57 114 78 309 -1 -1
38 233 9 687 31 300 84 563 -1 -1
38 749 82 269 53 1031 26 340 49 25 48 249 22 486 54 486 6 210 21 112 9 359 77 1619 -1 -1
38 1146 20 1646 89 1478 19 572 33 219 6 15 81 227 -1 -1
38 5 87 652 75 938 6 170 62 1887 83 662 -1 -1
38 161 52 356 62 685 66 1728 3 260 23 440 71 482 -1 -1
38 710 74 1290 3 968 80 706 -1 -1
38 227 51 225 90 290 -1 -1
38 295 59 640 -1 -1
38 169 7 31 94 242 -1 -1
38 262 52 40 38 1248 30 1425 7 518 92 337 -1 -1
38 598 73 176 30 126 8 612 82 1392 -1 -1
38 189 45 485 80 802 -1 -1
38 83 47 110 91 210 96 638 33 538 67 131 -1 -1
38 93 52 162 67 809 80 188 -1 -1
38 971 52 594 14 337 15 12 90 599 -1 -1
38 1340 11 206 22 1 8 635 29 498 22 781 30 1025 85 65 -1 -1
38 102 98 353 75 710 78 138 43 1291 76 239 30 238 23 1131 44 1036 41 1237 34 784 70 327 -1 -1
38 434 44 719 1 490 76 173 -1 -1
38 666 10 343 8 709 25 675 97 1111 -1 -1
38 54 93 163 65 1279 83 184 99 1882 -1 -1
38 273 21 223 58 113 -1 -1
38 505 87 477 -1 -1
38 3 46 945 6 497 55 508 -1 -1
38 740 8 197 94 1771 97 178 99 689 47 913 41 488 90 415 -1 -1
38 308 69 1115 6 29 38 10 70 315 -1 -1
38 477 55 94 2 1188 18 385 6 40 96 30 -1 -1
38 810 95 164 -1 -1
38 954 43 77 53 695 69 436 -1 -1
38 400 43 341 13 577 54 271 29 46 85 819 -1 -1
38 531 4 689 97 976 -1 -1
38 867 69 140 45 486 33 770 2 820 17 189 26 958 84 648 -1 -1
38 2333 14 25 91 1275 -1 -1
38 177 98 595 -1 -1
38 169 37 557 83 265 -1 -1
38 557 71 301 0 1829 3 909 63 75 -1 -1
38 254 30 141 15 174 20 852 48 108 -1 -1
38 1019 35 322 1 679 37 239 99 950 -1 -1
38 2390 8 461 74 249 -1 -1
38 136 1 458 17 302 37 1008 -1 -1
38 1023 0 810 18 861 11 394 81 880 -1 -1
38 185 47 643 5 44 73 614 -1 -1
38 1417 32 308 68 665 36 674 69 93 -1 -1
38 1003 84 1085 81 1303 34 618 5 449 67 342 -1 -1
38 21 99 548 -1 -1
38 1386 58 441 20 2209 87 122 -1 -1
38 1737 13 343 95 673 -1 -1
38 207 78 2239 4 513 41 1032 -1 -1
38 213 13 398 89 1143 -1 -1
38 1859 68 128 -1 -1
38 793 27 64 14 10 55 1034 -1 -1
38 125 69 1903 77 560 -1 -1
38 290 58 122 65 680 35 2180 77 480 -1 -1
38 78 55 1141 68 4051 -1 -1
38 174 6 960 48 141 -1 -1
38 100 18 632 16 1184 26 114 2 214 87 1075 -1 -1
38 367 1 80 21 461 79 82 -1 -1
38 114 81 270 -1 -1
38 256 31 114 81 1235 -1 -1
38 167 54 176 17 208 47 244 -1 -1
38 939 24 783 80 123 51 82 75 990 85 401 -1 -1
38 20 25 632 80 276 -1 -1
38 125 77 271 20 679 67 863 95 1010 -1 -1
38 435 72 281 -1 -1
38 31 88 519 27 263 65 674 33 475 89 448 -1 -1
38 101 65 790 -1 -1
38 533 26 50 9 2157 41 526 -1 -1
38 1222 68 539 59 34 23 333 85 64 -1 -1
38 1281 81 228 78 518 44 217 74 678 86 2088 -1 -1
38 374 0 2013 37 785 -1 -1
38 1368 51 1201 88 67 -1 -1
38 178 0 428 42 502 93 539 -1 -1
38 786 71 342 -1 -1
38 265 76 1821 -1 -1
38 188 44 249 76 1288 74 125 11 31 5 68 73 694 -1 -1
38 1079 26 1962 80 470 -1 -1
38 76 19 267 40 564 2 347 16 22 18 495 2 179 71 337 -1 -1
38 570 84 66 -1 -1
38 893 93 387 23 72 84 596 -1 -1
38 26 67 1394 2 291 96 250 -1 -1
38 24 68 1551 5 190 1 370 86 490 -1 -1
38 93 53 488 11 254 40 42 93 293 -1 -1
39 1989 66 1203 67 434 19 918 49 304 23 138 45 396 46 88 75 775 -1 -1
39 1849 26 895 33 217 88 879 -1 -1
39 280 78 548 19 774 49 821 82 382 -1 -1
39 660 80 839 79 279 44 1406 6 1579 31 217 63 207 -1 -1
39 343 14 238 24 468 4 986 35 605 -1 -1
39 197 12 94 21 816 86 169 -1 -1
39 466 72 125 50 1997 91 297 72 1012 75 594 92 598 -1 -1
39 1437 49 67 52 1613 79 217 87 3655 -1 -1
39 100 29 74 3 16 22 357 38 154 -1 -1
39 321 28 84 51 335 -1 -1
39 129 36 256 25 73 21 148 44 727 23 530 81 1563 -1 -1
39 1607 13 965 44 861 59 122 -1 -1
39 271 70 252 -1 -1
39 1377 90 330 -1 -1
39 717 41 84 24 238 69 1178 -1 -1
39 31 23 433 39 498 68 807 -1 -1
39 283 37 1537 45 33 41 1639 81 1560 -1 -1
39 1641 58 532 52 1483 95 1326 37 200 49 329 98 137 -1 -1
39 328 83 348 28 992 5 890 77 504 -1 -1
39 493 60 523 49 1841 28 2314 54 180 -1 -1
39 1193 57 2688 77 928 62 578 71 184 67 23 29 84 99 74 -1 -1
39 25 28 98 98 495 -1 -1
39 150 15 847 74 522 58 1450 73 41 46 496 6 89 55 853 -1 -1
39 9 69 55 58 929 49 46 75 16 -1 -1
39 144 12 372 78 1394 -1 -1
39 1891 84 316 13 1042 79 661 -1 -1
39 101 45 192 71 167 -1 -1
39 220 96 194 50 614 33 201 48 1162 -1 -1
39 1399 86 276 67 29 20 438 89 298 -1 -1
39 904 64 1791 49 878 94 923 -1 -1
39 167 74 194 59 1945 33 985 35 3 6 599 70 36 -1 -1
39 58 46 662 32 602 79 60 -1 -1
39 1510 84 616 -1 -1
39 159 74 471 48 805 30 468 29 309 67 363 -1 -1
39 328 59 72 92 341 31 244 67 1261 -1 -1
39 277 59 491 42 2363 1 102 6 2971 2 659 55 102 -1 -1
39 167 84 172 -1 -1
39 1839 84 1342 75 650 67 1813 66 317 88 719 -1 -1
39 706 32 166 56 1221 69 83 -1 -1
39 554 1 1611 50 322 88 193 69 822 0 479 30 270 67 58 -1 -1
39 2205 6 3230 72 35 -1 -1
39 5 59 143 36 255 35 15 81 517 -1 -1
39 600 91 12 86 90 93 420 -1 -1
39 366 66 521 -1 -1
39 12 72 440 90 960 -1 -1
39 71 68 81 88 455 72 1203 87 29 -1 -1
39 1559 0 40 81 1364 85 435 -1 -1
39 202 30 51 53 1108 58 809 16 253 92 29 -1 -1
39 152 26 723 0 1251 26 478 25 902 95 930 -1 -1
39 50 30 1277 32 103 82 884 -1 -1
39 313 12 1572 70 622 -1 -1
39 966 45 66 1 806 28 5 92 895 -1 -1
39 382 25 1117 90 1252 10 131 96 1031 -1 -1
39 193 40 98 1 3174 9 18 24 1046 85 423 -1 -1
39 1580 3 401 81 2472 79 1640 74 60 66 955 17 68 48 49 8 1279 0 1008 86 226 -1 -1
39 527 28 257 98 206 -1 -1
39 168 36 509 91 411 -1 -1
39 1383 34 82 40 851 50 123 13 8 6 732 67 268 -1 -1
39 196 50 8 18 547 30 371 37 378 83 483 -1 -1
39 1147 81 59 32 260 10 117 78 621 -1 -1
39 1742 71 1262 59 1329 77 243 61 277 4 439 93 803 -1 -1
39 419 8 1295 83 704 30 818 21 113 20 294 85 822 -1 -1
39 150 63 20 93 201 31 338 43 294 27 12 69 888 -1 -1
39 154 79 1592 29 161 97 3 -1 -1
39 2372 63 2716 1 398 59 231 -1 -1
39 1557 82 155 75 277 97 71 -1 -1
39 136 87 102 27 2644 86 102 35 214 88 288 -1 -1
39 225 69 76 51 332 58 731 10 1010 28 55 60 372 -1 -1
39 997 9 10 96 217 -1 -1
39 401 64 44 66 148 55 41 29 286 16 259 91 462 -1 -1
39 738 50 74 0 679 67 190 -1 -1
39 266 34 230 74 2091 22 588 19 3 38 112 9 361 57 250 -1 -1
39 289 41 929 38 377 72 1699 22 419 3 82 86 360 -1 -1
39 88 25 1741 47 373 29 914 72 82 -1 -1
39 126 61 115 67 365 35 1256 89 507 -1 -1
39 75 45 680 90 272 -1 -1
39 1123 95 806 -1 -1
39 838 89 239 -1 -1
39 329 19 135 31 871 45 219 34 203 12 877 66 1978 -1 -1
39 116 55 387 38 337 98 166 -1 -1
39 1406 25 487 35 1412 11 241 38 235 12 338 9 2702 39 1460 -1 -1
39 547 44 431 91 27 84 437 55 2285 71 1091 2 62 56 392 27 2 90 777 -1 -1
39 845 30 804 16 1120 19 319 34 606 95 64 -1 -1
39 23 4 52 11 61 15 1839 91 787 -1 -1
39 490 87 695 -1 -1
39 790 74 320 12 108 95 1991 -1 -1
39 155 41 257 57 70 -1 -1
39 627 3 1452 34 25 87 1434 -1 -1
39 82 2 1080 72 1361 -1 -1
39 504 93 416 8 96 42 929 19 857 67 77 -1 -1
39 116 65 370 78 268 81 553 71 789 0 73 4 10 7 545 72 936 -1 -1
39 305 21 1545 14 1599 77 1367 -1 -1
39 123 49 290 51 2025 73 237 59 473 88 482 -1 -1
39 168 77 87 -1 -1
39 205 27 3045 59 278 -1 -1
39 2710 22 186 27 118 70 97 -1 -1
39 2127 82 1147 -1 -1
39 1192 25 426 44 202 29 215 9 211 37 178 54 454 -1 -1
39 10 62 261 26 1305 29 1030 84 20 -1 -1
39 219 20 181 26 296 75 26 -1 -1
39 1114 5 428 17 109 13 360 11 959 88 71 -1 -1
39 256 56 65 20 1367 66 138 -1 -1
39 71 64 332 98 54 -1 -1
39 128 72 10 12 438 90 464 -1 -1
39 102 76 515 8 127 7 170 22 123 42 920 85 270 -1 -1
39 809 22 29 8 298 62 94 -1 -1
39 1473 71 81 40 376 18 617 2 89 94 1989 -1 -1
39 498 69 373 30 1540 59 687 38 656 84 688 50 487 97 1412 -1 -1
39 814 30 12 47 30 51 211 52 396 71 304 -1 -1
39 1811 79 893 48 690 83 764 -1 -1
39 270 49 10 55 101 -1 -1
39 575 76 411 70 1027 61 386 85 244 -1 -1
39 507 42 632 99 54 -1 -1
39 1231 72 387 99 489 -1 -1
39 595 67 2714 54 1856 53 709 87 4 -1 -1
39 14 11 748 99 21 -1 -1
39 1029 77 1221 32 866 9 206 17 1324 29 258 2 180 19 2461 50 235 -1 -1
39 1964 63 90 8 199 71 95 -1 -1
39 402 30 594 72 697 -1 -1
39 296 48 55 89 1348 99 122 8 394 83 4 38 358 63 143 58 442 47 71 52 288 21 459 10 1007 33 1237 -1 -1
39 1051 51 117 88 174 40 19 57 711 3 20 16 1856 5 434 11 415 74 108 -1 -1
39 122 4 514 37 482 77 1192 -1 -1
39 833 98 144 63 1269 27 11 79 1348 -1 -1
39 109 49 1524 45 1577 32 412 67 281 -1 -1
39 324 62 145 63 189 67 2433 -1 -1
39 400 14 19 26 392 48 896 81 123 -1 -1
39 339 49 213 53 466 8 90 20 840 40 189 -1 -1
39 969 66 1088 23 174 63 1206 -1 -1
39 192 75 920 13 426 24 729 47 97 17 1758 7 139 38 438 22 304 25 825 10 1603 73 1788 -1 -1
39 225 44 565 87 109 -1 -1
39 470 38 1041 93 498 -1 -1
39 1422 63 255 43 537 87 248 39 920 21 333 43 841 68 423 -1 -1
39 1837 59 12 6 323 62 643 48 1435 76 7 -1 -1
39 831 5 3012 30 459 86 216 -1 -1
39 18 99 382 -1 -1
39 455 38 1254 97 835 -1 -1
39 420 58 772 96 529 -1 -1
39 159 32 184 91 346 0 333 73 328 92 273 -1 -1
39 743 36 1018 45 644 24 671 42 3000 88 390 -1 -1
39 43 26 382 27 3 75 69 -1 -1
39 435 75 54 53 227 95 105 -1 -1
39 1014 23 319 14 226 39 316 82 269 -1 -1
39 1394 89 3 -1 -1
39 108 79 382 86 1253 45 304 60 147 -1 -1
39 73 89 253 -1 -1
39 352 63 259 92 710 -1 -1
39 64 61 1614 20 467 59 1088 -1 -1
39 171 9 497 90 235 -1 -1
39 567 26 1019 4 561 78 155 -1 -1
39 32 45 417 94 2338 -1 -1
39 321 70 618 99 984 24 43 67 304 53 714 62 1358 19 279 34 238 93 119 -1 -1
39 543 66 478 46 49 39 821 35 316 57 43 55 585 79 222 -1 -1
39 262 81 1018 44 1232 84 315 17 358 82 434 -1 -1
39 140 98 358 -1 -1
39 47 55 498 42 181 87 141 -1 -1
39 80 21 814 55 337 61 1093 85 963 -1 -1
39 1716 95 186 7 1047 41 382 57 347 -1 -1
39 59 20 671 75 132 -1 -1
39 608 44 250 60 338 80 137 -1 -1
39 1091 44 18 85 668 -1 -1
39 189 46 114 37 1913 82 331 -1 -1
39 100 42 142 80 745 -1 -1
39 1120 26 2229 52 879 38 336 9 698 49 424 87 197 -1 -1
39 1420 18 530 61 605 -1 -1
39 1566 62 482 55 709 11 194 51 320 92 953 -1 -1
39 61 28 1008 9 126 45 72 63 34 -1 -1
39 703 96 785 20 116 1 130 19 1064 98 201 -1 -1
39 74 63 427 16 24 20 42 91 1456 -1 -1
39 730 77 207 -1 -1
39 388 66 1061 80 1027 -1 -1
39 371 45 884 46 299 9 320 53 948 -1 -1
39 760 58 1059 56 194 73 2560 -1 -1
39 320 29 812 79 920 -1 -1
39 196 14 424 39 1722 97 57 -1 -1
39 1262 68 273 65 125 61 91 64 590 86 459 -1 -1
39 580 52 294 99 2140 -1 -1
39 1064 94 131 -1 -1
39 1384 58 719 23 470 54 1038 -1 -1
39 168 68 197 57 348 65 148 71 165 -1 -1
39 1202 62 532 34 623 98 1518 -1 -1
39 208 52 709 77 796 84 376 -1 -1
39 708 46 180 25 122 42 286 77 898 -1 -1
39 447 40 26 93 211 -1 -1
39 604 0 422 44 925 -1 -1
39 210 15 35 3 567 58 491 -1 -1
39 1147 64 200 14 1321 92 154 -1 -1
39 331 0 1196 21 189 69 62 -1 -1
39 345 74 528 28 352 79 424 -1 -1
39 321 68 1522 85 592 -1 -1
39 1416 26 1087 62 215 -1 -1
39 214 20 342 53 1011 -1 -1
39 87 5 5 97 618 -1 -1
39 236 6 370 8 539 45 45 43 377 85 703 -1 -1
39 355 96 429 -1 -1
39 1252 58 154 20 1487 50 1425 -1 -1
39 243 19 2211 82 440 35 59 48 513 25 276 51 465 80 2441 -1 -1
39 1359 70 24 -1 -1
39 53 62 1057 58 2065 5 10 29 767 53 628 -1 -1
39 506 64 93 69 480 38 1538 73 196 -1 -1
39 686 76 121 36 706 54 1323 65 369 -1 -1
39 511 50 290 -1 -1
39 977 58 68 80 198 -1 -1
39 502 34 23 3 292 10 51 62 2416 -1 -1
39 55 34 526 17 1845 6 115 39 95 78 2552 -1 -1
39 131 55 669 -1 -1
39 1027 23 134 0 84 36 1100 54 872 -1 -1
39 469 79 534 -1 -1
39 448 92 76 -1 -1
39 187 77 207 -1 -1
39 45 35 1020 39 62 42 1244 4 855 28 57 30 440 -1 -1
40 586 38 125 74 39 -1 -1
40 301 59 126 91 699 -1 -1
40 611 14 395 22 785 65 303 -1 -1
40 361 83 371 50 365 84 70 -1 -1
40 17 74 571 67 414 60 2094 62 46 72 791 6 80 89 959 -1 -1
40 366 56 323 1 428 43 171 96 1144 -1 -1
40 359 70 11 45 171 46 36 11 86 79 1768 -1 -1
40 228 93 204 -1 -1
40 528 26 503 65 442 -1 -1
40 1072 33 2067 23 2223 32 552 97 1908 -1 -1
40 19 71 151 46 313 10 1047 85 1575 -1 -1
40 275 70 1901 35 477 53 1395 69 251 46 112 51 60 87 104 -1 -1
40 171 14 2367 23 966 2 32 42 345 -1 -1
40 52 28 579 77 1078 -1 -1
40 138 39 1095 95 134 -1 -1
40 219 15 146 35 575 -1 -1
40 383 97 356 -1 -1
40 702 10 280 65 1537 12 71 76 31 -1 -1
40 41 74 10 56 247 54 99 88 192 -1 -1
40 1509 96 598 57 626 32 65 60 321 -1 -1
40 1061 60 633 52 272 50 1416 43 62 52 276 -1 -1
40 101 47 64 43 351 42 146 68 949 -1 -1
40 137 22 814 59 190 75 1512 58 41 15 245 29 152 82 470 -1 -1
40 92 73 220 98 193 41 12 29 1730 33 1221 64 1330 -1 -1
40 215 17 20 91 1802 -1 -1
40 134 80 4 54 254 17 1249 4 1868 14 333 65 458 -1 -1
40 493 34 142 98 760 -1 -1
40 356 13 817 85 1514 -1 -1
40 617 22 140 47 1006 93 449 -1 -1
40 283 23 205 93 785 40 689 12 201 37 156 58 409 -1 -1
40 546 37 61 14 713 41 539 76 493 -1 -1
40 1026 38 724 2 870 95 456 -1 -1
40 190 79 1317 29 155 75 1067 -1 -1
40 249 61 551 2 296 38 2056 -1 -1
40 490 18 390 44 109 -1 -1
40 1104 14 1110 31 84 41 1071 87 161 -1 -1
40 45 65 829 41 74 13 892 94 557 -1 -1
40 1785 61 826 68 226 89 11 -1 -1
40 97 75 123 41 249 2 164 40 181 11 104 97 152 -1 -1
40 458 43 23 76 270 83 30 33 1716 75 461 -1 -1
40 1301 35 289 25 19 11 292 99 94 -1 -1
40 1843 9 672 14 346 25 274 89 720 -1 -1
40 230 23 175 4 1413 99 895 -1 -1
40 1118 97 1558 23 89 69 540 -1 -1
40 98 45 217 72 769 2 27 85 80 -1 -1
40 1673 17 56 47 88 85 229 -1 -1
40 208 9 775 39 949 -1 -1
40 6 42 141 11 180 28 123 -1 -1
40 2131 84 658 39 150 20 409 15 477 81 4 -1 -1
40 1069 99 369 -1 -1
40 85 91 1723 73 12 55 562 57 1267 63 808 30 168 85 1080 -1 -1
40 343 28 375 76 673 -1 -1
40 232 2 1 93 1673 -1 -1
40 71 31 207 37 586 5 48 86 884 -1 -1
40 89 2 633 52 583 25 404 27 54 60 261 -1 -1
40 700 50 733 33 98 90 723 -1 -1
40 114 0 865 2 2080 61 703 -1 -1
40 213 43 88 18 179 81 162 -1 -1
40 996 81 806 -1 -1
40 271 51 496 11 533 52 807 34 250 82 552 -1 -1
40 251 69 936 4 601 22 1546 85 492 -1 -1
40 863 80 373 52 18 70 719 50 335 84 218 -1 -1
40 154 38 299 48 1275 25 921 16 962 60 1176 -1 -1
40 190 36 1335 25 58 66 109 98 83 -1 -1
40 1397 0 22 10 799 74 382 -1 -1
40 27 45 47 70 86 48 1515 59 158 27 382 82 187 -1 -1
40 3083 13 411 34 397 35 369 20 189 13 253 65 964 -1 -1
40 424 34 141 99 905 69 594 19 204 65 564 68 127 -1 -1
40 456 58 439 19 564 36 316 -1 -1
40 285 44 205 75 237 85 666 14 115 83 594 -1 -1
40 1071 70 1378 84 984 0 165 50 771 40 1260 35 142 19 330 5 564 31 1234 97 474 -1 -1
40 463 97 301 -1 -1
40 36 1 1533 8 80 17 1981 85 101 -1 -1
40 460 86 225 -1 -1
40 244 57 44 88 2220 -1 -1
40 116 39 581 53 66 64 13 30 897 0 1034 39 1505 57 605 -1 -1
40 1371 9 147 77 118 -1 -1
40 999 73 839 83 1466 70 510 69 187 81 304 46 656 71 254 20 390 39 36 53 25 -1 -1
40 3 88 146 80 38 65 228 19 99 26 63 46 141 58 534 -1 -1
40 213 78 1245 43 286 65 585 60 1713 31 1624 74 412 -1 -1
40 1153 45 37 37 321 62 311 -1 -1
40 328 94 149 98 243 52 224 44 747 9 134 87 64 -1 -1
40 1017 79 1445 31 1825 6 243 71 319 -1 -1
40 719 70 2971 5 2019 68 510 72 216 -1 -1
40 3143 12 118 10 69 28 341 15 55 40 104 -1 -1
40 1567 51 155 50 1207 86 363 -1 -1
40 357 20 876 96 7 -1 -1
40 323 6 705 49 234 45 817 76 171 -1 -1
40 975 68 502 12 503 31 226 98 1418 -1 -1
40 914 61 554 52 78 47 35 33 115 84 615 -1 -1
40 840 76 254 80 87 10 276 99 18 -1 -1
40 454 87 1134 -1 -1
40 1299 91 281 -1 -1
40 594 90 156 99 915 12 273 88 177 83 344 6 60 72 490 52 1493 6 2212 83 482 -1 -1
40 644 2 260 84 784 -1 -1
40 131 91 657 66 868 69 822 38 548 63 531 22 230 28 1407 0 54 37 282 23 1070 43 267 -1 -1
40 883 14 203 80 242 -1 -1
40 1361 74 460 -1 -1
40 802 3 1210 13 137 42 271 -1 -1
40 614 52 1113 11 163 58 74 -1 -1
40 113 97 2025 -1 -1
40 74 57 2023 78 1531 -1 -1
40 1060 13 1459 88 111 -1 -1
40 1050 48 1 96 116 -1 -1
40 493 81 368 -1 -1
40 1633 3 143 41 689 86 1509 -1 -1
40 617 69 2152 -1 -1
40 797 82 530 93 229 46 759 71 372 -1 -1
40 163 92 2011 -1 -1
40 89 29 218 82 293 -1 -1
40 182 7 383 58 626 41 214 21 277 59 42 -1 -1
40 246 60 1476 26 464 51 43 58 514 75 428 -1 -1
40 1640 3 1061 70 946 19 36 63 949 80 198 24 567 47 420 -1 -1
40 711 69 519 18 100 52 121 -1 -1
40 182 75 381 -1 -1
40 817 26 56 47 131 43 518 45 641 -1 -1
40 17 87 458 -1 -1
40 707 8 222 96 25 -1 -1
40 89 47 164 68 417 25 241 82 1036 -1 -1
40 100 49 103 48 112 90 2190 -1 -1
40 285 48 490 56 310 61 15 11 716 63 1539 -1 -1
40 189 53 13 18 507 74 539 19 1715 86 201 -1 -1
40 383 54 1092 0 82 54 16 80 884 -1 -1
40 55 23 232 55 4015 -1 -1
40 73 3 69 40 149 34 39 90 1050 -1 -1
40 4 28 2833 71 404 -1 -1
40 387 79 169 -1 -1
40 88 53 348 35 70 21 351 30 225 37 6 42 119 -1 -1
40 420 5 38 22 142 70 106 -1 -1
40 476 63 2220 8 1055 99 128 -1 -1
40 153 60 265 90 1565 34 233 1 1367 68 116 -1 -1
40 393 0 752 3 64 36 422 16 604 15 1276 92 329 -1 -1
40 655 73 1299 82 1277 -1 -1
40 305 75 251 38 96 14 467 86 146 -1 -1
40 181 61 1708 21 1436 7 2101 76 1594 -1 -1
40 1697 95 218 96 46 98 669 -1 -1
40 334 86 736 9 171 91 110 42 223 33 438 81 138 -1 -1
40 467 93 159 -1 -1
40 16 94 309 61 314 37 2445 50 781 37 590 30 62 26 952 59 377 -1 -1
40 293 73 18 86 391 -1 -1
40 829 38 277 5 2951 41 936 21 365 60 797 -1 -1
40 886 60 712 86 283 -1 -1
40 173 98 513 -1 -1
40 942 2 117 38 74 82 1461 -1 -1
40 773 54 591 -1 -1
40 51 3 16 94 689 -1 -1
40 436 37 651 34 55 98 831 -1 -1
40 353 82 2081 -1 -1
40 484 13 201 49 729 67 920 -1 -1
40 888 16 3 46 227 -1 -1
40 371 63 9 76 281 44 64 83 622 -1 -1
40 575 17 599 90 22 -1 -1
40 5 60 1497 53 644 40 263 27 180 5 17 91 2216 -1 -1
40 234 7 1708 14 1614 26 177 62 684 -1 -1
40 78 2 1452 68 668 95 862 -1 -1
40 1275 59 364 46 165 31 808 4 565 88 535 -1 -1
40 261 63 1372 73 175 77 81 -1 -1
40 50 15 842 88 30 -1 -1
40 1088 31 320 84 373 -1 -1
40 2348 72 916 6 882 55 141 34 166 25 266 61 91 -1 -1
40 512 86 710 24 27 42 217 5 617 18 1209 89 441 -1 -1
40 57 13 273 97 40 1 103 66 463 60 749 2 1199 69 234 -1 -1
40 159 66 83 34 855 58 196 -1 -1
40 1126 96 231 32 11 72 1616 32 216 90 1808 -1 -1
40 89 56 823 57 477 53 827 93 1227 -1 -1
40 693 56 46 17 43 22 208 5 271 56 415 -1 -1
40 685 5 802 66 649 -1 -1
40 991 31 647 60 442 80 2071 95 183 -1 -1
40 1031 97 450 -1 -1
40 989 82 762 -1 -1
40 486 25 339 88 463 -1 -1
40 14 66 152 52 1427 70 1927 44 33 78 146 -1 -1
40 326 0 2319 5 1075 14 474 6 64 16 69 66 149 -1 -1
40 906 6 235 2 282 19 803 89 316 81 542 18 331 47 1072 58 191 64 327 -1 -1
40 1511 51 602 93 22 -1 -1
40 64 98 26 12 215 4 115 95 73 -1 -1
40 1032 26 186 19 846 80 157 -1 -1
40 849 60 747 92 204 -1 -1
40 545 15 18 89 384 -1 -1
40 541 30 448 74 718 -1 -1
40 743 88 232 -1 -1
40 3726 69 217 35 504 55 70 -1 -1
40 465 3 1726 69 740 -1 -1
40 587 11 1314 58 415 -1 -1
40 85 66 1132 47 214 4 119 99 634 -1 -1
40 611 51 560 78 14 69 1243 99 246 -1 -1
40 265 38 100 91 27 -1 -1
40 458 54 592 29 58 96 606 -1 -1
40 149 10 346 77 252 -1 -1
40 518 63 698 90 644 27 551 75 1213 -1 -1
40 964 55 142 15 556 98 204 -1 -1
40 16 84 772 21 140 84 592 -1 -1
40 354 68 604 61 416 87 513 -1 -1
40 267 84 592 -1 -1
40 413 84 1212 -1 -1
40 1303 60 1525 97 506 -1 -1
40 113 89 273 97 394 85 54 75 1004 46 499 87 138 99 759 -1 -1
40 351 24 78 50 579 60 813 -1 -1
40 2181 4 61 53 576 -1 -1
40 127 56 543 51 917 22 648 26 70 58 572 63 230 60 228 24 60 5 1623 81 293 -1 -1
40 948 45 120 84 1293 8 305 81 430 -1 -1
40 84 34 422 12 531 13 381 52 30 26 591 41 179 34 1284 70 1604 -1 -1
40 1 79 1078 -1 -1
40 1664 61 2228 18 359 91 1025 -1 -1
40 453 49 1127 1 1279 13 55 3 143 97 697 -1 -1
40 233 12 193 74 57 32 226 51 324 -1 -1
40 781 10 128 41 111 33 88 66 489 -1 -1
40 1026 92 413 62 446 99 457 -1 -1
40 29 69 291 -1 -1
40 750 1 522 93 103 -1 -1
40 7 29 160 12 2021 97 670 -1 -1
41 150 45 699 37 487 7 113 89 458 -1 -1
41 239 63 97 -1 -1
41 198 25 349 38 620 47 563 -1 -1
41 1124 89 725 -1 -1
41 24 46 405 56 215 66 552 -1 -1
41 882 33 15 36 356 28 548 58 1272 -1 -1
41 455 81 68 57 280 88 8 -1 -1
41 616 9 24 68 781 -1 -1
41 967 25 1967 91 240 33 663 44 961 12 221 69 2442 -1 -1
41 201 71 18 70 3 11 1991 32 578 77 619 -1 -1
41 251 79 861 89 69 7 251 62 847 -1 -1
41 498 14 480 54 396 -1 -1
41 331 62 531 20 53 85 142 51 63 62 544 16 2464 50 444 52 362 0 753 51 2110 27 39 23 311 24 455 3 3059 77 629 -1 -1
41 61 66 151 40 257 44 79 35 580 31 537 81 27 -1 -1
41 26 95 382 -1 -1
41 99 15 1128 24 56 45 440 19 397 93 55 -1 -1
41 126 88 317 37 589 88 152 -1 -1
41 209 4 268 69 382 -1 -1
41 131 97 701 39 1428 75 1570 -1 -1
41 1107 27 36 65 137 -1 -1
41 343 84 140 -1 -1
41 318 89 200 19 1596 39 801 51 145 9 287 52 60 80 66 -1 -1
41 192 13 234 61 533 99 2342 -1 -1
41 751 81 140 62 2033 55 764 12 356 58 144 65 394 90 250 -1 -1
41 986 34 624 66 109 -1 -1
41 630 82 1039 54 14 89 11 56 236 3 682 63 288 -1 -1
41 783 20 255 29 972 31 407 72 310 -1 -1
41 668 37 1299 5 1223 92 1759 -1 -1
41 541 57 458 20 261 4 328 39 63 29 1141 96 1542 -1 -1
41 33 20 340 62 278 67 1740 10 254 93 819 -1 -1
41 301 87 243 -1 -1
41 93 91 525 -1 -1
41 2458 17 74 65 50 -1 -1
41 45 88 800 54 2419 94 18 71 766 6 1309 59 230 -1 -1
41 247 80 253 29 102 64 456 82 782 -1 -1
41 551 7 120 22 278 70 118 -1 -1
41 722 77 243 46 579 21 67 15 524 89 1342 -1 -1
41 558 10 794 13 1059 19 667 97 354 -1 -1
41 1158 8 209 4 399 13 1704 94 1072 -1 -1
41 650 94 409 40 9 58 597 -1 -1
41 590 64 221 47 87 76 120 -1 -1
41 466 38 72 74 269 -1 -1
41 100 31 1385 8 427 7 248 35 660 57 581 -1 -1
41 1273 27 181 92 384 -1 -1
41 601 3 283 48 293 29 111 83 383 -1 -1
41 212 42 285 1 364 22 472 4 225 71 360 -1 -1
41 394 54 190 23 971 70 1401 -1 -1
41 41 91 516 9 265 83 993 -1 -1
41 15 49 4984 39 237 25 530 67 685 -1 -1
41 63 12 78 38 335 93 939 -1 -1
41 934 66 531 2 1175 65 1058 -1 -1
41 531 57 197 58 447 56 234 96 271 -1 -1
41 51 62 17 46 173 78 756 -1 -1
41 468 20 319 79 2 -1 -1
41 104 86 139 -1 -1
41 1285 45 366 66 17 47 657 99 282 87 440 70 1414 32 572 34 2944 63 217 -1 -1
41 763 46 635 99 133 -1 -1
41 827 69 1110 91 539 -1 -1
41 122 63 234 13 20 1 199 39 709 62 290 -1 -1
41 1132 64 208 73 671 31 143 32 976 42 462 -1 -1
41 1231 61 1343 78 15 33 1072 39 205 41 16 85 311 -1 -1
41 2188 93 1816 -1 -1
41 1511 43 811 87 1124 63 35 89 267 32 451 23 710 35 1417 38 106 -1 -1
41 244 65 69 21 2655 37 150 72 1817 -1 -1
41 251 99 886 -1 -1
41 1433 21 8 65 56 88 373 -1 -1
41 1140 37 269 16 184 92 30 -1 -1
41 1464 78 1337 49 270 69 1283 44 30 46 1229 43 1097 2 1713 55 942 -1 -1
41 221 97 146 -1 -1
41 767 50 578 73 979 57 1076 38 99 41 1514 35 1267 48 922 -1 -1
41 2520 52 433 1 63 75 654 -1 -1
41 576 72 30 -1 -1
41 558 54 1683 80 749 24 226 16 76 61 825 -1 -1
41 386 21 151 75 66 8 3 93 208 -1 -1
41 463 54 1410 52 708 36 272 55 550 -1 -1
41 1414 37 500 96 299 -1 -1
41 202 56 74 52 190 70 699 -1 -1
41 1039 19 2025 4 384 48 865 -1 -1
41 114 40 576 10 1635 8 165 81 807 -1 -1
41 165 90 2 -1 -1
41 427 35 52 71 319 -1 -1
41 1932 11 284 17 236 68 474 -1 -1
41 44 32 2158 38 914 43 1135 88 437 -1 -1
41 233 51 469 38 107 67 682 35 253 37 52 8 1020 78 36 -1 -1
41 688 56 1094 33 739 70 116 -1 -1
41 10 86 166 -1 -1
41 827 43 413 71 986 -1 -1
41 216 88 659 72 267 7 1948 6 1410 83 1428 -1 -1
41 1260 11 360 79 228 -1 -1
41 709 79 491 -1 -1
41 179 6 249 78 173 15 72 17 2161 10 562 70 668 -1 -1
41 849 9 324 8 41 14 154 26 48 -1 -1
41 520 12 59 51 56 65 286 91 482 -1 -1
41 855 99 307 43 2502 42 581 20 189 49 812 -1 -1
41 738 52 606 9 1517 26 1183 7 463 84 92 -1 -1
41 35 48 1340 44 763 20 771 87 289 -1 -1
41 36 80 57 30 37 11 1338 43 78 53 1258 -1 -1
41 892 80 165 -1 -1
41 10 57 1016 30 924 5 265 64 49 -1 -1
41 51 84 15 -1 -1
41 693 2 387 28 113 48 206 32 1153 26 278 83 291 -1 -1
41 783 22 203 44 143 34 186 94 964 -1 -1
41 992 93 2163 0 16 93 2703 -1 -1
41 297 54 356 60 154 55 428 57 1476 82 809 -1 -1
41 69 63 203 62 71 93 48 -1 -1
41 153 37 252 8 819 17 130 37 527 51 358 -1 -1
41 1762 70 73 -1 -1
41 1546 62 272 9 1967 35 150 71 30 -1 -1
41 146 15 249 29 496 8 979 10 251 43 276 -1 -1
41 96 29 431 71 307 -1 -1
41 365 77 259 -1 -1
41 600 42 1147 68 1767 -1 -1
41 292 47 213 97 1067 -1 -1
41 354 50 72 79 1199 97 1664 -1 -1
41 353 14 838 26 1237 40 466 20 775 93 1228 -1 -1
41 207 77 3534 -1 -1
41 2025 25 65 94 734 -1 -1
41 292 88 2006 79 1378 16 292 67 202 77 17 -1 -1
41 2026 56 510 39 567 90 302 -1 -1
41 701 29 1196 81 397 -1 -1
41 2524 38 136 59 1490 -1 -1
41 302 57 172 51 1097 30 35 22 162 89 1651 -1 -1
41 913 25 1238 75 277 78 1066 29 595 23 219 19 531 45 191 -1 -1
41 1264 9 197 96 634 -1 -1
41 862 60 553 73 438 27 352 3 118 48 448 -1 -1
41 21 60 1372 36 142 50 107 24 92 54 832 -1 -1
41 331 20 123 29 803 85 841 -1 -1
41 715 47 22 37 552 52 670 -1 -1
41 163 2 1550 93 598 -1 -1
41 587 80 283 88 3 45 457 13 828 17 227 99 332 -1 -1
41 152 31 181 87 1162 5 325 79 653 -1 -1
41 334 29 37 63 622 21 981 51 1091 92 47 -1 -1
41 427 37 58 17 353 90 1435 -1 -1
41 162 25 584 71 194 33 31 32 137 46 369 2 377 97 360 -1 -1
41 7 21 1149 80 395 -1 -1
41 1553 17 1158 41 896 25 39 88 333 -1 -1
41 788 64 381 46 950 22 184 15 88 82 228 -1 -1
41 463 79 113 -1 -1
41 579 25 1937 48 356 4 190 67 80 -1 -1
41 889 98 579 -1 -1
41 490 32 1118 29 80 98 1870 -1 -1
41 69 75 194 8 370 34 319 11 606 68 774 -1 -1
41 371 48 519 90 303 -1 -1
41 2042 58 1074 56 33 25 837 94 478 -1 -1
41 656 55 1772 -1 -1
41 282 29 185 61 1872 16 259 54 754 -1 -1
41 22 0 219 87 8 -1 -1
41 276 78 192 -1 -1
41 632 78 409 2 1256 63 399 -1 -1
41 1464 97 646 -1 -1
41 2501 46 853 69 506 -1 -1
41 1232 50 1128 94 907 72 128 19 555 48 1645 73 1288 -1 -1
41 77 14 1107 75 1391 -1 -1
41 361 0 26 58 774 -1 -1
41 130 35 1073 38 967 96 1562 -1 -1
41 766 4 854 54 265 -1 -1
41 522 5 146 36 435 37 1710 97 900 -1 -1
41 821 83 190 77 214 10 623 39 61 -1 -1
41 770 71 1728 32 713 43 338 92 1072 -1 -1
41 884 66 1066 25 1291 39 369 36 74 8 1275 40 1363 -1 -1
41 185 33 991 21 1245 73 967 -1 -1
41 288 2 378 86 1755 15 230 23 1882 24 313 97 106 -1 -1
41 1382 59 241 96 1053 42 2432 92 220 -1 -1
41 710 71 333 91 186 -1 -1
41 1155 23 373 74 626 -1 -1
41 49 44 804 97 252 -1 -1
41 78 67 25 27 699 41 1438 28 1745 51 1013 -1 -1
41 834 37 388 34 557 19 616 79 1345 -1 -1
41 337 62 174 70 149 26 382 5 339 12 716 5 16 40 474 -1 -1
41 742 36 449 35 56 96 487 -1 -1
41 2012 56 408 47 425 85 1097 -1 -1
41 484 92 372 -1 -1
41 693 30 661 9 213 34 116 36 133 71 329 -1 -1
41 16 21 29 85 254 -1 -1
41 40 12 1734 94 2298 -1 -1
41 138 78 232 45 523 32 132 66 492 -1 -1
41 653 34 550 42 368 5 53 36 687 77 681 -1 -1
41 1417 52 636 14 290 54 567 -1 -1
41 327 57 289 33 192 74 19 -1 -1
41 658 36 197 51 167 -1 -1
41 269 25 167 33 1101 30 1194 84 1642 -1 -1
41 950 58 1930 -1 -1
41 317 54 42 24 517 34 1058 5 521 13 1268 30 350 -1 -1
41 28 90 300 -1 -1
41 598 74 152 76 681 18 1189 96 65 -1 -1
41 538 71 921 51 253 77 644 -1 -1
41 201 52 464 90 139 -1 -1
41 656 77 326 32 68 9 611 27 56 3 1032 42 162 45 95 -1 -1
41 881 16 621 7 123 22 1135 87 209 -1 -1
41 851 23 227 44 1021 -1 -1
41 162 95 2219 -1 -1
41 753 0 148 51 2391 97 354 -1 -1
41 774 86 678 97 780 -1 -1
41 6 49 1285 88 763 -1 -1
41 52 44 1039 95 674 -1 -1
41 979 12 675 5 1113 89 185 -1 -1
41 11 62 381 32 1894 77 1396 -1 -1
41 501 62 476 96 510 -1 -1
41 372 33 326 10 269 95 464 -1 -1
41 189 98 281 68 209 21 419 41 312 97 8 -1 -1
41 1452 13 274 84 1484 -1 -1
41 188 47 424 11 162 27 289 34 642 32 265 64 1072 -1 -1
41 701 6 68 34 892 26 182 5 1485 91 365 -1 -1
41 868 54 27 0 3479 36 17 50 122 9 1441 1 578 95 129 -1 -1
41 1313 39 2317 3 192 4 1660 -1 -1
41 45 71 430 99 237 -1 -1
41 2945 47 195 13 823 49 39 13 174 36 165 76 585 -1 -1
41 1353 96 362 5 331 47 393 -1 -1
41 133 22 1391 69 488 -1 -1
41 303 12 3081 40 137 97 1 -1 -1
41 1046 32 18 58 1206 49 342 32 41 83 989 -1 -1
41 688 80 593 90 67 -1 -1
42 89 0 448 53 1065 49 43 33 1268 6 602 57 446 -1 -1
42 310 29 1058 56 482 2 511 46 528 27 360 39 353 5 160 72 295 -1 -1
42 712 68 121 10 1258 49 249 21 658 87 710 -1 -1
42 718 97 1322 -1 -1
42 20 55 770 84 33 -1 -1
42 527 84 977 -1 -1
42 159 94 118 64 217 6 1288 84 1039 -1 -1
42 1206 25 1614 31 149 73 634 -1 -1
42 1166 60 577 66 1559 10 963 45 271 -1 -1
42 1068 4 105 14 152 24 123 43 1156 -1 -1
42 1714 12 79 47 575 52 31 91 1134 -1 -1
42 291 33 41 91 1131 -1 -1
42 28 88 268 21 182 70 171 -1 -1
42 206 71 145 89 1963 4 1019 40 59 20 1526 57 266 31 1048 77 45 -1 -1
42 580 13 1248 97 144 -1 -1
42 197 15 473 77 23 37 24 76 602 20 108 97 199 -1 -1
42 198 72 120 10 681 19 966 34 476 8 209 89 189 -1 -1
42 3430 15 906 39 27 85 303 -1 -1
42 521 49 1555 45 804 67 244 98 1504 -1 -1
42 113 53 670 51 217 64 489 86 5 -1 -1
42 537 86 683 90 577 85 1073 90 529 -1 -1
42 709 30 537 59 10 42 65 77 391 -1 -1
42 664 93 644 77 456 22 347 1 279 61 892 -1 -1
42 330 26 274 19 1259 63 122 -1 -1
42 3119 64 668 73 89 41 455 7 542 8 608 68 140 -1 -1
42 33 0 709 29 4 58 11 61 379 34 460 19 1013 67 137 -1 -1
42 46 49 2063 58 686 89 84 -1 -1
42 803 68 728 87 652 6 1286 54 563 65 29 -1 -1
42 1306 54 1684 41 772 61 318 7 148 69 92 77 899 -1 -1
42 1168 3 10 98 661 -1 -1
42 864 82 333 -1 -1
42 79 55 1107 60 606 90 121 -1 -1
42 184 58 435 59 886 13 420 75 638 -1 -1
42 372 32 762 24 267 4 17 57 973 -1 -1
42 53 68 11 44 1277 14 982 75 348 -1 -1
42 300 2 452 23 118 21 134 56 163 -1 -1
42 1486 18 1017 4 616 44 53 -1 -1
42 772 47 631 66 599 15 372 24 341 29 603 78 316 -1 -1
42 83 52 554 12 1048 46 49 53 573 -1 -1
42 175 34 270 52 169 -1 -1
42 616 31 906 96 401 -1 -1
42 145 50 396 65 502 2 528 54 187 50 372 63 145 -1 -1
42 574 56 1180 38 134 24 677 96 179 -1 -1
42 471 5 595 11 280 72 637 -1 -1
42 278 26 251 52 230 28 2992 15 145 30 922 86 382 -1 -1
42 75 11 19 14 41 54 718 44 1196 97 744 -1 -1
42 318 63 773 50 150 74 131 87 345 -1 -1
42 457 78 106 67 258 71 135 25 938 42 609 11 234 29 751 51 149 -1 -1
42 178 86 62 72 4 96 52 -1 -1
42 1234 73 60 7 159 27 709 11 296 60 35 -1 -1
42 75 89 596 30 87 23 222 20 1332 88 385 -1 -1
42 736 95 44 15 777 92 66 -1 -1
42 560 76 169 20 362 17 320 93 10 -1 -1
42 437 96 292 64 260 20 1775 25 1480 20 306 37 544 30 2117 72 960 -1 -1
42 426 91 205 23 761 14 461 17 273 87 317 -1 -1
42 619 17 132 39 580 18 1918 16 6 6 1744 32 410 -1 -1
42 227 1 2103 93 104 52 504 44 289 1 534 62 34 -1 -1
42 9 91 181 -1 -1
42 1349 68 1753 43 1443 84 266 -1 -1
42 720 45 303 97 619 95 939 67 19 80 528 91 28 -1 -1
42 95 82 83 69 1075 36 35 96 892 -1 -1
42 884 67 454 -1 -1
42 25 16 12 62 678 8 1420 80 45 -1 -1
42 1379 47 1081 15 38 98 78 -1 -1
42 730 20 619 82 902 -1 -1
42 187 83 587 -1 -1
42 40 63 1843 85 307 59 2430 57 47 21 141 41 1319 65 772 -1 -1
42 257 41 1447 58 253 97 290 -1 -1
42 395 6 2170 19 1639 70 274 -1 -1
42 38 28 836 59 1627 52 1863 2 1204 63 1036 -1 -1
42 394 3 508 45 393 27 225 17 229 3 527 72 392 -1 -1
42 79 73 2133 11 1288 35 596 55 514 -1 -1
42 58 16 262 79 2840 -1 -1
42 105 90 13 0 712 19 154 91 950 -1 -1
42 156 32 212 28 91 22 9 73 309 -1 -1
42 1585 16 2407 40 770 71 757 -1 -1
42 1231 67 474 46 932 92 54 -1 -1
42 1007 44 297 11 289 90 547 -1 -1
42 151 16 183 60 680 1 1457 33 32 3 146 57 12 -1 -1
42 1349 92 678 -1 -1
42 692 56 187 5 345 97 268 -1 -1
42 261 56 466 36 168 48 296 -1 -1
42 225 82 230 93 167 69 264 33 1668 41 186 69 1728 95 235 -1 -1
42 72 40 164 86 491 -1 -1
42 175 82 30 -1 -1
42 599 92 46 5 384 13 572 36 382 -1 -1
42 1073 1 1286 98 109 -1 -1
42 867 28 514 33 354 28 895 47 243 -1 -1
42 274 51 327 60 43 13 491 88 1140 -1 -1
42 301 64 34 90 388 17 191 45 481 54 301 -1 -1
42 828 40 188 82 132 29 206 10 764 8 31 34 37 -1 -1
42 143 29 237 42 150 28 1148 80 252 -1 -1
42 1009 97 52 -1 -1
42 52 23 479 11 1592 47 1702 90 725 -1 -1
42 581 54 110 37 2156 93 8 -1 -1
42 332 88 417 -1 -1
42 295 54 175 99 440 -1 -1
42 453 0 2566 27 467 34 32 91 513 -1 -1
42 23 4 11 87 303 -1 -1
42 331 89 262 -1 -1
42 756 36 79 11 12 50 261 -1 -1
42 228 80 306 12 721 34 75 77 462 -1 -1
42 707 68 105 27 606 15 34 83 1988 -1 -1
42 5 32 1481 13 45 91 1357 -1 -1
42 203 59 191 -1 -1
42 781 98 64 0 47 74 294 -1 -1
42 57 55 907 32 122 69 1158 -1 -1
42 480 76 744 66 107 71 1117 32 834 28 224 11 977 4 20 54 510 -1 -1
42 210 51 48 48 304 13 99 60 168 -1 -1
42 123 64 1152 -1 -1
42 353 48 1495 2 80 21 403 18 49 83 141 -1 -1
42 249 87 255 44 1269 30 978 47 68 87 1528 -1 -1
42 133 43 310 6 504 45 1447 18 735 74 837 -1 -1
42 1733 37 139 47 323 32 1011 42 286 87 2453 -1 -1
42 118 55 225 25 1196 98 401 -1 -1
42 714 48 32 38 1392 84 1133 -1 -1
42 99 72 1357 33 46 8 306 77 112 -1 -1
42 1094 65 351 4 48 67 389 3 807 39 1426 15 321 87 71 -1 -1
42 901 95 55 37 385 6 45 82 927 -1 -1
42 1537 78 674 24 645 60 299 30 496 35 697 65 358 -1 -1
42 489 41 544 36 145 21 270 4 500 52 990 -1 -1
42 307 43 172 18 251 95 153 -1 -1
42 711 27 437 14 118 44 1062 -1 -1
42 491 66 299 4 901 62 602 -1 -1
42 84 99 428 88 279 20 490 65 361 0 127 99 126 -1 -1
42 13 35 62 41 218 21 719 18 1514 28 877 56 1765 -1 -1
42 495 79 107 -1 -1
42 587 15 1997 81 147 -1 -1
42 18 22 384 9 259 68 75 -1 -1
42 1 72 230 83 162 -1 -1
42 2257 37 1178 43 6 22 2360 84 424 -1 -1
42 234 31 1477 43 213 27 126 18 13 16 660 24 627 68 33 -1 -1
42 1703 60 2194 49 934 99 1904 -1 -1
42 920 24 1325 36 1767 15 503 69 559 -1 -1
42 183 9 222 46 1338 2 445 4 386 93 892 -1 -1
42 332 10 1291 17 257 6 834 24 732 80 183 -1 -1
42 5 82 334 22 6 21 213 64 771 -1 -1
42 489 56 253 58 79 63 336 41 77 70 1778 -1 -1
42 156 82 15 -1 -1
42 509 38 90 58 972 74 496 -1 -1
42 1149 17 7 6 11 36 846 37 334 92 197 -1 -1
42 713 92 35 56 348 8 870 87 78 -1 -1
42 416 70 624 -1 -1
42 555 62 175 78 1111 -1 -1
42 755 41 855 48 132 24 252 19 1142 17 739 34 166 54 314 -1 -1
42 724 95 1653 53 10 96 279 -1 -1
42 261 66 331 -1 -1
42 334 81 1001 61 106 30 510 68 35 -1 -1
42 594 98 224 19 346 25 519 80 58 -1 -1
42 101 71 196 -1 -1
42 93 35 212 70 1477 3 57 68 147 -1 -1
42 1611 2 207 85 2003 -1 -1
42 156 52 492 66 4 -1 -1
42 135 35 45 20 857 75 252 -1 -1
42 81 85 838 74 556 28 963 18 546 12 222 32 907 -1 -1
42 72 9 1029 2 46 38 428 -1 -1
42 231 62 901 18 614 42 118 15 437 51 778 -1 -1
42 695 82 27 69 554 67 399 36 3 77 748 -1 -1
42 908 47 44 75 55 84 33 -1 -1
42 1234 9 202 29 239 41 588 40 486 69 111 -1 -1
42 565 90 1814 64 84 79 203 36 704 34 401 22 204 18 700 45 225 13 557 24 340 98 627 -1 -1
42 306 16 455 70 137 -1 -1
42 922 31 602 90 220 -1 -1
42 1253 36 1912 82 457 -1 -1
42 178 39 128 89 297 -1 -1
42 962 74 1367 -1 -1
42 402 26 161 60 115 -1 -1
42 83 34 80 62 576 -1 -1
42 124 19 334 0 73 69 385 -1 -1
42 85 50 536 82 1217 -1 -1
42 108 7 135 11 128 92 845 -1 -1
42 124 38 629 6 3210 27 151 90 2625 -1 -1
42 2 55 412 17 117 85 11 -1 -1
42 376 25 345 66 779 11 311 49 724 65 61 -1 -1
42 795 39 434 91 551 -1 -1
42 471 20 185 78 1424 -1 -1
42 18 72 279 99 337 -1 -1
42 303 29 254 65 1115 -1 -1
42 436 0 319 57 695 -1 -1
42 1183 52 2044 95 11 -1 -1
42 298 35 219 3 435 44 466 5 201 47 546 -1 -1
42 633 28 521 56 8 87 165 -1 -1
42 180 92 216 35 241 71 513 60 684 32 454 48 174 79 141 -1 -1
42 1324 82 174 96 620 82 567 49 1747 12 681 81 183 -1 -1
42 217 54 346 40 32 92 1475 -1 -1
42 316 24 214 54 220 47 395 64 504 -1 -1
42 1164 82 624 6 1349 35 578 25 19 88 264 -1 -1
42 209 33 139 6 60 98 861 -1 -1
42 1042 87 298 59 419 80 549 84 376 15 214 52 78 -1 -1
42 698 66 563 -1 -1
42 311 85 797 -1 -1
42 149 61 674 27 868 36 579 59 242 -1 -1
42 217 1 12 4 772 64 539 -1 -1
42 158 10 645 65 181 52 461 65 332 79 1342 -1 -1
42 60 82 238 20 297 62 611 98 1093 -1 -1
42 523 63 291 7 79 80 524 -1 -1
42 689 79 781 65 196 89 118 -1 -1
42 1620 83 339 -1 -1
42 17 93 736 8 1895 24 476 4 596 89 1539 -1 -1
42 56 94 399 -1 -1
42 142 89 190 92 428 40 79 52 156 56 859 78 1857 -1 -1
42 309 99 139 -1 -1
42 1486 26 233 41 1052 -1 -1
42 439 45 201 77 63 -1 -1
42 23 57 1692 68 559 -1 -1
42 359 70 440 94 450 -1 -1
42 482 47 71 45 375 41 1361 21 360 66 1435 -1 -1
42 3048 52 317 69 641 20 107 61 137 41 732 68 560 -1 -1
42 124 44 1661 81 600 -1 -1
42 192 64 1272 63 399 85 582 -1 -1
42 125 6 64 89 168 -1 -1
42 846 74 875 -1 -1
42 758 95 841 40 1318 69 420 -1 -1
42 462 65 1722 62 521 19 181 24 328 98 474 -1 -1
42 7 54 242 38 1018 20 2103 49 270 8 54 79 68 -1 -1
42 728 16 133 86 371 82 142 23 253 0 221 71 159 -1 -1
42 327 18 477 77 802 -1 -1
42 389 56 5 33 742 86 495 -1 -1
42 2057 51 948 8 1103 32 706 11 1 10 200 39 71 -1 -1
42 229 78 1001 94 533 -1 -1
42 747 8 1495 72 507 -1 -1
42 607 80 625 16 276 4 3106 19 30 60 939 -1 -1
42 244 78 1101 17 563 34 2166 51 1909 34 599 88 209 -1 -1
42 1070 5 275 43 715 73 205 -1 -1
42 1705 39 110 45 65 90 910 -1 -1
42 31 0 72 77 745 -1 -1
42 306 26 1569 0 1244 86 510 -1 -1
42 206 13 1119 3 324 80 649 -1 -1
42 13 83 174 -1 -1
42 247 44 1344 25 409 30 939 81 2288 -1 -1
42 2245 9 110 8 1670 29 698 52 503 -1 -1
42 1581 86 305 -1 -1
42 871 60 377 22 537 48 203 70 985 -1 -1
42 202 87 713 77 315 48 373 60 280 1 307 60 753 -1 -1
42 286 40 24 1 330 74 882 -1 -1
42 20 20 1763 72 679 -1 -1
42 765 88 421 -1 -1
43 83 70 248 31 721 3 662 38 104 20 203 73 595 -1 -1
43 1316 88 347 -1 -1
43 6 0 38 34 1476 91 1776 -1 -1
43 1014 75 392 50 512 61 401 -1 -1
43 223 56 221 58 999 31 415 26 741 63 782 -1 -1
43 57 3 134 71 132 42 1146 59 13 -1 -1
43 1873 90 845 -1 -1
43 463 28 1140 12 562 31 152 38 871 92 360 -1 -1
43 984 86 149 1 897 40 65 9 388 84 174 -1 -1
43 120 25 109 93 209 -1 -1
43 1062 1 420 25 129 10 109 96 126 -1 -1
43 707 12 245 27 43 6 179 5 1527 0 272 4 478 66 93 -1 -1
43 418 84 227 92 160 93 886 17 235 8 639 72 1240 -1 -1
43 3 70 379 89 308 60 289 45 1361 18 658 11 1005 12 1089 65 397 -1 -1
43 39 25 755 88 507 96 286 33 180 64 1504 17 2097 81 117 -1 -1
43 363 28 220 85 955 20 105 77 404 -1 -1
43 439 71 17 90 103 50 480 43 28 89 231 -1 -1
43 7 86 979 25 541 70 59 19 95 24 645 50 776 -1 -1
43 1202 11 661 3 555 55 116 -1 -1
43 256 50 75 47 83 59 388 22 643 66 84 -1 -1
43 1180 49 439 11 725 88 180 -1 -1
43 272 32 1887 14 65 57 244 -1 -1
43 97 83 66 68 1282 59 139 21 256 55 1296 59 806 58 1875 -1 -1
43 383 95 310 30 315 13 14 22 912 66 426 -1 -1
43 191 73 375 99 413 0 1060 38 288 90 1285 15 60 38 260 16 777 87 456 -1 -1
43 166 14 629 36 1399 5 887 36 6 -1 -1
43 137 31 967 86 203 -1 -1
43 240 9 186 64 571 -1 -1
43 224 61 213 7 267 52 319 -1 -1
43 312 21 359 11 445 95 75 -1 -1
43 172 96 390 79 413 27 995 43 518 61 449 -1 -1
43 1578 71 105 56 662 46 167 98 250 -1 -1
43 795 55 634 86 1641 -1 -1
43 983 71 1010 17 289 68 235 -1 -1
43 331 45 2626 52 109 60 173 19 1066 43 151 73 986 -1 -1
43 881 42 682 62 179 -1 -1
43 337 42 1797 5 402 36 468 74 135 -1 -1
43 115 18 3390 26 1117 80 483 -1 -1
43 787 39 1069 31 1117 58 52 45 1839 67 394 14 169 6 627 26 1006 -1 -1
43 139 6 838 31 781 23 644 67 2795 -1 -1
43 779 8 135 21 1415 66 508 -1 -1
43 362 28 681 83 425 -1 -1
43 310 99 90 84 195 48 982 12 827 97 336 -1 -1
43 690 28 160 23 700 36 777 50 236 -1 -1
43 663 58 185 29 331 5 128 27 1267 40 46 9 1856 13 130 76 902 -1 -1
43 974 61 422 18 464 73 750 -1 -1
43 279 23 2353 86 179 -1 -1
43 1270 99 965 -1 -1
43 233 14 2424 57 1477 -1 -1
43 510 9 1262 94 930 -1 -1
43 1503 14 207 87 205 -1 -1
43 340 17 2438 42 1583 50 1128 49 555 -1 -1
43 290 11 1683 43 243 96 903 -1 -1
43 1420 17 148 50 139 -1 -1
43 5 96 285 87 147 36 2021 34 1083 67 904 -1 -1
43 25 78 311 41 430 77 432 28 554 85 2673 -1 -1
43 260 16 1188 14 259 99 116 -1 -1
43 1212 12 333 99 135 -1 -1
43 648 14 315 18 416 19 260 4 1258 61 321 -1 -1
43 1348 82 65 18 611 1 497 34 253 74 492 -1 -1
43 654 35 515 53 198 67 579 -1 -1
43 1886 68 167 17 1507 85 878 -1 -1
43 613 99 52 53 177 70 240 49 1600 86 577 -1 -1
43 139 68 349 -1 -1
43 21 87 167 1 409 85 167 -1 -1
43 1782 73 354 12 1060 85 1927 -1 -1
43 3387 24 477 21 321 57 495 -1 -1
43 782 58 275 93 573 -1 -1
43 435 48 735 52 1 49 148 6 979 90 158 -1 -1
43 47 14 261 36 329 41 554 11 1111 40 977 -1 -1
43 550 70 97 49 45 1 795 30 306 12 1228 33 175 75 230 -1 -1
43 2953 79 76 11 1076 74 465 -1 -1
43 569 23 252 69 251 -1 -1
43 89 1 889 73 393 53 608 25 718 51 323 45 554 80 21 -1 -1
43 422 94 1390 56 825 14 2882 2 72 95 323 -1 -1
43 1103 49 610 92 470 -1 -1
43 411 18 2271 60 124 38 123 41 290 16 181 69 70 -1 -1
43 154 41 223 85 800 -1 -1
43 800 39 1587 28 1644 10 311 67 1390 -1 -1
43 44 46 1844 64 14 87 2368 -1 -1
43 37 80 24 46 464 94 1179 -1 -1
43 744 87 352 29 863 92 368 81 22 50 747 12 116 64 292 -1 -1
43 1139 42 125 43 72 97 1114 -1 -1
43 64 67 2321 82 136 38 151 67 517 -1 -1
43 1050 76 1641 78 413 99 704 -1 -1
43 889 12 1361 33 1506 69 969 57 71 50 337 26 1288 19 153 88 657 -1 -1
43 588 90 93 -1 -1
43 27 71 283 74 209 99 698 -1 -1
43 53 54 57 82 1848 66 164 73 121 17 304 31 933 7 708 67 429 -1 -1
43 3758 18 625 23 615 60 1353 -1 -1
43 397 54 427 69 572 -1 -1
43 287 8 951 88 386 -1 -1
43 1234 18 15 27 226 73 494 -1 -1
43 121 65 383 2 189 39 1006 80 217 -1 -1
43 43 74 628 32 1284 62 1149 82 447 -1 -1
43 1248 5 561 45 252 33 1071 61 158 -1 -1
43 340 89 563 -1 -1
43 674 23 311 69 86 -1 -1
43 423 8 876 93 902 -1 -1
43 166 39 11 77 321 -1 -1
43 1402 8 80 53 1835 48 1902 40 171 55 1852 -1 -1
43 692 98 664 7 67 68 429 50 62 87 257 -1 -1
43 2629 68 103 42 333 71 251 24 733 18 223 17 74 16 1233 67 77 -1 -1
43 414 89 758 81 426 71 1682 84 572 -1 -1
43 361 26 1120 95 618 59 1850 33 139 80 49 -1 -1
43 1812 61 696 98 767 -1 -1
43 70 53 175 28 435 17 1949 61 206 -1 -1
43 1014 78 97 -1 -1
43 1247 83 453 16 323 32 1713 72 1277 -1 -1
43 1272 84 58 22 104 65 669 14 1357 39 533 -1 -1
43 215 65 514 73 205 84 649 59 4 60 1871 82 581 -1 -1
43 243 75 202 88 281 -1 -1
43 204 20 44 30 841 86 388 -1 -1
43 384 1 1934 13 123 91 328 -1 -1
43 1570 44 392 38 780 31 3236 3 1260 89 784 -1 -1
43 127 48 1398 33 408 43 1394 51 629 21 886 58 1305 -1 -1
43 159 47 85 7 1412 96 2981 -1 -1
43 706 38 14 97 407 -1 -1
43 274 18 570 86 681 -1 -1
43 301 27 1566 8 39 88 254 -1 -1
43 156 44 482 14 1057 79 45 -1 -1
43 239 9 553 16 648 19 339 39 188 1 66 74 279 -1 -1
43 26 68 629 87 48 13 1675 74 2935 -1 -1
43 138 82 748 28 1087 19 743 35 1427 30 593 53 317 -1 -1
43 573 50 228 26 1033 20 694 85 1130 -1 -1
43 2880 9 832 76 312 -1 -1
43 80 21 637 18 1007 64 112 -1 -1
43 466 27 1000 13 301 73 798 -1 -1
43 28 30 293 40 1838 15 85 94 59 -1 -1
43 1338 50 257 9 1328 8 647 45 286 69 749 -1 -1
43 392 16 945 40 96 48 144 60 304 -1 -1
43 183 18 50 77 1468 48 1924 5 778 27 393 18 661 81 912 -1 -1
43 1004 34 217 0 340 6 941 57 232 -1 -1
43 1960 5 121 69 23 7 952 1 135 54 66 -1 -1
43 11 31 439 72 1089 31 144 5 935 96 231 -1 -1
43 560 8 1329 99 942 -1 -1
43 573 85 623 -1 -1
43 247 70 463 68 135 19 617 81 100 -1 -1
43 320 21 235 50 440 5 1765 13 209 4 919 80 1377 -1 -1
43 1429 75 363 19 1024 32 650 7 222 59 494 -1 -1
43 446 96 876 -1 -1
43 1582 1 384 91 1934 -1 -1
43 336 76 44 56 326 19 190 65 1425 49 1090 98 1094 -1 -1
43 1497 16 33 41 1785 70 395 -1 -1
43 989 96 398 0 1065 4 612 73 486 -1 -1
43 1101 58 95 -1 -1
43 15 23 80 84 1171 -1 -1
43 799 77 258 73 255 29 256 62 234 -1 -1
43 739 58 617 21 153 97 1473 -1 -1
43 2342 19 308 3 357 12 420 1 2099 12 641 6 632 58 213 -1 -1
43 214 51 939 26 546 44 312 4 120 6 283 42 192 91 616 -1 -1
43 385 48 145 14 118 43 135 -1 -1
43 343 20 375 70 48 -1 -1
43 1001 74 230 38 825 27 2284 99 133 -1 -1
43 431 45 373 58 439 10 983 6 590 18 686 90 983 -1 -1
43 535 46 977 60 355 25 770 76 168 -1 -1
43 1212 27 818 67 1280 39 188 78 1508 -1 -1
43 70 83 179 -1 -1
43 137 91 345 -1 -1
43 417 32 116 65 72 12 654 43 501 82 179 -1 -1
43 872 50 260 11 262 65 512 -1 -1
43 505 52 2512 32 33 49 594 16 476 72 1045 -1 -1
43 2591 14 150 40 151 47 294 70 130 93 618 -1 -1
43 388 15 788 14 1269 71 482 -1 -1
43 354 67 316 23 1603 12 343 13 736 21 70 86 239 -1 -1
43 440 63 848 83 150 99 733 -1 -1
43 239 55 1044 48 340 97 135 -1 -1
43 50 83 518 71 314 45 270 51 164 68 880 -1 -1
43 626 12 110 91 31 -1 -1
43 1260 11 125 12 368 79 322 -1 -1
43 872 1 32 28 258 14 141 16 359 18 93 89 93 -1 -1
43 96 84 668 -1 -1
43 517 83 58 66 494 43 454 90 373 -1 -1
43 390 3 187 70 744 69 1636 10 80 83 93 -1 -1
43 289 70 2 20 1313 19 32 50 38 -1 -1
43 1278 66 33 89 198 73 106 51 104 70 224 -1 -1
43 146 63 2544 79 69 3 661 32 120 38 1387 67 239 -1 -1
43 689 31 222 54 158 47 568 76 412 -1 -1
43 619 51 187 25 260 47 351 25 7 72 747 -1 -1
43 831 34 1377 68 223 36 1271 10 19 56 203 18 1314 83 341 -1 -1
43 154 76 73 15 201 46 366 44 299 99 228 -1 -1
43 52 62 213 92 215 -1 -1
43 1711 80 357 -1 -1
43 367 53 306 72 94 69 803 18 1382 64 20 35 1470 79 802 -1 -1
43 114 18 217 20 835 25 272 82 70 -1 -1
43 2 35 322 20 1045 0 1567 78 872 -1 -1
43 171 42 514 16 275 98 1868 -1 -1
43 222 85 97 58 183 12 120 25 19 82 36 -1 -1
43 2101 82 888 61 456 17 101 71 27 -1 -1
43 265 41 304 63 1057 18 1821 68 138 -1 -1
43 387 51 611 40 742 89 240 60 615 93 509 -1 -1
43 658 65 594 24 1088 41 339 24 102 48 363 -1 -1
43 102 44 1269 12 147 70 184 -1 -1
43 416 89 359 95 835 -1 -1
43 790 87 532 12 1040 71 173 -1 -1
43 211 73 1626 -1 -1
43 480 55 281 70 706 -1 -1
43 589 55 10 42 147 15 1112 68 109 -1 -1
43 2559 88 352 -1 -1
43 604 96 293 -1 -1
43 128 67 549 83 49 -1 -1
43 16 58 236 86 399 78 651 11 97 23 2048 69 671 65 38 71 1173 -1 -1
43 880 8 73 5 26 88 237 -1 -1
43 440 79 1337 87 877 80 106 13 351 32 29 89 1061 -1 -1
43 298 31 219 28 45 13 124 48 806 68 60 -1 -1
43 3449 64 578 91 2166 -1 -1
43 582 91 496 -1 -1
44 314 32 107 70 224 65 231 66 87 77 993 -1 -1
44 15 96 456 55 225 56 99 94 268 1 774 76 134 46 417 1 243 67 689 -1 -1
44 35 82 8 38 1041 93 323 -1 -1
44 106 29 2079 9 75 37 105 51 2137 83 96 44 186 28 435 11 22 40 506 -1 -1
44 1074 51 442 5 1705 36 188 95 1072 -1 -1
44 77 6 674 8 341 98 408 -1 -1
44 177 22 625 81 886 -1 -1
44 2066 82 680 93 183 92 466 97 416 59 335 72 8 71 700 80 1767 -1 -1
44 90 57 906 83 2444 -1 -1
44 808 90 46 92 104 46 361 23 2006 60 1068 -1 -1
44 989 25 1734 30 643 0 405 86 660 -1 -1
44 574 71 968 78 69 17 325 61 367 29 152 70 151 -1 -1
44 427 69 843 16 1968 22 410 72 2350 87 60 -1 -1
44 23 55 552 38 1444 63 29 -1 -1
44 723 60 117 -1 -1
44 492 88 51 13 897 55 280 39 34 68 292 -1 -1
44 1248 30 791 39 3 45 837 76 1290 -1 -1
44 825 49 376 58 384 61 412 49 1665 20 9 6 399 61 278 -1 -1
44 326 74 530 48 68 11 679 36 132 49 195 39 779 59 91 63 38 -1 -1
44 851 38 1766 70 2734 -1 -1
44 419 11 276 56 138 17 1021 60 733 -1 -1
44 37 15 70 52 146 15 222 40 33 -1 -1
44 3250 23 449 33 700 87 295 -1 -1
44 565 65 898 59 100 96 787 86 27 51 384 85 1199 -1 -1
44 186 19 1008 42 1266 14 93 48 2138 -1 -1
44 271 68 329 84 362 28 329 29 1388 53 245 -1 -1
44 179 12 419 15 15 41 600 99 717 -1 -1
44 324 64 1293 5 84 1 518 82 1126 -1 -1
44 210 51 2 6 45 12 1674 97 1123 -1 -1
44 355 0 21 41 903 51 120 31 641 75 2058 -1 -1
44 314 74 310 92 1071 53 771 46 571 66 8 -1 -1
44 776 74 1425 99 1395 -1 -1
44 836 3 396 2 780 20 971 0 354 40 786 47 490 -1 -1
44 245 81 1111 -1 -1
44 1472 74 492 40 553 46 278 48 494 49 341 20 225 90 123 -1 -1
44 638 13 1681 53 919 50 63 46 285 90 110 -1 -1
44 27 77 359 -1 -1
44 549 25 379 57 576 20 181 42 209 53 384 -1 -1
44 402 67 1429 18 404 15 309 78 1601 -1 -1
44 329 12 151 0 1095 53 1060 25 1181 45 493 -1 -1
44 53 88 176 -1 -1
44 407 74 334 19 401 38 1007 21 1081 91 118 -1 -1
44 71 63 138 32 321 48 443 81 901 -1 -1
44 2456 34 1018 72 250 18 119 74 86 -1 -1
44 888 60 146 25 14 0 83 81 279 -1 -1
44 694 96 53 16 796 80 80 41 417 96 551 -1 -1
44 778 79 452 -1 -1
44 1310 41 2757 1 308 43 282 -1 -1
44 250 70 312 56 1302 98 1059 -1 -1
44 298 30 253 81 91 -1 -1
44 311 53 651 28 97 53 8 34 1851 62 2928 -1 -1
44 209 16 911 41 209 74 649 -1 -1
44 270 61 1815 70 4108 60 204 95 445 -1 -1
44 634 95 39 48 3189 2 206 62 666 55 514 19 165 55 71 -1 -1
44 266 53 313 40 456 17 51 41 480 63 773 -1 -1
44 38 37 589 18 411 90 1222 -1 -1
44 471 73 1070 49 431 95 187 -1 -1
44 94 37 155 83 758 -1 -1
44 65 4 1125 23 548 48 453 27 21 36 90 71 530 -1 -1
44 101 89 3261 -1 -1
44 191 0 129 13 423 89 764 -1 -1
44 224 63 17 34 944 53 806 14 174 37 1304 18 735 50 556 -1 -1
44 455 95 1102 -1 -1
44 428 28 3043 45 4 39 569 86 763 -1 -1
44 376 70 248 41 360 95 102 -1 -1
44 107 73 602 24 2067 47 1797 84 291 29 1445 67 867 23 9 0 2022 54 917 -1 -1
44 681 58 850 54 727 7 470 11 697 56 578 14 1405 87 1179 -1 -1
44 345 28 31 8 1547 95 124 -1 -1
44 1402 97 29 -1 -1
44 1150 58 549 78 210 -1 -1
44 637 93 1503 92 221 52 95 93 314 -1 -1
44 675 33 544 69 1282 -1 -1
44 1178 80 1182 79 924 7 1829 97 83 -1 -1
44 1596 57 46 94 434 76 45 31 1040 83 651 -1 -1
44 59 49 249 94 145 -1 -1
44 916 3 522 48 698 33 841 94 324 -1 -1
44 441 77 3183 42 50 46 148 38 1133 67 491 -1 -1
44 433 9 82 38 841 19 86 20 345 56 289 -1 -1
44 498 15 365 48 657 -1 -1
44 367 30 2158 25 1048 38 518 23 302 76 374 -1 -1
44 673 92 935 99 823 38 183 70 83 63 396 77 323 -1 -1
44 1027 38 34 50 360 29 329 9 286 89 154 -1 -1
44 472 67 2032 90 120 -1 -1
44 1593 45 294 68 486 11 234 21 450 49 798 48 559 7 1247 34 1605 -1 -1
44 388 34 731 69 5 68 1804 35 1965 92 118 -1 -1
44 320 88 993 21 944 74 263 91 2716 -1 -1
44 595 17 233 21 472 53 633 72 144 90 182 -1 -1
44 1212 90 1094 63 214 60 357 27 663 60 1150 -1 -1
44 84 13 28 60 469 62 33 41 257 63 278 -1 -1
44 69 85 1333 67 773 25 157 38 1648 91 433 -1 -1
44 1436 96 274 38 627 41 239 10 52 2 283 97 470 -1 -1
44 975 6 152 57 98 75 682 -1 -1
44 1454 28 716 47 109 8 366 21 170 84 1701 -1 -1
44 172 80 176 46 14 34 3665 32 1248 30 727 59 200 -1 -1
44 107 58 590 48 322 83 799 -1 -1
44 497 42 347 98 182 -1 -1
44 27 0 278 34 551 63 708 95 168 -1 -1
44 206 15 42 70 526 -1 -1
44 21 41 521 19 313 54 530 -1 -1
44 136 10 85 94 144 -1 -1
44 508 47 151 86 98 -1 -1
44 677 28 516 23 1666 6 635 85 1070 -1 -1
44 371 51 703 57 2050 30 678 92 224 -1 -1
44 76 66 115 34 1025 31 956 91 304 -1 -1
44 630 12 185 88 314 72 523 80 227 24 426 6 383 62 283 -1 -1
44 481 7 989 49 420 55 748 -1 -1
44 507 13 400 75 860 -1 -1
44 436 16 126 25 860 73 576 -1 -1
44 81 2 21 53 925 -1 -1
44 71 98 199 0 1088 33 569 27 191 92 270 -1 -1
44 182 52 193 76 526 23 1104 80 8 15 304 43 1548 73 5 -1 -1
44 665 95 907 52 1635 41 375 75 87 31 355 23 80 21 1406 78 62 -1 -1
44 159 57 366 30 243 86 93 -1 -1
44 292 81 288 53 85 63 1076 44 1041 15 666 51 1625 29 194 34 55 84 150 -1 -1
44 283 54 33 19 692 12 144 90 3253 -1 -1
44 646 17 16 83 84 -1 -1
44 587 78 118 41 54 76 769 -1 -1
44 1179 94 668 -1 -1
44 771 80 168 88 865 26 992 54 196 73 223 -1 -1
44 179 46 1362 10 1500 94 61 -1 -1
44 242 24 122 90 749 -1 -1
44 1431 17 160 29 631 93 1885 -1 -1
44 54 25 787 19 924 94 730 -1 -1
44 34 38 155 51 106 16 62 76 656 -1 -1
44 1525 54 2064 19 1786 95 490 -1 -1
44 818 35 828 76 1503 -1 -1
44 234 10 516 26 919 14 727 29 58 69 268 -1 -1
44 104 40 763 46 240 90 456 -1 -1
44 145 27 695 72 492 -1 -1
44 242 36 90 13 223 65 1299 -1 -1
44 404 74 100 38 92 91 46 -1 -1
44 596 97 865 -1 -1
44 943 5 1686 36 28 76 592 -1 -1
44 339 36 168 79 209 19 53 65 455 -1 -1
44 4480 49 1765 60 602 40 871 3 115 99 139 -1 -1
44 118 12 319 64 2 66 84 26 990 14 397 46 397 -1 -1
44 12 85 1495 23 40 55 1624 8 123 99 70 -1 -1
44 527 14 40 8 816 98 1086 -1 -1
44 38 82 277 91 61 8 126 89 261 -1 -1
44 182 83 75 -1 -1
44 579 95 214 16 959 4 1466 83 1339 -1 -1
44 818 0 1414 97 596 -1 -1
44 403 33 258 34 224 69 236 -1 -1
44 492 94 802 -1 -1
44 393 86 1293 17 1846 19 212 42 557 93 213 -1 -1
44 84 48 278 42 1225 98 37 -1 -1
44 257 32 17 89 861 -1 -1
44 348 26 1724 94 163 -1 -1
44 165 78 585 47 438 62 474 19 2697 24 624 15 133 18 746 86 426 -1 -1
44 171 21 1107 95 84 -1 -1
44 1841 87 93 -1 -1
44 316 22 417 73 700 -1 -1
44 363 25 42 87 70 -1 -1
44 885 28 794 2 115 91 26 -1 -1
44 367 17 694 51 546 -1 -1
44 579 62 125 -1 -1
44 377 84 122 -1 -1
44 469 81 630 22 843 71 1589 -1 -1
44 175 30 1178 66 612 19 313 69 891 -1 -1
44 539 0 21 86 207 -1 -1
44 82 84 222 -1 -1
44 376 27 220 20 607 22 663 31 346 58 248 -1 -1
44 114 54 638 9 17 76 190 -1 -1
44 317 78 90 61 184 28 301 78 284 18 409 82 220 -1 -1
44 445 68 474 -1 -1
44 858 83 1253 15 95 77 33 -1 -1
44 1264 22 209 85 3574 13 2282 96 545 -1 -1
44 153 46 378 89 119 -1 -1
44 401 9 414 40 476 43 461 51 2192 -1 -1
44 1102 47 96 97 2026 -1 -1
44 136 55 1048 74 671 78 1497 -1 -1
44 4 76 939 50 372 0 56 34 251 25 462 39 423 -1 -1
44 337 58 5 4 326 63 378 -1 -1
44 21 11 519 95 54 -1 -1
44 402 32 700 45 12 55 1444 -1 -1
44 841 47 523 59 120 65 663 68 597 26 17 22 1500 20 1701 39 1286 33 98 42 427 -1 -1
44 274 77 414 -1 -1
44 442 42 33 49 139 55 1449 -1 -1
44 664 91 41 18 209 92 377 -1 -1
44 491 65 1094 18 681 21 1324 60 12 -1 -1
44 187 90 194 46 345 54 409 84 745 -1 -1
44 847 43 29 76 93 -1 -1
44 417 63 824 99 484 -1 -1
44 3 70 472 40 1985 89 180 -1 -1
44 46 97 288 -1 -1
44 959 48 329 31 55 81 1273 -1 -1
44 967 75 544 1 1422 92 95 -1 -1
44 276 56 240 89 836 0 641 37 1166 98 796 -1 -1
44 19 49 168 -1 -1
44 705 22 810 61 723 98 1361 -1 -1
44 844 73 20 48 575 44 931 43 133 97 274 -1 -1
44 81 58 307 82 644 4 924 84 1732 -1 -1
44 66 28 1165 43 311 56 968 30 208 46 404 62 19 85 275 -1 -1
44 204 11 1643 20 789 13 2324 8 26 61 246 -1 -1
44 2344 74 127 90 355 55 374 20 999 15 66 79 338 -1 -1
44 916 14 307 40 529 -1 -1
44 471 52 981 43 402 76 519 62 746 12 6 14 82 65 759 -1 -1
44 1364 92 438 -1 -1
44 1468 46 1336 60 1643 -1 -1
44 1783 28 972 31 1382 41 302 30 877 66 358 -1 -1
44 232 0 412 82 407 -1 -1
44 559 81 156 54 609 63 1202 51 538 64 321 86 286 -1 -1
44 419 36 341 26 27 56 884 57 1869 92 252 -1 -1
44 871 66 872 -1 -1
44 944 61 2014 -1 -1
44 1188 30 1500 67 310 65 31 40 402 82 5 -1 -1
44 2473 64 1003 18 563 74 99 -1 -1
44 466 63 39 61 101 91 835 -1 -1
44 885 15 334 7 1595 47 96 29 431 8 1674 41 354 71 263 -1 -1
44 565 87 111 -1 -1
44 138 80 12 -1 -1
44 4 34 1277 98 3563 -1 -1
44 694 85 48 -1 -1
44 693 96 2 38 1673 20 3 21 588 96 207 -1 -1
44 115 79 61 76 350 62 1827 51 451 52 26 74 117 -1 -1
44 520 3 620 11 152 54 397 34 321 47 368 -1 -1
45 15 26 631 46 277 45 34 99 263 -1 -1
45 139 3 118 24 388 42 492 84 111 -1 -1
45 163 80 339 20 122 50 631 64 485 22 32 66 175 -1 -1
45 296 58 567 76 108 38 466 62 218 61 96 59 714 87 495 -1 -1
45 298 67 301 38 2387 82 3314 -1 -1
45 1107 22 222 55 630 11 147 39 770 -1 -1
45 1016 86 236 21 613 67 535 -1 -1
45 86 82 4 31 149 96 9 -1 -1
45 85 17 315 79 363 92 877 24 63 39 1676 -1 -1
45 1566 22 1002 74 205 81 319 90 353 -1 -1
45 1722 6 955 11 708 34 597 62 236 3 125 68 1227 -1 -1
45 311 64 129 9 37 45 659 96 207 -1 -1
45 245 5 106 45 2246 99 164 -1 -1
45 125 62 182 91 212 -1 -1
45 1414 7 364 26 1695 33 776 -1 -1
45 1516 39 652 25 383 59 548 -1 -1
45 1514 7 839 34 198 23 136 17 93 27 77 -1 -1
45 162 68 546 31 716 45 590 62 8 42 306 5 216 82 152 -1 -1
45 341 19 919 10 4369 95 31 69 300 78 110 -1 -1
45 1668 2 1015 71 1502 -1 -1
45 244 85 145 35 104 80 1415 -1 -1
45 324 93 391 83 181 51 679 9 747 21 258 61 2119 -1 -1
45 1178 7 25 31 871 26 53 70 191 -1 -1
45 334 31 1146 4 122 28 642 -1 -1
45 394 35 379 68 753 -1 -1
45 559 29 506 82 246 -1 -1
45 1178 71 2256 97 60 -1 -1
45 216 87 954 34 1051 69 435 96 92 -1 -1
45 988 53 17 21 276 57 2 -1 -1
45 221 86 371 96 286 84 1947 72 332 29 493 46 559 27 424 82 273 -1 -1
45 598 76 149 52 199 40 867 76 514 -1 -1
45 227 62 434 17 751 49 240 -1 -1
45 387 68 165 4 90 16 794 65 503 -1 -1
45 330 2 541 45 1066 -1 -1
45 1619 12 340 76 20 -1 -1
45 23 47 622 84 729 44 123 89 3977 -1 -1
45 1944 1 507 9 801 2 576 59 274 -1 -1
45 379 33 47 2 513 46 574 47 48 9 30 16 1397 80 583 -1 -1
45 646 75 652 -1 -1
45 55 13 599 26 443 81 170 12 100 25 1243 70 29 -1 -1
45 430 43 248 27 520 66 42 -1 -1
45 351 18 140 21 882 10 89 46 1963 -1 -1
45 507 80 2612 20 935 87 515 -1 -1
45 1103 24 20 14 2095 62 780 -1 -1
45 139 70 420 45 28 93 123 61 1931 43 1614 89 478 -1 -1
45 226 90 529 89 2612 28 359 46 290 86 323 -1 -1
45 628 90 91 9 44 17 78 62 246 3 55 18 751 20 159 43 416 85 29 -1 -1
45 112 81 1601 33 435 53 36 70 314 -1 -1
45 1206 55 97 12 333 86 340 -1 -1
45 872 21 1283 97 291 -1 -1
45 995 92 976 -1 -1
45 197 83 1035 75 22 24 688 46 89 89 1802 -1 -1
45 399 0 535 73 160 -1 -1
45 73 71 326 37 87 94 132 -1 -1
45 379 85 13 -1 -1
45 376 49 676 13 131 36 2471 89 871 -1 -1
45 237 27 1224 90 1211 -1 -1
45 116 62 1102 0 526 30 98 76 3 -1 -1
45 1889 5 84 65 692 76 1183 6 384 13 55 15 563 23 922 93 772 -1 -1
45 2475 38 246 27 3 91 170 -1 -1
45 209 37 551 3 1095 96 767 -1 -1
45 53 1 803 28 1482 50 283 -1 -1
45 91 61 312 45 535 37 302 42 142 -1 -1
45 194 84 120 -1 -1
45 1450 78 284 24 1156 5 327 36 890 47 1077 -1 -1
45 330 99 215 87 443 93 7 49 208 47 215 27 374 49 463 -1 -1
45 513 1 455 65 334 21 837 42 326 53 467 -1 -1
45 220 71 808 73 988 59 1145 82 1504 -1 -1
45 525 74 420 -1 -1
45 367 21 187 0 116 19 797 57 220 -1 -1
45 1829 33 726 44 918 29 805 35 21 32 928 3 24 63 241 -1 -1
45 38 95 298 -1 -1
45 475 94 1041 53 452 50 212 4 188 72 1745 -1 -1
45 1312 39 906 76 1897 53 35 93 827 -1 -1
45 760 84 172 24 501 10 681 89 1024 -1 -1
45 185 40 1708 95 480 -1 -1
45 104 74 204 -1 -1
45 1014 84 1026 35 736 28 749 65 310 -1 -1
45 509 99 785 95 265 32 2412 91 547 30 1222 22 275 9 107 44 432 18 77 63 28 -1 -1
45 1763 30 290 79 1032 -1 -1
45 108 93 867 24 494 36 627 57 92 -1 -1
45 389 7 136 63 409 -1 -1
45 567 5 692 52 168 96 558 -1 -1
45 1358 97 50 -1 -1
45 354 71 629 70 1012 45 202 77 1341 -1 -1
45 136 37 1005 13 434 18 168 47 186 -1 -1
45 61 31 165 37 785 35 755 4 163 99 1284 -1 -1
45 1769 16 55 58 270 57 35 81 187 -1 -1
45 442 85 949 20 1330 97 2581 -1 -1
45 263 82 152 86 941 -1 -1
45 375 43 431 29 6 43 2667 26 2149 10 870 37 812 31 638 70 93 -1 -1
45 491 64 68 47 1576 10 1506 77 619 -1 -1
45 497 64 350 31 327 86 77 -1 -1
45 272 78 37 31 1114 7 1469 62 697 -1 -1
45 3149 18 658 20 1789 15 146 48 469 -1 -1
45 1345 21 528 36 659 87 2254 -1 -1
45 1444 89 640 64 31 45 1419 13 1312 81 1053 -1 -1
45 80 4 142 28 968 -1 -1
45 868 71 141 26 562 34 644 91 20 -1 -1
45 743 37 765 7 1228 93 564 -1 -1
45 23 96 262 -1 -1
45 1980 97 505 82 438 97 11 -1 -1
45 171 56 121 90 59 -1 -1
45 370 48 322 90 440 -1 -1
45 1192 56 277 65 190 77 160 -1 -1
45 1090 85 124 -1 -1
45 586 91 30 37 1582 77 68 56 141 86 245 -1 -1
45 342 75 54 31 594 85 373 41 8 88 347 -1 -1
45 212 54 85 37 560 6 359 76 51 -1 -1
45 241 7 225 92 873 -1 -1
45 451 60 5 16 138 59 282 62 162 -1 -1
45 9 81 157 86 662 83 212 47 149 25 625 53 28 -1 -1
45 685 22 341 65 104 -1 -1
45 186 65 518 70 261 55 17 68 98 -1 -1
45 371 23 388 51 101 29 635 1 519 43 959 44 775 -1 -1
45 117 10 224 16 675 52 29 97 297 -1 -1
45 181 30 1233 99 1014 -1 -1
45 1484 2 720 9 584 81 1671 -1 -1
45 720 77 249 25 237 80 907 51 718 80 1109 -1 -1
45 28 72 281 91 454 56 1205 50 78 48 851 9 1046 97 638 -1 -1
45 272 17 591 24 460 21 371 90 360 -1 -1
45 91 17 36 74 48 -1 -1
45 1463 99 29 -1 -1
45 542 58 222 4 104 24 102 75 388 -1 -1
45 668 33 331 44 1789 56 2295 -1 -1
45 128 76 1390 12 508 54 274 44 277 36 533 52 223 -1 -1
45 496 49 604 71 45 35 363 30 57 97 224 -1 -1
45 139 97 1020 36 1037 54 327 51 194 19 483 38 421 89 2295 -1 -1
45 718 1 800 8 1465 56 27 -1 -1
45 618 7 1272 65 349 83 248 -1 -1
45 276 43 201 62 310 33 865 49 437 67 1391 -1 -1
45 115 32 685 16 106 37 630 16 297 69 184 -1 -1
45 585 13 43 77 193 -1 -1
45 559 41 1298 56 405 51 241 32 545 22 427 88 862 -1 -1
45 1199 39 1285 3 583 68 21 -1 -1
45 297 20 292 30 151 69 489 -1 -1
45 1122 48 520 83 370 94 978 -1 -1
45 105 10 1157 87 700 94 164 13 233 5 1426 17 421 19 152 27 150 14 298 69 946 -1 -1
45 1353 92 317 70 226 46 1411 56 195 66 189 51 616 69 286 53 866 95 19 -1 -1
45 122 10 2097 64 24 -1 -1
45 1445 18 1472 47 104 74 8 -1 -1
45 84 26 656 89 311 -1 -1
45 923 84 142 70 351 57 1456 85 587 -1 -1
45 1494 13 598 36 571 33 14 18 128 4 256 25 37 17 61 47 572 -1 -1
45 1144 50 389 32 41 21 7 9 318 23 183 83 204 -1 -1
45 33 47 385 61 2906 25 928 90 166 -1 -1
45 3 4 78 76 1754 -1 -1
45 657 64 657 -1 -1
45 197 41 174 56 575 5 492 22 194 63 300 -1 -1
45 171 26 115 5 981 85 862 -1 -1
45 756 62 242 80 82 43 2247 6 1473 76 2498 -1 -1
45 229 63 109 73 187 97 356 -1 -1
45 593 83 281 26 2225 95 599 -1 -1
45 195 69 21 50 94 77 833 -1 -1
45 917 9 1431 49 315 67 779 45 10 75 887 -1 -1
45 430 80 157 78 465 36 114 84 132 -1 -1
45 52 41 2290 42 358 82 3561 -1 -1
45 202 18 593 27 1339 5 190 64 2676 -1 -1
45 129 40 30 63 882 -1 -1
45 7 51 123 71 96 54 359 79 551 -1 -1
45 474 66 358 13 723 60 715 -1 -1
45 17 56 126 29 1260 10 1102 12 1479 24 73 47 153 -1 -1
45 1113 5 790 89 303 -1 -1
45 188 64 1329 39 329 43 158 72 248 -1 -1
45 478 76 150 -1 -1
45 457 96 504 -1 -1
45 65 98 305 -1 -1
45 1457 41 155 88 255 -1 -1
45 34 53 775 8 259 0 372 9 213 88 2772 -1 -1
45 1270 61 174 5 328 73 87 -1 -1
45 123 58 235 74 252 75 1512 43 1651 2 670 77 458 -1 -1
45 337 61 28 69 404 8 710 54 649 53 669 20 317 29 238 32 91 78 47 -1 -1
45 674 38 47 2 243 91 88 -1 -1
45 270 59 331 82 522 -1 -1
45 38 36 1291 63 541 -1 -1
45 3 42 2223 98 463 -1 -1
45 229 19 248 68 259 -1 -1
45 344 87 807 62 228 70 106 65 3007 74 73 -1 -1
45 974 19 650 89 810 -1 -1
45 778 48 567 35 88 88 231 -1 -1
45 194 12 1355 1 66 7 120 71 515 -1 -1
45 150 7 465 1 503 60 501 -1 -1
45 443 31 288 59 130 30 15 24 7 75 30 -1 -1
45 2121 57 140 6 849 27 1375 68 225 -1 -1
45 789 79 14 21 286 96 81 -1 -1
45 42 14 474 88 2023 -1 -1
45 24 73 557 61 828 9 1348 86 300 -1 -1
45 1132 31 395 77 1382 -1 -1
45 27 65 706 -1 -1
45 78 82 175 36 72 12 581 82 72 -1 -1
45 571 26 1496 22 1143 82 50 -1 -1
45 411 28 290 67 1092 -1 -1
45 293 57 337 83 201 -1 -1
45 914 13 1019 1 231 88 726 -1 -1
45 152 94 305 -1 -1
45 21 16 459 5 204 52 39 -1 -1
45 1452 51 3 94 1052 -1 -1
45 12 75 383 -1 -1
45 1886 63 237 36 204 2 894 58 297 -1 -1
45 10 64 574 91 729 93 274 -1 -1
45 873 58 657 61 105 13 308 91 321 -1 -1
45 1308 40 752 93 1157 -1 -1
46 439 9 351 56 90 -1 -1
46 193 39 293 46 835 14 367 80 1698 -1 -1
46 104 44 418 2 63 49 1256 -1 -1
46 97 74 19 41 84 69 1223 83 725 -1 -1
46 532 4 196 36 189 68 1093 -1 -1
46 165 17 224 88 599 -1 -1
46 1071 26 1162 92 299 -1 -1
46 424 45 24 96 33 45 179 29 353 42 1658 34 214 10 635 94 813 -1 -1
46 562 67 276 5 191 44 1442 15 450 69 31 66 12 69 797 68 751 96 37 -1 -1
46 805 58 525 90 591 -1 -1
46 451 16 7 72 208 -1 -1
46 45 9 236 29 1053 96 323 -1 -1
46 21 70 2234 84 172 71 326 53 45 28 169 15 239 98 561 -1 -1
46 159 12 408 59 667 53 75 94 836 -1 -1
46 191 2 886 57 422 32 926 34 1247 62 2547 -1 -1
46 673 60 764 88 201 97 124 88 195 14 256 81 1134 -1 -1
46 5 6 395 58 1866 79 50 9 1062 73 83 -1 -1
46 281 89 2614 -1 -1
46 4448 71 842 40 143 88 3034 -1 -1
46 466 93 2308 -1 -1
46 132 33 329 43 800 6 380 48 343 -1 -1
46 141 84 564 40 129 68 280 36 639 68 345 1 314 32 712 33 8 7 1125 68 86 -1 -1
46 3073 1 611 15 233 20 1814 18 1478 37 146 73 104 -1 -1
46 138 34 1364 98 59 -1 -1
46 217 4 1911 66 166 56 56 85 44 -1 -1
46 358 44 28 40 134 91 540 -1 -1
46 1006 35 638 70 364 -1 -1
46 2421 13 820 46 217 34 300 92 562 -1 -1
46 126 27 17 49 107 14 532 99 581 -1 -1
46 751 12 139 34 26 56 404 -1 -1
46 121 15 36 30 267 47 636 -1 -1
46 1143 13 58 59 1050 26 15 9 1926 38 101 61 35 -1 -1
46 25 3 77 83 76 86 296 14 407 75 639 -1 -1
46 1424 79 1057 34 52 28 133 25 234 40 61 19 444 3 59 17 3415 27 691 -1 -1
46 2566 80 478 -1 -1
46 23 81 276 30 898 4 160 91 215 -1 -1
46 475 69 254 35 427 45 1396 21 112 94 229 -1 -1
46 533 40 422 70 400 2 616 66 2298 -1 -1
46 843 81 145 39 347 33 322 76 476 -1 -1
46 969 96 149 40 166 82 318 46 370 44 1338 23 438 18 123 90 175 -1 -1
46 1947 64 601 44 86 30 687 66 722 -1 -1
46 404 92 575 -1 -1
46 805 48 232 23 263 34 249 44 399 -1 -1
46 117 77 1572 33 3412 90 348 -1 -1
46 929 18 334 52 1589 51 364 7 911 13 369 14 425 68 115 -1 -1
46 251 5 381 14 545 75 418 -1 -1
46 147 26 1690 25 915 46 1259 87 216 -1 -1
46 35 95 73 -1 -1
46 228 63 613 18 136 66 274 -1 -1
46 1001 22 793 28 488 48 468 57 902 -1 -1
46 194 49 50 52 365 76 16 7 154 59 61 99 211 -1 -1
46 2530 79 116 -1 -1
46 56 56 1268 47 913 10 342 20 707 59 29 -1 -1
46 1235 86 62 7 419 4 29 65 31 64 225 -1 -1
46 109 18 786 3 410 94 199 -1 -1
46 35 94 819 12 234 55 771 -1 -1
46 154 33 852 71 215 -1 -1
46 719 92 368 62 31 96 1249 -1 -1
46 1049 48 112 19 392 35 75 88 738 -1 -1
46 487 42 2388 53 557 56 1111 27 572 40 104 93 93 -1 -1
46 1648 13 2084 39 1732 40 58 89 687 -1 -1
46 406 82 382 74 342 9 403 35 543 -1 -1
46 264 58 438 85 584 54 490 44 441 98 317 -1 -1
46 2489 34 463 42 54 44 143 71 726 -1 -1
46 664 99 375 39 1754 80 233 10 291 4 164 36 1414 60 1096 -1 -1
46 109 35 457 54 687 -1 -1
46 87 55 22 9 167 54 691 -1 -1
46 559 90 89 -1 -1
46 146 8 163 42 357 32 466 84 170 -1 -1
46 38 8 143 48 841 13 590 24 187 29 523 28 112 6 508 66 36 -1 -1
46 101 51 48 57 680 31 832 6 170 92 722 -1 -1
46 154 74 49 13 474 52 924 62 299 92 475 -1 -1
46 405 52 268 91 299 -1 -1
46 51 68 52 41 110 54 392 8 315 23 755 89 24 -1 -1
46 47 65 240 55 230 71 372 69 326 98 652 -1 -1
46 13 99 585 38 1529 32 542 90 1194 -1 -1
46 1895 79 422 11 2417 93 722 -1 -1
46 290 77 524 81 11 65 217 39 587 50 91 18 362 15 844 14 570 47 595 55 665 -1 -1
46 683 78 498 74 142 54 1108 82 448 -1 -1
46 197 95 1419 -1 -1
46 49 72 417 31 709 74 623 -1 -1
46 169 95 462 9 67 66 304 -1 -1
46 832 19 2072 21 1024 80 356 -1 -1
46 730 68 807 -1 -1
46 996 5 422 42 1428 22 671 32 651 36 194 26 171 66 2212 -1 -1
46 429 71 316 43 292 58 357 85 1046 -1 -1
46 8 27 464 57 190 41 18 4 99 11 458 52 92 98 354 -1 -1
46 1164 99 162 -1 -1
46 212 49 520 24 423 93 1592 -1 -1
46 464 22 2 36 223 34 283 87 23 -1 -1
46 1103 25 129 86 103 -1 -1
46 521 43 1015 2 716 84 194 -1 -1
46 357 30 562 10 1913 73 1126 -1 -1
46 174 30 8 36 1360 81 350 -1 -1
46 207 98 900 60 46 46 136 1 703 26 245 80 802 -1 -1
46 310 67 502 89 86 14 161 23 155 72 72 -1 -1
46 466 13 1942 24 716 25 80 12 829 41 1128 -1 -1
46 186 61 528 64 875 41 82 53 510 47 102 94 476 -1 -1
46 281 90 2088 52 89 42 116 35 608 12 986 97 144 -1 -1
46 304 7 992 85 427 -1 -1
46 27 61 1402 73 436 6 496 96 439 -1 -1
46 963 73 70 97 315 -1 -1
46 186 60 566 44 515 29 129 13 237 38 1157 -1 -1
46 4 61 1123 63 349 68 538 34 38 15 1076 79 283 -1 -1
46 918 20 15 49 330 60 306 67 364 -1 -1
46 187 15 1444 32 2086 84 34 -1 -1
46 98 15 132 10 117 92 151 -1 -1
46 331 37 190 92 309 -1 -1
46 79 74 287 10 296 39 47 36 259 98 271 -1 -1
46 703 31 82 63 474 -1 -1
46 257 66 213 74 25 23 6 81 797 -1 -1
46 270 15 1230 66 213 -1 -1
46 401 63 239 20 3 22 248 63 483 44 366 20 325 83 193 -1 -1
46 773 16 1408 79 985 -1 -1
46 1771 20 6 31 1019 9 1315 2 174 60 586 -1 -1
46 188 90 38 98 642 84 677 8 264 40 484 35 320 91 177 -1 -1
46 867 12 193 37 159 51 594 75 448 -1 -1
46 405 23 118 97 376 -1 -1
46 141 0 649 79 393 36 583 12 78 76 43 -1 -1
46 811 59 1306 17 563 19 306 28 743 83 617 -1 -1
46 1638 83 227 24 384 72 270 -1 -1
46 830 47 374 35 3123 98 61 -1 -1
46 186 76 375 43 472 0 128 4 408 16 2706 36 586 -1 -1
46 595 20 639 94 676 -1 -1
46 529 78 347 60 130 71 1293 21 333 50 2368 15 580 87 693 -1 -1
46 1165 53 27 93 642 -1 -1
46 1359 95 1075 28 134 78 1221 43 359 38 729 63 213 -1 -1
46 299 85 254 20 507 90 1271 49 223 68 53 76 82 -1 -1
46 537 57 558 41 280 60 77 -1 -1
46 1127 19 242 62 817 -1 -1
46 1877 85 51 19 105 48 507 59 83 -1 -1
46 304 85 244 60 468 67 221 35 40 13 329 23 414 25 3630 58 905 -1 -1
46 331 73 319 84 1020 -1 -1
46 6 29 1579 58 139 -1 -1
46 1915 27 2235 35 829 93 160 -1 -1
46 450 7 856 93 748 -1 -1
46 101 32 137 75 65 -1 -1
46 576 31 647 62 1182 22 36 78 15 -1 -1
46 849 15 849 58 645 37 328 4 256 12 56 16 295 69 394 -1 -1
46 2969 39 716 76 441 -1 -1
46 648 20 490 37 152 13 529 78 1853 -1 -1
46 42 53 756 27 279 83 937 -1 -1
46 912 3 2545 37 33 39 2313 -1 -1
46 406 27 1069 56 49 30 435 36 361 74 157 -1 -1
46 126 40 1460 29 513 0 21 9 565 11 867 89 511 -1 -1
46 671 76 315 87 1752 92 457 -1 -1
46 491 86 157 95 229 -1 -1
46 386 79 447 64 73 6 290 10 284 28 562 86 2086 -1 -1
46 184 18 1552 49 1155 70 963 39 46 90 360 -1 -1
46 1194 84 89 64 376 61 1018 71 814 46 576 5 572 82 353 -1 -1
46 1373 41 455 54 505 19 959 17 459 38 148 65 661 -1 -1
46 238 27 251 76 319 -1 -1
46 250 60 587 1 36 93 357 -1 -1
46 636 13 535 55 783 11 256 61 136 -1 -1
46 1014 84 413 44 1060 70 37 96 44 92 1518 15 638 79 388 89 1304 69 113 48 885 81 2282 47 367 85 120 -1 -1
46 447 90 435 -1 -1
46 96 4 274 74 326 2 335 50 103 0 905 11 34 77 227 -1 -1
46 220 25 161 60 437 30 565 56 1182 -1 -1
46 7 98 501 -1 -1
46 73 36 122 9 428 98 123 -1 -1
46 6 58 271 64 568 78 362 -1 -1
46 12 74 561 -1 -1
46 378 88 978 -1 -1
46 493 89 1026 31 378 46 189 7 210 73 655 -1 -1
46 707 52 965 10 1290 67 142 16 192 1 1018 99 451 -1 -1
46 229 38 304 50 930 35 1017 26 794 16 160 6 466 32 411 66 165 -1 -1
46 459 81 2607 -1 -1
46 334 58 208 83 1225 -1 -1
46 476 62 929 29 767 24 1214 83 602 -1 -1
46 94 52 348 40 757 71 1592 -1 -1
46 106 55 1265 18 261 3 271 21 772 95 197 -1 -1
46 353 50 165 76 142 99 67 -1 -1
46 19 67 444 26 186 99 972 -1 -1
46 278 59 474 23 405 56 1253 23 709 10 911 57 1835 -1 -1
46 23 11 474 94 978 -1 -1
46 1355 59 109 89 44 83 51 49 923 63 2061 38 878 91 32 -1 -1
46 206 39 142 13 469 53 68 52 490 50 373 20 925 48 138 -1 -1
46 498 62 84 10 308 35 863 0 577 67 1069 -1 -1
46 440 54 97 17 294 75 1097 -1 -1
46 973 26 177 95 113 -1 -1
46 1398 14 124 3 135 72 192 -1 -1
46 224 25 60 4 411 22 542 65 54 -1 -1
46 1023 60 73 87 594 84 609 2 1097 45 661 61 30 -1 -1
46 226 23 432 52 309 9 1643 64 285 -1 -1
46 689 93 900 72 1075 0 382 96 411 -1 -1
46 149 43 1090 32 267 45 827 30 653 75 827 -1 -1
46 232 54 16 42 99 6 490 80 645 -1 -1
46 2200 53 120 24 481 94 30 -1 -1
46 4 81 517 -1 -1
46 306 61 349 74 942 79 395 40 1212 38 1040 69 691 -1 -1
46 1013 64 130 9 364 46 755 -1 -1
46 321 9 232 92 239 -1 -1
46 1418 78 682 28 458 43 999 -1 -1
46 331 33 247 27 1928 16 1331 7 192 97 95 -1 -1
46 190 41 9 92 24 -1 -1
46 136 38 517 50 99 60 1109 -1 -1
46 231 20 465 63 162 47 325 92 585 -1 -1
46 251 70 372 29 376 43 272 53 61 -1 -1
46 382 38 127 20 1233 74 267 -1 -1
46 53 6 239 53 109 82 190 -1 -1
46 434 31 164 68 13 58 1249 54 162 35 601 89 1256 -1 -1
46 602 88 371 -1 -1
46 350 35 1040 83 175 -1 -1
46 347 41 353 36 309 52 680 59 1399 39 84 23 627 68 724 -1 -1
46 321 4 543 78 1643 -1 -1
46 381 22 647 39 267 21 477 76 244 -1 -1
46 2208 9 54 8 73 31 1069 29 23 23 395 5 306 41 929 -1 -1
46 1198 49 892 45 166 57 448 -1 -1
46 114 76 3139 -1 -1
46 65 38 776 0 983 49 366 -1 -1
46 119 25 77 20 544 7 832 8 834 6 401 -1 -1
46 888 37 672 95 589 -1 -1
46 471 81 58 14 610 40 341 65 769 40 144 77 1456 -1 -1
46 1475 21 958 98 662 -1 -1
46 391 38 395 30 1230 74 57 -1 -1
46 400 65 1408 -1 -1
46 910 96 267 -1 -1
46 368 20 169 72 115 -1 -1
46 217 91 157 -1 -1
46 1214 65 109 13 570 83 431 -1 -1
46 341 59 637 26 61 50 184 29 258 1 930 34 461 -1 -1
46 551 61 554 59 1 95 2048 -1 -1
46 353 45 1190 51 537 50 37 52 454 23 349 82 1859 -1 -1
47 166 31 1671 14 59 91 124 -1 -1
47 554 28 85 4 332 73 622 -1 -1
47 38 63 1118 28 892 3 924 86 1142 -1 -1
47 856 91 244 84 318 18 136 15 61 30 87 17 25 88 1846 -1 -1
47 220 23 96 9 235 81 399 -1 -1
47 1135 6 297 69 152 -1 -1
47 81 42 23 3 54 91 55 -1 -1
47 1174 17 1259 71 554 -1 -1
47 432 80 874 19 109 79 97 73 103 21 511 52 1034 20 858 99 453 -1 -1
47 777 53 741 67 50 79 237 14 115 40 1185 71 964 -1 -1
47 258 14 367 97 48 -1 -1
47 1351 59 701 25 6 37 461 57 3733 -1 -1
47 262 53 56 79 1357 11 531 26 72 28 171 17 642 85 300 -1 -1
47 800 54 71 1 414 82 1042 -1 -1
47 747 16 66 0 568 7 63 40 221 95 1564 -1 -1
47 972 72 1801 82 280 97 71 -1 -1
47 89 20 451 33 58 67 706 -1 -1
47 1107 76 284 6 396 54 45 -1 -1
47 279 18 106 77 949 -1 -1
47 1470 21 1275 78 429 10 406 42 994 53 545 -1 -1
47 114 60 1278 54 3540 17 1088 4 546 35 1037 62 537 -1 -1
47 353 43 659 83 88 84 137 8 822 58 278 25 361 7 484 27 361 88 72 -1 -1
47 369 55 512 90 452 -1 -1
47 383 96 169 -1 -1
47 1983 58 58 37 456 48 860 27 705 75 187 -1 -1
47 593 22 319 19 654 49 1678 -1 -1
47 60 86 965 80 61 74 601 0 303 95 240 -1 -1
47 431 89 595 60 452 83 46 14 26 20 2933 97 436 -1 -1
47 378 70 910 45 854 53 75 6 54 98 160 -1 -1
47 830 96 168 28 341 54 887 48 500 72 389 -1 -1
47 593 66 3504 78 115 12 76 85 42 -1 -1
47 108 40 672 24 637 38 559 4 611 39 296 12 589 51 273 -1 -1
47 473 44 1486 12 589 49 211 87 74 -1 -1
47 8 14 161 68 1843 30 1929 41 182 6 325 26 583 91 334 -1 -1
47 66 55 1027 25 78 88 526 -1 -1
47 722 38 1628 1 367 29 470 46 1249 -1 -1
47 993 17 660 76 257 -1 -1
47 238 6 928 94 218 -1 -1
47 51 24 792 94 313 -1 -1
47 41 62 621 91 233 -1 -1
47 1079 8 874 36 282 -1 -1
47 899 23 859 42 1304 -1 -1
47 672 29 981 27 1618 80 786 -1 -1
47 487 27 265 33 170 11 676 9 164 16 604 42 2069 -1 -1
47 469 80 455 -1 -1
47 665 60 663 7 486 2 1101 96 1197 -1 -1
47 102 68 714 98 2635 65 1285 2 524 59 607 -1 -1
47 384 66 123 95 815 -1 -1
47 462 55 1422 66 418 32 1831 62 1309 29 554 50 1960 -1 -1
47 1468 90 34 25 586 91 357 13 421 23 216 19 807 76 33 -1 -1
47 468 10 3815 81 259 -1 -1
47 888 73 154 92 249 32 321 27 856 6 105 69 1315 -1 -1
47 1309 43 3 48 169 47 114 30 174 97 1248 -1 -1
47 1078 25 105 21 315 0 115 26 43 29 621 90 151 -1 -1
47 1758 3 316 86 485 -1 -1
47 187 97 26 61 1332 76 162 29 467 92 134 -1 -1
47 217 24 208 17 1445 23 76 3 1228 77 909 -1 -1
47 564 16 1312 69 1607 83 93 -1 -1
47 33 0 233 73 33 93 205 2 431 85 367 -1 -1
47 103 56 1064 66 698 18 257 21 46 49 375 -1 -1
47 134 57 1005 96 205 1 122 13 3214 77 186 -1 -1
47 1274 97 572 65 279 7 1816 27 1015 17 428 36 227 66 507 -1 -1
47 199 12 144 68 111 71 84 -1 -1
47 23 49 115 74 88 17 163 30 248 83 20 -1 -1
47 17 9 255 90 548 -1 -1
47 581 62 1852 38 1887 25 348 60 297 3 627 71 2015 -1 -1
47 416 79 1600 9 920 75 724 -1 -1
47 630 56 755 79 550 -1 -1
47 148 30 311 74 378 -1 -1
47 88 7 529 82 2357 22 114 40 239 72 778 -1 -1
47 781 3 35 97 952 -1 -1
47 150 86 1082 1 1616 78 1626 63 139 72 42 27 52 56 225 69 239 -1 -1
47 90 16 832 40 433 35 1903 19 185 7 312 47 1079 58 1387 -1 -1
47 1013 43 37 40 946 83 242 -1 -1
47 915 90 304 27 633 59 53 34 180 86 327 -1 -1
47 203 41 870 11 1295 2 452 89 1360 -1 -1
47 503 67 2621 17 1036 98 6 -1 -1
47 634 48 176 34 245 11 1574 39 360 37 589 69 306 -1 -1
47 828 90 781 39 59 48 414 7 980 6 321 21 69 70 88 -1 -1
47 124 97 653 76 504 80 706 22 390 71 1518 2 145 76 63 -1 -1
47 614 11 136 33 2 49 161 46 442 17 709 53 91 7 697 1 394 49 1010 -1 -1
47 1507 49 107 26 466 28 476 15 17 61 153 -1 -1
47 27 56 215 84 492 -1 -1
47 1018 86 26 -1 -1
47 931 44 1167 10 457 51 303 93 696 -1 -1
47 85 38 52 27 978 90 978 -1 -1
47 67 94 42 74 580 15 414 45 368 24 304 83 349 -1 -1
47 1377 26 12 7 390 15 1227 48 871 54 157 -1 -1
47 1275 95 153 -1 -1
47 1248 81 111 85 175 65 1435 95 42 67 133 37 260 21 90 60 254 -1 -1
47 1801 69 1088 -1 -1
47 750 85 260 -1 -1
47 2389 90 581 -1 -1
47 929 91 375 24 1477 30 85 75 44 -1 -1
47 7 42 565 69 378 4 550 48 1168 -1 -1
47 774 32 423 81 65 37 339 56 88 32 1496 40 156 57 8 -1 -1
47 308 86 146 40 628 61 745 68 63 -1 -1
47 243 41 623 74 44 -1 -1
47 638 3 74 65 108 -1 -1
47 134 71 75 56 403 95 915 -1 -1
47 165 72 285 0 176 30 142 52 316 -1 -1
47 900 0 934 30 770 47 818 -1 -1
47 301 31 1150 32 72 24 581 96 1241 -1 -1
47 248 26 334 11 652 63 317 -1 -1
47 72 24 43 85 2422 -1 -1
47 134 74 707 25 558 8 537 99 480 -1 -1
47 280 70 2506 2 827 98 76 -1 -1
47 317 56 1234 76 524 57 1269 25 462 48 265 36 581 64 293 -1 -1
47 1161 73 580 51 132 62 217 46 79 90 389 -1 -1
47 51 62 325 34 113 1 483 36 740 39 254 11 1371 27 1973 -1 -1
47 98 19 940 17 669 26 587 59 1125 -1 -1
47 118 40 358 82 1290 -1 -1
47 392 18 150 76 268 -1 -1
47 1229 79 96 -1 -1
47 70 70 600 43 621 41 711 29 860 28 565 66 306 -1 -1
47 1259 46 3236 18 171 33 14 37 1361 -1 -1
47 44 42 206 5 649 40 251 71 802 -1 -1
47 47 1 340 38 226 71 1304 -1 -1
47 62 64 1105 -1 -1
47 1275 40 186 4 1149 82 843 -1 -1
47 42 14 34 59 222 57 20 23 251 8 401 92 283 -1 -1
47 113 12 2087 33 193 77 2002 -1 -1
47 983 27 503 44 342 41 202 47 1048 -1 -1
47 9 68 101 45 1009 24 154 40 11 -1 -1
47 59 36 184 78 587 0 845 64 572 -1 -1
47 16 38 336 64 318 16 568 20 1384 13 428 1 159 96 560 -1 -1
47 2566 16 1871 27 120 65 348 -1 -1
47 650 68 351 35 52 49 1118 21 287 81 495 -1 -1
47 208 41 391 29 540 77 671 99 1134 -1 -1
47 716 30 127 14 54 73 250 -1 -1
47 1327 65 156 0 814 4 744 67 3060 -1 -1
47 17 88 1125 83 175 28 238 58 888 54 1325 75 71 -1 -1
47 959 21 989 17 450 45 274 64 370 22 1879 92 424 -1 -1
47 106 97 220 -1 -1
47 1118 91 214 89 1812 73 314 8 472 11 159 10 2932 66 1119 -1 -1
47 58 38 2383 64 641 50 177 87 285 -1 -1
47 152 82 420 69 406 31 6 12 524 28 291 53 543 -1 -1
47 135 20 761 31 409 91 773 -1 -1
47 2244 49 74 60 587 84 926 -1 -1
47 986 20 975 29 940 85 194 -1 -1
47 1493 85 1099 17 1293 76 442 7 279 42 1 44 3440 43 406 48 473 -1 -1
47 125 28 2357 98 31 -1 -1
47 93 95 203 56 398 95 626 -1 -1
47 3026 54 140 12 1148 74 112 -1 -1
47 1904 48 335 7 64 29 477 17 502 81 1304 -1 -1
47 178 75 694 29 1880 10 184 80 444 -1 -1
47 3 73 71 67 2259 54 105 43 83 15 1084 23 140 78 105 -1 -1
47 116 78 150 57 37 66 401 59 607 8 236 66 169 -1 -1
47 214 13 759 80 110 58 369 1 703 5 286 21 93 52 1611 -1 -1
47 188 98 683 -1 -1
47 144 62 314 14 2204 9 272 68 297 -1 -1
47 23 41 434 79 245 -1 -1
47 69 38 74 17 841 22 895 88 332 -1 -1
47 31 49 2670 58 45 89 129 -1 -1
47 3542 83 209 8 237 4 274 27 1244 0 166 39 258 -1 -1
47 1130 39 1834 41 849 28 154 42 147 -1 -1
47 587 88 1221 -1 -1
47 807 65 175 24 551 31 20 11 1769 59 473 -1 -1
47 195 86 159 35 25 40 190 65 1272 31 629 40 242 54 125 75 82 -1 -1
47 408 48 52 95 1681 -1 -1
47 98 75 302 -1 -1
47 361 84 695 -1 -1
47 331 13 541 75 30 -1 -1
47 257 2 1230 28 329 35 1061 78 228 -1 -1
47 9 49 53 52 104 65 1278 -1 -1
47 268 22 1224 65 101 40 188 36 788 82 565 -1 -1
47 752 55 1272 28 814 86 224 -1 -1
47 551 76 228 72 1488 39 2108 83 1354 -1 -1
47 347 77 434 -1 -1
47 1210 16 555 62 156 45 1841 57 49 88 2260 -1 -1
47 975 40 463 37 924 82 847 -1 -1
47 199 70 40 89 567 -1 -1
47 2758 1 660 78 259 -1 -1
47 622 53 448 31 144 96 180 -1 -1
47 602 17 450 44 414 15 864 29 764 2 1176 35 393 -1 -1
47 357 29 664 64 1581 67 451 26 135 1 624 94 174 -1 -1
47 252 62 235 92 2047 -1 -1
47 474 53 141 89 1081 -1 -1
47 621 90 249 -1 -1
47 143 90 213 -1 -1
47 713 35 431 42 76 95 49 -1 -1
47 412 1 647 37 315 41 897 37 124 21 837 58 266 -1 -1
47 35 67 3 82 294 -1 -1
47 34 57 150 56 531 89 1819 -1 -1
47 239 31 325 66 185 -1 -1
47 1345 94 21 -1 -1
47 1614 35 777 55 201 40 219 45 1372 61 970 -1 -1
47 312 82 307 -1 -1
47 503 32 1324 50 1197 -1 -1
47 122 72 830 96 106 -1 -1
47 274 40 37 95 240 -1 -1
47 90 91 430 -1 -1
47 659 2 1825 64 44 22 23 35 170 64 97 -1 -1
47 82 25 749 56 633 -1 -1
47 36 34 173 91 133 -1 -1
47 120 86 495 -1 -1
47 261 57 555 53 2170 26 65 61 189 92 7 -1 -1
47 19 99 910 43 88 37 1141 13 191 73 1346 -1 -1
47 169 21 1136 37 577 47 1093 78 240 -1 -1
47 792 95 2383 49 27 11 123 13 796 73 405 -1 -1
47 252 70 1513 31 481 26 53 91 73 -1 -1
47 180 58 363 32 664 99 28 -1 -1
47 293 25 712 33 458 68 58 -1 -1
47 833 74 788 66 1454 58 163 17 240 7 290 83 52 -1 -1
47 1550 86 66 -1 -1
47 994 90 295 -1 -1
47 424 50 269 51 99 91 262 -1 -1
47 89 21 121 56 104 -1 -1
47 596 94 472 -1 -1
47 8 74 178 5 65 59 830 -1 -1
47 103 53 757 20 532 17 1294 48 69 -1 -1
47 564 10 1006 64 3383 -1 -1
48 387 60 292 2 986 41 962 11 121 19 42 67 180 -1 -1
48 565 78 954 27 795 88 63 -1 -1
48 364 15 199 74 265 -1 -1
48 1999 46 560 96 1148 -1 -1
48 320 28 1365 3 327 35 336 77 35 -1 -1
48 712 82 74 86 2258 17 442 19 237 9 501 97 353 -1 -1
48 896 32 60 76 603 -1 -1
48 221 98 804 12 1830 23 1190 45 149 25 486 90 2515 -1 -1
48 343 44 1395 95 1020 -1 -1
48 640 70 393 28 757 87 1422 -1 -1
48 557 17 835 79 393 -1 -1
48 80 60 408 11 1819 1 1221 75 891 -1 -1
48 958 78 956 61 404 46 170 60 105 15 2885 36 117 23 348 64 281 -1 -1
48 196 94 763 -1 -1
48 426 16 733 98 1767 -1 -1
48 241 37 82 23 648 14 590 9 496 36 422 84 452 -1 -1
48 111 21 40 1 690 10 1447 7 216 70 189 -1 -1
48 521 52 729 53 124 77 37 66 78 13 1501 17 151 98 135 -1 -1
48 58 5 12 36 626 65 297 95 870 -1 -1
48 1115 49 1368 11 301 61 98 -1 -1
48 2407 42 379 49 720 96 1379 -1 -1
48 986 31 5176 90 232 -1 -1
48 915 53 920 48 47 81 1289 -1 -1
48 1060 28 765 10 575 45 1310 64 1558 -1 -1
48 1824 28 169 93 862 -1 -1
48 1068 70 1466 4 488 25 581 69 628 -1 -1
48 1756 42 191 89 56 -1 -1
48 1436 58 16 65 411 5 479 45 452 67 171 -1 -1
48 1511 33 91 79 404 15 265 9 67 45 416 -1 -1
48 1213 96 27 32 146 26 66 65 483 59 741 82 287 -1 -1
48 464 69 91 86 924 -1 -1
48 2774 72 30 41 2014 86 114 -1 -1
48 894 78 62 -1 -1
48 146 59 766 81 1136 10 1415 31 80 69 146 -1 -1
48 555 47 71 80 317 -1 -1
48 224 43 17 59 1441 82 292 -1 -1
48 1324 23 324 87 145 -1 -1
48 238 39 53 0 642 94 1137 -1 -1
48 224 10 331 33 1541 40 219 61 110 -1 -1
48 187 54 594 84 348 38 191 35 201 9 257 76 61 -1 -1
48 664 14 162 33 62 85 205 -1 -1
48 625 8 464 66 321 39 149 44 107 51 158 -1 -1
48 695 71 175 96 1145 27 349 12 710 15 28 66 206 -1 -1
48 1379 22 678 15 705 94 644 -1 -1
48 91 66 17 44 249 49 734 35 719 5 50 87 461 -1 -1
48 1435 96 1344 -1 -1
48 1564 45 165 91 175 -1 -1
48 603 68 203 34 358 80 827 29 1885 42 368 58 1620 40 259 43 732 57 230 46 13 74 248 -1 -1
48 39 20 2963 43 806 74 4 -1 -1
48 686 25 421 59 390 66 160 69 269 -1 -1
48 338 10 630 56 303 69 316 -1 -1
48 139 67 118 85 1019 11 1607 39 659 34 305 81 384 -1 -1
48 475 85 188 52 1161 82 591 -1 -1
48 159 64 969 94 15 19 467 54 404 77 112 93 537 -1 -1
48 262 50 247 96 444 40 73 37 692 89 407 -1 -1
48 332 61 878 81 322 45 50 40 518 87 456 -1 -1
48 253 50 320 73 49 83 388 42 195 90 2215 -1 -1
48 181 11 500 56 778 42 1339 48 1161 88 96 -1 -1
48 101 70 2338 -1 -1
48 129 81 1004 -1 -1
48 721 88 234 94 411 1 321 53 140 35 5 34 1539 40 199 -1 -1
48 162 59 33 26 1487 9 40 94 809 -1 -1
48 297 17 548 49 1836 32 115 21 134 22 1347 85 474 -1 -1
48 725 44 60 71 143 -1 -1
48 2280 73 476 -1 -1
48 64 75 260 5 338 7 202 82 247 -1 -1
48 661 24 141 23 186 52 1299 -1 -1
48 1092 57 583 59 663 20 145 48 110 51 1313 67 137 -1 -1
48 1117 52 269 56 349 87 284 -1 -1
48 911 17 845 6 148 84 1102 -1 -1
48 273 14 329 0 952 52 160 -1 -1
48 631 6 311 22 390 38 318 39 34 1 188 63 3 -1 -1
48 425 90 461 30 100 34 642 69 1046 52 28 58 322 62 312 -1 -1
48 114 33 838 45 994 27 1822 14 327 51 268 -1 -1
48 262 30 205 43 298 60 461 -1 -1
48 229 30 142 92 167 -1 -1
48 78 26 2682 83 755 69 927 43 588 17 71 50 99 9 228 93 453 -1 -1
48 92 35 2703 56 33 13 285 68 778 -1 -1
48 1319 20 1006 80 220 72 118 70 376 25 1059 81 144 -1 -1
48 359 17 1891 70 205 -1 -1
48 155 10 6 49 223 39 184 59 822 40 210 36 652 17 192 96 1027 -1 -1
48 119 84 170 60 39 44 33 85 866 -1 -1
48 1091 72 509 81 67 79 1267 0 470 53 9 2 1240 66 143 -1 -1
48 407 11 949 56 62 -1 -1
48 957 24 37 45 123 49 3392 34 971 38 543 77 305 -1 -1
48 98 5 340 52 377 11 407 60 259 -1 -1
48 281 18 128 3 2042 81 1365 -1 -1
48 2372 29 16 64 1667 -1 -1
48 999 12 1269 90 275 -1 -1
48 55 45 253 92 1223 -1 -1
48 803 77 350 -1 -1
48 833 65 1654 94 1326 -1 -1
48 234 10 341 1 230 56 485 -1 -1
48 70 68 192 97 32 -1 -1
48 1168 42 560 7 84 64 267 82 51 -1 -1
48 1994 31 184 10 269 13 629 64 68 -1 -1
48 1579 77 261 28 68 93 2523 83 310 16 725 70 1291 -1 -1
48 338 59 351 63 150 47 636 36 384 58 256 92 56 -1 -1
48 142 97 184 77 1207 85 157 84 109 48 55 86 74 -1 -1
48 153 49 53 84 1126 91 51 68 1096 81 1053 80 531 16 266 98 534 -1 -1
48 144 39 894 96 585 -1 -1
48 278 85 1397 -1 -1
48 503 37 1330 89 189 -1 -1
48 460 5 64 31 277 22 215 61 951 0 996 79 1553 -1 -1
48 277 44 808 37 337 0 1248 91 861 -1 -1
48 343 90 287 -1 -1
48 3405 36 866 55 872 6 521 73 58 -1 -1
48 770 12 1633 90 813 -1 -1
48 1028 8 330 11 4605 59 76 -1 -1
48 796 34 678 2 470 59 1025 -1 -1
48 52 4 273 98 420 22 568 3 218 90 859 -1 -1
48 229 82 112 -1 -1
48 636 88 178 28 822 93 745 -1 -1
48 660 86 10 -1 -1
48 134 70 562 45 38 48 249 11 507 18 334 82 63 -1 -1
48 324 19 2416 23 471 75 1462 -1 -1
48 254 38 157 97 861 -1 -1
48 1663 2 303 5 1068 4 56 35 105 -1 -1
48 555 90 266 32 41 68 125 96 376 -1 -1
48 107 69 422 3 629 48 352 85 448 -1 -1
48 268 95 1742 -1 -1
48 390 82 271 35 309 22 212 27 5 28 706 -1 -1
48 768 23 527 14 726 8 159 40 581 81 78 -1 -1
48 659 12 27 72 134 -1 -1
48 676 33 857 84 629 79 126 98 1596 -1 -1
48 1159 18 280 39 427 57 1176 53 535 94 879 -1 -1
48 848 65 710 17 452 92 276 -1 -1
48 546 92 867 72 351 23 922 45 459 74 324 -1 -1
48 315 8 291 24 285 85 141 -1 -1
48 15 79 219 56 720 15 151 92 1443 -1 -1
48 1177 47 821 99 3400 -1 -1
48 73 44 2120 61 1524 59 639 62 688 77 434 -1 -1
48 90 43 547 95 1751 -1 -1
48 736 34 164 46 658 42 960 59 17 -1 -1
48 9 75 879 98 131 -1 -1
48 1174 93 283 -1 -1
48 332 12 381 11 352 76 457 -1 -1
48 240 7 1075 29 898 76 122 -1 -1
48 192 90 1 -1 -1
48 1638 52 272 47 200 69 5 -1 -1
48 41 37 25 36 360 45 205 50 543 83 121 -1 -1
48 271 6 250 58 390 -1 -1
48 384 75 134 53 213 88 167 -1 -1
48 24 64 781 13 318 83 54 -1 -1
48 1325 66 192 -1 -1
48 247 6 744 52 53 -1 -1
48 287 66 704 -1 -1
48 575 34 157 87 90 -1 -1
48 234 58 861 11 17 16 495 25 744 39 280 91 465 -1 -1
48 890 31 229 63 1786 -1 -1
48 210 20 301 52 958 -1 -1
48 67 42 1836 14 365 29 122 68 706 -1 -1
48 1748 24 576 80 1496 52 120 47 461 22 417 99 255 -1 -1
48 371 79 185 91 92 -1 -1
48 730 35 38 13 1148 9 8 61 86 -1 -1
48 1234 98 1966 -1 -1
48 70 15 205 47 644 15 377 22 147 10 700 0 1298 78 272 -1 -1
48 269 24 1040 69 177 -1 -1
48 466 44 1941 47 109 43 145 21 1583 12 20 24 19 57 419 -1 -1
48 910 55 1849 21 408 41 2350 -1 -1
48 1342 78 139 83 4 19 472 7 1532 9 680 57 496 -1 -1
48 380 50 202 84 598 -1 -1
48 1478 61 403 28 32 62 681 -1 -1
48 365 79 564 94 293 -1 -1
48 2557 18 72 28 7 12 891 79 42 -1 -1
48 2784 37 1562 65 322 30 218 29 749 3 510 99 107 -1 -1
48 310 44 1053 70 34 -1 -1
48 167 78 4 89 684 -1 -1
48 299 72 171 -1 -1
48 871 68 1190 98 221 -1 -1
48 46 55 515 78 655 -1 -1
48 2556 78 99 45 385 48 17 63 2499 22 347 91 340 -1 -1
48 282 1 1167 46 684 79 1238 -1 -1
48 1641 84 134 -1 -1
48 458 93 140 -1 -1
48 16 17 1025 39 16 5 338 33 254 11 415 45 237 -1 -1
48 5 0 2503 61 1703 72 418 -1 -1
48 204 53 265 64 189 50 56 36 471 40 138 88 1387 -1 -1
48 1171 95 458 -1 -1
48 1054 39 446 64 261 38 313 12 863 94 24 -1 -1
48 49 69 25 77 450 35 46 14 16 28 215 20 406 82 482 -1 -1
48 145 9 644 49 21 29 2104 77 141 -1 -1
48 650 41 1079 62 30 -1 -1
48 92 97 1440 -1 -1
48 158 26 30 97 182 -1 -1
48 53 45 1199 17 506 83 675 -1 -1
48 468 54 39 22 1315 65 124 21 817 14 1340 91 604 -1 -1
49 197 15 452 0 8 78 939 -1 -1
49 1171 70 1452 11 401 45 1465 -1 -1
49 386 88 1500 30 1830 1 833 26 386 80 270 -1 -1
49 238 44 595 74 806 -1 -1
49 860 98 520 25 1101 36 930 67 634 -1 -1
49 91 43 81 53 533 -1 -1
49 1326 61 41 86 186 -1 -1
49 1027 61 1231 93 137 -1 -1
49 801 87 200 71 80 10 820 44 377 50 1055 49 688 26 186 23 318 56 1865 -1 -1
49 684 88 154 21 27 59 2841 30 604 32 573 60 297 -1 -1
49 2605 4 564 71 490 -1 -1
49 182 14 436 8 241 40 401 -1 -1
49 1303 62 862 36 151 87 295 -1 -1
49 2311 19 10 99 104 50 129 54 257 82 261 83 300 48 336 36 335 75 438 -1 -1
49 1998 14 206 29 553 46 738 85 389 -1 -1
49 1258 60 738 8 649 19 244 70 1483 -1 -1
49 594 17 131 57 208 39 1757 99 1321 -1 -1
49 1774 61 56 27 10 53 1095 86 2290 -1 -1
49 1440 57 76 60 900 18 67 46 88 79 808 -1 -1
49 873 80 224 85 245 22 111 29 275 79 912 -1 -1
49 163 2 10 47 364 -1 -1
49 708 54 296 10 231 2 56 9 214 7 154 77 824 -1 -1
49 323 62 921 77 806 37 471 68 753 -1 -1
49 11 99 334 66 358 93 542 91 1153 18 1690 11 681 45 842 70 762 -1 -1
49 2536 32 689 8 819 77 77 -1 -1
49 1266 12 374 20 275 16 317 43 956 2 693 77 648 -1 -1
49 971 5 482 66 1393 -1 -1
49 214 45 131 99 456 -1 -1
49 1451 54 122 77 365 73 307 5 2827 23 48 73 1167 -1 -1
49 12 90 572 96 1759 27 566 66 393 -1 -1
49 42 37 1402 52 1357 86 288 -1 -1
49 824 97 846 74 1291 10 278 54 1792 47 1919 80 851 -1 -1
49 1727 97 463 6 515 44 403 51 1183 22 123 81 1422 -1 -1
49 687 44 21 15 1338 72 323 -1 -1
49 1467 37 337 61 1142 63 181 66 401 58 2626 15 549 17 551 91 1015 -1 -1
49 414 96 67 35 314 24 244 95 1085 -1 -1
49 915 86 55 61 634 64 85 62 80 25 110 99 1853 -1 -1
49 976 36 129 76 528 -1 -1
49 262 11 184 29 226 2 2482 72 229 -1 -1
49 828 31 27 88 665 14 6 93 192 -1 -1
49 210 80 1263 78 1915 4 513 40 1091 80 493 -1 -1
49 76 85 919 -1 -1
49 120 25 1045 92 396 -1 -1
49 66 5 1443 23 93 70 1341 -1 -1
49 378 61 481 35 450 80 23 -1 -1
49 618 26 2386 92 113 -1 -1
49 292 5 720 10 596 45 619 30 560 92 237 -1 -1
49 338 71 1095 64 549 78 1796 76 1110 29 325 47 1589 75 393 86 492 -1 -1
49 2005 87 396 1 455 6 274 10 1526 55 92 -1 -1
49 10 71 31 35 117 93 368 -1 -1
49 149 20 639 4 135 85 109 -1 -1
49 171 57 389 36 593 41 2450 23 170 43 911 24 288 60 399 -1 -1
49 1387 32 271 13 699 78 1248 -1 -1
49 1069 97 777 -1 -1
49 359 24 1090 15 1004 33 277 81 1522 -1 -1
49 638 61 349 36 717 24 373 73 106 -1 -1
49 453 26 277 31 364 11 135 95 592 -1 -1
49 255 22 1409 80 899 7 147 18 135 63 1436 -1 -1
49 346 2 319 82 762 -1 -1
49 459 52 991 74 134 56 272 83 232 -1 -1
49 2366 48 352 76 725 90 88 64 564 6 192 80 400 -1 -1
49 1127 80 1503 -1 -1
49 583 63 2647 53 40 57 614 53 1015 88 36 -1 -1
49 203 18 186 77 137 18 8 13 1513 84 60 -1 -1
49 631 47 1372 52 746 40 145 38 2025 1 88 82 191 -1 -1
49 290 98 545 23 624 87 208 38 271 28 1326 47 136 37 78 80 838 -1 -1
49 358 67 631 96 786 77 1058 72 1832 9 278 75 162 -1 -1
49 641 86 1853 19 1230 52 608 39 114 50 224 62 1831 -1 -1
49 1349 37 253 93 999 6 1025 47 120 22 2405 85 419 -1 -1
49 134 94 825 73 91 35 189 87 388 -1 -1
49 557 21 520 36 752 42 59 16 1289 94 87 -1 -1
49 705 18 850 83 741 -1 -1
49 1983 76 973 5 262 64 1122 99 606 -1 -1
49 464 63 974 41 567 81 1150 -1 -1
49 1065 52 199 31 890 12 858 55 932 -1 -1
49 682 66 223 3 248 11 290 16 134 83 665 -1 -1
49 9 3 184 41 388 82 744 -1 -1
49 582 3 55 95 83 -1 -1
49 174 18 151 79 1575 -1 -1
49 153 38 59 96 617 -1 -1
49 1084 36 12 21 517 86 672 -1 -1
49 1097 91 526 30 622 59 141 84 187 -1 -1
49 49 53 829 54 594 84 677 -1 -1
49 682 78 242 62 855 90 175 35 404 57 725 44 41 0 21 86 16 -1 -1
49 419 10 1558 86 649 -1 -1
49 122 75 794 73 482 80 1267 -1 -1
49 595 38 1090 98 28 -1 -1
49 27 54 57 3 1128 50 272 96 96 -1 -1
49 1298 94 298 44 1379 17 2985 67 297 -1 -1
49 3636 64 865 37 258 22 459 40 640 62 359 -1 -1
49 326 34 127 49 302 48 2276 96 46 -1 -1
49 1466 14 31 53 214 57 418 80 1399 -1 -1
49 2938 44 1982 52 1007 97 113 -1 -1
49 375 12 316 52 392 -1 -1
49 648 25 962 2 655 62 166 -1 -1
49 193 48 2370 97 940 -1 -1
49 1883 27 195 28 348 2 340 73 242 -1 -1
49 163 84 114 39 787 0 128 51 126 -1 -1
49 71 30 489 52 82 31 151 95 51 -1 -1
49 612 30 376 89 843 -1 -1
49 340 42 272 29 36 39 1176 24 198 0 49 33 78 -1 -1
49 106 34 552 37 224 82 15 75 652 17 210 84 880 -1 -1
49 109 87 257 97 547 17 748 12 494 75 246 -1 -1
49 211 20 224 0 1161 2 171 22 857 81 100 -1 -1
49 188 29 2392 1 420 8 1150 24 1276 23 472 -1 -1
49 1410 85 193 97 610 74 354 44 444 18 959 99 962 -1 -1
49 119 7 59 18 95 80 103 30 556 36 480 44 212 46 385 3 185 64 204 -1 -1
49 724 27 498 58 673 68 253 -1 -1
49 505 84 31 -1 -1
49 527 30 918 92 364 -1 -1
49 70 15 461 7 482 55 1410 -1 -1
49 4639 47 873 43 336 74 62 -1 -1
49 647 60 769 26 352 1 1267 32 1675 68 1288 -1 -1
49 1287 87 3630 98 604 -1 -1
49 194 34 9 97 352 -1 -1
49 1007 36 271 47 931 96 242 -1 -1
49 994 16 857 79 248 -1 -1
49 5 61 454 91 59 90 1540 77 79 20 523 44 1596 89 732 -1 -1
49 345 96 428 -1 -1
49 663 69 560 9 473 62 745 -1 -1
49 72 19 7 84 845 -1 -1
49 200 3 844 43 179 -1 -1
49 178 34 739 63 1644 24 728 91 985 -1 -1
49 852 54 964 88 144 -1 -1
49 679 55 1824 75 1724 10 124 49 1090 25 143 23 658 35 390 40 378 -1 -1
49 205 45 9 47 216 7 57 74 3174 -1 -1
49 1244 60 14 71 1504 -1 -1
49 5 46 331 6 868 82 193 -1 -1
49 418 5 353 25 77 21 37 14 337 30 628 29 157 93 903 -1 -1
49 632 94 1215 -1 -1
49 126 86 1419 15 581 25 300 6 1211 86 469 -1 -1
49 1589 29 483 59 1104 16 274 34 841 93 74 -1 -1
49 434 61 62 84 175 -1 -1
49 119 90 572 45 191 81 77 -1 -1
49 425 52 152 38 190 13 812 33 905 66 441 -1 -1
49 677 16 308 55 110 48 1130 26 43 54 468 -1 -1
49 385 0 3395 80 1022 -1 -1
49 1511 56 283 73 135 -1 -1
49 1114 53 591 66 289 29 164 91 327 27 1113 22 364 56 445 -1 -1
49 213 63 270 72 143 70 241 44 73 88 448 -1 -1
49 128 92 458 -1 -1
49 149 48 297 81 295 -1 -1
49 866 8 49 49 1 48 134 74 1255 -1 -1
49 126 53 301 26 26 32 748 27 85 31 2652 37 799 69 172 -1 -1
49 508 74 70 -1 -1
49 527 65 265 73 92 35 305 68 474 71 1242 16 328 76 819 -1 -1
49 255 27 578 44 43 59 676 64 651 -1 -1
49 627 26 148 54 301 -1 -1
49 60 60 328 82 294 -1 -1
49 72 89 1359 15 439 14 352 65 439 -1 -1
49 756 1 293 55 238 70 546 -1 -1
49 366 2 457 69 111 -1 -1
49 562 42 862 41 91 46 758 21 1849 63 383 -1 -1
49 197 79 717 21 2261 44 468 -1 -1
49 122 92 494 -1 -1
49 198 87 139 -1 -1
49 385 94 160 -1 -1
49 78 73 582 94 1535 -1 -1
49 271 96 446 89 153 27 18 62 1032 99 812 -1 -1
49 620 65 1109 29 360 50 270 51 342 -1 -1
49 734 20 245 68 298 -1 -1
49 1382 25 3297 98 38 -1 -1
49 390 90 193 -1 -1
49 549 33 111 72 231 -1 -1
49 216 99 697 -1 -1
49 56 13 273 82 37 -1 -1
49 373 83 425 -1 -1
49 9 74 1195 90 312 -1 -1
49 413 86 1089 1 36 40 39 13 285 55 21 16 754 45 1193 4 52 48 318 -1 -1
49 2134 62 753 -1 -1
49 1 45 1567 67 1761 -1 -1
49 35 89 1043 -1 -1
49 58 52 81 39 343 46 218 11 280 60 1393 -1 -1
49 238 97 1349 -1 -1
49 121 37 461 18 483 28 282 54 620 -1 -1
49 328 58 864 75 141 -1 -1
50 318 2 88 33 245 1 100 5 2462 44 1527 -1 -1
50 29 2 1773 23 14 64 402 -1 -1
50 324 28 60 63 969 -1 -1
50 174 98 1188 -1 -1
50 317 23 1104 7 635 5 318 37 319 84 36 -1 -1
50 485 27 946 35 2419 60 521 -1 -1
50 29 45 1716 11 119 34 1306 26 332 55 869 -1 -1
50 959 2 393 37 677 25 1223 98 709 -1 -1
50 2056 63 113 29 808 16 995 57 333 26 825 98 512 -1 -1
50 293 62 137 36 2727 71 563 -1 -1
50 641 60 1960 39 2272 64 488 -1 -1
50 361 92 1333 54 454 49 45 75 315 39 311 95 1042 -1 -1
50 2110 44 433 97 2975 -1 -1
50 1432 83 303 64 166 96 471 -1 -1
50 1869 29 464 65 2 86 475 37 383 59 381 61 94 71 581 -1 -1
50 103 78 1298 6 704 53 2011 12 3827 85 91 -1 -1
50 234 29 28 85 797 80 566 62 161 2 114 81 2217 -1 -1
50 1642 20 220 39 156 29 282 39 531 48 657 67 550 -1 -1
50 43 4 36 90 931 25 607 54 6 97 378 -1 -1
50 81 40 1920 87 465 31 347 30 115 62 493 -1 -1
50 579 77 623 62 1044 10 624 27 2435 10 453 14 45 29 1254 33 200 -1 -1
50 1283 81 262 41 989 20 267 94 52 -1 -1
50 1583 7 1197 25 208 55 723 -1 -1
50 168 77 937 81 366 50 1352 52 273 0 602 58 855 79 712 -1 -1
50 453 76 739 77 319 22 953 98 81 -1 -1
50 301 72 597 99 181 46 612 18 1659 31 328 -1 -1
50 441 93 1184 0 45 26 150 42 227 2 2773 53 347 -1 -1
50 103 53 99 30 126 99 695 -1 -1
50 311 87 44 46 577 96 87 -1 -1
50 234 66 278 53 55 77 25 -1 -1
50 267 29 845 91 518 -1 -1
50 458 6 353 34 163 62 168 96 451 -1 -1
50 1645 84 40 10 960 29 334 32 19 0 71 27 142 59 446 -1 -1
50 422 35 17 69 44 -1 -1
50 2490 34 476 48 987 7 1231 96 108 -1 -1
50 446 66 82 22 60 0 831 9 568 93 512 -1 -1
50 251 89 1045 59 14 93 1971 24 541 9 642 65 572 -1 -1
50 1881 54 547 31 699 25 340 52 67 -1 -1
50 607 34 694 41 348 3 71 25 220 97 212 -1 -1
50 22 60 186 0 206 43 487 96 31 -1 -1
50 717 80 653 49 1492 23 14 88 70 -1 -1
50 939 72 1393 95 522 47 35 95 878 -1 -1
50 343 45 66 32 751 44 199 18 1679 64 368 -1 -1
50 198 3 525 21 87 40 65 37 17 83 89 -1 -1
50 561 62 1577 42 156 54 143 99 467 -1 -1
50 253 67 1066 95 625 76 1144 58 374 5 30 79 751 -1 -1
50 2 73 88 7 1059 6 359 26 381 35 163 44 42 5 259 63 283 -1 -1
50 1613 95 90 63 647 50 424 98 1395 -1 -1
50 239 51 703 52 68 39 153 75 1274 -1 -1
50 487 52 804 55 178 71 681 32 1864 5 262 52 712 -1 -1
50 832 75 451 -1 -1
50 380 58 802 36 318 61 799 -1 -1
50 539 68 70 15 564 95 255 -1 -1
50 169 19 114 3 3613 37 734 -1 -1
50 791 94 700 -1 -1
50 1396 53 409 5 620 58 458 68 48 -1 -1
50 843 49 84 43 2360 88 1097 -1 -1
50 75 53 1252 81 314 71 184 60 83 51 190 85 393 -1 -1
50 501 10 358 70 766 -1 -1
50 1011 48 1479 55 76 77 518 -1 -1
50 76 19 982 29 743 88 1301 -1 -1
50 30 68 519 0 1028 78 19 32 1207 60 573 91 111 -1 -1
50 1068 19 819 30 555 61 84 -1 -1
50 270 8 828 95 680 -1 -1
50 412 90 745 12 752 92 533 -1 -1
50 766 36 104 80 499 -1 -1
50 118 66 1994 53 101 26 342 46 165 12 510 22 1457 18 1302 34 1707 -1 -1
50 426 26 35 80 494 -1 -1
50 1201 60 1043 43 906 44 432 18 281 57 2683 -1 -1
50 13 70 19 -1 -1
50 566 7 587 90 288 -1 -1
50 644 98 389 77 1345 70 180 86 89 -1 -1
50 21 62 123 9 555 39 1159 22 1040 77 828 -1 -1
50 1191 51 1067 98 1300 77 129 57 242 66 1905 57 594 41 231 52 146 40 37 23 1113 70 17 -1 -1
50 536 94 1594 63 159 47 555 35 886 69 728 -1 -1
50 212 11 573 23 1756 54 812 -1 -1
50 297 7 209 57 1103 34 744 7 267 49 322 -1 -1
50 398 53 1834 36 866 73 1280 45 989 21 706 58 63 7 5 64 817 -1 -1
50 1337 98 116 59 184 84 80 -1 -1
50 30 0 382 36 56 88 777 -1 -1
50 106 37 465 5 95 23 55 20 41 84 669 -1 -1
50 164 23 1209 93 685 -1 -1
50 155 2 1606 1 500 57 898 6 310 5 262 74 61 -1 -1
50 739 2 624 78 385 89 83 -1 -1
50 670 62 550 55 513 79 1684 -1 -1
50 219 25 18 1 412 62 1516 16 538 6 557 17 88 5 74 28 45 -1 -1
50 300 51 1045 62 97 50 1146 35 62 17 80 94 559 -1 -1
50 256 78 45 26 222 15 695 43 40 -1 -1
50 1276 94 521 35 304 45 210 87 386 -1 -1
50 987 9 407 92 669 -1 -1
50 437 11 1330 88 93 -1 -1
50 851 12 475 63 2558 -1 -1
50 220 12 1273 82 835 -1 -1
50 692 77 673 53 1779 71 207 54 694 23 740 59 136 22 534 46 1775 -1 -1
50 190 80 756 18 416 39 1445 35 745 29 652 43 759 -1 -1
50 876 1 912 54 629 30 197 52 594 79 1382 -1 -1
50 476 30 362 70 1137 74 418 58 107 97 1034 -1 -1
50 43 28 170 31 689 52 320 -1 -1
50 287 0 804 63 996 45 644 16 1393 94 1021 -1 -1
50 1482 36 753 52 226 77 223 -1 -1
50 598 79 861 53 450 65 1090 50 762 71 94 -1 -1
50 89 73 241 62 284 25 146 33 565 84 1192 -1 -1
50 24 64 147 6 17 30 1675 8 708 14 584 92 620 -1 -1
50 2124 14 65 72 563 -1 -1
50 99 42 162 18 582 79 771 70 559 23 1099 7 141 21 101 38 58 39 433 8 1802 76 626 -1 -1
50 139 22 193 0 998 76 262 -1 -1
50 491 13 1033 60 605 -1 -1
50 3366 45 144 46 88 80 3 -1 -1
50 984 95 197 38 1198 13 1586 3 29 16 909 72 591 -1 -1
50 5 89 167 29 776 60 297 56 704 94 313 -1 -1
50 1131 64 1176 2 48 82 106 -1 -1
50 152 58 943 48 862 3 33 35 1131 38 146 20 43 68 915 -1 -1
50 361 99 446 -1 -1
50 658 68 211 0 70 31 525 46 151 -1 -1
50 530 28 838 29 1506 40 1162 22 272 91 117 -1 -1
50 700 24 1155 58 115 54 213 95 130 -1 -1
50 48 58 410 2 729 70 118 -1 -1
50 177 59 265 5 879 0 329 18 1287 68 255 -1 -1
50 498 86 664 23 593 62 484 94 270 -1 -1
50 299 81 1073 54 363 93 2104 -1 -1
50 814 18 154 30 289 72 1424 -1 -1
50 462 23 20 91 259 -1 -1
50 70 15 165 45 52 10 677 8 350 38 1081 9 499 7 417 77 270 -1 -1
50 151 25 167 39 279 60 688 51 244 41 1975 21 224 31 1046 50 191 -1 -1
50 2 28 920 48 1420 21 65 7 323 90 39 -1 -1
50 542 25 101 24 79 61 189 73 201 -1 -1
50 889 12 104 16 99 43 1432 48 1290 -1 -1
50 36 83 1604 -1 -1
50 193 65 1024 80 355 39 436 60 434 22 294 96 711 -1 -1
50 12 39 23 98 103 30 342 35 695 95 1433 -1 -1
50 261 90 1755 -1 -1
50 108 27 576 71 1367 -1 -1
50 107 16 1785 79 1076 -1 -1
50 205 97 147 -1 -1
50 50 43 105 9 113 68 144 -1 -1
50 440 19 584 28 458 38 47 8 672 67 687 -1 -1
50 360 93 1246 19 966 9 564 22 2117 87 1245 -1 -1
50 815 71 105 91 52 86 519 73 465 2 305 59 37 64 344 -1 -1
50 601 3 366 81 343 -1 -1
50 578 48 881 76 977 -1 -1
50 1087 3 2259 25 985 64 600 36 92 39 1118 32 340 43 5 -1 -1
50 860 90 1151 -1 -1
50 1284 38 189 21 1050 9 1567 60 467 -1 -1
50 643 81 321 65 436 23 1325 12 447 68 1264 -1 -1
50 536 48 587 29 574 37 1295 16 1460 14 890 58 1030 -1 -1
50 41 77 1186 -1 -1
50 1026 90 421 -1 -1
50 875 92 1091 1 294 79 764 18 499 2 446 72 2066 -1 -1
50 208 5 198 45 16 -1 -1
50 1374 23 224 90 394 -1 -1
50 1224 94 148 -1 -1
50 300 3 53 60 386 99 167 -1 -1
50 932 52 442 46 385 76 634 -1 -1
50 1334 74 234 26 343 88 478 -1 -1
50 36 30 328 52 854 80 272 -1 -1
50 1825 71 1763 98 924 30 418 68 55 44 201 88 628 -1 -1
50 1428 13 131 41 1939 1 172 14 46 5 667 32 1027 -1 -1
50 1613 86 52 23 4389 68 64 -1 -1
50 185 34 813 57 355 9 451 52 5 28 145 14 712 6 543 31 887 1 476 63 1156 -1 -1
50 167 38 744 28 139 83 2748 -1 -1
50 224 4 1453 75 552 -1 -1
50 844 57 421 86 1290 87 765 29 251 91 750 -1 -1
50 269 64 237 68 2062 1 679 7 132 91 645 -1 -1
50 113 74 10 62 1044 52 1034 48 154 88 1124 -1 -1
50 1708 57 1756 51 963 16 329 80 4300 -1 -1
50 68 43 112 97 2786 -1 -1
50 399 5 150 20 1423 9 158 34 445 63 34 -1 -1
50 377 19 407 58 1077 1 416 34 183 61 189 -1 -1
50 866 92 520 -1 -1
50 444 36 508 30 1338 16 94 84 475 -1 -1
50 675 12 157 35 314 46 19 55 1517 87 128 -1 -1
50 2053 9 678 56 238 78 28 -1 -1
50 819 33 468 24 1116 74 398 -1 -1
50 721 43 66 82 175 -1 -1
50 437 76 671 41 630 42 397 74 1584 -1 -1
50 2177 89 2813 41 2122 18 63 30 1009 85 264 -1 -1
50 298 45 489 23 696 61 231 -1 -1
50 22 37 127 0 973 74 1491 -1 -1
50 1198 27 494 91 279 -1 -1
50 883 56 1205 77 320 -1 -1
50 679 73 308 52 132 66 55 84 675 -1 -1
50 1898 78 787 -1 -1
50 1431 17 133 99 461 -1 -1
50 533 93 40 -1 -1
50 554 66 173 96 1259 -1 -1
50 832 65 467 87 1376 -1 -1
50 549 30 544 74 86 49 318 62 1176 15 51 38 467 72 256 -1 -1
50 266 27 58 73 1002 -1 -1
50 733 51 317 25 23 8 951 50 308 -1 -1
50 277 63 66 37 1255 91 1254 -1 -1
50 713 84 55 1 402 83 169 -1 -1
50 61 13 314 18 496 37 82 42 308 -1 -1
50 154 97 1861 -1 -1
50 193 96 44 -1 -1
50 214 21 229 8 1166 53 459 -1 -1
50 227 46 27 88 407 85 226 42 5 81 358 -1 -1
50 913 46 47 68 712 3 581 8 1114 44 1145 81 910 -1 -1
50 128 31 229 97 419 -1 -1
50 28 5 290 72 1697 -1 -1
50 345 32 14 91 101 -1 -1
50 1142 15 846 17 60 8 1428 98 317 -1 -1
50 1063 15 304 59 248 -1 -1
51 930 91 752 75 324 96 532 -1 -1
51 53 94 50 57 230 1 140 18 46 90 1036 -1 -1
51 612 21 452 70 1085 48 663 85 43 -1 -1
51 248 50 814 7 158 59 273 13 196 44 1014 93 212 -1 -1
51 180 52 253 74 520 -1 -1
51 270 8 2508 23 1019 30 756 85 1670 -1 -1
51 761 48 2856 30 2066 10 936 39 651 67 1019 -1 -1
51 2560 46 94 53 775 33 174 15 1103 9 539 57 844 -1 -1
51 256 1 963 67 696 1 212 50 195 21 1224 64 1986 -1 -1
51 875 28 416 14 1755 28 150 63 961 -1 -1
51 162 90 214 -1 -1
51 182 91 137 -1 -1
51 897 99 110 -1 -1
51 810 44 1694 24 587 73 979 -1 -1
51 127 65 487 5 412 11 284 10 7 25 434 86 273 -1 -1
51 273 47 277 41 251 16 63 4 956 5 1684 16 102 86 152 -1 -1
51 493 45 1027 25 1006 68 1026 -1 -1
51 1938 6 366 1 60 16 1185 4 551 0 211 -1 -1
51 174 53 309 20 2024 53 26 -1 -1
51 696 74 697 5 795 9 93 65 99 -1 -1
51 1203 15 740 23 32 75 156 -1 -1
51 226 25 29 69 1085 -1 -1
51 629 80 334 70 1692 92 2034 -1 -1
51 430 62 129 22 343 12 177 34 103 80 2282 -1 -1
51 91 65 1006 43 196 72 54 8 990 55 1911 9 512 20 1361 27 136 54 1113 -1 -1
51 963 50 663 94 314 -1 -1
51 1253 38 584 62 798 7 188 43 559 8 421 10 1695 88 484 -1 -1
51 1235 48 534 23 834 26 527 63 808 -1 -1
51 359 41 687 32 814 87 1033 -1 -1
51 2087 6 246 75 533 63 388 33 28 67 17 -1 -1
51 553 9 442 17 451 93 1532 -1 -1
51 808 70 997 8 643 42 198 -1 -1
51 382 83 587 62 1151 76 177 83 165 62 114 27 801 24 530 59 85 -1 -1
51 158 89 330 64 156 94 615 41 645 44 333 50 574 42 1179 24 1320 91 354 -1 -1
51 406 5 245 26 421 46 523 20 1147 31 581 1 87 81 428 -1 -1
51 287 14 548 29 611 39 188 -1 -1
51 3 96 873 17 45 79 1328 -1 -1
51 200 54 377 47 134 69 1231 45 1855 8 782 86 1886 -1 -1
51 421 55 691 37 56 57 1238 -1 -1
51 266 81 1129 19 182 32 304 4 466 96 486 -1 -1
51 652 80 1625 85 105 4 385 76 1550 -1 -1
51 2639 60 582 26 42 39 651 64 248 -1 -1
51 293 12 224 15 1061 74 316 -1 -1
51 511 92 1244 88 900 94 489 61 726 64 8 75 659 40 356 17 301 97 1461 -1 -1
51 905 48 525 5 524 62 1096 -1 -1
51 106 27 803 37 1 70 341 98 441 -1 -1
51 246 34 3 24 710 17 157 98 98 -1 -1
51 574 5 952 45 233 25 491 12 1862 59 294 -1 -1
51 1878 61 639 81 341 -1 -1
51 593 46 1714 47 876 61 1129 72 971 -1 -1
51 1003 71 1615 86 694 -1 -1
51 1437 29 173 0 597 62 686 -1 -1
51 147 92 437 83 402 48 790 29 4134 60 5 -1 -1
51 35 70 721 9 626 57 211 24 911 66 248 -1 -1
51 155 66 1815 37 353 11 1706 40 589 -1 -1
51 166 14 1293 54 867 81 581 -1 -1
51 540 67 489 71 513 9 502 79 294 -1 -1
51 283 48 297 7 300 13 851 31 27 90 272 -1 -1
51 944 37 644 0 2460 9 282 66 1228 -1 -1
51 89 47 231 57 2277 24 302 34 79 2 976 93 880 -1 -1
51 36 90 1098 45 644 43 18 34 414 11 40 67 928 -1 -1
51 855 25 175 46 123 54 411 -1 -1
51 2089 30 134 71 1202 5 1675 34 228 37 872 86 104 -1 -1
51 91 32 2740 30 840 52 724 -1 -1
51 839 78 17 73 351 71 484 84 628 50 353 40 756 5 262 82 11 -1 -1
51 7 25 61 43 135 72 774 -1 -1
51 859 96 299 -1 -1
51 1290 31 302 61 100 -1 -1
51 203 24 156 55 789 -1 -1
51 1352 28 117 95 612 -1 -1
51 152 54 586 55 1565 28 63 64 1242 -1 -1
51 74 38 488 20 3706 35 81 50 440 42 540 73 681 -1 -1
51 486 64 659 52 281 46 152 57 1410 62 386 20 1398 14 249 75 925 -1 -1
51 208 25 71 6 24 35 436 49 513 75 589 -1 -1
51 776 29 872 83 1097 -1 -1
51 592 96 168 -1 -1
51 243 58 223 66 542 80 1150 -1 -1
51 775 90 1308 92 599 25 316 13 41 48 907 61 3 -1 -1
51 1295 17 403 63 81 -1 -1
51 1212 61 25 72 126 94 375 -1 -1
51 894 98 79 18 27 6 285 31 768 74 15 -1 -1
51 1670 30 404 77 1643 62 254 15 1353 18 1308 66 607 -1 -1
51 731 40 435 23 290 14 81 86 10 -1 -1
51 1938 97 7 10 330 47 886 69 1133 41 220 90 211 -1 -1
51 491 59 618 70 1157 36 408 76 674 -1 -1
51 423 24 28 81 451 -1 -1
51 422 66 69 30 988 67 746 40 351 99 3 -1 -1
51 803 29 80 16 2122 11 311 84 377 -1 -1
51 4 5 600 96 1129 -1 -1
51 1542 57 434 65 137 21 1087 85 726 36 527 4 69 85 346 -1 -1
51 418 37 969 33 178 90 284 -1 -1
51 753 88 456 80 695 46 455 2 16 79 728 -1 -1
51 739 48 1142 13 221 3 485 4 480 15 103 58 726 -1 -1
51 481 60 218 95 279 18 1619 5 988 46 825 2 392 12 417 78 140 -1 -1
51 47 22 3 86 2074 -1 -1
51 1132 26 135 51 879 3 224 81 376 -1 -1
51 23 30 762 88 1082 -1 -1
51 355 32 158 11 869 33 73 5 1414 98 820 -1 -1
51 273 67 69 16 661 13 2127 33 404 31 118 25 83 72 766 -1 -1
51 367 25 938 3 1672 4 140 10 260 43 229 -1 -1
51 846 8 290 89 121 -1 -1
51 86 73 300 -1 -1
51 588 77 215 55 924 61 350 4 127 17 14 61 106 -1 -1
51 438 2 566 28 14 59 126 1 1897 61 77 20 863 67 426 -1 -1
51 456 15 454 39 430 49 2110 36 484 10 431 26 86 78 506 -1 -1
51 56 80 200 52 441 82 867 -1 -1
51 526 76 234 43 175 18 148 74 335 -1 -1
51 12 34 272 18 1160 78 1705 -1 -1
51 169 21 338 92 410 -1 -1
51 180 71 647 -1 -1
51 254 22 1723 4 1192 99 665 -1 -1
51 918 44 136 10 656 4 15 55 98 -1 -1
51 405 26 657 24 14 67 237 -1 -1
51 969 65 5 23 392 9 105 73 232 86 483 -1 -1
51 820 20 689 2 1085 54 531 89 775 -1 -1
51 182 47 40 12 306 58 1291 -1 -1
51 926 27 322 17 223 13 558 14 332 32 146 -1 -1
51 192 81 1234 47 317 95 363 -1 -1
51 490 71 229 13 121 41 1372 83 90 -1 -1
51 1147 2 349 27 2507 16 645 6 150 62 706 -1 -1
51 425 41 37 78 703 -1 -1
51 330 68 80 19 432 43 129 16 1816 74 701 -1 -1
51 560 59 8 61 476 91 870 -1 -1
51 31 78 658 36 120 29 903 58 374 -1 -1
51 434 39 1188 60 881 -1 -1
51 71 81 329 -1 -1
51 2761 83 174 96 649 52 49 41 70 19 78 17 1185 78 36 -1 -1
51 122 52 574 12 278 28 41 43 699 35 84 39 343 90 727 -1 -1
51 23 68 743 64 156 86 382 -1 -1
51 1033 40 1199 54 492 45 132 75 63 -1 -1
51 718 27 133 21 577 60 868 34 67 49 427 39 961 58 429 -1 -1
51 2693 27 1069 3 52 16 265 61 71 25 1413 58 1013 -1 -1
51 885 76 390 55 839 59 303 80 3236 -1 -1
51 28 8 581 38 233 74 235 43 489 47 700 89 1359 -1 -1
51 233 38 489 47 34 66 40 -1 -1
51 774 64 517 80 473 -1 -1
51 875 1 1411 57 995 50 595 36 33 32 22 19 1245 99 1739 -1 -1
51 522 76 21 23 108 10 1551 63 374 -1 -1
51 174 73 452 0 339 72 1316 42 1183 92 926 -1 -1
51 1308 62 873 57 1390 48 501 2 189 81 217 -1 -1
51 965 52 15 22 934 76 356 -1 -1
51 59 31 1 4 65 46 600 -1 -1
51 798 2 684 62 644 87 147 -1 -1
51 207 46 118 51 4404 81 264 -1 -1
51 774 95 32 -1 -1
51 1099 97 880 -1 -1
51 42 13 1523 78 11 58 1468 87 338 -1 -1
51 1435 79 143 26 366 40 137 61 1222 -1 -1
51 176 96 86 -1 -1
51 36 66 1029 76 66 21 5 4 755 36 119 22 40 99 129 -1 -1
51 485 70 944 28 719 72 179 -1 -1
51 1013 78 503 87 249 -1 -1
51 89 55 328 61 9 21 870 16 947 40 18 21 177 17 577 74 574 -1 -1
51 35 73 427 75 53 2 284 51 145 41 269 33 455 89 244 -1 -1
51 736 90 730 10 63 81 342 -1 -1
51 297 37 484 70 500 -1 -1
51 411 86 43 51 506 2 170 51 619 47 295 74 298 -1 -1
51 231 25 145 78 876 -1 -1
51 8 90 593 98 42 -1 -1
51 183 62 345 29 497 59 84 99 427 -1 -1
51 451 28 671 64 470 -1 -1
51 100 56 381 12 781 97 657 -1 -1
51 1090 56 120 5 936 15 480 3 578 39 387 52 869 -1 -1
51 519 34 295 32 240 80 184 -1 -1
51 303 15 297 45 138 94 1008 -1 -1
51 44 81 22 31 1274 20 2335 3 881 46 54 49 417 36 1082 81 9 -1 -1
51 312 90 2025 -1 -1
51 42 84 61 51 136 57 1615 70 156 99 1744 -1 -1
51 86 79 544 48 12 58 100 21 276 91 486 -1 -1
51 811 54 772 27 1109 38 107 40 686 71 184 -1 -1
51 29 4 481 96 1186 -1 -1
51 144 14 975 91 2773 -1 -1
51 612 46 607 20 125 35 455 40 487 47 98 51 74 50 358 18 772 97 1055 -1 -1
51 88 40 377 65 612 -1 -1
51 315 41 1974 89 272 -1 -1
51 379 82 205 60 504 16 14 7 61 93 439 -1 -1
51 1473 73 500 -1 -1
51 1195 91 359 -1 -1
51 183 23 1454 1 525 76 230 -1 -1
51 1855 52 352 24 180 48 1284 83 261 -1 -1
51 348 10 417 37 123 11 604 84 66 -1 -1
51 50 39 441 43 178 17 411 32 852 10 154 98 562 -1 -1
51 1562 77 1755 70 61 6 537 14 245 73 306 -1 -1
51 868 69 327 96 392 -1 -1
51 293 74 2347 76 1139 6 200 76 385 -1 -1
51 123 87 2081 -1 -1
51 655 38 604 48 436 15 50 80 230 -1 -1
51 85 56 218 86 322 77 1125 52 545 6 56 58 383 -1 -1
51 251 54 54 92 28 -1 -1
51 150 19 431 13 289 4 31 41 32 -1 -1
51 155 16 832 43 745 21 442 36 768 31 999 23 745 9 1 5 370 19 177 81 415 -1 -1
51 761 39 115 52 73 67 150 -1 -1
51 16 29 152 34 886 65 1022 5 922 95 106 -1 -1
51 256 22 196 99 1366 -1 -1
51 264 7 534 30 756 86 281 -1 -1
51 734 69 146 -1 -1
51 58 6 1825 19 13 47 1011 41 88 87 480 -1 -1
51 207 56 102 40 932 12 3358 54 16 -1 -1
51 573 36 131 4 143 13 78 81 634 -1 -1
51 465 41 319 88 164 -1 -1
51 64 12 84 65 389 -1 -1
51 282 32 1220 72 58 39 1461 92 13 -1 -1
51 773 9 75 86 729 -1 -1
51 27 89 1874 -1 -1
51 87 87 1707 -1 -1
51 307 76 184 40 991 15 204 64 716 -1 -1
51 136 35 1409 80 717 -1 -1
51 994 19 955 20 1203 79 785 -1 -1
51 106 30 439 83 43 -1 -1
51 2431 85 361 94 1671 -1 -1
51 747 15 1336 89 189 -1 -1
52 575 82 311 42 352 83 897 95 367 59 947 61 95 16 127 96 1295 -1 -1
52 294 71 516 45 265 60 10 28 202 14 897 82 1203 -1 -1
52 337 9 480 92 1211 -1 -1
52 139 53 560 35 988 33 87 23 728 78 197 -1 -1
52 296 29 23 40 362 1 1509 86 144 -1 -1
52 386 86 435 80 1597 34 274 58 1204 64 1555 -1 -1
52 306 29 1611 61 134 96 296 -1 -1
52 194 74 671 -1 -1
52 1322 72 162 70 29 19 1 11 233 62 1851 -1 -1
52 381 41 827 92 287 78 108 53 446 63 1531 39 996 97 310 -1 -1
52 44 97 1052 73 903 31 4 0 148 32 338 38 115 11 270 64 193 -1 -1
52 43 44 1279 65 105 -1 -1
52 744 38 358 52 3002 30 427 78 73 -1 -1
52 144 8 244 29 248 41 56 68 140 -1 -1
52 1252 3 474 82 123 -1 -1
52 2091 92 771 21 838 60 321 -1 -1
52 77 92 312 48 1068 64 758 98 89 -1 -1
52 969 12 491 62 706 -1 -1
52 819 51 1422 94 179 92 54 91 1246 49 667 57 642 93 555 98 1370 12 811 99 106 -1 -1
52 1824 2 342 14 705 25 403 44 435 -1 -1
52 576 99 169 32 726 93 1508 -1 -1
52 220 60 129 63 1423 52 2 6 2036 67 510 -1 -1
52 1953 13 2449 10 980 5 138 6 1038 27 292 79 869 -1 -1
52 699 91 752 53 863 3 445 72 125 -1 -1
52 379 14 401 54 477 84 1600 93 377 80 284 69 73 84 916 94 90 -1 -1
52 561 70 684 52 127 93 198 -1 -1
52 568 68 465 32 244 24 345 5 38 95 1417 -1 -1
52 144 62 163 37 122 46 18 33 602 35 1468 97 77 -1 -1
52 1073 71 172 35 654 40 186 24 204 78 921 -1 -1
52 555 68 73 19 817 52 788 82 681 -1 -1
52 599 47 908 18 807 24 660 68 255 -1 -1
52 713 58 569 68 365 -1 -1
52 622 1 493 70 1257 -1 -1
52 641 47 1279 34 359 51 871 29 591 94 326 -1 -1
52 703 88 93 2 1591 29 124 76 1683 -1 -1
52 77 63 2015 45 1060 90 53 -1 -1
52 1846 41 1309 80 446 90 312 84 155 46 119 6 1515 18 1313 14 199 90 117 -1 -1
52 24 41 763 57 92 79 508 -1 -1
52 654 17 26 34 110 42 247 67 593 34 397 94 1805 -1 -1
52 397 63 334 72 657 -1 -1
52 435 82 877 77 68 60 624 81 584 40 284 14 1078 48 701 -1 -1
52 1400 48 616 83 91 -1 -1
52 45 17 461 1 197 66 383 -1 -1
52 244 36 483 33 146 73 909 -1 -1
52 35 1 638 77 1501 -1 -1
52 1212 10 430 90 294 -1 -1
52 123 4 657 56 1499 -1 -1
52 573 0 412 28 2061 29 775 66 666 -1 -1
52 316 21 467 50 98 24 103 61 117 34 714 27 1900 85 556 -1 -1
52 876 51 409 10 2228 57 678 -1 -1
52 338 26 962 79 170 14 1379 92 413 -1 -1
52 297 65 330 69 719 -1 -1
52 68 42 63 79 214 -1 -1
52 1036 11 325 77 43 -1 -1
52 35 97 412 -1 -1
52 924 12 275 7 112 11 940 15 661 5 431 60 79 -1 -1
52 2315 27 951 88 57 -1 -1
52 126 3 564 29 2 67 233 10 681 47 688 14 153 18 1304 1 2351 50 386 -1 -1
52 1107 46 44 49 1241 94 5 -1 -1
52 685 58 1520 5 1096 90 1960 -1 -1
52 1024 94 193 32 241 25 460 55 918 -1 -1
52 902 2 673 54 1488 6 605 53 540 85 755 -1 -1
52 255 25 90 96 516 -1 -1
52 1815 63 504 51 1098 74 255 51 634 67 857 15 756 50 1519 78 473 -1 -1
52 325 11 869 90 343 -1 -1
52 51 17 1017 19 1218 10 830 3 536 32 1040 -1 -1
52 181 89 298 -1 -1
52 276 65 651 15 317 51 515 -1 -1
52 1168 40 324 21 373 29 222 64 954 -1 -1
52 1203 49 3193 22 349 25 463 53 446 30 176 78 345 -1 -1
52 949 85 910 38 300 32 45 39 2218 14 321 49 527 7 713 78 1670 -1 -1
52 175 56 66 3 144 33 1099 -1 -1
52 981 93 157 81 84 23 422 14 80 3 1147 76 198 -1 -1
52 1761 14 265 50 157 20 1097 68 994 95 2086 -1 -1
52 779 28 209 98 1538 -1 -1
52 47 10 680 58 349 -1 -1
52 411 56 974 98 984 -1 -1
52 283 47 1049 38 178 9 169 60 564 -1 -1
52 1010 42 460 17 82 77 659 99 1482 -1 -1
52 108 33 251 41 685 79 398 -1 -1
52 474 33 82 45 119 4 150 97 364 -1 -1
52 518 24 44 10 113 99 15 -1 -1
52 68 61 926 80 40 -1 -1
52 20 79 818 41 1280 21 292 39 1229 76 593 -1 -1
52 274 86 900 -1 -1
52 750 48 740 5 1928 94 472 -1 -1
52 714 85 231 86 340 -1 -1
52 350 65 562 79 1188 28 230 20 333 25 582 83 353 -1 -1
52 1082 35 827 45 78 92 223 -1 -1
52 806 43 389 52 629 -1 -1
52 376 37 127 1 301 19 824 65 687 -1 -1
52 277 1 147 7 498 52 829 9 1996 81 60 -1 -1
52 638 17 214 10 46 5 936 91 1458 -1 -1
52 578 15 363 9 284 56 936 -1 -1
52 695 30 11 19 28 72 358 0 266 70 1167 83 698 -1 -1
52 139 18 726 40 324 66 3254 -1 -1
52 371 83 107 39 9 20 182 66 1620 -1 -1
52 35 29 334 4 525 15 2940 79 664 -1 -1
52 152 87 717 8 331 90 452 -1 -1
52 39 21 420 68 1015 55 1457 22 1230 52 223 19 192 86 1472 -1 -1
52 1381 96 1004 13 421 62 509 52 981 53 566 51 1222 43 441 52 66 -1 -1
52 3441 99 1103 54 351 18 22 85 238 -1 -1
52 139 12 1113 51 2926 91 34 -1 -1
52 5711 89 1038 -1 -1
52 355 34 466 97 637 -1 -1
52 289 53 116 59 966 99 68 -1 -1
52 134 69 115 60 1374 63 113 25 218 31 896 4 922 93 1009 -1 -1
52 797 88 255 -1 -1
52 1141 96 642 -1 -1
52 342 43 278 22 111 21 354 46 1576 82 1100 -1 -1
52 184 80 462 -1 -1
52 521 54 1395 98 653 -1 -1
52 426 50 84 33 577 55 825 95 471 -1 -1
52 6374 19 235 76 961 -1 -1
52 13 57 1114 28 93 44 475 69 1274 27 28 24 1233 65 246 -1 -1
52 1124 42 1079 12 11 89 90 -1 -1
52 350 62 870 12 2980 69 219 -1 -1
52 1456 60 157 56 324 5 60 47 74 -1 -1
52 156 98 126 -1 -1
52 107 20 204 21 1731 74 149 -1 -1
52 1072 10 306 37 376 16 254 49 429 -1 -1
52 15 0 1714 23 916 98 348 -1 -1
52 137 11 24 83 17 -1 -1
52 874 21 1289 82 2564 -1 -1
52 158 58 659 70 527 -1 -1
52 673 73 138 62 675 46 909 97 214 -1 -1
52 617 51 218 30 20 75 34 51 754 20 140 64 111 -1 -1
52 467 46 150 57 354 78 887 -1 -1
52 837 98 389 41 469 97 489 -1 -1
52 377 78 592 53 1 37 688 41 14 77 806 -1 -1
52 564 89 277 12 1083 23 586 83 425 -1 -1
52 468 19 575 42 146 28 207 64 676 -1 -1
52 848 57 1470 79 66 -1 -1
52 193 24 386 36 146 30 236 53 26 -1 -1
52 294 81 361 22 1168 28 730 18 587 34 177 -1 -1
52 366 2 294 17 222 90 209 -1 -1
52 21 42 688 44 13 48 91 -1 -1
52 592 94 379 -1 -1
52 2077 24 12 8 475 82 757 -1 -1
52 579 44 714 89 764 -1 -1
52 23 12 29 44 914 2 159 53 1748 56 579 -1 -1
52 152 29 886 10 580 84 316 -1 -1
52 136 53 142 89 25 -1 -1
52 875 89 5 43 736 14 125 8 885 1 722 26 9 11 11 15 149 68 196 -1 -1
52 120 68 18 2 41 95 673 -1 -1
52 244 81 1203 -1 -1
52 555 79 797 44 99 85 1164 92 133 -1 -1
52 119 68 1171 95 1088 -1 -1
52 170 45 92 38 466 32 1605 41 236 -1 -1
52 1883 91 237 35 1045 2 1079 36 145 -1 -1
52 474 60 164 17 250 54 53 7 2399 70 264 -1 -1
52 260 21 261 27 3920 84 53 -1 -1
52 181 79 105 -1 -1
52 295 64 937 54 232 24 200 55 883 71 338 -1 -1
52 450 30 584 75 14 -1 -1
52 750 15 674 46 45 19 262 28 1307 57 263 95 1024 -1 -1
52 123 56 816 63 1029 41 170 21 742 53 970 -1 -1
52 23 97 10 -1 -1
52 934 42 236 95 51 -1 -1
52 2263 1 639 2 320 79 1170 -1 -1
52 440 45 117 21 771 69 702 31 143 43 232 60 498 -1 -1
52 28 79 259 68 246 28 330 21 986 55 1061 -1 -1
52 1448 27 563 65 78 -1 -1
52 1148 38 188 10 29 97 14 -1 -1
52 298 51 1049 20 2575 54 1 22 163 14 602 55 206 -1 -1
52 456 93 701 20 533 60 2346 72 1639 -1 -1
52 167 5 1172 64 67 53 338 61 305 77 1018 -1 -1
52 655 22 172 44 169 46 1100 85 67 -1 -1
52 439 84 775 92 201 85 157 95 89 -1 -1
52 499 98 207 -1 -1
52 247 36 333 89 28 -1 -1
52 2700 41 805 44 1002 71 2943 -1 -1
52 277 45 83 25 187 65 1026 -1 -1
52 360 41 326 40 460 1 965 25 1722 19 484 0 686 57 424 -1 -1
52 815 96 161 -1 -1
52 898 42 766 80 1272 -1 -1
52 291 45 1173 88 263 -1 -1
52 203 78 1364 32 890 81 103 22 461 79 250 -1 -1
52 379 9 1184 84 686 -1 -1
52 230 66 299 88 406 -1 -1
52 948 69 1177 50 521 63 175 25 429 36 8 17 200 47 785 -1 -1
52 616 83 133 10 500 76 74 86 513 -1 -1
52 70 74 96 72 82 69 290 93 966 -1 -1
52 2264 25 667 23 34 33 479 -1 -1
52 874 36 78 12 3277 96 14 -1 -1
52 119 40 623 70 356 80 115 -1 -1
52 106 36 79 34 2244 10 10 77 180 -1 -1
52 67 42 345 56 404 33 1554 19 1323 25 886 11 1130 67 213 -1 -1
52 558 0 1061 37 747 10 71 49 804 -1 -1
52 49 22 1376 99 715 -1 -1
52 1939 10 589 71 259 -1 -1
52 36 53 543 45 319 72 749 -1 -1
52 600 10 247 14 2792 98 476 -1 -1
52 219 6 1529 62 362 18 229 41 129 21 80 17 855 68 387 -1 -1
52 1061 64 980 91 831 -1 -1
52 1303 36 176 92 320 -1 -1
52 390 44 813 91 517 -1 -1
52 699 88 393 66 213 77 1617 -1 -1
52 757 72 240 52 1775 60 132 79 328 -1 -1
53 34 7 610 47 579 43 3880 33 57 47 618 74 534 -1 -1
53 30 27 689 94 860 -1 -1
53 1327 6 856 24 8 87 463 -1 -1
53 183 62 167 81 81 -1 -1
53 39 16 212 83 88 -1 -1
53 1107 12 95 9 210 53 309 -1 -1
53 337 78 705 40 442 16 31 59 172 78 925 -1 -1
53 968 84 85 57 622 54 39 13 82 80 276 -1 -1
53 212 17 344 35 276 60 2042 -1 -1
53 374 35 126 11 2627 26 718 17 763 38 416 -1 -1
53 697 11 132 52 70 4 683 63 431 -1 -1
53 110 17 804 69 129 31 755 85 170 -1 -1
53 459 61 484 63 143 30 1366 15 697 9 132 60 985 -1 -1
53 114 29 1233 37 29 80 323 1 107 72 179 -1 -1
53 122 76 680 74 142 41 738 39 828 62 1682 -1 -1
53 684 61 37 88 320 79 174 13 569 5 1285 80 807 -1 -1
53 401 9 254 24 118 20 55 84 418 -1 -1
53 612 41 121 96 1584 79 908 26 696 46 561 14 291 32 1483 -1 -1
53 112 25 136 85 181 61 767 26 2664 83 1612 -1 -1
53 279 74 114 70 82 53 542 62 407 66 75 -1 -1
53 255 14 254 59 434 -1 -1
53 3143 13 1023 35 374 70 886 -1 -1
53 7 47 399 65 107 38 123 60 221 -1 -1
53 1023 68 2242 54 1221 83 198 -1 -1
53 156 43 163 26 332 35 725 47 1838 83 771 -1 -1
53 801 73 4 82 207 92 362 62 447 46 220 20 851 35 220 -1 -1
53 17 30 49 37 376 43 214 16 876 37 950 38 352 94 183 -1 -1
53 1942 26 100 54 661 83 197 -1 -1
53 272 75 33 72 494 40 1592 71 1204 -1 -1
53 1739 59 1377 74 1486 -1 -1
53 700 77 1411 25 310 71 1124 95 71 -1 -1
53 479 42 1141 24 2047 46 326 92 488 -1 -1
53 48 27 536 87 308 -1 -1
53 375 94 803 82 1024 92 1551 88 41 5 553 86 812 -1 -1
53 229 81 10 41 215 42 572 96 640 -1 -1
53 965 21 3895 38 2308 39 112 79 68 -1 -1
53 1894 7 1503 24 959 18 248 99 138 -1 -1
53 306 95 50 51 152 24 500 98 358 -1 -1
53 636 10 712 5 1134 73 102 -1 -1
53 546 20 926 80 25 -1 -1
53 387 66 375 92 376 -1 -1
53 1406 24 245 77 880 -1 -1
53 30 73 559 5 203 11 407 64 335 -1 -1
53 583 33 503 65 569 46 622 17 333 2 213 66 486 -1 -1
53 3 7 623 86 320 -1 -1
53 834 65 86 36 74 49 66 97 2140 -1 -1
53 386 38 856 25 585 70 304 -1 -1
53 9 49 231 6 711 38 682 -1 -1
53 1844 18 551 80 89 -1 -1
53 29 74 260 84 381 89 2010 64 148 19 176 34 560 43 217 47 164 39 41 14 721 43 328 -1 -1
53 85 5 625 88 577 63 182 9 45 92 594 93 427 -1 -1
53 271 17 821 71 172 -1 -1
53 2421 51 33 18 1663 87 1208 -1 -1
53 270 0 946 82 1641 -1 -1
53 64 7 601 74 81 54 940 12 63 56 1658 -1 -1
53 318 68 821 -1 -1
53 601 13 1807 39 166 96 700 -1 -1
53 24 59 578 42 1079 89 59 21 383 67 400 74 31 19 1211 27 833 76 167 -1 -1
53 748 42 136 21 192 87 172 -1 -1
53 77 7 433 0 133 26 912 75 1116 -1 -1
53 1134 54 551 91 687 -1 -1
53 559 50 1089 54 569 46 152 15 1057 13 361 17 489 9 420 73 137 -1 -1
53 142 23 306 13 18 33 626 93 977 -1 -1
53 36 45 478 36 181 75 81 5 194 84 661 -1 -1
53 238 85 4001 45 1681 87 137 -1 -1
53 451 11 220 57 58 39 503 33 124 11 368 72 701 -1 -1
53 243 10 541 31 129 4 346 98 3387 -1 -1
53 270 30 668 9 835 37 402 42 1285 96 136 -1 -1
53 273 23 494 1 572 4 1291 2 1841 31 859 70 769 -1 -1
53 39 36 303 78 1603 50 168 58 63 56 646 81 97 -1 -1
53 238 69 703 62 490 21 228 61 204 27 332 94 4546 -1 -1
53 560 30 2070 20 942 84 153 -1 -1
53 694 95 2 83 729 21 519 5 81 96 34 -1 -1
53 1620 85 393 19 186 56 917 64 236 49 584 42 950 1 613 90 204 -1 -1
53 1468 8 746 26 367 62 1128 -1 -1
53 792 32 48 93 352 -1 -1
53 310 74 2037 18 22 17 255 70 219 -1 -1
53 823 93 126 26 515 79 578 -1 -1
53 506 54 546 99 149 20 24 84 973 28 418 31 28 72 42 -1 -1
53 1414 6 288 43 299 11 740 74 198 -1 -1
53 475 98 179 77 456 90 542 -1 -1
53 813 40 17 37 183 57 1335 -1 -1
53 883 73 232 83 729 88 342 42 10 13 127 56 943 90 4 -1 -1
53 4 23 1159 94 143 -1 -1
53 1690 30 810 66 749 74 808 79 654 -1 -1
53 932 0 419 67 167 -1 -1
53 293 63 578 8 197 19 427 93 178 -1 -1
53 163 89 98 38 109 59 657 25 539 62 1075 26 690 10 400 14 504 41 1357 59 1215 -1 -1
53 489 61 59 50 20 86 476 91 549 97 997 -1 -1
53 663 32 108 11 64 13 136 85 1044 -1 -1
53 288 87 353 1 829 20 1267 63 59 -1 -1
53 1528 98 912 88 69 47 174 35 609 76 509 -1 -1
53 58 46 301 56 89 89 200 -1 -1
53 381 51 428 24 240 38 1279 15 65 29 590 37 67 -1 -1
53 995 4 56 59 90 53 82 2 29 20 1006 56 340 -1 -1
53 69 23 1668 14 948 35 158 12 127 69 400 -1 -1
53 277 13 125 43 1115 52 726 67 199 -1 -1
53 1196 95 897 19 199 69 1570 -1 -1
53 493 1 19 19 1388 71 38 -1 -1
53 28 54 1262 2 558 76 258 -1 -1
53 622 50 56 26 668 23 23 82 1028 -1 -1
53 417 80 59 -1 -1
53 141 46 243 28 1430 4 58 47 9 -1 -1
53 945 30 1450 7 4 66 342 -1 -1
53 283 80 339 23 757 73 132 25 599 49 632 40 1363 18 24 24 125 95 145 -1 -1
53 106 63 344 21 756 95 402 13 424 64 591 57 40 15 104 8 2605 5 1634 71 518 -1 -1
53 1 81 51 25 109 19 572 84 795 -1 -1
53 1058 42 55 9 287 41 18 7 704 4 365 57 1600 -1 -1
53 307 24 1641 96 21 -1 -1
53 406 70 1158 20 641 95 281 -1 -1
53 530 21 280 81 315 -1 -1
53 392 15 155 90 96 17 1301 87 271 -1 -1
53 911 9 414 91 40 59 618 45 547 22 129 43 58 10 123 19 522 57 826 -1 -1
53 2137 66 59 86 12 90 112 -1 -1
53 2 11 312 38 1235 42 547 90 668 -1 -1
53 207 25 639 12 34 89 474 -1 -1
53 176 22 913 87 40 -1 -1
53 14 92 2014 90 727 3 329 38 880 65 98 -1 -1
53 32 94 691 63 157 17 1224 50 1217 -1 -1
53 227 11 1941 65 180 -1 -1
53 675 56 835 40 341 99 200 -1 -1
53 944 72 167 39 1808 79 472 -1 -1
53 96 86 672 90 302 -1 -1
53 1696 17 959 4 436 3 555 51 19 -1 -1
53 69 72 145 -1 -1
53 1167 68 565 25 173 88 427 -1 -1
53 81 31 711 43 291 3 94 92 310 -1 -1
53 63 4 1007 84 252 68 217 88 1607 -1 -1
53 1290 96 15 -1 -1
53 742 75 892 62 90 41 1728 6 894 82 1366 -1 -1
53 260 57 1543 67 1388 53 729 32 584 92 71 -1 -1
53 1295 40 31 94 70 59 1205 65 83 31 608 11 97 82 217 -1 -1
53 279 17 615 98 1084 -1 -1
53 352 15 215 54 2864 23 1024 79 382 -1 -1
53 1070 57 317 10 237 43 849 -1 -1
53 110 42 6 55 46 -1 -1
53 64 46 672 80 127 65 145 35 494 27 1367 41 1285 77 574 -1 -1
53 164 67 1928 36 649 98 1118 -1 -1
53 85 23 37 31 1096 0 316 17 146 66 681 -1 -1
53 427 21 2169 87 970 -1 -1
53 961 6 1977 78 207 68 1052 14 666 51 208 75 1240 -1 -1
53 3609 12 717 57 337 16 2440 59 112 54 207 42 37 11 60 57 43 -1 -1
53 628 76 143 34 640 57 530 -1 -1
53 606 89 389 72 357 68 1285 90 827 -1 -1
53 152 15 63 87 49 -1 -1
53 852 11 364 37 5 79 624 -1 -1
53 191 88 383 25 999 45 38 69 21 71 366 -1 -1
53 718 84 390 48 1310 93 719 -1 -1
53 313 74 319 22 1319 98 675 -1 -1
53 373 14 246 9 76 52 190 66 25 -1 -1
53 377 13 196 85 440 -1 -1
53 274 47 872 38 255 33 372 71 353 -1 -1
53 1255 97 1247 35 719 3 2719 27 970 32 992 66 538 -1 -1
53 12 45 169 11 1077 67 465 -1 -1
53 258 10 519 86 294 -1 -1
53 2081 22 3164 88 947 -1 -1
53 1212 78 380 94 364 57 215 55 1597 99 1363 -1 -1
53 97 98 398 -1 -1
53 740 84 473 -1 -1
53 828 17 252 97 1732 -1 -1
53 545 44 89 25 1229 21 640 10 790 77 54 -1 -1
53 39 36 125 55 235 -1 -1
53 875 47 6 31 744 43 253 89 53 -1 -1
53 389 9 344 93 316 2 696 63 651 91 868 -1 -1
53 194 28 1875 5 1507 18 465 23 195 32 1035 27 15 28 185 81 973 -1 -1
53 414 57 326 67 225 14 174 0 169 43 77 13 407 3 510 9 1493 3 1030 19 14 58 259 -1 -1
53 1083 85 144 -1 -1
53 397 8 332 5 417 79 53 -1 -1
53 854 3 111 31 582 -1 -1
53 1327 52 1848 28 1097 92 603 -1 -1
53 3 52 550 90 190 -1 -1
53 214 91 677 84 1414 35 1186 66 164 -1 -1
53 67 19 22 6 624 33 365 86 103 -1 -1
53 3 7 1266 34 564 68 91 -1 -1
53 499 42 92 96 535 93 789 67 532 38 274 59 1092 48 409 53 1 29 1040 2 689 82 568 -1 -1
53 207 57 402 97 193 -1 -1
53 35 67 1010 27 14 74 1938 66 818 30 21 92 2556 -1 -1
53 498 39 1454 21 2411 72 165 74 407 -1 -1
53 183 17 443 63 654 1 1127 20 308 32 779 -1 -1
53 83 33 458 37 94 72 234 30 104 24 130 52 912 -1 -1
53 176 21 613 11 304 34 208 -1 -1
53 257 9 530 81 400 3 718 26 354 38 76 5 243 62 351 -1 -1
53 30 87 295 19 539 51 146 11 406 54 195 13 179 68 1336 -1 -1
53 40 69 47 31 19 24 990 99 37 -1 -1
53 81 99 277 6 118 90 139 -1 -1
53 171 92 20 21 171 81 592 87 378 21 336 50 361 80 390 -1 -1
53 409 31 594 81 393 69 87 42 95 2 219 25 1064 67 817 -1 -1
53 586 27 1211 26 18 4 377 18 194 60 996 -1 -1
53 139 30 1009 36 114 21 160 6 268 69 381 -1 -1
53 4 62 413 53 257 0 115 39 514 62 5 -1 -1
53 638 7 2 44 4 29 2778 18 1510 98 1433 -1 -1
53 197 37 1521 77 644 -1 -1
53 1195 74 108 71 652 82 822 -1 -1
53 127 95 293 -1 -1
53 302 79 647 25 282 29 218 5 468 30 2757 42 2890 58 296 -1 -1
53 880 11 641 88 3 -1 -1
53 554 26 529 84 458 -1 -1
53 350 68 275 61 40 12 275 6 297 85 56 -1 -1
53 61 50 396 80 315 70 117 45 1006 64 610 39 1569 74 894 -1 -1
53 1129 75 63 34 1099 79 935 -1 -1
53 1534 48 411 41 1558 24 1039 98 20 -1 -1
53 1934 70 143 79 162 51 195 94 1807 -1 -1
53 863 93 109 50 159 99 88 46 1329 28 147 74 221 40 644 74 28 -1 -1
53 1053 8 633 42 293 25 672 65 225 -1 -1
53 103 24 300 97 1311 -1 -1
53 125 24 55 56 109 -1 -1
53 650 78 420 27 103 81 179 -1 -1
53 284 2 109 87 1951 -1 -1
53 833 21 124 32 1513 80 126 -1 -1
53 1502 80 839 1 156 78 401 -1 -1
53 859 65 324 93 432 -1 -1
53 389 46 811 90 100 -1 -1
53 128 85 1462 -1 -1
53 1541 50 3515 58 1597 41 21 26 684 59 174 -1 -1
53 249 21 659 28 132 86 2 -1 -1
54 939 52 916 22 1130 69 881 -1 -1
54 573 65 255 79 182 43 41 51 711 23 357 55 1599 44 1245 70 12 -1 -1
54 1400 85 152 -1 -1
54 63 93 26 77 584 31 71 70 1391 -1 -1
54 1733 43 835 87 3774 23 2011 70 1911 88 1269 -1 -1
54 970 38 1194 5 731 84 132 -1 -1
54 65 79 196 67 1670 65 589 6 114 58 932 -1 -1
54 575 43 1924 14 20 71 597 -1 -1
54 581 48 723 90 736 -1 -1
54 223 12 42 76 363 55 79 45 597 1 124 66 334 -1 -1
54 118 96 229 -1 -1
54 185 14 592 89 1731 -1 -1
54 490 81 1163 55 200 88 5 -1 -1
54 1066 38 4 62 65 28 762 52 1068 -1 -1
54 335 5 148 54 617 74 225 -1 -1
54 202 52 772 41 185 87 150 -1 -1
54 27 19 655 43 875 86 677 -1 -1
54 3500 91 73 48 685 87 776 -1 -1
54 188 69 1322 62 1087 42 1065 34 469 61 15 -1 -1
54 446 78 441 45 679 38 1089 61 43 -1 -1
54 1086 0 699 97 2243 -1 -1
54 513 27 221 67 1604 75 798 -1 -1
54 1591 33 358 64 1228 98 144 -1 -1
54 228 98 1 -1 -1
54 1223 23 1064 3 87 21 242 42 1619 -1 -1
54 743 77 426 66 642 29 191 69 567 -1 -1
54 1596 6 2653 80 696 -1 -1
54 124 46 1991 5 119 27 1150 20 318 19 483 59 71 -1 -1
54 1153 52 728 59 1848 34 70 74 1297 -1 -1
54 829 31 292 57 339 -1 -1
54 339 60 1098 47 290 60 1107 98 182 -1 -1
54 636 99 205 -1 -1
54 86 80 2539 3 390 19 98 50 950 62 79 -1 -1
54 113 2 731 26 15 0 684 12 1608 40 687 -1 -1
54 7 97 233 85 349 99 1104 43 966 93 395 -1 -1
54 251 68 46 38 828 60 240 44 34 5 43 60 173 -1 -1
54 284 82 270 26 367 65 567 -1 -1
54 474 86 204 69 22 82 171 75 2814 63 5 52 306 61 3055 -1 -1
54 1449 58 1056 53 730 86 445 -1 -1
54 848 25 450 71 316 18 769 50 119 78 194 -1 -1
54 62 43 39 95 272 36 1112 23 188 34 552 37 18 61 9 -1 -1
54 453 56 24 46 641 20 605 54 556 80 276 -1 -1
54 796 2 203 73 3 -1 -1
54 878 61 294 24 2379 32 1629 5 2039 19 4 80 1124 -1 -1
54 328 24 32 10 725 37 262 -1 -1
54 178 10 204 91 58 -1 -1
54 353 2 682 53 17 -1 -1
54 421 42 170 55 160 87 668 -1 -1
54 165 81 491 38 14 91 1360 86 1440 70 293 83 902 88 1330 -1 -1
54 498 5 352 70 91 -1 -1
54 494 14 145 73 342 -1 -1
54 447 29 553 9 1 77 627 -1 -1
54 619 75 340 6 36 14 149 55 496 -1 -1
54 1002 11 283 55 748 20 1721 1 1049 15 1169 78 552 -1 -1
54 742 25 1046 74 398 28 234 11 2434 47 344 -1 -1
54 2056 3 199 8 42 16 32 46 86 -1 -1
54 381 83 786 50 38 99 63 41 212 37 745 91 362 -1 -1
54 791 4 42 81 1075 -1 -1
54 98 8 159 61 790 20 308 76 1762 -1 -1
54 574 66 26 41 357 0 962 75 189 -1 -1
54 1036 56 79 2 588 42 55 1 1386 40 1887 5 2421 62 672 -1 -1
54 22 36 18 77 306 -1 -1
54 259 60 302 19 126 6 816 43 615 -1 -1
54 92 64 359 76 873 81 61 -1 -1
54 53 92 319 84 1019 49 1155 83 191 -1 -1
54 779 84 282 81 65 42 698 66 1402 14 531 51 434 76 159 -1 -1
54 158 24 641 8 7 78 161 -1 -1
54 123 5 139 58 366 -1 -1
54 108 88 715 90 453 53 111 42 151 5 482 42 320 -1 -1
54 1170 69 620 -1 -1
54 1925 46 248 11 653 74 464 -1 -1
54 379 43 810 27 709 40 661 5 261 22 1296 68 121 -1 -1
54 181 67 647 -1 -1
54 260 34 1313 57 72 -1 -1
54 86 33 259 15 882 86 68 -1 -1
54 994 50 287 13 353 26 622 13 540 37 590 -1 -1
54 483 0 44 23 335 70 1022 -1 -1
54 1167 67 266 82 321 78 422 81 2218 17 1121 51 583 9 370 49 238 35 534 64 764 -1 -1
54 1186 14 1604 64 297 5 784 67 314 9 145 28 349 97 231 -1 -1
54 132 84 471 38 221 11 53 24 120 85 171 -1 -1
54 1009 58 1908 56 198 51 1336 64 167 -1 -1
54 708 65 989 95 165 35 249 84 138 -1 -1
54 206 44 890 76 285 56 197 45 144 78 438 -1 -1
54 93 58 145 92 452 23 632 10 602 92 287 -1 -1
54 244 17 83 5 2606 0 56 10 2005 60 263 63 1608 -1 -1
54 501 94 69 1 1180 15 348 79 109 -1 -1
54 85 55 904 22 312 76 62 -1 -1
54 367 9 3201 93 91 -1 -1
54 256 5 703 38 1546 30 552 68 164 -1 -1
54 1209 43 148 39 921 61 158 70 22 -1 -1
54 2961 6 307 99 87 -1 -1
54 2117 17 44 72 357 -1 -1
54 126 29 592 64 1141 -1 -1
54 158 1 514 2 372 72 10 -1 -1
54 1411 72 238 88 618 -1 -1
54 601 85 209 81 740 38 181 17 737 10 1445 77 1093 -1 -1
54 891 64 162 43 704 99 103 -1 -1
54 2885 37 516 72 1955 45 591 2 429 31 389 21 75 33 286 13 41 14 417 40 373 -1 -1
54 303 87 1686 27 122 24 448 10 875 61 1466 -1 -1
54 197 26 52 88 765 -1 -1
54 346 70 213 28 279 66 61 -1 -1
54 205 40 102 97 679 -1 -1
54 164 7 99 19 765 69 580 -1 -1
54 863 43 4 35 1178 81 1469 62 72 30 12 12 297 76 641 -1 -1
54 1844 29 3021 65 43 31 259 6 635 78 229 -1 -1
54 1359 11 986 24 59 73 281 -1 -1
54 767 72 630 15 2 59 1085 39 1659 86 3020 -1 -1
54 703 25 1446 24 176 53 656 79 587 -1 -1
54 274 23 79 29 1984 64 313 79 434 -1 -1
54 1573 26 1039 25 32 97 835 -1 -1
54 298 91 1902 25 496 73 191 94 408 -1 -1
54 762 22 393 26 240 34 98 83 167 -1 -1
54 686 6 239 96 1930 -1 -1
54 589 57 562 1 542 48 192 65 329 -1 -1
54 1340 48 442 16 377 25 409 57 688 -1 -1
54 295 93 438 44 338 2 153 6 515 80 2219 -1 -1
54 521 4 938 3 205 30 824 59 73 -1 -1
54 1891 91 557 93 339 7 284 16 148 29 762 70 19 -1 -1
54 686 0 312 9 955 41 1185 13 282 85 673 -1 -1
54 280 39 468 31 279 45 59 -1 -1
54 319 82 195 55 73 56 1408 71 2485 91 467 -1 -1
54 22 61 236 3 516 67 1078 27 229 97 15 -1 -1
54 201 77 297 28 61 25 139 56 146 -1 -1
54 256 27 278 42 1660 75 531 -1 -1
54 1393 27 296 28 758 11 1320 40 512 -1 -1
54 222 78 59 71 423 63 297 91 255 -1 -1
54 350 58 527 46 1111 44 654 36 521 72 8 -1 -1
54 1113 36 30 21 585 22 304 63 127 -1 -1
54 652 33 194 20 64 42 474 1 42 64 178 -1 -1
54 164 90 594 14 710 88 587 -1 -1
54 1269 7 220 24 533 11 1592 99 451 -1 -1
54 1051 93 207 -1 -1
54 255 35 730 36 458 41 482 25 925 46 36 73 533 -1 -1
54 834 3 66 82 22 -1 -1
54 2349 8 976 81 378 12 348 4 170 12 1408 63 110 -1 -1
54 506 47 213 96 677 53 453 51 1833 55 145 23 1589 14 26 12 309 15 353 23 9 -1 -1
54 830 97 887 19 77 50 1440 -1 -1
54 1815 20 122 49 299 8 386 60 344 -1 -1
54 249 65 223 63 71 34 158 22 276 3 498 23 803 53 227 -1 -1
54 201 94 65 66 3 99 4 -1 -1
54 65 77 218 80 30 17 104 26 2789 49 638 -1 -1
54 110 63 327 12 828 90 113 -1 -1
54 229 71 1372 -1 -1
54 278 22 1141 12 1924 74 430 -1 -1
54 385 7 197 72 121 -1 -1
54 596 98 172 -1 -1
54 335 46 205 3 232 94 139 26 1153 81 168 50 736 92 300 -1 -1
54 251 41 221 99 123 5 17 63 252 61 7 35 110 42 385 13 11 43 136 12 20 55 226 -1 -1
54 53 77 880 30 232 32 69 48 1214 25 831 17 246 50 136 -1 -1
54 204 41 612 73 439 -1 -1
54 147 44 1985 30 1248 35 380 62 1202 -1 -1
54 463 42 55 49 1917 71 345 -1 -1
54 684 85 306 -1 -1
54 51 87 287 23 8 60 1382 88 641 -1 -1
54 323 10 895 67 528 47 1427 25 887 18 1043 48 843 31 665 55 340 -1 -1
54 333 37 368 58 1899 64 128 43 157 18 23 30 389 27 293 40 729 -1 -1
54 1391 91 1474 14 844 19 1732 16 1012 15 539 75 509 -1 -1
54 1762 61 103 72 490 0 396 33 2990 98 5 -1 -1
54 19 25 393 65 289 66 206 7 609 34 25 78 734 -1 -1
54 911 8 930 15 1250 52 1211 -1 -1
54 57 94 415 0 143 65 682 -1 -1
54 585 17 798 42 44 10 943 33 124 31 1074 75 328 -1 -1
54 758 98 1293 69 494 73 1434 36 693 98 687 -1 -1
54 460 58 412 60 950 61 2888 5 104 45 76 28 225 66 157 -1 -1
54 885 48 43 11 661 7 1396 28 222 81 32 -1 -1
54 2165 80 1197 -1 -1
54 2233 39 193 63 1296 24 5 11 48 12 362 37 84 78 827 -1 -1
54 106 87 47 -1 -1
54 2502 85 349 65 1569 25 401 12 152 73 258 -1 -1
54 77 81 951 0 29 99 585 -1 -1
54 55 30 580 43 421 25 1471 5 123 19 583 55 15 -1 -1
54 460 57 297 65 312 71 504 2 1796 45 206 -1 -1
54 125 85 40 61 79 33 370 1 34 22 451 87 135 -1 -1
54 71 72 962 30 2129 86 282 -1 -1
54 1691 75 934 30 508 59 579 -1 -1
54 316 94 18 -1 -1
54 467 58 811 31 49 38 9 45 1152 49 1788 -1 -1
54 107 50 1561 20 274 73 56 43 226 51 203 -1 -1
54 181 8 636 34 2636 61 1433 -1 -1
54 2073 50 1061 86 313 -1 -1
54 2666 43 1143 11 87 59 1432 -1 -1
54 355 41 1560 53 460 47 686 2 138 84 120 -1 -1
55 969 91 206 16 338 30 285 54 258 47 567 99 146 -1 -1
55 88 5 1960 66 758 40 18 42 763 78 536 -1 -1
55 494 22 275 39 535 -1 -1
55 280 15 562 37 95 -1 -1
55 374 30 55 64 1871 86 602 -1 -1
55 2320 73 495 36 48 54 58 12 3905 54 242 60 218 -1 -1
55 754 42 687 40 506 11 601 39 80 -1 -1
55 218 63 23 7 65 46 55 75 752 -1 -1
55 398 19 252 96 796 -1 -1
55 409 6 180 77 1832 -1 -1
55 439 32 715 56 179 41 74 43 77 17 29 77 504 -1 -1
55 1759 17 459 1 337 72 432 -1 -1
55 98 74 369 65 1783 6 259 87 349 -1 -1
55 1854 90 485 67 522 88 1036 1 1558 13 104 37 1132 1 368 92 326 -1 -1
55 109 42 129 57 210 27 939 16 109 37 60 62 872 -1 -1
55 797 29 533 9 260 4 314 75 321 -1 -1
55 39 66 20 95 1781 -1 -1
55 581 30 1598 75 934 16 1797 74 994 -1 -1
55 895 57 638 44 105 39 91 33 811 10 1433 32 409 37 389 -1 -1
55 114 2 452 51 804 97 252 -1 -1
55 37 0 669 7 390 84 238 -1 -1
55 15 90 177 95 652 45 686 22 2190 53 539 -1 -1
55 3 79 209 41 853 27 482 37 1617 47 250 86 758 -1 -1
55 36 95 31 -1 -1
55 172 30 25 82 112 93 131 -1 -1
55 159 8 1252 23 338 98 173 -1 -1
55 710 93 320 63 1944 10 147 7 917 42 230 -1 -1
55 221 9 14 86 81 -1 -1
55 351 75 172 48 442 99 204 66 178 29 568 46 755 61 170 29 181 14 162 88 105 -1 -1
55 13 51 97 83 526 31 150 91 327 -1 -1
55 310 64 22 9 729 22 20 63 96 96 173 -1 -1
55 220 66 914 55 508 77 89 26 569 13 408 23 273 9 41 19 1751 80 162 -1 -1
55 160 65 335 83 326 73 512 88 104 -1 -1
55 1035 40 469 92 219 51 172 9 662 98 226 -1 -1
55 245 56 276 16 313 11 262 17 296 16 814 11 368 69 229 -1 -1
55 1023 68 1945 74 254 25 809 52 392 -1 -1
55 2290 91 62 71 1724 40 188 22 57 29 99 25 521 83 612 -1 -1
55 930 78 452 2 822 1 139 82 1037 -1 -1
55 2051 84 983 90 4 4 205 23 343 68 1763 -1 -1
55 60 94 194 10 64 34 140 93 77 -1 -1
55 69 40 594 73 77 -1 -1
55 826 39 398 18 800 75 289 -1 -1
55 384 67 93 63 350 12 268 42 2213 65 165 -1 -1
55 74 23 414 36 658 49 189 45 359 67 25 -1 -1
55 50 84 1242 31 251 12 2358 6 106 17 378 35 541 22 1322 96 1521 -1 -1
55 1038 46 512 23 163 47 24 -1 -1
55 98 70 661 56 368 68 2639 59 726 82 13 61 847 50 549 49 530 14 281 76 701 -1 -1
55 304 62 351 67 2461 68 820 54 701 25 488 24 624 1 1127 59 107 -1 -1
55 810 29 70 62 464 -1 -1
55 1210 99 915 71 29 50 347 3 163 62 180 97 178 -1 -1
55 1060 45 325 18 160 58 652 -1 -1
55 516 14 364 69 219 -1 -1
55 762 7 104 28 495 22 330 28 1165 36 325 -1 -1
55 192 0 85 49 493 9 39 71 81 -1 -1
55 213 14 87 29 1358 36 22 22 533 0 1986 6 1028 48 20 -1 -1
55 14 73 105 30 754 65 408 -1 -1
55 213 70 63 98 1245 -1 -1
55 1115 58 524 88 1779 83 1600 44 123 89 19 -1 -1
55 227 52 1592 39 349 76 802 -1 -1
55 1370 32 330 42 1146 44 79 90 1844 -1 -1
55 1967 94 445 -1 -1
55 227 79 738 27 55 41 553 62 65 -1 -1
55 15 61 142 16 119 99 102 -1 -1
55 424 72 176 15 1644 29 2248 91 1164 -1 -1
55 437 80 451 73 22 86 634 -1 -1
55 946 31 687 62 645 47 443 40 2133 76 125 -1 -1
55 66 29 375 41 290 68 54 -1 -1
55 714 67 398 54 29 29 126 8 1520 10 132 71 23 -1 -1
55 348 52 358 46 315 1 645 59 1104 -1 -1
55 1088 47 333 9 288 91 45 -1 -1
55 388 20 967 10 720 31 984 37 935 17 54 12 1550 18 181 22 1736 -1 -1
55 32 39 1101 63 958 -1 -1
55 590 90 368 8 260 25 141 14 1225 38 118 -1 -1
55 1327 12 1792 42 529 63 2231 87 172 -1 -1
55 2850 11 479 5 28 98 487 -1 -1
55 909 57 1722 85 281 -1 -1
55 438 72 1819 97 263 41 575 40 1587 90 361 -1 -1
55 583 65 453 24 159 35 1341 23 255 47 250 37 56 88 446 -1 -1
55 23 86 472 83 66 40 1427 88 138 -1 -1
55 3062 22 591 8 1080 34 986 1 504 44 512 -1 -1
55 826 96 645 12 161 10 120 47 464 -1 -1
55 527 96 908 -1 -1
55 271 32 1182 24 182 41 2449 53 858 38 180 34 82 95 2172 -1 -1
55 298 50 734 56 217 95 709 -1 -1
55 142 87 496 98 682 83 1071 76 645 7 609 92 573 -1 -1
55 622 40 648 94 326 -1 -1
55 376 5 460 93 1550 9 1500 55 475 36 43 62 68 -1 -1
55 959 81 183 54 340 36 484 8 125 39 474 -1 -1
55 1814 22 88 88 472 -1 -1
55 581 82 1081 81 69 85 308 -1 -1
55 670 43 613 53 267 47 656 69 150 -1 -1
55 551 2 179 64 280 -1 -1
55 9 88 2234 -1 -1
55 179 16 1618 58 424 25 472 32 675 13 2198 78 504 -1 -1
55 2518 54 311 84 165 55 587 97 253 -1 -1
55 1099 43 317 54 304 57 61 54 60 87 1961 -1 -1
55 380 85 890 -1 -1
55 715 49 228 89 507 43 348 5 302 46 206 44 250 27 112 69 325 -1 -1
55 268 87 142 2 1712 63 633 35 216 15 217 49 450 -1 -1
55 1391 66 908 97 357 80 243 16 352 22 716 25 204 13 466 32 324 68 496 -1 -1
55 87 29 227 44 74 23 86 42 669 61 344 2 39 94 181 -1 -1
55 569 18 516 72 1449 16 18 37 234 65 1658 -1 -1
55 2016 63 580 39 428 34 1056 12 48 1 1803 88 44 -1 -1
55 518 28 1476 14 753 31 1349 42 163 55 306 -1 -1
55 40 25 811 11 987 48 897 -1 -1
55 198 26 54 48 2619 76 347 -1 -1
55 571 85 146 -1 -1
55 593 60 2493 33 1231 20 452 71 322 24 434 10 337 93 408 -1 -1
55 523 15 239 56 1109 -1 -1
55 103 8 367 98 94 -1 -1
55 662 46 168 47 307 14 831 32 179 93 806 -1 -1
55 681 80 1705 26 310 12 254 57 81 -1 -1
55 78 35 1041 15 1185 60 894 -1 -1
55 1075 48 146 76 195 -1 -1
55 1031 10 1037 55 8 80 271 70 58 36 438 87 1209 -1 -1
55 1 72 96 67 76 92 171 -1 -1
55 10 39 549 82 539 -1 -1
55 236 39 30 49 117 58 64 29 567 62 42 86 13 -1 -1
55 487 83 666 51 1189 35 734 5 489 6 50 86 646 -1 -1
55 1188 85 162 18 88 3 1658 53 948 -1 -1
55 982 32 109 84 1023 -1 -1
55 819 79 1906 17 735 16 813 59 1424 -1 -1
55 33 0 1611 43 2030 35 3103 57 600 -1 -1
55 115 5 203 89 1426 -1 -1
55 373 99 116 84 4 42 1292 52 977 88 598 -1 -1
55 601 24 302 99 367 -1 -1
55 765 46 65 28 122 78 496 -1 -1
55 482 78 376 98 1150 -1 -1
55 10 7 269 69 70 -1 -1
55 919 7 702 10 1641 69 264 -1 -1
55 157 92 2605 -1 -1
55 122 36 279 51 108 28 93 21 52 78 456 -1 -1
55 246 73 118 13 112 52 282 -1 -1
55 707 85 151 74 97 30 82 4 770 51 1595 7 673 28 189 -1 -1
55 978 39 168 17 312 72 862 -1 -1
55 1515 38 59 71 42 69 1565 46 193 62 1181 78 161 -1 -1
55 520 22 159 53 2295 81 320 -1 -1
55 865 84 43 68 128 83 720 7 385 25 62 -1 -1
55 596 29 2218 36 1054 29 585 14 1161 60 1055 50 1500 93 367 -1 -1
55 1263 98 210 21 40 87 820 -1 -1
55 822 92 317 -1 -1
55 544 50 28 53 197 55 363 7 5566 6 7 87 1140 -1 -1
55 4077 38 630 57 41 55 90 85 513 -1 -1
55 140 1 73 42 241 -1 -1
55 1053 35 616 26 203 99 309 -1 -1
55 276 45 1044 8 405 73 102 75 88 62 532 61 285 12 594 47 224 21 612 36 132 94 714 -1 -1
55 252 44 582 24 2013 29 513 61 69 -1 -1
55 1895 58 280 13 744 79 162 -1 -1
55 686 6 17 69 122 90 359 -1 -1
55 222 62 2959 20 114 65 1450 72 522 -1 -1
55 106 63 440 96 2192 -1 -1
55 815 18 877 91 379 6 258 41 195 55 1308 82 125 -1 -1
55 222 9 580 20 72 83 399 -1 -1
55 11 61 393 63 576 84 1040 -1 -1
55 416 98 240 77 43 68 398 19 668 70 68 -1 -1
55 792 3 53 54 681 3 496 95 395 -1 -1
55 670 40 2399 82 1285 -1 -1
55 69 90 202 10 1437 58 82 12 537 57 207 -1 -1
55 494 42 869 81 306 -1 -1
55 1964 63 6 26 1237 23 996 68 55 -1 -1
55 41 15 92 86 215 72 276 80 535 32 315 21 271 34 1008 68 183 -1 -1
55 2804 10 264 65 1607 -1 -1
55 68 31 302 13 913 56 306 -1 -1
55 255 33 40 30 41 47 660 93 505 -1 -1
55 929 99 38 5 315 58 163 49 140 73 736 -1 -1
55 398 97 1303 86 1486 6 614 43 1954 32 347 55 141 64 81 -1 -1
55 149 85 40 94 41 -1 -1
55 184 38 473 75 1475 -1 -1
55 874 81 544 -1 -1
55 270 80 1307 59 38 79 672 -1 -1
55 821 43 571 69 229 12 390 63 300 40 560 66 860 25 767 82 254 -1 -1
55 494 25 141 50 2588 35 142 25 1182 86 171 -1 -1
55 344 24 797 75 158 -1 -1
55 339 71 291 31 394 32 2111 67 412 -1 -1
55 836 61 1185 80 5 -1 -1
55 306 75 211 57 869 87 637 -1 -1
55 241 36 834 14 3 95 59 -1 -1
55 1404 74 1033 49 1091 65 16 71 268 -1 -1
55 233 83 42 45 150 52 112 31 402 38 38 73 1209 -1 -1
55 169 72 83 69 1372 7 38 27 155 73 441 -1 -1
55 580 31 139 2 1081 82 1885 -1 -1
55 1638 74 10 17 190 86 157 -1 -1
55 2441 36 194 95 419 -1 -1
55 1338 65 426 87 1077 -1 -1
55 2088 75 554 6 1472 42 490 45 326 -1 -1
55 149 9 594 4 254 95 121 -1 -1
55 693 84 190 19 652 35 1088 80 779 -1 -1
55 1202 44 606 18 294 82 419 -1 -1
55 152 99 140 -1 -1
55 856 65 587 43 463 37 1142 56 1200 30 739 27 413 92 1181 -1 -1
55 213 34 148 59 1711 62 1614 80 653 -1 -1
55 116 40 2484 3 338 33 987 83 992 -1 -1
55 409 18 83 77 2820 -1 -1
55 240 78 575 38 373 26 33 14 10 81 693 -1 -1
55 61 56 455 39 87 1 185 57 332 -1 -1
55 1074 69 1698 58 120 5 814 99 344 -1 -1
55 2126 43 506 44 826 92 69 -1 -1
56 384 65 96 91 831 -1 -1
56 897 80 966 25 434 69 69 65 390 3 567 61 1696 14 706 21 974 56 799 -1 -1
56 246 14 62 13 29 17 2433 24 688 95 124 -1 -1
56 161 9 333 25 603 31 465 13 88 57 37 -1 -1
56 187 5 369 61 40 48 332 12 84 95 838 -1 -1
56 172 62 121 4 27 71 659 -1 -1
56 1146 43 75 9 417 84 217 -1 -1
56 285 73 473 78 467 89 183 78 20 86 462 98 508 -1 -1
56 299 97 577 64 284 71 184 24 4723 29 663 17 613 98 42 -1 -1
56 8 59 934 93 224 -1 -1
56 35 50 23 16 1776 51 220 -1 -1
56 3004 37 479 99 734 -1 -1
56 123 35 1060 14 831 4 713 14 464 68 4 -1 -1
56 469 90 185 -1 -1
56 902 86 970 17 42 97 466 -1 -1
56 120 12 301 95 580 31 622 84 76 -1 -1
56 1333 98 108 -1 -1
56 247 32 1129 23 1450 48 514 98 2386 -1 -1
56 148 9 497 6 852 3 30 61 1037 -1 -1
56 775 14 526 62 630 37 43 2 597 71 1562 -1 -1
56 1096 53 43 37 536 42 296 29 578 48 505 -1 -1
56 454 52 34 1 208 95 89 -1 -1
56 898 47 404 52 90 84 394 -1 -1
56 1910 67 1429 58 303 67 97 14 681 88 45 -1 -1
56 2 5 396 82 130 14 26 65 648 -1 -1
56 681 3 1664 80 638 -1 -1
56 838 20 93 9 1321 33 303 49 261 67 258 -1 -1
56 139 75 1489 89 791 -1 -1
56 232 74 256 32 23 1 249 50 312 85 421 -1 -1
56 586 14 682 10 67 60 926 -1 -1
56 1071 42 327 16 368 46 477 31 991 43 171 39 773 76 1350 -1 -1
56 962 39 193 56 40 -1 -1
56 621 3 702 0 380 58 15 -1 -1
56 2 5 435 6 560 1 279 7 92 59 335 -1 -1
56 843 4 541 89 13 -1 -1
56 47 55 2644 65 386 37 371 21 611 70 1069 8 339 63 820 47 74 95 611 -1 -1
56 2 62 745 4 605 40 414 66 130 -1 -1
56 396 96 246 5 1803 59 530 20 322 68 486 -1 -1
56 592 14 869 40 144 0 433 6 181 85 707 -1 -1
56 503 50 395 76 238 77 2448 22 55 30 346 -1 -1
56 760 71 441 35 721 66 177 -1 -1
56 49 71 1116 -1 -1
56 859 69 473 31 1725 20 224 67 454 -1 -1
56 624 46 575 35 219 62 490 -1 -1
56 500 77 114 -1 -1
56 398 4 165 88 783 -1 -1
56 335 60 227 99 1066 -1 -1
56 54 44 684 12 1333 52 177 79 548 -1 -1
56 430 39 2084 3 278 60 1198 31 661 28 1542 59 519 46 1178 94 1525 -1 -1
56 7 39 108 18 519 69 300 -1 -1
56 221 9 865 46 631 0 1051 84 1250 -1 -1
56 1050 98 93 24 2452 22 1050 53 846 34 106 9 243 22 86 87 854 -1 -1
56 94 34 873 80 155 16 424 15 215 37 1989 95 504 -1 -1
56 122 17 175 30 964 43 991 21 291 98 188 -1 -1
56 361 31 312 1 533 18 131 11 1003 32 922 80 10 -1 -1
56 29 40 109 46 360 63 439 87 697 46 412 62 61 34 1406 12 444 5 113 14 601 31 426 -1 -1
56 280 26 363 6 1252 97 1623 -1 -1
56 508 41 1188 93 315 -1 -1
56 590 45 2295 95 142 53 363 55 304 85 66 -1 -1
56 150 26 793 74 281 -1 -1
56 381 55 324 54 2313 31 540 90 498 -1 -1
56 509 66 334 71 1139 -1 -1
56 1308 65 412 0 421 35 503 44 18 34 1306 45 1061 -1 -1
56 490 13 422 69 28 89 274 -1 -1
56 13 15 370 49 67 -1 -1
56 123 11 97 78 470 97 823 -1 -1
56 140 57 231 49 155 2 2129 40 156 61 230 -1 -1
56 237 46 702 6 1879 28 646 63 460 -1 -1
56 875 73 1505 49 625 40 286 23 414 61 555 -1 -1
56 331 79 203 84 474 -1 -1
56 629 86 969 36 85 12 197 64 35 -1 -1
56 394 84 84 -1 -1
56 219 31 190 86 31 51 1241 66 52 86 180 -1 -1
56 569 21 94 73 81 83 681 96 575 -1 -1
56 726 44 688 58 198 31 323 76 323 -1 -1
56 156 28 286 23 538 67 124 -1 -1
56 841 42 121 58 691 65 437 59 101 40 316 9 837 90 1280 -1 -1
56 391 36 139 38 150 70 54 8 254 86 1000 -1 -1
56 27 11 128 21 333 77 848 -1 -1
56 511 11 424 53 1366 83 1878 -1 -1
56 212 39 639 50 93 34 48 31 97 92 351 -1 -1
56 2858 42 42 97 855 -1 -1
56 14 23 186 15 650 62 299 -1 -1
56 1605 57 869 15 355 67 431 -1 -1
56 144 29 46 92 1202 33 195 72 677 97 972 -1 -1
56 2000 86 62 8 68 99 913 -1 -1
56 473 65 148 26 1085 70 1828 -1 -1
56 517 34 119 17 1602 12 47 36 496 56 1730 -1 -1
56 1076 7 1937 50 129 96 651 -1 -1
56 155 39 94 24 110 51 94 -1 -1
56 1071 35 1392 15 807 23 361 57 1113 -1 -1
56 892 11 462 76 1413 -1 -1
56 152 83 1288 10 320 99 389 -1 -1
56 1212 88 1379 -1 -1
56 27 33 1185 17 709 70 682 -1 -1
56 350 49 102 66 188 34 680 57 167 -1 -1
56 171 42 173 23 643 33 82 18 402 69 743 -1 -1
56 197 77 255 21 190 16 949 9 154 65 447 30 369 97 183 -1 -1
56 1391 60 1290 28 465 94 1537 -1 -1
56 1866 74 236 95 157 -1 -1
56 25 29 106 68 94 -1 -1
56 260 33 605 28 1416 94 433 -1 -1
56 853 41 1106 64 779 47 1032 56 534 -1 -1
56 858 75 257 24 2160 2 121 61 2086 -1 -1
56 169 39 332 65 883 97 188 -1 -1
56 436 0 7 55 331 91 899 -1 -1
56 1401 83 33 68 238 0 353 78 300 -1 -1
56 2369 36 1297 37 532 50 176 6 126 46 375 50 134 -1 -1
56 883 91 38 -1 -1
56 685 15 256 5 697 7 1333 19 1175 50 120 -1 -1
56 29 40 293 35 14 29 848 96 626 -1 -1
56 841 26 2810 15 490 38 1651 64 99 -1 -1
56 148 28 342 50 138 14 275 7 904 23 227 49 946 -1 -1
56 985 67 50 45 897 76 201 96 409 -1 -1
56 689 1 92 74 1375 17 58 53 261 41 65 33 186 66 1805 -1 -1
56 936 33 227 63 1386 56 109 97 159 -1 -1
56 84 96 266 -1 -1
56 329 69 171 23 2395 33 730 94 761 -1 -1
56 1860 28 708 46 377 58 141 -1 -1
56 394 67 839 6 1867 19 6 65 1338 -1 -1
56 255 15 254 22 24 6 269 38 1092 -1 -1
56 610 91 647 87 72 80 521 35 561 24 162 44 358 39 22 33 97 83 96 -1 -1
56 2926 80 586 -1 -1
56 758 77 2961 10 344 12 46 30 91 37 499 42 199 29 323 92 1025 -1 -1
56 1229 62 591 64 484 14 79 97 546 -1 -1
56 137 50 447 73 644 -1 -1
56 1282 19 360 18 2268 67 2466 28 1555 96 179 -1 -1
56 661 25 287 48 854 99 130 -1 -1
56 1817 80 2707 16 863 31 45 21 188 78 131 -1 -1
56 30 30 55 63 863 -1 -1
56 958 60 79 31 55 60 397 31 968 55 454 72 755 -1 -1
56 1007 38 33 22 581 84 1582 -1 -1
56 73 40 168 19 146 31 2275 68 538 -1 -1
56 733 7 278 15 117 62 131 52 154 20 1284 36 334 40 324 -1 -1
56 76 37 1484 87 132 -1 -1
56 567 67 141 12 64 84 367 -1 -1
56 335 35 1316 54 143 7 818 95 25 -1 -1
56 161 23 203 1 2278 21 550 35 2091 30 468 14 124 91 13 -1 -1
56 44 95 489 66 307 37 679 92 45 -1 -1
56 1891 29 235 87 641 99 335 -1 -1
56 41 29 433 64 1054 72 157 68 798 99 474 -1 -1
56 837 48 340 39 287 53 291 94 235 -1 -1
56 441 94 638 -1 -1
56 167 21 124 31 254 79 294 -1 -1
56 1228 61 139 6 1552 3 329 75 1252 -1 -1
56 1087 19 335 11 306 35 1229 41 935 32 912 16 34 36 79 -1 -1
56 720 67 716 58 387 38 549 54 669 55 612 2 833 10 265 68 165 -1 -1
56 148 76 1860 84 369 52 759 3 195 35 508 48 20 -1 -1
56 86 86 251 13 19 96 811 -1 -1
56 503 70 207 45 789 16 710 90 351 -1 -1
56 697 40 52 28 683 38 235 34 291 90 426 -1 -1
56 149 95 119 73 354 82 196 -1 -1
56 558 24 303 39 462 28 1547 45 95 11 1 22 200 -1 -1
56 572 64 277 21 631 71 269 -1 -1
56 319 53 2677 30 941 44 269 91 692 -1 -1
56 80 16 60 86 724 -1 -1
56 941 57 344 93 437 -1 -1
56 1939 96 294 13 1352 89 31 -1 -1
56 20 14 620 50 289 35 399 63 397 -1 -1
56 547 76 1148 -1 -1
56 485 22 83 31 42 65 303 94 288 -1 -1
56 497 70 331 74 793 69 161 63 347 45 109 87 727 -1 -1
56 68 61 1039 67 271 11 694 16 1095 56 483 -1 -1
56 3727 75 1349 -1 -1
56 265 45 1987 8 391 48 656 37 1040 21 2996 66 762 -1 -1
56 1690 78 1678 6 21 25 280 0 914 49 295 -1 -1
56 530 86 495 -1 -1
56 518 54 388 11 82 54 3476 -1 -1
56 632 37 1170 42 444 26 52 78 1097 -1 -1
56 13 42 978 95 164 -1 -1
56 375 64 324 23 129 46 1564 50 3240 12 19 22 530 42 1398 -1 -1
56 1413 66 564 73 706 33 869 32 548 39 832 20 152 69 74 -1 -1
56 20 22 246 98 47 -1 -1
56 1073 63 234 45 390 52 390 58 92 70 188 -1 -1
56 9 49 22 16 1218 92 850 -1 -1
56 169 18 840 70 144 -1 -1
56 158 62 1406 41 27 70 464 -1 -1
56 3342 21 1527 1 779 45 527 -1 -1
56 101 36 417 87 2290 -1 -1
56 405 48 905 2 108 74 876 -1 -1
56 36 40 244 82 1 73 219 75 206 23 441 75 1175 -1 -1
56 754 75 55 65 1477 33 178 84 504 -1 -1
56 522 84 2260 -1 -1
56 145 68 701 85 276 -1 -1
56 180 8 773 35 410 43 13 81 238 -1 -1
56 273 22 555 66 313 -1 -1
56 117 46 337 72 724 -1 -1
56 1743 41 1067 28 420 16 197 66 170 -1 -1
56 113 44 441 33 424 50 976 11 188 34 332 57 50 -1 -1
56 443 87 636 -1 -1
56 691 43 1648 17 302 94 150 -1 -1
56 314 36 1216 66 1460 27 116 66 532 92 40 -1 -1
56 315 67 102 21 14 49 518 32 764 0 434 65 570 -1 -1
56 2568 92 912 62 912 63 250 67 478 66 923 94 1352 -1 -1
56 302 41 1257 25 717 65 425 71 364 -1 -1
56 1252 14 332 95 221 74 164 9 209 0 565 82 68 -1 -1
56 920 3 117 17 160 85 989 -1 -1
56 590 99 68 -1 -1
56 994 27 478 12 407 2 196 67 31 -1 -1
56 440 20 125 71 659 39 2467 67 117 56 10 49 639 72 648 -1 -1
56 946 74 359 58 431 1 18 41 820 62 2488 66 209 -1 -1
56 880 23 59 6 1206 38 363 53 423 -1 -1
56 477 94 1024 18 205 78 486 -1 -1
56 774 48 456 5 56 67 1866 -1 -1
56 600 82 192 -1 -1
56 431 77 1145 -1 -1
56 44 42 474 48 289 75 274 -1 -1
56 91 55 1666 15 56 62 500 90 128 -1 -1
56 77 15 180 58 45 76 227 -1 -1
56 180 27 217 11 215 78 396 -1 -1
56 93 53 543 89 1321 -1 -1
56 145 81 273 14 827 48 666 -1 -1
56 269 48 326 96 159 -1 -1
56 181 77 1460 87 290 -1 -1
57 248 82 3439 20 189 81 1086 -1 -1
57 115 72 115 41 305 70 6 9 211 51 32 -1 -1
57 50 30 457 1 989 65 219 15 13 22 631 5 290 20 564 -1 -1
57 1732 86 1947 31 733 44 78 -1 -1
57 879 68 720 85 639 92 1202 -1 -1
57 708 33 600 9 71 24 123 31 68 4 1355 28 369 53 35 -1 -1
57 802 30 223 85 251 -1 -1
57 251 90 406 15 2156 70 69 84 846 -1 -1
57 553 12 146 2 183 16 36 -1 -1
57 12 46 872 95 610 -1 -1
57 585 1 523 85 289 -1 -1
57 1186 60 154 62 761 72 180 29 81 28 116 68 350 -1 -1
57 724 49 366 23 1127 43 206 2 1204 64 1399 -1 -1
57 835 2 363 98 38 -1 -1
57 578 79 452 18 135 19 1363 22 134 47 250 -1 -1
57 25 27 79 23 477 83 1062 -1 -1
57 1105 25 420 15 406 1 460 61 266 -1 -1
57 583 10 1419 78 52 -1 -1
57 2040 3 1016 9 340 54 909 50 742 0 198 14 1143 84 678 -1 -1
57 155 96 22 -1 -1
57 1656 63 322 64 334 2 222 57 1591 -1 -1
57 434 56 574 85 31 -1 -1
57 790 39 448 66 1735 -1 -1
57 114 97 57 -1 -1
57 1370 44 596 55 2195 92 2 -1 -1
57 882 50 1030 31 87 99 281 11 107 6 233 92 609 -1 -1
57 321 85 3584 81 116 30 342 52 282 28 699 46 393 74 3301 -1 -1
57 97 99 112 -1 -1
57 1611 29 990 95 97 34 215 98 1719 -1 -1
57 106 38 1993 13 1839 62 541 -1 -1
57 267 43 54 36 524 81 28 -1 -1
57 263 94 429 80 1614 48 132 43 119 44 58 50 139 53 12 -1 -1
57 450 29 187 69 910 -1 -1
57 1076 89 133 -1 -1
57 481 41 2 23 801 73 11 -1 -1
57 1439 97 1043 4 436 53 681 -1 -1
57 1034 93 394 47 103 66 19 73 951 -1 -1
57 245 97 407 78 1091 37 193 75 2059 -1 -1
57 70 74 1210 89 626 -1 -1
57 552 97 104 15 897 30 205 31 990 6 79 27 774 55 528 -1 -1
57 1060 99 1168 86 2790 90 682 14 171 98 115 -1 -1
57 287 81 1234 4 28 72 2377 5 134 72 870 -1 -1
57 1433 88 898 48 91 31 328 58 73 -1 -1
57 174 94 145 99 1291 59 1241 41 252 62 1643 57 265 77 49 -1 -1
57 776 94 786 65 218 78 889 75 172 19 2381 7 119 24 15 -1 -1
57 1545 67 1212 44 1243 85 541 -1 -1
57 603 84 87 70 468 4 1646 1 17 84 686 -1 -1
57 614 26 147 59 384 20 1087 29 145 33 287 1 63 38 1301 -1 -1
57 1118 35 1181 94 280 -1 -1
57 134 53 87 86 297 58 441 7 289 53 199 -1 -1
57 270 70 1128 81 21 86 507 8 416 74 500 -1 -1
57 784 89 43 12 149 65 579 -1 -1
57 373 85 969 72 861 89 776 79 496 91 248 -1 -1
57 230 40 188 76 2026 -1 -1
57 99 63 125 51 156 96 298 -1 -1
57 633 55 1259 56 1330 42 351 66 653 -1 -1
57 169 68 262 89 6 73 214 68 270 26 884 28 1208 8 381 16 704 65 747 -1 -1
57 187 27 32 16 236 2 369 8 1868 1 241 31 283 -1 -1
57 656 64 45 92 791 -1 -1
57 777 40 2397 73 741 72 629 47 468 75 419 -1 -1
57 958 29 1390 66 148 30 839 36 26 6 427 66 696 -1 -1
57 403 44 16 70 265 48 27 19 297 24 1398 45 165 -1 -1
57 847 53 8 29 1047 79 997 -1 -1
57 629 37 112 28 211 57 292 15 2390 4 300 23 506 50 597 -1 -1
57 309 9 1364 92 287 -1 -1
57 126 73 556 64 592 5 1352 13 371 96 1043 -1 -1
57 1172 53 1881 1 1429 82 2305 -1 -1
57 79 32 295 0 465 16 751 63 242 -1 -1
57 358 4 29 89 1136 46 280 73 547 -1 -1
57 297 26 58 82 275 74 252 42 30 98 74 -1 -1
57 149 59 203 74 652 -1 -1
57 2101 56 129 92 217 -1 -1
57 387 40 645 30 1178 83 1570 -1 -1
57 75 28 367 5 357 55 106 -1 -1
57 2776 36 678 10 1390 27 96 52 333 -1 -1
57 42 1 2155 32 107 98 617 -1 -1
57 320 89 165 -1 -1
57 272 78 276 84 2169 -1 -1
57 538 24 1217 79 871 -1 -1
57 293 37 1508 73 65 47 753 1 1915 73 1416 -1 -1
57 900 70 1616 28 200 35 444 42 776 46 61 -1 -1
57 379 24 152 41 184 0 27 93 707 -1 -1
57 816 7 962 12 228 98 393 -1 -1
57 215 51 20 55 608 74 195 9 185 86 1280 -1 -1
57 1030 64 1635 0 19 53 27 5 559 62 180 -1 -1
57 151 87 621 41 772 94 888 -1 -1
57 305 58 389 36 1706 83 94 -1 -1
57 228 41 109 99 406 -1 -1
57 54 8 253 87 38 -1 -1
57 1195 81 128 -1 -1
57 478 90 863 -1 -1
57 284 92 14 69 61 4 1426 47 21 65 132 -1 -1
57 258 24 879 31 1706 2 1077 57 125 -1 -1
57 314 74 415 83 459 -1 -1
57 532 7 1127 98 675 -1 -1
57 1778 17 1133 72 18 52 2359 35 71 32 442 75 137 -1 -1
57 366 53 247 63 137 -1 -1
57 249 89 629 11 801 82 122 -1 -1
57 1028 86 17 -1 -1
57 2060 68 1305 90 1216 -1 -1
57 125 15 11 16 414 44 164 10 120 14 910 10 24 59 276 -1 -1
57 437 42 2408 17 833 49 680 56 293 -1 -1
57 266 17 66 18 455 50 286 89 21 -1 -1
57 361 53 267 11 88 53 139 -1 -1
57 1102 72 412 28 1733 41 189 75 736 -1 -1
57 1713 36 91 55 547 52 253 67 327 -1 -1
57 143 36 1333 59 180 42 283 45 128 47 268 5 24 69 722 -1 -1
57 193 2 712 20 526 45 357 -1 -1
57 999 85 147 70 691 68 73 30 115 49 524 26 514 15 339 62 1961 -1 -1
57 2020 71 941 8 16 39 33 66 1560 -1 -1
57 707 37 1663 31 605 74 908 -1 -1
57 576 5 6 20 210 61 1098 85 390 -1 -1
57 912 16 1455 33 378 37 683 3 1924 11 183 20 402 75 299 -1 -1
57 723 50 719 3 161 90 741 86 407 94 110 35 490 33 242 36 1363 23 184 43 913 -1 -1
57 97 42 463 89 52 -1 -1
57 792 74 162 70 1849 36 214 79 40 92 690 -1 -1
57 2267 75 836 92 390 3 1279 41 682 60 551 16 327 39 787 99 347 -1 -1
57 310 25 634 50 175 36 745 59 941 -1 -1
57 130 13 251 91 349 -1 -1
57 475 45 310 44 82 76 78 -1 -1
57 2008 32 228 37 2808 94 374 -1 -1
57 1226 5 303 21 632 90 476 -1 -1
57 1301 89 1139 -1 -1
57 82 43 803 58 146 80 152 -1 -1
57 23 96 601 55 209 45 1098 67 738 -1 -1
57 1355 91 1831 41 8 66 177 96 43 71 655 69 880 92 312 -1 -1
57 362 81 65 24 456 32 39 18 305 4 738 27 324 -1 -1
57 411 69 354 -1 -1
57 888 94 22 67 542 2 245 90 1668 -1 -1
57 613 19 570 80 875 -1 -1
57 197 47 1725 8 395 84 394 -1 -1
57 260 42 138 10 1984 70 176 24 1825 50 102 1 131 70 196 -1 -1
57 376 99 239 33 445 28 189 48 313 61 392 -1 -1
57 139 38 1186 22 1762 33 357 77 2222 -1 -1
57 703 9 37 89 585 -1 -1
57 210 86 361 44 114 72 29 -1 -1
57 1134 29 235 87 346 -1 -1
57 312 48 98 4 506 56 704 -1 -1
57 117 83 814 -1 -1
57 95 5 29 3 769 1 838 33 13 -1 -1
57 240 78 458 83 5 12 933 3 33 70 2786 -1 -1
57 388 6 81 63 24 -1 -1
57 174 62 33 7 4008 99 59 -1 -1
57 412 99 132 75 261 84 49 39 94 98 543 -1 -1
57 231 89 862 -1 -1
57 73 11 505 6 870 28 1310 12 148 45 343 -1 -1
57 263 77 8 17 205 74 1846 54 4251 37 265 2 38 70 817 -1 -1
57 1453 70 154 62 1292 18 51 88 1154 -1 -1
57 982 31 2023 85 58 69 374 24 1099 96 150 -1 -1
57 768 69 2864 23 796 58 25 46 379 12 285 45 85 -1 -1
57 78 61 593 49 1 99 781 -1 -1
57 442 16 3006 33 813 57 250 -1 -1
57 1146 44 7 56 1303 -1 -1
57 520 78 446 73 371 91 792 -1 -1
57 985 84 44 32 501 20 27 31 1351 21 728 64 423 -1 -1
57 976 45 1937 93 433 -1 -1
57 957 14 481 70 102 39 539 51 352 83 11 -1 -1
57 1312 55 353 15 341 39 611 26 97 80 310 -1 -1
57 133 48 407 42 573 41 1651 82 1101 -1 -1
57 30 61 547 38 74 10 33 8 62 83 1933 -1 -1
57 703 98 249 -1 -1
57 497 71 174 -1 -1
57 1637 29 196 40 590 12 653 85 105 -1 -1
57 583 72 957 85 392 12 497 83 708 -1 -1
57 286 89 1414 97 267 48 257 80 664 75 726 34 199 42 317 50 611 -1 -1
57 12 23 1076 67 153 12 924 10 1785 40 204 44 802 80 505 -1 -1
57 20 17 2310 49 535 16 115 60 2578 -1 -1
57 47 88 200 97 1020 -1 -1
57 1416 5 541 60 282 64 766 59 148 87 282 -1 -1
57 504 91 523 -1 -1
57 600 71 971 37 260 20 310 51 602 71 1836 -1 -1
57 313 21 1127 33 146 67 1015 -1 -1
57 103 26 1306 67 222 -1 -1
57 149 42 601 5 1576 66 618 86 442 -1 -1
57 101 4 1128 12 16 67 657 -1 -1
57 704 71 97 65 138 74 709 34 530 52 1469 59 797 -1 -1
57 390 41 470 65 861 -1 -1
57 149 53 55 60 308 51 623 93 270 -1 -1
57 958 42 1249 8 471 65 331 -1 -1
57 62 65 116 24 411 34 2151 49 505 -1 -1
57 114 34 921 83 33 -1 -1
57 2351 63 321 41 23 89 487 -1 -1
57 779 22 258 74 66 -1 -1
57 1606 42 24 80 650 94 166 -1 -1
57 127 23 1412 25 700 7 473 0 11 59 253 -1 -1
57 1164 98 1446 -1 -1
57 132 67 363 54 107 6 65 24 455 48 305 -1 -1
57 358 45 209 24 166 62 448 -1 -1
57 73 84 1001 63 1233 86 573 80 352 95 370 -1 -1
57 585 31 66 71 433 94 15 -1 -1
58 427 4 678 25 170 35 1453 86 593 -1 -1
58 16 78 399 87 107 17 54 91 529 60 883 48 81 0 599 45 234 55 262 -1 -1
58 361 37 452 17 674 21 371 37 1786 96 1005 -1 -1
58 942 23 1046 86 3 -1 -1
58 423 74 217 36 163 97 238 -1 -1
58 40 56 816 48 256 75 611 -1 -1
58 943 21 77 50 43 33 205 59 709 -1 -1
58 71 40 1667 93 444 -1 -1
58 415 64 365 33 69 93 283 26 227 54 1391 40 164 10 375 5 276 97 761 -1 -1
58 84 25 629 93 719 78 1798 34 750 74 1009 -1 -1
58 767 13 806 67 756 -1 -1
58 197 71 1738 21 122 97 421 -1 -1
58 700 39 401 59 605 46 204 84 1162 -1 -1
58 78 79 367 82 100 84 284 77 331 80 842 26 498 7 358 5 609 82 40 -1 -1
58 353 9 758 69 243 91 364 -1 -1
58 816 10 445 49 600 -1 -1
58 911 23 464 84 1716 63 245 10 209 57 1254 91 331 -1 -1
58 50 61 111 9 903 75 5 -1 -1
58 56 30 548 25 793 23 325 11 333 68 515 -1 -1
58 658 25 757 63 848 8 498 6 2349 39 1557 20 12 87 270 -1 -1
58 386 15 3 42 242 4 434 73 126 -1 -1
58 1195 78 261 27 1078 59 428 5 180 20 1079 23 216 7 1528 39 426 -1 -1
58 146 54 151 95 733 75 284 53 1305 42 525 62 11 -1 -1
58 64 9 616 77 179 -1 -1
58 258 78 1803 37 37 98 421 -1 -1
58 87 97 244 62 120 49 652 72 388 -1 -1
58 148 71 280 96 99 45 1891 72 482 -1 -1
58 692 11 269 7 508 78 983 -1 -1
58 770 68 706 11 104 72 134 7 788 75 558 -1 -1
58 29 26 172 97 139 -1 -1
58 160 0 308 30 1195 82 232 -1 -1
58 944 5 196 40 368 70 291 -1 -1
58 135 6 367 74 2068 -1 -1
58 219 18 980 50 177 49 529 28 1106 98 478 -1 -1
58 208 80 497 -1 -1
58 65 61 1772 66 195 67 638 52 55 65 786 35 272 48 457 49 20 76 214 -1 -1
58 1162 19 1839 33 926 61 150 48 508 57 551 13 433 91 387 -1 -1
58 679 64 379 88 352 -1 -1
58 874 27 515 33 171 92 576 -1 -1
58 872 41 36 45 895 37 710 36 568 78 1363 -1 -1
58 657 52 1883 25 226 74 6 -1 -1
58 641 63 232 57 1669 80 547 35 1418 20 413 39 675 97 1041 -1 -1
58 1700 29 804 15 1433 77 120 -1 -1
58 2929 82 561 54 319 64 153 96 634 -1 -1
58 1159 17 778 72 1087 17 1867 23 898 28 63 54 724 -1 -1
58 349 70 107 38 1637 91 414 -1 -1
58 211 24 754 42 815 28 1425 82 72 -1 -1
58 1158 23 29 6 381 80 560 -1 -1
58 224 40 30 61 307 29 422 5 131 89 648 -1 -1
58 815 95 562 -1 -1
58 125 40 135 27 601 73 180 -1 -1
58 45 90 1542 -1 -1
58 152 46 120 6 145 15 54 0 994 53 1537 -1 -1
58 496 33 1646 21 852 62 109 -1 -1
58 202 21 18 80 1814 -1 -1
58 132 0 1072 32 2099 15 308 95 86 -1 -1
58 958 29 318 39 437 49 694 19 642 53 141 -1 -1
58 808 22 277 1 433 28 111 71 456 -1 -1
58 355 36 1855 19 1143 23 934 34 589 -1 -1
58 81 34 989 92 528 -1 -1
58 144 9 132 95 108 -1 -1
58 1021 70 80 8 16 15 1164 34 148 95 678 -1 -1
58 51 34 411 63 149 13 402 8 1392 53 2127 44 540 42 351 27 2660 29 159 23 60 46 715 -1 -1
58 513 61 31 11 173 18 559 87 329 -1 -1
58 119 21 1331 98 797 -1 -1
58 1331 55 633 37 164 7 144 3 432 89 590 -1 -1
58 75 53 132 31 1767 93 1089 -1 -1
58 132 2 461 92 1448 -1 -1
58 3 13 680 74 33 -1 -1
58 440 55 1802 44 586 35 227 51 1049 -1 -1
58 856 60 69 85 2596 87 128 79 266 19 223 77 81 -1 -1
58 47 81 374 -1 -1
58 227 64 128 94 1451 51 351 50 784 97 189 -1 -1
58 318 42 492 74 539 -1 -1
58 899 37 1012 26 336 47 565 2 208 70 583 -1 -1
58 631 10 264 68 363 -1 -1
58 1647 5 67 57 359 49 120 81 66 34 403 46 1196 61 802 98 811 -1 -1
58 52 2 474 34 647 79 1427 -1 -1
58 413 41 117 86 640 -1 -1
58 160 69 320 45 105 12 79 75 2824 -1 -1
58 1031 92 193 59 192 74 257 40 26 63 359 -1 -1
58 289 48 430 47 209 37 1101 79 394 -1 -1
58 222 42 64 24 1070 19 429 47 551 10 32 86 268 -1 -1
58 632 33 406 84 390 -1 -1
58 1338 7 613 80 171 -1 -1
58 907 63 102 42 239 27 412 64 557 9 237 89 988 -1 -1
58 68 29 90 80 563 -1 -1
58 656 67 1245 1 217 7 195 87 253 -1 -1
58 1799 32 1405 15 452 61 2673 -1 -1
58 72 70 885 7 607 82 201 -1 -1
58 737 59 292 76 466 90 153 96 1458 -1 -1
58 13 71 297 85 461 -1 -1
58 1127 83 1295 23 176 8 55 29 256 71 452 -1 -1
58 849 35 350 99 6 -1 -1
58 515 24 1161 32 623 1 201 53 568 -1 -1
58 441 66 1625 45 1293 81 579 -1 -1
58 682 44 517 5 533 45 1304 77 165 -1 -1
58 432 55 257 31 53 73 744 -1 -1
58 327 72 768 25 610 48 165 88 268 -1 -1
58 739 93 2002 94 523 36 494 81 2651 -1 -1
58 452 42 108 88 244 -1 -1
58 376 39 45 6 12 8 779 4 1 -1 -1
58 1029 41 90 16 202 83 97 -1 -1
58 629 86 2253 45 557 95 31 -1 -1
58 25 1 395 22 379 12 617 31 126 94 1710 -1 -1
58 1932 18 663 2 166 37 1914 83 241 -1 -1
58 189 94 1050 7 82 92 230 -1 -1
58 135 61 329 79 1 -1 -1
58 145 17 1259 47 411 51 435 81 238 46 95 51 127 2 1358 7 112 87 738 -1 -1
58 996 17 1303 43 838 -1 -1
58 202 83 122 96 175 -1 -1
58 1495 56 58 10 62 8 802 39 136 43 456 2 1578 68 595 -1 -1
58 873 52 136 76 680 0 534 17 1724 9 1115 3 789 34 594 -1 -1
58 597 50 614 33 1797 64 1307 -1 -1
58 10 86 209 30 97 5 189 66 1138 -1 -1
58 348 35 584 36 128 93 1 -1 -1
58 220 35 1433 96 207 -1 -1
58 903 82 686 84 442 74 82 12 103 29 185 97 247 -1 -1
58 159 21 1903 29 1971 58 1275 90 2118 -1 -1
58 261 73 408 70 1171 9 1015 57 279 -1 -1
58 381 4 426 95 739 -1 -1
58 1558 68 1601 9 780 6 1989 46 972 -1 -1
58 1567 61 685 70 696 81 357 -1 -1
58 244 23 233 61 113 -1 -1
58 1040 25 32 45 769 -1 -1
58 270 67 2943 81 38 52 8 91 674 -1 -1
58 426 66 805 58 1113 28 568 23 421 74 1163 -1 -1
58 2011 43 676 68 1795 56 1168 15 37 92 323 -1 -1
58 481 93 235 37 300 3 2925 31 548 41 315 70 281 -1 -1
58 406 19 54 3 579 43 2012 36 1260 59 164 -1 -1
58 460 72 74 87 697 16 240 90 436 -1 -1
58 677 72 1244 -1 -1
58 168 29 211 83 185 -1 -1
58 230 47 317 73 1203 56 58 2 483 21 1171 9 671 59 2195 -1 -1
58 71 5 70 19 1607 7 179 56 133 -1 -1
58 706 94 145 -1 -1
58 1881 8 234 11 253 59 824 -1 -1
58 165 78 125 49 725 13 606 60 191 -1 -1
58 335 23 1089 52 5 22 400 92 708 -1 -1
58 625 71 328 98 2321 70 969 74 191 6 349 74 134 -1 -1
58 377 60 14 6 43 85 327 -1 -1
58 1176 20 66 34 12 70 396 -1 -1
58 1055 7 344 45 257 43 707 33 377 49 238 -1 -1
58 133 95 811 -1 -1
58 74 85 14 -1 -1
58 2817 2 113 55 155 79 213 -1 -1
58 83 66 435 10 117 13 288 77 98 -1 -1
58 449 74 449 99 1649 -1 -1
58 29 17 114 44 1041 8 1600 24 383 22 1354 38 2262 46 1788 44 6 16 438 37 401 29 179 62 191 -1 -1
58 75 20 48 78 1302 56 829 17 367 84 3 -1 -1
58 7 99 488 1 1163 3 2548 38 516 -1 -1
58 23 39 172 75 908 97 277 -1 -1
58 97 53 524 61 41 -1 -1
58 154 57 333 35 1422 16 816 78 492 -1 -1
58 170 62 1380 97 1892 -1 -1
58 1177 2 90 9 616 39 66 59 655 -1 -1
58 526 95 421 71 273 94 737 95 61 -1 -1
58 1040 63 802 43 114 25 533 42 220 -1 -1
58 918 28 435 85 689 -1 -1
58 74 3 195 57 2824 84 96 -1 -1
58 387 10 113 30 763 62 578 14 297 74 277 -1 -1
58 46 4 909 24 172 97 223 -1 -1
58 1575 79 3 0 1375 67 208 -1 -1
58 106 84 615 91 1829 -1 -1
58 583 49 1246 94 771 44 334 6 176 76 1373 14 107 88 975 -1 -1
58 70 97 1509 -1 -1
58 1514 34 208 75 472 7 544 89 289 -1 -1
58 622 34 78 70 29 -1 -1
58 1398 71 1115 43 760 31 66 16 1071 60 208 -1 -1
58 605 39 409 46 233 4 112 2 1786 12 552 63 533 -1 -1
58 150 70 721 31 183 82 417 -1 -1
58 221 69 205 88 305 -1 -1
58 682 14 88 53 2310 66 363 7 3068 50 495 -1 -1
58 331 90 885 67 93 30 86 19 279 35 138 -1 -1
58 101 28 114 58 1233 -1 -1
58 929 73 145 71 1098 45 733 9 466 77 235 -1 -1
58 194 61 588 58 18 13 401 9 737 30 1654 50 56 -1 -1
58 757 85 419 15 574 30 219 26 328 3 199 42 361 -1 -1
58 174 7 1291 40 576 37 387 35 956 50 252 60 465 -1 -1
58 1726 81 523 -1 -1
58 87 66 311 28 1030 25 58 48 252 78 502 -1 -1
58 2428 1 1355 77 695 -1 -1
58 383 89 509 6 980 35 239 88 709 -1 -1
58 436 38 256 9 487 66 349 -1 -1
58 634 22 106 48 74 11 523 29 962 94 1182 -1 -1
58 1423 32 64 81 406 -1 -1
58 1463 55 514 25 606 67 818 -1 -1
58 567 5 4424 4 990 58 97 -1 -1
58 1203 93 1815 -1 -1
58 227 75 135 82 57 0 1260 67 40 45 1209 82 380 -1 -1
58 841 18 47 66 104 -1 -1
58 252 83 596 82 111 34 673 28 686 3 1231 63 374 -1 -1
58 310 46 147 32 148 9 93 87 3 -1 -1
58 339 48 180 67 28 6 2251 41 213 31 42 1 628 60 1007 -1 -1
58 192 62 753 39 1317 9 346 18 1560 33 647 -1 -1
58 2175 52 258 96 35 -1 -1
58 2420 80 390 71 1375 14 118 54 614 61 1814 30 236 80 792 -1 -1
58 280 16 411 30 704 69 396 54 214 31 1850 39 373 66 206 -1 -1
58 316 31 555 88 998 -1 -1
58 1846 31 1936 14 63 73 1765 -1 -1
58 3444 60 459 34 288 75 80 -1 -1
58 932 4 139 88 326 -1 -1
58 1119 19 725 21 460 28 868 35 719 92 151 -1 -1
58 267 29 661 20 744 92 245 -1 -1
58 81 86 1756 13 1022 28 887 26 497 13 35 37 427 47 478 -1 -1
58 576 64 12 14 1800 46 139 59 780 -1 -1
59 866 40 1456 64 561 77 353 -1 -1
59 881 99 1014 51 46 15 462 33 311 81 1171 -1 -1
59 973 25 354 98 74 38 656 24 2271 81 90 -1 -1
59 363 7 124 86 69 -1 -1
59 582 1 406 6 384 94 299 -1 -1
59 294 7 390 62 72 -1 -1
59 415 7 1055 49 6 -1 -1
59 213 76 118 56 78 90 2401 -1 -1
59 977 21 183 43 1701 25 379 50 47 -1 -1
59 1191 85 946 65 411 21 393 87 1064 -1 -1
59 155 62 295 74 2181 34 12 93 1464 -1 -1
59 589 8 769 70 423 12 1770 10 76 94 453 -1 -1
59 1032 90 633 27 6 95 723 -1 -1
59 277 50 512 86 68 47 132 78 520 63 2950 40 424 17 2321 41 172 61 2585 -1 -1
59 1680 58 70 6 932 0 1159 20 1112 72 630 -1 -1
59 867 17 483 19 259 90 1894 -1 -1
59 468 79 71 55 269 68 1594 30 306 14 217 38 1039 6 418 94 62 -1 -1
59 597 73 392 2 13 8 613 90 158 -1 -1
59 452 52 469 5 526 65 114 77 913 -1 -1
59 1413 15 1074 61 15 -1 -1
59 1071 9 175 69 649 -1 -1
59 125 6 53 51 87 57 197 52 461 34 6 75 742 -1 -1
59 1636 9 2450 61 736 86 643 47 1852 39 54 73 1032 -1 -1
59 1543 17 917 82 203 -1 -1
59 17 63 758 43 201 33 523 29 194 93 463 -1 -1
59 776 98 2494 -1 -1
59 224 88 146 64 11 9 114 88 47 -1 -1
59 2858 25 1454 22 729 4 885 40 955 23 472 26 363 94 691 -1 -1
59 265 44 126 48 680 78 2188 -1 -1
59 965 3 557 75 7 -1 -1
59 751 39 2979 41 304 19 236 87 417 11 19 5 1370 83 772 -1 -1
59 705 54 666 74 934 71 96 59 1195 74 849 44 966 43 715 98 876 -1 -1
59 396 44 750 5 224 45 239 -1 -1
59 337 24 234 23 545 12 154 99 337 -1 -1
59 153 14 370 15 243 25 91 11 1589 97 124 -1 -1
59 2510 98 155 24 211 20 532 49 2442 -1 -1
59 137 38 895 71 3683 34 344 0 144 23 500 44 334 48 807 65 57 -1 -1
59 100 5 28 42 168 94 739 -1 -1
59 303 31 420 90 375 -1 -1
59 38 22 389 50 1027 7 753 34 398 57 878 -1 -1
59 30 98 1035 47 17 67 1626 14 3147 12 616 65 1636 -1 -1
59 360 22 518 4 2891 7 56 8 1958 49 409 -1 -1
59 187 35 130 17 389 99 30 -1 -1
59 13 4 532 7 232 73 72 -1 -1
59 87 53 880 40 897 78 548 -1 -1
59 261 91 1531 11 80 29 2224 36 134 13 1055 35 130 -1 -1
59 96 5 14 26 55 72 938 -1 -1
59 390 88 389 -1 -1
59 543 36 3517 68 363 74 20 83 117 36 1374 74 626 88 998 -1 -1
59 1914 42 211 8 187 90 137 -1 -1
59 536 82 487 85 1399 31 37 1 305 8 99 -1 -1
59 584 34 65 14 264 69 228 -1 -1
59 360 87 339 57 431 50 276 94 789 -1 -1
59 305 42 86 76 397 -1 -1
59 1354 8 530 4 738 49 141 94 404 -1 -1
59 870 32 226 39 626 32 623 68 565 -1 -1
59 1502 89 231 -1 -1
59 361 69 410 89 1389 -1 -1
59 16 88 845 -1 -1
59 236 51 578 54 1546 27 547 52 102 31 73 54 975 -1 -1
59 605 56 157 74 544 60 196 23 1314 34 216 21 63 87 412 -1 -1
59 2116 19 146 97 3834 -1 -1
59 85 56 2095 68 243 90 56 38 832 59 393 57 83 30 677 97 446 -1 -1
59 143 25 65 42 1436 -1 -1
59 132 75 1164 90 41 4 21 97 538 -1 -1
59 2331 25 6 35 543 97 12 -1 -1
59 13 21 32 78 25 -1 -1
59 236 84 210 52 655 72 47 52 515 50 409 7 48 15 642 71 1276 -1 -1
59 1083 1 1256 2 9 92 1189 -1 -1
59 260 60 317 61 922 95 478 -1 -1
59 849 58 111 10 1871 0 299 71 4338 -1 -1
59 304 95 993 9 70 22 897 10 315 31 433 42 1127 -1 -1
59 1237 91 405 20 74 7 437 98 723 -1 -1
59 362 73 121 5 134 58 328 -1 -1
59 428 68 218 62 303 14 473 26 478 78 1175 -1 -1
59 270 4 1697 18 483 48 23 -1 -1
59 76 5 1321 81 113 -1 -1
59 719 31 1226 49 132 44 192 24 945 47 10 7 160 61 573 -1 -1
59 388 40 179 73 823 58 560 15 486 41 875 40 27 56 526 -1 -1
59 1809 40 537 43 1011 83 1796 48 619 64 27 60 78 70 774 -1 -1
59 590 73 2873 15 898 16 278 56 505 -1 -1
59 560 37 490 44 383 41 983 35 16 77 1099 -1 -1
59 1854 49 176 78 475 37 579 8 728 86 1226 -1 -1
59 399 34 741 85 79 -1 -1
59 742 90 641 88 10 23 122 9 909 31 40 56 2744 -1 -1
59 1092 12 965 61 207 95 1027 98 26 30 1804 36 207 22 223 70 435 -1 -1
59 5 35 38 67 298 -1 -1
59 693 71 38 58 456 66 1911 62 2585 60 224 62 32 95 1905 -1 -1
59 1741 40 888 5 36 40 634 3 336 77 62 -1 -1
59 345 30 169 18 237 23 305 43 1408 39 104 69 233 -1 -1
59 638 13 45 78 512 25 47 85 1439 18 122 12 709 21 361 85 710 -1 -1
59 219 38 1206 71 454 -1 -1
59 536 82 169 91 373 39 1530 81 17 -1 -1
59 286 33 185 56 79 64 123 47 57 88 543 -1 -1
59 13 56 338 77 164 23 696 14 73 85 797 -1 -1
59 736 1 263 76 1434 13 957 56 117 32 951 38 1411 30 568 58 296 -1 -1
59 69 66 277 36 1218 8 570 91 153 -1 -1
59 423 0 1226 91 774 72 1147 89 110 36 184 54 664 87 283 -1 -1
59 1342 35 199 83 9 -1 -1
59 163 64 261 93 569 35 1315 29 124 51 381 -1 -1
59 178 90 260 54 1241 51 1748 22 186 1 573 29 970 70 18 -1 -1
59 930 51 34 14 724 31 490 74 469 -1 -1
59 410 28 1747 72 268 77 689 1 1012 47 302 24 764 99 179 -1 -1
59 128 79 2382 -1 -1
59 341 91 770 15 32 65 406 40 789 49 797 80 496 -1 -1
59 1429 25 624 17 171 97 259 -1 -1
59 368 37 307 63 449 28 109 50 678 86 599 -1 -1
59 1610 75 173 70 46 27 284 45 12 58 195 1 957 14 808 50 455 -1 -1
59 516 35 41 46 455 30 1418 2 394 51 606 30 227 68 276 -1 -1
59 1857 55 1461 99 517 -1 -1
59 171 18 28 90 1265 -1 -1
59 1335 57 811 37 755 10 1288 68 567 -1 -1
59 227 43 20 27 907 55 201 -1 -1
59 107 37 2595 78 1565 -1 -1
59 83 98 554 62 76 14 600 29 300 16 376 18 871 62 69 -1 -1
59 100 40 351 90 165 11 184 30 1489 76 225 -1 -1
59 361 47 1053 2 256 63 7 18 6 36 55 22 1440 77 262 -1 -1
59 34 57 1192 76 1219 92 427 26 1370 50 467 81 465 -1 -1
59 483 34 538 93 1275 59 628 87 362 -1 -1
59 2140 43 2299 97 134 -1 -1
59 279 2 810 73 460 -1 -1
59 1886 73 466 77 672 44 991 76 1315 -1 -1
59 414 61 955 41 283 23 85 61 2011 -1 -1
59 904 73 632 46 1363 66 99 89 64 -1 -1
59 408 87 541 39 92 42 76 28 528 3 112 15 730 62 1037 -1 -1
59 84 72 132 49 753 14 250 90 155 -1 -1
59 723 74 192 38 649 16 484 25 485 40 116 -1 -1
59 118 68 1772 85 801 -1 -1
59 96 17 445 82 682 68 595 60 180 89 386 -1 -1
59 420 74 3 55 960 4 168 17 415 13 115 3 480 71 487 -1 -1
59 1331 30 440 6 371 79 549 96 748 -1 -1
59 50 73 85 67 2799 85 2016 18 297 66 854 -1 -1
59 376 35 48 8 1487 39 628 95 737 -1 -1
59 178 9 267 61 1947 -1 -1
59 1310 44 906 71 746 93 280 -1 -1
59 716 90 635 -1 -1
59 839 40 757 61 562 53 550 84 34 -1 -1
59 164 19 1848 29 181 59 122 17 1349 98 573 -1 -1
59 500 75 1657 63 344 49 308 61 871 7 674 47 841 19 367 76 314 -1 -1
59 22 52 321 10 117 0 119 25 2296 24 465 64 133 -1 -1
59 307 33 267 41 239 76 736 -1 -1
59 136 34 1198 67 966 -1 -1
59 706 82 653 74 957 24 1063 73 44 2 79 92 205 -1 -1
59 307 29 276 44 345 17 478 92 723 -1 -1
59 15 43 314 67 552 87 500 -1 -1
59 61 30 83 33 583 63 147 8 357 17 751 77 76 -1 -1
59 564 41 371 5 35 9 650 25 434 3 1653 34 1158 55 379 -1 -1
59 67 61 511 98 51 -1 -1
59 274 38 265 73 1200 -1 -1
59 176 32 107 43 1843 21 893 96 101 -1 -1
59 128 3 356 24 5324 5 467 68 67 -1 -1
59 462 94 380 -1 -1
59 177 23 24 44 731 96 1755 -1 -1
59 128 97 245 67 414 31 178 10 837 79 51 -1 -1
59 440 32 377 56 318 5 640 95 917 -1 -1
59 1004 37 1786 18 1647 5 339 54 133 -1 -1
59 379 93 156 20 337 35 274 30 886 67 328 8 123 98 1825 -1 -1
59 596 99 163 91 713 2 85 42 1790 90 58 -1 -1
59 120 78 546 28 528 45 81 67 991 96 202 -1 -1
59 187 87 12 71 373 55 7 90 2486 -1 -1
59 914 9 617 44 321 27 949 75 3116 -1 -1
59 588 3 2016 42 108 6 310 24 595 21 1110 15 463 91 50 -1 -1
59 321 86 912 81 559 54 753 15 772 7 1682 76 275 -1 -1
59 555 64 126 92 198 75 201 29 1679 64 13 30 571 40 904 13 906 4 1422 79 629 -1 -1
59 360 34 236 54 510 10 352 87 671 -1 -1
59 1254 63 645 56 534 68 887 -1 -1
59 565 6 588 42 232 4 607 43 1042 -1 -1
59 302 8 285 17 491 20 68 32 1121 13 653 95 291 -1 -1
59 346 19 151 82 113 -1 -1
59 1503 67 762 76 54 50 615 47 39 49 1533 28 259 31 2210 23 1044 64 1600 -1 -1
59 142 17 233 74 62 -1 -1
59 1597 88 506 30 958 59 573 54 212 55 1020 12 146 16 206 73 654 -1 -1
59 810 64 10 56 75 77 960 -1 -1
59 1674 82 1469 19 543 67 134 65 24 72 250 3 484 12 1111 74 144 -1 -1
59 595 64 936 76 612 46 89 16 118 36 23 45 74 -1 -1
59 1572 69 148 86 201 -1 -1
59 1027 37 1951 89 1064 -1 -1
59 1462 53 841 20 439 5 60 21 360 28 191 12 1531 15 337 56 544 -1 -1
59 41 81 411 21 420 7 343 78 216 -1 -1
59 169 74 9 68 558 63 555 55 669 4 233 24 174 75 319 -1 -1
59 518 96 3328 -1 -1
59 783 94 601 -1 -1
59 680 27 938 44 1053 43 271 59 700 -1 -1
59 1181 31 727 47 134 56 67 -1 -1
59 939 32 122 90 667 -1 -1
59 1700 10 314 0 120 71 1188 -1 -1
59 373 85 295 41 1508 39 508 75 463 -1 -1
59 712 37 52 61 784 54 304 61 853 -1 -1
59 967 77 527 24 1260 6 237 76 895 -1 -1
59 674 86 704 14 319 62 638 -1 -1
59 382 29 9 84 162 -1 -1
59 174 48 27 23 507 82 716 -1 -1
60 555 66 193 82 239 11 109 62 858 40 853 82 961 -1 -1
60 1253 62 524 84 1364 -1 -1
60 293 51 218 23 1695 3 486 41 121 70 769 -1 -1
60 847 62 1937 59 1628 91 444 -1 -1
60 149 10 459 9 1726 33 765 40 1129 -1 -1
60 1700 48 726 16 39 67 940 -1 -1
60 280 71 482 8 800 49 2199 42 38 71 718 -1 -1
60 1863 71 752 56 975 58 127 90 859 -1 -1
60 1327 45 440 5 886 48 71 -1 -1
60 259 48 611 10 223 6 448 11 61 13 946 19 557 62 1755 -1 -1
60 226 37 826 78 1264 66 144 14 1004 94 555 -1 -1
60 72 87 278 49 550 8 309 55 2072 31 1482 15 244 61 1030 -1 -1
60 120 10 1107 34 907 85 1411 -1 -1
60 1239 14 226 16 246 81 848 -1 -1
60 40 99 712 -1 -1
60 650 74 779 81 202 45 280 3 2343 12 725 35 14 -1 -1
60 358 30 532 69 1750 44 183 80 161 -1 -1
60 522 59 84 49 957 1 339 8 620 62 71 -1 -1
60 142 86 480 58 1083 6 27 98 120 -1 -1
60 19 71 1220 13 981 35 151 33 183 16 304 88 898 -1 -1
60 1387 79 1002 73 2097 16 417 31 91 5 810 47 35 -1 -1
60 431 25 530 87 84 -1 -1
60 1370 57 539 65 38 94 1127 -1 -1
60 1718 22 334 38 906 95 383 -1 -1
60 951 74 238 80 71 11 221 91 96 -1 -1
60 325 7 361 47 939 35 498 76 293 -1 -1
60 165 48 606 23 1084 3 68 54 193 -1 -1
60 172 47 440 56 254 48 361 24 78 40 66 -1 -1
60 175 6 698 99 657 -1 -1
60 190 8 404 46 828 -1 -1
60 263 18 1432 61 483 75 688 60 1189 32 425 25 527 51 132 -1 -1
60 679 34 295 65 1845 -1 -1
60 39 88 92 71 1515 85 745 -1 -1
60 661 93 2025 -1 -1
60 152 31 596 51 226 47 825 91 112 -1 -1
60 1068 40 257 43 112 11 171 72 273 -1 -1
60 309 97 22 98 442 79 591 95 999 50 783 97 420 62 2187 0 2532 82 318 -1 -1
60 941 18 323 4 1711 95 970 -1 -1
60 62 41 222 99 540 1 240 74 540 -1 -1
60 366 75 282 11 104 53 703 21 530 95 525 -1 -1
60 137 37 119 18 211 7 1075 95 802 -1 -1
60 276 34 211 29 269 3 572 42 2546 -1 -1
60 390 72 24 0 287 67 1731 40 176 48 974 78 140 -1 -1
60 396 27 168 45 609 20 92 12 201 69 250 -1 -1
60 257 90 2251 49 185 68 171 38 932 88 1170 -1 -1
60 864 32 220 97 87 -1 -1
60 365 70 657 66 442 64 76 57 366 85 1784 -1 -1
60 106 4 256 76 1787 82 1387 -1 -1
60 1166 33 204 80 324 38 1942 54 120 45 542 14 247 82 3058 -1 -1
60 285 58 1340 22 776 29 398 63 1306 36 138 57 1517 -1 -1
60 37 14 359 23 1321 2 1487 34 33 46 44 -1 -1
60 255 81 774 65 1413 84 68 -1 -1
60 1180 85 646 14 296 99 394 -1 -1
60 141 91 1229 55 678 35 100 89 500 -1 -1
60 6 8 1351 80 273 -1 -1
60 5 33 128 66 502 -1 -1
60 165 76 18 -1 -1
60 307 90 692 9 104 77 1587 -1 -1
60 412 55 544 72 592 85 349 -1 -1
60 346 48 584 27 586 56 819 -1 -1
60 574 96 1279 31 280 0 801 24 241 38 896 25 190 39 231 38 349 4 379 67 896 -1 -1
60 956 79 2914 87 188 4 88 60 817 4 58 97 115 -1 -1
60 2081 98 296 91 25 68 443 37 75 70 1303 -1 -1
60 538 98 13 29 84 20 39 7 962 48 1552 -1 -1
60 867 65 1863 15 498 14 489 34 194 6 86 88 39 -1 -1
60 217 49 354 83 707 81 108 39 27 61 828 -1 -1
60 2347 6 24 39 1267 60 1572 -1 -1
60 339 7 216 60 80 14 133 50 356 2 31 76 185 -1 -1
60 29 12 2 78 15 -1 -1
60 291 31 736 58 1817 13 2528 88 151 -1 -1
60 430 58 633 47 292 87 129 -1 -1
60 508 98 26 96 1296 38 14 79 252 -1 -1
60 668 47 1333 25 605 62 276 13 1311 57 406 50 103 60 16 -1 -1
60 1340 10 1411 82 342 -1 -1
60 1039 64 556 29 464 53 207 -1 -1
60 200 67 100 -1 -1
60 268 26 1848 13 8 53 34 -1 -1
60 1196 95 3 64 1196 43 63 46 87 3 259 88 44 -1 -1
60 314 24 297 90 565 79 672 85 1352 52 283 70 963 -1 -1
60 949 82 659 43 679 65 531 26 1186 55 1907 71 1972 -1 -1
60 142 72 388 68 1959 83 830 57 260 70 481 -1 -1
60 378 39 506 21 171 71 757 55 793 20 821 61 213 86 272 -1 -1
60 162 62 475 21 567 83 497 -1 -1
60 698 75 465 79 1003 29 1498 46 488 97 910 -1 -1
60 44 2 479 92 875 -1 -1
60 503 79 515 25 635 52 1696 25 220 7 1297 31 807 -1 -1
60 1085 17 164 96 1475 -1 -1
60 15 53 348 65 981 24 1206 39 454 40 160 31 224 40 71 16 1568 29 1510 55 472 -1 -1
60 331 5 370 57 70 22 38 51 692 36 320 55 3071 -1 -1
60 167 70 45 18 33 32 700 27 1254 45 437 -1 -1
60 2155 17 1218 71 82 63 500 92 713 -1 -1
60 786 82 473 43 844 20 2149 97 51 -1 -1
60 327 38 290 72 2720 -1 -1
60 6 55 588 67 486 72 159 89 391 17 534 74 546 -1 -1
60 684 41 27 32 415 93 24 -1 -1
60 2407 27 164 70 11 -1 -1
60 767 92 167 70 59 0 137 59 151 79 631 -1 -1
60 297 99 100 -1 -1
60 42 77 1782 21 507 59 275 0 768 92 22 -1 -1
60 285 28 163 16 665 74 1134 -1 -1
60 266 27 226 36 725 92 579 23 75 27 1106 49 91 -1 -1
60 1013 87 1703 5 1028 84 1754 -1 -1
60 836 90 336 -1 -1
60 369 64 340 77 691 10 1542 31 1756 16 469 76 1915 -1 -1
60 1199 67 737 35 676 21 886 75 428 -1 -1
60 456 52 429 97 590 -1 -1
60 517 57 1584 82 556 -1 -1
60 902 23 367 68 876 -1 -1
60 15 10 239 67 28 -1 -1
60 1403 24 560 57 616 -1 -1
60 73 43 159 6 1879 80 1331 -1 -1
60 260 77 377 70 2174 32 544 71 400 65 295 21 35 16 1028 34 504 80 153 -1 -1
60 57 82 570 16 1443 57 74 60 822 95 442 -1 -1
60 35 69 59 -1 -1
60 150 16 239 72 1342 -1 -1
60 716 65 42 1 76 38 890 8 145 96 544 -1 -1
60 234 32 179 96 1156 -1 -1
60 171 27 239 21 18 13 192 14 354 40 41 -1 -1
60 433 36 225 9 89 3 1338 7 1828 48 230 -1 -1
60 284 92 302 -1 -1
60 183 32 1340 9 92 71 944 2 404 75 80 -1 -1
60 597 46 361 32 96 71 89 -1 -1
60 1564 81 932 10 1614 67 334 -1 -1
60 69 15 1264 64 462 -1 -1
60 158 84 202 -1 -1
60 454 11 122 79 138 -1 -1
60 71 83 811 -1 -1
60 181 99 22 39 166 62 54 28 560 85 243 -1 -1
60 84 66 183 27 544 10 366 72 418 -1 -1
60 641 90 225 86 188 26 436 91 292 -1 -1
60 81 49 18 73 185 -1 -1
60 491 83 5 59 360 68 550 87 691 -1 -1
60 239 94 471 61 13 8 691 4 285 70 93 -1 -1
60 259 55 542 98 77 -1 -1
60 1107 11 166 0 294 86 844 -1 -1
60 52 75 1103 13 114 65 346 -1 -1
60 561 97 957 54 192 66 684 10 1455 15 1587 24 83 28 415 -1 -1
60 1467 42 415 65 18 5 738 24 757 9 77 50 377 22 393 65 178 -1 -1
60 928 17 638 13 524 65 749 -1 -1
60 2269 59 18 6 130 85 3 -1 -1
60 45 2 2086 4 592 96 1348 -1 -1
60 1460 8 15 11 426 99 266 -1 -1
60 346 0 574 56 1265 33 247 88 195 -1 -1
60 4 5 107 40 169 30 282 19 1238 46 5 -1 -1
60 397 7 171 57 97 81 387 -1 -1
60 102 65 870 97 551 74 1895 70 269 85 133 -1 -1
60 143 76 132 10 1571 12 40 13 403 91 460 -1 -1
60 44 14 465 24 273 57 771 -1 -1
60 947 6 784 14 47 52 7 96 1486 -1 -1
60 673 95 861 -1 -1
60 571 67 151 27 585 10 338 17 284 76 197 -1 -1
60 606 51 748 79 54 -1 -1
60 1731 72 225 43 777 49 943 76 2978 -1 -1
60 153 19 335 56 16 -1 -1
60 466 9 2177 59 2834 91 1446 -1 -1
60 123 61 181 56 204 15 472 97 662 -1 -1
60 958 57 167 37 259 91 455 -1 -1
60 597 82 183 56 502 36 577 19 627 89 221 -1 -1
60 610 91 1861 84 1670 41 251 2 938 51 455 64 646 76 673 -1 -1
60 264 47 183 82 1194 -1 -1
60 1975 83 403 23 671 1 58 86 278 -1 -1
60 819 2 1549 5 218 4 1811 71 17 -1 -1
60 179 28 1491 26 576 37 135 1 1422 27 263 15 105 94 67 -1 -1
60 5 38 989 41 156 27 804 98 406 -1 -1
60 219 86 1279 84 286 83 402 11 718 10 30 42 231 74 196 -1 -1
60 349 18 411 13 364 26 212 61 139 -1 -1
60 38 26 1 76 568 -1 -1
60 140 32 749 54 325 90 215 83 673 42 518 22 333 82 172 -1 -1
60 424 36 2205 13 120 65 316 -1 -1
60 44 95 1091 17 67 27 145 11 144 24 36 26 483 98 221 -1 -1
60 13 52 43 57 651 28 185 99 507 -1 -1
60 486 34 555 17 123 19 1362 70 126 -1 -1
60 215 9 288 48 741 67 334 77 76 -1 -1
60 919 87 291 -1 -1
60 1436 3 919 27 292 7 533 66 323 -1 -1
60 537 21 417 91 515 -1 -1
60 1354 77 75 73 566 85 665 53 1032 22 679 19 907 9 831 63 74 -1 -1
60 548 58 811 24 1161 42 118 45 1169 5 253 33 106 25 89 87 489 -1 -1
60 380 41 257 69 704 80 1170 -1 -1
60 186 34 343 31 442 64 326 -1 -1
60 771 67 627 17 496 88 308 -1 -1
60 1678 24 123 63 56 -1 -1
60 1117 98 179 88 802 72 111 99 203 -1 -1
60 1206 85 875 19 1092 77 204 -1 -1
60 290 69 31 33 235 74 1277 -1 -1
60 180 79 1905 -1 -1
60 214 42 82 54 187 71 872 -1 -1
60 388 97 23 -1 -1
60 86 45 958 1 344 12 251 98 99 -1 -1
60 98 78 314 94 204 -1 -1
60 1865 38 198 43 108 33 665 45 268 89 247 -1 -1
60 840 81 682 -1 -1
60 939 21 23 77 1044 -1 -1
60 1980 65 226 49 384 82 2001 -1 -1
60 269 95 542 2 722 91 160 -1 -1
60 31 4 170 17 159 29 185 80 37 -1 -1
60 60 51 26 39 164 94 137 -1 -1
60 3513 93 444 -1 -1
60 14 58 531 17 1250 91 270 -1 -1
60 701 66 171 14 741 27 473 0 9 86 549 -1 -1
60 426 56 1557 39 241 41 171 44 235 88 198 -1 -1
60 502 11 223 6 739 95 1023 -1 -1
60 652 1 290 42 1527 10 851 28 496 5 123 74 1632 -1 -1
60 159 14 892 42 88 68 696 -1 -1
60 305 30 261 45 1966 17 957 28 67 7 637 70 153 -1 -1
61 5454 32 963 87 211 -1 -1
61 914 44 744 63 225 71 95 -1 -1
61 724 51 312 36 441 59 14 48 317 94 191 -1 -1
61 1893 62 717 4 165 95 224 -1 -1
61 95 25 491 36 723 6 242 25 9 57 38 -1 -1
61 33 73 1196 88 696 -1 -1
61 1674 17 734 36 75 29 321 23 679 75 2310 -1 -1
61 702 1 634 22 128 48 449 37 847 5 832 81 1028 -1 -1
61 83 65 32 69 535 30 75 64 570 25 915 19 93 61 1119 -1 -1
61 121 70 441 64 540 66 123 72 134 95 112 -1 -1
61 1135 24 1356 10 462 61 115 -1 -1
61 758 45 537 46 836 36 12 62 987 -1 -1
61 131 9 783 37 1855 46 95 79 134 -1 -1
61 603 50 165 6 17 68 984 -1 -1
61 1579 21 1018 45 716 65 102 -1 -1
61 71 36 391 58 2432 -1 -1
61 668 59 267 53 124 90 118 62 740 49 130 19 419 10 666 19 40 22 54 45 958 -1 -1
61 561 16 1988 66 191 87 425 -1 -1
61 2034 93 148 98 517 68 166 81 94 7 162 14 265 76 201 -1 -1
61 577 9 1211 55 125 50 55 85 588 -1 -1
61 2062 23 594 62 193 -1 -1
61 706 48 221 15 275 89 400 -1 -1
61 310 84 2 46 232 51 1020 5 408 89 888 -1 -1
61 656 53 842 32 302 31 441 93 21 -1 -1
61 1632 68 2388 11 728 14 53 16 573 60 834 -1 -1
61 37 23 664 56 146 27 440 86 482 -1 -1
61 1267 12 952 70 754 72 533 59 689 88 442 -1 -1
61 199 48 2157 0 493 34 278 4 1568 18 912 94 50 -1 -1
61 1892 4 1044 5 108 85 871 -1 -1
61 356 23 192 33 1339 85 301 -1 -1
61 1438 27 533 96 449 66 838 13 266 56 311 22 1156 54 71 80 1120 -1 -1
61 231 56 159 95 2025 61 790 55 266 96 41 -1 -1
61 1944 45 161 27 124 66 2058 -1 -1
61 169 75 1629 16 257 80 141 -1 -1
61 53 31 86 10 724 82 72 -1 -1
61 910 8 699 46 457 83 191 -1 -1
61 619 93 559 78 400 69 710 90 57 -1 -1
61 292 87 1169 74 91 34 504 90 759 -1 -1
61 1026 7 449 72 640 -1 -1
61 791 48 368 27 862 41 11 94 1931 -1 -1
61 1937 57 327 11 198 46 7 91 476 -1 -1
61 1031 30 517 76 2421 -1 -1
61 1065 27 1103 40 102 33 654 54 210 60 887 62 265 -1 -1
61 131 2 287 56 1595 47 169 29 27 30 1260 99 512 -1 -1
61 230 45 985 3 1260 81 20 -1 -1
61 309 31 63 64 2092 -1 -1
61 918 5 537 72 825 75 157 32 456 27 250 41 171 5 476 42 247 -1 -1
61 88 26 755 74 125 71 460 61 969 65 726 92 2224 -1 -1
61 1180 42 256 60 819 59 87 40 397 92 1296 -1 -1
61 776 25 423 8 102 57 1109 16 308 33 378 64 264 -1 -1
61 150 6 111 78 162 86 316 62 154 27 174 74 657 -1 -1
61 117 56 318 81 999 -1 -1
61 1567 8 129 47 1424 -1 -1
61 416 91 422 48 34 44 680 39 55 64 443 -1 -1
61 1814 44 497 27 140 18 820 86 212 -1 -1
61 474 76 42 -1 -1
61 136 34 76 73 406 90 335 71 191 47 138 93 418 -1 -1
61 96 32 1434 50 31 37 9 25 837 55 4421 -1 -1
61 1883 50 12 2 977 51 430 -1 -1
61 1093 18 1248 48 960 73 1493 -1 -1
61 681 88 406 5 474 54 540 -1 -1
61 718 18 173 61 342 -1 -1
61 20 30 710 32 1195 70 130 27 355 36 194 61 163 -1 -1
61 65 1 209 46 249 96 1245 -1 -1
61 577 98 785 52 251 24 2235 38 233 72 3078 -1 -1
61 183 77 253 98 366 -1 -1
61 316 7 108 32 1917 81 385 -1 -1
61 104 67 447 94 139 53 462 56 95 54 45 83 1390 -1 -1
61 344 49 1045 18 815 64 867 53 903 84 29 -1 -1
61 203 86 1198 2 38 91 586 -1 -1
61 670 17 707 59 1035 32 429 95 1410 -1 -1
61 440 16 1314 89 114 -1 -1
61 818 46 675 18 383 84 607 86 1266 -1 -1
61 2071 37 430 49 39 41 335 24 1000 89 97 -1 -1
61 288 4 754 74 325 -1 -1
61 966 24 879 12 584 16 451 46 1472 -1 -1
61 60 42 122 19 710 33 191 67 1447 -1 -1
61 1044 78 1215 43 341 96 1983 -1 -1
61 1074 71 365 35 1000 46 400 95 1104 -1 -1
61 1059 3 1060 7 439 50 109 21 811 49 673 2 141 75 121 -1 -1
61 508 62 730 26 21 42 173 61 1246 3 528 35 378 16 296 49 1110 -1 -1
61 129 54 304 43 846 94 7 -1 -1
61 49 22 156 26 236 34 445 22 770 63 240 -1 -1
61 96 66 489 61 1326 40 1809 0 207 60 372 -1 -1
61 873 19 761 86 454 -1 -1
61 355 9 356 80 715 -1 -1
61 327 42 131 9 930 19 1085 25 988 40 551 44 2007 -1 -1
61 374 90 25 35 90 88 82 15 94 96 274 -1 -1
61 391 89 764 -1 -1
61 507 73 795 25 331 35 475 12 659 71 1158 -1 -1
61 273 21 372 31 353 19 1705 26 244 8 176 47 857 -1 -1
61 680 53 280 62 18 -1 -1
61 243 54 158 87 1307 -1 -1
61 1954 79 393 34 290 45 1804 75 372 -1 -1
61 19 38 1055 41 1569 93 1326 33 2528 96 739 -1 -1
61 869 44 358 55 750 56 2050 91 68 -1 -1
61 268 91 435 -1 -1
61 1373 12 654 56 25 -1 -1
61 495 97 728 22 577 32 628 16 829 93 824 -1 -1
61 3325 55 23 49 978 81 3 -1 -1
61 187 78 142 67 467 97 520 -1 -1
61 885 56 162 58 581 33 1561 81 55 -1 -1
61 256 96 245 34 271 12 1452 5 35 70 1144 -1 -1
61 495 47 366 39 64 51 1436 84 1151 41 390 57 13 -1 -1
61 1369 16 21 6 1528 43 2402 -1 -1
61 255 21 78 0 452 50 305 -1 -1
61 2451 97 803 -1 -1
61 169 64 568 51 651 27 1727 55 1137 -1 -1
61 809 8 592 23 173 49 1267 -1 -1
61 277 55 651 38 1976 67 279 36 974 33 822 2 246 86 61 -1 -1
61 2 1 567 38 797 89 384 -1 -1
61 2108 63 60 50 48 1 375 53 918 -1 -1
61 195 71 491 -1 -1
61 1614 20 241 28 197 50 533 -1 -1
61 221 60 743 73 82 80 602 57 34 89 308 -1 -1
61 1738 96 98 84 76 29 228 69 23 19 205 93 250 -1 -1
61 895 4 1015 60 831 -1 -1
61 1370 15 456 35 548 8 1056 47 303 52 155 -1 -1
61 496 95 158 39 1512 88 1860 -1 -1
61 253 72 110 76 234 79 169 6 2020 11 1068 41 20 63 835 78 2192 -1 -1
61 3471 94 183 68 107 2 477 4 404 47 298 52 27 42 827 41 712 77 475 -1 -1
61 301 40 149 68 100 69 191 30 177 75 80 -1 -1
61 335 19 897 70 59 -1 -1
61 195 29 11 26 972 62 772 -1 -1
61 1012 0 321 76 119 -1 -1
61 421 70 136 5 1766 68 26 -1 -1
61 421 64 925 17 2343 40 1194 45 1554 1 110 78 170 -1 -1
61 156 80 822 50 471 34 1026 47 670 -1 -1
61 1607 91 552 -1 -1
61 768 69 1765 -1 -1
61 118 29 381 26 458 53 259 27 1425 17 921 83 1085 -1 -1
61 384 90 430 83 1611 76 156 55 194 27 765 90 269 -1 -1
61 548 76 1048 63 224 58 245 32 125 3 31 12 657 82 294 -1 -1
61 235 50 262 91 332 -1 -1
61 202 27 1498 44 209 79 208 -1 -1
61 593 16 629 50 12 98 72 -1 -1
61 158 88 1107 34 476 5 1011 3 910 44 12 92 383 -1 -1
61 80 6 496 95 258 -1 -1
61 444 68 14 74 209 92 515 -1 -1
61 1817 31 1517 78 705 -1 -1
61 74 4 1334 49 270 37 230 49 55 -1 -1
61 962 0 178 58 721 -1 -1
61 331 60 273 39 694 21 316 65 537 -1 -1
61 28 95 211 -1 -1
61 649 39 2115 15 227 0 660 86 1126 -1 -1
61 1730 3 213 76 113 95 480 -1 -1
61 37 79 295 55 557 13 1154 72 92 -1 -1
61 404 85 753 35 811 7 339 91 751 -1 -1
61 116 68 1143 18 974 49 716 -1 -1
61 2118 24 345 20 415 85 172 -1 -1
61 775 73 592 86 382 89 1510 -1 -1
61 275 53 1476 98 139 -1 -1
61 457 88 249 -1 -1
61 606 33 1084 79 56 47 284 68 378 -1 -1
61 335 50 9 95 602 -1 -1
61 2143 72 2087 79 1422 71 2056 86 432 -1 -1
61 1276 24 929 34 126 54 468 -1 -1
61 669 78 233 70 597 84 357 87 558 -1 -1
61 387 98 186 15 84 55 575 -1 -1
61 1152 0 234 67 39 -1 -1
61 2261 46 302 29 79 14 1060 89 224 -1 -1
61 335 54 346 33 1366 43 149 70 486 -1 -1
61 106 70 832 56 137 99 128 -1 -1
61 281 65 299 4 1363 75 131 -1 -1
61 1122 47 389 88 368 -1 -1
61 575 68 119 6 934 48 110 -1 -1
61 233 33 286 76 45 -1 -1
61 748 21 723 54 135 5 496 59 93 -1 -1
61 588 95 702 -1 -1
61 520 2 427 5 716 4 755 53 573 -1 -1
61 1032 15 710 53 1301 83 126 27 1240 2 95 26 1346 5 475 10 43 28 179 -1 -1
62 188 27 81 70 626 12 760 86 1784 -1 -1
62 640 98 753 74 400 86 700 -1 -1
62 89 79 743 65 419 34 194 63 654 -1 -1
62 793 49 1001 32 192 65 3044 16 589 19 741 50 181 -1 -1
62 540 76 166 37 1514 6 134 58 3579 -1 -1
62 675 9 8 89 689 82 72 26 12 11 1808 83 73 -1 -1
62 383 90 86 41 63 84 103 -1 -1
62 202 29 169 48 83 52 120 -1 -1
62 714 89 534 -1 -1
62 617 1 263 8 657 70 2603 -1 -1
62 1342 99 171 8 1391 85 91 -1 -1
62 229 93 87 4 625 92 555 9 148 56 509 -1 -1
62 15 81 738 74 110 56 735 53 623 45 1110 55 1715 5 988 86 506 -1 -1
62 195 44 1691 72 477 -1 -1
62 2475 7 970 47 157 7 2041 73 540 -1 -1
62 1257 94 456 99 1449 93 95 4 166 60 1913 -1 -1
62 1176 58 1425 46 98 79 433 -1 -1
62 224 16 265 50 21 -1 -1
62 1221 55 304 91 933 -1 -1
62 1313 67 275 23 77 80 123 -1 -1
62 54 30 3262 87 317 -1 -1
62 93 71 1941 98 113 11 1085 50 376 62 88 51 1013 56 505 69 108 50 63 79 349 -1 -1
62 687 4 384 80 26 -1 -1
62 451 0 335 36 271 21 912 58 492 -1 -1
62 749 76 92 6 201 79 423 -1 -1
62 106 75 76 64 1223 81 302 -1 -1
62 266 83 612 20 78 28 87 82 692 -1 -1
62 97 79 400 72 34 53 483 33 2575 22 1319 71 1120 -1 -1
62 877 37 275 42 14 89 59 -1 -1
62 516 78 124 8 439 88 64 -1 -1
62 1204 1 594 74 830 -1 -1
62 990 27 1504 71 489 41 516 19 338 68 275 -1 -1
62 488 0 330 21 2402 49 822 43 582 31 2658 44 364 92 1466 -1 -1
62 1141 20 48 63 92 -1 -1
62 32 79 558 -1 -1
62 123 64 523 70 709 -1 -1
62 256 36 247 43 691 82 246 -1 -1
62 179 87 152 15 651 65 217 21 1038 78 530 -1 -1
62 745 70 256 51 506 31 773 85 703 -1 -1
62 2338 68 396 78 1030 43 223 94 1276 -1 -1
62 1079 83 407 58 106 70 470 81 629 -1 -1
62 339 74 286 6 749 96 107 -1 -1
62 1315 17 338 73 886 -1 -1
62 913 22 1157 12 1861 37 50 28 580 96 414 -1 -1
62 760 76 453 27 1887 12 2096 75 314 2 374 3 83 11 2472 23 892 37 431 -1 -1
62 356 87 50 -1 -1
62 260 75 47 98 86 51 620 71 22 43 767 21 156 80 93 -1 -1
62 294 59 456 37 101 7 35 70 678 -1 -1
62 403 76 31 22 160 14 311 50 157 -1 -1
62 218 58 452 29 388 60 444 3 228 1 432 85 113 -1 -1
62 799 55 333 85 578 -1 -1
62 163 27 46 97 800 79 19 9 1031 19 1087 48 39 87 1706 -1 -1
62 1090 65 154 51 1079 52 259 95 1171 -1 -1
62 225 30 210 96 904 -1 -1
62 687 33 961 13 352 71 121 12 771 28 1106 72 440 -1 -1
62 10 1 232 75 299 -1 -1
62 41 2 86 4 335 17 972 35 447 -1 -1
62 1697 74 1029 99 255 37 1105 91 189 96 506 -1 -1
62 129 80 409 18 82 31 98 4 29 11 28 0 317 97 310 -1 -1
62 513 39 609 5 111 48 1463 54 135 88 1292 -1 -1
62 145 28 436 23 228 91 44 -1 -1
62 1230 21 593 3 225 36 757 22 87 13 923 90 1629 -1 -1
62 6 89 889 -1 -1
62 307 13 547 97 246 -1 -1
62 201 7 221 39 362 53 706 66 100 94 899 -1 -1
62 1425 94 132 45 1016 66 1265 8 935 1 133 20 1223 88 1382 -1 -1
62 218 85 457 74 508 64 1642 89 113 -1 -1
62 159 89 163 51 859 29 8 67 655 90 900 -1 -1
62 440 81 796 48 56 89 98 94 851 18 330 54 2910 -1 -1
62 965 23 209 35 160 51 121 11 811 56 3088 -1 -1
62 3230 10 480 6 1354 65 35 -1 -1
62 2699 18 274 64 111 62 55 36 112 53 425 99 71 -1 -1
62 20 58 1822 47 806 56 1505 -1 -1
62 1237 28 1183 26 22 74 1201 -1 -1
62 180 80 1 -1 -1
62 690 93 262 44 87 93 770 -1 -1
62 560 87 1048 84 201 39 581 82 521 45 17 58 67 84 94 -1 -1
62 2260 0 571 84 592 -1 -1
62 1251 58 391 16 826 82 286 -1 -1
62 876 64 1140 24 509 11 2647 25 548 75 467 -1 -1
62 16 43 748 81 215 -1 -1
62 331 86 638 38 98 47 88 39 647 45 1177 46 141 52 521 -1 -1
62 340 96 449 2 1136 73 476 98 691 -1 -1
62 953 1 404 95 80 -1 -1
62 693 35 194 83 282 4 1514 78 54 -1 -1
62 456 12 607 2 252 36 575 -1 -1
62 338 64 198 80 46 98 169 26 716 90 493 -1 -1
62 799 69 2827 80 305 -1 -1
62 423 61 809 9 5 55 563 -1 -1
62 2437 37 2 43 73 27 404 94 671 -1 -1
62 66 93 2 -1 -1
62 105 15 713 71 403 -1 -1
62 1561 27 448 61 1046 71 636 -1 -1
62 400 53 1598 98 443 -1 -1
62 83 38 2166 5 243 48 106 -1 -1
62 522 95 67 -1 -1
62 129 16 185 45 172 78 967 30 3257 95 24 -1 -1
62 65 28 1342 9 8 71 309 -1 -1
62 926 80 141 44 753 28 1103 52 277 4 44 23 10 99 88 -1 -1
62 86 11 3485 9 677 98 85 -1 -1
62 422 91 2144 70 602 60 231 12 457 54 1000 -1 -1
62 17 65 389 0 324 12 418 85 1132 -1 -1
62 1375 33 190 55 103 26 1473 4 86 0 901 23 205 83 867 -1 -1
62 440 92 188 82 1655 53 80 36 115 38 532 27 683 10 44 41 240 -1 -1
62 236 90 643 17 252 78 1475 -1 -1
62 1270 0 2749 17 1761 98 564 -1 -1
62 2359 89 16 78 858 23 14 76 938 -1 -1
62 260 82 441 10 174 56 873 27 274 76 1108 -1 -1
62 1476 55 404 98 45 -1 -1
62 472 82 1002 97 152 4 318 90 107 -1 -1
62 316 49 1355 2 81 40 21 -1 -1
62 366 99 2181 -1 -1
62 292 56 315 34 1081 6 2449 3 95 51 1717 -1 -1
62 142 22 2340 10 1280 89 767 -1 -1
62 572 93 289 70 60 52 439 97 594 -1 -1
62 313 45 388 99 1940 -1 -1
62 1637 19 285 0 780 66 872 -1 -1
62 303 81 784 94 168 -1 -1
62 655 99 464 45 1179 93 1157 -1 -1
62 145 82 245 31 999 92 807 -1 -1
62 107 4 208 69 52 -1 -1
62 416 15 426 14 124 13 500 34 345 50 559 -1 -1
62 128 39 1793 95 1887 19 900 9 242 95 426 -1 -1
62 780 78 43 13 132 33 1643 36 248 74 178 -1 -1
62 433 9 722 95 652 -1 -1
62 217 16 744 86 246 -1 -1
62 293 10 504 22 257 34 1460 66 1333 -1 -1
62 160 64 2319 7 748 91 563 -1 -1
62 310 17 18 7 29 66 545 -1 -1
62 653 49 39 85 563 -1 -1
62 46 90 1871 94 527 60 44 91 187 -1 -1
62 276 33 289 97 684 -1 -1
62 78 8 2253 72 215 -1 -1
62 223 87 470 42 211 4 60 96 583 -1 -1
62 24 93 394 -1 -1
62 1101 96 312 54 4 55 704 53 125 51 363 75 800 -1 -1
62 217 4 230 0 969 2 763 65 1311 -1 -1
62 369 17 313 60 237 38 655 48 763 45 83 60 563 -1 -1
62 306 74 186 33 548 94 517 -1 -1
62 414 49 193 60 1387 76 66 -1 -1
62 273 41 1433 81 680 49 140 42 726 7 846 25 274 9 114 20 797 61 102 -1 -1
62 273 84 793 78 207 31 1048 67 306 -1 -1
62 1349 6 65 39 856 0 730 52 2047 -1 -1
62 160 18 34 1 1151 27 793 -1 -1
62 1247 42 914 36 389 37 444 80 7 -1 -1
62 291 53 208 92 482 -1 -1
62 647 46 447 67 163 -1 -1
62 1448 35 1660 41 399 59 372 -1 -1
62 13 97 819 -1 -1
62 245 49 241 22 838 59 1119 96 574 -1 -1
62 255 97 72 -1 -1
62 1753 46 991 93 1493 -1 -1
62 805 57 33 87 203 88 1000 57 1180 97 84 -1 -1
62 596 64 402 65 116 74 961 -1 -1
62 1432 77 586 48 440 43 283 79 329 -1 -1
62 1576 39 851 76 334 -1 -1
62 433 73 341 55 369 0 2358 6 181 73 734 -1 -1
62 642 6 64 76 122 81 1980 86 604 42 511 65 1595 49 1229 30 224 17 733 43 282 78 596 -1 -1
62 404 46 202 10 369 59 275 -1 -1
62 507 29 49 99 362 -1 -1
62 905 80 216 75 141 33 57 84 121 -1 -1
62 774 69 260 82 175 44 698 46 3490 10 915 62 1999 -1 -1
62 88 53 460 45 1035 20 394 12 1161 76 566 -1 -1
62 162 15 1256 5 558 64 1088 -1 -1
62 39 52 38 77 174 76 160 34 1344 7 20 33 1046 64 366 -1 -1
62 174 27 306 78 680 -1 -1
62 1653 71 62 26 763 39 1111 10 1162 90 43 -1 -1
62 465 3 166 28 891 31 897 60 249 -1 -1
62 857 59 227 88 32 -1 -1
62 54 0 859 98 1350 29 701 19 499 59 439 86 41 -1 -1
62 422 43 1679 25 564 90 1043 -1 -1
62 638 82 189 -1 -1
62 247 47 119 3 1596 54 472 -1 -1
62 1231 22 80 64 329 47 152 88 119 -1 -1
62 138 98 27 55 196 50 510 40 509 90 389 -1 -1
62 1105 4 476 21 1017 33 153 20 67 68 3000 -1 -1
62 175 98 49 -1 -1
62 2569 41 264 87 1890 88 740 37 193 99 141 -1 -1
62 453 78 555 96 40 98 1150 -1 -1
62 189 13 1327 26 455 18 785 33 227 3 698 30 1530 71 596 -1 -1
62 516 41 685 33 545 5 530 51 496 94 181 -1 -1
62 6 29 540 82 41 -1 -1
62 146 70 229 64 2278 39 1445 71 121 -1 -1
62 850 64 524 16 753 47 348 99 491 -1 -1
62 229 63 774 35 310 21 410 11 255 24 321 56 10 -1 -1
62 478 28 129 38 50 39 445 77 150 -1 -1
62 1327 71 390 91 349 -1 -1
62 191 80 835 7 7 10 818 21 1285 -1 -1
62 715 5 820 77 364 57 16 88 482 -1 -1
62 1122 32 34 68 1334 -1 -1
62 146 93 1548 56 650 4 975 24 328 91 781 -1 -1
62 88 45 58 47 283 82 2586 -1 -1
62 261 1 1220 53 664 4 59 65 573 88 600 -1 -1
62 261 81 331 77 839 31 809 49 513 38 34 57 1450 -1 -1
62 199 39 124 90 1620 -1 -1
62 197 47 601 43 1121 42 388 73 350 -1 -1
62 822 71 57 41 368 24 727 92 2348 -1 -1
62 1190 82 1156 77 487 45 2711 8 1960 48 189 -1 -1
62 71 33 1353 49 180 48 225 79 212 -1 -1
62 301 56 677 5 1486 15 155 98 609 -1 -1
62 817 61 366 44 837 52 867 53 254 84 98 -1 -1
62 306 50 270 92 468 -1 -1
63 1467 99 941 58 357 24 298 52 291 -1 -1
63 589 77 730 80 305 24 184 78 1244 35 1272 49 493 7 780 13 152 5 214 84 549 -1 -1
63 1384 45 81 17 287 6 74 28 327 -1 -1
63 119 47 1058 49 88 14 1518 40 237 88 1229 -1 -1
63 802 54 203 35 1175 48 517 68 615 -1 -1
63 159 35 40 86 588 -1 -1
63 1151 7 407 83 206 -1 -1
63 18 37 2855 49 50 69 355 -1 -1
63 64 80 236 54 1998 97 719 77 764 2 224 82 73 73 152 56 912 78 36 -1 -1
63 1524 35 1038 65 762 85 336 -1 -1
63 620 19 67 55 1506 -1 -1
63 110 44 1148 91 39 -1 -1
63 655 85 1037 22 275 65 168 -1 -1
63 460 66 687 18 171 97 83 -1 -1
63 864 75 59 4 145 40 525 25 377 77 499 -1 -1
63 2514 60 1 3 1239 11 749 99 154 -1 -1
63 98 72 452 19 72 15 117 21 781 79 123 -1 -1
63 324 89 1896 76 173 69 2629 63 380 24 326 13 900 2 146 47 627 -1 -1
63 698 28 1205 74 169 30 1301 26 57 55 1453 15 316 58 903 -1 -1
63 753 37 596 39 398 18 361 24 644 51 1536 -1 -1
63 363 94 347 -1 -1
63 140 70 19 87 1242 14 763 57 28 -1 -1
63 680 29 84 61 347 83 1099 79 1696 18 14 0 1996 12 796 49 586 -1 -1
63 791 16 355 41 1136 -1 -1
63 518 89 1257 -1 -1
63 815 13 851 9 246 46 1387 84 70 -1 -1
63 228 22 177 0 1693 85 449 -1 -1
63 14 18 176 21 1000 87 13 -1 -1
63 453 70 759 15 553 61 132 5 3162 13 609 59 448 -1 -1
63 255 41 17 13 22 59 51 -1 -1
63 48 57 815 66 185 11 282 14 740 16 997 22 316 46 42 -1 -1
63 866 51 863 81 992 17 175 82 2927 42 59 90 1367 -1 -1
63 963 18 292 66 64 0 814 36 857 40 793 9 273 83 1269 -1 -1
63 5 79 596 30 286 62 375 56 1843 85 294 -1 -1
63 124 10 16 40 302 31 159 8 2385 34 1261 67 788 -1 -1
63 197 45 106 98 1218 -1 -1
63 158 66 1232 46 104 41 274 57 323 74 783 -1 -1
63 68 23 191 24 18 86 972 -1 -1
63 359 74 14 57 268 99 374 -1 -1
63 1777 22 109 65 256 28 810 45 269 -1 -1
63 317 74 820 22 606 28 262 38 621 -1 -1
63 433 93 902 47 243 72 507 47 266 53 971 59 1117 -1 -1
63 853 20 1079 4 649 87 2303 -1 -1
63 2 61 471 71 386 62 46 53 815 59 462 15 1045 58 4521 57 1401 20 427 44 1161 29 513 98 156 -1 -1
63 444 79 475 32 284 94 158 -1 -1
63 158 52 392 15 335 14 871 50 555 -1 -1
63 273 49 695 96 43 -1 -1
63 1151 85 3203 74 401 39 329 41 2656 17 318 14 1071 84 316 -1 -1
63 268 91 256 81 2504 67 195 14 1562 38 706 37 164 85 84 -1 -1
63 225 50 91 97 2494 -1 -1
63 443 2 49 96 409 3 764 18 2450 32 1008 66 958 -1 -1
63 342 53 283 50 567 97 399 -1 -1
63 1065 91 1056 25 97 35 75 49 169 89 635 -1 -1
63 1456 46 274 63 514 67 397 14 212 58 81 -1 -1
63 1194 67 669 68 662 84 127 -1 -1
63 1035 46 2296 69 457 94 965 -1 -1
63 304 40 2085 7 93 74 1798 -1 -1
63 1726 40 44 0 7 48 1119 -1 -1
63 195 16 410 64 906 5 2408 26 474 40 210 -1 -1
63 943 77 1770 39 8 92 93 -1 -1
63 607 76 336 80 411 1 1705 56 272 96 561 -1 -1
63 28 48 350 47 681 13 175 15 89 41 208 27 488 96 308 -1 -1
63 233 79 327 33 1 37 533 35 1177 62 194 17 558 77 622 -1 -1
63 1748 7 1389 87 99 0 57 55 18 24 281 76 565 -1 -1
63 265 21 134 97 795 -1 -1
63 333 94 406 57 2063 52 44 97 348 54 159 26 225 91 1014 -1 -1
63 168 39 261 92 488 -1 -1
63 3438 67 1724 11 899 93 899 -1 -1
63 960 91 114 -1 -1
63 359 91 1787 -1 -1
63 519 76 1502 84 520 10 43 35 9 59 1654 -1 -1
63 1508 32 751 4 649 93 223 -1 -1
63 981 17 313 7 809 97 842 -1 -1
63 2534 51 412 84 440 -1 -1
63 291 13 433 81 1186 -1 -1
63 109 49 537 99 156 -1 -1
63 46 71 999 47 534 31 194 54 59 -1 -1
63 707 27 183 89 28 -1 -1
63 155 94 23 20 728 5 198 97 449 -1 -1
63 1084 29 13 84 36 -1 -1
63 194 29 156 26 722 77 323 -1 -1
63 1565 13 909 62 401 45 197 26 1072 70 287 -1 -1
63 741 34 116 73 773 3 1435 58 279 24 246 20 639 63 475 -1 -1
63 287 91 520 42 318 60 426 18 1852 11 28 55 91 69 1036 -1 -1
63 458 59 269 15 1584 10 442 0 345 78 259 -1 -1
63 352 56 60 39 659 17 134 96 316 -1 -1
63 123 69 438 -1 -1
63 118 79 673 78 278 55 1736 62 236 -1 -1
63 805 98 624 82 1151 50 230 99 57 81 623 26 473 54 292 87 50 -1 -1
63 392 41 195 27 26 46 1995 -1 -1
63 79 13 269 52 220 99 439 -1 -1
63 613 16 205 60 345 27 440 17 1310 70 240 84 134 58 509 41 2206 70 664 12 646 87 544 -1 -1
63 322 18 632 95 696 -1 -1
63 864 30 162 10 84 18 937 43 2045 25 1897 89 30 -1 -1
63 52 8 165 66 2116 91 866 8 68 15 535 87 494 -1 -1
63 1141 9 345 62 201 1 624 64 1259 37 172 66 421 -1 -1
63 272 48 527 50 368 19 305 50 783 -1 -1
63 1092 64 423 89 443 30 78 22 1825 68 2411 -1 -1
63 454 47 96 91 534 -1 -1
63 577 52 1437 93 776 -1 -1
63 1642 49 39 85 358 17 75 31 603 63 21 39 403 47 1088 36 1518 70 230 -1 -1
63 792 88 426 46 120 82 1077 -1 -1
63 1805 47 793 48 174 35 758 73 525 -1 -1
63 178 88 2212 40 596 60 289 59 2430 3 592 93 15 -1 -1
63 169 82 568 18 105 23 1255 41 639 60 334 -1 -1
63 407 26 782 75 402 -1 -1
63 742 1 225 50 180 -1 -1
63 391 86 67 28 364 26 110 45 220 -1 -1
63 174 82 695 -1 -1
63 265 35 763 73 1811 -1 -1
63 703 45 429 24 678 28 153 68 1565 -1 -1
63 98 89 192 -1 -1
63 307 40 292 99 1402 -1 -1
63 833 12 71 47 121 95 1296 -1 -1
63 436 22 496 82 96 -1 -1
63 851 83 141 33 671 15 363 45 272 79 121 -1 -1
63 757 93 169 72 137 52 827 61 193 45 478 3 913 99 1701 -1 -1
63 79 22 281 90 77 -1 -1
63 403 36 403 98 641 -1 -1
63 766 93 848 20 234 16 770 8 882 94 101 -1 -1
63 959 5 858 78 1834 50 105 74 243 -1 -1
63 484 30 334 1 1758 19 236 58 1115 -1 -1
63 448 99 143 85 739 79 1461 42 321 5 82 42 1128 36 55 18 52 59 276 -1 -1
63 573 60 556 99 624 -1 -1
63 134 66 668 90 579 -1 -1
63 512 14 1137 12 90 95 11 -1 -1
63 23 99 168 42 469 80 1565 -1 -1
63 940 56 3009 14 803 42 325 53 2363 -1 -1
63 970 50 279 41 273 54 247 48 145 42 795 1 2896 47 87 -1 -1
63 18 35 1724 39 1192 90 372 -1 -1
63 120 75 2064 92 1071 53 325 8 208 48 57 -1 -1
63 878 70 389 75 627 83 289 -1 -1
63 221 67 374 95 175 -1 -1
63 487 92 99 63 616 86 844 -1 -1
63 353 37 1839 90 365 -1 -1
63 1228 51 983 22 991 8 683 37 114 -1 -1
63 275 66 1836 2 815 74 328 -1 -1
63 429 81 1495 58 99 62 659 79 93 -1 -1
63 1839 2 239 12 577 9 129 30 890 57 364 -1 -1
63 1365 19 917 94 283 34 14 11 210 43 673 8 293 94 152 -1 -1
63 387 49 14 77 2033 82 29 25 659 74 434 -1 -1
63 511 59 1701 45 593 97 848 -1 -1
63 688 64 714 9 174 91 270 -1 -1
63 488 3 1854 52 1126 19 437 36 249 80 114 -1 -1
63 328 92 720 44 99 6 397 22 555 74 67 -1 -1
63 1174 41 26 32 53 97 15 -1 -1
63 111 88 774 39 79 67 807 29 379 53 819 80 1224 -1 -1
63 94 46 2074 36 339 49 1492 19 113 75 307 -1 -1
63 85 10 315 45 635 25 1363 92 606 -1 -1
63 604 67 185 23 682 57 1154 11 218 26 222 38 1072 -1 -1
63 302 67 350 82 192 83 83 47 942 65 132 62 352 14 1345 10 251 44 473 -1 -1
63 196 25 713 8 1035 70 196 -1 -1
63 1872 72 656 48 207 78 380 -1 -1
63 918 10 273 77 388 -1 -1
63 308 1 244 60 52 64 6 -1 -1
63 654 34 864 18 172 13 173 73 23 -1 -1
63 10 85 964 73 1971 80 214 42 602 30 662 61 2258 -1 -1
63 218 11 164 85 80 -1 -1
63 217 81 319 40 415 67 2565 71 2042 29 331 41 435 40 2751 72 410 -1 -1
63 158 65 501 53 1472 48 889 14 225 62 275 -1 -1
63 217 80 210 23 230 60 117 48 179 57 390 88 404 -1 -1
63 570 86 198 37 23 62 1373 13 1294 56 1034 -1 -1
63 44 43 2221 16 1421 34 975 94 30 -1 -1
63 804 62 1609 72 532 26 932 88 360 -1 -1
63 685 18 185 58 526 -1 -1
63 497 81 2920 -1 -1
63 656 38 674 19 484 41 438 35 215 74 114 -1 -1
63 2445 11 1418 4 1731 82 505 -1 -1
63 82 79 234 54 725 49 10 52 167 54 349 74 432 -1 -1
63 73 30 1038 6 760 35 977 29 359 91 879 -1 -1
63 464 53 1446 71 87 21 67 66 730 -1 -1
63 116 85 353 -1 -1
63 336 67 326 42 500 23 139 95 3081 -1 -1
63 611 57 1105 52 381 18 51 74 182 -1 -1
63 108 53 605 56 167 60 1381 -1 -1
63 1066 36 876 66 218 -1 -1
63 172 42 134 70 177 99 1557 -1 -1
63 391 24 227 33 471 10 1132 42 483 -1 -1
63 774 17 390 57 408 68 104 65 406 89 484 -1 -1
63 200 87 635 86 905 57 933 43 505 19 72 69 1011 -1 -1
63 59 99 90 20 702 50 565 25 78 19 949 7 338 98 754 -1 -1
63 193 43 1584 14 771 93 1418 -1 -1
63 1351 17 955 75 380 67 2056 8 57 45 293 54 654 46 3457 45 77 22 1016 4 697 82 255 -1 -1
63 449 29 1313 97 718 -1 -1
63 1088 27 620 83 159 44 19 0 1467 87 57 -1 -1
63 573 33 310 50 365 47 18 3 447 84 12 -1 -1
63 294 82 55 34 114 50 26 87 137 -1 -1
63 426 34 734 8 1137 19 553 73 424 -1 -1
63 298 87 946 46 352 49 228 46 581 60 329 -1 -1
63 1325 19 769 53 166 28 1426 9 332 88 212 -1 -1
63 558 1 579 49 14 77 627 -1 -1
63 75 96 332 58 754 59 77 76 222 -1 -1
63 162 39 1974 11 477 63 196 -1 -1
63 340 69 1156 45 344 60 384 85 94 -1 -1
63 59 59 617 2 238 85 156 -1 -1
63 936 49 389 58 230 43 899 12 295 8 478 83 912 -1 -1
63 725 17 247 67 949 -1 -1
63 901 95 382 -1 -1
63 602 42 523 95 238 -1 -1
63 39 94 827 54 1995 94 3525 -1 -1
63 995 35 661 53 174 31 118 95 738 -1 -1
63 191 53 1140 20 320 51 168 24 531 32 589 23 274 71 98 -1 -1
63 680 44 1000 68 380 45 385 60 1740 -1 -1
63 366 36 218 89 16 -1 -1
63 183 98 1540 -1 -1
63 408 47 450 23 592 95 766 -1 -1
63 1476 19 333 32 497 94 180 -1 -1
63 1209 34 452 2 2170 95 271 -1 -1
63 27 99 1433 -1 -1
63 1011 25 558 86 277 -1 -1
63 600 35 405 46 102 38 364 83 880 -1 -1
63 260 14 1161 56 247 -1 -1
63 19 0 294 25 567 56 304 -1 -1
63 177 16 275 86 477 -1 -1
63 381 57 1493 94 2970 -1 -1
64 625 50 60 82 192 -1 -1
64 1055 0 1051 89 1626 -1 -1
64 868 12 1136 28 265 78 546 -1 -1
64 138 47 17 94 1217 -1 -1
64 1521 28 17 53 784 28 129 67 469 -1 -1
64 2808 24 144 58 78 80 108 76 577 14 1093 6 599 40 722 0 200 47 123 -1 -1
64 517 58 1300 81 783 -1 -1
64 675 17 98 68 32 -1 -1
64 1459 16 2719 81 763 -1 -1
64 1248 8 361 96 174 -1 -1
64 400 71 1008 92 266 49 191 12 43 42 306 17 177 9 416 92 130 -1 -1
64 1080 44 1296 83 162 24 1046 88 117 -1 -1
64 236 2 72 36 1190 93 1097 -1 -1
64 69 91 252 81 390 24 1203 41 817 77 474 17 1200 54 123 84 976 -1 -1
64 3120 95 984 31 1116 36 263 28 1014 76 482 -1 -1
64 755 91 240 -1 -1
64 944 10 1789 75 329 27 11 65 639 -1 -1
64 454 90 1290 23 478 38 592 57 521 37 676 49 43 24 1447 21 21 46 2376 -1 -1
64 1240 29 431 51 937 43 1714 62 141 -1 -1
64 250 35 385 83 629 19 18 31 829 9 1223 31 171 79 95 -1 -1
64 1818 86 445 63 856 12 144 4 578 41 1105 36 892 57 110 -1 -1
64 158 79 109 44 128 31 268 36 158 15 128 33 873 23 413 10 966 71 467 -1 -1
64 192 35 551 73 268 20 302 30 293 13 626 53 699 12 187 21 5 3 2222 73 395 -1 -1
64 168 33 1219 46 1869 96 586 -1 -1
64 1859 27 561 19 312 44 103 -1 -1
64 490 43 2031 92 1613 -1 -1
64 663 54 84 26 2281 92 148 -1 -1
64 864 42 318 71 142 6 380 68 118 -1 -1
64 229 2 53 46 183 91 865 74 390 69 918 84 2 -1 -1
64 241 77 54 4 318 93 939 -1 -1
64 9 40 1615 91 463 -1 -1
64 637 88 1945 -1 -1
64 757 21 76 94 781 -1 -1
64 2022 84 824 63 241 43 313 57 600 -1 -1
64 455 67 354 41 177 89 545 -1 -1
64 94 98 236 -1 -1
64 84 0 752 2 162 98 2439 -1 -1
64 41 94 167 -1 -1
64 83 86 920 99 926 8 528 39 210 41 261 12 255 74 773 -1 -1
64 1034 63 134 73 903 22 1330 26 370 40 1230 37 361 85 321 -1 -1
64 750 22 153 95 443 -1 -1
64 468 89 146 43 65 28 1251 34 115 4 332 39 1301 0 58 93 1507 -1 -1
64 269 42 70 57 40 69 493 -1 -1
64 175 73 83 40 641 68 257 -1 -1
64 90 46 1201 16 620 74 1112 -1 -1
64 1235 70 20 20 819 15 585 52 68 23 1879 42 371 -1 -1
64 2810 59 1511 78 464 96 373 -1 -1
64 461 63 123 11 102 12 14 17 860 12 291 7 274 12 312 18 49 16 1412 -1 -1
64 708 84 734 63 284 55 1269 52 233 80 306 -1 -1
64 1071 34 1133 78 478 59 1961 65 747 15 297 42 632 23 747 48 1042 21 214 85 1108 -1 -1
64 574 4 115 97 27 -1 -1
64 617 85 176 -1 -1
64 777 43 1049 21 650 31 109 56 1180 -1 -1
64 211 43 1699 86 524 -1 -1
64 560 85 807 42 871 80 928 -1 -1
64 680 1 527 79 45 -1 -1
64 1066 54 159 94 967 -1 -1
64 320 33 466 55 104 47 229 80 702 -1 -1
64 456 18 1086 42 399 30 596 24 401 28 396 26 235 81 1294 -1 -1
64 349 6 434 89 453 37 80 92 210 -1 -1
64 630 63 1338 28 427 98 1935 -1 -1
64 407 24 21 25 382 22 359 14 226 39 148 -1 -1
64 2746 68 3140 73 144 4 343 97 1309 -1 -1
64 186 96 379 69 9 4 159 47 393 52 15 16 1594 90 2634 -1 -1
64 64 26 51 93 419 -1 -1
64 520 21 85 65 540 10 1132 57 159 55 541 50 98 33 937 51 1159 -1 -1
64 85 82 341 65 969 6 426 77 121 -1 -1
64 303 20 2014 71 614 -1 -1
64 1011 0 45 83 2497 44 349 87 962 -1 -1
64 87 18 389 10 279 92 75 -1 -1
64 1159 79 16 3 177 10 674 15 253 89 97 -1 -1
64 142 45 273 18 364 59 328 44 234 50 608 75 261 -1 -1
64 3620 30 50 70 491 28 120 61 1102 -1 -1
64 58 68 553 41 1319 28 976 47 200 -1 -1
64 43 9 1732 50 316 52 110 49 109 86 619 -1 -1
64 53 2 413 81 709 -1 -1
64 76 55 710 43 1071 62 204 -1 -1
64 147 5 1313 0 332 92 1125 -1 -1
64 164 59 297 75 1395 56 126 63 424 45 901 92 541 -1 -1
64 1440 86 927 75 196 73 84 70 521 56 334 13 530 51 528 43 66 54 1795 -1 -1
64 1519 58 1576 43 172 95 320 91 106 72 364 93 1818 37 225 87 69 -1 -1
64 711 97 1196 90 868 29 387 34 192 66 471 84 881 -1 -1
64 558 39 909 0 528 68 310 -1 -1
64 132 82 436 67 1421 23 92 78 664 -1 -1
64 26 5 112 97 104 -1 -1
64 47 21 2615 42 22 71 360 -1 -1
64 409 4 92 21 271 93 622 -1 -1
64 68 42 99 76 1118 -1 -1
64 1157 9 178 11 953 65 155 15 27 93 101 -1 -1
64 615 93 153 8 1090 78 27 60 637 77 178 -1 -1
64 256 55 187 21 457 6 1791 89 1488 -1 -1
64 210 49 1270 20 1305 76 314 -1 -1
64 401 94 286 -1 -1
64 1183 23 360 78 746 -1 -1
64 2224 62 30 87 1219 -1 -1
64 22 0 505 82 697 75 389 84 356 62 174 76 1355 -1 -1
64 1028 55 212 3 393 16 120 76 189 -1 -1
64 462 2 406 40 1078 43 1254 4 399 80 605 -1 -1
64 124 44 1501 18 1338 71 299 -1 -1
64 350 99 473 -1 -1
64 490 55 1960 2 350 16 506 29 1106 54 35 -1 -1
64 40 83 118 40 219 82 522 72 500 33 76 86 58 -1 -1
64 304 23 194 40 33 20 636 79 1797 -1 -1
64 340 38 124 51 463 49 234 22 84 26 293 10 13 93 89 -1 -1
64 764 84 688 66 182 28 57 53 234 79 150 -1 -1
64 140 24 697 80 118 35 579 21 909 71 1051 -1 -1
64 470 0 1114 67 301 44 79 89 32 -1 -1
64 83 45 187 25 990 10 204 6 468 89 555 -1 -1
64 2185 52 910 17 28 94 469 -1 -1
64 180 4 279 57 129 62 1049 -1 -1
64 716 16 813 64 58 15 439 36 144 16 373 8 1585 35 332 71 102 -1 -1
64 595 18 2150 85 1490 -1 -1
64 249 70 528 29 916 75 207 39 40 97 338 -1 -1
64 1888 8 2151 3 1192 14 73 86 607 -1 -1
64 828 37 754 72 1132 6 1589 75 30 -1 -1
64 1810 34 122 45 238 68 155 -1 -1
64 159 38 615 80 176 -1 -1
64 230 31 505 52 198 85 2136 -1 -1
64 7 57 1161 9 32 43 1638 22 138 52 1122 -1 -1
64 51 96 1246 9 36 77 330 -1 -1
64 578 60 632 4 187 67 1500 -1 -1
64 128 5 43 38 282 94 18 -1 -1
64 692 69 25 60 258 13 1073 19 9 42 820 -1 -1
64 357 21 1270 20 128 56 82 -1 -1
64 673 96 1 35 535 70 763 10 434 84 302 -1 -1
64 135 9 49 89 1833 -1 -1
64 552 31 1671 19 2372 96 550 -1 -1
64 946 23 466 92 1404 87 631 46 38 36 578 60 809 58 75 80 1791 -1 -1
64 732 67 593 45 82 66 255 45 1503 19 364 28 1720 56 188 -1 -1
64 584 65 925 52 216 4 2582 34 520 27 117 62 1017 -1 -1
64 483 37 134 1 1095 8 74 82 139 -1 -1
64 761 68 1682 33 526 32 1093 98 815 -1 -1
64 1442 20 194 37 156 99 2805 -1 -1
64 155 29 5 89 320 58 545 19 2448 36 40 33 74 11 340 55 852 -1 -1
64 1572 18 163 57 103 1 699 32 13 16 24 94 256 -1 -1
64 482 44 1672 31 175 11 478 37 492 94 2506 -1 -1
64 88 29 8 71 505 -1 -1
64 3399 85 749 -1 -1
64 371 1 689 58 39 82 1198 -1 -1
64 1771 49 25 47 928 69 5 -1 -1
64 69 47 233 78 1274 -1 -1
64 40 14 14 43 722 20 985 65 12 -1 -1
64 734 87 530 6 143 91 326 -1 -1
64 93 25 325 97 176 -1 -1
64 373 9 54 20 137 22 79 84 1533 -1 -1
64 738 18 82 66 1618 41 746 29 963 22 306 93 493 -1 -1
64 1028 95 1423 -1 -1
64 10 40 1780 77 278 -1 -1
64 101 66 796 37 478 85 2302 -1 -1
64 499 37 504 73 1047 -1 -1
64 209 92 39 -1 -1
64 2616 85 755 68 61 87 747 -1 -1
64 266 83 1174 53 1102 69 920 -1 -1
64 1119 36 251 21 660 53 329 -1 -1
64 320 74 756 3 461 0 540 27 385 75 474 -1 -1
64 280 48 46 89 618 -1 -1
64 98 79 26 75 109 82 54 62 423 85 133 -1 -1
64 1133 29 413 32 878 41 288 9 1109 32 401 -1 -1
64 38 81 144 72 521 91 1107 -1 -1
64 23 24 1668 0 1257 82 547 -1 -1
64 286 81 913 -1 -1
64 312 77 882 15 114 38 1449 32 432 94 205 -1 -1
64 547 24 200 16 131 87 1441 -1 -1
64 2360 92 131 89 64 9 948 53 1108 47 393 4 935 95 26 -1 -1
64 432 11 3412 89 28 -1 -1
64 381 6 451 4 495 62 479 -1 -1
64 7 58 558 36 362 23 501 48 253 -1 -1
64 959 81 134 97 535 -1 -1
64 748 59 303 32 1246 92 400 -1 -1
64 527 79 832 42 1288 49 11 46 708 52 183 39 494 97 1941 -1 -1
64 517 0 571 21 927 73 420 77 57 53 319 42 289 37 265 66 92 -1 -1
64 243 22 118 8 514 11 896 41 505 -1 -1
64 604 18 288 41 1023 75 91 76 61 16 816 57 1331 -1 -1
64 635 44 335 82 1053 -1 -1
64 29 77 985 20 448 21 166 95 664 -1 -1
64 144 86 192 16 166 81 35 38 1053 85 200 -1 -1
64 248 13 41 23 1222 47 694 -1 -1
64 2088 62 575 71 294 61 820 91 577 -1 -1
64 654 22 493 32 444 66 778 9 786 27 140 34 467 86 1237 -1 -1
64 155 73 947 51 44 84 897 -1 -1
64 154 73 1210 92 1366 3 2711 22 44 99 1796 -1 -1
64 717 31 12 3 219 80 805 -1 -1
64 890 99 94 66 753 8 308 61 1174 14 65 98 1022 -1 -1
64 1193 93 272 84 2276 18 365 21 26 23 162 41 381 51 395 68 1544 -1 -1
64 922 45 433 25 24 0 170 33 105 -1 -1
64 1004 77 724 55 193 93 186 -1 -1
64 142 1 233 34 347 98 188 -1 -1
64 252 63 1022 83 522 -1 -1
64 501 51 320 58 1069 49 76 84 1168 -1 -1
64 183 13 2050 72 398 83 18 -1 -1
64 281 54 7 24 906 82 227 -1 -1
64 571 67 499 61 456 34 469 58 1251 84 236 -1 -1
64 840 97 663 82 214 35 1013 90 327 -1 -1
64 958 57 437 34 958 64 701 -1 -1
64 995 3 597 50 1917 51 353 58 168 -1 -1
64 261 79 118 73 332 72 232 23 451 38 49 60 2042 -1 -1
64 99 90 512 52 1472 74 567 30 1454 84 367 -1 -1
64 52 39 119 86 17 76 625 62 259 86 199 -1 -1
64 446 5 67 99 1256 -1 -1
64 404 47 629 53 279 83 108 -1 -1
64 2414 53 99 36 532 55 405 -1 -1
64 1105 13 36 47 467 38 392 2 293 29 371 21 1447 68 7 -1 -1
64 216 27 949 17 10 32 189 28 704 91 247 -1 -1
64 113 94 38 -1 -1
65 409 46 92 19 85 82 463 -1 -1
65 52 59 1142 84 2607 5 199 85 26 -1 -1
65 325 83 967 48 48 55 697 9 422 69 707 -1 -1
65 95 59 734 4 1135 77 248 -1 -1
65 169 19 836 20 595 84 606 -1 -1
65 165 93 1363 52 76 64 953 83 3299 -1 -1
65 1208 53 526 14 301 49 214 52 1085 62 1511 -1 -1
65 527 25 111 90 869 -1 -1
65 588 26 527 85 718 -1 -1
65 1187 31 324 35 1087 82 1126 -1 -1
65 1932 57 80 95 1051 90 423 5 1578 66 1486 -1 -1
65 860 62 427 54 136 38 718 1 252 49 305 -1 -1
65 510 17 933 24 1284 14 170 60 67 -1 -1
65 128 45 16 79 673 32 195 58 63 54 300 29 255 64 127 29 1361 11 1106 78 91 -1 -1
65 208 31 224 73 185 -1 -1
65 420 18 94 44 379 64 60 49 133 81 1549 5 2712 57 2222 -1 -1
65 715 49 290 93 640 -1 -1
65 1057 80 41 25 1734 51 549 5 420 20 81 62 363 -1 -1
65 37 87 282 33 524 95 696 -1 -1
65 559 19 69 83 847 -1 -1
65 10 32 646 48 705 83 73 25 942 6 94 81 936 -1 -1
65 10 79 415 89 164 8 278 96 119 -1 -1
65 454 34 4 75 1408 -1 -1
65 440 24 67 34 2136 25 654 23 31 94 686 -1 -1
65 1324 38 207 35 993 76 343 -1 -1
65 1133 8 570 36 796 31 1912 55 656 -1 -1
65 280 88 455 42 1312 8 40 60 692 -1 -1
65 135 95 680 66 335 36 309 74 500 -1 -1
65 22 34 915 36 522 51 226 27 1474 44 660 61 497 -1 -1
65 888 47 646 25 1708 81 509 -1 -1
65 165 7 718 56 227 91 66 -1 -1
65 558 40 1088 41 505 88 101 -1 -1
65 138 46 11 15 23 20 1125 72 1248 -1 -1
65 285 55 452 5 853 27 370 -1 -1
65 9 73 559 53 9 56 729 54 532 42 805 94 606 -1 -1
65 635 52 952 45 58 32 1140 94 756 -1 -1
65 29 21 1029 51 134 32 147 76 416 -1 -1
65 1322 14 6 55 811 17 1293 59 209 -1 -1
65 580 63 1986 39 207 5 154 67 708 -1 -1
65 2374 35 127 23 1671 30 1303 54 895 -1 -1
65 710 56 1137 13 1250 39 1329 71 29 -1 -1
65 294 43 536 57 346 79 25 -1 -1
65 502 50 79 78 13 -1 -1
65 411 76 92 24 392 13 59 75 29 -1 -1
65 45 48 424 59 638 6 273 31 1190 85 604 -1 -1
65 626 56 517 6 455 23 181 81 66 -1 -1
65 529 69 2427 73 29 -1 -1
65 1096 34 141 3 1053 52 2144 -1 -1
65 2613 56 598 73 260 9 1039 10 1174 65 1514 -1 -1
65 673 78 726 20 1912 98 29 -1 -1
65 18 86 233 -1 -1
65 759 92 67 81 1286 18 1043 42 690 70 768 -1 -1
65 133 62 266 71 423 81 92 49 545 87 428 -1 -1
65 820 50 287 49 636 65 2239 -1 -1
65 880 84 129 67 927 87 547 -1 -1
65 547 50 270 36 638 37 2053 51 313 91 214 -1 -1
65 968 20 544 66 1860 -1 -1
65 52 48 564 82 770 6 198 38 1681 48 522 40 1484 55 1365 -1 -1
65 123 21 296 33 584 77 414 -1 -1
65 19 4 1329 63 224 7 187 31 69 10 341 7 430 49 570 -1 -1
65 79 75 146 0 29 72 190 51 1080 13 10 15 18 5 177 68 113 -1 -1
65 335 97 379 20 646 14 449 19 40 35 173 -1 -1
65 854 0 11 93 31 -1 -1
65 540 55 433 1 2392 87 412 -1 -1
65 411 43 114 91 55 -1 -1
65 132 95 821 -1 -1
65 167 54 872 26 622 42 274 -1 -1
65 2149 19 206 24 669 31 176 81 830 -1 -1
65 157 62 396 14 418 72 249 21 554 26 47 22 507 97 1389 -1 -1
65 40 15 1234 34 39 58 861 64 195 58 373 54 213 88 156 -1 -1
65 201 40 222 25 1037 6 365 2 299 59 209 -1 -1
65 266 49 223 97 404 85 2910 97 23 -1 -1
65 791 99 174 71 113 90 119 0 410 97 104 -1 -1
65 1242 50 371 40 116 38 121 75 1084 -1 -1
65 370 62 157 16 356 60 152 -1 -1
65 823 79 278 23 1168 52 55 -1 -1
65 1069 88 1463 6 1298 96 132 -1 -1
65 76 53 181 81 21 -1 -1
65 1087 97 1013 29 173 56 89 33 170 35 383 17 1041 25 510 29 568 89 167 -1 -1
65 1211 59 114 19 29 80 75 3 1816 88 945 -1 -1
65 446 15 423 65 130 93 2498 -1 -1
65 877 53 18 62 1472 68 220 77 1127 6 9 31 91 46 537 -1 -1
65 1247 11 120 32 342 3 24 41 212 57 234 -1 -1
65 278 68 293 15 1538 3 529 26 440 13 435 21 969 27 1366 -1 -1
65 478 54 560 79 186 -1 -1
65 2224 72 1278 67 5 91 1500 61 1096 84 119 -1 -1
65 94 11 175 46 198 32 401 72 431 -1 -1
65 559 99 1039 -1 -1
65 852 80 325 54 884 74 930 1 8 62 1836 20 2797 64 1135 -1 -1
65 266 61 460 66 1677 79 68 -1 -1
65 172 28 806 54 450 -1 -1
65 470 35 87 59 946 83 595 -1 -1
65 2134 41 888 16 132 19 432 46 412 -1 -1
65 1323 5 1996 23 987 17 95 3 1139 86 715 -1 -1
65 92 64 1024 18 277 45 391 24 441 51 165 -1 -1
65 804 54 430 51 1195 31 297 17 1278 80 2749 -1 -1
65 279 72 56 69 411 55 195 60 251 2 310 80 1339 -1 -1
65 59 22 48 30 7 2 3618 73 2 -1 -1
65 32 26 654 76 82 -1 -1
65 360 99 1967 -1 -1
65 347 90 1362 84 136 48 1073 61 244 18 2750 40 202 22 136 10 86 37 1117 47 29 -1 -1
65 785 53 35 76 240 2 420 99 69 -1 -1
65 672 49 1494 77 26 92 160 -1 -1
65 159 71 380 95 1041 21 274 38 128 89 692 -1 -1
65 261 13 25 19 3084 35 680 85 131 -1 -1
65 511 93 301 76 1213 11 142 90 692 -1 -1
65 125 2 1375 56 789 -1 -1
65 374 80 77 54 3529 75 832 19 248 84 423 -1 -1
65 86 88 774 58 916 20 251 46 63 1 81 6 318 12 373 55 25 -1 -1
65 69 57 156 26 438 60 44 -1 -1
65 126 33 1822 27 1071 35 205 4 865 29 205 89 234 -1 -1
65 1099 39 2546 22 296 36 422 38 267 -1 -1
65 226 79 1580 -1 -1
65 144 74 1494 8 651 89 54 -1 -1
65 273 74 957 71 1757 87 43 -1 -1
65 2153 71 1000 25 491 30 323 70 756 -1 -1
65 386 91 5 59 564 92 1007 -1 -1
65 111 64 401 44 150 69 548 4 553 14 1085 43 68 -1 -1
65 44 41 692 7 144 54 39 -1 -1
65 519 3 218 36 744 99 106 -1 -1
65 1281 8 750 45 734 83 719 -1 -1
65 118 43 2236 68 75 12 1065 75 353 -1 -1
65 441 23 190 54 509 -1 -1
65 466 6 1102 62 81 -1 -1
65 70 13 1815 91 484 1 352 6 543 84 1297 -1 -1
65 312 13 5 93 1723 -1 -1
65 672 1 752 81 1674 -1 -1
65 639 2 573 12 256 10 219 20 184 88 17 -1 -1
65 1009 8 399 66 12 9 311 6 933 91 447 -1 -1
65 25 59 485 83 324 82 3861 23 173 31 536 85 72 -1 -1
65 225 56 581 89 1465 -1 -1
65 251 0 1897 85 980 84 581 97 503 -1 -1
65 1204 54 919 49 282 58 148 45 627 19 344 33 844 18 2429 17 80 24 2210 18 169 66 562 -1 -1
65 47 70 201 97 825 -1 -1
65 91 42 35 9 480 10 569 97 483 -1 -1
65 387 35 318 82 450 -1 -1
65 758 25 482 50 545 52 447 88 725 -1 -1
65 742 79 867 71 550 64 610 37 299 2 840 72 871 -1 -1
65 206 31 1190 68 1726 88 127 -1 -1
65 762 57 340 99 274 41 721 82 1549 75 2111 68 493 98 309 -1 -1
65 977 32 82 38 888 9 89 44 688 -1 -1
65 1146 55 200 28 1250 31 1149 50 358 9 1331 92 160 -1 -1
65 571 28 404 72 276 34 844 59 613 35 241 25 336 20 570 6 223 25 319 -1 -1
65 338 69 180 38 973 93 2256 -1 -1
65 297 26 491 32 430 55 1607 -1 -1
65 1727 6 90 80 881 -1 -1
65 660 15 1382 44 2 48 1127 -1 -1
65 354 74 930 -1 -1
65 124 78 1166 85 482 84 389 -1 -1
65 554 44 1546 68 1039 12 476 31 38 6 1237 32 19 76 196 -1 -1
65 354 0 395 16 411 73 304 -1 -1
65 1576 17 92 25 25 29 775 36 244 2 649 49 190 -1 -1
65 40 55 982 76 386 71 316 64 137 66 775 56 971 90 185 -1 -1
65 1351 13 624 55 770 9 99 97 409 -1 -1
65 60 71 307 59 512 15 377 62 1366 57 1299 58 800 91 189 -1 -1
65 48 48 414 0 3 3 127 18 2700 22 172 88 72 -1 -1
65 91 70 67 9 451 16 67 56 481 -1 -1
65 667 5 868 93 66 -1 -1
65 274 69 1821 87 301 -1 -1
65 735 90 1467 64 180 3 315 1 1108 8 159 57 25 -1 -1
65 1109 55 156 71 874 14 1203 30 1192 42 1793 93 20 -1 -1
65 175 45 1576 25 647 35 844 54 4135 -1 -1
65 1395 83 1988 93 32 -1 -1
65 1101 74 1156 56 127 91 988 -1 -1
65 182 91 241 0 681 81 120 -1 -1
65 275 81 443 97 125 24 2098 30 216 57 1836 -1 -1
65 152 34 982 6 551 59 948 -1 -1
65 207 16 1324 75 495 -1 -1
65 418 43 597 46 153 89 205 -1 -1
65 1061 18 531 22 2583 68 414 -1 -1
65 1909 80 350 -1 -1
65 83 52 1735 28 1 2 202 32 143 -1 -1
65 623 7 691 30 370 52 570 -1 -1
65 11 8 812 12 276 81 61 -1 -1
65 25 97 186 99 441 20 271 29 1233 24 75 1 573 27 97 13 405 78 561 -1 -1
65 204 80 2332 17 1105 77 201 -1 -1
65 188 31 135 33 1681 81 1139 -1 -1
65 1047 41 1802 21 262 99 720 -1 -1
65 180 69 29 1 1735 46 1413 48 1506 2 1298 66 260 -1 -1
65 428 64 550 22 236 84 840 -1 -1
65 263 93 57 38 1246 46 886 44 383 68 496 -1 -1
65 868 22 2 0 533 28 1981 40 797 -1 -1
65 856 0 183 16 400 74 418 -1 -1
65 103 73 56 80 410 -1 -1
65 42 23 332 99 247 -1 -1
65 247 92 818 -1 -1
65 359 49 184 46 828 91 709 -1 -1
65 264 69 1247 54 196 26 819 23 1488 80 30 -1 -1
65 489 19 410 22 435 55 1088 54 287 17 347 16 259 89 964 -1 -1
65 316 28 599 87 718 -1 -1
65 267 74 224 67 48 53 1346 57 490 66 496 -1 -1
65 208 4 394 89 397 -1 -1
65 847 27 927 61 367 -1 -1
65 148 67 98 53 1723 34 164 73 1028 -1 -1
65 1780 64 865 87 207 -1 -1
65 338 14 299 98 2396 2 1329 38 671 25 48 57 2048 -1 -1
65 683 3 184 21 558 11 84 26 181 22 100 98 2537 -1 -1
65 399 28 441 4 822 48 620 3 140 83 849 -1 -1
65 38 28 261 40 979 23 421 40 988 12 338 97 623 -1 -1
65 1121 93 191 55 1564 30 176 79 300 -1 -1
65 329 27 172 36 1260 26 639 98 1043 -1 -1
65 285 86 233 87 1191 89 1247 88 244 54 641 98 293 -1 -1
65 103 50 1103 39 846 92 113 -1 -1
65 253 73 599 92 979 50 612 11 416 56 84 70 224 66 374 96 961 -1 -1
65 293 13 119 89 793 -1 -1
65 1108 80 1542 76 51 88 1018 -1 -1
65 809 21 423 32 39 74 289 -1 -1
65 1014 80 593 38 436 26 606 81 13 -1 -1
65 1038 35 441 47 1041 51 81 24 410 48 253 44 442 53 461 -1 -1
65 28 79 45 48 269 96 675 -1 -1
65 160 44 401 69 260 -1 -1
65 304 61 251 12 315 24 799 75 99 -1 -1
66 228 83 1335 67 192 30 39 8 220 90 209 -1 -1
66 842 84 829 54 1174 86 937 -1 -1
66 195 42 279 4 64 71 100 -1 -1
66 41 69 1004 80 1372 72 411 6 179 5 2717 10 205 58 136 -1 -1
66 443 17 258 32 193 3 680 73 527 -1 -1
66 378 10 671 16 220 47 227 23 145 48 292 18 39 92 78 -1 -1
66 357 45 674 26 383 93 255 -1 -1
66 1528 64 33 78 1373 69 537 49 30 82 264 -1 -1
66 268 87 685 51 55 74 22 -1 -1
66 84 37 852 67 1027 43 1127 42 620 49 580 34 58 7 261 39 65 66 25 -1 -1
66 76 49 121 54 372 18 91 10 162 0 71 90 428 -1 -1
66 173 2 124 62 389 -1 -1
66 121 4 930 7 58 47 671 -1 -1
66 1290 44 978 75 590 95 56 83 1455 94 375 -1 -1
66 2834 42 1755 45 485 21 28 33 507 30 417 18 873 85 1809 -1 -1
66 15 48 960 34 151 0 314 20 148 67 375 -1 -1
66 119 22 1260 41 196 32 271 31 312 89 411 -1 -1
66 236 17 1999 65 606 89 881 -1 -1
66 113 38 1354 84 632 -1 -1
66 639 72 509 49 277 30 581 53 984 43 943 99 331 -1 -1
66 72 58 486 97 258 -1 -1
66 1413 14 284 97 297 -1 -1
66 284 28 299 97 161 -1 -1
66 9 9 440 80 236 -1 -1
66 12 19 3242 29 431 64 239 45 460 95 4 -1 -1
66 228 13 720 86 165 -1 -1
66 2488 1 318 37 622 -1 -1
66 229 54 65 16 370 88 703 -1 -1
66 124 19 590 76 248 12 277 68 779 98 108 -1 -1
66 276 14 2585 61 69 -1 -1
66 344 3 941 21 122 47 787 59 350 -1 -1
66 258 50 473 53 1246 77 1341 -1 -1
66 355 18 3764 57 31 -1 -1
66 1594 76 94 40 143 14 713 26 235 23 440 68 177 -1 -1
66 236 70 80 24 581 63 888 19 66 66 537 -1 -1
66 257 95 35 19 470 59 1418 -1 -1
66 150 52 36 86 311 11 1068 27 863 26 146 81 411 -1 -1
66 140 83 67 84 1675 93 26 98 1067 64 283 34 67 24 147 46 452 59 486 -1 -1
66 92 37 66 34 876 42 12 33 69 18 82 35 1063 74 530 -1 -1
66 28 15 1869 66 1700 22 31 84 722 -1 -1
66 414 13 184 25 71 70 61 24 217 85 1175 -1 -1
66 710 76 378 49 1404 48 656 13 1220 85 288 -1 -1
66 385 25 36 35 299 21 475 93 181 -1 -1
66 320 57 1651 58 468 3 378 52 574 70 266 -1 -1
66 52 78 495 3 43 81 159 91 381 -1 -1
66 180 45 985 14 581 61 321 -1 -1
66 19 56 451 13 913 27 837 34 346 2 1732 81 35 -1 -1
66 286 55 588 13 59 95 107 -1 -1
66 1540 76 211 89 279 72 54 93 158 51 3176 14 324 29 15 41 1485 -1 -1
66 132 12 154 38 484 11 2021 72 514 -1 -1
66 1561 2 1218 5 195 14 697 51 212 -1 -1
66 273 31 244 66 1211 98 559 -1 -1
66 973 51 943 75 705 79 686 5 2046 37 234 31 366 63 150 -1 -1
66 2074 43 454 42 421 4 160 85 463 -1 -1
66 61 46 1079 70 601 -1 -1
66 388 72 269 64 1011 86 661 -1 -1
66 66 32 1339 91 260 22 731 16 243 38 431 89 2809 -1 -1
66 473 20 1247 48 778 51 669 23 562 38 277 -1 -1
66 660 41 901 35 1073 79 2610 -1 -1
66 839 37 904 1 658 44 930 54 120 -1 -1
66 157 43 669 55 13 97 78 23 1167 63 7 42 31 49 283 15 1658 88 61 -1 -1
66 494 43 292 82 160 -1 -1
66 401 64 301 91 168 13 1919 50 817 55 379 64 875 6 428 81 1164 -1 -1
66 678 21 405 14 1045 85 874 72 679 65 355 2 1253 15 333 16 319 69 147 -1 -1
66 108 53 75 1 1226 34 221 50 1342 -1 -1
66 116 9 107 8 2287 0 100 70 482 -1 -1
66 496 55 164 16 905 19 272 21 230 24 1135 75 268 -1 -1
66 801 36 116 65 97 50 1314 28 724 8 800 19 124 62 2356 -1 -1
66 9 17 590 77 218 -1 -1
66 1881 34 213 50 20 74 1162 -1 -1
66 12 78 216 82 563 83 1491 60 884 89 908 -1 -1
66 210 49 135 0 141 85 284 82 331 66 143 75 1227 19 833 16 33 78 823 -1 -1
66 1073 81 78 10 389 1 112 11 25 57 718 -1 -1
66 140 18 74 60 400 -1 -1
66 659 93 1107 -1 -1
66 336 90 171 83 95 79 1951 56 259 21 784 52 1916 95 1007 -1 -1
66 164 75 587 84 1297 64 816 94 547 -1 -1
66 367 22 136 58 401 17 72 34 321 1 11 71 537 -1 -1
66 708 14 764 29 1356 8 734 13 559 21 798 30 146 -1 -1
66 78 67 641 97 5 73 408 2 257 69 1471 13 33 84 626 -1 -1
66 463 10 95 83 897 -1 -1
66 92 21 287 71 2719 7 30 8 776 29 703 83 125 -1 -1
66 1320 48 196 0 469 33 389 66 312 -1 -1
66 374 35 887 50 407 76 85 13 288 45 423 12 1085 4 693 17 719 41 83 49 1048 -1 -1
66 225 5 1266 90 808 -1 -1
66 1455 94 1464 24 224 7 1009 46 18 19 514 23 197 58 87 -1 -1
66 1406 60 1215 52 227 25 170 52 1926 -1 -1
66 234 90 50 38 863 5 378 25 197 49 79 -1 -1
66 221 57 51 38 192 17 138 69 375 25 1148 57 59 84 64 -1 -1
66 678 84 476 96 902 25 758 36 120 88 213 -1 -1
66 623 14 202 41 1473 32 153 96 694 -1 -1
66 1002 86 58 60 1607 39 920 32 127 97 1080 -1 -1
66 543 53 3619 39 323 36 90 70 864 -1 -1
66 272 25 164 2 133 45 1990 11 1892 90 80 -1 -1
66 4304 59 323 13 1071 60 636 88 205 -1 -1
66 373 17 307 74 117 47 983 45 136 47 421 84 17 -1 -1
66 722 53 998 83 202 30 256 60 342 4 235 93 143 -1 -1
66 1834 3 274 90 243 -1 -1
66 131 46 1426 99 33 -1 -1
66 542 19 1186 26 625 74 153 -1 -1
66 530 19 62 21 2487 45 45 47 1649 85 61 -1 -1
66 150 43 403 54 78 69 1971 92 30 -1 -1
66 301 82 826 -1 -1
66 143 48 2079 2 461 47 824 42 285 85 211 -1 -1
66 410 81 734 84 1068 18 227 92 95 -1 -1
66 627 88 197 76 1848 57 1729 72 586 2 1704 16 1104 0 2986 93 2752 -1 -1
66 79 54 650 95 618 97 1290 38 268 32 619 44 2616 50 1394 -1 -1
66 37 91 167 18 409 0 345 59 76 -1 -1
66 193 68 159 66 519 5 169 78 17 -1 -1
66 1539 2 454 51 574 33 48 40 274 7 1510 37 7 51 497 -1 -1
66 37 34 2117 48 352 58 46 -1 -1
66 790 53 960 87 956 -1 -1
66 740 42 392 78 4 37 1413 42 1345 62 403 -1 -1
66 66 17 720 39 714 47 248 30 66 82 237 -1 -1
66 444 48 204 23 1697 55 1796 21 86 22 256 91 1040 -1 -1
66 1622 42 193 36 284 77 506 -1 -1
66 491 78 2020 -1 -1
66 1309 34 275 63 1541 80 714 -1 -1
66 880 16 668 29 39 90 564 41 608 93 1630 -1 -1
66 17 84 520 23 105 98 716 89 35 66 308 46 109 58 654 50 53 91 745 -1 -1
66 521 33 501 90 108 79 453 74 1427 13 103 57 213 56 1548 48 175 92 31 -1 -1
66 837 76 178 74 155 39 159 53 613 17 287 25 455 73 209 -1 -1
66 12 76 757 56 670 24 1876 71 219 -1 -1
66 723 8 26 34 299 97 61 -1 -1
66 189 29 983 77 349 -1 -1
66 644 58 1 77 317 60 787 76 486 -1 -1
66 736 90 853 95 307 86 2298 15 326 68 1259 38 984 54 1649 3 1276 47 521 65 683 -1 -1
66 610 31 375 65 109 43 809 26 117 5 77 83 232 -1 -1
66 1096 47 189 96 916 17 1808 6 2456 11 372 28 398 25 89 75 151 -1 -1
66 149 9 282 4 826 35 741 48 418 70 752 -1 -1
66 298 36 2475 60 292 15 107 57 344 -1 -1
66 387 42 167 8 207 45 305 64 230 -1 -1
66 776 6 749 37 34 7 875 67 157 -1 -1
66 80 38 471 31 331 28 281 94 2030 -1 -1
66 20 94 174 50 1190 19 812 58 2424 88 76 -1 -1
66 1041 8 387 77 1778 -1 -1
66 2141 44 826 22 1772 77 331 -1 -1
66 981 10 1010 52 687 78 109 0 1572 77 78 46 106 55 525 11 35 56 526 59 209 91 1509 -1 -1
66 2706 56 1812 55 1879 57 57 92 888 -1 -1
66 113 57 675 7 182 80 2446 -1 -1
66 622 12 407 44 1019 26 27 35 1198 10 622 16 855 65 489 -1 -1
66 1106 52 1253 81 865 5 52 93 710 -1 -1
66 630 65 513 22 440 6 592 47 548 -1 -1
66 66 19 469 65 637 74 169 60 1042 55 77 45 258 12 603 56 645 -1 -1
66 1364 28 52 27 774 10 613 26 1701 53 754 -1 -1
66 1081 60 675 98 195 -1 -1
66 1312 73 513 83 147 -1 -1
66 623 68 278 75 358 62 225 63 369 27 182 72 648 -1 -1
66 451 20 1446 33 749 79 251 -1 -1
66 82 46 1883 71 675 65 1441 40 362 18 569 82 739 -1 -1
66 1650 26 1109 86 317 -1 -1
66 190 82 817 13 563 50 488 42 569 93 192 -1 -1
66 32 37 225 32 302 69 51 11 1820 60 169 -1 -1
66 53 3 210 72 377 -1 -1
66 629 90 24 -1 -1
66 269 48 24 50 164 53 1383 89 350 -1 -1
66 556 90 1484 67 674 22 477 2 190 76 352 -1 -1
66 88 96 1263 -1 -1
66 161 74 136 13 122 94 1512 -1 -1
66 283 37 233 76 519 71 710 25 272 66 290 51 266 5 56 77 2660 -1 -1
66 865 39 2701 96 1108 42 462 38 1035 9 510 38 320 4 712 19 2607 57 463 -1 -1
66 749 51 256 91 156 -1 -1
66 259 41 249 91 25 -1 -1
66 1501 31 546 73 535 -1 -1
66 105 6 871 55 1183 65 310 0 2060 46 32 38 349 40 13 87 494 -1 -1
66 205 43 194 20 379 34 66 44 131 33 451 85 444 -1 -1
66 460 5 280 82 1842 -1 -1
66 17 20 809 36 689 22 413 10 202 57 2188 -1 -1
66 2979 50 1137 39 1024 99 8 38 874 81 341 19 864 83 536 -1 -1
66 467 45 236 10 12 57 635 -1 -1
66 241 96 3 63 584 83 1619 38 14 52 263 23 2823 93 70 -1 -1
66 207 72 286 3 493 5 19 52 343 -1 -1
66 530 23 665 52 108 99 985 -1 -1
66 1627 92 316 89 2657 60 855 57 774 3 502 74 797 -1 -1
66 548 21 181 43 542 66 2265 -1 -1
66 549 78 338 49 285 98 551 60 1373 88 684 -1 -1
66 853 94 122 -1 -1
66 577 24 467 82 243 -1 -1
66 602 76 896 16 731 35 1425 34 582 58 3025 -1 -1
66 678 30 175 12 628 96 1089 -1 -1
66 2794 75 210 31 1185 75 460 9 192 28 39 88 4 -1 -1
66 229 31 962 49 329 22 384 48 801 8 299 79 369 -1 -1
66 344 57 595 33 850 6 299 27 990 33 1086 77 1007 -1 -1
66 79 59 1009 62 588 98 1682 -1 -1
66 135 5 1052 90 234 -1 -1
66 380 30 948 67 102 -1 -1
66 200 8 1274 12 942 99 171 -1 -1
66 401 97 617 66 645 84 117 41 275 12 501 35 759 -1 -1
66 509 49 250 43 69 3 1288 52 189 -1 -1
66 1176 60 116 70 1036 -1 -1
66 187 27 743 12 330 98 3 -1 -1
66 804 85 409 80 792 95 1556 -1 -1
66 353 40 290 66 280 74 189 40 37 21 319 87 54 -1 -1
66 177 49 1389 17 828 80 395 -1 -1
66 8 48 38 69 200 4 29 68 2280 -1 -1
66 589 37 84 25 632 70 882 75 1387 -1 -1
66 438 23 416 87 1125 -1 -1
66 1585 60 64 7 1589 71 9 -1 -1
66 334 60 102 41 489 1 57 17 412 82 208 -1 -1
66 488 99 729 -1 -1
66 457 24 972 87 2625 -1 -1
66 518 70 20 50 148 64 304 80 88 -1 -1
66 577 50 1132 45 193 17 465 92 634 -1 -1
66 139 25 219 64 1346 -1 -1
66 516 52 614 25 1948 68 463 -1 -1
66 210 76 256 32 13 20 1138 61 110 24 558 74 86 -1 -1
66 1707 90 213 -1 -1
66 145 50 290 85 302 81 500 45 103 59 1003 98 1134 -1 -1
66 72 31 519 64 58 -1 -1
66 2319 92 1226 5 2966 54 1649 50 746 15 765 55 661 -1 -1
66 1025 7 1117 20 324 10 583 43 202 -1 -1
66 283 96 2500 -1 -1
66 16 26 99 34 751 27 332 97 373 -1 -1
66 486 57 1140 87 233 -1 -1
66 358 30 210 85 418 72 525 62 332 83 3 -1 -1
66 342 26 144 24 655 58 213 -1 -1
66 1180 24 291 51 121 18 6 24 1359 70 27 -1 -1
66 327 19 734 10 15 82 921 -1 -1
66 1192 65 940 27 64 96 1448 -1 -1
67 269 49 132 47 167 66 18 -1 -1
67 652 48 15 88 129 18 582 0 211 72 921 -1 -1
67 477 34 245 79 13 -1 -1
67 827 29 585 58 405 82 147 -1 -1
67 43 56 665 88 302 -1 -1
67 91 33 51 16 444 99 350 -1 -1
67 276 7 1863 5 313 56 714 73 581 -1 -1
67 857 6 79 31 497 69 160 53 1007 73 1409 67 106 18 128 3 231 95 373 -1 -1
67 251 86 463 -1 -1
67 585 98 70 51 23 82 90 7 101 85 367 22 367 81 232 -1 -1
67 83 15 282 59 733 71 381 8 323 71 23 -1 -1
67 531 16 20 30 71 16 64 62 80 -1 -1
67 771 32 249 86 28 -1 -1
67 618 39 648 36 1002 99 24 -1 -1
67 496 38 216 0 331 26 410 39 363 -1 -1
67 1347 49 124 17 476 9 966 51 654 -1 -1
67 398 85 5 94 256 62 104 74 1013 84 24 -1 -1
67 366 33 479 70 336 34 2965 46 841 86 1355 -1 -1
67 1864 8 507 83 196 -1 -1
67 67 36 1004 2 13 22 66 94 1730 -1 -1
67 89 53 2697 17 435 50 4441 -1 -1
67 37 2 23 79 528 35 229 46 3027 45 858 78 543 -1 -1
67 1435 93 650 88 1468 26 303 33 9 20 1039 87 575 -1 -1
67 485 76 185 96 30 11 474 69 67 -1 -1
67 41 37 135 79 198 72 347 17 358 11 484 69 2 -1 -1
67 874 20 1357 58 343 0 643 45 1661 88 481 -1 -1
67 532 72 335 59 46 28 1270 78 206 -1 -1
67 804 52 904 39 36 76 99 -1 -1
67 574 50 897 63 936 36 1870 84 3 -1 -1
67 624 6 316 12 870 28 187 -1 -1
67 3 20 1271 10 989 8 153 38 54 -1 -1
67 272 60 30 24 1002 46 1449 90 722 -1 -1
67 881 31 553 8 404 46 292 43 487 65 925 -1 -1
67 346 99 437 61 95 43 891 79 706 5 84 43 1187 52 44 -1 -1
67 707 36 57 42 809 94 39 0 136 97 42 -1 -1
67 285 57 204 63 704 33 37 7 100 86 320 -1 -1
67 283 64 572 80 1218 98 425 -1 -1
67 3436 91 96 8 71 86 1847 -1 -1
67 500 14 127 84 473 -1 -1
67 194 60 2528 40 544 14 1201 15 152 79 67 -1 -1
67 235 15 364 22 708 23 177 3 38 87 774 -1 -1
67 108 7 213 28 219 33 51 -1 -1
67 441 58 272 92 123 34 285 35 502 55 679 32 2852 37 245 24 445 31 254 10 1954 9 837 62 2179 -1 -1
67 1155 83 720 74 374 79 517 23 250 60 1872 56 2062 86 177 -1 -1
67 175 66 936 33 12 85 1323 -1 -1
67 1534 89 1095 78 75 97 800 25 348 42 448 92 578 -1 -1
67 644 20 94 49 1125 47 123 39 346 41 428 93 2183 -1 -1
67 341 69 27 87 2411 32 500 63 577 -1 -1
67 481 25 1130 85 124 47 389 79 1592 65 86 60 220 74 439 -1 -1
67 269 84 1293 27 1089 25 1453 23 440 49 308 66 1164 -1 -1
67 1053 58 535 30 316 15 100 54 678 -1 -1
67 813 68 565 98 572 55 2966 33 4 46 28 80 133 -1 -1
67 998 87 867 45 761 71 537 52 83 81 658 66 988 99 76 -1 -1
67 16 98 55 -1 -1
67 493 87 787 36 840 37 128 92 78 -1 -1
67 312 52 758 54 238 65 282 2 17 23 216 5 74 81 855 -1 -1
67 198 10 550 88 203 -1 -1
67 684 81 1732 -1 -1
67 73 31 140 72 718 4 145 17 369 55 431 -1 -1
67 518 68 489 37 1325 5 1592 19 261 38 723 78 711 -1 -1
67 56 92 373 39 75 45 89 76 337 -1 -1
67 765 71 529 -1 -1
67 68 84 88 16 239 35 195 19 229 16 131 58 273 69 533 -1 -1
67 1781 22 770 41 204 -1 -1
67 128 10 336 20 209 93 115 -1 -1
67 73 57 682 18 847 66 182 -1 -1
67 549 71 22 98 326 -1 -1
67 278 53 417 50 345 11 349 6 4174 62 923 -1 -1
67 1597 58 727 41 22 62 986 36 108 7 590 8 1390 71 410 -1 -1
67 1540 16 2032 40 743 97 56 -1 -1
67 1497 14 607 75 1289 72 32 93 187 -1 -1
67 2199 6 437 78 487 48 110 16 2545 90 502 -1 -1
67 983 46 82 63 343 55 621 30 714 21 715 50 400 57 473 -1 -1
67 1558 92 441 41 2945 36 2537 23 14 48 507 -1 -1
67 421 64 288 23 1140 37 304 5 245 61 357 -1 -1
67 77 55 842 43 222 99 446 -1 -1
67 149 59 107 11 1296 97 5 -1 -1
67 1275 15 463 61 651 91 374 -1 -1
67 243 8 53 50 651 87 210 -1 -1
67 81 43 308 79 9 -1 -1
67 377 19 146 4 168 60 573 -1 -1
67 686 2 79 64 93 -1 -1
67 85 81 922 26 338 87 195 -1 -1
67 355 92 1271 9 84 95 510 -1 -1
67 177 5 783 59 837 -1 -1
67 1505 75 259 61 166 16 262 54 10 -1 -1
67 834 21 15 66 465 -1 -1
67 1113 30 551 98 75 17 1080 47 837 82 46 -1 -1
67 625 81 445 83 468 49 86 34 1163 20 445 2 669 81 94 -1 -1
67 148 17 196 68 2322 52 962 74 1396 -1 -1
67 696 6 388 91 2518 -1 -1
67 775 42 1479 19 287 69 214 38 29 61 168 -1 -1
67 976 79 156 50 1069 34 277 18 747 32 3635 77 336 -1 -1
67 559 2 107 37 360 57 3043 65 1319 61 1107 88 1964 -1 -1
67 961 90 818 34 49 56 1911 12 199 70 594 -1 -1
67 275 30 174 7 60 40 91 25 131 66 912 -1 -1
67 1894 78 949 7 749 93 165 -1 -1
67 852 7 1107 71 371 -1 -1
67 36 62 147 29 62 85 751 -1 -1
67 749 9 258 17 325 31 190 20 789 80 284 -1 -1
67 1538 59 522 50 1991 60 96 11 462 76 130 -1 -1
67 744 17 245 13 495 81 243 -1 -1
67 1742 0 199 38 4 63 271 95 2208 -1 -1
67 253 45 281 14 2326 7 212 45 762 -1 -1
67 3864 89 1420 -1 -1
67 398 14 281 48 628 -1 -1
67 1152 99 353 -1 -1
67 325 60 143 24 285 48 957 -1 -1
67 19 76 980 89 872 64 1356 1 183 25 54 35 469 -1 -1
67 714 30 865 0 1836 7 172 42 134 -1 -1
67 525 44 402 31 1541 90 1455 -1 -1
67 1400 74 46 34 74 95 2574 -1 -1
67 155 74 608 68 414 77 412 57 644 39 194 25 464 72 42 -1 -1
67 123 61 942 17 2012 0 68 29 299 -1 -1
67 534 40 494 12 397 57 444 84 920 -1 -1
67 33 77 2006 23 400 87 497 -1 -1
67 425 9 69 55 88 52 302 81 1509 -1 -1
67 124 23 414 14 678 0 197 2 148 96 16 -1 -1
67 976 9 578 43 39 -1 -1
67 36 70 45 80 16 -1 -1
67 905 57 1591 74 604 19 969 24 977 53 466 -1 -1
67 1006 79 146 12 1391 49 409 -1 -1
67 283 83 834 3 387 87 23 -1 -1
67 110 65 449 39 1519 17 164 48 63 -1 -1
67 1190 12 253 15 43 87 872 -1 -1
67 184 42 34 92 567 -1 -1
67 47 56 330 5 390 43 727 -1 -1
67 544 19 1122 75 181 22 728 57 2528 13 419 18 992 24 853 35 689 64 561 -1 -1
67 722 18 417 65 70 79 36 12 77 23 279 78 551 -1 -1
67 354 25 102 29 2748 73 4218 -1 -1
67 150 91 77 82 88 20 23 90 1010 -1 -1
67 18 52 22 25 504 30 60 90 309 -1 -1
67 11 87 228 53 687 13 569 4 19 23 2004 67 193 -1 -1
67 836 10 2226 44 94 70 568 -1 -1
67 170 42 294 64 1051 62 955 23 1015 26 157 4 1544 47 309 -1 -1
67 152 42 27 66 618 87 221 -1 -1
67 743 12 1747 98 1390 -1 -1
67 328 85 833 12 821 48 303 -1 -1
67 44 73 670 92 1263 62 234 0 593 9 173 84 505 -1 -1
67 203 52 2092 99 415 -1 -1
67 279 91 75 81 1005 86 414 78 779 57 221 8 899 52 809 1 25 19 373 62 246 -1 -1
67 120 39 651 94 1277 22 711 74 1836 -1 -1
67 365 75 517 1 298 55 154 0 240 7 141 76 361 -1 -1
67 253 31 491 45 115 58 55 41 2540 55 808 80 227 -1 -1
67 405 45 20 25 1032 78 22 -1 -1
67 501 16 471 61 609 -1 -1
67 709 40 32 33 264 59 1945 23 1943 71 247 -1 -1
67 558 21 513 10 148 7 173 45 54 -1 -1
67 289 38 85 76 16 -1 -1
67 347 10 349 81 268 -1 -1
67 984 89 2017 78 714 77 94 40 159 69 624 78 1635 -1 -1
67 238 57 284 48 297 52 25 98 2500 -1 -1
67 84 12 254 73 352 15 682 89 411 -1 -1
67 229 22 1159 96 201 -1 -1
67 92 25 293 10 873 16 150 80 239 -1 -1
67 149 36 20 0 538 64 305 28 825 35 1139 11 97 17 1458 94 468 -1 -1
67 11 7 111 66 678 93 280 -1 -1
67 262 70 449 25 385 26 840 33 427 93 555 -1 -1
67 76 57 1256 76 1048 72 1087 88 351 48 410 26 314 16 100 46 622 -1 -1
67 7 77 3840 48 560 97 537 -1 -1
67 768 13 2177 40 86 93 800 -1 -1
67 620 2 2412 74 109 35 451 45 69 4 825 80 2310 -1 -1
67 178 78 720 74 360 47 953 38 469 11 598 21 3403 36 116 -1 -1
67 954 36 851 19 432 97 167 -1 -1
67 233 82 391 53 20 37 961 53 95 78 549 -1 -1
67 121 33 160 54 574 25 520 67 391 -1 -1
67 733 15 1380 57 52 10 865 87 2217 -1 -1
67 1170 66 192 1 433 12 367 36 300 43 440 67 267 -1 -1
67 10 46 270 1 318 84 635 -1 -1
67 100 82 1807 20 672 45 992 93 52 -1 -1
67 663 41 421 48 992 20 1185 56 875 24 187 42 470 -1 -1
67 790 38 63 68 285 -1 -1
67 612 69 34 27 45 34 787 24 1297 65 474 -1 -1
67 405 97 364 -1 -1
67 448 53 1877 44 10 56 443 51 398 29 74 6 787 16 452 62 525 -1 -1
67 1043 16 145 35 1227 11 728 55 1339 -1 -1
67 146 62 676 92 455 97 75 -1 -1
67 51 41 209 82 366 92 894 -1 -1
67 823 72 433 73 215 32 1518 56 1625 19 2 52 1001 -1 -1
67 228 52 504 49 294 76 887 -1 -1
67 880 51 64 86 90 -1 -1
67 635 44 1300 74 296 98 309 -1 -1
67 611 13 326 73 1376 -1 -1
67 177 87 492 71 358 21 1747 88 307 -1 -1
67 304 0 445 96 305 -1 -1
67 328 81 114 86 458 53 1601 24 1183 97 1125 -1 -1
67 107 52 79 58 585 94 921 -1 -1
67 317 52 426 88 130 19 574 40 353 81 1266 -1 -1
67 972 36 280 5 1128 29 639 21 330 16 385 84 216 -1 -1
67 1150 89 219 35 1301 39 1759 15 470 95 346 -1 -1
67 301 0 187 36 369 4 653 56 820 -1 -1
67 438 98 365 -1 -1
67 102 3 1606 76 634 -1 -1
67 1190 44 1130 46 2071 49 1074 38 548 16 251 32 646 29 1150 51 355 -1 -1
67 459 78 345 92 882 -1 -1
67 693 57 89 40 465 86 1420 -1 -1
67 567 38 1020 63 169 -1 -1
67 890 20 98 25 458 32 44 5 900 6 1174 12 1349 52 241 -1 -1
67 946 93 321 80 429 6 315 33 1127 23 701 89 1290 -1 -1
67 4 46 288 94 433 -1 -1
67 2478 52 969 5 106 61 509 66 285 31 529 9 1107 73 401 -1 -1
67 43 38 560 37 1201 35 1498 43 1078 -1 -1
67 1244 92 1081 50 1536 56 1610 10 612 3 568 55 492 -1 -1
67 1766 34 279 95 467 -1 -1
67 94 58 378 32 478 21 1019 62 1045 -1 -1
67 721 85 190 56 189 63 156 78 560 92 188 -1 -1
67 239 66 915 63 627 50 418 19 661 58 158 -1 -1
67 495 64 594 56 149 37 280 43 1023 15 835 26 83 10 99 25 140 -1 -1
67 77 32 91 92 624 -1 -1
67 8 83 720 -1 -1
67 197 69 648 46 153 60 783 78 1123 -1 -1
67 350 5 611 2 278 80 61 -1 -1
67 280 35 812 96 376 -1 -1
67 115 27 531 35 583 45 67 68 363 -1 -1
67 1575 30 411 32 1420 65 215 12 613 32 478 48 627 71 20 -1 -1
67 314 4 320 65 660 -1 -1
68 25 28 1021 52 749 45 277 29 490 68 476 -1 -1
68 355 38 1187 86 2255 -1 -1
68 101 39 30 44 15 16 235 96 419 -1 -1
68 83 92 355 72 1041 32 494 4 357 59 946 53 99 80 578 -1 -1
68 238 85 54 71 182 60 420 80 761 -1 -1
68 3579 46 56 23 1555 86 471 -1 -1
68 27 93 2189 49 455 52 1101 78 804 -1 -1
68 722 30 31 18 2704 63 362 -1 -1
68 520 40 20 54 13 5 352 6 233 61 531 -1 -1
68 225 11 176 48 843 78 138 84 424 -1 -1
68 339 4 209 6 418 38 2008 37 105 57 163 -1 -1
68 133 41 146 31 979 18 456 69 106 -1 -1
68 158 61 271 98 1279 12 160 56 388 30 139 28 230 57 139 -1 -1
68 694 53 518 52 234 39 772 32 956 3 883 52 256 -1 -1
68 285 91 330 79 1146 94 1885 -1 -1
68 272 11 44 96 578 99 557 43 1414 22 408 24 1219 90 339 -1 -1
68 24 92 377 51 887 80 139 50 737 3 24 30 46 40 686 85 756 -1 -1
68 24 11 1885 4 855 33 174 -1 -1
68 200 86 790 77 687 97 310 -1 -1
68 678 62 167 81 1393 -1 -1
68 790 61 571 30 99 34 588 55 364 -1 -1
68 788 49 132 52 20 31 389 0 751 92 537 -1 -1
68 824 89 363 9 2106 27 2089 97 76 -1 -1
68 228 11 438 12 296 88 920 -1 -1
68 1462 89 1673 88 134 80 421 51 151 37 217 94 2115 -1 -1
68 65 80 1134 7 959 24 27 52 24 17 1692 45 600 17 172 81 626 -1 -1
68 248 78 93 39 152 51 803 25 487 32 392 80 344 -1 -1
68 2 34 1352 94 915 -1 -1
68 1671 63 56 39 910 54 123 87 177 -1 -1
68 167 53 1107 73 205 63 79 69 83 47 27 25 322 96 206 -1 -1
68 486 39 853 15 57 62 1430 -1 -1
68 1286 21 622 96 107 15 2814 5 96 22 309 37 572 -1 -1
68 766 39 442 7 1145 8 536 14 371 43 332 35 484 61 1129 -1 -1
68 362 45 292 85 1454 99 3107 42 349 23 289 7 269 1 1427 15 994 32 1450 -1 -1
68 21 97 324 -1 -1
68 1096 84 89 99 691 56 220 37 507 99 2015 -1 -1
68 2308 56 762 47 10 61 81 33 1394 44 648 43 366 30 67 96 268 -1 -1
68 298 23 427 78 55 56 253 28 280 74 361 -1 -1
68 2099 83 151 32 519 15 91 23 1265 82 411 -1 -1
68 1131 20 42 55 73 -1 -1
68 460 76 834 53 491 90 496 18 189 78 2469 -1 -1
68 455 93 579 50 1755 90 83 -1 -1
68 9 77 365 26 1383 9 654 30 466 81 1216 -1 -1
68 242 82 128 14 849 97 109 -1 -1
68 864 40 337 6 340 0 116 49 82 7 2091 81 279 -1 -1
68 482 49 3562 87 24 27 850 44 57 95 167 -1 -1
68 290 73 189 85 135 -1 -1
68 388 51 307 2 51 85 745 -1 -1
68 135 58 124 1 591 70 223 -1 -1
68 846 97 425 67 28 79 198 10 1727 17 529 88 269 -1 -1
68 342 48 235 36 1010 32 107 60 458 -1 -1
68 728 48 640 61 123 -1 -1
68 107 27 101 96 200 -1 -1
68 24 94 547 61 307 22 114 44 481 -1 -1
68 326 53 243 36 207 29 1301 94 23 -1 -1
68 246 36 195 0 1200 47 233 -1 -1
68 88 97 1282 -1 -1
68 68 54 113 12 38 4 170 12 367 31 1028 87 292 -1 -1
68 317 11 257 8 359 30 773 85 493 -1 -1
68 471 51 99 31 254 14 28 39 406 8 375 88 82 -1 -1
68 599 47 262 12 308 58 234 -1 -1
68 1298 75 921 48 229 76 5 -1 -1
68 389 49 519 44 1013 54 494 46 97 95 666 -1 -1
68 23 55 75 98 234 -1 -1
68 27 52 469 17 520 56 1116 21 34 26 1208 39 390 82 165 -1 -1
68 1119 50 860 34 208 93 81 -1 -1
68 2332 58 39 12 58 89 879 -1 -1
68 576 67 347 86 774 -1 -1
68 803 21 168 86 5 -1 -1
68 268 91 102 35 420 56 174 71 355 -1 -1
68 239 78 183 19 48 42 405 -1 -1
68 1 30 1081 8 521 84 2134 -1 -1
68 1036 19 62 53 4 -1 -1
68 546 10 613 55 343 79 193 2 126 72 774 -1 -1
68 256 51 591 45 1048 11 137 87 138 -1 -1
68 375 84 539 -1 -1
68 262 21 31 75 31 31 1078 56 338 -1 -1
68 641 9 46 80 610 94 125 79 83 15 181 75 563 -1 -1
68 164 28 388 9 1060 44 528 71 365 -1 -1
68 121 57 82 83 1092 72 668 36 651 50 932 12 661 5 1036 50 194 32 959 71 89 -1 -1
68 533 33 1200 46 8 -1 -1
68 108 95 1079 25 1089 94 3193 60 53 41 66 6 606 25 440 21 225 96 50 -1 -1
68 1107 92 187 -1 -1
68 216 96 1443 48 970 26 107 81 19 56 515 81 44 32 1031 41 387 86 393 -1 -1
68 570 20 440 6 167 32 200 61 618 -1 -1
68 251 69 227 23 73 47 1197 74 637 -1 -1
68 1149 29 1031 33 676 26 12 58 232 -1 -1
68 169 27 817 68 466 47 396 63 382 77 13 70 484 51 72 77 207 -1 -1
68 167 81 62 -1 -1
68 147 6 523 20 326 84 415 63 507 60 2113 8 862 55 6 -1 -1
68 17 50 599 60 1118 2 501 96 1235 -1 -1
68 152 23 689 36 595 47 299 24 86 41 1349 -1 -1
68 224 87 2344 -1 -1
68 826 12 76 52 252 4 697 29 2540 67 42 -1 -1
68 612 90 890 28 241 74 618 65 692 50 1015 33 68 77 64 -1 -1
68 891 53 1125 25 444 76 235 -1 -1
68 62 91 1511 64 39 1 1053 96 1160 -1 -1
68 415 81 434 27 732 72 370 67 279 72 820 33 1100 74 135 -1 -1
68 1906 69 82 21 1810 92 233 -1 -1
68 190 64 538 33 603 85 60 -1 -1
68 92 16 469 43 347 50 363 -1 -1
68 278 40 310 38 167 7 60 63 199 -1 -1
68 1353 45 58 51 1589 39 575 46 2572 58 1607 -1 -1
68 21 23 477 82 342 76 275 8 36 97 243 -1 -1
68 110 24 35 64 35 49 1171 75 520 85 591 -1 -1
68 615 58 65 29 57 73 230 -1 -1
68 47 1 715 46 100 50 67 8 1577 3 392 20 59 -1 -1
68 1820 7 867 97 604 -1 -1
68 14 5 625 65 142 -1 -1
68 95 93 1435 -1 -1
68 858 72 166 58 984 66 195 -1 -1
68 357 50 1738 69 1825 49 212 30 69 89 395 -1 -1
68 77 23 355 5 77 99 279 -1 -1
68 297 97 1273 14 12 48 599 66 592 -1 -1
68 479 96 1461 -1 -1
68 530 54 472 69 1125 26 67 75 308 3 126 31 1117 23 235 72 172 -1 -1
68 110 57 236 72 20 -1 -1
68 89 82 115 31 1114 61 353 39 526 72 530 -1 -1
68 213 1 140 28 594 8 106 73 770 -1 -1
68 54 95 162 91 369 56 780 31 292 14 472 64 30 -1 -1
68 345 39 1331 26 576 50 323 59 327 31 485 64 18 -1 -1
68 87 31 268 36 1507 17 500 2 209 46 98 61 397 -1 -1
68 1730 41 596 30 35 12 286 99 661 -1 -1
68 837 64 256 12 162 70 715 -1 -1
68 1189 20 1054 57 2445 7 1360 38 385 63 1207 -1 -1
68 499 46 2220 10 661 9 13 45 709 -1 -1
68 477 62 685 76 584 57 234 93 1377 -1 -1
68 50 13 1480 8 6 25 217 49 468 66 336 -1 -1
68 2084 12 1073 81 145 94 597 51 101 2 749 25 51 6 795 91 59 -1 -1
68 575 45 1127 50 282 89 69 65 350 54 1049 9 772 79 727 -1 -1
68 646 70 526 96 494 -1 -1
68 376 8 374 12 75 27 9 7 1037 60 735 -1 -1
68 1075 61 113 57 1621 92 176 -1 -1
68 397 8 161 9 1015 88 61 -1 -1
68 58 87 516 15 957 58 148 90 422 -1 -1
68 875 81 801 70 563 41 469 47 202 53 12 62 608 -1 -1
68 140 29 787 15 818 18 1563 12 718 90 996 -1 -1
68 95 2 2256 52 630 58 623 -1 -1
68 470 21 1126 85 885 92 1701 -1 -1
68 438 50 1671 99 226 -1 -1
68 817 36 248 40 574 66 809 95 97 -1 -1
68 1579 90 1084 -1 -1
68 789 96 377 -1 -1
68 427 39 943 44 147 84 1101 -1 -1
68 17 78 237 86 1523 63 210 55 691 11 1324 69 219 -1 -1
68 3144 67 484 28 276 47 1375 76 993 -1 -1
68 695 27 980 38 863 90 1635 -1 -1
68 258 16 1096 64 193 -1 -1
68 942 63 1077 58 460 29 921 96 926 20 994 24 582 74 166 51 908 4 654 21 783 59 747 -1 -1
68 119 32 1611 96 903 -1 -1
68 333 67 693 97 462 -1 -1
68 1130 71 104 31 286 74 25 -1 -1
68 375 11 88 50 971 19 429 26 1030 44 79 -1 -1
68 553 66 1725 25 1046 95 520 -1 -1
68 340 83 713 17 87 34 641 87 316 -1 -1
68 1376 66 796 21 1320 80 374 -1 -1
68 1373 4 110 23 686 50 236 -1 -1
68 649 91 1770 -1 -1
68 440 31 359 75 390 -1 -1
68 227 86 3 32 244 0 308 61 151 -1 -1
68 87 16 544 93 684 -1 -1
68 435 52 700 72 187 55 127 51 315 32 115 97 840 -1 -1
68 1720 36 59 46 205 72 1395 84 728 33 704 16 239 88 627 -1 -1
68 233 3 121 99 485 -1 -1
68 80 87 427 40 655 36 911 79 628 -1 -1
68 365 70 912 37 175 27 179 23 1559 31 823 67 336 -1 -1
68 1824 63 602 30 235 31 70 58 2036 -1 -1
68 802 41 1369 96 7 -1 -1
68 682 69 412 40 619 49 204 68 302 -1 -1
68 36 6 915 69 2299 73 1021 62 112 17 1131 16 74 62 425 -1 -1
68 270 69 496 50 58 29 42 41 94 80 303 -1 -1
68 111 13 442 6 116 62 71 83 476 -1 -1
68 191 85 176 79 572 49 3835 55 875 76 663 -1 -1
68 529 73 1247 4 139 93 159 -1 -1
68 589 28 1218 73 354 68 218 50 594 62 80 33 311 30 891 2 2049 43 215 -1 -1
68 39 79 878 1 898 76 745 -1 -1
68 6 60 64 81 1211 -1 -1
68 1529 70 849 44 2646 67 1023 -1 -1
68 122 45 386 29 1005 66 2075 -1 -1
68 328 71 236 50 130 72 169 -1 -1
68 119 42 44 36 103 31 238 76 1349 -1 -1
68 469 9 269 68 1912 -1 -1
68 182 59 176 31 205 3 2379 67 76 -1 -1
68 434 49 291 21 882 63 614 -1 -1
68 3128 35 752 31 630 12 824 62 430 -1 -1
68 375 53 1238 39 665 20 431 74 75 -1 -1
68 305 18 506 55 187 -1 -1
68 738 29 322 2 75 28 1075 42 166 -1 -1
68 366 33 549 87 496 -1 -1
68 36 58 69 83 1873 -1 -1
68 589 17 663 29 459 66 303 97 1076 -1 -1
68 96 53 44 93 1089 -1 -1
68 54 74 479 26 1112 82 228 -1 -1
68 942 86 354 88 354 51 218 52 698 86 10 -1 -1
68 564 41 1212 56 238 39 1411 87 782 -1 -1
68 1430 99 447 28 172 29 350 51 371 0 70 17 2445 77 203 -1 -1
68 19 54 192 23 16 81 795 -1 -1
68 458 30 158 80 724 -1 -1
68 134 94 1019 26 1173 40 710 72 376 77 1932 71 1419 86 340 -1 -1
68 157 40 646 51 1773 43 99 2 942 70 17 -1 -1
68 1026 61 1593 9 518 31 280 37 326 11 409 4 1297 52 42 -1 -1
68 941 57 123 70 385 3 1634 33 277 26 2175 82 24 -1 -1
68 724 10 2248 36 3916 23 856 21 377 3 351 94 551 -1 -1
68 1118 33 331 66 537 46 95 21 3 63 370 -1 -1
68 79 42 243 66 1759 34 200 51 452 -1 -1
68 78 98 20 -1 -1
68 266 96 196 -1 -1
68 1130 83 550 37 471 28 541 74 806 -1 -1
68 436 31 1899 79 761 -1 -1
68 557 77 15 21 133 97 822 -1 -1
68 210 79 443 88 11 83 870 10 100 0 1103 85 47 -1 -1
68 37 52 1132 85 203 -1 -1
68 1607 73 32 8 659 59 163 60 32 18 305 71 312 -1 -1
68 189 40 723 79 1513 53 209 65 835 72 347 89 48 -1 -1
68 1015 78 1312 25 721 68 147 29 380 68 28 -1 -1
68 649 58 1184 9 898 44 1 35 39 6 453 98 295 -1 -1
68 274 45 660 98 558 -1 -1
68 271 26 1051 13 1270 23 7 53 723 -1 -1
68 397 61 105 75 1559 -1 -1
68 1290 59 1582 26 130 81 793 18 200 66 72 -1 -1
68 770 80 654 71 2429 34 804 27 37 68 243 -1 -1
68 258 70 720 41 496 90 572 -1 -1
68 380 76 307 50 169 7 48 34 1590 -1 -1
68 1276 29 351 27 108 30 195 55 5 -1 -1
68 254 50 59 53 188 58 99 98 1711 -1 -1
68 518 22 556 54 691 17 781 79 1009 -1 -1
68 458 50 201 60 379 28 85 78 119 -1 -1
68 132 80 483 88 752 -1 -1
69 73 93 884 71 844 52 1788 68 29 48 2150 39 380 84 151 -1 -1
69 664 65 90 45 932 26 1012 92 1132 -1 -1
69 593 66 144 87 304 39 93 36 1164 9 1121 16 276 77 339 -1 -1
69 702 99 169 0 1455 93 126 -1 -1
69 356 50 41 89 329 97 131 85 593 9 909 57 1785 93 5 -1 -1
69 755 71 1771 -1 -1
69 392 88 238 78 316 47 280 23 112 94 603 -1 -1
69 304 77 898 80 251 15 480 20 580 96 1183 -1 -1
69 60 23 108 34 1347 92 83 -1 -1
69 564 44 29 40 174 27 561 31 231 58 2435 -1 -1
69 238 64 373 28 409 9 447 54 971 53 1222 31 606 61 486 -1 -1
69 25 43 220 7 221 58 175 -1 -1
69 1697 65 6 82 445 70 154 54 646 13 37 72 316 -1 -1
69 22 40 431 1 718 25 34 5 238 98 127 -1 -1
69 1672 1 93 51 1081 13 11 85 115 -1 -1
69 150 40 137 50 62 23 1314 69 944 60 656 56 302 74 110 -1 -1
69 138 11 591 94 753 -1 -1
69 8 2 62 10 697 25 8 90 716 -1 -1
69 221 23 559 10 421 34 134 11 1092 82 90 -1 -1
69 313 60 498 34 2372 89 1531 -1 -1
69 144 57 787 10 1403 29 659 64 233 55 940 89 730 -1 -1
69 342 18 1036 93 815 -1 -1
69 416 80 437 1 81 69 354 -1 -1
69 745 94 484 -1 -1
69 1297 45 61 70 119 37 1674 96 85 -1 -1
69 840 34 1301 82 374 97 190 86 221 47 940 83 583 -1 -1
69 392 77 99 47 1306 18 113 57 364 -1 -1
69 58 37 535 40 1047 2 65 23 390 61 1364 -1 -1
69 76 86 85 25 1572 55 647 47 485 23 21 15 1745 36 662 9 217 59 280 -1 -1
69 26 82 412 93 1548 96 10 62 345 98 872 -1 -1
69 1861 44 183 60 206 -1 -1
69 1513 17 238 44 931 -1 -1
69 94 63 123 70 1799 83 1008 10 1140 8 48 49 182 -1 -1
69 110 54 575 80 883 57 1117 80 721 -1 -1
69 1821 4 636 68 41 48 89 8 1135 77 45 -1 -1
69 28 33 556 12 212 90 176 -1 -1
69 1017 40 203 83 56 -1 -1
69 447 44 621 40 43 12 1228 88 508 -1 -1
69 247 22 232 79 167 43 289 26 616 90 1116 -1 -1
69 140 96 408 -1 -1
69 740 63 629 8 243 5 3577 82 22 -1 -1
69 101 49 494 56 286 20 897 58 11 -1 -1
69 474 85 267 39 747 60 416 99 472 -1 -1
69 4 4 411 13 961 74 764 -1 -1
69 323 46 280 45 1221 38 607 4 333 81 492 -1 -1
69 59 2 1 81 277 29 1410 91 440 -1 -1
69 551 96 181 39 1149 94 607 -1 -1
69 94 97 70 61 23 66 3149 53 80 43 18 30 1484 75 287 -1 -1
69 1776 48 625 87 205 -1 -1
69 95 85 928 10 354 25 864 60 2273 -1 -1
69 722 11 785 84 350 -1 -1
69 366 42 59 58 349 57 1339 27 158 90 252 -1 -1
69 1112 58 113 49 73 35 1799 31 291 15 520 76 300 -1 -1
69 209 3 207 93 664 -1 -1
69 105 45 473 41 69 22 23 6 211 3 123 1 309 97 1826 -1 -1
69 490 62 438 92 1180 6 560 9 695 98 1696 -1 -1
69 371 60 111 76 460 99 184 -1 -1
69 1938 54 237 19 156 65 411 83 1034 -1 -1
69 241 7 359 56 1149 61 720 79 181 -1 -1
69 1632 56 447 15 321 45 1251 -1 -1
69 534 70 526 48 465 99 758 -1 -1
69 11 20 167 86 560 -1 -1
69 155 59 440 24 1294 98 1446 -1 -1
69 52 83 6 91 163 3 31 58 947 -1 -1
69 688 56 282 97 605 17 841 15 109 25 209 68 1389 -1 -1
69 211 84 200 93 21 74 562 25 1998 45 1120 57 136 -1 -1
69 1383 84 650 56 781 38 815 80 38 -1 -1
69 500 80 309 58 737 60 613 24 36 50 335 -1 -1
69 196 43 1248 80 207 -1 -1
69 249 93 165 78 513 24 811 30 1404 72 369 -1 -1
69 1008 2 476 73 2046 51 15 19 558 77 3 -1 -1
69 595 52 592 9 381 68 1044 74 2187 30 369 47 63 57 539 87 402 -1 -1
69 492 2 162 8 1612 55 420 -1 -1
69 328 15 651 73 2213 33 1608 29 527 36 1058 -1 -1
69 206 60 620 74 52 16 211 57 718 46 1 34 173 26 1746 94 3 -1 -1
69 844 15 208 50 1557 49 36 93 321 -1 -1
69 241 16 445 34 268 66 634 64 955 84 422 -1 -1
69 313 40 394 70 1 -1 -1
69 2315 46 524 67 1140 49 231 11 46 29 655 76 479 -1 -1
69 50 50 100 69 468 40 128 96 822 -1 -1
69 701 47 32 87 1872 -1 -1
69 202 19 319 68 58 28 1284 19 2610 36 179 99 73 -1 -1
69 1728 95 262 79 1933 21 611 69 1006 -1 -1
69 500 11 91 13 489 23 373 3 399 24 196 -1 -1
69 119 21 1493 84 748 -1 -1
69 686 14 341 68 1318 -1 -1
69 1176 30 677 34 139 52 137 11 210 0 264 12 661 77 1574 -1 -1
69 871 4 110 5 953 7 58 96 2459 -1 -1
69 249 72 1834 61 242 49 601 44 1504 7 1792 43 232 89 145 -1 -1
69 349 61 741 32 110 7 709 4 1455 14 425 8 40 55 176 -1 -1
69 77 29 165 22 948 33 776 84 372 -1 -1
69 1212 10 1809 38 181 80 145 -1 -1
69 579 83 501 8 489 29 337 94 196 -1 -1
69 283 79 233 2 245 96 286 -1 -1
69 336 1 135 49 455 27 155 49 1150 47 239 44 758 74 1025 -1 -1
69 641 93 790 77 668 67 839 29 749 77 716 -1 -1
69 1735 64 38 48 156 64 95 50 174 11 360 46 1480 -1 -1
69 1509 32 294 66 2176 -1 -1
69 1804 5 1373 97 387 -1 -1
69 321 44 204 22 155 7 497 65 243 -1 -1
69 2404 36 680 50 34 33 572 10 860 18 313 71 954 -1 -1
69 265 45 647 57 127 40 673 13 770 73 385 -1 -1
69 319 41 14 71 522 65 347 33 445 12 233 47 639 -1 -1
69 267 14 245 69 30 36 269 35 262 29 866 61 1273 -1 -1
69 223 34 142 86 50 93 643 -1 -1
69 622 0 1958 93 152 -1 -1
69 305 34 40 84 518 -1 -1
69 10 1 1260 12 5 31 1002 -1 -1
69 619 97 925 -1 -1
69 1375 73 31 16 1806 39 1681 68 47 66 522 7 323 55 482 85 54 -1 -1
69 360 52 852 96 129 11 130 82 614 -1 -1
69 7 99 131 13 718 63 2544 61 318 53 371 23 500 68 319 -1 -1
69 246 1 185 93 809 -1 -1
69 910 20 184 63 205 -1 -1
69 399 68 747 67 1337 89 439 -1 -1
69 14 65 201 12 1129 58 704 1 956 83 736 -1 -1
69 36 64 387 67 1231 30 3393 23 180 62 391 67 1044 -1 -1
69 1333 96 238 5 341 25 372 64 179 -1 -1
69 2614 46 958 20 509 25 386 32 587 94 522 -1 -1
69 556 79 235 21 596 62 692 -1 -1
69 2102 98 480 -1 -1
69 72 51 429 50 1866 36 375 94 984 -1 -1
69 334 37 294 2 91 71 653 -1 -1
69 124 30 445 17 161 76 153 -1 -1
69 89 80 484 89 1123 61 145 66 231 89 369 -1 -1
69 5 27 437 18 215 13 406 72 393 -1 -1
69 305 8 1418 29 175 45 263 20 630 53 76 -1 -1
69 671 57 634 99 16 81 218 60 278 8 709 34 1019 18 220 96 400 -1 -1
69 976 53 1532 86 51 75 935 40 68 86 73 -1 -1
69 212 6 338 22 471 14 193 84 108 -1 -1
69 988 11 544 36 381 33 263 94 1144 -1 -1
69 221 54 293 20 295 7 424 74 137 -1 -1
69 1734 13 963 66 512 37 93 48 245 81 282 -1 -1
69 1689 12 1721 89 229 -1 -1
69 1336 31 114 44 446 71 1188 76 639 68 6 42 1470 97 335 -1 -1
69 137 11 76 96 332 -1 -1
69 185 85 1699 20 156 16 474 37 650 82 68 -1 -1
69 453 50 1155 41 345 62 178 55 444 54 1747 32 714 23 175 68 1694 -1 -1
69 3081 71 160 60 3 44 288 34 1019 46 96 1 431 77 923 -1 -1
69 172 33 713 37 286 49 4342 58 350 2 169 65 153 -1 -1
69 709 21 1745 42 9 8 128 19 422 11 806 14 116 30 296 11 870 69 235 -1 -1
69 1398 56 27 39 637 54 668 66 807 -1 -1
69 145 46 502 50 177 2 38 74 514 -1 -1
69 119 89 133 7 221 10 397 34 236 -1 -1
69 5 80 1065 51 270 37 623 59 1464 -1 -1
69 542 29 307 68 52 35 1237 32 851 21 758 49 1018 -1 -1
69 2114 40 195 9 270 45 580 13 106 46 157 87 1217 -1 -1
69 1072 28 95 70 939 -1 -1
69 123 41 455 94 3434 -1 -1
69 381 76 660 67 415 56 589 67 2156 -1 -1
69 1387 68 4 3 124 53 197 52 13 83 24 -1 -1
69 425 34 473 97 857 -1 -1
69 327 74 1226 33 6 15 274 70 1097 -1 -1
69 121 17 982 15 72 30 283 53 868 -1 -1
69 1120 46 767 11 495 94 131 -1 -1
69 1250 91 68 -1 -1
69 1010 62 215 44 138 14 1860 40 344 26 774 21 1336 4 858 68 171 -1 -1
69 197 26 170 15 1225 78 280 -1 -1
69 918 95 224 11 623 76 257 52 1482 45 2128 88 155 -1 -1
69 953 43 119 18 262 7 95 49 660 -1 -1
69 504 68 1340 48 681 60 310 -1 -1
69 224 0 231 45 216 5 515 51 1478 93 203 -1 -1
69 178 1 471 30 1387 62 139 -1 -1
69 547 1 94 86 797 -1 -1
69 1135 79 2971 82 336 -1 -1
69 128 35 1676 54 574 93 130 -1 -1
69 73 38 1800 49 951 55 438 56 564 10 368 46 52 9 486 63 74 -1 -1
69 1064 99 310 52 279 25 56 93 981 -1 -1
69 384 46 345 30 2 41 486 67 67 -1 -1
69 1485 92 54 62 356 30 317 23 934 77 967 -1 -1
69 2558 88 1608 25 1250 3 154 4 58 88 513 -1 -1
69 424 57 1429 64 374 31 54 22 104 63 350 -1 -1
69 466 39 519 9 174 37 1086 56 763 -1 -1
69 22 89 376 75 206 52 481 49 1496 48 190 93 928 -1 -1
69 1105 48 30 22 204 11 848 12 1596 24 99 86 591 -1 -1
69 476 66 446 35 1546 24 511 52 136 -1 -1
69 19 76 32 10 329 16 1931 9 1141 66 27 -1 -1
69 84 18 432 6 359 28 491 91 141 -1 -1
69 71 96 1159 18 631 39 40 16 188 29 1046 93 260 -1 -1
69 307 29 198 18 270 55 1218 22 1001 73 100 -1 -1
69 2092 18 723 92 10 -1 -1
69 1091 11 30 23 344 29 386 19 1186 88 359 -1 -1
69 285 10 93 71 1293 64 1281 33 5 18 35 84 165 -1 -1
69 1553 85 669 16 757 19 283 45 335 -1 -1
69 1025 63 606 8 102 48 178 43 550 84 620 -1 -1
69 17 39 556 95 1544 -1 -1
69 32 83 235 5 979 1 77 58 641 -1 -1
69 1302 25 151 94 1402 -1 -1
69 1067 86 1074 30 433 56 576 91 344 -1 -1
69 439 7 392 38 382 24 1005 99 163 -1 -1
69 399 16 171 54 241 -1 -1
69 830 65 886 19 937 28 434 24 529 74 129 -1 -1
69 373 84 900 65 556 2 112 59 193 -1 -1
69 249 96 215 18 1763 72 552 91 1323 -1 -1
69 15 7 1137 22 311 83 1213 -1 -1
69 276 52 1986 7 738 87 421 -1 -1
69 881 97 132 -1 -1
69 147 75 83 30 173 31 401 85 1453 -1 -1
69 65 83 486 85 975 63 534 51 2665 98 201 -1 -1
69 702 95 1238 28 135 36 51 96 979 -1 -1
70 1211 40 312 76 361 -1 -1
70 256 25 1176 35 1647 32 848 31 71 60 180 -1 -1
70 759 86 351 3 289 85 654 -1 -1
70 2843 6 715 54 541 16 415 72 134 -1 -1
70 19 10 695 40 1140 2 893 56 284 97 2531 -1 -1
70 89 66 220 77 1013 64 806 82 393 -1 -1
70 499 51 922 31 46 13 1593 6 423 11 603 52 62 -1 -1
70 710 58 1208 27 90 13 523 53 922 -1 -1
70 918 87 115 89 141 98 513 14 785 21 2200 53 1338 -1 -1
70 721 45 1963 6 246 53 231 -1 -1
70 560 33 50 24 182 33 301 46 964 39 516 76 269 -1 -1
70 319 7 240 4 868 32 1007 22 207 14 103 24 173 1 2731 61 160 -1 -1
70 657 82 311 19 216 76 1701 -1 -1
70 642 21 21 1 286 58 99 83 449 -1 -1
70 1017 46 473 17 586 76 78 -1 -1
70 229 15 259 27 580 85 285 -1 -1
70 155 15 212 64 125 3 1050 44 878 95 178 -1 -1
70 419 57 320 98 2087 -1 -1
70 84 7 130 24 309 18 111 66 776 -1 -1
70 684 19 428 43 1166 38 1006 81 222 -1 -1
70 229 51 409 9 751 63 856 25 793 90 697 -1 -1
70 1122 23 137 31 408 36 4773 47 1666 42 296 68 691 -1 -1
70 1282 32 906 21 854 56 730 74 425 63 382 85 1371 -1 -1
70 445 0 464 6 510 52 1792 -1 -1
70 204 35 235 11 75 65 254 -1 -1
70 326 56 1352 82 1214 -1 -1
70 163 88 160 28 1244 95 181 19 7 22 2283 49 1259 2 348 5 134 20 1335 51 575 -1 -1
70 866 27 1226 3 282 9 102 39 19 -1 -1
70 358 56 526 65 372 62 1005 6 477 8 169 2 24 73 370 -1 -1
70 1317 36 58 94 1937 -1 -1
70 103 52 470 11 246 66 154 -1 -1
70 863 23 1032 56 2667 97 175 -1 -1
70 677 6 574 27 1862 65 2626 -1 -1
70 1646 25 1205 38 11 11 685 64 1448 -1 -1
70 299 3 106 43 880 -1 -1
70 170 58 240 26 3 18 177 78 825 -1 -1
70 149 0 926 24 296 58 308 -1 -1
70 827 31 307 48 789 84 62 -1 -1
70 715 52 364 62 1312 23 205 18 670 47 96 -1 -1
70 90 4 1224 15 216 83 382 15 56 50 72 27 561 92 2724 -1 -1
70 643 29 290 89 41 -1 -1
70 379 29 1228 57 136 -1 -1
70 56 78 270 71 906 54 376 97 601 -1 -1
70 215 86 620 41 139 33 777 60 430 -1 -1
70 841 12 1211 43 1187 41 10 59 3366 58 159 59 110 50 3 94 118 -1 -1
70 487 58 267 43 1384 99 394 -1 -1
70 186 3 479 60 173 32 26 72 1260 -1 -1
70 984 73 754 61 23 56 206 29 70 82 411 -1 -1
70 709 46 818 79 2422 37 374 6 60 55 132 -1 -1
70 73 94 605 42 276 93 870 71 120 39 505 36 125 75 282 -1 -1
70 2179 14 45 94 441 -1 -1
70 286 32 1424 93 152 -1 -1
70 543 2 12 0 165 74 120 -1 -1
70 1820 71 2782 30 129 7 103 0 561 45 186 -1 -1
70 949 34 929 8 321 36 1195 64 1001 -1 -1
70 794 22 944 38 754 91 972 -1 -1
70 39 9 1861 92 473 46 780 78 575 -1 -1
70 446 47 298 53 315 6 551 59 223 -1 -1
70 586 42 281 85 672 78 250 40 1358 29 580 19 733 65 416 -1 -1
70 103 41 348 65 1142 58 444 31 459 78 279 -1 -1
70 359 58 911 0 75 37 568 19 400 73 1170 -1 -1
70 114 85 378 31 854 50 161 99 384 -1 -1
70 276 15 71 10 497 98 454 -1 -1
70 80 87 613 32 13 41 191 88 698 -1 -1
70 129 39 257 21 401 47 1174 -1 -1
70 459 48 240 58 495 38 734 13 436 69 280 -1 -1
70 1655 4 254 88 3880 -1 -1
70 1301 87 135 45 1138 85 863 26 127 31 1145 88 110 -1 -1
70 183 67 96 74 586 75 730 58 331 14 940 4 1157 22 470 2 73 44 371 -1 -1
70 54 59 113 67 16 -1 -1
70 73 44 789 88 770 -1 -1
70 672 32 2442 37 87 48 978 55 186 38 845 12 430 97 988 -1 -1
70 61 10 72 38 280 99 797 -1 -1
70 378 18 903 42 770 37 391 73 203 -1 -1
70 142 20 913 68 1244 26 102 98 100 -1 -1
70 84 7 55 84 294 41 3 53 424 70 80 8 191 88 70 -1 -1
70 197 32 768 49 144 76 352 -1 -1
70 501 83 82 76 212 62 685 74 1862 94 136 -1 -1
70 565 45 3 55 659 69 910 -1 -1
70 432 53 1125 90 368 -1 -1
70 481 92 341 10 637 92 2125 25 1184 61 1053 96 120 -1 -1
70 1049 90 486 69 1286 19 155 14 643 90 392 -1 -1
70 59 34 270 64 569 77 488 31 2349 64 797 -1 -1
70 747 20 83 66 553 -1 -1
70 371 76 248 45 589 13 495 57 157 19 122 2 557 15 338 26 210 -1 -1
70 336 9 10 1 228 44 46 -1 -1
70 688 56 2580 21 240 12 45 88 1399 -1 -1
70 172 17 179 64 182 -1 -1
70 285 18 703 91 1620 -1 -1
70 3108 63 1368 5 1059 15 356 2 808 82 350 -1 -1
70 2091 19 647 87 261 -1 -1
70 27 74 689 64 404 9 58 17 913 76 2617 -1 -1
70 309 88 267 59 92 52 528 41 263 37 839 52 691 -1 -1
70 297 13 741 31 489 22 1222 44 443 -1 -1
70 370 91 167 20 391 61 155 -1 -1
70 3733 1 171 44 636 16 839 6 242 21 447 16 188 47 377 -1 -1
70 1870 60 526 53 50 95 721 -1 -1
70 283 46 363 79 28 9 371 66 216 46 833 17 2135 21 1383 36 829 22 361 21 174 23 19 85 881 -1 -1
70 217 0 634 71 146 43 1328 54 32 84 438 -1 -1
70 468 9 143 21 622 35 958 95 349 -1 -1
70 798 86 188 44 1322 29 1438 25 1297 11 254 22 1500 85 539 -1 -1
70 453 99 1134 -1 -1
70 20 61 1179 54 1564 29 1102 1 491 5 372 91 342 -1 -1
70 1116 68 289 28 1164 52 2197 -1 -1
70 347 38 478 62 108 81 138 -1 -1
70 73 57 1047 42 376 2 498 27 418 91 89 -1 -1
70 151 43 76 76 1224 -1 -1
70 150 66 693 24 589 76 1588 -1 -1
70 994 22 284 2 783 49 158 -1 -1
70 648 46 177 88 1045 83 61 82 287 45 1691 19 1610 59 276 34 166 25 933 57 702 -1 -1
70 52 77 715 1 448 86 191 -1 -1
70 97 46 137 48 120 50 345 17 2677 80 2141 -1 -1
70 253 0 197 54 36 95 1055 -1 -1
70 687 18 664 52 643 23 1208 28 638 15 755 35 1222 67 249 -1 -1
70 1030 52 333 15 133 41 735 -1 -1
70 61 40 794 29 79 47 449 33 178 64 246 -1 -1
70 516 51 8 89 218 -1 -1
70 2055 66 1515 65 579 37 22 60 217 -1 -1
70 864 18 463 75 582 99 811 -1 -1
70 597 40 733 35 521 60 1081 62 172 41 142 12 588 54 178 -1 -1
70 197 28 1035 95 295 -1 -1
70 79 16 678 1 493 82 323 -1 -1
70 820 21 581 88 223 55 373 24 237 10 1656 70 153 -1 -1
70 436 32 32 40 554 19 401 61 2 24 736 90 474 -1 -1
70 153 46 1234 4 37 8 1093 90 722 -1 -1
70 247 4 104 43 1456 76 12 -1 -1
70 204 34 975 33 547 74 224 -1 -1
70 881 29 1168 55 835 -1 -1
70 1007 78 847 70 3150 85 263 -1 -1
70 589 14 138 87 1040 89 481 50 569 58 888 46 429 55 341 43 948 9 123 23 296 68 83 -1 -1
70 368 53 15 69 240 0 2580 72 1031 73 698 69 309 19 18 77 52 -1 -1
70 2454 32 648 30 353 89 40 -1 -1
70 259 55 1063 74 5 31 887 42 171 24 911 23 315 56 588 -1 -1
70 1528 97 930 71 2 33 391 67 284 44 189 75 264 -1 -1
70 862 90 277 15 50 50 94 83 456 -1 -1
70 120 33 19 25 993 90 81 -1 -1
70 700 78 135 37 309 68 1042 -1 -1
70 30 88 96 -1 -1
70 168 44 17 18 1154 83 469 -1 -1
70 682 69 469 39 59 18 5 1 176 11 422 17 106 88 845 -1 -1
70 102 68 205 36 252 61 176 97 1405 -1 -1
70 265 35 274 84 14 -1 -1
70 950 22 692 39 376 -1 -1
70 1634 94 183 26 558 28 2335 62 246 -1 -1
70 1176 74 431 9 1554 30 917 79 318 -1 -1
70 303 8 333 57 59 7 1749 12 1297 83 68 -1 -1
70 266 92 237 40 212 51 205 68 128 -1 -1
70 304 19 471 11 425 82 56 -1 -1
70 1070 23 1595 21 435 74 698 -1 -1
70 553 67 15 23 352 14 419 18 719 93 1670 -1 -1
70 534 60 103 0 230 82 829 39 1469 49 204 38 855 97 471 -1 -1
70 218 23 896 84 1008 -1 -1
70 419 66 72 35 20 30 92 78 692 -1 -1
70 163 92 1223 22 1403 76 204 69 1416 45 494 97 207 -1 -1
70 369 0 65 1 150 67 1731 -1 -1
70 411 78 274 8 80 73 210 32 337 2 11 0 708 8 2144 34 318 -1 -1
70 347 40 309 84 237 91 176 19 648 44 133 57 604 -1 -1
70 772 30 59 20 848 38 754 20 164 63 569 -1 -1
70 467 8 1168 4 1339 70 568 -1 -1
70 695 37 24 34 223 92 14 -1 -1
70 1158 17 40 19 235 15 443 82 414 -1 -1
70 757 99 577 10 857 46 755 70 548 -1 -1
70 721 45 1079 12 16 79 1093 -1 -1
70 383 9 705 0 268 96 1515 -1 -1
70 183 44 57 8 337 1 1204 43 804 14 248 55 799 -1 -1
70 1402 55 476 11 115 41 128 66 804 -1 -1
70 339 72 454 86 837 37 273 2 374 66 502 -1 -1
70 516 15 1206 51 301 42 2645 87 1175 -1 -1
70 497 76 228 25 209 90 245 -1 -1
70 980 14 93 69 102 -1 -1
70 1306 72 321 70 475 76 321 78 410 43 1341 4 226 21 154 55 669 -1 -1
70 691 33 362 24 260 81 298 -1 -1
70 307 56 170 43 475 59 4 85 317 -1 -1
70 152 58 158 54 250 95 358 -1 -1
70 240 50 276 71 1602 -1 -1
70 80 80 408 61 22 92 58 -1 -1
70 1797 75 258 10 235 74 568 -1 -1
70 797 34 187 48 587 71 26 -1 -1
70 140 4 1545 37 1985 -1 -1
70 183 8 23 88 1535 -1 -1
70 461 41 83 69 1097 -1 -1
70 132 57 120 31 49 88 361 -1 -1
70 134 63 62 65 500 5 185 1 432 79 163 -1 -1
70 241 13 1600 55 793 80 593 -1 -1
70 537 63 400 32 1180 55 449 9 430 73 729 -1 -1
70 63 50 430 79 1186 39 956 29 590 69 2077 50 304 5 1446 48 145 -1 -1
70 358 57 397 64 383 40 131 42 37 64 400 -1 -1
70 83 20 122 8 353 62 583 -1 -1
70 411 92 489 78 1206 30 236 0 1043 84 739 -1 -1
70 284 60 4362 13 217 67 999 -1 -1
70 124 41 126 97 617 -1 -1
70 65 8 867 26 698 36 417 35 761 -1 -1
70 522 56 140 28 1180 67 651 -1 -1
70 136 65 34 97 117 -1 -1
70 853 13 1290 17 1318 53 30 54 393 89 326 -1 -1
70 51 78 674 33 110 43 1533 81 377 -1 -1
70 649 94 1555 -1 -1
70 59 89 370 80 45 48 202 55 57 29 941 64 501 -1 -1
70 119 66 517 76 183 15 365 50 1901 3 940 17 410 52 1150 -1 -1
70 122 16 3702 75 771 85 174 40 3218 55 1952 16 18 83 1668 -1 -1
70 1180 42 446 5 2 50 2636 -1 -1
70 673 37 713 49 43 22 620 98 415 -1 -1
70 84 67 128 75 2040 76 172 73 1395 75 182 65 17 62 1886 34 301 84 609 -1 -1
70 398 74 391 87 519 78 219 85 1217 31 1528 73 93 67 307 18 248 57 551 59 501 74 124 -1 -1
70 781 93 402 14 277 99 735 -1 -1
71 637 43 374 51 1357 88 494 -1 -1
71 1679 51 203 6 477 42 656 58 195 89 78 -1 -1
71 142 53 330 80 1412 -1 -1
71 450 85 111 22 223 78 234 93 1027 61 131 66 610 13 728 86 54 -1 -1
71 313 56 73 34 72 8 3000 58 158 -1 -1
71 1352 52 496 85 492 -1 -1
71 714 24 2598 54 59 13 186 38 82 75 831 -1 -1
71 223 96 460 59 171 91 51 -1 -1
71 1313 22 375 2 182 46 762 -1 -1
71 145 33 843 44 1261 50 413 61 728 -1 -1
71 157 76 147 13 146 81 39 -1 -1
71 21 49 24 66 392 22 309 60 98 -1 -1
71 94 75 768 33 370 78 264 -1 -1
71 573 42 96 36 222 77 56 45 276 16 349 94 180 -1 -1
71 267 51 155 50 901 98 3851 -1 -1
71 1588 66 1727 64 176 96 997 -1 -1
71 406 35 1605 76 145 0 75 9 766 40 723 -1 -1
71 745 14 1305 36 724 60 250 58 355 15 674 2 857 4 307 64 743 -1 -1
71 1058 66 323 44 702 35 93 33 1720 56 343 -1 -1
71 612 78 359 44 40 93 485 -1 -1
71 311 76 86 92 105 96 1234 97 109 96 298 21 817 35 1513 49 588 6 149 53 274 -1 -1
71 339 93 490 75 73 17 428 96 364 -1 -1
71 410 92 1815 94 441 91 2086 43 3422 53 450 89 135 -1 -1
71 219 54 390 18 319 86 604 95 283 -1 -1
71 131 82 1019 58 240 78 1825 12 194 56 150 29 1647 20 1737 46 1197 31 70 80 454 -1 -1
71 512 50 42 27 905 33 334 55 1310 97 593 -1 -1
71 166 92 280 66 98 54 539 86 6 -1 -1
71 378 21 34 26 662 63 1945 -1 -1
71 42 55 231 30 530 32 507 4 42 14 71 77 38 -1 -1
71 1127 35 1385 42 407 53 171 -1 -1
71 2043 33 159 59 4558 85 850 -1 -1
71 485 7 352 52 247 -1 -1
71 196 26 259 79 163 -1 -1
71 355 58 934 81 923 61 143 80 87 72 261 50 214 90 174 -1 -1
71 132 67 92 32 1379 6 1573 84 245 -1 -1
71 427 0 299 43 681 40 432 33 406 21 1089 49 755 -1 -1
71 375 8 1018 85 988 -1 -1
71 100 25 445 84 1082 -1 -1
71 947 85 510 66 955 81 960 78 98 49 117 10 34 48 1101 45 615 75 742 -1 -1
71 1553 16 50 9 363 27 87 37 307 -1 -1
71 302 69 1721 62 459 33 350 64 3684 -1 -1
71 344 90 1641 9 385 90 322 -1 -1
71 142 7 796 59 560 -1 -1
71 210 44 1652 53 554 24 718 82 207 -1 -1
71 2495 0 746 48 2192 19 1127 4 620 26 846 1 426 63 588 -1 -1
71 911 80 1583 11 475 45 1656 63 198 90 2815 -1 -1
71 581 9 446 2 1103 34 518 39 272 44 6 12 504 25 220 71 963 -1 -1
71 1045 26 454 21 737 96 334 -1 -1
71 247 17 763 99 879 -1 -1
71 315 5 950 27 491 2 1023 52 337 -1 -1
71 216 67 155 63 758 12 107 14 212 76 997 -1 -1
71 188 5 290 0 212 6 482 60 406 -1 -1
71 546 78 302 33 21 56 1035 -1 -1
71 18 13 27 10 947 25 79 63 314 -1 -1
71 329 74 22 21 215 55 333 36 228 34 3047 47 51 -1 -1
71 146 17 167 28 706 -1 -1
71 116 63 1045 24 82 57 1196 -1 -1
71 1245 58 2050 62 969 79 1570 63 693 71 26 79 2288 -1 -1
71 839 68 240 88 142 0 124 69 2939 -1 -1
71 27 11 565 40 181 55 339 -1 -1
71 111 34 903 55 953 95 626 -1 -1
71 131 6 141 1 725 36 161 -1 -1
71 278 7 414 82 383 -1 -1
71 223 36 799 79 296 -1 -1
71 628 75 617 28 268 75 32 -1 -1
71 1256 66 279 20 18 82 48 -1 -1
71 78 53 751 93 791 -1 -1
71 578 85 200 50 23 45 192 23 1683 30 271 90 724 -1 -1
71 175 6 23 44 351 85 1021 -1 -1
71 125 93 264 38 53 52 658 -1 -1
71 980 86 956 60 384 51 1107 40 383 65 365 32 1514 54 2371 -1 -1
71 501 67 2066 15 372 16 874 60 525 89 114 81 244 74 634 96 1194 -1 -1
71 2871 68 339 41 528 54 3744 -1 -1
71 623 17 94 54 762 22 969 34 218 46 165 -1 -1
71 243 84 539 49 308 27 931 25 376 2 455 98 372 -1 -1
71 1430 52 170 35 1729 94 141 -1 -1
71 204 2 74 78 1279 25 644 46 237 60 88 46 361 49 1741 22 3769 5 10 93 654 -1 -1
71 765 4 310 16 869 33 198 -1 -1
71 73 9 1670 78 668 -1 -1
71 158 36 1299 72 564 93 1783 -1 -1
71 478 32 129 92 190 40 17 18 2890 22 826 68 742 -1 -1
71 917 82 1165 19 693 20 389 39 414 -1 -1
71 392 30 182 53 1105 46 651 45 116 14 373 97 375 -1 -1
71 82 58 472 25 471 47 292 -1 -1
71 27 51 65 50 451 99 201 -1 -1
71 420 22 9 15 503 24 755 7 195 15 146 2 1609 41 57 -1 -1
71 679 69 373 14 1704 73 806 42 1448 16 520 45 1519 -1 -1
71 88 9 218 91 180 -1 -1
71 513 23 884 3 832 45 263 76 709 -1 -1
71 141 39 707 28 68 10 915 94 1318 -1 -1
71 203 68 40 99 1305 -1 -1
71 93 63 200 3 125 89 36 86 1062 82 2011 55 1508 99 243 -1 -1
71 92 25 169 75 241 61 888 46 122 78 355 -1 -1
71 611 28 164 8 1075 80 18 -1 -1
71 521 86 233 53 38 1 3 75 349 -1 -1
71 1257 77 405 0 7 66 34 40 117 91 1407 -1 -1
71 413 60 1086 38 862 74 465 -1 -1
71 2 60 1427 67 407 92 1532 46 203 51 505 69 526 -1 -1
71 1824 53 2435 67 351 60 293 50 400 69 281 -1 -1
71 102 72 123 29 447 99 1003 -1 -1
71 988 4 93 3 340 51 703 -1 -1
71 84 42 344 28 428 43 402 53 87 60 323 -1 -1
71 382 40 193 11 556 15 438 42 331 16 906 2 543 49 257 -1 -1
71 1365 90 1400 70 31 34 1812 87 402 -1 -1
71 268 33 692 62 58 -1 -1
71 946 91 373 76 871 43 1806 25 427 31 311 81 287 -1 -1
71 1027 76 910 93 156 -1 -1
71 626 8 767 59 300 61 677 78 2131 -1 -1
71 321 65 722 52 275 49 396 32 396 96 158 -1 -1
71 922 34 313 0 55 44 745 -1 -1
71 50 63 743 83 682 30 137 53 1044 45 663 13 1417 17 3702 6 78 64 957 -1 -1
71 43 37 51 14 1927 6 527 73 387 -1 -1
71 586 44 1323 37 374 10 2438 8 255 68 446 -1 -1
71 343 35 116 84 520 -1 -1
71 664 34 1137 45 45 21 248 64 849 -1 -1
71 72 33 296 25 346 18 239 21 90 12 1164 19 270 59 760 -1 -1
71 69 54 1714 96 2307 -1 -1
71 905 18 304 88 619 -1 -1
71 304 35 58 20 157 40 386 -1 -1
71 21 41 299 21 417 37 1210 50 256 -1 -1
71 83 52 131 4 1524 3 5 52 58 83 84 6 550 39 200 6 425 43 214 51 342 3 120 85 144 -1 -1
71 580 94 661 -1 -1
71 41 11 91 39 79 -1 -1
71 66 45 102 95 918 -1 -1
71 203 76 41 85 606 91 537 -1 -1
71 348 36 59 67 470 -1 -1
71 1548 92 282 58 93 33 2020 38 238 24 252 27 551 47 451 -1 -1
71 958 8 292 17 1357 21 213 43 828 55 1028 21 182 84 1209 -1 -1
71 509 81 124 22 173 97 2733 -1 -1
71 42 89 1484 44 373 40 99 65 661 -1 -1
71 195 14 183 80 101 -1 -1
71 69 80 352 19 142 60 125 52 161 24 81 82 51 -1 -1
71 223 93 513 -1 -1
71 10 64 1148 74 75 19 323 87 521 -1 -1
71 497 66 272 88 54 8 323 75 1011 16 2298 74 73 20 1891 83 33 -1 -1
71 770 62 249 77 189 14 1554 62 99 -1 -1
71 345 90 322 75 2583 98 1926 -1 -1
71 421 13 1823 63 2128 22 945 7 416 50 22 -1 -1
71 747 55 227 41 61 34 74 96 217 -1 -1
71 36 23 230 42 65 -1 -1
71 463 49 757 61 784 50 535 79 513 -1 -1
71 387 95 23 3 116 9 167 66 654 5 422 19 262 95 741 -1 -1
71 923 6 723 97 807 -1 -1
71 755 77 2363 79 580 33 113 13 1664 31 1607 70 366 -1 -1
71 594 48 934 92 114 7 1074 84 133 -1 -1
71 248 26 756 25 449 56 27 77 311 -1 -1
71 924 90 208 81 409 68 139 17 241 79 299 -1 -1
71 49 40 426 52 674 5 90 58 1890 -1 -1
71 438 61 1603 32 954 82 661 -1 -1
71 900 62 431 22 1092 55 21 23 898 58 567 76 1302 -1 -1
71 706 12 762 64 1005 -1 -1
71 315 30 491 19 544 73 1114 -1 -1
71 131 32 513 41 368 9 192 58 164 -1 -1
71 839 3 1072 75 697 -1 -1
71 455 2 192 78 958 -1 -1
71 1614 76 1015 15 399 18 450 0 619 54 302 -1 -1
71 2 94 72 27 225 80 320 -1 -1
71 833 26 447 51 52 56 2384 40 160 7 93 24 167 78 403 -1 -1
71 899 16 1300 26 1051 70 473 -1 -1
71 794 97 662 64 289 72 222 8 657 87 141 -1 -1
71 1982 37 72 46 52 53 299 70 1133 -1 -1
71 503 60 341 48 738 47 1053 66 124 -1 -1
71 1306 63 170 66 35 58 287 21 198 79 256 -1 -1
71 435 33 453 75 82 13 1121 95 4288 -1 -1
71 285 26 230 75 44 -1 -1
71 716 22 114 39 2 89 233 -1 -1
71 230 66 437 50 121 82 245 2 404 1 794 74 1664 -1 -1
71 749 88 1921 -1 -1
71 384 51 614 88 214 12 2517 96 17 -1 -1
71 1548 39 264 94 384 -1 -1
71 152 10 120 66 211 91 56 61 728 81 417 -1 -1
71 89 4 629 75 159 33 239 39 317 35 501 24 980 60 796 -1 -1
71 320 60 1643 75 207 1 31 36 631 91 53 -1 -1
71 108 87 713 16 384 35 1448 41 75 94 1040 -1 -1
71 163 86 89 55 81 97 221 2 81 55 330 52 813 71 39 -1 -1
71 560 39 380 8 385 40 1597 -1 -1
71 2000 3 278 91 992 -1 -1
71 97 59 160 87 858 83 309 39 718 98 280 -1 -1
71 596 86 2521 59 394 27 1259 31 242 63 6 -1 -1
71 1839 62 142 51 73 27 159 61 474 -1 -1
71 1892 26 1381 99 51 -1 -1
71 175 49 414 54 2181 28 603 46 601 73 1390 -1 -1
71 486 91 700 -1 -1
71 867 16 23 38 101 95 3791 -1 -1
71 284 76 361 72 28 14 50 71 590 74 709 23 1757 29 269 73 1748 -1 -1
71 508 46 367 12 32 35 1703 83 249 -1 -1
71 1799 8 293 27 1023 83 788 -1 -1
71 335 44 109 67 197 -1 -1
71 56 78 827 48 1288 79 501 -1 -1
71 248 39 290 71 154 23 795 82 821 -1 -1
71 660 80 1415 6 578 90 3 -1 -1
71 885 84 1035 73 616 49 422 65 79 87 224 65 280 79 38 25 2 79 115 -1 -1
71 1023 59 1928 32 87 97 337 -1 -1
71 230 1 250 40 29 45 538 83 783 -1 -1
71 51 11 2162 47 164 37 101 11 630 43 125 -1 -1
71 153 34 300 1 168 94 555 -1 -1
71 671 35 270 39 505 32 113 56 388 -1 -1
71 730 84 239 0 698 33 1207 67 730 -1 -1
71 89 18 460 55 41 -1 -1
71 31 48 44 56 1054 45 156 19 691 14 34 11 435 31 1053 -1 -1
71 51 16 745 2 351 5 660 26 261 2 1442 59 1079 -1 -1
71 640 57 136 84 196 -1 -1
71 970 73 397 77 286 -1 -1
71 554 5 813 79 1485 -1 -1
71 569 66 144 98 801 55 108 78 1007 50 1131 5 344 45 7 78 910 -1 -1
71 221 65 1185 89 1363 67 1851 29 569 34 218 32 285 34 870 68 50 -1 -1
71 1294 35 1004 20 65 74 311 -1 -1
71 282 30 759 51 36 5 1131 79 53 -1 -1
71 557 74 1370 32 502 6 56 90 92 -1 -1
71 502 56 107 85 875 27 855 45 2111 43 304 32 17 41 156 -1 -1
71 1169 97 293 43 21 87 267 -1 -1
71 484 23 32 29 98 89 610 -1 -1
71 168 64 914 17 809 33 786 50 12 24 406 73 16 -1 -1
71 171 77 2059 45 128 7 630 3 1564 9 185 87 2196 -1 -1
71 941 38 578 29 823 50 332 83 262 -1 -1
71 3550 59 836 42 1730 29 68 48 61 16 271 13 610 84 1499 -1 -1
71 800 99 130 -1 -1
71 15 97 1097 56 1110 58 1188 48 443 25 707 31 88 3 35 56 1151 -1 -1
71 445 60 327 20 156 2 645 64 1165 -1 -1
71 111 72 55 46 1343 68 282 64 94 71 300 70 663 99 325 -1 -1
71 1370 1 1787 99 1029 -1 -1
71 391 14 211 95 168 -1 -1
72 504 45 201 99 43 97 1410 4 354 98 80 -1 -1
72 521 64 123 57 737 83 186 -1 -1
72 481 4 52 27 124 94 580 -1 -1
72 13 4 2793 45 350 75 1715 -1 -1
72 681 34 81 81 1272 76 483 14 65 1 536 86 139 -1 -1
72 422 0 441 99 315 -1 -1
72 169 8 69 43 604 75 604 -1 -1
72 102 65 733 89 1075 26 569 72 37 98 44 -1 -1
72 151 7 159 81 676 -1 -1
72 817 1 220 49 1940 27 801 0 970 22 377 12 763 34 1455 -1 -1
72 920 64 606 43 893 15 66 95 686 -1 -1
72 1346 74 343 97 1460 50 475 42 256 15 358 88 930 -1 -1
72 267 17 1243 23 594 26 355 98 1287 -1 -1
72 626 73 722 51 783 48 171 19 112 34 285 53 1326 -1 -1
72 280 12 190 54 186 15 1248 2 2122 42 178 68 430 -1 -1
72 713 22 1190 46 1343 74 679 67 195 7 405 41 1742 -1 -1
72 236 50 272 26 136 45 261 92 832 -1 -1
72 135 91 454 -1 -1
72 240 29 458 32 248 59 1 -1 -1
72 621 99 118 73 26 58 173 75 987 17 1040 75 354 -1 -1
72 308 85 2403 63 994 39 52 17 415 9 248 77 375 -1 -1
72 500 87 755 75 311 8 725 33 2537 32 451 67 438 -1 -1
72 151 11 89 91 197 -1 -1
72 233 14 739 79 457 -1 -1
72 7 35 1613 5 1018 81 383 52 652 66 1291 70 529 14 373 13 160 5 266 54 864 -1 -1
72 557 44 3042 27 248 0 212 28 836 74 1106 -1 -1
72 634 99 379 50 524 11 350 46 80 58 63 88 404 -1 -1
72 495 0 12 32 280 75 1318 60 246 7 2048 43 92 96 1770 -1 -1
72 702 83 318 3 894 84 695 78 42 75 777 76 622 28 234 23 15 52 99 -1 -1
72 827 43 97 27 76 79 1891 72 71 23 131 75 1152 91 531 -1 -1
72 1316 64 91 8 742 72 234 -1 -1
72 823 77 1599 18 566 69 40 -1 -1
72 561 4 100 11 608 96 492 -1 -1
72 397 14 365 43 1037 29 51 99 255 -1 -1
72 1395 9 1133 96 525 -1 -1
72 891 68 8 95 308 88 607 7 125 29 110 98 50 -1 -1
72 1277 70 166 82 347 76 254 52 1303 6 324 35 1587 34 547 42 22 75 385 -1 -1
72 1170 50 857 62 209 57 1329 52 970 79 2258 -1 -1
72 151 25 145 93 335 -1 -1
72 469 17 1285 29 741 91 723 -1 -1
72 639 37 135 12 2148 68 735 12 570 38 23 -1 -1
72 173 86 734 36 262 59 477 11 1087 73 1138 -1 -1
72 240 80 148 20 234 25 162 58 891 12 222 59 179 -1 -1
72 2066 44 175 16 94 25 1350 23 299 66 1573 -1 -1
72 68 35 361 24 234 60 28 -1 -1
72 71 76 598 64 134 76 177 -1 -1
72 656 8 306 42 129 33 503 54 1468 -1 -1
72 1045 78 936 53 2091 20 355 97 1418 -1 -1
72 597 64 610 95 1067 14 428 85 1229 -1 -1
72 1326 41 129 90 351 -1 -1
72 647 89 1998 31 316 37 1341 13 191 75 122 -1 -1
72 67 83 644 85 189 1 1663 96 946 84 306 51 479 21 1066 72 793 -1 -1
72 900 35 136 86 41 73 491 9 100 14 425 82 295 -1 -1
72 162 64 421 7 694 45 20 11 423 20 468 5 201 25 608 21 889 58 523 -1 -1
72 151 2 250 0 369 52 599 -1 -1
72 343 45 395 68 2 26 114 1 388 5 47 28 2 30 169 99 1261 -1 -1
72 893 10 790 21 837 89 404 -1 -1
72 54 71 351 53 533 45 976 27 175 37 618 10 103 76 130 -1 -1
72 1014 35 28 2 356 83 1379 75 300 30 573 43 18 1 1065 78 34 -1 -1
72 75 60 437 83 186 35 1073 91 925 -1 -1
72 79 35 866 15 1346 4 581 26 76 30 335 24 910 33 914 -1 -1
72 592 49 91 76 1119 -1 -1
72 75 85 70 48 34 80 1127 -1 -1
72 918 63 59 87 838 -1 -1
72 1331 54 809 22 687 42 111 41 201 50 218 59 763 -1 -1
72 150 31 1003 91 438 27 609 21 180 88 1007 -1 -1
72 163 93 1043 40 602 97 469 7 39 59 1076 -1 -1
72 276 28 45 12 610 58 15 -1 -1
72 155 62 956 49 335 44 766 96 249 -1 -1
72 110 51 838 26 428 10 201 46 132 -1 -1
72 51 97 148 61 67 85 181 56 11 3 853 45 478 59 2400 -1 -1
72 171 25 1526 47 971 90 362 -1 -1
72 135 96 1100 43 226 86 1798 91 757 16 250 54 209 64 312 51 1327 26 1057 4 494 33 965 73 1342 -1 -1
72 916 12 269 15 498 73 1524 -1 -1
72 1259 73 109 60 96 37 114 30 3204 56 56 67 761 -1 -1
72 168 67 196 59 292 77 507 -1 -1
72 366 15 251 76 1211 94 664 47 185 0 450 57 865 -1 -1
72 411 8 666 59 4419 45 1044 9 687 81 654 -1 -1
72 1059 74 465 86 69 -1 -1
72 721 69 47 13 342 80 144 85 35 -1 -1
72 164 94 229 26 776 55 504 3 1547 34 586 31 40 58 759 57 1543 83 1146 -1 -1
72 71 97 35 -1 -1
72 583 87 23 42 3174 73 83 -1 -1
72 55 31 960 94 284 91 142 79 2645 91 2423 -1 -1
72 266 30 269 58 386 -1 -1
72 180 26 2 11 1529 97 176 -1 -1
72 928 71 296 42 93 33 341 31 978 67 46 -1 -1
72 18 40 117 5 617 33 341 11 27 47 94 -1 -1
72 546 84 1009 41 987 11 41 64 1084 -1 -1
72 281 68 431 93 1018 -1 -1
72 492 85 57 -1 -1
72 394 93 70 1 669 71 274 -1 -1
72 1358 10 541 55 38 35 1 41 381 0 20 81 397 -1 -1
72 478 81 58 54 40 13 831 87 936 -1 -1
72 898 12 522 91 257 36 864 69 414 3 1032 65 272 -1 -1
72 620 71 108 86 186 63 688 66 1623 6 13 63 124 -1 -1
72 181 99 599 22 1357 25 3035 87 134 -1 -1
72 1008 61 719 50 493 91 282 -1 -1
72 619 89 152 75 368 59 1334 23 680 30 326 90 2197 -1 -1
72 1166 52 934 97 479 56 42 45 869 92 60 -1 -1
72 573 9 781 81 134 -1 -1
72 113 34 1670 72 892 62 156 25 48 7 513 81 132 -1 -1
72 1387 54 878 8 82 64 309 -1 -1
72 251 89 420 82 283 26 259 10 630 54 134 14 476 9 437 23 1662 87 178 -1 -1
72 204 50 102 87 61 60 642 21 397 49 327 -1 -1
72 1077 7 112 43 854 73 1773 67 20 72 120 -1 -1
72 665 3 782 91 74 -1 -1
72 325 68 398 69 423 3 654 34 132 74 335 -1 -1
72 524 65 914 48 486 36 471 48 617 34 117 57 1215 -1 -1
72 230 46 1207 45 689 5 40 2 182 28 415 90 104 -1 -1
72 1544 92 2489 87 640 28 248 77 448 -1 -1
72 390 79 995 29 1787 50 235 57 241 32 626 18 85 92 481 -1 -1
72 458 24 2353 82 322 90 201 33 1172 69 144 14 210 18 292 38 117 46 776 -1 -1
72 107 50 1223 68 636 95 266 -1 -1
72 91 91 22 38 39 72 78 -1 -1
72 2261 8 180 59 87 68 418 67 291 52 388 95 633 -1 -1
72 1097 30 63 87 1006 99 167 -1 -1
72 88 9 298 81 664 -1 -1
72 261 85 1187 63 9 71 244 7 763 45 727 -1 -1
72 399 47 33 80 379 92 975 94 29 21 305 44 432 38 1858 35 368 81 31 -1 -1
72 149 84 20 75 98 1 1013 3 1199 38 709 21 499 63 48 -1 -1
72 1706 67 81 26 100 92 744 -1 -1
72 37 23 1102 91 10 -1 -1
72 87 70 1306 41 569 1 69 59 191 4 473 92 148 -1 -1
72 53 60 334 40 736 33 624 51 144 -1 -1
72 336 15 161 66 23 97 656 -1 -1
72 329 44 215 87 130 -1 -1
72 1417 24 158 81 193 86 136 55 553 28 252 25 211 23 649 75 357 -1 -1
72 287 65 577 36 856 52 164 55 1294 32 211 92 640 -1 -1
72 406 21 901 41 625 70 190 -1 -1
72 1151 90 2 21 53 10 617 8 46 30 36 58 1066 -1 -1
72 558 67 1286 64 164 69 9 25 1527 91 862 -1 -1
72 120 2 96 11 130 16 720 91 418 -1 -1
72 479 79 110 50 793 70 955 -1 -1
72 576 77 591 87 36 25 129 80 1131 -1 -1
72 48 63 42 84 332 52 194 1 276 34 67 41 2609 87 385 -1 -1
72 124 8 46 0 240 95 495 -1 -1
72 933 48 271 20 139 5 1098 77 1114 -1 -1
72 62 66 708 63 563 87 407 93 472 -1 -1
72 458 61 243 53 166 79 214 -1 -1
72 253 69 153 93 1010 -1 -1
72 91 44 310 0 914 65 58 -1 -1
72 367 9 1876 54 102 -1 -1
72 808 49 61 4 317 79 495 -1 -1
72 440 28 276 93 1159 -1 -1
72 125 40 185 86 224 -1 -1
72 97 52 160 68 33 32 26 12 757 2 299 8 7 75 765 -1 -1
72 272 31 14 24 512 76 61 -1 -1
72 1056 52 92 0 613 84 48 -1 -1
72 26 22 669 87 1 -1 -1
72 1982 19 797 86 1635 -1 -1
72 655 53 742 5 31 97 67 -1 -1
72 923 55 29 26 268 8 620 19 8 41 312 -1 -1
72 457 14 500 18 583 86 696 -1 -1
72 270 3 262 80 235 -1 -1
72 1552 5 75 99 1151 -1 -1
72 473 11 4763 74 175 -1 -1
72 24 25 84 9 312 23 707 43 619 52 2106 -1 -1
72 650 36 214 84 323 -1 -1
72 400 31 90 35 428 7 367 94 556 -1 -1
72 935 80 1450 78 579 62 99 17 347 89 1637 -1 -1
72 477 25 1102 69 1150 94 20 -1 -1
72 42 19 845 35 377 21 898 17 844 42 68 38 574 34 83 97 121 -1 -1
72 140 70 2 6 1039 3 770 94 331 -1 -1
72 265 12 173 10 56 77 231 -1 -1
72 537 73 30 44 306 2 54 32 1174 58 390 -1 -1
72 496 3 40 20 99 64 1037 -1 -1
72 312 90 691 0 596 60 226 -1 -1
72 151 21 428 6 2016 79 292 -1 -1
72 11 88 143 24 475 32 236 73 997 43 2080 99 329 -1 -1
72 1702 7 1619 68 212 88 301 -1 -1
72 65 34 576 0 2757 50 202 -1 -1
72 1463 78 331 75 79 70 245 16 142 15 1486 10 530 52 803 -1 -1
72 1021 33 884 79 1235 -1 -1
72 122 44 524 98 317 19 1629 41 576 23 183 9 763 86 129 -1 -1
72 450 67 372 70 1270 52 340 30 1565 53 537 -1 -1
72 221 15 230 55 811 24 44 72 1513 -1 -1
72 213 97 2032 88 381 79 84 20 302 6 636 4 43 16 263 95 122 -1 -1
72 164 60 321 63 350 -1 -1
72 829 19 52 56 241 79 1251 74 48 34 523 47 868 78 560 -1 -1
72 823 37 341 39 1770 40 101 43 193 53 2179 -1 -1
72 118 95 317 -1 -1
72 349 10 521 40 1112 47 1610 42 412 78 89 -1 -1
72 2209 87 294 3 204 15 72 17 124 43 717 -1 -1
72 17 65 727 46 447 64 209 -1 -1
72 566 61 414 88 364 -1 -1
72 1922 8 1311 72 929 -1 -1
72 209 79 58 9 516 39 772 11 23 66 290 -1 -1
72 2761 38 321 85 840 -1 -1
72 55 90 388 82 145 42 247 4 153 87 269 -1 -1
72 835 8 10 55 420 8 1169 15 1083 52 25 91 83 -1 -1
72 2272 68 555 32 185 9 2020 66 118 -1 -1
72 91 56 31 46 449 75 19 -1 -1
72 264 33 372 91 120 -1 -1
72 904 61 579 66 254 42 527 61 201 -1 -1
72 1305 97 242 45 161 36 2 94 1878 -1 -1
72 104 6 4 10 247 96 52 -1 -1
72 114 82 132 38 280 94 782 -1 -1
72 204 68 528 28 487 95 530 -1 -1
72 501 4 1221 95 27 -1 -1
72 1763 95 36 -1 -1
72 640 67 512 17 44 5 292 14 270 66 1028 -1 -1
72 1035 87 1 -1 -1
72 220 74 147 55 918 26 139 18 1017 74 663 -1 -1
72 827 63 1673 54 324 38 167 65 793 76 2667 -1 -1
72 222 71 1925 93 794 -1 -1
72 27 57 129 13 582 23 183 48 758 14 361 95 27 -1 -1
72 85 75 541 9 962 48 94 89 385 -1 -1
72 1307 67 53 33 336 89 398 -1 -1
72 152 62 1011 74 232 70 244 58 572 11 82 21 219 18 1031 99 376 -1 -1
72 59 32 289 50 612 9 1197 81 502 -1 -1
72 590 42 109 70 795 92 31 -1 -1
72 304 67 234 31 1082 51 264 32 672 94 194 -1 -1
72 631 87 1184 82 2575 93 431 -1 -1
72 2675 84 1513 74 185 35 790 21 278 93 1274 -1 -1
72 113 32 1165 22 863 26 404 31 872 15 81 25 1298 28 495 99 157 -1 -1
72 195 61 63 38 133 39 489 87 762 -1 -1
72 447 11 168 25 33 59 890 5 99 68 92 -1 -1
72 72 5 699 70 543 17 404 7 86 6 1675 8 3455 79 225 -1 -1
72 1110 50 132 53 899 57 88 -1 -1
72 509 45 582 13 156 87 619 -1 -1
72 43 45 213 72 192 -1 -1
72 203 34 2444 57 276 54 237 69 733 -1 -1
72 643 24 489 70 1736 -1 -1
72 21 67 1332 86 885 77 110 3 121 52 265 -1 -1
72 392 44 1581 17 163 50 269 -1 -1
72 330 96 116 93 212 94 383 27 104 8 842 7 242 52 1041 -1 -1
72 474 28 211 67 615 93 1076 -1 -1
72 707 78 188 -1 -1
72 771 35 310 70 305 13 1101 66 410 46 1615 91 561 -1 -1
72 107 11 992 94 66 -1 -1
72 115 39 54 30 1914 45 116 31 411 17 1442 21 325 70 169 -1 -1
72 699 60 1450 41 873 43 245 33 542 48 55 -1 -1
72 211 11 173 18 222 77 235 -1 -1
72 413 40 323 50 55 23 943 72 1478 -1 -1
72 1587 78 172 76 1029 19 1148 89 1643 -1 -1
72 1383 30 62 29 81 20 50 57 664 -1 -1
72 544 10 178 35 78 84 1281 -1 -1
73 1936 78 1076 25 1188 10 277 97 295 -1 -1
73 90 98 234 86 2635 8 154 81 697 -1 -1
73 276 86 2164 45 888 28 808 88 30 -1 -1
73 52 74 1980 82 242 12 95 25 615 85 86 -1 -1
73 359 29 80 80 211 38 310 42 747 60 432 -1 -1
73 1077 27 477 30 553 22 20 0 70 10 93 37 29 -1 -1
73 200 43 728 19 333 66 324 -1 -1
73 942 75 638 89 353 -1 -1
73 626 88 1822 1 540 73 540 27 483 91 593 -1 -1
73 484 42 17 2 328 41 167 63 285 12 367 25 18 50 1006 -1 -1
73 1210 59 1075 11 222 33 801 13 19 85 1030 -1 -1
73 478 53 985 77 5 -1 -1
73 65 44 437 40 141 95 68 -1 -1
73 538 15 33 56 139 41 313 0 206 3 1233 10 25 26 91 -1 -1
73 82 6 279 97 944 18 249 42 550 99 297 -1 -1
73 7 75 623 3 470 41 287 46 1913 42 1599 95 466 -1 -1
73 236 65 612 26 66 65 48 -1 -1
73 107 61 2308 0 1875 88 982 -1 -1
73 85 1 374 94 553 -1 -1
73 166 72 1467 25 126 54 435 68 229 -1 -1
73 1207 23 161 75 47 64 999 86 118 -1 -1
73 441 72 352 17 577 11 365 35 1270 83 653 -1 -1
73 14 18 331 76 1228 24 440 12 497 25 245 32 636 18 506 4 546 31 212 -1 -1
73 658 71 3399 46 95 5 1728 26 956 63 493 -1 -1
73 380 83 497 17 507 29 173 36 285 2 960 26 171 0 276 32 276 -1 -1
73 198 67 342 22 168 58 35 1 784 22 541 45 264 -1 -1
73 551 95 276 8 980 31 1035 48 22 -1 -1
73 1738 54 395 39 989 36 543 82 1101 -1 -1
73 966 95 338 19 1358 58 690 27 257 1 17 64 866 -1 -1
73 1841 87 1151 65 460 22 1266 89 1287 -1 -1
73 296 69 443 68 1660 11 484 42 1635 91 591 -1 -1
73 229 26 619 30 133 70 1664 -1 -1
73 1848 93 447 9 2 53 237 83 142 23 289 26 368 6 7 7 278 48 354 -1 -1
73 40 48 927 17 1258 67 87 -1 -1
73 415 72 479 73 613 91 75 -1 -1
73 2923 49 37 55 519 18 830 98 111 -1 -1
73 541 25 596 83 1246 9 770 35 150 15 21 27 87 39 827 65 1180 -1 -1
73 1006 59 1642 16 757 87 691 29 130 48 169 -1 -1
73 96 52 1 14 692 66 473 -1 -1
73 358 29 58 73 8 45 1696 22 220 70 18 -1 -1
73 911 8 183 66 1366 14 330 70 1892 -1 -1
73 76 59 119 2 944 9 649 12 364 4 903 54 343 -1 -1
73 932 12 1005 47 758 59 290 -1 -1
73 564 36 597 20 133 77 270 -1 -1
73 257 15 209 88 65 -1 -1
73 1292 92 758 80 666 42 1296 80 71 -1 -1
73 2 88 1101 90 1764 55 795 54 16 26 759 27 730 98 870 -1 -1
73 894 33 275 40 443 60 15 -1 -1
73 290 13 1173 85 710 -1 -1
73 398 27 238 50 231 86 1887 -1 -1
73 1806 65 1069 55 96 24 637 29 1438 24 563 98 465 -1 -1
73 1134 93 2770 29 58 62 326 76 7 -1 -1
73 995 8 721 32 32 42 1058 44 510 50 729 79 293 -1 -1
73 27 23 275 77 68 28 369 74 1248 -1 -1
73 501 60 1931 77 567 31 145 85 198 -1 -1
73 1396 22 248 6 369 80 389 -1 -1
73 1147 15 245 85 52 -1 -1
73 173 43 69 10 438 39 489 82 302 -1 -1
73 939 84 879 54 476 52 265 70 451 -1 -1
73 206 31 343 61 1665 97 90 -1 -1
73 939 87 92 17 505 80 420 -1 -1
73 1486 54 200 33 1162 95 557 -1 -1
73 100 63 2183 23 32 51 1492 25 206 51 615 74 2649 -1 -1
73 820 80 1007 75 179 70 239 62 598 67 1362 65 38 27 1171 98 406 -1 -1
73 189 86 1254 39 313 19 548 26 227 80 19 -1 -1
73 109 95 92 17 747 11 900 21 371 47 1492 -1 -1
73 250 38 385 86 507 -1 -1
73 638 52 208 16 37 15 100 13 340 89 341 -1 -1
73 205 23 179 10 562 32 46 23 550 77 748 -1 -1
73 912 34 1078 47 228 61 277 50 774 48 1058 54 410 -1 -1
73 114 89 16 36 187 38 30 94 511 -1 -1
73 666 16 455 91 2 86 128 43 271 76 332 -1 -1
73 529 41 171 88 158 -1 -1
73 1165 57 402 28 500 78 173 -1 -1
73 1121 92 102 40 231 36 144 69 2227 -1 -1
73 101 76 2380 96 623 -1 -1
73 174 47 565 38 647 10 2868 85 275 -1 -1
73 39 7 1442 48 327 40 1653 79 1358 76 41 99 76 -1 -1
73 439 53 11 45 145 29 135 3 1349 67 504 -1 -1
73 1920 63 57 67 285 23 286 2 908 36 1007 61 427 -1 -1
73 273 24 689 80 112 -1 -1
73 636 11 589 59 59 72 394 -1 -1
73 234 39 800 89 487 -1 -1
73 1459 34 421 24 693 40 53 29 359 53 1285 -1 -1
73 148 57 912 70 90 89 340 1 110 55 1806 -1 -1
73 581 50 744 38 36 30 255 90 566 -1 -1
73 315 61 413 24 260 91 3650 -1 -1
73 475 67 394 83 21 9 459 5 1296 87 116 -1 -1
73 313 60 159 85 520 94 541 -1 -1
73 2363 27 7 88 1051 -1 -1
73 467 84 3125 17 59 32 686 54 720 66 490 61 177 58 853 73 509 69 163 90 189 -1 -1
73 170 70 1735 99 946 -1 -1
73 107 25 708 31 1625 65 237 -1 -1
73 32 51 386 33 273 40 134 88 623 -1 -1
73 589 33 729 84 764 32 142 46 648 29 1131 0 2839 20 1337 31 405 -1 -1
73 578 44 172 27 1311 14 703 4 1887 46 1473 -1 -1
73 1003 57 32 52 35 2 263 91 1314 -1 -1
73 234 71 161 25 63 55 239 30 445 97 663 -1 -1
73 25 97 636 94 284 0 72 37 2270 35 399 41 559 -1 -1
73 1063 19 1087 88 25 -1 -1
73 540 96 311 20 585 85 68 -1 -1
73 64 0 543 72 1126 3 57 94 1654 -1 -1
73 50 21 454 45 98 22 320 58 605 76 446 -1 -1
73 84 40 789 74 528 -1 -1
73 82 98 1192 44 415 22 485 27 24 34 871 33 531 9 571 6 205 41 815 -1 -1
73 171 86 310 84 12 80 82 45 462 55 646 59 144 34 37 71 202 -1 -1
73 562 0 132 92 1111 -1 -1
73 862 89 102 37 91 83 200 -1 -1
73 1076 99 697 18 49 68 584 -1 -1
73 1872 40 408 48 222 15 287 71 1709 -1 -1
73 546 68 1276 35 52 92 300 -1 -1
73 132 70 171 0 137 28 1002 45 1811 -1 -1
73 755 0 300 96 1196 68 359 39 844 93 923 -1 -1
73 145 23 20 59 681 99 526 -1 -1
73 895 31 932 25 1125 75 205 -1 -1
73 621 71 387 32 393 0 192 4 567 23 16 67 283 -1 -1
73 263 67 899 15 541 54 193 7 685 18 84 3 783 1 666 83 1179 -1 -1
73 525 17 282 5 33 88 126 -1 -1
73 167 63 273 1 2257 12 44 32 30 -1 -1
73 400 86 517 15 3989 59 1984 -1 -1
73 595 21 561 62 1466 84 1302 -1 -1
73 10 21 273 77 923 -1 -1
73 569 72 147 28 72 62 35 60 562 8 2043 10 1776 78 937 -1 -1
73 327 28 1358 69 2086 99 154 -1 -1
73 440 36 347 93 571 -1 -1
73 734 29 2114 66 136 -1 -1
73 371 98 51 99 651 0 3410 52 494 75 1375 52 248 2 205 66 1431 -1 -1
73 992 94 241 92 810 45 149 39 240 8 266 3 523 86 388 -1 -1
73 232 78 191 24 251 8 1302 44 1141 -1 -1
73 1055 69 383 85 780 6 1158 7 751 48 113 70 313 -1 -1
73 317 96 924 41 515 57 23 59 112 6 561 44 1 35 663 85 962 -1 -1
73 568 60 368 5 786 81 1 -1 -1
73 638 99 110 7 462 13 648 84 699 -1 -1
73 86 70 548 69 68 15 671 44 203 30 2006 0 908 27 611 72 1186 -1 -1
73 1004 24 65 93 430 15 922 87 1007 -1 -1
73 63 24 19 95 484 80 539 98 1028 54 71 38 448 83 1519 -1 -1
73 599 99 1239 -1 -1
73 81 3 748 73 751 33 245 9 142 55 215 19 436 47 71 84 822 -1 -1
73 156 52 775 1 1656 22 1715 53 946 -1 -1
73 109 31 1288 87 751 10 387 44 28 67 676 -1 -1
73 178 92 1106 57 317 72 1253 36 208 65 318 -1 -1
73 30 25 371 71 1079 -1 -1
73 280 40 135 71 1380 81 507 -1 -1
73 1 72 610 90 287 73 3 2 284 13 45 64 370 -1 -1
73 172 15 228 53 77 56 6 30 408 37 520 -1 -1
73 115 63 29 80 449 72 353 22 330 79 279 -1 -1
73 213 89 67 22 1003 72 2212 83 578 53 337 61 982 41 180 64 616 -1 -1
73 72 70 592 87 557 10 199 32 768 4 483 36 153 52 1077 -1 -1
73 1386 39 468 90 5 -1 -1
73 1625 18 547 89 144 80 1165 91 310 -1 -1
73 1421 29 23 63 626 -1 -1
73 1075 5 318 78 475 -1 -1
73 561 70 761 0 272 44 342 -1 -1
73 974 29 116 40 742 99 608 -1 -1
73 914 25 413 3 39 32 138 56 268 -1 -1
73 1303 70 1418 86 1571 -1 -1
73 237 26 2624 53 211 -1 -1
73 1190 39 282 67 30 77 1877 51 462 15 306 98 569 -1 -1
73 41 52 550 67 290 0 79 36 541 98 1216 -1 -1
73 141 48 2 84 213 -1 -1
73 311 75 596 63 590 51 479 95 505 -1 -1
73 184 57 577 38 111 94 169 -1 -1
73 649 60 57 33 96 1 591 46 1181 9 351 55 869 -1 -1
73 36 98 760 -1 -1
73 1045 94 358 15 105 99 373 -1 -1
73 301 21 50 91 389 82 1430 51 734 26 781 71 745 -1 -1
73 335 92 616 -1 -1
73 163 60 538 87 1711 -1 -1
73 620 13 567 68 504 50 277 54 696 37 3009 58 356 -1 -1
73 122 79 240 94 1033 7 4629 41 634 19 2518 29 416 10 1 43 188 -1 -1
73 1572 46 94 96 591 -1 -1
73 216 10 345 66 21 79 419 -1 -1
73 331 5 205 16 103 98 2368 -1 -1
73 158 0 470 48 107 -1 -1
73 13 64 584 14 686 58 60 -1 -1
73 13 94 25 14 723 96 653 -1 -1
73 175 78 383 2 1640 3 289 79 41 -1 -1
73 763 45 952 20 1014 86 4110 -1 -1
73 516 94 3855 40 315 97 53 44 1325 82 32 -1 -1
73 2297 48 58 64 790 37 126 59 2098 12 959 67 529 -1 -1
73 122 89 312 34 1069 56 466 22 744 23 1027 55 1221 30 207 45 1417 59 1523 -1 -1
73 1754 89 168 76 240 50 118 22 448 16 680 4 195 47 462 -1 -1
73 766 48 361 31 317 28 57 34 51 17 182 38 2106 7 106 53 1636 -1 -1
73 1511 72 519 95 399 -1 -1
73 379 40 71 35 4 1 298 82 266 -1 -1
73 1389 51 1226 23 721 67 91 -1 -1
73 779 49 638 44 743 42 331 88 643 -1 -1
73 191 83 369 37 277 90 245 -1 -1
73 2342 83 57 53 321 51 6 67 348 -1 -1
73 313 90 993 25 398 62 1942 -1 -1
73 774 77 991 29 1520 50 776 14 153 38 244 96 1902 -1 -1
73 409 42 1216 9 292 90 530 -1 -1
73 49 38 629 69 204 17 247 21 197 50 1509 55 644 -1 -1
73 691 91 278 -1 -1
73 418 87 312 -1 -1
73 33 81 1142 59 47 66 66 72 118 99 504 -1 -1
73 1584 30 1245 52 92 1 2682 43 547 -1 -1
73 478 36 952 8 554 4 13 59 214 -1 -1
73 226 24 456 75 94 11 220 68 396 -1 -1
73 1272 32 744 79 31 30 842 25 93 89 661 -1 -1
73 939 60 238 28 2265 4 601 2 1745 23 340 98 261 -1 -1
73 451 91 1570 -1 -1
73 263 25 146 85 786 -1 -1
73 375 19 268 52 1021 22 129 41 367 18 120 68 298 -1 -1
73 1000 94 786 -1 -1
73 566 9 176 20 587 58 1630 -1 -1
73 352 44 1352 85 387 -1 -1
73 95 26 41 90 82 -1 -1
73 476 7 770 22 599 16 488 86 620 -1 -1
73 843 47 1027 91 325 -1 -1
73 47 9 634 53 1182 -1 -1
73 174 23 2049 0 1850 35 10 81 152 -1 -1
73 1599 16 33 19 322 14 208 99 824 -1 -1
73 456 17 305 78 94 -1 -1
73 373 97 104 -1 -1
73 1589 28 652 86 482 39 199 26 70 32 948 33 31 35 1196 27 193 87 1214 -1 -1
73 116 28 2004 30 483 73 107 -1 -1
73 757 78 208 55 55 53 125 34 287 44 61 42 717 50 194 -1 -1
73 63 69 750 3 324 31 333 36 59 45 57 -1 -1
73 1470 51 115 40 57 95 1465 -1 -1
73 573 46 55 30 226 40 1511 14 62 20 165 91 2363 -1 -1
73 1228 5 59 91 764 -1 -1
73 894 29 711 75 773 -1 -1
74 675 72 2137 50 296 48 217 24 320 89 45 -1 -1
74 1572 32 956 52 819 11 477 63 156 76 69 -1 -1
74 1888 77 1909 52 217 6 36 86 548 -1 -1
74 246 39 194 44 21 17 659 94 446 -1 -1
74 1347 65 274 95 219 -1 -1
74 1685 94 510 76 250 28 344 46 3008 -1 -1
74 459 28 1072 6 47 39 163 56 684 -1 -1
74 69 72 485 58 6 47 151 81 194 -1 -1
74 326 4 603 40 243 64 677 -1 -1
74 795 64 100 21 441 28 611 76 460 -1 -1
74 87 57 598 82 5 69 542 54 74 82 378 -1 -1
74 414 95 453 7 811 25 359 80 427 -1 -1
74 1672 15 742 78 1123 41 139 50 18 93 120 -1 -1
74 362 59 721 4 1140 73 241 -1 -1
74 544 48 126 19 38 39 419 91 542 -1 -1
74 784 90 419 86 99 96 765 4 122 5 677 10 1159 89 970 -1 -1
74 597 36 354 70 1971 93 655 89 1736 52 128 71 91 63 555 56 508 52 718 4 140 30 251 28 1043 36 131 57 41 -1 -1
74 291 50 352 5 449 21 215 65 528 -1 -1
74 145 24 505 28 488 8 889 36 2295 -1 -1
74 562 83 328 1 1456 91 289 -1 -1
74 731 73 291 64 182 69 208 -1 -1
74 274 68 413 18 703 92 453 -1 -1
74 192 69 49 34 713 19 40 24 30 73 1373 -1 -1
74 9 12 345 66 143 -1 -1
74 1162 17 5 88 132 -1 -1
74 663 48 1838 21 20 68 527 -1 -1
74 707 57 1858 12 1081 29 543 94 2741 -1 -1
74 166 75 465 83 7 66 160 38 278 92 1659 -1 -1
74 501 7 75 18 613 62 831 -1 -1
74 1655 51 951 39 4 86 1082 20 351 89 1496 -1 -1
74 1060 26 254 63 457 -1 -1
74 676 42 113 63 1016 50 73 80 126 52 433 60 220 91 1326 -1 -1
74 481 66 359 71 93 -1 -1
74 344 84 1059 77 1283 57 843 32 860 97 273 -1 -1
74 383 2 672 66 393 69 184 87 985 -1 -1
74 1573 19 380 8 352 88 1858 -1 -1
74 16 89 357 4 246 64 109 38 266 56 2129 -1 -1
74 905 21 125 50 1115 73 20 56 175 58 1371 32 99 35 152 97 275 -1 -1
74 456 87 191 56 517 5 350 33 252 6 188 86 7 -1 -1
74 750 57 173 70 391 15 232 16 1515 90 314 -1 -1
74 229 82 300 57 683 83 568 34 759 32 1426 41 89 82 288 -1 -1
74 1769 63 27 84 1772 -1 -1
74 1052 63 1873 34 435 95 40 -1 -1
74 429 82 90 87 483 85 735 89 813 -1 -1
74 564 69 119 48 363 81 17 -1 -1
74 1392 17 87 89 2453 -1 -1
74 437 34 855 19 914 46 1199 85 68 -1 -1
74 53 12 290 38 2423 37 182 77 1728 -1 -1
74 302 63 502 91 758 -1 -1
74 592 24 182 93 159 -1 -1
74 4 52 285 92 462 80 37 59 697 68 1566 54 628 43 87 37 1734 76 223 -1 -1
74 422 99 622 48 1117 75 1427 90 1361 -1 -1
74 76 79 765 75 5 38 1181 60 466 -1 -1
74 634 55 323 40 1759 2 684 61 335 -1 -1
74 2218 61 953 74 374 54 144 27 131 16 536 37 165 -1 -1
74 382 36 1089 68 692 -1 -1
74 1157 68 39 36 740 72 60 -1 -1
74 496 47 135 88 87 -1 -1
74 481 63 353 96 2876 -1 -1
74 269 57 492 5 379 76 703 29 341 98 317 -1 -1
74 1269 42 874 1 1206 45 1497 -1 -1
74 449 38 732 24 1411 77 1085 -1 -1
74 1001 34 836 70 2203 21 1192 80 606 -1 -1
74 305 22 1834 72 254 -1 -1
74 712 32 858 75 283 -1 -1
74 582 80 150 5 190 91 66 65 69 43 721 11 1742 89 265 -1 -1
74 838 16 9 63 697 -1 -1
74 576 3 280 51 54 45 142 73 69 -1 -1
74 323 55 286 41 518 48 197 47 115 82 1955 -1 -1
74 89 21 5 32 148 43 615 81 278 -1 -1
74 169 83 1108 65 185 98 173 -1 -1
74 140 40 3274 61 208 49 995 51 1129 87 586 -1 -1
74 428 77 261 20 455 73 294 34 747 80 380 -1 -1
74 359 28 541 84 252 -1 -1
74 1025 51 3028 90 5 -1 -1
74 225 72 606 24 14 62 642 78 2324 -1 -1
74 219 10 93 33 211 66 499 -1 -1
74 162 45 86 43 739 84 158 -1 -1
74 621 21 651 11 387 28 41 51 73 -1 -1
74 386 30 878 34 199 56 237 -1 -1
74 140 67 262 88 1126 95 210 68 1086 7 625 63 559 36 1597 29 97 18 207 36 92 76 331 -1 -1
74 47 8 729 35 2863 59 1167 10 206 60 234 -1 -1
74 43 78 547 46 253 47 390 21 1089 1 1820 60 77 -1 -1
74 464 18 511 67 924 -1 -1
74 1714 34 503 90 486 89 180 64 278 72 467 89 129 -1 -1
74 1001 51 1307 30 247 33 1510 55 877 75 605 -1 -1
74 1300 77 929 32 407 49 220 99 56 -1 -1
74 924 94 276 64 700 32 1031 76 111 -1 -1
74 283 96 322 26 323 59 98 3 959 35 2135 55 331 -1 -1
74 835 88 1016 98 3219 -1 -1
74 163 16 223 31 376 13 251 40 450 25 297 95 207 -1 -1
74 1321 92 83 49 89 99 1031 73 1718 76 939 84 224 -1 -1
74 299 88 1019 18 256 15 365 53 319 -1 -1
74 113 96 1083 27 566 51 573 48 53 65 691 76 21 -1 -1
74 668 65 158 22 451 96 1087 -1 -1
74 1553 32 1047 13 471 36 337 -1 -1
74 1547 28 1131 87 163 12 888 81 880 -1 -1
74 86 36 6 46 599 42 97 10 1328 33 505 46 194 15 310 42 752 -1 -1
74 209 43 635 60 568 47 1413 46 74 1 27 0 176 37 1219 38 54 39 491 27 227 41 247 -1 -1
74 126 65 422 99 11 27 943 46 987 12 127 46 555 52 2 -1 -1
74 557 27 153 33 531 95 496 -1 -1
74 23 59 2197 27 34 4 136 15 785 49 1440 -1 -1
74 64 35 408 36 114 75 1042 62 41 20 198 87 34 -1 -1
74 123 77 2786 4 1415 25 281 85 674 -1 -1
74 589 0 691 9 394 30 1345 46 736 -1 -1
74 548 21 763 24 386 17 220 97 516 -1 -1
74 87 0 327 83 651 -1 -1
74 146 57 434 91 1023 1 1283 11 132 24 74 88 224 -1 -1
74 910 24 682 0 152 16 150 56 392 -1 -1
74 184 79 1033 29 833 72 83 56 1570 29 1950 40 787 92 310 -1 -1
74 811 87 1465 52 390 60 146 20 597 31 756 98 101 -1 -1
74 776 67 297 91 225 -1 -1
74 296 81 656 21 71 79 1519 -1 -1
74 967 61 47 11 219 60 662 -1 -1
74 140 23 65 5 122 83 475 -1 -1
74 547 89 649 93 184 -1 -1
74 1018 60 1375 31 1026 54 315 2 162 34 301 14 1020 3 56 91 77 -1 -1
74 1934 31 760 40 562 99 218 -1 -1
74 242 32 853 72 420 -1 -1
74 269 8 266 58 179 3 2108 98 289 -1 -1
74 383 24 1950 48 636 32 283 99 31 -1 -1
74 19 26 74 15 266 45 251 -1 -1
74 235 58 420 30 297 45 589 2 1097 60 954 -1 -1
74 751 96 441 84 1145 76 1137 88 436 -1 -1
74 851 96 604 45 874 71 1679 72 670 17 92 1 812 33 932 -1 -1
74 181 4 668 8 573 0 13 98 2325 -1 -1
74 1309 86 124 88 697 44 727 72 193 -1 -1
74 419 42 726 34 753 41 57 71 761 -1 -1
74 124 13 185 78 1833 -1 -1
74 808 39 650 68 1359 4 966 67 668 -1 -1
74 243 35 833 38 633 97 67 -1 -1
74 10 60 1068 87 159 -1 -1
74 1873 23 214 10 1661 56 1645 -1 -1
74 173 38 138 45 1576 12 939 5 429 0 1137 49 612 -1 -1
74 334 80 34 76 1679 95 389 -1 -1
74 802 18 763 17 21 51 90 91 352 -1 -1
74 1030 66 469 69 630 6 878 63 604 -1 -1
74 935 97 89 7 997 2 111 62 288 -1 -1
74 180 99 214 62 350 16 525 91 1020 7 252 37 154 47 285 86 64 -1 -1
74 5 95 433 84 147 38 69 98 590 -1 -1
74 877 57 1068 58 1309 75 121 16 298 21 36 66 678 -1 -1
74 550 50 409 78 1014 -1 -1
74 266 66 1359 23 140 73 202 90 316 -1 -1
74 1221 94 7 -1 -1
74 117 65 161 5 240 91 123 42 862 17 152 88 843 -1 -1
74 230 7 967 36 1457 98 381 -1 -1
74 1040 90 1001 35 281 44 582 70 1051 -1 -1
74 795 23 405 49 608 60 1423 59 132 7 323 14 257 89 1462 -1 -1
74 1151 87 527 4 1640 85 799 -1 -1
74 1360 94 565 75 22 57 307 29 79 42 450 47 412 64 763 3 263 32 15 29 21 91 222 -1 -1
74 249 51 137 70 354 64 594 3 1071 94 634 -1 -1
74 708 57 640 77 155 -1 -1
74 911 60 124 24 953 42 870 36 358 50 69 -1 -1
74 285 10 522 44 924 40 1510 2 255 15 78 72 188 -1 -1
74 657 91 3524 16 1624 98 477 -1 -1
74 156 45 49 7 41 37 596 31 146 82 376 -1 -1
74 116 84 179 99 881 -1 -1
74 395 30 313 12 33 69 829 -1 -1
74 399 34 348 10 1180 7 311 58 53 -1 -1
74 294 1 361 52 28 63 484 42 104 78 459 -1 -1
74 47 17 162 16 102 77 128 -1 -1
74 1273 35 3 73 1241 79 777 38 600 7 73 95 1317 -1 -1
74 224 86 310 65 483 46 1204 50 281 24 1303 87 253 -1 -1
74 540 63 1484 54 235 39 2074 11 65 15 736 3 321 26 864 22 1671 68 961 -1 -1
74 1133 8 1352 9 1125 87 1063 -1 -1
74 5 0 236 67 219 -1 -1
74 1220 35 590 56 70 -1 -1
74 682 15 452 96 2 -1 -1
74 316 35 211 56 564 34 1418 84 911 -1 -1
74 429 6 237 47 17 65 2522 -1 -1
74 1066 35 145 68 880 85 131 86 1613 81 1303 13 157 74 387 44 845 89 2824 -1 -1
74 2958 36 438 66 618 -1 -1
74 269 42 770 48 346 41 500 21 674 27 128 92 390 -1 -1
74 400 42 285 61 533 42 397 50 1228 24 594 40 232 34 196 48 63 -1 -1
74 102 62 407 41 55 11 231 54 3049 -1 -1
74 757 94 131 38 1222 96 45 0 1164 54 235 95 649 -1 -1
74 86 96 490 -1 -1
74 325 17 918 83 175 -1 -1
74 43 92 702 51 1933 49 936 97 433 -1 -1
74 1064 51 14 94 729 -1 -1
74 339 45 40 91 1549 -1 -1
74 1040 12 537 48 465 -1 -1
74 1552 54 71 9 1162 95 1140 -1 -1
74 1839 39 1893 90 186 -1 -1
74 867 16 370 69 226 54 960 60 376 13 1539 15 696 70 1089 -1 -1
74 77 48 161 85 660 -1 -1
74 1022 69 626 48 1281 33 345 81 1276 -1 -1
74 238 3 192 5 1688 0 91 87 14 -1 -1
74 101 69 116 40 387 13 2066 43 204 -1 -1
74 410 34 11 76 376 -1 -1
74 633 13 293 10 2389 33 714 48 543 -1 -1
74 140 79 40 69 91 42 36 98 397 -1 -1
74 535 63 385 96 321 -1 -1
74 841 91 315 39 546 78 577 -1 -1
74 947 59 1882 7 252 54 410 -1 -1
74 225 33 124 63 1388 70 179 -1 -1
74 85 8 128 82 1798 -1 -1
74 367 92 117 -1 -1
74 62 72 607 11 343 74 45 2 1401 80 76 -1 -1
74 151 65 417 17 134 74 693 44 260 54 118 19 1447 25 373 35 687 90 315 -1 -1
74 83 15 133 9 875 15 267 32 1483 -1 -1
74 646 53 426 96 89 -1 -1
74 1039 16 119 89 103 85 824 73 249 82 531 7 1281 58 1610 3 550 74 242 -1 -1
74 667 67 812 6 898 33 280 97 413 -1 -1
74 227 18 249 59 613 17 119 7 851 31 1659 32 109 80 179 -1 -1
74 550 67 759 96 1349 -1 -1
74 1642 39 1173 34 387 2 314 22 314 84 561 -1 -1
74 22 77 366 26 1325 13 482 29 1142 50 331 -1 -1
74 879 64 1072 45 179 8 1114 61 1759 -1 -1
74 370 97 1371 -1 -1
74 1144 59 551 88 2799 20 85 29 96 61 412 -1 -1
74 415 59 757 53 1622 30 1564 7 1130 33 1031 26 985 44 863 -1 -1
74 995 94 843 30 826 28 3504 49 1154 21 1325 84 453 -1 -1
74 492 54 484 38 78 46 241 68 126 -1 -1
74 85 12 183 56 1456 97 155 -1 -1
74 17 95 370 46 2625 23 295 71 292 -1 -1
74 842 5 281 34 280 15 136 75 9 -1 -1
74 955 4 230 69 679 96 326 -1 -1
74 61 29 115 45 807 51 3067 99 419 -1 -1
74 787 51 9 84 1565 99 164 -1 -1
75 963 28 1146 34 64 70 33 18 332 3 636 37 1254 -1 -1
75 254 5 4 71 5 -1 -1
75 213 5 76 34 834 3 205 12 164 71 526 -1 -1
75 708 31 596 32 3753 81 15 -1 -1
75 486 91 1237 40 1539 50 306 75 1156 43 776 72 805 22 269 67 339 -1 -1
75 166 83 1457 38 97 61 1053 17 181 14 955 11 203 50 315 -1 -1
75 517 90 41 17 205 30 1572 34 342 22 621 20 511 35 259 44 459 -1 -1
75 492 62 220 39 289 78 1635 92 629 -1 -1
75 559 36 279 75 276 19 274 93 46 -1 -1
75 144 25 1010 18 2547 43 509 64 869 96 457 -1 -1
75 56 14 754 83 394 -1 -1
75 386 68 490 30 555 78 16 -1 -1
75 187 40 349 22 97 10 1137 34 101 91 937 -1 -1
75 348 22 418 61 1143 49 942 20 126 46 1045 89 222 -1 -1
75 3328 65 639 9 1410 63 2036 -1 -1
75 170 40 918 89 41 47 551 88 990 -1 -1
75 276 14 149 72 561 -1 -1
75 633 51 921 58 386 71 188 -1 -1
75 663 19 1320 37 769 12 766 50 386 -1 -1
75 503 66 687 92 952 -1 -1
75 482 96 330 25 276 38 1602 6 1305 61 335 -1 -1
75 340 41 209 93 1257 -1 -1
75 227 91 58 15 787 38 97 78 1181 -1 -1
75 96 52 26 43 138 48 592 98 315 -1 -1
75 733 35 351 96 52 -1 -1
75 332 65 407 98 156 -1 -1
75 615 68 1053 40 363 96 79 -1 -1
75 392 76 273 75 213 87 142 58 263 56 127 55 1246 62 290 -1 -1
75 689 77 839 88 846 66 1163 79 1602 63 1202 20 538 15 962 7 280 19 633 0 140 88 374 -1 -1
75 630 63 818 12 147 13 164 97 139 -1 -1
75 2046 48 611 52 1075 64 143 32 66 39 161 2 1177 36 178 60 801 -1 -1
75 1038 9 620 58 414 99 2301 62 154 14 141 33 175 20 1011 13 129 10 494 67 383 -1 -1
75 339 85 212 49 302 32 2007 34 115 37 80 25 1184 69 703 -1 -1
75 84 60 390 25 190 29 1794 28 755 1 881 54 11 -1 -1
75 731 20 161 12 99 77 1195 95 883 -1 -1
75 112 39 1215 71 783 98 1652 -1 -1
75 46 81 237 31 364 38 35 83 30 38 871 17 42 14 327 19 250 51 269 -1 -1
75 924 62 672 35 742 73 762 -1 -1
75 1856 50 1896 60 535 14 6 79 380 -1 -1
75 778 45 425 50 393 34 162 46 188 60 312 28 576 50 113 87 1023 -1 -1
75 836 21 23 80 8 -1 -1
75 1745 36 174 69 636 92 529 -1 -1
75 414 50 1078 53 373 59 809 79 329 -1 -1
75 389 35 136 42 797 70 2833 84 1976 -1 -1
75 256 56 763 69 1399 -1 -1
75 1233 2 1087 38 1289 -1 -1
75 149 74 1053 86 551 22 836 67 33 19 894 80 518 -1 -1
75 292 4 468 49 316 -1 -1
75 84 62 303 18 932 85 29 -1 -1
75 329 50 1282 61 1422 77 327 -1 -1
75 142 26 14 45 23 35 690 73 1572 -1 -1
75 302 54 543 92 893 -1 -1
75 220 45 231 13 280 12 313 52 917 84 117 -1 -1
75 158 64 344 24 1223 19 655 48 420 91 783 -1 -1
75 105 93 1323 7 2368 16 496 70 5131 -1 -1
75 1707 83 307 77 405 73 2448 28 381 51 933 -1 -1
75 657 94 139 74 27 85 872 59 291 46 987 25 2503 7 2326 26 1624 79 434 -1 -1
75 919 17 104 99 411 82 471 89 69 64 9 47 559 11 375 59 529 -1 -1
75 1129 56 86 89 140 -1 -1
75 133 35 466 10 515 96 136 -1 -1
75 27 44 580 62 1142 56 152 1 368 25 145 31 1208 30 1097 65 282 -1 -1
75 960 60 1225 79 593 -1 -1
75 175 28 64 50 490 93 3 54 111 41 162 44 281 35 421 13 255 2 1765 20 309 -1 -1
75 432 83 244 88 667 31 52 29 346 1 182 47 1414 45 1100 1 46 42 131 -1 -1
75 437 9 125 27 935 70 81 -1 -1
75 95 73 1368 37 197 35 153 69 66 -1 -1
75 11 44 1238 50 246 70 666 47 847 40 666 44 577 98 638 -1 -1
75 633 14 2142 20 211 62 142 38 618 43 193 72 3222 -1 -1
75 174 54 3083 83 459 -1 -1
75 519 55 1177 13 101 84 303 -1 -1
75 170 51 87 27 65 51 187 -1 -1
75 127 94 399 41 259 77 792 -1 -1
75 73 26 744 21 196 93 1189 32 115 12 1881 74 666 -1 -1
75 1219 70 659 7 180 66 1048 6 1208 76 731 -1 -1
75 422 72 322 48 562 6 1113 43 113 92 1096 -1 -1
75 255 51 63 32 175 4 974 6 1032 40 285 99 314 -1 -1
75 967 57 241 7 1014 99 1562 -1 -1
75 87 58 334 50 678 42 750 82 609 -1 -1
75 197 28 242 70 567 -1 -1
75 740 25 1057 40 585 46 264 36 114 45 205 80 28 -1 -1
75 269 22 405 63 39 70 1424 20 688 13 938 34 911 21 107 42 425 -1 -1
75 102 39 742 10 430 2 720 18 72 19 1035 -1 -1
75 39 33 3416 24 75 12 235 64 277 -1 -1
75 270 0 1559 91 109 70 467 48 1359 21 410 5 17 37 899 51 813 -1 -1
75 224 70 337 8 646 91 1058 81 802 64 888 16 651 92 1426 -1 -1
75 18 70 2512 20 441 36 1333 28 387 64 253 76 412 -1 -1
75 1446 8 969 14 1100 33 436 -1 -1
75 813 86 450 12 10 88 139 -1 -1
75 3366 80 44 91 853 -1 -1
75 435 88 676 47 75 11 2345 66 561 -1 -1
75 449 51 341 99 88 -1 -1
75 144 76 109 35 2083 75 166 -1 -1
75 465 40 267 18 270 91 183 -1 -1
75 420 53 87 58 191 27 213 38 486 7 225 46 97 98 440 -1 -1
75 938 58 2018 63 1270 13 1254 12 141 15 482 85 1507 -1 -1
75 628 84 223 16 1446 28 286 57 716 16 2973 88 138 -1 -1
75 730 28 594 43 69 18 246 20 4019 45 223 -1 -1
75 183 27 59 83 52 -1 -1
75 413 99 681 87 1455 78 579 28 174 63 386 -1 -1
75 908 47 1501 15 208 50 237 0 59 29 41 30 1407 13 1364 64 337 -1 -1
75 664 28 323 5 180 79 222 -1 -1
75 380 19 367 83 135 -1 -1
75 644 30 920 48 286 12 662 27 408 12 1278 11 926 6 73 92 16 -1 -1
75 130 83 477 46 36 28 294 53 298 51 77 50 158 66 1539 -1 -1
75 1669 80 299 62 938 0 103 98 236 -1 -1
75 1509 98 1645 48 645 39 1303 0 1550 46 1948 73 977 -1 -1
75 48 69 579 77 62 15 199 23 383 13 457 53 372 -1 -1
75 450 32 111 95 1043 -1 -1
75 658 94 650 3 483 44 196 51 1499 -1 -1
75 19 61 306 70 770 18 1926 20 18 16 73 55 190 -1 -1
75 1568 70 448 72 748 7 927 89 653 1 31 31 146 84 349 -1 -1
75 105 20 684 82 44 -1 -1
75 163 77 21 62 2 98 835 -1 -1
75 324 95 7 9 422 41 125 82 210 -1 -1
75 385 28 743 95 724 -1 -1
75 262 31 364 54 128 21 945 45 285 77 62 -1 -1
75 360 66 103 38 424 27 636 56 7 -1 -1
75 1927 88 662 72 11 89 36 17 540 83 976 -1 -1
75 912 45 1324 20 228 87 419 -1 -1
75 291 28 591 73 809 57 792 13 755 58 2 -1 -1
75 128 11 1954 90 35 35 1024 87 148 54 480 64 151 18 1026 44 551 69 41 -1 -1
75 230 19 843 74 469 17 147 49 98 62 27 -1 -1
75 32 63 315 77 1347 50 29 56 1541 68 2396 46 238 56 315 79 813 -1 -1
75 64 58 2282 48 1050 46 478 58 857 7 1206 28 673 16 605 81 75 -1 -1
75 1490 82 881 21 729 37 1025 91 885 -1 -1
75 508 95 107 34 23 75 2460 -1 -1
75 1021 40 497 71 1087 86 398 -1 -1
75 1142 39 672 37 133 22 225 83 535 74 489 55 126 6 424 44 361 -1 -1
75 798 4 323 19 814 75 1081 -1 -1
75 1182 13 1088 11 742 38 836 51 292 -1 -1
75 258 59 33 9 777 37 267 0 342 36 58 70 353 -1 -1
75 712 62 66 58 8 81 481 18 110 75 18 2 569 55 480 19 187 4 342 71 127 -1 -1
75 410 38 916 3 368 20 920 24 235 74 1127 -1 -1
75 176 64 275 14 453 50 536 94 107 -1 -1
75 812 20 130 64 115 43 106 31 1614 78 12 -1 -1
75 418 53 321 76 676 89 348 17 982 27 403 83 141 -1 -1
75 198 49 636 7 884 98 682 -1 -1
75 852 5 820 70 83 -1 -1
75 16 50 95 56 46 5 664 78 1453 -1 -1
75 1333 60 62 73 151 54 325 3 1517 34 435 38 237 95 581 -1 -1
75 101 66 416 86 290 -1 -1
75 67 17 753 95 909 -1 -1
75 591 41 4074 35 353 43 878 78 807 -1 -1
75 352 10 591 88 441 -1 -1
75 1061 65 1330 51 387 3 1363 31 466 38 162 -1 -1
75 790 97 293 80 130 10 1093 94 1489 -1 -1
75 59 82 599 45 131 26 1112 79 406 -1 -1
75 127 13 785 93 298 -1 -1
75 50 24 1554 88 1250 -1 -1
75 184 77 1904 23 869 93 38 -1 -1
75 487 90 1445 -1 -1
75 155 20 475 47 125 51 468 86 542 -1 -1
75 123 71 549 63 35 76 1494 45 1125 58 469 72 178 -1 -1
75 614 78 435 34 1821 97 174 -1 -1
75 382 95 113 57 695 30 53 41 83 16 570 59 1609 -1 -1
75 324 48 765 23 697 3 202 89 1517 -1 -1
75 422 49 670 68 149 41 791 24 416 19 74 77 1249 -1 -1
75 383 69 186 72 643 62 1001 43 1 78 108 -1 -1
75 28 36 2910 86 287 -1 -1
75 1218 64 184 10 614 91 531 -1 -1
75 324 86 2458 38 925 36 339 13 255 52 1160 33 43 2 623 94 468 -1 -1
75 2357 56 885 77 45 -1 -1
75 356 6 184 62 302 3 332 93 1353 -1 -1
75 545 87 571 39 837 11 254 70 936 -1 -1
75 201 54 150 27 263 89 127 -1 -1
75 564 5 584 81 604 13 348 86 453 -1 -1
75 439 61 516 88 210 -1 -1
75 1869 65 183 10 77 99 662 -1 -1
75 71 93 173 1 352 97 113 -1 -1
75 307 72 267 2 94 97 496 -1 -1
75 1041 51 233 33 760 39 152 53 2340 -1 -1
75 118 31 833 50 258 1 1115 57 29 20 1362 44 88 48 301 -1 -1
75 1278 49 67 24 332 0 473 79 24 -1 -1
75 563 73 3069 21 105 83 1076 62 138 56 335 34 913 87 194 -1 -1
75 121 77 1416 56 425 39 609 43 299 25 28 71 31 -1 -1
75 1140 15 620 49 487 15 823 19 263 63 60 -1 -1
75 1163 62 139 11 322 3 592 86 415 -1 -1
75 399 22 499 20 294 6 234 7 769 59 1842 -1 -1
75 447 10 525 42 989 -1 -1
75 223 24 327 6 56 72 979 -1 -1
75 598 39 607 51 2484 28 46 40 98 32 164 4 44 26 627 93 409 -1 -1
75 259 25 359 50 393 44 819 80 1328 -1 -1
75 859 53 1191 6 30 77 302 -1 -1
75 1039 7 389 65 942 20 846 5 536 77 1146 -1 -1
75 1116 54 2207 33 709 39 1133 83 591 -1 -1
75 157 57 1612 86 204 40 656 75 515 -1 -1
75 358 10 154 35 323 67 255 15 1183 82 203 -1 -1
75 753 2 273 34 815 58 2037 -1 -1
75 631 5 390 81 97 -1 -1
75 682 37 12 33 52 61 195 -1 -1
75 977 57 2071 79 50 -1 -1
75 725 34 908 0 358 88 249 -1 -1
75 403 38 307 49 100 92 53 -1 -1
75 312 95 113 29 1387 92 801 71 548 4 10 59 440 94 1053 -1 -1
75 669 38 602 56 842 77 52 -1 -1
75 26 5 886 36 833 -1 -1
75 825 10 31 18 116 71 286 -1 -1
75 210 88 2167 6 103 84 284 -1 -1
75 96 58 515 12 1656 87 82 -1 -1
75 129 8 455 14 361 3 2359 17 761 59 1298 -1 -1
75 1330 40 808 2 22 87 438 -1 -1
75 5 92 255 52 2019 57 470 8 30 21 1393 38 869 13 1386 99 1515 -1 -1
75 755 66 409 9 48 57 180 -1 -1
75 141 60 1021 61 193 46 56 78 156 -1 -1
75 188 43 85 75 191 -1 -1
75 1128 87 331 27 152 37 14 83 287 -1 -1
75 45 17 67 55 86 57 48 11 1561 34 2645 53 142 -1 -1
75 345 1 471 53 976 60 556 -1 -1
75 157 56 202 86 395 60 671 82 417 -1 -1
75 549 99 74 17 343 39 249 47 18 83 28 -1 -1
75 5 15 587 81 543 -1 -1
75 118 0 946 57 21 92 444 -1 -1
75 1376 25 163 81 7 -1 -1
75 6 83 513 99 1980 45 267 72 43 92 497 35 68 67 1384 -1 -1
75 243 16 1307 93 619 -1 -1
75 573 68 543 92 47 72 599 81 288 -1 -1
75 1216 58 720 7 1033 75 409 -1 -1
75 722 11 192 47 389 41 100 40 3112 19 161 60 1930 -1 -1
75 15 97 544 28 880 1 197 66 273 14 230 86 328 -1 -1
75 276 44 1744 88 808 -1 -1
75 545 39 631 59 1633 91 243 -1 -1
75 413 69 422 17 18 66 376 -1 -1
75 706 18 98 90 217 -1 -1
75 658 26 99 64 20 81 1350 -1 -1
75 405 22 870 61 28 -1 -1
75 174 6 324 28 18 4 100 25 653 6 153 76 431 -1 -1
75 115 91 60 24 871 76 993 1 576 11 412 62 40 -1 -1
75 233 63 1057 53 423 30 705 66 785 46 298 24 242 38 153 39 869 33 203 45 167 -1 -1
75 212 18 855 90 1559 -1 -1
75 171 5 28 64 442 -1 -1
75 1506 62 568 17 557 57 694 89 192 -1 -1
76 572 93 386 -1 -1
76 811 37 1199 75 129 -1 -1
76 2039 40 119 7 1074 92 732 -1 -1
76 342 97 903 27 247 79 600 -1 -1
76 312 48 344 83 1619 51 1036 0 19 75 1281 -1 -1
76 1033 22 159 77 1193 -1 -1
76 100 37 403 48 59 26 381 3 469 93 420 -1 -1
76 171 75 920 16 874 68 2 91 698 -1 -1
76 1136 55 213 38 213 16 641 49 1033 41 199 32 37 79 396 -1 -1
76 11 93 336 99 169 75 917 78 587 84 699 66 1658 94 422 -1 -1
76 193 42 115 88 143 -1 -1
76 1144 93 1177 24 65 70 107 -1 -1
76 89 16 823 6 468 7 102 17 569 30 293 95 291 -1 -1
76 813 86 323 16 936 92 1268 -1 -1
76 123 56 1729 66 51 79 1231 10 23 50 137 -1 -1
76 881 37 1355 10 1418 16 216 0 531 38 1011 -1 -1
76 923 25 130 54 762 70 110 59 372 22 929 60 293 -1 -1
76 128 68 27 84 30 -1 -1
76 48 79 896 65 639 60 447 89 287 65 486 8 539 66 522 -1 -1
76 221 21 999 8 1014 79 328 75 435 15 566 57 278 -1 -1
76 987 96 689 62 748 9 94 26 482 42 65 -1 -1
76 328 99 973 -1 -1
76 192 84 1832 77 37 29 1017 20 1666 60 745 -1 -1
76 479 25 900 38 711 24 3178 32 254 16 97 48 1294 -1 -1
76 92 23 901 11 150 18 794 68 64 48 396 34 69 5 80 32 100 -1 -1
76 74 24 68 44 40 28 2 69 413 -1 -1
76 1283 6 82 78 132 -1 -1
76 82 2 69 64 40 96 1776 -1 -1
76 141 58 615 17 193 94 411 -1 -1
76 275 40 118 80 1262 2 437 94 600 -1 -1
76 916 42 183 35 276 90 276 -1 -1
76 333 35 367 77 185 -1 -1
76 697 98 298 63 233 44 593 36 1087 74 255 -1 -1
76 134 8 11 69 2643 52 4418 67 15 58 60 99 1191 -1 -1
76 519 94 731 29 948 98 1143 -1 -1
76 13 46 232 1 562 88 1696 -1 -1
76 838 66 835 95 375 36 349 4 239 74 235 0 331 97 370 -1 -1
76 1086 67 197 42 562 39 757 59 674 56 1895 94 194 -1 -1
76 453 82 712 58 707 22 2023 36 141 17 310 84 999 -1 -1
76 1278 85 691 13 30 31 1734 28 794 4 1134 82 728 -1 -1
76 63 31 88 4 19 8 500 52 125 -1 -1
76 493 58 19 6 418 51 512 -1 -1
76 195 67 95 62 578 43 1381 3 83 92 292 -1 -1
76 1214 82 561 65 12 37 713 41 965 61 10 24 517 96 465 -1 -1
76 184 11 874 72 301 99 9 55 619 47 360 11 2115 94 1724 -1 -1
76 190 47 945 97 145 -1 -1
76 542 90 190 -1 -1
76 4 15 229 59 355 -1 -1
76 352 27 307 32 282 61 493 72 782 -1 -1
76 261 90 100 97 453 34 444 79 550 87 493 1 231 47 343 -1 -1
76 1964 51 115 15 2404 12 612 0 212 26 451 92 127 -1 -1
76 1320 18 396 52 147 18 60 54 47 49 423 69 1347 -1 -1
76 224 62 73 8 3 46 402 36 406 29 187 11 47 28 691 15 454 3 1768 29 445 -1 -1
76 870 38 36 53 346 48 552 47 389 52 570 -1 -1
76 854 44 50 50 85 11 680 1 494 53 197 -1 -1
76 799 55 738 42 1192 38 454 35 625 31 460 63 824 -1 -1
76 220 34 32 45 1392 12 137 27 1155 66 80 -1 -1
76 335 75 685 19 305 78 1167 -1 -1
76 206 97 731 36 791 94 355 -1 -1
76 235 37 41 73 214 98 97 -1 -1
76 668 48 210 33 712 42 113 85 109 -1 -1
76 32 40 1308 76 13 21 763 90 124 -1 -1
76 1166 60 485 48 212 30 641 27 1018 45 740 60 511 -1 -1
76 638 42 1315 56 282 86 758 -1 -1
76 147 37 1251 44 158 82 250 -1 -1
76 104 93 2737 14 657 86 154 -1 -1
76 660 28 387 17 175 36 306 83 976 -1 -1
76 351 30 523 63 284 85 2003 -1 -1
76 256 55 50 15 416 84 105 -1 -1
76 3 25 188 30 75 54 313 -1 -1
76 61 46 2539 60 1236 11 1125 67 229 88 219 -1 -1
76 141 4 89 47 32 96 187 -1 -1
76 510 61 1632 76 2050 61 172 68 846 97 399 -1 -1
76 124 47 12 40 2773 86 371 -1 -1
76 1133 20 413 6 414 23 591 61 261 8 503 97 701 -1 -1
76 85 23 221 9 1334 7 249 20 268 58 460 -1 -1
76 286 81 76 12 26 10 97 95 166 -1 -1
76 334 70 180 58 243 78 116 -1 -1
76 3 83 679 44 115 51 402 29 52 6 237 32 235 27 1845 17 1530 97 882 -1 -1
76 737 61 338 36 438 60 1049 -1 -1
76 105 92 589 15 1164 21 1722 80 441 38 455 34 438 81 334 -1 -1
76 13 54 611 85 769 -1 -1
76 1304 42 829 77 442 -1 -1
76 212 89 94 57 220 31 4848 27 264 53 465 82 277 -1 -1
76 1089 92 260 -1 -1
76 153 33 23 91 501 -1 -1
76 66 92 699 23 535 73 137 71 787 67 63 1 1401 38 623 85 212 -1 -1
76 233 50 1255 33 151 12 309 22 2 91 438 -1 -1
76 610 7 103 84 397 -1 -1
76 102 46 845 42 95 5 316 87 293 -1 -1
76 562 5 930 3 927 13 302 53 660 -1 -1
76 28 0 387 63 1762 96 302 -1 -1
76 74 8 236 88 201 -1 -1
76 12 1 435 35 65 17 1528 75 203 -1 -1
76 22 10 251 72 201 13 248 49 285 16 1221 3 306 13 684 0 767 30 937 -1 -1
76 644 13 112 65 1823 12 745 76 416 -1 -1
76 388 25 875 34 123 27 422 30 645 11 1504 70 78 -1 -1
76 575 86 1372 52 172 60 409 30 1060 64 1735 27 637 19 998 48 841 -1 -1
76 169 60 917 55 232 30 746 82 92 -1 -1
76 692 0 1518 31 273 57 204 64 67 80 301 -1 -1
76 782 87 201 79 279 43 411 39 318 13 841 60 50 2 700 31 1176 47 498 -1 -1
76 1369 40 746 86 1898 26 1544 80 672 71 310 77 1213 62 800 71 311 -1 -1
76 447 40 120 95 199 -1 -1
76 86 23 211 46 667 73 654 -1 -1
76 1101 38 225 75 726 -1 -1
76 1042 72 716 34 1087 14 112 48 535 -1 -1
76 1255 27 468 53 652 44 1368 68 2146 -1 -1
76 170 70 670 7 103 70 446 53 143 13 237 8 222 63 1093 -1 -1
76 2 38 1016 44 660 87 178 -1 -1
76 538 52 367 18 831 27 665 3 1134 6 504 94 122 -1 -1
76 153 1 752 5 345 37 462 59 2659 -1 -1
76 1049 7 46 49 474 30 709 21 454 18 234 73 171 -1 -1
76 397 48 854 87 508 -1 -1
76 479 62 755 52 318 87 304 -1 -1
76 1525 81 1304 35 515 53 144 39 551 32 186 7 389 70 474 79 317 -1 -1
76 41 69 165 20 69 75 1646 21 644 8 217 43 308 97 590 -1 -1
76 1407 22 2 12 102 47 1150 7 356 96 284 -1 -1
76 661 47 81 64 240 86 596 56 251 66 270 17 114 23 14 97 72 -1 -1
76 2367 8 2576 88 94 -1 -1
76 1252 55 293 68 250 61 165 59 667 63 977 77 489 -1 -1
76 171 6 169 68 35 43 803 76 858 70 307 23 352 98 701 -1 -1
76 353 63 1589 4 1125 36 390 -1 -1
76 1013 98 293 50 747 69 203 20 776 41 542 7 651 42 128 29 950 56 1095 -1 -1
76 309 99 513 21 1624 33 506 9 123 90 518 -1 -1
76 2033 99 942 97 1087 67 31 95 2 80 1788 42 275 1 272 0 112 95 189 -1 -1
76 2327 98 367 5 1407 24 784 38 339 51 512 15 962 73 393 -1 -1
76 172 92 575 83 288 11 67 97 678 62 175 38 274 23 386 56 329 70 1614 -1 -1
76 1529 75 133 66 27 81 173 -1 -1
76 297 8 155 78 77 70 26 13 2078 33 86 43 1443 -1 -1
76 502 48 1471 2 89 7 293 10 195 38 1232 15 867 58 1143 -1 -1
76 869 67 50 31 465 5 1557 76 904 -1 -1
76 9 64 361 55 144 19 474 73 154 -1 -1
76 338 43 2182 45 453 99 184 -1 -1
76 201 65 354 73 698 57 1185 29 224 3 859 63 254 -1 -1
76 95 59 624 46 84 14 60 74 3568 -1 -1
76 498 3 746 27 6 -1 -1
76 1134 24 1255 81 1358 -1 -1
76 819 87 580 22 430 33 224 71 253 -1 -1
76 489 32 2196 28 351 13 295 51 2380 54 1580 8 46 70 67 -1 -1
76 94 10 489 43 70 1 229 26 1761 14 787 90 219 -1 -1
76 773 68 46 36 706 22 132 90 124 45 131 55 1588 18 770 12 35 66 901 -1 -1
76 1057 33 692 40 2979 79 1136 -1 -1
76 93 43 580 3 119 41 271 -1 -1
76 1628 42 7 89 1515 -1 -1
76 1940 68 579 70 883 43 456 55 398 52 828 20 1314 83 1200 -1 -1
76 615 23 1382 9 1422 12 141 42 271 -1 -1
76 188 65 1649 11 101 51 601 37 563 2 1367 95 1502 -1 -1
76 1008 92 549 65 319 64 508 29 906 4 656 10 31 19 608 98 671 -1 -1
76 419 54 87 6 1048 34 131 58 113 -1 -1
76 857 98 616 68 1330 64 58 44 264 12 47 36 212 97 66 -1 -1
76 1718 84 714 4 510 84 991 -1 -1
76 87 0 293 13 683 54 1768 52 126 24 1325 90 457 -1 -1
76 617 17 15 67 254 93 478 -1 -1
76 204 64 125 40 118 81 719 -1 -1
76 810 18 15 75 376 46 389 69 23 58 796 78 387 -1 -1
76 212 70 86 29 242 89 315 -1 -1
76 1258 29 342 39 422 49 50 6 572 32 1002 63 161 -1 -1
76 637 54 433 70 225 22 95 40 2246 87 276 -1 -1
76 790 41 328 66 405 21 414 13 750 58 696 -1 -1
76 352 31 255 43 1722 25 1320 12 287 90 431 -1 -1
76 90 35 583 23 410 47 1334 94 158 -1 -1
76 297 48 192 33 277 62 393 20 620 54 3301 27 322 73 219 -1 -1
76 251 39 39 65 204 11 1673 43 169 15 697 22 1507 44 412 -1 -1
76 284 72 627 52 211 6 668 80 558 -1 -1
76 488 65 1119 5 633 82 1352 -1 -1
76 1050 82 904 79 2474 95 109 2 750 36 36 -1 -1
76 399 96 503 69 1855 21 196 75 609 -1 -1
76 538 0 1288 79 55 84 537 -1 -1
76 1421 79 1819 83 307 -1 -1
76 957 61 705 57 1108 88 1550 -1 -1
76 985 91 49 83 2014 69 285 46 198 66 261 20 204 86 757 -1 -1
76 905 51 182 72 1227 39 437 30 148 39 236 64 912 -1 -1
76 969 83 22 10 387 33 504 37 742 1 1491 22 352 37 37 93 44 -1 -1
76 316 88 1777 -1 -1
76 330 40 242 47 789 37 1358 31 390 44 311 -1 -1
76 920 66 471 29 309 74 327 61 469 29 127 42 581 59 321 -1 -1
76 1064 53 5 84 498 -1 -1
76 806 97 579 84 3938 49 611 7 383 23 853 14 342 61 607 -1 -1
76 422 2 3134 18 111 79 2743 -1 -1
76 1320 38 1332 46 260 30 1309 37 432 21 149 20 233 93 142 -1 -1
76 320 20 220 74 458 -1 -1
76 127 47 653 42 1188 9 563 19 274 49 310 -1 -1
76 81 39 157 88 1360 -1 -1
76 206 28 9 99 1041 -1 -1
76 1757 43 1206 92 1527 -1 -1
76 994 89 1291 17 196 32 421 81 266 -1 -1
76 414 96 810 36 292 27 20 32 1673 1 83 83 1329 -1 -1
76 793 29 1614 28 248 17 1060 52 457 -1 -1
76 233 84 610 12 741 66 1111 37 335 64 91 -1 -1
76 98 26 618 85 233 68 618 58 571 97 284 -1 -1
76 179 10 287 18 191 66 646 -1 -1
76 51 36 551 97 14 -1 -1
76 2199 75 1851 41 6 99 396 -1 -1
76 1491 62 268 7 906 90 489 -1 -1
76 172 6 2518 29 2879 -1 -1
76 1160 56 373 54 545 35 147 46 171 33 196 28 1169 33 682 75 3457 -1 -1
76 1370 81 16 0 211 25 117 56 726 6 2923 40 862 88 284 -1 -1
76 267 98 43 32 659 6 278 7 33 24 664 16 141 4 1452 18 312 16 124 40 646 -1 -1
76 2248 75 499 48 1595 93 954 -1 -1
76 442 35 610 68 244 -1 -1
76 52 92 215 86 620 54 100 90 524 -1 -1
76 432 32 951 40 999 62 1390 -1 -1
76 606 38 414 34 223 94 201 -1 -1
76 77 4 645 44 1744 92 154 -1 -1
76 655 93 567 99 418 -1 -1
76 185 83 293 26 1239 68 791 -1 -1
76 114 15 1141 89 104 -1 -1
76 457 23 725 30 332 81 226 -1 -1
76 441 22 851 34 364 15 554 4 12 65 512 -1 -1
76 1058 57 893 12 299 30 55 15 276 63 208 -1 -1
76 282 41 318 31 210 93 300 -1 -1
76 127 85 34 70 175 54 35 60 315 67 434 72 348 -1 -1
76 562 56 664 35 308 19 156 53 908 7 2888 84 384 -1 -1
76 151 92 660 -1 -1
76 156 52 554 33 1885 10 1653 56 889 42 35 13 1013 40 445 -1 -1
76 159 67 1805 54 538 94 431 -1 -1
76 98 80 244 -1 -1
76 1142 17 1177 0 23 17 737 82 437 -1 -1
76 625 88 563 19 657 28 861 18 747 60 307 -1 -1
76 78 48 187 44 945 91 702 -1 -1
76 533 82 1739 6 1130 59 54 -1 -1
76 31 3 602 50 409 58 1498 13 137 3 181 73 98 -1 -1
76 629 70 639 10 1332 30 222 89 5 -1 -1
76 474 36 458 40 569 92 148 -1 -1
76 1332 78 41 56 423 50 1268 91 902 -1 -1
77 74 33 158 72 899 -1 -1
77 1275 68 173 24 993 13 175 1 302 65 130 -1 -1
77 388 92 1192 46 1041 97 413 -1 -1
77 208 33 195 61 342 92 1459 -1 -1
77 638 24 254 4 135 10 782 50 628 59 400 -1 -1
77 298 9 55 52 904 41 212 38 5 49 1371 -1 -1
77 119 0 1139 50 1021 -1 -1
77 68 57 779 68 196 77 700 96 32 53 324 97 2594 -1 -1
77 291 57 129 38 271 55 635 19 5 52 168 -1 -1
77 903 2 736 8 55 99 230 -1 -1
77 1067 11 1170 41 1140 4 81 85 1317 -1 -1
77 345 72 241 43 54 71 11 6 1053 17 281 60 1845 -1 -1
77 137 48 164 79 290 -1 -1
77 589 29 1442 67 268 53 6 74 268 -1 -1
77 1051 45 34 62 8 18 9 27 427 51 115 -1 -1
77 46 73 1118 25 57 48 1516 -1 -1
77 2055 42 605 54 478 45 62 29 157 25 552 42 458 62 1019 -1 -1
77 946 73 186 4 95 1 232 56 1723 -1 -1
77 1094 22 778 34 547 12 57 93 622 -1 -1
77 79 80 1377 44 893 45 1 17 319 5 1326 43 386 -1 -1
77 2587 25 100 4 2201 87 471 -1 -1
77 588 0 895 26 84 91 1969 -1 -1
77 775 2 1442 21 9 48 241 -1 -1
77 943 31 1501 0 336 42 582 15 1348 1 557 20 33 64 186 -1 -1
77 119 66 174 42 614 74 266 -1 -1
77 630 39 1366 16 1475 8 519 51 319 -1 -1
77 61 48 277 96 813 28 609 47 4068 44 395 31 768 13 334 91 120 -1 -1
77 233 15 1530 46 544 53 742 36 56 19 1710 41 48 43 656 7 543 27 138 13 454 92 2500 -1 -1
77 615 23 631 14 215 9 36 53 1946 -1 -1
77 165 5 226 47 760 68 1186 55 1345 73 97 -1 -1
77 687 29 413 28 233 78 158 -1 -1
77 115 61 517 50 106 92 396 72 851 9 669 39 888 63 41 85 123 -1 -1
77 9 29 1042 22 930 19 583 68 606 -1 -1
77 533 54 389 95 2335 91 329 98 1242 -1 -1
77 302 52 767 38 1760 39 495 30 447 66 425 -1 -1
77 70 94 905 16 1637 56 402 14 602 27 575 58 590 85 870 -1 -1
77 162 85 2272 92 639 60 419 9 714 46 191 18 1352 44 1192 -1 -1
77 70 91 209 72 214 73 328 67 194 82 676 -1 -1
77 69 88 339 83 527 62 735 51 178 10 234 12 120 80 45 -1 -1
77 1008 2 1179 10 44 24 86 44 378 79 2682 -1 -1
77 598 66 691 70 83 2 178 39 402 76 164 -1 -1
77 1554 93 125 61 26 48 205 82 1449 31 153 42 1057 22 1752 40 8 96 334 -1 -1
77 2315 69 982 92 336 54 220 15 12 53 1832 67 832 -1 -1
77 80 68 1226 80 361 32 956 15 624 73 262 18 1397 54 42 52 1106 50 46 57 273 -1 -1
77 115 54 2777 99 391 -1 -1
77 2342 93 902 49 1434 5 321 15 377 89 569 -1 -1
77 868 19 1375 25 9 60 140 70 446 31 194 20 171 13 1754 98 590 -1 -1
77 649 39 512 58 398 92 473 -1 -1
77 78 69 276 60 274 35 1341 17 582 93 474 -1 -1
77 444 91 392 71 14 48 540 1 321 3 65 29 773 23 437 59 985 -1 -1
77 88 45 2515 5 92 11 1680 85 702 -1 -1
77 257 7 310 60 122 99 1304 -1 -1
77 2590 12 12 89 148 -1 -1
77 940 64 521 28 933 54 336 77 431 -1 -1
77 440 75 429 18 920 75 23 -1 -1
77 1203 47 329 71 273 47 1393 74 127 -1 -1
77 651 44 238 65 587 98 960 87 292 35 1057 59 958 11 217 47 4014 75 649 -1 -1
77 694 86 206 87 375 66 516 84 211 44 487 48 856 84 1080 -1 -1
77 142 18 15 81 235 44 683 67 120 42 353 5 243 99 940 -1 -1
77 67 62 64 41 643 82 318 -1 -1
77 144 56 1355 42 149 5 364 59 58 -1 -1
77 298 74 733 51 213 87 2345 22 548 86 152 -1 -1
77 1173 15 281 38 1316 65 310 66 1236 87 133 -1 -1
77 518 0 47 18 221 47 68 -1 -1
77 1855 98 94 59 1489 83 369 -1 -1
77 92 63 2291 33 107 32 697 57 367 39 1108 48 159 44 938 56 83 -1 -1
77 1843 83 2368 47 2363 79 414 36 369 1 88 58 360 -1 -1
77 216 31 275 63 755 4 89 91 385 -1 -1
77 682 58 48 32 477 11 381 84 8 -1 -1
77 864 47 104 10 1429 84 313 82 211 81 397 88 190 -1 -1
77 466 42 344 89 884 78 23 32 149 50 24 41 354 80 961 -1 -1
77 948 76 1061 71 913 50 196 84 478 -1 -1
77 222 65 63 60 41 19 18 43 3151 15 800 91 512 -1 -1
77 428 45 228 64 1360 34 284 29 286 18 597 22 186 99 943 -1 -1
77 685 54 351 0 1229 33 1797 50 686 51 508 45 355 43 71 33 867 10 90 66 707 -1 -1
77 1 93 1100 78 1451 15 599 4 1118 1 24 87 76 -1 -1
77 275 72 608 63 609 64 279 4 266 51 1689 -1 -1
77 424 88 170 58 2363 8 239 86 441 -1 -1
77 80 8 1193 55 74 -1 -1
77 931 3 1333 55 380 92 462 -1 -1
77 84 34 46 68 396 2 147 55 533 -1 -1
77 298 14 429 22 175 5 377 12 1444 85 331 -1 -1
77 302 76 742 65 1029 8 267 24 2437 31 629 91 47 -1 -1
77 377 90 300 2 210 41 181 69 273 -1 -1
77 415 36 180 73 709 26 230 94 520 -1 -1
77 748 60 2405 17 142 49 418 53 405 -1 -1
77 827 47 213 35 108 27 2345 44 344 72 293 -1 -1
77 845 30 2150 34 591 83 527 -1 -1
77 498 91 1616 58 969 20 203 90 141 -1 -1
77 24 89 1080 9 323 48 1740 49 760 96 272 -1 -1
77 191 30 699 40 324 42 256 17 486 46 1016 -1 -1
77 836 85 625 81 1572 46 176 24 2512 1 1219 38 234 84 260 -1 -1
77 311 86 348 70 222 55 731 52 109 30 577 53 78 -1 -1
77 467 32 696 42 563 52 12 -1 -1
77 777 32 308 26 463 41 395 -1 -1
77 15 36 370 50 284 33 576 4 588 63 777 -1 -1
77 572 6 184 65 824 -1 -1
77 61 45 2 30 26 10 520 39 65 -1 -1
77 31 32 2234 10 585 27 388 78 1043 -1 -1
77 779 36 402 3 72 70 432 -1 -1
77 1970 71 151 22 57 53 3309 4 277 39 1069 87 169 -1 -1
77 788 73 90 22 368 30 188 76 1100 -1 -1
77 22 30 514 25 2258 45 323 68 984 6 77 36 200 50 581 -1 -1
77 146 52 201 40 66 19 460 47 121 -1 -1
77 408 40 287 17 1255 35 218 48 153 41 14 42 60 5 141 57 557 -1 -1
77 4 51 113 3 456 33 518 21 145 80 389 -1 -1
77 1238 33 1386 11 1080 66 2055 88 116 79 159 11 84 38 24 14 733 95 2457 -1 -1
77 702 42 1295 16 221 70 470 -1 -1
77 2063 51 960 26 416 7 851 16 184 37 119 -1 -1
77 1507 96 1271 97 31 33 370 52 595 1 438 72 185 -1 -1
77 24 68 690 13 32 43 919 -1 -1
77 75 95 320 22 652 46 235 1 1323 57 2174 -1 -1
77 906 46 221 30 347 70 675 -1 -1
77 252 42 52 77 1342 75 982 87 2735 -1 -1
77 116 51 1571 34 1059 83 762 -1 -1
77 4 38 334 23 171 90 3461 -1 -1
77 1081 50 482 73 892 77 145 87 1258 -1 -1
77 205 49 1361 60 754 48 410 29 362 2 256 57 42 -1 -1
77 1433 4 239 80 285 30 449 47 1222 83 1407 -1 -1
77 1275 67 19 25 715 38 569 11 225 24 9 59 45 -1 -1
77 24 14 160 24 870 50 168 -1 -1
77 557 5 468 60 1043 -1 -1
77 260 29 702 65 267 -1 -1
77 114 68 15 77 86 -1 -1
77 999 83 48 26 1239 25 72 11 501 95 520 -1 -1
77 1142 99 1233 45 48 90 561 37 155 9 88 60 961 -1 -1
77 291 33 1803 95 123 -1 -1
77 299 23 233 77 623 -1 -1
77 1578 27 928 17 600 37 471 6 633 69 851 -1 -1
77 263 37 417 58 298 43 488 87 306 -1 -1
77 842 46 78 83 82 69 654 39 1559 5 156 69 37 -1 -1
77 1082 34 39 37 2726 82 192 -1 -1
77 1867 89 619 11 234 34 406 18 65 56 716 -1 -1
77 103 58 299 91 167 -1 -1
77 85 27 822 26 666 99 496 -1 -1
77 203 58 519 1 786 89 723 -1 -1
77 447 98 1258 8 169 11 931 85 649 -1 -1
77 433 99 2221 -1 -1
77 28 15 237 37 485 53 151 43 673 52 484 12 197 52 648 -1 -1
77 392 54 4 97 104 81 728 93 433 92 329 13 259 1 35 40 567 -1 -1
77 162 82 504 13 334 53 218 37 336 56 49 -1 -1
77 179 53 1060 1 765 85 316 -1 -1
77 1236 90 1402 98 2248 48 104 94 2997 -1 -1
77 332 72 319 84 517 58 48 18 74 42 898 -1 -1
77 97 26 329 19 889 10 607 43 10 70 431 -1 -1
77 93 81 1063 91 1375 3 26 69 255 -1 -1
77 92 92 166 90 292 69 899 65 31 1 629 63 502 76 236 -1 -1
77 1282 40 147 59 98 64 203 46 613 45 45 55 266 -1 -1
77 589 68 1281 16 646 59 2149 66 1468 -1 -1
77 1237 23 104 63 883 87 174 -1 -1
77 920 69 266 64 1678 8 1020 57 386 -1 -1
77 120 81 65 37 22 22 251 90 230 -1 -1
77 230 31 140 20 8 58 80 -1 -1
77 629 97 383 17 2025 89 500 62 906 6 570 34 980 65 900 0 315 94 586 -1 -1
77 441 16 668 66 388 -1 -1
77 416 66 32 18 649 4 1587 99 443 -1 -1
77 14 12 312 77 354 -1 -1
77 20 74 1077 95 767 25 745 54 1935 49 890 82 1116 -1 -1
77 385 4 509 76 1483 20 325 29 2932 38 1436 19 1040 77 639 -1 -1
77 1109 94 181 -1 -1
77 238 40 862 70 1426 -1 -1
77 378 43 56 20 1984 16 45 75 365 -1 -1
77 249 7 596 93 332 -1 -1
77 2137 53 132 2 307 25 194 3 190 45 92 -1 -1
77 57 74 182 11 140 17 1540 22 534 -1 -1
77 2285 31 453 96 531 -1 -1
77 742 71 260 61 215 48 331 57 415 34 217 61 2875 -1 -1
77 374 62 1373 74 1014 -1 -1
77 41 46 497 20 702 17 28 67 358 54 584 82 84 -1 -1
77 837 90 1172 83 46 3 193 74 268 -1 -1
77 1350 84 167 36 216 6 201 96 733 -1 -1
77 924 12 303 51 372 3 29 28 1649 25 400 6 395 25 611 34 80 -1 -1
77 1852 33 224 44 201 22 209 94 303 -1 -1
77 10 8 496 93 221 -1 -1
77 1389 49 561 1 453 56 823 6 162 25 167 32 70 -1 -1
77 526 60 1290 38 98 55 247 58 252 88 603 -1 -1
77 70 83 1116 12 465 26 628 18 700 50 1216 -1 -1
77 266 30 53 10 5 53 489 41 308 66 176 -1 -1
77 1539 17 828 27 2054 96 178 -1 -1
77 317 98 421 51 22 69 747 16 716 79 34 -1 -1
77 136 69 345 7 236 9 83 0 117 67 716 -1 -1
77 526 24 520 67 558 11 240 74 336 33 1206 22 201 5 202 84 372 -1 -1
77 183 18 823 95 200 -1 -1
77 1654 9 1056 68 260 -1 -1
77 926 21 917 16 51 49 122 -1 -1
77 1061 93 562 85 247 86 560 10 660 44 299 91 528 -1 -1
77 232 6 213 54 459 38 189 30 48 24 1418 33 698 38 135 -1 -1
77 722 95 1555 -1 -1
77 405 28 326 26 327 30 1188 -1 -1
77 3699 39 524 46 218 87 52 -1 -1
77 726 93 486 94 200 6 422 77 1132 -1 -1
77 66 67 510 49 501 54 514 87 2031 -1 -1
77 513 69 262 10 136 85 926 -1 -1
77 1549 53 158 97 473 -1 -1
77 479 24 62 61 419 -1 -1
77 212 89 692 -1 -1
77 106 47 13 30 517 39 667 81 135 -1 -1
78 50 52 554 15 633 40 230 72 3326 -1 -1
78 359 12 233 1 184 52 731 -1 -1
78 458 84 317 63 1113 95 1084 -1 -1
78 132 75 50 73 2155 40 509 90 1191 -1 -1
78 4 49 997 51 186 50 969 87 1118 -1 -1
78 546 43 2270 77 74 73 20 65 1094 33 1143 6 113 7 225 14 271 45 829 -1 -1
78 2184 17 401 56 762 7 529 84 416 -1 -1
78 715 56 336 17 548 66 1405 -1 -1
78 814 74 483 11 1068 54 432 89 691 -1 -1
78 1135 15 44 61 245 89 1050 -1 -1
78 460 6 534 56 87 33 727 40 741 82 378 -1 -1
78 1178 84 1136 3 291 54 345 72 604 -1 -1
78 933 77 234 51 425 37 1100 52 839 59 249 26 542 43 66 63 177 -1 -1
78 445 28 1072 10 414 33 417 84 520 -1 -1
78 411 21 479 29 302 87 46 -1 -1
78 92 47 466 62 299 12 352 29 757 46 551 5 555 30 970 48 749 -1 -1
78 2274 91 71 51 626 4 472 81 150 -1 -1
78 337 21 631 9 1029 83 224 -1 -1
78 558 94 1128 95 1512 41 1700 14 763 15 614 39 594 -1 -1
78 131 98 283 84 1665 88 479 92 414 6 704 44 712 -1 -1
78 128 26 1720 18 114 72 40 -1 -1
78 763 24 921 18 1083 89 164 -1 -1
78 76 15 135 50 241 31 1375 7 1286 24 2092 6 521 14 201 90 1249 -1 -1
78 182 96 1609 69 128 16 412 64 517 49 73 85 122 -1 -1
78 308 13 247 34 515 93 398 -1 -1
78 2176 6 824 89 682 -1 -1
78 519 39 950 1 10 58 1690 50 678 60 185 65 293 77 429 -1 -1
78 508 3 350 58 261 84 1616 -1 -1
78 407 7 1223 64 518 75 162 12 681 34 35 7 441 10 539 30 386 52 24 -1 -1
78 344 3 916 86 315 -1 -1
78 1907 41 994 62 2315 69 298 31 192 63 621 -1 -1
78 2081 18 945 70 42 -1 -1
78 41 31 82 72 237 -1 -1
78 537 80 136 98 67 13 126 27 937 7 152 26 258 82 123 -1 -1
78 697 14 464 18 904 46 307 53 157 96 432 -1 -1
78 510 96 486 42 540 69 338 -1 -1
78 668 2 853 66 640 -1 -1
78 20 38 1315 79 326 91 252 -1 -1
78 821 10 497 95 1136 -1 -1
78 324 33 2542 18 734 58 164 51 911 0 1528 70 307 -1 -1
78 274 65 920 92 461 29 79 48 206 32 1359 54 359 85 244 -1 -1
78 711 26 926 29 644 98 147 -1 -1
78 467 86 1024 35 449 92 2067 -1 -1
78 26 26 300 13 1593 75 95 -1 -1
78 823 92 222 84 407 75 99 3 60 52 36 42 716 84 49 -1 -1
78 952 64 745 14 18 75 487 -1 -1
78 469 26 1040 63 874 25 754 43 435 67 126 -1 -1
78 366 38 1356 96 1850 -1 -1
78 455 96 1057 74 655 99 2374 76 687 26 629 1 306 9 808 1 607 98 17 -1 -1
78 628 21 335 25 459 31 899 3 41 36 128 73 91 -1 -1
78 649 20 1033 63 1065 70 536 84 486 -1 -1
78 871 65 12 91 851 78 210 95 1937 -1 -1
78 786 89 998 86 476 62 186 15 103 40 272 5 128 21 338 61 908 -1 -1
78 276 81 450 46 25 35 57 36 1683 96 314 -1 -1
78 1153 51 226 33 358 72 2220 -1 -1
78 170 98 678 18 569 33 77 71 31 -1 -1
78 694 40 818 86 510 48 916 64 1168 76 554 -1 -1
78 51 40 1804 7 36 84 674 21 3 49 2246 48 295 74 762 -1 -1
78 481 66 18 62 1040 96 90 -1 -1
78 1646 69 486 48 929 49 445 29 711 49 140 -1 -1
78 757 71 576 31 297 46 594 49 56 79 153 -1 -1
78 759 31 588 34 124 52 2 70 212 75 1339 -1 -1
78 196 35 115 30 10 28 277 51 963 53 923 96 26 -1 -1
78 492 16 640 10 303 39 50 -1 -1
78 36 30 159 72 1253 -1 -1
78 618 52 1394 62 1460 97 48 59 1002 40 23 58 452 1 217 81 144 -1 -1
78 130 38 710 9 346 1 709 33 403 41 202 -1 -1
78 814 56 731 0 63 19 104 6 514 30 152 -1 -1
78 669 97 335 -1 -1
78 256 54 339 40 1369 31 865 35 1461 4 430 33 210 -1 -1
78 451 61 841 8 149 89 990 -1 -1
78 1427 97 379 30 767 43 249 81 780 -1 -1
78 35 43 285 15 1292 97 844 -1 -1
78 571 26 155 54 369 70 66 97 488 -1 -1
78 248 12 589 2 19 74 902 -1 -1
78 390 56 200 16 88 15 4 68 37 -1 -1
78 719 41 965 92 276 -1 -1
78 68 0 905 57 216 29 396 62 19 -1 -1
78 227 51 202 6 647 81 14 -1 -1
78 146 62 1565 10 123 98 1220 -1 -1
78 764 63 737 1 26 6 1035 68 1015 -1 -1
78 9 34 326 55 128 13 339 24 451 82 76 -1 -1
78 872 33 831 52 122 -1 -1
78 439 13 117 18 271 48 343 14 50 90 657 -1 -1
78 8 91 137 -1 -1
78 749 98 565 17 57 47 1089 90 182 -1 -1
78 765 20 10 42 14 35 317 94 510 -1 -1
78 1442 47 24 4 670 99 97 -1 -1
78 119 90 1587 60 56 63 945 5 89 94 115 -1 -1
78 43 61 48 49 675 7 680 59 28 -1 -1
78 356 83 1965 87 52 30 837 33 309 11 424 86 370 -1 -1
78 70 69 400 27 3129 62 569 31 261 59 52 -1 -1
78 150 96 454 93 69 27 151 95 282 -1 -1
78 1827 30 504 68 744 -1 -1
78 74 8 1142 47 326 0 269 80 1318 -1 -1
78 287 20 372 89 224 88 177 73 312 74 1129 95 879 -1 -1
78 372 85 107 55 995 52 263 12 619 60 222 57 345 35 779 47 1380 24 396 9 128 40 640 -1 -1
78 123 66 441 11 209 59 14 15 1292 41 269 43 22 73 340 -1 -1
78 98 22 35 26 120 9 137 96 327 -1 -1
78 1684 94 278 52 154 5 178 3 737 35 199 5 51 15 75 85 773 -1 -1
78 152 41 336 15 729 99 547 -1 -1
78 369 88 65 99 97 76 1404 71 693 55 444 78 314 -1 -1
78 237 72 214 17 464 91 388 -1 -1
78 634 92 958 98 804 15 645 90 402 -1 -1
78 594 54 794 13 1283 57 398 -1 -1
78 288 74 622 4 363 76 233 81 908 35 68 50 627 96 1141 -1 -1
78 1027 63 149 88 385 86 1253 58 14 43 11 82 101 -1 -1
78 3 82 131 2 476 50 1262 42 36 75 167 -1 -1
78 387 0 748 37 183 47 856 22 258 29 380 11 2409 57 72 -1 -1
78 180 28 1566 62 427 -1 -1
78 1008 70 112 30 1160 43 37 74 858 -1 -1
78 198 81 162 24 1747 61 1 0 727 55 1375 -1 -1
78 87 46 1860 19 874 86 589 -1 -1
78 1997 89 254 67 954 80 129 31 342 44 196 6 278 76 404 -1 -1
78 261 32 240 69 609 30 64 85 180 -1 -1
78 2630 69 691 99 919 31 300 66 700 35 294 20 532 24 343 21 326 38 314 -1 -1
78 593 14 487 57 44 98 167 -1 -1
78 53 72 1260 95 356 31 534 98 1222 -1 -1
78 1611 45 128 74 111 31 58 73 2820 -1 -1
78 666 59 720 46 715 89 926 -1 -1
78 113 30 844 57 98 35 585 6 278 0 1191 58 934 -1 -1
78 969 14 742 99 671 -1 -1
78 251 51 201 46 85 98 1974 -1 -1
78 461 17 110 35 215 63 1263 79 894 -1 -1
78 517 30 19 39 681 76 111 -1 -1
78 1494 80 65 81 678 52 234 55 1976 41 3264 53 200 -1 -1
78 1647 53 665 28 372 45 132 47 785 14 953 17 438 73 246 -1 -1
78 83 46 631 89 28 -1 -1
78 1642 39 225 62 53 -1 -1
78 247 28 651 72 1378 -1 -1
78 396 14 1746 25 849 49 262 62 483 -1 -1
78 310 36 379 15 515 81 2247 -1 -1
78 38 2 188 24 391 33 47 0 583 2 694 44 837 63 855 -1 -1
78 523 62 1415 64 223 74 1817 96 907 -1 -1
78 4 68 588 75 135 60 1323 15 303 28 503 47 235 -1 -1
78 350 46 529 50 393 79 144 -1 -1
78 697 90 149 68 651 0 717 79 690 -1 -1
78 1746 14 381 21 571 25 395 11 1168 72 210 -1 -1
78 1438 74 209 1 1428 18 317 28 723 70 734 -1 -1
78 693 49 166 73 379 -1 -1
78 217 70 458 53 563 26 284 62 633 -1 -1
78 170 1 578 31 37 23 98 6 500 26 150 -1 -1
78 855 48 553 65 434 74 635 81 666 7 677 99 859 -1 -1
78 131 9 885 68 345 71 143 83 47 -1 -1
78 526 42 353 88 34 -1 -1
78 1170 38 1139 93 302 -1 -1
78 855 5 86 48 337 96 197 -1 -1
78 331 61 152 37 1986 65 188 34 664 93 3327 -1 -1
78 548 18 496 31 215 64 557 -1 -1
78 507 51 67 73 645 -1 -1
78 874 36 184 45 255 2 140 1 100 98 41 -1 -1
78 22 91 60 17 188 27 805 57 1335 -1 -1
78 742 86 56 73 256 75 978 27 134 81 152 -1 -1
78 272 79 49 34 1137 21 640 60 28 -1 -1
78 389 76 463 89 1252 53 24 6 739 13 440 12 203 81 1695 -1 -1
78 2333 31 478 63 335 29 4 25 1293 10 1048 82 540 -1 -1
78 178 38 5 95 514 -1 -1
78 16 13 352 66 781 58 1875 94 73 -1 -1
78 183 57 1572 35 458 22 382 3 273 21 481 33 467 23 330 4 383 40 63 -1 -1
78 489 80 779 81 597 38 486 49 182 24 964 18 372 63 1084 -1 -1
78 367 69 955 47 1437 99 1401 -1 -1
78 1819 53 83 14 171 29 570 4 365 34 703 81 2532 -1 -1
78 189 90 2003 46 183 90 213 -1 -1
78 80 65 269 91 27 -1 -1
78 1639 99 109 48 387 55 105 11 99 66 688 -1 -1
78 688 4 1472 61 3464 44 538 82 7 -1 -1
78 175 56 199 34 17 71 49 97 282 -1 -1
78 2 5 23 66 1094 67 117 86 625 -1 -1
78 750 93 852 23 664 8 384 54 202 -1 -1
78 1349 56 329 92 539 18 2461 44 2168 88 183 -1 -1
78 54 61 2029 41 42 42 206 26 573 73 164 -1 -1
78 6 11 52 88 763 -1 -1
78 72 1 348 61 276 74 295 78 241 -1 -1
78 391 6 467 53 193 75 107 -1 -1
78 437 88 149 98 118 -1 -1
78 10 58 1509 24 504 36 19 -1 -1
78 2101 40 1132 93 635 -1 -1
78 271 39 1081 77 391 53 13 41 1045 43 67 63 313 -1 -1
78 102 37 730 50 264 78 717 -1 -1
78 1954 27 623 67 48 7 240 59 6 14 892 71 485 -1 -1
78 1268 90 558 -1 -1
78 484 93 811 -1 -1
78 194 99 8 -1 -1
78 1896 44 796 43 361 21 1872 52 836 -1 -1
78 35 80 219 83 242 75 2199 99 72 -1 -1
78 577 21 2668 10 128 8 642 89 177 -1 -1
78 86 61 333 12 138 91 2159 -1 -1
78 287 9 622 64 146 90 212 -1 -1
78 23 85 339 44 215 45 1024 64 448 9 956 85 2601 -1 -1
78 42 35 542 66 972 88 104 -1 -1
78 840 1 205 85 336 -1 -1
78 400 19 1590 18 16 84 1236 -1 -1
78 50 42 301 63 206 46 465 45 947 15 291 45 129 25 275 45 900 -1 -1
78 1468 56 101 15 757 68 650 -1 -1
78 440 21 882 28 205 48 853 -1 -1
78 82 82 355 91 137 -1 -1
78 470 63 1494 41 420 92 939 -1 -1
78 393 83 915 64 417 25 593 63 107 46 263 72 1564 -1 -1
78 669 22 1307 82 456 -1 -1
78 125 95 30 84 790 10 792 43 2156 54 225 65 377 67 911 94 288 -1 -1
78 1441 18 172 7 1364 0 145 79 1436 -1 -1
78 475 59 549 50 526 83 352 -1 -1
78 236 56 634 38 1327 94 132 -1 -1
78 740 47 412 98 590 39 51 3 236 35 362 16 463 93 684 -1 -1
78 395 39 1175 84 254 40 1341 2 810 14 454 64 765 -1 -1
78 83 13 897 99 175 -1 -1
78 1669 7 298 75 486 -1 -1
78 166 82 1715 49 582 28 282 83 1334 -1 -1
78 1495 95 1369 -1 -1
78 171 76 293 58 871 51 20 52 80 63 900 18 1314 13 285 93 287 -1 -1
78 752 15 810 78 334 86 547 -1 -1
78 1008 1 517 65 626 63 33 61 186 60 562 7 177 18 337 54 734 -1 -1
79 701 46 1169 70 206 2 781 27 285 39 900 -1 -1
79 598 94 1290 28 2544 72 27 93 651 32 288 37 326 69 1393 12 342 80 45 -1 -1
79 71 26 282 2 596 84 42 -1 -1
79 19 46 556 3 2271 81 911 72 2590 32 113 96 366 -1 -1
79 160 67 271 7 980 86 42 -1 -1
79 20 27 400 92 1004 -1 -1
79 601 13 1324 86 164 -1 -1
79 846 15 309 25 782 27 373 2 72 95 229 -1 -1
79 1133 4 467 37 250 52 467 -1 -1
79 328 47 479 16 388 33 2133 30 1876 40 739 99 207 -1 -1
79 869 90 320 96 140 70 266 10 1767 15 67 2 2 13 415 7 255 18 1159 94 877 -1 -1
79 36 16 377 10 582 52 381 80 261 -1 -1
79 2400 67 171 70 492 19 169 86 185 -1 -1
79 1821 76 371 61 411 35 1356 43 14 21 77 80 1547 -1 -1
79 1128 58 280 79 1759 97 634 -1 -1
79 3101 80 1055 4 62 73 1529 -1 -1
79 1381 76 123 97 436 93 202 5 418 87 673 -1 -1
79 325 82 17 32 295 13 406 57 148 -1 -1
79 339 95 84 94 1868 28 95 16 45 43 26 18 831 82 1025 -1 -1
79 2238 88 1632 59 528 5 497 10 501 38 617 -1 -1
79 388 75 71 46 173 73 385 99 385 51 2074 59 572 48 319 53 2144 -1 -1
79 479 78 314 49 28 79 646 -1 -1
79 844 12 226 34 300 53 853 -1 -1
79 1379 51 107 68 163 82 833 -1 -1
79 648 96 116 47 687 39 537 89 1590 -1 -1
79 3283 31 464 60 2165 34 725 84 106 -1 -1
79 195 70 1331 85 44 -1 -1
79 135 80 227 35 380 61 128 82 1464 -1 -1
79 350 53 469 20 432 11 293 19 135 63 449 -1 -1
79 189 42 437 51 60 7 2050 42 505 5 861 52 1096 -1 -1
79 948 62 335 19 104 47 340 70 799 -1 -1
79 386 24 224 46 168 19 977 58 64 -1 -1
79 657 56 213 81 1857 33 962 49 894 71 1503 6 118 43 35 5 730 36 652 46 663 50 75 -1 -1
79 1396 48 140 59 95 22 65 28 3002 44 871 -1 -1
79 18 82 774 44 1055 47 10 41 439 67 93 -1 -1
79 73 59 205 85 840 -1 -1
79 1435 13 402 27 1901 2 688 94 508 -1 -1
79 1375 75 2148 2 125 15 203 62 264 33 499 14 44 56 65 67 321 -1 -1
79 978 24 2149 61 163 -1 -1
79 1426 46 23 37 905 50 282 23 2048 61 721 -1 -1
79 1168 85 380 37 439 53 363 46 491 86 1028 -1 -1
79 878 72 194 5 438 4 1063 48 58 24 356 11 634 28 678 -1 -1
79 583 94 45 31 211 11 396 35 615 56 1607 -1 -1
79 1705 12 21 37 377 85 102 -1 -1
79 14 12 902 85 480 59 3 94 579 -1 -1
79 1395 91 551 -1 -1
79 969 86 1370 35 196 44 352 58 893 80 2411 -1 -1
79 562 35 226 54 1166 -1 -1
79 380 71 86 91 1003 0 128 55 242 95 380 -1 -1
79 184 53 117 93 20 -1 -1
79 65 64 529 16 675 98 445 26 44 76 488 8 329 9 460 27 1568 56 374 -1 -1
79 1474 10 549 99 1306 -1 -1
79 1058 82 331 48 1050 53 438 42 1965 62 608 -1 -1
79 65 89 462 21 156 47 1173 35 1981 81 168 -1 -1
79 972 57 317 0 117 65 131 -1 -1
79 322 42 422 85 477 -1 -1
79 24 12 4 4 640 53 128 -1 -1
79 1350 1 392 13 10 81 1125 -1 -1
79 296 3 683 14 62 91 436 -1 -1
79 455 52 178 15 383 92 248 -1 -1
79 208 61 80 69 115 99 296 -1 -1
79 1354 60 328 25 95 74 258 63 117 38 548 87 215 -1 -1
79 61 24 255 27 75 45 13 69 159 -1 -1
79 367 42 1997 2 1728 42 175 96 1278 -1 -1
79 173 60 1502 62 490 10 756 14 157 73 257 -1 -1
79 2307 85 58 36 1019 32 1965 34 27 17 426 96 806 -1 -1
79 366 83 229 27 21 9 584 2 213 70 343 -1 -1
79 247 88 489 93 537 0 964 35 160 36 2 28 458 87 28 -1 -1
79 563 98 541 95 98 13 60 37 220 59 101 9 49 64 1101 -1 -1
79 1106 84 92 79 855 34 222 89 2946 -1 -1
79 212 60 20 30 919 12 1550 39 1938 -1 -1
79 202 66 1176 49 719 33 117 26 236 44 723 99 737 -1 -1
79 459 88 594 45 1194 40 663 35 711 1 128 79 945 -1 -1
79 449 65 14 62 352 21 43 72 986 69 163 75 684 -1 -1
79 175 93 649 68 108 97 1599 24 376 78 843 -1 -1
79 31 77 806 51 829 74 1038 -1 -1
79 2093 43 367 69 352 68 753 78 178 30 2124 28 764 81 1410 -1 -1
79 812 20 514 84 641 69 29 87 209 -1 -1
79 377 93 340 14 126 36 15 75 139 -1 -1
79 730 7 170 44 729 95 240 -1 -1
79 310 55 835 66 273 77 225 13 149 81 20 -1 -1
79 579 43 440 45 610 8 1783 32 1143 98 1107 -1 -1
79 295 45 458 42 408 48 347 80 192 -1 -1
79 1661 29 17 70 427 -1 -1
79 22 64 2016 40 449 18 88 25 3071 61 90 -1 -1
79 248 86 171 3 279 26 2252 32 340 24 2017 9 449 71 48 -1 -1
79 1069 75 29 94 139 61 334 89 1087 88 144 87 755 86 115 50 945 93 53 -1 -1
79 23 4 268 0 75 74 1686 -1 -1
79 719 43 1000 84 446 -1 -1
79 1169 55 480 31 1229 36 48 45 1612 -1 -1
79 998 32 439 36 88 67 59 -1 -1
79 359 88 364 53 1278 20 928 39 91 88 1427 -1 -1
79 13 27 176 42 114 64 351 39 756 59 9 -1 -1
79 21 77 276 75 182 42 296 84 260 -1 -1
79 337 16 121 76 31 67 1554 46 1876 68 1835 8 8 92 28 -1 -1
79 374 72 179 7 528 81 284 74 363 39 616 7 224 32 128 74 54 -1 -1
79 474 75 1565 9 1928 48 298 88 91 -1 -1
79 373 83 353 24 125 93 1630 -1 -1
79 595 23 868 63 776 67 567 53 1433 60 382 59 1315 92 443 -1 -1
79 880 3 563 99 17 -1 -1
79 1562 24 332 71 190 38 44 20 246 89 174 -1 -1
79 350 3 226 62 171 43 59 83 172 -1 -1
79 413 20 17 41 96 36 88 28 645 6 1758 88 606 -1 -1
79 201 71 364 94 298 -1 -1
79 451 58 1314 93 27 -1 -1
79 2529 96 937 29 783 22 167 46 74 14 322 1 162 84 1295 -1 -1
79 784 36 237 38 416 16 434 76 144 -1 -1
79 90 62 317 83 29 84 395 41 742 24 1172 65 334 55 314 35 636 24 356 33 475 40 309 -1 -1
79 325 32 308 65 239 18 512 20 969 69 413 -1 -1
79 762 12 360 7 506 71 350 -1 -1
79 659 85 1054 46 737 42 261 47 174 91 30 -1 -1
79 1662 51 697 92 812 11 497 73 971 -1 -1
79 186 36 440 75 3551 -1 -1
79 237 54 96 26 25 45 285 4 51 61 1053 94 933 -1 -1
79 158 44 1168 81 1140 -1 -1
79 464 95 199 14 191 52 22 62 492 -1 -1
79 2017 55 278 21 1030 80 1213 -1 -1
79 1018 98 564 42 636 64 552 69 1339 78 98 62 1063 47 637 2 246 40 2040 9 3166 51 713 76 1502 -1 -1
79 589 83 285 49 309 77 216 -1 -1
79 1645 30 441 17 97 92 305 -1 -1
79 877 1 517 5 721 75 367 -1 -1
79 76 66 189 3 12 8 595 4 785 37 25 -1 -1
79 232 61 761 22 1066 36 557 96 465 -1 -1
79 95 62 524 87 438 26 649 24 920 72 1 -1 -1
79 811 40 611 60 17 80 965 -1 -1
79 952 82 286 62 1429 85 1291 -1 -1
79 917 76 772 28 1095 54 245 36 150 10 349 71 1450 -1 -1
79 216 68 679 9 106 91 2117 -1 -1
79 174 21 186 45 273 6 760 1 1196 74 1540 -1 -1
79 160 73 829 47 68 52 138 17 18 95 209 -1 -1
79 128 38 246 84 338 65 164 34 829 47 172 45 1621 16 25 1 416 96 146 -1 -1
79 348 16 274 77 1176 -1 -1
79 56 29 1362 12 1306 36 25 68 334 57 52 47 1879 29 174 40 73 14 1686 19 194 52 572 -1 -1
79 455 71 185 92 2861 30 21 67 64 -1 -1
79 193 1 844 6 1434 98 212 -1 -1
79 559 46 113 30 1784 71 119 -1 -1
79 191 11 572 7 281 75 278 -1 -1
79 1 76 614 72 195 30 163 34 1811 92 407 -1 -1
79 983 90 1095 60 25 98 166 -1 -1
79 489 70 896 69 3150 63 1007 40 101 15 318 93 1107 -1 -1
79 255 72 157 28 1844 83 597 -1 -1
79 34 13 1092 91 13 -1 -1
79 272 64 9 11 226 1 208 42 753 -1 -1
79 295 29 128 27 309 96 2407 -1 -1
79 537 32 159 39 203 76 460 54 121 87 572 -1 -1
79 547 95 507 42 1161 65 1 46 2790 86 992 -1 -1
79 403 18 558 99 506 -1 -1
79 2759 81 879 67 65 1 118 60 2046 51 187 69 226 -1 -1
79 683 16 429 55 1525 11 326 14 140 13 506 36 2509 26 681 51 60 -1 -1
79 154 36 358 99 131 -1 -1
79 615 48 838 63 183 9 658 76 975 -1 -1
79 316 82 102 66 2296 53 1034 9 833 12 243 10 406 99 151 -1 -1
79 119 47 659 27 728 49 353 37 1066 90 374 -1 -1
79 649 2 598 7 1274 87 895 -1 -1
79 64 93 1211 67 383 51 101 62 251 60 172 70 795 65 804 28 767 22 588 50 287 -1 -1
79 962 26 3 50 67 64 27 -1 -1
79 285 9 834 49 345 69 137 38 1351 92 871 -1 -1
79 134 78 1537 63 1101 62 909 87 114 -1 -1
79 715 45 644 80 71 71 8 59 33 9 339 21 510 16 1348 12 842 63 286 -1 -1
79 19 20 396 42 523 84 450 -1 -1
79 2883 56 482 54 1788 7 489 44 49 49 2124 40 371 0 1381 41 524 -1 -1
79 1914 7 366 17 2744 88 884 -1 -1
79 451 26 451 72 585 -1 -1
79 53 1 437 57 449 46 65 35 226 55 1675 -1 -1
79 256 91 318 47 168 36 1304 67 214 72 112 -1 -1
79 228 29 52 1 669 65 717 52 986 84 1426 -1 -1
79 2524 83 677 32 730 44 758 69 1006 -1 -1
79 31 20 521 97 425 -1 -1
79 125 88 946 51 185 78 596 72 60 23 358 77 801 -1 -1
79 635 28 1384 81 3060 -1 -1
79 236 29 81 56 723 47 2026 12 477 93 237 -1 -1
79 296 87 416 56 575 4 73 7 288 31 93 3 130 97 329 -1 -1
79 45 35 746 85 305 -1 -1
79 369 64 110 28 456 51 294 -1 -1
79 764 65 645 81 411 5 27 11 363 87 844 -1 -1
79 113 27 107 47 148 15 474 5 480 77 1260 -1 -1
79 1492 76 296 50 198 29 18 42 488 11 74 24 414 70 1200 -1 -1
79 745 45 336 30 194 5 701 21 28 3 116 37 306 -1 -1
79 166 3 267 87 2793 -1 -1
79 624 17 175 78 782 -1 -1
79 247 30 846 65 541 -1 -1
79 479 19 529 50 490 -1 -1
79 916 21 1043 92 502 -1 -1
79 1495 62 735 32 22 55 74 1 1565 5 1495 77 458 -1 -1
79 1088 54 16 17 824 15 156 9 785 24 1126 26 962 -1 -1
79 659 75 1830 76 945 1 76 99 44 -1 -1
79 1705 42 247 66 1389 7 556 81 460 -1 -1
79 644 75 338 67 1071 28 654 39 4 21 519 50 393 -1 -1
79 1958 78 315 71 1011 27 1015 64 132 -1 -1
79 440 56 68 15 761 66 53 -1 -1
80 63 71 152 6 449 26 1547 78 1283 -1 -1
80 400 53 7 70 167 82 108 -1 -1
80 1526 61 25 76 1080 5 124 1 328 12 1850 67 826 -1 -1
80 202 66 1383 42 385 93 305 -1 -1
80 1609 23 223 83 258 -1 -1
80 114 24 88 54 260 -1 -1
80 1549 51 362 46 493 27 632 42 980 28 289 60 96 -1 -1
80 275 98 19 69 364 51 1370 66 249 78 57 56 615 77 189 9 310 44 1173 3 170 20 433 96 357 -1 -1
80 558 58 1051 77 150 49 10 8 623 50 681 69 1036 -1 -1
80 678 93 1392 82 2340 1 302 36 11 2 294 5 604 39 164 -1 -1
80 658 98 634 84 170 36 114 52 11 15 201 97 355 -1 -1
80 1040 79 1290 4 78 95 112 -1 -1
80 1173 23 426 37 245 93 415 -1 -1
80 217 66 387 63 307 51 632 25 1117 67 671 -1 -1
80 1039 56 597 65 88 75 588 41 356 51 1132 91 670 -1 -1
80 777 53 278 34 685 14 1563 20 2374 73 246 -1 -1
80 507 45 425 95 739 -1 -1
80 294 47 912 27 5 71 1473 8 680 98 160 -1 -1
80 710 53 2226 95 1011 51 721 90 797 -1 -1
80 1229 97 319 68 1952 19 9 92 2330 -1 -1
80 1221 34 507 28 421 74 27 -1 -1
80 805 81 127 55 1349 81 53 7 184 48 71 -1 -1
80 893 32 971 96 1486 -1 -1
80 917 24 15 83 3 35 333 46 238 31 11 76 247 -1 -1
80 1142 83 26 67 2187 54 1813 55 52 70 71 25 56 56 152 60 1890 -1 -1
80 194 9 1176 18 109 27 1256 46 365 21 82 52 133 -1 -1
80 208 71 1087 9 47 7 315 0 1529 54 878 -1 -1
80 313 11 356 38 1241 93 548 -1 -1
80 1 46 374 97 1033 17 177 73 359 7 5 58 171 30 84 97 735 -1 -1
80 572 26 920 40 709 93 2799 -1 -1
80 372 4 131 9 54 45 350 -1 -1
80 881 96 302 28 1074 36 244 14 1128 39 1588 68 2391 -1 -1
80 162 68 1803 3 149 77 187 -1 -1
80 448 21 1116 10 1762 31 196 78 349 -1 -1
80 864 38 1184 83 1493 2 929 25 751 63 446 -1 -1
80 1694 99 110 42 160 16 73 41 1076 61 85 -1 -1
80 993 12 561 6 102 56 712 7 1081 43 56 -1 -1
80 246 24 104 70 373 36 566 33 700 41 138 45 136 -1 -1
80 78 45 70 23 882 57 41 70 52 -1 -1
80 248 55 658 71 1492 49 691 79 937 37 40 56 882 13 198 4 443 49 69 19 2662 62 420 -1 -1
80 518 37 1750 90 342 -1 -1
80 279 72 218 84 298 -1 -1
80 40 41 1829 55 56 70 315 65 83 85 1316 -1 -1
80 300 43 110 22 293 42 264 14 169 69 625 -1 -1
80 380 98 690 5 233 50 35 26 71 61 809 -1 -1
80 86 56 105 49 73 70 360 92 582 -1 -1
80 74 98 12 6 2037 32 93 89 636 92 654 -1 -1
80 246 72 212 5 542 52 330 75 97 -1 -1
80 44 65 354 52 677 1 1044 88 511 -1 -1
80 2423 11 370 28 356 38 899 76 1540 -1 -1
80 112 7 107 25 1911 14 1932 83 1207 -1 -1
80 1071 21 259 9 85 2 709 83 243 -1 -1
80 9 50 243 36 81 20 1801 14 515 78 530 77 305 97 437 -1 -1
80 87 77 406 56 243 14 1350 52 1533 85 900 -1 -1
80 282 46 1032 68 61 7 83 12 1322 58 1436 -1 -1
80 2212 55 1313 40 193 16 111 93 243 -1 -1
80 56 60 1425 31 53 16 417 27 748 98 879 -1 -1
80 585 71 657 16 466 17 368 19 227 58 155 -1 -1
80 494 65 246 29 323 44 854 4 1600 51 1012 40 7 44 1283 26 39 52 249 -1 -1
80 309 74 955 13 273 95 1142 -1 -1
80 3287 95 523 52 144 60 83 55 196 91 547 -1 -1
80 680 49 2549 8 371 27 841 91 1208 -1 -1
80 1377 79 448 94 23 36 1172 11 144 41 207 87 184 -1 -1
80 250 32 453 9 42 40 1585 87 790 -1 -1
80 252 66 170 47 20 61 1067 39 1139 34 1180 74 650 -1 -1
80 650 46 87 74 342 -1 -1
80 773 82 70 25 1591 48 1069 73 63 -1 -1
80 1103 65 887 34 465 50 539 6 1078 92 970 -1 -1
80 1085 38 358 47 512 46 496 80 31 -1 -1
80 371 1 260 12 541 94 1011 -1 -1
80 51 78 167 32 159 80 838 -1 -1
80 1549 28 111 55 65 21 177 99 107 -1 -1
80 1254 35 7 43 1165 22 202 57 357 -1 -1
80 818 2 513 15 188 88 1479 62 82 22 216 79 1503 -1 -1
80 691 88 840 66 710 24 124 42 1566 10 880 31 401 61 31 -1 -1
80 166 83 124 0 575 54 108 32 254 88 66 -1 -1
80 463 65 346 28 1184 63 345 24 634 56 2077 44 332 82 294 -1 -1
80 151 83 512 52 450 42 518 85 191 -1 -1
80 331 50 429 36 1430 51 1947 -1 -1
80 634 25 1673 73 366 60 65 88 1993 -1 -1
80 312 4 1650 49 1725 30 315 89 188 -1 -1
80 1452 91 216 19 381 97 56 -1 -1
80 546 53 734 83 641 76 280 65 1954 76 516 -1 -1
80 412 84 427 75 1025 24 234 23 68 67 10 -1 -1
80 208 62 62 94 366 84 1416 27 370 81 185 -1 -1
80 469 77 521 70 434 87 918 -1 -1
80 317 69 65 16 302 8 219 13 92 38 246 -1 -1
80 1192 95 604 17 858 41 387 -1 -1
80 340 20 540 55 943 38 392 54 1106 7 1378 76 1187 -1 -1
80 331 96 367 42 1230 61 699 97 878 -1 -1
80 271 68 107 69 3193 97 958 3 689 32 42 18 550 5 701 84 675 -1 -1
80 105 39 496 58 949 95 135 89 237 20 466 29 3198 87 185 -1 -1
80 143 73 679 82 206 85 1676 62 642 23 85 42 26 18 26 60 555 -1 -1
80 257 12 310 68 2 -1 -1
80 623 96 15 51 361 52 841 44 503 8 943 54 1072 -1 -1
80 572 78 1821 39 207 31 364 58 736 -1 -1
80 4583 57 1968 38 397 85 304 -1 -1
80 42 23 755 46 163 34 163 66 2282 81 203 -1 -1
80 817 82 67 98 402 72 443 35 840 52 124 12 124 63 433 -1 -1
80 336 13 98 11 455 33 134 63 621 56 510 25 102 6 245 79 395 -1 -1
80 302 83 304 93 104 45 481 78 1067 86 336 -1 -1
80 595 81 2241 45 266 56 1563 94 929 -1 -1
80 1114 20 20 34 323 65 601 -1 -1
80 558 4 1237 25 400 79 1611 -1 -1
80 509 2 5 38 315 93 75 -1 -1
80 2763 19 2268 93 891 -1 -1
80 918 12 56 39 541 23 641 93 1252 -1 -1
80 383 86 233 23 986 58 443 61 74 6 936 73 244 -1 -1
80 284 27 411 74 729 11 570 97 337 -1 -1
80 356 15 235 82 98 41 166 44 426 68 120 32 197 48 185 -1 -1
80 73 50 763 1 444 39 292 43 455 91 1991 -1 -1
80 201 49 378 11 1231 13 1956 45 475 -1 -1
80 540 69 530 43 180 70 54 11 852 0 400 89 546 -1 -1
80 62 28 262 23 45 80 179 -1 -1
80 1110 89 1174 29 348 5 105 75 1636 -1 -1
80 197 29 1875 53 22 14 610 89 19 -1 -1
80 51 69 1521 12 77 73 64 63 290 15 352 93 79 -1 -1
80 1211 89 283 36 1017 20 187 39 580 11 334 88 464 -1 -1
80 457 62 422 74 115 66 392 5 1024 85 670 -1 -1
80 980 56 24 36 1157 19 1272 67 202 78 352 -1 -1
80 967 77 819 2 451 41 159 30 1089 47 878 -1 -1
80 809 82 85 23 238 0 434 70 692 -1 -1
80 83 85 128 95 173 -1 -1
80 17 15 406 70 726 -1 -1
80 115 55 96 88 9 -1 -1
80 327 24 1712 50 358 64 236 -1 -1
80 4 44 116 19 705 21 822 42 362 70 509 -1 -1
80 60 51 616 33 5 75 16 -1 -1
80 84 87 103 84 906 83 1027 36 383 85 2872 -1 -1
80 2070 93 732 41 57 88 538 64 527 50 664 48 116 59 265 -1 -1
80 87 44 56 69 271 81 783 25 32 87 274 -1 -1
80 413 13 93 75 128 41 642 52 351 86 2028 -1 -1
80 275 85 266 30 198 62 777 -1 -1
80 3 89 39 2 1458 47 523 76 1484 -1 -1
80 358 74 624 35 494 90 293 -1 -1
80 1256 15 972 56 329 4 424 99 23 -1 -1
80 839 69 1108 38 273 51 14 94 2146 -1 -1
80 471 58 814 45 1372 98 58 -1 -1
80 384 47 91 37 1571 8 1048 29 780 8 70 82 832 -1 -1
80 2334 82 987 77 584 92 1134 -1 -1
80 263 74 1 42 563 84 1989 -1 -1
80 346 7 949 26 289 96 10 -1 -1
80 2126 93 382 82 343 31 1491 71 48 92 4 -1 -1
80 896 56 747 60 399 62 290 66 24 97 124 -1 -1
80 736 53 635 90 350 61 158 49 11 27 10 33 21 24 128 34 1368 -1 -1
80 1325 54 89 59 652 72 124 0 82 75 1148 -1 -1
80 694 50 335 69 1302 -1 -1
80 442 64 463 7 114 50 513 0 235 57 350 -1 -1
80 160 58 789 35 521 8 722 68 127 -1 -1
80 1188 90 648 63 759 50 1259 61 639 17 274 10 1182 7 95 15 582 59 288 -1 -1
80 283 79 470 4 164 45 133 56 1068 -1 -1
80 590 92 1017 90 2754 98 448 -1 -1
80 1141 77 1198 21 341 3 1731 74 1394 -1 -1
80 93 77 23 60 471 78 192 67 2069 30 193 86 285 -1 -1
80 96 58 39 51 130 2 864 48 799 -1 -1
80 197 48 106 62 229 96 185 -1 -1
80 16 42 55 64 200 -1 -1
80 440 62 748 13 510 92 356 -1 -1
80 275 62 20 81 396 21 1213 7 38 66 2167 -1 -1
80 1667 51 448 4 535 77 326 -1 -1
80 477 94 1368 10 436 58 1484 -1 -1
80 786 72 292 99 283 -1 -1
80 107 87 431 85 353 99 763 -1 -1
80 225 52 481 83 539 5 835 34 516 52 1523 -1 -1
80 236 45 454 77 411 -1 -1
80 166 13 340 79 500 -1 -1
80 426 34 1512 17 380 0 458 16 154 80 106 -1 -1
80 6 38 238 22 915 3 977 98 205 -1 -1
80 1222 22 254 86 930 19 286 20 652 76 28 -1 -1
80 405 1 106 74 932 -1 -1
80 114 90 589 27 461 7 814 79 184 -1 -1
80 298 74 627 10 387 39 754 45 872 46 200 59 1363 -1 -1
80 603 31 348 71 816 83 858 92 2235 -1 -1
80 207 1 1228 31 136 1 53 53 686 -1 -1
80 613 11 628 52 214 71 147 -1 -1
80 856 48 806 38 669 85 5 -1 -1
80 195 56 1198 81 1807 -1 -1
80 1411 45 109 17 344 59 40 -1 -1
80 449 27 40 44 291 75 195 -1 -1
80 1410 91 785 4 384 60 169 -1 -1
80 97 82 1453 20 774 44 457 52 1532 77 2605 -1 -1
80 1334 88 809 56 1450 81 1019 1 130 8 572 50 375 97 185 -1 -1
80 102 81 1058 95 1617 -1 -1
80 779 62 197 78 1884 95 112 -1 -1
80 345 55 215 63 565 72 85 48 3 50 197 77 182 -1 -1
80 851 1 2912 30 272 25 1060 58 180 -1 -1
80 77 15 131 52 833 57 876 -1 -1
80 870 15 1494 90 564 -1 -1
80 187 2 510 45 664 -1 -1
80 426 4 253 35 790 0 221 99 1646 -1 -1
80 1105 91 2532 97 404 -1 -1
80 803 20 879 34 717 53 3536 -1 -1
80 136 64 484 52 1706 54 803 80 410 -1 -1
80 536 78 27 98 420 -1 -1
80 252 70 140 6 1912 8 703 80 2667 -1 -1
80 153 31 1190 68 116 84 191 -1 -1
80 443 61 877 9 807 95 130 -1 -1
80 287 91 539 93 315 87 50 12 251 97 1357 -1 -1
80 34 99 581 67 68 19 593 42 797 91 430 -1 -1
80 1119 82 46 65 1054 64 739 92 630 -1 -1
80 167 42 1736 16 425 24 1905 78 1629 -1 -1
80 119 40 436 70 979 -1 -1
80 37 90 390 26 26 63 98 -1 -1
80 7 7 442 79 619 -1 -1
80 491 86 102 4 5696 72 908 -1 -1
80 394 78 130 52 637 51 4 74 981 -1 -1
80 178 79 1224 75 137 26 644 9 154 10 313 2 589 56 564 -1 -1
80 134 45 16 74 524 82 389 -1 -1
80 1321 35 417 51 45 7 14 86 700 -1 -1
81 1042 34 965 57 236 53 22 88 238 -1 -1
81 564 15 700 67 226 -1 -1
81 162 88 587 81 170 3 1290 24 444 48 20 36 183 6 1518 85 499 -1 -1
81 532 19 186 41 153 53 1160 -1 -1
81 68 4 328 12 94 92 1047 -1 -1
81 104 36 424 5 113 26 764 36 71 90 71 -1 -1
81 54 95 1989 4 1230 96 57 -1 -1
81 1468 61 916 56 1247 31 191 68 137 -1 -1
81 694 49 1220 35 5 99 69 -1 -1
81 556 69 76 23 493 49 102 25 1535 70 530 -1 -1
81 263 17 481 29 251 47 36 52 398 67 241 -1 -1
81 696 38 561 99 231 -1 -1
81 8 94 59 4 645 41 330 29 468 91 310 -1 -1
81 285 46 775 50 178 57 236 -1 -1
81 624 58 31 82 113 78 5 93 463 -1 -1
81 259 48 3746 14 1589 3 1020 22 313 49 195 -1 -1
81 153 86 353 17 1231 93 358 98 341 70 333 83 824 57 5347 69 331 79 568 36 11 1 69 74 321 -1 -1
81 4285 58 198 22 196 20 596 62 179 49 449 4 609 13 1110 48 162 51 404 -1 -1
81 535 93 1336 36 699 90 916 59 178 38 610 93 903 -1 -1
81 96 89 47 19 143 79 1458 -1 -1
81 19 18 650 77 20 8 1263 34 122 11 2156 63 2305 -1 -1
81 645 4 52 68 14 -1 -1
81 241 91 9 51 115 72 106 63 1604 32 1016 72 1930 -1 -1
81 1478 16 2427 65 315 14 954 11 385 36 1201 65 463 92 141 -1 -1
81 599 15 245 92 104 -1 -1
81 635 40 583 54 1782 17 2 30 1174 58 694 -1 -1
81 579 67 257 34 123 11 1032 65 640 94 242 -1 -1
81 301 39 136 25 2855 44 164 69 1016 -1 -1
81 101 19 782 67 173 -1 -1
81 890 65 18 90 38 21 1543 46 71 56 399 -1 -1
81 30 55 171 4 4 41 336 82 1242 -1 -1
81 1111 91 466 31 1246 29 568 81 934 -1 -1
81 466 77 193 65 1076 29 1431 91 1992 -1 -1
81 648 76 804 12 952 21 196 87 156 -1 -1
81 721 97 1175 30 162 11 506 78 212 -1 -1
81 17 85 442 51 1211 27 1251 17 797 20 420 95 729 -1 -1
81 2471 88 643 77 374 80 976 18 580 60 702 65 498 -1 -1
81 185 65 50 19 555 22 865 87 288 -1 -1
81 185 90 804 1 452 53 747 14 144 8 637 20 680 91 994 -1 -1
81 1169 28 2071 2 1977 45 29 63 357 -1 -1
81 1823 28 96 26 850 51 1003 4 48 15 700 90 473 -1 -1
81 465 31 353 27 47 33 699 45 311 71 1093 -1 -1
81 54 19 649 56 414 75 5 24 859 3 2192 99 724 -1 -1
81 171 66 316 1 759 55 239 19 13 16 334 8 292 21 107 94 1777 -1 -1
81 371 46 500 94 318 60 137 92 908 -1 -1
81 351 67 116 76 304 73 1219 58 282 88 184 -1 -1
81 514 14 903 20 938 59 305 14 915 4 63 82 885 -1 -1
81 811 64 38 29 45 53 190 49 233 2 8 35 204 95 187 -1 -1
81 402 60 176 3 555 32 89 2 946 21 157 53 682 -1 -1
81 831 74 87 45 694 40 1634 5 51 20 1017 33 20 40 34 39 313 54 176 -1 -1
81 598 18 9 45 1018 6 398 33 224 -1 -1
81 5 12 80 6 699 82 38 -1 -1
81 256 46 1325 82 860 22 1421 60 56 32 976 52 1810 65 1810 -1 -1
81 891 45 834 35 354 89 575 84 321 22 110 40 211 97 405 -1 -1
81 18 14 1879 46 1252 -1 -1
81 299 9 1429 62 605 -1 -1
81 391 22 523 99 1760 -1 -1
81 1333 58 941 84 1528 -1 -1
81 1484 33 692 52 811 98 376 -1 -1
81 120 17 181 41 54 33 256 98 458 -1 -1
81 20 48 1916 32 1101 96 610 -1 -1
81 1605 6 257 16 599 85 713 -1 -1
81 67 79 1114 72 1130 18 697 0 276 73 2012 -1 -1
81 1177 83 204 5 227 82 1034 -1 -1
81 917 44 493 48 1217 34 246 87 180 -1 -1
81 320 46 235 94 487 38 502 79 2482 41 118 12 260 95 216 -1 -1
81 360 10 292 91 55 -1 -1
81 2218 36 1470 24 865 64 66 -1 -1
81 89 92 158 -1 -1
81 1871 16 273 38 143 18 54 14 333 7 710 47 532 -1 -1
81 2 88 1267 29 896 32 72 52 1388 95 323 -1 -1
81 508 55 914 36 994 66 60 33 405 79 297 -1 -1
81 382 15 362 55 1240 3 2045 99 138 -1 -1
81 226 44 227 90 1261 -1 -1
81 355 27 2037 65 286 66 65 68 1123 5 774 91 1627 -1 -1
81 164 99 148 7 702 27 745 40 284 95 1401 -1 -1
81 1325 78 150 74 701 98 485 0 420 84 2512 -1 -1
81 84 87 599 26 588 38 115 86 1366 -1 -1
81 209 44 1437 56 865 6 148 7 140 74 2 -1 -1
81 202 8 337 82 1318 -1 -1
81 252 33 2322 68 1026 88 82 -1 -1
81 215 70 2123 11 451 6 1108 34 1102 81 949 -1 -1
81 75 63 306 41 1465 96 1228 -1 -1
81 951 71 517 89 3168 30 91 31 159 85 912 -1 -1
81 1496 49 182 26 27 63 27 -1 -1
81 740 29 956 5 832 53 637 -1 -1
81 357 77 1160 62 404 42 738 47 788 86 514 -1 -1
81 442 86 163 90 694 88 1871 60 1502 40 536 3 967 57 562 -1 -1
81 118 97 673 87 175 99 340 -1 -1
81 354 98 341 62 746 38 240 11 2065 39 208 87 612 -1 -1
81 38 49 154 96 1083 -1 -1
81 479 20 85 16 751 58 273 -1 -1
81 364 68 798 77 119 99 432 -1 -1
81 2180 1 496 82 2273 -1 -1
81 1267 20 86 89 586 33 643 98 60 -1 -1
81 299 19 606 71 1409 4 2082 57 346 15 1788 33 63 -1 -1
81 1832 8 1423 29 1160 91 237 -1 -1
81 484 31 404 29 495 41 568 65 631 -1 -1
81 1473 19 579 61 1323 53 3 23 444 50 352 89 709 -1 -1
81 2409 20 1018 98 516 -1 -1
81 604 82 284 80 847 98 761 -1 -1
81 86 71 1588 59 507 41 145 88 1479 -1 -1
81 225 45 532 4 138 93 313 -1 -1
81 354 67 775 4 509 28 125 64 257 -1 -1
81 912 4 222 0 700 21 1017 6 626 7 67 19 195 -1 -1
81 99 52 594 6 500 66 299 79 1197 -1 -1
81 235 50 229 63 391 -1 -1
81 391 25 623 35 29 46 56 92 827 -1 -1
81 965 1 392 31 126 59 141 19 1593 51 3 19 139 56 710 -1 -1
81 1863 64 946 30 264 27 171 35 1124 71 381 -1 -1
81 670 30 286 56 342 34 453 71 1724 -1 -1
81 353 20 388 34 148 45 1263 -1 -1
81 98 88 324 83 224 31 151 57 639 77 907 36 322 46 101 26 547 94 39 -1 -1
81 931 32 941 99 74 -1 -1
81 229 65 424 2 404 90 163 -1 -1
81 675 66 2152 23 358 39 395 23 686 12 67 11 331 49 394 -1 -1
81 171 33 169 95 1389 -1 -1
81 1704 78 938 18 296 34 1159 46 1324 11 91 78 110 -1 -1
81 460 77 421 25 460 64 210 -1 -1
81 453 84 118 30 990 8 1276 89 536 -1 -1
81 2210 99 324 96 263 44 855 19 399 1 439 85 1650 -1 -1
81 1945 47 64 57 217 84 250 -1 -1
81 19 5 117 18 620 74 1016 69 1547 44 31 77 1385 -1 -1
81 1598 19 3809 48 946 58 1543 -1 -1
81 161 44 291 50 189 88 71 -1 -1
81 165 21 564 86 3373 -1 -1
81 1253 55 1747 85 971 -1 -1
81 82 28 83 67 265 -1 -1
81 100 20 436 75 927 13 1866 0 289 11 36 88 509 -1 -1
81 822 96 960 6 410 61 665 -1 -1
81 565 22 12 71 514 -1 -1
81 157 3 3209 36 662 -1 -1
81 836 71 573 41 268 39 148 95 893 -1 -1
81 1307 60 530 75 827 46 79 26 634 70 689 -1 -1
81 393 11 675 44 396 21 1338 48 506 -1 -1
81 345 60 217 11 765 16 425 41 685 -1 -1
81 135 96 373 25 409 40 677 70 35 27 123 4 96 54 877 -1 -1
81 664 6 993 61 689 17 93 2 128 89 45 -1 -1
81 25 59 466 95 19 -1 -1
81 367 18 889 17 613 82 883 -1 -1
81 966 17 1032 71 153 93 796 -1 -1
81 1184 92 471 30 56 81 2886 60 1617 29 836 89 908 -1 -1
81 56 27 45 23 1485 75 1455 21 578 75 329 81 220 57 52 84 346 -1 -1
81 526 1 531 99 1300 46 229 40 52 24 153 83 2050 -1 -1
81 143 88 155 67 1380 86 431 -1 -1
81 710 19 502 45 2937 46 1059 37 293 83 575 -1 -1
81 81 41 1204 78 298 47 113 39 143 24 462 26 1107 25 107 35 66 -1 -1
81 754 31 792 12 759 64 563 24 675 30 110 78 65 -1 -1
81 1749 8 855 50 3723 -1 -1
81 1320 44 970 68 1148 14 1073 43 1129 -1 -1
81 592 82 102 85 158 32 169 31 201 15 223 40 211 37 1038 44 424 33 509 5 770 44 303 -1 -1
81 836 60 1271 22 960 94 1036 -1 -1
81 1452 80 754 15 251 16 74 8 1739 45 220 -1 -1
81 2189 18 1171 99 1294 60 449 96 295 -1 -1
81 660 96 704 2 216 55 27 90 121 -1 -1
81 669 63 89 7 246 10 116 72 111 -1 -1
81 238 67 880 22 1916 14 795 44 1229 83 278 -1 -1
81 16 0 601 52 638 72 252 5 272 95 314 -1 -1
81 179 62 1165 30 766 60 175 6 537 85 49 -1 -1
81 382 28 16 55 71 64 902 43 1365 29 1256 87 221 -1 -1
81 276 8 33 46 52 34 1317 41 755 38 251 50 1207 -1 -1
81 751 96 1920 -1 -1
81 8 39 2115 36 100 28 297 0 653 77 513 -1 -1
81 78 17 184 51 313 72 597 -1 -1
81 1541 48 31 65 1713 1 710 11 143 39 787 1 317 14 719 46 1400 -1 -1
81 1528 90 10 15 52 35 1047 49 2473 85 571 -1 -1
81 352 52 1276 82 774 4 392 99 682 -1 -1
81 424 9 223 85 634 -1 -1
81 948 20 899 76 2177 -1 -1
81 1673 26 116 39 1516 54 99 -1 -1
81 370 92 589 88 441 14 277 22 240 71 1167 84 329 -1 -1
81 936 76 95 44 371 99 1587 -1 -1
81 410 37 738 84 1328 39 21 73 359 -1 -1
81 36 76 471 70 1901 22 212 18 99 17 860 76 2262 -1 -1
81 776 16 594 32 723 70 130 -1 -1
81 1677 93 1177 46 1200 12 472 36 263 28 30 74 855 -1 -1
81 1363 30 18 59 973 84 168 -1 -1
81 289 49 365 64 109 50 922 15 327 13 287 61 54 -1 -1
81 2208 26 151 58 1611 -1 -1
81 140 51 3913 65 668 -1 -1
81 29 66 48 46 65 70 199 16 588 74 2049 78 487 -1 -1
81 293 48 402 41 1059 89 220 -1 -1
81 1435 85 518 36 229 22 713 42 447 0 29 73 15 -1 -1
81 647 92 405 30 514 85 110 -1 -1
81 822 11 439 5 1001 23 1345 75 2129 -1 -1
81 407 52 88 99 1469 -1 -1
81 2307 49 256 1 190 68 200 -1 -1
81 306 28 870 66 274 17 187 12 57 60 78 -1 -1
81 164 31 71 30 533 41 86 57 253 -1 -1
81 394 33 15 69 69 4 84 99 274 -1 -1
81 1266 20 1249 91 159 -1 -1
81 126 24 576 51 1012 95 117 -1 -1
81 982 87 574 33 719 83 759 -1 -1
81 1512 60 105 59 1547 73 938 79 525 -1 -1
81 294 70 496 80 715 57 401 75 601 37 557 18 65 56 211 62 421 65 528 37 324 80 206 -1 -1
82 486 8 458 14 149 49 451 99 349 -1 -1
82 525 83 241 37 66 22 799 96 293 -1 -1
82 1542 25 2628 29 1092 58 168 -1 -1
82 607 74 10 1 28 70 126 -1 -1
82 528 68 214 99 616 -1 -1
82 22 62 467 48 179 90 948 -1 -1
82 93 52 191 16 65 83 940 92 212 -1 -1
82 424 52 507 18 1845 17 32 90 1269 77 1115 58 945 56 97 42 2468 35 933 54 34 63 494 -1 -1
82 868 54 1516 58 416 19 363 20 558 93 2592 -1 -1
82 624 45 229 75 2099 56 72 63 287 26 109 2 247 66 562 -1 -1
82 297 43 31 52 715 76 928 -1 -1
82 197 0 1859 30 462 79 396 -1 -1
82 219 68 263 87 121 43 666 64 1017 -1 -1
82 440 84 1774 24 1341 72 1821 -1 -1
82 718 89 1868 36 420 17 39 70 732 -1 -1
82 571 65 603 4 3360 41 1005 62 34 -1 -1
82 1008 92 61 15 87 60 618 44 645 87 119 -1 -1
82 555 19 912 46 122 12 1758 96 1317 -1 -1
82 133 40 318 9 255 75 256 -1 -1
82 1222 56 779 12 314 42 861 87 481 -1 -1
82 87 24 382 71 517 -1 -1
82 2280 39 131 96 593 0 36 32 379 61 297 60 251 20 772 92 445 -1 -1
82 1201 68 364 23 2461 5 1245 89 144 -1 -1
82 194 65 41 71 172 99 280 -1 -1
82 256 36 795 38 420 61 189 -1 -1
82 227 3 126 13 1122 32 22 7 555 79 110 -1 -1
82 38 31 294 78 587 -1 -1
82 379 57 185 2 334 32 13 79 152 -1 -1
82 1 56 170 0 539 83 86 14 460 18 1755 84 204 62 180 78 1682 -1 -1
82 1280 2 565 13 704 30 247 -1 -1
82 1714 74 130 4 168 85 110 -1 -1
82 532 98 34 18 194 88 7 -1 -1
82 192 43 343 98 274 -1 -1
82 608 72 384 45 42 13 1349 11 381 53 353 -1 -1
82 92 47 1 13 224 81 160 2 5146 31 486 70 52 -1 -1
82 46 96 810 17 963 45 50 56 1445 57 421 60 509 37 166 64 65 -1 -1
82 1208 65 604 14 1471 63 496 85 91 25 1011 8 108 26 1193 58 83 -1 -1
82 940 79 1311 42 150 87 117 -1 -1
82 2434 46 567 96 625 -1 -1
82 202 42 715 32 846 62 921 35 2105 8 472 29 516 1 31 48 621 -1 -1
82 1903 96 1356 -1 -1
82 293 69 479 82 25 89 977 59 484 56 156 85 241 55 1481 98 9 -1 -1
82 311 65 25 23 807 71 524 21 313 12 645 37 772 36 656 50 1468 -1 -1
82 48 91 336 39 454 9 75 26 385 51 213 -1 -1
82 367 18 412 90 802 72 202 64 1522 8 381 52 220 16 135 44 721 47 52 7 2117 18 215 57 371 -1 -1
82 369 18 151 86 494 68 336 2 210 1 510 7 307 21 1360 25 21 22 243 64 18 -1 -1
82 309 39 607 0 9 43 98 89 63 -1 -1
82 167 4 475 1 354 19 665 55 92 -1 -1
82 335 18 1217 27 217 49 485 -1 -1
82 176 30 1441 65 676 93 2828 -1 -1
82 403 50 4 36 725 7 156 36 295 98 1112 -1 -1
82 249 63 625 45 388 2 231 75 118 -1 -1
82 629 92 780 27 788 91 277 -1 -1
82 562 71 12 23 44 33 183 14 154 88 324 -1 -1
82 353 50 1427 96 253 68 452 44 101 12 17 96 275 -1 -1
82 75 24 303 5 225 58 166 15 509 65 711 -1 -1
82 1341 34 534 29 299 95 694 -1 -1
82 144 89 279 25 1497 38 279 81 113 -1 -1
82 514 29 560 7 165 22 1242 82 537 -1 -1
82 1115 78 797 1 136 36 302 77 1111 -1 -1
82 534 11 268 56 852 62 91 -1 -1
82 665 85 742 23 628 41 394 47 1092 70 104 -1 -1
82 837 43 58 35 142 61 649 -1 -1
82 76 63 337 93 825 -1 -1
82 94 76 387 57 586 44 618 37 2067 68 507 -1 -1
82 400 69 339 46 405 3 382 56 504 15 348 1 772 65 480 -1 -1
82 1324 47 1465 38 154 71 82 43 774 11 2346 43 403 68 567 -1 -1
82 2278 1 485 2 658 39 400 45 276 15 1095 51 526 -1 -1
82 53 67 607 13 102 75 805 -1 -1
82 1409 18 883 41 411 78 113 -1 -1
82 29 65 693 12 127 98 189 -1 -1
82 728 2 1996 7 135 1 1731 95 1391 -1 -1
82 104 1 243 95 195 -1 -1
82 556 31 401 9 492 52 408 64 545 -1 -1
82 935 32 11 8 221 14 55 25 2655 56 551 -1 -1
82 476 61 310 16 239 99 35 -1 -1
82 249 98 73 6 2836 44 921 47 274 54 451 -1 -1
82 1019 3 171 15 323 68 340 -1 -1
82 1440 77 635 0 58 24 326 22 712 67 223 -1 -1
82 53 22 370 3 402 17 642 3 740 48 12 6 792 26 592 66 318 -1 -1
82 659 75 526 89 120 58 89 45 920 11 5 71 20 -1 -1
82 655 31 162 52 72 11 357 1 271 16 2651 36 34 -1 -1
82 544 13 75 79 240 -1 -1
82 73 78 2898 19 39 74 15 -1 -1
82 1449 6 575 52 697 -1 -1
82 387 70 193 77 138 68 864 66 1228 95 573 -1 -1
82 122 72 328 50 401 11 121 63 877 -1 -1
82 188 37 922 36 270 55 394 65 72 -1 -1
82 127 3 336 73 286 54 211 22 147 69 193 49 444 17 77 43 12 83 204 -1 -1
82 1124 95 497 40 1271 86 18 -1 -1
82 750 72 44 54 591 87 348 -1 -1
82 140 88 88 60 187 42 1129 20 545 71 647 -1 -1
82 171 99 848 19 32 88 1240 -1 -1
82 157 92 1771 10 339 72 1500 4 448 98 203 -1 -1
82 72 4 115 15 544 69 182 -1 -1
82 245 6 1136 2 66 22 395 55 617 -1 -1
82 43 14 748 77 375 34 154 79 166 -1 -1
82 515 28 950 34 99 0 987 35 936 74 94 -1 -1
82 668 56 706 38 131 19 108 4 16 14 743 -1 -1
82 1309 69 564 0 910 96 1867 -1 -1
82 1455 28 230 89 583 7 92 96 307 -1 -1
82 567 91 136 99 358 -1 -1
82 489 79 485 44 2604 16 354 86 1047 -1 -1
82 1166 88 1009 85 48 6 1439 77 1008 -1 -1
82 834 60 169 5 954 93 403 -1 -1
82 1263 97 648 65 1499 41 243 27 701 1 739 14 91 61 1422 -1 -1
82 277 44 449 70 1016 42 2267 48 272 79 2483 -1 -1
82 974 98 551 7 324 17 586 92 144 -1 -1
82 38 87 1073 41 113 39 285 67 900 70 151 66 352 10 205 29 330 4 1212 9 354 -1 -1
82 364 39 172 81 978 -1 -1
82 316 35 238 1 1027 64 168 -1 -1
82 1430 94 554 31 1223 81 1638 -1 -1
82 1016 8 397 28 307 79 226 -1 -1
82 59 42 39 89 170 31 129 63 415 -1 -1
82 107 16 292 91 853 -1 -1
82 1365 91 24 22 206 49 144 47 228 84 439 -1 -1
82 667 37 49 34 4 55 808 -1 -1
82 890 37 304 68 507 0 1578 24 92 98 177 -1 -1
82 1509 41 87 66 503 82 551 31 181 4 1560 77 14 -1 -1
82 1134 98 1488 89 1015 40 445 25 146 7 82 55 400 -1 -1
82 48 20 228 8 78 81 1712 -1 -1
82 424 47 1753 39 1621 65 311 28 892 8 347 68 102 -1 -1
82 120 41 63 76 81 30 654 24 1078 17 554 99 65 -1 -1
82 28 44 528 79 192 54 998 90 1007 -1 -1
82 1779 83 951 17 302 88 838 -1 -1
82 226 54 690 44 256 91 239 -1 -1
82 770 25 346 40 764 45 96 41 532 46 155 59 4 -1 -1
82 1712 6 2501 45 221 63 166 32 537 3 747 96 743 -1 -1
82 261 34 504 98 704 -1 -1
82 2510 95 402 86 68 0 1112 51 1375 7 612 1 270 51 696 44 1790 4 170 37 48 11 623 94 955 -1 -1
82 1149 63 362 96 98 71 50 34 1089 48 34 -1 -1
82 562 5 291 12 154 51 3424 13 759 0 352 34 27 -1 -1
82 29 94 423 47 268 9 642 11 519 57 313 -1 -1
82 54 20 466 61 761 55 1529 91 267 -1 -1
82 479 38 308 70 592 40 284 11 337 95 111 -1 -1
82 932 95 11 4 275 83 1272 -1 -1
82 126 92 178 42 333 36 504 54 217 17 265 56 487 -1 -1
82 431 80 352 19 579 24 57 92 442 -1 -1
82 99 40 689 12 86 0 348 30 360 90 194 -1 -1
82 90 27 474 4 73 50 2384 -1 -1
82 3215 36 310 83 1252 -1 -1
82 83 41 1131 65 442 2 84 93 198 -1 -1
82 1324 41 166 86 643 -1 -1
82 66 99 466 59 114 34 568 0 31 79 202 -1 -1
82 276 97 144 -1 -1
82 272 23 1685 6 527 21 461 26 1933 25 183 5 931 36 22 -1 -1
82 102 76 459 87 2569 5 811 36 1155 71 826 -1 -1
82 321 45 476 28 194 41 348 83 186 -1 -1
82 171 44 252 99 440 50 180 26 722 66 648 -1 -1
82 63 73 304 89 143 8 847 96 526 -1 -1
82 91 91 1074 16 368 28 64 75 94 -1 -1
82 177 70 296 43 67 76 389 -1 -1
82 821 67 243 7 427 22 1520 78 75 -1 -1
82 695 83 11 16 490 91 756 97 224 -1 -1
82 428 92 31 76 503 43 487 21 153 88 412 -1 -1
82 806 95 123 6 826 16 20 88 355 -1 -1
82 547 18 311 0 677 63 624 -1 -1
82 276 45 42 25 118 34 653 19 43 67 157 -1 -1
82 1927 46 2489 84 227 96 193 -1 -1
82 1238 78 663 7 69 41 11 67 203 32 192 45 584 29 68 51 748 -1 -1
82 39 32 532 51 153 28 213 62 757 -1 -1
82 582 99 223 2 690 1 1299 3 38 53 1120 78 168 -1 -1
82 246 68 723 33 867 24 398 95 1466 -1 -1
82 1008 93 38 84 1746 15 927 8 1219 36 330 48 214 -1 -1
82 157 73 1757 25 109 46 69 98 677 -1 -1
82 23 37 180 92 139 -1 -1
82 872 62 87 95 310 -1 -1
82 121 17 1959 98 71 -1 -1
82 319 59 58 9 667 18 1060 11 164 84 389 -1 -1
82 403 13 35 44 321 81 1284 -1 -1
82 494 63 2 56 94 90 202 -1 -1
82 1203 19 1078 66 247 -1 -1
82 1794 56 574 95 1351 -1 -1
82 720 45 28 47 235 17 508 53 197 2 804 19 189 44 1021 72 1855 -1 -1
82 24 99 360 46 364 31 107 37 388 10 117 67 69 -1 -1
82 321 75 403 5 98 29 454 63 781 96 676 -1 -1
82 1529 14 832 83 626 88 194 22 599 16 470 1 172 7 379 92 667 -1 -1
82 563 56 67 61 1074 36 886 28 637 46 719 34 192 81 236 -1 -1
82 158 74 147 84 574 71 1930 98 282 -1 -1
82 69 30 881 87 710 -1 -1
82 457 22 128 93 32 71 104 49 289 48 116 80 37 81 550 1 1067 75 114 -1 -1
82 132 37 934 20 141 68 579 -1 -1
82 427 71 836 42 1262 32 332 48 900 5 1913 92 2096 -1 -1
82 184 90 110 97 121 -1 -1
82 1173 54 139 74 598 -1 -1
82 1535 33 122 5 20 10 182 28 381 20 30 84 457 -1 -1
82 396 96 2083 53 2728 27 49 32 190 56 55 -1 -1
82 118 32 836 45 722 42 805 37 575 6 634 11 510 71 507 -1 -1
82 156 19 782 35 300 25 364 20 387 67 1290 -1 -1
82 1103 85 504 37 296 27 1631 87 901 -1 -1
82 782 36 912 46 440 97 759 -1 -1
82 675 32 324 15 59 1 133 2 1575 85 385 -1 -1
82 294 43 1528 49 109 61 95 -1 -1
82 762 8 371 58 115 90 452 -1 -1
82 92 95 514 56 244 55 1772 29 178 70 658 -1 -1
82 483 71 242 40 1552 6 526 17 321 30 1053 -1 -1
82 709 7 976 68 55 -1 -1
82 11 14 212 64 533 58 1384 30 165 33 296 61 98 -1 -1
82 1995 87 376 74 547 19 524 68 1476 -1 -1
83 283 54 312 64 47 67 690 88 277 47 24 32 54 11 365 23 108 8 940 49 371 -1 -1
83 1871 92 848 86 1647 60 490 41 626 70 14 26 3 80 351 -1 -1
83 597 4 175 8 429 14 90 40 38 50 22 99 9158 -1 -1
83 434 48 841 43 1065 60 71 62 2563 82 449 -1 -1
83 727 11 1087 54 90 43 52 25 2566 8 1287 4 2 15 74 68 709 -1 -1
83 642 42 73 19 896 36 386 82 379 -1 -1
83 1457 25 1019 48 111 17 236 65 1406 -1 -1
83 807 92 531 76 3194 97 416 70 548 22 1440 99 27 -1 -1
83 564 67 190 42 133 39 281 49 977 32 243 96 2462 -1 -1
83 287 42 502 7 1050 93 231 -1 -1
83 41 49 1181 4 356 93 502 -1 -1
83 799 79 681 25 243 9 614 4 575 72 374 -1 -1
83 763 12 10 58 402 3 1784 85 15 9 73 5 1019 10 83 5 403 36 563 44 102 -1 -1
83 58 76 553 66 1240 99 389 -1 -1
83 748 41 152 5 981 26 476 24 803 86 1272 -1 -1
83 856 27 449 24 725 57 1082 45 904 11 316 52 72 -1 -1
83 725 55 156 63 333 29 985 35 1128 49 25 86 273 -1 -1
83 533 86 690 53 2658 99 124 -1 -1
83 657 1 77 60 161 -1 -1
83 2003 33 103 57 298 82 1092 -1 -1
83 413 24 1320 48 551 59 293 -1 -1
83 337 72 443 81 484 12 630 29 835 49 998 33 641 40 345 60 532 -1 -1
83 504 12 102 37 390 51 147 -1 -1
83 1315 11 1054 22 652 60 970 -1 -1
83 271 98 1592 50 3390 80 593 -1 -1
83 730 53 353 44 2 54 695 29 126 83 475 -1 -1
83 260 48 452 55 293 1 198 63 831 -1 -1
83 682 91 1641 25 435 2 266 67 2436 89 1869 -1 -1
83 331 81 1350 95 355 48 536 77 465 53 838 40 495 33 442 13 1420 58 84 -1 -1
83 1020 59 530 33 1516 10 11 30 400 69 161 4 2183 10 281 37 54 -1 -1
83 291 82 1217 25 3 51 57 42 469 40 551 46 2315 17 15 51 398 -1 -1
83 68 60 611 57 193 22 710 87 1887 -1 -1
83 722 23 414 43 302 37 340 17 171 47 259 -1 -1
83 128 52 110 85 12 82 2503 8 203 3 215 7 1286 11 582 55 1698 -1 -1
83 491 58 372 2 619 23 946 17 352 33 636 66 897 -1 -1
83 174 50 1241 10 186 84 640 -1 -1
83 835 36 145 48 1043 51 614 78 957 -1 -1
83 373 36 556 6 266 13 2220 27 976 15 69 85 114 -1 -1
83 333 33 184 36 289 22 1053 87 213 -1 -1
83 498 19 1696 59 170 67 2922 59 2790 72 77 65 1940 86 479 -1 -1
83 519 64 153 91 445 37 408 22 208 37 180 88 213 -1 -1
83 558 34 2139 14 996 28 308 31 402 27 160 15 38 7 1589 44 304 -1 -1
83 449 20 343 86 385 -1 -1
83 130 28 70 23 169 38 40 4 274 49 489 -1 -1
83 527 22 514 60 651 47 1539 83 702 -1 -1
83 2630 13 1090 77 102 -1 -1
83 1549 10 160 79 1444 0 13 93 810 -1 -1
83 30 18 65 67 83 37 81 93 275 -1 -1
83 374 74 569 46 1555 18 1409 67 491 -1 -1
83 225 68 37 20 6 37 91 16 4196 48 557 8 449 93 710 -1 -1
83 135 17 1466 43 1215 1 32 60 119 -1 -1
83 973 92 2626 29 263 21 551 71 1084 -1 -1
83 806 90 82 29 726 70 181 -1 -1
83 559 59 267 51 72 17 83 68 461 63 1173 99 22 -1 -1
83 36 60 192 92 502 62 231 40 694 9 339 66 958 -1 -1
83 93 16 1057 72 10 -1 -1
83 160 80 34 28 268 32 312 17 4 40 1619 35 741 4 166 46 149 -1 -1
83 289 35 191 77 1868 47 1671 16 413 35 551 43 519 74 729 -1 -1
83 141 9 1202 47 327 4 1249 47 760 -1 -1
83 1111 57 1158 24 536 9 992 48 199 68 732 -1 -1
83 167 64 113 18 138 29 191 77 42 -1 -1
83 397 41 863 60 43 17 120 10 59 29 1954 -1 -1
83 1269 67 91 73 434 68 199 0 701 83 126 -1 -1
83 204 17 37 70 199 48 203 73 2074 42 529 33 555 43 1338 16 98 39 49 0 163 54 338 -1 -1
83 766 54 243 87 636 -1 -1
83 2493 49 2745 83 237 -1 -1
83 50 14 38 43 18 20 710 99 390 -1 -1
83 117 77 230 97 328 34 748 25 15 9 660 75 451 -1 -1
83 179 13 170 27 760 23 34 21 1486 3 99 49 542 -1 -1
83 259 84 728 53 690 62 13 54 489 73 10 -1 -1
83 404 74 308 13 185 84 113 -1 -1
83 226 59 187 18 98 64 31 78 814 -1 -1
83 748 36 279 76 1183 84 131 -1 -1
83 882 96 834 10 1320 58 436 96 26 -1 -1
83 281 49 36 56 123 86 293 -1 -1
83 1233 25 188 7 1210 26 155 46 558 77 623 -1 -1
83 843 81 228 30 50 58 1309 65 1779 7 870 15 1021 96 951 -1 -1
83 68 70 413 42 292 61 403 -1 -1
83 370 45 1984 12 203 25 182 16 325 99 360 -1 -1
83 824 39 30 70 233 -1 -1
83 243 29 267 55 417 97 10 -1 -1
83 831 41 774 36 878 20 1229 48 3146 -1 -1
83 108 63 50 19 259 47 79 73 14 -1 -1
83 60 67 1756 26 147 6 469 16 99 83 132 -1 -1
83 1131 59 457 26 47 12 324 26 745 25 511 46 104 -1 -1
83 1424 29 2179 83 120 96 1511 11 225 57 286 -1 -1
83 830 44 455 75 311 -1 -1
83 590 77 1373 64 800 21 127 29 372 36 100 1 21 86 1657 -1 -1
83 625 93 731 42 409 11 171 52 487 93 2 -1 -1
83 1384 91 744 -1 -1
83 240 21 155 87 1106 19 768 65 1174 -1 -1
83 133 77 1106 11 578 69 561 14 781 82 97 -1 -1
83 397 10 347 31 631 77 49 -1 -1
83 171 99 40 62 176 63 1210 32 208 50 51 4 53 20 424 22 342 6 176 60 1164 -1 -1
83 146 25 352 88 473 -1 -1
83 240 68 278 96 77 -1 -1
83 437 87 1322 93 210 -1 -1
83 1842 99 310 6 1140 47 406 99 1179 -1 -1
83 183 40 1301 58 3 75 246 14 1059 28 435 69 5 -1 -1
83 1095 12 610 58 1081 53 62 46 416 45 1471 87 1307 -1 -1
83 60 99 278 85 524 44 480 0 16 96 174 -1 -1
83 2224 84 797 88 2099 64 623 70 80 23 668 91 699 -1 -1
83 182 30 179 76 493 -1 -1
83 727 98 1520 10 197 75 85 97 141 -1 -1
83 344 89 562 98 716 36 504 56 9 71 436 -1 -1
83 349 6 934 5 113 64 1016 -1 -1
83 538 31 1640 54 2307 92 870 -1 -1
83 93 66 2 39 4 47 225 33 1138 82 67 -1 -1
83 249 65 361 93 502 12 60 64 321 -1 -1
83 886 14 894 90 106 38 199 4 22 57 726 -1 -1
83 1258 97 1336 47 443 57 1347 15 78 47 212 -1 -1
83 466 35 571 99 730 98 217 74 400 54 199 72 1473 73 1303 84 691 -1 -1
83 327 81 71 72 354 36 18 50 1068 10 1572 80 328 -1 -1
83 886 54 2878 44 734 20 470 11 540 90 327 -1 -1
83 220 60 675 52 876 53 1187 39 91 56 719 -1 -1
83 1439 43 425 75 211 23 84 8 1013 3 196 95 131 -1 -1
83 506 97 110 69 777 3 814 97 265 -1 -1
83 706 55 19 54 122 61 685 99 1710 -1 -1
83 159 76 674 97 846 87 225 15 506 83 241 -1 -1
83 426 9 150 85 1272 40 78 16 29 53 796 1 313 20 1161 9 383 80 1622 -1 -1
83 38 13 1071 19 67 85 271 -1 -1
83 67 1 155 21 424 99 84 -1 -1
83 928 71 376 66 54 6 174 82 151 25 19 20 135 19 997 37 415 -1 -1
83 686 94 398 59 469 90 330 -1 -1
83 138 69 391 2 130 54 2168 88 540 -1 -1
83 31 4 180 50 922 38 2074 64 482 52 1486 95 200 -1 -1
83 188 56 261 44 215 88 158 11 111 32 17 94 267 -1 -1
83 946 50 894 11 1881 12 1003 53 55 -1 -1
83 417 51 1077 96 334 -1 -1
83 559 86 765 70 376 58 31 87 503 -1 -1
83 70 96 878 35 88 82 216 9 123 0 1602 76 933 -1 -1
83 148 66 360 36 334 18 255 24 125 14 280 37 251 12 914 78 2564 -1 -1
83 272 71 142 11 554 84 1005 -1 -1
83 43 29 182 67 386 64 617 32 32 80 580 -1 -1
83 165 6 610 15 8 14 1643 83 282 -1 -1
83 646 59 75 19 121 31 33 66 274 -1 -1
83 11 24 592 86 344 -1 -1
83 206 20 263 9 256 76 44 -1 -1
83 300 93 1028 3 217 98 1854 -1 -1
83 1446 1 438 4 239 0 591 14 268 46 914 -1 -1
83 413 51 393 97 7 96 1071 -1 -1
83 317 74 618 87 2913 2 1157 78 505 -1 -1
83 2733 85 184 53 158 80 386 44 1566 11 99 92 505 -1 -1
83 1385 94 381 -1 -1
83 161 22 469 37 94 98 765 -1 -1
83 1096 59 408 30 4 97 303 -1 -1
83 207 71 492 57 727 76 346 -1 -1
83 121 57 76 49 503 20 465 1 167 21 298 83 593 -1 -1
83 214 49 1541 60 303 29 187 47 346 11 830 9 356 45 75 -1 -1
83 491 74 1090 67 256 16 738 91 25 -1 -1
83 728 5 75 67 1406 7 449 38 222 95 722 -1 -1
83 246 98 192 85 306 13 494 33 603 90 355 -1 -1
83 122 53 118 86 179 -1 -1
83 2164 77 262 15 961 21 100 97 388 -1 -1
83 390 48 885 18 354 76 348 -1 -1
83 1129 68 68 16 86 35 1461 28 1454 19 29 20 293 37 85 56 173 -1 -1
83 491 3 1673 21 899 75 242 -1 -1
83 1174 24 588 8 450 15 285 92 189 -1 -1
83 725 95 230 36 259 0 280 97 579 -1 -1
83 136 15 63 54 226 11 1797 41 339 -1 -1
83 118 77 15 67 569 42 9 13 2383 98 2163 -1 -1
83 470 72 1026 91 1158 26 281 60 253 -1 -1
83 5 23 1158 56 6 74 97 -1 -1
83 589 1 185 18 441 8 583 53 57 -1 -1
83 436 76 1051 13 91 60 792 82 159 93 310 -1 -1
83 281 29 461 4 833 38 65 95 604 -1 -1
83 1152 72 117 87 2278 -1 -1
83 254 33 544 53 220 69 389 62 103 89 60 13 482 38 371 26 53 4 1198 27 1409 44 1524 -1 -1
83 46 89 1207 27 471 41 484 3 333 60 1165 -1 -1
83 6 72 444 39 425 48 256 92 520 -1 -1
83 397 45 1010 29 125 24 1099 33 316 -1 -1
83 1073 57 320 83 162 20 1004 31 377 6 287 83 1102 -1 -1
83 1361 2 55 84 61 91 2112 -1 -1
83 56 5 2195 31 435 52 320 86 119 9 34 76 532 46 1578 20 108 39 670 60 1548 76 978 -1 -1
83 90 97 821 19 574 77 450 -1 -1
83 626 49 2032 87 304 90 248 20 717 60 1074 -1 -1
83 299 31 172 87 22 -1 -1
83 135 27 385 32 801 78 243 -1 -1
83 177 76 55 61 406 53 350 50 274 79 890 -1 -1
83 172 9 324 55 1329 -1 -1
83 276 53 696 92 2390 -1 -1
83 28 5 27 35 625 97 165 -1 -1
83 282 21 145 59 105 63 324 -1 -1
83 1643 58 1102 43 1427 66 142 -1 -1
83 357 86 891 34 55 89 762 -1 -1
83 617 93 246 38 723 33 474 49 201 45 393 4 291 79 1231 -1 -1
83 583 13 240 62 55 86 996 -1 -1
83 383 59 421 17 390 57 236 94 463 -1 -1
83 807 67 904 49 286 40 338 27 14 32 354 41 229 94 1179 -1 -1
83 439 56 628 7 576 31 584 25 553 93 70 -1 -1
83 523 12 29 7 643 21 415 65 1215 73 503 -1 -1
83 528 12 50 80 174 -1 -1
83 701 46 802 7 2576 94 35 -1 -1
83 557 43 2196 15 314 97 307 -1 -1
83 195 43 1164 83 981 -1 -1
83 212 78 1292 39 1361 9 445 54 41 -1 -1
83 609 94 63 90 896 74 210 5 169 49 321 26 556 89 932 -1 -1
83 1025 35 1131 4 662 42 1078 80 383 -1 -1
83 55 9 192 92 291 -1 -1
83 780 67 264 71 865 24 1231 19 929 74 78 -1 -1
83 334 70 197 91 441 47 522 60 1137 21 1392 16 54 59 335 23 800 32 20 0 1065 61 1483 -1 -1
83 29 72 52 69 276 37 597 71 214 -1 -1
83 854 38 758 52 250 13 1504 40 79 86 245 -1 -1
83 373 21 739 6 165 37 2592 25 669 98 460 -1 -1
83 288 16 711 76 492 -1 -1
83 723 0 83 90 35 -1 -1
83 93 12 6 45 395 53 295 14 638 80 106 -1 -1
83 1861 53 533 42 66 79 506 -1 -1
83 988 14 918 68 952 -1 -1
83 1440 6 655 13 125 84 822 -1 -1
83 676 7 211 11 1000 66 369 -1 -1
83 1092 65 601 85 436 28 638 72 1202 87 309 -1 -1
83 943 54 759 15 15 12 1593 16 1008 60 367 -1 -1
83 3 1 499 74 585 79 2247 82 784 -1 -1
83 342 71 377 11 2018 8 129 79 1298 -1 -1
83 81 64 1963 97 117 -1 -1
83 29 81 346 21 387 39 886 88 1321 -1 -1
83 280 82 3121 80 902 24 973 29 354 19 1240 63 12 -1 -1
83 871 72 380 64 1062 2 493 16 823 51 1202 -1 -1
83 697 60 157 24 1560 61 591 -1 -1
83 39 91 502 59 532 82 770 -1 -1
83 162 26 85 59 633 80 442 62 585 16 313 42 937 -1 -1
83 2297 20 459 60 2391 80 952 -1 -1
83 301 34 291 94 268 -1 -1
83 117 54 959 56 84 48 311 24 684 86 522 -1 -1
83 590 43 16 3 1486 82 514 -1 -1
84 2235 95 1738 80 202 82 120 35 244 87 1653 67 690 55 255 86 590 -1 -1
84 651 58 274 21 477 58 22 62 238 56 1801 32 965 72 54 -1 -1
84 676 26 356 24 279 32 1388 59 744 -1 -1
84 186 11 227 93 2481 29 127 70 849 12 999 30 1625 1 54 19 1960 30 424 25 4 58 628 -1 -1
84 67 31 844 43 1094 45 129 -1 -1
84 521 80 152 68 1205 77 64 64 225 17 1860 83 1050 -1 -1
84 533 94 788 55 88 22 31 14 1776 21 932 36 482 -1 -1
84 634 57 51 43 82 59 218 96 271 -1 -1
84 1083 38 1328 66 376 83 148 -1 -1
84 376 88 72 36 1357 2 1352 29 35 96 1484 -1 -1
84 316 37 2622 96 724 85 1219 68 1063 8 38 37 939 8 2701 94 517 -1 -1
84 850 93 237 52 239 14 947 27 288 75 32 -1 -1
84 1120 69 1075 80 1361 95 1901 5 146 62 542 -1 -1
84 338 17 492 65 117 -1 -1
84 281 24 999 43 228 73 314 -1 -1
84 4323 91 71 8 499 64 416 32 97 23 76 20 499 25 861 34 305 60 659 -1 -1
84 1154 1 365 82 661 -1 -1
84 329 52 157 81 1856 97 394 -1 -1
84 234 87 1680 0 681 95 144 -1 -1
84 139 12 1312 92 100 31 659 32 1294 87 790 -1 -1
84 643 21 241 14 581 42 574 22 26 31 633 95 54 -1 -1
84 387 77 206 63 143 37 18 59 1134 91 36 -1 -1
84 644 23 138 94 685 83 855 64 164 54 270 47 636 40 344 32 183 47 799 27 536 61 158 -1 -1
84 136 22 169 19 119 64 223 15 2002 48 978 41 1729 24 311 45 870 -1 -1
84 657 31 350 74 2293 -1 -1
84 1715 30 113 77 692 -1 -1
84 61 76 362 70 16 75 1026 33 756 49 1170 -1 -1
84 419 55 1176 27 1036 78 358 -1 -1
84 800 69 370 22 1293 99 1269 63 106 16 673 7 330 18 328 1 555 43 1283 -1 -1
84 428 99 53 -1 -1
84 1241 53 148 45 5 50 592 71 234 41 266 52 268 97 184 -1 -1
84 436 8 367 45 70 -1 -1
84 1255 26 245 72 64 18 429 36 66 42 196 80 387 -1 -1
84 430 25 259 2 343 52 773 -1 -1
84 268 6 34 85 156 -1 -1
84 784 6 835 81 732 48 740 40 642 54 137 85 20 20 375 7 30 17 117 8 113 7 733 14 10 -1 -1
84 1391 36 345 27 714 16 1112 33 470 92 57 -1 -1
84 108 29 16 89 289 -1 -1
84 79 89 394 52 1192 29 96 43 567 74 186 66 208 91 190 -1 -1
84 475 7 28 52 314 6 1408 9 700 7 530 71 46 -1 -1
84 295 73 124 55 191 49 332 83 617 -1 -1
84 84 31 381 65 284 50 1920 88 152 -1 -1
84 208 32 1557 54 266 92 485 -1 -1
84 172 31 71 33 2031 90 749 -1 -1
84 163 23 191 2 69 64 146 -1 -1
84 472 20 458 31 2074 27 1493 46 134 19 54 17 54 95 312 -1 -1
84 1152 62 444 97 403 14 222 2 314 34 472 45 35 73 21 -1 -1
84 307 91 856 58 519 30 1529 15 446 19 706 52 721 -1 -1
84 252 19 572 33 384 29 397 12 1362 9 124 63 7 -1 -1
84 1792 15 171 70 226 -1 -1
84 938 99 1743 95 918 59 850 26 10 5 570 59 1134 78 30 -1 -1
84 1507 3 1257 44 28 31 602 19 73 55 333 -1 -1
84 603 78 2 10 413 83 606 -1 -1
84 641 39 412 40 142 81 161 -1 -1
84 623 55 751 31 53 50 1048 75 73 -1 -1
84 144 95 294 27 506 55 524 15 718 13 873 23 1172 62 269 -1 -1
84 1275 47 433 13 235 84 818 -1 -1
84 1208 50 1306 77 5 -1 -1
84 135 23 2098 47 1007 52 401 68 931 -1 -1
84 585 52 740 24 35 58 1257 -1 -1
84 345 1 624 16 775 81 65 -1 -1
84 1480 35 1099 27 107 28 236 74 1928 -1 -1
84 262 55 107 23 577 49 363 90 436 -1 -1
84 54 32 282 77 2434 92 563 -1 -1
84 560 36 393 87 144 -1 -1
84 896 70 326 57 1815 70 1519 43 730 31 3102 54 498 87 545 -1 -1
84 221 36 330 69 2611 88 786 -1 -1
84 217 32 1280 28 83 52 157 96 932 -1 -1
84 874 85 652 0 139 87 70 -1 -1
84 43 22 206 99 379 -1 -1
84 1967 31 211 32 1297 49 487 8 289 86 1653 -1 -1
84 18 94 6 58 404 46 420 32 1262 79 797 -1 -1
84 2519 86 523 35 571 25 97 50 1910 -1 -1
84 1445 37 129 41 500 15 2609 87 1533 -1 -1
84 3582 65 248 35 251 60 1437 -1 -1
84 40 26 104 11 67 2 663 47 241 -1 -1
84 1507 61 116 57 667 78 238 -1 -1
84 77 17 222 35 517 97 538 -1 -1
84 1086 71 258 8 318 60 53 -1 -1
84 114 83 392 43 318 70 641 8 1446 17 983 57 1055 44 187 74 1420 -1 -1
84 1022 62 233 35 586 92 7 -1 -1
84 141 13 652 71 198 -1 -1
84 462 74 1775 18 1802 11 118 6 200 23 1253 37 104 92 553 -1 -1
84 407 58 40 15 447 18 804 11 15 66 31 -1 -1
84 1820 5 1073 54 715 -1 -1
84 182 52 91 3 2248 97 280 -1 -1
84 26 43 1599 23 2202 32 128 38 82 95 387 -1 -1
84 272 37 323 0 596 65 1784 -1 -1
84 137 19 415 5 54 33 969 -1 -1
84 272 48 100 14 68 80 176 -1 -1
84 319 58 90 38 133 95 682 -1 -1
84 688 11 484 62 345 -1 -1
84 238 33 23 28 262 9 977 67 1891 -1 -1
84 853 25 444 0 1057 63 251 -1 -1
84 617 89 122 22 1899 40 2667 42 115 78 185 -1 -1
84 311 46 272 33 141 34 846 39 288 -1 -1
84 786 48 501 96 204 -1 -1
84 200 51 475 7 280 34 418 87 514 -1 -1
84 118 61 328 33 549 64 1172 27 775 4 1358 49 398 -1 -1
84 221 49 1190 78 586 21 97 95 1324 -1 -1
84 637 41 839 32 334 16 455 13 313 77 307 -1 -1
84 1150 79 1289 35 708 3 282 82 1795 -1 -1
84 272 78 623 44 239 35 109 76 237 -1 -1
84 798 68 1031 45 1168 84 866 -1 -1
84 3180 70 409 31 880 16 52 99 246 -1 -1
84 354 1 533 53 1440 -1 -1
84 713 98 6 97 1910 47 1139 16 108 34 1197 84 425 -1 -1
84 1966 24 40 84 295 70 539 46 580 76 687 20 359 73 649 71 21 92 246 -1 -1
84 77 43 54 80 116 -1 -1
84 822 66 173 85 666 -1 -1
84 175 91 88 90 1997 62 1269 33 701 84 215 -1 -1
84 131 90 2138 9 524 94 108 -1 -1
84 505 60 492 51 16 20 836 76 2 -1 -1
84 546 12 108 88 1320 -1 -1
84 21 63 643 55 403 5 102 36 489 18 377 5 1619 99 1961 -1 -1
84 199 55 339 67 401 59 287 46 383 58 1445 -1 -1
84 3350 49 93 33 288 22 1819 9 198 99 413 -1 -1
84 495 13 2425 7 1260 19 691 82 275 -1 -1
84 94 3 277 38 316 20 471 46 278 -1 -1
84 185 0 19 2 1248 75 75 -1 -1
84 147 27 65 95 718 -1 -1
84 86 69 328 61 1454 97 505 -1 -1
84 492 55 914 54 1048 50 97 15 2 54 312 -1 -1
84 196 27 195 13 410 87 598 -1 -1
84 872 60 330 37 64 72 1242 -1 -1
84 243 11 568 20 124 14 224 81 659 75 620 66 106 92 788 -1 -1
84 460 47 391 3 114 90 34 -1 -1
84 14 35 1031 18 374 62 2246 -1 -1
84 242 46 1215 53 62 83 1195 -1 -1
84 745 88 580 0 493 78 459 91 66 -1 -1
84 19 17 61 59 860 66 199 62 1367 35 374 89 462 -1 -1
84 54 75 35 30 1694 76 504 80 6 83 216 -1 -1
84 390 71 21 2 374 74 186 75 1785 82 2063 -1 -1
84 182 38 269 51 241 62 1420 10 1122 99 489 -1 -1
84 1724 0 165 25 582 71 725 -1 -1
84 109 86 755 6 46 85 969 63 18 34 143 16 1056 77 1099 -1 -1
84 2051 77 2242 45 394 9 751 45 777 50 492 67 1220 -1 -1
84 712 57 107 30 386 59 190 -1 -1
84 1347 6 91 43 220 9 67 25 1699 78 349 -1 -1
84 464 67 1593 61 96 10 1315 48 1887 86 1020 -1 -1
84 303 70 900 74 613 42 112 32 107 41 295 48 885 -1 -1
84 885 70 879 7 102 75 61 -1 -1
84 1311 5 473 42 247 94 667 -1 -1
84 966 76 982 14 277 21 352 64 1013 -1 -1
84 511 56 700 54 1501 9 161 84 751 -1 -1
84 683 56 382 81 820 -1 -1
84 278 20 880 1 420 24 1237 87 1203 -1 -1
84 111 67 1444 9 652 33 101 82 790 -1 -1
84 496 15 726 7 989 56 841 75 2210 -1 -1
84 484 21 3597 41 4 66 191 61 295 73 1777 -1 -1
84 118 87 472 86 850 55 1641 98 133 -1 -1
84 831 32 217 95 918 -1 -1
84 560 47 551 4 1911 96 466 -1 -1
84 73 20 15 92 416 -1 -1
84 393 50 829 72 1794 84 1319 38 651 69 399 -1 -1
84 205 29 337 46 93 96 1694 -1 -1
84 888 66 410 4 1093 66 1038 -1 -1
84 52 95 44 84 932 72 446 88 729 -1 -1
84 1949 34 591 43 1590 45 558 9 597 94 1275 -1 -1
84 335 77 145 31 440 79 582 -1 -1
84 2150 80 429 66 368 90 106 -1 -1
84 41 57 541 1 796 14 186 48 112 -1 -1
84 19 65 118 79 173 -1 -1
84 553 93 168 -1 -1
84 139 1 457 95 844 -1 -1
84 994 9 873 40 59 70 1014 86 280 41 86 42 1095 2 584 13 33 67 287 -1 -1
84 180 25 842 12 360 69 1344 -1 -1
84 587 54 745 11 23 48 565 74 81 -1 -1
84 875 56 26 16 904 2 1358 88 164 -1 -1
84 374 60 168 92 320 -1 -1
84 361 34 76 33 773 23 957 82 1377 -1 -1
84 124 85 419 69 109 92 27 74 1194 86 160 -1 -1
84 863 9 1098 95 405 -1 -1
84 1035 61 3300 93 180 12 1654 58 1014 -1 -1
84 150 88 87 93 1558 83 32 11 224 67 481 -1 -1
84 1838 1 136 14 297 45 26 -1 -1
84 31 95 3 94 1432 55 1187 35 56 47 1121 56 1202 -1 -1
84 1410 48 73 69 983 40 1368 72 962 85 54 -1 -1
84 2378 34 1331 77 126 -1 -1
84 191 17 234 35 198 60 464 -1 -1
84 81 44 1919 96 91 -1 -1
84 378 21 303 22 368 56 28 28 165 75 302 -1 -1
84 708 83 567 66 122 2 852 68 1717 31 347 9 248 37 757 87 252 -1 -1
84 19 45 195 62 460 3 652 15 154 91 317 -1 -1
84 44 73 917 45 513 77 120 -1 -1
84 55 16 140 1 24 23 510 35 349 86 125 -1 -1
84 141 29 104 37 1508 93 1426 -1 -1
84 1760 18 1128 78 516 -1 -1
84 353 73 289 68 419 30 6 0 351 5 1105 93 1182 -1 -1
84 148 45 490 54 512 41 663 66 462 -1 -1
84 1351 52 627 26 432 41 153 4 238 94 148 -1 -1
84 571 65 133 97 678 -1 -1
84 34 78 51 72 139 75 606 7 170 0 528 93 629 -1 -1
84 523 92 62 61 198 23 454 61 362 27 309 43 1239 69 906 -1 -1
85 1146 8 2093 40 389 86 855 -1 -1
85 138 14 124 5 379 59 223 23 226 43 172 22 535 6 729 75 61 -1 -1
85 337 96 204 40 176 52 1700 37 15 39 264 41 455 46 47 14 1213 59 498 -1 -1
85 2023 61 488 91 107 40 131 26 2085 90 2 -1 -1
85 1130 53 1260 37 37 60 732 -1 -1
85 40 58 326 90 478 -1 -1
85 32 68 1703 37 142 0 1440 62 947 60 2380 27 36 97 64 -1 -1
85 51 41 19 32 613 25 3 40 93 -1 -1
85 997 45 1249 41 1040 60 183 55 192 21 981 30 254 27 331 14 39 55 359 -1 -1
85 423 72 44 91 29 51 288 38 810 46 659 17 1911 24 86 86 1129 -1 -1
85 632 35 460 4 128 38 133 -1 -1
85 592 94 884 55 46 1 1115 8 67 42 224 26 1230 42 385 -1 -1
85 26 41 143 97 19 47 179 68 495 55 35 11 136 43 815 4 1827 98 613 -1 -1
85 399 23 1561 2 341 12 251 26 247 -1 -1
85 706 32 685 53 1064 78 332 77 246 28 393 10 1147 29 516 40 734 -1 -1
85 2219 44 141 50 752 56 2015 7 26 5 463 57 272 -1 -1
85 419 71 367 27 53 2 199 26 627 50 266 -1 -1
85 598 75 117 80 4 42 486 53 1633 97 65 -1 -1
85 40 41 195 66 292 -1 -1
85 172 91 454 85 514 54 205 4 566 27 240 19 46 27 706 91 397 -1 -1
85 634 56 252 50 116 41 28 40 93 96 402 -1 -1
85 1672 49 683 83 158 13 358 63 412 90 1428 -1 -1
85 269 32 11 9 268 70 1057 -1 -1
85 143 3 380 56 268 27 465 98 821 -1 -1
85 1595 95 1570 98 61 30 72 17 18 34 82 1 205 33 349 -1 -1
85 426 69 19 48 1125 80 1479 81 521 50 160 45 129 62 1400 -1 -1
85 8 37 267 33 2250 5 1704 19 1610 81 402 -1 -1
85 475 93 231 60 1475 54 1058 24 315 28 15 79 354 -1 -1
85 1488 92 581 45 195 84 569 -1 -1
85 41 42 213 64 498 50 162 74 14 -1 -1
85 10 46 387 18 556 61 13 68 189 20 1384 60 871 22 497 4 368 26 753 55 734 -1 -1
85 111 64 1822 81 423 15 550 47 490 46 326 88 807 -1 -1
85 885 54 1183 55 191 29 853 75 3 -1 -1
85 7 41 97 20 197 51 1114 16 678 31 81 40 190 -1 -1
85 130 88 45 37 594 4 42 12 150 2 231 34 98 74 69 -1 -1
85 38 69 122 40 915 63 1434 45 861 57 302 93 578 -1 -1
85 83 19 344 53 13 59 468 -1 -1
85 95 90 1341 23 91 48 378 13 93 75 239 -1 -1
85 421 34 713 19 19 16 309 77 3127 -1 -1
85 152 19 1367 98 307 -1 -1
85 39 16 45 74 822 81 484 28 731 87 1689 -1 -1
85 110 18 1858 40 188 33 268 82 59 -1 -1
85 244 64 328 56 249 24 203 42 1113 97 968 -1 -1
85 1176 44 632 95 590 56 1085 53 1166 50 267 87 247 -1 -1
85 20 94 1054 30 106 94 253 -1 -1
85 348 53 130 13 259 51 21 -1 -1
85 1110 98 55 33 1179 85 396 -1 -1
85 519 40 989 88 1071 -1 -1
85 203 43 190 5 175 21 233 65 637 -1 -1
85 1765 77 277 38 1827 87 949 81 345 68 640 2 1160 43 305 2 2221 55 619 -1 -1
85 227 83 6 9 113 20 136 27 158 34 1049 38 92 24 17 56 275 -1 -1
85 329 32 234 53 57 95 267 37 470 21 719 46 14 -1 -1
85 1105 50 12 90 1632 -1 -1
85 223 16 187 75 92 -1 -1
85 209 92 220 54 370 84 260 -1 -1
85 264 25 183 57 55 46 359 79 964 -1 -1
85 136 97 590 19 1077 52 36 7 303 25 1452 31 63 24 457 72 2141 -1 -1
85 1876 71 120 90 344 32 577 64 48 29 234 40 149 54 398 24 245 92 57 -1 -1
85 2183 47 6 61 68 71 843 25 180 70 294 13 266 35 533 3 45 7 274 21 609 26 22 96 1208 -1 -1
85 223 51 583 72 43 34 681 96 1030 -1 -1
85 78 14 944 51 1955 84 539 -1 -1
85 260 81 176 57 269 68 392 48 29 22 740 7 1141 69 287 -1 -1
85 738 97 2233 92 226 84 1418 48 588 49 801 35 107 3 340 71 2 -1 -1
85 1326 95 263 72 762 30 178 33 125 39 839 8 255 92 1049 -1 -1
85 1393 60 315 30 1732 11 69 17 346 97 693 -1 -1
85 44 67 120 18 606 68 4 -1 -1
85 127 28 29 32 1484 6 2085 90 254 -1 -1
85 1340 27 487 85 70 94 602 -1 -1
85 224 27 29 47 38 78 398 -1 -1
85 442 56 364 42 465 19 1434 10 469 97 464 -1 -1
85 109 71 204 59 548 19 1301 63 304 -1 -1
85 131 71 530 94 1332 81 673 71 174 74 1235 35 6 32 235 15 144 72 121 -1 -1
85 1123 87 331 32 976 97 1945 -1 -1
85 945 2 415 77 177 78 1984 72 330 96 247 -1 -1
85 1567 29 118 18 932 89 703 -1 -1
85 979 16 478 42 974 73 554 38 728 1 1 9 9 1 213 18 440 23 409 -1 -1
85 18 1 2593 62 102 49 589 10 848 70 1184 -1 -1
85 258 6 995 12 895 50 244 16 132 89 549 -1 -1
85 84 13 670 18 667 11 1 38 713 69 312 61 109 82 265 -1 -1
85 501 67 604 21 1435 72 238 -1 -1
85 537 54 17 97 416 -1 -1
85 484 64 192 32 1575 71 35 85 126 -1 -1
85 332 87 160 4 491 90 290 -1 -1
85 918 81 626 59 533 18 239 6 480 3 170 93 2717 -1 -1
85 946 94 435 43 32 14 209 88 392 -1 -1
85 102 14 2356 74 409 -1 -1
85 646 95 728 80 896 50 1979 91 339 -1 -1
85 1215 46 97 54 706 81 450 11 394 2 152 71 27 -1 -1
85 4 37 824 72 150 -1 -1
85 290 21 160 65 525 66 9 60 822 21 2459 19 1467 92 197 -1 -1
85 748 70 1651 12 103 94 889 -1 -1
85 1026 28 1049 25 123 3 693 14 1004 77 292 -1 -1
85 375 97 268 89 4 59 2 91 1141 -1 -1
85 1243 10 293 88 562 73 1684 59 99 99 100 -1 -1
85 833 33 604 59 319 92 638 -1 -1
85 3201 31 399 65 235 83 285 -1 -1
85 464 47 12 22 194 44 69 16 1146 34 356 72 129 -1 -1
85 420 64 1084 58 206 46 493 49 17 1 214 83 179 -1 -1
85 123 19 15 66 36 60 644 79 34 -1 -1
85 401 67 221 71 113 93 1703 -1 -1
85 628 74 355 77 302 88 1267 23 7 98 31 -1 -1
85 53 71 30 80 548 88 2139 17 272 92 1106 -1 -1
85 514 45 2688 6 24 15 735 36 554 -1 -1
85 33 94 493 81 79 20 2016 44 829 94 33 -1 -1
85 161 18 292 96 305 -1 -1
85 639 1 2169 41 398 53 1528 27 2062 55 613 92 174 -1 -1
85 595 49 201 84 765 18 509 84 844 -1 -1
85 678 82 498 88 156 60 188 73 1724 -1 -1
85 311 26 302 58 981 -1 -1
85 973 41 269 16 181 26 1381 47 563 -1 -1
85 12 52 118 98 1465 -1 -1
85 409 90 51 68 109 27 32 54 1503 52 654 5 316 99 221 -1 -1
85 779 29 616 97 1331 -1 -1
85 575 71 903 43 465 28 333 82 194 -1 -1
85 78 27 64 6 230 38 953 98 244 -1 -1
85 1728 98 435 64 2319 79 1425 -1 -1
85 154 41 1357 60 439 47 829 76 2655 -1 -1
85 374 60 193 46 528 81 505 78 131 49 1959 80 43 -1 -1
85 14 77 305 60 1633 72 175 13 171 20 3337 39 699 65 28 -1 -1
85 393 36 111 64 158 42 1033 96 470 -1 -1
85 453 52 74 47 498 86 1010 -1 -1
85 642 49 1720 66 1430 92 2405 27 1180 74 449 60 51 70 9 -1 -1
85 109 29 587 83 272 65 594 30 265 93 1834 -1 -1
85 694 34 237 92 803 -1 -1
85 510 87 673 7 216 33 147 4 3 86 67 -1 -1
85 448 62 103 29 392 17 2007 4 432 7 372 98 315 -1 -1
85 1187 69 511 82 913 34 1045 62 1041 9 7 10 1376 36 102 34 529 85 753 -1 -1
85 313 32 244 76 1580 26 211 3 173 11 173 67 40 -1 -1
85 83 8 334 73 441 -1 -1
85 895 59 2260 31 311 39 5 72 886 -1 -1
85 492 3 14 45 342 98 35 -1 -1
85 1190 66 330 30 482 58 195 -1 -1
85 371 3 1861 85 704 -1 -1
85 537 92 179 66 1095 6 1488 27 101 98 2087 -1 -1
85 374 33 439 7 117 23 158 63 1594 -1 -1
85 1699 93 706 60 46 55 446 5 1027 91 358 -1 -1
85 505 78 2269 81 119 63 262 22 586 80 294 -1 -1
85 600 61 477 19 34 63 693 84 132 -1 -1
85 1315 14 228 52 436 21 1568 72 114 15 735 33 153 38 115 27 1130 20 236 71 571 -1 -1
85 236 46 1045 81 21 26 1017 47 602 16 294 38 54 81 498 -1 -1
85 488 53 178 54 2087 8 1053 82 95 -1 -1
85 39 76 503 17 6 83 388 -1 -1
85 566 75 139 71 309 67 115 81 112 55 58 86 638 20 148 50 320 82 536 -1 -1
85 138 17 1289 32 730 31 2679 23 181 45 783 77 1202 -1 -1
85 215 5 308 22 589 77 10 -1 -1
85 539 35 82 22 1027 85 1288 -1 -1
85 1780 65 19 56 891 85 251 -1 -1
85 525 68 148 69 387 6 880 19 1966 13 466 62 759 -1 -1
85 140 1 426 34 869 84 617 19 171 86 867 -1 -1
85 383 59 383 50 62 5 566 37 445 -1 -1
85 27 20 259 74 460 -1 -1
85 9 10 228 96 835 -1 -1
85 258 2 1202 93 705 -1 -1
85 1457 28 4015 10 298 7 977 22 884 95 462 -1 -1
85 1277 2 142 91 1358 -1 -1
85 1844 64 455 93 195 -1 -1
85 226 84 61 1 87 28 462 35 305 88 86 -1 -1
85 301 3 708 75 2183 80 659 -1 -1
85 636 3 325 5 48 65 154 25 366 3 902 71 606 -1 -1
85 1973 26 334 51 694 80 99 53 177 56 178 99 153 -1 -1
85 420 74 38 48 185 5 787 58 709 33 393 24 367 72 249 -1 -1
85 281 5 346 33 438 41 234 31 863 71 147 -1 -1
85 1147 15 88 33 615 16 2538 97 444 -1 -1
85 23 62 899 22 244 89 248 -1 -1
85 287 93 142 23 674 36 202 15 61 3 1725 5 34 35 1523 3 707 44 138 -1 -1
85 952 57 869 19 161 29 1285 17 87 96 306 -1 -1
85 170 49 11 75 558 -1 -1
85 250 76 2758 28 51 5 809 18 40 36 599 -1 -1
85 451 23 773 64 1995 8 20 42 1155 8 1937 56 380 -1 -1
85 403 18 117 17 528 9 324 28 491 60 53 -1 -1
85 140 14 291 40 719 49 2078 56 184 33 599 38 1770 70 1201 -1 -1
85 1115 70 270 83 1084 34 112 42 641 37 118 13 687 94 391 -1 -1
85 2 78 1764 14 572 96 784 -1 -1
85 33 68 74 38 243 28 1385 18 2256 61 15 -1 -1
85 136 31 1418 29 236 40 364 54 169 21 408 49 687 98 168 -1 -1
85 178 0 56 54 1832 97 127 -1 -1
85 328 47 1214 42 317 55 213 50 175 10 2436 52 1222 -1 -1
85 221 72 247 56 201 6 27 91 830 -1 -1
85 194 7 10 49 390 -1 -1
85 52 87 487 53 557 65 406 28 2397 78 1698 -1 -1
85 558 71 242 4 228 14 823 85 23 -1 -1
85 1556 86 773 23 745 6 744 86 440 -1 -1
85 310 94 678 36 1243 33 287 35 224 29 527 60 578 -1 -1
85 457 81 750 19 775 96 267 -1 -1
85 113 70 33 18 11 17 45 80 77 -1 -1
85 229 73 784 71 425 82 343 -1 -1
85 388 66 1472 14 1632 96 80 -1 -1
85 3146 84 997 68 567 43 12 14 748 90 612 -1 -1
85 1200 3 54 79 61 -1 -1
85 9 1 293 40 321 23 324 91 183 -1 -1
85 834 94 672 85 425 67 866 48 316 99 2151 -1 -1
85 1788 32 216 84 385 -1 -1
85 340 20 879 33 320 76 53 -1 -1
85 902 82 1024 18 100 52 739 13 1582 92 595 -1 -1
85 183 93 214 70 491 21 1648 27 948 32 1107 79 448 -1 -1
85 65 17 171 59 1161 75 86 26 330 50 238 38 72 80 332 -1 -1
85 196 1 494 42 922 -1 -1
85 99 83 302 95 1232 84 54 28 459 34 1068 88 30 -1 -1
85 1711 74 293 15 462 10 135 51 657 -1 -1
85 638 61 226 50 969 47 9 2 376 7 760 52 286 -1 -1
85 520 93 1330 -1 -1
85 60 93 174 -1 -1
85 224 98 849 61 39 87 765 -1 -1
85 1105 37 50 63 418 58 88 47 120 27 149 16 587 98 703 -1 -1
85 1204 79 154 28 74 14 114 56 625 88 17 -1 -1
85 124 41 558 54 686 71 63 64 957 15 231 11 127 38 219 -1 -1
85 710 88 598 48 839 6 15 43 1052 46 691 -1 -1
85 782 95 75 8 3372 14 855 41 882 74 586 -1 -1
85 2186 44 391 33 883 45 127 39 1090 37 3005 41 684 15 747 28 980 31 508 32 299 84 435 -1 -1
85 535 93 324 81 77 42 17 29 486 82 212 -1 -1
85 463 57 15 46 1306 95 26 -1 -1
85 155 88 105 28 296 12 1321 90 106 -1 -1
85 335 3 328 30 292 59 748 60 119 17 78 82 612 -1 -1
86 144 76 493 95 389 -1 -1
86 2233 19 393 92 31 3 257 53 1205 8 693 48 413 21 391 47 312 -1 -1
86 437 33 210 60 101 34 8 72 689 -1 -1
86 938 4 87 66 450 -1 -1
86 331 80 1463 19 587 15 102 62 277 37 480 4 515 6 571 12 1589 88 79 -1 -1
86 2494 78 903 33 117 91 217 -1 -1
86 30 33 157 79 576 -1 -1
86 497 28 734 36 1671 80 240 -1 -1
86 117 37 2696 71 379 62 440 99 188 -1 -1
86 28 70 1140 48 392 28 104 41 797 -1 -1
86 472 73 31 8 1130 56 1193 88 297 61 105 1 604 69 319 -1 -1
86 386 54 1506 12 338 15 299 61 897 19 1580 84 426 -1 -1
86 103 30 463 79 503 30 120 21 194 75 1371 -1 -1
86 96 23 166 4 157 98 97 -1 -1
86 442 2 1796 9 11 63 417 -1 -1
86 1017 5 87 6 35 77 111 -1 -1
86 1032 50 625 29 420 11 87 6 526 90 167 -1 -1
86 1137 83 639 87 1125 57 1015 87 317 83 1350 47 547 58 477 75 991 -1 -1
86 1347 6 916 98 569 -1 -1
86 420 58 213 41 157 60 363 73 632 3 724 41 16 5 276 9 1139 50 474 -1 -1
86 390 71 801 33 1105 28 986 80 75 -1 -1
86 268 4 1354 51 121 -1 -1
86 1473 81 1640 82 6 53 228 21 89 40 215 36 1252 93 820 -1 -1
86 1412 33 36 1 1132 61 1179 90 1090 -1 -1
86 582 93 464 96 1138 72 24 33 212 14 653 53 940 52 195 62 495 -1 -1
86 36 46 437 5 253 82 1959 -1 -1
86 8 88 516 14 199 78 368 76 80 46 288 2 72 28 43 18 1614 74 12 -1 -1
86 229 93 461 63 866 98 16 74 111 91 1452 -1 -1
86 3894 29 718 7 361 25 820 53 577 -1 -1
86 171 4 159 16 107 0 917 69 1192 -1 -1
86 531 94 48 92 421 32 439 41 724 83 748 -1 -1
86 122 56 487 54 22 73 1252 -1 -1
86 129 54 73 43 162 30 350 70 334 94 604 -1 -1
86 640 79 187 34 743 77 20 -1 -1
86 1763 10 960 69 126 87 187 -1 -1
86 11 16 467 5 219 32 1333 80 1929 -1 -1
86 1245 5 215 50 1533 22 111 79 820 -1 -1
86 48 89 158 80 217 97 193 -1 -1
86 38 52 254 65 1593 43 468 13 201 84 134 -1 -1
86 1258 91 781 21 382 8 292 54 80 36 666 98 53 -1 -1
86 453 41 290 50 199 83 317 17 655 69 140 -1 -1
86 928 87 1528 20 167 62 1340 15 1999 88 69 -1 -1
86 738 32 112 64 211 55 88 89 371 -1 -1
86 687 53 993 91 151 -1 -1
86 538 79 153 26 385 32 26 30 85 69 1314 -1 -1
86 896 42 1397 41 784 78 418 32 19 55 422 44 921 48 115 35 5 54 691 -1 -1
86 784 74 298 25 352 48 347 88 138 -1 -1
86 892 91 198 63 496 38 1476 2 292 29 1920 72 248 -1 -1
86 428 96 276 49 600 82 419 -1 -1
86 2202 13 458 95 181 -1 -1
86 713 51 442 91 21 -1 -1
86 435 11 429 70 327 7 1014 51 643 -1 -1
86 38 0 624 15 50 19 134 59 544 -1 -1
86 607 11 691 7 76 74 150 -1 -1
86 742 19 537 18 354 52 34 -1 -1
86 329 50 984 88 38 37 61 50 456 11 1055 95 472 -1 -1
86 621 99 1312 62 8 33 149 12 3 76 1270 52 1108 39 234 53 230 -1 -1
86 90 38 14 44 2409 54 175 25 836 92 165 -1 -1
86 233 87 236 17 973 2 2443 4 1579 61 5 -1 -1
86 18 80 805 71 192 1 308 88 343 -1 -1
86 138 11 118 38 96 48 886 76 108 -1 -1
86 1709 12 70 1 892 32 192 -1 -1
86 346 82 556 87 1 49 394 31 230 42 1884 71 871 -1 -1
86 121 36 431 58 78 23 19 43 4814 39 219 63 1167 -1 -1
86 887 39 606 46 333 37 1019 72 124 -1 -1
86 86 60 197 91 12 41 763 19 1045 44 836 98 464 -1 -1
86 77 97 380 40 188 87 1656 47 1534 25 1470 86 445 -1 -1
86 174 13 766 3 570 85 859 -1 -1
86 109 2 419 22 24 90 163 7 549 8 2688 63 122 -1 -1
86 2234 85 80 97 792 24 1501 85 1068 -1 -1
86 578 61 161 47 283 27 216 49 572 98 425 -1 -1
86 726 62 31 29 462 55 993 17 812 47 234 60 98 -1 -1
86 481 77 941 60 113 46 27 64 854 -1 -1
86 68 62 321 14 579 64 604 -1 -1
86 415 91 315 3 37 72 1577 82 493 6 298 68 4 -1 -1
86 299 59 1068 50 764 7 64 52 487 7 904 9 1234 38 783 84 6 -1 -1
86 331 80 245 30 1 37 165 47 188 94 240 -1 -1
86 229 24 105 91 378 -1 -1
86 101 14 963 59 1547 14 276 56 517 -1 -1
86 148 26 133 62 262 -1 -1
86 196 7 841 96 55 -1 -1
86 28 52 1355 44 1375 20 692 62 735 23 138 65 396 -1 -1
86 50 19 1327 40 732 16 581 31 276 46 1212 90 434 -1 -1
86 1083 11 1186 4 663 76 1006 -1 -1
86 1819 20 82 66 360 22 60 93 3773 -1 -1
86 49 73 2278 98 2136 6 635 9 128 55 19 81 190 -1 -1
86 182 15 653 39 2297 66 114 -1 -1
86 848 99 157 16 191 38 2658 61 436 91 922 -1 -1
86 2 10 697 86 223 19 165 83 22 -1 -1
86 161 83 370 46 808 36 898 7 301 9 1273 38 283 -1 -1
86 975 76 204 85 577 -1 -1
86 1023 47 100 70 600 17 469 6 1814 44 649 -1 -1
86 609 52 340 92 897 -1 -1
86 954 22 893 14 171 46 969 13 94 69 1757 -1 -1
86 276 60 193 61 761 47 506 37 106 94 72 -1 -1
86 600 95 695 88 834 10 321 13 672 92 183 -1 -1
86 520 54 303 73 2486 77 1009 79 114 94 1033 -1 -1
86 1187 70 503 73 243 69 389 21 157 92 68 -1 -1
86 361 84 298 90 679 66 903 50 504 65 21 27 871 54 420 82 125 -1 -1
86 704 63 1202 53 303 76 806 -1 -1
86 824 4 389 40 273 -1 -1
86 973 88 534 22 368 55 489 24 244 50 188 20 2175 12 56 73 786 -1 -1
86 709 97 74 51 406 33 55 80 1044 -1 -1
86 913 95 405 56 1398 72 615 -1 -1
86 251 9 361 24 2948 84 632 -1 -1
86 464 34 374 85 419 -1 -1
86 200 62 534 95 1099 -1 -1
86 1616 27 411 18 202 99 274 -1 -1
86 902 54 29 12 63 97 207 -1 -1
86 95 13 267 89 1943 94 142 72 1276 67 1383 53 753 36 1393 57 700 -1 -1
86 490 10 420 27 89 56 112 35 280 49 351 11 63 97 1103 -1 -1
86 249 9 623 73 1308 6 237 80 1442 -1 -1
86 107 40 60 74 300 -1 -1
86 63 38 162 52 507 16 399 24 602 93 212 -1 -1
86 1017 17 426 24 20 12 697 14 142 49 293 -1 -1
86 1006 24 75 61 1047 43 566 32 74 85 19 -1 -1
86 661 21 44 87 844 -1 -1
86 604 37 2526 46 1280 4 4 33 81 -1 -1
86 377 35 703 86 272 -1 -1
86 598 35 300 31 560 49 207 31 123 6 63 98 116 -1 -1
86 693 96 1868 74 222 84 56 27 422 84 117 -1 -1
86 715 78 91 39 352 0 575 14 949 22 1241 52 281 -1 -1
86 162 3 206 63 461 -1 -1
86 435 34 701 93 352 -1 -1
86 58 71 46 5 768 43 9 84 93 -1 -1
86 1573 44 33 6 873 85 105 -1 -1
86 874 29 1199 18 161 38 134 27 85 23 263 70 1046 -1 -1
86 602 25 71 79 434 51 1020 90 238 -1 -1
86 25 53 107 67 1673 6 857 9 202 33 774 73 2712 -1 -1
86 1340 39 305 62 2289 43 889 21 82 25 863 97 270 -1 -1
86 1277 5 17 8 484 18 1322 22 895 65 511 -1 -1
86 338 48 932 0 765 41 283 39 570 59 374 50 1246 14 483 53 1430 -1 -1
86 173 45 115 50 480 34 135 99 635 -1 -1
86 2280 60 406 47 367 67 209 -1 -1
86 786 8 296 97 318 -1 -1
86 609 53 80 56 177 29 35 60 315 73 97 -1 -1
86 595 10 1044 99 345 -1 -1
86 527 41 98 90 45 -1 -1
86 199 33 324 31 150 87 400 -1 -1
86 97 67 2358 83 1394 10 96 93 95 -1 -1
86 1317 91 162 71 339 65 541 71 613 76 96 41 1019 13 1663 18 342 89 99 -1 -1
86 425 5 689 33 598 18 113 12 464 25 1180 43 816 -1 -1
86 1058 98 1103 18 81 49 1041 59 134 -1 -1
86 97 52 807 11 8 35 637 33 270 63 49 -1 -1
86 395 11 809 94 1259 -1 -1
86 779 30 1179 25 36 44 300 94 906 -1 -1
86 742 72 416 22 4 82 1686 -1 -1
86 333 65 910 24 1508 90 216 -1 -1
86 288 0 213 14 1098 31 90 15 371 74 475 -1 -1
86 131 93 64 39 2306 41 704 98 204 -1 -1
86 1208 4 816 28 1176 22 583 0 2268 82 60 -1 -1
86 18 17 1262 92 162 -1 -1
86 136 48 68 12 176 56 940 -1 -1
86 428 65 332 10 438 88 1110 -1 -1
86 421 12 760 61 23 -1 -1
86 1660 60 132 42 360 37 866 18 423 83 106 -1 -1
86 137 87 614 20 242 1 6 80 814 -1 -1
86 45 15 455 88 179 -1 -1
86 8 45 292 49 229 76 519 -1 -1
86 190 81 39 4 287 44 760 55 44 16 585 72 141 -1 -1
86 141 47 32 83 52 -1 -1
86 114 79 170 21 450 65 15 7 205 59 89 -1 -1
86 13 29 428 5 700 46 176 14 3312 29 935 24 46 40 42 -1 -1
86 735 76 4 18 118 53 579 28 630 47 562 46 220 1 1306 79 1098 -1 -1
86 51 5 322 15 1318 81 129 -1 -1
86 482 88 172 28 1031 94 9 36 1952 32 66 47 596 33 307 52 185 -1 -1
86 31 83 700 88 133 41 598 9 273 83 100 -1 -1
86 1115 8 1061 29 333 49 367 27 2118 50 2451 16 1388 78 98 -1 -1
86 416 35 121 22 394 44 27 99 566 -1 -1
86 499 38 2096 49 23 44 1046 52 191 55 310 57 483 -1 -1
86 82 56 169 90 424 40 677 61 1467 25 399 81 1582 -1 -1
86 309 79 1829 99 296 83 49 18 1090 11 2519 91 1227 -1 -1
86 703 24 388 66 94 8 7 87 359 -1 -1
86 355 94 1408 26 182 55 956 70 37 -1 -1
86 182 35 86 52 875 1 869 46 1356 60 58 -1 -1
86 271 65 79 64 412 97 1134 -1 -1
86 53 99 504 62 1058 70 862 35 1204 91 1276 -1 -1
86 195 22 1675 35 46 72 1632 -1 -1
86 1205 44 675 74 28 70 1010 37 38 56 1559 83 144 -1 -1
86 197 89 879 23 375 95 1187 -1 -1
86 321 36 603 80 305 51 78 28 1306 12 603 68 200 -1 -1
86 170 24 146 56 1529 47 303 42 845 38 185 15 23 31 187 63 170 -1 -1
86 204 85 1038 49 131 37 23 64 1491 -1 -1
86 548 56 622 85 141 -1 -1
86 22 62 67 60 826 56 10 89 371 -1 -1
86 827 42 244 88 559 -1 -1
86 625 69 316 14 5713 88 476 -1 -1
86 78 92 698 72 806 89 981 17 1489 81 47 80 781 59 888 7 519 5 1350 89 479 -1 -1
86 655 39 51 53 145 83 407 -1 -1
86 1308 36 652 95 367 -1 -1
86 1246 72 1405 80 1916 75 1854 21 208 28 957 42 109 43 44 4 373 43 98 -1 -1
86 1694 58 316 86 28 41 158 21 527 8 765 58 381 -1 -1
86 814 50 377 59 167 20 84 46 111 -1 -1
86 466 20 929 27 649 54 476 50 736 55 2386 -1 -1
86 1173 60 147 69 31 2 560 20 201 59 1346 -1 -1
86 557 64 1408 40 805 92 1227 -1 -1
86 523 10 148 69 430 9 44 59 135 42 116 83 1247 -1 -1
86 261 8 41 70 4 -1 -1
86 900 67 432 30 1061 45 804 -1 -1
86 146 11 7 6 198 7 126 70 152 -1 -1
86 442 67 216 60 1056 92 387 59 133 38 1273 35 1524 52 66 90 186 -1 -1
86 49 8 3 53 1027 -1 -1
86 119 87 76 85 554 99 2108 -1 -1
86 622 79 1023 61 2711 93 516 -1 -1
86 240 71 58 72 1922 87 135 -1 -1
86 1484 65 232 27 969 12 183 28 259 81 289 -1 -1
86 56 13 105 94 3 -1 -1
86 620 32 1988 9 97 90 501 -1 -1
86 183 43 423 88 116 49 74 19 11 92 668 -1 -1
86 593 95 17 19 366 36 115 81 119 -1 -1
86 290 88 633 35 919 78 352 -1 -1
87 1153 22 545 24 931 13 550 42 865 -1 -1
87 272 41 57 64 1 91 909 -1 -1
87 773 54 335 27 236 78 2332 -1 -1
87 839 93 69 67 671 96 239 -1 -1
87 3727 41 62 42 843 83 801 -1 -1
87 1345 1 41 41 442 -1 -1
87 2711 38 281 22 3310 3 2267 77 225 -1 -1
87 323 15 1893 40 395 29 574 56 224 62 649 -1 -1
87 258 98 160 -1 -1
87 573 91 4876 86 90 78 2409 97 649 -1 -1
87 74 56 388 88 65 90 19 28 87 29 678 56 403 -1 -1
87 309 97 153 68 27 17 1598 7 927 69 188 93 79 -1 -1
87 508 38 592 23 8 98 262 -1 -1
87 319 63 73 44 77 34 381 37 1 61 323 -1 -1
87 584 36 737 9 1933 54 541 58 236 80 173 -1 -1
87 21 19 337 15 702 83 166 -1 -1
87 744 56 90 70 1747 49 472 73 1224 79 1533 -1 -1
87 686 30 624 18 1066 30 719 45 119 89 160 -1 -1
87 74 59 927 31 650 47 2482 65 298 -1 -1
87 1160 30 473 10 62 12 556 9 114 86 1466 -1 -1
87 37 79 338 14 2305 70 1233 -1 -1
87 344 64 1018 54 1288 12 201 31 13 78 417 -1 -1
87 284 79 3065 68 607 93 755 76 808 75 1310 51 167 91 365 -1 -1
87 230 42 703 12 358 98 975 80 65 22 1238 93 479 -1 -1
87 78 77 640 5 537 33 961 71 440 61 542 51 176 52 1043 88 117 -1 -1
87 65 24 690 9 1556 0 1524 58 207 -1 -1
87 368 32 363 44 346 51 570 68 117 -1 -1
87 204 76 155 94 255 59 512 53 544 5 1268 41 435 95 783 -1 -1
87 180 81 147 40 329 52 502 28 181 41 893 93 665 -1 -1
87 301 2 2201 36 263 22 63 5 488 8 757 45 37 -1 -1
87 528 82 815 92 150 23 545 56 1237 69 297 16 164 63 1557 -1 -1
87 128 8 1330 24 89 81 524 -1 -1
87 1091 85 494 66 535 73 646 19 753 86 49 -1 -1
87 215 51 223 57 628 10 37 42 12 64 297 -1 -1
87 265 59 569 78 1116 -1 -1
87 226 17 489 78 488 -1 -1
87 1803 42 2331 66 1461 42 507 73 103 -1 -1
87 1548 53 233 58 164 90 653 -1 -1
87 201 71 883 39 1467 99 618 -1 -1
87 518 56 1390 86 214 58 29 90 718 -1 -1
87 147 95 186 5 1033 85 410 -1 -1
87 62 39 215 36 763 87 511 -1 -1
87 339 86 828 64 1213 82 2077 86 108 -1 -1
87 640 33 372 62 1015 44 385 49 335 91 1160 -1 -1
87 246 58 128 13 525 63 1885 12 935 69 1406 -1 -1
87 414 85 53 14 1971 28 520 63 187 -1 -1
87 80 88 69 90 563 82 289 26 313 5 1223 89 1876 -1 -1
87 444 35 1612 82 66 36 678 67 809 18 487 83 281 -1 -1
87 1059 80 179 87 366 40 394 7 1083 17 226 41 1670 -1 -1
87 69 74 138 90 16 9 7 34 850 33 306 27 378 99 783 -1 -1
87 897 94 41 46 1698 45 452 68 78 -1 -1
87 72 5 161 90 23 -1 -1
87 317 4 28 95 590 42 637 13 1378 73 379 -1 -1
87 1447 72 537 31 7 24 290 45 786 -1 -1
87 49 86 1147 5 387 18 986 33 94 60 406 -1 -1
87 2026 83 21 22 1334 59 74 -1 -1
87 796 12 94 52 335 22 798 69 767 -1 -1
87 149 23 38 8 2064 31 147 84 253 -1 -1
87 63 97 251 67 372 11 1262 39 149 32 81 20 476 96 235 -1 -1
87 1040 83 884 10 314 28 412 36 79 26 382 24 2113 96 565 -1 -1
87 952 73 606 24 131 35 720 99 382 -1 -1
87 1597 50 15 45 34 82 223 -1 -1
87 232 62 20 12 142 36 222 46 244 43 30 97 430 -1 -1
87 98 18 259 19 310 73 739 -1 -1
87 96 10 94 26 403 30 328 3 1002 79 326 -1 -1
87 591 12 1290 11 1762 98 697 -1 -1
87 189 25 15 50 690 46 143 28 77 56 742 -1 -1
87 1286 96 1688 88 22 49 122 40 539 45 1098 23 572 91 608 -1 -1
87 558 6 443 70 530 -1 -1
87 557 62 26 52 616 98 440 -1 -1
87 586 25 830 69 351 -1 -1
87 326 2 1395 12 514 43 1534 -1 -1
87 1504 57 338 36 1341 18 635 26 378 33 35 4 486 72 1211 -1 -1
87 1805 66 553 55 954 2 1412 10 264 59 50 -1 -1
87 2478 96 729 62 3057 14 417 25 1217 72 364 -1 -1
87 762 13 33 56 280 46 61 27 14 99 309 -1 -1
87 21 5 116 54 333 74 721 8 348 6 606 52 334 -1 -1
87 2083 36 312 59 34 -1 -1
87 507 13 40 69 2268 14 29 18 413 13 105 68 784 -1 -1
87 390 83 1111 99 2761 49 579 66 2308 73 1734 82 490 16 1626 97 628 -1 -1
87 1264 97 937 58 2350 95 276 -1 -1
87 87 54 33 87 606 -1 -1
87 114 89 450 95 2241 86 102 60 76 32 39 36 162 14 463 58 568 -1 -1
87 632 69 1386 90 73 -1 -1
87 486 66 885 38 606 97 546 -1 -1
87 561 50 247 56 637 24 203 29 80 62 215 -1 -1
87 201 71 952 20 713 92 722 -1 -1
87 128 72 845 56 260 99 22 -1 -1
87 184 85 264 47 398 49 355 57 829 18 97 68 39 -1 -1
87 910 52 39 76 1517 14 94 29 408 21 781 30 1156 11 141 49 314 -1 -1
87 469 61 154 5 3 44 31 50 185 40 4187 39 618 94 438 -1 -1
87 14 30 1237 80 880 57 21 9 434 14 1379 80 187 -1 -1
87 197 20 107 42 1089 97 1624 -1 -1
87 1331 4 154 79 266 -1 -1
87 856 65 91 38 472 33 334 52 596 2 115 67 1182 -1 -1
87 522 85 953 65 8 0 37 15 225 73 283 -1 -1
87 54 94 30 35 74 31 1437 36 373 35 411 75 497 -1 -1
87 1112 45 598 77 693 -1 -1
87 1 62 3 12 261 68 494 -1 -1
87 423 66 38 69 42 45 276 81 1906 20 229 26 120 30 1277 17 687 81 900 -1 -1
87 839 91 621 15 122 84 457 -1 -1
87 1863 59 3715 32 523 87 20 -1 -1
87 646 89 36 42 328 7 70 3 326 65 425 -1 -1
87 3 53 564 35 322 88 392 -1 -1
87 405 73 257 95 90 51 585 49 230 39 726 93 322 -1 -1
87 34 91 2313 47 1307 81 679 -1 -1
87 428 28 573 14 348 81 49 -1 -1
87 612 33 6 61 577 62 43 75 162 53 511 46 1187 36 1082 17 107 25 879 9 108 57 461 -1 -1
87 1002 4 1126 62 943 -1 -1
87 446 43 986 92 305 -1 -1
87 771 49 334 37 1535 55 140 -1 -1
87 128 55 411 22 1491 13 938 7 242 4 321 66 1140 -1 -1
87 1899 68 958 86 374 -1 -1
87 359 28 1889 12 354 81 433 -1 -1
87 583 29 720 17 56 48 493 37 6 99 643 -1 -1
87 375 47 25 9 2330 45 803 -1 -1
87 437 9 2150 28 712 35 2591 23 998 94 80 -1 -1
87 1304 48 450 56 2910 96 108 -1 -1
87 130 91 1338 90 1415 85 196 20 123 87 405 -1 -1
87 216 28 1511 74 938 -1 -1
87 79 15 1503 72 131 2 469 74 845 -1 -1
87 2126 46 678 45 102 48 135 3 986 11 1592 38 647 16 404 40 582 -1 -1
87 215 64 930 14 381 95 332 82 541 87 327 -1 -1
87 346 60 584 63 1013 13 661 97 515 -1 -1
87 348 70 2296 48 762 93 1053 -1 -1
87 1393 7 174 51 619 0 347 63 713 57 64 85 28 -1 -1
87 312 73 124 31 735 98 1151 -1 -1
87 1376 30 285 21 749 25 26 97 952 -1 -1
87 214 26 1036 9 157 89 13 -1 -1
87 1546 33 615 10 156 34 1327 38 299 10 82 16 245 45 199 -1 -1
87 18 81 1489 61 564 21 73 63 1957 -1 -1
87 58 8 779 78 481 -1 -1
87 127 11 1961 52 201 42 622 49 137 32 304 12 682 68 574 -1 -1
87 858 77 2093 76 724 23 862 61 151 16 553 49 1766 -1 -1
87 55 84 1961 75 215 65 808 14 986 29 404 77 685 -1 -1
87 213 60 171 72 1567 5 456 95 980 -1 -1
87 652 5 552 33 227 91 1105 -1 -1
87 20 95 2436 70 427 91 567 -1 -1
87 68 93 1329 58 1248 88 1793 -1 -1
87 3 89 269 82 2276 41 102 24 1510 1 115 39 588 38 1304 78 19 -1 -1
87 682 28 273 20 2447 72 178 71 154 75 143 -1 -1
87 177 38 38 97 138 -1 -1
87 342 33 118 64 120 37 545 19 720 95 368 -1 -1
87 2552 11 920 19 636 32 11 51 1009 -1 -1
87 695 76 110 40 398 64 471 -1 -1
87 201 63 1015 74 64 16 501 2 812 97 839 -1 -1
87 217 76 88 82 2272 98 1142 -1 -1
87 401 74 1058 80 2575 60 842 42 169 67 825 64 1758 51 38 29 263 94 142 -1 -1
87 236 64 567 71 467 25 467 55 971 21 1734 52 153 -1 -1
87 738 19 2 4 967 90 221 -1 -1
87 380 84 578 48 338 85 908 74 792 58 353 44 852 83 696 -1 -1
87 598 53 1408 2 895 80 139 -1 -1
87 67 49 336 15 447 87 16 -1 -1
87 841 83 425 91 165 65 29 84 701 -1 -1
87 265 21 12 33 89 41 477 40 2817 42 83 -1 -1
87 31 9 644 45 22 82 798 -1 -1
87 349 40 362 21 1392 4 1240 6 998 69 1075 -1 -1
87 513 72 2574 56 731 55 410 58 235 72 379 -1 -1
87 7 55 207 79 455 -1 -1
87 512 62 32 48 694 6 225 13 1214 11 111 68 490 -1 -1
87 1355 38 30 54 428 97 1707 -1 -1
87 46 69 397 88 261 79 438 85 395 -1 -1
87 42 97 1242 -1 -1
87 1620 75 443 80 1148 90 1383 96 825 -1 -1
87 461 58 203 75 821 31 1974 50 54 69 45 68 335 20 1468 29 144 25 2848 19 132 88 495 -1 -1
87 1340 89 603 25 460 18 54 88 87 -1 -1
87 417 30 107 72 480 61 640 79 1594 -1 -1
87 360 80 1915 38 377 96 45 -1 -1
87 904 53 495 93 627 -1 -1
87 1488 60 3422 96 176 -1 -1
87 236 89 379 24 312 55 254 -1 -1
87 993 52 140 10 743 22 44 72 54 -1 -1
87 779 41 204 17 544 15 307 56 197 20 172 53 56 85 18 -1 -1
87 200 57 396 47 598 64 767 -1 -1
87 392 7 10 9 970 63 700 -1 -1
87 1087 19 1266 33 655 91 3 -1 -1
87 370 38 1461 59 188 69 532 41 1057 77 536 -1 -1
87 30 52 424 95 89 -1 -1
87 246 40 1409 39 1452 83 872 -1 -1
87 2932 99 786 10 833 63 95 26 979 36 388 43 844 47 1310 75 1779 -1 -1
87 180 2 1405 72 226 -1 -1
87 254 17 573 94 675 -1 -1
87 82 84 110 78 418 95 700 13 830 20 60 67 1972 -1 -1
87 104 33 1070 95 164 -1 -1
87 295 11 45 71 330 63 656 47 915 80 545 -1 -1
87 331 40 374 90 674 -1 -1
87 998 9 1273 4 1240 1 20 86 194 -1 -1
87 583 76 71 51 279 46 753 42 91 33 105 2 415 9 436 28 26 -1 -1
87 550 66 151 31 489 74 191 12 78 16 80 11 1952 41 334 -1 -1
87 71 80 197 3 109 48 33 30 112 95 201 -1 -1
87 1073 80 163 75 83 98 830 -1 -1
87 1069 14 93 82 251 -1 -1
88 101 75 17 84 3513 -1 -1
88 151 49 794 40 1008 19 86 90 1067 -1 -1
88 693 65 2205 85 455 9 1721 7 38 33 90 91 673 -1 -1
88 677 97 384 37 14 91 321 47 52 73 131 80 397 -1 -1
88 376 59 755 79 744 53 230 38 70 18 351 16 86 9 49 48 1100 -1 -1
88 599 62 283 44 818 10 492 80 296 -1 -1
88 196 22 488 25 134 37 1166 18 28 74 58 -1 -1
88 31 86 384 15 298 55 325 -1 -1
88 114 90 29 77 53 80 1277 53 1524 66 684 36 2755 40 122 72 3223 -1 -1
88 532 17 342 64 647 7 282 80 824 85 163 -1 -1
88 715 49 1510 52 1427 82 545 -1 -1
88 599 85 453 90 632 99 621 3 397 65 1847 46 14 31 672 47 11 9 1711 80 960 -1 -1
88 239 52 343 97 199 94 97 76 407 63 544 99 101 -1 -1
88 538 71 327 43 520 55 108 17 483 12 98 25 7 -1 -1
88 255 78 279 94 237 82 728 24 165 92 821 -1 -1
88 221 93 66 20 169 89 363 23 196 75 372 64 687 11 423 64 224 -1 -1
88 294 51 251 72 1166 -1 -1
88 78 13 490 73 1 3 136 69 594 4 515 27 426 36 42 23 546 2 1068 80 383 -1 -1
88 135 2 367 46 1036 75 953 91 608 74 360 38 254 74 14 -1 -1
88 645 28 1159 62 1187 70 218 97 377 -1 -1
88 406 74 16 84 335 88 161 35 36 5 623 50 966 -1 -1
88 308 51 438 93 437 -1 -1
88 258 77 569 87 502 47 81 33 81 26 825 5 533 6 416 1 68 13 110 29 273 -1 -1
88 438 91 1701 44 1020 24 31 1 1041 99 1951 -1 -1
88 1185 0 125 13 173 69 409 -1 -1
88 709 74 1059 26 481 49 2388 22 495 16 672 98 138 -1 -1
88 151 59 1419 54 90 58 313 43 175 91 110 -1 -1
88 807 36 492 97 316 -1 -1
88 4 25 146 60 218 3 212 27 80 76 913 -1 -1
88 2667 27 372 99 376 -1 -1
88 526 11 455 95 57 49 446 19 518 22 1010 30 124 24 996 38 850 -1 -1
88 608 98 1549 10 62 0 1164 70 1770 -1 -1
88 127 23 879 67 266 85 186 3 381 72 704 -1 -1
88 829 11 80 37 448 81 798 -1 -1
88 827 20 1655 94 4 -1 -1
88 152 54 178 79 825 1 2248 21 254 14 119 49 657 -1 -1
88 706 0 70 2 177 9 157 35 472 23 37 57 704 -1 -1
88 48 6 956 56 1098 15 371 38 400 -1 -1
88 1079 84 1337 94 326 92 19 81 946 6 155 12 190 85 6 -1 -1
88 392 59 204 90 228 -1 -1
88 141 90 554 81 676 88 382 -1 -1
88 117 78 471 59 130 20 123 8 315 78 91 -1 -1
88 553 5 21 22 83 63 244 72 152 62 1147 30 1837 19 2010 8 2859 20 990 82 130 -1 -1
88 104 47 544 72 1734 66 913 12 574 36 523 45 421 23 295 20 412 29 716 57 249 -1 -1
88 442 81 43 76 1330 18 2688 66 887 93 252 -1 -1
88 39 46 310 37 910 1 27 81 38 -1 -1
88 165 66 323 47 300 83 147 3 1423 40 284 80 207 -1 -1
88 1696 79 395 38 10 99 1924 -1 -1
88 869 92 120 62 320 6 793 10 854 11 468 37 497 44 166 -1 -1
88 1160 92 672 56 335 20 382 64 1030 10 266 47 199 -1 -1
88 70 91 212 38 24 87 725 85 325 69 427 59 299 33 337 45 435 3 365 32 588 -1 -1
88 752 9 2152 97 95 -1 -1
88 57 53 1542 37 1430 35 327 69 180 98 88 -1 -1
88 62 96 416 99 366 -1 -1
88 318 99 125 59 1055 56 1647 47 1655 23 14 85 357 -1 -1
88 1304 5 725 24 33 84 1079 -1 -1
88 1097 20 760 36 129 57 281 52 1250 46 914 53 1316 43 372 89 193 -1 -1
88 1408 48 427 6 152 3 93 59 591 -1 -1
88 965 53 527 82 758 -1 -1
88 599 53 561 42 410 80 302 2 84 4 8 95 1092 -1 -1
88 670 64 1435 61 2912 77 819 43 593 97 253 -1 -1
88 396 76 377 23 275 24 1302 21 580 98 535 -1 -1
88 566 80 126 85 52 49 131 17 1490 64 305 68 38 -1 -1
88 710 35 981 21 521 38 82 69 1112 -1 -1
88 347 87 188 25 1518 43 191 31 391 57 248 73 332 -1 -1
88 122 69 601 46 505 44 711 21 102 59 1894 -1 -1
88 1635 94 138 29 740 37 668 47 8 40 552 75 944 -1 -1
88 172 31 158 75 1305 19 44 20 928 88 54 -1 -1
88 1198 72 1039 67 51 84 145 -1 -1
88 2851 42 187 26 397 49 36 66 386 -1 -1
88 207 70 82 40 277 63 578 91 523 -1 -1
88 1358 10 225 91 437 42 1256 89 357 -1 -1
88 1784 65 194 96 214 35 389 69 945 28 413 95 251 -1 -1
88 333 92 69 46 521 24 1146 14 1661 4 412 9 653 54 221 -1 -1
88 179 41 809 78 613 -1 -1
88 278 58 144 74 29 81 288 67 839 84 508 -1 -1
88 1629 46 592 27 292 51 54 58 459 79 321 -1 -1
88 847 93 297 49 8 95 1259 -1 -1
88 996 81 93 78 373 39 258 52 13 17 205 91 1409 -1 -1
88 83 64 219 28 98 13 191 2 95 72 992 -1 -1
88 423 14 927 45 640 98 1502 -1 -1
88 1292 66 1795 29 145 86 406 -1 -1
88 511 40 544 10 140 55 753 -1 -1
88 197 64 197 14 834 65 1710 67 883 1 391 8 917 43 215 -1 -1
88 40 69 696 61 119 84 676 -1 -1
88 164 55 1029 66 108 19 367 46 1066 64 357 -1 -1
88 2487 51 333 81 1077 35 2021 8 2345 17 245 38 75 -1 -1
88 556 55 26 82 1232 88 100 7 464 36 514 86 1020 -1 -1
88 279 58 141 3 1319 59 144 52 1165 93 410 -1 -1
88 138 3 11 80 84 -1 -1
88 330 48 1890 54 583 31 1959 58 745 30 2038 67 175 -1 -1
88 134 41 73 85 1028 -1 -1
88 548 28 572 64 124 6 732 32 82 75 802 -1 -1
88 1341 95 1681 7 1050 72 145 96 114 -1 -1
88 765 34 713 80 618 -1 -1
88 616 33 614 40 1067 10 914 21 505 56 210 -1 -1
88 1437 26 526 47 474 26 998 48 200 -1 -1
88 125 82 294 60 428 84 533 2 692 10 748 6 1020 12 211 54 977 -1 -1
88 36 35 1133 81 828 -1 -1
88 56 38 434 77 116 14 268 19 279 79 851 -1 -1
88 426 71 195 98 303 27 436 5 57 49 75 66 384 -1 -1
88 1955 93 74 79 544 8 121 18 1017 77 1038 -1 -1
88 118 49 256 73 207 50 320 83 552 -1 -1
88 734 98 75 83 281 58 556 64 1055 41 191 93 647 -1 -1
88 750 59 162 29 1099 76 96 29 763 36 260 76 1747 -1 -1
88 44 42 2 86 487 -1 -1
88 517 70 78 48 822 49 117 70 128 -1 -1
88 1 45 137 26 54 59 351 -1 -1
88 1454 84 273 74 849 71 718 31 1040 40 88 67 113 -1 -1
88 18 36 709 14 225 24 424 49 244 -1 -1
88 114 65 437 89 178 36 445 96 387 14 302 10 924 76 733 -1 -1
88 57 10 221 22 213 10 112 66 922 -1 -1
88 360 77 2119 72 973 21 757 80 955 -1 -1
88 149 61 539 65 695 85 1482 -1 -1
88 29 97 212 47 1057 86 571 -1 -1
88 361 38 2 41 818 64 1775 -1 -1
88 477 28 812 50 308 62 156 20 86 15 441 37 380 1 366 49 270 -1 -1
88 591 14 438 94 55 24 474 41 800 58 471 40 660 23 17 30 1904 96 332 -1 -1
88 2842 19 638 2 1373 14 401 67 72 -1 -1
88 86 35 730 84 470 -1 -1
88 975 22 1016 69 134 12 1145 5 44 69 185 -1 -1
88 1003 1 187 29 547 21 336 94 109 -1 -1
88 1832 2 329 57 298 -1 -1
88 142 70 566 42 36 83 396 -1 -1
88 1223 2 283 41 1598 16 41 47 842 52 23 -1 -1
88 51 99 3024 64 77 98 299 78 928 6 400 65 36 96 1489 -1 -1
88 361 46 651 41 428 43 566 15 280 14 806 67 316 -1 -1
88 90 69 265 65 29 95 995 -1 -1
88 63 13 587 66 684 -1 -1
88 717 11 337 90 1712 -1 -1
88 607 85 280 71 397 80 318 30 869 74 1377 -1 -1
88 7 17 607 87 455 73 213 92 111 -1 -1
88 1196 87 612 26 37 95 795 -1 -1
88 1203 73 2574 26 3 18 1245 17 188 71 46 -1 -1
88 271 90 248 12 54 30 2327 60 224 5 709 24 363 99 1229 -1 -1
88 632 95 291 69 2921 34 444 16 711 70 464 -1 -1
88 698 25 1576 24 33 0 138 70 129 -1 -1
88 1943 55 921 70 69 -1 -1
88 582 44 450 16 643 93 151 -1 -1
88 127 10 831 50 2022 -1 -1
88 782 85 203 80 327 53 17 84 118 -1 -1
88 1335 91 71 65 137 32 627 2 702 88 1798 -1 -1
88 638 57 283 52 127 79 375 -1 -1
88 411 57 1274 39 970 88 408 -1 -1
88 391 47 172 81 762 37 688 57 973 20 2109 82 1351 -1 -1
88 190 74 412 80 167 0 476 88 37 2 634 19 1997 42 606 0 160 86 190 -1 -1
88 461 95 1768 14 369 94 640 12 319 27 1051 -1 -1
88 276 47 82 70 1036 -1 -1
88 1119 69 79 48 1974 85 310 55 14 81 114 -1 -1
88 383 50 849 91 94 -1 -1
88 47 22 336 64 539 69 761 -1 -1
88 1026 3 956 2 133 21 110 91 551 -1 -1
88 60 39 660 43 953 26 413 82 397 -1 -1
88 1989 20 179 77 414 -1 -1
88 1056 80 778 45 735 13 522 14 528 95 1046 -1 -1
88 159 94 145 74 214 68 545 26 1333 1 933 73 312 -1 -1
88 1198 41 63 95 92 -1 -1
88 346 48 78 2 792 42 634 -1 -1
88 411 28 580 21 707 58 147 96 186 87 276 26 626 96 187 -1 -1
88 297 29 1027 15 16 57 560 -1 -1
88 46 85 1039 2 408 24 351 61 902 -1 -1
88 233 21 629 72 161 35 200 11 354 53 22 -1 -1
88 1521 5 214 86 101 -1 -1
88 928 0 638 75 60 -1 -1
88 108 49 391 94 1322 -1 -1
88 805 2 57 25 1131 4 1364 57 147 45 546 34 42 61 1468 -1 -1
88 1980 76 1310 2 673 16 1914 55 1052 48 106 3 1228 59 57 -1 -1
88 74 64 15 88 826 -1 -1
88 894 26 278 50 201 0 49 45 450 90 767 -1 -1
88 257 3 233 7 381 75 512 -1 -1
88 1957 15 108 2 183 35 497 -1 -1
88 339 66 29 41 201 44 551 95 257 -1 -1
88 1209 56 108 47 48 80 321 -1 -1
88 370 68 17 59 527 21 63 88 1 -1 -1
88 248 54 119 28 1217 65 866 -1 -1
88 136 5 1435 79 1067 -1 -1
88 1226 42 98 5 478 86 127 -1 -1
88 547 9 33 23 610 26 619 5 635 82 1449 -1 -1
88 617 32 2017 56 109 41 987 56 1301 -1 -1
88 174 47 369 96 625 -1 -1
88 173 84 763 66 1617 13 1863 45 1736 41 541 87 332 -1 -1
88 1657 67 2740 66 39 80 32 74 163 48 544 29 437 87 227 -1 -1
88 722 53 352 44 252 24 247 11 136 9 1201 37 12 -1 -1
88 451 55 39 29 999 62 361 20 44 5 1626 7 546 56 381 -1 -1
88 267 50 390 67 1724 82 264 -1 -1
88 755 28 382 42 1729 55 66 14 1182 49 150 22 8 57 837 -1 -1
88 1046 83 1992 81 425 15 176 99 436 -1 -1
88 1194 41 136 21 107 54 1434 70 915 -1 -1
88 996 17 361 49 316 55 493 29 390 96 75 -1 -1
88 114 33 147 54 26 11 648 12 1336 31 904 36 169 5 267 85 1525 -1 -1
88 993 81 532 9 1864 88 172 -1 -1
88 489 24 345 50 655 89 934 -1 -1
88 567 0 788 31 551 95 346 -1 -1
88 1859 58 792 71 336 27 172 8 75 70 975 -1 -1
88 474 38 55 26 1266 6 97 63 932 42 2220 65 684 -1 -1
88 55 14 8 21 1061 23 513 11 309 40 1524 -1 -1
88 1819 55 504 13 24 30 681 38 115 25 1124 47 240 -1 -1
88 660 8 124 41 317 98 506 -1 -1
88 127 98 276 -1 -1
89 8 30 1265 70 1753 -1 -1
89 158 55 90 66 875 -1 -1
89 528 59 100 23 1808 94 490 -1 -1
89 378 15 2417 89 469 97 132 -1 -1
89 23 64 191 51 105 89 360 -1 -1
89 1161 17 1082 34 1049 79 395 70 191 25 346 44 543 36 117 72 418 -1 -1
89 1227 49 828 86 34 84 101 48 1186 97 401 -1 -1
89 535 2 301 42 1544 50 263 75 418 -1 -1
89 515 92 445 15 138 82 1095 -1 -1
89 25 17 532 12 265 16 229 44 1234 -1 -1
89 49 17 2934 24 465 44 1226 62 301 -1 -1
89 136 86 236 54 926 76 1085 82 642 37 292 22 1112 98 42 -1 -1
89 1033 40 88 66 438 -1 -1
89 235 72 955 12 274 15 108 31 1279 74 1321 -1 -1
89 262 36 2530 57 591 99 852 -1 -1
89 71 8 16 72 646 -1 -1
89 471 85 844 99 549 20 486 22 167 29 174 22 1245 30 785 41 854 -1 -1
89 256 67 530 46 738 27 683 35 960 94 504 -1 -1
89 216 57 10 94 1379 52 210 85 1101 54 481 56 76 53 30 82 204 -1 -1
89 1511 38 93 94 177 24 68 37 346 24 982 94 1012 -1 -1
89 178 27 16 78 443 34 3222 91 203 -1 -1
89 212 41 581 34 136 51 361 26 11 38 739 59 541 -1 -1
89 1515 7 737 13 254 85 359 -1 -1
89 20 39 20 41 410 90 144 -1 -1
89 427 51 508 87 8 -1 -1
89 1668 37 14 40 971 93 786 -1 -1
89 9 44 1019 34 1068 48 975 94 610 -1 -1
89 247 62 449 88 76 69 98 96 1472 -1 -1
89 394 60 4 90 476 83 852 57 365 40 834 60 41 33 401 45 160 16 1209 1 1269 82 67 -1 -1
89 427 92 477 32 133 68 12 -1 -1
89 950 71 746 21 1609 61 267 -1 -1
89 546 20 55 7 1672 42 129 -1 -1
89 135 6 4 94 60 53 1598 86 1964 -1 -1
89 901 51 173 33 717 13 501 74 119 -1 -1
89 2311 20 905 28 229 25 320 69 781 -1 -1
89 664 8 109 45 871 81 278 -1 -1
89 117 32 1123 67 278 30 171 96 2576 -1 -1
89 1012 61 150 96 53 38 532 43 655 70 200 4 681 6 2039 63 30 -1 -1
89 324 19 1191 87 293 -1 -1
89 356 85 487 74 681 32 67 66 1414 -1 -1
89 630 82 68 10 517 12 33 52 166 -1 -1
89 10 94 217 10 4 51 83 -1 -1
89 380 44 2487 86 244 -1 -1
89 770 33 1221 47 401 70 452 24 1213 70 59 -1 -1
89 128 24 18 84 164 -1 -1
89 1558 9 211 54 623 -1 -1
89 280 18 41 53 201 13 536 11 172 48 24 -1 -1
89 271 26 845 75 714 28 1039 63 138 41 238 72 697 -1 -1
89 216 53 306 66 110 34 357 18 1934 42 169 62 631 -1 -1
89 715 57 215 94 386 -1 -1
89 518 37 814 57 559 14 302 54 1720 82 90 -1 -1
89 643 63 757 36 329 85 254 -1 -1
89 247 25 1115 60 21 42 122 59 1628 91 827 -1 -1
89 655 80 149 74 146 27 2603 62 50 76 453 -1 -1
89 489 46 105 58 18 66 1120 91 1008 -1 -1
89 550 75 129 91 813 10 608 64 553 18 696 63 475 -1 -1
89 919 54 129 10 40 11 338 30 255 76 955 -1 -1
89 3079 87 2361 22 395 62 3512 -1 -1
89 32 87 1902 6 979 48 145 -1 -1
89 79 10 19 19 707 37 733 6 239 99 351 -1 -1
89 1563 66 266 19 282 45 958 18 130 69 1992 -1 -1
89 851 34 293 20 138 40 468 48 671 -1 -1
89 156 72 1400 95 355 -1 -1
89 184 54 341 74 213 87 988 59 784 82 367 -1 -1
89 626 70 345 38 134 18 437 17 45 39 1388 -1 -1
89 767 37 75 66 267 67 1418 1 58 40 452 54 57 98 42 -1 -1
89 1292 64 14 77 477 76 82 88 1048 -1 -1
89 1610 84 89 48 97 9 54 48 1134 41 33 35 1714 85 428 -1 -1
89 1887 78 1294 89 102 78 524 24 143 18 13 69 113 -1 -1
89 583 19 759 58 529 19 515 31 288 74 374 -1 -1
89 361 42 87 66 534 -1 -1
89 1340 27 242 99 25 -1 -1
89 580 68 295 42 681 8 336 44 658 10 817 68 24 -1 -1
89 728 74 91 27 433 3 2561 67 65 -1 -1
89 11 23 80 57 555 49 199 41 98 65 377 -1 -1
89 121 79 488 13 7 91 647 -1 -1
89 1681 0 35 66 1246 95 244 71 177 91 492 62 618 66 119 26 1019 9 147 31 1892 61 804 -1 -1
89 1052 23 286 68 729 65 1463 58 114 64 324 98 153 -1 -1
89 331 26 1251 43 726 6 157 24 310 79 610 -1 -1
89 546 5 397 45 500 81 763 -1 -1
89 183 0 1382 50 174 1 178 33 1353 21 422 23 1066 64 84 -1 -1
89 1626 65 1286 43 938 4 1463 9 558 90 1023 -1 -1
89 645 31 1483 32 2124 8 64 38 1131 39 182 34 336 87 738 -1 -1
89 632 63 1900 71 266 16 12 55 771 -1 -1
89 446 6 314 90 1103 -1 -1
89 1850 18 1069 13 204 53 78 -1 -1
89 316 66 173 30 322 71 1857 -1 -1
89 1054 56 708 50 472 1 39 64 372 99 325 -1 -1
89 424 96 1054 79 398 11 1048 93 584 -1 -1
89 37 66 1629 74 888 21 421 56 696 28 82 42 50 18 22 11 849 22 641 38 871 -1 -1
89 209 54 273 31 356 23 254 81 788 -1 -1
89 148 84 606 86 1568 5 193 21 327 40 136 -1 -1
89 329 13 979 77 1213 -1 -1
89 224 92 102 81 153 14 866 81 207 86 766 -1 -1
89 277 3 107 28 584 78 16 -1 -1
89 173 34 176 91 3175 13 302 6 523 80 786 -1 -1
89 614 66 517 9 291 91 169 -1 -1
89 60 66 44 37 144 85 592 -1 -1
89 1614 7 843 89 2905 -1 -1
89 258 9 53 23 1460 84 306 -1 -1
89 568 48 531 84 163 24 532 55 748 9 566 60 281 -1 -1
89 1380 39 329 18 344 46 108 -1 -1
89 240 47 940 56 175 13 1870 6 522 24 169 32 146 47 68 -1 -1
89 21 34 21 65 274 48 663 44 1703 45 2533 84 468 -1 -1
89 486 74 1801 61 1128 65 2123 87 674 13 855 19 373 89 2 -1 -1
89 488 36 683 43 14 42 540 34 871 60 97 97 849 -1 -1
89 449 88 1446 30 1564 6 692 29 221 56 336 -1 -1
89 457 35 120 28 223 2 106 49 863 -1 -1
89 298 51 452 30 674 94 1301 -1 -1
89 221 75 341 78 134 54 152 57 339 31 3969 41 869 5 325 89 235 -1 -1
89 171 59 151 4 1297 5 7 41 13 99 502 -1 -1
89 65 81 343 89 516 65 466 44 106 22 1060 8 865 94 206 -1 -1
89 528 70 36 64 362 63 162 35 2126 2 54 31 604 -1 -1
89 387 27 616 49 797 9 14 47 586 65 1886 -1 -1
89 2190 45 685 72 338 84 168 -1 -1
89 1044 24 828 79 2146 56 104 67 1327 23 179 65 2857 -1 -1
89 476 48 242 16 2231 53 207 -1 -1
89 663 88 1277 51 630 42 838 41 437 4 327 89 855 -1 -1
89 97 84 60 55 890 19 521 13 251 30 61 73 1719 -1 -1
89 1252 13 154 17 75 14 166 8 100 67 195 -1 -1
89 8 94 361 82 97 84 1268 13 226 85 159 -1 -1
89 584 93 134 59 2336 50 373 35 190 65 332 -1 -1
89 240 39 1009 63 791 74 920 -1 -1
89 1066 62 1 37 546 39 806 89 1245 19 1021 44 189 -1 -1
89 9 65 1432 68 405 13 742 20 25 63 637 -1 -1
89 564 39 1475 34 105 54 2 -1 -1
89 1075 81 112 6 429 27 94 50 671 30 291 93 134 -1 -1
89 161 79 1504 82 101 57 236 47 221 4 251 14 1220 85 441 -1 -1
89 1224 13 139 44 15 94 286 -1 -1
89 698 69 872 68 3200 50 770 53 331 63 219 -1 -1
89 3228 23 142 25 378 12 959 29 67 25 150 40 237 -1 -1
89 1325 28 2320 17 285 12 179 70 2167 -1 -1
89 1048 21 224 53 500 68 211 -1 -1
89 52 73 281 61 1407 35 141 85 1174 -1 -1
89 586 3 10 30 478 13 608 94 76 -1 -1
89 278 41 59 22 885 38 446 29 374 42 286 70 570 -1 -1
89 793 47 393 60 755 53 755 58 531 11 23 26 707 80 216 -1 -1
89 1395 84 383 91 58 75 468 72 493 61 8 83 1237 48 907 98 369 -1 -1
89 974 80 162 3 591 96 252 -1 -1
89 1640 16 614 41 271 7 564 49 71 86 471 -1 -1
89 259 7 359 66 1736 -1 -1
89 499 85 39 82 344 87 999 2 1366 48 905 83 498 -1 -1
89 30 76 54 83 149 61 58 2 117 57 198 33 63 61 1469 -1 -1
89 3101 47 394 11 274 82 855 -1 -1
89 1179 15 309 23 796 56 228 71 426 -1 -1
89 224 68 1430 49 149 57 50 53 1445 82 386 -1 -1
89 943 80 1042 82 129 33 237 50 258 28 193 33 201 58 530 -1 -1
89 62 30 634 96 220 -1 -1
89 1268 50 288 36 228 41 31 30 182 72 796 -1 -1
89 580 76 409 24 354 6 47 15 872 67 1222 -1 -1
89 244 82 1692 86 304 11 783 72 958 54 396 70 873 -1 -1
89 358 24 115 84 1406 22 163 32 494 46 106 64 466 -1 -1
89 175 1 25 84 2197 2 270 63 669 51 2038 2 667 62 52 -1 -1
89 580 48 188 17 619 39 336 97 552 -1 -1
89 670 6 14 73 2440 -1 -1
89 349 13 490 23 1568 32 830 13 599 96 129 -1 -1
89 28 22 699 72 26 2 273 33 1283 97 1254 -1 -1
89 513 57 764 31 1299 33 1410 2 947 98 200 -1 -1
89 1133 64 80 50 499 59 82 52 142 98 836 -1 -1
89 12 26 549 8 138 18 2571 43 382 51 2199 -1 -1
89 134 23 122 48 2093 90 241 -1 -1
89 1633 49 413 69 471 65 1396 38 194 99 490 -1 -1
89 290 15 391 29 517 18 2641 66 435 -1 -1
89 575 59 122 35 209 37 978 17 1495 82 124 -1 -1
89 1358 83 106 58 1690 22 157 62 873 80 499 -1 -1
89 521 6 493 2 700 43 65 9 138 50 148 99 104 -1 -1
89 545 32 1080 87 708 -1 -1
89 1892 73 475 76 1075 12 447 19 848 13 1304 22 648 11 500 92 307 -1 -1
89 126 69 598 21 196 79 1142 -1 -1
89 162 17 48 92 1324 -1 -1
89 322 35 1415 2 290 18 230 43 378 79 118 -1 -1
89 814 41 1170 80 128 -1 -1
89 1149 2 2133 29 232 7 574 68 183 -1 -1
89 182 37 644 29 72 60 39 17 815 99 194 -1 -1
89 1939 35 754 4 20 42 48 23 707 98 37 -1 -1
89 202 40 302 24 273 97 17 -1 -1
89 139 54 801 56 245 66 896 33 1033 70 1104 -1 -1
89 166 31 27 64 81 7 456 79 18 -1 -1
89 41 74 240 66 608 51 251 32 840 96 246 -1 -1
89 117 8 93 71 100 -1 -1
89 33 38 147 50 33 78 359 -1 -1
89 140 38 967 57 407 18 290 43 326 20 74 90 1401 -1 -1
89 296 88 946 2 3410 88 1033 -1 -1
89 1016 37 646 52 1277 10 271 97 173 -1 -1
89 211 29 215 50 333 55 661 7 158 72 196 -1 -1
89 605 79 432 93 244 99 29 -1 -1
89 230 80 882 62 204 19 59 3 121 85 274 -1 -1
89 126 50 692 0 816 42 219 61 316 69 218 65 370 46 377 26 738 91 2263 -1 -1
89 986 69 737 27 2067 54 513 10 954 50 26 -1 -1
89 376 41 947 47 3 44 621 0 639 10 95 18 1522 61 3102 -1 -1
89 393 80 302 29 629 54 89 88 714 -1 -1
89 530 16 357 85 99 -1 -1
89 2038 42 85 56 614 -1 -1
89 71 4 457 39 542 75 11 -1 -1
89 509 49 91 22 210 69 2564 -1 -1
89 756 63 332 51 255 18 189 13 58 17 425 11 10 2 572 56 244 -1 -1
89 27 54 284 68 925 14 317 57 322 40 639 80 574 -1 -1
89 503 55 240 27 491 63 92 -1 -1
89 1539 19 147 2 249 68 503 -1 -1
89 262 39 318 56 572 55 2042 64 80 -1 -1
89 935 91 34 64 2 95 281 -1 -1
89 458 24 1931 89 998 -1 -1
89 974 69 92 22 245 90 61 -1 -1
89 705 35 209 23 121 89 321 -1 -1
90 115 31 37 18 438 97 620 -1 -1
90 1038 84 1090 26 1304 84 233 42 159 78 65 -1 -1
90 269 30 308 24 370 84 918 -1 -1
90 333 91 1075 82 294 89 537 43 570 23 61 22 108 8 567 16 141 -1 -1
90 209 41 313 62 137 89 1068 -1 -1
90 1349 44 249 14 875 36 429 81 160 -1 -1
90 131 64 715 87 462 47 708 51 603 33 434 1 142 85 1083 -1 -1
90 341 59 1892 11 381 51 45 95 1677 -1 -1
90 217 23 1534 80 974 -1 -1
90 241 50 991 83 70 84 189 27 1088 44 1452 94 1046 -1 -1
90 762 65 1 83 1217 48 241 41 181 80 1826 -1 -1
90 1063 81 380 47 643 90 839 74 40 66 226 98 227 -1 -1
90 315 68 604 47 84 51 1043 41 366 27 110 24 432 96 104 -1 -1
90 812 37 238 90 1043 -1 -1
90 120 76 1412 83 122 14 812 48 543 67 264 -1 -1
90 386 81 288 3 502 49 307 12 408 8 259 99 83 -1 -1
90 1005 54 135 11 677 54 1112 -1 -1
90 714 32 24 99 42 -1 -1
90 156 29 69 42 821 93 1075 -1 -1
90 1396 20 954 68 371 -1 -1
90 86 26 85 46 449 55 612 91 1212 -1 -1
90 399 29 579 30 366 9 742 3 1500 80 583 -1 -1
90 237 23 330 51 67 53 177 3 809 87 197 -1 -1
90 914 10 302 18 370 21 603 43 239 -1 -1
90 653 81 574 30 24 88 851 6 449 64 714 -1 -1
90 648 6 423 7 1151 2 597 55 346 -1 -1
90 211 77 324 84 2714 65 189 37 358 42 96 37 1112 43 262 86 774 -1 -1
90 21 68 415 46 924 18 132 77 170 -1 -1
90 209 16 921 51 2589 82 498 -1 -1
90 122 20 282 44 712 20 1024 60 28 10 43 86 127 -1 -1
90 87 40 43 42 1121 89 292 -1 -1
90 1683 64 906 12 202 73 332 34 218 96 24 -1 -1
90 639 78 278 41 749 10 282 40 926 53 166 -1 -1
90 46 80 391 71 59 87 1626 -1 -1
90 826 92 41 16 1676 85 1797 9 751 37 691 79 1853 -1 -1
90 1403 60 142 29 1575 10 796 50 644 -1 -1
90 595 63 947 97 744 3 997 19 367 36 54 67 1064 -1 -1
90 13 38 476 84 789 -1 -1
90 549 50 420 22 143 85 82 -1 -1
90 871 92 264 43 439 79 380 57 278 72 524 12 12 86 116 -1 -1
90 2170 39 252 66 122 15 1678 22 306 93 1638 -1 -1
90 382 49 401 3 26 26 24 23 298 4 1450 16 303 70 83 -1 -1
90 432 78 720 60 732 19 421 53 1488 97 180 -1 -1
90 624 60 43 96 240 98 58 65 416 95 602 -1 -1
90 308 37 194 92 603 60 266 52 392 10 1313 74 426 -1 -1
90 1987 6 492 43 293 86 316 -1 -1
90 1245 52 2403 90 89 48 36 47 100 20 129 71 355 37 153 73 1244 -1 -1
90 871 99 20 12 3362 4 50 7 1282 49 1750 -1 -1
90 341 61 618 92 1309 1 2503 28 289 43 125 2 180 17 1746 48 1440 -1 -1
90 116 1 735 70 79 56 230 29 716 72 86 -1 -1
90 113 45 7 34 94 9 88 31 106 99 188 -1 -1
90 1094 71 1285 16 417 58 45 76 129 -1 -1
90 1517 92 8 62 289 0 239 51 2199 76 199 -1 -1
90 128 52 293 95 291 -1 -1
90 562 45 114 66 429 5 148 57 381 63 40 47 912 9 1321 75 300 -1 -1
90 59 6 223 19 1559 70 34 23 314 62 185 -1 -1
90 121 68 401 24 1123 83 1330 -1 -1
90 323 28 5 58 35 71 195 58 329 61 489 57 165 60 1115 9 201 27 1621 3 189 60 247 -1 -1
90 2050 41 184 77 566 81 990 32 59 76 551 62 530 25 374 43 536 78 137 -1 -1
90 599 43 877 62 58 68 1038 37 148 69 206 -1 -1
90 1947 20 1038 93 33 -1 -1
90 19 34 1126 32 724 23 62 44 269 59 1086 -1 -1
90 31 64 223 13 294 21 1637 36 337 84 1828 -1 -1
90 533 86 93 0 113 52 504 92 29 -1 -1
90 65 69 1082 34 195 28 109 29 1295 89 467 -1 -1
90 141 42 591 10 1026 99 419 -1 -1
90 532 38 327 93 523 87 234 45 605 91 642 -1 -1
90 404 88 86 87 312 40 201 11 374 16 1074 43 431 -1 -1
90 200 2 3507 17 298 99 888 -1 -1
90 110 20 32 14 112 67 469 -1 -1
90 1523 84 459 35 2477 8 2418 45 387 88 1017 -1 -1
90 198 76 137 95 400 50 1262 82 1086 -1 -1
90 1441 29 343 72 57 -1 -1
90 44 33 101 56 130 98 86 -1 -1
90 336 12 983 71 404 -1 -1
90 1707 11 873 98 110 -1 -1
90 161 94 72 27 55 95 1173 -1 -1
90 28 16 1561 23 154 30 661 18 830 60 337 -1 -1
90 374 89 2137 49 229 5 5 75 257 0 86 19 80 22 21 14 251 6 324 99 197 -1 -1
90 156 8 112 38 405 -1 -1
90 12 92 1927 99 1735 29 52 72 1583 39 808 53 752 57 150 3 648 98 511 -1 -1
90 585 93 1263 61 1572 91 915 83 391 56 165 99 248 -1 -1
90 1906 30 98 12 213 78 68 -1 -1
90 1173 68 774 5 169 9 109 41 110 12 168 62 60 -1 -1
90 1994 59 288 91 434 39 770 30 179 57 54 -1 -1
90 1035 40 884 29 319 5 116 30 822 5 217 29 452 51 990 -1 -1
90 785 29 206 34 1530 46 305 80 833 -1 -1
90 424 81 2649 78 214 69 227 52 762 91 963 -1 -1
90 22 68 1297 79 596 81 1052 23 2516 1 271 54 42 -1 -1
90 267 67 76 79 239 4 1654 87 419 -1 -1
90 2872 71 10 88 445 20 991 83 136 -1 -1
90 1092 91 183 11 541 46 287 9 536 37 42 33 841 35 970 -1 -1
90 203 52 321 35 1332 72 142 -1 -1
90 564 8 700 12 2093 33 361 67 1342 -1 -1
90 382 30 466 75 4199 97 18 -1 -1
90 707 34 670 22 513 19 1473 89 523 -1 -1
90 20 19 328 62 127 45 486 86 64 -1 -1
90 138 83 94 89 1175 30 1094 66 35 23 603 25 1281 84 298 -1 -1
90 146 29 1024 92 163 -1 -1
90 279 57 12 25 178 97 470 -1 -1
90 1266 92 879 88 99 74 704 71 623 9 123 39 1098 96 530 -1 -1
90 1121 40 44 10 122 18 314 35 513 -1 -1
90 586 28 96 58 479 -1 -1
90 110 43 276 56 398 32 698 40 104 13 542 29 269 79 176 -1 -1
90 837 6 881 12 2608 2 324 4 191 32 146 -1 -1
90 2650 14 238 25 945 28 388 68 593 -1 -1
90 309 52 340 8 274 65 583 7 811 97 1101 -1 -1
90 24 4 422 80 773 2 545 16 17 74 1065 -1 -1
90 327 10 1155 65 857 -1 -1
90 845 83 307 23 847 73 625 -1 -1
90 70 12 195 75 624 -1 -1
90 481 68 109 74 2337 59 591 74 91 53 37 8 1146 9 288 36 486 16 110 24 1278 80 518 -1 -1
90 1386 82 125 13 2393 18 169 71 697 -1 -1
90 802 95 504 49 376 74 339 92 574 -1 -1
90 447 1 2207 44 103 36 1488 41 1126 42 1289 40 2395 81 1067 -1 -1
90 116 52 192 14 717 21 81 44 295 60 222 -1 -1
90 540 21 283 87 288 11 1417 90 87 94 1748 -1 -1
90 99 13 620 12 1621 44 278 -1 -1
90 322 1 300 74 1345 40 67 92 459 -1 -1
90 239 30 368 31 1169 45 71 -1 -1
90 389 52 494 70 760 61 122 72 33 26 50 81 146 -1 -1
90 129 78 100 1 211 29 1007 21 724 19 1299 33 453 24 913 21 832 45 550 -1 -1
90 363 2 647 48 41 58 667 57 108 56 3 8 198 37 335 51 971 -1 -1
90 267 18 860 39 361 53 1524 84 188 -1 -1
90 710 7 135 13 278 77 2155 51 356 48 564 4 254 27 343 40 292 -1 -1
90 1909 13 298 8 6 36 13 55 956 11 2 78 556 -1 -1
90 182 77 1176 16 376 24 447 9 249 66 37 -1 -1
90 823 85 268 90 475 96 106 -1 -1
90 733 18 382 58 229 40 20 14 574 54 1401 -1 -1
90 532 63 607 17 327 23 95 6 15 12 246 66 256 -1 -1
90 1177 15 143 41 203 80 522 35 2342 87 111 -1 -1
90 259 96 64 17 246 13 971 34 632 3 133 88 575 -1 -1
90 1666 38 28 7 843 45 430 54 909 13 364 5 1576 73 369 -1 -1
90 320 24 926 20 170 50 148 31 439 5 376 89 514 -1 -1
90 709 26 855 52 36 99 1252 -1 -1
90 40 49 725 69 247 -1 -1
90 66 40 643 58 1067 6 1681 11 936 55 71 -1 -1
90 301 27 19 22 845 60 91 2 67 59 324 -1 -1
90 193 42 664 55 64 53 343 63 495 60 437 19 115 57 948 -1 -1
90 8 85 199 4 81 35 207 28 854 77 333 -1 -1
90 645 81 199 25 43 76 1913 62 834 48 64 68 24 -1 -1
90 14 20 59 56 1215 14 2202 27 114 15 973 51 946 78 468 -1 -1
90 220 85 180 51 946 52 92 1 929 12 200 16 98 4 680 15 45 95 367 -1 -1
90 167 10 746 29 850 74 710 -1 -1
90 278 58 189 66 1562 96 854 -1 -1
90 321 8 49 46 1133 89 707 -1 -1
90 436 95 410 29 181 36 26 58 333 -1 -1
90 237 28 3254 81 53 -1 -1
90 1268 82 743 74 834 16 1163 95 2 -1 -1
90 949 71 236 16 947 74 681 25 88 48 75 -1 -1
90 696 64 11 68 30 13 579 35 123 13 319 55 881 -1 -1
90 1951 76 1752 59 1311 3 1567 31 488 19 1005 71 386 -1 -1
90 386 80 331 90 392 42 1165 54 249 74 3189 -1 -1
90 292 62 356 80 1047 81 836 32 20 5 842 73 292 -1 -1
90 1945 87 386 22 855 10 1538 49 359 -1 -1
90 2260 57 573 20 839 94 175 76 367 56 367 2 93 37 157 62 246 94 425 -1 -1
90 334 46 312 82 199 26 107 7 687 61 43 -1 -1
90 411 51 314 79 506 -1 -1
90 68 31 693 12 1121 74 784 -1 -1
90 2105 98 758 99 182 16 286 92 2205 -1 -1
90 19 4 85 96 113 -1 -1
90 457 18 1043 88 115 -1 -1
90 1562 10 446 61 339 88 399 72 1901 39 242 55 398 7 39 61 315 -1 -1
90 1427 11 548 91 9 -1 -1
90 579 22 397 53 457 5 58 59 188 20 659 38 790 91 522 -1 -1
90 202 50 186 41 394 25 44 8 355 18 768 38 438 -1 -1
90 1239 31 475 5 655 16 246 28 626 2 59 83 2740 -1 -1
90 233 50 1218 24 1 39 462 69 599 -1 -1
90 189 95 1011 45 189 65 649 73 496 98 643 -1 -1
90 110 10 709 71 159 -1 -1
90 2910 89 66 9 1562 10 1092 56 209 83 372 -1 -1
90 916 10 704 53 65 24 955 25 456 50 310 -1 -1
90 1546 31 489 55 798 41 140 84 958 -1 -1
90 1146 43 378 72 325 39 420 57 1551 66 2698 26 164 88 1957 -1 -1
90 268 79 528 83 853 53 324 36 7 54 269 -1 -1
90 94 52 1650 73 496 -1 -1
90 83 16 17 50 520 97 43 -1 -1
90 176 98 889 25 91 40 554 28 668 7 465 81 299 -1 -1
90 794 20 557 2 333 81 726 -1 -1
90 560 13 61 56 24 84 205 -1 -1
90 254 56 398 31 114 57 929 -1 -1
90 251 7 877 35 474 90 144 -1 -1
90 1191 71 950 25 602 78 188 -1 -1
90 111 51 2454 3 607 75 442 56 1563 18 601 68 336 -1 -1
90 288 88 232 91 823 44 276 73 300 82 1289 84 223 -1 -1
90 624 76 86 21 21 65 136 18 465 81 2 -1 -1
90 229 1 378 71 820 -1 -1
90 497 66 691 81 1259 -1 -1
90 337 5 2044 99 356 -1 -1
90 482 98 159 7 61 79 478 -1 -1
90 1080 30 27 29 33 37 667 64 897 -1 -1
90 1323 2 1256 92 509 -1 -1
90 404 24 820 43 60 44 501 80 47 -1 -1
90 27 54 820 34 508 69 1286 -1 -1
90 56 23 134 31 144 19 1162 65 2421 -1 -1
90 276 35 117 47 813 57 395 79 1338 -1 -1
90 745 59 1206 19 152 0 265 77 90 -1 -1
90 160 34 962 66 92 -1 -1
90 563 29 80 24 12 93 275 -1 -1
90 1059 70 479 32 1294 74 301 -1 -1
90 176 27 1067 13 322 43 26 53 705 61 697 -1 -1
90 867 9 319 85 362 -1 -1
90 219 25 32 77 20 63 618 77 590 -1 -1
91 1124 78 793 12 1436 23 904 17 1422 34 40 57 578 -1 -1
91 160 89 982 8 1073 39 1215 45 946 72 1081 -1 -1
91 271 4 429 46 311 86 1112 -1 -1
91 703 33 101 2 2418 1 1792 85 413 -1 -1
91 1267 14 422 65 35 -1 -1
91 302 69 402 72 7 89 112 78 821 80 190 14 868 91 593 -1 -1
91 53 75 727 29 423 19 2124 99 71 -1 -1
91 304 80 407 39 68 73 141 91 55 -1 -1
91 1019 73 767 23 152 37 526 56 53 79 529 -1 -1
91 776 30 2205 40 439 27 1286 42 2063 79 773 -1 -1
91 33 96 170 55 1472 24 74 4 1019 32 275 5 538 54 641 -1 -1
91 114 88 427 42 14 83 269 -1 -1
91 514 6 446 40 876 73 740 -1 -1
91 751 93 369 4 466 50 846 80 368 -1 -1
91 577 89 136 58 1434 0 58 42 1289 91 684 -1 -1
91 1211 33 1101 14 2431 27 339 62 1049 -1 -1
91 44 47 1954 91 623 -1 -1
91 762 27 703 45 726 32 340 52 208 67 267 -1 -1
91 426 16 1847 55 753 42 434 74 39 -1 -1
91 681 70 176 53 289 75 391 80 117 -1 -1
91 1691 47 661 22 352 55 162 15 2562 1 860 66 373 -1 -1
91 316 88 576 87 49 64 1437 80 1469 58 1359 9 84 29 35 27 797 98 133 -1 -1
91 153 27 160 40 159 77 646 -1 -1
91 699 86 446 87 1397 88 430 42 190 33 909 37 726 36 294 20 148 4 59 37 417 -1 -1
91 247 38 657 47 152 81 88 -1 -1
91 868 92 795 82 271 39 784 81 749 -1 -1
91 160 14 263 22 284 46 771 56 2023 89 154 -1 -1
91 847 9 208 85 443 16 1731 20 1295 19 1890 34 1056 19 322 17 404 60 311 -1 -1
91 360 42 597 14 3178 67 703 44 540 78 810 -1 -1
91 61 45 34 92 1183 3 8 13 571 46 1507 -1 -1
91 164 15 305 47 1401 -1 -1
91 771 95 81 33 236 68 1045 34 5 78 687 -1 -1
91 1378 73 35 58 828 35 608 71 826 -1 -1
91 805 19 85 54 892 76 404 -1 -1
91 137 70 118 89 411 86 301 25 1201 59 143 -1 -1
91 45 41 218 39 58 32 670 76 272 -1 -1
91 714 36 859 63 282 31 185 73 445 -1 -1
91 691 47 1947 21 359 47 1222 53 225 87 27 -1 -1
91 1095 76 28 64 1731 48 147 66 1298 26 2103 1 283 56 326 -1 -1
91 633 10 678 46 1233 19 123 34 471 38 268 -1 -1
91 1498 7 1040 91 1467 59 1835 31 286 87 494 -1 -1
91 1046 42 96 66 398 19 1180 8 420 84 165 -1 -1
91 4 31 1431 75 1865 -1 -1
91 634 65 220 83 897 50 439 22 379 11 427 65 101 -1 -1
91 1557 65 844 98 888 29 601 37 117 63 1497 -1 -1
91 1044 88 361 48 368 14 214 51 1102 -1 -1
91 302 31 1420 95 373 -1 -1
91 273 9 547 36 840 2 843 57 168 -1 -1
91 657 14 1575 81 804 91 40 82 636 70 806 11 28 1 419 85 45 -1 -1
91 1078 54 129 31 326 11 1922 61 294 -1 -1
91 592 54 291 82 321 59 30 86 56 80 136 36 294 23 1488 8 158 77 132 -1 -1
91 819 32 247 4 102 29 149 7 767 44 243 -1 -1
91 41 5 116 89 732 31 1583 72 68 -1 -1
91 468 58 720 1 464 22 472 16 959 50 338 -1 -1
91 186 58 156 8 1139 44 262 6 446 30 2725 70 98 -1 -1
91 878 28 411 60 252 55 1414 74 449 -1 -1
91 449 16 336 41 273 69 780 -1 -1
91 1367 5 909 47 183 92 273 -1 -1
91 140 95 835 97 104 85 712 62 2009 54 160 74 914 -1 -1
91 538 27 205 94 807 -1 -1
91 32 2 113 32 281 96 142 -1 -1
91 292 44 1833 31 715 83 484 48 512 83 40 10 526 1 2428 75 181 50 391 59 66 38 223 55 208 -1 -1
91 387 43 154 92 511 70 538 41 464 70 1002 -1 -1
91 556 42 689 65 544 41 178 98 577 -1 -1
91 643 29 42 95 74 -1 -1
91 958 29 1413 26 1996 99 503 -1 -1
91 31 94 11 84 103 37 299 49 1045 16 83 33 910 63 1871 -1 -1
91 31 82 578 94 682 83 821 45 334 28 485 36 1100 9 681 54 321 -1 -1
91 1096 33 28 84 331 61 2106 86 159 -1 -1
91 743 11 654 89 2046 54 384 68 553 -1 -1
91 1973 41 471 46 92 94 586 -1 -1
91 625 51 364 41 1519 86 280 -1 -1
91 323 19 596 23 762 59 164 17 747 5 96 82 105 -1 -1
91 2026 15 1238 6 1917 41 703 -1 -1
91 2230 28 319 40 1299 37 437 95 69 -1 -1
91 350 17 270 98 65 -1 -1
91 15 57 1443 68 51 90 482 27 74 67 235 -1 -1
91 341 7 586 89 777 50 875 64 172 67 309 33 368 41 107 77 209 -1 -1
91 1967 78 201 32 586 0 76 52 204 72 866 -1 -1
91 7 54 16 69 915 73 1170 91 237 -1 -1
91 1578 19 650 34 155 46 148 -1 -1
91 663 24 660 16 256 23 264 82 50 -1 -1
91 229 31 501 3 854 28 108 57 41 -1 -1
91 623 49 450 38 618 39 623 53 840 84 8 -1 -1
91 77 15 263 23 140 87 853 -1 -1
91 913 48 205 93 1314 -1 -1
91 166 54 1425 11 64 74 219 -1 -1
91 281 95 274 80 1855 2 468 34 588 16 1814 39 626 -1 -1
91 451 55 1406 10 192 23 1121 49 1907 -1 -1
91 952 19 735 33 148 84 1304 -1 -1
91 77 79 270 9 603 87 22 -1 -1
91 2430 40 324 72 274 51 267 71 250 23 383 45 3997 17 433 94 706 -1 -1
91 305 97 680 75 29 89 3185 38 2011 72 348 12 664 4 883 92 43 -1 -1
91 3 69 695 94 1054 81 466 76 770 50 83 0 318 33 194 32 330 42 122 -1 -1
91 63 25 78 60 834 -1 -1
91 1421 41 1310 85 2357 -1 -1
91 149 20 1668 51 239 90 89 -1 -1
91 315 10 112 21 332 83 2704 -1 -1
91 185 42 563 75 107 21 585 52 1 12 404 54 963 61 715 46 615 6 399 47 282 87 89 -1 -1
91 11 82 1874 20 255 77 476 14 176 79 557 -1 -1
91 2761 42 855 20 883 92 1169 -1 -1
91 232 55 188 76 700 81 327 8 1314 72 122 -1 -1
91 3523 69 305 60 248 43 190 97 191 -1 -1
91 889 63 717 1 2494 62 1152 -1 -1
91 2 3 47 57 903 61 138 35 990 51 391 45 503 44 17 22 128 70 203 -1 -1
91 37 19 797 22 1435 2 1546 84 17 -1 -1
91 226 98 2537 57 916 14 550 25 2 57 300 -1 -1
91 591 75 1731 61 32 82 22 -1 -1
91 256 78 242 62 824 7 105 45 121 40 1685 73 638 -1 -1
91 413 9 126 45 117 13 369 72 36 -1 -1
91 485 36 618 46 1495 11 614 52 105 -1 -1
91 215 49 366 35 1069 52 69 -1 -1
91 268 27 1140 80 220 -1 -1
91 784 21 1246 47 39 -1 -1
91 832 79 449 40 1110 4 762 12 598 52 409 4 1927 53 1104 61 79 -1 -1
91 475 14 890 11 462 73 1186 -1 -1
91 653 62 747 9 648 96 1190 -1 -1
91 354 4 55 85 312 -1 -1
91 256 96 129 25 120 63 597 67 646 46 17 14 661 86 404 -1 -1
91 1964 20 1427 61 316 3 593 84 53 -1 -1
91 237 96 1087 74 229 25 138 49 82 85 189 -1 -1
91 1051 51 392 69 62 -1 -1
91 278 81 267 61 635 97 642 -1 -1
91 1889 37 921 40 950 91 287 -1 -1
91 250 74 429 5 2537 57 256 15 689 96 66 -1 -1
91 191 21 398 52 268 13 890 30 517 10 221 1 34 46 314 -1 -1
91 495 73 665 97 586 -1 -1
91 62 61 1549 83 2388 2 1307 77 634 -1 -1
91 103 64 282 42 995 10 655 48 863 13 350 14 1176 33 593 3 660 48 138 -1 -1
91 2356 80 195 49 397 65 1791 77 687 -1 -1
91 684 43 20 5 599 58 131 50 1537 98 131 -1 -1
91 50 51 154 50 862 7 486 79 168 -1 -1
91 1260 87 1602 69 511 90 1279 -1 -1
91 43 65 195 89 278 26 388 35 94 59 116 -1 -1
91 169 77 2491 5 109 89 165 -1 -1
91 1200 58 13 70 268 94 273 6 130 29 116 -1 -1
91 683 39 440 43 478 63 569 -1 -1
91 609 78 1060 75 117 61 761 32 741 7 67 73 354 -1 -1
91 90 40 132 33 1182 23 146 5 100 74 423 -1 -1
91 432 6 1055 43 159 93 126 -1 -1
91 533 5 1428 25 980 83 88 -1 -1
91 2005 97 234 51 1878 39 369 99 112 -1 -1
91 274 68 926 58 246 65 818 62 518 43 518 56 324 84 573 -1 -1
91 1056 77 516 64 20 47 479 86 221 -1 -1
91 992 59 285 83 37 90 133 -1 -1
91 2025 38 108 54 509 80 1097 35 575 18 1354 6 450 17 649 44 101 -1 -1
91 1291 87 106 27 309 54 327 85 205 -1 -1
91 736 31 367 44 376 69 133 -1 -1
91 1499 1 746 92 144 -1 -1
91 389 82 925 42 752 93 165 -1 -1
91 340 39 687 43 231 85 1226 -1 -1
91 29 57 1717 65 385 18 15 78 484 -1 -1
91 844 66 530 48 13 98 83 -1 -1
91 1945 57 125 38 1250 90 1271 -1 -1
91 334 5 745 24 303 28 447 84 354 -1 -1
91 2024 94 11 56 316 46 644 47 263 11 74 71 288 -1 -1
91 608 13 2035 27 686 5 977 27 446 12 1311 19 1130 38 829 -1 -1
91 73 18 822 70 105 -1 -1
91 2970 45 863 70 853 -1 -1
91 416 49 276 4 870 40 223 -1 -1
91 719 95 2227 51 1197 61 620 96 57 -1 -1
91 968 8 7 66 585 -1 -1
91 486 95 456 64 692 56 343 48 562 37 321 49 98 -1 -1
91 1328 87 1081 6 1731 54 56 22 1057 4 955 56 22 -1 -1
91 1929 27 355 2 52 13 681 47 440 -1 -1
91 92 47 1355 51 579 25 60 92 837 -1 -1
91 94 38 252 37 131 41 189 80 454 -1 -1
91 1182 69 943 6 550 7 148 61 258 -1 -1
91 777 78 512 89 98 -1 -1
91 491 40 194 16 263 40 1669 74 228 -1 -1
91 258 0 327 53 219 44 627 85 1278 -1 -1
91 546 4 439 6 152 30 649 86 520 -1 -1
91 52 97 18 33 526 47 303 9 562 43 511 -1 -1
91 172 54 115 49 25 96 46 -1 -1
91 1013 34 323 71 69 -1 -1
91 711 3 872 14 187 47 162 -1 -1
91 186 26 248 55 134 38 901 12 124 51 591 -1 -1
91 288 76 958 97 2086 65 70 42 132 61 318 87 335 -1 -1
91 28 65 386 78 57 22 138 12 455 56 531 -1 -1
91 237 10 287 64 497 -1 -1
91 112 40 1139 21 71 98 709 -1 -1
91 993 27 624 92 183 -1 -1
91 491 23 492 95 1211 -1 -1
91 409 82 776 57 272 90 1991 -1 -1
91 1030 93 245 71 361 7 47 33 162 92 119 -1 -1
91 75 19 599 3 50 22 308 21 100 10 760 46 3292 -1 -1
91 142 31 655 30 586 63 510 25 537 47 125 -1 -1
91 583 47 709 21 45 49 1089 10 1422 60 178 -1 -1
91 65 5 2433 81 534 9 521 25 48 22 1797 10 34 32 1620 56 132 -1 -1
91 381 85 403 83 24 38 120 61 191 6 14 60 160 -1 -1
91 121 80 985 19 51 15 687 1 482 21 448 42 282 -1 -1
91 27 2 1204 31 541 22 350 60 24 -1 -1
91 21 64 13 77 222 68 557 71 984 -1 -1
92 281 26 355 60 883 10 371 26 288 16 112 40 370 -1 -1
92 795 75 739 73 1243 79 3260 43 241 21 695 85 964 -1 -1
92 516 59 1034 32 1242 93 173 34 190 50 378 17 283 74 1850 -1 -1
92 2472 51 221 74 642 95 1165 -1 -1
92 209 87 770 61 689 24 1261 94 345 -1 -1
92 1043 54 238 21 471 75 106 -1 -1
92 42 67 1011 83 540 9 434 95 918 -1 -1
92 289 30 1198 17 812 12 1071 9 893 25 208 -1 -1
92 825 29 471 92 193 -1 -1
92 5 32 130 18 1245 8 645 58 290 -1 -1
92 2849 2 141 86 110 -1 -1
92 921 77 148 53 1364 26 121 72 791 -1 -1
92 87 66 652 85 107 64 323 4 2636 73 482 -1 -1
92 327 40 352 70 524 90 2544 36 942 6 829 85 614 -1 -1
92 1251 69 1436 68 529 7 510 55 130 96 278 -1 -1
92 194 50 484 39 206 57 181 48 1179 92 833 -1 -1
92 59 75 1181 99 875 25 1848 1 249 86 624 -1 -1
92 1864 98 701 86 526 45 382 75 679 88 45 83 362 72 543 36 17 22 1038 91 16 -1 -1
92 2069 11 487 56 548 -1 -1
92 439 75 1084 45 381 58 201 12 2576 8 671 65 2494 -1 -1
92 101 41 50 7 1103 40 837 38 1615 50 288 -1 -1
92 1645 95 1173 14 267 97 622 90 199 20 108 73 145 29 144 17 541 99 530 -1 -1
92 506 79 869 39 592 93 231 -1 -1
92 202 51 385 82 213 9 214 76 345 -1 -1
92 152 28 279 59 1060 71 14 4 772 2 725 17 1690 54 36 -1 -1
92 84 26 660 20 249 39 1574 97 865 -1 -1
92 576 80 167 89 184 71 685 23 350 47 215 95 1100 -1 -1
92 456 36 53 22 176 4 2577 84 813 -1 -1
92 122 79 124 80 1199 85 1019 83 119 96 241 79 589 57 217 74 835 81 378 -1 -1
92 510 35 130 92 3244 -1 -1
92 206 51 4 30 134 12 217 77 101 -1 -1
92 27 1 549 5 12 57 467 -1 -1
92 17 6 118 80 818 24 1037 31 266 45 149 43 559 31 231 12 461 72 824 -1 -1
92 68 20 949 4 987 17 878 75 1766 -1 -1
92 877 35 830 37 76 68 577 29 938 15 662 88 783 -1 -1
92 534 93 137 97 676 98 143 35 131 27 355 48 284 -1 -1
92 370 80 370 27 1412 30 30 9 22 34 143 15 5 64 349 -1 -1
92 126 70 898 16 404 13 459 48 997 77 83 -1 -1
92 1315 64 2672 8 744 34 527 92 149 64 2146 72 20 74 404 81 453 33 868 80 412 -1 -1
92 837 25 763 4 417 98 479 -1 -1
92 1790 8 273 36 467 37 548 88 542 -1 -1
92 1042 79 990 34 1286 91 377 51 564 83 122 66 330 35 469 88 978 -1 -1
92 414 43 273 33 1303 6 151 7 86 69 5 -1 -1
92 479 86 123 72 470 90 11 -1 -1
92 1002 17 627 99 1081 66 329 14 559 66 35 91 207 -1 -1
92 6 39 254 0 284 58 1051 -1 -1
92 801 84 811 39 1241 38 44 42 433 44 159 57 262 87 388 -1 -1
92 20 62 5 66 801 50 2731 72 680 46 1395 81 808 -1 -1
92 91 98 499 1 423 49 979 82 114 16 389 62 141 20 301 98 607 -1 -1
92 688 38 728 96 743 -1 -1
92 340 71 951 16 574 51 852 92 1577 -1 -1
92 1706 59 584 42 43 24 941 30 948 33 561 0 1026 95 117 -1 -1
92 53 88 352 26 106 74 20 44 6 12 132 38 352 48 22 -1 -1
92 1271 80 565 51 253 27 533 4 485 15 108 70 1230 -1 -1
92 867 36 34 67 519 -1 -1
92 380 5 1103 27 614 64 461 -1 -1
92 2388 80 186 38 1395 92 577 -1 -1
92 70 87 631 95 499 17 2 65 851 55 325 73 258 -1 -1
92 1257 30 26 35 140 10 821 46 605 0 118 12 150 40 287 -1 -1
92 463 41 946 33 233 0 447 94 1423 -1 -1
92 701 22 100 25 23 97 127 -1 -1
92 1380 95 469 32 608 99 61 -1 -1
92 183 66 136 92 894 -1 -1
92 210 33 1222 26 1000 51 2759 94 1632 -1 -1
92 1273 37 2023 79 404 76 23 8 232 16 113 26 734 39 118 19 519 79 653 -1 -1
92 189 71 105 47 639 12 441 17 692 70 828 -1 -1
92 336 9 146 72 1188 -1 -1
92 1008 75 689 62 143 75 601 88 426 -1 -1
92 131 67 1558 0 2087 82 266 -1 -1
92 658 33 1063 92 1000 -1 -1
92 297 76 88 25 949 59 726 31 210 60 402 -1 -1
92 131 96 708 29 374 74 613 86 368 90 544 -1 -1
92 763 43 140 40 1676 6 553 45 1458 79 640 -1 -1
92 648 73 321 30 2384 26 512 61 131 -1 -1
92 38 15 312 68 1345 64 951 31 606 98 418 -1 -1
92 149 83 965 46 2701 63 489 47 238 46 1166 17 250 4 87 59 363 -1 -1
92 550 5 161 59 235 37 83 14 105 33 942 28 570 35 1120 44 2417 -1 -1
92 1317 74 415 12 414 53 2035 -1 -1
92 562 87 507 41 636 95 633 -1 -1
92 243 41 844 88 530 74 127 48 63 71 48 -1 -1
92 517 81 1013 69 245 99 717 -1 -1
92 68 1 209 42 939 39 517 69 1233 -1 -1
92 29 35 1036 17 186 42 517 98 658 -1 -1
92 290 61 854 77 44 69 393 14 577 36 1176 0 198 24 1560 -1 -1
92 870 81 671 34 421 60 465 85 614 -1 -1
92 1298 25 17 41 1887 32 354 67 112 85 728 -1 -1
92 100 94 78 85 483 54 240 72 423 11 134 43 372 -1 -1
92 133 8 42 62 360 9 244 27 272 -1 -1
92 31 49 386 95 92 -1 -1
92 673 26 67 90 934 -1 -1
92 1047 7 78 37 200 82 25 -1 -1
92 49 78 463 22 1363 62 159 -1 -1
92 252 14 657 87 887 12 2556 36 920 33 635 79 433 -1 -1
92 890 6 449 2 1059 39 115 4 322 23 736 5 3146 20 153 35 1311 -1 -1
92 275 21 1025 64 901 86 660 -1 -1
92 3 23 628 99 85 -1 -1
92 285 30 1815 36 95 96 37 -1 -1
92 334 45 238 26 615 65 611 0 855 56 73 -1 -1
92 981 53 129 11 938 38 2129 77 385 -1 -1
92 758 4 455 57 261 -1 -1
92 248 93 390 44 405 23 593 53 1162 -1 -1
92 1551 10 671 58 257 85 639 -1 -1
92 91 54 578 51 163 61 49 43 750 32 2823 75 498 -1 -1
92 500 95 1333 26 426 43 101 48 557 77 216 -1 -1
92 480 41 900 38 193 9 212 30 625 68 528 -1 -1
92 598 90 540 53 2657 54 596 81 1321 -1 -1
92 10 21 366 95 189 -1 -1
92 640 23 117 77 678 -1 -1
92 615 6 440 4 20 93 496 -1 -1
92 2998 81 166 43 1332 18 201 84 146 27 741 31 135 32 1877 31 65 15 2100 88 408 -1 -1
92 832 41 468 53 259 60 224 74 1090 43 129 52 1290 41 1177 15 158 10 3843 67 23 -1 -1
92 934 43 470 9 483 28 22 2 243 32 1693 71 828 -1 -1
92 118 74 32 78 936 49 146 8 591 82 35 -1 -1
92 363 65 58 23 1570 9 494 0 15 77 294 -1 -1
92 528 42 1161 87 59 74 47 54 102 76 29 12 801 69 1837 -1 -1
92 957 76 579 56 1167 37 754 78 214 54 1000 59 1587 56 830 44 422 31 107 70 2071 -1 -1
92 533 7 859 20 82 44 151 51 1312 -1 -1
92 801 75 632 11 769 27 447 65 507 -1 -1
92 1240 99 82 -1 -1
92 734 52 346 50 1501 90 347 -1 -1
92 22 45 155 91 1769 -1 -1
92 2377 84 66 54 124 51 840 69 2327 64 342 16 149 53 186 -1 -1
92 927 15 627 44 228 5 610 65 247 -1 -1
92 108 75 1174 83 762 -1 -1
92 1 11 1602 95 929 -1 -1
92 503 44 219 72 2223 0 964 23 47 35 284 18 139 35 374 1 596 72 405 -1 -1
92 107 48 907 45 229 37 98 90 2513 -1 -1
92 964 58 431 39 722 62 6 15 22 63 663 90 4 -1 -1
92 396 39 306 9 279 33 976 52 448 35 163 21 439 53 438 -1 -1
92 1151 46 929 23 570 70 65 -1 -1
92 235 18 381 97 1539 -1 -1
92 905 91 1371 33 141 24 338 83 215 -1 -1
92 200 58 70 61 122 74 37 59 569 21 84 63 456 -1 -1
92 44 41 47 94 63 -1 -1
92 698 33 1543 93 1071 24 1809 9 1570 3 402 75 2037 -1 -1
92 846 23 568 64 1298 91 751 -1 -1
92 428 46 8 73 135 68 793 78 773 -1 -1
92 402 42 1497 44 184 58 16 87 52 -1 -1
92 2078 74 327 48 494 33 403 37 267 86 768 -1 -1
92 338 44 378 29 127 4 912 25 313 89 458 -1 -1
92 47 70 318 8 63 92 54 -1 -1
92 319 71 470 9 249 80 1198 -1 -1
92 67 32 421 75 380 -1 -1
92 1640 75 265 3 219 51 937 67 1778 -1 -1
92 517 53 79 31 261 73 1194 -1 -1
92 259 81 2377 63 960 7 225 91 6 -1 -1
92 939 63 2107 1 12 98 1934 -1 -1
92 945 24 1637 31 26 53 203 22 309 83 1248 -1 -1
92 124 10 4 0 461 12 1650 28 404 59 1612 -1 -1
92 616 65 764 92 247 -1 -1
92 1090 15 146 72 761 80 21 11 2000 65 568 -1 -1
92 737 20 772 45 677 25 526 62 765 -1 -1
92 596 12 355 82 159 -1 -1
92 449 17 1339 35 576 88 413 -1 -1
92 103 93 316 25 364 60 1396 -1 -1
92 61 42 350 45 58 73 66 -1 -1
92 1010 61 1822 54 231 19 1206 84 393 -1 -1
92 83 85 294 96 223 99 2140 -1 -1
92 464 70 172 50 166 93 316 -1 -1
92 286 18 824 50 721 24 402 1 2049 73 74 -1 -1
92 463 78 756 52 1030 80 160 -1 -1
92 189 16 1710 14 662 35 727 -1 -1
92 583 18 443 32 245 26 170 90 14 -1 -1
92 381 48 83 33 196 97 57 -1 -1
92 1082 53 244 69 33 60 419 48 434 44 2131 39 205 12 84 27 776 2 785 50 248 -1 -1
92 657 13 169 65 116 57 3023 68 232 52 833 11 1447 19 304 89 569 -1 -1
92 315 14 1092 97 56 -1 -1
92 1156 69 169 43 75 64 24 43 206 60 269 58 169 25 8 34 276 67 111 -1 -1
92 860 68 1201 54 44 83 572 -1 -1
92 2000 58 147 56 105 96 256 -1 -1
92 342 31 267 2 680 14 579 27 147 43 10 -1 -1
92 122 56 1491 8 237 64 700 -1 -1
92 414 45 965 24 6 92 512 -1 -1
92 12 96 472 68 930 72 584 98 574 -1 -1
92 2170 11 1022 3 270 57 135 26 1338 69 263 -1 -1
92 213 82 1740 80 21 13 622 2 2 95 1678 -1 -1
92 667 61 23 89 618 83 169 73 138 71 1771 60 371 86 256 -1 -1
92 73 44 221 7 32 91 137 -1 -1
92 1225 60 514 38 367 17 153 3 1223 97 293 -1 -1
92 164 28 179 27 381 47 512 27 742 22 21 51 113 -1 -1
92 429 3 153 69 181 -1 -1
92 331 96 1212 82 87 97 127 -1 -1
92 206 59 267 84 654 35 945 88 272 -1 -1
92 127 42 956 9 435 19 289 22 111 49 910 -1 -1
92 1065 76 605 89 450 24 315 51 281 -1 -1
92 386 71 2946 14 532 40 826 -1 -1
92 1306 39 482 29 619 35 186 85 385 -1 -1
92 2968 51 429 73 183 83 2055 -1 -1
92 712 91 730 57 1843 58 254 92 226 -1 -1
92 107 95 1935 17 500 3 330 12 1280 68 389 -1 -1
92 252 67 2359 43 1118 79 155 -1 -1
92 64 33 433 6 770 93 1208 -1 -1
92 2405 96 476 19 379 7 1299 68 615 -1 -1
92 407 3 440 1 2124 59 173 89 47 -1 -1
92 749 16 18 88 1423 -1 -1
92 261 74 1204 99 167 -1 -1
92 665 30 581 39 170 2 922 1 372 88 992 -1 -1
92 258 43 63 88 157 -1 -1
92 882 22 1304 57 626 8 1413 62 140 -1 -1
92 182 1 530 57 398 63 761 -1 -1
92 946 60 373 88 188 -1 -1
93 346 90 1323 50 562 40 1028 57 1417 58 837 -1 -1
93 807 14 134 60 383 57 261 78 318 -1 -1
93 266 68 76 74 20 98 187 65 280 95 213 -1 -1
93 184 15 604 90 55 -1 -1
93 837 38 150 65 244 34 399 98 582 -1 -1
93 275 90 226 39 2392 90 355 91 1361 27 145 44 374 71 894 -1 -1
93 278 29 40 22 1168 55 43 1 120 15 438 75 1047 -1 -1
93 390 20 742 37 519 87 2611 -1 -1
93 11 95 275 61 674 95 2618 48 133 19 480 27 527 26 169 42 450 -1 -1
93 150 57 794 9 367 84 1244 62 769 13 623 73 1158 14 981 75 530 -1 -1
93 478 91 16 34 630 99 11 22 429 6 85 72 1470 -1 -1
93 250 84 616 2 779 8 446 39 717 66 71 -1 -1
93 337 61 216 26 575 88 608 68 121 30 160 52 266 5 17 28 64 1 12 0 582 72 342 -1 -1
93 178 53 309 75 430 29 437 42 820 16 926 7 83 42 473 -1 -1
93 152 62 176 15 952 87 2155 63 219 74 752 57 1094 94 593 -1 -1
93 156 88 1534 40 403 16 45 10 1850 64 1108 -1 -1
93 498 23 110 24 629 96 435 -1 -1
93 497 61 90 62 666 86 1296 75 949 53 231 22 103 3 327 51 1155 -1 -1
93 2746 17 386 66 57 97 255 88 228 18 108 77 837 32 361 72 60 89 47 -1 -1
93 554 16 1026 23 1251 25 196 80 141 -1 -1
93 1213 14 17 62 851 73 123 59 673 3 492 81 140 -1 -1
93 530 97 562 3 1121 25 48 99 748 -1 -1
93 395 68 211 97 213 9 434 7 1948 95 305 -1 -1
93 170 98 287 19 19 89 173 46 884 99 15 -1 -1
93 53 58 53 23 216 57 587 42 187 8 242 34 394 -1 -1
93 51 97 20 93 49 87 588 32 1132 36 631 74 542 46 312 96 41 -1 -1
93 633 60 908 99 1880 -1 -1
93 556 98 45 42 323 54 1041 51 872 74 1515 -1 -1
93 340 60 1356 38 275 73 1190 3 2 99 835 -1 -1
93 1032 8 388 80 94 -1 -1
93 272 46 294 59 93 45 53 99 359 -1 -1
93 181 31 241 74 581 -1 -1
93 357 62 625 55 294 53 192 88 227 -1 -1
93 1 72 236 45 942 74 1294 50 1001 15 171 4 179 97 536 -1 -1
93 867 42 1749 59 2459 5 908 65 9 -1 -1
93 184 40 355 13 413 6 1360 47 388 92 463 -1 -1
93 1161 45 846 43 141 4 1265 66 201 -1 -1
93 262 71 687 76 500 77 121 57 114 0 350 35 2389 -1 -1
93 444 33 831 22 1768 30 275 78 1075 -1 -1
93 372 55 131 83 366 9 339 70 319 -1 -1
93 471 19 61 29 1446 72 150 32 342 6 36 41 123 -1 -1
93 31 92 289 46 595 65 73 11 711 97 138 -1 -1
93 470 96 552 59 1442 42 600 49 44 86 726 -1 -1
93 431 92 184 89 323 17 38 92 726 -1 -1
93 42 50 770 52 880 94 140 -1 -1
93 263 16 872 47 1756 99 350 -1 -1
93 216 77 24 26 554 19 343 54 82 52 733 25 164 43 647 35 219 38 564 54 364 -1 -1
93 867 59 356 32 195 42 157 -1 -1
93 72 62 5 84 227 -1 -1
93 105 44 596 31 470 50 221 -1 -1
93 142 54 935 44 1965 54 49 61 471 58 1383 20 849 43 1036 99 2592 -1 -1
93 4411 91 1399 65 548 48 1318 12 218 60 1286 92 363 -1 -1
93 2410 8 379 85 416 -1 -1
93 660 30 469 86 22 25 587 81 742 47 199 23 698 77 1779 -1 -1
93 1476 99 42 42 130 64 349 -1 -1
93 229 94 1192 56 378 5 599 54 274 20 65 72 502 -1 -1
93 241 66 432 23 156 57 142 55 2021 18 669 99 933 -1 -1
93 1078 90 924 65 1445 69 83 74 400 -1 -1
93 938 75 62 20 418 3 444 31 731 96 881 -1 -1
93 577 27 402 79 935 27 479 0 754 24 454 19 224 13 867 31 473 98 157 -1 -1
93 84 73 3 32 98 58 22 48 216 96 42 -1 -1
93 252 41 327 43 655 22 12 65 453 96 602 -1 -1
93 615 80 37 28 364 41 225 95 1105 -1 -1
93 82 2 247 91 84 50 232 43 48 76 157 58 856 96 860 -1 -1
93 134 49 547 42 1179 23 897 91 1000 -1 -1
93 1334 85 290 36 1229 32 511 31 1463 0 700 59 55 -1 -1
93 87 28 463 48 259 81 1221 10 1214 32 179 58 490 -1 -1
93 111 64 711 32 310 12 1087 3 2865 13 439 82 49 -1 -1
93 952 95 571 6 3 86 2036 2 126 59 130 11 14 43 644 36 823 78 85 -1 -1
93 145 78 576 3 264 23 413 26 1105 67 780 -1 -1
93 1324 25 142 19 2705 73 767 55 830 37 616 19 853 94 1208 -1 -1
93 33 53 325 78 536 32 1070 17 2007 99 1825 -1 -1
93 363 52 466 87 74 54 835 32 172 62 657 21 156 18 1192 14 651 15 307 72 640 -1 -1
93 13 40 1464 68 2164 5 1051 93 569 -1 -1
93 324 5 207 33 394 87 1025 -1 -1
93 426 58 68 37 131 51 108 29 639 23 3278 60 699 96 130 -1 -1
93 186 56 545 73 223 -1 -1
93 982 74 62 20 882 54 218 -1 -1
93 1298 39 95 15 531 74 598 17 441 84 285 -1 -1
93 191 37 1226 10 257 20 93 37 39 76 227 -1 -1
93 38 46 24 24 1528 22 523 74 407 76 349 -1 -1
93 565 2 302 30 29 41 388 31 62 35 303 21 389 18 63 90 1110 -1 -1
93 31 56 635 72 169 80 310 -1 -1
93 34 81 144 74 1182 69 328 48 387 81 136 -1 -1
93 1504 82 1902 4 259 51 4 89 368 -1 -1
93 497 77 245 37 194 59 277 21 824 51 423 -1 -1
93 427 31 1873 12 128 70 507 22 132 54 1667 93 874 -1 -1
93 796 47 21 34 1051 67 964 -1 -1
93 890 45 651 52 268 77 351 -1 -1
93 178 71 71 90 117 69 742 82 330 71 225 49 468 54 199 13 1879 47 658 -1 -1
93 569 84 334 42 1591 2 1697 58 280 -1 -1
93 1212 18 1241 78 288 60 1141 97 223 -1 -1
93 447 63 197 17 90 63 274 81 475 -1 -1
93 1044 34 4 13 17 44 680 58 860 34 463 7 166 87 260 -1 -1
93 486 95 1766 24 1516 88 151 97 234 62 4345 16 198 13 220 6 203 95 1109 -1 -1
93 853 52 424 39 148 13 827 33 646 77 1497 -1 -1
93 68 91 115 76 575 20 151 49 866 12 997 84 103 -1 -1
93 1822 78 403 44 300 98 48 -1 -1
93 3386 14 346 16 487 58 942 46 150 55 76 11 839 2 1004 71 638 -1 -1
93 2478 77 1432 53 861 97 1581 61 1475 99 2472 -1 -1
93 266 1 1270 54 56 92 1069 -1 -1
93 296 58 58 28 1198 33 179 36 267 40 1 78 2176 -1 -1
93 204 59 413 28 1091 88 1169 -1 -1
93 228 97 286 57 923 67 215 50 517 65 1198 56 160 45 106 25 1392 39 288 35 791 87 236 -1 -1
93 664 18 22 0 2188 35 361 28 230 83 662 -1 -1
93 1224 60 295 3 150 88 73 -1 -1
93 280 3 2322 57 896 -1 -1
93 592 28 60 87 57 67 333 39 1360 7 363 28 402 37 128 -1 -1
93 1301 69 105 58 1717 71 1290 86 82 -1 -1
93 19 90 1372 75 133 11 205 33 251 45 105 33 155 58 782 -1 -1
93 249 34 1913 37 1983 48 637 38 358 45 942 97 1478 -1 -1
93 267 16 18 23 71 13 637 24 1810 0 762 82 227 -1 -1
93 377 18 675 24 341 55 758 -1 -1
93 1449 57 927 85 640 70 564 56 49 35 105 72 15 -1 -1
93 1276 14 632 13 114 1 245 29 790 40 1846 -1 -1
93 347 88 2669 89 128 76 341 43 44 90 1525 -1 -1
93 239 6 18 83 329 -1 -1
93 808 0 921 39 152 73 179 66 26 27 1292 89 845 -1 -1
93 604 33 65 64 884 23 384 57 499 93 33 -1 -1
93 3097 48 822 74 257 43 39 94 525 -1 -1
93 1619 68 577 98 210 -1 -1
93 1508 88 179 82 208 49 248 52 456 16 1943 61 567 45 2029 21 163 68 451 -1 -1
93 310 50 1131 98 247 -1 -1
93 987 28 590 34 638 59 367 30 1252 97 519 -1 -1
93 7 70 151 4 788 3 493 97 1287 -1 -1
93 1267 32 661 57 502 16 204 54 60 -1 -1
93 115 70 566 12 960 96 299 -1 -1
93 160 90 140 11 593 34 364 52 47 74 474 -1 -1
93 958 50 122 84 1315 -1 -1
93 653 64 1419 39 654 72 1217 81 526 87 1951 -1 -1
93 746 83 1519 72 731 68 862 62 722 39 2503 68 280 -1 -1
93 551 98 1006 25 1446 4 174 75 334 -1 -1
93 196 46 473 28 1692 90 173 93 565 -1 -1
93 215 76 229 98 499 -1 -1
93 580 50 2229 22 401 92 267 -1 -1
93 341 51 62 79 348 -1 -1
93 747 38 618 76 337 15 1177 20 1263 27 8 50 1077 -1 -1
93 725 57 3 81 117 14 199 51 55 33 1656 93 491 -1 -1
93 230 80 301 82 396 69 843 29 100 79 862 -1 -1
93 1112 49 494 66 562 83 624 -1 -1
93 402 8 236 52 454 4 656 31 62 35 144 52 265 -1 -1
93 446 75 281 94 929 -1 -1
93 36 96 1130 5 262 94 330 -1 -1
93 334 72 306 3 1014 85 31 65 369 53 1 14 381 24 670 34 235 83 369 -1 -1
93 2761 9 363 41 750 89 1302 -1 -1
93 1009 42 137 18 75 41 605 -1 -1
93 218 80 2068 15 2138 39 69 92 839 -1 -1
93 238 53 735 43 1074 28 26 87 574 -1 -1
93 88 94 282 10 649 47 874 78 1649 -1 -1
93 264 57 338 13 94 77 562 -1 -1
93 1475 81 6 3 831 64 1332 50 185 70 143 -1 -1
93 1230 1 2527 24 403 61 377 62 252 18 174 38 6 23 315 32 1615 99 642 -1 -1
93 272 27 1271 45 61 87 754 79 420 29 2265 55 418 22 142 75 475 -1 -1
93 1722 31 204 29 200 35 1600 72 322 -1 -1
93 1191 74 243 95 472 -1 -1
93 277 51 1184 45 489 90 206 55 725 38 19 18 1338 17 836 31 849 6 610 49 186 -1 -1
93 329 32 926 81 1 14 1776 82 1431 -1 -1
93 160 82 282 75 81 61 480 43 732 36 823 0 564 15 117 67 336 -1 -1
93 1934 22 90 93 331 -1 -1
93 1116 99 217 -1 -1
93 531 71 459 80 2003 55 672 1 42 24 121 59 576 -1 -1
93 49 36 474 19 378 55 16 -1 -1
93 310 36 600 3 544 44 998 -1 -1
93 117 60 721 2 246 55 680 -1 -1
93 287 46 312 28 2250 40 310 70 530 16 222 52 612 19 449 13 1609 76 162 -1 -1
93 198 27 1657 11 245 84 1802 -1 -1
93 968 47 804 39 622 24 73 43 1545 79 1205 -1 -1
93 875 81 320 59 195 63 55 64 1019 2 571 47 578 -1 -1
93 1838 36 6 40 1000 96 64 -1 -1
93 379 19 125 14 681 48 66 96 738 -1 -1
93 596 1 731 57 719 -1 -1
93 237 52 966 76 514 -1 -1
93 1465 46 158 65 1108 -1 -1
93 698 23 167 0 871 39 686 70 99 -1 -1
93 257 79 956 54 147 71 167 44 1247 46 129 0 983 56 254 -1 -1
93 376 25 393 79 304 -1 -1
93 105 8 693 48 346 96 531 -1 -1
93 81 5 1008 53 582 17 457 9 87 55 737 -1 -1
93 904 36 791 59 292 24 179 85 2354 -1 -1
93 26 61 644 15 55 97 343 -1 -1
93 1248 35 395 56 3 32 275 74 110 -1 -1
93 32 11 610 27 348 67 125 -1 -1
93 561 20 50 82 350 -1 -1
93 859 14 72 19 341 72 731 -1 -1
93 385 5 598 9 241 87 120 -1 -1
93 689 18 7 90 590 9 106 2 125 79 2676 -1 -1
93 305 71 908 33 837 70 504 81 359 -1 -1
93 187 73 580 78 490 8 179 48 3793 -1 -1
93 38 44 1483 60 355 33 2904 21 95 25 273 78 4016 -1 -1
93 627 91 309 96 960 15 534 51 178 48 175 39 698 52 81 -1 -1
93 706 84 169 88 129 15 386 46 113 96 133 -1 -1
93 6 58 44 78 3618 42 464 99 383 -1 -1
93 256 19 566 28 533 43 35 81 729 -1 -1
93 1300 37 151 25 44 50 1155 98 782 -1 -1
93 606 42 140 81 1685 -1 -1
93 344 44 284 6 79 24 511 57 350 -1 -1
93 1236 69 857 83 133 81 55 63 2049 40 1365 34 192 22 91 36 250 -1 -1
93 1318 78 1436 12 479 97 431 -1 -1
93 571 80 160 31 336 99 232 -1 -1
93 2829 6 998 10 96 91 38 -1 -1
93 1730 61 608 11 423 94 143 -1 -1
93 512 45 171 87 115 97 1031 -1 -1
93 237 50 276 54 81 96 74 -1 -1
93 924 1 64 34 276 8 607 24 153 43 742 -1 -1
93 493 81 856 98 185 -1 -1
93 40 65 2014 38 1396 36 508 87 11 -1 -1
93 288 65 124 88 72 90 490 -1 -1
93 33 27 4048 47 75 86 644 -1 -1
93 182 41 458 7 16 92 390 -1 -1
93 23 28 1923 30 214 32 703 89 395 -1 -1
93 504 56 690 3 1097 9 219 49 963 -1 -1
93 4 80 1849 83 570 -1 -1
94 127 28 924 27 210 23 433 87 162 -1 -1
94 38 83 143 34 1333 23 267 56 16 51 2002 21 1301 65 528 -1 -1
94 260 58 248 12 132 16 1490 84 48 -1 -1
94 1188 88 164 71 267 1 1145 14 1100 37 220 98 105 -1 -1
94 13 58 465 86 1558 67 161 70 27 92 1129 -1 -1
94 661 50 4 9 141 18 100 3 1381 88 785 -1 -1
94 865 15 274 34 44 -1 -1
94 353 13 120 5 219 82 325 -1 -1
94 1664 26 65 21 418 76 1557 4 1265 12 105 67 36 -1 -1
94 295 9 553 43 542 18 541 81 1437 -1 -1
94 846 22 8 40 710 60 160 -1 -1
94 209 48 1255 81 567 40 757 72 386 80 552 -1 -1
94 203 36 461 45 103 64 407 -1 -1
94 612 26 105 68 813 95 159 -1 -1
94 423 70 435 42 1325 55 301 56 543 24 779 60 718 -1 -1
94 307 24 1027 45 2378 11 248 76 1444 -1 -1
94 60 25 221 70 358 -1 -1
94 518 87 636 15 781 35 154 39 566 77 756 -1 -1
94 726 4 162 77 122 -1 -1
94 1040 46 330 67 299 40 2 4 1126 13 122 79 31 -1 -1
94 1174 67 77 36 476 85 133 42 460 81 2330 -1 -1
94 587 41 617 69 237 0 2494 90 19 49 53 22 1055 73 494 -1 -1
94 166 64 168 6 898 62 102 -1 -1
94 76 60 137 10 22 34 354 85 1151 -1 -1
94 327 65 139 35 591 52 19 36 544 28 620 91 629 95 10 -1 -1
94 98 33 147 10 681 3 239 29 705 31 763 -1 -1
94 1167 51 333 66 211 37 157 45 937 36 553 37 523 73 1000 -1 -1
94 467 74 198 81 2 49 1701 77 58 -1 -1
94 3374 48 1115 7 2682 92 261 16 395 91 856 -1 -1
94 21 92 81 29 53 74 211 -1 -1
94 1518 51 64 31 579 49 37 77 103 -1 -1
94 1147 77 109 60 1691 16 1354 12 181 22 178 16 1691 51 2140 30 1596 22 46 45 681 -1 -1
94 925 83 194 70 669 88 315 12 369 97 736 -1 -1
94 466 65 208 15 468 6 105 86 512 -1 -1
94 124 59 232 95 31 68 812 20 796 45 93 42 835 73 707 -1 -1
94 67 67 520 26 100 41 164 2 216 61 182 -1 -1
94 247 4 1001 74 1962 11 557 78 692 71 731 94 2318 -1 -1
94 16 88 140 22 99 72 162 30 788 37 520 99 175 -1 -1
94 488 2 957 72 449 3 152 68 143 -1 -1
94 118 65 2200 17 914 53 241 35 1055 0 1525 7 1911 15 1243 90 1968 -1 -1
94 409 51 212 11 82 40 768 -1 -1
94 326 82 718 28 1190 19 36 47 1039 -1 -1
94 1154 21 19 28 888 30 304 87 555 -1 -1
94 1351 76 632 30 107 42 10 83 122 -1 -1
94 345 0 1505 15 985 71 126 -1 -1
94 233 38 532 89 375 58 555 24 350 83 649 -1 -1
94 264 4 4315 89 426 -1 -1
94 930 42 513 7 158 68 112 9 15 73 223 -1 -1
94 656 67 126 49 99 50 272 67 1454 98 272 -1 -1
94 1292 99 233 98 303 60 57 1 106 29 36 25 978 27 44 74 239 -1 -1
94 1247 39 14 73 639 -1 -1
94 70 48 375 81 456 91 603 5 272 83 610 -1 -1
94 215 90 47 17 1069 18 164 89 473 -1 -1
94 969 58 1983 18 27 40 316 -1 -1
94 360 26 372 15 234 32 74 88 903 -1 -1
94 134 6 699 61 501 -1 -1
94 371 98 409 52 1525 25 625 67 235 -1 -1
94 49 89 2277 9 1563 22 422 21 902 39 1110 25 20 45 1617 -1 -1
94 76 5 110 70 781 2 74 81 11 -1 -1
94 1420 63 526 80 809 18 188 22 1203 39 251 -1 -1
94 204 83 79 66 70 20 134 67 1324 47 1371 87 2 -1 -1
94 289 72 23 60 440 13 1700 38 459 -1 -1
94 974 83 1027 39 181 80 88 -1 -1
94 628 15 969 80 19 -1 -1
94 1115 33 313 34 195 31 1434 88 280 -1 -1
94 299 39 318 31 454 11 1261 65 739 -1 -1
94 485 37 111 77 919 31 44 80 170 -1 -1
94 209 23 235 39 2396 63 1011 -1 -1
94 1894 3 84 41 1035 49 291 15 68 32 1275 43 2143 41 908 68 327 -1 -1
94 45 16 61 6 409 43 189 37 595 42 679 -1 -1
94 1102 17 477 12 74 17 3599 64 883 -1 -1
94 1201 62 330 46 132 59 1154 52 486 45 458 85 74 -1 -1
94 1701 20 8 52 216 11 551 33 276 78 258 -1 -1
94 1188 96 380 79 201 12 249 33 502 48 605 96 603 -1 -1
94 22 85 951 18 112 7 485 84 110 -1 -1
94 1303 48 323 49 2002 88 89 -1 -1
94 129 3 598 96 118 -1 -1
94 1123 69 14 92 921 44 873 49 488 56 336 37 1152 64 1481 -1 -1
94 795 5 66 21 1812 75 59 -1 -1
94 655 75 14 92 152 33 133 23 1262 11 1387 57 37 -1 -1
94 318 99 280 55 476 93 1324 -1 -1
94 501 16 83 21 144 59 3582 0 582 10 110 57 94 -1 -1
94 203 27 560 81 136 -1 -1
94 17 45 178 32 220 44 577 32 450 20 880 82 15 -1 -1
94 656 26 632 73 695 45 278 86 256 -1 -1
94 54 71 228 85 1080 4 12 1 1383 98 1328 -1 -1
94 516 21 166 85 282 -1 -1
94 102 87 2858 34 156 72 888 80 224 73 119 60 296 43 691 38 908 35 465 14 117 50 672 -1 -1
94 20 46 627 65 123 62 371 25 229 0 815 52 563 -1 -1
94 329 2 69 0 597 60 172 47 754 31 362 60 678 -1 -1
94 258 6 539 57 1237 27 70 31 577 58 291 -1 -1
94 376 65 977 20 8 27 146 56 801 -1 -1
94 278 75 84 62 2090 4 1566 18 543 30 158 93 1007 -1 -1
94 249 64 527 70 298 10 2 93 373 -1 -1
94 580 43 215 42 1806 54 243 22 268 50 35 -1 -1
94 1815 82 699 76 252 26 174 37 1719 2 90 33 2220 -1 -1
94 687 55 571 57 167 13 1074 91 609 -1 -1
94 605 91 209 98 562 93 36 71 333 1 665 0 992 43 1465 -1 -1
94 409 82 247 59 268 91 209 -1 -1
94 746 95 1508 54 2604 39 479 21 173 9 119 15 141 97 356 -1 -1
94 819 88 440 98 236 -1 -1
94 182 2 193 3 786 63 18 -1 -1
94 214 49 2026 1 833 33 295 32 696 4 431 15 509 38 297 -1 -1
94 89 58 410 71 1261 91 118 -1 -1
94 264 39 850 89 1307 36 433 64 79 -1 -1
94 1948 62 42 58 804 99 1516 -1 -1
94 532 27 847 94 484 -1 -1
94 274 20 71 17 580 9 2629 49 1000 -1 -1
94 736 48 1574 60 1306 59 65 19 518 83 3555 -1 -1
94 864 62 931 95 362 -1 -1
94 63 32 578 47 139 54 559 17 182 75 201 -1 -1
94 370 49 1921 88 1355 13 1002 82 384 -1 -1
94 136 6 581 63 322 -1 -1
94 437 96 91 32 1975 53 640 34 12 15 1167 0 548 35 627 -1 -1
94 846 55 157 90 231 99 1078 -1 -1
94 1300 78 741 14 173 29 512 18 118 13 2113 26 578 50 1128 -1 -1
94 236 22 1089 1 786 89 165 -1 -1
94 710 58 1216 85 625 5 611 47 779 7 1141 36 494 27 377 75 1229 -1 -1
94 454 12 2393 93 280 -1 -1
94 175 5 1540 68 2649 38 434 60 552 65 132 85 754 -1 -1
94 804 99 115 98 1024 81 233 3 156 95 511 -1 -1
94 1303 91 687 87 629 81 693 68 1072 36 41 40 224 14 919 96 1465 -1 -1
94 398 78 1070 21 336 2 1602 34 66 19 880 41 425 -1 -1
94 1230 21 207 11 1025 34 1401 54 1041 -1 -1
94 892 23 955 46 136 7 756 45 244 -1 -1
94 107 48 35 9 1046 10 64 28 248 18 1459 51 6 -1 -1
94 694 47 1579 62 865 95 81 31 1756 10 243 53 1476 -1 -1
94 2520 54 276 91 314 -1 -1
94 498 87 58 47 223 90 16 -1 -1
94 311 53 1240 66 49 49 318 12 532 86 330 -1 -1
94 21 9 1189 86 907 44 760 56 645 6 73 57 203 65 523 19 513 74 1580 -1 -1
94 83 4 286 53 180 -1 -1
94 1358 28 65 6 496 93 65 -1 -1
94 368 34 807 64 658 26 688 53 639 86 230 -1 -1
94 555 47 1198 9 103 58 1026 -1 -1
94 979 81 65 31 1515 83 651 12 355 72 123 36 1237 48 122 -1 -1
94 358 68 406 9 275 89 396 46 81 94 2295 -1 -1
94 283 32 34 96 395 -1 -1
94 173 90 413 59 121 16 280 43 193 52 372 79 286 -1 -1
94 31 93 254 40 161 58 285 43 1231 29 894 74 285 -1 -1
94 769 3 8 76 1282 61 1071 22 964 98 413 -1 -1
94 944 17 7 77 1214 -1 -1
94 923 27 696 42 1367 20 244 49 638 1 169 62 574 -1 -1
94 650 86 840 61 211 75 362 4 183 41 708 45 5 33 433 29 145 20 873 73 269 -1 -1
94 534 43 933 52 449 -1 -1
94 1149 66 929 20 424 40 250 20 685 72 451 -1 -1
94 139 98 395 15 1608 86 123 20 91 2 163 28 150 73 392 -1 -1
94 664 4 1570 96 26 20 308 38 932 81 1623 -1 -1
94 1345 79 462 3 325 26 274 52 421 -1 -1
94 434 41 628 35 611 94 213 82 88 61 645 11 1181 97 334 -1 -1
94 281 18 469 33 491 60 1085 -1 -1
94 630 17 310 8 848 84 978 -1 -1
94 127 69 401 97 55 -1 -1
94 175 65 175 43 60 78 684 -1 -1
94 257 5 85 15 831 51 726 -1 -1
94 1245 61 553 67 189 41 1950 84 1681 -1 -1
94 21 88 28 14 227 51 256 -1 -1
94 43 18 45 56 1430 75 268 52 995 67 130 78 701 -1 -1
94 363 87 1532 0 493 69 528 -1 -1
94 399 16 911 97 85 -1 -1
94 1476 5 1196 71 279 -1 -1
94 1044 15 58 85 184 20 1994 47 144 37 944 46 1302 94 251 -1 -1
94 585 5 168 58 278 30 1015 58 1214 -1 -1
94 25 0 319 71 10 -1 -1
94 748 20 1236 77 1058 -1 -1
94 11 43 420 76 2659 75 65 8 125 11 1609 93 540 -1 -1
94 371 92 308 76 772 18 839 23 335 0 1625 40 14 -1 -1
94 116 54 208 11 474 21 1250 55 603 -1 -1
94 957 19 468 97 255 -1 -1
94 235 83 1368 33 27 46 164 -1 -1
94 13 53 19 65 363 88 1125 -1 -1
94 266 48 13 75 1652 -1 -1
94 374 58 70 55 758 29 219 47 1127 92 22 -1 -1
94 706 41 377 85 143 75 1031 14 64 56 323 94 2307 -1 -1
94 1603 12 585 62 208 77 843 -1 -1
94 495 23 509 12 137 91 2051 -1 -1
94 71 42 511 81 397 8 548 36 557 86 184 -1 -1
94 108 95 392 24 2724 64 525 17 12 70 151 -1 -1
94 385 63 1271 13 988 36 90 46 704 58 166 -1 -1
94 1237 22 317 92 12 86 1484 75 8 25 157 18 54 23 117 89 235 -1 -1
94 1563 76 901 39 964 52 1127 86 1370 4 402 38 169 62 937 -1 -1
94 107 54 503 4 610 36 546 91 998 -1 -1
94 1036 56 364 20 483 86 32 -1 -1
94 914 75 1146 28 164 45 804 96 1454 -1 -1
94 469 27 409 90 24 -1 -1
94 2239 95 458 88 1380 30 223 20 1469 27 295 22 356 82 220 -1 -1
94 259 92 57 4 131 37 365 83 92 -1 -1
94 817 54 1394 7 446 74 943 -1 -1
94 582 96 1799 76 609 18 1968 7 429 62 450 -1 -1
94 286 56 170 50 2164 13 142 44 2111 34 1283 76 173 -1 -1
94 91 31 1849 67 298 30 190 80 273 -1 -1
94 676 53 520 30 190 47 962 8 326 67 56 -1 -1
94 164 75 111 89 1222 73 826 83 918 98 139 -1 -1
94 466 10 126 59 415 -1 -1
94 145 50 295 68 743 -1 -1
94 943 54 148 11 3686 46 232 84 385 -1 -1
94 1059 75 765 57 1475 22 575 6 350 53 206 -1 -1
94 799 17 97 62 526 26 653 23 469 47 517 16 44 23 1774 74 625 -1 -1
94 793 55 1519 74 36 39 1067 14 164 70 588 -1 -1
94 976 65 55 15 690 7 1338 97 93 -1 -1
94 1289 88 894 76 852 1 572 72 26 38 1491 63 253 57 65 13 1271 8 211 88 777 -1 -1
94 31 43 768 64 903 50 2265 86 365 -1 -1
94 51 17 47 82 917 1 786 48 535 -1 -1
94 437 27 337 71 1147 23 3206 7 192 44 911 69 141 -1 -1
94 46 74 1179 4 287 87 1113 -1 -1
94 904 96 121 0 1894 82 1379 54 2388 63 1413 33 278 8 199 85 2437 -1 -1
94 127 21 761 90 91 -1 -1
94 855 49 573 46 120 13 259 42 777 25 263 90 395 -1 -1
94 368 6 357 92 1488 -1 -1
94 11 29 2173 21 94 85 778 -1 -1
94 544 51 2147 50 268 99 14 -1 -1
94 146 3 1394 9 1046 11 518 10 790 58 11 -1 -1
94 2148 15 584 14 349 36 274 37 270 15 540 68 1236 -1 -1
94 2605 20 980 90 2704 -1 -1
94 438 98 441 27 378 18 312 48 539 -1 -1
94 1415 7 1495 89 198 -1 -1
94 674 97 695 -1 -1
95 846 15 67 40 379 2 1766 92 873 -1 -1
95 1537 73 307 88 671 49 2394 52 332 8 725 49 520 44 524 34 533 80 1960 -1 -1
95 139 87 117 70 1107 76 900 97 192 -1 -1
95 362 88 211 10 85 30 1715 88 169 -1 -1
95 324 3 153 58 940 51 670 36 267 72 350 -1 -1
95 1484 16 190 57 237 39 150 67 235 -1 -1
95 165 25 171 83 107 82 239 80 857 88 341 -1 -1
95 239 98 536 70 264 20 525 64 1589 7 166 9 1114 55 270 -1 -1
95 2060 2 640 61 298 97 390 -1 -1
95 35 97 881 52 105 83 41 67 90 58 240 65 322 9 282 71 232 -1 -1
95 39 90 299 31 743 13 440 24 346 49 38 -1 -1
95 320 23 281 79 397 -1 -1
95 135 10 50 64 624 95 122 -1 -1
95 2697 30 1977 18 767 84 348 -1 -1
95 681 85 2547 58 86 43 358 65 461 -1 -1
95 149 69 468 12 64 66 322 6 1137 22 1415 79 1335 -1 -1
95 512 72 195 16 2733 35 604 53 873 72 1035 97 365 -1 -1
95 126 92 179 75 1023 83 278 70 123 28 616 78 1191 16 1071 7 167 97 781 -1 -1
95 93 71 589 42 63 86 229 64 86 63 751 85 430 -1 -1
95 491 80 746 64 231 32 1785 21 358 88 29 -1 -1
95 365 22 558 90 439 -1 -1
95 551 55 598 86 32 26 49 61 1095 86 1230 -1 -1
95 2237 61 2617 78 1142 62 452 93 295 -1 -1
95 845 67 321 53 52 34 316 97 156 -1 -1
95 1605 21 1438 44 751 75 6 -1 -1
95 254 54 200 51 545 78 35 -1 -1
95 2863 53 604 84 2223 55 1106 10 674 49 1198 87 243 -1 -1
95 177 92 1143 8 124 85 246 -1 -1
95 86 61 402 38 490 82 686 -1 -1
95 142 31 61 40 221 32 142 87 108 15 502 86 155 -1 -1
95 382 27 80 97 56 -1 -1
95 114 24 508 59 305 8 455 12 320 29 595 14 26 65 1541 -1 -1
95 21 99 76 28 1618 82 825 60 266 13 283 33 632 35 861 43 1199 58 550 -1 -1
95 313 31 202 10 532 64 21 88 286 -1 -1
95 479 7 7 67 524 -1 -1
95 56 64 343 93 648 75 652 45 2377 46 192 74 1989 -1 -1
95 182 6 870 37 420 36 136 38 568 8 27 51 1316 -1 -1
95 276 56 344 19 1209 89 910 -1 -1
95 132 6 958 94 1364 -1 -1
95 1509 84 490 20 13 16 1625 78 784 -1 -1
95 36 7 270 2 360 21 803 59 469 -1 -1
95 977 69 147 65 182 97 83 -1 -1
95 214 42 549 91 1042 99 826 84 36 19 582 53 376 -1 -1
95 1069 35 31 45 468 86 842 96 549 15 428 84 385 -1 -1
95 497 42 696 76 801 46 1042 31 185 23 1049 61 143 -1 -1
95 985 53 669 21 2060 70 11 -1 -1
95 896 64 38 36 132 83 539 -1 -1
95 309 23 446 49 241 -1 -1
95 41 65 205 98 1250 5 74 24 454 21 227 56 1379 -1 -1
95 132 79 398 95 792 19 355 74 714 55 515 75 709 -1 -1
95 185 79 206 1 40 19 49 55 182 -1 -1
95 1578 31 676 62 1402 81 72 -1 -1
95 134 83 492 66 899 70 920 44 510 19 433 11 25 46 1065 77 839 -1 -1
95 506 49 859 47 607 21 82 60 26 -1 -1
95 430 60 818 32 127 9 102 8 2600 67 206 -1 -1
95 573 92 336 10 88 0 1143 32 666 64 20 -1 -1
95 364 51 1578 95 273 48 47 10 1618 53 1213 52 18 99 24 -1 -1
95 275 9 436 79 944 -1 -1
95 421 81 687 44 1162 62 1698 47 397 15 64 69 145 2 619 67 853 -1 -1
95 639 98 103 31 700 68 201 4 329 83 626 -1 -1
95 288 6 94 95 516 77 505 30 536 80 214 15 104 0 26 48 1373 11 610 50 403 32 114 99 1155 -1 -1
95 1225 14 1353 72 501 -1 -1
95 123 38 445 36 165 84 484 -1 -1
95 28 23 818 90 456 -1 -1
95 436 82 727 23 691 17 637 83 1057 -1 -1
95 2117 89 1473 82 496 44 655 65 410 44 107 95 310 -1 -1
95 74 77 390 41 9 26 565 57 2171 82 84 -1 -1
95 575 24 641 53 390 84 566 -1 -1
95 352 32 481 74 511 53 638 9 387 7 47 62 980 -1 -1
95 1234 27 49 98 1427 78 170 11 207 74 1078 -1 -1
95 1216 52 870 42 1824 81 249 -1 -1
95 282 67 312 88 1145 35 4341 25 234 70 743 71 11 10 624 42 497 9 42 65 316 -1 -1
95 392 96 29 61 460 45 1478 34 863 84 83 -1 -1
95 2701 82 1154 62 335 93 15 96 830 70 2301 74 76 94 156 -1 -1
95 472 66 120 27 756 51 3 38 312 66 1722 -1 -1
95 608 27 1184 57 344 30 24 87 377 -1 -1
95 851 86 886 69 1599 21 497 9 631 92 475 -1 -1
95 137 25 520 0 399 4 1495 22 1769 48 643 24 30 31 1462 36 92 83 2291 -1 -1
95 169 86 1279 56 1097 67 116 99 899 -1 -1
95 866 44 1325 58 1190 15 1153 66 398 47 220 35 2120 32 1022 70 809 -1 -1
95 477 79 357 59 257 87 21 80 1025 5 290 34 89 30 590 82 856 -1 -1
95 810 71 229 52 859 56 1425 11 254 56 158 42 105 48 218 -1 -1
95 586 5 535 51 165 20 191 68 596 9 545 85 499 -1 -1
95 754 45 1107 48 91 71 699 70 368 29 831 5 59 92 2736 -1 -1
95 194 98 251 20 259 6 130 66 400 -1 -1
95 575 84 667 73 388 56 400 21 1991 1 1120 38 49 2 1194 68 295 -1 -1
95 2045 62 899 9 679 37 473 78 473 -1 -1
95 446 97 189 32 512 59 347 23 62 47 540 64 1320 -1 -1
95 918 44 465 25 718 27 1129 89 750 -1 -1
95 124 71 770 76 1419 64 72 52 2547 16 1834 73 456 -1 -1
95 626 33 1082 99 683 17 483 8 54 11 767 35 1809 96 1541 -1 -1
95 68 63 1262 0 791 58 147 61 835 3 299 6 64 2 221 18 84 11 318 9 1525 45 607 -1 -1
95 420 35 146 15 1661 23 244 3 59 50 1025 -1 -1
95 287 39 1198 40 1816 24 131 43 309 -1 -1
95 522 56 1215 30 26 93 143 -1 -1
95 878 38 103 87 446 -1 -1
95 56 85 1005 45 202 20 1865 12 7 95 19 -1 -1
95 128 0 152 10 2 34 27 40 48 -1 -1
95 11 87 335 30 212 84 1265 38 871 40 1539 90 516 -1 -1
95 644 58 70 83 1 63 668 62 521 8 32 19 365 85 147 -1 -1
95 2398 56 1143 72 541 2 149 85 900 -1 -1
95 247 90 309 95 566 27 136 19 419 9 416 4 790 34 132 90 437 -1 -1
95 109 52 44 62 230 75 185 94 327 84 527 7 1442 59 1441 -1 -1
95 620 51 791 91 1031 -1 -1
95 607 88 68 42 664 54 724 85 382 -1 -1
95 879 85 421 6 384 98 359 -1 -1
95 123 64 2420 41 607 31 272 11 138 49 198 -1 -1
95 183 88 394 13 1869 25 210 93 87 -1 -1
95 117 43 274 58 89 15 676 59 148 -1 -1
95 27 30 67 87 1208 -1 -1
95 208 31 2498 88 1202 25 291 40 441 -1 -1
95 1011 90 660 53 31 56 753 0 2477 98 757 -1 -1
95 135 9 71 45 2271 64 309 20 1333 36 684 63 342 -1 -1
95 858 68 1719 22 73 74 278 -1 -1
95 385 41 306 61 314 84 546 -1 -1
95 595 31 901 98 178 -1 -1
95 331 75 870 41 2228 65 50 72 1720 -1 -1
95 34 48 225 76 1599 71 473 42 44 49 274 47 668 54 367 81 1166 -1 -1
95 713 36 420 77 999 -1 -1
95 938 0 64 69 105 10 1783 65 226 6 28 68 60 -1 -1
95 107 31 671 18 679 93 709 -1 -1
95 673 52 54 5 466 1 400 99 466 -1 -1
95 302 19 259 18 12 60 974 -1 -1
95 105 70 475 96 2922 42 383 78 404 76 571 38 855 24 1370 79 1273 -1 -1
95 677 19 1118 31 3858 96 1197 -1 -1
95 460 14 236 63 115 -1 -1
95 366 90 747 72 283 28 532 35 1461 24 1053 9 1196 42 54 5 483 22 127 8 299 74 192 -1 -1
95 95 83 729 46 217 15 85 86 415 15 2114 75 1483 -1 -1
95 207 94 1235 69 297 48 1052 75 1019 86 477 58 98 30 1066 0 213 81 427 -1 -1
95 549 65 269 26 1070 9 1442 23 160 78 561 -1 -1
95 886 82 1106 30 618 7 829 21 1153 44 119 32 110 86 185 -1 -1
95 1419 87 241 51 262 91 398 50 116 96 276 -1 -1
95 739 98 479 87 153 77 403 85 631 57 152 90 1140 -1 -1
95 345 16 130 40 405 28 195 56 1463 -1 -1
95 976 47 1446 74 196 56 1575 71 1362 3 314 89 348 -1 -1
95 312 62 1378 80 598 32 729 46 356 6 43 5 127 67 848 -1 -1
95 240 68 254 32 248 50 63 -1 -1
95 669 77 750 48 2726 4 2205 0 569 20 852 33 80 -1 -1
95 131 20 1184 83 601 -1 -1
95 633 75 1276 37 787 57 532 45 1858 61 403 83 274 -1 -1
95 237 49 1188 15 711 23 477 25 119 64 1266 -1 -1
95 147 32 534 14 3446 45 337 -1 -1
95 106 78 239 41 114 29 97 89 238 -1 -1
95 557 31 249 91 61 82 764 76 1549 6 858 67 2094 -1 -1
95 38 87 1579 85 166 97 1799 -1 -1
95 207 82 861 19 1307 5 361 65 76 -1 -1
95 469 5 84 38 676 1 17 99 77 -1 -1
95 422 26 838 50 22 63 190 93 766 -1 -1
95 214 88 194 68 299 80 68 3 1192 63 1289 -1 -1
95 723 96 813 1 276 90 7 -1 -1
95 86 72 669 77 332 70 33 27 49 18 642 32 429 34 1165 12 1219 85 382 -1 -1
95 815 5 1052 0 45 29 1161 10 690 77 802 -1 -1
95 2908 65 52 48 426 36 155 18 694 98 366 -1 -1
95 1123 71 733 80 357 33 189 20 418 77 510 -1 -1
95 112 59 816 98 788 -1 -1
95 960 52 903 9 214 14 710 57 329 31 330 87 612 -1 -1
95 1500 8 1139 31 26 66 59 -1 -1
95 25 19 821 20 273 7 247 98 2324 -1 -1
95 680 7 892 76 249 -1 -1
95 86 96 519 8 786 33 1088 53 435 -1 -1
95 15 1 247 65 60 -1 -1
95 118 35 173 60 474 70 1361 -1 -1
95 429 64 359 74 1670 17 382 35 17 16 313 88 341 -1 -1
95 180 17 252 13 48 33 632 7 1640 90 136 -1 -1
95 123 38 101 55 1525 16 1207 27 2 66 4 -1 -1
95 132 57 694 30 936 0 495 30 602 47 107 1 686 38 1184 95 52 -1 -1
95 119 99 385 0 337 5 82 58 2089 -1 -1
95 239 41 65 86 209 99 301 47 2001 14 2733 97 8 -1 -1
95 535 9 65 34 1638 84 1038 -1 -1
95 356 63 2008 4 301 26 601 92 206 -1 -1
95 2150 31 303 72 64 37 270 25 729 32 142 30 641 33 597 56 109 -1 -1
95 6 60 677 11 98 33 280 25 2408 72 1063 -1 -1
95 379 61 981 37 323 80 154 -1 -1
95 185 36 114 80 194 -1 -1
95 643 88 723 31 404 8 255 36 33 13 33 76 93 -1 -1
95 1403 5 717 15 28 58 527 80 676 -1 -1
95 499 59 342 85 792 55 570 36 214 80 730 -1 -1
95 15 58 325 18 306 13 128 36 473 4 1927 60 39 -1 -1
95 1514 91 559 33 438 76 377 -1 -1
95 1337 67 422 10 617 73 403 95 488 -1 -1
95 9 30 234 26 2234 2 180 21 148 86 103 -1 -1
95 811 88 302 72 716 89 61 -1 -1
95 1263 64 10 30 1734 3 571 8 850 25 112 0 766 61 106 -1 -1
95 903 31 244 13 89 98 464 -1 -1
95 314 40 906 51 263 86 106 -1 -1
95 216 67 555 92 148 -1 -1
95 1013 37 951 33 403 62 1261 -1 -1
95 275 83 1 74 253 94 778 -1 -1
95 690 42 14 1 831 84 460 -1 -1
95 330 70 968 25 88 42 119 79 503 -1 -1
95 939 96 9 61 37 8 280 32 149 93 105 -1 -1
95 788 26 166 10 800 63 71 -1 -1
95 1892 8 1024 10 778 40 1831 -1 -1
95 416 32 97 93 333 -1 -1
95 987 70 587 20 16 14 532 51 1462 -1 -1
95 18 45 993 75 26 10 787 2 473 70 145 -1 -1
95 134 18 1766 51 1100 88 2094 -1 -1
95 793 84 445 19 404 43 399 58 462 70 786 -1 -1
95 99 74 776 10 127 64 86 15 372 40 71 82 212 -1 -1
95 781 94 359 76 511 50 74 74 533 23 656 29 137 23 50 79 381 -1 -1
95 351 4 348 33 59 58 144 -1 -1
95 406 17 482 66 313 67 552 39 184 21 428 27 325 97 46 -1 -1
95 380 78 108 65 178 4 1401 45 142 65 60 -1 -1
95 58 61 1155 71 825 65 140 50 322 68 528 -1 -1
95 1602 20 63 70 59 36 215 93 1873 -1 -1
95 448 17 344 61 597 92 363 -1 -1
95 347 26 702 68 425 -1 -1
95 1842 11 287 33 831 44 246 45 430 24 1483 92 82 -1 -1
95 433 65 681 46 870 0 623 88 68 -1 -1
95 433 15 201 99 535 -1 -1
95 257 51 15 58 493 14 167 53 2 -1 -1
95 488 99 142 41 273 93 1499 -1 -1
95 2246 37 1693 59 573 57 116 31 194 96 1043 -1 -1
95 233 70 609 61 158 78 76 4 554 79 281 -1 -1
96 712 30 13 97 130 15 302 74 556 3 1359 11 756 19 369 75 984 -1 -1
96 240 36 536 33 615 71 73 -1 -1
96 82 38 962 93 1423 -1 -1
96 469 56 674 21 529 50 241 49 129 94 191 -1 -1
96 838 95 257 84 93 46 33 93 1718 -1 -1
96 570 99 1248 83 192 12 766 47 1526 45 38 40 35 78 226 -1 -1
96 244 84 1530 63 271 75 1646 19 630 36 24 64 482 -1 -1
96 69 45 563 40 779 64 127 44 284 31 1070 13 1451 1 124 32 103 -1 -1
96 1896 39 142 64 186 34 515 69 491 86 61 -1 -1
96 16 93 643 61 1525 65 175 98 516 -1 -1
96 108 82 1298 84 79 70 324 2 108 20 1899 36 1024 67 569 -1 -1
96 643 68 180 1 849 95 380 -1 -1
96 403 3 200 69 678 74 434 47 961 1 1008 30 789 57 457 -1 -1
96 358 20 222 99 195 60 1098 67 471 16 463 45 1033 0 333 41 44 23 330 42 238 -1 -1
96 721 36 533 67 747 54 286 92 2226 -1 -1
96 116 67 366 8 283 64 486 78 249 -1 -1
96 72 50 511 38 210 18 1201 66 403 -1 -1
96 148 66 793 59 215 58 781 93 10 -1 -1
96 712 81 595 3 437 79 460 -1 -1
96 122 74 1855 10 230 61 683 82 1155 -1 -1
96 109 95 635 12 692 73 1517 -1 -1
96 289 95 62 74 476 4 1211 32 1843 42 56 -1 -1
96 95 6 97 60 300 80 838 -1 -1
96 25 60 806 36 893 44 140 41 58 47 541 0 995 96 462 -1 -1
96 867 40 691 28 870 45 90 98 1001 -1 -1
96 408 24 1401 33 2545 61 656 37 1245 8 131 60 132 -1 -1
96 277 0 43 25 1189 59 169 -1 -1
96 81 85 2938 46 42 23 1739 19 1929 53 491 -1 -1
96 242 1 866 89 2215 14 159 55 675 -1 -1
96 1284 48 35 56 210 85 622 -1 -1
96 88 1 789 44 1046 71 1331 73 1691 40 51 33 1481 50 622 -1 -1
96 1787 60 1671 26 476 54 11 -1 -1
96 794 10 286 48 475 50 296 3 110 19 592 43 1220 -1 -1
96 126 34 688 9 542 60 4 30 619 79 11 -1 -1
96 302 4 955 55 288 74 237 29 819 90 2470 -1 -1
96 160 95 598 70 1236 27 72 6 762 12 361 18 1768 33 607 98 759 -1 -1
96 406 76 109 60 315 97 249 -1 -1
96 91 46 24 52 2834 43 57 38 173 72 542 -1 -1
96 218 93 279 36 137 20 764 28 628 6 170 80 86 -1 -1
96 51 22 454 5 565 37 2072 58 267 -1 -1
96 141 51 569 83 1730 -1 -1
96 40 26 618 96 1307 12 48 25 309 98 449 -1 -1
96 575 21 694 22 658 28 601 81 738 -1 -1
96 905 91 440 92 58 97 3072 70 397 18 81 86 338 42 645 99 199 -1 -1
96 75 22 321 89 27 42 352 62 1687 -1 -1
96 130 73 35 39 866 62 201 35 1413 5 787 28 81 80 80 -1 -1
96 102 43 78 30 472 94 631 -1 -1
96 116 2 803 64 1317 -1 -1
96 9 82 224 19 213 88 943 -1 -1
96 437 39 979 32 776 40 184 15 681 57 108 -1 -1
96 974 50 842 31 3293 87 5 41 20 94 123 -1 -1
96 247 52 1206 53 486 30 714 41 17 92 1095 -1 -1
96 1284 45 473 82 91 67 1449 56 209 26 136 83 114 -1 -1
96 341 47 645 3 1715 76 442 -1 -1
96 51 26 755 83 1705 65 91 84 67 73 237 3 644 55 180 54 869 37 1846 5 768 29 2147 50 383 -1 -1
96 131 40 260 96 983 -1 -1
96 1573 5 1508 42 219 57 69 66 772 65 1041 91 171 -1 -1
96 87 10 128 32 444 33 1010 11 620 69 643 -1 -1
96 1 55 1899 2 514 43 93 -1 -1
96 291 99 1587 57 841 68 316 61 581 41 2115 27 1189 51 719 81 341 -1 -1
96 874 31 728 64 460 44 218 85 197 -1 -1
96 165 98 604 96 678 60 636 90 1451 -1 -1
96 54 71 720 21 229 70 1022 -1 -1
96 523 62 73 47 492 77 779 7 2285 99 208 -1 -1
96 509 80 43 26 63 58 473 -1 -1
96 1742 5 227 43 907 28 312 40 1303 7 359 20 147 -1 -1
96 1303 71 767 20 2257 43 126 31 225 20 513 68 88 -1 -1
96 310 72 201 6 725 43 189 21 981 73 316 -1 -1
96 453 48 759 19 101 66 732 0 422 9 1236 34 455 6 469 16 1011 33 266 -1 -1
96 183 90 738 88 103 40 519 95 1650 81 2894 13 581 49 889 -1 -1
96 3292 46 351 90 1631 44 252 98 1027 -1 -1
96 33 23 599 40 250 35 161 41 976 13 1307 78 143 -1 -1
96 255 93 898 7 532 51 1091 14 1856 64 1803 -1 -1
96 1190 46 486 25 148 97 1638 -1 -1
96 182 33 56 2 180 17 337 92 216 -1 -1
96 262 17 99 24 31 55 407 47 760 92 736 -1 -1
96 63 92 3196 65 75 22 429 18 347 51 780 -1 -1
96 59 88 69 71 515 67 660 74 161 77 36 84 42 -1 -1
96 3 27 369 4 1093 39 129 79 677 -1 -1
96 823 48 1129 21 250 47 886 84 1038 75 6 23 265 47 183 44 673 36 99 78 743 -1 -1
96 871 15 186 57 179 -1 -1
96 209 44 88 8 99 38 1314 92 1113 -1 -1
96 75 88 1564 72 45 48 402 18 594 32 374 1 168 55 664 -1 -1
96 309 66 1015 6 2396 46 499 76 628 -1 -1
96 860 26 61 34 10 86 163 -1 -1
96 1791 37 1176 32 188 70 192 89 77 -1 -1
96 19 14 585 88 138 -1 -1
96 918 43 179 0 520 3 565 63 432 -1 -1
96 103 67 621 73 879 82 662 -1 -1
96 142 34 362 80 1180 -1 -1
96 104 2 1209 74 1598 -1 -1
96 646 92 1687 58 38 1 89 72 587 -1 -1
96 1353 12 60 92 264 18 116 85 522 -1 -1
96 241 74 520 93 454 76 175 73 634 86 1719 -1 -1
96 650 12 767 60 223 20 55 34 180 28 221 0 243 51 650 -1 -1
96 298 19 470 76 295 -1 -1
96 828 98 274 64 410 38 52 97 19 -1 -1
96 8 85 829 95 894 33 635 21 355 16 165 51 731 -1 -1
96 99 72 489 55 159 30 135 59 209 81 2554 -1 -1
96 666 81 404 82 911 63 762 56 461 3 222 57 548 -1 -1
96 19 87 113 28 345 98 96 -1 -1
96 1141 2 312 7 307 41 229 47 111 10 420 38 1460 -1 -1
96 2025 95 1472 70 1255 87 654 39 1424 44 1841 53 463 86 21 -1 -1
96 975 2 29 95 93 -1 -1
96 94 1 2331 71 46 31 21 4 1187 38 837 -1 -1
96 1241 65 615 39 1224 26 521 21 1065 18 106 26 392 -1 -1
96 252 59 1298 15 563 31 568 3 177 1 785 46 685 -1 -1
96 1664 46 369 57 89 52 1035 7 527 55 1340 -1 -1
96 925 17 883 14 688 16 452 14 476 19 67 71 1021 -1 -1
96 117 18 999 38 546 13 1558 41 254 73 592 -1 -1
96 932 76 105 79 395 9 131 42 29 -1 -1
96 971 29 151 46 122 49 32 25 1053 13 395 51 811 -1 -1
96 430 63 40 24 688 81 49 53 16 65 376 66 182 10 164 79 538 -1 -1
96 941 15 183 99 89 -1 -1
96 117 60 491 41 91 47 958 67 967 -1 -1
96 143 74 53 6 1088 80 500 4 678 68 516 41 967 37 170 23 757 19 422 11 567 88 194 -1 -1
96 667 27 48 12 252 68 94 -1 -1
96 22 82 92 46 306 33 59 34 73 88 194 -1 -1
96 40 61 148 56 899 86 112 -1 -1
96 985 54 400 99 613 65 657 32 30 6 1138 24 89 82 71 -1 -1
96 152 38 29 2 142 23 314 77 100 -1 -1
96 323 39 371 25 147 31 524 60 752 -1 -1
96 1112 37 838 60 2740 52 168 6 1029 48 976 87 420 -1 -1
96 96 89 69 57 256 7 495 79 135 -1 -1
96 604 93 1434 86 830 3 1343 42 1617 94 1613 -1 -1
96 659 58 249 64 31 44 179 52 606 -1 -1
96 737 65 1103 27 705 9 302 97 990 -1 -1
96 3465 79 244 97 399 4 300 50 1884 94 6 -1 -1
96 73 41 253 51 103 67 293 46 422 18 59 26 854 43 106 -1 -1
96 111 41 126 92 96 75 723 58 700 46 1388 85 990 62 225 95 285 -1 -1
96 1040 61 304 8 764 15 26 18 765 94 505 -1 -1
96 233 93 51 80 207 57 257 90 791 -1 -1
96 1373 51 1163 47 1218 15 1811 5 67 66 289 -1 -1
96 490 34 37 29 166 8 860 79 1170 -1 -1
96 33 51 1078 42 142 3 182 45 187 1 354 28 588 15 913 67 2174 -1 -1
96 550 16 52 70 10 69 546 24 890 32 7 13 658 21 1727 22 192 80 479 -1 -1
96 546 53 628 0 781 76 1287 -1 -1
96 322 87 1205 62 664 97 3242 18 6 69 39 -1 -1
96 107 56 165 44 63 0 433 27 62 34 868 -1 -1
96 1017 43 291 79 761 -1 -1
96 225 41 5 43 67 5 99 31 489 20 702 87 1182 -1 -1
96 2140 9 745 54 764 -1 -1
96 11 77 1458 23 131 30 718 38 285 33 1045 9 146 28 41 52 601 -1 -1
96 327 24 659 3 2492 71 358 -1 -1
96 277 91 198 23 482 12 721 18 545 65 172 -1 -1
96 856 59 319 92 2938 64 695 14 1092 9 90 12 353 21 164 1 438 53 687 -1 -1
96 386 81 281 58 191 93 1031 -1 -1
96 604 83 270 31 42 37 323 54 426 75 252 -1 -1
96 189 92 701 76 285 26 496 13 1091 17 2369 91 98 -1 -1
96 530 41 375 74 224 -1 -1
96 212 41 360 79 1078 -1 -1
96 1864 42 553 78 23 6 1196 47 1279 57 39 -1 -1
96 489 54 10 93 786 -1 -1
96 185 40 35 31 318 94 265 -1 -1
96 142 62 133 2 1038 71 261 -1 -1
96 89 7 201 22 54 49 651 -1 -1
96 8 6 172 50 19 70 126 -1 -1
96 122 0 750 47 82 23 502 71 131 -1 -1
96 519 55 607 53 340 48 32 21 247 40 3 -1 -1
96 1269 51 865 9 1709 2 74 81 373 -1 -1
96 1625 47 121 10 578 80 265 34 339 80 546 -1 -1
96 912 15 476 36 895 1 859 93 495 -1 -1
96 266 94 126 2 725 47 108 76 280 -1 -1
96 220 21 1471 83 30 -1 -1
96 511 72 715 64 86 36 594 93 33 -1 -1
96 984 58 3618 97 57 31 113 1 48 74 495 -1 -1
96 153 37 388 1 463 67 1328 -1 -1
96 878 68 864 13 1260 62 1265 -1 -1
96 30 73 1335 86 356 38 509 23 611 48 1955 37 1182 85 700 -1 -1
96 1165 13 412 15 614 55 1287 -1 -1
96 957 75 1292 37 359 49 438 92 826 -1 -1
96 75 5 890 0 994 77 533 -1 -1
96 504 75 332 2 1106 7 939 57 219 -1 -1
96 168 82 96 68 1538 71 460 96 800 10 762 74 18 -1 -1
96 605 73 138 25 307 94 202 -1 -1
96 93 37 32 58 141 87 691 83 58 68 172 28 723 50 241 78 42 -1 -1
96 553 71 905 21 706 79 194 -1 -1
96 1039 40 511 55 404 14 49 31 1782 41 366 39 1360 96 2059 -1 -1
96 563 73 146 97 816 -1 -1
96 203 49 530 32 1055 5 1933 93 307 -1 -1
96 10 65 212 88 285 47 695 15 643 43 528 -1 -1
96 909 22 176 46 197 -1 -1
96 935 36 3567 7 1170 2 2284 70 571 -1 -1
96 2137 70 236 81 991 60 616 92 271 -1 -1
96 287 94 493 60 920 89 55 93 79 -1 -1
96 208 98 118 48 382 59 297 73 235 96 299 -1 -1
96 1007 14 77 8 633 24 2291 68 513 -1 -1
96 349 79 1123 71 581 77 107 15 741 5 193 27 361 7 670 46 34 -1 -1
96 1097 81 960 60 378 21 1964 68 18 58 1380 91 57 -1 -1
96 44 8 873 39 301 -1 -1
96 348 82 1057 52 76 8 274 82 643 -1 -1
96 112 7 1221 91 245 -1 -1
96 243 3 23 62 1292 -1 -1
96 649 56 130 88 1383 5 822 87 459 75 1903 0 907 69 29 -1 -1
96 63 16 244 58 2042 22 31 12 524 33 607 19 662 91 92 -1 -1
96 81 95 74 25 59 62 12 -1 -1
96 529 19 309 20 1509 55 460 10 728 47 14 32 439 88 978 -1 -1
96 581 5 1153 64 13 -1 -1
96 2047 16 475 49 455 -1 -1
96 680 73 660 20 386 48 1559 -1 -1
96 42 91 90 64 203 11 434 27 1708 24 952 88 231 -1 -1
96 52 52 25 13 438 66 70 -1 -1
96 120 16 2066 74 1802 8 547 71 23 -1 -1
96 386 65 134 34 143 24 1682 26 790 90 2287 -1 -1
96 400 14 1043 62 333 99 90 -1 -1
96 3809 59 449 31 128 13 186 84 598 -1 -1
96 617 59 849 57 156 49 1704 17 258 51 477 -1 -1
96 225 80 1663 53 246 44 269 30 1447 27 210 12 1126 96 1428 -1 -1
96 186 65 1325 94 544 -1 -1
96 736 10 793 64 108 -1 -1
96 405 94 175 57 633 41 1596 7 837 72 304 -1 -1
96 1235 0 284 69 1167 -1 -1
96 20 78 456 17 534 47 495 66 582 -1 -1
96 164 62 155 16 789 34 442 40 522 27 132 10 12 39 691 52 1404 -1 -1
96 367 53 213 55 988 27 79 36 802 38 63 37 138 0 370 88 185 -1 -1
96 556 83 67 51 817 39 172 74 1258 -1 -1
96 573 66 74 82 1749 5 317 15 415 75 47 -1 -1
96 305 36 273 72 229 24 418 25 2706 19 719 49 366 -1 -1
96 1476 54 1394 21 297 55 347 -1 -1
96 143 25 133 2 1876 12 144 62 528 19 53 14 788 54 1043 -1 -1
96 335 98 304 75 117 67 312 12 419 77 980 -1 -1
96 500 80 1291 32 332 38 371 7 109 95 88 -1 -1
96 750 50 136 73 360 0 1710 37 2003 13 652 99 52 -1 -1
96 38 79 306 15 87 69 765 -1 -1
96 642 38 227 65 650 40 1595 78 301 -1 -1
96 624 32 1132 31 208 61 915 -1 -1
96 17 30 1085 83 226 41 998 89 367 -1 -1
96 1336 91 348 71 1107 19 126 74 94 36 1288 4 1601 12 58 27 573 87 1401 -1 -1
96 191 67 892 72 684 90 155 -1 -1
96 839 27 632 68 330 -1 -1
96 1244 18 1238 90 118 -1 -1
96 357 75 647 42 2209 47 1072 9 22 49 72 -1 -1
97 604 54 142 48 163 4 121 78 602 -1 -1
97 688 24 1503 16 1166 42 189 59 258 -1 -1
97 482 72 15 37 389 73 454 83 19 -1 -1
97 1233 95 100 57 313 92 237 69 917 62 294 59 558 9 817 82 207 -1 -1
97 1409 38 957 49 1006 70 941 71 798 69 199 84 38 -1 -1
97 680 98 1824 37 687 10 48 91 59 -1 -1
97 733 64 131 76 692 88 139 29 203 83 76 -1 -1
97 1210 24 604 88 463 -1 -1
97 63 69 336 60 228 63 272 65 500 76 532 -1 -1
97 437 93 440 12 581 20 172 6 2247 0 1052 59 804 -1 -1
97 34 43 608 64 109 67 356 21 63 5 228 80 172 -1 -1
97 1209 28 405 46 613 50 772 62 346 89 840 -1 -1
97 714 65 301 93 1999 11 58 5 227 90 281 -1 -1
97 129 76 399 25 864 75 702 60 1374 52 248 94 110 -1 -1
97 562 75 430 13 20 21 227 55 418 24 22 99 730 -1 -1
97 16 80 223 97 14 25 617 15 1100 73 8 -1 -1
97 1072 27 142 90 818 -1 -1
97 587 55 230 90 977 81 1074 87 55 51 610 48 523 42 38 83 355 -1 -1
97 113 74 254 71 895 69 421 50 123 23 35 40 1293 -1 -1
97 296 20 160 65 2572 -1 -1
97 1195 21 252 6 373 23 314 36 62 -1 -1
97 754 45 185 91 86 15 1612 26 508 43 1454 11 150 35 80 -1 -1
97 1492 86 142 64 250 11 669 20 543 91 2229 -1 -1
97 1302 90 10 91 532 83 515 27 240 20 352 78 339 -1 -1
97 1579 37 847 70 274 1 2367 60 390 -1 -1
97 772 23 28 70 41 86 781 11 1147 58 44 -1 -1
97 1261 44 838 85 470 31 176 62 390 32 1822 55 3598 -1 -1
97 2231 11 2278 31 266 37 39 93 172 -1 -1
97 3 20 635 99 439 -1 -1
97 503 76 604 23 23 53 1072 35 401 30 66 96 4555 -1 -1
97 1388 4 78 93 1341 -1 -1
97 508 59 423 39 110 41 631 71 355 39 308 68 233 -1 -1
97 2488 33 335 43 101 40 1288 64 131 53 659 25 821 21 374 3 917 70 527 -1 -1
97 1201 54 297 86 150 14 1705 98 61 -1 -1
97 1070 56 106 65 396 59 1134 52 75 53 206 95 1035 -1 -1
97 167 32 600 94 984 -1 -1
97 267 75 216 90 95 6 32 44 421 6 736 62 235 -1 -1
97 417 16 862 88 441 -1 -1
97 119 44 285 57 526 11 1432 20 141 55 192 -1 -1
97 591 16 899 19 668 87 676 96 1198 -1 -1
97 419 56 172 84 223 58 28 42 261 45 477 44 239 21 311 83 66 -1 -1
97 133 32 521 29 609 39 493 27 1261 2 312 93 254 -1 -1
97 1229 65 633 70 237 -1 -1
97 39 12 872 18 828 99 654 -1 -1
97 922 8 92 19 762 72 995 -1 -1
97 1777 57 1145 30 284 11 125 46 119 -1 -1
97 30 80 1602 60 1398 7 218 63 3035 -1 -1
97 1708 82 485 45 734 93 171 -1 -1
97 12 26 355 92 1071 -1 -1
97 193 43 107 27 302 52 131 32 1543 30 730 38 510 -1 -1
97 1063 56 166 76 102 84 136 74 611 26 136 28 219 84 730 -1 -1
97 1965 98 344 96 675 60 702 20 2180 59 368 -1 -1
97 577 81 478 59 89 36 865 94 214 -1 -1
97 628 64 604 56 2084 8 1518 71 358 -1 -1
97 247 63 91 27 118 84 764 -1 -1
97 571 30 449 46 424 2 110 98 383 -1 -1
97 144 65 17 36 496 95 108 -1 -1
97 124 63 124 25 1370 24 286 6 673 61 1961 -1 -1
97 263 40 818 88 26 71 85 42 80 23 138 47 257 -1 -1
97 678 31 201 91 196 -1 -1
97 353 20 146 71 1397 61 1158 42 340 48 1161 4 709 13 126 64 338 -1 -1
97 1177 88 886 84 1308 4 555 86 52 -1 -1
97 672 59 404 72 35 28 718 7 49 11 3690 27 184 28 361 53 852 -1 -1
97 527 41 550 22 110 76 1058 71 329 65 93 37 406 71 408 -1 -1
97 397 25 132 11 448 90 1146 -1 -1
97 723 33 858 10 542 36 102 7 122 25 690 93 105 -1 -1
97 913 65 1720 94 131 -1 -1
97 407 41 34 3 421 27 510 61 1094 -1 -1
97 608 53 462 7 897 63 744 52 475 29 531 13 1522 14 1841 98 9 -1 -1
97 70 37 100 76 90 -1 -1
97 447 13 1885 28 1219 40 198 0 156 71 346 -1 -1
97 14 96 268 66 995 72 251 11 691 0 288 50 1117 17 644 4 151 71 311 -1 -1
97 466 18 371 31 44 80 746 -1 -1
97 160 77 162 39 21 40 697 73 1130 -1 -1
97 143 38 1350 2 576 79 1456 -1 -1
97 15 46 279 26 834 28 326 33 336 66 380 82 97 -1 -1
97 381 82 108 78 766 34 749 31 430 37 1674 31 191 47 87 -1 -1
97 914 84 378 36 981 22 20 4 894 65 201 -1 -1
97 1248 25 547 86 315 -1 -1
97 1282 39 347 9 37 31 203 2 69 97 119 -1 -1
97 147 42 239 14 1430 40 34 26 51 76 170 -1 -1
97 627 90 1526 73 203 5 1428 55 457 35 19 58 764 -1 -1
97 244 87 11 25 699 53 1625 54 600 -1 -1
97 447 98 571 75 226 0 258 36 118 50 2224 41 248 66 742 -1 -1
97 343 49 22 33 88 11 87 1 947 89 88 -1 -1
97 129 62 678 94 179 -1 -1
97 846 55 858 18 1112 15 1757 31 404 42 158 -1 -1
97 1378 4 1021 65 306 38 1093 29 418 4 331 98 358 -1 -1
97 462 81 220 39 72 92 1561 -1 -1
97 70 18 7 27 207 7 322 78 228 -1 -1
97 62 61 105 63 304 40 305 97 379 -1 -1
97 37 82 1410 11 686 75 2020 45 1410 11 470 30 768 63 1405 -1 -1
97 333 73 158 2 195 73 81 -1 -1
97 68 2 320 99 138 -1 -1
97 700 7 224 85 267 47 60 0 79 36 1095 11 366 43 158 -1 -1
97 1031 30 50 23 8 98 309 -1 -1
97 244 13 150 37 1567 61 613 71 239 -1 -1
97 880 33 544 92 871 -1 -1
97 661 17 908 41 609 35 1059 22 617 11 920 70 76 -1 -1
97 2249 0 147 97 1352 -1 -1
97 141 19 277 12 77 56 437 19 122 51 769 -1 -1
97 1369 96 849 35 1296 3 200 4 1154 81 104 -1 -1
97 45 4 405 98 35 -1 -1
97 471 65 432 75 745 73 109 70 22 88 36 -1 -1
97 601 14 712 30 608 69 331 -1 -1
97 1009 21 261 65 1325 45 191 30 1595 21 2329 41 217 -1 -1
97 27 11 330 33 217 17 201 49 643 43 820 70 1620 -1 -1
97 614 44 356 34 373 45 250 22 106 39 1278 91 373 -1 -1
97 902 98 407 31 520 57 144 65 358 -1 -1
97 791 94 1063 29 426 57 1598 82 677 -1 -1
97 404 13 1138 32 125 16 386 11 601 98 91 -1 -1
97 210 6 650 24 366 31 196 87 613 -1 -1
97 886 34 2315 26 225 85 990 62 106 50 222 29 246 19 603 47 1027 -1 -1
97 342 78 1479 66 145 40 112 70 502 -1 -1
97 2794 64 2939 10 809 63 25 -1 -1
97 496 11 85 37 1179 45 214 32 256 61 400 -1 -1
97 263 59 567 22 205 92 354 -1 -1
97 591 76 113 10 676 32 115 13 533 75 1788 -1 -1
97 78 70 156 35 76 65 14 -1 -1
97 654 47 1811 12 293 25 8 65 152 -1 -1
97 1617 35 301 69 967 70 930 69 375 68 2853 99 485 -1 -1
97 437 92 114 48 844 51 1971 39 577 48 726 53 694 -1 -1
97 54 75 1035 12 214 11 1193 69 11 -1 -1
97 459 27 47 92 42 23 157 95 1750 -1 -1
97 382 40 906 26 418 23 682 53 301 -1 -1
97 473 58 146 54 325 40 76 66 61 74 314 -1 -1
97 619 74 660 0 77 89 523 -1 -1
97 256 94 614 13 1092 63 159 19 342 5 175 70 142 -1 -1
97 353 87 1227 45 371 33 216 56 226 -1 -1
97 306 90 1233 77 35 84 180 -1 -1
97 607 45 12 22 184 62 301 -1 -1
97 200 0 162 90 623 56 2191 37 31 53 929 20 2508 48 751 33 263 38 63 54 948 -1 -1
97 244 17 1192 24 691 90 1336 -1 -1
97 1035 47 231 21 107 26 685 62 203 -1 -1
97 1203 26 343 35 297 17 1186 71 679 -1 -1
97 1139 21 235 71 2083 33 1558 17 407 46 24 -1 -1
97 370 25 160 49 68 16 306 54 278 81 45 -1 -1
97 292 76 1018 17 1212 55 1033 1 302 12 81 95 253 -1 -1
97 773 69 654 3 243 44 84 3 676 83 673 -1 -1
97 266 3 402 38 907 96 251 -1 -1
97 324 50 296 54 729 24 345 20 585 80 330 -1 -1
97 1086 55 120 27 107 17 296 5 102 1 244 69 606 -1 -1
97 414 57 672 67 66 71 535 28 2132 26 239 4 127 91 574 -1 -1
97 895 0 101 38 791 81 70 72 80 42 1134 43 383 59 195 -1 -1
97 433 80 1090 34 1767 63 1863 60 821 48 104 72 1584 -1 -1
97 595 77 347 82 2118 51 731 18 44 99 250 -1 -1
97 1129 92 1756 65 736 2 146 49 668 -1 -1
97 118 45 511 54 203 43 51 17 520 29 1090 75 321 -1 -1
97 164 60 909 3 115 59 2317 12 198 29 185 67 378 -1 -1
97 660 94 160 79 186 52 296 27 1648 36 1672 26 907 16 48 97 1461 -1 -1
97 517 50 354 27 1405 22 146 4 468 30 427 49 781 -1 -1
97 1436 35 397 46 182 37 1314 40 1307 51 1475 73 1212 -1 -1
97 747 61 704 50 28 52 105 77 238 -1 -1
97 372 5 882 53 736 63 445 34 105 87 352 -1 -1
97 6 28 287 49 316 25 756 18 543 51 72 -1 -1
97 279 7 1563 65 484 -1 -1
97 700 75 114 15 98 63 1737 62 102 15 130 69 262 -1 -1
97 235 19 114 60 188 -1 -1
97 410 46 542 89 306 88 891 87 470 90 475 -1 -1
97 1370 46 260 74 219 -1 -1
97 382 54 362 82 364 70 134 65 671 81 464 -1 -1
97 1537 19 488 60 499 94 152 -1 -1
97 56 83 102 6 617 90 204 -1 -1
97 119 80 1013 34 130 27 996 4 3524 59 348 -1 -1
97 116 70 287 38 290 82 411 0 135 22 36 98 1419 -1 -1
97 176 23 1556 95 59 -1 -1
97 32 29 131 58 225 10 1690 52 812 -1 -1
97 588 27 287 22 440 25 1736 97 865 -1 -1
97 625 95 15 85 2012 55 151 16 1872 82 182 -1 -1
97 688 40 1 44 30 72 37 38 519 37 944 51 680 -1 -1
97 59 48 524 5 491 25 1892 74 175 -1 -1
97 313 49 308 23 419 46 1138 -1 -1
97 184 89 126 15 804 85 2 -1 -1
97 20 4 630 65 1517 -1 -1
97 456 51 1483 23 218 62 9 -1 -1
97 257 40 1526 10 707 50 126 -1 -1
97 815 65 1621 64 1009 48 1220 87 101 -1 -1
97 320 88 2 93 336 91 595 82 120 90 47 7 495 40 103 29 873 18 665 31 696 63 2 -1 -1
97 282 93 955 4 2588 9 85 98 275 -1 -1
97 1396 91 354 87 953 96 108 20 17 57 757 32 1460 94 60 -1 -1
97 677 4 154 77 163 -1 -1
97 798 38 926 90 699 36 354 92 290 -1 -1
97 1749 37 2168 42 525 14 53 86 1005 -1 -1
97 77 41 263 23 81 65 179 -1 -1
97 449 41 490 87 2862 -1 -1
97 1392 65 195 48 675 77 483 74 2057 36 214 7 929 45 268 -1 -1
97 59 30 94 98 354 -1 -1
97 209 68 553 89 203 -1 -1
97 1279 13 335 73 847 -1 -1
97 452 93 414 25 399 58 113 69 843 -1 -1
97 1008 67 674 29 536 52 1197 79 252 -1 -1
97 660 7 8 84 190 -1 -1
97 1468 95 124 47 1289 95 407 -1 -1
97 497 45 516 71 339 65 187 86 1860 -1 -1
97 78 42 99 8 28 34 615 25 184 73 24 -1 -1
97 2647 69 45 97 67 -1 -1
97 770 66 158 22 205 52 484 -1 -1
97 1045 23 415 10 191 76 3196 -1 -1
97 248 81 305 15 150 70 593 80 150 -1 -1
97 507 81 129 5 84 6 40 52 272 49 1608 12 335 37 823 -1 -1
97 50 52 545 16 350 96 352 -1 -1
97 292 44 228 55 668 22 1106 94 1949 -1 -1
97 576 42 299 63 123 16 470 25 259 81 499 -1 -1
97 2004 78 320 10 754 15 262 66 1299 -1 -1
97 1167 86 533 71 85 38 557 10 482 16 231 9 2450 2 198 13 361 86 88 -1 -1
98 62 83 224 20 224 17 1152 14 1517 84 1271 -1 -1
98 529 2 232 37 161 25 75 54 576 -1 -1
98 978 2 622 45 210 20 262 37 56 55 515 -1 -1
98 212 93 53 92 1144 37 496 23 1406 46 766 48 315 61 702 74 80 -1 -1
98 335 18 293 0 720 8 931 17 322 13 50 61 548 -1 -1
98 840 94 512 21 1361 15 375 34 670 80 823 -1 -1
98 1015 36 256 38 793 22 443 78 125 -1 -1
98 101 73 42 95 91 7 1027 69 1632 -1 -1
98 642 81 252 5 504 88 545 -1 -1
98 194 71 742 90 219 -1 -1
98 730 34 330 85 45 50 900 73 141 72 324 10 584 16 1154 33 272 0 134 15 1316 5 660 57 204 -1 -1
98 496 14 603 29 170 91 111 -1 -1
98 1480 16 717 43 491 47 1238 79 75 -1 -1
98 257 26 1180 68 1182 3 230 29 1180 35 341 48 178 45 2198 14 1719 65 41 -1 -1
98 75 77 427 88 124 7 617 44 416 7 21 13 1679 64 256 -1 -1
98 384 44 452 85 115 12 383 80 169 -1 -1
98 13 55 3 44 689 77 741 94 115 -1 -1
98 127 49 549 65 136 35 559 70 712 -1 -1
98 103 5 452 91 122 95 829 52 19 57 288 88 373 -1 -1
98 832 24 377 93 148 -1 -1
98 1252 9 212 48 34 29 263 35 707 95 139 -1 -1
98 326 18 873 96 384 19 817 14 741 15 1879 94 383 -1 -1
98 505 39 706 81 126 -1 -1
98 2196 59 23 54 1606 3 705 95 1195 -1 -1
98 655 60 570 37 246 83 619 -1 -1
98 178 28 938 78 144 54 397 68 1143 86 265 -1 -1
98 401 86 367 24 559 13 209 40 688 60 524 -1 -1
98 287 97 122 57 400 54 730 9 109 20 134 72 51 -1 -1
98 421 14 1119 28 29 96 559 -1 -1
98 1970 27 45 9 65 59 137 -1 -1
98 833 81 1195 66 407 37 423 17 1935 52 561 -1 -1
98 115 87 50 89 633 58 165 78 613 -1 -1
98 25 58 453 96 252 49 188 93 822 8 205 22 177 33 796 39 1330 81 631 -1 -1
98 409 6 643 36 338 80 205 -1 -1
98 551 27 26 14 458 64 524 -1 -1
98 774 25 213 75 305 -1 -1
98 88 19 65 35 80 14 435 28 1355 38 33 22 28 62 416 -1 -1
98 172 44 16 29 3 70 807 22 479 29 2164 16 542 4 43 38 122 68 422 -1 -1
98 254 50 2662 79 708 62 750 92 52 -1 -1
98 93 13 457 80 839 1 851 45 1092 77 381 15 101 70 58 6 2615 71 1450 -1 -1
98 844 31 189 84 139 81 279 52 216 0 194 31 691 54 578 -1 -1
98 242 64 122 27 1837 72 541 -1 -1
98 83 30 436 75 1057 99 842 9 443 36 1495 24 1092 55 140 -1 -1
98 710 56 159 20 574 38 991 3 165 63 2226 -1 -1
98 766 97 80 99 66 36 1655 83 180 98 25 -1 -1
98 42 16 683 17 937 59 302 37 190 21 416 74 1022 -1 -1
98 1030 11 269 86 242 -1 -1
98 1734 21 132 59 223 93 513 -1 -1
98 1441 81 111 84 853 88 75 91 67 80 560 67 586 97 501 -1 -1
98 509 15 558 42 227 64 250 -1 -1
98 315 34 11 51 241 98 445 -1 -1
98 471 53 380 57 1250 2 2296 36 828 25 486 85 101 -1 -1
98 975 73 103 52 314 16 2496 8 175 72 1262 -1 -1
98 1009 65 2397 52 134 63 1368 54 383 83 323 -1 -1
98 307 7 575 68 1668 -1 -1
98 235 1 264 90 252 -1 -1
98 957 43 1968 25 231 27 391 55 1708 -1 -1
98 118 61 901 33 630 8 507 26 170 70 221 -1 -1
98 442 65 20 10 1234 81 7 96 2491 3 1784 92 67 -1 -1
98 385 35 174 59 2 99 131 -1 -1
98 789 59 4412 82 1497 63 124 10 354 88 68 28 409 71 919 -1 -1
98 517 75 971 53 943 93 363 8 289 19 1780 23 246 87 118 -1 -1
98 1540 67 168 38 662 72 252 2 40 75 187 -1 -1
98 2877 27 1627 88 954 -1 -1
98 341 13 443 16 552 40 1014 9 2383 52 16 -1 -1
98 325 68 109 78 148 27 323 38 601 2 589 52 411 -1 -1
98 125 15 348 20 1449 33 327 29 1017 69 906 -1 -1
98 302 1 66 69 156 84 255 -1 -1
98 118 67 58 44 381 58 206 62 157 -1 -1
98 734 2 143 8 923 24 388 69 263 -1 -1
98 408 42 1155 74 470 44 1035 85 991 -1 -1
98 497 4 779 51 476 57 882 82 703 -1 -1
98 371 34 1260 10 122 85 732 -1 -1
98 51 84 333 69 1521 48 61 85 69 5 83 75 329 -1 -1
98 345 73 729 39 77 67 169 85 218 -1 -1
98 2238 33 430 91 136 13 72 40 520 52 178 12 1321 56 1008 -1 -1
98 357 71 1501 52 287 71 361 29 196 62 189 86 391 -1 -1
98 367 68 210 8 59 14 502 63 330 61 753 51 1001 49 207 57 457 -1 -1
98 273 16 71 7 821 80 715 -1 -1
98 56 95 257 26 1270 84 406 12 2207 66 1071 -1 -1
98 590 86 278 65 504 1 9 53 758 15 11 59 547 -1 -1
98 22 34 184 15 408 1 173 40 225 56 517 -1 -1
98 1121 63 613 54 586 9 2426 26 487 63 609 -1 -1
98 141 33 144 3 13 7 1169 38 1640 61 1102 -1 -1
98 135 55 189 88 371 57 710 20 170 37 658 54 1111 -1 -1
98 65 26 3168 77 47 -1 -1
98 420 35 147 13 1773 74 50 -1 -1
98 990 51 798 90 92 35 1603 48 836 60 753 -1 -1
98 468 69 711 9 840 84 162 -1 -1
98 346 24 39 23 378 72 770 -1 -1
98 136 17 1420 2 219 29 323 40 2163 10 145 88 417 -1 -1
98 78 16 183 30 195 89 150 -1 -1
98 24 55 689 71 633 40 158 20 12 68 979 -1 -1
98 64 7 228 54 452 90 131 -1 -1
98 492 88 6 72 142 73 30 75 117 51 1671 66 632 42 344 22 458 94 188 -1 -1
98 25 10 100 84 2079 -1 -1
98 1202 68 319 10 746 21 236 47 1302 1 130 81 1096 -1 -1
98 313 86 233 29 103 70 553 90 1391 32 290 57 96 16 217 93 334 -1 -1
98 83 45 116 19 967 25 122 17 605 29 744 12 597 64 73 -1 -1
98 272 81 512 47 2200 80 346 91 501 -1 -1
98 155 0 806 32 567 19 249 7 769 14 675 51 361 -1 -1
98 442 50 23 90 554 -1 -1
98 346 6 947 43 54 73 909 -1 -1
98 567 11 1308 26 154 93 199 -1 -1
98 11 56 619 66 159 -1 -1
98 4011 6 627 49 277 74 9 -1 -1
98 2025 37 174 51 404 75 868 -1 -1
98 214 18 916 91 150 -1 -1
98 36 47 134 44 1065 73 980 70 96 39 344 97 173 -1 -1
98 359 83 1737 27 683 16 299 96 1295 -1 -1
98 1784 59 267 75 227 25 173 17 49 16 508 99 567 -1 -1
98 224 51 324 38 982 23 168 57 123 -1 -1
98 4 38 678 80 211 -1 -1
98 579 39 1019 68 558 32 390 69 130 -1 -1
98 72 97 178 84 2437 10 10 3 391 88 15 -1 -1
98 285 70 128 58 374 0 24 57 621 46 527 40 369 32 843 39 287 52 262 -1 -1
98 34 64 743 8 806 84 1125 16 434 57 128 30 1631 72 33 -1 -1
98 428 76 559 66 750 90 582 96 106 48 978 94 1264 -1 -1
98 176 53 64 20 461 71 798 -1 -1
98 1014 65 19 41 1009 90 1020 70 1177 96 261 -1 -1
98 20 15 232 73 481 -1 -1
98 949 42 36 41 1143 24 316 33 894 20 111 4 1083 79 229 -1 -1
98 349 74 76 66 224 85 89 68 152 37 1023 27 1238 39 484 -1 -1
98 680 83 1225 41 677 69 450 -1 -1
98 364 70 540 72 670 74 89 15 274 62 22 74 1340 -1 -1
98 1753 1 207 41 1064 26 649 2 51 81 1535 -1 -1
98 841 69 123 76 178 75 131 67 208 71 438 47 74 44 706 27 341 31 269 46 606 63 398 -1 -1
98 262 0 135 28 732 17 557 67 1305 -1 -1
98 2081 88 673 68 23 8 68 10 251 13 387 66 1276 -1 -1
98 553 74 344 72 1343 98 1034 -1 -1
98 471 90 316 20 19 84 1163 -1 -1
98 9 30 131 70 98 57 29 35 559 90 161 -1 -1
98 1079 66 1016 84 147 41 138 15 230 32 758 33 59 40 229 17 161 30 118 92 1022 -1 -1
98 1099 45 1181 69 220 15 737 62 421 -1 -1
98 2503 8 37 61 969 29 613 72 849 -1 -1
98 49 73 80 31 179 42 767 68 1194 -1 -1
98 870 94 183 12 1722 23 249 46 602 -1 -1
98 60 55 979 40 864 88 147 -1 -1
98 796 50 746 97 104 -1 -1
98 541 33 328 52 382 33 557 28 575 20 1700 16 939 20 469 91 679 -1 -1
98 1777 26 1219 29 699 57 990 -1 -1
98 243 40 403 28 1749 2 423 21 893 73 199 -1 -1
98 739 27 26 78 436 48 1271 92 158 -1 -1
98 364 13 113 37 977 -1 -1
98 358 20 872 99 1061 83 4 85 810 81 308 61 281 25 824 68 391 -1 -1
98 1386 39 498 43 987 61 739 55 640 73 293 -1 -1
98 46 60 230 69 36 29 977 41 144 7 424 38 1193 -1 -1
98 234 87 1150 61 254 0 1008 48 617 3 464 33 50 31 767 4 187 97 378 -1 -1
98 2075 2 117 50 1585 0 193 98 857 -1 -1
98 483 94 1645 26 1689 8 243 18 202 81 677 -1 -1
98 999 59 205 41 1067 62 229 -1 -1
98 9 4 733 87 576 -1 -1
98 188 17 424 22 853 46 336 6 67 43 263 84 72 -1 -1
98 56 39 1920 28 898 59 615 14 98 64 522 -1 -1
98 1699 0 551 1 495 98 222 -1 -1
98 490 3 861 96 857 -1 -1
98 1358 95 95 87 407 5 210 11 47 76 71 -1 -1
98 1922 50 1178 19 422 45 158 14 296 72 464 -1 -1
98 275 35 80 18 270 1 358 77 612 -1 -1
98 932 84 99 32 54 46 666 16 1177 18 228 45 797 -1 -1
98 166 83 490 63 582 3 477 94 240 -1 -1
98 62 50 1067 27 672 91 593 85 1867 1 222 4 852 54 74 -1 -1
98 386 8 70 28 316 15 785 70 1168 -1 -1
98 34 41 287 8 16 67 4019 -1 -1
98 839 39 23 31 661 52 510 5 326 46 802 44 1601 80 5 -1 -1
98 106 88 356 68 866 59 418 70 440 49 343 44 269 57 1284 37 794 21 185 96 162 -1 -1
98 274 45 898 66 3574 57 448 70 436 66 796 63 1339 78 839 -1 -1
98 1038 22 1169 38 277 34 37 86 8 -1 -1
98 155 18 961 61 941 54 287 18 1112 22 357 3 27 53 263 -1 -1
98 132 94 207 30 574 80 1293 -1 -1
98 248 21 205 59 1271 66 50 52 286 35 307 61 2 -1 -1
98 781 95 536 63 904 49 246 80 448 -1 -1
98 192 88 686 59 100 71 851 0 220 60 187 -1 -1
98 119 32 1739 64 1459 79 1212 -1 -1
98 360 71 853 68 829 27 439 82 284 -1 -1
98 725 8 956 1 220 68 601 -1 -1
98 556 96 1122 13 552 94 28 -1 -1
98 405 76 191 86 645 49 72 35 153 79 164 -1 -1
98 184 43 1283 18 355 9 505 42 275 19 152 84 313 -1 -1
98 610 38 316 19 203 78 1989 98 657 -1 -1
98 198 74 1097 60 152 37 880 30 300 48 1117 10 638 67 207 -1 -1
98 246 7 1369 8 1448 36 302 -1 -1
98 2556 76 185 40 28 46 322 38 1998 14 680 99 1133 -1 -1
98 2762 76 764 39 380 63 554 -1 -1
98 321 22 2148 85 249 -1 -1
98 584 30 263 89 73 51 281 32 847 44 129 -1 -1
98 448 91 1129 78 1289 32 718 18 562 81 93 -1 -1
98 1793 30 359 76 413 34 921 60 273 -1 -1
98 357 99 854 12 392 58 1049 85 182 -1 -1
98 169 39 305 85 724 13 473 64 787 56 388 66 1196 -1 -1
98 906 8 87 63 432 73 327 -1 -1
98 1026 97 338 72 70 27 177 8 205 17 1511 28 198 31 1498 25 133 93 209 -1 -1
98 1074 42 17 90 115 -1 -1
98 290 93 252 91 375 16 728 36 1063 17 455 21 116 41 278 10 241 24 1906 27 429 -1 -1
98 420 67 1314 87 141 31 75 72 466 41 126 46 343 64 68 -1 -1
98 245 66 335 35 176 22 218 82 400 -1 -1
98 641 79 51 19 769 72 459 -1 -1
98 463 42 214 5 37 33 153 0 1949 64 481 -1 -1
98 279 89 163 57 104 80 164 -1 -1
98 298 0 291 22 474 54 937 -1 -1
98 478 83 23 76 5 91 4 66 49 30 569 16 24 99 1558 -1 -1
98 2266 47 310 66 855 86 407 -1 -1
98 1912 99 137 93 385 74 43 67 8 38 96 16 147 17 73 98 670 -1 -1
98 1613 94 1103 39 277 53 1483 82 77 -1 -1
98 14 87 112 90 659 73 1080 12 785 65 799 63 5 77 669 -1 -1
98 582 51 904 36 2445 42 134 98 768 -1 -1
98 389 6 1588 32 252 16 180 33 551 49 1041 -1 -1
98 427 36 295 29 584 84 412 -1 -1
98 31 60 944 88 683 48 381 63 261 87 618 -1 -1
98 92 83 1119 39 349 77 42 -1 -1
98 41 37 30 42 2247 95 99 -1 -1
98 481 79 717 26 151 65 120 22 1337 35 34 89 28 -1 -1
98 1294 85 493 23 969 24 987 18 314 96 1433 -1 -1
99 51 88 293 77 389 45 106 0 565 80 123 -1 -1
99 333 51 2 83 1543 37 347 47 111 50 840 11 910 19 194 88 317 -1 -1
99 375 97 285 54 2559 8 217 17 157 26 33 64 362 -1 -1
99 902 72 1144 26 50 11 358 75 339 -1 -1
99 117 2 380 97 215 31 706 79 136 72 1312 54 174 1 469 45 209 48 867 98 1168 -1 -1
99 1380 40 350 4 299 18 541 19 131 90 842 -1 -1
99 1738 30 214 16 1259 10 342 6 468 72 26 -1 -1
99 263 60 456 15 140 67 879 57 79 1 881 76 903 -1 -1
99 1490 69 71 43 1267 36 76 30 251 5 417 49 325 -1 -1
99 1421 11 166 22 353 74 112 91 347 -1 -1
99 1598 78 267 99 1 53 17 23 597 34 1303 39 220 21 258 88 2102 -1 -1
99 144 74 339 31 530 19 121 12 1211 57 228 -1 -1
99 508 98 228 4 728 66 339 -1 -1
99 642 24 1045 22 576 11 1171 26 1787 47 469 -1 -1
99 249 58 152 2 695 18 366 26 694 16 46 69 679 -1 -1
99 654 38 608 56 686 76 1284 90 48 75 701 94 2494 -1 -1
99 149 77 613 11 1086 99 409 -1 -1
99 35 29 749 80 1845 -1 -1
99 273 71 460 46 571 32 70 34 576 85 1030 -1 -1
99 138 54 203 49 166 22 296 63 461 77 157 -1 -1
99 1492 66 90 95 308 -1 -1
99 643 10 572 85 796 -1 -1
99 1190 36 622 57 340 41 2262 20 504 56 185 32 29 44 1752 -1 -1
99 1736 95 1322 52 209 34 347 7 301 23 301 46 877 -1 -1
99 432 71 483 87 118 74 108 2 18 99 123 -1 -1
99 722 41 62 56 568 89 164 -1 -1
99 37 53 179 13 529 81 159 -1 -1
99 365 51 557 60 457 89 270 78 29 35 1610 39 1275 13 201 79 62 -1 -1
99 829 9 85 41 186 2 156 90 816 -1 -1
99 171 88 125 1 102 21 761 39 419 1 79 5 177 59 146 -1 -1
99 343 17 21 40 642 -1 -1
99 1030 67 39 96 106 7 223 19 980 67 1054 -1 -1
99 226 95 20 99 289 -1 -1
99 415 62 78 68 472 25 571 53 2120 14 218 45 630 16 398 89 43 -1 -1
99 2440 51 472 40 2256 18 802 43 85 31 861 99 1070 -1 -1
99 138 54 121 67 624 71 524 35 2064 3 352 65 245 -1 -1
99 967 71 959 31 226 84 392 40 434 71 164 -1 -1
99 286 26 636 19 764 11 579 52 365 -1 -1
99 284 60 505 2 469 91 240 70 385 51 373 43 550 85 509 -1 -1
99 292 50 469 58 75 64 157 62 244 74 710 -1 -1
99 1170 10 4 0 765 68 732 -1 -1
99 76 67 604 48 951 41 751 49 341 -1 -1
99 31 55 153 33 154 5 284 88 51 -1 -1
99 562 81 881 25 728 2 499 71 211 -1 -1
99 962 11 162 56 319 53 630 11 1550 64 433 -1 -1
99 59 74 291 9 509 6 1479 0 622 21 333 28 176 -1 -1
99 488 76 796 2 318 63 749 11 107 98 22 -1 -1
99 1358 61 434 78 563 42 1171 90 11 -1 -1
99 412 37 215 59 1741 85 659 -1 -1
99 403 63 603 31 661 10 1518 79 222 -1 -1
99 154 81 706 41 57 34 340 8 69 24 276 67 677 -1 -1
99 66 9 719 73 522 -1 -1
99 1846 92 22 51 38 21 564 33 141 57 759 -1 -1
99 367 60 31 52 284 25 448 58 721 -1 -1
99 380 85 275 23 169 88 271 -1 -1
99 136 18 3517 73 21 55 4 71 788 -1 -1
99 303 15 53 96 90 85 460 8 67 4 429 43 981 69 115 -1 -1
99 585 94 48 64 109 39 252 63 182 77 124 6 338 65 2151 -1 -1
99 335 44 888 69 198 -1 -1
99 676 10 937 95 323 -1 -1
99 831 97 58 73 185 69 1758 67 490 74 278 76 282 -1 -1
99 463 94 1173 47 189 33 408 12 1083 74 375 -1 -1
99 566 5 934 55 57 87 134 -1 -1
99 174 68 5 31 147 90 368 -1 -1
99 804 79 1848 53 84 56 378 40 907 79 96 -1 -1
99 20 66 368 68 803 51 673 11 204 15 847 67 349 -1 -1
99 90 19 355 20 1031 69 1104 48 174 69 500 -1 -1
99 180 89 366 77 1827 2 1265 48 1056 54 62 6 524 83 120 -1 -1
99 150 63 161 56 515 51 367 15 1734 83 1634 -1 -1
99 193 1 798 3 319 54 972 -1 -1
99 220 83 483 36 1751 72 267 19 498 90 15 -1 -1
99 48 84 7 30 437 51 512 26 2353 15 1120 95 44 -1 -1
99 326 71 2236 0 38 84 198 26 898 64 871 26 556 60 65 -1 -1
99 237 21 107 98 50 16 492 93 1101 -1 -1
99 267 33 2403 73 201 25 203 56 71 -1 -1
99 407 67 582 16 225 43 5 15 1244 96 265 -1 -1
99 27 38 43 6 464 73 1872 99 446 -1 -1
99 40 79 621 5 182 44 590 48 51 37 748 50 280 -1 -1
99 326 24 1771 61 319 -1 -1
99 35 32 1645 34 626 12 1138 6 408 44 372 -1 -1
99 584 94 190 14 416 70 4 4 499 54 443 -1 -1
99 1818 53 283 7 58 54 574 -1 -1
99 1755 35 83 92 223 -1 -1
99 707 97 2727 37 623 3 510 64 1797 -1 -1
99 1375 66 198 86 239 15 3172 4 848 84 4 -1 -1
99 100 74 41 0 59 62 243 -1 -1
99 332 34 147 73 74 -1 -1
99 61 26 2069 95 1336 -1 -1
99 80 64 806 61 365 56 1152 44 126 56 290 17 210 0 2 60 136 -1 -1
99 598 21 1188 92 834 -1 -1
99 135 61 36 56 685 73 663 53 131 15 544 31 1359 59 377 57 886 93 382 -1 -1
99 5 52 186 32 90 93 625 55 358 7 880 68 549 -1 -1
99 461 43 59 96 30 -1 -1
99 892 30 228 93 1116 -1 -1
99 65 24 995 5 835 62 419 47 43 65 254 37 136 36 139 25 233 70 340 -1 -1
99 1049 74 103 97 293 24 258 8 967 0 1472 52 581 -1 -1
99 132 91 384 46 712 29 205 94 1679 -1 -1
99 667 49 430 48 434 53 348 54 241 78 464 -1 -1
99 281 41 27 44 347 9 67 34 1524 -1 -1
99 851 59 670 85 546 23 2369 95 672 -1 -1
99 280 20 23 91 770 -1 -1
99 534 39 80 55 1703 26 413 30 484 73 34 -1 -1
99 346 37 934 46 28 81 562 -1 -1
99 1335 86 43 35 1723 64 527 38 408 90 437 -1 -1
99 165 96 195 65 461 21 1324 18 197 61 71 95 1 -1 -1
99 1641 74 1141 19 24 44 198 -1 -1
99 163 70 131 16 524 43 389 94 178 -1 -1
99 142 89 138 13 28 1 130 31 361 61 1532 -1 -1
99 374 64 83 38 917 14 417 30 618 62 484 -1 -1
99 178 41 1073 51 126 68 160 52 1834 60 771 57 102 78 147 -1 -1
99 129 80 1254 42 743 14 1104 78 402 -1 -1
99 1376 75 1532 60 514 59 376 29 59 79 392 -1 -1
99 157 49 782 13 802 22 1396 97 500 -1 -1
99 1071 26 89 94 75 -1 -1
99 275 67 1524 25 339 74 902 94 862 -1 -1
99 240 77 1399 46 308 30 245 24 185 36 21 12 24 5 404 74 390 -1 -1
99 68 61 1763 22 43 19 24 72 851 -1 -1
99 34 5 1652 90 1795 -1 -1
99 795 4 352 67 1067 25 1238 78 11 73 1004 5 125 26 101 28 730 60 971 -1 -1
99 520 64 921 0 1060 86 43 -1 -1
99 941 64 550 3 804 15 132 26 257 0 1569 98 174 -1 -1
99 2077 95 47 21 7 2 187 7 55 14 73 82 679 -1 -1
99 1023 47 147 26 224 41 286 88 211 -1 -1
99 372 78 265 87 926 48 368 4 337 71 241 -1 -1
99 640 96 1537 88 121 62 1088 89 551 51 130 72 1008 -1 -1
99 296 23 132 99 836 -1 -1
99 368 7 47 67 430 1 1650 78 713 -1 -1
99 472 49 482 84 834 -1 -1
99 255 41 860 88 895 -1 -1
99 101 12 56 64 1698 10 1220 64 257 -1 -1
99 214 3 439 92 189 74 2277 12 295 72 183 -1 -1
99 537 14 955 89 12 -1 -1
99 832 79 503 41 128 36 142 33 151 49 1090 -1 -1
99 497 29 344 98 510 -1 -1
99 331 74 76 9 140 25 82 73 315 -1 -1
99 248 0 427 22 1064 77 172 33 430 9 595 85 334 -1 -1
99 1481 68 71 59 299 0 494 70 946 -1 -1
99 4003 92 1515 54 75 17 21 97 40 -1 -1
99 140 55 375 60 875 89 907 -1 -1
99 117 41 202 58 566 38 32 44 1597 94 799 -1 -1
99 418 29 1013 13 110 48 451 5 251 93 33 -1 -1
99 527 52 2072 28 16 84 176 -1 -1
99 929 56 519 74 2296 92 135 -1 -1
99 312 58 804 87 344 -1 -1
99 292 18 584 4 107 35 66 -1 -1
99 2618 40 172 32 88 27 830 54 762 -1 -1
99 800 60 235 34 56 63 249 -1 -1
99 72 26 65 36 2736 18 1078 92 585 -1 -1
99 1947 15 531 96 822 66 465 5 270 83 84 -1 -1
99 1209 6 541 19 266 92 406 -1 -1
99 1033 63 51 26 14 82 250 5 11 68 880 -1 -1
99 219 67 309 44 419 60 816 64 52 34 848 43 304 -1 -1
99 45 77 1174 93 1538 27 102 26 410 50 57 1 201 48 255 -1 -1
99 46 78 68 45 1301 38 838 43 1002 11 431 97 10 -1 -1
99 32 76 92 45 264 48 600 49 141 9 942 40 2074 61 59 -1 -1
99 721 17 515 79 790 -1 -1
99 574 6 1868 34 2024 98 116 -1 -1
99 19 44 956 20 99 84 543 -1 -1
99 258 17 759 13 442 85 442 -1 -1
99 1766 65 88 21 185 6 334 48 23 -1 -1
99 574 42 469 95 116 -1 -1
99 1521 60 409 69 70 15 454 67 581 -1 -1
99 285 85 516 38 298 9 752 0 253 85 492 -1 -1
99 306 14 10 26 204 80 1203 -1 -1
99 1584 18 355 70 429 45 100 33 235 14 507 65 69 -1 -1
99 235 1 701 47 544 40 671 33 889 16 394 97 318 -1 -1
99 7 6 1106 98 1517 34 1922 0 343 84 1331 -1 -1
99 161 9 1812 37 267 95 2392 -1 -1
99 733 67 1006 13 395 57 3504 83 333 -1 -1
99 1146 71 511 6 734 65 365 -1 -1
99 1031 47 25 66 554 -1 -1
99 11 97 256 18 42 5 1879 57 151 25 216 0 446 87 1453 -1 -1
99 76 3 1065 60 2221 26 54 39 136 90 799 -1 -1
99 586 33 523 10 1099 81 1259 -1 -1
99 37 78 907 94 811 9 1208 90 193 -1 -1
99 1932 86 341 81 86 62 674 23 149 77 2372 -1 -1
99 147 64 1497 63 89 8 1290 6 474 21 203 51 394 -1 -1
99 944 58 1286 46 171 43 455 12 2362 81 281 -1 -1
99 636 8 179 43 1476 -1 -1
99 338 43 471 77 821 86 275 -1 -1
99 197 57 965 31 1105 16 101 33 1207 89 920 -1 -1
99 1381 10 280 29 35 25 318 23 388 68 631 -1 -1
99 403 98 3 84 816 58 471 13 117 63 432 85 306 -1 -1
99 136 43 160 8 1225 54 270 -1 -1
99 1464 31 2069 19 9 94 299 -1 -1
99 1266 42 282 66 619 68 647 -1 -1
99 418 30 875 6 143 7 184 8 632 37 1236 48 1491 -1 -1
99 162 11 534 97 1450 -1 -1
99 3245 89 618 60 621 37 1194 33 227 60 990 89 407 -1 -1
99 1261 72 908 51 1180 48 164 33 2002 31 324 62 9 -1 -1
99 1 57 155 85 217 23 629 54 1254 -1 -1
99 176 70 442 3 450 14 1499 84 1029 -1 -1
99 508 68 141 32 248 18 324 69 587 -1 -1
99 2676 19 102 45 255 40 521 32 1168 59 111 -1 -1
99 578 3 44 24 756 20 186 47 1365 -1 -1
99 19 60 1072 93 771 -1 -1
99 799 93 1201 49 1065 12 97 65 123 97 236 -1 -1
99 344 1 2568 92 1160 76 1381 57 833 75 1022 86 225 49 424 26 610 41 156 69 341 -1 -1
99 21 11 1384 24 190 22 890 89 449 -1 -1
99 2035 27 45 44 2623 25 659 45 222 74 782 -1 -1
99 358 30 223 37 784 1 1615 82 15 -1 -1
99 998 93 275 84 806 82 685 26 834 1 111 25 708 59 763 -1 -1
99 84 0 364 7 620 0 696 33 122 99 93 -1 -1
99 252 67 754 28 527 49 1699 35 1981 96 2100 -1 -1
99 602 92 366 15 246 36 358 97 771 -1 -1
99 1321 80 744 98 305 74 375 25 1151 68 1938 50 373 77 39 -1 -1
99 1440 35 236 32 243 18 75 7 91 82 841 -1 -1
99 1 42 149 66 426 57 885 61 583 81 111 51 699 23 159 46 981 81 251 -1 -1
99 934 42 602 92 331 -1 -1
99 252 22 1788 95 522 -1 -1
99 1057 37 1302 68 1601 55 95 60 1880 22 485 26 1593 33 775 -1 -1
99 1328 80 197 57 182 86 1624 -1 -1
99 716 85 183 95 4615 92 290 45 382 9 170 5 369 64 635 -1 -1
99 2656 39 235 37 496 36 85 11 26 88 48 -1 -1
99 250 51 334 81 1019 51 25 5 787 77 40 -1 -1
99 165 35 117 46 701 10 735 79 339 -1 -1
99 56 27 256 32 131 18 218 24 187 9 1124 22 366 62 276 -1 -1
99 91 13 798 23 64 30 29 35 173 4 20 68 240 -1 -1


==> anc/Known-Optima benchmark/short-js-600000-100-100000-2.data <==
20870 100
0 578 13 1533 19 191 99 98 -1 -1
0 8 66 29 82 138 -1 -1
0 62 1 101 84 324 -1 -1
0 294 49 723 34 338 20 730 15 356 56 556 -1 -1
0 325 42 1647 50 93 62 124 55 90 40 410 30 1042 7 44 33 375 5 865 55 846 -1 -1
0 307 46 1135 74 721 34 1050 18 1152 99 257 -1 -1
0 471 52 3453 97 1729 -1 -1
0 1531 43 930 40 973 86 343 -1 -1
0 404 89 82 90 1468 44 176 21 442 23 1178 15 308 77 843 -1 -1
0 218 98 698 61 175 38 78 84 744 -1 -1
0 656 88 1522 18 770 79 834 -1 -1
0 603 47 712 49 375 85 638 -1 -1
0 69 1 1032 90 42 -1 -1
0 233 95 290 94 38 64 251 42 918 65 1721 -1 -1
0 504 91 898 85 88 44 660 85 358 10 451 70 1020 69 1742 13 158 2 614 22 637 85 458 -1 -1
0 354 91 536 -1 -1
0 213 64 306 22 322 39 298 30 126 1 1195 25 35 42 389 4 947 77 60 -1 -1
0 216 32 589 18 774 52 432 -1 -1
0 1507 4 827 42 299 60 1370 46 1399 77 293 -1 -1
0 292 92 2186 28 581 7 293 5 36 74 145 -1 -1
0 39 2 353 50 1514 45 24 22 15 82 561 -1 -1
0 319 28 463 11 1421 43 179 77 4355 -1 -1
0 324 4 420 37 80 24 1351 99 174 -1 -1
0 11 2 509 79 229 48 424 40 998 41 1336 58 120 -1 -1
0 689 51 232 79 398 -1 -1
0 337 23 1292 15 347 57 1146 -1 -1
0 559 54 420 9 53 97 74 -1 -1
0 321 29 1646 95 155 -1 -1
0 988 20 78 59 905 -1 -1
0 627 54 327 65 398 97 71 -1 -1
0 780 11 311 61 474 -1 -1
0 1068 26 595 49 70 61 484 -1 -1
0 494 38 1262 97 953 -1 -1
0 269 11 3214 99 392 -1 -1
0 336 74 390 -1 -1
0 111 20 655 83 1065 -1 -1
0 24 12 423 80 480 -1 -1
0 238 96 1178 -1 -1
0 2069 89 47 -1 -1
0 1704 53 176 67 253 39 988 98 552 -1 -1
0 470 61 587 51 1097 43 960 8 535 15 71 78 631 -1 -1
0 576 21 92 26 840 19 764 21 16 68 2389 -1 -1
0 576 33 32 99 907 -1 -1
0 3307 17 112 26 293 8 46 5 369 91 102 -1 -1
0 13 14 512 28 1001 25 552 87 41 -1 -1
0 387 56 197 92 287 -1 -1
0 428 51 191 91 238 8 1446 91 206 -1 -1
0 235 89 776 -1 -1
0 110 95 863 -1 -1
0 1533 74 506 63 86 54 162 89 1741 44 1078 34 207 2 2207 19 2969 8 694 35 771 -1 -1
0 243 59 610 98 647 -1 -1
0 16 34 1000 11 796 90 835 -1 -1
0 1055 97 160 44 1108 42 14 14 17 89 1273 -1 -1
0 516 36 135 73 44 -1 -1
0 140 20 594 52 7 -1 -1
0 1309 8 116 28 183 34 298 -1 -1
0 57 48 1025 -1 -1
0 129 24 1793 46 232 -1 -1
0 49 28 188 25 1302 23 133 21 77 78 562 -1 -1
0 38 36 1386 82 96 -1 -1
0 611 63 873 -1 -1
0 2508 42 39 74 450 -1 -1
0 91 14 99 60 176 -1 -1
0 272 70 121 47 979 38 210 11 566 39 518 92 2066 -1 -1
0 1321 10 683 90 50 -1 -1
0 12 73 470 42 590 39 1524 77 2284 -1 -1
0 340 13 1007 61 126 31 37 87 868 -1 -1
0 435 27 301 21 1151 38 1950 -1 -1
0 148 66 2218 31 162 38 125 19 101 89 885 -1 -1
0 279 48 1652 93 726 36 125 15 55 36 576 76 399 -1 -1
0 847 57 146 12 710 61 396 -1 -1
0 122 49 255 12 504 95 29 -1 -1
0 1722 96 151 -1 -1
0 689 5 4288 91 297 -1 -1
0 391 79 429 93 472 87 797 95 542 -1 -1
0 605 87 40 28 904 44 869 3 1326 7 55 70 123 -1 -1
0 214 63 59 44 83 97 1264 -1 -1
0 209 51 36 6 270 77 963 -1 -1
0 87 88 440 -1 -1
0 237 13 50 20 328 44 45 -1 -1
0 1398 32 417 91 533 -1 -1
0 606 36 310 80 1936 96 664 -1 -1
0 50 10 700 56 320 8 135 43 758 17 58 8 777 6 133 12 711 84 478 -1 -1
0 273 17 5 10 80 69 2351 -1 -1
0 697 83 441 -1 -1
0 715 31 219 57 180 -1 -1
0 177 68 256 -1 -1
0 595 15 478 39 455 28 1083 48 344 31 1375 98 145 -1 -1
0 92 54 531 80 1027 -1 -1
0 465 83 644 41 1024 58 728 18 53 31 159 95 1432 -1 -1
0 2265 47 405 94 859 -1 -1
0 37 63 867 48 731 50 209 48 5 23 2792 1 321 27 1589 7 175 85 113 -1 -1
0 112 64 884 -1 -1
0 1515 45 326 17 32 9 481 7 852 35 976 28 1164 21 5 89 254 -1 -1
0 347 54 187 68 491 -1 -1
0 211 65 1177 4 1417 37 523 90 356 -1 -1
0 73 46 1438 72 390 25 380 98 228 -1 -1
0 1222 45 1586 76 115 51 3029 23 2439 76 4 -1 -1
0 80 36 346 95 941 -1 -1
0 291 36 45 23 496 24 1521 91 25 -1 -1
0 594 74 925 82 328 81 210 9 409 4 124 98 366 -1 -1
0 53 39 132 0 162 23 2034 0 963 72 446 -1 -1
0 610 69 600 17 2134 93 338 -1 -1
0 157 38 879 7 374 19 1252 48 1643 -1 -1
0 1157 52 228 3 502 82 204 -1 -1
0 898 41 296 97 1671 -1 -1
0 194 47 1520 97 583 -1 -1
0 117 65 499 -1 -1
0 277 64 2147 29 476 21 466 75 573 68 187 2 669 29 1069 45 575 26 630 49 338 51 622 40 34 50 551 -1 -1
0 91 80 100 49 641 61 436 58 22 50 321 69 583 -1 -1
0 358 17 406 12 434 65 3198 73 350 9 88 80 47 -1 -1
0 955 46 638 77 670 -1 -1
0 311 38 466 57 90 27 1028 75 185 -1 -1
0 1319 23 220 35 248 7 466 58 1040 -1 -1
0 20 10 1225 25 111 85 1189 -1 -1
0 304 89 711 -1 -1
0 242 7 1191 20 642 88 141 -1 -1
0 314 7 155 92 458 -1 -1
0 910 85 863 79 548 91 601 15 251 82 660 -1 -1
0 1801 36 467 13 2435 0 1713 97 97 -1 -1
0 133 27 67 82 1508 -1 -1
0 362 10 292 54 216 66 71 -1 -1
0 186 30 622 44 752 -1 -1
0 545 54 15 -1 -1
0 1494 63 1429 -1 -1
0 843 19 490 98 924 -1 -1
0 1620 7 336 93 1277 -1 -1
0 2448 79 998 87 265 5 143 60 510 -1 -1
0 880 64 364 -1 -1
0 66 50 250 11 578 47 2667 51 63 80 239 -1 -1
0 404 69 22 -1 -1
0 413 74 842 36 723 95 661 -1 -1
0 1607 98 174 20 308 6 192 97 245 -1 -1
0 149 58 1121 -1 -1
0 1561 12 369 26 1346 54 1761 -1 -1
0 25 58 179 2 451 92 29 -1 -1
0 1701 95 250 -1 -1
0 669 33 1045 65 661 -1 -1
0 806 67 687 45 257 43 48 34 66 66 396 -1 -1
0 470 91 234 -1 -1
0 1032 45 990 44 182 27 508 41 128 64 256 -1 -1
0 441 61 33 96 223 -1 -1
0 365 50 149 42 268 62 2 -1 -1
0 742 43 31 8 760 49 57 37 2208 45 139 19 484 81 233 -1 -1
0 158 7 823 20 1321 70 1053 69 5 -1 -1
0 177 91 734 75 838 77 101 79 985 84 190 -1 -1
0 293 82 573 75 521 22 306 19 133 78 378 -1 -1
0 551 94 1273 -1 -1
0 466 27 767 6 343 84 488 -1 -1
0 1697 33 715 16 915 90 645 -1 -1
0 171 38 183 87 206 -1 -1
0 368 3 665 12 11 4 883 42 131 -1 -1
0 364 25 833 46 781 71 126 -1 -1
0 390 24 61 84 559 -1 -1
0 123 81 966 -1 -1
0 2025 18 906 46 31 87 1016 -1 -1
0 769 34 1411 57 61 45 56 14 603 41 145 76 1026 -1 -1
0 381 31 630 81 84 -1 -1
0 1136 65 287 85 18 2 49 83 831 -1 -1
0 205 49 1411 -1 -1
0 259 45 322 -1 -1
0 1916 61 810 30 416 18 717 76 513 -1 -1
0 89 41 606 87 765 -1 -1
0 147 47 1777 71 162 -1 -1
0 337 35 76 14 1388 64 1396 77 34 -1 -1
0 351 9 948 62 107 -1 -1
0 1449 32 10 49 44 79 73 -1 -1
0 58 3 897 91 301 -1 -1
0 249 64 1675 80 634 -1 -1
0 2214 24 6 56 1725 93 798 -1 -1
0 158 35 170 27 673 56 125 34 38 71 117 -1 -1
0 379 2 43 75 1868 -1 -1
0 831 26 46 61 195 52 207 77 269 -1 -1
0 131 18 468 63 232 -1 -1
0 149 61 129 99 624 -1 -1
0 106 56 1218 -1 -1
0 86 48 223 3 1706 41 1591 83 279 -1 -1
0 98 80 178 51 3324 49 311 59 567 81 1145 -1 -1
0 751 61 306 -1 -1
0 160 80 2921 -1 -1
0 114 67 516 71 342 42 843 0 104 45 1267 -1 -1
0 445 16 1753 24 618 58 285 -1 -1
0 163 95 364 -1 -1
0 214 14 121 57 422 -1 -1
0 586 45 402 6 272 0 456 52 1388 -1 -1
0 1138 67 746 10 2023 25 701 69 402 -1 -1
0 283 52 109 72 50 -1 -1
0 395 84 252 -1 -1
0 389 67 2430 -1 -1
0 367 29 115 28 31 44 1150 -1 -1
0 688 24 566 63 586 -1 -1
0 684 92 829 3 540 85 1077 -1 -1
0 41 28 1366 12 3 83 106 -1 -1
0 1126 91 909 -1 -1
0 1853 32 24 0 298 51 1333 -1 -1
0 976 90 160 -1 -1
0 1547 83 1246 -1 -1
0 565 22 575 71 67 -1 -1
0 341 91 260 -1 -1
0 486 16 9 84 237 -1 -1
0 213 1 515 17 579 89 16 -1 -1
0 811 47 715 62 1067 58 934 52 1133 27 776 53 2868 -1 -1
0 14 20 2795 9 289 81 753 -1 -1
0 330 15 151 69 307 -1 -1
0 560 51 125 54 1262 36 154 79 10 -1 -1
0 169 21 802 23 925 28 68 86 204 -1 -1
0 650 68 4 36 275 72 80 44 757 93 119 -1 -1
0 299 6 689 3 533 94 161 -1 -1
0 369 88 41 -1 -1
0 252 68 411 -1 -1
1 352 30 18 -1 -1
1 56 11 709 33 305 72 2193 -1 -1
1 2666 21 251 58 136 74 181 60 575 34 953 16 1270 63 602 -1 -1
1 1851 9 2 54 1874 99 70 -1 -1
1 1818 26 84 89 386 -1 -1
1 500 76 649 69 226 82 199 -1 -1
1 638 31 79 86 482 -1 -1
1 246 29 1000 7 402 54 105 53 901 93 622 -1 -1
1 1993 68 627 -1 -1
1 289 99 1421 72 501 42 141 97 1273 -1 -1
1 55 48 979 32 13 74 209 -1 -1
1 294 15 2472 87 523 -1 -1
1 2369 4 668 69 1059 -1 -1
1 323 66 385 88 190 53 441 36 641 96 215 -1 -1
1 940 58 661 77 2 36 300 15 300 37 1010 22 58 85 1162 -1 -1
1 356 84 157 95 871 43 154 90 498 -1 -1
1 1051 16 844 8 344 18 1114 42 1728 -1 -1
1 2136 88 555 33 38 1 88 9 463 12 1189 56 516 -1 -1
1 245 97 395 30 2572 23 622 95 45 -1 -1
1 1652 70 915 42 1493 0 157 58 226 -1 -1
1 512 14 1668 7 361 90 502 -1 -1
1 353 38 2845 77 874 21 1115 97 428 -1 -1
1 948 47 233 56 354 52 1218 58 1707 -1 -1
1 33 87 1992 -1 -1
1 515 45 20 50 254 49 1405 33 335 25 504 66 274 -1 -1
1 433 67 1001 -1 -1
1 181 34 1177 82 156 43 14 40 802 62 468 85 62 -1 -1
1 1036 41 758 -1 -1
1 112 40 1446 21 13 83 893 -1 -1
1 1 6 95 37 1079 -1 -1
1 374 51 590 81 1100 -1 -1
1 427 4 65 91 501 -1 -1
1 180 65 78 48 364 84 179 -1 -1
1 304 7 32 26 624 79 775 -1 -1
1 428 23 101 49 899 -1 -1
1 741 36 1056 95 854 -1 -1
1 162 58 398 72 1157 79 331 -1 -1
1 2283 53 480 90 306 70 614 42 408 59 46 16 862 56 1201 76 2052 -1 -1
1 307 35 1019 68 103 62 541 80 143 -1 -1
1 2182 29 1580 65 485 19 630 66 53 0 370 98 407 -1 -1
1 276 36 569 60 168 85 877 -1 -1
1 35 36 441 26 87 10 45 69 33 -1 -1
1 245 74 643 -1 -1
1 338 96 91 -1 -1
1 75 23 515 13 166 53 44 -1 -1
1 233 38 52 1 848 54 153 -1 -1
1 443 48 249 53 184 38 801 49 670 5 53 96 8 -1 -1
1 362 64 699 66 7 14 1013 84 216 -1 -1
1 154 58 1289 46 19 37 336 24 296 19 609 69 851 -1 -1
1 355 54 407 39 724 25 287 97 1735 -1 -1
1 240 68 736 22 531 84 778 -1 -1
1 195 34 358 59 176 97 500 -1 -1
1 35 28 361 63 1036 38 926 52 264 -1 -1
1 167 80 46 8 621 50 468 77 257 -1 -1
1 203 5 543 0 1303 46 369 94 172 -1 -1
1 262 50 358 91 1955 -1 -1
1 1973 0 1251 31 113 51 122 -1 -1
1 302 54 1488 29 469 49 224 66 777 3 1524 18 1486 22 275 23 535 35 611 56 502 -1 -1
1 572 69 66 -1 -1
1 456 52 1000 4 343 37 181 55 147 -1 -1
1 386 82 949 -1 -1
1 566 31 351 55 1844 88 59 -1 -1
1 186 46 815 2 1159 0 20 47 1284 -1 -1
1 84 5 1675 29 414 43 62 0 397 28 267 96 161 -1 -1
1 424 32 756 5 190 21 501 80 107 -1 -1
1 105 92 1208 -1 -1
1 614 43 602 79 338 -1 -1
1 629 19 186 61 12 -1 -1
1 953 97 247 1 1628 53 1597 21 872 67 1577 -1 -1
1 134 25 522 32 68 19 1361 57 2733 69 124 98 436 -1 -1
1 604 53 1166 -1 -1
1 213 36 436 33 214 50 41 93 273 -1 -1
1 1094 15 1902 4 360 85 1688 -1 -1
1 175 0 221 35 21 10 115 36 694 99 773 -1 -1
1 237 35 254 85 182 -1 -1
1 490 73 1025 -1 -1
1 1343 26 1128 81 7 -1 -1
1 1345 43 665 61 97 57 780 40 588 4 130 95 24 -1 -1
1 600 27 796 1 746 72 75 -1 -1
1 368 8 123 9 51 82 299 -1 -1
1 602 9 829 21 594 18 188 21 20 49 1873 -1 -1
1 150 23 1085 87 1296 -1 -1
1 96 16 132 67 1272 -1 -1
1 794 45 1184 10 163 71 69 -1 -1
1 92 11 156 40 301 78 343 -1 -1
1 184 53 617 71 290 59 296 61 94 90 33 -1 -1
1 1060 25 609 28 1307 78 151 -1 -1
1 82 43 1372 -1 -1
1 114 60 656 72 243 -1 -1
1 212 17 194 37 103 28 456 64 69 -1 -1
1 816 64 1217 28 12 15 1801 24 16 53 967 -1 -1
1 123 94 202 81 51 92 323 -1 -1
1 443 20 475 1 497 21 55 53 14 -1 -1
1 472 50 354 24 405 43 299 11 591 59 7 -1 -1
1 632 29 996 11 414 72 314 -1 -1
1 678 33 55 22 952 94 324 -1 -1
1 169 19 1029 1 155 28 779 -1 -1
1 1018 95 438 8 291 82 74 22 231 42 90 94 30 -1 -1
1 52 59 21 34 635 50 249 0 160 16 45 14 113 7 1178 24 84 99 297 -1 -1
1 724 82 343 -1 -1
1 1015 2 183 61 916 85 2101 -1 -1
1 439 66 2064 83 1029 -1 -1
1 252 98 345 7 57 55 216 92 427 -1 -1
1 289 93 13 -1 -1
1 146 68 281 54 18 79 1906 -1 -1
1 425 40 1056 8 191 30 79 85 46 -1 -1
1 1013 83 55 -1 -1
1 29 24 100 45 730 90 506 -1 -1
1 581 47 809 2 134 5 3296 33 297 -1 -1
1 85 15 331 94 1088 38 193 13 4 83 712 -1 -1
1 70 98 279 90 692 2 543 50 632 76 129 -1 -1
1 2559 24 1529 38 195 60 763 93 3114 -1 -1
1 609 84 283 19 477 10 585 61 683 -1 -1
1 189 7 457 8 405 57 851 -1 -1
1 1370 49 341 85 201 13 376 88 323 29 1588 57 235 -1 -1
1 845 65 396 -1 -1
1 505 43 164 81 565 -1 -1
1 1384 80 58 47 44 15 742 6 343 34 646 -1 -1
1 10 29 847 40 205 74 1193 -1 -1
1 228 28 22 23 190 60 955 40 129 99 505 -1 -1
1 1335 69 112 68 6 15 409 10 353 67 81 -1 -1
1 172 86 195 18 471 13 307 55 369 -1 -1
1 270 49 413 69 255 73 15 15 1409 41 171 6 126 46 834 -1 -1
1 3 86 331 -1 -1
1 558 44 217 95 13 -1 -1
1 496 89 1695 70 539 49 153 68 822 55 923 21 176 29 199 80 356 -1 -1
1 64 30 98 74 95 93 349 -1 -1
1 184 25 3 48 18 -1 -1
1 1059 18 12 83 170 -1 -1
1 366 65 1285 -1 -1
1 491 26 502 6 205 88 679 -1 -1
1 311 2 177 95 565 -1 -1
1 1099 50 383 11 885 60 97 -1 -1
1 283 25 230 10 79 7 1114 66 294 -1 -1
1 1043 96 89 43 713 1 372 58 1722 42 466 85 414 -1 -1
1 1067 67 80 -1 -1
1 234 33 659 69 409 -1 -1
1 258 71 338 22 2318 68 300 18 575 63 1878 -1 -1
1 51 79 690 22 741 96 361 -1 -1
1 1132 91 86 -1 -1
1 708 22 1152 46 35 31 523 69 1971 65 1223 20 227 57 231 61 623 -1 -1
1 437 22 274 78 62 -1 -1
1 22 63 23 13 1385 49 341 71 82 -1 -1
1 871 87 64 55 1202 87 1809 56 336 92 987 -1 -1
1 80 40 78 7 1179 72 247 -1 -1
1 33 9 80 25 71 16 24 33 704 -1 -1
1 78 63 2655 -1 -1
1 45 3 1688 62 287 -1 -1
1 984 74 788 72 233 40 659 59 1133 50 1389 46 1635 9 252 78 825 -1 -1
1 494 8 198 80 2533 -1 -1
1 1106 26 912 67 41 78 89 71 1357 74 86 44 593 30 663 53 904 66 95 -1 -1
1 596 79 1321 -1 -1
1 81 92 282 -1 -1
1 206 43 101 99 718 -1 -1
1 40 89 585 -1 -1
1 938 55 1013 -1 -1
1 2427 19 48 63 199 56 178 7 535 43 470 -1 -1
1 1913 29 406 48 1273 59 652 -1 -1
1 215 96 72 -1 -1
1 674 93 340 -1 -1
1 109 46 150 38 490 45 488 27 447 15 234 25 562 10 387 55 778 -1 -1
1 598 90 1307 -1 -1
1 24 63 567 -1 -1
1 1011 89 596 65 587 45 942 1 567 53 1595 -1 -1
1 5 52 390 32 1473 69 470 -1 -1
1 450 6 459 73 25 -1 -1
1 551 61 1768 -1 -1
1 1972 7 76 3 37 50 564 48 477 90 340 -1 -1
1 1814 85 348 -1 -1
1 752 31 419 76 1172 -1 -1
1 424 68 1216 -1 -1
1 479 80 1145 51 841 28 109 52 77 8 1764 57 552 -1 -1
1 140 16 390 6 913 67 455 -1 -1
1 2068 8 457 6 118 58 540 -1 -1
1 201 66 4 -1 -1
1 148 62 134 -1 -1
1 1148 28 336 68 151 -1 -1
1 939 95 640 -1 -1
1 364 79 352 -1 -1
1 1021 83 511 94 197 -1 -1
1 476 12 800 73 798 -1 -1
1 1392 92 349 -1 -1
1 388 46 50 71 378 -1 -1
1 698 78 449 65 173 70 83 83 475 -1 -1
1 243 84 46 -1 -1
1 769 61 103 18 422 4 253 31 378 1 779 19 640 40 2025 -1 -1
1 720 44 251 70 344 -1 -1
1 588 11 374 20 275 43 1829 -1 -1
1 840 76 278 78 56 32 700 49 8 81 209 -1 -1
1 174 11 1106 9 61 -1 -1
1 442 17 1057 45 1017 -1 -1
1 1613 89 520 25 435 4 678 22 740 79 556 -1 -1
1 2739 66 565 46 325 69 1109 -1 -1
1 209 47 395 59 1442 -1 -1
1 117 7 536 15 187 17 551 30 367 84 260 -1 -1
2 318 9 391 88 240 -1 -1
2 409 9 15 33 1187 -1 -1
2 551 0 2317 38 169 79 188 -1 -1
2 1635 92 145 6 114 66 256 95 63 -1 -1
2 299 14 413 80 340 -1 -1
2 738 58 633 19 334 97 163 -1 -1
2 340 98 183 -1 -1
2 542 86 1262 19 728 66 313 -1 -1
2 199 5 905 13 383 98 279 -1 -1
2 235 5 70 42 1231 71 31 -1 -1
2 1357 53 511 5 71 35 21 68 283 -1 -1
2 77 81 269 28 212 74 695 -1 -1
2 662 86 121 -1 -1
2 994 56 258 19 1246 36 200 26 949 19 880 75 2359 -1 -1
2 129 1 67 75 25 63 343 31 162 60 327 45 825 88 4358 -1 -1
2 300 74 2038 22 1281 53 161 0 1021 55 374 -1 -1
2 121 33 572 49 257 36 446 21 4 69 212 -1 -1
2 1185 72 1647 -1 -1
2 608 15 582 52 1064 78 794 -1 -1
2 670 93 208 -1 -1
2 505 84 573 -1 -1
2 1738 26 41 51 94 0 249 96 578 -1 -1
2 983 56 2326 66 1317 63 147 29 434 88 642 -1 -1
2 675 67 49 28 633 78 978 -1 -1
2 1859 72 166 81 13 0 195 95 591 -1 -1
2 34 21 519 4 436 3 303 4 6 -1 -1
2 23 65 872 75 595 49 1079 69 257 93 1244 -1 -1
2 1817 68 1260 -1 -1
2 493 31 529 16 224 41 1668 74 900 -1 -1
2 24 83 103 39 840 41 549 37 412 87 608 -1 -1
2 2733 23 435 49 141 -1 -1
2 89 67 230 37 678 63 461 98 897 -1 -1
2 108 78 611 -1 -1
2 480 85 58 49 75 93 438 -1 -1
2 745 46 1737 11 483 99 376 -1 -1
2 1643 39 73 41 366 35 110 52 1056 -1 -1
2 75 78 109 68 17 2 65 75 202 -1 -1
2 359 62 577 -1 -1
2 226 85 187 28 212 62 1905 83 29 -1 -1
2 142 6 1511 95 301 -1 -1
2 58 91 786 -1 -1
2 43 98 162 -1 -1
2 1536 97 169 -1 -1
2 100 63 204 -1 -1
2 26 72 1478 60 124 40 42 2 2048 34 629 23 278 42 713 -1 -1
2 1414 5 55 36 7 60 1505 -1 -1
2 347 3 359 66 450 -1 -1
2 648 39 256 70 178 -1 -1
2 1478 31 183 2 618 28 215 47 1207 79 1052 -1 -1
2 1478 82 493 -1 -1
2 979 80 199 -1 -1
2 475 0 64 42 769 79 746 -1 -1
2 7 82 46 -1 -1
2 2 86 838 70 725 52 540 10 117 90 35 -1 -1
2 66 50 488 85 817 -1 -1
2 1 29 430 62 522 -1 -1
2 220 10 231 39 598 25 699 19 12 46 106 17 895 21 2064 20 1138 61 527 -1 -1
2 19 15 886 60 356 -1 -1
2 1056 8 116 97 257 -1 -1
2 4 35 1624 85 195 -1 -1
2 489 43 9 44 681 12 114 19 509 84 270 -1 -1
2 764 81 993 0 514 7 1220 32 210 21 4002 6 272 55 341 -1 -1
2 226 25 498 29 111 32 740 39 209 -1 -1
2 125 9 1311 49 232 89 871 -1 -1
2 3 79 835 95 170 -1 -1
2 611 68 494 -1 -1
2 627 37 291 -1 -1
2 145 55 1902 -1 -1
2 819 7 407 87 331 -1 -1
2 31 54 350 13 176 92 56 -1 -1
2 43 9 144 77 614 81 187 -1 -1
2 9 32 42 77 922 -1 -1
2 1042 94 8 96 966 76 35 50 232 54 18 48 1262 63 46 -1 -1
2 642 5 51 89 139 -1 -1
2 330 17 79 92 1336 -1 -1
2 939 16 542 11 1942 84 77 -1 -1
2 2 34 1652 55 411 38 620 33 1080 35 130 60 375 -1 -1
2 589 65 781 72 247 34 638 95 1182 -1 -1
2 1537 27 342 87 243 -1 -1
2 1296 95 458 -1 -1
2 204 81 621 17 5 70 1216 -1 -1
2 58 9 471 24 82 99 417 -1 -1
2 550 40 154 3 617 46 259 20 336 81 202 -1 -1
2 686 5 512 77 92 -1 -1
2 1084 89 455 -1 -1
2 229 31 1133 7 285 63 1018 -1 -1
2 1236 52 331 50 1367 51 614 88 2273 -1 -1
2 471 53 183 3 1883 6 1483 27 157 79 238 -1 -1
2 1574 88 224 -1 -1
2 304 65 146 -1 -1
2 634 60 324 59 244 76 441 -1 -1
2 421 92 2135 -1 -1
2 581 61 456 -1 -1
2 59 33 111 52 2981 28 64 15 1046 4 616 78 3006 -1 -1
2 259 65 370 46 1095 67 163 41 648 11 1285 97 692 -1 -1
2 245 81 345 -1 -1
2 367 89 1681 -1 -1
2 722 34 308 -1 -1
2 96 10 579 62 1487 -1 -1
2 29 19 680 25 631 69 340 -1 -1
2 948 64 501 82 574 0 164 9 39 46 307 15 1168 17 1283 15 104 74 115 -1 -1
2 602 57 23 36 100 53 1585 65 109 56 521 58 471 42 1141 41 420 45 195 70 513 -1 -1
2 1370 67 780 39 209 70 414 -1 -1
2 33 17 284 98 400 -1 -1
2 62 87 581 -1 -1
2 1164 36 68 19 215 5 1782 74 134 -1 -1
2 577 46 1090 -1 -1
2 229 84 384 -1 -1
2 268 76 401 -1 -1
2 136 87 160 53 198 79 295 -1 -1
2 371 80 449 -1 -1
2 371 40 2736 1 1244 0 819 32 485 90 47 -1 -1
2 584 45 766 15 322 82 330 -1 -1
2 933 16 6 62 413 49 622 4 2056 92 747 -1 -1
2 189 44 400 7 1055 50 154 -1 -1
2 54 76 250 44 1191 9 541 32 311 24 209 9 2108 37 577 -1 -1
2 397 46 84 97 716 -1 -1
2 242 4 1517 49 260 11 148 5 493 10 1834 23 273 38 137 -1 -1
2 479 46 71 19 845 53 901 -1 -1
2 194 29 194 51 5 59 553 -1 -1
2 772 96 1092 67 1132 34 142 96 1523 -1 -1
2 180 63 30 98 1596 -1 -1
2 34 40 87 18 136 2 361 19 111 9 110 78 6 -1 -1
2 5 72 170 88 303 -1 -1
2 132 10 1091 45 914 18 469 46 149 34 167 38 1161 50 763 51 88 66 66 -1 -1
2 265 68 256 31 44 93 1238 -1 -1
2 294 34 674 42 234 25 1660 24 1195 54 1789 -1 -1
2 255 12 1070 72 173 -1 -1
2 103 93 301 25 432 84 272 -1 -1
2 504 47 591 30 1102 50 515 64 1778 88 311 -1 -1
2 1626 50 684 85 38 -1 -1
2 342 55 50 66 188 56 230 81 222 -1 -1
2 67 55 1 88 1493 90 455 89 464 18 739 55 240 76 664 -1 -1
2 80 66 111 48 564 14 399 70 156 52 335 88 3 -1 -1
2 2125 17 837 23 894 40 885 -1 -1
2 2032 44 534 82 38 -1 -1
2 221 14 187 70 93 -1 -1
2 637 51 181 86 331 -1 -1
2 164 37 3335 25 44 58 189 -1 -1
2 90 32 8 5 573 82 218 -1 -1
2 1246 57 1186 95 694 -1 -1
2 2174 51 685 -1 -1
2 95 8 238 76 1506 47 760 1 104 53 230 -1 -1
2 559 85 348 -1 -1
2 291 7 1677 92 290 -1 -1
2 738 77 931 75 724 10 152 94 1583 -1 -1
2 2210 82 266 1 760 43 26 -1 -1
2 1965 99 8 -1 -1
2 1818 80 89 -1 -1
2 162 12 444 76 857 -1 -1
2 13 17 497 66 189 -1 -1
2 301 99 555 25 280 43 771 40 196 57 8 -1 -1
2 522 47 1846 71 821 -1 -1
2 2212 61 123 94 424 -1 -1
2 855 15 133 52 2092 -1 -1
2 4325 79 781 -1 -1
2 794 58 540 97 333 -1 -1
2 566 29 78 20 87 26 656 2 177 64 167 -1 -1
2 117 76 23 74 808 88 1120 -1 -1
2 121 72 227 -1 -1
2 89 97 1002 -1 -1
2 630 22 74 33 1335 72 409 -1 -1
2 1237 25 386 42 675 -1 -1
2 656 42 319 1 785 18 549 52 331 -1 -1
2 122 53 709 20 217 36 403 35 67 32 1247 11 228 33 1065 32 310 95 1329 -1 -1
2 557 94 160 -1 -1
2 23 36 1766 -1 -1
2 1134 58 31 21 86 72 274 60 52 94 235 -1 -1
2 960 94 1667 -1 -1
2 1473 4 664 85 3257 -1 -1
2 180 50 1238 -1 -1
2 1252 6 1483 31 751 2 420 9 502 31 117 -1 -1
2 244 91 436 -1 -1
2 717 49 479 90 433 -1 -1
2 410 82 690 80 50 40 23 48 161 62 359 -1 -1
2 195 93 806 -1 -1
2 340 74 331 50 773 47 732 93 121 -1 -1
2 21 44 205 53 869 51 161 9 578 57 932 7 67 35 1223 60 210 -1 -1
2 834 37 114 14 191 78 1499 -1 -1
2 1567 86 71 -1 -1
2 240 72 81 69 497 39 185 74 244 -1 -1
2 193 82 114 -1 -1
2 1206 50 437 4 785 3 79 28 599 13 66 50 568 -1 -1
2 47 5 185 72 300 -1 -1
2 449 71 769 6 450 9 544 4 1761 79 843 -1 -1
2 394 27 61 40 306 57 637 94 166 -1 -1
2 222 62 217 -1 -1
2 597 87 1632 70 232 29 411 6 84 52 2662 95 129 -1 -1
2 490 99 101 -1 -1
2 1421 15 645 7 983 88 383 -1 -1
2 291 88 36 -1 -1
2 549 38 339 -1 -1
2 789 39 14 60 782 -1 -1
2 1161 48 1726 42 316 56 615 43 1639 29 217 45 189 43 263 77 1153 -1 -1
2 251 29 336 48 1364 -1 -1
2 96 93 54 -1 -1
2 697 40 12 34 9 93 1621 -1 -1
2 179 35 95 58 705 -1 -1
2 59 62 781 -1 -1
2 74 89 1421 82 159 27 122 10 664 27 379 22 531 86 787 -1 -1
2 1709 49 323 41 558 81 116 -1 -1
2 188 88 1917 -1 -1
3 136 1 955 40 546 -1 -1
3 297 49 3222 89 156 -1 -1
3 11 19 228 81 411 98 865 -1 -1
3 212 73 164 -1 -1
3 388 71 561 -1 -1
3 584 58 358 40 1842 13 407 43 431 9 182 90 106 -1 -1
3 62 95 338 29 1693 10 207 20 3066 67 415 -1 -1
3 63 84 221 45 868 85 95 94 1264 97 406 -1 -1
3 397 83 586 41 835 30 124 29 97 46 89 -1 -1
3 781 6 46 94 687 81 13 70 306 14 717 22 340 79 1346 -1 -1
3 205 62 554 64 133 70 214 -1 -1
3 209 50 291 4 227 65 76 -1 -1
3 566 75 2 53 254 16 613 28 3678 84 391 -1 -1
3 98 2 2792 16 20 27 229 0 1089 35 1089 -1 -1
3 742 58 490 74 229 -1 -1
3 730 26 85 35 752 23 448 35 271 2 174 67 359 -1 -1
3 191 73 636 14 761 10 1026 23 15 30 1902 8 515 76 606 -1 -1
3 591 56 663 -1 -1
3 323 19 385 54 533 45 770 42 41 97 596 -1 -1
3 442 35 26 53 636 -1 -1
3 657 88 1984 -1 -1
3 50 91 250 -1 -1
3 1233 86 681 11 650 59 230 43 203 7 92 90 320 -1 -1
3 1943 50 1311 82 60 -1 -1
3 301 86 628 -1 -1
3 249 8 128 63 137 -1 -1
3 283 0 423 94 551 -1 -1
3 1592 84 434 66 162 99 252 62 368 39 777 65 1794 11 3 22 146 -1 -1
3 1875 89 778 -1 -1
3 497 50 876 8 123 37 601 18 317 41 481 17 1460 26 727 80 87 -1 -1
3 287 30 417 34 560 1 552 47 208 -1 -1
3 37 56 184 90 492 -1 -1
3 761 26 112 13 718 6 268 9 441 89 501 -1 -1
3 1167 53 1223 10 261 45 706 33 358 58 674 -1 -1
3 1201 72 1079 11 652 4 316 14 58 97 14 -1 -1
3 313 2 1426 17 849 79 468 -1 -1
3 221 88 983 -1 -1
3 50 10 163 63 16 -1 -1
3 599 23 53 86 117 -1 -1
3 1039 59 364 74 274 5 26 34 1676 43 333 36 185 16 1650 26 2018 85 151 -1 -1
3 1245 71 771 -1 -1
3 97 85 31 78 29 98 107 -1 -1
3 32 1 147 96 938 -1 -1
3 261 25 748 13 104 22 662 98 289 -1 -1
3 340 97 373 41 1957 5 378 86 577 -1 -1
3 283 46 214 60 1439 32 2246 38 1270 62 136 -1 -1
3 1048 81 342 65 2290 42 815 63 640 -1 -1
3 73 71 1083 -1 -1
3 177 95 61 24 95 85 314 -1 -1
3 2376 72 100 82 784 84 771 20 448 14 239 98 75 -1 -1
3 349 46 801 5 1114 40 981 18 1526 28 515 84 3 -1 -1
3 158 20 1015 97 681 -1 -1
3 880 25 1811 82 894 -1 -1
3 597 66 158 41 536 78 30 20 561 4 266 68 440 -1 -1
3 703 43 938 59 223 -1 -1
3 405 38 40 41 688 38 792 48 299 42 249 40 401 27 610 54 90 -1 -1
3 202 20 456 82 3435 -1 -1
3 313 59 252 62 492 95 204 -1 -1
3 491 21 849 4 337 65 177 97 483 -1 -1
3 1602 77 1110 -1 -1
3 758 65 360 54 9 16 344 72 41 -1 -1
3 611 77 1059 45 373 74 128 21 1386 16 89 58 420 -1 -1
3 158 12 320 54 5 -1 -1
3 424 76 1968 -1 -1
3 354 22 506 25 28 57 216 -1 -1
3 1210 46 107 -1 -1
3 1884 76 424 -1 -1
3 417 97 338 -1 -1
3 35 28 2123 52 275 -1 -1
3 234 6 779 39 723 -1 -1
3 1428 70 211 88 16 84 245 82 789 49 17 32 1735 48 238 60 19 -1 -1
3 766 55 356 95 238 -1 -1
3 1718 18 1180 37 92 -1 -1
3 585 36 109 8 386 29 705 56 364 -1 -1
3 14 71 471 9 1283 29 150 4 584 66 90 -1 -1
3 199 97 278 -1 -1
3 932 80 97 17 1930 5 769 19 65 87 513 -1 -1
3 429 53 1079 -1 -1
3 610 30 858 54 348 71 234 -1 -1
3 934 65 483 -1 -1
3 135 82 564 67 228 58 408 75 1777 -1 -1
3 1034 43 41 58 324 -1 -1
3 407 73 1651 52 803 91 188 -1 -1
3 258 23 1817 12 1007 65 129 -1 -1
3 993 93 79 -1 -1
3 175 21 1309 25 666 36 265 -1 -1
3 113 18 322 6 128 97 135 -1 -1
3 136 38 312 64 560 86 38 -1 -1
3 1118 1 138 25 140 4 50 26 40 18 324 33 754 -1 -1
3 45 40 215 31 298 23 330 41 986 24 937 84 426 -1 -1
3 1278 85 469 -1 -1
3 445 15 360 28 113 26 2411 10 1311 21 212 14 23 75 678 -1 -1
3 523 99 769 97 965 94 974 1 212 22 1996 64 2858 -1 -1
3 13 52 1030 0 102 9 225 99 808 -1 -1
3 570 73 1143 -1 -1
3 391 30 1138 34 64 46 186 -1 -1
3 152 19 354 71 127 -1 -1
3 278 66 387 70 526 14 1818 2 3145 7 43 34 96 13 30 64 131 -1 -1
3 797 98 118 -1 -1
3 20 55 135 -1 -1
3 270 93 134 42 1227 39 21 16 546 75 341 -1 -1
3 176 80 141 60 1484 90 136 -1 -1
3 2060 36 1573 38 805 20 190 50 113 -1 -1
3 348 1 875 20 206 92 1417 -1 -1
3 57 43 913 96 55 -1 -1
3 1047 74 348 18 940 90 1771 -1 -1
3 67 38 707 37 848 5 1577 98 132 -1 -1
3 632 69 584 48 463 88 374 -1 -1
3 130 56 942 -1 -1
3 381 18 278 22 24 13 1268 99 1234 -1 -1
3 464 55 489 77 638 -1 -1
3 1101 32 42 60 1517 55 703 56 240 82 97 -1 -1
3 532 49 221 9 324 72 416 -1 -1
3 167 50 558 25 271 53 23 30 91 1 817 45 100 -1 -1
3 288 16 16 8 224 1 259 54 175 -1 -1
3 867 7 2621 17 303 82 1279 -1 -1
3 688 77 354 18 63 44 287 30 598 61 119 -1 -1
3 129 21 15 20 239 30 379 -1 -1
3 180 11 597 30 463 0 596 53 251 -1 -1
3 743 90 1275 2 159 72 657 -1 -1
3 2516 45 390 81 1641 44 11 77 536 -1 -1
3 101 7 532 69 518 -1 -1
3 345 69 390 93 744 34 536 14 241 24 720 54 154 -1 -1
3 174 72 1305 -1 -1
3 85 75 90 73 945 67 658 75 16 51 1113 89 198 -1 -1
3 335 52 1658 13 274 20 74 73 103 -1 -1
3 225 70 522 -1 -1
3 289 96 1374 -1 -1
3 1400 37 389 2 6 50 2510 -1 -1
3 27 77 831 5 1088 3 1151 32 43 70 2983 -1 -1
3 10 34 33 41 1051 47 212 95 144 -1 -1
3 611 0 38 56 170 -1 -1
3 340 68 100 70 1313 87 386 -1 -1
3 332 90 757 93 194 -1 -1
3 1387 74 211 93 402 -1 -1
3 1348 67 114 -1 -1
3 62 83 179 -1 -1
3 27 7 523 34 250 49 957 6 350 68 758 -1 -1
3 229 86 29 34 98 40 228 89 68 -1 -1
3 119 73 12 7 738 77 771 -1 -1
3 209 52 774 17 1340 34 1034 35 2144 49 899 -1 -1
3 351 41 415 43 249 89 96 -1 -1
3 2653 41 1317 -1 -1
3 626 18 33 13 521 44 226 -1 -1
3 309 47 254 18 825 87 75 -1 -1
3 586 62 3135 31 269 40 734 82 899 -1 -1
3 357 94 66 -1 -1
3 234 82 64 -1 -1
3 203 58 775 60 77 20 520 89 1201 -1 -1
3 680 17 877 63 190 -1 -1
3 547 32 341 18 1907 57 563 -1 -1
3 78 77 562 -1 -1
3 730 51 44 62 841 88 239 -1 -1
3 881 91 1354 24 352 86 111 -1 -1
3 518 74 86 32 1408 37 2275 79 461 -1 -1
3 200 7 974 49 2154 -1 -1
3 19 91 1384 44 103 13 20 45 343 -1 -1
3 567 54 715 -1 -1
3 1013 89 459 -1 -1
3 567 5 371 7 382 69 1199 -1 -1
3 47 87 5699 50 342 11 145 40 237 23 963 49 90 -1 -1
3 357 56 104 -1 -1
3 2816 34 732 74 2617 -1 -1
3 56 31 70 40 815 33 284 17 616 33 1 83 918 -1 -1
3 1160 10 701 24 134 71 10 -1 -1
3 1253 59 594 -1 -1
3 456 84 16 -1 -1
3 197 24 463 32 748 -1 -1
3 2632 74 378 36 226 10 60 98 91 -1 -1
3 216 52 1503 -1 -1
3 916 42 365 -1 -1
3 277 75 1313 -1 -1
3 44 82 102 79 1439 85 271 -1 -1
3 2494 49 578 98 1 -1 -1
3 3544 0 241 42 153 -1 -1
3 513 97 1848 -1 -1
3 1023 2 279 79 318 -1 -1
3 750 30 835 19 177 98 501 -1 -1
3 590 40 3551 -1 -1
3 85 80 1342 -1 -1
3 488 19 154 18 323 97 581 -1 -1
3 524 73 213 -1 -1
3 473 54 119 1 793 71 172 -1 -1
3 211 84 279 -1 -1
3 253 29 328 0 74 35 150 73 2498 -1 -1
3 911 75 1169 89 346 -1 -1
3 128 57 2638 73 329 -1 -1
3 804 32 151 20 250 46 484 41 894 77 1785 -1 -1
3 1340 5 577 84 760 -1 -1
3 785 14 314 79 171 -1 -1
3 675 76 534 7 681 90 127 -1 -1
3 352 8 10 28 1920 90 1679 -1 -1
3 353 53 490 88 268 -1 -1
3 338 64 1340 -1 -1
3 228 38 147 70 619 -1 -1
3 499 65 393 49 49 97 718 -1 -1
3 612 34 315 93 551 -1 -1
3 2597 56 55 -1 -1
3 360 45 58 93 48 -1 -1
3 254 39 2402 30 159 93 690 -1 -1
3 735 51 541 23 212 68 1289 66 753 65 364 75 1765 -1 -1
3 12 18 726 46 578 90 2497 -1 -1
3 3 37 195 68 675 -1 -1
3 552 84 315 -1 -1
3 217 9 416 66 355 -1 -1
3 105 21 114 69 123 -1 -1
3 336 23 295 36 806 43 438 89 403 -1 -1
3 44 77 1189 23 163 31 689 91 193 -1 -1
3 1104 97 115 -1 -1
3 855 76 78 -1 -1
4 253 11 384 17 1064 34 486 51 336 -1 -1
4 1735 51 448 -1 -1
4 47 0 63 92 113 -1 -1
4 363 49 356 57 1746 11 403 27 701 75 285 -1 -1
4 192 77 731 69 603 31 794 99 11 -1 -1
4 1159 25 260 87 1713 -1 -1
4 26 79 703 -1 -1
4 1189 46 983 99 4 -1 -1
4 323 1 8 41 357 21 213 26 1347 32 348 -1 -1
4 1312 63 1019 45 423 40 642 25 720 54 727 -1 -1
4 493 30 309 79 72 -1 -1
4 307 67 224 -1 -1
4 1400 97 480 57 528 5 344 2 256 0 96 68 234 -1 -1
4 485 39 141 72 482 77 3832 54 245 94 1407 -1 -1
4 640 23 277 30 387 -1 -1
4 649 24 365 34 782 46 17 -1 -1
4 198 51 2570 -1 -1
4 743 61 1256 41 131 7 9 41 253 -1 -1
4 2459 35 1263 2 296 21 1286 80 257 -1 -1
4 150 53 51 21 297 60 1300 87 341 -1 -1
4 572 79 312 67 1006 41 69 36 112 55 111 20 825 99 43 -1 -1
4 518 64 1542 74 5 28 578 66 1657 88 313 -1 -1
4 452 9 2061 92 473 -1 -1
4 360 96 104 99 414 91 852 6 1386 20 326 58 123 76 1692 -1 -1
4 268 81 4816 39 239 83 163 70 317 81 79 9 522 75 885 -1 -1
4 293 81 881 -1 -1
4 1257 60 669 15 338 70 65 72 140 -1 -1
4 433 33 415 31 85 12 913 4 89 7 79 4 189 9 1809 41 713 -1 -1
4 944 33 147 80 447 50 105 98 621 -1 -1
4 2181 76 2482 98 671 -1 -1
4 373 57 146 66 325 65 330 38 738 83 1557 -1 -1
4 177 91 80 -1 -1
4 271 42 297 74 1897 35 835 5 860 84 54 -1 -1
4 227 70 413 34 198 41 178 8 3 5 289 73 425 -1 -1
4 1406 68 1263 -1 -1
4 497 77 136 -1 -1
4 797 87 446 -1 -1
4 527 70 569 73 297 74 944 85 110 -1 -1
4 19 30 1645 2 358 14 189 46 255 37 883 26 262 53 26 -1 -1
4 546 99 608 22 653 71 1404 -1 -1
4 129 94 1287 -1 -1
4 478 2 327 54 443 80 185 -1 -1
4 1377 5 259 49 1066 92 2323 -1 -1
4 103 39 1247 93 527 30 617 87 758 -1 -1
4 491 40 279 9 585 40 280 89 1896 -1 -1
4 2243 93 212 -1 -1
4 294 31 285 38 104 29 413 11 403 1 279 6 343 44 425 -1 -1
4 117 30 80 65 1113 6 570 92 1628 -1 -1
4 676 44 390 7 198 35 1224 -1 -1
4 231 13 251 35 474 39 794 -1 -1
4 1550 49 144 55 654 6 1138 26 3 51 2022 -1 -1
4 115 50 222 33 130 23 88 35 1756 76 170 -1 -1
4 369 56 182 34 631 10 384 60 1261 -1 -1
4 796 30 94 34 559 35 1231 34 555 59 438 43 171 23 188 6 1787 9 233 31 68 18 94 41 350 -1 -1
4 959 16 874 41 772 77 183 23 96 9 71 97 207 -1 -1
4 950 36 198 38 1137 56 127 -1 -1
4 294 94 1326 28 54 91 353 -1 -1
4 363 86 1303 -1 -1
4 549 52 674 92 27 52 139 17 692 66 341 65 408 72 216 -1 -1
4 1102 65 15 92 613 85 440 19 578 84 304 -1 -1
4 1776 60 1043 59 368 85 852 -1 -1
4 402 58 959 29 1385 20 622 15 753 17 359 12 235 80 343 -1 -1
4 130 27 26 91 818 -1 -1
4 1362 68 278 63 106 35 358 67 724 -1 -1
4 187 84 436 1 146 24 249 27 669 43 111 40 275 15 317 80 198 -1 -1
4 542 28 352 12 349 38 166 90 1427 -1 -1
4 712 44 47 48 135 -1 -1
4 214 63 431 20 1804 53 64 93 54 -1 -1
4 2494 60 161 -1 -1
4 19 28 292 56 32 -1 -1
4 491 74 911 55 1305 59 866 85 643 -1 -1
4 60 67 924 23 422 60 648 79 977 -1 -1
4 454 57 1904 63 1417 59 790 45 518 21 619 61 103 -1 -1
4 589 54 432 -1 -1
4 705 56 895 75 793 3 413 48 301 -1 -1
4 98 25 1508 48 157 95 1889 -1 -1
4 853 91 271 -1 -1
4 1381 16 413 36 1035 6 127 83 119 -1 -1
4 842 72 1133 93 90 -1 -1
4 215 2 1774 12 401 58 25 95 1066 -1 -1
4 376 26 795 4 55 96 456 -1 -1
4 1264 77 1273 91 882 -1 -1
4 291 0 252 16 173 91 297 -1 -1
4 185 12 177 32 421 47 101 38 172 94 2543 -1 -1
4 274 82 169 -1 -1
4 1411 26 296 31 296 49 262 -1 -1
4 1392 99 1759 23 13 29 396 98 7 -1 -1
4 189 52 248 -1 -1
4 66 0 233 61 2336 -1 -1
4 1274 47 289 28 224 61 1418 -1 -1
4 550 30 527 53 1273 11 134 73 452 -1 -1
4 1075 72 2422 8 171 54 1092 86 458 -1 -1
4 290 71 2011 -1 -1
4 382 88 187 -1 -1
4 118 30 169 10 1479 87 1711 -1 -1
4 112 37 1068 -1 -1
4 272 83 373 -1 -1
4 1557 77 2140 47 224 6 7 87 1385 -1 -1
4 4 8 188 16 537 42 33 -1 -1
4 107 76 87 -1 -1
4 79 70 54 22 877 44 15 62 433 77 210 -1 -1
4 259 3 277 69 562 -1 -1
4 215 80 491 -1 -1
4 264 61 981 -1 -1
4 201 74 1306 -1 -1
4 189 75 1886 35 934 88 182 84 729 88 873 35 733 67 422 46 550 55 248 22 129 18 2294 9 117 88 163 -1 -1
4 76 69 396 -1 -1
4 11 28 18 94 681 -1 -1
4 493 67 1247 46 552 80 1204 -1 -1
4 59 74 124 -1 -1
4 752 53 99 34 209 45 154 74 93 -1 -1
4 156 13 521 21 503 12 573 8 1103 81 136 -1 -1
4 258 70 103 24 1440 36 173 60 189 -1 -1
4 383 76 996 83 595 -1 -1
4 475 7 351 94 418 -1 -1
4 76 29 2450 16 15 83 466 7 491 10 1364 41 554 62 751 36 1685 44 811 88 385 -1 -1
4 779 24 551 78 109 -1 -1
4 525 64 158 9 400 79 30 -1 -1
4 521 77 372 -1 -1
4 761 46 195 64 1021 6 656 72 1606 44 232 40 244 52 191 58 1937 -1 -1
4 493 18 49 69 1195 91 9 21 121 86 471 -1 -1
4 191 67 831 66 413 87 730 -1 -1
4 97 38 31 30 20 2 14 55 22 83 714 -1 -1
4 52 44 115 85 158 -1 -1
4 98 5 201 69 425 -1 -1
4 559 42 40 4 309 90 685 -1 -1
4 332 56 173 60 1301 57 325 75 1101 -1 -1
4 691 14 96 19 302 69 306 -1 -1
4 30 24 491 31 536 -1 -1
4 686 70 348 -1 -1
4 678 6 190 5 1464 73 417 -1 -1
4 1361 32 1057 16 1306 99 28 -1 -1
4 185 34 15 79 955 77 203 57 428 72 75 66 87 94 805 -1 -1
4 453 59 725 28 79 22 696 15 594 89 143 -1 -1
4 342 37 849 28 417 18 320 75 1141 -1 -1
4 50 3 506 79 946 -1 -1
4 57 75 1235 36 345 17 637 40 175 36 50 56 83 -1 -1
4 98 92 267 -1 -1
4 244 57 1154 7 112 61 54 86 71 -1 -1
4 114 70 395 34 242 50 1405 0 349 82 332 -1 -1
4 30 9 127 67 78 89 480 82 385 49 320 18 127 73 405 -1 -1
4 878 47 1322 59 155 13 528 44 226 39 424 31 1487 4 963 28 1299 9 679 30 91 25 1843 84 634 -1 -1
4 30 13 133 22 1088 53 272 59 269 87 50 51 1369 63 59 26 390 65 4041 40 1566 36 740 73 201 -1 -1
4 1032 36 96 87 185 51 310 57 703 31 110 76 57 -1 -1
4 1697 60 71 97 1811 -1 -1
4 81 49 750 -1 -1
4 800 44 247 63 978 8 595 7 2651 49 153 13 711 40 414 82 982 -1 -1
4 146 2 47 57 748 71 170 -1 -1
4 587 36 90 91 125 -1 -1
4 58 35 283 25 18 44 334 32 1029 42 732 26 52 10 397 71 69 -1 -1
4 1610 7 695 16 387 7 141 14 150 6 46 66 533 -1 -1
4 620 78 729 -1 -1
4 286 40 1035 43 128 69 1190 -1 -1
4 147 44 463 -1 -1
4 1396 35 1649 77 181 -1 -1
4 566 68 234 13 842 41 92 8 352 5 488 26 203 63 43 -1 -1
4 602 80 452 47 458 42 277 95 620 -1 -1
4 576 98 570 34 1929 49 208 82 20 -1 -1
4 457 38 1991 52 332 77 605 -1 -1
4 196 69 471 66 28 5 439 57 187 94 209 -1 -1
4 1580 34 370 43 897 42 420 99 475 -1 -1
4 875 86 503 -1 -1
4 58 13 157 41 920 -1 -1
4 98 60 280 80 406 -1 -1
4 390 43 177 14 552 4 609 89 468 -1 -1
4 471 32 341 73 1809 -1 -1
4 98 66 390 13 706 12 850 78 587 -1 -1
4 424 62 955 -1 -1
4 761 43 105 68 780 -1 -1
4 1309 66 958 56 1844 0 53 18 272 97 444 -1 -1
4 454 49 1575 68 51 5 357 43 4 61 318 -1 -1
4 649 35 147 86 151 -1 -1
4 195 90 745 -1 -1
4 1430 42 225 26 126 69 755 15 1235 0 1 62 11 -1 -1
4 237 20 326 63 1514 -1 -1
4 404 19 41 89 163 -1 -1
4 457 41 1700 22 693 57 87 -1 -1
4 744 19 246 97 483 -1 -1
4 2561 60 39 48 177 28 697 18 1778 84 1207 -1 -1
4 964 25 436 27 1741 66 425 -1 -1
4 1138 50 102 -1 -1
4 239 19 12 88 632 -1 -1
4 702 71 34 72 397 98 272 -1 -1
4 189 38 375 53 175 36 621 3 795 53 223 -1 -1
4 335 43 453 9 659 24 278 60 427 -1 -1
4 1034 80 402 -1 -1
4 887 54 440 31 4 79 345 -1 -1
4 201 25 4744 9 741 58 140 -1 -1
4 115 63 545 7 424 85 19 -1 -1
4 604 66 1646 76 6 -1 -1
4 559 60 2790 9 459 68 848 -1 -1
4 111 14 171 79 289 -1 -1
4 41 56 72 58 49 57 561 25 369 27 230 63 126 -1 -1
4 1471 33 2058 66 75 -1 -1
4 322 91 73 74 1724 64 482 11 968 52 173 90 1192 -1 -1
4 781 42 924 35 404 0 827 97 482 -1 -1
4 977 46 1 -1 -1
4 1364 76 720 -1 -1
4 689 61 69 88 271 -1 -1
4 1210 37 158 44 1656 5 113 13 65 78 255 -1 -1
4 609 60 949 32 1649 15 689 64 225 -1 -1
4 2562 19 345 79 298 -1 -1
4 1022 18 314 68 170 -1 -1
4 883 45 15 32 1168 50 128 -1 -1
4 608 78 18 -1 -1
4 3381 52 38 21 831 76 782 -1 -1
5 37 9 113 64 530 39 273 17 194 51 129 12 410 78 185 -1 -1
5 469 25 395 34 696 68 343 65 1369 58 349 0 107 51 379 2 584 29 190 47 147 46 228 31 1 13 976 79 2 -1 -1
5 95 75 228 32 395 7 175 55 1028 -1 -1
5 539 40 196 47 233 -1 -1
5 1460 46 394 90 224 -1 -1
5 925 13 649 55 613 -1 -1
5 472 19 97 7 63 58 235 -1 -1
5 83 27 106 24 183 18 1796 1 1311 17 256 62 213 -1 -1
5 23 61 906 8 62 20 392 5 256 97 188 -1 -1
5 337 57 363 41 1700 38 1 90 327 -1 -1
5 78 37 811 54 411 -1 -1
5 1688 77 2877 47 202 49 1035 57 275 34 28 44 513 61 201 70 757 -1 -1
5 734 76 58 69 1573 19 207 31 124 11 695 31 78 55 715 -1 -1
5 610 11 2217 27 609 57 192 96 83 -1 -1
5 543 59 1099 -1 -1
5 502 83 798 17 490 93 105 -1 -1
5 51 2 534 15 311 86 18 -1 -1
5 713 73 89 47 1371 11 807 43 619 24 2093 77 953 -1 -1
5 440 51 14 44 1185 5 235 43 112 -1 -1
5 1138 70 350 -1 -1
5 211 68 24 -1 -1
5 286 27 901 3 1761 6 561 78 288 -1 -1
5 595 3 344 46 344 3 62 84 241 -1 -1
5 236 87 259 16 50 98 590 -1 -1
5 392 18 1067 27 236 11 61 50 140 27 1191 40 145 55 331 79 2170 -1 -1
5 689 81 865 -1 -1
5 57 13 1134 54 376 -1 -1
5 237 0 404 79 231 -1 -1
5 1401 27 421 1 1129 30 570 40 969 9 80 57 28 -1 -1
5 1222 7 124 77 411 -1 -1
5 19 80 141 88 56 40 217 34 527 47 176 54 513 84 86 -1 -1
5 61 78 708 84 257 2 28 47 1176 92 531 -1 -1
5 1742 93 429 -1 -1
5 60 57 196 18 1670 38 546 30 577 7 2166 31 804 93 1399 -1 -1
5 310 8 247 97 1759 -1 -1
5 811 2 420 17 644 33 553 0 417 32 794 27 303 18 245 66 198 -1 -1
5 611 8 669 99 1058 -1 -1
5 1305 7 1456 67 834 31 253 28 443 66 180 -1 -1
5 117 53 719 92 24 -1 -1
5 1279 34 162 53 96 23 359 73 174 -1 -1
5 1383 66 45 -1 -1
5 222 40 254 76 203 96 2786 -1 -1
5 244 44 169 41 473 45 1127 -1 -1
5 729 14 50 4 1287 53 2065 16 316 20 73 76 88 -1 -1
5 1269 16 1114 97 694 36 1775 68 85 -1 -1
5 425 75 112 34 550 84 17 -1 -1
5 1122 6 332 3 1123 14 78 30 1189 18 71 62 273 -1 -1
5 592 59 845 91 77 -1 -1
5 297 32 268 45 430 90 241 21 547 11 789 39 585 34 427 40 994 -1 -1
5 221 67 219 62 574 50 189 51 1070 38 51 39 504 65 463 -1 -1
5 70 77 378 82 499 80 259 14 731 94 592 -1 -1
5 310 12 109 41 417 89 88 -1 -1
5 488 66 1219 98 449 41 389 58 320 91 1956 -1 -1
5 416 77 1171 31 526 25 439 70 598 -1 -1
5 55 19 973 41 924 21 245 45 402 -1 -1
5 273 92 295 88 730 37 1178 5 911 83 122 -1 -1
5 116 16 329 62 83 78 1439 -1 -1
5 1070 40 698 86 211 -1 -1
5 1451 17 728 29 344 12 470 78 143 -1 -1
5 429 85 911 -1 -1
5 316 61 8 83 744 -1 -1
5 148 42 178 52 657 95 523 -1 -1
5 273 17 229 5 1407 23 485 53 167 -1 -1
5 1362 69 345 40 1648 6 1061 67 403 -1 -1
5 131 70 511 -1 -1
5 362 27 261 56 44 29 1455 69 504 -1 -1
5 1220 44 42 4 152 81 22 -1 -1
5 736 16 1160 81 2114 -1 -1
5 1186 91 734 -1 -1
5 212 97 428 -1 -1
5 355 48 523 15 51 27 528 23 582 54 494 43 324 12 501 95 59 -1 -1
5 1094 96 88 72 1536 39 942 50 545 40 194 67 358 -1 -1
5 725 37 138 36 159 45 19 9 73 50 2133 -1 -1
5 1202 30 590 52 224 59 9 79 121 -1 -1
5 87 64 1052 -1 -1
5 1038 40 321 93 442 -1 -1
5 554 60 206 94 79 -1 -1
5 1366 35 611 97 14 -1 -1
5 108 87 605 97 1034 -1 -1
5 862 37 463 33 2668 81 1083 -1 -1
5 19 91 38 -1 -1
5 112 60 102 34 1859 84 1195 92 1598 -1 -1
5 296 25 90 44 643 26 1156 98 244 -1 -1
5 19 84 210 43 795 29 1302 56 497 9 1061 21 83 14 609 26 456 27 24 11 62 31 1830 -1 -1
5 1185 96 921 -1 -1
5 1109 92 724 42 1456 51 823 60 179 37 8 12 67 31 1743 33 1474 90 705 -1 -1
5 306 63 369 88 394 22 74 54 297 29 138 45 540 47 61 -1 -1
5 316 75 532 83 623 76 977 7 492 92 292 -1 -1
5 311 19 345 81 396 -1 -1
5 463 96 102 -1 -1
5 658 23 57 60 164 27 447 67 716 -1 -1
5 274 79 1416 0 156 34 46 -1 -1
5 453 49 999 -1 -1
5 310 62 2076 16 159 74 373 -1 -1
5 122 38 950 55 2367 -1 -1
5 2747 65 770 21 32 46 245 38 855 40 371 88 875 -1 -1
5 354 30 230 77 792 -1 -1
5 381 24 143 52 320 -1 -1
5 106 64 888 -1 -1
5 460 42 505 33 17 79 527 -1 -1
5 413 7 876 90 228 -1 -1
5 162 27 1031 66 81 -1 -1
5 130 14 520 40 140 -1 -1
5 2529 86 43 -1 -1
5 521 93 532 -1 -1
5 926 33 486 68 98 -1 -1
5 306 46 259 -1 -1
5 405 29 194 33 1725 -1 -1
5 1102 7 336 73 325 -1 -1
5 279 26 14 52 724 49 146 53 810 -1 -1
5 70 10 1374 64 1697 -1 -1
5 4350 11 1146 61 298 83 208 -1 -1
5 1893 48 1348 59 94 -1 -1
5 231 67 435 28 114 84 148 -1 -1
5 746 31 126 28 78 69 645 -1 -1
5 268 0 26 74 1363 -1 -1
5 815 55 1815 45 30 49 436 67 61 -1 -1
5 29 88 948 -1 -1
5 480 88 1496 -1 -1
5 137 80 421 65 261 45 47 11 583 93 1536 -1 -1
5 925 56 348 59 380 61 97 72 668 -1 -1
5 588 54 294 84 33 -1 -1
5 737 63 155 30 4 47 574 86 1110 -1 -1
5 92 64 71 86 848 89 2638 77 158 61 1156 55 1228 43 32 29 134 59 280 -1 -1
5 874 98 213 -1 -1
5 284 29 523 39 585 76 94 -1 -1
5 229 44 170 55 1857 -1 -1
5 61 56 512 99 423 -1 -1
5 597 41 448 85 528 -1 -1
5 277 36 588 -1 -1
5 479 50 392 26 631 34 1249 72 274 -1 -1
5 353 8 771 81 786 57 623 3 39 0 2170 98 524 -1 -1
5 288 29 559 73 414 99 526 -1 -1
5 1107 57 377 56 541 99 808 -1 -1
5 1592 97 467 76 1062 75 170 86 119 -1 -1
5 642 29 526 80 1657 -1 -1
5 173 19 1732 83 245 -1 -1
5 143 9 449 56 27 -1 -1
5 539 81 1365 76 1091 57 1815 80 1076 -1 -1
5 295 22 173 43 1356 27 1842 99 938 -1 -1
5 479 87 219 -1 -1
5 275 57 931 37 108 21 92 70 324 -1 -1
5 46 80 155 -1 -1
5 904 77 172 -1 -1
5 56 66 150 44 665 17 107 25 576 88 457 -1 -1
5 9 81 186 -1 -1
5 1003 0 255 40 93 85 236 -1 -1
5 2562 75 64 -1 -1
5 1116 62 3229 70 716 90 657 -1 -1
5 1336 41 944 79 1007 -1 -1
5 55 13 176 45 143 61 466 -1 -1
5 236 4 1496 50 1315 -1 -1
5 1670 17 216 71 69 -1 -1
5 878 78 183 99 212 88 689 38 611 78 561 53 15 18 933 35 966 58 506 -1 -1
5 88 49 1340 47 682 53 137 99 1170 -1 -1
5 323 68 2158 96 1224 82 36 78 1202 14 364 27 3673 57 328 -1 -1
5 1460 96 738 -1 -1
5 380 39 50 0 696 17 244 30 623 -1 -1
5 1908 44 893 74 532 -1 -1
5 198 4 240 1 312 77 593 -1 -1
5 2699 6 1085 16 323 94 1090 -1 -1
5 928 10 1131 60 479 2 1337 11 495 52 1199 -1 -1
5 385 65 1856 50 432 47 800 18 1112 4 109 72 408 -1 -1
5 615 48 371 66 564 -1 -1
5 384 3 348 21 1807 24 416 18 88 47 861 -1 -1
5 759 87 762 23 392 33 183 34 102 45 518 88 338 -1 -1
5 329 22 241 31 331 66 327 -1 -1
5 1288 60 249 7 480 16 122 88 220 -1 -1
5 141 76 318 -1 -1
5 333 34 675 72 335 -1 -1
5 54 33 144 78 233 -1 -1
5 976 73 320 -1 -1
5 130 60 532 -1 -1
5 1549 35 1217 45 494 64 326 -1 -1
5 704 23 123 58 620 4 886 54 933 -1 -1
5 1262 76 617 15 68 95 187 -1 -1
5 197 24 275 72 350 -1 -1
5 29 71 379 37 2066 80 195 -1 -1
5 714 48 764 3 1279 20 4 56 758 -1 -1
5 1945 22 448 35 252 52 2114 -1 -1
5 791 65 270 -1 -1
5 826 77 484 30 1422 62 185 28 829 12 1325 16 871 59 655 -1 -1
5 275 62 10 96 51 -1 -1
5 505 47 968 64 453 -1 -1
5 463 7 89 26 14 84 249 -1 -1
5 1218 38 979 13 807 91 353 -1 -1
5 63 93 287 -1 -1
5 2087 11 499 3 252 22 908 95 700 -1 -1
5 486 90 827 -1 -1
5 419 21 1361 64 271 16 833 86 215 -1 -1
5 177 54 248 87 858 -1 -1
5 167 90 909 -1 -1
5 1011 86 492 -1 -1
5 266 87 547 -1 -1
5 362 77 72 68 89 88 683 -1 -1
5 896 34 27 61 679 -1 -1
5 1275 7 513 93 47 -1 -1
5 588 99 1177 -1 -1
5 620 72 719 80 96 22 51 69 255 -1 -1
5 148 43 695 82 321 -1 -1
6 363 58 1575 -1 -1
6 116 15 533 12 27 8 522 36 876 25 1684 99 119 -1 -1
6 395 4 133 33 158 16 95 91 10 -1 -1
6 635 29 981 60 2164 3 1023 61 142 -1 -1
6 126 54 101 -1 -1
6 502 5 806 26 2067 68 93 -1 -1
6 1085 76 84 -1 -1
6 136 21 265 54 267 -1 -1
6 298 31 813 69 454 39 274 89 108 -1 -1
6 587 51 2688 71 388 39 301 66 271 -1 -1
6 1735 2 323 30 310 6 2835 16 34 17 1935 9 109 57 167 -1 -1
6 785 53 845 65 1066 -1 -1
6 80 52 154 97 414 -1 -1
6 57 59 38 32 303 76 554 16 228 47 161 83 39 -1 -1
6 334 11 939 62 1626 -1 -1
6 211 69 347 -1 -1
6 641 52 588 32 298 85 1122 -1 -1
6 209 78 953 -1 -1
6 665 10 273 15 319 85 581 -1 -1
6 1742 55 195 21 145 16 125 22 132 32 64 65 201 -1 -1
6 267 18 1010 69 261 -1 -1
6 259 12 211 58 690 80 436 -1 -1
6 392 39 25 35 1102 13 1949 25 52 23 462 3 477 0 86 53 627 -1 -1
6 524 82 12 64 1167 20 334 34 3235 8 203 11 78 63 345 -1 -1
6 556 1 1264 9 111 59 352 -1 -1
6 753 42 187 47 872 8 461 5 319 18 389 38 49 -1 -1
6 942 48 2339 33 22 36 387 50 255 16 326 94 104 -1 -1
6 201 99 1178 -1 -1
6 460 54 1028 21 622 50 394 0 1033 14 274 56 577 -1 -1
6 581 55 368 39 2597 83 176 -1 -1
6 140 14 1527 84 1134 -1 -1
6 1538 1 509 42 484 28 762 45 788 -1 -1
6 407 89 2434 24 55 86 852 -1 -1
6 1370 24 240 60 418 77 655 79 848 -1 -1
6 909 62 33 46 705 92 110 -1 -1
6 581 24 123 92 816 -1 -1
6 106 23 1340 34 365 47 18 38 1075 4 239 12 1477 32 667 -1 -1
6 666 11 517 37 14 19 267 6 20 12 651 35 997 -1 -1
6 1007 28 1289 43 381 65 488 -1 -1
6 362 14 630 77 186 -1 -1
6 870 21 163 98 670 -1 -1
6 210 86 940 60 570 84 913 13 228 99 131 -1 -1
6 1216 95 459 -1 -1
6 248 27 1066 49 25 60 558 93 1033 -1 -1
6 669 98 1113 68 1275 78 124 61 81 53 66 47 1194 85 2205 -1 -1
6 575 23 1190 91 507 -1 -1
6 1295 65 25 -1 -1
6 1307 81 918 -1 -1
6 376 42 311 7 77 89 721 -1 -1
6 312 24 73 0 207 21 668 4 680 41 884 -1 -1
6 177 60 215 -1 -1
6 56 35 615 93 125 1 709 35 604 72 2873 75 535 84 872 -1 -1
6 634 29 250 38 675 47 222 67 783 -1 -1
6 176 37 1038 19 995 13 185 24 68 81 438 -1 -1
6 1312 85 453 18 872 29 134 5 509 15 1006 60 1024 27 474 54 641 -1 -1
6 270 93 334 -1 -1
6 890 47 78 -1 -1
6 790 54 1870 12 102 1 453 34 1080 99 1659 -1 -1
6 390 10 488 8 404 13 690 -1 -1
6 40 79 51 -1 -1
6 167 61 471 -1 -1
6 203 70 438 89 315 24 69 13 295 55 1213 46 447 57 991 82 48 -1 -1
6 1623 25 61 82 202 -1 -1
6 413 66 3514 -1 -1
6 986 95 188 -1 -1
6 704 87 654 -1 -1
6 27 88 1193 -1 -1
6 427 89 1281 -1 -1
6 169 86 441 43 220 68 213 76 1042 75 567 2 530 92 202 -1 -1
6 123 42 639 30 109 42 182 -1 -1
6 1288 46 492 61 421 96 159 -1 -1
6 800 95 2444 86 66 47 1146 5 90 11 56 8 436 65 580 -1 -1
6 1224 3 963 0 1243 92 66 -1 -1
6 121 98 888 -1 -1
6 508 92 793 -1 -1
6 270 7 322 92 70 -1 -1
6 467 95 39 -1 -1
6 1903 12 3857 11 148 10 180 93 1791 -1 -1
6 195 30 136 7 109 18 282 33 1198 82 722 -1 -1
6 911 52 601 -1 -1
6 182 67 101 -1 -1
6 1755 55 2248 89 413 -1 -1
6 21 7 128 1 146 11 69 -1 -1
6 803 17 309 23 130 16 2923 7 792 28 215 97 476 -1 -1
6 806 68 293 54 362 41 2892 43 84 36 171 54 736 -1 -1
6 328 36 736 53 2392 -1 -1
6 200 90 844 -1 -1
6 121 31 459 65 100 13 820 43 82 18 111 49 65 -1 -1
6 302 89 173 -1 -1
6 16 61 255 97 178 -1 -1
6 2004 97 698 65 3406 83 745 94 1015 80 716 9 945 11 206 83 557 -1 -1
6 1608 26 227 5 2304 53 228 -1 -1
6 1412 23 715 13 22 27 288 34 556 11 1271 55 661 -1 -1
6 65 85 1393 -1 -1
6 653 57 94 92 138 -1 -1
6 2007 94 83 -1 -1
6 1490 29 32 34 757 19 190 27 479 26 428 47 322 -1 -1
6 307 46 314 73 82 -1 -1
6 528 40 722 9 277 53 912 -1 -1
6 53 11 286 60 778 84 273 -1 -1
6 1660 77 554 68 597 54 291 33 2239 54 1073 71 818 -1 -1
6 28 57 2103 15 1676 50 741 28 445 90 40 -1 -1
6 565 24 28 19 74 84 93 -1 -1
6 821 54 1563 27 579 12 585 15 505 66 489 -1 -1
6 1041 70 670 13 353 67 71 82 207 -1 -1
6 399 80 358 54 2467 71 388 -1 -1
6 789 74 149 -1 -1
6 1462 37 262 8 178 17 146 38 30 -1 -1
6 210 18 718 33 375 -1 -1
6 242 33 945 74 228 29 36 96 302 -1 -1
6 307 79 48 19 908 70 860 50 10 93 902 -1 -1
6 325 32 121 25 1197 29 316 1 411 88 1352 -1 -1
6 226 98 405 -1 -1
6 717 25 156 39 217 73 2199 36 59 69 1340 -1 -1
6 62 49 174 -1 -1
6 14 16 1587 1 302 58 1281 -1 -1
6 266 37 828 78 62 -1 -1
6 63 66 499 -1 -1
6 293 79 30 90 193 -1 -1
6 819 42 564 12 1051 99 2294 -1 -1
6 2236 10 1922 18 127 28 616 49 1038 -1 -1
6 998 33 513 27 1109 71 549 -1 -1
6 42 84 499 93 882 49 138 32 451 86 606 69 389 11 616 44 906 -1 -1
6 1155 82 697 46 284 91 1035 35 443 13 423 49 257 67 82 -1 -1
6 292 46 177 0 50 8 150 67 159 -1 -1
6 37 64 938 33 68 31 1513 41 599 28 599 95 144 -1 -1
6 1305 21 588 71 396 -1 -1
6 548 78 511 -1 -1
6 21 8 716 81 1304 -1 -1
6 92 7 250 32 848 10 869 63 456 -1 -1
6 1726 12 709 96 2725 -1 -1
6 145 33 847 51 562 8 102 66 617 -1 -1
6 978 16 1310 8 1405 52 127 -1 -1
6 3012 50 942 67 102 64 515 26 236 52 268 48 416 58 980 -1 -1
6 2615 69 438 48 576 50 709 25 761 19 134 10 83 22 1104 80 796 -1 -1
6 632 20 727 46 937 -1 -1
6 217 40 274 77 250 32 425 27 167 42 247 59 224 -1 -1
6 18 57 62 79 1337 45 259 74 209 -1 -1
6 106 38 1572 55 981 -1 -1
6 504 70 2612 -1 -1
6 866 77 911 -1 -1
6 53 21 501 12 637 63 64 -1 -1
6 115 92 933 -1 -1
6 224 63 495 -1 -1
6 1048 76 86 -1 -1
6 420 7 706 61 607 21 675 63 195 -1 -1
6 19 99 589 -1 -1
6 279 93 330 -1 -1
6 155 31 1432 74 181 -1 -1
6 1856 79 1580 29 194 5 828 84 262 -1 -1
6 186 61 1610 -1 -1
6 504 1 90 65 4 -1 -1
6 411 79 1490 18 1194 21 832 17 367 92 147 -1 -1
6 828 77 30 61 141 63 722 81 282 18 438 26 295 19 552 71 394 -1 -1
6 79 92 1163 -1 -1
6 230 37 1073 17 1780 16 921 87 899 -1 -1
6 812 69 463 27 760 2 62 69 160 -1 -1
6 695 26 541 67 127 -1 -1
6 1179 48 492 1 762 4 861 38 263 -1 -1
6 632 62 350 -1 -1
6 9 55 211 71 394 90 128 -1 -1
6 299 60 58 94 305 92 74 58 1371 50 1102 53 1509 82 132 -1 -1
6 1387 58 793 98 89 -1 -1
6 301 55 107 4 1308 96 121 -1 -1
6 647 81 777 -1 -1
6 52 61 351 40 564 25 1008 97 546 -1 -1
6 161 50 590 96 532 -1 -1
6 150 50 421 36 972 31 265 45 688 35 95 73 661 -1 -1
6 146 52 145 1 932 0 161 91 152 -1 -1
6 385 23 269 95 227 -1 -1
6 91 2 327 81 421 -1 -1
6 230 45 459 18 152 19 236 57 131 52 17 61 99 -1 -1
6 82 52 157 30 521 14 2289 26 53 46 601 -1 -1
6 894 49 365 21 400 67 66 -1 -1
6 6 80 108 91 417 -1 -1
6 655 44 1179 70 67 -1 -1
6 12 10 831 3 957 47 374 -1 -1
6 208 65 235 -1 -1
6 474 4 13 35 262 4 1384 51 23 -1 -1
6 1056 52 291 63 648 60 2301 14 265 66 213 -1 -1
6 3026 21 208 35 37 28 737 46 14 85 152 -1 -1
6 978 68 4760 -1 -1
6 1225 25 271 64 539 23 538 4 947 32 212 69 728 -1 -1
6 2 5 4929 76 339 -1 -1
6 715 94 568 45 138 65 606 -1 -1
6 392 18 585 5 848 87 112 -1 -1
6 28 66 371 28 508 99 992 -1 -1
6 3 52 856 76 96 -1 -1
6 64 72 740 5 1856 69 756 25 943 37 2266 -1 -1
6 457 86 52 -1 -1
6 844 70 668 -1 -1
6 167 11 199 18 897 14 279 45 89 49 500 -1 -1
6 467 41 389 17 61 38 577 77 323 -1 -1
6 1072 23 16 85 749 -1 -1
6 249 44 169 72 106 -1 -1
6 5 14 1107 72 490 14 776 0 249 71 370 -1 -1
6 1399 5 290 34 1379 88 97 -1 -1
6 785 21 58 31 702 97 12 -1 -1
6 181 58 922 -1 -1
6 29 37 814 81 362 -1 -1
6 270 59 447 19 418 63 309 -1 -1
6 138 84 177 23 334 14 233 92 678 -1 -1
6 58 81 1072 -1 -1
6 2056 93 558 -1 -1
6 275 27 368 47 535 -1 -1
6 700 13 1085 22 201 10 639 34 746 -1 -1
7 283 84 300 -1 -1
7 6 17 1607 83 480 -1 -1
7 2130 43 214 44 342 81 859 -1 -1
7 259 55 245 18 573 4 52 93 440 -1 -1
7 837 78 1186 47 894 11 232 74 170 -1 -1
7 586 60 565 27 810 96 212 -1 -1
7 258 54 873 -1 -1
7 572 50 327 58 520 -1 -1
7 1104 50 717 93 698 -1 -1
7 57 46 1442 62 113 -1 -1
7 191 57 381 79 397 15 130 75 1056 -1 -1
7 1065 88 534 -1 -1
7 185 8 360 25 879 54 695 -1 -1
7 214 58 146 64 417 11 107 95 2481 -1 -1
7 408 21 159 27 1045 44 2537 33 742 78 1361 -1 -1
7 211 33 986 17 250 21 421 44 648 -1 -1
7 570 48 914 -1 -1
7 176 59 698 -1 -1
7 67 14 314 28 626 38 387 85 864 -1 -1
7 1446 88 151 11 531 45 536 23 2 13 8 99 1248 -1 -1
7 102 70 648 -1 -1
7 221 30 97 87 482 94 15 41 1423 17 56 4 227 55 116 -1 -1
7 322 23 126 13 1430 31 341 80 672 -1 -1
7 864 30 856 77 250 -1 -1
7 222 67 101 -1 -1
7 1338 37 370 52 178 16 1041 38 507 19 604 44 1101 -1 -1
7 186 18 5 40 827 86 17 58 863 75 121 29 409 57 1284 2 459 28 1276 15 892 69 1289 -1 -1
7 74 64 1582 49 1366 84 293 16 583 6 1162 36 1043 -1 -1
7 120 78 1300 81 267 5 1098 81 141 -1 -1
7 263 59 2446 -1 -1
7 612 78 2688 98 485 53 498 12 87 63 17 9 245 25 43 28 612 71 199 -1 -1
7 1035 39 1687 -1 -1
7 445 8 712 12 69 79 689 -1 -1
7 342 93 600 -1 -1
7 428 75 532 -1 -1
7 2178 62 1355 68 202 29 526 34 922 43 475 85 130 -1 -1
7 294 54 165 10 106 29 1846 11 43 40 148 -1 -1
7 277 94 51 82 860 1 411 11 419 99 764 81 295 55 1038 83 846 -1 -1
7 518 70 606 59 156 19 3048 43 255 58 549 -1 -1
7 1899 26 465 11 333 45 164 -1 -1
7 220 85 1776 -1 -1
7 122 41 802 18 693 10 38 34 288 48 336 -1 -1
7 454 18 618 90 195 -1 -1
7 30 57 277 14 991 76 421 -1 -1
7 50 92 1029 93 380 33 343 51 239 -1 -1
7 1230 27 1717 24 246 94 1008 -1 -1
7 45 12 77 99 1384 -1 -1
7 230 54 809 12 282 49 565 -1 -1
7 492 73 242 75 39 7 388 28 200 21 118 17 477 68 3 -1 -1
7 160 46 17 69 164 -1 -1
7 1795 41 693 77 1152 -1 -1
7 750 2 493 0 421 18 632 -1 -1
7 508 61 422 21 1860 54 422 -1 -1
7 1235 33 704 87 108 2 161 85 55 -1 -1
7 1119 81 825 43 530 28 298 44 573 90 1336 -1 -1
7 1043 82 501 -1 -1
7 647 87 55 -1 -1
7 1399 37 212 76 829 -1 -1
7 787 14 239 51 280 -1 -1
7 572 81 708 -1 -1
7 986 49 109 22 215 43 13 2 127 18 1753 97 925 -1 -1
7 556 50 288 -1 -1
7 122 49 517 -1 -1
7 528 29 595 59 484 0 1220 44 197 11 407 79 297 -1 -1
7 272 32 844 50 333 97 116 -1 -1
7 305 10 241 95 431 80 849 57 350 67 232 54 288 94 482 -1 -1
7 172 67 241 -1 -1
7 12 82 31 98 633 -1 -1
7 916 86 551 -1 -1
7 700 49 559 54 15 20 409 21 14 42 192 51 28 -1 -1
7 148 47 85 -1 -1
7 109 22 337 89 830 -1 -1
7 672 18 123 49 15 16 300 53 544 6 650 64 1254 -1 -1
7 175 46 10 32 565 39 745 17 155 70 530 -1 -1
7 84 57 1474 12 1325 80 469 -1 -1
7 785 64 250 -1 -1
7 499 75 488 -1 -1
7 570 48 34 66 1197 87 126 -1 -1
7 966 65 1409 95 273 16 520 18 1978 58 19 -1 -1
7 228 65 25 1 369 68 391 -1 -1
7 385 25 562 89 671 -1 -1
7 549 87 275 -1 -1
7 7 2 395 31 560 84 203 -1 -1
7 169 77 3927 1 272 32 650 71 1146 -1 -1
7 187 65 611 73 1035 31 213 78 203 -1 -1
7 43 41 109 50 1077 -1 -1
7 8 94 2612 63 661 68 220 19 626 64 142 91 784 -1 -1
7 93 73 374 -1 -1
7 697 77 351 -1 -1
7 343 52 53 30 605 94 1575 -1 -1
7 94 13 87 40 27 33 1628 35 276 46 1612 80 1783 -1 -1
7 601 74 578 85 196 -1 -1
7 574 60 84 69 1638 87 386 77 1713 10 282 79 39 89 264 -1 -1
7 1363 29 1206 34 415 61 121 -1 -1
7 7 39 19 84 868 -1 -1
7 295 38 64 95 4 -1 -1
7 255 71 740 6 235 10 7 55 330 -1 -1
7 188 89 162 -1 -1
7 281 6 1518 0 389 57 507 5 1742 70 186 -1 -1
7 383 34 821 69 1277 28 5 74 413 -1 -1
7 298 81 500 71 1234 72 44 88 17 49 336 22 31 38 2493 11 1437 27 33 59 787 -1 -1
7 20 68 164 -1 -1
7 687 11 116 3 913 49 2081 -1 -1
7 478 11 1523 49 261 46 451 69 653 -1 -1
7 21 21 68 96 2218 -1 -1
7 154 48 974 2 257 24 94 -1 -1
7 451 93 886 99 1880 85 1058 29 1089 22 570 40 477 18 20 78 47 -1 -1
7 863 73 410 39 30 44 1005 4 41 20 126 96 73 -1 -1
7 581 6 213 43 423 11 65 74 56 -1 -1
7 237 68 693 62 1013 40 110 82 262 -1 -1
7 974 73 232 -1 -1
7 2039 22 1438 29 777 75 363 -1 -1
7 1818 20 671 14 129 62 67 84 240 -1 -1
7 1724 30 109 32 9 61 1900 -1 -1
7 524 57 990 72 104 -1 -1
7 351 31 543 85 191 -1 -1
7 367 2 304 12 1679 45 411 -1 -1
7 454 13 141 34 1642 -1 -1
7 365 82 4 -1 -1
7 243 84 4683 -1 -1
7 3261 41 153 39 776 76 447 -1 -1
7 54 72 2117 -1 -1
7 485 80 182 -1 -1
7 241 22 672 26 925 84 139 -1 -1
7 48 24 363 21 54 26 617 36 154 -1 -1
7 773 6 484 90 995 -1 -1
7 199 49 249 46 1101 8 8 26 560 56 170 -1 -1
7 331 10 102 29 567 6 919 79 733 -1 -1
7 79 93 22 46 796 76 268 -1 -1
7 641 89 132 -1 -1
7 256 58 387 45 562 3 459 29 27 -1 -1
7 1981 43 95 92 4 83 153 79 244 82 76 30 354 60 572 85 1962 -1 -1
7 1033 62 236 97 494 -1 -1
7 149 8 1353 30 389 48 93 60 976 86 215 -1 -1
7 136 92 18 -1 -1
7 201 15 80 93 734 -1 -1
7 174 65 2544 85 456 -1 -1
7 1070 61 88 40 222 46 281 94 528 -1 -1
7 380 96 252 -1 -1
7 809 37 94 -1 -1
7 721 85 58 79 601 21 235 74 474 72 753 8 343 58 469 -1 -1
7 560 81 177 54 119 36 393 77 208 -1 -1
7 793 59 705 29 14 91 274 -1 -1
7 120 90 589 -1 -1
7 1227 19 597 90 435 1 595 38 655 76 249 -1 -1
7 1516 76 456 72 629 15 491 88 573 -1 -1
7 144 29 466 91 164 -1 -1
7 343 41 380 34 352 55 566 -1 -1
7 66 87 213 -1 -1
7 21 70 207 -1 -1
7 581 35 281 86 387 -1 -1
7 98 26 718 20 723 70 289 -1 -1
7 531 41 810 50 325 63 1697 -1 -1
7 746 0 959 34 799 76 465 -1 -1
7 692 22 1011 0 615 63 97 -1 -1
7 405 53 18 87 370 -1 -1
7 723 74 224 -1 -1
7 198 0 937 28 142 55 602 -1 -1
7 244 54 367 -1 -1
7 202 56 362 -1 -1
7 158 97 108 -1 -1
7 325 55 842 -1 -1
7 912 53 251 2 177 43 728 -1 -1
7 361 32 228 66 254 92 588 -1 -1
7 604 60 1324 16 316 99 1922 -1 -1
7 586 60 109 78 382 95 544 -1 -1
7 30 85 526 6 775 3 62 27 179 67 153 -1 -1
7 119 88 842 -1 -1
7 2639 60 149 3 931 99 2287 -1 -1
7 383 98 1516 -1 -1
7 113 5 44 6 210 55 950 -1 -1
7 141 97 77 93 1276 47 387 94 1299 -1 -1
7 595 25 457 0 433 19 513 95 370 -1 -1
7 706 23 44 67 1133 -1 -1
7 445 97 67 -1 -1
7 352 2 682 88 309 -1 -1
7 639 27 138 36 226 74 434 -1 -1
7 308 97 305 15 507 39 57 92 706 -1 -1
7 39 92 1933 -1 -1
7 211 92 1006 -1 -1
7 631 88 170 -1 -1
7 217 4 451 95 107 -1 -1
7 416 14 313 2 96 83 155 -1 -1
7 1156 5 27 90 223 -1 -1
7 1751 2 1655 4 296 11 1402 69 63 -1 -1
7 664 79 591 -1 -1
7 494 97 701 -1 -1
7 572 87 563 -1 -1
7 46 80 103 49 76 9 71 72 825 -1 -1
7 122 3 66 84 808 -1 -1
7 504 64 256 19 431 97 5 -1 -1
7 261 12 1022 57 7 -1 -1
7 182 10 1252 77 188 -1 -1
7 490 10 31 24 15 16 142 39 1363 -1 -1
7 291 86 497 85 250 20 576 58 1131 -1 -1
7 148 16 679 1 114 74 515 -1 -1
7 1049 92 3 -1 -1
7 458 66 918 20 655 62 64 -1 -1
7 454 71 3262 29 353 5 82 86 1365 -1 -1
7 45 14 48 6 1820 56 447 -1 -1
7 205 69 995 40 2059 10 5 8 1765 80 2323 -1 -1
7 525 11 754 54 88 -1 -1
8 208 59 356 27 395 65 157 -1 -1
8 1895 23 118 82 148 -1 -1
8 312 26 1106 32 96 62 172 78 121 77 941 18 1630 66 299 -1 -1
8 752 38 518 -1 -1
8 1122 69 326 16 693 75 156 -1 -1
8 332 61 277 11 63 65 209 86 970 -1 -1
8 424 89 336 14 497 56 340 59 211 18 374 31 93 53 36 -1 -1
8 43 5 536 20 90 70 310 -1 -1
8 171 25 127 55 108 32 281 34 228 39 289 17 3 72 886 -1 -1
8 115 69 1007 36 310 81 2246 -1 -1
8 613 97 805 -1 -1
8 233 45 136 73 397 -1 -1
8 1115 69 989 31 62 4 674 59 408 20 122 91 141 -1 -1
8 1749 82 461 48 2380 62 240 72 790 73 1257 -1 -1
8 79 19 524 77 371 -1 -1
8 17 89 815 83 201 5 247 67 857 1 56 97 155 -1 -1
8 218 42 253 13 2920 21 295 30 773 97 340 -1 -1
8 893 14 1353 68 700 -1 -1
8 1083 10 1315 96 438 -1 -1
8 164 81 489 -1 -1
8 463 3 131 51 293 -1 -1
8 364 49 320 33 518 53 935 32 1592 53 1557 -1 -1
8 41 82 774 -1 -1
8 1245 43 214 83 2440 -1 -1
8 40 61 4680 -1 -1
8 296 66 1168 96 1084 -1 -1
8 348 51 112 64 616 77 250 -1 -1
8 1013 54 562 45 107 65 88 45 576 77 251 31 197 10 1774 66 583 -1 -1
8 194 26 111 97 249 -1 -1
8 1 42 1078 38 24 89 175 -1 -1
8 719 72 196 67 500 22 75 2 531 4 1219 38 1036 22 1691 47 1023 -1 -1
8 1193 2 526 92 1563 -1 -1
8 289 29 722 25 2 60 631 -1 -1
8 199 78 346 -1 -1
8 1639 35 1444 49 2044 9 440 43 1795 54 442 -1 -1
8 140 95 314 -1 -1
8 573 55 1879 93 163 -1 -1
8 83 69 55 2 2757 62 2123 -1 -1
8 1451 14 75 37 707 10 241 89 1032 -1 -1
8 213 71 43 84 2714 88 187 83 477 44 322 61 1734 98 87 -1 -1
8 563 4 924 60 1247 26 443 13 794 63 332 -1 -1
8 256 5 31 44 1448 30 234 68 839 -1 -1
8 187 23 479 75 919 54 1515 46 196 68 2 -1 -1
8 436 62 1099 83 68 82 1421 44 349 30 183 98 562 -1 -1
8 210 77 638 13 50 82 187 -1 -1
8 453 83 451 17 144 2 106 81 164 -1 -1
8 118 7 934 97 193 -1 -1
8 1157 94 214 96 200 40 138 99 835 32 297 94 197 32 956 27 1823 64 174 -1 -1
8 750 82 511 -1 -1
8 1165 85 85 27 280 55 928 -1 -1
8 131 56 1048 0 536 91 504 -1 -1
8 244 93 263 -1 -1
8 106 35 1298 10 1169 23 2379 57 256 -1 -1
8 834 47 362 31 39 25 1138 65 405 -1 -1
8 105 39 599 48 237 34 2169 30 589 95 2471 -1 -1
8 148 75 73 97 538 75 472 3 1737 88 747 -1 -1
8 1137 65 487 42 376 31 330 33 104 72 314 -1 -1
8 1085 27 1815 61 147 -1 -1
8 51 48 196 92 336 -1 -1
8 28 19 295 67 536 -1 -1
8 178 76 600 82 1519 19 144 62 1210 -1 -1
8 807 79 635 -1 -1
8 65 65 1581 -1 -1
8 2956 28 751 7 513 73 276 -1 -1
8 293 19 1747 63 142 -1 -1
8 1582 79 152 72 68 62 1076 94 136 -1 -1
8 542 61 251 -1 -1
8 48 66 181 88 446 -1 -1
8 729 69 840 56 951 31 422 66 770 -1 -1
8 94 67 448 -1 -1
8 255 51 130 4 157 43 221 19 1207 25 663 52 88 -1 -1
8 467 18 218 92 457 -1 -1
8 454 16 246 73 1346 -1 -1
8 80 57 3541 54 102 94 644 -1 -1
8 591 78 46 -1 -1
8 225 19 152 29 52 34 136 -1 -1
8 460 36 100 11 339 23 511 64 414 -1 -1
8 284 72 10 -1 -1
8 565 70 201 -1 -1
8 185 15 324 23 139 18 798 9 335 49 389 -1 -1
8 972 30 76 20 218 19 1732 49 569 -1 -1
8 1413 4 79 19 245 85 753 -1 -1
8 1047 18 303 6 124 12 797 89 1073 -1 -1
8 2345 79 2764 -1 -1
8 56 96 178 57 251 53 1186 50 2217 89 183 -1 -1
8 2635 38 1448 44 958 59 723 -1 -1
8 871 71 901 -1 -1
8 665 22 1693 69 364 -1 -1
8 82 54 1069 80 1228 67 79 98 235 -1 -1
8 491 23 23 47 327 23 39 80 664 -1 -1
8 491 94 36 -1 -1
8 336 58 76 36 50 4 199 46 99 -1 -1
8 937 43 352 15 64 72 676 -1 -1
8 324 89 236 10 522 22 128 78 1141 -1 -1
8 1027 82 728 75 17 18 3463 93 48 -1 -1
8 8 29 33 96 214 -1 -1
8 138 32 1511 2 899 44 813 -1 -1
8 592 65 649 56 1335 78 649 -1 -1
8 183 93 1038 -1 -1
8 42 4 8 29 349 72 1232 -1 -1
8 189 6 911 81 475 89 470 -1 -1
8 813 38 341 87 162 90 10 -1 -1
8 425 30 564 25 135 28 497 88 234 -1 -1
8 847 79 644 20 1446 32 285 53 1023 89 1969 -1 -1
8 152 50 747 86 672 -1 -1
8 490 97 481 62 1737 24 949 9 1003 55 892 66 511 -1 -1
8 290 32 27 10 502 67 1845 -1 -1
8 217 44 500 77 267 -1 -1
8 1942 96 122 -1 -1
8 21 23 1000 0 300 88 515 -1 -1
8 1 49 480 9 657 82 552 60 281 67 602 40 122 6 558 73 996 -1 -1
8 98 64 1688 34 1376 93 886 -1 -1
8 676 87 1203 -1 -1
8 424 59 1419 81 724 36 216 34 195 62 309 -1 -1
8 1709 66 184 57 442 45 335 42 396 39 89 61 101 -1 -1
8 494 73 1869 63 14 89 248 -1 -1
8 135 25 36 -1 -1
8 396 78 271 -1 -1
8 620 46 13 23 1331 43 656 65 809 -1 -1
8 200 24 1335 72 492 -1 -1
8 1580 89 158 -1 -1
8 441 14 661 95 799 -1 -1
8 649 12 1392 7 156 48 2553 -1 -1
8 1324 58 87 0 37 98 977 -1 -1
8 574 19 1006 24 315 84 37 -1 -1
8 60 71 111 44 550 73 67 68 49 4 1195 72 2051 -1 -1
8 159 48 2781 4 165 0 204 41 1111 78 427 -1 -1
8 76 64 252 70 189 65 1036 71 1688 -1 -1
8 310 79 2296 -1 -1
8 38 20 458 25 392 50 143 -1 -1
8 58 94 203 96 1187 74 982 3 842 38 1753 14 1966 87 1059 -1 -1
8 661 76 540 31 296 69 1279 27 470 35 1993 1 464 51 23 -1 -1
8 70 66 571 99 241 7 9 1 274 67 1170 -1 -1
8 112 81 923 33 466 19 394 96 447 -1 -1
8 343 37 2810 85 450 -1 -1
8 215 14 307 68 231 -1 -1
8 845 97 142 -1 -1
8 169 98 381 90 165 61 1141 8 922 68 836 -1 -1
8 355 56 57 9 570 22 143 52 219 -1 -1
8 629 92 268 84 421 65 284 23 1537 78 321 -1 -1
8 335 74 912 85 4 40 180 82 341 69 603 29 91 67 1901 -1 -1
8 170 32 202 25 2028 17 1011 67 310 -1 -1
8 1677 66 314 77 90 87 339 -1 -1
8 18 2 638 43 431 38 263 98 938 -1 -1
8 1671 2 335 94 576 -1 -1
8 38 66 61 21 573 72 512 -1 -1
8 1174 6 183 9 423 62 252 -1 -1
8 153 13 6 71 1423 -1 -1
8 987 74 41 -1 -1
8 455 17 116 73 107 -1 -1
8 232 50 4 77 497 -1 -1
8 181 24 287 97 1363 -1 -1
8 736 7 102 82 48 -1 -1
8 45 72 863 -1 -1
8 197 47 1459 92 2147 -1 -1
8 498 59 410 24 37 67 111 -1 -1
8 221 54 334 46 218 29 494 10 475 44 913 -1 -1
8 1179 45 87 83 1986 -1 -1
8 44 97 1515 89 10 1 247 44 526 97 395 -1 -1
8 557 48 692 93 506 -1 -1
8 148 53 17 73 187 -1 -1
8 159 21 96 73 432 -1 -1
8 420 46 218 16 65 31 1291 35 307 46 102 -1 -1
8 133 82 55 -1 -1
8 591 13 29 39 733 10 543 98 785 -1 -1
8 223 92 712 -1 -1
8 576 53 609 55 374 6 904 32 536 62 119 -1 -1
8 57 60 1533 23 876 73 43 -1 -1
8 318 57 169 7 699 95 984 -1 -1
8 61 27 1626 70 541 43 256 97 304 -1 -1
8 347 49 167 28 577 39 713 65 460 -1 -1
8 518 9 2207 38 117 1 856 70 2316 -1 -1
8 3387 85 671 9 386 80 604 51 238 30 475 73 704 -1 -1
8 2384 59 150 57 2624 75 360 94 126 -1 -1
8 496 15 103 55 75 -1 -1
8 283 74 1823 68 5 29 179 78 747 -1 -1
8 709 54 69 90 597 -1 -1
8 231 54 199 4 56 39 1 75 649 -1 -1
8 884 39 197 53 164 -1 -1
8 316 39 706 15 1028 76 588 -1 -1
8 110 67 151 96 369 -1 -1
8 2903 59 591 -1 -1
8 394 44 20 67 642 43 15 53 1919 19 105 81 381 -1 -1
8 449 86 414 -1 -1
8 1390 69 26 -1 -1
8 885 54 166 -1 -1
8 170 29 67 61 38 85 155 -1 -1
8 605 87 25 -1 -1
8 421 34 34 58 130 -1 -1
8 65 55 996 19 1784 79 901 39 701 84 612 -1 -1
8 1731 80 942 54 46 20 258 98 439 -1 -1
8 523 52 475 68 1021 -1 -1
8 250 64 403 -1 -1
8 2211 27 448 94 1409 -1 -1
8 188 40 160 -1 -1
8 370 2 963 52 752 40 402 42 28 67 268 -1 -1
8 144 34 550 57 329 31 121 22 59 19 827 74 746 -1 -1
8 127 1 57 24 609 47 383 -1 -1
8 485 49 474 20 1057 65 215 -1 -1
8 294 51 804 98 329 -1 -1
8 547 37 699 76 113 -1 -1
8 298 95 1257 -1 -1
8 692 67 112 28 891 50 630 1 841 83 1486 -1 -1
8 2214 42 2282 -1 -1
8 1165 33 105 69 142 -1 -1
8 392 87 373 10 86 76 782 -1 -1
8 388 49 843 7 72 95 181 -1 -1
8 755 31 465 13 1171 75 489 -1 -1
8 185 55 75 13 524 3 88 36 477 -1 -1
8 446 66 17 -1 -1
8 1108 17 70 90 1046 -1 -1
8 491 76 617 57 1225 73 146 -1 -1
8 1926 25 191 21 493 40 21 -1 -1
8 1531 6 184 13 514 40 874 -1 -1
8 304 13 380 3 1867 11 453 1 451 75 430 -1 -1
8 1239 79 375 53 1168 40 557 53 531 96 86 -1 -1
8 1238 80 133 -1 -1
8 90 60 452 7 774 2 163 72 992 -1 -1
8 497 54 113 97 1178 -1 -1
8 525 47 377 7 575 87 22 -1 -1
8 1150 94 317 -1 -1
8 665 76 434 87 808 -1 -1
8 575 73 25 -1 -1
8 707 7 576 25 1147 43 1727 72 547 -1 -1
8 409 21 306 50 782 71 113 68 174 64 52 45 1161 1 1206 38 285 -1 -1
8 505 33 284 72 264 75 35 -1 -1
8 1018 96 505 -1 -1
8 152 31 166 30 153 45 1273 -1 -1
8 292 41 624 82 1013 78 247 71 756 25 69 46 293 67 308 -1 -1
8 367 61 810 71 357 -1 -1
8 1029 24 535 58 584 -1 -1
8 695 4 1433 94 761 -1 -1
9 1194 64 812 2 1851 64 4731 25 568 56 451 -1 -1
9 121 48 250 86 2860 -1 -1
9 980 11 1220 14 583 46 1170 -1 -1
9 1491 72 1036 58 15 49 165 92 2120 -1 -1
9 10 51 761 99 726 -1 -1
9 18 62 227 70 1436 12 964 36 1450 27 1359 92 1363 -1 -1
9 113 80 369 -1 -1
9 891 38 1256 93 949 -1 -1
9 151 69 1290 76 278 71 458 15 501 86 1027 -1 -1
9 91 12 1731 56 578 -1 -1
9 87 3 777 75 707 -1 -1
9 143 86 3134 -1 -1
9 512 65 172 -1 -1
9 534 67 313 -1 -1
9 306 52 1230 24 173 40 1126 -1 -1
9 154 91 1205 9 281 66 724 -1 -1
9 265 94 517 -1 -1
9 107 30 665 41 270 66 17 -1 -1
9 2425 13 384 73 1507 83 555 11 70 63 73 95 617 -1 -1
9 576 98 1463 64 1516 96 108 -1 -1
9 1088 1 307 91 215 -1 -1
9 536 77 1359 36 2418 26 168 94 1117 -1 -1
9 1159 6 1967 92 701 -1 -1
9 4469 19 2526 60 1133 -1 -1
9 125 18 133 50 1014 17 1081 90 1159 -1 -1
9 758 55 173 57 1711 -1 -1
9 581 42 49 19 828 14 937 6 429 45 5 -1 -1
9 380 24 289 79 685 -1 -1
9 1214 41 1038 90 1249 24 2439 40 109 37 203 90 151 -1 -1
9 222 88 328 -1 -1
9 111 33 285 63 669 87 109 -1 -1
9 278 21 157 7 238 50 28 -1 -1
9 384 34 1235 39 926 90 330 -1 -1
9 106 67 117 74 1345 42 762 50 1028 85 524 -1 -1
9 602 95 2987 21 169 30 952 74 1040 -1 -1
9 72 1 207 51 1040 -1 -1
9 302 20 953 45 979 58 420 -1 -1
9 316 85 415 -1 -1
9 89 19 209 95 116 -1 -1
9 668 90 211 -1 -1
9 885 35 33 62 1029 -1 -1
9 178 28 453 92 237 20 622 11 495 8 932 81 1019 -1 -1
9 930 94 1002 -1 -1
9 121 79 315 -1 -1
9 77 11 2 61 1225 60 1282 53 364 9 171 79 664 -1 -1
9 92 61 980 34 607 89 298 -1 -1
9 489 57 1 99 429 -1 -1
9 1497 1 20 81 559 -1 -1
9 223 42 52 86 895 20 1602 70 305 -1 -1
9 241 47 361 8 1536 75 44 -1 -1
9 620 77 758 -1 -1
9 1514 46 505 37 77 43 180 26 643 4 647 56 884 -1 -1
9 238 89 9 -1 -1
9 1561 20 301 52 258 -1 -1
9 333 76 152 -1 -1
9 446 57 95 43 481 77 28 -1 -1
9 1540 33 447 9 347 25 66 17 248 5 690 71 424 -1 -1
9 841 15 468 71 1394 -1 -1
9 38 85 678 0 263 6 1172 56 813 -1 -1
9 174 12 31 54 78 -1 -1
9 292 83 569 8 1302 74 734 -1 -1
9 521 26 461 4 1329 48 206 30 1292 0 690 50 241 -1 -1
9 287 32 882 54 2734 62 35 15 254 5 638 84 404 -1 -1
9 128 98 234 -1 -1
9 1473 6 28 83 37 -1 -1
9 1361 97 1297 -1 -1
9 734 79 842 14 168 47 493 27 140 12 630 2 92 4 406 33 289 -1 -1
9 198 17 522 42 326 94 691 -1 -1
9 607 23 61 38 907 25 1496 56 2318 -1 -1
9 383 51 879 38 191 26 86 86 1393 -1 -1
9 189 89 1221 91 280 34 555 59 32 -1 -1
9 219 67 624 19 1505 23 415 60 179 -1 -1
9 28 52 741 33 1043 24 49 80 1763 -1 -1
9 1918 11 183 0 419 82 280 -1 -1
9 419 29 105 20 2788 63 155 -1 -1
9 3150 40 85 1 587 61 2364 -1 -1
9 899 5 474 62 550 -1 -1
9 712 13 111 25 378 64 204 -1 -1
9 56 96 934 -1 -1
9 1745 36 1841 -1 -1
9 2348 18 522 92 2689 -1 -1
9 1978 35 812 0 699 96 21 -1 -1
9 1293 43 670 70 126 74 236 82 267 -1 -1
9 856 56 1911 28 113 64 63 6 39 49 123 40 1253 34 1037 13 139 86 211 -1 -1
9 119 38 306 88 121 -1 -1
9 510 25 151 9 354 8 1414 56 501 -1 -1
9 272 38 1309 60 219 -1 -1
9 427 52 411 -1 -1
9 1805 21 23 73 715 -1 -1
9 186 40 512 57 1586 84 429 -1 -1
9 605 14 2198 85 486 -1 -1
9 157 59 604 31 210 77 345 -1 -1
9 434 60 903 64 635 -1 -1
9 397 88 154 -1 -1
9 529 47 638 59 1567 17 2 28 361 93 632 -1 -1
9 33 6 398 28 670 79 1621 -1 -1
9 301 50 717 33 190 71 2042 33 106 24 904 58 839 -1 -1
9 218 18 394 61 372 58 1143 34 336 46 2064 -1 -1
9 210 99 356 -1 -1
9 1332 26 469 11 667 29 1108 59 163 -1 -1
9 28 24 38 1 479 68 313 -1 -1
9 321 99 398 -1 -1
9 281 67 8 32 1074 28 1222 36 960 68 286 -1 -1
9 447 99 915 -1 -1
9 558 94 165 -1 -1
9 495 0 758 20 28 69 90 -1 -1
9 1048 57 216 34 340 20 229 32 1056 31 163 89 471 -1 -1
9 157 98 1001 -1 -1
9 306 17 246 30 658 11 962 63 63 -1 -1
9 709 44 1353 10 2575 21 126 51 700 -1 -1
9 1265 16 1997 33 299 28 299 14 88 61 678 -1 -1
9 92 95 213 -1 -1
9 453 51 11 99 42 -1 -1
9 309 55 170 9 3131 51 19 37 20 25 502 97 2095 -1 -1
9 189 1 167 3 1633 27 167 64 319 -1 -1
9 16 97 700 -1 -1
9 759 22 160 51 1644 -1 -1
9 422 99 425 -1 -1
9 161 22 4 14 1075 91 531 -1 -1
9 1194 0 2 82 151 73 14 5 137 22 11 1 1208 25 456 80 154 -1 -1
9 985 16 1044 85 2550 94 5 21 2384 5 140 62 521 69 294 -1 -1
9 523 76 92 -1 -1
9 272 65 1074 14 455 86 170 -1 -1
9 53 95 34 -1 -1
9 468 48 300 98 17 -1 -1
9 253 16 33 70 954 -1 -1
9 718 21 1273 83 980 -1 -1
9 1076 42 633 47 903 99 364 -1 -1
9 1095 60 1276 79 383 65 302 73 297 -1 -1
9 305 28 445 4 336 21 200 18 607 95 432 -1 -1
9 255 3 91 38 495 68 1003 -1 -1
9 787 62 257 58 90 82 162 -1 -1
9 795 59 1106 -1 -1
9 933 56 2 96 177 -1 -1
9 99 24 4 10 602 62 404 49 166 11 1315 85 584 -1 -1
9 256 77 210 -1 -1
9 587 11 614 43 17 4 509 80 593 -1 -1
9 550 93 710 -1 -1
9 83 61 83 37 1397 9 10 35 1890 53 411 -1 -1
9 1614 77 756 25 1022 75 256 -1 -1
9 322 77 616 -1 -1
9 127 51 187 31 153 16 1734 57 650 -1 -1
9 20 55 25 91 504 -1 -1
9 130 3 416 99 1348 -1 -1
9 1738 16 47 22 652 30 445 20 901 29 547 -1 -1
9 971 18 1230 32 51 54 681 -1 -1
9 634 40 610 27 146 93 284 -1 -1
9 29 64 416 -1 -1
9 87 21 4007 99 1543 -1 -1
9 65 95 575 -1 -1
9 1024 75 25 89 1300 -1 -1
9 821 92 306 -1 -1
9 1159 84 342 -1 -1
9 324 52 53 -1 -1
9 363 63 416 31 45 17 780 99 139 -1 -1
9 155 19 486 59 1753 -1 -1
9 213 39 44 82 1224 -1 -1
9 1359 46 390 74 491 -1 -1
9 296 21 1088 8 596 6 237 1 1 94 305 -1 -1
9 255 19 208 77 514 -1 -1
9 853 37 101 71 1308 6 1178 1 664 56 1208 20 320 65 705 -1 -1
9 28 97 551 23 629 37 36 0 186 46 66 -1 -1
9 501 22 190 94 893 -1 -1
9 476 63 116 2 1233 61 1619 -1 -1
9 598 11 713 31 791 13 84 52 426 -1 -1
9 125 78 139 -1 -1
9 1265 43 1073 -1 -1
9 66 74 1037 -1 -1
9 138 86 865 -1 -1
9 249 82 285 -1 -1
9 1049 45 212 88 244 -1 -1
9 1154 49 533 29 624 11 689 4 1067 64 1095 -1 -1
9 152 99 2086 -1 -1
9 143 72 347 -1 -1
9 1868 90 496 -1 -1
9 45 7 429 37 456 10 164 36 521 56 28 -1 -1
9 132 54 242 -1 -1
9 656 6 3119 15 881 57 1133 -1 -1
9 1302 70 443 -1 -1
9 15 43 596 5 845 16 11 35 885 44 1025 87 593 -1 -1
9 58 75 266 -1 -1
9 3440 98 240 78 1529 27 275 70 626 -1 -1
9 117 4 4440 88 541 -1 -1
9 1497 48 2667 98 505 -1 -1
9 401 62 2022 38 305 27 147 66 22 -1 -1
9 2635 7 163 89 2533 -1 -1
9 459 55 1001 52 393 51 13 8 175 89 75 -1 -1
9 1027 45 1520 1 209 68 177 -1 -1
9 635 3 410 70 964 -1 -1
9 150 32 905 77 1378 -1 -1
9 547 92 219 -1 -1
9 55 8 460 1 282 40 1248 -1 -1
9 82 20 1089 16 1499 86 28 -1 -1
9 129 3 331 38 183 -1 -1
9 72 29 1683 96 2803 -1 -1
9 146 68 69 61 71 2 431 54 101 59 117 64 592 -1 -1
9 5 19 246 84 1 -1 -1
9 781 48 196 13 389 92 418 -1 -1
9 717 23 167 0 48 29 139 -1 -1
9 1487 69 1948 -1 -1
9 1446 31 746 -1 -1
9 78 5 788 22 758 92 680 -1 -1
9 126 30 1364 38 2006 72 238 20 473 73 30 -1 -1
9 1378 88 114 -1 -1
9 363 83 288 97 193 -1 -1
9 983 13 1080 14 957 57 800 -1 -1
9 1568 83 717 -1 -1
9 280 89 708 -1 -1
9 805 45 424 34 1220 97 1577 -1 -1
9 305 33 68 50 15 29 256 52 539 45 1125 95 280 -1 -1
9 612 33 698 12 1524 37 126 93 1203 -1 -1
9 422 6 283 51 1243 -1 -1
9 472 10 1440 30 2369 49 202 77 27 -1 -1
9 334 5 728 11 214 49 1022 80 455 -1 -1
9 12 63 2270 -1 -1
9 1477 40 54 52 535 62 1872 -1 -1
9 534 87 204 -1 -1
10 255 51 745 82 165 -1 -1
10 1414 79 91 -1 -1
10 629 53 1262 -1 -1
10 276 16 36 46 457 96 461 -1 -1
10 1586 58 369 -1 -1
10 32 36 324 62 660 -1 -1
10 465 73 1352 -1 -1
10 305 26 239 10 300 80 110 -1 -1
10 819 59 79 68 1196 40 17 78 424 -1 -1
10 559 84 101 45 407 64 598 33 578 1 689 42 24 44 359 23 451 34 1923 5 361 28 694 70 114 -1 -1
10 2250 32 329 64 384 -1 -1
10 626 93 2081 28 456 43 323 63 255 -1 -1
10 201 20 442 38 946 45 349 -1 -1
10 950 77 28 90 526 81 191 73 168 91 155 -1 -1
10 206 40 1062 29 376 98 15 -1 -1
10 798 98 1103 -1 -1
10 422 96 1029 70 204 13 194 39 90 14 620 67 62 -1 -1
10 450 92 48 -1 -1
10 239 29 160 46 47 53 243 -1 -1
10 487 61 112 35 260 4 3 97 1711 -1 -1
10 577 39 364 90 2 -1 -1
10 347 5 266 97 328 -1 -1
10 2320 2 49 76 62 -1 -1
10 448 55 2197 49 1128 74 2670 -1 -1
10 879 18 756 34 68 48 13 50 357 76 161 -1 -1
10 24 21 173 98 76 54 890 55 420 40 921 90 174 -1 -1
10 406 25 374 28 608 2 1048 90 50 -1 -1
10 201 85 984 -1 -1
10 432 92 326 -1 -1
10 230 82 3401 92 51 90 576 2 284 20 1139 32 269 -1 -1
10 460 16 809 45 339 -1 -1
10 652 79 145 -1 -1
10 448 24 116 36 1366 13 421 3 156 56 230 -1 -1
10 1207 99 797 68 295 99 79 -1 -1
10 845 62 270 89 191 -1 -1
10 14 85 689 -1 -1
10 113 39 222 96 30 -1 -1
10 142 67 543 -1 -1
10 1313 70 610 15 190 58 57 -1 -1
10 112 79 270 45 1492 69 501 -1 -1
10 1562 31 655 2 1485 9 746 2 538 23 485 -1 -1
10 1586 28 126 56 14 81 111 76 517 84 553 -1 -1
10 6 86 172 42 249 5 237 73 2610 52 785 93 426 -1 -1
10 530 30 209 4 766 37 1102 97 152 -1 -1
10 114 8 8 56 1533 86 145 -1 -1
10 48 5 261 0 242 8 469 32 812 70 774 -1 -1
10 90 30 3178 58 30 -1 -1
10 330 30 1565 20 1506 51 370 -1 -1
10 366 74 653 -1 -1
10 224 89 894 -1 -1
10 50 79 537 53 928 17 538 76 772 -1 -1
10 229 20 362 23 627 21 348 15 1341 18 415 9 1176 38 54 -1 -1
10 1818 48 580 9 244 21 1880 77 1039 -1 -1
10 411 94 981 -1 -1
10 328 84 239 -1 -1
10 575 58 1126 29 693 99 350 -1 -1
10 1295 40 1467 91 831 -1 -1
10 46 43 297 22 622 98 638 -1 -1
10 18 45 1392 -1 -1
10 127 57 515 97 123 -1 -1
10 94 62 4 61 64 22 166 78 648 -1 -1
10 32 98 98 -1 -1
10 91 22 274 70 2287 -1 -1
10 1376 22 493 83 3436 -1 -1
10 300 16 15 47 1358 -1 -1
10 491 70 40 -1 -1
10 200 30 512 71 1303 47 213 99 598 -1 -1
10 444 30 900 31 521 8 787 40 1199 -1 -1
10 42 88 1035 -1 -1
10 33 94 226 -1 -1
10 188 17 122 79 1830 -1 -1
10 2137 22 456 6 336 63 265 -1 -1
10 299 66 165 24 807 80 789 -1 -1
10 833 89 712 -1 -1
10 715 61 58 8 418 78 26 -1 -1
10 1189 85 593 19 527 62 217 29 273 69 132 77 116 -1 -1
10 1195 88 52 18 1000 38 125 44 1121 27 177 5 798 69 46 -1 -1
10 1203 31 122 79 94 -1 -1
10 187 91 84 -1 -1
10 439 3 330 10 43 92 412 -1 -1
10 252 76 174 99 74 -1 -1
10 545 21 864 4 390 9 230 93 390 -1 -1
10 132 35 79 0 314 7 35 50 570 -1 -1
10 7 78 776 -1 -1
10 92 65 514 76 192 -1 -1
10 265 40 56 78 556 -1 -1
10 803 97 374 -1 -1
10 175 23 514 36 862 58 569 -1 -1
10 847 23 1300 65 21 -1 -1
10 134 46 520 99 1313 -1 -1
10 180 89 493 -1 -1
10 312 8 178 93 390 -1 -1
10 232 82 1422 40 332 69 340 53 181 92 709 -1 -1
10 87 3 1335 9 500 98 281 -1 -1
10 226 3 1264 74 611 -1 -1
10 785 25 37 48 223 17 333 54 727 -1 -1
10 1004 45 963 4 25 35 1519 16 812 3 586 51 886 -1 -1
10 302 56 121 36 2116 37 854 96 620 -1 -1
10 805 55 920 41 166 13 1162 45 2366 -1 -1
10 68 23 43 61 356 9 93 68 544 -1 -1
10 90 70 122 61 1599 29 1280 45 106 15 500 16 250 92 149 -1 -1
10 1266 93 2062 -1 -1
10 130 99 828 -1 -1
10 150 47 578 66 131 5 246 91 448 -1 -1
10 186 0 552 5 418 28 1255 71 714 -1 -1
10 353 72 410 -1 -1
10 845 76 715 -1 -1
10 1015 93 279 -1 -1
10 591 67 227 -1 -1
10 345 50 1066 -1 -1
10 330 62 459 78 77 94 1625 -1 -1
10 111 13 871 20 2576 2 2513 42 1300 68 1954 -1 -1
10 567 47 680 26 853 76 200 -1 -1
10 48 65 1576 59 560 76 103 -1 -1
10 430 77 493 10 25 29 685 39 867 89 1253 -1 -1
10 241 18 378 81 746 -1 -1
10 386 37 181 40 622 73 886 -1 -1
10 937 40 149 88 103 70 109 9 260 72 760 -1 -1
10 103 63 60 -1 -1
10 38 67 1086 -1 -1
10 765 66 272 60 1006 43 635 39 1274 49 1851 34 41 53 629 -1 -1
10 244 20 25 55 1009 86 123 -1 -1
10 261 39 2054 82 639 64 302 57 772 21 433 88 853 -1 -1
10 283 41 1097 40 529 65 1722 -1 -1
10 406 36 720 8 329 64 31 -1 -1
10 903 13 1097 22 258 81 3927 -1 -1
10 666 43 176 69 83 -1 -1
10 552 21 16 82 176 -1 -1
10 1136 38 143 45 445 -1 -1
10 553 20 294 46 957 94 448 78 167 8 271 15 644 48 378 72 403 -1 -1
10 446 24 547 -1 -1
10 552 11 790 42 75 -1 -1
10 85 33 2029 23 138 39 1515 16 227 59 1232 -1 -1
10 529 41 892 94 645 7 1855 51 79 29 1470 40 257 19 242 42 83 -1 -1
10 297 96 753 -1 -1
10 250 2 418 75 2191 -1 -1
10 465 78 415 -1 -1
10 177 25 117 96 183 -1 -1
10 51 14 304 63 733 -1 -1
10 164 93 163 -1 -1
10 334 79 741 -1 -1
10 317 92 48 -1 -1
10 1335 27 634 79 426 11 22 50 1311 42 1160 57 217 -1 -1
10 185 7 1476 33 46 7 142 3 76 86 368 -1 -1
10 331 59 238 -1 -1
10 93 8 183 42 76 8 507 76 336 -1 -1
10 227 40 298 50 1484 35 507 90 188 -1 -1
10 340 37 1599 50 41 47 1042 22 926 49 402 19 484 74 413 -1 -1
10 754 69 1035 99 968 -1 -1
10 53 67 576 14 22 1 164 84 14 -1 -1
10 1347 18 119 90 164 -1 -1
10 739 77 557 -1 -1
10 607 61 215 60 2469 25 202 69 1279 -1 -1
10 34 75 166 78 766 73 372 61 928 97 167 -1 -1
10 178 42 1402 97 219 -1 -1
10 159 62 313 37 333 1 198 38 91 25 1374 38 162 -1 -1
10 130 86 214 -1 -1
10 165 81 2533 25 1670 24 862 56 124 -1 -1
10 62 45 831 91 162 -1 -1
10 209 76 287 82 19 -1 -1
10 239 11 295 32 142 3 451 36 598 -1 -1
10 1147 71 95 -1 -1
10 684 27 1033 15 282 41 202 47 339 88 1069 -1 -1
10 1274 90 411 -1 -1
10 1409 7 581 11 726 67 911 85 610 -1 -1
10 797 19 13 44 2259 39 1290 84 2440 -1 -1
10 1028 83 357 -1 -1
10 190 78 15 31 261 65 323 17 2296 83 19 -1 -1
10 210 94 326 91 1278 57 477 25 71 66 268 4 609 44 907 10 153 29 357 27 322 26 362 52 1714 -1 -1
10 71 87 1359 5 166 46 148 53 1638 35 1804 69 193 -1 -1
10 266 42 20 70 91 -1 -1
10 27 56 170 79 79 87 1899 -1 -1
10 122 6 99 82 3083 -1 -1
10 11 26 58 50 651 49 214 19 653 66 237 -1 -1
10 238 24 590 25 195 95 777 -1 -1
10 21 49 341 26 149 24 130 51 257 57 768 -1 -1
10 119 61 4 79 1097 -1 -1
10 14 84 417 -1 -1
10 174 30 513 13 1276 6 399 75 102 -1 -1
10 145 6 515 35 1559 23 705 76 1045 -1 -1
10 74 32 633 52 405 71 247 -1 -1
10 38 39 123 50 357 6 811 41 120 54 1289 -1 -1
10 732 6 39 98 228 -1 -1
10 1300 2 1745 51 740 11 296 68 367 -1 -1
10 1882 55 1456 41 1830 11 832 54 366 -1 -1
10 752 62 1390 63 856 59 1362 85 136 -1 -1
10 73 3 68 89 1693 -1 -1
10 145 43 293 82 153 -1 -1
10 839 24 1228 64 11 -1 -1
10 497 61 1685 -1 -1
10 1895 0 712 46 874 -1 -1
10 2120 86 222 -1 -1
10 165 73 182 63 199 86 6 -1 -1
10 320 22 346 83 1431 -1 -1
10 982 40 1105 50 89 11 199 23 795 68 169 -1 -1
10 741 83 1109 37 639 6 606 8 391 23 871 9 24 69 351 -1 -1
10 74 97 366 -1 -1
10 541 27 292 26 1220 16 481 9 342 48 719 -1 -1
10 24 85 3579 -1 -1
10 65 88 539 -1 -1
10 391 71 65 84 69 -1 -1
10 3203 78 54 66 150 77 118 45 2024 17 64 98 366 -1 -1
10 120 91 157 -1 -1
10 1394 75 102 -1 -1
10 146 31 65 43 1135 -1 -1
10 81 18 949 27 932 17 262 86 1 -1 -1
10 243 61 297 63 2055 91 1154 4 69 15 105 78 2097 -1 -1
10 144 55 1405 81 2181 90 657 -1 -1
10 846 57 1076 -1 -1
10 203 25 837 21 877 45 710 -1 -1
10 621 45 1207 89 1016 -1 -1
10 286 90 380 69 548 73 501 0 93 99 150 -1 -1
10 2507 80 1350 -1 -1
10 457 45 51 88 49 -1 -1
10 1367 37 378 64 347 -1 -1
10 264 21 28 56 653 -1 -1
10 315 26 393 33 1036 10 259 67 245 -1 -1
10 3 39 631 46 375 15 10 35 395 81 838 -1 -1
10 143 31 625 18 530 39 405 29 1024 47 247 -1 -1
10 235 23 4953 85 1227 -1 -1
11 132 3 321 22 140 86 14 -1 -1
11 981 85 605 -1 -1
11 432 44 365 -1 -1
11 337 57 557 11 1265 27 1378 36 606 -1 -1
11 120 75 734 47 256 72 332 -1 -1
11 443 59 982 41 2077 86 11 -1 -1
11 436 14 3436 5 633 2 704 81 692 -1 -1
11 279 33 437 99 198 -1 -1
11 270 48 308 17 363 53 453 -1 -1
11 1098 87 532 -1 -1
11 570 77 1118 -1 -1
11 349 19 859 98 194 64 1018 67 338 33 618 43 2340 36 301 15 11 61 3 -1 -1
11 101 82 843 23 73 44 369 74 134 -1 -1
11 409 52 1047 30 116 18 706 88 66 -1 -1
11 1476 22 1325 64 182 -1 -1
11 763 7 1438 24 156 32 25 -1 -1
11 878 19 295 97 317 -1 -1
11 895 92 397 18 73 1 167 83 1035 -1 -1
11 331 26 832 7 1144 99 620 -1 -1
11 101 35 769 38 167 64 297 42 2376 31 592 89 31 -1 -1
11 445 55 141 80 557 21 329 76 738 -1 -1
11 562 22 389 80 60 -1 -1
11 1781 26 907 30 1447 45 14 13 8 81 247 -1 -1
11 703 86 370 -1 -1
11 202 84 1269 7 294 53 1270 43 303 88 65 -1 -1
11 259 86 1249 32 273 93 1554 -1 -1
11 312 95 620 -1 -1
11 1056 40 175 39 170 14 462 88 1131 -1 -1
11 466 14 71 65 314 -1 -1
11 339 27 312 97 34 16 883 36 236 79 585 -1 -1
11 259 29 57 93 531 -1 -1
11 88 36 18 43 111 84 496 49 1588 93 1989 -1 -1
11 23 31 1166 44 415 -1 -1
11 290 46 682 83 754 -1 -1
11 276 31 87 4 75 56 550 -1 -1
11 368 17 922 83 974 -1 -1
11 1499 55 447 6 20 1 405 21 668 95 112 -1 -1
11 29 34 31 87 909 -1 -1
11 120 20 218 82 46 -1 -1
11 10 0 997 81 145 -1 -1
11 1102 15 3462 1 422 6 707 66 2141 -1 -1
11 631 56 150 42 1462 53 241 8 468 67 247 -1 -1
11 1056 42 175 6 801 65 122 -1 -1
11 172 10 227 29 590 59 116 -1 -1
11 228 2 146 34 142 -1 -1
11 540 82 236 31 79 93 424 -1 -1
11 531 31 150 70 559 -1 -1
11 568 79 520 -1 -1
11 625 70 2017 90 448 17 503 75 557 16 21 47 545 65 409 35 893 15 2598 52 202 57 592 -1 -1
11 152 93 99 -1 -1
11 790 65 479 -1 -1
11 1806 20 1070 72 391 -1 -1
11 172 54 885 48 489 39 2 64 1895 62 215 19 2064 47 559 4 239 89 1040 -1 -1
11 254 32 118 22 997 20 3010 80 640 -1 -1
11 395 72 200 73 532 68 1468 17 406 14 978 26 202 81 734 -1 -1
11 493 95 937 -1 -1
11 8 47 325 -1 -1
11 124 18 426 25 2297 38 900 -1 -1
11 2272 47 127 18 604 87 53 -1 -1
11 323 6 223 7 840 26 760 47 279 -1 -1
11 264 72 1862 -1 -1
11 19 50 730 48 332 37 238 99 654 -1 -1
11 826 33 532 39 488 83 2704 -1 -1
11 454 3 468 60 649 -1 -1
11 593 47 400 39 188 84 544 -1 -1
11 482 2 1092 39 2096 49 1237 28 107 37 1348 67 1026 -1 -1
11 423 72 208 56 140 89 449 64 367 39 1085 48 704 -1 -1
11 302 66 869 5 926 48 1111 7 33 86 561 -1 -1
11 73 96 1453 -1 -1
11 837 85 754 -1 -1
11 2 31 1310 9 870 94 339 -1 -1
11 354 19 122 21 17 26 102 44 283 52 705 -1 -1
11 133 2 1338 47 552 -1 -1
11 67 88 1612 -1 -1
11 538 15 177 4 273 5 21 52 315 -1 -1
11 62 31 1226 17 365 90 202 -1 -1
11 538 89 198 -1 -1
11 81 17 711 30 184 53 1508 -1 -1
11 378 96 1267 -1 -1
11 456 39 640 32 560 67 3419 -1 -1
11 1130 65 388 83 817 98 1876 -1 -1
11 1725 34 45 22 1570 47 45 -1 -1
11 49 48 185 96 276 41 97 42 397 54 757 51 238 57 1272 -1 -1
11 455 76 391 -1 -1
11 1301 93 450 75 152 72 1270 44 367 7 21 95 832 -1 -1
11 424 19 206 23 1275 34 118 24 354 81 153 -1 -1
11 358 53 813 52 388 76 443 7 1028 66 4699 -1 -1
11 19 51 629 79 807 16 54 31 608 56 343 -1 -1
11 264 86 495 -1 -1
11 263 62 350 -1 -1
11 86 26 3003 56 1050 51 1491 41 785 69 1568 -1 -1
11 437 8 587 73 221 -1 -1
11 610 18 1368 84 1893 -1 -1
11 433 95 863 -1 -1
11 1356 85 180 69 2010 70 660 59 3810 61 693 58 5 16 557 95 1149 -1 -1
11 1480 61 653 20 410 6 1043 92 352 -1 -1
11 56 56 132 74 222 -1 -1
11 886 27 4 77 329 -1 -1
11 273 95 1825 -1 -1
11 47 24 1660 59 578 34 83 79 2465 -1 -1
11 788 22 108 38 20 49 591 71 2191 -1 -1
11 1400 93 1452 98 530 28 556 63 92 42 792 39 94 91 117 -1 -1
11 31 46 2 72 283 -1 -1
11 724 86 7 98 272 94 1718 59 336 32 903 34 217 96 892 -1 -1
11 144 86 139 89 868 -1 -1
11 1264 52 1004 49 150 98 871 -1 -1
11 376 7 657 72 540 -1 -1
11 260 80 919 88 138 66 521 61 34 70 200 96 15 -1 -1
11 37 67 441 -1 -1
11 541 34 1258 13 27 31 69 4 471 21 111 92 48 -1 -1
11 2155 39 55 17 95 40 630 -1 -1
11 206 27 1437 86 63 -1 -1
11 709 94 889 -1 -1
11 116 80 613 -1 -1
11 564 65 722 79 586 37 8 55 525 1 790 15 41 83 2045 -1 -1
11 169 61 420 -1 -1
11 31 92 501 56 698 88 640 -1 -1
11 760 8 415 5 171 37 35 -1 -1
11 423 68 247 53 393 25 1875 15 760 43 848 42 374 65 41 -1 -1
11 1449 98 367 63 289 39 463 61 1922 44 68 61 518 -1 -1
11 536 49 12 -1 -1
11 1 35 69 83 250 46 475 18 157 44 282 63 530 -1 -1
11 239 82 988 62 655 36 48 75 386 -1 -1
11 391 88 114 -1 -1
11 949 10 1244 76 1502 -1 -1
11 229 43 1197 18 1114 47 2095 4 6 42 428 52 534 -1 -1
11 705 84 121 -1 -1
11 445 48 9 89 315 83 611 0 446 46 304 -1 -1
11 1114 57 2676 -1 -1
11 211 87 241 -1 -1
11 179 75 759 20 261 72 226 -1 -1
11 162 47 501 49 255 16 328 82 280 -1 -1
11 917 32 105 42 350 72 1421 -1 -1
11 493 56 203 51 1680 7 1184 70 641 -1 -1
11 225 7 72 25 1067 14 79 62 355 -1 -1
11 443 15 1175 2 827 57 442 -1 -1
11 195 89 1101 -1 -1
11 415 15 634 23 13 50 211 -1 -1
11 654 3 1597 69 70 -1 -1
11 439 99 194 27 396 88 45 46 136 1 235 40 402 28 446 24 240 16 151 70 6 -1 -1
11 1871 23 191 30 258 89 235 -1 -1
11 807 47 136 72 133 25 1169 4 449 39 121 7 2 39 2004 58 820 57 685 50 348 47 74 49 61 0 849 91 23 -1 -1
11 443 1 70 78 149 -1 -1
11 672 1 643 55 208 5 464 78 450 -1 -1
11 258 14 154 17 537 0 551 25 1008 6 330 19 62 10 900 67 199 -1 -1
11 744 17 284 38 840 76 569 -1 -1
11 224 54 96 -1 -1
11 1241 27 542 8 263 24 64 61 1385 -1 -1
11 672 21 194 29 1650 82 759 -1 -1
11 176 26 18 61 604 17 216 96 1152 -1 -1
11 121 66 140 37 1113 46 1403 17 282 15 961 97 613 -1 -1
11 1342 76 341 -1 -1
11 30 31 485 33 277 75 184 -1 -1
11 92 27 2064 88 2148 -1 -1
11 322 25 2239 32 864 31 708 56 165 -1 -1
11 3482 97 222 96 378 44 543 36 1109 48 1259 36 133 10 26 88 279 -1 -1
11 2643 82 544 39 97 43 210 30 527 27 149 90 831 -1 -1
11 364 37 988 0 62 52 1149 -1 -1
11 220 95 288 -1 -1
11 395 0 98 5 1216 78 222 -1 -1
11 250 74 1223 59 884 94 62 -1 -1
11 409 49 166 -1 -1
11 416 77 227 -1 -1
11 354 89 404 -1 -1
11 912 8 110 65 339 -1 -1
11 30 9 143 62 58 -1 -1
11 56 23 206 18 136 33 201 83 3001 -1 -1
11 548 71 1625 -1 -1
11 1090 74 612 -1 -1
11 201 36 449 98 82 -1 -1
11 585 41 235 -1 -1
11 100 31 74 67 3172 75 725 -1 -1
11 424 51 442 58 359 4 172 3 149 25 903 95 172 -1 -1
11 1043 32 13 53 409 8 276 80 618 -1 -1
11 455 80 457 92 210 70 794 95 243 -1 -1
11 474 21 982 49 726 63 833 57 1724 15 1022 0 395 51 90 76 1048 -1 -1
11 562 10 992 31 979 82 204 -1 -1
11 375 21 1130 17 58 10 436 31 435 19 188 21 84 44 451 -1 -1
11 615 39 10 86 109 -1 -1
11 864 67 1292 70 611 55 707 21 20 24 182 27 302 70 1036 -1 -1
11 337 57 520 53 1777 29 364 2 1314 30 16 15 252 99 921 -1 -1
11 688 6 838 77 1272 88 159 -1 -1
11 124 47 1005 33 1630 37 706 69 514 -1 -1
11 154 3 379 21 224 82 331 -1 -1
11 481 12 78 70 472 -1 -1
11 50 26 146 88 1053 -1 -1
11 1105 68 279 -1 -1
11 524 49 1019 24 1341 31 1091 47 42 91 392 -1 -1
11 2184 99 205 23 154 68 237 22 477 81 284 -1 -1
11 662 12 1008 97 168 -1 -1
11 211 20 553 98 225 -1 -1
11 965 54 384 87 406 4 1138 75 492 -1 -1
11 235 12 1920 89 929 -1 -1
11 36 90 13 -1 -1
11 19 96 156 -1 -1
11 843 73 739 76 149 90 261 63 465 97 1118 -1 -1
11 1277 26 327 29 420 23 934 93 2256 -1 -1
11 989 46 488 22 227 9 216 60 63 -1 -1
11 529 7 882 67 316 -1 -1
11 414 5 1416 91 307 -1 -1
11 176 31 951 8 680 50 174 -1 -1
11 1132 33 1803 76 447 -1 -1
11 308 7 390 99 946 -1 -1
11 91 53 506 28 739 62 7 -1 -1
11 1295 48 22 75 556 -1 -1
11 462 3 391 44 418 52 668 -1 -1
11 217 64 240 96 58 -1 -1
11 23 20 1571 91 84 -1 -1
11 75 87 319 39 103 2 409 85 345 -1 -1
11 40 32 70 83 519 -1 -1
11 113 51 922 61 260 30 1104 73 1276 -1 -1
11 35 47 608 99 169 -1 -1
11 236 82 79 -1 -1
11 1532 44 236 37 1154 61 1583 1 61 92 597 -1 -1
11 459 74 139 82 125 86 1681 -1 -1
11 124 86 147 -1 -1
11 370 59 689 -1 -1
11 53 61 246 71 97 64 605 51 174 94 125 -1 -1
11 448 90 334 -1 -1
11 1560 79 908 -1 -1
11 1100 92 828 -1 -1
11 618 17 174 31 2263 76 49 -1 -1
11 3016 71 119 -1 -1
11 14 46 247 -1 -1
11 772 79 1546 -1 -1
11 1 30 198 50 155 -1 -1
11 1306 19 391 80 102 -1 -1
11 169 35 66 23 51 5 40 50 399 -1 -1
11 12 82 169 35 179 56 37 5 760 71 122 -1 -1
11 79 76 416 -1 -1
11 637 27 141 30 2775 96 898 -1 -1
11 411 90 582 -1 -1
11 205 10 26 54 588 -1 -1
11 448 79 193 -1 -1
11 573 57 371 64 437 5 295 86 282 -1 -1
11 56 18 376 76 275 -1 -1
11 213 92 318 -1 -1
11 41 31 168 79 800 53 1432 9 416 53 1808 73 477 -1 -1
12 72 6 25 10 66 88 463 -1 -1
12 175 17 601 89 463 -1 -1
12 21 35 109 55 1081 -1 -1
12 1302 1 802 85 234 -1 -1
12 141 97 959 -1 -1
12 1373 49 328 47 33 87 96 -1 -1
12 381 46 153 -1 -1
12 450 27 574 60 1827 72 730 -1 -1
12 1158 76 191 -1 -1
12 1150 10 362 64 68 55 40 38 64 87 393 -1 -1
12 398 55 30 7 736 87 562 -1 -1
12 72 44 236 70 2182 -1 -1
12 212 34 110 98 1710 -1 -1
12 198 19 637 55 79 97 392 -1 -1
12 148 13 722 87 1428 -1 -1
12 848 86 721 60 1048 82 467 -1 -1
12 91 36 785 56 246 -1 -1
12 166 95 698 42 440 18 419 82 1556 -1 -1
12 334 70 40 -1 -1
12 1053 90 626 24 540 68 1529 15 2 14 976 58 251 56 8 51 79 74 485 -1 -1
12 224 61 77 55 47 37 2294 95 1357 -1 -1
12 659 96 239 8 564 16 125 37 71 17 525 26 1935 16 508 57 1022 -1 -1
12 91 86 60 -1 -1
12 739 48 270 72 191 81 325 30 671 72 81 16 2726 51 770 -1 -1
12 158 32 454 13 215 67 144 -1 -1
12 700 49 573 63 976 68 719 22 252 39 705 27 1883 84 154 -1 -1
12 302 3 217 92 142 79 103 91 202 -1 -1
12 13 63 1410 32 3777 9 993 66 438 -1 -1
12 252 89 3350 -1 -1
12 612 52 30 71 480 -1 -1
12 179 78 996 -1 -1
12 102 76 526 62 698 19 2192 30 401 10 846 61 152 -1 -1
12 1524 1 1447 59 390 24 72 44 345 32 831 50 35 20 738 3 153 64 1065 -1 -1
12 1493 57 475 78 206 0 10 1 475 19 322 7 235 32 507 3 710 53 1099 -1 -1
12 472 80 240 -1 -1
12 10 36 276 14 96 86 414 -1 -1
12 760 17 674 97 499 -1 -1
12 1008 37 1173 80 13 -1 -1
12 381 41 1009 52 618 95 1761 -1 -1
12 855 36 529 5 262 95 638 -1 -1
12 488 46 262 6 143 12 655 30 113 27 1129 44 661 -1 -1
12 618 90 160 -1 -1
12 1432 22 1905 37 29 59 375 14 444 32 118 20 597 94 1200 -1 -1
12 222 46 1021 95 1150 50 353 99 21 -1 -1
12 181 33 1109 64 124 43 67 48 494 89 1927 -1 -1
12 248 16 43 58 930 31 269 98 301 -1 -1
12 60 84 301 12 3089 23 457 15 2482 8 165 52 522 -1 -1
12 297 73 311 36 1003 28 888 62 811 -1 -1
12 211 6 913 1 223 21 123 52 1340 -1 -1
12 166 38 136 21 1098 5 409 37 593 -1 -1
12 489 18 1377 1 137 28 597 34 100 80 535 -1 -1
12 2013 16 123 1 1141 10 1313 23 765 6 931 25 1800 22 640 99 679 -1 -1
12 313 85 902 -1 -1
12 121 6 397 2 668 35 241 -1 -1
12 194 96 155 -1 -1
12 230 76 878 -1 -1
12 100 83 912 -1 -1
12 1792 78 269 57 690 20 1354 64 246 -1 -1
12 284 59 53 74 639 -1 -1
12 291 55 104 74 125 61 396 19 156 33 1277 -1 -1
12 1164 13 702 97 824 42 72 96 1 37 645 9 718 20 670 55 139 36 614 42 129 54 38 -1 -1
12 60 63 122 -1 -1
12 718 16 284 35 255 32 1623 99 194 -1 -1
12 1530 1 104 43 865 88 297 -1 -1
12 214 76 120 38 1481 0 228 98 407 -1 -1
12 102 92 1709 -1 -1
12 212 44 217 17 71 10 173 3 432 49 515 -1 -1
12 533 11 858 65 298 -1 -1
12 271 49 70 17 273 99 927 -1 -1
12 513 3 1 88 476 -1 -1
12 637 2 383 25 258 91 4 -1 -1
12 463 71 619 -1 -1
12 405 67 8 -1 -1
12 452 74 718 33 534 32 555 67 222 -1 -1
12 567 73 228 35 939 75 288 -1 -1
12 1206 34 487 62 152 17 533 23 429 55 575 63 1299 -1 -1
12 176 90 1160 -1 -1
12 1146 60 891 3 235 28 83 74 326 -1 -1
12 238 87 955 -1 -1
12 1178 54 446 6 186 91 879 -1 -1
12 539 3 227 85 355 -1 -1
12 1369 52 160 1 61 27 11 61 242 -1 -1
12 51 9 2203 25 384 37 1316 74 209 -1 -1
12 10 97 594 86 280 24 29 58 93 4 608 14 818 25 1340 65 79 -1 -1
12 483 51 728 82 841 -1 -1
12 422 36 558 56 186 77 1424 -1 -1
12 594 25 556 43 1535 17 437 18 359 38 283 15 291 52 570 -1 -1
12 954 57 325 75 49 -1 -1
12 174 70 163 -1 -1
12 1362 35 338 90 773 -1 -1
12 923 45 64 50 924 85 726 -1 -1
12 696 13 994 90 359 -1 -1
12 613 45 481 50 26 83 260 -1 -1
12 711 37 283 51 110 1 793 99 191 -1 -1
12 207 22 900 18 533 68 1124 -1 -1
12 89 45 1327 79 102 93 1910 -1 -1
12 333 7 1428 69 473 61 354 80 239 58 229 91 83 -1 -1
12 158 89 1076 56 13 37 1187 51 1215 62 534 -1 -1
12 910 71 276 7 958 35 359 42 1184 32 9 13 1401 2 707 85 341 -1 -1
12 296 10 799 48 1066 2 27 91 1445 -1 -1
12 143 88 929 49 252 65 288 75 283 -1 -1
12 748 45 1551 3 116 0 313 46 516 -1 -1
12 63 60 2577 -1 -1
12 957 0 417 16 232 29 100 86 1007 -1 -1
12 358 49 532 7 329 57 64 50 89 27 1951 97 90 -1 -1
12 539 36 1371 69 129 35 2610 1 214 61 505 -1 -1
12 41 3 670 61 370 9 882 58 345 -1 -1
12 372 70 281 -1 -1
12 353 13 266 91 2386 -1 -1
12 149 85 1434 65 121 24 324 31 1254 10 199 47 1005 -1 -1
12 3 42 28 81 211 3 1207 95 147 -1 -1
12 2362 8 282 84 309 -1 -1
12 1010 33 801 7 316 57 424 -1 -1
12 31 61 13 23 518 5 1892 37 996 -1 -1
12 295 69 179 46 1851 8 415 27 301 6 65 49 300 -1 -1
12 154 95 276 63 360 18 716 90 420 -1 -1
12 1466 69 896 94 433 48 621 31 155 25 641 5 194 42 637 -1 -1
12 99 72 406 96 427 -1 -1
12 283 76 111 -1 -1
12 288 1 460 26 173 97 949 -1 -1
12 942 84 2455 -1 -1
12 1314 15 1247 48 687 -1 -1
12 1425 13 1429 85 471 -1 -1
12 89 68 93 -1 -1
12 1090 14 986 7 2565 31 212 25 923 11 179 31 1129 19 1638 7 671 42 871 -1 -1
12 341 13 1073 83 429 -1 -1
12 1593 43 1115 27 513 55 871 3 713 25 182 7 318 0 548 55 87 -1 -1
12 98 7 899 26 1706 66 3 -1 -1
12 547 21 730 13 141 79 2470 -1 -1
12 155 53 88 7 579 10 27 4 141 61 1468 -1 -1
12 434 45 155 74 913 31 1094 82 915 -1 -1
12 748 93 55 -1 -1
12 378 72 1028 -1 -1
12 3139 16 1051 69 1082 -1 -1
12 299 71 73 15 8 24 813 35 853 27 321 70 880 -1 -1
12 437 18 1069 67 469 33 724 85 591 -1 -1
12 279 60 44 18 1839 83 55 72 486 30 272 51 1140 63 968 -1 -1
12 1749 1 701 10 937 83 464 -1 -1
12 70 56 455 17 376 73 1078 -1 -1
12 865 90 456 82 330 74 840 4 188 26 337 62 855 -1 -1
12 14 22 1144 40 780 11 1601 68 1480 -1 -1
12 104 55 896 70 68 -1 -1
12 84 37 575 26 3 77 698 -1 -1
12 17 40 1255 16 3474 10 1097 37 103 65 3316 -1 -1
12 2648 67 454 55 815 11 210 35 256 29 81 64 461 -1 -1
12 143 22 10 61 551 -1 -1
12 13 26 1305 96 1197 -1 -1
12 355 43 639 72 40 -1 -1
12 53 43 35 12 3012 45 1060 29 1470 41 1183 6 8 86 220 -1 -1
12 608 54 859 -1 -1
12 553 61 337 44 35 29 55 92 1785 -1 -1
12 140 63 830 1 298 5 28 44 133 10 844 57 933 -1 -1
12 319 61 1467 -1 -1
12 488 93 240 -1 -1
12 890 66 311 78 174 65 1031 50 1229 45 2 1 274 91 853 -1 -1
12 106 21 116 1 239 73 336 -1 -1
12 963 4 80 80 154 -1 -1
12 1745 28 649 51 524 -1 -1
12 16 47 6 62 406 -1 -1
12 761 13 627 4 1125 8 908 84 30 -1 -1
12 405 70 41 25 1463 91 527 -1 -1
12 356 93 125 -1 -1
12 729 70 828 24 1733 81 535 -1 -1
12 380 3 383 21 654 73 1333 -1 -1
12 611 91 318 -1 -1
12 91 63 82 6 999 51 142 -1 -1
12 649 33 790 71 250 -1 -1
12 189 22 1328 1 256 99 146 -1 -1
12 1636 28 1088 35 1039 59 151 -1 -1
12 1350 28 273 84 327 -1 -1
12 679 93 64 -1 -1
12 296 58 136 88 229 -1 -1
12 471 79 78 70 1245 4 232 45 43 28 421 65 599 -1 -1
12 1087 6 856 57 71 71 188 -1 -1
12 121 66 243 -1 -1
12 137 64 1228 9 209 76 171 -1 -1
12 324 78 674 -1 -1
12 397 23 395 64 807 20 275 46 149 99 204 -1 -1
12 660 76 248 -1 -1
12 110 11 463 50 503 -1 -1
12 611 15 893 61 290 -1 -1
12 772 73 822 -1 -1
12 749 72 1155 90 411 -1 -1
12 1216 61 1819 76 112 89 681 99 60 -1 -1
12 1234 90 112 -1 -1
12 599 49 623 65 90 -1 -1
12 589 45 1178 35 569 44 2062 97 1866 -1 -1
12 98 99 990 -1 -1
12 811 27 1475 16 155 63 176 -1 -1
12 839 51 123 9 812 12 927 5 24 93 1012 -1 -1
12 762 80 165 79 26 24 2615 53 756 0 228 30 540 32 1739 98 848 -1 -1
12 92 23 687 1 473 41 147 -1 -1
12 472 87 497 -1 -1
12 180 32 820 68 38 52 783 91 23 -1 -1
12 1220 86 662 91 76 65 286 15 882 30 539 14 107 89 6 -1 -1
12 783 93 2206 -1 -1
12 94 96 1492 -1 -1
12 1404 40 1627 -1 -1
12 1159 52 62 40 915 85 348 -1 -1
12 137 42 591 91 274 -1 -1
12 719 80 1783 13 1402 82 492 -1 -1
12 228 55 72 -1 -1
12 123 55 507 1 580 81 843 -1 -1
12 1235 46 727 70 212 55 869 73 309 -1 -1
12 753 56 2280 99 280 -1 -1
12 338 35 80 28 67 47 2853 1 271 28 55 -1 -1
12 774 86 155 -1 -1
12 866 17 19 84 1005 -1 -1
12 442 53 785 -1 -1
12 809 60 256 12 1625 96 1462 -1 -1
12 1488 61 196 56 172 63 1162 41 613 19 670 0 387 96 725 -1 -1
12 631 83 458 -1 -1
12 638 87 74 83 480 89 911 -1 -1
12 1059 15 539 86 231 -1 -1
12 530 35 315 90 308 -1 -1
12 88 96 572 -1 -1
12 663 7 1818 29 20 -1 -1
12 104 8 357 95 1 -1 -1
12 1503 88 79 -1 -1
12 25 11 257 52 267 -1 -1
12 98 32 964 2 670 62 725 -1 -1
12 12 84 195 -1 -1
12 343 68 133 14 934 59 48 -1 -1
12 1266 41 1425 65 327 91 306 -1 -1
12 167 11 491 21 572 64 831 -1 -1
12 277 62 478 54 114 66 1122 17 504 14 40 5 33 70 1306 -1 -1
12 1255 86 540 -1 -1
12 134 73 556 -1 -1
12 459 61 200 -1 -1
12 1798 97 726 -1 -1
12 904 48 423 44 1065 26 290 69 56 -1 -1
13 806 82 458 49 491 39 405 86 44 -1 -1
13 151 75 280 -1 -1
13 694 5 328 18 289 49 162 99 481 -1 -1
13 972 69 710 73 68 78 148 -1 -1
13 1537 32 89 1 375 18 545 68 184 -1 -1
13 456 5 358 58 450 20 2146 91 842 -1 -1
13 1053 82 1399 -1 -1
13 304 72 232 -1 -1
13 757 45 397 99 153 69 221 46 525 21 791 49 127 -1 -1
13 79 61 216 14 763 88 500 -1 -1
13 807 32 45 2 173 9 1096 98 682 -1 -1
13 381 11 177 33 1804 12 85 46 1339 -1 -1
13 860 23 692 68 1065 -1 -1
13 1978 90 130 28 159 49 770 24 2519 28 112 14 782 84 420 -1 -1
13 876 49 1116 -1 -1
13 126 38 980 0 295 41 338 48 484 85 103 -1 -1
13 83 88 1122 -1 -1
13 13 54 175 76 989 75 565 -1 -1
13 172 24 475 80 155 -1 -1
13 487 19 91 75 313 -1 -1
13 251 37 515 77 93 83 1220 -1 -1
13 538 47 589 44 1019 74 136 -1 -1
13 724 42 168 57 465 41 302 23 242 42 1199 94 498 -1 -1
13 377 99 811 79 412 24 948 52 385 92 72 -1 -1
13 699 4 245 80 152 82 136 86 1496 40 512 14 162 46 1232 77 185 -1 -1
13 1212 79 85 15 486 99 84 -1 -1
13 883 37 369 44 501 33 92 29 162 3 2332 82 526 -1 -1
13 808 1 175 19 1686 94 136 -1 -1
13 285 36 211 3 952 83 698 -1 -1
13 309 66 1642 -1 -1
13 13 98 728 -1 -1
13 532 23 553 61 107 21 142 79 99 -1 -1
13 196 49 80 72 553 83 1064 13 25 30 949 97 510 -1 -1
13 239 34 741 55 1257 -1 -1
13 97 69 964 17 279 47 680 60 861 45 1322 81 1369 -1 -1
13 335 75 190 -1 -1
13 184 51 670 16 426 98 249 -1 -1
13 816 53 487 29 243 88 2484 76 16 23 945 44 255 20 672 16 84 26 444 33 787 -1 -1
13 1427 55 80 98 442 79 929 24 61 16 816 7 865 83 638 -1 -1
13 748 17 1933 18 124 52 49 -1 -1
13 495 70 129 98 1789 -1 -1
13 419 49 523 0 527 12 240 72 47 -1 -1
13 143 38 445 7 950 37 548 69 22 -1 -1
13 31 90 1339 -1 -1
13 622 2 314 71 790 -1 -1
13 1294 62 653 27 474 64 389 39 139 4 130 24 790 44 181 -1 -1
13 1251 45 63 -1 -1
13 477 11 988 88 888 -1 -1
13 165 86 511 64 38 27 511 73 914 -1 -1
13 288 28 1056 95 329 -1 -1
13 34 3 53 26 635 77 219 56 432 81 24 -1 -1
13 439 1 563 39 85 63 1194 -1 -1
13 1261 44 439 62 873 31 809 51 29 44 898 95 931 -1 -1
13 329 75 1277 95 255 -1 -1
13 243 7 198 23 168 -1 -1
13 447 53 569 41 787 86 254 -1 -1
13 264 85 902 56 3104 24 231 20 19 69 282 -1 -1
13 318 60 506 16 196 1 676 18 1039 70 1124 -1 -1
13 513 15 291 18 2553 74 599 -1 -1
13 27 47 1805 67 380 -1 -1
13 486 28 2503 5 72 22 1277 39 585 22 1329 4 594 61 48 -1 -1
13 704 35 290 88 471 -1 -1
13 17 29 1247 61 55 24 1512 3 544 38 1534 1 1666 76 1133 -1 -1
13 14 88 626 94 411 11 228 15 146 3 694 9 172 0 355 29 681 -1 -1
13 1020 79 915 96 125 -1 -1
13 285 85 209 20 753 12 218 27 1755 44 393 26 146 10 164 81 361 -1 -1
13 81 74 555 15 476 90 529 -1 -1
13 1190 32 46 86 101 -1 -1
13 288 43 35 49 104 -1 -1
13 1746 9 361 61 377 -1 -1
13 628 17 148 40 16 45 315 41 49 70 62 -1 -1
13 181 38 1556 93 1673 -1 -1
13 155 50 607 -1 -1
13 708 79 1631 -1 -1
13 828 79 59 19 388 48 73 91 194 -1 -1
13 352 19 3037 42 1969 3 373 12 980 44 2149 8 421 65 1839 -1 -1
13 299 34 114 63 956 -1 -1
13 212 17 507 76 419 -1 -1
13 464 41 1519 53 580 28 4 91 604 -1 -1
13 276 69 1844 14 466 20 644 88 1184 -1 -1
13 170 30 281 53 768 60 830 -1 -1
13 213 84 144 -1 -1
13 42 37 242 81 386 6 212 42 125 22 251 8 27 34 419 14 21 15 756 4 522 42 858 -1 -1
13 733 87 905 2 800 35 29 90 95 -1 -1
13 35 42 1104 -1 -1
13 878 66 325 65 1652 39 93 68 336 -1 -1
13 352 25 134 70 1316 -1 -1
13 198 61 1141 -1 -1
13 246 8 1347 85 335 -1 -1
13 26 59 476 4 406 8 106 7 637 79 1102 -1 -1
13 66 81 109 -1 -1
13 78 94 647 -1 -1
13 159 8 1525 25 521 89 215 -1 -1
13 8 38 184 15 2650 89 1382 -1 -1
13 1383 57 1120 -1 -1
13 19 79 580 84 1571 9 728 98 1606 -1 -1
13 587 8 187 31 501 96 146 -1 -1
13 442 72 113 81 1532 38 660 96 31 -1 -1
13 935 60 238 0 387 85 502 -1 -1
13 391 57 543 35 915 39 155 17 819 67 659 -1 -1
13 2553 98 324 -1 -1
13 434 82 1026 -1 -1
13 610 47 1063 51 120 45 64 52 107 44 560 18 512 89 276 -1 -1
13 240 74 12 94 1583 -1 -1
13 1131 71 26 98 278 93 1270 16 2003 78 670 7 477 30 62 34 272 30 305 75 10 -1 -1
13 762 37 49 94 662 -1 -1
13 538 79 986 -1 -1
13 704 10 479 37 196 36 951 39 1313 1 272 67 1271 -1 -1
13 681 65 107 39 268 86 852 -1 -1
13 1076 16 44 47 517 4 74 3 76 80 666 -1 -1
13 687 59 356 -1 -1
13 769 94 209 92 189 88 314 78 312 1 2360 6 264 24 649 4 146 15 739 -1 -1
13 361 98 581 -1 -1
13 6 94 710 -1 -1
13 1100 73 840 -1 -1
13 44 77 79 -1 -1
13 677 31 410 92 280 -1 -1
13 155 57 160 40 245 65 155 -1 -1
13 740 69 555 -1 -1
13 532 94 82 -1 -1
13 1604 39 320 66 1714 -1 -1
13 370 47 94 49 923 67 909 -1 -1
13 236 67 435 56 264 78 267 -1 -1
13 41 99 163 -1 -1
13 195 99 299 -1 -1
13 1144 85 128 9 241 3 2177 41 1171 -1 -1
13 255 74 194 83 134 69 514 85 31 41 81 6 45 37 169 87 717 -1 -1
13 99 2 93 39 228 -1 -1
13 18 85 365 75 78 4 1351 68 241 66 352 78 268 -1 -1
13 896 89 534 98 252 93 403 28 202 18 356 45 145 -1 -1
13 454 42 263 69 363 79 1494 -1 -1
13 895 60 1352 61 403 92 716 -1 -1
13 275 20 355 21 181 36 20 -1 -1
13 1909 15 516 27 373 11 357 46 1631 -1 -1
13 56 40 331 45 1963 14 1814 18 786 71 195 -1 -1
13 185 23 151 84 1058 -1 -1
13 191 25 1306 31 365 26 799 63 801 -1 -1
13 426 82 531 89 922 38 170 88 1470 -1 -1
13 103 34 541 39 326 37 1563 39 35 18 1403 64 1675 -1 -1
13 180 16 134 10 384 34 10 -1 -1
13 1630 86 662 46 549 27 718 69 2074 -1 -1
13 652 94 35 -1 -1
13 164 19 5 49 46 -1 -1
13 891 48 231 -1 -1
13 88 1 171 52 783 -1 -1
13 407 33 1050 16 761 92 223 -1 -1
13 259 97 16 86 116 72 1079 71 23 95 408 85 1379 4 20 97 1119 -1 -1
13 1391 11 23 55 859 -1 -1
13 1496 67 948 19 486 80 1523 -1 -1
13 35 45 49 59 815 87 102 -1 -1
13 141 97 226 -1 -1
13 557 50 8 22 1296 16 145 86 555 -1 -1
13 62 92 675 -1 -1
13 118 30 994 62 289 -1 -1
13 1494 95 602 -1 -1
13 156 31 549 23 405 71 232 -1 -1
13 1641 28 2531 26 452 64 450 -1 -1
13 60 85 108 69 1318 6 75 1 494 86 964 -1 -1
13 54 39 153 18 183 72 1337 -1 -1
13 3214 54 110 15 1495 74 9 -1 -1
13 839 67 107 -1 -1
13 1059 82 425 97 281 -1 -1
13 268 44 323 53 128 -1 -1
13 218 97 228 -1 -1
13 830 7 335 83 311 -1 -1
13 370 61 480 51 145 92 541 -1 -1
13 40 88 843 -1 -1
13 62 53 1418 96 218 -1 -1
13 73 98 210 -1 -1
13 106 89 118 80 454 59 176 79 694 94 48 58 151 73 597 -1 -1
13 1151 31 29 2 128 44 125 19 33 58 218 -1 -1
13 732 39 40 3 3254 51 1206 -1 -1
13 173 66 603 98 1590 -1 -1
13 282 16 871 70 1211 64 321 55 254 21 1351 34 115 16 1274 59 119 58 672 25 964 96 149 -1 -1
13 1952 76 559 -1 -1
13 190 87 91 -1 -1
13 1919 40 366 91 392 -1 -1
13 680 51 826 -1 -1
13 924 69 305 -1 -1
13 268 22 287 4 134 13 583 36 327 -1 -1
13 1901 65 87 93 186 -1 -1
13 1112 83 523 29 400 83 2334 -1 -1
13 903 60 486 82 100 -1 -1
13 1002 73 281 62 49 49 267 73 2943 84 243 -1 -1
13 1034 96 296 58 186 83 219 -1 -1
13 124 38 101 8 275 26 280 63 512 -1 -1
13 127 97 1324 -1 -1
13 1408 48 908 -1 -1
13 2490 70 34 -1 -1
13 803 99 304 -1 -1
13 1971 88 61 -1 -1
13 167 21 97 64 440 -1 -1
13 589 1 555 27 1372 -1 -1
13 67 35 86 6 1202 8 390 14 123 10 327 46 627 -1 -1
13 623 70 362 18 1043 65 234 -1 -1
13 421 68 274 -1 -1
13 155 94 116 -1 -1
13 1151 86 1614 -1 -1
13 559 91 919 -1 -1
13 461 55 567 -1 -1
13 198 25 282 75 563 33 1109 90 248 -1 -1
13 320 84 982 27 259 42 385 48 437 1 239 42 237 45 39 72 233 -1 -1
13 319 33 1815 92 299 -1 -1
13 1097 47 414 69 491 -1 -1
13 380 24 616 76 349 16 523 24 31 21 1391 1 842 33 347 73 350 -1 -1
13 91 78 131 46 1402 58 1185 48 2322 83 676 -1 -1
13 686 55 156 28 1078 41 611 87 437 -1 -1
13 497 76 774 61 451 95 119 -1 -1
13 341 49 863 78 125 -1 -1
14 1051 80 42 10 5 94 842 -1 -1
14 895 82 139 -1 -1
14 293 51 131 4 126 80 514 -1 -1
14 258 20 1101 90 352 -1 -1
14 698 51 17 38 543 36 416 38 6 -1 -1
14 224 27 317 16 499 77 138 -1 -1
14 135 61 797 11 1347 91 152 -1 -1
14 867 59 124 -1 -1
14 822 60 609 63 161 33 434 14 940 17 120 55 619 -1 -1
14 1506 24 848 83 156 91 548 49 659 68 20 13 119 97 575 -1 -1
14 545 30 1049 37 823 81 1046 75 323 28 914 83 929 -1 -1
14 129 66 1968 -1 -1
14 568 77 414 -1 -1
14 671 51 285 83 233 -1 -1
14 89 27 729 43 1097 81 489 -1 -1
14 1629 70 143 34 32 9 17 60 174 -1 -1
14 885 93 575 77 43 7 498 68 410 89 4086 -1 -1
14 333 24 1792 14 654 35 390 98 209 -1 -1
14 2973 51 303 77 2029 -1 -1
14 534 26 485 41 190 89 231 92 48 -1 -1
14 387 82 1165 77 606 74 520 98 142 -1 -1
14 473 2 901 72 429 -1 -1
14 294 63 1229 -1 -1
14 716 73 686 59 21 42 625 16 987 3 476 41 1151 -1 -1
14 575 73 63 -1 -1
14 884 45 266 97 832 -1 -1
14 154 11 543 63 519 28 1385 40 891 13 714 19 129 27 971 13 1013 97 634 -1 -1
14 511 24 71 18 934 1 57 52 495 -1 -1
14 95 53 624 69 297 -1 -1
14 1411 17 1656 48 45 0 597 58 191 -1 -1
14 1862 43 49 -1 -1
14 882 33 80 84 81 -1 -1
14 2643 47 230 55 286 38 315 26 72 65 1245 -1 -1
14 2010 43 41 53 82 -1 -1
14 166 7 249 74 618 5 185 75 832 -1 -1
14 8 9 1185 65 645 -1 -1
14 243 6 62 80 153 96 28 -1 -1
14 1397 4 872 70 303 10 1319 48 1087 -1 -1
14 484 84 1078 88 201 57 117 2 176 74 99 -1 -1
14 596 33 1005 73 153 -1 -1
14 1816 85 490 59 321 31 1055 4 543 34 458 48 57 -1 -1
14 166 22 625 9 584 32 804 -1 -1
14 15 76 341 62 127 14 929 91 1083 -1 -1
14 38 61 326 55 102 23 427 74 1074 -1 -1
14 240 87 2128 -1 -1
14 10 43 1959 65 2198 99 1718 -1 -1
14 617 8 1534 34 20 70 102 44 898 9 1514 99 1351 -1 -1
14 67 54 1043 39 1579 89 312 -1 -1
14 47 85 1847 28 804 97 1089 -1 -1
14 109 36 173 4 34 51 297 -1 -1
14 225 18 1 1 41 69 783 -1 -1
14 52 42 1101 35 617 46 402 8 29 35 308 66 544 -1 -1
14 20 5 775 54 475 21 1645 17 1502 75 450 -1 -1
14 906 69 57 -1 -1
14 112 27 1056 80 367 -1 -1
14 948 18 518 64 979 -1 -1
14 773 84 2031 -1 -1
14 811 62 1449 42 11 59 246 83 232 52 144 12 251 65 16 -1 -1
14 134 11 183 12 465 58 997 93 416 -1 -1
14 671 63 1089 76 765 2 11 74 651 55 620 0 669 3 381 13 974 32 1436 -1 -1
14 512 27 77 16 531 36 651 22 90 0 555 52 626 -1 -1
14 436 31 287 76 1040 -1 -1
14 364 7 33 30 91 60 631 28 895 3 865 78 212 -1 -1
14 126 38 289 9 746 67 359 -1 -1
14 566 27 287 55 637 27 234 50 337 56 288 86 112 -1 -1
14 902 68 1591 -1 -1
14 55 44 739 5 288 54 237 -1 -1
14 107 63 1585 78 113 56 11 25 783 92 52 -1 -1
14 295 21 541 77 205 -1 -1
14 411 52 92 69 756 -1 -1
14 8 58 557 -1 -1
14 559 20 457 27 438 42 1792 40 272 69 7 -1 -1
14 1773 13 305 88 541 -1 -1
14 1162 43 1704 51 99 80 70 -1 -1
14 233 83 623 -1 -1
14 1081 31 368 17 429 9 147 20 532 74 1393 -1 -1
14 60 38 2573 76 400 12 2661 6 256 3 55 93 318 -1 -1
14 642 43 826 71 480 67 631 62 15 15 1448 58 94 56 204 60 1189 -1 -1
14 9 80 960 -1 -1
14 342 90 736 6 412 1 679 86 46 -1 -1
14 371 77 301 66 62 17 66 39 235 72 481 -1 -1
14 1196 85 141 -1 -1
14 1379 48 1696 64 31 61 383 11 1317 89 267 -1 -1
14 1252 70 2595 -1 -1
14 50 42 134 29 456 70 633 -1 -1
14 177 90 878 18 840 76 815 -1 -1
14 525 46 191 -1 -1
14 18 83 585 50 81 6 115 62 672 91 719 -1 -1
14 1317 19 150 44 84 32 40 76 63 -1 -1
14 212 25 785 51 1307 34 154 57 1625 -1 -1
14 488 38 385 89 129 -1 -1
14 162 65 325 60 168 53 431 90 884 -1 -1
14 1297 39 139 38 468 43 250 63 3174 53 345 96 1091 -1 -1
14 582 86 56 61 214 38 488 73 561 -1 -1
14 931 42 141 48 649 94 894 -1 -1
14 372 83 127 19 902 66 187 -1 -1
14 179 18 1052 75 640 33 37 5 167 65 329 -1 -1
14 1269 11 886 6 257 1 566 20 1232 33 515 -1 -1
14 869 46 485 45 825 31 75 98 3 -1 -1
14 34 68 310 93 24 -1 -1
14 74 11 337 40 518 92 123 -1 -1
14 290 73 131 2 811 20 793 28 2197 -1 -1
14 263 61 1387 56 706 22 58 92 579 -1 -1
14 2776 11 1244 78 480 -1 -1
14 785 61 159 -1 -1
14 155 15 5 28 4056 17 359 89 615 -1 -1
14 65 23 1718 40 250 63 670 -1 -1
14 872 20 1210 46 224 54 985 17 275 32 27 12 1251 31 741 91 515 -1 -1
14 350 40 279 13 2481 89 500 66 331 4 220 27 485 35 1209 54 183 28 260 1 536 58 185 -1 -1
14 227 22 582 57 181 7 845 5 542 48 1229 -1 -1
14 227 35 36 88 217 10 122 84 1533 74 1161 22 803 99 864 -1 -1
14 14 98 44 -1 -1
14 752 53 382 78 359 -1 -1
14 778 12 1502 34 301 -1 -1
14 1595 87 272 65 248 21 147 27 22 55 348 -1 -1
14 61 71 1235 -1 -1
14 995 96 57 -1 -1
14 373 46 1002 77 1125 -1 -1
14 27 41 52 69 29 -1 -1
14 1076 50 1159 -1 -1
14 194 47 211 77 1165 -1 -1
14 408 45 74 34 27 0 524 29 19 28 622 6 138 53 448 -1 -1
14 1899 65 480 28 368 70 613 87 8 -1 -1
14 504 6 248 43 95 87 288 -1 -1
14 1206 62 308 -1 -1
14 372 55 457 91 199 -1 -1
14 254 22 1286 96 2242 32 1054 54 212 2 884 19 260 61 558 -1 -1
14 34 86 313 -1 -1
14 1154 52 1778 9 591 36 1031 35 1053 -1 -1
14 370 9 188 22 167 15 143 64 232 -1 -1
14 101 49 950 33 2803 93 691 -1 -1
14 164 36 298 61 250 53 860 65 13 75 1480 -1 -1
14 598 51 1497 79 426 76 763 34 392 52 322 12 4572 4 905 86 1596 -1 -1
14 410 26 313 96 501 -1 -1
14 755 77 481 -1 -1
14 644 97 541 84 645 56 821 40 217 41 158 93 158 -1 -1
14 207 84 410 38 1206 41 471 72 1405 -1 -1
14 112 25 2 61 223 -1 -1
14 48 17 892 13 233 67 673 -1 -1
14 24 22 132 14 162 46 98 8 319 91 1819 -1 -1
14 239 39 1214 99 88 -1 -1
14 2340 21 82 0 1508 37 34 12 872 63 892 -1 -1
14 1040 30 1141 81 108 -1 -1
14 1399 81 1459 -1 -1
14 151 52 730 82 877 -1 -1
14 1691 50 610 13 1034 85 134 -1 -1
14 17 69 775 -1 -1
14 67 70 366 93 8 -1 -1
14 1557 94 515 78 839 95 392 41 816 99 1367 -1 -1
14 766 48 393 34 1378 81 165 -1 -1
14 597 75 278 12 1751 15 36 93 362 -1 -1
14 311 18 250 36 234 73 379 -1 -1
14 69 53 558 6 769 89 85 24 69 13 532 25 133 -1 -1
14 2490 32 1821 23 598 43 1043 -1 -1
14 42 73 29 -1 -1
14 386 39 401 95 478 -1 -1
14 89 67 805 -1 -1
14 7 90 288 -1 -1
14 654 52 142 90 228 -1 -1
14 225 43 350 2 1302 53 1584 -1 -1
14 430 34 291 48 10 74 792 -1 -1
14 161 45 658 18 213 71 370 70 1210 56 134 6 1061 19 2286 7 23 15 995 93 198 -1 -1
14 186 32 1225 51 78 -1 -1
14 552 69 215 90 804 -1 -1
14 231 28 311 4 1994 18 50 72 432 -1 -1
14 303 99 447 -1 -1
14 1836 74 1481 -1 -1
14 248 33 43 1 711 24 509 58 1384 -1 -1
14 313 87 946 -1 -1
14 900 26 113 77 101 -1 -1
14 341 39 2507 -1 -1
14 814 74 441 -1 -1
14 15 6 1305 70 605 -1 -1
14 2194 74 116 -1 -1
14 84 76 1854 69 56 46 1355 3 29 93 862 -1 -1
14 1199 25 925 99 16 -1 -1
14 201 51 186 45 513 86 827 -1 -1
14 8 21 349 59 276 -1 -1
14 702 13 1086 80 317 -1 -1
14 213 15 549 38 842 68 108 -1 -1
14 889 51 2200 95 528 -1 -1
14 3100 27 260 98 122 -1 -1
14 57 32 290 52 18 47 963 9 628 86 78 -1 -1
14 139 57 407 -1 -1
14 1028 7 295 21 37 2 35 3 9 73 81 -1 -1
14 3145 68 668 -1 -1
14 69 81 9 32 236 38 789 36 692 33 359 68 668 -1 -1
14 448 97 87 67 273 2 571 48 15 14 33 29 991 75 223 -1 -1
14 2397 83 1305 -1 -1
14 526 25 3204 1 1002 26 287 84 117 -1 -1
14 145 71 62 -1 -1
14 1067 82 338 75 76 28 61 18 576 27 201 42 68 -1 -1
14 336 23 1892 30 1109 49 1208 -1 -1
14 67 9 1015 85 257 -1 -1
14 208 83 1261 80 1260 7 677 55 173 58 155 21 593 87 43 -1 -1
14 226 75 453 -1 -1
14 329 5 164 61 373 36 366 9 1552 43 308 15 1184 84 1144 -1 -1
14 585 15 597 65 92 -1 -1
14 258 43 108 67 672 -1 -1
14 792 51 212 6 2211 35 237 19 502 81 91 -1 -1
14 73 6 156 57 190 43 34 24 124 97 297 -1 -1
14 737 68 16 -1 -1
14 1891 87 1632 19 792 23 138 1 2837 15 770 8 39 7 14 16 183 13 398 34 241 -1 -1
14 362 22 1 20 2585 77 243 -1 -1
14 462 36 104 57 685 -1 -1
14 1615 95 2306 -1 -1
14 583 21 19 59 354 52 96 80 1183 -1 -1
14 244 27 934 37 229 90 427 -1 -1
14 960 69 77 28 1101 26 450 92 1297 -1 -1
14 1417 36 4 17 45 15 1058 92 254 -1 -1
14 911 49 677 88 43 -1 -1
15 96 38 210 77 537 -1 -1
15 92 4 1218 79 105 39 473 60 388 -1 -1
15 79 92 347 -1 -1
15 67 41 82 34 861 86 76 -1 -1
15 502 93 195 -1 -1
15 225 83 144 1 19 14 193 54 205 81 144 -1 -1
15 392 10 1239 79 31 93 1360 -1 -1
15 556 71 677 -1 -1
15 1156 0 150 58 2149 -1 -1
15 1055 38 798 32 2063 27 1194 67 43 -1 -1
15 239 5 1069 4 12 29 1077 18 19 3 257 37 22 -1 -1
15 371 74 1717 85 372 82 796 5 429 74 1015 -1 -1
15 511 81 347 -1 -1
15 196 16 779 22 777 33 578 59 868 -1 -1
15 1696 49 105 76 252 15 125 19 281 83 515 -1 -1
15 1330 96 567 1 132 21 1026 53 621 63 890 -1 -1
15 1268 30 293 96 16 -1 -1
15 617 8 36 11 563 87 865 -1 -1
15 1151 17 228 98 15 -1 -1
15 885 59 503 73 318 -1 -1
15 3983 27 1821 51 377 -1 -1
15 881 98 16 -1 -1
15 2152 56 734 29 434 54 205 85 271 -1 -1
15 600 9 14 55 532 -1 -1
15 199 23 53 43 947 21 131 52 159 -1 -1
15 8 35 3013 -1 -1
15 1345 75 574 -1 -1
15 95 17 333 85 1579 -1 -1
15 1009 85 193 53 1107 28 656 56 636 -1 -1
15 1763 63 131 -1 -1
15 809 57 39 36 76 51 26 96 289 -1 -1
15 188 18 172 60 715 -1 -1
15 1655 58 1017 18 243 73 1498 -1 -1
15 314 93 757 -1 -1
15 121 74 80 -1 -1
15 78 16 253 34 1297 97 94 -1 -1
15 1649 32 829 25 1114 1 50 14 415 71 268 -1 -1
15 681 88 1889 -1 -1
15 992 61 1809 38 69 7 258 39 234 -1 -1
15 535 19 193 63 1621 -1 -1
15 120 48 251 -1 -1
15 553 93 1387 41 35 8 584 22 384 33 90 35 78 27 1016 58 663 -1 -1
15 961 26 243 19 161 3 1014 96 1543 -1 -1
15 389 32 119 43 737 19 363 74 702 -1 -1
15 1460 38 361 71 136 47 16 26 680 33 179 61 181 -1 -1
15 34 52 214 10 120 18 1311 98 224 -1 -1
15 1290 74 2524 -1 -1
15 803 86 1414 51 865 39 331 56 2207 -1 -1
15 646 96 942 56 198 86 320 0 300 47 720 93 201 -1 -1
15 1180 65 50 -1 -1
15 2537 66 488 73 799 57 432 98 1027 -1 -1
15 85 9 209 63 334 -1 -1
15 172 59 1020 95 660 -1 -1
15 283 97 1 12 1021 24 1074 84 204 -1 -1
15 307 44 829 72 1831 70 1395 8 146 60 914 -1 -1
15 503 4 45 62 22 1 467 18 830 52 1548 -1 -1
15 2051 66 12 35 24 33 1332 43 1014 91 1789 -1 -1
15 445 97 166 -1 -1
15 831 51 1531 8 92 95 770 -1 -1
15 107 33 143 57 144 86 901 -1 -1
15 587 90 788 -1 -1
15 411 71 314 99 923 -1 -1
15 38 22 186 54 279 -1 -1
15 74 85 1292 -1 -1
15 524 4 1969 44 343 97 112 -1 -1
15 104 74 171 -1 -1
15 294 0 89 34 3198 55 2059 -1 -1
15 311 8 1916 27 97 -1 -1
15 940 30 1665 69 84 77 773 50 343 30 1770 57 399 4 400 98 1027 -1 -1
15 620 96 994 -1 -1
15 945 66 722 43 706 36 606 57 532 -1 -1
15 902 86 141 -1 -1
15 354 94 239 48 714 53 582 8 148 26 687 39 528 -1 -1
15 860 1 977 60 170 -1 -1
15 1120 67 185 -1 -1
15 739 55 139 -1 -1
15 146 44 323 73 301 -1 -1
15 737 3 589 11 562 75 266 63 309 57 365 80 774 -1 -1
15 771 27 745 72 431 64 28 7 274 82 78 -1 -1
15 630 58 544 78 129 -1 -1
15 169 91 667 89 88 32 1093 42 2461 29 257 86 284 -1 -1
15 1457 57 67 37 1213 31 421 62 340 -1 -1
15 530 20 982 80 790 87 453 55 261 46 1319 18 1453 45 363 -1 -1
15 95 83 1623 -1 -1
15 230 18 826 4 335 37 1395 -1 -1
15 170 18 455 40 38 -1 -1
15 404 77 320 97 305 91 2075 21 1326 93 37 -1 -1
15 424 35 635 42 1493 88 384 -1 -1
15 2252 37 284 3 768 86 1543 -1 -1
15 291 13 834 7 95 72 72 3 292 19 357 60 2598 9 1034 92 825 -1 -1
15 1 88 1554 -1 -1
15 1400 3 1044 86 1682 -1 -1
15 69 58 1079 65 84 3 91 16 85 48 356 -1 -1
15 125 97 200 -1 -1
15 1003 13 2912 93 27 -1 -1
15 53 30 134 32 1812 18 592 91 453 -1 -1
15 273 32 1542 46 99 77 2074 -1 -1
15 373 97 59 -1 -1
15 28 84 400 -1 -1
15 903 61 275 79 346 -1 -1
15 251 96 21 -1 -1
15 222 86 341 19 886 90 157 10 296 69 237 -1 -1
15 1127 62 58 -1 -1
15 456 95 127 -1 -1
15 353 54 3089 26 505 59 1119 -1 -1
15 519 43 1092 50 403 12 288 86 475 -1 -1
15 503 54 407 70 223 58 64 5 1389 21 312 45 945 12 1194 20 351 40 1016 -1 -1
15 577 26 136 66 783 -1 -1
15 1374 6 53 87 1405 -1 -1
15 35 56 807 5 448 88 103 -1 -1
15 37 85 443 78 684 12 749 81 275 -1 -1
15 755 45 86 18 355 59 119 66 1695 -1 -1
15 85 78 766 70 522 77 1202 6 722 72 128 -1 -1
15 871 38 663 20 377 65 268 -1 -1
15 70 41 939 4 265 10 1089 34 970 52 1447 -1 -1
15 249 34 376 37 325 80 230 -1 -1
15 163 79 1450 56 51 61 3332 16 257 36 47 26 521 39 194 37 926 19 195 76 958 -1 -1
15 1368 41 351 66 582 99 1132 -1 -1
15 379 83 93 -1 -1
15 102 58 594 66 529 77 424 -1 -1
15 121 93 967 4 1017 67 2032 -1 -1
15 354 87 575 -1 -1
15 1073 87 1 -1 -1
15 1068 64 358 74 780 -1 -1
15 814 92 1046 -1 -1
15 600 34 12 79 35 -1 -1
15 183 78 882 -1 -1
15 154 59 254 0 1453 80 672 -1 -1
15 276 96 99 -1 -1
15 1140 29 688 49 409 44 71 47 754 40 222 37 526 61 518 -1 -1
15 50 17 126 88 147 -1 -1
15 77 88 1907 -1 -1
15 151 46 89 33 758 97 221 -1 -1
15 83 68 97 -1 -1
15 159 90 676 -1 -1
15 62 38 325 8 1746 90 674 -1 -1
15 408 12 925 99 596 -1 -1
15 103 44 666 93 1968 -1 -1
15 1534 47 1025 -1 -1
15 834 40 696 60 1184 -1 -1
15 550 65 84 -1 -1
15 1028 53 336 31 541 72 198 -1 -1
15 56 33 2160 2 106 6 213 50 10 -1 -1
15 679 74 28 72 553 84 189 15 724 74 54 52 1137 37 790 41 52 35 27 8 1072 88 292 -1 -1
15 149 20 621 69 421 -1 -1
15 1152 96 1059 -1 -1
15 469 38 36 71 81 -1 -1
15 215 71 6 -1 -1
15 1260 84 276 -1 -1
15 368 80 1426 -1 -1
15 848 61 809 -1 -1
15 583 68 206 -1 -1
15 1070 17 455 69 106 -1 -1
15 687 98 85 -1 -1
15 177 51 29 50 278 46 551 95 272 -1 -1
15 939 72 2236 -1 -1
15 425 36 294 18 410 97 27 -1 -1
15 2341 12 661 2 942 31 156 2 1086 72 14 -1 -1
15 314 72 65 -1 -1
15 725 50 310 38 2395 1 812 85 107 -1 -1
15 553 16 545 34 663 18 588 69 56 -1 -1
15 30 39 867 56 1192 -1 -1
15 279 41 60 36 1014 9 197 31 384 99 140 -1 -1
15 141 44 1065 93 584 -1 -1
15 1105 30 62 53 281 35 18 19 31 17 418 69 198 -1 -1
15 2642 0 519 24 956 65 106 -1 -1
15 58 91 172 61 1195 62 215 29 49 22 56 18 1326 14 997 97 340 -1 -1
15 889 16 707 5 2135 35 427 49 279 -1 -1
15 130 6 176 67 1964 41 585 25 641 59 150 -1 -1
15 2145 94 87 -1 -1
15 516 38 418 13 1243 7 478 30 295 87 145 -1 -1
15 8 91 689 -1 -1
15 123 76 305 -1 -1
15 933 79 547 -1 -1
15 336 16 4 42 509 57 575 49 691 43 409 7 455 83 638 -1 -1
15 166 41 944 98 416 -1 -1
15 394 57 91 24 328 34 277 75 1065 -1 -1
15 291 86 868 -1 -1
15 251 20 286 90 12 -1 -1
15 23 92 651 -1 -1
15 1497 96 295 -1 -1
15 588 78 166 52 57 56 177 43 7 15 666 74 629 -1 -1
15 302 0 481 22 31 54 279 -1 -1
15 1300 84 334 -1 -1
15 1069 82 59 38 47 56 14 35 32 33 205 32 1381 94 33 -1 -1
15 304 1 641 4 128 40 14 96 155 -1 -1
15 165 7 36 75 243 10 1422 67 46 -1 -1
15 363 73 455 5 147 4 1184 60 1477 -1 -1
15 583 72 786 -1 -1
15 91 97 1196 -1 -1
15 38 72 436 7 865 27 1027 46 785 37 154 94 2333 -1 -1
15 1112 58 1168 87 136 -1 -1
15 771 57 142 91 45 -1 -1
15 73 86 1561 -1 -1
15 313 76 710 -1 -1
15 1092 83 27 -1 -1
15 761 31 792 57 1346 -1 -1
15 1653 74 290 51 1521 45 283 13 44 64 1692 -1 -1
15 684 9 135 10 329 90 262 8 155 23 29 76 1275 -1 -1
15 351 57 120 -1 -1
15 1285 31 42 19 164 60 314 -1 -1
15 1672 31 68 94 229 -1 -1
15 64 58 1157 -1 -1
15 637 52 743 93 1072 -1 -1
15 110 13 528 20 662 31 291 39 229 97 1193 -1 -1
15 226 90 1 -1 -1
15 1083 23 240 28 30 27 99 53 240 -1 -1
15 156 55 1797 88 488 -1 -1
15 377 52 1635 21 899 57 239 -1 -1
15 793 70 165 -1 -1
16 41 10 91 99 1457 -1 -1
16 457 85 644 77 1182 43 83 11 91 61 367 64 274 48 84 39 323 10 1370 32 349 84 436 -1 -1
16 54 19 534 73 424 88 173 -1 -1
16 572 46 347 2 260 98 802 -1 -1
16 748 94 59 -1 -1
16 615 52 219 68 356 85 1143 0 1359 72 396 -1 -1
16 41 74 94 15 155 53 870 43 97 10 2600 98 1052 -1 -1
16 7 78 338 -1 -1
16 434 21 571 23 481 35 1038 48 1063 54 837 -1 -1
16 239 3 265 80 255 -1 -1
16 1390 15 174 4 801 5 630 6 312 95 1419 -1 -1
16 381 37 788 49 38 53 41 -1 -1
16 395 59 688 81 297 -1 -1
16 796 10 786 78 1249 -1 -1
16 296 14 732 47 184 98 610 -1 -1
16 162 92 692 5 521 4 316 88 2563 -1 -1
16 275 82 322 -1 -1
16 727 11 962 53 2107 98 487 -1 -1
16 17 9 1256 40 2006 91 738 -1 -1
16 612 51 811 -1 -1
16 654 86 39 -1 -1
16 660 73 805 -1 -1
16 207 70 185 36 109 80 55 -1 -1
16 611 17 981 33 1003 21 463 62 554 -1 -1
16 126 13 1034 21 451 73 554 -1 -1
16 548 28 76 84 302 -1 -1
16 1499 13 1799 93 380 88 985 59 174 8 613 40 1354 66 470 -1 -1
16 876 22 523 98 26 -1 -1
16 178 25 537 22 275 4 425 83 262 -1 -1
16 1413 27 359 18 359 86 169 -1 -1
16 410 44 216 72 553 88 1491 -1 -1
16 574 42 112 94 1282 -1 -1
16 1547 63 1020 72 604 32 223 89 237 82 1982 65 51 8 453 14 183 96 1077 -1 -1
16 514 6 104 74 22 -1 -1
16 1450 35 17 80 18 62 819 93 1246 -1 -1
16 27 90 753 70 576 53 663 15 143 3 152 50 612 22 425 50 310 -1 -1
16 218 39 170 75 301 -1 -1
16 665 73 386 -1 -1
16 531 98 849 -1 -1
16 256 78 948 35 193 82 238 -1 -1
16 381 8 770 7 120 93 172 -1 -1
16 1266 82 1183 -1 -1
16 122 3 439 45 1446 41 176 90 51 -1 -1
16 427 77 699 35 596 87 571 -1 -1
16 57 20 513 10 266 98 461 -1 -1
16 278 64 2382 37 579 99 1223 -1 -1
16 1227 75 64 73 807 47 229 73 211 78 104 -1 -1
16 249 36 79 29 702 58 1612 61 1371 -1 -1
16 1028 25 1686 95 47 20 684 81 940 40 446 31 1530 45 75 75 545 -1 -1
16 287 60 310 43 296 18 186 90 372 -1 -1
16 683 86 230 -1 -1
16 372 97 395 71 48 79 456 1 339 65 641 64 1065 23 294 58 2503 -1 -1
16 738 70 564 -1 -1
16 1108 64 68 -1 -1
16 57 7 111 14 709 7 73 93 3149 -1 -1
16 2371 3 365 72 532 -1 -1
16 549 83 123 -1 -1
16 15 87 24 26 358 74 90 -1 -1
16 160 0 17 1 2551 15 695 84 3433 -1 -1
16 48 40 97 61 287 24 1995 18 200 93 2008 -1 -1
16 37 7 253 11 660 99 29 -1 -1
16 274 37 987 44 819 10 370 69 707 -1 -1
16 120 42 337 92 173 -1 -1
16 2890 43 481 30 750 74 16 -1 -1
16 27 3 2109 96 751 -1 -1
16 27 35 106 77 218 -1 -1
16 1042 77 510 50 557 78 220 50 819 5 804 0 118 82 84 -1 -1
16 1045 62 917 -1 -1
16 87 8 429 78 372 -1 -1
16 1252 35 972 50 708 -1 -1
16 1123 17 209 40 341 6 806 12 251 14 476 87 808 -1 -1
16 63 41 308 70 551 99 207 -1 -1
16 485 19 232 52 188 17 190 22 37 69 841 -1 -1
16 194 77 408 84 982 53 497 34 679 20 750 14 474 32 1993 99 358 -1 -1
16 226 48 164 27 1856 7 202 73 2777 -1 -1
16 417 67 13 48 656 0 506 31 73 43 1157 21 245 7 77 15 651 37 1929 93 10 -1 -1
16 1166 31 66 24 643 19 339 44 143 -1 -1
16 682 74 1028 24 260 50 1955 63 1029 16 194 33 235 91 169 -1 -1
16 1020 87 96 10 319 54 377 52 137 64 594 -1 -1
16 277 40 26 76 757 -1 -1
16 611 66 368 82 2085 -1 -1
16 263 22 631 45 435 97 193 -1 -1
16 1883 63 652 68 1063 97 347 -1 -1
16 957 68 53 89 71 -1 -1
16 1108 65 1550 4 650 86 497 -1 -1
16 892 57 705 31 311 42 77 84 272 -1 -1
16 174 74 927 -1 -1
16 991 43 203 21 249 64 73 -1 -1
16 238 12 808 6 1206 56 318 -1 -1
16 111 86 1334 -1 -1
16 569 47 567 51 1809 98 534 -1 -1
16 328 21 398 51 120 -1 -1
16 720 81 346 -1 -1
16 366 21 53 75 358 0 1663 79 47 -1 -1
16 252 69 45 -1 -1
16 394 37 729 47 12 -1 -1
16 325 76 36 2 172 26 943 63 1573 -1 -1
16 208 22 41 31 14 49 94 94 1060 -1 -1
16 16 14 2480 52 1170 12 143 21 800 81 76 -1 -1
16 1760 77 611 16 661 9 40 85 58 -1 -1
16 1283 57 673 93 376 -1 -1
16 605 25 165 40 693 -1 -1
16 1088 7 143 97 564 -1 -1
16 308 33 402 41 428 -1 -1
16 772 55 3984 70 719 36 435 17 830 99 30 -1 -1
16 130 70 169 84 79 36 839 97 288 -1 -1
16 519 9 374 55 331 68 380 54 1419 78 282 -1 -1
16 157 1 944 47 3446 33 1440 96 897 -1 -1
16 367 71 235 86 2296 99 1360 -1 -1
16 279 66 204 -1 -1
16 179 96 937 -1 -1
16 1513 4 675 37 486 -1 -1
16 488 90 54 -1 -1
16 448 0 161 28 276 7 882 70 502 -1 -1
16 240 92 390 23 1736 75 53 8 135 0 625 1 95 65 488 -1 -1
16 250 84 584 -1 -1
16 136 1 410 48 1721 85 462 -1 -1
16 357 30 423 29 1212 6 1008 29 432 56 443 -1 -1
16 6 10 245 56 663 23 208 59 1929 61 47 40 440 10 988 33 203 85 350 -1 -1
16 113 8 64 4 502 62 1294 -1 -1
16 171 96 177 -1 -1
16 697 6 405 60 226 -1 -1
16 1545 0 142 23 982 84 265 -1 -1
16 454 73 178 -1 -1
16 35 38 206 71 738 -1 -1
16 426 13 576 5 1011 83 553 -1 -1
16 530 63 1928 12 282 44 1391 81 787 -1 -1
16 107 13 1120 37 480 32 225 80 186 -1 -1
16 150 96 990 -1 -1
16 209 92 100 35 326 48 106 80 1202 -1 -1
16 480 83 184 44 1557 62 732 10 434 86 755 -1 -1
16 1567 82 940 61 706 18 60 74 2132 -1 -1
16 402 29 129 58 494 32 126 54 653 90 1455 -1 -1
16 437 75 823 22 138 65 852 -1 -1
16 819 12 794 14 1717 74 241 -1 -1
16 278 8 30 2 957 59 486 -1 -1
16 570 73 607 74 453 32 305 53 467 -1 -1
16 2312 45 683 -1 -1
16 1013 79 953 13 882 59 1148 79 1896 80 332 86 773 -1 -1
16 1712 54 1316 17 34 62 374 -1 -1
16 406 36 560 12 246 91 999 -1 -1
16 1559 17 971 85 234 75 1010 71 290 27 2198 48 169 3 459 89 421 -1 -1
16 61 82 230 91 1327 59 91 19 318 48 52 81 39 -1 -1
16 303 24 336 38 542 50 678 56 197 -1 -1
16 621 97 212 64 286 87 52 72 500 54 30 20 188 38 194 32 1371 7 633 39 354 -1 -1
16 886 76 722 71 530 76 925 -1 -1
16 6 53 652 48 713 29 432 81 19 -1 -1
16 540 71 343 -1 -1
16 232 4 835 44 1198 -1 -1
16 146 46 8 18 26 86 521 -1 -1
16 322 56 384 11 1887 23 1064 77 1503 -1 -1
16 1170 54 672 7 1141 95 49 -1 -1
16 1247 18 411 27 563 6 31 16 418 90 328 -1 -1
16 278 25 72 35 314 43 185 2 1263 85 23 -1 -1
16 144 43 124 4 581 35 765 68 1649 -1 -1
16 438 44 3408 55 234 43 274 47 165 99 664 -1 -1
16 718 52 251 35 471 98 77 -1 -1
16 125 62 205 -1 -1
16 1200 7 436 50 423 -1 -1
16 504 63 714 -1 -1
16 252 93 233 -1 -1
16 381 65 467 28 13 37 991 85 568 -1 -1
16 320 55 360 62 40 66 63 -1 -1
16 58 72 409 42 100 74 62 87 1580 -1 -1
16 902 19 522 0 41 85 890 -1 -1
16 1346 51 2166 80 2791 17 318 82 210 46 1016 68 603 78 994 -1 -1
16 344 29 796 91 461 -1 -1
16 884 25 284 66 876 -1 -1
16 179 5 4 10 168 54 129 -1 -1
16 109 56 456 91 572 -1 -1
16 333 56 869 31 216 73 609 -1 -1
16 179 34 613 68 507 -1 -1
16 165 88 648 3 336 93 444 -1 -1
16 72 62 1053 95 1871 52 381 24 598 0 772 18 350 40 1875 -1 -1
16 430 84 281 89 458 28 178 65 299 -1 -1
16 1599 30 304 92 181 -1 -1
16 538 96 22 -1 -1
16 364 28 300 14 744 12 648 35 117 1 19 58 178 -1 -1
16 2334 28 816 22 314 46 827 -1 -1
16 1230 92 166 84 74 4 1044 88 437 -1 -1
16 396 6 1899 67 310 -1 -1
16 171 83 1637 -1 -1
16 959 19 530 46 62 20 158 42 515 -1 -1
16 155 5 1042 58 411 17 2305 18 1427 83 1038 -1 -1
16 174 28 381 24 907 4 416 6 613 92 146 -1 -1
16 2455 38 852 88 415 -1 -1
16 172 12 311 88 208 -1 -1
16 484 67 197 87 181 -1 -1
16 85 8 398 92 301 -1 -1
16 192 3 380 78 714 21 783 0 176 5 1694 71 21 -1 -1
16 2408 0 1015 39 822 49 422 47 630 86 596 -1 -1
16 5 11 90 62 886 -1 -1
16 95 22 114 16 320 75 263 -1 -1
16 347 75 719 -1 -1
16 484 61 133 3 406 54 107 65 871 -1 -1
16 15 12 380 25 146 38 462 70 2138 36 199 79 902 -1 -1
16 555 88 219 -1 -1
16 1262 24 1445 71 394 -1 -1
16 838 42 1597 59 61 58 751 89 587 -1 -1
16 1272 56 605 32 1290 86 290 -1 -1
16 1378 97 183 -1 -1
16 690 63 71 31 359 62 366 61 652 39 705 83 477 -1 -1
16 826 24 1181 81 205 -1 -1
16 1102 63 397 33 10 92 1073 -1 -1
16 890 92 2753 -1 -1
16 68 34 45 0 78 88 36 -1 -1
16 191 38 222 36 908 74 1371 -1 -1
16 90 72 820 -1 -1
16 688 52 549 88 773 -1 -1
16 86 58 536 19 1926 17 22 69 456 -1 -1
16 8 53 807 -1 -1
16 590 33 967 78 111 -1 -1
16 561 36 310 28 40 31 524 16 5 29 2278 -1 -1
16 809 30 582 15 507 38 190 -1 -1
16 644 86 295 -1 -1
16 1254 65 464 -1 -1
16 353 39 446 91 82 -1 -1
16 259 49 125 -1 -1
16 967 0 292 4 466 40 101 64 966 -1 -1
17 7 71 53 -1 -1
17 1263 72 186 86 1416 7 531 63 873 -1 -1
17 281 44 907 63 1415 30 845 31 1053 95 46 -1 -1
17 399 1 86 24 132 61 628 -1 -1
17 343 65 246 44 416 81 465 90 1191 40 118 54 212 51 1178 25 4 9 215 80 351 -1 -1
17 384 60 145 42 259 62 178 -1 -1
17 642 71 671 75 58 77 1000 74 475 72 18 92 519 -1 -1
17 575 64 471 57 773 94 629 -1 -1
17 5 73 647 -1 -1
17 1502 33 1234 10 616 77 198 -1 -1
17 50 54 308 82 768 -1 -1
17 65 32 333 54 110 58 2473 11 75 83 31 -1 -1
17 300 76 1580 3 319 34 590 42 249 7 1159 69 400 -1 -1
17 320 41 960 49 129 23 122 57 594 1 180 80 141 -1 -1
17 189 23 882 7 765 81 657 -1 -1
17 200 55 111 15 940 31 1332 44 34 4 321 71 179 -1 -1
17 1214 94 276 51 200 44 206 58 124 52 543 46 316 32 306 27 67 45 195 63 223 89 1165 -1 -1
17 110 6 286 25 288 31 1284 78 53 -1 -1
17 378 83 214 -1 -1
17 1924 12 12 71 115 22 92 54 569 10 190 34 1402 29 1560 75 452 -1 -1
17 205 44 608 25 412 31 621 63 92 -1 -1
17 361 65 15 32 451 95 224 -1 -1
17 1393 44 159 26 618 63 97 -1 -1
17 2198 70 2111 -1 -1
17 976 14 2098 67 274 49 535 89 592 -1 -1
17 264 28 22 15 497 59 117 -1 -1
17 256 85 359 -1 -1
17 93 45 24 71 1276 -1 -1
17 346 22 633 25 914 27 400 87 570 -1 -1
17 1161 82 624 78 2780 65 96 21 123 40 439 63 744 -1 -1
17 542 29 1133 88 574 -1 -1
17 651 63 57 41 611 68 831 18 201 4 197 79 2576 -1 -1
17 91 8 349 24 293 75 1973 -1 -1
17 572 14 541 87 361 72 176 95 259 54 782 47 149 41 388 19 879 72 53 -1 -1
17 424 25 165 7 450 43 258 31 830 48 297 2 1258 79 47 -1 -1
17 17 81 493 -1 -1
17 324 0 837 36 201 92 43 -1 -1
17 68 23 6 89 116 -1 -1
17 1026 13 791 97 225 -1 -1
17 1280 20 301 35 61 83 316 -1 -1
17 3353 55 891 30 375 58 7 27 250 10 250 88 361 -1 -1
17 833 70 30 -1 -1
17 179 3 486 33 951 50 592 90 531 -1 -1
17 149 67 176 -1 -1
17 551 79 25 -1 -1
17 946 31 19 91 48 -1 -1
17 335 4 1363 25 629 97 901 -1 -1
17 115 45 525 92 525 89 344 28 748 51 1796 65 256 -1 -1
17 398 71 38 97 645 -1 -1
17 380 76 90 22 91 79 56 33 265 26 580 13 643 80 95 -1 -1
17 810 10 2566 92 268 -1 -1
17 608 19 717 82 310 20 318 62 644 24 1200 66 227 -1 -1
17 742 32 28 11 996 66 359 -1 -1
17 185 16 360 75 519 -1 -1
17 347 51 174 50 8 40 692 36 11 86 833 -1 -1
17 1493 73 192 55 72 1 51 96 201 -1 -1
17 419 75 6 72 278 58 1575 70 33 -1 -1
17 915 74 4 -1 -1
17 460 57 117 49 1093 43 1748 79 1174 -1 -1
17 705 48 801 47 956 74 495 3 447 14 1130 96 526 -1 -1
17 3076 82 169 -1 -1
17 185 95 744 -1 -1
17 841 12 395 4 732 86 95 -1 -1
17 928 40 108 21 136 86 331 -1 -1
17 218 31 76 24 521 57 438 2 139 45 1219 -1 -1
17 32 19 84 18 101 56 1355 1 26 86 102 -1 -1
17 17 39 884 53 2239 57 2659 93 1208 -1 -1
17 77 81 1142 -1 -1
17 496 31 717 63 584 -1 -1
17 665 33 17 14 27 69 1134 90 131 -1 -1
17 382 81 730 -1 -1
17 523 90 167 20 1856 85 523 -1 -1
17 199 31 137 19 868 95 305 -1 -1
17 542 40 485 33 337 72 278 96 277 -1 -1
17 760 85 333 36 122 83 354 -1 -1
17 574 75 81 -1 -1
17 93 39 63 97 342 -1 -1
17 473 91 16 -1 -1
17 1036 80 252 72 54 34 256 49 278 9 1899 25 423 64 91 -1 -1
17 34 19 152 82 1304 -1 -1
17 178 26 155 34 500 42 413 -1 -1
17 527 54 129 -1 -1
17 17 28 81 42 373 37 61 8 406 38 115 36 1515 80 2287 -1 -1
17 1782 11 797 42 992 93 78 -1 -1
17 122 47 232 5 1102 85 40 -1 -1
17 785 1 215 38 428 11 1197 26 958 15 154 13 502 28 349 -1 -1
17 123 44 2262 37 1098 19 949 83 222 -1 -1
17 520 68 1613 -1 -1
17 716 71 1137 -1 -1
17 318 16 455 58 172 27 359 1 1992 94 382 -1 -1
17 2432 14 1317 79 774 -1 -1
17 1003 64 3025 -1 -1
17 577 82 55 -1 -1
17 1183 60 2712 68 1768 56 419 3 134 77 473 -1 -1
17 227 21 794 29 49 89 502 -1 -1
17 17 39 226 69 162 -1 -1
17 1031 77 805 -1 -1
17 344 34 557 76 522 56 648 18 221 74 248 -1 -1
17 211 40 2372 64 390 74 1462 46 1688 34 1570 15 47 17 791 70 1157 -1 -1
17 1125 80 125 67 1227 48 232 76 700 -1 -1
17 245 58 740 -1 -1
17 511 47 569 70 351 58 128 40 353 98 351 -1 -1
17 1170 35 638 95 498 -1 -1
17 141 96 27 32 56 89 264 -1 -1
17 352 76 427 40 366 59 740 93 1018 -1 -1
17 63 14 140 99 731 -1 -1
17 7 0 780 12 418 21 24 15 901 59 969 -1 -1
17 1127 16 97 36 332 6 1011 41 285 -1 -1
17 912 36 385 87 186 83 361 57 500 68 451 26 22 50 840 62 102 22 601 21 3395 38 391 99 515 -1 -1
17 429 14 312 18 1979 10 217 62 352 -1 -1
17 15 52 334 25 125 91 340 -1 -1
17 1131 67 514 81 373 30 615 28 627 46 311 -1 -1
17 688 16 774 54 309 59 133 67 449 78 457 -1 -1
17 336 78 49 15 747 61 731 26 266 33 967 28 1682 78 552 -1 -1
17 359 52 580 92 1118 18 1173 54 760 57 1084 -1 -1
17 512 81 713 -1 -1
17 64 47 4093 33 744 8 306 76 74 -1 -1
17 949 38 372 16 240 38 11 86 283 -1 -1
17 268 84 509 -1 -1
17 917 40 190 92 1015 9 1667 25 946 16 338 82 15 -1 -1
17 110 26 110 82 289 -1 -1
17 402 56 809 36 101 88 1272 -1 -1
17 564 30 2087 89 1764 -1 -1
17 145 89 882 31 828 30 272 56 307 -1 -1
17 997 54 1629 74 918 -1 -1
17 368 94 360 -1 -1
17 478 59 53 34 86 22 186 25 3 31 490 53 319 -1 -1
17 203 18 107 5 503 90 510 -1 -1
17 281 4 207 6 184 53 1366 -1 -1
17 51 93 269 12 123 85 205 -1 -1
17 207 90 87 22 826 65 1426 -1 -1
17 2647 72 783 -1 -1
17 479 31 502 77 325 -1 -1
17 749 35 209 86 547 -1 -1
17 1872 31 466 14 129 94 810 -1 -1
17 630 12 563 65 406 -1 -1
17 37 32 56 64 493 -1 -1
17 362 76 226 21 177 52 199 72 16 -1 -1
17 1046 91 571 87 23 45 89 15 969 5 574 73 131 -1 -1
17 1465 1 116 28 1727 67 159 -1 -1
17 287 51 872 42 48 77 71 -1 -1
17 3 77 386 -1 -1
17 1062 37 241 93 478 -1 -1
17 2115 4 1711 16 245 51 495 -1 -1
17 279 58 537 12 206 73 335 -1 -1
17 971 20 273 25 488 99 335 -1 -1
17 641 2 1001 45 197 -1 -1
17 509 81 1609 21 92 5 456 57 554 -1 -1
17 352 77 828 -1 -1
17 653 98 325 79 407 92 1380 63 2863 76 29 6 18 46 365 63 278 -1 -1
17 644 57 259 62 241 -1 -1
17 361 40 194 86 387 -1 -1
17 329 73 81 -1 -1
17 737 28 656 42 97 11 1157 20 42 27 1771 87 1419 -1 -1
17 421 3 2487 9 226 5 113 83 138 -1 -1
17 223 19 41 21 386 67 76 -1 -1
17 247 95 274 -1 -1
17 1073 85 828 -1 -1
17 1670 31 7 15 2095 32 733 73 869 -1 -1
17 378 55 560 30 541 16 603 47 147 -1 -1
17 89 97 445 -1 -1
17 135 71 268 54 135 62 766 14 190 47 1467 81 26 -1 -1
17 45 74 899 -1 -1
17 167 23 216 3 450 91 1 -1 -1
17 197 59 531 58 539 35 650 9 163 92 243 -1 -1
17 126 14 761 68 299 -1 -1
17 2007 15 779 8 443 53 230 -1 -1
17 196 19 274 51 229 -1 -1
17 205 24 263 30 5 76 1057 -1 -1
17 233 74 203 50 29 56 25 51 260 75 1273 -1 -1
17 284 25 1286 59 837 34 199 4 1141 32 1299 49 982 -1 -1
17 211 22 477 0 1776 69 1573 -1 -1
17 2525 85 1900 60 281 22 714 59 87 97 181 -1 -1
17 1455 79 1634 -1 -1
17 72 97 877 48 200 47 630 78 9 -1 -1
17 308 54 145 28 1370 8 1071 39 475 35 402 74 886 -1 -1
17 247 70 97 -1 -1
17 697 6 810 93 835 -1 -1
17 347 13 725 79 86 -1 -1
17 672 50 786 62 363 81 118 -1 -1
17 178 87 908 -1 -1
17 434 33 486 60 1828 -1 -1
17 448 54 855 -1 -1
17 70 63 396 67 459 92 497 -1 -1
17 3157 1 121 18 846 11 608 27 31 1 347 64 403 -1 -1
17 1254 95 340 -1 -1
17 2241 76 609 -1 -1
17 76 4 78 86 382 -1 -1
17 2194 9 159 99 493 -1 -1
17 1505 22 1076 3 333 57 574 -1 -1
17 528 81 482 31 79 69 871 -1 -1
17 231 25 1048 99 1338 -1 -1
17 445 41 1684 75 68 -1 -1
17 286 44 441 36 1023 58 388 -1 -1
17 929 8 282 82 800 -1 -1
17 67 41 663 0 2 99 583 -1 -1
17 971 13 515 9 326 94 175 -1 -1
17 457 61 755 59 135 41 80 57 105 35 964 56 331 48 8 74 203 -1 -1
17 671 54 588 9 30 0 1993 30 1708 42 708 -1 -1
17 232 69 179 30 471 32 87 21 523 24 223 90 54 -1 -1
17 386 41 9 26 1207 55 530 -1 -1
17 92 64 645 53 159 1 1028 50 423 24 691 0 824 55 1306 -1 -1
17 53 61 66 33 448 60 629 -1 -1
17 14 54 172 6 372 61 262 -1 -1
17 947 83 542 4 57 49 855 79 80 -1 -1
17 583 98 9 -1 -1
17 365 0 470 10 8 37 1354 78 186 -1 -1
17 862 29 26 0 1615 38 298 -1 -1
17 1165 55 1760 76 228 -1 -1
17 154 97 313 7 360 73 343 -1 -1
17 658 64 822 61 129 12 135 51 335 -1 -1
17 83 27 139 24 1036 79 1357 -1 -1
17 598 55 1669 -1 -1
17 135 7 3 39 175 -1 -1
17 1249 39 501 16 47 8 649 35 202 26 944 22 580 62 458 -1 -1
17 573 29 347 30 163 17 443 95 945 -1 -1
17 290 98 30 -1 -1
17 66 96 161 -1 -1
17 722 91 390 -1 -1
17 1090 1 1441 55 88 81 3 -1 -1
17 201 27 45 90 129 -1 -1
17 636 5 94 65 415 -1 -1
17 106 83 576 -1 -1
17 744 58 365 13 13 14 57 74 393 -1 -1
17 15 23 314 62 70 -1 -1
17 213 63 359 -1 -1
17 1165 31 4 78 461 -1 -1
17 23 47 1286 9 443 27 871 -1 -1
17 301 33 329 43 1065 6 1384 75 613 -1 -1
17 404 12 2131 87 1887 -1 -1
17 775 10 555 87 125 -1 -1
17 49 84 633 -1 -1
17 1004 81 2824 -1 -1
17 500 10 777 7 543 50 106 -1 -1
17 500 96 226 -1 -1
18 488 45 233 -1 -1
18 883 5 1302 76 178 -1 -1
18 1113 53 204 84 634 -1 -1
18 10 46 1160 80 219 97 369 -1 -1
18 562 96 95 -1 -1
18 63 47 2050 68 136 -1 -1
18 718 19 1944 78 329 -1 -1
18 1701 5 262 58 44 -1 -1
18 1054 73 99 18 217 24 887 17 193 93 572 -1 -1
18 102 14 375 79 3 -1 -1
18 352 49 655 -1 -1
18 663 58 660 11 228 39 13 77 647 -1 -1
18 767 6 18 73 269 -1 -1
18 45 14 466 74 943 -1 -1
18 413 26 471 20 223 96 208 -1 -1
18 241 89 744 -1 -1
18 1453 22 65 56 1263 -1 -1
18 14 97 327 -1 -1
18 173 16 474 9 612 15 645 9 504 54 198 -1 -1
18 182 87 1074 -1 -1
18 84 73 636 80 560 51 530 14 662 28 258 69 62 -1 -1
18 1061 83 43 14 130 74 171 -1 -1
18 72 23 88 59 106 -1 -1
18 1325 3 140 24 472 6 187 15 228 33 95 46 146 -1 -1
18 451 47 78 76 1543 -1 -1
18 289 2 335 85 5 -1 -1
18 41 97 997 18 12 81 229 -1 -1
18 135 65 203 32 345 50 328 43 470 32 214 60 148 -1 -1
18 109 57 158 49 334 93 290 -1 -1
18 855 77 180 78 625 53 6 2 102 99 1220 -1 -1
18 1174 40 412 79 1606 -1 -1
18 887 97 266 72 130 69 1677 98 492 -1 -1
18 22 0 345 81 367 -1 -1
18 450 61 620 89 1417 -1 -1
18 504 29 432 42 575 -1 -1
18 11 28 1005 72 25 46 358 78 24 39 629 57 13 -1 -1
18 597 7 464 66 447 -1 -1
18 389 80 535 31 539 20 403 45 54 19 165 96 103 -1 -1
18 259 1 114 90 1295 -1 -1
18 976 53 1120 99 392 87 258 3 950 38 615 58 213 69 669 86 389 18 114 63 1057 -1 -1
18 140 60 604 83 323 16 568 8 47 92 268 -1 -1
18 239 96 940 77 158 57 274 62 443 4 272 32 1365 90 1415 -1 -1
18 311 76 652 94 400 19 487 72 1321 68 267 65 702 15 373 63 251 -1 -1
18 52 12 545 7 57 52 161 -1 -1
18 43 0 716 35 857 37 385 8 1219 23 252 57 891 -1 -1
18 13 90 1073 56 278 37 795 64 335 76 580 -1 -1
18 187 3 308 60 1342 -1 -1
18 525 60 688 83 373 -1 -1
18 346 17 176 69 145 49 225 30 312 82 142 -1 -1
18 1339 77 1028 -1 -1
18 401 45 864 13 759 66 418 -1 -1
18 17 1 2753 20 185 98 2065 -1 -1
18 873 6 956 23 152 66 185 -1 -1
18 155 70 11 69 174 28 231 62 395 93 441 -1 -1
18 114 8 31 31 1649 -1 -1
18 56 94 91 42 121 71 755 97 251 -1 -1
18 686 96 86 57 199 63 377 6 1745 49 557 -1 -1
18 619 7 858 96 1581 -1 -1
18 1273 32 119 87 975 88 136 -1 -1
18 231 70 520 76 1483 71 470 66 2800 44 141 11 348 13 52 9 987 13 1106 56 222 -1 -1
18 172 87 627 -1 -1
18 1228 47 365 77 136 -1 -1
18 365 25 861 56 2975 32 544 51 479 -1 -1
18 110 8 212 87 248 -1 -1
18 183 82 168 -1 -1
18 1088 11 582 0 1103 73 1606 72 218 55 268 71 37 -1 -1
18 748 67 1488 16 186 86 15 -1 -1
18 548 6 154 41 39 28 989 80 1797 -1 -1
18 93 51 397 29 1258 6 603 69 498 -1 -1
18 738 95 1249 -1 -1
18 137 56 582 97 52 -1 -1
18 2149 38 66 41 1745 91 341 -1 -1
18 971 63 112 11 251 27 1105 46 182 71 1741 -1 -1
18 315 22 1310 3 253 99 1141 -1 -1
18 1004 45 414 64 218 -1 -1
18 136 87 287 -1 -1
18 863 22 117 75 1019 55 231 68 102 -1 -1
18 819 55 43 39 852 42 2275 76 220 -1 -1
18 2589 31 1530 61 89 30 497 54 841 43 431 34 32 32 178 92 184 -1 -1
18 258 13 93 63 946 -1 -1
18 119 87 243 39 109 30 606 35 1 43 373 -1 -1
18 330 39 105 97 635 89 26 83 281 4 15 42 256 22 49 94 1059 -1 -1
18 121 2 493 93 388 -1 -1
18 307 86 329 -1 -1
18 562 47 262 60 1179 67 232 -1 -1
18 1101 32 4189 28 172 77 28 -1 -1
18 407 91 1143 56 434 34 557 65 173 98 1850 -1 -1
18 400 7 1548 81 1938 -1 -1
18 841 52 147 -1 -1
18 1295 7 554 36 34 67 780 -1 -1
18 173 0 472 7 154 75 229 -1 -1
18 464 23 969 98 586 -1 -1
18 438 90 2 76 371 85 272 68 46 14 101 29 141 76 280 -1 -1
18 1367 87 841 -1 -1
18 117 67 722 26 1713 57 502 80 149 -1 -1
18 903 1 170 71 291 45 584 90 487 -1 -1
18 1253 59 88 -1 -1
18 87 14 2076 71 391 -1 -1
18 2050 29 367 28 236 76 423 -1 -1
18 50 71 776 35 418 98 835 -1 -1
18 432 31 933 88 233 -1 -1
18 601 27 612 30 527 84 527 -1 -1
18 337 86 408 -1 -1
18 355 36 1421 86 217 -1 -1
18 222 71 169 -1 -1
18 178 35 1102 37 22 68 798 -1 -1
18 140 47 56 59 87 30 174 2 997 64 617 -1 -1
18 161 79 31 11 1283 35 399 93 1302 -1 -1
18 382 99 427 -1 -1
18 97 14 183 75 176 -1 -1
18 337 92 659 61 1664 97 32 81 682 6 66 59 1210 -1 -1
18 175 56 379 94 417 66 1025 27 61 71 170 19 166 82 266 -1 -1
18 337 66 69 -1 -1
18 19 67 792 21 1178 2 1462 33 318 86 318 -1 -1
18 1045 19 461 60 245 69 2130 18 895 51 56 97 144 -1 -1
18 238 22 979 19 478 46 736 92 83 -1 -1
18 289 36 1703 24 138 16 155 85 1518 -1 -1
18 532 6 134 0 470 35 64 -1 -1
18 183 14 137 41 168 50 472 30 88 56 1014 -1 -1
18 748 4 237 32 378 95 756 -1 -1
18 1867 56 576 42 444 96 2818 -1 -1
18 661 34 45 65 324 -1 -1
18 290 79 317 78 125 85 631 48 374 7 953 69 1156 -1 -1
18 292 65 1190 88 20 47 543 27 1525 28 15 21 184 88 107 -1 -1
18 140 98 2276 -1 -1
18 439 47 83 93 937 -1 -1
18 1404 36 65 65 593 -1 -1
18 130 61 433 1 117 38 1867 63 1576 9 909 79 9 -1 -1
18 315 3 1844 86 488 27 488 25 295 57 164 -1 -1
18 132 43 199 70 906 -1 -1
18 2080 56 268 57 337 27 90 79 713 -1 -1
18 360 31 416 92 1060 -1 -1
18 1029 37 470 32 275 95 369 -1 -1
18 345 70 1966 46 219 32 4 22 149 85 17 -1 -1
18 1096 47 323 6 261 63 867 6 199 73 998 -1 -1
18 231 82 738 23 166 26 1779 76 983 -1 -1
18 232 24 1129 78 105 79 344 16 577 12 153 95 271 -1 -1
18 709 43 1391 55 277 37 468 29 1309 75 325 -1 -1
18 767 31 777 -1 -1
18 195 28 783 52 248 13 581 88 229 -1 -1
18 617 59 238 28 231 80 146 -1 -1
18 736 11 325 29 377 26 143 42 1422 -1 -1
18 1351 72 544 -1 -1
18 404 34 76 90 116 83 339 81 488 66 934 3 31 29 61 56 893 -1 -1
18 104 37 459 67 654 -1 -1
18 919 78 204 -1 -1
18 1958 49 103 -1 -1
18 767 26 888 69 1926 -1 -1
18 915 80 29 88 203 6 849 55 147 -1 -1
18 473 93 619 -1 -1
18 102 14 703 77 192 -1 -1
18 904 36 433 8 290 92 397 -1 -1
18 1946 51 911 84 76 5 533 51 338 4 1081 11 2162 93 247 -1 -1
18 155 92 1170 -1 -1
18 24 23 382 33 677 43 218 33 412 48 112 -1 -1
18 103 22 267 52 191 79 300 -1 -1
18 951 94 19 32 975 4 211 70 1956 -1 -1
18 396 76 157 28 939 54 1436 -1 -1
18 362 39 980 62 379 18 366 10 396 29 1677 58 310 -1 -1
18 617 14 602 66 220 -1 -1
18 196 11 53 0 381 24 866 25 1349 11 1617 73 358 -1 -1
18 78 17 1204 19 858 98 333 -1 -1
18 1237 30 456 87 1311 -1 -1
18 2496 56 167 67 355 18 985 88 1601 -1 -1
18 270 34 272 95 830 -1 -1
18 429 41 1009 80 804 96 1969 -1 -1
18 1102 67 310 27 10 99 2516 -1 -1
18 1136 72 1010 -1 -1
18 192 97 209 -1 -1
18 775 30 718 88 1105 -1 -1
18 1687 17 88 33 13 25 1097 1 155 85 621 -1 -1
18 733 74 36 -1 -1
18 556 50 1313 98 149 49 71 28 1452 61 46 14 884 24 255 69 199 -1 -1
18 1192 62 138 38 202 94 1449 -1 -1
18 1398 76 267 -1 -1
18 939 6 107 40 34 84 848 -1 -1
18 210 63 745 57 1069 31 1068 55 38 84 221 -1 -1
18 918 7 252 36 312 20 1347 68 433 -1 -1
18 287 97 167 -1 -1
18 2059 6 66 64 625 -1 -1
18 537 14 238 52 278 -1 -1
18 110 5 266 30 11 70 1257 -1 -1
18 260 59 383 57 28 10 300 2 587 70 1286 -1 -1
18 3 11 311 99 125 -1 -1
18 491 33 400 17 328 65 2861 -1 -1
18 602 78 244 83 1198 38 2361 41 2099 1 278 9 691 87 760 -1 -1
18 251 96 373 -1 -1
18 249 57 283 -1 -1
18 975 32 52 50 34 -1 -1
18 1574 74 218 -1 -1
18 1202 23 226 11 106 32 983 95 745 -1 -1
18 88 39 7 49 464 73 189 -1 -1
18 249 41 1442 64 1718 55 291 8 2766 40 2564 -1 -1
18 269 74 1170 -1 -1
18 429 55 40 63 1157 22 464 88 265 -1 -1
18 591 35 478 23 803 2 1717 71 126 -1 -1
18 642 29 78 75 4 -1 -1
18 884 21 966 39 505 26 863 37 562 -1 -1
18 80 69 1087 1 447 77 110 -1 -1
18 259 14 127 33 1160 63 958 -1 -1
18 436 4 1515 96 77 -1 -1
18 371 74 2128 22 825 41 1225 82 397 -1 -1
18 1058 55 25 99 1131 -1 -1
18 467 71 753 88 1236 21 1042 71 167 -1 -1
18 766 96 397 -1 -1
18 111 94 1626 -1 -1
18 65 33 51 15 1698 12 287 76 720 -1 -1
18 641 64 965 -1 -1
18 377 16 1939 74 290 -1 -1
18 937 32 1029 56 60 62 855 -1 -1
18 313 0 722 56 311 -1 -1
18 1445 47 16 36 792 48 301 81 585 -1 -1
18 523 59 88 21 282 74 1074 -1 -1
18 1027 99 714 -1 -1
18 438 71 1260 19 101 85 1159 -1 -1
18 1310 30 439 18 326 75 292 24 1356 89 67 -1 -1
18 637 17 928 75 134 -1 -1
18 606 78 560 -1 -1
18 136 42 696 99 428 -1 -1
18 510 3 413 61 593 19 701 99 2159 -1 -1
18 1001 29 205 48 351 13 656 36 474 82 182 -1 -1
18 1880 93 1094 68 162 98 183 -1 -1
18 832 76 126 -1 -1
18 381 62 1145 21 395 57 154 38 366 15 483 72 405 -1 -1
18 328 14 524 51 138 87 260 -1 -1
18 1360 11 1646 31 693 5 226 45 604 59 17 -1 -1
18 426 29 104 22 373 7 43 92 116 -1 -1
18 26 64 518 -1 -1
18 756 67 248 2 66 60 105 35 81 34 5 66 852 -1 -1
18 569 64 404 48 1027 49 650 22 2887 0 1002 41 1551 23 895 27 371 79 147 -1 -1
19 899 4 297 46 274 93 538 -1 -1
19 967 55 804 85 213 -1 -1
19 1007 27 557 -1 -1
19 161 25 178 1 797 71 285 -1 -1
19 1777 61 329 91 189 51 171 75 869 13 206 57 3 43 372 86 507 -1 -1
19 79 83 127 -1 -1
19 72 80 1781 48 152 98 198 -1 -1
19 50 60 1047 99 118 -1 -1
19 137 43 486 9 152 47 95 27 217 42 824 69 939 -1 -1
19 748 30 7 67 411 -1 -1
19 227 60 380 -1 -1
19 680 30 141 85 130 84 2 68 12 78 194 -1 -1
19 613 65 18 98 244 36 289 44 133 27 695 26 522 40 506 2 693 23 172 49 1029 -1 -1
19 167 45 905 78 30 -1 -1
19 448 1 199 15 1992 38 150 59 1064 -1 -1
19 421 20 677 96 653 -1 -1
19 212 89 1567 -1 -1
19 27 30 5 64 109 -1 -1
19 1297 5 36 86 280 -1 -1
19 143 83 7 -1 -1
19 390 82 25 -1 -1
19 1311 74 622 61 52 1 386 23 792 41 708 45 223 -1 -1
19 1312 60 712 35 134 85 198 -1 -1
19 380 69 532 -1 -1
19 927 67 466 84 42 45 36 8 278 0 306 70 829 -1 -1
19 312 98 40 -1 -1
19 2465 44 293 69 302 -1 -1
19 318 67 494 -1 -1
19 466 57 207 84 351 -1 -1
19 128 65 1155 87 334 -1 -1
19 485 35 514 93 1344 14 23 83 107 -1 -1
19 17 9 70 33 292 6 1655 26 327 13 143 42 409 59 548 -1 -1
19 280 56 1001 72 288 82 398 -1 -1
19 576 23 148 85 103 -1 -1
19 455 3 109 22 1234 51 29 -1 -1
19 235 40 206 39 1500 27 608 13 273 44 143 72 43 -1 -1
19 672 69 700 89 575 -1 -1
19 450 89 362 58 56 20 383 56 58 80 368 -1 -1
19 201 4 488 1 2772 15 449 32 156 -1 -1
19 277 9 1092 26 208 30 1154 -1 -1
19 713 81 214 87 1386 13 1070 39 780 81 1928 -1 -1
19 537 74 229 -1 -1
19 547 40 310 52 1097 11 1913 81 839 -1 -1
19 1733 69 494 67 715 89 736 82 386 73 857 48 584 25 485 74 104 -1 -1
19 2169 42 148 60 295 77 405 -1 -1
19 86 54 134 49 1340 41 126 6 733 25 916 38 2294 86 1925 -1 -1
19 1442 96 483 91 1047 12 1056 80 827 21 163 89 966 -1 -1
19 16 11 2288 89 16 -1 -1
19 1267 14 472 24 188 87 574 -1 -1
19 395 61 663 22 277 60 480 -1 -1
19 191 79 325 91 426 60 1160 75 168 -1 -1
19 894 29 542 10 1001 57 513 73 651 -1 -1
19 410 35 151 60 21 52 2014 19 404 58 527 -1 -1
19 926 23 394 79 514 29 114 9 357 32 1027 96 408 -1 -1
19 76 10 1841 84 43 -1 -1
19 363 69 192 -1 -1
19 85 94 671 -1 -1
19 9 32 626 96 448 -1 -1
19 105 89 345 -1 -1
19 417 47 525 5 288 0 2343 61 34 -1 -1
19 44 35 1317 12 589 19 594 43 214 -1 -1
19 553 24 328 50 474 68 155 4 427 78 1072 -1 -1
19 471 90 111 42 703 73 1595 -1 -1
19 1426 81 243 -1 -1
19 1230 99 223 -1 -1
19 504 48 316 47 971 84 507 -1 -1
19 665 69 177 51 1651 71 172 -1 -1
19 62 95 1296 99 1027 14 911 44 853 45 47 33 109 44 505 -1 -1
19 885 93 474 -1 -1
19 594 17 113 61 371 -1 -1
19 719 17 230 37 196 2 80 52 12 -1 -1
19 469 64 1281 46 462 21 327 28 2181 55 318 -1 -1
19 634 84 600 7 45 13 539 21 217 65 88 -1 -1
19 109 59 394 64 49 26 1081 56 11 68 929 -1 -1
19 847 54 51 35 1045 7 971 32 298 49 456 -1 -1
19 193 73 1006 -1 -1
19 1336 16 450 97 76 26 89 64 25 4 2610 9 553 30 1777 -1 -1
19 1205 59 3126 94 344 -1 -1
19 95 69 308 -1 -1
19 936 37 71 25 152 42 97 91 4181 -1 -1
19 2590 67 1437 54 1064 37 137 77 47 -1 -1
19 52 12 213 67 1051 -1 -1
19 270 16 439 95 747 -1 -1
19 274 73 892 84 541 53 68 17 403 64 178 65 300 82 268 -1 -1
19 36 30 65 97 1224 -1 -1
19 234 10 240 88 1175 56 415 91 2922 -1 -1
19 324 60 11 63 124 76 2400 -1 -1
19 443 63 357 87 145 83 69 79 88 28 1398 89 386 -1 -1
19 27 14 81 81 158 24 295 70 376 81 410 -1 -1
19 269 59 359 22 321 47 110 69 397 -1 -1
19 774 55 205 89 229 -1 -1
19 537 50 157 0 152 48 614 10 246 1 345 13 757 98 534 -1 -1
19 1482 84 471 76 154 22 481 62 1245 6 785 47 577 37 193 29 83 76 997 -1 -1
19 845 87 383 75 1236 23 22 35 328 56 1061 10 93 17 922 38 132 90 607 -1 -1
19 214 69 705 45 417 88 607 -1 -1
19 431 90 772 -1 -1
19 2401 3 272 2 412 26 1377 48 14 -1 -1
19 976 94 446 -1 -1
19 274 24 1167 94 144 86 200 94 2234 -1 -1
19 77 42 554 54 2 78 1417 -1 -1
19 816 7 463 42 1110 15 562 25 137 92 968 -1 -1
19 198 14 280 75 1639 -1 -1
19 1585 8 446 94 7 11 18 2 816 86 448 -1 -1
19 199 16 511 92 420 -1 -1
19 497 74 1006 -1 -1
19 64 94 162 -1 -1
19 861 49 191 78 195 17 168 35 303 86 87 -1 -1
19 123 60 162 -1 -1
19 1135 26 62 79 688 -1 -1
19 417 10 1441 34 3123 84 209 -1 -1
19 210 38 539 -1 -1
19 222 43 430 15 810 51 1100 -1 -1
19 406 86 3242 -1 -1
19 62 37 666 63 1012 -1 -1
19 901 73 842 13 793 58 216 65 365 84 1403 -1 -1
19 1024 36 313 14 658 2 592 35 3660 -1 -1
19 168 74 214 -1 -1
19 331 59 1946 43 1671 75 842 -1 -1
19 130 87 997 43 2707 16 1441 48 129 -1 -1
19 865 62 349 56 774 81 1787 -1 -1
19 300 6 155 95 355 -1 -1
19 1318 4 3 50 165 -1 -1
19 901 76 118 39 1251 21 630 52 1472 77 53 -1 -1
19 704 3 581 16 692 13 1709 57 918 -1 -1
19 1551 93 357 82 313 57 303 36 92 11 691 2 3980 29 141 -1 -1
19 97 15 368 67 33 -1 -1
19 638 43 243 17 69 69 45 -1 -1
19 143 93 33 -1 -1
19 509 25 404 59 451 -1 -1
19 906 69 550 -1 -1
19 836 36 499 95 734 16 973 85 139 -1 -1
19 689 67 1052 -1 -1
19 580 67 209 66 27 61 520 6 419 85 1874 -1 -1
19 68 78 1061 -1 -1
19 165 51 530 73 179 -1 -1
19 1456 79 984 35 425 72 217 -1 -1
19 487 64 650 61 50 4 134 68 549 -1 -1
19 620 47 50 60 568 73 456 -1 -1
19 310 41 726 2 942 51 1944 -1 -1
19 205 70 722 -1 -1
19 222 91 73 -1 -1
19 2641 33 19 15 505 84 643 -1 -1
19 393 27 25 78 567 23 2730 3 948 91 161 -1 -1
19 650 69 436 -1 -1
19 497 55 1034 37 22 20 2154 72 377 -1 -1
19 1264 76 1686 7 397 29 79 -1 -1
19 947 95 41 41 732 94 399 -1 -1
19 41 5 462 19 628 83 311 -1 -1
19 355 20 204 3 482 8 227 6 281 54 1981 -1 -1
19 332 26 640 34 1127 82 65 -1 -1
19 651 78 1225 1 634 29 613 66 43 -1 -1
19 826 45 373 13 44 33 300 40 274 21 177 83 601 -1 -1
19 190 48 1377 97 442 -1 -1
19 830 41 53 64 1998 -1 -1
19 166 81 161 67 741 83 186 52 229 21 257 39 772 86 87 -1 -1
19 408 64 853 55 234 14 146 35 140 80 379 -1 -1
19 66 69 193 -1 -1
19 416 63 234 9 3386 92 1061 -1 -1
19 606 36 350 69 619 62 1069 84 244 -1 -1
19 209 11 48 64 274 15 778 45 633 75 363 -1 -1
19 414 44 29 99 198 -1 -1
19 255 56 77 20 530 34 59 15 317 3 542 32 641 -1 -1
19 341 3 1632 66 163 73 2703 -1 -1
19 266 96 331 -1 -1
19 90 76 1511 40 212 48 179 11 2050 69 1087 -1 -1
19 645 80 325 -1 -1
19 3071 32 556 6 2870 91 104 -1 -1
19 837 96 482 63 2451 61 348 87 3583 -1 -1
19 552 83 435 6 796 56 1972 -1 -1
19 268 1 39 32 418 -1 -1
19 319 77 690 79 261 14 49 95 313 -1 -1
19 301 83 3504 -1 -1
19 1324 4 86 63 2231 -1 -1
19 49 1 2978 20 157 30 293 9 91 51 846 -1 -1
19 559 26 367 6 139 76 429 -1 -1
19 1047 95 1255 91 1045 99 197 -1 -1
19 1 49 284 1 802 28 261 48 1415 -1 -1
19 103 57 111 -1 -1
19 347 63 2339 26 20 49 219 -1 -1
19 306 64 35 81 1489 -1 -1
19 720 0 309 14 82 24 236 98 173 -1 -1
19 26 44 28 50 999 -1 -1
19 35 9 63 71 41 -1 -1
19 514 39 190 70 189 -1 -1
19 1248 1 890 15 103 72 274 -1 -1
19 216 16 289 65 92 34 348 86 826 -1 -1
19 663 62 118 85 195 -1 -1
19 162 36 137 86 312 -1 -1
19 479 36 883 81 84 -1 -1
19 125 59 152 -1 -1
19 100 61 50 -1 -1
19 369 86 170 -1 -1
19 734 87 840 -1 -1
19 38 23 46 22 1269 37 699 17 972 41 666 -1 -1
19 202 88 443 -1 -1
19 1325 80 2650 14 459 0 815 11 1343 83 465 -1 -1
19 598 31 419 12 175 58 1544 -1 -1
19 954 83 456 -1 -1
19 638 15 1027 47 527 56 536 70 208 -1 -1
19 78 60 366 86 46 -1 -1
19 244 98 109 -1 -1
19 135 42 389 94 558 -1 -1
20 365 92 688 -1 -1
20 1427 91 565 -1 -1
20 359 22 53 56 1170 79 1143 -1 -1
20 211 5 855 58 495 -1 -1
20 589 81 337 39 1488 85 1504 -1 -1
20 138 27 38 25 99 83 926 -1 -1
20 1080 0 180 65 325 50 506 17 184 12 138 43 633 3 132 37 78 48 372 -1 -1
20 43 86 639 84 123 0 307 2 1257 85 320 -1 -1
20 458 30 399 51 96 42 907 86 871 -1 -1
20 1509 15 77 2 145 28 343 57 20 -1 -1
20 427 19 544 17 99 67 496 -1 -1
20 4623 77 979 79 155 0 1975 88 326 -1 -1
20 392 53 438 29 82 90 993 -1 -1
20 308 95 200 -1 -1
20 24 4 114 23 605 75 474 -1 -1
20 89 63 2240 96 512 -1 -1
20 1160 94 210 42 185 78 85 61 1109 60 18 42 189 83 32 -1 -1
20 185 24 206 56 635 -1 -1
20 316 12 666 97 355 -1 -1
20 231 57 874 42 637 82 1430 -1 -1
20 649 3 691 0 2964 92 340 -1 -1
20 397 6 1044 19 943 55 203 -1 -1
20 90 45 303 88 400 -1 -1
20 179 61 438 46 637 45 53 81 966 -1 -1
20 502 14 919 19 1244 58 86 -1 -1
20 2444 97 335 -1 -1
20 1109 12 1287 6 322 26 1116 66 801 -1 -1
20 529 76 1457 51 2465 16 290 11 769 86 192 -1 -1
20 462 45 217 52 265 9 319 8 407 79 427 -1 -1
20 13 0 405 13 1567 8 55 23 1262 32 92 -1 -1
20 153 47 793 55 821 65 576 13 86 40 1714 35 753 82 268 -1 -1
20 623 91 1588 55 684 30 279 49 1045 29 264 17 1275 56 400 -1 -1
20 1053 83 40 84 7 42 2704 72 386 -1 -1
20 1 7 2104 29 495 93 100 -1 -1
20 503 75 115 25 618 71 709 12 649 63 2906 98 885 -1 -1
20 494 18 200 45 178 -1 -1
20 760 0 429 80 342 -1 -1
20 293 94 341 -1 -1
20 1496 72 250 80 353 -1 -1
20 127 73 2435 60 661 86 77 63 319 11 149 42 565 48 554 69 101 -1 -1
20 342 7 282 81 156 70 157 34 814 6 518 44 628 -1 -1
20 962 62 245 47 154 5 381 29 227 96 264 -1 -1
20 986 78 649 68 570 9 669 99 396 -1 -1
20 254 86 684 -1 -1
20 18 21 472 53 99 96 743 -1 -1
20 613 8 1602 89 313 -1 -1
20 667 84 265 41 2216 16 689 43 139 53 2080 19 729 20 232 8 187 95 1367 -1 -1
20 180 70 1216 81 367 23 200 71 203 -1 -1
20 782 27 1237 97 790 -1 -1
20 558 66 223 5 372 68 626 -1 -1
20 454 4 1885 46 2250 83 878 -1 -1
20 18 90 1527 -1 -1
20 954 39 35 98 424 -1 -1
20 748 73 2178 -1 -1
20 512 45 731 67 1633 56 79 87 983 -1 -1
20 231 13 753 43 320 81 34 57 54 37 1382 65 90 74 763 -1 -1
20 877 90 336 -1 -1
20 662 17 1268 26 203 7 470 63 125 -1 -1
20 460 29 803 60 19 96 1533 -1 -1
20 1016 89 763 -1 -1
20 403 6 132 85 554 -1 -1
20 118 43 777 35 175 82 84 -1 -1
20 196 79 653 56 311 32 189 44 162 21 492 33 1086 71 1751 -1 -1
20 1368 77 780 -1 -1
20 474 68 361 14 253 57 1602 95 144 -1 -1
20 609 23 65 44 7 89 361 -1 -1
20 427 4 1551 32 108 31 362 40 13 53 603 -1 -1
20 136 86 871 95 1247 99 2045 53 565 94 1082 -1 -1
20 1150 24 734 43 6 87 350 -1 -1
20 290 99 351 91 191 57 114 3 1155 43 268 -1 -1
20 552 23 330 49 495 22 516 99 40 -1 -1
20 1071 98 1179 -1 -1
20 49 7 528 62 756 -1 -1
20 294 24 1447 3 661 70 796 -1 -1
20 85 79 1074 11 711 39 545 83 917 -1 -1
20 311 92 157 44 432 99 669 -1 -1
20 132 87 234 43 1005 78 286 -1 -1
20 301 22 382 26 1139 65 69 -1 -1
20 241 60 131 51 454 69 1208 41 43 86 527 -1 -1
20 192 6 758 15 5 98 260 -1 -1
20 397 42 652 58 103 -1 -1
20 462 81 483 94 9 51 535 83 613 84 798 -1 -1
20 67 63 2155 -1 -1
20 52 79 1900 -1 -1
20 1729 73 345 99 174 -1 -1
20 351 78 1903 72 866 94 170 -1 -1
20 620 49 94 44 22 61 454 -1 -1
20 344 75 22 10 115 88 184 -1 -1
20 216 52 343 34 428 3 743 57 320 -1 -1
20 62 61 126 5 281 47 431 89 904 -1 -1
20 960 42 1322 79 212 44 1075 66 631 -1 -1
20 241 75 826 -1 -1
20 112 19 2299 93 90 -1 -1
20 418 66 483 26 357 90 176 -1 -1
20 1164 72 216 -1 -1
20 752 28 624 13 1729 89 153 -1 -1
20 662 26 87 47 2330 -1 -1
20 899 55 173 43 1032 53 142 77 173 -1 -1
20 100 69 437 -1 -1
20 36 54 275 56 2610 12 1133 91 1405 -1 -1
20 614 45 247 6 345 59 261 91 61 -1 -1
20 280 10 1171 83 394 -1 -1
20 1556 26 147 58 3 83 332 93 386 -1 -1
20 494 77 767 76 386 11 31 9 93 2 191 70 204 -1 -1
20 917 87 252 48 153 49 205 58 353 -1 -1
20 150 35 146 3 254 72 720 -1 -1
20 1653 56 817 49 504 73 58 -1 -1
20 1775 16 1623 90 286 -1 -1
20 443 11 1171 18 869 91 742 -1 -1
20 285 88 1341 27 966 55 523 86 1353 -1 -1
20 723 35 1506 2 92 94 1823 -1 -1
20 1214 17 97 60 88 55 699 63 1223 32 114 69 350 -1 -1
20 418 85 260 36 434 55 213 78 445 -1 -1
20 90 63 86 10 214 56 744 -1 -1
20 628 15 200 22 549 63 233 -1 -1
20 108 33 9 56 330 -1 -1
20 253 50 441 32 617 33 928 87 3516 -1 -1
20 343 44 22 73 1084 20 1478 8 100 64 689 -1 -1
20 719 19 536 64 336 12 975 5 756 87 4 -1 -1
20 2324 80 158 -1 -1
20 33 58 506 74 1646 -1 -1
20 3416 71 423 -1 -1
20 861 29 1037 64 341 12 563 19 117 2 761 34 369 -1 -1
20 107 77 1079 80 155 78 148 32 962 35 10 75 272 -1 -1
20 267 85 456 42 200 3 165 94 1074 -1 -1
20 1400 58 918 82 721 56 728 88 294 -1 -1
20 233 71 340 -1 -1
20 993 91 484 -1 -1
20 68 17 530 88 423 -1 -1
20 363 22 697 71 607 -1 -1
20 394 80 271 66 367 23 904 6 213 34 1603 10 1000 40 22 -1 -1
20 187 17 30 66 819 -1 -1
20 122 89 344 -1 -1
20 403 19 111 55 1043 12 2249 98 293 -1 -1
20 60 63 643 64 42 59 779 43 126 36 42 75 1315 -1 -1
20 254 92 98 -1 -1
20 475 29 33 63 366 -1 -1
20 649 61 147 -1 -1
20 1390 55 997 -1 -1
20 802 58 309 20 447 60 1325 97 639 -1 -1
20 32 59 959 95 253 -1 -1
20 165 51 593 96 31 -1 -1
20 254 50 1281 23 994 90 1194 -1 -1
20 1887 8 2267 92 1212 -1 -1
20 16 54 326 18 63 13 943 43 66 92 1101 -1 -1
20 215 29 86 35 160 63 466 -1 -1
20 171 94 288 17 1514 64 114 94 1470 -1 -1
20 205 27 507 58 2403 -1 -1
20 2763 23 8 21 62 91 1529 -1 -1
20 21 12 82 26 881 55 431 -1 -1
20 420 92 1499 -1 -1
20 726 38 270 72 294 17 2716 14 641 46 402 76 679 -1 -1
20 311 92 1465 61 54 74 1267 18 37 64 420 -1 -1
20 54 16 443 70 813 -1 -1
20 405 61 297 47 59 91 1407 -1 -1
20 1999 53 508 77 202 50 1912 46 1959 13 726 74 458 -1 -1
20 78 84 926 -1 -1
20 588 37 572 89 218 -1 -1
20 826 74 792 -1 -1
20 40 27 1503 24 212 49 202 23 478 68 1085 -1 -1
20 963 82 170 59 127 55 96 11 479 31 293 42 252 1 1521 18 2305 63 1200 -1 -1
20 1184 65 256 -1 -1
20 498 31 601 17 761 60 764 -1 -1
20 784 45 204 96 909 -1 -1
20 249 2 248 5 385 30 89 18 939 86 415 -1 -1
20 837 19 553 83 479 -1 -1
20 2430 69 58 55 99 88 155 39 261 22 257 6 58 16 228 73 298 -1 -1
20 256 83 400 40 5 8 531 23 1485 49 1106 -1 -1
20 372 30 229 35 183 77 211 -1 -1
20 86 52 947 53 146 24 183 61 416 -1 -1
20 2754 59 95 -1 -1
20 245 36 454 60 1238 93 256 -1 -1
20 281 66 1240 43 154 81 1232 -1 -1
20 762 90 820 -1 -1
20 1027 65 166 83 68 -1 -1
20 59 50 685 97 190 -1 -1
20 370 72 222 52 62 87 259 54 220 87 185 62 1122 61 1578 50 966 86 731 -1 -1
20 402 77 379 -1 -1
20 404 98 87 70 193 66 914 90 344 -1 -1
20 560 66 423 5 869 50 1503 -1 -1
20 1227 60 2555 -1 -1
20 1491 43 1269 55 1677 92 454 -1 -1
20 244 71 763 80 798 12 296 82 860 -1 -1
20 95 49 119 25 373 63 74 -1 -1
20 197 22 375 56 383 88 567 -1 -1
20 443 96 862 -1 -1
20 126 24 7 94 1351 -1 -1
20 48 96 596 -1 -1
20 1651 52 141 -1 -1
20 737 40 232 39 1020 67 337 -1 -1
20 24 49 36 23 121 50 470 22 276 57 45 -1 -1
20 287 34 326 21 380 93 1698 -1 -1
20 945 58 259 -1 -1
20 416 50 143 40 536 97 210 -1 -1
20 723 22 350 13 250 17 853 23 583 0 91 98 515 -1 -1
20 181 93 705 -1 -1
20 950 73 1593 -1 -1
20 379 9 89 91 514 -1 -1
20 443 7 83 39 1661 32 198 35 670 45 1659 -1 -1
20 21 71 107 92 342 -1 -1
20 638 99 3 -1 -1
21 97 27 58 89 57 -1 -1
21 121 56 890 24 2227 44 143 48 1336 -1 -1
21 1309 70 937 17 2017 91 1466 -1 -1
21 184 6 246 96 586 -1 -1
21 552 12 237 3 1495 41 1182 33 628 14 709 50 307 -1 -1
21 170 75 1206 43 425 98 67 -1 -1
21 334 22 10 56 699 -1 -1
21 632 95 228 94 271 5 1508 92 361 75 409 58 413 38 25 8 95 43 101 77 597 -1 -1
21 490 87 26 62 262 21 153 5 599 63 125 -1 -1
21 268 79 137 -1 -1
21 17 64 108 0 394 77 5041 -1 -1
21 2035 59 634 72 1729 77 64 73 264 95 521 -1 -1
21 1518 81 346 0 193 54 1899 -1 -1
21 146 7 135 55 1118 -1 -1
21 8 98 786 64 164 7 105 52 128 -1 -1
21 431 17 370 6 1202 54 733 21 689 61 364 -1 -1
21 249 7 288 40 133 81 374 -1 -1
21 324 29 1525 41 1026 4 335 31 140 48 466 -1 -1
21 645 15 524 25 516 79 469 -1 -1
21 395 38 171 33 261 37 150 16 270 11 459 52 530 -1 -1
21 1284 80 648 -1 -1
21 822 82 512 57 651 2 716 34 377 -1 -1
21 1743 71 270 33 19 92 169 -1 -1
21 22 4 78 81 99 -1 -1
21 683 91 37 67 1368 70 486 17 76 25 484 98 1831 -1 -1
21 252 74 172 -1 -1
21 185 3 205 79 108 -1 -1
21 795 40 875 50 440 -1 -1
21 1034 92 189 -1 -1
21 410 94 398 37 44 94 644 -1 -1
21 284 35 403 70 161 87 761 -1 -1
21 663 20 315 11 263 94 180 -1 -1
21 636 50 592 -1 -1
21 119 48 201 37 324 0 355 44 811 -1 -1
21 73 20 105 21 187 6 1246 34 343 80 355 -1 -1
21 1427 45 45 87 78 -1 -1
21 58 82 283 20 594 46 26 9 740 97 165 -1 -1
21 643 51 250 34 639 73 42 -1 -1
21 205 52 2275 81 551 75 311 36 501 27 285 65 422 -1 -1
21 329 74 148 65 453 45 871 0 386 87 323 -1 -1
21 2569 38 330 92 1655 -1 -1
21 103 1 337 71 103 89 372 -1 -1
21 2204 80 915 -1 -1
21 1194 78 966 66 241 99 314 -1 -1
21 1609 86 1097 58 1783 80 288 70 1885 52 478 1 86 14 737 49 501 -1 -1
21 249 6 1612 61 505 14 1159 64 241 8 1143 79 476 -1 -1
21 260 49 432 66 335 -1 -1
21 216 88 2339 68 549 31 730 75 678 -1 -1
21 641 39 1828 7 44 62 57 -1 -1
21 31 60 197 77 66 -1 -1
21 167 91 624 51 402 69 363 -1 -1
21 504 34 975 66 350 -1 -1
21 2365 31 439 86 650 -1 -1
21 246 58 159 -1 -1
21 154 5 278 27 723 96 402 -1 -1
21 1606 88 605 30 106 17 161 93 1673 -1 -1
21 547 90 89 -1 -1
21 715 32 1558 48 647 78 1041 -1 -1
21 220 23 122 54 708 -1 -1
21 46 79 596 62 618 41 1123 10 951 44 230 62 1642 -1 -1
21 354 12 292 50 451 19 470 43 388 -1 -1
21 22 62 1048 31 3 33 529 74 305 -1 -1
21 641 19 646 78 1006 -1 -1
21 604 78 249 -1 -1
21 105 39 1187 31 1052 19 923 10 73 45 344 -1 -1
21 467 71 549 43 307 80 625 -1 -1
21 645 43 85 60 68 61 107 56 6 89 1530 -1 -1
21 441 43 171 94 385 -1 -1
21 2836 38 239 69 88 44 891 90 908 -1 -1
21 1532 15 3668 80 537 -1 -1
21 327 34 365 87 197 -1 -1
21 1713 77 2566 80 690 95 1101 62 597 27 579 78 1599 -1 -1
21 262 55 446 70 112 21 692 24 631 26 22 77 88 -1 -1
21 1721 70 1218 86 161 71 1395 30 1502 46 169 94 187 -1 -1
21 1546 53 541 36 777 66 1036 53 84 45 1548 87 307 -1 -1
21 1280 35 944 23 576 30 956 52 1994 -1 -1
21 1563 28 523 8 187 47 288 -1 -1
21 112 27 489 73 202 -1 -1
21 1489 80 156 -1 -1
21 16 59 74 25 618 61 419 53 74 90 319 -1 -1
21 1865 43 339 97 1595 -1 -1
21 355 17 584 27 443 70 565 -1 -1
21 375 23 1072 76 264 -1 -1
21 1927 28 906 21 274 10 392 93 132 -1 -1
21 378 68 168 74 124 43 647 6 182 31 364 78 103 -1 -1
21 724 90 431 -1 -1
21 382 68 229 -1 -1
21 243 63 254 59 1485 76 254 96 1337 -1 -1
21 257 11 1195 12 609 17 215 54 213 -1 -1
21 256 27 305 98 1824 17 958 97 327 -1 -1
21 1087 84 73 -1 -1
21 742 66 43 -1 -1
21 282 44 847 38 122 19 20 86 394 -1 -1
21 341 94 1203 30 160 71 167 68 1104 50 184 64 650 99 31 -1 -1
21 299 31 2023 21 1095 96 354 -1 -1
21 2150 58 197 42 59 2 105 44 622 -1 -1
21 997 86 55 -1 -1
21 669 9 2331 52 346 -1 -1
21 207 68 32 54 151 68 20 10 590 74 49 -1 -1
21 264 79 570 -1 -1
21 973 97 46 20 1000 62 995 40 1207 14 643 80 315 -1 -1
21 1067 2 45 73 1205 -1 -1
21 1803 42 380 10 632 13 811 40 163 62 744 -1 -1
21 602 39 384 72 1620 -1 -1
21 1146 62 1929 -1 -1
21 107 26 1944 59 107 16 154 27 279 25 834 14 842 61 437 -1 -1
21 94 31 193 9 621 77 345 -1 -1
21 776 53 756 54 123 42 1391 73 605 -1 -1
21 145 81 46 70 490 4 71 18 2881 2 1450 39 184 -1 -1
21 1461 51 812 98 614 -1 -1
21 526 54 366 -1 -1
21 163 57 599 1 505 49 329 -1 -1
21 79 0 659 57 451 -1 -1
21 553 78 276 64 62 58 65 33 1003 24 75 13 1606 18 734 43 35 -1 -1
21 367 56 452 -1 -1
21 586 72 694 16 754 11 912 62 466 -1 -1
21 377 20 1940 97 312 -1 -1
21 35 52 9 29 513 85 368 -1 -1
21 1163 0 716 86 965 -1 -1
21 1137 14 248 83 131 -1 -1
21 2359 14 52 61 1277 -1 -1
21 324 97 259 -1 -1
21 493 57 87 7 149 80 990 -1 -1
21 114 29 101 18 604 38 1107 -1 -1
21 108 40 490 73 210 87 104 69 218 54 183 10 198 34 119 38 125 80 290 -1 -1
21 1365 72 205 76 330 60 1254 72 7 4 819 69 392 65 303 25 12 50 162 47 116 66 638 -1 -1
21 110 2 145 80 513 -1 -1
21 428 70 74 97 910 -1 -1
21 1565 46 185 93 818 -1 -1
21 6 70 903 15 316 90 1745 -1 -1
21 76 53 1272 9 377 21 404 18 804 76 495 -1 -1
21 237 89 373 -1 -1
21 458 38 716 7 1561 40 155 -1 -1
21 69 30 89 17 841 50 216 -1 -1
21 126 83 189 -1 -1
21 153 50 45 72 2072 73 898 74 660 -1 -1
21 406 1 124 52 30 8 305 79 691 -1 -1
21 1434 97 969 -1 -1
21 803 73 114 -1 -1
21 111 94 136 -1 -1
21 183 41 914 59 189 -1 -1
21 352 19 293 43 1023 20 789 81 234 -1 -1
21 21 85 25 -1 -1
21 343 14 2609 52 630 74 322 36 82 67 699 -1 -1
21 917 97 341 68 2517 21 324 57 76 -1 -1
21 1895 5 70 13 434 88 288 -1 -1
21 478 5 736 48 126 -1 -1
21 1033 79 331 -1 -1
21 207 41 909 76 42 -1 -1
21 570 71 351 85 185 89 54 31 114 75 87 40 363 3 252 69 149 -1 -1
21 2 26 396 75 823 -1 -1
21 500 22 169 30 1634 -1 -1
21 537 11 2016 61 193 73 1293 -1 -1
21 113 0 406 7 637 4 748 76 614 -1 -1
21 976 89 869 19 129 77 1372 95 140 -1 -1
21 799 39 305 85 287 62 624 57 639 65 475 81 269 -1 -1
21 579 9 901 42 984 19 168 51 867 69 91 -1 -1
21 648 92 517 -1 -1
21 1923 60 830 33 109 17 215 42 185 -1 -1
21 107 5 635 54 1725 41 2399 12 1381 55 1165 34 31 58 16 73 393 -1 -1
21 1647 49 2 20 1081 29 339 70 502 -1 -1
21 18 79 129 21 399 31 536 30 395 76 204 -1 -1
21 220 87 561 -1 -1
21 176 60 372 6 729 99 155 -1 -1
21 807 31 205 27 582 26 201 22 1697 13 141 1 292 29 82 -1 -1
21 234 15 283 28 5 58 41 40 685 4 347 52 710 -1 -1
21 610 85 1337 -1 -1
21 759 29 18 33 1486 32 2311 27 945 65 1600 -1 -1
21 53 82 569 -1 -1
21 485 50 157 23 847 6 43 37 533 -1 -1
21 184 83 262 -1 -1
21 2685 29 524 85 1292 -1 -1
21 72 81 216 11 1376 40 345 43 1601 66 87 16 661 88 317 -1 -1
21 1543 25 723 7 492 98 841 -1 -1
21 373 62 441 83 327 -1 -1
21 399 47 321 -1 -1
21 495 88 36 -1 -1
21 610 63 296 7 105 9 1140 31 1829 28 198 80 241 -1 -1
21 549 58 973 18 1330 32 138 11 607 25 2 27 298 37 1389 -1 -1
21 91 14 272 97 454 -1 -1
21 1051 28 283 6 249 48 579 -1 -1
21 576 33 865 84 1366 -1 -1
21 149 0 109 40 917 -1 -1
21 1625 52 282 11 6 35 1643 3 593 82 565 -1 -1
22 266 97 161 15 4204 62 422 35 287 86 482 -1 -1
22 80 87 564 -1 -1
22 604 33 72 81 396 -1 -1
22 366 12 430 32 419 -1 -1
22 417 48 505 17 1664 94 794 -1 -1
22 332 37 27 86 531 -1 -1
22 821 47 569 30 1106 72 1570 -1 -1
22 1471 20 122 27 438 58 554 74 330 -1 -1
22 243 49 20 89 1077 7 375 53 418 87 537 -1 -1
22 155 28 570 72 1113 -1 -1
22 151 54 1822 8 1459 94 467 -1 -1
22 488 44 278 62 1648 76 907 -1 -1
22 697 40 121 84 2611 59 1307 48 1755 57 970 -1 -1
22 919 80 368 71 267 87 753 -1 -1
22 208 84 1402 -1 -1
22 568 27 724 76 540 -1 -1
22 1284 58 1416 24 1154 14 1212 33 419 -1 -1
22 67 72 406 -1 -1
22 38 32 23 4 740 5 623 42 2421 63 692 -1 -1
22 213 2 103 52 323 -1 -1
22 307 27 3 32 1325 78 506 -1 -1
22 59 42 451 35 342 55 175 -1 -1
22 359 87 270 -1 -1
22 463 25 1837 58 6 13 53 64 586 24 88 6 613 42 63 20 760 99 215 -1 -1
22 1781 14 80 45 431 9 1279 98 1256 -1 -1
22 851 90 1545 66 252 48 602 69 761 25 390 99 1044 -1 -1
22 120 37 893 51 112 46 224 50 307 44 553 83 430 -1 -1
22 50 67 1266 86 244 -1 -1
22 1127 95 426 18 2184 37 1298 94 583 -1 -1
22 1273 47 1290 35 214 40 1810 57 706 86 502 -1 -1
22 601 94 470 80 47 34 79 69 305 -1 -1
22 148 37 133 78 301 -1 -1
22 1187 90 688 -1 -1
22 593 60 908 13 26 94 654 -1 -1
22 96 26 206 94 1 -1 -1
22 804 78 21 7 894 24 371 5 4 9 2712 53 706 -1 -1
22 59 5 535 10 294 74 556 -1 -1
22 469 74 496 37 468 44 63 14 15 87 795 -1 -1
22 1698 59 257 89 768 58 460 38 771 63 51 54 167 46 186 50 219 56 251 -1 -1
22 968 16 1034 40 996 56 133 6 1191 29 1485 38 608 36 74 22 343 86 1218 -1 -1
22 412 33 232 59 511 -1 -1
22 125 56 879 93 421 -1 -1
22 1402 93 515 52 164 48 190 75 193 -1 -1
22 502 44 289 66 240 -1 -1
22 249 76 295 -1 -1
22 935 2 471 80 50 36 1852 13 73 97 576 -1 -1
22 1030 15 303 97 78 62 878 25 646 65 696 -1 -1
22 72 96 502 24 615 9 1278 15 958 89 2281 -1 -1
22 607 27 1469 98 426 -1 -1
22 151 72 118 1 59 71 285 -1 -1
22 269 56 1524 31 156 66 22 -1 -1
22 337 48 204 82 479 -1 -1
22 1 48 693 24 1364 87 15 -1 -1
22 30 24 138 88 143 -1 -1
22 435 48 971 74 465 47 368 62 359 76 818 -1 -1
22 1427 30 250 72 67 80 313 -1 -1
22 275 97 1208 35 422 88 27 -1 -1
22 1275 46 13 71 598 -1 -1
22 743 21 377 76 361 -1 -1
22 210 56 1032 24 1613 35 236 23 1576 31 615 5 855 93 633 -1 -1
22 241 31 1198 45 268 -1 -1
22 181 23 517 15 220 73 179 -1 -1
22 579 97 440 67 643 10 94 90 583 -1 -1
22 573 17 841 94 767 -1 -1
22 1950 94 445 -1 -1
22 557 97 498 -1 -1
22 512 23 887 46 784 14 41 41 760 14 266 16 305 17 43 52 198 -1 -1
22 482 43 265 26 1424 99 365 -1 -1
22 702 51 507 -1 -1
22 245 43 76 -1 -1
22 803 64 303 79 1325 56 436 6 660 50 1027 37 367 24 2105 34 540 -1 -1
22 48 0 1025 69 1566 37 34 31 316 72 452 -1 -1
22 401 43 1555 72 701 44 278 67 478 -1 -1
22 122 94 1235 -1 -1
22 808 71 895 50 1258 79 101 -1 -1
22 327 58 808 81 301 89 233 -1 -1
22 230 70 265 -1 -1
22 346 79 1090 -1 -1
22 567 47 201 42 581 57 244 91 48 -1 -1
22 1215 43 57 29 1129 70 823 -1 -1
22 2018 47 407 86 1 -1 -1
22 312 57 1577 4 994 30 133 17 287 72 1457 -1 -1
22 404 7 1606 28 90 34 540 -1 -1
22 202 85 257 -1 -1
22 749 41 1045 21 1237 91 34 -1 -1
22 100 63 410 77 442 51 827 33 1045 83 1345 -1 -1
22 911 26 1325 14 776 22 48 16 468 27 71 31 285 -1 -1
22 3631 32 1021 44 13 20 350 12 495 11 81 17 489 60 309 -1 -1
22 18 38 1528 -1 -1
22 1898 41 945 5 478 56 3 -1 -1
22 80 81 53 -1 -1
22 136 84 672 57 298 41 441 24 206 79 480 -1 -1
22 350 84 189 48 337 47 708 44 752 32 773 38 255 45 382 -1 -1
22 1177 39 131 40 6 63 798 8 107 72 18 -1 -1
22 517 31 794 21 52 89 1062 -1 -1
22 153 50 193 -1 -1
22 150 11 57 98 567 -1 -1
22 607 11 89 16 836 54 1557 -1 -1
22 285 64 89 4 594 22 1239 8 429 72 1017 -1 -1
22 1452 55 86 10 1083 98 1214 -1 -1
22 82 81 141 -1 -1
22 549 63 248 0 81 81 1631 -1 -1
22 519 90 94 -1 -1
22 672 45 874 41 815 20 1048 34 450 96 327 -1 -1
22 4 83 436 47 1139 2 27 30 65 24 710 52 470 6 400 69 170 -1 -1
22 677 8 443 87 1040 -1 -1
22 783 85 255 74 987 33 161 48 289 96 279 -1 -1
22 49 9 59 79 389 -1 -1
22 4 35 1245 87 259 68 286 55 1203 85 513 -1 -1
22 1124 99 654 64 1318 13 935 92 125 -1 -1
22 745 16 616 79 19 23 514 99 105 -1 -1
22 194 99 27 33 1165 5 2236 9 40 37 545 27 115 46 561 -1 -1
22 221 49 172 85 346 -1 -1
22 229 80 427 -1 -1
22 681 47 577 -1 -1
22 596 0 605 9 914 61 234 -1 -1
22 567 26 162 71 994 -1 -1
22 709 70 1599 17 2203 96 35 -1 -1
22 881 21 842 16 115 20 573 41 323 -1 -1
22 65 38 66 76 893 -1 -1
22 24 49 71 2 548 0 649 28 56 -1 -1
22 354 65 1143 2 58 81 268 -1 -1
22 785 72 23 -1 -1
22 401 45 21 70 189 80 720 -1 -1
22 1500 7 552 67 14 75 497 74 120 98 2259 -1 -1
22 329 11 531 39 306 30 1015 93 207 -1 -1
22 403 78 2082 -1 -1
22 144 82 385 -1 -1
22 1764 69 181 60 48 16 803 83 795 -1 -1
22 1043 91 279 49 371 43 403 49 160 57 328 -1 -1
22 149 57 92 14 843 58 27 -1 -1
22 561 69 100 83 59 -1 -1
22 1279 83 405 51 876 77 171 25 186 7 1955 80 31 -1 -1
22 408 0 36 76 49 -1 -1
22 89 35 808 23 514 72 43 -1 -1
22 1397 30 866 86 165 92 133 -1 -1
22 276 68 2126 33 24 46 130 14 887 68 482 -1 -1
22 300 1 296 92 707 -1 -1
22 329 15 321 80 17 -1 -1
22 641 81 876 32 1444 45 27 50 42 56 114 8 903 24 208 22 179 30 465 73 540 -1 -1
22 136 96 473 16 824 53 470 83 689 -1 -1
22 75 70 2359 -1 -1
22 166 39 2204 75 835 16 109 9 287 37 850 89 99 -1 -1
22 1217 54 429 42 184 28 1355 64 754 -1 -1
22 808 61 363 -1 -1
22 493 99 2051 75 117 27 958 29 506 18 786 46 456 92 294 -1 -1
22 713 95 346 77 135 24 399 35 733 16 1168 81 2 -1 -1
22 263 58 1393 24 1796 28 897 80 252 -1 -1
22 240 88 1548 -1 -1
22 146 21 329 63 250 93 188 79 804 37 81 99 591 -1 -1
22 227 1 490 63 1077 43 207 68 7 -1 -1
22 217 80 155 -1 -1
22 874 21 422 73 611 -1 -1
22 600 18 22 38 49 68 189 -1 -1
22 1151 85 1742 67 1030 7 466 84 2357 -1 -1
22 2 45 164 53 1956 84 116 -1 -1
22 631 51 3 72 318 -1 -1
22 592 51 283 20 67 1 472 29 364 58 33 -1 -1
22 518 66 188 -1 -1
22 43 0 2298 64 766 -1 -1
22 709 89 338 23 1038 17 459 40 651 74 705 -1 -1
22 478 55 674 36 206 17 87 48 494 87 545 -1 -1
22 511 24 241 50 96 34 336 61 239 -1 -1
22 202 2 177 53 526 56 606 38 560 99 362 -1 -1
22 378 99 461 -1 -1
22 273 79 968 -1 -1
22 446 36 65 56 971 41 1908 13 501 93 2023 -1 -1
22 838 69 286 -1 -1
22 879 79 819 42 499 0 208 67 969 19 9 33 379 26 37 71 392 -1 -1
22 98 60 498 98 918 -1 -1
22 455 91 83 16 298 57 25 71 260 8 875 67 1490 -1 -1
22 821 90 196 -1 -1
22 376 84 921 67 70 97 1045 52 242 77 422 87 195 46 323 43 219 76 813 -1 -1
22 37 87 64 -1 -1
22 2425 40 85 16 1192 49 1539 51 790 46 177 3 60 12 283 80 322 -1 -1
22 39 75 97 7 426 54 10 23 217 7 443 38 94 -1 -1
22 363 35 762 29 190 63 377 82 1157 -1 -1
22 354 39 176 82 2359 -1 -1
22 57 7 739 21 406 20 336 49 41 16 53 26 13 63 95 -1 -1
22 38 87 186 -1 -1
22 187 1 450 68 2534 -1 -1
22 100 12 251 50 140 47 191 75 458 -1 -1
22 1466 36 1812 90 1248 -1 -1
22 192 63 464 98 532 -1 -1
22 317 71 64 -1 -1
22 1150 14 136 53 25 70 1736 -1 -1
22 186 72 87 32 394 11 92 20 115 40 2206 9 1161 89 563 -1 -1
22 849 42 298 11 114 54 288 36 1703 31 206 40 152 22 982 65 385 -1 -1
22 174 82 136 -1 -1
22 678 17 1976 1 300 25 97 90 1071 -1 -1
22 54 47 104 -1 -1
22 429 97 1558 -1 -1
22 506 8 223 91 89 -1 -1
22 312 6 338 27 422 13 923 0 131 22 1893 63 541 -1 -1
22 598 30 869 25 479 75 178 -1 -1
22 1264 78 2069 27 614 97 77 -1 -1
22 276 72 1313 -1 -1
22 390 70 262 -1 -1
22 1610 87 1725 -1 -1
22 181 14 227 80 519 -1 -1
22 198 91 163 52 736 80 459 88 824 -1 -1
22 514 31 324 88 201 -1 -1
22 130 32 834 94 719 -1 -1
22 166 91 859 55 4655 38 2257 81 613 -1 -1
22 750 76 556 48 643 34 374 43 72 63 1453 -1 -1
22 383 36 661 45 260 59 273 -1 -1
22 171 37 135 39 846 28 210 62 322 -1 -1
22 420 73 622 -1 -1
22 125 55 578 -1 -1
22 541 59 1554 -1 -1
22 86 65 111 81 101 -1 -1
22 616 74 996 -1 -1
22 54 61 1391 97 737 -1 -1
22 1158 79 66 72 151 23 3698 8 249 15 275 92 170 -1 -1
22 91 47 18 87 112 -1 -1
22 474 28 643 91 363 -1 -1
22 105 75 464 -1 -1
22 280 61 766 17 382 20 605 89 2 -1 -1
22 251 74 587 -1 -1
22 1592 73 770 80 352 17 192 86 174 -1 -1
22 316 5 2196 47 266 -1 -1
22 893 84 152 -1 -1
22 1156 99 365 -1 -1
22 594 36 150 51 1282 28 137 27 629 49 138 61 359 -1 -1
22 90 68 5 11 76 32 874 77 814 -1 -1
22 916 33 676 40 288 45 588 62 1020 -1 -1
22 246 35 641 22 18 80 452 -1 -1
22 365 98 310 92 162 52 498 63 479 59 274 87 296 -1 -1
22 109 88 3256 -1 -1
22 24 97 1778 -1 -1
22 156 67 1616 45 89 49 52 61 635 -1 -1
22 485 58 52 -1 -1
22 18 89 75 -1 -1
22 236 20 83 66 871 12 1497 32 645 97 958 -1 -1
22 250 56 190 59 1172 23 269 19 1312 10 113 39 228 29 283 55 417 -1 -1
22 233 28 207 77 312 -1 -1
22 55 44 353 -1 -1
22 1549 70 568 30 276 96 1155 -1 -1
22 32 33 273 26 49 97 166 -1 -1
23 1092 64 85 28 744 89 69 -1 -1
23 1743 30 194 20 739 97 787 -1 -1
23 84 47 197 58 1007 -1 -1
23 777 84 549 65 1058 57 838 26 143 84 662 -1 -1
23 305 71 429 64 1361 33 699 9 348 34 583 97 109 -1 -1
23 269 86 795 76 1141 16 1 19 372 58 1948 14 346 73 650 -1 -1
23 765 54 117 16 31 95 893 -1 -1
23 2 65 32 -1 -1
23 221 29 289 63 1627 51 423 50 2303 10 615 97 823 -1 -1
23 675 85 604 -1 -1
23 497 89 1099 -1 -1
23 578 52 1174 77 259 18 79 14 1180 57 382 89 303 -1 -1
23 116 1 761 83 201 -1 -1
23 73 1 677 37 320 43 1760 0 698 65 231 -1 -1
23 355 82 49 33 2041 88 1177 -1 -1
23 406 95 753 -1 -1
23 522 97 2339 81 653 30 44 29 44 57 276 71 389 -1 -1
23 68 6 877 88 258 -1 -1
23 1377 14 1512 41 756 73 491 69 1383 24 178 54 1086 -1 -1
23 850 54 48 49 288 14 79 22 11 5 919 98 100 -1 -1
23 1544 5 504 6 475 92 56 -1 -1
23 272 58 448 99 1810 -1 -1
23 1007 15 289 33 195 -1 -1
23 179 34 265 72 646 -1 -1
23 670 16 2807 82 57 -1 -1
23 685 63 232 99 1247 -1 -1
23 921 67 130 81 990 95 1466 -1 -1
23 89 83 343 34 292 41 351 77 140 3 1683 18 253 9 299 59 3002 -1 -1
23 154 33 41 14 342 25 637 54 465 -1 -1
23 1132 64 679 -1 -1
23 162 0 480 11 1308 63 594 -1 -1
23 1512 73 249 15 129 2 1061 75 2015 -1 -1
23 3778 65 95 20 940 90 1487 -1 -1
23 1151 5 1549 76 365 -1 -1
23 132 71 301 28 634 15 137 36 234 43 615 -1 -1
23 452 26 1497 56 1901 -1 -1
23 1215 60 125 12 496 29 516 24 805 3 204 95 434 -1 -1
23 1282 54 512 16 674 50 2475 35 180 36 103 30 704 48 531 -1 -1
23 1626 19 142 4 900 62 1894 86 1931 -1 -1
23 329 63 889 89 705 -1 -1
23 86 96 230 -1 -1
23 69 6 990 98 283 -1 -1
23 115 17 134 51 492 29 1741 83 269 -1 -1
23 221 55 66 -1 -1
23 725 51 85 -1 -1
23 309 40 351 24 540 16 338 89 232 -1 -1
23 924 75 18 -1 -1
23 113 82 371 34 65 18 1859 61 14 22 52 35 236 7 1054 66 24 51 674 35 557 6 190 5 55 43 94 22 340 39 1497 12 213 15 1131 59 100 -1 -1
23 378 3 123 10 458 4 579 38 1274 48 814 -1 -1
23 628 62 1593 78 1355 43 1436 51 1451 95 386 -1 -1
23 272 49 794 47 527 77 935 -1 -1
23 2093 3 827 47 338 45 1 83 843 -1 -1
23 153 15 1067 61 40 -1 -1
23 475 26 529 15 1045 2 225 94 1451 -1 -1
23 1006 69 511 40 260 4 233 77 61 -1 -1
23 1423 92 915 -1 -1
23 738 30 246 37 536 46 388 78 431 -1 -1
23 303 81 658 -1 -1
23 35 79 1618 68 315 23 817 0 391 30 256 -1 -1
23 790 2 123 89 14 -1 -1
23 326 30 157 70 500 98 166 -1 -1
23 72 60 828 -1 -1
23 603 0 314 46 83 17 621 7 19 99 64 -1 -1
23 600 6 63 56 117 -1 -1
23 68 40 899 98 1251 -1 -1
23 799 95 445 -1 -1
23 363 1 386 86 599 -1 -1
23 396 79 166 -1 -1
23 198 56 373 11 1198 59 2211 -1 -1
23 21 9 400 10 1456 71 541 -1 -1
23 467 96 199 -1 -1
23 141 60 1801 28 619 4 1369 12 1431 83 401 -1 -1
23 117 52 1521 61 945 62 977 5 2676 26 360 46 21 3 37 13 353 73 80 -1 -1
23 219 67 410 62 38 51 573 24 789 74 208 40 536 87 780 -1 -1
23 214 16 896 17 848 41 473 -1 -1
23 802 85 221 -1 -1
23 149 44 182 51 1891 65 594 74 1151 -1 -1
23 1521 68 1316 83 96 91 687 -1 -1
23 234 81 939 32 180 15 2599 90 915 -1 -1
23 94 70 286 84 325 -1 -1
23 143 41 1011 71 64 38 369 35 812 76 102 -1 -1
23 715 26 429 28 47 6 521 61 466 -1 -1
23 43 67 596 39 914 28 120 57 193 75 1788 -1 -1
23 481 15 1315 90 2336 -1 -1
23 2249 91 1325 17 73 24 149 73 479 87 496 -1 -1
23 1263 35 1237 30 452 80 47 46 101 87 99 -1 -1
23 182 72 283 88 580 12 393 16 625 73 126 -1 -1
23 242 40 1112 36 890 7 1125 19 9 33 238 -1 -1
23 170 99 2694 83 318 25 589 40 1790 13 257 39 377 96 123 -1 -1
23 1762 6 1241 29 76 49 217 99 948 -1 -1
23 104 71 167 79 66 23 573 73 507 -1 -1
23 405 56 56 -1 -1
23 1017 26 541 63 383 -1 -1
23 1302 77 95 -1 -1
23 429 61 11 91 337 -1 -1
23 2432 83 445 -1 -1
23 1251 75 52 18 19 39 336 67 2107 98 929 -1 -1
23 405 37 848 56 177 17 404 35 492 88 603 -1 -1
23 28 10 126 63 1 70 535 14 242 23 944 -1 -1
23 126 75 715 -1 -1
23 26 94 931 -1 -1
23 428 80 126 9 830 4 106 32 252 71 446 -1 -1
23 98 69 805 -1 -1
23 1246 17 628 98 1405 -1 -1
23 3589 85 232 -1 -1
23 204 61 99 87 599 14 599 39 361 99 451 -1 -1
23 596 1 112 24 224 42 232 38 334 87 791 -1 -1
23 676 95 104 -1 -1
23 621 17 259 82 897 10 1212 90 937 -1 -1
23 2229 87 365 -1 -1
23 661 5 406 75 423 -1 -1
23 475 10 1890 61 1486 60 910 20 986 85 2132 -1 -1
23 151 8 221 35 563 85 465 -1 -1
23 1673 36 120 24 541 37 330 89 797 -1 -1
23 1056 94 298 1 606 87 245 -1 -1
23 568 43 274 4 155 70 278 -1 -1
23 146 90 217 59 120 25 514 10 275 61 82 -1 -1
23 473 50 1259 17 822 61 290 73 250 -1 -1
23 9 92 196 -1 -1
23 647 73 169 -1 -1
23 584 35 189 41 331 62 138 -1 -1
23 23 37 97 63 349 68 1109 -1 -1
23 597 54 475 19 9 65 331 -1 -1
23 65 42 312 54 1356 63 1334 77 320 -1 -1
23 4 31 2352 47 605 -1 -1
23 1072 52 730 72 705 -1 -1
23 856 99 60 -1 -1
23 777 0 1201 47 182 23 181 82 160 -1 -1
23 161 99 919 71 1591 0 92 72 634 51 1741 97 171 -1 -1
23 366 9 312 81 919 -1 -1
23 332 38 118 72 286 70 524 76 14 35 377 66 164 18 121 72 261 -1 -1
23 163 22 48 10 445 61 672 97 220 -1 -1
23 1084 67 321 0 339 76 207 -1 -1
23 309 48 118 21 289 88 109 -1 -1
23 28 12 35 70 67 41 430 8 3311 60 496 -1 -1
23 214 37 479 66 92 97 109 -1 -1
23 652 47 957 59 793 68 132 -1 -1
23 399 13 1446 8 224 30 715 46 188 -1 -1
23 863 97 874 64 504 37 174 96 546 -1 -1
23 15 81 21 -1 -1
23 612 15 437 53 1727 -1 -1
23 1127 15 1276 53 54 -1 -1
23 455 31 1260 5 1207 43 378 59 1173 77 1150 -1 -1
23 66 72 118 70 777 0 506 92 979 -1 -1
23 259 96 254 -1 -1
23 288 0 466 22 168 78 478 67 679 51 918 67 107 -1 -1
23 70 31 899 37 1987 57 225 -1 -1
23 1764 97 466 22 96 92 778 -1 -1
23 715 14 77 57 637 -1 -1
23 967 4 763 19 414 51 278 36 293 66 135 -1 -1
23 11 97 435 -1 -1
23 18 9 656 1 223 63 53 -1 -1
23 480 47 147 45 747 47 48 33 242 34 38 85 486 -1 -1
23 634 26 431 85 563 -1 -1
23 3257 47 403 2 1356 74 317 -1 -1
23 364 17 1002 47 1008 -1 -1
23 2696 56 578 36 1064 8 297 41 1067 26 8 35 187 54 256 -1 -1
23 909 37 555 15 653 73 501 -1 -1
23 245 58 322 -1 -1
23 1911 41 1867 20 848 89 127 -1 -1
23 221 55 475 25 58 50 1071 90 2220 -1 -1
23 1277 60 1272 1 1520 40 1895 29 1800 4 86 16 118 35 35 -1 -1
23 154 12 18 41 2706 -1 -1
23 76 32 57 36 163 31 262 29 1017 13 838 44 111 -1 -1
23 1304 6 611 60 1169 -1 -1
23 30 86 739 44 170 62 184 12 6 75 77 -1 -1
23 319 19 886 25 192 18 522 14 822 60 870 -1 -1
23 356 94 1955 -1 -1
23 101 81 733 -1 -1
23 597 81 1004 30 81 73 42 -1 -1
23 383 68 788 -1 -1
23 369 34 27 38 726 20 63 26 437 97 731 -1 -1
23 185 19 211 75 284 22 109 8 278 94 71 -1 -1
23 637 86 362 -1 -1
23 1574 60 355 78 1361 76 277 81 1314 32 1049 64 138 -1 -1
23 73 1 1025 64 21 -1 -1
23 735 44 2247 37 495 57 764 -1 -1
23 32 22 536 2 1425 29 608 51 132 -1 -1
23 579 87 1114 -1 -1
23 71 94 46 -1 -1
23 648 77 1074 -1 -1
23 274 17 413 60 123 79 316 81 216 38 2100 72 159 79 212 57 474 92 751 -1 -1
23 540 48 903 -1 -1
23 1115 20 369 80 603 -1 -1
23 184 57 1289 -1 -1
23 713 30 717 3 378 54 1623 -1 -1
23 507 67 509 -1 -1
23 80 83 351 -1 -1
23 337 12 610 77 932 -1 -1
23 570 78 412 -1 -1
23 530 65 9 82 792 -1 -1
23 736 78 122 -1 -1
23 540 46 61 -1 -1
24 873 15 281 87 102 -1 -1
24 178 51 342 56 884 36 202 24 135 52 1278 -1 -1
24 1234 86 456 78 918 76 25 40 29 54 67 28 484 18 121 86 470 -1 -1
24 114 48 272 24 41 29 58 9 487 69 28 -1 -1
24 109 7 892 3 94 96 224 -1 -1
24 50 56 78 19 605 47 297 31 1268 29 276 42 896 79 1600 -1 -1
24 140 43 17 -1 -1
24 287 10 736 60 594 -1 -1
24 124 93 206 -1 -1
24 164 10 767 2 71 20 101 61 741 -1 -1
24 690 48 1235 39 52 77 247 -1 -1
24 130 67 233 -1 -1
24 1066 66 387 55 565 28 238 64 159 -1 -1
24 684 46 516 9 709 62 580 81 660 -1 -1
24 717 89 187 -1 -1
24 254 55 204 16 36 61 657 24 521 97 166 -1 -1
24 1845 11 490 52 177 -1 -1
24 742 88 69 2 152 92 2212 -1 -1
24 475 16 446 38 205 50 647 -1 -1
24 361 57 251 43 269 38 1371 20 545 61 1664 -1 -1
24 1872 25 1031 87 861 -1 -1
24 207 66 306 13 122 74 631 -1 -1
24 330 62 460 48 956 46 499 45 11 52 804 -1 -1
24 1098 56 160 80 241 47 339 88 789 -1 -1
24 260 89 66 -1 -1
24 1652 85 350 -1 -1
24 100 71 177 -1 -1
24 428 35 954 72 1203 -1 -1
24 2037 88 1356 67 87 91 272 19 252 67 223 93 253 -1 -1
24 860 26 698 41 84 -1 -1
24 324 91 1305 47 423 75 183 -1 -1
24 437 40 257 23 288 54 1369 97 17 -1 -1
24 142 45 205 13 356 16 475 15 31 80 181 -1 -1
24 55 89 649 -1 -1
24 150 98 214 -1 -1
24 439 33 103 15 228 97 18 -1 -1
24 1199 20 645 17 271 14 42 84 508 -1 -1
24 18 36 311 92 12 -1 -1
24 63 46 2655 35 265 33 58 27 586 71 949 -1 -1
24 259 27 155 83 73 13 275 89 192 -1 -1
24 336 7 166 72 184 46 934 81 209 24 88 41 108 60 845 -1 -1
24 832 0 16 87 18 -1 -1
24 145 95 1048 4 2521 64 100 -1 -1
24 263 10 1680 61 640 19 126 45 940 11 771 30 837 33 270 54 81 -1 -1
24 1042 83 556 -1 -1
24 368 23 901 48 819 98 1804 -1 -1
24 305 72 389 73 54 37 124 42 104 70 353 30 697 21 236 90 468 -1 -1
24 1329 87 33 71 410 2 133 75 411 -1 -1
24 2351 40 1039 3 697 76 560 -1 -1
24 221 89 95 56 450 61 872 42 245 55 172 6 1962 95 1293 -1 -1
24 1474 37 2212 48 736 89 839 -1 -1
24 1504 35 434 74 227 38 856 72 160 -1 -1
24 1131 83 601 85 637 36 282 65 364 60 453 43 616 88 846 -1 -1
24 942 44 156 59 1152 97 1489 -1 -1
24 561 19 206 86 370 -1 -1
24 4 40 491 38 793 54 51 -1 -1
24 2772 23 559 26 145 66 96 -1 -1
24 1565 97 1000 57 572 91 788 -1 -1
24 115 62 1898 94 6 95 1390 73 189 26 2379 56 499 13 2753 22 551 27 1557 48 2079 -1 -1
24 550 49 253 40 162 76 1235 57 2337 53 276 36 161 63 2319 -1 -1
24 125 52 159 54 526 60 2315 69 124 -1 -1
24 109 52 1673 19 404 35 187 19 182 37 551 -1 -1
24 1661 49 669 8 258 46 297 67 1358 -1 -1
24 57 47 332 -1 -1
24 660 8 468 45 13 55 501 71 345 -1 -1
24 94 1 2582 83 816 84 402 94 324 -1 -1
24 140 0 162 32 120 26 59 15 198 18 366 13 132 7 1 93 408 -1 -1
24 171 32 518 4 509 12 338 89 123 -1 -1
24 741 30 283 24 293 26 258 46 55 -1 -1
24 169 55 288 -1 -1
24 929 14 679 18 731 32 305 78 293 -1 -1
24 69 57 469 31 492 99 420 -1 -1
24 25 59 21 9 2374 62 1044 51 199 23 39 58 779 -1 -1
24 515 48 213 36 266 9 255 62 840 49 84 7 63 44 184 39 1237 23 260 30 1068 18 375 90 421 -1 -1
24 313 27 83 41 835 66 290 6 336 92 2523 -1 -1
24 1589 49 3236 32 109 47 394 87 13 -1 -1
24 245 40 108 42 375 56 1681 78 2 -1 -1
24 254 54 930 57 738 13 37 12 301 83 1144 -1 -1
24 2827 60 1120 2 348 47 291 -1 -1
24 35 51 141 82 39 -1 -1
24 18 21 844 94 72 -1 -1
24 1056 30 166 52 152 -1 -1
24 176 55 964 63 135 84 309 -1 -1
24 1610 22 1389 32 284 3 1470 93 59 -1 -1
24 77 85 203 -1 -1
24 143 6 194 98 77 -1 -1
24 47 18 432 32 1493 92 141 -1 -1
24 1138 90 718 29 54 17 737 18 400 36 897 99 1573 -1 -1
24 305 72 908 34 319 68 122 64 2069 74 376 -1 -1
24 1567 90 905 80 128 99 1503 -1 -1
24 337 61 447 -1 -1
24 1137 83 679 -1 -1
24 625 20 519 63 1529 -1 -1
24 469 0 116 45 1749 58 1191 -1 -1
24 178 7 300 19 11 95 343 -1 -1
24 410 95 644 -1 -1
24 66 59 95 -1 -1
24 326 72 431 90 470 -1 -1
24 1480 72 914 62 1113 46 950 31 210 62 82 92 561 -1 -1
24 608 46 1301 94 756 -1 -1
24 255 51 813 29 542 2 204 79 326 -1 -1
24 255 42 438 87 695 -1 -1
24 804 57 4695 78 275 26 1268 70 77 66 17 6 355 19 1518 62 1090 -1 -1
24 1087 64 119 77 1 83 176 -1 -1
24 978 42 288 99 1168 -1 -1
24 441 8 285 91 3302 -1 -1
24 543 21 472 86 974 -1 -1
24 797 85 3125 -1 -1
24 356 37 47 47 551 -1 -1
24 2586 46 2017 30 112 19 405 54 1428 -1 -1
24 18 49 733 12 310 44 21 95 432 -1 -1
24 23 72 1160 35 796 29 283 20 302 91 651 -1 -1
24 50 65 670 37 87 52 84 7 563 24 280 60 599 -1 -1
24 230 16 477 94 209 -1 -1
24 26 86 310 -1 -1
24 525 58 630 -1 -1
24 1680 49 188 29 1346 28 1193 81 1624 -1 -1
24 103 80 401 50 353 66 664 84 223 -1 -1
24 139 66 330 26 1334 10 87 96 1365 -1 -1
24 72 98 430 -1 -1
24 1502 28 223 87 1175 -1 -1
24 95 42 702 49 2290 38 228 89 165 -1 -1
24 561 90 174 89 407 -1 -1
24 312 28 85 85 485 -1 -1
24 1560 92 2507 -1 -1
24 601 87 1353 -1 -1
24 223 77 23 55 288 57 1025 72 486 -1 -1
24 1597 53 231 99 16 -1 -1
24 1115 2 181 7 304 22 254 29 287 40 288 -1 -1
24 477 59 319 46 279 52 204 73 746 -1 -1
24 1193 68 737 -1 -1
24 719 32 362 6 477 92 244 -1 -1
24 1212 87 146 -1 -1
24 37 61 807 18 102 38 1475 17 1607 60 630 -1 -1
24 360 18 13 84 1255 -1 -1
24 195 45 642 78 683 -1 -1
24 826 71 1147 5 144 82 607 -1 -1
24 82 0 288 62 1584 -1 -1
24 211 95 899 -1 -1
24 556 92 822 -1 -1
24 338 77 251 -1 -1
24 5 0 278 8 934 70 513 -1 -1
24 783 54 162 89 555 91 2131 39 838 76 358 80 212 0 225 83 228 -1 -1
24 201 5 723 82 1068 -1 -1
24 132 28 375 54 560 5 176 33 98 63 533 -1 -1
24 828 87 172 58 737 64 450 75 751 77 64 -1 -1
24 541 77 240 2 235 55 135 98 233 -1 -1
24 938 47 113 50 500 32 447 11 391 26 235 73 36 -1 -1
24 652 1 154 89 397 -1 -1
24 229 46 229 86 541 -1 -1
24 679 51 602 52 302 60 199 -1 -1
24 526 38 1111 95 134 -1 -1
24 306 70 365 -1 -1
24 890 25 815 15 222 49 41 84 535 -1 -1
24 180 87 870 17 291 27 178 66 300 -1 -1
24 50 70 789 -1 -1
24 1635 96 839 52 607 95 400 -1 -1
24 1437 2 21 22 926 45 251 -1 -1
24 575 72 171 27 673 54 51 57 34 14 1223 82 432 -1 -1
24 2904 57 433 19 45 82 20 -1 -1
24 681 23 76 30 605 31 552 -1 -1
24 344 94 62 10 679 19 498 33 169 21 438 50 453 -1 -1
24 408 53 224 29 588 21 483 33 30 57 261 -1 -1
24 51 93 2120 -1 -1
24 430 89 34 -1 -1
24 568 36 2371 81 849 -1 -1
24 211 10 952 23 961 73 477 -1 -1
24 168 5 218 27 12 90 949 -1 -1
24 455 92 29 -1 -1
24 605 55 140 18 14 99 1928 -1 -1
24 660 61 61 18 1533 78 1789 -1 -1
24 844 72 1254 70 905 23 22 91 726 -1 -1
24 1101 88 2171 -1 -1
24 146 70 1603 -1 -1
24 554 18 89 65 350 -1 -1
24 1962 39 395 34 234 11 380 44 730 45 1133 82 1099 -1 -1
24 980 47 1333 95 273 -1 -1
24 304 73 252 56 870 69 270 -1 -1
24 451 17 1218 95 403 -1 -1
24 1699 0 332 41 349 -1 -1
24 1265 94 1020 -1 -1
24 1820 85 1209 -1 -1
24 599 60 740 26 255 58 797 -1 -1
24 357 93 754 -1 -1
24 129 10 250 65 610 68 136 -1 -1
24 473 14 191 48 80 79 882 -1 -1
24 1077 62 112 16 1641 27 12 10 48 62 2825 -1 -1
24 261 77 1083 -1 -1
24 1570 23 160 3 479 35 245 24 49 94 238 -1 -1
24 222 90 170 -1 -1
24 1226 89 26 -1 -1
24 224 64 313 96 2699 -1 -1
24 856 69 1608 5 657 51 214 -1 -1
24 1077 67 1249 46 728 79 918 -1 -1
24 381 7 143 95 1519 -1 -1
24 66 86 588 -1 -1
24 437 38 243 -1 -1
24 389 51 1415 45 111 16 550 79 376 -1 -1
24 719 56 546 93 986 -1 -1
24 100 21 739 36 89 46 899 -1 -1
24 951 49 1274 34 301 36 1058 21 140 23 343 77 1210 -1 -1
24 439 9 1154 49 50 -1 -1
24 267 56 235 79 86 78 2083 -1 -1
24 274 52 278 -1 -1
25 504 13 1415 37 2166 -1 -1
25 204 29 1042 99 2954 -1 -1
25 717 57 133 86 564 -1 -1
25 325 91 234 21 69 18 1155 49 1749 -1 -1
25 313 36 304 18 881 43 1200 -1 -1
25 1007 79 3322 68 311 43 229 98 1185 -1 -1
25 1182 19 52 7 518 33 77 16 790 96 166 -1 -1
25 91 10 1874 14 32 50 35 -1 -1
25 510 70 97 44 657 24 2053 14 171 48 727 -1 -1
25 848 35 2111 74 739 40 69 86 221 -1 -1
25 261 52 356 51 130 25 65 72 2018 -1 -1
25 219 48 177 38 140 36 1124 72 80 -1 -1
25 651 4 2314 19 313 94 1255 -1 -1
25 255 39 286 48 226 0 1781 44 1352 77 509 -1 -1
25 122 86 56 17 2732 24 151 57 262 -1 -1
25 463 77 867 62 833 25 882 71 337 -1 -1
25 715 19 67 26 2350 72 1250 -1 -1
25 749 77 1578 99 57 -1 -1
25 221 34 360 70 107 -1 -1
25 973 76 194 69 185 0 650 84 725 -1 -1
25 774 23 808 81 66 43 701 53 246 66 1484 27 1551 19 528 70 752 -1 -1
25 250 30 302 66 1156 32 19 77 225 -1 -1
25 241 78 312 75 505 82 71 -1 -1
25 619 23 159 94 72 -1 -1
25 499 16 234 61 584 76 130 66 72 23 2245 34 449 7 1694 85 117 -1 -1
25 73 15 133 65 173 51 815 79 2016 -1 -1
25 19 37 863 42 256 17 1107 41 285 -1 -1
25 181 85 80 -1 -1
25 696 99 93 47 366 98 223 -1 -1
25 319 80 334 75 1548 81 807 51 280 84 1019 73 652 65 342 62 788 4 51 81 813 -1 -1
25 292 65 250 1 63 54 459 48 499 58 211 4 55 53 976 -1 -1
25 63 12 324 14 1074 37 865 52 70 -1 -1
25 361 78 10 96 105 94 1062 40 401 28 450 51 907 20 294 34 183 33 1111 89 375 -1 -1
25 222 49 172 94 230 -1 -1
25 532 62 2302 27 1025 30 1445 8 202 65 230 -1 -1
25 1029 84 302 70 104 32 1312 68 41 96 58 -1 -1
25 17 11 247 64 308 83 154 56 525 69 89 -1 -1
25 18 6 207 48 597 26 316 68 261 -1 -1
25 287 39 883 62 226 -1 -1
25 127 9 710 15 21 87 453 -1 -1
25 826 23 262 35 329 44 156 -1 -1
25 951 20 2042 59 641 -1 -1
25 1523 40 280 89 1427 -1 -1
25 14 79 231 -1 -1
25 1023 39 31 53 306 57 1487 50 1471 94 11 -1 -1
25 511 29 294 6 466 69 383 52 2333 69 252 -1 -1
25 122 74 290 31 661 79 2029 -1 -1
25 417 70 118 2 159 31 10 62 85 86 440 -1 -1
25 418 23 799 1 1092 53 598 28 404 88 311 -1 -1
25 73 19 568 12 1283 21 513 92 367 -1 -1
25 1337 89 354 35 400 86 218 -1 -1
25 224 36 1041 85 650 -1 -1
25 3421 4 1062 69 22 -1 -1
25 255 29 44 31 199 8 63 6 93 52 36 -1 -1
25 1931 51 338 31 734 99 212 -1 -1
25 243 22 249 68 687 76 2224 -1 -1
25 46 49 478 47 214 18 1665 68 385 -1 -1
25 41 76 241 -1 -1
25 7 47 459 -1 -1
25 522 98 510 -1 -1
25 128 73 1096 -1 -1
25 365 34 184 41 932 28 197 30 343 42 350 -1 -1
25 428 23 286 72 574 -1 -1
25 600 95 1875 -1 -1
25 34 20 1080 33 245 25 563 73 844 -1 -1
25 161 6 77 44 700 62 814 50 936 77 247 -1 -1
25 1662 39 2885 17 464 56 573 31 215 9 764 89 632 -1 -1
25 542 23 284 11 665 31 964 11 3711 54 270 -1 -1
25 297 63 765 47 135 35 1834 11 31 95 1023 -1 -1
25 2202 39 128 10 1743 58 1043 -1 -1
25 570 50 1004 93 899 -1 -1
25 2066 79 261 -1 -1
25 305 59 255 36 171 69 56 -1 -1
25 821 79 165 0 237 30 593 39 57 91 12 -1 -1
25 1226 35 370 70 1524 -1 -1
25 184 58 496 4 265 52 308 -1 -1
25 51 99 11 -1 -1
25 1570 43 6582 12 122 43 1077 0 118 70 343 -1 -1
25 118 20 298 44 103 45 269 7 188 79 424 -1 -1
25 1225 71 124 67 986 56 375 4 19 13 586 78 383 -1 -1
25 513 98 880 -1 -1
25 780 20 402 75 804 -1 -1
25 734 58 908 37 307 31 685 84 1809 -1 -1
25 516 41 628 92 410 -1 -1
25 1534 97 3 -1 -1
25 60 22 319 90 1946 -1 -1
25 242 39 430 17 240 68 554 -1 -1
25 523 32 517 49 1424 41 1031 47 284 1 24 31 1364 96 418 -1 -1
25 514 46 1383 67 1283 86 131 -1 -1
25 920 24 418 15 215 56 709 -1 -1
25 530 84 195 65 175 95 306 -1 -1
25 351 26 342 34 575 1 846 36 1111 -1 -1
25 3529 45 53 77 1024 -1 -1
25 669 12 195 5 1004 82 1782 -1 -1
25 2199 22 414 72 676 54 1665 47 1779 75 603 -1 -1
25 200 33 673 52 606 -1 -1
25 1079 60 575 27 817 32 235 89 480 -1 -1
25 412 54 98 57 553 17 611 31 174 62 879 -1 -1
25 126 6 346 0 199 56 358 -1 -1
25 1234 47 68 22 33 46 1130 52 638 14 135 61 193 -1 -1
25 1177 31 717 71 346 2 391 89 1269 -1 -1
25 76 30 57 83 43 20 890 88 204 -1 -1
25 316 42 108 38 318 43 42 16 68 88 980 -1 -1
25 2640 50 349 14 1343 1 1011 32 937 46 382 -1 -1
25 551 50 170 12 316 95 1084 -1 -1
25 160 56 410 49 222 24 1180 8 51 52 204 -1 -1
25 1480 28 947 10 334 56 1102 22 3 1 376 11 336 20 469 15 609 53 734 -1 -1
25 361 47 49 0 1216 60 734 -1 -1
25 33 84 80 1 361 58 620 -1 -1
25 202 77 2 -1 -1
25 1005 28 982 26 730 82 431 -1 -1
25 371 82 482 -1 -1
25 30 59 126 40 432 94 928 -1 -1
25 306 53 224 1 257 9 25 73 49 -1 -1
25 1496 38 921 57 1248 85 735 -1 -1
25 73 38 528 31 162 16 860 49 165 34 1264 87 158 -1 -1
25 208 48 383 92 742 35 1334 89 715 -1 -1
25 319 96 98 88 377 52 1114 56 964 49 571 36 1184 37 441 75 377 -1 -1
25 1229 66 496 -1 -1
25 471 45 143 0 1630 39 26 -1 -1
25 262 93 881 -1 -1
25 1546 96 924 92 513 25 1988 71 4423 94 30 -1 -1
25 286 46 1 61 335 92 48 -1 -1
25 536 28 585 55 744 23 190 31 952 89 291 -1 -1
25 1174 94 740 -1 -1
25 1386 69 1196 36 729 34 205 55 810 95 2941 -1 -1
25 696 68 449 5 866 77 1688 -1 -1
25 22 57 1209 -1 -1
25 171 7 583 87 946 -1 -1
25 744 19 78 45 669 -1 -1
25 89 85 1261 -1 -1
25 1624 82 44 75 1006 30 800 90 651 -1 -1
25 1569 91 1666 -1 -1
25 852 30 1197 23 366 17 435 31 230 82 2307 -1 -1
25 264 30 585 87 962 -1 -1
25 350 73 318 36 1587 53 1781 15 306 6 74 5 999 59 36 -1 -1
25 493 20 257 53 1002 -1 -1
25 1646 39 253 59 14 -1 -1
25 2246 76 1964 -1 -1
25 414 28 318 49 627 43 786 27 241 33 295 40 799 7 256 52 583 -1 -1
25 143 57 563 22 595 34 353 22 377 90 83 -1 -1
25 1 61 4 79 2901 43 189 31 454 15 223 17 421 16 552 92 1369 -1 -1
25 497 62 452 39 646 46 97 78 1817 -1 -1
25 189 97 446 -1 -1
25 38 41 281 5 327 86 2516 -1 -1
25 464 11 10 59 372 -1 -1
25 141 95 346 32 72 72 83 -1 -1
25 187 37 651 73 306 -1 -1
25 1221 63 168 58 587 4 82 16 598 30 337 29 1107 27 204 90 74 -1 -1
25 1093 82 307 -1 -1
25 657 24 254 81 1145 -1 -1
25 1266 31 733 10 312 61 172 -1 -1
25 537 35 3 18 277 56 832 -1 -1
25 150 64 1477 58 544 87 118 -1 -1
25 192 6 61 25 1718 34 1649 46 27 26 213 58 305 -1 -1
25 644 23 624 29 1427 8 243 11 889 25 354 33 611 -1 -1
25 730 13 472 88 804 -1 -1
25 938 95 684 76 2459 88 394 92 4 24 1786 14 34 32 86 -1 -1
25 237 90 94 -1 -1
25 1221 4 36 30 193 76 2520 -1 -1
25 193 63 623 35 552 13 407 63 539 65 151 -1 -1
25 1479 95 527 -1 -1
25 271 71 1650 86 476 -1 -1
25 188 99 189 -1 -1
25 113 76 267 -1 -1
25 160 72 387 -1 -1
25 181 96 1047 -1 -1
25 849 3 3267 95 88 -1 -1
25 713 68 481 14 746 77 3 -1 -1
25 237 45 198 -1 -1
25 1692 26 1744 92 138 -1 -1
25 2802 11 51 98 494 -1 -1
25 677 95 890 -1 -1
25 237 72 1222 75 2 49 1075 39 784 94 1072 -1 -1
25 875 9 1477 8 1134 34 75 -1 -1
25 3 34 97 46 416 76 337 -1 -1
25 171 58 729 48 987 79 539 -1 -1
25 1063 58 289 39 745 1 83 89 8 -1 -1
25 183 69 318 40 913 3 79 27 1336 88 1020 -1 -1
25 383 29 640 65 419 3 564 23 238 48 247 -1 -1
25 999 11 1137 43 684 -1 -1
25 1895 94 15 -1 -1
25 446 49 810 36 240 78 713 -1 -1
25 1162 80 51 68 303 80 1414 -1 -1
25 2277 90 1656 -1 -1
25 220 89 659 54 143 51 134 49 192 50 166 10 236 86 321 -1 -1
25 937 70 989 3 1943 12 918 48 46 82 88 -1 -1
25 29 93 493 -1 -1
25 263 90 965 -1 -1
25 834 65 1048 17 489 8 109 34 68 -1 -1
25 412 97 352 13 585 47 228 77 3025 -1 -1
25 1009 9 479 24 440 53 617 -1 -1
25 146 96 814 -1 -1
25 462 12 1211 33 731 56 1077 -1 -1
25 3023 69 460 37 174 52 1236 65 965 -1 -1
25 142 83 116 98 1265 -1 -1
25 477 11 511 26 1809 31 1176 6 65 46 1001 -1 -1
25 171 87 101 -1 -1
25 213 14 89 25 407 -1 -1
26 208 84 61 -1 -1
26 170 27 460 81 156 -1 -1
26 559 13 421 73 194 -1 -1
26 33 22 2235 47 73 16 1749 55 654 -1 -1
26 657 70 1377 -1 -1
26 262 73 451 2 178 46 140 43 1356 89 241 -1 -1
26 1208 7 683 49 83 -1 -1
26 486 7 736 6 211 77 36 8 372 93 1579 -1 -1
26 971 72 767 89 488 -1 -1
26 384 3 548 93 556 -1 -1
26 2031 69 864 -1 -1
26 1796 58 1348 -1 -1
26 371 17 225 54 191 73 260 -1 -1
26 2923 74 413 54 557 59 644 34 1858 38 315 59 223 -1 -1
26 43 39 39 47 485 87 585 -1 -1
26 1420 39 861 82 14 -1 -1
26 302 4 353 96 285 -1 -1
26 725 40 267 80 600 -1 -1
26 234 36 2 13 78 40 228 13 1090 79 1654 -1 -1
26 1021 50 743 74 789 -1 -1
26 229 84 120 -1 -1
26 6 16 303 17 423 74 981 -1 -1
26 296 49 640 42 296 69 297 -1 -1
26 407 5 812 94 3103 -1 -1
26 49 27 142 52 465 10 494 0 285 44 3017 87 842 -1 -1
26 3341 94 148 -1 -1
26 234 27 110 38 2599 21 643 15 859 35 67 10 884 71 784 -1 -1
26 1298 18 98 97 255 -1 -1
26 1315 31 401 8 320 27 312 91 1005 -1 -1
26 42 8 1244 94 208 -1 -1
26 1079 27 47 10 780 40 286 22 1004 1 816 54 143 -1 -1
26 850 27 376 26 155 3 353 47 138 -1 -1
26 1818 79 42 47 27 39 984 13 819 63 306 -1 -1
26 94 71 269 -1 -1
26 645 24 216 42 10 74 188 -1 -1
26 115 83 13 87 543 -1 -1
26 1744 29 409 94 494 48 159 7 211 59 469 -1 -1
26 661 29 894 65 404 -1 -1
26 50 27 575 98 497 -1 -1
26 305 82 357 85 778 84 313 49 784 84 409 -1 -1
26 100 17 304 36 140 76 1432 -1 -1
26 249 71 360 43 434 44 668 71 203 -1 -1
26 222 10 720 43 791 8 222 13 1 71 109 -1 -1
26 196 41 352 39 452 85 492 -1 -1
26 289 81 531 46 706 13 1113 7 242 66 889 -1 -1
26 238 73 521 38 88 8 794 33 396 9 617 78 1823 -1 -1
26 421 18 143 87 965 6 347 83 571 -1 -1
26 297 10 299 57 400 51 874 27 773 29 91 12 214 0 112 33 419 -1 -1
26 322 11 536 13 150 19 444 13 1447 21 961 -1 -1
26 1030 80 80 97 524 -1 -1
26 19 55 1486 77 370 39 292 86 214 -1 -1
26 1680 77 63 35 9 97 1441 -1 -1
26 175 94 1649 -1 -1
26 171 85 326 -1 -1
26 1008 88 389 34 596 17 1621 45 253 5 455 64 107 90 549 -1 -1
26 186 75 582 -1 -1
26 1834 84 2116 -1 -1
26 173 75 2 17 324 30 96 0 1247 43 454 -1 -1
26 116 97 112 -1 -1
26 2038 98 110 7 610 1 256 84 3 -1 -1
26 141 47 540 18 216 43 552 90 712 -1 -1
26 14 54 257 51 100 33 452 87 442 -1 -1
26 711 81 278 95 117 5 394 93 1129 -1 -1
26 520 50 90 -1 -1
26 1820 14 711 47 412 50 786 29 3103 91 996 -1 -1
26 1783 47 78 61 96 99 364 -1 -1
26 3108 16 358 63 518 23 244 94 524 -1 -1
26 1389 87 145 -1 -1
26 738 11 497 54 628 15 994 43 820 10 929 30 2268 59 300 -1 -1
26 256 48 170 93 1061 74 679 62 120 78 947 -1 -1
26 656 19 1087 59 503 -1 -1
26 534 93 221 53 1050 47 576 60 425 63 299 98 178 -1 -1
26 909 24 33 54 426 -1 -1
26 491 68 32 94 418 -1 -1
26 72 80 588 -1 -1
26 606 95 1384 -1 -1
26 679 66 893 74 547 -1 -1
26 25 71 333 -1 -1
26 432 77 1279 40 243 71 351 -1 -1
26 261 93 811 90 574 57 14 46 357 92 726 -1 -1
26 722 19 840 95 1344 -1 -1
26 533 7 34 86 83 -1 -1
26 977 91 694 43 140 66 977 57 464 90 1108 -1 -1
26 119 88 2050 -1 -1
26 733 8 522 61 425 -1 -1
26 67 71 931 28 935 49 668 2 1137 81 341 -1 -1
26 1411 39 875 57 92 -1 -1
26 2261 20 393 72 2297 -1 -1
26 112 23 545 48 95 13 188 2 180 50 30 21 798 33 90 91 17 -1 -1
26 580 75 105 33 166 12 769 1 197 56 171 -1 -1
26 618 79 320 -1 -1
26 965 54 209 79 412 -1 -1
26 508 97 284 -1 -1
26 71 27 198 39 216 95 183 -1 -1
26 400 4 11 22 2016 61 621 -1 -1
26 14 14 427 55 818 13 500 88 26 -1 -1
26 292 46 417 13 767 36 1774 34 10 14 780 97 218 -1 -1
26 566 84 175 60 79 18 304 68 472 -1 -1
26 54 49 415 61 983 40 1487 36 636 11 279 63 41 -1 -1
26 235 71 36 37 241 98 70 -1 -1
26 555 47 353 63 1196 82 238 -1 -1
26 1280 64 349 72 611 79 1106 -1 -1
26 77 16 405 92 792 -1 -1
26 14 11 462 76 716 31 1332 88 812 -1 -1
26 454 42 1123 95 711 -1 -1
26 398 8 618 67 209 43 1225 15 486 63 25 -1 -1
26 1073 35 310 94 133 -1 -1
26 563 75 513 41 496 3 20 30 1205 56 483 -1 -1
26 365 72 981 -1 -1
26 486 75 98 35 224 52 4 50 483 78 359 -1 -1
26 844 74 812 11 138 28 802 15 51 20 177 0 1921 28 462 52 1413 -1 -1
26 984 35 53 8 29 30 317 25 292 60 243 -1 -1
26 195 11 259 98 93 -1 -1
26 618 53 382 1 2553 82 31 -1 -1
26 561 83 1328 76 39 89 545 -1 -1
26 145 64 130 21 138 47 453 27 3877 48 1360 -1 -1
26 543 42 534 27 384 31 383 65 785 -1 -1
26 369 34 681 2 264 54 962 -1 -1
26 54 47 480 23 402 40 272 39 557 69 998 -1 -1
26 395 3 1200 16 174 89 175 -1 -1
26 29 63 1616 96 444 -1 -1
26 1106 5 22 92 1092 -1 -1
26 659 34 80 72 378 -1 -1
26 590 85 366 -1 -1
26 830 58 66 55 10 90 243 -1 -1
26 609 76 137 42 1084 4 1677 78 51 -1 -1
26 99 44 127 27 322 56 73 38 238 73 41 -1 -1
26 72 55 827 98 40 -1 -1
26 25 91 368 -1 -1
26 352 94 631 -1 -1
26 2 5 720 7 531 61 896 96 587 -1 -1
26 620 99 751 32 917 61 45 92 180 -1 -1
26 544 9 512 7 58 37 212 46 230 -1 -1
26 243 98 127 -1 -1
26 3 58 39 67 357 64 740 56 276 24 143 69 262 -1 -1
26 468 87 119 17 252 38 3408 27 1370 3 1653 81 297 -1 -1
26 5 49 56 27 49 42 776 79 719 -1 -1
26 904 63 138 64 159 83 244 -1 -1
26 91 36 106 96 103 -1 -1
26 805 22 771 72 599 49 71 65 1663 23 284 65 1613 99 534 -1 -1
26 790 3 14 41 1096 63 239 -1 -1
26 37 74 3 -1 -1
26 268 15 30 64 1228 74 25 88 604 -1 -1
26 15 1 304 88 139 -1 -1
26 133 0 627 92 584 -1 -1
26 23 25 212 17 610 36 413 8 238 21 402 27 679 66 593 -1 -1
26 258 80 914 52 486 65 393 68 152 40 518 87 252 -1 -1
26 427 75 384 74 150 64 476 75 406 -1 -1
26 1259 89 65 -1 -1
26 555 47 84 64 1610 67 2 93 716 -1 -1
26 437 74 123 76 496 42 2351 77 315 45 29 68 174 93 673 -1 -1
26 1527 24 569 79 1480 -1 -1
26 81 13 2677 4 599 80 100 -1 -1
26 18 88 1240 -1 -1
26 1050 96 152 -1 -1
26 1753 85 2104 73 701 53 343 7 393 14 894 29 7 21 553 70 63 -1 -1
26 430 48 121 63 191 50 115 96 31 -1 -1
26 175 78 818 -1 -1
26 98 28 3162 1 28 96 686 -1 -1
26 701 39 1192 0 21 60 565 25 1439 4 1480 61 1543 -1 -1
26 210 12 163 52 277 57 1266 75 287 -1 -1
26 1054 95 1136 -1 -1
26 445 54 593 41 313 49 280 -1 -1
26 1340 76 246 -1 -1
26 698 64 1114 49 453 13 537 18 249 67 280 -1 -1
26 425 19 75 49 213 99 123 -1 -1
26 2534 63 1382 77 206 88 503 -1 -1
26 245 31 229 70 158 10 707 70 22 32 271 16 505 14 280 51 845 74 2054 -1 -1
26 1308 83 308 39 1713 64 51 29 248 40 758 39 75 69 254 -1 -1
26 600 35 1119 87 125 -1 -1
26 654 64 1198 20 466 0 63 77 420 -1 -1
26 482 52 383 75 7 -1 -1
26 834 61 247 -1 -1
26 775 9 150 0 196 13 188 81 162 -1 -1
26 277 48 22 53 3927 79 984 -1 -1
26 34 99 35 9 47 47 1186 -1 -1
26 30 39 617 35 694 26 251 92 577 -1 -1
26 102 56 2438 -1 -1
26 182 64 796 15 260 83 14 -1 -1
26 330 63 1485 58 85 40 50 84 269 -1 -1
26 1464 81 293 14 88 79 3 -1 -1
26 1217 9 1316 61 785 78 630 51 1120 82 98 -1 -1
26 1293 45 1761 49 144 -1 -1
26 1100 56 396 -1 -1
26 426 95 2279 22 33 83 814 12 780 27 664 84 400 -1 -1
26 389 68 131 42 988 95 1349 -1 -1
26 122 80 1169 -1 -1
26 201 92 427 -1 -1
26 180 94 69 -1 -1
26 1834 16 544 78 485 -1 -1
26 478 27 174 51 1667 -1 -1
26 2950 6 245 36 1197 72 107 -1 -1
26 298 42 411 29 703 92 749 -1 -1
26 522 73 563 24 595 90 48 -1 -1
26 72 4 598 43 681 -1 -1
26 397 69 63 8 736 64 28 -1 -1
26 36 34 510 46 700 26 290 20 79 78 1881 -1 -1
26 117 61 1061 94 172 -1 -1
26 932 68 102 -1 -1
26 6 39 1028 52 130 36 1097 2 39 55 598 -1 -1
26 2208 79 23 -1 -1
26 76 63 432 -1 -1
26 186 55 585 21 1570 51 217 -1 -1
26 86 7 1036 72 490 -1 -1
26 593 4 531 87 133 81 603 25 681 8 209 12 399 61 1761 -1 -1
26 744 53 980 58 366 28 237 89 935 -1 -1
26 1327 46 1124 66 102 84 495 -1 -1
26 184 50 230 34 972 13 17 52 246 -1 -1
26 666 96 283 45 57 80 2022 96 779 -1 -1
26 85 97 993 -1 -1
26 515 24 3157 37 1490 39 206 50 70 -1 -1
26 1168 62 864 -1 -1
26 834 38 291 53 169 -1 -1
26 1017 16 795 73 621 -1 -1
26 181 2 181 9 532 91 47 -1 -1
26 1705 57 143 10 95 55 378 -1 -1
26 226 54 990 -1 -1
26 256 61 37 81 236 24 891 45 765 80 218 -1 -1
26 1060 91 505 -1 -1
26 812 50 234 27 187 90 788 -1 -1
26 333 97 815 -1 -1
26 1801 59 803 75 153 78 368 -1 -1
27 1122 57 195 73 337 65 841 61 500 17 222 85 127 -1 -1
27 191 88 934 -1 -1
27 26 13 217 65 109 -1 -1
27 334 13 928 40 362 33 1691 83 109 -1 -1
27 163 58 971 47 1181 30 1899 66 744 -1 -1
27 169 60 688 32 769 74 77 -1 -1
27 199 88 1169 24 749 98 208 -1 -1
27 752 76 959 33 65 4 830 97 381 -1 -1
27 107 0 123 43 188 42 234 12 108 53 295 -1 -1
27 210 3 255 18 2536 74 623 -1 -1
27 474 70 1510 84 289 -1 -1
27 1000 39 237 79 112 -1 -1
27 1878 78 239 -1 -1
27 793 2 52 17 1286 69 104 -1 -1
27 777 96 682 38 158 23 306 77 623 23 1024 55 532 -1 -1
27 347 78 714 58 1424 42 165 6 16 11 255 88 458 -1 -1
27 485 77 2032 -1 -1
27 220 75 511 74 236 59 429 55 244 82 341 -1 -1
27 198 68 1475 23 295 65 154 -1 -1
27 475 6 3045 27 759 77 330 3 596 45 42 86 536 -1 -1
27 837 73 6 22 335 31 461 27 686 97 364 -1 -1
27 352 25 93 88 104 -1 -1
27 116 50 497 24 478 3 364 79 35 -1 -1
27 1254 97 286 89 503 97 360 44 30 23 22 42 57 95 181 -1 -1
27 78 74 142 52 1319 39 159 64 118 30 332 40 104 3 1251 41 89 -1 -1
27 1007 3 872 80 26 -1 -1
27 47 78 598 -1 -1
27 34 13 2501 31 487 11 1231 48 470 78 409 -1 -1
27 255 67 103 82 1177 18 604 10 1109 79 527 -1 -1
27 428 36 75 44 256 -1 -1
27 155 4 886 37 486 90 1943 -1 -1
27 716 70 92 58 986 90 418 -1 -1
27 2500 34 81 77 68 -1 -1
27 1733 36 922 58 202 65 298 -1 -1
27 857 76 36 -1 -1
27 346 96 35 55 3060 2 200 10 736 83 1518 -1 -1
27 449 86 14 -1 -1
27 274 82 184 -1 -1
27 1375 55 1267 96 734 -1 -1
27 1053 20 602 48 323 37 405 56 264 -1 -1
27 271 92 88 77 93 11 127 86 1058 -1 -1
27 525 81 308 36 105 69 769 75 824 13 140 50 1577 74 589 -1 -1
27 298 3 142 83 254 -1 -1
27 602 57 1139 51 1006 90 95 -1 -1
27 236 86 473 60 1669 89 622 66 45 88 202 -1 -1
27 7 21 59 99 29 -1 -1
27 556 45 394 3 35 28 1127 13 312 45 1816 3 68 19 351 1 1193 32 148 -1 -1
27 714 82 414 -1 -1
27 96 55 735 65 388 48 713 22 67 76 4300 -1 -1
27 75 49 351 -1 -1
27 258 56 1127 -1 -1
27 1040 17 129 93 995 65 202 76 200 52 171 95 33 -1 -1
27 1207 60 218 86 604 22 705 11 700 97 1095 -1 -1
27 1212 59 1248 44 562 92 1407 -1 -1
27 555 87 306 -1 -1
27 293 33 47 25 846 46 821 -1 -1
27 923 23 23 10 20 11 79 9 506 4 150 35 899 -1 -1
27 208 52 33 80 15 -1 -1
27 409 25 352 57 261 -1 -1
27 1189 12 704 82 1447 89 415 -1 -1
27 715 29 499 24 20 28 598 81 709 -1 -1
27 319 58 334 76 332 78 267 90 583 50 188 2 1165 63 74 21 2373 83 207 -1 -1
27 339 1 441 88 156 -1 -1
27 589 73 2056 -1 -1
27 54 6 157 31 1263 45 28 97 688 -1 -1
27 13 23 698 67 1087 -1 -1
27 391 38 892 32 1534 56 734 1 245 23 80 92 912 -1 -1
27 688 51 688 61 541 10 2186 47 891 81 401 -1 -1
27 1248 85 367 75 50 89 53 68 1643 77 2286 72 32 64 69 87 74 -1 -1
27 1073 58 18 72 980 -1 -1
27 591 85 1172 -1 -1
27 176 53 491 -1 -1
27 1504 20 139 66 1156 -1 -1
27 177 58 1056 84 283 -1 -1
27 113 28 335 48 64 61 586 -1 -1
27 171 96 79 -1 -1
27 1314 13 706 26 394 2 2268 79 791 -1 -1
27 3031 61 1129 66 253 70 667 26 139 81 145 18 861 46 515 4 10 72 332 -1 -1
27 306 97 2328 -1 -1
27 757 49 405 77 267 -1 -1
27 101 89 97 -1 -1
27 1331 10 152 55 6 70 218 -1 -1
27 334 16 220 5 2230 84 18 -1 -1
27 1200 56 789 81 783 -1 -1
27 237 88 862 10 259 57 152 86 1005 -1 -1
27 372 68 417 -1 -1
27 854 7 108 70 119 -1 -1
27 949 39 505 98 1221 -1 -1
27 1326 49 1521 53 150 82 22 -1 -1
27 632 17 861 24 176 53 42 -1 -1
27 817 95 557 -1 -1
27 650 94 780 76 951 47 274 78 79 11 1413 91 268 -1 -1
27 736 77 237 57 900 0 707 83 1809 -1 -1
27 286 64 461 13 1350 25 186 56 849 -1 -1
27 325 7 348 20 579 23 19 51 863 -1 -1
27 1506 40 677 54 2220 28 936 89 611 -1 -1
27 1130 74 470 -1 -1
27 321 51 887 32 309 46 1625 83 297 -1 -1
27 870 1 113 76 27 55 624 85 904 -1 -1
27 695 74 359 88 52 14 218 7 763 27 779 34 484 -1 -1
27 114 46 277 35 467 20 2393 56 80 -1 -1
27 326 92 130 85 793 14 739 19 536 64 290 -1 -1
27 202 48 1179 64 1331 59 465 26 492 83 92 -1 -1
27 533 71 2206 0 2634 27 50 68 36 -1 -1
27 28 78 527 25 583 59 76 79 682 -1 -1
27 120 4 591 64 229 -1 -1
27 1956 0 381 18 197 7 1577 35 459 37 884 -1 -1
27 220 90 242 -1 -1
27 18 71 365 -1 -1
27 914 85 729 70 633 81 403 -1 -1
27 838 84 500 22 106 14 350 26 1167 34 95 -1 -1
27 266 0 445 14 609 83 908 -1 -1
27 70 32 440 96 2144 -1 -1
27 35 47 302 28 238 24 841 48 181 -1 -1
27 847 23 58 56 1950 12 38 47 359 -1 -1
27 1130 86 368 -1 -1
27 517 45 44 55 2182 29 274 8 383 56 129 58 111 90 797 -1 -1
27 1276 34 516 93 122 -1 -1
27 505 77 2505 68 370 61 769 88 75 -1 -1
27 1465 28 626 63 264 -1 -1
27 1287 84 228 52 79 96 505 -1 -1
27 124 77 1369 14 255 29 292 47 430 -1 -1
27 711 18 56 59 545 73 1749 -1 -1
27 169 45 889 3 36 83 97 -1 -1
27 643 43 340 59 261 -1 -1
27 285 75 527 27 684 18 667 25 486 41 618 -1 -1
27 307 73 948 15 255 73 13 -1 -1
27 371 46 229 89 179 -1 -1
27 169 61 455 78 246 -1 -1
27 845 26 488 96 265 -1 -1
27 39 5 46 67 475 62 30 73 731 -1 -1
27 452 41 247 81 85 -1 -1
27 520 7 364 90 246 20 63 13 954 35 741 17 13 51 834 -1 -1
27 496 30 362 81 2626 -1 -1
27 1296 57 358 9 137 69 1155 -1 -1
27 166 30 318 80 326 0 1333 57 328 -1 -1
27 806 19 625 3 60 42 1679 -1 -1
27 194 99 112 63 898 68 1220 63 192 7 198 54 138 -1 -1
27 237 60 1458 93 403 -1 -1
27 25 25 99 91 488 -1 -1
27 1383 93 31 19 67 76 124 85 461 -1 -1
27 1034 24 384 39 213 62 5270 -1 -1
27 170 62 364 84 864 -1 -1
27 203 0 124 26 715 27 1819 94 216 -1 -1
27 857 21 317 2 409 65 331 31 73 19 221 16 300 43 219 -1 -1
27 177 91 179 80 30 96 573 -1 -1
27 121 22 12 23 610 81 66 -1 -1
27 1554 47 270 35 94 89 991 -1 -1
27 1728 53 2157 23 370 20 561 55 1269 -1 -1
27 336 29 223 9 703 44 128 -1 -1
27 565 19 2808 9 216 48 49 29 623 72 313 -1 -1
27 1048 44 355 58 270 24 48 5 14 24 1397 51 1495 -1 -1
27 240 25 457 72 2211 -1 -1
27 587 80 567 -1 -1
27 394 68 938 47 177 50 288 39 64 18 1300 98 330 -1 -1
27 1290 19 419 4 1294 57 249 -1 -1
27 298 31 1710 6 411 60 426 -1 -1
27 990 14 152 10 301 44 6 1 156 26 509 38 144 -1 -1
27 653 34 302 9 3 52 43 -1 -1
27 339 51 3098 67 857 -1 -1
27 1571 63 310 73 69 -1 -1
27 265 89 204 -1 -1
27 1513 0 44 6 223 54 4 -1 -1
27 558 21 13 62 169 82 55 7 979 52 529 97 813 -1 -1
27 358 64 461 69 136 -1 -1
27 115 21 1188 59 110 -1 -1
27 89 86 643 -1 -1
27 2096 78 627 48 435 25 58 28 247 83 515 -1 -1
27 38 36 38 52 694 91 128 -1 -1
27 169 34 209 39 507 15 713 36 486 59 10 4 126 86 232 -1 -1
27 204 59 658 0 160 5 298 53 1029 -1 -1
27 120 52 342 14 180 16 963 46 537 -1 -1
27 148 36 636 59 1072 41 713 0 492 2 432 11 2307 23 1566 89 427 -1 -1
27 250 42 184 9 145 73 782 -1 -1
27 968 45 177 11 246 49 30 68 339 -1 -1
27 983 58 21 -1 -1
27 370 80 533 97 114 70 15 31 1131 54 492 9 894 76 82 -1 -1
27 286 7 40 52 705 27 463 97 1177 -1 -1
27 1362 45 1029 83 801 82 215 72 175 5 157 50 809 13 397 41 512 4 795 33 811 -1 -1
27 953 72 870 -1 -1
27 33 51 404 26 111 4 98 30 174 76 262 -1 -1
27 1775 59 475 79 457 27 37 37 86 92 595 -1 -1
27 731 5 73 7 155 3 1085 2 90 45 473 -1 -1
27 508 49 409 3 534 66 613 -1 -1
27 529 38 154 92 558 -1 -1
27 2013 25 88 67 597 -1 -1
27 222 17 403 5 217 67 271 -1 -1
27 1707 21 1801 86 325 -1 -1
27 318 81 216 -1 -1
27 399 95 1589 -1 -1
27 245 68 167 74 1128 34 1293 51 1076 37 119 11 40 40 1140 -1 -1
27 717 21 682 66 153 -1 -1
27 9 88 584 73 222 53 151 1 365 76 87 -1 -1
27 1658 91 1452 20 2071 53 620 -1 -1
27 166 82 491 53 655 79 479 8 393 22 995 8 1327 80 28 -1 -1
27 256 51 152 35 864 97 297 -1 -1
27 580 49 252 71 130 39 342 68 268 -1 -1
27 962 26 356 6 1063 62 509 -1 -1
27 520 43 402 97 890 -1 -1
27 336 6 904 11 533 14 32 84 212 -1 -1
27 107 67 213 33 376 93 259 -1 -1
27 2 37 247 55 550 11 158 37 623 39 574 -1 -1
27 1419 51 634 42 860 43 1701 85 223 -1 -1
27 61 63 406 -1 -1
27 448 12 316 79 1454 -1 -1
27 62 33 76 91 357 -1 -1
27 512 23 774 31 684 15 317 5 127 23 1379 38 574 -1 -1
27 295 71 132 -1 -1
27 12 22 201 14 887 59 765 83 2848 -1 -1
28 363 95 107 -1 -1
28 606 20 2423 38 620 75 50 -1 -1
28 57 16 137 41 256 43 258 5 523 61 868 -1 -1
28 105 33 584 49 91 61 481 77 556 -1 -1
28 2 18 206 15 608 6 136 37 134 -1 -1
28 354 80 1992 20 1515 36 836 9 2007 34 47 -1 -1
28 310 98 1190 82 804 5 397 38 13 77 835 -1 -1
28 34 56 1351 89 182 -1 -1
28 339 42 83 -1 -1
28 199 69 733 -1 -1
28 721 20 54 0 211 22 313 21 1361 57 1247 -1 -1
28 496 74 377 -1 -1
28 101 26 68 13 282 26 215 7 403 63 313 -1 -1
28 715 81 125 -1 -1
28 126 47 1527 8 565 6 112 17 96 23 367 25 1279 77 918 -1 -1
28 220 78 33 24 32 67 4 -1 -1
28 137 58 129 42 1016 65 49 -1 -1
28 7 30 130 92 1384 -1 -1
28 389 6 780 43 153 99 381 -1 -1
28 162 75 459 71 213 93 98 -1 -1
28 1222 95 112 71 145 77 419 84 18 15 717 27 325 47 119 -1 -1
28 2815 19 573 26 10 91 214 -1 -1
28 107 43 36 68 1491 -1 -1
28 18 2 113 3 327 94 451 -1 -1
28 150 54 1508 12 125 64 7 21 471 44 380 77 460 -1 -1
28 17 87 229 5 177 26 2953 35 155 34 537 20 108 86 155 -1 -1
28 310 73 565 28 536 44 343 42 494 31 302 16 612 22 242 1 119 98 480 -1 -1
28 294 22 1548 85 461 68 95 21 437 18 164 16 269 86 334 -1 -1
28 859 89 196 38 499 8 1356 63 1066 -1 -1
28 935 16 575 83 273 -1 -1
28 1327 8 29 11 665 74 46 58 1890 79 36 43 1994 38 69 92 654 -1 -1
28 120 16 286 6 223 67 12 -1 -1
28 1309 10 1501 93 40 -1 -1
28 843 13 989 46 794 67 1063 12 939 39 281 27 1231 15 44 22 142 64 540 -1 -1
28 677 82 306 57 388 5 1646 95 974 -1 -1
28 589 52 1125 74 785 37 469 26 574 16 716 49 2642 8 99 38 532 92 89 -1 -1
28 78 8 333 27 948 30 324 66 251 -1 -1
28 580 73 132 71 200 46 211 45 396 71 11 68 21 89 540 -1 -1
28 275 3 242 78 445 -1 -1
28 324 61 1887 78 220 -1 -1
28 172 54 99 0 351 67 533 -1 -1
28 1664 69 249 95 2166 -1 -1
28 1383 52 77 84 829 42 157 78 218 -1 -1
28 1059 80 650 -1 -1
28 66 13 177 99 327 -1 -1
28 26 16 271 62 1132 79 666 33 2572 90 1113 -1 -1
28 789 6 330 19 369 51 104 33 143 39 670 98 436 -1 -1
28 61 36 122 11 2262 15 1023 32 16 48 71 -1 -1
28 251 27 774 72 60 45 1059 23 466 28 853 56 323 -1 -1
28 39 29 796 70 518 41 945 93 6 -1 -1
28 331 37 208 45 1658 7 909 46 207 70 176 -1 -1
28 925 69 784 95 94 -1 -1
28 58 56 318 34 236 60 1247 67 214 -1 -1
28 59 88 289 47 477 96 71 -1 -1
28 2005 51 1156 66 519 19 259 55 603 21 1763 29 827 78 298 -1 -1
28 70 22 1582 4 1102 41 180 13 254 0 346 76 50 -1 -1
28 55 73 472 -1 -1
28 32 37 467 56 270 80 354 -1 -1
28 552 96 594 36 1087 7 1038 8 2461 53 388 -1 -1
28 108 5 206 33 311 9 893 65 336 -1 -1
28 162 99 2046 -1 -1
28 1158 37 129 43 157 30 540 23 59 13 673 42 670 22 630 39 539 -1 -1
28 1342 67 1112 -1 -1
28 760 77 1743 57 801 18 211 9 49 94 32 -1 -1
28 551 27 562 8 2195 16 499 64 1047 -1 -1
28 1854 34 721 57 273 33 1085 84 908 -1 -1
28 50 78 14 71 532 61 666 4 845 34 9 61 28 -1 -1
28 1 4 73 65 1945 -1 -1
28 124 54 305 47 261 4 1708 62 71 -1 -1
28 217 75 230 10 1326 74 2370 -1 -1
28 718 54 36 59 1 9 322 24 494 2 830 47 163 -1 -1
28 426 66 95 83 504 -1 -1
28 245 69 352 75 58 94 544 -1 -1
28 738 77 483 33 394 17 107 61 274 -1 -1
28 176 19 151 83 1515 -1 -1
28 280 91 1504 18 339 23 56 48 463 45 259 53 43 62 150 -1 -1
28 514 2 486 26 617 67 1124 -1 -1
28 76 63 165 94 12 21 78 96 223 -1 -1
28 248 63 201 74 636 -1 -1
28 381 39 361 97 542 -1 -1
28 425 1 37 78 129 -1 -1
28 84 13 135 21 1172 37 6 91 453 -1 -1
28 553 17 683 94 479 -1 -1
28 1293 22 358 84 2231 -1 -1
28 259 36 987 74 168 -1 -1
28 723 13 653 0 1575 82 280 -1 -1
28 437 51 321 16 142 88 762 -1 -1
28 713 97 1133 31 304 23 518 99 215 -1 -1
28 282 54 234 50 654 54 296 73 665 -1 -1
28 1336 16 3466 40 101 38 499 1 1343 94 1174 -1 -1
28 867 74 803 18 261 21 360 28 859 45 1107 18 138 53 203 -1 -1
28 70 45 291 87 221 -1 -1
28 463 82 570 42 618 23 600 54 337 48 597 82 614 -1 -1
28 76 2 1216 28 730 38 1984 24 732 36 223 33 274 95 686 -1 -1
28 450 24 870 46 163 5 1137 82 713 -1 -1
28 494 29 15 38 2455 24 1095 83 661 -1 -1
28 1945 36 357 51 118 90 34 -1 -1
28 119 22 535 41 1343 34 406 56 362 -1 -1
28 181 43 177 53 491 82 1930 -1 -1
28 266 89 367 -1 -1
28 319 27 82 83 623 -1 -1
28 1628 3 271 94 47 -1 -1
28 306 35 27 55 51 -1 -1
28 412 90 770 -1 -1
28 87 36 101 55 32 -1 -1
28 935 88 42 12 359 16 3290 69 594 26 1300 86 714 -1 -1
28 1727 10 2891 29 672 82 201 -1 -1
28 99 34 228 17 282 95 980 -1 -1
28 551 71 1326 91 9 34 1566 27 1013 73 234 -1 -1
28 523 53 155 67 604 22 160 58 62 3 345 81 1490 -1 -1
28 203 64 15 -1 -1
28 2042 97 532 24 1474 67 114 24 1473 33 228 70 72 -1 -1
28 307 79 26 13 846 72 91 -1 -1
28 181 31 1325 93 232 -1 -1
28 881 22 242 9 161 15 2205 26 158 89 240 -1 -1
28 320 36 303 86 138 -1 -1
28 588 22 266 66 154 38 779 72 64 -1 -1
28 521 40 374 38 2287 86 248 -1 -1
28 249 4 3557 55 26 83 475 44 955 77 2 -1 -1
28 1127 11 1308 98 80 -1 -1
28 187 14 2058 50 153 -1 -1
28 357 90 916 -1 -1
28 113 63 764 -1 -1
28 1862 64 113 44 2079 89 1396 -1 -1
28 503 94 1328 -1 -1
28 93 54 1369 32 100 58 568 -1 -1
28 411 41 566 42 930 7 141 3 316 17 2408 89 1017 -1 -1
28 940 58 260 59 694 18 537 71 50 -1 -1
28 1790 95 148 14 957 12 35 83 850 97 52 -1 -1
28 508 85 1240 8 517 96 631 -1 -1
28 41 41 34 2 728 66 25 21 1024 4 241 16 205 44 296 -1 -1
28 57 95 982 10 210 37 382 49 98 -1 -1
28 474 75 562 -1 -1
28 862 40 805 12 455 60 104 -1 -1
28 372 54 883 14 1048 18 1023 72 4 -1 -1
28 344 75 263 61 404 99 389 -1 -1
28 315 26 549 48 527 15 289 14 1726 65 137 -1 -1
28 3160 91 35 -1 -1
28 215 34 15 62 4 -1 -1
28 836 73 164 -1 -1
28 925 55 682 79 43 45 599 0 367 59 1307 20 367 39 454 -1 -1
28 1323 20 50 8 54 70 531 -1 -1
28 566 49 914 95 1668 -1 -1
28 712 70 56 83 1324 -1 -1
28 33 81 111 -1 -1
28 387 52 41 82 66 -1 -1
28 41 92 354 78 603 71 650 41 600 70 1224 80 27 -1 -1
28 834 11 909 69 72 -1 -1
28 99 29 419 8 781 87 87 -1 -1
28 312 31 248 84 43 -1 -1
28 820 67 1523 89 9 15 884 8 962 26 127 90 697 -1 -1
28 220 93 1150 -1 -1
28 143 58 946 -1 -1
28 569 5 1416 73 271 81 428 24 613 10 578 69 240 -1 -1
28 620 15 210 84 1238 37 349 86 63 -1 -1
28 288 77 431 43 68 55 654 21 191 32 604 40 6 2 425 57 1983 -1 -1
28 5 46 16 7 291 23 292 4 483 15 207 8 75 66 306 -1 -1
28 964 49 3197 26 196 64 970 -1 -1
28 466 33 1313 49 244 62 219 -1 -1
28 8 77 781 15 154 94 923 -1 -1
28 573 39 27 49 353 20 318 43 178 8 632 76 141 -1 -1
28 19 77 624 14 491 76 3698 -1 -1
28 61 53 393 1 301 54 39 -1 -1
28 270 46 12 71 120 17 825 92 92 -1 -1
28 159 51 102 5 1279 89 594 -1 -1
28 399 52 649 55 55 -1 -1
28 634 81 1315 -1 -1
28 237 72 977 4 395 44 350 1 436 14 1410 28 194 33 455 -1 -1
28 45 80 495 28 157 65 1566 85 2139 -1 -1
28 2848 30 2070 14 666 79 631 -1 -1
28 636 75 274 95 275 -1 -1
28 146 9 184 20 200 58 183 -1 -1
28 384 39 973 84 411 -1 -1
28 343 6 228 49 287 17 293 93 1377 -1 -1
28 723 45 205 46 1565 59 327 18 1233 97 1325 -1 -1
28 694 86 617 63 611 44 633 62 174 48 482 42 70 45 782 12 469 27 2043 -1 -1
28 956 45 334 60 1089 -1 -1
28 331 31 2996 88 202 -1 -1
28 233 15 363 49 222 42 861 68 112 -1 -1
28 987 54 1748 25 224 23 1264 9 400 78 510 -1 -1
28 162 75 703 41 1056 29 623 93 1659 -1 -1
28 3213 27 115 54 255 -1 -1
28 946 2 131 93 1354 -1 -1
28 1415 48 495 52 866 67 132 -1 -1
28 375 40 995 64 335 61 443 48 146 29 184 87 1265 -1 -1
28 121 53 3 1 87 82 44 -1 -1
28 115 80 302 36 1140 87 25 -1 -1
28 1313 36 49 47 330 9 232 64 106 -1 -1
28 569 48 895 7 1707 11 798 29 610 -1 -1
28 599 65 1742 34 1363 90 270 -1 -1
28 14 84 164 -1 -1
28 275 96 243 -1 -1
28 91 32 146 17 343 98 834 -1 -1
28 200 42 720 81 127 -1 -1
28 2260 57 632 43 287 15 1225 12 292 23 596 88 200 -1 -1
28 1125 59 416 -1 -1
28 184 2 480 80 225 -1 -1
28 207 97 633 42 469 10 332 44 1123 -1 -1
28 115 79 247 -1 -1
28 160 78 831 98 15 -1 -1
28 284 57 2034 1 143 58 1193 -1 -1
28 32 68 1223 56 81 14 141 11 1417 51 163 -1 -1
28 554 46 113 -1 -1
28 893 29 887 69 423 -1 -1
28 294 51 527 68 165 75 13 -1 -1
28 439 95 562 -1 -1
28 1837 34 151 13 251 90 644 -1 -1
28 1981 43 336 54 1518 83 360 -1 -1
28 126 84 480 -1 -1
28 277 64 55 44 64 45 251 75 42 -1 -1
28 3432 5 226 67 336 89 62 -1 -1
28 53 7 1107 26 547 99 87 -1 -1
28 112 99 1095 -1 -1
28 179 91 282 -1 -1
28 166 52 217 25 490 59 1810 87 529 62 267 19 740 73 246 -1 -1
28 317 58 1478 34 812 88 517 -1 -1
28 1067 40 592 56 334 18 980 84 163 -1 -1
28 970 84 2246 -1 -1
28 633 77 16 7 866 4 1228 95 367 -1 -1
28 1177 91 652 74 131 20 508 52 13 -1 -1
28 452 19 311 95 21 -1 -1
28 347 67 943 42 332 98 81 -1 -1
28 339 33 1004 -1 -1
28 19 12 549 9 410 69 907 64 334 55 219 25 733 67 2140 -1 -1
28 726 19 573 85 96 -1 -1
28 1096 61 184 99 273 -1 -1
28 963 84 56 -1 -1
28 818 44 18 0 1981 1 326 73 770 -1 -1
28 95 33 156 37 1419 74 334 -1 -1
28 842 88 109 -1 -1
29 188 76 1027 7 246 14 1017 22 467 47 606 87 348 -1 -1
29 460 84 1236 79 343 7 946 79 1156 -1 -1
29 59 45 232 13 969 82 1747 -1 -1
29 330 68 17 70 1181 41 203 27 1837 62 397 -1 -1
29 862 68 22 4 160 86 523 -1 -1
29 64 99 36 20 23 30 212 48 2151 -1 -1
29 1099 24 58 7 165 94 419 -1 -1
29 210 8 446 32 359 39 217 1 1106 41 57 -1 -1
29 288 75 541 90 775 86 1077 47 782 80 207 -1 -1
29 1986 70 402 -1 -1
29 219 76 12 -1 -1
29 511 3 59 10 1442 40 645 93 98 -1 -1
29 783 50 1075 -1 -1
29 1690 92 191 -1 -1
29 508 4 1125 37 1589 -1 -1
29 95 11 284 14 1231 43 544 12 226 5 31 56 124 -1 -1
29 590 33 139 60 757 27 153 94 461 -1 -1
29 11 53 67 58 1694 42 750 99 375 -1 -1
29 2814 37 1143 12 2 2 319 27 2117 65 862 -1 -1
29 239 31 912 40 61 86 102 -1 -1
29 937 31 358 78 1142 93 1751 22 909 4 83 10 914 25 15 14 682 66 351 -1 -1
29 62 53 906 3 712 12 569 74 69 -1 -1
29 12 92 983 -1 -1
29 1589 67 847 52 286 46 684 60 1272 99 30 -1 -1
29 119 49 1137 38 18 1 855 50 29 57 7 81 163 -1 -1
29 2 77 237 98 1069 74 2277 3 2720 21 418 75 896 -1 -1
29 433 19 49 4 685 88 192 -1 -1
29 274 78 1132 -1 -1
29 96 81 231 -1 -1
29 269 76 472 -1 -1
29 999 20 620 58 130 14 460 68 49 -1 -1
29 1070 14 141 3 638 79 42 -1 -1
29 5 38 101 44 298 47 207 -1 -1
29 202 35 16 89 1599 -1 -1
29 642 88 85 90 166 22 930 68 140 17 76 88 977 -1 -1
29 303 76 533 -1 -1
29 783 93 1218 -1 -1
29 483 40 22 72 213 35 360 9 988 50 1053 29 418 69 594 -1 -1
29 122 62 136 71 90 90 246 81 153 3 54 17 6 13 522 24 281 76 860 -1 -1
29 1348 47 715 90 416 -1 -1
29 603 31 845 28 423 53 23 -1 -1
29 35 44 47 99 869 -1 -1
29 201 3 511 99 108 2 382 36 161 32 521 96 160 -1 -1
29 710 81 175 69 59 74 372 77 905 93 485 -1 -1
29 939 19 295 21 765 78 652 -1 -1
29 694 12 217 52 830 16 384 14 358 58 382 -1 -1
29 75 52 80 32 1 42 1577 -1 -1
29 203 38 732 91 36 -1 -1
29 546 75 366 -1 -1
29 133 95 483 -1 -1
29 1012 63 367 -1 -1
29 1814 1 943 18 142 1 1458 76 64 -1 -1
29 1691 58 274 92 278 -1 -1
29 8 97 982 91 68 27 243 44 215 51 591 87 410 -1 -1
29 170 74 431 -1 -1
29 449 55 508 -1 -1
29 595 22 18 79 780 51 693 72 4 -1 -1
29 36 2 1364 99 500 -1 -1
29 106 12 46 68 380 -1 -1
29 2320 44 128 96 1604 11 27 3 835 45 552 33 471 44 191 -1 -1
29 445 64 642 14 338 36 884 7 538 51 129 -1 -1
29 211 38 1163 93 1147 -1 -1
29 42 46 880 2 371 24 771 32 274 59 1166 -1 -1
29 482 23 3 1 73 98 15 -1 -1
29 498 54 175 -1 -1
29 955 21 795 40 2218 13 770 91 17 -1 -1
29 1056 62 445 21 262 67 262 -1 -1
29 112 92 1235 51 267 5 230 83 335 -1 -1
29 1671 15 111 83 323 -1 -1
29 385 93 291 71 254 42 1298 24 46 71 1165 -1 -1
29 1198 65 1333 96 1342 -1 -1
29 454 30 797 47 576 9 740 72 716 44 232 25 242 68 54 -1 -1
29 97 95 922 57 310 11 389 5 50 26 1376 3 206 14 590 98 827 -1 -1
29 930 83 1566 71 140 64 270 80 399 -1 -1
29 140 87 41 -1 -1
29 265 38 460 52 488 20 581 1 330 80 491 -1 -1
29 669 96 110 -1 -1
29 465 15 277 32 15 18 672 56 43 -1 -1
29 29 38 3525 57 529 66 941 22 319 31 198 62 301 -1 -1
29 148 95 202 52 970 71 1586 22 3022 17 310 64 40 -1 -1
29 2613 15 954 39 532 74 6 -1 -1
29 510 4 822 10 579 40 1688 31 1471 86 269 -1 -1
29 51 92 513 12 586 61 780 39 49 78 1097 -1 -1
29 303 81 1855 35 338 72 325 -1 -1
29 836 52 89 61 1502 -1 -1
29 418 26 79 61 219 95 544 -1 -1
29 493 58 1146 32 380 7 317 21 1739 22 664 74 692 -1 -1
29 82 3 227 43 298 73 182 -1 -1
29 61 93 750 -1 -1
29 808 91 1142 -1 -1
29 173 22 91 44 384 57 451 -1 -1
29 1148 9 248 26 216 54 189 -1 -1
29 36 65 1155 0 294 4 1669 10 327 77 401 -1 -1
29 400 26 801 95 224 -1 -1
29 515 47 615 40 1599 52 701 77 164 -1 -1
29 146 36 27 68 341 -1 -1
29 213 86 106 48 2404 84 578 -1 -1
29 592 68 34 -1 -1
29 565 63 719 31 1150 20 1787 17 182 2 444 65 1 -1 -1
29 1873 61 343 95 121 -1 -1
29 484 34 2267 31 1190 96 4993 -1 -1
29 1492 20 509 61 287 -1 -1
29 172 48 1645 81 681 -1 -1
29 172 22 356 32 649 59 75 45 585 80 211 -1 -1
29 499 21 183 53 71 -1 -1
29 446 47 271 61 53 -1 -1
29 1418 56 264 98 1404 48 3441 97 1085 14 692 43 28 45 81 0 248 83 93 -1 -1
29 39 9 823 8 47 78 3354 -1 -1
29 502 1 127 42 754 63 398 -1 -1
29 641 56 243 22 2663 90 159 -1 -1
29 167 64 838 63 44 17 641 21 1353 65 35 -1 -1
29 802 51 503 60 617 24 1349 3 1126 46 665 51 575 -1 -1
29 608 19 68 34 6 28 1496 62 483 -1 -1
29 40 34 184 78 282 71 1432 86 390 -1 -1
29 163 24 103 80 272 -1 -1
29 2175 27 28 40 132 91 336 -1 -1
29 59 75 341 49 1391 92 1154 -1 -1
29 185 91 399 -1 -1
29 47 0 13 70 1370 87 690 -1 -1
29 614 41 509 21 6 53 364 -1 -1
29 590 84 245 -1 -1
29 755 51 18 55 534 52 790 50 344 58 23 27 181 47 48 30 663 70 135 -1 -1
29 40 3 108 80 123 -1 -1
29 511 83 244 65 379 59 638 2 89 70 142 94 118 -1 -1
29 1534 47 290 39 1245 47 44 25 975 1 199 26 130 42 587 -1 -1
29 590 33 436 55 377 17 996 38 12 1 224 20 415 33 1074 -1 -1
29 35 89 472 61 405 11 999 69 59 -1 -1
29 411 87 46 70 2865 78 47 53 113 89 120 -1 -1
29 14 48 998 67 901 -1 -1
29 696 79 536 91 246 83 2041 26 16 53 372 49 206 48 436 66 282 -1 -1
29 557 7 43 14 1763 0 772 41 954 -1 -1
29 9 36 760 34 1586 17 503 24 919 26 64 67 1732 -1 -1
29 441 41 772 8 261 61 1121 -1 -1
29 804 80 2964 75 278 29 116 56 1786 -1 -1
29 482 48 315 26 383 78 141 -1 -1
29 284 70 1331 62 315 61 148 29 231 70 94 -1 -1
29 276 73 1501 46 2176 70 86 18 256 34 1398 44 1232 34 1233 11 69 87 1250 -1 -1
29 400 72 90 21 260 16 716 22 201 63 694 71 614 4 67 90 752 -1 -1
29 2422 95 247 96 1352 73 1095 58 31 94 14 -1 -1
29 2502 68 136 5 112 64 30 -1 -1
29 874 3 1258 63 1545 -1 -1
29 459 32 305 43 2162 87 1091 -1 -1
29 1001 31 319 10 1109 46 1390 35 6 73 604 -1 -1
29 144 63 1001 99 70 -1 -1
29 2 50 18 0 266 91 1418 -1 -1
29 618 27 2233 29 656 28 24 9 103 55 426 -1 -1
29 176 77 369 90 248 6 945 34 120 29 336 73 430 -1 -1
29 1202 43 110 2 831 12 80 53 674 -1 -1
29 770 32 901 89 587 -1 -1
29 2804 74 769 27 95 85 272 -1 -1
29 1023 1 91 32 176 22 308 47 305 -1 -1
29 123 35 766 96 1024 -1 -1
29 197 59 18 17 299 24 830 26 606 69 119 -1 -1
29 21 44 337 84 399 -1 -1
29 1114 76 2756 48 2696 24 128 23 32 51 1753 -1 -1
29 1683 27 277 3 1071 55 27 76 606 -1 -1
29 258 77 319 -1 -1
29 131 21 181 72 159 -1 -1
29 459 56 41 -1 -1
29 348 90 396 -1 -1
29 609 96 1256 -1 -1
29 516 16 1656 8 775 24 1091 30 999 -1 -1
29 1090 30 482 91 537 -1 -1
29 2530 82 670 72 358 61 443 33 3 61 133 -1 -1
29 1437 55 962 60 961 -1 -1
29 292 4 754 24 658 6 1842 53 688 -1 -1
29 42 71 463 -1 -1
29 1151 96 481 -1 -1
29 246 60 160 57 592 45 259 2 849 55 1016 -1 -1
29 28 19 404 8 17 89 68 -1 -1
29 350 69 84 81 802 60 131 44 1147 99 652 -1 -1
29 1132 20 3497 14 38 21 386 68 563 -1 -1
29 866 6 624 34 633 58 606 -1 -1
29 2092 47 749 10 65 94 74 -1 -1
29 1285 9 542 49 690 0 739 77 109 -1 -1
29 349 61 759 23 1482 80 224 -1 -1
29 25 41 885 36 484 3 352 17 18 90 147 -1 -1
29 1439 39 2169 17 42 45 662 40 553 86 225 -1 -1
29 268 97 90 -1 -1
29 256 91 314 -1 -1
29 352 1 49 79 718 -1 -1
29 101 44 219 58 205 24 977 16 546 77 816 -1 -1
29 654 67 94 35 292 58 22 42 165 37 970 49 946 47 595 87 715 -1 -1
29 796 72 674 -1 -1
29 510 22 411 10 905 41 891 -1 -1
29 774 12 1643 3 661 42 105 -1 -1
29 455 16 97 90 371 -1 -1
29 276 15 83 8 130 12 1506 0 1020 82 2817 -1 -1
29 701 99 215 -1 -1
29 17 80 217 60 116 66 227 45 1056 74 152 -1 -1
29 954 18 79 30 895 89 131 -1 -1
29 364 69 322 24 416 46 238 -1 -1
29 655 71 862 -1 -1
29 515 3 276 23 1081 20 157 40 964 6 677 0 221 69 148 -1 -1
29 252 19 1476 43 153 16 111 99 1470 -1 -1
29 113 35 101 14 203 43 2500 40 40 55 579 -1 -1
29 533 68 579 79 548 10 508 37 1820 17 37 2 250 48 2005 -1 -1
29 341 23 1493 69 37 -1 -1
29 250 2 2952 53 89 -1 -1
29 402 89 928 -1 -1
29 1120 86 336 -1 -1
29 1781 93 879 -1 -1
29 122 3 1369 46 876 -1 -1
29 316 53 1587 92 1711 -1 -1
29 20 83 2011 -1 -1
29 592 78 182 89 732 66 129 85 22 -1 -1
29 546 85 418 -1 -1
29 403 47 210 27 364 40 19 95 566 -1 -1
29 1348 78 954 95 414 -1 -1
29 451 82 640 -1 -1
29 490 76 310 -1 -1
29 195 3 301 14 110 96 56 -1 -1
29 424 40 366 47 654 25 534 29 2194 20 15 67 2489 -1 -1
30 472 25 75 28 567 0 873 4 1108 92 1037 -1 -1
30 5021 28 115 98 1295 -1 -1
30 220 61 538 -1 -1
30 874 43 390 98 132 -1 -1
30 1876 70 195 -1 -1
30 9 93 171 64 26 77 25 99 222 -1 -1
30 72 32 1937 1 212 84 1065 -1 -1
30 370 0 76 28 1514 27 332 99 719 -1 -1
30 313 86 329 -1 -1
30 2431 41 356 21 168 82 105 -1 -1
30 618 12 935 15 424 60 201 -1 -1
30 65 71 141 0 856 87 498 -1 -1
30 152 36 1118 82 274 -1 -1
30 323 65 450 38 295 76 61 -1 -1
30 65 70 145 57 1882 54 2325 90 226 -1 -1
30 268 65 1839 98 1356 -1 -1
30 2351 99 948 -1 -1
30 1051 96 526 2 551 34 449 53 260 -1 -1
30 519 74 85 -1 -1
30 1351 82 544 -1 -1
30 2066 90 765 11 529 2 171 7 276 16 264 49 751 -1 -1
30 236 42 790 60 13 51 939 36 3058 2 1739 89 188 -1 -1
30 1687 86 1836 52 369 54 139 77 3 -1 -1
30 58 68 765 31 1067 1 523 26 935 -1 -1
30 324 57 656 27 117 71 517 -1 -1
30 1404 71 2093 23 936 5 578 69 7 -1 -1
30 29 80 1095 -1 -1
30 526 8 382 80 540 -1 -1
30 35 32 93 51 698 24 96 60 188 -1 -1
30 900 78 871 94 315 -1 -1
30 152 65 325 -1 -1
30 459 77 373 25 18 41 428 39 1799 36 372 75 721 -1 -1
30 38 99 51 -1 -1
30 1027 78 221 -1 -1
30 365 72 327 2 324 56 1146 -1 -1
30 576 65 9 76 242 -1 -1
30 397 29 706 21 7 10 129 84 205 -1 -1
30 209 0 285 2 2155 52 1076 -1 -1
30 2794 12 695 27 334 23 598 63 2269 -1 -1
30 204 90 717 -1 -1
30 726 39 146 10 5 9 133 27 327 11 223 50 374 -1 -1
30 487 43 228 6 1329 10 2274 42 218 51 412 -1 -1
30 999 39 211 36 76 1 197 13 82 20 14 22 395 5 1056 54 219 -1 -1
30 559 45 370 40 63 91 466 -1 -1
30 1822 18 1065 64 649 15 460 84 3243 -1 -1
30 54 9 237 67 2085 -1 -1
30 387 85 109 99 1806 87 1473 75 223 48 346 6 439 9 325 92 382 -1 -1
30 2 12 956 85 97 -1 -1
30 675 49 65 11 38 62 67 -1 -1
30 78 45 1961 17 134 36 663 22 263 35 1413 67 637 -1 -1
30 244 32 35 86 102 -1 -1
30 1460 82 21 97 83 -1 -1
30 548 61 466 55 604 96 524 -1 -1
30 730 94 317 35 1432 98 991 -1 -1
30 27 48 114 43 308 16 446 65 73 -1 -1
30 719 66 678 25 94 17 1063 7 112 64 43 -1 -1
30 626 81 804 67 629 79 877 -1 -1
30 1463 37 651 32 463 78 139 -1 -1
30 41 59 476 18 199 98 1800 -1 -1
30 193 61 1421 7 618 75 666 -1 -1
30 96 79 970 -1 -1
30 918 71 146 -1 -1
30 607 45 1074 17 630 79 79 -1 -1
30 80 14 332 12 567 96 595 -1 -1
30 58 15 301 25 1478 29 1594 78 474 -1 -1
30 82 94 209 -1 -1
30 387 51 345 89 123 -1 -1
30 146 72 633 10 1279 34 1315 50 2563 8 692 66 169 -1 -1
30 312 62 189 40 246 82 153 -1 -1
30 849 44 894 86 902 -1 -1
30 1054 25 240 91 1532 26 374 22 521 7 709 59 133 -1 -1
30 685 20 110 26 91 68 507 -1 -1
30 238 82 335 79 782 38 270 49 754 42 71 79 1228 -1 -1
30 112 99 281 -1 -1
30 202 2 749 58 2089 16 662 80 354 -1 -1
30 972 65 212 62 1316 56 569 76 990 82 154 -1 -1
30 295 37 613 97 312 -1 -1
30 795 87 423 54 765 32 220 15 913 91 128 -1 -1
30 213 94 206 15 226 3 278 65 436 -1 -1
30 517 55 791 0 582 47 491 61 231 -1 -1
30 232 16 829 47 1459 -1 -1
30 77 42 570 30 33 46 1923 20 57 15 1101 27 663 25 292 32 148 -1 -1
30 255 35 88 7 840 5 67 33 244 58 426 -1 -1
30 276 28 362 63 98 -1 -1
30 199 20 18 23 344 90 389 -1 -1
30 2310 62 346 9 650 21 469 49 732 -1 -1
30 657 50 47 93 837 -1 -1
30 459 55 1743 2 214 1 742 16 510 75 303 -1 -1
30 673 56 1105 54 306 55 1327 21 48 89 1857 -1 -1
30 114 13 2734 20 17 38 1269 57 885 -1 -1
30 57 13 231 46 514 -1 -1
30 1496 13 321 94 350 -1 -1
30 742 32 487 81 324 9 199 99 923 -1 -1
30 42 20 1083 45 497 66 850 78 833 -1 -1
30 185 23 1130 92 471 -1 -1
30 301 7 1013 42 60 -1 -1
30 74 63 598 19 527 38 498 90 329 -1 -1
30 728 4 396 12 224 52 554 -1 -1
30 1727 31 164 48 409 88 916 49 204 33 2303 36 146 77 827 -1 -1
30 675 64 392 -1 -1
30 463 3 371 52 367 74 59 -1 -1
30 322 60 28 16 2612 28 697 54 595 -1 -1
30 977 42 938 65 1009 -1 -1
30 1645 50 341 16 16 53 1168 -1 -1
30 316 80 1228 88 246 34 549 40 658 6 3 28 564 -1 -1
30 276 82 126 -1 -1
30 146 88 334 61 1160 31 195 35 142 83 44 -1 -1
30 992 53 1570 87 394 -1 -1
30 588 63 13 62 30 57 9 89 123 -1 -1
30 910 87 1970 62 479 95 107 -1 -1
30 403 84 1380 -1 -1
30 1335 43 36 76 747 8 525 69 324 -1 -1
30 524 27 47 23 1022 80 470 -1 -1
30 263 36 71 4 877 23 915 27 26 17 31 64 2232 -1 -1
30 2 78 1196 -1 -1
30 274 22 148 49 1032 70 600 -1 -1
30 279 18 145 32 112 78 237 -1 -1
30 193 43 305 82 1237 -1 -1
30 47 52 152 63 818 19 397 41 278 28 165 65 1272 -1 -1
30 142 93 568 11 363 4 702 86 760 -1 -1
30 1067 23 115 3 1007 66 2184 -1 -1
30 475 48 590 92 327 51 54 95 202 -1 -1
30 835 56 1744 66 149 -1 -1
30 1215 11 238 50 1211 -1 -1
30 439 27 177 88 87 53 24 28 959 19 270 58 2816 -1 -1
30 517 29 105 40 838 -1 -1
30 264 10 98 29 136 16 274 45 776 -1 -1
30 1413 68 136 77 679 -1 -1
30 1186 77 404 -1 -1
30 47 44 393 21 537 59 180 -1 -1
30 526 53 549 96 324 -1 -1
30 266 86 30 23 116 88 494 -1 -1
30 112 74 407 5 1206 81 294 -1 -1
30 55 58 137 0 58 43 134 70 1550 -1 -1
30 1394 95 33 -1 -1
30 207 39 1201 49 1947 -1 -1
30 316 64 1074 67 360 21 529 29 1519 9 384 36 718 -1 -1
30 499 7 225 24 748 27 2113 49 79 -1 -1
30 1953 46 92 88 19 98 29 -1 -1
30 93 60 360 67 218 95 2044 -1 -1
30 223 43 439 32 345 74 639 -1 -1
30 970 33 537 2 1654 31 284 -1 -1
30 576 32 52 44 433 21 119 60 231 -1 -1
30 63 63 30 19 1869 5 466 95 125 -1 -1
30 158 89 2164 -1 -1
30 132 27 66 6 104 46 535 -1 -1
30 1179 35 1985 50 205 -1 -1
30 356 72 900 20 464 53 240 23 13 48 74 97 50 -1 -1
30 2129 92 8 33 1199 86 914 -1 -1
30 1578 32 269 98 829 -1 -1
30 201 39 94 77 132 -1 -1
30 1019 58 737 95 476 -1 -1
30 1161 5 113 65 874 -1 -1
30 49 91 1180 4 152 56 183 85 449 5 43 92 2118 -1 -1
30 425 56 56 83 2391 -1 -1
30 336 32 418 30 635 24 780 87 1141 -1 -1
30 113 10 522 24 19 3 836 14 227 54 1623 -1 -1
30 1458 79 612 58 852 70 1024 79 149 15 131 99 695 -1 -1
30 622 32 60 6 115 16 78 10 734 13 267 29 266 -1 -1
30 385 16 1719 31 208 1 4767 92 532 -1 -1
30 527 96 41 -1 -1
30 297 67 540 2 2921 49 1271 29 741 34 968 67 513 -1 -1
30 470 94 508 -1 -1
30 2375 2 527 65 1202 -1 -1
30 762 78 268 84 1197 2 252 61 309 -1 -1
30 332 57 158 25 155 20 768 81 421 -1 -1
30 1935 50 490 96 1090 -1 -1
30 124 77 248 44 393 36 213 13 325 93 709 -1 -1
30 445 96 286 -1 -1
30 411 87 1302 -1 -1
30 479 15 750 24 241 74 412 -1 -1
30 1825 26 847 22 44 53 471 -1 -1
30 447 48 327 22 107 91 586 -1 -1
30 62 60 44 -1 -1
30 2150 79 258 72 1006 16 223 67 817 -1 -1
30 215 83 337 79 554 58 346 29 598 4 19 30 1123 55 1145 -1 -1
30 870 37 248 91 212 -1 -1
30 150 10 858 55 467 24 63 33 116 70 463 -1 -1
30 1869 74 2747 -1 -1
30 644 58 71 20 590 90 199 -1 -1
30 188 14 633 47 220 5 993 98 708 -1 -1
30 76 10 232 40 280 85 67 -1 -1
30 470 87 779 -1 -1
30 1801 12 655 64 103 -1 -1
30 122 70 208 34 406 23 149 72 1182 -1 -1
30 669 10 473 30 2287 37 257 60 14 -1 -1
30 118 60 45 53 790 57 687 39 1377 29 643 81 168 -1 -1
31 256 12 500 40 161 67 1165 -1 -1
31 356 90 337 -1 -1
31 70 48 190 84 147 -1 -1
31 587 65 237 58 531 75 88 -1 -1
31 169 32 221 60 1621 73 517 -1 -1
31 101 30 105 32 19 56 2019 87 1477 -1 -1
31 607 18 313 75 682 -1 -1
31 333 36 413 21 56 10 902 58 867 -1 -1
31 998 53 634 64 805 43 1518 11 514 33 54 31 531 35 619 20 318 76 598 -1 -1
31 23 30 882 12 1418 7 206 12 2529 83 505 -1 -1
31 1051 76 252 5 512 95 699 -1 -1
31 20 82 1749 75 579 54 215 98 158 -1 -1
31 3189 65 312 -1 -1
31 2297 46 881 6 1449 31 111 98 711 -1 -1
31 733 14 216 54 1297 -1 -1
31 712 71 812 -1 -1
31 637 57 2 35 962 62 822 -1 -1
31 1376 37 164 28 203 97 617 -1 -1
31 1017 80 162 -1 -1
31 1421 94 1032 -1 -1
31 942 72 560 -1 -1
31 49 68 20 18 634 88 1046 -1 -1
31 697 12 323 20 163 53 68 55 1515 67 389 -1 -1
31 1664 21 1144 76 354 -1 -1
31 387 97 271 0 217 63 885 -1 -1
31 3136 86 124 12 59 18 421 24 425 60 676 -1 -1
31 28 58 464 -1 -1
31 1371 43 530 6 92 24 141 65 1024 -1 -1
31 1513 40 233 66 464 78 563 -1 -1
31 172 26 384 64 498 -1 -1
31 125 25 428 45 199 47 595 7 1074 48 441 43 791 23 799 5 79 46 200 -1 -1
31 64 72 491 1 90 96 738 -1 -1
31 120 19 762 82 36 -1 -1
31 436 62 206 55 2849 25 265 17 323 63 42 -1 -1
31 44 98 1435 53 318 30 1031 58 21 -1 -1
31 3852 67 324 45 899 3 1037 64 84 71 1169 59 347 66 153 49 146 64 729 -1 -1
31 391 34 332 77 70 -1 -1
31 55 65 302 -1 -1
31 361 42 443 34 89 16 1122 30 268 83 385 -1 -1
31 69 67 885 95 1119 63 1439 7 4 23 147 88 1218 -1 -1
31 254 48 31 26 864 48 948 96 385 -1 -1
31 138 82 203 85 483 44 150 7 1061 97 109 -1 -1
31 1058 91 188 -1 -1
31 61 48 1652 78 343 -1 -1
31 1538 92 1802 -1 -1
31 123 15 1493 79 145 -1 -1
31 579 7 323 61 1785 63 1120 67 1384 -1 -1
31 791 67 31 49 362 18 111 74 567 -1 -1
31 1183 46 685 74 231 -1 -1
31 787 40 185 78 167 -1 -1
31 789 35 156 64 111 -1 -1
31 139 75 1090 -1 -1
31 649 75 500 65 453 53 164 26 558 93 559 -1 -1
31 166 25 693 95 187 -1 -1
31 70 89 75 54 51 51 29 90 245 -1 -1
31 45 9 456 41 645 82 2003 3 89 71 753 -1 -1
31 266 11 353 71 128 -1 -1
31 372 52 1804 47 1088 60 1458 28 124 26 2617 6 375 41 579 -1 -1
31 2031 62 275 73 138 7 495 94 18 -1 -1
31 462 98 463 59 672 81 979 76 49 93 1149 -1 -1
31 511 18 242 58 84 46 401 9 2308 95 260 -1 -1
31 148 39 1315 5 108 7 910 0 251 65 28 -1 -1
31 155 87 650 -1 -1
31 155 84 107 99 343 -1 -1
31 109 56 368 95 917 -1 -1
31 518 17 187 86 1066 -1 -1
31 286 83 228 -1 -1
31 1579 37 557 17 1536 20 886 83 656 -1 -1
31 946 59 109 0 551 17 1411 98 1670 -1 -1
31 296 73 239 47 1905 78 1275 -1 -1
31 1385 70 79 52 773 64 440 6 144 1 201 59 226 -1 -1
31 196 26 617 96 1036 -1 -1
31 1225 27 44 46 1036 12 38 39 603 -1 -1
31 204 83 44 2 649 70 6 81 746 -1 -1
31 260 73 1154 97 645 -1 -1
31 1009 51 224 11 1644 77 19 -1 -1
31 701 6 153 46 62 85 146 -1 -1
31 434 8 102 76 51 -1 -1
31 722 93 326 -1 -1
31 298 58 131 36 549 10 556 55 4 -1 -1
31 1256 1 215 37 152 59 60 57 2554 96 601 -1 -1
31 2042 15 31 31 483 15 804 71 485 -1 -1
31 42 20 1155 3 24 30 7 4 563 27 1203 23 230 61 230 -1 -1
31 273 27 766 46 2200 83 44 -1 -1
31 113 29 90 30 912 36 4484 -1 -1
31 734 40 84 49 105 93 10 -1 -1
31 1746 14 418 16 2368 51 447 -1 -1
31 1568 67 199 78 761 32 138 70 1197 51 411 34 572 50 98 16 371 20 499 58 2099 -1 -1
31 737 37 1782 96 166 -1 -1
31 263 55 79 30 192 71 36 -1 -1
31 57 51 922 57 34 82 765 -1 -1
31 47 95 864 37 106 20 1179 88 620 77 816 40 1991 11 1021 0 283 16 166 45 1592 98 210 -1 -1
31 602 14 1309 32 215 46 160 0 3604 2 552 9 87 34 454 -1 -1
31 456 93 218 -1 -1
31 1230 94 66 84 1893 19 1454 16 140 65 1198 72 507 -1 -1
31 217 52 624 9 400 45 736 83 24 -1 -1
31 138 5 202 60 60 -1 -1
31 740 56 393 95 8 -1 -1
31 154 86 63 28 424 2 672 74 6 -1 -1
31 760 25 283 86 342 -1 -1
31 551 46 44 38 990 43 535 24 623 57 119 -1 -1
31 547 38 1606 69 416 -1 -1
31 1043 5 296 97 771 -1 -1
31 11 68 151 -1 -1
31 239 5 351 93 565 -1 -1
31 1035 75 1111 70 16 5 27 85 145 -1 -1
31 65 91 854 68 177 55 43 79 698 -1 -1
31 711 45 370 60 1178 20 963 59 316 -1 -1
31 459 56 1057 93 225 -1 -1
31 504 96 2544 57 23 11 1024 93 53 -1 -1
31 432 15 1704 75 1298 90 212 -1 -1
31 1243 87 648 19 641 61 636 -1 -1
31 1678 8 256 93 610 -1 -1
31 500 14 1208 22 1814 69 169 -1 -1
31 454 62 2168 16 803 1 66 37 302 54 645 -1 -1
31 82 84 1781 40 424 78 322 -1 -1
31 498 80 293 -1 -1
31 1621 79 627 24 1138 67 2338 84 869 -1 -1
31 2880 58 876 73 384 -1 -1
31 700 87 612 43 25 31 86 95 956 -1 -1
31 152 2 988 22 1238 87 146 -1 -1
31 541 17 2179 52 214 10 1638 95 512 -1 -1
31 728 91 137 -1 -1
31 145 34 209 24 221 30 340 52 838 -1 -1
31 719 21 400 81 215 17 360 66 1879 -1 -1
31 140 84 585 -1 -1
31 261 89 43 -1 -1
31 2968 61 1009 3 174 29 15 64 247 -1 -1
31 222 17 50 25 1104 98 86 -1 -1
31 430 34 1691 96 332 -1 -1
31 515 69 150 -1 -1
31 806 70 812 89 120 -1 -1
31 744 55 963 85 444 -1 -1
31 716 15 1692 64 523 -1 -1
31 6 12 215 27 220 62 223 -1 -1
31 3012 25 395 17 86 69 894 -1 -1
31 367 76 143 -1 -1
31 690 89 242 -1 -1
31 243 24 351 46 1031 69 563 -1 -1
31 68 24 704 43 229 64 739 18 23 65 2111 -1 -1
31 211 55 754 -1 -1
31 51 74 718 27 406 6 24 55 745 43 280 89 209 -1 -1
31 109 83 266 37 7 28 261 0 788 23 477 66 625 -1 -1
31 706 63 242 69 2275 52 23 79 1609 -1 -1
31 964 22 417 7 30 85 305 -1 -1
31 344 12 2115 67 95 58 198 82 226 -1 -1
31 7 82 467 1 1063 84 421 -1 -1
31 210 22 848 16 281 37 3225 71 533 -1 -1
31 605 3 1587 82 43 -1 -1
31 1402 10 17 26 296 52 500 -1 -1
31 174 76 797 20 105 49 1070 -1 -1
31 941 78 1148 -1 -1
31 561 27 389 75 131 -1 -1
31 1133 49 1687 82 265 39 1617 92 1019 -1 -1
31 417 76 2626 55 1011 36 350 65 60 45 388 54 162 74 1068 -1 -1
31 828 52 455 39 2839 8 143 77 262 -1 -1
31 441 97 809 -1 -1
31 941 39 1026 36 419 23 1141 68 692 -1 -1
31 94 97 574 -1 -1
31 300 69 96 87 819 48 397 21 616 20 1489 8 72 52 479 -1 -1
31 912 69 853 27 1005 74 322 -1 -1
31 265 71 627 89 31 -1 -1
31 123 27 416 73 1466 -1 -1
31 646 87 904 69 381 47 935 76 608 -1 -1
31 46 67 416 -1 -1
31 947 91 1063 -1 -1
31 1596 48 708 67 153 -1 -1
31 923 81 1536 -1 -1
31 215 75 178 -1 -1
31 771 36 238 52 1105 -1 -1
31 230 52 1027 11 404 85 18 -1 -1
31 1028 41 265 12 1873 15 287 89 227 -1 -1
31 888 40 2014 66 264 -1 -1
31 35 16 288 90 631 -1 -1
31 221 14 100 28 638 36 550 54 196 -1 -1
31 134 39 333 34 236 66 1022 -1 -1
31 720 44 672 25 54 60 87 -1 -1
31 321 72 179 46 1934 27 605 49 435 -1 -1
31 91 85 533 -1 -1
31 67 96 25 -1 -1
31 191 57 1155 36 98 42 65 51 377 33 178 20 420 42 323 -1 -1
31 1323 48 434 19 320 29 2189 22 595 65 295 -1 -1
31 631 55 450 13 302 26 131 12 395 51 2030 -1 -1
31 440 8 2061 38 65 33 1315 35 1000 32 691 26 119 15 623 61 1072 -1 -1
31 1225 54 262 39 98 4 1598 61 138 -1 -1
31 1165 53 2625 26 263 81 1447 -1 -1
31 650 90 1587 -1 -1
31 1161 8 345 21 2413 92 374 -1 -1
31 251 48 511 27 369 0 392 48 107 10 448 16 427 22 92 25 1145 69 91 -1 -1
31 44 52 162 17 117 33 211 97 424 -1 -1
32 532 82 676 49 970 82 2079 67 993 45 100 75 365 -1 -1
32 589 81 271 -1 -1
32 139 4 489 23 935 32 201 49 1282 50 29 28 441 51 2004 -1 -1
32 554 33 166 86 713 56 494 66 205 98 77 -1 -1
32 1218 2 285 92 268 11 440 38 707 74 13 -1 -1
32 521 26 374 50 632 -1 -1
32 649 13 22 70 87 -1 -1
32 411 58 447 45 1823 89 914 -1 -1
32 216 93 584 -1 -1
32 361 5 242 43 18 38 391 4 181 64 548 -1 -1
32 117 99 1580 83 341 80 608 25 31 88 67 29 331 74 402 82 717 -1 -1
32 785 19 1050 42 550 20 766 92 3 -1 -1
32 183 18 66 20 719 82 566 -1 -1
32 988 11 7 99 323 -1 -1
32 731 0 121 97 357 -1 -1
32 2106 84 535 19 335 55 570 54 476 24 807 77 497 -1 -1
32 278 79 129 67 186 94 665 -1 -1
32 1173 68 503 55 234 33 68 60 49 -1 -1
32 985 89 1868 75 777 47 632 32 131 81 100 -1 -1
32 128 61 640 54 106 8 290 52 692 -1 -1
32 1506 17 1509 15 470 91 330 -1 -1
32 1398 92 931 -1 -1
32 357 35 15 37 96 51 957 48 238 58 184 -1 -1
32 685 9 2700 11 1140 36 887 47 694 89 1163 -1 -1
32 98 47 550 41 618 18 231 87 574 -1 -1
32 435 65 400 93 547 36 41 5 277 41 822 22 2123 52 2077 -1 -1
32 150 5 687 97 86 -1 -1
32 685 65 164 87 500 -1 -1
32 1948 54 777 -1 -1
32 366 62 55 10 323 83 2691 31 1060 68 741 -1 -1
32 206 72 1326 36 294 15 208 36 859 75 236 -1 -1
32 78 8 780 93 225 -1 -1
32 70 26 25 19 811 88 187 -1 -1
32 811 86 4425 61 291 67 2058 13 1152 89 686 -1 -1
32 933 7 453 29 1169 91 485 -1 -1
32 495 99 171 67 402 45 899 58 181 70 911 44 255 19 207 40 1679 95 477 -1 -1
32 738 68 1094 57 848 19 218 47 265 52 459 55 748 -1 -1
32 567 75 1017 28 356 23 77 37 1889 71 891 -1 -1
32 73 53 226 27 441 46 583 -1 -1
32 268 27 162 14 1033 20 1233 13 327 10 686 58 69 -1 -1
32 899 31 602 40 403 49 472 65 777 -1 -1
32 295 5 69 75 50 -1 -1
32 479 86 369 99 424 -1 -1
32 487 72 123 3 834 22 57 27 473 82 663 -1 -1
32 276 69 67 -1 -1
32 478 12 864 48 334 85 28 -1 -1
32 1103 72 693 -1 -1
32 138 7 717 0 1364 47 416 -1 -1
32 964 21 745 74 706 72 53 34 1869 26 19 76 549 -1 -1
32 103 79 78 10 20 88 577 -1 -1
32 138 83 284 -1 -1
32 512 9 134 74 6 -1 -1
32 145 61 1 26 1017 32 256 74 296 -1 -1
32 1158 19 440 94 413 -1 -1
32 238 44 146 47 839 52 594 -1 -1
32 153 15 2689 44 431 -1 -1
32 60 42 517 26 50 6 80 94 1329 -1 -1
32 565 52 756 39 600 1 195 29 796 21 694 7 100 76 596 -1 -1
32 304 21 1229 75 163 -1 -1
32 64 17 414 15 61 38 712 42 332 56 34 -1 -1
32 232 45 211 39 2 1 324 88 363 -1 -1
32 206 83 32 98 206 78 216 60 128 34 351 3 432 72 773 -1 -1
32 94 20 134 60 1098 -1 -1
32 60 28 283 74 376 95 39 -1 -1
32 463 23 404 7 879 17 67 67 945 -1 -1
32 200 99 249 74 354 85 4670 48 1021 22 134 23 166 74 1036 -1 -1
32 258 1 167 7 1396 86 125 -1 -1
32 896 25 330 28 203 22 760 20 20 33 562 34 326 79 1835 -1 -1
32 175 44 184 45 769 8 464 91 840 -1 -1
32 1875 84 435 74 1684 90 124 -1 -1
32 775 84 382 65 16 19 1514 16 382 32 287 88 246 -1 -1
32 437 50 1030 74 389 -1 -1
32 374 30 409 44 1396 -1 -1
32 743 38 133 69 722 24 815 98 468 -1 -1
32 135 57 67 72 1009 -1 -1
32 157 0 1332 98 1377 -1 -1
32 260 54 254 97 485 -1 -1
32 410 5 459 69 664 -1 -1
32 292 37 82 43 639 87 311 -1 -1
32 192 4 1132 3 394 34 1471 8 230 12 21 42 120 -1 -1
32 18 79 87 58 955 51 67 95 203 -1 -1
32 379 11 1583 94 4 -1 -1
32 536 29 2073 17 565 42 44 -1 -1
32 625 22 206 16 1321 55 155 -1 -1
32 581 52 91 -1 -1
32 86 98 81 41 121 6 139 60 60 -1 -1
32 1053 74 575 -1 -1
32 231 70 880 -1 -1
32 617 59 2906 91 789 -1 -1
32 512 77 151 41 105 69 756 80 82 -1 -1
32 118 36 413 29 1110 74 248 18 380 1 58 77 315 -1 -1
32 175 63 2128 46 231 54 95 -1 -1
32 163 63 541 85 41 -1 -1
32 226 72 461 77 521 43 395 6 253 51 480 -1 -1
32 256 60 2801 44 129 2 186 47 66 16 556 90 499 -1 -1
32 95 16 406 7 1206 46 301 31 6 14 237 59 257 -1 -1
32 1145 90 74 -1 -1
32 245 19 312 48 1290 22 77 98 49 -1 -1
32 238 38 1002 62 1838 80 467 -1 -1
32 331 89 1625 63 67 13 224 0 882 75 3338 -1 -1
32 300 81 87 33 662 37 905 10 140 66 133 -1 -1
32 217 53 649 34 4115 64 114 -1 -1
32 800 4 391 8 569 27 53 21 1250 55 1488 -1 -1
32 551 13 2854 10 1695 71 412 -1 -1
32 961 44 451 98 510 30 1515 29 36 58 638 -1 -1
32 87 61 76 70 344 96 1087 -1 -1
32 615 94 81 14 50 84 104 -1 -1
32 168 43 1302 38 16 61 931 77 876 -1 -1
32 310 93 20 43 323 56 23 93 909 -1 -1
32 690 20 3745 91 748 -1 -1
32 804 82 986 15 424 7 1730 58 25 -1 -1
32 881 15 63 98 581 -1 -1
32 237 84 630 -1 -1
32 427 1 159 96 805 30 271 23 29 86 52 -1 -1
32 258 91 317 -1 -1
32 1148 64 73 -1 -1
32 833 89 60 -1 -1
32 504 36 689 73 147 84 103 -1 -1
32 623 43 187 68 357 -1 -1
32 267 97 154 -1 -1
32 1078 55 22 10 25 58 792 65 1327 -1 -1
32 390 60 844 49 28 77 21 20 3324 55 557 96 9 -1 -1
32 213 4 182 72 21 32 805 61 70 98 1061 -1 -1
32 486 97 316 73 156 1 299 11 31 46 57 89 913 -1 -1
32 21 10 119 25 710 44 53 -1 -1
32 445 8 19 38 27 -1 -1
32 116 60 77 97 26 -1 -1
32 237 54 1614 8 102 97 194 -1 -1
32 1514 77 196 -1 -1
32 1268 61 103 23 31 75 388 -1 -1
32 121 97 75 -1 -1
32 307 39 817 87 1891 -1 -1
32 114 28 179 66 1108 12 309 64 432 29 6 76 166 -1 -1
32 196 70 1568 1 937 37 262 5 7 44 450 -1 -1
32 118 77 715 12 267 21 242 26 350 18 818 75 457 -1 -1
32 49 73 704 56 661 30 748 99 102 -1 -1
32 1131 18 2105 46 1241 59 171 72 1086 -1 -1
32 83 79 492 65 325 35 155 27 1747 16 115 42 527 -1 -1
32 517 33 270 4 72 22 736 59 177 -1 -1
32 1097 10 538 55 457 -1 -1
32 90 58 1789 87 74 -1 -1
32 4 47 715 9 124 79 433 -1 -1
32 1831 18 399 20 15 59 88 -1 -1
32 1127 97 184 -1 -1
32 426 56 200 87 80 11 333 99 97 -1 -1
32 827 59 2 60 305 86 1206 -1 -1
32 509 95 528 52 498 75 155 54 534 68 71 81 81 -1 -1
32 593 88 1170 27 1451 15 870 72 737 -1 -1
32 2115 54 1433 5 741 25 637 27 743 88 72 -1 -1
32 2530 65 1121 43 460 85 930 15 387 38 905 73 153 -1 -1
32 853 45 604 23 100 12 64 95 134 -1 -1
32 213 76 241 71 147 16 964 1 180 12 1088 80 393 -1 -1
32 295 85 605 89 417 8 1316 42 1126 36 1145 17 1635 11 275 71 1126 -1 -1
32 504 1 723 77 933 -1 -1
32 219 37 323 98 761 -1 -1
32 369 93 104 87 637 50 74 51 510 38 116 57 706 16 773 45 1655 4 38 87 646 -1 -1
32 248 70 221 -1 -1
32 467 42 297 86 408 -1 -1
32 28 16 49 28 237 29 57 25 254 38 51 -1 -1
32 1685 86 340 -1 -1
32 420 8 1515 41 21 -1 -1
32 612 54 154 67 1578 90 509 -1 -1
32 265 37 410 92 1816 -1 -1
32 1085 28 153 52 375 -1 -1
32 232 27 243 56 820 81 596 -1 -1
32 332 44 114 97 672 -1 -1
32 103 89 4546 -1 -1
32 179 34 973 66 745 -1 -1
32 1222 29 1620 34 1316 3 488 6 953 35 226 -1 -1
32 233 90 195 -1 -1
32 84 67 457 4 193 47 79 27 511 88 685 -1 -1
32 564 81 16 -1 -1
32 948 69 1371 27 683 77 433 -1 -1
32 401 37 253 85 295 -1 -1
32 1 58 744 95 37 -1 -1
32 188 94 1837 -1 -1
32 665 15 352 39 1039 6 112 73 42 -1 -1
32 1086 5 87 64 255 -1 -1
32 674 55 684 76 7 25 566 23 753 99 162 -1 -1
32 1297 18 615 15 72 65 1238 -1 -1
32 476 78 32 -1 -1
32 152 7 533 3 240 44 373 -1 -1
32 66 84 710 72 305 28 1549 33 256 54 413 72 913 -1 -1
32 1715 8 654 62 646 -1 -1
32 106 75 1386 54 168 37 829 88 313 -1 -1
32 1709 35 341 66 1016 -1 -1
32 753 3 1137 5 38 35 2454 59 249 -1 -1
32 843 41 252 66 1192 -1 -1
32 1736 4 740 24 525 26 194 25 289 0 257 8 472 44 165 -1 -1
32 2561 64 1113 96 430 54 266 4 689 53 9 -1 -1
32 4035 69 645 45 886 12 258 2 312 85 239 -1 -1
32 840 36 160 48 103 44 12 23 657 38 387 73 153 -1 -1
32 450 53 574 75 333 -1 -1
32 399 51 1393 96 199 33 897 40 109 44 3449 2 568 47 794 -1 -1
32 792 86 183 -1 -1
32 63 90 420 -1 -1
32 687 33 108 13 1862 69 79 -1 -1
32 1125 57 290 -1 -1
32 381 6 1324 52 1004 74 240 -1 -1
32 1537 88 116 2 630 21 256 71 1138 -1 -1
32 325 49 195 43 1450 87 415 -1 -1
32 58 1 1002 53 117 -1 -1
32 196 33 142 25 746 30 15 -1 -1
32 459 45 650 7 854 79 805 -1 -1
32 203 10 172 12 1234 60 263 22 2 54 89 -1 -1
32 283 93 511 -1 -1
32 8 72 710 63 1007 41 354 26 315 41 162 -1 -1
32 596 14 318 35 145 82 125 -1 -1
32 403 54 1201 88 265 -1 -1
32 946 25 929 47 250 60 32 -1 -1
32 1000 16 1470 31 337 15 1037 65 783 -1 -1
32 173 78 52 -1 -1
32 634 34 812 82 1215 -1 -1
32 152 57 317 80 434 56 38 33 1520 13 404 80 1444 -1 -1
32 130 0 487 64 239 33 515 55 1307 -1 -1
33 669 67 37 75 216 94 405 55 1869 54 9 70 312 99 626 -1 -1
33 692 15 315 83 156 97 43 -1 -1
33 282 53 304 85 254 18 118 76 1568 -1 -1
33 174 6 421 89 527 42 65 60 325 56 2749 41 1530 24 985 67 1034 -1 -1
33 161 12 244 89 143 -1 -1
33 2358 79 294 57 140 32 361 19 240 33 481 -1 -1
33 285 21 265 26 97 59 716 -1 -1
33 2795 18 619 62 877 -1 -1
33 42 50 94 75 578 8 558 70 355 -1 -1
33 193 64 314 85 627 -1 -1
33 1297 10 1092 95 206 42 78 61 286 38 71 91 941 -1 -1
33 100 24 984 26 181 86 21 -1 -1
33 187 76 205 61 338 70 965 41 272 85 592 -1 -1
33 715 15 379 25 847 11 382 86 461 -1 -1
33 1112 93 328 -1 -1
33 496 18 299 4 8 19 733 20 421 75 214 -1 -1
33 735 86 328 34 936 36 806 96 980 -1 -1
33 355 2 111 57 447 38 419 74 1063 -1 -1
33 2296 81 288 -1 -1
33 560 51 177 26 277 88 309 -1 -1
33 37 87 225 54 25 47 127 42 604 44 1444 82 498 -1 -1
33 475 1 93 9 107 28 1867 -1 -1
33 269 44 74 85 772 -1 -1
33 1028 98 332 71 629 17 584 7 22 57 178 43 162 48 1319 -1 -1
33 311 32 720 11 470 49 1095 2 149 63 656 -1 -1
33 263 71 897 6 33 59 368 -1 -1
33 1834 69 363 10 398 94 355 -1 -1
33 121 67 965 -1 -1
33 19 22 100 78 863 47 922 42 724 49 664 -1 -1
33 2057 20 1161 3 882 74 806 -1 -1
33 42 93 404 -1 -1
33 8 23 755 67 1437 -1 -1
33 1265 97 470 -1 -1
33 818 87 296 -1 -1
33 177 61 1722 34 33 8 1767 33 137 59 313 -1 -1
33 58 24 398 97 1576 -1 -1
33 686 7 810 62 97 15 1195 63 2572 -1 -1
33 1423 75 654 -1 -1
33 631 0 165 47 141 -1 -1
33 454 28 618 53 65 47 682 35 641 88 1143 -1 -1
33 503 16 747 52 825 1 1148 5 917 85 673 -1 -1
33 365 86 201 38 127 7 1047 99 302 -1 -1
33 1543 4 23 51 884 54 351 90 1608 72 114 91 111 -1 -1
33 388 47 486 7 365 3 1913 80 584 -1 -1
33 235 64 346 95 44 -1 -1
33 462 68 90 -1 -1
33 132 46 644 56 439 39 514 20 440 75 291 -1 -1
33 251 50 898 22 196 42 263 69 89 -1 -1
33 819 75 99 -1 -1
33 648 51 252 35 380 67 158 -1 -1
33 332 65 188 -1 -1
33 47 32 82 61 328 90 225 -1 -1
33 717 97 1017 74 920 36 352 22 162 40 51 47 853 -1 -1
33 120 17 992 10 2163 74 337 -1 -1
33 573 21 238 63 200 -1 -1
33 318 0 4041 25 1052 67 187 -1 -1
33 528 65 1052 99 59 -1 -1
33 765 94 840 -1 -1
33 860 36 174 59 709 22 528 27 193 61 48 -1 -1
33 1114 53 34 70 130 1 437 26 192 66 1068 -1 -1
33 356 53 377 0 263 42 5 36 1608 38 539 4 3168 8 641 88 2109 -1 -1
33 179 78 1355 -1 -1
33 361 52 291 26 298 46 1294 58 1723 -1 -1
33 682 87 347 -1 -1
33 564 8 25 33 820 61 109 -1 -1
33 1268 36 509 68 256 96 1365 -1 -1
33 189 22 51 13 1008 47 100 54 239 -1 -1
33 1930 67 85 -1 -1
33 860 85 20 26 574 85 218 -1 -1
33 292 24 105 86 734 -1 -1
33 663 78 969 -1 -1
33 423 29 668 47 188 14 864 37 901 -1 -1
33 415 52 1381 93 189 -1 -1
33 1010 76 200 52 181 48 187 15 73 43 319 62 1853 -1 -1
33 355 61 886 82 1015 -1 -1
33 82 16 579 61 267 -1 -1
33 191 26 391 24 1207 53 733 43 1126 31 1191 32 809 87 1090 -1 -1
33 951 12 1409 95 286 -1 -1
33 708 25 569 71 806 -1 -1
33 1045 85 1182 78 157 43 942 2 189 70 903 -1 -1
33 167 88 162 63 1805 33 129 97 151 -1 -1
33 262 10 113 45 320 -1 -1
33 1338 72 310 -1 -1
33 282 49 18 11 3218 31 692 29 149 80 1505 -1 -1
33 96 67 931 2 908 92 60 -1 -1
33 472 75 971 55 677 61 1191 22 552 71 813 -1 -1
33 200 2 32 6 384 55 287 -1 -1
33 50 51 374 10 435 63 283 -1 -1
33 319 15 423 26 500 45 1237 -1 -1
33 48 5 1038 22 823 35 751 56 953 -1 -1
33 1040 26 341 51 870 84 9 -1 -1
33 1706 19 44 60 154 27 94 36 1642 50 85 75 711 -1 -1
33 373 62 420 64 5 37 147 2 696 10 238 54 8 -1 -1
33 255 29 932 53 301 67 106 -1 -1
33 183 13 91 53 366 56 2112 31 160 45 2398 19 841 37 194 -1 -1
33 1239 39 4325 74 286 6 207 16 638 70 972 -1 -1
33 1115 86 169 29 2 52 273 -1 -1
33 443 22 325 46 1315 91 149 -1 -1
33 301 59 125 -1 -1
33 63 74 408 83 177 -1 -1
33 450 15 242 99 839 -1 -1
33 230 7 546 77 745 -1 -1
33 248 78 325 41 655 86 1597 -1 -1
33 1044 19 1562 38 494 34 378 87 375 -1 -1
33 472 83 468 79 153 17 77 6 1089 36 798 12 100 81 1066 -1 -1
33 76 79 280 23 416 12 734 50 69 -1 -1
33 494 43 70 87 183 -1 -1
33 153 32 322 89 167 -1 -1
33 774 73 1258 93 1243 -1 -1
33 110 39 755 36 2798 18 46 86 228 -1 -1
33 617 3 242 61 513 -1 -1
33 133 35 12 9 1626 45 637 -1 -1
33 100 43 352 94 1720 -1 -1
33 28 44 373 70 22 48 92 49 654 38 1017 19 9 53 1286 -1 -1
33 1378 35 1240 33 277 41 191 29 393 87 1525 -1 -1
33 144 20 1214 50 415 -1 -1
33 357 41 314 91 684 90 1080 2 51 9 25 15 284 74 2312 -1 -1
33 467 88 1281 58 31 88 48 -1 -1
33 24 1 275 47 1198 82 118 83 395 34 117 59 1490 49 450 5 523 10 76 79 815 -1 -1
33 1076 56 540 1 137 76 1048 -1 -1
33 273 23 517 90 567 -1 -1
33 188 91 438 78 164 97 2126 67 213 14 130 56 23 35 105 75 674 -1 -1
33 3184 67 134 8 308 41 569 70 1594 -1 -1
33 97 81 1426 6 331 78 2137 -1 -1
33 974 95 1158 -1 -1
33 1956 81 20 -1 -1
33 576 36 583 54 639 71 428 -1 -1
33 488 15 296 88 943 -1 -1
33 408 85 655 -1 -1
33 57 19 207 83 2105 -1 -1
33 1664 71 141 61 240 82 348 -1 -1
33 537 9 1609 42 19 20 84 24 154 72 555 -1 -1
33 204 9 740 71 1632 3 427 88 1415 -1 -1
33 732 23 192 82 465 -1 -1
33 600 14 552 97 1030 -1 -1
33 31 59 910 9 979 92 1025 -1 -1
33 342 25 1247 38 246 85 1177 -1 -1
33 582 72 239 57 135 60 82 49 104 65 307 -1 -1
33 155 56 418 14 1176 44 2268 90 109 -1 -1
33 856 74 178 -1 -1
33 239 31 37 60 909 86 177 94 780 33 787 39 273 74 123 57 238 84 112 95 92 -1 -1
33 165 51 1207 4 507 81 437 -1 -1
33 174 3 1175 27 95 63 922 62 901 27 808 14 181 24 1070 39 432 87 495 -1 -1
33 338 25 204 70 68 65 319 53 650 82 24 -1 -1
33 1132 31 145 83 837 -1 -1
33 105 75 181 94 560 68 788 38 448 54 308 30 193 41 71 -1 -1
33 143 16 225 96 715 -1 -1
33 153 66 688 54 595 4 162 44 364 59 455 -1 -1
33 68 61 495 17 102 53 1045 -1 -1
33 1201 20 287 19 938 27 1175 69 876 -1 -1
33 909 20 395 74 226 -1 -1
33 48 54 269 8 465 90 501 56 108 32 548 46 1202 43 4 78 490 -1 -1
33 1053 24 364 66 111 -1 -1
33 935 27 125 83 154 -1 -1
33 134 8 1535 39 371 63 275 -1 -1
33 699 68 66 -1 -1
33 67 1 2428 89 1895 -1 -1
33 716 11 111 69 1 -1 -1
33 59 51 1251 -1 -1
33 610 71 381 55 177 94 231 -1 -1
33 492 48 480 91 536 -1 -1
33 186 36 364 73 129 -1 -1
33 3261 60 234 -1 -1
33 1036 42 276 96 1434 -1 -1
33 717 16 1017 45 12 4 1008 61 677 -1 -1
33 963 67 5 52 25 88 2284 -1 -1
33 36 97 202 -1 -1
33 723 53 2220 72 57 69 1187 70 27 78 803 99 161 -1 -1
33 308 38 174 64 1609 45 68 84 92 -1 -1
33 760 13 581 3 226 45 1389 9 115 88 77 -1 -1
33 199 5 165 42 703 -1 -1
33 413 95 2178 -1 -1
33 407 36 328 83 2381 -1 -1
33 504 61 206 44 909 99 172 -1 -1
33 234 22 378 8 729 98 1084 -1 -1
33 2298 51 194 91 1745 -1 -1
33 1591 59 541 49 413 23 236 65 386 -1 -1
33 132 0 1235 61 376 -1 -1
33 34 91 2088 -1 -1
33 377 16 278 13 59 8 308 65 1947 -1 -1
33 554 69 1316 -1 -1
33 93 49 565 -1 -1
33 236 89 4163 49 2894 3 174 7 35 37 401 20 75 9 103 91 20 -1 -1
33 426 98 133 -1 -1
33 182 51 811 59 417 41 296 49 707 47 4 35 949 13 94 90 2311 -1 -1
33 481 85 147 42 388 13 334 43 93 -1 -1
33 2044 88 193 62 162 17 784 13 381 8 227 76 1116 -1 -1
33 8 23 721 51 95 -1 -1
33 383 1 1943 52 147 -1 -1
33 337 7 69 0 751 22 438 97 1806 -1 -1
33 1255 86 162 33 40 49 170 61 589 98 426 -1 -1
33 296 87 285 9 76 10 1253 38 338 36 68 13 534 62 732 -1 -1
33 134 47 2 9 193 42 414 83 952 -1 -1
33 29 34 284 13 245 80 158 -1 -1
33 571 94 561 69 154 50 240 81 945 -1 -1
33 525 45 721 50 397 45 416 35 338 51 1161 -1 -1
33 1256 46 436 31 467 58 883 9 133 4 422 37 464 44 348 41 1366 62 606 -1 -1
33 13 27 638 28 343 61 1368 -1 -1
33 1695 93 32 -1 -1
33 41 58 338 24 821 54 442 8 1397 19 14 11 819 54 507 -1 -1
33 78 52 1261 -1 -1
33 293 51 125 20 1129 14 90 39 204 93 469 -1 -1
33 357 67 1011 -1 -1
33 4 4 605 54 355 99 78 -1 -1
33 95 38 56 30 280 15 121 5 1718 96 1245 -1 -1
33 28 2 1558 53 1509 41 454 49 149 80 1110 -1 -1
33 799 68 9 4 140 36 668 28 333 76 296 -1 -1
33 110 22 434 30 207 42 234 61 41 -1 -1
33 170 55 245 29 24 13 211 59 102 96 209 -1 -1
33 2140 68 130 48 113 12 652 72 348 -1 -1
33 242 29 76 74 1880 -1 -1
33 431 80 838 73 2469 83 875 58 679 8 233 44 65 43 1100 1 935 51 303 -1 -1
33 1294 87 128 -1 -1
33 1626 16 503 81 112 -1 -1
33 143 32 366 57 144 -1 -1
33 944 72 264 1 823 92 810 -1 -1
34 260 59 371 99 2632 -1 -1
34 1089 67 308 99 1119 -1 -1
34 258 5 1090 74 66 -1 -1
34 934 21 455 33 320 41 522 34 615 81 553 -1 -1
34 350 40 797 24 215 7 38 58 250 -1 -1
34 83 92 306 -1 -1
34 153 99 955 -1 -1
34 1277 19 654 11 856 66 421 -1 -1
34 320 32 1107 18 155 97 952 -1 -1
34 1222 12 344 0 609 69 263 -1 -1
34 264 19 356 45 739 7 300 1 74 52 51 -1 -1
34 1682 44 908 29 717 43 391 38 1817 46 266 94 829 -1 -1
34 756 98 63 -1 -1
34 211 49 302 22 911 93 568 -1 -1
34 636 76 374 -1 -1
34 596 15 60 18 573 36 248 -1 -1
34 290 27 98 47 157 60 611 33 366 44 528 77 648 -1 -1
34 876 29 730 43 1128 46 243 -1 -1
34 227 13 1295 94 807 84 467 33 84 19 1679 39 651 68 21 -1 -1
34 508 11 126 17 416 0 739 31 229 -1 -1
34 38 1 376 35 861 46 370 41 115 32 795 58 197 -1 -1
34 463 19 16 52 114 -1 -1
34 1960 60 534 23 1235 44 194 95 149 -1 -1
34 546 70 49 91 2036 -1 -1
34 258 75 1566 23 74 94 74 -1 -1
34 443 20 844 1 290 25 93 -1 -1
34 2287 94 483 15 555 70 19 -1 -1
34 912 88 729 -1 -1
34 3520 80 1044 51 919 74 733 67 102 73 1429 19 506 41 677 31 557 20 291 83 313 -1 -1
34 14 13 212 22 1186 4 235 78 586 -1 -1
34 665 94 98 18 246 45 186 26 42 21 1203 25 820 -1 -1
34 10 87 835 76 662 47 846 93 255 -1 -1
34 890 62 2621 99 466 -1 -1
34 303 98 934 -1 -1
34 799 95 3477 -1 -1
34 299 60 2249 40 224 10 467 48 1316 36 762 68 561 -1 -1
34 30 79 259 32 87 78 475 -1 -1
34 260 67 21 71 273 23 549 35 1156 21 109 29 157 10 1356 60 374 -1 -1
34 476 72 793 56 161 33 375 94 108 -1 -1
34 548 24 1769 0 983 97 95 -1 -1
34 1283 20 807 30 34 21 2169 71 124 -1 -1
34 340 92 1959 43 129 42 479 90 367 79 1048 78 873 54 1337 86 92 -1 -1
34 1645 60 848 88 565 -1 -1
34 1081 94 108 -1 -1
34 49 57 325 45 1400 22 137 89 64 -1 -1
34 1475 37 87 66 199 2 559 86 1071 -1 -1
34 1592 56 334 92 1632 -1 -1
34 901 55 1189 28 279 65 1026 -1 -1
34 497 30 1183 53 931 70 612 -1 -1
34 137 46 708 6 269 59 223 36 279 25 128 81 97 -1 -1
34 585 45 85 5 1453 19 180 58 329 -1 -1
34 113 98 397 60 209 96 453 68 641 50 614 15 1672 64 265 -1 -1
34 545 71 55 50 387 47 417 74 93 -1 -1
34 455 65 48 91 381 27 403 32 685 42 554 -1 -1
34 163 49 410 36 1185 88 487 6 318 79 442 -1 -1
34 554 29 99 94 38 -1 -1
34 1133 83 30 92 72 97 908 84 15 59 17 39 1359 58 35 48 348 34 2025 39 1098 -1 -1
34 794 25 793 63 296 72 251 52 815 8 1608 1 125 -1 -1
34 78 54 1046 72 21 10 4 43 49 93 996 -1 -1
34 689 35 340 44 1240 83 1166 -1 -1
34 25 92 236 36 154 84 726 -1 -1
34 1568 77 313 90 497 -1 -1
34 574 19 286 93 712 -1 -1
34 386 54 369 0 1963 9 1266 6 157 17 1026 58 119 -1 -1
34 695 25 29 33 521 75 301 -1 -1
34 77 96 88 49 517 93 124 -1 -1
34 157 53 260 67 553 47 70 24 261 34 282 -1 -1
34 386 3 155 46 486 -1 -1
34 146 17 625 14 1615 84 111 -1 -1
34 358 41 161 64 1364 -1 -1
34 531 20 579 25 264 58 107 -1 -1
34 643 49 2208 18 689 50 287 -1 -1
34 95 68 657 55 2198 52 277 91 885 -1 -1
34 664 52 144 55 1441 82 101 -1 -1
34 447 0 581 21 769 9 176 25 573 69 196 -1 -1
34 194 69 67 -1 -1
34 107 71 31 21 204 23 778 83 58 -1 -1
34 961 39 835 87 1713 -1 -1
34 173 36 155 34 380 65 528 -1 -1
34 248 48 212 50 260 88 1737 -1 -1
34 499 21 1605 76 485 -1 -1
34 913 67 625 15 1765 73 333 -1 -1
34 380 68 1273 -1 -1
34 225 64 119 96 537 -1 -1
34 609 19 1285 33 648 48 338 73 478 -1 -1
34 468 85 264 4 1638 5 157 52 696 -1 -1
34 156 91 358 73 438 99 1395 47 494 97 1094 -1 -1
34 580 94 2214 -1 -1
34 8 39 908 32 677 36 202 63 293 -1 -1
34 369 16 471 97 870 -1 -1
34 126 93 584 55 2171 28 1 81 331 79 2372 10 452 63 1049 -1 -1
34 712 42 321 37 88 71 300 -1 -1
34 681 51 1428 69 55 97 929 -1 -1
34 1069 33 204 36 193 29 100 30 1369 22 846 93 760 -1 -1
34 85 60 391 27 114 90 409 -1 -1
34 210 76 165 5 548 11 201 56 90 -1 -1
34 285 12 52 6 143 86 206 -1 -1
34 858 9 1045 99 299 -1 -1
34 10 38 388 41 381 61 457 -1 -1
34 47 32 939 37 1457 76 236 -1 -1
34 1410 82 2364 42 748 48 148 56 959 20 627 52 88 -1 -1
34 675 16 188 3 725 21 1348 97 1185 -1 -1
34 95 81 183 -1 -1
34 78 16 108 8 755 86 265 -1 -1
34 200 1 260 20 492 58 1476 -1 -1
34 1166 67 580 64 1086 75 967 44 700 68 1034 -1 -1
34 529 70 1238 14 64 82 595 -1 -1
34 491 36 154 38 941 7 133 83 37 -1 -1
34 758 92 718 -1 -1
34 976 70 1981 99 9 -1 -1
34 82 72 692 51 665 58 589 0 321 46 250 -1 -1
34 20 33 279 98 164 -1 -1
34 787 63 1370 55 88 4 302 13 1670 26 233 56 256 -1 -1
34 796 66 207 99 160 -1 -1
34 254 92 722 -1 -1
34 1147 28 62 25 386 20 559 41 862 -1 -1
34 71 60 2178 39 1046 8 1074 92 896 -1 -1
34 1235 53 221 -1 -1
34 272 53 336 86 1575 -1 -1
34 136 71 709 -1 -1
34 1457 14 83 83 582 -1 -1
34 146 23 144 50 736 -1 -1
34 1216 66 313 58 549 69 671 7 221 83 967 -1 -1
34 87 75 2256 91 1606 -1 -1
34 477 24 111 51 1175 36 508 98 770 -1 -1
34 495 52 2 98 1538 -1 -1
34 929 16 2044 63 474 -1 -1
34 620 81 1882 61 136 32 1383 11 2599 79 1341 -1 -1
34 1300 95 137 34 1064 19 437 45 58 38 2928 4 1313 87 551 -1 -1
34 76 74 41 18 184 67 272 -1 -1
34 363 21 57 9 602 78 319 -1 -1
34 147 5 1792 17 488 28 277 52 1180 -1 -1
34 1366 41 151 53 136 2 201 16 40 9 770 17 1733 64 1303 -1 -1
34 1390 49 2126 72 909 46 2843 35 85 90 305 -1 -1
34 393 23 92 58 27 35 22 97 1013 -1 -1
34 825 36 120 4 215 64 859 -1 -1
34 624 48 136 5 83 29 161 35 122 51 1072 -1 -1
34 8 18 116 39 182 8 496 51 1400 -1 -1
34 1101 90 970 24 462 93 29 -1 -1
34 2244 55 1152 58 883 24 16 39 1309 50 692 34 267 23 142 41 176 -1 -1
34 180 31 397 90 138 -1 -1
34 186 56 889 82 365 85 330 -1 -1
34 45 43 411 83 167 -1 -1
34 902 66 386 49 967 65 188 -1 -1
34 73 28 156 95 225 -1 -1
34 1556 42 732 58 2154 44 453 71 48 -1 -1
34 15 87 13 6 26 50 1025 48 781 75 67 -1 -1
34 46 7 1199 34 312 23 673 14 63 27 888 77 883 -1 -1
34 10 60 1086 5 165 8 307 42 1280 68 2269 -1 -1
34 858 40 866 38 99 55 1643 -1 -1
34 646 59 19 38 840 55 1173 13 1198 19 89 32 85 34 130 -1 -1
34 383 6 267 89 318 -1 -1
34 298 74 167 95 180 -1 -1
34 144 17 103 50 1524 0 812 63 1112 -1 -1
34 232 45 3427 61 1010 -1 -1
34 236 97 696 -1 -1
34 649 44 1175 69 677 -1 -1
34 458 78 1044 49 235 44 696 81 446 -1 -1
34 1299 7 1452 29 58 -1 -1
34 215 28 95 82 87 -1 -1
34 411 83 22 82 945 45 1646 20 689 69 49 -1 -1
34 622 74 575 82 198 2 457 83 153 -1 -1
34 434 68 286 71 264 68 5 74 760 -1 -1
34 1809 41 819 87 781 -1 -1
34 719 81 1179 -1 -1
34 62 55 1359 15 697 50 232 64 935 -1 -1
34 17 45 323 20 327 80 2667 1 1902 87 502 -1 -1
34 215 58 717 42 124 73 643 48 278 16 667 30 217 3 595 75 4 -1 -1
34 702 59 750 26 2049 74 434 -1 -1
34 23 77 22 95 718 -1 -1
34 747 67 355 30 1215 96 1446 -1 -1
34 396 83 235 -1 -1
34 364 21 45 0 451 70 172 -1 -1
34 819 77 277 -1 -1
34 82 33 796 54 185 -1 -1
34 114 1 654 43 106 82 1130 -1 -1
34 499 4 106 43 247 86 419 -1 -1
34 572 12 123 83 1854 -1 -1
34 266 35 208 74 128 -1 -1
34 279 83 2535 88 218 -1 -1
34 9 7 334 91 247 -1 -1
34 852 77 818 -1 -1
34 276 98 263 -1 -1
34 872 58 205 97 174 -1 -1
34 947 50 120 26 131 43 670 74 735 -1 -1
34 383 82 385 -1 -1
34 338 62 601 40 280 95 903 -1 -1
34 36 95 399 -1 -1
34 268 65 152 47 612 92 360 -1 -1
34 1028 71 154 79 554 82 662 74 343 35 1303 76 543 -1 -1
34 144 11 135 9 210 15 129 35 1012 77 1515 -1 -1
34 429 17 175 57 215 -1 -1
34 1213 24 262 52 954 50 442 96 534 -1 -1
34 73 30 1011 10 33 59 620 -1 -1
34 522 97 85 -1 -1
34 252 6 275 60 1168 48 711 27 381 33 40 27 666 31 584 36 457 57 2865 -1 -1
34 71 62 381 35 413 45 315 30 25 65 209 -1 -1
34 1054 33 397 52 103 24 282 96 1333 -1 -1
34 1016 27 322 69 1156 -1 -1
34 2969 97 1056 -1 -1
34 237 65 211 41 37 94 718 -1 -1
34 45 17 2002 26 2166 12 603 32 5 63 2419 -1 -1
34 1079 44 2390 42 360 94 147 72 812 90 158 -1 -1
34 142 97 589 21 975 97 36 -1 -1
34 1527 58 435 82 363 -1 -1
34 1182 42 327 89 254 1 42 12 58 46 279 -1 -1
34 683 25 912 54 1267 -1 -1
34 45 25 263 74 545 -1 -1
34 212 72 167 23 878 31 383 37 284 -1 -1
34 581 69 21 29 654 96 136 -1 -1
34 1080 30 1028 36 253 29 435 21 322 93 96 -1 -1
34 2048 70 641 77 1323 -1 -1
34 22 22 314 2 1301 76 124 -1 -1
34 654 47 453 59 23 -1 -1
34 756 42 866 74 69 -1 -1
34 122 12 880 75 2391 -1 -1
34 549 18 377 7 155 70 147 -1 -1
34 795 74 450 -1 -1
34 33 68 604 -1 -1
35 507 81 622 27 1736 67 55 76 7 71 718 39 26 8 314 40 468 -1 -1
35 2415 92 1213 72 176 16 27 12 425 96 242 -1 -1
35 413 96 1293 48 1411 50 87 21 28 53 578 -1 -1
35 685 72 39 57 705 26 105 55 36 86 1144 -1 -1
35 106 52 78 51 91 31 925 57 4 -1 -1
35 55 5 102 70 415 -1 -1
35 34 65 343 24 738 84 542 -1 -1
35 364 79 904 -1 -1
35 474 44 1916 24 500 57 156 -1 -1
35 94 23 909 63 3577 49 135 62 2619 -1 -1
35 583 72 1170 53 358 15 385 83 903 -1 -1
35 214 19 247 54 8 -1 -1
35 1182 72 544 48 386 26 1937 29 867 96 901 -1 -1
35 250 47 122 55 1078 31 491 57 91 36 566 92 1536 -1 -1
35 2009 83 246 -1 -1
35 613 36 473 80 93 -1 -1
35 960 72 416 16 434 10 12 75 91 -1 -1
35 37 30 1283 28 128 47 330 -1 -1
35 765 77 283 50 267 36 416 29 1222 15 26 67 1324 -1 -1
35 687 41 752 10 1290 75 76 54 179 91 219 -1 -1
35 315 23 503 39 1478 50 289 96 2143 -1 -1
35 191 44 115 99 270 75 532 59 323 25 163 45 73 -1 -1
35 20 92 494 35 630 2 166 60 803 -1 -1
35 93 33 196 12 37 61 591 -1 -1
35 445 26 1082 89 39 67 31 24 454 2 445 10 50 66 90 -1 -1
35 42 78 972 -1 -1
35 55 0 196 80 3 -1 -1
35 63 46 1686 73 37 40 783 47 93 3 249 56 14 -1 -1
35 35 2 150 77 1915 69 83 90 1342 -1 -1
35 294 86 122 -1 -1
35 893 83 425 46 813 3 1087 32 111 61 1305 -1 -1
35 49 50 218 48 1168 62 91 72 17 -1 -1
35 366 27 171 11 1672 6 111 73 62 -1 -1
35 566 71 778 34 503 78 55 -1 -1
35 626 25 337 54 1113 -1 -1
35 1049 29 1173 87 92 -1 -1
35 464 78 352 29 145 81 15 -1 -1
35 262 86 1306 95 602 -1 -1
35 1398 98 628 54 351 53 697 68 62 81 264 -1 -1
35 230 12 683 11 1248 95 604 -1 -1
35 209 84 211 91 142 30 2426 63 149 25 45 22 422 56 766 90 215 -1 -1
35 1670 32 110 15 455 44 107 -1 -1
35 836 51 224 95 777 -1 -1
35 274 25 258 3 629 26 66 52 10 -1 -1
35 1306 54 444 13 661 79 2426 -1 -1
35 2889 27 31 41 849 93 897 -1 -1
35 876 44 63 88 92 -1 -1
35 415 80 34 -1 -1
35 40 37 71 81 1715 -1 -1
35 555 17 380 89 59 21 446 42 1045 98 423 -1 -1
35 156 8 3 65 533 30 868 35 208 25 726 3 1379 41 379 -1 -1
35 566 36 677 67 1834 32 197 93 773 -1 -1
35 425 71 398 13 398 57 383 50 345 39 393 79 322 -1 -1
35 381 9 62 72 87 6 914 42 1367 14 1011 60 801 -1 -1
35 640 90 456 -1 -1
35 506 75 947 3 1058 61 314 -1 -1
35 23 71 502 55 508 69 3474 -1 -1
35 279 59 132 33 679 80 408 24 829 55 1055 -1 -1
35 40 77 140 -1 -1
35 4 89 817 -1 -1
35 27 58 57 6 362 58 586 35 328 25 2151 18 259 80 160 -1 -1
35 954 30 345 2 580 53 189 -1 -1
35 398 84 1189 90 349 35 1653 62 291 83 72 -1 -1
35 357 72 1207 -1 -1
35 134 98 921 -1 -1
35 414 78 1065 47 719 62 883 73 693 -1 -1
35 99 17 194 9 378 17 75 3 249 13 170 47 97 -1 -1
35 821 99 1496 -1 -1
35 1951 43 120 35 315 1 87 4 39 13 367 98 2515 -1 -1
35 30 69 547 9 1665 86 281 65 719 72 771 56 178 95 81 -1 -1
35 393 6 647 75 504 -1 -1
35 340 59 1843 65 299 49 1538 9 2407 87 795 -1 -1
35 24 42 480 22 1201 46 33 91 107 -1 -1
35 921 28 1604 23 880 55 100 -1 -1
35 514 17 1031 50 244 -1 -1
35 1561 32 1597 53 583 -1 -1
35 652 69 431 58 930 57 864 81 743 -1 -1
35 135 44 1411 6 2834 36 1050 41 522 -1 -1
35 162 59 716 12 147 17 574 57 605 -1 -1
35 600 39 100 59 907 -1 -1
35 2 0 867 47 159 -1 -1
35 163 39 1504 44 3694 75 338 -1 -1
35 908 36 888 56 258 -1 -1
35 1636 29 180 25 791 6 593 97 907 -1 -1
35 371 28 144 87 66 -1 -1
35 77 4 1455 48 659 86 470 -1 -1
35 174 34 28 36 677 43 327 49 1130 -1 -1
35 2036 68 71 2 38 37 241 62 305 -1 -1
35 102 88 2 23 716 71 319 47 284 84 664 -1 -1
35 45 0 470 82 258 -1 -1
35 578 71 416 23 150 40 330 1 45 40 375 -1 -1
35 930 43 825 31 487 25 29 6 1155 39 1261 -1 -1
35 1270 62 441 19 85 70 502 -1 -1
35 166 78 1890 67 315 60 9 37 920 67 260 92 147 -1 -1
35 101 23 152 16 708 93 728 -1 -1
35 350 99 1442 -1 -1
35 1072 34 267 11 1621 75 428 -1 -1
35 122 11 1082 68 688 93 440 -1 -1
35 1371 63 716 41 1410 47 263 49 1481 35 359 48 343 -1 -1
35 78 47 23 59 521 -1 -1
35 233 41 36 23 194 17 37 48 1489 -1 -1
35 101 2 1577 90 872 -1 -1
35 499 5 950 98 589 -1 -1
35 341 66 225 -1 -1
35 247 49 144 55 52 0 535 22 1357 39 241 0 227 43 1038 33 304 37 935 99 258 -1 -1
35 107 26 370 89 655 -1 -1
35 116 53 498 5 175 17 1142 48 15 22 825 78 691 -1 -1
35 32 86 8 94 2070 52 839 27 52 64 692 -1 -1
35 1542 16 273 33 242 20 1849 27 396 86 51 -1 -1
35 1 18 343 30 79 82 118 -1 -1
35 368 24 81 57 131 10 828 8 1358 41 373 -1 -1
35 981 1 549 13 353 50 1131 -1 -1
35 383 33 762 37 235 26 151 82 181 -1 -1
35 569 64 51 90 973 2 1911 40 592 75 25 -1 -1
35 935 83 108 -1 -1
35 98 3 1863 39 381 -1 -1
35 239 7 624 4 99 22 762 97 147 -1 -1
35 506 71 340 95 313 85 10 76 4 80 891 25 935 77 635 -1 -1
35 18 66 2775 9 368 11 251 45 484 -1 -1
35 202 73 239 26 427 8 1581 45 301 81 292 -1 -1
35 600 9 368 55 547 74 831 -1 -1
35 95 72 1060 -1 -1
35 1007 50 634 74 10 6 403 55 33 91 120 -1 -1
35 400 32 873 71 107 36 265 59 2167 86 334 -1 -1
35 982 47 452 77 207 32 65 54 681 -1 -1
35 398 87 575 -1 -1
35 1898 75 322 -1 -1
35 58 41 970 73 778 -1 -1
35 508 73 908 -1 -1
35 22 57 423 -1 -1
35 13 94 620 -1 -1
35 783 36 941 13 1557 40 324 -1 -1
35 1671 9 107 3 743 17 3 47 1574 -1 -1
35 2417 71 337 5 425 51 1331 37 206 39 2662 2 320 38 939 27 335 8 637 80 163 -1 -1
35 374 25 174 0 1740 4 129 62 437 -1 -1
35 84 88 733 95 715 13 102 56 274 95 97 -1 -1
35 1393 79 685 -1 -1
35 181 55 2280 22 134 55 20 -1 -1
35 1258 6 1482 87 1239 -1 -1
35 424 39 499 18 168 43 1359 -1 -1
35 123 39 992 44 218 8 1749 37 254 1 1142 13 448 78 19 -1 -1
35 301 99 947 55 576 68 697 38 644 48 195 94 2504 -1 -1
35 1055 61 1312 94 2688 -1 -1
35 186 22 353 37 428 26 989 87 575 -1 -1
35 267 62 433 19 440 1 165 91 902 -1 -1
35 17 60 948 26 974 37 410 82 31 -1 -1
35 114 13 343 47 268 1 711 90 81 -1 -1
35 760 79 267 54 8 7 1091 62 159 -1 -1
35 579 64 35 17 1120 83 55 -1 -1
35 40 38 1780 13 1489 79 371 -1 -1
35 420 68 1395 11 687 8 396 18 39 44 62 -1 -1
35 1624 66 598 -1 -1
35 388 74 304 -1 -1
35 56 64 694 28 21 12 178 70 772 -1 -1
35 955 65 1656 -1 -1
35 118 38 407 83 934 -1 -1
35 814 10 95 68 531 53 1010 71 251 -1 -1
35 407 0 844 23 2344 87 607 -1 -1
35 802 34 121 28 613 11 414 73 216 -1 -1
35 351 62 473 6 904 95 381 -1 -1
35 452 6 537 62 47 -1 -1
35 417 47 1084 7 4973 2 1635 98 433 -1 -1
35 585 37 63 66 3 -1 -1
35 382 89 2193 -1 -1
35 729 41 1030 88 13 -1 -1
35 269 91 1674 -1 -1
35 140 32 1074 52 39 -1 -1
35 314 51 79 58 351 51 1340 89 603 -1 -1
35 3021 41 842 17 249 38 784 87 28 -1 -1
35 622 0 163 8 31 12 790 91 905 -1 -1
35 1050 36 1740 74 629 -1 -1
35 1111 31 381 48 621 45 112 54 1552 -1 -1
35 722 66 1444 45 1468 88 21 -1 -1
35 2012 25 44 90 100 -1 -1
35 25 15 1238 56 214 61 452 -1 -1
35 503 55 667 72 454 10 199 19 11 46 758 13 577 10 253 6 1039 60 1453 -1 -1
35 942 45 181 21 874 85 18 -1 -1
35 73 34 92 46 69 59 72 -1 -1
35 2076 64 134 24 3760 46 204 8 2570 27 459 74 794 -1 -1
35 384 5 446 89 258 -1 -1
35 1878 71 2040 -1 -1
35 5 98 358 91 1392 56 86 15 338 37 53 41 123 46 708 56 586 0 903 65 426 -1 -1
35 1446 65 3 50 313 5 346 52 625 -1 -1
35 820 32 181 27 1646 25 206 71 787 -1 -1
35 580 33 2226 64 605 43 447 54 173 25 153 51 822 -1 -1
35 626 54 14 64 160 56 581 27 1099 14 401 44 54 43 2 67 519 -1 -1
35 1133 82 760 90 926 77 188 73 196 96 67 -1 -1
35 38 29 68 32 596 75 140 -1 -1
35 109 81 1230 -1 -1
35 775 71 203 61 274 48 238 36 574 64 64 -1 -1
35 10 29 435 2 492 75 328 -1 -1
35 3476 87 53 -1 -1
35 507 67 233 89 595 -1 -1
35 305 16 792 50 195 -1 -1
35 578 75 1146 -1 -1
35 249 40 35 98 238 -1 -1
35 625 22 1918 19 1130 67 408 -1 -1
35 3004 50 979 -1 -1
35 1390 75 1226 42 78 16 1310 71 41 -1 -1
35 77 42 462 40 638 52 8 -1 -1
35 589 79 91 39 493 26 200 0 457 49 79 3 549 45 1949 -1 -1
35 386 45 143 11 170 98 1652 -1 -1
35 1517 34 325 36 2388 76 1114 -1 -1
35 178 50 482 63 498 -1 -1
35 1011 37 271 77 450 -1 -1
35 210 5 2638 54 1409 39 57 92 5 -1 -1
35 959 90 628 -1 -1
36 2388 55 278 64 454 84 587 28 266 93 553 -1 -1
36 921 5 298 18 105 66 7325 -1 -1
36 1769 33 460 47 195 96 240 -1 -1
36 380 88 61 91 503 24 407 56 1676 16 1089 15 146 28 864 69 420 -1 -1
36 3 29 411 53 129 79 410 -1 -1
36 119 48 45 64 97 71 471 -1 -1
36 253 43 879 82 61 -1 -1
36 8 65 646 66 228 -1 -1
36 857 92 556 23 18 91 18 62 193 30 26 19 831 69 128 -1 -1
36 482 42 223 22 121 29 1042 60 1534 -1 -1
36 225 14 917 31 13 7 670 50 332 -1 -1
36 387 79 662 67 1078 88 382 -1 -1
36 83 98 221 -1 -1
36 979 10 1097 60 221 93 293 -1 -1
36 120 15 2282 97 289 89 158 90 778 62 62 32 120 49 124 80 2123 -1 -1
36 177 11 1093 5 401 64 1829 -1 -1
36 837 24 190 86 136 -1 -1
36 623 27 340 61 2690 -1 -1
36 1370 43 191 63 708 93 141 -1 -1
36 1708 81 14 -1 -1
36 136 45 1721 64 943 63 262 69 22 90 119 -1 -1
36 1293 1 331 99 729 95 867 16 151 56 26 -1 -1
36 1731 1 181 7 1623 25 408 31 13 70 192 -1 -1
36 1195 88 466 -1 -1
36 339 62 855 89 236 -1 -1
36 160 39 101 61 1167 36 1134 83 77 -1 -1
36 13 31 358 52 78 92 370 -1 -1
36 227 58 975 94 46 -1 -1
36 900 88 342 -1 -1
36 118 31 521 3 1578 93 44 -1 -1
36 328 65 621 90 191 75 257 31 124 40 502 12 315 15 95 41 18 -1 -1
36 943 51 135 2 54 97 224 -1 -1
36 1622 11 503 19 253 32 735 46 33 12 96 34 809 72 386 -1 -1
36 760 30 392 61 1208 -1 -1
36 249 82 333 41 1649 55 825 88 54 -1 -1
36 654 66 17 -1 -1
36 1182 12 481 32 2186 73 763 -1 -1
36 787 42 229 41 343 83 89 -1 -1
36 665 14 549 91 260 -1 -1
36 799 21 2042 64 960 -1 -1
36 1549 83 324 40 176 49 424 75 510 -1 -1
36 131 38 2890 65 201 10 311 83 1635 -1 -1
36 972 5 328 14 477 91 782 -1 -1
36 550 44 381 26 1552 37 612 33 194 39 538 5 463 47 1008 -1 -1
36 306 11 115 92 397 20 1052 97 41 -1 -1
36 112 66 513 31 781 9 478 43 228 14 485 31 1011 45 378 -1 -1
36 1290 51 82 8 1346 16 226 7 1556 38 169 -1 -1
36 936 54 714 24 1219 11 245 13 120 24 1825 -1 -1
36 82 6 379 68 543 -1 -1
36 1386 89 1 91 35 -1 -1
36 170 8 207 23 84 27 6 61 163 -1 -1
36 35 1 160 84 204 73 550 79 580 16 78 23 222 8 279 64 377 -1 -1
36 1096 83 1007 91 1126 24 303 90 179 -1 -1
36 415 53 311 43 644 76 202 -1 -1
36 1347 52 20 53 418 39 1610 86 1351 -1 -1
36 523 22 59 37 1021 68 730 -1 -1
36 641 7 418 75 210 -1 -1
36 1282 80 809 -1 -1
36 96 95 148 52 400 90 265 79 474 55 1401 45 419 76 25 -1 -1
36 401 17 222 35 706 28 694 94 64 -1 -1
36 123 33 364 82 706 -1 -1
36 1293 14 934 94 736 -1 -1
36 129 71 835 35 582 47 360 70 225 28 2373 43 1056 41 915 82 232 -1 -1
36 438 15 698 37 465 23 248 9 1045 68 290 -1 -1
36 1020 52 108 86 1212 -1 -1
36 131 49 88 40 1023 49 13 4 911 55 115 -1 -1
36 575 27 43 53 642 33 6 48 207 89 352 -1 -1
36 25 85 1624 7 60 72 79 -1 -1
36 299 19 2299 30 123 11 421 24 324 64 526 -1 -1
36 1496 0 1085 64 138 -1 -1
36 520 20 789 45 758 82 125 -1 -1
36 589 96 1054 -1 -1
36 438 77 150 0 471 25 584 24 2379 98 468 -1 -1
36 487 57 475 27 307 0 517 51 828 14 1008 77 556 -1 -1
36 283 16 240 87 624 -1 -1
36 927 8 674 98 295 -1 -1
36 409 72 249 29 345 54 199 -1 -1
36 402 59 2012 35 1925 63 8 -1 -1
36 785 70 113 -1 -1
36 265 11 76 93 209 98 275 -1 -1
36 1242 3 41 23 1718 20 1006 77 345 -1 -1
36 2494 62 463 -1 -1
36 1735 35 68 8 167 61 767 -1 -1
36 1020 24 208 50 137 69 358 84 31 -1 -1
36 236 66 188 -1 -1
36 945 9 25 5 674 31 211 96 42 -1 -1
36 1533 25 13 91 569 -1 -1
36 155 83 51 -1 -1
36 584 35 368 0 1063 49 758 -1 -1
36 9 41 162 31 466 0 218 67 87 -1 -1
36 1569 95 298 -1 -1
36 2647 84 1404 -1 -1
36 199 66 1417 50 446 21 203 69 1552 32 2209 94 293 -1 -1
36 874 81 2624 -1 -1
36 132 82 922 76 306 0 6 80 614 -1 -1
36 433 16 439 83 295 -1 -1
36 657 68 887 32 494 12 704 24 1723 33 253 95 875 -1 -1
36 183 30 344 85 275 -1 -1
36 60 9 533 36 1897 4 80 12 818 48 1265 -1 -1
36 69 33 1008 5 525 71 750 18 521 88 953 -1 -1
36 962 39 1287 95 364 -1 -1
36 210 24 57 32 940 20 290 26 2384 39 180 -1 -1
36 1149 3 1543 13 497 45 194 -1 -1
36 1192 3 275 34 1504 77 668 -1 -1
36 962 15 207 89 2012 -1 -1
36 228 52 160 37 438 54 1203 -1 -1
36 1443 35 810 11 941 34 434 9 852 37 974 97 355 -1 -1
36 1191 56 492 92 430 44 128 74 610 52 341 12 158 63 322 99 56 -1 -1
36 626 76 510 70 91 9 699 21 188 7 678 3 668 16 64 4 667 91 2050 -1 -1
36 46 62 620 9 352 8 53 66 627 -1 -1
36 736 64 858 -1 -1
36 232 50 159 29 387 60 1543 -1 -1
36 30 13 616 30 2135 17 196 85 545 -1 -1
36 833 40 1246 34 2375 58 357 -1 -1
36 463 38 924 42 1098 80 96 -1 -1
36 1917 74 1044 68 344 65 1416 29 262 41 2021 28 868 6 83 36 330 1 178 61 949 -1 -1
36 740 48 372 0 4181 49 161 66 482 -1 -1
36 889 34 60 63 8 -1 -1
36 6 63 803 29 229 33 1257 82 693 -1 -1
36 456 69 267 9 284 50 348 -1 -1
36 719 41 1758 77 43 -1 -1
36 309 29 240 11 32 38 750 64 309 70 115 7 89 89 1002 -1 -1
36 317 9 35 93 661 -1 -1
36 17 7 1088 48 468 95 231 -1 -1
36 427 10 67 73 1043 -1 -1
36 95 27 1149 74 105 49 914 97 1347 -1 -1
36 19 10 1232 80 121 -1 -1
36 37 93 440 45 1893 17 12 22 492 51 436 -1 -1
36 581 74 258 86 92 -1 -1
36 151 35 786 54 798 63 1186 99 1209 -1 -1
36 2 61 222 17 702 61 72 -1 -1
36 383 32 820 25 430 40 261 13 32 9 347 14 144 88 1600 -1 -1
36 48 47 798 6 1469 86 481 -1 -1
36 217 38 550 32 1247 83 148 -1 -1
36 24 18 255 35 1202 31 29 72 145 -1 -1
36 879 88 1307 -1 -1
36 246 66 635 37 879 36 740 65 234 -1 -1
36 547 24 145 94 779 -1 -1
36 154 63 871 14 434 91 2361 -1 -1
36 365 7 706 99 73 48 6 59 835 10 1628 31 613 33 1058 96 1060 -1 -1
36 1083 63 673 -1 -1
36 145 9 311 2 54 9 199 32 810 23 1419 59 15 -1 -1
36 75 86 271 -1 -1
36 342 88 193 3 803 34 1565 82 2325 -1 -1
36 208 86 662 -1 -1
36 846 43 146 74 251 73 56 74 122 24 1075 98 2630 -1 -1
36 110 13 95 50 213 55 118 -1 -1
36 1450 68 801 88 1077 15 153 70 560 31 558 78 168 -1 -1
36 493 19 909 20 479 49 453 -1 -1
36 871 44 1282 69 575 -1 -1
36 515 28 323 23 191 45 942 63 5 -1 -1
36 203 45 627 79 231 91 188 90 368 91 345 -1 -1
36 662 87 757 52 433 76 35 72 267 64 459 36 747 48 651 15 375 83 166 -1 -1
36 619 46 6 47 157 1 468 0 334 21 602 69 596 -1 -1
36 742 63 580 35 1176 58 214 66 637 -1 -1
36 365 84 499 89 134 -1 -1
36 620 20 107 36 449 5 1095 60 509 -1 -1
36 333 27 152 47 185 43 668 85 930 -1 -1
36 567 80 248 17 1194 45 172 98 1288 -1 -1
36 625 5 1543 1 626 32 174 -1 -1
36 368 9 188 95 1963 -1 -1
36 782 61 61 10 489 54 194 79 309 -1 -1
36 114 88 201 7 169 12 668 69 159 -1 -1
36 133 78 230 -1 -1
36 377 31 289 11 2734 62 1502 -1 -1
36 727 34 383 80 398 7 107 98 220 -1 -1
36 647 20 70 92 1196 -1 -1
36 315 71 354 46 256 87 46 -1 -1
36 594 30 1021 95 246 -1 -1
36 942 66 748 28 233 96 333 -1 -1
36 179 80 1684 -1 -1
36 882 59 701 56 576 86 66 -1 -1
36 2245 39 95 27 427 52 656 89 47 -1 -1
36 854 3 645 44 1115 86 1130 -1 -1
36 101 74 1243 -1 -1
36 916 39 625 65 493 -1 -1
36 666 33 447 19 353 50 81 57 3290 -1 -1
36 327 62 263 98 207 -1 -1
36 663 33 569 48 759 89 170 -1 -1
36 843 25 348 49 154 9 468 50 733 -1 -1
36 71 69 931 39 291 89 72 -1 -1
36 933 55 46 49 408 5 317 68 158 -1 -1
36 242 26 53 28 291 63 764 -1 -1
36 99 84 476 -1 -1
36 762 77 543 -1 -1
36 104 17 115 77 1563 46 56 11 37 55 373 9 99 79 38 -1 -1
36 216 56 101 58 119 62 789 -1 -1
36 95 16 488 6 332 93 572 -1 -1
36 98 21 1252 27 475 71 716 -1 -1
36 642 68 84 6 1087 44 246 79 2043 -1 -1
36 81 37 347 5 431 9 156 62 1647 -1 -1
37 193 57 102 65 390 46 190 61 387 -1 -1
37 943 35 99 16 1089 98 248 -1 -1
37 50 48 254 99 2172 -1 -1
37 28 30 280 51 1247 23 318 74 389 -1 -1
37 194 34 225 82 617 -1 -1
37 337 55 1029 95 1379 85 600 52 228 15 1966 30 404 81 76 -1 -1
37 1317 13 570 54 2565 97 138 -1 -1
37 385 26 945 89 92 45 342 15 350 84 283 -1 -1
37 2258 40 182 9 171 91 31 -1 -1
37 1069 68 1418 -1 -1
37 325 46 1922 57 1062 -1 -1
37 331 48 1081 64 461 80 28 -1 -1
37 467 0 737 70 223 -1 -1
37 1495 8 2179 52 960 -1 -1
37 392 97 961 7 2698 94 498 -1 -1
37 728 24 507 19 193 0 1179 69 1748 -1 -1
37 448 1 2912 94 1 -1 -1
37 28 4 162 43 695 80 137 -1 -1
37 506 76 10 -1 -1
37 413 20 1386 6 1453 47 32 6 444 73 69 -1 -1
37 48 46 327 86 167 90 1799 84 1419 75 487 86 1022 0 14 77 353 -1 -1
37 205 5 279 48 983 13 933 95 789 61 621 78 273 -1 -1
37 60 51 221 24 891 98 363 -1 -1
37 279 69 149 98 1759 -1 -1
37 1329 35 1499 71 838 86 339 39 212 54 218 33 1808 31 81 25 1094 53 351 -1 -1
37 1104 31 608 80 49 75 75 15 977 30 818 73 282 -1 -1
37 1103 48 138 56 423 33 491 24 59 13 1556 42 223 -1 -1
37 916 48 237 99 1151 73 323 17 67 41 1283 31 207 27 564 11 1472 19 156 44 585 -1 -1
37 446 77 370 53 1153 77 136 92 1557 -1 -1
37 151 31 367 80 905 33 170 70 137 17 31 46 481 14 708 32 361 11 379 23 1222 83 205 -1 -1
37 421 42 908 31 1153 49 27 23 9 20 358 57 751 -1 -1
37 546 83 619 -1 -1
37 144 26 30 30 22 51 175 -1 -1
37 360 68 8 84 196 -1 -1
37 2118 91 319 4 94 88 70 -1 -1
37 1425 83 234 20 543 72 681 -1 -1
37 881 87 98 79 661 5 195 50 5 86 824 -1 -1
37 882 54 389 19 911 54 74 17 898 35 138 25 44 80 582 -1 -1
37 1062 19 67 93 1194 -1 -1
37 159 20 250 95 1163 65 1030 91 552 -1 -1
37 807 22 122 70 330 -1 -1
37 1 24 296 84 330 -1 -1
37 1068 71 26 59 496 4 444 9 200 84 513 -1 -1
37 678 56 210 78 1172 16 593 96 469 -1 -1
37 100 92 2372 7 650 13 260 74 788 -1 -1
37 433 88 234 43 997 46 804 -1 -1
37 221 64 798 3 63 40 762 14 332 35 29 58 668 -1 -1
37 1516 97 15 82 706 81 651 85 210 2 115 12 1416 96 146 -1 -1
37 47 38 498 33 1230 18 1399 52 483 -1 -1
37 360 72 414 3 1551 71 455 -1 -1
37 1597 79 297 -1 -1
37 930 76 303 -1 -1
37 355 8 1339 43 741 16 416 88 1216 -1 -1
37 164 6 152 1 492 85 329 -1 -1
37 42 43 89 67 1368 -1 -1
37 387 23 1080 17 477 74 15 -1 -1
37 297 6 1702 67 620 6 209 4 311 44 1714 50 1138 15 1223 98 2019 -1 -1
37 284 95 57 -1 -1
37 621 67 151 -1 -1
37 166 34 632 69 1323 19 24 4 693 94 1468 -1 -1
37 112 45 514 4 1145 74 131 -1 -1
37 245 62 1124 27 97 46 810 40 457 3 86 19 492 90 1376 -1 -1
37 168 46 1473 86 951 50 2481 14 3 60 350 -1 -1
37 61 19 96 78 768 -1 -1
37 1250 4 275 97 3580 -1 -1
37 441 25 370 2 903 87 2506 -1 -1
37 442 21 61 91 560 -1 -1
37 1026 38 146 14 364 68 1330 -1 -1
37 324 4 1105 95 447 -1 -1
37 146 23 704 83 658 25 456 34 555 2 160 3 382 2 349 54 1453 -1 -1
37 1945 96 526 -1 -1
37 369 60 17 -1 -1
37 349 78 1239 31 880 89 217 -1 -1
37 665 77 1189 -1 -1
37 1392 72 116 91 513 -1 -1
37 716 26 2581 35 245 23 97 78 193 -1 -1
37 2646 54 184 -1 -1
37 789 41 19 37 54 62 1376 5 226 38 476 94 186 -1 -1
37 33 35 105 87 547 -1 -1
37 1980 91 50 1 125 72 991 26 313 99 242 -1 -1
37 819 36 379 31 1594 0 691 98 52 -1 -1
37 545 35 428 80 13 60 956 6 454 14 149 72 716 -1 -1
37 654 25 447 24 816 60 1129 -1 -1
37 259 94 206 99 361 -1 -1
37 497 22 434 93 349 87 97 50 470 12 773 10 289 96 236 -1 -1
37 324 10 27 12 873 91 57 -1 -1
37 579 3 1655 27 160 77 1370 -1 -1
37 867 31 155 70 615 -1 -1
37 259 0 511 82 2718 -1 -1
37 624 28 64 3 304 16 554 26 221 43 8 -1 -1
37 638 91 343 45 1665 87 284 -1 -1
37 327 76 355 3 744 89 816 -1 -1
37 353 31 61 68 53 79 238 62 12 94 1229 -1 -1
37 749 26 189 53 1350 95 260 -1 -1
37 185 36 930 27 411 55 2915 -1 -1
37 676 77 691 -1 -1
37 302 53 1890 1 4482 10 190 1 367 32 51 -1 -1
37 60 13 130 47 200 42 59 50 404 77 811 -1 -1
37 567 43 2806 9 367 73 293 -1 -1
37 287 67 163 69 191 70 393 81 917 -1 -1
37 1278 79 978 -1 -1
37 101 7 127 26 372 5 55 57 591 99 87 -1 -1
37 601 39 976 57 73 14 308 21 542 68 181 -1 -1
37 253 63 1655 26 8 57 682 71 646 59 1265 68 189 91 886 -1 -1
37 488 69 82 21 31 10 303 77 1055 -1 -1
37 89 96 72 -1 -1
37 736 34 553 12 109 33 188 36 378 74 66 -1 -1
37 298 46 69 43 511 85 633 -1 -1
37 212 28 261 13 521 28 1262 81 75 -1 -1
37 888 40 1123 68 169 15 291 11 47 91 117 -1 -1
37 1048 6 549 19 934 66 464 48 187 53 492 -1 -1
37 73 40 907 80 194 -1 -1
37 485 88 771 56 689 22 392 19 321 96 357 -1 -1
37 502 69 128 68 47 67 698 69 1283 -1 -1
37 639 57 187 55 94 69 581 -1 -1
37 825 40 1503 44 104 41 1273 35 661 60 107 -1 -1
37 471 0 44 77 353 -1 -1
37 422 78 783 70 81 94 322 28 520 9 520 5 966 26 950 66 1400 -1 -1
37 158 63 895 31 381 9 897 84 792 -1 -1
37 8 99 319 25 22 71 2030 35 370 2 620 16 70 73 226 -1 -1
37 289 99 198 -1 -1
37 460 95 324 99 458 61 1889 84 66 74 309 27 703 80 1089 -1 -1
37 124 96 60 92 98 14 214 75 1068 -1 -1
37 1145 90 18 -1 -1
37 169 19 1133 77 59 -1 -1
37 1289 54 128 85 702 -1 -1
37 72 3 35 12 27 13 288 3 983 74 1830 -1 -1
37 44 41 748 20 145 71 216 -1 -1
37 182 83 245 -1 -1
37 15 25 458 58 51 1 680 41 122 98 626 -1 -1
37 8 47 445 22 687 12 402 68 30 44 88 68 1090 -1 -1
37 1326 64 541 38 461 41 983 61 362 -1 -1
37 499 17 281 40 517 31 169 93 1316 -1 -1
37 598 88 149 -1 -1
37 159 92 718 23 138 2 132 8 2208 40 448 -1 -1
37 1564 27 607 33 305 85 2071 -1 -1
37 89 89 1447 8 32 73 283 31 542 71 43 -1 -1
37 226 23 383 13 2391 87 209 -1 -1
37 32 25 223 39 39 34 831 75 1055 -1 -1
37 681 4 27 22 101 49 591 -1 -1
37 8 20 696 39 39 21 43 40 1061 20 932 35 51 0 350 83 196 -1 -1
37 177 71 570 0 58 31 1980 30 1585 46 628 -1 -1
37 121 23 896 82 955 -1 -1
37 101 10 493 49 714 -1 -1
37 193 51 460 49 36 14 45 90 574 -1 -1
37 98 83 1381 58 37 36 869 61 1216 -1 -1
37 364 0 2123 32 1430 25 62 72 247 -1 -1
37 189 66 144 11 407 62 39 -1 -1
37 968 92 515 -1 -1
37 68 12 543 21 460 9 912 33 904 -1 -1
37 234 52 946 78 943 -1 -1
37 386 32 103 55 367 -1 -1
37 470 52 190 28 709 11 658 30 493 22 847 47 729 -1 -1
37 14 12 124 76 263 -1 -1
37 98 8 1358 69 148 -1 -1
37 970 28 585 67 205 -1 -1
37 313 62 54 0 73 4 769 75 264 -1 -1
37 389 72 924 -1 -1
37 166 90 539 30 1114 14 77 92 164 -1 -1
37 152 67 526 94 1834 27 282 99 54 -1 -1
37 325 1 993 85 256 -1 -1
37 178 3 1823 63 269 -1 -1
37 859 59 2505 31 93 9 1235 53 484 -1 -1
37 1203 20 846 54 1160 -1 -1
37 390 36 156 91 1123 26 885 16 643 44 736 18 394 52 503 -1 -1
37 441 61 938 31 130 64 1789 -1 -1
37 545 9 82 8 582 33 1272 6 177 29 282 59 25 -1 -1
37 577 5 63 11 1971 96 382 -1 -1
37 163 12 630 56 1070 0 578 12 520 54 1180 -1 -1
37 140 30 27 65 1332 -1 -1
37 1688 15 175 83 877 -1 -1
37 42 12 1172 16 50 29 85 57 62 61 1879 52 170 60 1754 31 183 40 424 -1 -1
37 1289 65 1047 6 1852 95 564 -1 -1
37 168 4 1619 61 93 -1 -1
37 2012 99 2184 -1 -1
37 743 80 676 -1 -1
37 289 25 491 68 246 79 815 -1 -1
37 503 51 1898 9 531 50 429 -1 -1
37 235 58 1181 79 307 1 26 4 398 51 258 -1 -1
37 488 45 929 97 701 -1 -1
37 151 73 1350 -1 -1
37 86 56 148 97 3401 16 1 92 422 -1 -1
37 1416 93 2819 -1 -1
37 762 83 354 -1 -1
37 346 70 1368 16 142 18 924 21 615 50 1950 -1 -1
37 1123 26 885 82 515 -1 -1
37 741 68 147 57 904 20 1225 39 619 34 1371 5 484 72 690 -1 -1
37 1791 17 459 81 78 -1 -1
37 856 34 72 71 120 53 551 1 226 34 306 40 380 71 1199 -1 -1
37 353 94 111 87 1271 65 132 64 445 45 347 28 196 77 264 -1 -1
37 119 49 333 17 431 72 23 -1 -1
37 1290 97 305 -1 -1
37 384 16 921 87 295 -1 -1
37 633 56 1525 50 30 38 462 9 113 17 278 56 323 -1 -1
37 113 0 10 30 868 92 599 -1 -1
37 573 84 2153 72 2838 28 240 58 453 -1 -1
37 149 38 323 12 462 45 163 30 348 84 1314 -1 -1
37 910 5 79 56 233 -1 -1
37 88 0 69 74 1881 -1 -1
37 386 39 328 91 411 -1 -1
37 158 43 481 40 1746 82 463 -1 -1
37 2199 17 67 97 593 -1 -1
37 284 67 42 98 206 -1 -1
37 174 26 564 68 619 -1 -1
37 889 78 696 0 74 39 826 52 323 -1 -1
37 162 75 422 -1 -1
37 1 0 1595 99 208 -1 -1
37 3 91 83 -1 -1
37 149 66 689 62 619 27 259 55 519 22 997 17 1035 2 49 77 592 -1 -1
37 416 88 1667 -1 -1
37 1815 96 720 -1 -1
37 2 49 56 75 536 -1 -1
37 772 92 318 81 345 80 238 26 474 41 185 -1 -1
37 345 60 3027 -1 -1
37 434 43 244 19 751 31 72 92 239 -1 -1
37 1647 96 245 -1 -1
37 482 50 2370 47 1255 31 1827 37 224 56 92 -1 -1
37 248 28 210 48 589 -1 -1
37 342 39 57 94 31 -1 -1
37 521 50 225 27 543 80 213 18 878 74 353 -1 -1
37 734 9 1014 71 61 -1 -1
37 56 36 976 82 121 -1 -1
37 110 89 713 -1 -1
37 797 53 178 18 13 27 285 97 210 -1 -1
37 598 9 172 92 250 -1 -1
37 265 38 299 47 144 65 1757 -1 -1
37 605 4 747 61 1550 6 91 54 612 -1 -1
37 963 11 226 41 114 70 2724 -1 -1
37 477 42 337 64 138 -1 -1
37 2147 47 111 17 531 67 1785 -1 -1
37 52 11 1427 97 1469 -1 -1
37 250 27 855 99 153 -1 -1
37 260 18 8 26 13 73 721 -1 -1
37 1651 10 349 26 66 80 504 -1 -1
37 1298 2 416 63 374 60 39 15 457 76 779 -1 -1
37 1547 95 217 -1 -1
38 53 54 165 22 1078 28 61 44 61 97 142 -1 -1
38 331 96 405 -1 -1
38 50 54 290 33 142 28 1336 64 1006 -1 -1
38 1085 88 112 59 27 55 471 10 33 34 192 39 8 70 1258 -1 -1
38 476 90 91 60 652 89 16 -1 -1
38 228 30 819 42 1756 89 882 -1 -1
38 554 40 149 89 399 -1 -1
38 96 4 43 20 729 57 455 71 377 6 818 18 2072 91 538 -1 -1
38 158 34 160 46 620 95 400 -1 -1
38 163 57 5 45 940 51 259 36 1222 17 628 12 631 98 265 -1 -1
38 775 40 22 51 1018 -1 -1
38 187 87 1031 0 259 42 554 80 514 -1 -1
38 157 90 520 96 811 72 383 25 1146 52 450 93 860 -1 -1
38 147 37 446 19 374 12 8 18 1503 1 178 77 881 -1 -1
38 752 6 1064 90 1607 -1 -1
38 15 0 20 8 555 39 556 -1 -1
38 377 14 327 58 295 -1 -1
38 85 44 207 71 67 48 342 26 632 94 266 -1 -1
38 755 11 1504 17 538 85 1108 -1 -1
38 161 24 513 83 203 -1 -1
38 589 97 1380 21 141 43 1337 93 767 -1 -1
38 39 51 115 86 124 54 124 51 166 12 748 38 212 89 172 -1 -1
38 1111 34 1506 78 40 -1 -1
38 297 2 4749 36 351 1 490 76 365 -1 -1
38 398 26 1325 80 157 -1 -1
38 278 85 169 -1 -1
38 252 14 547 81 1310 -1 -1
38 143 92 2328 85 419 32 716 64 1131 41 48 0 359 5 149 88 285 -1 -1
38 1869 68 204 97 412 -1 -1
38 163 30 34 12 360 3 66 54 93 -1 -1
38 1213 99 373 38 771 56 1881 34 529 84 552 -1 -1
38 1693 53 221 66 1416 -1 -1
38 656 37 699 43 106 74 1556 -1 -1
38 1312 94 198 96 48 40 143 14 892 43 1684 -1 -1
38 63 56 1267 79 1106 16 78 37 680 66 1215 -1 -1
38 1188 8 1525 99 1909 -1 -1
38 144 78 1624 15 982 23 149 97 1541 -1 -1
38 539 0 258 45 1882 11 1031 68 3029 -1 -1
38 682 54 1146 16 351 70 609 46 322 43 6 50 249 3 784 63 412 -1 -1
38 225 66 363 71 330 66 220 37 1268 61 1572 -1 -1
38 368 30 478 91 4 -1 -1
38 630 54 827 51 33 0 538 47 259 -1 -1
38 65 75 1173 45 624 36 1374 67 300 -1 -1
38 659 97 1002 -1 -1
38 149 4 79 43 783 70 2690 -1 -1
38 379 13 177 0 349 10 596 -1 -1
38 470 54 375 72 611 -1 -1
38 959 28 100 0 131 2 245 39 95 61 2170 -1 -1
38 539 81 221 82 1881 18 263 55 815 8 52 89 375 -1 -1
38 1938 69 229 77 287 80 471 -1 -1
38 2414 7 124 62 61 -1 -1
38 1838 84 223 -1 -1
38 49 11 68 47 72 69 48 -1 -1
38 3064 5 240 16 623 33 26 81 63 -1 -1
38 248 7 56 33 104 56 118 -1 -1
38 1022 98 409 -1 -1
38 318 4 438 37 90 -1 -1
38 425 71 536 -1 -1
38 551 5 1407 10 2820 46 211 29 613 97 159 -1 -1
38 102 78 64 32 840 41 873 96 1005 -1 -1
38 1057 49 952 2 98 3 739 1 112 8 1270 88 466 -1 -1
38 807 62 3904 55 181 57 2114 62 945 34 163 90 138 -1 -1
38 44 29 157 45 62 -1 -1
38 206 13 272 95 963 -1 -1
38 710 7 433 79 453 -1 -1
38 821 90 48 83 383 30 41 69 143 -1 -1
38 133 43 1002 51 264 83 232 -1 -1
38 57 49 526 43 44 62 128 -1 -1
38 510 39 639 77 194 73 228 98 526 -1 -1
38 1433 2 483 29 47 69 311 -1 -1
38 1555 54 119 88 1237 -1 -1
38 1273 75 531 45 139 47 92 89 1069 -1 -1
38 431 72 1451 -1 -1
38 482 72 1162 15 552 31 3253 67 619 -1 -1
38 307 16 185 6 1277 96 487 -1 -1
38 108 3 1099 58 123 54 318 50 1166 25 2829 55 414 -1 -1
38 70 21 458 62 70 59 818 2 655 0 70 1 557 25 216 46 498 -1 -1
38 481 28 48 80 332 -1 -1
38 230 4 61 18 202 49 266 -1 -1
38 719 81 557 -1 -1
38 310 0 47 10 758 71 240 -1 -1
38 1720 58 130 66 815 34 368 71 188 -1 -1
38 1963 8 186 46 211 -1 -1
38 12 36 1084 74 792 -1 -1
38 1119 94 1454 -1 -1
38 67 90 380 -1 -1
38 1738 44 406 33 123 42 398 45 127 29 2281 58 1257 -1 -1
38 848 29 133 82 424 13 1366 85 259 -1 -1
38 232 72 121 48 982 5 108 15 271 68 181 -1 -1
38 254 32 5 2 722 66 45 -1 -1
38 40 6 1326 84 922 71 471 4 265 6 372 38 536 39 1008 72 72 -1 -1
38 207 77 33 96 360 9 202 83 96 17 124 73 373 86 268 -1 -1
38 242 20 398 67 1602 35 47 60 175 9 170 93 3297 -1 -1
38 752 87 447 19 536 90 232 49 1132 21 64 73 545 2 4591 36 496 11 285 70 751 -1 -1
38 35 61 847 54 8 46 5 58 163 47 639 12 708 3 158 69 187 -1 -1
38 147 13 2863 90 169 69 1944 51 1014 7 328 9 132 80 241 -1 -1
38 1213 36 2082 44 237 55 988 13 2213 67 118 -1 -1
38 401 78 189 -1 -1
38 222 15 346 53 608 89 4337 -1 -1
38 81 49 1656 74 1181 36 889 88 58 -1 -1
38 1108 72 863 77 228 6 88 70 1038 -1 -1
38 2340 62 836 66 101 28 604 59 1856 -1 -1
38 331 23 8 51 524 -1 -1
38 815 21 167 14 279 24 53 98 520 -1 -1
38 1089 66 2439 13 108 87 259 -1 -1
38 1224 50 114 90 655 -1 -1
38 225 13 182 97 89 -1 -1
38 362 72 117 45 1466 68 676 7 281 66 291 -1 -1
38 55 21 519 96 2526 -1 -1
38 36 7 361 52 1435 77 615 -1 -1
38 175 94 188 -1 -1
38 9 47 1262 33 242 48 359 60 469 53 8 98 1616 -1 -1
38 162 89 254 42 161 23 1156 33 233 7 529 18 1325 10 7 56 52 -1 -1
38 45 94 323 -1 -1
38 168 75 705 38 661 82 274 -1 -1
38 386 27 61 98 276 -1 -1
38 1408 8 912 53 369 -1 -1
38 66 24 466 13 1038 0 25 75 1208 -1 -1
38 330 2 318 49 1998 3 562 32 246 47 196 -1 -1
38 246 58 845 4 799 67 789 -1 -1
38 753 65 225 -1 -1
38 112 46 1491 6 158 29 61 -1 -1
38 149 14 597 79 789 -1 -1
38 73 2 378 79 230 -1 -1
38 1235 31 858 6 491 3 351 34 281 51 2532 -1 -1
38 1331 61 895 35 1351 36 229 69 2927 -1 -1
38 102 90 684 71 2308 92 344 -1 -1
38 115 11 296 74 600 -1 -1
38 1135 3 109 64 447 32 784 79 222 -1 -1
38 755 61 405 42 191 58 122 53 9 85 129 -1 -1
38 534 75 366 50 114 59 58 94 535 -1 -1
38 87 31 880 88 256 67 2100 98 522 86 244 99 987 -1 -1
38 746 76 1110 89 60 71 333 13 369 34 255 85 826 -1 -1
38 568 88 62 -1 -1
38 671 25 738 66 298 -1 -1
38 95 81 965 28 713 99 289 -1 -1
38 926 16 1273 77 99 75 154 21 28 51 130 65 627 93 310 -1 -1
38 515 25 288 71 379 32 1762 47 195 71 290 -1 -1
38 201 42 99 58 194 17 7 65 53 -1 -1
38 1099 36 292 19 557 54 701 -1 -1
38 283 63 31 46 487 62 53 7 297 16 627 58 605 -1 -1
38 350 0 6 24 1441 84 723 -1 -1
38 387 62 2078 93 864 -1 -1
38 278 14 727 88 755 -1 -1
38 1287 3 151 85 1575 -1 -1
38 1382 62 982 32 493 23 259 91 165 -1 -1
38 277 71 473 51 288 41 781 96 277 -1 -1
38 175 86 601 30 378 45 884 84 406 -1 -1
38 362 35 1347 76 1206 11 259 62 57 -1 -1
38 905 33 572 17 207 26 150 40 729 64 1134 -1 -1
38 921 14 556 70 451 -1 -1
38 460 95 298 75 395 3 718 80 356 -1 -1
38 2037 69 196 45 683 44 324 62 428 87 118 -1 -1
38 464 46 526 58 182 18 1179 38 807 50 59 4 359 18 180 19 432 6 602 5 193 96 305 -1 -1
38 365 17 53 12 1021 88 2732 -1 -1
38 1208 76 292 68 585 91 301 -1 -1
38 492 51 59 74 380 77 414 -1 -1
38 81 8 304 20 583 13 556 72 223 -1 -1
38 813 42 469 9 412 63 294 -1 -1
38 726 40 197 8 127 38 22 96 1836 -1 -1
38 654 35 730 30 198 46 1245 26 481 12 823 1 4 84 779 -1 -1
38 1937 59 1048 21 406 97 104 -1 -1
38 2712 23 1560 2 172 62 190 -1 -1
38 686 63 886 89 109 -1 -1
38 1766 81 2605 86 108 26 711 94 636 -1 -1
38 423 45 6 42 2773 39 357 7 264 74 241 -1 -1
38 153 44 64 58 258 -1 -1
38 4144 58 51 82 30 -1 -1
38 207 49 89 56 458 70 291 -1 -1
38 12 55 3559 52 2594 19 1078 46 107 -1 -1
38 679 31 654 96 192 -1 -1
38 1045 40 70 71 984 -1 -1
38 288 25 79 91 757 -1 -1
38 510 45 769 33 961 35 507 66 224 -1 -1
38 82 20 517 64 1268 33 301 99 1074 -1 -1
38 682 97 1392 -1 -1
38 308 10 1050 16 76 89 674 -1 -1
38 400 30 380 55 974 -1 -1
38 219 33 11 59 43 44 496 45 402 16 111 21 229 45 631 -1 -1
38 709 48 165 69 553 59 8 98 74 -1 -1
38 171 80 603 67 3 0 1558 17 32 76 2059 -1 -1
38 1030 31 922 94 294 -1 -1
38 469 43 2131 33 150 17 1218 46 214 -1 -1
38 66 7 270 8 169 79 272 -1 -1
38 747 96 2146 74 294 20 185 19 87 0 497 62 1136 -1 -1
38 173 1 157 8 467 98 2648 -1 -1
38 442 8 703 22 389 5 577 1 90 64 353 -1 -1
38 114 68 72 71 214 36 1600 50 155 13 779 57 1458 -1 -1
38 736 89 363 46 467 23 394 93 2404 -1 -1
38 78 11 117 27 643 4 65 72 253 -1 -1
38 37 36 540 80 391 64 569 53 532 45 177 46 462 80 1679 -1 -1
38 328 82 545 51 725 61 44 45 663 87 59 -1 -1
38 276 58 328 6 217 91 309 -1 -1
38 647 71 1156 43 3 57 583 -1 -1
38 335 43 716 97 43 -1 -1
38 1839 87 689 1 1227 64 929 89 336 -1 -1
38 816 2 208 42 255 78 654 -1 -1
38 565 27 347 66 181 -1 -1
38 815 54 471 67 1074 -1 -1
38 1665 22 1062 61 35 -1 -1
38 297 35 486 87 335 -1 -1
38 444 79 577 -1 -1
38 1151 52 26 85 409 -1 -1
38 755 1 701 38 537 -1 -1
38 643 2 660 69 609 -1 -1
38 367 49 2495 22 625 87 1244 -1 -1
38 424 91 2710 -1 -1
38 2392 87 1935 -1 -1
39 1765 38 557 49 883 20 105 45 75 -1 -1
39 104 3 23 93 631 76 792 24 26 93 495 -1 -1
39 33 30 1518 51 278 24 669 96 2357 -1 -1
39 567 38 442 53 1059 -1 -1
39 142 47 196 41 779 68 633 57 113 79 140 -1 -1
39 452 31 286 7 284 17 423 28 576 9 321 28 1038 -1 -1
39 2504 42 494 80 689 -1 -1
39 222 78 394 45 464 38 333 41 142 20 367 87 177 -1 -1
39 388 61 676 65 101 59 854 88 61 -1 -1
39 988 54 1841 17 1158 73 273 86 405 -1 -1
39 349 67 494 -1 -1
39 525 13 602 24 2401 17 486 34 482 30 117 25 593 9 411 42 282 -1 -1
39 249 86 477 48 444 94 73 -1 -1
39 492 55 754 74 351 -1 -1
39 256 58 92 68 1491 -1 -1
39 1139 46 276 75 227 -1 -1
39 231 72 131 95 357 87 567 77 17 80 51 71 340 8 261 27 525 97 1140 -1 -1
39 1344 31 196 3 354 76 311 -1 -1
39 77 8 1131 77 333 -1 -1
39 964 76 197 90 108 37 239 45 69 32 205 99 1475 -1 -1
39 644 11 40 38 203 83 244 -1 -1
39 359 63 587 71 78 92 3 26 703 89 154 56 367 29 1641 30 903 65 215 17 1027 11 68 78 113 -1 -1
39 506 99 39 59 204 54 1026 40 55 16 660 57 128 -1 -1
39 130 98 749 92 323 65 483 9 17 75 201 -1 -1
39 1373 88 123 -1 -1
39 5 99 435 23 412 94 1123 88 687 99 194 -1 -1
39 204 33 59 28 293 49 441 65 12 -1 -1
39 535 23 1031 60 1861 55 8 33 32 3 432 74 1391 -1 -1
39 1449 34 721 31 829 86 136 -1 -1
39 55 38 31 14 843 47 427 -1 -1
39 684 54 450 17 446 42 165 19 470 99 269 -1 -1
39 21 58 263 57 1112 30 491 25 206 3 3 53 548 -1 -1
39 319 46 476 89 1872 -1 -1
39 348 55 562 15 2561 22 885 25 362 54 796 -1 -1
39 354 77 221 46 184 36 308 99 938 -1 -1
39 13 86 206 98 458 0 921 41 1445 97 21 -1 -1
39 737 56 90 12 714 71 113 -1 -1
39 2616 63 391 8 163 44 79 22 202 72 450 -1 -1
39 391 61 989 27 32 31 41 9 299 79 66 -1 -1
39 65 27 695 78 146 -1 -1
39 124 96 250 81 278 18 2664 0 434 54 321 57 126 91 1380 -1 -1
39 1240 90 1002 12 191 44 495 33 632 78 1646 2 235 55 1302 51 383 79 356 -1 -1
39 713 76 258 -1 -1
39 1605 64 1214 18 329 63 1621 95 856 -1 -1
39 1521 91 252 70 863 57 1314 10 403 13 179 0 129 58 727 -1 -1
39 48 21 426 86 193 -1 -1
39 1733 91 183 66 105 44 154 43 791 13 290 48 318 9 309 59 123 -1 -1
39 235 60 739 -1 -1
39 657 24 72 74 3178 14 172 45 119 -1 -1
39 791 32 1359 25 17 79 1252 -1 -1
39 884 70 1209 64 187 28 223 96 1994 -1 -1
39 958 6 1282 58 777 -1 -1
39 1454 73 256 -1 -1
39 85 40 1160 33 11 21 50 10 402 16 2446 76 65 -1 -1
39 582 83 703 48 1311 62 530 89 1917 -1 -1
39 1613 36 656 2 226 86 2 -1 -1
39 360 26 278 97 41 -1 -1
39 33 29 1004 14 56 42 313 89 69 -1 -1
39 278 53 60 58 1011 77 111 84 536 82 483 97 867 -1 -1
39 64 74 739 10 230 40 664 46 174 -1 -1
39 462 6 1005 74 869 70 598 69 1824 39 104 33 115 86 15 -1 -1
39 13 86 1422 79 833 5 311 87 586 -1 -1
39 69 38 851 44 564 57 586 16 560 85 2492 -1 -1
39 106 28 2248 48 552 47 499 26 335 56 152 -1 -1
39 250 42 23 94 105 -1 -1
39 2029 20 174 15 413 37 744 38 634 54 550 -1 -1
39 422 47 605 96 438 -1 -1
39 198 48 126 53 1164 51 1552 8 136 57 100 -1 -1
39 105 59 142 2 652 95 517 -1 -1
39 269 81 159 68 115 2 58 51 152 -1 -1
39 909 19 233 86 229 -1 -1
39 88 45 83 16 617 21 846 4 205 33 2447 70 676 -1 -1
39 609 12 40 94 102 -1 -1
39 1154 8 459 22 65 88 799 -1 -1
39 1048 21 624 89 3285 -1 -1
39 620 31 64 90 36 85 42 88 275 93 1184 -1 -1
39 331 79 79 30 471 80 1950 -1 -1
39 52 97 108 82 1 36 24 60 1078 -1 -1
39 27 6 470 47 1406 61 176 11 1710 36 416 96 256 -1 -1
39 880 73 14 6 347 77 103 -1 -1
39 452 93 55 4 144 95 1083 -1 -1
39 1165 95 779 39 17 19 678 16 242 55 667 -1 -1
39 575 98 612 71 195 62 16 68 101 39 660 17 1282 91 687 -1 -1
39 572 68 37 -1 -1
39 1406 29 163 92 761 -1 -1
39 42 12 677 24 341 29 647 4 395 71 1720 -1 -1
39 1262 25 889 46 2139 49 413 84 4 -1 -1
39 931 19 892 98 1915 -1 -1
39 767 64 488 71 62 52 692 92 558 -1 -1
39 166 59 889 57 705 10 3 84 241 -1 -1
39 1014 81 195 23 1818 75 965 -1 -1
39 476 76 861 80 257 74 658 0 660 44 485 23 326 76 187 -1 -1
39 439 66 117 73 405 74 220 93 292 -1 -1
39 298 84 160 -1 -1
39 957 25 9 13 1401 50 40 42 1223 22 385 12 131 98 5 -1 -1
39 332 7 242 3 1157 42 1263 -1 -1
39 961 64 188 24 206 3 417 11 785 45 1119 -1 -1
39 458 78 702 79 212 5 277 22 788 41 320 50 58 -1 -1
39 1344 19 759 9 531 7 377 79 252 -1 -1
39 596 9 301 25 37 89 238 -1 -1
39 1065 47 1159 3 1010 51 554 89 288 -1 -1
39 824 24 374 6 307 35 128 93 852 -1 -1
39 149 27 1141 40 295 41 788 46 1670 70 758 -1 -1
39 469 81 3162 -1 -1
39 216 82 1371 -1 -1
39 230 42 209 89 188 -1 -1
39 1319 79 233 57 156 1 193 29 845 59 48 -1 -1
39 582 76 322 7 1198 95 1756 -1 -1
39 1372 73 217 -1 -1
39 924 81 4 11 855 97 898 -1 -1
39 204 59 1802 90 959 -1 -1
39 1203 31 702 25 764 15 76 72 155 -1 -1
39 225 62 24 19 64 57 168 59 1181 56 89 5 1528 13 75 90 205 -1 -1
39 206 18 550 34 906 86 1272 -1 -1
39 163 90 148 65 742 4 142 66 104 -1 -1
39 469 91 1458 -1 -1
39 331 47 638 62 141 -1 -1
39 773 41 382 22 517 9 386 26 472 75 883 -1 -1
39 384 44 10 75 2136 81 93 47 904 10 874 50 1114 24 18 8 101 72 70 -1 -1
39 121 88 127 -1 -1
39 35 18 761 69 1574 51 1243 63 1134 45 122 68 180 -1 -1
39 1132 35 147 59 28 -1 -1
39 42 8 548 6 121 0 903 4 1117 45 121 -1 -1
39 291 53 1663 58 194 91 669 -1 -1
39 1359 93 146 -1 -1
39 99 46 553 90 1009 -1 -1
39 545 83 302 47 2106 85 36 -1 -1
39 1251 8 150 85 1091 -1 -1
39 350 83 58 50 2117 12 482 72 797 -1 -1
39 1514 47 30 92 3029 -1 -1
39 130 66 678 60 153 43 2283 92 655 -1 -1
39 342 7 1579 61 351 45 268 77 157 -1 -1
39 37 63 181 -1 -1
39 258 55 112 5 135 20 15 28 2010 62 326 -1 -1
39 112 59 482 24 232 95 220 -1 -1
39 1043 90 539 95 176 -1 -1
39 111 45 729 56 111 -1 -1
39 756 69 920 54 229 91 1158 -1 -1
39 304 73 267 4 182 54 217 82 1109 -1 -1
39 1541 72 460 86 1104 11 623 24 153 61 81 -1 -1
39 1340 55 43 58 95 91 52 -1 -1
39 580 86 491 75 130 17 34 85 246 -1 -1
39 1225 16 1712 89 1213 -1 -1
39 688 4 222 52 78 88 84 -1 -1
39 1388 28 1078 64 432 53 359 32 988 94 660 -1 -1
39 1659 55 1711 26 1547 98 23 -1 -1
39 837 1 5 57 1125 -1 -1
39 93 38 93 61 340 80 664 -1 -1
39 52 87 739 -1 -1
39 125 84 328 87 131 -1 -1
39 142 79 4 92 1097 69 65 13 729 90 294 -1 -1
39 175 41 67 27 2035 23 369 87 60 -1 -1
39 703 75 1549 -1 -1
39 161 68 460 52 876 79 3546 -1 -1
39 557 2 442 15 244 5 542 51 1079 -1 -1
39 1466 19 185 3 124 61 502 0 1111 94 803 -1 -1
39 149 29 21 95 106 -1 -1
39 327 45 637 4 10 53 1991 52 675 15 611 47 1497 36 259 24 233 6 364 19 13 99 104 -1 -1
39 318 87 5 49 517 36 566 34 7 99 4 -1 -1
39 476 97 390 81 1798 54 468 81 268 26 319 49 482 45 685 64 176 -1 -1
39 174 19 100 76 142 -1 -1
39 14 61 733 39 183 87 1325 -1 -1
39 1110 9 584 26 136 98 787 -1 -1
39 238 40 414 31 1234 53 830 46 799 16 172 49 1562 -1 -1
39 152 38 1511 57 1374 92 1397 -1 -1
39 276 65 1514 91 902 -1 -1
39 531 73 1466 38 49 65 181 37 497 97 1256 -1 -1
39 66 47 471 78 1070 -1 -1
39 149 83 513 -1 -1
39 13 18 424 86 1171 -1 -1
39 2583 20 791 55 413 -1 -1
39 1409 13 105 77 43 78 1275 70 420 72 500 -1 -1
39 383 23 2061 54 45 -1 -1
39 1566 81 520 -1 -1
39 539 69 164 71 972 16 487 65 5 34 103 94 83 -1 -1
39 2481 28 417 19 1488 91 12 -1 -1
39 983 37 416 88 256 40 752 21 348 75 749 -1 -1
39 128 80 636 78 869 91 178 -1 -1
39 121 86 759 -1 -1
39 370 31 1161 14 3000 71 864 -1 -1
39 131 21 430 65 502 -1 -1
39 646 79 271 -1 -1
39 1740 62 859 83 173 -1 -1
39 1098 87 1709 -1 -1
39 504 45 361 59 439 71 347 -1 -1
39 292 34 289 49 433 25 131 78 935 -1 -1
39 71 20 573 30 1065 71 1586 -1 -1
39 2987 36 111 56 126 98 428 -1 -1
39 154 68 516 50 3300 16 320 41 33 67 1768 -1 -1
39 204 88 152 81 1281 36 243 37 246 76 257 6 185 41 209 60 336 -1 -1
39 442 43 2301 73 4078 8 183 0 130 54 1189 97 621 -1 -1
39 933 85 310 -1 -1
39 197 76 896 42 641 91 48 -1 -1
39 516 66 272 -1 -1
39 152 83 39 -1 -1
39 115 56 676 6 187 66 2005 -1 -1
39 674 98 847 -1 -1
39 715 33 71 10 471 54 286 52 857 31 1118 7 404 55 113 -1 -1
39 1729 93 390 -1 -1
39 55 33 7 99 52 -1 -1
39 196 74 205 83 40 81 536 10 131 2 1431 96 925 -1 -1
39 939 61 5 85 1207 -1 -1
39 1309 75 119 -1 -1
40 1810 81 1864 -1 -1
40 9 44 137 21 98 13 45 39 14 -1 -1
40 1342 46 6 2 371 67 208 -1 -1
40 851 77 179 85 315 12 1276 67 144 72 634 -1 -1
40 308 26 1157 42 955 66 198 -1 -1
40 1671 84 144 -1 -1
40 313 64 14 59 3 57 349 19 865 35 463 66 829 -1 -1
40 713 49 1030 17 309 13 1277 44 689 -1 -1
40 356 20 862 72 382 -1 -1
40 907 53 345 23 66 8 50 87 475 -1 -1
40 47 90 581 83 469 12 156 23 670 43 58 93 64 -1 -1
40 1692 65 62 25 4 36 303 32 536 34 1845 41 739 -1 -1
40 1389 46 566 60 442 30 172 5 817 13 1230 95 3532 -1 -1
40 413 42 1515 86 588 -1 -1
40 35 19 991 29 15 23 1931 56 1452 -1 -1
40 55 91 628 -1 -1
40 33 25 985 95 333 52 286 10 289 0 1514 57 230 -1 -1
40 1154 58 405 71 567 70 475 31 199 6 156 8 59 96 63 -1 -1
40 260 1 429 7 323 83 1055 -1 -1
40 1030 85 597 72 258 35 38 99 1542 -1 -1
40 391 81 259 -1 -1
40 75 31 67 26 90 85 306 -1 -1
40 1208 89 17 92 603 68 510 78 533 23 1725 45 185 31 364 38 1607 32 33 53 441 -1 -1
40 155 82 194 4 473 26 593 57 7 79 560 -1 -1
40 621 34 107 54 34 24 123 16 237 65 32 -1 -1
40 4 42 1415 12 584 19 323 57 1651 19 71 47 1190 40 1096 96 18 -1 -1
40 453 83 117 78 1241 88 606 -1 -1
40 894 79 117 83 1104 63 875 73 159 27 387 8 934 20 1387 79 732 -1 -1
40 770 79 226 35 843 47 55 7 994 80 502 -1 -1
40 164 35 669 21 803 83 111 -1 -1
40 7 72 244 12 370 6 370 21 140 32 137 9 1191 43 1141 -1 -1
40 73 65 550 25 155 0 139 49 22 29 28 2 1854 26 790 -1 -1
40 2007 83 234 53 1084 95 211 -1 -1
40 323 77 392 85 81 95 123 -1 -1
40 737 74 474 -1 -1
40 138 51 394 64 635 -1 -1
40 1253 52 265 56 147 67 472 85 196 -1 -1
40 1825 82 204 7 1119 89 286 -1 -1
40 1240 84 353 -1 -1
40 2090 29 1096 99 171 -1 -1
40 35 5 381 48 1402 27 103 20 220 81 380 -1 -1
40 1962 30 211 99 302 -1 -1
40 7 94 731 95 846 31 793 3 558 39 1065 19 574 88 394 -1 -1
40 1751 61 923 72 99 -1 -1
40 2 33 535 14 723 3 18 82 2466 -1 -1
40 1481 1 917 48 63 26 54 62 270 -1 -1
40 297 2 11 37 802 16 1404 58 69 68 110 -1 -1
40 335 83 437 -1 -1
40 1150 2 883 43 467 -1 -1
40 536 89 932 87 312 95 103 85 15 95 273 70 363 82 42 22 247 31 647 83 866 -1 -1
40 56 65 152 52 633 65 2234 68 1510 95 197 -1 -1
40 356 2 7 17 272 78 133 -1 -1
40 381 10 452 98 501 -1 -1
40 393 1 187 0 1215 58 1229 -1 -1
40 165 1 414 36 433 65 1420 -1 -1
40 333 75 399 10 437 88 206 -1 -1
40 1274 82 337 -1 -1
40 783 79 247 11 494 79 1208 -1 -1
40 95 29 649 37 215 60 1182 93 322 -1 -1
40 280 71 281 -1 -1
40 301 32 802 93 105 -1 -1
40 242 54 482 25 723 23 118 74 1016 -1 -1
40 7 35 376 77 92 -1 -1
40 80 91 1849 -1 -1
40 1203 55 332 9 1041 33 324 7 2262 22 785 72 507 -1 -1
40 544 70 71 83 1518 -1 -1
40 293 9 1204 86 1227 -1 -1
40 478 1 357 97 165 -1 -1
40 516 93 234 37 72 8 1255 73 192 -1 -1
40 1597 99 177 -1 -1
40 471 81 671 87 72 9 1881 21 439 49 148 31 191 46 70 58 286 -1 -1
40 98 82 937 8 1079 84 1064 -1 -1
40 2400 67 403 56 424 55 263 43 488 57 30 -1 -1
40 75 2 1236 7 837 1 546 72 248 -1 -1
40 189 83 855 26 4 74 96 55 382 72 11 -1 -1
40 1323 44 440 8 733 11 196 2 1247 32 737 93 1147 -1 -1
40 243 2 566 33 16 91 1406 77 98 28 1492 98 46 -1 -1
40 164 16 971 13 315 21 507 65 68 -1 -1
40 1749 49 44 62 337 -1 -1
40 26 68 1542 38 19 34 88 6 64 21 608 68 613 -1 -1
40 372 57 165 59 356 64 836 30 71 40 267 17 780 73 389 -1 -1
40 478 37 204 35 1594 79 138 99 97 -1 -1
40 613 12 478 92 159 -1 -1
40 501 74 681 -1 -1
40 108 84 103 99 58 42 21 37 43 94 852 -1 -1
40 122 20 160 29 291 59 159 -1 -1
40 707 12 869 66 1763 62 184 12 460 10 438 74 314 -1 -1
40 1086 26 999 2 117 36 467 46 393 -1 -1
40 278 29 380 77 701 -1 -1
40 109 37 497 24 87 43 536 30 412 79 669 -1 -1
40 661 56 218 67 826 66 20 36 1173 28 1039 10 68 52 643 -1 -1
40 501 68 2826 -1 -1
40 531 5 1663 86 184 -1 -1
40 865 74 326 90 323 47 393 81 855 -1 -1
40 542 88 302 -1 -1
40 523 79 403 3 1481 13 1228 47 2417 61 457 -1 -1
40 40 85 261 66 53 28 33 49 1851 4 1073 1 535 4 114 98 369 -1 -1
40 295 63 602 22 697 10 663 70 64 -1 -1
40 618 98 586 -1 -1
40 91 49 43 4 136 17 459 4 1408 79 4 -1 -1
40 3043 35 28 97 731 -1 -1
40 133 92 1129 -1 -1
40 151 62 1128 -1 -1
40 181 43 656 78 375 72 1372 56 157 44 17 94 370 -1 -1
40 615 67 1887 4 983 20 2299 30 46 63 459 -1 -1
40 1087 19 49 81 257 -1 -1
40 196 8 105 54 71 45 193 25 101 86 50 -1 -1
40 1293 31 569 97 731 -1 -1
40 96 72 223 40 13 57 369 50 537 12 1141 91 4135 -1 -1
40 176 98 110 46 296 41 106 14 1003 72 768 -1 -1
40 194 22 154 70 132 -1 -1
40 763 62 163 88 408 75 91 8 16 97 119 -1 -1
40 1079 82 469 -1 -1
40 26 51 282 89 924 24 268 77 820 -1 -1
40 399 54 432 94 450 -1 -1
40 1076 92 1014 -1 -1
40 70 62 2599 58 798 52 260 33 819 86 191 -1 -1
40 658 52 119 2 94 30 92 78 1115 -1 -1
40 470 21 59 85 752 -1 -1
40 576 87 231 -1 -1
40 25 96 3700 -1 -1
40 1572 82 1169 8 1370 57 1225 33 590 79 743 2 106 36 86 0 1099 10 149 22 115 17 212 0 1989 54 229 -1 -1
40 805 97 40 22 564 81 1083 49 1592 83 827 -1 -1
40 255 38 925 77 276 -1 -1
40 447 46 760 6 703 49 17 74 9 -1 -1
40 146 9 222 76 372 -1 -1
40 612 21 650 48 346 28 1517 80 989 -1 -1
40 896 15 1104 70 142 88 737 -1 -1
40 571 60 325 32 467 21 1355 32 331 80 379 -1 -1
40 85 17 513 79 231 -1 -1
40 501 11 1152 77 36 -1 -1
40 1137 30 6 28 913 99 216 -1 -1
40 557 73 141 46 698 85 67 7 686 19 120 23 400 37 1044 -1 -1
40 23 78 912 80 1081 -1 -1
40 2846 99 219 -1 -1
40 986 95 329 11 112 65 590 -1 -1
40 901 0 1789 60 700 91 236 -1 -1
40 1141 81 620 73 380 89 1677 50 588 71 378 10 37 77 89 -1 -1
40 204 32 484 48 15 88 1497 -1 -1
40 257 24 262 62 1250 95 1088 -1 -1
40 814 78 979 80 347 27 20 73 3173 59 136 90 7 -1 -1
40 124 20 672 48 19 -1 -1
40 469 98 897 25 2198 28 1737 67 1090 12 339 74 33 -1 -1
40 794 83 334 63 884 47 121 57 52 29 157 21 2216 56 142 -1 -1
40 1 47 829 98 742 -1 -1
40 1048 66 97 43 47 35 966 78 302 -1 -1
40 980 26 840 4 369 1 374 46 350 -1 -1
40 457 49 94 58 26 38 2592 63 359 -1 -1
40 691 23 266 76 309 -1 -1
40 1304 67 308 58 635 35 1959 68 1039 22 99 79 440 -1 -1
40 292 26 135 83 1 -1 -1
40 643 54 172 -1 -1
40 86 42 622 2 932 77 1110 -1 -1
40 91 48 275 99 1265 -1 -1
40 1 82 1651 -1 -1
40 633 78 246 10 1989 74 562 -1 -1
40 37 50 933 89 210 -1 -1
40 2528 74 140 -1 -1
40 331 22 1273 62 451 89 171 -1 -1
40 1803 49 1091 1 364 90 811 -1 -1
40 457 19 480 3 187 28 457 -1 -1
40 1034 50 357 5 108 17 523 10 23 51 68 -1 -1
40 887 84 472 -1 -1
40 579 77 243 29 908 10 52 7 61 6 273 15 241 12 600 73 277 -1 -1
40 845 15 932 63 269 74 88 -1 -1
40 2197 73 1232 -1 -1
40 191 54 131 11 673 50 61 4 1269 10 905 28 19 94 57 -1 -1
40 443 17 237 95 1377 -1 -1
40 572 63 225 66 352 29 996 64 76 -1 -1
40 116 31 314 29 106 64 45 69 1289 -1 -1
40 81 58 338 82 127 56 1692 37 291 96 285 -1 -1
40 175 74 1073 -1 -1
40 1378 98 483 -1 -1
40 216 84 769 37 290 88 1890 -1 -1
40 204 3 5 30 4 78 48 7 177 25 944 14 88 47 451 -1 -1
40 976 68 687 11 267 5 929 56 128 45 236 54 234 47 485 57 1627 -1 -1
40 324 70 119 -1 -1
40 164 39 171 38 616 47 1179 21 4 4 325 35 806 61 444 -1 -1
40 44 29 626 73 175 6 538 55 72 -1 -1
40 53 1 121 79 67 -1 -1
40 460 9 943 3 360 76 558 -1 -1
40 528 21 2212 39 433 78 297 -1 -1
40 269 24 616 25 361 89 300 -1 -1
40 759 75 318 17 745 79 60 -1 -1
40 1275 50 264 47 890 71 26 -1 -1
40 694 69 1033 19 784 33 107 78 1064 -1 -1
40 506 58 52 45 127 8 162 76 3 -1 -1
40 583 38 78 47 2384 14 176 20 207 43 278 27 733 83 651 -1 -1
40 511 91 742 -1 -1
40 904 64 352 70 468 -1 -1
40 746 31 640 39 49 91 217 -1 -1
40 31 70 452 -1 -1
40 755 76 825 23 761 61 640 34 531 59 940 47 737 64 551 -1 -1
40 42 14 855 42 1063 84 840 -1 -1
40 128 13 1833 55 534 -1 -1
40 250 82 1208 31 23 4 495 6 96 5 132 67 192 -1 -1
40 1 52 1822 99 325 -1 -1
40 798 83 16 35 1139 40 82 48 1303 47 1861 24 941 97 104 -1 -1
40 270 15 84 95 777 -1 -1
40 31 94 447 -1 -1
41 779 98 309 37 50 88 177 51 613 18 492 6 47 1 16 67 1566 -1 -1
41 970 47 520 62 395 -1 -1
41 1092 63 653 73 244 16 341 70 540 -1 -1
41 13 30 426 89 381 -1 -1
41 474 92 632 -1 -1
41 363 46 255 99 93 59 509 34 567 7 327 64 449 -1 -1
41 603 0 320 14 1232 34 518 41 1310 -1 -1
41 423 32 1644 12 622 0 971 52 218 -1 -1
41 2516 8 1957 91 263 20 857 44 1484 82 622 -1 -1
41 294 9 878 42 507 72 253 -1 -1
41 85 8 1118 34 577 88 105 -1 -1
41 358 61 377 23 301 28 718 88 813 -1 -1
41 1069 71 721 63 1471 18 3025 66 125 83 1728 -1 -1
41 132 81 709 25 1562 31 1055 75 23 13 42 61 73 58 630 61 80 -1 -1
41 74 92 378 5 1878 89 330 -1 -1
41 1060 35 1213 8 730 19 158 63 1740 -1 -1
41 21 42 301 34 163 99 446 -1 -1
41 275 39 194 76 349 -1 -1
41 1351 91 1196 -1 -1
41 165 21 1241 37 1304 72 877 83 366 80 855 96 61 -1 -1
41 596 15 754 39 51 54 322 63 1592 -1 -1
41 67 60 293 87 2863 -1 -1
41 480 71 963 99 1245 3 1108 12 1064 47 200 37 73 39 439 23 24 38 1087 93 87 -1 -1
41 1207 80 641 46 782 58 29 53 427 25 1531 43 635 46 584 39 228 8 75 45 128 -1 -1
41 287 15 240 13 414 92 626 -1 -1
41 141 73 54 70 122 97 1020 -1 -1
41 10 13 298 75 134 -1 -1
41 1219 49 515 89 122 -1 -1
41 798 45 477 12 732 37 211 51 2224 85 274 -1 -1
41 41 13 1012 95 551 87 433 53 86 47 96 16 1924 74 1285 -1 -1
41 81 40 482 92 50 -1 -1
41 849 68 95 54 208 11 44 91 412 -1 -1
41 979 53 376 83 957 -1 -1
41 146 9 357 43 110 56 439 62 915 92 846 -1 -1
41 1530 59 344 27 600 10 1387 90 1384 -1 -1
41 126 87 65 64 549 9 854 12 91 14 722 49 55 -1 -1
41 88 97 1611 51 350 72 935 37 734 97 1115 -1 -1
41 163 71 317 60 418 8 154 33 879 -1 -1
41 808 99 740 94 177 39 437 56 59 75 436 -1 -1
41 1170 45 80 76 561 -1 -1
41 1326 26 252 51 716 40 1087 9 1249 55 899 -1 -1
41 478 35 591 0 1257 33 237 12 1444 33 106 -1 -1
41 1105 3 1027 79 782 -1 -1
41 814 16 157 67 1381 71 80 15 689 34 455 30 132 43 691 -1 -1
41 90 88 480 12 309 64 73 77 40 -1 -1
41 599 77 1967 57 1837 62 1143 94 648 66 2674 77 910 88 284 -1 -1
41 484 5 1104 51 927 60 762 -1 -1
41 1268 62 1030 68 280 39 1235 17 1941 37 428 68 295 -1 -1
41 498 5 1457 18 794 50 254 -1 -1
41 214 46 978 55 77 52 938 63 409 79 341 -1 -1
41 186 43 880 48 197 77 415 -1 -1
41 1208 12 1553 7 657 9 752 32 193 -1 -1
41 123 49 271 31 1316 50 1072 35 357 33 28 28 295 8 2643 35 133 -1 -1
41 1359 15 1126 17 270 37 315 51 19 -1 -1
41 1102 97 1841 53 649 87 1064 -1 -1
41 78 12 128 91 331 -1 -1
41 244 29 271 90 583 -1 -1
41 1022 58 2141 12 668 81 1104 -1 -1
41 301 86 2525 -1 -1
41 48 95 103 -1 -1
41 815 37 534 41 1810 26 409 59 655 -1 -1
41 291 17 99 31 11 53 159 29 197 55 997 -1 -1
41 104 21 768 1 654 93 66 -1 -1
41 921 30 1 53 384 14 1160 46 513 -1 -1
41 260 77 1409 12 473 34 1089 3 328 83 366 -1 -1
41 312 68 2522 7 54 48 544 71 194 -1 -1
41 1418 24 105 83 1274 -1 -1
41 1153 64 429 74 680 27 58 75 437 26 142 72 1764 -1 -1
41 742 70 934 -1 -1
41 166 64 226 97 1409 -1 -1
41 177 69 164 48 652 51 777 10 727 76 895 -1 -1
41 382 82 1978 -1 -1
41 207 11 495 65 74 42 660 13 917 47 392 -1 -1
41 247 42 1393 77 1121 -1 -1
41 440 20 304 62 252 -1 -1
41 310 86 384 75 249 38 691 32 276 29 1221 17 1314 90 1400 -1 -1
41 473 39 123 54 265 9 659 18 109 49 286 -1 -1
41 732 64 832 -1 -1
41 2 25 333 47 249 -1 -1
41 481 61 1410 82 51 86 402 19 265 86 550 -1 -1
41 820 68 1391 -1 -1
41 652 6 1655 99 66 -1 -1
41 129 47 1403 4 486 55 4 -1 -1
41 3285 72 545 77 2647 8 282 62 527 -1 -1
41 220 50 761 2 149 33 669 35 595 -1 -1
41 1744 97 383 28 514 66 24 -1 -1
41 285 25 381 6 837 1 584 76 175 26 940 86 518 -1 -1
41 1871 43 74 38 13 71 549 -1 -1
41 70 60 945 13 416 17 87 62 862 -1 -1
41 737 63 291 -1 -1
41 940 25 31 53 690 75 1515 -1 -1
41 106 77 831 -1 -1
41 503 97 331 -1 -1
41 2212 4 369 98 682 -1 -1
41 86 22 304 72 184 1 116 26 592 62 1301 -1 -1
41 815 73 60 -1 -1
41 30 85 792 -1 -1
41 511 14 890 24 558 10 126 24 173 90 1353 -1 -1
41 919 11 465 90 122 -1 -1
41 7 23 46 15 196 29 133 82 3 -1 -1
41 307 59 855 48 730 82 121 -1 -1
41 474 7 85 84 775 -1 -1
41 272 30 330 50 150 81 140 90 1422 -1 -1
41 813 35 1632 98 232 -1 -1
41 1235 90 213 -1 -1
41 1163 68 1404 58 96 82 395 -1 -1
41 3149 32 954 23 635 90 316 -1 -1
41 518 7 56 26 574 85 207 -1 -1
41 532 26 1172 56 326 49 576 84 673 -1 -1
41 948 49 24 80 19 40 453 59 68 55 121 1 652 59 20 18 291 73 900 -1 -1
41 11 68 320 19 182 7 271 60 563 -1 -1
41 1843 29 28 30 302 19 412 11 1139 58 244 -1 -1
41 227 52 591 27 209 11 399 89 141 -1 -1
41 705 84 237 -1 -1
41 225 60 887 63 382 76 88 -1 -1
41 117 77 874 -1 -1
41 86 49 512 7 211 55 470 92 668 -1 -1
41 150 71 1587 54 382 82 412 -1 -1
41 850 69 638 13 956 8 838 86 420 -1 -1
41 1316 71 3499 -1 -1
41 1699 66 622 35 447 10 2697 27 257 86 241 -1 -1
41 502 15 3810 22 107 67 190 -1 -1
41 831 24 589 72 473 -1 -1
41 107 4 37 25 14 51 382 48 1074 46 812 3 2023 98 12 -1 -1
41 85 48 1178 5 416 25 978 0 2431 80 464 -1 -1
41 1048 8 492 30 698 97 136 -1 -1
41 286 36 56 2 476 52 288 93 82 -1 -1
41 1215 90 709 -1 -1
41 1191 34 474 38 326 49 273 37 200 87 352 -1 -1
41 35 38 427 17 288 35 791 93 139 -1 -1
41 441 75 325 -1 -1
41 2668 77 53 91 225 -1 -1
41 414 68 654 14 786 12 26 71 895 -1 -1
41 334 86 673 40 133 88 464 94 190 -1 -1
41 826 73 125 97 820 83 261 77 32 2 142 30 1189 57 721 -1 -1
41 1221 79 4 96 231 -1 -1
41 339 4 506 12 406 88 8 -1 -1
41 515 75 473 46 776 76 356 -1 -1
41 224 63 228 25 749 89 163 -1 -1
41 97 27 2005 37 135 29 636 84 266 -1 -1
41 463 13 352 79 810 -1 -1
41 175 54 1829 71 231 -1 -1
41 357 14 462 63 151 -1 -1
41 346 8 355 84 202 -1 -1
41 506 1 292 92 202 -1 -1
41 31 2 493 41 383 80 453 -1 -1
41 231 16 559 91 524 -1 -1
41 89 31 879 80 132 67 829 54 754 43 514 65 1379 -1 -1
41 212 27 485 53 70 -1 -1
41 303 58 1798 89 125 72 770 62 762 84 2120 -1 -1
41 313 32 2013 48 315 82 427 -1 -1
41 34 19 410 36 602 49 407 25 219 24 148 21 1458 71 213 -1 -1
41 1110 93 527 -1 -1
41 1095 37 112 72 590 -1 -1
41 644 24 340 55 1972 -1 -1
41 525 94 549 -1 -1
41 627 5 300 94 322 -1 -1
41 91 60 2301 78 428 49 145 44 804 0 342 72 1715 -1 -1
41 576 5 492 88 229 39 491 29 490 9 96 93 579 -1 -1
41 1824 3 288 26 476 67 147 -1 -1
41 187 38 756 96 1150 -1 -1
41 59 10 821 96 444 -1 -1
41 460 45 83 97 477 44 1540 0 2323 95 96 -1 -1
41 1599 79 253 1 187 24 631 68 363 -1 -1
41 206 91 289 -1 -1
41 180 81 1834 41 699 75 298 -1 -1
41 192 45 137 12 553 5 630 75 220 -1 -1
41 102 86 794 20 135 94 854 -1 -1
41 488 13 468 75 631 -1 -1
41 242 66 1019 22 867 53 195 35 825 54 289 37 292 42 572 99 363 -1 -1
41 490 42 23 16 500 69 35 -1 -1
41 1007 58 707 15 1320 89 604 -1 -1
41 425 64 323 23 367 88 329 55 293 90 657 31 122 69 1840 -1 -1
41 409 67 1298 70 341 -1 -1
41 20 6 476 44 16 -1 -1
41 795 5 436 54 924 13 469 99 504 -1 -1
41 344 31 1563 0 615 17 740 95 1769 -1 -1
41 141 39 101 15 486 20 112 62 222 -1 -1
41 913 64 441 19 1250 80 391 -1 -1
41 199 20 469 46 15 -1 -1
41 124 18 26 58 83 18 79 98 261 -1 -1
41 73 84 132 72 36 14 740 49 310 43 79 63 268 -1 -1
41 108 92 105 -1 -1
41 670 34 1183 4 2543 17 42 43 789 69 1329 -1 -1
41 1411 49 867 90 295 -1 -1
41 474 9 715 22 937 89 151 -1 -1
41 569 93 348 -1 -1
41 65 13 1432 51 1435 50 483 31 926 64 153 -1 -1
41 1620 37 386 63 218 -1 -1
41 161 58 350 54 145 43 13 4 1156 85 303 -1 -1
41 411 87 29 65 271 46 52 56 2091 20 65 29 761 94 510 -1 -1
41 1997 84 1120 -1 -1
41 1881 96 72 -1 -1
41 243 9 725 91 700 -1 -1
41 948 42 920 33 401 71 123 -1 -1
41 182 31 708 0 147 85 351 -1 -1
41 219 47 240 64 206 70 427 -1 -1
41 320 47 137 82 897 -1 -1
41 907 99 644 -1 -1
42 2271 70 201 55 134 45 190 41 159 66 322 -1 -1
42 246 36 285 55 733 17 359 87 451 -1 -1
42 540 15 434 42 601 88 1342 53 1260 40 723 10 57 47 1865 59 523 21 1159 91 653 -1 -1
42 550 77 436 46 289 44 312 86 20 -1 -1
42 1768 35 636 21 562 72 20 83 63 -1 -1
42 34 48 357 66 139 23 1131 59 480 39 308 14 194 52 1258 -1 -1
42 1091 70 1377 67 1111 29 880 63 743 62 379 77 14 -1 -1
42 795 98 401 -1 -1
42 220 86 451 38 423 79 569 10 1218 26 1169 38 1194 -1 -1
42 982 21 333 68 222 91 1601 -1 -1
42 1498 48 215 6 487 11 467 2 155 60 1709 -1 -1
42 198 8 282 60 30 -1 -1
42 215 72 250 36 205 32 1563 29 49 28 50 61 582 -1 -1
42 201 34 1010 98 398 -1 -1
42 533 37 191 96 171 -1 -1
42 57 30 85 35 48 26 1043 67 33 -1 -1
42 544 21 1440 16 77 65 519 -1 -1
42 783 91 2072 47 359 2 178 88 255 -1 -1
42 2325 78 743 70 156 90 93 -1 -1
42 330 12 658 55 229 36 114 5 790 9 210 49 681 -1 -1
42 1313 3 73 91 203 -1 -1
42 348 75 724 -1 -1
42 171 61 193 17 1415 27 541 57 313 -1 -1
42 433 10 567 14 174 68 638 -1 -1
42 470 83 89 -1 -1
42 378 90 80 85 438 25 101 52 590 26 262 61 2136 -1 -1
42 1104 87 246 67 277 26 409 10 189 68 396 75 614 -1 -1
42 1277 0 1013 51 4 -1 -1
42 371 34 101 60 96 99 389 -1 -1
42 24 96 608 9 61 92 547 -1 -1
42 1764 24 1319 20 1350 82 12 -1 -1
42 364 45 589 6 331 81 274 -1 -1
42 651 15 2264 57 136 -1 -1
42 379 17 63 1 620 85 13 -1 -1
42 556 98 555 63 1583 28 112 88 159 94 379 -1 -1
42 812 79 19 85 145 58 572 19 836 35 222 82 384 -1 -1
42 1118 57 196 29 534 41 589 -1 -1
42 365 23 109 48 659 56 317 35 79 69 118 5 1471 73 997 -1 -1
42 838 76 280 -1 -1
42 788 38 540 54 330 65 254 88 1279 -1 -1
42 269 34 370 97 54 -1 -1
42 17 57 248 64 570 20 1464 98 488 -1 -1
42 140 50 620 53 264 68 159 -1 -1
42 54 19 221 71 46 16 448 65 106 87 128 -1 -1
42 245 33 405 74 14 6 79 78 287 -1 -1
42 200 79 67 14 876 77 80 -1 -1
42 124 19 2666 30 751 5 1185 23 643 1 410 66 374 -1 -1
42 112 13 163 8 89 14 352 99 796 -1 -1
42 454 75 991 30 497 40 884 59 262 14 1495 77 604 -1 -1
42 12 98 636 68 383 16 2224 25 390 18 55 12 228 98 1080 -1 -1
42 1029 4 1211 65 405 27 148 22 259 53 132 -1 -1
42 6 11 390 46 1991 10 64 93 64 -1 -1
42 1001 1 158 82 702 -1 -1
42 958 77 39 36 357 20 516 72 153 -1 -1
42 1135 33 1257 27 93 31 630 29 229 66 674 -1 -1
42 348 29 708 53 1195 7 1733 15 66 45 883 -1 -1
42 17 41 30 79 1333 -1 -1
42 90 94 217 73 774 94 30 -1 -1
42 454 13 200 7 113 80 425 -1 -1
42 65 99 400 -1 -1
42 384 28 611 51 824 23 83 26 322 94 2318 -1 -1
42 3004 73 87 49 59 38 902 39 704 12 263 1 393 83 221 -1 -1
42 120 99 80 65 414 38 1976 16 297 83 64 -1 -1
42 909 4 88 69 90 97 386 -1 -1
42 614 76 95 91 1149 48 1442 17 1295 94 351 -1 -1
42 390 80 88 -1 -1
42 710 6 151 9 1002 94 3 -1 -1
42 906 6 3098 61 294 64 488 -1 -1
42 205 7 1436 66 111 -1 -1
42 2299 82 130 -1 -1
42 200 32 366 43 1173 95 102 -1 -1
42 216 48 479 94 268 -1 -1
42 289 30 677 77 33 -1 -1
42 1205 76 981 91 383 90 2453 87 556 98 208 -1 -1
42 1459 45 880 35 1721 40 11 66 1538 -1 -1
42 525 16 319 66 136 11 165 1 1389 8 109 42 972 -1 -1
42 237 79 367 -1 -1
42 1414 69 1251 24 319 57 99 10 109 14 337 88 309 -1 -1
42 740 11 694 6 129 64 727 -1 -1
42 161 9 464 7 4563 94 25 -1 -1
42 1058 41 118 79 68 -1 -1
42 735 44 544 82 852 -1 -1
42 256 6 541 89 34 -1 -1
42 203 64 547 57 1061 26 327 91 1660 -1 -1
42 446 54 208 14 739 9 150 89 84 -1 -1
42 81 50 1327 87 965 -1 -1
42 64 29 506 79 91 -1 -1
42 741 72 237 24 1235 53 101 46 241 66 290 88 917 -1 -1
42 805 41 22 23 154 17 169 18 166 3 377 46 140 -1 -1
42 920 48 218 54 291 40 70 81 1681 -1 -1
42 319 1 668 98 330 -1 -1
42 134 45 1368 81 426 42 411 43 9 86 1852 -1 -1
42 1360 27 532 10 109 43 49 -1 -1
42 284 91 27 0 252 89 775 -1 -1
42 405 96 126 -1 -1
42 118 35 131 38 342 53 394 -1 -1
42 133 47 342 11 108 91 1708 -1 -1
42 171 21 1162 32 834 28 89 69 259 -1 -1
42 26 98 848 -1 -1
42 360 55 1716 -1 -1
42 94 98 709 21 284 94 414 -1 -1
42 1114 79 717 -1 -1
42 1873 26 17 42 974 -1 -1
42 1552 14 933 89 488 86 704 47 239 28 521 86 814 -1 -1
42 1376 41 99 48 1687 83 255 -1 -1
42 156 44 814 34 184 74 335 -1 -1
42 115 99 338 -1 -1
42 660 84 87 77 630 11 563 89 748 -1 -1
42 110 3 417 70 215 -1 -1
42 31 50 948 2 1138 22 783 65 796 -1 -1
42 15 29 23 68 1154 -1 -1
42 807 50 119 2 1394 93 512 -1 -1
42 1173 98 947 -1 -1
42 994 9 75 95 1285 -1 -1
42 2027 24 286 56 388 44 1893 88 24 -1 -1
42 2 49 715 4 126 76 978 -1 -1
42 84 46 2464 38 559 13 746 75 108 -1 -1
42 524 64 991 97 30 -1 -1
42 883 28 2204 53 7 -1 -1
42 592 85 240 -1 -1
42 1357 23 333 49 736 12 532 23 778 93 1615 -1 -1
42 15 15 344 65 60 -1 -1
42 318 65 100 -1 -1
42 1407 30 302 25 37 48 169 -1 -1
42 128 68 400 -1 -1
42 795 61 80 2 422 89 386 97 148 -1 -1
42 318 72 112 94 178 -1 -1
42 619 7 145 69 533 38 32 44 349 10 750 46 1063 63 245 -1 -1
42 450 23 806 74 125 -1 -1
42 284 59 306 63 314 15 1414 35 159 75 3980 -1 -1
42 1573 33 907 10 717 18 1227 30 237 39 272 -1 -1
42 1414 76 1469 73 216 53 229 68 167 -1 -1
42 1326 47 818 34 27 65 559 -1 -1
42 336 27 1068 25 550 16 150 60 1828 -1 -1
42 127 55 106 29 1425 60 117 59 2806 31 730 32 28 56 233 -1 -1
42 217 94 1007 -1 -1
42 2427 81 594 -1 -1
42 342 38 99 27 2266 22 2877 85 2393 -1 -1
42 83 52 155 27 16 68 16 70 601 31 93 22 1684 19 1047 24 1399 22 64 51 1254 -1 -1
42 421 16 101 39 509 63 290 -1 -1
42 1047 7 783 38 31 61 1148 89 177 -1 -1
42 428 51 66 72 198 -1 -1
42 500 73 2498 -1 -1
42 103 9 19 89 127 -1 -1
42 362 94 298 97 109 88 45 5 1704 78 591 -1 -1
42 54 31 184 10 507 96 1025 -1 -1
42 1965 98 1743 91 234 53 883 25 298 50 516 20 49 35 27 91 1193 -1 -1
42 122 14 360 11 19 70 199 -1 -1
42 1130 7 873 18 417 41 433 -1 -1
42 557 14 1521 33 578 38 124 -1 -1
42 662 20 1022 70 60 72 405 25 9 79 15 -1 -1
42 600 14 1043 49 297 13 352 18 157 27 383 53 1318 -1 -1
42 215 9 972 42 282 39 520 86 958 -1 -1
42 149 30 460 57 88 62 156 -1 -1
42 433 26 328 30 365 47 293 71 918 -1 -1
42 883 15 68 83 344 -1 -1
42 351 37 80 30 734 15 104 19 1260 34 1707 12 161 11 306 78 164 -1 -1
42 266 57 570 54 967 51 218 67 32 50 2470 78 979 -1 -1
42 652 20 1574 13 1191 41 167 -1 -1
42 2197 71 206 30 3812 15 515 98 1750 -1 -1
42 737 40 554 70 1224 -1 -1
42 841 71 241 99 449 -1 -1
42 105 40 1109 36 431 9 473 63 485 -1 -1
42 221 5 235 94 1334 -1 -1
42 652 51 361 36 103 59 216 -1 -1
42 1556 30 431 86 1575 -1 -1
42 339 24 237 32 311 1 21 11 700 84 70 -1 -1
42 617 31 126 57 36 -1 -1
42 32 95 341 22 1459 61 166 36 55 69 279 -1 -1
42 600 83 316 -1 -1
42 817 64 180 60 748 36 345 90 589 -1 -1
42 692 12 619 20 30 17 1079 25 27 87 1145 -1 -1
42 139 8 448 77 447 -1 -1
42 35 3 960 28 984 60 405 8 65 24 50 78 985 -1 -1
42 891 89 1201 19 430 52 144 88 894 -1 -1
42 276 33 685 64 136 5 369 82 620 -1 -1
42 908 4 1664 40 729 -1 -1
42 284 0 178 80 129 -1 -1
42 429 7 1229 1 128 9 270 82 925 -1 -1
42 595 84 70 -1 -1
42 381 53 1724 5 616 81 1501 -1 -1
42 491 50 390 61 31 30 1847 74 419 -1 -1
42 795 83 132 54 619 36 219 86 2052 -1 -1
42 531 36 614 12 160 22 421 31 658 63 415 -1 -1
42 1204 45 966 80 140 -1 -1
42 1571 37 526 40 91 15 381 94 274 -1 -1
42 121 83 342 47 2217 19 225 32 806 11 216 56 666 -1 -1
42 153 25 1174 85 33 -1 -1
42 652 53 752 82 183 -1 -1
42 714 58 226 51 267 70 385 17 637 81 414 -1 -1
42 650 8 3047 62 2088 -1 -1
42 472 13 1143 91 494 -1 -1
42 381 38 272 27 485 71 331 -1 -1
42 657 0 331 51 271 -1 -1
42 71 57 1270 1 7 76 1773 -1 -1
42 1002 75 863 -1 -1
42 260 25 174 76 946 -1 -1
43 112 34 3 36 502 26 1516 31 131 81 2220 -1 -1
43 440 77 923 57 100 74 170 3 8 2 74 5 531 2 78 53 34 -1 -1
43 1109 15 193 71 129 48 769 52 869 67 980 -1 -1
43 321 81 1593 57 162 49 42 40 152 13 209 48 1794 -1 -1
43 94 36 1017 51 805 44 381 26 55 13 237 28 188 4 238 1 196 62 319 -1 -1
43 677 50 255 32 541 15 193 7 476 71 68 -1 -1
43 22 70 667 47 1156 49 153 7 1419 20 614 32 328 59 403 -1 -1
43 22 21 2362 26 482 39 928 26 367 14 2027 77 220 -1 -1
43 111 62 65 55 1207 67 356 12 60 78 121 -1 -1
43 557 74 294 -1 -1
43 163 28 16 12 908 37 187 -1 -1
43 1009 13 169 48 629 66 28 19 1160 41 749 95 71 -1 -1
43 359 2 75 62 266 -1 -1
43 185 91 118 13 851 20 901 32 2729 86 964 -1 -1
43 636 56 775 33 1309 13 904 28 489 8 1274 16 1753 50 1589 -1 -1
43 115 23 145 32 1331 53 146 23 73 84 144 -1 -1
43 575 46 1144 30 1637 44 49 68 87 -1 -1
43 931 16 995 76 245 -1 -1
43 516 97 82 89 353 73 370 97 1227 -1 -1
43 861 70 318 -1 -1
43 588 78 36 21 680 79 132 -1 -1
43 268 30 230 49 283 26 505 39 48 51 490 -1 -1
43 172 90 78 -1 -1
43 37 86 122 -1 -1
43 229 87 146 -1 -1
43 265 26 446 10 69 59 990 95 211 -1 -1
43 501 45 244 29 945 95 744 -1 -1
43 756 48 220 63 585 40 686 63 200 70 225 67 14 40 677 14 345 69 216 -1 -1
43 358 83 299 27 22 57 1044 15 326 21 618 81 226 -1 -1
43 114 99 2330 18 6 95 325 -1 -1
43 47 59 232 48 742 85 372 49 722 29 562 65 454 -1 -1
43 159 29 1250 93 566 -1 -1
43 21 37 735 72 2409 18 84 97 49 -1 -1
43 786 36 305 59 365 78 98 38 439 73 94 -1 -1
43 58 10 1646 84 708 -1 -1
43 947 46 683 62 566 29 21 93 3009 -1 -1
43 262 85 26 74 401 55 1392 71 116 95 55 -1 -1
43 1610 81 157 -1 -1
43 1981 0 684 17 701 81 94 -1 -1
43 542 55 294 8 1818 38 79 17 675 91 896 -1 -1
43 2218 44 310 6 1410 58 842 7 916 13 1240 41 905 -1 -1
43 2115 13 1487 61 203 -1 -1
43 124 42 491 41 586 97 80 -1 -1
43 51 47 468 30 727 29 271 77 204 -1 -1
43 109 86 632 55 1588 92 394 3 329 32 326 35 336 83 954 -1 -1
43 1151 29 334 94 956 -1 -1
43 1207 6 360 3 28 87 1067 -1 -1
43 778 30 62 15 652 90 275 -1 -1
43 414 53 2816 98 1019 -1 -1
43 78 16 199 14 816 93 770 -1 -1
43 361 7 1455 80 551 43 165 21 355 50 313 -1 -1
43 509 58 422 61 95 50 2090 88 461 -1 -1
43 204 34 1063 18 128 85 557 -1 -1
43 1688 37 514 19 153 70 1229 -1 -1
43 434 48 151 41 687 39 1199 52 386 -1 -1
43 310 23 452 31 13 71 179 83 99 10 126 37 1334 56 101 -1 -1
43 120 85 232 33 344 38 725 48 382 17 1342 77 112 -1 -1
43 2066 26 305 76 17 89 2709 72 36 32 610 60 250 14 805 69 52 -1 -1
43 262 51 966 85 6 -1 -1
43 846 89 174 5 543 67 692 39 1081 30 789 99 129 -1 -1
43 1551 35 340 55 1278 54 656 41 827 76 187 -1 -1
43 7 27 466 84 107 -1 -1
43 15 60 821 10 1254 59 609 17 1466 92 75 -1 -1
43 25 52 21 32 381 2 468 60 372 -1 -1
43 370 14 1784 74 425 -1 -1
43 1097 45 17 8 325 12 1251 92 2243 -1 -1
43 26 3 401 70 191 -1 -1
43 73 56 340 51 932 91 230 -1 -1
43 183 32 674 14 300 96 119 -1 -1
43 469 80 478 14 272 9 516 85 128 -1 -1
43 303 71 498 -1 -1
43 22 39 281 26 886 38 554 7 1648 15 175 62 725 -1 -1
43 770 45 835 77 751 -1 -1
43 303 63 1725 21 473 81 608 -1 -1
43 269 77 403 9 25 14 551 43 1432 6 109 67 141 -1 -1
43 221 62 757 39 1417 46 336 57 364 -1 -1
43 984 66 751 53 554 91 1214 -1 -1
43 116 91 1148 30 94 84 212 -1 -1
43 494 52 440 61 308 51 248 49 11 45 1627 2 305 81 39 -1 -1
43 787 30 321 53 1086 80 3312 -1 -1
43 126 74 111 -1 -1
43 540 24 1778 10 462 6 1177 69 45 -1 -1
43 913 23 638 71 1748 -1 -1
43 47 5 93 49 823 54 703 16 971 30 893 27 132 22 280 28 63 62 866 -1 -1
43 419 4 1092 38 291 12 1158 94 161 -1 -1
43 936 8 416 2 880 97 366 -1 -1
43 490 24 196 82 520 -1 -1
43 160 71 942 32 540 35 241 61 41 -1 -1
43 1005 45 94 48 241 25 1259 67 593 36 213 79 2012 -1 -1
43 1178 29 610 75 828 -1 -1
43 26 81 351 -1 -1
43 619 62 589 -1 -1
43 73 47 93 45 396 35 719 61 1729 -1 -1
43 169 90 417 33 941 23 131 31 103 32 55 48 2822 60 386 58 386 21 175 28 430 46 643 1 54 77 36 -1 -1
43 623 61 475 11 892 78 372 -1 -1
43 576 97 903 81 1672 41 674 40 704 73 662 43 1621 87 1912 -1 -1
43 188 39 645 62 167 -1 -1
43 815 78 2149 67 131 28 1909 65 607 -1 -1
43 266 36 485 47 442 89 135 -1 -1
43 1030 32 1195 78 404 7 39 60 900 -1 -1
43 754 58 34 1 235 69 164 18 189 85 893 -1 -1
43 553 16 888 4 175 61 510 -1 -1
43 1480 40 567 59 923 11 334 61 797 71 161 -1 -1
43 71 70 347 50 418 47 590 76 516 -1 -1
43 155 11 907 2 820 22 199 43 461 -1 -1
43 426 65 308 -1 -1
43 1416 96 1018 27 351 29 676 65 522 -1 -1
43 1338 26 17 13 1480 0 175 2 288 27 6 19 1021 49 288 -1 -1
43 1206 59 272 96 366 -1 -1
43 237 48 387 65 2702 21 104 57 245 -1 -1
43 191 6 279 98 360 -1 -1
43 9 90 180 79 114 82 486 84 1482 -1 -1
43 169 64 295 29 240 12 523 31 1136 14 439 80 275 -1 -1
43 490 3 1232 68 345 -1 -1
43 180 88 489 14 590 56 445 30 146 89 158 -1 -1
43 586 45 296 26 193 19 568 67 1032 -1 -1
43 1334 28 1631 74 9 54 84 21 684 6 346 69 491 -1 -1
43 289 12 848 80 114 30 763 18 3452 4 257 25 755 30 516 76 1738 -1 -1
43 179 27 773 14 992 94 1942 -1 -1
43 170 52 1158 33 29 90 1399 -1 -1
43 461 65 892 -1 -1
43 101 66 412 29 567 19 115 58 681 -1 -1
43 1266 35 957 94 219 -1 -1
43 51 93 1261 -1 -1
43 539 57 1953 4 172 42 13 -1 -1
43 958 0 234 33 1253 11 718 62 10 -1 -1
43 368 18 315 21 1925 64 200 -1 -1
43 716 10 73 75 97 -1 -1
43 1496 32 71 94 198 -1 -1
43 620 70 198 99 499 73 18 92 549 -1 -1
43 508 38 484 28 488 33 30 59 111 26 717 47 1025 -1 -1
43 159 16 261 35 65 11 41 66 378 48 2327 37 1150 36 216 27 1091 38 351 25 40 52 448 -1 -1
43 1115 2 169 85 134 -1 -1
43 164 61 437 31 90 52 546 14 150 98 50 -1 -1
43 976 47 118 85 304 -1 -1
43 403 78 85 6 806 9 842 98 2391 -1 -1
43 485 38 19 34 162 39 1902 34 355 22 8373 56 108 -1 -1
43 61 45 823 52 79 62 130 44 327 47 758 74 845 16 118 86 1108 -1 -1
43 41 38 829 32 313 78 517 -1 -1
43 258 58 40 89 298 79 824 92 21 -1 -1
43 65 70 1037 -1 -1
43 348 17 1438 15 416 71 24 80 369 -1 -1
43 183 41 448 92 180 -1 -1
43 87 48 2117 36 1583 9 504 74 380 -1 -1
43 259 29 513 54 1188 43 783 28 127 5 344 31 157 -1 -1
43 617 61 510 54 173 0 228 62 1008 -1 -1
43 331 15 556 61 1832 25 232 27 1099 8 343 78 2881 -1 -1
43 61 69 996 91 37 12 517 36 231 40 1323 80 132 -1 -1
43 844 38 955 75 272 -1 -1
43 223 3 515 42 138 12 339 57 540 -1 -1
43 240 57 62 45 272 34 286 98 1051 -1 -1
43 1305 17 347 41 1125 80 321 -1 -1
43 203 46 90 8 398 40 396 84 1134 -1 -1
43 43 94 9 34 266 30 205 33 344 -1 -1
43 105 24 456 6 12 93 718 -1 -1
43 65 10 101 37 20 73 652 -1 -1
43 811 83 1233 73 246 40 120 0 1299 28 110 30 804 35 380 -1 -1
43 1921 90 1454 44 949 67 403 88 18 60 318 29 595 50 45 73 94 40 700 22 450 18 632 1 1276 27 529 -1 -1
43 264 50 1779 94 52 -1 -1
43 339 51 2646 23 44 89 121 -1 -1
43 704 65 137 41 1247 19 509 46 58 0 1740 28 707 94 15 -1 -1
43 154 40 1409 17 450 45 1587 2 1445 10 4 60 775 62 260 -1 -1
43 382 78 490 22 99 51 195 90 1293 -1 -1
43 46 74 583 -1 -1
43 21 24 189 40 991 96 584 -1 -1
43 456 95 473 23 1269 55 248 23 344 84 2123 -1 -1
43 878 58 269 -1 -1
43 192 56 446 54 106 88 1525 -1 -1
43 823 47 774 99 909 -1 -1
43 1611 28 469 24 867 20 864 2 751 17 167 87 417 -1 -1
43 218 32 366 3 9 96 1408 -1 -1
43 74 81 470 -1 -1
43 18 34 2 60 599 -1 -1
43 23 42 55 48 2288 -1 -1
43 64 14 1572 3 164 94 42 -1 -1
43 892 56 216 9 38 20 770 95 679 -1 -1
43 619 10 215 22 63 89 1087 -1 -1
43 206 64 396 53 406 29 555 49 41 4 298 76 659 -1 -1
43 349 8 71 0 211 54 1001 -1 -1
43 1234 10 1652 33 80 24 373 3 797 96 344 -1 -1
43 1229 3 1185 64 190 5 502 72 96 -1 -1
43 348 57 8 58 28 1 1241 49 1286 -1 -1
43 602 12 802 20 1410 66 30 -1 -1
43 1113 91 133 35 254 38 673 13 665 32 195 3 197 34 234 -1 -1
43 57 22 1731 40 1923 12 934 68 88 -1 -1
43 414 45 243 60 1853 -1 -1
43 1145 19 1119 90 865 -1 -1
43 915 45 740 8 570 86 321 -1 -1
43 585 99 905 63 926 85 845 -1 -1
43 92 90 52 88 248 29 426 10 772 63 632 -1 -1
43 35 64 654 48 55 21 475 20 863 59 1465 -1 -1
43 121 76 31 89 1634 55 851 14 264 32 850 39 492 45 193 68 737 -1 -1
43 75 20 1231 55 326 57 546 4 338 75 10 -1 -1
43 508 12 13 65 1474 -1 -1
43 335 31 266 19 1274 69 69 -1 -1
43 118 67 212 -1 -1
43 409 21 108 63 962 9 206 69 367 -1 -1
43 13 29 126 17 233 51 348 -1 -1
43 15 81 1368 49 1553 45 502 17 3013 73 2218 56 113 41 366 77 525 -1 -1
43 722 63 94 1 209 36 264 25 515 79 71 -1 -1
43 216 64 79 92 1253 14 239 99 539 -1 -1
43 2 6 239 92 79 -1 -1
43 47 23 1575 86 231 -1 -1
43 652 4 358 26 1169 47 505 -1 -1
43 406 80 230 -1 -1
43 14 94 314 55 1232 53 65 60 418 86 182 -1 -1
43 448 88 645 60 2347 43 135 21 84 56 811 -1 -1
43 327 22 238 10 965 42 141 91 53 -1 -1
43 1260 96 684 56 264 85 308 82 431 29 306 24 652 84 1 -1 -1
43 603 85 1202 -1 -1
43 256 12 130 78 649 -1 -1
43 215 6 459 44 371 32 842 27 65 44 216 -1 -1
43 593 16 376 77 979 -1 -1
43 226 2 630 80 3 -1 -1
43 418 70 172 78 111 -1 -1
43 1439 91 890 54 1826 75 124 21 1303 47 695 -1 -1
43 927 36 898 28 805 98 171 -1 -1
43 111 78 1301 -1 -1
43 253 53 821 48 835 83 2395 -1 -1
43 149 79 1341 27 536 96 537 -1 -1
43 653 86 2025 -1 -1
43 21 5 136 46 840 30 316 40 1265 18 58 23 490 79 504 -1 -1
43 792 35 72 66 164 -1 -1
43 419 69 1172 25 847 98 722 -1 -1
43 996 54 95 56 140 4 127 71 1000 -1 -1
43 19 88 475 -1 -1
43 284 32 136 57 46 23 879 28 968 60 151 -1 -1
43 1593 98 105 -1 -1
43 1353 48 194 6 647 64 445 -1 -1
43 465 48 31 19 74 93 438 -1 -1
43 731 46 152 11 109 10 873 67 24 -1 -1
43 425 99 2 -1 -1
43 181 40 762 91 374 -1 -1
43 13 55 179 27 224 65 1140 14 416 2 534 70 4 -1 -1
43 653 17 1497 33 117 28 5 2 251 30 2175 76 196 -1 -1
43 459 98 393 -1 -1
44 806 1 705 69 960 -1 -1
44 216 2 607 72 115 -1 -1
44 557 32 2786 44 974 34 504 2 630 59 2268 -1 -1
44 150 1 398 94 639 -1 -1
44 1060 73 886 87 33 51 1439 88 283 -1 -1
44 39 71 567 9 214 7 566 32 757 18 351 87 2 -1 -1
44 569 54 55 78 580 17 113 39 580 62 1745 6 1501 31 758 57 298 -1 -1
44 334 66 2031 52 136 35 780 88 311 -1 -1
44 900 88 253 28 982 93 464 -1 -1
44 2815 40 32 70 899 7 387 98 197 -1 -1
44 988 74 606 0 555 24 575 39 164 -1 -1
44 305 28 417 21 526 18 36 35 167 81 100 -1 -1
44 726 67 986 -1 -1
44 347 6 1101 69 89 -1 -1
44 162 11 469 81 250 -1 -1
44 75 90 417 98 617 36 128 60 351 38 199 30 45 82 208 -1 -1
44 269 33 377 37 320 76 131 -1 -1
44 1181 0 245 25 540 4 667 6 735 62 238 -1 -1
44 376 53 311 40 236 73 165 -1 -1
44 777 36 416 12 903 73 89 -1 -1
44 40 14 489 62 706 -1 -1
44 127 26 1018 45 34 78 1541 -1 -1
44 189 95 706 31 547 84 13 -1 -1
44 1446 10 60 66 80 5 148 92 1125 -1 -1
44 16 70 91 20 17 39 400 14 587 10 99 24 403 29 66 2 455 3 302 72 61 -1 -1
44 13 12 505 21 2561 60 978 -1 -1
44 929 75 598 78 912 97 111 -1 -1
44 14 91 168 12 1598 96 100 -1 -1
44 1670 99 463 -1 -1
44 43 86 768 34 1915 77 244 -1 -1
44 94 34 639 97 1836 30 345 2 348 72 215 60 136 59 105 48 1112 10 508 80 694 -1 -1
44 163 94 250 -1 -1
44 221 43 346 58 104 63 111 24 41 14 197 86 709 -1 -1
44 301 85 23 83 1246 2 27 91 545 -1 -1
44 1585 86 12 -1 -1
44 668 63 1855 22 143 29 1451 15 638 7 430 39 104 -1 -1
44 430 62 533 55 564 72 957 28 556 50 1450 43 119 20 668 79 310 -1 -1
44 1186 49 64 20 819 68 191 38 386 86 1493 -1 -1
44 1326 43 1524 38 1162 73 461 76 778 15 24 86 1899 -1 -1
44 11 21 412 84 2624 25 35 48 62 76 673 1 953 19 742 8 519 50 364 -1 -1
44 217 86 3174 58 287 3 51 15 1212 18 238 93 949 -1 -1
44 204 50 43 55 269 21 310 84 13 -1 -1
44 1654 70 36 84 2 -1 -1
44 969 53 2600 12 702 3 1001 38 2904 -1 -1
44 72 89 2029 10 259 13 654 27 33 48 2806 -1 -1
44 1027 24 254 97 238 -1 -1
44 96 33 588 5 128 95 128 -1 -1
44 1510 29 172 16 337 38 17 46 301 29 315 3 541 91 56 -1 -1
44 84 29 2273 59 677 -1 -1
44 646 36 520 45 371 -1 -1
44 1016 59 149 -1 -1
44 2481 3 322 95 803 -1 -1
44 322 19 325 11 314 32 745 -1 -1
44 324 38 418 26 570 1 532 53 225 -1 -1
44 913 18 1289 62 1327 38 557 42 669 19 1868 58 119 -1 -1
44 29 85 299 5 81 44 543 61 55 65 1627 39 241 8 1558 80 1638 -1 -1
44 29 73 425 34 436 0 905 59 1067 32 399 62 755 22 605 38 1481 71 229 -1 -1
44 100 53 1407 71 288 -1 -1
44 548 34 405 78 511 33 1179 34 1593 60 304 -1 -1
44 456 26 201 81 411 -1 -1
44 405 42 1641 43 140 80 70 77 483 65 252 93 169 -1 -1
44 79 34 81 2 643 20 102 79 970 -1 -1
44 670 86 1084 82 722 59 1080 16 1459 45 578 98 1311 -1 -1
44 113 89 244 -1 -1
44 1353 62 1159 11 493 86 236 -1 -1
44 257 17 107 74 300 14 376 67 316 63 2050 75 1260 -1 -1
44 75 87 40 71 42 75 1074 19 223 61 189 47 8 9 93 67 1255 -1 -1
44 57 4 4 74 597 -1 -1
44 195 86 691 61 423 88 474 -1 -1
44 614 30 220 11 2019 36 654 58 839 -1 -1
44 161 1 924 78 764 70 870 30 473 76 1761 -1 -1
44 180 90 757 63 125 72 20 28 107 40 839 72 1509 -1 -1
44 140 27 198 9 578 76 2415 -1 -1
44 345 63 132 23 984 67 757 44 1381 80 267 -1 -1
44 781 67 1045 58 1291 94 632 -1 -1
44 57 87 351 67 246 37 183 42 835 1 106 73 1324 -1 -1
44 230 12 443 59 261 70 4 24 334 56 68 -1 -1
44 549 51 199 71 597 85 4445 50 485 20 331 75 326 -1 -1
44 131 58 325 79 1102 -1 -1
44 220 95 324 69 70 9 247 20 324 95 118 -1 -1
44 6 48 804 47 8 52 250 -1 -1
44 231 28 770 13 206 76 222 -1 -1
44 532 82 182 80 365 73 161 97 202 -1 -1
44 978 67 407 50 174 82 1147 -1 -1
44 16 46 9 76 376 88 494 63 417 11 203 27 165 10 332 38 1329 7 688 11 406 29 81 -1 -1
44 1312 60 641 74 806 19 131 20 77 34 271 -1 -1
44 58 81 129 52 174 88 185 -1 -1
44 80 99 209 -1 -1
44 1 8 356 77 29 -1 -1
44 1557 48 433 96 133 -1 -1
44 151 56 853 87 693 -1 -1
44 1276 56 2 4 2035 23 1575 76 171 -1 -1
44 775 34 838 18 410 30 988 27 1237 40 96 -1 -1
44 20 33 7 67 170 -1 -1
44 171 38 1433 69 475 -1 -1
44 157 26 1600 44 285 46 35 77 163 -1 -1
44 912 99 89 -1 -1
44 991 50 256 59 982 54 711 34 301 39 1130 61 1091 -1 -1
44 975 96 13 1 190 38 336 42 396 66 447 -1 -1
44 68 69 245 -1 -1
44 424 93 19 -1 -1
44 102 77 513 12 1223 48 1352 67 387 -1 -1
44 884 91 400 -1 -1
44 1077 10 495 62 81 -1 -1
44 477 81 46 -1 -1
44 668 3 346 77 782 -1 -1
44 166 38 537 87 776 -1 -1
44 762 54 339 21 293 89 421 -1 -1
44 395 15 140 61 214 -1 -1
44 679 6 253 93 2069 -1 -1
44 1348 34 306 62 160 95 111 -1 -1
44 482 41 493 46 34 84 2109 -1 -1
44 812 7 301 50 25 -1 -1
44 1766 62 909 14 255 19 706 91 73 -1 -1
44 378 9 1118 66 173 -1 -1
44 88 61 291 64 2008 31 473 3 691 93 1038 -1 -1
44 344 25 311 10 52 47 8 -1 -1
44 575 9 393 80 60 5 2451 24 425 12 221 65 614 -1 -1
44 1196 49 266 96 1288 55 115 27 330 88 140 -1 -1
44 29 58 242 11 96 97 43 -1 -1
44 756 38 198 6 324 51 2426 -1 -1
44 982 72 422 16 576 52 1092 14 112 34 448 42 847 39 230 55 410 -1 -1
44 1090 51 625 71 1311 -1 -1
44 24 83 462 31 246 25 432 41 272 -1 -1
44 74 2 648 10 41 94 409 -1 -1
44 514 69 1742 59 313 18 2375 67 260 -1 -1
44 687 26 49 84 469 -1 -1
44 167 77 1022 60 246 70 2 82 456 11 709 8 133 24 895 76 1073 -1 -1
44 304 53 394 2 118 68 1689 57 182 34 1903 72 112 -1 -1
44 278 36 482 2 633 0 8 49 1847 -1 -1
44 348 12 311 68 171 -1 -1
44 62 24 92 9 1444 80 397 -1 -1
44 137 62 914 87 149 26 296 62 425 82 27 -1 -1
44 258 1 1142 18 250 3 236 48 192 -1 -1
44 489 76 237 -1 -1
44 239 93 18 72 661 79 74 5 427 82 99 -1 -1
44 279 17 13 99 485 -1 -1
44 137 95 188 54 73 46 212 82 333 -1 -1
44 100 79 428 -1 -1
44 1288 78 205 94 112 -1 -1
44 272 78 777 56 42 91 532 -1 -1
44 284 54 1079 33 80 82 349 -1 -1
44 28 90 1285 -1 -1
44 87 62 92 -1 -1
44 97 39 149 14 461 29 1109 63 33 -1 -1
44 214 80 491 73 707 80 399 16 307 52 154 -1 -1
44 605 96 879 -1 -1
44 2141 12 251 20 105 31 2256 -1 -1
44 87 14 210 79 506 -1 -1
44 4 66 521 91 174 -1 -1
44 123 87 1415 4 1066 37 1506 -1 -1
44 1805 9 2152 38 219 52 90 -1 -1
44 1083 27 274 23 1585 91 344 -1 -1
44 742 33 528 72 802 -1 -1
44 290 51 772 6 901 99 512 -1 -1
44 700 92 50 46 528 13 91 0 73 25 224 68 335 -1 -1
44 2160 99 105 29 48 19 2484 63 1121 -1 -1
44 526 50 195 55 106 34 469 90 152 -1 -1
44 74 75 867 68 367 9 111 54 308 70 32 1 183 91 105 -1 -1
44 1029 10 166 15 364 21 309 80 333 -1 -1
44 990 72 399 56 798 84 2428 -1 -1
44 334 48 213 74 12 -1 -1
44 195 55 757 92 473 -1 -1
44 2011 28 163 23 930 35 1488 80 845 -1 -1
44 1558 2 376 42 108 41 468 17 797 39 585 -1 -1
44 509 64 1243 73 327 6 773 62 853 -1 -1
44 1364 58 1695 82 94 -1 -1
44 1935 70 736 40 452 35 812 4 856 37 235 63 130 -1 -1
44 94 75 179 29 17 8 460 62 1401 -1 -1
44 422 41 849 12 657 69 226 -1 -1
44 800 84 65 -1 -1
44 600 21 218 76 8 -1 -1
44 8 7 392 26 551 15 384 70 802 -1 -1
44 89 99 126 -1 -1
44 138 24 24 0 319 68 29 -1 -1
44 1189 95 351 -1 -1
44 168 23 20 78 246 -1 -1
44 1131 13 517 76 2250 -1 -1
44 360 98 500 -1 -1
44 1530 68 1047 88 387 -1 -1
44 347 60 250 95 897 -1 -1
44 570 75 128 99 406 -1 -1
44 995 79 564 -1 -1
44 376 37 835 56 950 2 1152 58 218 -1 -1
44 446 28 1020 55 1134 8 85 65 506 -1 -1
44 8 72 717 -1 -1
44 37 0 703 32 441 43 1144 -1 -1
44 146 55 221 62 348 79 339 -1 -1
44 156 47 174 52 19 56 677 90 2928 -1 -1
44 570 67 7 35 161 13 267 6 578 67 1866 -1 -1
44 1434 26 1340 48 168 -1 -1
44 1315 43 629 15 430 14 387 6 1223 88 12 -1 -1
44 470 5 385 14 99 29 152 12 126 80 449 -1 -1
44 1760 18 280 27 489 36 839 73 816 -1 -1
44 599 92 204 -1 -1
44 2355 74 657 62 141 19 244 95 182 -1 -1
44 556 91 1748 -1 -1
44 980 13 309 11 295 59 15 66 1000 -1 -1
44 772 93 590 67 282 21 114 98 245 -1 -1
44 620 15 637 33 612 16 1070 83 30 -1 -1
44 252 84 573 -1 -1
44 37 8 171 11 215 66 549 75 265 53 60 97 1208 -1 -1
44 155 5 996 39 516 36 2304 48 2629 -1 -1
44 1119 71 222 84 1261 -1 -1
44 20 93 1199 -1 -1
44 2616 85 111 98 1573 -1 -1
44 58 48 300 41 601 88 428 -1 -1
44 288 47 375 93 42 -1 -1
44 564 34 2357 99 15 -1 -1
44 142 60 60 96 443 -1 -1
44 396 3 22 37 344 73 775 -1 -1
45 1203 95 153 47 10 36 37 9 771 42 1007 72 16 99 1769 -1 -1
45 56 43 295 49 168 76 1735 68 139 86 215 -1 -1
45 127 87 126 16 178 46 1151 37 600 52 392 -1 -1
45 1541 38 541 23 369 7 1403 32 1481 99 80 -1 -1
45 742 34 140 73 478 11 1255 69 357 71 218 -1 -1
45 213 31 864 14 4 25 609 58 889 -1 -1
45 860 24 916 72 338 -1 -1
45 1078 61 439 7 263 39 67 59 241 -1 -1
45 605 55 220 61 4 4 1128 68 539 -1 -1
45 47 40 31 17 144 95 753 -1 -1
45 200 80 9 50 650 11 1713 45 152 71 1660 -1 -1
45 664 0 131 98 1827 -1 -1
45 492 5 390 62 223 13 947 3 456 30 901 60 202 -1 -1
45 185 38 718 99 46 -1 -1
45 454 81 734 31 411 96 165 -1 -1
45 439 50 164 56 2008 52 43 86 206 -1 -1
45 68 36 167 41 1282 3 64 40 264 16 263 63 146 -1 -1
45 250 36 89 6 249 63 153 -1 -1
45 1107 60 20 82 727 27 827 83 698 -1 -1
45 98 89 313 60 112 46 122 80 116 -1 -1
45 1223 49 456 31 1264 43 529 49 1408 37 213 79 177 -1 -1
45 1447 68 382 85 286 79 527 94 1753 -1 -1
45 106 40 207 45 3016 2 206 15 91 69 100 -1 -1
45 358 65 764 43 206 0 1093 75 99 -1 -1
45 164 62 504 95 179 54 439 29 4313 28 158 9 837 66 344 -1 -1
45 663 2 500 75 1299 22 403 66 663 -1 -1
45 981 40 66 38 727 11 472 58 119 -1 -1
45 190 84 403 34 2336 87 272 -1 -1
45 33 97 309 22 153 62 153 -1 -1
45 555 79 1126 61 279 26 350 57 123 23 387 74 974 -1 -1
45 199 50 205 63 248 46 1862 76 352 -1 -1
45 861 51 177 -1 -1
45 488 67 987 -1 -1
45 40 69 1003 75 2190 13 905 90 451 -1 -1
45 67 14 576 52 764 8 81 92 460 -1 -1
45 521 51 35 4 680 23 562 93 294 -1 -1
45 787 34 2 44 433 7 344 4 220 23 315 29 352 31 123 7 1261 93 364 -1 -1
45 131 55 545 89 241 46 3272 58 399 5 80 35 118 72 510 -1 -1
45 1185 47 74 30 538 67 1061 -1 -1
45 199 31 40 75 172 -1 -1
45 123 14 51 7 718 15 34 84 1143 -1 -1
45 275 21 1967 94 163 -1 -1
45 424 69 947 88 367 27 1102 77 589 -1 -1
45 900 1 253 10 1447 97 482 -1 -1
45 117 68 71 -1 -1
45 535 41 55 80 402 -1 -1
45 909 10 531 56 325 97 381 45 1809 53 875 54 506 73 1266 49 2695 68 221 39 267 54 683 90 78 -1 -1
45 961 90 1664 4 409 76 86 96 1312 -1 -1
45 596 90 653 -1 -1
45 81 22 479 72 40 95 945 -1 -1
45 1243 97 327 77 213 56 1030 72 29 69 847 10 44 52 102 65 295 -1 -1
45 233 89 64 -1 -1
45 13 5 324 52 200 45 103 61 602 98 1423 -1 -1
45 519 20 1330 57 1150 62 526 84 317 -1 -1
45 78 81 464 6 860 80 86 -1 -1
45 569 11 271 54 611 27 327 31 64 50 685 -1 -1
45 186 83 318 79 725 98 3919 -1 -1
45 5 2 192 90 581 -1 -1
45 117 15 1436 70 39 -1 -1
45 340 29 88 45 356 96 237 -1 -1
45 1236 22 502 45 648 93 153 -1 -1
45 21 72 775 10 455 65 1303 -1 -1
45 182 11 1225 66 737 -1 -1
45 86 0 463 48 762 64 103 29 1384 56 847 12 175 42 555 6 1055 1 36 15 141 -1 -1
45 588 63 342 35 273 56 747 94 59 -1 -1
45 215 13 632 44 507 25 902 10 3 23 150 68 650 -1 -1
45 603 97 747 -1 -1
45 1094 94 123 92 1042 19 550 3 636 79 381 -1 -1
45 127 63 21 73 75 56 530 73 1038 -1 -1
45 146 27 588 25 1601 98 2447 -1 -1
45 87 99 248 -1 -1
45 155 6 367 16 585 26 197 -1 -1
45 1635 80 2703 61 26 16 335 84 265 -1 -1
45 44 56 715 77 649 24 3 19 120 54 193 28 493 75 1631 -1 -1
45 1283 84 442 -1 -1
45 3 93 2589 58 850 2 458 45 910 16 1309 91 304 -1 -1
45 88 40 396 66 1479 -1 -1
45 1453 30 201 43 1039 77 194 -1 -1
45 227 12 88 9 254 32 1277 -1 -1
45 289 4 86 78 1547 -1 -1
45 295 64 600 77 126 -1 -1
45 273 75 1001 -1 -1
45 134 42 1159 3 23 39 1413 -1 -1
45 242 33 90 23 213 3 212 89 77 -1 -1
45 285 91 184 71 358 91 595 -1 -1
45 1108 51 93 29 943 49 544 21 130 84 447 -1 -1
45 1261 18 757 55 1566 15 1876 61 1214 -1 -1
45 83 19 2725 59 442 37 1187 78 253 -1 -1
45 690 22 128 79 417 -1 -1
45 614 1 584 72 310 -1 -1
45 124 82 134 -1 -1
45 564 89 1150 4 1129 94 284 -1 -1
45 1649 25 258 50 462 29 349 60 243 -1 -1
45 647 93 268 -1 -1
45 560 50 664 5 227 29 251 23 822 35 123 30 1902 51 1673 -1 -1
45 1393 85 261 -1 -1
45 70 25 717 87 1779 13 2113 78 250 -1 -1
45 280 84 295 67 371 75 661 55 512 71 81 -1 -1
45 19 10 399 86 527 -1 -1
45 844 91 380 4 538 95 1333 -1 -1
45 407 95 53 -1 -1
45 233 28 944 55 542 70 199 -1 -1
45 164 84 156 65 572 25 46 27 638 94 319 -1 -1
45 674 84 168 69 644 24 2404 0 222 35 581 67 1497 -1 -1
45 1835 10 511 76 434 -1 -1
45 902 42 20 61 621 31 349 78 91 -1 -1
45 891 63 135 -1 -1
45 5 37 420 81 46 -1 -1
45 447 54 814 0 142 53 43 66 242 4 85 33 61 54 661 95 641 -1 -1
45 2379 94 372 -1 -1
45 263 90 434 50 329 16 385 92 872 -1 -1
45 1336 11 226 86 1320 65 613 34 584 12 1805 44 603 18 132 29 400 14 20 88 116 -1 -1
45 713 12 533 78 248 -1 -1
45 269 67 429 26 485 91 1029 -1 -1
45 709 43 873 49 493 0 361 46 371 67 154 -1 -1
45 53 47 26 31 555 39 90 26 691 64 868 -1 -1
45 1189 97 194 -1 -1
45 1643 54 777 93 213 62 267 48 1255 70 181 -1 -1
45 1128 29 779 38 209 75 242 -1 -1
45 255 2 115 23 89 48 254 83 703 -1 -1
45 1015 30 62 88 463 -1 -1
45 1266 79 87 96 1663 94 791 17 55 59 1756 -1 -1
45 208 15 1238 7 1326 90 153 -1 -1
45 3312 48 186 46 134 36 1179 85 633 -1 -1
45 153 41 205 82 140 3 160 45 88 10 470 78 363 -1 -1
45 98 75 467 28 571 3 326 78 281 -1 -1
45 1119 60 720 4 451 62 71 -1 -1
45 164 29 16 63 1085 70 571 -1 -1
45 256 49 211 27 477 96 244 -1 -1
45 221 29 261 69 294 -1 -1
45 538 21 226 37 12 5 135 31 13 76 584 -1 -1
45 252 25 804 57 194 11 368 46 715 81 60 -1 -1
45 192 99 448 71 344 45 242 42 120 54 1342 80 9 -1 -1
45 39 82 1093 -1 -1
45 1144 95 735 71 330 72 37 41 205 52 654 67 1804 -1 -1
45 438 88 44 -1 -1
45 604 67 504 33 200 57 130 21 43 42 320 22 242 35 70 30 864 6 109 67 112 -1 -1
45 464 67 445 -1 -1
45 633 11 186 28 290 92 233 7 75 80 1215 -1 -1
45 110 62 165 55 94 25 353 33 119 6 1205 50 432 -1 -1
45 54 35 581 36 510 85 460 -1 -1
45 1551 67 1604 75 1966 2 928 74 3178 69 164 10 778 13 453 43 619 -1 -1
45 205 74 376 76 641 59 546 17 1602 52 662 69 993 -1 -1
45 962 94 400 75 128 72 2041 69 962 64 615 96 2303 -1 -1
45 908 46 1021 66 962 -1 -1
45 1113 34 560 30 147 61 159 -1 -1
45 721 50 130 1 503 11 492 49 153 -1 -1
45 42 31 281 82 514 79 518 80 110 62 46 55 142 3 1780 75 234 -1 -1
45 959 88 760 20 1510 16 1664 95 525 -1 -1
45 61 27 444 14 415 4 4020 29 1150 18 192 0 434 43 950 -1 -1
45 855 99 1087 82 256 59 494 20 273 12 507 45 287 -1 -1
45 1035 67 858 70 457 43 10 75 402 -1 -1
45 644 36 389 72 42 -1 -1
45 285 99 562 67 187 11 1042 5 646 80 223 -1 -1
45 80 39 165 34 192 26 584 24 1054 89 563 -1 -1
45 817 84 1046 63 134 98 860 -1 -1
45 312 68 1028 37 148 94 23 -1 -1
45 96 76 674 9 787 61 424 31 244 14 22 46 47 -1 -1
45 163 42 731 74 255 -1 -1
45 38 95 53 -1 -1
45 341 6 14 83 78 -1 -1
45 747 40 7 24 1248 10 648 12 258 69 1679 -1 -1
45 684 43 190 76 260 80 1046 40 417 30 301 27 509 93 7 -1 -1
45 121 71 228 29 286 8 635 16 236 0 189 67 303 -1 -1
45 255 81 121 21 936 24 1342 18 1581 84 1414 -1 -1
45 335 73 996 -1 -1
45 35 15 386 14 246 98 146 -1 -1
45 216 15 51 1 6 57 980 -1 -1
45 1259 5 328 92 1240 -1 -1
45 7 32 1440 13 631 26 107 28 2026 84 2462 -1 -1
45 62 6 632 0 253 38 312 29 781 14 146 77 141 -1 -1
45 1142 23 152 45 79 17 16 38 747 40 160 12 1617 72 496 -1 -1
45 449 99 37 -1 -1
45 547 34 721 88 504 35 142 25 681 56 537 78 52 -1 -1
45 1347 30 288 29 849 78 325 -1 -1
45 9 32 340 95 833 -1 -1
45 228 88 1411 26 39 6 1288 19 445 71 1634 -1 -1
45 7 26 306 24 103 58 368 27 3218 89 418 -1 -1
45 60 35 77 63 581 -1 -1
45 1061 66 435 -1 -1
45 748 29 63 51 541 58 456 64 1131 50 1880 51 2218 91 513 -1 -1
45 1948 2 395 53 328 68 190 -1 -1
45 714 69 108 13 1172 34 669 41 55 16 357 74 40 9 525 67 1686 26 2326 6 10 38 839 -1 -1
45 361 35 394 81 2078 -1 -1
45 208 26 410 93 1650 -1 -1
45 302 47 509 79 39 -1 -1
45 1248 80 1440 32 1114 14 132 86 903 -1 -1
45 2134 92 79 -1 -1
45 130 83 1209 -1 -1
45 204 47 8 59 1283 96 29 -1 -1
45 694 39 1242 33 57 45 310 89 182 -1 -1
45 424 15 193 34 465 20 77 53 2225 -1 -1
45 522 67 111 41 490 31 2010 69 149 -1 -1
45 150 8 165 7 982 59 971 -1 -1
45 2080 61 127 84 886 -1 -1
45 1605 17 265 93 905 -1 -1
45 1521 1 785 36 44 73 281 -1 -1
45 676 15 401 10 199 41 766 -1 -1
45 243 47 45 12 361 69 231 -1 -1
45 1011 6 547 99 740 -1 -1
45 202 73 2361 14 168 5 215 65 77 -1 -1
45 262 74 379 -1 -1
45 426 2 570 30 444 73 1414 -1 -1
45 297 77 122 1 1937 45 849 -1 -1
45 177 5 61 40 2389 19 124 69 459 -1 -1
45 124 56 700 60 257 63 21 3 1044 27 833 13 1391 29 184 -1 -1
45 1160 93 1008 14 102 90 584 -1 -1
45 101 57 876 52 659 4 413 61 846 -1 -1
45 119 93 169 57 3761 29 1591 2 220 93 113 -1 -1
45 13 1 291 89 582 -1 -1
45 618 10 1567 13 403 17 67 52 1160 -1 -1
45 1539 70 321 41 259 52 1625 20 453 9 735 43 2 -1 -1
45 2241 80 892 12 351 60 323 21 749 59 34 87 614 -1 -1
45 380 70 413 71 18 11 679 42 128 68 248 -1 -1
45 503 73 23 35 1375 33 962 0 237 15 844 91 523 -1 -1
45 1053 29 1730 69 427 -1 -1
45 1108 82 87 -1 -1
45 1155 8 1245 82 518 -1 -1
45 619 26 19 12 112 76 234 -1 -1
45 929 10 93 22 713 13 402 3 180 79 104 -1 -1
45 899 59 2012 63 1226 7 533 72 529 -1 -1
45 919 31 126 95 379 -1 -1
46 192 62 26 95 1438 -1 -1
46 1285 35 993 11 641 47 117 10 248 12 2481 69 505 -1 -1
46 594 52 542 65 240 54 147 64 966 -1 -1
46 160 54 420 86 584 -1 -1
46 341 37 172 14 712 5 278 29 234 30 569 44 773 -1 -1
46 1084 27 1011 80 68 -1 -1
46 162 8 1074 56 2446 -1 -1
46 540 5 37 86 496 -1 -1
46 485 8 354 6 383 93 325 -1 -1
46 170 10 295 27 858 4 124 90 130 -1 -1
46 879 48 1698 53 91 52 77 23 8 94 308 -1 -1
46 209 60 502 0 63 72 1620 -1 -1
46 223 9 709 87 57 27 13 67 216 -1 -1
46 1304 97 23 28 820 85 770 -1 -1
46 137 47 888 42 226 84 832 -1 -1
46 315 85 663 84 223 46 1245 98 114 -1 -1
46 55 94 76 47 1899 91 164 28 28 53 39 77 465 -1 -1
46 752 88 384 30 804 48 587 96 193 -1 -1
46 1571 30 346 26 352 53 478 0 138 76 157 -1 -1
46 1287 39 1536 20 1285 49 714 -1 -1
46 1033 56 145 86 172 -1 -1
46 720 90 238 36 682 66 444 -1 -1
46 1327 30 1629 45 557 11 76 0 2387 2 723 42 956 -1 -1
46 600 88 178 37 166 86 155 61 210 41 2749 13 676 39 138 -1 -1
46 146 7 1 54 1227 84 128 -1 -1
46 625 75 121 -1 -1
46 373 32 612 98 1367 -1 -1
46 866 99 45 -1 -1
46 186 0 105 92 127 -1 -1
46 236 89 108 47 1082 60 245 12 690 13 425 42 450 0 736 9 697 12 65 74 274 -1 -1
46 895 19 1034 38 336 65 359 20 59 2 1557 20 271 97 39 -1 -1
46 7 26 412 35 479 31 1167 97 60 -1 -1
46 458 16 498 35 167 91 39 -1 -1
46 376 62 1899 73 296 20 245 10 806 15 62 17 170 35 365 -1 -1
46 40 76 115 36 11 19 398 67 421 -1 -1
46 326 52 256 87 428 78 637 21 4189 43 1524 15 320 17 357 4 3511 11 770 94 851 -1 -1
46 272 90 667 62 201 54 1395 1 972 0 32 95 1139 -1 -1
46 213 90 538 59 539 4 2 6 148 52 115 -1 -1
46 139 80 1178 22 153 33 375 18 18 37 310 -1 -1
46 949 50 1691 49 439 12 204 18 43 57 831 -1 -1
46 948 56 137 5 142 3 1136 59 1139 -1 -1
46 594 37 118 36 140 13 1055 76 20 -1 -1
46 655 95 974 39 303 31 916 89 549 -1 -1
46 241 3 1010 90 1269 72 471 99 1418 -1 -1
46 310 90 2373 1 583 89 376 11 307 12 302 44 1570 2 1629 29 148 22 1283 48 1009 -1 -1
46 1205 3 150 94 569 -1 -1
46 806 45 636 83 128 -1 -1
46 713 71 455 76 432 33 633 95 391 -1 -1
46 40 5 95 93 1003 -1 -1
46 183 20 150 65 117 15 1839 54 87 15 82 2 341 25 658 99 1011 -1 -1
46 88 50 1279 6 618 37 190 27 449 31 313 -1 -1
46 111 67 949 7 61 46 240 -1 -1
46 698 57 1072 64 476 99 80 -1 -1
46 207 88 100 34 856 85 19 -1 -1
46 71 12 1497 93 172 28 820 56 211 34 510 38 99 97 821 -1 -1
46 17 75 347 48 143 29 141 69 579 -1 -1
46 549 86 1376 -1 -1
46 344 78 389 34 259 65 1221 81 413 -1 -1
46 157 15 644 93 386 -1 -1
46 307 93 546 32 351 87 432 -1 -1
46 1039 20 410 60 169 70 158 92 325 -1 -1
46 1134 53 38 33 1158 5 964 27 1050 99 906 -1 -1
46 1715 58 206 13 353 42 614 -1 -1
46 105 70 76 2 931 96 43 -1 -1
46 515 11 274 15 702 83 68 -1 -1
46 28 28 1418 45 1010 78 31 -1 -1
46 85 38 866 42 345 49 516 97 8 -1 -1
46 612 24 803 74 450 -1 -1
46 71 43 568 74 156 -1 -1
46 63 4 557 58 702 78 546 66 755 92 66 -1 -1
46 536 59 1368 81 609 56 59 92 610 -1 -1
46 386 13 1411 6 136 96 21 -1 -1
46 1124 84 485 -1 -1
46 1448 30 513 68 1560 92 1027 -1 -1
46 428 41 742 37 163 60 202 -1 -1
46 191 79 796 13 931 61 592 -1 -1
46 333 29 220 65 444 44 1012 94 220 -1 -1
46 1106 76 7 26 480 58 165 -1 -1
46 209 41 1531 80 1691 22 366 70 1160 -1 -1
46 595 83 1309 -1 -1
46 512 61 117 15 620 54 21 -1 -1
46 143 22 62 34 882 72 281 -1 -1
46 127 15 28 12 332 27 804 61 941 -1 -1
46 42 74 1128 64 327 94 122 -1 -1
46 1326 89 633 31 3440 90 803 -1 -1
46 188 48 2206 86 180 -1 -1
46 480 91 316 36 212 7 386 27 818 71 464 -1 -1
46 812 3 159 42 26 89 174 -1 -1
46 5 33 759 81 16 -1 -1
46 1037 23 145 58 156 84 22 12 671 51 433 86 511 -1 -1
46 390 74 167 89 1083 27 463 14 398 35 356 6 24 1 1365 91 554 -1 -1
46 1806 82 1196 47 777 75 256 10 630 88 379 -1 -1
46 1035 5 124 33 763 13 143 44 955 -1 -1
46 833 47 532 97 305 -1 -1
46 82 72 349 -1 -1
46 381 48 469 44 1285 66 70 -1 -1
46 11 52 1129 77 120 17 660 98 2 -1 -1
46 149 13 109 6 2161 99 52 -1 -1
46 404 51 660 24 455 31 331 22 207 98 773 -1 -1
46 827 78 1198 -1 -1
46 1026 68 445 42 1085 81 918 -1 -1
46 1920 27 1876 65 501 -1 -1
46 155 37 1433 32 395 94 349 -1 -1
46 123 43 1582 85 80 -1 -1
46 1356 83 453 73 425 84 192 8 75 39 288 89 1450 -1 -1
46 641 32 941 82 1235 77 76 75 112 64 63 83 1837 -1 -1
46 1929 70 107 -1 -1
46 992 72 5 45 78 46 209 47 548 48 90 70 1403 -1 -1
46 744 74 956 3 1419 94 360 40 293 41 854 71 1300 -1 -1
46 8 14 1319 32 2175 0 134 58 1097 -1 -1
46 734 56 1116 22 187 9 899 46 364 -1 -1
46 590 11 611 17 2452 14 88 23 286 27 104 71 521 -1 -1
46 912 92 254 0 112 28 1481 68 69 -1 -1
46 352 35 912 43 351 52 286 21 924 69 1155 -1 -1
46 650 88 44 -1 -1
46 549 74 11 93 80 4 373 87 1146 -1 -1
46 1116 15 753 94 699 -1 -1
46 292 29 304 77 256 86 615 44 809 26 376 25 1074 99 264 -1 -1
46 310 54 719 36 300 63 149 -1 -1
46 317 38 797 52 79 42 1716 5 109 15 133 44 1342 90 69 -1 -1
46 924 67 387 56 447 78 1 99 393 -1 -1
46 880 85 977 64 377 26 1942 46 484 92 1110 -1 -1
46 39 49 733 82 313 -1 -1
46 135 28 871 91 397 -1 -1
46 95 61 807 40 153 42 10 82 561 -1 -1
46 323 8 382 49 1448 77 129 -1 -1
46 811 15 170 67 569 -1 -1
46 741 36 77 59 194 43 243 70 1496 -1 -1
46 79 31 237 50 341 16 839 19 156 39 2464 -1 -1
46 353 23 371 51 96 64 425 74 430 -1 -1
46 92 87 587 -1 -1
46 658 15 635 64 354 49 211 92 36 -1 -1
46 75 72 1548 44 9 78 88 27 543 2 8 91 138 -1 -1
46 1984 22 1069 29 930 98 96 -1 -1
46 1610 80 352 10 1195 61 3385 -1 -1
46 937 16 328 26 92 2 2026 33 152 14 47 81 1267 -1 -1
46 326 33 1040 70 300 -1 -1
46 141 99 340 -1 -1
46 389 25 547 40 1344 53 417 -1 -1
46 138 36 430 27 391 0 247 38 54 44 675 76 9 -1 -1
46 70 41 586 70 1952 78 417 -1 -1
46 392 41 394 7 399 8 9 52 1338 -1 -1
46 673 5 2385 12 1565 52 270 -1 -1
46 559 79 265 -1 -1
46 154 61 1163 6 934 85 472 -1 -1
46 471 87 303 35 1996 46 190 62 415 40 1193 26 769 78 891 -1 -1
46 197 13 112 66 1483 91 38 -1 -1
46 1562 72 82 99 127 -1 -1
46 674 83 251 -1 -1
46 242 43 41 49 1069 47 143 34 1019 96 1513 -1 -1
46 444 22 1069 14 1132 23 566 73 1742 -1 -1
46 1997 69 839 13 141 89 1689 -1 -1
46 715 8 397 36 136 78 309 -1 -1
46 1791 97 358 81 220 67 463 87 12 -1 -1
46 89 64 426 82 1846 -1 -1
46 207 57 86 13 184 92 1488 -1 -1
46 46 27 170 9 688 6 994 14 50 67 1566 -1 -1
46 113 81 1072 55 213 99 1455 39 1378 34 1839 48 137 30 1114 18 672 93 141 -1 -1
46 249 86 518 26 1796 5 2728 36 455 85 1109 -1 -1
46 251 52 468 91 153 -1 -1
46 4123 42 213 17 244 65 613 68 318 3 245 91 401 -1 -1
46 1961 28 834 11 526 53 352 -1 -1
46 154 22 121 47 307 -1 -1
46 641 28 582 90 7 -1 -1
46 32 44 567 8 122 54 782 73 86 -1 -1
46 37 49 543 54 938 10 295 73 12 -1 -1
46 161 45 1029 37 802 15 341 42 426 -1 -1
46 1025 65 739 99 1043 -1 -1
46 371 82 477 -1 -1
46 906 57 91 22 177 91 360 -1 -1
46 144 73 155 21 69 82 614 -1 -1
46 963 11 478 93 183 -1 -1
46 237 53 182 83 307 85 60 -1 -1
46 434 89 346 -1 -1
46 85 17 356 4 585 32 455 91 514 -1 -1
46 976 45 1472 76 2319 0 420 89 807 -1 -1
46 558 69 1204 36 504 64 481 55 33 48 48 74 132 -1 -1
46 271 12 446 21 41 47 574 24 255 37 1305 57 606 -1 -1
46 2667 14 405 18 405 86 1151 -1 -1
46 661 22 317 86 1066 -1 -1
46 479 16 95 30 52 57 820 35 1600 20 748 34 334 7 45 61 392 -1 -1
46 19 89 1600 -1 -1
46 935 81 563 17 336 76 573 -1 -1
46 601 53 286 96 1501 -1 -1
46 384 41 382 66 2222 -1 -1
46 53 53 1374 34 195 48 90 81 358 -1 -1
46 80 39 484 50 215 -1 -1
46 170 3 216 12 557 30 311 33 1454 8 1316 42 943 -1 -1
46 823 98 115 55 343 7 370 52 240 63 520 -1 -1
46 515 29 229 48 809 99 95 -1 -1
46 563 53 381 -1 -1
46 704 68 376 12 380 76 800 -1 -1
46 654 3 238 72 290 -1 -1
46 591 35 1605 22 296 68 1103 -1 -1
46 270 48 1274 24 369 3 124 97 351 -1 -1
46 309 33 157 17 5 28 453 1 81 21 68 22 752 83 1426 -1 -1
46 440 61 73 90 1230 -1 -1
46 1358 26 1149 64 308 -1 -1
46 607 6 369 74 118 -1 -1
47 296 91 882 46 110 29 237 88 1350 -1 -1
47 209 86 113 48 432 17 402 13 857 86 692 -1 -1
47 91 96 149 94 78 42 732 41 3 87 585 -1 -1
47 541 89 845 11 196 42 504 25 55 47 149 -1 -1
47 896 44 844 5 930 0 349 33 203 72 420 -1 -1
47 1197 66 1343 83 1557 36 210 92 2697 -1 -1
47 702 72 316 5 179 86 392 1 111 65 56 -1 -1
47 293 63 880 59 87 23 282 49 309 -1 -1
47 1499 72 90 36 1310 40 269 8 33 78 3 -1 -1
47 288 42 54 91 226 96 236 -1 -1
47 1638 27 1174 23 429 44 566 49 298 35 49 8 252 67 138 -1 -1
47 269 25 520 36 257 1 294 96 315 -1 -1
47 289 98 152 92 182 88 616 71 134 45 914 75 779 74 1234 47 980 12 436 3 247 77 362 -1 -1
47 284 14 251 95 384 -1 -1
47 1204 74 553 34 1186 35 1161 90 610 -1 -1
47 92 31 419 71 458 32 2617 99 1692 -1 -1
47 90 62 384 75 48 86 246 94 3248 -1 -1
47 646 21 100 37 2106 19 658 44 141 84 707 -1 -1
47 177 92 58 42 1036 0 1929 2 86 68 821 -1 -1
47 386 89 974 -1 -1
47 626 84 536 -1 -1
47 12 13 48 3 571 71 167 94 574 52 194 98 50 -1 -1
47 91 14 127 13 1392 28 3 75 429 -1 -1
47 114 28 542 79 866 -1 -1
47 1208 27 114 48 636 39 1196 81 304 -1 -1
47 562 75 890 32 414 94 838 -1 -1
47 457 25 304 45 803 58 306 -1 -1
47 865 38 685 90 1084 -1 -1
47 363 10 1776 5 2759 62 694 13 68 18 769 12 318 15 1207 41 845 -1 -1
47 1533 70 614 88 75 75 17 71 117 47 80 49 445 68 851 -1 -1
47 879 84 346 28 825 48 213 -1 -1
47 1330 33 4603 61 1000 6 429 97 296 -1 -1
47 369 38 173 98 596 89 82 75 607 32 550 54 176 -1 -1
47 2020 86 132 -1 -1
47 898 71 1 12 373 63 218 26 1037 49 381 20 1815 70 1725 -1 -1
47 285 40 1116 19 454 37 66 30 589 79 265 -1 -1
47 475 21 868 61 532 -1 -1
47 1308 75 544 96 388 -1 -1
47 602 50 92 76 1143 35 1869 13 20 0 29 38 166 26 1374 25 42 13 238 95 1601 -1 -1
47 402 82 456 -1 -1
47 424 38 1946 15 138 51 18 -1 -1
47 375 60 265 21 1371 66 1675 52 156 66 1417 60 1511 38 726 75 1692 -1 -1
47 169 68 81 -1 -1
47 647 12 1054 54 21 98 893 -1 -1
47 74 90 94 92 364 22 302 56 855 48 1436 56 275 28 279 51 641 47 186 87 234 -1 -1
47 2179 94 1136 58 1618 45 879 30 1773 94 506 -1 -1
47 1213 45 68 72 846 -1 -1
47 535 81 1296 -1 -1
47 303 39 123 64 1726 87 194 46 846 37 131 16 544 34 1233 4 54 62 3818 -1 -1
47 294 61 380 79 155 58 851 13 277 80 172 -1 -1
47 66 14 166 23 837 87 211 -1 -1
47 423 69 279 43 795 78 1626 -1 -1
47 342 97 76 26 255 32 1064 58 1041 -1 -1
47 529 49 309 23 360 63 699 83 111 -1 -1
47 29 36 352 27 45 64 363 16 626 83 277 -1 -1
47 34 35 1157 60 3985 6 593 87 689 3 77 71 152 -1 -1
47 308 51 385 0 37 55 801 72 167 49 7 69 848 -1 -1
47 323 30 1892 33 252 57 106 92 173 -1 -1
47 194 54 153 79 396 7 596 98 135 -1 -1
47 813 13 396 64 173 42 612 46 21 27 286 82 901 -1 -1
47 71 89 308 -1 -1
47 781 66 256 61 1221 29 317 2 230 95 102 -1 -1
47 695 96 256 -1 -1
47 496 93 236 -1 -1
47 11 49 292 90 1595 -1 -1
47 1609 75 50 -1 -1
47 1099 76 334 64 1174 9 429 84 139 -1 -1
47 39 7 1403 23 265 51 785 -1 -1
47 315 92 42 8 798 49 1042 68 212 16 1453 10 323 75 930 -1 -1
47 2436 97 873 96 1140 -1 -1
47 185 98 33 58 223 4 1224 75 277 40 1997 58 235 87 1615 -1 -1
47 2726 1 668 32 69 36 2590 62 198 -1 -1
47 350 30 2120 60 507 52 2491 63 1110 50 133 62 2237 30 415 45 14 -1 -1
47 1727 29 528 7 73 19 724 33 767 -1 -1
47 833 82 222 67 1171 33 1507 94 509 -1 -1
47 761 16 344 40 78 73 346 -1 -1
47 1004 76 1383 23 63 55 533 -1 -1
47 43 61 198 90 44 -1 -1
47 158 34 468 48 461 68 1406 72 807 -1 -1
47 1258 11 293 45 223 2 447 34 282 56 504 -1 -1
47 3 16 409 60 7 62 88 76 677 -1 -1
47 311 38 14 77 662 79 120 36 907 52 478 29 157 93 1393 -1 -1
47 135 60 941 11 802 60 687 4 855 84 499 -1 -1
47 1301 61 592 70 773 90 692 -1 -1
47 1845 35 137 86 458 -1 -1
47 34 57 1555 92 317 -1 -1
47 158 52 1576 87 1475 -1 -1
47 200 10 1062 70 327 20 320 6 1739 81 206 -1 -1
47 621 28 84 69 22 -1 -1
47 94 58 1009 46 30 35 2555 21 163 29 4 1 489 5 251 26 1264 -1 -1
47 664 78 311 -1 -1
47 57 23 637 71 165 6 13 11 17 28 49 31 124 43 1143 -1 -1
47 105 16 83 21 514 96 28 -1 -1
47 168 12 301 8 2059 96 631 -1 -1
47 604 48 202 59 437 28 596 42 35 88 578 -1 -1
47 192 31 860 86 343 -1 -1
47 932 81 304 24 384 78 131 81 422 12 2295 67 1171 51 1039 86 763 -1 -1
47 1381 22 798 47 7 52 555 37 95 42 320 -1 -1
47 494 33 502 9 735 84 893 -1 -1
47 489 44 4043 7 513 21 74 24 276 13 120 50 1844 -1 -1
47 703 26 358 44 2095 92 1412 -1 -1
47 80 32 427 20 751 53 380 49 436 15 425 1 302 20 16 33 428 74 342 -1 -1
47 359 17 430 95 71 -1 -1
47 1113 95 403 84 432 77 230 24 809 33 583 52 200 1 1770 88 689 -1 -1
47 970 19 646 66 350 -1 -1
47 356 73 129 -1 -1
47 5213 25 27 80 671 -1 -1
47 456 3 398 21 198 28 1198 17 103 3 918 12 2049 80 135 -1 -1
47 612 98 3558 -1 -1
47 319 67 406 78 45 -1 -1
47 19 7 2920 44 108 34 351 24 493 22 86 42 297 -1 -1
47 190 82 110 96 745 -1 -1
47 443 3 61 79 405 -1 -1
47 210 2 578 9 670 23 210 43 341 1 708 82 479 -1 -1
47 207 33 569 48 883 63 174 -1 -1
47 823 82 16 35 621 88 382 -1 -1
47 1417 76 386 44 2 50 730 -1 -1
47 680 96 62 -1 -1
47 173 58 275 29 290 66 1124 -1 -1
47 524 45 721 0 743 18 216 1 511 4 211 11 184 71 676 -1 -1
47 406 38 1183 27 195 66 1612 -1 -1
47 1447 84 571 63 137 40 643 36 312 5 33 59 66 -1 -1
47 171 16 1545 93 517 -1 -1
47 450 48 142 63 345 17 1258 96 334 -1 -1
47 347 91 56 -1 -1
47 1034 57 96 37 174 42 231 54 968 -1 -1
47 220 40 197 20 203 5 1051 33 337 86 180 -1 -1
47 228 90 139 72 763 81 287 43 556 21 3853 66 177 -1 -1
47 1552 71 186 88 118 -1 -1
47 237 52 510 30 283 2 1981 88 410 -1 -1
47 272 0 2262 58 676 81 968 -1 -1
47 282 30 186 29 1141 7 276 48 93 99 86 -1 -1
47 66 11 2195 89 399 -1 -1
47 285 56 1362 78 892 54 308 26 2249 52 125 -1 -1
47 84 73 34 18 575 75 528 54 1804 22 1014 53 556 58 146 27 157 0 328 74 1941 -1 -1
47 251 53 610 4 1408 56 51 -1 -1
47 124 53 280 42 930 79 311 -1 -1
47 70 22 974 28 409 79 38 -1 -1
47 1234 27 426 41 6 56 201 -1 -1
47 142 88 352 -1 -1
47 646 76 492 65 9 33 738 7 314 97 1191 -1 -1
47 1035 7 724 69 235 -1 -1
47 520 35 967 33 1026 1 781 69 380 -1 -1
47 1114 89 724 -1 -1
47 769 94 197 -1 -1
47 467 66 310 78 234 25 1838 40 45 29 577 31 1211 80 69 -1 -1
47 395 58 1480 51 283 24 1722 10 127 78 20 -1 -1
47 392 33 665 68 2523 26 2355 50 77 -1 -1
47 1156 8 407 33 837 19 944 85 514 -1 -1
47 1081 80 51 69 847 95 2101 -1 -1
47 561 26 180 93 327 77 1167 75 293 63 72 9 255 92 285 -1 -1
47 517 18 1255 36 516 8 1023 98 763 -1 -1
47 273 19 595 10 108 53 1977 32 44 27 386 74 913 -1 -1
47 266 76 875 13 15 84 956 -1 -1
47 46 92 693 -1 -1
47 703 88 7073 62 643 76 525 22 1786 90 481 -1 -1
47 111 52 449 43 48 21 611 34 1159 51 387 -1 -1
47 106 95 11 66 183 62 915 28 988 68 558 -1 -1
47 711 4 729 99 57 -1 -1
47 199 34 821 6 123 50 296 40 979 91 688 -1 -1
47 1025 95 28 -1 -1
47 1748 31 962 33 408 47 253 91 84 -1 -1
47 63 68 1614 90 266 -1 -1
47 174 17 32 84 153 66 47 64 1394 15 1296 12 286 88 1922 -1 -1
47 632 99 39 -1 -1
47 215 50 131 64 39 77 1476 -1 -1
47 962 40 2447 8 1168 38 934 8 60 36 198 38 1620 -1 -1
47 78 2 355 49 108 -1 -1
47 591 45 589 59 618 -1 -1
47 25 17 195 6 266 59 1791 -1 -1
47 751 40 18 52 100 20 818 25 308 29 147 31 187 29 1168 88 401 -1 -1
47 123 54 916 16 609 30 155 10 1766 21 1445 54 18 -1 -1
47 31 9 282 63 592 40 1421 41 37 10 275 32 216 10 876 89 179 -1 -1
47 205 42 1945 71 148 -1 -1
47 452 44 173 91 1818 -1 -1
47 1027 2 177 86 361 -1 -1
47 147 15 624 5 1283 73 1508 -1 -1
47 410 26 404 7 191 69 1058 -1 -1
47 734 30 672 17 67 24 42 78 166 -1 -1
47 638 23 898 6 290 21 680 18 1038 59 671 -1 -1
47 764 20 230 41 79 96 67 -1 -1
47 765 20 535 78 1153 96 332 -1 -1
47 728 34 535 3 35 94 285 -1 -1
47 137 23 741 31 363 37 168 23 311 2 1478 51 451 -1 -1
47 414 73 335 16 310 31 219 21 149 84 22 -1 -1
47 489 7 194 42 192 -1 -1
47 823 91 1556 40 777 17 202 60 112 -1 -1
47 899 36 130 95 126 -1 -1
47 281 72 900 64 499 29 140 71 977 -1 -1
47 189 5 71 7 1150 85 48 -1 -1
47 509 10 1590 74 1124 -1 -1
47 319 83 289 -1 -1
47 388 97 341 -1 -1
47 1084 10 30 30 145 81 944 -1 -1
47 1789 21 741 46 617 -1 -1
47 491 50 222 72 1261 -1 -1
47 1149 37 416 50 841 38 10 81 404 -1 -1
47 1776 32 7 87 463 -1 -1
47 2011 9 33 12 139 47 75 77 767 -1 -1
47 559 39 902 77 1724 -1 -1
47 486 1 359 36 373 7 658 5 416 97 69 -1 -1
47 491 61 221 -1 -1
47 404 93 189 -1 -1
47 818 62 394 70 16 29 545 18 848 84 400 -1 -1
47 1045 0 220 52 2141 -1 -1
47 1171 49 169 33 689 35 222 72 1270 -1 -1
47 137 39 1059 84 1698 56 186 80 128 34 72 17 90 72 142 -1 -1
47 360 90 538 -1 -1
47 262 74 1006 53 867 11 936 24 86 19 1168 77 281 -1 -1
47 260 50 794 80 3820 -1 -1
47 1176 69 38 16 520 39 1049 18 44 8 986 49 346 -1 -1
47 79 64 760 65 175 67 872 7 285 68 156 -1 -1
47 459 49 153 56 1452 54 756 44 157 55 269 -1 -1
47 1219 86 211 -1 -1
48 206 87 357 92 478 -1 -1
48 667 9 26 27 477 66 226 34 885 70 41 -1 -1
48 644 92 780 38 33 86 377 82 1490 67 257 73 1900 87 207 -1 -1
48 284 27 183 47 381 -1 -1
48 3384 67 437 79 21 75 187 95 507 -1 -1
48 797 47 126 76 22 6 1362 13 978 92 466 -1 -1
48 524 73 531 0 16 64 63 -1 -1
48 1507 38 315 81 165 61 29 69 164 8 880 87 96 -1 -1
48 189 71 177 4 1935 36 1105 -1 -1
48 482 59 220 99 946 -1 -1
48 639 55 1244 23 90 29 596 27 98 63 578 -1 -1
48 762 17 67 26 56 91 422 -1 -1
48 545 5 100 84 250 -1 -1
48 321 33 768 84 492 -1 -1
48 174 61 1455 95 702 -1 -1
48 410 36 492 50 122 58 1053 13 75 4 944 12 196 91 96 -1 -1
48 164 68 1467 89 1170 84 277 68 587 85 224 -1 -1
48 383 32 250 31 633 62 345 -1 -1
48 641 9 71 40 1105 9 46 97 230 -1 -1
48 80 26 349 68 113 -1 -1
48 265 37 1212 64 346 20 482 47 109 18 43 51 106 -1 -1
48 317 76 115 13 673 15 949 94 354 -1 -1
48 11 71 269 77 112 37 415 82 2727 31 180 43 115 29 516 32 41 72 642 -1 -1
48 839 40 520 42 13 88 153 -1 -1
48 1428 10 708 52 1301 80 216 -1 -1
48 422 55 538 82 178 -1 -1
48 621 90 304 -1 -1
48 319 36 693 90 564 -1 -1
48 1051 37 998 2 262 44 365 -1 -1
48 164 53 1034 -1 -1
48 280 30 577 38 310 83 918 -1 -1
48 200 73 510 2 111 69 286 -1 -1
48 397 29 434 95 457 -1 -1
48 105 41 80 99 55 -1 -1
48 42 47 511 87 1068 -1 -1
48 253 44 349 34 633 5 481 18 76 4 366 6 274 54 144 -1 -1
48 653 8 1778 46 78 47 1187 21 324 41 965 90 98 -1 -1
48 178 18 1700 20 48 7 82 42 696 -1 -1
48 152 38 406 41 143 48 52 52 735 64 813 -1 -1
48 696 7 81 76 247 -1 -1
48 43 72 53 87 771 23 405 90 429 -1 -1
48 294 24 487 6 240 8 536 97 101 -1 -1
48 219 72 349 33 334 52 253 82 1246 -1 -1
48 44 26 1193 59 1243 72 242 38 721 14 540 61 468 -1 -1
48 1972 64 206 96 415 -1 -1
48 513 64 112 90 610 -1 -1
48 1989 29 303 24 82 47 936 -1 -1
48 398 5 822 52 1766 15 1889 4 865 3 151 74 1326 -1 -1
48 1666 60 934 96 159 -1 -1
48 653 24 870 56 1460 -1 -1
48 138 21 173 20 379 93 548 -1 -1
48 777 84 9 67 327 86 1200 -1 -1
48 1065 77 843 -1 -1
48 525 3 27 22 124 19 1731 57 229 -1 -1
48 200 16 1275 94 22 79 926 78 545 68 415 32 1848 45 107 21 434 61 603 -1 -1
48 1159 67 913 -1 -1
48 925 8 1720 0 215 97 368 -1 -1
48 134 20 11 2 285 5 1483 42 767 -1 -1
48 879 14 16 46 109 23 935 72 687 -1 -1
48 3030 64 569 41 357 82 403 -1 -1
48 9 84 424 -1 -1
48 153 84 56 12 183 13 769 89 181 -1 -1
48 1582 79 408 -1 -1
48 1309 23 2596 88 1469 -1 -1
48 1051 84 32 98 1125 -1 -1
48 747 46 345 51 750 46 119 29 167 36 477 0 500 82 58 -1 -1
48 687 14 86 56 356 -1 -1
48 603 92 540 -1 -1
48 434 49 627 67 547 -1 -1
48 304 16 722 88 23 -1 -1
48 109 46 1383 71 639 53 1095 64 270 83 463 -1 -1
48 194 79 1146 66 209 11 75 47 206 -1 -1
48 158 65 365 42 351 31 160 22 76 52 497 -1 -1
48 996 6 149 22 16 0 335 99 1552 -1 -1
48 30 71 2585 97 687 -1 -1
48 376 47 146 48 736 22 357 35 436 82 798 -1 -1
48 1104 93 130 -1 -1
48 599 20 87 43 567 46 871 93 419 -1 -1
48 351 10 141 74 590 -1 -1
48 81 58 207 -1 -1
48 1118 31 239 90 341 -1 -1
48 184 50 128 19 222 29 634 37 407 -1 -1
48 19 44 382 71 999 -1 -1
48 754 69 7 10 764 3 64 78 107 -1 -1
48 94 34 549 27 1882 33 1255 35 518 84 915 -1 -1
48 220 58 1200 94 291 -1 -1
48 1181 62 54 76 44 90 555 -1 -1
48 654 81 45 -1 -1
48 952 45 268 19 2 30 566 45 709 88 1217 -1 -1
48 258 18 89 16 636 90 63 -1 -1
48 281 88 567 6 205 60 1281 -1 -1
48 51 28 296 48 712 65 170 -1 -1
48 205 93 1374 2 771 57 43 6 476 66 1041 -1 -1
48 34 44 653 91 379 -1 -1
48 214 8 218 9 199 0 195 71 258 -1 -1
48 362 14 756 82 103 -1 -1
48 18 28 737 87 243 -1 -1
48 227 0 1046 62 291 63 491 96 954 -1 -1
48 1085 21 277 73 904 44 1429 14 31 56 732 -1 -1
48 851 22 704 47 1182 82 36 -1 -1
48 75 21 673 74 1 -1 -1
48 11 38 443 34 1427 22 350 49 220 -1 -1
48 400 54 485 3 472 81 56 -1 -1
48 1009 60 539 83 543 -1 -1
48 1485 95 2046 29 371 26 255 3 407 88 636 -1 -1
48 149 81 167 90 900 31 459 53 256 28 505 80 1320 -1 -1
48 564 54 330 93 513 -1 -1
48 93 41 404 77 113 88 1157 -1 -1
48 1925 67 130 86 379 14 2789 18 994 91 96 -1 -1
48 816 3 817 6 220 76 1704 -1 -1
48 390 21 412 31 199 98 237 -1 -1
48 975 38 118 66 39 -1 -1
48 729 80 1182 -1 -1
48 202 92 93 97 689 34 594 57 164 32 289 20 6 58 66 -1 -1
48 703 97 579 26 218 95 32 -1 -1
48 183 44 2021 48 14 65 2358 58 334 15 1470 37 610 82 900 -1 -1
48 796 5 41 26 984 99 610 -1 -1
48 1022 85 410 71 74 61 779 27 357 45 384 28 759 52 147 68 988 -1 -1
48 472 21 280 40 462 88 295 60 53 25 1267 46 295 -1 -1
48 147 1 624 15 1027 32 2476 52 408 -1 -1
48 117 43 27 46 703 39 3747 74 230 -1 -1
48 135 88 777 78 199 52 297 71 379 26 913 6 1488 44 889 -1 -1
48 580 17 1752 5 364 29 161 36 700 91 1568 -1 -1
48 246 34 147 0 101 11 152 35 1108 32 159 99 1711 -1 -1
48 641 23 364 17 703 0 343 64 1003 -1 -1
48 200 99 780 92 667 61 1158 94 78 15 1352 61 1137 19 50 7 208 29 864 93 316 -1 -1
48 414 75 1889 -1 -1
48 112 55 412 80 109 6 589 2 57 11 50 87 201 -1 -1
48 718 4 190 79 189 -1 -1
48 517 64 589 -1 -1
48 317 96 837 63 793 65 1042 73 677 74 1355 -1 -1
48 2048 72 401 34 486 35 1453 15 1359 16 1400 57 106 -1 -1
48 24 56 1238 8 1921 26 821 68 13 21 293 47 169 83 273 -1 -1
48 384 1 82 66 247 -1 -1
48 180 93 392 -1 -1
48 141 35 255 28 663 48 102 42 129 66 433 -1 -1
48 454 56 205 30 560 56 1205 53 366 58 2151 -1 -1
48 1427 29 1221 40 302 43 677 52 167 -1 -1
48 430 5 44 76 189 -1 -1
48 800 84 144 53 396 52 1912 33 315 37 212 62 441 -1 -1
48 960 20 2703 25 2189 78 2162 -1 -1
48 1217 61 1503 36 282 0 327 68 123 -1 -1
48 958 68 63 86 88 -1 -1
48 399 24 226 45 159 97 194 -1 -1
48 1518 2 1984 32 420 6 410 1 739 51 572 -1 -1
48 456 58 423 24 324 19 597 55 807 -1 -1
48 835 97 940 -1 -1
48 1360 19 360 69 882 -1 -1
48 766 90 97 6 178 67 1290 69 474 62 229 34 3598 5 2830 32 264 67 270 -1 -1
48 67 11 170 6 61 11 316 19 1151 20 577 91 257 -1 -1
48 349 56 595 29 739 93 351 -1 -1
48 1187 36 576 55 92 90 1160 2 1691 45 238 4 213 60 17 -1 -1
48 248 24 148 98 372 -1 -1
48 145 59 1268 5 21 53 781 12 530 70 730 -1 -1
48 61 38 883 27 735 54 1222 -1 -1
48 24 92 173 2 841 42 144 36 428 3 684 47 606 -1 -1
48 745 49 103 47 756 71 1082 -1 -1
48 356 40 75 46 260 50 612 60 23 46 2203 39 152 43 435 33 472 99 600 -1 -1
48 313 41 125 22 488 66 186 86 1050 23 29 19 126 65 1323 -1 -1
48 1110 76 10 -1 -1
48 291 29 1079 64 358 -1 -1
48 283 44 143 8 7 78 579 -1 -1
48 232 85 18 68 882 74 1144 16 2302 25 912 82 18 -1 -1
48 893 17 78 2 662 27 98 78 239 -1 -1
48 5 47 395 44 410 70 876 -1 -1
48 582 70 401 34 806 52 91 10 546 37 368 83 623 -1 -1
48 1049 86 363 35 379 78 159 97 250 -1 -1
48 7 72 265 6 1810 88 698 -1 -1
48 1825 62 1763 -1 -1
48 57 91 119 -1 -1
48 1204 91 438 94 637 19 2296 48 1445 56 800 46 71 99 483 -1 -1
48 270 57 1759 76 240 0 718 93 175 -1 -1
48 168 70 449 86 608 -1 -1
48 185 84 470 79 7 67 619 71 409 76 1726 -1 -1
48 73 32 250 63 59 -1 -1
48 44 47 488 83 1869 -1 -1
48 39 55 116 69 524 43 730 44 1028 52 1339 45 1472 3 76 0 1221 4 277 43 65 -1 -1
48 729 0 303 65 762 -1 -1
48 261 7 1446 14 112 38 122 -1 -1
48 1000 42 1062 33 137 38 5745 44 2447 19 2068 37 333 12 239 74 907 -1 -1
48 1147 29 152 78 103 75 54 78 2501 42 454 48 425 49 117 41 21 6 1462 82 779 -1 -1
48 287 16 110 30 113 44 1109 -1 -1
48 476 74 9 -1 -1
48 1833 59 339 21 1627 48 1751 -1 -1
48 154 45 209 54 552 9 540 46 54 43 1309 15 244 63 724 -1 -1
48 690 14 134 22 9 54 410 -1 -1
48 113 86 104 9 1121 10 1771 71 307 8 1307 79 1058 -1 -1
48 388 12 596 57 993 91 111 -1 -1
48 122 98 918 -1 -1
48 79 81 1415 32 326 44 1573 64 168 -1 -1
48 146 69 112 -1 -1
48 298 73 1412 -1 -1
48 156 87 131 7 209 2 274 28 500 18 1346 63 446 -1 -1
48 630 30 526 54 306 22 1695 7 721 20 930 81 1335 -1 -1
48 1370 34 189 26 36 83 586 -1 -1
48 811 95 504 -1 -1
48 168 75 533 85 2632 33 113 1 368 85 918 -1 -1
48 378 36 46 19 102 30 668 50 118 -1 -1
48 657 35 33 15 1546 4 1740 64 1454 -1 -1
48 1644 23 535 14 666 26 1126 25 200 61 967 -1 -1
48 587 17 627 65 162 -1 -1
48 121 16 1965 13 1631 19 866 0 231 90 291 -1 -1
48 318 84 186 65 3216 81 79 9 979 68 102 -1 -1
48 230 30 3195 42 914 69 10 -1 -1
48 1113 18 1727 55 50 91 320 -1 -1
48 1039 30 1223 15 109 55 756 57 219 65 1456 -1 -1
48 1356 89 322 72 310 9 66 1 226 96 130 -1 -1
48 923 92 589 -1 -1
49 1329 90 99 28 1783 49 154 10 125 59 443 -1 -1
49 419 26 81 18 18 96 1423 -1 -1
49 337 75 314 6 616 66 1194 -1 -1
49 17 79 189 24 3320 16 84 60 416 78 160 -1 -1
49 2442 53 264 31 234 8 270 39 1205 -1 -1
49 384 13 152 48 31 -1 -1
49 2632 64 82 23 82 66 31 56 190 85 59 -1 -1
49 3 80 109 85 1521 23 281 31 287 98 1546 -1 -1
49 1836 21 652 84 769 -1 -1
49 240 9 466 39 854 55 351 -1 -1
49 492 76 830 -1 -1
49 1043 86 1583 47 458 24 131 36 1038 65 320 90 172 -1 -1
49 2125 53 45 91 839 -1 -1
49 203 31 1 24 166 59 120 -1 -1
49 191 14 31 7 709 42 69 20 907 80 793 -1 -1
49 57 87 564 30 583 34 569 95 1235 -1 -1
49 928 48 599 9 55 69 853 -1 -1
49 10 87 46 -1 -1
49 114 11 829 9 393 46 490 52 1777 -1 -1
49 223 24 1372 66 114 58 39 83 51 -1 -1
49 89 28 16 86 280 -1 -1
49 113 23 741 45 1134 82 83 68 122 64 860 30 1181 43 577 41 518 14 423 80 2248 -1 -1
49 59 70 484 33 80 50 194 18 509 30 1020 3 14 31 97 37 1346 -1 -1
49 647 15 1432 48 16 -1 -1
49 1084 84 2874 -1 -1
49 65 86 154 -1 -1
49 2057 32 899 16 367 19 2074 46 749 -1 -1
49 104 42 606 54 996 92 1001 -1 -1
49 473 44 410 1 657 4 331 50 1332 15 3710 26 295 64 1754 -1 -1
49 570 72 1196 19 797 75 499 22 95 50 20 -1 -1
49 557 46 533 34 577 93 1101 -1 -1
49 195 47 1061 74 721 -1 -1
49 1877 71 616 9 759 37 1083 75 52 -1 -1
49 373 61 1403 11 739 99 211 -1 -1
49 53 59 779 56 258 49 1760 63 1153 -1 -1
49 473 99 132 -1 -1
49 436 81 266 89 630 7 2218 57 870 83 150 -1 -1
49 488 42 198 63 292 -1 -1
49 991 21 453 3 111 75 114 -1 -1
49 504 51 131 73 719 99 149 -1 -1
49 230 85 106 -1 -1
49 320 25 860 52 591 46 66 77 592 -1 -1
49 430 18 504 30 1260 84 539 29 136 63 1129 85 828 -1 -1
49 349 35 22 91 300 -1 -1
49 298 76 46 39 366 87 670 -1 -1
49 63 15 261 91 15 -1 -1
49 784 52 1613 41 1344 0 18 71 104 -1 -1
49 8 73 373 57 767 28 1372 46 1246 43 1109 40 1025 44 1186 16 431 81 878 -1 -1
49 1449 40 108 78 1178 -1 -1
49 419 87 267 37 436 88 793 99 55 -1 -1
49 122 80 31 40 666 7 362 8 641 46 94 16 497 55 651 -1 -1
49 487 98 1177 -1 -1
49 1353 39 719 89 49 -1 -1
49 18 60 22 95 115 -1 -1
49 269 59 1133 -1 -1
49 1675 28 591 2 251 48 19 65 277 88 6 -1 -1
49 775 43 1258 8 2204 28 1632 93 208 -1 -1
49 178 5 109 10 665 90 1031 -1 -1
49 29 98 208 -1 -1
49 916 91 598 13 611 75 668 15 522 57 305 52 1140 88 108 -1 -1
49 179 31 177 80 761 -1 -1
49 436 55 330 94 537 -1 -1
49 2269 0 377 38 908 -1 -1
49 1289 21 550 61 99 -1 -1
49 341 36 190 52 687 69 985 -1 -1
49 41 64 499 73 24 33 803 21 1840 88 286 -1 -1
49 782 17 679 66 91 81 478 -1 -1
49 1118 7 101 80 19 -1 -1
49 639 98 113 58 589 17 64 52 67 27 13 60 665 -1 -1
49 263 15 56 66 1767 28 271 29 86 40 850 78 705 -1 -1
49 78 32 515 21 616 77 327 -1 -1
49 266 36 1015 95 382 -1 -1
49 810 35 2014 76 270 -1 -1
49 1034 79 1680 -1 -1
49 71 43 477 6 577 75 127 -1 -1
49 1007 30 385 42 1164 27 604 91 674 -1 -1
49 225 92 190 -1 -1
49 416 51 568 10 137 28 403 47 132 -1 -1
49 1 19 250 80 2727 -1 -1
49 362 15 309 26 305 54 155 38 110 76 194 -1 -1
49 50 48 443 92 986 51 128 87 338 43 1252 89 48 -1 -1
49 70 63 1958 84 711 60 550 28 716 78 36 -1 -1
49 2140 82 466 -1 -1
49 1 11 82 50 1147 1 267 6 674 89 885 -1 -1
49 162 93 15 80 1068 31 546 40 519 6 119 70 665 -1 -1
49 1129 96 4 94 476 24 85 41 42 29 67 9 83 75 1651 -1 -1
49 1247 62 1388 67 17 34 778 54 397 2 609 33 306 83 390 -1 -1
49 2463 99 6 -1 -1
49 195 71 210 -1 -1
49 854 23 6 99 93 -1 -1
49 377 88 238 49 383 71 415 42 468 70 766 -1 -1
49 672 20 57 43 952 0 695 7 42 78 146 -1 -1
49 342 81 597 63 435 3 251 59 442 95 55 -1 -1
49 25 66 430 37 189 53 1138 86 634 -1 -1
49 838 47 49 52 120 -1 -1
49 278 42 345 50 212 39 574 19 557 43 1197 87 511 -1 -1
49 235 33 567 35 144 67 772 91 202 -1 -1
49 455 98 96 -1 -1
49 752 10 369 73 797 -1 -1
49 771 40 58 16 1210 75 750 -1 -1
49 459 37 67 52 1093 7 1322 64 446 -1 -1
49 183 21 1639 76 684 54 748 13 122 55 407 41 2328 21 533 82 51 -1 -1
49 302 99 24 90 45 66 240 38 2 41 1086 64 602 37 462 64 89 33 338 56 1275 54 142 43 435 90 888 -1 -1
49 706 10 1007 16 1693 26 323 7 740 3 880 25 731 -1 -1
49 1452 57 196 12 109 64 131 -1 -1
49 98 46 516 47 15 53 630 -1 -1
49 1172 26 600 64 629 -1 -1
49 128 16 457 9 462 68 389 -1 -1
49 223 88 274 85 119 62 326 96 1105 -1 -1
49 153 25 291 92 420 -1 -1
49 504 53 688 45 453 95 93 -1 -1
49 259 79 631 -1 -1
49 241 25 357 12 2014 40 138 -1 -1
49 354 94 581 -1 -1
49 329 39 448 18 346 52 612 3 125 50 369 -1 -1
49 998 67 997 79 199 70 93 63 4 78 613 -1 -1
49 462 16 766 8 2 11 1258 2 764 55 359 -1 -1
49 919 99 202 25 482 60 392 75 311 87 180 -1 -1
49 424 94 126 97 642 14 882 62 455 26 147 0 540 78 105 -1 -1
49 1016 21 1550 52 554 76 38 -1 -1
49 310 80 125 71 219 62 43 98 42 -1 -1
49 103 60 877 27 776 84 1984 -1 -1
49 1723 27 77 82 1136 -1 -1
49 421 43 490 56 524 3 1048 18 58 19 574 29 771 -1 -1
49 190 4 78 69 77 -1 -1
49 322 79 124 21 80 19 1090 98 59 -1 -1
49 791 67 675 55 191 15 1070 93 889 -1 -1
49 333 93 1563 72 565 6 270 59 2260 2 187 24 296 83 462 -1 -1
49 32 70 381 99 1334 -1 -1
49 690 33 1252 72 399 -1 -1
49 2142 98 690 -1 -1
49 76 60 349 11 942 62 328 -1 -1
49 409 5 520 53 493 85 361 -1 -1
49 1166 57 1763 35 142 54 1342 65 69 -1 -1
49 1061 11 514 17 529 12 227 74 24 -1 -1
49 895 23 3082 62 345 15 2062 12 90 14 762 -1 -1
49 1033 75 207 65 565 96 327 -1 -1
49 766 65 743 75 379 -1 -1
49 79 48 260 54 498 87 222 -1 -1
49 558 81 334 34 11 14 1040 57 2094 27 471 28 143 75 1103 -1 -1
49 273 44 231 70 381 -1 -1
49 21 92 54 32 432 67 239 2 78 37 321 -1 -1
49 20 87 978 19 150 24 173 94 20 -1 -1
49 1635 34 84 33 1823 76 1416 -1 -1
49 267 64 380 80 428 91 114 -1 -1
49 323 77 266 91 430 -1 -1
49 813 42 2034 10 1103 75 12 -1 -1
49 867 28 263 33 333 18 2149 55 338 16 435 54 811 -1 -1
49 170 8 229 40 43 82 321 -1 -1
49 591 59 87 68 878 51 405 5 163 48 296 -1 -1
49 785 33 1188 27 351 92 1 -1 -1
49 2550 3 333 39 681 76 2584 -1 -1
49 260 71 1926 62 120 65 1051 80 810 -1 -1
49 746 41 449 16 88 38 422 40 1595 5 555 76 1711 -1 -1
49 13 22 1138 36 28 84 102 -1 -1
49 269 1 1021 75 411 -1 -1
49 114 3 663 7 735 34 25 60 1450 -1 -1
49 2113 44 101 50 1019 68 778 -1 -1
49 14 73 163 57 64 41 1353 50 101 58 580 -1 -1
49 5 76 67 83 366 -1 -1
49 223 43 73 84 184 -1 -1
49 267 79 911 17 1979 19 1035 56 280 -1 -1
49 117 76 43 30 46 68 223 -1 -1
49 1318 76 198 68 173 45 380 17 1637 78 344 -1 -1
49 63 26 953 72 101 -1 -1
49 1058 25 579 63 232 10 1279 73 52 -1 -1
49 868 54 833 80 762 -1 -1
49 13 20 333 32 83 58 380 -1 -1
49 473 85 49 81 33 70 216 31 850 88 267 -1 -1
49 69 67 406 88 347 -1 -1
49 1521 72 1078 69 83 30 82 93 66 -1 -1
49 1229 71 433 61 188 90 368 -1 -1
49 74 34 251 33 434 90 20 -1 -1
49 1579 91 200 -1 -1
49 998 63 726 71 1067 51 777 24 1219 98 708 -1 -1
49 954 90 789 49 1803 72 906 65 679 97 244 -1 -1
49 233 40 182 21 361 87 1491 -1 -1
49 866 77 158 -1 -1
49 1693 67 147 55 1055 35 176 76 250 -1 -1
49 189 52 542 72 783 -1 -1
49 418 13 335 31 490 71 231 68 376 77 219 -1 -1
49 872 78 423 -1 -1
49 329 76 514 7 63 24 474 44 481 41 733 56 81 73 382 -1 -1
49 459 21 427 86 322 -1 -1
49 435 80 121 65 145 16 161 89 3875 -1 -1
49 34 37 86 47 254 57 518 -1 -1
49 1166 78 233 6 365 49 2061 11 381 0 210 71 375 -1 -1
49 117 22 62 37 1037 31 661 16 40 52 132 -1 -1
49 731 22 226 80 5 -1 -1
49 107 58 214 77 284 22 76 77 406 -1 -1
49 108 21 526 14 526 86 1930 -1 -1
49 432 72 307 46 109 22 437 94 694 -1 -1
49 502 60 221 20 1536 99 813 -1 -1
49 79 88 40 -1 -1
49 53 69 1781 73 284 87 690 -1 -1
49 284 59 165 48 788 41 855 33 522 28 295 91 450 -1 -1
49 534 20 370 34 597 26 196 87 235 -1 -1
49 369 65 241 38 1409 49 775 -1 -1
49 1122 16 1596 74 2094 -1 -1
49 410 73 191 25 530 38 583 20 297 24 1397 82 2358 -1 -1
50 964 75 772 51 81 99 310 -1 -1
50 589 70 289 39 745 20 115 62 700 -1 -1
50 542 73 430 84 207 -1 -1
50 230 17 80 35 338 13 857 10 26 28 1872 40 281 -1 -1
50 204 3 293 70 752 1 2885 72 81 -1 -1
50 570 80 538 32 493 97 230 -1 -1
50 37 78 198 66 211 76 47 51 1377 75 41 14 30 33 179 29 87 20 1230 85 1697 -1 -1
50 86 77 554 7 2529 68 172 61 172 56 419 32 372 17 859 74 855 -1 -1
50 3900 13 1125 65 543 27 247 77 66 -1 -1
50 1339 15 1904 28 466 18 74 1 392 78 48 -1 -1
50 637 32 999 37 873 79 437 -1 -1
50 64 89 1369 -1 -1
50 578 1 848 85 23 -1 -1
50 127 14 231 49 66 76 1117 80 469 84 156 8 122 72 363 59 44 9 434 42 338 86 1373 -1 -1
50 857 28 1025 14 1533 72 682 -1 -1
50 1353 25 1502 44 195 57 61 -1 -1
50 806 46 43 67 577 -1 -1
50 73 28 1301 44 239 59 50 17 202 51 294 -1 -1
50 200 73 690 79 1036 24 252 64 717 10 887 82 631 -1 -1
50 35 36 8 92 26 -1 -1
50 39 45 869 32 146 21 576 13 16 71 231 -1 -1
50 1187 10 470 43 36 96 149 -1 -1
50 468 5 1176 54 946 58 859 46 1045 82 17 -1 -1
50 7 82 119 32 181 75 930 11 1340 94 304 -1 -1
50 203 16 344 80 8 87 463 57 1118 62 1732 -1 -1
50 1171 43 1 22 833 49 731 85 457 -1 -1
50 69 16 532 93 1600 -1 -1
50 141 98 219 26 59 29 540 53 1485 64 187 -1 -1
50 1640 91 509 61 418 81 6 90 1159 -1 -1
50 378 1 274 8 535 34 306 18 413 67 1037 -1 -1
50 1 62 974 57 82 8 253 47 313 54 28 -1 -1
50 28 5 1140 54 55 44 821 80 1081 31 2717 16 773 53 311 -1 -1
50 366 36 4012 79 402 7 357 41 3 53 190 -1 -1
50 347 34 60 41 488 44 798 11 183 37 944 84 172 -1 -1
50 94 20 300 82 803 -1 -1
50 2816 72 1091 13 868 68 214 -1 -1
50 1203 21 1244 54 474 62 2575 65 478 -1 -1
50 271 46 995 64 506 96 595 -1 -1
50 687 14 2149 41 523 52 925 97 183 -1 -1
50 172 84 660 1 1123 28 375 24 645 33 26 36 191 52 32 -1 -1
50 33 60 448 86 11 -1 -1
50 273 18 755 32 15 67 217 55 2834 51 1222 48 263 78 896 -1 -1
50 205 49 337 51 299 14 1112 1 315 15 501 7 220 59 203 -1 -1
50 85 27 1551 14 632 11 403 49 647 63 3420 -1 -1
50 185 0 52 1 436 63 369 30 166 42 1185 23 804 97 686 -1 -1
50 1155 40 264 54 614 62 114 -1 -1
50 1175 19 661 95 53 -1 -1
50 791 2 445 38 296 53 114 -1 -1
50 718 67 590 52 468 51 1001 55 1758 37 1640 67 558 -1 -1
50 765 92 43 11 524 42 314 3 464 85 415 -1 -1
50 55 16 38 73 108 -1 -1
50 522 17 1495 59 131 0 375 64 17 -1 -1
50 171 70 674 86 155 68 489 71 595 52 118 76 118 -1 -1
50 687 90 237 -1 -1
50 1293 82 102 41 182 25 541 46 147 -1 -1
50 1383 48 1073 28 132 39 56 18 184 67 651 -1 -1
50 469 62 607 18 576 44 734 -1 -1
50 1453 11 527 28 226 9 1000 43 50 -1 -1
50 294 20 211 28 1971 17 164 23 852 48 304 23 30 64 673 -1 -1
50 382 95 806 -1 -1
50 21 23 429 11 438 61 3409 -1 -1
50 534 65 1596 98 440 -1 -1
50 1186 15 80 43 89 61 361 -1 -1
50 1006 38 2228 67 2526 64 1 95 687 -1 -1
50 30 56 287 23 206 81 26 -1 -1
50 392 18 717 6 1165 40 1393 60 595 -1 -1
50 976 56 643 68 576 12 2348 47 137 94 20 -1 -1
50 1858 51 1033 91 328 2 569 1 592 0 79 70 1978 -1 -1
50 268 66 54 31 354 0 266 70 79 84 118 28 197 41 2189 -1 -1
50 208 55 315 66 1415 27 1878 75 926 -1 -1
50 344 67 263 46 803 24 474 1 1733 20 2135 -1 -1
50 512 81 446 48 143 31 807 23 984 75 3508 -1 -1
50 372 34 465 16 782 68 305 -1 -1
50 144 35 111 19 256 9 454 16 402 14 113 15 204 29 453 -1 -1
50 2028 73 114 37 210 44 653 15 1067 79 169 -1 -1
50 465 32 915 82 795 83 969 70 126 15 168 12 1931 40 93 92 1359 -1 -1
50 103 23 211 29 63 72 43 -1 -1
50 113 92 799 34 218 11 155 14 144 70 2274 -1 -1
50 503 73 190 62 865 57 1233 47 310 51 464 42 1959 91 1008 -1 -1
50 1020 90 149 65 217 19 233 17 28 66 205 -1 -1
50 1208 71 2097 17 291 79 4 -1 -1
50 250 92 260 -1 -1
50 980 28 2 21 443 12 25 7 794 97 511 -1 -1
50 762 4 314 30 51 54 448 -1 -1
50 619 69 498 56 193 63 45 58 849 75 1050 -1 -1
50 1703 70 86 -1 -1
50 1934 29 120 56 152 -1 -1
50 635 54 979 38 566 30 344 54 727 -1 -1
50 309 11 651 22 157 33 465 55 145 -1 -1
50 107 12 1195 24 502 45 3833 -1 -1
50 180 26 1555 9 415 64 254 -1 -1
50 1637 76 2122 -1 -1
50 2639 53 2027 14 3937 45 501 19 1 69 208 -1 -1
50 1002 37 534 21 443 29 827 4 488 48 175 -1 -1
50 378 59 9 78 615 32 7 22 1075 28 158 63 359 -1 -1
50 56 78 793 40 2364 16 614 0 1350 67 1056 79 481 -1 -1
50 1335 8 1629 77 1477 -1 -1
50 2012 3 222 50 1330 -1 -1
50 1446 17 156 5 447 43 274 80 675 -1 -1
50 162 78 883 98 42 73 153 23 2316 42 759 67 175 -1 -1
50 2157 88 297 81 1045 91 551 -1 -1
50 2857 73 249 49 406 31 17 0 1374 70 659 -1 -1
50 372 53 1008 49 430 4 160 55 591 -1 -1
50 436 19 361 9 1315 21 76 23 155 62 476 -1 -1
50 182 89 1094 52 997 37 589 31 112 9 336 73 47 -1 -1
50 305 58 1576 70 46 91 26 -1 -1
50 961 38 556 37 116 30 323 89 211 -1 -1
50 290 67 18 24 2 3 1138 5 486 0 245 72 537 -1 -1
50 667 85 766 92 272 63 973 61 12 14 355 18 360 90 55 -1 -1
50 431 59 214 41 1354 80 542 -1 -1
50 647 68 851 9 2027 58 248 -1 -1
50 177 8 102 91 175 -1 -1
50 3494 4 118 17 290 96 934 -1 -1
50 259 99 302 32 254 52 66 18 1261 83 101 -1 -1
50 592 99 456 -1 -1
50 6 98 344 -1 -1
50 747 24 1390 72 178 -1 -1
50 97 3 1353 91 410 -1 -1
50 2774 71 1964 75 50 4 1322 48 493 36 191 32 369 4 120 86 990 -1 -1
50 2050 81 62 8 28 30 502 75 523 -1 -1
50 1211 93 533 94 453 51 1035 26 119 51 662 46 7 81 2462 -1 -1
50 186 16 1015 14 445 86 425 -1 -1
50 825 12 176 34 214 25 95 86 2627 -1 -1
50 321 72 423 -1 -1
50 47 3 558 94 88 -1 -1
50 149 61 152 3 959 62 518 -1 -1
50 195 17 1746 69 310 -1 -1
50 11 39 1583 44 229 42 1081 27 210 26 910 67 299 -1 -1
50 627 23 811 85 339 -1 -1
50 960 25 658 59 182 -1 -1
50 968 55 1168 11 121 83 418 -1 -1
50 368 3 649 65 1599 -1 -1
50 661 40 38 4 125 7 817 53 293 -1 -1
50 486 11 176 34 509 65 1106 52 161 5 763 11 894 71 349 -1 -1
50 1043 97 1713 -1 -1
50 379 86 351 47 477 81 733 23 474 50 483 60 456 19 787 40 2075 49 209 -1 -1
50 224 63 371 6 87 81 25 -1 -1
50 172 22 1019 59 190 93 208 -1 -1
50 539 59 476 52 233 72 2001 82 220 30 1621 76 601 56 1669 24 1277 86 203 -1 -1
50 3191 89 1398 44 993 60 302 -1 -1
50 105 95 860 -1 -1
50 59 1 311 12 2166 26 266 8 1212 40 720 52 450 48 171 4 1065 76 780 -1 -1
50 171 98 508 -1 -1
50 668 18 1031 71 321 41 201 34 451 73 1155 -1 -1
50 206 25 85 49 162 35 681 89 84 -1 -1
50 76 35 1424 13 539 6 569 26 85 5 352 0 2 27 4 -1 -1
50 820 27 6 83 279 62 3 9 29 45 598 -1 -1
50 988 3 96 22 67 9 1112 69 709 -1 -1
50 603 40 295 25 541 58 703 -1 -1
50 785 73 124 -1 -1
50 180 17 38 76 91 -1 -1
50 749 20 42 42 137 41 623 15 333 31 262 94 66 -1 -1
50 2223 10 694 63 700 84 334 -1 -1
50 1313 15 698 75 324 -1 -1
50 76 83 315 73 449 5 453 56 146 -1 -1
50 9 74 247 30 359 39 832 42 468 34 15 33 23 86 481 -1 -1
50 1145 44 153 75 612 -1 -1
50 919 8 332 53 889 47 366 35 598 47 906 9 157 15 750 80 1045 -1 -1
50 27 98 195 -1 -1
50 1327 3 1769 94 497 -1 -1
50 3020 27 726 92 1456 -1 -1
50 713 61 202 36 297 58 1904 -1 -1
50 336 48 801 97 516 -1 -1
50 233 68 1040 54 177 19 57 43 205 12 912 11 147 1 768 67 837 -1 -1
50 470 48 82 17 1565 85 1392 -1 -1
50 684 10 842 59 964 -1 -1
50 1111 37 121 19 1527 72 67 -1 -1
50 416 97 475 -1 -1
50 653 67 438 81 442 23 389 15 966 82 546 -1 -1
50 55 52 889 86 336 45 260 4 303 25 833 86 30 -1 -1
50 101 49 219 98 1883 -1 -1
50 307 91 130 -1 -1
50 1357 91 57 -1 -1
50 1758 9 208 26 179 77 64 86 2248 -1 -1
50 431 67 640 16 183 48 88 -1 -1
50 105 13 137 43 279 51 681 20 810 23 1651 47 24 -1 -1
50 666 44 697 2 777 82 711 -1 -1
50 378 2 760 90 641 -1 -1
50 227 86 346 2 1154 24 511 79 87 -1 -1
50 1853 83 216 18 18 43 99 57 290 5 43 76 1074 -1 -1
50 336 40 71 42 724 17 90 96 122 -1 -1
50 171 69 397 74 401 8 198 26 164 83 322 -1 -1
50 398 11 1644 39 219 77 39 -1 -1
50 431 64 94 84 726 -1 -1
50 354 16 1924 51 1246 9 67 5 1336 9 642 61 447 -1 -1
50 417 98 179 -1 -1
50 70 61 1223 75 706 35 234 61 131 22 167 24 1342 7 352 91 141 -1 -1
50 440 67 562 8 399 32 1142 31 718 59 43 -1 -1
50 29 60 1092 64 212 -1 -1
51 443 33 388 2 774 95 565 -1 -1
51 239 19 121 97 152 -1 -1
51 54 89 1236 72 547 83 323 -1 -1
51 778 27 46 95 153 -1 -1
51 417 71 122 98 1117 -1 -1
51 757 96 906 58 498 57 135 74 47 80 65 15 21 99 1180 -1 -1
51 647 10 455 94 1650 -1 -1
51 480 28 361 49 593 91 52 -1 -1
51 48 9 116 20 307 14 765 65 551 -1 -1
51 237 79 1438 46 240 21 1338 17 1192 24 609 12 200 18 560 14 114 11 726 20 67 -1 -1
51 770 27 10 41 488 85 1000 -1 -1
51 978 35 896 81 159 -1 -1
51 611 98 275 27 585 55 1154 36 143 18 107 28 1990 61 83 -1 -1
51 2265 94 196 80 139 88 631 81 1204 47 1237 36 244 81 1158 -1 -1
51 313 76 468 62 35 11 10 36 372 39 335 37 179 47 117 -1 -1
51 17 15 21 88 891 83 535 16 204 7 508 36 886 51 553 -1 -1
51 59 5 568 8 1622 22 363 46 641 18 177 46 30 -1 -1
51 413 58 477 57 252 90 1306 -1 -1
51 424 15 732 95 1866 72 589 19 35 13 522 50 1018 -1 -1
51 54 72 1026 92 869 14 556 65 977 -1 -1
51 933 44 160 75 1195 97 1177 25 1064 87 870 -1 -1
51 1180 26 445 22 225 81 1484 -1 -1
51 65 45 787 88 377 64 451 88 163 -1 -1
51 837 26 1535 25 854 38 1331 47 502 26 2861 40 433 -1 -1
51 2902 68 274 74 736 17 497 67 239 69 740 14 814 26 826 82 8 -1 -1
51 762 95 651 91 1279 31 1078 34 1777 88 100 -1 -1
51 330 20 1373 21 365 1 65 72 886 -1 -1
51 821 8 54 39 587 89 1099 -1 -1
51 601 23 196 17 2230 1 585 50 262 -1 -1
51 224 33 154 35 2174 15 1626 48 67 67 185 81 59 -1 -1
51 91 3 625 44 835 24 188 35 277 54 213 -1 -1
51 966 12 2280 65 73 -1 -1
51 1011 24 3114 76 554 -1 -1
51 351 96 1130 -1 -1
51 49 91 301 -1 -1
51 450 64 3597 2 632 15 29 4 291 89 153 -1 -1
51 1924 6 719 25 54 89 84 -1 -1
51 701 40 1369 10 68 5 4832 17 216 23 99 -1 -1
51 1571 69 540 92 18 -1 -1
51 683 41 513 83 694 10 370 30 1060 98 79 -1 -1
51 373 17 159 6 447 23 1710 75 912 -1 -1
51 650 35 1902 79 909 -1 -1
51 826 68 1677 15 1261 81 1523 -1 -1
51 808 90 59 60 2093 34 309 47 360 25 192 93 28 -1 -1
51 38 59 409 90 705 -1 -1
51 567 47 564 58 976 45 664 77 372 -1 -1
51 299 39 534 67 163 77 718 42 1031 3 168 34 20 95 464 -1 -1
51 160 47 60 69 1531 3 1313 1 203 72 34 -1 -1
51 36 95 2282 -1 -1
51 358 24 293 7 60 1 799 32 858 31 954 74 31 -1 -1
51 30 11 418 3 2066 94 821 -1 -1
51 1056 84 2194 66 145 84 971 76 360 6 33 41 345 72 240 57 743 41 182 6 185 93 807 -1 -1
51 97 32 559 87 35 -1 -1
51 1044 15 317 54 506 92 150 -1 -1
51 447 48 244 78 325 86 162 -1 -1
51 377 35 1844 80 479 -1 -1
51 872 98 250 11 1094 49 135 24 1103 6 989 85 185 -1 -1
51 46 19 861 88 425 -1 -1
51 160 88 72 25 47 30 111 48 464 -1 -1
51 492 70 4 48 144 16 496 24 367 78 552 -1 -1
51 222 35 1255 41 363 93 746 -1 -1
51 622 49 679 78 1303 -1 -1
51 307 16 66 68 52 98 144 -1 -1
51 161 95 1043 -1 -1
51 76 34 75 43 1137 86 839 -1 -1
51 824 97 1075 -1 -1
51 255 69 988 91 942 -1 -1
51 881 22 336 30 1881 8 848 39 1812 -1 -1
51 1438 91 2066 -1 -1
51 30 2 44 70 111 58 430 25 703 61 38 -1 -1
51 498 86 4 93 395 -1 -1
51 2073 28 234 35 544 72 127 -1 -1
51 686 74 763 3 231 18 272 31 800 78 175 -1 -1
51 317 12 118 87 1333 -1 -1
51 128 44 180 94 732 -1 -1
51 339 54 403 92 368 -1 -1
51 2084 99 121 -1 -1
51 2504 39 585 10 716 40 727 51 668 -1 -1
51 991 39 498 29 385 68 132 -1 -1
51 554 89 60 69 323 40 612 53 529 85 791 -1 -1
51 82 37 216 17 1651 59 221 82 478 -1 -1
51 35 23 432 60 524 -1 -1
51 111 24 971 33 1117 97 1691 -1 -1
51 179 39 87 67 938 -1 -1
51 193 30 205 99 2091 -1 -1
51 215 90 154 -1 -1
51 661 32 105 0 2331 29 457 49 79 -1 -1
51 1190 97 90 -1 -1
51 193 60 529 56 107 95 431 94 116 80 89 31 1557 17 460 83 65 -1 -1
51 119 19 45 75 255 21 2251 4 92 54 222 -1 -1
51 433 83 1351 7 429 77 291 -1 -1
51 248 84 68 86 830 77 18 47 531 35 671 6 492 46 295 -1 -1
51 523 36 275 35 443 34 837 39 67 62 175 -1 -1
51 390 46 156 96 233 47 66 50 948 61 744 -1 -1
51 791 46 771 64 1206 -1 -1
51 2503 1 151 42 1691 97 911 -1 -1
51 326 34 13 97 952 -1 -1
51 691 38 241 27 642 67 2200 -1 -1
51 180 24 382 80 1340 -1 -1
51 183 64 711 2 350 44 732 75 708 -1 -1
51 65 63 2049 18 588 39 1349 4 1611 56 161 -1 -1
51 51 41 41 55 70 26 396 40 1128 46 485 -1 -1
51 2195 33 1712 25 951 7 261 58 26 -1 -1
51 427 71 188 55 268 87 29 -1 -1
51 289 98 1890 82 29 99 80 -1 -1
51 1096 11 452 77 29 -1 -1
51 1052 85 3642 20 338 29 391 77 701 -1 -1
51 545 61 567 70 552 50 642 60 917 86 1576 -1 -1
51 1524 69 62 -1 -1
51 1329 74 1479 81 484 76 844 9 1663 92 1313 -1 -1
51 265 81 199 15 242 57 780 -1 -1
51 572 19 253 24 2010 43 82 10 1028 56 737 -1 -1
51 1606 38 147 76 69 -1 -1
51 471 24 257 89 104 33 166 51 188 30 901 0 129 95 599 -1 -1
51 729 91 2119 65 542 2 482 94 104 -1 -1
51 656 94 249 40 243 46 89 69 865 -1 -1
51 725 24 1277 45 105 75 41 -1 -1
51 695 97 254 -1 -1
51 378 2 161 5 1361 89 181 -1 -1
51 15 81 268 27 24 46 886 -1 -1
51 367 69 2274 67 23 49 294 55 302 78 821 -1 -1
51 450 25 283 24 75 63 304 -1 -1
51 786 39 443 75 172 22 542 63 294 39 1179 63 152 -1 -1
51 264 7 317 35 347 30 1685 49 1199 -1 -1
51 1437 11 10 80 1001 -1 -1
51 237 84 437 -1 -1
51 71 60 608 59 760 82 137 -1 -1
51 1457 32 2309 5 843 93 93 -1 -1
51 197 28 3 30 410 26 1193 50 1809 13 2190 32 397 40 421 78 222 -1 -1
51 389 62 200 67 283 50 14 47 103 35 586 87 712 -1 -1
51 589 11 63 35 849 31 846 33 281 72 446 -1 -1
51 80 8 357 95 180 -1 -1
51 588 24 46 3 553 69 898 -1 -1
51 212 0 83 72 1807 73 419 20 128 33 27 53 1441 -1 -1
51 76 54 2544 3 10 93 3 -1 -1
51 183 10 1584 3 598 91 795 -1 -1
51 218 74 338 49 837 17 1225 5 290 57 1424 -1 -1
51 246 86 269 97 38 71 777 39 775 77 887 31 145 16 357 94 473 -1 -1
51 850 58 277 39 770 60 182 -1 -1
51 392 27 1025 14 336 99 1173 -1 -1
51 1429 24 341 5 264 14 600 4 163 8 2353 -1 -1
51 1107 30 1909 99 329 -1 -1
51 1042 10 642 97 28 -1 -1
51 2418 61 996 24 291 1 49 61 10 -1 -1
51 459 36 142 66 756 48 1131 16 719 21 380 4 31 41 824 -1 -1
51 411 15 542 78 280 -1 -1
51 181 14 1692 64 242 -1 -1
51 555 69 1117 81 286 75 155 76 92 12 134 65 643 17 383 8 189 19 236 87 5 -1 -1
51 1277 8 206 53 1606 -1 -1
51 257 83 231 82 59 47 554 48 661 36 211 16 259 56 577 -1 -1
51 1766 66 2197 47 185 97 984 -1 -1
51 284 29 90 89 103 -1 -1
51 522 8 62 61 1381 -1 -1
51 899 1 288 97 448 -1 -1
51 60 85 287 -1 -1
51 697 27 675 9 980 42 1124 61 829 -1 -1
51 170 47 75 65 68 -1 -1
51 1104 82 219 99 743 -1 -1
51 168 53 721 96 224 -1 -1
51 71 44 53 86 20 78 479 45 431 50 188 38 197 47 1721 -1 -1
51 883 35 347 65 48 -1 -1
51 298 8 341 84 16 -1 -1
51 516 4 4 37 1136 93 3214 -1 -1
51 927 29 323 70 1489 -1 -1
51 2232 60 280 2 79 40 272 9 481 63 475 -1 -1
51 96 22 580 69 37 -1 -1
51 91 36 279 5 2551 91 412 -1 -1
51 748 20 749 36 244 63 1071 -1 -1
51 646 82 100 31 1269 92 732 16 452 8 1455 77 412 -1 -1
51 700 86 462 42 678 90 493 -1 -1
51 489 14 422 45 1398 28 227 63 100 -1 -1
51 384 50 1203 2 218 72 553 -1 -1
51 508 7 708 88 1162 -1 -1
51 408 14 519 18 89 45 1173 58 755 -1 -1
51 1296 50 1339 4 631 15 267 17 133 48 1339 -1 -1
51 117 72 267 96 118 -1 -1
51 1299 78 7 42 308 65 85 40 43 31 989 55 114 93 12 -1 -1
51 560 95 4 -1 -1
51 867 49 503 85 196 -1 -1
51 160 16 170 85 435 -1 -1
51 421 86 698 61 91 88 581 -1 -1
51 84 39 871 31 240 74 1492 94 82 -1 -1
51 285 3 1539 91 1012 -1 -1
51 72 65 298 20 405 35 185 12 415 60 1027 -1 -1
51 195 85 132 11 191 92 604 -1 -1
51 70 46 609 30 331 56 2511 4 257 37 458 89 560 -1 -1
51 686 84 265 1 558 60 528 29 1568 62 2456 -1 -1
51 579 28 2537 26 838 84 962 -1 -1
51 201 72 221 15 1021 94 142 -1 -1
51 601 5 138 84 1240 -1 -1
51 128 5 2688 66 211 -1 -1
51 1538 89 492 -1 -1
51 298 81 325 -1 -1
51 144 36 521 85 727 -1 -1
51 316 55 446 45 41 3 189 31 886 1 482 81 655 -1 -1
51 1408 60 99 -1 -1
51 949 59 801 83 104 -1 -1
51 269 4 1393 67 1396 -1 -1
51 857 53 1274 80 9 36 994 48 225 60 204 66 973 -1 -1
52 108 58 799 1 187 74 145 -1 -1
52 462 17 482 96 1079 -1 -1
52 97 61 177 15 254 30 2266 52 578 -1 -1
52 42 79 15 28 955 6 230 35 200 -1 -1
52 449 47 1078 92 435 -1 -1
52 1960 84 2753 38 180 1 168 86 161 -1 -1
52 570 87 2068 77 1 67 722 24 320 98 2061 -1 -1
52 11 76 562 53 132 10 532 48 46 -1 -1
52 891 56 67 38 153 83 239 -1 -1
52 449 88 1277 80 994 63 294 73 1073 49 265 8 363 58 178 -1 -1
52 910 6 132 50 607 92 1512 -1 -1
52 3273 37 327 23 283 43 164 -1 -1
52 460 71 115 92 370 49 453 86 158 -1 -1
52 41 74 663 75 444 87 674 67 41 87 1817 -1 -1
52 2121 21 396 55 56 76 155 -1 -1
52 362 59 190 48 430 45 537 97 1428 -1 -1
52 700 55 255 32 582 1 102 53 1460 -1 -1
52 166 70 108 30 277 16 2019 34 7 49 218 -1 -1
52 423 99 236 23 313 97 953 -1 -1
52 1592 42 208 73 135 49 985 27 304 40 344 1 239 91 29 -1 -1
52 739 32 270 8 61 67 429 56 568 32 863 52 9 -1 -1
52 5 86 779 49 389 88 446 63 1399 86 663 62 1250 98 668 -1 -1
52 256 4 1072 89 357 -1 -1
52 172 33 282 70 264 -1 -1
52 1706 53 3456 99 663 -1 -1
52 15 45 89 27 129 29 1 24 1068 63 155 -1 -1
52 1049 49 812 68 578 -1 -1
52 84 20 952 43 1615 -1 -1
52 128 79 338 -1 -1
52 1762 10 467 72 2366 -1 -1
52 879 39 951 60 52 94 834 26 209 69 778 97 113 -1 -1
52 400 24 70 45 536 4 14 1 347 51 641 -1 -1
52 457 7 155 25 542 28 1042 91 44 -1 -1
52 519 14 58 45 981 61 1075 -1 -1
52 751 46 428 10 905 39 31 35 274 40 714 -1 -1
52 762 15 64 92 161 -1 -1
52 494 65 508 -1 -1
52 1040 46 1870 26 356 38 21 74 116 -1 -1
52 370 29 60 24 33 85 1342 14 431 21 213 10 1134 30 447 -1 -1
52 246 35 758 66 113 70 542 -1 -1
52 1327 49 142 94 672 -1 -1
52 86 0 1193 12 196 30 529 86 88 -1 -1
52 253 58 69 -1 -1
52 1403 62 985 79 1175 60 112 54 460 29 469 76 60 -1 -1
52 1424 79 1074 48 1374 15 1579 96 487 -1 -1
52 344 40 1698 14 723 81 156 -1 -1
52 297 25 140 88 1273 -1 -1
52 110 61 357 23 1243 6 781 9 26 75 402 -1 -1
52 827 80 2543 1 202 51 284 27 564 91 206 -1 -1
52 1442 18 889 79 395 -1 -1
52 105 46 130 73 327 20 855 92 36 -1 -1
52 857 73 728 -1 -1
52 766 7 417 20 437 99 1264 -1 -1
52 267 37 2097 83 70 -1 -1
52 495 82 192 60 718 73 496 -1 -1
52 835 78 752 4 657 31 874 42 2159 48 636 50 120 -1 -1
52 146 84 565 -1 -1
52 805 47 510 58 1357 41 553 25 155 70 180 -1 -1
52 383 56 421 45 139 53 575 62 221 17 891 50 136 -1 -1
52 356 11 376 12 463 55 172 88 1178 -1 -1
52 79 8 396 65 346 -1 -1
52 280 63 292 48 16 92 293 -1 -1
52 732 63 375 19 330 36 410 58 1 52 497 47 1528 77 489 -1 -1
52 1781 35 258 88 1476 -1 -1
52 558 83 1980 63 746 15 1064 23 48 16 519 78 94 -1 -1
52 645 34 3336 10 111 47 1157 -1 -1
52 110 38 1527 93 1624 -1 -1
52 1150 46 2259 51 188 77 262 -1 -1
52 1885 66 11 93 207 75 230 4 274 31 207 94 773 -1 -1
52 56 99 796 67 152 61 94 47 1240 71 201 -1 -1
52 107 77 19 36 334 83 89 -1 -1
52 1479 57 266 20 1003 85 368 -1 -1
52 67 69 599 86 167 24 2483 23 2072 98 240 -1 -1
52 409 1 94 23 347 30 1146 89 81 -1 -1
52 911 64 1655 22 449 42 319 40 710 0 1123 2 92 30 1028 -1 -1
52 1135 38 404 52 2805 46 89 82 618 -1 -1
52 11 30 450 13 1071 8 593 59 250 -1 -1
52 340 89 703 61 41 29 841 98 155 44 1627 22 1601 59 729 -1 -1
52 397 47 421 24 387 54 51 -1 -1
52 93 2 9 40 103 34 60 32 29 40 16 -1 -1
52 1856 72 684 29 69 44 360 31 66 81 376 -1 -1
52 37 32 22 24 1200 98 967 -1 -1
52 558 69 2402 52 1319 9 1729 96 88 -1 -1
52 1405 80 885 57 346 69 99 55 209 5 1258 82 331 -1 -1
52 1220 79 178 -1 -1
52 1140 33 261 27 657 60 455 65 1953 -1 -1
52 265 9 747 89 1753 -1 -1
52 865 26 37 98 311 -1 -1
52 285 3 1312 93 820 -1 -1
52 159 49 979 63 214 17 1865 44 1282 -1 -1
52 725 23 74 3 191 2 495 43 775 16 293 51 272 -1 -1
52 1010 87 109 -1 -1
52 663 78 486 58 405 6 19 80 5 -1 -1
52 461 2 254 71 58 -1 -1
52 585 4 96 96 691 -1 -1
52 101 39 268 65 320 36 324 17 197 26 19 23 396 82 199 -1 -1
52 939 15 1505 27 1227 83 17 -1 -1
52 360 58 519 34 962 23 359 57 64 71 3603 -1 -1
52 91 46 892 25 804 80 780 -1 -1
52 620 93 463 88 382 4 1180 48 159 99 802 -1 -1
52 310 40 41 53 571 47 219 39 617 72 655 12 202 64 708 81 323 -1 -1
52 362 73 316 96 27 -1 -1
52 93 7 2007 73 56 -1 -1
52 936 36 525 54 21 1 288 48 608 47 988 11 793 43 158 76 261 -1 -1
52 490 71 231 62 381 9 468 37 44 19 768 71 77 -1 -1
52 1398 76 215 39 1592 88 231 -1 -1
52 158 39 298 59 795 26 378 49 327 16 141 64 656 35 908 29 503 62 216 -1 -1
52 523 93 118 80 397 64 304 48 68 19 3136 73 596 -1 -1
52 1261 45 515 43 1344 93 264 -1 -1
52 30 72 180 15 302 14 84 7 906 34 539 -1 -1
52 106 6 37 39 130 28 305 35 172 -1 -1
52 1570 93 1566 23 295 13 1212 79 616 -1 -1
52 90 13 601 18 65 29 122 19 147 60 179 -1 -1
52 125 78 343 14 89 1 1034 21 74 94 140 -1 -1
52 90 74 481 89 11 36 879 21 659 4 89 79 22 -1 -1
52 53 62 209 -1 -1
52 404 69 153 14 569 84 399 -1 -1
52 1129 99 1132 -1 -1
52 73 69 131 28 3253 31 6 35 329 20 1506 82 1476 -1 -1
52 47 45 577 98 341 -1 -1
52 837 63 491 55 664 10 1952 50 1113 -1 -1
52 346 24 1268 93 1344 -1 -1
52 435 86 379 19 440 66 603 -1 -1
52 279 13 363 38 788 56 199 -1 -1
52 223 24 1341 83 351 54 51 16 1196 69 216 -1 -1
52 617 91 626 -1 -1
52 52 84 369 19 103 14 522 69 49 -1 -1
52 270 46 26 75 1613 -1 -1
52 672 46 1080 90 221 31 1236 24 36 59 1255 -1 -1
52 1345 29 227 10 88 30 439 69 96 -1 -1
52 250 44 1058 72 14 -1 -1
52 813 94 471 -1 -1
52 180 6 857 45 264 -1 -1
52 3 80 721 34 33 26 882 25 277 38 370 89 402 -1 -1
52 544 29 282 41 703 35 288 91 264 -1 -1
52 465 57 483 16 36 57 19 -1 -1
52 430 72 869 -1 -1
52 348 31 262 66 798 -1 -1
52 2219 68 1088 29 184 37 221 51 361 30 476 29 498 3 1274 44 112 -1 -1
52 89 94 430 32 1085 30 405 68 305 -1 -1
52 35 98 656 37 456 88 1738 5 623 48 285 18 390 47 64 -1 -1
52 186 31 394 12 872 19 2637 99 247 -1 -1
52 615 60 633 0 266 48 881 51 360 96 1108 -1 -1
52 58 75 35 57 324 94 387 -1 -1
52 545 66 553 22 382 56 267 48 69 98 278 -1 -1
52 146 38 342 37 266 74 3 -1 -1
52 1740 27 84 46 710 34 366 61 809 42 705 37 1414 39 966 92 1128 -1 -1
52 36 81 2266 45 1282 24 217 57 3017 -1 -1
52 1071 33 907 7 229 36 2018 50 487 -1 -1
52 1046 36 2269 87 560 -1 -1
52 411 96 403 -1 -1
52 371 49 1145 60 3 55 443 35 166 70 644 -1 -1
52 121 86 81 -1 -1
52 204 68 921 95 2584 -1 -1
52 285 6 1210 8 214 28 1535 32 784 85 306 -1 -1
52 1653 8 341 10 221 9 155 35 628 -1 -1
52 859 8 853 61 929 -1 -1
52 647 11 852 35 619 12 284 1 23 81 710 -1 -1
52 1092 20 135 28 291 60 249 -1 -1
52 2420 92 939 32 65 95 435 -1 -1
52 390 50 144 69 704 56 30 0 1149 15 72 62 770 -1 -1
52 341 26 329 28 398 30 653 88 1236 -1 -1
52 72 89 164 51 1008 11 1321 32 169 89 1171 -1 -1
52 228 31 90 71 26 -1 -1
52 179 23 692 18 558 71 132 -1 -1
52 85 81 149 56 152 66 350 96 713 -1 -1
52 253 21 133 82 905 -1 -1
52 429 57 2896 62 419 42 14 69 66 -1 -1
52 149 30 350 19 484 93 370 -1 -1
52 35 67 65 -1 -1
52 1803 0 2127 65 1359 -1 -1
52 387 43 225 37 542 74 2133 -1 -1
52 221 23 57 90 56 -1 -1
52 34 72 508 55 1429 44 1683 63 120 -1 -1
52 994 94 1115 -1 -1
52 36 70 1148 34 178 60 556 52 160 23 237 9 203 91 847 -1 -1
52 124 35 1297 72 2081 -1 -1
52 315 80 28 81 103 71 118 66 35 28 512 14 358 25 885 7 159 53 370 -1 -1
52 3035 92 385 53 20 34 1626 35 2281 34 180 77 1110 -1 -1
52 124 69 1060 98 429 -1 -1
52 338 18 2919 70 535 2 194 17 144 46 496 30 1535 1 542 37 37 -1 -1
52 350 24 101 25 33 73 769 -1 -1
52 20 57 522 65 23 12 69 29 1228 18 630 62 709 43 13 51 394 85 595 -1 -1
52 576 39 336 58 2593 46 1062 24 590 47 338 -1 -1
52 55 99 54 -1 -1
52 1136 59 398 94 2716 -1 -1
52 160 88 515 46 385 20 771 78 761 -1 -1
52 420 91 273 75 1116 68 145 18 268 52 1078 80 1391 -1 -1
52 7 98 341 20 690 46 277 88 3949 -1 -1
52 1562 76 308 41 1061 36 415 56 1036 -1 -1
52 893 81 328 31 320 85 1000 -1 -1
52 498 51 6 18 315 0 895 62 724 -1 -1
52 685 75 125 3 624 62 83 7 325 61 377 43 54 18 965 24 667 73 1792 -1 -1
52 885 40 678 19 4 16 2772 25 709 88 231 -1 -1
52 1185 37 429 80 86 -1 -1
52 463 5 258 2 826 10 1493 61 20 -1 -1
52 693 72 325 -1 -1
52 426 73 605 -1 -1
52 95 68 7 13 1276 85 426 -1 -1
52 42 11 1430 43 1810 15 734 37 328 19 1021 87 2723 -1 -1
52 277 36 90 4 211 77 297 -1 -1
52 620 36 467 3 787 31 346 30 516 11 2171 19 628 83 1040 -1 -1
52 419 67 464 35 575 85 77 -1 -1
52 593 13 1882 58 141 -1 -1
52 789 72 17 21 679 1 537 79 9 -1 -1
52 714 91 634 73 785 94 421 -1 -1
52 49 53 502 19 261 54 436 -1 -1
52 3488 50 428 26 123 65 243 -1 -1
52 656 94 44 76 3131 19 1771 86 2040 -1 -1
52 1163 72 1134 79 299 49 30 17 272 50 108 23 398 31 1493 83 301 -1 -1
52 458 23 633 73 42 -1 -1
52 1776 69 1182 40 154 78 22 84 302 -1 -1
52 12 6 30 42 177 99 12 -1 -1
52 833 5 372 16 441 64 695 -1 -1
53 648 89 753 83 1102 57 486 60 397 33 720 2 119 52 317 41 1339 98 106 -1 -1
53 393 8 1003 30 845 89 615 -1 -1
53 1195 4 532 72 648 -1 -1
53 378 83 269 10 814 83 638 -1 -1
53 817 39 896 97 5 -1 -1
53 656 51 71 79 675 49 138 67 1314 -1 -1
53 719 50 606 59 107 12 1034 69 70 24 596 71 123 -1 -1
53 329 0 1406 88 104 -1 -1
53 849 20 255 0 340 70 492 -1 -1
53 1436 85 1142 90 219 86 161 26 315 20 186 31 623 55 151 -1 -1
53 108 83 1460 -1 -1
53 470 29 873 7 213 69 472 -1 -1
53 677 77 571 6 663 10 30 81 136 -1 -1
53 165 35 1683 77 169 -1 -1
53 107 89 308 62 660 73 396 6 59 63 85 -1 -1
53 558 77 352 76 404 8 831 7 2527 63 128 -1 -1
53 338 25 99 9 56 77 373 -1 -1
53 333 22 753 30 707 57 2416 -1 -1
53 2838 25 123 21 1409 31 333 81 289 -1 -1
53 1167 24 189 94 582 -1 -1
53 782 36 352 70 102 -1 -1
53 2205 91 1404 58 282 55 70 39 602 23 334 30 334 29 286 9 433 22 851 44 549 -1 -1
53 13 20 397 43 201 89 192 -1 -1
53 170 67 10 80 2257 -1 -1
53 318 61 284 36 2041 46 177 73 342 -1 -1
53 471 64 1179 15 548 83 1006 -1 -1
53 19 83 384 57 1033 54 200 12 355 39 1259 14 1304 48 45 -1 -1
53 174 97 439 65 413 38 179 29 213 56 23 -1 -1
53 116 74 152 14 155 79 272 -1 -1
53 368 13 288 45 44 97 1100 -1 -1
53 159 38 110 28 132 11 465 28 68 63 560 -1 -1
53 92 9 455 30 308 48 521 89 270 -1 -1
53 228 99 305 -1 -1
53 148 69 2673 41 725 90 628 41 329 80 353 -1 -1
53 172 18 364 77 699 -1 -1
53 248 97 21 21 679 22 969 91 276 -1 -1
53 433 1 222 74 581 54 225 57 2040 51 206 50 74 74 330 -1 -1
53 908 94 176 92 381 47 570 86 280 25 327 78 827 -1 -1
53 255 84 737 66 589 67 802 78 144 97 58 -1 -1
53 669 49 2122 59 339 43 199 3 35 83 252 -1 -1
53 3440 23 1333 24 209 33 327 1 6 15 930 61 271 -1 -1
53 67 24 347 19 3921 4 366 2 861 22 35 16 634 84 223 -1 -1
53 276 29 480 92 37 -1 -1
53 304 61 632 45 1745 31 10 83 673 -1 -1
53 779 32 1646 15 1193 93 1254 -1 -1
53 349 79 238 3 1667 54 179 46 651 84 487 -1 -1
53 1182 73 258 47 168 92 530 -1 -1
53 362 90 185 75 295 67 552 86 21 -1 -1
53 1275 24 434 46 300 48 307 86 400 -1 -1
53 659 92 2435 40 17 5 204 36 629 42 1172 80 7 -1 -1
53 382 40 1869 55 164 71 11 -1 -1
53 1862 0 335 47 946 -1 -1
53 562 49 138 87 18 96 360 -1 -1
53 392 17 1473 75 252 44 1349 56 587 95 201 -1 -1
53 15 75 827 13 366 66 41 -1 -1
53 474 60 430 73 167 68 549 97 1 -1 -1
53 600 10 577 64 1424 -1 -1
53 330 34 267 27 174 72 108 68 712 44 636 27 1674 77 12 -1 -1
53 1003 9 112 71 1670 79 3023 -1 -1
53 222 24 305 75 829 4 2222 9 221 64 1255 -1 -1
53 699 98 248 -1 -1
53 3184 77 262 5 1037 71 80 17 356 39 146 66 571 -1 -1
53 759 93 2023 26 216 13 310 63 27 48 1302 53 59 43 183 55 1818 35 456 8 288 66 1135 -1 -1
53 297 51 1429 23 151 2 610 74 548 -1 -1
53 585 70 450 43 632 54 211 14 1252 43 16 -1 -1
53 2265 72 316 22 1832 43 128 31 841 17 316 33 56 40 234 -1 -1
53 1001 93 562 19 68 54 1349 65 516 72 298 2 572 13 137 32 922 90 328 -1 -1
53 1757 75 398 51 206 62 134 35 830 3 439 75 1139 -1 -1
53 237 26 11 33 473 96 595 -1 -1
53 454 3 1841 77 328 50 121 76 257 10 1296 99 475 -1 -1
53 297 8 841 96 636 -1 -1
53 112 8 105 76 236 -1 -1
53 1918 9 232 7 180 48 537 -1 -1
53 449 9 1745 75 389 12 442 85 699 -1 -1
53 404 44 23 52 1632 8 471 94 62 -1 -1
53 41 28 666 27 200 10 698 1 101 29 534 57 907 -1 -1
53 307 47 946 78 1226 0 63 71 821 -1 -1
53 119 59 435 33 1104 39 301 33 1439 87 1049 -1 -1
53 753 46 390 38 393 99 96 -1 -1
53 703 78 498 -1 -1
53 105 52 318 76 1485 41 61 81 213 -1 -1
53 88 39 81 72 2156 -1 -1
53 26 21 44 13 1164 8 1092 80 131 -1 -1
53 851 30 137 95 658 -1 -1
53 217 7 125 48 83 68 732 -1 -1
53 248 45 227 56 120 30 1499 97 82 -1 -1
53 40 99 466 86 73 57 581 43 1268 99 1732 -1 -1
53 262 54 299 33 149 75 481 46 37 21 796 63 1450 -1 -1
53 274 41 169 76 205 -1 -1
53 596 37 150 61 94 -1 -1
53 188 96 976 99 360 8 2160 59 288 53 746 91 876 -1 -1
53 1041 64 386 62 128 42 1100 56 771 -1 -1
53 89 66 720 36 738 43 692 45 2977 33 2558 19 443 84 699 -1 -1
53 917 33 3 28 124 50 1117 -1 -1
53 30 90 618 54 172 32 1157 59 87 -1 -1
53 304 68 594 40 1528 7 1021 68 6 -1 -1
53 712 51 845 22 630 33 3106 12 753 60 238 -1 -1
53 1054 17 840 76 235 -1 -1
53 46 54 974 65 1031 72 287 -1 -1
53 135 91 20 35 194 98 537 -1 -1
53 570 1 267 32 360 41 191 82 1155 -1 -1
53 209 31 570 21 295 92 486 -1 -1
53 1036 4 208 61 866 -1 -1
53 465 2 65 74 308 -1 -1
53 129 9 156 81 457 -1 -1
53 164 10 2531 30 485 86 178 -1 -1
53 1486 43 380 7 146 97 1309 -1 -1
53 257 37 1516 47 66 56 749 48 268 18 2256 28 220 -1 -1
53 671 66 346 20 353 69 1098 68 470 -1 -1
53 228 17 101 16 152 19 217 36 202 71 2009 -1 -1
53 677 45 2180 9 22 2 898 96 546 -1 -1
53 1321 71 405 23 1214 83 344 -1 -1
53 1549 82 1892 45 558 48 78 63 1716 -1 -1
53 32 7 251 2 1812 14 471 43 271 19 1450 13 720 32 1628 -1 -1
53 18 11 497 25 60 14 55 69 48 -1 -1
53 514 90 786 -1 -1
53 270 14 1026 25 301 35 1412 77 596 -1 -1
53 913 6 414 89 239 -1 -1
53 585 30 222 31 1445 13 148 29 454 9 110 48 631 -1 -1
53 342 47 2075 30 313 69 580 -1 -1
53 122 61 1218 5 682 8 346 49 911 -1 -1
53 133 37 182 87 176 -1 -1
53 120 62 308 20 384 7 270 35 31 95 1155 -1 -1
53 773 67 257 55 381 92 740 72 42 53 441 81 218 -1 -1
53 100 80 681 32 611 41 294 86 65 -1 -1
53 532 95 200 -1 -1
53 596 5 581 43 148 47 227 67 296 -1 -1
53 1264 38 437 66 49 10 226 0 127 96 297 -1 -1
53 1413 76 651 35 139 49 11 91 81 -1 -1
53 336 44 957 91 32 -1 -1
53 649 47 56 75 106 -1 -1
53 84 33 538 73 73 -1 -1
53 46 79 89 38 2184 88 906 -1 -1
53 3 93 1274 40 308 96 18 11 334 54 443 53 667 66 14 -1 -1
53 662 10 442 89 475 -1 -1
53 971 48 280 21 988 92 202 -1 -1
53 505 92 430 64 172 86 372 0 993 10 830 60 27 -1 -1
53 1225 6 239 23 415 77 1596 -1 -1
53 44 92 25 -1 -1
53 388 27 59 14 57 65 156 -1 -1
53 1918 67 27 83 1302 -1 -1
53 511 74 728 -1 -1
53 412 11 311 94 2062 -1 -1
53 1601 40 2209 54 19 71 1173 -1 -1
53 183 84 174 67 183 50 1120 89 114 -1 -1
53 995 71 808 73 342 76 1009 -1 -1
53 669 55 216 74 491 -1 -1
53 1446 30 213 80 797 93 392 -1 -1
53 1531 96 671 -1 -1
53 288 94 268 -1 -1
53 2225 5 171 21 163 77 697 -1 -1
53 57 61 577 16 2112 49 209 -1 -1
53 702 32 288 39 2 97 318 -1 -1
53 148 92 262 -1 -1
53 1017 38 326 72 822 53 239 89 490 -1 -1
53 628 24 439 8 346 48 495 66 427 52 704 41 166 63 248 -1 -1
53 1334 40 1481 83 1570 -1 -1
53 140 2 509 15 48 76 820 -1 -1
53 1151 35 16 18 910 49 552 63 268 43 239 74 66 -1 -1
53 2264 7 144 76 238 39 16 15 229 56 466 -1 -1
53 545 87 522 32 141 86 911 -1 -1
53 429 42 437 20 896 39 17 41 542 27 1262 0 250 14 2261 73 108 -1 -1
53 1007 14 174 13 1 31 751 41 7 51 1670 9 125 49 620 36 34 50 483 -1 -1
53 569 50 76 32 96 49 108 -1 -1
53 645 59 439 37 144 60 8 40 506 69 149 -1 -1
53 217 17 9 20 1544 19 519 52 724 -1 -1
53 951 93 18 -1 -1
53 72 89 63 40 300 43 947 19 371 17 161 12 920 67 462 -1 -1
53 208 32 147 18 1051 16 89 77 1527 -1 -1
53 498 6 978 62 479 -1 -1
53 186 95 55 -1 -1
53 417 77 405 29 444 3 60 99 504 -1 -1
53 465 78 522 -1 -1
53 384 49 498 2 685 17 26 66 3246 -1 -1
53 344 61 3 0 630 80 388 46 1548 78 29 -1 -1
53 241 32 315 82 111 -1 -1
53 143 4 13 7 104 27 1217 60 1299 -1 -1
53 107 90 715 41 4 89 300 -1 -1
53 364 50 266 54 268 0 444 14 162 62 713 -1 -1
53 1025 10 256 41 277 43 725 2 822 49 1905 40 1049 12 287 7 527 91 467 -1 -1
53 484 8 147 69 172 -1 -1
53 630 82 463 20 1288 71 705 -1 -1
53 412 39 520 79 705 -1 -1
53 245 64 652 24 135 53 812 0 172 71 920 -1 -1
53 1249 5 350 30 636 26 558 78 348 -1 -1
53 596 51 435 23 1427 94 444 -1 -1
53 558 45 2453 14 449 55 496 -1 -1
53 150 48 123 23 400 87 190 -1 -1
53 98 6 1993 2 223 93 27 -1 -1
53 239 48 108 55 1829 57 480 1 2 27 382 65 993 -1 -1
53 59 10 240 66 535 -1 -1
53 547 50 34 40 1217 35 1079 63 113 39 2277 16 289 15 504 21 704 19 2274 61 803 -1 -1
53 124 85 892 84 793 51 251 2 231 48 292 46 2615 6 401 97 6 -1 -1
53 2057 72 423 27 164 4 123 87 763 -1 -1
53 485 31 214 57 143 29 1095 68 223 -1 -1
53 216 34 1890 10 1130 15 1134 65 191 -1 -1
53 828 49 907 85 30 82 529 64 235 19 1943 80 233 -1 -1
53 29 7 1620 27 558 96 434 -1 -1
53 692 44 188 53 405 51 326 82 705 -1 -1
53 235 61 592 2 991 87 327 -1 -1
53 364 78 483 94 180 -1 -1
53 916 17 358 58 1598 92 29 -1 -1
53 1058 22 179 19 469 32 871 52 982 -1 -1
53 2135 36 679 14 837 21 672 8 911 86 751 -1 -1
53 347 63 738 25 3750 80 1302 -1 -1
53 78 19 750 41 56 54 133 -1 -1
53 200 54 854 34 120 90 10 -1 -1
53 15 29 674 2 1292 85 687 -1 -1
53 86 99 562 -1 -1
53 1631 34 602 91 378 -1 -1
53 1247 69 222 71 511 -1 -1
53 476 78 484 9 891 21 93 57 50 54 356 64 383 -1 -1
53 993 11 842 45 650 8 865 49 467 -1 -1
53 2389 52 611 17 386 61 492 -1 -1
53 354 42 226 93 445 -1 -1
53 462 36 568 28 232 85 429 -1 -1
54 1012 18 556 66 3029 71 160 83 952 3 2571 73 324 -1 -1
54 395 79 42 67 318 26 95 50 847 53 749 13 6 8 109 67 70 -1 -1
54 60 2 239 48 275 98 1590 -1 -1
54 170 85 642 45 1531 15 888 92 122 -1 -1
54 42 76 113 14 241 97 216 -1 -1
54 53 16 293 19 439 15 918 88 124 -1 -1
54 270 63 691 80 1363 -1 -1
54 1021 75 43 92 882 91 396 66 824 18 623 37 302 45 750 69 1366 -1 -1
54 1561 50 190 76 225 -1 -1
54 2974 9 68 89 15 -1 -1
54 333 41 542 45 635 44 112 14 356 39 279 65 1853 -1 -1
54 191 2 84 38 75 69 863 -1 -1
54 20 1 418 84 2516 -1 -1
54 864 20 302 97 602 -1 -1
54 382 30 3 97 30 -1 -1
54 104 30 84 50 112 54 607 23 290 11 802 72 62 -1 -1
54 1534 61 94 69 2171 58 1369 4 1628 40 677 35 1326 43 515 -1 -1
54 709 72 693 94 331 -1 -1
54 37 13 238 43 435 10 118 14 37 97 500 -1 -1
54 43 82 548 72 1837 4 599 23 1306 9 98 7 22 95 274 -1 -1
54 158 66 591 58 50 81 725 15 1445 19 7 99 813 -1 -1
54 4 55 219 5 594 27 1213 46 438 26 1715 84 36 -1 -1
54 98 56 177 86 2082 56 43 15 327 14 42 79 1240 -1 -1
54 562 50 271 6 252 31 380 -1 -1
54 397 87 1131 12 737 26 1781 45 190 44 453 73 672 -1 -1
54 299 66 813 17 1883 34 282 14 339 69 209 -1 -1
54 737 70 2 72 14 82 99 1 123 13 489 38 1110 -1 -1
54 512 68 12 82 151 51 937 13 1430 44 1244 45 1672 9 395 85 1065 -1 -1
54 445 16 187 79 263 -1 -1
54 773 79 1641 25 110 74 307 84 638 64 1887 95 704 -1 -1
54 454 29 481 43 605 68 167 11 710 15 472 13 664 35 408 -1 -1
54 100 32 20 88 749 -1 -1
54 428 98 1323 89 57 57 1632 80 260 -1 -1
54 408 27 1728 29 34 92 905 -1 -1
54 167 25 107 23 829 89 90 -1 -1
54 714 86 195 69 220 38 550 51 83 75 368 -1 -1
54 53 57 675 94 18 -1 -1
54 231 64 157 69 887 74 1125 35 51 54 1041 2 1630 89 2757 -1 -1
54 364 53 659 54 847 20 669 51 88 -1 -1
54 130 48 726 63 359 13 20 11 617 2 1455 61 661 -1 -1
54 268 62 514 95 703 59 476 41 288 89 134 82 669 87 1340 65 434 69 87 68 850 76 743 43 913 49 37 50 407 26 2514 68 722 -1 -1
54 497 30 184 46 671 87 1477 -1 -1
54 775 63 128 36 755 0 1293 16 607 80 399 -1 -1
54 174 10 139 77 629 -1 -1
54 853 73 724 49 5 76 180 -1 -1
54 830 6 145 37 1280 2 246 66 733 -1 -1
54 241 30 247 47 381 35 280 31 182 8 400 18 355 89 1780 -1 -1
54 1564 81 29 40 1387 52 176 54 990 88 29 -1 -1
54 658 11 1954 90 719 -1 -1
54 452 7 600 42 597 57 113 -1 -1
54 154 36 277 91 1346 -1 -1
54 1534 0 896 8 512 88 262 -1 -1
54 954 94 91 10 714 12 320 44 642 -1 -1
54 193 14 242 87 328 13 227 46 87 68 8 -1 -1
54 1048 26 2492 4 244 77 1118 -1 -1
54 22 65 591 24 2311 83 787 -1 -1
54 1666 41 95 92 737 -1 -1
54 498 26 446 96 723 -1 -1
54 608 83 192 81 80 50 279 80 520 36 627 65 1222 -1 -1
54 526 64 324 81 5 -1 -1
54 1777 20 404 74 59 23 1222 56 663 -1 -1
54 280 18 493 87 1559 -1 -1
54 2917 63 229 99 240 -1 -1
54 194 29 161 37 261 7 483 61 44 -1 -1
54 144 17 201 69 272 85 469 51 163 79 1601 -1 -1
54 1335 34 92 83 373 -1 -1
54 1948 31 538 69 114 -1 -1
54 142 10 20 40 1330 42 227 7 370 11 58 48 330 -1 -1
54 306 65 582 23 726 92 74 -1 -1
54 78 78 729 7 1499 6 499 77 470 -1 -1
54 1127 67 643 -1 -1
54 338 96 81 -1 -1
54 249 94 263 95 763 54 746 98 2775 -1 -1
54 136 2 1993 49 18 5 634 86 444 -1 -1
54 650 85 709 39 266 81 126 24 410 30 80 71 656 -1 -1
54 1017 27 45 84 2684 -1 -1
54 2540 99 1433 23 121 49 2283 90 127 -1 -1
54 61 81 1401 66 30 13 1519 59 114 64 166 -1 -1
54 2015 28 968 29 41 57 60 42 662 77 93 -1 -1
54 775 18 894 67 117 64 526 80 1709 22 1075 45 1313 79 50 -1 -1
54 10 92 625 -1 -1
54 708 90 158 28 423 11 1132 97 618 89 1714 32 20 46 361 33 180 6 644 79 154 -1 -1
54 832 98 399 -1 -1
54 91 86 577 54 9 52 323 32 498 87 415 -1 -1
54 844 66 2337 50 2279 72 16 -1 -1
54 483 49 195 34 408 37 256 34 1279 66 1260 -1 -1
54 3 27 19 79 26 -1 -1
54 920 78 134 62 376 33 496 71 509 -1 -1
54 2425 35 642 30 53 84 19 -1 -1
54 277 51 2296 61 191 20 213 17 153 11 739 81 554 -1 -1
54 1352 41 1558 40 328 21 366 33 1381 23 1278 59 722 -1 -1
54 883 41 380 51 712 99 359 -1 -1
54 922 53 198 30 957 42 1324 89 217 -1 -1
54 91 26 149 29 179 70 564 -1 -1
54 327 21 1127 60 646 -1 -1
54 565 77 205 52 896 92 321 -1 -1
54 306 89 8 32 1240 66 587 11 623 56 1008 43 574 81 34 -1 -1
54 111 70 128 94 147 96 1124 90 503 88 246 4 85 98 1040 -1 -1
54 685 62 331 65 283 61 1841 42 1244 0 20 24 356 68 476 -1 -1
54 1668 81 337 99 286 -1 -1
54 356 52 2706 16 32 33 107 14 68 93 554 -1 -1
54 17 46 173 78 331 74 716 48 1435 52 25 37 353 80 478 -1 -1
54 1588 52 2230 41 257 15 826 77 203 53 1428 55 119 63 524 4 780 90 412 -1 -1
54 212 13 1351 99 204 -1 -1
54 464 20 2149 77 204 26 51 83 61 -1 -1
54 29 37 1176 94 269 -1 -1
54 21 0 548 38 133 97 365 90 837 15 227 48 275 37 2008 82 565 -1 -1
54 124 11 321 30 569 29 708 85 588 -1 -1
54 435 73 611 38 121 39 678 45 263 62 257 -1 -1
54 251 77 216 29 1304 99 645 -1 -1
54 1440 43 960 28 468 30 334 81 1862 -1 -1
54 66 96 376 17 501 48 986 36 698 83 543 -1 -1
54 347 76 1414 39 413 45 305 99 93 -1 -1
54 619 11 4 59 151 5 408 63 23 -1 -1
54 212 52 182 26 710 2 722 20 46 58 621 -1 -1
54 1816 91 92 88 914 76 2488 33 3612 18 958 81 707 -1 -1
54 782 38 64 30 184 65 712 -1 -1
54 351 45 77 0 430 93 211 -1 -1
54 1607 35 1182 90 917 -1 -1
54 808 57 319 31 368 76 972 -1 -1
54 1454 52 1599 91 300 -1 -1
54 967 66 1487 65 223 72 68 -1 -1
54 342 36 253 23 1118 28 464 10 718 27 369 31 1417 4 15 24 119 26 447 17 360 16 454 38 30 -1 -1
54 518 19 1274 60 140 41 1723 31 151 85 796 -1 -1
54 506 94 1920 74 348 6 205 34 27 28 705 6 27 70 74 -1 -1
54 1924 91 1677 84 805 62 42 43 403 79 792 -1 -1
54 1480 59 51 13 376 64 23 -1 -1
54 637 38 541 51 1295 11 128 27 241 69 756 -1 -1
54 1361 34 638 79 582 56 568 68 786 91 312 -1 -1
54 117 6 690 69 67 98 22 -1 -1
54 30 63 1464 45 741 87 580 -1 -1
54 527 2 809 31 184 10 566 43 139 -1 -1
54 387 91 594 -1 -1
54 483 30 70 91 275 -1 -1
54 759 35 577 41 109 25 365 87 1489 -1 -1
54 1042 11 62 37 21 76 149 -1 -1
54 338 86 237 48 456 5 521 74 536 62 905 86 1751 -1 -1
54 539 25 614 61 207 -1 -1
54 45 99 72 2 628 48 1605 24 983 48 1229 -1 -1
54 647 25 33 43 687 66 191 -1 -1
54 834 55 964 32 99 69 1235 -1 -1
54 521 0 494 35 458 28 916 15 103 44 1279 -1 -1
54 676 6 338 73 1090 -1 -1
54 184 38 1119 97 84 -1 -1
54 2081 89 500 -1 -1
54 713 53 116 64 273 39 60 40 42 88 403 -1 -1
54 111 38 18 15 71 52 940 23 546 2 2306 56 647 -1 -1
54 356 29 613 22 5421 12 179 63 678 -1 -1
54 221 47 145 96 657 -1 -1
54 965 6 288 94 258 -1 -1
54 428 32 497 85 573 66 118 55 393 98 592 -1 -1
54 50 82 381 35 647 75 1076 -1 -1
54 841 61 387 60 325 20 556 94 537 -1 -1
54 888 86 894 -1 -1
54 341 78 256 49 1904 93 1961 -1 -1
54 79 7 685 41 374 -1 -1
54 486 89 1806 98 27 95 139 76 550 70 2446 28 2024 87 159 -1 -1
54 129 44 54 54 2114 -1 -1
54 479 4 58 65 1381 67 183 19 111 13 395 12 203 38 795 17 59 21 1319 99 837 -1 -1
54 548 3 401 1 205 52 831 -1 -1
54 100 30 215 66 546 36 884 46 265 97 2726 -1 -1
54 598 48 466 28 780 67 636 -1 -1
54 336 57 102 46 1413 88 948 -1 -1
54 999 61 1000 16 1216 82 165 -1 -1
54 1561 21 2207 59 298 2 573 73 535 -1 -1
54 309 43 621 38 78 51 16 -1 -1
54 1115 78 406 26 1513 48 486 67 99 -1 -1
54 334 64 808 45 421 32 408 13 164 49 822 37 877 96 182 -1 -1
54 868 62 990 39 3468 6 189 47 957 2 44 63 330 -1 -1
54 342 0 340 28 100 14 179 62 353 -1 -1
54 519 4 655 57 793 82 132 -1 -1
54 95 93 953 73 354 44 37 88 762 -1 -1
54 3006 36 562 88 35 -1 -1
54 1013 3 1099 55 750 40 150 52 329 76 565 -1 -1
54 33 93 1113 -1 -1
54 106 77 43 -1 -1
54 485 42 33 13 635 28 340 82 919 -1 -1
54 1287 86 69 -1 -1
54 330 32 1283 90 240 -1 -1
54 492 49 679 57 287 -1 -1
54 78 11 451 57 657 -1 -1
54 1284 29 16 75 570 -1 -1
54 221 34 947 14 406 2 936 11 1049 85 167 -1 -1
54 310 35 20 71 788 69 652 11 2152 76 570 -1 -1
54 528 71 198 2 91 30 508 77 747 -1 -1
54 690 27 588 53 1285 22 1376 62 112 -1 -1
54 55 79 485 69 322 97 313 -1 -1
54 689 86 505 -1 -1
54 33 12 1072 39 1349 80 2413 -1 -1
54 314 85 464 -1 -1
54 926 51 61 86 324 56 76 14 193 21 281 56 923 -1 -1
54 1809 56 263 74 232 4 197 14 1104 91 1142 -1 -1
54 235 47 877 24 551 39 13 33 279 52 1149 70 93 -1 -1
54 272 32 283 37 764 38 1122 45 249 -1 -1
54 72 3 91 89 16 -1 -1
54 575 64 98 66 473 47 733 96 656 -1 -1
55 862 31 460 97 101 -1 -1
55 754 93 647 68 328 55 553 68 389 29 232 39 360 56 1117 -1 -1
55 215 43 349 21 331 34 437 6 1103 60 637 -1 -1
55 153 94 475 23 163 57 216 6 93 47 254 9 383 32 785 55 251 -1 -1
55 1313 27 57 91 216 67 293 52 239 47 1845 67 620 -1 -1
55 1755 9 629 91 4 -1 -1
55 2929 57 149 20 992 1 635 89 417 -1 -1
55 1988 77 493 38 160 89 657 -1 -1
55 48 31 75 43 175 71 263 -1 -1
55 488 52 91 26 1234 28 70 79 55 -1 -1
55 89 10 928 97 32 -1 -1
55 295 68 130 29 1513 54 31 23 343 48 27 85 826 -1 -1
55 767 24 29 41 687 40 265 69 559 -1 -1
55 96 44 161 23 372 65 763 -1 -1
55 1021 50 577 34 1507 87 1494 -1 -1
55 297 7 101 77 568 42 705 61 252 64 151 -1 -1
55 105 96 1928 88 338 57 62 87 156 47 59 95 673 90 1557 13 548 48 680 14 400 58 180 -1 -1
55 2962 62 508 60 376 50 305 25 24 85 585 -1 -1
55 1413 89 197 90 72 28 53 15 210 20 275 74 356 -1 -1
55 468 76 917 -1 -1
55 274 40 80 68 241 49 933 93 90 -1 -1
55 319 26 499 13 909 97 1902 -1 -1
55 253 41 212 4 1077 70 250 50 407 36 64 60 692 76 299 -1 -1
55 338 28 86 33 246 45 160 94 146 -1 -1
55 563 5 927 49 503 48 222 83 2138 -1 -1
55 625 32 94 29 76 43 45 1 18 86 1498 -1 -1
55 29 27 565 30 68 9 449 79 124 -1 -1
55 1323 6 673 91 2305 -1 -1
55 380 19 533 77 826 56 535 55 80 85 658 -1 -1
55 709 4 627 54 1250 28 133 75 348 -1 -1
55 984 45 121 18 216 69 275 -1 -1
55 806 37 331 64 754 21 954 19 350 33 558 5 108 29 176 41 730 73 433 -1 -1
55 804 27 44 38 100 10 21 71 2076 -1 -1
55 303 37 390 97 86 -1 -1
55 2504 26 81 27 259 43 518 36 658 51 1079 23 619 80 954 -1 -1
55 46 59 708 44 996 99 72 4 538 29 416 38 59 -1 -1
55 439 51 231 47 121 39 751 50 552 47 371 98 1622 -1 -1
55 501 11 1416 80 379 29 288 11 429 85 1079 -1 -1
55 485 50 214 80 8 66 3330 16 193 11 1011 88 1364 -1 -1
55 1265 76 133 23 933 68 534 -1 -1
55 192 17 718 33 454 22 842 99 38 -1 -1
55 162 0 538 12 1496 14 220 12 668 40 496 46 472 -1 -1
55 365 40 1184 22 132 88 752 -1 -1
55 639 34 921 99 233 -1 -1
55 115 38 126 65 246 74 997 69 42 23 72 78 74 -1 -1
55 362 99 43 35 371 42 1017 67 346 -1 -1
55 230 47 585 36 30 59 280 -1 -1
55 472 44 927 14 68 36 187 86 15 -1 -1
55 534 92 1207 26 225 2 255 28 1270 34 993 86 110 -1 -1
55 1736 64 988 69 53 68 800 90 17 -1 -1
55 79 77 680 -1 -1
55 370 63 1368 23 239 37 417 2 2858 65 82 -1 -1
55 1492 14 153 68 42 -1 -1
55 681 82 2311 98 80 -1 -1
55 298 85 2673 32 212 53 35 35 901 34 313 92 2002 -1 -1
55 384 48 6 73 177 0 271 32 2411 18 691 71 67 -1 -1
55 498 7 1911 50 306 53 898 0 2664 69 1361 -1 -1
55 441 54 634 46 258 50 3189 97 2249 -1 -1
55 350 23 227 83 210 -1 -1
55 1000 33 1856 47 221 33 1139 48 1240 63 207 -1 -1
55 386 12 637 14 1089 45 7 -1 -1
55 2106 74 85 66 684 11 988 98 3 -1 -1
55 2355 8 156 12 11 45 536 34 326 93 169 -1 -1
55 814 68 163 58 314 14 211 55 175 82 152 -1 -1
55 791 4 193 84 1579 -1 -1
55 1913 80 2511 70 1041 86 3110 99 219 -1 -1
55 280 60 359 22 275 41 248 50 144 82 1339 -1 -1
55 1931 53 245 76 270 91 198 96 584 98 505 -1 -1
55 416 67 327 60 172 94 3 68 231 72 419 26 82 43 11 -1 -1
55 335 20 933 50 403 41 1002 19 631 14 295 12 72 93 347 -1 -1
55 631 35 479 77 1180 22 76 6 759 20 707 4 1588 53 206 -1 -1
55 94 85 1471 93 840 19 152 56 193 -1 -1
55 421 91 87 99 797 -1 -1
55 499 95 755 39 55 22 1130 98 59 33 600 90 164 -1 -1
55 1399 89 535 -1 -1
55 410 68 1054 35 69 84 108 -1 -1
55 902 80 879 57 1440 23 805 20 36 22 319 98 1094 -1 -1
55 66 43 960 52 29 80 1079 -1 -1
55 343 34 1239 7 48 92 434 -1 -1
55 250 31 659 6 172 50 881 72 1501 -1 -1
55 2307 78 10 25 1136 70 400 49 136 39 58 69 238 -1 -1
55 763 69 265 90 1057 -1 -1
55 362 13 122 79 133 7 244 16 409 11 180 25 720 -1 -1
55 1239 9 39 5 499 63 473 -1 -1
55 419 16 633 94 759 -1 -1
55 1066 90 639 -1 -1
55 1367 83 1802 86 1243 4 21 28 637 86 153 -1 -1
55 49 78 186 67 402 24 713 87 701 -1 -1
55 1117 59 778 30 809 28 546 82 238 -1 -1
55 369 25 835 5 705 37 125 48 637 13 273 51 153 -1 -1
55 870 31 173 25 44 90 1015 -1 -1
55 127 7 438 33 1637 50 1418 98 50 -1 -1
55 2441 16 725 28 1241 57 329 -1 -1
55 261 57 400 20 129 58 889 -1 -1
55 258 68 454 -1 -1
55 488 14 694 89 75 -1 -1
55 95 3 1609 38 1120 45 227 56 270 62 73 -1 -1
55 1839 5 549 14 770 44 105 32 1515 64 2392 -1 -1
55 511 34 329 65 487 -1 -1
55 212 43 467 61 551 51 233 0 58 16 359 38 158 55 1709 -1 -1
55 416 61 713 22 483 56 1021 -1 -1
55 1634 21 270 69 163 -1 -1
55 316 70 1282 32 1197 68 138 30 5 16 1421 96 907 -1 -1
55 227 59 417 94 79 -1 -1
55 1468 41 370 59 462 9 213 91 190 -1 -1
55 11 31 210 29 41 77 1044 -1 -1
55 641 81 602 9 594 60 116 92 1546 -1 -1
55 344 97 678 -1 -1
55 666 46 370 91 280 -1 -1
55 5 2 933 22 29 2 39 75 306 -1 -1
55 1 88 313 9 327 35 1194 11 2371 99 583 -1 -1
55 173 87 381 -1 -1
55 295 47 931 58 1233 24 243 80 652 53 717 72 706 80 86 -1 -1
55 2403 18 1363 73 290 42 219 76 744 33 74 63 1683 57 25 12 585 2 713 89 41 -1 -1
55 260 45 309 18 1220 80 341 -1 -1
55 1728 78 937 7 600 36 71 60 935 33 426 11 419 93 1106 -1 -1
55 1093 69 301 34 134 74 216 44 363 38 3224 51 1091 95 3 -1 -1
55 248 75 83 31 93 91 835 -1 -1
55 1005 33 337 85 1245 -1 -1
55 313 40 198 50 460 41 4 75 1628 -1 -1
55 1500 43 33 84 231 -1 -1
55 12 95 51 39 497 8 857 82 89 -1 -1
55 1257 58 1174 1 588 30 1264 38 1594 -1 -1
55 68 75 114 26 239 62 170 77 773 -1 -1
55 767 59 720 27 1228 44 1583 -1 -1
55 994 15 52 94 1206 -1 -1
55 47 23 62 69 152 -1 -1
55 331 46 1755 61 457 32 403 76 756 -1 -1
55 243 97 83 31 150 61 322 49 125 1 554 20 61 59 166 -1 -1
55 124 18 1074 83 33 -1 -1
55 496 63 188 24 352 13 1766 92 176 -1 -1
55 180 94 559 -1 -1
55 26 68 13 21 870 87 891 2 1803 86 964 -1 -1
55 640 31 466 39 20 -1 -1
55 350 9 987 65 291 37 860 94 1149 -1 -1
55 45 45 630 71 14 -1 -1
55 1967 33 615 24 239 33 1416 8 81 58 667 -1 -1
55 60 78 74 92 99 78 1752 60 583 2 278 96 434 -1 -1
55 508 45 677 80 691 -1 -1
55 115 52 2133 97 1375 -1 -1
55 461 21 447 31 1029 78 362 -1 -1
55 30 3 365 81 2010 -1 -1
55 286 29 1195 0 2196 6 2506 71 138 -1 -1
55 3344 28 7 92 898 -1 -1
55 1174 83 258 25 157 49 50 80 957 -1 -1
55 128 5 652 61 815 55 133 34 38 30 2108 98 760 -1 -1
55 186 45 475 4 743 3 2752 8 2423 77 661 -1 -1
55 1211 94 401 36 268 84 159 -1 -1
55 816 86 393 -1 -1
55 444 80 294 51 321 0 1661 23 1298 12 1268 85 1672 -1 -1
55 6 99 458 27 2423 81 613 87 963 -1 -1
55 3753 21 878 70 145 -1 -1
55 201 79 459 36 75 38 51 60 213 93 227 -1 -1
55 995 85 18 87 2163 85 735 60 438 41 23 12 376 39 474 62 39 -1 -1
55 546 79 400 -1 -1
55 326 32 328 65 1493 -1 -1
55 1092 35 134 1 552 73 114 -1 -1
55 159 42 481 94 1094 -1 -1
55 647 86 893 38 1018 43 975 85 7 -1 -1
55 776 68 97 25 331 60 230 -1 -1
55 39 21 1196 77 228 -1 -1
55 529 31 569 61 118 -1 -1
55 179 19 136 23 1299 15 381 52 42 -1 -1
55 133 81 340 9 56 94 538 -1 -1
55 817 64 455 96 8 -1 -1
55 120 52 81 99 70 -1 -1
55 891 79 126 51 247 37 755 75 1739 -1 -1
55 661 6 1318 15 38 27 627 87 64 -1 -1
55 352 44 105 57 2193 73 58 -1 -1
55 289 3 1145 50 2331 79 241 -1 -1
55 1092 42 639 69 283 4 1285 94 577 -1 -1
55 602 94 70 -1 -1
55 1719 19 133 50 167 26 48 84 482 -1 -1
55 472 23 899 89 164 -1 -1
55 46 97 478 -1 -1
55 63 32 1329 36 2873 27 567 78 139 -1 -1
55 495 34 825 36 313 73 432 -1 -1
55 534 90 391 -1 -1
55 176 58 162 18 7 38 70 61 204 -1 -1
55 461 80 555 -1 -1
55 11 72 728 97 843 -1 -1
55 460 46 368 93 637 -1 -1
55 580 37 632 22 164 1 473 88 100 -1 -1
55 32 89 238 -1 -1
55 682 52 187 62 297 52 727 56 97 70 741 -1 -1
55 64 76 689 21 1211 63 192 -1 -1
55 565 24 30 82 461 -1 -1
55 249 81 158 -1 -1
56 145 47 290 65 1087 44 424 4 952 25 452 84 1238 -1 -1
56 774 65 141 41 101 35 2267 47 879 36 1796 91 204 -1 -1
56 147 7 22 19 179 84 5 -1 -1
56 986 89 3077 47 1158 71 373 8 1285 22 1222 97 1454 -1 -1
56 732 32 439 53 1993 86 126 -1 -1
56 3 3 246 41 226 66 56 62 1144 84 712 -1 -1
56 64 43 263 14 139 94 464 -1 -1
56 632 68 112 71 18 29 108 7 284 72 743 -1 -1
56 796 12 282 21 1537 50 628 87 5 -1 -1
56 782 95 3776 79 290 50 2147 91 1018 67 420 70 549 7 220 70 67 -1 -1
56 989 98 510 27 57 17 2259 33 544 50 109 28 108 46 208 -1 -1
56 2116 83 485 78 3339 18 729 13 110 12 160 90 25 -1 -1
56 1011 29 159 15 384 84 128 -1 -1
56 123 11 138 6 197 57 1057 -1 -1
56 226 58 1361 84 1115 -1 -1
56 639 10 653 69 49 1 665 31 2171 24 159 44 1227 52 223 -1 -1
56 453 61 21 98 123 58 323 19 75 38 165 70 71 -1 -1
56 105 61 108 77 1130 96 314 -1 -1
56 580 83 424 50 741 63 1216 11 2751 24 149 5 1846 27 559 -1 -1
56 104 87 328 58 228 24 9 97 1550 -1 -1
56 298 96 1136 10 435 72 41 98 1190 -1 -1
56 153 35 815 25 112 12 49 62 1740 52 549 69 79 -1 -1
56 289 81 310 33 261 23 295 22 676 94 1357 -1 -1
56 4 19 267 18 1206 67 1617 -1 -1
56 235 5 87 73 3001 33 567 39 301 81 30 -1 -1
56 659 41 244 96 523 1 880 33 2172 21 814 3 233 29 19 -1 -1
56 1256 71 1090 38 321 17 626 75 164 -1 -1
56 1348 53 126 40 1205 68 447 -1 -1
56 64 47 137 75 454 -1 -1
56 846 28 1018 86 123 -1 -1
56 1289 85 1590 84 253 64 592 93 376 -1 -1
56 788 51 114 42 376 66 1869 -1 -1
56 566 59 1838 77 1511 -1 -1
56 2165 78 636 18 827 3 135 0 2181 4 1590 97 777 -1 -1
56 190 93 900 59 333 12 1595 27 404 96 119 -1 -1
56 343 59 110 68 275 8 7 73 887 10 205 3 1885 80 583 -1 -1
56 2612 85 100 91 1066 47 703 58 409 63 496 36 225 97 321 -1 -1
56 2759 39 41 58 150 -1 -1
56 294 82 568 55 742 87 838 -1 -1
56 27 67 262 11 919 17 878 53 1049 0 66 11 636 57 319 -1 -1
56 1239 67 105 66 1048 72 603 49 353 71 188 -1 -1
56 972 32 138 21 808 53 253 -1 -1
56 519 69 274 35 241 46 251 62 950 27 174 6 783 9 1488 88 610 -1 -1
56 3208 45 389 67 792 6 710 28 1278 7 16 57 245 -1 -1
56 151 88 306 11 194 37 1089 36 1007 77 1033 -1 -1
56 538 28 124 46 158 -1 -1
56 289 29 326 76 778 13 1489 23 233 22 978 71 425 -1 -1
56 98 5 1163 84 141 78 133 88 155 97 692 -1 -1
56 162 22 1711 17 742 58 133 43 29 0 1082 92 1693 -1 -1
56 1046 30 377 6 387 88 12 -1 -1
56 410 97 129 88 224 69 366 14 1157 67 831 61 1902 45 2467 58 509 92 33 -1 -1
56 2113 29 9 91 1310 -1 -1
56 280 77 1742 -1 -1
56 82 73 791 40 300 73 300 -1 -1
56 289 83 245 74 721 63 976 47 40 10 2022 25 169 11 826 86 1244 -1 -1
56 713 45 198 52 30 18 1742 83 2176 -1 -1
56 53 39 1527 40 1037 54 667 -1 -1
56 82 66 2258 62 429 67 210 98 624 -1 -1
56 48 25 162 5 19 48 225 37 426 85 438 -1 -1
56 476 88 991 38 324 97 395 -1 -1
56 271 43 59 17 1711 5 150 13 263 58 74 -1 -1
56 316 85 84 86 253 4 331 67 273 -1 -1
56 1222 69 2925 66 557 57 1290 95 443 -1 -1
56 1747 29 585 99 88 -1 -1
56 705 65 174 62 121 95 404 -1 -1
56 1409 99 399 -1 -1
56 1992 11 108 75 119 -1 -1
56 704 48 1380 71 858 23 559 83 86 -1 -1
56 130 38 1087 21 2234 85 64 -1 -1
56 270 85 984 74 1350 71 577 52 334 56 736 5 369 64 46 -1 -1
56 83 11 349 67 1229 56 532 64 500 27 649 18 451 94 1318 -1 -1
56 285 54 760 43 211 42 1825 64 1316 -1 -1
56 452 34 267 48 491 42 445 9 204 99 27 -1 -1
56 855 91 218 94 33 5 49 23 165 45 1192 12 1366 54 331 -1 -1
56 164 84 134 49 110 19 1465 79 2604 54 304 88 716 -1 -1
56 106 67 1014 21 577 29 1638 41 244 -1 -1
56 133 13 1602 29 222 21 204 98 686 -1 -1
56 1715 77 148 -1 -1
56 825 40 158 3 489 89 617 -1 -1
56 480 17 302 7 400 57 1019 8 374 79 210 -1 -1
56 1738 77 502 -1 -1
56 2173 80 127 90 566 45 611 88 25 -1 -1
56 4108 16 720 19 183 96 387 -1 -1
56 755 25 831 4 1947 62 508 -1 -1
56 821 70 551 10 643 11 671 69 361 -1 -1
56 57 0 1193 67 688 29 994 5 40 91 440 -1 -1
56 520 49 64 33 883 55 130 17 47 26 1180 30 297 36 313 19 1 80 471 -1 -1
56 664 25 189 39 578 27 608 45 598 -1 -1
56 542 22 1118 81 319 25 798 11 981 79 688 -1 -1
56 1492 72 625 87 521 42 1992 90 1878 -1 -1
56 159 27 1250 19 646 57 150 -1 -1
56 78 93 260 -1 -1
56 509 38 206 76 1414 2 283 88 4 -1 -1
56 115 98 122 -1 -1
56 26 78 337 -1 -1
56 50 20 183 27 611 97 76 -1 -1
56 122 93 4471 5 122 11 704 41 15 -1 -1
56 206 2 964 84 449 47 288 85 380 -1 -1
56 248 11 1303 77 85 -1 -1
56 622 25 1386 15 156 0 384 37 738 44 89 -1 -1
56 17 29 455 82 1065 -1 -1
56 556 50 993 27 2069 64 2075 -1 -1
56 251 37 386 48 1095 10 328 57 92 -1 -1
56 1158 89 415 -1 -1
56 1508 64 1430 47 28 97 156 -1 -1
56 143 95 731 -1 -1
56 269 29 510 32 810 91 424 -1 -1
56 198 16 1476 15 151 48 35 -1 -1
56 666 53 172 81 26 1 9 25 522 96 131 -1 -1
56 78 71 71 -1 -1
56 593 1 19 43 2445 78 811 85 1489 -1 -1
56 14 88 167 29 1121 61 608 90 873 -1 -1
56 797 49 90 6 440 12 56 66 1291 -1 -1
56 1107 37 89 77 84 -1 -1
56 888 29 842 8 656 66 53 -1 -1
56 679 50 21 16 1612 63 227 48 889 76 1729 -1 -1
56 1276 70 154 16 202 83 1 -1 -1
56 1996 69 371 35 1102 33 753 91 507 -1 -1
56 847 81 757 36 287 60 490 75 323 -1 -1
56 76 97 948 46 272 16 279 31 28 33 387 23 296 38 822 -1 -1
56 1219 26 2283 58 18 -1 -1
56 253 30 1485 54 601 17 79 93 1299 -1 -1
56 404 51 198 95 87 92 510 84 267 21 83 41 738 79 53 -1 -1
56 329 27 235 89 349 49 56 14 2157 18 295 27 675 10 6 52 2344 -1 -1
56 192 47 110 16 682 4 1341 45 931 -1 -1
56 1407 75 19 -1 -1
56 1541 86 1314 37 61 69 131 20 715 18 338 49 486 -1 -1
56 916 96 627 -1 -1
56 835 19 121 95 147 -1 -1
56 238 2 1798 13 1093 27 196 48 201 -1 -1
56 427 36 1336 44 766 86 634 -1 -1
56 530 57 81 16 464 21 600 2 444 62 40 -1 -1
56 1205 49 1081 73 1006 19 383 55 688 71 25 -1 -1
56 1138 12 202 7 1351 73 351 -1 -1
56 55 92 2669 68 223 44 194 13 480 62 335 -1 -1
56 682 31 755 32 172 42 1632 56 69 24 78 12 101 67 296 -1 -1
56 223 52 974 92 150 -1 -1
56 308 59 316 67 856 -1 -1
56 626 39 438 32 389 79 1358 -1 -1
56 782 72 1052 61 2323 68 67 30 972 49 139 7 91 2 17 34 579 53 1033 -1 -1
56 3068 28 83 14 255 72 118 -1 -1
56 236 11 849 22 722 54 697 27 208 92 18 -1 -1
56 115 34 322 79 98 -1 -1
56 324 8 1550 62 191 37 359 62 316 17 319 2 35 95 98 -1 -1
56 514 48 126 33 230 71 969 -1 -1
56 1566 87 391 72 532 51 110 78 1186 64 495 49 288 4 72 15 179 85 162 -1 -1
56 82 54 863 37 839 76 200 -1 -1
56 214 46 159 36 379 72 458 -1 -1
56 36 52 95 68 2372 94 1112 92 430 28 186 17 1333 41 50 9 940 99 2113 -1 -1
56 327 21 177 60 686 35 335 48 438 40 147 69 827 -1 -1
56 161 82 780 21 891 57 518 65 1463 71 491 56 703 89 386 -1 -1
56 25 85 413 64 243 55 1870 77 46 -1 -1
56 781 49 52 70 1333 -1 -1
56 393 80 260 83 345 37 742 96 192 -1 -1
56 331 82 457 45 92 44 31 31 429 25 1548 21 160 82 18 -1 -1
56 484 67 11 93 857 -1 -1
56 501 86 434 72 44 4 1116 50 434 91 2299 -1 -1
56 28 66 156 -1 -1
56 83 19 383 12 29 90 49 -1 -1
56 1113 44 1408 68 577 82 1184 -1 -1
56 351 43 170 0 1317 90 226 -1 -1
56 211 71 908 35 404 85 1033 -1 -1
56 22 63 413 26 1394 86 106 -1 -1
56 1503 46 2302 88 118 -1 -1
56 96 98 65 -1 -1
56 514 91 440 50 56 19 172 66 361 -1 -1
56 277 51 417 66 1572 69 18 93 712 -1 -1
56 2164 16 680 42 1109 26 546 58 367 -1 -1
56 164 37 910 4 735 37 60 64 135 -1 -1
56 307 90 1151 32 144 70 39 85 676 -1 -1
56 140 67 210 18 220 83 7 25 79 53 1045 10 821 24 74 81 66 -1 -1
56 967 99 273 -1 -1
56 45 61 820 73 5 99 293 -1 -1
56 1615 76 1490 96 496 -1 -1
56 121 0 210 9 541 11 107 7 1137 22 180 96 126 -1 -1
56 167 85 430 -1 -1
56 568 29 1242 83 1006 -1 -1
56 977 83 570 2 833 82 347 -1 -1
56 1556 7 316 98 66 -1 -1
56 329 27 151 2 787 6 181 68 122 -1 -1
56 1472 30 73 59 171 -1 -1
56 1193 90 1433 -1 -1
56 615 55 542 47 1070 11 18 26 56 71 2232 -1 -1
56 212 6 222 3 217 76 265 -1 -1
56 1989 94 1499 25 860 40 66 28 1118 24 210 40 513 -1 -1
56 1129 57 916 67 1125 28 370 76 250 73 1628 11 1254 50 1285 83 106 -1 -1
56 226 70 628 66 812 14 1003 35 65 76 217 -1 -1
56 402 37 1328 17 1514 91 91 -1 -1
56 654 2 420 38 738 44 1021 -1 -1
56 688 58 238 32 970 10 80 43 1225 29 2702 7 579 21 1178 7 1370 51 104 -1 -1
56 423 63 439 23 552 71 456 -1 -1
56 787 70 261 85 960 -1 -1
56 20 4 4 88 536 -1 -1
56 1038 84 260 68 103 60 519 80 41 -1 -1
56 224 86 435 67 626 37 548 84 104 -1 -1
56 25 79 289 91 726 -1 -1
56 101 61 496 41 1581 90 2600 -1 -1
56 1991 68 1095 -1 -1
56 360 49 239 94 451 55 564 67 664 70 655 24 211 65 96 70 166 -1 -1
57 20 20 2761 4 325 43 860 -1 -1
57 858 23 386 74 90 21 431 33 222 26 583 82 1557 -1 -1
57 1267 42 550 55 31 30 110 16 206 97 1600 -1 -1
57 533 4 2895 49 1057 80 131 9 875 77 1886 -1 -1
57 770 43 48 17 275 81 569 -1 -1
57 611 46 574 17 115 56 92 65 20 -1 -1
57 12 16 937 3 920 32 262 -1 -1
57 177 3 956 10 1170 48 183 10 929 1 641 56 567 -1 -1
57 190 58 728 37 578 33 1203 12 1296 93 384 -1 -1
57 251 42 99 92 765 -1 -1
57 1413 90 574 69 163 49 161 42 1076 3 315 80 80 -1 -1
57 572 56 403 90 801 -1 -1
57 206 93 848 -1 -1
57 1674 36 1181 12 177 29 1125 55 312 19 159 61 754 -1 -1
57 166 45 127 99 1681 -1 -1
57 383 62 305 45 43 27 560 70 78 -1 -1
57 95 61 107 78 693 31 1622 12 1687 42 928 8 336 27 225 90 825 -1 -1
57 370 15 1643 96 99 -1 -1
57 850 0 1150 69 1789 -1 -1
57 191 47 381 5 906 37 2518 8 1505 41 972 61 64 -1 -1
57 1074 51 290 80 125 38 1036 64 200 3 181 63 268 -1 -1
57 1341 40 1043 95 215 63 206 59 688 45 12 75 157 -1 -1
57 762 15 599 53 553 97 837 32 1214 30 131 92 203 -1 -1
57 127 1 598 74 467 -1 -1
57 244 41 3365 31 469 4 107 79 31 -1 -1
57 1378 43 537 17 810 23 66 48 569 -1 -1
57 570 92 155 12 177 87 59 -1 -1
57 55 67 831 69 943 -1 -1
57 11 33 284 1 2560 59 439 79 66 -1 -1
57 924 64 201 35 371 9 401 23 499 88 381 -1 -1
57 889 53 313 86 177 -1 -1
57 188 24 1052 77 290 94 587 -1 -1
57 216 66 799 71 700 79 581 51 1278 85 102 -1 -1
57 408 0 1390 43 213 68 140 -1 -1
57 38 90 171 -1 -1
57 374 25 1644 21 583 7 164 76 2079 -1 -1
57 183 9 890 0 72 57 487 83 645 40 609 45 277 35 210 30 303 14 172 50 658 -1 -1
57 2802 22 196 3 450 83 23 -1 -1
57 187 64 72 25 66 97 487 -1 -1
57 93 16 57 39 367 29 349 75 116 -1 -1
57 231 84 81 81 967 40 243 52 10 38 699 65 454 -1 -1
57 125 66 1864 23 728 43 301 87 1901 -1 -1
57 122 64 353 23 47 37 1706 27 863 72 1151 -1 -1
57 918 19 903 48 789 -1 -1
57 135 59 107 26 874 33 655 21 878 81 348 -1 -1
57 96 18 227 14 1572 84 275 -1 -1
57 624 92 797 45 354 11 50 81 489 -1 -1
57 223 60 591 11 162 25 376 7 30 38 317 26 6 14 387 41 535 -1 -1
57 160 44 274 62 88 50 44 73 122 63 386 64 1852 18 484 9 99 15 165 7 52 11 326 47 4 -1 -1
57 225 78 420 77 366 26 85 84 421 -1 -1
57 925 7 188 90 446 -1 -1
57 1028 92 1574 83 653 2 341 34 126 3 570 69 1679 -1 -1
57 1042 27 29 37 1066 92 163 -1 -1
57 91 55 781 66 1186 94 70 -1 -1
57 16 27 70 53 212 9 179 98 244 -1 -1
57 206 34 1060 29 1792 31 492 92 161 -1 -1
57 880 7 1998 19 257 44 219 15 1971 88 134 -1 -1
57 427 79 622 59 519 23 1663 55 456 46 462 75 1271 -1 -1
57 1148 6 1208 82 467 25 559 65 49 -1 -1
57 780 30 445 53 14 92 71 31 981 17 574 75 192 -1 -1
57 930 80 587 4 806 21 291 92 1174 -1 -1
57 744 37 889 73 285 34 173 6 532 55 562 -1 -1
57 133 14 696 35 780 -1 -1
57 153 71 1085 94 943 -1 -1
57 164 5 216 62 2185 -1 -1
57 107 44 713 8 253 35 1 32 369 39 676 92 1353 -1 -1
57 533 24 544 35 680 38 294 9 1398 21 66 35 1515 5 912 10 778 88 1482 -1 -1
57 480 25 1311 46 27 35 273 24 1113 76 8 -1 -1
57 196 82 557 -1 -1
57 379 99 327 -1 -1
57 215 1 574 5 185 96 860 -1 -1
57 305 6 1 29 327 21 980 78 361 -1 -1
57 378 25 194 35 819 64 432 -1 -1
57 165 45 4 73 471 -1 -1
57 886 99 562 -1 -1
57 143 33 732 78 266 54 201 81 1027 -1 -1
57 699 42 89 92 244 -1 -1
57 185 21 287 44 1011 71 105 49 1034 86 2884 -1 -1
57 123 16 3427 81 85 -1 -1
57 743 87 66 77 158 23 440 95 247 -1 -1
57 512 42 90 31 179 23 130 14 580 81 147 -1 -1
57 2168 23 418 64 350 -1 -1
57 5 40 413 61 425 2 147 60 74 -1 -1
57 24 72 1011 86 858 29 2207 65 1100 -1 -1
57 153 90 2 95 1030 70 334 65 113 35 1526 98 1635 -1 -1
57 129 99 466 75 438 45 99 65 1478 89 1322 -1 -1
57 852 32 124 73 129 -1 -1
57 1347 4 451 27 1479 82 647 -1 -1
57 414 69 304 39 87 48 291 47 836 53 696 -1 -1
57 1269 52 337 37 1578 21 711 95 295 -1 -1
57 1411 40 475 89 916 -1 -1
57 369 64 57 25 924 50 542 29 31 45 1876 4 1545 84 231 -1 -1
57 256 12 127 11 407 24 171 99 435 -1 -1
57 793 67 48 -1 -1
57 67 54 265 44 64 85 1028 -1 -1
57 1394 63 244 10 532 76 1585 -1 -1
57 3178 77 98 81 201 50 851 88 249 -1 -1
57 930 3 89 18 184 8 412 75 1182 -1 -1
57 775 71 657 85 299 -1 -1
57 1292 44 1593 94 553 -1 -1
57 682 15 216 74 691 -1 -1
57 88 20 7 70 60 -1 -1
57 763 32 515 85 847 21 296 19 622 78 35 -1 -1
57 320 95 202 12 375 23 108 75 954 -1 -1
57 341 69 169 55 1199 86 300 -1 -1
57 53 40 116 16 1749 70 2302 -1 -1
57 647 20 232 87 553 -1 -1
57 135 90 998 4 529 17 449 74 874 -1 -1
57 1114 10 114 27 232 64 1012 -1 -1
57 760 82 1626 95 1517 82 471 19 603 23 753 30 73 94 1001 -1 -1
57 802 17 254 52 805 66 297 -1 -1
57 124 13 304 20 1265 96 210 -1 -1
57 139 53 38 95 1281 81 367 9 1355 53 562 31 66 98 2063 -1 -1
57 73 59 1448 47 1183 30 47 38 471 93 328 -1 -1
57 135 68 107 36 1060 16 490 84 73 -1 -1
57 2149 22 459 75 1103 -1 -1
57 83 27 1475 56 1358 14 247 17 275 95 204 -1 -1
57 213 25 67 17 957 51 128 -1 -1
57 595 88 162 77 1559 29 450 68 888 66 427 71 1794 -1 -1
57 18 97 712 26 1321 31 607 98 864 -1 -1
57 316 80 60 84 658 -1 -1
57 1908 17 324 78 1709 -1 -1
57 513 2 276 54 1106 65 352 -1 -1
57 222 32 600 82 35 -1 -1
57 2445 42 163 91 95 -1 -1
57 161 29 34 18 680 56 66 -1 -1
57 826 14 412 32 1339 84 19 -1 -1
57 1121 42 125 71 264 -1 -1
57 832 93 714 1 518 54 337 -1 -1
57 506 21 135 65 417 90 203 -1 -1
57 1045 31 692 48 256 41 43 50 282 -1 -1
57 162 17 727 35 660 7 183 85 2051 -1 -1
57 1406 89 630 26 101 56 980 81 938 25 493 61 174 40 1169 1 502 82 155 -1 -1
57 3384 81 287 76 567 2 149 4 51 21 23 14 961 65 48 -1 -1
57 221 35 38 14 255 72 39 -1 -1
57 697 70 86 88 961 35 595 72 336 69 28 99 513 -1 -1
57 13 91 194 -1 -1
57 106 68 488 0 210 61 525 -1 -1
57 739 9 1742 98 609 -1 -1
57 29 55 12 34 273 54 172 74 10 -1 -1
57 793 69 2679 59 23 94 1050 -1 -1
57 613 45 877 69 287 16 693 68 2929 78 712 70 1320 94 1126 -1 -1
57 678 34 1384 15 11 41 426 3 42 55 112 -1 -1
57 334 71 404 18 252 87 775 -1 -1
57 329 61 133 40 979 55 1562 34 421 66 88 96 42 -1 -1
57 633 56 192 36 341 65 137 99 704 -1 -1
57 1651 61 663 29 262 59 1012 -1 -1
57 1312 61 913 59 169 85 635 95 21 -1 -1
57 1092 69 982 46 1 86 350 -1 -1
57 227 9 156 10 1047 3 62 25 319 -1 -1
57 1063 16 1085 75 763 -1 -1
57 395 89 121 -1 -1
57 34 38 44 95 786 -1 -1
57 324 79 417 27 263 4 2554 34 483 15 398 31 629 88 491 -1 -1
57 802 39 396 92 516 95 6 98 791 -1 -1
57 413 94 471 -1 -1
57 793 16 68 72 642 -1 -1
57 78 46 24 92 1138 -1 -1
57 288 21 81 20 185 17 422 41 459 -1 -1
57 430 8 428 38 27 -1 -1
57 743 11 821 63 1026 25 52 84 1238 -1 -1
57 444 15 66 88 430 -1 -1
57 21 5 320 37 584 89 529 -1 -1
57 543 84 206 -1 -1
57 52 58 363 76 5 -1 -1
57 101 92 379 1 801 63 363 64 15 24 439 91 393 -1 -1
57 130 50 249 75 329 -1 -1
57 2275 50 276 86 525 -1 -1
57 274 80 899 69 809 57 171 35 84 65 181 34 761 67 311 -1 -1
57 1036 60 198 29 238 95 500 -1 -1
57 738 55 264 67 590 -1 -1
57 872 25 68 54 1492 -1 -1
57 153 66 909 36 954 82 78 -1 -1
57 6 78 460 51 864 21 881 9 156 32 93 -1 -1
57 474 4 159 71 486 25 44 28 482 65 650 -1 -1
57 279 11 127 2 929 30 39 85 1012 -1 -1
57 2075 69 77 15 381 79 1684 -1 -1
57 573 42 918 26 107 82 199 -1 -1
57 780 32 426 49 2 -1 -1
57 952 35 278 36 120 65 2188 -1 -1
57 225 83 411 5 39 65 1271 -1 -1
57 874 76 935 67 57 58 1191 3 105 71 82 -1 -1
57 2 98 148 1 1365 59 256 -1 -1
57 56 45 328 70 1148 -1 -1
57 510 66 23 20 805 74 532 69 121 14 573 60 1084 -1 -1
57 9 75 617 16 32 99 1024 -1 -1
57 420 35 496 98 971 -1 -1
57 4 2 123 30 344 99 202 -1 -1
57 459 95 2093 -1 -1
57 1014 6 643 0 1080 60 1702 -1 -1
57 1209 40 432 16 153 1 1183 45 25 -1 -1
57 1029 79 286 3 500 31 44 10 313 90 1054 -1 -1
57 1330 28 673 7 141 52 562 27 403 42 12 6 41 63 316 -1 -1
57 1481 54 138 84 156 -1 -1
57 51 54 27 41 1069 88 96 -1 -1
57 106 15 2062 75 423 36 679 40 246 83 112 -1 -1
57 138 20 253 12 794 82 4 -1 -1
57 2028 32 439 40 75 55 326 89 408 -1 -1
57 448 9 486 87 2 -1 -1
57 1200 12 527 66 184 -1 -1
57 704 34 838 12 123 48 292 -1 -1
57 518 59 319 49 1733 47 925 79 474 -1 -1
57 97 51 782 16 163 30 22 41 807 -1 -1
57 247 45 444 43 238 26 105 59 2523 -1 -1
57 186 63 704 66 144 30 14 86 36 -1 -1
57 1112 5 12 30 933 71 584 94 1043 -1 -1
57 254 10 362 86 1474 -1 -1
57 66 45 402 24 154 46 70 62 517 -1 -1
58 32 13 8 96 9 -1 -1
58 325 85 800 76 59 27 188 26 167 49 502 4 39 26 816 30 427 94 1 -1 -1
58 171 65 877 49 2146 26 518 56 483 -1 -1
58 231 53 283 65 730 27 291 60 959 13 776 14 252 86 307 -1 -1
58 424 1 934 15 184 87 46 39 497 66 1075 93 1507 3 2451 50 1400 -1 -1
58 754 97 654 -1 -1
58 267 69 529 85 257 69 302 57 73 58 1804 96 106 -1 -1
58 420 4 23 56 73 -1 -1
58 106 4 607 81 587 44 46 99 1097 -1 -1
58 219 35 671 23 2051 13 256 4 574 30 962 28 2034 69 110 -1 -1
58 245 52 978 14 2444 5 48 64 188 41 153 95 313 -1 -1
58 237 29 263 54 25 75 525 -1 -1
58 200 65 675 17 766 43 2879 8 1355 60 152 62 400 93 232 -1 -1
58 128 39 182 82 469 -1 -1
58 13 83 1890 71 660 26 272 37 105 98 1334 -1 -1
58 273 98 230 -1 -1
58 114 80 1559 20 1100 84 819 -1 -1
58 19 6 462 10 102 87 102 -1 -1
58 169 21 812 79 743 -1 -1
58 508 64 334 91 303 94 964 65 104 52 153 32 439 71 865 -1 -1
58 57 86 386 85 153 -1 -1
58 679 20 242 3 118 51 1018 34 365 6 88 13 315 18 457 17 382 49 840 -1 -1
58 1497 70 236 98 668 -1 -1
58 2316 13 74 69 755 -1 -1
58 1693 31 762 91 2152 -1 -1
58 1252 68 184 43 968 64 795 3 181 95 1624 -1 -1
58 1284 44 491 92 525 -1 -1
58 1676 17 169 19 318 28 912 4 628 61 283 -1 -1
58 615 76 281 90 4459 -1 -1
58 1509 24 624 11 642 43 74 19 69 54 124 70 582 92 444 -1 -1
58 507 81 149 14 4 18 282 87 79 -1 -1
58 145 7 2602 43 55 94 44 96 322 67 1312 78 270 2 235 15 3167 29 1766 60 688 -1 -1
58 114 42 11 93 300 -1 -1
58 920 72 7 15 499 56 930 75 1588 -1 -1
58 381 44 6 90 483 -1 -1
58 119 48 83 89 228 -1 -1
58 372 1 191 58 419 0 134 3 1747 99 557 -1 -1
58 382 23 87 40 848 78 238 -1 -1
58 47 38 786 65 107 -1 -1
58 9 5 44 68 238 87 6 -1 -1
58 494 35 680 55 227 11 334 7 1059 11 2507 77 852 -1 -1
58 416 63 551 39 127 19 240 66 182 -1 -1
58 710 87 168 38 363 49 2128 37 417 29 22 53 424 -1 -1
58 843 87 118 -1 -1
58 160 52 383 44 2375 48 1112 53 3992 8 228 54 224 -1 -1
58 1227 54 714 85 199 -1 -1
58 338 64 184 7 2625 26 81 8 1254 2 123 13 61 14 610 41 632 -1 -1
58 13 17 694 89 2787 64 1070 95 1464 -1 -1
58 30 74 1232 84 270 12 2705 96 99 -1 -1
58 586 30 335 3 1351 37 145 43 102 19 815 89 9 -1 -1
58 176 20 83 74 656 -1 -1
58 550 0 173 39 661 96 354 -1 -1
58 577 22 35 56 49 35 1381 39 921 43 177 -1 -1
58 135 38 213 89 753 -1 -1
58 442 6 310 24 204 23 612 97 1070 -1 -1
58 415 1 220 69 1168 -1 -1
58 883 33 74 28 142 58 2186 -1 -1
58 109 94 866 -1 -1
58 1512 81 2684 93 5 78 273 3 189 79 223 -1 -1
58 424 90 1102 82 808 96 723 27 1124 71 818 -1 -1
58 2068 51 332 83 183 -1 -1
58 139 54 364 43 471 84 732 5 1432 13 364 75 116 -1 -1
58 1643 67 62 29 86 98 264 -1 -1
58 325 10 294 70 371 69 295 76 264 25 588 89 170 -1 -1
58 723 28 58 31 3009 75 803 -1 -1
58 1619 49 338 45 957 77 833 -1 -1
58 1101 52 795 39 698 15 674 61 61 -1 -1
58 789 87 575 6 366 80 2574 -1 -1
58 142 37 478 85 609 -1 -1
58 1580 97 99 -1 -1
58 561 76 696 19 958 52 457 14 1382 75 518 72 16 60 1060 51 692 17 920 22 1561 92 273 -1 -1
58 689 25 263 99 214 -1 -1
58 8 59 916 70 225 54 39 39 1045 26 439 38 709 36 500 98 1134 -1 -1
58 1382 28 734 42 1158 64 150 -1 -1
58 226 60 84 84 507 -1 -1
58 707 59 197 57 202 7 66 62 562 93 498 -1 -1
58 1028 53 569 26 58 71 771 62 641 76 741 28 413 12 285 37 1369 50 480 -1 -1
58 427 72 564 80 526 55 630 44 248 47 302 20 174 34 494 71 1986 -1 -1
58 156 20 2887 73 9 83 808 -1 -1
58 115 40 721 91 316 -1 -1
58 959 92 381 93 557 87 275 11 270 91 1650 -1 -1
58 1039 19 107 47 330 55 424 29 665 26 110 19 1855 96 350 -1 -1
58 505 25 139 54 1662 42 1282 34 313 42 135 79 353 -1 -1
58 455 71 143 54 330 36 20 29 248 71 669 -1 -1
58 104 86 555 17 807 51 1239 -1 -1
58 886 87 680 29 416 97 115 -1 -1
58 2570 45 43 92 102 -1 -1
58 216 30 519 14 542 35 4 40 1574 59 280 -1 -1
58 469 37 54 13 55 32 219 43 465 13 18 9 284 5 692 17 77 41 210 -1 -1
58 597 43 153 72 173 -1 -1
58 495 96 308 28 370 21 5 19 483 69 319 -1 -1
58 403 3 223 86 39 -1 -1
58 49 44 718 70 871 71 5 15 161 31 2439 25 165 21 135 36 474 -1 -1
58 204 33 1233 59 299 50 1866 17 1316 40 586 95 110 -1 -1
58 349 66 410 45 268 76 788 -1 -1
58 610 12 426 52 2567 27 432 29 2397 3 707 42 745 -1 -1
58 22 72 785 28 475 99 42 -1 -1
58 243 12 888 70 480 58 17 22 928 35 140 -1 -1
58 2610 29 31 68 1420 -1 -1
58 128 5 980 13 745 97 526 -1 -1
58 1 37 197 78 73 2 548 39 981 30 414 72 85 -1 -1
58 1137 1 86 64 642 60 71 82 80 -1 -1
58 324 43 639 40 176 63 476 54 298 88 64 -1 -1
58 252 51 271 39 142 35 754 59 117 -1 -1
58 760 41 495 31 714 89 695 -1 -1
58 1493 87 658 90 1019 72 1104 30 1193 46 917 21 144 85 972 -1 -1
58 432 44 969 14 303 53 523 75 346 -1 -1
58 1618 55 969 79 636 -1 -1
58 882 52 341 20 323 27 401 71 34 -1 -1
58 605 35 517 2 1889 86 630 -1 -1
58 403 72 327 23 223 43 332 50 18 -1 -1
58 1023 92 155 39 238 7 354 89 4 -1 -1
58 428 47 94 4 280 77 692 -1 -1
58 688 64 180 25 288 16 716 38 390 57 148 -1 -1
58 215 21 259 40 169 21 366 92 9 -1 -1
58 540 8 986 83 95 -1 -1
58 913 33 904 43 352 29 55 55 67 -1 -1
58 113 11 161 19 3141 25 1218 40 1191 -1 -1
58 603 22 330 9 464 19 9 82 158 -1 -1
58 19 99 227 71 664 40 366 1 124 41 728 -1 -1
58 297 2 1025 63 204 -1 -1
58 88 33 498 26 7 2 1096 89 1425 -1 -1
58 1452 80 251 89 919 15 459 74 861 5 544 32 1669 34 449 2 267 32 122 61 285 -1 -1
58 122 53 100 18 290 7 250 3 14 17 82 12 1988 72 3 -1 -1
58 1686 99 1049 -1 -1
58 314 10 495 32 1086 83 103 -1 -1
58 899 27 1184 91 161 -1 -1
58 55 94 487 0 1255 96 271 -1 -1
58 17 74 895 -1 -1
58 949 69 94 64 288 71 1103 86 1792 -1 -1
58 280 77 408 26 99 2 805 42 59 -1 -1
58 358 60 2940 77 666 34 195 1 126 62 351 -1 -1
58 35 29 129 96 318 -1 -1
58 1485 62 557 94 1353 -1 -1
58 555 75 263 24 448 91 1000 -1 -1
58 41 51 28 17 356 9 664 56 1239 -1 -1
58 182 26 72 95 1404 -1 -1
58 1079 57 794 85 493 75 185 6 708 74 396 79 89 -1 -1
58 846 91 460 76 1668 52 189 81 1322 -1 -1
58 2656 46 1163 0 1726 36 531 1 99 36 56 44 877 -1 -1
58 863 69 746 47 1898 70 99 72 18 77 1282 46 1102 79 20 -1 -1
58 583 10 27 78 248 -1 -1
58 50 81 1771 49 64 72 543 28 297 17 877 64 458 -1 -1
58 153 10 688 45 1378 -1 -1
58 1278 10 35 5 145 50 983 -1 -1
58 255 46 295 53 730 34 165 1 1182 45 165 -1 -1
58 173 83 295 32 630 34 213 42 19 4 100 94 37 -1 -1
58 646 49 273 76 454 -1 -1
58 22 69 223 18 207 31 23 68 3084 -1 -1
58 379 17 454 74 1785 6 56 84 150 -1 -1
58 73 44 133 54 257 31 597 76 142 -1 -1
58 372 69 31 77 152 -1 -1
58 1648 44 41 53 233 15 68 37 378 40 1273 46 357 -1 -1
58 514 17 32 85 783 -1 -1
58 1306 61 268 22 875 90 132 -1 -1
58 62 86 828 87 74 30 2 43 700 21 1419 47 331 71 224 -1 -1
58 397 74 401 49 660 44 681 34 850 69 75 -1 -1
58 968 16 507 83 1114 32 1201 81 2994 -1 -1
58 186 53 41 91 976 -1 -1
58 418 80 424 -1 -1
58 638 23 609 80 304 -1 -1
58 498 82 369 83 268 63 328 61 2139 59 898 84 1665 -1 -1
58 861 65 1176 9 401 75 101 -1 -1
58 956 46 968 10 341 9 753 74 30 -1 -1
58 680 72 415 93 2984 28 819 7 168 1 321 15 139 3 1442 54 277 -1 -1
58 240 86 61 51 19 74 271 -1 -1
58 494 85 528 31 894 50 313 76 75 -1 -1
58 1 47 431 83 236 -1 -1
58 33 93 144 65 357 96 1055 59 194 60 483 75 771 -1 -1
58 418 8 434 77 1095 -1 -1
58 219 57 264 43 965 65 24 -1 -1
58 569 75 297 19 947 64 1215 -1 -1
58 718 73 219 32 1879 74 302 -1 -1
58 114 81 13 -1 -1
58 1415 75 307 23 208 27 47 32 1304 15 103 63 1057 -1 -1
58 94 32 161 14 177 35 647 51 1427 28 86 37 266 77 938 -1 -1
58 129 21 249 86 505 -1 -1
58 685 70 294 0 189 52 885 0 229 74 407 -1 -1
58 1230 1 1383 48 458 79 150 -1 -1
58 1568 33 58 4 526 22 2118 42 283 -1 -1
58 1587 18 459 51 268 -1 -1
58 3248 82 301 -1 -1
58 3301 36 692 0 1057 97 240 -1 -1
58 442 75 72 21 1210 31 305 72 450 -1 -1
58 475 76 1069 48 2802 57 765 98 584 -1 -1
58 238 27 375 63 163 -1 -1
58 159 86 1224 -1 -1
58 678 32 393 15 627 98 1698 -1 -1
58 195 96 110 54 287 94 350 -1 -1
58 198 4 871 29 500 19 1 37 1175 21 731 44 86 -1 -1
58 1305 18 24 65 991 66 88 74 2035 -1 -1
58 940 45 1486 91 152 -1 -1
58 226 44 414 48 608 62 631 -1 -1
58 1065 76 1738 31 1329 48 532 13 1291 11 63 81 10 -1 -1
58 1461 47 134 58 138 -1 -1
58 491 89 135 -1 -1
59 447 8 1107 24 1786 64 925 -1 -1
59 475 24 329 94 910 -1 -1
59 135 71 1094 49 679 81 141 -1 -1
59 66 78 497 77 163 54 1519 7 1472 80 30 -1 -1
59 1103 38 192 93 225 29 214 93 987 27 535 74 688 22 579 55 698 33 567 81 357 -1 -1
59 624 37 1307 95 232 -1 -1
59 1139 51 1277 17 449 80 1441 -1 -1
59 838 55 1562 83 589 69 309 4 83 52 3160 33 562 8 2184 94 85 -1 -1
59 489 94 203 48 970 19 1553 63 54 -1 -1
59 124 76 240 90 1548 99 614 -1 -1
59 222 84 394 64 73 75 946 89 463 -1 -1
59 4 15 31 20 354 44 421 62 946 -1 -1
59 513 69 1355 55 900 47 5099 69 217 -1 -1
59 274 5 231 25 942 58 518 -1 -1
59 319 31 155 92 98 -1 -1
59 437 16 713 25 180 26 1352 10 962 8 118 69 288 -1 -1
59 63 98 215 28 304 90 488 -1 -1
59 330 20 74 27 1370 61 577 -1 -1
59 6 39 266 3 709 69 179 -1 -1
59 154 54 928 1 797 65 704 -1 -1
59 325 45 62 13 1070 91 101 -1 -1
59 462 19 2167 99 369 -1 -1
59 453 77 123 92 812 93 19 -1 -1
59 732 70 770 76 210 0 393 28 680 59 16 -1 -1
59 213 77 725 5 520 42 501 38 336 53 3 72 1789 -1 -1
59 1228 57 382 90 244 -1 -1
59 394 49 711 0 74 38 534 31 1700 10 426 1 237 31 333 26 1787 92 435 -1 -1
59 188 42 1229 80 1016 -1 -1
59 14 20 443 12 446 10 692 1 247 55 318 -1 -1
59 277 91 609 68 829 32 694 21 659 97 360 -1 -1
59 245 95 343 38 122 73 130 85 3619 61 491 80 967 68 641 79 49 -1 -1
59 900 43 461 31 1763 82 2718 -1 -1
59 306 72 374 42 168 74 543 -1 -1
59 5 58 848 63 952 -1 -1
59 298 63 20 30 894 61 453 47 266 22 27 38 796 -1 -1
59 82 83 467 56 106 45 325 43 34 71 237 -1 -1
59 374 88 353 47 831 81 112 -1 -1
59 1311 93 460 99 877 83 1162 38 408 54 1218 11 692 55 83 15 1322 18 92 7 174 99 375 -1 -1
59 555 81 228 69 278 72 1625 22 290 52 276 61 567 47 2092 76 497 -1 -1
59 112 22 51 95 745 -1 -1
59 331 22 197 48 367 -1 -1
59 188 97 125 10 277 39 81 44 267 33 325 59 1285 -1 -1
59 1208 42 617 41 4573 57 54 91 894 10 522 51 183 -1 -1
59 227 30 234 41 1339 31 341 67 656 -1 -1
59 89 1 1888 94 244 -1 -1
59 171 63 735 81 286 -1 -1
59 44 85 510 58 755 72 238 9 572 41 375 -1 -1
59 750 78 433 54 135 21 38 50 306 93 206 -1 -1
59 458 10 564 94 787 7 2028 53 1143 73 258 -1 -1
59 467 75 641 95 202 50 93 88 126 -1 -1
59 162 80 88 35 40 60 616 36 210 14 550 34 949 18 43 33 379 69 263 -1 -1
59 495 68 360 5 840 58 1229 31 234 97 1450 -1 -1
59 581 9 137 80 220 -1 -1
59 374 89 343 52 1444 92 295 79 166 50 706 68 831 14 251 87 2704 -1 -1
59 1053 42 42 61 314 18 2846 79 3187 -1 -1
59 473 51 2044 80 530 19 475 2 253 13 159 11 1262 33 805 64 91 -1 -1
59 645 31 591 22 75 78 646 -1 -1
59 225 45 96 84 1381 75 237 44 28 65 448 -1 -1
59 765 78 390 1 1444 84 245 -1 -1
59 258 34 903 49 1285 10 1841 45 891 97 1041 -1 -1
59 120 58 54 23 1469 65 1715 30 2515 99 685 -1 -1
59 386 24 311 0 150 58 791 2 866 86 306 -1 -1
59 266 99 180 27 529 58 116 54 200 61 32 20 7 68 183 -1 -1
59 1165 7 113 76 481 -1 -1
59 1153 36 1295 64 1593 16 817 47 49 30 643 10 512 50 252 -1 -1
59 1140 48 480 35 885 70 105 31 691 54 100 -1 -1
59 1291 2 568 81 1614 -1 -1
59 131 5 496 33 1035 0 1370 57 432 -1 -1
59 1325 99 122 6 49 16 16 29 913 18 43 73 660 -1 -1
59 194 75 2353 -1 -1
59 236 37 397 59 2816 -1 -1
59 601 27 70 56 20 6 1235 77 239 -1 -1
59 91 85 620 7 555 6 693 72 523 -1 -1
59 203 91 93 11 489 51 373 -1 -1
59 427 88 28 26 282 64 1825 7 158 85 24 -1 -1
59 26 29 80 15 709 33 176 76 164 -1 -1
59 2072 71 26 72 1291 60 1027 87 177 -1 -1
59 1142 37 1347 52 735 57 1276 -1 -1
59 730 48 35 23 1007 96 211 -1 -1
59 303 12 38 22 393 69 44 -1 -1
59 159 4 246 86 20 -1 -1
59 805 38 822 21 433 23 47 89 188 -1 -1
59 695 99 356 86 188 33 29 4 485 48 279 -1 -1
59 607 85 194 9 2692 13 126 41 764 -1 -1
59 264 65 505 49 427 51 1672 42 1474 69 716 -1 -1
59 290 23 642 18 77 49 210 21 308 9 446 16 263 34 59 78 199 -1 -1
59 156 30 450 27 675 85 658 59 229 34 636 0 441 81 1537 -1 -1
59 358 0 141 41 131 75 122 -1 -1
59 317 33 799 65 908 26 439 2 2285 27 90 74 174 -1 -1
59 930 26 190 47 580 73 673 -1 -1
59 2191 17 297 79 881 -1 -1
59 360 79 14 64 562 72 817 77 80 -1 -1
59 685 78 62 46 112 66 1644 31 351 32 1532 88 949 -1 -1
59 516 42 1892 57 227 55 189 47 589 0 121 20 247 21 2600 -1 -1
59 1011 36 143 10 90 8 668 30 73 -1 -1
59 277 94 1147 79 136 91 201 64 1410 63 324 14 976 56 1062 15 74 7 145 28 351 11 86 17 133 73 153 -1 -1
59 1269 96 109 -1 -1
59 1432 1 757 25 1978 55 432 -1 -1
59 750 85 95 60 1317 81 94 -1 -1
59 48 27 590 58 553 -1 -1
59 109 54 236 37 238 79 232 -1 -1
59 388 92 301 13 609 27 405 23 117 12 52 6 69 69 754 -1 -1
59 546 79 13 82 173 60 206 4 99 49 2161 7 197 0 334 94 492 -1 -1
59 503 31 1050 9 899 50 445 -1 -1
59 310 96 119 84 531 14 163 7 2026 37 1271 15 52 67 1743 -1 -1
59 181 60 569 65 416 -1 -1
59 82 49 175 99 204 -1 -1
59 1500 42 861 19 65 52 195 39 295 55 753 45 648 89 99 -1 -1
59 367 72 746 28 577 52 129 32 847 96 846 -1 -1
59 391 56 1073 9 638 68 488 60 362 8 1099 83 3 -1 -1
59 362 61 133 34 1008 4 1106 30 709 86 650 -1 -1
59 412 87 773 34 863 49 1802 25 360 65 28 -1 -1
59 95 4 1059 21 133 36 1823 85 1231 -1 -1
59 969 78 114 5 14 43 98 -1 -1
59 187 21 654 74 408 -1 -1
59 719 89 669 95 429 -1 -1
59 280 34 1298 38 228 10 76 94 791 -1 -1
59 468 78 860 84 101 68 365 91 463 66 258 22 280 24 453 2 1456 58 2724 -1 -1
59 94 86 1536 75 220 88 1683 -1 -1
59 432 11 184 6 41 45 216 -1 -1
59 279 82 1402 69 154 84 206 -1 -1
59 317 99 371 51 562 98 606 47 248 31 92 78 1660 -1 -1
59 72 55 403 52 209 34 735 18 175 39 845 93 818 -1 -1
59 1409 15 207 12 82 19 32 80 82 -1 -1
59 629 56 1205 77 193 93 637 -1 -1
59 600 45 147 44 1497 8 366 75 1181 -1 -1
59 79 94 79 2 703 87 591 -1 -1
59 434 79 602 15 1213 81 330 -1 -1
59 2125 49 472 46 370 96 492 -1 -1
59 424 63 467 24 86 23 360 83 296 -1 -1
59 291 34 166 72 682 86 455 54 262 91 234 -1 -1
59 78 89 475 86 60 43 646 78 207 -1 -1
59 1297 83 2233 13 677 33 858 24 1336 13 1507 73 57 -1 -1
59 598 18 123 41 1022 11 1119 95 265 -1 -1
59 1233 47 216 11 429 73 839 -1 -1
59 430 44 2338 0 711 17 540 33 20 72 1288 -1 -1
59 94 6 136 30 184 41 476 62 810 -1 -1
59 180 42 1416 81 324 10 205 56 509 71 547 47 117 35 68 79 347 -1 -1
59 419 22 955 49 284 3 42 97 78 -1 -1
59 101 58 191 37 2053 75 196 -1 -1
59 74 6 326 85 5 75 30 94 7 -1 -1
59 104 73 845 -1 -1
59 437 85 138 4 2083 36 414 11 452 76 471 -1 -1
59 108 85 576 57 862 42 449 98 1361 -1 -1
59 598 80 442 -1 -1
59 2039 56 720 29 682 42 278 81 142 -1 -1
59 478 66 521 70 412 75 1342 54 618 4 54 54 162 -1 -1
59 140 72 1016 1 93 54 673 28 76 46 397 93 699 -1 -1
59 30 68 140 33 89 80 959 -1 -1
59 1068 19 739 87 85 -1 -1
59 3026 14 437 77 821 -1 -1
59 631 52 232 37 334 5 804 91 444 -1 -1
59 216 27 36 19 2110 43 403 55 1260 -1 -1
59 145 0 437 81 975 47 495 45 1320 72 342 -1 -1
59 1853 83 68 0 1366 18 1311 42 1 -1 -1
59 73 66 301 9 803 25 532 -1 -1
59 499 25 185 58 895 -1 -1
59 1170 62 526 6 21 58 2026 -1 -1
59 400 23 188 64 372 63 769 14 1792 28 5 68 517 -1 -1
59 1129 56 605 77 122 66 209 55 410 96 10 -1 -1
59 369 67 204 55 540 45 1240 73 290 18 699 8 1507 35 646 47 155 -1 -1
59 488 64 134 58 736 20 293 92 29 -1 -1
59 22 10 298 17 425 60 1294 -1 -1
59 1964 47 78 74 1893 -1 -1
59 86 32 246 37 326 9 1818 8 495 92 43 -1 -1
59 1032 66 786 32 1124 20 181 63 568 -1 -1
59 94 76 277 33 986 29 797 53 1160 -1 -1
59 312 39 113 12 300 96 1067 -1 -1
59 8 51 640 13 130 22 129 66 97 -1 -1
59 1719 43 445 16 134 48 638 68 97 -1 -1
59 424 76 743 86 1456 22 2041 92 110 -1 -1
59 738 90 1556 -1 -1
59 401 33 397 29 312 46 110 -1 -1
59 24 94 192 3 87 91 532 -1 -1
59 1265 16 107 27 774 6 127 97 35 -1 -1
59 124 87 2170 -1 -1
59 142 89 2086 0 133 31 19 96 592 -1 -1
59 48 47 36 28 1255 70 420 -1 -1
59 399 3 12 13 266 76 100 -1 -1
59 634 64 314 32 109 5 121 47 61 -1 -1
59 1405 11 144 70 635 33 918 74 145 -1 -1
59 2217 45 1083 4 88 89 390 -1 -1
59 306 65 122 67 124 65 33 63 55 17 1132 88 1273 -1 -1
59 496 71 571 83 256 81 1319 84 389 5 423 96 16 -1 -1
59 1039 69 1554 89 1034 54 260 22 916 85 810 -1 -1
59 192 30 1108 99 1261 -1 -1
59 293 94 1379 -1 -1
59 1133 21 126 10 523 70 1157 -1 -1
59 146 74 1170 25 169 66 250 58 752 55 1306 25 840 64 320 -1 -1
59 107 50 611 65 1279 90 763 -1 -1
59 79 64 667 22 824 21 931 78 1967 -1 -1
59 82 9 475 34 752 6 68 79 168 -1 -1
59 1748 78 696 51 148 0 186 17 569 76 1223 -1 -1
59 29 6 16 39 741 97 143 -1 -1
59 409 94 18 49 454 10 37 65 2147 -1 -1
59 104 51 331 97 2150 -1 -1
59 800 53 125 39 1491 98 1675 -1 -1
59 38 21 174 33 138 84 233 -1 -1
59 853 78 2232 84 325 32 234 15 87 31 795 93 331 -1 -1
59 132 88 89 -1 -1
59 151 10 398 51 2059 53 222 28 29 32 659 70 141 -1 -1
59 401 51 44 66 188 12 1135 56 597 -1 -1
59 221 77 673 40 274 53 45 36 554 45 546 73 802 -1 -1
59 519 82 851 -1 -1
59 1001 92 271 26 145 99 796 -1 -1
59 102 85 332 80 69 28 156 58 1034 35 1027 90 137 -1 -1
59 12 98 431 -1 -1
59 535 78 491 10 2442 23 1932 40 2407 44 198 38 1775 23 222 76 604 -1 -1
59 780 98 119 -1 -1
59 889 44 140 86 46 51 50 4 322 17 868 74 740 -1 -1
59 208 43 304 83 492 -1 -1
59 41 33 1855 96 43 -1 -1
59 749 19 2374 34 205 88 210 -1 -1
59 216 85 1332 29 482 15 1058 52 236 -1 -1
59 1255 34 486 11 539 89 45 -1 -1
59 162 16 446 24 117 60 1289 -1 -1
59 282 76 149 58 243 84 2294 -1 -1
59 993 35 70 80 357 -1 -1
59 315 39 405 75 64 -1 -1
59 646 15 225 53 998 15 572 19 105 5 3297 26 1489 30 229 26 1223 16 1399 70 244 -1 -1
59 1354 30 207 5 696 44 63 -1 -1
59 118 77 361 -1 -1
59 528 32 905 62 490 93 439 -1 -1
59 1140 17 3288 10 867 88 75 -1 -1
59 554 1 1737 75 69 -1 -1
59 161 67 613 90 73 -1 -1
59 145 52 1646 37 2857 88 1108 -1 -1
59 69 26 488 11 365 43 151 10 1312 64 1286 -1 -1
59 1346 71 176 30 172 80 2318 -1 -1
59 2998 34 574 54 157 85 813 -1 -1
59 116 50 255 71 440 83 185 -1 -1
59 529 64 689 56 900 45 44 71 322 -1 -1
59 132 31 1157 18 926 10 48 15 128 51 315 -1 -1
59 161 20 23 97 2496 -1 -1
59 920 92 2399 -1 -1
60 51 36 204 72 37 33 88 85 328 -1 -1
60 1197 19 41 46 1877 -1 -1
60 36 27 102 63 1322 -1 -1
60 244 95 865 85 97 23 197 56 349 21 107 88 1208 -1 -1
60 99 72 1605 77 317 4 267 39 767 99 563 -1 -1
60 180 58 29 56 1254 13 67 64 647 36 103 77 469 -1 -1
60 1341 92 409 13 59 43 677 15 14 73 255 -1 -1
60 914 96 899 67 1357 92 881 98 1785 -1 -1
60 8 19 500 78 1113 -1 -1
60 867 77 1549 27 651 25 569 39 1208 16 604 65 63 -1 -1
60 306 81 835 -1 -1
60 52 18 902 99 295 61 1216 2 717 59 914 93 900 61 761 38 312 57 1094 61 287 33 146 28 104 55 163 -1 -1
60 1570 48 843 34 2527 96 3 -1 -1
60 299 42 1639 37 523 17 192 40 113 55 689 -1 -1
60 230 65 868 88 434 -1 -1
60 9 0 148 56 244 37 864 34 397 4 129 95 260 -1 -1
60 862 93 1650 55 20 33 102 36 371 99 427 -1 -1
60 264 7 9 16 479 51 36 26 486 74 661 -1 -1
60 161 71 747 6 471 36 438 62 675 -1 -1
60 1866 10 1111 80 723 70 177 26 41 59 21 15 30 64 951 -1 -1
60 126 50 362 40 656 4 698 74 2433 -1 -1
60 202 97 279 -1 -1
60 329 66 738 23 55 85 551 -1 -1
60 1302 68 2257 53 166 28 287 55 316 49 2132 34 3887 80 2665 -1 -1
60 354 8 548 31 182 65 867 -1 -1
60 3019 52 748 57 1343 97 19 -1 -1
60 110 87 41 70 174 58 150 19 237 72 70 -1 -1
60 82 88 725 95 247 34 190 66 464 0 342 81 20 -1 -1
60 1190 8 814 40 168 65 1317 7 48 49 635 5 384 21 502 44 463 -1 -1
60 242 1 5 23 1227 50 244 18 1420 6 2426 3 906 61 572 -1 -1
60 56 5 12 23 2282 54 770 -1 -1
60 568 95 682 70 10 72 219 80 344 -1 -1
60 282 90 1724 33 825 18 366 12 316 60 1325 -1 -1
60 45 99 324 -1 -1
60 529 98 555 95 6 9 138 70 139 -1 -1
60 415 69 196 44 964 84 2170 -1 -1
60 325 72 29 59 632 48 9 78 200 -1 -1
60 88 3 432 48 228 1 207 69 1178 -1 -1
60 965 72 1191 95 528 8 646 30 1364 -1 -1
60 1086 78 1539 27 1610 85 331 -1 -1
60 397 76 249 81 303 13 343 25 79 39 7 12 194 28 981 99 689 -1 -1
60 213 63 632 40 956 20 302 17 206 31 230 2 497 98 461 -1 -1
60 1184 29 570 38 111 27 260 88 2893 -1 -1
60 574 92 170 19 753 37 343 9 350 56 168 32 733 90 52 -1 -1
60 458 40 503 91 28 -1 -1
60 1451 73 3005 -1 -1
60 532 77 26 63 208 87 19 64 278 85 668 73 888 66 658 49 993 24 974 41 60 29 120 9 354 11 986 30 342 -1 -1
60 179 89 544 37 326 75 974 -1 -1
60 81 43 1666 42 127 81 440 -1 -1
60 1035 96 272 39 322 70 94 6 460 19 143 44 988 71 480 -1 -1
60 796 95 84 -1 -1
60 590 1 747 37 148 38 32 18 91 65 209 -1 -1
60 310 0 1271 63 1411 91 1265 -1 -1
60 2255 8 582 79 1314 -1 -1
60 951 41 9 1 104 76 88 -1 -1
60 344 43 1151 65 1571 69 668 56 1265 27 1207 10 382 38 111 0 542 90 192 -1 -1
60 9 53 75 61 397 37 359 87 531 -1 -1
60 28 49 596 61 564 44 59 64 2798 -1 -1
60 107 17 21 38 71 39 1025 43 796 89 530 -1 -1
60 781 24 334 12 764 70 925 -1 -1
60 533 34 158 94 13 -1 -1
60 70 98 791 33 354 51 369 96 954 -1 -1
60 67 33 114 4 360 75 1881 -1 -1
60 138 19 310 15 245 51 53 -1 -1
60 60 92 980 43 364 98 651 -1 -1
60 1533 99 230 97 234 1 1442 31 1583 37 219 63 1088 89 421 -1 -1
60 40 70 64 15 677 91 99 -1 -1
60 247 72 1513 70 1111 47 2134 95 983 -1 -1
60 192 49 899 60 263 3 1071 25 80 43 193 29 197 86 284 -1 -1
60 26 15 1474 42 86 -1 -1
60 373 25 135 7 1585 46 556 86 646 -1 -1
60 542 30 101 23 244 32 84 65 522 -1 -1
60 331 33 414 87 1532 96 750 31 212 45 483 -1 -1
60 353 40 1601 30 142 14 597 43 581 -1 -1
60 1336 77 393 55 676 2 2064 12 165 35 37 24 71 70 891 -1 -1
60 1467 83 213 2 132 99 141 -1 -1
60 244 28 1040 33 307 18 1719 62 441 -1 -1
60 453 25 13 55 1280 84 37 -1 -1
60 1213 7 128 96 1090 -1 -1
60 257 88 20 67 130 30 709 53 877 55 816 13 636 9 67 66 128 -1 -1
60 82 8 1266 36 468 39 427 38 692 30 321 84 953 -1 -1
60 38 55 14 15 25 62 808 55 90 28 862 24 1525 15 61 57 367 -1 -1
60 1005 6 211 37 184 79 76 -1 -1
60 959 22 455 60 230 58 1453 90 36 -1 -1
60 636 28 389 0 50 55 469 -1 -1
60 407 4 1426 73 388 8 142 50 169 12 2068 2 305 15 378 92 525 -1 -1
60 641 53 148 97 283 -1 -1
60 602 46 491 64 300 42 120 96 1082 -1 -1
60 188 94 615 75 543 24 375 69 1809 31 531 3 123 88 69 -1 -1
60 403 14 132 96 248 -1 -1
60 1059 83 1029 43 328 4 522 97 114 -1 -1
60 629 75 266 2 62 14 327 5 214 59 906 -1 -1
60 207 37 338 47 371 76 182 -1 -1
60 747 27 156 36 1344 63 605 -1 -1
60 751 36 271 56 421 80 2447 -1 -1
60 12 20 874 23 195 31 478 60 584 -1 -1
60 107 40 45 41 430 85 69 -1 -1
60 749 98 806 76 76 96 792 32 1867 97 320 -1 -1
60 898 5 448 60 396 55 1198 39 33 17 6 52 16 -1 -1
60 11 91 800 -1 -1
60 35 85 91 57 12 51 156 9 328 21 1866 64 1349 -1 -1
60 784 47 27 28 427 59 633 -1 -1
60 490 37 1393 99 110 -1 -1
60 349 64 27 61 710 20 526 75 724 -1 -1
60 307 86 117 87 119 45 438 1 1079 57 843 16 502 36 196 84 676 -1 -1
60 190 61 59 51 301 4 341 21 942 32 1420 15 511 53 1295 -1 -1
60 79 6 103 93 77 -1 -1
60 184 33 161 43 197 29 617 44 630 21 333 68 240 -1 -1
60 499 93 40 6 341 46 847 -1 -1
60 773 22 88 40 645 62 112 58 1142 70 562 -1 -1
60 103 21 1191 16 359 42 169 6 872 84 2320 -1 -1
60 125 42 1194 19 893 76 297 -1 -1
60 1050 96 569 1 182 75 622 -1 -1
60 239 72 1184 -1 -1
60 875 55 400 62 126 -1 -1
60 1121 36 399 70 990 10 12 17 234 48 378 -1 -1
60 201 12 57 54 228 38 358 74 215 35 412 67 1317 -1 -1
60 1423 84 47 56 200 0 712 77 39 -1 -1
60 438 46 104 7 458 28 60 9 1815 12 128 80 414 -1 -1
60 820 82 658 98 154 52 439 36 215 51 1026 16 7 71 1449 -1 -1
60 307 9 173 25 119 11 174 97 45 -1 -1
60 398 77 1001 34 361 70 265 -1 -1
60 1540 5 197 99 49 -1 -1
60 1577 12 380 21 35 69 585 -1 -1
60 169 52 163 53 156 51 3128 45 566 89 797 -1 -1
60 348 0 419 26 89 41 379 -1 -1
60 551 24 1598 40 639 62 397 -1 -1
60 2389 51 58 17 254 91 229 -1 -1
60 603 71 202 39 392 96 293 -1 -1
60 34 75 911 -1 -1
60 1863 2 83 0 208 84 8 -1 -1
60 235 13 930 3 32 58 484 13 448 34 73 92 874 -1 -1
60 1760 31 343 22 994 49 101 85 2298 -1 -1
60 223 44 395 22 648 73 2972 -1 -1
60 271 47 212 55 39 88 952 -1 -1
60 164 26 576 54 193 99 391 -1 -1
60 716 39 688 4 1205 5 600 12 543 23 1181 96 1087 -1 -1
60 832 39 1296 10 1345 65 710 86 487 -1 -1
60 1 90 140 50 309 77 402 -1 -1
60 796 93 387 92 6 79 770 32 1882 97 117 -1 -1
60 625 40 540 12 583 67 480 -1 -1
60 78 22 493 48 90 93 164 -1 -1
60 251 16 288 50 319 79 704 72 646 47 490 68 575 -1 -1
60 106 22 60 90 17 72 250 91 1742 13 130 4 410 52 845 38 501 28 1438 88 551 -1 -1
60 782 82 835 94 599 88 211 62 530 96 408 -1 -1
60 412 38 413 19 955 66 820 -1 -1
60 139 72 329 -1 -1
60 101 80 440 19 1213 73 454 -1 -1
60 1441 33 1737 52 321 28 47 80 1348 -1 -1
60 151 9 1338 2 321 22 1090 5 346 82 1259 -1 -1
60 1100 52 136 75 864 12 1397 68 59 -1 -1
60 275 37 305 56 638 64 664 77 144 -1 -1
60 1803 34 170 15 86 6 788 94 768 -1 -1
60 578 37 243 13 177 57 363 -1 -1
60 779 96 369 -1 -1
60 755 62 1066 69 593 74 574 46 303 77 1175 -1 -1
60 639 9 206 99 152 -1 -1
60 553 56 298 2 315 10 141 99 226 -1 -1
60 197 42 943 87 787 60 128 49 39 73 766 -1 -1
60 1368 92 546 -1 -1
60 581 17 567 84 615 86 161 6 8 45 618 32 880 4 139 3 449 46 83 -1 -1
60 305 58 638 81 267 55 1340 75 719 -1 -1
60 264 44 486 54 413 -1 -1
60 375 44 56 84 2521 -1 -1
60 245 51 366 33 1162 19 330 9 239 48 88 -1 -1
60 200 97 614 20 912 48 178 81 225 -1 -1
60 473 97 1408 -1 -1
60 160 76 132 31 230 64 2346 46 356 1 1185 38 873 -1 -1
60 1227 41 150 98 2861 -1 -1
60 593 40 76 44 1934 6 359 90 228 -1 -1
60 465 57 911 85 869 -1 -1
60 595 34 480 45 726 17 884 1 869 33 475 85 1740 -1 -1
60 135 83 109 68 181 2 173 23 1886 25 1110 20 2451 9 1102 2 52 -1 -1
60 1378 88 162 4 782 79 2834 -1 -1
60 424 36 220 59 233 10 1103 1 1635 19 719 50 1038 -1 -1
60 219 27 91 30 183 55 263 -1 -1
60 823 76 1052 -1 -1
60 60 5 411 90 1341 -1 -1
60 152 87 1554 67 239 74 1241 88 518 -1 -1
60 646 46 507 43 85 51 269 -1 -1
60 427 37 921 83 2004 97 420 -1 -1
60 1063 71 355 25 66 16 1304 58 117 -1 -1
60 923 79 511 60 1671 58 1066 42 52 22 5 16 299 66 155 -1 -1
60 428 96 306 76 549 72 51 26 776 20 245 30 192 67 1625 -1 -1
60 998 71 331 19 442 73 31 29 256 4 1 21 737 67 503 -1 -1
60 97 51 210 92 615 -1 -1
60 453 55 1042 18 155 43 1664 1 1139 24 482 88 64 -1 -1
60 95 4 343 95 318 -1 -1
60 914 76 514 83 733 22 182 63 47 -1 -1
60 24 31 47 44 822 34 412 87 612 -1 -1
60 1243 90 1790 24 1215 89 805 -1 -1
60 286 31 745 41 297 40 823 49 407 -1 -1
60 734 98 226 65 1896 6 22 41 183 53 236 -1 -1
60 612 58 636 9 128 18 3904 28 1552 91 57 -1 -1
60 276 32 24 34 1916 64 497 88 759 -1 -1
60 1391 42 1155 99 1048 -1 -1
60 170 86 137 98 161 -1 -1
60 72 28 133 23 541 21 3766 47 345 48 307 33 74 58 478 -1 -1
60 722 18 330 65 379 -1 -1
60 138 65 166 98 821 -1 -1
60 57 79 157 -1 -1
60 1564 59 411 7 1458 28 322 55 712 -1 -1
60 190 90 1690 -1 -1
60 8 56 619 85 871 -1 -1
60 261 30 1139 82 62 -1 -1
60 451 29 9 57 258 -1 -1
60 702 45 99 44 169 82 648 -1 -1
60 732 32 171 94 220 20 1084 10 153 13 1235 36 705 -1 -1
60 77 82 766 -1 -1
60 1027 29 1568 77 543 50 104 90 3 -1 -1
60 184 34 345 87 703 -1 -1
60 173 80 803 75 2574 81 558 -1 -1
60 63 45 474 89 284 -1 -1
60 517 28 7 3 211 44 413 -1 -1
60 777 13 567 93 202 -1 -1
61 974 27 398 32 1768 12 352 53 149 -1 -1
61 1181 62 472 68 650 84 476 23 29 98 193 -1 -1
61 67 59 588 75 946 -1 -1
61 961 98 1774 34 772 25 258 75 396 80 70 85 189 59 1193 12 676 82 146 -1 -1
61 1282 3 1282 49 185 89 256 -1 -1
61 798 58 646 92 1750 -1 -1
61 211 58 502 47 294 36 189 18 1415 76 801 -1 -1
61 684 96 539 82 200 37 384 15 108 26 413 85 710 -1 -1
61 162 47 568 41 45 44 1155 38 796 82 221 -1 -1
61 701 72 145 28 950 21 670 15 282 60 1195 -1 -1
61 736 90 161 -1 -1
61 1057 39 521 81 190 -1 -1
61 1857 48 207 1 2646 13 1570 75 582 -1 -1
61 666 71 20 1 1 22 27 77 636 -1 -1
61 2 79 67 45 335 41 1463 43 273 30 229 26 397 29 169 13 194 23 89 65 327 -1 -1
61 2016 45 265 95 1074 -1 -1
61 234 29 788 74 378 16 57 85 886 -1 -1
61 1499 4 871 83 767 46 142 9 701 60 88 -1 -1
61 211 85 224 14 348 15 28 61 538 39 25 45 266 4 564 47 119 -1 -1
61 381 33 36 96 758 -1 -1
61 1398 9 868 48 1048 -1 -1
61 63 16 601 35 387 30 84 28 326 21 175 74 735 -1 -1
61 1016 75 287 30 552 94 1763 -1 -1
61 1525 4 489 56 106 -1 -1
61 223 60 91 63 726 86 193 -1 -1
61 28 79 2514 24 667 14 351 56 293 -1 -1
61 868 70 206 5 29 8 142 98 107 -1 -1
61 761 3 538 6 324 77 494 -1 -1
61 38 98 343 95 3272 10 721 31 919 55 629 24 366 78 1753 -1 -1
61 947 51 527 85 902 68 109 9 136 48 471 92 211 -1 -1
61 2354 79 264 80 585 29 132 65 260 -1 -1
61 378 66 534 41 992 38 90 43 203 7 160 3 762 24 192 64 125 -1 -1
61 314 70 1 50 2060 61 120 -1 -1
61 636 58 1226 89 2554 -1 -1
61 424 36 100 88 780 86 2875 12 222 48 1127 -1 -1
61 378 54 8 43 671 37 1097 90 807 -1 -1
61 395 56 441 32 2775 22 259 7 571 49 3575 -1 -1
61 97 16 652 52 986 21 192 14 592 97 35 -1 -1
61 102 28 847 59 591 99 153 72 420 38 395 87 593 -1 -1
61 676 31 362 99 415 -1 -1
61 53 67 683 82 2975 37 140 15 405 2 18 6 851 99 129 -1 -1
61 385 54 715 50 12 93 1124 -1 -1
61 845 56 856 85 1149 34 217 77 722 -1 -1
61 548 16 508 45 388 38 105 41 965 20 598 9 112 91 44 -1 -1
61 732 12 200 78 761 75 28 55 178 74 235 -1 -1
61 264 85 1116 24 341 30 167 59 2610 -1 -1
61 285 81 1328 5 293 56 236 25 153 77 543 -1 -1
61 657 55 397 82 302 -1 -1
61 85 70 1034 42 387 70 236 -1 -1
61 246 3 593 39 702 36 229 1 41 51 316 -1 -1
61 2119 87 1512 38 232 20 331 85 691 -1 -1
61 57 24 268 67 144 -1 -1
61 155 95 470 46 526 57 190 83 971 -1 -1
61 505 29 97 92 16 30 123 52 1373 -1 -1
61 53 18 395 20 985 24 1231 22 1018 88 423 -1 -1
61 295 39 223 8 178 2 1411 58 4 -1 -1
61 632 0 368 7 4 75 15 71 276 33 101 43 38 89 1219 -1 -1
61 537 95 1063 -1 -1
61 167 18 821 24 818 18 226 73 581 -1 -1
61 2177 47 239 45 785 29 738 28 585 42 142 -1 -1
61 270 81 1343 88 611 -1 -1
61 600 20 2124 98 440 -1 -1
61 952 25 76 72 518 1 492 66 354 78 379 66 1075 24 1529 3 1294 62 63 -1 -1
61 454 54 167 57 324 48 352 41 287 37 1081 18 90 91 121 -1 -1
61 1143 84 115 29 37 60 183 12 100 74 122 -1 -1
61 1671 89 1209 6 328 43 141 26 19 60 1246 -1 -1
61 134 89 675 40 1003 3 1198 95 332 -1 -1
61 1559 86 150 29 66 41 591 47 147 43 293 62 926 7 321 56 811 -1 -1
61 89 51 487 5 440 48 748 92 900 -1 -1
61 1448 27 141 55 471 13 813 77 234 -1 -1
61 128 5 764 33 306 54 8 23 361 38 52 66 240 -1 -1
61 688 43 372 44 303 71 620 59 160 82 235 -1 -1
61 739 9 140 92 708 -1 -1
61 56 9 223 33 363 99 420 -1 -1
61 651 44 2060 92 62 -1 -1
61 559 66 163 95 173 74 2303 97 234 -1 -1
61 1962 50 1064 69 214 93 1878 -1 -1
61 1486 6 422 77 1732 -1 -1
61 88 54 1975 68 75 91 1058 -1 -1
61 1147 63 15 0 850 62 483 -1 -1
61 3225 47 142 29 262 24 444 53 214 -1 -1
61 931 0 302 55 359 -1 -1
61 134 88 64 -1 -1
61 462 2 202 86 349 -1 -1
61 175 36 924 39 39 18 97 87 169 -1 -1
61 105 33 308 70 31 -1 -1
61 505 38 111 20 17 22 304 86 277 -1 -1
61 326 1 1008 11 703 8 176 63 831 -1 -1
61 1311 83 238 84 139 47 135 38 2671 67 102 -1 -1
61 688 82 85 49 111 70 2547 98 786 -1 -1
61 51 94 531 -1 -1
61 453 55 211 94 1168 82 1731 88 41 62 84 61 319 48 1717 46 525 17 139 36 543 63 59 -1 -1
61 160 93 1445 78 1187 0 569 84 223 -1 -1
61 830 90 2766 30 799 84 195 -1 -1
61 422 48 380 16 361 75 319 83 812 -1 -1
61 789 83 253 68 825 12 1029 50 11 58 107 43 1196 3 745 92 1409 -1 -1
61 346 79 2080 28 54 17 1170 76 270 -1 -1
61 198 30 835 77 371 -1 -1
61 570 66 710 38 632 76 1716 -1 -1
61 2132 5 264 77 321 -1 -1
61 362 30 1755 68 212 -1 -1
61 261 88 10 90 652 15 445 95 82 -1 -1
61 1056 48 722 3 1152 29 731 24 545 55 567 -1 -1
61 581 62 177 19 791 17 1156 91 12 -1 -1
61 708 48 990 98 35 -1 -1
61 340 9 946 32 487 66 133 -1 -1
61 1301 58 2 90 662 87 473 6 495 91 75 -1 -1
61 194 41 677 12 1504 77 968 -1 -1
61 63 94 475 -1 -1
61 88 70 1288 51 474 40 901 19 48 24 792 23 248 78 186 -1 -1
61 432 96 159 -1 -1
61 1364 82 744 11 242 82 314 99 1123 -1 -1
61 13 73 427 50 189 83 119 80 81 27 123 74 220 -1 -1
61 573 45 364 33 211 13 659 89 22 -1 -1
61 974 58 184 20 459 48 502 38 222 69 397 -1 -1
61 1523 73 923 41 847 63 472 69 379 2 2215 75 1452 -1 -1
61 533 10 142 6 279 41 1247 74 254 -1 -1
61 477 85 624 81 1037 52 282 12 192 53 270 82 977 -1 -1
61 1066 5 119 23 209 57 417 55 346 13 968 96 1361 -1 -1
61 140 88 213 9 2909 43 380 81 613 -1 -1
61 1144 87 193 21 185 38 457 37 62 13 42 65 980 -1 -1
61 657 11 835 71 1988 38 428 98 135 40 156 55 166 59 76 12 171 51 725 -1 -1
61 17 90 260 56 654 72 596 92 178 84 1601 85 111 54 566 85 729 -1 -1
61 479 67 1106 10 1402 47 104 32 66 12 1690 68 815 -1 -1
61 456 51 213 43 174 69 457 -1 -1
61 289 29 168 95 183 -1 -1
61 800 58 1223 51 77 95 32 -1 -1
61 1105 32 777 11 646 26 209 99 1368 -1 -1
61 205 24 174 86 1243 -1 -1
61 653 15 1679 38 124 49 950 72 19 35 1610 16 524 22 618 84 10 -1 -1
61 110 54 1199 40 1266 58 206 87 1151 -1 -1
61 595 70 1524 -1 -1
61 299 27 249 63 536 57 13 62 46 50 2147 48 642 28 370 96 16 -1 -1
61 475 52 979 7 623 41 144 48 30 46 2010 58 115 -1 -1
61 1054 41 2332 56 930 -1 -1
61 736 55 178 45 288 98 801 -1 -1
61 645 29 44 63 836 -1 -1
61 897 67 485 93 653 70 86 35 847 66 115 27 64 82 342 -1 -1
61 108 84 862 -1 -1
61 264 69 3048 29 1052 43 2058 23 373 56 732 -1 -1
61 4 58 103 20 384 93 932 -1 -1
61 2167 62 204 53 551 1 1244 19 569 45 694 -1 -1
61 612 90 394 6 269 44 1285 2 1769 22 1666 82 232 -1 -1
61 351 47 51 32 131 13 334 58 870 -1 -1
61 112 46 92 45 245 75 578 -1 -1
61 266 85 55 63 771 45 552 22 2592 1 373 53 793 -1 -1
61 813 44 38 28 1032 83 71 -1 -1
61 56 48 602 40 539 57 93 18 18 85 23 -1 -1
61 822 11 31 58 488 -1 -1
61 1622 50 80 23 589 31 823 65 1218 -1 -1
61 85 84 228 87 243 70 59 65 1098 79 1523 -1 -1
61 43 34 241 55 1376 -1 -1
61 267 18 697 13 893 50 208 -1 -1
61 954 31 469 46 262 84 655 -1 -1
61 461 12 974 87 836 -1 -1
61 74 66 1576 5 48 21 288 16 82 18 832 68 1805 -1 -1
61 1 76 3 22 357 87 246 -1 -1
61 342 55 1547 78 283 -1 -1
61 1696 10 185 73 427 72 100 66 467 48 798 51 892 90 283 -1 -1
61 1108 40 1820 2 21 28 29 94 584 -1 -1
61 19 86 177 69 285 51 62 78 1985 -1 -1
61 73 38 732 15 1101 92 249 -1 -1
61 984 8 1399 9 2078 75 366 -1 -1
61 236 31 126 27 1211 39 573 9 1022 15 877 41 69 11 1048 87 554 -1 -1
61 2052 30 160 25 1122 66 507 -1 -1
61 81 30 109 69 242 96 1507 69 241 50 1311 97 961 -1 -1
61 638 83 70 31 301 10 620 12 245 4 239 77 522 -1 -1
61 199 63 1317 57 307 27 142 2 5 89 128 -1 -1
61 804 28 938 9 417 26 570 59 1080 -1 -1
61 1098 27 59 52 199 85 909 -1 -1
61 1105 91 360 94 217 26 1849 43 655 57 216 -1 -1
61 428 52 36 70 77 7 303 51 382 36 180 46 1449 77 278 -1 -1
61 167 54 62 7 2117 25 304 -1 -1
61 82 3 19 43 282 6 3069 70 15 -1 -1
61 879 39 67 92 58 17 213 30 213 90 662 -1 -1
61 86 89 35 6 2461 67 199 43 351 38 1120 43 413 42 155 60 949 -1 -1
61 994 38 185 92 825 -1 -1
61 618 16 782 56 718 -1 -1
61 1180 65 457 37 1376 16 303 25 923 92 266 -1 -1
61 1093 69 172 60 839 18 920 73 542 -1 -1
61 645 22 204 68 373 40 174 6 150 50 598 48 558 49 74 57 65 -1 -1
61 1219 49 46 3 403 72 642 -1 -1
61 172 59 270 64 1015 41 1391 91 1258 -1 -1
61 387 91 520 -1 -1
62 1379 56 204 27 903 40 527 9 377 18 1443 90 1137 -1 -1
62 601 80 167 99 118 25 19 78 132 79 856 70 146 91 167 -1 -1
62 218 47 558 19 556 25 230 80 1625 -1 -1
62 1116 64 608 40 1121 54 456 34 255 26 40 56 1704 -1 -1
62 274 73 363 22 521 62 333 33 223 9 542 41 162 -1 -1
62 339 57 609 79 233 8 95 72 1179 -1 -1
62 536 67 218 18 605 14 1804 9 101 35 87 56 502 -1 -1
62 799 78 455 -1 -1
62 546 44 176 80 1322 52 468 73 562 89 603 61 1482 29 713 60 525 -1 -1
62 1864 57 602 69 1231 17 74 71 231 -1 -1
62 388 16 23 90 217 46 47 69 46 90 243 -1 -1
62 249 56 684 95 5780 12 462 49 346 94 554 -1 -1
62 302 41 750 6 346 60 259 -1 -1
62 1141 39 970 65 515 76 326 99 531 -1 -1
62 75 36 115 4 1173 89 65 -1 -1
62 2070 55 1695 56 3408 2 256 75 609 -1 -1
62 59 49 578 82 1990 16 589 21 122 64 168 -1 -1
62 2 68 232 97 48 13 439 63 21 -1 -1
62 764 80 182 31 116 35 142 55 722 31 643 92 1138 -1 -1
62 263 2 61 50 4924 17 204 14 1031 45 767 -1 -1
62 116 63 313 70 403 18 377 52 878 90 429 -1 -1
62 1755 30 2469 66 298 24 331 32 1131 61 74 -1 -1
62 9 27 124 8 2249 95 912 -1 -1
62 240 46 146 88 55 1 173 39 624 69 42 -1 -1
62 197 78 161 59 1075 49 1374 1 339 7 540 81 1880 -1 -1
62 994 68 493 74 915 91 211 -1 -1
62 3159 6 409 0 2474 52 1321 -1 -1
62 481 86 201 31 923 54 858 70 154 -1 -1
62 527 55 1282 43 568 72 1696 16 714 0 458 45 1187 -1 -1
62 453 9 1077 2 672 22 293 95 49 -1 -1
62 109 13 962 32 2886 44 139 19 441 59 8 -1 -1
62 854 91 1031 95 262 -1 -1
62 174 4 162 69 1647 51 399 25 445 91 703 -1 -1
62 24 77 950 81 475 42 1171 12 293 33 207 46 397 -1 -1
62 438 14 96 43 1416 82 126 -1 -1
62 1184 78 200 21 117 34 199 6 907 11 409 63 1003 -1 -1
62 193 49 1989 17 872 41 766 -1 -1
62 209 42 369 4 341 38 97 27 949 16 885 87 887 -1 -1
62 1695 21 14 95 170 82 839 62 262 57 295 37 939 67 415 84 95 -1 -1
62 340 78 340 28 1891 77 164 -1 -1
62 339 73 424 14 85 41 475 17 115 12 432 68 40 -1 -1
62 1650 99 643 58 731 62 1210 0 301 60 529 -1 -1
62 52 58 316 29 446 12 1334 18 926 30 185 -1 -1
62 150 18 1473 22 183 79 210 -1 -1
62 47 89 349 -1 -1
62 1392 60 106 0 32 51 70 13 205 86 56 -1 -1
62 457 67 804 36 784 95 298 23 148 22 345 90 1709 -1 -1
62 482 91 1611 83 247 61 295 88 225 38 117 88 385 -1 -1
62 518 76 109 91 943 42 556 6 73 92 167 -1 -1
62 693 66 446 93 698 6 665 65 770 -1 -1
62 279 65 406 13 119 25 1048 31 399 65 864 -1 -1
62 154 58 809 33 1439 76 187 -1 -1
62 15 9 194 41 1016 40 805 18 119 38 360 21 25 95 29 -1 -1
62 673 83 445 79 319 18 57 51 423 -1 -1
62 1 84 211 44 893 5 2638 94 1238 -1 -1
62 1210 73 116 24 259 35 926 90 491 -1 -1
62 197 22 537 93 494 -1 -1
62 167 32 126 14 642 35 86 66 627 45 63 95 82 -1 -1
62 942 60 46 95 344 34 2812 59 1319 -1 -1
62 438 95 41 -1 -1
62 111 33 315 21 815 94 367 28 145 54 352 -1 -1
62 1088 19 1188 88 1561 -1 -1
62 1878 17 85 1 356 85 397 -1 -1
62 1004 51 2424 7 2322 98 152 -1 -1
62 34 98 1541 -1 -1
62 466 34 330 66 337 29 365 89 145 -1 -1
62 1988 83 2022 1 999 80 533 22 149 11 228 13 272 62 241 -1 -1
62 158 53 22 22 27 97 901 -1 -1
62 1910 63 381 62 952 41 531 82 370 22 34 39 838 23 915 44 261 -1 -1
62 638 81 27 68 734 81 715 88 54 -1 -1
62 47 20 1057 29 3 90 184 -1 -1
62 1448 42 72 39 291 49 509 18 659 80 273 -1 -1
62 1845 59 1187 88 444 -1 -1
62 133 65 704 52 270 80 334 36 1089 83 891 -1 -1
62 2027 28 14 62 320 -1 -1
62 328 35 671 22 663 16 1518 15 2980 92 261 -1 -1
62 1013 61 68 49 537 8 341 34 103 50 738 38 232 92 324 -1 -1
62 131 6 1127 11 91 56 1425 19 1151 35 742 46 454 -1 -1
62 139 79 643 98 113 0 1068 18 25 3 1082 28 600 46 182 -1 -1
62 13 80 901 95 976 86 2 41 1117 59 81 92 2156 52 110 10 522 47 1798 65 320 -1 -1
62 3392 78 297 -1 -1
62 946 75 237 47 114 29 642 26 985 88 46 -1 -1
62 1552 69 258 43 850 70 362 32 249 87 70 -1 -1
62 60 48 863 93 2150 -1 -1
62 1715 21 154 20 1903 92 1 -1 -1
62 3 43 474 29 611 43 552 73 1633 -1 -1
62 168 91 534 -1 -1
62 337 39 2175 89 662 92 346 58 309 68 414 7 137 6 700 24 642 95 73 -1 -1
62 1127 36 12 74 465 79 260 -1 -1
62 323 86 173 36 1440 15 2407 88 1124 -1 -1
62 448 5 716 77 433 -1 -1
62 408 8 130 44 433 1 76 24 777 44 1860 5 19 49 116 -1 -1
62 1062 0 403 53 1771 -1 -1
62 348 89 240 36 1036 26 838 65 287 -1 -1
62 70 8 448 7 639 9 415 42 46 -1 -1
62 984 16 173 97 710 -1 -1
62 566 46 35 83 266 -1 -1
62 115 42 74 7 99 77 1474 -1 -1
62 1352 93 34 20 343 85 1173 31 283 46 1964 3 695 21 1183 91 1511 -1 -1
62 1118 16 33 61 151 84 505 33 1502 57 274 32 265 36 404 58 575 2 2963 21 140 20 469 2 504 98 314 -1 -1
62 969 84 1497 47 26 4 121 19 1294 51 276 67 382 -1 -1
62 297 1 1337 57 77 50 38 9 721 90 174 -1 -1
62 370 9 404 30 724 82 321 -1 -1
62 318 55 37 49 226 20 166 38 662 13 46 17 896 19 1932 67 2325 -1 -1
62 383 27 485 87 615 -1 -1
62 80 74 414 51 987 4 593 86 750 -1 -1
62 1249 29 709 45 71 24 1343 89 16 -1 -1
62 142 23 933 14 424 91 523 58 8 80 443 45 1196 22 545 35 1422 69 775 -1 -1
62 93 92 428 22 672 33 80 34 190 89 777 -1 -1
62 1893 42 498 9 72 73 25 -1 -1
62 4 81 372 70 228 90 435 -1 -1
62 238 67 1095 82 1197 20 883 39 202 27 337 50 192 38 257 45 109 -1 -1
62 64 17 95 49 403 1 1434 97 142 -1 -1
62 236 95 804 -1 -1
62 89 4 559 9 195 82 650 -1 -1
62 258 65 257 31 106 65 297 50 435 87 1507 -1 -1
62 1008 45 344 0 1122 48 971 63 3100 25 451 29 1345 5 185 41 1528 -1 -1
62 511 32 368 45 177 94 147 -1 -1
62 151 94 198 15 58 83 666 -1 -1
62 330 12 508 57 290 -1 -1
62 16 23 855 67 232 86 1167 18 267 94 1666 -1 -1
62 2191 31 746 76 472 -1 -1
62 1639 85 211 -1 -1
62 232 44 506 28 162 3 549 31 277 -1 -1
62 1149 63 432 49 266 62 545 5 18 79 264 -1 -1
62 462 36 399 64 18 78 789 93 968 -1 -1
62 380 59 239 16 393 58 1772 -1 -1
62 356 95 247 -1 -1
62 517 99 1466 -1 -1
62 117 31 101 29 514 19 654 17 522 65 1486 -1 -1
62 527 27 269 94 68 -1 -1
62 2165 39 276 4 373 20 829 60 92 -1 -1
62 23 76 749 83 541 74 122 61 760 39 891 52 1770 -1 -1
62 31 52 90 75 871 -1 -1
62 520 56 25 44 1018 17 1867 1 872 76 139 -1 -1
62 737 1 70 94 138 -1 -1
62 641 4 4248 7 315 34 337 58 32 -1 -1
62 550 13 373 54 155 73 910 -1 -1
62 55 92 821 -1 -1
62 23 85 6 24 506 12 287 45 187 86 952 -1 -1
62 1901 45 617 21 124 17 86 20 76 68 705 -1 -1
62 2138 94 511 10 106 62 727 45 781 91 332 -1 -1
62 1047 72 19 77 893 19 625 8 489 61 521 -1 -1
62 295 12 165 94 419 -1 -1
62 544 28 124 76 1642 -1 -1
62 288 1 136 10 559 96 1149 -1 -1
62 120 15 20 55 201 -1 -1
62 250 78 461 56 661 1 623 66 1212 -1 -1
62 29 75 395 85 225 -1 -1
62 1988 2 90 32 327 38 187 -1 -1
62 477 88 156 49 1356 32 932 70 106 -1 -1
62 640 80 921 25 1013 76 1966 72 272 55 101 89 737 -1 -1
62 512 53 264 5 48 86 126 -1 -1
62 487 22 67 70 504 -1 -1
62 408 12 271 59 248 62 1787 37 124 57 525 -1 -1
62 532 26 935 97 183 -1 -1
62 482 4 667 36 1374 -1 -1
62 668 39 1015 12 256 15 921 61 266 -1 -1
62 388 88 1160 -1 -1
62 368 64 135 74 1882 20 971 19 352 94 36 -1 -1
62 904 68 187 37 465 49 974 2 362 60 130 -1 -1
62 201 13 555 37 107 94 327 -1 -1
62 2846 43 810 50 172 89 1181 -1 -1
62 56 21 2153 99 640 -1 -1
62 27 88 565 24 249 73 59 19 126 33 1998 42 512 -1 -1
62 4 28 9 51 567 -1 -1
62 583 2 433 24 1417 30 1405 95 577 -1 -1
62 55 14 1402 25 47 45 106 42 1130 68 504 -1 -1
62 1129 80 844 -1 -1
62 257 36 919 21 235 77 430 -1 -1
62 821 57 46 83 1381 7 1496 53 335 2 131 86 1004 -1 -1
62 970 59 100 5 438 24 992 52 297 0 746 34 2285 -1 -1
62 187 21 490 58 40 19 37 73 177 -1 -1
62 849 43 617 28 266 58 575 -1 -1
62 301 82 151 97 19 -1 -1
62 1113 43 1136 58 792 79 754 -1 -1
62 235 54 599 79 186 37 148 8 470 17 998 38 965 -1 -1
62 1784 89 3263 -1 -1
62 645 88 295 -1 -1
62 67 39 91 38 2329 91 475 -1 -1
62 250 6 421 69 49 -1 -1
62 2 40 512 41 603 65 189 85 1235 -1 -1
62 614 61 1237 82 30 -1 -1
62 190 53 2878 3 125 67 142 -1 -1
62 8 63 213 4 244 37 70 18 484 74 313 -1 -1
62 252 75 327 27 136 22 642 78 58 -1 -1
62 103 7 336 31 997 75 76 -1 -1
63 609 33 561 25 1162 36 26 8 504 48 80 5 1025 67 1038 -1 -1
63 292 78 20 51 425 11 36 8 554 6 67 54 100 -1 -1
63 571 70 491 59 261 35 1089 66 1700 78 1442 -1 -1
63 1549 4 1064 94 383 20 263 76 634 46 667 79 697 -1 -1
63 277 53 134 29 524 10 96 15 215 78 136 -1 -1
63 76 3 321 82 571 29 202 4 308 22 1029 3 825 68 15 -1 -1
63 144 0 147 32 314 79 784 -1 -1
63 434 13 324 69 524 33 1428 61 333 -1 -1
63 426 22 118 36 686 88 887 -1 -1
63 85 23 496 95 78 -1 -1
63 436 89 99 15 96 28 1160 94 296 -1 -1
63 280 65 267 89 2902 -1 -1
63 183 57 490 93 241 6 420 64 798 -1 -1
63 360 41 20 99 310 -1 -1
63 193 95 134 68 484 37 100 17 1289 13 388 58 399 -1 -1
63 277 19 525 44 1473 72 91 83 59 64 97 70 586 90 1552 -1 -1
63 288 1 614 21 888 97 450 -1 -1
63 1218 88 588 72 5 17 67 97 76 -1 -1
63 748 2 381 53 1413 46 1512 22 589 17 8 72 1252 -1 -1
63 226 8 130 74 1010 -1 -1
63 48 35 1131 50 81 64 162 55 737 6 479 41 340 86 301 -1 -1
63 1190 37 355 78 677 -1 -1
63 93 27 316 33 315 14 686 42 275 -1 -1
63 953 33 1075 1 1013 32 1005 35 112 -1 -1
63 79 29 1455 60 46 -1 -1
63 203 52 300 75 587 84 392 21 3087 73 155 41 189 64 50 85 51 -1 -1
63 517 99 661 83 306 48 3796 27 450 9 1200 72 1534 24 45 94 308 -1 -1
63 378 21 222 24 697 55 1833 70 166 72 154 -1 -1
63 470 67 321 29 944 50 1017 35 73 58 341 -1 -1
63 896 44 307 98 963 31 455 56 109 -1 -1
63 714 60 51 76 579 35 67 55 82 70 863 -1 -1
63 442 89 569 -1 -1
63 126 34 129 58 1480 48 576 44 42 26 155 7 161 23 23 1 277 68 339 -1 -1
63 237 88 211 30 112 48 1019 84 427 -1 -1
63 94 91 580 31 171 10 351 4 19 20 232 32 974 -1 -1
63 663 44 701 62 796 -1 -1
63 1096 83 925 68 471 17 64 86 59 -1 -1
63 1883 46 585 75 686 68 196 79 593 6 28 37 180 89 125 -1 -1
63 81 34 1184 75 243 59 2869 50 493 93 287 -1 -1
63 1302 74 586 4 86 14 65 58 965 96 475 -1 -1
63 721 64 570 53 2219 71 911 -1 -1
63 213 7 1604 78 387 -1 -1
63 757 35 177 32 446 6 73 97 1080 -1 -1
63 784 30 107 70 194 -1 -1
63 1111 78 12 39 112 13 885 54 1031 69 61 -1 -1
63 1636 47 791 64 210 33 137 77 167 39 26 69 144 -1 -1
63 1241 70 1058 94 264 -1 -1
63 177 39 1056 22 906 83 1005 -1 -1
63 471 65 7 61 164 79 115 -1 -1
63 461 54 110 23 623 90 1868 -1 -1
63 437 92 486 77 448 97 5 -1 -1
63 566 73 4 1 73 12 463 7 176 64 298 -1 -1
63 828 11 995 69 329 -1 -1
63 796 51 289 8 369 10 892 78 968 -1 -1
63 1665 19 290 12 1326 24 37 50 91 79 141 -1 -1
63 256 56 777 15 877 45 426 32 466 15 742 23 475 67 92 -1 -1
63 122 29 382 88 19 -1 -1
63 513 3 127 38 228 99 153 -1 -1
63 973 53 1123 94 97 -1 -1
63 205 65 1094 24 444 26 99 6 165 63 7 -1 -1
63 127 44 526 88 421 58 1131 86 2405 7 294 0 237 21 696 5 140 37 1116 -1 -1
63 361 35 880 52 584 88 139 -1 -1
63 610 27 1288 74 659 99 614 -1 -1
63 1342 84 72 43 1148 42 177 47 359 12 553 66 228 -1 -1
63 1134 70 66 74 280 31 441 22 55 48 1152 57 373 -1 -1
63 2292 27 159 1 885 43 1183 -1 -1
63 257 75 379 8 587 14 401 96 209 -1 -1
63 16 92 25 63 376 83 96 -1 -1
63 535 22 1217 0 549 76 26 -1 -1
63 1682 33 323 45 265 90 196 -1 -1
63 456 13 1697 90 1016 -1 -1
63 308 31 1713 93 432 84 1518 3 1221 21 515 64 1149 -1 -1
63 123 10 487 79 115 -1 -1
63 336 98 2191 -1 -1
63 2074 41 502 4 1802 65 546 63 265 79 109 -1 -1
63 24 74 236 41 18 77 668 -1 -1
63 17 44 8 35 563 39 149 70 428 -1 -1
63 771 26 1493 20 1235 36 328 60 40 98 990 -1 -1
63 1289 72 209 1 430 16 139 66 325 61 421 1 2189 89 50 -1 -1
63 348 73 1545 33 2294 95 183 -1 -1
63 158 87 197 10 832 81 191 74 110 17 244 41 494 7 777 61 284 -1 -1
63 1629 38 148 43 143 63 36 -1 -1
63 15 9 298 76 836 -1 -1
63 1095 51 892 68 199 9 228 74 1274 -1 -1
63 44 4 163 61 175 36 529 96 444 -1 -1
63 742 93 487 79 1244 38 120 27 1013 9 870 62 552 76 1219 -1 -1
63 188 84 1281 93 982 -1 -1
63 145 71 500 54 429 91 527 -1 -1
63 37 77 368 54 352 86 600 -1 -1
63 122 76 78 -1 -1
63 162 53 61 77 49 62 78 64 1103 98 104 -1 -1
63 890 68 1453 29 36 80 155 -1 -1
63 378 57 423 84 95 8 389 53 909 88 208 -1 -1
63 3664 44 458 85 1087 99 57 79 58 2 25 41 708 22 197 42 704 70 116 -1 -1
63 731 66 5 42 123 44 78 86 428 -1 -1
63 1921 61 68 37 1207 95 332 -1 -1
63 646 8 53 22 1089 44 1392 43 795 4 86 31 275 88 1174 -1 -1
63 874 30 146 37 1004 27 532 87 477 -1 -1
63 529 8 1290 17 281 18 448 10 571 99 187 -1 -1
63 268 14 266 84 512 -1 -1
63 396 85 257 59 269 77 51 74 526 55 20 38 703 66 666 -1 -1
63 421 44 1302 58 261 -1 -1
63 1028 68 1087 46 339 13 13 73 1584 -1 -1
63 636 72 359 21 644 7 134 58 170 -1 -1
63 157 14 631 6 1085 85 348 -1 -1
63 1524 76 84 4 61 35 1434 26 902 68 35 -1 -1
63 104 78 1886 3 32 80 497 68 182 11 156 67 618 -1 -1
63 1029 37 579 36 674 5 1081 94 114 -1 -1
63 141 14 630 55 1653 5 1858 84 527 -1 -1
63 700 39 435 89 143 -1 -1
63 26 99 323 -1 -1
63 1180 66 291 67 330 56 225 34 297 33 1460 20 8 54 447 -1 -1
63 117 4 386 75 2893 -1 -1
63 385 50 212 61 334 30 1616 60 2393 34 1262 36 440 15 439 53 327 -1 -1
63 257 95 129 -1 -1
63 306 50 270 55 90 83 729 -1 -1
63 88 55 32 36 759 19 89 55 626 -1 -1
63 152 82 65 61 168 40 28 82 1290 -1 -1
63 137 86 96 -1 -1
63 941 78 545 53 1629 60 1418 12 106 53 212 72 1715 -1 -1
63 857 75 396 60 1377 95 699 -1 -1
63 220 61 1465 34 568 57 55 39 2026 20 136 73 85 -1 -1
63 1382 33 24 85 351 -1 -1
63 413 60 253 39 228 99 110 -1 -1
63 554 8 279 51 589 -1 -1
63 291 94 146 95 763 83 416 85 1775 96 545 -1 -1
63 561 40 64 66 1353 84 207 -1 -1
63 1232 28 453 34 964 32 100 81 84 -1 -1
63 564 61 1844 7 434 20 1218 25 1734 79 94 -1 -1
63 441 27 1023 32 418 41 2005 33 53 93 736 -1 -1
63 316 32 152 34 1736 93 928 -1 -1
63 1538 48 182 83 1021 -1 -1
63 1940 16 2496 47 684 75 1814 -1 -1
63 142 40 143 12 787 39 858 5 467 62 84 -1 -1
63 677 74 427 38 681 80 737 -1 -1
63 120 96 2368 2 213 34 49 33 896 25 100 86 1460 -1 -1
63 515 48 142 23 504 73 913 -1 -1
63 68 4 1790 66 137 16 90 52 937 55 716 63 753 -1 -1
63 50 39 906 59 179 -1 -1
63 229 2 621 34 241 2 182 20 1806 23 955 56 503 -1 -1
63 1 41 80 15 613 9 315 77 109 -1 -1
63 48 87 273 52 300 6 11 57 178 36 39 3 7 13 205 85 3545 -1 -1
63 28 89 488 85 7 69 98 32 1147 41 769 33 1575 65 940 -1 -1
63 1058 16 446 87 282 -1 -1
63 421 82 94 29 101 13 89 67 122 72 1373 -1 -1
63 492 2 1074 67 431 61 239 8 300 42 1627 4 131 43 1098 -1 -1
63 637 20 318 8 139 49 2301 61 81 -1 -1
63 293 86 902 -1 -1
63 278 39 406 96 630 -1 -1
63 88 94 181 4 39 97 94 -1 -1
63 633 4 1153 71 35 -1 -1
63 18 29 107 4 405 51 374 -1 -1
63 91 57 1246 54 137 81 465 -1 -1
63 631 59 21 24 857 69 788 -1 -1
63 168 59 567 58 696 28 683 97 443 -1 -1
63 392 38 57 27 14 18 581 57 1678 34 200 54 543 64 1210 -1 -1
63 298 42 215 77 197 -1 -1
63 89 32 620 64 211 -1 -1
63 324 68 271 78 555 5 981 29 85 20 342 87 3870 -1 -1
63 130 78 570 31 1221 19 159 69 629 -1 -1
63 410 98 1173 18 1086 21 30 84 2018 -1 -1
63 777 12 1855 33 867 58 11 -1 -1
63 557 51 1341 90 720 50 1341 78 2670 -1 -1
63 281 57 636 64 169 78 31 -1 -1
63 81 71 1115 26 20 43 3299 -1 -1
63 3747 78 272 86 12 29 203 26 215 50 167 -1 -1
63 2435 57 533 91 485 -1 -1
63 479 60 376 62 1098 96 1255 33 377 46 1407 -1 -1
63 55 89 627 -1 -1
63 342 54 1069 81 1830 -1 -1
63 647 37 401 17 164 18 1368 25 115 5 744 45 43 -1 -1
63 143 26 851 29 148 37 1077 24 235 52 402 -1 -1
63 126 41 172 14 1287 34 139 27 824 96 1794 -1 -1
63 248 8 121 56 410 -1 -1
63 379 96 44 67 563 80 1029 84 231 -1 -1
63 280 73 458 11 1810 45 337 12 492 93 528 -1 -1
63 166 45 260 72 1560 -1 -1
63 129 31 201 56 919 -1 -1
63 650 50 143 82 116 -1 -1
63 880 17 209 32 1102 82 490 -1 -1
63 134 15 157 77 272 -1 -1
63 164 24 228 29 624 84 453 -1 -1
63 768 31 649 55 53 43 235 24 493 37 1703 58 119 -1 -1
63 144 15 483 14 88 24 385 72 175 -1 -1
63 981 85 247 75 1242 24 162 81 203 -1 -1
63 188 7 1018 45 617 48 184 97 94 -1 -1
63 482 91 1101 29 557 37 2353 30 259 21 216 8 303 37 529 46 2407 13 54 48 992 -1 -1
63 703 44 3098 54 2489 99 438 -1 -1
63 33 1 598 37 1046 97 1161 -1 -1
63 741 51 1523 64 221 -1 -1
63 188 24 720 15 1 63 196 -1 -1
63 509 76 297 18 659 85 128 -1 -1
63 991 80 348 37 871 49 325 52 230 55 397 65 675 -1 -1
63 1601 86 283 74 357 57 1209 51 1107 12 1022 63 1537 98 286 -1 -1
63 790 37 753 56 157 70 1593 -1 -1
63 1267 70 509 24 369 9 25 84 262 -1 -1
63 171 47 90 80 331 -1 -1
63 266 46 68 37 2270 49 931 46 2041 44 1085 89 123 -1 -1
63 593 60 20 17 303 31 346 64 1338 31 27 50 958 80 526 -1 -1
63 22 41 313 95 371 -1 -1
63 1382 97 92 25 1148 3 56 34 95 69 685 -1 -1
63 1579 61 314 14 246 88 170 -1 -1
63 428 25 206 8 103 28 1922 57 596 -1 -1
63 235 13 846 67 1032 28 822 42 133 0 1063 94 279 -1 -1
63 238 4 1963 44 18 61 178 -1 -1
64 350 46 1333 43 889 58 1745 66 358 49 90 17 2381 57 72 -1 -1
64 187 71 464 75 483 78 1035 29 160 40 118 13 63 88 785 -1 -1
64 87 62 215 7 225 50 220 26 132 11 23 20 1883 55 63 -1 -1
64 179 57 1062 52 458 33 171 21 2956 44 62 70 762 -1 -1
64 1 59 331 56 273 93 1603 -1 -1
64 70 80 493 95 473 98 114 26 205 15 852 54 21 23 55 18 1238 78 153 -1 -1
64 1453 23 682 55 164 77 688 38 247 81 710 -1 -1
64 87 73 1001 23 1056 29 288 60 242 -1 -1
64 1254 4 871 70 298 -1 -1
64 123 56 2102 85 543 57 1286 1 85 50 1038 -1 -1
64 52 39 321 87 766 56 877 76 181 77 100 88 355 -1 -1
64 229 91 27 19 1313 75 662 -1 -1
64 184 68 181 79 1282 16 23 45 406 -1 -1
64 242 91 524 -1 -1
64 2412 88 4 59 615 92 113 36 80 26 220 82 928 -1 -1
64 1146 52 23 25 1318 7 946 0 598 4 168 80 435 -1 -1
64 471 20 7 46 973 -1 -1
64 280 35 16 41 163 11 288 80 1169 -1 -1
64 135 23 2026 33 408 89 1078 -1 -1
64 437 4 685 98 2094 -1 -1
64 553 25 119 78 138 68 1515 23 368 82 833 -1 -1
64 92 71 378 85 723 -1 -1
64 67 35 656 39 809 97 2394 -1 -1
64 2251 44 1188 77 597 52 803 47 283 1 100 72 937 -1 -1
64 284 63 186 31 43 39 686 58 163 48 89 31 1366 39 109 87 175 -1 -1
64 333 72 392 85 100 70 128 41 3257 3 674 43 28 37 20 4 254 67 174 -1 -1
64 1215 92 113 19 114 74 925 -1 -1
64 319 96 389 -1 -1
64 164 81 721 2 833 35 1051 97 394 -1 -1
64 369 31 1024 26 194 89 231 -1 -1
64 166 0 1555 51 173 -1 -1
64 781 65 266 87 822 42 1315 47 1 84 580 -1 -1
64 3 84 455 -1 -1
64 1900 18 863 1 420 13 150 20 847 45 297 -1 -1
64 105 56 47 1 1911 89 457 -1 -1
64 331 17 415 47 145 97 217 -1 -1
64 77 6 340 74 632 25 367 95 539 -1 -1
64 931 54 765 48 1424 4 22 19 926 97 574 -1 -1
64 1065 7 195 62 27 -1 -1
64 152 70 127 9 2518 95 4 -1 -1
64 429 87 583 61 755 80 1475 3 472 9 387 23 285 -1 -1
64 314 80 2455 28 982 96 474 -1 -1
64 246 38 147 70 201 -1 -1
64 312 60 274 35 2102 10 376 89 113 -1 -1
64 457 57 66 54 299 7 423 95 590 -1 -1
64 156 44 114 71 139 73 684 84 210 47 1006 40 870 14 464 90 447 -1 -1
64 349 76 573 75 219 92 499 64 1659 48 402 99 1195 -1 -1
64 760 99 201 40 735 46 244 77 151 49 1173 43 320 14 62 53 281 -1 -1
64 1121 40 443 3 33 26 435 14 1250 70 827 -1 -1
64 87 54 145 60 153 65 132 -1 -1
64 559 87 1376 88 1470 50 1076 1 373 33 12 49 196 5 252 31 830 49 1462 -1 -1
64 72 12 940 47 267 -1 -1
64 628 28 185 85 630 -1 -1
64 256 10 545 21 854 13 853 11 217 96 52 -1 -1
64 803 73 320 36 73 32 187 85 1734 -1 -1
64 37 19 210 96 235 -1 -1
64 947 39 522 16 105 95 573 -1 -1
64 750 88 1199 26 71 24 1518 22 1200 29 381 21 694 11 333 57 2622 -1 -1
64 505 80 267 0 366 4 1481 68 230 -1 -1
64 282 84 22 41 183 45 193 2 705 19 570 56 1367 -1 -1
64 176 1 29 97 43 -1 -1
64 105 77 375 80 85 31 185 24 420 96 718 -1 -1
64 2083 20 877 35 336 0 697 25 45 67 48 -1 -1
64 383 90 1001 -1 -1
64 138 92 719 21 28 35 2391 84 118 -1 -1
64 331 42 45 52 28 57 197 36 222 98 497 -1 -1
64 28 67 1879 13 440 68 876 -1 -1
64 408 33 133 30 24 96 164 -1 -1
64 298 90 768 96 460 87 636 34 863 91 391 31 468 37 476 56 656 -1 -1
64 482 88 865 -1 -1
64 45 68 49 40 373 59 186 31 1217 84 1269 -1 -1
64 4923 11 637 33 380 54 484 -1 -1
64 64 76 25 28 689 12 78 62 184 -1 -1
64 366 1 973 31 305 25 430 20 1065 22 342 14 554 29 783 88 311 -1 -1
64 527 2 470 22 644 33 920 89 607 -1 -1
64 1246 71 327 28 384 80 108 -1 -1
64 653 61 657 23 449 76 59 33 1807 93 145 -1 -1
64 299 95 328 82 412 89 200 12 593 25 1051 95 1328 -1 -1
64 526 26 944 17 263 22 1227 80 1183 -1 -1
64 246 69 410 95 282 1 231 98 407 -1 -1
64 577 14 657 46 837 70 133 -1 -1
64 850 28 65 42 48 12 53 1 635 75 139 -1 -1
64 622 98 2637 79 1172 68 368 3 62 42 429 12 73 42 1009 26 409 66 588 -1 -1
64 703 25 550 42 1024 54 113 -1 -1
64 167 40 1735 16 289 45 246 33 667 80 823 -1 -1
64 6 11 161 6 73 70 1195 -1 -1
64 734 3 794 36 620 45 1584 86 908 -1 -1
64 410 43 1154 85 114 30 114 6 540 0 136 58 1942 -1 -1
64 120 87 182 10 117 25 650 78 1385 -1 -1
64 216 2 1522 81 32 75 300 58 459 10 915 44 99 45 110 22 55 79 305 -1 -1
64 905 45 142 39 2446 94 552 -1 -1
64 385 72 895 28 686 47 1397 11 1140 7 492 37 428 74 116 -1 -1
64 156 32 182 74 202 63 1804 13 224 83 1450 -1 -1
64 56 53 427 61 9 41 197 88 130 -1 -1
64 1697 3 242 84 15 87 139 90 62 23 1153 50 144 41 273 42 197 43 810 16 705 99 841 -1 -1
64 1072 73 270 25 1182 2 372 4 93 77 657 -1 -1
64 492 37 206 80 532 -1 -1
64 228 98 1287 82 357 85 396 6 290 27 25 10 147 38 2761 90 234 -1 -1
64 648 73 1773 58 826 10 580 40 512 97 1339 -1 -1
64 994 50 215 52 365 78 1004 -1 -1
64 208 98 170 -1 -1
64 458 39 105 59 402 -1 -1
64 1113 62 200 84 932 -1 -1
64 725 35 169 77 342 6 446 54 371 35 767 39 87 64 74 -1 -1
64 255 77 128 78 264 10 528 0 1357 86 455 -1 -1
64 456 37 175 79 58 -1 -1
64 1728 29 254 70 146 76 468 -1 -1
64 1950 56 6 32 324 85 325 -1 -1
64 771 94 1278 77 391 57 321 91 461 20 47 88 1459 -1 -1
64 139 94 155 8 331 85 814 -1 -1
64 126 8 365 2 119 67 32 -1 -1
64 1610 1 927 36 307 4 44 42 291 -1 -1
64 859 58 347 79 843 24 553 16 1088 73 160 -1 -1
64 1332 70 436 12 639 26 626 73 261 -1 -1
64 167 80 385 0 457 44 326 20 1138 47 2761 89 14 -1 -1
64 84 44 143 43 80 75 162 -1 -1
64 1042 93 583 -1 -1
64 445 85 105 62 697 65 273 66 1355 17 1029 19 900 25 455 88 1372 -1 -1
64 701 83 20 97 548 -1 -1
64 29 74 1876 72 291 0 277 16 590 66 2455 -1 -1
64 195 45 1978 59 241 18 165 95 92 -1 -1
64 39 75 61 52 454 58 150 26 63 68 86 -1 -1
64 721 21 826 20 532 10 751 50 645 -1 -1
64 26 26 48 45 439 60 1225 24 1039 71 2528 -1 -1
64 349 57 746 91 743 -1 -1
64 691 12 1326 26 532 99 715 -1 -1
64 698 11 341 45 662 3 182 5 493 93 7 -1 -1
64 91 82 536 1 107 60 241 43 597 28 218 24 1284 96 371 -1 -1
64 297 85 129 61 1118 77 1159 89 3518 -1 -1
64 1724 53 163 71 1943 75 647 -1 -1
64 569 55 373 24 1195 13 93 18 110 84 119 -1 -1
64 208 34 343 0 521 25 62 -1 -1
64 459 11 402 33 70 85 67 -1 -1
64 439 76 356 40 493 24 765 28 384 66 69 -1 -1
64 444 95 199 79 920 54 176 21 573 66 465 99 215 -1 -1
64 563 79 132 37 2224 31 55 12 328 36 140 -1 -1
64 483 0 990 47 843 52 725 64 331 59 1088 18 323 85 928 -1 -1
64 99 38 462 90 318 -1 -1
64 182 8 164 7 300 47 885 30 2433 10 212 91 978 -1 -1
64 82 97 83 -1 -1
64 510 39 866 53 113 76 470 -1 -1
64 14 61 888 84 701 26 254 78 516 -1 -1
64 524 10 1046 57 58 25 429 22 1044 21 184 42 80 -1 -1
64 414 69 99 54 753 95 361 -1 -1
64 9 57 1555 83 394 -1 -1
64 249 21 804 94 860 -1 -1
64 1050 34 709 28 330 70 20 56 1175 37 276 79 651 -1 -1
64 1023 79 141 65 570 88 163 -1 -1
64 3098 2 2182 77 786 -1 -1
64 205 69 1221 4 385 40 104 38 55 30 850 19 52 46 214 -1 -1
64 261 46 204 99 478 -1 -1
64 743 19 413 11 175 53 712 31 1121 70 390 -1 -1
64 85 67 376 27 271 90 115 -1 -1
64 255 31 83 67 439 20 109 41 286 -1 -1
64 479 54 695 21 98 44 1250 -1 -1
64 1494 46 376 62 158 -1 -1
64 102 27 239 63 408 -1 -1
64 599 21 342 10 404 52 466 -1 -1
64 53 43 786 79 4 24 139 57 1068 -1 -1
64 327 19 945 8 1345 86 612 -1 -1
64 1328 59 16 8 608 3 236 23 144 64 576 -1 -1
64 214 18 311 13 272 4 813 44 148 -1 -1
64 1 47 84 28 78 51 48 -1 -1
64 199 88 344 19 297 54 590 35 217 1 641 54 921 -1 -1
64 1373 95 1327 36 382 27 2034 53 641 15 95 77 406 -1 -1
64 344 95 643 -1 -1
64 350 97 2535 -1 -1
64 90 75 446 57 358 38 451 70 389 -1 -1
64 525 56 6 82 486 -1 -1
64 146 47 653 20 4 44 3884 56 96 -1 -1
64 116 95 2203 -1 -1
64 87 42 760 21 215 92 121 -1 -1
64 146 61 3494 91 1719 -1 -1
64 72 37 27 13 3253 21 240 49 1530 -1 -1
64 453 35 283 34 1 37 12 2 3479 19 843 22 436 8 482 12 301 39 351 -1 -1
64 850 72 2453 70 1533 93 341 -1 -1
64 1143 56 841 54 434 11 909 10 768 50 103 -1 -1
64 828 94 811 -1 -1
64 455 30 1236 51 389 83 178 -1 -1
64 925 37 206 47 157 79 224 57 7 21 167 0 1539 55 589 -1 -1
64 140 41 220 32 1368 88 183 -1 -1
64 1121 33 292 64 440 53 617 71 741 85 1778 -1 -1
64 751 85 835 9 1336 2 467 70 897 57 1566 15 123 45 1278 84 54 -1 -1
64 588 22 191 39 824 37 10 42 894 4 92 63 987 -1 -1
64 49 27 286 25 15 55 954 11 1179 1 2101 55 641 -1 -1
64 636 43 36 40 2691 67 1070 -1 -1
64 1375 71 106 82 436 89 22 2 1575 46 1070 -1 -1
64 600 27 660 29 133 24 766 97 486 -1 -1
64 284 34 463 7 163 77 17 -1 -1
64 3758 58 884 67 1147 17 1010 44 78 87 172 -1 -1
64 279 97 202 80 735 37 221 58 1061 75 82 -1 -1
64 2175 74 455 67 59 40 574 96 518 -1 -1
64 2396 71 227 -1 -1
64 326 58 528 36 88 7 156 18 28 85 59 -1 -1
64 766 71 808 7 724 18 94 7 373 6 1690 40 573 -1 -1
64 209 34 481 65 426 94 619 -1 -1
64 498 61 126 17 260 2 127 68 716 -1 -1
64 236 41 366 59 37 60 252 14 1952 37 75 80 355 -1 -1
64 188 95 224 76 470 15 226 55 752 81 415 -1 -1
64 545 43 784 34 126 96 559 -1 -1
64 224 95 116 -1 -1
64 1085 5 668 26 1393 99 355 -1 -1
64 537 44 8 63 378 -1 -1
64 303 15 225 36 36 30 508 48 420 96 906 -1 -1
64 1542 78 115 62 52 25 156 20 199 11 419 30 176 -1 -1
64 627 39 682 74 167 -1 -1
64 1876 75 67 36 1564 98 110 -1 -1
64 2388 89 408 -1 -1
64 94 34 209 90 235 -1 -1
64 148 85 472 77 21 37 539 79 296 -1 -1
64 217 39 1323 79 1680 6 1499 85 713 -1 -1
64 1147 37 1534 39 779 33 1 19 361 86 1055 -1 -1
64 79 56 833 35 1454 5 60 2 335 66 34 -1 -1
64 269 60 1399 42 678 65 639 69 91 -1 -1
64 152 29 148 9 82 10 225 74 798 -1 -1
64 175 16 409 4 53 32 436 30 367 39 208 95 884 -1 -1
64 228 88 189 -1 -1
64 168 34 470 46 364 -1 -1
65 378 61 1051 64 187 46 604 5 177 45 268 54 425 70 1285 -1 -1
65 895 99 806 19 781 24 455 54 827 -1 -1
65 2143 48 1543 77 217 -1 -1
65 580 30 17 35 911 96 1024 -1 -1
65 853 1 505 95 863 -1 -1
65 2957 88 1406 49 606 0 179 41 1008 -1 -1
65 186 92 1759 4 813 59 448 51 200 40 1333 82 167 -1 -1
65 452 48 744 45 410 39 293 57 890 -1 -1
65 255 40 1426 53 1384 46 22 72 724 -1 -1
65 1136 67 917 35 124 72 691 -1 -1
65 352 43 137 40 613 87 170 6 287 35 1187 30 103 47 1065 -1 -1
65 422 83 107 63 1234 47 1415 87 653 28 7 99 339 -1 -1
65 435 1 113 80 325 37 939 15 607 98 601 -1 -1
65 451 29 333 66 803 97 170 -1 -1
65 95 31 452 11 212 1 539 16 1204 0 854 71 87 -1 -1
65 106 31 1277 54 841 9 794 66 1512 -1 -1
65 552 72 961 93 249 -1 -1
65 1298 73 151 22 87 91 2095 75 649 31 100 95 910 57 368 21 264 92 409 -1 -1
65 202 46 1044 96 82 70 161 81 356 -1 -1
65 182 53 224 40 352 68 1128 -1 -1
65 330 11 752 16 24 23 144 0 98 5 100 -1 -1
65 9 39 49 27 618 10 906 91 1984 -1 -1
65 445 84 384 61 105 49 54 77 92 45 334 6 162 62 418 -1 -1
65 58 71 69 3 674 1 688 53 210 -1 -1
65 613 25 305 8 1319 48 2 64 44 -1 -1
65 332 70 1071 25 565 1 506 22 451 31 1808 39 173 84 233 -1 -1
65 2308 76 308 34 921 33 237 78 84 -1 -1
65 1228 98 259 -1 -1
65 1251 98 1613 77 111 11 1044 83 2 -1 -1
65 830 25 216 2 165 14 717 6 462 53 118 -1 -1
65 108 96 660 80 533 62 381 5 194 46 270 2 872 25 199 94 1 -1 -1
65 52 55 147 70 314 55 716 32 754 30 1169 62 541 -1 -1
65 601 14 190 89 752 -1 -1
65 154 10 2213 44 815 72 22 -1 -1
65 1169 30 355 66 168 -1 -1
65 394 30 3256 59 705 77 801 -1 -1
65 372 33 1135 65 70 26 116 69 586 -1 -1
65 298 26 279 62 763 31 36 6 44 79 1042 -1 -1
65 283 91 245 51 870 52 256 6 350 88 282 -1 -1
65 1383 80 410 -1 -1
65 119 46 1389 28 184 69 449 60 402 53 35 54 1223 94 802 -1 -1
65 2965 79 540 10 115 22 3 1 1472 27 1048 3 459 45 786 -1 -1
65 1622 16 1599 23 1246 45 234 -1 -1
65 65 27 210 16 1612 35 418 78 467 -1 -1
65 140 4 304 41 714 94 90 -1 -1
65 15 53 1341 5 616 41 506 15 1210 37 726 60 253 -1 -1
65 393 13 95 46 270 40 266 17 607 78 300 -1 -1
65 646 29 799 82 84 -1 -1
65 952 96 876 -1 -1
65 777 97 2210 -1 -1
65 37 29 632 73 1671 89 279 -1 -1
65 1233 45 211 0 148 79 705 17 155 3 26 54 19 28 280 51 74 -1 -1
65 300 70 150 95 28 56 957 55 578 6 1144 99 5 -1 -1
65 13 27 3 41 583 26 188 50 149 -1 -1
65 354 77 16 24 950 87 605 -1 -1
65 29 23 8 62 3022 70 636 40 1479 70 201 -1 -1
65 77 70 1550 88 401 79 216 89 264 36 438 95 14 -1 -1
65 522 42 940 47 210 17 144 70 93 -1 -1
65 1260 18 354 65 635 -1 -1
65 179 46 203 59 380 96 81 -1 -1
65 386 32 221 21 1050 47 222 -1 -1
65 133 21 74 9 1720 31 222 0 810 68 727 -1 -1
65 521 51 148 93 765 -1 -1
65 232 89 2098 14 793 76 1328 8 1156 60 319 93 260 -1 -1
65 600 9 2194 74 1326 97 76 -1 -1
65 521 63 33 33 450 74 1195 -1 -1
65 374 76 82 31 696 6 109 8 1426 2 509 45 558 -1 -1
65 1064 41 245 28 224 47 362 87 743 -1 -1
65 518 78 1351 36 789 14 550 16 5 36 236 -1 -1
65 329 13 1215 67 450 3 456 37 1138 87 72 -1 -1
65 205 44 491 35 385 20 358 10 1157 4 356 20 91 97 273 -1 -1
65 354 34 499 89 246 32 94 35 2988 83 505 -1 -1
65 180 78 53 44 409 5 113 3 1667 93 894 -1 -1
65 699 31 406 67 7 -1 -1
65 89 99 1175 -1 -1
65 236 72 16 90 569 71 1425 13 515 52 446 25 494 27 61 57 236 -1 -1
65 1370 11 345 6 104 92 86 -1 -1
65 959 32 76 61 968 53 174 9 889 37 420 21 1726 29 178 69 232 -1 -1
65 217 93 706 91 340 71 544 58 1550 60 623 16 79 47 1192 -1 -1
65 279 50 289 51 296 27 379 99 291 -1 -1
65 499 78 533 68 891 34 306 44 271 88 1111 -1 -1
65 688 33 1561 24 2167 44 84 17 509 27 473 44 577 96 318 -1 -1
65 8 27 1245 37 401 58 470 -1 -1
65 554 41 191 39 245 50 966 -1 -1
65 160 63 58 6 55 29 414 48 584 -1 -1
65 85 48 330 58 784 -1 -1
65 513 56 180 48 19 49 207 69 747 -1 -1
65 857 14 1658 43 271 49 456 19 954 66 1765 -1 -1
65 526 85 391 24 112 13 1959 34 337 -1 -1
65 1336 10 191 61 1155 -1 -1
65 576 4 480 15 121 70 158 -1 -1
65 912 91 329 31 329 27 35 80 2273 -1 -1
65 504 27 163 16 396 59 134 -1 -1
65 1111 34 761 16 123 72 46 -1 -1
65 250 63 658 29 597 81 1441 -1 -1
65 348 21 284 75 719 28 677 15 264 6 2654 61 915 -1 -1
65 310 40 141 9 1 13 619 32 29 53 340 60 46 21 392 31 178 96 1488 -1 -1
65 726 39 91 91 134 -1 -1
65 22 4 581 80 642 -1 -1
65 1061 99 342 21 552 74 633 -1 -1
65 836 27 314 7 1026 56 927 -1 -1
65 142 15 756 73 484 -1 -1
65 195 62 733 47 51 94 1079 -1 -1
65 526 18 328 46 1748 -1 -1
65 1108 44 2096 84 430 31 540 21 924 86 780 -1 -1
65 91 51 25 71 1550 51 414 48 1171 70 104 -1 -1
65 178 85 307 33 704 88 59 47 728 62 210 13 996 35 509 87 258 -1 -1
65 533 29 301 81 546 -1 -1
65 288 24 151 25 205 2 131 99 442 -1 -1
65 835 2 778 88 649 -1 -1
65 581 26 177 28 184 41 638 44 2 45 539 12 74 76 243 -1 -1
65 741 84 716 81 236 11 145 37 79 25 278 24 100 62 249 -1 -1
65 353 32 52 81 184 -1 -1
65 666 16 748 9 958 86 380 -1 -1
65 320 45 62 15 17 28 394 12 103 48 558 -1 -1
65 76 34 794 11 301 40 1269 93 15 -1 -1
65 1043 44 394 61 348 -1 -1
65 25 32 2221 51 524 10 341 7 906 50 180 -1 -1
65 975 53 352 95 14 93 14 53 483 22 1664 50 242 1 408 84 955 -1 -1
65 1189 68 1488 84 1764 97 198 -1 -1
65 373 68 631 41 723 35 712 34 188 4 24 64 2215 -1 -1
65 373 33 327 27 857 20 34 35 27 -1 -1
65 923 74 707 17 414 67 414 -1 -1
65 449 67 261 33 309 86 354 -1 -1
65 63 17 642 13 1204 66 257 -1 -1
65 148 73 79 25 816 33 169 25 83 47 430 -1 -1
65 731 21 43 12 914 78 360 -1 -1
65 112 5 634 2 318 13 108 11 260 95 121 -1 -1
65 67 29 325 56 996 -1 -1
65 210 26 2096 16 968 65 3284 -1 -1
65 15 81 442 70 288 48 244 27 77 38 536 91 502 -1 -1
65 1077 11 641 35 1662 46 5 16 926 96 2 -1 -1
65 157 97 337 -1 -1
65 1798 7 147 93 1304 -1 -1
65 949 24 224 3 158 1 28 97 6 -1 -1
65 557 49 1299 83 851 -1 -1
65 45 7 1293 20 558 8 714 22 82 16 214 29 843 27 521 43 295 -1 -1
65 483 36 610 40 950 92 3 -1 -1
65 190 60 2015 68 848 86 452 59 197 86 60 -1 -1
65 110 83 1173 60 2785 84 477 62 1162 33 996 22 355 61 579 -1 -1
65 582 85 591 10 196 16 1129 95 569 -1 -1
65 1855 67 231 44 84 94 524 -1 -1
65 15 21 900 51 183 67 404 14 446 39 2730 -1 -1
65 146 54 311 95 568 -1 -1
65 753 17 517 37 3 73 242 -1 -1
65 321 10 280 24 45 74 153 5 2858 49 94 1 235 60 1002 -1 -1
65 1328 59 62 36 7 53 3383 93 683 -1 -1
65 74 84 7 79 630 72 19 83 464 -1 -1
65 955 30 1387 56 5 36 473 8 126 15 202 46 273 -1 -1
65 1009 14 365 0 396 20 7 17 3237 96 62 -1 -1
65 336 72 168 91 944 -1 -1
65 586 19 372 12 578 39 237 29 557 46 3318 -1 -1
65 871 84 695 -1 -1
65 953 49 12 98 1 -1 -1
65 462 18 887 95 677 -1 -1
65 625 41 113 86 103 -1 -1
65 245 47 320 36 208 10 225 52 1947 76 1123 -1 -1
65 300 43 168 21 521 34 845 42 111 -1 -1
65 100 63 125 93 671 78 905 8 32 0 78 90 542 -1 -1
65 179 15 233 91 1314 -1 -1
65 31 9 739 78 315 49 934 6 213 24 1569 61 911 -1 -1
65 254 97 1093 1 676 31 1 21 879 23 82 35 59 61 216 -1 -1
65 90 12 360 15 181 84 33 -1 -1
65 1098 23 646 33 419 59 712 48 207 43 136 35 2643 71 832 -1 -1
65 591 48 441 6 1434 64 730 9 3 30 406 43 476 85 40 -1 -1
65 3817 8 53 3 761 37 219 -1 -1
65 118 16 2867 21 213 95 1885 -1 -1
65 1091 62 933 42 324 82 819 -1 -1
65 564 11 936 32 195 9 649 21 1908 89 1479 -1 -1
65 98 20 863 22 401 25 279 50 668 -1 -1
65 459 72 1153 19 1260 12 236 2 123 12 1326 79 123 -1 -1
65 939 90 183 44 421 63 333 61 303 96 91 -1 -1
65 2918 67 936 82 1290 -1 -1
65 2185 7 280 68 194 -1 -1
65 322 8 1175 88 165 -1 -1
65 84 22 658 46 508 37 556 49 655 95 476 -1 -1
65 730 35 927 14 1737 21 554 19 574 17 1053 60 152 -1 -1
65 1595 91 682 48 88 95 1227 -1 -1
65 2494 73 273 54 985 77 92 -1 -1
65 644 57 329 20 553 54 539 91 424 -1 -1
65 36 76 362 84 468 -1 -1
65 83 46 3475 61 222 30 721 38 494 93 173 -1 -1
65 226 29 218 39 161 19 1143 63 541 -1 -1
65 251 33 1178 2 675 15 1486 33 127 47 62 -1 -1
65 311 3 1804 95 798 -1 -1
65 334 72 865 5 697 20 904 58 934 72 81 -1 -1
65 571 49 156 73 21 -1 -1
65 38 74 1030 60 659 22 446 89 7 -1 -1
65 41 18 53 52 1536 28 1381 62 744 10 125 29 201 86 234 -1 -1
65 36 25 115 72 1801 12 44 18 642 11 718 94 346 -1 -1
65 32 1 353 4 3130 31 186 99 600 -1 -1
65 121 50 315 9 1684 6 1465 19 1327 17 68 65 102 34 1107 89 83 -1 -1
65 194 30 850 73 523 97 285 -1 -1
65 798 26 3825 43 11 5 207 64 941 -1 -1
65 1066 73 109 60 495 76 507 -1 -1
65 381 9 490 87 489 3 152 94 1890 -1 -1
65 643 49 103 77 807 -1 -1
65 331 10 945 89 39 -1 -1
65 293 68 47 10 958 65 58 -1 -1
65 47 86 218 88 1426 37 2498 99 1728 -1 -1
65 105 9 33 33 58 20 934 90 681 -1 -1
65 167 2 1084 27 36 78 98 -1 -1
65 585 68 1267 55 837 76 455 -1 -1
65 1294 9 72 94 129 -1 -1
65 1463 45 134 77 217 -1 -1
65 697 68 919 92 398 -1 -1
65 846 47 414 81 1277 75 979 68 562 78 5 -1 -1
65 46 50 666 33 483 90 91 -1 -1
65 84 52 1140 31 686 85 1542 -1 -1
65 498 92 517 1 333 6 15 10 57 26 803 -1 -1
65 150 74 787 57 28 20 2182 52 1490 58 39 17 760 36 72 77 503 -1 -1
65 404 50 640 31 413 39 1653 86 104 -1 -1
65 6 82 436 37 703 94 167 -1 -1
65 578 37 207 85 749 -1 -1
65 1284 76 13 37 26 13 1570 79 444 -1 -1
65 34 2 76 48 690 -1 -1
65 69 97 807 -1 -1
65 1000 64 196 37 557 78 1561 -1 -1
65 319 63 353 5 270 29 848 11 1467 97 371 -1 -1
65 2901 36 82 76 887 29 526 89 470 -1 -1
66 44 87 530 30 104 82 1532 76 95 83 477 -1 -1
66 755 8 379 93 515 -1 -1
66 346 26 280 22 78 48 11 33 371 61 625 -1 -1
66 528 79 166 51 396 89 146 -1 -1
66 67 67 668 10 540 24 1699 7 110 13 42 0 3159 97 50 -1 -1
66 56 3 1580 54 182 -1 -1
66 46 40 517 60 105 75 190 6 679 45 230 86 381 -1 -1
66 355 76 555 75 707 12 483 10 63 0 310 1 246 44 180 -1 -1
66 449 49 1263 98 460 -1 -1
66 235 94 1170 45 329 76 134 96 776 -1 -1
66 2376 6 2950 13 173 23 488 95 40 -1 -1
66 227 64 266 92 308 50 651 67 758 78 886 61 594 22 67 34 967 8 882 11 904 16 624 81 248 -1 -1
66 200 76 596 92 95 -1 -1
66 468 17 276 45 285 -1 -1
66 986 67 638 74 151 87 51 68 223 94 404 -1 -1
66 1015 52 43 70 11 89 329 -1 -1
66 582 97 892 6 881 89 801 -1 -1
66 386 17 69 23 104 25 183 14 586 67 430 -1 -1
66 773 55 121 3 1461 28 34 53 1283 73 550 -1 -1
66 2108 62 216 30 408 33 376 62 96 -1 -1
66 544 54 560 23 697 17 415 18 551 81 40 -1 -1
66 984 45 518 0 706 6 1001 23 11 -1 -1
66 342 7 395 54 352 -1 -1
66 36 1 456 83 223 -1 -1
66 315 99 305 25 514 72 610 -1 -1
66 279 95 376 64 32 51 602 98 429 -1 -1
66 324 32 1355 37 140 51 2376 84 123 90 3058 -1 -1
66 677 85 125 59 1392 67 33 66 357 35 95 13 39 60 100 -1 -1
66 1981 70 189 13 214 9 1228 21 488 40 123 50 1516 -1 -1
66 867 49 937 83 470 95 8 -1 -1
66 620 14 8 93 1453 6 769 46 1749 95 115 -1 -1
66 93 63 254 65 90 53 646 9 452 26 800 76 173 -1 -1
66 1359 17 206 15 274 0 777 13 1615 89 1134 -1 -1
66 1291 50 601 93 510 -1 -1
66 145 57 697 40 63 18 1328 97 172 -1 -1
66 65 55 691 68 40 42 1377 92 376 8 2974 7 2417 41 1701 63 177 -1 -1
66 464 52 557 60 14 43 157 7 1304 47 958 37 324 11 1031 29 1081 50 2621 -1 -1
66 230 98 1395 23 495 8 782 77 122 -1 -1
66 342 18 348 68 5163 -1 -1
66 261 44 1599 11 534 84 1246 -1 -1
66 222 69 89 63 1351 76 668 26 1015 28 730 4 233 60 209 -1 -1
66 587 53 475 34 1834 65 391 4 1040 66 553 -1 -1
66 31 73 1907 -1 -1
66 334 36 438 73 1199 26 91 27 2299 53 206 -1 -1
66 637 61 1090 29 2064 1 2000 6 1 24 75 14 267 78 1012 -1 -1
66 1434 11 367 19 265 16 14 38 100 -1 -1
66 297 86 145 41 716 31 1034 95 757 -1 -1
66 1194 61 590 34 50 6 88 25 198 23 319 73 637 -1 -1
66 1066 7 3796 33 643 78 30 -1 -1
66 994 80 93 35 376 45 1167 78 131 -1 -1
66 332 98 235 -1 -1
66 117 20 552 69 45 98 641 6 466 46 1275 98 697 -1 -1
66 438 9 1014 5 472 6 520 34 599 4 1139 28 105 94 1954 -1 -1
66 102 20 145 57 2 60 389 -1 -1
66 1492 8 767 43 1297 -1 -1
66 234 14 311 61 992 -1 -1
66 259 31 338 15 43 42 339 5 5 9 1042 64 282 -1 -1
66 682 3 3 56 425 -1 -1
66 252 31 1412 68 451 91 216 -1 -1
66 246 68 683 49 312 53 365 52 279 29 179 64 910 -1 -1
66 422 54 607 44 105 48 66 96 870 -1 -1
66 425 41 481 54 1087 87 752 -1 -1
66 172 86 822 47 1086 20 164 76 1064 -1 -1
66 126 35 670 29 128 54 91 94 653 -1 -1
66 49 25 221 89 10 81 1099 29 402 88 124 -1 -1
66 92 34 818 4 99 33 898 -1 -1
66 1300 74 1051 73 146 89 597 -1 -1
66 62 52 187 82 730 93 492 7 151 21 456 22 631 19 168 17 655 42 262 -1 -1
66 283 11 392 78 373 70 235 62 214 32 479 50 99 -1 -1
66 146 46 182 35 1094 57 548 88 322 -1 -1
66 2423 90 455 35 1257 42 372 51 1614 8 726 64 344 -1 -1
66 936 12 136 83 512 -1 -1
66 1333 26 49 25 695 23 36 12 17 81 1725 -1 -1
66 986 45 482 23 2 50 32 20 1367 64 1218 -1 -1
66 174 36 646 37 460 9 554 57 39 66 734 -1 -1
66 183 37 522 96 1886 -1 -1
66 621 55 1430 99 841 -1 -1
66 119 86 105 65 355 81 38 76 1101 62 918 99 826 -1 -1
66 63 71 2302 77 400 48 51 91 776 -1 -1
66 1369 15 67 37 1161 2 1126 0 477 17 1011 29 690 -1 -1
66 388 5 800 51 696 22 760 92 1472 -1 -1
66 72 0 1099 13 585 9 241 32 346 -1 -1
66 659 12 476 97 741 -1 -1
66 383 97 694 19 123 46 285 93 1461 -1 -1
66 271 43 270 77 550 51 1522 57 724 91 82 -1 -1
66 835 79 785 97 7 12 113 35 293 85 533 -1 -1
66 310 46 4157 1 170 16 1643 91 215 -1 -1
66 719 94 646 53 913 28 637 72 2684 -1 -1
66 289 61 1293 8 7 59 82 99 550 -1 -1
66 396 42 1172 27 21 90 315 -1 -1
66 2160 16 19 24 78 67 950 -1 -1
66 96 67 556 55 657 41 1013 97 768 -1 -1
66 33 89 434 -1 -1
66 70 83 1304 76 27 63 1428 31 38 53 150 24 714 84 280 -1 -1
66 1037 49 15 59 596 74 970 59 278 7 365 91 90 -1 -1
66 75 39 39 46 286 21 732 28 633 24 568 39 570 -1 -1
66 1556 46 1462 78 239 74 1416 78 628 86 1514 -1 -1
66 212 69 1021 98 1113 -1 -1
66 208 81 468 80 162 85 1176 43 152 34 627 65 2057 -1 -1
66 747 78 195 21 446 65 67 -1 -1
66 2 85 116 74 83 16 1188 26 1001 9 892 30 276 97 201 -1 -1
66 5 41 395 38 852 8 810 73 224 -1 -1
66 27 7 506 11 1024 88 16 -1 -1
66 9 80 793 16 3667 24 434 73 106 -1 -1
66 214 77 932 65 1232 71 857 78 965 -1 -1
66 445 10 1586 40 937 31 575 49 1039 35 710 3 843 76 234 -1 -1
66 9 13 46 93 801 83 477 24 165 23 130 59 1783 -1 -1
66 283 34 1318 67 281 35 312 93 489 -1 -1
66 73 24 202 36 314 64 4273 -1 -1
66 1189 49 185 61 543 30 328 33 2 70 252 -1 -1
66 2332 75 333 14 2921 22 154 40 386 11 1296 82 227 -1 -1
66 92 42 97 67 133 -1 -1
66 551 42 587 55 1417 -1 -1
66 2432 39 216 67 497 19 957 43 854 7 122 84 174 -1 -1
66 1320 47 421 19 1035 2 487 42 220 -1 -1
66 608 50 424 36 486 68 2738 9 401 82 870 -1 -1
66 346 40 366 68 91 3 170 38 703 6 338 56 414 13 586 20 824 66 201 -1 -1
66 338 14 27 78 718 20 1285 66 54 84 71 -1 -1
66 171 55 674 15 831 35 107 92 369 -1 -1
66 811 14 220 78 1941 -1 -1
66 60 25 52 13 684 67 160 57 311 56 600 91 862 -1 -1
66 1719 83 182 51 65 15 94 90 12 57 408 83 2 -1 -1
66 202 11 421 71 491 -1 -1
66 294 18 1334 75 520 -1 -1
66 695 94 204 53 220 25 1354 28 321 31 561 -1 -1
66 1109 22 665 86 26 -1 -1
66 4319 37 53 27 1742 24 338 90 778 -1 -1
66 185 56 1064 20 179 80 1037 -1 -1
66 281 49 598 57 307 67 508 6 28 52 1079 68 802 -1 -1
66 729 40 914 71 1203 -1 -1
66 629 38 622 94 747 -1 -1
66 64 44 247 25 250 22 262 57 17 -1 -1
66 900 28 82 87 453 61 97 16 563 45 337 54 37 97 44 -1 -1
66 1735 70 2289 37 181 77 2046 -1 -1
66 9 43 109 54 1128 94 585 34 24 16 438 34 784 83 18 -1 -1
66 709 43 132 81 582 29 324 42 260 78 1232 -1 -1
66 83 59 481 13 455 48 388 51 395 86 244 -1 -1
66 711 45 241 84 59 35 361 93 9 -1 -1
66 1064 59 196 68 207 -1 -1
66 310 73 2223 22 195 48 13 98 134 -1 -1
66 773 41 944 25 16 71 258 -1 -1
66 69 38 561 40 344 28 136 7 904 68 572 36 263 14 1163 66 145 -1 -1
66 395 37 197 41 72 86 611 -1 -1
66 72 29 361 39 421 18 312 46 1073 -1 -1
66 357 44 531 92 1709 -1 -1
66 283 62 580 10 1573 66 68 -1 -1
66 283 33 152 38 71 1 67 79 229 -1 -1
66 797 96 145 74 965 40 410 49 172 72 199 -1 -1
66 68 94 303 -1 -1
66 763 45 591 42 488 46 521 3 314 92 137 -1 -1
66 596 74 1522 33 637 32 1996 46 226 -1 -1
66 313 79 1801 43 9 16 1591 68 921 -1 -1
66 642 77 234 3 1799 95 307 -1 -1
66 3 73 766 22 233 32 198 69 211 -1 -1
66 540 77 476 -1 -1
66 367 8 592 18 626 71 1644 -1 -1
66 179 46 137 29 92 70 556 98 225 -1 -1
66 768 97 603 8 352 75 346 48 2038 75 574 -1 -1
66 712 76 131 7 423 56 266 36 626 48 157 53 871 -1 -1
66 564 68 1070 65 515 43 415 76 1103 -1 -1
66 229 24 1427 75 102 -1 -1
66 419 3 760 88 985 -1 -1
66 1988 68 603 25 64 29 703 85 544 -1 -1
66 74 67 265 22 157 17 92 83 126 -1 -1
66 65 22 606 29 281 94 1325 -1 -1
66 1103 33 469 89 279 70 164 27 488 98 139 -1 -1
66 250 81 495 57 151 10 108 72 117 68 1164 71 2929 80 510 -1 -1
66 253 96 1586 67 360 52 318 23 237 97 904 -1 -1
66 249 24 1181 31 419 86 19 91 863 -1 -1
66 805 98 36 -1 -1
66 295 7 366 31 86 76 263 -1 -1
66 270 6 1432 56 148 -1 -1
66 966 43 312 34 692 4 103 71 1242 -1 -1
66 216 56 37 48 149 82 506 -1 -1
66 716 82 136 36 1805 90 224 -1 -1
66 797 19 637 7 185 45 509 44 1768 10 164 61 1482 -1 -1
66 976 58 127 9 22 63 979 -1 -1
66 459 7 293 12 188 1 22 89 133 -1 -1
66 469 48 117 77 671 75 256 43 26 7 337 89 176 -1 -1
66 1842 80 315 75 22 21 218 6 550 17 498 96 1550 -1 -1
66 1293 8 2043 29 426 12 210 5 1931 59 1434 -1 -1
66 22 55 204 34 10 25 908 52 147 -1 -1
66 89 52 101 84 1147 -1 -1
66 35 18 170 0 560 93 708 -1 -1
66 150 31 1329 22 847 51 689 74 383 -1 -1
66 10 99 49 -1 -1
66 28 3 1279 80 1775 -1 -1
66 277 18 456 6 1632 26 374 30 51 66 627 -1 -1
66 371 38 1070 9 1687 54 496 -1 -1
66 11 21 58 91 1929 -1 -1
66 7 11 55 78 138 -1 -1
66 499 34 329 10 698 55 195 -1 -1
66 361 96 120 82 108 77 2 99 2392 -1 -1
66 576 2 618 35 166 82 1116 -1 -1
66 1180 64 420 44 409 22 40 36 711 29 264 8 417 58 300 -1 -1
66 89 38 732 40 357 69 2161 -1 -1
66 86 75 835 18 167 85 57 -1 -1
66 88 19 920 56 365 10 511 29 1358 59 312 -1 -1
66 123 18 148 38 442 57 66 75 1841 54 183 27 476 52 308 -1 -1
66 1601 84 408 93 353 -1 -1
66 307 93 244 -1 -1
66 341 1 281 6 344 90 1138 -1 -1
66 590 73 631 43 483 31 1094 68 197 -1 -1
66 1596 79 1598 34 117 47 836 80 539 33 316 56 2001 -1 -1
66 34 9 1207 5 456 30 656 22 517 50 570 -1 -1
66 575 81 211 -1 -1
66 176 57 103 84 1382 -1 -1
66 828 68 438 8 517 45 54 16 339 64 35 -1 -1
66 2299 9 104 92 620 -1 -1
67 452 57 245 1 241 34 941 3 51 11 22 54 62 16 369 83 77 -1 -1
67 156 56 121 95 295 81 2096 76 1324 18 89 38 497 70 240 -1 -1
67 399 85 131 91 152 20 51 71 1630 -1 -1
67 52 97 1434 71 667 95 46 -1 -1
67 1268 31 54 47 959 13 199 95 628 -1 -1
67 482 82 2456 42 135 40 357 25 530 57 396 -1 -1
67 1001 82 1359 11 11 22 209 39 1217 -1 -1
67 795 71 662 98 483 -1 -1
67 976 73 774 3 404 89 528 -1 -1
67 262 94 176 63 60 46 1297 87 622 -1 -1
67 1413 34 10 87 234 -1 -1
67 284 58 93 71 265 89 47 17 1394 81 126 -1 -1
67 100 3 268 56 250 -1 -1
67 4 29 440 23 4496 40 555 17 326 48 33 74 1183 -1 -1
67 217 65 249 23 381 65 1367 47 899 4 281 48 524 -1 -1
67 269 60 225 20 1875 45 327 30 316 13 2010 67 806 -1 -1
67 145 33 143 48 311 60 390 95 54 -1 -1
67 81 76 1120 82 724 31 110 19 531 6 256 32 127 23 276 52 474 -1 -1
67 134 16 462 26 343 70 144 -1 -1
67 319 97 156 58 590 90 607 40 547 5 205 78 1897 66 1715 31 2925 5 1320 16 340 2 277 58 352 -1 -1
67 2032 55 119 59 668 12 24 45 478 67 110 -1 -1
67 482 37 805 95 1304 -1 -1
67 616 76 1021 56 41 59 40 63 112 81 50 -1 -1
67 352 18 461 61 155 1 705 76 1124 32 984 49 598 1 1349 47 545 -1 -1
67 222 46 1755 42 29 0 168 98 2075 -1 -1
67 474 18 858 77 45 -1 -1
67 1008 7 186 6 39 95 107 -1 -1
67 285 72 126 98 236 -1 -1
67 186 71 138 45 695 55 1532 11 113 8 10 11 394 16 98 14 1851 72 561 -1 -1
67 865 4 328 82 537 -1 -1
67 677 61 1490 58 1854 50 972 48 83 46 27 48 1 80 838 -1 -1
67 490 2 52 40 1751 27 74 15 645 97 564 -1 -1
67 141 93 933 62 434 67 643 70 1005 13 254 68 43 -1 -1
67 847 98 418 23 127 56 742 12 562 13 1450 7 685 20 105 50 80 -1 -1
67 465 52 139 35 490 55 886 30 512 7 216 89 378 -1 -1
67 312 64 195 63 170 52 23 86 107 -1 -1
67 135 22 256 34 1368 54 6 31 936 25 640 96 426 -1 -1
67 106 29 940 41 81 60 52 18 1401 38 137 16 234 10 80 5 55 90 515 -1 -1
67 642 80 225 49 147 1 176 94 707 -1 -1
67 391 1 1247 36 440 74 1208 -1 -1
67 1447 71 6 -1 -1
67 2669 8 294 82 2690 -1 -1
67 45 31 240 92 270 -1 -1
67 95 92 269 31 87 72 386 62 816 40 291 44 1000 1 1102 45 249 46 303 7 522 9 364 92 17 -1 -1
67 602 53 302 70 433 57 285 77 14 -1 -1
67 974 50 677 92 1004 14 85 4 79 83 1084 -1 -1
67 364 32 384 6 147 11 119 6 151 59 441 -1 -1
67 473 7 12 31 904 49 444 51 1137 9 206 82 272 -1 -1
67 303 23 252 39 625 8 1275 57 361 -1 -1
67 730 51 1839 5 61 39 625 -1 -1
67 287 76 1244 66 550 63 1193 6 395 32 50 22 332 56 390 -1 -1
67 77 60 3446 7 11 24 316 2 652 33 445 1 84 13 293 28 638 18 703 92 75 -1 -1
67 939 17 492 42 196 37 408 7 610 72 36 -1 -1
67 20 11 1100 43 63 22 189 28 979 72 160 -1 -1
67 187 16 165 45 4 6 137 95 97 -1 -1
67 1181 10 206 28 494 96 56 -1 -1
67 720 62 70 15 291 9 480 97 121 -1 -1
67 243 48 1198 35 258 72 1075 -1 -1
67 109 81 998 27 295 25 676 17 1308 71 88 -1 -1
67 408 10 1413 49 622 72 539 -1 -1
67 148 64 606 63 111 15 62 65 263 -1 -1
67 60 77 342 98 158 14 1098 52 375 2 370 87 406 -1 -1
67 1938 34 494 21 587 11 108 36 294 59 3545 -1 -1
67 1628 84 130 78 314 57 330 93 301 -1 -1
67 140 83 64 94 415 52 19 26 177 10 1511 73 763 -1 -1
67 343 66 834 79 16 -1 -1
67 1596 92 299 84 319 64 1655 63 1113 57 191 37 163 76 496 -1 -1
67 567 65 147 63 64 65 838 55 357 4 84 71 298 -1 -1
67 71 99 213 27 67 8 680 95 763 -1 -1
67 104 50 1047 95 306 -1 -1
67 714 62 1384 65 358 3 1381 67 23 -1 -1
67 233 39 237 47 1594 66 542 11 662 87 607 -1 -1
67 69 97 225 98 862 18 515 97 522 -1 -1
67 2329 54 284 98 524 66 668 85 400 13 375 55 556 -1 -1
67 439 27 31 64 51 -1 -1
67 72 74 1792 97 22 -1 -1
67 172 35 327 19 470 46 552 89 406 -1 -1
67 2056 4 1113 62 223 -1 -1
67 1582 61 644 29 134 59 671 83 579 -1 -1
67 650 2 24 80 1184 57 126 18 1553 51 49 87 2433 -1 -1
67 11 45 904 59 1128 96 41 -1 -1
67 33 88 648 18 342 87 45 -1 -1
67 1464 75 782 25 842 94 581 59 95 95 338 -1 -1
67 425 27 968 97 322 0 1619 77 46 15 891 44 621 59 490 6 178 5 372 90 580 -1 -1
67 59 97 1458 80 2008 84 1282 87 552 71 984 24 133 50 20 94 522 -1 -1
67 51 61 684 14 1222 8 1174 33 1142 18 919 54 622 -1 -1
67 292 14 1514 26 54 75 590 50 168 79 287 -1 -1
67 351 43 58 79 356 -1 -1
67 43 54 69 55 274 33 1034 74 509 -1 -1
67 1924 47 316 1 1135 74 223 -1 -1
67 967 85 1673 23 338 6 1189 2 1347 91 1289 -1 -1
67 361 54 1795 58 252 12 158 61 936 -1 -1
67 197 86 161 93 449 -1 -1
67 856 71 289 7 404 2 1679 87 415 -1 -1
67 654 1 257 56 384 -1 -1
67 152 45 650 84 118 -1 -1
67 460 70 6 24 68 79 1017 -1 -1
67 743 31 515 36 161 79 22 -1 -1
67 243 55 336 25 236 60 1131 -1 -1
67 310 12 986 90 567 -1 -1
67 179 89 577 4 687 15 1449 32 873 98 619 -1 -1
67 372 17 116 13 338 9 1737 95 374 -1 -1
67 895 7 31 67 92 10 138 64 11 3 62 50 54 71 178 -1 -1
67 41 11 957 1 304 0 86 37 487 34 107 38 149 32 50 31 120 92 140 -1 -1
67 267 36 387 37 1299 25 517 67 1008 -1 -1
67 602 96 2359 84 1250 5 1120 89 96 -1 -1
67 2014 18 562 43 403 10 36 75 172 -1 -1
67 396 65 397 82 613 24 410 27 314 38 1304 5 155 1 898 70 56 -1 -1
67 280 4 281 48 361 7 708 0 193 62 324 -1 -1
67 1038 89 1227 16 271 64 1538 0 674 63 102 -1 -1
67 383 77 452 62 990 57 1113 27 76 65 103 -1 -1
67 886 47 1380 54 1522 50 43 56 65 66 571 -1 -1
67 406 18 833 60 118 67 713 -1 -1
67 563 29 121 73 251 15 180 26 219 39 183 77 541 -1 -1
67 29 82 2035 3 1506 7 718 77 558 -1 -1
67 282 38 163 81 80 -1 -1
67 103 59 670 2 637 32 387 -1 -1
67 294 0 1310 94 296 -1 -1
67 1801 55 482 90 683 56 539 60 1234 73 695 -1 -1
67 2659 66 307 25 519 26 278 69 379 -1 -1
67 277 97 1369 73 2190 3 83 24 121 41 179 12 583 46 171 -1 -1
67 267 91 270 4 519 75 1223 -1 -1
67 242 58 354 90 523 79 827 66 172 70 2807 -1 -1
67 10 23 254 80 614 -1 -1
67 98 48 858 77 211 -1 -1
67 1574 4 916 82 415 -1 -1
67 1858 68 469 35 99 65 62 -1 -1
67 733 39 858 7 1439 43 231 31 187 67 331 -1 -1
67 175 76 930 96 414 -1 -1
67 117 82 26 54 184 38 479 19 760 67 327 46 130 61 489 78 617 -1 -1
67 1851 89 1159 81 900 88 1616 -1 -1
67 354 32 589 29 162 82 20 -1 -1
67 662 12 656 58 485 54 135 49 830 61 156 -1 -1
67 1505 99 882 -1 -1
67 323 18 207 21 20 93 279 -1 -1
67 976 23 1218 14 568 27 320 71 515 -1 -1
67 960 26 298 3 57 53 1624 -1 -1
67 56 94 35 -1 -1
67 75 25 1034 8 563 43 967 -1 -1
67 786 2 3 12 159 70 113 -1 -1
67 29 17 25 36 969 43 677 12 789 54 429 -1 -1
67 166 51 2569 69 75 39 30 35 190 25 2035 85 342 -1 -1
67 1282 68 3032 7 169 87 1303 74 375 23 180 48 94 1 119 84 1711 -1 -1
67 106 97 318 57 32 1 199 46 20 56 383 61 104 85 594 -1 -1
67 151 57 391 16 574 96 456 -1 -1
67 877 55 720 27 353 69 37 -1 -1
67 398 21 667 61 477 48 893 17 364 84 644 -1 -1
67 76 81 481 32 921 4 434 72 3590 59 415 7 1187 55 285 62 400 -1 -1
67 1636 52 296 2 263 45 1511 -1 -1
67 483 14 191 88 1156 -1 -1
67 5 58 311 7 93 36 1503 49 131 -1 -1
67 1086 53 16 7 1388 6 163 97 353 -1 -1
67 362 78 102 85 3 73 240 20 8 55 64 7 1794 42 55 -1 -1
67 907 86 268 83 274 77 84 1 293 60 951 72 132 -1 -1
67 416 29 412 31 216 91 1073 -1 -1
67 551 50 1143 68 62 94 362 -1 -1
67 527 61 1944 12 1033 82 727 -1 -1
67 168 85 31 17 232 91 541 -1 -1
67 194 17 184 40 164 15 85 92 934 -1 -1
67 136 72 164 74 378 41 1263 39 60 38 452 34 55 95 31 -1 -1
67 1205 68 1233 53 687 49 518 9 464 65 35 -1 -1
67 111 98 315 -1 -1
67 507 63 253 77 997 -1 -1
67 5169 91 1037 88 223 17 26 61 394 66 165 94 362 -1 -1
67 1010 99 1008 -1 -1
67 573 71 45 72 730 66 585 89 1238 -1 -1
67 383 16 877 96 60 -1 -1
67 1511 0 1184 13 371 95 657 -1 -1
67 499 86 77 87 14 1 455 49 30 38 217 4 434 97 485 -1 -1
67 1235 2 1834 30 430 51 939 -1 -1
67 180 50 50 38 1690 36 451 98 268 -1 -1
67 416 97 85 -1 -1
67 778 2 294 54 690 -1 -1
67 2768 98 282 -1 -1
67 442 46 1140 19 635 64 216 -1 -1
67 854 77 164 83 1433 77 1349 70 682 67 2345 70 708 39 2 2 400 45 1194 72 289 -1 -1
67 57 23 835 67 724 39 410 51 61 34 874 66 2124 -1 -1
67 290 30 829 45 2028 75 123 -1 -1
67 56 14 174 92 569 86 107 76 173 71 81 77 196 -1 -1
67 154 49 1127 43 1392 67 299 58 1811 47 836 63 1078 29 163 42 99 36 806 60 230 -1 -1
67 152 54 425 28 796 70 208 -1 -1
67 183 42 11 89 1153 -1 -1
67 127 53 519 64 564 86 38 -1 -1
67 239 75 269 72 62 30 156 99 136 -1 -1
67 98 53 258 30 152 41 866 58 121 -1 -1
67 289 25 643 94 2412 92 135 36 402 4 553 32 424 34 1384 82 1305 -1 -1
67 1257 20 405 12 165 47 94 76 85 -1 -1
67 227 19 823 49 35 51 106 92 1255 -1 -1
67 97 9 260 22 84 71 226 -1 -1
67 1116 2 139 34 920 16 1658 75 1089 -1 -1
67 1026 4 486 48 610 68 471 96 1137 -1 -1
67 352 68 330 36 252 48 504 4 1471 10 59 68 63 -1 -1
67 1 97 882 14 416 27 613 75 587 -1 -1
67 495 64 337 21 2636 75 21 -1 -1
67 178 96 593 -1 -1
67 608 31 311 12 496 22 1512 44 4 -1 -1
67 623 89 107 77 2108 86 126 68 386 45 262 95 754 -1 -1
67 1448 46 186 74 332 -1 -1
67 141 9 3 67 197 21 1037 98 123 -1 -1
67 1375 60 980 94 128 -1 -1
67 27 57 138 82 132 64 266 9 1319 5 896 13 75 98 978 -1 -1
67 160 29 3889 94 693 -1 -1
67 278 71 697 10 129 89 613 -1 -1
68 790 31 815 91 468 -1 -1
68 108 84 198 99 1093 -1 -1
68 2623 10 1077 95 516 36 714 55 1119 47 379 15 53 30 682 46 760 -1 -1
68 352 32 315 2 66 18 835 63 464 -1 -1
68 210 73 800 94 557 -1 -1
68 1191 3 87 74 505 60 568 33 1072 65 737 25 215 98 303 -1 -1
68 40 77 480 98 878 -1 -1
68 311 34 1511 71 840 23 8 70 245 -1 -1
68 869 77 1968 76 39 95 1056 -1 -1
68 91 35 317 18 471 37 518 38 721 26 150 69 356 -1 -1
68 40 42 258 80 855 10 182 84 1259 -1 -1
68 1055 19 145 16 72 83 245 -1 -1
68 595 0 640 70 146 49 211 63 1093 40 16 57 423 69 42 -1 -1
68 101 74 220 92 329 -1 -1
68 460 93 9 71 2550 8 443 1 1617 62 252 -1 -1
68 269 19 493 55 905 85 745 92 186 -1 -1
68 213 99 679 29 562 54 274 40 1109 96 291 -1 -1
68 243 83 226 26 730 18 713 7 3244 72 824 -1 -1
68 1276 11 731 70 1169 44 47 37 602 54 631 72 832 -1 -1
68 108 47 403 37 1500 20 138 68 64 -1 -1
68 134 62 604 34 220 40 1405 93 438 -1 -1
68 309 20 171 38 520 17 419 62 165 -1 -1
68 418 9 206 21 958 2 1667 19 520 64 1108 -1 -1
68 33 1 980 87 150 45 237 91 367 -1 -1
68 221 5 588 35 229 70 668 -1 -1
68 570 66 2618 68 272 17 286 52 888 86 980 -1 -1
68 915 63 335 36 169 20 1911 15 195 31 991 4 438 0 444 89 689 -1 -1
68 402 96 155 82 188 46 75 13 375 1 433 2 214 22 177 34 303 -1 -1
68 507 39 280 73 310 -1 -1
68 57 9 372 6 796 60 559 70 1590 -1 -1
68 763 57 869 66 1487 8 3023 94 158 -1 -1
68 18 80 465 88 192 10 23 18 31 48 303 31 210 30 1524 64 184 -1 -1
68 492 61 100 74 55 84 281 69 604 63 61 12 124 95 856 -1 -1
68 41 21 817 58 51 -1 -1
68 535 51 923 81 2643 39 335 28 314 14 186 24 1347 86 1787 -1 -1
68 520 34 574 9 392 45 1026 36 178 70 222 -1 -1
68 393 91 17 11 151 74 462 84 521 -1 -1
68 46 44 351 80 1284 15 79 41 1575 79 27 -1 -1
68 1405 20 51 25 1341 87 1088 -1 -1
68 360 70 442 73 949 92 465 -1 -1
68 959 86 517 92 220 54 46 69 934 97 493 -1 -1
68 83 66 637 35 618 1 2364 24 381 26 188 21 954 32 208 87 724 -1 -1
68 37 14 510 31 12 13 92 6 1260 5 1391 4 859 36 81 -1 -1
68 12 11 1764 9 320 37 2384 93 965 -1 -1
68 699 1 351 30 19 -1 -1
68 990 45 648 22 135 67 1154 36 78 91 295 -1 -1
68 875 85 7 77 562 63 478 12 235 13 80 24 65 43 970 67 342 -1 -1
68 595 39 80 32 54 35 967 78 595 -1 -1
68 67 83 419 85 1972 38 278 7 1336 37 75 84 1545 -1 -1
68 413 69 489 7 96 47 815 -1 -1
68 18 50 7 27 977 17 199 40 244 8 340 86 100 -1 -1
68 344 90 203 68 62 77 782 78 238 56 1222 36 468 94 190 -1 -1
68 410 26 1411 48 271 42 652 22 1844 47 635 -1 -1
68 214 88 393 21 367 96 934 -1 -1
68 771 4 257 2 572 14 2040 7 1619 46 880 -1 -1
68 140 50 1146 82 1094 -1 -1
68 191 91 220 63 1332 52 1049 6 766 72 234 -1 -1
68 11 18 527 21 240 31 861 52 47 -1 -1
68 17 8 1112 58 527 34 289 76 43 -1 -1
68 652 0 101 57 927 -1 -1
68 447 43 90 51 392 62 24 4 346 31 295 -1 -1
68 726 59 435 97 552 -1 -1
68 27 69 141 28 14 17 70 42 1264 39 1220 3 806 17 138 3 441 72 588 -1 -1
68 869 3 169 52 264 71 170 99 1720 -1 -1
68 309 33 485 24 897 60 176 -1 -1
68 158 92 2179 3 43 69 687 68 141 -1 -1
68 645 78 543 81 422 68 47 89 158 8 434 50 22 83 389 -1 -1
68 23 60 1013 29 1049 42 1477 69 1629 -1 -1
68 475 10 190 32 311 77 66 -1 -1
68 416 73 607 65 87 50 571 90 1277 -1 -1
68 48 20 426 37 1766 31 28 97 66 -1 -1
68 1586 32 77 59 324 -1 -1
68 133 69 603 20 722 92 38 -1 -1
68 464 33 904 99 18 -1 -1
68 1187 43 887 68 60 43 957 77 304 -1 -1
68 968 53 163 51 638 92 560 -1 -1
68 138 56 327 23 380 29 71 62 57 -1 -1
68 246 2 453 21 829 74 192 -1 -1
68 1022 9 137 87 1083 -1 -1
68 489 71 292 40 148 36 181 29 492 95 1673 -1 -1
68 299 2 228 24 449 44 515 68 262 75 223 41 2371 42 102 25 718 73 183 -1 -1
68 192 96 1567 62 555 66 209 4 569 21 29 16 661 9 229 13 27 25 157 43 88 -1 -1
68 41 94 145 -1 -1
68 952 56 140 44 473 59 3480 47 518 75 536 -1 -1
68 373 16 76 87 748 -1 -1
68 13 13 56 8 181 54 928 -1 -1
68 1165 9 327 95 107 -1 -1
68 358 88 665 78 445 36 1171 88 79 -1 -1
68 413 90 350 47 1 90 212 -1 -1
68 1200 96 253 61 550 9 13 30 1058 16 1160 17 1084 99 34 -1 -1
68 410 30 108 6 241 43 248 70 3738 -1 -1
68 148 66 304 40 1073 81 391 -1 -1
68 1527 33 259 16 12 34 191 11 492 25 495 77 1691 -1 -1
68 294 16 135 20 254 46 190 75 691 -1 -1
68 665 16 905 40 964 80 415 -1 -1
68 199 55 370 13 327 7 392 94 288 -1 -1
68 95 37 37 68 440 9 197 92 337 -1 -1
68 515 83 1794 85 505 66 293 83 230 -1 -1
68 552 87 1062 80 465 59 479 83 1852 -1 -1
68 77 57 284 61 710 45 1056 2 581 92 33 -1 -1
68 890 78 75 33 110 75 904 -1 -1
68 332 98 136 95 622 73 2135 91 558 -1 -1
68 53 92 1946 61 78 70 716 -1 -1
68 260 11 774 81 135 -1 -1
68 198 1 745 92 1124 -1 -1
68 212 90 968 73 353 35 329 1 613 22 146 14 204 28 156 89 1004 -1 -1
68 566 83 655 85 1274 36 159 39 135 73 1019 -1 -1
68 645 87 188 86 297 24 169 75 192 44 2617 40 10 26 1775 19 233 87 267 -1 -1
68 96 28 211 46 165 15 2323 86 338 -1 -1
68 66 72 841 22 736 34 789 10 2015 65 119 -1 -1
68 143 10 202 97 177 38 609 7 1449 55 849 65 1738 -1 -1
68 248 66 359 22 462 45 1129 43 98 63 1179 -1 -1
68 2658 93 66 -1 -1
68 390 89 2402 94 375 49 951 50 69 0 114 28 308 30 146 36 899 61 281 -1 -1
68 153 5 4 74 211 -1 -1
68 527 23 639 92 3 -1 -1
68 435 6 2562 96 224 83 1490 39 607 99 1090 -1 -1
68 2103 75 896 33 157 55 34 93 61 -1 -1
68 287 54 834 26 3190 34 52 17 987 79 327 -1 -1
68 593 78 1087 19 300 46 218 73 234 -1 -1
68 18 77 166 22 2210 76 141 -1 -1
68 420 46 119 50 757 55 281 38 742 16 1434 81 984 -1 -1
68 84 2 250 68 143 -1 -1
68 914 55 96 32 1297 96 26 -1 -1
68 525 30 160 10 197 26 343 75 1867 -1 -1
68 55 74 291 37 719 96 650 -1 -1
68 215 62 58 42 252 87 671 -1 -1
68 490 90 880 30 462 87 1404 29 981 94 336 -1 -1
68 707 11 217 55 174 -1 -1
68 305 84 104 24 1666 28 561 92 3094 -1 -1
68 99 47 63 51 490 3 266 52 841 -1 -1
68 64 38 44 28 66 33 157 99 682 -1 -1
68 71 10 551 17 4 76 124 -1 -1
68 679 70 569 30 951 80 85 43 1014 75 350 -1 -1
68 685 61 227 76 408 95 203 -1 -1
68 1289 9 670 80 1069 -1 -1
68 1523 86 532 -1 -1
68 73 64 136 32 157 5 1148 30 282 59 275 -1 -1
68 318 94 857 83 111 2 611 28 18 50 100 91 380 -1 -1
68 6 62 849 9 2011 24 524 41 318 30 951 3 49 25 19 4 1405 51 1176 -1 -1
68 374 70 201 43 1853 3 33 28 873 88 818 -1 -1
68 79 6 633 56 340 50 2142 85 468 -1 -1
68 319 11 471 80 554 -1 -1
68 74 89 464 -1 -1
68 1346 71 1605 97 557 69 838 39 655 23 238 12 906 31 761 14 443 2 91 20 177 98 1876 -1 -1
68 1261 36 938 91 465 -1 -1
68 3967 64 438 65 353 91 1310 -1 -1
68 205 12 353 50 130 93 387 -1 -1
68 102 95 756 55 45 58 665 30 98 12 133 17 1527 29 242 66 65 -1 -1
68 226 67 1381 16 719 8 360 15 51 96 129 -1 -1
68 504 97 268 -1 -1
68 212 86 415 87 1095 21 163 18 1101 64 1036 56 306 66 1096 -1 -1
68 208 7 1310 62 33 44 97 62 560 92 1110 -1 -1
68 1498 91 4 -1 -1
68 110 94 243 -1 -1
68 68 41 284 48 337 38 276 69 761 -1 -1
68 731 42 85 16 364 25 581 53 431 85 1112 -1 -1
68 2462 38 570 2 218 9 789 97 558 -1 -1
68 1211 79 1580 27 264 55 237 88 530 -1 -1
68 464 24 356 47 123 20 770 30 1173 73 58 -1 -1
68 1530 23 59 35 325 87 220 -1 -1
68 9 20 254 71 314 24 762 1 1880 89 665 -1 -1
68 866 94 627 84 888 11 2956 33 550 27 202 1 799 9 240 59 193 -1 -1
68 1003 4 190 89 766 -1 -1
68 357 94 307 52 250 75 811 50 627 37 1378 84 582 -1 -1
68 1265 18 1357 56 310 71 321 82 35 -1 -1
68 14 40 107 45 183 28 32 78 781 -1 -1
68 49 94 14 41 416 97 101 -1 -1
68 919 51 67 9 198 78 415 -1 -1
68 882 8 1514 59 332 9 79 51 503 -1 -1
68 2794 94 1081 46 207 9 768 92 934 -1 -1
68 1480 49 1088 17 1069 70 656 -1 -1
68 44 99 313 60 431 31 101 24 247 92 496 -1 -1
68 56 72 786 9 519 34 101 91 26 -1 -1
68 36 84 552 32 141 82 561 -1 -1
68 194 51 117 22 96 11 653 14 1100 96 19 -1 -1
68 696 70 173 24 556 46 253 -1 -1
68 1523 43 1824 27 198 23 218 0 751 57 49 38 1435 5 1084 21 416 4 413 91 426 -1 -1
68 121 10 702 16 944 64 926 -1 -1
68 299 58 397 35 307 53 232 -1 -1
68 2389 0 653 97 523 -1 -1
68 419 54 656 91 113 -1 -1
68 1363 74 192 1 307 36 147 1 18 28 155 -1 -1
68 636 16 543 33 562 48 826 -1 -1
68 584 4 1283 76 1610 7 602 65 45 99 59 -1 -1
68 659 29 705 58 312 95 772 -1 -1
68 330 51 382 28 869 25 1461 16 271 43 121 44 1668 33 1 17 1383 27 601 9 168 42 178 -1 -1
68 398 90 516 41 720 72 1656 -1 -1
68 488 12 209 34 1303 11 532 66 1153 -1 -1
68 141 32 512 41 474 62 1680 -1 -1
68 184 25 21 64 3692 -1 -1
68 1016 7 15 79 240 -1 -1
68 133 93 3625 96 151 84 217 69 293 12 616 97 139 -1 -1
68 608 8 108 57 258 49 29 7 88 34 80 6 56 81 1029 -1 -1
68 81 8 1236 81 254 -1 -1
68 1346 20 322 98 740 -1 -1
68 440 80 636 90 672 87 300 8 236 56 994 78 415 -1 -1
68 1196 65 628 24 253 38 373 86 2206 -1 -1
68 786 62 224 77 257 45 665 43 818 34 755 37 713 87 15 -1 -1
68 58 53 327 87 630 -1 -1
68 420 60 705 83 158 -1 -1
68 1147 27 1198 58 1516 1 203 81 2265 -1 -1
68 605 30 34 35 168 90 502 -1 -1
68 1540 63 594 34 238 73 114 -1 -1
68 1464 1 377 67 91 -1 -1
68 141 21 660 9 1024 60 50 89 487 -1 -1
68 59 20 621 62 2484 5 580 43 212 22 26 30 429 16 165 64 310 -1 -1
68 765 41 406 56 19 20 178 59 473 -1 -1
68 461 4 601 86 2102 91 331 32 217 30 427 97 41 -1 -1
68 59 65 2303 71 1856 -1 -1
68 345 27 180 41 216 96 255 -1 -1
68 632 97 661 -1 -1
68 747 90 554 44 162 82 192 -1 -1
68 1495 18 1194 1 137 23 657 75 191 -1 -1
68 570 40 721 77 84 50 15 25 256 71 303 91 1097 -1 -1
68 400 61 1466 48 1115 40 1254 21 220 36 111 18 615 81 413 -1 -1
68 143 40 2057 50 255 24 736 1 401 42 1259 95 945 -1 -1
68 481 69 44 53 39 80 1351 -1 -1
68 842 90 972 -1 -1
68 190 74 767 58 731 7 8 28 311 52 1258 72 613 -1 -1
68 164 57 502 15 2361 25 415 17 1390 41 757 62 786 -1 -1
68 444 98 225 87 676 49 460 89 154 28 479 62 505 -1 -1
68 226 8 1052 23 848 85 1537 -1 -1
68 176 55 1412 3 796 35 59 67 1725 -1 -1
68 133 32 754 36 287 71 549 -1 -1
68 244 83 892 78 601 28 103 27 2459 76 360 -1 -1
68 424 6 349 65 240 45 302 27 554 37 593 6 59 9 761 24 403 -1 -1
68 337 81 1259 67 176 33 299 46 741 86 402 22 1202 83 1517 -1 -1
68 353 4 883 0 62 42 248 -1 -1
68 575 52 152 71 1142 -1 -1
68 536 57 675 0 654 41 228 92 115 -1 -1
68 181 94 566 -1 -1
68 1130 43 156 42 365 39 611 56 182 42 201 91 1180 -1 -1
68 180 66 194 50 1289 22 1328 92 1722 -1 -1
68 614 10 104 57 549 66 661 13 1402 40 1119 57 2025 -1 -1
68 1309 31 108 83 317 -1 -1
68 86 79 1671 86 635 -1 -1
68 1693 37 31 5 373 70 15 -1 -1
68 353 82 305 91 11 -1 -1
68 258 85 201 -1 -1
68 424 34 502 55 1091 -1 -1
68 1066 70 350 72 73 51 123 23 1341 7 317 60 580 -1 -1
69 903 89 1501 23 1110 87 752 -1 -1
69 48 9 660 53 145 -1 -1
69 163 8 187 65 759 2 396 58 163 -1 -1
69 777 58 1160 61 381 90 155 -1 -1
69 24 76 1239 91 158 61 449 37 738 93 206 -1 -1
69 7 33 555 85 416 -1 -1
69 113 81 398 26 46 12 706 10 35 26 320 37 274 71 160 -1 -1
69 150 59 442 35 373 25 838 81 183 -1 -1
69 1836 28 904 18 112 73 573 -1 -1
69 35 18 768 39 262 1 1410 95 106 -1 -1
69 151 34 383 51 247 93 142 -1 -1
69 1777 84 293 58 771 46 915 82 1212 -1 -1
69 808 19 59 79 204 -1 -1
69 258 88 1255 95 818 48 165 84 282 -1 -1
69 247 62 14 11 932 89 836 -1 -1
69 3192 24 380 36 1281 37 326 94 207 -1 -1
69 213 26 108 19 65 54 1349 -1 -1
69 409 10 2488 97 454 -1 -1
69 453 81 720 69 362 15 566 5 844 37 279 51 795 54 632 20 933 80 483 -1 -1
69 1163 5 365 92 258 -1 -1
69 30 5 231 8 354 60 14 -1 -1
69 369 12 1195 60 34 86 637 -1 -1
69 96 53 237 58 1381 75 77 -1 -1
69 161 6 1251 66 1454 21 253 55 425 -1 -1
69 1083 30 699 38 118 97 70 -1 -1
69 585 22 189 49 1319 39 563 4 147 92 294 -1 -1
69 832 71 122 11 346 67 414 -1 -1
69 240 39 502 3 260 75 1467 -1 -1
69 460 25 5 21 963 15 4 83 168 -1 -1
69 233 4 604 3 372 95 559 -1 -1
69 777 24 725 54 301 60 1929 62 1077 -1 -1
69 530 24 85 56 783 44 1609 62 104 -1 -1
69 1153 75 1913 86 1498 62 591 73 1627 6 115 13 1207 0 2470 8 32 12 134 99 2010 -1 -1
69 13 30 726 67 229 35 183 24 253 16 192 58 476 -1 -1
69 2153 42 821 53 96 62 242 68 67 26 469 84 1417 -1 -1
69 1040 24 2666 76 201 -1 -1
69 344 52 1788 24 159 87 3015 -1 -1
69 287 18 68 38 955 59 134 -1 -1
69 243 24 1669 19 1244 87 54 -1 -1
69 797 55 698 14 10 61 252 57 222 64 474 24 394 87 195 -1 -1
69 125 33 529 3 187 31 580 5 1122 12 211 -1 -1
69 547 2 1335 77 94 -1 -1
69 1314 74 35 14 154 90 110 -1 -1
69 332 27 2707 92 3 -1 -1
69 357 26 1238 47 1569 95 137 -1 -1
69 1073 14 32 68 350 29 290 55 276 90 142 -1 -1
69 45 43 58 14 436 4 1061 17 1079 9 466 51 608 -1 -1
69 24 1 64 68 66 -1 -1
69 373 82 230 87 440 45 1298 0 319 6 1416 7 144 39 301 -1 -1
69 458 99 462 48 453 17 33 72 784 8 165 82 477 -1 -1
69 157 74 569 15 521 79 550 -1 -1
69 308 90 38 40 405 18 569 95 206 -1 -1
69 1194 79 1051 81 183 52 1293 72 1077 27 212 86 551 -1 -1
69 1042 64 581 22 31 79 117 -1 -1
69 659 66 827 71 560 10 138 8 404 92 7 -1 -1
69 793 17 568 54 691 78 37 -1 -1
69 58 1 274 20 171 53 1166 87 1161 -1 -1
69 107 83 59 95 531 -1 -1
69 1130 86 896 42 1474 20 170 70 481 -1 -1
69 272 39 99 80 351 73 21 98 141 27 387 59 16 -1 -1
69 372 42 797 98 89 8 2284 99 21 -1 -1
69 193 24 507 98 1135 25 632 95 1082 -1 -1
69 414 70 1017 51 10 85 73 10 3057 56 382 83 645 -1 -1
69 3163 85 68 -1 -1
69 577 88 1154 37 336 64 864 54 562 56 229 68 543 10 369 53 52 37 391 6 641 10 391 17 656 7 1484 71 99 -1 -1
69 1395 45 259 28 77 70 191 -1 -1
69 10 50 490 70 799 -1 -1
69 1133 25 927 56 491 42 959 92 243 -1 -1
69 244 30 353 7 990 58 568 92 590 -1 -1
69 512 21 305 9 1878 35 578 5 168 97 245 -1 -1
69 1261 35 203 23 2184 89 281 -1 -1
69 96 3 58 54 1205 27 566 60 3432 -1 -1
69 707 0 93 6 182 4 400 11 92 28 257 -1 -1
69 840 99 935 -1 -1
69 192 90 1408 16 1327 59 5074 85 201 -1 -1
69 35 37 538 76 730 49 495 77 374 32 141 35 200 48 1528 22 54 94 2316 -1 -1
69 1741 32 456 92 347 9 297 53 656 39 21 91 142 -1 -1
69 967 17 332 25 39 22 360 14 55 57 78 -1 -1
69 89 52 1017 53 734 99 84 -1 -1
69 370 57 575 9 3 17 178 15 877 75 529 -1 -1
69 1188 81 95 88 408 -1 -1
69 7 88 132 85 109 20 763 88 217 -1 -1
69 595 93 671 -1 -1
69 1523 70 1010 12 441 62 1979 87 1818 -1 -1
69 1330 23 335 78 102 66 232 40 3418 41 570 29 553 28 118 82 220 -1 -1
69 855 89 526 33 279 23 546 1 609 10 705 69 386 -1 -1
69 29 63 118 68 50 18 828 14 770 40 475 4 164 86 90 -1 -1
69 402 65 55 9 1311 32 456 46 660 52 106 22 1608 77 149 -1 -1
69 428 15 308 76 291 1 224 96 2968 -1 -1
69 678 83 526 79 37 81 25 63 412 96 887 -1 -1
69 1168 43 1557 89 12 5 84 99 146 -1 -1
69 655 52 433 69 544 55 108 6 871 30 1072 52 269 63 441 -1 -1
69 808 96 819 48 11 90 440 -1 -1
69 1616 60 1324 31 27 77 581 -1 -1
69 180 72 37 69 3453 88 1707 49 1696 81 1091 88 512 40 559 76 497 42 131 68 373 -1 -1
69 570 51 486 2 1692 82 753 -1 -1
69 191 62 545 3 709 61 802 -1 -1
69 238 89 93 76 1844 48 145 89 502 -1 -1
69 374 81 1221 95 788 -1 -1
69 174 22 368 30 330 42 21 -1 -1
69 293 71 459 93 87 88 516 84 641 39 50 15 154 8 249 34 351 -1 -1
69 476 19 678 78 339 -1 -1
69 385 28 540 54 256 -1 -1
69 106 11 1166 29 198 34 251 84 170 -1 -1
69 1376 90 276 22 817 16 31 10 266 65 322 -1 -1
69 1555 66 596 45 86 81 49 -1 -1
69 1611 70 1211 72 1060 80 926 -1 -1
69 128 19 128 9 129 55 3865 48 1958 2 16 71 2767 -1 -1
69 2288 79 460 18 666 90 204 -1 -1
69 521 35 185 48 34 21 1120 51 53 34 75 36 181 37 333 69 1180 -1 -1
69 347 10 198 71 902 -1 -1
69 69 3 3418 81 791 -1 -1
69 595 89 627 71 1584 78 1318 35 2206 39 45 0 325 24 178 81 1856 -1 -1
69 739 22 437 97 540 -1 -1
69 65 38 68 42 966 26 552 8 568 44 1 66 413 -1 -1
69 42 14 1553 63 2964 11 472 80 1343 -1 -1
69 936 94 698 98 743 5 148 70 318 68 659 60 1132 93 846 -1 -1
69 580 39 113 12 726 61 430 -1 -1
69 257 4 619 15 726 11 762 38 638 1 49 50 279 -1 -1
69 548 36 692 64 199 5 56 71 165 -1 -1
69 486 87 83 62 506 99 449 -1 -1
69 932 64 1792 51 628 53 123 30 729 6 133 16 1251 88 813 -1 -1
69 884 57 398 23 105 66 677 -1 -1
69 443 39 261 18 1385 78 1835 -1 -1
69 139 38 17 11 47 59 187 -1 -1
69 127 96 39 -1 -1
69 118 72 256 23 359 59 836 35 500 96 305 -1 -1
69 411 71 759 78 883 15 22 67 121 36 263 43 931 80 763 -1 -1
69 1332 99 448 42 1236 56 381 59 144 58 1012 97 293 -1 -1
69 598 5 1953 38 96 16 232 91 433 -1 -1
69 1097 89 276 81 993 13 561 79 1027 -1 -1
69 35 41 52 20 584 2 1225 35 347 53 1985 -1 -1
69 640 21 439 64 327 -1 -1
69 737 22 307 71 2075 -1 -1
69 988 91 430 41 564 10 148 2 844 90 220 -1 -1
69 780 41 178 20 558 37 493 0 695 10 250 50 100 -1 -1
69 322 49 1256 10 478 79 1102 -1 -1
69 596 9 398 25 384 0 175 10 2682 16 1149 6 113 29 294 46 587 -1 -1
69 1644 94 895 89 493 59 741 78 101 63 201 98 912 -1 -1
69 38 92 628 -1 -1
69 521 73 87 12 31 57 125 -1 -1
69 1933 36 1070 14 291 58 1072 -1 -1
69 283 36 68 82 547 -1 -1
69 14 97 312 30 10 77 220 78 68 -1 -1
69 1736 75 626 47 828 9 996 64 2180 -1 -1
69 95 8 30 79 2193 10 402 22 150 45 132 36 218 62 728 -1 -1
69 1951 49 409 62 55 19 119 56 249 59 209 -1 -1
69 72 27 782 16 1519 98 287 -1 -1
69 62 51 78 32 813 76 170 -1 -1
69 512 90 125 36 24 3 480 68 137 -1 -1
69 152 90 674 84 465 87 52 94 104 -1 -1
69 598 66 111 11 437 42 697 19 44 81 349 -1 -1
69 2143 35 30 5 1004 59 200 54 223 11 363 92 246 -1 -1
69 755 67 70 84 640 21 116 63 408 41 2372 26 355 61 1021 27 259 77 292 -1 -1
69 69 88 114 2 76 14 68 59 119 -1 -1
69 432 30 242 92 89 -1 -1
69 185 34 1373 50 603 75 708 48 3244 34 267 24 595 25 122 85 1246 -1 -1
69 110 47 16 28 566 60 541 -1 -1
69 854 86 196 2 209 62 196 -1 -1
69 502 11 1034 64 543 -1 -1
69 380 88 1315 20 357 99 1743 -1 -1
69 393 21 135 64 649 68 214 76 789 -1 -1
69 743 28 93 7 197 24 896 16 243 57 238 -1 -1
69 1507 28 517 69 140 33 395 60 191 -1 -1
69 1327 75 520 3 328 19 1189 70 917 -1 -1
69 321 62 822 3 681 48 134 23 499 4 1133 11 1983 14 222 26 1209 67 1124 -1 -1
69 218 45 610 86 1028 46 758 61 148 66 1397 41 60 21 772 26 370 93 416 -1 -1
69 216 18 59 34 560 58 149 13 399 84 247 -1 -1
69 1367 91 299 74 658 46 243 60 101 53 2658 93 731 -1 -1
69 534 21 1261 46 20 76 691 -1 -1
69 179 2 4042 85 1294 -1 -1
69 725 3 64 66 447 95 745 -1 -1
69 685 3 57 85 631 -1 -1
69 324 43 773 30 37 48 41 49 213 64 450 -1 -1
69 622 75 980 5 533 25 1254 44 159 13 1678 19 1434 65 262 -1 -1
69 1422 24 578 2 1529 26 359 85 628 -1 -1
69 798 21 177 56 1924 -1 -1
69 51 64 549 82 262 -1 -1
69 317 99 146 -1 -1
69 1886 71 586 26 315 0 719 88 408 -1 -1
69 678 86 103 31 32 88 180 -1 -1
69 988 52 425 96 2227 -1 -1
69 2807 32 120 79 433 -1 -1
69 444 8 63 64 213 77 403 52 924 6 888 47 843 26 596 83 342 -1 -1
69 1486 74 1183 15 328 8 1174 79 1575 -1 -1
69 83 24 799 65 1450 25 433 17 114 88 376 -1 -1
69 25 56 356 58 154 27 1080 25 216 15 193 24 536 45 81 -1 -1
69 192 95 457 14 187 8 628 0 216 37 41 -1 -1
69 641 70 37 95 645 -1 -1
69 167 72 141 92 239 -1 -1
69 327 12 53 50 915 41 463 51 609 -1 -1
69 2307 86 77 75 1060 42 687 38 3 8 218 95 927 -1 -1
69 22 96 252 95 413 92 224 97 144 -1 -1
69 476 52 140 37 1512 82 1207 -1 -1
70 268 76 1061 4 1197 54 114 -1 -1
70 259 98 203 16 437 76 57 -1 -1
70 927 38 1677 94 125 -1 -1
70 1186 39 662 55 982 0 1972 37 454 14 1037 22 64 84 498 -1 -1
70 27 4 124 60 868 25 200 99 178 -1 -1
70 35 91 255 49 1129 60 251 93 1172 -1 -1
70 77 72 195 53 25 67 561 92 187 27 407 78 1131 16 141 23 513 52 269 -1 -1
70 1498 3 1482 41 448 2 380 74 33 -1 -1
70 1740 11 980 2 314 28 116 51 238 -1 -1
70 461 50 888 86 181 69 190 37 136 53 7 -1 -1
70 85 30 600 50 249 31 569 77 15 -1 -1
70 463 69 185 28 208 61 603 -1 -1
70 72 90 7 96 3 42 35 7 106 74 970 -1 -1
70 523 57 466 65 279 27 1344 42 281 1 30 72 540 -1 -1
70 137 28 285 89 118 -1 -1
70 488 92 104 19 379 73 1566 -1 -1
70 1861 75 3723 89 980 19 138 25 110 87 87 -1 -1
70 1273 37 201 65 281 25 376 57 1121 47 483 97 282 -1 -1
70 2309 67 1707 95 1252 -1 -1
70 1922 75 1021 18 156 31 1219 83 752 -1 -1
70 145 30 65 1 2219 95 432 -1 -1
70 1104 99 282 5 74 85 620 -1 -1
70 990 19 1602 74 34 -1 -1
70 938 94 537 99 6 45 516 64 993 18 774 66 154 -1 -1
70 1127 50 1650 6 540 46 1292 57 637 9 2 58 1060 -1 -1
70 1564 84 733 33 289 31 173 73 669 -1 -1
70 842 64 69 12 424 55 1522 42 1582 61 140 -1 -1
70 306 85 20 74 60 97 246 -1 -1
70 654 27 275 55 337 17 540 5 47 64 147 -1 -1
70 1362 62 1209 22 868 65 160 22 1396 63 465 -1 -1
70 113 69 2107 7 455 78 47 -1 -1
70 58 72 329 -1 -1
70 1011 69 740 92 128 94 199 72 238 49 281 60 389 93 375 -1 -1
70 112 12 229 31 365 56 15 -1 -1
70 190 85 38 46 112 39 361 24 269 63 131 -1 -1
70 52 23 399 16 257 61 708 86 535 -1 -1
70 642 52 362 68 153 18 3 7 118 44 57 49 4 8 1765 10 371 80 499 -1 -1
70 935 2 223 49 630 61 318 44 2086 6 534 21 666 27 198 18 201 12 97 42 444 -1 -1
70 493 43 1098 9 1634 19 74 64 379 -1 -1
70 28 34 569 71 2552 35 27 96 734 -1 -1
70 175 50 92 45 491 60 413 1 340 58 25 -1 -1
70 850 28 593 45 27 27 1011 10 1252 40 514 98 1770 -1 -1
70 519 14 523 32 1322 42 757 26 98 68 1004 -1 -1
70 1552 42 267 82 355 -1 -1
70 480 14 771 98 812 -1 -1
70 232 95 163 22 314 78 1591 -1 -1
70 877 52 375 17 628 82 2362 -1 -1
70 167 38 658 4 118 86 93 -1 -1
70 1586 25 1478 54 106 8 1043 7 49 77 166 -1 -1
70 999 51 114 47 262 94 717 -1 -1
70 658 10 392 77 70 33 523 2 163 76 324 -1 -1
70 86 39 216 62 1518 51 2298 35 173 0 27 29 355 44 15 -1 -1
70 103 97 351 -1 -1
70 274 95 102 97 534 72 97 37 85 90 372 -1 -1
70 351 95 1004 80 2180 16 278 12 686 60 96 1 456 78 54 -1 -1
70 237 12 1062 55 3666 -1 -1
70 130 26 218 43 967 1 4307 54 241 -1 -1
70 298 89 228 25 1344 66 1556 88 298 -1 -1
70 2223 92 666 77 1172 74 568 36 167 17 637 47 214 -1 -1
70 978 31 577 75 59 32 1358 77 165 -1 -1
70 419 36 438 30 176 3 764 79 259 -1 -1
70 141 68 482 25 326 15 101 39 122 15 402 12 18 83 500 -1 -1
70 81 52 264 91 1123 53 524 60 188 37 1358 46 188 21 652 4 224 37 972 -1 -1
70 1316 34 992 22 478 56 68 67 210 54 41 63 3606 21 1083 78 609 -1 -1
70 1090 61 222 60 307 37 181 2 442 0 47 3 150 31 1694 52 1041 -1 -1
70 1167 44 699 79 315 -1 -1
70 1636 20 743 65 360 -1 -1
70 351 76 504 65 1438 92 223 -1 -1
70 645 7 289 16 83 5 995 34 965 -1 -1
70 580 51 1098 30 129 43 1016 6 225 80 227 -1 -1
70 774 46 594 71 1046 53 522 20 114 25 1593 0 313 2 248 53 1552 -1 -1
70 232 63 179 6 694 68 636 -1 -1
70 74 48 338 86 2112 -1 -1
70 791 56 122 91 462 40 238 52 1714 63 807 -1 -1
70 330 20 349 86 36 -1 -1
70 1067 68 369 61 85 96 290 -1 -1
70 1030 83 46 89 723 41 978 71 2852 3 258 55 478 63 187 96 407 -1 -1
70 1506 86 528 10 1675 89 583 -1 -1
70 1098 83 278 81 1664 25 612 17 199 99 641 -1 -1
70 758 48 381 73 50 -1 -1
70 19 99 500 37 242 94 347 -1 -1
70 31 69 1219 43 814 53 1709 94 1124 -1 -1
70 276 36 576 50 491 27 1076 53 339 89 189 -1 -1
70 1098 10 15 44 527 1 479 59 795 -1 -1
70 978 11 647 64 1207 88 206 70 876 6 46 2 920 6 377 71 388 -1 -1
70 364 59 106 48 487 80 327 49 129 13 577 30 52 83 47 -1 -1
70 678 6 84 53 43 -1 -1
70 1126 41 132 91 80 -1 -1
70 2232 95 240 85 1359 45 142 83 678 -1 -1
70 2422 98 208 8 39 35 117 79 75 -1 -1
70 176 42 335 68 265 3 570 9 1922 26 725 14 213 87 100 -1 -1
70 1722 55 483 62 45 40 103 76 579 -1 -1
70 602 71 1562 94 1188 -1 -1
70 564 42 66 80 52 6 819 70 1178 -1 -1
70 963 93 585 78 189 5 768 98 2011 70 389 89 475 28 2282 16 485 90 260 -1 -1
70 2339 97 1013 36 901 11 303 66 170 40 6 51 1274 57 992 -1 -1
70 9 37 217 85 222 -1 -1
70 608 8 126 32 59 27 108 76 440 -1 -1
70 42 74 298 98 1331 30 213 61 91 97 28 -1 -1
70 139 92 847 70 64 11 1402 70 572 -1 -1
70 43 63 688 89 223 32 1091 12 412 54 16 -1 -1
70 606 13 619 93 178 1 410 44 462 88 1260 -1 -1
70 152 92 642 81 485 38 1079 56 30 62 1564 18 1892 98 1083 -1 -1
70 1692 6 613 47 548 53 2386 -1 -1
70 564 40 46 29 456 31 846 84 644 -1 -1
70 147 40 674 90 143 -1 -1
70 1183 21 1589 73 751 21 243 29 73 94 504 -1 -1
70 20 90 1781 2 1535 75 1944 59 822 97 267 -1 -1
70 408 60 1289 78 188 26 1188 56 273 62 29 58 854 9 1901 40 198 58 1419 11 21 62 917 -1 -1
70 201 50 17 59 480 81 540 -1 -1
70 6472 10 544 29 11 14 387 17 155 50 385 -1 -1
70 147 3 623 4 296 78 796 -1 -1
70 219 20 999 66 1404 -1 -1
70 233 65 116 68 145 22 48 92 762 -1 -1
70 1680 69 371 9 316 32 676 77 271 -1 -1
70 372 96 1354 11 888 17 19 47 1061 34 730 82 1045 -1 -1
70 1032 24 1088 92 2371 -1 -1
70 1924 31 275 59 55 14 671 35 469 -1 -1
70 2141 35 445 72 102 -1 -1
70 506 8 1115 46 256 66 250 -1 -1
70 266 53 663 96 281 -1 -1
70 498 95 351 43 579 21 150 45 305 36 27 39 878 94 11 -1 -1
70 706 8 380 83 1452 7 119 32 204 40 2138 58 61 -1 -1
70 1418 92 331 -1 -1
70 7 92 513 59 766 67 217 25 1158 12 67 70 173 86 11 -1 -1
70 60 25 37 66 277 32 248 16 1401 59 727 -1 -1
70 651 83 503 61 53 11 245 9 100 28 287 74 42 -1 -1
70 333 42 668 8 17 64 925 -1 -1
70 558 90 364 41 1296 23 730 86 123 -1 -1
70 147 20 641 69 59 3 360 85 3174 -1 -1
70 113 10 2277 93 657 -1 -1
70 31 94 511 7 3043 47 378 43 572 80 91 -1 -1
70 1773 76 1947 50 1104 43 430 98 795 -1 -1
70 645 78 241 14 735 23 1195 78 857 -1 -1
70 10 89 153 42 250 80 64 -1 -1
70 166 60 451 44 837 56 864 18 647 26 1381 36 111 -1 -1
70 29 76 136 24 244 58 942 93 1039 -1 -1
70 332 24 71 75 471 35 202 92 959 -1 -1
70 125 11 2351 24 233 46 474 -1 -1
70 253 71 440 28 555 85 66 -1 -1
70 2013 97 2539 44 889 19 464 28 164 64 542 -1 -1
70 495 75 52 12 110 30 38 74 674 -1 -1
70 147 74 573 90 727 11 1096 55 1086 49 153 21 1535 25 609 0 23 10 1402 87 380 -1 -1
70 757 34 294 49 18 23 339 54 359 22 585 26 2 20 170 56 56 -1 -1
70 450 45 523 71 409 67 574 52 206 4 188 78 738 -1 -1
70 1467 78 233 94 474 -1 -1
70 3010 33 522 54 61 51 65 3 25 52 121 -1 -1
70 514 78 355 62 175 83 77 -1 -1
70 368 64 516 92 1083 -1 -1
70 834 89 177 73 1758 12 356 22 270 57 514 -1 -1
70 478 76 546 31 2164 38 895 89 922 -1 -1
70 33 48 711 15 165 53 142 -1 -1
70 561 8 54 69 268 34 92 61 97 75 437 -1 -1
70 669 89 131 88 473 98 626 -1 -1
70 430 66 503 62 1180 15 2221 50 819 88 153 -1 -1
70 1456 19 2277 85 103 -1 -1
70 197 78 114 77 534 27 327 41 861 79 112 -1 -1
70 668 75 596 72 84 60 1182 92 453 -1 -1
70 2501 77 138 49 392 54 1006 97 1279 -1 -1
70 2058 73 1216 35 614 8 100 24 331 64 237 -1 -1
70 1289 12 44 2 129 36 138 58 133 -1 -1
70 123 47 442 15 723 67 757 -1 -1
70 536 22 1431 24 303 28 45 13 454 96 453 -1 -1
70 304 98 271 69 425 35 1171 43 835 28 169 9 50 63 727 -1 -1
70 1789 54 146 35 289 70 185 -1 -1
70 491 80 121 98 774 54 621 70 282 -1 -1
70 801 2 115 41 252 -1 -1
70 1282 81 252 28 723 76 306 -1 -1
70 1775 24 275 58 1369 14 1144 34 236 90 804 -1 -1
70 1087 56 371 77 887 68 80 80 462 -1 -1
70 46 38 85 19 288 74 1110 -1 -1
70 425 10 151 6 94 14 280 58 208 -1 -1
70 51 16 873 10 140 49 253 -1 -1
70 129 66 213 53 114 38 51 74 348 -1 -1
70 515 88 1877 90 458 29 369 42 525 81 1013 -1 -1
70 700 87 223 82 658 51 466 14 155 97 596 -1 -1
70 184 22 537 54 273 9 1387 64 1466 37 2651 66 637 -1 -1
70 1364 96 341 54 201 19 39 60 24 20 718 86 745 -1 -1
70 1002 39 258 98 500 -1 -1
70 229 19 1844 99 141 -1 -1
70 106 67 476 16 1034 56 160 75 37 -1 -1
70 3875 8 344 24 239 3 187 49 392 -1 -1
70 172 10 328 48 232 -1 -1
70 320 36 287 46 276 41 169 14 984 82 258 -1 -1
70 118 34 40 93 740 -1 -1
70 337 33 98 64 808 -1 -1
70 129 93 711 37 214 97 497 -1 -1
71 942 68 163 90 1265 -1 -1
71 110 74 1827 11 1604 4 620 67 57 -1 -1
71 363 26 311 91 828 -1 -1
71 163 77 240 43 2055 0 410 23 1040 25 730 39 167 -1 -1
71 414 88 203 37 314 62 507 22 275 89 225 -1 -1
71 217 59 642 22 8 17 214 84 670 -1 -1
71 189 56 5 10 683 59 440 -1 -1
71 172 16 234 48 552 41 63 66 325 -1 -1
71 445 70 129 58 178 39 574 18 923 14 923 51 1372 -1 -1
71 1615 74 260 12 139 74 476 -1 -1
71 304 26 638 1 171 96 44 -1 -1
71 719 19 422 33 882 79 83 -1 -1
71 710 5 389 81 322 -1 -1
71 1518 6 160 83 621 -1 -1
71 351 84 177 87 302 89 267 24 201 21 410 44 478 -1 -1
71 867 18 315 64 135 -1 -1
71 751 99 19 58 2434 91 1833 -1 -1
71 607 75 1736 17 104 76 350 -1 -1
71 747 31 1111 1 877 54 277 84 38 -1 -1
71 316 37 86 89 414 -1 -1
71 695 30 2535 73 995 60 713 88 140 -1 -1
71 1 2 4 42 1858 70 47 14 60 68 794 -1 -1
71 25 80 101 68 534 40 549 8 2738 76 406 -1 -1
71 358 37 516 31 214 96 353 -1 -1
71 732 51 81 9 258 1 111 71 288 -1 -1
71 347 54 233 1 1555 89 212 -1 -1
71 1293 36 339 42 266 84 78 -1 -1
71 2842 97 480 82 308 21 141 85 600 -1 -1
71 781 15 202 10 202 30 162 10 104 6 921 77 15 -1 -1
71 628 73 109 11 81 60 122 -1 -1
71 1197 35 466 70 1260 20 519 36 170 74 172 86 569 -1 -1
71 196 54 774 59 303 36 457 3 90 97 259 -1 -1
71 187 2 2308 52 47 98 396 -1 -1
71 299 20 201 40 654 98 781 -1 -1
71 260 47 545 41 124 69 247 21 795 43 118 44 1362 28 1160 9 479 93 478 -1 -1
71 1170 96 3093 76 78 24 1143 42 1739 36 1088 9 308 30 8 51 652 -1 -1
71 230 48 1091 5 441 71 691 -1 -1
71 297 54 805 29 951 90 1160 -1 -1
71 245 99 1966 -1 -1
71 1265 73 3279 15 339 34 909 87 1842 -1 -1
71 1659 38 1997 89 735 63 84 6 712 93 451 -1 -1
71 1291 85 1492 49 253 94 1026 -1 -1
71 279 94 1085 81 344 73 1317 31 2171 12 683 28 603 76 235 -1 -1
71 168 20 279 95 116 84 391 65 398 48 1823 31 11 63 262 28 816 66 1914 -1 -1
71 22 45 1457 87 422 -1 -1
71 1621 24 242 52 651 70 469 -1 -1
71 1300 14 531 9 364 31 650 82 272 -1 -1
71 460 9 3 40 449 88 26 -1 -1
71 1208 87 949 52 310 17 846 54 1605 -1 -1
71 249 83 504 -1 -1
71 76 86 454 29 357 72 335 86 165 -1 -1
71 1230 23 891 28 635 16 55 88 92 -1 -1
71 1001 86 53 17 784 87 210 31 1310 70 179 -1 -1
71 925 99 619 9 604 27 278 78 4190 -1 -1
71 615 88 336 15 295 33 75 43 1312 -1 -1
71 89 88 1707 73 1040 43 1590 54 31 74 571 -1 -1
71 282 22 4721 43 124 42 252 40 1162 97 357 -1 -1
71 5 81 46 1 913 72 1732 -1 -1
71 281 79 617 68 72 91 47 24 563 74 102 -1 -1
71 99 78 90 50 1955 54 313 5 604 95 737 -1 -1
71 972 36 658 63 465 76 306 -1 -1
71 849 31 274 73 245 -1 -1
71 187 42 487 88 460 28 349 43 745 84 125 -1 -1
71 27 46 156 76 834 42 241 55 259 21 270 14 636 94 896 -1 -1
71 127 83 418 56 114 15 299 69 81 -1 -1
71 234 70 487 81 57 94 85 -1 -1
71 393 41 1117 9 1683 43 390 60 671 -1 -1
71 478 87 62 80 228 83 504 88 125 -1 -1
71 3041 97 242 23 63 90 1204 -1 -1
71 281 69 78 92 790 -1 -1
71 3026 79 2615 32 24 26 368 46 1622 81 291 -1 -1
71 504 75 46 24 275 48 1129 -1 -1
71 286 30 403 24 1144 4 760 86 233 -1 -1
71 765 80 129 98 577 18 71 42 1084 74 902 -1 -1
71 627 23 2079 98 38 34 18 51 1600 60 61 56 552 43 485 49 1120 62 868 -1 -1
71 63 49 21 1 284 43 934 -1 -1
71 249 70 348 92 399 32 644 86 302 -1 -1
71 199 40 44 74 299 -1 -1
71 1234 26 750 53 164 28 130 37 368 79 69 -1 -1
71 1215 75 391 87 489 57 638 30 78 74 56 -1 -1
71 558 72 318 69 317 5 612 22 464 95 124 -1 -1
71 2423 0 77 49 411 35 812 14 24 45 267 -1 -1
71 289 88 406 82 109 78 197 43 1264 79 91 -1 -1
71 1395 12 300 48 954 3 1417 80 521 -1 -1
71 233 35 59 62 1057 63 470 9 889 56 2415 -1 -1
71 820 56 676 91 7 35 78 62 1219 -1 -1
71 1557 50 846 4 177 66 325 -1 -1
71 371 61 537 97 665 -1 -1
71 36 77 402 41 200 27 26 81 1304 -1 -1
71 201 83 285 61 645 76 469 82 59 -1 -1
71 1251 95 1676 -1 -1
71 528 90 1804 56 251 62 4342 41 72 23 1821 97 746 -1 -1
71 276 46 422 42 87 83 404 93 758 2 511 61 22 -1 -1
71 202 7 702 36 1249 83 498 -1 -1
71 1254 79 930 33 1009 86 240 -1 -1
71 1885 10 491 39 1869 65 2324 -1 -1
71 521 89 366 29 1071 27 104 75 1271 1 1124 85 175 -1 -1
71 1351 68 543 86 407 -1 -1
71 559 57 207 53 18 43 220 34 697 35 72 70 345 -1 -1
71 138 68 376 51 609 2 1361 89 345 -1 -1
71 561 13 608 34 3 76 292 -1 -1
71 3519 45 396 40 1024 43 142 89 358 -1 -1
71 262 87 100 47 894 19 287 13 438 60 1537 -1 -1
71 932 64 767 38 190 48 1272 68 20 25 691 49 101 30 1319 98 1896 -1 -1
71 376 97 1080 94 335 34 529 23 258 3 47 82 1945 -1 -1
71 758 3 76 9 993 53 688 -1 -1
71 135 73 1140 11 165 94 1200 -1 -1
71 127 95 772 -1 -1
71 1395 57 404 11 342 63 1057 -1 -1
71 492 89 587 25 186 93 429 -1 -1
71 273 60 317 2 1059 68 624 78 809 91 592 -1 -1
71 613 37 586 53 517 93 89 -1 -1
71 297 99 1179 -1 -1
71 162 75 840 74 86 92 562 -1 -1
71 1688 0 447 26 464 18 273 81 793 -1 -1
71 1179 42 447 21 1252 27 1670 18 401 32 165 45 248 -1 -1
71 62 83 1589 -1 -1
71 1830 63 338 50 587 59 1387 78 454 -1 -1
71 87 59 710 55 584 92 1325 -1 -1
71 555 20 598 84 86 -1 -1
71 208 21 527 65 47 -1 -1
71 93 50 1071 27 207 61 111 -1 -1
71 196 17 208 48 4423 85 1995 -1 -1
71 393 92 60 -1 -1
71 478 63 104 19 543 7 657 97 309 -1 -1
71 375 68 332 90 52 -1 -1
71 157 24 171 16 175 33 902 12 1218 53 46 -1 -1
71 113 26 17 81 628 66 1601 10 488 42 460 48 3933 99 893 -1 -1
71 120 99 2235 -1 -1
71 1101 86 61 48 742 70 12 -1 -1
71 368 36 505 71 121 39 880 66 229 8 349 2 762 16 774 12 1266 22 828 33 166 3 754 47 733 -1 -1
71 115 73 1023 13 1057 64 353 4 475 84 112 -1 -1
71 594 76 660 71 134 64 341 6 1136 95 95 -1 -1
71 430 60 514 94 141 -1 -1
71 6 61 195 7 949 97 879 -1 -1
71 583 23 1088 95 119 -1 -1
71 362 89 859 85 167 43 214 33 649 54 181 -1 -1
71 101 94 12 67 140 81 266 -1 -1
71 177 12 827 65 725 -1 -1
71 1895 61 381 27 1061 35 681 19 47 60 260 -1 -1
71 436 47 490 98 77 43 1436 91 41 62 1074 42 850 27 18 78 871 -1 -1
71 1192 37 532 44 68 65 2401 56 507 26 539 89 237 -1 -1
71 982 44 712 58 67 41 346 89 815 -1 -1
71 2463 30 551 21 53 24 1847 77 337 -1 -1
71 17 21 578 71 149 36 113 95 39 -1 -1
71 234 16 840 62 2212 75 1224 31 886 78 310 -1 -1
71 24 74 8 37 899 3 544 47 882 61 943 -1 -1
71 211 65 1163 32 169 88 56 1 423 19 196 66 660 -1 -1
71 1502 39 2856 91 298 -1 -1
71 194 30 133 36 1328 18 132 80 2 -1 -1
71 48 25 741 68 469 -1 -1
71 583 49 459 54 749 28 37 12 370 99 263 -1 -1
71 979 26 299 29 501 8 7 54 87 -1 -1
71 955 10 1341 67 470 52 547 27 112 77 371 -1 -1
71 413 44 231 53 93 -1 -1
71 181 46 24 22 577 3 1449 57 798 46 423 49 1404 35 97 26 573 83 184 -1 -1
71 117 73 12 98 900 -1 -1
71 975 38 512 61 2597 65 5 86 421 -1 -1
71 409 32 25 45 380 27 818 30 939 9 648 2 239 59 87 -1 -1
71 87 76 836 57 677 90 88 -1 -1
71 581 61 180 73 430 -1 -1
71 1797 46 136 4 70 48 178 73 1100 -1 -1
71 469 66 290 11 407 68 597 66 29 40 139 74 285 -1 -1
71 379 78 1437 44 216 61 220 78 826 -1 -1
71 126 21 1652 15 530 13 811 11 934 1 88 14 629 34 111 56 130 -1 -1
71 2941 98 45 -1 -1
71 354 48 198 97 247 -1 -1
71 617 70 1529 87 27 69 1655 84 598 -1 -1
71 302 72 351 8 169 26 473 92 327 -1 -1
71 12 61 60 76 1134 73 292 6 289 99 46 -1 -1
71 864 2 175 99 378 -1 -1
71 2863 86 741 47 172 60 600 1 1204 44 241 38 253 97 221 -1 -1
71 238 19 849 90 97 -1 -1
71 194 59 438 58 13 8 699 64 206 -1 -1
71 66 32 911 92 232 -1 -1
71 214 28 47 81 1150 -1 -1
71 5108 85 176 46 1442 22 1070 51 96 52 473 24 1221 16 330 1 444 79 649 -1 -1
71 451 81 225 16 1481 20 103 87 2132 -1 -1
71 862 54 436 18 697 54 1001 48 217 56 1850 -1 -1
71 7 95 226 -1 -1
71 2141 90 767 60 399 55 261 94 1435 -1 -1
71 47 70 443 11 739 82 452 -1 -1
71 3200 93 389 40 1067 30 403 5 210 33 586 51 2917 17 918 95 83 -1 -1
71 324 7 1066 85 305 16 541 13 480 36 722 -1 -1
71 173 89 373 53 196 54 332 67 159 71 436 28 1213 68 913 -1 -1
71 1384 47 1772 78 462 67 433 97 145 -1 -1
71 105 75 222 15 8 30 727 67 822 45 81 69 1683 -1 -1
71 634 99 363 35 524 3 963 1 193 27 384 80 1460 -1 -1
71 116 63 1067 45 177 95 49 -1 -1
71 124 3 491 92 559 -1 -1
71 980 1 872 87 76 -1 -1
72 885 80 99 32 61 77 235 90 199 -1 -1
72 2883 82 1566 -1 -1
72 145 81 2110 26 1197 9 183 52 684 -1 -1
72 360 21 171 93 552 43 42 93 2113 92 394 4 896 79 679 76 1134 53 580 60 555 -1 -1
72 1457 88 43 98 448 -1 -1
72 759 50 106 10 667 50 62 69 1075 14 69 4 99 9 378 22 706 -1 -1
72 346 29 376 5 288 59 562 58 195 81 47 -1 -1
72 90 25 317 4 12 92 497 -1 -1
72 171 55 429 36 15 20 91 43 1153 62 377 -1 -1
72 8 34 1142 32 804 28 222 82 8 -1 -1
72 1433 67 707 48 1195 38 79 41 1172 18 616 78 1107 -1 -1
72 2072 91 911 88 163 16 96 34 243 18 326 73 635 -1 -1
72 574 91 1346 58 1336 7 935 79 1111 30 165 70 629 35 386 3 1094 49 844 -1 -1
72 295 88 680 -1 -1
72 1219 9 212 46 168 81 761 -1 -1
72 1330 19 1159 74 208 -1 -1
72 495 44 273 99 55 -1 -1
72 243 5 65 92 871 -1 -1
72 944 64 883 9 468 79 243 95 1049 -1 -1
72 104 86 436 66 535 42 485 88 492 -1 -1
72 396 76 250 19 1636 31 194 33 507 0 459 90 1746 -1 -1
72 1071 35 274 2 68 54 508 94 311 -1 -1
72 233 87 441 74 191 7 113 64 80 77 421 -1 -1
72 1443 53 219 22 13 17 309 96 21 -1 -1
72 453 53 490 73 10 0 539 40 380 28 955 38 1 67 787 -1 -1
72 2417 87 368 84 91 58 470 94 95 9 2038 84 702 59 1416 87 828 -1 -1
72 1215 81 203 48 6 87 223 -1 -1
72 92 51 154 6 2009 77 1713 -1 -1
72 8 30 406 59 83 -1 -1
72 905 92 1178 50 450 61 38 42 787 6 95 42 1165 -1 -1
72 108 57 2582 26 1846 61 410 -1 -1
72 55 11 456 70 540 62 2831 45 1047 25 95 60 75 45 692 79 637 -1 -1
72 235 48 1721 21 346 47 247 7 530 58 893 9 437 40 1805 -1 -1
72 873 49 922 18 1151 5 710 76 1668 -1 -1
72 580 95 672 -1 -1
72 683 90 50 23 806 9 231 62 6 -1 -1
72 1778 13 558 26 186 37 1319 70 121 37 795 45 829 56 1011 -1 -1
72 827 51 92 40 1272 39 323 90 709 -1 -1
72 1201 50 842 67 65 58 274 87 144 -1 -1
72 202 7 276 20 1243 87 147 -1 -1
72 880 71 329 11 21 20 739 73 1559 -1 -1
72 1052 27 1046 3 169 11 148 86 2309 -1 -1
72 120 9 771 89 92 62 989 2 380 84 933 -1 -1
72 362 71 499 22 1824 85 38 33 132 20 114 31 919 92 203 -1 -1
72 1642 26 1395 90 274 -1 -1
72 55 20 178 9 451 24 1081 14 377 75 422 -1 -1
72 617 85 557 9 637 10 244 55 361 96 854 -1 -1
72 36 18 812 91 471 -1 -1
72 2096 45 428 70 388 52 2160 50 129 23 1206 61 396 -1 -1
72 231 67 445 86 141 7 741 87 31 -1 -1
72 245 82 107 46 664 21 131 79 1152 -1 -1
72 953 85 838 -1 -1
72 2373 29 518 6 58 25 595 91 1779 -1 -1
72 180 87 1605 23 38 85 288 -1 -1
72 44 44 185 33 59 62 741 -1 -1
72 334 68 584 2 646 81 1570 -1 -1
72 331 63 410 85 92 79 321 78 829 32 427 14 1621 34 1613 71 141 -1 -1
72 1094 27 516 30 758 55 534 -1 -1
72 571 79 1263 49 346 94 243 -1 -1
72 87 8 284 99 390 -1 -1
72 982 37 62 66 552 94 5063 -1 -1
72 789 21 916 44 1443 -1 -1
72 729 96 184 74 877 58 435 7 938 66 610 -1 -1
72 1082 11 2855 9 305 73 403 -1 -1
72 15 31 601 37 123 93 969 70 889 27 1446 43 1839 28 433 27 750 86 4 -1 -1
72 604 14 138 63 1570 15 14 88 757 -1 -1
72 97 14 1196 80 871 -1 -1
72 357 23 184 20 540 86 183 -1 -1
72 389 74 644 93 411 41 652 13 289 64 955 60 445 47 221 86 191 -1 -1
72 1065 6 95 72 321 -1 -1
72 92 3 3805 10 36 53 384 -1 -1
72 228 19 312 40 1582 5 192 14 368 68 110 -1 -1
72 236 25 146 22 38 60 1021 -1 -1
72 292 23 66 52 23 14 176 24 722 68 567 -1 -1
72 110 51 258 44 116 0 27 32 377 21 77 92 123 -1 -1
72 2 59 212 53 733 47 479 19 423 89 613 -1 -1
72 14 63 1033 61 237 72 1095 53 325 65 879 96 198 -1 -1
72 103 60 1083 29 666 99 11 -1 -1
72 70 97 442 11 1146 64 434 95 279 -1 -1
72 740 86 22 43 209 0 319 86 121 -1 -1
72 1979 52 127 37 313 96 344 -1 -1
72 1172 38 313 1 2885 65 732 -1 -1
72 137 37 132 3 8 73 1536 -1 -1
72 203 34 182 68 566 32 1522 43 353 98 1076 -1 -1
72 235 16 165 63 406 31 112 64 524 56 403 4 963 56 1385 42 136 67 192 -1 -1
72 587 10 266 75 1621 62 326 13 447 14 1045 65 219 -1 -1
72 261 73 673 1 478 42 1819 85 108 -1 -1
72 499 77 62 63 468 6 520 90 22 -1 -1
72 315 66 267 17 211 1 1371 62 281 -1 -1
72 282 58 449 64 1889 91 277 -1 -1
72 1543 9 474 38 1000 51 184 18 115 31 380 52 472 -1 -1
72 1152 22 841 87 37 -1 -1
72 213 13 638 95 492 -1 -1
72 32 79 179 48 391 68 216 57 889 21 1014 5 821 79 406 -1 -1
72 168 17 474 27 109 47 435 8 752 22 1009 28 368 48 1161 -1 -1
72 333 81 102 6 543 81 409 -1 -1
72 1602 85 1153 -1 -1
72 62 27 511 38 1078 68 378 -1 -1
72 912 88 151 91 540 76 46 68 552 62 1381 54 945 8 986 94 289 -1 -1
72 77 64 2848 92 205 -1 -1
72 411 29 111 97 644 -1 -1
72 70 17 536 72 549 23 45 92 2745 -1 -1
72 407 64 513 72 944 98 736 -1 -1
72 74 76 860 71 258 7 274 54 335 -1 -1
72 491 20 113 4 66 20 370 2 13 79 278 -1 -1
72 410 51 733 92 243 -1 -1
72 123 6 113 83 525 -1 -1
72 572 97 980 -1 -1
72 62 45 101 81 40 -1 -1
72 116 12 79 60 404 99 2623 13 1155 17 404 44 651 10 269 74 282 -1 -1
72 541 84 555 60 352 98 1173 -1 -1
72 336 9 536 85 238 82 944 38 834 47 501 45 541 90 100 -1 -1
72 50 9 7 51 1028 19 742 23 450 99 49 -1 -1
72 1378 31 36 81 20 56 143 25 150 13 209 22 795 6 2044 57 996 -1 -1
72 223 19 91 67 82 70 1065 87 186 -1 -1
72 61 2 24 36 448 33 321 35 250 73 530 -1 -1
72 1763 40 1218 94 1305 4 631 79 2021 27 313 15 575 79 502 -1 -1
72 1792 92 82 61 25 12 770 98 374 -1 -1
72 111 85 61 37 1115 95 408 -1 -1
72 328 91 132 52 952 66 200 -1 -1
72 640 20 201 92 532 -1 -1
72 424 98 168 72 38 78 300 24 284 75 1005 -1 -1
72 439 73 139 93 1069 25 15 79 1464 14 486 45 183 -1 -1
72 855 56 179 81 367 75 192 81 708 -1 -1
72 578 32 400 73 501 89 170 -1 -1
72 571 42 1614 21 151 18 1205 98 1458 -1 -1
72 54 35 905 96 475 -1 -1
72 68 7 90 57 862 41 349 94 327 -1 -1
72 1250 35 49 48 2277 81 380 -1 -1
72 828 24 156 43 1451 85 116 -1 -1
72 1786 3 280 95 361 2 28 60 504 -1 -1
72 6 58 966 24 285 13 3642 58 932 16 451 78 160 -1 -1
72 712 0 50 96 568 -1 -1
72 258 10 11 48 171 20 1057 34 1000 93 324 -1 -1
72 132 46 295 88 486 99 354 -1 -1
72 389 81 99 38 320 85 421 -1 -1
72 242 81 91 23 323 62 40 67 227 -1 -1
72 1332 12 474 86 489 -1 -1
72 436 66 90 77 1210 12 33 32 340 27 788 20 292 63 11 -1 -1
72 576 11 263 20 1061 9 772 91 17 -1 -1
72 504 19 1303 35 1975 90 534 -1 -1
72 244 88 234 43 312 23 1505 41 808 -1 -1
72 366 11 21 92 1213 -1 -1
72 940 60 566 14 555 90 172 -1 -1
72 662 45 48 97 318 -1 -1
72 940 74 219 26 274 21 75 12 397 88 788 -1 -1
72 617 30 1235 48 495 34 63 71 1206 -1 -1
72 924 0 266 58 68 39 1019 62 172 -1 -1
72 1386 29 1191 93 417 -1 -1
72 481 64 75 76 473 40 73 46 1737 69 214 -1 -1
72 948 82 61 80 1348 93 3 -1 -1
72 458 59 38 64 4 81 715 -1 -1
72 912 84 1387 -1 -1
72 848 24 186 94 411 -1 -1
72 318 38 489 17 623 55 749 16 389 52 664 -1 -1
72 747 29 736 97 96 17 169 56 1546 73 499 -1 -1
72 539 20 420 2 935 16 1143 4 1894 12 91 7 426 0 130 -1 -1
72 1868 2 1342 9 918 1 192 81 144 -1 -1
72 674 30 990 80 245 -1 -1
72 17 17 313 16 146 45 558 -1 -1
72 1948 10 154 67 611 -1 -1
72 1522 60 761 26 177 3 425 90 241 -1 -1
72 603 16 3 72 634 -1 -1
72 231 74 610 54 181 33 75 94 401 -1 -1
72 159 11 123 77 322 -1 -1
72 41 70 127 59 3235 89 287 76 135 70 150 72 43 -1 -1
72 439 92 734 84 488 89 331 91 401 -1 -1
72 354 33 1274 71 1117 -1 -1
72 163 2 1124 31 1895 6 265 4 233 39 1026 -1 -1
72 458 65 83 50 79 63 48 62 52 60 72 81 176 -1 -1
72 469 29 685 35 31 12 1193 26 565 4 138 64 656 -1 -1
72 290 14 132 62 1250 25 910 45 99 -1 -1
72 950 33 517 43 506 27 321 56 364 -1 -1
72 320 68 150 19 257 72 285 -1 -1
72 666 65 520 14 178 2 340 91 344 -1 -1
72 1096 18 2 36 26 35 701 52 3 30 1653 43 44 10 973 66 1221 -1 -1
72 72 80 127 93 23 29 939 17 1078 18 1891 30 568 85 46 -1 -1
72 716 53 830 38 7 34 257 8 705 50 335 -1 -1
72 479 71 309 85 254 15 447 4 801 97 524 -1 -1
72 385 20 1019 64 249 -1 -1
72 559 24 42 59 178 -1 -1
72 1088 28 269 91 136 -1 -1
72 119 80 117 -1 -1
72 12 93 87 65 83 51 1428 65 588 61 770 59 662 67 464 73 568 -1 -1
72 641 89 11 10 273 15 709 84 2173 -1 -1
72 485 6 1 79 35 38 161 6 38 64 142 -1 -1
72 46 55 1190 74 411 -1 -1
72 656 15 703 46 1098 84 461 -1 -1
72 276 52 142 33 306 74 1033 -1 -1
72 431 66 928 94 2182 -1 -1
72 789 18 572 44 786 71 754 -1 -1
72 200 61 622 81 176 51 648 30 381 47 23 75 1197 -1 -1
72 393 4 163 58 1827 1 438 70 421 -1 -1
72 274 7 209 11 434 62 10 -1 -1
72 183 23 60 46 1979 86 180 -1 -1
72 451 5 4406 18 15 46 371 43 139 12 1259 63 555 -1 -1
72 77 3 50 38 107 -1 -1
72 1138 14 15 72 75 -1 -1
72 525 95 353 75 2019 18 505 91 862 -1 -1
72 36 30 886 93 3262 -1 -1
72 1008 97 103 83 1948 95 531 -1 -1
72 763 57 738 60 342 99 250 -1 -1
72 409 71 661 56 411 71 339 56 13 5 487 9 571 59 849 -1 -1
73 1233 2 1569 87 398 -1 -1
73 1746 51 477 45 568 77 18 91 1209 -1 -1
73 1359 5 1428 50 401 37 147 92 95 -1 -1
73 459 46 448 4 1119 44 73 35 338 40 1605 27 137 30 1193 65 729 -1 -1
73 488 17 120 80 147 -1 -1
73 834 63 323 40 994 36 498 7 1911 72 288 -1 -1
73 372 95 352 16 1884 5 1354 80 2690 -1 -1
73 305 54 125 34 535 72 31 -1 -1
73 117 12 1752 94 687 -1 -1
73 56 78 44 24 261 23 609 62 251 73 161 -1 -1
73 764 17 144 26 734 38 97 -1 -1
73 1063 86 547 69 465 36 45 13 342 52 1481 -1 -1
73 474 67 86 54 1466 27 146 12 878 36 1510 -1 -1
73 3314 44 240 67 41 20 56 40 462 -1 -1
73 815 87 567 21 44 12 739 35 461 8 854 11 681 19 170 58 1183 -1 -1
73 42 47 985 17 447 4 1218 87 605 -1 -1
73 557 77 1140 79 385 70 123 50 212 53 1325 51 158 55 120 34 460 41 39 46 51 -1 -1
73 156 50 1639 46 326 1 101 68 1850 -1 -1
73 320 94 704 35 127 78 278 -1 -1
73 229 7 358 59 1282 -1 -1
73 956 71 338 40 252 92 5 -1 -1
73 781 6 82 34 184 23 488 53 360 -1 -1
73 123 46 245 29 1590 20 32 12 157 23 33 12 31 1 242 29 99 62 1190 -1 -1
73 1206 76 1001 28 644 67 155 -1 -1
73 61 70 7 10 877 31 34 17 624 76 5005 -1 -1
73 392 17 1717 71 3098 -1 -1
73 438 6 70 4 72 92 48 36 116 60 172 26 610 13 8 33 727 75 298 -1 -1
73 2949 24 1698 11 24 47 411 14 844 90 482 -1 -1
73 259 66 2279 88 548 -1 -1
73 744 53 2053 70 1442 -1 -1
73 476 66 487 73 995 43 460 73 451 -1 -1
73 209 14 145 32 346 35 24 30 71 60 153 -1 -1
73 639 26 1012 77 286 1 1089 16 285 97 43 -1 -1
73 696 94 15 55 151 60 178 76 893 -1 -1
73 1960 28 368 15 37 99 362 -1 -1
73 530 58 1383 23 784 44 480 80 481 -1 -1
73 196 76 142 85 1242 79 710 21 2094 83 817 -1 -1
73 649 63 153 78 3177 -1 -1
73 12 54 381 81 609 -1 -1
73 391 60 48 65 2671 47 277 51 938 11 1349 4 2883 81 235 -1 -1
73 1034 9 160 49 191 -1 -1
73 619 83 48 50 529 82 979 30 476 98 20 -1 -1
73 40 96 775 88 744 58 1405 75 176 49 222 80 445 83 1100 98 58 -1 -1
73 1095 56 950 7 342 67 216 -1 -1
73 348 43 52 54 397 62 151 44 457 41 1009 66 605 -1 -1
73 103 51 573 49 1396 84 398 -1 -1
73 13 49 34 22 1980 72 156 56 239 75 606 -1 -1
73 1083 33 56 68 1774 67 1521 4 1 33 473 6 406 43 1409 -1 -1
73 182 53 83 91 1 -1 -1
73 1304 49 247 50 164 90 48 -1 -1
73 690 99 144 12 1382 85 496 -1 -1
73 3 72 1435 3 152 55 1878 -1 -1
73 53 47 29 32 185 40 781 38 784 82 137 -1 -1
73 272 8 91 86 560 74 8 92 528 -1 -1
73 267 98 652 -1 -1
73 737 69 1448 23 649 65 131 42 2883 88 817 -1 -1
73 869 52 559 23 487 56 3594 45 793 20 331 23 455 22 1467 85 196 -1 -1
73 324 89 485 8 430 24 822 23 1276 51 394 -1 -1
73 478 82 257 92 24 -1 -1
73 908 42 542 12 1106 0 842 52 742 -1 -1
73 396 37 289 57 886 -1 -1
73 28 40 204 67 336 -1 -1
73 546 8 610 39 1846 60 29 15 515 74 24 -1 -1
73 181 41 275 15 210 34 1483 71 544 -1 -1
73 6 78 519 16 70 88 258 -1 -1
73 1192 99 556 88 705 15 380 31 446 50 534 -1 -1
73 613 88 191 95 320 37 26 76 243 98 1480 -1 -1
73 2615 80 396 51 169 41 605 69 1026 25 770 69 1704 -1 -1
73 493 37 511 42 135 55 101 97 199 -1 -1
73 317 38 321 68 1043 -1 -1
73 831 78 41 88 393 58 94 80 1684 60 2158 93 474 -1 -1
73 138 64 950 99 536 32 1190 96 172 -1 -1
73 434 2 17 29 424 56 883 29 7 40 49 80 107 -1 -1
73 438 68 104 29 306 85 52 -1 -1
73 1377 85 233 76 46 97 145 57 36 73 20 -1 -1
73 2122 44 47 97 716 -1 -1
73 799 27 351 58 237 68 250 87 2391 -1 -1
73 2145 15 630 16 130 70 934 80 893 -1 -1
73 335 57 80 67 783 26 276 75 206 -1 -1
73 62 92 125 83 402 54 135 21 1398 53 652 33 1835 81 16 -1 -1
73 1273 80 683 23 653 27 1490 84 688 -1 -1
73 493 32 337 78 102 12 218 36 557 55 33 95 392 -1 -1
73 585 42 118 28 646 43 132 5 124 53 156 98 346 -1 -1
73 268 84 835 20 1098 72 529 -1 -1
73 313 40 413 11 2249 24 1301 88 2006 -1 -1
73 386 93 1596 64 1243 57 156 82 96 16 438 66 105 70 225 39 378 69 102 98 578 -1 -1
73 29 58 1474 48 305 56 902 23 1091 8 297 56 990 -1 -1
73 142 16 1514 92 260 5 7 47 117 26 522 56 14 -1 -1
73 207 30 246 72 37 -1 -1
73 1902 69 238 40 289 47 1391 96 1019 -1 -1
73 1 4 291 65 1103 -1 -1
73 506 80 167 52 265 17 64 28 97 92 131 -1 -1
73 473 61 651 63 1169 0 647 69 179 -1 -1
73 56 59 420 76 506 67 132 10 935 7 758 18 457 81 767 -1 -1
73 165 48 2879 84 935 -1 -1
73 125 35 484 91 1634 -1 -1
73 80 22 290 29 218 3 1430 80 65 -1 -1
73 87 5 387 15 1032 17 290 99 767 -1 -1
73 958 98 71 -1 -1
73 228 14 1537 46 202 -1 -1
73 114 77 835 57 1774 38 512 43 458 31 1673 75 256 -1 -1
73 428 21 217 90 405 -1 -1
73 488 16 316 65 273 68 249 97 1226 -1 -1
73 479 80 1193 19 68 94 182 -1 -1
73 80 59 1753 87 190 69 111 47 33 41 2177 31 374 45 170 -1 -1
73 98 12 152 43 452 93 1068 -1 -1
73 1212 49 952 45 2241 76 40 -1 -1
73 1487 21 1667 50 336 -1 -1
73 110 72 209 17 1596 28 319 49 661 -1 -1
73 373 77 6 47 167 99 211 -1 -1
73 1096 27 178 1 8 37 126 64 166 -1 -1
73 17 15 59 90 388 91 58 56 78 84 154 -1 -1
73 26 2 164 0 200 25 116 6 2915 23 680 93 450 -1 -1
73 1686 38 86 97 10 -1 -1
73 134 24 143 60 285 39 129 76 12 -1 -1
73 879 49 143 17 219 27 336 98 214 -1 -1
73 2490 32 37 73 898 24 38 88 103 -1 -1
73 189 94 210 29 539 65 775 98 668 -1 -1
73 266 34 53 54 242 -1 -1
73 169 11 575 63 409 -1 -1
73 625 31 583 50 595 24 371 7 88 21 513 36 1122 77 226 -1 -1
73 10 54 750 19 411 95 531 -1 -1
73 127 45 338 80 106 88 94 -1 -1
73 423 36 183 92 680 -1 -1
73 1318 61 144 62 104 90 222 -1 -1
73 879 44 208 86 419 -1 -1
73 258 71 413 43 184 78 353 -1 -1
73 2227 31 812 45 581 98 1234 -1 -1
73 551 43 23 99 441 -1 -1
73 948 32 1100 3 652 68 265 43 992 38 83 3 3745 29 430 62 141 -1 -1
73 130 64 25 83 430 87 242 65 744 10 146 29 240 7 208 56 68 -1 -1
73 485 82 280 65 1155 80 599 -1 -1
73 84 69 155 8 1279 60 93 2 1638 65 46 -1 -1
73 861 61 1269 8 1688 49 217 68 25 -1 -1
73 1519 81 479 -1 -1
73 19 35 448 16 748 15 1259 57 779 -1 -1
73 123 67 596 43 1239 7 210 61 25 -1 -1
73 2047 4 641 20 706 29 390 90 104 -1 -1
73 129 65 996 89 173 -1 -1
73 535 72 1111 55 10 87 2622 -1 -1
73 963 50 649 28 323 99 843 -1 -1
73 183 12 847 89 322 -1 -1
73 940 22 573 97 346 7 152 56 289 -1 -1
73 322 0 1406 28 117 74 406 -1 -1
73 356 33 49 59 1309 31 655 15 1263 94 3 -1 -1
73 149 0 2120 71 716 43 110 82 19 -1 -1
73 1151 61 561 62 25 1 567 72 1134 -1 -1
73 2517 66 230 7 506 95 209 -1 -1
73 283 80 529 55 702 1 692 44 3 2 303 30 946 49 224 -1 -1
73 179 93 109 61 116 30 138 98 963 -1 -1
73 760 60 133 2 91 13 2193 21 638 23 24 46 181 -1 -1
73 338 94 448 -1 -1
73 771 71 328 65 38 83 895 -1 -1
73 159 35 1683 25 118 93 637 -1 -1
73 25 40 152 47 926 90 23 -1 -1
73 1122 13 186 38 271 95 302 -1 -1
73 968 52 97 80 2803 98 656 -1 -1
73 191 74 350 44 324 29 552 20 1134 65 225 -1 -1
73 868 57 109 97 116 -1 -1
73 425 50 427 21 273 79 927 -1 -1
73 332 77 655 96 882 -1 -1
73 3055 19 77 90 192 42 91 91 1128 -1 -1
73 338 82 1616 28 1593 31 45 0 11 75 207 -1 -1
73 165 59 1102 40 1082 7 133 56 380 53 424 48 609 5 102 75 287 -1 -1
73 76 1 467 36 583 21 1010 50 1181 99 397 -1 -1
73 641 98 1069 -1 -1
73 1428 82 615 22 1810 13 32 61 530 -1 -1
73 390 80 1533 82 611 -1 -1
73 371 53 96 90 150 -1 -1
73 1346 71 289 97 123 -1 -1
73 157 58 1155 82 1514 -1 -1
73 634 11 67 80 63 -1 -1
73 579 70 1412 4 851 37 1733 34 824 85 652 -1 -1
73 1 48 1074 88 780 -1 -1
73 43 30 454 98 507 -1 -1
73 211 70 470 76 348 83 170 -1 -1
73 236 8 387 15 520 33 9 92 839 -1 -1
73 88 65 1414 62 116 4 38 63 17 -1 -1
73 918 7 6 74 243 -1 -1
73 81 68 437 17 256 76 1049 -1 -1
73 161 23 207 66 257 -1 -1
73 705 64 1600 78 36 3 1456 19 245 57 1683 -1 -1
73 57 7 119 33 628 91 718 -1 -1
73 390 75 87 51 1518 57 18 40 387 24 125 48 962 87 23 -1 -1
73 316 65 258 6 250 25 1918 98 357 -1 -1
73 493 14 1796 13 1296 12 122 86 207 -1 -1
73 135 60 2073 78 40 72 128 76 66 73 171 28 686 38 32 84 264 -1 -1
73 316 93 668 -1 -1
73 136 63 408 14 1523 64 17 30 2047 33 484 53 93 -1 -1
74 306 21 59 74 622 62 3089 31 58 86 107 -1 -1
74 122 38 584 10 650 5 71 28 185 81 2137 -1 -1
74 757 26 353 35 46 37 16 84 1054 -1 -1
74 538 79 662 87 571 34 783 49 94 90 1082 -1 -1
74 2433 94 69 6 923 89 176 -1 -1
74 879 5 321 36 1498 66 414 -1 -1
74 502 47 180 75 1509 62 328 89 222 -1 -1
74 4031 54 88 13 33 25 304 83 1038 -1 -1
74 782 19 931 8 536 97 368 -1 -1
74 270 64 1267 56 377 64 699 36 91 66 1241 45 1692 73 1096 -1 -1
74 893 42 340 64 109 42 77 3 1016 62 4216 -1 -1
74 82 82 218 55 670 38 292 54 520 56 985 -1 -1
74 806 61 147 16 813 39 47 -1 -1
74 979 0 141 40 228 38 69 12 315 3 702 69 583 -1 -1
74 2 44 709 84 247 44 632 72 749 71 303 4 642 10 1226 13 777 39 595 -1 -1
74 1762 53 9 84 1966 26 134 58 1340 -1 -1
74 1926 24 175 60 427 -1 -1
74 107 51 46 14 65 30 695 9 352 28 162 -1 -1
74 126 97 546 93 15 62 591 32 980 57 1903 28 659 44 779 21 238 72 703 -1 -1
74 1272 11 1059 0 815 83 72 -1 -1
74 189 16 229 77 971 -1 -1
74 153 22 510 55 352 63 223 -1 -1
74 935 17 429 79 106 77 887 64 1510 92 1376 -1 -1
74 1124 34 332 38 499 25 290 22 620 52 171 -1 -1
74 247 17 653 4 689 99 125 -1 -1
74 11 99 122 79 1227 56 1130 71 973 95 1192 -1 -1
74 191 38 156 4 571 64 84 14 38 87 745 -1 -1
74 875 30 1066 85 136 -1 -1
74 127 25 2630 23 481 48 750 82 690 -1 -1
74 217 49 483 74 338 50 2273 70 95 27 795 5 23 46 622 11 1069 93 633 -1 -1
74 448 84 83 9 411 16 1735 98 2829 -1 -1
74 1285 81 327 20 776 93 162 -1 -1
74 675 37 3 9 712 36 244 0 511 96 149 -1 -1
74 77 26 195 52 1099 71 215 14 2380 6 411 31 363 21 595 94 944 -1 -1
74 335 89 313 67 1709 72 43 57 544 67 170 7 284 29 1950 -1 -1
74 231 50 202 5 83 11 40 17 384 49 1141 -1 -1
74 485 36 43 94 323 -1 -1
74 216 4 853 67 380 95 752 -1 -1
74 51 52 297 48 384 62 654 34 1259 35 220 98 75 -1 -1
74 38 85 122 32 1030 40 29 15 169 53 149 61 390 40 1005 75 408 -1 -1
74 99 37 25 94 12 -1 -1
74 352 60 772 92 349 51 371 26 1423 31 529 15 140 98 357 -1 -1
74 998 42 704 28 1088 92 222 -1 -1
74 12 58 415 29 1169 84 374 -1 -1
74 511 28 27 27 2569 7 75 23 76 15 43 37 34 -1 -1
74 1438 47 375 68 621 -1 -1
74 1117 5 4 92 511 -1 -1
74 433 49 301 57 155 31 137 77 447 -1 -1
74 153 8 833 51 255 -1 -1
74 2581 34 1256 58 99 31 277 16 1238 8 369 5 87 61 268 -1 -1
74 577 14 47 0 352 79 2133 -1 -1
74 425 49 13 79 431 66 1172 64 260 30 206 26 1008 46 918 -1 -1
74 463 25 838 96 154 -1 -1
74 316 7 548 32 12 68 641 -1 -1
74 408 67 1823 62 1896 99 1401 -1 -1
74 1266 28 22 43 2452 8 60 17 579 86 52 -1 -1
74 595 84 440 18 168 11 224 18 729 82 1283 -1 -1
74 168 24 6016 30 429 3 1132 75 43 -1 -1
74 771 99 396 65 822 76 281 43 842 17 82 78 659 -1 -1
74 411 95 197 73 45 32 332 12 93 49 237 52 186 -1 -1
74 125 7 558 28 9 11 298 80 20 -1 -1
74 830 97 1089 17 2 47 1614 12 277 74 68 -1 -1
74 130 25 285 83 1127 14 84 88 147 -1 -1
74 95 37 376 7 927 10 185 19 992 0 1511 96 60 -1 -1
74 1165 23 154 68 732 82 1413 -1 -1
74 393 52 2261 92 611 16 1408 63 197 -1 -1
74 238 73 12 24 266 51 512 3 699 66 803 -1 -1
74 51 15 103 67 1000 82 222 8 60 16 492 23 548 94 1248 -1 -1
74 172 35 255 31 403 66 2715 -1 -1
74 358 22 230 78 339 92 1621 39 775 89 45 -1 -1
74 354 23 676 69 645 -1 -1
74 334 78 303 46 143 80 268 -1 -1
74 266 44 179 0 72 91 125 -1 -1
74 389 89 494 9 391 99 828 -1 -1
74 2563 64 328 7 72 70 747 -1 -1
74 1229 30 823 54 187 78 49 11 365 64 816 -1 -1
74 373 94 2420 -1 -1
74 1449 84 40 -1 -1
74 344 54 206 61 358 13 420 43 31 93 584 -1 -1
74 722 59 908 4 1047 82 862 -1 -1
74 145 67 317 43 13 0 472 79 333 -1 -1
74 753 31 1253 50 93 49 493 61 1851 -1 -1
74 975 26 219 21 761 64 87 -1 -1
74 98 97 138 -1 -1
74 79 3 224 42 26 91 218 -1 -1
74 811 33 133 53 478 23 92 20 2120 71 3004 -1 -1
74 89 90 142 78 1265 96 105 -1 -1
74 988 42 47 68 162 -1 -1
74 570 61 21 47 767 89 356 -1 -1
74 599 29 889 66 301 -1 -1
74 946 13 351 86 667 -1 -1
74 474 91 343 54 734 3 514 48 341 4 583 66 80 -1 -1
74 294 19 1143 76 346 55 255 81 1040 -1 -1
74 591 93 348 89 101 41 1963 23 2019 92 446 -1 -1
74 642 45 89 38 1076 9 749 51 219 36 342 39 1131 59 1609 -1 -1
74 960 12 230 95 256 -1 -1
74 3229 57 65 90 1244 89 316 49 269 89 348 -1 -1
74 72 73 119 55 293 2 1676 61 141 -1 -1
74 564 59 340 94 764 -1 -1
74 676 50 943 25 1653 31 540 33 987 54 634 -1 -1
74 823 88 2411 87 89 68 352 99 1036 -1 -1
74 389 28 164 4 1351 31 230 29 364 4 657 64 370 -1 -1
74 520 98 494 69 566 22 2409 87 337 -1 -1
74 406 98 839 6 259 25 1821 2 733 21 74 69 353 -1 -1
74 748 64 809 72 1451 60 80 32 458 1 709 13 128 33 221 -1 -1
74 718 32 216 65 13 12 699 33 289 3 849 78 326 -1 -1
74 572 30 142 85 1208 46 13 61 64 85 470 -1 -1
74 52 37 233 90 1361 1 173 40 231 89 1073 -1 -1
74 442 14 115 27 62 51 315 -1 -1
74 276 52 2220 71 670 31 689 90 583 -1 -1
74 75 67 437 82 1152 7 430 24 67 32 77 20 319 72 225 -1 -1
74 594 88 414 31 718 16 1320 5 66 28 958 41 1832 -1 -1
74 958 31 512 15 337 92 424 -1 -1
74 196 9 169 19 74 12 1142 81 891 -1 -1
74 991 69 572 86 735 -1 -1
74 1200 58 9 59 1904 16 202 37 857 42 419 17 143 68 1423 -1 -1
74 707 27 2937 18 162 23 1401 24 574 40 243 -1 -1
74 322 83 463 61 5 46 402 98 70 -1 -1
74 668 22 86 63 194 -1 -1
74 272 8 448 73 326 -1 -1
74 478 14 1552 38 280 15 33 24 118 26 2421 90 637 -1 -1
74 655 25 1383 69 131 48 540 58 615 41 309 79 1143 -1 -1
74 935 34 53 87 184 -1 -1
74 37 8 762 42 1455 91 180 -1 -1
74 1809 50 110 67 1706 7 637 50 22 -1 -1
74 578 0 1610 87 685 -1 -1
74 519 23 405 51 890 49 226 21 303 27 164 38 1162 61 33 -1 -1
74 432 77 993 2 714 72 167 -1 -1
74 494 41 966 37 703 12 522 77 1207 -1 -1
74 353 92 43 97 588 -1 -1
74 112 71 733 47 744 19 2029 54 15 35 60 73 111 -1 -1
74 906 1 215 32 83 70 13 -1 -1
74 528 51 484 46 84 96 69 -1 -1
74 1109 19 60 33 115 75 709 -1 -1
74 1607 2 176 86 217 -1 -1
74 583 87 739 36 401 4 53 95 59 -1 -1
74 908 54 67 72 171 99 372 15 99 97 22 -1 -1
74 310 12 1273 38 298 71 1918 -1 -1
74 17 64 231 42 783 61 1072 45 3144 46 952 3 575 97 11 -1 -1
74 61 15 766 85 28 -1 -1
74 1154 30 197 2 184 33 615 51 69 59 234 -1 -1
74 185 29 302 67 310 88 280 55 708 90 851 -1 -1
74 22 50 59 22 471 99 328 -1 -1
74 152 54 2 28 357 75 1561 -1 -1
74 292 68 604 36 685 37 762 20 866 78 978 -1 -1
74 184 5 614 36 53 3 821 17 9 49 177 -1 -1
74 268 62 95 75 1809 44 358 93 360 -1 -1
74 201 2 133 82 1699 -1 -1
74 1135 7 844 58 233 82 346 -1 -1
74 942 56 90 15 541 97 860 -1 -1
74 432 43 454 9 230 89 2267 -1 -1
74 190 97 1038 38 319 14 1879 17 464 54 179 -1 -1
74 156 8 735 66 1543 -1 -1
74 183 65 841 53 115 38 156 28 53 57 2301 -1 -1
74 990 53 705 22 440 3 208 27 244 65 168 -1 -1
74 434 70 52 26 2465 91 272 -1 -1
74 640 85 265 58 1495 42 177 84 689 -1 -1
74 558 20 257 3 1311 5 496 12 16 45 425 64 734 -1 -1
74 477 49 258 48 528 74 995 -1 -1
74 875 45 283 73 557 35 10 74 255 -1 -1
74 74 83 271 42 7 8 1078 15 237 20 2057 92 1134 -1 -1
74 672 45 2398 28 226 90 603 -1 -1
74 468 78 49 19 995 68 325 -1 -1
74 2220 92 1127 36 1299 39 1048 95 475 -1 -1
74 313 15 1936 39 267 64 1178 -1 -1
74 389 73 615 89 1005 -1 -1
74 187 73 188 94 137 -1 -1
74 1397 24 340 53 249 20 1959 49 880 -1 -1
74 555 14 2576 90 584 -1 -1
74 146 89 291 -1 -1
74 330 70 19 28 1410 35 2508 95 9 -1 -1
74 581 15 1466 4 295 86 63 -1 -1
74 326 55 633 82 290 73 65 58 258 53 469 95 314 -1 -1
74 137 11 131 61 198 -1 -1
74 59 24 334 15 250 57 670 88 735 -1 -1
74 510 35 564 26 924 79 92 -1 -1
74 201 13 19 2 481 57 39 -1 -1
74 86 71 190 54 2764 0 15 65 2070 -1 -1
74 664 95 854 69 193 17 381 85 572 -1 -1
74 198 83 447 64 300 36 716 98 22 -1 -1
74 67 20 278 45 218 9 198 4 230 60 606 -1 -1
74 513 85 32 -1 -1
74 231 79 1169 63 709 62 524 91 508 -1 -1
74 2474 62 479 92 1297 -1 -1
74 135 71 571 76 1439 83 1253 96 340 -1 -1
74 83 10 235 28 801 46 93 -1 -1
74 509 28 1222 34 1142 18 3450 34 65 32 937 25 144 18 1852 11 381 10 945 39 485 -1 -1
74 550 93 1414 9 295 20 414 29 1524 43 120 -1 -1
74 135 52 294 67 5 91 267 -1 -1
74 283 38 471 81 1596 -1 -1
74 343 61 1242 48 214 45 839 69 62 -1 -1
74 149 20 592 19 940 73 596 -1 -1
74 537 25 130 12 780 10 823 79 624 -1 -1
74 122 30 92 0 370 40 557 92 390 -1 -1
74 974 23 399 83 569 -1 -1
74 1103 93 321 -1 -1
74 2037 77 358 88 2126 -1 -1
74 1266 43 356 35 273 81 396 -1 -1
74 1302 0 3185 57 629 48 3106 97 660 -1 -1
74 1562 40 1453 39 527 59 136 60 459 83 119 -1 -1
74 264 34 94 35 1532 3 980 72 1207 -1 -1
74 273 49 1246 39 312 89 63 -1 -1
74 178 57 1161 14 228 0 56 28 63 70 69 -1 -1
74 33 13 251 8 243 7 630 97 503 -1 -1
74 530 22 354 43 394 85 836 -1 -1
74 464 60 737 48 230 70 86 -1 -1
74 580 50 1206 67 132 41 855 83 194 -1 -1
74 4146 39 1976 1 421 93 599 -1 -1
74 375 81 77 18 560 36 470 20 165 25 398 93 870 -1 -1
74 769 35 29 18 321 78 1200 31 350 20 401 17 38 80 722 -1 -1
74 986 17 794 42 458 98 1253 -1 -1
74 273 29 658 31 3282 18 965 34 975 73 432 -1 -1
74 72 23 171 24 1591 13 221 9 1184 18 207 29 274 -1 -1
74 147 32 1287 17 1182 93 834 -1 -1
74 141 91 234 -1 -1
74 427 18 1010 28 11 -1 -1
75 60 54 110 47 639 9 62 34 343 32 1212 99 226 -1 -1
75 178 21 262 80 218 -1 -1
75 484 77 405 94 1224 8 1684 63 492 -1 -1
75 97 96 550 -1 -1
75 373 79 4 47 156 87 221 43 783 18 230 97 700 -1 -1
75 412 50 1542 68 1663 9 556 55 432 74 327 -1 -1
75 2 61 453 77 1955 0 51 8 660 41 121 62 163 -1 -1
75 1011 34 867 79 438 -1 -1
75 219 63 516 47 950 35 1824 31 2094 88 460 -1 -1
75 704 60 422 84 1378 15 732 3 109 72 822 -1 -1
75 124 78 315 73 522 76 253 96 346 -1 -1
75 624 41 426 43 659 13 1638 75 525 -1 -1
75 273 50 731 35 38 41 293 90 140 -1 -1
75 3467 45 23 61 94 62 722 40 114 5 1401 69 879 -1 -1
75 1879 2 64 69 115 75 551 68 1327 6 496 61 300 13 784 78 86 -1 -1
75 145 81 150 41 53 43 747 62 804 5 2 36 1261 46 30 -1 -1
75 141 19 1534 53 281 57 64 15 1301 99 526 -1 -1
75 382 88 229 58 2166 83 197 39 36 99 175 -1 -1
75 4 18 523 3 14 54 162 -1 -1
75 1364 24 537 59 255 37 289 35 36 46 848 25 314 23 27 65 608 -1 -1
75 198 83 1389 36 296 44 315 74 398 -1 -1
75 316 74 1326 93 40 91 72 49 50 75 1397 19 975 25 588 55 199 -1 -1
75 289 41 370 39 444 75 121 -1 -1
75 2181 82 230 38 1803 5 429 63 398 19 1085 16 866 50 796 -1 -1
75 403 62 29 96 407 56 54 94 274 -1 -1
75 1608 24 666 61 259 60 622 19 1555 95 136 -1 -1
75 470 56 127 99 58 -1 -1
75 547 7 633 91 51 -1 -1
75 354 1 57 86 1572 42 425 65 940 78 411 34 920 22 1521 7 725 47 1324 -1 -1
75 944 19 339 81 1491 -1 -1
75 482 59 8 32 400 30 1064 61 131 66 160 -1 -1
75 122 95 129 13 470 21 1868 55 119 75 1403 -1 -1
75 735 17 774 72 749 -1 -1
75 313 1 89 89 468 -1 -1
75 1050 0 514 10 36 36 279 44 564 55 663 -1 -1
75 867 90 136 50 19 80 537 -1 -1
75 1801 74 147 36 1076 67 41 68 1782 73 313 -1 -1
75 746 70 155 8 157 54 424 5 1255 26 253 55 429 -1 -1
75 1529 63 542 0 87 29 448 -1 -1
75 109 46 1889 48 27 91 3072 -1 -1
75 1926 43 286 2 481 90 2160 -1 -1
75 192 33 229 19 82 72 23 -1 -1
75 482 48 204 98 1538 -1 -1
75 203 22 655 40 534 72 319 -1 -1
75 792 41 1596 10 57 83 355 -1 -1
75 530 51 186 50 676 91 85 -1 -1
75 367 15 1326 47 197 75 116 -1 -1
75 377 40 874 37 72 83 112 -1 -1
75 350 58 88 35 1044 59 488 28 1115 44 723 83 1435 -1 -1
75 3 33 87 73 90 1 1764 18 583 11 2009 97 423 -1 -1
75 1498 1 766 39 368 3 176 56 685 -1 -1
75 526 28 725 86 1316 -1 -1
75 1310 54 930 79 1661 42 1825 15 769 35 247 34 79 22 282 93 1248 -1 -1
75 529 24 441 55 253 -1 -1
75 53 26 66 58 137 -1 -1
75 105 47 667 94 230 -1 -1
75 570 83 283 20 1 88 1348 -1 -1
75 476 64 204 67 598 74 114 6 204 22 159 71 105 -1 -1
75 613 60 1648 12 583 60 399 -1 -1
75 475 96 649 8 2 87 964 -1 -1
75 187 29 606 62 103 75 1605 23 838 63 246 70 1161 -1 -1
75 1152 58 1197 2 172 15 1603 26 172 15 15 31 887 -1 -1
75 417 91 298 5 292 11 74 38 69 78 76 -1 -1
75 656 6 494 64 2104 -1 -1
75 1041 12 2079 24 1689 71 66 -1 -1
75 131 14 308 97 77 -1 -1
75 88 29 861 80 639 -1 -1
75 380 97 710 -1 -1
75 893 67 83 28 137 31 128 41 708 2 452 24 541 47 276 -1 -1
75 288 53 258 43 1297 17 285 6 612 14 386 37 273 -1 -1
75 1765 79 2513 80 1520 83 774 32 1212 16 397 62 1736 33 1703 52 1951 -1 -1
75 914 10 71 41 177 46 93 -1 -1
75 1208 1 344 5 569 52 2872 20 137 39 841 25 3183 82 375 -1 -1
75 109 15 335 47 415 52 1411 -1 -1
75 404 1 46 15 914 57 2232 62 1173 14 123 58 1691 -1 -1
75 31 73 3840 39 97 0 221 96 612 -1 -1
75 194 22 227 59 669 -1 -1
75 50 79 329 23 184 58 100 -1 -1
75 1549 35 238 96 286 -1 -1
75 17 87 4 11 775 35 972 84 205 -1 -1
75 1910 15 1678 45 265 -1 -1
75 1512 20 1394 96 1312 -1 -1
75 528 44 798 35 90 76 387 -1 -1
75 2842 34 757 4 524 65 600 1 1173 19 241 25 336 79 1859 -1 -1
75 737 52 1261 67 714 -1 -1
75 138 97 1325 51 309 47 95 42 1022 67 298 -1 -1
75 472 80 48 38 228 39 1149 85 136 59 305 23 247 86 9 -1 -1
75 936 0 212 37 394 -1 -1
75 884 16 396 7 436 25 803 98 898 -1 -1
75 1127 43 599 84 317 75 795 72 1278 96 196 -1 -1
75 48 15 1133 2 1057 97 534 -1 -1
75 208 50 426 63 565 62 239 32 614 40 1245 91 466 -1 -1
75 141 6 732 62 204 -1 -1
75 272 89 279 91 775 59 1979 90 345 -1 -1
75 1422 12 445 60 219 46 1001 0 576 31 98 82 308 -1 -1
75 55 73 30 18 997 6 196 89 536 -1 -1
75 35 57 457 72 1457 26 140 86 183 -1 -1
75 122 2 1188 96 1059 -1 -1
75 376 12 444 66 378 6 734 5 404 0 1262 17 897 29 162 18 1011 24 421 44 360 -1 -1
75 3 60 514 86 1185 -1 -1
75 218 77 1888 86 557 80 116 58 230 29 1678 97 21 -1 -1
75 263 81 168 42 240 39 563 1 152 16 237 50 311 -1 -1
75 521 81 292 30 57 10 124 35 2454 81 29 -1 -1
75 587 54 1084 26 93 67 1428 32 254 65 465 25 97 95 299 -1 -1
75 1633 90 389 52 45 75 95 -1 -1
75 11 60 1237 34 141 97 407 -1 -1
75 145 42 2598 19 1677 82 311 -1 -1
75 384 2 444 82 472 42 395 64 1267 -1 -1
75 174 26 170 67 481 40 129 8 401 98 147 -1 -1
75 53 69 1586 12 566 46 70 -1 -1
75 275 9 226 43 154 30 1123 54 953 74 796 -1 -1
75 132 35 475 20 1423 35 653 63 961 -1 -1
75 2072 33 42 19 86 21 451 26 94 19 409 23 803 25 1362 60 2776 -1 -1
75 618 93 1201 98 1190 48 2 14 152 43 56 63 541 82 90 -1 -1
75 504 63 124 87 399 -1 -1
75 1051 73 506 64 535 28 9 22 156 1 185 55 727 -1 -1
75 25 95 97 92 518 68 1690 51 141 12 924 11 766 87 2400 -1 -1
75 1454 63 58 70 37 20 30 10 1498 81 476 -1 -1
75 156 69 187 39 1453 27 421 79 1372 -1 -1
75 128 66 318 90 469 17 1268 16 371 62 616 43 1611 0 1196 79 981 -1 -1
75 143 63 727 7 765 49 201 29 1764 0 542 37 69 19 483 49 205 -1 -1
75 1921 81 17 11 988 2 559 50 1110 -1 -1
75 945 35 498 17 507 90 1973 34 52 0 57 84 332 -1 -1
75 1025 38 43 7 468 0 1667 69 157 -1 -1
75 154 26 383 89 147 -1 -1
75 246 33 1347 21 863 93 1033 -1 -1
75 799 4 583 55 2239 76 1722 55 156 37 502 53 352 14 6 88 986 -1 -1
75 44 13 18 85 854 -1 -1
75 79 32 338 87 1283 -1 -1
75 141 64 830 27 2787 22 1623 78 193 -1 -1
75 98 28 903 74 454 -1 -1
75 617 6 471 20 840 98 453 -1 -1
75 284 79 265 14 359 69 1530 -1 -1
75 973 96 174 -1 -1
75 365 80 11 24 207 6 1291 16 258 82 1782 -1 -1
75 73 73 600 46 959 88 1676 -1 -1
75 124 57 410 48 969 86 112 -1 -1
75 113 12 76 71 1476 -1 -1
75 696 81 106 68 150 52 362 9 603 34 126 4 309 22 1395 62 384 -1 -1
75 1597 59 373 6 838 28 1459 9 1 23 732 79 134 -1 -1
75 757 13 590 81 1870 -1 -1
75 991 9 1675 34 1291 94 494 -1 -1
75 546 33 513 67 1663 16 69 62 813 7 435 35 865 85 937 -1 -1
75 9 40 10 39 1436 34 962 58 89 4 775 84 645 -1 -1
75 548 42 306 73 187 39 762 65 482 -1 -1
75 261 49 583 61 68 17 120 18 268 47 630 -1 -1
75 9 34 344 3 609 57 2430 -1 -1
75 171 42 8 13 243 12 712 35 234 -1 -1
75 423 59 332 92 188 -1 -1
75 66 89 669 44 1088 47 283 98 514 -1 -1
75 3225 16 1179 6 909 4 833 42 1199 -1 -1
75 896 16 99 13 113 38 21 -1 -1
75 351 94 369 18 1271 90 53 -1 -1
75 212 70 3220 80 1190 29 681 42 1617 25 961 17 64 40 261 68 89 -1 -1
75 143 49 627 80 143 42 1223 58 200 85 433 -1 -1
75 309 28 509 70 93 -1 -1
75 208 78 1004 45 323 92 349 -1 -1
75 245 73 677 29 560 17 89 42 91 22 1002 14 40 56 310 -1 -1
75 28 50 63 14 1012 55 937 48 51 63 854 -1 -1
75 339 79 249 3 109 6 84 56 38 -1 -1
75 1893 33 259 7 154 10 12 85 125 -1 -1
75 880 66 188 0 458 97 451 -1 -1
75 1386 5 210 27 96 17 46 41 1470 70 434 96 621 -1 -1
75 2548 33 797 29 22 34 953 13 2013 59 907 -1 -1
75 1044 57 1056 23 430 11 1159 4 676 44 68 -1 -1
75 266 91 280 -1 -1
75 910 15 114 67 586 41 619 14 854 17 521 30 66 27 34 66 1474 -1 -1
75 421 21 38 67 667 59 272 3 1155 52 164 82 10 -1 -1
75 287 87 679 70 384 74 231 54 647 39 1184 79 467 -1 -1
75 1192 43 464 42 2523 77 140 -1 -1
75 72 42 614 67 485 41 353 54 2166 74 702 -1 -1
75 44 83 506 30 189 66 410 61 1185 87 200 -1 -1
75 1156 34 647 46 583 51 275 7 503 95 369 -1 -1
75 23 96 742 93 155 68 1124 43 222 13 138 75 659 -1 -1
75 427 49 386 22 262 64 87 -1 -1
75 1498 92 646 67 33 65 143 26 4364 28 916 43 8 86 133 -1 -1
75 135 97 678 22 977 92 254 -1 -1
75 263 5 171 59 1004 -1 -1
75 460 87 544 31 1006 84 227 -1 -1
75 843 20 3674 42 359 34 312 65 2105 -1 -1
75 704 1 230 53 112 89 242 -1 -1
75 54 88 546 89 213 34 438 74 1788 -1 -1
75 508 18 557 43 94 24 701 18 625 95 589 -1 -1
75 2877 44 6 31 1657 25 252 35 1374 63 319 -1 -1
75 41 7 1947 29 1333 77 1512 -1 -1
75 183 24 362 97 281 -1 -1
75 107 8 444 24 244 0 491 47 848 -1 -1
75 96 84 2749 -1 -1
75 117 87 19 6 222 55 1737 -1 -1
75 79 89 706 40 660 20 394 54 137 88 184 -1 -1
75 654 99 669 -1 -1
75 473 45 125 82 362 -1 -1
75 572 19 1301 8 306 42 749 68 212 -1 -1
75 582 9 387 22 1760 74 1092 -1 -1
75 235 44 103 93 46 78 257 72 120 81 620 52 228 83 645 -1 -1
75 268 43 1093 98 1027 -1 -1
75 541 71 77 12 305 46 850 37 1411 72 755 -1 -1
75 1936 30 440 3 266 45 814 5 255 44 240 -1 -1
75 862 27 78 17 115 77 293 -1 -1
75 1330 41 3819 22 127 70 218 -1 -1
75 878 56 4219 36 366 40 839 60 375 22 738 81 203 -1 -1
75 455 80 74 29 342 32 241 56 83 34 964 99 837 -1 -1
75 736 23 726 60 3785 -1 -1
75 203 71 484 49 134 38 97 31 33 9 332 70 59 -1 -1
75 4 92 375 -1 -1
75 792 44 3425 75 1313 54 276 71 90 58 807 71 756 11 215 58 249 80 1460 -1 -1
75 988 73 806 23 251 55 309 -1 -1
75 1060 48 314 27 387 59 298 -1 -1
75 1744 87 225 94 167 45 1507 28 218 60 1018 -1 -1
75 1149 73 1752 24 1418 82 803 -1 -1
75 205 50 488 49 511 40 165 88 1045 -1 -1
75 951 80 1193 87 9 -1 -1
75 18 1 32 78 190 -1 -1
75 279 53 109 82 71 -1 -1
75 908 31 114 56 59 30 548 90 582 -1 -1
75 872 11 678 75 516 -1 -1
75 1306 40 514 21 61 22 190 96 61 -1 -1
75 174 76 969 -1 -1
75 573 78 277 69 758 66 2221 8 703 86 1130 -1 -1
75 343 11 1278 97 490 -1 -1
75 300 72 1072 95 683 -1 -1
75 466 39 47 83 2320 -1 -1
75 244 25 325 79 1203 -1 -1
75 138 70 226 3 199 7 332 20 740 57 69 -1 -1
75 1816 57 1001 65 292 -1 -1
76 145 0 1302 90 258 -1 -1
76 388 96 616 56 219 76 523 55 575 34 77 77 9 -1 -1
76 610 30 33 4 380 75 110 -1 -1
76 585 8 1006 77 343 -1 -1
76 55 29 578 51 485 3 688 22 625 85 729 -1 -1
76 234 59 1602 89 475 -1 -1
76 827 41 392 60 254 14 391 57 125 -1 -1
76 850 63 95 33 607 45 847 -1 -1
76 9 62 433 86 558 18 982 39 734 58 635 23 1261 80 35 -1 -1
76 70 88 1088 33 858 1 260 42 40 6 929 47 323 -1 -1
76 1191 6 484 53 640 -1 -1
76 1124 72 203 76 255 92 324 85 74 62 199 37 438 65 538 11 168 67 599 71 33 -1 -1
76 621 34 4 58 1482 -1 -1
76 1001 85 51 96 1741 73 241 10 1223 32 135 30 1246 8 470 58 764 -1 -1
76 790 46 10 60 2542 2 694 27 673 76 320 -1 -1
76 160 81 1616 91 3456 -1 -1
76 179 36 629 23 71 46 8 -1 -1
76 117 8 1438 80 310 -1 -1
76 666 10 222 40 619 50 644 20 185 85 540 -1 -1
76 1152 56 581 89 834 -1 -1
76 1076 15 414 19 669 74 17 -1 -1
76 593 24 534 93 288 73 14 44 760 13 1177 10 127 67 127 -1 -1
76 43 77 774 40 586 4 1754 88 572 -1 -1
76 37 13 429 80 172 -1 -1
76 233 71 14 51 53 41 220 46 497 2 486 5 744 44 688 -1 -1
76 1359 81 939 25 379 99 669 -1 -1
76 3244 21 495 52 271 43 1574 23 954 35 116 44 264 45 1130 -1 -1
76 775 14 582 22 93 7 1908 63 559 78 1659 -1 -1
76 279 1 544 64 67 -1 -1
76 624 71 575 56 1241 20 138 23 422 95 1736 -1 -1
76 70 24 898 57 2256 25 524 33 913 23 638 11 275 26 50 61 533 -1 -1
76 774 59 478 32 79 69 291 79 2994 -1 -1
76 625 40 463 72 204 75 496 61 3854 72 1471 -1 -1
76 576 66 626 8 64 67 241 -1 -1
76 406 31 1620 81 915 -1 -1
76 934 32 667 30 353 95 52 75 332 19 508 16 587 86 2311 -1 -1
76 320 60 589 89 1184 64 485 91 436 -1 -1
76 168 75 1118 81 396 87 425 17 142 41 3282 37 476 52 104 20 502 95 737 -1 -1
76 323 86 420 47 115 10 87 1 232 74 47 24 138 60 337 -1 -1
76 286 95 1044 27 90 91 764 -1 -1
76 8 14 218 5 74 42 749 -1 -1
76 894 78 143 20 1535 40 1097 88 382 -1 -1
76 1242 25 873 98 1288 67 1382 70 744 48 1571 46 141 79 114 -1 -1
76 184 21 618 78 264 29 877 26 85 83 478 -1 -1
76 869 97 396 79 470 58 2381 34 569 21 668 5 990 68 1846 67 768 66 170 41 500 74 626 -1 -1
76 374 14 158 47 446 65 530 6 143 12 1478 5 296 23 1194 4 616 80 337 -1 -1
76 62 73 331 36 326 84 181 -1 -1
76 482 18 794 75 1756 44 511 25 1316 8 1188 25 1264 21 299 33 201 2 193 39 287 -1 -1
76 25 17 630 32 141 66 2007 67 2452 82 54 -1 -1
76 897 39 434 85 126 49 382 11 1414 79 788 -1 -1
76 295 23 425 45 358 65 57 57 371 95 97 -1 -1
76 463 12 2098 87 1103 -1 -1
76 82 4 318 10 830 93 1294 -1 -1
76 335 90 1118 41 363 17 423 11 421 46 560 -1 -1
76 876 59 337 45 1025 23 686 91 454 -1 -1
76 318 1 79 41 329 96 350 -1 -1
76 819 67 1120 59 342 15 304 91 161 -1 -1
76 405 34 15 84 188 45 231 4 296 83 272 -1 -1
76 51 11 375 24 1059 5 192 3 1498 -1 -1
76 691 50 1257 80 810 -1 -1
76 92 11 50 42 692 51 194 -1 -1
76 313 91 209 25 1483 73 2681 92 194 -1 -1
76 322 37 1856 66 58 -1 -1
76 366 47 516 86 531 -1 -1
76 19 3 159 50 101 84 264 -1 -1
76 986 71 160 98 313 54 1145 4 1141 45 1499 66 608 -1 -1
76 413 28 59 18 677 74 609 -1 -1
76 14 39 594 24 1775 5 203 59 1249 -1 -1
76 115 91 143 30 79 28 349 32 1401 33 700 34 268 -1 -1
76 595 33 1043 63 166 69 94 37 296 52 752 -1 -1
76 203 65 191 78 84 46 1190 11 25 77 113 -1 -1
76 1018 75 121 27 978 3 910 33 40 13 553 86 824 -1 -1
76 25 18 5 24 35 3 798 94 13 -1 -1
76 519 32 1463 80 42 50 322 55 210 50 475 89 969 -1 -1
76 2650 11 767 99 1997 -1 -1
76 919 38 296 76 21 25 130 5 773 24 84 17 759 30 1063 86 938 -1 -1
76 111 75 561 61 124 15 336 6 1130 29 1899 5 683 75 167 -1 -1
76 131 41 516 44 1563 68 571 -1 -1
76 662 52 362 39 312 94 586 57 1206 56 733 79 241 -1 -1
76 1287 56 283 69 345 15 562 9 534 28 334 19 1277 73 650 -1 -1
76 1056 79 122 88 81 6 2091 37 1155 -1 -1
76 629 46 375 57 498 8 822 77 1825 -1 -1
76 1095 79 19 27 712 58 121 99 43 -1 -1
76 544 41 6 12 70 28 323 56 1538 -1 -1
76 616 73 281 68 30 3 145 28 2216 21 301 66 614 -1 -1
76 375 97 81 90 91 6 267 38 113 43 406 94 159 -1 -1
76 555 33 430 61 1124 38 690 23 1263 85 576 -1 -1
76 487 56 1307 23 353 38 654 22 26 96 952 -1 -1
76 122 90 41 83 557 12 225 73 130 -1 -1
76 1294 61 358 25 2047 20 91 29 1013 21 135 50 577 88 937 -1 -1
76 1882 83 103 99 205 20 638 50 1435 59 1381 -1 -1
76 171 2 2215 76 1303 -1 -1
76 328 32 448 27 450 26 1053 88 62 -1 -1
76 8 29 652 69 797 49 722 20 692 3 278 20 519 60 194 -1 -1
76 868 88 436 3 28 48 1246 9 1159 34 454 -1 -1
76 1553 86 891 43 19 94 139 42 67 25 579 52 199 29 961 8 86 24 1649 80 2190 -1 -1
76 578 13 217 68 59 9 1147 35 303 74 202 -1 -1
76 909 54 218 85 1159 54 48 73 640 85 152 -1 -1
76 173 80 204 66 272 20 611 52 798 -1 -1
76 13 75 214 64 833 14 809 42 1613 -1 -1
76 846 92 86 72 104 94 914 -1 -1
76 342 45 1731 20 626 0 570 65 111 -1 -1
76 553 38 421 76 354 -1 -1
76 341 53 34 30 255 93 193 -1 -1
76 470 18 611 13 217 45 773 -1 -1
76 188 22 461 40 973 16 2924 72 214 -1 -1
76 32 66 90 90 1295 -1 -1
76 38 74 530 47 1305 49 140 23 330 5 1079 71 655 -1 -1
76 19 90 53 58 352 61 718 25 86 73 521 -1 -1
76 1065 2 452 29 253 95 79 -1 -1
76 1115 7 586 25 1892 45 2663 90 74 -1 -1
76 481 4 645 5 82 85 1112 -1 -1
76 1492 93 206 81 454 44 1895 92 271 -1 -1
76 486 71 512 0 606 78 513 -1 -1
76 85 52 394 1 75 40 383 13 220 97 383 -1 -1
76 548 91 513 66 644 16 1422 76 301 -1 -1
76 359 11 628 42 278 93 1012 -1 -1
76 1233 77 125 85 87 13 1792 73 424 15 568 5 705 6 220 36 279 -1 -1
76 191 71 1283 54 89 83 53 -1 -1
76 101 34 511 4 207 41 734 47 828 -1 -1
76 272 42 755 56 174 73 429 -1 -1
76 398 99 320 97 845 19 556 96 944 -1 -1
76 618 21 501 72 171 50 1269 47 453 32 921 51 1068 8 1147 61 780 -1 -1
76 337 20 656 56 379 54 137 66 516 -1 -1
76 82 65 560 53 332 70 978 92 1495 -1 -1
76 243 24 196 10 419 57 351 -1 -1
76 104 68 27 14 488 15 602 76 12 -1 -1
76 415 41 10 13 189 69 202 -1 -1
76 955 57 161 10 253 15 357 28 330 76 117 -1 -1
76 30 36 305 94 226 -1 -1
76 765 12 725 93 111 -1 -1
76 82 55 107 13 219 37 89 39 1026 -1 -1
76 275 45 252 8 1108 43 234 2 344 19 648 96 41 -1 -1
76 660 12 582 60 16 -1 -1
76 578 99 570 50 944 74 877 25 47 24 114 28 728 78 11 -1 -1
76 1110 53 384 16 590 70 81 -1 -1
76 9 30 1174 63 22 -1 -1
76 252 96 90 41 177 47 47 33 1526 36 159 41 82 -1 -1
76 1443 40 246 45 106 3 515 37 680 51 547 -1 -1
76 1416 20 227 60 183 32 454 34 365 76 439 -1 -1
76 529 63 109 82 23 48 116 41 1030 99 633 -1 -1
76 1274 57 82 11 1283 54 155 -1 -1
76 1580 55 87 16 395 92 873 -1 -1
76 15 94 560 85 2192 68 1736 34 593 11 304 5 443 91 703 -1 -1
76 553 77 1739 24 616 49 51 41 610 34 315 30 92 46 307 -1 -1
76 230 95 694 19 169 36 1284 88 27 -1 -1
76 169 32 96 72 1243 89 340 40 410 2 118 9 1074 83 241 -1 -1
76 196 53 1940 71 139 47 627 86 15 50 1029 79 1618 -1 -1
76 282 15 441 74 68 -1 -1
76 654 68 1762 1 191 50 889 -1 -1
76 777 97 1278 82 536 59 760 40 244 82 281 40 135 21 156 98 3 -1 -1
76 103 88 248 15 8 81 260 26 694 45 313 80 1664 -1 -1
76 657 83 278 6 368 67 195 17 210 79 144 -1 -1
76 1315 91 345 -1 -1
76 295 34 602 19 216 14 235 28 331 -1 -1
76 714 37 236 69 162 48 1402 86 1224 -1 -1
76 280 80 136 64 81 5 1720 14 1097 69 884 -1 -1
76 430 20 150 94 27 -1 -1
76 794 8 1922 44 120 -1 -1
76 602 63 31 76 898 -1 -1
76 871 77 33 89 1263 75 122 38 250 50 1666 73 85 -1 -1
76 818 6 282 45 388 75 145 31 282 84 592 -1 -1
76 954 77 923 66 1721 35 29 33 576 82 57 -1 -1
76 12 13 220 84 200 46 594 23 497 99 1216 -1 -1
76 1255 66 126 62 115 97 65 -1 -1
76 608 75 815 50 373 9 2021 67 397 -1 -1
76 183 25 1021 87 251 -1 -1
76 1180 13 3745 19 718 47 33 48 403 17 1060 40 1472 7 242 64 54 -1 -1
76 99 57 82 12 60 4 462 88 317 -1 -1
76 243 46 1113 48 192 6 33 54 115 78 54 -1 -1
76 608 89 2544 19 75 66 62 53 195 40 343 36 109 30 200 9 534 79 348 -1 -1
76 17 11 193 68 27 48 462 93 114 -1 -1
76 316 12 119 61 54 90 1400 -1 -1
76 897 42 900 25 114 81 1763 -1 -1
76 1007 12 1563 94 200 -1 -1
76 46 4 48 40 48 54 82 44 2181 90 1427 -1 -1
76 1141 58 1177 45 16 77 299 70 281 4 25 11 581 86 1709 -1 -1
76 1280 74 861 82 211 69 186 42 108 80 240 -1 -1
76 357 45 92 5 184 9 1001 44 875 -1 -1
76 800 35 248 29 68 93 1192 -1 -1
76 16 77 214 8 91 24 480 30 987 56 138 -1 -1
76 178 92 1162 55 625 99 352 -1 -1
76 1386 78 268 30 1787 90 624 -1 -1
76 118 68 171 70 1214 2 713 32 831 90 468 -1 -1
76 934 33 2203 64 433 68 436 87 76 -1 -1
76 16 46 803 96 8 94 599 82 17 16 92 40 101 18 261 8 334 93 507 -1 -1
76 232 81 277 53 31 21 914 81 1117 -1 -1
76 258 46 522 32 289 61 348 69 286 -1 -1
76 88 96 347 27 255 78 336 -1 -1
76 85 54 275 34 274 63 1040 -1 -1
76 685 41 292 61 141 40 709 38 122 19 722 26 774 61 512 -1 -1
76 673 92 238 -1 -1
76 305 35 548 91 370 19 242 55 996 94 695 -1 -1
76 731 13 182 85 613 -1 -1
76 524 23 152 12 660 72 39 -1 -1
76 260 88 34 80 390 86 75 69 132 25 35 49 2143 42 173 62 449 5 845 78 977 -1 -1
76 117 94 721 -1 -1
76 655 7 592 69 750 4 1387 94 38 -1 -1
76 919 82 693 39 1451 35 568 95 673 -1 -1
76 8 48 1138 12 17 19 399 7 155 94 1011 -1 -1
76 132 54 446 68 1317 72 646 -1 -1
76 1919 29 275 31 15 60 303 89 68 -1 -1
76 88 15 67 43 468 30 71 34 27 36 408 73 669 -1 -1
76 143 98 375 -1 -1
76 728 22 256 41 79 -1 -1
76 608 39 975 98 48 -1 -1
76 22 70 82 58 118 68 97 65 1179 20 1178 38 477 68 938 -1 -1
76 535 26 116 45 885 85 1711 -1 -1
76 349 6 37 62 3180 -1 -1
76 1325 88 580 54 340 82 973 -1 -1
76 435 2 162 29 385 79 830 -1 -1
76 334 89 1909 30 307 34 291 8 66 45 244 -1 -1
76 276 92 556 -1 -1
76 227 32 118 11 606 64 53 -1 -1
76 121 24 130 54 2938 70 1257 -1 -1
76 699 29 885 32 151 67 447 -1 -1
76 521 3 32 48 579 46 239 38 652 17 118 10 134 92 371 -1 -1
76 1502 79 146 97 454 -1 -1
76 630 95 2756 64 146 19 629 65 17 -1 -1
76 116 84 115 65 429 34 162 21 122 18 69 9 530 4 1088 96 562 -1 -1
76 875 15 1240 31 1127 69 1921 -1 -1
76 225 79 524 93 48 34 168 35 521 77 86 -1 -1
76 119 12 278 97 728 -1 -1
76 1945 99 285 -1 -1
76 121 40 234 27 173 62 351 -1 -1
76 469 33 1810 92 2859 -1 -1
76 516 58 416 67 77 -1 -1
76 247 48 167 38 769 86 398 -1 -1
76 808 43 3915 1 272 88 283 -1 -1
76 412 65 350 38 41 35 127 13 1427 89 75 -1 -1
76 1489 35 358 12 738 25 2059 54 617 43 463 2 524 85 357 -1 -1
76 629 88 9 53 632 73 1558 39 1266 0 532 47 164 2 325 94 1174 -1 -1
76 846 21 26 33 2336 16 153 87 880 -1 -1
76 670 16 105 99 799 -1 -1
77 91 19 333 20 772 90 2228 -1 -1
77 663 18 1479 6 1285 3 298 20 397 41 389 -1 -1
77 137 85 123 25 26 36 402 23 498 27 899 84 210 -1 -1
77 434 15 555 87 434 -1 -1
77 375 14 195 40 353 65 194 -1 -1
77 1686 53 201 36 2291 41 417 61 307 -1 -1
77 714 2 137 57 465 -1 -1
77 2734 10 279 9 1204 32 211 79 438 21 115 26 1089 53 1073 33 1297 62 37 -1 -1
77 1092 13 725 23 77 30 708 13 118 4 25 29 618 27 238 87 166 -1 -1
77 23 31 130 45 1022 10 3124 60 7 -1 -1
77 1021 96 2091 57 134 18 1319 27 356 46 53 98 196 -1 -1
77 30 8 295 32 109 75 773 -1 -1
77 104 47 2358 65 384 37 1008 26 565 56 84 -1 -1
77 2249 36 87 38 776 53 85 -1 -1
77 209 83 927 16 93 93 272 -1 -1
77 181 46 817 52 636 72 559 62 684 85 3 -1 -1
77 278 70 1308 65 1439 5 523 16 217 32 1067 92 603 -1 -1
77 404 39 233 69 260 28 140 46 32 53 628 -1 -1
77 1396 45 79 60 76 11 62 15 376 87 648 -1 -1
77 294 94 495 22 1587 72 430 25 1350 46 117 2 99 35 1094 -1 -1
77 106 61 700 16 295 70 214 39 318 49 291 -1 -1
77 499 24 922 71 315 68 65 37 536 18 553 39 731 98 407 -1 -1
77 752 96 20 -1 -1
77 733 78 483 57 96 78 68 -1 -1
77 717 99 472 27 567 0 39 79 32 -1 -1
77 1116 21 122 11 283 92 63 -1 -1
77 1485 23 49 10 1024 58 586 -1 -1
77 239 83 690 11 996 82 155 85 180 6 989 84 1137 -1 -1
77 1940 9 1446 84 26 56 139 12 1529 32 700 72 116 -1 -1
77 717 16 868 26 97 67 15 -1 -1
77 652 57 2711 66 46 -1 -1
77 413 4 6 92 19 90 98 79 35 71 587 94 551 -1 -1
77 135 48 201 4 742 49 352 -1 -1
77 501 67 734 10 308 27 456 6 185 27 395 52 3773 25 1039 18 28 7 418 96 200 -1 -1
77 314 35 566 99 404 -1 -1
77 1117 58 1356 15 58 45 127 25 655 64 249 -1 -1
77 819 39 176 99 2842 60 942 70 1046 46 77 15 2146 91 780 -1 -1
77 24 96 66 43 283 49 404 9 174 80 631 -1 -1
77 870 73 400 51 360 77 120 -1 -1
77 61 35 57 52 424 5 322 98 316 -1 -1
77 1966 27 437 5 317 26 896 -1 -1
77 3087 83 1127 16 94 33 182 49 209 25 1064 32 1519 51 314 -1 -1
77 1109 86 426 37 866 51 25 57 681 -1 -1
77 88 0 371 8 1891 52 1078 8 11 88 432 -1 -1
77 589 93 611 12 373 58 2129 43 181 36 165 0 101 5 668 34 676 89 108 -1 -1
77 23 45 48 10 198 75 1170 -1 -1
77 893 49 1361 84 563 -1 -1
77 149 13 746 51 335 25 400 87 122 -1 -1
77 64 18 151 32 581 62 81 -1 -1
77 231 59 255 78 1325 45 565 99 260 -1 -1
77 723 66 91 78 792 7 60 23 194 69 2048 -1 -1
77 1354 11 44 99 140 -1 -1
77 158 5 370 83 146 48 67 61 54 82 1688 -1 -1
77 636 50 1665 44 103 59 247 19 754 31 133 98 136 -1 -1
77 51 35 1295 86 118 92 360 76 428 40 481 9 94 32 1974 51 1257 -1 -1
77 430 93 3350 44 106 40 353 12 371 92 1202 -1 -1
77 749 24 1140 46 240 26 73 49 89 -1 -1
77 208 65 584 32 276 47 1206 76 742 -1 -1
77 57 3 286 24 537 62 65 -1 -1
77 203 90 47 82 121 15 815 72 673 15 11 70 282 81 324 -1 -1
77 809 73 1434 74 68 31 154 57 155 77 20 -1 -1
77 866 46 890 96 623 30 240 10 658 70 143 -1 -1
77 90 3 347 11 221 33 84 58 1443 -1 -1
77 521 51 2 21 1031 16 5 17 409 11 57 15 560 54 60 -1 -1
77 1303 69 2127 28 740 44 128 15 337 7 638 10 1247 43 238 -1 -1
77 97 18 3 62 7 64 1674 58 446 13 535 79 745 -1 -1
77 45 34 84 5 77 57 221 -1 -1
77 866 13 532 68 828 61 27 75 279 51 149 70 99 -1 -1
77 374 16 39 88 474 22 1296 60 169 29 50 25 1627 61 992 -1 -1
77 1104 3 166 37 627 31 67 45 1051 4 388 96 628 -1 -1
77 58 37 1070 59 190 -1 -1
77 1030 2 376 95 660 -1 -1
77 664 17 1168 48 994 45 59 5 417 18 1604 57 172 -1 -1
77 182 27 220 97 612 -1 -1
77 1625 14 1664 68 253 62 129 5 1370 21 56 77 1536 -1 -1
77 480 56 54 55 1150 71 363 92 405 -1 -1
77 788 15 523 52 23 57 201 44 52 5 288 57 190 -1 -1
77 116 27 481 26 983 3 70 72 287 -1 -1
77 141 91 2599 72 173 34 1914 30 1306 53 673 -1 -1
77 221 73 916 8 815 12 1264 87 1940 -1 -1
77 920 13 420 23 392 84 82 -1 -1
77 1754 54 313 3 27 38 444 85 367 -1 -1
77 1884 59 1637 21 459 77 364 5 290 19 850 58 298 77 480 -1 -1
77 495 88 391 52 64 66 80 77 95 -1 -1
77 149 13 217 23 101 15 98 67 832 -1 -1
77 624 9 768 52 466 54 184 22 835 19 768 44 27 -1 -1
77 999 85 540 45 181 84 272 75 282 69 185 37 846 1 75 67 76 -1 -1
77 1984 80 629 66 72 60 420 37 316 71 35 -1 -1
77 270 25 284 62 201 93 1707 -1 -1
77 243 45 1469 78 609 54 1741 68 1389 73 1980 64 699 69 195 -1 -1
77 413 61 538 10 1416 66 1359 3 70 84 431 -1 -1
77 663 42 170 27 403 57 290 -1 -1
77 449 5 356 69 1451 52 772 57 1148 48 700 85 26 -1 -1
77 583 6 263 81 1702 69 510 23 505 1 64 91 366 -1 -1
77 2150 82 937 -1 -1
77 343 8 897 32 1025 74 798 61 251 57 191 63 1044 -1 -1
77 46 39 97 12 217 29 138 80 1719 -1 -1
77 426 58 308 56 1339 22 1650 48 262 53 957 35 93 29 945 73 551 -1 -1
77 491 35 132 81 863 -1 -1
77 267 38 215 4 73 61 144 -1 -1
77 28 85 82 56 722 20 551 11 198 55 173 47 740 77 341 -1 -1
77 238 80 2873 5 751 45 585 65 689 -1 -1
77 613 81 361 54 899 38 189 80 326 -1 -1
77 326 91 550 64 1042 52 1170 67 1019 53 797 1 706 89 89 -1 -1
77 371 68 67 19 151 28 842 5 467 73 680 -1 -1
77 147 30 304 9 1653 79 17 -1 -1
77 856 8 530 80 708 -1 -1
77 160 94 3 67 765 98 860 41 56 24 25 68 403 11 199 13 131 0 1011 38 958 -1 -1
77 482 96 2395 79 113 23 271 1 1318 58 1941 -1 -1
77 610 6 383 17 2089 58 953 19 307 61 459 -1 -1
77 702 92 1144 75 128 83 585 37 247 93 607 -1 -1
77 68 13 198 6 30 14 681 17 36 6 2412 73 1145 -1 -1
77 342 71 1645 27 598 71 896 -1 -1
77 337 5 64 8 252 43 792 -1 -1
77 233 10 316 42 2037 90 81 -1 -1
77 38 92 26 75 16 5 1142 92 97 -1 -1
77 482 62 218 47 530 46 162 84 261 -1 -1
77 233 28 228 20 69 54 1101 -1 -1
77 37 72 184 59 526 25 54 42 724 96 159 -1 -1
77 2574 81 2204 50 1125 69 825 9 539 67 238 -1 -1
77 94 11 38 59 306 31 1421 44 591 91 397 -1 -1
77 132 59 468 64 76 96 351 -1 -1
77 384 88 6 -1 -1
77 914 8 586 6 185 93 176 -1 -1
77 16 3 1534 0 1492 76 2 -1 -1
77 530 60 104 61 489 42 154 49 112 39 637 51 1043 -1 -1
77 1681 29 147 5 553 4 262 73 1319 -1 -1
77 1230 82 899 76 737 46 559 87 1722 -1 -1
77 803 36 417 61 1194 16 1474 4 1043 75 559 -1 -1
77 232 7 114 80 23 -1 -1
77 679 83 317 62 28 60 346 96 762 -1 -1
77 529 37 1996 34 85 42 140 86 156 -1 -1
77 86 23 1115 6 82 77 1156 -1 -1
77 231 40 211 68 604 -1 -1
77 70 75 1294 18 2763 37 505 93 328 -1 -1
77 412 2 25 61 70 89 258 -1 -1
77 242 83 33 94 821 91 224 34 591 73 29 -1 -1
77 302 44 639 29 495 0 169 53 483 -1 -1
77 2285 6 794 16 530 37 584 22 361 48 676 -1 -1
77 237 44 319 13 198 37 73 99 1422 -1 -1
77 407 82 788 48 97 50 30 43 177 46 74 66 1091 -1 -1
77 1809 74 82 57 258 8 155 53 1031 37 1261 85 147 -1 -1
77 1585 73 466 56 264 62 261 96 2258 -1 -1
77 558 59 1258 69 301 18 1516 15 1054 3 89 59 151 -1 -1
77 278 57 1830 78 81 -1 -1
77 203 76 1530 28 1617 16 21 95 751 -1 -1
77 1189 64 658 18 305 17 120 59 47 63 90 -1 -1
77 1349 56 1108 77 456 31 168 71 445 -1 -1
77 122 88 362 59 2870 26 93 52 1226 6 318 59 1188 -1 -1
77 1376 49 204 5 459 58 465 80 453 -1 -1
77 127 28 1151 3 106 34 2992 40 75 0 755 38 517 -1 -1
77 227 31 41 52 559 74 814 -1 -1
77 888 23 272 1 292 12 1322 3 3 25 626 56 109 -1 -1
77 518 92 796 -1 -1
77 639 13 208 50 272 13 742 70 230 -1 -1
77 260 19 783 76 41 50 1015 42 2069 55 295 -1 -1
77 106 19 1401 30 749 7 413 74 333 -1 -1
77 498 79 284 46 120 96 133 -1 -1
77 842 30 132 56 727 18 69 6 606 62 36 -1 -1
77 188 2 621 47 875 1 221 78 555 -1 -1
77 592 99 255 -1 -1
77 302 19 169 79 101 -1 -1
77 741 15 962 82 640 26 484 9 87 23 170 24 92 76 230 -1 -1
77 41 39 138 68 1397 -1 -1
77 3321 70 366 18 312 43 952 79 525 -1 -1
77 139 35 259 74 725 78 276 63 114 35 293 58 62 -1 -1
77 37 21 119 9 142 29 26 33 573 72 852 -1 -1
77 1771 19 249 1 234 88 862 -1 -1
77 399 92 376 -1 -1
77 623 95 715 -1 -1
77 390 83 265 48 564 1 727 41 1330 50 632 85 445 -1 -1
77 81 59 46 58 1386 50 239 23 861 22 61 33 578 32 251 95 382 -1 -1
77 206 96 420 82 700 14 1637 62 860 -1 -1
77 731 90 26 55 92 33 379 53 106 69 1480 63 369 69 472 -1 -1
77 100 51 234 97 1064 -1 -1
77 1962 49 3070 12 74 37 409 45 371 48 261 14 1036 58 222 -1 -1
77 67 70 1165 40 134 34 26 36 132 81 444 -1 -1
77 92 88 497 63 3 55 743 7 1028 25 99 15 654 73 677 -1 -1
77 1285 17 89 69 341 -1 -1
77 108 44 30 6 328 3 432 55 96 -1 -1
77 1353 8 603 6 616 54 679 99 303 -1 -1
77 505 39 102 12 1210 44 514 -1 -1
77 685 28 1760 43 80 5 405 82 246 -1 -1
77 558 38 362 22 506 95 1326 -1 -1
77 2904 56 475 32 1074 83 357 -1 -1
77 585 69 771 13 1054 36 1242 57 165 5 581 81 57 -1 -1
77 76 86 446 12 283 46 374 21 196 83 106 -1 -1
77 2103 19 34 85 1453 -1 -1
77 46 40 145 46 1475 37 203 95 1983 -1 -1
77 2254 92 229 0 16 8 214 25 190 7 200 65 433 -1 -1
77 48 29 737 59 90 65 477 91 136 -1 -1
77 59 24 554 12 805 66 640 -1 -1
77 124 47 621 25 1234 19 277 22 1096 38 20 -1 -1
78 374 63 232 95 48 80 69 41 380 65 170 39 82 67 575 -1 -1
78 964 80 2223 6 856 78 1461 -1 -1
78 813 43 421 92 646 16 454 50 511 -1 -1
78 68 22 119 81 581 99 1894 -1 -1
78 99 48 236 21 203 17 1601 22 187 97 666 -1 -1
78 1158 7 1067 56 297 60 1067 81 1416 -1 -1
78 616 49 15 84 999 81 11 57 939 15 383 86 730 -1 -1
78 978 74 1278 23 353 20 62 44 701 -1 -1
78 888 38 87 65 868 -1 -1
78 87 5 322 88 1213 35 705 99 3962 66 145 91 1708 -1 -1
78 186 45 10 0 382 88 2031 -1 -1
78 164 66 668 2 464 95 1784 -1 -1
78 776 45 128 25 1628 36 656 10 57 99 239 -1 -1
78 853 31 563 39 2255 96 118 -1 -1
78 448 41 2411 13 166 62 640 -1 -1
78 318 97 1134 -1 -1
78 1888 33 794 60 32 -1 -1
78 187 55 321 52 1807 76 1996 5 260 88 400 -1 -1
78 494 82 349 83 244 95 236 29 8 80 635 66 317 15 1141 82 590 -1 -1
78 861 95 1912 21 4149 30 2144 32 287 42 2419 -1 -1
78 2631 53 1374 96 184 10 233 27 702 47 89 46 10 45 352 21 112 82 716 -1 -1
78 262 8 252 24 610 18 294 93 169 -1 -1
78 89 9 235 15 95 34 347 3 62 72 78 -1 -1
78 208 63 313 11 972 88 1977 -1 -1
78 331 62 856 44 1077 10 107 5 477 34 905 40 1925 -1 -1
78 96 39 303 64 1125 -1 -1
78 1107 44 864 37 323 23 11 20 678 80 4 -1 -1
78 1669 60 801 11 114 29 602 79 159 -1 -1
78 451 34 809 47 875 98 93 -1 -1
78 974 58 1720 14 716 19 433 62 553 -1 -1
78 2640 12 181 72 129 -1 -1
78 1394 50 138 72 411 6 636 39 21 91 291 -1 -1
78 1519 84 1125 23 59 43 1437 31 326 65 1136 -1 -1
78 88 37 48 4 570 77 199 19 291 13 399 86 1408 -1 -1
78 639 84 521 37 448 70 425 -1 -1
78 139 16 800 45 1032 27 351 28 2019 98 580 -1 -1
78 339 95 1315 63 286 21 1229 65 478 96 230 -1 -1
78 265 85 985 35 435 88 860 74 810 62 619 21 250 62 448 -1 -1
78 375 62 422 99 325 -1 -1
78 308 94 477 29 448 30 1646 8 118 34 721 -1 -1
78 395 1 1168 55 413 5 1038 80 443 -1 -1
78 232 97 1541 88 1252 21 727 69 136 28 496 13 94 4 581 31 587 17 183 39 2 16 83 14 553 69 256 -1 -1
78 140 92 358 11 50 7 255 89 361 -1 -1
78 293 91 647 12 138 90 297 -1 -1
78 636 59 462 72 408 75 29 61 727 17 61 65 956 91 565 -1 -1
78 528 12 22 70 834 20 175 94 237 -1 -1
78 106 44 369 48 626 28 20 59 93 52 2291 99 618 -1 -1
78 1940 81 487 14 323 19 961 66 411 -1 -1
78 779 38 120 46 3051 85 60 -1 -1
78 1832 73 1154 53 65 38 1386 94 246 -1 -1
78 587 9 786 61 291 6 5 39 96 25 1096 62 16 -1 -1
78 640 76 206 38 524 59 846 96 854 -1 -1
78 291 7 170 19 1408 5 495 46 410 -1 -1
78 627 17 34 65 95 -1 -1
78 1 82 775 61 413 68 1611 31 421 4 1344 55 8 -1 -1
78 101 40 446 11 1101 24 1185 14 1792 33 655 97 91 -1 -1
78 1301 87 228 38 419 82 1598 88 887 68 25 28 1412 93 134 -1 -1
78 305 24 545 0 796 50 320 -1 -1
78 587 65 81 94 59 90 50 5 497 16 53 35 636 68 378 -1 -1
78 122 43 607 60 126 81 306 36 24 70 252 19 1311 77 351 37 91 98 1140 -1 -1
78 89 4 464 24 451 86 635 87 1889 95 199 45 1429 60 135 58 169 62 138 -1 -1
78 788 29 647 92 503 -1 -1
78 162 30 1430 5 144 90 458 -1 -1
78 439 42 633 49 90 12 1148 17 144 5 318 14 1730 21 31 63 201 -1 -1
78 992 4 310 13 652 1 52 43 891 -1 -1
78 788 64 282 7 577 46 775 -1 -1
78 674 40 578 98 670 -1 -1
78 314 82 411 33 147 98 1034 -1 -1
78 2228 62 859 74 107 93 1003 -1 -1
78 2736 93 661 92 45 16 364 19 1088 81 1292 -1 -1
78 137 37 579 8 106 9 925 74 46 -1 -1
78 204 88 1511 28 75 9 22 27 265 63 47 -1 -1
78 1302 17 273 50 3064 84 905 -1 -1
78 260 30 622 37 992 93 729 -1 -1
78 1355 4 1212 2 301 24 150 45 111 -1 -1
78 73 52 486 51 41 71 656 -1 -1
78 223 61 104 70 105 84 633 52 850 98 1374 -1 -1
78 965 6 425 5 566 50 232 -1 -1
78 1183 30 198 57 109 32 2002 23 642 12 189 74 1014 -1 -1
78 82 6 532 74 219 90 185 69 3495 86 72 39 1249 8 104 56 780 70 987 -1 -1
78 408 52 181 83 1096 -1 -1
78 222 10 2188 77 1080 -1 -1
78 512 28 287 54 171 -1 -1
78 388 82 675 81 382 58 333 83 1372 -1 -1
78 14 70 414 11 1147 36 685 94 1164 -1 -1
78 527 2 105 78 24 -1 -1
78 53 96 108 54 1151 21 329 47 848 23 37 70 4 -1 -1
78 1003 88 230 73 241 26 181 18 830 36 659 55 775 -1 -1
78 488 45 173 5 168 14 327 8 234 14 68 10 889 15 491 51 439 -1 -1
78 349 42 614 13 54 34 75 82 831 -1 -1
78 79 67 137 85 754 42 78 61 264 -1 -1
78 1709 12 142 30 1050 20 193 25 207 18 778 55 47 -1 -1
78 87 77 6 91 316 3 543 49 927 52 76 66 1487 40 1148 12 1150 65 770 -1 -1
78 219 58 194 54 246 47 32 45 533 23 32 49 471 -1 -1
78 262 2 175 68 534 71 4 76 902 37 195 69 960 48 141 45 317 0 73 76 547 -1 -1
78 569 28 155 23 38 33 67 17 320 73 151 -1 -1
78 242 77 1001 70 475 43 312 98 228 -1 -1
78 341 49 1139 66 196 67 409 -1 -1
78 240 10 2415 43 80 41 3171 4 1182 37 334 -1 -1
78 2326 30 2001 59 1275 77 58 -1 -1
78 380 31 89 12 454 1 89 12 90 2 1049 99 38 -1 -1
78 52 58 117 99 344 17 138 27 1985 0 763 69 467 -1 -1
78 85 85 225 19 1645 23 1445 11 365 15 402 43 891 61 517 -1 -1
78 433 63 1131 11 716 33 1769 80 506 -1 -1
78 72 13 1053 55 332 16 60 47 1024 -1 -1
78 447 18 607 29 79 15 638 17 567 80 374 -1 -1
78 261 62 357 57 292 40 1092 24 293 95 986 -1 -1
78 65 45 1057 22 105 86 396 -1 -1
78 962 15 100 58 519 -1 -1
78 180 92 668 16 935 41 41 34 142 93 776 -1 -1
78 144 41 287 68 142 13 883 0 72 47 244 -1 -1
78 199 75 582 84 1024 37 543 60 1515 32 328 57 663 -1 -1
78 282 40 37 25 459 80 1433 -1 -1
78 161 7 3 63 133 72 530 -1 -1
78 946 33 898 75 308 83 49 -1 -1
78 725 37 511 10 55 93 614 -1 -1
78 54 10 148 93 248 -1 -1
78 1029 43 1900 33 298 11 138 40 1795 86 256 -1 -1
78 266 27 73 52 466 35 412 15 245 37 968 64 328 -1 -1
78 1989 88 208 26 806 76 514 97 998 -1 -1
78 160 64 108 50 1435 87 263 40 710 27 5 72 142 -1 -1
78 320 19 93 2 675 83 353 -1 -1
78 250 99 42 47 35 9 221 89 1116 -1 -1
78 1167 90 485 7 130 28 1043 76 420 -1 -1
78 525 25 829 31 436 69 100 -1 -1
78 316 11 1759 1 2724 93 1896 -1 -1
78 541 62 532 56 1317 92 144 -1 -1
78 856 1 112 7 557 62 424 -1 -1
78 209 33 84 71 506 82 2529 -1 -1
78 1106 63 219 61 347 93 918 -1 -1
78 1 7 183 72 186 -1 -1
78 127 3 128 82 532 -1 -1
78 1389 36 180 6 219 61 512 -1 -1
78 235 25 56 96 734 -1 -1
78 1060 92 105 25 40 96 421 69 39 36 721 66 929 64 562 35 478 37 1839 76 109 -1 -1
78 1157 38 2380 92 1065 54 536 17 770 99 1292 -1 -1
78 518 31 336 88 617 -1 -1
78 246 31 1843 90 623 23 283 70 181 -1 -1
78 3080 51 748 44 480 22 541 48 164 36 3015 58 122 -1 -1
78 321 16 591 29 242 91 500 -1 -1
78 982 43 920 87 58 -1 -1
78 224 24 392 38 150 76 808 -1 -1
78 315 80 363 70 274 37 922 8 215 21 620 8 723 60 570 -1 -1
78 155 96 700 -1 -1
78 388 10 1062 47 1076 51 7 -1 -1
78 255 60 2001 89 181 -1 -1
78 845 93 1117 82 624 4 451 55 134 26 2225 14 752 77 12 -1 -1
78 363 86 327 -1 -1
78 1547 37 1875 65 3908 52 527 96 125 -1 -1
78 369 50 24 6 418 11 575 93 756 -1 -1
78 31 25 467 90 683 -1 -1
78 29 47 561 63 587 27 27 37 857 21 1412 20 831 70 167 -1 -1
78 360 72 108 7 923 84 1510 -1 -1
78 39 13 1735 21 620 97 425 -1 -1
78 141 91 101 23 948 7 177 97 1468 -1 -1
78 553 20 206 40 516 37 5 28 533 27 542 34 455 1 520 38 1151 -1 -1
78 789 38 460 98 888 -1 -1
78 150 61 409 66 822 62 1485 44 302 29 550 57 1656 -1 -1
78 997 51 666 19 95 47 84 77 278 -1 -1
78 441 81 205 26 1484 81 1 22 674 19 288 68 1320 -1 -1
78 628 19 129 49 434 63 471 2 12 8 3 26 512 80 829 -1 -1
78 672 19 566 21 731 9 499 28 207 73 256 -1 -1
78 554 23 50 22 751 28 27 16 187 5 175 68 1724 -1 -1
78 285 12 103 45 76 6 1025 96 1233 -1 -1
78 92 38 235 4 2128 68 105 62 747 85 941 -1 -1
78 275 51 774 19 44 7 197 54 1430 -1 -1
78 48 61 1328 80 62 -1 -1
78 102 5 897 43 692 17 1520 62 1635 -1 -1
78 1263 67 499 41 922 24 388 77 13 -1 -1
78 4 24 1695 67 78 2 678 31 6 72 702 -1 -1
78 641 36 526 59 374 15 359 31 150 23 361 74 150 -1 -1
78 17 67 283 80 1019 86 1655 -1 -1
78 1304 57 905 82 86 -1 -1
78 917 95 1650 -1 -1
78 961 38 92 56 18 67 214 33 801 83 82 -1 -1
78 308 46 156 85 629 37 1031 43 763 77 177 35 536 92 11 -1 -1
78 467 56 76 58 699 46 469 82 2526 -1 -1
78 94 15 1132 10 147 24 272 3 745 57 117 -1 -1
78 1375 18 372 19 81 24 637 67 299 -1 -1
78 1784 48 44 21 137 10 322 30 328 -1 -1
78 101 67 903 9 1273 72 1744 -1 -1
78 12 37 62 36 1235 42 1214 7 634 29 190 10 885 8 46 92 707 -1 -1
78 2508 73 483 26 285 55 1378 30 1323 99 1230 -1 -1
78 673 58 50 90 376 -1 -1
78 246 0 105 19 691 47 229 -1 -1
78 84 33 305 80 753 63 457 59 46 87 236 -1 -1
78 1352 95 488 13 360 23 864 48 1151 30 1311 19 93 94 1210 -1 -1
78 264 77 255 23 319 94 1179 -1 -1
78 1265 11 842 7 1075 43 1875 -1 -1
78 348 94 24 98 1190 -1 -1
78 1023 11 130 90 960 -1 -1
78 416 4 318 56 1340 1 992 32 792 67 83 -1 -1
79 1442 58 325 13 1098 77 742 -1 -1
79 1254 13 635 14 754 11 720 55 33 62 197 24 1063 23 412 57 493 -1 -1
79 541 86 29 53 1291 59 220 13 254 36 653 6 115 21 792 10 341 88 766 -1 -1
79 113 53 262 33 70 58 1729 35 48 33 381 19 170 37 1082 1 30 25 665 90 77 -1 -1
79 1570 65 511 2 610 10 2113 52 65 -1 -1
79 234 75 890 76 1540 70 282 82 786 -1 -1
79 1272 81 498 47 157 24 27 11 113 59 119 -1 -1
79 263 19 197 7 666 97 120 -1 -1
79 288 36 981 45 929 50 625 3 1017 28 9 -1 -1
79 116 63 128 95 144 -1 -1
79 625 91 1015 53 1748 7 299 95 68 -1 -1
79 536 96 353 66 102 55 76 71 127 89 217 -1 -1
79 466 86 52 61 586 36 118 94 269 -1 -1
79 688 7 245 96 134 -1 -1
79 28 44 408 24 538 44 350 70 26 -1 -1
79 9 74 526 20 227 22 604 78 812 -1 -1
79 352 52 876 74 367 36 434 23 1332 31 289 27 43 44 727 -1 -1
79 261 44 74 7 87 34 108 25 476 47 2882 -1 -1
79 1849 6 2395 4 34 43 9 80 1921 -1 -1
79 11 95 364 85 58 71 780 92 604 96 234 -1 -1
79 216 40 575 49 359 38 903 88 1364 -1 -1
79 656 22 263 76 249 -1 -1
79 1578 81 4576 38 352 90 52 -1 -1
79 1580 40 75 85 232 94 203 48 1796 0 240 35 650 54 319 45 1881 68 581 -1 -1
79 73 50 17 33 1722 25 59 81 298 -1 -1
79 1928 47 597 10 107 23 205 11 16 37 373 -1 -1
79 544 76 375 34 690 55 263 -1 -1
79 989 53 45 44 919 88 1567 60 496 4 364 76 754 -1 -1
79 34 61 43 52 1015 64 249 53 1690 60 920 58 77 3 1824 34 25 76 1215 -1 -1
79 1072 78 288 89 887 -1 -1
79 12 82 955 4 110 90 691 -1 -1
79 308 41 579 40 410 69 22 -1 -1
79 1919 72 252 95 285 -1 -1
79 184 82 525 37 236 55 1004 46 277 91 188 -1 -1
79 797 74 1296 23 36 79 741 80 1520 81 19 -1 -1
79 46 83 89 8 2093 24 74 31 368 19 42 50 386 -1 -1
79 1216 61 3 23 960 24 287 20 1588 73 766 -1 -1
79 24 18 67 85 577 66 105 33 144 83 816 -1 -1
79 244 62 1523 26 90 25 813 34 107 6 673 59 130 -1 -1
79 2265 15 28 59 54 28 268 51 815 97 1310 -1 -1
79 1389 3 577 83 1096 -1 -1
79 981 99 252 -1 -1
79 205 84 2907 62 64 0 841 17 288 9 168 12 1105 42 746 -1 -1
79 1567 9 89 8 465 45 116 -1 -1
79 557 82 992 36 859 76 416 9 245 0 1194 84 1342 -1 -1
79 874 7 837 49 1030 -1 -1
79 25 96 319 45 1239 31 26 63 53 -1 -1
79 854 12 433 5 477 99 99 -1 -1
79 42 46 1193 75 513 28 365 31 267 46 357 -1 -1
79 1604 35 1439 20 1043 60 769 17 1222 96 59 -1 -1
79 16 3 257 87 736 72 686 36 750 39 198 34 132 82 516 -1 -1
79 861 37 581 68 1235 -1 -1
79 158 89 101 66 474 97 214 -1 -1
79 590 26 100 91 375 72 1365 79 1787 63 186 29 167 81 146 -1 -1
79 34 20 2997 73 805 -1 -1
79 615 9 229 82 175 90 522 44 3565 5 521 33 34 11 267 20 467 27 261 7 862 65 432 -1 -1
79 15 6 1429 62 23 40 123 47 159 46 1575 79 366 -1 -1
79 187 86 324 29 287 87 566 -1 -1
79 506 55 253 2 1752 92 1749 -1 -1
79 184 70 26 89 388 5 765 9 6 35 1296 -1 -1
79 431 75 183 92 337 55 1058 99 1366 -1 -1
79 62 22 230 20 1459 26 397 42 620 68 1378 -1 -1
79 183 85 529 97 235 83 1100 57 212 37 444 30 2194 80 463 -1 -1
79 162 28 585 26 1323 51 1454 31 43 14 1565 11 222 34 512 43 1409 -1 -1
79 798 63 730 24 1050 41 648 1 1261 70 474 -1 -1
79 287 2 739 58 154 -1 -1
79 659 38 343 27 259 31 918 35 402 -1 -1
79 414 19 1685 25 47 99 361 -1 -1
79 403 95 442 -1 -1
79 13 86 173 95 95 17 1972 2 1368 71 490 -1 -1
79 651 11 54 91 76 -1 -1
79 1330 68 240 74 983 42 118 57 963 69 1282 43 476 68 453 -1 -1
79 433 73 93 6 772 66 66 -1 -1
79 365 36 202 94 525 -1 -1
79 1934 1 847 66 135 33 129 58 354 9 641 41 1 68 572 -1 -1
79 447 31 11 87 666 -1 -1
79 980 86 28 45 64 85 457 61 1287 37 834 19 1167 8 38 96 1783 -1 -1
79 32 72 168 73 432 20 194 13 28 9 609 83 403 -1 -1
79 274 51 567 41 1300 89 101 35 3194 96 1558 -1 -1
79 163 53 302 49 69 13 3229 31 834 57 675 5 588 53 1047 -1 -1
79 290 53 205 16 105 99 95 -1 -1
79 166 93 85 61 529 50 182 81 246 93 204 -1 -1
79 328 83 490 34 182 37 1949 69 220 -1 -1
79 224 19 367 72 677 90 110 -1 -1
79 2429 71 1191 68 81 87 182 -1 -1
79 556 73 416 64 126 89 217 -1 -1
79 350 33 96 86 2107 52 1001 36 787 4 169 62 137 -1 -1
79 734 11 339 31 1165 64 9 82 147 91 1597 -1 -1
79 553 18 749 79 993 -1 -1
79 231 68 99 42 1301 25 512 40 1175 35 21 9 339 50 39 -1 -1
79 487 88 164 62 237 70 1494 21 220 81 184 -1 -1
79 24 33 1056 84 33 -1 -1
79 768 97 70 -1 -1
79 1039 53 183 23 267 55 573 72 39 14 382 40 920 26 65 32 908 38 580 90 544 -1 -1
79 988 69 713 92 451 27 90 41 112 34 573 73 342 -1 -1
79 120 8 1380 66 148 -1 -1
79 114 97 164 10 130 6 300 1 503 15 75 58 450 -1 -1
79 1035 74 742 58 540 32 1032 12 516 33 460 88 74 -1 -1
79 27 57 462 77 92 65 1140 30 1077 69 538 -1 -1
79 763 13 219 6 573 38 1787 -1 -1
79 78 13 1046 97 212 -1 -1
79 13 59 132 3 441 20 244 71 1394 -1 -1
79 393 7 418 36 3 70 430 -1 -1
79 2135 95 241 -1 -1
79 92 65 162 47 3305 9 209 89 4 -1 -1
79 195 9 543 69 158 32 659 89 804 -1 -1
79 2355 65 272 84 589 7 326 51 254 81 2314 -1 -1
79 171 50 1567 14 1257 33 140 13 169 71 648 -1 -1
79 212 5 2572 24 1804 10 446 5 5 25 487 98 48 -1 -1
79 299 95 253 3 1485 5 315 67 1188 -1 -1
79 263 93 53 87 463 16 237 80 30 -1 -1
79 571 56 22 97 657 18 1111 14 981 1 789 38 616 82 10 -1 -1
79 361 12 406 56 2129 -1 -1
79 1196 89 157 56 337 89 460 -1 -1
79 379 95 528 51 587 6 1604 40 215 48 1852 58 4 25 186 48 517 41 29 17 209 91 187 -1 -1
79 1703 12 299 90 340 -1 -1
79 346 27 143 7 220 44 184 25 295 72 378 -1 -1
79 1438 1 2031 99 152 -1 -1
79 223 97 663 71 47 62 426 49 221 22 330 0 673 22 40 99 109 -1 -1
79 121 23 216 95 56 -1 -1
79 283 42 439 24 970 90 100 -1 -1
79 611 13 353 4 148 50 649 -1 -1
79 608 66 82 90 1344 60 242 47 245 65 1381 74 107 14 104 99 18 -1 -1
79 1068 19 610 87 271 94 83 36 701 84 1491 34 376 41 1390 12 836 14 69 8 310 16 760 90 2018 -1 -1
79 334 10 661 1 241 4 201 47 314 36 1055 44 3356 -1 -1
79 625 65 536 45 97 98 47 -1 -1
79 3144 15 4 69 688 36 10 26 87 6 389 39 241 -1 -1
79 1465 54 808 78 148 39 492 81 166 -1 -1
79 611 90 118 37 4 41 1731 90 212 -1 -1
79 385 55 346 84 52 -1 -1
79 134 3 1041 82 1406 -1 -1
79 557 81 63 10 1661 98 200 22 702 29 712 3 368 71 1146 -1 -1
79 808 77 366 10 674 53 500 99 601 -1 -1
79 452 7 679 19 794 66 809 16 55 28 713 69 477 -1 -1
79 33 7 563 5 681 96 1146 -1 -1
79 551 70 755 68 146 2 454 26 181 87 179 -1 -1
79 340 65 347 67 2091 85 207 -1 -1
79 384 83 180 2 57 60 258 -1 -1
79 928 19 454 44 73 82 56 -1 -1
79 491 57 259 71 44 90 610 -1 -1
79 997 42 1638 48 614 5 3 72 786 -1 -1
79 884 50 73 97 99 71 277 63 2338 45 73 6 132 81 1279 -1 -1
79 699 49 66 68 495 -1 -1
79 283 44 158 5 591 59 163 -1 -1
79 611 9 519 94 1253 51 13 35 193 69 690 -1 -1
79 1685 20 459 86 297 -1 -1
79 1770 44 171 22 262 7 1397 21 523 19 471 29 22 98 753 -1 -1
79 64 73 1625 53 112 67 1123 41 95 54 215 46 1717 52 630 -1 -1
79 275 34 72 87 224 97 1442 -1 -1
79 58 11 2123 17 789 67 806 -1 -1
79 412 67 1442 91 229 36 451 73 281 98 590 -1 -1
79 972 27 270 60 300 -1 -1
79 2454 59 184 76 2402 -1 -1
79 624 3 192 32 1883 61 118 -1 -1
79 53 39 575 4 73 88 61 -1 -1
79 36 4 172 38 146 99 115 -1 -1
79 259 51 575 45 147 91 1772 -1 -1
79 1909 83 306 30 181 80 344 -1 -1
79 324 80 978 10 590 45 1222 66 687 -1 -1
79 425 74 2335 68 231 36 144 37 229 34 298 35 150 25 211 70 1788 -1 -1
79 5 10 484 61 56 -1 -1
79 45 50 43 3 2988 91 9 -1 -1
79 985 17 39 34 1483 30 774 93 632 -1 -1
79 82 70 1721 41 632 83 249 -1 -1
79 460 90 259 -1 -1
79 128 52 282 58 1122 92 197 -1 -1
79 121 46 744 31 613 39 1 90 1840 -1 -1
79 318 88 165 74 626 54 153 87 393 -1 -1
79 535 36 746 43 841 37 1235 64 89 -1 -1
79 52 32 36 44 565 76 110 -1 -1
79 240 9 117 35 490 77 243 -1 -1
79 851 86 164 95 342 26 832 90 815 -1 -1
79 271 33 148 45 186 88 1149 -1 -1
79 647 57 2046 65 419 76 95 68 489 90 2118 -1 -1
79 237 49 200 5 717 58 155 -1 -1
79 896 55 668 34 89 49 620 -1 -1
79 23 27 136 20 202 82 383 -1 -1
79 2300 74 1805 79 313 -1 -1
79 783 27 368 4 68 69 1168 -1 -1
79 1827 43 107 50 341 67 530 37 1433 7 774 46 1039 -1 -1
79 216 91 428 37 751 93 446 -1 -1
79 1362 54 921 67 743 88 1157 -1 -1
79 1249 71 545 40 252 82 42 -1 -1
79 39 88 13 46 52 77 1027 14 125 91 144 -1 -1
79 1276 95 107 -1 -1
79 1254 45 923 8 570 39 271 54 184 -1 -1
79 392 71 3221 95 1561 -1 -1
79 173 78 116 58 286 7 37 97 5 -1 -1
79 395 50 1866 72 25 15 261 18 436 72 337 -1 -1
79 608 89 818 -1 -1
79 137 19 595 11 134 36 3459 98 1222 -1 -1
79 1429 12 184 29 43 77 52 -1 -1
79 203 64 467 61 288 14 331 17 380 75 1246 -1 -1
79 1187 1 1333 46 101 92 323 -1 -1
80 453 63 235 25 534 16 302 67 70 -1 -1
80 274 16 1498 30 24 34 805 -1 -1
80 530 91 472 65 349 90 615 -1 -1
80 943 65 123 1 810 73 729 36 1020 78 530 46 2005 91 1271 -1 -1
80 103 0 449 49 117 32 1265 51 138 93 976 -1 -1
80 1645 81 800 7 245 78 1189 -1 -1
80 559 77 1258 0 36 7 207 15 23 3 1701 23 2 95 330 -1 -1
80 1011 61 847 55 408 27 1380 78 82 -1 -1
80 4 22 1013 4 54 11 1981 26 595 4 893 24 1065 30 199 -1 -1
80 140 60 508 37 458 34 316 82 484 -1 -1
80 242 89 10 24 1291 1 603 58 930 -1 -1
80 218 72 307 0 770 65 1062 0 141 19 64 13 107 62 51 -1 -1
80 624 22 206 34 75 72 1283 -1 -1
80 949 75 207 77 959 32 1139 46 38 78 11 -1 -1
80 331 0 342 41 2035 62 238 -1 -1
80 350 54 854 10 1255 58 393 68 541 -1 -1
80 234 7 268 20 140 10 449 54 914 -1 -1
80 322 87 314 52 252 59 144 65 2290 85 943 -1 -1
80 179 71 1225 51 563 31 74 16 141 24 12 68 642 55 549 9 242 7 376 88 303 -1 -1
80 14 59 633 96 120 99 1133 -1 -1
80 108 58 919 99 166 -1 -1
80 798 76 633 55 458 43 118 28 938 66 445 -1 -1
80 1553 85 244 26 1554 87 416 -1 -1
80 1298 19 309 8 566 20 259 55 252 90 221 -1 -1
80 125 14 72 27 2024 11 748 61 288 -1 -1
80 900 92 249 46 123 92 715 20 50 1 1036 98 55 -1 -1
80 989 4 1066 77 59 93 481 -1 -1
80 664 79 401 61 378 12 381 54 313 57 1120 41 2565 6 488 23 1464 33 429 32 813 41 362 -1 -1
80 1408 2 348 0 277 62 2125 55 93 42 573 46 475 17 36 11 1739 64 2217 -1 -1
80 1043 16 646 96 1273 -1 -1
80 129 76 463 65 163 3 420 85 65 -1 -1
80 269 92 908 85 18 18 1589 2 36 42 291 69 82 -1 -1
80 597 13 1090 3 166 14 487 57 576 -1 -1
80 621 92 307 8 370 38 52 43 776 94 734 -1 -1
80 360 66 40 77 551 9 1127 35 1995 82 744 -1 -1
80 586 54 3912 23 564 63 379 81 2125 4 914 88 182 -1 -1
80 786 33 134 10 170 31 402 81 1144 -1 -1
80 592 63 2076 58 384 25 303 26 645 64 596 -1 -1
80 2797 15 729 19 1181 37 552 73 543 -1 -1
80 422 79 945 71 395 68 175 72 116 -1 -1
80 31 79 52 42 310 95 1106 -1 -1
80 850 73 74 1 456 64 198 -1 -1
80 930 85 2244 90 2392 53 366 64 211 0 80 81 1933 -1 -1
80 1580 12 292 70 1398 66 128 84 655 16 765 20 13 11 364 55 891 -1 -1
80 382 14 605 32 1541 50 2073 8 1918 95 1712 -1 -1
80 29 26 134 43 3 79 87 46 195 45 1305 99 1104 -1 -1
80 327 75 298 93 710 99 1204 -1 -1
80 644 95 2677 75 874 49 3692 4 944 11 274 44 39 89 29 -1 -1
80 787 83 359 74 103 60 611 76 747 64 364 23 299 70 304 88 411 -1 -1
80 725 88 58 36 608 45 48 69 790 75 1059 38 823 2 227 53 157 95 424 -1 -1
80 1346 39 679 46 2375 11 301 34 671 46 101 -1 -1
80 1887 74 1300 26 134 22 29 26 225 23 177 59 208 -1 -1
80 693 19 1897 18 289 70 367 82 703 -1 -1
80 273 45 157 39 1333 89 390 -1 -1
80 377 90 512 29 1088 10 1359 73 286 -1 -1
80 754 61 614 29 45 56 2293 5 132 2 2555 97 1656 -1 -1
80 243 28 425 31 6 52 1807 -1 -1
80 503 34 45 24 224 73 680 -1 -1
80 1179 62 78 30 368 83 4 -1 -1
80 207 27 696 23 391 19 16 44 156 -1 -1
80 1196 8 224 3 799 38 806 7 84 88 904 -1 -1
80 19 18 392 0 288 27 340 36 285 35 2157 93 751 -1 -1
80 823 30 1619 17 738 41 344 84 1499 -1 -1
80 781 83 285 81 480 30 20 70 278 76 329 82 556 -1 -1
80 1492 84 14 36 2903 23 390 11 552 57 1678 -1 -1
80 657 7 425 5 57 77 1218 -1 -1
80 650 15 228 50 673 -1 -1
80 222 16 302 90 242 23 607 15 696 23 260 41 1123 35 60 37 26 69 428 -1 -1
80 519 77 401 92 2792 36 778 79 749 0 166 26 268 76 1836 -1 -1
80 334 61 112 58 552 13 279 78 123 93 1355 -1 -1
80 1111 20 30 25 118 98 252 -1 -1
80 235 79 695 60 322 45 369 64 233 56 384 92 303 -1 -1
80 810 91 181 68 379 13 241 56 608 21 385 92 206 -1 -1
80 1000 99 461 14 230 66 426 48 254 79 503 -1 -1
80 1051 90 29 59 773 2 404 19 118 9 391 82 15 -1 -1
80 700 60 45 55 429 96 2276 -1 -1
80 208 33 893 1 271 85 716 -1 -1
80 991 2 21 63 237 -1 -1
80 1164 38 75 57 116 79 245 -1 -1
80 765 82 147 45 264 96 195 -1 -1
80 1216 74 210 5 696 65 1084 -1 -1
80 375 47 731 42 234 10 577 78 222 -1 -1
80 1323 4 507 26 70 66 1778 -1 -1
80 502 17 640 67 355 14 572 44 1185 10 578 25 251 72 2 -1 -1
80 987 95 608 58 1452 54 1571 3 726 53 1369 -1 -1
80 194 22 559 35 1263 28 1729 96 332 -1 -1
80 323 72 1605 31 341 69 512 12 441 43 573 48 537 -1 -1
80 128 86 449 24 281 68 1116 -1 -1
80 2515 46 557 21 1231 65 110 35 892 79 662 -1 -1
80 1956 76 263 95 1047 -1 -1
80 986 18 620 9 436 32 1335 76 610 -1 -1
80 305 51 540 10 744 69 215 -1 -1
80 242 34 228 78 547 88 956 3 185 39 602 16 182 42 713 29 120 92 1383 -1 -1
80 114 32 318 57 449 85 421 -1 -1
80 724 33 81 69 1161 -1 -1
80 74 30 527 32 261 71 94 94 1672 -1 -1
80 256 74 358 32 774 23 1267 58 619 59 352 24 1428 19 893 1 120 68 96 -1 -1
80 89 42 184 47 1163 -1 -1
80 577 79 630 94 485 -1 -1
80 395 1 122 65 1035 -1 -1
80 836 50 325 80 706 94 87 -1 -1
80 2678 90 416 55 257 25 640 38 41 83 1205 -1 -1
80 708 6 604 88 244 17 689 94 549 -1 -1
80 525 86 170 57 57 59 938 55 709 34 281 65 85 -1 -1
80 21 16 55 9 382 36 584 37 601 5 94 66 1401 3 117 81 203 -1 -1
80 219 18 429 55 11 1 330 13 58 78 591 -1 -1
80 161 38 32 23 1552 70 965 -1 -1
80 39 85 61 48 780 68 100 36 285 63 455 -1 -1
80 348 85 271 63 316 39 856 66 139 23 665 76 728 -1 -1
80 529 67 191 56 390 7 1405 64 500 -1 -1
80 439 87 366 -1 -1
80 521 71 623 31 22 16 553 24 564 5 763 77 552 -1 -1
80 112 46 2794 38 300 24 212 53 128 29 746 60 422 -1 -1
80 2 58 181 63 128 24 313 46 3039 2 901 26 609 87 686 -1 -1
80 897 10 90 49 49 9 466 48 508 76 97 -1 -1
80 447 40 711 47 459 82 28 -1 -1
80 593 45 146 32 461 6 117 26 61 20 2888 25 1202 67 488 -1 -1
80 251 82 33 67 109 88 1139 -1 -1
80 256 29 202 93 1603 -1 -1
80 220 70 1859 84 61 9 33 10 52 77 923 56 627 29 689 82 570 -1 -1
80 57 24 569 65 515 51 734 61 1666 88 794 -1 -1
80 675 66 693 87 1020 12 43 29 1259 5 51 48 74 -1 -1
80 346 84 328 54 821 93 835 57 28 73 949 49 501 18 82 61 343 88 1270 -1 -1
80 591 87 356 99 1292 -1 -1
80 1181 3 756 81 89 -1 -1
80 451 68 1100 22 1129 61 56 94 276 -1 -1
80 289 51 256 74 802 53 292 95 1143 -1 -1
80 353 61 665 22 678 20 256 21 188 59 1811 -1 -1
80 21 28 46 8 241 12 1256 82 2761 -1 -1
80 466 62 860 32 58 66 358 -1 -1
80 802 58 364 18 540 70 414 -1 -1
80 19 57 328 46 302 22 33 69 679 -1 -1
80 470 79 992 57 18 54 49 64 590 97 294 -1 -1
80 863 77 1194 38 178 44 110 49 300 20 2239 87 308 -1 -1
80 135 79 86 0 130 89 1926 -1 -1
80 199 87 562 79 160 7 66 82 302 -1 -1
80 845 55 730 28 1980 76 299 41 124 95 863 -1 -1
80 41 6 170 10 114 99 59 -1 -1
80 95 1 631 48 6 31 493 75 212 -1 -1
80 1299 66 427 83 635 7 465 71 18 -1 -1
80 1335 51 1461 67 1341 50 636 34 15 59 228 -1 -1
80 680 36 751 93 640 -1 -1
80 558 55 159 97 1363 -1 -1
80 599 51 308 13 739 28 997 87 57 -1 -1
80 883 88 39 90 95 54 540 14 2116 4 25 45 333 -1 -1
80 1212 94 72 4 592 79 445 -1 -1
80 760 25 906 44 1564 82 986 -1 -1
80 662 98 117 -1 -1
80 766 97 1573 25 134 1 79 41 345 66 609 -1 -1
80 154 57 3234 17 322 37 441 80 1624 -1 -1
80 92 3 2152 18 1480 64 436 97 825 -1 -1
80 26 82 421 93 1280 -1 -1
80 3852 82 347 68 102 59 177 37 257 84 842 -1 -1
80 695 64 1861 26 26 35 510 6 188 78 340 -1 -1
80 266 69 676 67 145 24 146 8 1770 61 354 99 4 -1 -1
80 2518 24 784 97 92 -1 -1
80 642 97 601 96 487 16 258 63 390 -1 -1
80 87 24 574 27 62 31 236 81 969 -1 -1
80 790 61 37 59 296 3 1216 21 255 29 1143 20 180 0 213 13 819 34 1778 -1 -1
80 1914 37 342 38 1195 66 4057 -1 -1
80 348 58 1544 26 6 82 3326 -1 -1
80 238 17 780 23 413 50 31 -1 -1
80 552 63 1179 35 327 9 2406 57 581 -1 -1
80 878 2 105 62 556 81 42 -1 -1
80 217 7 2649 16 528 40 67 -1 -1
80 260 98 1002 47 1613 91 120 -1 -1
80 614 6 315 80 183 -1 -1
80 21 44 216 7 1049 49 1845 -1 -1
80 384 96 98 53 1506 11 437 83 256 -1 -1
80 1046 21 1301 87 1842 -1 -1
80 668 21 115 69 1118 60 1017 81 315 -1 -1
80 1791 97 113 -1 -1
80 215 98 1238 45 541 97 523 -1 -1
80 553 47 759 94 263 -1 -1
80 418 74 136 10 78 49 119 -1 -1
80 1129 85 573 20 292 91 1483 -1 -1
80 38 53 1120 84 30 -1 -1
80 1619 77 698 99 595 -1 -1
80 116 91 722 -1 -1
80 350 50 106 77 1259 7 711 73 794 -1 -1
80 447 8 179 62 46 97 234 -1 -1
80 712 62 745 51 318 56 398 78 197 -1 -1
80 632 74 1055 6 1363 31 178 95 423 -1 -1
80 247 88 934 54 163 7 338 28 156 23 163 25 292 9 1057 71 955 -1 -1
80 191 45 618 78 590 68 46 76 400 53 669 27 282 66 1219 -1 -1
80 754 26 1691 40 77 73 836 -1 -1
80 176 81 626 30 836 5 1363 29 73 94 77 -1 -1
80 738 77 398 8 46 75 362 -1 -1
80 127 35 985 20 193 27 482 10 834 31 1322 -1 -1
80 210 75 385 52 175 60 755 27 478 59 799 -1 -1
80 2107 51 970 44 282 59 167 -1 -1
80 1369 16 53 74 148 -1 -1
80 1047 61 293 17 1088 28 963 31 295 14 530 33 271 69 1184 -1 -1
80 1298 5 1817 11 1486 14 681 72 2240 -1 -1
80 26 53 856 76 368 74 946 64 521 5 729 16 689 5 1555 96 267 -1 -1
81 502 19 1470 94 55 33 12 35 228 43 419 57 416 -1 -1
81 594 55 49 57 1452 53 201 51 409 38 214 76 914 -1 -1
81 108 3 80 24 221 30 427 71 108 -1 -1
81 1112 37 186 98 294 45 716 8 479 78 446 -1 -1
81 1734 79 1343 31 590 56 312 42 438 20 154 26 409 9 408 73 586 -1 -1
81 1648 98 316 -1 -1
81 70 22 92 67 13 59 459 89 2152 -1 -1
81 317 46 580 16 515 12 108 1 87 51 447 -1 -1
81 317 38 89 6 815 3 287 66 1157 4 703 74 987 -1 -1
81 251 48 1221 27 233 60 87 96 2 -1 -1
81 24 4 242 10 86 25 7 99 61 -1 -1
81 179 3 692 87 1213 -1 -1
81 791 85 291 83 138 7 1470 47 267 31 372 87 226 -1 -1
81 1462 9 228 27 207 84 2747 -1 -1
81 3520 51 122 27 1260 58 1078 75 1298 -1 -1
81 569 95 522 36 22 93 112 24 804 7 39 77 338 -1 -1
81 343 38 165 80 471 -1 -1
81 593 17 1418 33 1284 21 915 33 839 11 152 42 641 -1 -1
81 1323 49 398 56 1456 14 1741 32 576 61 761 -1 -1
81 15 67 455 68 598 81 124 -1 -1
81 1388 19 289 42 554 78 996 -1 -1
81 28 13 123 66 286 30 494 69 1256 -1 -1
81 124 5 845 20 374 23 182 37 258 -1 -1
81 391 95 1557 12 787 72 36 25 336 95 660 -1 -1
81 48 89 8 84 1827 72 297 41 125 10 298 93 17 -1 -1
81 224 19 7 60 120 82 568 -1 -1
81 54 98 57 59 383 27 768 8 226 18 1252 88 146 -1 -1
81 110 40 2732 65 31 69 2093 71 579 31 20 4 504 68 107 -1 -1
81 1072 79 928 84 65 18 1741 86 1170 -1 -1
81 539 25 1145 71 196 46 1742 87 1416 58 1145 44 81 22 260 77 378 -1 -1
81 148 17 842 98 405 56 947 3 81 25 638 45 354 -1 -1
81 3442 67 997 83 388 3 635 68 221 42 1265 25 99 26 608 55 349 -1 -1
81 446 7 34 79 275 -1 -1
81 2244 10 1156 63 380 79 532 -1 -1
81 129 64 772 39 1235 6 14 35 79 34 1394 74 2038 -1 -1
81 111 60 37 52 659 98 549 -1 -1
81 11 48 488 84 1027 44 68 67 73 86 49 34 1218 62 2400 -1 -1
81 2725 5 364 10 1079 7 1238 52 954 -1 -1
81 30 57 647 51 38 2 2016 90 448 -1 -1
81 203 20 24 23 100 73 104 -1 -1
81 1206 3 472 60 762 -1 -1
81 2291 26 1250 71 1115 -1 -1
81 1020 32 287 29 25 25 2342 31 956 22 597 46 270 38 318 76 452 -1 -1
81 73 47 331 12 100 71 438 35 453 28 72 22 54 20 274 82 700 -1 -1
81 686 25 810 20 458 88 1939 82 1197 14 90 97 374 -1 -1
81 1371 28 63 87 223 -1 -1
81 1129 63 375 50 1270 38 1164 18 293 46 409 70 1253 -1 -1
81 400 45 526 56 94 94 344 -1 -1
81 273 29 860 9 1127 91 214 -1 -1
81 98 4 306 80 1452 -1 -1
81 16 30 94 97 277 -1 -1
81 310 37 824 82 55 -1 -1
81 299 79 633 27 878 8 3217 4 65 53 419 26 19 66 909 -1 -1
81 1005 17 550 75 827 91 550 -1 -1
81 4 79 982 36 633 19 137 70 133 -1 -1
81 727 32 995 83 199 67 2 11 1287 24 380 33 600 42 250 81 2183 -1 -1
81 846 10 17 8 436 64 432 -1 -1
81 1084 64 83 48 104 24 39 4 1009 33 104 55 2842 -1 -1
81 215 83 1061 32 474 85 482 -1 -1
81 1135 83 30 63 682 42 13 35 312 43 1263 34 745 39 215 85 1385 -1 -1
81 252 46 1003 52 992 87 334 -1 -1
81 612 79 307 37 221 49 1174 35 1906 9 3169 30 220 47 776 76 21 -1 -1
81 898 68 647 15 682 17 308 72 947 -1 -1
81 855 96 964 3 226 51 771 78 323 -1 -1
81 230 33 43 63 2178 60 489 13 291 79 205 -1 -1
81 51 34 420 41 358 85 763 -1 -1
81 1235 80 77 29 433 3 602 76 224 -1 -1
81 612 1 558 18 185 74 85 -1 -1
81 431 64 666 1 3 16 1270 41 208 94 227 -1 -1
81 135 88 93 23 388 59 668 -1 -1
81 43 68 507 28 563 73 1346 -1 -1
81 1089 98 111 72 589 9 989 6 736 24 839 -1 -1
81 859 57 134 54 197 33 283 76 671 -1 -1
81 2804 37 518 26 25 27 396 48 243 1 6 18 1965 6 68 67 49 -1 -1
81 134 19 54 40 194 96 216 -1 -1
81 1322 73 643 53 1543 10 266 79 408 -1 -1
81 653 21 104 75 582 31 232 33 379 7 1317 88 675 -1 -1
81 1472 25 18 31 567 77 1231 -1 -1
81 1834 20 113 60 411 47 81 77 301 96 3486 -1 -1
81 500 75 371 54 534 25 229 69 1193 -1 -1
81 616 24 199 28 978 59 1013 69 50 79 647 -1 -1
81 123 84 905 48 628 70 278 17 408 73 162 -1 -1
81 4648 50 56 65 508 38 40 32 885 28 414 36 39 16 494 87 927 -1 -1
81 191 27 433 92 1195 -1 -1
81 262 2 472 42 559 80 1527 -1 -1
81 40 83 300 65 53 45 1213 30 64 58 136 8 2943 13 2619 28 151 81 40 -1 -1
81 8 39 240 63 700 1 133 60 955 -1 -1
81 1694 7 486 4 720 80 1085 -1 -1
81 87 72 597 15 709 82 573 -1 -1
81 755 48 78 45 361 3 5186 64 323 61 55 68 599 -1 -1
81 244 64 197 61 17 43 797 20 184 64 101 -1 -1
81 536 73 18 81 603 54 84 72 152 -1 -1
81 436 44 2076 78 54 -1 -1
81 106 39 272 25 31 79 341 -1 -1
81 1531 30 1863 54 1052 41 515 0 273 49 589 83 1133 -1 -1
81 171 47 916 68 8 27 2713 53 1530 78 337 -1 -1
81 1943 36 203 53 997 33 73 39 525 52 111 20 692 9 1005 83 526 -1 -1
81 807 74 260 82 667 44 12 0 362 94 203 -1 -1
81 112 14 158 5 374 40 273 76 108 -1 -1
81 107 96 1309 -1 -1
81 866 26 8 8 261 92 494 -1 -1
81 484 70 1348 13 388 67 47 -1 -1
81 1391 9 76 24 358 17 319 38 1909 -1 -1
81 494 1 307 24 1275 32 90 91 416 -1 -1
81 603 84 767 99 140 93 376 75 19 35 1017 82 69 -1 -1
81 1034 73 1535 51 441 34 133 42 128 64 35 -1 -1
81 469 90 1228 25 993 39 769 54 324 -1 -1
81 599 90 142 66 302 35 1384 78 183 -1 -1
81 426 1 297 25 327 7 151 23 135 20 427 92 1005 -1 -1
81 143 48 629 22 309 95 563 -1 -1
81 383 36 222 74 1139 -1 -1
81 422 47 942 22 19 23 330 88 576 -1 -1
81 704 84 582 59 982 16 209 89 145 -1 -1
81 561 68 43 20 1256 17 346 33 501 81 87 -1 -1
81 1961 25 758 30 119 27 797 30 1802 41 3572 89 264 -1 -1
81 3 9 217 61 727 46 352 30 76 54 381 -1 -1
81 107 69 1157 50 531 37 251 35 995 0 296 60 661 -1 -1
81 89 61 742 95 259 -1 -1
81 1317 15 1783 51 480 29 197 36 317 16 107 86 1077 -1 -1
81 40 41 1428 75 32 31 295 32 385 68 196 82 370 -1 -1
81 871 96 44 79 214 80 362 13 308 23 1555 68 690 -1 -1
81 551 90 615 39 861 85 293 -1 -1
81 587 48 77 1 331 41 155 89 3117 -1 -1
81 511 96 133 54 86 20 1692 82 372 -1 -1
81 838 94 676 41 487 24 522 33 4547 89 60 -1 -1
81 236 68 206 59 526 50 369 69 53 78 730 -1 -1
81 383 19 1208 99 1334 -1 -1
81 564 39 768 44 595 54 307 0 169 95 1084 -1 -1
81 129 31 158 27 68 4 53 83 1043 -1 -1
81 119 98 752 55 546 15 406 5 73 46 107 57 2 60 124 -1 -1
81 543 22 263 77 128 17 652 32 665 31 382 14 227 91 1599 -1 -1
81 841 78 737 40 1581 98 643 -1 -1
81 335 92 379 67 1421 60 277 47 1772 91 81 -1 -1
81 63 73 77 80 498 89 1490 49 194 5 28 73 1239 54 373 94 3 -1 -1
81 217 7 931 73 9 -1 -1
81 516 14 1761 74 541 -1 -1
81 927 25 184 10 155 5 120 46 874 33 58 29 1013 5 57 56 706 -1 -1
81 18 72 212 70 395 39 114 91 124 -1 -1
81 711 23 388 53 802 71 54 -1 -1
81 138 17 1248 61 764 79 413 -1 -1
81 1471 15 497 85 635 -1 -1
81 730 90 466 -1 -1
81 111 38 99 72 26 -1 -1
81 217 54 953 30 168 1 1300 50 86 -1 -1
81 1212 53 109 85 1299 -1 -1
81 1271 98 936 0 950 43 178 15 216 97 780 -1 -1
81 2769 47 649 64 184 59 570 85 1223 -1 -1
81 322 5 13 87 170 -1 -1
81 314 66 719 60 700 8 1592 5 202 7 297 73 206 -1 -1
81 1650 88 318 0 79 59 37 -1 -1
81 735 58 853 94 1006 0 1377 39 2072 31 21 28 876 83 212 -1 -1
81 846 10 197 34 59 81 547 89 1759 -1 -1
81 396 37 398 41 553 72 574 42 383 38 373 31 351 36 412 94 752 -1 -1
81 812 88 81 64 1733 92 60 -1 -1
81 708 24 796 73 736 -1 -1
81 204 33 723 64 1859 -1 -1
81 172 98 2519 20 2384 63 80 50 458 23 192 69 128 -1 -1
81 816 79 1165 21 831 38 1440 18 656 61 1826 -1 -1
81 1549 59 786 9 1152 73 124 -1 -1
81 162 7 1466 71 1012 -1 -1
81 422 56 804 97 61 -1 -1
81 1045 75 230 24 691 3 13 72 733 -1 -1
81 253 27 13 70 725 93 332 -1 -1
81 1135 48 495 97 42 52 711 84 152 -1 -1
81 581 41 803 13 91 61 567 -1 -1
81 60 43 1296 91 78 -1 -1
81 1617 53 345 76 891 15 20 2 581 50 50 29 500 14 542 71 344 -1 -1
81 621 58 1593 10 187 36 160 9 109 54 634 -1 -1
81 5 87 217 35 101 28 537 37 436 17 271 74 1834 -1 -1
81 562 30 204 97 682 -1 -1
81 2524 10 128 1 1731 24 168 59 1323 -1 -1
81 155 38 430 44 1340 54 1545 -1 -1
81 236 75 61 83 723 19 1757 42 1 94 59 -1 -1
81 2374 79 457 83 918 54 1014 32 332 19 174 65 466 -1 -1
81 143 1 270 48 9 43 242 71 51 -1 -1
81 184 90 273 -1 -1
81 354 4 427 80 472 -1 -1
81 403 14 1614 72 1010 -1 -1
81 330 14 560 39 351 81 1147 -1 -1
81 1115 79 111 34 1147 58 173 1 249 8 542 97 679 -1 -1
81 36 13 49 3 3125 68 773 -1 -1
81 1159 67 1915 11 772 82 245 -1 -1
81 367 41 250 82 79 -1 -1
81 366 25 340 43 40 -1 -1
82 160 3 292 93 602 -1 -1
82 2352 34 374 0 228 27 386 28 371 40 572 -1 -1
82 770 44 247 36 538 34 1715 12 382 8 332 51 1479 -1 -1
82 238 84 893 22 748 96 1015 -1 -1
82 164 45 503 57 232 24 232 75 1325 -1 -1
82 459 57 37 45 327 15 273 60 645 -1 -1
82 356 83 41 80 346 72 1333 28 287 30 339 87 567 -1 -1
82 616 8 305 81 38 -1 -1
82 1222 94 410 21 249 95 207 2 1118 19 25 9 541 55 733 -1 -1
82 16 4 57 93 998 49 190 68 1014 89 177 -1 -1
82 151 42 114 12 507 37 60 2 304 90 735 -1 -1
82 473 93 93 61 186 38 1072 74 443 -1 -1
82 882 70 184 63 490 91 62 -1 -1
82 689 41 362 96 228 -1 -1
82 1264 51 1820 0 264 54 1963 -1 -1
82 108 84 1514 57 704 39 1189 69 397 -1 -1
82 1985 42 78 68 551 89 29 -1 -1
82 98 91 851 2 263 77 683 67 1231 88 178 -1 -1
82 134 36 453 44 1479 28 783 46 794 -1 -1
82 278 92 202 83 974 23 53 14 1047 89 77 -1 -1
82 394 2 87 95 1871 -1 -1
82 235 88 480 52 1310 47 99 86 638 77 1744 78 2861 1 445 58 560 26 50 94 188 -1 -1
82 2202 41 1306 61 590 69 285 76 242 -1 -1
82 198 94 429 83 686 5 1429 90 42 -1 -1
82 253 66 897 71 352 5 461 0 3310 50 1276 -1 -1
82 697 36 915 3 17 7 439 -1 -1
82 33 71 336 8 11 39 1950 66 362 54 800 69 416 -1 -1
82 601 57 1033 7 641 4 471 73 81 -1 -1
82 1084 22 753 2 363 64 79 80 161 -1 -1
82 919 74 767 18 1060 44 489 22 241 17 646 11 43 98 1565 -1 -1
82 41 69 428 13 19 88 147 -1 -1
82 66 62 477 38 831 23 94 97 2029 -1 -1
82 175 0 60 84 473 -1 -1
82 1052 33 1253 74 370 80 38 47 434 56 35 17 640 16 15 34 407 -1 -1
82 13 80 292 34 212 35 277 79 303 -1 -1
82 734 9 515 72 697 -1 -1
82 227 17 18 60 640 -1 -1
82 504 37 344 47 680 71 1135 -1 -1
82 387 46 459 63 149 98 192 -1 -1
82 1514 53 348 98 1115 -1 -1
82 575 5 392 71 101 -1 -1
82 1288 36 2 70 593 5 131 4 763 80 115 -1 -1
82 1774 5 965 59 632 -1 -1
82 450 62 957 48 417 6 310 92 157 -1 -1
82 333 4 322 45 991 97 268 -1 -1
82 1110 72 1 4 21 17 648 92 294 -1 -1
82 247 90 455 77 231 63 269 20 3309 72 593 6 501 73 279 -1 -1
82 1500 21 66 72 16 -1 -1
82 201 3 85 73 1661 85 419 -1 -1
82 1508 44 68 47 1141 46 1737 94 354 -1 -1
82 136 8 275 6 1033 99 952 -1 -1
82 972 99 119 27 600 79 303 -1 -1
82 1331 89 607 36 475 42 7 75 924 1 1582 81 853 -1 -1
82 20 26 496 86 25 42 718 15 1588 58 288 37 1221 22 336 47 564 -1 -1
82 357 69 682 47 92 87 28 56 338 67 467 72 12 -1 -1
82 442 90 613 14 420 94 87 -1 -1
82 2272 42 96 64 15 20 446 36 450 90 173 -1 -1
82 562 87 2137 66 2012 52 607 58 729 10 700 21 98 89 141 -1 -1
82 1183 55 480 48 568 46 192 93 859 -1 -1
82 189 72 1516 97 101 92 1004 62 229 28 534 89 639 -1 -1
82 1557 81 459 74 538 82 1 -1 -1
82 271 37 181 38 122 41 1258 93 1210 -1 -1
82 992 31 271 18 179 98 11 -1 -1
82 2259 34 381 41 431 56 589 55 428 3 1000 56 56 4 546 25 321 62 1496 -1 -1
82 627 28 71 41 816 81 52 -1 -1
82 40 22 60 39 2 74 932 -1 -1
82 1324 76 641 25 460 30 2189 96 1458 -1 -1
82 90 88 2563 75 1022 88 746 -1 -1
82 967 44 158 33 194 81 83 -1 -1
82 730 66 49 31 101 74 631 -1 -1
82 174 75 732 55 424 84 1307 13 169 60 77 -1 -1
82 901 47 198 59 1594 67 572 -1 -1
82 674 29 547 73 381 74 351 25 111 67 279 64 91 4 100 54 248 94 256 -1 -1
82 669 10 554 2 201 77 829 -1 -1
82 1126 98 549 7 228 39 619 27 1076 31 819 73 3014 -1 -1
82 420 31 55 76 780 82 1827 5 304 19 95 80 126 -1 -1
82 108 89 252 97 2029 -1 -1
82 953 48 661 71 701 -1 -1
82 1116 58 445 28 191 12 33 92 1448 -1 -1
82 618 31 1393 5 36 46 1734 13 55 94 139 -1 -1
82 713 81 399 88 162 83 669 30 49 91 55 -1 -1
82 1567 16 350 75 380 -1 -1
82 24 20 773 92 447 -1 -1
82 541 2 262 51 323 -1 -1
82 737 33 92 91 570 -1 -1
82 1741 53 1247 37 366 0 643 69 1460 -1 -1
82 116 15 232 55 87 52 2 34 357 40 554 98 290 -1 -1
82 63 71 718 91 142 -1 -1
82 272 22 131 87 568 -1 -1
82 60 5 3189 84 2648 -1 -1
82 2382 29 145 11 562 19 210 94 365 -1 -1
82 54 15 435 33 272 4 55 26 53 81 84 -1 -1
82 347 14 1349 90 89 -1 -1
82 60 45 1477 55 592 62 929 3 128 59 1351 -1 -1
82 526 58 305 96 277 -1 -1
82 349 61 409 25 720 69 972 47 167 52 801 92 906 -1 -1
82 1421 66 563 17 91 87 205 -1 -1
82 193 92 1026 86 407 42 560 17 2670 31 691 95 148 -1 -1
82 21 29 453 36 229 96 595 -1 -1
82 271 79 637 77 73 39 451 52 1539 40 811 29 309 36 437 24 1475 80 125 -1 -1
82 7 29 24 6 144 0 253 29 309 -1 -1
82 250 98 32 8 1512 42 580 52 292 -1 -1
82 1636 56 30 6 846 9 324 84 234 -1 -1
82 2442 29 727 89 652 -1 -1
82 1023 65 1242 30 15 45 623 18 349 76 608 -1 -1
82 105 76 728 18 691 76 378 8 45 88 2 -1 -1
82 382 63 505 11 34 6 639 78 46 -1 -1
82 4 43 253 1 786 45 84 71 114 -1 -1
82 894 99 11 6 402 70 997 -1 -1
82 928 79 72 2 104 59 274 16 309 17 26 21 666 90 78 -1 -1
82 669 60 701 6 1323 12 317 64 2537 -1 -1
82 190 73 507 23 439 17 1061 55 51 41 165 72 58 -1 -1
82 2144 46 25 66 371 23 475 67 251 -1 -1
82 535 22 865 31 369 78 719 -1 -1
82 1338 70 1279 64 109 85 944 -1 -1
82 1140 99 321 55 333 57 87 73 359 -1 -1
82 537 59 1244 53 514 7 1015 6 201 29 480 93 704 -1 -1
82 1319 33 1335 35 899 54 100 4 487 57 228 -1 -1
82 126 26 717 27 1101 99 348 -1 -1
82 245 74 1308 57 54 47 429 11 80 94 111 -1 -1
82 163 61 450 34 243 77 1531 -1 -1
82 119 27 606 81 1696 -1 -1
82 244 87 167 97 393 -1 -1
82 500 39 148 11 1120 12 1826 61 264 -1 -1
82 113 59 3237 34 178 63 467 28 311 21 1238 24 769 91 262 -1 -1
82 511 40 73 8 691 81 1474 54 443 42 849 23 246 84 1083 -1 -1
82 4 20 884 46 79 31 297 35 79 14 98 5 444 9 221 96 205 -1 -1
82 772 90 525 26 1118 49 1015 78 844 -1 -1
82 1787 29 58 41 3 18 927 48 22 -1 -1
82 485 67 683 42 170 7 756 6 991 92 486 -1 -1
82 1007 51 1962 0 1398 46 451 75 108 -1 -1
82 1492 76 1 71 1419 57 1330 22 533 46 384 7 296 50 264 -1 -1
82 170 83 126 80 165 90 383 58 565 75 1372 -1 -1
82 1623 10 213 60 43 32 1950 96 1514 -1 -1
82 544 89 1900 76 1303 34 29 28 477 12 2608 33 156 -1 -1
82 125 38 255 31 61 76 263 -1 -1
82 554 40 28 74 318 -1 -1
82 276 28 639 64 503 -1 -1
82 196 91 829 40 208 23 79 85 1825 -1 -1
82 151 6 583 18 1196 91 276 -1 -1
82 26 71 245 95 2178 -1 -1
82 1292 49 2731 45 1304 32 17 36 111 25 934 79 145 -1 -1
82 374 61 475 48 157 58 616 63 704 -1 -1
82 357 61 514 7 302 77 1442 47 193 79 690 -1 -1
82 218 1 45 65 109 70 469 45 420 59 810 92 762 -1 -1
82 1713 91 136 70 565 46 50 88 276 -1 -1
82 1274 89 45 23 1622 43 837 48 946 36 452 49 1812 96 816 -1 -1
82 151 2 274 29 289 49 813 47 601 44 1072 15 485 33 51 9 1481 73 252 -1 -1
82 2712 94 411 99 300 -1 -1
82 1592 33 63 37 2686 34 90 65 181 -1 -1
82 135 71 34 36 33 52 4019 20 215 24 286 83 572 -1 -1
82 519 64 46 55 215 93 106 -1 -1
82 206 63 112 47 202 48 191 22 599 80 1717 -1 -1
82 681 42 265 72 1568 2 1072 65 402 -1 -1
82 357 0 1025 27 127 37 174 18 164 46 86 -1 -1
82 694 86 489 61 1813 37 179 73 1071 90 1631 -1 -1
82 308 22 173 76 477 43 293 67 329 53 385 96 78 -1 -1
82 539 69 853 97 151 -1 -1
82 612 62 1306 64 811 92 280 -1 -1
82 277 22 576 5 311 79 546 -1 -1
82 322 47 176 64 342 80 172 -1 -1
82 2654 7 132 78 760 -1 -1
82 1070 28 1486 14 948 43 315 -1 -1
82 2236 43 697 79 1387 45 826 2 33 70 1027 -1 -1
82 852 7 166 95 925 -1 -1
82 1035 21 463 32 508 42 475 -1 -1
82 136 98 1213 87 460 45 842 36 105 18 1082 45 1025 -1 -1
82 1825 4 446 56 2200 -1 -1
82 559 10 561 54 420 77 72 -1 -1
82 280 1 457 19 337 12 1947 46 251 -1 -1
82 1338 88 187 20 389 18 224 35 102 68 56 -1 -1
82 350 34 672 26 1549 52 981 10 85 58 478 -1 -1
82 2209 91 89 88 212 27 1288 11 534 50 175 -1 -1
82 1980 48 682 85 550 -1 -1
82 561 57 286 87 914 -1 -1
82 728 91 528 47 1823 85 284 -1 -1
82 824 88 277 -1 -1
82 46 94 799 70 199 12 84 32 393 45 764 10 84 31 194 50 915 -1 -1
82 303 50 469 70 674 80 155 84 90 62 1485 84 513 -1 -1
82 409 18 805 4 60 46 273 -1 -1
82 590 65 1048 12 53 53 86 65 78 -1 -1
82 781 22 159 89 10 -1 -1
82 671 42 291 85 824 50 293 61 540 7 534 59 4896 -1 -1
82 450 37 909 84 284 -1 -1
82 467 17 1571 67 446 68 162 67 298 76 82 42 973 36 1134 50 695 24 789 45 504 56 349 -1 -1
82 1959 79 204 20 530 17 50 78 1061 -1 -1
83 342 62 8 37 568 64 593 -1 -1
83 91 63 477 78 593 -1 -1
83 1471 78 155 86 149 19 879 93 183 -1 -1
83 147 28 132 52 212 32 103 50 1152 43 256 2 107 71 301 -1 -1
83 3 60 119 73 885 44 243 53 61 17 496 85 23 -1 -1
83 533 5 150 59 123 80 487 -1 -1
83 483 9 974 0 3 91 239 -1 -1
83 1319 82 1343 25 470 61 1217 82 33 -1 -1
83 563 28 893 68 216 70 824 12 246 66 31 -1 -1
83 788 17 117 70 301 -1 -1
83 282 72 982 47 242 46 140 41 234 52 384 -1 -1
83 128 41 361 45 871 33 852 91 477 -1 -1
83 520 22 268 23 457 9 940 2 306 59 1767 -1 -1
83 236 97 104 29 120 50 1710 41 27 90 115 -1 -1
83 600 14 161 2 276 27 119 52 361 -1 -1
83 356 69 598 94 881 7 563 85 48 -1 -1
83 408 28 233 32 118 85 37 -1 -1
83 188 63 1388 44 91 56 35 33 671 63 1532 -1 -1
83 76 81 59 64 632 50 229 37 804 17 1463 24 44 85 448 -1 -1
83 435 77 477 91 445 68 216 98 1102 -1 -1
83 540 44 583 6 2704 68 102 -1 -1
83 425 90 193 9 1980 48 388 -1 -1
83 145 57 460 90 1197 6 68 44 481 28 94 24 37 27 116 1 487 71 735 -1 -1
83 1988 68 478 82 256 7 405 25 369 63 151 -1 -1
83 181 55 39 95 669 97 242 44 89 91 253 -1 -1
83 2424 55 859 39 242 32 26 9 77 25 42 59 122 -1 -1
83 561 49 112 75 174 72 157 85 2223 -1 -1
83 204 98 44 68 992 78 104 -1 -1
83 1021 69 1417 30 49 2 273 31 28 12 516 93 347 -1 -1
83 121 84 290 30 62 2 899 31 1554 26 2151 3 821 76 24 -1 -1
83 131 50 921 28 443 75 503 6 46 49 53 -1 -1
83 684 52 471 94 855 31 606 70 195 10 56 45 2739 -1 -1
83 1153 60 61 80 1248 -1 -1
83 1705 19 147 34 6 48 54 50 297 99 963 -1 -1
83 167 31 1452 82 110 -1 -1
83 1664 49 39 6 1007 47 943 15 115 42 578 99 112 -1 -1
83 173 86 502 87 1480 45 182 97 388 -1 -1
83 1995 25 2445 47 137 -1 -1
83 318 30 444 39 475 11 371 77 433 -1 -1
83 68 33 774 25 132 58 18 -1 -1
83 33 94 249 60 7 87 491 17 1146 14 328 58 42 75 1502 -1 -1
83 653 90 797 97 738 59 263 40 252 55 599 25 1236 97 229 -1 -1
83 671 49 381 66 539 98 649 -1 -1
83 231 11 164 67 382 -1 -1
83 713 11 50 37 432 4 650 91 1194 -1 -1
83 118 79 991 93 1017 32 1056 48 191 46 1063 64 6 -1 -1
83 116 58 186 4 355 80 26 70 1174 60 277 44 334 33 43 46 190 56 2253 -1 -1
83 285 71 296 37 1229 92 502 -1 -1
83 277 23 135 99 1518 56 74 58 317 81 1466 -1 -1
83 947 84 831 28 53 6 369 27 215 72 944 -1 -1
83 48 85 114 95 114 -1 -1
83 540 31 203 25 59 69 68 -1 -1
83 919 94 740 16 185 0 1146 88 2915 -1 -1
83 1184 40 527 70 1632 -1 -1
83 1303 69 113 30 133 52 53 15 832 1 1679 85 378 -1 -1
83 1021 6 362 45 586 -1 -1
83 167 39 952 27 728 55 1238 -1 -1
83 11 71 179 68 398 76 2861 53 554 68 1101 -1 -1
83 71 33 245 12 763 90 523 -1 -1
83 496 1 418 12 92 26 805 20 1126 91 598 -1 -1
83 114 6 957 77 146 25 1046 49 847 92 186 -1 -1
83 128 78 356 56 548 20 193 8 989 88 43 -1 -1
83 203 7 345 28 550 89 1126 -1 -1
83 97 46 32 50 57 68 203 -1 -1
83 322 98 1638 80 365 37 61 24 118 29 25 36 291 70 553 -1 -1
83 1533 25 2387 52 156 37 1089 27 447 83 2304 -1 -1
83 38 16 244 98 1628 -1 -1
83 1479 44 1754 14 1017 65 194 95 116 -1 -1
83 115 38 309 18 357 41 938 20 795 72 455 -1 -1
83 1206 50 1589 55 133 3 309 60 778 -1 -1
83 715 58 1063 36 511 26 438 76 772 -1 -1
83 40 75 29 51 1905 6 385 86 259 -1 -1
83 1524 60 41 71 180 22 928 92 1582 -1 -1
83 286 64 237 49 604 13 593 28 309 50 834 -1 -1
83 201 78 577 4 31 25 367 84 478 -1 -1
83 394 6 2050 62 661 14 199 31 414 58 519 -1 -1
83 396 5 394 3 7 5 532 30 1029 36 654 49 480 53 109 41 265 47 252 92 1382 -1 -1
83 150 57 67 37 213 64 1004 82 853 -1 -1
83 98 4 1303 57 202 64 139 2 211 12 35 92 69 -1 -1
83 56 95 500 56 391 26 250 18 258 16 197 74 1445 -1 -1
83 268 91 1321 54 815 43 33 41 226 95 1923 -1 -1
83 272 88 1126 74 1297 62 384 16 679 18 1120 89 11 -1 -1
83 342 63 189 70 1415 13 549 59 416 -1 -1
83 267 61 176 10 612 83 303 -1 -1
83 89 66 195 95 1615 34 28 95 410 -1 -1
83 307 23 1867 38 506 -1 -1
83 2084 17 1737 68 20 -1 -1
83 149 12 462 87 291 54 32 70 294 92 46 -1 -1
83 1832 0 369 37 550 33 591 1 1024 31 1292 37 910 20 409 65 1051 -1 -1
83 1125 88 496 65 609 43 489 23 352 30 250 58 36 -1 -1
83 152 85 128 73 541 97 139 -1 -1
83 22 25 891 35 394 28 973 59 1855 -1 -1
83 167 69 1239 4 473 33 1165 93 1821 -1 -1
83 127 98 232 73 323 77 385 30 514 84 1067 -1 -1
83 43 48 512 66 9 27 833 17 332 9 259 61 109 -1 -1
83 756 8 486 65 218 -1 -1
83 3 58 837 13 1132 68 988 32 1302 95 1534 -1 -1
83 748 21 57 66 768 97 780 -1 -1
83 12 14 329 73 397 -1 -1
83 1213 45 16 38 209 25 366 77 974 52 87 78 615 75 38 1 2553 45 614 -1 -1
83 54 1 214 10 302 74 1626 -1 -1
83 905 76 643 47 209 41 42 28 97 94 235 -1 -1
83 535 36 227 73 14 -1 -1
83 642 92 3 58 644 25 186 11 785 37 796 59 1241 -1 -1
83 509 51 884 31 902 68 2363 87 287 -1 -1
83 10 74 39 6 29 11 911 10 117 21 752 56 1725 -1 -1
83 2306 48 1326 78 1072 86 246 34 678 66 439 94 411 -1 -1
83 138 85 319 90 164 74 349 25 19 36 1079 66 2147 -1 -1
83 581 31 155 99 56 -1 -1
83 333 0 1143 84 314 29 1323 96 863 -1 -1
83 122 94 526 80 353 57 2036 85 95 63 72 41 182 7 129 86 3152 -1 -1
83 1037 88 3000 -1 -1
83 1852 21 803 8 386 73 83 -1 -1
83 358 28 527 79 203 49 347 12 44 19 881 7 1864 19 2082 18 582 92 1270 -1 -1
83 456 85 2158 53 879 11 72 22 76 76 641 -1 -1
83 106 55 473 81 131 59 507 96 112 -1 -1
83 350 50 388 68 543 73 317 93 109 -1 -1
83 689 40 42 22 425 82 437 71 197 38 557 67 504 80 92 -1 -1
83 30 99 789 60 1388 3 420 1 415 67 163 -1 -1
83 462 46 395 7 11 67 55 -1 -1
83 380 1 696 67 391 -1 -1
83 69 50 943 2 228 11 1413 20 53 83 399 -1 -1
83 832 92 701 66 774 0 706 89 153 -1 -1
83 672 52 86 95 482 -1 -1
83 646 39 766 33 501 13 1394 97 1340 -1 -1
83 96 41 133 69 61 -1 -1
83 1057 6 81 74 468 -1 -1
83 3 40 762 54 1551 39 979 56 261 62 33 77 743 -1 -1
83 76 60 634 30 463 86 211 -1 -1
83 93 47 12 64 887 88 234 -1 -1
83 1577 32 1455 6 236 84 378 -1 -1
83 183 70 285 74 2770 50 468 78 250 29 435 45 175 18 399 2 1062 29 1500 31 929 76 80 -1 -1
83 475 64 643 80 114 15 28 9 157 68 185 -1 -1
83 869 46 1027 59 883 50 1366 86 215 -1 -1
83 153 51 450 89 3 93 561 46 4 93 121 -1 -1
83 540 56 213 10 370 40 408 32 875 88 610 -1 -1
83 1045 11 216 38 371 66 186 -1 -1
83 122 98 1608 17 114 62 479 30 336 37 285 0 458 91 908 -1 -1
83 32 66 1353 43 31 45 740 92 813 -1 -1
83 11 74 334 46 600 21 30 77 511 -1 -1
83 94 47 143 90 1014 85 2817 60 260 66 41 70 289 63 539 52 164 46 132 52 108 22 44 71 240 -1 -1
83 171 29 688 99 22 -1 -1
83 1633 33 425 12 101 54 46 68 441 -1 -1
83 352 84 1527 70 129 93 275 -1 -1
83 195 98 1243 54 149 91 247 9 464 85 122 79 541 72 605 55 1050 50 774 66 97 36 74 19 749 25 2896 28 689 65 118 -1 -1
83 4 57 147 97 796 -1 -1
83 316 44 333 45 811 40 169 22 3678 82 76 -1 -1
83 770 86 351 63 944 67 686 59 1100 55 357 93 781 -1 -1
83 94 84 611 1 1288 0 118 64 124 -1 -1
83 781 1 15 49 2340 56 1039 11 418 96 673 -1 -1
83 2184 41 75 96 1017 -1 -1
83 135 97 506 94 155 12 1816 29 315 40 801 13 786 57 295 -1 -1
83 724 16 129 53 1895 -1 -1
83 426 71 578 63 2774 34 459 32 289 71 494 -1 -1
83 189 98 1306 5 62 49 970 40 295 49 11 54 1659 -1 -1
83 743 15 508 72 294 20 575 63 754 60 327 75 880 -1 -1
83 608 88 272 84 732 94 369 65 606 0 242 66 233 -1 -1
83 453 21 74 49 3 37 645 5 538 56 43 -1 -1
83 56 80 304 57 48 37 145 47 373 1 213 30 775 82 18 -1 -1
83 275 53 407 99 772 -1 -1
83 367 36 561 84 1133 53 1621 61 847 42 543 97 190 -1 -1
83 1184 69 1166 24 248 56 353 97 85 -1 -1
83 451 85 274 55 497 19 1158 94 345 -1 -1
83 79 74 1222 73 95 19 1245 85 413 -1 -1
83 633 17 129 80 593 -1 -1
83 1396 55 606 80 502 16 390 93 459 -1 -1
83 1218 99 947 78 470 75 323 93 733 -1 -1
83 431 99 1340 4 463 20 832 83 729 -1 -1
83 404 73 629 60 146 43 742 61 1089 54 684 49 91 76 28 -1 -1
83 169 55 617 64 1035 65 734 11 928 98 143 -1 -1
83 243 50 1080 14 530 87 562 -1 -1
83 69 36 170 67 591 17 592 50 156 62 1379 93 1002 -1 -1
83 304 0 148 83 1095 -1 -1
83 1680 46 2002 75 418 69 1602 50 65 86 203 -1 -1
83 1540 91 1118 12 61 50 226 49 1552 88 758 -1 -1
83 619 87 750 59 215 15 1404 96 56 -1 -1
83 1296 93 27 97 1352 99 108 24 69 49 326 -1 -1
83 835 40 420 21 528 81 376 -1 -1
83 1523 73 198 24 57 96 4 -1 -1
83 460 8 231 63 264 -1 -1
83 108 53 267 60 1359 5 146 10 414 65 591 -1 -1
83 467 78 426 36 259 9 41 32 305 21 57 91 855 -1 -1
83 798 94 364 7 768 24 92 67 87 -1 -1
83 278 13 453 34 40 3 1413 81 51 -1 -1
83 758 56 168 30 59 7 1653 2 63 92 449 -1 -1
83 1040 6 127 37 1494 32 12 46 457 -1 -1
83 639 56 1801 16 22 89 45 -1 -1
83 442 54 427 45 736 99 214 -1 -1
83 172 50 96 23 379 28 444 25 848 4 2153 75 585 -1 -1
83 612 12 236 59 504 87 491 -1 -1
83 1245 87 328 94 1259 78 1946 44 14 55 46 96 1364 -1 -1
83 1534 1 792 96 134 -1 -1
83 512 22 670 11 19 9 10 83 93 -1 -1
83 1600 0 486 57 731 -1 -1
83 308 94 142 72 149 56 228 48 59 47 154 7 294 74 1370 -1 -1
83 1306 65 3 18 1217 11 168 43 90 -1 -1
83 222 55 1077 52 801 70 272 69 2896 52 19 48 886 97 1038 -1 -1
83 67 0 472 91 27 58 178 84 1194 50 318 23 117 93 215 -1 -1
83 139 92 536 31 755 3 455 38 61 88 73 -1 -1
83 704 20 371 99 35 -1 -1
83 444 67 102 49 672 45 985 38 1583 25 413 50 2754 -1 -1
83 266 70 870 6 344 31 20 61 614 -1 -1
83 335 50 2859 96 234 -1 -1
83 528 90 581 -1 -1
83 301 18 366 87 2156 33 1191 69 73 -1 -1
83 307 93 2212 42 342 30 464 69 635 -1 -1
83 116 48 1155 52 10 44 630 30 1085 5 407 56 585 -1 -1
83 283 78 91 26 511 74 568 -1 -1
83 483 96 601 63 478 2 595 89 121 -1 -1
83 374 89 1159 99 554 33 241 76 307 -1 -1
83 238 90 39 30 717 4 313 32 340 89 817 -1 -1
83 397 9 442 52 841 88 69 -1 -1
83 150 51 551 67 99 85 137 -1 -1
83 581 0 88 41 297 40 519 -1 -1
83 263 18 964 92 74 -1 -1
83 6 81 272 2 659 78 2152 -1 -1
83 785 52 1728 77 210 -1 -1
83 2042 4 878 96 2844 -1 -1
83 253 33 352 46 2849 94 224 -1 -1
84 1740 3 712 41 480 54 1378 36 348 62 70 43 518 83 274 -1 -1
84 53 86 628 76 539 45 812 95 81 -1 -1
84 80 95 195 37 69 97 152 -1 -1
84 136 65 450 27 100 24 800 9 317 43 67 -1 -1
84 150 58 58 35 459 92 310 -1 -1
84 227 59 171 1 546 79 7 -1 -1
84 267 10 414 55 391 10 463 87 1562 -1 -1
84 293 73 1366 17 1204 55 281 33 193 2 1050 46 466 -1 -1
84 864 39 4011 42 963 70 47 43 929 14 800 56 384 -1 -1
84 865 85 1663 81 654 62 574 12 912 55 1180 39 1364 68 435 -1 -1
84 374 12 39 26 1287 82 2402 49 248 47 134 50 240 7 166 23 34 31 371 90 144 -1 -1
84 182 18 343 85 299 0 767 78 1848 -1 -1
84 35 79 318 2 224 18 194 43 373 -1 -1
84 133 94 254 -1 -1
84 1144 0 272 38 1516 60 1029 20 385 43 598 58 204 -1 -1
84 1084 49 992 55 1627 74 438 96 574 -1 -1
84 180 36 1681 81 39 2 202 18 223 81 1599 -1 -1
84 88 44 1037 83 113 -1 -1
84 219 13 600 39 224 54 600 70 253 -1 -1
84 9 14 140 89 723 40 1851 76 1307 83 692 56 565 34 2671 56 803 -1 -1
84 1029 88 2839 89 207 5 404 73 770 -1 -1
84 427 25 948 77 639 21 144 0 758 17 171 54 565 -1 -1
84 26 52 815 59 419 21 842 63 568 49 713 97 296 -1 -1
84 1750 30 308 39 507 5 622 28 222 47 313 -1 -1
84 254 54 101 73 634 84 195 99 564 -1 -1
84 149 3 582 28 77 61 106 32 87 6 1767 30 33 99 1523 -1 -1
84 1446 2 216 97 857 -1 -1
84 286 56 33 84 271 -1 -1
84 568 2 472 64 177 82 290 -1 -1
84 1350 11 806 2 648 10 278 46 910 -1 -1
84 1496 39 619 3 1078 47 114 16 1766 71 696 -1 -1
84 113 63 347 61 68 92 633 -1 -1
84 506 0 83 54 268 27 638 78 446 -1 -1
84 66 75 264 1 1306 76 75 58 170 11 113 67 3269 -1 -1
84 101 42 182 62 3417 72 823 22 147 74 1457 -1 -1
84 292 58 2046 71 142 38 1103 44 2637 47 80 65 174 0 429 30 18 84 1220 -1 -1
84 1746 72 94 63 2185 24 638 72 26 70 1538 80 367 5 1319 91 257 -1 -1
84 33 97 1774 19 4 93 1066 7 242 22 37 95 74 -1 -1
84 450 4 33 43 719 23 128 6 197 29 1010 39 427 -1 -1
84 398 0 590 46 245 1 149 24 1235 22 532 28 482 5 377 56 28 -1 -1
84 768 88 210 72 396 54 180 97 649 -1 -1
84 45 48 602 5 536 77 1063 -1 -1
84 2143 94 379 53 571 66 605 55 257 33 522 75 9 -1 -1
84 272 48 954 4 1539 33 252 55 291 -1 -1
84 88 67 812 75 881 4 1861 42 485 -1 -1
84 573 75 359 34 469 15 350 28 307 44 679 -1 -1
84 131 38 1430 22 284 54 842 31 476 28 460 89 1425 -1 -1
84 795 13 3 96 473 -1 -1
84 355 12 231 78 85 -1 -1
84 1764 26 682 77 513 81 2576 88 919 -1 -1
84 181 57 35 2 772 80 242 -1 -1
84 713 78 148 51 1332 59 493 64 1596 -1 -1
84 984 2 838 23 318 50 163 -1 -1
84 584 52 1314 33 115 78 79 -1 -1
84 513 72 164 10 58 72 2715 -1 -1
84 744 95 714 21 310 7 414 57 1756 23 1619 60 92 -1 -1
84 77 85 633 0 685 77 22 -1 -1
84 586 89 770 81 226 75 101 89 214 2 529 58 398 -1 -1
84 914 43 2638 79 938 78 650 93 80 66 1414 99 127 -1 -1
84 515 57 80 96 481 -1 -1
84 1141 98 950 4 797 13 744 70 270 -1 -1
84 2932 24 581 60 2553 92 400 -1 -1
84 410 29 140 68 312 -1 -1
84 676 79 1629 7 76 11 196 46 983 99 155 -1 -1
84 301 59 77 83 921 92 882 -1 -1
84 574 17 944 80 624 79 131 82 6 41 2568 48 192 37 521 79 266 -1 -1
84 1629 87 1059 22 430 29 1031 10 918 62 120 -1 -1
84 1869 43 204 27 369 98 1138 -1 -1
84 64 27 36 45 777 28 273 10 249 43 63 37 1157 54 90 -1 -1
84 193 63 34 96 350 85 43 99 65 -1 -1
84 561 79 97 63 170 19 469 16 59 15 1304 88 47 -1 -1
84 2080 95 1046 73 1492 52 540 57 140 28 63 85 483 -1 -1
84 1283 75 1217 9 957 66 1559 18 1377 25 778 73 626 -1 -1
84 292 42 57 48 1300 51 577 90 2182 -1 -1
84 138 75 732 68 167 49 435 40 326 1 610 30 674 18 997 60 948 -1 -1
84 78 92 14 28 646 36 375 64 176 -1 -1
84 88 63 134 12 160 96 1312 39 314 6 646 50 268 -1 -1
84 110 51 1029 65 2130 20 184 68 143 -1 -1
84 32 75 392 63 766 43 2426 5 1317 49 84 64 563 -1 -1
84 34 69 545 60 1204 47 142 2 316 21 94 47 901 -1 -1
84 449 98 930 40 762 41 610 95 403 -1 -1
84 1072 9 121 34 1774 54 1615 36 1243 42 542 94 353 -1 -1
84 124 12 117 84 357 98 334 -1 -1
84 422 59 89 13 252 70 1820 81 452 8 854 86 276 -1 -1
84 384 95 343 61 135 24 324 89 724 38 1655 34 458 69 686 55 262 42 425 1 156 45 441 91 145 -1 -1
84 68 51 378 13 99 67 147 -1 -1
84 15 65 3004 42 451 95 132 78 61 13 1799 91 91 -1 -1
84 27 54 1405 34 614 14 54 7 357 58 196 -1 -1
84 862 4 411 92 167 -1 -1
84 615 95 214 8 64 66 698 16 315 33 383 14 173 96 400 -1 -1
84 1235 36 277 82 34 75 236 49 37 69 830 1 858 65 133 -1 -1
84 484 72 108 0 629 29 332 9 1 93 794 -1 -1
84 229 20 2612 59 65 -1 -1
84 88 34 105 51 148 15 413 50 214 38 308 59 1475 -1 -1
84 1151 30 421 42 52 13 1045 10 2083 1 126 14 931 61 90 -1 -1
84 691 80 263 75 299 49 1258 25 996 80 259 -1 -1
84 440 68 207 61 954 89 476 -1 -1
84 808 81 71 62 1388 37 423 18 1005 13 328 24 344 4 1017 39 376 -1 -1
84 480 98 924 -1 -1
84 1497 53 310 29 86 62 118 79 331 -1 -1
84 2181 43 1694 0 1590 43 1678 52 232 -1 -1
84 95 53 709 68 311 3 63 7 1348 97 774 -1 -1
84 67 87 1036 86 222 18 45 73 799 -1 -1
84 133 85 417 10 1227 15 702 30 1099 92 366 -1 -1
84 266 14 42 91 139 25 35 5 775 96 272 -1 -1
84 95 82 183 56 488 20 2041 2 329 75 470 47 278 36 122 5 309 32 2535 25 832 23 217 66 4 -1 -1
84 304 65 1414 55 1193 24 18 71 928 -1 -1
84 499 89 323 20 385 59 751 -1 -1
84 224 58 24 25 898 38 31 7 199 77 652 -1 -1
84 511 45 33 18 524 57 383 45 294 75 240 -1 -1
84 1405 36 1542 47 538 58 451 38 50 17 112 19 731 32 22 53 24 -1 -1
84 282 1 513 35 79 98 534 -1 -1
84 318 97 14 3 255 5 226 85 448 -1 -1
84 956 96 149 42 845 58 636 31 987 46 100 -1 -1
84 158 52 748 28 127 57 77 59 674 34 478 44 474 98 535 -1 -1
84 2942 99 427 78 11 95 590 -1 -1
84 546 14 1303 52 611 25 572 38 533 1 469 13 1086 26 591 -1 -1
84 844 15 2842 70 77 17 1016 80 18 -1 -1
84 141 41 38 61 1017 86 76 -1 -1
84 190 50 187 94 193 -1 -1
84 649 0 476 2 283 96 63 -1 -1
84 12 25 119 51 620 82 302 -1 -1
84 1119 90 244 21 772 14 117 90 389 -1 -1
84 627 61 781 6 452 68 90 -1 -1
84 491 89 843 39 125 9 301 92 276 -1 -1
84 410 11 250 47 560 85 335 -1 -1
84 29 25 16 88 1681 16 117 49 3380 18 974 9 380 18 44 51 132 -1 -1
84 28 73 19 91 404 27 302 43 657 9 1301 55 398 -1 -1
84 919 18 176 86 2110 -1 -1
84 1111 81 1025 44 1991 43 202 49 18 74 3 -1 -1
84 288 53 172 80 323 92 741 59 1842 29 1202 14 16 70 234 -1 -1
84 73 78 156 57 667 90 222 -1 -1
84 36 75 892 92 310 15 37 60 796 7 1201 8 237 9 470 95 832 -1 -1
84 1114 71 422 41 36 82 68 81 463 92 630 49 890 12 616 74 1224 81 385 -1 -1
84 1130 10 49 17 83 3 44 46 920 73 493 -1 -1
84 704 32 776 55 981 84 339 -1 -1
84 620 43 338 52 1020 40 231 8 1461 94 2631 -1 -1
84 215 81 377 69 710 93 1083 -1 -1
84 1052 68 194 11 201 30 310 69 87 -1 -1
84 368 65 413 63 107 45 1778 24 1139 70 560 -1 -1
84 506 76 702 98 127 8 53 23 625 77 69 -1 -1
84 1021 32 1568 65 268 -1 -1
84 71 93 3268 96 296 82 416 34 417 6 249 39 405 0 183 1 395 92 345 -1 -1
84 307 22 13 47 223 87 9 -1 -1
84 120 13 774 70 172 17 586 43 39 44 485 -1 -1
84 584 99 188 69 1315 20 570 2 761 68 263 58 1460 35 267 26 134 33 1011 49 14 87 469 -1 -1
84 1909 25 316 15 579 84 412 -1 -1
84 885 75 19 68 1314 55 187 43 268 5 98 87 527 -1 -1
84 498 30 69 69 677 27 543 72 232 -1 -1
84 373 38 2073 74 2536 59 1674 64 1937 16 800 51 48 55 1463 23 2 3 62 88 110 -1 -1
84 111 32 31 88 187 51 412 84 55 -1 -1
84 418 20 847 40 541 89 182 -1 -1
84 739 52 491 85 486 9 378 96 508 -1 -1
84 542 89 485 23 384 95 456 24 156 57 612 22 671 53 236 70 303 -1 -1
84 1301 82 134 70 749 76 44 61 137 10 598 58 718 72 295 -1 -1
84 235 47 346 53 491 51 409 97 9 -1 -1
84 162 9 129 2 327 51 2452 19 642 99 1769 -1 -1
84 37 5 344 80 247 30 777 28 985 95 175 -1 -1
84 82 26 15 2 910 81 335 -1 -1
84 121 96 324 39 101 41 194 36 49 94 4 -1 -1
84 466 1 294 65 138 54 14 87 353 -1 -1
84 729 75 544 55 795 83 821 -1 -1
84 433 53 758 40 596 72 115 -1 -1
84 7 80 1612 16 583 32 186 11 167 10 625 37 204 -1 -1
84 508 3 297 23 1117 89 334 -1 -1
84 26 65 598 37 118 24 190 3 870 1 530 56 335 -1 -1
84 449 64 1972 81 2291 -1 -1
84 150 68 468 27 1465 74 86 -1 -1
84 1318 12 1995 80 2299 9 244 38 168 85 301 -1 -1
84 476 0 510 33 320 55 82 -1 -1
84 711 14 3708 96 461 -1 -1
84 7 54 524 90 452 -1 -1
84 2407 71 256 50 152 67 188 85 41 -1 -1
84 460 60 15 18 93 9 130 31 83 48 98 -1 -1
84 469 9 865 0 33 48 621 -1 -1
84 373 88 313 98 312 45 679 1 370 10 226 96 89 -1 -1
84 11 64 233 63 32 2 182 93 42 -1 -1
84 126 79 227 25 150 20 1822 32 158 95 382 -1 -1
84 523 27 519 73 1441 97 396 -1 -1
84 744 10 342 15 495 4 3 22 1027 80 1505 -1 -1
84 94 61 52 14 1093 42 652 91 226 -1 -1
84 1441 34 131 84 1409 -1 -1
84 423 94 173 64 3 73 588 46 1082 32 234 64 123 -1 -1
84 1738 59 807 19 1062 57 394 -1 -1
84 30 62 37 96 1774 27 15 13 424 7 238 10 232 43 449 -1 -1
84 1762 2 211 97 726 -1 -1
84 211 99 502 27 541 54 1948 -1 -1
84 201 72 629 47 928 6 731 54 307 -1 -1
84 86 37 1140 18 1025 12 1199 0 708 62 158 -1 -1
84 79 83 59 35 873 44 1163 4 1678 23 462 51 63 -1 -1
84 1657 98 537 77 128 19 347 64 996 59 520 82 44 -1 -1
84 1068 74 446 72 798 65 861 49 970 57 157 87 34 -1 -1
84 18 17 213 31 482 94 56 -1 -1
84 759 92 323 1 264 36 2579 81 509 -1 -1
84 819 87 52 98 24 -1 -1
84 8 22 407 33 128 71 345 -1 -1
84 822 66 33 32 282 25 332 17 1018 27 595 96 1183 -1 -1
84 363 99 1426 96 693 79 272 24 243 45 322 93 133 -1 -1
84 991 49 720 64 1558 15 1091 90 150 -1 -1
84 174 1 429 77 177 54 389 46 94 26 568 43 34 45 348 82 358 -1 -1
84 938 40 233 26 1917 48 172 52 618 -1 -1
84 675 9 310 69 214 -1 -1
84 430 29 14 6 128 65 147 -1 -1
84 527 19 56 39 730 81 181 -1 -1
84 444 73 2703 83 836 57 729 19 121 93 2079 -1 -1
84 883 71 664 20 1396 65 431 -1 -1
84 42 37 126 21 287 61 829 -1 -1
84 2050 7 267 98 56 -1 -1
84 1176 33 1566 68 31 35 328 70 121 99 145 -1 -1
84 547 21 109 4 77 80 531 -1 -1
84 78 79 889 28 490 83 2077 97 404 -1 -1
84 797 86 498 12 204 32 501 99 878 -1 -1
84 24 88 242 56 38 42 297 5 1212 31 1628 -1 -1
84 1188 97 673 -1 -1
85 780 67 54 23 1665 97 721 -1 -1
85 209 86 655 7 176 28 1812 59 383 0 1119 29 307 55 856 -1 -1
85 689 92 650 80 110 2 204 10 542 70 86 -1 -1
85 1368 16 10 56 980 85 153 -1 -1
85 179 60 1325 88 117 19 144 14 85 54 242 -1 -1
85 295 11 740 29 625 89 500 2 732 97 713 -1 -1
85 882 60 1401 57 355 84 1695 -1 -1
85 75 5 204 83 499 -1 -1
85 2739 22 862 95 143 -1 -1
85 174 56 163 25 637 75 434 52 104 24 989 50 114 88 1447 -1 -1
85 350 39 306 51 458 12 121 69 397 -1 -1
85 107 25 361 52 947 77 892 41 303 8 1359 61 197 -1 -1
85 108 41 512 36 142 91 1565 -1 -1
85 87 35 487 37 1015 33 105 0 338 34 221 -1 -1
85 1789 66 880 12 682 89 136 -1 -1
85 553 91 231 95 174 27 1 53 506 36 73 86 1312 -1 -1
85 476 16 134 60 1794 -1 -1
85 14 49 1397 53 1343 58 1570 36 1227 71 532 -1 -1
85 219 51 564 7 531 36 1067 -1 -1
85 293 1 298 23 328 95 344 -1 -1
85 697 83 742 79 582 46 261 99 487 15 553 31 884 94 153 1 2321 48 86 25 133 94 30 -1 -1
85 24 40 534 8 1607 72 174 -1 -1
85 138 17 1735 76 663 29 10 74 180 23 506 20 1717 8 1720 34 793 36 102 1 45 55 325 -1 -1
85 530 64 370 39 1294 44 30 60 576 65 777 29 245 62 722 -1 -1
85 1273 64 305 6 988 19 1075 69 350 -1 -1
85 781 84 382 21 138 97 39 -1 -1
85 235 55 1005 91 854 8 376 32 536 76 608 -1 -1
85 1772 26 200 73 973 -1 -1
85 280 42 269 63 477 26 739 33 414 35 47 8 1120 56 42 -1 -1
85 61 90 703 62 272 83 389 91 212 -1 -1
85 2003 35 64 55 159 85 771 -1 -1
85 88 15 359 21 1261 99 52 -1 -1
85 683 26 1 11 198 37 23 17 711 79 282 -1 -1
85 1093 60 572 9 730 8 783 52 266 -1 -1
85 872 59 423 16 236 95 107 -1 -1
85 130 37 165 21 754 7 551 45 30 72 157 -1 -1
85 1568 33 32 97 520 -1 -1
85 191 78 2365 83 114 5 250 96 666 -1 -1
85 393 63 447 28 220 46 1527 47 506 56 1182 -1 -1
85 585 23 24 47 1131 10 646 36 503 7 699 56 602 -1 -1
85 622 37 632 33 346 15 705 83 81 -1 -1
85 64 18 1761 14 105 39 2001 84 1666 -1 -1
85 144 6 408 12 681 21 62 77 58 -1 -1
85 16 39 277 1 478 99 267 -1 -1
85 163 29 615 81 778 -1 -1
85 229 91 235 89 658 21 997 61 158 2 1512 12 234 64 369 -1 -1
85 237 51 829 95 92 -1 -1
85 165 16 394 64 229 -1 -1
85 392 70 469 50 573 61 356 43 726 40 240 91 930 -1 -1
85 365 40 312 18 826 64 252 30 144 54 689 -1 -1
85 849 20 327 27 54 66 1579 24 2187 8 956 22 1730 54 399 -1 -1
85 926 86 54 75 405 78 2317 4 486 37 415 7 18 50 149 -1 -1
85 299 1 196 33 529 66 560 60 711 25 381 30 256 99 54 -1 -1
85 661 26 69 60 12 43 355 46 279 39 231 1 1358 63 1194 -1 -1
85 561 96 123 88 170 61 1695 54 925 65 506 78 96 -1 -1
85 157 27 2685 45 466 65 136 59 333 60 218 23 702 75 222 -1 -1
85 107 75 101 81 106 76 124 16 178 19 224 62 977 -1 -1
85 288 8 476 15 2282 56 499 -1 -1
85 159 42 318 58 782 10 1012 3 244 9 452 88 206 -1 -1
85 1759 24 193 0 1830 12 571 64 821 -1 -1
85 1292 82 72 66 175 1 673 69 1693 46 562 90 1391 -1 -1
85 101 79 297 4 946 54 410 53 1508 29 52 60 406 -1 -1
85 169 1 88 38 17 57 83 -1 -1
85 518 62 303 91 1369 31 1 65 25 41 47 32 268 83 304 -1 -1
85 625 59 8 43 593 67 192 -1 -1
85 476 5 924 14 688 43 210 40 188 3 1027 12 615 83 1245 -1 -1
85 107 87 768 20 615 27 752 81 936 -1 -1
85 392 71 29 42 36 10 958 14 217 67 359 -1 -1
85 1167 73 324 47 3111 91 219 -1 -1
85 221 4 129 57 1841 -1 -1
85 152 38 87 43 853 72 238 -1 -1
85 500 3 446 80 928 -1 -1
85 534 74 468 92 458 -1 -1
85 763 60 976 96 263 -1 -1
85 171 10 869 49 312 68 1488 -1 -1
85 215 12 1272 52 269 9 15 93 807 -1 -1
85 374 26 737 40 376 49 1299 56 1762 95 94 -1 -1
85 558 19 503 0 90 99 1990 17 709 10 349 93 445 -1 -1
85 1180 74 2518 38 51 91 1898 -1 -1
85 581 37 491 32 383 50 595 12 131 68 1811 -1 -1
85 97 98 10 26 219 75 1500 -1 -1
85 119 98 171 16 144 86 1919 -1 -1
85 48 87 308 7 2395 19 423 59 1520 58 111 13 213 68 51 -1 -1
85 470 73 620 50 1367 86 81 -1 -1
85 2113 56 647 69 93 84 895 42 1434 23 426 59 292 -1 -1
85 131 68 1141 10 1484 21 549 9 7 80 490 -1 -1
85 401 77 872 43 19 82 227 -1 -1
85 74 58 249 94 225 -1 -1
85 19 78 170 13 755 15 494 2 1808 80 32 -1 -1
85 2511 39 435 69 41 -1 -1
85 553 54 44 30 895 35 1 11 1467 48 609 -1 -1
85 109 6 134 27 393 7 1892 27 37 80 420 -1 -1
85 64 50 281 11 362 77 171 -1 -1
85 543 71 1152 77 499 15 81 29 585 9 928 26 185 96 71 -1 -1
85 1397 30 407 23 119 90 240 -1 -1
85 275 80 504 39 101 82 1340 -1 -1
85 1127 29 1131 65 247 84 323 72 830 66 706 91 312 70 40 37 208 14 1144 47 24 -1 -1
85 812 66 441 97 317 -1 -1
85 1332 74 33 70 219 56 741 92 325 -1 -1
85 685 43 2 63 585 82 375 -1 -1
85 188 88 795 62 722 21 4 49 613 -1 -1
85 227 15 1363 41 32 18 2018 7 705 64 393 -1 -1
85 731 3 64 89 1062 46 41 3 242 22 286 87 35 -1 -1
85 883 27 195 90 516 -1 -1
85 2923 59 961 2 72 61 711 74 873 -1 -1
85 1639 7 1875 76 1026 59 430 39 258 42 1142 86 121 -1 -1
85 1675 74 131 2 120 85 173 16 1336 28 72 78 75 -1 -1
85 1396 68 433 2 402 92 606 -1 -1
85 40 58 2 66 276 79 756 27 1449 68 479 -1 -1
85 405 78 66 33 1436 48 395 -1 -1
85 201 21 1304 4 1687 34 306 -1 -1
85 208 22 139 33 241 60 7 26 519 4 1218 84 424 -1 -1
85 105 99 613 42 223 85 191 49 156 88 2452 28 214 12 192 7 770 17 422 44 561 -1 -1
85 1860 73 305 69 138 30 811 54 742 -1 -1
85 421 78 610 67 1948 76 104 83 241 81 330 16 429 26 796 94 245 -1 -1
85 1376 27 180 87 65 -1 -1
85 793 22 235 41 37 9 1079 42 873 13 1795 99 354 -1 -1
85 57 36 417 26 228 67 834 -1 -1
85 1300 71 1084 14 1236 38 276 82 98 -1 -1
85 319 42 1052 10 885 53 521 79 980 21 740 38 195 5 855 31 128 84 139 -1 -1
85 52 78 90 51 48 84 1453 88 637 -1 -1
85 847 16 657 38 101 24 1376 64 694 -1 -1
85 732 53 34 35 546 31 616 68 103 -1 -1
85 246 28 2661 75 269 -1 -1
85 360 77 2201 2 257 53 182 3 381 50 29 -1 -1
85 2451 12 448 21 109 18 862 95 943 -1 -1
85 627 94 357 22 1357 33 49 43 1575 56 775 12 183 35 110 57 18 -1 -1
85 147 47 239 34 1130 99 938 -1 -1
85 720 55 1344 35 135 9 37 94 213 -1 -1
85 1050 45 14 28 424 85 569 37 145 82 140 73 882 1 325 19 364 38 605 19 274 83 837 -1 -1
85 72 9 5 55 863 25 2085 3 492 22 42 3 142 35 2163 -1 -1
85 576 75 157 96 500 33 1546 78 15 25 504 35 493 5 211 96 299 -1 -1
85 134 86 38 17 1174 86 312 -1 -1
85 152 45 32 75 877 19 173 8 822 73 1183 -1 -1
85 260 50 793 26 555 44 749 63 731 -1 -1
85 114 93 223 24 3 71 605 -1 -1
85 4 14 178 9 717 86 1284 -1 -1
85 684 49 882 8 458 15 538 33 836 32 268 17 46 28 815 27 153 11 1192 47 187 -1 -1
85 670 29 960 83 272 86 350 11 225 34 1234 58 546 87 155 -1 -1
85 433 69 1291 81 186 11 121 18 2056 97 781 -1 -1
85 335 2 572 61 446 37 1003 86 150 -1 -1
85 684 77 904 12 1504 18 190 95 6 -1 -1
85 18 33 294 90 779 -1 -1
85 553 6 1656 51 65 1 292 5 1203 88 73 -1 -1
85 387 37 403 69 459 1 787 75 144 -1 -1
85 18 6 785 35 1292 63 667 -1 -1
85 81 70 41 84 38 6 545 81 258 -1 -1
85 2247 40 927 91 732 63 714 22 2083 6 72 33 2121 91 169 -1 -1
85 606 83 281 68 446 35 455 64 514 78 343 -1 -1
85 883 32 2182 4 90 99 648 -1 -1
85 1104 77 287 51 160 87 637 34 736 25 2392 90 806 -1 -1
85 196 33 2404 96 887 -1 -1
85 347 74 558 45 492 78 16 23 436 87 2526 -1 -1
85 180 70 217 73 570 60 657 66 1403 16 187 7 698 39 1864 95 308 -1 -1
85 37 62 758 90 421 -1 -1
85 296 95 568 68 828 96 504 -1 -1
85 430 25 760 28 303 31 819 27 997 22 307 81 1127 -1 -1
85 189 20 152 45 197 86 225 -1 -1
85 133 38 379 21 344 88 38 -1 -1
85 663 36 172 81 3291 -1 -1
85 1420 92 563 20 2454 66 41 8 920 20 909 19 702 14 157 71 601 -1 -1
85 414 30 768 91 726 61 653 30 128 52 947 72 1027 62 1410 87 1117 -1 -1
85 310 54 1055 78 467 95 346 -1 -1
85 1176 73 376 3 329 78 122 -1 -1
85 488 74 1863 21 226 14 968 67 31 -1 -1
85 934 71 356 42 475 58 378 50 861 18 531 41 304 30 243 52 162 -1 -1
85 263 51 174 26 293 23 364 68 620 -1 -1
85 734 60 457 72 103 30 318 78 6 -1 -1
85 714 63 297 4 801 28 992 90 46 -1 -1
85 214 43 295 42 38 46 131 68 477 -1 -1
85 2052 36 1317 30 680 43 511 5 709 99 116 -1 -1
85 46 24 82 84 953 32 236 77 2106 -1 -1
85 622 38 714 69 462 30 1055 89 349 -1 -1
85 981 81 10 87 830 52 592 63 400 60 963 88 152 -1 -1
85 768 84 666 25 341 79 973 -1 -1
85 95 47 487 35 616 75 147 48 343 90 39 -1 -1
85 210 33 1010 78 64 -1 -1
85 577 9 914 27 38 38 349 89 587 -1 -1
85 294 30 358 54 211 44 1438 0 565 95 863 -1 -1
85 1183 45 367 84 1700 -1 -1
85 1232 3 168 65 457 76 90 -1 -1
85 2 37 209 38 230 81 325 -1 -1
85 113 67 231 98 560 38 588 44 378 20 801 85 830 -1 -1
85 720 57 1272 5 555 71 894 -1 -1
85 439 34 736 97 23 -1 -1
85 436 20 600 77 894 5 1506 6 131 72 1349 -1 -1
85 64 93 31 59 60 47 9 71 391 -1 -1
85 909 37 414 14 162 66 425 -1 -1
85 1017 77 882 2 92 95 1122 -1 -1
85 1089 16 3 9 1047 1 87 28 409 0 759 30 93 -1 -1
85 240 88 46 32 757 34 86 96 192 -1 -1
85 1519 31 1201 62 817 10 1077 85 361 -1 -1
85 309 11 1110 37 1443 57 269 -1 -1
85 287 84 2287 38 782 63 171 33 477 13 568 1 17 42 170 -1 -1
85 930 97 365 85 331 52 68 50 721 24 234 19 475 94 3290 -1 -1
85 646 1 36 6 167 64 1133 -1 -1
85 135 66 1283 4 369 80 1312 -1 -1
85 1189 65 674 41 449 47 54 43 469 91 1751 -1 -1
85 110 23 1503 33 1289 0 351 89 438 -1 -1
85 161 56 270 46 354 93 142 -1 -1
85 292 56 250 83 2160 -1 -1
85 75 67 339 25 534 98 164 -1 -1
85 1023 61 274 4 493 64 58 98 959 -1 -1
85 2816 12 778 1 405 16 483 77 1073 -1 -1
85 378 67 629 77 701 21 309 90 365 -1 -1
85 650 86 1046 0 980 74 712 -1 -1
85 40 9 1105 36 273 12 147 65 231 -1 -1
85 3 38 419 26 1390 98 40 -1 -1
85 293 19 1165 6 58 29 225 57 259 -1 -1
85 210 55 150 12 1030 4 877 60 793 -1 -1
85 1331 23 593 37 447 46 399 40 951 8 2427 19 37 73 118 -1 -1
86 1399 65 171 29 944 97 2370 43 518 47 65 82 739 -1 -1
86 163 45 418 28 76 96 45 81 3987 90 754 52 121 24 253 48 591 81 286 -1 -1
86 403 36 300 21 646 19 135 94 337 -1 -1
86 12 23 690 34 846 45 717 53 1145 27 230 30 418 17 405 97 368 -1 -1
86 1156 19 512 76 505 72 79 94 746 -1 -1
86 545 85 1337 72 71 26 101 53 1153 -1 -1
86 1 22 1084 84 1566 37 458 49 522 26 673 57 742 35 321 64 798 -1 -1
86 490 78 217 19 559 83 902 -1 -1
86 638 38 767 10 1389 33 763 22 904 79 1218 -1 -1
86 664 29 364 16 669 88 51 -1 -1
86 1088 95 933 86 1853 73 371 18 124 98 762 -1 -1
86 208 58 79 12 76 74 291 -1 -1
86 68 30 158 64 51 72 335 74 471 91 313 -1 -1
86 181 16 79 47 150 93 696 -1 -1
86 197 23 488 82 583 -1 -1
86 467 68 1435 31 23 67 1185 68 55 -1 -1
86 1775 61 28 30 59 92 701 -1 -1
86 898 93 495 50 460 65 70 16 276 29 605 6 799 19 786 32 1345 -1 -1
86 356 19 661 80 437 -1 -1
86 766 11 1412 89 728 81 437 97 204 75 517 28 758 59 91 5 307 59 50 -1 -1
86 425 29 38 54 79 63 889 -1 -1
86 246 91 595 51 125 95 321 -1 -1
86 255 60 139 9 117 85 1980 -1 -1
86 1369 42 641 69 31 29 1969 36 4214 79 872 -1 -1
86 1093 4 96 21 1321 62 75 48 1036 43 505 85 175 -1 -1
86 2484 93 626 59 47 20 630 84 1394 -1 -1
86 409 88 93 93 1362 90 279 92 388 -1 -1
86 291 35 251 2 273 10 791 63 185 2 1051 6 133 72 2223 -1 -1
86 771 32 572 68 61 57 49 43 1214 92 208 -1 -1
86 117 43 1479 34 301 17 20 1 389 88 765 -1 -1
86 733 96 1043 57 2561 40 531 39 306 33 310 99 651 -1 -1
86 2552 59 509 10 1707 67 426 -1 -1
86 150 66 375 41 375 92 533 -1 -1
86 1543 89 147 4 25 10 1057 73 451 -1 -1
86 252 93 75 37 466 56 1415 40 259 22 495 77 477 -1 -1
86 3036 83 65 42 835 54 477 10 2638 12 3112 63 607 -1 -1
86 560 0 181 67 338 -1 -1
86 787 29 20 47 115 26 916 46 268 -1 -1
86 1459 66 79 34 359 68 297 90 626 -1 -1
86 423 89 1134 46 313 62 11 -1 -1
86 16 48 69 77 284 43 1259 86 127 -1 -1
86 1344 52 789 55 260 65 1870 16 741 46 884 15 420 89 28 -1 -1
86 425 17 42 27 1279 92 1080 -1 -1
86 855 36 541 5 297 47 1830 25 52 8 31 74 1389 -1 -1
86 467 15 457 3 209 15 654 58 267 -1 -1
86 933 83 1186 58 731 10 628 60 886 56 254 31 481 46 46 91 715 -1 -1
86 1854 49 263 94 134 22 2544 41 1 92 332 -1 -1
86 857 38 252 40 2277 26 1794 64 589 -1 -1
86 21 77 250 12 44 39 351 48 219 11 464 77 1267 -1 -1
86 767 73 405 32 269 62 811 -1 -1
86 68 19 307 46 431 -1 -1
86 395 81 277 38 558 27 82 47 880 85 60 -1 -1
86 877 84 281 66 1268 26 1696 90 805 4 210 46 240 -1 -1
86 1434 12 984 61 280 48 1009 4 942 99 624 -1 -1
86 588 49 181 8 553 62 601 -1 -1
86 1452 30 86 48 2917 36 79 61 663 68 958 -1 -1
86 16 58 279 17 603 13 62 65 9 -1 -1
86 3108 2 239 76 108 -1 -1
86 1342 60 505 32 93 67 1223 42 419 78 44 -1 -1
86 20 36 800 85 226 60 164 40 334 87 458 -1 -1
86 14 57 1349 76 10 33 2442 78 18 50 64 94 17 -1 -1
86 838 1 523 83 418 18 155 4 352 6 493 85 400 -1 -1
86 212 68 168 5 460 8 3833 56 269 -1 -1
86 1881 49 282 90 109 64 319 89 191 -1 -1
86 406 36 562 98 1085 -1 -1
86 84 16 507 30 600 14 27 98 268 -1 -1
86 41 10 1609 6 548 66 225 -1 -1
86 225 20 1314 53 246 -1 -1
86 1140 35 732 42 1230 68 1337 -1 -1
86 106 30 341 44 814 45 950 97 819 -1 -1
86 1032 87 1641 83 415 79 163 48 240 99 229 -1 -1
86 975 49 140 96 552 40 853 21 336 64 48 11 243 68 147 -1 -1
86 571 39 34 37 56 23 1181 74 734 -1 -1
86 887 45 936 43 943 15 1806 79 312 -1 -1
86 84 22 389 76 71 -1 -1
86 425 48 939 90 441 -1 -1
86 60 47 615 30 61 6 875 8 890 74 270 -1 -1
86 264 46 110 78 421 2 1105 84 697 -1 -1
86 1348 26 1265 17 236 66 391 -1 -1
86 2023 48 1980 67 1834 63 2255 33 2511 25 303 57 81 48 450 93 414 -1 -1
86 213 42 1638 90 463 32 771 92 1250 -1 -1
86 330 10 887 21 315 5 269 21 944 69 6 -1 -1
86 241 76 71 1 260 49 1038 74 227 71 447 85 568 -1 -1
86 248 39 292 78 1329 -1 -1
86 454 53 100 56 650 12 747 22 813 30 528 53 156 -1 -1
86 141 20 102 3 2617 16 1247 87 280 -1 -1
86 168 30 319 75 1442 -1 -1
86 993 10 483 36 301 51 1058 84 472 -1 -1
86 421 79 308 48 1089 15 1948 34 422 64 995 -1 -1
86 51 4 214 67 518 -1 -1
86 535 77 953 92 156 72 139 67 411 69 476 63 201 65 1185 18 683 51 12 -1 -1
86 29 8 642 71 1135 45 143 7 445 21 752 64 775 -1 -1
86 798 81 810 27 813 55 52 58 31 46 314 49 161 98 1151 -1 -1
86 1678 92 401 55 428 78 1024 45 411 90 571 -1 -1
86 1344 36 404 77 120 -1 -1
86 1564 52 324 76 537 94 80 71 654 90 234 6 667 8 136 93 1660 -1 -1
86 1737 10 80 54 424 38 2540 50 1496 90 694 -1 -1
86 1098 32 10 67 1301 -1 -1
86 620 32 1197 13 263 3 419 11 560 66 58 -1 -1
86 51 10 956 56 260 18 984 46 487 33 152 55 772 -1 -1
86 61 4 597 29 695 42 1022 -1 -1
86 461 11 427 73 23 29 462 97 810 -1 -1
86 486 49 1477 90 2115 -1 -1
86 1249 68 571 35 968 83 656 -1 -1
86 1459 23 160 30 13 87 311 -1 -1
86 1196 16 303 18 119 98 1023 -1 -1
86 548 54 782 82 213 -1 -1
86 35 52 2482 62 142 85 221 6 206 39 390 92 1856 -1 -1
86 53 84 1078 28 12 25 890 5 1233 41 208 68 167 -1 -1
86 208 78 819 53 2 60 356 5 137 7 242 99 89 -1 -1
86 700 78 295 11 817 22 1647 95 402 -1 -1
86 513 40 419 9 381 74 2175 69 133 68 525 61 496 52 836 13 843 19 197 85 414 -1 -1
86 763 6 380 22 1597 28 37 42 2968 45 302 69 1680 -1 -1
86 93 4 98 50 533 -1 -1
86 934 66 364 62 746 32 358 53 1551 26 340 88 577 -1 -1
86 194 20 671 57 40 97 1357 -1 -1
86 307 61 769 62 663 20 249 29 601 83 76 -1 -1
86 524 45 1175 99 51 57 543 42 928 3 305 91 875 -1 -1
86 436 56 831 76 121 97 945 -1 -1
86 614 53 2132 45 811 85 1259 -1 -1
86 1262 27 495 52 419 38 49 27 790 26 199 25 355 91 946 -1 -1
86 169 83 1240 64 672 0 747 60 820 49 924 12 1213 43 305 4 1110 70 308 -1 -1
86 901 8 290 5 287 80 116 -1 -1
86 1587 63 881 9 444 11 298 4 312 15 736 59 120 -1 -1
86 870 38 1188 71 437 -1 -1
86 428 28 122 43 48 92 708 -1 -1
86 236 13 385 5 914 18 587 17 1910 42 65 -1 -1
86 150 51 201 62 1 69 39 20 1382 0 221 33 329 31 71 38 366 -1 -1
86 2401 85 165 98 42 -1 -1
86 257 3 1031 5 2461 64 835 -1 -1
86 334 1 67 96 3799 -1 -1
86 1685 23 98 95 401 -1 -1
86 873 91 82 36 131 8 703 96 191 -1 -1
86 226 42 412 46 69 63 1327 -1 -1
86 672 40 361 48 549 24 431 27 170 46 795 56 1540 17 248 51 1094 -1 -1
86 742 48 1421 68 126 61 748 75 79 20 361 56 787 50 79 42 88 93 210 -1 -1
86 543 89 329 17 556 63 330 -1 -1
86 1133 58 103 79 300 -1 -1
86 1098 79 744 8 100 12 565 50 55 -1 -1
86 2 80 998 30 1470 14 612 10 283 82 13 -1 -1
86 580 96 159 20 68 0 1483 27 1190 91 423 -1 -1
86 909 18 479 76 42 -1 -1
86 1704 58 371 70 343 46 2616 37 948 67 869 -1 -1
86 672 33 346 5 447 51 68 -1 -1
86 90 19 119 10 195 9 628 59 417 -1 -1
86 1096 0 1660 1 2296 76 2313 -1 -1
86 241 39 81 52 298 60 1386 -1 -1
86 999 13 4031 33 546 28 1083 54 318 71 4006 -1 -1
86 937 13 1519 14 723 6 410 77 804 -1 -1
86 129 8 1032 27 1609 93 195 -1 -1
86 62 92 598 2 808 1 1040 47 223 50 570 -1 -1
86 812 56 209 93 740 -1 -1
86 1373 78 554 70 153 18 639 60 182 -1 -1
86 765 93 959 56 148 23 472 59 3387 66 909 41 35 3 2544 31 360 29 1678 47 687 -1 -1
86 99 27 75 76 265 -1 -1
86 392 5 692 25 983 96 47 -1 -1
86 215 99 192 -1 -1
86 246 13 1157 64 331 50 711 4 703 23 237 33 312 21 575 18 32 38 282 -1 -1
86 684 22 82 97 189 -1 -1
86 81 0 190 99 772 -1 -1
86 143 43 212 67 800 45 147 8 445 1 1006 0 655 53 53 -1 -1
86 369 87 435 75 97 2 2435 56 164 0 144 71 59 -1 -1
86 1068 0 394 63 280 92 1274 -1 -1
86 38 37 518 56 175 -1 -1
86 604 35 53 89 378 -1 -1
86 367 55 153 67 808 23 400 34 670 77 33 75 490 68 197 66 182 96 910 -1 -1
86 1208 21 511 33 106 9 501 43 159 -1 -1
86 90 20 225 96 1630 -1 -1
86 102 84 21 76 910 95 70 -1 -1
86 21 6 521 20 639 91 529 -1 -1
86 601 60 1494 30 188 53 429 99 318 -1 -1
86 642 22 1613 53 426 26 218 69 72 -1 -1
86 361 69 1390 49 145 11 905 84 662 -1 -1
86 383 36 25 65 695 3 1881 85 139 -1 -1
86 341 92 162 14 272 73 678 11 101 23 160 77 736 -1 -1
86 798 22 53 34 119 89 67 -1 -1
86 548 60 2001 53 259 45 48 1 145 4 1972 55 181 -1 -1
86 740 85 501 44 224 47 229 87 367 -1 -1
86 143 81 333 6 984 48 2090 9 304 72 57 -1 -1
86 760 70 740 73 9 52 549 15 362 4 42 24 683 27 490 14 693 74 306 -1 -1
86 2215 35 203 24 630 72 135 -1 -1
86 446 20 97 43 1342 10 921 14 1805 15 466 59 107 -1 -1
86 69 1 45 37 1830 20 1749 49 955 94 465 -1 -1
86 1293 75 680 41 550 80 726 -1 -1
86 388 18 441 14 38 25 13 37 240 29 1106 44 868 -1 -1
86 747 63 2480 57 261 24 674 60 74 -1 -1
86 107 96 91 90 125 26 351 48 516 91 1069 -1 -1
86 315 82 130 21 454 56 9 8 130 76 139 -1 -1
86 1672 61 242 72 95 -1 -1
86 877 21 629 56 2211 58 308 49 593 28 17 50 58 -1 -1
86 253 15 97 67 475 -1 -1
86 587 85 413 1 2535 7 266 24 83 95 1013 -1 -1
86 436 21 1155 63 661 -1 -1
86 404 50 874 90 17 -1 -1
86 1497 36 436 7 60 21 961 15 672 93 126 -1 -1
86 747 85 191 57 22 82 58 60 139 57 847 46 162 22 34 46 1593 15 2676 0 215 52 792 -1 -1
86 343 79 35 87 290 98 1141 -1 -1
86 1424 18 351 49 23 -1 -1
87 1024 73 53 16 449 44 265 3 24 84 640 -1 -1
87 470 12 1350 1 315 40 1722 64 520 -1 -1
87 1973 19 200 52 964 59 961 91 709 -1 -1
87 55 54 727 53 1835 48 317 17 489 89 106 -1 -1
87 71 97 878 16 409 47 162 72 216 -1 -1
87 97 95 446 43 964 99 891 1 726 17 1034 60 510 47 670 6 330 49 819 -1 -1
87 1250 71 492 99 810 74 344 13 1056 82 776 61 855 43 79 67 599 39 264 27 372 38 141 84 552 -1 -1
87 324 81 1993 29 739 25 978 18 1735 22 357 92 19 -1 -1
87 141 54 369 69 188 87 1304 13 3501 31 233 25 380 2 152 86 591 -1 -1
87 46 32 94 15 113 21 924 74 216 39 5 3 458 39 222 31 1718 56 830 -1 -1
87 1603 83 76 0 2072 80 310 48 56 59 2599 90 354 -1 -1
87 337 77 326 88 222 30 349 73 641 -1 -1
87 174 46 769 84 367 27 453 18 541 87 27 -1 -1
87 223 63 3469 73 266 8 320 99 1978 -1 -1
87 355 95 229 45 609 97 132 -1 -1
87 167 83 352 37 322 86 22 92 26 -1 -1
87 1837 86 208 27 168 9 8 37 14 -1 -1
87 96 73 96 63 12 22 493 12 263 67 848 -1 -1
87 80 52 1069 48 19 86 173 -1 -1
87 70 76 1048 56 188 54 1195 6 380 49 637 -1 -1
87 763 19 690 86 351 21 1917 39 317 86 281 -1 -1
87 103 0 357 5 747 42 884 64 724 -1 -1
87 504 51 217 99 641 -1 -1
87 1171 12 938 25 10 17 2871 22 432 6 73 69 9 -1 -1
87 12 36 1652 27 365 11 121 53 190 -1 -1
87 210 44 345 31 838 45 173 55 3209 57 1075 70 820 -1 -1
87 597 77 289 74 192 22 137 29 397 88 52 -1 -1
87 528 36 371 27 97 38 386 97 21 -1 -1
87 417 58 413 34 528 83 922 -1 -1
87 69 41 2528 23 260 51 612 -1 -1
87 324 60 433 71 2247 97 206 -1 -1
87 1202 94 162 40 439 84 325 46 884 15 312 18 1494 15 74 21 94 -1 -1
87 343 65 1735 63 26 79 1538 13 502 46 259 -1 -1
87 269 94 164 50 1304 2 2511 10 16 27 406 55 157 -1 -1
87 462 85 210 1 311 68 159 -1 -1
87 114 43 369 53 434 56 854 80 834 -1 -1
87 730 24 231 49 45 -1 -1
87 33 2 1514 11 1144 46 734 -1 -1
87 180 84 102 46 628 32 5 15 55 21 607 68 242 -1 -1
87 27 72 310 78 336 12 44 26 908 59 214 -1 -1
87 571 34 603 71 178 4 125 8 1019 25 1322 95 652 -1 -1
87 1701 26 20 64 177 89 1023 63 1149 7 301 8 465 45 270 -1 -1
87 579 94 1692 13 638 10 744 46 174 -1 -1
87 396 78 148 20 373 29 170 21 683 5 534 94 2455 -1 -1
87 10 31 120 98 168 -1 -1
87 227 39 335 42 201 72 67 -1 -1
87 2143 5 355 24 772 21 331 98 443 -1 -1
87 995 1 1429 48 231 4 878 83 2064 -1 -1
87 497 96 541 88 702 72 1200 45 302 74 239 -1 -1
87 792 26 161 29 448 11 60 82 91 -1 -1
87 52 61 728 63 284 49 56 39 87 69 403 -1 -1
87 167 80 219 31 676 9 663 4 72 98 687 -1 -1
87 1207 61 339 37 1656 77 1144 -1 -1
87 258 5 257 20 37 65 565 -1 -1
87 289 48 1856 99 38 -1 -1
87 1186 88 382 56 40 77 370 -1 -1
87 747 38 467 25 138 0 1410 68 286 -1 -1
87 325 57 1137 37 85 63 436 48 1782 84 377 -1 -1
87 141 55 957 78 267 64 1476 0 907 17 672 49 1378 28 331 82 826 -1 -1
87 761 77 633 17 207 51 359 21 75 50 1045 59 89 -1 -1
87 345 1 1124 42 733 10 765 58 772 16 1861 22 512 43 230 -1 -1
87 72 40 315 83 229 93 2178 89 506 43 131 93 580 -1 -1
87 1175 84 948 83 328 35 427 5 109 68 641 -1 -1
87 118 56 2647 39 257 5 264 63 1609 -1 -1
87 800 58 2128 88 670 -1 -1
87 213 61 141 70 1131 50 382 86 401 -1 -1
87 494 69 499 3 194 20 175 14 436 10 775 83 425 -1 -1
87 1256 59 442 64 1132 44 1683 88 241 -1 -1
87 337 9 513 21 420 99 329 -1 -1
87 861 60 338 37 2314 90 359 -1 -1
87 229 47 288 17 884 9 779 46 732 -1 -1
87 1017 37 404 28 703 83 1620 -1 -1
87 197 4 364 80 493 -1 -1
87 268 13 889 19 162 61 859 53 2990 42 525 57 351 15 26 59 332 37 795 86 479 -1 -1
87 282 41 578 58 217 15 11 75 688 53 800 72 195 48 2450 17 1190 25 217 2 324 63 657 -1 -1
87 310 60 467 16 490 58 786 -1 -1
87 427 72 1217 28 388 73 168 -1 -1
87 376 68 1061 48 211 57 564 43 1071 45 1490 6 43 62 48 -1 -1
87 1056 36 373 4 27 82 420 -1 -1
87 434 47 524 5 102 51 1210 30 266 97 1128 -1 -1
87 1520 18 45 73 869 33 806 58 794 -1 -1
87 838 77 596 13 305 93 557 60 71 33 7 64 79 -1 -1
87 390 4 217 57 1437 -1 -1
87 270 89 390 75 2 30 413 43 88 27 364 33 318 15 1490 20 516 4 191 75 506 -1 -1
87 310 96 156 81 195 92 383 95 709 11 141 46 30 82 453 53 242 14 1605 62 850 -1 -1
87 205 22 347 17 116 26 394 88 1656 -1 -1
87 518 25 248 32 285 93 111 2 266 42 318 38 1332 88 487 -1 -1
87 278 74 331 41 650 58 1447 82 137 83 2509 24 14 68 267 -1 -1
87 142 20 952 64 163 -1 -1
87 1249 53 10 24 144 86 768 -1 -1
87 766 75 1368 99 522 -1 -1
87 162 71 114 78 516 85 515 -1 -1
87 336 12 565 84 1805 3 79 10 638 77 332 -1 -1
87 1462 21 116 24 151 43 1343 -1 -1
87 632 56 95 26 102 22 2039 77 692 -1 -1
87 209 6 614 25 309 17 90 12 1055 85 664 -1 -1
87 297 15 707 0 876 57 251 -1 -1
87 73 81 945 67 469 49 1505 38 1638 33 45 60 270 41 1337 55 315 19 304 7 799 71 88 -1 -1
87 1067 98 80 68 1974 57 84 12 385 42 1430 63 1085 -1 -1
87 68 86 17 46 67 33 415 66 422 38 875 82 123 -1 -1
87 266 38 152 30 73 40 836 56 665 -1 -1
87 37 0 163 14 1115 5 870 49 356 -1 -1
87 581 4 165 50 127 69 93 57 706 10 162 47 554 -1 -1
87 157 53 6 24 68 88 917 44 30 76 111 -1 -1
87 43 28 417 11 943 44 280 92 205 48 1693 70 1240 32 890 93 1046 -1 -1
87 650 34 729 29 1418 96 499 -1 -1
87 701 34 442 29 268 38 207 74 2710 57 574 40 1520 45 1122 30 154 73 37 -1 -1
87 626 30 24 87 195 80 220 87 491 -1 -1
87 839 21 1087 27 363 96 861 -1 -1
87 821 23 273 44 25 65 931 14 1265 58 1201 -1 -1
87 781 65 1275 87 147 5 815 20 181 83 990 -1 -1
87 41 57 104 70 734 57 585 84 345 -1 -1
87 563 11 142 96 443 -1 -1
87 27 83 589 57 365 81 346 -1 -1
87 401 27 296 54 1703 17 1317 4 545 19 110 44 275 -1 -1
87 145 1 140 42 65 11 37 85 336 -1 -1
87 753 38 665 88 55 -1 -1
87 2552 32 10 71 395 49 1691 22 280 48 2306 46 655 63 80 -1 -1
87 1368 31 1076 99 314 -1 -1
87 33 63 265 94 184 -1 -1
87 535 16 6 75 355 97 444 -1 -1
87 86 22 684 8 72 91 282 -1 -1
87 1069 97 307 56 933 18 1077 33 298 46 525 4 1518 61 356 -1 -1
87 659 19 772 12 924 60 315 -1 -1
87 281 40 30 32 195 69 583 -1 -1
87 257 1 15 17 363 23 596 31 38 -1 -1
87 599 8 567 22 440 26 748 92 256 -1 -1
87 165 84 432 77 402 70 881 98 993 -1 -1
87 425 39 572 49 152 41 77 35 477 31 345 9 510 41 110 -1 -1
87 19 99 77 74 1046 86 298 96 72 -1 -1
87 1640 28 249 35 473 7 287 49 335 97 153 -1 -1
87 444 50 559 59 383 28 282 42 271 65 123 -1 -1
87 406 48 287 41 604 62 78 27 737 37 398 68 98 -1 -1
87 2288 56 116 82 626 21 564 51 399 29 470 9 1960 27 1228 69 687 -1 -1
87 395 47 261 77 282 25 540 41 711 2 721 34 144 -1 -1
87 11 39 24 22 231 81 520 -1 -1
87 38 20 17 96 185 -1 -1
87 2236 69 1012 81 65 45 215 35 229 15 929 23 942 60 591 -1 -1
87 204 36 862 45 671 64 5 -1 -1
87 448 44 436 23 562 11 762 92 519 -1 -1
87 289 60 669 79 22 49 2391 4 193 25 835 74 169 -1 -1
87 190 3 614 38 1036 72 125 -1 -1
87 131 69 56 56 91 50 76 95 185 -1 -1
87 906 14 812 4 186 76 748 -1 -1
87 335 28 34 48 2108 6 419 55 501 49 175 67 334 99 730 -1 -1
87 1160 90 142 32 436 71 183 -1 -1
87 430 68 518 14 1088 53 501 38 590 8 166 13 1575 63 6 -1 -1
87 434 50 1426 70 339 99 212 -1 -1
87 1461 81 782 24 84 84 64 9 920 93 346 -1 -1
87 977 66 119 26 227 43 505 57 145 -1 -1
87 572 25 482 33 690 65 421 -1 -1
87 179 44 201 66 218 -1 -1
87 93 80 53 13 187 23 339 45 148 -1 -1
87 97 35 376 38 259 33 1617 3 248 74 1 -1 -1
87 95 67 96 15 63 4 537 71 377 -1 -1
87 833 89 504 6 51 60 1125 19 47 23 445 53 489 91 334 -1 -1
87 182 59 4 41 1772 25 199 90 322 -1 -1
87 200 41 912 44 73 28 105 67 20 -1 -1
87 165 70 333 25 319 3 1671 0 541 61 209 -1 -1
87 123 90 475 54 114 67 1 47 687 71 25 -1 -1
87 111 24 278 86 803 63 540 12 373 99 102 -1 -1
87 990 8 122 34 599 46 206 24 775 95 1485 -1 -1
87 453 17 44 8 108 89 2366 -1 -1
87 531 32 893 40 646 4 127 87 274 -1 -1
87 670 95 636 17 186 45 343 37 671 16 245 45 932 38 332 36 861 17 219 71 130 -1 -1
87 145 91 158 29 653 13 771 25 1280 38 169 78 236 -1 -1
87 1559 55 43 79 388 -1 -1
87 116 36 668 46 109 96 223 -1 -1
87 1375 77 20 58 80 89 777 99 289 -1 -1
87 261 47 2485 46 1647 97 1392 -1 -1
87 909 28 152 66 2169 53 68 94 3024 -1 -1
87 561 7 358 80 46 6 862 7 974 70 205 -1 -1
87 1018 64 607 49 261 99 180 -1 -1
87 1216 43 351 21 204 44 1641 -1 -1
87 1030 12 61 79 852 -1 -1
87 469 0 2037 19 345 75 747 34 33 94 416 -1 -1
87 1061 60 1094 17 393 58 722 36 246 41 532 98 230 -1 -1
87 431 26 27 99 270 -1 -1
87 481 95 1101 19 1478 46 591 80 1334 -1 -1
87 87 34 2293 70 259 75 810 65 178 46 513 3 980 70 42 -1 -1
87 1009 66 959 84 563 65 2 46 224 30 50 11 45 3 101 5 889 84 17 -1 -1
87 705 8 642 35 303 10 104 79 59 -1 -1
87 1303 79 132 86 1361 36 112 93 153 -1 -1
87 2450 22 1456 84 238 18 463 88 885 -1 -1
87 144 16 28 29 732 41 1119 99 590 -1 -1
87 386 2 194 58 608 67 183 56 328 45 993 67 311 -1 -1
87 272 68 108 28 386 90 515 54 1717 37 181 8 2690 31 4 24 309 40 185 -1 -1
87 41 55 1044 56 18 88 748 -1 -1
87 314 12 310 11 322 52 399 -1 -1
87 87 22 261 91 226 -1 -1
87 41 64 199 98 157 -1 -1
87 32 70 217 16 680 54 2116 -1 -1
87 58 51 1816 64 149 5 521 33 822 54 338 88 1635 -1 -1
87 398 25 475 68 63 55 358 39 163 2 247 20 547 39 2985 27 43 74 389 -1 -1
87 1023 52 381 19 847 1 2186 78 1436 -1 -1
87 86 70 808 42 442 4 1728 25 101 12 1019 44 230 -1 -1
87 428 59 454 4 661 2 206 86 354 -1 -1
87 1035 7 277 18 265 41 22 -1 -1
87 21 48 301 66 1118 78 1871 2 1141 94 2349 -1 -1
87 395 99 397 53 123 32 649 89 362 -1 -1
87 431 13 689 77 695 19 660 71 802 -1 -1
87 308 84 73 52 232 63 319 21 764 34 483 96 274 -1 -1
87 598 71 290 8 705 16 150 88 1969 -1 -1
87 777 42 531 57 952 14 1150 61 41 -1 -1
87 1290 7 69 34 1107 10 298 45 101 5 37 60 492 -1 -1
87 500 92 822 84 235 56 646 8 1556 88 1558 39 1459 66 308 20 934 34 467 21 63 6 2207 96 355 -1 -1
87 662 68 2128 44 262 56 85 12 445 62 456 59 1688 57 3397 22 565 86 680 -1 -1
87 2916 41 390 73 1574 70 355 58 149 98 28 -1 -1
87 2280 79 556 25 354 6 121 45 67 -1 -1
87 103 75 168 60 93 7 113 88 1284 -1 -1
87 1182 50 105 40 557 94 1762 -1 -1
87 825 77 100 59 178 26 284 53 1241 42 304 84 68 -1 -1
87 992 98 567 19 25 69 127 12 1087 21 381 39 92 5 285 1 120 15 974 42 668 -1 -1
87 9 43 1011 0 166 65 280 57 111 19 252 65 437 -1 -1
87 105 95 42 16 78 89 365 -1 -1
87 60 86 1233 65 1549 4 4 10 854 74 559 -1 -1
87 90 62 2 36 173 23 359 57 1435 51 394 41 279 28 1437 21 347 30 576 39 226 69 30 -1 -1
87 1925 91 43 -1 -1
87 136 56 1347 91 269 -1 -1
87 154 96 108 -1 -1
87 95 73 316 67 671 14 540 31 247 25 1348 38 726 57 689 -1 -1
87 302 83 815 56 140 41 2600 50 417 61 61 -1 -1
87 409 88 284 77 339 55 126 68 933 43 724 83 1709 -1 -1
87 109 80 526 23 178 25 361 4 183 27 955 4 481 62 834 -1 -1
87 30 79 695 6 1913 1 8 73 2030 -1 -1
87 446 19 528 18 237 5 316 70 809 -1 -1
87 1759 50 286 21 1061 42 947 5 355 26 410 53 1488 -1 -1
87 783 83 102 22 86 69 2 81 81 21 51 86 89 -1 -1
87 2039 28 1282 90 1338 -1 -1
87 63 41 169 42 100 30 59 8 522 99 1079 -1 -1
87 175 46 578 38 526 76 749 54 628 64 1791 29 1262 46 207 -1 -1
88 109 89 351 32 305 85 1666 11 16 41 121 44 596 82 1042 -1 -1
88 144 80 212 32 667 76 872 -1 -1
88 220 56 330 24 2138 56 1181 86 674 7 741 14 828 45 438 96 374 -1 -1
88 196 37 115 67 649 54 151 8 2145 10 2113 50 1240 -1 -1
88 1046 75 275 8 823 7 30 95 1003 -1 -1
88 366 82 59 90 16 95 414 57 138 47 996 9 406 4 157 29 333 73 1159 -1 -1
88 21 11 848 19 783 92 286 -1 -1
88 242 40 103 80 424 -1 -1
88 112 7 1171 5 112 54 962 36 1294 17 1075 56 427 -1 -1
88 126 21 1222 49 126 13 80 79 266 -1 -1
88 336 40 2602 27 586 22 1583 15 1837 24 395 25 19 41 256 -1 -1
88 70 50 135 7 1 14 21 27 2017 53 460 -1 -1
88 107 4 108 47 360 96 507 -1 -1
88 1584 41 807 91 174 -1 -1
88 185 16 728 49 1083 78 1499 36 311 22 97 23 620 75 209 -1 -1
88 65 87 46 91 741 21 128 14 863 48 1549 -1 -1
88 97 70 631 39 612 58 368 -1 -1
88 822 65 214 95 1118 62 100 25 329 60 880 -1 -1
88 660 46 1262 29 124 96 869 -1 -1
88 107 53 72 71 118 66 775 18 649 27 376 8 101 85 1303 -1 -1
88 180 10 251 6 59 27 579 25 479 44 520 -1 -1
88 285 4 351 16 417 33 395 59 881 -1 -1
88 254 86 338 99 110 -1 -1
88 1418 48 897 42 87 4 201 62 2 26 790 42 40 40 1829 32 230 24 831 4 64 71 1033 -1 -1
88 229 23 492 99 2501 94 201 4 987 28 1216 22 1979 43 1426 -1 -1
88 1126 33 1266 59 356 35 1466 32 297 39 640 4 15 67 1419 -1 -1
88 464 47 66 79 185 -1 -1
88 153 32 814 86 523 41 1267 93 161 -1 -1
88 124 47 154 51 1143 45 102 66 1108 91 869 -1 -1
88 137 10 175 0 443 88 304 36 998 64 964 85 780 -1 -1
88 465 10 272 87 1390 -1 -1
88 717 94 59 7 190 53 347 46 586 82 402 -1 -1
88 48 69 708 35 1436 18 548 95 463 -1 -1
88 407 28 348 5 850 42 2714 -1 -1
88 2105 49 315 86 1402 -1 -1
88 529 23 45 60 1244 -1 -1
88 48 34 784 93 341 3 1028 90 180 -1 -1
88 124 24 102 62 54 67 345 78 3159 -1 -1
88 210 24 1423 64 725 68 274 24 24 14 495 95 299 -1 -1
88 586 13 2053 1 50 51 291 -1 -1
88 43 91 433 15 730 25 3 58 613 23 321 18 357 34 1365 40 757 -1 -1
88 293 10 614 59 951 51 150 27 299 58 2256 77 58 -1 -1
88 95 90 1540 34 725 77 15 85 2622 49 51 41 22 14 11 81 237 -1 -1
88 201 93 1047 50 1525 70 1800 44 1875 59 420 58 338 43 30 24 360 80 990 -1 -1
88 60 0 486 73 846 21 560 1 450 22 735 75 434 -1 -1
88 181 14 1064 61 146 -1 -1
88 674 2 185 56 1666 96 954 18 478 16 1749 82 295 -1 -1
88 400 15 152 91 1038 20 61 79 67 -1 -1
88 772 19 647 43 2263 -1 -1
88 601 96 116 47 899 51 315 28 510 55 370 43 64 83 1314 -1 -1
88 460 98 1342 90 48 24 30 19 616 51 18 -1 -1
88 312 67 1505 79 127 43 83 39 16 84 1607 -1 -1
88 3204 98 536 18 1013 59 663 19 10 41 936 14 1101 55 587 -1 -1
88 61 33 508 4 502 5 121 28 32 55 66 -1 -1
88 660 75 964 65 277 6 48 95 883 -1 -1
88 913 97 158 3 136 30 128 10 677 26 420 96 72 -1 -1
88 189 63 393 40 605 1 284 84 504 -1 -1
88 1820 54 224 85 566 90 257 -1 -1
88 1200 35 2121 38 433 53 119 84 726 83 182 48 1198 4 161 16 222 86 382 -1 -1
88 970 89 231 60 82 57 353 26 372 27 81 76 226 -1 -1
88 12 75 1421 59 82 85 585 -1 -1
88 1061 21 498 46 592 58 799 39 808 10 926 64 1160 -1 -1
88 1518 15 439 62 1281 4 112 49 669 37 1392 39 5 20 166 81 336 -1 -1
88 1628 73 178 7 733 48 1869 84 603 -1 -1
88 1537 47 158 34 137 99 218 -1 -1
88 1358 26 76 60 514 -1 -1
88 553 90 897 12 10 29 602 73 318 -1 -1
88 98 77 80 19 651 54 202 50 1138 91 3481 -1 -1
88 439 18 1684 55 300 87 127 -1 -1
88 1038 48 1341 29 454 41 128 24 166 62 144 -1 -1
88 385 67 638 82 173 7 262 68 322 -1 -1
88 659 77 1650 70 1320 22 804 61 80 -1 -1
88 1205 96 633 5 262 1 651 12 657 8 74 28 278 32 444 -1 -1
88 140 26 385 75 641 73 281 22 381 60 309 39 512 66 1338 -1 -1
88 194 31 230 43 598 57 501 41 676 45 1191 39 832 51 482 -1 -1
88 836 83 426 30 1057 10 1448 28 237 69 289 -1 -1
88 1099 83 264 72 880 54 413 76 805 -1 -1
88 110 3 277 24 139 16 1247 79 572 -1 -1
88 1326 59 160 62 1 44 322 63 479 -1 -1
88 966 17 451 97 271 86 151 74 540 63 194 87 420 -1 -1
88 128 55 2244 37 378 38 157 99 538 -1 -1
88 270 47 359 30 191 10 137 5 974 52 116 -1 -1
88 1118 11 1135 37 37 58 169 23 111 17 1710 65 2079 -1 -1
88 1007 59 195 77 482 0 1351 68 957 -1 -1
88 158 97 1117 9 296 25 406 68 407 28 578 66 306 -1 -1
88 1097 23 1027 82 1512 -1 -1
88 72 13 409 0 228 50 1286 2 61 35 398 49 253 -1 -1
88 1734 60 1906 79 162 97 753 -1 -1
88 522 63 175 76 713 43 458 19 7 86 88 -1 -1
88 618 63 216 20 75 7 871 56 179 32 320 57 111 -1 -1
88 129 84 68 45 593 56 243 57 349 98 462 -1 -1
88 175 15 1189 3 1238 14 980 32 1369 35 119 88 211 -1 -1
88 17 57 333 54 1151 56 1142 85 11 -1 -1
88 475 43 167 72 1592 11 1755 79 1313 -1 -1
88 399 94 1300 14 463 92 253 -1 -1
88 201 78 850 5 551 89 61 -1 -1
88 107 93 124 41 1234 52 690 2 70 68 198 -1 -1
88 38 69 59 65 1187 38 501 78 926 -1 -1
88 139 0 1134 14 324 72 365 -1 -1
88 469 39 757 43 343 57 441 -1 -1
88 386 9 617 69 1282 84 143 -1 -1
88 138 69 180 1 511 39 26 40 193 45 785 79 1294 -1 -1
88 911 43 34 83 107 49 40 81 157 76 455 56 536 54 510 51 4930 49 1175 31 82 28 31 89 186 -1 -1
88 655 26 103 60 1461 53 777 4 437 11 1386 99 632 -1 -1
88 994 66 876 68 278 64 793 1 247 91 152 -1 -1
88 75 43 639 20 2303 61 1749 62 978 16 174 4 1014 70 682 -1 -1
88 487 54 326 55 28 90 29 -1 -1
88 278 22 637 35 588 6 2583 31 1167 26 173 32 259 -1 -1
88 309 76 293 51 1632 53 1688 57 151 65 402 47 3043 3 118 75 135 -1 -1
88 972 62 264 40 462 4 341 26 192 52 58 -1 -1
88 990 55 426 9 264 36 266 51 77 4 63 1 1346 42 60 33 32 29 336 79 324 -1 -1
88 226 71 1916 16 969 77 248 -1 -1
88 1574 57 671 49 1703 72 630 54 724 92 377 -1 -1
88 215 23 1423 76 384 -1 -1
88 118 42 69 72 2686 -1 -1
88 2708 32 1053 71 251 -1 -1
88 1162 64 175 14 519 84 68 -1 -1
88 2376 65 741 95 837 6 174 75 192 -1 -1
88 1459 44 27 98 450 -1 -1
88 902 45 74 96 40 62 585 3 366 79 1367 -1 -1
88 239 36 797 74 2455 35 1025 30 232 28 498 19 1407 6 90 87 367 -1 -1
88 233 35 121 48 571 91 540 -1 -1
88 3079 50 2603 58 1336 15 314 22 74 66 661 -1 -1
88 541 57 687 43 1649 14 362 79 48 -1 -1
88 721 5 15 21 341 55 367 -1 -1
88 516 6 779 19 381 51 572 86 453 -1 -1
88 640 82 73 65 4864 0 313 59 639 -1 -1
88 558 23 2556 92 762 85 452 10 1748 67 1424 -1 -1
88 231 49 680 41 1610 11 2388 26 72 14 2135 56 273 -1 -1
88 466 75 222 62 328 21 303 46 262 16 726 12 704 35 9 22 543 96 1074 -1 -1
88 162 53 501 39 45 72 59 66 116 80 1053 -1 -1
88 95 42 2117 65 2280 19 136 23 657 10 364 78 2471 -1 -1
88 403 86 120 12 2135 13 367 81 325 31 1166 62 1184 -1 -1
88 156 3 534 76 412 0 519 89 204 -1 -1
88 17 7 142 44 401 88 833 -1 -1
88 502 73 147 54 527 93 160 -1 -1
88 53 61 948 62 253 72 388 13 136 38 148 32 398 89 1452 -1 -1
88 711 87 165 20 224 63 147 79 628 -1 -1
88 225 8 710 30 610 38 1853 81 418 -1 -1
88 968 81 80 58 2192 20 212 68 51 -1 -1
88 163 36 277 50 23 27 403 15 766 93 416 -1 -1
88 1336 21 2898 9 202 10 637 95 204 -1 -1
88 937 53 379 88 300 25 253 46 394 57 243 -1 -1
88 391 93 1406 9 214 77 635 -1 -1
88 433 29 2482 22 873 90 729 -1 -1
88 112 2 1701 1 121 6 1663 0 117 97 316 -1 -1
88 473 37 23 54 798 39 246 49 1123 -1 -1
88 129 47 53 32 341 97 93 -1 -1
88 29 73 43 66 1470 47 1053 11 621 2 202 64 780 -1 -1
88 463 55 221 76 818 66 922 46 1018 59 396 38 735 32 361 55 109 -1 -1
88 33 76 971 59 1292 78 52 14 450 66 101 37 643 61 354 -1 -1
88 1332 45 497 15 506 78 248 -1 -1
88 110 83 1061 79 339 31 182 42 120 59 975 -1 -1
88 446 49 313 8 336 15 117 40 189 -1 -1
88 695 18 2305 52 682 54 918 85 150 -1 -1
88 127 52 145 73 896 63 1094 5 365 91 168 -1 -1
88 171 65 765 66 932 53 571 42 233 99 1024 -1 -1
88 298 25 227 60 529 51 228 21 771 35 169 56 279 28 634 47 411 64 741 -1 -1
88 82 20 20 49 47 -1 -1
88 419 5 172 36 7 5 123 21 761 11 72 65 1163 -1 -1
88 908 73 15 41 557 88 1970 -1 -1
88 22 28 1335 5 580 15 1077 11 286 26 336 25 353 61 866 -1 -1
88 429 26 217 56 545 50 355 44 1004 82 784 -1 -1
88 327 31 88 51 1993 5 1874 81 119 -1 -1
88 502 76 83 40 296 50 104 10 523 82 266 -1 -1
88 606 71 748 79 17 87 130 41 18 67 119 16 898 2 200 50 1553 15 4 98 63 -1 -1
88 117 94 766 28 752 71 963 68 2520 36 313 97 82 -1 -1
88 635 13 1072 28 1007 97 523 -1 -1
88 111 32 148 24 1687 51 192 83 1166 -1 -1
88 750 62 468 14 102 3 267 51 181 -1 -1
88 675 68 231 79 483 30 751 90 1727 -1 -1
88 339 63 178 77 14 -1 -1
88 298 33 555 59 881 42 393 51 371 13 1770 47 414 -1 -1
88 35 55 2093 53 684 51 20 33 182 23 648 11 427 80 939 -1 -1
88 14 52 511 87 756 67 319 53 218 50 269 70 72 -1 -1
88 481 60 466 49 589 58 834 29 541 49 48 29 852 85 206 -1 -1
88 989 68 905 51 209 19 337 84 351 -1 -1
88 301 2 520 19 283 64 553 -1 -1
88 351 3 649 4 231 99 3138 -1 -1
88 233 31 523 70 206 69 328 17 65 12 415 75 771 -1 -1
88 78 3 370 29 2651 26 86 32 1034 27 310 30 70 -1 -1
88 286 93 2404 57 2628 67 991 -1 -1
88 284 55 447 66 228 83 923 -1 -1
88 297 77 811 70 1610 62 497 70 153 84 373 -1 -1
88 438 43 626 39 366 48 370 93 427 -1 -1
88 701 94 480 13 171 1 838 70 639 54 2 39 1337 74 191 -1 -1
88 25 7 148 91 1459 -1 -1
88 1063 16 1393 1 168 85 157 -1 -1
88 574 30 244 83 187 27 292 37 777 2 86 61 270 -1 -1
88 351 42 1359 80 1577 16 961 34 475 10 386 97 2208 -1 -1
88 186 33 1069 85 675 31 2243 41 698 79 64 72 979 58 57 57 199 0 207 6 93 31 320 53 1605 -1 -1
88 377 31 1032 1 211 55 682 -1 -1
88 41 83 366 94 1263 -1 -1
88 325 9 563 69 368 0 1968 67 626 -1 -1
88 2270 15 130 83 687 -1 -1
88 264 96 593 68 306 73 963 83 187 -1 -1
88 2076 9 1211 29 328 94 388 -1 -1
88 993 41 226 52 767 2 690 84 9 -1 -1
88 93 89 561 13 225 69 381 -1 -1
88 943 61 803 20 1012 48 25 -1 -1
88 330 40 702 66 1425 -1 -1
88 342 32 168 98 176 -1 -1
88 2723 61 169 98 436 -1 -1
88 3319 8 15 12 299 97 42 -1 -1
88 67 35 1286 19 537 82 233 -1 -1
88 189 39 273 3 906 51 303 18 980 85 1301 -1 -1
88 56 93 54 -1 -1
88 276 86 92 23 210 81 152 -1 -1
89 565 4 915 3 255 54 189 -1 -1
89 1658 72 195 99 247 36 60 54 602 67 1217 20 323 77 994 49 469 59 982 33 229 70 39 -1 -1
89 427 46 145 93 145 -1 -1
89 1201 90 668 20 434 64 729 12 194 98 394 -1 -1
89 981 40 1616 67 637 93 338 -1 -1
89 98 19 23 71 215 -1 -1
89 567 95 495 1 1045 12 1006 73 526 -1 -1
89 259 2 109 31 857 0 472 22 413 47 284 -1 -1
89 301 26 478 77 114 82 582 19 836 8 180 82 2117 -1 -1
89 272 35 320 69 2408 -1 -1
89 81 65 1532 27 405 54 585 -1 -1
89 1673 22 117 53 151 98 184 -1 -1
89 1190 18 670 72 1241 70 1120 32 19 91 423 -1 -1
89 913 48 96 63 736 66 268 82 47 -1 -1
89 756 57 486 66 307 14 742 21 99 50 449 -1 -1
89 268 80 176 57 162 35 564 46 519 24 274 38 92 -1 -1
89 26 23 475 37 2430 70 259 59 543 7 548 31 93 57 69 16 706 90 279 -1 -1
89 226 90 110 84 2245 1 571 29 22 36 98 23 552 64 26 -1 -1
89 509 4 745 36 501 10 202 84 377 -1 -1
89 256 71 446 2 621 42 162 40 308 46 39 -1 -1
89 578 84 73 50 2023 69 137 77 444 84 1079 70 387 40 880 5 1262 89 58 -1 -1
89 1185 5 142 8 776 32 448 99 161 -1 -1
89 1371 66 1084 54 143 52 2160 48 610 63 487 0 242 54 1231 -1 -1
89 1674 40 278 86 316 38 300 64 597 54 1998 88 923 -1 -1
89 476 81 1128 36 168 57 2 67 403 -1 -1
89 248 93 890 -1 -1
89 974 64 2551 91 256 78 82 86 117 83 137 73 444 36 1101 41 548 34 58 74 259 -1 -1
89 1808 27 760 72 412 20 137 23 2398 48 880 -1 -1
89 581 40 25 15 2888 84 517 -1 -1
89 373 86 2280 96 52 79 33 89 121 10 535 32 207 94 241 -1 -1
89 1086 73 399 82 124 69 416 56 367 55 174 74 267 36 401 98 1161 -1 -1
89 473 51 673 10 646 32 371 4 109 44 545 87 93 -1 -1
89 81 28 689 56 571 95 745 -1 -1
89 44 21 120 31 396 40 765 48 775 29 135 36 311 26 2752 47 2505 -1 -1
89 1316 29 209 23 15 39 269 53 1589 75 271 98 58 -1 -1
89 436 43 848 78 202 82 1684 -1 -1
89 323 62 323 86 705 53 456 13 845 68 76 41 312 79 570 -1 -1
89 2028 11 188 69 151 84 640 -1 -1
89 111 90 82 84 1308 29 983 74 1129 -1 -1
89 322 40 2179 63 329 35 1530 93 654 -1 -1
89 1461 78 232 80 324 53 381 81 237 -1 -1
89 215 83 787 36 525 75 1171 -1 -1
89 224 78 144 60 1156 22 109 12 55 68 41 -1 -1
89 286 49 648 72 840 26 261 39 708 57 2657 -1 -1
89 443 2 358 49 181 5 1215 27 1492 57 553 -1 -1
89 292 22 73 6 922 53 302 71 725 80 292 -1 -1
89 156 71 408 44 2995 26 718 18 315 95 224 -1 -1
89 396 66 670 74 755 85 331 1 813 79 278 -1 -1
89 545 36 1568 0 1252 75 1029 -1 -1
89 560 40 224 32 30 69 552 34 952 59 424 4 263 79 439 -1 -1
89 986 28 2103 42 470 73 112 -1 -1
89 54 29 79 20 103 37 2025 27 689 40 226 50 716 -1 -1
89 266 75 76 88 677 68 377 75 604 93 912 -1 -1
89 30 20 648 11 110 64 915 -1 -1
89 146 33 571 1 1162 41 129 73 575 52 648 9 25 23 963 43 815 -1 -1
89 19 93 446 40 472 75 677 -1 -1
89 207 72 1280 89 682 -1 -1
89 1112 93 715 30 303 16 1501 17 6 97 1100 -1 -1
89 241 19 442 24 149 38 253 83 166 -1 -1
89 804 31 105 68 331 44 151 96 939 69 2564 64 45 72 353 -1 -1
89 491 10 570 72 613 3 361 53 727 11 163 36 590 80 85 -1 -1
89 162 32 687 24 521 32 286 50 309 90 169 -1 -1
89 1353 68 158 86 1688 65 1443 90 981 -1 -1
89 563 58 630 71 1722 87 741 -1 -1
89 723 51 721 28 695 9 435 44 184 23 142 37 354 -1 -1
89 473 90 119 6 128 13 1193 84 32 -1 -1
89 1590 64 523 37 442 83 81 -1 -1
89 356 84 44 41 145 34 30 94 383 32 243 30 1311 95 636 -1 -1
89 40 50 550 25 24 84 117 -1 -1
89 575 68 2530 63 440 18 51 21 193 99 565 -1 -1
89 1079 29 1631 1 1986 59 600 58 1391 -1 -1
89 1098 98 650 3 333 5 1228 18 108 54 481 -1 -1
89 1160 32 237 58 415 6 1701 30 392 93 690 -1 -1
89 1094 43 364 70 382 38 1273 7 690 11 1003 42 394 -1 -1
89 2629 93 425 8 528 68 56 49 505 62 176 24 203 20 1392 28 932 90 274 -1 -1
89 144 50 198 59 300 32 271 47 196 9 145 25 96 10 203 56 170 -1 -1
89 223 10 915 7 181 83 806 -1 -1
89 255 61 1234 92 14 -1 -1
89 41 52 160 77 453 7 617 90 16 -1 -1
89 399 82 759 65 1209 68 1502 24 221 4 929 74 226 31 1268 55 226 42 715 30 231 96 144 -1 -1
89 994 38 775 83 404 38 485 29 248 97 374 -1 -1
89 31 56 102 66 1004 70 350 92 58 -1 -1
89 581 35 642 94 99 -1 -1
89 60 44 723 33 158 6 835 39 35 80 60 -1 -1
89 1139 40 669 10 134 40 849 -1 -1
89 958 75 84 77 224 81 592 -1 -1
89 74 41 254 76 847 39 231 32 1120 31 22 38 705 25 1090 29 289 19 778 13 10 43 99 -1 -1
89 492 25 435 85 295 -1 -1
89 1295 10 115 22 1403 35 904 62 191 -1 -1
89 244 31 45 30 1015 1 851 33 1638 94 462 -1 -1
89 54 29 293 54 1515 71 107 51 1032 83 482 -1 -1
89 506 49 884 51 213 41 3847 22 4710 69 693 -1 -1
89 1002 6 1077 5 119 77 507 -1 -1
89 457 78 229 56 50 98 211 -1 -1
89 259 28 623 79 241 -1 -1
89 1155 22 636 74 426 -1 -1
89 443 40 613 94 170 -1 -1
89 51 23 856 67 58 -1 -1
89 484 54 215 86 665 27 487 63 315 -1 -1
89 773 71 724 51 712 60 129 80 729 -1 -1
89 116 36 657 52 107 -1 -1
89 273 84 617 98 397 65 13 61 377 47 525 51 57 26 609 58 267 -1 -1
89 243 8 119 26 480 63 72 56 2760 81 105 -1 -1
89 907 57 270 70 288 90 815 -1 -1
89 172 13 336 40 1757 30 59 33 1272 56 69 -1 -1
89 6 52 21 62 590 96 369 -1 -1
89 891 43 81 95 2026 94 1249 73 24 56 157 13 117 61 1652 34 487 78 870 -1 -1
89 179 6 1055 59 22 68 237 -1 -1
89 611 1 1437 80 300 -1 -1
89 505 11 542 19 513 5 368 51 64 27 131 70 1170 -1 -1
89 12 5 108 59 227 5 369 78 74 -1 -1
89 1318 20 798 26 424 88 603 -1 -1
89 467 95 1171 63 676 29 113 35 261 94 619 -1 -1
89 1471 81 523 75 746 83 1079 89 30 -1 -1
89 103 1 711 75 2475 -1 -1
89 84 36 272 56 235 0 238 60 229 29 495 7 9 20 521 61 485 -1 -1
89 330 90 462 62 2104 33 765 54 1377 -1 -1
89 462 50 473 7 110 77 1905 82 1482 29 749 58 814 -1 -1
89 224 17 1349 64 10 -1 -1
89 1617 39 1775 37 893 32 768 91 35 -1 -1
89 206 53 354 89 660 -1 -1
89 1017 51 425 26 68 29 247 67 796 -1 -1
89 2012 17 652 74 100 95 2474 -1 -1
89 240 65 291 66 373 7 219 4 289 50 2392 97 1187 -1 -1
89 1688 36 227 2 205 54 703 -1 -1
89 356 56 866 19 566 50 947 -1 -1
89 249 40 1444 90 1745 -1 -1
89 43 0 1384 18 154 35 160 97 1020 -1 -1
89 242 30 483 45 340 23 106 32 894 20 277 40 663 -1 -1
89 564 65 229 47 599 78 355 -1 -1
89 1138 76 120 16 137 52 787 -1 -1
89 335 60 1520 72 131 88 798 18 117 9 207 3 247 8 608 67 823 -1 -1
89 210 51 1674 95 829 -1 -1
89 39 65 844 30 413 70 2630 23 34 97 294 -1 -1
89 1993 96 100 77 637 73 953 60 1668 92 668 -1 -1
89 57 90 240 96 2085 34 610 27 98 32 486 25 28 67 594 -1 -1
89 909 70 372 2 168 98 560 -1 -1
89 575 8 15 16 218 90 956 -1 -1
89 392 44 51 5 789 14 501 80 210 -1 -1
89 53 65 123 4 486 99 75 -1 -1
89 529 42 2539 50 232 26 364 59 2641 58 887 67 541 -1 -1
89 966 72 89 6 387 64 108 -1 -1
89 52 58 8 97 636 26 649 17 911 84 46 -1 -1
89 296 16 87 26 23 13 940 14 866 66 1307 -1 -1
89 72 0 566 39 1338 4 935 6 529 69 1430 -1 -1
89 43 88 1552 6 328 66 1141 92 663 -1 -1
89 578 87 1528 28 62 83 1525 -1 -1
89 391 38 506 40 803 79 562 -1 -1
89 954 31 22 50 241 1 903 31 2224 29 480 70 1042 -1 -1
89 3798 60 2051 11 241 47 180 34 640 7 530 44 414 -1 -1
89 83 50 31 26 185 19 953 16 284 89 645 -1 -1
89 326 53 265 25 446 59 780 35 440 17 233 45 23 -1 -1
89 519 65 968 23 872 62 330 10 1061 80 213 -1 -1
89 495 72 397 89 2787 77 320 13 177 70 162 -1 -1
89 43 78 476 16 426 47 40 44 1076 66 1571 -1 -1
89 159 41 642 61 601 82 308 5 413 96 503 -1 -1
89 908 47 920 30 115 51 2358 -1 -1
89 234 19 100 49 62 82 122 -1 -1
89 175 7 505 6 264 45 138 -1 -1
89 794 36 216 7 371 58 98 32 135 74 18 -1 -1
89 936 16 2144 26 24 1 66 77 73 -1 -1
89 707 92 1328 83 1689 64 2770 56 546 91 338 -1 -1
89 325 74 1254 59 223 18 1271 75 110 -1 -1
89 491 36 718 93 1866 -1 -1
89 480 49 44 26 354 27 225 32 246 46 158 -1 -1
89 251 35 1042 2 532 77 847 -1 -1
89 632 33 70 26 422 97 149 -1 -1
89 988 19 642 42 1881 59 652 -1 -1
89 721 73 532 6 387 41 462 -1 -1
89 590 48 579 86 39 47 652 54 572 46 595 3 441 82 2050 -1 -1
89 76 93 86 77 64 95 227 -1 -1
89 294 47 579 64 82 86 41 -1 -1
89 296 59 67 0 411 12 861 70 608 -1 -1
89 129 20 779 0 306 87 987 -1 -1
89 651 70 681 92 725 49 15 47 656 20 308 50 329 38 256 84 2 -1 -1
89 123 90 1962 64 1461 38 685 45 509 34 451 18 1619 70 198 -1 -1
89 989 97 20 37 24 48 91 74 19 -1 -1
89 1412 93 1410 90 758 30 262 20 1212 29 902 91 765 -1 -1
89 308 12 635 49 759 80 48 -1 -1
89 887 86 817 4 323 8 2049 30 758 -1 -1
89 734 50 206 59 406 48 71 64 49 -1 -1
89 999 41 185 18 503 83 1569 -1 -1
89 384 71 377 31 400 98 71 -1 -1
89 284 88 485 72 25 39 380 50 269 14 734 79 1090 -1 -1
89 9 12 1381 19 1021 96 781 -1 -1
89 448 5 943 89 233 -1 -1
89 204 12 360 40 138 68 1123 -1 -1
89 48 34 216 33 302 86 869 -1 -1
89 775 75 363 24 1037 25 205 98 649 -1 -1
89 323 78 312 44 540 66 1127 94 617 -1 -1
89 2027 90 217 33 237 26 1045 56 557 54 340 70 697 -1 -1
89 1110 97 1139 -1 -1
89 1340 56 530 8 83 96 231 -1 -1
89 92 82 147 37 317 73 310 72 26 32 342 43 924 91 560 -1 -1
89 121 23 99 73 568 70 739 63 1891 91 1130 -1 -1
89 293 40 247 10 274 82 1787 -1 -1
89 1466 25 119 73 506 74 905 37 119 66 776 -1 -1
90 279 86 248 88 420 27 964 43 363 99 1400 -1 -1
90 71 78 974 64 638 76 278 64 337 5 314 4 942 90 2305 -1 -1
90 94 13 135 9 50 91 581 -1 -1
90 175 49 237 0 2645 57 116 23 272 90 260 -1 -1
90 1111 45 396 95 627 -1 -1
90 189 32 788 9 797 36 2660 -1 -1
90 912 96 1322 55 349 54 1329 35 137 41 384 4 132 68 3488 -1 -1
90 588 24 117 43 274 10 89 60 2458 50 170 23 369 34 435 29 697 39 1853 -1 -1
90 1154 30 634 44 2740 59 427 77 481 -1 -1
90 791 61 627 68 145 73 1707 33 777 96 278 -1 -1
90 143 36 31 11 679 1 2069 41 374 87 109 82 204 86 210 70 113 55 955 45 155 28 552 42 1066 54 856 -1 -1
90 1276 9 917 41 1382 73 344 33 1090 42 601 11 1017 88 452 -1 -1
90 401 30 313 29 1067 9 634 39 2153 -1 -1
90 435 59 917 16 704 59 1239 70 159 -1 -1
90 516 26 224 67 191 34 843 17 979 77 1442 -1 -1
90 1119 76 49 51 1043 80 232 12 502 81 8 -1 -1
90 402 8 388 93 56 -1 -1
90 57 13 92 8 162 71 392 -1 -1
90 733 43 1540 76 921 9 2093 70 125 -1 -1
90 1018 4 680 15 271 29 271 11 955 8 11 94 24 -1 -1
90 1474 21 48 63 151 78 31 -1 -1
90 664 79 213 39 8 83 620 91 670 -1 -1
90 25 98 171 9 723 71 71 -1 -1
90 56 82 439 22 835 25 791 83 346 -1 -1
90 1041 37 2241 17 282 60 1117 -1 -1
90 367 2 358 80 300 -1 -1
90 381 32 51 49 2361 -1 -1
90 1070 23 699 9 444 38 3172 73 424 -1 -1
90 818 41 891 4 455 63 2329 62 31 67 459 96 1517 -1 -1
90 1245 50 141 24 136 67 548 69 660 60 144 36 156 23 318 16 811 94 1203 -1 -1
90 1414 9 360 27 320 59 231 -1 -1
90 362 83 247 5 169 28 710 79 29 -1 -1
90 309 15 1218 79 98 56 63 76 971 -1 -1
90 14 41 792 85 167 0 250 73 125 -1 -1
90 194 35 1007 32 780 4 308 77 35 -1 -1
90 233 1 366 12 780 17 149 65 235 -1 -1
90 452 46 371 86 677 -1 -1
90 1109 25 193 70 19 -1 -1
90 604 4 182 84 328 -1 -1
90 71 10 884 36 110 31 757 76 1442 -1 -1
90 1167 13 302 27 484 42 843 96 880 -1 -1
90 98 29 1830 65 1350 -1 -1
90 142 68 1018 81 82 21 205 41 2483 35 747 62 110 -1 -1
90 835 83 1278 76 130 90 791 -1 -1
90 457 68 427 70 811 67 1191 62 205 16 2376 95 1631 -1 -1
90 81 86 639 18 772 58 552 84 1388 -1 -1
90 465 14 170 78 540 28 6 40 257 83 53 -1 -1
90 193 89 1404 88 1115 17 233 61 289 -1 -1
90 922 13 354 0 905 15 248 40 442 56 338 -1 -1
90 836 69 63 21 803 72 1557 -1 -1
90 1495 14 200 22 420 15 360 31 567 96 63 -1 -1
90 36 52 1309 49 247 99 539 -1 -1
90 137 70 79 86 1143 70 1251 75 146 25 1398 33 485 69 121 -1 -1
90 133 33 295 23 787 37 2228 50 486 42 565 18 455 66 819 -1 -1
90 45 86 496 38 117 66 548 51 668 7 316 16 1969 89 474 -1 -1
90 1008 78 295 30 924 1 660 45 66 -1 -1
90 821 12 9 92 142 35 518 82 23 -1 -1
90 260 95 79 26 609 81 902 -1 -1
90 643 95 307 59 389 25 1943 51 1830 25 1466 48 40 22 440 63 18 -1 -1
90 297 76 415 2 627 42 447 31 474 19 214 89 988 -1 -1
90 226 9 254 96 912 -1 -1
90 538 36 779 42 92 99 516 -1 -1
90 766 52 50 36 600 1 68 93 489 -1 -1
90 52 73 162 46 418 18 553 55 13 0 404 22 1133 21 344 65 684 -1 -1
90 2116 67 106 28 1318 54 1430 86 275 42 157 17 71 97 49 -1 -1
90 693 22 391 27 184 7 15 24 484 91 269 -1 -1
90 655 83 217 81 104 8 162 23 159 17 738 38 140 35 185 85 738 -1 -1
90 189 98 47 8 26 73 673 -1 -1
90 229 0 605 77 1875 85 55 80 1081 23 29 83 811 -1 -1
90 560 76 566 12 298 31 561 55 1 28 672 9 773 41 1894 -1 -1
90 168 51 2089 80 476 89 244 9 3257 71 67 47 299 19 1139 12 245 78 47 -1 -1
90 228 37 531 53 602 43 592 29 911 26 569 76 289 -1 -1
90 220 61 304 79 55 34 718 51 1438 52 1223 0 66 46 950 -1 -1
90 161 9 163 94 885 64 1029 2 129 16 1512 88 543 -1 -1
90 1687 52 492 17 151 37 467 82 281 58 159 64 26 30 418 84 114 -1 -1
90 227 14 617 15 664 59 876 -1 -1
90 1403 69 412 88 1099 25 342 92 689 -1 -1
90 312 2 145 31 626 12 431 87 411 -1 -1
90 433 91 786 7 449 84 103 46 369 71 896 -1 -1
90 702 58 282 77 157 81 846 57 795 37 227 17 12 39 2071 94 772 -1 -1
90 359 31 71 91 1227 -1 -1
90 394 27 486 62 493 82 668 -1 -1
90 99 88 1219 5 1688 99 417 -1 -1
90 641 8 1389 62 683 78 48 68 69 57 251 70 70 83 78 -1 -1
90 1493 45 1579 80 9 97 509 -1 -1
90 417 0 476 95 337 15 767 9 1153 15 304 70 612 -1 -1
90 286 11 774 83 420 -1 -1
90 545 2 102 11 903 50 192 79 212 -1 -1
90 1097 67 1054 92 945 31 489 7 62 66 315 -1 -1
90 237 86 413 62 736 3 53 79 2358 -1 -1
90 682 9 556 18 170 22 180 0 192 38 897 62 502 -1 -1
90 821 64 246 69 310 84 436 -1 -1
90 544 43 466 21 1974 13 888 25 2041 39 1184 43 1992 98 270 -1 -1
90 453 71 342 54 23 50 1056 35 187 32 199 28 449 46 1346 -1 -1
90 559 61 383 56 565 31 859 58 214 45 101 80 511 -1 -1
90 175 18 221 86 538 -1 -1
90 836 82 2327 4 374 28 52 96 259 -1 -1
90 266 30 150 70 1167 -1 -1
90 560 7 442 77 1073 -1 -1
90 685 80 964 68 267 31 786 96 331 -1 -1
90 78 22 1552 61 163 55 542 74 65 -1 -1
90 314 88 671 53 95 70 462 3 262 26 781 10 96 23 534 12 1103 62 1905 -1 -1
90 1198 2 107 44 1309 95 470 -1 -1
90 1171 5 613 96 530 -1 -1
90 308 81 514 64 4 56 613 11 22 28 376 6 1887 30 396 47 1351 -1 -1
90 141 3 505 88 589 15 57 42 14 35 223 45 397 72 1306 -1 -1
90 1794 58 223 91 827 -1 -1
90 520 33 207 89 10 -1 -1
90 266 3 198 10 919 97 86 -1 -1
90 144 74 174 70 260 47 67 74 1942 59 959 53 30 30 2246 26 221 99 105 -1 -1
90 416 24 38 45 934 27 36 59 773 96 197 -1 -1
90 3652 92 205 3 48 23 709 52 98 38 184 25 213 55 328 -1 -1
90 1159 19 1042 70 2009 -1 -1
90 108 6 568 5 89 29 503 12 987 8 144 14 240 50 463 -1 -1
90 1577 45 464 28 557 60 858 61 788 68 205 98 1686 -1 -1
90 228 40 79 81 602 -1 -1
90 7 48 1268 71 128 32 69 52 137 40 326 38 229 99 332 -1 -1
90 1757 45 493 25 1488 51 26 99 108 -1 -1
90 477 87 348 9 387 58 243 86 760 -1 -1
90 411 72 325 10 1093 50 156 46 493 41 271 47 576 21 77 94 2570 -1 -1
90 227 60 2087 2 260 35 346 95 423 -1 -1
90 614 37 867 74 97 -1 -1
90 1229 80 461 92 234 29 10 2 261 3 661 96 119 -1 -1
90 5 55 152 56 161 36 1236 68 516 4 1219 6 2096 13 135 87 18 -1 -1
90 281 31 388 13 324 92 375 -1 -1
90 3448 87 476 63 1507 56 396 50 3646 52 139 8 523 71 1316 -1 -1
90 670 79 188 39 168 79 287 -1 -1
90 297 8 201 24 24 54 370 -1 -1
90 517 86 1709 42 367 0 1347 43 173 90 293 -1 -1
90 139 92 798 32 473 1 371 53 367 -1 -1
90 44 59 916 22 127 27 1436 7 545 0 1 68 1572 -1 -1
90 59 93 845 60 424 98 1080 -1 -1
90 130 15 396 60 71 8 81 26 493 80 311 -1 -1
90 1362 27 289 21 402 59 516 27 337 55 1140 23 66 45 1148 26 467 71 132 -1 -1
90 45 59 991 34 98 29 1284 67 836 -1 -1
90 105 83 1047 55 623 9 358 90 306 -1 -1
90 806 79 110 43 687 63 597 56 51 13 835 33 27 95 361 -1 -1
90 472 29 144 40 1360 7 1799 77 371 -1 -1
90 1491 59 448 72 13 5 479 93 2374 -1 -1
90 1688 23 458 56 1775 66 1339 30 23 28 2603 90 1314 -1 -1
90 1814 58 1393 1 254 64 44 12 82 0 97 23 187 95 464 -1 -1
90 720 23 83 48 525 -1 -1
90 35 80 1431 74 389 96 27 -1 -1
90 158 20 294 68 1987 -1 -1
90 56 57 43 73 193 66 97 17 331 34 6 14 480 35 267 7 359 44 41 -1 -1
90 1912 75 225 68 19 93 302 -1 -1
90 44 35 204 87 13 16 118 14 1820 59 316 -1 -1
90 896 22 307 64 457 57 143 3 2651 5 712 61 106 -1 -1
90 779 57 122 85 1075 -1 -1
90 1002 16 279 59 1511 65 374 15 381 7 244 34 134 30 945 75 372 -1 -1
90 145 2 825 30 602 84 251 -1 -1
90 2799 59 177 63 165 53 1711 46 95 97 319 -1 -1
90 183 63 2000 40 1887 56 578 1 457 59 1030 -1 -1
90 7 55 495 69 1661 24 208 94 1277 -1 -1
90 70 41 215 49 995 73 60 -1 -1
90 1594 36 1866 46 462 33 100 48 28 37 806 35 297 94 378 -1 -1
90 793 83 311 15 535 71 1007 -1 -1
90 612 25 86 31 3 87 224 73 493 5 731 4 286 20 23 48 696 -1 -1
90 1296 83 433 16 45 53 3638 -1 -1
90 358 81 81 41 513 57 1030 34 313 28 222 95 690 -1 -1
90 261 89 100 69 270 59 699 36 3 78 16 -1 -1
90 339 28 44 82 350 -1 -1
90 502 41 220 67 934 26 657 66 12 -1 -1
90 168 45 223 93 574 6 1235 92 98 -1 -1
90 274 69 283 74 58 63 94 77 324 -1 -1
90 11 1 1013 28 160 5 1587 2 949 84 434 -1 -1
90 513 26 710 38 63 19 348 30 983 8 611 46 905 -1 -1
90 408 18 6 72 65 62 983 7 446 45 1204 42 513 66 143 -1 -1
90 1290 20 315 35 3192 51 147 56 336 77 127 -1 -1
90 280 81 484 40 798 76 82 23 1736 74 1341 -1 -1
90 181 21 1148 49 1047 98 76 93 69 82 562 45 291 44 1040 13 108 27 125 97 39 -1 -1
90 403 99 179 59 228 95 1575 82 750 59 834 42 365 2 24 69 717 44 112 91 125 -1 -1
90 180 64 101 11 288 59 1574 77 179 -1 -1
90 57 79 52 8 207 3 194 63 116 -1 -1
90 693 93 939 5 1518 24 944 73 685 -1 -1
90 1434 77 953 64 238 13 606 42 742 73 29 -1 -1
90 310 68 223 82 68 61 479 22 148 34 823 38 492 73 237 -1 -1
90 240 17 274 68 333 17 527 41 801 4 704 84 642 -1 -1
90 74 87 124 0 15 96 362 -1 -1
90 293 12 61 17 351 9 829 73 859 -1 -1
90 385 52 19 69 957 56 83 77 1379 -1 -1
90 63 78 994 39 96 41 910 20 40 24 62 82 1313 -1 -1
90 475 62 2527 43 429 20 164 97 1734 -1 -1
90 252 68 390 78 304 34 1656 55 207 54 243 68 116 -1 -1
90 1842 39 635 68 271 30 559 70 2173 -1 -1
90 30 36 17 46 580 57 636 21 1142 52 337 97 757 -1 -1
90 191 42 1380 83 482 22 2143 38 504 49 1035 -1 -1
90 107 65 79 56 2342 58 446 77 781 -1 -1
90 90 14 273 4 1704 52 320 23 82 52 1045 -1 -1
90 5 8 846 21 551 45 94 42 149 69 91 -1 -1
90 719 41 1077 25 404 91 129 -1 -1
90 2631 92 403 86 1366 72 142 73 4 6 567 55 3242 -1 -1
90 1677 85 520 11 521 6 851 23 355 11 177 31 363 -1 -1
90 496 29 236 46 304 66 1499 80 1035 -1 -1
90 440 43 634 67 785 3 286 70 61 91 1677 -1 -1
90 352 7 15 36 423 35 1011 6 22 3 1035 19 986 77 388 -1 -1
90 1338 70 51 29 897 14 72 81 285 -1 -1
90 344 98 269 78 2381 36 1097 58 69 27 668 52 241 -1 -1
90 2345 44 1748 15 1785 93 499 -1 -1
90 1002 37 103 96 2019 57 171 59 43 96 193 -1 -1
90 1147 27 989 82 27 -1 -1
90 1137 0 115 22 92 17 418 2 791 21 228 97 248 -1 -1
90 3094 27 33 66 378 -1 -1
90 293 9 566 83 1473 -1 -1
91 842 58 756 79 119 26 332 78 201 -1 -1
91 1820 4 555 62 603 66 44 -1 -1
91 496 82 1154 86 401 69 97 94 41 -1 -1
91 585 4 46 83 629 7 530 99 361 -1 -1
91 469 11 490 71 59 -1 -1
91 42 26 1237 2 1023 72 180 71 76 31 1922 64 562 76 1547 -1 -1
91 479 1 530 28 1122 19 2462 65 768 32 227 71 2027 -1 -1
91 113 7 1244 94 188 -1 -1
91 281 24 1260 44 1017 -1 -1
91 199 58 3 8 779 87 139 -1 -1
91 52 39 2072 27 847 3 985 63 1243 -1 -1
91 79 67 416 95 145 52 402 61 418 76 1072 -1 -1
91 2871 47 229 81 233 94 47 -1 -1
91 896 57 21 60 216 12 608 4 287 32 1163 79 63 -1 -1
91 1064 59 53 83 1084 7 242 15 705 62 2800 -1 -1
91 229 9 458 36 963 88 751 -1 -1
91 936 26 1022 31 1047 35 179 98 286 -1 -1
91 478 81 845 31 62 75 81 34 75 73 424 94 1560 -1 -1
91 1985 19 415 72 122 59 573 52 1238 64 75 84 199 -1 -1
91 1417 97 812 79 696 67 169 58 1560 12 70 54 253 66 667 -1 -1
91 227 90 56 73 928 54 96 28 1368 47 156 85 1417 -1 -1
91 232 28 107 95 253 -1 -1
91 376 32 542 9 2020 59 1189 81 191 -1 -1
91 1223 78 75 67 857 99 1274 -1 -1
91 612 25 558 92 172 51 1462 97 999 -1 -1
91 637 21 685 12 1476 48 9 0 810 4 215 38 721 -1 -1
91 192 82 551 80 386 59 828 78 115 -1 -1
91 633 78 127 17 583 56 160 27 149 3 906 93 1603 -1 -1
91 802 50 37 43 197 27 5 57 157 86 106 -1 -1
91 3 68 815 96 31 19 1928 25 97 42 464 23 124 49 581 -1 -1
91 1161 48 728 55 112 2 1925 97 2245 -1 -1
91 288 3 768 30 282 69 956 -1 -1
91 144 30 1683 41 217 40 51 94 80 -1 -1
91 418 76 1496 32 829 36 247 98 533 -1 -1
91 1411 89 77 82 369 11 899 57 242 55 605 74 341 -1 -1
91 13 7 3208 17 259 89 1071 -1 -1
91 390 6 605 66 485 25 574 28 1656 60 616 92 376 -1 -1
91 626 76 1697 62 2169 53 359 97 43 -1 -1
91 1387 83 1178 77 559 13 324 28 60 50 1453 72 368 -1 -1
91 11 85 493 59 1655 14 1219 60 16 -1 -1
91 215 71 2263 81 273 86 175 81 5 17 373 73 1168 -1 -1
91 223 76 1612 77 55 67 595 65 263 81 314 -1 -1
91 542 15 627 25 331 73 829 -1 -1
91 408 37 26 42 466 47 1806 15 204 54 13 -1 -1
91 1916 2 312 84 99 64 242 88 1234 5 921 70 195 3 794 66 126 -1 -1
91 91 17 767 60 330 61 505 83 816 -1 -1
91 270 92 1407 13 183 5 389 30 259 24 68 14 820 20 297 63 1054 -1 -1
91 1157 97 2874 83 2809 18 212 57 1333 -1 -1
91 258 6 1938 38 290 43 1912 71 2901 -1 -1
91 1447 2 3527 78 176 47 106 64 72 95 337 -1 -1
91 32 6 153 59 150 64 285 17 1614 93 9 -1 -1
91 224 97 153 41 1361 48 527 35 320 32 1275 42 118 9 1445 82 49 -1 -1
91 901 49 1474 10 498 35 194 24 1511 69 931 -1 -1
91 1313 94 462 1 30 66 64 60 300 73 1109 -1 -1
91 10 55 717 26 251 14 659 59 761 -1 -1
91 437 59 281 77 1220 56 1216 33 411 31 534 35 2954 86 103 -1 -1
91 325 4 1394 90 1365 -1 -1
91 275 59 304 1 230 29 205 21 149 34 325 30 824 90 727 -1 -1
91 583 71 283 3 483 44 1011 83 3 -1 -1
91 814 65 1920 84 672 70 734 59 60 96 220 -1 -1
91 521 20 1766 68 457 59 47 71 932 -1 -1
91 147 35 516 12 761 86 518 -1 -1
91 181 88 521 44 231 40 636 23 138 67 2098 -1 -1
91 219 32 207 19 1269 74 1013 -1 -1
91 222 89 2154 25 231 44 112 57 641 5 380 29 94 18 1542 12 237 17 1213 -1 -1
91 2026 36 546 50 518 41 13 26 285 72 1949 -1 -1
91 833 61 96 66 930 81 130 -1 -1
91 915 53 1446 74 472 89 893 53 62 82 57 -1 -1
91 193 57 105 30 107 69 2017 -1 -1
91 1581 70 266 17 387 69 206 -1 -1
91 1154 72 1631 96 311 80 112 81 1230 20 518 82 1238 -1 -1
91 2088 94 460 93 198 84 1509 60 592 82 429 -1 -1
91 450 8 170 22 41 99 949 -1 -1
91 716 22 200 55 728 56 71 95 71 -1 -1
91 230 14 3003 80 1015 -1 -1
91 754 37 181 20 906 60 906 48 73 67 378 -1 -1
91 482 48 168 75 906 25 309 33 539 25 450 45 296 -1 -1
91 623 58 189 84 154 44 959 73 539 12 4 56 1285 -1 -1
91 434 15 608 57 196 37 460 22 1291 69 529 -1 -1
91 653 87 558 47 217 93 2102 -1 -1
91 712 71 728 78 55 12 269 75 13 -1 -1
91 446 64 102 41 8 66 848 -1 -1
91 356 26 264 27 974 9 575 91 518 -1 -1
91 309 80 1785 65 475 26 795 69 1707 -1 -1
91 374 18 456 91 20 -1 -1
91 1874 6 1477 77 274 -1 -1
91 16 36 519 39 713 33 257 6 1007 49 396 -1 -1
91 109 39 1222 89 195 -1 -1
91 183 30 606 90 198 62 719 20 308 7 545 37 494 -1 -1
91 1156 46 191 14 186 23 54 92 516 -1 -1
91 1320 19 1575 49 249 18 45 20 671 1 191 81 184 -1 -1
91 5 79 704 16 267 76 99 -1 -1
91 128 34 1274 74 547 8 12 89 199 -1 -1
91 359 82 522 34 77 41 392 6 70 17 748 5 204 93 252 -1 -1
91 1959 35 423 0 304 42 1412 -1 -1
91 22 0 14 31 1038 73 1280 -1 -1
91 298 61 3078 29 382 34 810 5 196 23 1175 73 47 -1 -1
91 171 56 209 94 656 -1 -1
91 220 74 348 92 98 -1 -1
91 447 15 262 32 171 94 1513 -1 -1
91 238 66 135 72 163 41 315 22 1272 13 247 61 98 -1 -1
91 145 9 1107 73 454 68 461 98 1063 -1 -1
91 1016 48 1442 95 1913 24 239 74 75 -1 -1
91 1769 40 198 24 271 52 1580 96 555 -1 -1
91 664 17 118 46 554 60 502 21 576 15 805 52 463 -1 -1
91 894 56 173 85 818 37 754 25 460 55 62 -1 -1
91 417 32 102 47 141 87 2013 9 338 92 638 -1 -1
91 297 58 274 14 75 82 204 -1 -1
91 164 63 54 36 1128 42 993 99 102 -1 -1
91 210 88 158 7 465 42 265 38 356 80 403 -1 -1
91 156 47 484 79 790 46 582 13 490 96 356 -1 -1
91 524 4 1110 24 75 44 1630 37 190 71 318 -1 -1
91 608 79 157 97 1148 -1 -1
91 401 29 562 36 49 98 591 -1 -1
91 303 32 208 90 874 -1 -1
91 394 27 936 97 631 -1 -1
91 513 84 1314 38 222 47 314 16 1158 10 431 20 85 51 139 -1 -1
91 61 65 58 3 339 53 103 21 769 56 5 -1 -1
91 46 88 161 82 586 39 476 35 628 3 1577 99 2666 -1 -1
91 142 32 800 9 259 32 229 34 870 82 1545 -1 -1
91 2440 11 202 81 2374 -1 -1
91 552 31 418 91 211 -1 -1
91 168 46 2244 89 84 -1 -1
91 1173 12 357 84 326 -1 -1
91 753 32 859 27 141 60 340 -1 -1
91 1383 28 133 89 551 23 731 54 20 59 630 19 201 73 753 -1 -1
91 287 82 295 31 61 24 778 56 30 8 1504 16 435 22 451 99 810 -1 -1
91 636 77 234 6 1298 80 1107 91 1468 -1 -1
91 100 35 2266 72 442 75 113 26 734 32 742 53 290 -1 -1
91 249 41 505 70 543 54 314 78 694 -1 -1
91 646 75 924 69 202 86 712 37 178 63 528 -1 -1
91 863 1 1728 99 308 -1 -1
91 1034 37 759 91 1615 -1 -1
91 991 83 42 16 182 70 318 -1 -1
91 1299 36 562 99 161 -1 -1
91 1456 29 1072 61 884 89 128 -1 -1
91 1092 2 1514 11 401 2 725 70 303 -1 -1
91 404 56 399 1 975 24 410 10 571 40 703 27 1052 92 587 -1 -1
91 797 0 2133 30 625 81 141 -1 -1
91 3257 23 880 61 573 38 838 90 848 -1 -1
91 537 69 226 92 470 20 392 0 21 4 432 32 11 78 191 -1 -1
91 152 18 801 83 394 57 374 48 364 18 92 77 185 -1 -1
91 290 39 128 38 487 25 1200 3 341 93 291 -1 -1
91 59 51 876 78 780 20 857 90 72 -1 -1
91 8 35 4 29 120 87 628 -1 -1
91 317 13 177 44 75 12 1319 69 86 -1 -1
91 1118 63 731 27 854 34 703 86 73 -1 -1
91 1433 87 290 25 14 86 82 -1 -1
91 554 95 101 47 689 50 241 32 596 35 712 20 1259 63 276 -1 -1
91 180 99 3185 2 549 54 348 76 124 50 1079 40 790 75 1040 -1 -1
91 1083 61 252 73 118 56 270 46 1892 24 1557 70 232 -1 -1
91 261 1 2 26 125 66 1351 -1 -1
91 1616 79 389 59 501 40 374 25 1061 19 552 20 215 98 1168 -1 -1
91 349 24 936 39 1021 61 633 21 45 86 429 -1 -1
91 521 44 345 10 552 38 418 -1 -1
91 653 98 103 74 48 81 213 69 328 42 246 46 200 4 775 52 846 -1 -1
91 3289 30 62 52 1154 22 1784 48 155 65 640 -1 -1
91 145 9 392 43 763 26 1842 33 366 80 244 -1 -1
91 483 59 147 73 527 -1 -1
91 316 20 62 43 38 93 710 -1 -1
91 1760 54 240 1 158 14 59 72 11 -1 -1
91 1082 44 1447 92 1091 -1 -1
91 464 27 644 0 43 56 7 -1 -1
91 245 8 52 0 847 90 324 -1 -1
91 1697 98 394 67 112 19 976 25 199 94 27 -1 -1
91 1748 56 113 77 78 83 640 -1 -1
91 706 78 210 31 71 43 228 65 928 -1 -1
91 37 83 712 18 31 83 1245 -1 -1
91 764 43 780 52 419 87 50 -1 -1
91 266 41 1279 74 618 42 198 6 1163 12 219 92 63 -1 -1
91 107 28 788 48 127 3 2564 20 1033 22 50 15 28 81 83 -1 -1
91 3 6 1161 2 109 53 655 -1 -1
91 330 27 122 87 172 -1 -1
91 198 29 135 82 1578 32 448 70 611 -1 -1
91 288 17 621 51 1159 60 254 8 798 54 1291 -1 -1
91 701 77 242 94 261 -1 -1
91 114 98 563 29 499 76 565 -1 -1
91 100 45 480 52 673 59 136 -1 -1
91 27 60 373 58 438 82 69 -1 -1
91 344 37 1159 15 591 62 42 -1 -1
91 589 83 456 96 286 3 153 10 99 30 1001 28 678 10 406 32 948 -1 -1
91 1483 98 476 53 456 68 543 15 81 72 2319 -1 -1
91 626 72 104 44 1073 8 804 95 363 -1 -1
91 409 56 1871 71 1568 42 710 59 51 7 624 40 784 2 619 3 223 73 977 -1 -1
91 1826 98 941 65 744 73 406 4 245 44 793 -1 -1
91 113 88 1095 97 144 59 291 75 890 92 49 -1 -1
91 251 73 1730 71 825 0 171 73 364 -1 -1
91 591 35 1032 5 231 32 96 40 7 52 948 51 1132 77 933 -1 -1
91 506 47 655 45 166 87 757 -1 -1
91 461 90 144 39 366 96 855 -1 -1
91 663 35 68 93 66 -1 -1
91 211 57 70 91 397 27 457 85 297 60 534 22 86 76 131 -1 -1
91 478 97 256 63 304 31 1098 55 12 33 842 19 1180 94 195 -1 -1
91 842 85 61 80 1443 12 2804 36 761 79 2017 -1 -1
91 1927 11 438 61 96 -1 -1
91 5 46 336 68 480 63 628 76 876 -1 -1
91 534 71 120 87 1953 95 1309 -1 -1
91 549 68 1534 33 47 73 438 51 202 0 251 58 330 -1 -1
91 4 61 71 67 372 96 506 -1 -1
91 43 6 1190 24 554 12 958 89 445 -1 -1
91 22 58 815 68 551 56 43 69 502 95 88 -1 -1
91 1399 1 1354 4 283 74 965 -1 -1
92 672 66 381 33 1571 12 662 66 78 -1 -1
92 158 0 69 34 944 0 294 5 129 72 56 -1 -1
92 374 32 81 65 247 64 272 22 29 7 240 32 523 31 594 56 308 -1 -1
92 291 66 1774 43 70 67 191 71 1099 85 301 -1 -1
92 199 41 575 28 101 24 464 25 114 75 313 -1 -1
92 834 91 1263 3 149 15 388 83 1414 -1 -1
92 963 89 288 57 86 83 3726 23 433 51 279 69 218 14 305 27 1608 50 894 -1 -1
92 782 85 175 74 132 68 1345 43 394 95 366 -1 -1
92 849 57 69 39 180 50 113 -1 -1
92 257 47 206 2 714 78 2128 -1 -1
92 2684 89 188 46 264 4 364 74 432 -1 -1
92 2 33 6 89 172 -1 -1
92 291 88 513 57 955 28 683 64 286 26 36 86 432 -1 -1
92 4257 69 343 0 323 30 2972 20 1456 24 131 95 201 -1 -1
92 1263 55 82 31 140 69 518 91 57 -1 -1
92 754 3 663 94 258 -1 -1
92 120 62 1417 11 353 23 212 84 386 -1 -1
92 1269 13 1084 3 118 56 358 -1 -1
92 461 32 1765 76 1488 84 1674 -1 -1
92 159 98 592 91 1180 92 100 54 395 96 1414 -1 -1
92 1036 49 404 22 40 66 79 -1 -1
92 50 78 3269 28 1052 22 2 62 1025 -1 -1
92 889 88 55 75 223 53 169 77 310 38 1003 63 999 -1 -1
92 665 89 373 23 935 18 97 88 176 -1 -1
92 415 56 1959 51 1104 12 22 13 713 99 880 -1 -1
92 75 2 938 22 887 54 938 -1 -1
92 23 78 811 35 418 12 215 5 768 48 32 -1 -1
92 246 23 102 20 139 44 118 46 359 4 754 20 999 15 2268 73 562 -1 -1
92 1366 44 659 41 212 19 86 12 876 56 460 -1 -1
92 1108 8 933 3 489 70 20 -1 -1
92 921 26 89 81 308 86 163 -1 -1
92 300 94 379 64 636 13 1175 88 1177 -1 -1
92 1626 33 139 79 81 -1 -1
92 692 44 667 16 441 91 311 -1 -1
92 421 2 363 45 648 60 302 63 667 54 685 79 50 -1 -1
92 169 51 1071 59 17 45 1882 36 365 56 545 -1 -1
92 1143 52 335 78 303 10 7 97 1421 -1 -1
92 2469 97 390 8 8 94 184 49 147 25 1792 5 183 63 271 -1 -1
92 715 75 713 40 211 37 342 24 181 16 2307 46 419 -1 -1
92 751 99 671 7 420 31 308 33 304 48 508 94 840 -1 -1
92 691 7 243 44 83 -1 -1
92 306 84 1021 51 184 8 366 71 289 -1 -1
92 359 58 877 90 242 -1 -1
92 829 78 1724 60 788 98 342 -1 -1
92 315 88 1644 18 848 34 25 32 260 67 476 -1 -1
92 631 90 566 72 1321 44 223 22 43 65 130 39 248 31 1202 83 3237 -1 -1
92 644 2 1000 10 509 72 82 -1 -1
92 1313 38 202 16 84 63 888 -1 -1
92 975 9 6 58 350 47 37 87 199 -1 -1
92 545 13 2330 1 2672 62 881 51 1391 61 1865 17 1606 79 157 -1 -1
92 64 40 1414 30 732 19 340 44 321 -1 -1
92 153 6 355 69 46 -1 -1
92 86 3 423 13 1181 68 92 10 717 82 2188 -1 -1
92 71 68 90 83 665 58 1742 26 699 81 175 -1 -1
92 232 79 205 83 83 36 733 14 336 32 527 74 737 -1 -1
92 500 28 850 68 274 -1 -1
92 72 93 228 58 48 85 424 -1 -1
92 407 88 67 51 199 16 753 85 232 -1 -1
92 18 79 542 22 90 92 85 -1 -1
92 449 32 317 2 195 45 1396 -1 -1
92 22 10 259 19 317 40 728 -1 -1
92 724 33 647 78 389 26 763 81 707 -1 -1
92 136 69 1411 31 107 80 218 75 1 52 642 42 41 58 189 15 665 45 1603 -1 -1
92 1184 31 368 0 841 27 336 74 555 -1 -1
92 1166 76 237 27 95 6 619 47 723 -1 -1
92 781 62 1272 91 349 11 237 76 2668 91 282 -1 -1
92 535 28 768 58 56 43 772 46 294 86 1700 -1 -1
92 2905 45 145 6 204 27 352 61 515 -1 -1
92 385 57 177 0 485 35 107 57 729 81 178 -1 -1
92 680 21 10 4 156 71 316 -1 -1
92 195 38 915 82 386 -1 -1
92 1300 53 6 0 480 25 145 74 1733 -1 -1
92 2245 14 1229 42 129 51 37 3 24 70 58 -1 -1
92 291 18 516 39 1816 46 351 86 103 -1 -1
92 24 88 674 18 284 82 496 -1 -1
92 1721 39 1026 27 130 85 1418 -1 -1
92 163 86 997 11 540 95 1926 -1 -1
92 736 41 145 19 859 66 277 -1 -1
92 198 83 443 92 29 -1 -1
92 449 15 237 25 1040 86 1307 -1 -1
92 475 57 317 87 589 40 1204 22 1665 89 2583 -1 -1
92 215 10 423 90 46 -1 -1
92 99 40 115 6 1112 38 113 73 554 -1 -1
92 122 40 461 41 596 27 77 99 257 -1 -1
92 161 53 83 68 230 79 104 -1 -1
92 1503 23 11 90 392 -1 -1
92 2261 0 1307 4 195 68 854 -1 -1
92 237 47 168 50 1259 31 663 91 166 -1 -1
92 391 72 227 17 1335 64 84 7 361 33 7 13 160 30 949 60 1161 -1 -1
92 260 55 294 87 326 -1 -1
92 353 38 28 10 244 63 823 -1 -1
92 221 14 114 29 53 71 39 -1 -1
92 677 91 471 73 858 65 778 98 457 -1 -1
92 231 51 851 79 275 74 460 58 66 2 624 86 364 -1 -1
92 1072 78 218 2 1053 63 382 90 507 -1 -1
92 191 61 58 13 502 75 631 -1 -1
92 172 97 916 69 189 22 90 50 705 59 187 -1 -1
92 468 50 1125 20 1644 26 260 41 1375 39 724 23 1211 96 370 -1 -1
92 1285 8 436 73 1434 -1 -1
92 929 61 115 85 898 -1 -1
92 293 37 129 18 304 57 476 45 199 43 962 18 2108 49 313 -1 -1
92 126 78 704 75 607 22 78 94 1113 -1 -1
92 474 16 1480 53 1169 27 337 64 933 70 151 -1 -1
92 1286 76 1069 93 73 22 722 48 350 6 272 65 33 -1 -1
92 275 52 730 5 826 59 1390 78 129 -1 -1
92 1215 26 654 72 284 -1 -1
92 2158 75 281 21 19 45 149 35 302 63 1108 -1 -1
92 275 38 384 7 302 93 273 -1 -1
92 255 9 605 30 227 85 290 -1 -1
92 758 17 62 76 389 62 61 52 710 84 267 63 4227 66 369 94 1372 -1 -1
92 38 0 6 34 2700 28 1029 88 399 -1 -1
92 1349 41 53 8 643 90 166 63 1776 80 732 -1 -1
92 802 29 546 18 55 55 1067 94 808 -1 -1
92 1873 27 912 96 431 -1 -1
92 1149 21 386 81 101 61 20 95 197 -1 -1
92 522 32 172 96 209 -1 -1
92 1170 20 433 83 3158 -1 -1
92 30 17 297 35 464 32 572 52 534 -1 -1
92 478 86 235 95 1180 68 1081 58 557 7 237 74 27 -1 -1
92 220 38 95 17 517 38 633 79 63 -1 -1
92 455 14 122 76 158 -1 -1
92 231 18 99 47 494 -1 -1
92 1756 34 813 62 605 13 309 30 268 13 98 67 837 -1 -1
92 152 95 608 0 385 52 148 -1 -1
92 792 95 214 32 166 58 75 51 798 24 1251 23 531 37 378 -1 -1
92 3 75 102 0 520 44 1937 36 463 7 102 59 20 -1 -1
92 760 70 84 40 1844 42 129 86 293 77 663 9 781 5 333 28 365 38 252 19 555 10 2790 2 864 76 54 -1 -1
92 877 13 53 68 1420 78 678 -1 -1
92 456 40 403 99 223 -1 -1
92 42 19 272 30 822 10 2023 91 277 -1 -1
92 360 15 486 27 114 90 328 -1 -1
92 482 39 29 73 451 86 1594 -1 -1
92 10 36 547 95 784 -1 -1
92 237 38 38 60 58 81 915 -1 -1
92 508 7 370 91 106 -1 -1
92 66 23 1181 84 1278 52 665 22 489 45 110 -1 -1
92 1040 50 309 94 1006 50 1192 64 443 77 398 -1 -1
92 1417 74 25 73 931 9 638 14 483 85 44 -1 -1
92 47 65 51 67 11 19 606 83 1421 -1 -1
92 35 93 802 31 11 15 1049 88 870 -1 -1
92 1076 63 1198 14 398 86 175 -1 -1
92 1132 38 800 57 395 98 452 -1 -1
92 727 99 750 19 633 29 450 71 129 -1 -1
92 680 64 149 52 548 46 656 60 479 92 2717 -1 -1
92 1403 27 134 61 254 -1 -1
92 78 17 212 54 766 86 405 -1 -1
92 1062 85 436 68 89 27 29 1 237 74 603 -1 -1
92 26 68 1226 61 428 73 386 62 1286 45 398 84 404 -1 -1
92 492 28 236 49 1144 19 160 86 1680 -1 -1
92 180 91 1230 24 255 66 288 81 521 -1 -1
92 1869 27 102 85 469 -1 -1
92 2700 15 536 61 1496 15 521 25 177 0 754 43 983 53 610 -1 -1
92 30 29 538 80 1100 18 75 46 141 6 163 24 977 9 1 74 1508 -1 -1
92 1982 72 36 27 224 28 710 22 495 13 2034 14 957 33 334 77 104 -1 -1
92 457 51 467 44 49 69 67 -1 -1
92 24 60 1196 87 43 -1 -1
92 950 1 241 19 123 66 2939 -1 -1
92 319 86 1302 85 2 18 502 65 376 -1 -1
92 19 81 49 71 24 64 1216 46 21 26 343 6 423 17 82 69 1460 -1 -1
92 665 66 1125 72 143 12 1531 65 481 -1 -1
92 132 5 218 45 309 81 87 -1 -1
92 149 49 2575 84 244 -1 -1
92 308 78 143 54 1655 26 482 95 1940 -1 -1
92 2 86 556 57 453 75 1 -1 -1
92 267 24 45 49 1196 79 37 -1 -1
92 180 82 361 44 454 7 435 53 581 -1 -1
92 430 83 150 3 47 62 536 33 222 60 242 63 455 -1 -1
92 78 73 408 80 108 57 664 17 844 51 878 -1 -1
92 1 39 27 63 136 94 425 89 495 20 47 43 2593 58 1020 -1 -1
92 1105 78 39 13 93 53 805 39 308 29 193 75 26 -1 -1
92 293 47 130 64 1209 13 825 10 166 82 322 -1 -1
92 1026 11 978 75 537 -1 -1
92 23 10 116 49 60 -1 -1
92 1879 68 526 87 488 -1 -1
92 12 33 981 1 267 46 124 56 883 -1 -1
92 297 42 251 4 141 36 1979 84 105 -1 -1
92 386 64 186 8 914 28 1173 54 568 -1 -1
92 302 68 385 61 160 79 1028 25 273 80 1023 -1 -1
92 1006 24 202 11 424 14 384 52 1460 35 670 13 159 90 351 -1 -1
92 1424 59 200 76 213 54 540 35 714 31 457 15 468 33 196 81 2072 -1 -1
92 1535 61 97 70 219 68 760 66 233 88 57 -1 -1
92 23 83 89 48 2255 94 56 -1 -1
92 1537 52 136 72 2094 78 2118 -1 -1
92 218 98 306 71 865 72 55 42 412 89 135 -1 -1
92 127 74 57 1 455 48 388 57 115 23 645 29 925 81 496 -1 -1
92 392 98 288 31 116 90 745 -1 -1
92 309 55 596 11 373 31 50 37 333 -1 -1
92 390 60 32 17 382 39 142 97 134 -1 -1
92 50 24 262 78 1362 -1 -1
92 60 30 742 36 312 65 33 39 408 36 313 29 405 68 831 -1 -1
92 159 46 1454 19 876 85 656 -1 -1
92 360 23 958 29 170 77 204 -1 -1
92 658 59 122 51 1267 9 246 63 152 -1 -1
92 593 35 225 77 1596 -1 -1
92 169 4 1156 48 2062 16 2505 22 310 4 312 94 945 -1 -1
92 365 77 398 56 1141 32 312 70 126 -1 -1
92 114 72 392 70 608 89 701 -1 -1
92 75 2 916 69 461 -1 -1
92 816 79 741 71 2142 43 1430 28 897 47 598 -1 -1
92 719 53 3366 48 407 62 433 22 185 37 776 66 192 -1 -1
92 1281 48 1222 44 267 9 221 72 259 -1 -1
92 120 30 188 18 113 97 1421 -1 -1
92 828 63 554 48 228 89 455 -1 -1
92 68 80 1629 52 181 92 734 -1 -1
92 499 21 363 86 439 -1 -1
92 172 21 215 64 497 28 235 95 1202 -1 -1
92 45 33 366 29 286 87 210 -1 -1
92 158 13 291 2 1962 33 564 31 300 69 141 -1 -1
92 53 43 1543 28 14 33 505 98 828 -1 -1
92 708 74 880 73 363 78 248 90 542 -1 -1
92 146 56 581 19 156 93 728 -1 -1
93 719 14 514 6 266 1 103 52 126 -1 -1
93 293 5 396 72 4177 34 380 48 185 25 434 74 806 -1 -1
93 21 29 46 12 917 70 415 56 60 1 353 10 1179 9 246 46 492 -1 -1
93 634 73 1241 55 1335 79 451 0 312 22 206 44 987 -1 -1
93 681 86 271 37 44 75 167 32 261 13 1437 45 443 -1 -1
93 42 77 1057 9 314 80 564 15 1142 60 191 -1 -1
93 349 47 948 87 98 96 229 65 1290 53 1044 15 109 13 225 47 1941 -1 -1
93 159 16 325 67 57 -1 -1
93 768 32 413 73 6446 15 977 67 1757 95 127 -1 -1
93 956 18 311 41 194 53 2836 -1 -1
93 35 41 244 78 269 84 762 82 252 20 1013 34 568 5 703 32 763 84 192 -1 -1
93 1259 33 53 5 427 22 678 32 1147 80 1556 -1 -1
93 911 17 37 10 449 9 1388 16 1344 78 851 -1 -1
93 125 58 325 24 137 34 685 88 73 -1 -1
93 419 10 890 77 50 74 1349 40 46 33 1513 14 167 94 845 -1 -1
93 498 96 121 23 338 90 100 -1 -1
93 3407 4 374 20 105 45 48 -1 -1
93 211 71 426 4 106 37 146 31 326 30 181 65 305 -1 -1
93 327 12 233 86 712 2 561 97 75 -1 -1
93 269 56 1101 78 562 62 50 94 485 -1 -1
93 161 19 638 23 338 92 2224 -1 -1
93 1105 55 1273 91 1001 -1 -1
93 701 44 92 19 2019 25 1413 32 36 82 27 -1 -1
93 1380 71 214 19 277 52 270 18 337 32 110 99 103 -1 -1
93 646 24 377 40 522 19 1238 67 597 92 257 -1 -1
93 1085 41 27 25 1350 93 131 -1 -1
93 347 5 506 66 592 13 899 38 873 87 205 -1 -1
93 125 13 524 48 400 95 547 -1 -1
93 467 35 125 22 180 13 3 65 794 -1 -1
93 662 52 195 77 673 35 629 65 440 44 1460 23 309 40 23 95 618 -1 -1
93 884 88 518 22 850 96 648 -1 -1
93 452 43 314 70 806 56 842 97 32 -1 -1
93 429 7 878 19 644 46 431 80 320 -1 -1
93 276 7 968 39 66 58 175 2 928 41 27 -1 -1
93 629 30 491 40 638 43 235 69 1639 -1 -1
93 246 12 1231 84 432 -1 -1
93 2960 36 600 53 580 79 1204 -1 -1
93 1397 64 114 55 120 49 542 96 1271 -1 -1
93 1184 14 1296 90 28 -1 -1
93 1169 56 148 4 354 74 50 -1 -1
93 1424 65 256 52 45 82 257 66 722 22 424 37 46 4 162 85 487 -1 -1
93 248 78 322 56 43 74 423 -1 -1
93 951 27 159 17 222 85 1017 62 571 49 329 86 808 -1 -1
93 112 74 236 98 516 -1 -1
93 579 60 1287 80 2839 83 1353 94 368 77 251 29 540 56 295 22 220 47 1104 77 1189 -1 -1
93 466 72 458 92 842 -1 -1
93 40 73 348 39 1208 88 705 9 53 32 770 16 576 7 298 47 131 -1 -1
93 1156 85 1128 82 274 73 230 8 2107 43 223 59 1044 -1 -1
93 1417 41 923 96 278 -1 -1
93 245 68 115 71 474 87 808 -1 -1
93 127 2 165 47 179 97 47 -1 -1
93 226 88 83 5 2128 53 1170 94 15 -1 -1
93 496 55 1101 12 428 94 1594 -1 -1
93 166 52 219 78 461 55 1207 42 1076 69 322 -1 -1
93 70 18 73 61 123 -1 -1
93 323 89 448 56 399 8 95 24 185 86 461 -1 -1
93 13 45 1290 70 233 92 132 76 325 63 314 19 11 56 13 92 281 -1 -1
93 754 85 502 7 290 94 1077 95 144 -1 -1
93 855 62 1036 14 151 7 1049 18 72 63 1034 -1 -1
93 80 97 400 22 182 82 750 -1 -1
93 28 42 206 6 533 58 2128 -1 -1
93 42 87 41 68 79 30 2410 70 1200 -1 -1
93 293 73 1553 2 1003 59 1822 51 1788 84 1274 -1 -1
93 392 13 194 16 34 50 619 16 667 9 215 1 275 97 374 -1 -1
93 454 91 596 11 81 93 105 -1 -1
93 323 98 48 45 38 25 100 52 251 73 620 -1 -1
93 1351 47 370 71 46 -1 -1
93 145 78 578 75 583 87 681 4 71 11 24 28 79 -1 -1
93 4 46 229 18 202 83 603 -1 -1
93 221 27 943 43 410 25 97 47 292 85 2013 -1 -1
93 178 65 747 3 688 78 86 86 248 8 1770 23 460 74 122 -1 -1
93 468 6 334 0 2304 8 573 58 1191 -1 -1
93 1431 32 575 45 61 3 1566 51 960 68 281 -1 -1
93 100 27 589 65 715 94 368 13 770 61 2157 -1 -1
93 743 97 1283 17 815 12 42 13 664 71 543 -1 -1
93 2152 30 374 76 286 91 75 -1 -1
93 615 33 324 64 376 14 345 38 488 87 568 -1 -1
93 568 70 122 75 241 63 440 28 87 46 1959 71 763 -1 -1
93 10 51 214 9 112 40 431 98 874 -1 -1
93 1896 29 530 88 2793 42 1385 34 142 74 90 -1 -1
93 148 41 995 95 84 -1 -1
93 815 79 1153 9 117 33 181 85 540 -1 -1
93 588 30 323 77 189 -1 -1
93 600 86 56 95 494 68 218 10 268 9 70 92 1266 -1 -1
93 303 94 738 72 266 36 825 55 1103 -1 -1
93 328 0 139 78 1619 -1 -1
93 1499 14 3 23 32 51 340 10 944 74 952 -1 -1
93 76 54 81 9 507 51 2827 3 180 10 3263 27 7 11 174 59 2207 -1 -1
93 1389 28 913 24 289 63 782 38 821 35 528 63 516 -1 -1
93 826 85 422 7 759 28 538 19 94 67 128 -1 -1
93 210 52 1 88 1144 -1 -1
93 143 11 1543 54 384 11 314 84 617 -1 -1
93 653 90 308 36 406 80 1392 -1 -1
93 557 24 40 3 439 88 1015 -1 -1
93 754 16 38 56 108 -1 -1
93 181 57 52 92 78 -1 -1
93 363 1 806 10 81 87 962 -1 -1
93 287 31 552 48 113 4 206 72 128 -1 -1
93 28 39 777 13 1311 57 1843 -1 -1
93 841 56 640 81 106 59 275 40 656 55 1031 -1 -1
93 197 62 385 10 3 59 221 -1 -1
93 354 1 1796 66 566 42 501 89 132 -1 -1
93 592 44 24 17 408 24 182 40 925 37 653 26 1922 22 939 85 40 -1 -1
93 523 25 1441 40 264 28 158 49 429 -1 -1
93 1179 43 18 81 1086 -1 -1
93 2116 19 56 1 331 65 495 -1 -1
93 185 42 97 56 1222 51 70 75 574 94 154 -1 -1
93 368 96 213 39 674 34 180 29 644 41 461 6 292 88 90 -1 -1
93 117 10 912 26 102 67 642 -1 -1
93 354 42 1885 92 2593 26 783 78 1490 23 399 83 184 -1 -1
93 1239 78 87 50 552 35 332 12 244 44 335 85 102 -1 -1
93 1074 34 118 3 712 12 767 51 1633 54 2144 52 256 15 253 93 587 -1 -1
93 163 46 279 41 209 92 321 -1 -1
93 2449 92 449 18 106 11 269 5 2230 56 320 -1 -1
93 39 56 63 71 204 64 1698 23 961 31 605 16 136 28 611 -1 -1
93 2009 71 162 23 121 96 500 -1 -1
93 456 29 110 97 551 79 212 80 43 3 70 28 1642 34 32 22 292 75 2160 -1 -1
93 300 53 341 21 1064 54 1218 64 249 3 865 44 469 -1 -1
93 469 94 33 6 32 0 164 3 119 32 715 11 205 29 236 85 61 -1 -1
93 2508 38 56 29 2024 70 869 -1 -1
93 1151 74 9 1 3 83 643 -1 -1
93 368 65 144 35 379 68 1354 -1 -1
93 728 0 397 39 323 70 1595 -1 -1
93 266 53 1114 4 50 82 607 -1 -1
93 61 0 230 52 114 79 1810 -1 -1
93 36 29 826 75 246 15 234 60 489 -1 -1
93 55 55 412 69 735 23 453 76 9 -1 -1
93 303 19 31 58 884 77 190 -1 -1
93 240 47 985 74 443 -1 -1
93 1004 89 445 1 1094 5 2874 70 3288 -1 -1
93 64 42 263 62 403 27 407 30 199 59 15 -1 -1
93 1095 99 259 21 40 20 501 61 190 -1 -1
93 746 54 2167 39 1135 16 70 31 397 0 100 29 319 8 227 6 213 73 1566 -1 -1
93 1555 37 330 54 721 53 198 52 825 86 13 -1 -1
93 1167 70 2178 22 2 3 312 10 230 40 43 77 667 -1 -1
93 709 57 118 48 1315 77 2452 -1 -1
93 265 23 1590 7 134 95 936 -1 -1
93 216 15 853 74 764 20 258 39 677 53 317 -1 -1
93 718 15 447 64 223 -1 -1
93 1081 21 198 28 2353 52 173 -1 -1
93 2921 18 2462 15 1910 35 86 0 632 45 206 -1 -1
93 245 62 198 88 188 7 370 52 351 -1 -1
93 59 20 1296 54 281 -1 -1
93 34 80 22 66 1967 1 1247 28 300 56 233 -1 -1
93 556 98 978 9 504 30 272 33 1381 91 1590 -1 -1
93 324 61 132 20 949 19 2106 99 407 -1 -1
93 483 29 186 93 908 1 180 93 38 -1 -1
93 668 28 727 73 67 0 991 98 18 -1 -1
93 116 0 425 8 214 84 971 -1 -1
93 1809 1 282 32 258 47 79 90 1233 -1 -1
93 878 35 297 50 56 12 49 99 84 -1 -1
93 290 75 179 33 78 38 174 29 15 67 585 -1 -1
93 232 27 985 59 373 68 530 12 257 69 788 75 377 -1 -1
93 107 19 334 67 518 81 135 31 1605 69 183 57 1938 1 458 51 336 -1 -1
93 4 83 1184 74 2047 79 551 71 313 10 245 29 109 34 35 14 132 26 422 77 146 -1 -1
93 1066 66 238 63 207 49 9 54 7 39 32 42 753 9 795 47 2142 -1 -1
93 100 3 175 71 87 37 2754 76 136 -1 -1
93 1027 91 1052 70 432 20 113 77 252 40 677 55 101 32 75 43 2315 53 579 -1 -1
93 328 39 588 26 1206 18 762 77 204 -1 -1
93 991 58 500 32 1393 87 2046 -1 -1
93 190 30 107 13 114 1 141 71 254 -1 -1
93 50 90 1386 26 724 45 285 99 1474 -1 -1
93 585 92 424 58 1139 94 282 11 518 99 15 -1 -1
93 215 59 1577 24 1315 41 1333 74 89 -1 -1
93 734 66 425 78 169 16 149 95 191 -1 -1
93 1716 54 111 98 477 -1 -1
93 360 87 1161 31 472 63 306 -1 -1
93 165 91 961 63 92 19 306 5 140 16 1034 75 348 -1 -1
93 231 20 320 61 421 76 1093 -1 -1
93 126 83 150 43 244 55 221 2 167 29 67 90 881 -1 -1
93 391 28 213 4 593 41 507 22 644 7 83 20 246 19 1204 -1 -1
93 766 64 95 18 479 59 1145 99 815 -1 -1
93 1088 25 435 75 221 -1 -1
93 131 43 48 27 719 97 317 -1 -1
93 46 15 578 6 53 41 230 12 925 39 231 87 436 -1 -1
93 3 47 327 70 12 -1 -1
93 38 38 1620 8 284 88 1368 -1 -1
93 427 49 576 79 433 -1 -1
93 449 84 1046 51 208 16 107 21 293 13 252 50 395 -1 -1
93 399 99 82 1 551 11 612 13 501 57 47 -1 -1
93 950 58 44 3 419 35 981 46 182 29 630 43 105 47 401 14 1118 34 2137 49 2868 -1 -1
93 82 41 133 52 213 58 405 74 477 -1 -1
93 137 13 133 16 143 70 142 -1 -1
93 534 78 979 34 201 38 59 50 647 -1 -1
93 511 17 1464 88 99 70 177 51 147 87 690 -1 -1
93 169 59 586 91 234 -1 -1
93 1125 31 185 36 993 2 221 39 117 40 977 -1 -1
93 829 36 138 3 140 13 532 51 342 -1 -1
93 1593 59 38 54 857 47 289 58 2731 19 172 35 849 23 4127 13 2793 63 381 -1 -1
93 54 91 795 99 903 -1 -1
93 43 61 221 53 773 82 359 40 34 57 509 65 219 61 2 44 1629 96 508 -1 -1
93 725 55 21 65 324 81 168 -1 -1
93 2225 49 481 81 1277 -1 -1
93 23 44 375 45 108 81 252 18 79 44 864 73 52 -1 -1
93 1125 88 446 5 85 73 242 -1 -1
93 1430 47 1733 69 66 84 317 -1 -1
93 3929 17 48 80 753 -1 -1
93 149 6 128 40 20 5 1399 26 541 34 376 3 3962 58 276 -1 -1
93 479 95 345 84 330 90 545 18 58 34 290 38 401 57 918 -1 -1
93 21 7 259 47 444 31 918 87 221 -1 -1
93 1697 24 594 50 1181 -1 -1
93 783 95 49 82 183 24 802 75 83 -1 -1
93 577 16 309 72 1659 -1 -1
94 562 7 102 58 344 22 238 16 49 95 842 -1 -1
94 124 30 173 75 734 0 1060 74 1156 -1 -1
94 548 93 1377 89 1748 26 1155 13 855 89 1434 -1 -1
94 756 58 530 75 2199 3 862 4 1429 85 443 -1 -1
94 199 34 503 76 74 75 703 78 79 85 589 -1 -1
94 114 26 75 0 715 67 59 -1 -1
94 131 89 1310 9 177 60 1185 21 61 7 35 98 1666 -1 -1
94 78 10 2046 28 146 11 248 73 404 -1 -1
94 152 89 398 67 242 3 2467 98 671 -1 -1
94 632 57 455 33 398 6 42 62 1243 -1 -1
94 104 32 548 1 67 62 86 39 299 96 359 -1 -1
94 281 38 844 65 669 95 425 19 73 52 55 23 683 70 125 -1 -1
94 576 73 394 51 549 80 767 -1 -1
94 88 99 182 85 1387 95 737 17 767 44 1147 53 1199 52 34 78 909 -1 -1
94 1114 93 233 47 120 93 256 -1 -1
94 357 83 407 60 138 52 478 96 251 -1 -1
94 85 5 18 68 7 -1 -1
94 214 61 503 93 219 -1 -1
94 11 0 214 99 106 69 464 13 708 0 70 69 1283 -1 -1
94 370 58 430 68 1082 -1 -1
94 27 99 1185 53 513 58 847 13 328 78 187 5 114 76 1966 -1 -1
94 1751 31 1215 99 208 -1 -1
94 189 11 367 17 842 21 268 29 666 74 6 -1 -1
94 230 23 1573 5 22 13 1131 66 1135 54 535 35 71 29 106 91 634 -1 -1
94 74 36 85 82 995 89 182 99 101 -1 -1
94 270 63 453 30 180 51 794 10 1413 66 43 -1 -1
94 1080 62 66 5 120 6 667 7 933 78 74 -1 -1
94 836 63 294 87 780 81 1450 39 285 92 1351 -1 -1
94 427 57 688 96 1854 52 85 33 142 73 2112 -1 -1
94 130 54 710 87 597 77 122 64 100 62 161 53 342 78 490 89 347 -1 -1
94 2 26 93 49 721 38 440 57 91 23 463 77 1050 -1 -1
94 489 28 466 73 171 85 792 -1 -1
94 657 89 685 39 339 52 490 22 1591 9 115 42 775 60 457 -1 -1
94 203 93 346 85 89 46 4429 65 16 -1 -1
94 560 25 1801 94 257 -1 -1
94 256 9 200 48 219 47 47 98 1624 -1 -1
94 481 34 971 15 30 45 192 68 554 -1 -1
94 13 57 15 55 1290 34 159 42 745 44 698 97 82 -1 -1
94 683 25 205 36 1909 70 66 -1 -1
94 456 53 222 41 262 6 412 75 610 28 2721 95 11 -1 -1
94 1227 47 103 63 532 56 1110 59 78 48 570 81 1359 -1 -1
94 34 19 312 48 1311 91 57 67 1160 96 827 -1 -1
94 283 50 66 13 702 49 2055 -1 -1
94 512 46 233 27 484 58 1413 79 385 -1 -1
94 448 24 109 57 284 29 1339 28 960 40 547 65 157 -1 -1
94 419 35 17 54 12 81 239 -1 -1
94 1701 21 428 73 865 59 678 39 221 67 48 -1 -1
94 32 74 1690 50 625 34 1690 99 827 -1 -1
94 1421 21 717 53 192 50 177 67 158 31 98 95 577 -1 -1
94 2189 17 4 46 1079 51 1065 56 749 43 375 7 63 44 479 38 378 50 595 -1 -1
94 2029 66 261 43 301 46 3440 41 219 80 109 -1 -1
94 9 73 136 47 684 33 214 44 1329 33 248 20 1 51 617 -1 -1
94 601 90 879 70 24 18 54 19 308 15 117 88 799 -1 -1
94 18 50 428 53 590 29 819 71 1507 -1 -1
94 69 73 148 85 1108 30 45 66 99 19 272 6 52 98 205 -1 -1
94 1358 31 274 38 352 1 396 43 93 22 299 37 103 13 36 21 631 20 1013 46 610 -1 -1
94 131 17 197 18 1229 47 925 88 1024 -1 -1
94 708 59 107 86 129 95 411 5 396 59 336 39 482 73 971 -1 -1
94 669 28 143 51 522 18 545 70 17 -1 -1
94 2335 59 635 10 24 96 540 -1 -1
94 268 77 962 67 281 17 114 62 1707 -1 -1
94 665 34 558 30 1141 66 321 99 317 -1 -1
94 23 14 62 82 192 -1 -1
94 55 50 747 63 638 82 309 69 214 17 418 57 386 11 1554 45 1038 -1 -1
94 58 24 770 41 355 5 160 36 80 17 1352 29 425 -1 -1
94 1038 79 814 37 1678 67 1040 90 160 -1 -1
94 1165 18 1163 13 1075 69 55 -1 -1
94 971 60 165 70 1242 33 8 25 844 95 2503 -1 -1
94 176 52 302 13 202 3 564 30 158 40 506 -1 -1
94 249 2 659 45 12 98 1474 -1 -1
94 1128 89 1170 38 477 52 98 88 566 -1 -1
94 773 42 564 97 167 89 306 40 12 25 825 93 1226 -1 -1
94 201 87 47 78 378 63 1203 60 1275 28 100 56 475 45 317 27 194 12 1004 72 325 -1 -1
94 226 79 956 16 391 97 303 -1 -1
94 33 90 149 94 655 57 1033 14 181 35 319 58 225 -1 -1
94 277 61 222 28 140 62 819 -1 -1
94 214 70 194 55 2453 85 329 5 1128 63 582 -1 -1
94 83 90 543 1 349 21 112 89 300 -1 -1
94 258 75 309 62 942 33 563 92 376 -1 -1
94 328 79 42 31 50 24 359 27 684 84 441 -1 -1
94 1070 20 28 0 106 17 2992 95 1278 -1 -1
94 544 18 35 67 2045 22 909 41 566 38 1448 10 2442 57 1953 -1 -1
94 946 45 368 15 1955 53 489 32 54 44 360 40 205 86 218 -1 -1
94 1713 48 64 56 496 97 6 -1 -1
94 338 44 1028 55 596 97 199 -1 -1
94 437 36 56 83 1271 20 808 86 1028 -1 -1
94 108 0 620 76 136 -1 -1
94 317 37 762 76 59 -1 -1
94 53 68 1147 88 668 74 1721 12 338 99 5 -1 -1
94 1298 50 570 18 2613 20 166 54 2539 -1 -1
94 184 32 896 78 76 -1 -1
94 634 20 170 49 525 97 229 -1 -1
94 1173 9 14 36 310 99 360 -1 -1
94 132 41 23 66 630 35 1318 64 1696 -1 -1
94 2619 75 682 95 334 -1 -1
94 508 98 720 39 101 75 65 65 1665 57 689 76 3153 58 281 55 47 45 587 71 345 -1 -1
94 71 22 145 46 575 98 286 94 3326 96 946 49 149 44 96 81 1181 -1 -1
94 41 34 287 73 386 44 207 0 21 74 232 -1 -1
94 2148 25 1688 79 839 -1 -1
94 52 79 453 94 1006 77 280 39 60 63 909 58 1047 41 344 40 840 46 72 -1 -1
94 281 91 436 71 513 55 1140 1 15 24 131 48 771 -1 -1
94 17 59 1257 91 811 23 166 89 910 -1 -1
94 306 9 1041 89 397 -1 -1
94 244 82 404 80 318 51 1036 87 665 -1 -1
94 1084 31 143 37 176 42 3299 75 1839 -1 -1
94 385 91 708 58 938 74 1276 46 613 0 233 21 429 12 333 76 3487 -1 -1
94 190 35 491 60 411 41 119 0 284 55 1073 -1 -1
94 480 79 1093 1 866 34 69 41 154 5 1287 0 129 42 260 -1 -1
94 921 65 360 36 274 59 163 -1 -1
94 269 55 271 59 341 68 46 64 797 69 747 -1 -1
94 1461 30 1569 29 988 99 833 -1 -1
94 708 98 498 35 379 68 1917 52 239 68 1930 65 885 29 137 13 448 1 383 7 331 6 253 47 416 -1 -1
94 1313 31 878 97 1062 55 441 44 1197 78 33 44 491 37 37 83 305 -1 -1
94 153 73 173 50 5 89 102 16 595 12 1764 87 198 -1 -1
94 2 58 63 66 1314 87 77 0 366 33 687 31 1695 20 205 65 196 -1 -1
94 9 68 207 91 2015 78 546 97 1 -1 -1
94 306 93 317 77 1621 36 60 77 56 -1 -1
94 10 53 798 1 93 66 83 5 669 35 58 5 83 17 1340 64 89 -1 -1
94 742 56 1042 86 562 28 169 52 79 73 855 -1 -1
94 181 56 15 74 126 43 685 49 356 10 3068 20 341 14 202 51 173 -1 -1
94 475 59 977 46 220 77 293 26 215 31 1943 10 1384 63 835 -1 -1
94 96 30 76 25 69 13 257 5 128 32 305 -1 -1
94 5 19 749 73 389 -1 -1
94 364 87 2298 59 2250 6 212 21 584 61 723 -1 -1
94 531 89 371 71 445 24 82 59 19 36 502 53 750 -1 -1
94 215 39 360 25 1103 41 136 -1 -1
94 120 64 55 4 517 11 122 13 278 85 57 -1 -1
94 255 99 722 73 1151 43 33 14 1153 75 2000 -1 -1
94 697 98 356 2 1141 76 810 -1 -1
94 370 72 773 42 12 86 16 -1 -1
94 640 91 2475 66 910 64 639 52 335 56 595 8 258 75 659 -1 -1
94 598 27 20 93 96 -1 -1
94 140 82 200 59 152 36 64 28 181 73 310 74 561 20 1030 55 781 -1 -1
94 331 2 578 64 90 78 197 -1 -1
94 793 18 147 34 11 12 487 66 388 -1 -1
94 561 65 351 22 771 11 1973 59 718 -1 -1
94 1131 43 18 42 139 10 112 0 269 68 7 -1 -1
94 221 35 490 83 607 -1 -1
94 2122 36 291 21 33 14 321 83 773 -1 -1
94 493 6 1287 35 143 90 235 -1 -1
94 23 5 472 64 1915 76 424 91 132 -1 -1
94 826 90 1031 24 271 53 824 28 27 30 1199 0 2112 97 350 -1 -1
94 328 95 918 57 1149 95 127 -1 -1
94 620 19 1586 83 116 -1 -1
94 982 21 663 39 884 33 453 5 703 0 893 19 687 66 578 -1 -1
94 49 74 455 63 658 0 289 65 95 89 130 52 449 23 374 21 570 34 453 42 307 11 103 94 554 -1 -1
94 358 6 166 86 1221 41 371 24 660 39 189 28 267 44 546 -1 -1
94 620 18 1005 11 233 14 146 64 139 -1 -1
94 118 52 336 43 453 16 174 94 56 -1 -1
94 393 11 719 74 923 -1 -1
94 1313 47 66 97 513 -1 -1
94 349 15 292 41 191 7 216 45 566 50 1803 -1 -1
94 181 22 503 21 334 99 90 -1 -1
94 21 72 643 99 842 -1 -1
94 396 89 64 54 136 30 433 45 725 -1 -1
94 876 83 819 91 538 34 875 57 1652 26 806 33 157 32 235 42 4187 85 2063 -1 -1
94 286 16 1737 76 546 97 10 -1 -1
94 733 67 262 62 3063 74 86 19 214 32 300 49 313 86 69 -1 -1
94 4 29 21 41 227 36 466 19 417 51 51 -1 -1
94 57 76 236 49 184 70 414 -1 -1
94 478 54 680 59 265 95 1049 -1 -1
94 34 24 238 45 119 13 1070 6 82 9 198 64 479 -1 -1
94 1482 89 238 43 686 84 876 91 832 79 234 29 199 86 85 -1 -1
94 986 48 182 93 707 -1 -1
94 117 56 248 82 1873 -1 -1
94 49 99 995 -1 -1
94 297 42 227 78 30 -1 -1
94 548 80 342 97 1110 22 626 9 644 65 420 -1 -1
94 424 52 330 54 75 60 42 25 1040 21 1502 69 713 -1 -1
94 161 79 1933 25 73 95 316 -1 -1
94 7 25 276 23 599 45 1112 -1 -1
94 52 2 221 55 78 36 528 58 98 -1 -1
94 15 63 8 66 222 25 612 36 1049 41 185 -1 -1
94 342 70 888 51 323 41 486 76 283 -1 -1
94 617 73 982 98 326 -1 -1
94 153 25 1267 41 59 1 2489 87 50 -1 -1
94 218 52 624 90 993 -1 -1
94 326 80 1584 48 193 73 193 -1 -1
94 923 82 182 6 187 29 1197 51 297 -1 -1
94 81 35 356 65 763 83 918 -1 -1
94 473 99 442 5 733 0 702 9 259 28 167 6 1124 83 111 -1 -1
94 1373 29 668 73 99 -1 -1
94 681 75 2 84 680 86 496 69 21 77 129 65 541 46 69 9 172 48 1728 -1 -1
94 944 9 1659 57 62 93 168 -1 -1
94 325 53 126 9 1029 63 1454 -1 -1
94 885 10 97 4 473 37 323 91 317 -1 -1
94 133 95 46 72 1205 68 1117 28 506 59 985 25 468 57 240 -1 -1
94 1273 80 403 72 2447 67 6 77 855 61 2308 79 14 -1 -1
94 990 1 955 39 1211 80 1214 -1 -1
94 130 15 1221 2 858 35 455 9 143 0 120 90 503 -1 -1
94 648 28 287 27 471 17 1004 40 255 -1 -1
94 1153 81 529 51 49 18 595 55 545 90 1876 -1 -1
94 3606 75 1830 42 509 33 911 38 950 73 139 -1 -1
94 453 60 83 61 125 65 1366 -1 -1
94 578 65 686 49 182 35 788 87 414 -1 -1
94 677 86 821 35 17 84 799 52 593 7 786 41 1749 36 310 68 705 -1 -1
94 408 26 238 10 503 96 693 -1 -1
94 409 97 295 98 646 51 1845 35 19 21 1246 38 210 -1 -1
94 10 4 242 12 247 61 243 75 147 54 138 28 155 14 1556 91 477 -1 -1
94 908 82 1372 22 319 39 138 22 729 46 130 -1 -1
94 260 27 867 18 475 69 690 -1 -1
94 184 93 637 33 363 67 418 86 315 -1 -1
94 267 93 1480 8 571 61 5 44 1225 91 109 -1 -1
94 694 40 1025 68 95 87 767 97 23 -1 -1
94 562 91 175 46 38 3 52 68 701 -1 -1
94 217 26 123 79 1304 -1 -1
94 1430 25 243 46 131 0 1397 83 401 -1 -1
94 1178 62 746 20 408 56 93 20 140 52 1327 36 355 47 144 7 2303 95 239 -1 -1
94 1172 19 586 74 105 83 59 35 40 63 699 -1 -1
94 35 76 27 61 615 78 112 43 80 32 112 7 80 41 1057 85 72 -1 -1
94 922 98 138 79 426 77 2084 76 162 95 5 -1 -1
94 997 49 1158 32 12 80 1012 -1 -1
94 66 27 301 34 313 3 1151 27 134 86 666 -1 -1
94 688 7 143 38 165 96 337 -1 -1
94 1380 44 1065 75 860 30 1186 46 154 32 119 10 172 88 696 -1 -1
94 112 6 756 30 116 -1 -1
94 1967 33 2181 28 23 68 597 -1 -1
94 263 30 3558 19 19 99 475 -1 -1
94 155 96 1278 -1 -1
94 2591 5 1111 50 475 47 1461 83 260 -1 -1
94 173 4 20 5 653 66 257 -1 -1
94 258 83 2681 24 42 70 100 -1 -1
94 605 53 535 2 1524 78 203 -1 -1
94 6 41 44 81 314 -1 -1
94 324 4 1615 6 156 44 181 -1 -1
94 445 82 723 45 890 46 1029 5 310 9 68 91 1901 -1 -1
94 518 24 410 52 418 88 1404 2 98 97 227 -1 -1
94 438 19 1150 60 631 30 1935 69 213 -1 -1
94 465 47 885 89 435 -1 -1
94 589 23 211 37 899 67 595 84 158 -1 -1
94 92 1 286 88 22 92 448 10 1055 82 24 -1 -1
94 398 35 728 52 638 64 391 96 355 -1 -1
94 1091 20 521 66 28 -1 -1
94 448 96 457 -1 -1
94 2725 27 10 94 237 -1 -1
94 1859 12 825 10 1047 1 162 40 1519 39 1438 29 69 43 485 -1 -1
94 2625 56 2809 46 1801 54 118 36 240 20 1047 89 232 -1 -1
94 23 2 846 34 552 73 244 -1 -1
94 1616 48 443 40 472 72 1727 -1 -1
94 236 45 738 95 722 -1 -1
94 1383 82 748 9 337 95 582 -1 -1
94 1217 63 622 87 45 42 133 12 777 89 111 -1 -1
94 50 75 185 8 125 77 389 -1 -1
94 249 64 1027 57 761 34 311 42 1051 98 196 -1 -1
94 617 88 69 42 135 90 557 -1 -1
94 233 52 1420 98 128 -1 -1
94 8 42 1001 33 4 91 5 -1 -1
94 688 77 240 23 811 29 6 86 144 -1 -1
94 199 29 182 12 168 13 116 96 234 -1 -1
94 429 58 2173 82 83 -1 -1
94 408 57 452 54 799 25 1002 56 1718 -1 -1
94 170 66 671 86 356 -1 -1
94 1017 52 798 49 342 60 1201 16 274 9 709 33 203 89 2473 -1 -1
94 17 78 10 98 564 52 593 91 167 -1 -1
94 399 83 256 55 258 94 972 -1 -1
94 450 20 239 92 66 -1 -1
94 143 92 161 34 292 90 74 -1 -1
94 36 81 574 22 79 83 238 -1 -1
94 1959 29 97 42 673 57 270 48 104 75 410 -1 -1
95 55 77 585 94 869 23 114 88 1200 70 782 28 151 63 284 -1 -1
95 724 66 105 42 174 25 33 23 388 48 30 90 963 -1 -1
95 121 18 409 41 893 58 531 86 284 -1 -1
95 1209 3 303 20 983 79 160 -1 -1
95 932 60 451 68 259 37 77 82 271 -1 -1
95 649 92 228 72 794 99 1254 -1 -1
95 43 91 131 81 325 61 640 29 1086 93 193 -1 -1
95 182 65 496 55 623 47 69 59 664 64 1520 -1 -1
95 564 56 268 68 105 51 385 17 443 44 107 16 385 14 117 51 1620 -1 -1
95 1338 25 1566 84 677 -1 -1
95 270 39 119 9 769 87 639 -1 -1
95 1263 88 656 34 175 64 600 -1 -1
95 758 92 71 45 139 63 1626 95 1010 69 714 97 1234 36 1460 18 575 87 3148 -1 -1
95 918 57 850 11 1267 39 3095 24 13 52 728 -1 -1
95 436 90 301 75 138 80 44 -1 -1
95 3 69 319 7 453 16 2718 96 1907 -1 -1
95 134 4 54 55 256 48 335 22 2137 20 247 22 262 14 489 30 279 99 226 -1 -1
95 1331 52 89 80 135 -1 -1
95 124 31 1206 6 291 77 785 -1 -1
95 214 32 2445 26 383 83 72 47 673 14 313 85 554 -1 -1
95 81 81 475 87 482 54 1072 0 690 35 201 38 3072 29 764 19 1220 75 837 -1 -1
95 290 57 2012 67 27 5 98 35 780 31 1772 46 807 -1 -1
95 812 44 297 25 871 38 1353 31 14 68 138 -1 -1
95 511 52 1333 19 27 72 235 -1 -1
95 1966 45 261 92 562 7 1140 8 214 56 178 -1 -1
95 605 75 1291 24 107 43 430 58 740 51 2339 58 297 -1 -1
95 541 18 314 71 191 66 907 31 2379 46 156 26 394 58 23 -1 -1
95 782 1 554 52 619 99 4 -1 -1
95 759 42 1192 74 204 55 182 59 796 99 2528 -1 -1
95 1098 58 401 21 461 38 132 77 3 90 641 -1 -1
95 845 75 1589 95 1121 83 1335 53 1098 44 60 55 92 23 197 89 422 -1 -1
95 1096 86 148 52 235 64 514 7 183 72 937 -1 -1
95 371 49 545 2 2145 99 610 -1 -1
95 659 37 980 78 679 1 891 61 395 89 260 -1 -1
95 1261 90 252 63 65 58 121 7 790 41 129 4 668 99 89 -1 -1
95 80 93 229 9 104 64 1403 58 173 22 437 84 248 -1 -1
95 1261 15 211 7 597 17 401 53 113 -1 -1
95 413 42 196 98 2323 -1 -1
95 213 85 721 80 98 81 283 53 939 66 959 26 2215 7 617 68 118 -1 -1
95 28 84 29 31 1432 11 361 45 2150 27 11 48 457 19 436 21 168 55 126 33 497 95 6 -1 -1
95 83 9 355 73 109 -1 -1
95 823 18 404 30 60 33 598 40 210 75 256 -1 -1
95 566 76 1408 20 16 81 747 -1 -1
95 431 82 1829 77 218 72 279 90 407 -1 -1
95 122 41 1258 49 207 74 848 -1 -1
95 172 42 1505 47 375 66 686 53 181 34 87 75 746 -1 -1
95 64 60 677 67 249 80 48 8 265 82 806 -1 -1
95 910 48 2170 13 183 69 760 -1 -1
95 7 89 1283 92 462 73 3401 66 2256 51 42 53 691 56 667 60 241 76 333 -1 -1
95 691 13 48 48 848 7 745 65 92 -1 -1
95 368 1 141 47 1215 -1 -1
95 1041 36 253 45 1105 25 279 56 86 52 11 96 778 -1 -1
95 216 79 504 63 1502 43 44 30 553 71 659 14 1065 93 362 -1 -1
95 1698 55 381 52 955 35 64 58 15 38 26 34 20 43 629 52 266 -1 -1
95 137 66 1867 25 75 16 19 37 360 9 255 20 631 98 427 -1 -1
95 872 52 243 72 1197 69 168 29 180 63 364 -1 -1
95 12 86 1400 19 2340 41 124 93 171 -1 -1
95 1081 56 1235 41 641 77 45 -1 -1
95 275 83 37 44 919 73 446 39 2037 75 573 -1 -1
95 339 71 919 50 852 45 205 65 98 57 1180 26 206 73 431 -1 -1
95 564 43 843 22 731 73 40 -1 -1
95 1164 69 467 80 554 34 577 18 335 19 1551 98 386 -1 -1
95 1568 26 368 2 954 26 1555 7 1489 98 129 -1 -1
95 115 31 960 21 413 12 11 46 616 -1 -1
95 893 24 308 55 1976 78 278 -1 -1
95 2364 81 104 43 183 22 1102 11 490 60 405 -1 -1
95 378 41 1762 87 76 -1 -1
95 122 34 627 23 915 63 962 -1 -1
95 378 54 2098 49 78 52 144 9 22 65 2280 -1 -1
95 778 61 661 35 1049 80 1944 64 732 53 556 10 2070 15 479 19 379 77 601 -1 -1
95 61 21 128 92 584 5 695 12 275 24 913 86 974 -1 -1
95 414 79 1574 22 1397 44 5 77 540 -1 -1
95 173 20 937 21 1360 87 952 -1 -1
95 199 65 863 16 1116 77 264 -1 -1
95 36 6 585 17 648 28 93 91 134 -1 -1
95 411 7 896 18 57 3 367 96 735 -1 -1
95 504 96 74 95 807 2 227 14 555 57 28 39 266 45 5 44 87 94 141 -1 -1
95 857 77 722 70 426 52 327 75 1012 -1 -1
95 146 44 194 21 163 69 229 -1 -1
95 300 13 173 8 779 22 918 11 1218 43 305 -1 -1
95 32 90 17 88 385 29 93 36 1282 48 335 28 129 92 191 -1 -1
95 196 72 125 73 881 18 323 8 2291 90 385 -1 -1
95 605 88 361 64 756 51 1165 6 1700 9 2204 35 403 86 411 -1 -1
95 281 62 228 51 1121 78 60 48 403 88 107 -1 -1
95 77 21 20 56 2178 33 203 70 1034 -1 -1
95 118 0 70 42 16 -1 -1
95 71 96 1044 43 589 24 140 86 353 -1 -1
95 73 80 1575 40 107 0 1012 16 54 31 1556 91 137 -1 -1
95 906 15 162 16 696 92 44 -1 -1
95 87 41 31 31 927 7 1756 97 322 -1 -1
95 279 23 632 50 127 44 112 60 314 94 309 -1 -1
95 59 20 54 44 410 60 669 -1 -1
95 60 47 512 78 1918 90 685 -1 -1
95 361 71 1305 79 376 -1 -1
95 64 71 688 49 1499 31 22 7 2925 87 1044 -1 -1
95 238 10 666 52 318 82 432 -1 -1
95 1060 84 349 25 282 23 1200 7 535 40 279 14 120 68 1383 -1 -1
95 446 17 208 41 142 27 181 88 874 -1 -1
95 900 40 476 25 518 36 111 17 278 99 220 -1 -1
95 199 78 428 23 14 33 30 80 47 -1 -1
95 202 29 47 10 181 68 1933 5 162 67 760 -1 -1
95 138 76 333 3 291 21 13 6 301 62 2321 -1 -1
95 748 6 869 95 292 -1 -1
95 405 88 1685 29 735 53 11 56 1314 9 97 42 482 67 181 -1 -1
95 400 87 1203 40 320 28 283 2 145 61 128 38 1332 85 2238 -1 -1
95 288 93 1558 32 1493 75 648 24 240 71 710 -1 -1
95 876 14 1057 16 318 17 37 35 480 -1 -1
95 1051 15 358 37 126 35 647 14 237 11 487 9 269 44 366 -1 -1
95 255 30 132 93 60 -1 -1
95 980 0 210 35 393 25 328 6 45 91 359 -1 -1
95 141 91 155 79 215 91 617 46 1633 89 182 -1 -1
95 1068 87 389 58 257 35 202 52 155 79 1538 -1 -1
95 1245 41 224 80 947 -1 -1
95 571 24 1079 22 21 8 127 57 131 61 448 49 1528 3 1568 31 1226 44 183 78 170 -1 -1
95 41 70 66 27 417 15 652 32 1272 41 710 61 1601 -1 -1
95 29 30 444 12 244 61 52 -1 -1
95 194 57 399 44 3954 66 25 32 213 31 477 74 254 -1 -1
95 412 92 685 65 328 53 1384 37 1923 87 236 -1 -1
95 805 14 140 68 677 -1 -1
95 825 25 46 9 169 59 148 82 4 -1 -1
95 467 28 1569 33 129 12 765 47 771 60 84 -1 -1
95 988 87 1040 19 4 21 2847 31 218 96 510 -1 -1
95 515 16 1154 95 86 -1 -1
95 546 54 125 66 142 29 530 79 852 -1 -1
95 811 3 309 92 163 -1 -1
95 55 56 523 26 63 82 344 -1 -1
95 296 12 10 55 818 7 1323 55 438 -1 -1
95 770 83 492 48 572 82 467 73 178 59 1029 67 450 82 163 -1 -1
95 241 69 3773 41 629 86 267 -1 -1
95 1758 19 839 30 3 79 767 -1 -1
95 104 21 2646 60 82 0 165 94 8 -1 -1
95 38 43 1078 25 104 59 130 -1 -1
95 1120 72 240 22 930 57 514 24 138 31 169 82 467 -1 -1
95 94 49 618 65 178 82 239 73 109 85 7 -1 -1
95 608 29 1969 76 769 -1 -1
95 123 21 531 87 2558 83 134 54 1345 87 4159 -1 -1
95 1779 93 1011 5 262 63 402 30 2763 17 251 85 228 -1 -1
95 982 75 969 61 193 36 313 57 600 -1 -1
95 1103 9 176 81 718 -1 -1
95 780 35 2154 54 231 76 219 -1 -1
95 175 87 853 40 160 5 175 21 33 51 344 -1 -1
95 1120 98 354 22 132 44 518 74 39 -1 -1
95 73 44 565 43 11 50 308 52 128 96 1597 -1 -1
95 2743 28 690 40 242 23 718 66 343 -1 -1
95 803 12 1100 3 90 48 335 83 658 -1 -1
95 412 29 61 67 478 52 982 59 557 41 125 47 1497 82 155 -1 -1
95 9 7 28 33 91 7 567 14 44 84 315 -1 -1
95 1057 51 358 90 399 9 666 29 595 19 228 7 922 56 276 -1 -1
95 292 22 910 90 66 -1 -1
95 962 53 271 61 297 28 521 69 738 -1 -1
95 227 18 240 48 573 17 1440 59 66 -1 -1
95 98 16 416 1 404 29 14 41 431 -1 -1
95 2561 30 146 5 428 63 10 -1 -1
95 1071 61 430 49 18 35 43 11 378 79 326 -1 -1
95 84 87 1215 33 381 31 109 50 772 20 25 74 352 -1 -1
95 885 67 115 10 659 73 863 -1 -1
95 232 21 412 84 893 -1 -1
95 486 57 27 90 295 -1 -1
95 51 20 75 45 497 8 205 96 1938 -1 -1
95 854 21 196 33 1187 24 62 88 428 -1 -1
95 220 19 118 28 1997 20 109 88 65 -1 -1
95 660 6 7 32 600 15 80 7 206 88 593 -1 -1
95 1723 63 1927 77 127 61 247 95 653 -1 -1
95 1204 18 455 14 956 69 3632 -1 -1
95 154 88 48 71 158 97 546 -1 -1
95 935 35 247 67 148 25 494 33 518 29 596 38 228 -1 -1
95 19 70 136 58 648 2 246 31 58 17 21 86 975 -1 -1
95 422 30 797 83 1185 -1 -1
95 1146 88 428 18 684 10 245 67 2552 -1 -1
95 362 72 284 66 456 47 283 89 73 -1 -1
95 1269 52 114 66 1097 71 162 89 2717 -1 -1
95 212 42 563 33 1708 8 112 49 1390 -1 -1
95 819 29 637 86 223 -1 -1
95 49 84 145 44 683 5 255 27 690 33 20 6 166 22 106 82 306 -1 -1
95 20 58 143 26 1717 69 129 -1 -1
95 47 21 405 32 131 64 428 -1 -1
95 600 67 1734 44 120 16 2067 97 167 -1 -1
95 167 56 547 98 1559 99 315 95 478 83 314 60 2 1 1577 88 1182 -1 -1
95 128 34 741 98 109 20 413 57 193 -1 -1
95 82 23 2546 99 487 -1 -1
95 2800 4 861 81 113 -1 -1
95 647 2 108 64 284 -1 -1
95 175 61 952 21 113 98 639 -1 -1
95 202 88 562 49 637 22 289 72 916 64 510 83 2064 -1 -1
95 387 12 3486 91 451 -1 -1
95 1039 81 263 31 207 98 373 -1 -1
95 12 47 360 28 369 88 835 -1 -1
95 220 55 120 53 2158 75 93 45 340 67 327 66 117 6 147 23 264 1 202 48 1766 -1 -1
95 328 79 1140 12 783 92 707 -1 -1
95 77 2 366 40 309 16 934 63 149 -1 -1
95 1010 10 150 84 866 -1 -1
95 495 52 513 39 891 70 959 -1 -1
95 533 94 493 49 1328 79 1098 -1 -1
95 529 64 629 59 24 94 1394 -1 -1
95 39 98 264 63 686 73 341 26 31 53 411 18 875 42 329 32 148 29 607 87 1446 -1 -1
95 248 15 110 68 1054 17 608 15 789 82 513 -1 -1
95 34 59 487 42 57 28 353 30 146 84 669 -1 -1
95 788 45 512 68 204 57 419 52 261 35 518 33 37 76 1776 -1 -1
95 36 70 254 62 81 24 274 90 1144 -1 -1
95 428 77 2223 3 235 13 1012 50 318 -1 -1
95 469 40 58 56 404 -1 -1
96 105 84 1516 7 78 44 1277 22 536 64 280 89 479 -1 -1
96 363 72 458 3 607 84 601 -1 -1
96 601 75 424 57 1828 48 1026 7 703 76 914 -1 -1
96 463 55 848 20 1027 71 1595 29 305 84 300 -1 -1
96 814 29 582 39 247 73 845 -1 -1
96 946 69 918 78 1833 75 154 27 106 74 248 -1 -1
96 423 49 1081 64 1877 81 24 34 1017 25 514 71 768 27 61 80 95 -1 -1
96 40 89 231 9 327 10 422 26 648 33 287 68 126 -1 -1
96 1258 51 65 72 269 88 254 38 1572 17 29 68 123 -1 -1
96 295 84 181 2 1404 55 251 14 786 87 7 -1 -1
96 722 44 833 52 1636 41 1148 80 203 -1 -1
96 187 58 617 27 54 61 1222 60 543 92 333 -1 -1
96 300 46 1338 49 851 95 573 -1 -1
96 424 62 1256 29 1800 73 388 56 413 84 648 -1 -1
96 415 98 982 74 1560 65 194 81 156 3 697 37 129 87 1503 -1 -1
96 22 11 280 33 447 19 546 93 377 -1 -1
96 295 5 837 39 183 82 824 -1 -1
96 1858 91 1051 92 142 0 48 43 582 70 251 -1 -1
96 388 54 468 83 53 1 98 33 2599 6 6 17 76 4 89 17 156 6 175 39 642 -1 -1
96 282 59 557 95 2662 -1 -1
96 619 20 625 76 912 11 207 85 723 -1 -1
96 30 49 463 1 655 89 210 -1 -1
96 72 66 1997 35 90 98 848 90 1686 26 1320 34 1805 52 1479 97 257 -1 -1
96 9 71 78 68 358 84 92 -1 -1
96 476 24 380 61 3358 66 439 47 1648 50 426 31 717 90 803 -1 -1
96 196 29 1720 90 1086 92 304 -1 -1
96 268 40 863 14 393 71 61 -1 -1
96 228 78 393 96 208 72 685 89 1174 -1 -1
96 998 19 398 27 1025 42 459 95 3 -1 -1
96 980 88 291 67 1150 27 439 15 955 13 93 45 1334 39 492 67 986 -1 -1
96 99 93 529 39 171 80 680 45 184 40 1600 22 2107 30 687 44 1203 11 989 84 495 -1 -1
96 103 57 267 83 802 -1 -1
96 744 18 422 31 221 24 2 46 1212 96 859 -1 -1
96 653 70 1511 45 3365 10 531 23 222 45 63 42 225 9 47 94 92 -1 -1
96 192 76 379 33 1180 98 536 -1 -1
96 472 59 2625 9 160 87 178 -1 -1
96 288 29 137 67 531 74 1709 -1 -1
96 127 32 562 91 801 -1 -1
96 2373 87 444 41 314 75 1140 5 855 54 3492 56 309 30 122 13 691 42 1241 52 41 -1 -1
96 465 3 378 75 4020 -1 -1
96 22 26 628 23 1077 79 634 92 1510 -1 -1
96 13 69 699 12 131 98 473 74 479 94 934 -1 -1
96 291 9 1112 59 823 71 845 -1 -1
96 1006 14 788 37 358 5 22 3 703 32 6 84 886 -1 -1
96 232 55 31 77 965 44 802 99 310 -1 -1
96 100 25 8 56 665 62 413 44 124 83 1384 -1 -1
96 929 24 130 55 551 33 1623 92 2305 20 648 40 1142 78 811 90 29 -1 -1
96 929 14 160 46 135 -1 -1
96 338 71 481 55 1071 5 1996 89 114 -1 -1
96 266 82 84 20 138 43 695 46 3109 74 3 -1 -1
96 675 13 19 70 222 -1 -1
96 637 73 2141 41 763 83 1030 -1 -1
96 938 79 689 37 347 24 66 75 454 -1 -1
96 782 53 1664 20 2631 73 481 -1 -1
96 774 13 24 48 210 52 217 18 687 42 62 -1 -1
96 3058 99 278 1 1940 72 393 87 40 -1 -1
96 115 31 78 97 111 -1 -1
96 1185 24 488 52 223 88 133 -1 -1
96 197 99 23 1 53 31 419 83 505 35 827 90 55 -1 -1
96 318 13 339 12 2206 29 75 1 217 67 1637 -1 -1
96 2730 47 233 55 1097 97 502 -1 -1
96 2003 83 429 19 434 7 199 1 316 68 485 -1 -1
96 320 76 1113 74 117 94 793 -1 -1
96 1370 77 510 69 22 10 167 34 772 8 2 22 734 56 118 72 858 -1 -1
96 371 49 479 95 15 20 533 15 997 36 125 44 428 -1 -1
96 137 13 163 52 263 -1 -1
96 1011 73 143 36 309 54 851 80 142 -1 -1
96 953 61 105 54 18 72 834 58 552 57 957 5 741 54 1692 66 770 -1 -1
96 1173 75 59 38 4070 66 1606 7 39 32 264 90 122 -1 -1
96 803 53 528 59 70 18 1026 97 1336 -1 -1
96 19 95 343 17 384 74 1362 -1 -1
96 1493 75 32 76 491 13 124 54 188 66 634 49 322 73 415 -1 -1
96 485 42 112 21 581 17 77 33 604 -1 -1
96 1125 82 248 49 26 74 1182 -1 -1
96 66 6 377 76 1052 -1 -1
96 149 22 78 17 993 11 496 44 101 54 339 -1 -1
96 109 5 524 67 148 71 706 50 424 32 373 53 3 46 67 63 800 -1 -1
96 907 64 496 72 654 23 372 34 122 32 543 23 605 87 1065 -1 -1
96 1736 98 61 95 337 26 1577 22 249 68 838 -1 -1
96 1273 13 179 32 773 74 57 6 315 5 97 16 36 99 617 -1 -1
96 88 37 2074 15 2159 94 1838 -1 -1
96 575 53 355 80 118 52 148 96 3523 -1 -1
96 69 44 4491 73 102 81 268 -1 -1
96 164 66 255 67 358 52 259 36 1896 83 1273 -1 -1
96 926 27 166 40 55 78 81 -1 -1
96 849 0 2335 22 201 55 348 4 45 93 474 -1 -1
96 500 81 495 33 716 6 271 32 658 36 361 78 1121 -1 -1
96 906 18 234 47 468 21 587 26 387 34 296 83 686 -1 -1
96 130 36 82 83 164 78 313 94 554 -1 -1
96 225 13 690 40 367 72 390 -1 -1
96 627 21 712 67 453 30 25 91 52 -1 -1
96 896 3 371 83 576 99 1441 -1 -1
96 83 64 24 90 423 81 1195 59 860 80 879 81 82 14 287 31 1178 0 763 63 910 -1 -1
96 1758 94 351 27 234 28 1145 9 23 31 691 6 187 34 212 -1 -1
96 399 71 270 24 632 61 1073 -1 -1
96 2111 44 1606 92 306 -1 -1
96 576 38 814 13 460 30 341 2 411 39 1262 5 1346 52 1500 -1 -1
96 75 74 80 50 166 38 410 85 947 -1 -1
96 161 2 1256 92 82 -1 -1
96 755 74 1848 53 58 44 682 45 958 33 471 60 820 -1 -1
96 221 78 954 29 31 37 2191 62 116 -1 -1
96 926 92 142 13 894 61 1009 12 2179 16 29 6 1251 -1 -1
96 340 93 328 36 580 80 607 -1 -1
96 161 64 637 87 890 2 751 38 225 49 801 57 223 -1 -1
96 562 28 1230 21 227 86 623 -1 -1
96 289 62 573 40 350 1 159 45 431 24 888 68 13 -1 -1
96 360 55 206 70 541 82 356 18 51 25 420 14 357 7 1170 90 958 -1 -1
96 68 5 795 51 360 91 36 -1 -1
96 875 12 348 62 268 72 326 57 164 27 636 70 78 -1 -1
96 70 78 18 40 187 52 16 73 187 -1 -1
96 336 58 478 64 245 29 804 30 251 3 1398 96 172 -1 -1
96 260 51 124 20 290 29 348 0 1622 32 270 79 666 -1 -1
96 20 60 88 39 1327 47 122 92 35 -1 -1
96 176 99 49 67 1153 11 940 62 1429 -1 -1
96 888 77 1526 59 512 73 112 82 2954 76 294 10 444 99 258 -1 -1
96 35 85 3057 78 889 97 1111 -1 -1
96 690 42 461 53 327 48 247 9 1603 46 232 -1 -1
96 1605 74 1699 34 1086 43 768 89 955 -1 -1
96 951 57 270 18 1278 12 83 28 732 29 1426 24 576 89 247 -1 -1
96 108 75 6 27 232 45 410 84 122 -1 -1
96 235 47 85 28 424 95 70 -1 -1
96 1532 48 522 26 59 89 444 -1 -1
96 1747 32 1636 17 1674 79 47 -1 -1
96 640 33 873 96 135 73 421 12 109 26 451 2 331 65 479 -1 -1
96 396 41 26 74 122 -1 -1
96 431 90 161 60 500 36 1246 74 530 -1 -1
96 766 11 749 26 141 96 754 -1 -1
96 300 16 827 68 587 -1 -1
96 45 34 1187 66 248 25 149 66 64 -1 -1
96 281 12 530 57 216 -1 -1
96 227 87 535 67 115 68 498 2 1268 15 338 93 261 -1 -1
96 660 35 792 29 317 45 716 -1 -1
96 263 17 621 14 16 29 942 41 748 2 271 16 242 22 637 -1 -1
96 147 76 257 18 842 21 624 78 237 -1 -1
96 747 42 731 36 592 67 479 -1 -1
96 4376 66 128 3 99 45 49 41 601 35 459 99 410 -1 -1
96 926 43 167 57 10 39 752 94 82 -1 -1
96 1093 79 229 6 644 61 1183 78 1351 -1 -1
96 1260 66 1619 14 1234 92 599 -1 -1
96 917 73 403 57 1315 99 879 -1 -1
96 421 71 707 54 201 61 145 99 2239 -1 -1
96 362 95 823 78 852 58 285 26 584 57 417 98 638 -1 -1
96 776 1 95 70 639 61 139 54 389 36 1444 70 431 -1 -1
96 594 20 73 45 64 75 114 -1 -1
96 1617 21 631 77 564 -1 -1
96 140 80 215 92 2150 32 125 46 635 78 1307 -1 -1
96 1148 50 93 98 1118 -1 -1
96 640 73 258 53 239 61 471 99 264 -1 -1
96 238 22 270 21 388 14 865 87 252 -1 -1
96 871 42 70 60 1150 1 97 85 1455 -1 -1
96 1134 36 674 29 561 48 453 37 3 40 151 65 92 -1 -1
96 66 69 166 82 2128 33 113 72 1374 -1 -1
96 190 95 117 39 101 93 254 21 535 79 564 -1 -1
96 51 58 928 26 400 10 1146 2 1502 89 1238 -1 -1
96 98 39 21 68 290 92 185 -1 -1
96 229 66 354 47 578 44 887 70 1220 22 561 49 140 -1 -1
96 869 71 110 66 1552 58 976 27 568 96 239 -1 -1
96 90 91 94 1 1956 30 169 87 113 -1 -1
96 1182 47 311 76 14 -1 -1
96 561 26 625 33 86 72 41 -1 -1
96 358 86 547 31 599 34 389 97 530 -1 -1
96 1328 85 788 98 39 90 1443 48 69 4 81 77 252 -1 -1
96 44 39 1072 73 463 -1 -1
96 122 18 360 33 107 23 50 85 206 -1 -1
96 31 53 29 6 193 61 115 62 1566 69 221 39 1067 3 643 76 3304 -1 -1
96 200 63 2419 64 183 87 1134 69 2117 53 806 84 596 -1 -1
96 993 7 900 48 236 13 338 61 189 -1 -1
96 1780 98 1190 91 1868 98 269 -1 -1
96 248 45 789 52 99 54 929 73 42 -1 -1
96 32 42 935 15 263 39 259 8 45 85 310 -1 -1
96 11 38 128 13 1158 3 245 21 533 78 423 -1 -1
96 752 31 161 46 975 26 13 27 18 90 1782 -1 -1
96 794 28 751 22 221 11 1404 78 3768 -1 -1
96 303 25 1 39 127 61 633 70 491 -1 -1
96 2657 92 2307 28 915 18 222 23 288 99 836 -1 -1
96 166 57 511 29 182 97 1193 -1 -1
96 333 84 1141 82 360 68 85 80 1784 93 899 -1 -1
96 365 9 357 0 2354 35 521 34 1863 -1 -1
96 671 33 664 71 102 -1 -1
96 216 95 290 79 190 46 941 81 973 -1 -1
96 397 11 392 44 85 53 695 49 514 42 113 25 274 23 1520 79 586 -1 -1
96 41 45 944 10 118 21 15 43 887 -1 -1
96 179 47 40 97 385 -1 -1
96 1379 30 188 10 280 40 262 94 86 -1 -1
96 131 5 125 15 893 36 976 27 298 47 640 -1 -1
96 1240 18 240 16 108 26 764 53 511 -1 -1
96 629 22 239 2 308 27 386 -1 -1
96 330 70 98 64 617 17 1218 30 17 95 455 -1 -1
96 490 95 3 32 10 6 468 23 233 80 385 -1 -1
96 628 66 371 79 435 -1 -1
96 377 59 19 22 174 97 1755 -1 -1
96 426 69 40 85 390 82 1138 11 937 4 61 79 272 -1 -1
96 640 54 444 24 873 21 100 64 891 -1 -1
96 772 61 781 98 56 -1 -1
96 551 84 1086 46 101 80 650 33 557 59 68 95 61 -1 -1
96 671 21 620 28 89 0 76 75 282 -1 -1
96 286 27 50 89 457 -1 -1
96 1036 99 283 0 983 74 308 50 152 42 876 57 198 -1 -1
96 39 17 59 7 533 78 1534 -1 -1
96 722 85 213 72 105 76 700 10 26 99 18 -1 -1
96 336 57 169 36 309 35 748 6 1933 43 254 -1 -1
96 1551 8 373 72 16 -1 -1
96 1691 74 183 22 466 2 91 30 1857 94 608 -1 -1
96 954 1 1250 10 355 8 299 37 1145 29 622 46 2306 -1 -1
96 27 45 913 39 723 71 97 19 820 88 871 -1 -1
96 578 34 1019 30 593 31 96 15 669 2 54 34 489 2 215 16 1939 97 164 -1 -1
96 2720 12 34 25 279 68 211 -1 -1
96 813 58 288 0 7 14 201 26 1245 5 331 71 538 -1 -1
96 2811 94 360 76 420 42 203 88 1404 -1 -1
96 51 54 371 81 58 -1 -1
96 827 28 735 70 326 47 76 26 413 60 1103 -1 -1
97 140 89 1087 83 41 24 180 68 462 47 1008 16 219 69 351 -1 -1
97 345 17 722 6 1078 29 1502 53 527 5 1702 91 301 -1 -1
97 298 98 302 24 119 95 265 7 4 1 364 85 138 -1 -1
97 36 13 2662 90 148 42 690 78 599 -1 -1
97 373 53 671 10 88 61 452 3 526 18 40 58 34 -1 -1
97 80 11 448 66 1829 -1 -1
97 130 36 320 82 175 -1 -1
97 1378 96 438 15 12 44 1586 92 1833 -1 -1
97 1489 67 84 32 32 24 1466 8 200 60 3051 -1 -1
97 311 68 214 21 1194 25 349 18 1276 22 51 55 252 -1 -1
97 511 58 149 80 2215 5 71 87 118 -1 -1
97 282 93 765 2 304 3 649 48 496 -1 -1
97 101 42 922 86 783 -1 -1
97 1342 2 565 0 1730 9 425 55 131 -1 -1
97 1095 69 2109 42 344 60 18 19 141 8 39 85 855 -1 -1
97 328 99 2283 87 1027 88 438 75 116 14 473 15 513 58 558 -1 -1
97 476 14 110 28 159 68 88 -1 -1
97 1293 59 2076 56 1071 85 618 -1 -1
97 451 63 1811 5 397 29 1126 19 1707 10 284 87 88 -1 -1
97 702 48 1547 87 501 -1 -1
97 3306 16 40 34 352 87 259 -1 -1
97 267 4 33 66 150 61 212 26 150 55 446 85 540 -1 -1
97 715 37 211 36 260 74 34 -1 -1
97 96 2 372 71 155 59 552 37 1171 98 37 -1 -1
97 698 93 917 8 679 90 400 -1 -1
97 476 89 2766 69 699 95 563 64 379 48 289 96 23 -1 -1
97 976 47 287 84 261 -1 -1
97 884 47 424 64 52 96 1221 91 258 87 1167 55 943 61 522 48 162 88 86 -1 -1
97 731 57 827 14 68 31 1875 42 628 51 748 -1 -1
97 689 29 484 60 392 36 538 38 9 33 1043 45 378 -1 -1
97 188 8 188 5 658 68 996 -1 -1
97 1904 73 103 83 202 44 1742 81 13 -1 -1
97 3455 17 94 9 865 91 781 -1 -1
97 478 20 882 93 792 -1 -1
97 89 46 2996 8 25 43 924 38 554 72 40 -1 -1
97 241 3 174 69 225 61 91 11 450 37 336 7 1790 46 1 -1 -1
97 437 13 26 42 656 27 3024 4 943 32 100 15 2373 53 740 -1 -1
97 425 72 873 84 715 50 1042 23 892 46 107 71 300 -1 -1
97 1059 31 944 41 1443 20 140 15 566 67 80 -1 -1
97 58 82 1749 80 170 15 497 16 1493 56 217 -1 -1
97 9 74 4 71 705 56 51 85 517 -1 -1
97 290 57 57 13 1355 87 1964 30 42 53 331 97 874 -1 -1
97 200 87 224 49 605 72 538 81 1219 -1 -1
97 283 20 145 45 244 40 175 51 7 -1 -1
97 144 88 305 6 187 48 257 34 398 4 91 83 2286 -1 -1
97 820 31 26 78 120 -1 -1
97 45 2 354 26 860 59 959 -1 -1
97 296 21 617 53 631 27 787 43 23 47 152 90 739 -1 -1
97 317 54 2590 67 187 34 633 26 799 53 310 55 253 -1 -1
97 132 70 148 60 187 74 331 30 547 15 17 57 1498 -1 -1
97 222 44 287 42 445 12 988 39 1750 68 232 51 865 15 45 65 392 -1 -1
97 19 32 255 92 246 33 385 32 345 57 571 -1 -1
97 7 91 1787 98 889 11 72 35 930 25 1247 56 609 14 1097 39 542 42 158 97 1194 -1 -1
97 1301 41 413 81 222 46 87 8 608 2 354 62 850 -1 -1
97 316 71 398 38 893 58 774 36 207 74 74 -1 -1
97 100 64 264 7 3 87 173 95 392 15 1447 77 157 -1 -1
97 1916 66 863 47 150 79 100 -1 -1
97 193 90 30 20 173 90 280 -1 -1
97 126 12 241 65 392 47 923 7 68 43 1194 10 147 48 167 -1 -1
97 586 3 1517 22 912 94 288 -1 -1
97 1335 29 155 96 77 90 928 25 8 36 140 70 53 -1 -1
97 2482 23 466 73 86 18 29 53 2457 28 701 93 579 -1 -1
97 325 43 316 72 12 -1 -1
97 771 53 606 30 1643 98 1000 -1 -1
97 14 67 156 21 265 87 753 16 236 76 104 -1 -1
97 236 80 528 2 1257 93 950 -1 -1
97 550 99 391 51 587 74 157 5 296 35 375 45 457 -1 -1
97 353 10 934 25 143 15 466 54 526 -1 -1
97 52 88 365 74 56 84 313 68 316 42 926 35 260 31 267 76 646 -1 -1
97 943 18 603 46 169 24 659 32 297 98 619 -1 -1
97 977 36 163 73 91 50 669 37 1001 8 501 1 38 87 516 -1 -1
97 459 73 405 32 1153 98 595 95 1011 49 564 71 156 75 134 -1 -1
97 1222 70 807 87 842 39 124 63 266 3 35 73 272 -1 -1
97 266 98 30 2 390 37 607 73 570 -1 -1
97 1613 13 29 29 943 69 390 -1 -1
97 292 86 984 30 135 24 85 40 352 38 550 94 1593 -1 -1
97 807 52 65 87 608 81 219 48 795 0 1127 16 1474 62 158 -1 -1
97 2485 14 619 48 144 91 281 50 348 56 142 57 456 22 1616 4 581 20 235 99 888 -1 -1
97 118 4 155 89 235 31 383 95 262 -1 -1
97 85 66 1121 39 22 26 1116 63 103 -1 -1
97 926 47 510 57 651 37 189 5 330 14 246 68 1164 -1 -1
97 1044 46 688 86 2646 -1 -1
97 651 17 383 82 771 -1 -1
97 261 2 192 31 508 72 281 -1 -1
97 229 29 171 90 3497 -1 -1
97 479 69 56 15 822 63 1409 78 19 14 687 23 1419 60 1179 -1 -1
97 1247 13 677 79 597 46 287 56 320 -1 -1
97 25 49 178 24 53 61 368 -1 -1
97 1148 34 333 83 217 6 253 31 872 61 539 -1 -1
97 18 88 704 41 1598 50 295 89 1005 -1 -1
97 59 1 96 99 1254 -1 -1
97 217 82 38 75 933 4 1302 93 110 67 882 30 398 34 970 8 1156 72 216 -1 -1
97 138 85 691 48 467 35 2019 80 631 -1 -1
97 551 51 367 68 90 33 87 71 400 -1 -1
97 398 2 907 91 433 -1 -1
97 519 95 369 64 182 1 1170 91 162 -1 -1
97 153 68 650 21 352 12 1345 49 829 79 617 -1 -1
97 835 90 632 81 116 69 341 20 224 13 1122 85 90 -1 -1
97 1275 66 1070 34 840 57 294 51 167 19 167 41 93 56 1473 20 866 94 814 -1 -1
97 1014 40 74 6 373 82 950 -1 -1
97 983 90 486 80 29 30 1573 0 911 71 490 -1 -1
97 232 18 814 47 826 -1 -1
97 275 26 1203 58 709 42 557 88 471 -1 -1
97 407 9 341 77 448 43 136 58 444 -1 -1
97 1015 13 2013 7 628 80 592 -1 -1
97 345 44 14 47 337 22 277 90 57 -1 -1
97 130 32 796 52 537 55 105 29 219 24 526 20 199 57 190 -1 -1
97 329 80 121 38 41 56 556 0 190 93 666 -1 -1
97 582 14 970 24 419 55 500 98 561 -1 -1
97 473 17 445 77 172 51 350 61 244 60 297 66 81 46 426 64 151 -1 -1
97 43 31 477 77 114 37 790 22 156 60 358 90 338 -1 -1
97 31 57 394 76 665 78 291 56 469 26 431 34 1144 44 1089 26 78 80 23 -1 -1
97 449 41 587 72 556 -1 -1
97 1350 90 91 83 44 57 27 50 58 38 93 1 363 13 1430 51 807 -1 -1
97 975 36 177 34 394 26 448 76 201 -1 -1
97 455 71 1299 10 941 57 857 -1 -1
97 5 53 314 54 25 40 678 58 204 91 224 -1 -1
97 77 74 411 28 1356 12 918 19 116 17 633 48 99 68 2555 -1 -1
97 83 26 345 67 97 17 748 30 57 96 86 -1 -1
97 74 69 32 7 599 43 114 35 263 30 2123 66 132 -1 -1
97 280 69 845 80 340 26 316 93 390 -1 -1
97 743 14 2806 59 172 -1 -1
97 119 82 907 80 1832 42 1203 65 1445 -1 -1
97 69 27 567 31 1227 64 312 -1 -1
97 196 62 350 59 481 43 478 58 377 51 732 59 350 -1 -1
97 242 11 1357 62 398 52 647 84 992 -1 -1
97 1259 5 1312 44 1024 78 1581 -1 -1
97 279 1 673 56 981 -1 -1
97 1690 7 1186 30 127 70 536 53 167 43 864 79 247 -1 -1
97 1261 59 94 45 7 28 1670 0 140 49 17 -1 -1
97 316 72 750 33 84 91 83 -1 -1
97 52 50 77 66 444 87 358 -1 -1
97 3 95 1989 86 1101 67 2311 78 568 19 2312 81 727 -1 -1
97 502 14 193 36 579 96 205 -1 -1
97 523 43 229 29 1860 88 365 -1 -1
97 498 79 572 60 596 31 1606 12 429 49 445 69 630 -1 -1
97 868 61 456 54 240 81 1783 -1 -1
97 1726 51 613 21 944 42 236 -1 -1
97 2377 5 754 71 3488 -1 -1
97 2355 2 823 93 303 -1 -1
97 9 93 286 72 661 16 42 66 467 83 609 -1 -1
97 243 70 1060 44 284 87 239 -1 -1
97 208 62 2096 10 278 89 226 5 112 57 148 82 210 -1 -1
97 402 47 419 83 859 56 21 5 1374 1 21 44 65 77 357 -1 -1
97 32 35 382 22 199 74 603 43 111 42 416 28 1036 47 675 -1 -1
97 291 84 826 34 345 40 282 46 561 57 557 -1 -1
97 795 22 237 47 378 75 84 28 318 21 314 97 396 -1 -1
97 660 76 1337 72 791 85 650 14 2795 97 298 -1 -1
97 1913 6 282 78 88 -1 -1
97 869 98 1122 36 1049 24 240 37 969 85 795 -1 -1
97 272 64 969 83 471 -1 -1
97 1285 95 459 77 177 60 389 53 1036 19 115 38 1979 65 231 -1 -1
97 412 12 792 42 345 66 208 12 354 62 50 -1 -1
97 1 11 242 8 573 18 2195 40 180 -1 -1
97 1238 67 904 31 1586 76 279 -1 -1
97 736 74 478 40 306 53 178 1 1748 61 702 -1 -1
97 749 87 20 9 273 94 214 -1 -1
97 2264 12 286 53 1942 97 396 -1 -1
97 221 11 405 94 388 -1 -1
97 217 4 384 87 198 51 362 61 309 3 851 85 57 -1 -1
97 117 76 649 3 566 20 1078 64 2003 -1 -1
97 809 3 934 61 1086 79 466 -1 -1
97 313 63 66 96 1484 12 159 52 29 26 392 15 637 51 1591 -1 -1
97 1300 15 189 0 149 45 74 -1 -1
97 19 99 415 6 144 31 1417 71 573 6 780 68 669 -1 -1
97 188 41 856 40 3231 79 935 -1 -1
97 42 55 27 75 274 46 1003 69 667 -1 -1
97 47 29 903 63 559 11 859 53 214 8 653 70 132 -1 -1
97 726 36 280 90 847 -1 -1
97 145 94 117 3 383 67 518 29 440 4 655 69 101 -1 -1
97 302 64 457 0 2024 93 655 -1 -1
97 392 32 1755 56 100 95 49 -1 -1
97 937 84 1056 3 209 83 32 67 84 17 58 56 1444 44 684 28 15 36 271 4 277 92 173 -1 -1
97 932 38 805 10 1224 67 901 87 146 -1 -1
97 2317 23 787 9 486 88 433 -1 -1
97 184 51 116 10 143 73 88 61 447 27 226 9 113 39 143 -1 -1
97 94 47 8 76 164 -1 -1
97 84 67 1782 5 402 1 1653 9 927 1 231 94 3 -1 -1
97 554 41 99 56 304 96 6 -1 -1
97 712 32 21 65 313 40 255 51 205 4 849 12 323 38 21 -1 -1
97 395 84 187 80 492 16 56 80 48 -1 -1
97 287 7 91 26 459 40 623 89 56 -1 -1
97 673 90 1099 54 233 29 1494 88 392 -1 -1
97 601 43 611 74 69 96 557 -1 -1
97 1543 40 2407 68 123 64 435 1 269 86 580 -1 -1
97 1817 80 922 97 151 78 836 32 812 51 120 60 107 24 61 51 1610 -1 -1
97 75 31 352 57 274 54 404 28 224 12 588 16 101 73 350 -1 -1
97 48 22 341 76 226 -1 -1
97 240 3 2617 55 21 -1 -1
97 150 57 78 68 1406 85 661 -1 -1
97 413 59 85 65 35 27 356 68 42 56 713 72 638 -1 -1
97 824 20 712 83 811 -1 -1
97 245 75 43 21 296 65 152 -1 -1
97 253 54 219 74 1020 61 1075 28 96 40 87 35 2031 47 168 -1 -1
97 54 17 177 40 225 37 59 30 78 75 502 -1 -1
97 541 51 528 3 352 4 1339 15 1182 39 498 86 311 -1 -1
97 62 52 1092 66 1019 52 378 55 157 63 91 56 65 36 507 68 701 -1 -1
97 286 60 1191 93 344 64 2396 63 519 96 421 -1 -1
97 64 52 798 85 608 -1 -1
97 835 67 1372 94 191 -1 -1
97 604 20 35 8 568 76 1746 -1 -1
97 1345 93 416 0 506 25 453 10 209 97 448 -1 -1
97 208 27 355 97 159 -1 -1
97 1423 42 642 73 16 81 689 31 1189 65 1414 87 610 -1 -1
97 547 8 2983 96 29 82 309 21 190 56 42 54 489 79 171 -1 -1
97 198 30 326 71 1006 -1 -1
97 324 23 2583 45 522 58 1141 30 838 33 54 58 41 33 1352 11 709 20 271 8 382 46 61 -1 -1
97 1349 47 16 67 555 40 400 95 590 -1 -1
97 1127 49 209 3 153 59 1550 57 17 87 1294 -1 -1
97 259 28 1222 12 436 23 710 75 548 -1 -1
97 343 74 78 7 268 59 852 -1 -1
97 2126 68 581 80 1164 -1 -1
97 4 21 280 2 538 13 250 89 516 -1 -1
97 1082 84 272 9 587 3 176 37 2 96 312 -1 -1
97 166 16 400 43 42 74 1554 61 88 43 64 37 787 12 857 18 92 2 1465 19 848 59 882 -1 -1
98 428 49 429 79 557 29 210 23 747 12 181 85 285 -1 -1
98 197 87 590 37 869 33 2569 39 1552 12 1680 15 1318 34 429 -1 -1
98 227 64 1586 94 626 66 191 89 448 87 78 34 201 53 182 92 270 -1 -1
98 776 87 929 62 378 76 346 28 80 23 811 71 192 -1 -1
98 797 35 417 62 1583 23 341 99 861 -1 -1
98 116 73 546 42 1595 59 1688 -1 -1
98 642 65 82 95 137 33 283 81 552 94 898 -1 -1
98 677 62 593 69 1033 78 838 91 212 77 239 79 510 71 177 66 1098 16 198 3 829 42 1105 -1 -1
98 143 22 956 35 168 30 52 58 364 -1 -1
98 449 29 537 82 514 21 248 50 52 56 9 79 321 -1 -1
98 1042 6 310 95 177 -1 -1
98 744 94 130 51 299 25 645 41 394 63 200 -1 -1
98 599 54 1460 36 252 98 97 -1 -1
98 759 72 1947 16 573 74 1625 -1 -1
98 455 49 287 39 3375 91 114 -1 -1
98 234 91 1039 83 247 39 1421 37 397 20 379 15 206 94 1653 -1 -1
98 525 32 289 49 395 71 563 6 465 38 1076 27 996 19 1045 63 115 -1 -1
98 1657 78 1090 19 236 70 68 5 1625 24 543 36 428 -1 -1
98 1296 59 679 29 504 36 430 64 264 92 674 -1 -1
98 302 21 706 14 168 82 200 -1 -1
98 329 48 123 5 40 8 767 13 13 1 546 78 115 -1 -1
98 119 0 1409 42 1032 14 1015 32 59 84 2792 -1 -1
98 655 59 200 52 1493 79 763 70 1239 81 146 35 2352 62 26 3 1513 62 1758 73 177 -1 -1
98 98 16 309 22 1316 85 1452 -1 -1
98 751 73 680 5 363 48 31 8 189 88 286 -1 -1
98 561 76 1837 26 651 6 952 56 686 60 291 -1 -1
98 636 36 1415 46 585 78 42 -1 -1
98 1188 97 907 50 722 51 2105 0 213 44 1184 -1 -1
98 74 95 460 73 170 23 317 57 573 36 1483 4 240 70 1044 -1 -1
98 223 40 1225 32 267 78 272 6 428 28 137 24 363 50 314 -1 -1
98 1695 65 974 11 23 6 362 96 906 -1 -1
98 773 20 280 15 260 93 7 -1 -1
98 586 26 590 49 1651 75 3147 51 97 95 282 -1 -1
98 129 57 92 32 790 65 922 -1 -1
98 1496 99 324 3 909 27 685 20 105 73 1629 -1 -1
98 1807 80 1509 61 655 29 59 12 382 69 52 -1 -1
98 1772 48 38 16 87 98 109 -1 -1
98 405 86 27 15 137 70 578 -1 -1
98 917 30 1042 19 190 54 283 18 210 11 1314 48 1376 -1 -1
98 1 75 242 90 585 12 367 76 95 -1 -1
98 220 73 797 62 454 61 182 28 1720 97 3942 -1 -1
98 1102 22 1266 72 266 10 161 1 1267 75 1141 -1 -1
98 328 3 922 33 8 83 250 49 13 17 242 3 4148 10 1403 83 612 -1 -1
98 330 44 1425 70 661 63 1228 19 80 11 93 72 9 -1 -1
98 837 64 508 77 1392 -1 -1
98 174 88 421 19 217 16 543 94 390 -1 -1
98 306 30 1096 9 571 95 164 -1 -1
98 231 71 1187 38 1859 25 268 4 681 60 373 -1 -1
98 1169 46 52 85 1559 -1 -1
98 129 67 434 85 944 32 224 84 197 -1 -1
98 43 53 437 77 1919 48 772 51 1043 46 498 96 180 -1 -1
98 601 63 966 55 424 17 1186 57 894 20 967 72 112 -1 -1
98 1861 36 1120 29 336 58 1211 50 1498 23 406 0 51 98 706 -1 -1
98 290 45 671 6 1041 11 167 50 564 -1 -1
98 1006 18 927 7 12 60 448 -1 -1
98 103 82 662 58 1164 83 96 40 161 43 346 82 1094 -1 -1
98 951 16 74 53 460 -1 -1
98 206 8 241 20 401 89 115 -1 -1
98 259 78 265 15 253 43 202 54 55 20 597 6 114 1 837 81 1150 -1 -1
98 1307 21 75 16 165 4 1586 39 237 -1 -1
98 97 1 2542 64 150 -1 -1
98 3238 99 53 63 217 10 16 18 1340 37 986 33 248 63 3170 -1 -1
98 501 47 199 93 1293 90 461 30 259 84 107 -1 -1
98 602 32 821 30 451 26 1009 78 883 -1 -1
98 445 61 87 96 467 11 168 33 81 94 1248 -1 -1
98 2207 56 360 58 397 66 407 82 224 5 389 94 757 -1 -1
98 902 40 179 70 47 -1 -1
98 65 46 3 70 556 42 159 57 39 76 748 -1 -1
98 159 68 333 60 1690 36 568 57 132 16 4514 9 56 10 28 19 97 47 1298 -1 -1
98 213 76 148 45 1224 6 198 27 1000 83 257 -1 -1
98 824 18 555 43 133 90 255 -1 -1
98 2622 7 890 54 646 19 40 13 1240 42 617 4 184 50 1226 -1 -1
98 725 67 335 4 106 96 181 -1 -1
98 1507 90 48 47 151 33 110 81 1708 1 2062 74 13 -1 -1
98 1428 70 283 27 137 59 757 56 641 23 853 42 109 44 1346 42 659 14 1386 0 673 8 189 35 495 -1 -1
98 479 45 155 21 220 38 49 59 92 48 664 39 22 40 2287 19 455 20 419 2 59 90 451 -1 -1
98 161 75 1213 67 371 13 631 24 1380 30 884 36 653 97 556 -1 -1
98 172 12 340 85 82 57 344 29 156 99 3097 -1 -1
98 105 49 78 39 835 95 673 -1 -1
98 231 44 1511 78 895 -1 -1
98 472 24 708 37 405 52 13 13 25 31 104 63 290 -1 -1
98 63 89 111 78 724 96 55 -1 -1
98 704 80 134 79 1089 42 1038 79 1124 50 899 60 103 55 596 71 782 -1 -1
98 1012 41 2143 3 1414 22 1187 55 545 -1 -1
98 2895 2 384 34 754 23 589 57 241 -1 -1
98 66 27 712 23 216 34 241 97 453 -1 -1
98 91 62 512 45 1372 50 2595 42 442 81 330 -1 -1
98 774 37 43 31 423 74 592 7 911 13 709 24 121 3 591 99 628 -1 -1
98 409 75 132 32 327 96 4046 -1 -1
98 277 55 298 84 1202 95 342 96 1024 89 836 66 1604 79 493 28 264 9 723 93 348 -1 -1
98 475 79 4 67 128 48 525 41 768 24 378 75 1216 -1 -1
98 244 43 1143 46 1392 25 643 82 429 -1 -1
98 732 92 1375 10 1127 66 183 21 298 35 785 3 444 68 835 -1 -1
98 284 7 1837 87 433 -1 -1
98 1 72 1185 78 821 -1 -1
98 421 66 39 10 1069 48 150 89 385 -1 -1
98 177 67 56 4 996 63 392 -1 -1
98 76 60 589 28 635 22 781 37 658 95 312 -1 -1
98 191 24 1818 11 1214 79 2558 9 208 82 1356 -1 -1
98 255 75 108 83 699 87 33 73 913 63 136 87 192 -1 -1
98 344 90 577 66 51 93 175 -1 -1
98 77 22 48 97 113 -1 -1
98 468 42 1175 80 560 -1 -1
98 21 87 615 40 1 30 613 65 1894 82 585 95 726 -1 -1
98 1151 92 597 18 36 45 859 15 290 58 4 78 3244 -1 -1
98 396 55 62 36 277 20 1432 97 264 -1 -1
98 33 33 995 80 223 16 320 56 406 52 256 50 1468 39 252 40 374 99 201 -1 -1
98 558 60 285 79 273 78 383 57 63 72 416 -1 -1
98 406 30 180 46 925 21 145 37 59 1 138 47 628 -1 -1
98 690 40 1683 73 318 9 541 78 477 -1 -1
98 48 39 5 35 197 49 935 65 660 -1 -1
98 1105 4 162 65 72 93 399 -1 -1
98 1042 91 173 97 458 48 241 38 432 67 139 -1 -1
98 654 44 615 84 819 -1 -1
98 355 79 119 71 8 74 7 96 174 -1 -1
98 72 92 1329 40 87 51 317 59 443 25 200 20 143 75 2359 -1 -1
98 36 6 3 88 36 39 23 72 494 96 521 -1 -1
98 111 37 375 44 12 85 800 -1 -1
98 212 96 1388 42 172 55 583 52 304 36 196 54 7 -1 -1
98 381 5 683 84 703 49 303 11 541 1 246 12 317 4 880 43 67 -1 -1
98 342 36 64 55 86 69 177 59 1140 47 1203 5 2358 14 369 49 104 97 138 -1 -1
98 66 79 274 72 84 73 609 37 179 11 346 40 291 -1 -1
98 460 46 158 71 1245 -1 -1
98 1653 60 876 29 57 1 604 6 552 99 3 -1 -1
98 336 64 113 50 3004 44 2321 50 529 64 51 -1 -1
98 921 86 491 60 265 27 904 52 258 26 394 78 357 -1 -1
98 54 90 58 74 388 58 292 39 121 91 959 -1 -1
98 94 97 552 42 62 94 294 -1 -1
98 2222 93 50 26 431 43 1399 28 875 3 1203 68 1249 -1 -1
98 32 87 364 90 3 16 309 61 1165 48 691 71 176 -1 -1
98 1486 37 347 16 394 28 589 23 635 82 958 -1 -1
98 879 95 247 74 291 54 3678 67 458 59 468 34 359 4 478 30 481 57 349 -1 -1
98 933 53 40 13 842 82 292 -1 -1
98 494 76 184 5 316 32 172 90 722 -1 -1
98 391 57 364 74 211 24 33 6 1181 49 222 43 37 89 2371 -1 -1
98 1522 83 1250 15 392 42 992 27 1856 11 223 95 1239 -1 -1
98 815 10 748 73 870 -1 -1
98 302 35 2055 51 166 6 2612 24 2937 25 68 8 1162 53 40 -1 -1
98 476 74 854 86 789 26 73 51 195 34 750 43 18 -1 -1
98 17 33 496 22 10 21 554 85 181 -1 -1
98 1457 82 110 64 634 73 1323 68 1133 26 1008 58 1123 -1 -1
98 612 58 180 75 35 52 876 75 293 -1 -1
98 101 83 949 69 79 51 1701 68 339 -1 -1
98 421 48 1681 66 205 13 1311 11 45 26 972 8 312 1 313 27 710 -1 -1
98 834 38 1596 74 683 19 358 45 52 77 236 -1 -1
98 55 41 1478 55 88 49 292 37 568 67 695 -1 -1
98 182 34 238 61 2085 64 15 68 804 19 608 21 211 90 704 -1 -1
98 588 25 1468 49 109 78 311 -1 -1
98 427 37 68 43 599 68 1638 42 1612 49 176 43 402 72 460 -1 -1
98 3661 91 64 15 286 57 313 93 998 -1 -1
98 845 53 437 38 955 36 159 88 336 -1 -1
98 749 29 599 78 269 10 193 86 62 -1 -1
98 863 91 624 89 414 60 1455 41 1138 26 175 10 48 38 458 60 3052 -1 -1
98 763 51 244 45 323 98 447 -1 -1
98 730 89 157 14 882 9 513 82 986 -1 -1
98 1187 11 298 97 588 -1 -1
98 490 19 168 82 1420 63 73 97 408 -1 -1
98 172 37 166 54 193 50 1659 81 14 20 835 57 91 6 1224 11 1478 88 828 -1 -1
98 1223 81 39 19 832 53 800 -1 -1
98 1899 5 5 56 422 80 281 -1 -1
98 1296 12 28 89 97 -1 -1
98 720 92 1910 81 870 30 174 54 208 87 562 -1 -1
98 225 92 197 77 493 92 186 61 153 71 8 91 267 -1 -1
98 366 77 462 74 429 80 34 3 134 61 146 -1 -1
98 2545 25 292 66 2135 44 58 0 98 89 875 -1 -1
98 458 34 100 46 68 82 1025 15 24 34 201 60 386 -1 -1
98 382 89 1660 83 44 47 760 4 45 49 3447 83 385 -1 -1
98 1162 54 1699 14 164 25 876 10 1591 18 1016 6 109 16 2833 81 57 -1 -1
98 1793 29 16 84 626 -1 -1
98 206 27 107 17 836 36 249 89 195 -1 -1
98 161 51 1136 8 907 3 516 50 258 -1 -1
98 56 78 3731 91 442 15 226 18 705 62 130 -1 -1
98 515 92 1234 66 374 91 3188 -1 -1
98 266 37 475 63 73 27 540 58 16 30 1209 20 682 84 630 -1 -1
98 265 0 665 80 1444 -1 -1
98 87 1 37 44 52 5 221 51 471 6 2578 17 1108 8 105 25 144 11 752 16 555 -1 -1
98 1117 3 683 67 767 73 1097 68 87 92 650 -1 -1
98 1609 15 443 84 229 -1 -1
98 140 33 1487 16 385 73 1970 -1 -1
98 24 50 1588 43 531 85 70 -1 -1
98 581 80 374 37 73 18 652 55 335 25 550 44 165 -1 -1
98 55 81 1515 26 270 22 54 42 221 -1 -1
98 276 49 924 91 512 16 362 19 584 47 603 5 1344 36 937 24 1044 92 84 -1 -1
98 90 56 857 13 740 18 441 96 1776 -1 -1
98 950 69 237 58 121 14 92 26 416 48 357 38 880 6 723 86 92 -1 -1
98 53 0 2101 62 137 -1 -1
98 2011 91 186 53 849 97 827 -1 -1
98 287 44 168 33 26 70 348 -1 -1
98 63 50 105 22 803 68 670 -1 -1
98 881 76 1300 13 265 39 790 42 2 91 95 -1 -1
98 586 9 1348 75 174 -1 -1
98 777 5 237 0 46 19 226 68 411 -1 -1
98 525 55 71 79 187 5 25 90 1213 -1 -1
98 1258 1 496 71 334 36 44 49 178 11 5 13 1391 83 307 -1 -1
98 138 22 117 16 158 71 235 47 373 64 91 92 75 -1 -1
98 16 72 247 52 377 4 653 21 1393 95 701 -1 -1
98 29 47 347 8 1055 82 123 -1 -1
98 1202 3 1354 20 410 82 1421 -1 -1
98 687 47 1106 84 1624 -1 -1
98 721 97 184 48 549 27 2205 98 263 -1 -1
98 468 93 141 55 386 64 153 48 521 36 609 8 2451 65 153 -1 -1
98 439 35 110 96 60 -1 -1
98 175 61 32 8 125 39 855 14 3364 22 633 9 1481 84 90 -1 -1
98 243 31 175 87 227 37 236 56 271 81 539 -1 -1
98 659 51 1173 85 625 77 958 55 185 68 198 40 46 87 185 -1 -1
98 863 18 505 54 57 26 599 55 1308 -1 -1
98 111 69 569 56 146 83 459 84 1456 68 9 86 611 -1 -1
98 101 47 445 39 341 98 508 -1 -1
98 662 37 238 68 126 20 1516 55 1186 -1 -1
98 122 16 102 71 352 -1 -1
99 395 27 321 72 779 58 243 84 796 -1 -1
99 557 32 253 76 33 -1 -1
99 270 89 163 73 1382 93 506 -1 -1
99 873 51 472 86 386 87 615 48 317 40 668 78 2924 -1 -1
99 40 22 1557 12 25 74 216 -1 -1
99 1908 22 1500 80 29 61 161 18 125 13 1257 37 224 -1 -1
99 395 61 690 67 1 89 77 9 414 36 655 20 64 84 318 -1 -1
99 196 23 432 0 612 16 545 63 448 -1 -1
99 51 41 1029 55 922 39 535 90 363 96 473 36 83 51 254 40 1147 0 10 53 377 -1 -1
99 1415 52 693 50 1143 24 303 76 60 -1 -1
99 392 43 57 71 1110 -1 -1
99 340 91 85 32 333 61 1348 55 851 13 778 83 689 -1 -1
99 510 29 767 54 483 25 278 6 573 45 821 -1 -1
99 297 8 1027 28 225 65 65 -1 -1
99 146 21 488 26 355 59 65 76 907 -1 -1
99 1115 4 495 2 40 16 130 63 54 -1 -1
99 264 3 211 0 79 65 32 -1 -1
99 793 15 112 88 536 -1 -1
99 605 6 26 54 158 86 1065 -1 -1
99 252 56 1599 48 748 10 572 11 412 66 1407 -1 -1
99 1231 92 178 78 89 95 166 -1 -1
99 1519 46 53 3 53 39 2708 93 470 -1 -1
99 155 93 28 69 26 83 259 75 1812 37 302 31 276 50 1093 -1 -1
99 5 20 29 18 989 46 473 26 74 1 32 89 1025 -1 -1
99 303 17 812 68 1176 -1 -1
99 1173 22 430 79 602 45 169 23 108 78 943 28 1146 29 514 42 125 58 1755 13 67 69 1075 -1 -1
99 332 66 29 59 58 4 1045 29 83 72 350 -1 -1
99 2219 67 83 93 484 53 263 56 280 28 1331 98 1057 -1 -1
99 41 35 651 99 899 -1 -1
99 250 9 18 66 680 85 893 -1 -1
99 1379 76 354 60 527 73 1210 -1 -1
99 213 13 186 83 132 11 1258 79 384 48 375 45 1051 50 260 32 372 90 450 -1 -1
99 527 27 12 97 275 -1 -1
99 217 29 767 36 852 22 178 24 1809 93 257 -1 -1
99 170 3 15 97 213 63 55 1 398 12 495 42 1525 27 151 39 160 48 995 -1 -1
99 62 83 643 92 161 90 35 93 114 -1 -1
99 1544 57 614 83 408 90 1097 -1 -1
99 343 15 167 46 190 30 797 29 569 33 897 46 3 84 2182 -1 -1
99 526 11 1130 79 674 -1 -1
99 49 88 694 3 216 21 1144 63 154 -1 -1
99 156 52 1538 85 1026 -1 -1
99 61 47 865 24 860 41 2093 -1 -1
99 720 32 424 27 4 19 534 36 97 33 2148 21 1506 78 351 -1 -1
99 777 46 717 99 44 74 712 80 173 16 1599 68 70 99 146 -1 -1
99 264 2 114 85 1704 29 18 90 597 -1 -1
99 3 50 287 71 92 -1 -1
99 569 39 1104 53 1147 4 322 89 290 -1 -1
99 49 83 518 30 552 52 64 21 617 0 1602 17 2348 43 51 -1 -1
99 40 27 846 17 1632 48 761 11 129 23 561 75 922 -1 -1
99 41 96 772 30 1264 38 2278 87 2021 -1 -1
99 205 42 1572 90 778 83 885 72 570 82 640 -1 -1
99 85 67 845 74 294 8 129 67 172 57 815 94 180 -1 -1
99 665 63 504 67 330 12 108 25 287 54 41 -1 -1
99 149 16 262 21 998 0 254 33 120 60 4667 -1 -1
99 175 38 81 84 287 -1 -1
99 2393 51 260 27 540 66 1630 99 922 72 862 61 664 46 115 11 204 30 515 41 1500 95 68 -1 -1
99 697 24 182 29 847 13 554 9 247 7 1203 12 830 75 142 -1 -1
99 685 2 205 44 1057 72 1073 97 1531 -1 -1
99 189 40 226 30 216 26 740 14 721 99 1105 -1 -1
99 181 95 825 18 490 67 1188 -1 -1
99 1529 19 425 42 36 16 962 32 348 8 201 83 1478 -1 -1
99 211 66 1207 78 1610 86 480 44 409 25 197 50 73 54 161 93 169 -1 -1
99 2851 27 45 52 370 63 492 18 325 36 178 21 1735 86 534 -1 -1
99 1491 12 228 78 277 36 671 81 572 -1 -1
99 436 90 1097 77 293 92 627 -1 -1
99 496 91 840 88 669 24 173 61 770 49 660 28 485 38 246 45 210 95 910 -1 -1
99 37 68 920 47 487 99 158 -1 -1
99 949 14 1271 32 671 77 1184 -1 -1
99 378 82 132 95 453 -1 -1
99 12 47 354 61 497 4 58 90 638 -1 -1
99 471 80 809 43 289 81 494 9 1627 19 515 99 661 -1 -1
99 1387 5 1458 23 675 80 1007 -1 -1
99 789 54 163 76 1041 5 1335 89 1114 -1 -1
99 89 56 1808 95 136 -1 -1
99 41 97 213 36 848 10 591 75 157 74 279 56 206 54 254 38 2023 14 653 62 720 -1 -1
99 918 31 966 77 6 45 871 69 281 -1 -1
99 3341 64 588 65 303 2 230 18 469 71 1456 -1 -1
99 1436 22 294 38 138 34 1639 91 214 -1 -1
99 230 86 9 91 714 14 550 40 373 74 585 -1 -1
99 1442 29 212 68 1123 -1 -1
99 84 48 126 34 531 58 434 -1 -1
99 867 80 902 18 437 42 256 16 880 56 1201 -1 -1
99 1171 69 427 68 183 8 585 42 927 77 612 -1 -1
99 265 42 73 88 757 -1 -1
99 272 34 608 65 348 60 1093 13 389 0 181 21 53 52 866 -1 -1
99 189 67 1768 40 1299 68 283 21 129 55 1063 -1 -1
99 986 62 187 70 863 77 1586 72 115 5 177 23 1404 3 2072 22 709 39 277 -1 -1
99 476 6 1164 64 1157 19 676 5 610 0 442 49 637 -1 -1
99 427 98 1021 38 1547 44 1601 99 1317 -1 -1
99 48 93 127 38 967 51 98 99 387 -1 -1
99 335 43 460 94 646 -1 -1
99 1247 47 268 85 32 65 1990 95 1345 -1 -1
99 19 76 122 98 183 12 1147 83 436 18 409 3 444 17 1407 87 239 -1 -1
99 465 37 26 96 1383 -1 -1
99 917 85 415 41 362 2 438 45 10 33 873 39 101 42 79 -1 -1
99 792 36 238 96 49 -1 -1
99 506 36 414 21 435 94 1271 -1 -1
99 654 89 176 96 516 13 4 32 691 82 910 -1 -1
99 1333 85 576 18 380 36 1709 10 1064 92 225 -1 -1
99 132 71 576 11 318 69 740 -1 -1
99 24 98 703 27 1190 73 263 71 1137 29 1477 10 161 86 605 -1 -1
99 179 61 32 52 98 12 67 62 1931 23 2763 45 1542 12 472 29 24 65 132 -1 -1
99 1501 42 187 91 296 52 1370 79 1108 50 151 37 852 22 290 76 212 -1 -1
99 35 71 1646 18 964 4 580 50 613 39 620 65 563 -1 -1
99 135 83 153 56 332 12 14 29 434 73 1519 -1 -1
99 92 10 564 97 269 -1 -1
99 135 81 132 9 1495 83 674 3 25 15 30 66 2191 -1 -1
99 563 31 602 52 652 92 225 -1 -1
99 122 95 356 52 581 73 175 30 1462 55 275 86 126 -1 -1
99 178 96 516 24 273 63 117 36 1065 21 1901 68 1892 -1 -1
99 911 81 446 72 1309 51 1359 58 1104 78 716 -1 -1
99 49 73 199 6 434 53 1115 32 645 34 293 16 215 40 897 -1 -1
99 379 3 166 58 737 -1 -1
99 138 38 193 42 383 58 62 84 2553 -1 -1
99 472 6 1659 65 1591 53 235 33 1199 6 638 66 356 -1 -1
99 290 70 272 30 35 79 120 -1 -1
99 977 12 171 68 474 75 345 6 683 13 27 24 489 58 174 -1 -1
99 320 4 71 16 8 87 74 -1 -1
99 22 48 434 40 107 51 811 87 340 -1 -1
99 2 67 150 5 359 69 293 79 642 35 1585 12 45 83 1104 -1 -1
99 889 37 346 46 606 30 230 80 325 -1 -1
99 439 45 56 62 738 32 1398 36 2256 41 5 9 359 96 647 -1 -1
99 91 52 1089 32 31 19 399 44 1004 -1 -1
99 283 36 652 30 501 43 2153 15 356 91 336 -1 -1
99 2763 9 515 11 494 30 84 63 24 -1 -1
99 843 20 5 62 908 15 45 41 812 -1 -1
99 15 25 178 94 155 -1 -1
99 226 34 268 66 27 -1 -1
99 1753 48 784 37 206 31 64 70 570 -1 -1
99 286 74 2263 42 125 70 77 -1 -1
99 7 1 248 46 55 -1 -1
99 1167 42 592 69 2329 -1 -1
99 694 90 327 71 81 46 809 66 848 -1 -1
99 1797 28 156 1 575 93 225 -1 -1
99 40 86 559 43 1361 44 298 11 1326 23 822 14 451 30 492 -1 -1
99 243 70 1083 62 1504 11 9 55 312 13 1115 24 671 76 352 -1 -1
99 288 86 291 47 583 42 231 23 269 38 1079 33 94 66 584 -1 -1
99 594 20 331 48 14 87 457 -1 -1
99 536 12 168 93 392 47 1348 43 788 69 201 -1 -1
99 91 77 224 85 421 39 291 48 816 28 124 64 344 -1 -1
99 396 85 1214 84 825 90 191 32 364 81 1340 -1 -1
99 1231 41 1264 80 1039 -1 -1
99 907 90 75 32 648 34 2292 41 397 38 2238 89 345 -1 -1
99 745 68 757 86 232 42 5 39 200 86 489 -1 -1
99 462 26 1698 64 967 12 282 51 990 -1 -1
99 224 23 655 46 296 80 720 -1 -1
99 538 59 2106 26 256 46 1284 82 1567 -1 -1
99 3621 12 51 76 387 -1 -1
99 241 48 540 23 680 74 86 -1 -1
99 310 42 390 5 335 9 55 60 292 -1 -1
99 152 1 12 41 118 55 286 10 675 50 1529 54 222 5 1334 67 147 -1 -1
99 219 86 2619 47 317 21 126 16 1305 23 204 58 608 -1 -1
99 165 55 963 35 599 41 606 57 870 73 338 -1 -1
99 242 49 347 77 206 83 228 73 1441 13 557 80 359 -1 -1
99 1685 55 714 19 95 95 1573 -1 -1
99 227 39 8 14 163 25 1430 87 530 -1 -1
99 1433 36 1205 93 27 -1 -1
99 1087 96 347 60 681 53 134 42 49 38 535 46 182 35 1691 25 3058 33 1385 6 601 43 1534 -1 -1
99 988 88 763 85 409 14 1761 36 495 16 1558 26 45 61 440 -1 -1
99 1132 51 1510 96 772 77 430 91 314 -1 -1
99 215 87 137 58 419 13 176 34 18 47 497 -1 -1
99 397 25 815 54 753 50 1580 15 200 61 708 -1 -1
99 80 68 1195 25 273 70 83 -1 -1
99 61 40 66 84 97 49 431 62 536 10 231 59 42 -1 -1
99 30 91 586 22 248 87 6 -1 -1
99 1277 33 307 67 530 18 1769 66 84 -1 -1
99 503 32 552 85 2633 -1 -1
99 466 80 366 50 448 76 153 26 36 10 19 72 1013 -1 -1
99 2654 85 72 26 644 85 967 -1 -1
99 654 36 821 4 1 73 153 -1 -1
99 142 56 3 86 1305 -1 -1
99 821 98 326 26 194 97 798 -1 -1
99 107 17 54 22 1345 38 32 98 517 -1 -1
99 175 43 81 54 1589 44 260 62 194 61 20 49 371 76 696 -1 -1
99 239 36 75 59 239 34 1046 75 1544 -1 -1
99 571 15 1290 56 206 8 1034 35 255 67 491 -1 -1
99 172 58 458 99 837 -1 -1
99 317 56 231 68 1533 85 42 -1 -1
99 143 50 1567 52 115 2 230 1 163 19 178 84 147 -1 -1
99 731 92 43 0 5422 28 624 81 20 -1 -1
99 293 3 676 36 109 56 979 93 1913 -1 -1
99 115 18 400 24 117 36 1171 -1 -1
99 460 25 193 54 455 22 367 33 447 99 626 -1 -1
99 58 91 376 43 311 54 499 27 417 78 49 -1 -1
99 533 15 801 4 78 57 1772 -1 -1
99 392 51 819 57 19 21 30 26 128 4 1939 90 1583 -1 -1
99 124 5 807 63 888 94 1505 90 926 78 952 85 1539 86 1017 37 583 80 106 -1 -1
99 976 9 443 8 286 35 290 55 1111 -1 -1
99 200 25 621 85 22 -1 -1
99 93 34 1641 22 470 32 7 56 541 -1 -1
99 217 41 364 9 204 79 469 -1 -1
99 1189 0 623 81 1545 -1 -1
99 745 67 902 70 680 96 320 -1 -1
99 882 77 2899 11 259 99 608 -1 -1
99 369 85 1066 14 1360 95 312 -1 -1
99 296 36 555 88 274 -1 -1
99 242 78 631 84 151 21 1880 75 477 -1 -1
99 331 87 138 52 818 3 1084 50 2139 28 8 94 353 -1 -1
99 225 90 922 3 72 22 257 37 20 97 109 -1 -1
99 466 63 731 12 650 44 941 72 89 -1 -1
99 105 27 455 22 1249 59 508 -1 -1
99 294 75 225 95 90 36 118 41 398 78 581 -1 -1
99 136 98 789 63 225 68 104 40 5 17 61 99 305 -1 -1
99 271 3 110 2 234 54 84 -1 -1
99 550 51 10 47 1356 59 314 73 741 -1 -1
99 76 63 64 84 1894 8 81 97 1360 -1 -1
99 2088 36 496 94 33 -1 -1
99 640 69 927 34 79 73 237 -1 -1
99 356 61 448 37 233 99 116 -1 -1
99 718 17 170 38 1218 80 756 -1 -1
99 608 2 317 39 584 31 117 84 284 -1 -1
99 30 63 108 94 410 -1 -1
99 259 23 1037 60 808 34 408 0 254 42 102 35 560 21 315 13 621 4 571 15 1584 70 294 -1 -1
99 240 80 52 21 1424 71 88 52 657 10 933 22 101 77 367 -1 -1
99 569 24 807 12 1132 81 199 -1 -1
99 1157 69 205 71 1821 96 74 -1 -1
99 2792 37 632 54 1238 12 56 36 1935 98 1324 -1 -1
99 264 73 1412 54 342 49 463 20 64 29 94 43 2158 71 1172 -1 -1
99 1967 89 72 77 1093 85 461 84 434 79 131 49 58 83 147 -1 -1
99 332 89 135 17 62 13 64 96 698 -1 -1
99 389 5 238 65 2120 -1 -1
99 1653 74 105 64 637 45 181 39 1459 8 32 99 53 -1 -1
99 613 9 324 84 1005 68 499 7 796 4 596 66 145 -1 -1
99 296 13 614 41 387 38 663 28 86 42 565 48 76 38 273 20 122 73 819 -1 -1
99 451 5 192 26 656 99 1178 -1 -1
99 222 24 94 67 1854 -1 -1
99 584 97 844 87 911 48 234 88 213 23 105 12 39 71 282 -1 -1
99 522 92 1512 16 353 46 283 36 759 35 883 26 411 73 25 -1 -1
99 238 61 1215 32 617 10 113 15 838 10 129 91 67 -1 -1
99 642 33 53 68 898 78 1988 -1 -1
99 579 13 809 20 164 73 240 -1 -1
99 661 94 104 86 394 12 1036 75 66 30 113 40 3502 90 380 -1 -1
99 90 94 89 58 276 74 903 64 198 98 1561 -1 -1


==> anc/Known-Optima benchmark/short-js-600000-100-100000-3.data <==
20767 100
0 783 18 96 64 1213 -1 -1
0 3332 4 19 75 849 -1 -1
0 195 17 506 62 1601 31 651 97 332 -1 -1
0 56 12 287 42 246 20 17 4 816 43 376 -1 -1
0 2698 10 581 92 2107 27 133 47 785 6 1778 98 384 -1 -1
0 140 8 380 82 4177 -1 -1
0 178 73 1895 8 19 78 378 -1 -1
0 357 28 261 41 87 -1 -1
0 561 9 110 59 2392 27 422 11 796 99 627 -1 -1
0 3 29 353 10 1961 46 1221 -1 -1
0 47 86 53 -1 -1
0 377 65 92 91 91 60 379 20 60 92 118 -1 -1
0 424 66 434 5 1157 66 748 -1 -1
0 322 84 32 33 55 25 339 52 85 11 343 88 217 -1 -1
0 166 69 40 53 86 1 78 80 1047 -1 -1
0 307 73 100 74 201 75 164 15 507 25 146 35 612 26 64 22 884 32 182 -1 -1
0 1105 81 474 -1 -1
0 84 13 295 86 425 74 1238 62 17 67 1466 -1 -1
0 1117 59 23 -1 -1
0 230 21 292 72 520 26 2216 80 231 -1 -1
0 265 78 794 -1 -1
0 499 97 629 -1 -1
0 342 84 952 -1 -1
0 868 36 370 75 1254 -1 -1
0 65 58 111 57 557 84 175 -1 -1
0 328 48 27 17 881 96 36 -1 -1
0 231 91 964 88 995 86 1060 2 297 69 18 -1 -1
0 122 7 621 91 5 -1 -1
0 685 39 443 83 3 -1 -1
0 599 29 27 97 372 -1 -1
0 571 75 413 64 634 19 276 0 457 18 794 71 1008 -1 -1
0 41 17 230 59 219 90 163 -1 -1
0 1373 30 160 17 1818 42 148 -1 -1
0 313 31 1600 45 99 97 1009 -1 -1
0 672 49 1739 50 607 82 878 -1 -1
0 346 2 2052 44 62 33 803 16 916 52 391 -1 -1
0 44 67 139 -1 -1
0 1209 63 73 -1 -1
0 249 72 1247 -1 -1
0 133 93 231 -1 -1
0 351 36 660 1 102 61 144 -1 -1
0 16 41 470 82 1289 -1 -1
0 384 52 299 33 643 47 53 46 426 15 64 62 26 -1 -1
0 2576 55 111 42 278 23 2282 33 64 14 699 71 1394 -1 -1
0 166 60 609 50 120 36 11 76 338 -1 -1
0 118 9 217 20 202 23 496 67 901 -1 -1
0 2419 49 701 71 392 5 57 32 1444 73 2122 -1 -1
0 731 42 1997 48 118 11 1532 99 53 -1 -1
0 227 97 694 -1 -1
0 1125 45 1006 -1 -1
0 1010 87 262 58 57 20 668 56 2447 34 1386 98 1338 -1 -1
0 415 5 169 91 665 -1 -1
0 82 49 18 0 132 74 197 -1 -1
0 128 15 448 36 2131 1 1455 85 257 -1 -1
0 410 13 1119 7 122 80 394 -1 -1
0 1549 70 263 12 583 33 638 2 679 10 667 8 182 38 38 -1 -1
0 888 20 1151 77 376 16 280 10 4 74 400 -1 -1
0 121 69 54 -1 -1
0 20 74 42 66 163 23 433 70 1115 -1 -1
0 144 86 763 -1 -1
0 54 48 8 68 548 43 802 27 571 39 1453 42 426 -1 -1
0 170 76 113 -1 -1
0 507 74 75 17 177 10 39 75 382 -1 -1
0 165 63 2828 -1 -1
0 54 80 1605 -1 -1
0 380 83 2584 80 312 93 64 11 376 18 704 3 104 37 496 -1 -1
0 973 43 515 -1 -1
0 308 80 468 -1 -1
0 822 59 460 64 550 59 368 5 700 85 693 -1 -1
0 246 76 643 -1 -1
0 160 48 238 16 1274 71 861 -1 -1
0 665 97 751 -1 -1
0 458 54 1022 46 1023 93 594 -1 -1
0 822 28 273 63 46 81 964 11 1156 70 54 -1 -1
0 639 24 559 7 98 9 1307 99 805 -1 -1
0 665 49 114 48 31 84 214 -1 -1
0 175 86 1193 -1 -1
0 336 81 116 62 1178 54 227 18 893 15 488 66 936 -1 -1
0 323 52 1679 70 833 -1 -1
0 1305 14 276 35 247 84 191 -1 -1
0 953 49 66 -1 -1
0 863 15 356 49 1096 86 603 -1 -1
0 452 77 690 26 709 10 212 95 481 -1 -1
0 1418 44 1365 95 112 -1 -1
0 182 43 273 46 1389 23 3 75 856 -1 -1
0 156 13 896 31 903 54 916 -1 -1
0 370 43 1015 40 54 47 751 72 878 -1 -1
0 218 74 266 5 23 85 565 64 1422 42 965 18 235 44 979 -1 -1
0 325 24 567 44 1885 -1 -1
0 8 75 1642 -1 -1
0 415 44 519 20 417 70 45 -1 -1
0 1454 60 362 -1 -1
0 92 14 162 31 646 42 631 -1 -1
0 368 93 1354 59 758 52 183 60 263 78 10 -1 -1
0 436 65 2587 37 628 50 145 11 389 33 168 94 673 -1 -1
0 472 85 1245 -1 -1
0 930 48 815 13 511 43 424 9 570 49 157 -1 -1
0 95 56 491 -1 -1
0 973 9 208 57 557 66 79 59 1550 32 221 50 96 21 594 82 49 -1 -1
0 577 15 1387 51 404 -1 -1
0 34 46 683 50 79 35 955 98 4 -1 -1
0 1084 26 1666 37 885 73 62 -1 -1
0 1553 49 607 -1 -1
0 294 74 45 -1 -1
0 145 54 941 -1 -1
0 670 5 363 3 353 41 176 -1 -1
0 2613 77 327 -1 -1
0 973 50 389 59 84 38 470 83 304 -1 -1
0 874 64 950 -1 -1
0 6 91 1226 -1 -1
0 223 63 240 52 311 93 486 -1 -1
0 179 62 154 88 172 -1 -1
0 1657 92 305 -1 -1
0 1545 23 1161 31 56 57 13 6 1863 0 224 71 901 -1 -1
0 444 23 150 45 429 -1 -1
0 761 88 1935 -1 -1
0 494 47 153 11 1227 81 586 -1 -1
0 574 51 1171 -1 -1
0 1504 60 408 38 384 39 43 61 197 69 120 51 186 96 29 -1 -1
0 99 20 69 29 1778 39 69 29 267 78 276 -1 -1
0 830 51 1987 3 835 88 896 -1 -1
0 247 40 485 99 356 55 770 0 315 38 394 95 702 -1 -1
0 245 20 2 60 531 -1 -1
0 145 96 1726 45 76 31 217 8 130 70 480 12 580 21 447 27 480 93 56 -1 -1
0 320 91 528 -1 -1
0 257 81 818 45 1142 38 72 95 63 -1 -1
0 143 36 2869 -1 -1
0 383 78 54 -1 -1
0 443 95 776 -1 -1
0 539 76 3230 -1 -1
0 137 54 1517 90 1089 -1 -1
0 611 68 375 -1 -1
0 866 35 639 48 670 -1 -1
0 329 48 65 -1 -1
0 319 94 303 -1 -1
0 219 98 140 -1 -1
0 847 79 1045 66 45 99 56 -1 -1
0 15 55 124 25 576 29 875 37 1978 -1 -1
0 1284 20 63 8 699 75 682 -1 -1
0 45 68 792 90 94 -1 -1
0 276 18 644 52 18 69 42 -1 -1
0 1170 63 22 86 7 -1 -1
0 76 96 785 -1 -1
0 479 5 966 8 624 73 67 -1 -1
0 465 27 131 24 183 85 214 -1 -1
0 1329 23 239 54 105 99 265 -1 -1
0 184 85 1270 -1 -1
0 428 43 826 16 300 61 157 25 1358 69 257 -1 -1
0 721 48 6 -1 -1
0 522 15 1358 54 1654 -1 -1
0 164 63 1219 81 1011 -1 -1
0 980 4 87 41 1460 13 525 37 854 18 36 66 152 -1 -1
0 548 25 837 62 191 13 968 27 383 55 229 -1 -1
0 44 34 606 25 1261 48 477 -1 -1
0 101 18 589 53 589 15 901 13 632 11 682 25 108 8 428 2 1077 80 72 -1 -1
0 848 99 305 -1 -1
0 1808 42 1072 61 760 92 629 0 426 50 199 -1 -1
0 88 9 706 40 858 15 348 45 851 -1 -1
0 648 28 662 17 167 96 724 -1 -1
0 727 39 1043 6 210 22 333 57 1676 -1 -1
0 108 9 138 0 120 26 6 45 636 -1 -1
0 563 64 133 59 453 63 1349 -1 -1
0 269 14 140 54 2178 81 729 -1 -1
0 144 59 120 12 321 34 133 11 849 18 1454 95 245 -1 -1
0 3011 92 207 -1 -1
0 348 75 210 36 362 5 849 57 325 7 88 32 1103 99 686 -1 -1
0 274 1 231 31 2225 8 513 80 135 -1 -1
0 32 20 149 69 1999 -1 -1
0 549 59 364 -1 -1
0 402 69 188 -1 -1
0 2143 92 459 -1 -1
0 43 59 231 91 850 -1 -1
0 474 52 362 -1 -1
0 318 6 1092 58 856 -1 -1
0 120 26 1185 22 147 63 127 -1 -1
0 56 58 146 36 1798 77 646 97 315 -1 -1
0 339 11 543 62 929 -1 -1
0 524 9 663 48 800 -1 -1
0 113 24 81 38 45 -1 -1
0 396 71 537 -1 -1
0 794 1 1060 90 631 -1 -1
0 241 81 1769 -1 -1
0 86 30 64 24 412 26 438 13 1134 56 422 -1 -1
0 2530 40 98 31 257 55 287 -1 -1
0 1681 76 536 41 171 72 200 -1 -1
0 473 90 64 -1 -1
0 1024 59 532 19 76 29 1253 20 586 64 49 -1 -1
0 239 91 701 -1 -1
0 504 97 277 -1 -1
0 358 11 133 49 1571 71 1031 -1 -1
0 131 88 37 -1 -1
0 1655 52 326 17 1442 76 113 -1 -1
0 96 52 842 -1 -1
0 789 44 124 -1 -1
0 309 58 42 65 832 -1 -1
0 367 40 227 47 994 64 482 -1 -1
0 537 26 328 92 430 -1 -1
0 181 74 117 -1 -1
0 609 42 288 31 277 36 838 16 974 45 108 -1 -1
0 178 75 604 -1 -1
0 10 9 576 53 442 -1 -1
0 139 44 902 94 562 -1 -1
0 131 15 553 96 34 -1 -1
0 127 29 867 46 715 -1 -1
0 37 95 748 -1 -1
0 11 31 182 68 518 -1 -1
1 1422 66 599 6 77 66 1159 30 340 2 441 56 1079 99 41 -1 -1
1 954 70 780 60 150 58 456 29 626 98 1278 -1 -1
1 1799 33 1149 68 2878 23 222 18 843 1 2013 20 45 45 28 -1 -1
1 720 87 1124 64 335 51 237 84 313 -1 -1
1 63 11 903 9 30 3 1345 19 237 26 3753 50 1231 -1 -1
1 45 47 73 6 2195 48 175 33 1055 4 53 93 66 -1 -1
1 90 32 1226 12 1723 7 1621 77 737 -1 -1
1 274 14 965 21 1301 93 71 -1 -1
1 1136 39 196 36 4 98 1333 -1 -1
1 736 93 2264 -1 -1
1 75 91 192 -1 -1
1 279 89 208 -1 -1
1 1160 86 590 -1 -1
1 556 27 148 94 366 -1 -1
1 184 11 790 44 469 57 590 43 120 72 94 -1 -1
1 496 28 651 45 268 -1 -1
1 34 63 741 49 1201 72 87 -1 -1
1 22 12 395 55 2536 -1 -1
1 177 41 280 75 289 -1 -1
1 381 88 21 -1 -1
1 336 42 386 73 40 8 543 61 4 -1 -1
1 588 33 498 65 270 -1 -1
1 83 46 4 11 4 30 270 -1 -1
1 18 8 140 78 340 -1 -1
1 39 52 1235 67 93 62 523 49 814 18 36 16 1736 34 1824 -1 -1
1 627 77 57 -1 -1
1 101 39 1172 21 829 80 1342 -1 -1
1 68 16 222 95 1687 51 550 21 120 2 218 23 96 8 260 56 62 -1 -1
1 1363 95 115 -1 -1
1 1311 20 390 12 98 42 566 28 583 96 1255 -1 -1
1 37 39 192 60 171 61 510 92 941 -1 -1
1 33 89 728 94 378 44 1105 15 52 48 355 7 291 90 157 -1 -1
1 350 67 311 76 1087 95 227 -1 -1
1 229 54 306 96 1242 -1 -1
1 1885 77 503 81 947 -1 -1
1 860 22 81 51 890 64 656 -1 -1
1 280 90 622 -1 -1
1 289 60 82 35 677 91 135 -1 -1
1 51 37 851 42 689 43 389 87 456 -1 -1
1 2296 64 116 1 218 13 196 80 1023 -1 -1
1 308 27 955 61 233 20 1006 85 508 -1 -1
1 815 77 94 69 793 27 195 17 120 39 6 77 1711 -1 -1
1 427 53 95 64 215 7 124 95 62 -1 -1
1 530 18 208 40 438 98 688 -1 -1
1 528 52 750 23 73 17 799 95 191 -1 -1
1 2053 11 180 36 147 29 159 63 959 -1 -1
1 908 23 91 41 503 26 751 42 1223 32 262 90 565 -1 -1
1 51 68 176 94 312 -1 -1
1 63 8 2586 98 909 -1 -1
1 2015 20 1406 30 472 78 695 -1 -1
1 215 58 363 24 59 25 117 59 124 -1 -1
1 242 23 36 10 431 42 51 30 1882 64 154 -1 -1
1 24 79 29 -1 -1
1 783 38 401 3 514 45 351 -1 -1
1 760 25 173 64 706 -1 -1
1 1129 11 448 27 1024 55 522 -1 -1
1 879 27 336 85 121 43 957 10 2005 25 766 4 489 99 195 -1 -1
1 168 2 200 1 1296 50 27 -1 -1
1 1773 61 240 -1 -1
1 296 80 59 85 52 55 701 45 359 82 702 -1 -1
1 391 14 876 41 322 26 519 10 338 75 2319 -1 -1
1 70 84 434 6 1690 25 525 30 202 8 369 94 1544 -1 -1
1 1706 61 763 8 246 51 44 -1 -1
1 624 93 1808 -1 -1
1 17 22 484 39 744 -1 -1
1 326 98 977 -1 -1
1 148 51 4536 86 981 -1 -1
1 20 44 1252 48 244 27 791 7 320 28 168 78 902 -1 -1
1 494 8 247 42 165 41 276 27 372 3 17 10 369 90 336 -1 -1
1 162 18 3047 96 2427 -1 -1
1 1138 41 112 30 902 63 1048 -1 -1
1 214 98 990 44 1770 17 810 3 1201 84 512 -1 -1
1 836 87 185 -1 -1
1 100 26 533 29 511 18 156 90 652 -1 -1
1 628 53 79 0 1280 41 259 47 1341 99 198 -1 -1
1 234 19 972 74 716 -1 -1
1 197 34 292 21 455 77 420 -1 -1
1 385 37 9 82 529 19 1437 23 884 78 722 -1 -1
1 1208 11 168 28 180 40 840 37 51 42 489 9 410 30 158 57 812 -1 -1
1 1077 24 70 41 1358 34 1345 46 87 -1 -1
1 372 73 839 -1 -1
1 885 95 256 -1 -1
1 925 63 30 -1 -1
1 249 89 1415 85 57 13 305 42 71 2 1782 16 1632 21 344 68 440 -1 -1
1 892 52 272 -1 -1
1 1224 11 403 -1 -1
1 306 25 287 10 675 4 1505 23 251 -1 -1
1 71 93 22 -1 -1
1 60 59 77 34 930 67 635 -1 -1
1 357 39 34 90 516 -1 -1
1 241 39 986 57 979 34 868 31 87 23 527 21 35 53 1233 -1 -1
1 86 43 171 47 124 97 23 -1 -1
1 497 87 78 -1 -1
1 502 67 4 -1 -1
1 233 59 224 -1 -1
1 77 15 324 62 25 60 548 74 132 -1 -1
1 592 53 37 84 2038 -1 -1
1 409 34 261 25 1514 54 608 -1 -1
1 513 90 517 -1 -1
1 1110 34 824 68 444 24 1377 40 1397 20 1032 83 1001 -1 -1
1 434 73 313 57 714 50 262 76 270 33 609 31 55 64 454 -1 -1
1 308 97 248 -1 -1
1 685 90 82 -1 -1
1 698 69 189 31 194 10 3 39 61 57 2361 -1 -1
1 270 32 1582 70 1218 -1 -1
1 345 86 350 41 176 90 88 -1 -1
1 872 96 1142 -1 -1
1 1331 74 81 -1 -1
1 64 7 192 9 901 0 100 33 688 11 67 9 396 75 224 -1 -1
1 67 90 1011 -1 -1
1 1029 65 301 -1 -1
1 167 72 67 9 387 46 1213 42 1567 88 616 -1 -1
1 210 26 842 28 110 51 106 89 416 -1 -1
1 139 20 1380 93 252 -1 -1
1 1387 44 786 72 671 -1 -1
1 187 56 401 60 386 84 351 -1 -1
1 1501 45 486 90 122 -1 -1
1 29 35 137 29 33 65 510 -1 -1
1 508 2 156 41 124 -1 -1
1 487 68 150 -1 -1
1 44 43 483 54 977 -1 -1
1 458 47 3362 71 1133 5 1059 50 165 28 21 98 228 -1 -1
1 320 28 705 23 59 86 2342 -1 -1
1 32 22 205 48 415 -1 -1
1 415 32 523 71 298 43 595 53 1049 88 289 -1 -1
1 1818 83 260 -1 -1
1 1517 91 368 -1 -1
1 756 31 218 50 341 -1 -1
1 325 59 172 44 612 67 167 -1 -1
1 196 77 1704 97 367 -1 -1
1 12 98 1017 -1 -1
1 344 20 21 51 204 -1 -1
1 860 48 61 11 921 93 330 -1 -1
1 590 10 22 31 1197 19 594 34 1242 -1 -1
1 155 59 322 1 81 39 31 68 867 -1 -1
1 159 30 85 83 55 -1 -1
1 1426 57 829 11 487 56 1050 -1 -1
1 1670 43 677 59 176 -1 -1
1 2 63 861 8 234 19 319 69 429 -1 -1
1 878 3 585 37 891 87 557 -1 -1
1 222 11 171 29 1053 16 889 9 72 77 1421 -1 -1
1 1422 55 577 -1 -1
1 1285 66 482 50 1493 92 83 -1 -1
1 557 0 374 11 298 96 443 -1 -1
1 304 24 707 22 302 4 1706 28 425 64 429 -1 -1
1 1166 60 868 58 191 41 180 7 305 21 53 5 59 26 178 -1 -1
1 15 43 2471 99 888 7 302 6 452 66 156 -1 -1
1 543 26 999 61 484 -1 -1
1 1115 19 1266 86 279 -1 -1
1 837 53 1410 10 147 0 327 93 375 -1 -1
1 1121 96 580 -1 -1
1 2505 97 242 -1 -1
1 120 95 831 -1 -1
1 140 11 2030 26 725 2 2279 24 140 -1 -1
1 586 5 484 82 55 -1 -1
1 52 41 297 39 325 23 956 59 566 -1 -1
1 190 26 2051 65 359 -1 -1
1 576 8 176 61 89 -1 -1
1 72 25 250 84 396 -1 -1
1 305 82 413 32 704 67 1122 -1 -1
1 500 42 26 81 7 -1 -1
1 2144 3 452 8 3061 82 169 -1 -1
1 388 10 128 33 84 88 372 -1 -1
1 93 79 76 -1 -1
1 747 3 1011 73 302 80 2226 14 2395 57 633 31 11 65 234 -1 -1
1 529 88 629 -1 -1
1 1410 7 741 60 298 16 189 28 2085 13 817 5 248 3 463 38 252 -1 -1
1 741 3 409 90 453 -1 -1
1 1245 48 309 39 975 49 139 42 109 18 1716 80 1826 -1 -1
1 89 63 725 -1 -1
1 70 48 401 3 1609 92 18 -1 -1
1 381 6 1993 4 332 3 79 44 40 -1 -1
1 515 14 645 13 387 69 627 -1 -1
1 85 2 1041 20 927 68 549 -1 -1
1 282 42 1410 -1 -1
1 343 58 624 34 827 1 257 17 57 96 2 -1 -1
1 256 91 1488 -1 -1
1 296 54 376 59 97 33 34 72 1051 84 12 -1 -1
1 71 54 319 5 609 71 312 -1 -1
1 1100 70 143 11 819 56 548 -1 -1
1 20 40 960 46 545 -1 -1
1 310 89 921 -1 -1
1 1159 80 774 -1 -1
1 154 50 350 62 471 73 1268 -1 -1
1 2026 17 640 94 1472 -1 -1
1 1577 2 213 23 67 65 373 -1 -1
1 158 55 264 41 1822 49 312 90 1428 -1 -1
1 370 67 308 97 1201 -1 -1
1 389 22 1550 99 387 37 342 50 29 68 249 -1 -1
1 486 95 86 54 1091 91 142 -1 -1
1 158 13 163 33 236 53 628 80 23 -1 -1
1 46 48 224 82 494 -1 -1
1 62 13 1089 45 1017 -1 -1
1 277 52 331 72 416 -1 -1
1 669 51 216 26 2431 20 900 24 1426 69 771 -1 -1
1 67 17 120 13 972 43 694 94 53 -1 -1
1 17 73 184 25 670 76 335 -1 -1
1 433 82 537 -1 -1
1 827 33 52 23 382 32 276 -1 -1
1 106 72 543 65 1309 73 1618 -1 -1
1 1827 12 1193 23 97 81 233 -1 -1
1 54 53 357 75 120 -1 -1
1 233 87 644 -1 -1
1 790 61 391 18 821 37 652 39 410 57 191 -1 -1
1 4 94 1373 -1 -1
1 240 4 376 71 13 -1 -1
1 1154 80 497 20 15 94 34 -1 -1
1 102 63 2625 -1 -1
1 125 69 99 -1 -1
1 11 17 206 8 563 20 189 69 253 -1 -1
1 1977 16 2381 39 1043 18 149 68 739 -1 -1
1 1247 34 231 80 298 -1 -1
1 750 20 1200 26 1032 43 566 56 1351 -1 -1
1 892 27 804 65 65 82 766 -1 -1
1 731 7 1110 88 286 -1 -1
1 116 36 264 31 2208 72 397 -1 -1
2 719 16 154 91 963 -1 -1
2 559 55 258 59 218 16 2129 35 448 8 857 21 719 56 136 -1 -1
2 49 38 1249 22 49 64 198 -1 -1
2 378 48 281 -1 -1
2 1065 21 291 54 324 -1 -1
2 1122 35 302 31 637 70 47 -1 -1
2 1258 16 33 92 394 19 2079 5 68 16 745 6 2077 2 2495 52 852 -1 -1
2 413 39 91 11 203 42 1153 81 625 -1 -1
2 554 10 859 54 169 58 98 68 15 39 567 5 151 94 220 -1 -1
2 109 77 474 -1 -1
2 566 71 931 89 66 -1 -1
2 200 14 1055 63 225 0 1664 45 155 17 109 25 483 24 146 14 917 61 184 -1 -1
2 195 84 599 27 4 42 82 70 404 24 20 78 342 -1 -1
2 451 21 718 70 428 -1 -1
2 128 71 1836 -1 -1
2 482 14 638 62 175 -1 -1
2 2165 91 381 47 556 53 76 65 100 81 321 -1 -1
2 263 66 1084 52 499 12 4 92 267 -1 -1
2 497 48 340 40 1026 54 180 -1 -1
2 901 42 818 21 23 25 332 89 341 -1 -1
2 524 71 3147 63 355 17 871 73 426 -1 -1
2 61 68 798 83 945 54 386 58 631 60 118 38 624 85 1332 -1 -1
2 347 48 260 13 1653 40 1118 54 1702 -1 -1
2 39 49 174 15 150 43 897 1 1077 81 97 -1 -1
2 1095 13 1835 9 19 99 215 -1 -1
2 2207 64 90 -1 -1
2 1868 37 169 42 333 99 361 -1 -1
2 1078 20 245 75 276 -1 -1
2 328 17 352 27 144 19 16 8 167 53 6 -1 -1
2 148 55 214 -1 -1
2 224 92 157 52 32 45 149 11 676 62 220 -1 -1
2 966 66 831 0 26 85 969 -1 -1
2 289 98 420 94 1090 49 423 97 2570 -1 -1
2 39 36 244 64 1130 -1 -1
2 784 17 1191 33 1380 57 134 -1 -1
2 765 84 1057 -1 -1
2 1007 51 87 44 11 62 802 -1 -1
2 852 33 53 61 140 76 55 -1 -1
2 80 36 579 57 1179 -1 -1
2 197 26 909 1 2036 83 80 -1 -1
2 787 44 330 53 1146 36 754 26 379 65 540 62 372 77 336 -1 -1
2 382 14 236 94 335 48 626 50 513 61 636 3 10 7 776 -1 -1
2 1549 53 706 49 1018 41 157 73 2 -1 -1
2 7 73 181 -1 -1
2 96 68 668 -1 -1
2 243 79 1834 39 142 69 810 1 1146 50 1369 -1 -1
2 604 10 687 97 860 57 1228 30 488 2 1400 50 379 27 318 82 51 -1 -1
2 498 53 1609 -1 -1
2 48 73 999 -1 -1
2 522 5 168 67 157 -1 -1
2 9 49 1139 86 663 -1 -1
2 376 95 189 -1 -1
2 158 65 1513 42 309 33 688 95 1065 -1 -1
2 326 57 184 21 796 37 430 27 1898 83 1727 -1 -1
2 398 62 514 27 699 77 210 -1 -1
2 2398 39 53 25 771 14 89 87 226 -1 -1
2 387 90 1022 62 1762 97 1571 -1 -1
2 81 67 1590 -1 -1
2 686 84 2516 -1 -1
2 333 79 303 -1 -1
2 882 95 484 -1 -1
2 106 6 196 33 155 75 1014 -1 -1
2 636 73 271 -1 -1
2 652 24 1418 80 280 -1 -1
2 366 69 1137 12 88 45 1 75 791 -1 -1
2 55 20 409 47 542 -1 -1
2 106 41 470 28 2956 29 758 67 1315 -1 -1
2 757 20 83 81 353 70 904 68 472 58 1091 63 162 57 359 65 1283 95 83 -1 -1
2 611 24 1126 30 558 79 1 -1 -1
2 357 25 1658 60 956 -1 -1
2 1760 17 1398 33 966 40 1043 -1 -1
2 269 0 75 32 1678 -1 -1
2 59 9 90 62 534 -1 -1
2 997 99 98 -1 -1
2 332 58 139 93 663 -1 -1
2 805 98 434 -1 -1
2 155 52 748 54 113 87 856 -1 -1
2 826 56 247 -1 -1
2 1712 78 505 96 1643 -1 -1
2 4194 43 699 56 749 63 518 76 410 -1 -1
2 74 0 2583 44 870 -1 -1
2 474 61 45 45 1572 75 339 83 843 -1 -1
2 92 18 2111 58 291 26 556 70 13 -1 -1
2 209 45 160 40 239 16 312 76 462 -1 -1
2 933 73 735 -1 -1
2 132 38 87 57 261 71 185 -1 -1
2 1229 51 1425 -1 -1
2 537 5 1598 33 113 97 107 -1 -1
2 931 20 1158 44 243 5 279 4 1641 53 1110 -1 -1
2 893 39 1449 28 324 8 900 64 452 -1 -1
2 253 64 432 8 321 99 926 -1 -1
2 712 78 1535 23 962 82 767 76 422 24 325 43 1523 28 774 52 16 -1 -1
2 689 97 421 0 1399 87 405 -1 -1
2 877 9 2359 38 286 23 1929 63 249 -1 -1
2 1313 20 966 79 130 99 303 -1 -1
2 777 95 97 61 71 16 170 45 310 61 73 31 621 13 385 47 1182 -1 -1
2 114 19 396 86 48 -1 -1
2 825 16 942 78 119 57 486 17 264 62 395 -1 -1
2 241 42 315 97 104 -1 -1
2 295 41 473 47 221 93 335 5 805 93 452 -1 -1
2 27 90 50 -1 -1
2 148 1 307 36 378 6 1319 58 1105 -1 -1
2 227 83 595 88 450 40 243 33 455 89 1093 -1 -1
2 1667 30 224 49 2362 -1 -1
2 167 35 1538 45 373 59 373 -1 -1
2 471 96 472 -1 -1
2 471 16 93 88 191 -1 -1
2 920 19 414 1 2621 71 64 -1 -1
2 238 94 704 -1 -1
2 760 83 144 38 48 34 1100 63 1071 19 65 0 327 89 1657 -1 -1
2 36 96 61 94 1765 20 908 32 105 12 267 29 442 97 130 -1 -1
2 346 28 105 20 107 18 848 69 241 88 418 -1 -1
2 2 95 1100 78 129 21 99 76 346 21 1024 3 952 93 60 -1 -1
2 600 14 361 89 304 -1 -1
2 680 44 21 76 168 36 761 58 1728 52 827 58 273 92 449 -1 -1
2 1250 36 441 10 32 28 570 78 349 -1 -1
2 532 63 1398 -1 -1
2 493 19 107 43 701 -1 -1
2 939 70 417 -1 -1
2 99 22 406 78 132 -1 -1
2 372 67 804 -1 -1
2 85 0 132 30 3017 96 1707 -1 -1
2 1043 26 201 6 91 81 2754 -1 -1
2 428 56 648 11 151 48 80 21 1049 35 688 20 81 51 783 -1 -1
2 486 20 967 3 1046 96 1377 -1 -1
2 466 13 735 69 1018 -1 -1
2 92 24 19 44 501 71 673 -1 -1
2 576 72 1477 -1 -1
2 931 50 175 37 2321 42 971 52 1296 -1 -1
2 426 55 73 48 43 34 322 36 801 21 250 44 326 -1 -1
2 115 68 350 -1 -1
2 1168 66 50 4 348 39 200 -1 -1
2 36 78 233 -1 -1
2 1699 19 1009 48 547 77 512 -1 -1
2 792 97 214 94 46 30 3 43 482 53 85 88 165 -1 -1
2 1140 24 448 92 860 -1 -1
2 5 34 1857 70 301 -1 -1
2 109 48 141 21 1286 46 811 -1 -1
2 1607 48 471 92 267 -1 -1
2 643 59 403 -1 -1
2 89 30 191 80 1804 -1 -1
2 282 85 21 -1 -1
2 480 25 549 95 2173 -1 -1
2 1495 33 818 28 836 30 51 48 4453 64 1165 -1 -1
2 6 12 3 33 1317 43 48 88 32 -1 -1
2 302 90 1646 80 841 9 1107 85 970 -1 -1
2 1377 77 385 -1 -1
2 189 87 109 -1 -1
2 169 78 1103 94 382 -1 -1
2 1949 19 700 58 469 72 511 -1 -1
2 1754 69 3339 37 1964 46 265 61 288 44 478 66 928 37 649 97 264 -1 -1
2 118 58 664 56 22 94 91 -1 -1
2 23 70 564 29 796 31 308 46 1086 11 596 25 92 94 1133 -1 -1
2 353 49 33 23 857 48 326 65 852 -1 -1
2 1274 13 1081 25 233 77 354 -1 -1
2 152 53 430 42 846 68 455 -1 -1
2 82 48 497 36 1432 74 37 -1 -1
2 223 33 1272 80 11 -1 -1
2 364 58 73 54 131 49 702 53 3131 -1 -1
2 144 11 926 38 2196 -1 -1
2 179 75 424 -1 -1
2 560 26 337 86 440 -1 -1
2 276 57 61 32 121 74 344 -1 -1
2 226 96 1963 -1 -1
2 2249 10 215 71 225 -1 -1
2 711 30 90 38 1040 70 489 -1 -1
2 1131 67 566 -1 -1
2 1943 61 55 -1 -1
2 588 7 1324 1 41 12 683 27 58 89 360 -1 -1
2 1104 98 323 -1 -1
2 19 85 672 -1 -1
2 572 36 73 61 443 -1 -1
2 14 88 455 -1 -1
2 27 52 1074 56 38 16 1007 76 215 -1 -1
2 70 73 626 -1 -1
2 1297 3 295 26 1 7 1693 53 1232 -1 -1
2 329 59 193 -1 -1
2 548 33 2155 -1 -1
2 157 21 66 26 110 79 273 -1 -1
2 1272 14 119 21 365 38 462 -1 -1
2 368 29 1547 26 1797 77 412 -1 -1
2 280 87 3704 47 851 43 675 24 1048 96 549 -1 -1
2 617 60 1065 0 142 69 434 -1 -1
2 8 80 305 17 1958 38 816 69 1614 38 146 89 441 -1 -1
2 487 47 116 61 583 -1 -1
2 662 14 202 94 405 -1 -1
2 781 36 106 80 373 -1 -1
2 1042 29 133 79 633 -1 -1
2 1633 73 373 15 27 87 959 -1 -1
2 336 20 671 5 1474 47 604 40 273 26 1074 45 483 -1 -1
2 457 16 836 93 132 -1 -1
2 177 36 94 84 34 97 628 -1 -1
2 185 33 493 53 23 -1 -1
2 279 5 1417 73 184 -1 -1
2 504 56 2659 92 72 -1 -1
2 494 13 2175 57 904 84 178 -1 -1
2 406 31 69 61 1008 17 1444 35 147 42 580 62 701 -1 -1
2 93 79 847 60 3 0 342 34 51 71 243 -1 -1
2 12 49 244 26 248 85 154 -1 -1
2 557 37 953 -1 -1
2 1169 17 34 26 248 79 1929 -1 -1
2 501 17 892 10 1773 66 221 -1 -1
2 135 5 1386 48 899 4 351 91 534 -1 -1
2 181 73 42 63 2136 79 168 62 1936 45 739 59 2463 -1 -1
2 119 38 510 58 96 9 1283 1 569 79 436 -1 -1
2 186 85 29 -1 -1
2 428 51 349 99 513 -1 -1
2 1030 91 2272 71 610 65 665 59 550 11 3 40 564 29 550 37 357 59 490 -1 -1
2 155 58 134 -1 -1
2 546 3 727 31 232 64 408 -1 -1
2 400 7 318 48 1484 -1 -1
2 137 6 37 98 125 -1 -1
3 546 4 651 60 1194 55 1553 42 425 21 487 25 4 92 123 -1 -1
3 2049 77 383 -1 -1
3 1914 76 1138 -1 -1
3 903 52 515 13 5 65 221 88 764 -1 -1
3 248 82 108 -1 -1
3 1890 48 583 -1 -1
3 1373 44 159 80 368 -1 -1
3 311 15 289 94 24 -1 -1
3 346 22 52 2 663 47 1147 -1 -1
3 278 37 870 -1 -1
3 343 0 140 36 846 2 1058 30 591 53 627 -1 -1
3 852 62 632 86 321 -1 -1
3 415 75 257 34 631 56 7 80 186 -1 -1
3 1213 76 486 56 171 64 301 15 9 97 319 30 910 35 113 74 915 -1 -1
3 83 86 847 -1 -1
3 764 59 493 53 232 90 45 -1 -1
3 1250 54 330 47 481 97 721 -1 -1
3 506 63 1043 -1 -1
3 562 27 1524 76 696 -1 -1
3 100 38 693 95 1243 -1 -1
3 1809 5 526 0 1133 98 417 -1 -1
3 206 55 135 92 1179 -1 -1
3 106 86 474 67 57 51 2041 12 39 7 125 53 796 -1 -1
3 1636 43 17 -1 -1
3 67 62 741 -1 -1
3 262 71 315 91 107 37 102 57 68 75 1116 24 1140 63 654 83 1241 -1 -1
3 292 20 245 1 571 74 324 -1 -1
3 244 51 85 27 23 28 1245 78 601 -1 -1
3 1139 87 131 59 1661 58 1629 64 68 -1 -1
3 330 33 63 35 460 -1 -1
3 700 7 1066 5 426 22 215 38 689 -1 -1
3 1039 89 241 -1 -1
3 786 50 485 79 504 85 5 11 677 43 491 50 195 49 581 22 496 12 114 45 76 -1 -1
3 176 25 27 29 587 97 1149 -1 -1
3 851 28 1888 51 761 86 872 17 566 46 1428 37 144 83 200 -1 -1
3 147 71 202 46 927 1 207 57 1365 41 445 99 1045 -1 -1
3 747 88 211 -1 -1
3 305 95 971 -1 -1
3 733 81 1204 -1 -1
3 186 27 3765 23 1030 65 520 -1 -1
3 235 54 363 -1 -1
3 663 54 655 -1 -1
3 1226 62 68 -1 -1
3 701 41 929 59 626 56 1451 99 145 -1 -1
3 2639 75 1751 -1 -1
3 18 1 23 37 275 46 695 -1 -1
3 219 50 725 46 23 96 968 -1 -1
3 622 25 18 69 146 -1 -1
3 189 98 278 -1 -1
3 419 0 1014 76 114 -1 -1
3 1079 51 1507 34 3084 11 705 88 618 -1 -1
3 383 96 1497 -1 -1
3 89 59 608 -1 -1
3 494 46 54 84 88 9 62 33 226 25 119 22 497 18 519 1 1113 93 318 -1 -1
3 419 10 134 72 390 -1 -1
3 1677 39 539 79 2873 5 137 71 941 12 1322 71 381 -1 -1
3 307 62 1169 37 949 36 970 0 925 53 816 -1 -1
3 1208 64 135 77 10 62 112 50 2 2 472 46 370 -1 -1
3 366 33 90 99 7 -1 -1
3 237 76 628 -1 -1
3 177 1 1647 76 1552 -1 -1
3 929 17 522 19 1357 52 788 94 199 -1 -1
3 1422 88 925 -1 -1
3 709 59 972 14 382 2 293 26 65 42 560 65 789 -1 -1
3 603 21 725 41 365 -1 -1
3 458 76 1083 26 455 1 290 69 623 -1 -1
3 664 88 655 84 145 49 198 79 193 11 68 71 490 34 100 28 141 81 88 -1 -1
3 91 88 894 -1 -1
3 1000 85 326 48 1615 87 460 -1 -1
3 1508 31 433 39 925 2 539 36 809 31 255 40 157 -1 -1
3 135 76 45 -1 -1
3 329 37 462 94 785 -1 -1
3 888 25 297 64 671 79 327 -1 -1
3 4 25 522 51 405 63 971 81 63 -1 -1
3 624 26 372 6 440 46 129 69 428 -1 -1
3 324 55 1043 5 1300 92 1863 -1 -1
3 323 90 2677 12 2337 94 301 -1 -1
3 61 57 41 69 1989 -1 -1
3 103 77 378 53 101 86 753 -1 -1
3 603 23 479 17 37 56 835 20 1070 90 51 -1 -1
3 746 47 434 95 234 49 111 20 300 57 428 -1 -1
3 218 94 186 -1 -1
3 1026 32 259 20 2574 86 185 -1 -1
3 1255 14 4 81 1431 -1 -1
3 382 40 101 41 538 72 141 -1 -1
3 275 52 2357 95 281 -1 -1
3 174 83 473 28 173 84 388 21 762 98 121 -1 -1
3 1 51 901 67 230 99 96 -1 -1
3 263 1 865 25 785 35 986 38 367 18 446 85 752 -1 -1
3 113 81 580 1 184 76 1191 -1 -1
3 1378 99 392 -1 -1
3 335 78 811 85 678 30 593 45 92 44 457 33 193 61 358 -1 -1
3 1588 47 199 84 230 -1 -1
3 763 28 13 5 30 36 985 -1 -1
3 719 81 2212 18 1233 38 1753 69 712 -1 -1
3 178 32 521 90 120 -1 -1
3 714 13 710 3 182 38 724 40 340 54 46 21 221 15 1092 54 200 -1 -1
3 1097 44 722 62 217 -1 -1
3 488 33 297 8 1309 62 253 -1 -1
3 304 92 29 -1 -1
3 3635 94 75 -1 -1
3 265 11 196 30 758 77 930 -1 -1
3 833 15 1981 22 957 47 144 -1 -1
3 290 62 148 73 1093 -1 -1
3 919 31 1153 11 416 86 87 -1 -1
3 102 94 945 -1 -1
3 172 82 1483 38 9 86 2563 -1 -1
3 259 11 477 5 140 87 827 -1 -1
3 136 60 1390 -1 -1
3 1050 76 3163 -1 -1
3 86 8 28 54 230 5 304 31 30 46 294 -1 -1
3 5 13 562 70 635 46 2408 19 1462 93 615 -1 -1
3 659 42 248 72 919 41 122 43 264 83 222 -1 -1
3 723 22 778 33 380 -1 -1
3 568 67 89 -1 -1
3 1315 74 247 -1 -1
3 277 10 560 29 886 -1 -1
3 339 68 215 28 719 97 994 -1 -1
3 325 84 940 95 4 56 576 27 575 55 251 79 796 -1 -1
3 169 77 478 55 653 42 438 31 326 35 616 -1 -1
3 276 0 831 72 399 -1 -1
3 1766 2 327 27 2529 50 906 77 788 -1 -1
3 458 33 68 15 1152 54 1065 42 1233 76 1190 -1 -1
3 17 52 324 14 175 15 37 16 180 56 529 -1 -1
3 2818 75 307 -1 -1
3 644 19 58 43 1916 90 1379 -1 -1
3 893 7 1006 67 149 -1 -1
3 132 99 290 -1 -1
3 663 62 64 25 644 46 165 10 814 61 643 -1 -1
3 231 66 84 10 270 19 34 21 1159 29 24 93 106 -1 -1
3 143 81 147 -1 -1
3 1563 84 516 98 276 73 319 32 151 65 86 76 241 -1 -1
3 316 0 629 9 243 95 60 -1 -1
3 1109 75 287 -1 -1
3 317 5 69 54 38 36 328 67 700 71 974 55 1310 85 19 -1 -1
3 163 81 165 -1 -1
3 694 80 156 -1 -1
3 463 26 491 43 146 38 91 65 140 -1 -1
3 1156 57 344 29 812 13 122 45 84 -1 -1
3 936 73 65 -1 -1
3 53 81 680 1 1086 17 809 28 678 61 695 -1 -1
3 939 59 540 37 874 38 140 74 80 -1 -1
3 127 98 406 -1 -1
3 1037 91 261 63 75 34 652 37 1109 89 726 -1 -1
3 198 65 2337 -1 -1
3 220 10 152 32 446 77 101 -1 -1
3 170 25 10 19 1485 35 1078 82 1666 -1 -1
3 1337 17 2301 69 233 -1 -1
3 277 18 1199 43 1450 76 900 -1 -1
3 1713 14 162 83 426 -1 -1
3 550 51 257 -1 -1
3 1949 61 863 38 2 33 516 48 1212 -1 -1
3 3197 62 386 -1 -1
3 34 60 271 74 867 -1 -1
3 509 29 440 91 1547 -1 -1
3 70 56 720 45 153 42 1622 80 16 -1 -1
3 286 56 302 -1 -1
3 908 68 512 12 852 63 83 85 177 -1 -1
3 269 31 341 77 130 -1 -1
3 1823 51 731 77 270 -1 -1
3 176 64 165 87 206 66 246 31 343 54 621 8 416 58 638 -1 -1
3 421 42 1589 53 640 28 584 22 1204 50 7 -1 -1
3 709 89 129 -1 -1
3 340 72 1469 -1 -1
3 45 36 1930 2 1536 34 45 78 787 -1 -1
3 901 22 569 45 267 55 1288 30 527 22 590 23 454 93 691 -1 -1
3 306 40 114 45 156 6 1646 38 1385 98 3103 -1 -1
3 139 95 354 -1 -1
3 660 12 620 11 71 49 704 -1 -1
3 1793 38 525 72 209 -1 -1
3 2368 59 432 -1 -1
3 1077 78 837 -1 -1
3 255 74 164 -1 -1
3 377 20 825 63 611 -1 -1
3 51 53 143 38 869 21 559 14 353 19 345 11 12 91 332 -1 -1
3 209 85 442 6 939 87 1032 96 304 -1 -1
3 370 95 481 -1 -1
3 494 81 189 -1 -1
3 271 30 1263 62 1543 -1 -1
3 1073 90 296 -1 -1
3 826 86 139 -1 -1
3 7 68 825 -1 -1
3 102 67 185 32 61 59 448 -1 -1
3 1669 51 252 70 1491 -1 -1
3 494 41 16 58 1010 16 121 43 302 -1 -1
4 667 61 1599 7 516 35 629 48 222 4 2391 65 597 -1 -1
4 565 26 170 78 264 -1 -1
4 364 82 479 -1 -1
4 672 87 403 -1 -1
4 986 16 2299 63 380 -1 -1
4 393 42 378 -1 -1
4 199 43 209 -1 -1
4 603 34 766 69 491 -1 -1
4 95 20 789 84 99 78 247 83 874 64 1044 54 678 91 163 -1 -1
4 139 80 92 58 259 86 308 -1 -1
4 92 65 433 -1 -1
4 925 34 182 48 903 81 78 -1 -1
4 1560 31 422 79 800 -1 -1
4 248 55 778 9 308 84 231 -1 -1
4 495 34 13 86 367 -1 -1
4 216 9 1637 22 590 5 2269 40 290 -1 -1
4 3 80 648 21 999 33 76 42 182 70 985 -1 -1
4 767 32 408 87 22 -1 -1
4 513 88 720 -1 -1
4 410 44 576 80 1226 -1 -1
4 253 88 595 -1 -1
4 590 73 1270 -1 -1
4 139 74 233 73 370 95 304 -1 -1
4 316 63 227 30 2158 2 158 26 125 92 3020 -1 -1
4 2435 26 505 37 359 15 70 61 497 -1 -1
4 892 96 953 -1 -1
4 2 69 303 -1 -1
4 737 7 324 50 398 -1 -1
4 268 77 493 20 39 15 1767 41 193 -1 -1
4 402 95 1113 -1 -1
4 10 19 819 68 214 42 992 0 2012 25 46 85 88 -1 -1
4 396 50 609 16 244 35 524 74 221 -1 -1
4 1723 46 98 50 1107 18 1749 54 2156 25 407 35 611 15 535 96 1055 -1 -1
4 247 84 286 22 481 2 292 49 887 42 632 38 346 59 291 -1 -1
4 34 56 1368 39 43 65 1543 89 726 -1 -1
4 707 3 1411 12 2074 26 310 78 712 -1 -1
4 76 57 379 23 1188 91 280 -1 -1
4 1776 15 283 50 44 56 346 13 587 27 1096 74 91 -1 -1
4 70 56 348 73 751 -1 -1
4 577 51 298 -1 -1
4 1132 26 226 77 576 31 2 66 4586 69 640 -1 -1
4 1012 54 64 22 1049 55 991 70 784 -1 -1
4 339 51 238 30 337 53 1795 -1 -1
4 418 75 883 56 29 26 294 96 937 -1 -1
4 30 39 1703 66 38 99 1447 -1 -1
4 638 19 160 40 718 -1 -1
4 1607 66 1043 14 676 91 1096 -1 -1
4 53 45 284 5 28 27 56 10 395 70 2717 -1 -1
4 36 95 51 -1 -1
4 499 95 1127 -1 -1
4 857 86 293 88 375 62 37 53 612 82 745 -1 -1
4 476 49 1718 29 81 27 1679 5 419 96 1762 -1 -1
4 1177 72 49 -1 -1
4 74 65 26 0 132 1 199 13 1925 30 289 81 66 -1 -1
4 68 62 227 64 285 7 375 75 77 -1 -1
4 503 62 733 -1 -1
4 161 41 290 21 63 16 334 34 76 80 446 -1 -1
4 972 39 23 17 272 88 2204 -1 -1
4 175 32 5 22 801 44 6 -1 -1
4 117 36 1573 96 490 -1 -1
4 1277 36 474 21 585 24 66 54 71 -1 -1
4 704 97 432 -1 -1
4 1301 63 1263 29 174 20 1877 73 1110 21 879 63 520 29 340 3 1226 45 911 44 121 24 1494 3 704 39 35 -1 -1
4 389 73 1033 22 1019 61 702 40 54 44 35 8 1045 10 2015 55 466 -1 -1
4 303 83 112 59 12 74 801 85 173 -1 -1
4 166 91 668 -1 -1
4 220 24 737 63 465 -1 -1
4 700 26 110 13 26 8 1241 83 115 -1 -1
4 1917 50 169 47 254 40 644 4 453 63 965 -1 -1
4 794 70 175 61 281 79 30 -1 -1
4 969 16 197 11 1069 69 1044 -1 -1
4 1407 90 5 -1 -1
4 686 45 794 12 42 4 2783 70 68 -1 -1
4 182 51 1074 32 665 70 3 -1 -1
4 300 46 89 52 1585 -1 -1
4 1471 5 816 9 1142 39 21 95 652 -1 -1
4 315 28 1307 33 497 22 20 27 398 85 717 -1 -1
4 704 5 417 32 2036 36 213 8 1577 57 15 -1 -1
4 401 81 28 -1 -1
4 221 66 456 -1 -1
4 555 59 40 16 5 74 82 57 802 62 344 68 1719 -1 -1
4 398 89 923 -1 -1
4 924 21 194 67 813 77 503 -1 -1
4 1295 72 1254 74 560 14 196 65 80 85 73 -1 -1
4 95 43 1044 91 27 -1 -1
4 979 7 313 21 416 13 555 80 85 -1 -1
4 1805 32 856 82 923 8 100 17 728 91 727 -1 -1
4 914 77 503 -1 -1
4 794 92 1382 -1 -1
4 117 21 128 30 256 3 2544 65 122 -1 -1
4 301 21 560 38 3123 51 1765 -1 -1
4 67 58 93 -1 -1
4 257 63 49 46 372 66 549 28 199 62 451 -1 -1
4 43 30 499 81 472 -1 -1
4 321 6 656 88 703 -1 -1
4 1744 17 514 22 1158 57 1754 21 690 62 14 -1 -1
4 522 83 84 42 1460 88 183 -1 -1
4 57 2 33 31 506 -1 -1
4 78 43 63 95 1660 -1 -1
4 36 16 179 95 790 -1 -1
4 530 27 93 99 1878 -1 -1
4 21 77 1038 -1 -1
4 589 31 1043 44 542 43 305 28 689 59 638 -1 -1
4 436 58 135 42 2034 39 1977 76 16 26 1758 55 233 -1 -1
4 77 15 1765 91 1336 -1 -1
4 602 1 433 73 192 -1 -1
4 902 62 286 41 3211 50 139 55 196 20 2500 9 610 68 703 -1 -1
4 589 63 2265 38 540 29 15 42 279 76 1572 -1 -1
4 2957 76 638 -1 -1
4 2272 5 2054 73 500 12 1653 83 1111 -1 -1
4 1278 54 363 64 405 -1 -1
4 1023 18 320 39 806 9 1147 68 83 -1 -1
4 1369 89 1217 -1 -1
4 685 82 573 -1 -1
4 375 2 301 24 610 88 62 -1 -1
4 360 49 1193 91 77 -1 -1
4 1380 88 361 -1 -1
4 205 37 20 64 3148 -1 -1
4 135 56 147 87 14 -1 -1
4 769 0 69 48 701 65 307 -1 -1
4 68 98 3 -1 -1
4 347 31 1052 7 310 45 87 -1 -1
4 938 41 429 19 1032 94 244 -1 -1
4 1842 87 634 46 51 29 250 86 427 -1 -1
4 138 66 373 -1 -1
4 72 16 62 74 395 -1 -1
4 1099 42 784 8 272 97 554 -1 -1
4 39 83 473 -1 -1
4 1280 80 589 -1 -1
4 128 37 772 73 345 12 331 73 249 -1 -1
4 68 57 697 13 4 1 752 34 1026 99 949 -1 -1
4 2391 2 66 71 73 -1 -1
4 1530 29 140 46 1537 -1 -1
4 526 50 137 67 43 -1 -1
4 1508 15 375 78 249 -1 -1
4 681 46 509 81 77 -1 -1
4 81 74 827 -1 -1
4 1013 57 1 51 688 3 524 51 383 -1 -1
4 88 67 1060 -1 -1
4 38 73 182 -1 -1
4 389 7 836 61 1031 -1 -1
4 755 92 1495 11 499 45 1512 69 74 45 549 7 145 95 590 -1 -1
4 307 13 45 97 98 94 144 82 1075 32 68 0 935 8 735 24 792 61 68 -1 -1
4 19 73 105 -1 -1
4 487 53 267 64 629 86 556 -1 -1
4 1093 26 250 94 85 79 75 17 305 99 508 -1 -1
4 85 96 1368 20 170 14 1023 19 3 76 1004 -1 -1
4 282 89 199 -1 -1
4 959 51 415 22 304 75 155 -1 -1
4 265 49 1048 -1 -1
4 169 60 241 39 214 66 199 48 113 7 303 21 239 96 1392 -1 -1
4 164 32 673 47 651 29 6 98 1478 -1 -1
4 1489 36 1302 19 85 7 723 85 1243 -1 -1
4 186 15 2 38 346 10 289 21 106 98 1334 -1 -1
4 1265 0 8 18 26 76 470 -1 -1
4 253 24 710 65 389 -1 -1
4 152 0 496 75 1184 77 1927 19 239 78 162 -1 -1
4 165 16 37 55 1156 -1 -1
4 1266 21 67 89 3286 -1 -1
4 43 29 671 84 272 -1 -1
4 88 70 1795 -1 -1
4 860 36 65 91 107 -1 -1
4 1563 63 1391 73 20 -1 -1
4 319 87 591 -1 -1
4 103 8 91 98 775 -1 -1
4 167 23 195 13 344 54 213 62 929 -1 -1
4 1282 60 80 0 290 38 18 23 547 20 136 98 2566 -1 -1
4 580 17 238 2 290 68 173 -1 -1
4 263 31 951 89 488 -1 -1
4 77 6 1205 77 637 -1 -1
4 425 44 195 93 126 -1 -1
4 786 89 746 68 816 18 589 26 128 66 36 -1 -1
4 257 75 512 20 146 7 217 58 432 -1 -1
4 401 7 1156 51 199 34 1027 81 2797 -1 -1
4 175 64 2732 -1 -1
4 115 56 615 0 2294 27 1218 89 184 -1 -1
4 1015 17 2188 90 121 -1 -1
4 845 42 583 59 556 95 819 -1 -1
4 138 88 1772 25 498 67 106 -1 -1
4 248 33 428 82 89 -1 -1
4 102 22 156 96 721 -1 -1
4 471 38 121 92 754 -1 -1
4 502 23 331 11 529 66 396 -1 -1
4 718 6 1362 0 1458 28 1441 1 30 41 20 -1 -1
4 1435 54 227 42 1821 96 191 -1 -1
4 311 16 1985 59 107 -1 -1
4 342 28 117 39 1078 67 434 -1 -1
4 293 60 352 -1 -1
4 1888 94 1932 38 514 72 4 54 831 55 18 36 2147 27 984 4 488 70 4 -1 -1
4 181 3 967 90 2617 -1 -1
4 6 50 48 19 244 49 274 -1 -1
4 422 26 145 37 267 34 585 2 739 23 434 56 666 -1 -1
4 572 41 544 21 451 83 742 -1 -1
4 976 60 786 80 3768 -1 -1
4 403 75 531 -1 -1
4 202 57 148 37 841 79 384 90 197 -1 -1
4 422 51 1333 70 165 -1 -1
4 360 46 317 61 252 -1 -1
4 390 21 889 87 662 -1 -1
4 173 89 796 58 721 16 643 60 438 -1 -1
4 776 75 570 53 34 91 251 -1 -1
4 742 89 253 27 72 62 124 88 154 -1 -1
4 512 13 960 6 983 96 513 -1 -1
4 40 69 260 -1 -1
4 177 9 2972 16 479 14 3 67 546 -1 -1
4 156 53 491 75 95 -1 -1
4 77 88 22 -1 -1
4 302 9 381 82 288 -1 -1
4 6 1 379 35 860 95 278 -1 -1
4 1504 62 44 -1 -1
4 699 55 154 -1 -1
4 90 98 215 -1 -1
4 371 60 40 -1 -1
4 551 22 587 10 43 54 353 -1 -1
4 546 3 1704 56 532 75 717 -1 -1
4 650 46 209 26 1252 47 149 18 584 48 1085 -1 -1
4 288 31 1136 79 1193 -1 -1
4 2667 37 875 15 528 57 207 -1 -1
4 227 98 330 -1 -1
4 250 34 313 9 190 93 162 -1 -1
4 269 41 300 3 292 2 3013 77 496 -1 -1
4 1000 31 216 26 39 72 434 -1 -1
4 221 17 1697 69 2435 -1 -1
4 373 75 354 -1 -1
4 522 16 1380 52 93 83 256 -1 -1
4 1375 76 841 -1 -1
4 32 12 1399 14 3275 80 418 -1 -1
4 339 3 1661 35 754 97 1750 -1 -1
5 794 3 951 89 579 -1 -1
5 1415 57 328 -1 -1
5 760 30 217 26 1219 57 88 -1 -1
5 774 25 571 31 424 93 784 -1 -1
5 279 53 1740 41 22 39 321 67 884 -1 -1
5 834 25 35 62 222 -1 -1
5 472 88 72 40 169 94 264 -1 -1
5 99 62 110 34 1446 41 1629 59 68 14 62 32 990 21 16 59 560 -1 -1
5 32 29 305 49 170 22 67 38 728 8 1863 60 1243 -1 -1
5 195 43 1242 40 359 30 229 85 124 -1 -1
5 229 68 1055 -1 -1
5 476 41 84 65 106 -1 -1
5 102 48 288 93 301 84 1162 66 47 0 310 93 252 88 87 98 406 -1 -1
5 146 89 225 -1 -1
5 323 62 447 15 48 97 296 28 471 73 978 61 2531 83 750 -1 -1
5 284 2 1074 70 28 -1 -1
5 207 74 1607 27 223 82 935 48 37 49 67 17 1643 16 399 93 710 -1 -1
5 1258 77 820 74 697 40 218 62 46 -1 -1
5 1073 72 1557 74 291 10 778 44 443 13 165 15 42 73 1544 -1 -1
5 17 60 132 -1 -1
5 2501 6 424 33 743 7 369 27 1875 91 1422 -1 -1
5 1130 0 699 8 398 27 1951 56 305 -1 -1
5 962 26 386 38 784 66 475 -1 -1
5 311 63 143 38 1172 61 520 77 316 87 301 66 35 92 759 -1 -1
5 107 60 87 70 1278 45 399 12 21 84 451 -1 -1
5 49 43 1742 67 1222 10 450 28 898 43 688 88 597 -1 -1
5 61 4 1884 99 275 -1 -1
5 402 52 546 82 633 21 95 42 338 51 610 19 391 28 491 36 752 -1 -1
5 63 50 308 79 12 81 545 -1 -1
5 2866 83 1178 86 444 60 1042 91 1261 -1 -1
5 1631 61 417 -1 -1
5 103 67 672 64 1192 88 1120 -1 -1
5 409 69 2083 -1 -1
5 31 11 1457 4 178 31 2211 -1 -1
5 1043 30 583 68 382 -1 -1
5 837 44 341 10 840 24 367 97 294 -1 -1
5 731 58 74 32 755 52 354 -1 -1
5 279 94 59 62 683 81 49 -1 -1
5 982 59 203 -1 -1
5 207 65 741 29 53 19 1626 84 32 -1 -1
5 14 83 565 -1 -1
5 178 47 76 24 1221 22 326 98 125 -1 -1
5 450 8 897 5 48 13 325 99 307 -1 -1
5 222 48 728 32 298 42 716 95 102 -1 -1
5 712 25 215 17 584 91 270 -1 -1
5 41 72 565 89 1106 4 332 51 153 -1 -1
5 108 87 339 -1 -1
5 454 17 7 34 136 78 1070 -1 -1
5 1201 67 1416 63 736 8 501 57 1776 84 300 -1 -1
5 308 77 273 22 130 28 991 51 182 -1 -1
5 263 46 1245 99 619 -1 -1
5 1664 93 1016 -1 -1
5 134 63 286 -1 -1
5 500 82 92 93 167 -1 -1
5 137 20 2107 68 1645 -1 -1
5 1594 93 127 97 181 11 901 37 785 87 342 -1 -1
5 872 63 788 -1 -1
5 209 97 8 1 726 54 718 90 274 2 788 21 947 24 1681 16 495 68 827 -1 -1
5 1712 10 101 67 864 -1 -1
5 1201 10 1207 71 1541 -1 -1
5 60 12 238 20 305 2 456 53 2195 -1 -1
5 136 89 446 -1 -1
5 48 51 44 41 699 90 21 -1 -1
5 571 70 675 -1 -1
5 39 2 38 92 235 -1 -1
5 10 93 722 9 1142 89 54 62 125 98 2264 -1 -1
5 2229 65 1128 -1 -1
5 499 37 1688 25 296 1 354 34 55 42 91 68 1240 -1 -1
5 5 34 838 62 151 -1 -1
5 345 17 705 60 15 45 41 42 478 89 1748 -1 -1
5 427 0 255 52 231 -1 -1
5 316 34 832 73 169 -1 -1
5 699 76 626 71 352 73 55 97 119 -1 -1
5 2356 80 1457 99 296 -1 -1
5 1830 10 8 32 541 62 319 -1 -1
5 2733 85 245 25 421 5 619 15 1716 67 35 -1 -1
5 202 54 580 97 588 -1 -1
5 230 56 604 -1 -1
5 322 56 639 91 406 -1 -1
5 369 93 172 -1 -1
5 159 83 592 68 294 71 1030 -1 -1
5 2379 87 1178 -1 -1
5 353 6 1948 91 236 -1 -1
5 64 26 343 61 126 42 580 86 415 -1 -1
5 167 56 309 27 507 28 392 39 703 15 1070 37 212 -1 -1
5 1135 48 795 92 760 -1 -1
5 382 64 1468 56 321 65 409 -1 -1
5 918 75 2913 96 45 -1 -1
5 345 24 2001 82 63 -1 -1
5 1581 22 4145 60 1441 -1 -1
5 331 48 1587 54 926 96 108 -1 -1
5 4056 1 1068 3 2184 23 1071 80 714 -1 -1
5 3 50 34 -1 -1
5 1215 16 968 93 1643 -1 -1
5 1951 21 778 80 292 -1 -1
5 62 68 165 19 578 0 590 90 740 -1 -1
5 656 58 226 66 998 85 55 -1 -1
5 127 90 302 -1 -1
5 458 23 591 62 1024 6 313 39 328 96 93 -1 -1
5 33 16 268 9 679 70 471 -1 -1
5 37 78 706 1 90 60 407 40 429 45 208 87 1019 -1 -1
5 1316 25 903 8 683 23 477 71 1234 -1 -1
5 238 58 477 34 2463 82 23 -1 -1
5 948 89 495 55 7 13 1170 47 753 66 32 -1 -1
5 69 83 666 25 41 79 3939 -1 -1
5 1329 75 552 -1 -1
5 88 63 1234 39 348 67 1161 62 436 84 514 -1 -1
5 646 34 131 47 344 43 583 2 2120 12 707 16 942 62 102 -1 -1
5 4173 10 411 91 66 -1 -1
5 535 62 1228 -1 -1
5 291 70 625 -1 -1
5 57 41 133 -1 -1
5 735 83 897 -1 -1
5 506 61 475 50 301 84 542 -1 -1
5 180 27 666 24 1161 79 1293 -1 -1
5 1040 58 409 81 205 -1 -1
5 101 86 346 -1 -1
5 758 93 272 59 287 37 178 63 419 29 312 46 416 70 1578 -1 -1
5 535 11 44 4 677 33 255 51 1094 -1 -1
5 236 92 739 95 451 -1 -1
5 52 58 298 11 105 85 589 -1 -1
5 1867 43 366 16 14 8 327 56 1101 -1 -1
5 812 58 597 81 473 -1 -1
5 493 75 91 72 4097 80 61 73 551 16 640 37 151 6 176 93 481 -1 -1
5 81 74 183 -1 -1
5 304 88 1476 -1 -1
5 868 3 1211 36 111 -1 -1
5 2967 52 304 -1 -1
5 168 74 5 16 237 96 676 -1 -1
5 1031 36 1107 67 795 -1 -1
5 835 65 979 33 1352 75 3329 -1 -1
5 608 75 117 -1 -1
5 1169 71 583 -1 -1
5 1243 99 567 11 3188 43 132 42 207 69 291 -1 -1
5 1062 0 776 11 1116 67 1311 -1 -1
5 163 37 546 39 2501 -1 -1
5 683 13 1882 4 116 70 166 -1 -1
5 1185 25 29 1 13 36 121 37 1509 88 483 -1 -1
5 140 72 17 -1 -1
5 612 73 482 78 746 95 21 -1 -1
5 1072 24 39 61 318 -1 -1
5 618 97 5252 -1 -1
5 1060 32 802 36 1016 48 55 -1 -1
5 994 94 1130 5 1136 9 1914 6 1912 58 6 -1 -1
5 2476 29 504 12 797 46 264 54 105 -1 -1
5 109 27 373 94 449 81 627 9 359 92 84 -1 -1
5 279 76 1508 -1 -1
5 329 17 284 27 12 17 1167 38 349 -1 -1
5 218 83 94 -1 -1
5 845 11 43 3 109 63 276 6 71 83 1506 -1 -1
5 279 37 73 68 899 57 617 86 1181 -1 -1
5 185 57 241 3 1553 14 113 7 536 46 355 -1 -1
5 389 67 1240 55 972 97 45 -1 -1
5 273 98 289 -1 -1
5 381 10 616 39 373 -1 -1
5 200 24 1254 96 439 -1 -1
5 1216 31 772 37 1260 14 637 68 2596 -1 -1
5 1787 0 895 2 1674 7 190 95 1078 -1 -1
5 129 92 191 -1 -1
5 185 58 311 76 1265 -1 -1
5 655 27 481 33 1470 51 314 -1 -1
5 92 39 600 86 11 -1 -1
5 280 59 430 5 824 23 109 39 355 46 1125 -1 -1
5 2133 10 471 54 869 59 442 -1 -1
5 659 20 595 63 118 -1 -1
5 141 86 978 -1 -1
5 307 37 189 6 421 64 190 -1 -1
5 581 88 144 -1 -1
5 1137 51 101 -1 -1
5 686 83 451 86 1557 39 335 8 141 82 545 -1 -1
5 103 17 545 5 82 59 1569 41 566 93 771 -1 -1
5 961 51 316 13 402 97 469 -1 -1
5 550 6 317 70 598 -1 -1
5 279 24 654 81 448 -1 -1
5 311 36 1186 83 1355 -1 -1
5 739 60 1111 -1 -1
5 108 9 619 48 777 -1 -1
5 253 3 589 20 667 71 9 -1 -1
5 734 92 263 -1 -1
5 166 53 1009 -1 -1
5 119 23 60 87 202 -1 -1
5 703 55 112 -1 -1
5 1269 19 223 55 2205 44 869 91 1466 -1 -1
5 441 99 40 -1 -1
5 29 39 3227 91 1062 -1 -1
5 193 35 212 22 1371 17 219 99 928 -1 -1
5 343 79 831 64 197 69 785 6 653 28 9 17 690 14 173 54 486 -1 -1
5 324 24 449 99 608 -1 -1
5 1375 91 84 78 640 23 482 59 488 17 889 36 1050 81 91 -1 -1
5 324 66 1002 -1 -1
5 560 14 132 85 2137 -1 -1
5 145 22 1150 92 1160 -1 -1
5 906 35 458 52 1641 -1 -1
5 502 32 274 78 336 -1 -1
5 714 48 275 21 431 40 265 46 416 -1 -1
5 101 91 1019 -1 -1
5 542 48 77 57 982 -1 -1
5 1080 91 270 -1 -1
6 1247 0 1105 63 136 -1 -1
6 969 23 364 91 1123 86 1157 57 494 75 700 7 154 48 2139 28 77 74 488 -1 -1
6 34 98 390 60 14 36 46 99 343 -1 -1
6 195 25 73 96 563 -1 -1
6 924 3 484 91 392 -1 -1
6 628 27 1239 30 2157 72 9 -1 -1
6 42 61 682 55 441 82 541 -1 -1
6 465 65 156 77 550 26 516 67 516 -1 -1
6 179 70 158 5 174 87 482 -1 -1
6 1344 38 2119 8 1407 27 419 68 38 -1 -1
6 142 29 229 3 1407 67 236 -1 -1
6 37 15 80 31 796 2 589 64 81 -1 -1
6 97 72 235 -1 -1
6 54 10 1052 77 194 -1 -1
6 258 82 13 95 853 -1 -1
6 7 1 356 16 1804 87 154 -1 -1
6 1974 20 64 39 207 87 1630 21 901 52 2284 1 1573 93 279 -1 -1
6 256 38 2737 57 522 -1 -1
6 638 73 30 -1 -1
6 150 14 243 48 883 27 122 0 2626 31 89 -1 -1
6 348 36 1464 58 200 -1 -1
6 162 53 417 88 149 -1 -1
6 529 73 2 16 90 7 1084 1 1289 45 442 -1 -1
6 982 84 2008 -1 -1
6 372 10 223 31 702 40 1015 4 252 47 433 -1 -1
6 314 24 664 64 138 -1 -1
6 1218 33 616 39 862 18 533 86 568 -1 -1
6 708 78 64 -1 -1
6 2429 10 164 73 369 63 270 45 1430 10 162 90 1109 -1 -1
6 357 24 391 48 1181 96 1194 -1 -1
6 168 17 179 77 1685 -1 -1
6 15 30 1681 32 1823 93 813 -1 -1
6 3 97 205 -1 -1
6 517 62 652 85 361 -1 -1
6 1087 14 607 35 789 63 266 -1 -1
6 351 51 2554 25 673 43 41 2 300 32 507 8 44 2 65 62 779 -1 -1
6 181 15 300 94 1961 -1 -1
6 733 35 497 92 186 -1 -1
6 133 4 346 71 348 -1 -1
6 575 33 752 56 344 33 216 30 969 64 405 -1 -1
6 2906 29 54 -1 -1
6 64 65 200 -1 -1
6 184 96 2191 -1 -1
6 521 15 46 28 839 67 949 -1 -1
6 196 5 239 97 986 -1 -1
6 605 86 497 -1 -1
6 760 57 21 71 1238 -1 -1
6 128 28 204 11 422 53 1225 -1 -1
6 578 35 228 75 633 -1 -1
6 1618 33 374 71 34 -1 -1
6 396 23 1176 21 345 64 25 -1 -1
6 434 80 769 88 706 -1 -1
6 676 96 38 84 650 13 834 28 84 93 54 -1 -1
6 42 14 356 59 41 38 92 37 1386 29 1320 5 1404 65 1647 -1 -1
6 52 40 4 55 2277 66 194 -1 -1
6 1855 3 1177 66 26 88 373 -1 -1
6 331 10 1201 8 466 76 153 -1 -1
6 570 75 282 41 2039 21 199 95 505 -1 -1
6 139 85 712 -1 -1
6 82 94 540 10 1144 4 5 54 735 -1 -1
6 752 39 70 68 574 -1 -1
6 379 60 1405 70 219 -1 -1
6 896 96 1234 8 435 92 301 -1 -1
6 1944 97 166 -1 -1
6 885 48 1794 69 263 51 61 55 512 78 372 -1 -1
6 36 66 1245 43 593 48 86 90 411 -1 -1
6 2905 46 612 -1 -1
6 91 95 1316 -1 -1
6 6 14 570 29 294 68 349 -1 -1
6 2 8 1878 13 481 2 616 35 142 62 377 -1 -1
6 465 89 803 -1 -1
6 685 10 99 88 507 -1 -1
6 274 67 35 -1 -1
6 788 37 56 34 415 50 2025 78 951 -1 -1
6 16 30 1031 70 1125 30 431 58 1246 49 965 27 4749 58 1628 -1 -1
6 943 98 305 -1 -1
6 126 91 827 -1 -1
6 320 12 76 3 541 74 324 -1 -1
6 1382 38 658 42 886 11 612 43 349 -1 -1
6 294 51 375 84 201 41 370 25 20 61 324 -1 -1
6 256 35 1032 24 64 6 17 54 190 -1 -1
6 1968 24 994 71 173 80 815 -1 -1
6 1007 32 24 96 102 -1 -1
6 693 77 202 -1 -1
6 1407 95 26 2 55 79 928 73 289 61 94 91 120 -1 -1
6 1290 7 173 5 419 16 6 15 259 -1 -1
6 125 57 544 10 105 9 612 79 341 -1 -1
6 3542 52 795 90 238 -1 -1
6 474 19 459 20 168 61 131 -1 -1
6 1337 17 54 63 1298 -1 -1
6 964 54 271 70 281 -1 -1
6 177 78 996 21 457 83 119 62 616 48 576 8 265 31 220 74 1534 -1 -1
6 755 14 14 34 32 -1 -1
6 139 83 244 -1 -1
6 18 81 115 -1 -1
6 146 42 300 21 952 64 368 87 841 -1 -1
6 612 55 64 3 1253 71 133 37 494 66 438 44 796 24 235 74 1 -1 -1
6 1020 24 1468 29 117 28 2167 78 453 -1 -1
6 233 24 666 51 154 99 67 -1 -1
6 85 35 3928 60 1115 -1 -1
6 1199 87 5 -1 -1
6 799 65 302 29 29 66 1313 -1 -1
6 7 89 2314 -1 -1
6 158 34 699 57 110 -1 -1
6 1123 46 974 12 1650 40 1167 70 1116 -1 -1
6 137 81 1469 -1 -1
6 144 81 1414 -1 -1
6 1760 38 2018 13 286 21 1225 92 480 -1 -1
6 378 8 84 33 61 -1 -1
6 297 8 2611 13 661 16 137 44 439 -1 -1
6 1148 22 453 46 1094 11 853 2 801 82 1191 -1 -1
6 69 81 116 10 2800 24 45 45 1150 19 86 87 206 -1 -1
6 693 95 1576 57 2060 5 347 61 647 47 209 66 335 -1 -1
6 133 38 287 73 440 -1 -1
6 225 66 509 -1 -1
6 19 13 71 96 161 -1 -1
6 895 69 456 -1 -1
6 472 45 134 80 970 -1 -1
6 356 90 1071 -1 -1
6 412 55 615 -1 -1
6 1321 67 789 -1 -1
6 117 4 1694 24 615 10 154 60 1170 -1 -1
6 1374 83 1101 -1 -1
6 561 36 405 69 259 -1 -1
6 378 47 709 69 486 -1 -1
6 507 77 908 -1 -1
6 524 42 44 93 191 -1 -1
6 328 23 489 40 50 -1 -1
6 123 95 608 -1 -1
6 403 15 525 37 9 23 743 91 773 -1 -1
6 150 88 68 69 1521 77 669 61 205 47 1 53 71 6 407 74 99 -1 -1
6 137 97 279 1 341 4 349 43 218 27 251 12 1587 68 1545 -1 -1
6 1332 81 440 49 795 71 134 76 87 -1 -1
6 214 38 101 89 126 -1 -1
6 2515 29 230 66 35 27 69 72 575 -1 -1
6 294 36 214 76 146 -1 -1
6 101 79 395 21 1306 5 34 81 142 -1 -1
6 52 37 492 76 422 -1 -1
6 1009 9 1438 69 16 -1 -1
6 90 67 1271 -1 -1
6 144 24 116 83 571 -1 -1
6 315 48 172 65 545 -1 -1
6 775 25 83 13 1123 66 1198 -1 -1
6 183 34 79 45 2011 -1 -1
6 927 95 78 -1 -1
6 183 93 2063 63 177 14 757 24 706 64 146 -1 -1
6 340 90 817 43 867 39 430 76 565 -1 -1
6 539 70 405 10 547 13 785 96 454 -1 -1
6 98 9 203 66 1033 -1 -1
6 276 1 338 13 594 36 448 71 1046 -1 -1
6 1447 99 965 -1 -1
6 266 34 385 41 777 65 77 40 573 69 295 -1 -1
6 789 56 116 98 195 -1 -1
6 856 84 1460 -1 -1
6 303 47 1452 84 1601 -1 -1
6 219 87 1602 -1 -1
6 1307 50 45 2 197 26 71 60 48 -1 -1
6 1451 10 429 80 1069 -1 -1
6 569 48 6 44 475 96 1069 -1 -1
6 32 53 945 -1 -1
6 573 0 148 41 498 62 366 -1 -1
6 582 74 345 -1 -1
6 774 85 364 50 99 97 369 -1 -1
6 88 55 60 51 1139 22 409 43 627 81 247 -1 -1
6 1324 0 350 39 105 34 53 97 263 -1 -1
6 39 86 1949 -1 -1
6 348 8 340 45 578 6 145 7 163 99 761 -1 -1
6 850 63 287 89 245 -1 -1
6 291 32 46 23 52 42 112 -1 -1
6 504 71 344 37 461 92 782 -1 -1
6 752 96 656 -1 -1
6 216 13 414 12 978 31 1591 92 1359 -1 -1
6 44 50 397 67 696 -1 -1
6 925 61 1253 84 337 2 405 19 344 37 85 71 865 -1 -1
6 400 25 1686 83 719 -1 -1
6 335 46 44 -1 -1
6 465 43 584 -1 -1
6 248 25 82 33 58 77 5280 34 206 73 676 6 845 18 1654 64 1478 -1 -1
6 430 92 1238 8 31 17 111 33 1045 44 834 22 1426 30 462 68 129 -1 -1
6 565 19 160 35 333 5 549 4 275 56 383 -1 -1
6 771 28 407 21 845 2 1683 90 950 -1 -1
6 1354 21 233 56 320 29 5358 10 696 86 324 -1 -1
6 3203 25 945 22 737 0 1955 44 785 -1 -1
6 391 30 81 45 169 97 183 -1 -1
6 702 22 365 31 662 83 30 -1 -1
6 404 52 35 36 405 85 85 37 40 10 418 92 389 -1 -1
6 39 64 1164 74 466 92 805 -1 -1
6 1578 22 305 96 1004 -1 -1
6 1112 69 730 -1 -1
6 514 96 66 -1 -1
6 946 93 2299 -1 -1
6 421 61 253 50 450 64 3075 -1 -1
6 306 91 283 -1 -1
6 295 7 617 3 645 64 213 -1 -1
6 38 88 70 -1 -1
6 676 69 133 35 668 79 99 -1 -1
6 1221 49 761 36 940 85 51 -1 -1
6 87 8 1681 32 223 31 537 21 586 69 1872 -1 -1
6 195 72 769 -1 -1
6 2553 28 203 49 9 -1 -1
6 238 26 491 80 493 -1 -1
6 1261 13 1048 98 1506 -1 -1
7 443 37 484 51 1218 97 43 -1 -1
7 1071 70 143 63 80 98 415 -1 -1
7 448 69 281 89 1858 -1 -1
7 63 42 391 16 1265 25 1239 13 1947 52 2224 -1 -1
7 279 40 242 89 155 30 361 66 6 82 222 -1 -1
7 146 63 166 11 556 62 1714 -1 -1
7 457 43 590 74 553 -1 -1
7 1661 74 891 -1 -1
7 263 89 427 70 391 73 117 59 2910 70 434 -1 -1
7 12 74 256 44 193 4 311 95 498 -1 -1
7 133 87 138 -1 -1
7 298 4 225 9 339 20 217 27 740 -1 -1
7 646 72 2020 -1 -1
7 1450 14 192 1 534 62 75 -1 -1
7 14 63 534 58 1142 16 544 93 117 -1 -1
7 400 93 76 50 329 56 231 43 110 42 47 65 700 -1 -1
7 760 33 920 86 136 -1 -1
7 2293 77 314 65 1119 3 604 43 334 38 1185 28 262 84 1233 -1 -1
7 1375 96 557 39 102 69 413 36 417 7 1327 65 279 53 311 54 337 93 946 -1 -1
7 1286 87 630 11 865 36 140 61 114 17 562 72 1314 -1 -1
7 1402 72 21 -1 -1
7 61 19 392 54 38 25 1809 35 323 33 575 67 585 -1 -1
7 20 61 502 52 47 55 129 47 104 1 128 61 411 -1 -1
7 359 13 26 15 1081 61 1876 -1 -1
7 1268 29 285 62 179 -1 -1
7 586 48 1234 71 841 -1 -1
7 487 82 367 88 3012 76 276 65 100 90 352 -1 -1
7 369 62 708 7 277 32 110 0 1659 79 1055 -1 -1
7 137 11 345 39 97 0 1385 71 89 -1 -1
7 73 5 1908 71 426 -1 -1
7 339 49 1464 83 367 -1 -1
7 6 14 57 11 270 64 257 -1 -1
7 52 24 106 51 565 -1 -1
7 402 70 465 65 1127 42 779 93 1165 -1 -1
7 1885 14 556 29 59 20 493 21 671 15 29 91 1841 -1 -1
7 100 87 34 -1 -1
7 878 57 86 21 35 26 699 47 182 -1 -1
7 151 96 1878 -1 -1
7 1300 45 111 80 299 17 70 88 54 -1 -1
7 326 62 1289 92 284 -1 -1
7 1043 27 183 31 1996 26 299 78 157 -1 -1
7 187 43 417 82 578 -1 -1
7 2171 25 178 75 397 -1 -1
7 553 37 334 10 786 73 467 -1 -1
7 157 73 12 -1 -1
7 542 31 1115 68 73 -1 -1
7 905 47 820 32 1338 19 347 6 59 88 598 -1 -1
7 613 89 243 -1 -1
7 459 46 124 90 1706 32 126 71 53 0 27 98 1270 -1 -1
7 834 78 1762 79 645 51 1009 15 422 76 157 -1 -1
7 764 21 180 2 444 27 82 83 9 -1 -1
7 174 13 198 91 157 -1 -1
7 35 35 33 41 1532 32 1232 2 199 11 139 32 98 -1 -1
7 6 90 713 -1 -1
7 393 90 1930 76 156 77 538 85 100 67 1022 74 634 42 318 71 228 -1 -1
7 450 94 238 76 594 97 714 -1 -1
7 261 15 1047 71 679 -1 -1
7 568 65 371 99 41 -1 -1
7 212 74 112 72 21 25 2959 82 57 -1 -1
7 717 58 1956 4 79 62 1833 50 95 92 114 -1 -1
7 193 87 386 99 616 35 644 46 752 4 522 86 33 -1 -1
7 404 39 471 69 3193 -1 -1
7 604 3 524 20 353 45 805 47 376 11 349 9 223 64 533 -1 -1
7 419 80 122 -1 -1
7 275 97 349 -1 -1
7 503 71 1510 38 1426 58 796 20 222 85 256 -1 -1
7 1352 74 1151 20 222 67 410 -1 -1
7 1118 60 189 35 271 6 210 3 200 8 9 38 942 -1 -1
7 493 58 7 35 701 88 1239 -1 -1
7 1200 52 445 4 782 64 772 74 136 -1 -1
7 402 81 388 -1 -1
7 14 34 59 29 1614 41 668 84 253 -1 -1
7 2416 23 2224 89 2549 -1 -1
7 63 90 667 -1 -1
7 784 58 1225 4 250 15 497 10 189 79 1213 -1 -1
7 1591 19 194 98 1111 -1 -1
7 405 45 921 33 290 87 2674 -1 -1
7 351 97 191 20 179 88 543 74 493 35 220 66 539 -1 -1
7 89 57 641 98 871 -1 -1
7 337 84 1260 22 845 76 552 43 97 45 102 43 693 44 1369 6 781 10 581 59 699 -1 -1
7 371 33 757 99 331 -1 -1
7 601 68 526 -1 -1
7 464 90 294 -1 -1
7 298 64 105 30 3364 14 591 94 71 -1 -1
7 23 12 768 45 396 -1 -1
7 151 34 1536 67 50 87 65 -1 -1
7 46 86 113 -1 -1
7 297 29 644 10 670 12 316 38 235 -1 -1
7 674 56 961 93 388 -1 -1
7 309 94 2022 -1 -1
7 490 25 238 59 23 -1 -1
7 2501 15 490 33 59 20 308 89 170 -1 -1
7 171 17 1173 34 6 72 1403 78 152 -1 -1
7 1049 31 31 84 92 -1 -1
7 549 93 255 -1 -1
7 1123 15 533 3 1084 18 415 93 18 -1 -1
7 1608 8 120 74 280 -1 -1
7 957 57 68 90 188 -1 -1
7 762 57 703 54 1235 5 21 96 23 -1 -1
7 2061 60 666 -1 -1
7 2023 67 350 89 66 46 858 87 565 -1 -1
7 751 48 465 34 1824 51 5 66 84 -1 -1
7 236 42 183 16 140 73 6 6 508 82 12 -1 -1
7 555 81 425 -1 -1
7 1258 20 11 15 43 14 1177 94 136 -1 -1
7 88 41 360 29 462 14 52 30 920 25 310 80 1043 -1 -1
7 1312 84 379 71 247 28 288 86 103 -1 -1
7 2123 27 40 52 2 21 108 96 579 -1 -1
7 1357 12 1130 6 74 34 188 75 550 -1 -1
7 480 56 271 95 32 -1 -1
7 1167 74 143 -1 -1
7 1094 64 221 4 159 73 95 -1 -1
7 152 16 30 78 1034 17 251 83 422 -1 -1
7 174 49 39 -1 -1
7 458 18 45 69 313 99 268 -1 -1
7 12 58 1589 17 533 48 840 -1 -1
7 772 48 1050 22 105 42 669 61 576 -1 -1
7 602 70 209 3 834 85 648 -1 -1
7 109 49 213 -1 -1
7 1740 54 309 60 82 -1 -1
7 993 43 633 21 1595 85 104 -1 -1
7 229 77 50 31 86 24 348 84 1313 -1 -1
7 18 48 909 60 398 27 902 76 546 -1 -1
7 551 68 322 25 312 92 762 -1 -1
7 2127 90 392 -1 -1
7 449 8 139 33 160 94 85 -1 -1
7 687 56 783 14 1088 92 125 -1 -1
7 1367 47 342 79 502 -1 -1
7 634 52 200 -1 -1
7 533 25 194 85 128 -1 -1
7 433 20 215 5 3170 53 64 35 3527 28 439 63 11 -1 -1
7 629 23 282 82 617 -1 -1
7 226 35 336 54 176 27 1493 87 634 -1 -1
7 55 51 523 30 96 54 498 99 610 -1 -1
7 1073 89 63 -1 -1
7 83 82 1293 26 792 48 317 44 196 59 24 -1 -1
7 754 84 65 68 299 0 862 43 34 83 401 -1 -1
7 3443 76 640 24 1301 8 423 85 184 -1 -1
7 319 69 384 -1 -1
7 548 28 744 -1 -1
7 451 63 285 90 597 -1 -1
7 185 12 474 30 1 -1 -1
7 334 68 149 92 394 -1 -1
7 882 84 143 -1 -1
7 267 78 382 47 541 64 390 11 655 74 409 -1 -1
7 22 58 137 18 42 89 309 -1 -1
7 493 51 1172 23 627 81 362 89 240 -1 -1
7 6 73 283 94 727 -1 -1
7 1664 69 136 56 870 91 322 -1 -1
7 2246 25 82 88 1596 -1 -1
7 473 80 2266 26 404 70 127 82 490 -1 -1
7 1249 29 915 54 1117 48 759 36 95 2 67 93 621 -1 -1
7 1401 72 231 -1 -1
7 604 99 85 -1 -1
7 224 67 642 0 202 86 406 -1 -1
7 233 70 2237 -1 -1
7 688 13 380 91 381 -1 -1
7 141 82 71 -1 -1
7 1181 13 67 92 1878 -1 -1
7 167 91 1344 -1 -1
7 651 24 424 81 527 66 185 94 122 -1 -1
7 14 96 935 -1 -1
7 430 84 173 -1 -1
7 131 67 952 19 1 70 37 -1 -1
7 36 25 215 88 112 -1 -1
7 599 88 46 53 869 88 236 -1 -1
7 474 92 2 -1 -1
7 213 9 150 87 465 -1 -1
7 2810 93 211 -1 -1
7 280 5 519 62 144 -1 -1
7 651 71 720 -1 -1
7 111 74 746 -1 -1
7 1650 48 723 -1 -1
7 34 86 883 -1 -1
7 1328 78 864 59 127 24 755 13 1116 5 194 99 265 -1 -1
7 1031 95 225 -1 -1
7 61 20 30 57 878 60 538 -1 -1
7 721 74 234 48 1613 56 740 57 167 -1 -1
7 21 6 323 64 177 93 318 -1 -1
7 31 71 20 -1 -1
7 761 81 331 36 87 62 1422 -1 -1
7 287 57 339 -1 -1
7 189 82 24 -1 -1
7 208 55 1043 20 365 94 803 -1 -1
7 547 17 83 6 365 86 305 -1 -1
7 7 71 1922 45 422 30 559 21 185 90 70 -1 -1
7 541 79 278 -1 -1
7 164 5 673 30 618 63 596 -1 -1
7 2962 78 418 -1 -1
7 63 37 202 88 242 -1 -1
7 187 25 689 1 510 12 1893 8 1143 45 427 19 735 81 69 -1 -1
7 176 99 232 7 238 58 466 -1 -1
7 253 61 113 42 446 81 668 -1 -1
7 439 6 58 10 321 94 260 -1 -1
7 670 0 246 29 725 93 56 -1 -1
7 242 77 465 -1 -1
7 2 58 1257 83 278 -1 -1
7 895 82 21 3 1050 85 666 -1 -1
7 272 0 716 57 1533 74 252 -1 -1
8 94 50 504 3 74 40 232 -1 -1
8 75 82 64 -1 -1
8 712 58 910 96 837 -1 -1
8 1188 31 4215 48 135 98 670 -1 -1
8 1176 15 399 83 209 -1 -1
8 1199 16 1052 49 449 -1 -1
8 1224 85 83 4 1740 29 553 97 11 -1 -1
8 108 87 9 29 683 90 176 -1 -1
8 355 49 352 28 15 73 267 74 542 27 55 93 998 -1 -1
8 11 24 38 98 336 43 721 92 100 -1 -1
8 47 1 840 67 169 -1 -1
8 1293 66 82 -1 -1
8 1442 46 802 75 371 73 60 83 1068 44 606 32 131 72 667 -1 -1
8 268 66 585 32 671 31 107 85 117 49 58 51 44 58 336 87 133 -1 -1
8 487 72 519 43 112 12 1003 36 1698 15 572 74 1013 -1 -1
8 247 5 222 18 313 79 295 -1 -1
8 358 82 5 43 186 36 1253 97 13 -1 -1
8 804 22 672 18 975 1 184 86 1121 -1 -1
8 1886 92 283 -1 -1
8 599 96 145 9 30 85 1161 -1 -1
8 54 95 3 -1 -1
8 1041 17 3813 50 341 16 1258 38 847 28 15 37 84 46 422 -1 -1
8 130 68 256 76 186 -1 -1
8 722 21 72 19 653 68 1235 -1 -1
8 274 18 1810 71 1189 -1 -1
8 664 44 855 46 1745 45 41 37 352 26 81 50 450 -1 -1
8 52 63 723 28 371 21 2199 39 739 34 1578 89 849 -1 -1
8 572 59 220 6 180 1 773 68 17 -1 -1
8 159 64 877 43 861 96 263 -1 -1
8 200 14 563 79 737 -1 -1
8 561 83 584 -1 -1
8 188 41 465 81 20 -1 -1
8 810 22 1118 96 822 89 317 41 639 85 466 35 615 12 185 5 817 12 164 83 536 -1 -1
8 197 42 7 73 1443 46 1069 99 960 -1 -1
8 201 25 627 28 91 12 551 33 185 73 408 -1 -1
8 106 73 1470 79 5 76 693 64 893 17 598 22 204 59 202 10 834 72 1558 -1 -1
8 138 12 432 69 1423 -1 -1
8 117 27 40 64 29 -1 -1
8 2686 15 17 76 23 -1 -1
8 96 9 185 6 425 39 1452 -1 -1
8 321 4 432 8 812 4 371 8 458 35 260 26 845 79 148 -1 -1
8 101 20 322 61 707 29 1113 10 1715 54 1781 -1 -1
8 507 58 499 43 801 19 628 13 133 30 555 69 871 -1 -1
8 153 89 836 -1 -1
8 109 95 29 -1 -1
8 246 88 854 -1 -1
8 805 35 607 13 1237 30 959 36 511 48 670 -1 -1
8 350 21 608 62 830 20 19 96 1001 -1 -1
8 56 35 1594 0 369 8 90 74 8 -1 -1
8 226 52 13 1 577 33 346 43 1228 -1 -1
8 301 42 957 76 259 20 109 51 770 93 91 -1 -1
8 215 78 2188 -1 -1
8 2041 41 1473 46 175 16 665 70 66 -1 -1
8 989 22 109 19 322 69 330 -1 -1
8 464 20 391 98 927 77 146 80 50 65 529 9 616 37 1380 88 645 -1 -1
8 362 24 627 97 1075 -1 -1
8 496 56 845 76 1394 -1 -1
8 189 12 258 47 541 -1 -1
8 644 78 1542 -1 -1
8 104 42 20 29 27 28 937 33 1442 8 193 66 642 -1 -1
8 492 39 946 17 380 78 17 -1 -1
8 271 60 259 5 1388 30 1039 92 711 -1 -1
8 75 38 195 25 134 8 1599 12 247 90 2163 -1 -1
8 121 77 401 23 698 87 27 -1 -1
8 417 99 215 -1 -1
8 110 42 1531 81 324 -1 -1
8 91 12 67 4 879 70 66 -1 -1
8 1136 69 78 -1 -1
8 1343 35 1120 4 456 73 696 -1 -1
8 209 40 86 82 1006 40 681 48 263 22 1752 90 866 -1 -1
8 450 9 285 93 599 -1 -1
8 288 35 16 74 3123 -1 -1
8 275 40 477 34 22 36 245 39 479 92 778 -1 -1
8 1289 68 3027 -1 -1
8 339 26 97 30 633 42 324 79 74 -1 -1
8 2316 78 1225 -1 -1
8 419 51 827 77 1264 -1 -1
8 270 1 283 87 64 -1 -1
8 394 44 158 21 75 90 582 -1 -1
8 60 25 686 79 182 -1 -1
8 179 67 193 45 117 2 420 1 514 20 334 37 176 -1 -1
8 436 50 66 7 80 30 1592 17 234 60 537 -1 -1
8 1429 50 215 18 1166 58 2138 42 129 35 78 48 1228 -1 -1
8 359 37 1741 24 304 40 414 -1 -1
8 50 80 1361 62 1541 99 118 -1 -1
8 1121 23 443 66 769 -1 -1
8 1920 54 807 -1 -1
8 22 78 93 -1 -1
8 407 38 524 55 1058 -1 -1
8 384 78 305 80 272 -1 -1
8 101 80 282 13 643 8 405 17 513 92 364 -1 -1
8 604 35 240 54 174 57 475 81 191 -1 -1
8 2014 38 52 60 411 3 195 70 285 -1 -1
8 2511 43 209 13 1066 43 416 -1 -1
8 36 87 2011 -1 -1
8 89 71 20 73 1665 15 877 90 1222 -1 -1
8 869 42 111 79 1099 53 1100 63 741 2 400 83 398 -1 -1
8 2080 32 42 -1 -1
8 430 46 72 51 19 86 1064 -1 -1
8 766 99 73 -1 -1
8 2242 44 220 11 979 47 908 90 1465 -1 -1
8 611 57 657 67 1432 -1 -1
8 65 42 842 59 377 19 296 54 521 -1 -1
8 211 14 1177 16 195 41 33 18 238 10 1762 62 187 -1 -1
8 1017 72 116 -1 -1
8 635 41 69 6 31 33 8 42 985 -1 -1
8 788 53 405 70 437 73 2304 12 649 46 121 -1 -1
8 112 93 448 85 554 11 12 1 98 36 399 91 932 -1 -1
8 140 89 124 78 1277 87 1152 60 35 39 644 78 298 -1 -1
8 713 98 1769 -1 -1
8 63 20 497 22 1170 96 2979 -1 -1
8 182 87 808 -1 -1
8 797 12 1039 78 164 -1 -1
8 294 2 1078 70 599 22 1243 10 101 45 656 -1 -1
8 25 65 219 0 44 94 293 -1 -1
8 340 83 260 -1 -1
8 13 13 438 68 45 -1 -1
8 316 44 1512 64 1801 61 9 44 959 51 1046 17 139 46 7 43 39 75 1262 -1 -1
8 131 35 263 46 369 21 870 26 469 24 660 86 1938 -1 -1
8 832 18 500 33 233 27 701 38 208 32 135 39 151 45 1331 76 1102 -1 -1
8 975 43 77 34 117 93 409 -1 -1
8 77 5 632 6 16 64 49 -1 -1
8 147 52 439 6 123 52 364 -1 -1
8 467 95 2048 61 54 84 425 -1 -1
8 51 12 694 38 56 -1 -1
8 195 85 8 -1 -1
8 668 86 103 -1 -1
8 956 1 223 87 1251 -1 -1
8 654 42 779 87 337 -1 -1
8 597 90 487 -1 -1
8 241 51 307 74 1421 -1 -1
8 922 72 644 5 53 38 318 35 445 85 78 -1 -1
8 194 46 288 -1 -1
8 1158 85 644 -1 -1
8 426 41 780 22 1073 90 260 -1 -1
8 771 36 373 80 179 -1 -1
8 268 90 1407 -1 -1
8 44 51 5 67 348 3 1868 91 555 -1 -1
8 367 49 1103 79 650 -1 -1
8 90 91 60 -1 -1
8 606 24 1115 53 150 4 2503 60 105 -1 -1
8 1207 57 369 85 225 -1 -1
8 72 91 983 68 185 38 1217 67 83 76 1087 -1 -1
8 71 18 1075 83 773 -1 -1
8 272 28 773 69 48 -1 -1
8 742 28 191 72 1084 -1 -1
8 1040 55 39 5 5 97 1232 -1 -1
8 95 55 802 40 47 65 1828 -1 -1
8 127 29 644 87 1289 42 2005 6 967 52 1090 1 476 56 37 99 34 -1 -1
8 277 81 1080 90 103 24 913 73 1184 12 410 55 1889 77 415 -1 -1
8 781 45 1141 26 1659 23 81 70 438 -1 -1
8 212 92 623 -1 -1
8 117 73 851 8 378 87 1009 -1 -1
8 4 20 828 55 2022 -1 -1
8 168 54 97 82 532 5 1519 52 81 -1 -1
8 174 31 208 36 888 82 259 -1 -1
8 717 34 1629 45 305 0 595 53 461 -1 -1
8 450 30 1694 78 465 -1 -1
8 968 98 264 -1 -1
8 2828 78 71 -1 -1
8 222 4 189 11 861 80 1638 -1 -1
8 302 24 778 61 4 -1 -1
8 919 2 39 1 1295 12 807 81 940 -1 -1
8 1245 54 443 -1 -1
8 61 91 358 -1 -1
8 799 0 786 29 2723 60 269 -1 -1
8 198 46 266 93 168 -1 -1
8 1347 49 564 38 50 9 227 57 4 -1 -1
8 1364 58 249 -1 -1
8 160 39 173 6 1738 91 211 -1 -1
8 314 42 124 2 237 0 3569 26 1255 76 24 -1 -1
8 939 62 226 32 760 85 186 -1 -1
8 98 1 200 0 352 62 730 20 1048 16 373 6 389 87 1040 -1 -1
8 1563 36 346 -1 -1
8 129 92 25 88 60 67 297 61 1232 9 71 49 635 -1 -1
8 301 1 612 90 375 -1 -1
8 232 41 13 67 197 21 702 4 81 59 270 -1 -1
8 1322 65 228 70 758 -1 -1
8 309 79 1852 -1 -1
8 1388 51 1004 75 81 85 2439 -1 -1
8 18 78 1436 -1 -1
8 435 16 1010 75 2185 -1 -1
8 302 78 291 -1 -1
8 186 7 862 55 443 -1 -1
8 191 90 386 -1 -1
8 2308 27 935 5 534 84 256 -1 -1
8 833 68 636 83 1081 -1 -1
8 739 6 878 83 246 -1 -1
8 689 47 352 -1 -1
8 597 1 563 28 1249 38 656 53 221 -1 -1
8 1025 96 249 78 577 41 510 77 34 4 67 21 189 86 2 -1 -1
8 901 1 341 -1 -1
8 396 0 959 43 56 -1 -1
8 800 47 791 -1 -1
8 251 53 1407 -1 -1
8 88 75 198 -1 -1
8 79 99 837 -1 -1
8 143 87 561 -1 -1
8 307 37 16 40 407 48 336 -1 -1
8 936 42 57 59 245 -1 -1
8 1306 62 373 30 26 65 359 61 700 3 127 36 673 85 303 -1 -1
8 142 14 13 44 1133 -1 -1
8 444 43 672 52 202 -1 -1
8 41 37 147 3 215 50 139 -1 -1
8 715 47 1120 3 150 59 365 -1 -1
8 360 27 25 52 199 65 837 53 250 78 346 -1 -1
8 127 37 607 29 649 10 3373 78 369 -1 -1
8 1005 75 868 -1 -1
8 367 19 3780 22 1004 60 585 -1 -1
8 801 7 351 46 1511 -1 -1
8 2487 63 717 22 313 99 188 -1 -1
8 1312 16 1126 30 646 54 991 -1 -1
8 1165 48 692 -1 -1
8 190 59 153 83 1606 -1 -1
8 373 22 1013 50 796 92 695 -1 -1
8 669 35 916 28 88 91 283 -1 -1
8 357 51 680 90 221 -1 -1
8 125 62 364 -1 -1
8 153 80 186 -1 -1
8 549 50 119 1 1319 14 223 70 62 -1 -1
8 1043 6 583 59 114 -1 -1
8 94 56 187 68 211 -1 -1
9 697 97 1884 -1 -1
9 866 54 253 35 279 66 78 54 153 44 181 37 20 81 171 -1 -1
9 78 87 382 79 519 88 2862 47 362 27 26 93 1244 -1 -1
9 630 81 408 14 1626 22 361 41 194 18 562 87 1094 -1 -1
9 45 54 721 41 215 81 341 -1 -1
9 1141 32 531 38 603 29 27 72 1505 -1 -1
9 155 81 592 72 498 9 977 36 969 26 502 62 823 -1 -1
9 335 19 25 28 1049 78 861 71 73 59 750 76 740 -1 -1
9 296 28 430 24 1098 97 619 -1 -1
9 102 2 656 22 1677 8 2669 53 340 -1 -1
9 898 6 2305 97 93 -1 -1
9 127 25 1185 58 146 -1 -1
9 23 40 864 52 951 73 2054 -1 -1
9 970 54 680 68 148 -1 -1
9 929 29 89 78 195 -1 -1
9 105 97 344 86 287 68 74 31 920 22 256 97 514 -1 -1
9 490 76 595 28 927 7 425 46 433 -1 -1
9 85 5 2755 31 375 82 75 -1 -1
9 47 95 348 29 397 25 581 33 1959 44 1611 4 1580 45 912 26 219 79 1658 -1 -1
9 523 91 571 -1 -1
9 1010 92 10 66 364 40 1281 44 23 95 605 -1 -1
9 109 3 562 90 18 -1 -1
9 117 47 212 -1 -1
9 931 68 412 10 120 90 926 11 555 22 492 99 253 -1 -1
9 559 43 237 34 1182 75 92 -1 -1
9 1008 80 23 31 543 49 412 23 236 2 883 0 123 98 510 -1 -1
9 386 42 16 28 1189 33 686 37 209 79 694 -1 -1
9 57 43 450 76 209 -1 -1
9 186 76 475 49 451 52 262 80 204 -1 -1
9 91 41 287 36 384 90 698 -1 -1
9 275 12 1671 50 831 90 481 -1 -1
9 599 30 2303 75 85 4 2524 6 1372 64 257 -1 -1
9 228 56 449 13 2395 31 1827 97 1243 -1 -1
9 656 76 214 0 563 74 894 -1 -1
9 392 94 12 -1 -1
9 101 70 714 -1 -1
9 131 62 442 23 345 38 170 30 235 86 66 -1 -1
9 864 59 3108 1 545 21 368 12 476 99 1303 -1 -1
9 804 8 248 38 216 79 550 -1 -1
9 1276 32 43 17 491 62 119 -1 -1
9 973 13 739 5 192 40 304 95 453 -1 -1
9 1284 17 1478 78 80 -1 -1
9 227 41 68 57 991 49 149 90 201 -1 -1
9 1283 95 345 -1 -1
9 157 90 2089 -1 -1
9 430 86 44 -1 -1
9 338 21 187 23 1022 25 842 80 94 -1 -1
9 1554 89 188 17 236 0 216 4 316 18 24 -1 -1
9 508 6 710 53 329 -1 -1
9 15 18 142 48 398 -1 -1
9 712 93 662 -1 -1
9 492 15 286 9 180 68 208 -1 -1
9 795 99 1325 -1 -1
9 735 41 425 31 392 81 78 -1 -1
9 272 39 141 52 27 -1 -1
9 37 44 43 30 133 71 59 -1 -1
9 509 43 195 26 109 89 563 -1 -1
9 592 86 625 -1 -1
9 539 79 1334 1 27 60 26 -1 -1
9 291 77 178 -1 -1
9 2137 44 3262 -1 -1
9 271 3 1203 40 924 44 1043 79 34 -1 -1
9 243 86 243 -1 -1
9 256 69 104 78 321 73 270 16 40 88 70 -1 -1
9 341 26 747 38 548 31 2091 56 317 -1 -1
9 1194 35 124 54 1299 13 252 8 437 43 581 45 1506 94 1459 -1 -1
9 23 88 831 65 10 31 180 75 166 -1 -1
9 303 42 782 59 101 -1 -1
9 213 6 10 70 846 -1 -1
9 744 98 960 -1 -1
9 201 50 1268 14 519 73 1055 -1 -1
9 324 87 1011 82 582 75 28 46 26 15 652 50 936 -1 -1
9 95 5 91 95 568 -1 -1
9 1555 23 485 96 2261 -1 -1
9 576 72 259 35 577 36 1259 29 143 31 52 71 60 -1 -1
9 215 51 588 16 425 55 2440 -1 -1
9 884 17 386 79 137 -1 -1
9 970 52 231 42 203 83 714 -1 -1
9 1329 81 442 90 409 -1 -1
9 191 53 641 95 684 -1 -1
9 2049 66 71 11 163 75 1716 79 226 -1 -1
9 348 48 1338 1 140 81 411 -1 -1
9 1214 69 401 21 437 72 2608 87 749 -1 -1
9 203 73 1237 83 1860 68 217 42 1431 57 1216 87 399 -1 -1
9 1774 16 319 37 172 23 302 19 687 76 214 -1 -1
9 36 17 325 11 1120 46 235 -1 -1
9 337 90 821 -1 -1
9 717 72 536 92 493 -1 -1
9 513 35 1939 49 660 -1 -1
9 207 38 261 66 1384 26 718 61 989 -1 -1
9 579 98 1616 -1 -1
9 1666 32 204 55 2514 -1 -1
9 968 76 2419 -1 -1
9 389 42 1051 90 1703 -1 -1
9 427 54 1059 96 781 -1 -1
9 1 4 6 25 746 74 198 -1 -1
9 477 51 1347 -1 -1
9 70 43 256 19 506 60 683 87 1977 -1 -1
9 1464 12 289 63 1272 -1 -1
9 205 26 1538 55 910 37 300 4 562 30 1521 43 1018 -1 -1
9 1130 21 142 90 141 -1 -1
9 144 84 410 -1 -1
9 29 94 125 -1 -1
9 7 36 527 65 461 -1 -1
9 534 40 20 34 381 23 542 55 1118 -1 -1
9 1663 94 276 17 167 15 1057 17 105 29 311 74 1205 -1 -1
9 13 86 241 -1 -1
9 677 84 302 44 2044 47 22 22 36 4 300 22 7 73 379 -1 -1
9 211 61 322 -1 -1
9 2289 20 988 53 434 -1 -1
9 89 57 453 -1 -1
9 1183 46 1387 13 577 30 473 44 72 89 190 -1 -1
9 251 34 313 1 504 78 1230 -1 -1
9 1030 34 620 66 537 -1 -1
9 384 28 613 7 557 17 1342 79 162 -1 -1
9 526 85 423 -1 -1
9 83 76 2 -1 -1
9 1102 28 967 34 892 68 282 -1 -1
9 613 99 431 94 549 90 36 8 369 67 325 -1 -1
9 908 19 622 46 1538 -1 -1
9 241 84 119 95 303 -1 -1
9 149 59 248 57 273 77 123 -1 -1
9 268 12 266 55 62 38 1495 54 496 -1 -1
9 49 97 222 25 680 18 48 1 157 69 470 -1 -1
9 288 46 1042 67 1750 -1 -1
9 3683 76 120 -1 -1
9 165 0 1401 90 401 -1 -1
9 469 2 241 42 452 66 667 65 441 10 186 9 143 50 98 -1 -1
9 390 23 692 10 21 71 376 -1 -1
9 478 88 1464 -1 -1
9 74 91 62 21 84 94 897 -1 -1
9 1360 99 843 -1 -1
9 256 89 199 -1 -1
9 150 12 26 21 592 41 1262 65 62 -1 -1
9 592 66 291 -1 -1
9 190 8 794 15 332 79 200 -1 -1
9 1815 13 405 82 359 -1 -1
9 1853 40 1009 13 1001 65 245 87 1284 -1 -1
9 512 37 883 18 488 41 329 24 381 7 1039 93 562 -1 -1
9 398 11 30 99 855 -1 -1
9 18 63 396 -1 -1
9 653 95 1008 -1 -1
9 289 42 1606 15 316 46 90 80 454 -1 -1
9 388 51 1059 10 370 36 8 12 247 94 52 -1 -1
9 512 99 1440 35 576 11 310 30 407 54 493 -1 -1
9 445 97 57 -1 -1
9 14 20 110 9 359 94 431 -1 -1
9 211 77 1325 -1 -1
9 1858 90 371 30 47 79 406 71 2096 63 910 85 365 -1 -1
9 565 53 188 90 936 -1 -1
9 1452 21 5001 96 1608 -1 -1
9 496 91 201 59 160 42 1838 29 2874 1 30 79 641 -1 -1
9 330 36 1115 90 294 96 413 -1 -1
9 278 4 49 90 268 -1 -1
9 340 75 411 15 90 2 764 21 33 39 944 91 746 -1 -1
9 783 72 1064 34 342 1 2791 72 444 -1 -1
9 550 49 196 87 189 -1 -1
9 346 87 358 -1 -1
9 304 31 869 91 2182 -1 -1
9 270 11 935 42 252 50 89 67 1415 -1 -1
9 400 66 156 57 79 56 732 18 413 55 38 -1 -1
9 790 74 347 31 87 95 825 47 409 98 83 65 463 56 1001 40 293 95 670 -1 -1
9 160 19 54 26 882 11 131 41 203 -1 -1
9 214 15 522 63 74 -1 -1
9 129 94 1004 -1 -1
9 286 16 285 37 37 -1 -1
9 1869 16 207 36 452 -1 -1
9 472 20 147 75 590 -1 -1
9 519 71 307 81 120 -1 -1
9 328 79 804 62 1081 8 1922 20 301 10 100 33 146 -1 -1
9 19 76 1027 10 208 53 100 -1 -1
9 12 13 892 29 12 61 175 -1 -1
9 572 53 112 2 36 45 476 48 653 -1 -1
9 108 29 380 49 116 83 1302 -1 -1
9 2837 10 163 63 683 -1 -1
9 119 63 324 29 470 97 1187 -1 -1
9 135 85 1629 -1 -1
9 130 95 286 -1 -1
9 59 44 30 83 494 -1 -1
9 318 65 3245 54 723 60 157 83 277 -1 -1
9 1292 0 184 6 658 27 264 -1 -1
9 807 96 709 0 550 93 303 -1 -1
9 186 41 152 3 713 38 826 75 314 -1 -1
9 156 74 397 1 641 81 575 -1 -1
9 349 31 605 39 343 54 1433 -1 -1
9 522 50 593 25 195 96 1065 -1 -1
9 1279 62 239 50 259 60 593 9 165 70 1187 -1 -1
9 556 34 226 53 449 28 524 40 47 36 255 26 683 86 145 -1 -1
9 704 94 929 83 35 21 719 27 748 84 1112 -1 -1
9 85 82 783 9 19 25 1213 63 212 81 414 -1 -1
9 640 18 508 79 854 -1 -1
9 87 10 120 82 1334 44 562 52 242 1 751 30 349 18 2587 55 2426 -1 -1
9 553 56 601 41 816 43 454 33 543 45 690 80 782 -1 -1
9 435 58 1357 89 183 -1 -1
9 192 8 92 87 378 -1 -1
9 563 39 284 1 503 89 238 -1 -1
9 2066 59 178 -1 -1
9 1109 60 539 -1 -1
9 996 65 570 -1 -1
9 873 68 60 23 90 35 498 93 1 -1 -1
9 248 99 451 -1 -1
9 216 58 1107 33 198 40 667 5 1199 7 72 52 2054 -1 -1
9 1182 78 1881 37 442 85 686 40 26 33 161 91 1277 -1 -1
9 175 11 1529 40 803 34 571 92 357 -1 -1
9 211 73 432 38 130 56 128 81 57 -1 -1
9 216 81 269 44 1203 56 39 -1 -1
9 2624 87 1115 -1 -1
9 385 21 1222 85 50 -1 -1
9 1047 86 640 68 121 74 311 68 2505 13 2079 84 221 -1 -1
9 344 97 347 -1 -1
9 374 94 95 91 1 77 1922 55 112 65 758 35 145 29 1435 87 227 -1 -1
9 12 53 464 34 314 31 37 73 1733 -1 -1
9 526 34 1092 22 25 67 541 -1 -1
9 612 84 306 73 1158 38 329 17 339 69 1190 -1 -1
9 2051 80 513 -1 -1
9 511 36 1051 47 168 1 581 33 231 56 1109 -1 -1
9 1907 18 889 16 219 91 214 -1 -1
9 424 50 610 10 104 13 28 70 284 -1 -1
9 731 52 222 -1 -1
9 1064 13 855 88 747 -1 -1
9 246 60 804 12 40 23 263 35 372 50 1837 -1 -1
9 1174 31 462 76 306 -1 -1
9 157 97 67 77 3343 6 336 11 209 12 163 34 1158 32 542 47 306 -1 -1
9 261 42 1216 80 535 -1 -1
9 478 83 343 -1 -1
9 368 29 136 19 1902 99 3138 -1 -1
9 716 32 753 26 783 41 310 37 364 4 77 58 846 -1 -1
9 1499 67 1124 49 506 5 108 62 350 -1 -1
9 862 90 929 -1 -1
9 68 95 130 -1 -1
9 706 77 256 21 159 46 73 56 658 80 922 -1 -1
9 743 63 225 -1 -1
9 1639 18 259 10 417 88 33 -1 -1
9 364 64 870 38 1182 91 1552 -1 -1
9 68 24 299 80 34 -1 -1
9 356 55 287 21 222 17 577 32 92 2 694 69 47 -1 -1
10 170 11 550 83 1089 -1 -1
10 45 51 98 29 937 75 939 34 662 61 206 52 1165 48 114 1 78 94 244 -1 -1
10 190 14 205 90 493 -1 -1
10 38 28 83 34 878 90 195 -1 -1
10 241 57 156 48 478 68 947 10 156 38 193 47 401 13 17 81 282 -1 -1
10 146 48 807 13 90 14 54 95 578 -1 -1
10 1338 61 3910 37 288 48 301 8 1332 92 83 -1 -1
10 1002 56 199 66 3 27 88 54 1148 -1 -1
10 277 20 345 98 986 -1 -1
10 2073 78 150 61 736 62 514 59 1173 74 517 -1 -1
10 650 78 250 81 751 -1 -1
10 293 69 95 63 128 36 1084 49 244 76 16 -1 -1
10 274 5 1457 95 69 -1 -1
10 387 73 209 61 975 70 367 80 161 -1 -1
10 438 19 755 18 567 84 68 -1 -1
10 139 96 460 28 219 21 220 96 1777 -1 -1
10 207 41 1819 42 263 0 653 32 602 47 2824 53 251 41 3 43 785 2 6 16 275 68 137 -1 -1
10 123 38 353 92 485 -1 -1
10 1090 28 1443 1 1789 14 275 53 590 -1 -1
10 6 84 494 75 911 61 49 94 306 -1 -1
10 1296 71 518 -1 -1
10 2679 40 1314 64 35 -1 -1
10 286 49 719 -1 -1
10 108 88 807 9 226 41 1839 53 403 -1 -1
10 108 71 1476 -1 -1
10 688 75 83 57 738 70 433 85 1095 -1 -1
10 731 98 544 -1 -1
10 915 48 417 93 789 -1 -1
10 2306 88 238 19 66 21 158 55 2921 -1 -1
10 1193 79 36 -1 -1
10 381 37 610 9 2060 25 672 81 569 -1 -1
10 443 91 483 80 375 40 37 5 324 83 350 -1 -1
10 973 80 524 94 558 13 98 10 1597 86 554 -1 -1
10 192 83 3499 53 20 67 1481 63 81 82 169 -1 -1
10 351 9 71 63 174 -1 -1
10 652 28 1574 56 744 -1 -1
10 453 73 354 -1 -1
10 356 77 353 88 233 53 235 49 272 25 6 91 533 -1 -1
10 332 45 143 18 2177 74 890 -1 -1
10 1087 51 930 61 174 90 97 -1 -1
10 696 98 237 38 103 84 1652 16 16 17 1747 70 596 -1 -1
10 39 64 701 91 298 94 669 21 241 42 1373 16 7 90 1916 -1 -1
10 1468 60 217 15 99 39 400 47 587 80 198 -1 -1
10 399 13 322 11 396 53 398 -1 -1
10 752 61 230 76 999 12 588 1 7 50 170 -1 -1
10 883 92 281 37 32 57 96 5 2595 12 398 70 72 -1 -1
10 1733 35 1607 92 108 -1 -1
10 178 32 177 15 305 50 305 49 195 11 289 69 353 -1 -1
10 267 68 70 89 193 -1 -1
10 37 12 56 63 125 46 524 50 236 63 294 -1 -1
10 887 46 33 81 536 -1 -1
10 1450 77 585 32 776 42 175 21 846 72 1528 -1 -1
10 7 6 453 43 1184 -1 -1
10 573 54 618 25 447 54 152 -1 -1
10 13 73 585 -1 -1
10 89 65 433 92 1050 -1 -1
10 218 38 771 74 438 -1 -1
10 364 12 371 16 326 43 2 -1 -1
10 772 50 372 69 66 -1 -1
10 127 20 384 47 381 31 71 5 1340 15 377 95 94 -1 -1
10 112 13 396 45 1272 -1 -1
10 492 50 30 88 65 72 1206 82 1482 -1 -1
10 991 29 137 59 516 84 286 -1 -1
10 1063 30 1037 28 677 16 212 27 241 53 306 -1 -1
10 444 74 207 24 1672 33 1652 3 483 17 356 7 217 15 1401 29 157 26 377 52 9 -1 -1
10 96 57 171 35 410 99 381 -1 -1
10 299 65 810 33 24 84 553 -1 -1
10 155 25 781 51 135 -1 -1
10 706 88 815 56 955 76 162 -1 -1
10 169 87 866 88 703 86 21 42 272 13 177 52 86 -1 -1
10 255 90 122 19 86 57 95 -1 -1
10 1411 81 144 76 25 59 586 4 2886 24 703 6 41 87 423 -1 -1
10 211 50 441 57 598 52 252 70 859 -1 -1
10 381 56 350 21 594 82 213 -1 -1
10 114 89 254 88 215 26 91 48 505 94 876 -1 -1
10 2210 31 320 89 8 88 282 27 56 71 729 -1 -1
10 72 23 149 51 302 78 390 -1 -1
10 1023 98 85 96 3715 22 117 69 192 -1 -1
10 506 9 233 7 401 2 504 78 149 -1 -1
10 1502 82 261 24 343 36 222 0 101 61 800 -1 -1
10 40 59 443 -1 -1
10 132 50 9 31 134 36 461 12 772 40 1494 62 680 -1 -1
10 488 85 1575 -1 -1
10 1086 53 140 37 817 26 257 18 1637 58 212 -1 -1
10 164 81 867 49 49 25 2144 14 226 65 937 -1 -1
10 606 83 780 47 604 91 609 -1 -1
10 480 30 300 6 23 85 139 -1 -1
10 244 93 109 98 415 -1 -1
10 1324 95 461 37 127 65 265 97 552 -1 -1
10 32 91 243 -1 -1
10 298 6 1043 64 1475 -1 -1
10 135 31 942 95 225 -1 -1
10 13 75 463 39 1096 66 164 41 829 30 335 18 1153 25 69 26 1458 69 402 -1 -1
10 103 11 130 23 1343 87 48 -1 -1
10 438 25 34 12 1255 83 396 -1 -1
10 146 49 2411 46 445 78 17 -1 -1
10 69 30 882 61 1672 78 183 25 1566 80 550 -1 -1
10 404 50 727 99 1159 -1 -1
10 42 53 374 95 61 41 277 89 194 -1 -1
10 201 61 303 26 8 58 147 55 144 52 507 92 1018 -1 -1
10 729 17 80 31 588 48 33 -1 -1
10 105 66 982 38 303 30 1127 93 371 -1 -1
10 100 6 297 24 135 53 73 -1 -1
10 671 95 208 -1 -1
10 7 35 938 91 294 -1 -1
10 167 74 1050 24 682 90 5 -1 -1
10 836 36 1904 -1 -1
10 134 52 1762 61 90 11 913 67 387 -1 -1
10 204 99 81 -1 -1
10 182 62 1084 73 1098 42 331 73 1557 -1 -1
10 601 86 215 -1 -1
10 640 16 1027 88 333 41 978 66 406 75 2928 -1 -1
10 374 38 471 22 904 72 1021 -1 -1
10 277 87 2884 -1 -1
10 1165 99 221 78 1045 64 1232 13 1047 97 145 -1 -1
10 34 89 609 -1 -1
10 569 83 134 7 194 9 613 17 1323 12 630 32 569 -1 -1
10 1261 11 406 62 64 40 407 27 19 94 124 -1 -1
10 755 82 2675 45 498 92 964 -1 -1
10 233 98 277 -1 -1
10 278 15 695 44 575 59 112 81 124 -1 -1
10 78 46 365 69 320 22 747 69 485 46 54 99 44 -1 -1
10 2093 40 87 39 971 69 815 -1 -1
10 170 33 727 91 104 -1 -1
10 344 13 3 53 476 19 1778 87 9 -1 -1
10 404 87 2501 -1 -1
10 193 34 274 76 714 -1 -1
10 168 2 721 83 29 -1 -1
10 260 97 1038 -1 -1
10 861 18 605 65 722 -1 -1
10 47 52 490 -1 -1
10 463 14 286 46 65 -1 -1
10 89 83 183 62 283 99 553 -1 -1
10 1027 12 335 18 313 89 181 -1 -1
10 486 46 548 26 483 29 2139 72 40 -1 -1
10 582 67 417 -1 -1
10 894 68 1520 61 1091 31 120 8 324 32 148 68 198 -1 -1
10 1141 74 1360 36 46 5 830 57 1088 -1 -1
10 323 88 825 28 252 92 994 -1 -1
10 238 22 953 23 987 66 194 -1 -1
10 557 37 347 11 339 63 427 67 303 32 441 91 909 -1 -1
10 794 36 1122 0 185 82 1546 -1 -1
10 478 72 55 82 843 83 236 49 246 20 641 59 478 -1 -1
10 950 59 496 95 181 -1 -1
10 433 53 35 40 403 95 282 -1 -1
10 1900 63 958 -1 -1
10 68 93 740 -1 -1
10 2023 24 559 93 455 -1 -1
10 43 4 45 97 981 -1 -1
10 1900 70 36 88 1067 51 550 39 1111 47 1796 59 140 19 1149 47 789 82 1956 -1 -1
10 2276 18 137 49 16 -1 -1
10 141 98 301 -1 -1
10 54 70 225 51 337 11 776 55 84 -1 -1
10 436 76 180 -1 -1
10 233 93 907 -1 -1
10 118 61 632 39 95 21 1278 37 1293 17 2121 20 259 49 1128 -1 -1
10 806 76 267 7 889 36 463 75 712 -1 -1
10 417 58 1679 44 235 59 930 48 313 90 452 -1 -1
10 76 12 543 50 415 86 34 -1 -1
10 298 18 132 59 490 -1 -1
10 108 18 409 37 231 71 216 -1 -1
10 273 32 1149 50 670 -1 -1
10 1251 41 353 98 110 -1 -1
10 255 48 103 99 950 -1 -1
10 382 62 72 0 734 14 480 83 533 -1 -1
10 1041 79 1051 -1 -1
10 95 60 598 -1 -1
10 145 52 832 58 2543 -1 -1
10 2144 98 315 42 505 28 103 41 686 -1 -1
10 125 64 19 88 377 -1 -1
10 25 19 125 12 1133 83 1222 -1 -1
10 668 56 3227 75 1055 -1 -1
10 74 45 806 -1 -1
10 1737 81 417 -1 -1
10 95 30 563 44 2633 36 707 32 1014 33 1039 71 339 -1 -1
10 834 93 118 -1 -1
10 1091 14 540 73 135 -1 -1
10 209 52 251 17 68 91 322 -1 -1
10 644 49 970 28 542 18 2915 72 41 -1 -1
10 278 99 99 97 104 28 292 98 1935 27 275 51 895 -1 -1
10 1410 9 9 78 523 -1 -1
10 80 63 311 12 42 31 502 56 138 -1 -1
10 222 71 375 -1 -1
10 35 35 211 15 1275 13 1464 69 189 -1 -1
10 429 46 713 66 804 -1 -1
10 504 8 620 12 168 51 879 2 154 98 326 -1 -1
10 878 52 1206 -1 -1
10 90 1 112 32 77 4 572 96 113 -1 -1
10 983 68 237 -1 -1
10 1446 63 88 93 163 53 1444 55 303 85 69 -1 -1
10 78 33 320 17 24 99 934 -1 -1
10 451 21 316 64 1295 -1 -1
10 349 78 212 40 103 99 447 -1 -1
10 846 26 965 45 24 17 377 1 197 41 108 -1 -1
10 104 83 122 -1 -1
10 180 96 933 -1 -1
10 752 71 243 17 503 6 237 96 587 -1 -1
10 275 43 567 7 787 40 242 -1 -1
10 453 59 843 50 288 35 830 58 1314 19 1535 84 1221 -1 -1
10 277 24 92 53 589 -1 -1
10 309 44 572 77 335 -1 -1
10 200 36 296 24 941 52 240 -1 -1
10 83 36 2882 73 1110 -1 -1
10 525 50 363 18 187 69 90 -1 -1
10 1131 86 496 2 1719 78 73 75 121 60 760 26 311 72 490 -1 -1
10 132 56 1241 81 1020 -1 -1
10 90 52 344 -1 -1
10 1083 15 848 61 180 -1 -1
10 421 70 1930 -1 -1
10 350 88 1654 -1 -1
10 5 14 10 84 1648 -1 -1
10 536 11 1429 40 61 12 36 56 445 -1 -1
10 210 83 487 -1 -1
10 1180 74 1088 -1 -1
10 186 82 1849 41 640 96 347 -1 -1
10 233 91 876 -1 -1
10 558 67 328 95 456 -1 -1
10 1391 48 49 16 228 3 605 73 1000 -1 -1
10 3 50 1035 86 680 -1 -1
10 484 90 29 -1 -1
10 108 34 103 99 716 90 63 7 37 97 286 -1 -1
10 906 2 1299 38 399 -1 -1
10 63 84 37 -1 -1
10 626 2 79 69 495 57 290 58 171 42 491 97 1208 -1 -1
10 1119 28 197 26 110 86 878 -1 -1
10 1320 47 1265 18 1543 68 338 -1 -1
10 440 19 89 13 127 39 163 -1 -1
10 155 21 458 99 473 -1 -1
10 254 3 256 47 815 43 869 3 376 79 91 -1 -1
10 205 50 1024 20 2482 49 4 -1 -1
10 480 40 511 30 710 16 224 53 653 -1 -1
11 67 53 1276 52 1298 66 434 92 90 -1 -1
11 400 81 1162 60 584 64 2 11 562 69 668 -1 -1
11 213 7 934 58 782 -1 -1
11 325 46 719 78 801 63 441 9 470 14 979 48 412 -1 -1
11 334 65 110 75 916 72 666 9 164 35 195 81 123 -1 -1
11 93 69 394 6 493 46 633 -1 -1
11 616 47 515 18 2246 2 847 74 539 -1 -1
11 121 16 1197 40 317 53 237 40 352 80 681 -1 -1
11 1139 53 18 -1 -1
11 550 34 612 69 303 42 197 90 2523 -1 -1
11 645 73 678 62 169 73 1067 15 491 53 569 61 61 -1 -1
11 120 58 859 81 729 52 114 36 734 29 675 88 778 -1 -1
11 730 31 1208 6 294 54 48 33 213 28 136 29 909 40 235 -1 -1
11 19 73 119 36 1034 8 315 1 1579 96 1 -1 -1
11 121 89 75 67 495 60 374 20 1157 19 595 44 1168 27 219 25 778 82 106 -1 -1
11 426 90 541 38 920 26 1742 25 30 88 48 -1 -1
11 422 22 423 41 103 23 1729 42 12 79 1155 -1 -1
11 315 46 278 72 453 2 280 86 118 29 225 2 792 37 1335 57 1317 -1 -1
11 82 78 47 -1 -1
11 1217 70 323 1 745 73 24 -1 -1
11 877 63 433 80 1123 44 776 19 79 28 715 84 472 -1 -1
11 641 77 89 64 291 17 1252 26 1282 67 1034 -1 -1
11 941 62 84 95 1051 -1 -1
11 604 12 460 85 54 -1 -1
11 1050 42 358 60 1156 -1 -1
11 300 13 43 83 520 -1 -1
11 257 35 537 59 164 97 260 -1 -1
11 190 64 380 58 1083 39 982 81 51 -1 -1
11 296 4 1589 30 406 48 159 -1 -1
11 741 86 1581 64 708 61 142 22 663 98 378 -1 -1
11 576 31 113 97 9 -1 -1
11 1684 87 1114 -1 -1
11 62 5 1710 80 8 -1 -1
11 867 13 299 1 1526 14 495 76 437 -1 -1
11 194 89 332 34 504 98 528 -1 -1
11 637 57 624 52 1308 92 459 -1 -1
11 696 46 399 29 525 82 603 -1 -1
11 660 21 47 49 198 90 120 -1 -1
11 61 75 2580 26 102 20 562 30 411 11 168 94 1079 -1 -1
11 46 56 1823 71 882 26 323 52 1061 10 579 14 307 85 153 -1 -1
11 362 43 200 70 454 76 1940 43 888 93 1353 -1 -1
11 91 62 1644 59 630 98 607 7 448 38 39 75 228 -1 -1
11 171 77 654 17 152 58 19 12 459 4 426 18 212 19 1354 55 837 -1 -1
11 1111 42 287 0 108 6 197 38 182 -1 -1
11 260 78 541 8 909 25 712 19 414 62 717 -1 -1
11 1219 21 649 75 458 -1 -1
11 362 48 63 72 117 3 193 21 3 16 839 18 4482 14 383 99 33 -1 -1
11 114 86 1092 -1 -1
11 815 45 3627 95 177 -1 -1
11 3597 71 127 15 648 90 1143 -1 -1
11 315 41 107 39 362 97 317 -1 -1
11 1631 53 202 42 1017 65 375 -1 -1
11 196 15 276 32 534 26 160 12 223 50 326 -1 -1
11 490 62 1436 12 3263 18 582 5 1341 11 166 35 909 -1 -1
11 178 85 102 -1 -1
11 302 99 1008 -1 -1
11 420 88 2573 -1 -1
11 47 45 1797 61 1183 -1 -1
11 302 43 635 22 173 31 421 79 1639 -1 -1
11 148 70 264 -1 -1
11 8 0 123 26 614 8 417 80 305 -1 -1
11 27 28 798 74 58 95 968 -1 -1
11 476 90 420 40 238 99 63 -1 -1
11 1070 25 40 30 775 74 696 -1 -1
11 1246 50 1290 90 345 -1 -1
11 3226 53 543 -1 -1
11 431 26 1080 80 1107 47 414 59 55 86 263 -1 -1
11 275 76 951 77 907 59 358 58 78 21 226 93 446 -1 -1
11 440 62 34 24 129 60 1416 37 301 76 135 -1 -1
11 628 23 29 68 505 -1 -1
11 715 48 115 22 200 4 3276 12 317 17 1308 87 1607 -1 -1
11 34 49 263 81 428 -1 -1
11 28 77 132 -1 -1
11 245 19 779 46 1637 9 649 25 434 70 699 -1 -1
11 471 80 497 28 446 69 72 66 1290 13 664 82 327 -1 -1
11 2745 71 331 5 759 13 519 32 1413 43 1072 10 1329 14 328 96 695 -1 -1
11 21 65 1555 97 1347 -1 -1
11 564 48 1063 32 1257 88 492 -1 -1
11 23 71 850 -1 -1
11 729 88 1272 -1 -1
11 519 78 1336 -1 -1
11 1430 18 1700 21 607 82 111 -1 -1
11 35 1 95 9 526 58 57 -1 -1
11 251 24 1462 3 849 79 118 -1 -1
11 369 45 916 21 130 19 461 67 266 -1 -1
11 213 9 582 31 511 83 1295 -1 -1
11 364 51 1298 -1 -1
11 542 85 368 -1 -1
11 194 88 427 -1 -1
11 1552 20 1805 69 226 -1 -1
11 30 80 164 1 565 99 311 -1 -1
11 76 55 13 43 1364 86 2694 -1 -1
11 609 68 597 52 780 88 174 -1 -1
11 36 99 557 -1 -1
11 74 63 31 36 1467 99 45 -1 -1
11 41 92 228 -1 -1
11 2064 52 150 6 637 25 922 70 17 -1 -1
11 847 43 953 -1 -1
11 1460 68 11 98 376 62 327 88 431 -1 -1
11 1449 7 412 89 1219 -1 -1
11 15 91 26 -1 -1
11 1219 99 193 -1 -1
11 1577 63 26 19 291 44 727 19 284 21 375 61 928 -1 -1
11 463 94 991 -1 -1
11 341 22 1837 29 20 83 314 -1 -1
11 368 42 620 12 682 64 61 -1 -1
11 340 83 944 -1 -1
11 44 55 26 90 686 66 885 62 207 61 463 16 19 29 657 21 4 43 690 -1 -1
11 64 90 895 -1 -1
11 597 21 871 64 327 -1 -1
11 338 49 206 1 68 10 1362 8 684 62 413 -1 -1
11 2527 22 1044 6 121 85 19 -1 -1
11 1544 71 277 -1 -1
11 173 49 574 47 1297 84 305 -1 -1
11 479 68 397 92 535 4 811 19 400 74 542 -1 -1
11 1444 83 200 -1 -1
11 28 72 1566 -1 -1
11 671 27 262 63 290 -1 -1
11 1260 36 338 9 1011 26 279 10 212 64 63 -1 -1
11 9 3 37 79 453 -1 -1
11 302 78 1252 17 352 86 302 -1 -1
11 65 35 350 50 83 13 193 44 260 -1 -1
11 957 92 3595 98 107 36 2217 41 213 71 587 -1 -1
11 251 56 390 27 1214 54 104 -1 -1
11 177 19 152 33 1308 -1 -1
11 33 22 81 66 118 -1 -1
11 364 74 197 70 1650 69 938 52 71 90 1278 -1 -1
11 422 29 744 26 2621 7 380 83 929 -1 -1
11 815 90 7 95 30 71 293 66 887 45 81 6 34 50 714 26 364 85 1207 -1 -1
11 469 54 1061 12 238 87 136 -1 -1
11 465 51 1855 93 274 -1 -1
11 228 84 369 79 149 33 43 7 149 32 427 9 215 92 529 -1 -1
11 591 25 138 49 140 48 1115 0 160 72 101 -1 -1
11 26 18 34 54 803 0 756 69 39 -1 -1
11 482 78 1002 -1 -1
11 1357 95 344 -1 -1
11 1342 63 387 6 1065 21 409 30 449 65 177 -1 -1
11 323 65 131 84 777 82 890 32 1464 9 1324 24 384 64 92 -1 -1
11 271 56 485 19 109 16 139 52 1028 -1 -1
11 344 4 10 40 36 79 121 -1 -1
11 293 66 265 -1 -1
11 661 96 1932 -1 -1
11 17 28 234 43 151 28 743 89 33 -1 -1
11 824 68 2648 86 710 97 996 -1 -1
11 568 33 547 63 1618 -1 -1
11 961 45 700 2 1485 26 788 88 2004 -1 -1
11 880 76 439 -1 -1
11 274 34 132 6 24 13 1649 75 86 -1 -1
11 91 75 801 9 250 41 193 -1 -1
11 273 5 381 69 910 -1 -1
11 2514 2 767 74 436 2 887 32 78 85 38 -1 -1
11 37 62 215 51 831 55 115 50 324 17 1020 30 263 87 10 -1 -1
11 958 27 166 68 116 -1 -1
11 392 83 167 -1 -1
11 145 48 202 66 245 57 570 82 120 -1 -1
11 669 39 621 11 391 33 277 70 503 -1 -1
11 449 39 1050 4 476 60 1388 -1 -1
11 219 91 469 24 82 62 660 15 70 92 530 -1 -1
11 231 33 1389 35 996 86 682 -1 -1
11 1802 65 283 17 1672 91 1220 -1 -1
11 611 66 232 52 78 39 331 33 490 11 129 82 324 -1 -1
11 1443 22 25 55 1277 -1 -1
11 2451 79 689 41 164 77 725 -1 -1
11 85 2 8 71 571 35 801 82 170 -1 -1
11 2448 66 419 37 616 84 1040 -1 -1
11 1037 57 18 -1 -1
11 742 25 938 61 521 -1 -1
11 1078 21 352 88 1251 -1 -1
11 309 76 421 -1 -1
11 393 3 4809 64 300 -1 -1
11 94 81 806 -1 -1
11 2627 96 448 -1 -1
11 169 55 1772 -1 -1
11 433 56 228 94 2615 -1 -1
11 32 19 1158 30 1211 68 401 -1 -1
11 269 56 121 15 989 11 380 26 278 50 1097 -1 -1
11 388 37 269 89 359 -1 -1
11 118 70 48 -1 -1
11 11 73 179 50 30 40 309 28 118 24 556 30 926 37 641 -1 -1
11 710 12 1151 62 360 63 107 37 52 70 130 65 149 20 465 80 460 -1 -1
11 1443 26 478 44 403 2 62 9 198 60 679 -1 -1
11 200 0 13 26 88 3 925 37 1416 -1 -1
11 1691 28 191 89 507 -1 -1
11 376 57 1200 94 744 -1 -1
11 1331 41 178 82 806 -1 -1
11 1228 51 908 59 288 20 617 8 106 62 818 -1 -1
11 193 51 662 -1 -1
11 443 64 2052 53 208 76 185 -1 -1
11 357 25 1294 98 488 -1 -1
11 568 42 365 65 85 43 1131 15 364 92 521 -1 -1
11 532 3 225 8 92 14 643 59 2360 -1 -1
11 870 20 637 48 211 23 989 75 587 -1 -1
11 806 75 320 -1 -1
11 450 76 440 -1 -1
11 590 30 180 1 1445 66 619 -1 -1
11 608 37 1705 8 24 81 578 -1 -1
11 861 82 128 17 425 1 61 88 37 -1 -1
11 192 32 50 56 229 -1 -1
11 94 13 1366 37 264 60 70 -1 -1
11 294 60 599 39 490 18 490 54 368 -1 -1
12 491 73 304 58 99 96 200 -1 -1
12 127 62 2027 50 956 67 2972 -1 -1
12 323 94 132 -1 -1
12 1480 46 1686 0 74 52 178 96 456 -1 -1
12 356 20 1009 80 369 -1 -1
12 251 58 718 85 32 -1 -1
12 121 51 95 15 808 46 441 -1 -1
12 300 9 1007 47 78 65 304 93 177 -1 -1
12 262 88 1135 -1 -1
12 161 76 77 97 52 85 945 89 857 42 232 93 124 -1 -1
12 136 77 1327 31 1271 92 515 -1 -1
12 79 2 1125 27 35 8 17 19 150 16 72 69 975 -1 -1
12 330 29 225 1 212 24 196 18 195 26 12 11 48 21 54 39 886 -1 -1
12 869 9 1089 54 557 -1 -1
12 77 63 381 18 82 93 263 -1 -1
12 723 28 754 89 973 -1 -1
12 1408 22 1317 44 804 -1 -1
12 2268 17 106 58 635 77 239 -1 -1
12 260 81 196 35 565 29 239 49 688 74 1356 -1 -1
12 483 87 217 96 92 39 495 0 62 5 243 25 1121 91 471 -1 -1
12 157 2 393 58 821 2 874 7 864 38 697 53 2475 -1 -1
12 354 41 179 78 320 -1 -1
12 957 3 352 39 1219 99 246 -1 -1
12 1290 86 2539 39 1322 23 735 7 836 53 402 -1 -1
12 799 26 850 9 201 19 587 85 916 -1 -1
12 719 94 1235 -1 -1
12 235 31 67 79 608 -1 -1
12 385 81 1542 75 367 91 456 50 588 29 884 62 413 63 252 92 106 -1 -1
12 261 52 1040 36 980 67 459 -1 -1
12 434 71 3033 0 671 63 1235 69 229 81 645 -1 -1
12 1343 84 153 45 485 42 878 4 2453 6 239 33 484 93 54 -1 -1
12 569 46 262 9 830 54 1281 -1 -1
12 306 20 304 91 1075 86 1374 2 1081 42 241 90 1200 -1 -1
12 749 78 252 -1 -1
12 158 84 1030 60 1202 78 309 -1 -1
12 121 13 248 87 111 7 397 72 416 -1 -1
12 1026 27 244 73 627 -1 -1
12 375 11 298 15 410 84 17 -1 -1
12 850 68 648 83 143 52 1172 95 231 -1 -1
12 371 2 113 29 215 -1 -1
12 69 15 251 89 733 -1 -1
12 367 26 560 57 63 -1 -1
12 1095 94 57 -1 -1
12 100 98 2626 -1 -1
12 278 94 350 4 126 84 814 -1 -1
12 557 62 165 46 202 88 339 -1 -1
12 526 68 366 74 63 -1 -1
12 372 50 2004 69 835 54 46 26 589 79 558 -1 -1
12 777 52 161 37 433 49 245 23 596 46 40 36 141 61 563 -1 -1
12 94 87 192 -1 -1
12 368 90 745 38 453 63 737 -1 -1
12 2247 27 259 79 122 62 432 66 341 7 542 54 43 -1 -1
12 2026 32 630 2 981 65 223 -1 -1
12 32 6 740 70 786 -1 -1
12 5287 29 771 87 87 -1 -1
12 22 28 308 19 26 17 380 74 365 -1 -1
12 824 31 728 85 78 -1 -1
12 73 4 768 96 1409 -1 -1
12 353 75 63 85 1316 96 415 82 12 76 563 7 5 89 752 -1 -1
12 1818 99 2003 80 574 3 342 43 407 1 17 25 536 98 450 -1 -1
12 451 29 142 41 924 -1 -1
12 50 58 413 51 436 15 607 75 106 -1 -1
12 468 40 125 74 487 -1 -1
12 36 84 544 -1 -1
12 129 44 256 53 607 49 695 98 281 -1 -1
12 164 52 378 39 655 16 342 89 1677 -1 -1
12 270 17 306 31 1055 79 685 -1 -1
12 7 48 80 41 2202 39 530 50 24 64 95 -1 -1
12 231 23 76 79 1145 3 83 91 192 -1 -1
12 1336 32 128 74 3103 -1 -1
12 675 15 751 80 888 -1 -1
12 146 78 2191 -1 -1
12 2 54 37 67 143 -1 -1
12 2111 96 295 -1 -1
12 2300 62 585 -1 -1
12 98 57 123 17 907 33 245 21 441 56 145 -1 -1
12 788 15 83 11 460 45 847 -1 -1
12 641 15 118 27 32 39 939 80 692 -1 -1
12 436 6 589 40 8 -1 -1
12 510 71 1067 -1 -1
12 143 47 968 12 448 81 332 -1 -1
12 38 71 537 -1 -1
12 58 66 79 50 787 42 2135 7 967 62 247 -1 -1
12 573 29 275 57 124 -1 -1
12 608 3 243 61 552 -1 -1
12 567 29 1307 80 551 -1 -1
12 368 68 350 36 875 53 560 29 45 67 137 -1 -1
12 279 72 144 -1 -1
12 394 31 546 91 744 -1 -1
12 461 45 420 82 362 -1 -1
12 128 56 746 72 137 15 1866 18 738 57 1104 -1 -1
12 25 60 377 20 640 18 177 90 358 -1 -1
12 670 80 112 61 391 42 973 48 957 50 7 78 30 -1 -1
12 1140 57 726 99 260 77 754 71 9 9 980 1 935 91 640 -1 -1
12 65 45 683 10 171 92 40 -1 -1
12 1886 28 32 50 130 90 381 -1 -1
12 999 26 322 68 37 -1 -1
12 18 0 1 39 830 67 65 -1 -1
12 778 47 231 11 553 78 178 72 231 20 1182 6 69 17 116 59 9 -1 -1
12 270 18 24 60 45 37 1100 22 556 44 516 -1 -1
12 613 83 1189 -1 -1
12 224 2 318 42 303 -1 -1
12 56 50 142 -1 -1
12 951 32 38 12 71 80 20 -1 -1
12 38 71 2505 36 948 74 3290 61 36 10 704 92 72 -1 -1
12 789 33 458 47 60 68 401 -1 -1
12 361 49 229 32 460 95 527 -1 -1
12 343 15 921 43 210 39 1205 14 679 10 14 3 2144 77 98 -1 -1
12 1094 1 722 54 533 94 202 -1 -1
12 661 50 530 17 81 79 460 -1 -1
12 416 70 162 -1 -1
12 624 26 786 39 699 -1 -1
12 933 75 178 56 1444 78 53 -1 -1
12 696 48 242 74 556 -1 -1
12 1315 3 441 76 692 -1 -1
12 34 74 2472 -1 -1
12 220 90 936 -1 -1
12 639 34 96 54 1037 94 351 -1 -1
12 208 21 336 0 1368 19 414 37 109 -1 -1
12 158 59 466 46 667 41 318 2 675 22 658 51 478 -1 -1
12 559 58 554 -1 -1
12 616 74 93 -1 -1
12 145 93 590 -1 -1
12 842 86 365 -1 -1
12 1727 43 429 58 415 57 470 45 1615 62 183 -1 -1
12 1457 3 84 23 70 52 792 51 38 53 19 -1 -1
12 724 45 145 86 2024 -1 -1
12 15 58 10 70 610 85 389 8 1064 7 710 81 760 -1 -1
12 392 23 1158 32 236 94 55 -1 -1
12 217 72 186 -1 -1
12 1568 44 34 56 1656 65 1032 38 764 59 113 -1 -1
12 821 78 300 -1 -1
12 133 84 164 -1 -1
12 503 72 2290 -1 -1
12 330 22 338 45 206 79 1231 76 55 19 1060 86 687 -1 -1
12 310 69 53 87 619 81 690 72 793 48 894 44 1223 40 2033 31 1167 63 310 -1 -1
12 126 34 1785 70 466 94 160 -1 -1
12 1823 71 302 45 277 72 968 -1 -1
12 1422 53 1639 33 325 93 51 -1 -1
12 136 23 3066 28 214 3 57 64 19 -1 -1
12 160 91 1185 -1 -1
12 237 59 458 9 174 89 185 -1 -1
12 76 31 448 55 1936 -1 -1
12 203 3 416 39 1284 65 903 60 13 81 629 -1 -1
12 197 83 1172 79 495 49 87 74 2 99 124 -1 -1
12 143 39 910 21 813 67 89 -1 -1
12 193 78 516 9 44 92 171 -1 -1
12 2030 5 553 76 407 -1 -1
12 634 48 283 -1 -1
12 294 36 1182 62 251 -1 -1
12 210 95 43 48 351 78 63 -1 -1
12 255 7 83 85 240 -1 -1
12 247 58 472 18 152 16 266 34 260 20 682 43 11 95 120 -1 -1
12 576 0 356 40 32 78 404 55 17 60 130 -1 -1
12 907 38 731 85 123 -1 -1
12 884 83 345 16 983 30 500 26 978 93 411 -1 -1
12 940 29 281 18 147 77 851 -1 -1
12 107 74 630 40 873 45 1206 83 329 -1 -1
12 771 2 833 94 482 -1 -1
12 105 15 508 65 554 -1 -1
12 271 33 198 76 280 -1 -1
12 345 36 77 42 466 -1 -1
12 1307 24 59 64 291 -1 -1
12 26 88 311 -1 -1
12 179 64 344 71 1248 5 2160 23 157 21 481 71 266 -1 -1
12 1657 80 130 -1 -1
12 31 47 379 12 395 39 552 49 808 66 632 -1 -1
12 342 77 488 -1 -1
12 512 14 1651 30 351 34 138 -1 -1
12 6 19 588 9 1630 56 830 -1 -1
12 376 44 522 74 13 -1 -1
12 704 20 1957 79 910 -1 -1
12 249 33 131 54 1437 -1 -1
12 2272 56 1106 77 52 -1 -1
12 239 65 220 37 1605 93 132 -1 -1
12 1182 6 537 19 779 32 2051 52 506 -1 -1
12 352 26 3310 82 715 -1 -1
12 529 45 160 18 911 46 416 36 387 75 954 -1 -1
12 1153 72 471 40 328 88 72 -1 -1
12 43 86 1229 -1 -1
12 837 49 440 26 1114 78 853 -1 -1
12 553 18 204 93 898 -1 -1
12 1476 17 161 89 2236 -1 -1
12 569 31 280 64 308 -1 -1
12 123 48 211 -1 -1
12 938 60 1097 -1 -1
12 723 16 133 80 197 -1 -1
12 761 5 356 10 713 83 878 -1 -1
12 450 90 478 20 264 43 374 90 1999 -1 -1
12 717 90 380 -1 -1
12 374 70 247 27 491 9 60 19 22 58 240 -1 -1
12 61 33 71 69 859 49 377 3 306 94 2 -1 -1
12 108 33 240 17 1004 58 79 -1 -1
12 323 29 373 70 729 -1 -1
12 149 14 402 42 63 36 2361 33 192 26 270 88 392 -1 -1
12 229 16 86 15 1750 7 1386 43 439 -1 -1
12 226 27 397 42 862 98 1254 -1 -1
12 464 98 420 -1 -1
12 56 77 588 52 1807 39 376 82 1 -1 -1
12 830 4 2579 17 81 27 796 86 713 -1 -1
12 113 60 2085 57 699 18 539 6 722 62 546 -1 -1
12 1134 21 408 65 876 -1 -1
12 838 88 83 -1 -1
12 991 97 708 67 558 13 301 17 1484 46 667 -1 -1
12 1026 30 724 34 1381 80 91 -1 -1
12 161 73 60 -1 -1
12 533 71 1 40 372 31 337 23 191 69 1173 -1 -1
12 2302 69 1789 18 3 36 1311 41 297 22 1033 10 154 89 494 -1 -1
12 12 95 19 -1 -1
12 490 13 28 52 193 -1 -1
12 142 78 71 74 1106 36 575 40 550 3 353 62 889 -1 -1
12 188 6 38 54 452 11 322 99 405 -1 -1
12 41 2 104 15 194 24 222 26 228 72 263 -1 -1
12 393 73 332 55 92 72 350 82 3023 -1 -1
13 1426 14 243 43 416 54 2660 -1 -1
13 2058 10 466 28 7 2 31 89 346 -1 -1
13 496 95 342 -1 -1
13 2899 42 361 -1 -1
13 179 87 156 10 1696 43 1293 61 294 -1 -1
13 42 91 1489 -1 -1
13 247 65 336 34 679 33 248 20 454 47 285 98 2635 -1 -1
13 1624 48 544 80 733 -1 -1
13 198 96 326 14 2714 18 425 20 508 -1 -1
13 844 76 274 -1 -1
13 1235 74 293 39 806 49 123 17 709 25 309 90 1096 -1 -1
13 844 44 365 75 472 96 208 -1 -1
13 1444 10 2404 61 421 -1 -1
13 180 62 595 13 177 3 277 97 2270 -1 -1
13 1060 39 5 63 300 -1 -1
13 337 63 209 -1 -1
13 512 66 843 -1 -1
13 167 73 882 -1 -1
13 426 70 70 25 1283 38 346 45 1179 76 58 -1 -1
13 857 2 175 22 9 97 673 -1 -1
13 316 63 49 -1 -1
13 173 47 93 27 290 41 351 35 454 86 43 -1 -1
13 530 98 729 -1 -1
13 179 9 74 89 149 -1 -1
13 657 27 533 1 127 79 44 -1 -1
13 122 68 111 -1 -1
13 442 74 780 -1 -1
13 796 30 298 59 1359 74 14 24 433 56 14 -1 -1
13 168 58 98 96 244 -1 -1
13 1 57 237 -1 -1
13 1060 33 41 26 1775 36 497 -1 -1
13 1449 41 338 81 1038 -1 -1
13 1787 25 332 29 688 72 461 -1 -1
13 463 90 377 -1 -1
13 226 64 70 90 526 -1 -1
13 1492 6 61 38 792 67 166 -1 -1
13 88 92 492 -1 -1
13 646 32 255 95 362 -1 -1
13 523 64 34 -1 -1
13 541 59 2766 -1 -1
13 651 49 727 16 1450 99 582 -1 -1
13 2219 19 162 83 435 -1 -1
13 1994 55 862 99 536 -1 -1
13 414 5 76 89 1265 -1 -1
13 241 93 432 -1 -1
13 385 72 161 59 103 85 476 27 906 79 701 -1 -1
13 1288 0 9 24 1000 61 104 -1 -1
13 338 3 227 45 1006 24 1 27 720 1 85 71 143 -1 -1
13 211 97 260 45 1113 64 1026 58 221 30 257 66 427 -1 -1
13 491 50 374 59 557 42 242 30 428 82 84 -1 -1
13 585 81 797 -1 -1
13 428 61 826 34 538 41 693 65 446 68 498 30 743 50 1648 -1 -1
13 124 97 434 52 1175 21 56 76 3027 -1 -1
13 1321 25 1338 27 37 88 2333 -1 -1
13 934 2 1701 20 99 29 75 66 215 -1 -1
13 458 36 26 74 146 83 409 -1 -1
13 400 5 2203 81 2575 -1 -1
13 128 27 88 15 315 41 764 88 75 -1 -1
13 737 98 585 -1 -1
13 57 15 2531 99 1563 -1 -1
13 467 76 57 -1 -1
13 1023 48 376 94 4 92 1800 23 130 12 1660 74 171 81 119 -1 -1
13 612 96 1165 21 708 81 1377 75 935 67 170 18 2523 2 619 31 352 98 585 -1 -1
13 2 29 299 28 215 72 26 -1 -1
13 595 56 931 89 844 -1 -1
13 1621 69 69 68 387 79 395 -1 -1
13 156 84 1951 59 171 42 1221 17 201 66 77 -1 -1
13 718 29 76 98 2728 -1 -1
13 52 10 773 60 776 11 574 57 449 82 310 -1 -1
13 20 7 1516 19 1123 87 1248 -1 -1
13 1084 69 672 10 570 21 1022 85 41 -1 -1
13 771 70 257 -1 -1
13 63 68 463 82 515 -1 -1
13 516 50 127 -1 -1
13 913 97 929 -1 -1
13 84 91 618 -1 -1
13 139 97 497 -1 -1
13 3482 63 185 95 127 93 536 48 719 7 110 37 75 87 298 -1 -1
13 325 0 490 57 233 -1 -1
13 526 77 216 26 473 19 250 7 1116 61 207 -1 -1
13 235 88 838 -1 -1
13 202 81 344 -1 -1
13 287 24 272 25 713 49 54 59 127 2 1358 15 1 65 763 -1 -1
13 2459 82 1076 49 142 58 146 88 1221 -1 -1
13 113 93 599 29 1487 82 1288 -1 -1
13 751 94 6 -1 -1
13 47 79 6 -1 -1
13 749 58 1824 -1 -1
13 230 89 1434 -1 -1
13 747 61 58 82 462 -1 -1
13 660 81 1240 54 543 94 142 25 937 93 382 -1 -1
13 500 16 473 14 774 67 695 -1 -1
13 1358 23 261 29 988 66 1625 -1 -1
13 1442 51 465 12 174 0 240 25 183 41 663 -1 -1
13 49 27 377 13 146 58 378 -1 -1
13 1067 67 878 70 155 -1 -1
13 1057 35 1165 98 356 -1 -1
13 3122 63 862 29 103 89 253 -1 -1
13 97 90 281 -1 -1
13 396 79 288 40 428 72 1293 -1 -1
13 825 33 1732 73 476 -1 -1
13 404 56 1286 22 13 98 1927 -1 -1
13 44 29 1123 20 1040 7 256 69 426 -1 -1
13 2231 95 881 -1 -1
13 835 56 147 18 46 82 1395 -1 -1
13 10 58 945 -1 -1
13 2489 11 40 83 832 52 95 39 830 27 117 15 507 67 513 -1 -1
13 1161 23 281 54 105 18 1229 44 455 80 452 -1 -1
13 1345 8 1049 23 13 72 175 -1 -1
13 709 9 68 66 338 -1 -1
13 630 87 390 -1 -1
13 484 76 284 -1 -1
13 76 95 63 -1 -1
13 308 41 301 70 857 -1 -1
13 3155 69 2552 7 255 42 1706 11 656 60 799 -1 -1
13 159 67 1000 83 882 73 427 79 254 19 105 77 286 -1 -1
13 1708 73 230 68 101 97 150 -1 -1
13 485 31 191 74 358 -1 -1
13 415 92 894 76 281 4 509 10 11 37 60 6 385 97 644 -1 -1
13 287 81 100 10 104 37 2360 95 221 -1 -1
13 87 85 161 50 477 31 533 12 360 1 179 99 277 -1 -1
13 581 14 10 42 1833 77 102 -1 -1
13 1175 76 266 -1 -1
13 197 12 226 72 287 -1 -1
13 923 28 261 97 408 -1 -1
13 1201 66 1 -1 -1
13 86 73 419 -1 -1
13 478 42 745 -1 -1
13 909 21 28 20 261 81 913 -1 -1
13 236 25 357 74 304 86 102 27 824 24 190 56 2663 69 173 -1 -1
13 259 39 1059 97 386 -1 -1
13 84 67 1278 -1 -1
13 890 8 482 5 128 9 671 71 642 -1 -1
13 129 45 480 22 243 70 211 -1 -1
13 676 20 1460 59 395 49 168 39 1168 62 1685 -1 -1
13 1474 86 579 -1 -1
13 789 42 953 52 893 68 40 -1 -1
13 421 19 457 78 980 -1 -1
13 450 31 1419 52 52 10 1127 30 895 81 120 -1 -1
13 1823 15 340 3 942 77 869 -1 -1
13 514 78 214 52 362 94 336 -1 -1
13 538 49 2134 48 1210 26 919 3 927 89 521 -1 -1
13 915 69 383 1 732 17 72 15 819 23 60 78 190 -1 -1
13 164 88 527 73 217 88 71 47 430 78 1006 -1 -1
13 984 11 104 87 61 -1 -1
13 335 74 1232 38 2314 63 7 6 165 84 458 -1 -1
13 375 3 317 43 280 -1 -1
13 1582 60 1181 45 36 54 240 93 2369 -1 -1
13 32 2 1321 83 790 -1 -1
13 309 36 693 -1 -1
13 362 58 680 -1 -1
13 125 30 746 89 874 -1 -1
13 493 49 240 -1 -1
13 95 29 1347 12 282 83 1791 -1 -1
13 1112 87 318 7 197 52 817 14 382 42 1194 -1 -1
13 12 7 65 58 1125 24 3222 11 94 42 120 68 3743 -1 -1
13 78 20 49 74 621 -1 -1
13 849 3 2880 42 286 28 372 53 1985 -1 -1
13 48 22 27 16 582 73 456 -1 -1
13 337 42 1233 71 34 -1 -1
13 81 36 114 19 627 11 880 20 213 94 1860 -1 -1
13 584 10 169 53 137 -1 -1
13 71 49 45 71 984 -1 -1
13 499 45 78 3 253 81 509 -1 -1
13 1959 41 239 96 479 -1 -1
13 380 78 2689 -1 -1
13 159 86 258 -1 -1
13 666 72 854 -1 -1
13 3 93 8 -1 -1
13 815 71 275 9 944 7 732 11 436 80 596 -1 -1
13 452 65 42 51 448 16 772 88 823 -1 -1
13 273 47 55 19 332 63 146 -1 -1
13 323 76 774 -1 -1
13 2458 20 1146 38 98 14 149 91 117 -1 -1
13 317 84 121 -1 -1
13 513 30 51 79 286 -1 -1
13 2744 34 724 85 179 -1 -1
13 646 81 341 9 5 23 2455 10 538 75 357 -1 -1
13 572 32 780 74 362 -1 -1
13 115 99 803 -1 -1
13 767 9 516 66 633 70 709 62 217 44 1200 9 49 60 335 -1 -1
13 355 54 122 -1 -1
14 1447 30 496 51 139 60 348 46 565 66 243 -1 -1
14 98 85 294 -1 -1
14 461 37 722 5 819 22 240 8 163 82 864 -1 -1
14 344 22 523 59 244 83 87 -1 -1
14 25 15 206 14 729 84 38 -1 -1
14 211 1 410 32 249 -1 -1
14 837 9 255 97 2395 -1 -1
14 502 99 1119 83 754 30 247 16 360 99 227 -1 -1
14 758 6 1715 1 658 81 569 -1 -1
14 587 58 475 17 372 40 286 66 381 -1 -1
14 37 25 857 17 501 2 147 23 105 78 974 -1 -1
14 865 50 1646 59 678 24 101 38 597 31 439 2 283 5 495 57 190 -1 -1
14 374 32 353 93 20 -1 -1
14 204 9 1071 10 339 69 613 94 286 -1 -1
14 408 92 773 -1 -1
14 373 61 1341 45 344 57 149 0 1125 15 2625 1 528 44 1530 28 1349 93 419 -1 -1
14 105 74 1112 47 459 50 204 43 832 78 2476 -1 -1
14 506 39 318 58 352 -1 -1
14 468 35 569 95 1128 -1 -1
14 410 68 87 74 596 10 345 15 195 86 527 -1 -1
14 354 43 522 76 583 99 434 53 360 12 404 36 36 -1 -1
14 420 30 1858 92 151 -1 -1
14 606 17 822 92 119 74 1038 23 1663 58 11 95 852 -1 -1
14 2278 11 264 70 1645 -1 -1
14 695 21 320 38 274 46 159 61 920 65 648 41 206 93 102 -1 -1
14 308 78 1030 -1 -1
14 302 29 507 31 791 15 1201 10 70 27 2663 5 16 24 188 80 1291 -1 -1
14 191 86 85 -1 -1
14 523 2 312 27 633 15 539 43 354 -1 -1
14 230 81 439 86 51 14 182 35 380 0 516 27 948 -1 -1
14 389 53 611 57 829 28 606 60 514 -1 -1
14 868 95 1215 25 47 0 38 30 792 91 470 -1 -1
14 59 92 1146 -1 -1
14 370 12 47 87 285 -1 -1
14 83 47 322 52 1421 98 467 -1 -1
14 145 19 961 35 2745 4 335 41 657 35 1635 58 11 -1 -1
14 1927 84 80 -1 -1
14 330 63 249 -1 -1
14 734 61 229 85 1426 24 43 16 414 37 112 52 227 77 820 -1 -1
14 1376 95 1179 56 1378 97 80 -1 -1
14 64 74 457 -1 -1
14 238 37 238 13 708 94 204 -1 -1
14 50 15 1534 51 341 -1 -1
14 214 98 61 80 13 58 408 61 43 64 166 67 366 1 574 62 1074 -1 -1
14 322 16 1001 8 1766 82 72 61 798 88 1281 -1 -1
14 2262 89 710 38 84 97 528 -1 -1
14 190 7 117 67 539 -1 -1
14 191 57 185 28 465 11 579 75 187 -1 -1
14 105 61 235 23 384 47 167 85 56 -1 -1
14 235 25 244 58 42 -1 -1
14 1729 72 4 27 1425 66 1290 -1 -1
14 2109 63 171 -1 -1
14 526 18 1585 19 7 99 690 -1 -1
14 209 40 152 23 1359 29 181 99 106 -1 -1
14 267 52 180 20 802 43 14 2 265 22 239 87 1718 -1 -1
14 435 26 6 96 480 -1 -1
14 242 50 508 4 178 8 180 14 35 75 546 -1 -1
14 1755 38 1555 53 385 69 2860 -1 -1
14 109 80 25 79 200 75 571 99 2399 -1 -1
14 388 49 287 80 1084 -1 -1
14 795 45 336 35 1725 54 433 -1 -1
14 27 76 904 95 512 63 362 26 447 0 1300 72 626 -1 -1
14 2280 9 579 27 197 59 1330 -1 -1
14 212 91 515 17 917 65 189 73 336 -1 -1
14 169 47 386 20 1558 72 1261 -1 -1
14 47 77 737 36 2276 78 1525 -1 -1
14 1716 69 143 60 35 87 306 -1 -1
14 539 38 2089 43 977 17 101 32 340 51 760 -1 -1
14 110 75 451 -1 -1
14 440 52 1690 -1 -1
14 546 17 828 43 164 0 470 41 190 40 437 1 179 97 584 -1 -1
14 575 60 361 17 267 13 741 95 205 -1 -1
14 321 62 868 93 102 -1 -1
14 106 76 1137 58 67 99 794 -1 -1
14 49 18 1600 95 305 -1 -1
14 572 16 1416 19 602 51 218 -1 -1
14 493 61 81 21 1095 12 144 45 2008 74 260 -1 -1
14 1242 60 967 -1 -1
14 47 21 397 7 707 0 72 84 464 -1 -1
14 204 65 15 63 1718 47 2220 76 630 -1 -1
14 10 72 679 -1 -1
14 140 63 1585 50 1702 87 34 -1 -1
14 474 27 724 19 556 47 205 31 88 81 1026 -1 -1
14 621 76 233 -1 -1
14 170 60 1399 88 271 -1 -1
14 282 8 1106 10 555 0 172 77 32 -1 -1
14 60 50 135 64 209 -1 -1
14 610 47 845 93 10 -1 -1
14 71 87 184 3 4 82 226 90 122 -1 -1
14 326 13 1368 8 21 27 460 46 1281 -1 -1
14 355 49 279 81 497 -1 -1
14 1559 64 2011 16 378 20 21 90 436 -1 -1
14 414 82 835 -1 -1
14 750 83 910 -1 -1
14 583 11 268 44 673 3 59 79 1118 -1 -1
14 1661 69 1134 16 1263 71 137 -1 -1
14 401 94 327 -1 -1
14 96 49 154 86 105 28 409 7 331 28 640 79 241 -1 -1
14 267 30 17 81 499 -1 -1
14 366 79 290 93 758 34 73 1 1033 35 2252 23 605 18 623 94 877 -1 -1
14 78 59 661 84 163 43 273 4 231 54 12 -1 -1
14 151 54 289 31 356 82 333 -1 -1
14 351 48 354 94 74 -1 -1
14 62 70 238 -1 -1
14 902 10 443 6 199 19 1161 80 553 -1 -1
14 49 45 246 2 42 4 151 91 408 -1 -1
14 122 42 403 94 549 -1 -1
14 6 68 246 82 52 73 856 88 741 -1 -1
14 1934 56 719 8 1163 79 686 -1 -1
14 1243 85 73 46 114 62 488 53 185 88 395 -1 -1
14 3273 88 676 36 622 39 273 58 1241 88 10 -1 -1
14 977 10 961 12 746 45 46 -1 -1
14 481 98 28 -1 -1
14 482 57 940 -1 -1
14 41 59 17 -1 -1
14 798 87 234 43 453 84 1279 -1 -1
14 547 66 1379 89 53 27 735 13 559 66 35 -1 -1
14 1542 48 427 -1 -1
14 379 63 789 99 521 -1 -1
14 607 5 348 59 1181 -1 -1
14 382 85 1175 88 73 1 1580 20 208 54 18 -1 -1
14 413 57 688 50 256 87 932 -1 -1
14 754 46 1444 1 1817 7 148 79 1447 -1 -1
14 412 16 185 74 115 -1 -1
14 329 2 564 58 87 98 46 -1 -1
14 346 76 1320 32 591 2 901 70 245 -1 -1
14 168 86 556 78 13 30 1497 47 1999 40 138 25 591 18 739 57 326 -1 -1
14 350 45 297 66 683 95 173 -1 -1
14 267 78 141 -1 -1
14 625 25 258 18 557 28 721 21 367 39 178 -1 -1
14 681 92 180 -1 -1
14 378 67 20 2 1232 46 656 89 6 36 416 81 891 -1 -1
14 521 60 997 22 401 64 81 -1 -1
14 2021 72 226 66 192 3 636 7 404 46 249 55 2247 -1 -1
14 467 66 502 92 1517 -1 -1
14 591 78 2 -1 -1
14 1139 28 35 52 990 -1 -1
14 14 80 583 -1 -1
14 2666 0 1398 21 596 72 530 -1 -1
14 30 81 42 -1 -1
14 361 53 1427 47 1389 79 1048 -1 -1
14 713 0 112 44 659 62 82 -1 -1
14 96 10 916 55 424 59 405 -1 -1
14 9 83 148 -1 -1
14 639 17 209 86 307 -1 -1
14 1715 76 78 -1 -1
14 3846 35 146 44 1114 27 561 20 252 57 711 -1 -1
14 55 49 63 18 7 44 618 24 28 27 1392 41 358 14 953 54 591 -1 -1
14 779 61 44 86 654 -1 -1
14 724 99 186 -1 -1
14 278 3 333 88 336 -1 -1
14 395 94 68 -1 -1
14 646 22 1016 87 135 -1 -1
14 28 61 220 54 280 90 958 -1 -1
14 665 64 115 22 138 92 185 -1 -1
14 718 37 1048 85 1191 -1 -1
14 721 33 1845 27 154 23 479 58 2370 -1 -1
14 312 41 585 50 137 98 1061 -1 -1
14 476 34 1158 87 387 -1 -1
14 499 91 995 -1 -1
14 1304 89 1024 -1 -1
14 502 57 458 -1 -1
14 233 49 551 52 1533 61 2133 38 441 10 102 71 1583 -1 -1
14 451 61 272 95 729 26 516 90 1086 17 2830 76 492 -1 -1
14 1286 35 243 61 590 -1 -1
14 491 84 118 -1 -1
14 83 82 209 -1 -1
14 10 98 864 -1 -1
14 216 32 793 28 642 46 303 86 276 -1 -1
14 141 25 935 72 322 -1 -1
14 855 69 422 99 596 -1 -1
14 49 21 405 17 795 16 645 10 319 36 1567 -1 -1
14 646 47 196 5 375 94 484 -1 -1
14 1117 88 1154 69 303 16 900 98 1249 -1 -1
14 1612 99 64 -1 -1
14 1250 85 940 -1 -1
14 1444 92 458 -1 -1
14 93 82 722 -1 -1
14 116 92 798 -1 -1
14 435 4 1109 69 13 -1 -1
14 2669 65 418 -1 -1
14 854 50 156 44 2204 86 827 -1 -1
14 3 63 433 70 1022 49 207 69 738 30 1828 42 80 32 784 27 2135 26 2106 83 631 -1 -1
14 54 30 354 7 147 26 1062 37 199 -1 -1
14 35 0 101 6 134 63 681 -1 -1
14 158 1 6 28 155 30 1011 80 491 -1 -1
14 543 77 96 -1 -1
14 469 96 10 -1 -1
14 121 25 1300 82 408 -1 -1
14 274 76 265 20 1410 72 718 41 268 81 1091 -1 -1
14 190 37 1076 28 484 83 944 -1 -1
14 223 76 2465 -1 -1
14 381 33 177 95 742 -1 -1
14 990 20 193 18 479 57 1274 -1 -1
14 396 76 347 -1 -1
14 146 83 1207 -1 -1
14 509 26 1080 24 576 58 280 -1 -1
14 2420 13 579 40 17 55 333 -1 -1
14 1372 38 1314 84 177 -1 -1
14 1053 60 753 -1 -1
14 92 92 33 -1 -1
14 986 21 708 18 414 72 119 -1 -1
14 159 50 1721 77 353 -1 -1
15 772 39 199 96 2181 -1 -1
15 1878 96 90 -1 -1
15 1999 36 355 76 177 -1 -1
15 378 71 272 -1 -1
15 731 43 693 25 452 5 381 62 138 -1 -1
15 860 6 206 93 769 -1 -1
15 148 9 392 98 359 89 826 13 1471 12 938 33 2052 58 374 -1 -1
15 248 90 247 92 1457 80 203 85 440 55 1471 62 147 21 237 71 797 -1 -1
15 158 14 755 0 398 21 655 77 447 -1 -1
15 211 87 1254 3 228 31 711 29 1707 5 941 71 269 -1 -1
15 935 37 849 52 39 32 461 9 248 28 488 81 1560 -1 -1
15 120 92 696 -1 -1
15 574 91 1511 23 212 45 286 59 552 25 1275 62 1678 -1 -1
15 537 36 606 26 336 9 166 57 1415 -1 -1
15 468 35 195 28 394 74 976 -1 -1
15 422 21 922 65 178 -1 -1
15 342 92 146 -1 -1
15 1149 98 415 -1 -1
15 48 29 131 92 255 -1 -1
15 128 96 867 -1 -1
15 202 50 140 61 681 -1 -1
15 289 33 376 77 252 -1 -1
15 183 93 66 98 246 49 332 97 338 -1 -1
15 224 76 1780 16 6 54 758 0 206 59 909 22 1280 48 613 -1 -1
15 534 28 588 35 2628 60 140 19 909 87 118 -1 -1
15 265 89 1153 55 505 93 35 58 62 66 134 -1 -1
15 1021 42 58 61 415 -1 -1
15 79 69 63 88 475 97 977 -1 -1
15 127 47 615 60 1140 -1 -1
15 16 93 1075 -1 -1
15 982 38 195 58 464 37 266 0 172 5 1035 97 208 -1 -1
15 101 4 74 32 830 47 624 48 430 35 2156 87 748 -1 -1
15 90 55 233 59 139 -1 -1
15 144 86 17 -1 -1
15 329 59 25 -1 -1
15 299 16 152 59 167 -1 -1
15 1081 27 315 50 648 -1 -1
15 166 74 610 61 448 64 223 39 980 30 469 40 818 36 96 12 302 36 589 33 222 79 147 -1 -1
15 1297 86 1176 -1 -1
15 749 28 40 68 116 -1 -1
15 728 8 53 26 113 58 290 -1 -1
15 2178 95 23 16 19 1 731 96 1239 -1 -1
15 33 62 361 54 497 94 396 1 1039 61 598 -1 -1
15 1173 6 677 28 1617 -1 -1
15 680 86 778 -1 -1
15 463 43 197 48 84 89 1324 -1 -1
15 640 57 304 81 1988 29 825 53 1153 29 73 3 292 41 55 81 937 -1 -1
15 921 85 105 77 526 29 1475 96 562 -1 -1
15 448 90 641 66 120 49 139 39 206 71 1094 -1 -1
15 192 40 1542 63 156 91 716 -1 -1
15 39 79 180 6 584 44 82 50 406 36 199 6 297 18 208 12 1755 24 399 68 373 -1 -1
15 824 85 1059 40 1738 1 102 19 241 85 428 -1 -1
15 649 0 2059 95 493 -1 -1
15 3893 57 92 11 396 8 630 96 448 -1 -1
15 480 73 22 90 957 -1 -1
15 95 58 2510 -1 -1
15 847 10 1133 23 227 37 1510 97 900 -1 -1
15 1313 50 476 12 266 74 159 -1 -1
15 87 36 739 98 825 -1 -1
15 1082 2 1544 32 1610 74 120 -1 -1
15 212 56 788 -1 -1
15 828 39 43 88 773 42 1151 82 30 -1 -1
15 922 10 86 91 238 71 899 27 489 26 87 25 183 40 543 -1 -1
15 297 72 44 92 2528 17 59 38 113 59 1429 24 213 16 648 51 1594 -1 -1
15 296 56 415 0 512 85 292 -1 -1
15 228 78 165 55 373 85 369 43 30 46 619 18 733 50 906 -1 -1
15 995 21 1149 17 283 93 749 -1 -1
15 2186 47 217 4 775 97 3760 -1 -1
15 466 60 34 20 137 92 9 -1 -1
15 162 14 43 17 387 88 350 -1 -1
15 48 68 277 -1 -1
15 909 99 527 -1 -1
15 566 21 273 0 227 71 30 -1 -1
15 906 71 108 -1 -1
15 1106 2 761 72 31 -1 -1
15 44 8 25 63 130 -1 -1
15 210 95 97 58 396 75 1130 89 436 -1 -1
15 91 51 304 45 478 74 122 93 276 -1 -1
15 528 25 503 51 94 -1 -1
15 478 85 610 15 485 54 198 19 1061 43 514 39 178 59 151 -1 -1
15 686 82 478 74 534 70 783 5 65 93 1115 -1 -1
15 779 13 1248 90 991 95 191 96 862 93 963 96 903 -1 -1
15 754 55 190 32 178 91 140 -1 -1
15 566 28 45 64 1109 -1 -1
15 158 66 641 24 788 55 146 67 68 -1 -1
15 2784 89 317 -1 -1
15 932 93 919 -1 -1
15 371 23 192 18 395 98 146 -1 -1
15 2196 36 259 37 123 38 239 79 314 -1 -1
15 970 28 201 0 608 87 1279 -1 -1
15 1235 97 436 27 297 43 1376 8 91 36 172 14 1308 37 1004 83 778 -1 -1
15 625 31 56 34 36 60 235 -1 -1
15 233 7 71 39 38 -1 -1
15 476 62 372 61 67 17 781 91 1040 -1 -1
15 61 63 366 -1 -1
15 373 34 60 43 294 7 1792 37 158 75 890 -1 -1
15 13 65 482 9 277 19 4 53 771 42 1077 16 705 9 945 59 182 -1 -1
15 10 0 37 63 499 44 189 15 1003 54 126 20 1885 56 2540 -1 -1
15 434 80 64 -1 -1
15 1031 66 537 45 99 47 462 34 99 93 808 -1 -1
15 78 66 323 34 365 12 860 15 447 98 188 -1 -1
15 1611 23 481 65 851 -1 -1
15 410 93 1627 21 318 65 101 21 75 64 305 80 144 -1 -1
15 18 63 101 71 3120 -1 -1
15 322 85 401 37 345 56 22 8 33 76 974 -1 -1
15 1445 70 1075 32 442 2 969 88 51 -1 -1
15 429 78 14 83 957 47 2 65 209 30 245 72 1357 -1 -1
15 169 32 482 17 8 86 14 -1 -1
15 4013 76 496 43 1747 6 1102 4 2262 25 1041 8 348 40 1406 -1 -1
15 5 69 105 -1 -1
15 347 38 1270 19 335 22 611 21 1738 3 645 52 371 -1 -1
15 74 47 2182 40 262 31 1096 55 108 -1 -1
15 103 28 1164 75 569 88 175 -1 -1
15 524 65 649 49 537 50 39 42 829 62 278 -1 -1
15 802 29 352 66 353 70 430 -1 -1
15 103 52 827 34 119 2 1502 95 442 -1 -1
15 236 86 167 -1 -1
15 313 74 937 55 463 42 1057 85 669 -1 -1
15 1430 65 1407 16 67 58 199 52 423 40 75 47 31 86 3344 -1 -1
15 121 83 114 -1 -1
15 17 14 481 22 60 39 2125 28 717 48 306 -1 -1
15 681 76 1021 50 640 73 722 88 239 -1 -1
15 483 45 655 78 862 -1 -1
15 112 30 148 35 1066 61 298 -1 -1
15 308 70 96 17 179 26 801 15 358 9 170 77 147 -1 -1
15 348 56 2648 90 838 38 820 53 139 -1 -1
15 2168 53 116 50 2 32 433 58 349 -1 -1
15 488 80 208 -1 -1
15 85 68 540 48 530 32 3656 82 256 -1 -1
15 4 96 452 47 503 6 363 25 655 78 135 -1 -1
15 81 64 627 -1 -1
15 2474 47 144 69 406 -1 -1
15 493 51 71 53 170 98 259 -1 -1
15 11 92 481 -1 -1
15 1015 62 1302 26 484 50 500 74 464 -1 -1
15 1277 45 1227 66 1032 -1 -1
15 190 23 478 41 457 84 249 -1 -1
15 223 61 223 24 423 63 120 -1 -1
15 1295 35 699 29 1023 78 587 -1 -1
15 1124 78 924 -1 -1
15 1541 4 594 62 763 -1 -1
15 1457 57 536 96 509 -1 -1
15 369 60 7 -1 -1
15 25 31 675 14 1109 0 1349 96 1353 -1 -1
15 260 76 301 -1 -1
15 1094 54 125 17 670 96 657 -1 -1
15 16 83 654 -1 -1
15 521 17 43 31 507 6 357 77 2570 -1 -1
15 640 20 419 52 453 97 53 -1 -1
15 172 87 553 -1 -1
15 577 28 1947 97 154 -1 -1
15 99 62 382 5 226 29 1473 21 112 35 58 18 1037 58 176 -1 -1
15 65 66 103 5 222 86 559 -1 -1
15 1058 30 189 48 1567 4 223 96 50 -1 -1
15 102 55 9 36 946 95 1801 -1 -1
15 12 65 1621 -1 -1
15 160 63 584 6 6 48 2378 -1 -1
15 153 91 842 77 308 94 966 -1 -1
15 54 49 122 56 542 3 572 89 1615 -1 -1
15 436 22 878 78 577 -1 -1
15 180 74 838 20 2308 30 1073 2 22 11 1228 70 1857 -1 -1
15 1119 72 50 94 16 -1 -1
15 50 63 328 49 611 42 325 46 548 92 904 -1 -1
15 398 62 304 -1 -1
15 330 80 664 70 288 22 172 71 61 95 238 -1 -1
15 1314 23 1770 97 67 -1 -1
15 656 98 336 -1 -1
15 942 66 436 -1 -1
15 255 94 614 6 1243 65 1055 2 140 71 200 -1 -1
15 817 80 145 -1 -1
15 16 26 165 47 1060 65 1021 30 577 65 185 91 134 -1 -1
15 198 19 1184 46 1338 -1 -1
15 512 8 869 88 1691 -1 -1
15 1199 46 1683 86 419 -1 -1
15 110 0 1464 84 412 -1 -1
15 1152 91 527 12 13 58 1373 -1 -1
15 22 33 763 95 278 -1 -1
15 85 31 146 3 1690 56 1454 -1 -1
15 962 8 45 51 60 29 369 95 96 -1 -1
15 155 69 472 41 1305 78 61 98 455 -1 -1
15 2378 33 949 57 1637 -1 -1
15 1026 40 523 14 683 59 161 -1 -1
15 345 45 380 12 599 42 752 90 141 -1 -1
15 1380 46 533 0 274 29 728 93 145 -1 -1
15 191 50 316 89 91 -1 -1
15 533 17 282 77 28 -1 -1
15 1156 16 236 73 24 -1 -1
15 304 98 54 -1 -1
15 45 7 247 20 227 42 330 24 164 98 939 -1 -1
15 268 9 559 91 21 -1 -1
15 291 58 428 -1 -1
15 1167 16 28 39 372 1 119 30 1363 57 102 -1 -1
15 656 53 120 43 78 98 702 -1 -1
15 210 33 739 65 84 -1 -1
15 976 9 1681 23 161 54 99 -1 -1
15 1282 80 719 21 226 33 308 38 201 -1 -1
15 124 44 585 80 576 -1 -1
15 1645 3 114 90 973 -1 -1
15 233 45 130 35 603 70 876 -1 -1
16 794 35 3608 77 756 -1 -1
16 1256 86 398 -1 -1
16 295 75 119 53 548 32 142 36 706 23 924 11 706 38 60 -1 -1
16 1479 60 1356 66 540 56 2473 21 325 12 95 73 333 -1 -1
16 382 43 895 55 877 76 763 -1 -1
16 521 43 8 84 705 94 403 -1 -1
16 672 84 518 85 541 25 104 47 517 14 369 32 270 30 521 98 84 -1 -1
16 236 99 1280 -1 -1
16 174 65 313 70 596 58 529 32 229 12 271 4 1582 9 47 63 413 -1 -1
16 211 35 5 8 754 42 1279 -1 -1
16 1167 28 587 32 190 0 37 37 101 50 1162 55 77 56 372 -1 -1
16 752 1 763 51 1479 41 231 85 90 -1 -1
16 196 76 29 -1 -1
16 133 80 995 -1 -1
16 362 58 13 57 911 76 163 -1 -1
16 828 74 944 -1 -1
16 23 31 1284 9 102 31 644 83 57 -1 -1
16 341 42 169 71 523 10 366 98 35 -1 -1
16 42 20 61 18 83 70 136 -1 -1
16 1463 58 30 -1 -1
16 1266 57 388 15 1254 11 2280 99 119 -1 -1
16 132 82 303 7 703 62 40 -1 -1
16 232 63 720 -1 -1
16 822 53 683 54 35 92 41 52 250 16 513 18 246 88 219 -1 -1
16 340 83 46 -1 -1
16 225 59 261 63 327 3 149 33 449 68 383 -1 -1
16 5 54 284 41 342 36 696 69 547 -1 -1
16 429 50 173 96 810 26 428 91 131 -1 -1
16 326 41 1023 31 123 97 108 -1 -1
16 3334 32 431 43 133 89 523 -1 -1
16 294 25 428 20 334 12 258 8 441 35 509 -1 -1
16 93 28 787 8 9 10 616 17 2139 85 135 -1 -1
16 225 70 543 99 604 -1 -1
16 1924 62 414 19 827 20 713 55 1607 67 799 -1 -1
16 617 40 1609 14 528 98 2243 -1 -1
16 20 88 634 -1 -1
16 823 6 367 55 1866 -1 -1
16 666 8 563 26 819 -1 -1
16 209 14 251 11 1007 97 938 -1 -1
16 434 63 58 11 887 55 1285 24 1615 99 2161 -1 -1
16 31 64 1322 37 717 83 899 -1 -1
16 148 86 64 93 462 -1 -1
16 130 72 86 26 726 2 278 96 652 -1 -1
16 2378 80 192 -1 -1
16 1341 84 449 -1 -1
16 36 69 817 10 2711 29 2153 73 1757 -1 -1
16 119 20 76 79 29 -1 -1
16 644 46 647 92 1340 -1 -1
16 9 66 2935 71 944 3 650 70 291 28 696 32 399 28 31 37 283 12 1162 5 670 43 845 -1 -1
16 675 90 1499 6 187 9 419 8 88 14 1960 15 286 95 112 -1 -1
16 123 93 276 -1 -1
16 321 52 1586 16 2992 39 728 70 135 -1 -1
16 363 22 652 42 1455 61 467 -1 -1
16 335 70 437 36 215 85 42 -1 -1
16 7 68 797 -1 -1
16 549 59 401 50 1483 94 1059 -1 -1
16 1043 73 804 -1 -1
16 190 9 887 5 350 8 64 77 241 -1 -1
16 585 10 466 29 358 15 164 18 210 28 86 88 176 -1 -1
16 959 66 36 58 234 24 533 76 151 -1 -1
16 261 56 1214 -1 -1
16 211 33 201 19 139 21 1283 69 939 -1 -1
16 640 5 1834 27 16 14 452 60 63 -1 -1
16 430 39 761 87 641 21 84 85 53 -1 -1
16 1166 53 456 90 571 0 74 37 1721 23 949 88 238 -1 -1
16 858 5 899 87 12 -1 -1
16 393 35 1044 99 976 -1 -1
16 111 57 1583 -1 -1
16 595 33 68 70 234 59 213 74 180 -1 -1
16 161 92 169 -1 -1
16 855 9 2965 43 197 -1 -1
16 1539 26 755 86 127 -1 -1
16 642 20 249 86 220 -1 -1
16 499 14 1177 63 1578 91 598 90 100 0 356 31 282 72 1097 -1 -1
16 22 50 573 97 617 -1 -1
16 158 15 307 45 451 -1 -1
16 43 60 94 46 509 50 140 45 426 47 567 8 53 22 20 15 2678 53 91 -1 -1
16 1160 37 563 93 112 -1 -1
16 34 83 502 -1 -1
16 137 95 996 -1 -1
16 257 59 476 92 83 -1 -1
16 1858 29 70 90 85 -1 -1
16 857 51 140 97 1519 -1 -1
16 368 13 379 35 207 -1 -1
16 155 93 323 -1 -1
16 182 96 1089 35 25 44 2428 43 79 94 890 -1 -1
16 110 20 109 80 266 -1 -1
16 248 32 305 21 928 66 788 -1 -1
16 1707 72 478 -1 -1
16 64 4 58 45 345 88 260 -1 -1
16 804 9 358 75 547 -1 -1
16 1149 86 138 -1 -1
16 121 82 274 60 324 31 267 9 1304 45 320 95 628 -1 -1
16 419 60 59 -1 -1
16 776 18 944 37 524 92 356 -1 -1
16 36 87 2127 -1 -1
16 1669 73 758 49 1838 3 209 27 441 39 171 -1 -1
16 318 32 210 20 973 87 399 -1 -1
16 84 37 537 0 130 57 195 -1 -1
16 73 15 477 97 922 -1 -1
16 215 64 597 5 178 48 1239 32 331 49 467 -1 -1
16 2075 39 907 0 754 18 3179 49 193 -1 -1
16 1619 42 49 62 875 59 5 46 744 21 184 86 648 -1 -1
16 139 87 321 -1 -1
16 199 69 779 -1 -1
16 875 58 666 -1 -1
16 393 75 239 7 1155 4 324 48 145 -1 -1
16 638 25 231 93 1213 90 284 69 16 4 49 88 172 -1 -1
16 1647 46 185 77 50 -1 -1
16 54 76 245 27 1129 29 81 68 186 -1 -1
16 852 52 583 13 489 50 71 -1 -1
16 601 15 1452 0 1056 90 232 -1 -1
16 12 74 779 55 1716 20 696 60 164 -1 -1
16 198 11 329 32 286 57 1268 2 218 45 12 0 147 68 1616 -1 -1
16 825 38 435 7 622 95 136 -1 -1
16 203 4 314 35 522 94 191 -1 -1
16 94 61 965 43 290 41 122 36 1257 12 215 3 475 7 40 42 490 -1 -1
16 2615 9 225 36 1450 18 515 93 1295 -1 -1
16 648 73 1368 48 164 77 153 -1 -1
16 337 86 479 -1 -1
16 159 24 4 81 2365 -1 -1
16 109 24 87 80 75 -1 -1
16 114 53 807 44 899 60 532 -1 -1
16 47 38 2049 52 78 -1 -1
16 389 50 1915 38 40 98 345 -1 -1
16 456 8 277 62 53 54 152 68 1430 -1 -1
16 596 77 317 73 771 47 393 91 998 -1 -1
16 565 82 345 -1 -1
16 58 78 173 -1 -1
16 538 44 688 46 445 6 94 7 211 29 665 68 209 -1 -1
16 638 0 175 14 433 0 156 81 436 -1 -1
16 442 80 87 66 1696 55 777 99 313 -1 -1
16 116 98 535 -1 -1
16 2792 47 900 91 1667 -1 -1
16 117 17 80 75 111 -1 -1
16 477 0 459 9 2063 92 84 -1 -1
16 1219 36 1060 -1 -1
16 266 37 504 -1 -1
16 446 41 1608 79 942 -1 -1
16 859 61 340 -1 -1
16 176 30 117 0 539 4 341 15 1062 27 720 -1 -1
16 2677 39 1005 70 291 42 266 17 550 48 169 23 844 7 1261 92 310 -1 -1
16 1145 71 1055 45 277 44 89 94 1175 -1 -1
16 228 54 616 -1 -1
16 20 92 501 -1 -1
16 319 44 464 82 973 -1 -1
16 1854 37 685 96 968 -1 -1
16 346 31 1129 78 170 -1 -1
16 338 43 151 12 1142 43 1657 2 43 42 1133 53 551 -1 -1
16 728 80 25 -1 -1
16 495 30 1860 32 279 49 508 53 148 -1 -1
16 805 31 36 41 466 28 193 90 37 -1 -1
16 5 56 790 -1 -1
16 447 42 1129 53 647 60 2968 -1 -1
16 278 53 644 30 262 56 296 44 111 23 2281 86 95 -1 -1
16 152 97 38 -1 -1
16 754 90 2052 -1 -1
16 385 13 11 43 45 82 1577 -1 -1
16 1200 66 1193 -1 -1
16 137 24 1009 8 108 53 906 -1 -1
16 371 60 460 37 1896 61 236 -1 -1
16 266 29 807 57 1868 -1 -1
16 2188 91 448 4 226 59 702 57 315 48 1310 39 102 4 86 52 1104 -1 -1
16 2132 65 141 66 1051 91 914 -1 -1
16 875 76 119 13 178 36 115 82 493 -1 -1
16 376 66 276 95 294 -1 -1
16 832 98 557 -1 -1
16 102 10 8 60 147 -1 -1
16 1048 34 831 48 185 -1 -1
16 779 35 190 50 25 23 271 41 718 54 535 84 861 -1 -1
16 61 0 53 20 426 12 634 74 385 -1 -1
16 153 31 953 22 396 97 298 -1 -1
16 936 93 77 -1 -1
16 21 63 2060 86 141 -1 -1
16 397 25 366 42 218 15 95 11 120 22 119 39 108 -1 -1
16 473 43 171 26 288 19 333 11 86 98 2197 -1 -1
16 1371 57 336 -1 -1
16 262 83 462 9 1733 50 831 70 39 -1 -1
16 168 80 1153 0 60 85 609 -1 -1
16 50 87 2696 22 367 58 1169 47 238 76 319 9 289 86 712 -1 -1
16 311 40 303 75 421 -1 -1
16 204 35 94 39 340 16 756 25 5 14 1255 37 366 -1 -1
16 381 57 68 97 1122 -1 -1
16 13 65 63 54 252 65 1193 -1 -1
16 354 37 88 13 969 73 747 -1 -1
16 1474 83 982 53 612 28 2 34 140 65 43 -1 -1
16 765 19 286 11 295 42 50 -1 -1
16 784 51 1793 85 84 -1 -1
16 440 63 1681 4 411 36 236 88 2296 -1 -1
16 224 41 191 66 35 -1 -1
16 1 49 323 -1 -1
16 43 39 1083 47 346 64 302 -1 -1
16 150 13 33 42 600 55 336 -1 -1
16 365 91 376 -1 -1
16 60 3 233 80 74 -1 -1
16 63 44 1068 16 2283 22 102 5 304 57 53 -1 -1
16 562 53 446 76 260 -1 -1
16 306 70 509 12 500 60 703 -1 -1
16 52 87 910 25 476 3 909 19 72 11 439 18 1296 48 1241 -1 -1
16 518 22 190 79 460 -1 -1
16 318 78 950 65 822 94 13 -1 -1
16 398 62 28 -1 -1
16 1747 27 618 80 1637 33 282 58 852 33 639 55 728 47 662 30 83 65 30 -1 -1
16 1628 6 179 33 72 56 831 -1 -1
16 11 77 71 -1 -1
16 17 43 1685 89 324 33 587 74 89 31 655 69 1629 -1 -1
16 215 27 1509 15 2443 31 106 59 642 -1 -1
16 1805 62 31 28 364 0 426 56 2422 -1 -1
16 1166 28 605 72 2299 79 1599 63 509 57 1012 0 460 36 964 60 147 -1 -1
16 171 90 1041 32 175 75 185 -1 -1
16 115 27 149 0 3 70 809 -1 -1
16 206 56 53 73 99 -1 -1
16 125 8 240 42 1001 15 652 33 233 45 291 -1 -1
16 50 30 162 29 163 27 1286 4 140 67 392 -1 -1
16 1173 73 1710 10 960 86 640 -1 -1
16 600 89 526 -1 -1
17 140 21 829 57 1285 -1 -1
17 38 47 119 54 1619 20 121 0 9 42 1070 54 357 16 185 24 120 11 332 16 3276 81 1761 -1 -1
17 687 25 134 97 331 -1 -1
17 207 56 600 24 285 73 71 -1 -1
17 455 1 156 62 1969 -1 -1
17 61 7 1300 77 1529 -1 -1
17 1015 48 1085 29 101 82 425 -1 -1
17 1495 28 212 59 76 -1 -1
17 132 9 13 81 1354 -1 -1
17 1241 40 877 64 495 -1 -1
17 149 53 236 93 1800 32 91 43 116 74 767 10 2673 86 335 -1 -1
17 849 71 242 21 500 45 1005 8 1725 39 94 29 112 90 954 -1 -1
17 1001 48 1156 64 356 35 153 93 473 -1 -1
17 163 50 1595 68 391 84 17 -1 -1
17 18 75 792 -1 -1
17 1788 27 449 17 726 42 1721 -1 -1
17 250 13 569 46 663 87 479 -1 -1
17 549 50 22 2 973 35 1467 17 540 95 4 -1 -1
17 842 70 98 12 1114 46 378 43 1186 61 59 -1 -1
17 142 66 999 -1 -1
17 218 29 149 79 566 91 248 -1 -1
17 398 53 43 91 205 -1 -1
17 66 5 377 95 234 -1 -1
17 998 4 701 82 416 -1 -1
17 23 95 116 -1 -1
17 141 82 106 15 104 22 132 46 194 7 38 47 259 -1 -1
17 586 41 1781 79 703 -1 -1
17 2508 41 177 96 315 -1 -1
17 29 81 2342 53 428 20 40 57 99 12 154 99 17 -1 -1
17 559 72 157 -1 -1
17 1146 70 22 66 593 90 1055 -1 -1
17 32 90 15 0 342 77 1345 -1 -1
17 879 48 964 91 869 -1 -1
17 303 15 2020 22 398 13 183 33 4 99 321 -1 -1
17 805 80 302 62 377 35 211 49 241 82 8 -1 -1
17 182 66 523 60 1408 28 484 53 128 8 639 35 1107 -1 -1
17 902 89 32 -1 -1
17 417 15 10 36 201 68 372 -1 -1
17 927 59 605 28 87 85 239 -1 -1
17 665 43 86 8 234 6 535 78 717 -1 -1
17 198 6 929 91 588 -1 -1
17 124 92 61 -1 -1
17 1191 12 2751 22 143 1 483 55 339 -1 -1
17 22 52 2062 18 627 95 582 -1 -1
17 278 73 63 -1 -1
17 94 7 1459 6 511 83 654 -1 -1
17 531 33 465 34 748 26 227 95 1179 -1 -1
17 120 48 861 98 834 -1 -1
17 100 49 379 44 2476 91 1200 -1 -1
17 146 35 960 73 394 -1 -1
17 170 97 1660 -1 -1
17 163 42 1034 5 616 80 4 -1 -1
17 129 55 468 80 1453 64 129 48 348 94 95 -1 -1
17 994 2 222 61 77 6 150 38 139 60 161 -1 -1
17 295 14 71 44 610 49 1055 88 477 -1 -1
17 95 96 672 43 569 81 533 12 595 27 69 80 1625 -1 -1
17 188 15 174 33 64 92 296 -1 -1
17 628 34 1824 89 80 71 387 85 215 28 558 36 46 40 1389 26 385 54 424 -1 -1
17 172 21 379 61 712 -1 -1
17 11 77 1922 98 24 97 479 94 784 9 943 48 1177 80 141 -1 -1
17 234 33 279 42 19 25 974 10 1952 79 623 -1 -1
17 927 89 753 71 516 61 191 66 1465 46 340 73 417 -1 -1
17 70 49 1340 -1 -1
17 167 75 993 -1 -1
17 660 81 617 53 358 94 787 -1 -1
17 403 34 1150 44 670 74 928 22 1394 39 667 91 1312 -1 -1
17 87 93 163 -1 -1
17 514 57 388 70 540 -1 -1
17 151 50 815 86 735 78 1273 91 637 -1 -1
17 1003 82 2022 1 649 27 74 31 650 5 402 81 544 -1 -1
17 177 23 499 46 142 -1 -1
17 374 14 573 46 89 51 971 -1 -1
17 79 91 829 82 402 12 176 46 108 57 177 35 75 7 2512 75 596 -1 -1
17 15 68 854 -1 -1
17 402 36 487 56 344 -1 -1
17 1818 43 136 38 248 75 640 -1 -1
17 178 54 8 86 67 -1 -1
17 879 86 272 -1 -1
17 256 92 3265 -1 -1
17 83 34 2075 64 105 -1 -1
17 567 39 360 11 519 43 798 58 964 -1 -1
17 191 43 924 47 412 30 181 5 163 82 439 -1 -1
17 844 45 378 22 8 30 652 99 2399 -1 -1
17 46 51 281 49 231 76 89 -1 -1
17 214 81 1474 53 1033 26 183 43 698 40 88 9 5059 27 126 53 48 -1 -1
17 308 77 7 13 1767 18 206 59 3 -1 -1
17 856 18 260 46 1105 94 250 -1 -1
17 298 30 2034 88 376 25 519 99 724 -1 -1
17 323 42 774 36 538 42 636 38 349 30 95 31 64 51 47 -1 -1
17 1251 22 24 14 615 53 816 62 1387 -1 -1
17 347 78 3189 5 82 56 205 -1 -1
17 876 47 1752 37 44 7 633 21 1189 3 101 4 292 58 524 -1 -1
17 701 15 41 19 71 73 269 -1 -1
17 132 60 55 24 1001 7 305 96 126 -1 -1
17 307 79 328 5 190 72 954 -1 -1
17 310 37 648 40 1498 75 626 -1 -1
17 1568 88 754 20 984 13 395 21 401 12 153 39 528 -1 -1
17 90 12 32 71 919 -1 -1
17 3207 79 463 23 887 67 408 16 254 87 1493 -1 -1
17 227 20 91 61 104 -1 -1
17 1310 5 215 84 837 -1 -1
17 92 37 257 60 2093 76 213 -1 -1
17 568 74 413 33 223 22 78 9 1062 47 167 25 189 84 212 -1 -1
17 1146 86 218 85 1546 82 474 16 508 9 1475 63 1039 -1 -1
17 118 92 341 -1 -1
17 6 6 290 48 181 -1 -1
17 526 81 436 1 28 7 197 65 366 25 153 27 379 66 88 -1 -1
17 278 16 271 63 282 -1 -1
17 1602 55 109 87 2965 11 748 99 41 -1 -1
17 607 40 335 22 215 24 576 6 820 9 1402 -1 -1
17 1980 94 691 -1 -1
17 374 84 1456 -1 -1
17 744 61 673 49 671 44 105 15 500 0 178 46 1710 -1 -1
17 810 27 83 0 390 87 1956 -1 -1
17 743 34 529 93 672 -1 -1
17 1883 83 417 -1 -1
17 1848 66 871 50 660 52 239 6 645 17 1268 76 105 -1 -1
17 534 88 1021 -1 -1
17 229 46 412 -1 -1
17 1 81 75 -1 -1
17 412 89 1707 -1 -1
17 530 44 37 89 514 -1 -1
17 107 11 845 74 141 -1 -1
17 217 48 20 53 320 34 964 30 143 48 704 -1 -1
17 776 70 2559 75 251 87 475 -1 -1
17 655 53 130 86 707 62 859 2 1827 62 147 -1 -1
17 371 4 404 51 266 -1 -1
17 899 87 927 -1 -1
17 15 59 557 30 339 94 12 -1 -1
17 552 51 1285 67 697 55 977 13 421 51 181 20 971 50 692 -1 -1
17 201 57 1533 88 1100 50 183 58 243 20 372 97 251 -1 -1
17 414 64 9 9 1871 95 133 -1 -1
17 697 15 85 26 175 18 44 43 438 96 991 -1 -1
17 486 97 401 44 1350 3 72 39 112 88 93 -1 -1
17 359 61 646 36 1593 1 111 17 227 77 1222 -1 -1
17 230 16 320 59 521 65 946 37 325 23 969 48 32 77 471 -1 -1
17 572 24 473 88 106 -1 -1
17 29 44 836 8 835 65 20 -1 -1
17 559 94 625 -1 -1
17 145 79 106 -1 -1
17 1385 76 923 45 1560 39 197 6 728 17 413 6 98 20 1612 96 124 -1 -1
17 359 23 803 64 544 11 277 91 33 -1 -1
17 336 88 1107 31 2151 70 1148 54 24 5 100 72 2419 39 102 2 200 86 575 -1 -1
17 630 82 610 -1 -1
17 403 45 203 44 707 71 465 -1 -1
17 1251 71 285 81 2163 3 21 73 2059 -1 -1
17 85 20 537 56 1725 -1 -1
17 1111 0 150 56 657 -1 -1
17 3089 23 120 53 733 55 485 81 346 -1 -1
17 2591 32 479 61 105 27 401 26 146 43 299 -1 -1
17 364 32 473 31 124 12 682 0 105 59 284 -1 -1
17 1345 99 679 -1 -1
17 117 56 108 -1 -1
17 660 0 193 63 152 -1 -1
17 456 10 718 65 760 91 1264 -1 -1
17 793 85 255 29 94 72 745 -1 -1
17 971 32 4 42 237 71 580 -1 -1
17 2654 90 1239 -1 -1
17 654 76 327 22 748 27 766 1 154 3 92 58 1045 44 529 86 13 -1 -1
17 433 37 368 80 5 61 1916 75 612 -1 -1
17 3 40 5 43 298 26 32 30 775 3 133 58 564 -1 -1
17 755 23 32 57 805 95 294 -1 -1
17 1209 5 210 2 1069 81 226 -1 -1
17 108 8 412 25 996 63 115 -1 -1
17 941 6 403 98 42 -1 -1
17 653 77 886 -1 -1
17 1130 56 38 26 262 40 194 45 214 32 1090 66 1320 -1 -1
17 151 1 785 97 2054 -1 -1
17 427 29 366 94 231 42 174 2 1401 96 2660 -1 -1
17 878 12 1303 0 845 8 1776 32 1084 -1 -1
17 1288 51 657 3 356 65 624 -1 -1
17 586 78 209 -1 -1
17 180 32 712 65 984 -1 -1
17 572 39 59 78 3866 -1 -1
17 2962 53 758 84 2324 -1 -1
17 436 74 240 -1 -1
17 707 18 1551 15 212 66 991 -1 -1
17 136 6 968 27 545 58 85 -1 -1
17 23 75 2749 56 644 41 151 93 691 -1 -1
17 1157 42 252 57 244 60 107 62 397 92 334 -1 -1
17 281 23 1196 31 1553 93 134 -1 -1
17 281 41 594 27 2328 80 1555 -1 -1
17 796 70 138 57 880 17 169 16 92 25 993 28 140 -1 -1
17 1139 5 321 51 40 76 281 -1 -1
17 609 19 2432 52 486 10 106 53 1484 -1 -1
17 82 32 2148 3 623 73 1296 -1 -1
17 90 5 254 61 711 -1 -1
17 299 19 1475 40 1650 69 415 -1 -1
17 137 64 434 -1 -1
17 1530 16 1141 68 503 -1 -1
17 258 77 471 46 132 65 335 95 870 -1 -1
17 1022 88 641 27 145 89 1788 62 3 46 1501 29 940 87 130 -1 -1
17 239 3 2267 41 1002 -1 -1
17 1789 46 134 39 59 62 1451 -1 -1
17 12 63 1148 -1 -1
17 298 26 1401 24 95 12 1451 76 2149 -1 -1
17 537 32 669 45 26 17 105 50 660 -1 -1
17 99 91 1297 -1 -1
17 328 34 479 19 636 27 362 28 422 34 342 13 1193 75 516 -1 -1
17 2341 56 21 13 307 7 1120 77 509 -1 -1
17 4 32 81 24 14 44 200 40 988 85 265 -1 -1
17 610 65 252 -1 -1
17 1213 10 571 33 615 19 1198 4 138 44 5205 -1 -1
17 127 23 51 96 329 -1 -1
17 327 57 1187 12 437 44 2390 7 2555 66 998 -1 -1
17 2358 1 1641 82 884 -1 -1
17 2100 92 1456 -1 -1
18 127 30 657 31 301 0 102 86 78 -1 -1
18 204 23 147 22 26 39 26 74 160 -1 -1
18 1472 47 279 28 598 57 484 14 374 92 265 -1 -1
18 90 42 886 2 654 66 387 -1 -1
18 737 89 18 -1 -1
18 58 92 313 7 621 31 47 22 324 75 133 -1 -1
18 967 0 372 72 2172 93 98 80 1743 81 1086 20 282 64 905 1 647 51 148 16 407 22 108 29 326 58 13 -1 -1
18 526 89 71 -1 -1
18 118 33 1241 71 252 -1 -1
18 202 63 202 10 299 38 237 64 31 -1 -1
18 631 19 379 33 71 62 1193 64 475 99 131 -1 -1
18 2036 42 1194 94 36 -1 -1
18 175 72 1575 24 240 67 970 21 247 39 44 52 894 -1 -1
18 12 84 143 58 178 0 2320 45 56 80 218 -1 -1
18 947 86 2 -1 -1
18 261 40 481 5 1234 41 527 61 1041 -1 -1
18 223 17 404 33 459 17 59 37 115 44 174 -1 -1
18 877 73 3584 82 427 79 653 15 434 56 1669 -1 -1
18 284 65 32 54 361 91 510 -1 -1
18 326 19 768 85 2 -1 -1
18 788 39 25 86 233 63 63 65 596 92 113 -1 -1
18 3052 29 1021 40 1158 16 863 55 309 -1 -1
18 341 43 1235 51 2227 41 860 15 317 61 1824 -1 -1
18 3844 9 2140 67 918 49 320 33 162 80 426 -1 -1
18 2935 7 1054 76 846 -1 -1
18 183 92 1637 88 508 47 195 42 773 68 153 51 524 45 593 70 225 -1 -1
18 1198 12 1155 84 330 -1 -1
18 339 27 1090 60 172 -1 -1
18 218 13 779 70 296 -1 -1
18 2526 19 1143 69 219 -1 -1
18 914 63 668 -1 -1
18 86 29 405 20 817 96 458 -1 -1
18 195 80 1448 -1 -1
18 138 77 1032 55 90 22 497 0 474 17 636 16 1 81 382 -1 -1
18 1575 68 807 -1 -1
18 565 67 751 57 701 33 1053 65 2040 -1 -1
18 6 24 1493 26 221 14 39 10 564 45 103 21 587 47 933 -1 -1
18 335 54 354 84 45 -1 -1
18 373 34 85 82 121 36 15 9 262 46 110 -1 -1
18 374 5 626 44 660 86 705 -1 -1
18 91 33 393 86 169 -1 -1
18 1192 71 802 -1 -1
18 477 67 66 7 190 43 476 75 786 -1 -1
18 91 71 1864 -1 -1
18 635 82 80 -1 -1
18 530 7 799 27 120 61 1492 -1 -1
18 871 40 2521 97 85 -1 -1
18 223 53 228 72 97 27 177 88 638 -1 -1
18 315 32 953 33 1514 20 158 7 780 22 1112 42 1270 -1 -1
18 256 14 310 85 120 -1 -1
18 333 66 1400 35 985 32 1254 88 2249 -1 -1
18 535 1 190 86 49 31 1758 25 40 80 121 -1 -1
18 40 89 1538 -1 -1
18 1092 72 521 89 878 -1 -1
18 336 75 96 -1 -1
18 457 32 1089 40 516 11 366 19 1270 96 639 -1 -1
18 980 97 122 -1 -1
18 405 7 544 82 1679 -1 -1
18 1027 6 16 68 271 64 1063 50 301 66 189 -1 -1
18 241 6 258 90 992 -1 -1
18 352 64 450 39 1117 30 227 57 84 -1 -1
18 20 4 512 57 238 4 311 99 1424 -1 -1
18 119 23 437 61 321 74 298 -1 -1
18 132 23 626 7 20 47 433 -1 -1
18 2036 34 1061 1 156 58 628 -1 -1
18 75 93 277 -1 -1
18 467 41 206 30 434 15 460 67 934 -1 -1
18 1234 34 683 64 187 94 733 -1 -1
18 751 98 558 -1 -1
18 740 63 445 15 931 99 119 -1 -1
18 620 84 1028 73 1011 62 92 52 45 27 65 43 34 96 70 -1 -1
18 2539 74 569 94 446 59 594 91 1282 -1 -1
18 1125 55 174 25 1031 42 655 21 2576 15 341 86 2332 -1 -1
18 179 41 321 20 481 58 535 -1 -1
18 273 93 1296 15 826 93 1009 33 143 41 90 8 1455 52 808 -1 -1
18 73 19 1246 76 844 56 621 84 65 -1 -1
18 378 26 2404 98 472 -1 -1
18 62 35 202 44 393 63 60 -1 -1
18 525 71 430 38 1016 31 330 51 86 45 547 96 1047 -1 -1
18 1906 34 144 27 544 21 145 42 593 -1 -1
18 1768 43 151 20 508 24 354 73 641 -1 -1
18 785 99 151 -1 -1
18 287 38 1159 60 309 74 265 -1 -1
18 249 89 537 -1 -1
18 260 28 419 84 104 -1 -1
18 363 30 508 38 397 78 239 -1 -1
18 789 23 140 95 440 -1 -1
18 15 50 16 39 3 16 522 2 557 34 138 27 1129 11 502 34 435 -1 -1
18 209 67 141 65 583 17 1506 35 850 72 201 85 146 -1 -1
18 434 9 855 25 1177 31 2060 -1 -1
18 1011 73 413 89 214 56 435 74 514 85 582 -1 -1
18 1831 73 1469 61 108 92 684 -1 -1
18 774 63 330 22 774 81 1392 -1 -1
18 522 50 903 33 531 87 102 -1 -1
18 638 54 892 -1 -1
18 323 12 209 0 255 72 190 -1 -1
18 1321 76 238 44 75 87 850 91 902 83 943 68 1409 1 115 34 187 77 20 -1 -1
18 276 85 344 66 163 11 168 43 679 -1 -1
18 638 84 655 4 157 86 900 -1 -1
18 1990 68 299 -1 -1
18 741 12 152 81 14 -1 -1
18 649 30 1084 18 527 95 1063 -1 -1
18 227 82 843 -1 -1
18 143 51 768 61 1335 -1 -1
18 1507 1 774 24 313 13 14 42 312 -1 -1
18 1281 8 2632 19 30 22 1127 81 170 -1 -1
18 370 64 66 -1 -1
18 1365 90 2708 -1 -1
18 92 38 623 32 1196 39 346 85 480 -1 -1
18 608 22 78 67 1423 -1 -1
18 15 41 145 45 1578 56 673 78 196 28 124 84 692 -1 -1
18 355 4 393 52 270 79 383 -1 -1
18 256 26 400 25 3011 64 145 -1 -1
18 581 30 231 1 704 19 780 27 263 46 21 -1 -1
18 111 52 230 35 1164 41 46 15 839 79 660 -1 -1
18 322 17 296 79 248 -1 -1
18 473 27 297 34 229 22 558 25 1085 76 11 -1 -1
18 1090 75 1336 95 655 -1 -1
18 30 5 997 9 44 85 180 -1 -1
18 2643 44 2052 72 190 -1 -1
18 1023 11 511 82 1629 -1 -1
18 2408 86 555 13 22 89 333 -1 -1
18 1442 97 492 64 380 7 1740 46 160 87 151 -1 -1
18 781 62 166 81 44 -1 -1
18 168 80 1166 77 21 75 5385 16 158 57 3 66 431 -1 -1
18 1148 7 551 99 841 -1 -1
18 53 59 214 -1 -1
18 216 91 1403 -1 -1
18 340 62 610 31 582 20 373 21 1267 78 58 -1 -1
18 649 47 195 75 319 16 293 46 244 -1 -1
18 105 99 964 -1 -1
18 313 0 190 42 174 90 329 -1 -1
18 807 44 202 39 756 84 101 -1 -1
18 563 8 265 77 492 -1 -1
18 250 47 839 26 113 18 798 38 226 -1 -1
18 2360 62 210 68 684 -1 -1
18 419 24 941 6 479 68 579 -1 -1
18 1900 69 289 -1 -1
18 1812 83 1839 -1 -1
18 82 54 2375 82 313 -1 -1
18 1229 67 508 -1 -1
18 448 69 295 54 2 88 96 -1 -1
18 28 52 1210 14 502 13 976 24 4 35 453 -1 -1
18 115 43 191 48 197 66 1434 37 829 47 489 66 1196 -1 -1
18 511 39 978 84 169 74 94 96 1008 -1 -1
18 382 34 246 22 1420 32 624 68 3007 -1 -1
18 494 82 1185 -1 -1
18 256 75 510 57 726 64 266 66 549 90 1507 -1 -1
18 877 32 1367 92 426 76 2588 68 9 88 8 -1 -1
18 406 91 460 62 69 23 258 90 42 -1 -1
18 77 19 2044 4 72 23 32 86 512 -1 -1
18 50 84 16 -1 -1
18 256 3 398 26 2677 17 133 9 42 52 263 -1 -1
18 2075 78 281 -1 -1
18 281 47 2314 -1 -1
18 907 61 37 39 390 9 119 5 1100 64 271 -1 -1
18 919 20 531 32 241 33 1721 55 930 40 266 10 594 34 573 -1 -1
18 258 77 491 -1 -1
18 96 99 640 -1 -1
18 467 54 27 -1 -1
18 95 56 351 -1 -1
18 159 60 134 84 215 -1 -1
18 410 75 399 80 41 72 185 71 275 79 308 -1 -1
18 377 36 90 1 45 18 744 84 1629 -1 -1
18 1098 10 1934 15 2231 40 161 -1 -1
18 400 36 246 49 145 41 139 85 1441 -1 -1
18 226 85 14 49 736 80 319 20 816 12 178 71 1229 98 2200 -1 -1
18 447 35 572 93 1081 -1 -1
18 315 51 407 53 132 77 310 -1 -1
18 77 50 144 39 503 48 556 22 912 96 280 -1 -1
18 2041 73 86 -1 -1
18 2095 96 181 19 352 36 321 49 1362 -1 -1
18 376 87 680 -1 -1
18 441 53 817 2 152 17 1721 48 1220 -1 -1
18 259 96 26 -1 -1
18 646 26 526 7 441 98 463 -1 -1
18 295 3 287 26 86 62 368 -1 -1
18 46 61 317 39 989 9 359 31 335 -1 -1
18 40 30 601 91 639 -1 -1
18 1246 54 101 40 274 65 188 18 49 22 1492 84 1552 -1 -1
18 1300 25 126 6 191 13 1220 71 1374 -1 -1
18 712 83 154 -1 -1
18 72 7 366 21 332 98 408 -1 -1
19 294 70 1611 38 688 66 2154 -1 -1
19 740 42 214 80 390 35 917 94 658 -1 -1
19 444 72 19 -1 -1
19 324 91 1838 88 448 55 1355 85 1 -1 -1
19 16 63 783 56 1933 66 192 52 667 58 2999 -1 -1
19 1114 56 252 23 14 26 68 50 1155 76 574 -1 -1
19 284 86 387 29 452 27 137 87 45 -1 -1
19 65 56 469 -1 -1
19 310 22 375 64 42 -1 -1
19 367 94 92 -1 -1
19 102 91 85 -1 -1
19 909 87 180 -1 -1
19 274 77 316 -1 -1
19 102 72 83 7 480 4 463 6 837 49 362 -1 -1
19 127 14 383 45 1649 87 274 -1 -1
19 1173 32 125 43 602 89 920 -1 -1
19 317 86 433 87 139 16 1945 69 163 84 665 -1 -1
19 819 52 913 5 2540 7 383 41 305 -1 -1
19 736 16 1599 1 245 50 698 -1 -1
19 370 67 1873 3 251 62 1015 17 865 58 637 -1 -1
19 69 51 137 77 830 22 627 34 18 88 1315 -1 -1
19 2007 14 215 11 3105 65 731 44 37 94 4 -1 -1
19 386 84 582 28 473 59 779 76 572 62 193 7 690 60 485 -1 -1
19 297 9 10 91 315 -1 -1
19 316 21 24 2 778 80 471 -1 -1
19 1160 96 314 -1 -1
19 125 21 202 58 102 -1 -1
19 157 15 1512 44 704 4 715 3 1416 88 874 -1 -1
19 652 15 579 83 589 -1 -1
19 150 58 560 52 356 33 601 96 1039 -1 -1
19 328 62 119 15 200 86 1427 -1 -1
19 373 82 1298 1 204 39 560 3 1397 22 1338 3 1335 85 108 -1 -1
19 383 18 21 10 162 13 1240 60 27 -1 -1
19 711 40 118 20 76 5 163 66 238 -1 -1
19 73 84 860 26 1422 25 418 84 295 -1 -1
19 944 97 596 38 148 61 45 91 1500 -1 -1
19 440 13 244 53 372 -1 -1
19 18 24 68 79 236 -1 -1
19 534 5 823 84 376 -1 -1
19 763 38 134 31 525 42 108 32 87 79 10 -1 -1
19 362 75 391 -1 -1
19 617 76 869 -1 -1
19 774 3 321 80 241 -1 -1
19 214 86 565 81 699 58 1022 61 463 11 1443 32 279 -1 -1
19 1044 41 2282 28 36 74 2373 -1 -1
19 341 20 735 6 341 50 423 17 201 42 952 -1 -1
19 3 26 685 46 154 35 167 21 338 10 347 5 304 83 145 -1 -1
19 459 75 113 64 111 24 360 1 320 75 1583 -1 -1
19 2743 13 515 7 6 86 570 -1 -1
19 174 59 137 57 330 30 478 3 809 72 805 -1 -1
19 1035 81 37 -1 -1
19 544 65 14 34 326 45 415 51 420 34 2972 92 846 -1 -1
19 97 89 770 39 488 35 1619 34 169 65 1931 -1 -1
19 352 84 719 -1 -1
19 178 69 1668 73 282 -1 -1
19 15 45 345 58 744 45 328 3 971 68 378 -1 -1
19 63 6 494 85 144 -1 -1
19 969 93 1413 77 610 43 241 3 1471 54 347 4 1582 27 172 12 20 35 614 -1 -1
19 3225 42 942 75 391 -1 -1
19 69 47 274 31 144 33 70 15 975 13 369 66 112 -1 -1
19 1628 78 538 -1 -1
19 221 69 8 -1 -1
19 52 9 307 75 15 -1 -1
19 706 31 70 76 613 78 1554 97 832 57 786 54 177 26 984 15 374 71 44 -1 -1
19 709 0 959 17 756 13 293 85 1710 -1 -1
19 710 75 104 60 1023 85 8 -1 -1
19 603 67 1167 80 71 -1 -1
19 1352 87 1205 74 709 69 672 84 144 -1 -1
19 521 57 203 68 13 -1 -1
19 180 66 151 -1 -1
19 1244 85 1881 76 1065 66 298 55 1742 29 1136 19 98 25 172 33 43 5 42 30 344 -1 -1
19 457 54 101 81 1000 -1 -1
19 1239 16 286 9 299 60 701 -1 -1
19 1864 98 492 -1 -1
19 24 84 186 92 159 35 227 60 10 42 494 74 294 -1 -1
19 527 68 1687 -1 -1
19 212 74 197 -1 -1
19 1677 27 2087 95 746 -1 -1
19 480 69 1245 54 383 12 422 31 175 15 122 49 1999 -1 -1
19 63 53 444 87 38 -1 -1
19 291 12 1423 44 22 71 649 -1 -1
19 944 35 147 16 634 48 278 -1 -1
19 492 71 520 -1 -1
19 751 14 866 66 223 -1 -1
19 669 63 981 -1 -1
19 131 61 847 37 327 23 1154 42 316 39 222 62 891 -1 -1
19 1268 53 63 38 187 16 1223 91 4 -1 -1
19 217 66 298 34 487 47 2980 17 667 19 2390 76 281 -1 -1
19 14 93 58 0 628 90 2514 -1 -1
19 1336 89 2423 -1 -1
19 981 70 330 11 1571 96 73 -1 -1
19 612 26 422 12 938 66 46 -1 -1
19 2028 58 1647 73 29 -1 -1
19 817 91 273 17 67 69 242 -1 -1
19 77 72 488 14 2065 21 342 23 344 92 104 -1 -1
19 28 46 978 42 1642 51 190 -1 -1
19 204 70 738 -1 -1
19 3 5 408 36 410 14 611 64 324 -1 -1
19 68 3 237 45 200 33 949 55 447 -1 -1
19 659 53 113 24 2126 99 873 -1 -1
19 465 38 281 79 1017 21 621 72 45 -1 -1
19 86 18 253 3 53 38 729 71 1271 -1 -1
19 131 87 852 -1 -1
19 173 56 507 46 138 16 400 25 1153 56 483 -1 -1
19 77 17 138 12 69 59 276 -1 -1
19 100 88 401 85 342 50 110 99 535 -1 -1
19 272 77 1305 -1 -1
19 1123 66 233 -1 -1
19 406 80 328 -1 -1
19 1123 28 26 62 1118 69 362 74 2214 -1 -1
19 77 60 119 81 747 -1 -1
19 29 8 1230 54 24 91 915 -1 -1
19 318 13 440 30 179 93 207 -1 -1
19 65 69 96 37 993 19 77 18 395 37 230 -1 -1
19 149 77 307 33 36 87 525 -1 -1
19 1160 96 289 -1 -1
19 340 62 73 65 497 13 28 5 1194 0 96 17 590 5 1115 31 128 -1 -1
19 236 95 291 -1 -1
19 289 6 823 57 74 96 112 -1 -1
19 1730 13 697 57 989 35 1516 59 79 -1 -1
19 738 16 1 85 3 -1 -1
19 1399 43 1839 2 513 40 627 2 361 8 834 5 1039 29 756 -1 -1
19 328 75 815 22 163 12 275 84 66 -1 -1
19 850 8 19 1 639 32 1301 27 1319 93 345 -1 -1
19 955 91 88 44 3477 80 928 -1 -1
19 215 36 1210 15 803 65 105 -1 -1
19 618 46 192 34 2136 76 377 -1 -1
19 1060 81 2078 25 92 32 280 -1 -1
19 164 7 213 77 793 -1 -1
19 550 82 72 91 155 -1 -1
19 875 65 814 28 762 59 294 48 2486 98 316 -1 -1
19 325 65 1695 -1 -1
19 637 9 605 37 1216 -1 -1
19 220 76 1305 -1 -1
19 803 20 1730 63 508 -1 -1
19 383 44 330 48 110 73 28 88 757 59 232 73 204 66 721 93 25 -1 -1
19 512 9 202 87 240 -1 -1
19 594 84 1192 -1 -1
19 512 91 40 -1 -1
19 637 50 26 -1 -1
19 2153 47 1018 10 734 6 25 8 149 83 361 -1 -1
19 747 4 100 81 865 -1 -1
19 735 16 201 38 30 72 574 -1 -1
19 288 21 199 33 786 25 520 97 937 -1 -1
19 541 22 1555 18 335 20 363 57 474 -1 -1
19 2106 33 15 32 184 35 8 16 269 10 515 47 3 -1 -1
19 1354 91 10 -1 -1
19 1380 80 522 73 293 63 88 25 774 48 175 18 33 43 275 30 412 36 156 8 266 82 977 -1 -1
19 536 30 114 67 111 27 977 90 15 -1 -1
19 331 31 100 61 432 -1 -1
19 298 52 447 48 6 38 164 72 1267 -1 -1
19 144 63 389 71 155 18 336 92 316 -1 -1
19 89 5 1334 92 377 -1 -1
19 307 40 251 11 98 52 1001 85 327 -1 -1
19 248 32 950 -1 -1
19 128 73 114 42 1837 22 118 57 595 -1 -1
19 649 32 37 5 1415 26 203 5 1143 27 347 22 658 51 447 -1 -1
19 998 36 151 77 273 68 105 59 179 1 91 63 855 -1 -1
19 1088 67 195 26 1071 88 337 -1 -1
19 1326 58 533 4 1021 23 1787 73 384 -1 -1
19 124 23 501 21 267 20 4 96 1179 -1 -1
19 530 86 2272 -1 -1
19 560 21 1797 62 448 50 430 17 501 33 307 4 312 99 24 -1 -1
19 324 39 415 89 536 -1 -1
19 1705 75 248 57 569 23 361 72 905 49 482 93 2856 -1 -1
19 46 41 839 99 2587 -1 -1
19 286 16 139 26 446 88 54 -1 -1
19 101 55 160 -1 -1
19 324 44 390 39 2409 21 764 43 218 42 152 18 2110 17 121 70 256 -1 -1
19 692 31 105 26 138 12 32 2 270 94 1707 -1 -1
19 199 52 853 72 470 -1 -1
19 381 59 451 44 459 39 64 45 403 97 1848 -1 -1
19 1197 33 486 97 285 -1 -1
19 304 51 30 38 2309 82 2935 -1 -1
19 113 7 146 40 659 45 1038 98 121 -1 -1
19 81 55 1516 34 558 91 27 -1 -1
19 720 23 711 69 3600 -1 -1
19 187 21 9 62 685 28 685 43 1613 73 19 -1 -1
19 552 12 447 19 61 56 701 -1 -1
19 1296 92 2388 -1 -1
19 248 55 307 30 73 53 852 26 271 54 579 -1 -1
19 684 49 887 43 7 53 776 -1 -1
19 133 33 225 73 237 -1 -1
19 254 24 2036 87 78 -1 -1
19 469 3 790 28 1008 -1 -1
19 387 93 97 43 167 79 171 -1 -1
19 752 78 322 57 735 86 1947 -1 -1
19 30 25 2984 40 534 -1 -1
19 236 17 274 91 351 -1 -1
19 522 86 68 -1 -1
19 765 67 2984 6 2062 4 874 39 418 26 38 94 313 -1 -1
19 470 50 416 97 907 -1 -1
19 688 39 1577 67 293 78 623 52 1119 43 343 97 863 -1 -1
19 134 38 2415 3 490 87 322 -1 -1
19 1158 72 996 71 6 15 661 13 335 82 865 -1 -1
19 226 57 299 28 101 75 1229 -1 -1
19 37 36 74 75 51 -1 -1
19 246 69 153 36 674 49 725 2 585 16 1641 85 640 -1 -1
19 509 3 236 16 18 14 1452 93 13 -1 -1
19 153 84 18 -1 -1
19 481 38 450 57 46 -1 -1
19 107 59 1084 76 487 -1 -1
19 402 84 429 -1 -1
19 483 43 1394 41 137 29 418 16 57 48 199 9 55 29 157 77 134 -1 -1
19 348 40 278 28 769 3 143 98 447 -1 -1
19 347 70 594 -1 -1
19 2183 61 447 2 4 34 204 70 2663 -1 -1
19 60 13 2207 15 650 18 649 70 234 -1 -1
20 972 30 255 71 865 -1 -1
20 149 99 90 19 1203 40 1684 62 195 -1 -1
20 70 49 119 -1 -1
20 507 37 708 91 151 -1 -1
20 263 64 327 1 225 14 178 79 250 -1 -1
20 751 51 1203 10 193 38 2038 21 233 38 56 -1 -1
20 788 1 672 30 570 -1 -1
20 219 71 490 79 1486 28 1555 26 30 9 732 63 630 64 1057 55 1689 95 127 -1 -1
20 474 87 44 35 389 22 1110 69 879 -1 -1
20 716 7 660 10 110 1 45 35 49 -1 -1
20 528 3 423 16 973 92 699 -1 -1
20 629 29 193 42 51 72 749 -1 -1
20 1343 21 393 78 1293 67 82 45 123 95 395 -1 -1
20 930 46 851 59 930 48 283 72 851 -1 -1
20 195 10 751 98 1183 82 708 49 293 95 144 -1 -1
20 259 76 981 65 539 27 34 32 109 21 317 93 134 -1 -1
20 457 86 678 89 134 40 731 19 107 58 270 -1 -1
20 41 48 406 6 633 72 215 -1 -1
20 279 52 372 3 34 59 550 77 317 -1 -1
20 273 42 986 86 119 -1 -1
20 299 58 177 2 453 98 323 -1 -1
20 1995 60 1060 -1 -1
20 620 78 1637 42 56 10 920 48 336 95 136 -1 -1
20 296 0 644 6 668 83 856 -1 -1
20 772 13 118 99 1367 -1 -1
20 2006 92 513 81 507 57 339 55 277 95 718 -1 -1
20 705 82 987 -1 -1
20 1185 12 1588 85 6 44 1301 20 293 96 1012 -1 -1
20 1649 30 50 1 195 34 433 97 1104 -1 -1
20 172 74 638 49 322 26 1579 72 1061 78 401 19 1705 0 534 34 472 -1 -1
20 298 36 35 48 82 16 29 47 682 53 293 40 1549 68 499 -1 -1
20 506 74 381 24 627 94 144 -1 -1
20 251 42 923 1 206 87 137 -1 -1
20 81 71 203 10 52 60 232 -1 -1
20 1198 41 205 27 39 98 252 -1 -1
20 327 90 425 31 2748 69 211 -1 -1
20 334 2 471 44 12 76 465 -1 -1
20 25 32 788 38 362 43 154 -1 -1
20 128 51 612 18 244 39 538 23 116 74 458 -1 -1
20 95 32 1121 31 339 5 164 17 276 34 523 -1 -1
20 194 13 467 43 276 2 724 90 231 -1 -1
20 1155 92 267 -1 -1
20 452 88 834 33 1777 93 1982 -1 -1
20 183 82 116 -1 -1
20 1194 24 62 40 120 6 284 29 755 50 1157 -1 -1
20 1841 63 769 -1 -1
20 49 12 359 75 68 87 7 -1 -1
20 216 52 2232 75 428 -1 -1
20 615 36 112 81 163 -1 -1
20 347 17 351 25 439 66 868 -1 -1
20 42 4 311 81 2566 89 716 -1 -1
20 241 89 219 -1 -1
20 183 86 365 -1 -1
20 684 70 768 -1 -1
20 484 83 1458 99 1457 -1 -1
20 45 1 705 17 662 3 478 36 908 16 449 28 1871 37 976 -1 -1
20 3442 24 578 9 631 7 77 82 579 -1 -1
20 1678 80 819 85 375 39 44 88 35 -1 -1
20 591 47 257 6 259 47 111 -1 -1
20 294 17 149 64 54 35 30 92 483 -1 -1
20 359 21 367 39 989 98 355 94 1548 26 570 69 114 89 710 -1 -1
20 267 23 1419 7 335 24 62 63 499 -1 -1
20 1647 95 1331 43 61 73 205 7 593 40 228 63 253 -1 -1
20 449 90 331 -1 -1
20 275 41 261 56 744 -1 -1
20 201 54 18 73 824 59 397 98 1154 -1 -1
20 2966 81 1785 15 302 58 1093 19 494 92 1677 -1 -1
20 26 3 1557 38 625 -1 -1
20 75 85 615 -1 -1
20 644 51 662 -1 -1
20 358 16 29 17 1823 47 1196 -1 -1
20 76 45 395 82 134 -1 -1
20 641 85 173 -1 -1
20 79 4 616 61 2969 69 1251 23 1156 40 169 61 185 14 1390 55 124 28 423 98 113 -1 -1
20 656 0 1696 49 103 7 271 81 1672 -1 -1
20 2500 58 622 -1 -1
20 624 12 360 9 256 90 287 -1 -1
20 310 17 8 45 624 -1 -1
20 70 94 59 26 213 94 7 7 59 20 320 23 60 95 172 -1 -1
20 2586 87 153 67 466 99 703 57 115 70 477 42 2 74 459 12 739 3 662 20 290 62 583 61 249 66 10 -1 -1
20 189 43 96 89 275 3 32 22 567 51 514 -1 -1
20 134 24 348 27 41 30 883 55 463 -1 -1
20 307 23 150 12 41 70 40 -1 -1
20 40 78 53 -1 -1
20 1207 53 122 96 220 -1 -1
20 1059 33 1040 43 1056 79 968 65 467 82 463 74 422 73 159 51 53 72 800 -1 -1
20 227 51 266 76 527 81 502 -1 -1
20 182 41 196 66 86 -1 -1
20 199 4 74 56 1664 -1 -1
20 567 78 156 3 688 0 970 91 582 -1 -1
20 343 71 2049 -1 -1
20 30 22 75 38 515 29 616 44 809 75 80 -1 -1
20 104 84 69 93 395 -1 -1
20 70 65 169 71 813 55 329 56 661 16 1033 9 877 16 1060 20 1441 80 832 -1 -1
20 726 25 203 7 209 73 691 -1 -1
20 548 69 249 36 2463 11 133 17 64 89 534 -1 -1
20 1498 11 56 96 285 -1 -1
20 164 21 626 12 280 9 151 68 835 -1 -1
20 148 39 663 74 203 -1 -1
20 966 62 83 63 536 46 593 62 394 68 215 -1 -1
20 289 42 253 80 432 -1 -1
20 483 37 483 52 323 40 437 94 469 -1 -1
20 1163 57 392 98 715 -1 -1
20 766 48 117 91 38 -1 -1
20 40 56 306 35 29 45 214 41 2599 99 678 -1 -1
20 402 18 120 68 1246 -1 -1
20 1478 51 391 95 165 19 371 71 169 -1 -1
20 857 72 55 20 582 95 1232 -1 -1
20 3072 91 117 -1 -1
20 386 5 230 71 952 -1 -1
20 448 62 340 51 1232 70 40 -1 -1
20 937 65 355 63 157 29 377 15 643 30 562 -1 -1
20 1588 29 726 66 14 -1 -1
20 980 94 21 19 936 92 294 -1 -1
20 185 96 1697 -1 -1
20 81 1 964 4 697 74 311 -1 -1
20 160 68 3225 58 1036 8 688 17 455 58 23 95 5 -1 -1
20 72 21 501 23 332 81 1018 -1 -1
20 503 12 420 69 870 -1 -1
20 321 22 862 29 230 10 883 60 1012 -1 -1
20 469 16 632 3 384 61 140 44 286 45 899 58 634 77 1207 -1 -1
20 1249 82 424 9 246 4 884 5 1492 67 744 -1 -1
20 292 60 450 16 28 35 789 56 235 24 352 39 1096 23 502 85 1392 -1 -1
20 353 38 976 56 572 -1 -1
20 439 38 132 77 534 -1 -1
20 238 12 449 31 4 14 2238 5 673 86 106 -1 -1
20 58 25 998 83 143 -1 -1
20 2596 59 77 -1 -1
20 71 84 1611 -1 -1
20 1039 63 346 15 276 55 21 46 848 77 168 -1 -1
20 898 52 2434 80 796 78 127 74 196 87 281 -1 -1
20 3292 80 1147 98 243 -1 -1
20 820 67 681 62 299 31 1519 49 318 8 905 46 368 -1 -1
20 256 87 166 12 68 9 272 59 920 -1 -1
20 2333 49 1547 82 374 8 241 16 871 12 1890 45 381 -1 -1
20 749 66 207 64 84 92 617 -1 -1
20 36 75 850 14 116 47 772 16 550 68 69 -1 -1
20 272 77 1149 82 143 72 14 80 192 87 4175 71 18 49 1428 12 147 76 610 -1 -1
20 80 8 137 5 819 6 399 11 825 50 440 -1 -1
20 1297 44 490 72 30 43 548 60 1274 11 491 31 5 96 194 -1 -1
20 16 86 278 -1 -1
20 466 14 50 18 56 39 189 88 1412 -1 -1
20 2633 15 43 49 725 50 340 0 170 40 23 58 408 -1 -1
20 814 99 140 31 369 8 378 45 401 79 239 -1 -1
20 683 37 354 2 491 0 672 67 25 -1 -1
20 1807 16 745 89 1344 6 336 92 3312 -1 -1
20 192 67 381 10 126 88 69 -1 -1
20 184 68 16 30 156 85 1036 -1 -1
20 1135 69 475 -1 -1
20 180 48 107 32 2412 78 589 -1 -1
20 37 86 355 -1 -1
20 233 93 371 51 78 17 762 48 147 -1 -1
20 281 48 178 6 517 61 73 -1 -1
20 335 93 167 -1 -1
20 8 41 309 51 1078 97 222 -1 -1
20 272 46 80 64 1555 -1 -1
20 1435 34 292 92 80 49 4188 52 337 4 638 12 564 7 147 53 459 -1 -1
20 91 7 67 42 121 81 810 -1 -1
20 27 29 771 97 801 -1 -1
20 249 61 603 -1 -1
20 242 30 453 -1 -1
20 1901 8 7 25 158 98 259 -1 -1
20 933 62 56 -1 -1
20 122 64 160 15 302 52 304 71 110 43 110 69 263 -1 -1
20 394 91 127 -1 -1
20 405 43 292 39 604 20 435 93 746 -1 -1
20 524 43 478 23 405 71 508 -1 -1
20 1227 46 312 19 122 97 248 -1 -1
20 1140 98 264 -1 -1
20 335 96 305 47 269 56 184 47 1829 72 1143 18 265 64 1666 -1 -1
20 418 55 926 63 578 6 49 59 88 88 315 -1 -1
20 1013 61 328 22 1063 14 654 71 142 -1 -1
20 252 88 151 -1 -1
20 14 65 2048 2 1823 20 227 53 1516 -1 -1
20 66 85 508 -1 -1
20 1130 26 820 50 231 24 65 47 37 11 102 45 806 -1 -1
20 1291 77 817 -1 -1
20 426 6 277 8 588 74 1502 -1 -1
20 189 18 310 0 519 51 1024 -1 -1
20 841 18 2480 58 514 56 1052 66 14 -1 -1
20 463 46 415 78 692 -1 -1
20 383 88 2 91 1232 72 316 57 2357 34 1539 55 96 -1 -1
20 886 93 242 -1 -1
20 467 71 206 -1 -1
20 7 91 133 -1 -1
20 385 59 293 76 224 -1 -1
20 1089 33 1478 45 181 -1 -1
21 147 4 73 98 85 -1 -1
21 326 31 196 82 371 -1 -1
21 766 15 369 4 983 21 2160 56 1042 15 425 67 1895 -1 -1
21 1025 22 878 11 281 10 771 64 513 -1 -1
21 810 45 634 28 746 21 987 36 1464 97 229 -1 -1
21 1292 57 668 74 93 -1 -1
21 408 10 90 85 886 -1 -1
21 322 76 580 -1 -1
21 579 43 94 61 399 92 33 -1 -1
21 287 60 232 87 1765 -1 -1
21 905 47 491 97 2599 -1 -1
21 1751 75 47 -1 -1
21 615 80 505 66 351 1 742 60 775 -1 -1
21 713 20 1202 92 689 -1 -1
21 230 3 456 44 503 74 965 -1 -1
21 256 0 94 84 663 -1 -1
21 1063 38 277 5 294 65 46 -1 -1
21 1863 71 415 79 28 -1 -1
21 240 17 609 38 42 95 3133 -1 -1
21 397 30 3 64 812 12 128 89 443 -1 -1
21 312 54 1196 39 983 18 43 17 20 62 398 -1 -1
21 28 60 162 43 1261 14 12 95 380 -1 -1
21 24 25 693 26 324 1 35 10 1377 8 788 58 472 -1 -1
21 359 74 104 -1 -1
21 1044 64 321 -1 -1
21 805 57 566 -1 -1
21 610 72 150 30 359 48 527 80 317 -1 -1
21 100 35 72 29 545 18 2243 40 1631 75 486 -1 -1
21 48 81 315 -1 -1
21 320 3 1398 11 136 8 60 74 428 -1 -1
21 206 87 24 -1 -1
21 7 3 340 67 648 90 581 78 296 57 117 32 186 88 661 -1 -1
21 929 82 502 -1 -1
21 583 38 223 78 121 91 433 32 684 38 104 25 500 85 345 -1 -1
21 2362 83 979 -1 -1
21 626 7 397 12 60 46 1845 30 1285 24 708 40 2945 -1 -1
21 31 11 306 43 650 47 2447 24 164 19 512 90 697 -1 -1
21 463 69 368 72 400 9 181 63 839 -1 -1
21 38 88 144 26 535 96 260 -1 -1
21 750 57 35 76 300 54 463 11 223 47 224 -1 -1
21 1048 46 868 62 1702 93 24 -1 -1
21 375 12 744 36 1048 50 1494 -1 -1
21 48 29 202 43 1737 75 254 -1 -1
21 256 19 179 16 169 96 100 -1 -1
21 1099 85 222 99 323 -1 -1
21 69 50 689 37 962 84 843 -1 -1
21 1339 33 137 35 350 20 1439 41 1878 53 39 16 1030 29 6 80 811 -1 -1
21 1018 38 699 36 1484 63 88 -1 -1
21 888 45 40 58 303 7 1112 46 845 63 258 -1 -1
21 668 0 207 88 62 -1 -1
21 410 36 156 87 168 -1 -1
21 75 29 456 74 278 -1 -1
21 18 24 606 74 269 -1 -1
21 810 54 1346 46 475 45 737 15 554 84 155 -1 -1
21 646 89 238 0 2891 94 210 -1 -1
21 1744 65 320 20 165 96 717 -1 -1
21 46 67 76 73 590 58 579 40 337 64 836 -1 -1
21 142 86 769 74 15 60 442 15 796 19 174 23 2787 86 242 -1 -1
21 843 81 3 62 395 68 5 67 135 -1 -1
21 601 80 93 44 903 73 359 81 137 -1 -1
21 154 60 1457 -1 -1
21 1987 2 114 56 516 70 940 -1 -1
21 169 99 294 -1 -1
21 5 53 25 83 450 41 798 18 357 22 428 51 456 64 413 -1 -1
21 827 26 206 25 307 62 642 87 455 -1 -1
21 59 6 251 19 446 13 1186 70 948 -1 -1
21 180 20 763 94 325 -1 -1
21 400 41 786 25 831 83 2519 -1 -1
21 56 59 2285 8 720 22 1087 45 435 41 761 60 207 -1 -1
21 318 0 83 3 565 1 163 33 274 -1 -1
21 564 98 711 -1 -1
21 242 36 1847 52 712 91 88 -1 -1
21 438 14 1240 66 1979 -1 -1
21 18 99 1433 27 1261 56 29 79 1501 -1 -1
21 204 75 1794 8 2173 93 349 -1 -1
21 1041 44 830 36 915 46 312 -1 -1
21 557 23 379 45 781 10 208 82 44 -1 -1
21 14 54 235 53 402 95 1254 -1 -1
21 2227 45 237 19 91 34 88 24 493 7 1521 47 421 -1 -1
21 665 7 556 0 166 98 845 -1 -1
21 1078 79 139 17 23 0 123 29 838 92 4475 -1 -1
21 151 81 494 79 60 23 75 57 301 -1 -1
21 268 95 213 -1 -1
21 699 35 597 44 362 47 10 99 1103 -1 -1
21 185 19 1914 42 471 21 850 32 126 19 166 69 166 -1 -1
21 211 66 291 0 742 7 1371 20 5 82 472 -1 -1
21 499 54 115 72 729 48 649 62 97 54 860 79 544 -1 -1
21 169 91 292 -1 -1
21 188 90 775 7 396 81 20 -1 -1
21 496 94 665 -1 -1
21 444 80 325 -1 -1
21 48 97 874 -1 -1
21 301 1 75 69 463 40 889 52 831 48 258 82 971 -1 -1
21 82 29 53 15 1762 42 1889 -1 -1
21 483 20 1859 60 450 86 192 -1 -1
21 282 53 669 69 682 -1 -1
21 1643 92 395 -1 -1
21 376 18 660 24 23 74 1154 -1 -1
21 786 74 192 -1 -1
21 282 37 761 78 842 -1 -1
21 805 14 758 90 469 -1 -1
21 264 59 240 3 83 0 4290 84 582 -1 -1
21 648 84 396 -1 -1
21 549 34 198 71 406 -1 -1
21 23 84 278 -1 -1
21 1149 19 499 51 3009 -1 -1
21 412 82 85 -1 -1
21 134 0 2226 78 320 29 549 84 545 55 693 31 99 81 129 -1 -1
21 25 44 109 71 154 -1 -1
21 31 20 232 42 1860 11 299 14 257 38 122 -1 -1
21 427 25 208 2 151 79 2062 -1 -1
21 483 75 454 -1 -1
21 602 50 725 25 1222 96 822 -1 -1
21 195 99 298 -1 -1
21 11 61 1593 65 52 98 357 -1 -1
21 191 14 1 85 52 -1 -1
21 882 61 1904 -1 -1
21 263 54 28 37 478 53 217 -1 -1
21 547 38 1426 81 937 -1 -1
21 202 66 51 -1 -1
21 1226 54 387 49 829 91 337 -1 -1
21 1193 7 292 98 137 -1 -1
21 103 77 341 58 122 11 657 15 556 34 541 78 439 -1 -1
21 412 63 29 91 551 -1 -1
21 195 99 134 3 54 96 689 -1 -1
21 653 98 768 -1 -1
21 99 38 923 53 2 25 1525 23 308 57 3987 87 74 -1 -1
21 297 1 2380 64 1832 -1 -1
21 141 86 224 -1 -1
21 70 94 98 -1 -1
21 43 1 1088 97 202 -1 -1
21 773 4 266 86 2340 -1 -1
21 257 62 411 -1 -1
21 309 82 7 78 2101 45 16 75 44 -1 -1
21 100 50 1600 24 55 74 80 72 231 76 831 -1 -1
21 752 99 795 -1 -1
21 704 80 50 43 506 39 38 94 1011 -1 -1
21 130 18 244 41 946 81 903 -1 -1
21 366 8 48 2 260 98 71 -1 -1
21 1687 93 3 63 765 49 525 66 113 73 30 10 111 62 674 55 1920 93 1412 -1 -1
21 837 80 122 20 518 51 568 90 1955 -1 -1
21 258 12 516 86 66 -1 -1
21 177 96 451 59 2596 20 196 49 631 -1 -1
21 443 67 466 -1 -1
21 3054 81 1058 -1 -1
21 427 84 242 40 675 66 17 72 2422 53 404 11 134 10 530 34 91 95 1839 -1 -1
21 587 99 226 -1 -1
21 29 5 44 15 36 86 1238 -1 -1
21 72 73 1207 -1 -1
21 42 81 365 21 193 6 98 41 154 39 1021 35 265 45 1425 -1 -1
21 661 22 757 54 112 -1 -1
21 119 62 799 -1 -1
21 324 5 81 25 1471 24 1329 81 147 -1 -1
21 613 78 418 22 273 44 113 92 12 -1 -1
21 818 1 59 40 776 -1 -1
21 940 59 574 67 226 78 333 64 2205 29 394 66 1 -1 -1
21 598 58 323 91 33 -1 -1
21 40 93 8 83 70 32 1075 97 1072 -1 -1
21 884 78 1073 41 301 72 387 71 779 83 1025 -1 -1
21 725 85 204 90 703 -1 -1
21 151 50 806 5 697 96 44 -1 -1
21 70 97 862 -1 -1
21 73 13 651 77 1151 -1 -1
21 1061 57 132 45 241 39 32 9 760 89 802 -1 -1
21 1287 53 712 80 521 -1 -1
21 167 2 558 61 1211 -1 -1
21 228 79 257 45 696 17 147 64 684 34 876 20 241 73 179 -1 -1
21 585 70 502 -1 -1
21 432 8 540 4 433 35 615 -1 -1
21 1115 7 105 1 1241 46 6 -1 -1
21 561 94 827 -1 -1
21 761 77 323 36 23 99 2079 -1 -1
21 244 87 287 -1 -1
21 2151 85 305 1 1126 81 825 -1 -1
21 472 46 2376 13 225 15 329 97 751 -1 -1
21 134 10 170 62 363 -1 -1
21 2197 55 80 1 9 25 740 50 892 -1 -1
21 1861 20 81 80 240 -1 -1
21 1319 88 445 -1 -1
21 30 55 341 46 248 67 905 0 1385 4 759 60 302 -1 -1
21 789 80 888 -1 -1
21 221 71 972 18 84 58 180 41 237 92 263 -1 -1
21 1304 53 215 10 111 5 287 96 723 -1 -1
21 91 65 434 -1 -1
21 151 29 55 70 3997 -1 -1
21 729 13 165 81 98 -1 -1
21 1156 90 199 -1 -1
21 387 61 2286 -1 -1
21 818 99 892 42 492 52 1510 98 1341 -1 -1
21 2374 55 52 1 283 57 334 -1 -1
21 3459 34 76 84 143 -1 -1
21 915 54 825 -1 -1
21 634 90 174 38 2553 16 1732 9 594 98 661 -1 -1
21 39 47 544 76 700 -1 -1
21 324 10 364 39 188 71 454 -1 -1
21 54 58 317 49 707 28 644 76 107 -1 -1
21 458 93 150 10 95 48 1008 8 1458 0 123 75 52 -1 -1
21 1874 65 811 74 1578 54 297 79 4 -1 -1
21 356 60 946 64 151 74 134 55 2519 15 593 93 239 -1 -1
21 2658 79 1240 33 573 15 39 27 129 94 1609 -1 -1
21 270 13 796 97 1325 -1 -1
21 351 76 572 45 1595 86 245 -1 -1
21 671 87 235 -1 -1
21 738 36 1464 92 213 -1 -1
21 707 77 109 -1 -1
21 25 97 32 84 755 55 641 41 459 10 2690 81 57 -1 -1
21 370 25 257 46 104 17 73 43 981 -1 -1
21 384 1 27 57 55 -1 -1
21 1102 94 308 -1 -1
21 3121 19 275 78 559 -1 -1
21 66 65 514 -1 -1
21 4 35 986 45 228 -1 -1
21 59 75 247 -1 -1
21 124 2 573 70 1248 38 229 0 92 20 812 46 1647 87 129 -1 -1
21 183 48 1013 61 439 -1 -1
22 1382 97 718 28 30 20 337 8 204 82 68 -1 -1
22 132 66 65 74 458 62 634 17 631 45 108 -1 -1
22 927 69 345 -1 -1
22 2798 28 190 91 308 -1 -1
22 599 55 1712 21 323 84 144 -1 -1
22 743 21 1056 25 1889 61 249 -1 -1
22 125 51 187 28 1399 90 672 -1 -1
22 1548 31 255 25 377 14 89 86 258 -1 -1
22 182 56 588 18 828 76 14 -1 -1
22 1687 41 49 74 102 -1 -1
22 120 45 466 7 1742 89 1723 -1 -1
22 173 19 1277 23 308 39 1280 21 440 52 74 72 75 -1 -1
22 444 32 421 39 782 85 504 -1 -1
22 94 28 490 29 1357 45 403 85 265 -1 -1
22 1916 45 822 59 442 72 294 70 46 81 81 -1 -1
22 303 38 1110 75 846 -1 -1
22 358 29 1185 50 589 -1 -1
22 497 69 1162 -1 -1
22 622 38 325 21 476 59 807 -1 -1
22 829 49 15 59 4 15 1191 80 360 -1 -1
22 1026 68 433 5 51 77 122 -1 -1
22 36 82 1014 -1 -1
22 684 45 103 35 565 61 206 -1 -1
22 861 27 686 48 280 12 718 69 118 -1 -1
22 213 28 428 96 89 -1 -1
22 818 35 415 31 136 55 117 -1 -1
22 791 48 258 82 470 -1 -1
22 179 21 683 59 231 -1 -1
22 182 90 1692 36 641 66 2251 61 22 72 3939 47 111 6 191 7 365 10 593 87 213 -1 -1
22 251 2 634 48 208 40 1046 94 277 -1 -1
22 132 90 227 7 136 69 413 -1 -1
22 371 64 1729 29 1398 47 1262 82 317 -1 -1
22 299 48 138 35 303 69 1044 -1 -1
22 209 89 308 69 91 21 1460 89 339 -1 -1
22 280 21 321 80 330 91 120 -1 -1
22 80 85 533 48 438 27 799 8 385 30 105 15 531 31 306 -1 -1
22 1317 47 120 94 442 14 1511 41 742 95 144 -1 -1
22 1195 4 759 21 489 75 602 -1 -1
22 863 62 862 87 791 4 717 33 153 54 248 13 1339 67 21 -1 -1
22 830 37 188 62 581 -1 -1
22 226 72 609 0 11 76 1004 -1 -1
22 551 59 2708 40 155 52 560 72 438 38 37 72 90 -1 -1
22 632 74 1525 9 2534 59 26 60 102 98 106 -1 -1
22 929 64 2175 15 1239 65 670 33 103 11 309 29 313 63 74 -1 -1
22 198 99 80 -1 -1
22 175 12 970 26 1337 21 1534 84 1133 -1 -1
22 608 53 294 11 245 39 1712 98 1411 -1 -1
22 1961 52 145 53 194 69 2368 -1 -1
22 355 42 651 62 781 41 859 37 88 83 1472 -1 -1
22 2187 8 127 32 509 82 562 -1 -1
22 1247 53 45 21 27 88 373 -1 -1
22 106 55 475 42 270 65 308 -1 -1
22 22 70 883 -1 -1
22 1124 2 1127 91 701 11 574 58 454 -1 -1
22 230 49 2888 75 111 -1 -1
22 1192 15 1890 49 450 65 793 -1 -1
22 201 75 120 27 811 22 364 18 268 73 745 -1 -1
22 235 5 314 96 60 -1 -1
22 3197 2 532 56 381 67 4533 -1 -1
22 968 9 251 10 68 0 1992 67 219 -1 -1
22 2981 71 157 45 240 66 618 -1 -1
22 351 95 289 22 97 5 778 46 232 61 296 -1 -1
22 786 84 35 57 591 97 61 -1 -1
22 96 28 40 80 200 -1 -1
22 161 20 39 17 18 35 571 15 172 37 522 -1 -1
22 744 10 124 91 563 73 404 48 1442 16 1402 39 126 -1 -1
22 1171 89 82 -1 -1
22 338 5 1360 98 776 -1 -1
22 1845 11 38 1 1031 71 455 -1 -1
22 49 0 782 61 554 -1 -1
22 1183 53 29 1 1808 66 264 -1 -1
22 437 20 1040 32 862 71 305 -1 -1
22 37 51 160 45 521 2 1521 61 341 -1 -1
22 206 78 140 -1 -1
22 395 3 722 39 844 81 1994 -1 -1
22 834 79 230 15 14 69 678 42 427 61 330 -1 -1
22 3752 46 1625 84 535 -1 -1
22 484 11 302 71 3052 67 120 32 1104 49 80 0 305 35 81 30 414 19 1349 5 584 93 348 -1 -1
22 389 0 231 87 5092 -1 -1
22 1207 23 210 62 1834 34 245 33 84 17 288 5 232 9 1553 0 259 34 375 -1 -1
22 2008 35 158 1 624 84 1735 -1 -1
22 922 6 621 57 1155 -1 -1
22 1543 61 1041 14 934 81 557 -1 -1
22 314 94 1066 -1 -1
22 299 65 485 16 515 30 533 39 760 45 311 -1 -1
22 42 73 44 10 259 98 1605 -1 -1
22 375 79 55 -1 -1
22 684 12 348 0 471 72 852 58 212 15 197 40 100 34 270 82 802 -1 -1
22 1700 88 1614 -1 -1
22 25 41 220 82 66 -1 -1
22 455 66 898 7 1343 40 252 15 97 29 490 35 1756 -1 -1
22 857 16 514 57 1351 -1 -1
22 598 80 151 -1 -1
22 34 98 344 39 895 97 334 -1 -1
22 825 40 93 90 149 -1 -1
22 844 26 716 49 1054 16 153 1 300 53 150 -1 -1
22 651 21 208 2 36 70 113 -1 -1
22 2162 29 1 41 704 59 227 -1 -1
22 1538 34 8 21 394 31 45 89 630 -1 -1
22 773 19 636 59 94 57 537 37 1094 92 76 -1 -1
22 249 42 362 68 143 39 331 72 1840 -1 -1
22 1137 90 464 4 1531 49 201 2 514 96 282 -1 -1
22 64 46 792 81 162 -1 -1
22 76 4 87 7 461 59 384 -1 -1
22 959 9 642 40 45 81 208 -1 -1
22 1212 63 301 37 71 63 426 40 2323 60 63 50 8 87 174 -1 -1
22 185 8 105 21 687 71 1068 -1 -1
22 915 49 1234 -1 -1
22 88 59 20 -1 -1
22 750 98 73 -1 -1
22 45 18 835 49 116 55 191 52 927 48 504 17 9 9 803 45 56 -1 -1
22 919 67 1416 24 977 46 866 54 166 -1 -1
22 771 12 110 24 108 79 407 -1 -1
22 452 7 1033 8 480 4 1665 32 61 52 69 42 341 88 342 -1 -1
22 274 12 2656 35 134 25 409 70 696 -1 -1
22 602 20 717 25 943 1 1621 76 187 -1 -1
22 735 37 334 89 815 -1 -1
22 111 2 3657 25 559 41 64 -1 -1
22 846 81 442 5 57 80 1312 -1 -1
22 554 80 95 23 271 10 631 71 1184 -1 -1
22 435 71 55 -1 -1
22 620 28 54 29 641 10 907 0 1228 68 837 -1 -1
22 94 8 2302 52 468 50 303 47 156 32 1381 61 687 -1 -1
22 1659 18 3236 32 611 55 923 6 120 54 522 -1 -1
22 765 58 681 93 1908 7 730 52 487 94 1989 -1 -1
22 467 85 504 -1 -1
22 17 94 214 56 310 47 1426 31 1156 92 18 -1 -1
22 448 75 746 54 189 29 1624 5 773 24 438 87 106 -1 -1
22 1369 99 17 26 478 83 1282 86 677 -1 -1
22 753 61 4060 30 1014 97 30 -1 -1
22 1914 65 95 -1 -1
22 234 58 597 44 1 45 238 75 227 -1 -1
22 193 67 1412 -1 -1
22 109 61 183 62 46 91 508 -1 -1
22 122 90 991 88 168 5 296 54 130 31 890 28 76 43 555 55 1853 -1 -1
22 169 40 372 80 471 -1 -1
22 464 14 608 61 396 95 204 -1 -1
22 477 61 1120 -1 -1
22 562 54 1096 25 396 84 542 -1 -1
22 139 2 269 8 230 89 818 -1 -1
22 2817 2 795 54 101 43 136 14 420 8 1759 58 760 -1 -1
22 1084 57 641 42 39 33 129 48 433 40 78 58 277 -1 -1
22 1634 98 293 -1 -1
22 274 42 1383 97 757 -1 -1
22 250 89 446 -1 -1
22 1204 33 1394 78 51 62 1492 8 573 5 1005 25 89 9 1712 99 136 -1 -1
22 807 49 129 9 560 40 99 1 1 13 641 71 28 -1 -1
22 46 16 394 36 1141 -1 -1
22 610 23 274 58 655 -1 -1
22 60 1 147 3 753 84 999 -1 -1
22 139 99 94 -1 -1
22 699 46 1758 8 137 62 102 -1 -1
22 6 46 471 56 104 81 563 -1 -1
22 116 29 241 2 581 12 335 44 1347 45 439 51 670 -1 -1
22 272 70 207 81 638 89 453 -1 -1
22 337 43 390 95 420 -1 -1
22 374 75 116 -1 -1
22 357 59 45 14 255 28 486 29 204 27 124 65 381 -1 -1
22 926 18 2427 47 181 77 184 -1 -1
22 409 3 386 62 286 26 302 48 1060 -1 -1
22 822 34 889 99 252 -1 -1
22 31 89 851 -1 -1
22 38 60 684 44 1336 87 1039 -1 -1
22 335 45 213 63 699 -1 -1
22 300 26 90 61 554 54 1101 70 93 -1 -1
22 24 2 571 95 226 -1 -1
22 429 36 266 78 78 -1 -1
22 68 96 1270 -1 -1
22 6 19 383 65 1143 -1 -1
22 164 82 151 -1 -1
22 480 74 254 -1 -1
22 502 76 91 -1 -1
22 312 56 207 1 386 41 831 24 394 96 2085 -1 -1
22 831 26 578 29 1135 19 166 77 582 -1 -1
22 600 21 162 19 20 5 812 25 100 11 250 99 138 -1 -1
22 915 78 1185 35 866 81 39 10 129 56 990 -1 -1
22 157 41 104 -1 -1
22 140 43 314 71 193 -1 -1
22 1108 68 792 66 2656 74 528 -1 -1
22 1157 74 69 27 461 28 1082 0 1 66 359 -1 -1
22 1194 31 225 53 579 58 69 97 549 -1 -1
22 933 65 12 16 579 83 181 -1 -1
22 950 34 356 82 726 -1 -1
22 1719 12 120 90 153 34 1555 44 952 3 426 4 1524 38 606 -1 -1
22 253 70 6 27 90 99 972 -1 -1
23 797 69 706 89 252 -1 -1
23 147 2 15 34 154 33 182 21 872 15 150 27 1160 40 168 75 1226 -1 -1
23 276 85 57 -1 -1
23 101 71 217 -1 -1
23 1130 99 15 5 45 2 903 39 159 46 256 45 1085 83 2538 -1 -1
23 333 85 195 -1 -1
23 1584 86 1145 59 32 3 1459 36 806 66 723 -1 -1
23 201 58 983 66 106 -1 -1
23 146 21 103 33 557 2 18 47 148 -1 -1
23 103 58 658 89 908 -1 -1
23 355 76 18 19 133 18 1126 23 93 45 46 55 1853 0 1054 11 261 86 284 -1 -1
23 756 25 41 70 88 -1 -1
23 862 48 184 18 11 30 689 76 1257 -1 -1
23 691 71 794 77 99 8 48 67 864 -1 -1
23 978 38 69 72 80 53 541 63 392 75 1611 -1 -1
23 918 49 887 56 235 17 37 98 136 -1 -1
23 18 79 1482 -1 -1
23 486 69 206 -1 -1
23 777 2 728 73 2286 -1 -1
23 2801 55 52 9 91 29 80 81 798 -1 -1
23 168 73 322 -1 -1
23 463 46 197 67 491 58 496 33 2080 45 8 5 175 11 99 79 105 -1 -1
23 1342 88 906 83 405 89 341 6 1140 19 473 51 943 46 241 15 402 47 1169 -1 -1
23 51 59 255 40 311 29 450 94 327 -1 -1
23 521 28 61 7 422 47 484 17 81 11 117 54 171 -1 -1
23 984 86 1435 83 498 22 355 17 917 30 1881 73 419 -1 -1
23 69 4 1245 25 18 13 318 82 1283 -1 -1
23 346 22 167 55 1025 -1 -1
23 1064 18 588 19 208 27 436 56 342 -1 -1
23 789 7 2354 24 464 28 2981 99 338 -1 -1
23 1402 80 127 46 1565 37 67 89 301 -1 -1
23 796 66 5 50 115 44 430 86 226 -1 -1
23 76 17 520 38 796 37 123 72 365 -1 -1
23 757 98 250 63 1413 40 543 57 293 8 779 43 340 3 1481 92 1505 -1 -1
23 1624 42 179 7 726 35 195 38 1351 50 496 9 334 20 166 87 404 -1 -1
23 346 26 546 56 485 24 614 69 13 54 547 34 171 83 505 -1 -1
23 467 43 130 28 395 33 446 22 688 93 203 -1 -1
23 1118 33 965 68 498 -1 -1
23 227 20 157 67 166 48 713 50 417 55 3176 80 2478 -1 -1
23 679 72 672 -1 -1
23 2038 50 67 -1 -1
23 1363 36 199 94 568 -1 -1
23 347 26 2145 87 38 40 820 57 89 29 745 80 652 -1 -1
23 582 76 225 54 1612 56 42 4 725 85 308 -1 -1
23 621 42 161 17 441 79 150 -1 -1
23 330 6 17 74 132 -1 -1
23 1528 82 212 59 248 79 47 56 65 99 236 -1 -1
23 2907 79 1073 -1 -1
23 551 17 1092 47 509 26 301 49 375 33 26 97 127 -1 -1
23 806 39 493 31 598 16 564 48 555 -1 -1
23 264 84 1853 41 239 96 192 -1 -1
23 490 91 371 -1 -1
23 637 10 198 34 2316 40 141 49 864 46 287 69 943 -1 -1
23 1809 71 1189 12 514 46 743 89 1604 -1 -1
23 100 87 1099 51 1102 39 2513 84 2196 -1 -1
23 314 82 95 -1 -1
23 9 74 884 80 23 63 269 56 961 89 392 -1 -1
23 446 29 653 37 29 3 974 53 56 -1 -1
23 619 55 239 75 1043 -1 -1
23 1115 53 1020 40 195 19 300 30 637 7 90 16 1079 70 2533 -1 -1
23 347 88 681 -1 -1
23 183 7 1158 41 182 49 397 17 671 67 686 -1 -1
23 207 64 88 97 523 -1 -1
23 18 43 193 0 123 93 258 -1 -1
23 311 25 475 9 503 93 174 -1 -1
23 504 56 335 60 273 29 1061 48 224 20 14 5 138 11 18 85 254 -1 -1
23 91 15 139 58 189 -1 -1
23 1195 37 546 19 141 68 185 10 1560 87 817 -1 -1
23 163 72 2210 -1 -1
23 1316 0 438 99 730 -1 -1
23 158 48 488 18 217 12 84 8 642 54 183 -1 -1
23 3 19 180 0 37 9 182 99 958 -1 -1
23 2180 66 469 82 45 -1 -1
23 1485 82 121 65 1242 86 2629 -1 -1
23 581 13 1494 40 573 19 141 38 1054 7 690 5 523 27 883 14 1664 39 304 -1 -1
23 691 68 53 46 547 1 359 3 47 62 2185 -1 -1
23 1481 34 34 95 322 -1 -1
23 62 55 72 93 201 -1 -1
23 1074 50 1310 72 9 4 423 62 505 44 489 67 248 27 949 6 399 68 452 -1 -1
23 327 70 2035 23 187 96 1363 -1 -1
23 248 32 3058 12 109 82 1399 -1 -1
23 696 74 103 56 80 36 396 95 608 -1 -1
23 65 41 103 53 1271 66 149 -1 -1
23 12 59 565 52 878 72 682 -1 -1
23 649 28 62 76 195 -1 -1
23 1154 89 577 37 1358 40 588 26 338 8 1748 25 426 14 165 91 1113 -1 -1
23 499 67 2129 27 308 37 9 45 406 50 1327 -1 -1
23 211 60 466 55 278 61 142 56 295 37 9 18 736 26 866 31 1201 37 103 -1 -1
23 252 0 437 20 677 96 588 -1 -1
23 399 40 646 31 489 80 33 -1 -1
23 398 32 398 43 1571 11 209 66 489 -1 -1
23 211 49 1097 87 419 -1 -1
23 15 24 1227 91 17 -1 -1
23 881 61 358 27 1251 16 1897 27 251 55 163 -1 -1
23 1501 59 282 6 342 59 60 -1 -1
23 346 13 752 74 453 78 1718 34 2258 14 176 90 459 -1 -1
23 687 16 106 49 5 -1 -1
23 720 65 1092 1 23 76 747 -1 -1
23 920 98 1680 -1 -1
23 161 31 50 69 166 -1 -1
23 235 74 200 64 319 50 633 12 135 37 203 43 448 -1 -1
23 75 2 740 6 108 64 33 -1 -1
23 34 79 35 -1 -1
23 97 3 580 1 636 73 1078 -1 -1
23 565 93 632 62 527 82 124 73 1190 11 39 95 479 -1 -1
23 169 12 1115 41 886 23 623 42 1100 -1 -1
23 60 89 321 -1 -1
23 113 97 241 -1 -1
23 178 45 283 77 288 -1 -1
23 1658 32 543 89 466 -1 -1
23 227 67 35 71 825 57 212 64 147 92 362 -1 -1
23 637 68 106 -1 -1
23 363 97 164 72 295 37 940 10 1193 16 378 67 1076 -1 -1
23 544 39 1065 99 1448 -1 -1
23 1063 93 343 -1 -1
23 4 74 808 35 354 55 231 34 43 74 302 -1 -1
23 895 30 804 17 198 21 1308 80 293 -1 -1
23 105 76 66 -1 -1
23 528 59 2842 51 181 88 203 -1 -1
23 841 12 646 84 15 -1 -1
23 381 31 174 45 1007 42 2166 55 28 -1 -1
23 374 5 286 28 3860 65 142 -1 -1
23 12 59 146 17 379 51 1360 -1 -1
23 332 85 799 -1 -1
23 193 71 868 80 565 -1 -1
23 564 58 342 -1 -1
23 1322 13 60 39 526 67 488 -1 -1
23 137 59 398 50 794 97 231 -1 -1
23 695 18 429 31 227 61 131 -1 -1
23 2628 74 1886 19 112 64 402 -1 -1
23 110 12 533 72 133 30 11 73 1029 -1 -1
23 84 65 415 13 25 80 42 -1 -1
23 429 67 14 64 54 12 102 66 3382 -1 -1
23 492 56 1587 37 1038 40 743 12 396 83 138 -1 -1
23 373 63 599 86 745 -1 -1
23 269 28 212 4 26 41 865 -1 -1
23 578 13 70 1 516 88 710 -1 -1
23 395 7 440 81 842 -1 -1
23 1614 52 193 51 629 70 314 -1 -1
23 81 30 386 93 323 -1 -1
23 180 30 648 24 252 92 551 -1 -1
23 68 71 158 54 172 82 902 -1 -1
23 697 26 30 10 460 88 1477 -1 -1
23 973 38 745 29 953 63 239 -1 -1
23 2390 59 141 70 2640 -1 -1
23 841 45 257 82 1243 -1 -1
23 55 9 80 14 2029 3 290 76 94 -1 -1
23 517 16 80 47 220 58 224 84 298 76 104 69 321 16 239 49 116 28 91 4 458 18 404 72 238 -1 -1
23 324 54 1522 13 342 30 176 54 374 -1 -1
23 223 14 35 65 643 -1 -1
23 299 68 197 34 941 70 104 -1 -1
23 1652 66 628 10 503 95 131 -1 -1
23 1410 10 532 75 201 -1 -1
23 406 15 406 89 35 -1 -1
23 676 99 826 -1 -1
23 476 67 460 -1 -1
23 54 65 246 83 501 -1 -1
23 3 18 812 27 996 18 7 79 225 -1 -1
23 690 18 498 23 642 78 528 -1 -1
23 220 2 1049 49 551 -1 -1
23 494 74 1442 21 1813 68 32 12 1655 56 1139 72 952 -1 -1
23 43 98 390 -1 -1
23 154 64 953 -1 -1
23 109 54 234 2 75 99 42 -1 -1
23 445 15 394 7 378 50 600 -1 -1
23 423 51 414 38 2149 54 674 -1 -1
23 625 46 1398 29 76 52 217 95 129 -1 -1
23 789 84 658 -1 -1
23 997 86 162 -1 -1
23 855 53 1004 90 820 -1 -1
23 315 82 589 57 57 77 169 80 269 54 460 65 889 -1 -1
23 376 49 292 93 783 -1 -1
23 534 41 2015 37 562 64 352 -1 -1
23 20 18 619 19 206 65 1620 75 266 -1 -1
23 24 29 430 78 762 -1 -1
23 277 63 2606 44 816 1 324 56 1621 43 256 48 9 35 471 3 1201 75 1195 -1 -1
23 743 58 1189 94 372 -1 -1
23 814 21 154 60 1151 18 175 3 836 82 1498 -1 -1
23 1494 72 15 -1 -1
23 466 52 261 91 230 -1 -1
23 265 39 471 86 93 83 1606 93 217 -1 -1
23 93 78 315 41 223 67 181 11 1284 58 2712 -1 -1
23 39 14 603 18 79 19 256 8 453 39 403 15 429 58 333 -1 -1
23 284 35 1636 88 876 -1 -1
23 420 51 110 86 344 -1 -1
23 400 97 498 -1 -1
23 3 13 437 39 534 64 29 4 1782 60 638 -1 -1
23 1750 13 3091 7 634 68 235 -1 -1
23 704 7 613 72 113 -1 -1
23 336 80 1156 -1 -1
23 367 82 789 1 1040 79 241 -1 -1
23 2038 43 405 20 291 36 1741 20 1203 55 123 -1 -1
23 2475 85 1437 -1 -1
23 95 76 13 -1 -1
23 369 25 1476 99 135 -1 -1
23 19 66 385 33 571 34 2236 70 385 -1 -1
23 1295 40 11 88 1687 27 641 8 107 92 788 -1 -1
23 285 2 50 61 2 48 604 87 1639 -1 -1
23 387 69 1539 61 453 11 848 8 543 94 201 -1 -1
23 1576 71 1087 -1 -1
23 2644 63 290 -1 -1
23 1972 37 633 1 556 0 27 92 249 -1 -1
23 1455 94 1248 -1 -1
23 173 44 1033 91 23 -1 -1
23 2495 95 467 -1 -1
23 88 98 297 -1 -1
23 1015 1 1661 5 2312 81 353 -1 -1
23 288 56 586 52 753 3 586 94 355 -1 -1
23 1497 38 115 25 218 49 329 -1 -1
23 206 82 849 -1 -1
23 636 52 464 5 141 82 201 -1 -1
24 427 9 138 48 233 11 582 15 9 39 546 6 215 81 197 -1 -1
24 907 11 179 18 61 24 145 27 130 8 985 18 817 77 428 -1 -1
24 1891 34 992 38 858 73 874 94 157 -1 -1
24 73 73 358 70 459 76 248 77 381 11 27 68 395 -1 -1
24 128 11 1085 52 686 58 336 -1 -1
24 1376 97 937 33 56 17 59 99 333 -1 -1
24 40 12 188 65 46 -1 -1
24 944 40 892 2 220 0 294 61 628 -1 -1
24 379 0 368 93 29 -1 -1
24 689 60 207 22 388 63 471 -1 -1
24 31 95 515 31 35 87 165 31 442 84 30 -1 -1
24 180 38 1003 2 633 57 107 -1 -1
24 77 54 259 2 159 82 1232 -1 -1
24 307 9 926 52 11 -1 -1
24 124 87 397 49 155 87 447 -1 -1
24 1234 74 569 -1 -1
24 70 80 1962 70 130 26 302 19 1246 13 1084 57 656 -1 -1
24 294 69 1166 89 47 -1 -1
24 417 11 94 42 589 -1 -1
24 765 83 436 16 729 65 917 -1 -1
24 2577 48 226 58 58 14 300 97 137 -1 -1
24 13 70 325 27 971 56 932 1 76 20 76 84 177 -1 -1
24 11 55 219 16 213 0 1851 26 43 16 1208 48 221 -1 -1
24 573 21 778 39 1919 56 402 70 256 3 283 14 202 69 445 -1 -1
24 600 83 35 90 354 57 537 68 279 83 134 56 443 19 266 6 345 12 371 9 86 75 177 -1 -1
24 1225 19 98 78 226 32 630 40 120 83 432 -1 -1
24 1046 22 1115 32 310 83 62 -1 -1
24 751 67 219 55 520 53 69 57 472 52 1276 23 73 29 508 56 91 -1 -1
24 243 80 1422 15 90 29 156 62 678 45 121 87 143 -1 -1
24 451 60 767 4 179 41 441 51 320 26 210 38 2265 -1 -1
24 295 95 617 -1 -1
24 193 89 329 14 1703 74 352 -1 -1
24 67 53 136 64 303 99 87 -1 -1
24 1214 11 342 90 364 68 326 22 243 26 1565 31 265 38 456 -1 -1
24 1197 79 106 24 9 81 802 74 406 63 189 46 392 38 1727 63 156 -1 -1
24 899 94 659 59 345 35 329 78 8 -1 -1
24 393 85 246 -1 -1
24 526 25 1099 14 251 68 149 -1 -1
24 222 78 440 28 603 72 719 -1 -1
24 592 60 72 2 463 44 1676 65 501 -1 -1
24 78 7 502 99 86 -1 -1
24 231 52 1138 46 1322 50 135 61 346 -1 -1
24 550 7 502 4 1151 43 2081 -1 -1
24 1636 65 315 13 716 67 97 23 258 81 321 -1 -1
24 311 0 350 20 44 68 607 -1 -1
24 182 85 746 8 1040 76 449 30 173 28 223 94 982 -1 -1
24 698 19 100 39 472 -1 -1
24 913 43 75 38 487 56 1719 6 349 56 343 94 217 -1 -1
24 178 9 1846 41 1612 76 73 -1 -1
24 13 60 503 39 1191 8 640 15 75 1 1237 38 690 -1 -1
24 78 33 141 69 208 -1 -1
24 42 47 51 37 221 12 550 27 307 37 127 1 14 20 80 86 1619 -1 -1
24 678 1 1359 9 255 45 152 -1 -1
24 11 60 2585 96 1337 -1 -1
24 2122 30 928 45 73 56 536 46 237 12 2176 38 102 27 827 57 592 -1 -1
24 879 51 931 39 1647 65 1290 74 762 -1 -1
24 130 50 105 48 153 62 162 58 1792 81 970 -1 -1
24 1511 33 436 92 245 -1 -1
24 1725 85 267 64 365 52 196 16 535 32 769 1 892 45 1644 -1 -1
24 23 33 661 94 1081 -1 -1
24 708 46 648 0 704 87 358 -1 -1
24 327 13 1293 59 33 65 70 -1 -1
24 336 44 693 90 242 94 45 64 865 51 364 40 118 86 545 -1 -1
24 2050 30 1444 67 248 59 103 74 32 -1 -1
24 1266 26 430 90 1215 -1 -1
24 838 91 53 64 1895 98 723 -1 -1
24 185 34 60 52 462 25 485 38 160 14 133 40 489 84 953 -1 -1
24 782 30 1028 57 94 70 70 -1 -1
24 24 72 419 21 462 84 305 -1 -1
24 2100 31 429 34 1453 64 369 46 212 21 3512 85 543 -1 -1
24 454 92 340 -1 -1
24 1168 31 145 75 74 -1 -1
24 379 26 1092 64 86 30 1516 70 284 -1 -1
24 3381 74 387 79 821 15 19 7 118 62 621 -1 -1
24 1591 40 40 41 205 97 681 -1 -1
24 240 94 251 -1 -1
24 296 98 95 39 1562 12 420 95 402 -1 -1
24 986 41 531 15 89 63 69 -1 -1
24 494 51 1000 -1 -1
24 193 44 5011 71 22 -1 -1
24 521 84 480 47 144 48 22 1 16 99 46 -1 -1
24 671 17 454 86 2110 -1 -1
24 960 97 770 -1 -1
24 193 73 925 24 781 66 1594 -1 -1
24 624 70 991 99 327 -1 -1
24 352 82 929 13 563 8 797 53 663 45 567 86 111 -1 -1
24 141 60 1727 -1 -1
24 139 90 864 78 627 65 10 44 601 23 1006 69 1329 -1 -1
24 162 33 1208 26 196 19 1028 31 1803 54 472 -1 -1
24 1003 83 6 -1 -1
24 326 90 2 -1 -1
24 798 13 160 93 435 -1 -1
24 406 98 140 75 95 86 68 76 511 27 483 69 299 19 389 91 25 -1 -1
24 731 26 513 -1 -1
24 128 99 216 -1 -1
24 25 48 1137 45 296 72 432 -1 -1
24 898 43 4 82 241 54 1257 12 1177 18 788 60 962 -1 -1
24 1445 81 3029 -1 -1
24 244 26 1756 69 74 -1 -1
24 133 60 535 -1 -1
24 117 15 546 34 190 33 209 76 643 -1 -1
24 298 76 10 53 359 48 130 6 675 45 446 63 409 -1 -1
24 468 40 2053 39 164 8 292 48 117 -1 -1
24 120 81 967 33 433 27 478 68 304 -1 -1
24 370 79 285 -1 -1
24 1527 28 212 65 946 63 542 16 77 12 1637 34 1139 30 592 36 176 99 295 -1 -1
24 231 49 435 42 135 21 2802 42 37 -1 -1
24 1972 29 616 6 697 67 772 -1 -1
24 168 98 593 -1 -1
24 769 78 877 74 46 28 335 20 81 1 2470 15 416 13 267 40 1097 -1 -1
24 122 16 687 72 189 -1 -1
24 1767 10 230 11 81 71 482 -1 -1
24 1474 68 621 5 119 39 671 25 215 17 594 43 15 -1 -1
24 1485 34 344 44 37 2 662 63 447 -1 -1
24 111 78 192 27 54 75 760 -1 -1
24 164 75 622 30 432 95 515 37 1582 18 310 37 116 51 486 32 322 60 682 -1 -1
24 313 12 531 59 1618 -1 -1
24 144 46 714 22 483 28 1423 13 985 58 2282 -1 -1
24 428 43 882 27 660 28 325 4 212 44 389 72 95 -1 -1
24 327 65 623 11 1339 27 619 21 405 30 721 -1 -1
24 1949 16 1196 39 1382 25 595 69 467 -1 -1
24 1347 53 90 36 551 43 570 47 285 53 62 12 56 6 710 96 241 -1 -1
24 757 52 772 85 1128 -1 -1
24 1072 25 434 20 596 71 24 -1 -1
24 84 36 619 26 199 28 164 40 28 80 315 -1 -1
24 1211 43 514 51 335 34 201 65 452 -1 -1
24 670 73 18 -1 -1
24 96 90 335 -1 -1
24 605 28 897 73 1317 -1 -1
24 101 3 200 94 537 -1 -1
24 753 71 522 34 2097 61 1387 -1 -1
24 314 10 266 98 377 -1 -1
24 721 15 675 23 1088 25 101 57 790 -1 -1
24 435 75 524 96 962 33 67 4 664 86 527 -1 -1
24 33 98 661 -1 -1
24 1018 11 251 31 12 17 653 77 114 -1 -1
24 145 88 716 -1 -1
24 93 14 88 75 2225 -1 -1
24 362 36 528 66 113 -1 -1
24 9 31 71 64 1139 81 2673 -1 -1
24 400 41 1352 5 624 93 1689 -1 -1
24 78 63 487 23 1536 36 482 79 1027 -1 -1
24 16 6 115 4 976 24 247 -1 -1
24 99 43 4 44 944 54 1045 14 121 52 678 -1 -1
24 1274 12 284 96 241 -1 -1
24 135 16 317 34 55 72 245 -1 -1
24 2241 68 111 6 66 41 372 90 674 -1 -1
24 92 62 2010 35 25 69 1399 -1 -1
24 482 18 488 3 724 28 3552 84 833 -1 -1
24 95 65 580 45 367 58 989 -1 -1
24 769 45 329 18 64 93 73 -1 -1
24 302 12 4 35 633 51 647 68 1346 -1 -1
24 256 36 1441 81 535 -1 -1
24 520 27 352 5 37 25 195 10 251 51 680 -1 -1
24 218 69 683 73 2907 20 793 61 367 -1 -1
24 345 65 448 -1 -1
24 1303 88 2592 70 1699 94 127 84 79 41 554 6 92 38 280 26 177 48 276 68 345 -1 -1
24 694 62 1077 37 126 88 1601 -1 -1
24 232 58 101 90 788 -1 -1
24 212 69 82 39 1137 97 1205 -1 -1
24 1462 42 919 69 266 -1 -1
24 1866 16 353 80 192 -1 -1
24 337 13 2296 87 17 -1 -1
24 1590 51 298 2 490 31 197 12 266 5 243 21 878 30 269 -1 -1
24 1487 91 330 -1 -1
24 870 97 999 -1 -1
24 1477 96 359 5 600 51 168 -1 -1
24 261 65 907 81 615 30 2757 63 1637 48 1827 91 777 -1 -1
24 343 15 531 6 105 41 11 74 626 -1 -1
24 254 56 176 -1 -1
24 1005 82 251 -1 -1
24 1111 54 351 55 850 24 1097 27 1389 64 75 -1 -1
24 1539 15 301 72 203 -1 -1
24 1739 82 613 77 715 29 281 6 460 12 99 94 76 -1 -1
24 729 75 1160 72 785 38 1191 57 37 86 133 -1 -1
24 504 69 549 43 513 29 648 11 1208 39 284 29 331 86 935 -1 -1
24 756 38 30 10 39 33 38 76 300 -1 -1
24 333 58 632 12 528 80 42 -1 -1
24 1171 17 330 13 506 2 1824 97 2596 -1 -1
24 215 19 715 58 24 -1 -1
24 47 54 2046 92 1595 -1 -1
24 980 1 794 45 757 -1 -1
24 358 40 68 34 752 37 1666 4 343 14 652 4 623 92 69 -1 -1
24 741 65 193 89 307 -1 -1
24 1152 30 1143 11 49 66 83 -1 -1
24 169 30 338 59 1299 57 751 86 224 -1 -1
24 818 10 388 90 764 -1 -1
24 474 59 1147 -1 -1
24 65 25 444 15 41 43 64 -1 -1
24 91 88 1315 31 558 29 353 19 159 34 583 -1 -1
24 799 11 382 32 1137 75 828 -1 -1
24 63 72 176 98 414 -1 -1
24 239 2 376 46 8 -1 -1
24 455 16 745 77 570 -1 -1
24 549 26 106 54 10 -1 -1
24 2431 26 219 20 411 11 56 77 563 -1 -1
24 310 10 1871 62 21 -1 -1
24 1565 19 272 80 655 -1 -1
24 3 38 250 9 182 7 60 99 152 -1 -1
24 12 71 1467 54 39 86 21 -1 -1
24 205 26 976 25 123 44 475 27 387 77 1022 -1 -1
24 1813 9 456 51 190 92 223 -1 -1
24 165 93 502 -1 -1
24 34 63 545 -1 -1
25 1053 95 368 -1 -1
25 3 35 2186 46 1862 91 581 -1 -1
25 8 67 1187 -1 -1
25 313 0 271 30 539 6 3 88 1028 -1 -1
25 17 22 1992 48 546 61 319 34 2008 18 449 46 664 -1 -1
25 180 23 238 12 1598 48 134 -1 -1
25 2893 35 221 59 338 -1 -1
25 543 4 339 29 755 7 323 44 105 53 2675 -1 -1
25 65 18 1091 73 2357 94 472 -1 -1
25 713 20 41 26 1094 43 1113 5 973 38 196 24 803 47 417 -1 -1
25 927 62 61 37 1598 54 92 34 35 31 238 24 59 22 471 0 252 59 856 -1 -1
25 46 60 612 42 857 46 216 35 592 60 339 -1 -1
25 403 5 147 94 465 -1 -1
25 548 84 422 -1 -1
25 1028 2 366 81 138 -1 -1
25 197 72 2327 35 597 88 364 -1 -1
25 276 86 148 -1 -1
25 506 63 211 12 672 2 1059 37 1075 28 273 11 1098 7 497 35 985 -1 -1
25 1795 38 2360 32 1079 73 426 -1 -1
25 593 54 261 15 961 98 766 -1 -1
25 77 91 599 61 665 37 482 46 99 27 490 84 386 -1 -1
25 135 68 748 10 82 65 98 -1 -1
25 245 15 408 96 185 -1 -1
25 998 72 261 6 1653 64 230 23 1953 18 673 71 770 -1 -1
25 1097 6 317 26 494 99 344 -1 -1
25 644 7 708 49 390 28 1091 47 534 -1 -1
25 551 98 322 19 112 87 221 -1 -1
25 183 11 2365 0 270 20 527 28 84 87 443 -1 -1
25 1489 51 492 93 353 60 1478 1 1030 31 398 22 799 38 443 43 99 50 273 46 490 30 361 69 254 -1 -1
25 886 94 115 48 408 37 291 61 594 -1 -1
25 175 12 1030 60 361 -1 -1
25 97 13 81 94 432 -1 -1
25 183 66 412 -1 -1
25 719 32 442 29 63 48 246 19 1125 11 1895 57 53 75 483 -1 -1
25 598 13 592 18 448 5 2415 12 705 41 362 28 496 96 986 -1 -1
25 270 27 193 52 1127 15 1147 87 25 -1 -1
25 175 46 349 -1 -1
25 355 14 700 62 522 7 317 4 255 17 873 92 82 -1 -1
25 4123 15 710 28 212 29 239 79 948 -1 -1
25 1181 97 345 22 255 6 73 40 1629 50 654 61 528 51 90 81 143 -1 -1
25 279 65 17 61 389 91 154 -1 -1
25 179 11 1187 4 759 70 463 -1 -1
25 113 22 526 38 219 14 260 3 2640 17 85 20 477 42 203 -1 -1
25 692 85 312 64 583 46 1515 34 442 70 68 -1 -1
25 362 21 1078 63 705 59 278 38 1060 96 740 -1 -1
25 756 30 224 11 1044 43 377 -1 -1
25 70 17 2447 3 242 48 740 -1 -1
25 880 16 239 80 726 5 123 79 415 -1 -1
25 201 41 316 75 260 -1 -1
25 141 89 77 69 146 96 250 -1 -1
25 1098 24 854 82 363 -1 -1
25 67 57 19 58 1668 9 656 89 361 -1 -1
25 608 60 392 94 320 -1 -1
25 449 63 1706 60 274 30 1217 80 21 -1 -1
25 779 80 486 93 546 -1 -1
25 265 4 475 14 150 32 855 40 861 -1 -1
25 953 79 1441 4 327 77 177 -1 -1
25 394 99 36 -1 -1
25 2488 75 130 -1 -1
25 1775 55 696 33 3202 47 1161 48 659 -1 -1
25 1691 4 974 85 68 -1 -1
25 1584 86 472 61 839 20 288 86 298 -1 -1
25 495 65 328 69 383 -1 -1
25 52 42 710 58 896 31 131 30 278 80 172 -1 -1
25 2381 88 75 -1 -1
25 488 63 668 89 915 53 251 27 211 47 245 46 201 51 1430 -1 -1
25 538 32 714 84 726 -1 -1
25 10 73 340 21 734 44 853 11 1048 34 1265 82 1060 -1 -1
25 1046 14 485 51 949 66 429 60 659 33 1066 62 339 66 550 -1 -1
25 224 27 151 51 1 20 1030 76 714 -1 -1
25 325 94 189 80 1930 17 98 50 30 60 1555 9 270 96 67 -1 -1
25 765 15 938 26 70 60 1200 74 433 -1 -1
25 78 47 1937 21 318 6 414 10 998 14 613 36 756 98 477 -1 -1
25 1004 0 409 8 199 61 15 -1 -1
25 1117 77 454 -1 -1
25 1612 47 563 -1 -1
25 1146 49 89 17 497 79 216 -1 -1
25 1020 38 278 45 568 66 411 -1 -1
25 2080 61 506 -1 -1
25 1426 87 88 64 125 25 208 59 1281 -1 -1
25 463 76 627 80 2598 47 80 8 32 85 179 -1 -1
25 50 30 1016 29 244 96 143 -1 -1
25 498 50 1125 41 413 23 250 80 1758 -1 -1
25 356 76 375 -1 -1
25 333 21 137 55 260 -1 -1
25 617 77 31 69 1954 33 476 92 943 -1 -1
25 606 4 1300 19 583 83 3406 -1 -1
25 303 16 705 37 446 22 306 9 774 26 38 77 204 -1 -1
25 544 91 489 71 273 74 77 78 313 32 240 75 183 -1 -1
25 3708 13 207 71 215 42 333 98 1069 -1 -1
25 523 45 771 39 157 80 2262 -1 -1
25 1716 94 326 50 112 34 368 72 87 -1 -1
25 1387 88 300 30 1179 58 331 31 150 53 1006 10 674 93 297 -1 -1
25 171 61 2471 94 564 -1 -1
25 563 50 576 70 2418 42 28 78 943 -1 -1
25 124 91 284 28 723 26 63 15 360 51 888 15 1337 28 2256 45 267 -1 -1
25 685 51 2933 92 376 -1 -1
25 1656 82 755 30 1854 48 484 98 653 -1 -1
25 455 88 242 -1 -1
25 453 36 158 53 439 -1 -1
25 615 22 267 79 260 94 111 -1 -1
25 286 78 1455 -1 -1
25 943 31 876 85 128 -1 -1
25 138 70 567 -1 -1
25 1731 37 21 81 1051 -1 -1
25 1977 24 431 19 1225 16 1666 64 63 -1 -1
25 250 22 227 62 1112 -1 -1
25 720 97 812 24 1243 69 175 74 787 91 352 -1 -1
25 11 26 222 21 475 41 162 76 1001 -1 -1
25 299 69 64 87 889 3 312 47 909 64 33 35 159 93 682 -1 -1
25 1147 79 2435 30 17 36 42 8 896 7 277 80 356 -1 -1
25 322 36 1676 40 927 97 857 -1 -1
25 146 98 87 -1 -1
25 55 81 1262 41 51 84 31 -1 -1
25 74 40 455 2 1755 67 694 -1 -1
25 567 37 136 46 1012 55 338 -1 -1
25 702 44 491 15 99 69 1280 28 138 82 2642 -1 -1
25 145 47 721 16 400 64 1000 -1 -1
25 674 93 190 60 216 3 686 40 239 49 455 33 847 67 156 -1 -1
25 1971 77 881 -1 -1
25 37 12 553 75 282 1 38 22 968 83 99 -1 -1
25 455 97 692 -1 -1
25 709 16 335 47 313 93 904 -1 -1
25 894 0 1262 11 2522 18 54 50 210 95 583 -1 -1
25 50 51 950 -1 -1
25 1752 58 812 12 443 49 60 10 419 91 278 -1 -1
25 138 82 868 -1 -1
25 19 68 619 25 43 77 1485 -1 -1
25 762 96 24 58 810 86 40 99 880 -1 -1
25 108 81 841 33 392 3 90 57 820 -1 -1
25 741 99 105 -1 -1
25 365 86 1084 68 1891 80 242 26 1765 54 617 37 1328 55 1785 -1 -1
25 296 75 11 -1 -1
25 287 73 484 13 229 94 87 -1 -1
25 875 49 318 20 513 58 679 17 682 6 439 98 620 -1 -1
25 301 24 2395 63 730 8 936 69 75 -1 -1
25 135 28 77 87 648 -1 -1
25 1839 67 656 84 2 -1 -1
25 494 84 508 39 1312 99 1309 -1 -1
25 274 73 564 -1 -1
25 442 87 907 83 220 40 354 96 159 -1 -1
25 493 78 257 23 223 69 560 3 169 23 70 14 623 41 47 62 173 -1 -1
25 869 95 33 -1 -1
25 445 11 67 48 1581 -1 -1
25 61 78 95 83 852 79 813 78 13 31 159 86 318 -1 -1
25 1166 50 172 26 198 70 141 -1 -1
25 307 24 392 2 760 29 764 76 284 -1 -1
25 446 15 1766 48 936 87 110 -1 -1
25 751 42 33 7 1511 94 159 -1 -1
25 47 38 36 33 457 24 570 32 195 86 40 -1 -1
25 1359 78 486 73 336 25 1773 16 1642 2 198 65 1415 -1 -1
25 606 85 1017 95 1250 -1 -1
25 751 5 336 71 493 66 29 8 277 57 290 -1 -1
25 103 35 436 2 783 14 222 41 584 -1 -1
25 1424 85 27 77 1 2 793 96 756 -1 -1
25 396 24 1054 48 206 87 1095 -1 -1
25 1352 74 487 -1 -1
25 102 49 461 36 754 14 753 38 624 -1 -1
25 601 80 272 -1 -1
25 70 86 544 49 2133 93 802 -1 -1
25 897 80 609 44 1569 36 317 46 185 60 74 -1 -1
25 394 8 607 82 1571 -1 -1
25 37 19 140 32 94 67 121 -1 -1
25 569 65 269 46 1025 99 459 -1 -1
25 47 28 128 46 141 58 1949 -1 -1
25 153 93 232 90 984 15 298 0 1204 19 58 45 294 -1 -1
25 137 3 47 52 320 70 948 -1 -1
25 1299 81 166 43 841 86 1586 -1 -1
25 239 61 158 41 58 43 238 73 949 -1 -1
25 691 41 1400 34 199 7 771 85 1579 -1 -1
25 871 68 582 92 578 -1 -1
25 561 31 264 79 106 -1 -1
25 1047 31 619 82 1089 -1 -1
25 280 62 678 29 298 80 272 -1 -1
25 253 34 52 71 1066 65 692 49 1367 9 502 8 563 10 2215 82 2157 -1 -1
25 126 83 1048 -1 -1
25 3 69 608 45 697 11 196 65 135 -1 -1
25 605 4 90 86 267 -1 -1
25 17 63 254 20 147 79 687 -1 -1
25 491 92 120 71 181 94 2650 -1 -1
26 1040 57 703 72 861 -1 -1
26 24 6 332 78 650 -1 -1
26 242 39 99 31 65 65 1449 94 18 8 467 46 774 6 684 16 343 49 398 -1 -1
26 2415 29 518 94 1223 -1 -1
26 828 45 619 2 1455 31 162 6 242 94 224 -1 -1
26 626 64 445 42 339 49 233 70 1696 -1 -1
26 236 65 363 27 495 94 85 -1 -1
26 242 99 32 -1 -1
26 806 50 187 79 805 29 326 6 705 3 480 84 42 -1 -1
26 178 69 65 31 139 94 250 21 721 45 420 8 55 67 449 -1 -1
26 1124 44 1643 51 54 1 1243 31 117 19 650 3 715 76 662 -1 -1
26 111 56 315 87 63 28 229 64 70 7 554 94 664 -1 -1
26 177 33 344 17 434 39 951 60 920 -1 -1
26 2726 37 467 62 153 -1 -1
26 1248 14 416 56 47 -1 -1
26 1332 7 18 60 246 47 706 11 245 34 164 1 42 32 259 79 702 -1 -1
26 490 72 430 1 510 46 218 56 147 19 571 24 149 17 72 94 559 -1 -1
26 314 24 625 98 319 -1 -1
26 682 41 744 8 1102 62 344 57 1893 67 27 8 225 31 358 50 61 -1 -1
26 606 8 769 11 81 85 236 -1 -1
26 1319 27 355 34 478 16 1286 96 2318 -1 -1
26 1044 89 292 15 264 32 1382 17 923 32 258 35 1683 43 395 54 926 92 96 -1 -1
26 424 32 174 24 1338 61 1403 4 1852 65 82 -1 -1
26 559 45 701 36 620 98 445 -1 -1
26 314 53 31 99 1987 -1 -1
26 1263 63 234 -1 -1
26 335 80 793 32 622 64 977 23 826 82 78 -1 -1
26 891 96 1124 -1 -1
26 516 40 935 29 193 71 751 -1 -1
26 641 77 136 65 95 69 114 75 269 -1 -1
26 470 5 122 45 222 96 185 -1 -1
26 93 39 996 43 2314 26 675 3 431 22 2008 99 954 -1 -1
26 124 93 668 16 176 76 163 10 11 77 660 -1 -1
26 182 8 431 14 519 73 968 17 457 94 225 -1 -1
26 332 37 9 40 781 68 113 -1 -1
26 3357 98 534 -1 -1
26 560 83 722 71 53 4 496 32 136 13 871 39 515 -1 -1
26 396 10 982 65 1317 -1 -1
26 964 35 515 14 86 28 249 11 28 68 327 -1 -1
26 87 74 1130 -1 -1
26 152 69 2365 -1 -1
26 25 14 394 63 245 50 2785 29 1173 25 6 46 690 -1 -1
26 18 70 172 -1 -1
26 1473 2 164 47 190 88 548 -1 -1
26 12 30 33 82 632 34 1678 69 90 -1 -1
26 1551 85 701 68 384 0 238 96 1410 -1 -1
26 298 99 531 -1 -1
26 913 35 590 98 666 -1 -1
26 32 22 881 98 116 -1 -1
26 139 46 3137 41 765 84 36 -1 -1
26 636 84 183 -1 -1
26 1057 37 633 12 18 41 307 -1 -1
26 786 3 1514 16 651 40 159 5 1272 27 342 58 307 -1 -1
26 5 33 487 73 1318 -1 -1
26 536 40 9 7 1584 89 81 30 1044 40 319 48 565 45 32 28 1547 46 189 73 67 -1 -1
26 968 27 2139 84 89 -1 -1
26 294 82 547 77 317 37 6 74 18 -1 -1
26 313 63 49 67 1295 73 111 2 1455 22 469 78 99 -1 -1
26 137 90 1086 -1 -1
26 1101 45 916 2 199 98 1816 -1 -1
26 253 44 544 50 572 49 176 5 159 87 13 -1 -1
26 9 37 1585 26 1596 34 1056 62 989 -1 -1
26 226 47 615 49 534 37 747 46 642 86 384 -1 -1
26 583 99 1781 -1 -1
26 1113 52 314 34 116 61 308 87 154 -1 -1
26 570 92 86 14 257 73 893 -1 -1
26 2144 33 523 62 203 20 176 52 650 33 670 54 1236 80 119 -1 -1
26 454 59 126 14 608 20 258 39 51 37 443 74 618 -1 -1
26 552 56 349 79 839 -1 -1
26 93 71 1588 -1 -1
26 31 23 228 86 123 73 61 75 546 99 1705 -1 -1
26 580 25 195 79 2197 -1 -1
26 326 82 2266 81 754 73 216 47 1404 24 438 48 32 43 312 18 1144 28 206 59 36 -1 -1
26 763 93 437 -1 -1
26 191 79 233 0 1168 78 418 -1 -1
26 533 18 203 69 638 -1 -1
26 348 92 82 17 466 66 391 86 1918 -1 -1
26 237 94 221 71 693 34 289 9 1114 65 639 -1 -1
26 516 34 33 1 930 92 1836 -1 -1
26 102 16 169 77 85 -1 -1
26 129 72 458 41 1547 32 233 72 67 -1 -1
26 309 14 29 40 581 -1 -1
26 1852 31 1000 81 68 -1 -1
26 310 2 527 62 282 46 161 64 435 15 274 40 22 33 1196 27 704 25 1485 0 521 83 143 -1 -1
26 680 35 804 65 110 15 922 9 2895 63 493 -1 -1
26 564 53 127 24 580 94 185 -1 -1
26 1469 58 678 -1 -1
26 397 5 526 97 73 -1 -1
26 204 96 487 66 664 65 367 5 38 67 8 -1 -1
26 23 71 422 99 541 60 2122 39 127 17 1339 97 1254 -1 -1
26 336 6 1085 4 375 65 379 -1 -1
26 1440 17 423 97 400 -1 -1
26 256 45 790 40 127 47 435 75 87 -1 -1
26 528 21 144 97 219 31 408 59 407 14 128 17 611 19 84 35 1067 -1 -1
26 157 38 1765 89 110 -1 -1
26 1353 54 1495 -1 -1
26 606 67 1285 36 48 8 879 56 88 -1 -1
26 2 35 188 32 1127 87 1165 -1 -1
26 349 29 10 66 153 -1 -1
26 425 36 1315 30 457 42 25 48 39 -1 -1
26 844 76 571 18 871 55 1 -1 -1
26 1410 80 437 64 381 26 761 55 225 59 647 -1 -1
26 203 32 190 70 914 -1 -1
26 320 72 56 11 280 88 616 -1 -1
26 99 5 231 37 421 35 356 69 251 -1 -1
26 131 47 1850 3 542 94 30 -1 -1
26 520 13 373 65 165 99 400 -1 -1
26 49 49 156 45 30 84 275 -1 -1
26 589 0 911 95 1259 -1 -1
26 415 1 37 55 1126 -1 -1
26 1032 38 652 35 110 72 464 -1 -1
26 459 59 159 0 391 59 309 63 620 -1 -1
26 541 57 197 81 840 -1 -1
26 719 80 484 23 463 87 346 -1 -1
26 648 71 484 88 676 77 347 27 57 77 176 -1 -1
26 99 25 759 77 985 71 792 3 426 53 807 58 1054 -1 -1
26 569 97 323 41 2673 80 227 75 135 56 125 64 533 46 444 11 358 59 340 -1 -1
26 1058 96 432 -1 -1
26 174 95 143 45 122 27 1289 53 532 42 698 47 628 26 228 54 19 -1 -1
26 463 36 1160 80 101 -1 -1
26 113 3 1809 0 9 2 143 81 243 -1 -1
26 340 44 147 12 252 1 864 39 967 20 360 77 568 -1 -1
26 213 21 1201 29 271 51 23 86 25 -1 -1
26 207 67 68 6 205 26 296 73 388 -1 -1
26 875 62 537 48 1049 68 112 73 184 -1 -1
26 3210 5 270 62 187 18 530 39 778 6 174 35 1503 36 705 11 254 39 94 -1 -1
26 1854 90 220 -1 -1
26 237 83 81 36 2213 34 250 30 522 56 371 -1 -1
26 687 65 1142 57 34 44 207 33 453 32 349 79 438 -1 -1
26 1346 40 416 43 134 91 1235 -1 -1
26 204 54 366 3 62 51 333 -1 -1
26 880 79 258 29 345 76 366 -1 -1
26 403 11 660 76 440 39 79 17 280 65 96 94 386 -1 -1
26 289 97 231 -1 -1
26 183 56 548 24 106 2 341 41 1981 9 696 69 478 -1 -1
26 312 65 2621 55 448 83 1023 -1 -1
26 574 49 1028 95 460 -1 -1
26 1036 38 91 30 486 69 919 -1 -1
26 154 17 421 11 112 2 479 61 331 -1 -1
26 321 33 148 58 432 51 2175 32 810 46 270 82 79 -1 -1
26 202 3 293 22 374 39 44 17 118 46 125 -1 -1
26 394 24 878 97 7 -1 -1
26 268 64 275 24 12 47 1 92 409 -1 -1
26 239 5 1227 56 418 88 117 -1 -1
26 124 31 265 67 21 41 252 46 158 34 632 19 1392 1 852 6 223 9 347 49 383 -1 -1
26 495 65 150 80 164 88 1693 11 367 83 754 -1 -1
26 558 6 388 34 1052 95 34 -1 -1
26 75 48 1054 32 21 14 671 6 487 55 239 -1 -1
26 282 43 1313 42 559 31 88 52 298 -1 -1
26 233 83 838 35 350 84 88 26 950 9 317 10 227 43 362 -1 -1
26 11 60 698 -1 -1
26 385 27 1858 74 3588 -1 -1
26 429 99 203 -1 -1
26 222 27 99 18 182 58 9 -1 -1
26 34 80 304 3 361 80 1170 61 861 6 385 84 763 -1 -1
26 203 9 134 3 238 8 1613 4 61 56 1501 -1 -1
26 553 77 20 33 554 66 1620 -1 -1
26 261 8 362 28 263 58 357 -1 -1
26 2643 14 303 47 691 13 492 90 300 -1 -1
26 2817 35 547 90 181 -1 -1
26 613 72 27 95 1209 -1 -1
26 95 91 75 -1 -1
26 659 70 1223 3 130 68 54 -1 -1
26 117 70 105 -1 -1
26 762 96 497 -1 -1
26 191 88 2 -1 -1
26 1166 59 567 77 156 -1 -1
26 691 32 976 37 157 75 37 -1 -1
26 1541 64 328 62 189 51 288 19 613 46 24 79 248 -1 -1
26 1117 16 400 56 268 -1 -1
26 1108 19 589 65 479 -1 -1
26 394 85 2695 -1 -1
26 1118 73 827 20 125 56 1274 66 396 -1 -1
26 504 52 598 41 95 29 169 91 86 -1 -1
26 740 30 600 39 2004 6 98 68 213 -1 -1
26 503 98 1559 86 78 5 58 35 218 78 100 -1 -1
26 941 99 2015 -1 -1
26 599 8 723 26 193 68 448 -1 -1
26 189 35 305 24 111 13 749 59 19 -1 -1
26 584 30 294 48 143 62 1208 -1 -1
26 20 34 687 51 205 92 937 -1 -1
26 779 89 569 -1 -1
26 114 37 1150 77 894 -1 -1
26 30 49 828 21 119 35 379 99 898 -1 -1
26 935 20 37 68 653 23 678 33 235 89 88 -1 -1
26 248 4 300 13 2164 28 1132 61 660 69 153 -1 -1
26 815 59 26 3 355 81 742 -1 -1
26 618 42 383 49 1566 -1 -1
26 43 52 1645 2 739 82 2192 -1 -1
26 314 29 390 7 656 21 31 65 967 -1 -1
26 69 48 248 -1 -1
26 239 72 56 56 292 74 355 10 78 4 1160 47 397 6 634 34 402 40 100 -1 -1
26 151 62 105 43 157 93 133 -1 -1
26 786 4 1211 60 939 18 1770 22 330 99 428 -1 -1
26 1072 14 24 5 315 75 1225 -1 -1
26 79 93 29 -1 -1
26 554 54 835 -1 -1
27 128 81 36 -1 -1
27 10 66 134 -1 -1
27 27 24 521 12 167 91 799 -1 -1
27 612 40 1146 10 155 65 1123 -1 -1
27 711 15 120 43 764 86 216 -1 -1
27 162 22 260 51 142 40 279 60 1632 -1 -1
27 16 28 1437 92 1606 -1 -1
27 606 62 119 63 411 31 2154 55 107 -1 -1
27 983 17 713 51 1079 78 13 -1 -1
27 200 58 1751 75 622 -1 -1
27 700 91 583 -1 -1
27 301 8 112 15 87 72 1028 39 258 57 236 -1 -1
27 532 58 416 85 405 -1 -1
27 1 28 35 66 196 95 1251 -1 -1
27 328 98 193 -1 -1
27 264 44 460 20 27 82 147 -1 -1
27 340 54 981 25 397 60 91 71 355 9 451 54 79 98 593 -1 -1
27 92 34 150 8 955 16 655 55 330 -1 -1
27 9 90 148 -1 -1
27 323 59 385 -1 -1
27 741 20 131 74 1779 -1 -1
27 661 17 17 44 616 98 1528 -1 -1
27 158 65 243 76 219 94 177 88 464 24 1062 13 65 37 500 76 188 -1 -1
27 865 38 167 79 89 -1 -1
27 298 82 82 -1 -1
27 682 96 273 18 179 99 613 -1 -1
27 317 21 262 61 927 52 50 26 95 18 318 74 876 -1 -1
27 701 62 295 49 1657 88 497 -1 -1
27 215 6 669 52 525 36 656 4 465 52 289 58 994 -1 -1
27 2761 26 77 51 57 7 656 23 1238 24 916 0 282 40 1488 -1 -1
27 269 6 923 52 105 12 88 55 264 -1 -1
27 46 95 469 14 1081 72 608 -1 -1
27 576 16 555 39 960 66 820 -1 -1
27 233 69 431 44 202 43 426 24 131 28 118 57 1611 -1 -1
27 180 88 113 63 149 84 55 -1 -1
27 524 52 306 47 1069 1 1038 49 271 86 500 -1 -1
27 814 92 529 34 794 63 153 62 113 83 2466 -1 -1
27 298 71 36 58 1044 84 1038 -1 -1
27 292 2 1002 22 776 3 138 30 644 -1 -1
27 88 76 716 46 1271 58 223 66 1521 -1 -1
27 720 88 1463 -1 -1
27 188 13 214 18 769 87 161 -1 -1
27 56 76 206 92 3108 8 49 14 321 32 1885 -1 -1
27 24 46 302 91 556 -1 -1
27 126 61 367 77 523 12 839 15 253 25 158 59 435 -1 -1
27 562 69 71 50 392 97 169 -1 -1
27 36 0 234 90 620 -1 -1
27 191 17 436 59 72 -1 -1
27 239 15 415 24 1540 27 13 12 1947 39 619 -1 -1
27 207 50 5 37 46 9 508 95 154 -1 -1
27 321 69 194 -1 -1
27 1661 6 801 29 543 24 84 29 140 93 556 -1 -1
27 331 98 992 31 254 47 125 57 155 76 39 -1 -1
27 241 30 731 90 22 -1 -1
27 88 67 331 -1 -1
27 82 4 294 12 950 22 169 37 364 76 246 -1 -1
27 1273 25 701 64 300 -1 -1
27 326 65 91 38 643 36 1239 65 1736 -1 -1
27 562 28 279 54 34 12 1298 32 316 72 562 -1 -1
27 102 97 337 -1 -1
27 1246 11 1462 17 537 59 793 -1 -1
27 744 49 387 96 516 -1 -1
27 380 39 1540 64 552 -1 -1
27 244 66 103 27 1558 12 1180 24 1052 81 66 -1 -1
27 258 55 56 96 248 -1 -1
27 667 77 702 -1 -1
27 131 42 193 11 269 72 166 -1 -1
27 150 53 1114 93 135 -1 -1
27 568 33 732 10 2224 82 95 -1 -1
27 358 67 161 44 143 71 194 -1 -1
27 909 42 168 45 357 71 867 -1 -1
27 116 78 364 -1 -1
27 480 24 1017 54 321 -1 -1
27 1938 25 65 60 249 63 124 86 472 -1 -1
27 111 12 714 14 81 15 903 45 166 82 219 -1 -1
27 322 7 422 50 16 -1 -1
27 529 84 232 -1 -1
27 585 34 124 74 279 54 667 52 70 16 401 11 1369 93 846 -1 -1
27 3 0 290 69 616 -1 -1
27 1749 96 754 -1 -1
27 723 63 541 16 1973 87 929 -1 -1
27 1521 72 285 19 206 78 361 -1 -1
27 472 99 2354 41 1321 20 1705 76 109 -1 -1
27 41 81 60 48 942 58 160 3 5 58 589 8 572 36 7 9 927 89 174 -1 -1
27 276 83 291 -1 -1
27 306 88 728 -1 -1
27 218 5 14 21 1418 42 422 34 1043 60 371 -1 -1
27 348 86 237 57 1356 91 572 -1 -1
27 621 70 708 59 884 79 172 -1 -1
27 50 64 157 60 383 23 994 55 2374 74 111 -1 -1
27 621 53 1865 39 358 24 1293 88 201 -1 -1
27 905 63 164 84 1701 -1 -1
27 2 81 146 9 668 77 2252 -1 -1
27 288 95 932 -1 -1
27 1529 87 486 6 391 45 1 97 171 -1 -1
27 214 63 338 16 183 87 1205 -1 -1
27 46 16 312 84 609 91 82 -1 -1
27 948 20 263 89 616 23 1729 67 301 16 952 35 80 34 42 36 51 60 14 -1 -1
27 285 16 495 73 286 -1 -1
27 100 72 85 73 432 50 684 60 1550 -1 -1
27 555 64 1131 -1 -1
27 27 8 299 75 3423 -1 -1
27 1519 41 597 97 972 72 1284 10 252 76 727 40 118 58 1682 -1 -1
27 339 5 415 75 240 -1 -1
27 607 13 247 9 66 79 13 -1 -1
27 591 23 363 34 315 63 475 -1 -1
27 510 72 748 11 21 70 264 -1 -1
27 266 79 495 74 1122 33 224 94 297 -1 -1
27 675 64 249 38 119 79 246 -1 -1
27 316 98 20 -1 -1
27 460 10 1407 48 324 58 625 61 33 34 41 80 840 -1 -1
27 727 53 113 41 460 73 1285 -1 -1
27 26 5 348 64 147 -1 -1
27 197 58 100 -1 -1
27 360 34 200 28 737 55 423 76 154 -1 -1
27 1057 9 712 11 289 6 489 8 536 20 3005 87 30 -1 -1
27 577 17 173 27 47 97 750 -1 -1
27 311 85 2024 -1 -1
27 526 82 392 -1 -1
27 301 63 168 24 248 16 584 77 60 -1 -1
27 135 8 371 99 130 -1 -1
27 628 2 3881 51 3709 -1 -1
27 51 94 343 56 47 74 757 11 380 72 3042 -1 -1
27 2490 5 673 38 3035 17 145 82 307 -1 -1
27 163 17 581 67 18 -1 -1
27 449 72 264 -1 -1
27 264 36 476 85 20 -1 -1
27 163 84 551 -1 -1
27 1233 97 374 77 2504 66 492 30 399 72 519 12 141 62 392 -1 -1
27 836 96 167 -1 -1
27 558 89 287 80 134 29 189 71 1064 5 991 72 1154 -1 -1
27 11 80 527 10 161 50 283 31 1122 98 54 -1 -1
27 172 86 967 93 127 54 135 98 858 -1 -1
27 946 40 140 84 1371 -1 -1
27 538 38 300 23 25 99 106 -1 -1
27 41 15 1 11 59 12 88 51 1180 -1 -1
27 820 81 1290 46 100 64 37 44 87 13 108 45 237 -1 -1
27 2027 30 4 4 1197 24 493 86 379 -1 -1
27 817 68 55 64 132 84 30 16 54 3 3335 88 145 -1 -1
27 137 64 901 -1 -1
27 47 52 743 74 1217 30 552 34 449 59 1283 -1 -1
27 229 20 329 90 162 -1 -1
27 495 79 2001 9 51 78 243 92 579 -1 -1
27 781 58 590 0 1572 42 682 99 72 -1 -1
27 527 61 257 96 319 -1 -1
27 455 74 1700 72 402 0 953 59 296 -1 -1
27 281 38 1754 20 207 16 138 82 97 -1 -1
27 397 26 171 1 364 49 1226 32 48 13 1418 4 124 31 47 93 79 -1 -1
27 370 25 1362 67 296 14 935 41 79 89 3559 -1 -1
27 590 66 293 71 1324 48 109 69 650 -1 -1
27 257 0 133 16 476 64 1203 -1 -1
27 2126 80 1243 45 932 75 156 -1 -1
27 449 38 818 60 56 16 2191 60 89 79 531 -1 -1
27 162 90 180 -1 -1
27 435 62 1173 81 4317 -1 -1
27 471 59 572 73 69 17 1849 21 434 19 37 24 431 29 747 8 339 56 234 -1 -1
27 802 2 628 11 621 51 1255 -1 -1
27 217 28 154 12 303 17 607 52 534 -1 -1
27 180 22 406 94 1443 -1 -1
27 511 53 639 63 23 66 1505 71 772 91 2183 -1 -1
27 185 1 200 29 868 45 1076 64 398 -1 -1
27 493 99 616 -1 -1
27 721 68 687 4 152 20 471 29 678 52 751 -1 -1
27 324 22 1423 61 1112 29 701 1 147 99 64 -1 -1
27 2713 24 69 97 3011 -1 -1
27 78 9 295 32 278 46 302 66 733 -1 -1
27 1261 28 519 29 1848 12 516 30 19 62 1031 -1 -1
27 334 13 60 45 436 82 2075 -1 -1
27 74 2 665 1 84 76 100 -1 -1
27 246 87 227 88 648 27 362 24 188 99 773 -1 -1
27 4396 8 431 7 825 31 599 85 3871 -1 -1
27 242 55 58 50 46 29 1284 37 769 35 627 48 1342 -1 -1
27 2652 59 417 -1 -1
27 161 75 1255 -1 -1
27 612 96 341 -1 -1
27 1396 59 1031 49 883 72 1619 -1 -1
27 85 60 684 54 1154 74 515 -1 -1
27 1294 54 729 -1 -1
27 659 92 259 32 242 27 523 70 233 -1 -1
27 249 68 287 16 125 21 2117 41 207 65 186 -1 -1
27 93 80 157 -1 -1
27 1135 53 744 93 138 -1 -1
27 286 52 71 -1 -1
27 397 91 358 -1 -1
27 395 40 180 71 1641 -1 -1
27 966 63 420 48 69 38 1921 84 833 -1 -1
27 815 7 272 12 293 24 40 45 507 -1 -1
27 494 82 268 -1 -1
27 1403 42 118 57 46 -1 -1
27 966 79 499 -1 -1
27 1177 88 163 -1 -1
27 119 48 212 71 423 -1 -1
27 540 33 920 79 757 -1 -1
27 5 94 500 -1 -1
27 459 8 2978 78 1061 -1 -1
27 264 85 161 -1 -1
27 259 44 1250 35 1579 43 65 36 386 99 14 -1 -1
27 1290 16 2688 99 88 -1 -1
27 66 32 56 52 1406 44 683 81 252 -1 -1
27 1190 65 221 -1 -1
27 139 40 104 95 163 -1 -1
27 684 38 64 98 14 -1 -1
27 150 85 28 -1 -1
27 916 44 54 60 442 93 616 -1 -1
27 1102 10 806 82 306 -1 -1
27 183 3 243 4 668 83 161 -1 -1
27 838 95 382 -1 -1
27 173 82 614 -1 -1
27 227 33 1053 25 317 41 615 73 336 -1 -1
27 62 8 258 28 1019 31 434 41 1153 -1 -1
27 338 9 283 5 2209 13 1233 20 248 -1 -1
27 436 64 526 91 485 23 611 83 410 -1 -1
27 330 12 778 16 260 68 815 -1 -1
27 2402 14 219 80 231 -1 -1
27 77 22 405 87 245 -1 -1
27 4306 24 241 95 137 -1 -1
27 5 20 1591 83 1964 -1 -1
27 1224 53 1746 32 313 14 708 7 196 65 21 -1 -1
27 307 48 1762 2 319 54 841 -1 -1
27 285 26 989 66 498 98 1077 -1 -1
27 203 43 80 71 2100 79 347 1 460 54 575 -1 -1
27 566 32 45 49 3 3 303 58 319 -1 -1
27 262 70 640 73 214 77 67 -1 -1
27 907 75 206 21 143 87 1101 -1 -1
27 56 77 522 46 434 35 65 34 217 47 438 -1 -1
27 930 78 348 14 666 95 2003 -1 -1
27 98 65 73 -1 -1
27 368 20 547 89 2366 -1 -1
27 700 76 76 -1 -1
27 886 49 601 32 398 92 87 -1 -1
27 626 73 776 -1 -1
27 1212 71 303 73 30 25 155 85 659 -1 -1
27 413 32 1048 44 585 -1 -1
27 1252 35 121 7 447 37 467 -1 -1
28 2449 72 441 18 4 41 74 95 465 -1 -1
28 263 56 54 19 1773 0 586 68 96 -1 -1
28 238 94 18 -1 -1
28 585 83 1429 8 911 37 370 12 384 24 210 22 456 38 743 -1 -1
28 828 34 110 95 156 -1 -1
28 609 54 1095 51 278 84 25 -1 -1
28 165 59 98 69 87 -1 -1
28 1158 76 165 -1 -1
28 1278 9 602 33 1007 40 489 8 441 78 171 -1 -1
28 2758 54 674 12 19 42 319 33 690 1 163 97 123 -1 -1
28 1384 29 808 99 62 -1 -1
28 662 14 1899 30 210 96 284 -1 -1
28 1048 14 752 49 1847 -1 -1
28 264 89 375 -1 -1
28 738 27 905 69 813 -1 -1
28 522 34 338 49 1775 19 1081 86 731 -1 -1
28 225 66 161 34 339 10 1413 2 935 58 1924 14 439 6 1961 47 5 -1 -1
28 281 56 354 61 1541 80 346 -1 -1
28 308 95 299 -1 -1
28 729 86 69 14 130 43 1795 12 483 81 174 -1 -1
28 141 91 143 -1 -1
28 350 27 441 22 62 15 90 77 211 -1 -1
28 453 36 760 7 919 61 382 57 240 52 221 63 296 -1 -1
28 512 6 2850 16 912 15 40 61 483 -1 -1
28 278 31 666 43 1474 30 839 68 85 -1 -1
28 288 45 42 -1 -1
28 1045 1 1535 76 642 -1 -1
28 864 53 31 79 141 65 1443 85 851 -1 -1
28 347 64 89 -1 -1
28 144 91 43 93 378 16 891 79 1344 -1 -1
28 33 71 134 39 718 45 51 84 321 -1 -1
28 1639 15 560 21 1059 31 946 37 727 -1 -1
28 238 7 705 92 246 -1 -1
28 228 17 425 56 820 -1 -1
28 317 48 347 87 168 -1 -1
28 141 21 337 51 184 19 105 45 491 0 255 18 334 56 530 -1 -1
28 137 56 383 27 429 78 25 -1 -1
28 878 25 1711 1 712 69 24 80 1248 -1 -1
28 321 36 339 72 869 5 610 98 1358 -1 -1
28 616 2 1082 40 249 21 7 45 184 -1 -1
28 450 90 410 44 266 98 1003 92 964 9 1089 14 332 93 592 -1 -1
28 59 78 190 37 965 18 532 28 228 23 766 19 1064 73 145 -1 -1
28 62 29 536 87 214 -1 -1
28 776 3 40 0 470 78 495 -1 -1
28 686 18 449 22 47 74 1076 -1 -1
28 74 40 425 95 885 -1 -1
28 3979 1 402 0 649 13 183 51 1278 -1 -1
28 174 72 855 45 4 38 400 67 9 -1 -1
28 444 98 399 -1 -1
28 1953 19 311 9 375 90 2247 -1 -1
28 271 79 170 23 644 64 1181 24 291 51 87 81 2094 -1 -1
28 78 58 108 78 964 -1 -1
28 173 50 491 46 346 90 255 21 435 34 534 47 378 -1 -1
28 250 75 71 98 704 -1 -1
28 285 49 103 81 501 -1 -1
28 281 52 315 60 47 36 715 96 770 -1 -1
28 729 37 2386 39 584 78 36 -1 -1
28 1057 70 193 32 2838 2 28 75 28 -1 -1
28 797 18 3108 38 39 10 1074 91 133 -1 -1
28 421 0 135 56 234 -1 -1
28 651 87 203 78 9 72 62 44 613 28 381 99 234 -1 -1
28 234 52 749 9 1000 48 1529 -1 -1
28 44 56 693 19 40 15 65 91 765 -1 -1
28 2102 27 1251 99 1085 -1 -1
28 213 95 632 78 118 23 169 78 1637 -1 -1
28 4 98 143 -1 -1
28 655 32 603 46 677 23 773 48 389 97 308 -1 -1
28 615 20 230 26 467 75 1366 -1 -1
28 652 8 648 82 281 -1 -1
28 138 15 181 55 91 -1 -1
28 2090 23 3414 75 707 -1 -1
28 698 97 103 -1 -1
28 313 13 188 9 138 22 1658 29 205 1 199 89 365 -1 -1
28 485 10 203 64 78 -1 -1
28 663 97 1296 -1 -1
28 103 3 4213 54 1339 68 325 2 285 44 810 40 183 55 284 -1 -1
28 522 24 1188 28 16 37 147 -1 -1
28 253 61 606 -1 -1
28 157 14 239 50 19 -1 -1
28 928 31 838 41 489 99 588 -1 -1
28 985 68 960 -1 -1
28 368 41 946 -1 -1
28 593 36 917 42 118 93 94 -1 -1
28 404 56 478 31 7 47 575 40 75 48 132 40 1353 91 862 -1 -1
28 646 40 165 99 978 -1 -1
28 157 38 179 3 77 39 223 19 11 61 133 -1 -1
28 819 51 143 0 215 47 2165 -1 -1
28 271 40 844 64 769 -1 -1
28 1096 15 1899 5 1146 32 81 23 372 58 630 -1 -1
28 187 69 145 54 290 52 3170 60 1016 63 611 35 861 92 1038 -1 -1
28 95 34 916 10 156 86 184 -1 -1
28 918 17 661 21 425 23 288 49 59 -1 -1
28 961 30 192 13 205 68 401 -1 -1
28 318 83 717 -1 -1
28 398 11 135 84 559 -1 -1
28 1759 18 623 14 186 80 373 -1 -1
28 1128 96 241 72 206 39 335 8 60 22 222 19 88 95 553 -1 -1
28 3381 67 857 10 36 73 565 85 780 -1 -1
28 140 58 305 68 1220 40 2373 12 711 16 1815 85 14 -1 -1
28 2498 68 3950 -1 -1
28 1329 94 484 -1 -1
28 524 19 333 26 111 90 743 -1 -1
28 603 56 708 2 29 4 60 80 13 -1 -1
28 499 95 845 9 318 60 976 62 230 -1 -1
28 92 83 718 43 925 23 935 7 75 26 330 45 1066 -1 -1
28 657 78 48 13 350 40 379 94 993 -1 -1
28 48 71 172 96 541 82 931 89 842 49 455 55 1125 9 2182 18 351 84 97 -1 -1
28 9 38 474 53 227 49 2151 50 518 26 184 91 137 -1 -1
28 492 42 475 90 355 -1 -1
28 342 32 1368 35 63 89 257 -1 -1
28 2227 44 23 18 573 53 250 1 1066 67 110 83 666 -1 -1
28 351 43 441 52 443 87 546 -1 -1
28 305 22 877 50 946 17 1402 9 1824 24 18 60 315 -1 -1
28 25 48 1321 94 740 -1 -1
28 460 1 892 18 817 32 108 99 683 -1 -1
28 309 4 841 12 61 83 7 -1 -1
28 65 71 608 -1 -1
28 535 8 1513 64 253 -1 -1
28 162 22 207 58 195 -1 -1
28 104 93 1014 -1 -1
28 1479 68 822 16 422 42 906 50 224 -1 -1
28 141 72 609 94 1286 75 300 83 399 58 41 9 100 52 230 98 1469 -1 -1
28 25 41 1324 69 701 24 383 22 1385 11 686 62 1543 -1 -1
28 828 3 1661 48 1268 8 171 67 15 -1 -1
28 353 5 762 2 428 38 539 67 874 -1 -1
28 29 69 94 96 879 -1 -1
28 2439 45 611 43 2 12 2015 33 102 79 679 -1 -1
28 545 12 142 71 1302 -1 -1
28 486 38 329 66 398 60 661 46 71 62 131 -1 -1
28 129 86 682 -1 -1
28 1040 88 158 -1 -1
28 1441 80 268 -1 -1
28 166 17 62 71 13 45 66 87 1658 -1 -1
28 164 21 749 15 555 3 500 24 171 -1 -1
28 548 96 183 -1 -1
28 1463 19 114 52 155 56 183 -1 -1
28 1258 26 3964 96 115 -1 -1
28 503 65 295 20 216 75 409 -1 -1
28 601 96 690 -1 -1
28 80 95 722 -1 -1
28 885 7 2341 33 676 34 59 2 297 20 709 5 675 14 666 -1 -1
28 642 23 686 15 556 74 1180 6 2472 17 1563 45 214 -1 -1
28 206 30 573 26 523 16 1333 37 1296 -1 -1
28 142 85 1140 -1 -1
28 691 76 10 -1 -1
28 1286 65 481 30 60 38 67 12 560 8 72 58 110 -1 -1
28 318 35 1101 52 47 -1 -1
28 213 11 337 56 547 -1 -1
28 100 89 298 -1 -1
28 78 95 3424 -1 -1
28 19 87 1168 -1 -1
28 923 73 437 66 273 78 90 16 1191 69 304 48 634 14 948 67 292 -1 -1
28 203 56 252 -1 -1
28 3211 13 248 56 2139 -1 -1
28 727 90 1258 -1 -1
28 595 75 32 26 163 50 1411 17 264 16 89 42 533 26 362 74 425 -1 -1
28 631 54 82 91 237 -1 -1
28 1460 9 845 30 483 17 232 40 1006 -1 -1
28 481 68 947 8 787 38 450 -1 -1
28 517 7 172 45 212 15 373 62 3783 -1 -1
28 73 38 52 58 311 -1 -1
28 864 85 925 13 166 79 347 46 719 23 1591 89 537 -1 -1
28 131 39 1510 25 2278 77 14 -1 -1
28 509 92 177 72 1044 65 128 3 1090 18 767 53 222 -1 -1
28 94 35 108 20 394 47 446 -1 -1
28 58 62 178 -1 -1
28 100 15 758 65 615 87 407 -1 -1
28 153 49 815 56 197 -1 -1
28 395 65 346 4 2335 77 34 -1 -1
28 1032 61 1090 20 81 94 74 -1 -1
28 249 50 54 57 201 48 912 29 1146 30 606 72 965 -1 -1
28 108 43 854 11 328 59 158 37 340 39 573 84 228 -1 -1
28 263 65 549 56 247 94 240 -1 -1
28 1290 81 2861 90 66 -1 -1
28 35 8 69 84 1307 -1 -1
28 147 64 229 -1 -1
28 965 92 3868 -1 -1
28 1128 4 1170 39 114 57 301 -1 -1
28 308 51 385 11 1599 64 316 -1 -1
28 16 58 350 23 570 30 1229 32 866 73 201 -1 -1
28 174 11 944 48 1508 -1 -1
28 539 70 88 -1 -1
28 622 61 405 36 337 12 963 71 2414 -1 -1
28 915 74 1674 78 639 37 29 14 46 54 212 27 1438 21 129 39 378 46 437 41 9 20 2363 80 219 -1 -1
28 288 91 261 -1 -1
28 846 44 141 63 447 71 44 -1 -1
28 376 77 270 -1 -1
28 282 63 1106 31 859 45 113 18 25 76 2268 -1 -1
28 390 37 592 4 772 91 60 -1 -1
28 380 42 146 14 325 40 681 51 45 55 56 90 266 -1 -1
28 424 88 394 -1 -1
28 293 2 71 95 58 -1 -1
28 550 27 515 20 554 54 274 -1 -1
28 864 84 523 14 900 32 419 91 1005 -1 -1
28 307 70 169 29 872 89 295 -1 -1
28 549 17 44 20 85 19 263 92 848 -1 -1
28 127 68 1969 -1 -1
28 72 54 757 37 1302 14 1119 33 20 48 135 -1 -1
28 39 19 101 62 734 -1 -1
28 95 75 221 90 383 -1 -1
28 1022 31 801 50 88 26 32 79 220 -1 -1
28 64 71 31 -1 -1
28 314 36 359 84 101 -1 -1
28 668 71 388 -1 -1
28 206 48 324 80 412 -1 -1
28 1458 45 127 0 22 96 66 -1 -1
28 374 88 337 -1 -1
29 338 22 35 44 471 80 7 -1 -1
29 31 3 174 52 282 70 340 64 1303 28 448 72 1101 -1 -1
29 254 50 10 75 23 -1 -1
29 1425 47 311 31 162 33 114 36 162 55 363 -1 -1
29 2053 53 749 13 18 8 1169 69 411 -1 -1
29 1145 73 1056 55 893 77 541 -1 -1
29 424 26 889 3 619 39 85 60 852 -1 -1
29 1026 9 413 93 707 -1 -1
29 1857 18 438 61 418 -1 -1
29 966 40 310 1 447 41 514 15 625 73 56 -1 -1
29 550 2 143 79 268 -1 -1
29 476 60 554 75 619 68 1894 25 927 80 439 -1 -1
29 502 66 1504 89 21 59 69 76 995 -1 -1
29 123 46 416 30 150 55 369 -1 -1
29 81 42 562 96 336 -1 -1
29 59 48 393 43 2783 84 1934 -1 -1
29 121 88 807 12 140 40 387 72 738 -1 -1
29 290 77 555 -1 -1
29 580 73 1130 67 260 51 694 12 825 67 792 -1 -1
29 343 90 413 -1 -1
29 119 15 728 94 2937 -1 -1
29 233 16 823 89 193 -1 -1
29 26 53 149 16 1099 29 929 44 1666 57 247 -1 -1
29 1584 5 446 64 369 -1 -1
29 431 10 1100 45 669 48 1803 39 9 92 86 -1 -1
29 118 4 54 65 547 96 552 -1 -1
29 633 97 198 -1 -1
29 624 67 1094 -1 -1
29 1206 75 111 47 699 24 1498 12 6 84 448 -1 -1
29 320 90 1422 -1 -1
29 1007 64 579 83 139 -1 -1
29 282 39 46 61 476 -1 -1
29 398 53 117 3 466 14 678 80 1641 31 85 95 1867 57 385 94 217 -1 -1
29 145 90 231 19 2387 48 2239 21 98 89 1263 -1 -1
29 763 1 395 27 595 38 850 43 135 17 524 59 58 -1 -1
29 1692 70 847 55 2069 11 45 45 131 15 146 66 57 -1 -1
29 86 65 121 84 592 -1 -1
29 433 21 23 60 220 50 179 68 1553 65 982 31 537 7 282 76 426 -1 -1
29 164 47 303 23 234 85 293 -1 -1
29 221 68 1466 -1 -1
29 169 58 558 2 169 0 347 16 499 57 202 -1 -1
29 214 30 249 19 269 21 483 50 650 -1 -1
29 275 10 132 13 471 91 23 -1 -1
29 132 74 147 18 21 58 38 -1 -1
29 991 22 181 49 402 81 690 -1 -1
29 864 14 584 24 364 43 1336 -1 -1
29 366 83 380 96 516 -1 -1
29 1202 65 17 98 10 50 2508 22 648 26 208 91 95 -1 -1
29 241 78 71 -1 -1
29 1151 32 1580 88 148 -1 -1
29 718 43 39 2 1111 32 586 74 284 -1 -1
29 110 7 716 21 1260 70 704 81 380 -1 -1
29 308 12 258 35 2295 66 58 84 958 -1 -1
29 229 42 944 34 84 68 791 -1 -1
29 1039 58 438 96 200 97 385 62 96 71 732 88 10 -1 -1
29 1491 15 620 45 21 31 269 71 103 -1 -1
29 164 4 49 49 421 -1 -1
29 296 0 482 98 118 -1 -1
29 289 62 36 32 571 45 257 74 288 -1 -1
29 128 69 2781 57 1301 41 867 29 667 33 1025 53 131 -1 -1
29 283 4 106 48 94 -1 -1
29 365 97 156 49 801 79 656 43 738 21 3 12 134 37 941 7 342 60 87 -1 -1
29 366 35 260 82 1545 -1 -1
29 32 46 527 20 9 37 165 92 240 -1 -1
29 107 24 258 54 439 4 516 87 247 -1 -1
29 871 87 72 66 198 29 385 22 317 72 521 -1 -1
29 435 64 352 -1 -1
29 53 55 481 -1 -1
29 1086 52 359 22 77 71 964 -1 -1
29 48 54 870 -1 -1
29 621 90 674 92 161 55 791 62 1008 58 120 80 396 -1 -1
29 174 35 85 59 257 40 1048 2 986 88 2019 -1 -1
29 1457 15 239 37 557 59 1083 -1 -1
29 462 7 179 82 1412 -1 -1
29 737 36 535 74 203 6 743 38 467 28 1766 40 839 -1 -1
29 493 89 395 -1 -1
29 32 64 1616 9 459 89 447 -1 -1
29 863 92 804 47 1231 71 368 56 119 72 1115 -1 -1
29 890 34 1290 14 336 2 57 46 1664 44 207 99 1127 -1 -1
29 303 75 1448 28 857 43 432 37 234 7 1043 56 679 -1 -1
29 4 11 364 60 644 53 781 47 792 70 1470 -1 -1
29 7 14 1297 83 921 -1 -1
29 2276 62 153 5 781 94 256 -1 -1
29 100 4 671 96 26 -1 -1
29 425 94 11 74 700 96 352 -1 -1
29 515 26 243 20 252 69 821 -1 -1
29 367 19 656 81 364 -1 -1
29 458 42 397 3 131 10 718 60 67 -1 -1
29 391 58 543 -1 -1
29 1065 48 572 92 232 -1 -1
29 111 25 97 27 395 7 122 98 301 -1 -1
29 41 63 470 -1 -1
29 475 8 538 26 846 45 2367 -1 -1
29 1033 24 217 65 1841 -1 -1
29 210 49 391 54 639 91 285 -1 -1
29 207 25 17 2 437 54 981 -1 -1
29 229 25 815 27 305 2 53 15 82 45 1504 -1 -1
29 98 12 936 42 272 34 335 24 736 89 244 -1 -1
29 385 97 1080 -1 -1
29 199 71 126 86 259 -1 -1
29 401 77 13 -1 -1
29 111 93 93 -1 -1
29 182 54 328 66 419 46 489 24 1168 53 1249 -1 -1
29 317 40 260 65 922 35 574 52 58 -1 -1
29 129 72 699 71 617 35 120 54 377 -1 -1
29 1072 61 1007 60 120 24 44 22 336 73 239 -1 -1
29 152 74 1375 -1 -1
29 1 48 9 43 478 14 909 48 259 -1 -1
29 323 68 389 55 501 72 917 87 508 -1 -1
29 356 5 396 7 485 59 1075 -1 -1
29 273 58 10 -1 -1
29 240 11 1651 80 817 28 737 14 2331 18 1379 13 537 -1 -1
29 405 7 1807 62 54 25 207 93 1027 -1 -1
29 765 89 837 25 141 39 442 18 114 78 983 -1 -1
29 1000 59 220 -1 -1
29 820 85 2452 -1 -1
29 902 1 723 44 1907 -1 -1
29 138 0 322 98 78 -1 -1
29 292 15 232 23 43 58 145 21 1006 28 131 85 391 -1 -1
29 21 72 82 25 188 19 277 23 1238 69 249 -1 -1
29 692 83 454 -1 -1
29 62 83 1339 13 167 11 485 16 295 58 96 -1 -1
29 71 20 763 76 242 95 243 -1 -1
29 67 12 243 82 3 88 10 -1 -1
29 828 61 242 43 2139 3 351 28 197 40 635 39 6 80 957 -1 -1
29 1024 44 651 64 235 93 268 -1 -1
29 981 97 415 -1 -1
29 43 21 230 38 138 37 271 5 2811 52 552 -1 -1
29 612 53 492 22 980 7 293 72 50 -1 -1
29 175 4 1399 97 344 -1 -1
29 78 7 120 5 772 47 1065 7 1532 60 748 -1 -1
29 1269 70 138 42 147 40 346 65 19 -1 -1
29 20 44 5 26 269 56 221 -1 -1
29 300 33 251 0 1947 39 790 29 709 33 1464 43 656 -1 -1
29 1322 72 1529 -1 -1
29 1488 45 199 34 363 98 33 -1 -1
29 893 85 841 -1 -1
29 73 30 359 92 1448 54 999 44 101 28 588 6 756 39 666 15 174 99 1072 -1 -1
29 135 78 474 -1 -1
29 468 58 40 32 686 89 647 -1 -1
29 774 30 79 93 685 -1 -1
29 708 27 26 9 115 15 532 84 307 -1 -1
29 770 71 191 58 354 20 495 23 490 75 233 -1 -1
29 939 87 140 -1 -1
29 308 10 594 80 24 -1 -1
29 192 67 173 82 909 -1 -1
29 948 94 406 57 789 64 101 86 2050 -1 -1
29 489 86 604 54 421 93 293 40 72 18 518 90 480 -1 -1
29 388 87 37 96 68 -1 -1
29 1168 90 762 31 216 55 657 73 17 -1 -1
29 87 37 421 99 795 -1 -1
29 39 18 1287 25 778 94 2603 -1 -1
29 209 89 109 55 617 0 493 6 97 47 358 -1 -1
29 521 15 314 53 1634 75 823 -1 -1
29 31 61 1658 4 19 0 186 8 158 61 311 -1 -1
29 48 95 116 83 318 51 6 54 644 29 431 23 1187 62 1270 -1 -1
29 43 19 540 43 229 4 965 19 482 72 1000 -1 -1
29 458 72 369 34 722 44 735 47 200 53 452 55 1116 82 180 -1 -1
29 582 81 1510 32 375 29 433 52 2408 40 1469 11 1175 29 619 59 10 -1 -1
29 1584 43 587 48 470 45 483 4 370 75 183 -1 -1
29 810 54 54 46 83 61 112 19 332 74 1542 -1 -1
29 352 66 1340 4 817 76 575 -1 -1
29 1035 46 35 41 37 23 1917 24 618 29 507 85 56 -1 -1
29 50 5 2383 99 642 -1 -1
29 1910 20 81 6 785 64 157 -1 -1
29 108 33 300 21 1580 86 3535 -1 -1
29 218 22 708 21 254 94 815 -1 -1
29 15 34 760 36 635 99 170 -1 -1
29 369 87 457 72 881 20 450 27 267 97 249 -1 -1
29 19 45 457 27 596 25 813 48 784 66 2478 -1 -1
29 190 39 925 56 1997 92 2193 -1 -1
29 49 48 1271 52 55 42 339 50 27 73 1691 -1 -1
29 356 34 387 32 397 29 372 36 338 94 399 -1 -1
29 6 3 859 43 1378 30 85 41 223 -1 -1
29 116 94 1991 -1 -1
29 3548 67 819 88 129 -1 -1
29 1566 77 774 -1 -1
29 53 74 2 -1 -1
29 34 48 1141 4 584 72 796 -1 -1
29 151 36 316 44 1888 61 459 76 1200 -1 -1
29 383 23 1679 17 14 38 559 74 190 -1 -1
29 200 78 487 55 1083 74 445 46 533 6 224 64 34 -1 -1
29 1509 49 1644 69 491 4 89 25 1106 6 430 25 1593 61 312 -1 -1
29 1416 49 326 66 509 -1 -1
29 684 13 225 63 109 23 1167 17 1019 74 494 -1 -1
29 15 23 177 1 172 87 171 -1 -1
29 415 35 401 8 894 9 954 14 509 13 57 20 157 55 776 -1 -1
29 225 48 365 19 333 9 127 57 386 -1 -1
29 653 54 14 77 1073 -1 -1
29 1058 73 1014 82 85 96 383 -1 -1
29 947 67 249 27 327 4 988 80 371 -1 -1
29 89 48 1373 80 236 -1 -1
29 721 40 444 31 472 59 1892 -1 -1
29 73 9 77 90 769 -1 -1
29 1051 34 741 97 147 -1 -1
29 185 84 543 49 1559 46 547 31 214 5 136 25 25 86 555 -1 -1
29 329 18 338 52 225 24 442 63 388 -1 -1
29 71 71 707 -1 -1
29 89 27 159 36 220 62 2108 -1 -1
29 984 75 52 -1 -1
29 1422 40 157 64 167 -1 -1
29 196 76 427 66 887 41 148 38 277 17 1097 24 743 54 586 -1 -1
29 1 43 847 21 3113 35 1245 23 77 80 556 -1 -1
29 547 9 271 78 297 -1 -1
29 611 45 422 59 503 91 646 -1 -1
29 78 25 548 3 193 68 904 -1 -1
29 1040 56 202 17 50 89 586 -1 -1
29 852 13 218 27 42 77 993 -1 -1
29 569 50 373 79 487 -1 -1
29 550 44 633 20 9 95 168 -1 -1
29 62 61 130 30 1336 94 110 -1 -1
29 329 56 186 7 40 17 149 57 807 -1 -1
29 317 79 15 49 141 90 241 -1 -1
29 706 32 1345 45 102 41 221 59 473 -1 -1
29 74 17 135 1 12 43 724 -1 -1
29 80 34 159 95 982 -1 -1
29 1277 91 156 -1 -1
29 304 59 1300 -1 -1
29 244 1 85 61 454 29 881 49 163 -1 -1
29 2199 23 168 45 83 -1 -1
29 139 85 1787 -1 -1
29 147 80 149 4 79 48 243 12 162 83 1822 -1 -1
29 921 86 494 -1 -1
29 516 13 18 25 180 34 73 -1 -1
29 751 3 568 78 585 -1 -1
29 166 71 156 -1 -1
29 664 79 1052 50 156 33 1377 51 362 85 1732 -1 -1
29 124 43 93 10 46 33 394 86 1029 -1 -1
29 223 49 628 11 526 66 430 -1 -1
29 321 66 477 -1 -1
30 218 90 179 -1 -1
30 17 16 492 54 556 -1 -1
30 917 99 1701 88 577 53 501 7 772 68 485 -1 -1
30 234 78 69 -1 -1
30 613 87 210 61 341 39 117 88 924 -1 -1
30 168 9 261 27 366 62 47 -1 -1
30 184 44 303 68 15 -1 -1
30 261 46 400 92 1247 -1 -1
30 1096 48 1537 66 2965 14 630 66 419 -1 -1
30 1235 66 57 -1 -1
30 254 99 327 -1 -1
30 35 48 195 24 233 63 491 -1 -1
30 32 23 94 18 222 38 36 92 445 -1 -1
30 444 37 170 63 668 90 39 -1 -1
30 531 42 207 12 36 56 694 -1 -1
30 1668 64 560 37 132 27 499 82 20 -1 -1
30 19 83 289 25 160 61 764 76 847 61 9 52 837 51 211 32 468 5 820 15 1998 69 143 -1 -1
30 437 65 479 34 99 22 443 12 246 67 723 -1 -1
30 933 92 1405 -1 -1
30 802 97 135 -1 -1
30 740 57 536 23 390 90 116 57 427 62 578 -1 -1
30 355 57 1667 6 952 95 104 -1 -1
30 55 63 710 29 202 18 1202 0 599 84 573 -1 -1
30 145 11 49 13 107 42 925 -1 -1
30 176 74 874 87 63 59 39 36 1787 49 217 81 641 -1 -1
30 22 38 1188 96 81 -1 -1
30 552 82 701 69 140 63 270 61 223 66 257 6 797 95 37 -1 -1
30 201 53 320 74 762 55 612 73 1431 8 135 34 646 43 1918 1 1220 53 1983 -1 -1
30 186 20 1334 72 239 -1 -1
30 619 27 75 13 34 39 392 21 54 74 582 -1 -1
30 1558 24 394 82 770 -1 -1
30 403 58 1122 86 986 70 75 52 169 41 384 61 1055 -1 -1
30 968 96 123 -1 -1
30 328 34 503 47 1276 63 1117 0 27 30 914 16 119 9 21 65 843 -1 -1
30 291 2 642 62 385 -1 -1
30 1523 41 1569 -1 -1
30 236 42 231 53 1283 31 118 41 431 12 858 90 1975 -1 -1
30 181 79 171 27 320 20 744 77 689 -1 -1
30 184 14 792 68 44 63 58 54 378 75 2872 -1 -1
30 757 50 666 35 393 84 421 56 694 20 210 24 1362 34 457 18 113 37 448 4 152 41 30 -1 -1
30 793 45 1647 78 640 -1 -1
30 275 36 758 18 642 79 794 -1 -1
30 2195 72 208 74 734 87 41 -1 -1
30 234 2 799 70 275 -1 -1
30 153 4 292 86 1450 -1 -1
30 539 57 484 79 345 7 14 11 85 3 134 34 1153 52 206 63 332 -1 -1
30 1092 19 759 27 24 78 653 -1 -1
30 640 74 582 23 6 77 898 -1 -1
30 469 11 714 89 445 -1 -1
30 124 91 34 -1 -1
30 576 91 122 13 1328 66 168 -1 -1
30 295 84 90 5 207 16 323 98 168 -1 -1
30 415 68 182 65 178 12 302 26 308 3 377 65 1005 -1 -1
30 489 48 28 22 676 43 239 37 223 60 227 -1 -1
30 364 75 820 83 244 66 519 91 226 -1 -1
30 221 80 183 86 1256 48 104 7 107 74 517 -1 -1
30 329 13 221 56 1028 -1 -1
30 430 32 927 13 288 47 20 -1 -1
30 46 60 840 83 162 -1 -1
30 677 24 68 80 144 -1 -1
30 587 94 1367 6 2 28 65 55 1315 -1 -1
30 539 4 775 45 1136 41 243 55 351 40 567 75 11 -1 -1
30 183 52 939 12 912 90 45 -1 -1
30 17 53 645 39 150 72 954 8 324 34 529 75 86 53 546 41 74 19 191 47 50 6 37 81 12 -1 -1
30 425 23 619 9 94 85 1261 -1 -1
30 208 44 845 54 108 82 190 -1 -1
30 322 73 79 24 98 41 22 26 184 82 80 -1 -1
30 298 61 168 31 375 8 430 83 48 -1 -1
30 3 0 675 27 518 64 369 -1 -1
30 486 21 432 6 530 55 658 -1 -1
30 85 15 67 73 701 -1 -1
30 1046 75 107 87 355 -1 -1
30 223 39 129 3 554 91 1171 -1 -1
30 283 5 278 25 1091 93 490 -1 -1
30 266 28 1740 38 211 62 891 75 839 -1 -1
30 84 19 99 92 752 -1 -1
30 2277 39 691 1 65 88 424 -1 -1
30 628 78 814 60 237 67 382 9 304 15 32 85 428 -1 -1
30 478 29 1255 5 194 19 613 26 130 83 1279 -1 -1
30 2684 96 888 -1 -1
30 671 5 601 29 924 28 78 27 399 69 911 -1 -1
30 1069 23 286 43 74 34 44 88 999 -1 -1
30 42 13 699 68 744 -1 -1
30 167 39 663 85 714 68 162 2 861 82 427 -1 -1
30 900 84 332 -1 -1
30 331 64 21 -1 -1
30 733 75 876 -1 -1
30 49 96 2160 -1 -1
30 725 90 585 94 102 90 307 45 181 70 1322 64 1329 95 658 -1 -1
30 113 28 383 95 565 -1 -1
30 2568 22 421 70 449 89 1862 -1 -1
30 7 19 599 52 2199 -1 -1
30 578 15 1039 55 391 -1 -1
30 290 17 477 87 1009 -1 -1
30 948 79 21 60 810 61 243 13 135 31 1213 43 298 2 772 69 656 -1 -1
30 1008 33 268 16 43 14 1257 45 1132 -1 -1
30 25 95 18 -1 -1
30 320 41 2246 26 186 71 955 -1 -1
30 660 79 291 34 1673 32 178 75 457 15 136 24 1017 60 67 -1 -1
30 166 34 172 72 503 -1 -1
30 261 69 1052 92 159 -1 -1
30 43 33 1656 99 423 -1 -1
30 150 83 121 57 904 94 538 -1 -1
30 644 82 237 17 201 27 595 75 122 -1 -1
30 574 88 11 -1 -1
30 38 74 12 9 164 3 1588 48 95 24 598 97 536 -1 -1
30 70 87 885 57 768 8 1633 89 162 -1 -1
30 502 32 485 22 1471 5 1599 33 376 -1 -1
30 448 37 151 11 642 5 636 95 413 -1 -1
30 679 38 313 59 492 16 16 87 581 -1 -1
30 865 18 338 86 101 68 1074 67 88 55 360 37 263 32 961 85 165 -1 -1
30 7 39 39 11 1284 26 90 63 650 -1 -1
30 504 77 126 23 228 46 447 -1 -1
30 184 96 1138 80 793 51 715 83 184 74 456 71 531 6 1076 24 325 59 31 -1 -1
30 293 65 112 83 904 42 109 21 1675 8 362 24 1337 50 454 -1 -1
30 92 66 741 90 1579 -1 -1
30 166 13 328 10 178 90 1109 -1 -1
30 1207 55 485 29 393 34 373 86 1136 -1 -1
30 537 85 172 -1 -1
30 669 61 1078 25 338 0 1135 42 270 -1 -1
30 62 78 1136 24 230 53 118 14 1273 94 1759 -1 -1
30 90 95 727 -1 -1
30 840 37 414 21 630 8 70 89 268 -1 -1
30 629 21 661 6 1542 86 1000 -1 -1
30 575 18 27 5 687 14 5 56 150 -1 -1
30 339 8 141 75 900 -1 -1
30 58 88 289 -1 -1
30 297 33 377 88 1008 -1 -1
30 352 36 1135 71 173 21 1595 53 2049 4 458 11 162 50 812 0 37 57 916 -1 -1
30 674 91 231 24 100 28 206 37 924 -1 -1
30 457 94 610 91 240 55 1150 76 43 -1 -1
30 302 81 388 -1 -1
30 1216 18 2502 79 148 -1 -1
30 77 2 374 37 128 96 17 -1 -1
30 652 53 100 91 687 93 99 -1 -1
30 578 3 203 65 562 57 54 5 13 7 499 82 21 -1 -1
30 608 35 2541 98 326 -1 -1
30 1086 75 119 -1 -1
30 81 79 1863 37 223 22 422 95 495 -1 -1
30 256 68 597 16 138 84 131 -1 -1
30 1681 54 1050 0 1720 32 757 25 336 42 292 -1 -1
30 250 52 222 16 23 23 580 63 108 -1 -1
30 269 78 2109 34 191 88 126 26 53 70 1098 -1 -1
30 149 89 197 -1 -1
30 647 40 796 44 1414 57 67 32 218 66 439 -1 -1
30 53 89 179 -1 -1
30 116 99 2309 45 531 89 80 50 47 55 6 14 1339 59 229 -1 -1
30 44 62 1579 93 306 21 21 31 501 88 292 -1 -1
30 835 29 1143 42 110 29 745 42 1825 6 142 2 3079 19 1006 9 811 2 807 49 435 -1 -1
30 729 67 708 -1 -1
30 962 81 112 89 665 -1 -1
30 43 74 776 -1 -1
30 436 47 2178 36 696 59 16 -1 -1
30 40 47 767 38 1013 30 384 48 901 -1 -1
30 42 36 502 24 638 25 80 2 1330 81 376 -1 -1
30 436 90 271 73 1555 11 1074 31 1834 4 905 25 458 88 69 -1 -1
30 120 15 187 98 222 -1 -1
30 699 76 865 -1 -1
30 135 66 2119 72 155 53 428 17 1173 75 1002 -1 -1
30 491 17 297 92 769 -1 -1
30 146 5 1870 6 1279 69 665 -1 -1
30 1243 26 385 76 814 -1 -1
30 116 0 2271 21 1112 66 967 26 395 63 1238 -1 -1
30 1999 51 203 50 134 83 385 -1 -1
30 772 44 752 -1 -1
30 844 82 393 85 1144 2 690 50 634 92 167 -1 -1
30 414 27 290 86 43 -1 -1
30 298 87 747 77 374 2 232 67 657 60 154 23 257 4 55 86 337 -1 -1
30 208 36 370 29 2607 1 970 79 84 -1 -1
30 24 54 690 -1 -1
30 15 36 1188 94 2046 -1 -1
30 759 19 160 98 380 -1 -1
30 2377 91 453 -1 -1
30 700 90 1897 0 1027 84 492 -1 -1
30 170 80 299 -1 -1
30 190 64 425 83 127 -1 -1
30 141 46 612 45 1126 61 1395 -1 -1
30 567 6 469 84 1303 -1 -1
30 432 29 402 51 446 2 130 33 142 56 158 -1 -1
30 824 88 754 -1 -1
30 271 79 866 99 739 -1 -1
30 260 56 240 24 1772 61 816 -1 -1
30 1288 73 220 55 1009 80 1159 57 83 41 132 65 72 51 212 27 764 93 328 -1 -1
30 2410 70 116 -1 -1
30 47 39 25 72 44 65 3921 27 377 12 499 92 298 -1 -1
30 491 28 766 96 182 -1 -1
30 496 33 400 87 228 -1 -1
30 87 4 950 13 553 16 772 72 678 -1 -1
30 232 56 52 -1 -1
30 218 26 43 12 275 51 906 -1 -1
30 42 57 1297 66 1820 16 515 70 141 -1 -1
30 656 38 421 73 794 -1 -1
30 646 27 577 10 392 92 715 -1 -1
30 182 70 1072 71 610 10 1175 86 1406 -1 -1
30 353 62 748 -1 -1
30 541 48 7 37 48 8 62 14 936 4 584 94 50 -1 -1
30 1994 67 1092 -1 -1
30 696 10 993 84 166 -1 -1
30 29 5 513 59 772 -1 -1
30 137 35 376 13 1634 19 134 77 743 -1 -1
30 962 36 267 56 1044 -1 -1
30 355 15 88 91 312 -1 -1
30 279 17 874 47 49 83 32 -1 -1
30 1049 93 73 11 2375 22 1016 39 428 33 145 86 439 -1 -1
30 60 69 567 50 799 34 718 89 236 -1 -1
30 96 56 14 47 606 48 98 8 40 91 960 -1 -1
30 20 36 233 34 136 90 521 -1 -1
30 1007 87 66 61 872 29 324 87 552 -1 -1
30 273 20 2330 84 1338 -1 -1
30 908 66 1481 25 917 61 155 74 357 57 515 69 761 -1 -1
30 373 72 51 32 116 3 591 51 709 -1 -1
30 2070 9 135 81 513 -1 -1
31 90 21 1921 57 461 -1 -1
31 341 75 326 24 1 59 899 29 376 40 54 18 135 14 1258 81 226 -1 -1
31 127 76 685 73 294 32 31 84 887 -1 -1
31 453 51 1234 5 51 85 520 -1 -1
31 277 65 87 73 497 72 1224 -1 -1
31 467 15 431 67 87 36 28 14 1855 81 72 -1 -1
31 1445 24 493 87 372 -1 -1
31 1029 11 59 45 538 56 161 -1 -1
31 134 84 589 -1 -1
31 174 77 554 40 69 28 358 81 18 -1 -1
31 44 42 666 44 83 82 1359 -1 -1
31 767 12 720 45 1140 14 3653 93 543 -1 -1
31 359 1 791 78 388 -1 -1
31 2357 78 129 88 464 11 131 97 122 -1 -1
31 8 19 566 54 26 99 9 -1 -1
31 247 52 333 81 1106 -1 -1
31 431 33 20 66 467 69 391 31 333 19 117 31 389 52 444 5 565 41 7 -1 -1
31 329 37 24 82 397 34 87 22 1193 26 316 31 453 62 171 -1 -1
31 915 89 62 90 1044 79 598 53 188 17 668 26 887 14 363 15 153 96 54 -1 -1
31 88 32 1282 10 564 88 1588 -1 -1
31 820 75 20 86 2770 45 267 54 929 96 13 -1 -1
31 980 41 1140 75 217 -1 -1
31 417 5 312 81 45 71 186 14 522 4 254 46 418 -1 -1
31 224 66 132 56 868 52 269 74 490 -1 -1
31 359 62 409 23 1808 26 1179 29 1102 20 498 9 359 6 1257 89 1397 -1 -1
31 511 21 1663 18 576 16 698 72 287 42 636 29 929 60 378 -1 -1
31 489 34 189 64 1145 7 1730 24 1465 56 335 -1 -1
31 63 20 202 42 42 91 342 -1 -1
31 447 80 50 6 222 93 56 79 89 3 351 83 126 -1 -1
31 506 0 503 45 1100 97 903 -1 -1
31 417 15 92 38 352 5 3675 17 1965 -1 -1
31 97 32 1895 67 133 -1 -1
31 391 49 553 94 115 -1 -1
31 289 84 93 3 440 76 34 32 421 28 959 66 823 -1 -1
31 1112 71 166 20 282 68 732 10 701 59 26 24 683 22 715 35 1578 -1 -1
31 312 42 551 8 153 61 771 -1 -1
31 186 53 1750 43 336 73 11 -1 -1
31 118 89 400 59 142 93 268 -1 -1
31 809 80 479 69 884 52 1857 26 1347 31 390 25 245 84 697 -1 -1
31 784 45 772 8 315 95 1373 -1 -1
31 103 97 828 -1 -1
31 331 52 73 65 984 78 536 -1 -1
31 841 58 260 22 1280 55 55 -1 -1
31 482 16 623 46 564 15 2119 10 742 31 72 62 73 -1 -1
31 600 66 533 32 682 43 1206 32 15 87 2340 -1 -1
31 421 76 868 88 906 7 1188 99 35 -1 -1
31 273 62 1048 84 150 -1 -1
31 457 99 1464 -1 -1
31 1802 83 656 93 687 84 590 94 2309 -1 -1
31 449 10 203 22 42 50 1326 -1 -1
31 267 63 926 51 1334 78 49 -1 -1
31 234 14 646 30 407 98 109 -1 -1
31 127 20 332 44 76 17 140 87 559 -1 -1
31 250 29 98 19 1233 97 975 -1 -1
31 727 50 156 32 486 69 422 -1 -1
31 94 93 118 -1 -1
31 493 80 276 -1 -1
31 130 32 355 89 1661 -1 -1
31 1119 10 58 23 1872 82 455 -1 -1
31 374 15 568 70 187 12 822 63 85 -1 -1
31 1445 56 381 6 86 40 108 63 518 48 123 91 2292 -1 -1
31 384 1 1273 54 150 72 170 14 278 67 957 -1 -1
31 180 68 634 -1 -1
31 964 41 1240 39 86 28 800 77 53 -1 -1
31 422 91 638 -1 -1
31 135 57 1435 65 839 58 584 57 64 39 101 38 493 49 1900 76 987 -1 -1
31 13 15 698 10 109 14 306 97 174 -1 -1
31 420 29 1000 58 266 32 323 82 1201 -1 -1
31 1661 16 642 9 518 92 112 -1 -1
31 315 15 141 54 280 -1 -1
31 124 6 476 65 895 93 279 -1 -1
31 185 94 150 85 1000 51 654 5 6 42 2314 -1 -1
31 26 54 1062 81 195 -1 -1
31 281 10 464 84 896 74 436 23 102 94 471 -1 -1
31 21 53 648 19 256 72 1932 -1 -1
31 415 93 263 41 945 36 66 99 144 -1 -1
31 455 38 977 66 273 70 495 19 261 70 291 54 163 41 674 51 2185 41 142 15 383 96 124 -1 -1
31 223 1 292 36 137 20 414 77 265 -1 -1
31 476 53 142 27 635 69 10 -1 -1
31 259 75 577 -1 -1
31 911 64 1823 -1 -1
31 493 83 1573 47 363 95 617 -1 -1
31 405 72 161 5 231 52 60 -1 -1
31 381 96 285 53 21 99 242 -1 -1
31 1127 82 582 96 199 52 753 31 1329 59 845 -1 -1
31 488 70 619 99 219 -1 -1
31 1881 50 623 17 138 48 201 -1 -1
31 173 53 303 55 559 25 590 21 81 46 389 -1 -1
31 323 32 789 16 906 9 230 32 76 47 462 -1 -1
31 657 8 479 1 1284 56 281 -1 -1
31 105 51 1425 65 3 22 23 18 533 13 200 31 164 76 623 -1 -1
31 138 96 343 -1 -1
31 182 62 614 -1 -1
31 295 76 878 62 1168 80 1091 18 286 22 192 68 36 -1 -1
31 216 79 762 -1 -1
31 143 40 820 82 76 -1 -1
31 91 29 118 57 933 66 5 -1 -1
31 462 57 390 61 919 40 943 17 30 6 137 63 2709 -1 -1
31 219 51 285 54 150 96 368 -1 -1
31 1090 46 372 80 157 17 87 29 408 22 1293 84 424 -1 -1
31 416 90 216 -1 -1
31 320 99 529 19 1363 17 60 87 697 -1 -1
31 1082 13 1847 46 472 14 878 93 431 -1 -1
31 578 89 37 -1 -1
31 157 87 22 -1 -1
31 362 81 166 67 740 92 280 -1 -1
31 771 79 147 52 434 17 472 66 961 59 277 37 747 96 2 -1 -1
31 275 95 1287 54 1547 88 519 63 212 59 282 47 484 2 1024 31 256 39 235 20 2341 98 103 -1 -1
31 115 73 61 54 426 15 502 69 42 -1 -1
31 495 83 482 58 859 95 612 -1 -1
31 1556 91 255 31 241 23 285 82 148 -1 -1
31 503 11 2105 83 484 39 971 95 49 -1 -1
31 877 98 398 12 271 97 370 -1 -1
31 1616 21 3444 27 100 61 810 -1 -1
31 30 18 144 97 15 -1 -1
31 121 46 624 52 735 -1 -1
31 473 7 138 95 70 -1 -1
31 28 5 567 46 143 18 17 66 531 -1 -1
31 64 37 103 24 142 79 686 -1 -1
31 65 93 2662 -1 -1
31 13 6 698 80 141 -1 -1
31 1423 50 2129 -1 -1
31 256 10 724 92 60 40 207 88 1066 -1 -1
31 19 87 1563 82 1805 45 708 30 2191 89 1803 -1 -1
31 490 33 359 89 282 -1 -1
31 101 24 1153 39 1033 16 273 24 1094 20 266 84 294 -1 -1
31 251 58 133 40 1010 42 40 28 1191 79 288 -1 -1
31 1378 74 184 15 1271 99 56 -1 -1
31 621 65 492 38 330 20 736 34 329 96 1119 -1 -1
31 346 88 382 -1 -1
31 26 91 503 -1 -1
31 575 84 2199 -1 -1
31 2239 43 201 64 1192 71 374 8 495 26 743 54 235 -1 -1
31 1478 33 3009 13 219 73 346 -1 -1
31 39 28 350 44 1614 50 154 74 884 82 199 -1 -1
31 539 60 1312 64 2424 83 40 99 45 5 893 97 1229 -1 -1
31 1517 95 506 -1 -1
31 330 36 6 91 442 -1 -1
31 359 95 188 -1 -1
31 222 16 675 37 46 87 932 -1 -1
31 8 53 840 47 490 65 324 -1 -1
31 1611 8 2326 93 941 -1 -1
31 160 74 8 38 1111 14 677 25 61 75 113 -1 -1
31 392 3 100 40 335 90 102 -1 -1
31 37 37 140 78 865 97 26 12 477 94 1204 -1 -1
31 3322 76 2853 -1 -1
31 56 38 562 72 688 -1 -1
31 394 32 116 82 374 -1 -1
31 693 64 59 -1 -1
31 186 32 873 50 118 27 357 93 307 -1 -1
31 547 37 267 8 174 21 1584 2 626 0 1422 45 1067 -1 -1
31 588 86 41 -1 -1
31 163 43 124 54 586 73 331 -1 -1
31 809 49 590 85 497 61 226 49 1446 42 1154 29 829 71 283 -1 -1
31 200 13 637 51 1322 10 539 82 1176 -1 -1
31 243 28 189 12 833 30 180 83 955 -1 -1
31 13 45 204 54 645 57 321 39 119 17 36 2 10 57 1768 -1 -1
31 57 93 148 86 711 74 508 0 42 81 367 -1 -1
31 1310 20 117 35 2311 75 374 -1 -1
31 799 80 271 73 1681 88 118 72 1208 4 103 46 474 88 130 -1 -1
31 1608 41 316 13 819 73 1284 -1 -1
31 32 8 144 27 138 51 570 79 743 -1 -1
31 1492 96 360 -1 -1
31 652 8 282 2 637 41 38 -1 -1
31 357 78 136 2 164 39 1468 54 1246 -1 -1
31 37 62 2 27 119 42 478 81 94 -1 -1
31 1028 72 102 43 1729 65 302 52 371 75 847 -1 -1
31 110 28 507 25 169 13 230 2 891 88 436 -1 -1
31 114 95 980 47 1195 59 23 85 274 54 353 11 166 85 921 -1 -1
31 2025 57 1545 79 867 -1 -1
31 1277 10 507 96 92 -1 -1
31 490 68 462 -1 -1
31 87 55 51 53 78 81 74 -1 -1
31 455 22 605 3 227 21 1004 5 2004 23 219 62 1095 -1 -1
31 35 22 1295 64 873 -1 -1
31 560 10 43 93 857 -1 -1
31 202 6 159 54 1141 91 484 -1 -1
31 192 38 1610 56 75 21 820 29 170 89 232 -1 -1
31 134 35 42 97 1160 -1 -1
31 40 25 818 62 536 -1 -1
31 46 76 1732 67 1065 57 760 45 650 62 429 75 830 -1 -1
31 1244 77 2232 -1 -1
31 44 71 459 31 296 82 308 -1 -1
31 627 83 307 56 308 97 768 -1 -1
31 242 39 320 20 152 91 993 -1 -1
31 294 43 747 67 34 28 751 90 363 -1 -1
31 470 29 5 11 428 92 428 87 852 97 301 76 651 18 200 27 903 96 1250 -1 -1
31 410 39 302 38 500 45 87 -1 -1
31 316 57 271 12 313 31 508 54 50 -1 -1
31 896 24 359 97 752 -1 -1
31 498 45 597 2 4 39 1465 18 328 82 479 -1 -1
31 2115 94 239 -1 -1
31 3 14 2013 55 72 99 653 -1 -1
31 790 66 16 24 326 7 462 32 931 -1 -1
31 556 86 1 89 383 98 246 -1 -1
31 87 34 200 32 1385 46 605 28 369 16 84 69 507 -1 -1
31 3472 51 175 38 50 13 144 27 31 26 277 24 1667 49 636 -1 -1
31 1004 40 1938 59 19 -1 -1
31 3613 68 616 23 187 11 487 12 742 27 33 54 102 -1 -1
31 133 86 2614 87 869 95 52 -1 -1
31 84 63 1525 52 1258 78 80 -1 -1
31 152 71 1750 -1 -1
31 2595 55 824 21 338 19 717 69 952 -1 -1
31 427 52 459 90 81 -1 -1
31 219 83 332 -1 -1
31 1800 91 680 74 331 0 176 11 352 33 624 -1 -1
31 302 87 233 82 943 53 795 7 2095 14 74 74 652 -1 -1
31 1480 45 444 93 752 -1 -1
31 251 79 162 -1 -1
31 620 65 60 43 857 54 894 49 19 10 131 91 161 -1 -1
31 375 77 321 65 136 49 326 64 145 95 85 -1 -1
31 204 58 1264 46 552 49 2690 0 617 88 1049 -1 -1
31 286 53 540 80 181 -1 -1
31 36 27 1989 9 307 86 568 -1 -1
31 423 27 1070 61 1168 -1 -1
31 1148 86 143 -1 -1
31 208 3 313 24 980 70 613 -1 -1
31 207 41 73 15 214 26 351 3 178 63 326 -1 -1
31 283 74 2 87 1061 -1 -1
31 608 19 71 89 1432 -1 -1
31 897 22 299 74 195 10 383 29 253 11 395 29 868 86 373 -1 -1
31 386 37 489 28 560 59 193 -1 -1
31 716 83 500 -1 -1
31 181 15 314 41 975 46 1605 78 213 -1 -1
31 311 5 218 75 333 -1 -1
31 51 29 959 11 309 45 2485 88 172 -1 -1
31 1197 82 672 -1 -1
31 299 40 393 0 317 51 1505 16 337 46 535 9 667 51 300 -1 -1
31 1259 4 2403 94 818 -1 -1
31 716 74 393 43 368 4 374 29 61 30 726 68 645 -1 -1
31 265 6 163 95 220 -1 -1
31 1606 56 202 7 90 0 1189 5 69 59 62 -1 -1
31 313 58 982 8 1555 70 58 10 2181 34 304 15 750 3 416 58 443 -1 -1
32 246 82 1649 -1 -1
32 121 57 265 35 361 85 488 -1 -1
32 576 77 238 16 658 84 103 -1 -1
32 310 15 662 77 80 -1 -1
32 58 42 103 36 98 3 118 5 196 4 49 38 485 -1 -1
32 333 97 107 -1 -1
32 261 46 193 49 1193 71 454 -1 -1
32 1268 1 72 46 244 48 569 -1 -1
32 1394 9 322 52 37 76 1479 -1 -1
32 64 43 1298 60 1464 29 1024 80 197 -1 -1
32 391 3 1839 25 608 27 449 49 4 84 1456 -1 -1
32 76 94 587 18 179 93 92 -1 -1
32 741 57 396 22 40 81 9 65 440 16 1281 93 104 -1 -1
32 397 95 911 41 918 30 139 79 2 -1 -1
32 240 76 554 68 572 55 23 15 178 49 182 -1 -1
32 848 17 860 46 40 20 3022 29 744 17 870 99 1112 -1 -1
32 497 83 758 30 320 1 1380 62 192 33 1643 46 33 29 1647 27 1854 9 42 29 645 24 345 29 723 91 280 -1 -1
32 231 95 325 62 1261 78 1062 84 491 35 169 58 485 24 519 72 1156 -1 -1
32 444 69 184 35 615 72 283 37 13 74 141 -1 -1
32 57 96 889 94 181 90 177 49 1 18 366 71 73 85 542 -1 -1
32 97 77 23 -1 -1
32 1539 10 85 44 1829 -1 -1
32 642 9 261 23 703 62 427 -1 -1
32 178 52 155 53 602 47 721 23 682 1 431 23 214 64 125 -1 -1
32 396 95 1453 66 839 96 948 -1 -1
32 243 91 9 -1 -1
32 539 53 476 94 640 -1 -1
32 1910 1 1018 13 814 6 224 26 211 20 327 13 504 71 512 -1 -1
32 338 2 51 74 541 28 399 52 165 96 254 -1 -1
32 612 7 453 2 48 46 670 -1 -1
32 883 81 1340 -1 -1
32 186 30 169 53 33 50 11 36 25 76 2350 -1 -1
32 1256 47 140 65 2230 87 857 -1 -1
32 262 97 759 64 82 61 286 55 725 34 199 84 1065 -1 -1
32 83 34 387 88 363 -1 -1
32 88 47 722 71 13 -1 -1
32 89 52 771 42 395 51 1696 69 61 -1 -1
32 111 27 1725 14 2125 20 703 5 1744 75 69 -1 -1
32 912 65 384 36 1236 46 1120 53 258 12 1268 21 244 24 2938 42 427 -1 -1
32 1019 20 269 27 475 99 840 -1 -1
32 49 10 769 18 1315 10 77 90 626 -1 -1
32 971 81 39 80 813 42 139 80 582 -1 -1
32 67 81 1644 -1 -1
32 1136 44 15 19 168 83 1368 -1 -1
32 149 41 205 70 1772 90 232 -1 -1
32 1392 29 237 61 403 -1 -1
32 455 16 19 88 1330 -1 -1
32 455 1 558 71 1151 80 113 -1 -1
32 115 64 409 12 680 10 930 4 620 16 957 24 822 65 52 -1 -1
32 600 78 141 -1 -1
32 256 62 483 39 114 44 553 60 327 -1 -1
32 683 6 313 80 159 -1 -1
32 1612 61 425 66 428 36 19 13 68 64 72 -1 -1
32 619 74 864 56 859 21 534 44 218 -1 -1
32 542 93 1748 -1 -1
32 205 26 1065 32 620 64 99 -1 -1
32 487 38 940 93 31 -1 -1
32 538 45 377 56 564 99 147 -1 -1
32 245 20 537 6 523 62 888 -1 -1
32 125 48 2283 54 993 19 86 42 793 88 1361 -1 -1
32 1456 12 131 3 944 92 573 -1 -1
32 158 12 71 87 486 -1 -1
32 705 80 268 78 1743 8 620 88 1996 -1 -1
32 802 95 187 -1 -1
32 192 67 2581 88 435 -1 -1
32 241 79 2501 19 471 75 448 -1 -1
32 566 24 1954 64 559 -1 -1
32 332 24 83 22 264 38 26 -1 -1
32 631 76 446 -1 -1
32 359 97 355 14 950 1 135 39 326 5 659 4 142 0 725 69 90 -1 -1
32 352 55 297 2 95 19 176 85 48 -1 -1
32 310 9 24 11 859 77 19 -1 -1
32 1496 17 1993 11 573 15 71 29 778 62 1360 -1 -1
32 94 99 140 -1 -1
32 31 24 961 19 64 54 93 -1 -1
32 167 59 1247 48 970 31 443 30 392 62 212 44 250 70 474 -1 -1
32 884 2 33 40 218 32 742 53 176 12 376 31 1748 67 1504 -1 -1
32 491 11 770 17 97 65 573 -1 -1
32 320 85 832 -1 -1
32 1324 98 806 -1 -1
32 123 14 393 4 120 35 980 -1 -1
32 450 16 217 29 65 15 577 12 3 81 893 -1 -1
32 124 91 174 0 24 1 1053 37 168 34 451 20 52 62 212 -1 -1
32 178 96 514 -1 -1
32 319 74 323 44 286 5 41 87 54 -1 -1
32 188 14 1786 10 753 55 119 56 335 -1 -1
32 150 79 369 80 886 27 120 21 564 1 1182 45 154 -1 -1
32 230 11 1499 64 269 37 155 13 217 49 958 -1 -1
32 623 51 160 26 96 33 243 80 587 -1 -1
32 49 29 314 64 600 26 378 71 349 -1 -1
32 1532 10 1318 8 239 69 272 -1 -1
32 355 93 3314 40 322 26 163 58 56 -1 -1
32 640 81 216 75 521 63 85 49 386 58 633 27 347 25 94 8 22 44 391 -1 -1
32 1640 82 588 10 948 21 838 25 243 29 523 12 386 87 843 -1 -1
32 89 98 333 -1 -1
32 32 4 326 42 745 32 387 47 560 37 172 28 779 10 347 68 2877 -1 -1
32 1677 92 2016 -1 -1
32 1290 40 711 0 568 5 252 21 541 76 405 -1 -1
32 920 53 29 61 1633 20 488 59 1668 -1 -1
32 858 18 448 34 260 10 10 26 1622 64 325 -1 -1
32 1098 85 277 20 251 85 108 -1 -1
32 510 14 140 39 560 12 2389 77 1425 -1 -1
32 207 69 65 16 877 74 2021 -1 -1
32 66 39 161 89 118 -1 -1
32 424 60 2130 20 594 55 1382 99 695 -1 -1
32 587 84 179 32 570 53 992 9 253 96 223 -1 -1
32 441 11 472 20 391 21 216 74 1154 -1 -1
32 484 96 1074 11 28 39 902 24 675 55 1070 -1 -1
32 2 89 454 48 624 82 83 -1 -1
32 461 13 170 93 77 -1 -1
32 634 67 852 12 16 43 17 33 266 20 545 63 21 -1 -1
32 87 38 102 77 1451 -1 -1
32 1031 91 6 -1 -1
32 320 26 131 34 56 52 264 -1 -1
32 175 69 132 14 15 59 194 96 152 -1 -1
32 438 66 880 -1 -1
32 693 90 888 -1 -1
32 3059 17 248 41 36 54 849 -1 -1
32 1443 73 247 31 754 39 152 67 333 -1 -1
32 152 9 22 71 23 98 1088 -1 -1
32 2542 38 97 7 245 53 409 4 822 16 369 28 260 83 10 -1 -1
32 66 68 1834 21 52 12 1101 99 465 -1 -1
32 2218 66 219 40 44 19 313 84 455 -1 -1
32 712 83 539 51 687 47 160 16 264 10 649 60 468 -1 -1
32 719 98 592 91 405 2 309 36 1291 47 233 73 778 -1 -1
32 1432 39 369 29 394 10 543 93 576 -1 -1
32 95 58 391 49 90 91 1038 -1 -1
32 212 61 39 55 878 82 186 63 157 35 2106 89 296 -1 -1
32 1364 31 356 74 71 -1 -1
32 520 84 2496 56 263 69 216 67 31 46 541 17 375 27 265 13 825 90 191 -1 -1
32 178 8 397 35 1556 60 221 18 644 77 674 -1 -1
32 776 58 1087 91 118 32 36 76 999 49 52 35 149 86 361 -1 -1
32 554 16 207 54 890 50 26 49 756 89 888 -1 -1
32 69 36 157 4 538 45 212 -1 -1
32 252 38 41 44 548 30 192 60 530 -1 -1
32 513 17 792 56 3 70 251 68 1450 79 1401 -1 -1
32 245 0 299 36 508 43 974 57 240 97 35 -1 -1
32 417 30 1659 54 406 -1 -1
32 227 74 400 68 872 83 189 89 116 -1 -1
32 759 34 2039 65 1062 23 684 20 2726 27 354 44 821 -1 -1
32 972 92 1136 0 900 89 219 -1 -1
32 69 33 31 40 2921 10 109 29 193 58 966 -1 -1
32 597 98 133 -1 -1
32 1346 60 446 90 485 0 85 44 900 32 701 39 555 83 626 -1 -1
32 611 39 138 15 20 98 733 -1 -1
32 347 86 343 -1 -1
32 1491 61 1910 7 12 10 535 61 198 -1 -1
32 160 1 591 82 177 -1 -1
32 570 67 212 65 213 61 182 35 59 0 977 48 606 -1 -1
32 617 66 268 55 346 85 840 22 1139 32 397 81 522 -1 -1
32 479 29 1483 25 174 31 925 4 633 52 676 -1 -1
32 961 57 317 43 2849 13 291 46 54 52 450 22 65 25 1270 43 5 -1 -1
32 1066 43 64 90 35 -1 -1
32 102 16 2294 34 3326 45 79 92 1148 -1 -1
32 453 29 362 14 185 60 520 -1 -1
32 397 26 593 74 15 -1 -1
32 979 97 271 66 228 92 297 77 133 16 1079 60 112 37 90 64 1108 -1 -1
32 372 73 196 4 68 49 461 23 1339 36 1189 70 162 -1 -1
32 131 68 727 69 544 83 414 81 94 32 507 43 372 3 522 41 491 10 290 5 35 1 180 3 324 19 923 -1 -1
32 489 60 206 0 663 29 388 54 224 47 4 66 1701 -1 -1
32 620 1 315 8 572 5 2840 99 780 -1 -1
32 534 75 604 11 271 58 105 93 374 -1 -1
32 2064 11 557 15 608 98 369 -1 -1
32 1451 64 425 20 260 6 1888 90 852 -1 -1
32 1713 41 939 88 137 -1 -1
32 81 31 520 86 215 19 451 17 261 28 1941 16 631 46 582 -1 -1
32 274 79 1539 21 766 17 276 1 214 5 443 75 1098 -1 -1
32 508 27 4664 29 324 62 269 -1 -1
32 928 14 751 78 87 -1 -1
32 233 97 469 -1 -1
32 65 96 1453 -1 -1
32 593 81 448 -1 -1
32 358 78 625 -1 -1
32 1364 58 317 53 1080 45 652 74 513 -1 -1
32 1272 85 617 -1 -1
32 2184 49 987 78 1008 -1 -1
32 147 5 106 4 305 96 59 -1 -1
32 233 34 109 4 637 52 670 87 400 -1 -1
32 238 56 299 47 188 12 632 9 1045 10 225 16 455 95 407 -1 -1
32 425 79 381 6 546 90 946 -1 -1
32 382 91 429 -1 -1
32 9 62 736 93 227 -1 -1
32 284 97 136 -1 -1
32 31 14 1300 43 287 16 913 46 335 -1 -1
32 154 14 509 0 405 26 2097 55 454 -1 -1
32 1089 65 238 2 494 17 271 49 452 34 757 14 382 91 293 -1 -1
32 661 56 254 -1 -1
32 1076 56 24 46 493 0 490 63 635 -1 -1
32 1295 20 77 34 326 -1 -1
32 352 65 482 11 2 91 122 -1 -1
32 305 44 44 57 25 -1 -1
32 58 31 29 80 233 -1 -1
32 943 40 1276 61 3367 24 309 56 151 -1 -1
32 76 93 843 -1 -1
32 2282 90 1920 -1 -1
32 572 56 415 2 1308 37 326 61 157 -1 -1
32 514 90 822 -1 -1
32 203 11 232 74 171 63 587 12 1016 78 162 -1 -1
32 147 13 205 33 41 83 557 -1 -1
32 46 70 1528 75 1311 -1 -1
32 10 62 161 98 2629 -1 -1
32 1011 77 206 49 1154 0 417 11 95 0 286 27 755 13 116 2 312 24 327 -1 -1
32 250 82 301 97 504 -1 -1
32 604 80 1 -1 -1
32 522 20 53 8 762 81 273 -1 -1
32 1020 20 301 95 163 -1 -1
32 1177 90 1118 -1 -1
32 161 2 18 70 481 -1 -1
32 1980 62 776 93 473 -1 -1
32 537 14 587 63 1245 -1 -1
33 381 5 2799 2 7 78 287 -1 -1
33 402 83 58 88 20 59 26 99 364 41 652 71 355 38 224 32 142 41 689 -1 -1
33 84 1 263 15 494 1 230 89 1034 -1 -1
33 163 5 589 51 323 24 531 58 1114 74 116 -1 -1
33 755 35 379 24 719 62 350 -1 -1
33 205 60 476 -1 -1
33 396 24 184 76 1058 -1 -1
33 19 72 334 60 1095 72 522 71 334 1 311 65 764 -1 -1
33 194 31 582 67 84 -1 -1
33 197 48 165 39 377 82 238 -1 -1
33 1456 8 762 70 1853 -1 -1
33 224 51 360 10 109 2 281 28 32 -1 -1
33 607 78 1246 2 388 71 1091 -1 -1
33 201 69 865 -1 -1
33 1185 41 1570 15 331 79 213 -1 -1
33 129 4 21 61 1390 -1 -1
33 115 13 1054 25 968 26 881 17 214 36 816 35 203 -1 -1
33 203 32 271 77 128 37 772 66 60 94 538 -1 -1
33 2 58 699 30 849 82 473 83 421 -1 -1
33 1239 49 52 48 913 16 298 21 364 47 861 -1 -1
33 880 38 410 31 57 75 139 -1 -1
33 85 20 629 3 606 6 135 25 736 14 685 94 1951 -1 -1
33 37 5 1432 20 893 71 512 -1 -1
33 427 2 220 65 1006 -1 -1
33 179 27 209 87 47 -1 -1
33 421 19 654 69 32 61 501 33 512 59 274 35 143 59 554 -1 -1
33 373 57 456 45 72 8 89 24 555 46 191 -1 -1
33 469 20 554 55 729 91 846 -1 -1
33 330 31 248 46 73 44 712 90 2120 -1 -1
33 1345 67 553 98 322 -1 -1
33 51 97 495 0 862 60 288 21 536 5 2256 83 2259 -1 -1
33 1067 60 44 37 4 71 1637 30 128 51 639 17 522 20 105 76 1361 -1 -1
33 1461 85 378 10 320 89 911 -1 -1
33 159 94 489 -1 -1
33 237 37 170 99 2383 79 1120 85 932 24 479 61 429 7 287 89 1103 -1 -1
33 499 5 208 41 27 -1 -1
33 58 54 226 93 307 -1 -1
33 306 39 573 86 787 -1 -1
33 308 67 842 -1 -1
33 9 10 1024 6 607 11 496 34 496 20 539 45 571 -1 -1
33 754 49 1220 89 384 94 1098 15 136 51 1217 60 474 24 339 33 332 11 942 41 984 16 831 52 852 -1 -1
33 462 62 924 85 457 64 185 62 874 18 1138 85 133 -1 -1
33 146 12 366 75 699 -1 -1
33 966 71 1980 86 8 83 446 99 324 -1 -1
33 24 70 183 5 901 30 475 39 1435 2 183 43 426 94 312 -1 -1
33 451 76 59 72 879 91 635 -1 -1
33 519 81 100 9 1473 12 2046 77 85 -1 -1
33 202 60 65 85 67 51 535 94 1060 -1 -1
33 610 88 141 95 213 79 890 53 322 5 1981 24 1543 77 407 -1 -1
33 736 39 311 31 118 83 53 36 285 78 1220 -1 -1
33 280 57 658 71 267 84 1320 35 1290 21 1237 67 480 -1 -1
33 978 10 250 75 139 -1 -1
33 1368 39 599 43 705 44 97 48 645 7 61 97 740 -1 -1
33 487 28 601 14 345 49 842 -1 -1
33 396 48 1454 76 518 97 684 -1 -1
33 604 7 3191 52 795 43 753 12 137 26 1531 25 455 20 674 99 240 -1 -1
33 1074 76 16 47 444 7 2843 25 1021 20 1267 79 809 -1 -1
33 1167 45 560 24 143 57 385 -1 -1
33 1168 41 955 9 189 87 294 -1 -1
33 94 45 94 60 245 10 876 86 1371 -1 -1
33 990 70 33 13 229 22 580 93 122 -1 -1
33 482 40 515 53 470 74 63 -1 -1
33 536 91 185 98 466 14 1342 26 3095 47 346 25 125 27 359 22 3232 54 1342 -1 -1
33 136 78 125 -1 -1
33 116 79 736 -1 -1
33 638 8 1327 14 1271 77 4400 -1 -1
33 565 53 549 -1 -1
33 295 56 248 -1 -1
33 52 64 201 74 124 16 271 46 181 63 50 -1 -1
33 916 3 204 46 29 -1 -1
33 176 68 1054 65 86 71 71 96 565 -1 -1
33 59 1 1875 25 17 73 1149 12 1023 87 120 -1 -1
33 78 75 612 -1 -1
33 1234 47 360 89 88 -1 -1
33 6 40 202 91 101 -1 -1
33 59 74 150 3 515 71 184 -1 -1
33 646 72 458 -1 -1
33 337 36 1394 95 4 -1 -1
33 206 10 431 19 260 61 1109 -1 -1
33 1728 79 3 90 154 -1 -1
33 74 20 313 92 327 -1 -1
33 142 2 334 61 962 95 888 -1 -1
33 120 62 877 22 362 92 137 -1 -1
33 1175 15 155 51 547 53 992 43 1915 31 995 84 717 -1 -1
33 734 32 552 42 101 -1 -1
33 160 99 654 -1 -1
33 737 25 80 84 795 -1 -1
33 527 62 601 22 875 61 358 -1 -1
33 787 41 1131 83 22 -1 -1
33 1094 97 872 36 390 3 229 86 140 58 2219 38 46 52 923 11 255 82 31 -1 -1
33 1770 10 643 22 503 43 828 -1 -1
33 357 39 1599 60 131 -1 -1
33 615 73 43 76 132 91 627 97 106 -1 -1
33 1862 35 370 65 427 -1 -1
33 569 51 974 49 324 66 952 -1 -1
33 225 69 2576 -1 -1
33 194 48 463 -1 -1
33 986 65 242 74 994 76 1379 54 446 0 222 34 687 42 331 59 1963 -1 -1
33 207 12 60 58 100 -1 -1
33 722 92 483 -1 -1
33 46 49 1045 22 1640 97 1220 -1 -1
33 775 64 340 39 218 67 710 81 213 -1 -1
33 474 73 117 22 2850 95 601 -1 -1
33 481 10 765 53 75 66 328 92 1154 -1 -1
33 868 63 358 -1 -1
33 548 36 189 2 558 12 1142 79 108 -1 -1
33 555 52 154 17 204 39 350 71 1346 -1 -1
33 93 98 96 99 1171 57 660 18 1246 43 218 83 1122 -1 -1
33 3 77 712 -1 -1
33 646 90 1417 60 1766 24 41 1 91 37 676 -1 -1
33 410 83 27 28 97 41 814 64 1827 94 59 -1 -1
33 219 2 1504 87 766 -1 -1
33 62 54 768 99 1422 -1 -1
33 451 80 1495 89 566 5 430 24 1558 69 84 44 741 47 724 37 298 4 352 37 72 32 97 77 978 -1 -1
33 910 25 855 58 188 20 1001 72 567 -1 -1
33 748 57 1601 34 107 6 655 99 198 -1 -1
33 184 57 620 75 661 20 1114 39 465 80 825 -1 -1
33 344 31 186 38 1260 13 678 54 624 -1 -1
33 217 45 268 92 8 -1 -1
33 1061 91 1127 35 86 32 898 39 727 32 505 29 941 40 689 81 290 -1 -1
33 855 41 504 60 483 59 446 75 183 -1 -1
33 657 62 33 -1 -1
33 515 27 779 97 1050 -1 -1
33 231 37 630 98 780 -1 -1
33 1168 95 1129 79 322 92 794 35 215 43 516 12 32 41 771 98 2072 -1 -1
33 736 49 1222 68 401 -1 -1
33 955 41 640 61 191 9 244 47 421 83 2720 -1 -1
33 383 12 273 41 29 -1 -1
33 1003 83 650 46 66 84 1272 -1 -1
33 301 20 342 37 218 92 533 -1 -1
33 359 32 207 73 398 50 159 0 928 78 2161 -1 -1
33 999 48 228 22 269 57 112 70 158 57 760 50 1096 51 206 14 528 89 1167 -1 -1
33 2534 20 252 86 183 -1 -1
33 310 91 130 -1 -1
33 493 61 2049 87 59 -1 -1
33 956 20 200 79 154 -1 -1
33 65 36 84 50 139 -1 -1
33 440 5 2619 46 234 37 777 26 570 39 1464 -1 -1
33 581 15 525 70 833 -1 -1
33 194 12 1020 10 837 2 591 48 302 67 245 -1 -1
33 35 63 1608 13 208 11 364 19 1473 30 182 86 5 -1 -1
33 527 20 184 86 53 -1 -1
33 518 85 690 65 52 54 86 75 417 -1 -1
33 309 34 3471 10 397 21 383 64 1186 -1 -1
33 495 44 593 49 97 63 1977 -1 -1
33 423 54 352 42 258 40 274 53 491 -1 -1
33 329 86 67 -1 -1
33 17 40 85 6 153 52 38 13 227 10 281 76 195 -1 -1
33 269 54 857 10 596 62 482 7 552 77 159 -1 -1
33 1717 30 2051 92 341 -1 -1
33 174 73 47 42 257 1 256 48 161 -1 -1
33 2346 12 708 81 405 91 243 97 1977 55 422 36 21 1 181 18 978 23 396 73 3218 -1 -1
33 276 16 1676 10 860 62 331 -1 -1
33 2053 96 38 61 1332 75 490 73 1028 76 1217 72 642 74 300 68 542 70 583 35 284 23 163 68 323 -1 -1
33 502 11 740 64 414 -1 -1
33 192 69 2238 46 314 53 251 41 1865 40 7 31 2168 89 365 -1 -1
33 283 58 320 50 326 76 71 -1 -1
33 32 73 259 44 525 42 687 50 44 62 99 -1 -1
33 74 2 477 85 527 -1 -1
33 8 67 97 26 1077 55 4018 39 43 26 77 32 897 13 279 75 282 -1 -1
33 539 46 2380 39 358 10 147 28 280 -1 -1
33 193 25 216 52 551 16 1 91 117 -1 -1
33 561 73 275 48 7 51 573 93 165 -1 -1
33 1 91 538 -1 -1
33 122 82 175 -1 -1
33 484 75 27 99 17 -1 -1
33 508 48 569 22 965 13 367 72 166 -1 -1
33 2133 0 201 39 1539 -1 -1
33 370 20 2274 70 668 -1 -1
33 591 73 3017 80 1510 88 2275 16 426 62 1284 85 404 -1 -1
33 386 52 1124 20 161 90 121 -1 -1
33 385 65 175 43 107 20 431 76 162 -1 -1
33 16 7 96 83 182 15 529 20 366 94 533 -1 -1
33 196 84 1022 12 173 2 117 36 52 74 567 -1 -1
33 216 5 322 25 871 20 922 53 522 -1 -1
33 448 40 30 85 1023 -1 -1
33 475 80 1192 35 486 0 23 76 1041 -1 -1
33 436 12 4820 47 784 9 426 21 563 78 49 -1 -1
33 2517 9 117 75 3840 -1 -1
33 1432 40 133 72 2206 -1 -1
33 361 70 28 86 915 55 1814 5 165 26 1081 96 9 -1 -1
33 518 67 112 20 308 1 124 41 477 56 31 -1 -1
33 676 38 1433 20 17 70 352 -1 -1
33 520 53 108 89 576 -1 -1
33 645 62 1566 28 361 76 63 98 806 -1 -1
33 834 58 632 82 105 -1 -1
33 456 80 393 83 514 82 214 79 469 10 191 92 283 -1 -1
33 404 5 1700 16 634 86 1761 -1 -1
33 895 2 52 98 495 -1 -1
33 226 51 1129 34 4 30 521 42 968 91 369 -1 -1
33 1664 25 165 74 1525 68 577 63 197 55 303 78 230 -1 -1
33 209 35 39 11 428 91 598 -1 -1
33 185 60 507 -1 -1
33 436 82 339 35 140 50 1032 23 513 8 1618 86 210 -1 -1
33 653 41 944 58 499 84 2594 -1 -1
33 191 56 597 70 224 81 103 39 43 88 478 -1 -1
33 528 77 85 -1 -1
33 1855 91 912 18 164 63 394 31 38 88 440 -1 -1
33 736 69 608 -1 -1
33 193 75 275 19 341 40 26 84 381 -1 -1
33 61 48 612 94 415 -1 -1
33 1467 60 120 99 15 -1 -1
33 76 63 245 5 174 0 297 81 1222 -1 -1
33 66 63 89 78 423 -1 -1
33 375 66 719 75 77 -1 -1
33 180 22 1057 49 863 93 1470 -1 -1
33 319 11 174 27 166 58 790 -1 -1
33 310 62 317 79 87 -1 -1
33 683 74 132 88 1054 -1 -1
33 486 67 840 13 603 87 61 -1 -1
33 167 45 238 46 133 78 487 -1 -1
33 241 85 30 -1 -1
33 574 41 875 -1 -1
33 747 78 759 -1 -1
33 669 30 830 24 1417 38 158 58 21 -1 -1
33 612 52 43 32 112 81 33 -1 -1
33 384 75 302 85 243 -1 -1
33 1308 7 193 81 555 -1 -1
33 67 55 1617 -1 -1
33 183 92 934 -1 -1
33 178 78 186 -1 -1
34 741 72 11 -1 -1
34 563 53 158 81 605 87 781 -1 -1
34 1156 42 1185 27 3471 3 741 34 2394 78 169 -1 -1
34 93 92 3152 51 171 79 26 -1 -1
34 112 26 1009 63 1024 82 78 -1 -1
34 103 71 1903 86 819 44 778 11 920 99 174 -1 -1
34 327 86 660 79 317 56 597 20 374 71 17 -1 -1
34 608 70 903 -1 -1
34 32 99 1471 -1 -1
34 837 2 890 23 1206 76 102 -1 -1
34 581 64 545 2 337 50 321 -1 -1
34 154 50 251 -1 -1
34 514 52 103 75 982 -1 -1
34 291 78 1188 -1 -1
34 1533 18 379 35 459 32 469 85 626 -1 -1
34 133 88 125 70 553 32 540 0 202 7 119 79 405 -1 -1
34 1332 5 713 91 848 -1 -1
34 943 46 274 15 111 58 207 -1 -1
34 294 91 615 -1 -1
34 92 27 830 13 360 1 259 58 414 -1 -1
34 639 6 824 8 1007 60 652 -1 -1
34 684 49 634 7 861 68 494 63 492 40 899 87 975 -1 -1
34 866 67 369 66 798 17 4 11 644 90 860 -1 -1
34 313 56 409 42 514 74 428 33 434 42 625 37 154 3 1200 64 239 -1 -1
34 1243 8 253 24 609 33 594 7 129 11 796 76 144 -1 -1
34 520 60 550 -1 -1
34 215 92 128 -1 -1
34 472 57 927 23 39 7 2080 1 235 77 2154 -1 -1
34 767 9 107 6 845 75 513 -1 -1
34 485 90 203 40 438 58 195 64 635 91 1064 82 95 21 457 38 23 28 64 38 1741 3 48 69 51 -1 -1
34 305 44 90 68 6 39 135 5 6 67 38 -1 -1
34 176 66 848 80 850 26 215 77 796 73 472 90 1348 -1 -1
34 1574 22 99 64 135 -1 -1
34 235 93 890 -1 -1
34 607 23 433 75 1694 2 863 28 453 78 1306 -1 -1
34 766 33 22 1 1440 59 175 -1 -1
34 394 38 211 44 7 83 1040 -1 -1
34 82 58 275 51 443 24 338 79 470 -1 -1
34 392 10 71 24 176 32 910 29 432 60 925 -1 -1
34 182 85 620 -1 -1
34 48 22 637 14 19 66 725 -1 -1
34 160 71 2109 66 2846 98 1745 -1 -1
34 525 40 1187 2 1789 55 503 -1 -1
34 111 39 1232 37 787 18 173 22 1907 55 158 57 107 54 787 17 491 11 84 71 4011 -1 -1
34 521 92 1646 -1 -1
34 13 76 577 61 264 64 174 80 598 -1 -1
34 386 64 185 -1 -1
34 692 96 2070 -1 -1
34 531 29 983 76 990 14 81 41 624 14 715 64 571 -1 -1
34 1421 16 120 90 245 -1 -1
34 188 33 484 51 548 94 156 -1 -1
34 64 24 894 23 323 59 690 -1 -1
34 33 23 724 57 454 45 164 68 575 13 1049 49 175 65 858 -1 -1
34 1186 2 970 96 13 -1 -1
34 105 94 22 49 438 26 496 77 148 -1 -1
34 422 43 1010 59 409 -1 -1
34 89 47 587 77 97 6 1600 68 1409 49 289 3 14 94 747 -1 -1
34 292 78 1084 -1 -1
34 13 96 43 29 62 75 605 29 784 91 279 -1 -1
34 964 15 473 39 461 6 435 85 444 -1 -1
34 1040 4 156 2 167 75 376 -1 -1
34 624 56 57 83 1235 -1 -1
34 235 85 486 40 27 56 4 65 35 -1 -1
34 1110 0 48 91 830 -1 -1
34 49 16 1041 34 2619 83 2 -1 -1
34 579 45 657 51 1276 6 859 95 365 -1 -1
34 136 90 67 -1 -1
34 161 6 56 8 136 10 40 17 74 92 1617 -1 -1
34 10 77 85 95 382 -1 -1
34 205 71 73 14 609 86 1093 -1 -1
34 176 95 375 -1 -1
34 1545 20 502 32 2184 59 215 -1 -1
34 701 51 1438 39 232 78 145 19 422 30 406 74 1567 -1 -1
34 119 73 140 33 107 27 392 12 961 85 68 -1 -1
34 265 83 387 -1 -1
34 519 83 663 -1 -1
34 913 73 43 56 250 42 644 53 264 84 1386 69 1220 27 540 98 112 -1 -1
34 61 50 276 31 243 99 478 -1 -1
34 464 38 899 90 536 -1 -1
34 637 40 714 43 1 89 1019 -1 -1
34 689 66 1202 -1 -1
34 1088 65 191 89 513 78 1090 63 876 87 738 -1 -1
34 149 42 172 2 65 85 1797 -1 -1
34 5 71 872 3 1003 52 367 87 19 35 2115 13 837 11 336 35 628 -1 -1
34 23 4 663 41 321 89 90 -1 -1
34 1053 68 1867 33 1621 92 548 41 433 29 253 26 521 75 1092 -1 -1
34 494 91 598 -1 -1
34 765 90 89 -1 -1
34 564 63 423 23 61 14 88 45 1452 2 743 33 330 98 187 -1 -1
34 321 95 161 -1 -1
34 365 82 46 79 593 15 660 47 370 10 1165 39 233 75 6 -1 -1
34 184 92 603 -1 -1
34 1315 25 490 15 7 69 281 -1 -1
34 4365 51 73 52 1344 17 135 89 49 -1 -1
34 517 19 2334 4 455 40 223 45 763 -1 -1
34 622 35 3247 86 7 -1 -1
34 1127 25 276 42 229 -1 -1
34 1535 0 1042 32 83 40 398 -1 -1
34 709 56 153 28 234 59 99 93 854 -1 -1
34 3429 42 994 92 678 44 834 51 569 54 483 19 1444 44 246 -1 -1
34 1325 57 473 81 594 -1 -1
34 1561 12 254 80 1501 -1 -1
34 1358 32 45 5 453 20 514 0 211 5 30 83 933 -1 -1
34 588 25 184 90 1015 45 168 70 176 -1 -1
34 290 26 153 92 2572 -1 -1
34 194 90 21 10 594 62 616 60 323 35 2051 75 625 -1 -1
34 1010 98 1467 -1 -1
34 1049 10 1219 68 170 -1 -1
34 402 62 43 24 1269 68 178 -1 -1
34 433 49 494 16 163 1 458 12 436 25 989 46 626 -1 -1
34 195 92 460 -1 -1
34 629 58 252 81 612 -1 -1
34 374 49 362 10 931 65 139 -1 -1
34 20 81 401 0 2484 23 145 13 79 33 174 8 380 1 795 67 334 -1 -1
34 422 64 1091 89 827 11 1616 44 25 14 1258 74 783 -1 -1
34 3037 75 32 74 122 84 94 49 3001 98 524 -1 -1
34 620 83 12 -1 -1
34 506 44 1410 26 657 1 98 28 86 81 120 -1 -1
34 452 80 879 59 33 3 571 60 721 -1 -1
34 230 14 640 61 1179 56 2003 19 1574 64 377 -1 -1
34 675 43 89 10 82 16 1352 91 1153 -1 -1
34 68 93 106 44 1261 17 707 37 1292 74 41 -1 -1
34 2 16 125 32 841 -1 -1
34 21 93 94 85 818 44 984 98 170 83 594 82 150 88 267 3 431 93 204 -1 -1
34 1514 88 129 39 58 66 35 98 260 -1 -1
34 21 29 487 17 485 5 2 20 5 37 1146 -1 -1
34 149 2 697 92 334 -1 -1
34 96 5 1132 4 56 62 786 -1 -1
34 221 79 158 47 849 46 531 19 3 45 366 -1 -1
34 246 44 324 40 362 90 641 75 173 32 155 69 115 72 700 -1 -1
34 1539 6 59 72 405 39 905 27 361 4 1393 36 583 67 660 -1 -1
34 708 95 368 -1 -1
34 11 69 18 9 1025 71 313 29 344 30 121 78 551 -1 -1
34 292 92 1020 64 1740 66 361 19 128 64 438 -1 -1
34 202 97 1577 25 406 31 382 2 200 69 892 -1 -1
34 251 43 144 92 18 -1 -1
34 183 95 114 -1 -1
34 1244 49 55 98 492 -1 -1
34 790 23 788 87 328 -1 -1
34 952 87 398 -1 -1
34 880 13 1262 27 493 15 1153 85 619 -1 -1
34 235 4 515 50 270 -1 -1
34 144 84 246 71 113 81 576 9 337 40 146 59 415 -1 -1
34 83 51 933 78 1037 70 1542 74 423 78 151 20 2036 47 42 23 128 44 456 46 673 25 774 8 134 44 542 -1 -1
34 875 80 857 32 737 80 1619 31 81 30 132 88 2458 -1 -1
34 410 98 262 -1 -1
34 385 37 555 77 191 98 666 -1 -1
34 370 12 48 48 125 76 402 74 266 57 23 61 292 -1 -1
34 454 3 627 18 562 11 1378 69 225 -1 -1
34 10 49 539 77 797 23 333 51 312 35 55 69 853 -1 -1
34 1332 74 682 -1 -1
34 395 83 261 62 40 94 60 -1 -1
34 670 62 1442 45 3801 15 1307 20 1324 21 360 79 845 -1 -1
34 563 3 332 6 239 73 77 -1 -1
34 439 19 1261 85 1199 -1 -1
34 850 30 534 60 381 -1 -1
34 793 62 625 5 200 81 170 -1 -1
34 1518 78 668 -1 -1
34 23 38 204 50 447 39 1980 56 740 -1 -1
34 45 55 630 46 380 26 647 44 579 69 340 -1 -1
34 1831 19 56 46 1581 -1 -1
34 160 26 217 72 34 -1 -1
34 3 22 12 12 180 62 6 -1 -1
34 136 99 49 -1 -1
34 24 78 43 -1 -1
34 422 0 654 21 121 12 197 1 1193 25 986 -1 -1
34 462 5 361 64 595 -1 -1
34 1547 95 669 57 951 10 448 73 226 81 964 -1 -1
34 649 21 620 41 76 73 1313 -1 -1
34 422 20 425 91 318 -1 -1
34 104 63 1168 -1 -1
34 616 63 212 17 442 96 240 80 708 78 157 14 142 47 118 16 182 99 1357 -1 -1
34 178 56 978 97 237 -1 -1
34 23 59 66 32 378 91 249 -1 -1
34 554 91 75 -1 -1
34 1105 1 528 28 23 3 987 57 76 -1 -1
34 154 69 90 81 134 -1 -1
34 201 56 558 -1 -1
34 120 2 266 31 1313 70 2689 -1 -1
34 505 46 16 16 46 76 371 -1 -1
34 284 14 1081 98 822 -1 -1
34 527 91 184 88 394 59 436 18 591 6 31 81 184 -1 -1
34 1057 66 988 -1 -1
34 1046 89 882 82 793 21 665 71 211 72 85 75 530 -1 -1
34 259 60 2923 5 1 53 216 -1 -1
34 4155 14 3639 77 3587 41 3419 73 654 99 44 -1 -1
34 607 68 765 10 485 97 90 -1 -1
34 608 45 898 26 305 47 766 88 240 -1 -1
34 1035 82 759 73 286 60 890 15 148 19 81 3 149 75 582 -1 -1
34 265 51 51 64 157 27 1043 25 999 88 1153 -1 -1
34 1150 24 701 84 422 -1 -1
34 101 71 1178 -1 -1
34 139 22 737 57 1119 -1 -1
34 381 84 1862 -1 -1
34 2396 74 328 -1 -1
34 294 98 1177 -1 -1
34 1831 49 252 15 249 66 2330 -1 -1
34 281 37 1915 54 986 4 207 71 186 -1 -1
34 891 87 1015 -1 -1
34 594 27 381 46 687 99 43 -1 -1
34 334 53 698 79 54 -1 -1
34 1299 83 1315 -1 -1
34 186 5 331 35 1366 83 559 -1 -1
34 383 25 913 9 302 62 266 -1 -1
34 625 90 333 -1 -1
34 2091 65 109 -1 -1
34 635 67 845 80 409 40 332 80 640 -1 -1
34 303 67 198 11 408 13 661 10 385 66 310 -1 -1
35 999 66 499 44 390 29 120 95 183 -1 -1
35 880 90 694 57 304 83 297 84 86 34 1429 15 17 58 408 -1 -1
35 1176 27 33 48 31 45 262 4 681 61 493 -1 -1
35 668 7 247 43 438 49 767 92 778 -1 -1
35 298 82 129 33 347 27 628 73 516 -1 -1
35 826 70 6 3 1093 44 517 3 418 0 780 71 651 -1 -1
35 91 72 224 53 1121 23 1119 74 277 -1 -1
35 72 62 549 71 346 76 182 78 119 17 749 15 388 53 1245 -1 -1
35 635 16 277 14 2389 91 768 -1 -1
35 91 39 67 91 146 -1 -1
35 626 10 39 31 1060 9 310 51 275 -1 -1
35 751 81 45 -1 -1
35 37 51 702 31 938 34 293 22 357 5 384 11 284 4 462 58 583 -1 -1
35 1044 45 857 37 81 93 168 52 1456 50 715 58 630 18 257 60 33 -1 -1
35 1020 7 129 53 798 35 214 13 1395 87 335 -1 -1
35 63 2 393 1 442 31 790 24 759 12 672 66 120 -1 -1
35 1777 89 1001 84 438 69 293 59 1197 67 877 20 350 92 268 -1 -1
35 2090 97 972 -1 -1
35 167 68 693 48 683 59 2848 7 138 70 773 -1 -1
35 899 85 651 90 235 73 13 34 268 72 1348 64 319 24 606 38 756 13 210 30 928 3 218 84 1535 -1 -1
35 325 61 363 12 331 27 365 26 506 19 1165 27 111 50 21 -1 -1
35 664 46 658 95 1358 -1 -1
35 23 14 225 60 73 -1 -1
35 206 23 737 6 48 45 334 38 775 42 440 92 525 -1 -1
35 737 97 1 51 1703 23 572 76 219 27 764 97 2473 -1 -1
35 175 95 107 52 502 8 1821 75 828 -1 -1
35 546 1 97 87 359 -1 -1
35 1543 24 518 10 226 14 41 69 537 -1 -1
35 154 52 29 48 23 37 18 58 901 -1 -1
35 505 89 820 10 27 71 2529 89 175 -1 -1
35 337 97 1224 -1 -1
35 724 89 1772 -1 -1
35 17 78 953 77 361 75 52 94 679 -1 -1
35 877 22 393 99 910 -1 -1
35 560 28 143 4 864 94 405 -1 -1
35 213 64 238 68 570 46 977 11 1296 5 453 2 74 87 271 -1 -1
35 77 23 42 28 41 92 47 81 50 1 450 38 384 35 53 64 66 -1 -1
35 409 89 416 -1 -1
35 1829 69 722 21 2106 72 870 -1 -1
35 384 71 215 28 368 36 1516 34 277 17 1971 20 307 13 1071 95 366 -1 -1
35 271 12 215 0 95 93 1097 -1 -1
35 58 96 34 -1 -1
35 662 27 1299 25 972 36 580 5 810 66 972 -1 -1
35 305 32 555 68 1490 53 523 18 313 64 170 -1 -1
35 744 16 2952 79 467 54 374 92 289 -1 -1
35 192 59 295 -1 -1
35 45 72 578 -1 -1
35 2021 95 1428 41 797 33 208 97 1573 -1 -1
35 122 17 315 84 148 -1 -1
35 568 16 352 19 139 94 304 -1 -1
35 574 36 280 12 1214 73 917 -1 -1
35 1066 91 636 50 597 16 751 51 1583 48 350 87 321 -1 -1
35 1050 56 679 49 100 31 171 57 585 21 465 67 534 -1 -1
35 341 11 902 13 1855 44 328 4 544 27 497 99 226 -1 -1
35 255 44 1505 18 1133 15 412 63 35 -1 -1
35 746 0 224 89 1489 -1 -1
35 54 57 996 24 360 77 401 -1 -1
35 200 5 1007 21 862 13 592 65 417 -1 -1
35 596 93 234 -1 -1
35 323 69 1302 -1 -1
35 567 76 2740 63 220 29 2117 79 202 -1 -1
35 3191 60 213 44 209 78 21 -1 -1
35 221 94 88 20 98 31 602 48 768 -1 -1
35 174 76 937 40 916 85 325 -1 -1
35 596 57 2329 0 763 59 753 -1 -1
35 625 48 2720 45 173 1 466 2 275 98 834 -1 -1
35 883 69 76 54 1 59 691 91 505 -1 -1
35 1168 82 1300 -1 -1
35 134 86 1835 26 719 56 1054 -1 -1
35 104 44 534 50 2475 78 131 45 190 61 149 59 2418 97 299 -1 -1
35 953 83 38 87 1520 73 2915 10 1136 16 646 95 1726 -1 -1
35 491 11 411 54 233 -1 -1
35 427 3 279 59 510 20 661 3 1142 66 1929 -1 -1
35 64 78 1214 38 640 61 353 3 2008 90 1203 -1 -1
35 72 70 1383 56 370 10 145 30 1049 47 173 -1 -1
35 492 69 221 30 1090 29 86 33 1052 36 105 85 499 -1 -1
35 39 38 411 10 307 48 315 61 1144 -1 -1
35 266 84 25 92 2952 -1 -1
35 477 8 49 66 474 -1 -1
35 173 46 1606 35 1145 26 782 33 298 32 533 56 883 -1 -1
35 134 99 181 -1 -1
35 916 49 10 74 97 73 167 34 2680 57 450 11 156 94 90 -1 -1
35 372 88 81 24 745 69 381 92 404 -1 -1
35 1171 11 495 9 278 37 1131 17 718 83 87 -1 -1
35 87 56 421 99 20 71 983 75 470 55 84 88 180 4 278 18 123 43 729 96 811 -1 -1
35 563 20 83 14 120 60 56 46 539 56 2212 55 157 -1 -1
35 400 29 528 10 183 24 153 7 1050 93 216 -1 -1
35 118 87 329 26 542 49 52 28 27 67 535 -1 -1
35 135 9 41 16 238 57 175 -1 -1
35 629 81 1315 27 505 84 102 83 425 35 890 41 796 3 306 6 181 83 141 -1 -1
35 709 18 1693 2 682 61 193 -1 -1
35 1168 36 228 91 1207 -1 -1
35 648 54 1228 67 712 33 146 46 1852 86 344 -1 -1
35 193 88 296 97 342 23 450 40 277 56 213 81 386 -1 -1
35 1437 68 427 34 437 23 505 33 1540 58 524 -1 -1
35 54 8 892 33 37 87 32 -1 -1
35 438 93 191 -1 -1
35 1350 41 4 35 479 93 790 -1 -1
35 1009 27 486 65 135 51 401 9 482 68 1102 -1 -1
35 450 74 1194 43 1365 49 154 6 180 28 84 18 800 40 1383 -1 -1
35 2325 61 12 66 1127 -1 -1
35 41 89 388 -1 -1
35 52 77 9 19 2251 17 146 8 17 73 392 -1 -1
35 1549 87 729 -1 -1
35 2312 44 182 89 361 -1 -1
35 1463 60 410 15 207 72 208 -1 -1
35 78 15 1130 75 79 -1 -1
35 115 29 421 18 15 99 648 -1 -1
35 481 23 494 46 121 -1 -1
35 700 54 658 26 373 34 279 37 435 94 731 -1 -1
35 614 27 2475 11 409 19 403 99 390 -1 -1
35 793 17 238 87 5 -1 -1
35 1971 17 371 50 134 -1 -1
35 14 84 82 31 459 82 669 -1 -1
35 447 21 1233 66 452 15 334 53 834 36 646 22 311 52 37 -1 -1
35 198 5 929 64 331 -1 -1
35 1559 16 268 12 137 81 751 -1 -1
35 623 51 9 93 918 -1 -1
35 482 0 155 76 532 51 887 56 78 16 1256 75 585 -1 -1
35 109 11 990 46 354 63 121 -1 -1
35 360 60 143 32 213 3 203 34 442 74 293 -1 -1
35 516 61 592 40 1518 5 106 58 165 -1 -1
35 16 62 1234 43 1707 72 884 2 162 45 502 33 299 98 654 -1 -1
35 95 96 1559 -1 -1
35 359 50 206 99 160 -1 -1
35 999 30 388 51 383 31 210 78 319 -1 -1
35 1433 51 106 1 569 49 54 54 1768 14 804 11 2061 13 450 19 249 18 162 22 297 57 25 -1 -1
35 568 56 638 43 105 52 1870 87 596 -1 -1
35 1602 15 35 48 383 -1 -1
35 863 52 64 76 1007 -1 -1
35 725 58 327 78 189 24 1395 6 950 70 457 -1 -1
35 95 91 1097 -1 -1
35 42 82 266 -1 -1
35 610 40 590 29 512 96 94 -1 -1
35 707 95 1665 82 449 78 736 48 665 0 360 35 2018 47 549 -1 -1
35 427 60 179 34 136 20 823 58 387 52 1283 90 2484 -1 -1
35 1020 71 80 1 2464 54 1435 -1 -1
35 761 41 935 93 606 -1 -1
35 1822 18 77 12 152 26 238 11 20 3 256 27 427 23 100 53 643 -1 -1
35 684 65 183 13 1110 18 51 73 31 -1 -1
35 461 23 408 6 869 83 1386 -1 -1
35 229 37 656 50 147 -1 -1
35 740 42 2031 13 352 22 185 29 223 24 780 55 161 -1 -1
35 375 75 324 63 814 24 158 39 1804 6 882 19 3459 25 764 -1 -1
35 130 31 220 89 635 99 177 24 153 74 421 -1 -1
35 13 9 28 77 31 -1 -1
35 2101 24 575 73 1394 -1 -1
35 209 88 123 -1 -1
35 1908 34 57 63 1248 -1 -1
35 841 49 161 46 2435 97 2110 -1 -1
35 457 33 1445 23 127 0 487 72 358 -1 -1
35 317 55 178 31 68 52 4003 73 311 -1 -1
35 1444 7 7 76 399 -1 -1
35 640 60 793 92 1205 -1 -1
35 301 11 111 48 52 64 157 47 927 74 20 -1 -1
35 531 21 42 93 18 -1 -1
35 113 45 2060 44 104 77 57 -1 -1
35 881 1 38 89 595 -1 -1
35 400 57 10 10 26 9 249 26 161 91 193 -1 -1
35 723 50 2065 79 127 -1 -1
35 407 40 410 -1 -1
35 1015 22 482 6 855 62 928 -1 -1
35 162 50 813 18 1280 94 709 -1 -1
35 782 32 44 77 597 43 526 81 46 48 17 96 683 -1 -1
35 180 64 922 74 224 95 844 -1 -1
35 977 56 25 39 402 77 1369 75 8 69 8 50 270 23 460 31 121 64 516 -1 -1
35 149 6 556 94 110 -1 -1
35 868 87 1316 25 987 66 1139 99 419 -1 -1
35 1198 64 117 31 27 19 140 71 19 -1 -1
35 751 69 94 -1 -1
35 1962 86 1407 -1 -1
35 178 77 89 54 392 28 237 73 490 -1 -1
35 98 48 671 55 308 57 456 77 405 -1 -1
35 46 57 1080 -1 -1
35 211 44 1063 50 708 43 1929 10 402 3 649 17 654 95 20 -1 -1
35 855 68 524 -1 -1
35 142 67 1169 28 735 44 1240 22 816 75 396 -1 -1
35 672 40 768 58 607 74 391 -1 -1
35 135 33 1410 57 387 28 397 91 616 -1 -1
35 250 3 66 28 1082 15 13 85 93 -1 -1
35 555 37 103 12 1061 18 1088 14 704 28 245 -1 -1
35 1359 19 90 6 678 69 770 62 544 36 9 43 725 59 1047 -1 -1
35 324 71 245 -1 -1
35 575 23 3241 60 568 46 419 73 637 -1 -1
35 1289 2 224 44 238 25 1213 16 322 75 362 -1 -1
35 83 34 437 48 476 47 331 7 308 3 687 55 417 -1 -1
35 503 55 1452 86 465 71 635 18 478 69 475 -1 -1
35 781 55 1956 68 461 90 258 -1 -1
35 72 27 821 57 1561 86 194 -1 -1
35 56 76 1432 31 249 67 167 78 498 -1 -1
35 581 73 813 -1 -1
35 615 64 96 -1 -1
35 1194 95 275 0 221 30 322 73 302 -1 -1
35 684 18 347 16 929 86 1291 -1 -1
35 335 9 160 68 135 -1 -1
35 947 68 2008 -1 -1
35 1276 17 161 98 354 -1 -1
35 409 96 252 -1 -1
35 592 93 32 -1 -1
35 429 80 122 72 757 11 709 0 32 30 681 47 68 -1 -1
35 31 17 744 20 61 10 745 80 609 -1 -1
35 567 37 2141 57 297 -1 -1
35 48 50 465 15 61 70 218 -1 -1
35 974 32 766 24 199 7 797 59 227 -1 -1
35 604 89 1027 -1 -1
35 696 86 743 84 489 59 103 67 1738 44 103 49 480 35 129 4 83 56 421 -1 -1
35 231 5 842 97 1810 -1 -1
35 452 29 187 20 497 61 2683 -1 -1
36 1660 25 1075 92 1142 -1 -1
36 1270 25 106 77 211 54 579 1 893 52 154 -1 -1
36 15 26 1719 84 1002 72 2035 59 782 37 52 94 854 -1 -1
36 43 85 1709 -1 -1
36 256 12 2393 14 32 99 169 -1 -1
36 28 43 503 29 147 26 2788 62 1821 -1 -1
36 694 13 108 19 60 86 120 -1 -1
36 484 77 51 63 438 96 132 -1 -1
36 1011 54 92 81 311 -1 -1
36 192 26 99 34 328 91 44 -1 -1
36 1094 26 364 82 989 -1 -1
36 1085 17 78 77 1009 -1 -1
36 94 62 684 9 784 81 1149 -1 -1
36 442 73 201 -1 -1
36 207 13 220 79 1848 -1 -1
36 114 38 998 39 686 0 311 83 608 -1 -1
36 157 18 337 66 73 -1 -1
36 1395 93 1882 40 166 26 294 64 91 47 709 9 653 34 57 81 562 -1 -1
36 163 96 111 72 1421 90 1958 -1 -1
36 2413 60 2203 26 309 60 1042 -1 -1
36 2812 92 236 -1 -1
36 845 92 1066 94 1392 38 485 9 617 47 2358 68 316 -1 -1
36 386 10 951 5 686 87 220 -1 -1
36 523 28 509 49 531 -1 -1
36 1065 11 570 39 563 44 652 20 347 19 8 80 92 -1 -1
36 262 25 223 63 57 -1 -1
36 12 18 1070 25 40 59 429 46 617 10 308 71 731 -1 -1
36 111 91 1199 72 317 83 182 84 136 74 403 4 38 13 3685 8 498 91 137 -1 -1
36 478 8 1055 94 231 -1 -1
36 460 68 236 39 691 76 35 -1 -1
36 696 87 107 0 784 89 61 -1 -1
36 1056 35 136 62 718 -1 -1
36 908 82 82 65 135 89 281 -1 -1
36 194 95 895 45 392 82 284 5 251 39 223 18 93 4 243 11 383 81 274 -1 -1
36 483 70 69 82 468 49 454 92 753 -1 -1
36 973 78 1006 75 189 42 1068 78 226 -1 -1
36 28 84 587 93 3355 -1 -1
36 106 70 256 0 644 75 579 -1 -1
36 360 51 571 38 742 78 419 -1 -1
36 547 50 390 44 99 74 239 -1 -1
36 735 39 797 82 51 43 1178 28 380 96 1408 -1 -1
36 20 47 684 78 172 58 307 27 364 23 109 2 211 22 520 2 151 49 561 -1 -1
36 1034 32 193 66 482 1 341 38 252 41 196 32 896 80 186 -1 -1
36 237 54 143 3 629 19 832 13 265 91 3 -1 -1
36 794 95 453 13 236 12 20 41 143 -1 -1
36 755 49 406 61 101 74 907 79 484 -1 -1
36 132 98 679 -1 -1
36 2032 76 976 93 275 -1 -1
36 738 84 677 57 187 49 117 82 613 -1 -1
36 367 86 186 -1 -1
36 1279 52 135 12 1319 69 562 53 577 73 11 -1 -1
36 320 79 163 98 35 30 1191 20 781 62 469 40 973 97 650 -1 -1
36 121 11 1519 36 172 62 285 -1 -1
36 414 2 396 96 120 -1 -1
36 532 26 86 98 1011 -1 -1
36 249 12 156 78 793 17 781 71 722 35 856 29 1308 57 65 9 426 47 364 -1 -1
36 1585 30 37 37 969 78 448 -1 -1
36 159 92 448 89 220 3 180 9 354 85 16 -1 -1
36 284 62 1015 99 570 -1 -1
36 1698 34 79 57 495 16 264 56 59 -1 -1
36 105 83 417 4 299 60 645 91 414 -1 -1
36 1241 99 288 -1 -1
36 727 20 517 26 1363 55 222 -1 -1
36 310 75 974 43 843 56 980 -1 -1
36 720 6 661 2 623 70 941 -1 -1
36 22 20 237 3 774 87 85 -1 -1
36 79 5 17 82 734 -1 -1
36 562 3 496 96 1612 24 140 81 1300 6 535 76 1545 -1 -1
36 35 8 682 0 75 4 78 14 1425 87 21 -1 -1
36 286 5 250 29 257 86 268 -1 -1
36 550 9 301 71 163 -1 -1
36 1152 71 471 91 138 43 54 20 342 22 910 15 785 74 304 -1 -1
36 1392 37 470 3 163 74 127 -1 -1
36 1497 76 342 22 2821 72 376 -1 -1
36 402 59 901 5 348 96 179 -1 -1
36 1242 71 782 -1 -1
36 2045 58 470 44 103 41 724 13 331 79 914 -1 -1
36 691 23 280 26 105 50 1406 35 474 69 80 -1 -1
36 918 50 382 0 938 58 340 93 44 -1 -1
36 329 84 32 83 1610 9 716 73 312 -1 -1
36 1234 79 80 -1 -1
36 787 75 1279 74 184 22 395 80 1287 -1 -1
36 133 51 540 42 60 70 147 69 1060 89 1308 -1 -1
36 5 68 564 85 144 51 89 50 71 61 217 94 1477 -1 -1
36 420 82 252 30 2320 12 439 45 1205 -1 -1
36 9 49 976 30 503 87 317 43 428 7 2362 19 606 30 380 6 1098 65 52 -1 -1
36 967 12 92 36 7 18 1512 75 935 -1 -1
36 2061 2 21 26 1348 30 132 66 530 -1 -1
36 529 69 203 -1 -1
36 428 66 30 82 668 49 50 97 27 -1 -1
36 677 14 1061 8 1803 91 1808 -1 -1
36 157 85 343 21 461 65 1 42 1528 23 1078 93 589 -1 -1
36 485 15 911 55 1290 -1 -1
36 292 49 1190 19 768 56 1175 45 1451 93 1167 -1 -1
36 590 33 991 16 346 37 118 63 1394 -1 -1
36 941 70 1128 24 107 11 244 50 1520 3 513 6 262 15 225 48 86 -1 -1
36 30 16 1 65 4 -1 -1
36 480 10 571 56 117 -1 -1
36 905 20 905 22 692 4 682 42 1828 -1 -1
36 163 46 20 34 393 18 428 12 964 1 2257 97 155 -1 -1
36 618 0 562 58 16 47 13 26 993 47 356 25 855 77 43 -1 -1
36 91 43 915 63 322 39 352 60 1370 -1 -1
36 429 17 695 12 764 68 732 59 92 21 397 19 178 5 401 30 332 -1 -1
36 1267 32 541 98 1608 60 546 69 541 83 774 -1 -1
36 799 65 35 66 932 58 99 11 666 89 919 -1 -1
36 952 82 361 70 200 14 488 64 1039 -1 -1
36 239 59 153 63 73 45 11 78 250 -1 -1
36 92 8 1870 77 83 -1 -1
36 359 6 184 17 547 64 114 -1 -1
36 372 8 227 20 284 19 3441 94 485 -1 -1
36 133 37 402 45 402 38 522 27 149 54 675 -1 -1
36 580 97 611 86 243 11 1429 62 529 69 1199 -1 -1
36 657 33 795 58 626 -1 -1
36 947 6 67 44 354 14 1813 27 379 6 31 41 3410 -1 -1
36 1082 56 268 58 1428 -1 -1
36 301 65 205 37 1933 30 175 75 343 -1 -1
36 398 30 763 4 324 10 684 25 1810 65 548 -1 -1
36 115 56 161 93 809 -1 -1
36 552 25 515 42 1604 63 847 -1 -1
36 380 13 468 93 590 -1 -1
36 55 46 324 38 212 19 520 55 12 -1 -1
36 534 5 150 72 1336 -1 -1
36 440 92 488 -1 -1
36 615 49 1563 50 30 27 311 17 689 94 305 -1 -1
36 467 4 118 56 1513 8 2253 47 1080 25 525 41 238 52 1232 -1 -1
36 729 63 915 60 78 47 17 52 439 -1 -1
36 2819 93 891 -1 -1
36 403 77 47 48 845 4 1949 82 41 -1 -1
36 1342 20 344 19 66 62 90 53 2231 72 588 -1 -1
36 142 30 730 8 680 34 454 7 8 3 1086 90 3261 -1 -1
36 128 60 367 10 12 61 820 97 1139 -1 -1
36 527 4 442 52 243 16 826 49 1838 38 642 59 2 -1 -1
36 1303 68 824 31 390 76 2 91 1290 -1 -1
36 88 55 383 -1 -1
36 1017 80 1238 58 730 47 139 72 84 -1 -1
36 963 41 26 4 1651 61 502 -1 -1
36 106 86 390 -1 -1
36 1518 73 130 -1 -1
36 1593 52 5 41 1717 17 423 73 706 -1 -1
36 1206 33 2339 32 129 83 379 -1 -1
36 567 56 563 87 211 75 426 59 209 2 418 36 508 5 756 40 125 57 962 -1 -1
36 225 37 1646 60 98 -1 -1
36 2258 77 1225 -1 -1
36 2005 19 26 27 152 8 1503 26 126 39 729 69 117 -1 -1
36 720 38 102 89 978 -1 -1
36 49 0 369 75 2187 -1 -1
36 410 43 1455 27 73 11 572 89 413 -1 -1
36 683 2 862 75 112 32 436 57 740 43 127 93 1210 -1 -1
36 1784 59 52 79 156 -1 -1
36 46 86 36 87 24 -1 -1
36 120 34 1688 95 715 -1 -1
36 882 97 255 2 393 37 1386 80 248 -1 -1
36 167 58 92 66 836 96 207 -1 -1
36 997 17 44 97 375 -1 -1
36 340 43 493 1 79 39 139 30 765 58 539 -1 -1
36 112 40 91 18 51 65 1370 -1 -1
36 686 44 798 33 1370 5 833 42 871 -1 -1
36 52 48 1584 29 4 35 105 77 215 -1 -1
36 69 49 719 76 405 70 136 14 1290 94 405 -1 -1
36 128 70 1325 94 1141 -1 -1
36 1129 34 176 0 110 28 218 38 233 -1 -1
36 380 49 10 27 895 4 92 49 326 -1 -1
36 308 52 502 0 312 69 352 -1 -1
36 909 92 387 -1 -1
36 243 17 1877 41 134 56 859 61 53 81 993 -1 -1
36 1267 30 1090 39 503 67 54 -1 -1
36 1 34 1500 77 198 -1 -1
36 758 92 1429 -1 -1
36 2162 35 78 19 7 6 848 3 517 54 69 -1 -1
36 675 60 198 46 872 28 1282 22 323 80 588 11 2441 84 524 -1 -1
36 527 99 682 -1 -1
36 1148 19 144 26 623 48 966 94 582 -1 -1
36 42 4 107 0 103 30 260 50 341 -1 -1
36 119 98 246 10 518 29 592 10 672 98 718 -1 -1
36 942 91 405 -1 -1
37 254 61 1462 43 3 54 582 34 398 67 912 -1 -1
37 316 47 966 13 1944 76 334 71 200 49 624 27 173 45 116 -1 -1
37 128 96 429 53 468 92 337 -1 -1
37 417 77 182 33 347 74 116 -1 -1
37 103 34 4 66 1716 90 316 -1 -1
37 432 85 320 53 638 73 1074 15 1273 1 2 17 43 97 191 -1 -1
37 1893 88 30 53 516 12 163 55 792 21 1118 9 232 24 222 81 274 -1 -1
37 52 92 378 10 86 61 296 81 746 -1 -1
37 1711 65 348 91 752 -1 -1
37 1055 30 184 50 61 78 154 -1 -1
37 2457 6 186 27 164 98 337 -1 -1
37 160 64 456 7 148 19 225 81 997 42 1014 13 740 91 409 -1 -1
37 1280 15 242 20 769 72 341 41 1096 98 47 -1 -1
37 938 26 319 94 378 -1 -1
37 1085 62 2286 18 540 77 583 12 207 22 1 48 248 98 76 -1 -1
37 1028 8 125 31 2470 63 388 -1 -1
37 36 77 6 89 231 73 234 51 347 81 234 -1 -1
37 39 38 1003 7 319 8 212 12 543 40 396 -1 -1
37 1076 89 982 -1 -1
37 250 76 284 -1 -1
37 127 82 7 -1 -1
37 1389 3 174 46 679 78 385 -1 -1
37 326 36 255 42 667 18 827 99 1357 -1 -1
37 12 96 1818 17 528 52 299 70 276 -1 -1
37 515 53 1625 14 1225 34 369 66 101 75 155 31 266 29 320 69 947 -1 -1
37 170 36 88 37 221 84 1378 15 287 80 184 -1 -1
37 494 88 1385 -1 -1
37 43 21 337 83 434 -1 -1
37 687 79 963 70 4425 41 662 63 1581 45 1743 37 523 13 2183 94 843 -1 -1
37 263 81 441 6 932 38 1795 37 1350 96 899 -1 -1
37 623 70 2026 72 85 76 209 50 861 16 192 77 671 -1 -1
37 488 27 332 89 378 -1 -1
37 1913 9 269 92 135 -1 -1
37 214 43 567 67 2867 76 1904 81 2094 44 770 50 1602 28 104 6 49 71 1237 -1 -1
37 386 24 1330 62 409 -1 -1
37 898 80 713 -1 -1
37 1208 11 383 52 946 84 360 -1 -1
37 205 11 776 49 419 -1 -1
37 146 85 292 79 444 18 676 92 1337 -1 -1
37 98 87 2464 79 321 96 117 93 516 91 557 14 868 8 57 17 1016 43 621 89 2587 -1 -1
37 713 18 1334 4 738 70 266 -1 -1
37 1281 23 1587 46 1138 -1 -1
37 323 50 1480 18 604 80 300 -1 -1
37 167 47 551 11 289 19 262 4 16 72 376 -1 -1
37 538 47 335 69 1502 11 1979 28 282 22 201 81 22 -1 -1
37 293 17 1288 97 891 -1 -1
37 160 88 1679 48 607 69 45 33 604 1 35 23 358 41 705 -1 -1
37 77 3 541 89 855 -1 -1
37 11 46 46 93 880 -1 -1
37 1316 86 674 73 127 4 42 36 1494 53 449 -1 -1
37 39 91 151 79 262 55 155 12 349 70 1539 45 88 46 86 74 527 -1 -1
37 90 24 341 45 603 66 500 -1 -1
37 379 6 566 59 278 -1 -1
37 5 40 1339 26 428 38 238 67 172 -1 -1
37 1126 49 2059 27 237 31 300 9 2940 16 137 84 961 -1 -1
37 1405 51 1782 34 2043 95 804 -1 -1
37 6 36 448 85 639 -1 -1
37 197 30 294 37 2552 31 209 20 26 41 24 -1 -1
37 7 65 17 91 866 33 853 68 129 90 738 -1 -1
37 462 79 392 4 362 65 171 -1 -1
37 119 36 188 34 185 57 242 59 38 52 781 45 1282 14 44 58 117 -1 -1
37 858 53 183 40 1136 55 205 21 46 76 2209 -1 -1
37 149 12 96 91 208 50 373 42 124 98 77 -1 -1
37 817 60 1101 94 132 -1 -1
37 146 1 1034 86 755 -1 -1
37 138 54 11 -1 -1
37 364 14 597 70 53 99 1545 33 357 28 236 85 154 -1 -1
37 317 92 5 42 263 74 179 3 533 45 479 -1 -1
37 55 30 1456 79 948 -1 -1
37 140 61 1018 12 166 73 374 -1 -1
37 635 26 139 69 2667 36 1508 79 49 28 366 80 464 -1 -1
37 386 97 1014 93 335 50 307 3 215 54 1107 -1 -1
37 1716 19 134 41 226 43 118 38 1034 51 27 32 188 40 499 36 1623 24 785 81 277 -1 -1
37 511 1 204 49 250 -1 -1
37 142 56 1214 65 207 79 4 -1 -1
37 1782 22 928 15 1523 88 2093 -1 -1
37 3381 34 5 48 5 16 87 87 349 -1 -1
37 558 96 166 58 346 99 67 -1 -1
37 54 82 85 54 434 13 66 4 25 93 393 -1 -1
37 69 40 247 10 5 75 1256 68 113 42 92 2 177 37 1068 79 1886 -1 -1
37 343 68 241 -1 -1
37 480 96 448 75 57 10 488 78 1114 -1 -1
37 258 95 1396 70 226 9 2222 30 408 16 401 91 659 -1 -1
37 441 93 163 83 135 43 127 24 253 27 30 57 822 -1 -1
37 459 11 1677 90 6 -1 -1
37 135 70 631 -1 -1
37 122 56 1 33 75 71 35 -1 -1
37 142 94 806 79 2102 53 7 24 631 13 475 57 1110 -1 -1
37 470 95 116 29 185 98 898 -1 -1
37 547 15 528 81 360 94 52 16 192 35 1685 17 1688 79 2495 -1 -1
37 179 11 1588 84 1118 -1 -1
37 818 34 2061 88 815 -1 -1
37 6 16 1413 83 10 49 1092 40 1179 9 565 97 319 -1 -1
37 556 68 1490 48 398 33 920 51 619 82 834 -1 -1
37 926 57 1160 52 293 28 198 75 706 -1 -1
37 228 73 1123 -1 -1
37 347 65 317 63 356 80 1690 -1 -1
37 90 18 395 55 258 -1 -1
37 284 38 119 72 41 53 364 72 2251 -1 -1
37 704 30 901 97 130 -1 -1
37 615 85 774 -1 -1
37 276 59 729 26 4071 43 1076 88 196 -1 -1
37 287 3 55 27 42 98 698 -1 -1
37 275 2 75 37 240 88 939 -1 -1
37 539 51 6 32 44 27 435 3 704 9 354 61 91 -1 -1
37 243 52 128 46 1522 44 436 40 453 60 107 -1 -1
37 1002 62 347 80 494 91 88 -1 -1
37 502 42 442 71 51 -1 -1
37 147 47 826 46 268 34 55 78 351 -1 -1
37 1025 29 1370 87 1190 -1 -1
37 1 15 960 94 111 -1 -1
37 752 83 583 97 777 -1 -1
37 104 25 633 65 541 24 955 93 1457 -1 -1
37 902 50 801 52 262 3 256 84 312 -1 -1
37 195 29 1352 23 259 58 210 -1 -1
37 546 57 1201 49 185 42 417 53 1175 67 4562 -1 -1
37 456 39 170 51 3552 -1 -1
37 1976 48 56 5 135 30 366 19 151 6 1120 90 766 -1 -1
37 9 14 35 91 152 -1 -1
37 31 94 66 53 357 29 47 84 22 -1 -1
37 1613 63 936 -1 -1
37 874 42 623 3 234 13 2147 80 656 -1 -1
37 1809 3 249 48 413 -1 -1
37 21 49 476 6 288 76 755 -1 -1
37 413 47 194 19 56 45 132 30 1147 11 1570 98 164 -1 -1
37 1082 51 135 77 1479 -1 -1
37 428 32 148 42 1987 93 133 -1 -1
37 23 47 136 42 619 67 1975 -1 -1
37 515 78 1209 26 2423 14 339 27 171 -1 -1
37 19 11 104 96 1118 -1 -1
37 53 8 1633 98 1159 -1 -1
37 635 87 107 29 382 23 219 64 720 -1 -1
37 311 87 489 -1 -1
37 226 10 716 2 301 10 1065 3 11 58 1747 -1 -1
37 1130 70 1020 71 210 89 11 56 621 38 1188 62 1071 54 51 62 216 14 857 76 299 -1 -1
37 1407 12 759 82 34 -1 -1
37 23 94 464 75 564 84 50 57 768 44 2729 82 746 -1 -1
37 376 21 90 75 1125 28 83 94 2180 -1 -1
37 381 1 401 38 484 5 39 95 111 -1 -1
37 1604 43 181 71 738 -1 -1
37 1658 67 84 -1 -1
37 99 33 370 85 851 86 1256 78 1593 93 362 -1 -1
37 394 13 255 91 518 -1 -1
37 622 99 263 -1 -1
37 2383 80 1435 64 1926 47 652 26 937 36 42 32 12 83 170 -1 -1
37 1637 43 707 97 74 -1 -1
37 99 2 1847 46 328 -1 -1
37 256 14 413 19 345 25 136 46 712 -1 -1
37 891 24 7 48 1782 31 1730 85 741 -1 -1
37 293 54 234 -1 -1
37 1047 87 468 26 293 35 336 96 247 -1 -1
37 93 11 410 8 1438 70 1386 -1 -1
37 722 90 582 -1 -1
37 8 97 510 42 345 1 163 11 526 65 9 -1 -1
37 77 10 1432 86 341 -1 -1
37 560 66 45 41 115 80 166 49 1854 44 338 71 463 -1 -1
37 107 74 1060 73 1902 91 3 -1 -1
37 231 48 724 69 563 46 1717 48 388 43 155 19 56 46 2336 -1 -1
37 719 26 1847 13 2341 43 1198 90 2398 -1 -1
37 758 1 11 80 10 -1 -1
37 627 98 82 -1 -1
37 894 62 1165 5 1090 37 1085 90 191 -1 -1
37 441 95 531 68 1029 57 79 43 566 71 250 -1 -1
37 521 70 852 96 27 -1 -1
37 986 96 1107 30 1318 94 925 -1 -1
37 955 55 210 8 223 96 671 -1 -1
37 85 44 721 71 630 73 132 78 886 -1 -1
37 282 24 428 45 50 -1 -1
37 77 64 435 -1 -1
37 561 60 34 82 588 20 314 78 353 -1 -1
37 48 80 44 2 2099 81 85 -1 -1
37 1541 78 3 57 42 36 489 43 31 66 364 9 340 76 69 -1 -1
37 24 22 38 12 109 4 7 81 190 -1 -1
37 208 69 934 77 876 56 494 47 28 56 320 -1 -1
37 1057 96 454 54 413 22 298 45 497 59 1261 -1 -1
37 156 81 839 -1 -1
37 375 14 32 73 12 -1 -1
37 331 51 57 75 319 13 621 87 546 -1 -1
37 1260 18 1082 76 388 52 670 19 62 20 34 56 81 -1 -1
37 1326 87 948 15 887 28 333 30 11 24 2205 1 248 85 2118 -1 -1
37 532 25 39 17 94 31 3100 55 336 -1 -1
37 1326 52 1158 85 460 -1 -1
37 598 88 1036 -1 -1
37 23 4 835 64 550 -1 -1
37 1381 8 567 14 194 99 493 -1 -1
37 1691 66 248 54 40 1 1468 66 237 -1 -1
37 315 35 845 45 1962 29 1646 41 176 82 315 -1 -1
37 813 93 69 25 177 80 1396 73 44 80 282 -1 -1
37 561 90 79 -1 -1
37 749 43 20 75 156 -1 -1
37 178 10 518 39 693 18 1099 50 3277 -1 -1
37 101 63 1400 90 326 -1 -1
37 488 36 346 54 598 11 362 21 218 67 441 -1 -1
37 170 89 129 -1 -1
37 79 35 336 11 162 59 613 63 757 17 158 4 338 29 861 11 970 90 213 -1 -1
37 652 20 90 22 124 88 844 -1 -1
37 372 65 120 15 689 1 62 10 429 52 142 94 1077 -1 -1
37 485 55 762 28 157 83 833 -1 -1
37 136 4 1435 15 16 69 30 -1 -1
37 156 19 2635 51 159 85 618 -1 -1
37 212 80 289 -1 -1
37 1107 26 447 72 1981 -1 -1
37 274 83 586 76 1882 34 17 31 91 87 432 -1 -1
37 98 7 800 32 627 11 256 38 1244 13 204 97 255 -1 -1
37 349 68 276 32 1309 4 530 68 685 -1 -1
37 268 40 197 71 227 -1 -1
37 1717 59 55 55 1266 98 913 -1 -1
37 613 16 102 39 167 8 199 17 768 77 274 -1 -1
37 27 4 750 98 794 -1 -1
37 172 16 31 83 173 -1 -1
37 569 52 95 -1 -1
37 1135 95 179 -1 -1
37 869 45 183 16 989 95 773 -1 -1
38 279 17 1686 75 240 69 660 93 2578 -1 -1
38 1209 10 56 14 1719 43 164 0 36 71 37 -1 -1
38 459 2 2858 97 735 -1 -1
38 34 87 234 79 739 85 59 -1 -1
38 14 11 1067 53 209 93 722 -1 -1
38 157 45 855 64 712 13 40 61 182 52 791 4 359 67 906 -1 -1
38 229 19 1704 39 676 22 763 82 42 -1 -1
38 675 0 103 35 277 65 27 -1 -1
38 1214 28 55 2 118 74 1520 -1 -1
38 330 93 192 -1 -1
38 1225 29 2000 67 205 -1 -1
38 662 94 357 -1 -1
38 74 79 469 82 1933 76 1043 32 274 56 53 -1 -1
38 105 66 637 72 1068 53 1046 20 1860 46 529 96 20 -1 -1
38 596 16 493 24 38 6 663 69 400 -1 -1
38 1588 86 316 55 341 71 40 2 149 68 393 -1 -1
38 193 54 1218 39 270 11 104 62 1596 -1 -1
38 14 27 44 0 1059 54 790 -1 -1
38 482 17 1818 49 212 24 524 52 1142 83 561 -1 -1
38 700 77 15 -1 -1
38 393 16 129 17 441 87 428 -1 -1
38 774 90 81 32 138 46 702 90 375 -1 -1
38 107 43 217 7 117 87 749 -1 -1
38 875 71 2043 58 750 57 1294 85 1229 -1 -1
38 246 46 259 97 1041 -1 -1
38 500 29 1912 20 396 29 486 60 1683 78 257 -1 -1
38 222 82 25 4 610 84 31 -1 -1
38 16 16 86 38 887 46 151 81 661 -1 -1
38 734 97 490 -1 -1
38 175 98 22 29 546 82 832 -1 -1
38 503 90 870 -1 -1
38 797 36 401 93 1664 -1 -1
38 175 8 379 18 129 33 1375 84 490 -1 -1
38 707 34 861 71 330 -1 -1
38 903 60 277 76 3 -1 -1
38 894 69 183 62 885 6 62 92 330 -1 -1
38 1403 49 1939 80 961 17 967 48 1440 70 295 -1 -1
38 693 54 952 64 870 69 630 28 113 71 79 -1 -1
38 660 72 998 38 871 16 716 67 120 -1 -1
38 38 8 1277 21 1073 88 222 -1 -1
38 393 48 199 22 950 16 711 71 1691 -1 -1
38 533 32 924 45 415 98 205 -1 -1
38 2127 17 239 40 362 92 36 -1 -1
38 530 25 917 0 1796 19 523 35 2554 9 32 93 229 -1 -1
38 196 14 969 5 28 11 563 69 401 -1 -1
38 105 24 287 34 481 87 314 -1 -1
38 352 83 556 42 123 1 562 8 1707 49 388 12 59 52 272 0 7 51 396 -1 -1
38 1366 59 1160 27 128 22 2451 72 2609 -1 -1
38 896 80 99 27 665 54 2396 76 94 -1 -1
38 64 78 185 -1 -1
38 285 31 92 9 43 10 132 78 887 -1 -1
38 552 52 325 88 601 71 73 3 862 35 1571 84 220 -1 -1
38 51 77 779 57 2821 38 1110 54 773 87 151 -1 -1
38 245 82 274 40 82 69 1262 38 132 71 383 -1 -1
38 2461 2 238 46 639 -1 -1
38 45 51 270 85 482 93 3231 70 341 16 703 63 192 -1 -1
38 448 12 147 39 984 76 470 -1 -1
38 154 90 275 80 465 96 777 61 2148 23 272 29 769 61 90 -1 -1
38 1025 89 217 31 656 33 1513 95 32 -1 -1
38 1066 12 188 59 546 82 502 6 2894 8 1107 37 320 -1 -1
38 678 96 399 55 957 6 1278 18 504 62 54 46 882 3 167 42 460 40 136 31 954 75 91 -1 -1
38 26 49 517 91 322 -1 -1
38 930 7 1184 0 218 7 33 0 107 39 589 61 451 -1 -1
38 117 28 963 15 283 67 430 -1 -1
38 295 92 1168 -1 -1
38 30 56 2615 62 203 21 89 35 1206 17 924 57 520 -1 -1
38 3317 16 504 30 449 54 233 5 12 26 35 38 532 -1 -1
38 435 70 1053 87 67 -1 -1
38 928 16 306 84 477 -1 -1
38 1103 12 1013 58 279 14 164 93 1541 -1 -1
38 131 4 476 82 1395 -1 -1
38 124 95 377 -1 -1
38 773 8 1558 34 108 85 600 -1 -1
38 161 70 230 73 344 33 504 40 91 69 2195 -1 -1
38 359 36 178 67 1714 -1 -1
38 575 85 598 23 6 8 2335 53 1602 79 359 -1 -1
38 264 83 483 89 426 74 470 96 1769 -1 -1
38 1086 20 669 60 164 18 197 7 283 70 377 -1 -1
38 139 82 376 52 123 45 1039 92 758 -1 -1
38 183 20 144 25 52 28 640 88 410 -1 -1
38 141 85 869 -1 -1
38 107 98 1130 -1 -1
38 207 71 281 4 525 66 221 -1 -1
38 420 54 978 50 631 78 1471 -1 -1
38 924 96 46 66 539 17 940 94 161 -1 -1
38 518 39 1550 46 453 93 1347 -1 -1
38 329 95 510 50 99 24 317 90 215 -1 -1
38 185 53 721 61 44 6 3 19 145 67 353 -1 -1
38 611 43 616 3 1655 23 1551 64 252 -1 -1
38 13 66 2907 33 744 48 1171 97 17 -1 -1
38 868 80 1685 16 5 38 221 15 924 2 934 7 297 14 319 55 393 -1 -1
38 756 0 350 39 282 97 315 -1 -1
38 195 86 1653 82 16 77 1031 81 2381 57 199 81 555 -1 -1
38 1288 86 382 35 137 72 27 -1 -1
38 173 32 615 29 96 20 585 45 404 -1 -1
38 648 98 630 78 1642 94 218 -1 -1
38 384 77 600 47 334 8 64 88 466 -1 -1
38 633 97 504 -1 -1
38 1004 27 108 32 658 37 449 0 70 42 397 93 165 -1 -1
38 372 97 794 -1 -1
38 5 83 516 -1 -1
38 1053 44 107 81 1090 -1 -1
38 347 74 1041 -1 -1
38 1588 1 945 27 1208 52 691 -1 -1
38 208 25 272 41 56 63 65 -1 -1
38 625 90 802 -1 -1
38 67 50 13 74 291 1 1225 28 366 48 319 74 105 -1 -1
38 21 68 30 90 894 -1 -1
38 55 14 74 36 15 47 590 -1 -1
38 417 63 1312 22 6 81 1661 -1 -1
38 470 33 1303 17 110 0 112 41 199 55 669 -1 -1
38 47 29 370 82 923 -1 -1
38 373 56 60 2 292 79 1607 -1 -1
38 224 60 1267 27 2176 63 450 -1 -1
38 417 47 1111 79 559 31 310 99 1800 -1 -1
38 202 28 2079 99 54 -1 -1
38 452 35 682 7 187 48 666 -1 -1
38 85 66 856 -1 -1
38 1619 36 77 47 1774 33 248 14 2820 3 441 40 702 -1 -1
38 1555 63 97 38 520 94 1401 -1 -1
38 316 84 1520 51 1 48 72 16 878 34 757 87 24 -1 -1
38 303 42 440 81 69 -1 -1
38 61 93 241 4 621 61 1253 53 1413 99 926 -1 -1
38 201 89 143 -1 -1
38 214 10 467 45 988 4 607 58 106 -1 -1
38 64 96 168 85 359 95 2105 54 1033 70 83 95 53 -1 -1
38 781 89 314 -1 -1
38 416 70 1490 18 103 46 93 57 1109 76 407 -1 -1
38 349 1 56 60 86 -1 -1
38 1428 59 491 77 60 4 147 66 10 37 785 46 403 13 959 22 94 16 555 11 1178 25 687 12 695 43 486 -1 -1
38 600 63 1012 17 428 45 85 63 701 25 666 36 1 -1 -1
38 1371 98 673 14 484 44 751 13 2466 11 49 75 120 -1 -1
38 884 28 117 25 18 56 1327 -1 -1
38 744 93 70 -1 -1
38 782 11 50 28 630 57 190 32 1954 8 583 64 463 -1 -1
38 661 70 73 66 417 61 935 57 864 12 593 56 1617 -1 -1
38 255 73 229 -1 -1
38 255 96 111 -1 -1
38 1373 15 44 94 1815 -1 -1
38 140 87 925 14 723 53 648 -1 -1
38 396 96 601 -1 -1
38 416 36 270 61 630 -1 -1
38 23 13 67 26 252 39 265 10 1014 38 301 -1 -1
38 561 23 30 79 1785 -1 -1
38 35 61 245 -1 -1
38 861 8 267 22 265 63 743 -1 -1
38 791 11 19 90 287 -1 -1
38 359 35 74 93 528 -1 -1
38 63 85 334 -1 -1
38 115 56 5 69 156 60 446 64 269 -1 -1
38 696 37 1410 48 817 34 208 58 105 -1 -1
38 186 10 50 65 551 -1 -1
38 1300 19 411 75 353 -1 -1
38 589 81 327 42 41 58 813 23 2485 87 247 -1 -1
38 417 19 1154 33 214 15 408 14 627 75 1311 -1 -1
38 174 61 2233 74 1693 22 69 51 357 77 1736 -1 -1
38 105 74 866 97 24 23 167 84 1584 60 43 16 776 11 426 54 399 42 244 32 78 69 858 -1 -1
38 247 17 1268 46 386 80 1040 -1 -1
38 129 75 596 82 400 87 59 -1 -1
38 122 74 1104 -1 -1
38 1351 25 815 14 62 15 151 95 219 -1 -1
38 239 7 1171 22 542 35 1214 89 1347 -1 -1
38 143 96 910 -1 -1
38 1073 52 85 61 807 12 718 65 395 -1 -1
38 124 21 2531 41 1353 56 449 66 414 39 221 25 63 6 221 42 271 53 371 54 22 34 80 16 701 37 741 -1 -1
38 1024 82 151 -1 -1
38 552 88 153 -1 -1
38 733 87 673 -1 -1
38 439 2 739 59 204 55 1773 30 282 46 313 75 923 -1 -1
38 453 68 114 -1 -1
38 64 37 437 1 166 50 846 -1 -1
38 410 26 314 60 202 -1 -1
38 1447 0 652 11 772 90 2657 -1 -1
38 862 92 756 -1 -1
38 1187 32 863 88 762 -1 -1
38 1476 46 490 79 265 -1 -1
38 157 12 317 96 771 -1 -1
38 321 29 211 70 149 83 244 -1 -1
38 755 41 438 4 300 52 276 56 310 -1 -1
38 520 11 738 35 46 4 169 51 289 -1 -1
38 23 32 135 79 840 -1 -1
38 802 80 850 -1 -1
38 786 60 619 63 70 -1 -1
38 622 94 50 74 66 0 232 11 256 24 810 56 221 8 43 85 728 -1 -1
38 682 74 1108 56 687 13 106 7 1730 77 833 -1 -1
38 1035 60 634 31 646 82 634 49 617 42 20 50 443 90 477 -1 -1
38 355 41 1036 32 314 60 1226 -1 -1
38 664 39 2843 48 140 6 1075 75 429 -1 -1
38 85 70 10 19 741 57 306 66 951 74 2752 -1 -1
38 1391 26 1516 34 449 91 988 -1 -1
38 206 72 6 38 705 74 718 43 2042 36 2310 26 31 82 476 -1 -1
38 225 53 412 -1 -1
38 845 98 351 -1 -1
38 318 88 770 -1 -1
38 387 74 397 -1 -1
38 388 10 2 72 156 -1 -1
38 124 68 27 20 144 74 141 66 758 6 358 89 355 -1 -1
38 549 48 125 2 368 55 316 -1 -1
38 100 61 369 59 1114 8 94 50 759 94 104 -1 -1
38 249 58 360 52 10 87 867 -1 -1
38 578 19 230 76 165 -1 -1
38 304 40 122 60 130 35 97 82 55 -1 -1
38 147 40 1006 38 241 40 592 4 385 49 643 -1 -1
38 25 89 2319 -1 -1
38 49 0 692 95 1117 -1 -1
38 1374 72 297 -1 -1
38 1539 19 472 30 201 96 2048 -1 -1
38 112 27 28 4 456 22 419 55 509 -1 -1
38 710 69 54 -1 -1
38 277 5 223 81 51 -1 -1
38 377 77 517 -1 -1
38 259 91 728 -1 -1
38 130 46 2430 61 288 -1 -1
38 270 11 188 79 1189 -1 -1
38 319 13 638 35 1170 81 111 -1 -1
38 1526 42 362 93 370 -1 -1
39 144 52 2237 69 278 45 420 9 727 98 1075 -1 -1
39 1250 28 814 57 210 82 1472 -1 -1
39 1673 19 262 16 3521 6 85 19 117 67 713 -1 -1
39 4693 74 157 81 48 -1 -1
39 2061 25 274 60 515 -1 -1
39 304 14 102 11 32 82 865 -1 -1
39 237 77 1494 28 308 34 120 14 427 50 1102 -1 -1
39 2566 79 451 -1 -1
39 788 86 294 75 58 56 478 10 311 87 242 -1 -1
39 375 84 172 38 144 54 1266 53 172 10 13 64 460 -1 -1
39 135 48 424 79 241 41 502 67 77 -1 -1
39 810 58 359 53 608 20 163 7 204 2 31 39 132 -1 -1
39 712 79 477 48 1729 73 646 69 8 28 258 65 1698 -1 -1
39 728 75 302 19 710 9 550 94 397 -1 -1
39 226 51 974 35 1510 70 32 -1 -1
39 157 23 276 9 340 30 24 83 700 -1 -1
39 224 42 2261 45 399 99 777 -1 -1
39 1997 95 172 83 174 96 118 -1 -1
39 522 57 2576 56 9 82 62 85 197 57 278 95 423 -1 -1
39 305 99 173 -1 -1
39 3994 26 222 84 616 -1 -1
39 59 62 81 80 710 17 862 87 469 -1 -1
39 543 42 41 77 159 24 179 69 283 -1 -1
39 23 34 605 52 305 82 350 30 2481 37 123 18 1015 89 177 -1 -1
39 718 16 303 10 62 97 446 -1 -1
39 318 10 312 89 714 -1 -1
39 635 37 838 20 20 11 757 44 125 29 662 23 739 36 251 -1 -1
39 60 52 32 11 378 65 353 24 222 91 1179 -1 -1
39 77 16 1274 0 709 69 142 77 2320 -1 -1
39 403 90 78 75 529 2 481 82 458 -1 -1
39 794 15 678 17 165 77 17 68 2204 15 204 80 82 -1 -1
39 737 20 93 57 156 31 641 98 455 -1 -1
39 102 38 39 15 311 45 344 46 561 -1 -1
39 292 97 230 81 1211 97 224 6 117 61 776 -1 -1
39 453 21 210 49 2205 -1 -1
39 1231 12 783 13 858 55 1078 32 119 19 609 24 762 68 35 -1 -1
39 1769 73 246 64 2017 98 339 90 724 43 212 39 82 85 92 -1 -1
39 733 61 14 87 3753 51 805 86 280 -1 -1
39 194 78 245 55 254 41 260 85 264 -1 -1
39 614 56 1503 1 800 74 309 -1 -1
39 515 16 1680 11 483 81 459 -1 -1
39 281 29 1304 63 233 -1 -1
39 227 86 24 7 154 78 198 -1 -1
39 485 38 48 55 2903 73 138 -1 -1
39 39 8 230 25 614 72 62 -1 -1
39 298 74 218 66 664 81 961 -1 -1
39 120 93 154 -1 -1
39 679 58 7 17 129 58 188 17 278 39 1340 48 245 97 786 -1 -1
39 1143 70 1620 61 65 76 2226 90 690 -1 -1
39 22 97 855 -1 -1
39 405 45 13 58 169 6 182 70 163 -1 -1
39 993 63 333 97 215 -1 -1
39 43 80 71 -1 -1
39 1004 16 1007 35 991 33 1354 14 1234 4 364 46 497 -1 -1
39 72 57 106 40 1167 17 1692 48 699 -1 -1
39 349 83 568 22 592 30 332 49 463 34 93 93 1594 -1 -1
39 188 60 535 8 337 28 328 47 2116 -1 -1
39 542 92 1035 53 39 56 31 17 1260 1 381 41 138 -1 -1
39 302 15 176 11 221 16 668 42 685 -1 -1
39 23 99 1116 0 294 78 173 -1 -1
39 546 14 281 99 285 41 502 30 1044 34 293 44 721 32 372 2 255 46 98 -1 -1
39 120 60 339 68 418 -1 -1
39 165 56 26 75 1987 -1 -1
39 80 85 306 -1 -1
39 1118 95 2799 21 141 29 8 42 1369 19 68 72 399 -1 -1
39 51 73 247 95 845 -1 -1
39 216 50 589 11 7 5 1108 58 157 -1 -1
39 244 44 250 98 10 -1 -1
39 622 73 67 -1 -1
39 405 50 888 59 784 50 401 12 253 38 167 53 96 -1 -1
39 1237 68 694 46 257 66 89 9 364 98 598 -1 -1
39 155 97 777 61 314 70 1019 40 871 39 1521 87 321 -1 -1
39 167 33 115 6 1161 73 689 -1 -1
39 224 49 630 46 122 87 136 -1 -1
39 32 85 638 25 228 11 6 7 589 2 2452 32 216 -1 -1
39 114 70 55 21 1413 82 706 -1 -1
39 2736 48 629 1 1088 89 463 -1 -1
39 589 90 86 39 951 49 123 6 586 52 996 -1 -1
39 136 28 241 46 82 60 47 -1 -1
39 1081 14 1237 68 1080 9 1570 55 592 20 311 65 70 -1 -1
39 421 37 488 83 1159 -1 -1
39 267 45 1007 74 365 -1 -1
39 1088 56 453 19 62 99 320 -1 -1
39 620 67 783 76 1008 53 93 58 1316 66 562 58 506 99 1084 -1 -1
39 743 63 472 85 418 17 203 72 63 -1 -1
39 142 25 2 48 464 79 681 -1 -1
39 974 82 200 36 915 38 106 99 44 -1 -1
39 585 4 4765 67 282 84 2244 -1 -1
39 43 5 83 60 144 -1 -1
39 1188 23 228 19 617 49 90 84 844 -1 -1
39 342 17 463 69 563 -1 -1
39 524 41 1632 14 308 1 155 33 83 41 1002 -1 -1
39 3065 19 328 7 622 9 282 29 289 51 1378 -1 -1
39 1546 7 20 50 591 30 458 50 169 -1 -1
39 607 13 677 50 409 90 290 -1 -1
39 3363 52 213 59 678 17 2054 3 810 30 144 -1 -1
39 117 51 783 48 133 29 204 44 1532 -1 -1
39 3237 23 233 76 92 46 422 59 128 79 572 -1 -1
39 209 97 88 21 409 89 550 -1 -1
39 596 24 891 3 409 10 823 23 529 86 1891 -1 -1
39 9 80 653 26 420 24 291 63 2025 -1 -1
39 105 26 185 14 2074 98 977 -1 -1
39 588 17 194 89 444 -1 -1
39 1569 51 806 93 81 -1 -1
39 908 11 1225 49 494 91 601 -1 -1
39 384 89 65 -1 -1
39 257 21 565 99 247 -1 -1
39 284 19 747 99 388 -1 -1
39 169 2 1602 82 568 -1 -1
39 225 41 43 95 517 -1 -1
39 191 22 193 41 649 -1 -1
39 237 23 408 6 1486 10 484 52 260 41 1495 7 323 15 209 79 26 -1 -1
39 297 74 324 89 246 48 207 96 1459 -1 -1
39 1632 84 995 57 41 86 407 -1 -1
39 160 45 40 2 794 88 247 -1 -1
39 879 42 132 76 625 -1 -1
39 616 59 1114 78 256 -1 -1
39 721 91 405 1 122 41 1043 48 242 35 643 96 1376 -1 -1
39 181 24 793 75 79 -1 -1
39 97 73 215 26 653 86 157 -1 -1
39 119 32 201 55 139 13 560 37 463 53 272 78 90 10 113 81 1685 -1 -1
39 883 36 424 98 17 -1 -1
39 466 96 1221 97 339 22 182 9 380 67 2346 -1 -1
39 500 64 311 35 74 56 259 74 64 -1 -1
39 587 41 340 70 370 -1 -1
39 404 53 455 38 7 1 83 0 141 32 1043 22 666 24 421 69 623 -1 -1
39 678 25 936 19 230 69 3413 -1 -1
39 675 12 1555 25 815 13 365 61 26 19 766 72 7 -1 -1
39 58 25 22 46 84 91 222 -1 -1
39 247 79 290 -1 -1
39 6 56 354 33 1317 95 201 -1 -1
39 325 99 721 -1 -1
39 232 53 527 29 1144 63 161 -1 -1
39 1154 90 122 2 848 47 88 79 268 -1 -1
39 357 31 6 41 68 72 800 -1 -1
39 945 8 411 96 605 -1 -1
39 1535 72 305 37 2109 16 630 60 723 91 1294 -1 -1
39 147 26 153 49 345 61 1072 39 56 77 1648 -1 -1
39 281 87 884 99 672 -1 -1
39 336 59 37 74 175 88 109 -1 -1
39 313 15 108 7 259 98 125 -1 -1
39 165 71 116 -1 -1
39 80 80 275 64 950 43 180 3 466 77 139 -1 -1
39 2365 69 408 -1 -1
39 599 1 870 15 202 98 1667 -1 -1
39 678 23 1264 34 878 35 91 99 381 -1 -1
39 643 75 1740 49 1062 97 1618 -1 -1
39 66 53 53 83 1433 -1 -1
39 589 41 643 63 828 3 937 52 754 -1 -1
39 320 17 335 19 106 64 523 -1 -1
39 1006 55 1024 67 357 95 378 -1 -1
39 216 24 1231 82 274 -1 -1
39 461 25 118 67 725 -1 -1
39 1282 32 863 67 173 -1 -1
39 113 31 74 89 6 -1 -1
39 202 85 584 96 1042 78 558 23 105 62 250 -1 -1
39 1083 9 426 48 197 63 886 -1 -1
39 112 7 1124 83 790 -1 -1
39 1084 96 1084 67 474 65 542 64 1473 91 345 -1 -1
39 199 30 272 39 859 6 617 52 226 -1 -1
39 528 94 166 35 199 12 46 31 1351 69 301 -1 -1
39 540 16 16 35 3038 48 245 -1 -1
39 135 72 439 31 847 44 146 2 726 86 106 -1 -1
39 793 98 707 -1 -1
39 1107 7 901 92 78 -1 -1
39 1464 31 1462 38 988 20 350 38 481 -1 -1
39 1083 48 402 98 907 -1 -1
39 259 52 657 3 571 18 1423 29 59 24 1321 1 525 10 385 48 1802 -1 -1
39 545 72 1053 -1 -1
39 305 0 97 56 1315 38 281 66 466 -1 -1
39 240 18 190 38 548 20 378 78 916 -1 -1
39 209 8 44 39 213 13 229 48 843 -1 -1
39 2015 50 1490 82 171 -1 -1
39 262 13 340 17 13 27 312 54 144 -1 -1
39 824 62 781 85 313 -1 -1
39 2235 11 717 91 412 -1 -1
39 789 63 30 76 663 -1 -1
39 278 55 658 48 822 64 2218 -1 -1
39 784 64 195 -1 -1
39 153 73 82 78 1873 33 380 12 190 87 8 -1 -1
39 1195 49 299 29 118 33 1723 20 508 60 426 -1 -1
39 33 79 80 59 743 52 194 91 371 -1 -1
39 126 35 46 95 865 -1 -1
39 124 45 782 32 951 23 73 24 1 43 876 -1 -1
39 1088 28 792 53 22 27 116 81 217 -1 -1
39 97 78 550 69 701 93 112 17 160 70 746 -1 -1
39 1928 48 57 41 583 73 717 -1 -1
39 974 71 165 2 462 8 117 84 1073 -1 -1
39 46 5 272 84 359 -1 -1
40 874 95 583 74 776 72 480 82 387 31 696 28 2692 15 640 72 1043 -1 -1
40 161 64 453 42 74 20 846 34 496 20 42 77 111 -1 -1
40 429 33 551 36 165 66 246 -1 -1
40 798 90 817 -1 -1
40 148 26 1130 35 948 16 990 14 1451 13 309 97 679 -1 -1
40 548 30 1198 8 677 86 287 -1 -1
40 1328 78 896 98 191 66 359 40 420 53 127 51 2601 65 305 93 1135 -1 -1
40 450 21 123 22 217 93 1998 -1 -1
40 1636 37 886 86 174 -1 -1
40 77 94 290 67 484 66 73 3 683 25 400 36 313 29 180 48 345 19 470 56 706 -1 -1
40 399 87 429 -1 -1
40 1437 93 141 61 777 12 210 15 133 20 409 17 216 40 234 -1 -1
40 206 28 251 64 564 -1 -1
40 67 95 448 76 756 64 925 21 451 8 10 81 125 -1 -1
40 518 85 345 89 414 70 693 37 781 66 184 68 223 54 15 74 227 -1 -1
40 1162 50 254 16 440 45 15 53 1008 -1 -1
40 273 23 10 31 43 69 47 -1 -1
40 387 7 46 50 1130 9 851 19 261 99 557 -1 -1
40 510 5 910 29 129 49 152 -1 -1
40 888 33 126 35 806 80 134 -1 -1
40 770 97 315 91 331 26 602 56 533 79 222 -1 -1
40 1020 50 782 41 55 50 361 26 72 73 529 -1 -1
40 145 83 1427 6 268 56 167 17 133 55 2384 -1 -1
40 851 43 807 79 144 57 562 47 316 25 83 6 32 77 493 -1 -1
40 1211 75 1464 -1 -1
40 145 76 176 20 690 13 356 89 120 -1 -1
40 1214 30 88 82 953 -1 -1
40 424 14 905 73 368 -1 -1
40 297 37 552 2 224 45 674 -1 -1
40 77 75 498 70 681 1 436 72 72 -1 -1
40 1181 4 536 43 289 51 2396 36 200 24 87 79 239 -1 -1
40 306 54 744 94 108 -1 -1
40 31 14 1283 19 531 89 768 -1 -1
40 59 50 630 96 362 -1 -1
40 33 54 389 1 411 81 88 -1 -1
40 627 38 300 65 562 -1 -1
40 834 11 1423 74 490 -1 -1
40 924 66 11 20 179 61 707 -1 -1
40 60 35 355 54 131 51 184 82 693 -1 -1
40 1041 77 136 59 1347 71 742 -1 -1
40 161 52 849 98 495 -1 -1
40 2150 27 163 78 70 -1 -1
40 182 52 434 4 1422 40 179 18 708 79 208 -1 -1
40 1043 74 960 -1 -1
40 184 28 3 3 218 38 248 -1 -1
40 17 87 33 70 298 0 1451 85 116 -1 -1
40 164 9 20 60 407 62 1024 52 1449 3 250 46 355 -1 -1
40 3130 99 581 -1 -1
40 193 79 377 91 136 90 699 38 1375 86 945 -1 -1
40 1574 11 219 50 93 -1 -1
40 3 91 1353 84 92 13 539 43 675 30 604 94 371 -1 -1
40 374 97 488 99 1448 37 429 46 353 92 1513 -1 -1
40 667 59 398 33 897 87 213 -1 -1
40 1011 93 244 42 271 15 282 60 518 -1 -1
40 95 6 587 17 388 37 256 -1 -1
40 521 52 881 24 29 25 943 99 251 -1 -1
40 411 8 898 3 333 15 263 4 2656 34 860 43 89 -1 -1
40 987 72 415 -1 -1
40 579 88 708 11 435 73 920 -1 -1
40 555 26 24 12 743 60 861 22 1784 86 972 -1 -1
40 296 55 540 67 223 19 198 33 1673 64 241 -1 -1
40 1675 3 827 27 6 75 975 96 737 -1 -1
40 842 81 1502 -1 -1
40 1046 61 432 49 322 78 467 -1 -1
40 418 43 544 61 1219 -1 -1
40 56 42 37 39 328 98 177 -1 -1
40 392 96 204 -1 -1
40 128 19 313 84 2398 54 169 5 1 49 1302 57 572 74 116 -1 -1
40 55 29 12 14 417 83 347 -1 -1
40 121 16 164 80 367 -1 -1
40 91 20 1165 77 323 -1 -1
40 391 74 1041 79 1002 51 421 28 24 59 1055 -1 -1
40 88 69 44 62 826 43 1738 87 26 -1 -1
40 970 99 469 83 756 60 655 8 282 51 453 23 127 46 1862 1 854 95 1418 -1 -1
40 1202 71 616 -1 -1
40 115 89 69 -1 -1
40 333 56 205 87 656 -1 -1
40 113 6 190 69 535 33 1514 84 1529 -1 -1
40 824 10 147 12 265 39 328 67 1014 -1 -1
40 17 20 1502 63 120 36 392 86 23 22 131 19 365 35 134 87 109 -1 -1
40 706 98 372 22 209 91 63 38 262 65 487 -1 -1
40 986 71 271 15 452 20 103 41 978 7 109 42 493 -1 -1
40 1096 7 89 91 784 -1 -1
40 709 25 370 19 615 88 637 93 493 8 4159 44 1041 63 135 56 157 77 12 -1 -1
40 938 50 329 2 164 1 316 62 1283 41 93 46 1437 -1 -1
40 317 31 428 18 138 16 272 89 566 -1 -1
40 431 82 549 80 199 97 338 10 100 72 1052 -1 -1
40 530 47 409 30 34 56 44 68 39 -1 -1
40 68 25 910 48 5 51 187 80 886 -1 -1
40 1265 9 80 90 2 -1 -1
40 400 44 142 93 134 -1 -1
40 138 81 631 98 417 15 234 45 419 87 105 -1 -1
40 303 23 1017 66 13 -1 -1
40 384 37 564 35 89 62 723 -1 -1
40 33 15 829 53 228 50 158 37 60 81 611 -1 -1
40 374 16 727 62 271 -1 -1
40 942 62 439 7 593 21 7 12 543 62 352 -1 -1
40 670 63 1103 -1 -1
40 397 45 216 41 145 60 398 -1 -1
40 203 23 242 82 257 -1 -1
40 600 83 49 40 1043 49 206 35 131 98 2759 -1 -1
40 879 33 160 66 1002 -1 -1
40 8 92 118 14 1224 57 532 77 705 19 1435 78 96 -1 -1
40 1076 63 230 99 120 -1 -1
40 175 43 428 73 97 -1 -1
40 257 2 221 78 25 97 1070 -1 -1
40 98 7 915 38 470 69 360 54 43 0 173 49 843 22 438 31 458 77 264 -1 -1
40 11 72 191 95 653 -1 -1
40 577 8 253 20 376 84 701 -1 -1
40 43 24 839 47 1859 15 262 66 386 -1 -1
40 1040 87 681 -1 -1
40 139 78 45 96 982 78 928 96 81 -1 -1
40 70 89 54 71 127 27 412 44 67 63 75 72 293 -1 -1
40 2992 63 443 33 471 37 877 53 829 33 12 95 519 -1 -1
40 524 42 4 57 146 38 211 68 1731 -1 -1
40 711 37 521 96 47 -1 -1
40 120 55 466 47 1611 38 1168 93 352 -1 -1
40 332 25 1095 26 3 75 78 60 64 59 383 56 523 22 292 11 210 80 162 -1 -1
40 104 79 17 9 640 83 178 41 842 5 125 72 69 -1 -1
40 902 29 1252 9 146 86 394 -1 -1
40 514 34 350 11 346 21 67 75 15 -1 -1
40 281 59 246 25 1071 51 149 70 283 46 318 88 156 -1 -1
40 260 70 645 17 398 83 37 -1 -1
40 1309 21 923 43 452 87 1350 -1 -1
40 804 21 1272 50 88 -1 -1
40 370 63 24 -1 -1
40 172 15 27 42 708 92 212 -1 -1
40 540 3 151 38 30 30 112 44 1186 76 709 -1 -1
40 288 31 74 91 628 -1 -1
40 292 79 1420 -1 -1
40 325 37 576 16 275 35 641 34 875 49 1676 -1 -1
40 1737 81 397 -1 -1
40 29 86 1912 -1 -1
40 31 13 81 94 104 -1 -1
40 421 43 1484 29 220 37 17 46 3084 -1 -1
40 469 2 345 69 504 -1 -1
40 810 69 72 17 890 72 819 -1 -1
40 226 90 976 67 118 76 190 12 476 81 1199 -1 -1
40 322 81 607 -1 -1
40 497 25 146 49 1105 20 611 93 147 -1 -1
40 489 16 594 54 77 79 1085 -1 -1
40 380 95 1170 -1 -1
40 73 50 358 46 452 23 385 20 265 88 218 -1 -1
40 655 70 263 23 436 78 477 -1 -1
40 107 73 78 41 88 40 426 23 2654 20 257 28 293 2 721 97 1901 -1 -1
40 934 23 136 99 323 -1 -1
40 1193 79 1301 77 1401 4 1750 95 170 -1 -1
40 499 90 264 27 708 90 212 -1 -1
40 237 27 558 87 651 -1 -1
40 27 4 77 53 107 65 428 0 510 4 108 47 18 -1 -1
40 975 98 111 -1 -1
40 280 67 176 52 888 9 1440 78 691 -1 -1
40 760 2 903 20 1290 19 3212 18 155 77 1229 -1 -1
40 2239 47 1320 92 600 -1 -1
40 196 67 1 93 465 26 556 65 1097 -1 -1
40 739 33 557 24 2240 92 1073 -1 -1
40 231 52 585 30 1865 20 1693 92 63 -1 -1
40 760 65 545 46 238 22 1781 61 696 -1 -1
40 152 70 497 66 900 85 849 9 667 19 1044 15 551 78 1272 -1 -1
40 726 84 1271 93 1994 58 442 17 1134 43 778 25 506 62 307 -1 -1
40 670 27 189 5 318 56 2 -1 -1
40 524 18 1009 71 568 -1 -1
40 1331 60 522 25 888 30 83 76 567 28 140 11 304 84 530 -1 -1
40 490 6 126 98 121 -1 -1
40 17 76 347 74 598 16 516 3 1242 75 653 -1 -1
40 841 0 1845 28 701 -1 -1
40 237 56 332 72 190 -1 -1
40 570 57 166 13 502 65 386 -1 -1
40 228 24 894 99 513 -1 -1
40 906 86 2208 55 240 98 1441 -1 -1
40 374 21 472 64 972 59 30 45 1918 50 211 76 1148 -1 -1
40 1057 60 529 -1 -1
40 260 6 786 99 422 -1 -1
40 252 28 329 41 318 21 292 38 145 68 183 -1 -1
40 881 75 556 35 39 66 257 -1 -1
40 1836 30 200 46 694 -1 -1
40 2194 9 142 80 61 -1 -1
40 933 74 68 64 1443 14 1030 16 493 85 333 -1 -1
40 326 64 1105 89 773 -1 -1
40 500 65 233 15 4430 3 1013 16 746 25 667 53 640 -1 -1
40 178 37 1314 85 2 -1 -1
40 232 19 242 85 369 -1 -1
40 412 20 37 16 153 25 502 31 42 19 427 70 840 -1 -1
40 106 48 480 12 21 0 1256 39 545 -1 -1
40 179 93 1151 -1 -1
40 7 67 489 62 1102 20 103 38 30 -1 -1
40 693 95 123 -1 -1
40 426 34 574 38 154 41 352 87 1328 -1 -1
40 967 72 1905 -1 -1
40 312 47 85 17 375 54 654 68 570 -1 -1
40 625 91 53 -1 -1
40 87 43 649 68 59 91 381 -1 -1
40 137 20 941 19 4032 52 145 -1 -1
40 45 12 4 73 654 -1 -1
40 1856 44 277 8 102 45 161 5 60 1 292 76 1051 -1 -1
40 2017 56 794 95 422 -1 -1
40 2077 82 292 32 36 54 719 78 942 -1 -1
40 1227 25 618 13 182 47 555 22 1728 90 84 -1 -1
40 124 35 599 89 754 -1 -1
40 120 8 831 76 299 58 385 76 448 0 920 46 1197 -1 -1
40 241 88 509 26 1797 95 405 -1 -1
40 1952 29 433 18 938 79 470 -1 -1
40 1013 77 427 99 144 -1 -1
40 1320 97 693 14 741 65 1989 -1 -1
40 2195 18 582 68 333 15 1203 22 268 66 109 -1 -1
40 879 72 167 -1 -1
40 671 59 2156 41 401 23 1 96 1000 -1 -1
40 339 14 769 39 24 76 129 -1 -1
40 715 24 1558 5 46 19 1139 15 26 60 2939 -1 -1
40 899 89 257 -1 -1
40 267 2 734 30 1 49 229 -1 -1
40 394 75 156 58 59 55 295 53 416 32 836 17 154 1 1525 47 876 -1 -1
40 644 79 315 6 289 0 94 57 506 -1 -1
40 1149 27 780 21 497 92 75 -1 -1
41 384 18 764 43 32 53 152 44 563 83 225 -1 -1
41 2394 77 188 9 346 8 126 75 1379 -1 -1
41 714 59 186 69 1133 44 661 3 215 14 221 2 1632 5 1574 85 186 -1 -1
41 585 75 1345 21 1050 89 68 19 204 61 125 95 188 -1 -1
41 346 51 226 93 1492 -1 -1
41 747 43 915 74 52 16 148 29 439 21 162 54 1718 -1 -1
41 258 12 224 68 626 -1 -1
41 188 83 606 12 3412 25 258 81 396 -1 -1
41 1063 67 457 15 847 38 132 34 123 77 466 -1 -1
41 431 7 708 91 84 4 193 70 2028 67 393 54 595 63 323 75 1098 -1 -1
41 202 21 179 77 1035 -1 -1
41 2300 93 1337 -1 -1
41 156 9 101 25 699 3 97 22 388 7 112 31 1281 -1 -1
41 630 54 2301 32 371 24 767 82 569 25 395 21 1644 75 50 -1 -1
41 2121 79 361 30 183 48 306 28 117 43 102 77 171 -1 -1
41 1613 50 727 87 73 -1 -1
41 1183 48 2114 21 422 96 674 -1 -1
41 270 53 398 1 1080 45 113 -1 -1
41 1098 33 257 81 1248 -1 -1
41 1047 52 409 8 176 96 5261 -1 -1
41 870 69 461 2 1083 62 668 -1 -1
41 1109 50 1011 88 1983 -1 -1
41 29 10 131 83 3922 47 93 39 89 16 373 24 980 17 706 8 587 64 879 -1 -1
41 1158 72 321 87 134 60 5 78 22 82 1188 70 184 45 1008 77 1274 -1 -1
41 102 25 1141 53 107 27 1029 52 240 26 811 40 418 -1 -1
41 285 79 704 -1 -1
41 597 27 252 13 765 30 30 76 340 -1 -1
41 296 87 7 71 1378 65 119 28 448 83 598 -1 -1
41 418 31 803 21 278 48 632 30 1085 58 1506 -1 -1
41 541 19 347 3 129 95 473 -1 -1
41 130 82 1030 -1 -1
41 429 25 844 6 8 88 352 -1 -1
41 1071 76 2727 5 776 64 336 4 345 83 416 -1 -1
41 575 92 361 -1 -1
41 445 49 545 84 2457 -1 -1
41 1225 26 276 83 322 -1 -1
41 2712 61 507 -1 -1
41 371 39 195 68 842 -1 -1
41 2584 59 673 75 898 19 178 12 1285 82 1561 -1 -1
41 729 70 518 95 871 -1 -1
41 2782 8 568 11 1 39 281 55 752 -1 -1
41 3687 35 157 42 176 22 360 70 1015 -1 -1
41 957 69 137 22 25 77 1352 -1 -1
41 689 17 83 32 240 16 338 86 24 -1 -1
41 200 88 12 45 2599 79 235 12 815 95 1907 -1 -1
41 38 95 517 4 1231 10 111 8 1263 92 128 -1 -1
41 144 70 139 45 460 40 559 66 600 -1 -1
41 1168 12 355 11 1924 98 8 -1 -1
41 346 78 178 -1 -1
41 677 25 1357 65 122 24 142 59 1412 -1 -1
41 126 55 1339 13 18 43 430 64 757 -1 -1
41 1970 44 2880 65 456 34 310 57 156 16 119 62 1204 -1 -1
41 726 70 350 48 261 55 779 50 1178 22 160 48 21 73 106 -1 -1
41 703 78 1429 92 5 23 163 14 1542 98 356 -1 -1
41 62 54 1084 12 405 19 342 52 344 37 1297 5 1446 42 193 -1 -1
41 458 53 552 86 999 -1 -1
41 372 83 871 44 15 88 406 -1 -1
41 1339 27 1100 43 54 65 757 -1 -1
41 671 95 2473 22 128 94 11 -1 -1
41 193 48 234 44 1228 23 740 3 553 50 160 -1 -1
41 467 26 873 94 801 -1 -1
41 209 3 318 73 66 -1 -1
41 820 65 99 88 725 -1 -1
41 165 67 256 7 4 70 945 -1 -1
41 419 62 130 81 96 -1 -1
41 494 28 188 13 303 6 514 56 30 -1 -1
41 381 42 381 24 313 36 566 1 327 63 976 -1 -1
41 1382 2 1917 46 520 98 554 -1 -1
41 347 48 277 37 199 46 227 84 34 -1 -1
41 282 88 377 -1 -1
41 301 56 76 32 699 28 1705 34 1 47 805 -1 -1
41 576 6 234 73 1040 -1 -1
41 912 38 1046 94 1348 11 632 43 711 4 2264 55 811 -1 -1
41 650 94 93 9 265 24 727 19 1146 64 642 -1 -1
41 146 70 426 38 157 70 32 58 954 37 994 69 329 -1 -1
41 489 18 17 45 1565 57 412 -1 -1
41 510 84 327 72 254 77 288 90 529 -1 -1
41 109 43 746 33 2132 53 1077 -1 -1
41 823 57 1240 41 529 90 4600 -1 -1
41 182 65 102 56 295 22 73 30 183 20 230 16 477 76 909 -1 -1
41 418 16 964 44 576 77 311 -1 -1
41 459 32 26 7 863 58 295 -1 -1
41 94 1 26 12 678 96 1017 -1 -1
41 301 44 152 91 324 -1 -1
41 142 11 1028 41 1620 92 1195 -1 -1
41 1013 44 1863 74 250 -1 -1
41 337 0 355 47 1813 11 293 71 1270 -1 -1
41 989 12 267 77 1018 10 300 81 152 -1 -1
41 4677 63 3426 99 1288 -1 -1
41 803 42 479 51 290 75 156 27 322 88 965 -1 -1
41 1121 85 204 31 311 44 844 83 1782 -1 -1
41 1368 54 331 70 151 62 843 80 639 57 475 30 212 29 807 84 387 -1 -1
41 218 71 166 25 1044 29 171 11 1092 21 3005 92 956 -1 -1
41 727 83 494 59 367 70 1074 78 1107 -1 -1
41 304 58 437 5 399 14 739 67 180 -1 -1
41 214 60 563 47 82 32 89 50 262 51 222 34 1377 9 194 93 31 -1 -1
41 2533 73 347 67 357 93 805 -1 -1
41 414 98 192 -1 -1
41 833 19 302 51 1447 47 466 26 152 7 39 66 1465 -1 -1
41 144 35 1540 89 1414 -1 -1
41 3148 98 524 -1 -1
41 313 95 1033 -1 -1
41 426 46 1730 53 110 91 176 -1 -1
41 477 91 881 -1 -1
41 145 44 133 72 3865 -1 -1
41 798 88 672 -1 -1
41 430 78 298 25 1477 75 1708 -1 -1
41 656 81 2805 25 575 36 432 55 184 -1 -1
41 245 45 501 97 348 -1 -1
41 1245 27 179 40 967 26 12 84 1409 -1 -1
41 970 30 1389 21 562 25 938 55 1387 -1 -1
41 710 95 723 91 769 9 99 20 1296 35 575 27 529 28 111 33 131 -1 -1
41 255 8 267 96 336 -1 -1
41 1190 38 111 94 285 -1 -1
41 531 52 624 56 863 46 1726 77 486 -1 -1
41 261 53 540 91 7 -1 -1
41 1307 19 1508 59 110 -1 -1
41 762 96 1055 -1 -1
41 311 25 408 88 2017 -1 -1
41 576 56 1272 78 283 -1 -1
41 1188 77 81 92 2501 -1 -1
41 384 60 916 31 195 99 60 -1 -1
41 390 95 131 18 382 44 62 9 540 93 256 -1 -1
41 7 25 200 88 369 -1 -1
41 633 82 538 93 1179 -1 -1
41 893 15 675 50 30 -1 -1
41 504 58 706 7 338 52 2 -1 -1
41 1221 60 1947 20 152 74 1233 -1 -1
41 532 77 57 27 312 37 74 53 1355 -1 -1
41 73 89 725 25 485 5 897 22 29 15 285 29 521 8 945 71 124 -1 -1
41 1853 2 407 57 287 16 475 5 61 36 251 64 241 -1 -1
41 361 79 2110 75 307 27 1966 54 705 87 847 -1 -1
41 501 62 48 -1 -1
41 37 83 608 95 130 97 174 -1 -1
41 462 47 12 60 385 33 569 86 339 -1 -1
41 164 11 208 65 404 -1 -1
41 110 19 889 66 208 -1 -1
41 467 42 2338 81 147 -1 -1
41 41 24 486 45 512 72 388 -1 -1
41 605 14 92 27 26 56 983 -1 -1
41 43 27 377 46 383 68 849 -1 -1
41 682 66 372 56 89 1 157 30 693 25 994 79 80 -1 -1
41 358 61 784 57 218 78 709 -1 -1
41 731 30 450 78 648 8 972 11 46 94 1343 -1 -1
41 2256 53 842 78 7 5 479 83 561 -1 -1
41 98 85 89 41 276 26 516 4 702 5 734 56 159 -1 -1
41 583 46 930 63 300 69 44 42 548 79 686 -1 -1
41 375 67 1210 37 206 7 375 70 361 -1 -1
41 715 74 20 -1 -1
41 1154 20 727 90 281 -1 -1
41 443 35 328 48 1371 20 179 38 791 86 877 -1 -1
41 395 93 931 19 312 13 406 32 866 34 153 38 2595 81 1235 -1 -1
41 880 30 1111 75 1009 -1 -1
41 328 99 118 -1 -1
41 2443 32 1584 40 34 4 73 74 367 -1 -1
41 776 77 19 18 215 13 131 28 30 24 1116 53 1950 -1 -1
41 197 64 215 73 48 97 968 -1 -1
41 170 19 184 32 1336 43 590 86 799 -1 -1
41 1057 69 15 78 239 96 1042 -1 -1
41 2228 96 1607 -1 -1
41 829 29 961 36 879 -1 -1
41 820 94 1234 -1 -1
41 502 5 1146 46 513 6 902 99 574 -1 -1
41 800 90 821 73 167 20 943 25 3000 65 337 -1 -1
41 847 38 744 18 768 83 447 -1 -1
41 13 11 263 91 185 -1 -1
41 264 91 206 -1 -1
41 171 73 933 -1 -1
41 761 61 140 -1 -1
41 363 82 119 38 966 79 274 3 634 46 1938 -1 -1
41 633 60 8 -1 -1
41 409 38 762 55 274 20 91 96 231 -1 -1
41 88 7 337 70 1661 67 677 93 455 -1 -1
41 1845 38 1671 16 1396 15 451 33 833 76 107 -1 -1
41 172 78 231 -1 -1
41 464 79 343 -1 -1
41 53 46 291 70 283 -1 -1
41 264 55 660 24 88 53 133 -1 -1
41 75 73 1487 -1 -1
41 535 83 169 -1 -1
41 667 45 429 46 325 80 765 -1 -1
41 513 44 1114 25 389 58 2436 -1 -1
41 922 6 767 24 3 5 1469 57 773 -1 -1
41 88 74 373 59 1294 88 3 -1 -1
41 269 93 82 29 927 64 434 51 708 45 591 14 24 64 152 -1 -1
41 972 28 84 46 161 78 195 -1 -1
41 289 40 152 1 518 97 218 -1 -1
41 118 75 787 -1 -1
42 200 32 143 95 556 -1 -1
42 386 7 321 91 440 -1 -1
42 177 33 72 53 121 -1 -1
42 234 99 435 12 637 88 407 -1 -1
42 1078 45 868 90 961 -1 -1
42 3 23 637 25 541 41 1146 -1 -1
42 463 72 130 68 185 73 325 67 830 59 2614 84 122 -1 -1
42 774 18 177 68 2602 -1 -1
42 429 80 117 67 1448 76 380 84 794 28 246 91 254 -1 -1
42 43 62 429 11 133 57 70 99 737 -1 -1
42 1205 33 374 97 1963 -1 -1
42 375 52 727 22 337 79 2779 -1 -1
42 190 84 284 44 240 32 1113 20 2314 10 134 62 210 -1 -1
42 326 26 741 68 605 83 359 -1 -1
42 257 83 327 24 399 52 1203 -1 -1
42 289 73 248 6 1173 95 234 -1 -1
42 1336 26 677 27 456 47 71 25 139 85 1131 -1 -1
42 435 88 134 78 24 28 97 1 166 0 233 66 17 -1 -1
42 31 45 173 92 90 -1 -1
42 699 95 241 0 309 77 968 -1 -1
42 585 55 3731 43 324 99 11 -1 -1
42 1865 40 395 9 1180 17 101 90 85 -1 -1
42 140 85 28 30 157 34 52 65 528 -1 -1
42 32 56 438 35 156 25 151 15 821 10 357 13 161 84 3757 -1 -1
42 1572 33 148 12 214 5 147 42 946 46 639 57 523 -1 -1
42 285 25 647 34 1963 18 40 86 1992 -1 -1
42 52 92 995 79 2521 60 425 73 278 98 63 -1 -1
42 358 41 568 96 333 -1 -1
42 892 40 539 15 127 63 750 0 380 65 293 -1 -1
42 741 11 1215 94 792 -1 -1
42 1033 81 284 77 1088 92 619 -1 -1
42 446 17 2204 73 217 86 740 -1 -1
42 359 16 219 44 327 56 2357 48 126 12 461 27 766 5 631 24 320 30 623 -1 -1
42 97 90 353 -1 -1
42 755 9 951 34 231 97 329 -1 -1
42 447 38 397 50 906 -1 -1
42 279 4 793 16 569 41 131 43 646 44 447 18 320 99 398 -1 -1
42 439 64 2025 38 346 15 162 65 870 -1 -1
42 538 37 309 43 149 56 107 61 372 79 426 -1 -1
42 193 22 824 88 49 -1 -1
42 178 11 40 46 548 38 128 68 358 -1 -1
42 686 14 26 11 266 77 282 -1 -1
42 415 89 152 19 461 39 400 69 237 -1 -1
42 200 5 316 82 762 -1 -1
42 2985 25 422 34 271 81 114 -1 -1
42 751 39 281 67 1261 -1 -1
42 1072 68 107 26 1577 55 499 -1 -1
42 77 30 201 18 300 61 401 15 54 7 1051 72 547 -1 -1
42 762 23 21 16 270 31 22 -1 -1
42 212 55 1723 8 405 75 312 -1 -1
42 1887 91 14 -1 -1
42 4 74 9 89 468 4 36 85 405 -1 -1
42 15 81 333 57 149 20 1002 39 337 49 783 34 838 51 66 -1 -1
42 175 11 545 20 1588 88 921 -1 -1
42 285 7 1504 26 227 44 1557 -1 -1
42 599 68 1162 6 478 35 413 78 1594 -1 -1
42 791 20 1930 50 896 -1 -1
42 322 19 935 46 739 99 1362 -1 -1
42 485 15 160 0 456 64 789 -1 -1
42 705 55 41 89 1496 59 1916 94 1689 54 135 58 913 99 164 -1 -1
42 981 28 391 1 103 7 4571 23 217 -1 -1
42 102 46 11 26 293 78 101 -1 -1
42 581 19 251 64 128 66 393 60 134 26 754 67 265 -1 -1
42 46 22 159 4 1200 95 416 -1 -1
42 120 57 159 45 1644 91 692 -1 -1
42 982 2 81 84 1625 -1 -1
42 321 6 549 42 7 62 711 -1 -1
42 707 87 479 -1 -1
42 93 39 508 8 85 65 443 74 984 -1 -1
42 1608 58 97 77 85 -1 -1
42 76 53 33 37 41 81 184 -1 -1
42 624 58 997 81 2747 -1 -1
42 399 36 2274 17 149 75 737 -1 -1
42 90 33 483 72 371 66 3972 91 336 -1 -1
42 444 56 757 7 463 95 496 -1 -1
42 118 62 460 6 9 87 898 -1 -1
42 1043 20 150 64 1684 15 492 82 134 -1 -1
42 130 93 237 74 102 88 369 59 816 49 1231 83 131 -1 -1
42 16 90 675 -1 -1
42 1581 55 1783 97 197 11 442 72 76 -1 -1
42 62 99 1075 37 463 85 138 4 930 31 809 11 646 89 55 -1 -1
42 6 2 552 14 2261 9 692 19 633 31 882 -1 -1
42 1129 83 961 13 1559 51 42 -1 -1
42 30 83 181 78 155 50 407 52 145 78 968 -1 -1
42 785 6 3359 3 1586 34 1916 94 2037 -1 -1
42 107 91 74 -1 -1
42 1531 80 383 -1 -1
42 1645 40 1097 17 1823 74 100 -1 -1
42 441 60 470 64 22 32 179 38 450 20 48 53 133 -1 -1
42 942 68 39 -1 -1
42 2170 44 143 17 721 55 260 58 406 45 209 55 204 -1 -1
42 622 25 1835 73 179 99 540 -1 -1
42 433 17 73 26 47 58 32 99 1608 -1 -1
42 1584 41 504 39 2542 18 543 94 199 -1 -1
42 108 36 739 16 1043 59 465 -1 -1
42 473 3 124 99 174 -1 -1
42 393 68 808 71 1095 72 56 91 1531 -1 -1
42 340 24 247 49 134 26 116 63 171 -1 -1
42 150 87 84 1 58 61 196 63 432 99 178 -1 -1
42 83 76 472 26 1456 22 125 20 59 65 12 -1 -1
42 2205 65 96 17 243 37 1366 34 322 79 458 -1 -1
42 988 30 837 74 166 -1 -1
42 863 90 528 40 413 20 111 84 501 -1 -1
42 287 67 541 51 145 11 1264 33 192 54 226 -1 -1
42 1875 56 1091 32 155 36 277 74 78 -1 -1
42 185 79 1044 -1 -1
42 161 32 920 43 270 23 1098 17 97 27 243 49 1777 -1 -1
42 1849 22 101 59 9 41 1901 61 519 -1 -1
42 3116 1 100 20 47 13 18 69 206 -1 -1
42 50 9 638 33 104 88 181 -1 -1
42 155 85 408 -1 -1
42 2991 75 89 26 690 33 118 49 1300 67 778 -1 -1
42 1021 67 343 84 80 -1 -1
42 471 6 1019 24 757 23 2169 37 101 4 2502 49 229 -1 -1
42 1153 90 231 21 383 8 707 71 239 -1 -1
42 693 24 588 6 149 45 103 27 45 64 222 -1 -1
42 110 45 198 47 134 35 163 93 829 -1 -1
42 92 92 602 98 557 14 232 40 606 82 829 -1 -1
42 1338 7 1863 25 732 18 542 94 673 -1 -1
42 354 45 1935 13 549 62 345 -1 -1
42 724 86 724 97 722 -1 -1
42 586 16 392 84 456 -1 -1
42 2233 8 975 33 5 14 80 4 999 0 380 88 414 -1 -1
42 29 10 151 40 109 67 170 85 1739 -1 -1
42 717 62 103 24 236 41 610 93 146 -1 -1
42 1193 3 430 80 18 -1 -1
42 988 35 74 54 89 60 232 -1 -1
42 945 3 216 31 89 54 1283 -1 -1
42 338 57 2861 39 1264 37 202 14 767 16 955 73 346 -1 -1
42 101 87 215 -1 -1
42 242 56 1153 73 15 -1 -1
42 3999 82 515 19 343 13 160 71 267 40 2897 50 49 96 965 -1 -1
42 1592 14 497 10 467 28 201 19 1612 88 1180 -1 -1
42 117 46 207 5 710 77 646 -1 -1
42 243 64 295 28 493 75 1416 96 133 -1 -1
42 23 85 32 -1 -1
42 669 34 529 65 1263 9 319 47 625 -1 -1
42 294 64 326 73 176 -1 -1
42 281 70 145 43 1223 62 289 78 1872 -1 -1
42 318 59 731 99 1073 -1 -1
42 1099 15 103 79 281 -1 -1
42 871 97 1205 -1 -1
42 1303 68 338 -1 -1
42 166 78 240 75 1471 27 1029 15 76 97 392 -1 -1
42 552 94 1359 43 143 60 1551 48 952 51 401 70 682 -1 -1
42 36 60 396 86 328 -1 -1
42 202 81 1590 3 779 82 28 -1 -1
42 376 54 739 68 262 77 491 -1 -1
42 688 44 153 89 318 43 1932 92 527 -1 -1
42 894 22 148 71 236 -1 -1
42 166 71 162 8 540 13 741 94 322 -1 -1
42 658 98 189 -1 -1
42 133 51 630 97 188 -1 -1
42 390 57 677 92 2019 37 1607 53 14 91 1414 -1 -1
42 21 79 583 -1 -1
42 348 85 159 -1 -1
42 101 1 182 49 1012 39 2409 45 1148 41 129 69 507 -1 -1
42 236 94 1093 24 67 26 31 95 621 -1 -1
42 141 67 188 99 394 -1 -1
42 335 10 1423 24 464 43 484 41 638 94 329 -1 -1
42 330 48 47 77 787 82 471 95 798 93 801 68 449 72 496 80 284 5 407 56 143 -1 -1
42 159 76 127 69 130 1 64 78 226 -1 -1
42 178 74 1531 9 104 35 719 11 64 56 1551 -1 -1
42 116 80 84 73 1373 41 1430 85 658 -1 -1
42 996 48 490 53 463 1 129 93 427 -1 -1
42 168 29 308 45 246 24 74 97 70 -1 -1
42 369 69 720 70 669 68 43 20 315 81 1042 -1 -1
42 415 9 39 95 580 -1 -1
42 1593 1 68 28 151 97 418 -1 -1
42 254 28 783 70 1095 73 59 88 833 9 55 76 78 -1 -1
42 771 93 2107 51 84 65 133 44 163 76 632 -1 -1
42 2341 74 191 62 247 3 139 88 284 -1 -1
42 1541 92 824 -1 -1
42 374 35 275 37 1428 94 1015 -1 -1
42 94 15 175 82 927 -1 -1
42 93 14 30 8 472 20 554 59 373 -1 -1
42 25 31 15 6 659 87 101 -1 -1
42 368 17 1687 98 221 41 390 77 221 -1 -1
42 94 74 150 3 1207 56 866 -1 -1
42 872 88 3056 95 1147 9 212 50 255 25 547 88 676 -1 -1
42 90 95 116 -1 -1
42 129 71 96 78 99 9 1055 24 101 44 334 4 37 52 1075 -1 -1
42 100 69 1833 -1 -1
42 143 27 881 3 810 15 45 83 1092 -1 -1
42 76 64 571 30 69 75 482 -1 -1
42 643 79 697 -1 -1
42 11 12 401 76 25 -1 -1
42 41 67 1083 50 707 34 472 66 480 -1 -1
42 201 95 196 82 93 84 347 98 413 -1 -1
42 1301 99 1421 -1 -1
42 600 71 433 35 52 32 707 14 11 24 266 53 1177 -1 -1
42 307 57 746 83 184 -1 -1
42 671 45 202 26 44 11 264 6 400 92 26 -1 -1
42 670 23 1016 56 151 -1 -1
42 46 57 471 70 84 14 1186 31 479 76 960 -1 -1
42 664 33 2246 59 197 68 326 -1 -1
42 682 6 672 20 670 28 989 23 1176 35 255 91 2603 -1 -1
42 917 13 121 85 295 -1 -1
42 2998 84 1326 -1 -1
42 1429 46 80 77 1177 -1 -1
42 164 12 175 11 596 83 26 -1 -1
42 50 65 316 36 611 22 250 70 89 17 135 77 18 -1 -1
42 374 95 6 -1 -1
42 620 59 240 56 55 38 671 57 8 -1 -1
42 151 89 462 -1 -1
42 178 39 337 6 120 26 125 56 1330 -1 -1
42 59 6 108 52 728 46 1233 3 501 95 486 -1 -1
42 24 16 253 43 243 -1 -1
42 161 86 95 37 574 2 190 64 561 -1 -1
42 933 69 1052 1 161 97 1076 -1 -1
42 24 32 270 37 715 16 720 20 1427 58 72 -1 -1
42 11 4 567 31 1057 42 732 69 494 -1 -1
42 16 94 565 22 259 50 1535 4 1487 9 640 47 725 -1 -1
42 327 54 1171 96 108 -1 -1
42 135 52 468 33 107 30 216 21 607 19 717 27 76 51 1357 -1 -1
42 184 24 451 37 1035 69 446 -1 -1
42 1640 58 226 7 1859 34 782 74 681 -1 -1
42 253 20 408 86 1752 -1 -1
42 1415 21 597 75 71 -1 -1
42 222 53 918 44 1708 42 436 90 117 -1 -1
42 76 44 901 63 445 93 7 -1 -1
42 571 13 296 93 1095 -1 -1
42 257 69 1680 -1 -1
42 72 21 74 79 529 -1 -1
42 500 95 55 -1 -1
43 1463 63 1210 18 626 73 630 -1 -1
43 319 60 20 -1 -1
43 339 91 152 -1 -1
43 158 0 314 14 158 90 181 -1 -1
43 89 80 8 24 73 69 200 44 685 2 325 90 1159 -1 -1
43 1312 10 262 55 150 -1 -1
43 974 52 50 10 15 2 1194 15 1635 18 264 0 407 84 643 -1 -1
43 926 50 1928 43 716 20 447 59 420 -1 -1
43 59 60 321 94 629 96 290 35 985 19 43 20 1473 35 1140 82 1699 -1 -1
43 1311 86 49 42 170 72 115 48 1697 91 332 -1 -1
43 2278 50 105 24 801 46 767 40 203 95 940 -1 -1
43 2259 20 3091 12 291 7 145 16 266 30 173 -1 -1
43 388 90 2126 2 30 4 94 9 391 53 224 -1 -1
43 258 48 496 47 451 1 1263 43 434 -1 -1
43 44 40 904 26 489 98 450 -1 -1
43 1313 71 2146 77 1221 27 284 16 354 4 93 65 141 -1 -1
43 444 6 59 68 157 -1 -1
43 960 85 1995 87 2450 25 245 71 1190 -1 -1
43 2008 1 357 54 863 3 56 29 881 -1 -1
43 756 36 904 11 453 93 44 -1 -1
43 1836 52 596 78 445 -1 -1
43 93 9 823 94 2765 -1 -1
43 951 29 97 74 129 7 225 20 232 67 536 -1 -1
43 578 11 63 95 2313 -1 -1
43 2396 79 351 -1 -1
43 314 97 566 91 752 77 210 62 143 24 673 16 372 5 104 1 1736 59 406 -1 -1
43 1274 54 1728 5 351 49 881 95 420 -1 -1
43 1232 98 3437 -1 -1
43 469 3 859 50 2 68 384 84 111 -1 -1
43 125 11 726 62 784 25 231 3 1554 54 262 63 71 -1 -1
43 888 18 761 80 76 -1 -1
43 453 71 138 38 15 95 82 -1 -1
43 149 73 2191 29 162 55 567 -1 -1
43 159 37 177 63 602 87 2027 -1 -1
43 93 93 289 79 211 29 218 42 251 0 316 34 540 38 6 14 576 70 1239 -1 -1
43 762 67 219 26 1210 43 892 83 477 74 280 64 576 11 132 73 2602 -1 -1
43 994 70 201 96 403 -1 -1
43 24 52 277 90 1566 -1 -1
43 235 33 251 81 1018 -1 -1
43 244 21 290 6 1267 35 1152 78 582 -1 -1
43 556 87 653 -1 -1
43 221 45 655 75 1049 90 940 -1 -1
43 22 28 2377 81 2219 -1 -1
43 16 95 299 -1 -1
43 554 99 316 -1 -1
43 1067 29 1448 91 286 -1 -1
43 932 30 1320 2 350 51 1124 -1 -1
43 1034 4 314 31 660 -1 -1
43 804 31 504 18 592 3 736 64 620 -1 -1
43 135 16 149 31 741 0 581 89 16 -1 -1
43 934 54 273 84 652 -1 -1
43 938 5 530 38 629 22 217 42 286 54 598 33 1061 3 530 92 72 -1 -1
43 210 7 211 21 262 5 684 27 3040 80 621 -1 -1
43 315 90 389 -1 -1
43 627 90 378 93 121 19 176 95 17 -1 -1
43 361 11 2675 52 544 92 458 -1 -1
43 1719 32 867 65 170 25 299 37 532 26 290 20 202 80 608 -1 -1
43 732 67 277 80 905 22 361 29 468 45 109 56 45 -1 -1
43 102 54 13 83 44 -1 -1
43 635 9 1627 10 1209 52 130 -1 -1
43 486 60 340 8 68 63 54 36 468 29 180 70 569 -1 -1
43 710 81 213 25 195 83 146 -1 -1
43 926 34 383 42 164 3 401 39 1923 -1 -1
43 671 15 60 5 331 57 3016 -1 -1
43 7 89 814 33 447 44 567 51 705 63 544 58 272 67 83 -1 -1
43 597 83 321 17 44 85 55 -1 -1
43 73 76 148 18 623 26 171 25 842 33 94 57 926 -1 -1
43 229 29 236 34 173 60 1226 84 1206 -1 -1
43 233 0 408 21 1399 38 12 -1 -1
43 551 26 582 81 259 55 276 13 186 33 216 65 97 50 687 5 176 57 889 -1 -1
43 931 98 891 27 743 37 316 92 307 -1 -1
43 434 95 555 36 172 70 328 34 916 28 280 66 2056 -1 -1
43 293 48 912 87 260 60 1549 26 79 95 206 -1 -1
43 642 40 1834 27 9 73 292 -1 -1
43 1129 35 40 74 1189 -1 -1
43 200 2 572 12 314 11 14 82 742 -1 -1
43 460 8 55 94 552 -1 -1
43 526 71 419 -1 -1
43 14 14 343 75 296 6 75 84 191 -1 -1
43 182 66 191 96 10 -1 -1
43 179 15 210 1 436 44 1039 -1 -1
43 257 60 537 5 213 95 1340 -1 -1
43 78 3 1327 63 292 -1 -1
43 64 55 150 79 223 -1 -1
43 681 17 180 9 554 52 637 81 540 -1 -1
43 564 74 481 -1 -1
43 396 80 2084 -1 -1
43 810 50 496 22 335 86 1630 -1 -1
43 260 36 490 31 506 79 650 -1 -1
43 371 38 107 72 207 -1 -1
43 952 81 495 8 643 86 529 -1 -1
43 322 75 675 -1 -1
43 958 73 1825 82 84 -1 -1
43 25 77 601 19 638 25 592 74 612 -1 -1
43 109 77 784 -1 -1
43 675 78 316 73 531 59 968 18 113 22 811 86 86 -1 -1
43 413 22 432 38 1473 75 264 -1 -1
43 768 49 357 63 527 30 417 80 734 -1 -1
43 84 95 145 14 677 34 452 64 44 7 343 62 2928 -1 -1
43 503 32 1273 8 652 71 391 -1 -1
43 384 51 311 49 412 34 768 37 2133 67 366 -1 -1
43 111 53 373 2 778 61 593 -1 -1
43 638 44 294 24 61 59 330 -1 -1
43 420 5 284 20 136 14 104 74 100 -1 -1
43 198 95 149 -1 -1
43 1479 23 173 30 1088 53 380 92 249 -1 -1
43 58 88 814 -1 -1
43 1360 97 401 52 185 13 2738 3 301 87 327 -1 -1
43 429 29 42 36 346 97 12 -1 -1
43 534 98 19 15 1094 7 511 26 399 39 822 -1 -1
43 865 28 30 92 1184 -1 -1
43 509 70 947 -1 -1
43 32 52 375 6 1261 5 774 9 258 67 975 -1 -1
43 62 87 653 -1 -1
43 17 48 578 58 230 35 242 80 324 -1 -1
43 207 41 147 50 819 -1 -1
43 305 21 1031 2 618 12 192 15 438 91 777 -1 -1
43 153 76 1622 54 258 20 55 52 1866 91 485 -1 -1
43 269 1 3120 13 329 17 838 87 12 -1 -1
43 460 99 535 -1 -1
43 1533 77 750 98 354 -1 -1
43 109 78 797 79 216 -1 -1
43 4 51 385 97 638 -1 -1
43 10 41 11 80 319 74 428 9 90 56 1285 -1 -1
43 8 9 1468 43 578 15 1783 87 131 -1 -1
43 660 26 431 85 880 -1 -1
43 81 95 1354 25 284 21 410 69 322 -1 -1
43 1084 38 1495 71 211 72 285 69 803 43 362 47 28 60 782 -1 -1
43 455 88 102 48 222 37 210 34 167 81 934 -1 -1
43 568 38 262 42 295 35 457 96 1488 -1 -1
43 2192 34 284 69 640 -1 -1
43 875 44 45 89 757 97 954 21 43 30 170 62 307 -1 -1
43 1105 80 622 82 66 75 398 92 569 -1 -1
43 420 36 84 37 334 29 254 38 53 91 18 -1 -1
43 54 21 1581 17 498 46 204 21 457 74 1946 -1 -1
43 183 53 676 61 614 -1 -1
43 82 20 262 11 1267 41 1495 43 288 10 741 22 256 40 185 -1 -1
43 1127 96 362 3 1220 20 226 29 1280 16 974 72 461 -1 -1
43 537 12 265 23 1067 30 828 -1 -1
43 203 32 568 57 154 -1 -1
43 864 71 164 16 972 2 544 39 57 3 47 90 46 -1 -1
43 725 18 1387 53 563 11 139 15 1095 99 768 -1 -1
43 11 10 100 88 824 -1 -1
43 115 23 481 65 433 15 193 61 201 48 908 8 398 22 627 7 397 41 1490 35 1290 71 110 -1 -1
43 813 90 664 -1 -1
43 841 32 541 68 279 77 2399 -1 -1
43 120 29 200 57 249 49 334 19 184 76 175 -1 -1
43 59 37 528 22 45 10 109 54 180 -1 -1
43 554 26 53 44 635 11 237 80 879 -1 -1
43 412 85 528 -1 -1
43 74 50 1267 51 520 2 208 18 799 69 98 -1 -1
43 796 29 575 16 160 58 18 59 221 11 34 32 1133 77 249 -1 -1
43 264 9 68 32 284 74 7 -1 -1
43 771 83 1149 99 310 -1 -1
43 197 56 70 89 336 -1 -1
43 2176 64 1940 30 663 4 881 44 52 88 666 -1 -1
43 612 27 1194 99 399 -1 -1
43 75 83 318 10 605 79 1099 90 532 -1 -1
43 123 38 285 64 212 5 1592 26 672 3 136 93 301 -1 -1
43 399 31 272 47 686 -1 -1
43 678 6 243 44 625 31 235 22 735 3 1081 60 420 -1 -1
43 100 64 370 66 330 68 696 0 244 94 1278 -1 -1
43 546 0 487 93 260 -1 -1
43 259 75 14 -1 -1
43 445 66 1514 51 178 27 31 17 689 10 461 17 842 68 273 -1 -1
43 456 91 254 43 427 4 30 74 286 45 581 41 1829 45 80 66 48 -1 -1
43 1187 64 348 24 739 85 35 -1 -1
43 895 98 52 -1 -1
43 1018 2 273 12 115 90 656 -1 -1
43 843 97 208 16 88 17 791 16 71 10 993 57 98 -1 -1
43 959 28 242 45 374 85 214 -1 -1
43 476 66 127 78 462 9 243 59 1384 -1 -1
43 387 36 168 79 244 -1 -1
43 260 47 1197 16 729 29 17 8 239 44 1158 -1 -1
43 547 46 110 79 275 -1 -1
43 925 59 1546 6 31 76 295 -1 -1
43 61 58 287 0 118 38 42 48 472 70 13 -1 -1
43 500 40 1270 33 388 31 440 92 85 -1 -1
43 504 74 589 36 173 81 334 -1 -1
43 208 86 435 96 109 -1 -1
43 1452 18 426 72 1647 -1 -1
43 821 33 339 96 127 -1 -1
43 419 51 2898 69 843 53 347 5 135 59 224 -1 -1
43 30 6 1170 46 343 92 1267 -1 -1
43 320 23 24 4 1094 42 361 65 572 -1 -1
43 410 64 416 15 613 29 158 45 20 50 121 60 883 -1 -1
43 532 31 1374 80 358 -1 -1
43 1502 12 513 60 746 -1 -1
43 69 45 128 7 65 26 98 -1 -1
44 170 64 604 23 516 89 615 -1 -1
44 29 70 1290 20 119 77 1265 -1 -1
44 1510 70 1098 -1 -1
44 229 27 557 34 1334 57 362 -1 -1
44 41 25 314 79 4 -1 -1
44 443 27 283 80 88 11 157 32 494 53 494 -1 -1
44 710 54 221 7 1294 87 1980 -1 -1
44 362 54 1024 51 990 30 549 55 475 -1 -1
44 957 79 376 69 1432 65 132 18 75 92 2595 -1 -1
44 877 91 467 -1 -1
44 122 9 18 47 189 71 367 -1 -1
44 3 25 341 67 529 74 188 -1 -1
44 1045 65 111 58 1671 23 6 76 218 -1 -1
44 51 57 1498 -1 -1
44 1730 50 31 15 579 91 1192 93 424 75 558 25 1091 6 441 9 55 12 184 30 147 12 73 38 178 -1 -1
44 1239 79 105 47 30 93 58 15 728 95 205 -1 -1
44 1111 71 470 -1 -1
44 353 58 1194 86 1315 -1 -1
44 604 40 67 84 1893 9 29 50 585 78 110 -1 -1
44 305 78 709 55 143 79 1299 -1 -1
44 647 61 1400 25 1299 20 84 26 957 20 376 16 219 97 634 -1 -1
44 346 42 149 61 1911 53 79 90 17 -1 -1
44 355 1 147 50 354 -1 -1
44 747 24 91 8 137 10 592 15 509 2 567 22 2 18 807 23 698 33 217 -1 -1
44 694 86 1062 95 731 97 904 33 1293 11 85 9 1762 53 318 -1 -1
44 1132 17 59 9 801 89 767 -1 -1
44 1346 25 550 92 351 -1 -1
44 400 41 573 38 2736 20 362 55 402 -1 -1
44 549 56 454 8 485 53 512 -1 -1
44 608 41 634 95 43 -1 -1
44 372 33 94 42 269 8 891 59 51 -1 -1
44 18 82 168 8 111 67 248 -1 -1
44 159 80 2323 96 96 28 1089 99 131 -1 -1
44 142 14 412 3 18 38 1563 -1 -1
44 1091 39 557 5 543 68 1867 -1 -1
44 126 23 299 40 399 93 374 -1 -1
44 263 40 73 23 836 69 95 -1 -1
44 1548 34 1225 13 2154 76 275 -1 -1
44 451 32 253 29 224 79 69 -1 -1
44 549 82 937 28 337 22 421 73 285 -1 -1
44 26 89 195 64 1068 83 2393 87 273 -1 -1
44 748 42 1067 72 55 17 527 78 1982 -1 -1
44 2134 43 2335 88 48 23 185 34 1295 8 355 73 123 95 259 -1 -1
44 315 11 690 42 1178 17 151 19 369 87 532 -1 -1
44 67 3 188 38 553 -1 -1
44 650 80 39 27 1488 33 292 88 423 -1 -1
44 280 2 2150 93 52 40 643 48 143 19 920 95 1636 -1 -1
44 690 36 1129 79 158 73 4 89 1256 80 1260 52 430 9 717 45 428 10 2410 94 148 -1 -1
44 85 14 468 60 537 23 1848 52 1113 79 683 94 534 -1 -1
44 313 26 1123 31 166 46 75 37 116 30 173 25 135 63 909 -1 -1
44 683 7 276 54 251 -1 -1
44 34 85 857 -1 -1
44 48 98 954 -1 -1
44 420 30 427 74 256 -1 -1
44 774 70 446 97 121 -1 -1
44 15 45 115 14 590 46 1853 25 940 5 669 11 747 57 45 -1 -1
44 105 2 4 13 521 20 604 92 19 -1 -1
44 416 97 1161 72 477 64 2206 45 241 34 100 44 282 57 42 69 172 -1 -1
44 264 16 157 72 168 96 628 42 404 23 390 85 124 -1 -1
44 58 86 247 82 228 77 391 26 75 97 139 -1 -1
44 848 46 24 58 378 66 1598 -1 -1
44 205 46 355 53 79 50 198 3 843 60 956 -1 -1
44 172 24 324 56 240 48 837 21 170 7 167 74 3256 -1 -1
44 1122 76 389 -1 -1
44 1078 35 1388 88 710 42 918 44 128 12 2578 5 394 37 1088 56 397 -1 -1
44 4409 87 506 23 252 76 19 -1 -1
44 2051 3 157 99 1452 -1 -1
44 2336 85 985 90 755 42 1750 28 737 36 379 31 151 99 3458 -1 -1
44 11 71 131 29 671 58 149 83 497 -1 -1
44 138 57 964 63 1660 96 4009 -1 -1
44 1013 53 209 16 244 95 468 -1 -1
44 35 79 334 -1 -1
44 429 56 474 46 286 93 593 -1 -1
44 3024 60 1095 73 1464 -1 -1
44 821 55 627 24 140 14 13 20 286 53 656 -1 -1
44 43 49 1022 62 644 53 44 75 449 14 253 91 170 -1 -1
44 280 46 1355 40 196 35 403 76 1769 -1 -1
44 957 90 154 36 715 51 1332 91 67 -1 -1
44 571 32 584 16 17 1 484 31 741 86 472 -1 -1
44 223 72 77 48 382 62 73 97 1675 -1 -1
44 154 89 506 46 9 72 162 32 643 74 140 2 560 87 1124 -1 -1
44 990 31 1503 83 320 -1 -1
44 217 74 519 10 944 92 3 -1 -1
44 82 18 44 53 1433 46 300 33 47 57 440 -1 -1
44 197 97 525 78 143 61 815 30 619 40 695 66 200 -1 -1
44 353 61 2835 47 1253 51 623 82 512 -1 -1
44 898 19 86 86 197 -1 -1
44 175 21 308 29 377 41 31 20 288 70 29 -1 -1
44 150 86 1233 -1 -1
44 897 3 468 20 1088 49 1502 95 1953 -1 -1
44 207 57 33 80 67 -1 -1
44 237 12 930 60 315 1 212 80 261 -1 -1
44 1179 39 663 19 38 10 22 48 382 -1 -1
44 364 64 2 -1 -1
44 543 74 457 -1 -1
44 541 76 1518 -1 -1
44 206 79 309 -1 -1
44 802 54 122 7 1019 39 124 -1 -1
44 12 33 86 9 238 96 84 -1 -1
44 782 27 769 38 472 47 69 -1 -1
44 2256 70 439 33 803 48 287 23 114 7 495 17 202 16 1786 60 1551 -1 -1
44 1355 18 823 11 792 4 164 98 1155 -1 -1
44 378 17 438 89 107 -1 -1
44 164 55 1818 80 1390 -1 -1
44 756 0 799 87 237 -1 -1
44 1297 30 601 36 112 38 1231 63 15 -1 -1
44 1046 0 395 66 1646 -1 -1
44 7 94 196 -1 -1
44 311 96 704 90 124 51 916 29 453 87 1050 -1 -1
44 454 18 1011 60 759 -1 -1
44 128 47 420 15 1472 92 67 -1 -1
44 179 0 1136 3 633 90 276 -1 -1
44 1475 87 271 -1 -1
44 79 2 1475 41 282 -1 -1
44 57 64 411 -1 -1
44 584 18 1697 26 180 22 471 72 2400 -1 -1
44 688 54 514 40 2100 97 74 -1 -1
44 425 58 531 49 122 77 257 98 265 -1 -1
44 137 77 77 94 496 46 18 13 480 42 1359 36 621 76 376 -1 -1
44 159 83 117 85 1218 15 226 76 1667 -1 -1
44 231 88 75 77 530 49 196 42 316 34 1092 92 1968 -1 -1
44 450 66 743 71 188 28 6 49 11 83 2588 -1 -1
44 669 30 750 53 189 -1 -1
44 283 68 134 28 11 57 1042 59 687 15 3489 64 226 -1 -1
44 299 97 812 -1 -1
44 84 50 864 96 562 -1 -1
44 1288 28 633 99 876 -1 -1
44 211 8 261 84 7 -1 -1
44 1049 81 2291 32 1072 74 63 28 207 59 650 -1 -1
44 442 35 193 67 392 23 721 4 749 43 1259 10 2124 99 1164 -1 -1
44 233 60 528 0 569 49 525 47 915 7 196 9 282 33 543 82 377 -1 -1
44 37 81 634 25 1059 84 1786 -1 -1
44 424 54 607 51 526 57 574 16 774 18 411 9 1292 21 51 73 166 -1 -1
44 3293 40 663 51 1191 42 393 56 299 -1 -1
44 482 6 185 68 43 -1 -1
44 338 41 351 20 51 79 140 -1 -1
44 1018 79 548 25 232 6 66 39 354 -1 -1
44 740 52 106 4 33 51 653 -1 -1
44 1647 90 506 92 431 12 406 21 455 4 1029 10 225 34 1036 -1 -1
44 190 59 1270 71 245 51 341 41 315 97 831 -1 -1
44 517 18 159 9 48 74 106 -1 -1
44 1028 13 376 12 1078 26 129 58 173 -1 -1
44 27 2 660 45 748 89 2174 -1 -1
44 831 88 367 77 599 19 1557 20 391 48 176 22 1291 13 139 6 1272 34 350 3 901 82 346 -1 -1
44 1439 18 818 59 925 65 296 52 468 2 39 13 273 23 121 13 728 54 543 -1 -1
44 1007 74 552 92 296 88 1045 44 419 31 238 55 698 -1 -1
44 1076 28 52 46 566 83 1075 45 1110 61 155 71 459 70 164 30 705 83 22 -1 -1
44 137 3 722 37 52 25 350 1 47 82 367 -1 -1
44 1734 64 120 -1 -1
44 9 83 1558 -1 -1
44 66 11 340 29 89 36 400 94 154 -1 -1
44 208 60 482 10 289 9 47 47 47 -1 -1
44 677 15 2194 95 510 -1 -1
44 206 67 1247 21 867 80 28 -1 -1
44 126 76 9 97 135 91 353 81 1060 82 691 71 1999 32 327 33 335 40 210 5 562 45 696 8 170 27 364 66 160 -1 -1
44 218 42 101 0 40 31 132 37 547 91 392 -1 -1
44 178 83 245 3 1926 93 273 -1 -1
44 648 48 340 52 1440 99 948 -1 -1
44 885 66 320 39 178 87 149 59 682 71 12 27 988 57 324 -1 -1
44 403 15 3902 97 546 -1 -1
44 170 1 42 82 141 -1 -1
44 794 84 1493 -1 -1
44 1 19 1514 11 304 13 1291 98 255 -1 -1
44 551 30 1084 47 2157 17 764 2 77 10 1295 39 494 79 185 -1 -1
44 1455 69 905 18 541 37 524 55 36 95 770 -1 -1
44 661 47 1546 94 986 -1 -1
44 307 3 130 48 277 39 776 71 785 -1 -1
44 3310 27 770 98 287 -1 -1
44 223 10 95 93 339 -1 -1
44 100 51 355 64 251 31 476 12 518 49 766 88 60 -1 -1
44 1169 54 674 85 1540 -1 -1
44 657 18 303 35 276 20 290 53 167 -1 -1
44 238 96 337 -1 -1
44 1870 49 859 38 59 27 431 37 51 54 209 -1 -1
44 453 77 553 15 61 33 616 30 425 29 230 38 900 -1 -1
44 345 37 1637 47 394 39 1281 98 93 -1 -1
44 46 69 377 -1 -1
44 86 93 54 -1 -1
44 742 8 61 33 83 68 681 94 833 -1 -1
44 1468 93 325 60 817 6 1190 62 1 -1 -1
44 741 36 341 56 1899 -1 -1
44 5 55 641 27 222 88 191 68 505 43 796 97 41 -1 -1
44 265 3 126 1 2214 26 364 52 242 -1 -1
44 83 78 893 -1 -1
44 161 59 9 73 460 -1 -1
44 37 75 208 1 885 28 1488 77 67 -1 -1
44 2032 22 141 93 248 -1 -1
44 960 84 381 65 269 93 551 -1 -1
44 1073 26 654 6 601 43 2833 -1 -1
44 436 96 2110 -1 -1
44 118 49 639 81 253 -1 -1
44 188 67 240 57 792 51 975 62 259 -1 -1
44 324 18 66 80 523 84 410 59 87 61 560 48 41 88 90 -1 -1
44 640 92 308 81 1074 91 155 14 349 62 605 5 272 75 595 -1 -1
44 108 5 19 38 159 69 14 -1 -1
44 335 45 2173 26 1385 23 486 53 908 -1 -1
44 194 59 238 84 1882 -1 -1
44 152 8 46 36 2586 73 515 -1 -1
44 880 60 1422 47 175 54 1763 83 272 -1 -1
44 35 37 882 15 2 54 559 78 854 -1 -1
44 411 31 241 52 895 63 587 45 1669 25 690 6 578 71 268 -1 -1
44 165 54 116 86 214 -1 -1
45 549 54 1201 57 466 98 539 -1 -1
45 169 51 1064 62 1900 8 496 64 19 -1 -1
45 379 14 817 59 94 -1 -1
45 295 0 472 91 550 -1 -1
45 1151 92 381 53 1090 77 775 24 29 96 1307 -1 -1
45 2481 61 190 55 1041 58 375 91 525 -1 -1
45 477 55 339 6 291 36 186 1 1225 45 520 40 731 4 2295 62 156 -1 -1
45 1471 29 683 34 775 73 1557 -1 -1
45 18 88 957 -1 -1
45 2055 77 1811 99 697 63 11 12 112 15 282 92 1529 -1 -1
45 326 33 1080 58 90 12 418 64 57 -1 -1
45 766 88 1335 -1 -1
45 596 26 142 62 366 -1 -1
45 590 31 578 51 392 -1 -1
45 71 38 139 33 858 34 1174 54 509 -1 -1
45 205 63 307 6 436 3 325 93 42 -1 -1
45 918 41 28 40 728 31 1136 13 22 73 328 -1 -1
45 302 59 418 35 770 7 450 29 599 21 2 95 571 -1 -1
45 279 19 1204 34 68 93 231 -1 -1
45 97 11 1319 10 266 27 150 25 109 81 171 -1 -1
45 2311 50 936 40 289 35 595 6 1743 87 37 -1 -1
45 199 77 571 91 370 -1 -1
45 159 4 1591 71 142 66 1031 21 44 43 127 60 27 -1 -1
45 126 25 1959 91 46 -1 -1
45 636 53 52 17 343 21 104 58 378 -1 -1
45 601 25 166 60 532 -1 -1
45 507 79 838 56 125 35 386 83 1500 -1 -1
45 760 16 520 15 528 43 751 25 249 92 923 -1 -1
45 1696 72 668 55 246 50 72 83 333 -1 -1
45 533 29 511 32 21 75 8 -1 -1
45 1220 4 382 66 174 -1 -1
45 858 69 655 53 2190 97 7 -1 -1
45 292 42 199 30 22 4 1208 87 14 -1 -1
45 39 26 500 60 919 -1 -1
45 499 85 243 99 74 86 213 54 45 12 640 28 1098 13 525 36 1499 67 79 -1 -1
45 383 77 681 47 171 15 487 85 2031 47 11 97 436 -1 -1
45 1355 80 506 -1 -1
45 588 33 218 21 646 84 861 -1 -1
45 339 49 268 69 699 86 199 67 1328 40 1063 71 22 28 669 82 42 -1 -1
45 47 37 480 57 1451 -1 -1
45 1350 36 621 11 544 21 2754 40 338 -1 -1
45 906 66 121 49 388 9 20 32 1323 -1 -1
45 1328 53 501 99 285 -1 -1
45 30 10 789 34 667 92 398 -1 -1
45 143 21 1774 1 459 88 251 -1 -1
45 769 40 519 79 870 5 432 66 188 -1 -1
45 973 44 1376 16 657 51 340 -1 -1
45 120 89 1253 -1 -1
45 960 85 46 10 1195 47 528 70 759 -1 -1
45 315 47 343 61 1752 41 279 73 280 -1 -1
45 898 40 765 2 370 46 293 27 1118 20 713 15 868 51 653 -1 -1
45 2549 27 112 48 1307 -1 -1
45 1319 8 1247 31 1021 85 1031 -1 -1
45 653 10 275 41 16 -1 -1
45 452 85 563 68 296 81 1056 90 16 -1 -1
45 1072 14 521 0 33 95 162 -1 -1
45 458 19 156 61 17 22 1168 83 1085 -1 -1
45 1616 76 1281 26 1120 31 126 57 1492 97 1863 -1 -1
45 213 54 1 36 200 57 2767 74 419 -1 -1
45 201 83 352 77 1003 6 541 0 447 70 739 -1 -1
45 2182 28 859 4 842 40 656 68 260 -1 -1
45 347 34 18 94 235 84 307 80 206 78 372 52 168 53 303 60 35 -1 -1
45 213 18 44 53 345 46 772 77 798 -1 -1
45 35 32 1078 98 876 -1 -1
45 674 15 248 72 52 -1 -1
45 663 30 327 70 589 -1 -1
45 421 35 419 50 481 9 92 20 451 88 372 -1 -1
45 38 64 184 53 332 44 1248 58 237 12 481 18 184 50 34 -1 -1
45 2960 47 596 37 130 65 566 51 578 77 142 -1 -1
45 790 58 251 13 90 49 1770 37 475 1 1431 40 608 -1 -1
45 1601 60 94 77 1001 65 538 37 1214 36 885 69 507 -1 -1
45 247 5 604 73 404 52 343 85 485 -1 -1
45 303 90 2726 92 876 91 6 9 625 77 1343 -1 -1
45 1187 27 990 73 474 87 424 75 1103 15 663 64 219 -1 -1
45 546 53 194 63 528 -1 -1
45 628 97 391 -1 -1
45 3057 89 1362 44 38 19 1 69 719 -1 -1
45 279 17 148 49 201 -1 -1
45 118 42 801 26 499 19 682 33 507 -1 -1
45 1253 15 516 81 722 -1 -1
45 175 25 541 11 274 69 1182 -1 -1
45 1403 76 621 18 494 1 1813 62 428 -1 -1
45 951 95 646 24 56 73 2511 44 85 10 1190 7 628 34 527 -1 -1
45 391 86 480 -1 -1
45 1237 12 421 50 1591 -1 -1
45 513 20 479 37 397 56 45 -1 -1
45 2999 81 238 3 879 10 14 6 124 88 259 -1 -1
45 214 11 210 44 108 95 437 -1 -1
45 513 4 482 33 397 14 205 40 122 58 320 -1 -1
45 664 67 481 61 800 89 46 -1 -1
45 58 2 516 18 314 30 520 6 342 62 308 -1 -1
45 1130 72 153 85 1524 -1 -1
45 1854 10 398 19 252 42 264 51 7 -1 -1
45 996 46 284 91 118 97 302 8 1272 39 127 14 893 2 528 41 237 -1 -1
45 553 68 583 76 100 -1 -1
45 593 23 41 80 79 -1 -1
45 644 23 47 52 521 20 1091 67 1954 -1 -1
45 255 28 139 25 110 49 904 -1 -1
45 233 0 132 99 805 -1 -1
45 1596 11 1104 66 1415 -1 -1
45 991 10 315 8 567 41 824 -1 -1
45 153 71 143 3 64 22 1238 93 1541 -1 -1
45 847 17 200 13 55 21 175 32 1526 0 277 79 190 -1 -1
45 176 43 204 64 64 -1 -1
45 1298 31 3642 15 327 94 817 -1 -1
45 544 71 251 72 2011 18 1010 31 862 62 117 -1 -1
45 349 71 466 55 254 73 112 -1 -1
45 854 20 829 23 786 99 221 -1 -1
45 998 47 449 88 157 -1 -1
45 234 54 183 -1 -1
45 1151 58 843 4 333 5 946 98 212 -1 -1
45 242 88 74 30 77 69 1458 -1 -1
45 223 8 34 54 99 11 436 25 301 32 178 98 2830 -1 -1
45 312 83 101 85 55 23 1149 52 329 34 94 32 1716 77 143 -1 -1
45 121 93 98 68 694 50 723 34 170 26 168 48 508 -1 -1
45 110 14 756 46 924 80 3 -1 -1
45 482 58 18 5 377 24 733 92 424 -1 -1
45 84 7 67 32 507 69 330 -1 -1
45 757 83 377 71 365 9 886 74 161 44 189 41 15 83 44 -1 -1
45 1150 77 85 -1 -1
45 894 52 378 13 604 57 313 91 932 -1 -1
45 27 73 403 74 415 53 1322 22 377 82 589 -1 -1
45 86 93 215 58 28 46 896 47 496 70 108 -1 -1
45 1457 64 85 16 141 44 169 75 1457 -1 -1
45 2120 54 481 32 253 17 170 8 2253 79 37 -1 -1
45 719 94 1506 -1 -1
45 164 47 103 49 6 97 90 -1 -1
45 1393 66 897 25 325 43 229 9 384 27 1306 37 440 -1 -1
45 816 43 91 63 128 -1 -1
45 523 22 680 88 147 -1 -1
45 397 79 59 -1 -1
45 194 46 57 35 3410 31 447 33 453 39 115 86 364 -1 -1
45 248 16 736 9 103 52 142 -1 -1
45 823 1 665 72 344 68 1491 14 189 78 52 -1 -1
45 267 31 131 43 181 17 506 93 905 -1 -1
45 1261 99 122 -1 -1
45 637 60 355 37 11 98 11 -1 -1
45 24 65 1108 -1 -1
45 422 28 184 10 166 16 274 11 346 26 1460 19 116 53 1323 -1 -1
45 33 24 817 11 65 81 481 -1 -1
45 371 68 612 7 76 73 2172 5 299 36 24 78 105 -1 -1
45 165 5 358 25 2065 29 205 62 284 -1 -1
45 377 87 253 40 912 25 321 47 1128 65 431 -1 -1
45 58 86 491 7 173 4 667 59 383 23 587 60 1554 -1 -1
45 803 33 314 1 228 67 2357 -1 -1
45 862 6 119 46 478 90 422 -1 -1
45 183 91 711 26 44 95 1863 -1 -1
45 1476 56 949 81 3 -1 -1
45 402 56 979 31 376 40 836 41 468 2 262 78 162 -1 -1
45 282 60 609 57 60 23 824 60 2814 -1 -1
45 51 87 90 86 458 95 448 -1 -1
45 373 70 1345 55 1468 35 1512 90 112 -1 -1
45 423 21 185 25 634 14 844 33 1033 42 21 -1 -1
45 213 12 5 73 15 -1 -1
45 310 89 174 10 255 20 1419 50 1600 -1 -1
45 505 86 966 46 1173 61 356 69 649 27 2951 3 89 18 532 30 686 76 268 -1 -1
45 128 63 436 79 2067 -1 -1
45 85 33 1779 44 663 70 523 -1 -1
45 1171 85 455 -1 -1
45 509 24 330 5 716 77 693 -1 -1
45 361 31 103 9 426 81 209 -1 -1
45 607 47 218 61 756 31 843 80 475 -1 -1
45 296 54 210 1 709 2 588 87 65 -1 -1
45 597 37 616 7 1572 51 51 -1 -1
45 215 68 983 75 22 -1 -1
45 143 19 1381 40 478 67 533 -1 -1
45 287 98 501 11 147 95 1011 -1 -1
45 857 84 585 -1 -1
45 1085 89 120 21 611 17 951 90 232 -1 -1
45 134 49 415 11 4 47 105 88 499 -1 -1
45 840 6 7 69 80 -1 -1
45 19 23 50 99 1108 -1 -1
45 607 1 186 22 96 28 1471 90 130 -1 -1
45 316 53 406 83 513 -1 -1
45 384 15 331 74 152 -1 -1
45 227 39 1202 52 1061 37 56 3 197 4 309 76 870 -1 -1
45 201 90 9 -1 -1
45 1196 44 162 80 48 -1 -1
45 1481 59 1422 15 975 13 712 22 153 80 724 -1 -1
45 1188 53 408 94 1075 -1 -1
45 782 42 658 31 397 89 493 -1 -1
45 111 13 55 35 789 66 625 -1 -1
45 553 22 1880 72 135 -1 -1
45 477 24 1061 91 1556 -1 -1
45 779 44 182 79 787 90 1442 -1 -1
45 1270 84 785 -1 -1
45 138 47 99 72 13 -1 -1
45 173 99 557 -1 -1
45 556 0 106 7 68 1 415 34 117 11 10 45 55 -1 -1
45 529 80 458 -1 -1
45 183 46 559 99 280 -1 -1
45 302 99 39 -1 -1
46 516 10 74 85 617 83 676 86 346 30 475 20 40 0 599 26 329 74 51 -1 -1
46 1260 96 777 -1 -1
46 1624 17 1092 48 44 15 1398 54 390 0 545 71 509 -1 -1
46 50 26 49 92 240 -1 -1
46 867 91 75 65 861 15 2049 18 95 72 646 -1 -1
46 110 47 493 0 407 79 377 -1 -1
46 698 22 1190 41 117 20 50 39 702 58 415 -1 -1
46 2868 37 1878 7 575 42 1009 34 273 38 930 29 1282 2 204 67 115 -1 -1
46 195 30 52 67 886 57 507 18 410 99 750 -1 -1
46 1447 73 135 90 467 -1 -1
46 2586 29 1215 72 449 -1 -1
46 631 97 669 70 2621 57 397 51 184 23 101 9 1388 7 924 30 745 -1 -1
46 551 18 892 27 1420 99 461 -1 -1
46 109 40 862 48 783 -1 -1
46 877 38 1736 18 430 73 527 -1 -1
46 456 34 259 98 744 -1 -1
46 438 89 428 96 1270 53 57 4 363 41 323 11 352 41 199 36 1179 4 377 58 498 -1 -1
46 362 52 476 71 49 86 1569 -1 -1
46 1540 36 1822 8 362 95 125 -1 -1
46 350 87 1289 53 106 30 352 70 36 81 743 -1 -1
46 361 0 222 99 214 -1 -1
46 1505 87 170 42 1438 58 557 24 1399 42 448 97 400 -1 -1
46 277 1 245 74 341 48 137 37 711 77 989 -1 -1
46 185 62 110 84 194 44 216 30 255 41 365 20 76 13 1201 49 1013 -1 -1
46 34 95 1461 -1 -1
46 84 2 1546 78 85 -1 -1
46 137 83 665 47 1013 63 291 75 840 -1 -1
46 604 1 809 83 112 81 290 4 648 63 1423 57 937 11 2289 23 39 19 1291 50 504 -1 -1
46 1157 80 1057 59 1003 79 129 -1 -1
46 1271 23 192 31 234 43 282 35 1689 13 1197 31 4 39 275 -1 -1
46 835 19 84 1 58 34 553 28 531 38 1442 84 1321 -1 -1
46 1061 61 12 34 1325 97 1466 -1 -1
46 37 16 710 60 189 90 698 -1 -1
46 63 74 1 81 77 44 10 6 714 18 896 38 1030 0 68 62 1396 -1 -1
46 4426 96 1509 67 1212 93 1737 -1 -1
46 1864 62 349 27 522 29 125 95 38 -1 -1
46 760 48 249 59 485 4 121 29 43 -1 -1
46 477 90 851 74 774 86 977 52 88 99 1250 -1 -1
46 22 72 169 78 187 75 218 66 178 1 431 11 837 84 998 -1 -1
46 172 35 513 42 150 5 1438 19 2468 84 537 -1 -1
46 815 28 591 21 646 94 195 -1 -1
46 298 91 1506 29 573 4 261 38 356 -1 -1
46 52 1 901 78 927 -1 -1
46 54 94 321 -1 -1
46 1439 64 939 9 256 44 425 75 44 -1 -1
46 121 24 58 7 1712 80 705 -1 -1
46 173 95 136 66 31 99 719 -1 -1
46 173 15 254 28 1174 99 179 -1 -1
46 1647 3 1 20 325 28 807 20 112 72 10 -1 -1
46 1111 33 155 71 2310 -1 -1
46 56 77 355 -1 -1
46 409 47 532 63 830 28 314 91 727 -1 -1
46 930 20 302 58 1398 20 325 40 577 -1 -1
46 1604 51 646 71 34 -1 -1
46 737 22 898 67 138 0 692 19 1671 87 12 -1 -1
46 123 19 219 26 787 58 414 -1 -1
46 65 67 782 73 589 60 211 63 784 4 502 2 76 13 218 43 7 -1 -1
46 1519 44 2 57 166 88 420 -1 -1
46 866 48 1498 11 38 95 39 -1 -1
46 408 18 380 64 537 -1 -1
46 677 9 1825 59 501 -1 -1
46 317 75 472 14 54 12 5 15 133 0 37 2 903 61 486 -1 -1
46 1179 35 231 37 208 54 176 -1 -1
46 168 34 141 99 2000 -1 -1
46 1585 99 384 -1 -1
46 527 37 2209 28 370 7 176 59 467 -1 -1
46 978 89 1012 99 362 -1 -1
46 225 85 1738 81 377 35 464 7 1665 40 312 92 110 -1 -1
46 477 5 127 66 25 -1 -1
46 724 66 434 56 1569 91 583 6 497 29 8 31 130 8 28 83 912 -1 -1
46 1058 92 18 -1 -1
46 418 14 899 97 405 -1 -1
46 160 86 157 80 152 68 685 28 239 68 125 -1 -1
46 244 97 69 29 342 98 167 -1 -1
46 249 36 170 61 281 77 437 81 402 57 93 56 902 67 466 -1 -1
46 194 80 1364 -1 -1
46 751 91 966 -1 -1
46 615 27 10 96 1365 -1 -1
46 545 43 2057 62 905 -1 -1
46 587 9 187 89 283 98 176 -1 -1
46 750 21 262 29 142 87 53 -1 -1
46 1071 44 353 2 215 74 137 -1 -1
46 667 89 275 -1 -1
46 389 92 14 20 252 1 142 37 104 26 341 90 930 -1 -1
46 91 89 1122 -1 -1
46 451 57 485 30 251 60 244 68 157 56 82 92 341 -1 -1
46 577 3 279 54 1829 29 364 25 264 54 916 -1 -1
46 1655 28 126 96 2582 -1 -1
46 2012 35 461 95 1242 -1 -1
46 130 80 127 28 352 46 397 11 373 19 868 14 435 84 1048 -1 -1
46 230 45 994 14 316 82 440 -1 -1
46 377 62 1149 78 21 21 1121 30 1088 47 438 -1 -1
46 883 48 251 96 279 -1 -1
46 157 77 232 82 1028 62 311 52 442 31 406 79 37 -1 -1
46 1678 25 2342 89 518 -1 -1
46 75 75 381 83 319 85 417 74 815 13 241 71 64 -1 -1
46 1178 83 1646 -1 -1
46 365 83 1080 16 354 54 112 -1 -1
46 171 95 38 -1 -1
46 1050 78 650 5 340 98 124 -1 -1
46 783 29 1008 37 1591 96 2320 -1 -1
46 507 52 886 64 564 2 771 52 990 -1 -1
46 502 8 73 61 1002 34 1283 13 112 19 436 44 1763 63 121 -1 -1
46 16 88 263 97 112 90 515 12 645 84 493 -1 -1
46 143 75 460 73 119 56 891 20 826 31 287 25 810 18 904 29 463 51 307 -1 -1
46 1117 93 1715 23 143 36 725 95 390 -1 -1
46 217 1 1197 6 1316 25 44 1 526 98 133 -1 -1
46 37 44 8 96 284 -1 -1
46 1847 17 113 71 395 -1 -1
46 370 22 310 79 356 -1 -1
46 138 77 150 -1 -1
46 1034 28 2614 1 25 85 1613 -1 -1
46 776 85 1793 -1 -1
46 2065 73 278 -1 -1
46 710 18 828 4 313 52 61 82 99 -1 -1
46 961 61 1646 35 552 5 1983 98 173 -1 -1
46 249 39 185 0 471 89 345 -1 -1
46 1017 6 429 54 88 3 1941 91 288 -1 -1
46 899 48 1383 65 266 16 96 46 13 98 40 -1 -1
46 194 20 1308 15 952 24 730 2 1815 85 618 -1 -1
46 1444 52 313 56 702 21 37 13 533 46 1897 -1 -1
46 355 60 35 82 857 92 26 -1 -1
46 456 53 61 23 838 97 602 -1 -1
46 9 30 438 88 477 -1 -1
46 5 99 824 65 1142 67 132 2 477 80 481 -1 -1
46 670 67 2429 98 107 -1 -1
46 1349 6 270 38 420 29 1070 17 977 90 792 -1 -1
46 556 94 1303 -1 -1
46 720 43 1318 70 285 -1 -1
46 448 76 490 74 1105 20 1010 70 3958 -1 -1
46 230 21 500 55 791 88 285 -1 -1
46 702 38 514 84 2417 93 4 -1 -1
46 382 66 115 5 91 29 101 99 747 -1 -1
46 101 73 338 43 59 63 685 -1 -1
46 1281 8 207 85 1743 -1 -1
46 906 65 184 50 686 61 498 29 256 68 1080 -1 -1
46 231 52 93 38 759 3 1008 83 899 -1 -1
46 92 44 92 82 421 -1 -1
46 195 96 18 66 410 87 139 53 646 3 1640 71 406 42 106 74 796 -1 -1
46 46 28 928 61 1596 12 2989 95 26 -1 -1
46 1479 85 842 -1 -1
46 1234 31 1614 72 83 -1 -1
46 2466 96 71 59 51 84 275 -1 -1
46 2920 8 731 47 2830 -1 -1
46 185 85 558 3 273 78 197 -1 -1
46 377 17 771 37 220 60 188 -1 -1
46 87 25 120 1 337 10 872 34 2300 -1 -1
46 940 98 114 -1 -1
46 395 59 1073 12 676 91 688 -1 -1
46 15 83 21 84 98 27 304 61 35 -1 -1
46 652 16 1444 36 514 7 2459 36 266 88 852 -1 -1
46 757 72 261 81 300 -1 -1
46 53 92 332 -1 -1
46 962 69 1312 81 257 -1 -1
46 169 78 294 2 46 27 1940 24 955 62 166 -1 -1
46 2558 69 1064 26 308 88 1460 -1 -1
46 866 51 87 46 64 92 1053 -1 -1
46 750 89 16 46 755 66 892 -1 -1
46 363 55 1428 93 487 -1 -1
46 884 22 1 93 1553 -1 -1
46 494 38 1107 52 166 -1 -1
46 44 88 2547 70 1230 85 617 34 226 30 783 94 140 -1 -1
46 353 74 1295 -1 -1
46 531 22 328 0 145 88 584 -1 -1
46 1571 27 167 3 521 91 6 -1 -1
46 83 15 221 52 823 -1 -1
46 2041 92 135 69 351 39 763 1 333 88 1053 -1 -1
46 712 37 305 61 768 28 65 78 605 -1 -1
46 1679 15 1513 63 970 11 359 21 662 60 798 -1 -1
46 34 29 2036 70 9 39 719 41 380 86 327 -1 -1
46 831 6 432 72 297 -1 -1
46 404 60 160 29 11 91 235 -1 -1
46 257 74 180 15 44 40 305 81 854 -1 -1
46 27 19 298 76 89 50 559 69 846 47 416 23 34 83 256 -1 -1
46 320 68 323 80 581 -1 -1
46 467 88 309 -1 -1
46 1987 35 15 9 1069 21 565 41 151 71 756 -1 -1
46 25 13 135 88 763 -1 -1
46 826 23 870 56 197 -1 -1
46 1633 77 2252 -1 -1
47 250 84 343 17 279 35 2219 65 239 -1 -1
47 346 45 108 48 1065 54 1012 -1 -1
47 312 5 144 91 6 59 2330 8 299 51 369 81 583 -1 -1
47 25 65 162 66 860 70 655 92 152 -1 -1
47 456 94 167 -1 -1
47 446 77 729 36 383 6 298 36 980 39 294 18 600 12 703 30 183 66 2582 -1 -1
47 137 39 222 86 530 -1 -1
47 492 29 499 20 446 55 326 -1 -1
47 1003 71 697 76 464 88 913 5 106 96 22 -1 -1
47 717 46 183 42 148 40 93 82 2689 -1 -1
47 1002 87 1215 -1 -1
47 79 61 921 97 103 -1 -1
47 397 7 169 19 74 76 98 -1 -1
47 1372 31 50 70 77 -1 -1
47 867 28 991 85 176 -1 -1
47 1261 18 694 45 627 1 63 70 704 -1 -1
47 574 59 130 2 276 88 226 52 427 59 165 12 450 38 1675 59 65 92 146 -1 -1
47 190 60 18 33 451 77 504 25 20 9 331 94 530 -1 -1
47 247 90 1006 81 318 57 245 20 383 55 1912 -1 -1
47 423 46 34 60 150 14 1711 31 2619 84 866 -1 -1
47 813 48 382 82 520 23 958 0 1455 32 67 -1 -1
47 6 75 499 27 449 34 524 99 79 -1 -1
47 125 69 1101 16 1092 53 75 80 263 29 800 6 1385 71 958 -1 -1
47 609 4 1090 35 131 9 752 55 1252 -1 -1
47 1337 44 199 21 887 61 547 11 214 52 815 -1 -1
47 65 22 682 95 634 -1 -1
47 647 81 290 -1 -1
47 188 64 1405 62 138 20 280 25 302 94 1491 -1 -1
47 1050 93 564 23 283 47 771 15 705 76 121 -1 -1
47 21 35 448 28 448 64 448 -1 -1
47 722 17 254 30 1007 54 228 -1 -1
47 757 87 62 55 342 72 2155 22 373 87 542 -1 -1
47 13 51 159 11 9 33 389 40 177 25 3511 7 547 93 544 -1 -1
47 966 49 1846 43 790 18 366 1 131 75 2157 -1 -1
47 1060 88 177 55 898 91 162 82 1354 24 109 36 324 13 1176 88 185 -1 -1
47 1564 71 1151 66 972 67 116 -1 -1
47 856 80 464 52 2588 72 546 67 1442 86 169 -1 -1
47 419 11 523 82 1904 -1 -1
47 107 57 738 99 545 -1 -1
47 2824 85 637 -1 -1
47 102 24 492 38 1027 51 260 94 221 -1 -1
47 228 20 1054 69 669 30 244 22 65 81 37 -1 -1
47 177 17 138 58 728 12 1096 94 950 -1 -1
47 1127 80 1337 21 1179 89 791 26 383 12 4304 42 1508 95 158 -1 -1
47 209 33 91 30 1894 71 523 -1 -1
47 16 54 299 44 584 29 1270 67 41 -1 -1
47 297 92 622 74 596 34 814 22 1375 53 365 -1 -1
47 226 92 112 7 821 72 158 -1 -1
47 438 61 470 89 340 -1 -1
47 239 74 1847 -1 -1
47 216 30 486 75 126 -1 -1
47 967 97 52 -1 -1
47 785 97 465 37 848 57 1508 97 530 43 707 20 507 26 573 15 224 46 811 -1 -1
47 887 81 1588 30 119 96 198 -1 -1
47 1800 13 836 0 461 64 339 -1 -1
47 1619 84 220 53 413 21 685 1 419 97 20 -1 -1
47 547 82 3 98 824 -1 -1
47 953 71 1300 29 79 53 149 47 2114 67 405 82 128 -1 -1
47 99 73 637 -1 -1
47 4131 56 886 12 633 24 839 54 863 -1 -1
47 24 6 286 93 158 -1 -1
47 1773 46 575 62 319 4 367 91 1163 -1 -1
47 628 43 349 14 545 48 584 51 1054 -1 -1
47 567 7 2268 38 881 92 149 -1 -1
47 258 52 71 9 676 13 332 26 103 69 235 -1 -1
47 294 55 1143 39 280 77 18 -1 -1
47 716 46 3299 71 1039 6 44 67 219 -1 -1
47 717 4 288 71 439 -1 -1
47 86 32 1050 95 156 -1 -1
47 104 82 598 78 139 14 49 40 110 81 7 -1 -1
47 974 51 546 3 1182 43 203 -1 -1
47 93 24 1428 62 193 45 441 49 2253 19 1077 85 107 -1 -1
47 1368 82 93 37 921 18 612 87 257 -1 -1
47 520 82 621 23 643 75 526 16 105 71 66 -1 -1
47 151 0 143 31 738 5 252 85 1057 -1 -1
47 348 26 657 2 1817 3 67 96 80 -1 -1
47 484 35 40 75 1702 85 34 88 337 -1 -1
47 2573 24 490 84 592 62 193 28 111 99 333 -1 -1
47 943 73 91 54 760 9 142 34 186 -1 -1
47 372 98 801 83 1196 6 309 91 1984 -1 -1
47 51 34 378 43 381 45 73 38 37 26 1438 82 167 -1 -1
47 1184 88 1114 68 577 50 305 31 71 10 97 86 236 -1 -1
47 318 55 1525 79 586 -1 -1
47 934 29 227 85 713 26 826 50 157 38 353 65 1101 -1 -1
47 555 42 416 30 409 65 647 18 3604 79 567 -1 -1
47 344 65 271 94 1448 -1 -1
47 1095 49 303 76 965 -1 -1
47 633 69 1160 -1 -1
47 350 54 1640 26 805 14 22 83 274 -1 -1
47 993 5 277 46 798 67 268 -1 -1
47 419 15 274 14 91 77 275 -1 -1
47 275 25 2 77 5 -1 -1
47 415 51 160 79 1397 -1 -1
47 339 73 149 60 319 85 390 -1 -1
47 247 11 1402 21 258 83 5 -1 -1
47 416 26 749 71 26 49 70 79 511 -1 -1
47 287 54 361 78 94 -1 -1
47 1861 72 249 93 10 -1 -1
47 895 89 1035 -1 -1
47 169 33 1503 42 688 39 938 88 1349 -1 -1
47 1365 61 1051 31 640 37 1833 19 186 83 2511 -1 -1
47 259 7 786 90 157 69 560 94 1031 -1 -1
47 1037 7 181 25 1205 4 13 23 1330 -1 -1
47 92 60 539 66 211 54 1106 8 34 55 1652 98 292 -1 -1
47 924 52 457 23 245 91 1084 -1 -1
47 247 88 1820 78 306 99 923 -1 -1
47 717 30 286 15 79 25 1040 27 17 16 424 2 602 35 526 -1 -1
47 470 35 140 24 2997 8 95 61 2524 -1 -1
47 282 54 2295 30 323 31 2 63 1162 -1 -1
47 424 35 467 99 694 92 308 51 154 26 1082 10 247 64 1528 -1 -1
47 100 79 431 61 1694 90 748 -1 -1
47 77 59 1290 56 469 68 537 59 489 11 1015 77 1269 -1 -1
47 248 0 1760 69 340 32 369 40 1139 20 1297 53 155 -1 -1
47 263 16 478 18 1570 52 729 -1 -1
47 123 46 600 62 204 23 1252 81 130 -1 -1
47 269 12 479 58 159 74 95 -1 -1
47 9 53 746 31 287 18 1734 22 206 23 170 8 230 35 136 23 520 81 1827 -1 -1
47 192 18 415 37 192 -1 -1
47 949 89 885 20 1568 2 509 21 642 18 18 43 272 -1 -1
47 641 13 1 78 199 -1 -1
47 1117 9 578 13 133 31 1368 49 273 81 1538 -1 -1
47 107 55 127 25 293 61 288 -1 -1
47 173 15 202 52 238 67 898 6 61 96 501 -1 -1
47 132 79 869 0 2196 31 264 42 512 -1 -1
47 261 22 758 70 204 18 379 71 96 -1 -1
47 527 95 1273 -1 -1
47 207 80 113 -1 -1
47 1601 21 426 82 2007 -1 -1
47 70 55 1254 88 90 -1 -1
47 727 97 355 48 609 61 471 16 246 70 316 18 866 53 104 91 199 -1 -1
47 176 60 101 20 911 39 300 7 523 30 959 48 287 -1 -1
47 98 45 533 40 362 18 464 13 763 34 111 94 830 -1 -1
47 70 69 495 71 1583 42 442 61 44 72 864 -1 -1
47 31 89 812 3 740 82 267 25 356 24 154 88 1253 -1 -1
47 128 45 528 58 80 66 103 47 139 42 819 3 231 43 897 82 75 -1 -1
47 74 45 164 26 149 46 34 26 1330 10 39 92 39 -1 -1
47 252 78 530 -1 -1
47 1 21 52 31 2093 61 713 26 108 55 99 -1 -1
47 408 83 224 -1 -1
47 42 86 271 -1 -1
47 416 97 150 -1 -1
47 205 39 270 93 63 -1 -1
47 432 40 407 44 821 47 356 92 172 -1 -1
47 66 51 568 49 339 88 282 -1 -1
47 190 65 12 79 56 25 74 42 1294 72 1022 33 649 56 12 -1 -1
47 652 45 361 8 1442 18 336 82 2328 -1 -1
47 710 78 537 38 628 82 735 -1 -1
47 1725 30 280 15 810 91 1015 -1 -1
47 1599 14 33 83 634 -1 -1
47 2935 38 650 5 15 26 107 97 1502 -1 -1
47 739 9 128 90 1040 51 364 40 412 75 315 -1 -1
47 287 78 617 87 114 -1 -1
47 671 52 411 96 1019 -1 -1
47 595 61 311 28 187 3 554 50 92 -1 -1
47 602 57 201 56 91 24 539 84 511 -1 -1
47 85 99 626 96 1642 11 569 59 219 91 753 5 582 47 225 23 408 25 1566 6 300 17 499 83 1896 -1 -1
47 1257 62 123 11 320 89 913 -1 -1
47 1021 86 566 71 18 74 705 82 63 20 104 22 26 83 925 -1 -1
47 33 5 938 59 416 19 837 0 239 53 14 44 176 48 360 52 139 97 849 -1 -1
47 491 30 209 59 261 61 1104 68 1057 35 515 84 13 -1 -1
47 2201 10 322 59 1098 58 2100 26 423 53 38 -1 -1
47 1555 33 722 22 124 40 494 93 697 -1 -1
47 485 80 114 -1 -1
47 216 20 531 50 212 11 54 66 461 -1 -1
47 2531 50 969 94 253 -1 -1
47 107 2 1312 49 276 89 874 -1 -1
47 160 80 548 65 363 42 16 38 142 88 457 -1 -1
47 232 25 131 90 675 62 139 11 46 80 564 -1 -1
47 676 40 590 43 1761 18 5 6 645 64 975 -1 -1
47 237 43 455 76 152 -1 -1
47 105 38 417 70 40 16 326 86 102 -1 -1
47 952 5 813 7 737 24 156 5 283 45 866 -1 -1
47 928 80 886 88 983 -1 -1
47 87 70 456 -1 -1
47 468 62 531 59 447 10 365 44 1460 -1 -1
47 976 53 2989 44 1095 66 536 2 682 21 33 70 128 -1 -1
47 91 48 500 30 412 62 80 87 325 -1 -1
47 960 13 200 62 768 65 1734 -1 -1
47 607 20 135 57 1347 50 96 96 577 -1 -1
47 1 67 64 33 588 29 571 0 865 14 728 11 868 14 343 90 548 -1 -1
47 1182 56 222 83 1770 74 865 6 146 50 432 65 863 -1 -1
47 2303 98 87 -1 -1
47 114 57 28 96 327 -1 -1
47 437 78 1182 64 1562 15 921 24 1232 67 917 -1 -1
47 1325 74 518 45 369 62 315 -1 -1
47 941 21 420 51 154 37 171 3 2739 29 187 75 80 -1 -1
47 1374 0 112 6 489 26 285 23 1578 43 11 -1 -1
47 187 3 1388 15 367 27 773 33 2810 70 660 -1 -1
47 98 20 250 57 1134 6 12 68 1360 -1 -1
47 327 1 38 36 933 41 544 10 247 94 254 -1 -1
47 497 41 356 2 360 97 137 -1 -1
47 429 30 67 44 409 13 61 10 183 46 296 -1 -1
47 1743 94 287 25 20 84 271 -1 -1
47 694 2 1040 46 80 -1 -1
47 123 86 596 22 947 29 270 28 380 91 300 -1 -1
48 488 45 1268 95 537 -1 -1
48 402 91 650 58 737 98 1005 -1 -1
48 269 54 1075 7 77 43 224 94 40 -1 -1
48 416 30 189 15 1533 73 4692 -1 -1
48 1084 21 95 46 1973 85 851 -1 -1
48 727 61 69 46 223 89 913 73 2218 3 320 98 952 -1 -1
48 201 26 42 87 1274 -1 -1
48 432 28 738 14 24 76 945 -1 -1
48 1429 39 510 12 711 7 198 44 271 -1 -1
48 575 95 234 -1 -1
48 406 18 564 88 1281 -1 -1
48 75 61 125 10 1482 49 313 -1 -1
48 115 42 1911 85 1010 -1 -1
48 455 36 109 29 763 34 378 72 1123 79 40 -1 -1
48 773 56 228 59 65 1 1 46 2131 86 81 -1 -1
48 1606 81 1943 3 314 6 784 80 130 -1 -1
48 415 15 802 32 184 -1 -1
48 1784 63 347 15 2051 66 238 -1 -1
48 1103 91 500 68 112 13 1629 24 435 35 521 84 871 -1 -1
48 118 62 176 5 777 78 680 77 25 17 164 8 266 51 833 -1 -1
48 527 76 818 18 115 67 235 19 405 30 214 88 285 -1 -1
48 397 98 457 67 1288 7 660 36 77 45 175 42 1636 49 1152 87 453 -1 -1
48 4 45 3 18 9 74 60 -1 -1
48 349 26 803 30 278 3 115 44 183 22 1552 79 258 -1 -1
48 70 93 86 -1 -1
48 203 94 486 68 1223 95 564 -1 -1
48 61 19 52 98 879 -1 -1
48 338 5 1504 97 588 -1 -1
48 884 33 637 24 293 82 574 -1 -1
48 731 88 35 -1 -1
48 1232 94 90 10 644 46 692 92 300 -1 -1
48 134 59 500 85 253 -1 -1
48 82 39 600 6 141 66 66 -1 -1
48 322 65 134 39 389 13 89 53 150 58 304 95 92 -1 -1
48 405 58 132 92 15 -1 -1
48 710 34 85 85 146 -1 -1
48 61 33 178 96 3449 14 207 4 454 17 1042 94 128 -1 -1
48 210 10 1277 74 399 -1 -1
48 1983 88 1641 54 172 45 22 4 111 11 149 63 378 -1 -1
48 158 41 546 99 1414 -1 -1
48 310 30 85 24 356 82 1094 -1 -1
48 1440 62 54 78 10 55 330 16 618 93 89 -1 -1
48 497 17 1204 81 728 7 68 62 1096 -1 -1
48 654 45 799 39 1841 88 36 18 112 91 654 -1 -1
48 1555 67 1697 14 435 85 563 -1 -1
48 2781 37 16 8 167 71 839 -1 -1
48 480 47 550 76 1043 17 109 13 23 86 392 -1 -1
48 166 67 963 9 381 30 503 16 682 31 1241 77 71 -1 -1
48 472 30 605 39 786 91 677 -1 -1
48 228 27 1301 95 741 -1 -1
48 193 36 2448 92 619 -1 -1
48 1 2 189 74 86 50 659 36 758 25 162 34 41 67 85 -1 -1
48 1030 82 261 -1 -1
48 518 49 349 61 50 -1 -1
48 469 77 110 68 484 63 1079 47 272 70 560 30 2083 42 195 0 111 57 187 -1 -1
48 99 53 888 52 281 5 721 56 1234 -1 -1
48 323 81 528 44 1001 3 477 4 223 79 243 -1 -1
48 22 5 703 51 386 -1 -1
48 1032 34 302 50 501 47 172 36 1080 51 3716 50 3696 14 782 38 434 89 537 -1 -1
48 1036 38 673 55 1113 -1 -1
48 234 8 408 89 826 -1 -1
48 51 8 1259 2 1260 73 463 -1 -1
48 1190 6 87 3 1256 1 133 84 518 -1 -1
48 124 18 499 23 210 57 1060 -1 -1
48 1743 18 2143 4 1565 16 148 79 1551 -1 -1
48 612 63 1617 93 1987 -1 -1
48 572 2 68 45 503 68 1464 -1 -1
48 452 11 83 62 142 8 69 14 21 89 1284 -1 -1
48 584 86 118 84 195 42 284 80 155 -1 -1
48 281 16 599 27 1113 82 231 -1 -1
48 125 9 679 14 753 9 172 3 359 98 545 -1 -1
48 1196 51 1089 1 299 34 111 2 139 6 1954 78 344 -1 -1
48 160 49 192 79 648 33 35 81 87 -1 -1
48 830 22 155 8 462 2 1369 45 714 21 611 88 801 -1 -1
48 958 95 48 -1 -1
48 2035 90 695 13 878 88 705 -1 -1
48 85 51 16 57 1476 79 25 -1 -1
48 1706 69 742 27 1659 95 525 -1 -1
48 220 80 355 23 464 79 193 -1 -1
48 946 73 275 7 2361 45 4 1 1113 19 887 45 193 -1 -1
48 1379 10 262 48 1009 58 118 78 539 -1 -1
48 896 22 1317 60 679 33 1630 5 89 40 840 80 1396 -1 -1
48 1183 30 1135 36 50 39 267 30 57 90 123 -1 -1
48 304 42 405 52 1284 -1 -1
48 18 83 415 -1 -1
48 78 86 371 -1 -1
48 57 71 1196 33 191 17 1634 0 3482 54 197 -1 -1
48 879 30 1609 72 948 9 70 35 199 93 279 -1 -1
48 449 30 954 55 545 53 1072 45 113 33 52 19 518 23 702 16 97 5 265 1 445 92 428 -1 -1
48 502 8 51 72 423 -1 -1
48 609 58 862 45 721 19 93 2 106 51 244 -1 -1
48 489 96 589 41 368 26 672 2 34 41 173 -1 -1
48 952 5 471 18 396 45 28 -1 -1
48 498 79 2681 -1 -1
48 779 97 850 84 449 25 1519 15 1569 52 297 73 84 -1 -1
48 580 81 470 47 1231 7 182 90 2574 -1 -1
48 735 84 310 56 1044 28 133 60 937 17 287 37 215 55 372 -1 -1
48 877 5 210 27 254 3 738 27 2192 14 863 23 239 0 614 83 265 -1 -1
48 512 28 140 37 217 50 122 95 131 -1 -1
48 200 74 535 6 804 67 407 93 198 -1 -1
48 40 98 100 90 196 30 37 52 537 97 70 -1 -1
48 872 77 1197 -1 -1
48 247 56 44 27 726 88 439 -1 -1
48 481 0 5 18 46 69 220 -1 -1
48 615 40 141 77 345 -1 -1
48 1036 40 426 76 13 -1 -1
48 210 13 821 12 638 49 145 2 174 24 12 16 339 32 585 17 146 63 413 -1 -1
48 3 71 1373 70 148 24 156 20 135 57 757 -1 -1
48 607 2 172 32 89 31 698 3 473 96 167 -1 -1
48 251 39 142 11 33 12 399 76 86 -1 -1
48 544 30 10 18 1183 99 365 -1 -1
48 238 73 425 74 325 76 114 98 50 -1 -1
48 38 75 246 13 125 33 123 58 736 -1 -1
48 46 58 962 26 705 38 1006 45 180 37 432 60 1621 -1 -1
48 1012 90 179 -1 -1
48 168 29 1374 86 220 13 179 0 405 63 595 -1 -1
48 671 29 139 45 312 22 28 0 639 22 688 -1 -1
48 999 2 1000 38 697 28 574 66 49 -1 -1
48 366 22 42 45 577 18 1789 4 1294 54 1300 -1 -1
48 56 82 539 41 224 72 369 23 55 87 1870 -1 -1
48 372 65 439 10 689 30 630 4 25 75 127 -1 -1
48 107 30 42 90 660 -1 -1
48 947 43 427 2 1636 97 369 -1 -1
48 1099 6 736 11 1608 80 1537 -1 -1
48 1066 71 1081 -1 -1
48 472 35 69 46 1123 86 921 -1 -1
48 2712 40 230 23 87 30 303 45 303 -1 -1
48 62 35 191 30 217 82 4 -1 -1
48 537 80 256 22 53 31 202 42 1297 31 369 15 460 76 983 -1 -1
48 323 31 793 84 55 -1 -1
48 1633 67 1025 53 2706 45 643 85 907 -1 -1
48 19 66 120 25 963 2 193 54 103 97 480 -1 -1
48 646 19 1196 27 221 7 646 73 4 -1 -1
48 51 84 474 15 106 56 163 38 875 23 832 60 1317 -1 -1
48 552 90 110 -1 -1
48 2759 18 600 15 270 63 184 -1 -1
48 43 39 32 78 886 -1 -1
48 122 44 1929 7 423 5 27 51 46 96 88 -1 -1
48 270 57 140 99 286 -1 -1
48 210 13 57 8 905 62 220 -1 -1
48 83 37 1244 97 64 -1 -1
48 2041 30 701 80 25 -1 -1
48 46 36 53 4 465 75 441 -1 -1
48 63 44 225 28 590 19 51 60 641 59 565 93 294 -1 -1
48 125 94 228 49 636 20 321 29 1107 -1 -1
48 92 96 48 49 637 40 825 57 762 22 925 69 378 78 724 -1 -1
48 195 71 976 14 227 91 1704 -1 -1
48 223 89 850 39 150 15 213 1 1594 41 363 -1 -1
48 114 19 153 34 207 0 604 42 100 94 867 -1 -1
48 46 53 577 52 804 81 10 -1 -1
48 1214 92 8 78 76 62 319 83 328 -1 -1
48 356 19 513 18 151 66 1035 22 1882 68 3 -1 -1
48 1779 57 662 0 110 84 967 -1 -1
48 21 52 621 30 547 24 1300 12 264 73 928 -1 -1
48 303 77 1269 25 178 57 349 -1 -1
48 76 10 2044 41 649 12 70 94 154 -1 -1
48 2382 32 1577 48 96 63 631 -1 -1
48 244 73 39 75 213 87 1188 -1 -1
48 437 85 42 94 1207 55 315 18 257 26 351 59 777 -1 -1
48 1864 98 26 40 13 30 671 6 136 18 256 59 525 -1 -1
48 360 87 426 -1 -1
48 568 57 578 1 80 86 1012 -1 -1
48 455 75 200 26 1867 20 321 95 31 -1 -1
48 857 72 120 22 1932 48 612 53 129 54 230 27 122 52 428 -1 -1
48 29 67 1858 33 632 48 223 18 1744 22 546 58 876 28 17 90 1524 -1 -1
48 893 91 120 6 81 28 552 5 66 56 213 -1 -1
48 913 26 312 20 43 72 939 -1 -1
48 138 67 1142 5 1259 11 93 92 44 -1 -1
48 126 5 669 28 696 13 1086 35 767 42 1328 94 503 -1 -1
48 364 68 25 -1 -1
48 5 43 2020 5 644 98 16 -1 -1
48 111 51 952 1 151 91 1141 -1 -1
48 547 37 52 85 250 -1 -1
48 1804 24 287 52 309 -1 -1
48 413 12 16 90 223 -1 -1
48 956 98 207 92 678 25 994 47 261 59 1067 -1 -1
48 58 93 268 80 9 8 814 66 921 -1 -1
48 18 61 315 95 745 -1 -1
48 570 39 651 64 422 83 909 -1 -1
48 844 44 2038 69 548 63 784 42 1438 20 926 25 459 41 77 -1 -1
48 1190 22 608 53 478 72 24 -1 -1
48 155 29 396 93 1376 -1 -1
48 655 19 545 63 106 -1 -1
48 1555 12 700 22 508 92 479 -1 -1
48 1941 72 446 36 254 55 1384 -1 -1
48 1486 35 79 13 13 11 799 29 72 11 1283 80 324 -1 -1
48 564 67 223 64 479 7 3064 59 675 0 413 63 32 -1 -1
48 119 65 997 12 861 58 251 -1 -1
48 74 92 190 9 80 21 39 50 12 -1 -1
48 1238 83 875 -1 -1
48 243 99 24 -1 -1
48 1106 17 40 11 8 85 438 -1 -1
48 647 17 211 14 158 67 204 -1 -1
48 297 60 494 68 1690 -1 -1
48 3463 35 1010 21 485 86 481 3 756 21 345 44 187 -1 -1
48 730 65 277 50 107 98 847 -1 -1
48 710 68 470 97 151 -1 -1
48 771 52 69 27 56 26 1090 91 498 -1 -1
48 1271 22 394 84 34 38 331 34 1641 69 174 -1 -1
48 395 19 390 26 212 24 273 1 101 52 60 -1 -1
48 464 66 165 -1 -1
48 402 42 823 94 2011 -1 -1
48 73 10 2177 23 57 4 1051 90 932 -1 -1
48 1055 72 597 15 699 11 620 36 1572 20 216 55 290 -1 -1
48 1016 42 95 26 80 55 1816 9 344 1 88 18 25 64 306 -1 -1
48 1126 26 154 51 689 55 358 75 427 -1 -1
48 624 44 53 7 1223 16 665 9 1995 57 245 -1 -1
48 480 58 231 95 482 -1 -1
48 521 78 515 63 35 84 2027 -1 -1
48 2485 18 375 98 774 -1 -1
49 625 4 88 0 669 44 558 5 139 17 3463 84 493 -1 -1
49 1040 65 275 53 965 69 292 5 273 30 774 49 1057 18 4 72 657 -1 -1
49 75 73 256 -1 -1
49 660 71 706 68 4 30 68 64 727 -1 -1
49 1453 62 847 97 148 -1 -1
49 318 21 1275 1 1094 83 840 -1 -1
49 814 0 212 10 235 69 1029 9 1028 6 488 61 2544 -1 -1
49 61 70 153 11 606 52 968 83 505 -1 -1
49 229 20 363 61 336 -1 -1
49 98 72 478 71 556 23 1205 68 107 63 2114 62 1174 11 1520 37 451 70 127 -1 -1
49 517 1 528 51 189 7 147 3 708 79 226 -1 -1
49 609 89 249 66 942 84 1120 52 601 49 363 51 410 79 947 -1 -1
49 518 24 695 57 677 18 1369 92 79 -1 -1
49 456 28 47 66 47 67 403 9 39 54 114 68 406 -1 -1
49 639 50 560 1 66 73 2006 -1 -1
49 1036 66 62 85 867 63 640 34 393 14 265 21 177 68 473 -1 -1
49 505 37 572 84 42 55 469 10 250 5 1169 24 1253 56 1209 -1 -1
49 588 33 16 82 13 78 111 53 59 79 302 -1 -1
49 216 34 462 39 53 15 1073 14 118 87 44 -1 -1
49 18 25 228 24 682 55 874 -1 -1
49 445 43 427 45 150 81 134 -1 -1
49 767 4 665 67 178 -1 -1
49 1116 72 785 31 826 6 411 85 1398 -1 -1
49 71 50 258 0 382 19 93 89 2127 -1 -1
49 112 88 174 82 131 42 199 76 439 7 346 80 3 -1 -1
49 1648 29 12 6 744 43 402 28 264 69 674 -1 -1
49 3 68 316 36 886 52 1240 70 55 -1 -1
49 299 60 907 42 665 80 115 -1 -1
49 47 90 806 53 237 82 529 -1 -1
49 898 66 757 19 297 50 367 26 8 40 44 30 1543 20 2874 37 55 65 961 -1 -1
49 508 63 107 28 297 46 318 -1 -1
49 16 69 888 95 342 -1 -1
49 601 21 285 76 414 51 150 85 132 -1 -1
49 247 21 895 53 501 83 1632 -1 -1
49 788 64 62 90 751 54 559 66 561 24 192 99 36 -1 -1
49 996 40 263 12 1303 49 397 37 1143 94 29 -1 -1
49 45 73 663 99 96 56 235 87 78 99 426 -1 -1
49 22 51 545 68 28 -1 -1
49 1880 43 547 39 825 93 18 -1 -1
49 804 24 2022 27 156 45 299 54 109 62 1404 -1 -1
49 887 11 1178 73 702 -1 -1
49 553 11 709 28 655 41 561 18 176 60 710 -1 -1
49 88 13 789 27 118 67 876 -1 -1
49 162 91 38 77 41 81 677 -1 -1
49 1075 62 765 87 314 -1 -1
49 658 8 573 91 258 15 2134 91 287 -1 -1
49 1362 85 247 -1 -1
49 1116 58 1766 91 416 85 348 55 21 7 829 30 258 71 442 -1 -1
49 275 13 484 5 1770 19 1409 23 303 98 225 -1 -1
49 401 2 290 13 2413 91 763 -1 -1
49 615 17 350 38 207 83 971 -1 -1
49 598 15 2549 73 149 94 1 -1 -1
49 781 16 86 48 193 -1 -1
49 685 67 710 21 89 29 539 90 615 -1 -1
49 692 74 182 6 637 97 588 -1 -1
49 3281 63 843 26 494 74 634 -1 -1
49 339 11 954 3 1123 63 383 -1 -1
49 47 72 124 49 245 4 70 86 712 -1 -1
49 276 40 820 35 96 45 756 81 938 -1 -1
49 37 99 47 -1 -1
49 507 82 301 62 3206 99 23 -1 -1
49 170 13 22 36 70 26 298 15 1982 34 517 23 887 19 90 82 1479 -1 -1
49 1032 71 451 51 209 36 4654 63 305 -1 -1
49 78 37 1539 79 709 60 403 9 50 15 149 92 950 -1 -1
49 1488 58 376 18 444 25 154 33 1139 48 334 71 1380 -1 -1
49 2186 99 12 -1 -1
49 390 12 1399 68 1912 61 224 84 321 -1 -1
49 224 63 101 15 377 38 113 -1 -1
49 451 88 118 35 792 51 635 89 224 41 987 24 1256 93 537 -1 -1
49 112 39 652 96 172 -1 -1
49 844 77 411 99 103 -1 -1
49 375 78 473 8 705 78 370 52 206 82 514 -1 -1
49 68 17 266 18 1808 89 1111 -1 -1
49 609 26 639 1 54 0 91 90 310 -1 -1
49 1208 45 233 23 2138 25 446 99 1103 -1 -1
49 185 43 483 59 70 98 536 -1 -1
49 19 51 246 87 61 -1 -1
49 370 46 683 49 933 37 763 93 1302 -1 -1
49 82 0 962 20 300 59 2293 -1 -1
49 378 58 181 89 257 -1 -1
49 1136 43 1765 27 134 19 732 81 42 -1 -1
49 29 97 42 6 184 34 891 95 2356 -1 -1
49 760 16 9 74 285 -1 -1
49 1029 90 359 17 208 37 128 76 150 -1 -1
49 4277 59 2226 75 829 -1 -1
49 316 72 980 68 527 97 199 -1 -1
49 395 76 951 75 517 31 1273 37 400 31 351 99 147 -1 -1
49 95 72 30 45 922 61 1903 -1 -1
49 1132 52 571 7 204 65 193 -1 -1
49 739 16 185 75 363 -1 -1
49 248 68 28 74 894 2 30 7 471 61 450 91 2549 -1 -1
49 781 0 5 17 21 42 621 69 208 -1 -1
49 721 24 61 4 248 31 379 39 29 -1 -1
49 271 58 105 41 378 25 2182 59 562 -1 -1
49 46 74 931 96 700 57 2040 72 993 60 503 84 1322 -1 -1
49 98 80 295 12 712 43 1273 4 1562 38 253 -1 -1
49 1575 8 374 35 168 85 2557 -1 -1
49 37 45 1265 29 1570 1 431 82 1335 -1 -1
49 142 52 1054 77 594 -1 -1
49 682 37 807 9 1672 57 1446 -1 -1
49 847 91 59 -1 -1
49 514 53 623 21 1135 43 1672 -1 -1
49 640 56 207 83 455 -1 -1
49 3382 39 395 82 751 -1 -1
49 1187 50 456 22 272 69 305 45 384 3 272 94 394 -1 -1
49 149 54 630 80 310 93 1 -1 -1
49 1137 79 903 72 334 31 60 79 371 -1 -1
49 4 38 37 32 1998 96 833 -1 -1
49 500 13 775 30 1206 -1 -1
49 884 14 26 28 7 45 71 -1 -1
49 606 36 5 99 120 -1 -1
49 510 76 553 32 849 77 295 -1 -1
49 1695 93 535 -1 -1
49 10 80 136 -1 -1
49 992 78 305 62 131 37 251 88 732 17 2652 65 61 83 905 -1 -1
49 702 19 729 67 49 90 1388 -1 -1
49 1645 33 1217 67 229 86 527 -1 -1
49 1162 83 744 40 287 41 942 52 247 12 1229 44 511 62 544 -1 -1
49 4 12 551 60 1065 83 370 -1 -1
49 332 92 483 11 375 25 1384 66 87 60 473 6 24 60 556 85 1042 -1 -1
49 566 86 3342 14 122 91 1310 39 283 43 289 90 94 -1 -1
49 598 44 75 63 439 -1 -1
49 66 5 722 13 1008 36 2955 85 136 -1 -1
49 521 55 956 6 78 11 316 39 360 66 278 -1 -1
49 878 64 56 95 59 -1 -1
49 37 25 194 0 324 69 460 -1 -1
49 179 28 112 76 2387 -1 -1
49 174 54 544 77 564 4 444 63 59 93 212 -1 -1
49 243 0 926 69 270 -1 -1
49 551 25 641 41 591 26 239 27 173 93 47 -1 -1
49 99 12 1 42 77 2 338 87 300 -1 -1
49 31 57 189 11 366 7 232 13 36 96 324 -1 -1
49 1157 42 571 84 491 15 1023 32 67 23 3699 37 353 80 260 -1 -1
49 776 16 343 78 399 -1 -1
49 126 47 520 72 149 78 464 71 787 94 89 -1 -1
49 211 92 484 0 208 14 549 59 223 -1 -1
49 71 98 193 -1 -1
49 24 81 517 -1 -1
49 75 20 370 54 732 -1 -1
49 16 2 586 14 365 73 63 -1 -1
49 101 29 1574 68 148 -1 -1
49 3454 0 160 26 13 94 439 -1 -1
49 516 43 132 25 264 7 158 5 1221 68 775 -1 -1
49 1296 10 346 42 655 55 428 -1 -1
49 535 15 6 39 330 47 1053 99 724 -1 -1
49 1012 12 306 72 26 -1 -1
49 370 69 376 30 1043 9 1924 90 35 -1 -1
49 669 41 533 7 315 38 172 57 1148 -1 -1
49 569 65 52 75 400 47 1230 64 209 32 2562 58 52 -1 -1
49 3020 98 546 24 65 85 256 84 308 25 121 31 309 20 44 3 219 30 498 35 351 15 700 29 56 28 443 8 250 62 339 -1 -1
49 1688 51 212 41 1824 18 1365 97 1571 -1 -1
49 551 65 20 52 236 99 113 -1 -1
49 108 90 1009 -1 -1
49 948 70 145 1 223 90 1323 -1 -1
49 968 20 633 88 385 -1 -1
49 1976 42 59 45 62 41 243 24 36 5 179 25 659 66 48 -1 -1
49 1296 7 448 23 990 9 228 15 419 14 2466 45 1323 50 270 -1 -1
49 1091 43 2096 23 192 93 359 -1 -1
49 100 15 1190 63 130 -1 -1
49 355 16 198 60 287 6 1040 89 281 -1 -1
49 398 38 274 30 72 55 7 -1 -1
49 735 66 297 62 94 53 169 33 509 40 596 -1 -1
49 126 77 367 66 107 20 37 21 2344 0 535 91 498 -1 -1
49 37 88 560 63 335 46 717 86 698 -1 -1
49 105 34 778 92 274 -1 -1
49 570 16 322 17 833 53 1061 -1 -1
49 554 95 315 85 159 76 82 58 59 26 383 97 452 -1 -1
49 270 38 1131 12 123 2 980 64 541 -1 -1
49 1265 74 445 15 352 39 63 74 899 -1 -1
49 2222 95 75 -1 -1
49 248 62 134 49 49 83 160 -1 -1
49 1114 6 222 87 641 -1 -1
49 31 2 42 98 418 -1 -1
49 210 88 2837 70 1635 96 94 -1 -1
49 2016 88 143 35 403 22 216 74 760 -1 -1
49 791 65 213 3 892 8 380 65 466 40 433 29 1217 72 906 -1 -1
49 174 46 1266 18 668 20 170 13 118 67 150 -1 -1
49 287 90 1126 -1 -1
49 425 29 106 77 881 -1 -1
49 134 61 397 64 1486 -1 -1
49 293 33 261 47 296 18 834 72 2481 -1 -1
49 1328 73 320 72 852 59 48 51 3 41 394 8 1459 98 54 -1 -1
49 38 88 89 -1 -1
49 182 19 106 42 650 -1 -1
49 109 80 50 -1 -1
49 3133 77 184 64 542 71 129 76 223 -1 -1
49 1278 70 440 43 880 92 389 -1 -1
49 150 38 1845 12 299 13 443 17 570 51 617 -1 -1
49 218 23 1671 79 1506 -1 -1
49 459 26 536 98 1221 -1 -1
49 170 22 1255 70 700 -1 -1
49 527 50 108 28 928 75 343 -1 -1
49 326 39 760 42 435 18 236 61 204 78 646 -1 -1
49 1385 5 402 12 1772 39 661 95 358 -1 -1
49 126 76 213 46 637 6 573 9 57 71 858 -1 -1
49 39 80 85 90 101 -1 -1
49 239 69 30 -1 -1
49 393 42 2585 22 338 48 140 34 153 24 200 21 752 45 11 -1 -1
49 2416 70 630 25 222 47 280 36 62 22 604 44 666 42 240 15 345 93 215 -1 -1
49 800 42 1259 55 167 21 841 82 1351 -1 -1
50 171 2 642 16 120 5 317 15 40 64 249 -1 -1
50 62 85 2212 0 5178 21 883 87 55 -1 -1
50 524 98 48 -1 -1
50 147 28 382 15 1873 59 29 -1 -1
50 132 11 614 7 517 98 637 -1 -1
50 381 37 601 49 191 18 1093 76 432 -1 -1
50 486 52 199 39 864 68 1499 76 89 96 407 -1 -1
50 206 80 2694 58 1024 49 439 62 810 -1 -1
50 756 52 409 5 471 42 464 -1 -1
50 695 44 123 40 212 34 216 21 135 7 1247 22 391 6 1693 44 122 -1 -1
50 821 4 460 96 117 -1 -1
50 2136 3 612 78 108 -1 -1
50 323 56 779 59 220 82 541 -1 -1
50 43 27 154 54 523 40 402 77 582 -1 -1
50 422 3 529 1 476 92 885 -1 -1
50 554 86 1404 62 603 41 203 91 317 -1 -1
50 284 55 2386 24 941 46 127 -1 -1
50 89 40 505 11 452 82 2480 59 298 63 118 74 777 -1 -1
50 109 43 1544 97 618 72 331 20 2576 4 248 90 77 -1 -1
50 94 45 145 54 89 51 86 84 1097 -1 -1
50 646 38 1114 93 1260 -1 -1
50 532 68 481 78 1457 9 1468 34 1481 62 23 61 113 43 294 18 90 42 701 -1 -1
50 81 22 2228 62 364 -1 -1
50 536 20 1202 58 553 83 558 -1 -1
50 609 79 17 -1 -1
50 454 97 424 35 308 91 1012 -1 -1
50 454 7 189 8 1328 88 459 -1 -1
50 1205 9 129 34 894 36 86 62 1321 58 432 75 842 -1 -1
50 595 2 165 75 731 -1 -1
50 170 27 703 99 141 -1 -1
50 812 34 93 94 461 -1 -1
50 6 49 69 46 348 96 5 -1 -1
50 987 68 2695 13 425 23 331 85 738 -1 -1
50 131 48 556 41 1157 49 151 -1 -1
50 669 98 965 9 571 18 767 64 112 93 651 -1 -1
50 236 58 1177 91 39 32 275 37 1514 54 187 17 114 24 52 54 142 -1 -1
50 162 75 19 18 56 91 448 -1 -1
50 872 20 1116 35 417 57 66 -1 -1
50 187 72 843 89 383 77 39 92 942 37 170 89 323 -1 -1
50 565 31 1569 51 2371 53 475 39 695 97 98 -1 -1
50 393 18 83 33 1298 82 385 -1 -1
50 1047 15 185 55 623 2 10 97 99 -1 -1
50 190 45 278 69 500 -1 -1
50 1630 70 1470 85 2234 89 327 92 401 12 1359 34 628 16 118 18 299 40 406 -1 -1
50 1616 62 511 50 163 53 85 32 167 14 544 75 372 -1 -1
50 854 87 62 43 313 29 387 57 24 75 182 -1 -1
50 206 44 133 16 100 92 962 -1 -1
50 164 0 440 9 258 94 345 88 126 53 703 91 349 -1 -1
50 148 83 366 29 304 27 106 64 200 -1 -1
50 576 66 4 11 1724 96 1063 -1 -1
50 111 17 1086 50 670 44 2188 62 615 -1 -1
50 50 98 461 84 150 54 95 87 100 -1 -1
50 2697 95 261 40 753 80 450 -1 -1
50 463 20 377 47 838 8 327 71 389 -1 -1
50 118 44 440 20 266 84 2750 -1 -1
50 14 11 283 34 336 92 312 -1 -1
50 448 27 320 97 827 21 728 92 450 -1 -1
50 147 90 141 75 511 10 236 62 988 -1 -1
50 886 55 2481 15 229 78 1096 -1 -1
50 39 62 1225 6 971 50 683 13 30 81 587 -1 -1
50 289 13 398 93 53 -1 -1
50 250 14 42 67 1654 81 857 -1 -1
50 415 60 152 32 753 76 92 -1 -1
50 473 36 485 25 73 51 432 66 564 -1 -1
50 593 24 39 19 795 78 520 -1 -1
50 88 73 448 19 373 42 306 60 106 -1 -1
50 836 35 715 72 68 -1 -1
50 2626 36 333 87 422 -1 -1
50 279 40 405 45 287 86 772 -1 -1
50 784 87 611 79 1426 86 551 82 1589 45 2048 85 1632 -1 -1
50 167 22 1993 43 29 16 53 72 72 -1 -1
50 1099 52 2106 24 389 13 155 58 303 13 9 43 898 4 1231 84 537 -1 -1
50 55 31 2568 43 962 32 107 82 4 -1 -1
50 50 68 359 91 259 -1 -1
50 531 85 94 77 711 64 823 16 941 59 888 1 601 93 377 -1 -1
50 1539 42 55 18 104 20 276 88 2000 -1 -1
50 171 70 556 24 154 20 381 9 8 24 810 -1 -1
50 1245 28 780 49 681 55 1416 50 843 2 994 24 190 53 1487 -1 -1
50 403 67 129 77 885 74 226 28 148 55 30 -1 -1
50 387 29 197 60 127 0 71 55 474 -1 -1
50 708 72 958 67 117 92 1550 -1 -1
50 147 78 919 29 543 0 197 59 1076 -1 -1
50 467 98 236 -1 -1
50 175 27 57 42 2642 49 926 -1 -1
50 52 68 945 36 1024 46 321 76 841 -1 -1
50 1644 90 565 19 851 96 830 -1 -1
50 651 51 359 69 346 29 532 80 819 74 339 70 875 12 14 6 2486 88 243 -1 -1
50 506 33 717 21 1121 71 529 -1 -1
50 746 0 1296 54 744 -1 -1
50 240 54 1023 15 839 77 236 -1 -1
50 393 59 1220 9 28 93 624 -1 -1
50 250 75 2996 -1 -1
50 943 81 779 -1 -1
50 320 73 348 3 871 89 97 -1 -1
50 160 52 65 29 517 60 2471 63 285 18 1468 23 202 91 18 -1 -1
50 1061 20 786 76 948 -1 -1
50 878 22 512 21 84 10 3334 67 258 -1 -1
50 1702 22 920 48 154 72 710 -1 -1
50 804 17 15 73 492 -1 -1
50 337 35 646 15 336 11 549 54 312 -1 -1
50 108 54 66 73 618 87 332 93 653 -1 -1
50 300 44 726 53 362 50 626 32 195 10 735 89 1992 -1 -1
50 318 21 2903 29 1156 21 242 20 116 67 768 -1 -1
50 451 46 152 2 1572 27 921 13 259 95 587 -1 -1
50 845 64 2114 98 1049 -1 -1
50 151 7 462 86 362 27 1120 19 399 25 22 43 812 -1 -1
50 282 15 398 19 735 1 515 12 669 9 67 48 733 -1 -1
50 1686 64 389 93 640 -1 -1
50 136 0 358 86 1019 53 601 13 485 20 2259 53 941 -1 -1
50 598 83 224 24 549 62 264 90 125 -1 -1
50 1026 61 514 19 111 49 935 91 678 -1 -1
50 27 19 102 78 1631 -1 -1
50 127 79 858 71 187 67 948 2 1388 80 649 -1 -1
50 320 57 72 58 447 22 204 74 487 -1 -1
50 153 93 599 -1 -1
50 1303 53 534 86 806 -1 -1
50 326 93 702 41 383 4 98 85 59 -1 -1
50 585 41 368 72 780 -1 -1
50 411 10 80 73 845 -1 -1
50 348 11 123 49 363 50 2025 15 251 83 1361 -1 -1
50 1650 11 132 36 36 1 793 30 142 61 479 -1 -1
50 1547 56 14 62 482 44 247 69 552 -1 -1
50 336 12 679 0 1011 15 1343 29 103 14 628 89 1074 -1 -1
50 129 51 326 22 172 92 1111 -1 -1
50 409 59 121 69 972 -1 -1
50 1168 66 155 3 65 87 1015 -1 -1
50 213 46 815 12 209 41 649 27 467 49 1344 -1 -1
50 154 38 74 30 886 99 1390 -1 -1
50 205 26 523 92 915 -1 -1
50 405 20 590 89 707 -1 -1
50 308 44 21 62 1023 47 326 17 2467 10 112 19 845 92 87 -1 -1
50 595 52 546 19 277 55 905 34 577 25 950 11 552 23 1535 33 1004 -1 -1
50 2983 45 383 24 698 80 349 -1 -1
50 691 33 950 84 427 -1 -1
50 17 85 441 29 184 4 1754 94 909 -1 -1
50 2 26 766 20 99 32 294 88 1550 -1 -1
50 868 26 977 73 180 67 739 52 421 4 1223 23 26 11 669 18 87 21 416 76 34 -1 -1
50 2082 3 1313 57 85 96 65 48 477 90 2499 84 752 87 559 77 201 19 54 1 78 99 106 -1 -1
50 13 85 192 24 689 14 2085 56 127 -1 -1
50 376 87 1189 -1 -1
50 839 96 1316 -1 -1
50 265 58 314 21 626 66 591 -1 -1
50 488 26 1091 93 1089 -1 -1
50 389 48 101 32 606 73 126 -1 -1
50 1465 38 129 53 549 92 854 -1 -1
50 428 60 581 45 603 25 1472 13 1091 41 883 -1 -1
50 15 63 11 41 124 67 909 95 738 -1 -1
50 678 1 496 98 1971 -1 -1
50 677 14 1132 48 382 89 143 -1 -1
50 427 14 844 47 663 0 303 23 57 50 301 -1 -1
50 217 5 95 94 459 -1 -1
50 69 41 1383 28 1324 70 726 -1 -1
50 729 74 303 56 917 48 622 42 874 57 5 -1 -1
50 33 74 425 98 148 97 337 -1 -1
50 923 34 1096 8 148 64 132 -1 -1
50 145 55 716 37 169 59 701 4 41 3 705 98 422 -1 -1
50 91 94 394 10 203 50 560 -1 -1
50 806 44 594 11 451 46 576 0 1239 17 152 27 352 -1 -1
50 832 51 113 87 305 -1 -1
50 482 18 309 20 1619 25 159 86 62 -1 -1
50 2012 70 239 51 697 86 356 79 343 54 93 82 256 -1 -1
50 128 20 144 24 38 27 21 45 461 -1 -1
50 1256 97 915 30 139 28 510 23 718 17 159 29 1537 95 302 -1 -1
50 278 30 755 41 154 53 143 -1 -1
50 216 31 490 20 291 77 1058 -1 -1
50 1983 97 701 -1 -1
50 439 91 644 20 604 40 184 88 448 -1 -1
50 987 17 52 43 1078 85 215 21 700 5 37 82 1498 -1 -1
50 1101 76 5 8 619 90 808 -1 -1
50 134 90 967 62 51 68 112 75 337 35 273 61 1117 26 70 68 551 -1 -1
50 1224 21 266 51 664 4 1000 79 1411 -1 -1
50 881 53 400 32 33 83 254 -1 -1
50 4 31 223 92 82 -1 -1
50 88 6 420 59 733 -1 -1
50 230 17 230 87 1301 -1 -1
50 309 6 485 62 65 -1 -1
50 1341 75 242 17 1228 60 667 47 753 27 221 17 353 20 654 35 429 -1 -1
50 1222 75 592 95 898 75 669 10 328 55 1347 78 104 80 347 2 192 22 258 24 1693 52 111 -1 -1
50 697 12 316 71 220 -1 -1
50 132 88 1276 -1 -1
50 525 65 206 34 690 81 1168 -1 -1
50 353 59 719 34 210 73 565 71 159 69 1296 20 1180 28 292 77 318 -1 -1
50 98 28 159 53 857 36 73 12 421 35 53 37 56 4 298 99 201 -1 -1
50 84 62 162 0 1609 33 387 54 1046 -1 -1
50 952 25 470 99 442 -1 -1
50 927 2 2153 64 336 78 8 -1 -1
50 1166 37 2081 30 395 0 691 1 305 46 125 -1 -1
50 667 55 53 47 417 28 981 54 220 -1 -1
51 2430 75 217 32 64 40 1229 73 351 -1 -1
51 101 64 709 90 72 97 580 26 84 97 1847 -1 -1
51 488 74 491 1 779 63 207 94 1163 -1 -1
51 16 15 1846 5 588 30 82 62 191 -1 -1
51 229 56 70 12 647 68 188 75 207 26 286 76 650 -1 -1
51 1462 22 821 60 68 -1 -1
51 302 5 437 58 487 50 102 25 222 89 408 -1 -1
51 13 11 1319 49 342 93 442 -1 -1
51 318 98 348 20 405 64 76 53 637 88 785 -1 -1
51 644 58 393 42 1115 28 594 85 1767 -1 -1
51 278 87 472 99 98 58 23 93 691 -1 -1
51 626 58 342 61 523 9 1134 6 127 36 669 25 388 22 972 37 431 -1 -1
51 283 17 242 50 95 15 524 61 900 -1 -1
51 105 73 367 90 64 -1 -1
51 46 26 85 65 476 4 550 99 615 -1 -1
51 23 76 119 0 387 66 87 -1 -1
51 252 39 160 24 2249 99 1015 -1 -1
51 190 55 308 86 532 -1 -1
51 284 12 756 65 174 54 572 1 57 92 226 -1 -1
51 234 5 1691 13 354 47 2460 -1 -1
51 1311 75 406 55 103 63 271 69 21 -1 -1
51 133 67 674 9 899 28 203 20 1035 88 8 -1 -1
51 45 97 2812 -1 -1
51 2339 69 777 62 271 38 178 24 104 69 94 92 26 -1 -1
51 65 8 3594 49 473 17 560 74 1755 -1 -1
51 313 19 773 71 1279 64 571 20 1709 54 726 42 557 7 185 29 4164 7 708 94 3162 -1 -1
51 1785 70 313 -1 -1
51 1334 48 534 7 276 69 456 55 948 25 272 13 1080 4 82 86 1073 -1 -1
51 664 86 867 8 135 96 621 -1 -1
51 538 19 198 93 253 -1 -1
51 1712 77 11 84 301 60 1121 64 59 92 838 -1 -1
51 847 67 213 2 151 88 657 24 272 25 1008 86 173 -1 -1
51 183 21 109 98 590 -1 -1
51 113 36 776 2 2148 5 400 57 1017 -1 -1
51 1268 18 669 61 234 28 331 18 476 72 348 -1 -1
51 863 31 18 81 229 59 1311 8 1537 36 111 -1 -1
51 678 12 275 22 402 27 82 64 517 48 107 45 175 49 969 53 17 -1 -1
51 129 4 948 16 908 86 463 24 433 54 473 5 2330 50 267 -1 -1
51 382 56 466 20 452 57 676 81 390 -1 -1
51 196 45 355 51 56 36 336 46 1117 63 1740 -1 -1
51 761 28 298 44 576 70 607 9 75 18 1905 12 30 4 184 47 716 -1 -1
51 209 17 640 47 18 11 42 67 2475 -1 -1
51 523 68 1346 25 732 54 1648 73 764 88 1717 -1 -1
51 577 42 53 26 198 24 253 23 81 96 889 -1 -1
51 55 12 107 24 129 6 550 51 160 98 166 -1 -1
51 64 22 211 17 632 31 693 67 1151 -1 -1
51 2053 73 50 67 746 0 282 75 1360 -1 -1
51 84 1 605 65 462 -1 -1
51 408 28 2874 83 883 65 8 0 787 79 211 -1 -1
51 1249 82 470 28 158 21 840 66 61 -1 -1
51 1329 37 116 34 79 93 1060 56 2338 52 4 75 548 51 71 78 31 -1 -1
51 85 72 1340 15 400 49 193 -1 -1
51 22 29 99 67 146 71 593 25 49 41 1705 54 222 40 2808 77 263 -1 -1
51 563 61 894 13 18 15 31 5 49 22 870 89 561 -1 -1
51 192 11 228 40 367 64 833 -1 -1
51 941 40 533 79 781 37 731 19 206 18 179 89 195 -1 -1
51 46 2 144 58 93 56 458 64 606 -1 -1
51 319 54 1022 76 3385 -1 -1
51 126 60 622 86 1630 32 738 65 57 -1 -1
51 557 41 458 3 1265 60 1037 -1 -1
51 358 62 130 89 773 -1 -1
51 503 27 78 88 479 -1 -1
51 656 56 866 30 176 16 874 52 242 -1 -1
51 80 36 593 76 1301 24 262 33 116 25 755 75 20 -1 -1
51 206 92 289 45 53 25 561 76 261 -1 -1
51 115 81 1641 63 72 83 437 11 319 79 1906 -1 -1
51 570 64 30 37 76 18 577 78 256 -1 -1
51 128 56 231 71 152 44 299 29 416 56 734 -1 -1
51 177 84 303 30 1129 20 397 91 37 -1 -1
51 1125 8 834 55 234 93 256 -1 -1
51 576 83 1042 71 85 2 774 40 100 -1 -1
51 436 8 345 15 67 94 945 -1 -1
51 242 93 205 42 194 9 226 10 123 46 34 20 1133 67 976 -1 -1
51 874 59 1027 67 2469 63 37 44 800 78 684 -1 -1
51 158 89 311 66 334 40 2067 43 2177 17 1189 48 372 13 2707 28 216 56 809 -1 -1
51 722 2 917 50 1486 17 1247 68 290 -1 -1
51 446 32 947 19 19 21 522 9 73 98 1 -1 -1
51 1830 23 43 97 1939 -1 -1
51 748 98 198 52 872 85 1224 -1 -1
51 135 19 112 60 96 25 361 57 18 96 667 -1 -1
51 3620 81 574 65 1019 32 254 56 186 -1 -1
51 231 56 196 62 268 33 28 84 182 -1 -1
51 124 95 1863 91 1235 92 532 78 536 56 960 99 1073 -1 -1
51 754 98 289 45 323 20 418 47 112 86 461 -1 -1
51 112 4 221 91 1127 15 411 75 113 -1 -1
51 309 68 496 59 147 34 1350 49 242 87 264 -1 -1
51 631 77 3061 2 1517 32 253 28 101 93 470 -1 -1
51 779 52 470 41 326 32 927 30 119 95 145 -1 -1
51 1491 39 934 47 590 54 138 82 202 -1 -1
51 747 23 7 85 499 -1 -1
51 16 86 1329 83 5 18 124 6 287 94 257 -1 -1
51 486 11 214 31 23 79 801 -1 -1
51 299 16 587 84 112 -1 -1
51 493 97 799 -1 -1
51 111 63 155 9 1438 4 1584 92 210 -1 -1
51 1789 0 137 41 2104 16 785 7 1556 48 207 -1 -1
51 392 72 1632 87 437 -1 -1
51 32 43 1 80 594 -1 -1
51 866 58 93 68 2 61 85 95 1481 -1 -1
51 702 79 156 27 219 56 514 53 675 63 452 99 834 -1 -1
51 1025 22 422 67 6 60 255 64 268 16 113 47 199 41 474 92 811 -1 -1
51 360 77 395 -1 -1
51 551 50 710 65 646 9 1082 6 329 37 110 38 124 -1 -1
51 334 73 492 -1 -1
51 1819 94 299 36 10 53 589 43 1310 73 572 -1 -1
51 212 1 14 41 342 -1 -1
51 266 75 143 9 1558 93 1056 -1 -1
51 122 9 601 55 747 -1 -1
51 962 14 755 98 112 -1 -1
51 465 31 486 2 791 95 238 -1 -1
51 2771 18 226 73 1915 -1 -1
51 112 28 1555 71 451 9 187 52 641 -1 -1
51 2033 85 1175 98 1881 -1 -1
51 405 68 830 81 344 93 801 7 784 83 273 -1 -1
51 57 35 1220 46 90 41 995 77 376 -1 -1
51 1179 22 220 80 410 67 59 60 51 97 1070 -1 -1
51 445 49 144 18 342 68 523 -1 -1
51 108 42 570 34 193 6 546 20 1559 64 1231 -1 -1
51 227 58 1482 76 118 -1 -1
51 811 12 354 77 108 -1 -1
51 637 63 214 15 41 39 591 50 390 78 223 -1 -1
51 11 94 63 77 174 90 31 13 1027 87 435 -1 -1
51 297 85 204 8 417 45 334 55 3015 82 306 -1 -1
51 303 89 1654 96 525 68 444 20 540 32 251 57 409 68 365 -1 -1
51 601 12 205 55 383 -1 -1
51 178 87 1146 -1 -1
51 971 0 804 80 107 12 631 44 95 47 143 5 538 67 12 -1 -1
51 1118 66 1901 35 176 23 712 57 271 -1 -1
51 2460 19 75 93 589 -1 -1
51 3699 0 472 96 522 -1 -1
51 439 99 307 74 393 26 533 14 2238 7 338 64 228 -1 -1
51 1104 53 4876 12 30 96 341 -1 -1
51 584 4 371 54 298 33 32 11 993 21 366 78 160 -1 -1
51 597 9 1286 60 801 57 223 80 1095 -1 -1
51 243 8 168 18 770 42 548 -1 -1
51 465 77 485 78 1094 56 541 46 397 30 1358 18 800 72 1015 -1 -1
51 318 47 137 42 137 36 1246 54 196 -1 -1
51 1127 60 470 51 594 75 367 27 917 89 45 -1 -1
51 508 15 465 95 240 -1 -1
51 537 49 52 61 353 16 543 99 1205 -1 -1
51 1912 82 209 45 22 6 575 76 944 -1 -1
51 180 53 469 81 2453 -1 -1
51 1929 21 179 18 218 71 260 -1 -1
51 61 64 1147 68 318 3 412 83 1029 -1 -1
51 1614 62 86 36 738 29 438 53 664 -1 -1
51 128 61 367 -1 -1
51 537 57 499 67 739 96 138 -1 -1
51 35 34 113 97 250 -1 -1
51 217 76 651 -1 -1
51 1384 53 392 8 801 63 246 -1 -1
51 149 49 105 48 418 16 272 69 474 -1 -1
51 11 74 104 85 146 21 85 54 188 -1 -1
51 329 66 78 90 173 53 814 87 334 -1 -1
51 995 89 737 10 712 41 14 52 213 94 1776 -1 -1
51 266 8 559 7 62 95 510 -1 -1
51 1662 44 408 3 96 99 349 -1 -1
51 1104 6 1391 48 92 79 287 -1 -1
51 567 95 691 -1 -1
51 200 73 477 -1 -1
51 176 4 1795 76 1089 -1 -1
51 1037 42 411 29 356 45 453 32 578 94 223 -1 -1
51 73 96 81 -1 -1
51 12 48 419 84 1448 87 676 -1 -1
51 1456 37 1607 71 12 26 1518 68 87 -1 -1
51 161 29 66 30 231 18 379 21 2234 9 874 89 1881 -1 -1
51 706 19 576 97 1267 -1 -1
51 119 69 440 77 21 19 909 80 409 50 78 7 455 2 713 9 791 66 211 -1 -1
51 938 99 1212 -1 -1
51 74 73 451 -1 -1
51 44 90 585 78 18 83 218 37 389 40 537 97 236 -1 -1
51 230 80 722 -1 -1
51 1553 60 63 10 1659 60 380 89 177 -1 -1
51 117 94 397 20 57 41 371 0 715 70 661 -1 -1
51 292 83 186 5 547 71 275 -1 -1
51 550 15 53 47 134 73 103 -1 -1
51 215 15 836 42 515 22 279 17 93 32 150 -1 -1
51 1233 2 931 51 1 4 1508 73 350 -1 -1
51 1580 1 491 92 237 -1 -1
51 345 44 1159 61 629 57 364 26 404 20 302 35 1655 58 374 -1 -1
51 26 49 1231 54 352 73 956 -1 -1
51 397 60 268 24 197 58 842 -1 -1
51 1008 95 427 -1 -1
51 850 97 1038 -1 -1
51 518 18 360 27 561 44 325 70 331 -1 -1
51 704 68 319 98 265 -1 -1
51 79 11 545 71 106 -1 -1
51 164 29 22 0 100 16 524 1 794 53 29 -1 -1
51 294 90 281 -1 -1
51 600 59 756 42 654 95 1321 -1 -1
51 186 70 677 48 1 35 180 27 387 67 529 -1 -1
51 1409 58 27 99 515 -1 -1
51 101 22 783 1 555 5 590 89 745 -1 -1
51 266 40 242 56 282 19 9 45 643 -1 -1
51 719 17 368 43 1641 94 67 -1 -1
51 279 12 655 99 54 -1 -1
51 403 69 63 65 118 61 332 19 960 64 850 -1 -1
52 1469 14 214 44 389 49 44 43 1182 36 492 44 910 70 268 -1 -1
52 563 13 522 41 164 27 648 22 1659 41 1230 -1 -1
52 1346 28 53 16 127 45 117 -1 -1
52 52 67 362 44 434 80 128 -1 -1
52 675 56 391 1 785 71 142 -1 -1
52 93 90 22 73 639 54 164 48 366 28 107 1 1022 99 521 -1 -1
52 931 66 139 26 522 27 53 91 754 -1 -1
52 111 14 164 18 372 69 1082 -1 -1
52 514 44 118 32 709 7 577 86 65 -1 -1
52 359 2 2619 81 206 -1 -1
52 2422 53 4508 8 2580 78 207 -1 -1
52 462 91 251 -1 -1
52 167 86 415 82 77 78 282 89 735 -1 -1
52 128 36 127 78 1513 -1 -1
52 1443 81 278 -1 -1
52 2 40 426 64 534 86 123 -1 -1
52 69 83 24 44 305 57 1212 69 463 -1 -1
52 306 23 977 88 343 -1 -1
52 482 84 1161 72 74 74 660 93 329 -1 -1
52 2325 4 143 12 788 42 38 51 771 -1 -1
52 874 32 398 96 741 -1 -1
52 1129 33 1408 59 505 -1 -1
52 811 29 85 6 204 12 422 47 734 83 407 -1 -1
52 742 80 440 -1 -1
52 179 56 258 87 1633 -1 -1
52 1120 47 1305 81 61 18 239 20 666 10 837 81 597 -1 -1
52 453 8 352 34 721 38 1116 29 247 53 602 57 635 43 193 93 455 -1 -1
52 995 17 3404 71 737 -1 -1
52 1340 63 1052 44 193 32 5 14 346 88 18 -1 -1
52 450 38 1231 52 221 -1 -1
52 925 38 270 68 2628 33 53 70 771 -1 -1
52 977 36 494 89 469 -1 -1
52 219 2 2381 82 75 52 74 50 439 76 419 66 25 82 2150 -1 -1
52 673 22 521 53 162 64 125 46 1723 72 35 -1 -1
52 66 97 1538 -1 -1
52 169 30 3 37 102 7 60 95 621 -1 -1
52 583 5 213 86 269 -1 -1
52 514 27 843 72 401 61 1689 7 1893 8 1190 68 52 -1 -1
52 83 48 134 37 164 10 198 87 311 -1 -1
52 950 65 568 -1 -1
52 1572 5 1189 31 1504 0 618 30 9 67 698 -1 -1
52 2273 33 354 31 386 18 687 48 1492 47 54 19 1311 61 318 -1 -1
52 585 70 1007 63 508 25 3 73 188 55 86 96 1894 -1 -1
52 9 86 182 9 200 21 227 63 713 -1 -1
52 1843 93 1335 69 288 80 275 50 416 20 309 97 1068 -1 -1
52 108 57 412 64 384 54 1445 80 208 -1 -1
52 1000 43 326 94 983 -1 -1
52 1275 85 153 24 87 67 372 36 307 94 107 -1 -1
52 126 97 287 37 90 20 448 9 278 0 495 33 191 -1 -1
52 1503 78 779 -1 -1
52 171 82 399 72 172 83 2337 86 192 -1 -1
52 512 53 305 39 1129 13 307 51 458 72 320 -1 -1
52 1470 32 7 50 376 46 437 81 95 -1 -1
52 881 34 224 78 424 -1 -1
52 126 95 242 63 96 19 171 65 120 66 136 65 70 28 267 4 526 42 158 61 424 -1 -1
52 104 62 357 42 542 46 451 98 172 -1 -1
52 64 84 41 -1 -1
52 28 67 513 50 507 81 107 16 145 20 753 80 244 -1 -1
52 1005 36 341 73 137 78 202 95 166 -1 -1
52 140 91 195 30 331 19 1504 92 529 -1 -1
52 10 65 251 -1 -1
52 797 89 949 -1 -1
52 400 88 780 9 179 49 533 41 213 17 6 80 178 -1 -1
52 282 42 1456 56 690 20 1339 26 808 77 35 -1 -1
52 673 46 1507 89 36 80 178 76 832 49 662 23 403 97 70 -1 -1
52 264 96 802 -1 -1
52 652 60 1743 97 717 -1 -1
52 390 29 50 2 1407 5 28 10 323 43 1879 -1 -1
52 988 9 152 47 1212 44 407 24 309 87 366 -1 -1
52 533 17 778 62 488 -1 -1
52 644 37 52 59 153 2 202 58 1127 -1 -1
52 837 80 1319 75 640 99 305 -1 -1
52 156 79 822 97 93 -1 -1
52 2555 31 984 33 77 38 1702 9 1761 39 1187 50 177 -1 -1
52 613 18 1044 62 1250 98 2801 -1 -1
52 894 63 27 41 1933 34 221 50 774 -1 -1
52 586 17 1398 9 1272 6 91 41 518 13 533 38 1702 14 1489 34 258 -1 -1
52 195 3 86 22 570 16 570 64 213 -1 -1
52 54 16 1220 79 315 -1 -1
52 114 71 951 98 642 -1 -1
52 131 12 8 93 684 -1 -1
52 282 96 263 8 197 11 92 67 519 -1 -1
52 616 68 1001 14 862 86 247 -1 -1
52 456 44 88 38 885 87 635 -1 -1
52 205 60 2177 48 199 89 1045 -1 -1
52 290 69 813 -1 -1
52 1568 16 696 96 370 -1 -1
52 834 92 605 -1 -1
52 320 76 10 -1 -1
52 1435 79 2668 37 1999 91 1212 -1 -1
52 1458 26 1156 6 716 47 100 83 2160 -1 -1
52 478 88 56 57 62 58 1191 31 368 72 35 -1 -1
52 1397 98 256 83 1001 90 124 79 227 1 709 20 248 58 243 -1 -1
52 763 74 1158 20 289 53 290 6 527 95 394 -1 -1
52 997 78 238 37 2627 13 154 78 1597 -1 -1
52 298 0 1086 32 1098 -1 -1
52 194 2 356 91 1102 -1 -1
52 340 70 288 53 1151 23 129 30 595 98 328 -1 -1
52 187 59 261 47 741 44 98 85 76 -1 -1
52 142 97 1880 91 216 73 41 57 335 74 475 -1 -1
52 572 93 117 76 191 90 1048 45 16 13 278 85 379 68 28 7 249 34 33 84 299 -1 -1
52 112 88 51 0 231 80 1541 -1 -1
52 85 82 214 3 136 91 437 -1 -1
52 321 48 215 10 881 29 111 46 118 -1 -1
52 769 38 454 99 748 -1 -1
52 7 17 356 75 805 -1 -1
52 220 17 3595 0 409 8 1102 12 161 34 848 -1 -1
52 823 30 43 57 1292 54 1511 30 532 54 441 26 8 33 1362 76 948 -1 -1
52 70 70 172 37 852 94 108 13 2266 10 621 97 144 -1 -1
52 21 8 313 0 232 26 482 20 683 24 199 -1 -1
52 223 83 7 87 1012 66 72 63 670 31 87 3 41 61 1282 -1 -1
52 268 80 200 -1 -1
52 674 65 210 -1 -1
52 391 13 922 18 752 15 594 2 656 13 276 76 481 -1 -1
52 365 91 467 78 782 28 911 96 692 -1 -1
52 41 95 93 -1 -1
52 74 47 1084 94 132 -1 -1
52 297 56 560 83 304 31 98 3 999 91 774 -1 -1
52 1110 94 1808 51 295 17 34 80 30 -1 -1
52 194 47 411 9 257 39 250 22 1039 65 124 -1 -1
52 331 45 245 48 1442 62 212 2 512 67 636 -1 -1
52 1079 29 137 33 526 54 355 -1 -1
52 314 39 864 87 270 -1 -1
52 38 24 345 76 477 -1 -1
52 74 43 50 59 1251 13 762 26 5 23 959 4 996 30 71 -1 -1
52 276 93 201 -1 -1
52 418 12 331 0 466 90 259 -1 -1
52 343 17 647 95 562 -1 -1
52 605 95 686 -1 -1
52 1990 54 385 59 172 1 344 83 565 -1 -1
52 49 19 1582 15 211 81 118 -1 -1
52 623 30 227 13 60 67 68 -1 -1
52 1563 3 80 2 8 36 378 55 396 -1 -1
52 376 77 178 13 406 11 166 78 1596 -1 -1
52 1147 15 2174 79 454 78 1702 54 1790 57 460 2 354 17 418 86 241 -1 -1
52 333 14 918 53 374 -1 -1
52 199 45 398 72 480 -1 -1
52 4504 78 447 95 348 -1 -1
52 91 94 378 81 1318 3 61 64 2742 99 95 -1 -1
52 92 45 174 61 968 84 236 -1 -1
52 336 76 165 74 732 42 203 77 693 -1 -1
52 504 90 873 -1 -1
52 1233 31 537 17 14 46 223 17 153 97 367 -1 -1
52 57 40 65 37 1950 41 375 67 573 -1 -1
52 667 97 606 17 2862 73 376 40 460 5 193 10 622 2 265 17 1555 16 292 11 410 47 121 -1 -1
52 1650 59 1408 68 536 49 232 20 181 49 270 27 1131 92 479 -1 -1
52 224 62 130 55 93 36 417 85 911 -1 -1
52 119 79 1031 -1 -1
52 169 29 434 89 538 -1 -1
52 114 68 311 83 1505 73 508 33 204 45 806 70 437 45 140 73 146 -1 -1
52 233 67 252 -1 -1
52 622 84 1562 41 151 83 65 97 548 -1 -1
52 2001 38 30 72 1083 58 337 73 33 70 875 78 4 -1 -1
52 401 87 1976 75 142 91 92 -1 -1
52 733 3 95 17 55 16 75 92 394 -1 -1
52 487 94 800 -1 -1
52 134 33 76 53 201 -1 -1
52 616 22 1299 99 972 -1 -1
52 475 85 121 96 534 97 325 50 993 99 277 -1 -1
52 515 14 395 80 228 -1 -1
52 241 61 62 34 408 65 1307 -1 -1
52 2736 70 1638 74 76 71 1530 96 765 -1 -1
52 29 7 21 40 1169 19 183 71 391 -1 -1
52 517 64 334 -1 -1
52 2514 13 530 16 1000 81 765 -1 -1
52 126 91 766 14 804 74 1270 -1 -1
52 379 7 1207 37 563 7 442 25 258 58 593 -1 -1
52 228 51 738 1 383 31 27 88 207 -1 -1
52 564 16 993 44 1805 38 62 56 311 -1 -1
52 430 85 112 40 693 23 199 2 138 14 165 83 888 -1 -1
52 966 89 204 54 178 48 123 44 517 45 31 2 130 11 564 3 358 24 99 59 596 -1 -1
52 274 44 1233 26 485 78 150 -1 -1
52 404 94 413 49 1970 78 549 73 583 48 78 56 788 80 1320 -1 -1
52 137 84 204 8 1683 66 261 -1 -1
52 159 60 1301 40 319 13 1279 25 1164 89 379 -1 -1
52 269 96 2413 -1 -1
52 654 82 2009 59 50 47 586 75 372 84 303 -1 -1
52 263 88 661 -1 -1
52 113 33 104 61 292 -1 -1
52 1627 67 710 45 777 41 10 66 271 -1 -1
52 195 26 199 15 203 4 62 67 427 -1 -1
52 144 77 748 44 18 73 174 2 180 53 779 7 269 86 714 -1 -1
52 569 68 154 5 795 52 574 88 215 -1 -1
52 774 47 142 66 110 -1 -1
52 123 40 660 51 2314 95 1653 -1 -1
52 258 83 118 -1 -1
52 155 74 539 8 401 85 158 -1 -1
52 176 40 619 90 171 -1 -1
52 76 95 800 -1 -1
52 32 13 2827 50 451 25 89 77 47 -1 -1
52 984 35 50 0 255 84 126 -1 -1
52 426 71 438 35 712 22 197 92 50 -1 -1
52 333 91 564 59 513 98 40 -1 -1
52 769 17 404 74 335 -1 -1
52 1595 66 348 84 1223 6 663 52 942 -1 -1
52 652 39 69 51 396 77 35 -1 -1
52 29 81 288 32 84 63 769 -1 -1
52 1042 80 23 -1 -1
52 87 56 59 -1 -1
52 907 73 106 -1 -1
52 108 99 41 -1 -1
52 1 56 123 27 1045 17 49 39 576 58 616 -1 -1
52 157 12 104 78 11 -1 -1
52 84 48 2564 18 298 85 325 -1 -1
52 429 64 760 2 88 59 1055 18 404 2 324 87 15 -1 -1
52 86 43 213 95 915 16 285 5 177 0 608 19 174 87 200 -1 -1
52 20 46 20 24 29 0 114 96 287 -1 -1
52 706 27 284 85 564 -1 -1
52 130 29 140 13 134 54 166 -1 -1
52 2433 31 3820 67 803 -1 -1
52 256 43 117 51 840 90 463 -1 -1
52 692 92 447 -1 -1
52 475 91 326 53 39 16 626 71 504 -1 -1
52 601 90 173 58 1315 79 1172 20 969 35 346 96 351 -1 -1
52 670 46 698 23 342 36 272 11 504 16 45 69 266 -1 -1
52 285 37 851 23 203 62 816 -1 -1
52 260 37 401 96 675 -1 -1
52 2 94 379 -1 -1
52 1195 34 236 54 2183 42 47 21 25 1 33 99 282 -1 -1
52 899 67 353 76 85 -1 -1
52 20 94 162 -1 -1
53 1093 22 596 54 772 -1 -1
53 490 97 207 23 735 86 2274 68 1283 37 1402 6 365 29 941 36 373 13 128 71 54 -1 -1
53 1067 59 1710 4 440 60 1355 28 810 20 1376 23 680 44 248 -1 -1
53 106 86 164 69 593 40 1248 58 780 45 352 19 841 90 766 -1 -1
53 737 96 228 -1 -1
53 743 89 38 25 297 93 105 -1 -1
53 763 89 1424 51 443 18 534 62 127 -1 -1
53 1431 84 335 32 744 12 988 54 408 4 9 10 263 53 315 -1 -1
53 311 17 1440 30 1061 16 72 49 487 -1 -1
53 812 77 144 5 165 67 1234 -1 -1
53 30 58 856 79 463 75 1037 39 164 95 1210 -1 -1
53 1733 2 332 98 46 56 22 26 121 69 1642 -1 -1
53 784 40 854 24 110 94 352 -1 -1
53 315 54 151 70 493 88 1544 67 578 12 728 2 450 16 148 26 138 90 332 -1 -1
53 441 13 240 54 132 81 820 -1 -1
53 23 85 357 3 1327 82 459 -1 -1
53 194 44 1051 5 353 74 909 -1 -1
53 113 43 579 51 434 92 189 -1 -1
53 798 82 719 46 130 86 861 51 1172 13 269 22 314 7 625 66 118 -1 -1
53 1554 97 940 -1 -1
53 181 34 162 67 328 45 102 98 1730 -1 -1
53 623 69 13 66 1440 42 41 98 496 -1 -1
53 243 98 225 19 418 88 905 21 19 11 208 4 194 20 25 39 565 43 242 54 814 -1 -1
53 688 4 342 2 69 76 378 -1 -1
53 16 94 98 87 518 70 57 98 197 -1 -1
53 632 23 77 74 21 -1 -1
53 684 33 247 10 37 62 2940 94 345 -1 -1
53 1498 7 501 90 2 -1 -1
53 118 35 117 78 568 -1 -1
53 516 19 494 56 500 89 157 -1 -1
53 50 49 208 88 6 -1 -1
53 258 61 1369 -1 -1
53 236 20 1434 60 880 -1 -1
53 97 13 59 72 715 -1 -1
53 1008 89 41 32 168 43 678 71 509 -1 -1
53 11 44 681 58 144 31 671 2 321 64 270 -1 -1
53 467 28 1176 2 1050 39 326 -1 -1
53 477 5 389 39 374 -1 -1
53 68 78 80 85 58 8 1150 11 48 22 2578 97 220 -1 -1
53 417 31 397 61 187 -1 -1
53 80 29 717 56 92 1 275 21 3115 15 76 27 163 85 704 -1 -1
53 745 28 580 81 592 31 491 71 475 -1 -1
53 197 36 285 42 1188 70 1184 -1 -1
53 259 17 917 58 745 -1 -1
53 183 20 183 71 661 91 434 -1 -1
53 416 72 1042 17 733 2 142 1 475 17 75 46 105 -1 -1
53 763 9 360 82 61 95 81 22 105 98 3502 -1 -1
53 380 80 560 -1 -1
53 611 80 514 73 390 7 812 12 600 60 653 76 608 -1 -1
53 1594 80 165 4 2348 54 297 91 229 -1 -1
53 1207 68 149 43 689 78 240 -1 -1
53 840 30 531 35 1399 42 202 25 432 75 1578 -1 -1
53 74 13 132 76 501 -1 -1
53 939 89 337 76 538 18 144 54 332 -1 -1
53 478 40 119 51 1170 41 748 17 383 56 376 -1 -1
53 1271 51 885 78 335 20 356 7 927 5 917 6 435 4 49 90 366 -1 -1
53 511 94 706 93 1618 58 496 29 201 17 2567 99 1322 -1 -1
53 560 3 35 13 186 83 516 -1 -1
53 462 57 1447 38 229 46 110 79 281 -1 -1
53 450 95 283 -1 -1
53 99 14 145 84 187 -1 -1
53 1309 21 776 33 248 57 286 91 190 -1 -1
53 872 33 890 6 86 81 2102 -1 -1
53 92 90 262 70 691 51 887 61 706 44 762 66 406 -1 -1
53 566 11 1721 67 27 12 369 0 1525 6 538 99 1540 -1 -1
53 40 50 1771 27 563 41 20 18 59 36 203 41 947 81 694 -1 -1
53 687 60 31 62 454 97 67 -1 -1
53 222 85 362 -1 -1
53 321 65 695 27 282 53 497 7 645 75 336 -1 -1
53 938 0 629 76 1144 -1 -1
53 17 25 16 39 73 99 918 -1 -1
53 1519 18 2348 17 1386 67 183 -1 -1
53 200 54 387 26 796 98 125 -1 -1
53 523 87 1704 45 2 87 736 -1 -1
53 444 14 200 6 794 5 229 86 423 -1 -1
53 126 58 415 2 91 62 218 15 11 56 138 99 933 -1 -1
53 277 51 147 33 1636 58 1179 81 1694 -1 -1
53 9 77 981 44 411 92 676 -1 -1
53 234 67 1435 69 1848 87 452 -1 -1
53 952 41 108 63 857 6 546 81 1166 -1 -1
53 254 8 7 99 1872 -1 -1
53 30 80 1458 74 647 23 565 9 1838 58 11 -1 -1
53 2881 88 1426 3 495 90 32 -1 -1
53 624 76 537 11 2496 27 838 74 453 -1 -1
53 449 48 74 88 727 11 109 92 502 -1 -1
53 1290 10 539 24 703 66 1435 77 569 -1 -1
53 135 79 712 10 1585 51 177 26 1256 63 1263 71 927 58 715 11 692 12 458 20 689 45 53 -1 -1
53 150 18 1413 70 1036 76 175 85 351 -1 -1
53 127 12 35 38 384 61 536 -1 -1
53 1119 7 1238 78 48 -1 -1
53 151 80 129 72 1087 89 123 -1 -1
53 57 1 1130 65 228 3 138 22 409 21 320 25 777 89 336 -1 -1
53 960 95 14 -1 -1
53 306 99 994 -1 -1
53 399 98 259 19 222 76 99 -1 -1
53 138 39 794 56 654 60 682 6 173 5 142 3 639 63 695 -1 -1
53 113 21 338 84 740 -1 -1
53 427 18 415 32 849 20 438 85 177 -1 -1
53 846 92 571 -1 -1
53 386 45 640 52 1280 29 1683 73 543 -1 -1
53 863 12 705 69 522 -1 -1
53 54 2 118 48 182 18 369 54 51 -1 -1
53 861 73 425 27 399 91 189 -1 -1
53 610 6 3597 55 1282 6 1321 54 233 -1 -1
53 3 37 49 12 968 9 984 46 2509 19 311 60 17 -1 -1
53 824 88 704 12 81 58 1575 24 285 82 1415 -1 -1
53 2047 39 272 38 496 35 1 2 219 78 549 -1 -1
53 623 70 285 43 241 84 25 -1 -1
53 768 59 449 89 670 -1 -1
53 1701 86 67 -1 -1
53 176 23 263 59 452 52 1663 1 83 16 619 53 215 -1 -1
53 23 11 62 88 887 -1 -1
53 1573 90 15 7 1183 32 592 58 778 -1 -1
53 553 15 43 26 1580 85 1334 -1 -1
53 574 70 111 57 440 27 128 43 251 11 831 64 774 -1 -1
53 289 94 9 -1 -1
53 1025 69 184 55 784 6 330 86 177 -1 -1
53 828 49 293 31 247 32 159 72 364 -1 -1
53 40 80 166 68 813 71 144 6 447 8 82 23 695 49 662 -1 -1
53 119 10 1327 77 1239 4 714 8 321 71 654 -1 -1
53 3591 7 337 13 293 48 761 -1 -1
53 267 51 1130 88 515 -1 -1
53 570 82 727 55 52 25 622 86 163 -1 -1
53 37 75 580 23 744 62 772 9 243 76 1638 -1 -1
53 254 66 220 56 286 49 692 62 197 12 9 14 1749 17 142 85 460 -1 -1
53 697 6 143 0 17 87 180 -1 -1
53 514 87 376 -1 -1
53 568 96 309 -1 -1
53 467 7 340 21 550 2 191 8 115 2 947 90 263 -1 -1
53 106 42 118 47 4 99 451 -1 -1
53 286 12 361 87 1279 -1 -1
53 202 83 636 74 1800 52 321 48 111 7 1367 58 391 -1 -1
53 1426 12 277 94 28 -1 -1
53 263 35 937 98 1019 -1 -1
53 564 78 88 34 1867 19 735 39 244 62 19 -1 -1
53 242 11 499 0 1028 48 805 51 140 57 659 28 59 84 235 -1 -1
53 1143 47 706 9 514 90 156 -1 -1
53 816 35 930 47 950 -1 -1
53 33 76 1377 -1 -1
53 1438 36 856 68 1699 -1 -1
53 102 1 441 43 384 8 637 75 154 -1 -1
53 2026 59 179 48 247 5 264 66 291 17 209 91 107 -1 -1
53 629 74 596 20 622 48 928 55 482 74 78 -1 -1
53 1537 40 719 90 829 -1 -1
53 471 7 1728 70 1355 84 479 -1 -1
53 497 47 576 46 287 19 1412 67 468 -1 -1
53 555 71 557 32 521 14 161 49 65 37 121 64 574 -1 -1
53 176 25 71 17 418 95 435 -1 -1
53 2036 72 949 98 2283 92 149 80 1063 59 314 45 92 10 450 23 1668 37 90 6 930 93 42 -1 -1
53 453 93 371 94 120 63 202 41 502 85 254 1 2386 82 208 -1 -1
53 174 49 2793 98 632 -1 -1
53 1537 70 545 3 961 99 589 -1 -1
53 61 44 703 43 206 80 760 -1 -1
53 1051 57 130 52 841 30 362 14 222 65 1110 -1 -1
53 36 59 487 26 202 56 804 -1 -1
53 251 59 1630 37 90 48 947 82 231 -1 -1
53 267 46 1914 19 44 33 789 -1 -1
53 623 10 1353 73 456 -1 -1
53 726 86 587 74 163 62 904 9 2005 66 480 86 456 -1 -1
53 482 14 858 49 358 15 561 19 561 99 257 -1 -1
53 92 73 35 68 378 88 648 -1 -1
53 212 5 1275 80 475 5 267 74 13 -1 -1
53 109 79 1302 58 1050 96 363 -1 -1
53 1763 87 136 -1 -1
53 256 33 1175 56 445 89 2288 -1 -1
53 303 56 2376 93 97 -1 -1
53 1209 11 235 43 974 45 293 24 1225 4 2799 97 1239 -1 -1
53 466 42 240 46 738 7 381 45 37 53 601 -1 -1
53 731 34 159 71 248 66 672 58 609 63 1226 98 415 -1 -1
53 183 0 27 35 1147 59 567 44 18 86 524 -1 -1
53 965 0 95 32 1350 36 3353 97 141 -1 -1
53 787 69 235 83 211 58 303 61 388 -1 -1
53 533 73 117 48 1326 42 1909 11 56 21 1354 49 80 40 365 61 1451 -1 -1
53 73 45 8 91 29 27 583 32 2227 69 161 -1 -1
53 681 22 674 16 822 94 579 -1 -1
53 173 97 19 -1 -1
53 1636 0 441 53 411 -1 -1
53 842 41 17 51 530 33 3 42 693 95 118 -1 -1
53 797 70 634 16 1478 87 1263 -1 -1
53 33 35 554 59 846 52 141 64 877 -1 -1
53 382 0 40 83 402 -1 -1
53 642 54 72 98 43 -1 -1
53 1741 51 242 96 122 -1 -1
53 1293 94 1232 -1 -1
53 159 71 560 48 49 99 264 -1 -1
53 99 85 1658 -1 -1
53 26 28 1051 76 111 -1 -1
53 450 41 1101 76 927 -1 -1
53 591 2 67 51 27 25 1157 47 390 -1 -1
53 1833 46 454 37 676 73 978 9 235 94 44 -1 -1
53 125 89 696 60 207 29 471 33 549 83 496 -1 -1
53 413 16 197 51 1014 53 450 41 715 6 176 31 1308 71 113 -1 -1
53 1894 44 500 37 2138 95 140 -1 -1
53 436 9 92 33 314 55 1200 -1 -1
53 776 16 31 80 29 59 25 60 972 30 1467 53 1524 -1 -1
53 58 4 81 42 156 84 440 -1 -1
53 22 97 166 21 283 28 548 29 1200 73 1947 -1 -1
53 527 21 651 23 227 46 144 -1 -1
53 1184 78 675 62 693 21 389 95 277 -1 -1
53 224 80 186 70 773 6 224 16 1751 68 186 -1 -1
54 461 97 1169 21 163 36 1829 81 60 74 387 50 662 96 144 -1 -1
54 1508 47 212 87 3638 96 545 -1 -1
54 765 91 779 18 123 86 526 -1 -1
54 566 25 1170 96 252 -1 -1
54 60 55 986 10 340 88 263 -1 -1
54 30 31 945 32 1080 59 160 -1 -1
54 20 89 1757 47 312 39 182 12 16 65 986 42 1133 9 1021 62 151 -1 -1
54 660 21 1074 86 80 -1 -1
54 1524 57 96 58 83 39 532 35 185 22 1786 77 919 -1 -1
54 99 5 6 93 293 78 470 36 981 82 353 -1 -1
54 49 99 708 -1 -1
54 1364 18 297 27 1030 92 13 -1 -1
54 592 0 702 62 1699 56 520 70 1160 -1 -1
54 353 67 294 22 669 33 313 96 1339 -1 -1
54 476 41 149 5 417 50 210 47 651 27 634 95 164 -1 -1
54 555 87 246 19 202 77 1282 18 163 23 2338 55 186 34 306 17 491 1 1661 31 381 -1 -1
54 225 70 139 7 526 84 745 -1 -1
54 642 19 9 33 253 59 2563 35 1013 42 153 12 686 41 561 44 105 84 1169 -1 -1
54 110 31 218 52 263 75 187 -1 -1
54 636 87 267 75 4379 60 181 76 119 -1 -1
54 647 93 114 83 909 85 1753 27 66 10 386 28 551 48 95 -1 -1
54 66 36 4115 60 26 -1 -1
54 111 57 1914 15 1024 60 223 87 396 -1 -1
54 925 88 5 99 1254 26 75 45 745 73 15 35 4 40 329 83 80 -1 -1
54 230 80 547 75 1197 53 464 19 30 29 542 16 568 20 123 45 315 -1 -1
54 55 50 909 30 1769 38 797 9 208 46 42 -1 -1
54 609 42 679 4 709 57 3 -1 -1
54 747 92 851 -1 -1
54 414 79 2671 23 663 78 13 -1 -1
54 585 3 1610 96 930 -1 -1
54 210 81 555 63 190 20 982 46 329 57 93 50 2287 9 1286 38 677 81 118 -1 -1
54 1176 27 506 86 1030 -1 -1
54 321 27 476 46 602 52 998 56 385 44 416 11 1001 87 948 -1 -1
54 374 98 113 19 762 35 462 15 950 29 314 83 475 -1 -1
54 214 61 1938 41 151 66 498 28 209 18 279 75 170 -1 -1
54 27 25 383 85 320 -1 -1
54 270 61 145 77 324 -1 -1
54 448 51 1783 61 312 32 65 70 411 -1 -1
54 176 5 86 56 24 40 301 37 82 70 842 -1 -1
54 1351 8 488 78 117 -1 -1
54 399 1 1165 71 27 66 26 64 1833 89 1159 -1 -1
54 125 52 133 22 202 84 245 -1 -1
54 479 26 372 9 44 14 317 58 1008 -1 -1
54 411 64 152 28 340 72 902 -1 -1
54 222 57 92 4 432 16 789 33 353 62 511 -1 -1
54 1024 67 838 11 74 88 76 -1 -1
54 2044 73 659 36 368 18 254 20 45 35 206 47 1098 -1 -1
54 1817 9 322 30 8 49 1707 50 1083 36 719 53 344 10 209 36 1065 98 3148 -1 -1
54 758 83 1150 21 630 44 66 70 1514 -1 -1
54 1821 13 728 81 746 -1 -1
54 35 11 572 5 144 48 70 -1 -1
54 661 16 1588 58 9 10 114 8 152 59 637 47 376 30 1550 95 1851 -1 -1
54 433 78 1396 22 1150 78 697 -1 -1
54 311 20 63 17 272 46 716 -1 -1
54 345 88 349 65 427 1 215 10 1695 75 228 -1 -1
54 1638 69 784 47 254 54 24 92 1275 -1 -1
54 145 49 567 70 1063 6 460 41 482 86 315 -1 -1
54 1579 27 192 68 1273 57 546 20 139 81 1225 -1 -1
54 474 11 684 4 477 66 39 -1 -1
54 880 66 86 52 244 93 591 -1 -1
54 138 50 18 10 10 36 372 97 636 -1 -1
54 248 17 1162 49 2756 54 777 2 342 99 1332 -1 -1
54 869 0 359 68 954 1 156 79 107 -1 -1
54 494 11 1125 41 456 89 10 73 25 67 1647 85 526 -1 -1
54 28 52 381 96 491 25 838 2 1130 72 935 -1 -1
54 640 26 432 11 725 58 63 -1 -1
54 51 71 157 27 44 77 146 -1 -1
54 169 86 16 -1 -1
54 965 82 72 84 91 78 1221 48 301 90 2053 -1 -1
54 557 68 555 69 616 6 1682 83 492 -1 -1
54 828 2 22 1 179 4 2084 45 530 -1 -1
54 1223 16 467 52 472 68 259 56 281 82 412 -1 -1
54 530 63 294 34 287 30 128 36 1022 49 1488 -1 -1
54 97 84 1519 -1 -1
54 1204 44 378 99 439 -1 -1
54 932 80 651 49 813 95 690 -1 -1
54 1143 59 5 6 312 50 240 1 33 60 518 34 448 14 65 72 583 -1 -1
54 267 10 88 24 574 67 11 89 733 -1 -1
54 718 19 988 12 1809 89 56 -1 -1
54 441 3 958 51 736 -1 -1
54 1004 84 87 67 113 90 1314 -1 -1
54 121 95 789 -1 -1
54 31 69 126 18 202 29 1629 68 341 -1 -1
54 167 58 508 34 639 82 187 -1 -1
54 202 69 34 57 2820 13 5695 66 1001 -1 -1
54 330 62 195 89 58 -1 -1
54 228 94 176 -1 -1
54 786 73 1231 96 829 -1 -1
54 1484 25 174 16 1076 57 163 84 1028 -1 -1
54 359 65 380 78 25 80 991 47 494 79 767 -1 -1
54 430 76 653 46 641 25 153 12 1443 25 256 28 144 73 49 -1 -1
54 378 57 570 18 202 6 631 41 523 83 62 -1 -1
54 748 19 163 39 632 65 461 -1 -1
54 255 45 88 16 1662 30 94 7 685 29 110 70 371 -1 -1
54 425 25 3312 53 88 38 122 8 2 6 524 28 561 68 1344 -1 -1
54 579 79 3369 32 110 5 719 68 879 -1 -1
54 46 23 1305 4 360 23 1694 51 546 -1 -1
54 482 39 349 91 298 -1 -1
54 168 75 1135 88 759 9 940 85 304 -1 -1
54 808 9 203 81 322 -1 -1
54 1456 70 351 -1 -1
54 651 45 892 5 372 46 1488 79 130 -1 -1
54 225 78 783 -1 -1
54 513 13 110 40 121 85 20 -1 -1
54 1305 91 423 29 461 31 1289 59 721 -1 -1
54 270 56 415 46 334 76 66 -1 -1
54 1304 36 189 52 383 92 8 -1 -1
54 52 49 2 9 554 20 696 17 1612 56 211 -1 -1
54 152 57 124 25 174 72 659 26 1056 63 898 88 281 -1 -1
54 1978 90 799 33 727 8 770 92 819 -1 -1
54 1617 17 348 35 742 69 701 -1 -1
54 1127 0 521 24 1319 40 69 99 286 -1 -1
54 131 98 92 -1 -1
54 93 84 423 -1 -1
54 915 79 248 19 75 14 358 74 12 -1 -1
54 511 92 113 36 145 83 722 -1 -1
54 51 92 486 61 1162 49 145 26 318 68 385 67 715 10 434 53 2361 46 128 81 441 -1 -1
54 1328 69 916 72 65 21 1996 10 595 92 315 -1 -1
54 73 63 237 51 753 83 42 -1 -1
54 214 53 1458 84 140 89 443 80 89 3 1312 74 865 91 192 -1 -1
54 99 42 437 1 2052 64 3478 -1 -1
54 292 56 80 41 362 1 123 92 260 -1 -1
54 1615 69 374 55 1574 14 124 92 92 -1 -1
54 142 52 145 86 385 -1 -1
54 1444 80 326 13 138 4 196 97 639 -1 -1
54 716 35 342 55 510 58 559 19 169 50 196 -1 -1
54 815 71 258 62 99 89 516 -1 -1
54 419 21 1677 7 340 67 286 12 87 89 584 -1 -1
54 975 97 128 32 1611 26 62 64 276 -1 -1
54 197 65 124 9 573 87 564 -1 -1
54 438 35 1018 56 446 -1 -1
54 1040 26 1590 35 806 19 103 98 130 -1 -1
54 168 47 1319 14 243 17 300 90 110 -1 -1
54 129 66 91 60 135 3 655 51 378 54 192 21 331 58 318 -1 -1
54 744 48 342 98 635 92 115 3 547 80 190 -1 -1
54 1605 89 1014 -1 -1
54 90 59 814 51 1445 22 359 70 190 -1 -1
54 1265 20 564 88 574 -1 -1
54 355 2 314 1 821 41 54 60 954 -1 -1
54 2493 81 190 2 213 76 1351 -1 -1
54 455 1 339 57 26 -1 -1
54 76 13 127 49 155 -1 -1
54 374 47 904 63 507 11 905 21 940 80 278 -1 -1
54 870 35 513 96 1644 -1 -1
54 353 9 263 26 176 84 23 -1 -1
54 296 36 23 31 1110 58 1717 59 173 48 230 0 259 49 617 -1 -1
54 1240 48 1965 78 942 -1 -1
54 813 87 173 42 536 76 836 -1 -1
54 1415 91 885 -1 -1
54 597 55 267 25 1093 71 1292 -1 -1
54 461 83 598 76 531 84 3074 -1 -1
54 1100 50 262 41 2006 27 736 93 159 -1 -1
54 928 59 323 89 545 -1 -1
54 897 0 521 31 31 74 268 -1 -1
54 474 65 439 97 526 -1 -1
54 1056 25 193 52 569 93 870 -1 -1
54 515 63 320 42 519 14 371 3 1349 66 1265 -1 -1
54 1186 21 163 77 1489 -1 -1
54 1052 15 253 17 226 52 1619 53 324 6 933 91 1691 -1 -1
54 249 18 623 43 1712 25 245 24 546 47 85 -1 -1
54 835 25 455 83 777 -1 -1
54 473 22 726 61 219 76 825 72 161 65 400 76 16 -1 -1
54 674 94 1472 -1 -1
54 1014 64 196 69 465 49 87 6 686 45 213 69 784 -1 -1
54 138 43 4 52 197 32 675 15 270 31 6 4 53 78 238 -1 -1
54 3299 90 492 68 938 66 1513 57 261 41 50 2 178 56 57 -1 -1
54 680 85 1471 -1 -1
54 451 27 570 4 477 79 1925 -1 -1
54 97 0 1776 55 288 4 753 12 574 98 986 -1 -1
54 1157 78 354 72 165 95 110 -1 -1
54 476 49 455 19 70 92 587 -1 -1
54 760 92 178 -1 -1
54 719 37 608 58 824 60 405 0 265 29 166 89 169 -1 -1
54 138 10 752 56 2121 -1 -1
54 336 11 245 63 1224 -1 -1
54 797 20 726 42 261 66 63 40 1033 21 325 29 426 30 2199 95 1176 -1 -1
54 108 33 509 58 302 -1 -1
54 165 82 753 -1 -1
54 22 12 480 48 1360 53 2525 68 421 -1 -1
54 348 72 113 69 3358 18 748 24 5 9 150 73 1467 -1 -1
54 16 87 351 69 1266 47 434 53 451 76 19 -1 -1
54 394 9 724 38 318 59 1677 -1 -1
54 111 38 214 34 529 58 1228 -1 -1
54 327 35 89 5 302 40 383 25 350 17 284 68 1075 -1 -1
54 724 40 1067 0 506 57 112 48 745 66 886 -1 -1
54 311 83 87 75 245 7 1223 95 1218 -1 -1
54 74 2 780 49 165 3 471 61 281 -1 -1
54 71 41 28 66 247 -1 -1
54 2809 86 2093 43 313 88 571 -1 -1
54 23 93 381 -1 -1
54 674 33 581 64 1185 67 132 80 299 -1 -1
54 161 8 1177 95 137 -1 -1
54 680 45 185 57 62 -1 -1
54 538 70 63 -1 -1
54 155 83 126 42 136 10 600 42 26 1 321 6 192 43 24 -1 -1
54 1465 10 1779 31 365 96 121 -1 -1
54 784 42 189 91 202 -1 -1
54 946 59 779 65 901 31 667 18 65 66 507 -1 -1
54 175 15 976 91 257 -1 -1
54 386 0 81 82 19 -1 -1
54 1996 98 564 76 121 34 498 2 94 81 28 -1 -1
54 585 8 664 1 132 9 77 58 564 -1 -1
54 542 4 773 48 451 38 435 10 784 84 625 -1 -1
54 710 71 145 -1 -1
54 3 90 255 38 535 4 122 43 462 16 90 84 78 -1 -1
54 855 96 60 -1 -1
54 58 59 581 75 133 -1 -1
54 748 46 150 36 1570 53 202 64 4 61 189 87 799 -1 -1
54 172 96 736 -1 -1
54 45 41 473 97 6 -1 -1
54 671 66 1468 38 446 91 241 -1 -1
54 774 65 275 79 331 -1 -1
55 820 95 142 87 10 85 301 61 1008 34 162 12 1011 48 1092 -1 -1
55 15 27 470 75 362 17 2172 95 496 -1 -1
55 266 96 77 27 1397 92 329 -1 -1
55 425 13 149 59 38 85 343 -1 -1
55 332 26 873 7 335 72 65 -1 -1
55 360 59 172 57 24 0 426 36 1594 61 518 19 126 65 477 -1 -1
55 150 29 1194 56 489 -1 -1
55 875 6 54 13 578 90 257 -1 -1
55 471 61 1923 10 1250 68 567 -1 -1
55 1535 42 672 80 449 38 431 60 29 10 42 61 25 11 50 28 775 59 334 -1 -1
55 845 76 81 29 173 80 301 -1 -1
55 658 20 53 12 524 57 80 23 2501 79 27 -1 -1
55 659 88 891 18 651 67 686 16 156 46 212 38 289 77 397 -1 -1
55 175 28 375 31 107 62 839 -1 -1
55 966 37 71 78 608 83 866 29 102 42 449 49 301 -1 -1
55 1708 23 1388 45 108 -1 -1
55 33 4 1263 56 211 -1 -1
55 1016 13 1043 82 2628 -1 -1
55 593 90 870 77 440 44 1890 91 132 -1 -1
55 1382 46 215 43 1894 64 2357 82 851 -1 -1
55 164 37 233 54 532 45 285 52 141 59 117 -1 -1
55 73 92 605 91 1847 22 166 4 557 43 160 -1 -1
55 888 42 936 21 984 29 15 13 1016 53 655 80 996 -1 -1
55 188 64 361 51 275 29 995 14 579 6 811 84 135 -1 -1
55 213 57 373 50 92 61 2086 7 503 38 261 36 854 95 640 -1 -1
55 178 77 44 66 508 40 199 21 136 85 212 -1 -1
55 1580 41 1018 33 146 31 1133 27 971 65 465 -1 -1
55 71 53 60 24 272 43 128 -1 -1
55 468 72 1332 54 212 70 572 66 854 0 260 74 273 -1 -1
55 296 83 703 84 855 48 64 11 112 34 1352 85 593 -1 -1
55 298 89 1237 86 19 99 65 -1 -1
55 154 41 756 25 1446 4 1052 29 328 -1 -1
55 296 20 629 45 131 -1 -1
55 150 84 1321 -1 -1
55 657 42 277 29 458 27 450 4 312 94 530 -1 -1
55 335 59 51 92 42 -1 -1
55 1552 35 365 42 457 94 1293 -1 -1
55 544 2 394 30 2333 69 526 52 169 12 14 99 1044 -1 -1
55 421 48 394 58 87 39 639 2 209 43 44 -1 -1
55 704 52 4340 65 1915 74 53 -1 -1
55 402 49 258 57 1467 -1 -1
55 1704 30 671 28 1020 59 654 -1 -1
55 99 67 675 84 188 -1 -1
55 1042 54 840 58 370 33 2246 88 76 32 110 29 925 26 141 99 3 -1 -1
55 616 65 703 12 529 14 1394 58 36 -1 -1
55 265 86 633 62 725 26 188 6 690 76 4145 -1 -1
55 1539 33 147 10 354 3 1099 89 64 -1 -1
55 209 73 844 58 641 88 972 -1 -1
55 207 54 99 13 23 46 47 45 288 69 1 -1 -1
55 199 42 200 37 2414 71 152 -1 -1
55 466 72 106 47 47 2 1028 7 322 54 1056 87 415 -1 -1
55 110 90 460 -1 -1
55 1844 0 305 41 366 83 114 -1 -1
55 745 85 400 67 129 96 517 -1 -1
55 85 51 97 92 66 -1 -1
55 499 42 511 81 275 16 575 15 23 27 1199 -1 -1
55 976 72 76 31 546 86 841 -1 -1
55 134 21 649 78 1956 46 1573 8 283 21 651 77 648 -1 -1
55 883 18 804 1 205 49 840 -1 -1
55 573 46 18 90 11 -1 -1
55 812 51 477 74 1102 38 259 71 98 70 668 63 22 4 311 85 2225 -1 -1
55 1310 26 3 0 606 86 1524 -1 -1
55 2446 53 1184 10 2896 38 222 -1 -1
55 706 35 750 97 34 -1 -1
55 164 92 515 52 69 66 401 95 148 -1 -1
55 2453 7 1221 0 449 37 476 76 746 -1 -1
55 613 6 1029 71 36 -1 -1
55 186 30 47 19 470 2 473 87 378 -1 -1
55 1123 61 1209 25 5 90 17 -1 -1
55 197 77 411 39 2523 80 1530 -1 -1
55 998 94 296 -1 -1
55 2064 47 83 39 446 40 131 94 269 -1 -1
55 746 63 456 92 224 23 132 77 56 36 786 20 299 68 175 23 974 8 339 42 512 -1 -1
55 39 30 553 87 197 -1 -1
55 1841 26 284 15 20 31 2016 66 110 -1 -1
55 433 95 269 2 1157 1 207 70 71 -1 -1
55 112 35 81 30 236 12 326 46 787 -1 -1
55 184 40 1824 42 1674 94 293 -1 -1
55 63 29 502 67 256 66 20 -1 -1
55 197 47 76 81 622 6 954 31 710 8 185 25 102 -1 -1
55 19 94 40 10 377 91 213 -1 -1
55 220 69 75 11 223 2 672 80 376 -1 -1
55 1871 46 33 57 586 68 408 85 27 -1 -1
55 315 97 771 75 138 86 652 75 40 20 400 15 110 37 697 -1 -1
55 141 81 500 1 761 45 636 80 869 59 200 0 236 49 527 23 316 92 1385 -1 -1
55 264 67 65 71 1233 68 2088 80 215 -1 -1
55 184 12 917 23 159 52 127 39 12 1 795 81 651 -1 -1
55 956 67 363 97 55 7 62 57 155 22 265 38 990 84 610 -1 -1
55 624 26 882 63 788 -1 -1
55 1038 32 964 83 1536 10 806 35 399 28 643 74 1670 -1 -1
55 348 58 1129 31 220 43 694 7 1968 16 1161 81 1656 -1 -1
55 41 73 2609 52 242 19 2185 14 1312 71 486 -1 -1
55 647 67 6 81 246 72 387 57 7 98 929 -1 -1
55 1324 69 1547 93 3 -1 -1
55 2346 47 414 98 82 -1 -1
55 1172 84 248 2 1659 3 529 43 96 -1 -1
55 515 0 238 15 66 12 217 59 268 -1 -1
55 93 19 301 15 59 36 459 -1 -1
55 200 21 31 27 418 32 504 71 94 36 1021 14 545 90 70 -1 -1
55 655 61 208 7 651 16 127 28 173 87 158 -1 -1
55 741 42 872 62 251 29 502 84 651 -1 -1
55 51 40 135 78 645 -1 -1
55 817 0 3490 65 104 -1 -1
55 459 64 37 80 691 16 33 23 97 39 574 56 43 -1 -1
55 274 97 133 93 152 42 2297 56 702 71 175 14 290 96 210 -1 -1
55 1880 61 134 85 567 -1 -1
55 353 0 437 94 60 -1 -1
55 317 93 406 -1 -1
55 1310 87 123 93 98 75 1795 82 1782 14 522 91 118 -1 -1
55 417 92 1027 22 117 61 207 77 567 41 611 61 111 74 278 -1 -1
55 3357 9 347 52 42 97 125 -1 -1
55 957 37 2 83 501 -1 -1
55 11 63 11 19 464 51 550 69 458 -1 -1
55 313 42 1549 6 634 60 994 -1 -1
55 279 0 190 97 319 -1 -1
55 155 66 1334 40 993 28 296 46 126 43 165 74 331 -1 -1
55 2994 51 518 50 293 93 1038 -1 -1
55 221 28 818 52 27 -1 -1
55 3411 46 100 20 1647 33 24 66 82 -1 -1
55 656 90 650 28 69 20 741 46 716 55 472 -1 -1
55 1640 15 338 87 286 -1 -1
55 1236 74 141 3 712 93 641 -1 -1
55 518 72 659 24 531 10 896 0 843 4 280 97 409 -1 -1
55 365 30 175 64 964 81 282 -1 -1
55 586 51 124 31 145 57 284 -1 -1
55 370 73 298 -1 -1
55 470 71 831 27 720 3 815 29 86 2 482 80 142 -1 -1
55 69 77 377 43 1449 93 39 -1 -1
55 342 65 242 3 424 36 43 78 1030 -1 -1
55 1314 77 61 13 613 31 245 13 666 93 1725 -1 -1
55 151 60 230 41 95 81 224 55 739 77 474 -1 -1
55 697 84 732 -1 -1
55 116 6 74 84 698 62 44 27 312 28 28 10 303 23 263 39 452 -1 -1
55 11 38 230 54 600 8 1172 1 2102 21 855 34 686 -1 -1
55 590 67 143 69 320 79 1565 20 117 74 582 -1 -1
55 200 41 204 28 680 86 493 -1 -1
55 147 34 3291 48 974 66 211 -1 -1
55 1124 12 1236 72 879 -1 -1
55 1660 61 509 57 540 60 518 53 383 1 202 65 1646 -1 -1
55 369 52 78 49 45 45 410 93 513 -1 -1
55 813 8 361 72 483 -1 -1
55 73 40 599 45 699 83 124 -1 -1
55 806 74 842 55 153 58 809 45 308 24 590 91 154 -1 -1
55 26 80 838 31 267 54 142 59 96 -1 -1
55 713 50 969 67 152 -1 -1
55 834 21 2254 50 3136 34 663 23 2391 78 2200 -1 -1
55 1020 73 718 30 27 18 1306 98 26 -1 -1
55 1734 47 408 12 1159 61 913 -1 -1
55 1436 42 103 21 256 19 1775 89 214 -1 -1
55 328 27 1611 40 132 79 1396 51 1948 16 1774 75 5 -1 -1
55 485 69 2089 51 84 7 212 13 1090 56 94 -1 -1
55 1762 54 1752 57 603 28 233 89 39 -1 -1
55 909 48 115 51 1352 84 266 -1 -1
55 1949 38 787 21 396 50 322 53 1548 5 31 31 1837 10 182 37 225 -1 -1
55 109 14 147 86 349 -1 -1
55 242 60 112 55 574 64 1430 12 976 74 594 -1 -1
55 945 90 519 -1 -1
55 564 9 614 50 141 -1 -1
55 69 36 779 29 407 85 454 -1 -1
55 513 36 73 85 1081 -1 -1
55 900 65 306 74 472 78 383 74 157 27 338 13 1044 84 293 -1 -1
55 1371 70 1256 5 81 86 107 -1 -1
55 74 68 221 29 116 74 546 -1 -1
55 4218 71 43 8 606 61 1033 66 11 60 208 65 499 -1 -1
55 702 30 588 76 532 -1 -1
55 889 52 265 67 283 39 299 9 285 61 4 -1 -1
55 98 2 901 10 712 38 67 51 1054 89 1478 -1 -1
55 395 85 627 -1 -1
55 1025 66 1365 16 750 46 192 48 860 70 326 -1 -1
55 1300 76 1333 -1 -1
55 607 24 862 19 947 42 754 -1 -1
55 255 72 324 34 1855 10 911 17 764 90 1349 -1 -1
55 340 60 335 33 2063 57 48 76 98 -1 -1
55 17 68 1724 1 366 52 21 1 353 69 323 -1 -1
55 42 13 441 71 134 -1 -1
55 684 67 431 60 573 91 680 -1 -1
55 148 35 93 20 758 37 169 45 270 34 1581 51 1210 -1 -1
55 129 9 177 24 346 60 594 85 586 -1 -1
55 991 29 891 81 98 -1 -1
55 8 67 2647 97 720 -1 -1
56 899 36 186 91 177 -1 -1
56 330 34 306 32 52 49 246 -1 -1
56 307 18 862 66 264 -1 -1
56 177 69 25 91 375 -1 -1
56 661 97 397 10 568 80 1177 89 56 -1 -1
56 875 95 264 -1 -1
56 353 0 834 19 1952 23 100 54 819 88 131 -1 -1
56 716 88 683 48 347 38 1214 48 1319 73 2906 -1 -1
56 137 18 312 72 33 -1 -1
56 645 65 274 70 232 26 107 53 1 -1 -1
56 682 45 384 26 332 1 660 37 320 -1 -1
56 743 38 1063 8 220 35 736 24 326 14 198 25 85 99 580 -1 -1
56 414 26 1376 10 64 51 199 -1 -1
56 1000 65 222 2 149 0 1755 45 75 62 215 -1 -1
56 950 61 66 62 99 18 145 16 196 59 1783 4 1809 32 702 -1 -1
56 534 87 35 6 1189 96 152 -1 -1
56 268 63 806 38 154 11 1 95 72 -1 -1
56 1571 55 20 53 603 75 582 -1 -1
56 1046 41 1953 3 376 72 680 -1 -1
56 188 80 637 18 412 8 333 36 663 80 420 -1 -1
56 147 91 24 22 2063 0 75 24 455 37 40 29 898 63 65 -1 -1
56 1153 11 779 27 1205 79 864 -1 -1
56 1577 61 325 78 1978 80 893 20 476 39 124 99 229 -1 -1
56 279 37 36 49 94 82 961 -1 -1
56 569 48 279 56 184 71 163 11 770 62 91 -1 -1
56 1158 18 102 73 578 0 1269 72 2115 -1 -1
56 573 98 608 26 71 45 278 43 1100 4 573 40 295 32 915 24 396 76 459 -1 -1
56 105 64 368 66 178 4 168 10 112 94 869 -1 -1
56 396 93 1267 27 144 90 396 94 208 8 622 66 296 99 551 -1 -1
56 400 79 1030 32 1188 52 902 58 1499 54 347 95 998 -1 -1
56 49 25 327 37 183 28 576 75 893 -1 -1
56 94 65 1206 16 71 43 152 37 1091 88 994 -1 -1
56 1705 76 136 94 689 30 238 77 286 24 709 55 192 -1 -1
56 33 79 1652 76 182 78 1413 -1 -1
56 532 97 348 70 87 29 188 26 332 8 1532 61 10 -1 -1
56 34 98 697 -1 -1
56 763 43 838 63 288 40 616 89 701 -1 -1
56 815 41 397 72 415 53 788 38 9 26 227 32 781 54 701 -1 -1
56 154 15 926 94 1924 -1 -1
56 143 32 607 2 146 36 208 99 525 -1 -1
56 364 31 1767 68 217 -1 -1
56 215 81 136 75 122 54 102 83 321 -1 -1
56 16 42 262 3 721 11 679 40 1065 76 951 -1 -1
56 589 65 18 34 473 25 139 88 415 -1 -1
56 16 93 1129 -1 -1
56 709 27 200 5 790 43 233 56 548 -1 -1
56 276 48 445 13 421 42 133 18 194 66 748 -1 -1
56 1553 9 798 45 1568 14 388 77 10 -1 -1
56 44 92 1384 30 1338 0 586 62 38 -1 -1
56 311 2 16 38 71 59 173 99 1969 -1 -1
56 638 2 194 76 918 11 1246 25 172 37 706 29 2039 13 785 96 195 -1 -1
56 129 59 165 1 1147 4 137 7 1146 90 1998 -1 -1
56 517 31 995 49 2883 -1 -1
56 485 39 129 73 305 1 93 5 158 64 31 -1 -1
56 263 79 359 26 1858 45 1378 9 585 98 538 -1 -1
56 198 71 1377 15 216 84 877 -1 -1
56 1262 73 1476 52 222 59 24 -1 -1
56 156 35 275 31 1460 91 240 -1 -1
56 71 68 310 -1 -1
56 15 25 3587 66 19 -1 -1
56 122 24 112 65 1616 94 616 -1 -1
56 1112 38 194 3 1472 93 60 -1 -1
56 138 37 238 41 647 16 43 51 802 -1 -1
56 243 45 140 94 130 9 607 83 671 -1 -1
56 388 26 55 34 466 99 126 -1 -1
56 2328 23 423 90 2240 -1 -1
56 129 23 423 53 19 73 1597 64 54 8 4023 65 273 -1 -1
56 80 95 127 82 757 93 78 26 110 94 251 -1 -1
56 831 48 583 1 269 4 127 90 1275 -1 -1
56 1885 49 1266 61 1013 41 471 8 7 62 762 -1 -1
56 609 89 744 -1 -1
56 2092 70 1365 45 974 22 409 25 1198 27 649 11 312 94 391 -1 -1
56 24 25 1776 99 178 35 457 38 567 36 874 42 219 0 156 27 428 6 176 51 162 -1 -1
56 524 91 330 -1 -1
56 578 28 534 15 2152 21 314 61 132 -1 -1
56 264 85 162 -1 -1
56 335 83 468 79 2343 97 465 -1 -1
56 255 90 980 19 277 81 43 -1 -1
56 30 28 114 16 1321 84 599 -1 -1
56 481 84 646 10 523 97 1294 93 594 2 953 3 478 13 38 45 945 -1 -1
56 219 53 844 81 401 98 1981 23 1325 29 589 39 110 36 4 93 698 -1 -1
56 825 67 58 50 643 10 400 78 556 -1 -1
56 1119 78 534 33 134 90 113 -1 -1
56 760 37 613 78 32 62 246 90 1201 -1 -1
56 340 49 180 68 186 90 1140 2 267 64 84 32 124 55 62 -1 -1
56 850 26 513 75 1645 50 21 16 204 42 240 82 207 -1 -1
56 35 47 29 76 1500 30 56 96 531 -1 -1
56 1275 9 84 88 415 -1 -1
56 584 2 703 47 862 44 1063 83 106 -1 -1
56 274 15 1103 71 201 17 708 94 124 -1 -1
56 1276 19 680 15 645 54 147 -1 -1
56 315 73 95 66 346 2 273 78 440 -1 -1
56 166 94 381 8 294 67 1758 70 482 -1 -1
56 550 63 647 48 312 51 56 54 316 79 208 -1 -1
56 1089 11 375 99 5 -1 -1
56 1901 66 486 97 57 5 588 63 833 56 276 70 1144 63 436 51 1792 70 52 -1 -1
56 235 27 689 33 731 85 22 -1 -1
56 422 70 1780 73 2259 -1 -1
56 192 23 131 31 80 78 345 -1 -1
56 1492 0 629 8 300 77 757 -1 -1
56 349 75 276 -1 -1
56 467 15 14 73 728 26 399 96 736 -1 -1
56 285 99 567 58 428 54 539 8 129 98 16 -1 -1
56 698 58 750 77 455 -1 -1
56 595 21 3 37 251 22 488 55 292 -1 -1
56 703 20 1171 50 161 -1 -1
56 729 27 376 52 178 91 93 -1 -1
56 136 77 159 -1 -1
56 143 8 133 22 33 -1 -1
56 103 70 14 -1 -1
56 989 40 910 74 370 -1 -1
56 257 51 960 20 100 75 107 35 660 87 115 -1 -1
56 126 24 1500 40 225 66 107 -1 -1
56 314 5 318 91 569 23 1507 11 1635 60 772 -1 -1
56 39 59 134 75 377 41 174 20 1014 38 562 42 395 54 2030 -1 -1
56 321 23 91 47 332 77 1882 -1 -1
56 362 95 249 -1 -1
56 2317 47 53 66 422 81 731 -1 -1
56 912 85 104 58 294 95 1382 97 919 0 466 30 748 7 307 84 36 -1 -1
56 433 57 107 30 656 7 133 16 648 56 190 -1 -1
56 521 50 2222 81 1982 -1 -1
56 368 26 233 80 148 -1 -1
56 411 6 574 24 736 39 183 -1 -1
56 183 83 180 71 2502 13 88 49 421 28 998 18 399 20 671 17 299 12 240 40 169 -1 -1
56 2895 47 141 74 257 70 537 74 202 -1 -1
56 855 0 502 5 1552 84 458 -1 -1
56 1489 6 1000 61 554 98 2024 -1 -1
56 300 62 31 17 335 34 507 67 313 -1 -1
56 518 17 71 5 255 53 298 -1 -1
56 273 87 910 47 132 85 1085 -1 -1
56 1 49 500 30 73 19 5 40 954 33 2433 82 20 -1 -1
56 468 55 447 13 3 59 548 -1 -1
56 618 71 1374 15 52 85 884 -1 -1
56 177 36 128 24 774 55 599 -1 -1
56 76 16 158 28 216 51 81 -1 -1
56 1000 48 149 45 239 38 278 1 2572 74 1419 -1 -1
56 2088 78 1034 9 22 72 426 32 1028 88 652 -1 -1
56 596 86 160 -1 -1
56 1290 84 182 68 5 92 860 9 573 21 635 82 34 -1 -1
56 340 12 318 10 1055 93 135 -1 -1
56 738 45 714 70 1117 7 19 21 19 66 671 -1 -1
56 153 25 117 15 668 75 54 -1 -1
56 472 33 356 85 328 20 331 54 382 -1 -1
56 413 30 308 12 227 36 1322 60 332 -1 -1
56 813 27 1110 81 797 -1 -1
56 94 61 247 82 788 -1 -1
56 207 23 604 22 122 96 926 -1 -1
56 61 9 225 1 742 69 23 -1 -1
56 580 87 1137 -1 -1
56 527 32 300 88 69 -1 -1
56 11 95 172 -1 -1
56 335 34 601 37 57 95 1913 -1 -1
56 403 0 1207 92 85 -1 -1
56 1193 54 2554 85 128 -1 -1
56 62 21 559 81 49 -1 -1
56 1333 67 259 31 312 55 188 -1 -1
56 374 88 989 23 1061 67 220 93 1471 17 174 67 151 -1 -1
56 562 5 72 91 55 86 312 46 1065 23 467 79 130 -1 -1
56 300 34 153 64 668 60 722 58 596 38 434 11 284 36 879 5 574 67 260 -1 -1
56 711 87 2157 16 87 84 875 86 63 -1 -1
56 256 5 6 67 186 -1 -1
56 582 12 977 22 214 42 585 39 218 26 158 95 53 -1 -1
56 831 25 460 3 612 45 1330 8 21 90 223 -1 -1
56 411 91 1697 -1 -1
56 38 78 429 88 328 81 386 7 17 37 1220 5 281 3 199 38 185 51 1190 52 464 21 420 5 284 59 2250 -1 -1
56 878 38 243 44 326 15 1504 96 559 -1 -1
56 121 64 329 85 176 -1 -1
56 345 9 127 74 1045 -1 -1
56 1745 40 1387 11 266 45 547 19 227 68 109 -1 -1
56 797 51 426 42 199 84 691 -1 -1
56 409 42 174 68 203 54 674 28 703 23 612 59 461 -1 -1
56 435 22 1023 6 108 73 289 -1 -1
56 877 9 470 80 1124 78 408 27 328 63 656 42 97 72 410 -1 -1
56 636 38 337 50 378 25 687 95 639 -1 -1
56 794 10 148 42 190 32 1033 36 1357 31 552 70 1096 -1 -1
56 95 70 314 14 2460 31 2064 32 1988 48 1065 36 1489 16 33 75 17 -1 -1
56 217 23 781 84 12 -1 -1
56 19 74 1219 5 461 44 231 63 1044 -1 -1
56 91 43 2 9 1323 92 157 -1 -1
56 538 72 101 98 376 -1 -1
56 1061 79 268 65 318 51 1275 34 366 5 3 81 199 -1 -1
56 41 82 780 56 131 16 191 60 242 -1 -1
56 189 16 309 50 69 17 384 21 1039 26 712 32 355 63 169 -1 -1
56 103 41 492 24 433 44 383 8 478 74 353 -1 -1
56 1112 90 1637 -1 -1
56 977 17 1183 97 663 -1 -1
56 354 49 227 99 403 97 1250 90 184 52 1073 69 23 -1 -1
56 376 65 302 57 37 81 1639 -1 -1
56 105 47 3076 29 332 26 98 54 615 -1 -1
56 326 49 68 55 822 78 686 -1 -1
56 485 55 943 36 106 28 99 10 144 99 457 -1 -1
56 133 78 730 59 466 17 693 53 2387 -1 -1
56 359 80 382 52 174 18 519 57 1483 -1 -1
56 576 72 1862 35 1226 52 147 24 980 48 241 -1 -1
56 221 9 682 49 866 74 46 -1 -1
56 26 71 584 26 735 83 760 -1 -1
56 408 70 649 59 342 14 1050 43 1989 91 401 -1 -1
56 596 9 937 59 197 -1 -1
56 139 32 475 50 413 7 1009 46 606 -1 -1
56 450 92 1640 32 138 24 902 80 785 -1 -1
56 267 70 1068 42 140 80 201 -1 -1
56 98 75 279 0 17 67 1478 31 770 64 1234 -1 -1
56 402 12 428 78 1028 -1 -1
56 205 27 717 88 417 -1 -1
56 2 51 472 62 300 23 413 79 507 -1 -1
56 40 78 136 -1 -1
56 1120 7 118 50 178 -1 -1
56 521 50 53 36 265 8 216 48 1533 79 854 -1 -1
56 973 44 563 30 433 99 1327 -1 -1
56 519 14 251 22 625 27 913 99 771 -1 -1
56 440 91 113 -1 -1
56 362 68 1833 87 70 -1 -1
56 377 12 500 70 5508 -1 -1
56 374 25 298 55 909 -1 -1
56 262 31 1669 4 2076 69 2248 -1 -1
57 211 97 1146 -1 -1
57 37 14 45 10 101 12 329 33 1749 65 436 -1 -1
57 210 8 246 90 922 -1 -1
57 511 64 1443 83 196 74 79 96 1158 -1 -1
57 191 59 1096 85 1004 -1 -1
57 577 89 580 74 279 54 656 88 258 -1 -1
57 438 8 501 34 910 37 435 35 1013 31 46 52 79 -1 -1
57 50 73 1098 28 452 50 997 32 1466 70 890 -1 -1
57 1601 52 47 87 527 -1 -1
57 189 30 31 18 2872 51 900 95 353 -1 -1
57 562 81 724 89 1216 3 77 48 369 80 60 -1 -1
57 130 7 317 91 2137 -1 -1
57 493 80 18 50 752 65 115 95 222 -1 -1
57 518 28 1897 85 2863 26 776 48 1632 99 2640 -1 -1
57 1825 31 653 35 44 58 604 -1 -1
57 378 83 660 9 850 97 304 -1 -1
57 210 53 208 54 83 17 3215 88 1579 -1 -1
57 312 52 277 84 77 7 880 43 416 85 888 -1 -1
57 48 10 400 71 841 -1 -1
57 323 51 297 16 294 10 42 95 19 -1 -1
57 170 96 761 36 589 78 112 20 91 46 1428 13 576 10 520 9 236 6 63 27 384 45 486 -1 -1
57 1183 41 843 3 59 12 899 9 447 43 620 -1 -1
57 43 44 1349 56 118 98 422 -1 -1
57 371 32 894 94 961 -1 -1
57 202 34 70 74 247 52 47 3 630 23 177 49 1402 -1 -1
57 781 19 355 96 46 -1 -1
57 269 50 2912 87 392 37 21 53 708 54 838 64 33 -1 -1
57 648 42 217 12 139 60 121 -1 -1
57 353 64 918 -1 -1
57 383 40 147 79 750 28 274 31 920 64 4 -1 -1
57 648 61 37 41 259 6 1063 80 164 -1 -1
57 842 4 1664 96 1338 -1 -1
57 68 86 1150 -1 -1
57 446 91 360 3 55 37 31 41 340 16 105 7 236 57 133 -1 -1
57 233 17 725 41 1777 84 1025 -1 -1
57 1110 15 120 6 154 72 1004 -1 -1
57 1373 46 945 45 678 57 12 -1 -1
57 563 95 419 20 1124 15 21 69 930 -1 -1
57 194 26 144 11 1330 82 790 -1 -1
57 197 20 1050 70 67 4 1075 55 1506 85 1402 -1 -1
57 234 14 417 27 38 80 1201 -1 -1
57 2200 89 116 -1 -1
57 377 91 604 -1 -1
57 36 62 429 24 306 51 788 50 753 21 72 39 75 81 781 -1 -1
57 527 27 827 51 99 -1 -1
57 107 75 1042 61 461 99 160 -1 -1
57 511 87 91 -1 -1
57 113 31 565 18 2 58 177 -1 -1
57 223 31 44 94 695 47 1495 51 97 87 128 -1 -1
57 87 35 1373 78 1212 -1 -1
57 89 11 690 75 1030 -1 -1
57 454 47 279 60 411 38 1034 10 793 88 284 -1 -1
57 9 98 63 -1 -1
57 310 90 581 -1 -1
57 63 35 20 96 256 39 349 99 575 -1 -1
57 9 6 1514 8 1540 20 359 39 759 73 98 -1 -1
57 418 8 494 93 409 -1 -1
57 508 73 1777 40 10 9 760 32 991 26 964 8 121 6 1170 99 45 -1 -1
57 628 66 404 40 152 17 707 37 180 38 296 2 11 1 618 42 938 -1 -1
57 1238 13 208 37 816 77 255 -1 -1
57 139 13 807 23 196 66 338 -1 -1
57 772 47 292 39 460 68 778 35 1246 69 221 -1 -1
57 34 56 106 71 142 24 376 4 1 55 609 -1 -1
57 781 52 271 98 1123 59 231 70 101 -1 -1
57 257 84 4904 -1 -1
57 71 21 239 36 510 52 164 25 1380 43 1385 68 744 -1 -1
57 421 12 257 51 1755 95 623 -1 -1
57 709 95 297 73 610 94 52 25 171 5 86 36 687 17 20 46 190 -1 -1
57 1609 28 132 43 44 44 422 55 1716 2 54 59 1199 25 693 26 846 24 994 -1 -1
57 478 50 194 39 579 36 252 13 36 95 109 -1 -1
57 195 12 335 20 639 77 153 -1 -1
57 609 43 120 11 227 99 426 -1 -1
57 238 95 1239 1 90 64 890 72 578 58 889 98 272 -1 -1
57 1154 8 76 78 61 -1 -1
57 1794 2 103 56 88 79 413 -1 -1
57 1909 90 3 37 112 50 1806 8 9 92 847 -1 -1
57 445 20 439 87 847 -1 -1
57 961 63 156 25 152 66 51 -1 -1
57 788 12 496 94 323 -1 -1
57 222 40 1392 95 208 -1 -1
57 41 14 98 8 388 56 868 -1 -1
57 42 84 96 54 330 14 165 99 352 -1 -1
57 660 88 989 83 1774 75 2039 99 175 -1 -1
57 46 50 337 17 209 92 630 -1 -1
57 1250 65 185 14 1018 55 590 37 3763 43 1172 49 435 -1 -1
57 627 8 524 78 61 -1 -1
57 81 92 811 17 31 25 104 36 116 97 37 -1 -1
57 227 34 365 56 1053 83 331 -1 -1
57 199 10 97 99 914 -1 -1
57 272 49 297 4 421 38 177 -1 -1
57 443 16 192 86 604 -1 -1
57 1827 91 66 -1 -1
57 281 29 30 51 199 38 317 81 146 -1 -1
57 67 81 585 71 81 30 980 42 462 55 491 12 259 59 330 -1 -1
57 722 30 468 79 685 -1 -1
57 2740 8 426 35 175 80 129 -1 -1
57 1060 35 341 93 431 -1 -1
57 1495 2 242 20 446 68 1193 -1 -1
57 17 85 175 20 145 19 44 70 607 -1 -1
57 522 16 1375 65 700 0 1490 40 64 80 1548 -1 -1
57 43 85 573 10 197 33 780 71 641 -1 -1
57 689 97 2215 -1 -1
57 832 62 105 64 1049 12 23 7 560 84 412 -1 -1
57 246 48 263 95 238 29 849 90 1280 -1 -1
57 244 22 178 59 375 99 131 -1 -1
57 1183 21 1370 51 255 60 1142 -1 -1
57 656 9 136 15 328 79 94 -1 -1
57 330 34 1010 65 269 15 289 0 298 52 82 -1 -1
57 2479 19 678 84 1074 -1 -1
57 257 76 364 29 197 81 329 -1 -1
57 538 86 220 45 275 89 457 29 362 27 644 61 416 -1 -1
57 504 26 1958 70 142 -1 -1
57 564 34 243 60 1495 4 432 2 174 37 1191 30 1402 67 26 -1 -1
57 209 77 96 60 70 85 368 -1 -1
57 939 98 1445 -1 -1
57 698 72 304 97 717 -1 -1
57 241 85 434 86 354 10 186 68 890 47 1203 64 97 59 540 51 25 95 1576 -1 -1
57 484 42 844 97 177 -1 -1
57 134 95 1075 -1 -1
57 961 59 842 76 1121 -1 -1
57 17 88 1196 43 970 93 1691 -1 -1
57 198 21 231 33 183 44 62 48 20 -1 -1
57 161 99 650 65 174 89 425 -1 -1
57 210 76 1750 49 385 47 243 30 431 18 2 21 514 7 102 82 16 -1 -1
57 186 2 717 23 34 31 2736 -1 -1
57 470 28 467 2 966 59 730 -1 -1
57 297 95 419 1 1618 54 175 28 378 64 557 -1 -1
57 791 59 1493 85 918 14 69 83 408 96 938 32 475 1 287 84 50 -1 -1
57 518 48 131 62 625 64 223 88 2127 -1 -1
57 27 39 2155 31 135 44 486 12 1423 24 1098 92 165 -1 -1
57 627 44 460 23 3033 38 471 53 51 -1 -1
57 806 28 1088 18 1109 39 404 32 29 28 568 98 496 -1 -1
57 946 22 1632 99 410 -1 -1
57 328 74 1344 -1 -1
57 1207 82 2371 65 1248 70 56 2 321 74 217 -1 -1
57 153 30 916 38 14 66 116 -1 -1
57 1271 93 716 16 1469 15 1498 65 27 64 1102 63 112 58 8 87 368 -1 -1
57 148 54 71 4 26 8 163 75 1482 33 532 11 2175 94 1112 -1 -1
57 832 29 349 3 482 55 453 -1 -1
57 133 9 164 40 258 46 766 92 1214 -1 -1
57 100 96 342 -1 -1
57 268 62 333 2 564 15 427 35 2711 25 826 43 892 45 1 -1 -1
57 502 48 45 4 542 51 256 -1 -1
57 114 62 381 69 248 49 136 0 953 77 584 -1 -1
57 3808 26 51 8 611 6 1065 16 571 81 210 -1 -1
57 150 93 1507 31 489 12 90 40 1172 11 1521 33 642 -1 -1
57 269 46 1145 96 64 -1 -1
57 83 21 1613 79 665 -1 -1
57 136 55 235 66 131 81 1083 63 1356 50 492 70 1075 -1 -1
57 147 13 22 95 272 86 276 82 596 19 722 20 1266 25 843 91 151 -1 -1
57 473 95 342 77 133 81 1886 1 576 63 226 17 608 54 107 -1 -1
57 22 65 1835 92 1747 -1 -1
57 35 74 754 90 1064 50 142 10 583 25 1829 64 759 -1 -1
57 97 43 2145 38 190 68 475 47 2201 61 202 44 126 52 301 51 89 14 149 53 152 -1 -1
57 1500 90 335 64 1762 11 192 19 307 64 922 -1 -1
57 1123 48 2040 56 431 13 722 80 458 -1 -1
57 872 59 414 37 1977 33 639 14 730 92 84 -1 -1
57 127 14 1183 3 195 69 652 -1 -1
57 711 43 124 77 577 -1 -1
57 790 90 272 20 1345 88 97 -1 -1
57 909 65 561 45 192 87 529 -1 -1
57 333 92 2120 8 298 77 28 1 107 81 656 -1 -1
57 14 0 36 24 610 27 427 10 1138 75 913 -1 -1
57 45 76 627 59 144 43 1641 92 1647 -1 -1
57 809 28 46 79 529 -1 -1
57 578 42 251 79 200 -1 -1
57 34 26 440 19 283 44 23 -1 -1
57 845 72 1097 41 320 37 2177 11 988 20 919 91 889 -1 -1
57 389 64 261 19 1069 73 338 -1 -1
57 1288 14 1866 24 493 55 394 -1 -1
57 227 99 734 -1 -1
57 1005 1 207 3 1759 40 764 10 34 6 229 18 265 0 134 95 167 -1 -1
57 254 81 1634 -1 -1
57 364 33 211 71 554 -1 -1
57 1181 63 55 23 405 57 1733 9 225 24 7 99 132 -1 -1
57 843 99 127 54 1155 9 89 33 113 80 416 -1 -1
57 497 22 525 86 2542 -1 -1
57 1006 38 2442 41 797 51 2117 98 320 -1 -1
57 873 18 440 9 192 43 1327 -1 -1
57 122 94 276 -1 -1
57 3878 91 451 49 508 55 197 94 124 -1 -1
57 873 32 1325 19 526 40 706 55 2232 94 865 -1 -1
57 1203 1 1711 28 1310 67 99 94 6 -1 -1
57 966 12 115 1 543 17 159 51 472 -1 -1
57 546 99 284 37 440 77 913 -1 -1
57 55 3 597 11 635 50 1227 23 92 16 406 69 521 -1 -1
57 1563 16 1424 31 1694 9 1234 74 70 -1 -1
57 506 73 444 -1 -1
57 1172 58 958 29 494 5 1245 41 115 -1 -1
57 591 56 1371 62 267 27 587 78 1614 -1 -1
57 520 93 6 84 124 50 474 10 935 99 857 -1 -1
57 403 3 424 77 112 -1 -1
57 171 50 217 18 305 12 130 11 221 44 1340 -1 -1
57 117 52 11 23 74 21 206 74 157 -1 -1
57 234 77 812 21 425 94 521 -1 -1
57 1008 20 342 10 413 79 218 -1 -1
57 128 75 102 62 12 97 274 -1 -1
57 107 1 651 98 363 -1 -1
57 141 93 248 -1 -1
57 36 11 1158 80 97 54 1700 96 526 -1 -1
57 756 29 2633 14 795 35 1469 40 229 85 55 -1 -1
57 493 15 1479 74 234 -1 -1
57 1053 17 560 10 1612 34 32 81 121 -1 -1
57 101 71 112 -1 -1
57 311 87 1876 91 387 -1 -1
57 47 88 744 -1 -1
57 2406 29 945 47 875 83 1048 -1 -1
57 255 0 882 50 191 30 491 26 519 84 409 -1 -1
57 457 47 809 71 800 -1 -1
57 121 31 263 25 254 22 161 27 27 37 1 32 454 85 50 -1 -1
57 720 28 326 61 995 -1 -1
57 193 21 181 7 701 29 149 32 306 -1 -1
57 2 20 778 65 129 68 1095 48 688 50 272 40 907 74 30 -1 -1
57 586 80 426 9 400 43 532 39 76 10 1256 1 708 17 93 57 321 -1 -1
57 1729 37 1546 9 1707 67 610 -1 -1
57 88 41 754 70 304 -1 -1
57 2025 63 397 0 32 46 234 -1 -1
57 382 83 2039 87 100 73 126 21 1197 86 112 98 194 -1 -1
57 183 74 2311 87 214 74 234 58 11 64 665 13 759 66 131 -1 -1
57 794 31 1432 35 383 99 430 -1 -1
57 166 7 1037 68 832 60 1154 48 281 85 135 -1 -1
57 376 82 2149 14 359 82 134 -1 -1
57 777 68 526 69 1250 -1 -1
57 1928 3 19 23 114 95 1100 -1 -1
57 1126 34 940 49 1273 96 84 -1 -1
57 866 48 51 91 398 -1 -1
57 1075 80 177 -1 -1
58 50 44 97 45 2360 94 1333 -1 -1
58 268 24 795 41 1351 61 3315 16 136 69 511 74 2137 63 173 45 295 91 376 -1 -1
58 1904 54 529 8 739 7 43 21 54 93 711 -1 -1
58 4 83 2752 44 475 40 136 76 81 -1 -1
58 96 83 189 29 253 36 312 58 593 -1 -1
58 298 35 240 57 76 4 105 5 237 67 354 -1 -1
58 458 33 1054 29 349 21 563 53 653 -1 -1
58 67 65 268 96 669 -1 -1
58 811 56 425 98 27 -1 -1
58 98 35 1267 30 54 37 246 75 2063 -1 -1
58 560 17 1819 28 686 82 170 -1 -1
58 2094 43 9 41 37 90 667 91 2 45 121 1 196 20 244 90 1 -1 -1
58 9 29 521 18 2934 66 228 52 1024 57 578 31 680 79 171 -1 -1
58 75 72 102 91 304 -1 -1
58 43 86 13 70 506 58 366 97 233 46 473 68 149 77 134 80 461 -1 -1
58 293 23 320 15 442 30 171 1 362 55 518 -1 -1
58 1004 10 1724 41 1860 -1 -1
58 219 61 1498 86 908 75 244 3 117 86 612 -1 -1
58 624 37 1071 31 159 96 291 39 1320 21 983 51 2039 -1 -1
58 351 90 2432 75 367 42 525 44 451 71 689 -1 -1
58 795 47 1239 83 276 84 756 11 205 28 584 29 201 48 1490 -1 -1
58 311 42 525 91 378 -1 -1
58 125 44 134 94 100 -1 -1
58 529 30 2066 46 671 6 2 52 42 69 794 -1 -1
58 84 82 21 76 237 1 1152 72 800 -1 -1
58 156 29 366 22 520 84 54 -1 -1
58 912 14 497 65 481 70 666 -1 -1
58 857 74 119 0 38 32 38 8 1307 72 541 -1 -1
58 1479 5 64 57 35 20 283 5 75 21 934 40 123 -1 -1
58 8 86 392 13 79 15 219 98 956 -1 -1
58 290 67 85 66 572 86 774 -1 -1
58 1104 27 318 6 913 17 1651 62 149 -1 -1
58 99 38 179 65 1745 6 216 68 119 34 617 68 241 -1 -1
58 118 2 1521 39 395 65 1022 17 25 99 1734 -1 -1
58 189 27 1231 73 228 -1 -1
58 242 91 6 -1 -1
58 1146 29 140 52 1055 94 1285 -1 -1
58 1256 94 988 83 278 33 806 43 1758 91 697 -1 -1
58 221 65 457 26 195 54 22 42 236 90 547 -1 -1
58 545 92 2302 23 231 95 628 -1 -1
58 389 43 2180 71 47 21 359 25 391 71 1534 -1 -1
58 463 81 467 44 2507 99 749 81 39 1 741 11 640 90 761 -1 -1
58 819 94 1565 95 633 44 90 19 481 47 1258 10 49 99 861 -1 -1
58 359 89 1126 93 735 81 2050 5 1138 40 30 41 24 96 24 -1 -1
58 146 70 245 95 80 -1 -1
58 1072 41 777 91 483 -1 -1
58 661 32 566 20 542 27 574 65 1310 -1 -1
58 305 60 1351 44 1023 82 858 -1 -1
58 794 79 160 -1 -1
58 809 8 361 10 309 56 1623 69 747 86 1383 -1 -1
58 361 88 192 40 106 46 175 29 624 81 1065 -1 -1
58 510 38 1424 93 646 -1 -1
58 1096 3 866 10 868 91 5 -1 -1
58 793 42 64 76 331 17 407 83 865 -1 -1
58 2100 36 653 74 51 -1 -1
58 36 87 2040 61 489 9 674 20 1665 21 182 38 353 18 163 94 973 -1 -1
58 1887 1 95 54 328 -1 -1
58 2729 74 328 7 1230 41 544 16 200 70 223 -1 -1
58 357 4 694 3 374 65 473 2 482 24 16 67 450 -1 -1
58 776 26 97 52 486 39 45 26 466 37 576 20 623 94 87 -1 -1
58 97 85 245 5 202 99 610 -1 -1
58 362 52 414 63 682 52 167 25 651 42 443 92 9 -1 -1
58 32 23 209 70 126 92 1728 -1 -1
58 572 93 761 42 405 34 504 12 851 4 161 88 785 -1 -1
58 644 95 959 15 409 55 579 66 914 14 1118 10 314 79 293 -1 -1
58 1120 44 1878 71 840 -1 -1
58 87 62 281 57 1713 33 454 38 994 6 302 26 36 69 82 -1 -1
58 841 66 634 28 197 12 509 69 871 -1 -1
58 79 13 2053 46 111 78 1309 42 360 82 983 -1 -1
58 419 7 65 89 300 -1 -1
58 1881 52 110 67 456 63 552 5 41 92 1129 -1 -1
58 818 92 78 64 6 18 81 68 605 29 42 63 1327 -1 -1
58 185 32 34 2 290 93 1893 -1 -1
58 955 49 283 0 147 34 441 93 450 -1 -1
58 495 91 434 10 183 19 304 52 225 66 272 55 654 30 10 16 20 9 816 25 408 99 386 -1 -1
58 48 63 44 33 96 68 64 70 172 -1 -1
58 998 48 57 11 456 30 250 0 1970 18 237 15 35 2 1209 77 118 -1 -1
58 8 47 1065 11 342 55 1051 -1 -1
58 526 30 207 29 116 97 1518 -1 -1
58 1117 77 418 82 1304 -1 -1
58 116 78 12 21 2610 38 163 28 170 83 313 -1 -1
58 143 73 435 -1 -1
58 107 39 2408 92 1743 60 151 68 1020 48 175 74 1194 17 529 15 87 19 3223 33 15 65 47 -1 -1
58 1113 30 949 91 209 -1 -1
58 27 3 326 53 59 84 682 -1 -1
58 116 85 537 60 516 35 1331 30 579 54 189 10 192 79 57 -1 -1
58 1003 67 340 51 492 12 871 70 154 -1 -1
58 288 27 781 56 75 78 50 -1 -1
58 32 69 639 1 1068 99 614 -1 -1
58 493 61 242 93 536 -1 -1
58 2485 31 1682 53 116 22 48 51 342 9 287 49 107 -1 -1
58 136 76 405 28 786 74 7 -1 -1
58 48 26 258 97 330 -1 -1
58 544 89 1949 -1 -1
58 943 72 1594 41 22 97 365 -1 -1
58 1019 90 769 -1 -1
58 359 96 909 66 748 54 297 9 392 32 540 63 799 -1 -1
58 68 80 1552 51 515 64 52 93 90 -1 -1
58 975 46 983 26 132 79 1116 -1 -1
58 901 95 39 86 1044 18 461 89 88 -1 -1
58 240 6 895 22 308 79 267 -1 -1
58 159 64 86 60 91 50 50 31 1296 12 366 60 678 -1 -1
58 542 20 596 87 1755 -1 -1
58 701 23 1424 5 355 91 524 -1 -1
58 1237 97 305 -1 -1
58 51 23 68 3 273 48 454 -1 -1
58 519 8 1115 81 310 -1 -1
58 1381 85 249 48 2360 30 420 25 2022 17 855 72 286 -1 -1
58 434 95 2129 -1 -1
58 496 39 39 30 58 63 681 19 745 15 1028 40 234 55 481 -1 -1
58 195 99 40 28 85 18 913 33 1015 12 377 65 42 -1 -1
58 345 80 16 39 458 20 561 81 104 -1 -1
58 198 68 3 28 106 70 520 3 101 2 139 82 1450 -1 -1
58 88 7 3123 12 7 50 92 95 982 -1 -1
58 722 38 344 4 483 54 977 53 110 66 337 -1 -1
58 488 11 918 21 415 32 284 79 275 -1 -1
58 843 70 77 99 120 -1 -1
58 26 84 114 60 153 51 307 69 60 -1 -1
58 406 7 117 24 1882 8 1240 31 383 60 561 -1 -1
58 115 29 686 78 1164 -1 -1
58 517 64 74 30 153 32 693 92 1340 -1 -1
58 955 36 142 41 49 14 481 62 24 -1 -1
58 625 65 147 60 122 73 92 -1 -1
58 2030 38 195 93 546 -1 -1
58 72 94 97 -1 -1
58 1057 95 328 42 378 1 330 72 1049 -1 -1
58 1414 18 523 95 5 -1 -1
58 321 85 101 20 31 80 1004 -1 -1
58 442 50 31 28 2640 15 241 23 258 9 968 81 416 -1 -1
58 1670 85 444 0 345 81 468 -1 -1
58 695 94 88 -1 -1
58 440 97 251 28 323 12 93 70 2529 -1 -1
58 1483 1 65 99 1663 -1 -1
58 567 43 574 89 1565 -1 -1
58 415 89 992 62 938 3 1068 95 59 -1 -1
58 347 91 854 26 499 88 182 -1 -1
58 243 60 2602 17 1181 8 198 19 359 17 169 99 2062 -1 -1
58 202 69 645 35 31 1 148 88 275 -1 -1
58 363 46 1285 81 240 -1 -1
58 250 36 1635 26 426 77 20 -1 -1
58 1812 48 147 18 1177 34 195 76 132 -1 -1
58 244 51 406 14 121 24 9 37 126 0 605 77 744 -1 -1
58 3007 63 53 82 1608 -1 -1
58 8 92 228 3 111 68 20 -1 -1
58 15 60 249 38 26 45 264 87 723 -1 -1
58 626 85 549 -1 -1
58 1451 88 443 29 183 79 594 -1 -1
58 702 23 88 48 533 97 1296 -1 -1
58 611 26 73 42 982 59 99 55 634 54 2268 99 156 -1 -1
58 159 79 610 25 407 99 149 -1 -1
58 48 36 243 2 507 30 174 14 705 81 173 -1 -1
58 2591 77 528 -1 -1
58 533 17 170 19 801 69 562 -1 -1
58 89 63 221 29 575 70 1989 -1 -1
58 1007 1 215 54 294 -1 -1
58 267 75 83 -1 -1
58 201 46 144 0 876 19 1536 50 178 -1 -1
58 1561 17 293 87 1860 -1 -1
58 271 12 393 90 926 -1 -1
58 1113 28 723 66 310 22 285 80 1482 -1 -1
58 374 71 123 89 1005 -1 -1
58 78 39 176 75 242 43 2435 2 70 64 936 -1 -1
58 1126 38 49 57 1205 98 1796 -1 -1
58 836 8 470 68 277 -1 -1
58 200 68 762 87 83 63 766 20 244 69 1280 -1 -1
58 299 80 1136 36 86 15 2335 31 63 59 483 -1 -1
58 592 28 1554 8 435 64 262 -1 -1
58 612 22 82 7 168 89 677 -1 -1
58 267 40 258 39 838 31 728 47 663 -1 -1
58 667 27 248 10 624 29 167 19 578 13 760 43 501 -1 -1
58 835 62 298 96 103 -1 -1
58 1344 2 1018 33 885 -1 -1
58 1281 31 109 3 350 39 1770 71 108 -1 -1
58 751 93 410 -1 -1
58 84 5 293 60 226 1 35 42 503 68 173 -1 -1
58 1137 93 635 7 214 32 6498 97 207 -1 -1
58 57 18 707 13 865 79 372 -1 -1
58 328 91 534 -1 -1
58 2543 36 28 70 530 -1 -1
58 1327 6 798 72 1476 88 8 -1 -1
58 1239 43 261 95 497 46 29 98 1271 -1 -1
58 70 84 842 6 1127 99 323 -1 -1
58 80 6 443 27 807 95 911 -1 -1
58 432 73 93 95 398 -1 -1
58 984 15 548 44 166 13 1129 50 330 -1 -1
58 1292 60 673 83 3 -1 -1
58 837 15 871 64 47 -1 -1
58 43 7 652 75 257 -1 -1
58 56 80 533 -1 -1
58 1449 70 303 32 160 48 378 64 762 83 582 -1 -1
58 1658 76 927 -1 -1
58 42 75 425 98 234 -1 -1
58 184 33 2004 5 80 72 954 -1 -1
58 150 64 191 45 447 78 879 -1 -1
58 205 11 1782 37 70 52 280 80 32 -1 -1
58 646 49 99 11 167 50 1101 67 32 -1 -1
58 1144 53 3040 23 103 49 182 72 1022 -1 -1
58 1250 32 243 31 153 6 425 21 30 31 596 -1 -1
58 383 16 29 97 50 -1 -1
58 1581 88 138 63 111 83 80 74 1122 61 570 97 1764 -1 -1
58 336 91 252 49 564 13 263 19 70 9 51 31 1608 24 360 64 1522 -1 -1
58 779 65 1668 37 215 69 1322 -1 -1
58 390 53 414 16 2749 33 112 32 521 39 196 -1 -1
58 877 63 425 75 354 -1 -1
58 391 31 886 8 176 64 6505 -1 -1
59 80 63 800 10 563 80 141 -1 -1
59 207 94 221 83 310 35 134 9 34 82 2066 -1 -1
59 395 37 1343 2 508 21 294 4 1643 23 101 39 721 2 531 93 414 -1 -1
59 823 37 31 4 701 63 586 -1 -1
59 672 97 37 69 545 59 635 3 82 79 291 -1 -1
59 2551 28 107 46 94 57 13 83 405 -1 -1
59 1079 60 917 32 179 53 181 92 164 -1 -1
59 1695 54 1335 33 626 6 17 36 644 8 102 92 646 -1 -1
59 430 97 156 12 301 89 533 1 1157 14 890 85 1023 -1 -1
59 366 90 329 -1 -1
59 98 64 1118 78 147 50 735 99 577 -1 -1
59 594 64 713 1 2289 12 462 87 659 -1 -1
59 1148 31 526 76 683 84 293 -1 -1
59 556 96 907 7 849 90 885 78 46 76 2222 25 742 76 265 66 477 64 345 67 726 6 41 3 335 11 553 13 1398 49 445 -1 -1
59 503 95 306 30 532 15 35 99 243 -1 -1
59 580 11 83 42 70 72 271 -1 -1
59 619 61 985 -1 -1
59 59 8 323 33 1004 96 58 -1 -1
59 1828 54 86 31 511 56 551 -1 -1
59 648 2 76 37 3250 79 357 -1 -1
59 423 23 1091 71 739 51 688 32 278 33 1103 80 1841 -1 -1
59 180 90 337 41 481 57 2564 21 1041 43 1562 83 422 -1 -1
59 162 42 516 21 1061 1 101 25 23 72 882 -1 -1
59 329 17 365 24 32 22 1160 96 607 -1 -1
59 578 79 202 37 58 80 224 74 594 55 105 53 46 80 616 -1 -1
59 303 58 367 48 707 26 347 6 211 73 64 -1 -1
59 1657 65 458 48 553 13 79 0 492 44 407 57 785 91 205 -1 -1
59 2938 1 1371 90 460 -1 -1
59 967 58 1312 60 439 19 439 69 1008 -1 -1
59 138 97 450 90 929 10 1312 40 264 14 654 4 83 64 240 -1 -1
59 362 90 424 66 289 34 487 67 84 78 147 -1 -1
59 52 12 296 2 138 88 111 -1 -1
59 58 75 484 2 453 21 8 18 632 5 73 93 742 -1 -1
59 60 31 318 28 114 22 724 15 604 28 237 15 510 10 1025 79 1140 -1 -1
59 152 64 538 67 21 80 292 -1 -1
59 368 68 48 18 1656 9 103 18 461 41 1433 -1 -1
59 1144 79 551 48 283 12 1313 57 241 14 35 55 137 53 308 34 600 32 867 71 989 -1 -1
59 2065 61 382 94 1027 -1 -1
59 22 98 2410 -1 -1
59 560 6 123 49 408 84 364 -1 -1
59 82 19 44 81 1164 -1 -1
59 180 44 504 19 1202 87 449 -1 -1
59 1361 90 1263 -1 -1
59 432 61 151 79 1492 22 556 2 173 33 670 -1 -1
59 272 0 359 57 251 -1 -1
59 304 54 279 15 517 14 1190 21 137 98 165 -1 -1
59 557 9 1073 12 1257 57 1438 -1 -1
59 2245 84 448 -1 -1
59 726 42 239 54 105 91 59 -1 -1
59 444 74 88 34 337 35 1130 31 467 34 5 88 227 -1 -1
59 17 9 794 96 478 -1 -1
59 294 71 19 53 243 95 19 -1 -1
59 489 50 75 96 12 98 1545 70 236 61 588 30 559 62 456 45 147 70 339 -1 -1
59 106 51 345 50 1012 23 390 25 98 56 17 -1 -1
59 1169 87 290 -1 -1
59 546 41 96 57 5 73 242 54 411 4 508 24 30 6 882 95 190 -1 -1
59 1297 79 6 49 902 44 812 54 536 -1 -1
59 513 54 329 34 272 12 1163 43 377 51 20 -1 -1
59 1212 76 1424 96 92 98 157 72 880 19 19 83 367 79 554 77 338 75 2746 44 1411 63 992 -1 -1
59 1838 69 119 12 111 1 139 25 527 83 16 -1 -1
59 1472 7 364 73 533 -1 -1
59 1012 87 43 40 203 28 157 47 2509 -1 -1
59 756 82 671 69 818 87 81 -1 -1
59 330 52 836 74 697 -1 -1
59 801 14 108 0 135 7 699 29 23 22 338 94 1189 -1 -1
59 1265 4 393 10 37 47 36 -1 -1
59 20 60 107 87 680 16 369 90 98 66 861 62 223 61 237 14 12 84 530 -1 -1
59 582 87 258 84 68 56 448 24 3507 88 399 -1 -1
59 591 98 437 28 391 21 52 24 974 14 318 93 784 -1 -1
59 972 11 136 72 165 -1 -1
59 265 91 1937 -1 -1
59 453 45 1640 51 413 82 97 -1 -1
59 211 72 50 99 1099 41 49 88 74 59 334 46 1701 6 111 84 547 -1 -1
59 846 99 428 94 936 26 61 42 877 2 222 69 197 -1 -1
59 975 37 181 28 752 35 240 56 685 34 752 51 205 43 742 86 85 -1 -1
59 144 24 156 61 414 56 396 41 16 7 201 82 264 -1 -1
59 58 41 976 77 562 -1 -1
59 1739 86 57 54 864 67 135 57 102 5 213 89 908 -1 -1
59 74 75 1398 0 131 5 58 74 460 -1 -1
59 190 79 126 26 2000 25 229 6 1139 20 1783 12 141 87 737 -1 -1
59 669 92 916 64 607 78 140 9 234 2 633 10 180 26 401 16 919 51 369 -1 -1
59 272 22 194 11 1024 89 237 -1 -1
59 13 95 861 39 37 85 1013 -1 -1
59 1060 14 1655 68 140 56 773 8 1058 25 964 13 273 38 51 -1 -1
59 2194 33 679 60 326 -1 -1
59 221 80 142 -1 -1
59 436 72 116 14 792 97 402 -1 -1
59 37 71 903 85 655 -1 -1
59 1435 62 258 73 324 15 190 49 1009 20 405 68 2568 -1 -1
59 324 64 3326 94 76 7 1751 83 748 -1 -1
59 642 17 222 7 301 35 86 31 802 70 260 -1 -1
59 257 20 408 85 691 -1 -1
59 1657 2 181 49 2963 -1 -1
59 3690 14 481 5 314 26 75 6 8 3 252 37 430 -1 -1
59 1266 23 554 51 21 14 2747 86 422 -1 -1
59 522 88 151 15 93 94 387 -1 -1
59 166 52 627 79 329 -1 -1
59 400 79 139 73 552 95 132 41 1938 84 620 -1 -1
59 264 83 1000 -1 -1
59 106 92 22 88 968 21 280 62 1475 8 1392 58 40 -1 -1
59 23 70 537 5 371 83 1858 -1 -1
59 610 30 1023 17 2292 10 938 86 112 -1 -1
59 903 78 745 6 2651 76 234 -1 -1
59 259 48 676 25 940 31 1277 72 379 -1 -1
59 154 77 2308 30 1161 18 239 58 653 -1 -1
59 2381 65 443 3 2815 99 112 -1 -1
59 50 71 435 84 489 -1 -1
59 996 58 473 19 577 43 943 26 413 79 2025 -1 -1
59 622 67 858 82 1156 -1 -1
59 1793 65 1788 42 49 39 401 28 1217 2 1059 12 358 47 718 -1 -1
59 143 57 285 29 2825 84 955 -1 -1
59 266 60 139 65 823 2 221 19 36 84 1264 -1 -1
59 466 95 34 -1 -1
59 920 3 126 58 396 -1 -1
59 1410 81 637 28 471 40 184 2 1124 52 20 48 232 38 442 2 314 62 1236 -1 -1
59 297 17 157 69 578 73 623 45 17 0 98 65 324 -1 -1
59 158 33 672 35 1253 3 1778 33 129 3 598 28 698 12 264 21 106 70 1035 -1 -1
59 241 2 1877 89 1298 -1 -1
59 581 45 837 14 565 17 1846 35 20 36 676 71 35 -1 -1
59 243 44 51 73 430 -1 -1
59 63 98 1207 -1 -1
59 70 27 669 82 1423 -1 -1
59 522 1 648 98 123 -1 -1
59 865 32 1642 21 1254 0 739 20 64 37 570 -1 -1
59 268 41 371 10 716 35 103 87 90 -1 -1
59 281 90 1824 68 294 3 16 27 299 40 81 82 493 -1 -1
59 331 29 622 52 1055 11 1317 51 383 35 1485 19 318 8 222 61 474 -1 -1
59 604 88 1699 59 245 84 104 -1 -1
59 31 72 139 29 133 30 524 10 1210 72 861 -1 -1
59 274 89 1514 63 249 79 640 87 324 79 240 31 94 85 723 -1 -1
59 671 98 573 82 163 8 287 40 768 92 577 -1 -1
59 332 15 562 66 117 35 169 56 190 19 269 11 1377 62 309 -1 -1
59 256 92 1684 -1 -1
59 1835 67 207 16 186 55 125 45 409 71 288 -1 -1
59 2 12 1255 99 138 -1 -1
59 479 76 567 14 2683 84 714 -1 -1
59 704 70 696 17 191 98 566 -1 -1
59 304 7 1394 59 342 -1 -1
59 228 61 504 12 8 82 58 -1 -1
59 1325 48 3 39 213 84 111 -1 -1
59 2594 77 53 91 112 -1 -1
59 77 4 149 40 871 4 251 24 111 79 1156 -1 -1
59 54 60 502 12 955 94 2532 -1 -1
59 21 89 250 62 365 18 78 55 2423 3 1284 10 178 9 312 22 1009 10 297 67 431 -1 -1
59 485 67 627 20 675 32 230 79 179 -1 -1
59 590 18 338 45 203 60 1097 62 526 47 256 30 1054 58 647 -1 -1
59 847 37 532 34 628 1 268 32 723 27 104 76 492 -1 -1
59 95 47 60 99 400 -1 -1
59 881 32 846 96 342 -1 -1
59 1022 3 1367 79 394 -1 -1
59 464 45 575 74 970 -1 -1
59 917 83 917 51 689 49 270 44 1323 54 204 9 1294 68 59 -1 -1
59 1037 97 232 -1 -1
59 884 31 1043 94 494 -1 -1
59 192 11 292 43 1438 71 10 9 552 23 150 68 386 -1 -1
59 1363 37 1241 29 2 91 4001 -1 -1
59 490 83 366 92 303 -1 -1
59 791 28 258 86 488 -1 -1
59 243 99 474 19 605 38 213 13 127 2 493 88 295 -1 -1
59 61 88 817 -1 -1
59 552 99 1520 28 18 91 465 -1 -1
59 878 36 2 39 502 23 396 46 1063 22 1886 51 194 -1 -1
59 1604 64 84 35 552 66 87 89 390 -1 -1
59 662 34 691 94 5 86 87 49 409 46 188 10 1196 59 854 -1 -1
59 208 3 82 39 12 72 191 -1 -1
59 264 25 1009 38 107 64 1026 42 236 23 396 64 469 -1 -1
59 207 50 1049 29 75 75 708 -1 -1
59 1212 17 35 2 749 14 949 73 51 -1 -1
59 1082 93 154 -1 -1
59 478 25 216 1 82 17 226 44 893 -1 -1
59 976 65 376 70 1484 23 503 6 876 87 559 -1 -1
59 96 24 80 85 481 -1 -1
59 429 33 703 64 194 87 208 -1 -1
59 862 39 378 66 697 -1 -1
59 2373 29 90 31 266 64 905 -1 -1
59 1686 8 34 52 165 -1 -1
59 1082 70 199 17 110 76 477 -1 -1
59 656 65 1234 -1 -1
59 49 89 372 16 421 85 1277 -1 -1
59 1134 27 500 62 480 -1 -1
59 69 1 161 76 1068 -1 -1
59 625 40 1614 35 163 75 118 -1 -1
59 531 82 207 74 291 82 87 76 882 52 504 32 30 13 81 54 1267 -1 -1
59 147 54 319 16 1129 26 59 77 373 -1 -1
59 578 74 23 69 981 5 1650 90 612 -1 -1
59 430 26 691 59 134 76 386 -1 -1
59 474 50 921 66 146 75 661 -1 -1
59 237 55 1977 78 803 46 112 63 178 67 79 -1 -1
60 278 38 133 73 773 -1 -1
60 382 68 1809 -1 -1
60 398 44 2374 58 241 57 1043 8 2780 52 223 -1 -1
60 1210 45 376 0 1111 55 622 -1 -1
60 469 97 1074 90 2984 49 84 47 2739 96 260 -1 -1
60 49 41 120 36 300 60 1496 -1 -1
60 935 16 981 87 45 55 1618 60 291 20 46 91 516 -1 -1
60 783 10 33 79 409 67 198 0 308 94 323 -1 -1
60 974 55 221 88 831 -1 -1
60 724 14 869 75 997 32 167 14 1636 11 321 47 775 -1 -1
60 125 89 253 71 66 69 423 54 726 74 756 9 59 17 398 21 980 20 195 33 906 -1 -1
60 156 80 538 77 57 79 949 -1 -1
60 1139 72 397 48 42 18 1140 58 676 -1 -1
60 393 2 383 50 519 76 678 -1 -1
60 693 6 1451 50 585 94 148 -1 -1
60 338 19 413 98 812 -1 -1
60 654 75 1952 88 38 75 1263 79 597 57 1025 49 44 84 141 -1 -1
60 78 83 1564 44 40 58 51 5 4 3 39 20 404 72 61 -1 -1
60 152 6 15 21 4015 98 370 -1 -1
60 100 90 111 53 1033 40 31 31 203 57 171 5 372 26 83 84 440 -1 -1
60 1022 34 717 11 229 54 177 -1 -1
60 548 6 338 80 360 13 426 55 956 -1 -1
60 577 77 488 41 596 35 904 26 103 23 1099 7 1464 19 2123 5 255 69 97 -1 -1
60 908 43 110 69 243 37 674 55 155 35 250 92 575 -1 -1
60 18 30 726 56 1181 13 716 81 2278 -1 -1
60 644 98 846 55 199 59 429 97 274 -1 -1
60 101 92 425 61 2 21 99 59 243 9 42 65 305 -1 -1
60 197 53 423 35 557 29 725 47 325 88 211 -1 -1
60 31 78 54 65 584 74 1013 99 856 -1 -1
60 650 79 890 13 846 75 2162 73 36 64 1639 86 518 -1 -1
60 1298 62 804 17 486 82 637 -1 -1
60 198 64 453 87 1887 -1 -1
60 240 13 514 90 1811 -1 -1
60 290 21 177 79 369 47 1801 83 3244 -1 -1
60 91 58 84 47 420 46 385 82 956 -1 -1
60 1192 34 72 98 20 56 295 20 1169 95 1616 -1 -1
60 645 20 601 69 969 52 229 4 512 51 120 66 411 -1 -1
60 830 33 296 56 266 -1 -1
60 2256 56 47 75 586 37 779 71 626 24 219 83 39 -1 -1
60 367 81 793 -1 -1
60 336 18 683 46 1272 73 1636 79 366 99 15 -1 -1
60 514 8 178 41 483 52 117 35 653 91 1134 -1 -1
60 1007 20 35 15 1137 43 1577 -1 -1
60 63 65 621 36 103 0 1521 5 627 3 652 6 91 -1 -1
60 74 12 242 40 109 33 224 42 249 1 6 73 401 -1 -1
60 56 48 283 78 78 -1 -1
60 573 92 1752 42 966 13 409 63 106 59 561 65 900 -1 -1
60 218 87 693 38 505 4 1465 41 757 4 13 77 131 -1 -1
60 1464 78 634 85 1063 -1 -1
60 611 70 297 90 568 -1 -1
60 105 32 908 82 529 54 1870 66 1575 11 221 30 108 -1 -1
60 810 71 194 91 1344 0 563 65 39 83 1236 -1 -1
60 759 51 1350 37 738 7 738 36 240 47 135 33 4 18 616 44 538 60 346 -1 -1
60 417 13 352 66 66 60 403 34 88 45 929 69 81 -1 -1
60 90 64 354 66 1 88 178 -1 -1
60 95 96 80 78 571 37 364 85 6 39 216 49 1739 71 490 17 323 84 535 -1 -1
60 1571 68 784 86 692 -1 -1
60 31 8 3 62 727 98 159 -1 -1
60 322 41 174 27 48 92 578 -1 -1
60 19 56 186 1 422 30 1203 77 832 -1 -1
60 462 24 719 42 1223 46 102 -1 -1
60 1138 66 285 33 3599 22 693 80 187 -1 -1
60 367 69 693 67 29 65 87 57 441 7 358 21 177 80 1108 -1 -1
60 103 75 230 89 361 31 378 24 392 23 42 20 701 7 476 97 109 -1 -1
60 1809 75 283 21 422 9 439 66 53 -1 -1
60 706 17 2427 49 70 59 175 84 50 -1 -1
60 216 18 399 80 1583 -1 -1
60 2049 75 621 66 704 17 739 60 483 -1 -1
60 32 44 72 82 707 75 298 57 44 34 1286 0 142 35 13 40 381 -1 -1
60 721 73 609 76 866 80 2280 -1 -1
60 220 2 45 23 348 18 71 15 70 10 79 8 1302 66 403 -1 -1
60 206 67 25 91 46 -1 -1
60 2193 56 1638 37 1342 36 4 63 364 73 31 -1 -1
60 352 6 32 17 1046 44 1337 -1 -1
60 1192 89 218 7 1122 96 133 -1 -1
60 169 56 647 66 578 8 1758 23 792 59 179 -1 -1
60 608 57 1094 75 924 91 389 -1 -1
60 239 3 688 85 80 -1 -1
60 353 84 717 62 1305 66 2457 73 748 14 938 41 821 16 909 2 801 38 568 -1 -1
60 525 48 1954 50 375 65 137 87 138 -1 -1
60 1191 9 91 11 370 48 3312 94 511 -1 -1
60 440 32 1577 58 1701 90 968 -1 -1
60 153 30 591 20 325 75 141 -1 -1
60 1467 98 64 79 657 31 799 89 474 -1 -1
60 192 50 823 69 396 14 119 24 377 95 101 -1 -1
60 664 74 1001 -1 -1
60 724 1 2537 7 485 48 691 1 958 56 550 19 184 71 269 -1 -1
60 211 57 582 95 956 -1 -1
60 223 97 177 80 40 19 149 34 1061 31 59 94 590 -1 -1
60 8 51 620 49 468 0 377 52 184 -1 -1
60 7 32 17 82 368 39 9 21 123 91 907 -1 -1
60 1287 3 601 82 708 -1 -1
60 709 53 755 14 121 0 1064 42 102 -1 -1
60 225 51 782 22 222 5 91 92 172 -1 -1
60 651 2 952 58 1845 26 962 66 124 -1 -1
60 1380 53 710 77 37 -1 -1
60 2379 25 535 65 303 99 1414 -1 -1
60 446 96 91 99 491 30 1179 46 686 17 194 86 46 -1 -1
60 589 63 268 35 184 79 1415 -1 -1
60 1420 70 144 68 408 53 362 87 430 -1 -1
60 1856 58 422 96 2259 38 1045 19 409 29 590 22 718 66 420 -1 -1
60 204 82 166 3 551 6 17 8 97 27 56 62 350 -1 -1
60 812 35 2778 99 398 -1 -1
60 812 14 11 30 121 48 81 71 750 -1 -1
60 666 84 370 -1 -1
60 1428 90 557 65 1062 84 872 85 1673 94 166 52 891 80 3732 -1 -1
60 744 23 454 11 336 88 648 -1 -1
60 458 32 313 89 441 -1 -1
60 2388 34 37 2 78 13 399 52 754 -1 -1
60 3216 67 285 48 845 0 867 5 292 0 294 16 361 32 1074 90 231 -1 -1
60 6 16 53 21 217 38 344 96 289 -1 -1
60 1297 28 1461 50 2419 9 704 16 2197 21 102 4 277 99 521 -1 -1
60 195 73 655 54 1013 76 386 -1 -1
60 433 48 1761 71 2125 -1 -1
60 881 48 253 30 192 16 37 55 1545 2 243 14 605 91 327 -1 -1
60 1908 49 712 31 922 61 413 90 77 -1 -1
60 172 94 397 29 481 25 191 43 125 74 212 -1 -1
60 950 35 142 28 767 70 320 44 992 52 215 65 109 -1 -1
60 28 28 148 10 4 22 178 61 2888 -1 -1
60 218 36 355 54 7 19 194 39 1030 40 264 65 709 -1 -1
60 440 50 5 58 95 46 836 26 218 52 389 98 41 -1 -1
60 1910 9 476 26 176 44 571 -1 -1
60 387 5 84 59 2665 46 211 82 795 -1 -1
60 451 44 1131 4 452 71 566 4 42 55 725 19 671 59 497 5 66 29 455 68 32 -1 -1
60 881 63 967 9 1007 20 264 65 309 -1 -1
60 227 95 283 50 80 65 288 7 129 67 274 -1 -1
60 613 99 306 2 751 37 698 7 342 23 914 26 623 17 267 49 159 -1 -1
60 1257 97 409 98 578 16 480 98 885 -1 -1
60 222 74 643 73 2072 28 309 52 1007 99 846 -1 -1
60 57 34 1537 86 1206 -1 -1
60 1075 10 300 50 564 19 173 48 113 20 195 97 81 -1 -1
60 324 50 129 22 667 7 667 27 68 72 273 -1 -1
60 733 67 56 28 121 97 409 -1 -1
60 1349 32 102 28 13 61 852 72 389 59 110 28 45 24 1269 26 225 77 803 -1 -1
60 41 93 427 50 163 70 15 79 591 71 110 10 15 58 256 51 598 61 244 -1 -1
60 409 39 638 52 98 86 783 -1 -1
60 411 57 362 79 148 -1 -1
60 89 31 729 9 2927 3 2159 46 99 -1 -1
60 1034 63 144 51 265 67 183 80 32 -1 -1
60 1229 21 114 43 404 -1 -1
60 3 59 778 41 1576 3 21 50 369 -1 -1
60 914 5 1701 66 376 -1 -1
60 2417 14 251 10 2187 7 188 45 78 86 114 -1 -1
60 400 8 573 59 451 -1 -1
60 348 25 2082 16 752 75 717 -1 -1
60 11 83 546 41 138 66 292 73 216 -1 -1
60 134 84 199 9 154 69 1434 -1 -1
60 595 74 235 43 148 55 1159 51 135 49 429 3 47 44 191 64 145 -1 -1
60 378 81 2626 6 124 59 431 78 257 -1 -1
60 41 56 21 76 24 -1 -1
60 1249 21 520 33 317 5 819 32 1606 59 361 -1 -1
60 502 39 319 32 386 28 746 98 1656 -1 -1
60 1006 99 250 -1 -1
60 117 14 1498 75 165 73 518 27 347 94 466 -1 -1
60 27 29 1345 67 650 74 111 53 669 22 209 37 762 26 226 89 527 -1 -1
60 113 83 2339 87 877 -1 -1
60 1133 28 1205 32 383 48 514 -1 -1
60 382 1 2642 22 129 64 254 -1 -1
60 260 53 361 68 259 -1 -1
60 1133 96 1085 -1 -1
60 607 96 152 74 305 90 1328 12 120 46 229 57 444 -1 -1
60 113 7 279 19 390 54 82 -1 -1
60 803 54 428 69 796 74 1613 47 657 60 63 73 77 -1 -1
60 785 66 869 8 358 24 1734 72 837 -1 -1
60 119 31 45 97 120 -1 -1
60 705 70 387 6 974 39 206 -1 -1
60 478 59 8 76 204 5 66 20 1231 91 1541 -1 -1
60 2058 50 16 41 129 5 358 40 51 -1 -1
60 559 0 211 26 99 7 623 86 342 -1 -1
60 42 79 79 89 1370 -1 -1
60 1549 24 197 35 448 61 241 40 650 92 229 -1 -1
60 179 39 74 19 81 60 848 19 369 28 801 87 745 -1 -1
60 300 93 494 71 1113 48 230 27 289 19 243 27 445 45 271 71 53 -1 -1
60 39 73 873 53 57 3 2552 14 434 65 460 -1 -1
60 626 33 197 51 196 36 2239 43 323 72 294 -1 -1
60 493 96 966 78 1818 23 4 90 429 -1 -1
60 160 35 802 43 966 13 1062 81 2068 -1 -1
60 720 86 132 81 645 47 793 18 1025 96 61 -1 -1
60 356 66 969 9 1579 97 379 -1 -1
60 140 14 399 24 1148 88 51 -1 -1
60 64 28 833 61 622 47 640 77 309 60 444 18 39 1 556 89 803 -1 -1
60 574 72 67 76 610 40 1179 97 699 -1 -1
60 612 23 790 92 71 -1 -1
60 1030 12 447 72 625 -1 -1
60 558 52 458 46 529 29 368 43 18 94 404 -1 -1
60 70 81 688 23 739 3 1018 69 149 -1 -1
60 529 16 448 66 948 -1 -1
60 342 6 320 61 2703 -1 -1
60 18 55 2942 30 1099 85 81 -1 -1
60 324 62 275 49 279 42 952 59 605 -1 -1
60 291 25 436 29 403 40 220 95 183 -1 -1
60 357 28 51 79 861 32 431 6 715 33 298 42 1019 -1 -1
60 1774 45 468 16 198 71 248 97 21 -1 -1
60 724 15 1212 30 1106 83 218 -1 -1
60 3 3 630 91 1607 99 68 61 82 65 605 20 96 41 617 47 586 46 274 3 322 36 354 15 382 57 453 -1 -1
60 1135 10 220 0 1289 70 44 -1 -1
60 1137 89 307 45 317 36 343 81 327 -1 -1
60 88 56 572 90 1007 -1 -1
60 46 72 1157 32 86 88 64 -1 -1
60 15 33 29 24 1134 68 124 33 16 75 268 -1 -1
60 9 71 1125 5 953 56 1226 -1 -1
60 700 11 859 70 1346 -1 -1
60 267 22 450 83 1170 86 281 -1 -1
60 878 39 527 28 210 95 1288 -1 -1
60 100 23 12 61 958 -1 -1
60 274 71 73 91 1759 68 177 38 84 6 1173 12 350 39 186 -1 -1
60 737 65 626 36 1068 71 179 -1 -1
60 53 80 157 -1 -1
60 181 59 322 35 986 24 16 1 20 20 3 42 549 -1 -1
60 1784 14 341 75 1270 -1 -1
60 733 50 1010 95 300 -1 -1
60 4070 45 280 59 2395 77 100 -1 -1
61 532 5 72 96 51 -1 -1
61 356 83 678 88 180 41 1501 83 367 84 513 85 1049 -1 -1
61 331 44 279 55 141 76 645 -1 -1
61 553 80 1816 70 1247 2 1167 13 1357 56 307 -1 -1
61 1945 28 890 16 25 94 411 -1 -1
61 620 40 61 77 1572 -1 -1
61 127 0 530 51 95 -1 -1
61 238 98 261 -1 -1
61 33 68 613 41 462 77 468 -1 -1
61 691 32 456 97 512 -1 -1
61 670 18 868 87 262 82 782 34 464 67 831 -1 -1
61 478 11 773 99 643 -1 -1
61 138 21 1255 61 838 30 99 60 171 -1 -1
61 1063 27 2051 11 254 56 771 -1 -1
61 529 97 640 -1 -1
61 44 71 494 97 728 -1 -1
61 369 69 742 98 820 8 192 49 190 41 780 22 520 71 83 -1 -1
61 305 51 708 9 232 92 197 -1 -1
61 576 74 275 -1 -1
61 392 66 112 40 90 27 53 19 439 65 752 -1 -1
61 155 49 122 34 889 51 1 12 351 3 1123 43 154 57 588 -1 -1
61 232 7 4075 38 315 60 709 -1 -1
61 118 70 8 43 183 25 197 9 1127 80 544 -1 -1
61 995 83 11 41 296 11 288 42 1550 29 26 31 511 45 323 -1 -1
61 172 79 70 40 1064 0 1455 35 1005 90 729 -1 -1
61 1578 74 321 46 1195 28 268 12 794 94 23 -1 -1
61 177 45 532 87 86 90 262 75 574 1 782 22 454 25 505 98 484 -1 -1
61 1385 3 109 8 2 47 1505 12 139 78 144 -1 -1
61 69 42 916 40 75 9 1999 29 124 15 285 21 172 88 199 -1 -1
61 360 56 327 14 94 0 126 88 388 -1 -1
61 1556 64 3638 63 630 32 192 86 2279 -1 -1
61 1521 70 25 97 168 63 1177 39 124 15 2774 9 221 87 69 -1 -1
61 814 4 1120 31 1582 61 121 -1 -1
61 41 74 409 33 516 66 1274 -1 -1
61 955 47 83 54 1142 77 251 -1 -1
61 336 36 469 39 902 8 109 47 838 16 1190 90 754 -1 -1
61 307 87 75 22 814 53 355 -1 -1
61 199 26 1498 11 723 62 505 -1 -1
61 1003 95 614 67 224 62 85 84 666 39 70 42 372 65 263 -1 -1
61 760 44 190 69 198 -1 -1
61 439 79 833 -1 -1
61 423 55 1206 4 78 55 126 43 764 3 64 87 720 -1 -1
61 645 19 1074 15 69 46 1693 35 7 61 933 -1 -1
61 612 13 778 60 394 76 429 -1 -1
61 2142 79 947 9 839 31 549 98 114 -1 -1
61 1370 62 247 45 318 98 919 1 678 47 160 65 647 -1 -1
61 260 53 230 16 618 65 2528 88 564 -1 -1
61 387 78 20 11 232 23 36 84 396 -1 -1
61 221 84 81 4 1334 59 989 83 255 -1 -1
61 324 68 416 45 113 56 1250 95 294 -1 -1
61 431 53 32 67 563 -1 -1
61 964 50 2442 12 119 38 1811 57 241 -1 -1
61 536 10 742 11 552 3 352 35 495 -1 -1
61 1006 47 782 88 130 -1 -1
61 1152 17 1950 37 531 41 154 10 751 63 816 -1 -1
61 65 80 50 2 222 40 649 15 43 55 1850 -1 -1
61 595 77 722 94 505 -1 -1
61 19 11 177 14 184 27 114 83 1111 -1 -1
61 183 26 2016 30 83 12 4 58 98 -1 -1
61 470 49 113 1 1892 63 912 -1 -1
61 141 73 678 91 371 26 657 38 873 85 882 -1 -1
61 2788 32 452 52 15 68 289 -1 -1
61 217 70 1193 41 641 35 117 75 901 -1 -1
61 579 74 836 58 784 56 342 62 70 34 565 95 719 -1 -1
61 1057 57 40 61 112 -1 -1
61 143 40 572 95 267 -1 -1
61 730 83 253 61 953 73 241 88 776 -1 -1
61 390 49 489 0 632 27 118 62 581 -1 -1
61 213 95 1193 79 215 17 378 58 70 46 117 10 196 93 168 -1 -1
61 51 9 944 80 1062 13 668 68 884 -1 -1
61 490 99 13 -1 -1
61 589 59 653 57 542 48 566 53 445 45 1501 99 83 -1 -1
61 1559 35 1039 83 49 -1 -1
61 57 51 1290 73 135 -1 -1
61 188 29 345 37 573 53 38 8 1079 1 353 95 525 -1 -1
61 203 53 3 68 461 25 612 58 949 14 366 91 138 -1 -1
61 22 47 534 43 568 95 167 -1 -1
61 1125 58 748 75 1310 -1 -1
61 292 30 518 72 803 44 86 5 116 3 2054 61 2371 -1 -1
61 901 56 56 92 84 -1 -1
61 11 8 7 12 164 67 423 -1 -1
61 351 49 1344 95 1432 18 826 32 323 46 405 80 1234 -1 -1
61 536 14 654 46 576 47 1491 92 1057 -1 -1
61 1284 87 88 66 624 17 564 78 632 -1 -1
61 614 39 979 88 76 -1 -1
61 290 88 955 55 19 18 324 99 560 -1 -1
61 405 32 768 35 162 58 10 12 15 43 92 -1 -1
61 455 84 21 77 9 84 58 1 972 78 105 -1 -1
61 836 55 166 26 890 66 116 -1 -1
61 347 31 1077 27 340 1 149 61 595 43 732 54 1824 78 38 -1 -1
61 862 37 790 97 256 91 514 73 300 19 423 28 943 57 1080 6 180 16 164 28 332 19 3240 77 127 -1 -1
61 78 12 513 24 1599 8 120 67 684 -1 -1
61 386 51 263 76 121 75 461 6 42 2 300 68 201 -1 -1
61 407 82 1691 -1 -1
61 1045 55 15 57 1087 73 714 -1 -1
61 428 30 490 91 194 13 37 28 1128 18 649 61 553 -1 -1
61 294 46 303 87 591 -1 -1
61 105 63 148 64 31 30 268 18 606 99 790 -1 -1
61 226 95 515 -1 -1
61 129 69 57 86 570 -1 -1
61 489 95 109 40 340 58 909 8 493 47 526 -1 -1
61 234 4 495 59 508 86 643 -1 -1
61 1003 69 427 88 1152 75 641 32 758 51 215 -1 -1
61 376 62 36 68 298 91 1601 -1 -1
61 604 71 381 88 1576 -1 -1
61 534 30 27 23 691 40 814 64 587 -1 -1
61 1380 18 799 24 100 6 177 2 674 39 110 87 182 -1 -1
61 240 70 907 45 23 84 413 43 563 44 641 80 389 -1 -1
61 44 85 2 -1 -1
61 492 14 89 64 1478 -1 -1
61 93 19 852 11 483 98 351 -1 -1
61 341 64 61 54 441 69 55 41 579 99 242 -1 -1
61 184 49 1040 6 919 40 470 20 1015 58 1454 -1 -1
61 182 64 103 95 1088 76 716 12 29 58 351 -1 -1
61 535 39 2089 26 21 69 21 17 508 89 191 -1 -1
61 276 11 1372 46 722 88 28 6 152 64 809 -1 -1
61 467 76 112 29 279 64 5 -1 -1
61 102 51 517 69 673 77 1098 -1 -1
61 1413 63 433 57 2106 27 244 59 1729 60 1135 67 1466 58 765 31 2311 84 285 -1 -1
61 79 93 1021 -1 -1
61 28 73 218 62 335 89 596 -1 -1
61 314 58 51 81 154 63 773 21 129 78 93 -1 -1
61 258 48 647 23 132 88 935 -1 -1
61 1794 32 137 97 472 -1 -1
61 822 10 124 94 1065 -1 -1
61 9 80 453 53 285 37 772 65 720 87 128 -1 -1
61 237 13 1503 41 381 44 440 13 131 15 2024 56 587 -1 -1
61 1297 74 111 -1 -1
61 2 71 194 94 356 -1 -1
61 417 67 63 95 229 -1 -1
61 1001 46 777 79 1096 -1 -1
61 2522 19 1467 21 436 15 211 46 135 -1 -1
61 2946 40 150 17 773 2 353 50 758 45 364 38 302 26 486 84 2607 -1 -1
61 297 0 53 21 942 51 2212 84 122 -1 -1
61 1164 81 723 -1 -1
61 1361 93 151 99 362 85 1072 16 451 37 221 58 120 41 905 28 187 78 435 -1 -1
61 759 0 1603 24 52 94 83 -1 -1
61 345 58 220 4 395 97 1080 -1 -1
61 55 38 196 47 29 9 492 17 523 95 486 -1 -1
61 1931 18 1368 19 2767 52 14 29 209 3 204 94 825 -1 -1
61 13 78 170 20 1262 28 280 10 26 81 229 -1 -1
61 343 1 66 57 72 -1 -1
61 150 56 4563 67 760 96 895 -1 -1
61 2144 26 749 6 396 47 1127 84 355 -1 -1
61 1423 57 1416 21 1421 48 62 71 271 -1 -1
61 1179 95 933 24 608 68 298 25 490 82 1057 -1 -1
61 1335 78 772 47 1133 39 410 63 4119 -1 -1
61 633 64 462 95 250 -1 -1
61 1069 88 966 1 48 75 43 91 796 -1 -1
61 501 92 673 22 312 56 139 42 9 95 325 -1 -1
61 988 83 883 58 832 78 531 -1 -1
61 1512 64 946 8 100 75 1098 -1 -1
61 674 26 207 45 1925 78 1171 -1 -1
61 708 54 152 21 92 47 289 4 327 58 361 -1 -1
61 148 92 351 24 831 85 419 -1 -1
61 1124 4 504 56 84 87 476 -1 -1
61 26 69 109 83 125 -1 -1
61 1036 65 867 4 94 26 108 66 95 -1 -1
61 668 26 88 0 968 31 608 86 57 -1 -1
61 2549 1 367 25 760 45 96 -1 -1
61 395 92 773 19 2054 94 236 -1 -1
61 287 13 2477 50 18 -1 -1
61 688 65 520 30 29 72 274 -1 -1
61 223 88 30 86 2839 45 515 0 181 23 58 77 1039 -1 -1
61 100 29 372 99 417 -1 -1
61 364 5 365 2 506 83 236 -1 -1
61 522 57 238 23 188 3 573 12 355 31 723 62 650 -1 -1
61 77 26 46 74 432 -1 -1
61 101 72 541 27 1705 86 712 -1 -1
61 2168 90 650 99 14 63 274 71 693 11 437 50 428 59 609 16 612 38 42 -1 -1
61 968 51 16 96 405 -1 -1
61 210 85 97 -1 -1
61 943 17 749 80 154 -1 -1
61 1846 76 325 82 146 91 364 -1 -1
61 37 6 558 58 144 -1 -1
61 189 45 164 0 201 86 821 -1 -1
61 155 66 704 -1 -1
61 826 47 1280 97 355 -1 -1
61 245 1 437 40 565 39 268 50 796 47 793 80 444 -1 -1
61 848 42 305 28 1479 30 317 53 29 -1 -1
61 327 53 598 41 1266 10 35 13 145 58 538 -1 -1
61 1116 92 302 76 314 87 1881 4 56 8 734 77 832 -1 -1
61 372 10 2575 22 1305 65 562 -1 -1
61 768 45 103 88 69 6 1108 50 286 -1 -1
61 862 52 315 57 79 40 153 18 184 12 1206 50 289 -1 -1
61 89 56 382 89 601 -1 -1
61 69 98 79 23 854 15 222 94 458 -1 -1
61 829 44 429 66 487 12 316 22 469 1 1113 71 366 -1 -1
61 477 64 124 26 3132 33 1567 26 1399 44 45 39 302 12 357 66 143 -1 -1
61 1 33 308 96 744 -1 -1
61 2788 89 245 96 488 -1 -1
61 119 83 24 63 38 67 31 15 72 96 210 -1 -1
61 2042 67 64 3 456 52 4066 -1 -1
61 642 20 575 42 50 3 44 91 632 -1 -1
61 61 24 69 44 889 27 195 5 26 27 967 72 1556 -1 -1
61 559 43 1770 16 271 24 148 96 560 -1 -1
61 24 95 1167 62 447 3 329 11 213 68 721 -1 -1
61 407 98 148 -1 -1
61 244 52 5 12 484 69 50 -1 -1
61 898 37 152 31 84 79 242 69 200 73 77 41 475 40 43 62 237 -1 -1
61 611 79 1631 94 1766 27 565 6 483 50 611 83 103 -1 -1
61 99 58 620 82 252 0 262 25 5049 10 327 36 408 16 232 39 336 -1 -1
61 628 56 1125 19 249 1 310 90 477 -1 -1
61 454 51 158 77 1007 -1 -1
62 536 40 476 98 39 -1 -1
62 231 97 1013 59 328 52 143 0 195 87 1485 -1 -1
62 452 12 1123 2 479 53 179 -1 -1
62 698 11 1135 16 120 86 544 -1 -1
62 369 19 3220 26 671 53 828 -1 -1
62 511 78 562 33 1325 41 783 56 123 -1 -1
62 3136 42 1450 96 246 -1 -1
62 856 81 363 1 767 58 390 11 663 5 732 22 527 75 492 -1 -1
62 243 45 738 34 125 51 467 95 934 -1 -1
62 320 43 1523 19 20 78 2241 -1 -1
62 395 53 823 8 1504 45 308 18 289 54 263 -1 -1
62 764 52 332 83 1197 73 28 36 12 37 144 76 223 -1 -1
62 72 18 172 53 122 46 241 97 771 -1 -1
62 707 11 1274 52 35 3 309 4 37 85 125 -1 -1
62 590 14 2158 80 642 -1 -1
62 209 0 727 83 1485 -1 -1
62 244 54 44 68 1968 51 973 23 115 7 723 92 263 -1 -1
62 78 43 724 30 60 29 34 56 460 -1 -1
62 498 2 20 69 320 16 1056 36 73 22 598 47 1642 -1 -1
62 459 44 907 83 390 -1 -1
62 712 83 1241 98 365 32 317 71 1697 48 205 65 890 40 1632 45 456 6 541 55 188 51 761 21 518 89 1142 -1 -1
62 329 27 1186 7 179 56 647 46 278 89 60 -1 -1
62 196 16 117 50 482 19 3 79 512 -1 -1
62 50 8 2565 0 405 12 296 15 230 74 154 -1 -1
62 141 97 768 66 223 30 252 20 184 0 39 84 156 -1 -1
62 398 42 204 95 101 43 656 8 766 97 1071 -1 -1
62 784 18 100 13 372 85 1210 -1 -1
62 19 96 469 4 953 89 95 -1 -1
62 1130 41 59 60 329 80 284 82 689 65 185 86 275 -1 -1
62 168 5 2127 33 230 54 1193 33 1016 86 939 -1 -1
62 1520 34 246 66 332 -1 -1
62 448 24 354 16 345 33 120 96 88 -1 -1
62 28 68 806 7 432 20 679 42 362 38 716 94 73 -1 -1
62 88 55 2006 52 1022 90 26 -1 -1
62 2300 17 1060 51 824 58 258 89 171 -1 -1
62 765 66 313 72 113 19 313 3 64 76 366 -1 -1
62 280 60 552 20 1543 55 118 27 942 16 19 63 671 -1 -1
62 106 56 153 8 68 56 970 -1 -1
62 147 17 35 6 971 49 598 73 263 -1 -1
62 348 40 429 70 806 -1 -1
62 608 0 877 93 1534 -1 -1
62 967 70 11 46 1466 53 270 32 101 33 290 1 796 75 1077 -1 -1
62 1828 97 1226 42 783 16 815 79 834 -1 -1
62 24 72 997 92 1078 -1 -1
62 26 40 125 75 1359 31 795 83 229 33 181 43 26 22 628 29 608 63 96 -1 -1
62 1191 75 223 49 48 78 579 -1 -1
62 440 11 65 5 1515 91 449 -1 -1
62 52 23 839 92 135 40 411 4 621 9 615 89 1924 -1 -1
62 751 2 47 95 68 -1 -1
62 12 25 1905 55 4582 41 635 66 581 13 1 21 174 48 890 -1 -1
62 56 67 573 91 1503 -1 -1
62 893 91 750 37 95 56 204 75 1004 72 450 60 90 5 2114 66 183 -1 -1
62 40 47 151 29 295 91 552 90 651 70 421 77 1829 -1 -1
62 423 57 619 29 432 97 832 -1 -1
62 25 80 73 44 1461 95 310 -1 -1
62 231 20 609 84 674 -1 -1
62 318 78 757 57 604 55 1078 17 358 26 736 53 665 7 2176 81 494 -1 -1
62 920 15 135 62 67 38 1910 83 452 -1 -1
62 698 58 236 54 424 62 1386 36 547 62 473 65 417 -1 -1
62 821 77 40 36 130 57 282 45 298 75 5 -1 -1
62 529 72 149 31 571 50 2613 54 855 52 1089 42 184 73 420 -1 -1
62 5 36 1233 48 655 25 666 70 274 -1 -1
62 101 27 178 11 820 80 329 -1 -1
62 188 37 626 48 1077 95 40 -1 -1
62 497 32 450 84 1235 -1 -1
62 187 32 101 64 1220 -1 -1
62 792 12 119 67 98 -1 -1
62 546 75 413 -1 -1
62 552 56 151 46 481 39 1207 40 142 5 1700 14 285 58 642 -1 -1
62 715 95 627 77 378 8 367 1 635 30 296 -1 -1
62 452 90 219 -1 -1
62 162 87 277 47 1506 7 618 92 382 -1 -1
62 493 93 1262 81 2112 84 832 52 182 53 829 83 115 -1 -1
62 239 25 2085 68 1098 57 975 85 61 48 24 60 364 46 1009 89 460 -1 -1
62 180 54 528 69 684 30 850 43 268 99 96 -1 -1
62 569 76 89 40 1613 58 1756 71 1138 11 258 36 227 5 663 10 123 99 314 -1 -1
62 307 13 1235 23 547 76 760 -1 -1
62 201 77 153 92 100 81 106 29 702 73 253 -1 -1
62 1264 40 735 83 808 -1 -1
62 837 31 803 89 209 -1 -1
62 1426 68 142 29 1827 68 1962 35 144 95 20 -1 -1
62 1510 8 131 1 628 69 682 -1 -1
62 942 99 755 54 616 48 328 5 227 20 334 87 830 -1 -1
62 2194 32 1188 94 885 -1 -1
62 891 47 987 44 1722 72 603 -1 -1
62 139 87 697 5 119 71 1360 -1 -1
62 1378 56 1020 82 664 -1 -1
62 522 9 66 61 498 95 129 -1 -1
62 243 57 3265 98 40 -1 -1
62 1476 58 665 95 1591 -1 -1
62 675 93 115 88 274 50 159 93 138 -1 -1
62 412 17 374 44 706 67 445 -1 -1
62 62 23 307 67 984 14 1687 77 1868 -1 -1
62 130 64 751 25 109 88 817 -1 -1
62 22 71 243 76 919 39 357 46 277 26 684 55 805 -1 -1
62 323 95 174 -1 -1
62 542 29 68 49 1168 21 328 9 22 94 509 -1 -1
62 546 41 270 79 216 21 1341 63 210 45 290 96 343 -1 -1
62 467 3 311 8 312 56 301 -1 -1
62 299 48 1722 51 642 20 23 40 909 6 252 45 233 -1 -1
62 2167 64 418 6 625 77 522 -1 -1
62 166 91 163 -1 -1
62 808 69 222 99 28 -1 -1
62 16 31 79 91 66 -1 -1
62 939 65 189 71 262 91 379 -1 -1
62 442 24 443 4 1480 7 372 68 2790 -1 -1
62 312 46 52 88 1945 7 172 39 168 -1 -1
62 866 96 213 49 686 24 43 35 131 98 532 -1 -1
62 264 28 166 7 936 32 40 96 323 -1 -1
62 103 40 1824 34 79 6 1249 12 675 33 966 34 2886 3 137 32 173 -1 -1
62 808 35 2339 19 337 77 58 -1 -1
62 223 36 138 90 474 -1 -1
62 494 79 976 59 282 71 199 52 429 58 1049 22 861 59 267 -1 -1
62 272 55 996 57 746 9 23 39 138 -1 -1
62 1630 0 728 88 1130 -1 -1
62 122 65 4 44 34 65 998 4 1159 3 697 10 755 24 11 15 103 59 777 -1 -1
62 639 59 572 4 844 1 1298 97 200 -1 -1
62 750 78 871 39 234 62 114 76 381 -1 -1
62 1009 89 6 68 700 69 194 1 511 12 169 70 186 -1 -1
62 209 71 359 62 1480 50 22 35 453 44 549 42 436 39 1731 99 309 -1 -1
62 864 99 187 32 828 2 226 36 521 91 33 -1 -1
62 146 41 614 85 646 -1 -1
62 1039 78 123 -1 -1
62 629 30 677 13 256 81 109 -1 -1
62 431 58 449 63 1046 29 1233 13 251 30 16 98 648 -1 -1
62 262 88 364 16 483 49 447 24 482 67 1941 -1 -1
62 1854 12 430 63 280 -1 -1
62 2182 10 850 77 381 64 2499 66 193 85 149 -1 -1
62 492 23 519 10 135 69 280 -1 -1
62 209 28 48 73 147 70 987 99 246 -1 -1
62 2408 99 1948 11 50 23 483 49 255 -1 -1
62 235 21 76 73 712 25 296 58 339 -1 -1
62 303 7 64 71 1091 22 9 86 255 -1 -1
62 280 7 2125 39 9 83 208 -1 -1
62 398 4 182 94 127 -1 -1
62 726 50 2244 68 21 46 921 22 859 98 1191 -1 -1
62 1186 53 620 31 359 82 368 -1 -1
62 669 97 465 73 427 52 10 21 236 42 881 46 531 -1 -1
62 5 39 252 89 598 -1 -1
62 13 91 86 99 48 -1 -1
62 191 22 270 12 452 32 49 17 404 8 177 47 36 -1 -1
62 834 82 157 -1 -1
62 324 13 530 12 277 70 3812 -1 -1
62 604 41 625 85 178 -1 -1
62 374 35 362 30 602 39 144 31 960 2 161 59 30 -1 -1
62 985 21 5 64 684 -1 -1
62 993 21 471 75 648 -1 -1
62 1079 30 412 94 119 -1 -1
62 760 3 190 69 276 -1 -1
62 294 25 216 60 139 66 761 -1 -1
62 562 15 294 50 441 22 1833 50 1235 48 304 81 1995 -1 -1
62 521 2 88 52 121 62 122 -1 -1
62 234 43 274 54 332 20 347 54 987 52 1053 28 288 63 136 -1 -1
62 117 94 693 66 2320 9 117 66 821 41 1428 87 320 -1 -1
62 2039 55 215 66 897 82 217 42 157 68 140 66 91 78 124 -1 -1
62 41 4 25 50 219 -1 -1
62 1659 11 357 34 2026 42 823 98 37 -1 -1
62 869 69 395 99 595 46 83 74 279 21 400 58 1956 -1 -1
62 31 41 149 96 1223 -1 -1
62 766 24 167 3 6 79 156 -1 -1
62 477 66 133 45 122 93 687 -1 -1
62 589 38 13 49 409 8 1236 12 737 53 35 -1 -1
62 338 78 494 85 318 12 303 16 665 44 592 -1 -1
62 843 57 1328 99 257 47 645 42 131 41 3 42 168 14 569 73 427 -1 -1
62 96 68 1250 40 33 7 270 27 81 28 162 29 1232 -1 -1
62 293 7 282 1 294 98 393 -1 -1
62 1207 59 205 61 991 24 359 44 117 -1 -1
62 106 33 19 87 455 90 184 23 470 10 1215 91 1233 -1 -1
62 55 69 536 50 177 16 850 3 280 52 1444 -1 -1
62 486 26 541 12 44 95 122 -1 -1
62 713 29 618 67 379 -1 -1
62 2016 5 138 40 159 19 174 53 211 -1 -1
62 133 3 244 54 2183 -1 -1
62 2189 74 74 84 185 16 1275 20 256 79 414 23 525 71 1018 99 855 -1 -1
62 564 7 723 67 692 82 676 -1 -1
62 1496 18 687 96 729 31 635 63 489 42 89 44 776 16 1552 33 94 45 763 40 347 99 115 -1 -1
62 66 61 1040 71 633 26 130 65 1092 -1 -1
62 57 79 1899 -1 -1
62 129 91 168 -1 -1
62 18 40 553 5 65 83 806 -1 -1
62 196 38 258 32 1002 39 394 57 100 69 707 -1 -1
62 2291 28 281 69 1158 -1 -1
62 33 65 322 66 286 42 91 89 773 -1 -1
62 247 35 1675 24 221 68 103 11 460 31 850 56 1036 -1 -1
62 927 27 8 93 876 -1 -1
62 483 37 616 92 1035 -1 -1
62 417 55 109 24 293 90 28 -1 -1
62 1026 18 1819 77 571 -1 -1
62 319 54 5 62 451 71 334 -1 -1
62 344 46 259 82 30 -1 -1
62 258 76 196 38 548 25 308 73 218 -1 -1
62 2525 5 666 42 334 83 305 -1 -1
62 141 58 220 78 43 36 113 35 851 19 75 68 832 3 276 97 904 -1 -1
62 1459 36 11 89 703 -1 -1
62 698 12 322 51 690 86 73 -1 -1
62 419 52 343 78 227 -1 -1
62 77 69 52 7 1325 70 192 -1 -1
62 645 60 35 17 189 80 942 -1 -1
62 66 48 797 34 9 37 257 70 289 -1 -1
62 909 31 101 8 898 60 554 -1 -1
62 226 77 288 36 595 23 553 86 1311 -1 -1
62 55 32 94 74 724 48 247 39 280 94 84 -1 -1
62 678 46 562 49 1928 42 558 80 273 -1 -1
62 187 85 1810 60 1539 93 34 -1 -1
62 118 97 925 -1 -1
62 309 37 69 5 314 37 218 50 1398 -1 -1
62 99 93 122 -1 -1
62 436 15 72 58 787 -1 -1
62 1098 64 127 56 731 81 48 -1 -1
62 465 2 608 59 1541 79 137 -1 -1
63 90 53 479 26 265 7 198 73 311 -1 -1
63 261 71 138 91 205 -1 -1
63 331 52 485 49 749 2 212 6 339 87 419 -1 -1
63 404 98 772 19 92 62 58 -1 -1
63 118 86 2035 56 396 18 607 99 387 -1 -1
63 417 6 144 36 5 65 1027 74 38 -1 -1
63 856 65 630 37 134 89 225 -1 -1
63 556 94 2 2 362 58 2 96 755 -1 -1
63 217 66 1299 73 191 59 19 71 328 -1 -1
63 197 19 12 29 97 84 287 -1 -1
63 619 67 2019 7 288 13 1755 79 53 -1 -1
63 366 70 379 45 497 19 346 80 529 -1 -1
63 580 35 1421 21 1018 13 271 29 716 -1 -1
63 48 31 123 77 118 -1 -1
63 320 37 673 32 765 5 640 66 1206 -1 -1
63 284 74 29 89 737 50 1932 24 1593 1 91 53 1379 15 694 93 426 -1 -1
63 57 36 459 89 1094 -1 -1
63 63 91 239 92 45 4 110 0 167 63 813 94 684 -1 -1
63 80 4 614 95 108 -1 -1
63 426 80 435 49 877 3 2 78 4111 -1 -1
63 151 14 914 97 260 -1 -1
63 331 93 40 47 85 35 64 30 1292 31 1032 81 1074 -1 -1
63 621 4 397 82 704 44 831 46 620 37 228 94 22 -1 -1
63 415 20 39 50 172 74 135 -1 -1
63 495 36 928 67 138 -1 -1
63 206 38 264 26 577 41 38 -1 -1
63 1004 23 2067 7 87 57 507 -1 -1
63 9 24 599 71 731 18 215 1 192 97 765 -1 -1
63 295 65 533 25 252 98 1088 -1 -1
63 955 0 709 61 314 -1 -1
63 324 15 90 63 245 -1 -1
63 974 84 188 53 755 71 60 72 1477 18 259 72 156 -1 -1
63 1920 77 648 72 1167 31 285 88 494 -1 -1
63 359 97 687 78 359 6 648 54 1074 -1 -1
63 125 57 88 98 211 88 1452 85 346 30 252 0 36 48 877 -1 -1
63 237 39 499 10 429 89 633 -1 -1
63 921 37 1038 46 854 68 326 66 114 13 809 58 760 22 842 37 14 55 320 -1 -1
63 611 36 491 55 189 70 1589 94 998 -1 -1
63 194 14 1371 11 1721 72 611 -1 -1
63 430 83 1876 -1 -1
63 691 75 1082 55 1292 48 734 73 107 -1 -1
63 183 32 2665 69 290 -1 -1
63 67 3 158 64 226 -1 -1
63 652 38 768 5 299 9 209 45 181 0 800 99 125 -1 -1
63 897 6 717 82 21 69 150 1 242 0 86 69 88 -1 -1
63 532 5 792 98 178 -1 -1
63 119 24 1420 79 80 33 71 49 1433 47 406 78 877 -1 -1
63 272 76 101 22 206 64 407 78 63 -1 -1
63 735 58 1145 2 428 73 1016 43 861 41 597 2 359 26 319 57 3759 -1 -1
63 96 52 163 99 135 -1 -1
63 252 85 1291 81 257 47 277 9 335 78 276 -1 -1
63 1878 57 73 51 60 90 223 -1 -1
63 1420 75 593 58 1358 2 476 30 329 39 54 37 497 0 1874 58 301 -1 -1
63 549 29 326 74 1201 63 25 69 162 78 119 -1 -1
63 2086 99 117 93 1466 82 513 23 3 2 18 34 405 35 771 -1 -1
63 201 85 230 38 177 67 594 15 445 4 35 83 917 -1 -1
63 488 28 129 58 70 36 690 89 312 -1 -1
63 22 34 191 13 760 19 97 51 382 -1 -1
63 833 40 380 43 1243 18 45 40 160 96 49 -1 -1
63 256 68 582 29 1361 89 398 -1 -1
63 1781 97 263 69 1278 88 490 68 1319 66 1019 22 526 45 805 73 1190 -1 -1
63 166 47 1170 78 232 22 509 27 70 26 138 74 920 -1 -1
63 1046 66 361 50 1356 20 71 53 89 -1 -1
63 1612 92 208 18 897 26 339 12 891 43 111 28 2391 86 823 -1 -1
63 139 27 834 53 1611 57 45 91 1431 -1 -1
63 158 45 387 76 62 -1 -1
63 210 90 1198 20 475 83 181 -1 -1
63 484 8 90 30 13 -1 -1
63 1755 98 643 96 898 61 127 59 398 31 977 83 22 -1 -1
63 298 53 3894 43 581 67 178 -1 -1
63 50 89 1257 73 483 80 392 11 168 0 557 71 251 -1 -1
63 25 94 1144 91 1138 24 657 79 628 -1 -1
63 1047 99 1111 23 122 24 369 16 250 22 1280 63 907 -1 -1
63 147 23 910 48 261 26 1361 45 653 28 132 68 196 -1 -1
63 433 5 289 84 894 96 243 -1 -1
63 164 70 4024 93 1169 -1 -1
63 172 87 406 85 1340 96 99 -1 -1
63 3 61 1125 20 87 89 81 -1 -1
63 249 87 285 -1 -1
63 349 62 812 3 1737 15 746 48 46 -1 -1
63 581 60 7 74 539 65 268 9 75 40 1353 63 352 -1 -1
63 941 87 935 3 640 35 769 75 1254 67 1556 86 62 -1 -1
63 144 84 1232 5 126 60 365 -1 -1
63 441 72 340 10 122 1 62 25 928 7 931 42 177 23 538 11 283 27 384 -1 -1
63 155 16 219 48 487 77 149 -1 -1
63 26 32 764 51 706 78 16 -1 -1
63 396 74 18 33 304 7 36 58 2537 -1 -1
63 132 57 97 27 92 9 2386 30 231 17 180 77 1475 -1 -1
63 11 41 117 88 50 5 93 32 1626 12 389 50 36 -1 -1
63 3101 25 580 1 196 98 538 -1 -1
63 22 46 42 52 41 36 514 44 538 37 763 62 164 -1 -1
63 394 35 764 68 1441 59 161 48 2018 77 403 -1 -1
63 138 69 442 56 255 24 320 18 1158 44 365 -1 -1
63 915 54 212 75 1151 11 72 67 160 -1 -1
63 508 15 1810 55 1173 -1 -1
63 804 17 539 25 69 16 139 21 227 1 484 55 451 -1 -1
63 63 14 1075 58 144 47 746 23 1082 74 824 -1 -1
63 111 57 172 93 103 96 112 75 299 41 56 49 118 83 548 -1 -1
63 446 18 1005 96 1300 -1 -1
63 796 29 469 75 272 95 52 -1 -1
63 53 33 52 69 653 58 151 76 2023 -1 -1
63 1165 4 45 60 44 25 1141 42 116 30 420 82 283 -1 -1
63 1114 72 90 70 218 43 300 79 14 -1 -1
63 30 21 31 77 1210 -1 -1
63 779 31 651 48 120 31 1244 75 186 -1 -1
63 124 9 583 4 3897 76 1432 -1 -1
63 1408 46 489 34 16 92 443 -1 -1
63 220 72 76 20 217 44 365 54 684 -1 -1
63 397 47 540 63 816 5 75 77 268 -1 -1
63 323 16 176 41 224 75 1464 -1 -1
63 93 23 697 25 413 45 120 11 186 68 383 -1 -1
63 3011 42 626 36 344 38 635 80 700 -1 -1
63 106 15 84 77 69 8 343 41 1245 69 356 91 1757 -1 -1
63 93 95 245 42 65 97 989 -1 -1
63 63 74 60 85 501 -1 -1
63 48 96 1038 56 1230 70 766 95 466 -1 -1
63 117 11 179 7 439 20 41 43 391 -1 -1
63 676 37 563 9 804 53 366 55 1022 32 1559 49 244 4 1021 99 963 -1 -1
63 222 42 388 97 654 51 549 43 716 9 550 57 1903 -1 -1
63 263 95 288 63 680 81 1710 43 1233 14 868 50 1015 -1 -1
63 361 70 1106 0 2465 50 2019 10 432 7 53 52 345 -1 -1
63 1306 37 1571 28 191 74 194 -1 -1
63 443 82 361 80 203 93 497 -1 -1
63 562 73 239 88 43 -1 -1
63 1230 83 131 87 207 52 394 57 660 47 905 57 643 -1 -1
63 802 44 153 75 2009 73 182 32 430 75 583 -1 -1
63 22 22 1301 25 3 23 979 82 248 -1 -1
63 343 45 1565 63 413 -1 -1
63 3 50 1438 77 359 -1 -1
63 132 57 87 44 70 78 864 -1 -1
63 288 57 1038 28 871 15 172 1 66 11 177 61 205 -1 -1
63 38 71 100 69 533 98 176 -1 -1
63 502 15 335 43 147 11 499 61 168 -1 -1
63 5 60 155 69 1079 -1 -1
63 88 93 726 19 787 12 1030 48 2120 47 400 83 598 -1 -1
63 638 83 241 33 157 95 361 51 312 0 406 66 337 -1 -1
63 529 28 159 47 1900 83 64 -1 -1
63 344 49 986 69 876 -1 -1
63 870 75 48 26 157 76 148 -1 -1
63 432 3 814 87 984 -1 -1
63 603 41 220 28 85 90 312 -1 -1
63 620 41 82 60 113 90 159 -1 -1
63 753 37 114 35 592 58 19 -1 -1
63 221 43 245 11 753 37 1221 21 220 23 1103 85 220 -1 -1
63 208 2 184 16 195 22 831 -1 -1
63 228 70 155 78 643 41 1593 9 1114 81 2259 -1 -1
63 1361 1 172 56 498 4 1348 88 1042 -1 -1
63 645 19 642 0 1173 21 275 10 713 6 84 4 96 18 288 -1 -1
63 10 53 44 28 180 27 102 49 70 43 587 87 1287 -1 -1
63 470 68 345 4 557 51 137 -1 -1
63 1247 16 734 94 313 -1 -1
63 531 18 10 46 2120 24 1622 57 471 -1 -1
63 294 12 107 59 579 58 560 42 278 62 1093 9 29 77 1273 -1 -1
63 85 20 1662 8 37 6 71 87 126 -1 -1
63 380 70 211 80 256 22 463 80 2812 -1 -1
63 483 25 830 74 560 -1 -1
63 195 69 310 96 272 -1 -1
63 451 79 409 6 114 8 484 40 126 4 456 58 38 -1 -1
63 236 92 773 -1 -1
63 1192 69 1488 25 374 1 1082 69 2245 -1 -1
63 706 33 107 11 226 54 89 -1 -1
63 113 87 1847 38 1315 60 704 44 263 18 286 50 84 28 352 6 113 43 803 -1 -1
63 327 91 49 92 12 53 470 98 545 -1 -1
63 154 81 5 95 653 -1 -1
63 662 12 1068 24 70 64 678 83 775 -1 -1
63 429 78 462 65 541 22 332 97 291 -1 -1
63 996 67 1359 18 469 10 663 4 108 90 497 -1 -1
63 270 79 1759 49 85 54 383 2 62 95 256 -1 -1
63 929 92 474 -1 -1
63 250 65 652 29 781 96 1094 -1 -1
63 676 35 839 52 870 58 1196 84 944 -1 -1
63 674 1 163 94 439 -1 -1
63 67 5 159 96 161 -1 -1
63 128 95 526 60 1499 56 939 17 377 89 174 -1 -1
63 210 22 1485 12 375 54 220 -1 -1
63 847 76 211 68 753 49 1437 32 734 13 1708 33 156 7 612 50 911 -1 -1
63 258 75 11 40 315 20 60 27 780 65 761 -1 -1
63 281 74 4 90 725 62 186 89 666 -1 -1
63 272 70 1193 79 1200 -1 -1
63 1128 62 183 81 1585 9 1599 13 532 29 215 92 1359 -1 -1
63 254 85 85 93 334 -1 -1
63 261 47 320 31 480 72 1214 -1 -1
63 491 72 438 91 514 27 278 37 1568 54 805 94 582 -1 -1
63 692 48 202 61 164 74 75 -1 -1
63 342 35 161 30 865 73 211 -1 -1
63 128 26 91 18 73 62 1534 -1 -1
63 1 79 267 50 2294 84 154 93 105 -1 -1
63 201 26 650 47 1345 -1 -1
63 278 99 209 94 1182 82 20 33 634 23 845 79 82 -1 -1
63 111 56 268 1 2161 34 1050 85 349 -1 -1
63 297 45 1 62 430 60 1850 63 79 62 413 49 603 69 412 -1 -1
63 92 67 80 73 53 78 23 90 1140 -1 -1
63 319 24 942 23 418 88 307 -1 -1
63 578 89 1086 74 121 91 32 -1 -1
63 1092 88 401 26 331 22 387 38 1063 -1 -1
63 130 27 361 43 29 84 145 -1 -1
63 1157 56 82 71 637 62 338 2 40 59 374 -1 -1
63 120 58 90 68 95 13 98 58 964 -1 -1
63 121 87 689 82 235 88 510 -1 -1
63 69 62 713 52 16 4 556 98 304 -1 -1
63 538 93 725 98 191 89 263 25 231 28 421 99 330 -1 -1
63 451 96 147 -1 -1
63 366 66 14 68 179 4 277 2 340 96 82 -1 -1
63 499 74 868 89 491 -1 -1
63 227 76 596 1 78 97 506 -1 -1
63 742 46 185 9 1337 14 1295 38 1161 15 215 41 260 49 1935 98 1282 -1 -1
63 447 95 168 27 251 17 1422 96 2369 -1 -1
63 699 28 249 64 525 84 21 -1 -1
63 322 61 287 38 15 23 237 10 636 0 597 10 2491 -1 -1
63 148 52 91 34 1 9 2159 39 288 -1 -1
63 271 88 62 64 448 13 798 40 532 -1 -1
63 1121 51 541 12 364 53 358 -1 -1
63 1951 17 161 74 1138 -1 -1
63 553 26 1248 56 4724 93 1237 -1 -1
63 565 85 20 47 1031 94 408 -1 -1
63 325 36 629 42 1373 86 2113 -1 -1
63 2172 82 1738 77 25 24 943 8 404 97 294 -1 -1
63 537 82 348 43 133 12 681 9 532 10 1010 37 30 -1 -1
63 816 55 901 22 635 23 988 40 190 31 553 74 274 -1 -1
63 280 30 182 46 1962 19 481 56 219 12 87 75 1468 -1 -1
63 1422 12 120 97 361 -1 -1
63 1337 6 612 83 1159 31 374 76 231 -1 -1
63 339 70 1938 65 5328 35 287 90 177 -1 -1
63 622 42 1084 13 140 44 112 10 128 83 1457 -1 -1
63 41 17 641 73 278 -1 -1
63 623 25 84 31 33 23 1452 19 436 46 482 82 985 -1 -1
63 419 4 1810 61 4 59 1240 25 203 3 944 6 2053 35 1014 21 14 58 261 -1 -1
63 804 96 941 90 670 56 646 10 329 68 74 -1 -1
63 221 19 214 90 1795 -1 -1
63 412 5 1009 23 79 65 988 -1 -1
63 132 20 236 73 138 -1 -1
63 17 70 2723 29 934 87 491 -1 -1
63 276 34 1043 95 31 -1 -1
63 428 30 18 19 697 61 563 -1 -1
63 201 27 863 22 1090 30 581 26 329 93 545 -1 -1
63 1991 56 1755 34 56 49 797 11 76 14 95 27 284 13 1590 77 561 -1 -1
63 50 82 27 14 553 9 534 48 448 39 340 68 6 -1 -1
63 2354 30 1027 86 271 14 325 57 1171 63 758 91 559 -1 -1
63 26 80 487 -1 -1
63 46 48 2394 83 87 -1 -1
63 714 80 881 -1 -1
63 982 50 209 81 326 -1 -1
63 160 78 1716 16 156 54 194 88 3539 -1 -1
63 41 38 128 36 44 53 64 72 621 -1 -1
64 2019 54 771 98 1095 -1 -1
64 35 52 622 49 1408 82 170 39 627 85 500 -1 -1
64 162 70 271 68 363 0 86 30 925 -1 -1
64 257 92 25 48 90 86 447 31 1953 8 56 72 1089 -1 -1
64 186 35 1224 43 135 6 316 54 69 44 796 80 426 -1 -1
64 614 54 821 79 2189 -1 -1
64 247 70 382 95 57 33 208 81 70 -1 -1
64 1157 82 24 1 1969 79 1786 5 420 65 694 63 92 6 192 84 182 -1 -1
64 743 73 671 18 400 32 183 74 482 -1 -1
64 111 27 1509 16 777 61 416 -1 -1
64 2245 74 463 98 863 -1 -1
64 313 94 624 -1 -1
64 249 52 42 96 594 -1 -1
64 9 99 195 32 511 98 171 -1 -1
64 216 12 142 70 94 -1 -1
64 481 41 510 58 509 19 928 87 2 -1 -1
64 1140 13 190 75 110 97 566 40 146 31 41 9 293 87 636 -1 -1
64 175 14 90 59 677 52 178 98 735 -1 -1
64 677 71 367 51 323 93 616 -1 -1
64 764 18 63 74 16 19 124 75 4 80 156 63 212 20 553 3 1151 79 444 -1 -1
64 468 23 270 79 216 -1 -1
64 737 33 544 98 6 -1 -1
64 1227 46 833 31 196 15 960 38 1209 -1 -1
64 102 72 920 44 939 55 2240 -1 -1
64 1070 74 184 43 348 3 1961 99 1977 -1 -1
64 1376 94 1427 12 838 88 50 -1 -1
64 784 31 4184 25 368 60 1207 -1 -1
64 181 10 208 2 45 62 86 -1 -1
64 958 4 573 94 605 -1 -1
64 600 66 122 31 356 71 861 66 653 32 459 44 153 51 402 58 722 -1 -1
64 74 52 463 65 1063 86 337 -1 -1
64 456 63 567 76 294 60 480 96 1399 -1 -1
64 704 75 427 6 204 8 76 91 515 -1 -1
64 1231 71 722 52 129 18 209 95 1125 -1 -1
64 1099 62 662 15 43 42 541 14 1885 13 283 25 879 86 88 -1 -1
64 146 79 126 76 447 1 171 63 17 53 1577 75 705 39 1063 24 434 43 694 87 231 -1 -1
64 514 53 105 31 421 68 2561 -1 -1
64 282 18 539 61 82 -1 -1
64 94 80 357 13 1177 71 541 46 110 39 1035 69 333 -1 -1
64 30 29 1139 13 831 11 586 93 633 -1 -1
64 33 77 149 83 1071 22 828 29 330 37 540 64 1380 -1 -1
64 1014 68 38 93 1069 -1 -1
64 273 83 107 71 99 49 1181 78 87 -1 -1
64 318 19 740 77 187 -1 -1
64 2432 54 128 56 314 78 208 -1 -1
64 534 30 675 3 2335 35 1804 33 250 78 625 -1 -1
64 639 59 2 32 392 11 248 53 2 -1 -1
64 112 97 1140 -1 -1
64 50 38 655 8 12 97 1843 -1 -1
64 116 17 206 90 564 -1 -1
64 152 79 1127 39 1377 54 952 41 491 13 142 34 143 78 1184 -1 -1
64 3569 63 144 53 822 50 43 45 38 91 561 40 1870 98 538 -1 -1
64 456 2 724 84 817 63 891 6 329 41 1510 16 588 42 502 -1 -1
64 305 83 108 24 178 63 582 -1 -1
64 223 22 101 77 475 26 262 78 350 76 2577 30 6 49 876 50 169 60 493 -1 -1
64 93 17 147 25 584 50 850 -1 -1
64 68 12 275 7 658 39 304 9 2059 81 63 -1 -1
64 611 89 232 72 621 52 395 5 67 66 945 -1 -1
64 160 87 493 74 969 47 856 79 151 -1 -1
64 420 38 421 14 737 62 33 19 149 49 142 37 168 46 932 42 829 37 191 55 1315 -1 -1
64 33 34 194 61 138 1 1458 80 25 -1 -1
64 1491 82 14 87 239 -1 -1
64 215 42 47 66 1152 41 1640 74 890 -1 -1
64 1986 57 1000 33 218 11 88 17 570 32 855 -1 -1
64 1286 3 287 70 645 90 545 -1 -1
64 346 90 121 5 795 96 649 -1 -1
64 245 50 526 64 39 53 217 54 4 30 92 55 101 23 208 21 47 26 379 77 220 -1 -1
64 377 5 1610 17 68 1 591 38 422 97 725 -1 -1
64 308 37 116 91 11 -1 -1
64 753 80 205 98 283 55 1206 96 429 44 2746 40 35 72 282 -1 -1
64 79 12 369 60 786 38 72 27 354 7 77 76 196 -1 -1
64 17 6 255 49 32 58 1333 5 176 71 854 -1 -1
64 147 52 326 10 699 90 651 -1 -1
64 1337 23 196 13 249 72 24 -1 -1
64 1256 63 607 28 735 46 781 33 703 45 548 2 679 38 1274 -1 -1
64 69 28 1108 34 121 63 1470 -1 -1
64 1989 17 270 25 77 27 522 79 103 -1 -1
64 115 79 238 20 1508 61 759 -1 -1
64 51 62 3221 99 178 -1 -1
64 751 5 2222 46 740 1 184 74 180 -1 -1
64 456 9 421 71 363 96 167 -1 -1
64 6 85 375 0 494 39 1501 24 1712 94 1382 -1 -1
64 1172 49 418 18 242 56 185 11 297 10 97 65 498 -1 -1
64 518 4 2362 84 13 -1 -1
64 1202 6 842 66 595 -1 -1
64 287 60 142 47 546 67 721 -1 -1
64 89 38 946 81 904 -1 -1
64 182 8 860 79 980 -1 -1
64 142 74 1 83 1016 4 208 89 108 -1 -1
64 2856 18 717 25 179 32 776 88 86 -1 -1
64 792 62 492 43 419 24 228 62 83 -1 -1
64 31 42 406 71 34 93 142 -1 -1
64 100 82 17 13 402 29 1730 30 393 96 544 -1 -1
64 325 81 861 35 202 77 837 84 32 48 1140 22 244 14 328 3 309 26 922 -1 -1
64 1828 99 158 68 670 4 627 70 248 -1 -1
64 688 85 72 -1 -1
64 545 11 1196 88 235 -1 -1
64 771 28 918 35 537 40 1394 71 167 -1 -1
64 333 2 19 34 633 71 195 82 179 -1 -1
64 66 90 1375 7 475 33 150 77 1317 60 701 21 356 81 99 -1 -1
64 661 40 365 64 245 52 77 67 555 32 1119 26 149 29 50 26 337 20 521 52 3303 -1 -1
64 895 35 535 16 136 79 480 -1 -1
64 570 96 411 -1 -1
64 734 41 193 53 453 6 824 67 688 -1 -1
64 456 50 662 71 465 77 163 92 514 79 1787 27 1097 12 798 84 126 -1 -1
64 393 24 1273 22 920 9 569 59 42 -1 -1
64 285 88 251 57 144 98 203 -1 -1
64 2794 16 174 93 210 -1 -1
64 275 70 152 59 665 51 999 15 1453 70 4744 -1 -1
64 455 79 191 29 321 8 520 93 502 -1 -1
64 157 87 1200 7 733 90 232 -1 -1
64 60 8 157 2 103 42 2011 73 357 -1 -1
64 1350 94 503 95 21 89 1066 95 1638 50 1350 10 231 91 461 -1 -1
64 635 89 49 -1 -1
64 326 98 1789 72 738 92 176 -1 -1
64 1128 66 435 46 32 13 1525 40 414 21 13 76 814 -1 -1
64 49 99 232 41 909 53 1269 70 190 24 376 57 184 82 1187 -1 -1
64 889 15 743 39 85 0 1269 20 929 38 92 -1 -1
64 304 9 2304 55 631 15 499 40 968 69 36 -1 -1
64 725 34 824 61 233 1 44 85 333 -1 -1
64 147 27 1096 3 853 41 528 -1 -1
64 108 90 1261 31 765 8 204 79 1554 -1 -1
64 878 45 339 57 186 29 653 88 844 -1 -1
64 1003 92 1445 28 61 44 121 83 191 -1 -1
64 2438 32 41 25 69 19 11 85 836 -1 -1
64 398 18 708 67 34 -1 -1
64 304 57 1082 99 1624 -1 -1
64 641 51 9 90 123 54 1029 79 761 53 114 13 1835 39 2563 28 141 87 1464 -1 -1
64 635 86 801 -1 -1
64 1134 22 61 58 267 89 293 -1 -1
64 546 56 316 39 420 13 1006 16 256 2 285 52 154 -1 -1
64 743 90 529 -1 -1
64 971 31 1282 52 44 62 146 -1 -1
64 520 63 1074 60 126 94 126 -1 -1
64 19 2 326 57 121 -1 -1
64 634 89 1052 54 438 48 360 5 66 97 702 -1 -1
64 84 17 215 45 36 -1 -1
64 250 52 660 89 217 -1 -1
64 1410 53 689 96 261 -1 -1
64 422 47 77 7 2196 13 158 15 1154 1 169 3 88 -1 -1
64 3035 81 127 71 258 43 265 91 120 -1 -1
64 1428 13 310 23 239 91 580 -1 -1
64 2354 49 533 75 405 8 1456 6 166 82 97 -1 -1
64 881 16 398 31 1055 89 488 -1 -1
64 657 96 615 2 441 72 1312 3 921 41 151 -1 -1
64 618 89 704 -1 -1
64 675 21 557 78 785 -1 -1
64 1083 49 1739 45 78 50 387 43 837 92 934 -1 -1
64 97 30 549 11 156 26 51 20 213 46 1252 37 1315 62 341 -1 -1
64 748 19 1526 71 253 -1 -1
64 1055 84 136 78 1166 96 2182 -1 -1
64 41 69 59 87 746 45 508 98 529 -1 -1
64 643 45 272 77 170 -1 -1
64 338 69 231 25 546 76 1249 -1 -1
64 2731 66 610 33 187 53 61 26 118 59 2209 -1 -1
64 354 96 207 -1 -1
64 392 70 1418 50 1596 79 109 -1 -1
64 101 3 693 94 344 -1 -1
64 125 43 400 8 457 32 1424 76 19 -1 -1
64 25 46 144 32 427 49 494 88 149 -1 -1
64 890 10 84 95 147 -1 -1
64 362 15 257 90 286 -1 -1
64 204 29 1086 74 25 57 1613 81 452 91 268 -1 -1
64 1332 35 141 84 330 -1 -1
64 328 40 15 85 526 40 1160 66 30 -1 -1
64 82 50 864 74 420 -1 -1
64 678 85 984 -1 -1
64 94 43 544 50 369 -1 -1
64 1071 76 527 -1 -1
64 2325 90 248 11 263 41 93 24 132 31 402 85 926 -1 -1
64 268 30 630 36 85 86 319 -1 -1
64 826 71 8 21 747 6 35 4 369 0 22 15 1710 93 369 -1 -1
64 1682 79 266 84 222 49 288 91 36 -1 -1
64 1419 72 967 -1 -1
64 262 89 896 -1 -1
64 272 4 831 66 418 -1 -1
64 354 4 642 21 24 35 1211 92 248 -1 -1
64 334 44 448 84 693 68 564 69 974 77 584 -1 -1
64 433 63 872 36 143 51 234 67 309 -1 -1
64 413 76 1846 91 148 -1 -1
64 33 80 595 27 347 59 65 -1 -1
64 1105 32 1343 58 1713 19 140 4 271 48 1655 -1 -1
64 490 92 98 98 401 -1 -1
64 117 86 1423 21 1125 33 102 0 127 2 726 84 141 -1 -1
64 355 35 804 33 1402 65 2329 -1 -1
64 1833 57 763 15 1123 54 789 -1 -1
64 577 51 844 78 281 85 12 -1 -1
64 512 68 580 0 1053 59 578 -1 -1
64 582 26 1747 22 343 25 934 93 172 -1 -1
64 2013 47 492 91 263 -1 -1
64 1298 36 742 39 784 6 522 1 674 18 579 33 845 23 314 54 973 -1 -1
64 2308 90 99 -1 -1
64 898 35 722 47 818 90 85 -1 -1
64 299 7 649 56 1182 -1 -1
64 671 81 239 54 417 76 164 21 662 75 383 -1 -1
64 258 83 1211 -1 -1
64 568 14 2157 73 2952 -1 -1
65 1579 72 600 11 832 15 76 44 440 13 42 50 1053 -1 -1
65 1041 14 121 49 16 37 512 62 1576 -1 -1
65 385 50 136 96 99 8 1818 55 532 54 553 34 2380 75 366 -1 -1
65 150 38 220 6 187 36 240 63 1524 -1 -1
65 697 86 381 45 332 47 2327 34 405 16 716 76 59 -1 -1
65 131 23 1441 64 627 19 662 33 978 -1 -1
65 404 25 288 14 154 60 866 -1 -1
65 507 35 539 82 1154 -1 -1
65 112 45 223 76 1027 38 372 33 683 4 1722 3 295 17 817 26 188 -1 -1
65 121 78 816 28 301 75 1238 45 153 50 964 11 50 13 912 30 289 25 675 62 1361 -1 -1
65 1126 38 324 95 487 -1 -1
65 190 55 251 29 400 43 835 73 1331 -1 -1
65 596 10 665 36 364 79 703 -1 -1
65 600 49 518 35 90 26 169 3 812 60 75 -1 -1
65 193 58 28 42 479 92 862 -1 -1
65 555 92 139 -1 -1
65 255 80 107 50 643 40 1868 12 84 27 759 44 598 19 857 29 106 39 91 87 880 -1 -1
65 199 4 1303 68 1620 -1 -1
65 13 60 41 2 1598 92 75 -1 -1
65 909 79 293 37 198 14 366 47 340 -1 -1
65 286 88 437 11 484 70 1533 8 230 93 74 -1 -1
65 1106 20 2118 55 592 -1 -1
65 76 68 160 96 890 76 25 14 420 62 221 -1 -1
65 115 56 161 79 434 20 978 6 18 21 406 80 453 -1 -1
65 790 35 465 28 240 53 49 25 346 40 237 58 82 -1 -1
65 2109 85 810 4 620 9 12 47 405 11 1620 93 98 -1 -1
65 443 15 463 36 2537 59 33 60 87 51 615 10 110 97 175 -1 -1
65 547 79 163 18 81 10 1560 20 153 64 1007 -1 -1
65 725 13 443 84 2529 56 485 12 626 78 450 -1 -1
65 758 59 1328 45 321 59 368 -1 -1
65 519 11 902 94 653 -1 -1
65 161 97 2077 62 1374 34 413 80 101 -1 -1
65 53 47 146 37 497 41 352 32 212 8 442 29 101 12 926 90 888 -1 -1
65 215 78 377 48 1198 21 329 2 49 93 77 -1 -1
65 913 80 973 13 1418 80 1352 -1 -1
65 1540 32 237 67 828 16 562 50 949 -1 -1
65 775 29 92 95 3806 -1 -1
65 517 96 296 48 24 91 1041 6 261 26 1017 30 531 -1 -1
65 108 11 357 85 1098 -1 -1
65 1834 24 499 66 3928 59 410 8 280 40 1173 58 122 57 145 -1 -1
65 149 47 2066 10 22 23 608 62 1027 -1 -1
65 1565 19 1445 3 714 49 278 -1 -1
65 1019 66 829 98 2313 57 862 88 476 21 388 5 400 6 482 7 480 81 29 -1 -1
65 604 13 1124 82 33 -1 -1
65 3 98 242 51 68 37 1339 59 238 10 289 87 235 -1 -1
65 85 21 219 22 1705 44 824 62 846 29 1 34 138 99 1093 -1 -1
65 661 38 313 23 1209 86 379 -1 -1
65 428 69 421 15 808 89 2416 67 796 84 101 7 37 61 1707 -1 -1
65 168 91 89 84 703 82 55 20 877 23 30 25 994 20 201 16 196 53 1579 -1 -1
65 1465 78 48 98 176 -1 -1
65 729 57 14 97 52 52 884 99 330 -1 -1
65 3 75 637 86 582 66 1715 67 838 38 72 91 14 -1 -1
65 68 30 627 4 677 62 16 -1 -1
65 608 24 171 55 941 91 574 -1 -1
65 6 1 1554 18 525 12 505 66 1372 21 224 84 699 -1 -1
65 580 39 967 27 291 36 1140 98 928 -1 -1
65 114 47 140 31 1849 7 566 60 212 18 59 47 2644 -1 -1
65 367 42 719 73 311 -1 -1
65 90 58 620 24 123 17 339 3 300 27 817 84 1053 -1 -1
65 309 17 2 68 18 46 832 33 511 10 1059 59 1561 -1 -1
65 150 37 947 96 140 -1 -1
65 1210 35 187 25 306 8 323 94 260 -1 -1
65 33 71 64 6 676 98 476 -1 -1
65 23 81 79 89 210 46 722 94 189 -1 -1
65 100 75 472 18 3167 50 92 94 403 -1 -1
65 1130 7 123 91 1399 -1 -1
65 221 45 165 34 144 37 462 12 1069 16 406 44 40 -1 -1
65 3788 85 1258 91 94 16 173 87 36 -1 -1
65 446 73 214 52 321 41 2369 25 805 83 819 -1 -1
65 340 18 81 40 476 20 1180 45 104 -1 -1
65 216 38 1059 28 2602 81 297 -1 -1
65 210 50 43 77 302 8 588 51 778 17 275 2 449 43 30 -1 -1
65 397 72 236 9 381 25 302 31 200 0 1266 78 799 -1 -1
65 283 63 456 50 639 12 354 74 580 -1 -1
65 701 68 146 45 1465 34 487 91 1760 -1 -1
65 627 32 259 45 466 36 776 51 569 -1 -1
65 638 45 742 71 263 31 1002 53 465 23 1473 56 554 -1 -1
65 2771 30 1457 67 109 43 668 49 205 26 416 10 253 11 105 78 1963 -1 -1
65 1439 39 221 29 1935 82 44 -1 -1
65 1190 84 185 -1 -1
65 1061 86 10 -1 -1
65 2224 12 805 66 2051 -1 -1
65 105 97 314 17 378 63 2069 54 282 0 815 76 389 -1 -1
65 296 81 1139 14 35 29 2533 -1 -1
65 588 45 2328 25 1230 81 425 -1 -1
65 459 11 269 98 572 -1 -1
65 1666 17 277 5 129 88 1056 -1 -1
65 515 55 1157 11 800 98 399 -1 -1
65 85 27 704 67 150 -1 -1
65 46 99 158 30 775 29 543 89 428 -1 -1
65 12 82 592 57 26 35 5 78 480 -1 -1
65 971 29 138 95 1896 17 828 0 613 81 549 -1 -1
65 864 5 305 8 78 1 1294 35 438 74 973 -1 -1
65 304 0 819 97 925 72 339 58 1185 54 1087 71 769 -1 -1
65 190 78 557 24 603 19 1443 61 891 -1 -1
65 229 67 25 57 897 6 586 28 1198 5 900 70 1219 -1 -1
65 15 80 170 39 180 60 13 30 855 38 542 50 329 49 319 48 101 79 591 -1 -1
65 605 9 19 43 32 32 391 84 505 -1 -1
65 494 80 70 33 245 78 509 -1 -1
65 1388 12 880 24 456 63 1527 -1 -1
65 190 82 1395 22 842 91 67 -1 -1
65 9 29 7 55 256 43 1229 49 42 25 4 40 896 10 328 43 958 -1 -1
65 238 56 520 63 177 59 53 58 512 70 493 -1 -1
65 640 95 798 -1 -1
65 85 48 233 39 66 71 564 8 74 46 1383 33 544 48 967 -1 -1
65 972 69 26 34 656 1 144 91 597 -1 -1
65 105 57 342 3 1383 53 698 37 1045 0 45 53 1181 -1 -1
65 73 97 1438 -1 -1
65 128 43 95 52 186 18 2599 1 1044 75 726 -1 -1
65 566 70 588 29 1110 53 68 32 1061 69 1152 -1 -1
65 214 47 661 86 967 73 1349 51 977 64 13 78 266 -1 -1
65 220 76 249 35 440 29 1212 99 329 -1 -1
65 1184 59 53 13 249 12 270 94 2332 -1 -1
65 474 18 3116 45 1921 71 332 -1 -1
65 394 29 53 76 633 -1 -1
65 1603 27 2305 9 478 64 688 43 1034 32 260 10 134 56 466 -1 -1
65 414 21 732 44 189 55 326 97 1060 -1 -1
65 8 35 482 67 124 62 514 6 238 1 621 48 181 13 214 54 738 -1 -1
65 189 51 498 15 322 98 623 -1 -1
65 199 51 162 54 146 87 73 -1 -1
65 350 70 367 34 901 46 1569 96 660 -1 -1
65 15 2 111 56 2084 64 978 -1 -1
65 556 92 932 23 704 96 148 -1 -1
65 133 74 862 32 967 15 1089 84 907 -1 -1
65 318 26 685 68 230 -1 -1
65 138 80 504 9 62 99 117 -1 -1
65 389 64 84 51 339 11 1752 92 42 -1 -1
65 317 6 1623 16 1130 39 1275 47 159 6 1196 88 875 -1 -1
65 436 32 329 51 117 62 54 69 813 -1 -1
65 62 22 182 43 193 60 153 25 393 32 905 62 578 -1 -1
65 311 10 26 14 858 1 915 35 246 -1 -1
65 180 30 666 59 606 95 228 -1 -1
65 641 13 883 66 77 24 2112 46 436 44 781 82 343 -1 -1
65 432 54 329 67 848 99 116 -1 -1
65 77 11 704 8 52 86 804 -1 -1
65 298 75 647 49 906 45 891 71 48 -1 -1
65 456 39 625 52 580 28 217 39 521 92 1277 -1 -1
65 618 95 1091 89 1357 92 895 44 1461 72 351 6 558 99 78 -1 -1
65 1823 14 474 26 2236 75 323 -1 -1
65 410 3 122 44 416 10 46 25 584 96 238 -1 -1
65 59 9 484 93 1054 54 68 31 156 20 196 12 114 32 388 57 84 -1 -1
65 369 91 365 -1 -1
65 1914 32 500 49 2014 76 80 -1 -1
65 635 28 208 49 407 22 1437 11 92 37 398 -1 -1
65 831 52 1516 98 154 -1 -1
65 177 24 504 80 1176 -1 -1
65 539 93 1388 76 169 53 19 17 238 47 118 83 508 -1 -1
65 204 10 523 24 1117 20 13 34 597 65 274 -1 -1
65 19 13 127 92 1155 -1 -1
65 795 44 367 60 3249 28 714 62 176 -1 -1
65 708 71 876 8 380 48 272 66 529 -1 -1
65 1671 90 138 71 633 54 1018 69 1544 8 168 12 287 76 17 -1 -1
65 308 86 47 38 1074 54 154 22 1019 78 91 -1 -1
65 1344 82 1199 40 379 65 523 -1 -1
65 1418 77 1024 83 599 7 206 32 579 57 363 -1 -1
65 452 6 113 7 420 16 209 86 387 -1 -1
65 416 57 1368 53 2148 49 300 40 179 55 178 -1 -1
65 2435 52 305 88 1086 -1 -1
65 507 24 1732 62 515 5 71 81 570 56 43 69 1429 40 764 18 1233 81 60 -1 -1
65 294 25 96 65 345 28 1275 51 1150 -1 -1
65 1131 89 1550 30 213 40 1364 2 1239 35 1031 -1 -1
65 731 9 312 95 257 -1 -1
65 27 71 1214 -1 -1
65 487 2 168 68 159 95 411 -1 -1
65 172 30 1222 65 1212 -1 -1
65 120 84 126 9 155 81 172 -1 -1
65 594 53 181 48 368 5 513 25 576 48 124 34 672 35 925 94 224 -1 -1
65 1031 6 310 13 654 62 60 -1 -1
65 719 43 2995 9 1678 57 656 36 2464 76 142 -1 -1
65 632 76 462 74 517 23 329 20 791 79 79 -1 -1
65 62 42 494 87 320 -1 -1
65 53 25 160 83 867 -1 -1
65 367 41 667 79 373 -1 -1
65 232 53 1017 84 843 47 537 81 1551 13 2 15 2658 1 8 55 317 -1 -1
65 381 75 701 26 1012 39 712 45 765 40 39 66 609 -1 -1
65 171 99 562 21 793 15 1020 47 835 -1 -1
65 360 36 864 41 183 34 1763 17 498 12 177 56 310 -1 -1
65 461 36 622 25 878 21 249 17 1717 68 167 -1 -1
65 77 56 646 65 557 76 868 23 3004 24 265 14 62 11 77 96 41 -1 -1
65 1424 93 115 25 426 39 278 82 468 -1 -1
65 57 9 189 79 446 -1 -1
65 495 44 312 14 802 91 3056 -1 -1
65 668 74 80 46 717 62 368 3 1371 27 1696 31 1897 92 337 -1 -1
65 2336 93 331 1 109 96 1767 -1 -1
65 800 13 1391 79 885 -1 -1
65 181 39 242 41 535 1 591 95 452 -1 -1
65 933 96 828 -1 -1
65 521 81 4 -1 -1
65 348 84 580 -1 -1
65 40 38 1416 7 236 5 1276 71 535 -1 -1
65 12 82 90 -1 -1
65 476 23 117 80 1679 -1 -1
65 612 44 482 47 408 15 994 42 567 81 52 -1 -1
65 359 25 2042 99 1004 -1 -1
65 1171 82 163 -1 -1
65 1824 60 262 85 1399 47 318 34 56 21 251 4 111 65 476 -1 -1
65 588 38 243 56 38 29 65 13 93 3 726 93 187 -1 -1
65 1208 25 181 59 394 -1 -1
65 861 94 366 -1 -1
65 192 77 625 81 240 6 1557 45 567 2 394 30 26 11 943 7 268 22 750 63 995 -1 -1
65 57 20 148 21 427 88 116 -1 -1
65 358 54 630 99 1513 19 208 12 228 30 958 26 624 83 392 -1 -1
65 856 18 1998 74 1404 -1 -1
65 318 67 30 86 484 55 196 68 469 72 155 80 1691 -1 -1
65 1151 59 416 55 1183 39 22 79 695 -1 -1
65 210 1 989 18 174 8 296 71 699 -1 -1
65 578 12 158 70 420 41 375 6 107 34 83 89 433 -1 -1
65 439 49 584 47 1333 33 940 74 29 -1 -1
65 749 25 263 45 353 63 419 -1 -1
65 562 97 1422 -1 -1
65 1194 38 334 28 2158 83 956 -1 -1
65 378 2 1271 79 522 -1 -1
65 1791 26 94 24 1505 39 2309 24 94 22 401 83 30 -1 -1
65 550 66 877 -1 -1
65 200 24 782 88 157 27 1152 20 2149 75 281 -1 -1
65 585 66 403 41 465 59 14 -1 -1
65 860 24 245 74 281 -1 -1
65 82 2 358 67 432 -1 -1
65 561 69 246 27 378 65 1950 -1 -1
65 1035 88 555 70 1566 62 1191 16 242 35 796 84 123 -1 -1
65 1029 62 815 56 625 40 651 94 159 -1 -1
65 502 32 101 81 278 -1 -1
65 755 1 1476 7 249 56 404 49 856 56 1626 67 64 -1 -1
65 425 58 183 95 538 -1 -1
65 700 58 972 0 14 35 741 57 1608 -1 -1
65 1287 1 654 90 872 -1 -1
65 81 89 419 -1 -1
66 90 6 1253 49 232 36 66 97 1420 -1 -1
66 547 84 1062 89 1529 65 3 24 471 94 333 -1 -1
66 845 48 3570 5 46 52 455 -1 -1
66 599 85 1926 78 798 64 1495 69 225 22 726 86 1005 -1 -1
66 23 60 119 68 759 70 2059 88 359 -1 -1
66 415 28 999 98 1675 76 34 63 60 90 1566 -1 -1
66 1406 53 285 49 1465 60 310 54 1134 44 733 58 194 -1 -1
66 1012 82 572 81 43 43 35 56 99 61 190 94 1484 -1 -1
66 296 48 112 29 992 26 173 97 348 -1 -1
66 90 2 1163 27 109 63 269 -1 -1
66 133 21 780 46 704 29 32 35 987 37 213 91 171 -1 -1
66 7 85 56 57 870 84 349 -1 -1
66 72 56 528 21 150 55 827 96 553 -1 -1
66 209 21 143 57 1985 44 861 16 790 23 314 30 1467 36 1010 -1 -1
66 3 6 1300 24 398 29 336 64 694 -1 -1
66 398 37 37 95 806 -1 -1
66 574 26 233 89 2060 -1 -1
66 1173 20 284 19 52 35 832 53 589 -1 -1
66 567 63 136 23 144 61 1561 26 8 46 28 37 625 85 150 -1 -1
66 752 47 1770 83 483 35 84 73 404 59 553 26 460 41 500 6 1183 95 856 -1 -1
66 1201 80 904 29 828 14 1203 30 395 11 252 32 85 62 362 -1 -1
66 1619 84 211 63 107 55 751 28 261 46 1172 94 2203 -1 -1
66 555 56 642 96 5 33 719 24 289 21 468 69 100 -1 -1
66 1243 71 172 95 399 -1 -1
66 187 52 217 10 1238 38 74 46 147 41 287 89 563 -1 -1
66 26 96 1007 -1 -1
66 238 67 287 19 144 97 386 -1 -1
66 214 69 611 88 865 -1 -1
66 174 96 397 88 363 56 1771 30 148 8 222 90 1002 -1 -1
66 3878 37 800 88 506 79 122 24 71 95 150 -1 -1
66 354 0 384 65 213 -1 -1
66 757 93 310 8 594 7 197 21 1222 50 349 20 219 77 245 -1 -1
66 515 71 1761 77 257 24 391 51 16 25 385 70 33 -1 -1
66 108 70 265 30 415 54 64 65 598 -1 -1
66 564 8 490 6 701 81 461 -1 -1
66 1227 61 144 54 562 64 216 50 493 90 1826 -1 -1
66 616 13 1469 30 976 49 74 33 1661 41 1580 25 998 29 1094 0 123 66 645 -1 -1
66 424 71 204 14 427 90 322 -1 -1
66 970 73 354 36 228 87 3692 80 388 30 1499 52 172 32 15 33 654 84 21 -1 -1
66 498 10 2 71 442 -1 -1
66 308 36 94 84 394 -1 -1
66 2534 93 275 9 189 49 2353 83 70 73 1492 6 879 16 5 86 1028 -1 -1
66 115 30 119 90 681 -1 -1
66 492 82 743 49 2105 73 682 76 1163 97 209 -1 -1
66 295 31 41 24 3649 23 66 17 896 14 385 22 114 -1 -1
66 729 63 179 31 1175 78 11 -1 -1
66 213 35 904 61 612 70 424 69 275 8 452 83 28 -1 -1
66 856 0 531 72 1025 63 267 41 177 22 147 67 87 -1 -1
66 97 75 145 93 13 -1 -1
66 435 27 441 23 628 94 324 -1 -1
66 208 16 1633 20 694 9 1824 6 2619 35 787 5 683 8 1629 95 1067 -1 -1
66 125 50 627 67 117 90 1072 70 65 98 270 -1 -1
66 673 96 506 24 40 76 15 -1 -1
66 319 64 1976 96 800 -1 -1
66 986 79 71 47 367 10 911 16 107 36 497 29 113 71 54 -1 -1
66 307 64 1460 76 368 3 126 26 331 53 1070 63 177 -1 -1
66 104 89 673 -1 -1
66 495 41 261 3 8 63 532 -1 -1
66 124 33 1 1 1079 28 1096 0 583 44 259 77 3094 -1 -1
66 533 95 740 22 1369 24 118 4 86 44 1390 -1 -1
66 126 81 393 30 352 90 249 -1 -1
66 122 77 678 43 1720 47 1125 40 670 49 436 22 422 17 207 68 1040 -1 -1
66 918 73 1161 12 601 57 2130 27 155 86 702 -1 -1
66 672 70 73 65 457 43 1991 53 1404 63 259 44 292 87 2035 -1 -1
66 1088 59 212 16 856 14 516 46 89 7 962 26 1215 64 2207 -1 -1
66 602 70 16 90 953 -1 -1
66 238 71 6 22 1337 4 97 54 67 -1 -1
66 284 23 194 72 258 37 110 79 1062 -1 -1
66 3 67 304 27 194 91 669 -1 -1
66 496 42 128 74 1206 48 16 80 179 -1 -1
66 89 73 360 59 1875 77 468 25 871 91 232 -1 -1
66 171 88 2609 33 171 4 1384 44 217 6 1060 24 866 78 70 -1 -1
66 1235 71 1644 24 441 89 735 -1 -1
66 164 65 698 72 1556 0 67 22 659 33 210 23 513 4 694 83 1015 -1 -1
66 842 29 232 32 644 4 338 6 587 99 87 -1 -1
66 195 85 1290 57 1870 70 301 32 386 75 96 -1 -1
66 358 34 80 75 485 84 593 73 57 79 969 -1 -1
66 12 63 308 28 754 3 666 73 1422 -1 -1
66 498 68 44 97 385 -1 -1
66 861 79 567 75 983 97 100 49 53 28 16 77 1969 3 1228 59 509 -1 -1
66 355 23 643 56 509 14 794 96 767 -1 -1
66 473 96 179 26 86 62 134 -1 -1
66 240 2 600 45 417 15 16 66 1838 -1 -1
66 297 16 201 57 184 52 2101 47 833 12 152 62 527 -1 -1
66 2655 53 1379 93 227 39 1317 58 1070 56 459 55 188 75 66 -1 -1
66 436 89 293 83 688 27 461 48 786 68 553 -1 -1
66 1066 70 585 57 16 46 495 30 3048 33 364 57 1154 74 504 -1 -1
66 568 2 393 4 123 21 254 87 242 -1 -1
66 91 10 444 67 539 -1 -1
66 889 7 785 13 446 93 390 -1 -1
66 1347 51 117 37 728 63 1220 68 400 12 214 53 13 14 358 15 886 39 399 -1 -1
66 21 29 501 51 278 13 728 79 519 -1 -1
66 367 29 41 75 240 -1 -1
66 374 51 622 56 808 43 307 33 159 21 475 93 841 -1 -1
66 108 77 147 14 575 49 650 -1 -1
66 167 93 113 95 450 13 258 61 585 -1 -1
66 311 74 75 45 345 30 396 72 657 -1 -1
66 899 52 856 68 31 88 979 -1 -1
66 98 90 162 79 369 25 237 24 188 50 73 16 61 82 52 -1 -1
66 1943 77 1598 26 57 75 104 -1 -1
66 573 90 727 91 1009 54 200 50 333 67 305 -1 -1
66 733 35 1845 57 1670 -1 -1
66 119 18 434 78 2371 -1 -1
66 962 65 160 98 1391 93 186 49 60 19 2016 16 493 28 95 -1 -1
66 231 67 278 4 1333 49 270 48 1031 99 191 -1 -1
66 23 32 196 9 394 22 918 40 110 -1 -1
66 1019 96 263 7 171 38 570 86 1894 -1 -1
66 1581 28 538 15 317 40 665 95 31 -1 -1
66 1008 79 131 81 957 82 1418 92 3252 -1 -1
66 589 57 85 91 1953 -1 -1
66 748 95 429 50 159 62 292 -1 -1
66 435 33 1059 39 766 95 1247 -1 -1
66 3367 82 143 68 65 6 143 25 1140 70 56 -1 -1
66 58 60 1034 33 1420 48 654 86 305 -1 -1
66 1493 96 596 21 204 11 125 78 663 56 413 40 672 41 153 61 546 29 55 83 334 -1 -1
66 667 59 747 84 215 -1 -1
66 1016 91 2179 57 803 71 92 80 253 12 154 85 274 -1 -1
66 1209 11 155 59 648 49 388 90 2710 -1 -1
66 82 68 471 7 732 15 623 55 562 -1 -1
66 183 92 2541 61 370 65 396 10 145 37 14 69 1117 -1 -1
66 460 69 1428 31 621 53 555 15 393 20 104 23 67 15 774 24 60 6 30 4 395 74 36 -1 -1
66 124 99 322 76 1157 71 1701 34 1193 6 851 73 897 -1 -1
66 355 34 185 74 506 87 1394 -1 -1
66 338 19 524 13 521 74 90 -1 -1
66 154 48 742 2 83 26 887 36 773 58 1202 -1 -1
66 204 91 109 14 101 73 1629 63 2121 5 353 89 60 -1 -1
66 76 92 11 -1 -1
66 581 58 1240 4 112 91 282 -1 -1
66 1085 14 312 29 860 37 931 13 2419 62 266 -1 -1
66 1181 29 97 12 1240 42 119 87 173 -1 -1
66 23 45 181 40 931 77 463 21 3 84 710 -1 -1
66 211 23 173 37 717 97 636 -1 -1
66 309 8 1309 12 430 30 41 14 733 13 76 30 1615 37 26 88 1099 -1 -1
66 31 88 662 17 54 80 1175 -1 -1
66 58 83 1638 48 856 31 382 93 469 -1 -1
66 542 26 2078 91 494 22 1437 24 96 57 440 -1 -1
66 64 3 292 92 389 -1 -1
66 338 49 111 0 2933 11 576 69 1 -1 -1
66 387 27 190 97 621 14 139 93 3822 -1 -1
66 467 87 322 46 292 36 2643 47 115 6 229 27 593 71 551 -1 -1
66 1080 95 596 91 155 67 587 58 392 74 1829 4 60 43 238 17 486 92 313 -1 -1
66 1339 30 525 90 854 -1 -1
66 223 23 933 31 954 69 458 -1 -1
66 1019 91 24 58 1632 99 20 -1 -1
66 1259 89 551 41 68 32 283 71 518 -1 -1
66 186 61 497 92 725 -1 -1
66 339 1 286 86 156 -1 -1
66 271 15 403 47 66 23 114 41 130 86 82 -1 -1
66 468 2 124 30 975 23 934 53 278 -1 -1
66 846 75 882 29 78 88 277 -1 -1
66 281 19 597 64 228 36 429 90 658 -1 -1
66 330 81 100 84 740 -1 -1
66 243 75 500 54 480 86 406 -1 -1
66 88 86 26 60 198 50 282 47 125 31 497 7 88 67 885 -1 -1
66 15 12 25 23 776 56 792 -1 -1
66 356 16 1649 85 585 27 419 81 229 -1 -1
66 1778 38 314 41 206 91 97 -1 -1
66 77 56 1107 19 1459 41 2896 81 862 -1 -1
66 1037 19 214 39 8 19 1155 66 290 -1 -1
66 155 3 236 12 388 81 173 -1 -1
66 227 93 696 64 793 24 292 76 64 9 724 28 174 71 469 -1 -1
66 99 67 206 15 1 72 982 -1 -1
66 1203 97 719 79 407 23 379 87 308 -1 -1
66 233 1 613 14 333 25 981 26 163 41 1125 88 174 -1 -1
66 285 25 64 77 1547 83 1323 -1 -1
66 2 44 225 20 37 74 313 66 570 38 102 95 87 -1 -1
66 482 54 104 77 723 -1 -1
66 806 75 817 67 918 16 151 92 342 -1 -1
66 261 17 19 68 1213 53 134 38 1116 67 748 -1 -1
66 837 85 203 42 49 22 145 73 42 -1 -1
66 52 55 314 5 762 44 205 57 308 -1 -1
66 449 63 1956 67 335 30 347 7 215 66 719 -1 -1
66 3243 65 1146 31 24 60 66 91 462 -1 -1
66 730 41 33 77 266 -1 -1
66 149 47 341 6 367 40 333 -1 -1
66 297 22 328 36 403 99 57 -1 -1
66 34 16 356 1 1351 44 1965 28 42 55 197 -1 -1
66 1957 49 932 56 640 54 351 61 10 -1 -1
66 592 49 764 55 48 59 763 24 7 48 59 -1 -1
66 1744 97 2299 -1 -1
66 4 13 23 64 827 -1 -1
66 305 33 79 85 1085 -1 -1
66 1016 84 1332 -1 -1
66 953 0 776 61 746 30 298 76 437 -1 -1
66 918 29 1068 15 386 60 75 -1 -1
66 122 19 288 27 725 75 1184 -1 -1
66 660 98 2569 52 147 41 214 54 107 44 102 72 513 -1 -1
66 48 42 805 92 740 -1 -1
66 296 77 139 30 789 54 144 93 1422 -1 -1
66 949 22 2071 10 48 58 749 -1 -1
66 1173 30 612 26 600 29 1005 11 726 94 728 -1 -1
66 358 72 1631 25 1661 82 464 -1 -1
66 439 38 131 8 836 6 284 95 658 -1 -1
66 695 6 400 72 611 3 1462 67 872 -1 -1
66 39 91 166 37 708 66 2213 -1 -1
66 235 67 437 25 307 20 373 50 72 -1 -1
66 159 4 270 16 1013 31 1250 49 1623 -1 -1
66 226 10 2934 27 627 16 16 94 658 -1 -1
66 184 90 141 76 916 31 846 63 74 91 300 -1 -1
66 1205 12 123 59 848 87 437 -1 -1
66 293 38 294 3 288 28 215 72 1009 -1 -1
66 404 25 118 29 390 53 269 -1 -1
66 240 34 955 95 1011 -1 -1
66 2503 16 1107 19 151 9 163 87 458 -1 -1
66 26 64 5 60 967 95 488 -1 -1
66 8 56 163 42 238 63 35 -1 -1
66 944 1 140 98 128 -1 -1
66 121 78 278 33 2165 53 381 -1 -1
66 840 47 1033 95 377 -1 -1
67 796 95 248 36 136 7 2530 61 66 -1 -1
67 59 87 24 -1 -1
67 589 69 273 89 275 -1 -1
67 53 39 790 40 164 71 382 -1 -1
67 654 9 554 96 131 -1 -1
67 237 85 419 55 168 91 737 -1 -1
67 112 45 2692 53 165 32 232 30 455 41 25 73 493 -1 -1
67 284 36 293 56 262 -1 -1
67 50 22 93 86 408 -1 -1
67 209 79 80 78 65 72 708 47 2509 95 644 -1 -1
67 309 15 190 0 802 39 362 -1 -1
67 1624 4 101 27 139 31 1221 30 2173 96 555 -1 -1
67 321 95 481 42 759 1 209 52 880 -1 -1
67 88 13 835 24 428 58 1008 -1 -1
67 886 31 479 15 470 69 681 -1 -1
67 400 20 869 57 160 -1 -1
67 54 32 1063 44 600 76 80 -1 -1
67 1674 3 1707 55 92 38 171 60 69 71 432 -1 -1
67 586 90 119 25 278 51 2761 91 541 -1 -1
67 148 27 52 44 275 79 1396 -1 -1
67 294 77 1200 46 4152 93 677 -1 -1
67 332 52 199 81 39 6 450 17 180 54 206 -1 -1
67 234 63 962 65 1080 4 1078 81 537 -1 -1
67 1293 40 481 62 747 -1 -1
67 1067 35 480 65 10 30 241 99 564 -1 -1
67 7 93 900 75 108 2 266 91 14 -1 -1
67 1013 39 1026 38 24 17 61 53 605 -1 -1
67 100 51 258 58 138 54 646 8 2234 7 110 50 458 -1 -1
67 813 71 208 23 168 91 301 -1 -1
67 447 14 890 4 97 93 1039 -1 -1
67 629 99 3434 39 815 78 228 19 144 53 606 46 682 76 373 -1 -1
67 1219 11 600 75 6 9 2549 48 532 60 1173 -1 -1
67 138 51 496 86 818 -1 -1
67 714 52 191 22 203 47 2180 -1 -1
67 972 33 90 16 9 8 1448 50 2210 19 71 38 63 39 1089 7 280 8 361 23 294 1 704 8 239 15 189 58 671 -1 -1
67 358 92 129 15 1 55 694 -1 -1
67 102 51 818 15 1965 31 1817 73 303 -1 -1
67 656 73 327 71 1099 49 323 76 346 -1 -1
67 1148 23 551 27 103 0 355 82 233 -1 -1
67 774 42 134 66 442 4 282 10 222 4 438 93 1052 -1 -1
67 411 52 167 59 616 47 715 74 1729 -1 -1
67 39 77 1190 23 215 55 203 1 128 94 863 -1 -1
67 3270 50 2100 46 459 45 235 34 404 42 224 70 580 -1 -1
67 88 48 440 78 336 -1 -1
67 286 16 490 29 750 63 233 -1 -1
67 524 70 1515 57 416 26 97 20 556 87 271 -1 -1
67 362 28 428 99 195 -1 -1
67 513 88 77 19 64 10 320 7 528 99 134 -1 -1
67 126 55 319 42 3503 54 705 13 534 1 510 17 1206 89 1221 -1 -1
67 16 46 755 94 25 -1 -1
67 142 24 66 66 217 33 282 86 46 -1 -1
67 60 37 1425 1 849 5 1671 10 57 54 63 -1 -1
67 27 5 211 62 227 -1 -1
67 2186 50 676 42 1766 80 1828 -1 -1
67 2158 97 62 34 500 49 1130 92 1002 -1 -1
67 328 63 399 2 457 53 693 60 820 -1 -1
67 1420 63 1055 46 1300 70 567 -1 -1
67 155 93 53 -1 -1
67 62 80 314 19 2080 60 18 8 2801 91 52 -1 -1
67 151 91 47 35 544 36 1212 10 1033 66 375 -1 -1
67 1962 1 1571 3 268 93 494 -1 -1
67 218 35 1068 67 143 1 233 77 2746 -1 -1
67 87 56 245 65 519 67 1155 1 356 76 92 -1 -1
67 932 32 905 40 29 14 420 72 549 -1 -1
67 128 57 1406 22 401 3 490 39 2785 30 910 42 426 79 169 -1 -1
67 791 77 754 59 460 28 227 42 78 91 651 -1 -1
67 1440 36 1225 92 249 -1 -1
67 726 24 563 53 592 18 1519 70 155 -1 -1
67 440 85 270 56 673 40 1054 8 265 52 1145 -1 -1
67 592 32 260 68 5136 6 781 90 550 -1 -1
67 675 23 1919 8 469 13 223 17 677 94 311 -1 -1
67 1005 69 509 68 20 45 152 53 1634 43 269 63 844 -1 -1
67 482 7 84 21 308 4 1598 23 239 -1 -1
67 368 2 406 13 814 24 233 -1 -1
67 1568 57 40 55 323 67 694 -1 -1
67 727 5 357 94 530 88 205 67 19 58 996 38 218 99 71 -1 -1
67 69 18 979 40 665 0 1805 3 219 72 282 -1 -1
67 29 62 1642 6 183 53 459 71 42 -1 -1
67 1018 38 265 85 510 -1 -1
67 143 51 60 85 818 69 662 49 722 93 2316 -1 -1
67 363 74 489 86 281 70 288 75 469 21 244 66 162 41 251 94 351 -1 -1
67 54 26 188 20 137 54 297 -1 -1
67 475 45 1477 39 1532 81 96 -1 -1
67 451 21 69 4 763 39 209 76 229 -1 -1
67 2 3 64 38 1209 95 421 -1 -1
67 1309 96 854 44 83 4 100 27 142 56 17 50 313 8 917 70 240 -1 -1
67 114 65 667 95 375 -1 -1
67 195 6 806 47 466 -1 -1
67 68 56 167 67 107 43 476 32 346 83 343 -1 -1
67 54 24 388 78 123 -1 -1
67 278 18 385 21 912 82 1565 -1 -1
67 1322 13 571 67 2013 35 166 76 1374 -1 -1
67 31 98 836 69 292 84 134 19 54 13 439 46 1399 -1 -1
67 1682 42 90 70 1353 -1 -1
67 358 72 2160 54 365 82 552 35 63 50 139 34 394 0 417 30 376 22 2984 71 101 -1 -1
67 157 75 530 98 205 -1 -1
67 396 2 438 30 926 63 1189 -1 -1
67 3261 71 178 99 1265 -1 -1
67 120 10 390 30 122 36 313 32 63 1 80 91 121 -1 -1
67 402 66 954 31 14 42 146 80 1018 -1 -1
67 43 95 140 92 1066 24 549 66 490 48 1119 26 495 22 221 38 721 24 707 23 16 92 226 -1 -1
67 375 52 396 92 160 -1 -1
67 19 0 213 55 3 -1 -1
67 555 19 1339 41 118 84 355 -1 -1
67 508 78 466 10 342 73 1355 -1 -1
67 676 46 249 10 316 81 351 -1 -1
67 455 94 1200 46 258 15 17 80 161 -1 -1
67 486 46 831 23 645 61 80 -1 -1
67 376 26 314 20 460 33 656 73 539 -1 -1
67 445 78 890 98 1278 78 62 7 41 41 359 92 379 -1 -1
67 1521 84 78 76 1064 66 323 1 105 10 49 86 372 -1 -1
67 317 7 103 82 1276 -1 -1
67 251 22 370 57 429 80 464 -1 -1
67 389 70 196 13 358 72 905 -1 -1
67 407 33 163 41 19 88 112 -1 -1
67 900 3 100 83 258 -1 -1
67 466 83 79 0 83 10 19 22 1768 9 125 52 363 -1 -1
67 213 38 779 6 764 7 224 79 661 -1 -1
67 896 83 2284 65 105 30 839 97 366 -1 -1
67 61 11 280 50 327 61 104 -1 -1
67 1389 30 930 84 628 16 284 96 1477 -1 -1
67 1328 95 224 56 33 4 77 33 523 1 974 53 1167 37 1688 72 323 -1 -1
67 187 49 1 30 87 25 360 93 42 -1 -1
67 1804 76 929 87 762 5 1138 82 648 -1 -1
67 171 53 1575 13 399 18 269 27 658 -1 -1
67 2038 40 5 11 82 23 209 48 501 -1 -1
67 209 77 229 78 764 71 679 22 1345 89 400 -1 -1
67 575 15 1003 4 282 8 1710 96 180 -1 -1
67 553 7 214 25 278 69 184 -1 -1
67 198 47 264 4 73 80 347 -1 -1
67 252 43 1121 77 1315 65 103 32 703 7 153 49 923 -1 -1
67 487 12 1329 31 571 88 230 -1 -1
67 536 88 954 94 342 75 161 28 709 98 73 -1 -1
67 2459 60 1142 9 139 28 113 73 18 -1 -1
67 1024 88 38 -1 -1
67 181 42 175 77 48 91 1865 -1 -1
67 733 81 433 42 1643 77 748 -1 -1
67 1133 73 1132 18 231 6 507 85 835 -1 -1
67 8 70 391 72 445 75 114 5 208 69 14 -1 -1
67 104 89 737 -1 -1
67 1664 33 1174 61 110 -1 -1
67 572 0 701 57 240 7 268 43 1344 39 605 65 61 -1 -1
67 140 29 191 98 1608 -1 -1
67 285 79 115 73 1247 65 40 18 698 83 318 -1 -1
67 62 13 377 78 1281 -1 -1
67 579 9 236 16 533 76 39 -1 -1
67 62 11 1050 10 296 26 764 8 728 65 822 -1 -1
67 100 12 23 18 744 0 525 57 190 -1 -1
67 1019 6 1327 18 419 78 166 -1 -1
67 240 42 46 91 44 -1 -1
67 432 66 411 33 158 48 3355 4 42 36 231 30 174 99 1303 -1 -1
67 789 14 242 25 459 2 759 46 493 -1 -1
67 351 54 108 80 317 58 149 46 507 84 587 -1 -1
67 264 76 1692 -1 -1
67 731 4 455 69 938 11 953 84 861 -1 -1
67 412 52 605 8 1 74 1916 -1 -1
67 578 51 171 10 245 77 200 -1 -1
67 980 51 91 97 585 39 536 42 888 1 50 16 13 86 361 -1 -1
67 324 10 293 50 498 40 1576 17 765 10 92 42 623 -1 -1
67 51 47 468 44 3132 7 560 91 1111 -1 -1
67 1274 3 709 75 136 -1 -1
67 1301 87 39 95 190 -1 -1
67 42 13 535 35 167 1 987 89 103 -1 -1
67 133 89 985 5 118 99 376 -1 -1
67 74 22 285 99 529 -1 -1
67 1262 61 712 46 632 39 1949 81 286 -1 -1
67 407 50 353 18 825 74 499 10 141 5 420 91 118 -1 -1
67 732 95 66 2 506 93 810 -1 -1
67 249 10 718 83 1882 -1 -1
67 620 76 165 99 94 -1 -1
67 36 70 893 13 156 62 131 12 161 98 843 -1 -1
67 1023 52 1042 24 24 59 110 76 565 -1 -1
67 110 0 2098 58 425 12 951 50 402 -1 -1
67 2236 28 420 33 90 29 278 55 1493 89 762 -1 -1
67 82 59 487 26 1606 89 678 54 2075 37 211 91 344 -1 -1
67 198 49 398 15 630 53 991 46 449 17 422 6 121 29 510 9 322 94 598 -1 -1
67 4 72 200 44 198 81 81 62 325 5 158 27 1316 20 137 43 487 -1 -1
67 2255 4 101 99 411 -1 -1
67 396 91 143 -1 -1
67 96 2 1033 50 301 96 172 -1 -1
67 161 47 393 70 797 42 742 63 151 -1 -1
67 313 4 71 35 836 70 150 -1 -1
67 378 71 140 39 220 77 142 3 281 20 317 46 651 90 659 -1 -1
67 1081 34 115 78 39 -1 -1
67 627 15 305 85 485 -1 -1
67 411 0 308 45 925 98 161 -1 -1
67 88 41 1076 29 68 87 329 -1 -1
67 586 53 257 5 978 6 604 72 114 -1 -1
67 738 82 72 53 44 38 110 16 1024 29 700 9 334 6 426 88 133 -1 -1
67 94 18 84 67 482 -1 -1
67 704 78 213 92 112 -1 -1
67 867 22 281 21 93 22 223 24 1262 95 603 -1 -1
67 158 1 326 68 527 -1 -1
67 279 27 40 7 356 50 4323 33 1217 44 465 90 133 -1 -1
67 84 85 808 50 231 97 1208 -1 -1
67 1334 75 230 36 458 14 25 38 1216 -1 -1
67 116 54 1482 33 1284 88 782 86 152 28 110 70 476 -1 -1
67 1646 39 549 97 176 -1 -1
67 268 90 927 -1 -1
67 523 65 304 93 604 -1 -1
67 113 60 331 28 13 2 1141 26 391 61 187 -1 -1
67 197 42 54 85 973 -1 -1
67 497 97 500 -1 -1
67 319 90 581 98 201 -1 -1
67 961 70 757 54 345 79 339 -1 -1
67 140 16 322 19 1010 2 1106 82 178 -1 -1
67 680 19 415 1 313 40 2 90 1404 -1 -1
67 1331 71 823 99 248 -1 -1
67 1386 5 121 17 294 29 1058 3 1413 45 311 -1 -1
67 13 57 19 47 736 34 1042 11 992 33 533 73 99 -1 -1
67 543 25 2869 59 243 2 1208 78 1120 -1 -1
67 985 40 1491 41 866 78 415 -1 -1
68 2270 5 24 67 280 53 475 75 65 -1 -1
68 604 32 2854 28 729 83 424 -1 -1
68 643 15 298 55 230 -1 -1
68 144 65 120 57 121 71 224 79 190 42 540 72 104 8 76 87 284 -1 -1
68 330 33 2442 38 719 73 133 88 340 -1 -1
68 1323 12 657 95 170 -1 -1
68 1028 5 550 87 216 -1 -1
68 107 13 1046 28 261 39 61 -1 -1
68 383 92 489 53 1401 50 530 25 331 52 600 20 1001 72 1174 -1 -1
68 294 51 373 43 1954 8 555 33 149 96 29 -1 -1
68 134 26 1 14 353 92 88 -1 -1
68 1842 1 842 26 406 29 82 19 95 51 556 -1 -1
68 324 31 264 12 269 7 1043 77 1125 -1 -1
68 309 50 103 48 1186 29 325 27 761 72 745 -1 -1
68 644 30 524 7 1509 62 969 15 890 76 282 -1 -1
68 207 8 138 66 61 99 148 80 570 50 410 80 45 74 238 13 1595 3 554 97 6 -1 -1
68 8 29 620 43 1946 95 117 -1 -1
68 262 45 40 46 18 95 290 -1 -1
68 109 54 309 28 924 80 1989 -1 -1
68 1062 17 80 15 367 10 37 99 431 -1 -1
68 481 18 250 92 98 -1 -1
68 878 21 587 36 365 86 1355 -1 -1
68 1255 49 204 58 163 85 1041 79 334 1 1658 22 970 59 299 -1 -1
68 1165 17 634 95 744 -1 -1
68 214 89 1178 93 707 26 180 15 1015 43 131 -1 -1
68 1141 26 952 34 246 24 662 8 1098 15 729 82 202 -1 -1
68 498 56 654 95 517 22 42 83 811 -1 -1
68 1453 37 487 71 30 62 448 33 371 65 1146 85 583 -1 -1
68 899 29 429 16 474 63 108 -1 -1
68 2661 69 1123 86 92 20 1412 98 351 -1 -1
68 454 27 444 88 330 35 3037 95 291 -1 -1
68 2360 48 1063 15 323 70 1532 1 359 97 59 -1 -1
68 2439 69 137 67 464 39 101 83 387 -1 -1
68 145 8 455 40 203 55 1285 22 284 15 531 33 1765 62 605 -1 -1
68 617 11 482 65 478 2 144 48 607 83 1625 -1 -1
68 2413 98 329 99 57 84 1474 71 1071 44 213 70 134 -1 -1
68 597 80 1771 43 356 12 1358 28 735 66 62 -1 -1
68 171 53 408 38 293 88 27 -1 -1
68 72 12 14 49 66 13 447 10 851 73 378 -1 -1
68 999 45 1004 6 241 73 542 -1 -1
68 3 29 126 14 736 95 920 -1 -1
68 156 28 544 48 1218 37 166 49 249 -1 -1
68 115 48 795 91 178 3 1290 40 194 -1 -1
68 102 71 784 12 62 87 978 -1 -1
68 2355 71 547 8 14 62 617 70 412 38 338 14 323 6 967 91 193 -1 -1
68 125 0 183 33 904 34 4 9 185 18 310 25 651 78 77 -1 -1
68 1610 75 26 61 244 47 764 22 732 40 585 74 193 -1 -1
68 51 58 51 88 1132 34 158 30 559 82 179 -1 -1
68 75 18 733 47 250 61 447 86 148 -1 -1
68 691 43 497 23 855 92 868 -1 -1
68 508 62 115 84 323 -1 -1
68 538 74 1716 10 465 76 684 -1 -1
68 1158 22 271 9 547 37 163 4 124 97 458 -1 -1
68 72 55 2557 26 216 2 1274 31 206 10 38 28 1860 18 1300 83 120 -1 -1
68 611 23 158 8 303 16 691 7 615 33 280 -1 -1
68 416 39 593 37 546 71 106 5 90 16 19 19 491 64 85 -1 -1
68 175 70 1375 74 1137 16 1294 94 296 -1 -1
68 86 15 447 58 97 10 286 97 53 -1 -1
68 5 40 58 25 355 29 1409 38 46 25 1133 73 527 -1 -1
68 253 94 3133 9 219 82 469 39 109 24 1632 29 591 3 520 63 841 -1 -1
68 66 38 1387 94 718 9 128 83 926 20 1499 0 792 75 759 -1 -1
68 1053 86 8 10 756 53 487 1 274 79 86 -1 -1
68 1666 73 298 18 209 39 179 77 25 -1 -1
68 187 32 339 37 967 91 435 -1 -1
68 906 86 1512 20 2230 76 238 92 877 -1 -1
68 2071 90 503 25 18 92 416 -1 -1
68 646 83 353 53 1171 19 246 12 147 59 157 -1 -1
68 123 95 873 93 2229 41 1331 28 1421 93 591 -1 -1
68 8 60 2200 16 740 41 1358 86 376 -1 -1
68 306 50 695 71 719 35 283 48 2673 59 130 24 660 15 890 34 267 85 27 -1 -1
68 83 14 859 58 179 -1 -1
68 3333 8 302 49 264 85 2342 84 1288 78 229 56 3200 76 484 46 58 17 1611 24 1891 75 308 -1 -1
68 67 81 299 26 423 56 731 -1 -1
68 560 56 963 39 284 74 173 37 123 17 88 56 125 -1 -1
68 153 15 181 78 376 42 181 74 272 -1 -1
68 223 63 540 58 320 47 137 3 277 59 36 -1 -1
68 204 48 707 32 792 89 191 -1 -1
68 582 70 316 68 164 40 155 45 411 4 1225 74 120 -1 -1
68 771 30 985 90 127 74 369 51 372 38 1160 15 282 92 984 -1 -1
68 370 30 154 91 18 79 271 14 177 21 2 84 59 -1 -1
68 994 14 170 42 42 75 419 -1 -1
68 137 96 1031 94 711 77 867 41 93 84 58 -1 -1
68 84 78 412 57 848 48 1770 64 209 -1 -1
68 1577 94 636 -1 -1
68 865 53 1556 20 499 0 453 46 642 -1 -1
68 538 94 1060 9 23 24 1513 8 123 42 734 -1 -1
68 628 31 1120 4 426 32 943 59 236 -1 -1
68 347 15 943 47 439 66 89 48 131 78 8 -1 -1
68 703 16 332 88 2170 -1 -1
68 1879 63 82 67 771 29 23 85 2387 -1 -1
68 1446 51 53 99 270 -1 -1
68 995 10 205 49 1204 -1 -1
68 864 75 59 25 68 86 2721 -1 -1
68 7 82 152 -1 -1
68 258 63 116 26 976 63 1672 -1 -1
68 331 34 198 74 821 -1 -1
68 65 84 338 11 1440 47 1040 43 215 14 1078 98 111 -1 -1
68 109 24 297 29 606 21 385 72 169 -1 -1
68 36 92 42 31 528 16 172 89 682 -1 -1
68 160 61 270 81 323 59 675 78 456 34 355 31 97 10 43 0 332 12 572 57 608 -1 -1
68 42 92 81 85 857 32 1169 44 4947 53 410 -1 -1
68 722 58 259 52 937 96 645 -1 -1
68 362 9 785 31 169 11 1686 42 1487 74 1528 -1 -1
68 1085 16 778 95 299 -1 -1
68 1961 21 185 45 353 46 1047 52 389 -1 -1
68 407 10 895 56 832 25 1256 58 141 -1 -1
68 507 44 1159 43 120 38 427 78 980 -1 -1
68 119 43 454 48 111 98 829 -1 -1
68 544 55 112 77 312 -1 -1
68 138 77 1001 38 49 70 65 -1 -1
68 683 94 318 63 268 11 1903 28 32 20 32 28 568 45 308 -1 -1
68 135 73 230 35 379 19 286 66 147 -1 -1
68 620 19 1273 58 176 29 1672 84 1115 -1 -1
68 118 79 94 70 446 10 576 59 122 -1 -1
68 2521 12 104 98 188 -1 -1
68 750 71 792 3 754 47 512 -1 -1
68 53 40 54 23 468 52 129 -1 -1
68 543 46 659 49 957 90 2733 -1 -1
68 715 28 202 29 713 68 187 -1 -1
68 398 48 367 49 988 33 414 79 62 -1 -1
68 125 65 33 38 169 32 652 36 272 24 159 58 41 -1 -1
68 173 93 2451 56 150 79 782 72 356 10 881 43 252 49 137 94 370 -1 -1
68 200 42 764 14 681 16 54 47 547 29 259 66 202 -1 -1
68 706 43 394 73 1186 -1 -1
68 57 36 1292 44 435 56 681 78 52 -1 -1
68 474 0 904 76 18 14 202 84 1252 -1 -1
68 1405 39 279 62 649 -1 -1
68 2516 7 910 99 524 -1 -1
68 959 60 725 64 30 71 652 37 2196 81 588 -1 -1
68 1291 71 147 41 357 61 263 -1 -1
68 337 90 632 85 175 94 1181 58 73 56 1425 39 140 53 1705 31 1453 2 934 82 408 -1 -1
68 114 90 672 67 629 94 2456 -1 -1
68 509 36 251 31 625 0 199 27 169 80 126 -1 -1
68 306 38 1165 19 654 51 1581 -1 -1
68 27 28 1522 40 780 48 695 27 502 4 250 64 607 -1 -1
68 228 88 182 82 257 51 290 10 460 66 762 -1 -1
68 509 65 837 1 133 98 2044 -1 -1
68 847 78 817 92 788 -1 -1
68 355 52 411 4 196 30 928 87 69 -1 -1
68 399 13 1389 56 189 2 838 30 2775 52 286 -1 -1
68 453 24 13 33 66 79 170 -1 -1
68 258 81 3 44 143 87 74 -1 -1
68 636 33 344 21 333 40 557 89 59 -1 -1
68 96 76 703 53 293 41 302 32 123 49 189 -1 -1
68 1365 19 194 66 640 38 580 78 317 -1 -1
68 3177 83 376 32 1254 11 162 75 586 -1 -1
68 618 77 737 86 265 49 625 36 217 77 232 0 1250 4 146 63 51 -1 -1
68 3912 95 410 -1 -1
68 449 67 233 3 432 61 67 -1 -1
68 409 94 805 98 424 62 191 96 620 66 1750 60 319 56 792 2 212 74 127 -1 -1
68 331 81 142 72 107 64 19 88 298 -1 -1
68 105 60 319 53 656 64 223 63 32 7 659 95 402 -1 -1
68 1729 24 103 93 308 -1 -1
68 612 18 96 16 15 36 151 18 297 14 40 44 388 -1 -1
68 699 2 1017 25 181 9 184 58 607 7 111 72 137 -1 -1
68 19 0 1542 58 929 67 286 21 610 65 388 -1 -1
68 1481 26 289 35 176 36 1167 73 733 -1 -1
68 1161 44 801 3 338 50 1088 -1 -1
68 148 53 1419 43 568 10 386 89 308 -1 -1
68 330 13 539 86 43 92 337 43 617 61 277 22 1505 40 2413 67 104 -1 -1
68 790 27 171 45 118 41 1095 5 166 95 1345 -1 -1
68 1700 97 2104 12 331 84 62 74 533 63 1708 38 1943 92 122 -1 -1
68 190 4 451 93 631 -1 -1
68 94 52 79 19 20 74 295 34 104 57 945 90 583 -1 -1
68 75 34 270 65 723 14 1224 99 631 -1 -1
68 98 66 108 71 154 1 1086 45 199 -1 -1
68 392 92 2183 16 484 58 189 47 391 43 938 12 500 20 216 28 1690 13 28 64 287 -1 -1
68 1852 40 20 7 2172 32 158 6 1570 86 605 -1 -1
68 420 57 1204 75 76 38 1348 30 487 22 42 68 125 -1 -1
68 460 80 299 20 766 11 77 77 2423 60 10 83 1085 -1 -1
68 165 79 1723 37 1277 29 352 88 419 -1 -1
68 33 23 255 33 186 30 835 1 1157 74 1148 -1 -1
68 5 25 194 97 466 -1 -1
68 182 37 398 90 55 -1 -1
68 40 7 487 70 201 -1 -1
68 587 82 753 -1 -1
68 31 16 1431 13 521 41 325 20 1525 24 509 11 211 39 1673 -1 -1
68 54 61 525 67 969 28 750 56 1021 -1 -1
68 72 65 996 7 1632 68 492 -1 -1
68 408 89 26 94 760 -1 -1
68 1566 46 23 54 183 30 368 90 295 -1 -1
68 825 23 84 88 2694 -1 -1
68 400 93 283 71 91 47 1512 69 698 67 242 95 43 -1 -1
68 84 3 745 91 207 -1 -1
68 18 54 335 11 95 27 226 3 1326 51 341 -1 -1
68 466 12 1351 96 1336 -1 -1
68 396 43 310 27 906 7 4062 59 101 -1 -1
68 661 90 136 -1 -1
68 302 36 144 78 209 70 818 42 1349 81 40 -1 -1
68 2019 19 830 26 74 42 1188 -1 -1
68 615 99 407 -1 -1
68 355 67 540 15 189 23 1003 99 451 -1 -1
68 849 63 146 91 110 -1 -1
68 173 10 266 75 1780 74 419 96 541 -1 -1
68 58 77 404 95 354 -1 -1
68 388 81 337 96 290 -1 -1
68 35 91 16 -1 -1
69 1217 90 1608 -1 -1
69 87 1 260 86 75 27 389 85 459 -1 -1
69 564 67 274 86 135 36 763 40 77 2 14 98 315 -1 -1
69 926 17 134 16 50 11 70 61 1036 -1 -1
69 10 83 2334 49 28 34 140 96 2279 -1 -1
69 558 2 1808 68 163 -1 -1
69 270 50 962 62 445 89 373 -1 -1
69 3282 64 2562 0 533 32 143 68 44 75 591 1 2443 78 439 -1 -1
69 579 12 1371 4 62 20 583 58 13 -1 -1
69 574 62 443 67 87 4 507 58 603 51 493 64 120 14 1823 24 88 33 71 45 1403 -1 -1
69 443 91 269 54 527 6 265 19 2759 54 355 80 1110 -1 -1
69 440 46 146 37 113 14 115 75 395 -1 -1
69 71 89 1089 54 158 21 1764 5 431 57 513 7 345 5 636 7 1095 52 2753 -1 -1
69 321 47 263 16 233 24 325 26 309 76 231 -1 -1
69 384 56 79 31 856 95 656 -1 -1
69 428 19 1449 72 294 -1 -1
69 328 86 111 -1 -1
69 1754 39 966 51 281 6 225 45 1241 -1 -1
69 470 27 179 7 767 66 584 -1 -1
69 80 0 454 31 968 56 1032 30 1117 27 18 17 1585 3 312 70 435 -1 -1
69 1674 97 3514 73 152 45 161 94 2286 -1 -1
69 302 53 79 27 1257 88 970 -1 -1
69 207 24 515 51 711 19 527 72 2 -1 -1
69 1760 25 244 93 1030 -1 -1
69 91 74 94 44 1567 86 242 46 614 19 855 91 372 -1 -1
69 389 11 1674 31 486 49 700 -1 -1
69 193 18 645 80 89 -1 -1
69 1540 84 254 -1 -1
69 391 46 217 15 1004 71 544 29 205 52 696 10 820 2 537 69 1367 -1 -1
69 104 41 581 39 58 24 97 20 1051 79 604 -1 -1
69 563 53 410 3 614 76 171 -1 -1
69 607 61 92 50 51 70 475 76 625 -1 -1
69 624 14 261 15 15 56 78 -1 -1
69 87 39 2479 55 1292 56 249 95 807 -1 -1
69 74 38 1664 64 1150 78 1134 49 272 53 61 48 238 85 59 -1 -1
69 416 98 2003 60 722 47 34 98 798 -1 -1
69 556 61 768 51 49 16 153 51 269 44 37 71 23 -1 -1
69 1019 37 194 76 381 -1 -1
69 327 92 143 -1 -1
69 4 19 73 52 1233 5 104 60 1977 -1 -1
69 403 93 294 50 586 61 802 -1 -1
69 1468 10 498 77 942 74 259 99 1359 -1 -1
69 2104 59 36 21 485 33 829 53 887 39 826 74 657 -1 -1
69 799 89 488 86 459 11 203 10 1366 66 197 -1 -1
69 377 70 4 80 157 50 29 93 183 -1 -1
69 957 93 1528 4 133 43 129 79 879 -1 -1
69 77 82 1909 73 99 15 315 89 1537 -1 -1
69 71 75 271 27 75 7 520 37 162 74 912 -1 -1
69 123 34 163 28 238 11 539 83 1160 -1 -1
69 784 39 1667 44 17 75 283 -1 -1
69 159 55 145 10 312 85 99 -1 -1
69 57 32 712 43 519 57 643 1 1485 16 259 68 49 -1 -1
69 1187 54 849 98 535 -1 -1
69 187 0 61 4 734 86 380 -1 -1
69 114 35 1958 83 475 63 807 49 582 68 420 79 605 -1 -1
69 114 13 986 61 844 81 234 24 1616 13 330 78 254 -1 -1
69 456 25 702 26 1916 67 68 49 1 82 1447 3 650 53 283 68 174 -1 -1
69 855 89 358 87 282 95 1214 74 351 93 258 9 652 7 521 87 581 -1 -1
69 178 63 1826 60 857 8 1660 96 917 -1 -1
69 218 94 42 55 1272 1 613 37 368 73 233 -1 -1
69 227 74 483 94 787 -1 -1
69 14 32 254 1 299 11 116 39 387 16 3944 96 86 -1 -1
69 301 22 239 96 310 -1 -1
69 637 63 386 62 34 63 240 38 318 36 477 47 466 3 161 62 236 -1 -1
69 1135 15 1213 0 91 83 1184 -1 -1
69 545 17 707 2 480 15 308 98 540 -1 -1
69 155 92 173 -1 -1
69 432 50 230 34 562 99 341 -1 -1
69 494 10 115 9 1372 55 573 -1 -1
69 285 51 671 57 1214 99 190 -1 -1
69 562 71 1885 3 715 70 969 5 129 91 37 -1 -1
69 408 14 1522 61 1394 48 211 51 1158 9 12 88 72 -1 -1
69 137 75 956 77 1336 97 779 -1 -1
69 606 14 135 30 63 48 412 50 637 1 1424 31 152 -1 -1
69 26 64 60 34 596 15 212 6 854 25 1201 49 86 -1 -1
69 1122 65 202 4 341 36 851 26 347 47 1329 59 17 -1 -1
69 219 76 59 37 156 85 1229 -1 -1
69 215 63 392 33 1086 57 171 37 755 61 645 -1 -1
69 808 57 119 76 122 -1 -1
69 67 72 444 85 108 -1 -1
69 626 10 51 47 418 36 83 64 447 -1 -1
69 867 6 538 5 239 71 631 -1 -1
69 42 61 69 85 241 34 2353 81 37 -1 -1
69 595 57 142 37 430 63 628 -1 -1
69 622 46 405 39 31 2 909 65 630 23 835 89 533 -1 -1
69 334 89 156 -1 -1
69 1128 29 581 10 174 11 234 85 1511 -1 -1
69 610 32 495 83 2854 -1 -1
69 2272 51 95 82 293 93 118 84 205 55 833 38 809 4 496 59 1012 -1 -1
69 1372 55 233 36 64 3 226 74 523 -1 -1
69 408 52 172 27 1236 29 295 53 510 -1 -1
69 1398 14 379 41 362 63 1234 77 1393 81 133 -1 -1
69 60 84 810 94 209 93 302 54 206 12 446 8 995 56 1011 -1 -1
69 1522 58 207 15 376 50 42 71 198 -1 -1
69 240 19 647 35 110 67 1921 -1 -1
69 717 63 356 62 71 57 98 73 22 -1 -1
69 82 56 1459 81 186 54 1604 23 683 73 281 -1 -1
69 592 62 272 36 540 5 2344 53 269 95 369 -1 -1
69 96 5 821 6 1331 15 70 40 424 -1 -1
69 168 11 293 78 151 -1 -1
69 707 25 1327 2 369 51 566 8 330 16 239 86 687 -1 -1
69 887 11 136 62 47 -1 -1
69 259 18 2220 61 592 -1 -1
69 222 92 386 -1 -1
69 355 35 1040 4 1360 58 269 -1 -1
69 2568 9 320 97 790 -1 -1
69 1878 78 21 16 718 93 93 -1 -1
69 210 95 378 5 192 30 48 37 784 95 3369 -1 -1
69 39 55 75 36 1789 95 112 -1 -1
69 329 6 557 63 4 -1 -1
69 537 68 241 38 301 11 567 20 74 31 306 20 2669 29 873 26 368 88 467 -1 -1
69 1011 22 170 93 94 -1 -1
69 199 31 81 60 298 -1 -1
69 3339 26 570 8 909 98 374 -1 -1
69 181 76 1398 12 841 88 16 -1 -1
69 76 15 476 62 523 67 990 71 652 70 689 80 146 -1 -1
69 612 2 313 95 522 -1 -1
69 1737 71 108 41 157 93 2498 54 49 86 1786 -1 -1
69 190 4 209 17 195 8 82 24 219 46 604 61 30 -1 -1
69 308 12 58 20 151 81 1431 -1 -1
69 101 63 33 70 559 54 992 71 354 26 59 10 914 91 629 -1 -1
69 1326 27 181 43 1487 51 883 52 105 73 1239 -1 -1
69 1456 45 1072 29 521 28 875 2 103 46 14 -1 -1
69 97 17 1226 56 408 10 931 67 174 45 880 42 169 17 99 70 65 -1 -1
69 316 23 1206 0 1721 86 9 -1 -1
69 32 79 145 91 712 99 167 44 601 58 299 87 309 -1 -1
69 926 77 2634 12 67 26 87 69 1393 61 1320 28 545 10 489 80 4 -1 -1
69 378 50 413 75 84 63 2710 93 8 16 341 96 204 -1 -1
69 388 9 340 92 37 -1 -1
69 2803 47 1345 85 661 41 922 69 110 91 605 -1 -1
69 732 15 83 20 1060 83 735 -1 -1
69 1188 31 1249 86 115 76 433 21 18 15 303 93 1687 -1 -1
69 1290 67 1978 35 794 0 520 14 1430 54 667 -1 -1
69 298 3 825 78 107 80 536 29 69 16 691 4 573 28 1278 80 730 -1 -1
69 11 6 714 14 233 9 58 22 733 8 1366 58 87 -1 -1
69 532 6 353 8 99 64 603 -1 -1
69 2656 25 299 72 702 5 159 37 919 7 216 57 481 -1 -1
69 801 2 167 95 1301 -1 -1
69 414 6 682 94 18 -1 -1
69 221 99 609 -1 -1
69 140 68 121 52 111 95 129 -1 -1
69 134 96 896 26 193 72 214 -1 -1
69 938 85 731 -1 -1
69 1424 53 10 16 346 15 2205 57 910 -1 -1
69 1106 12 1018 32 199 22 649 47 265 -1 -1
69 298 87 9 -1 -1
69 2403 85 46 -1 -1
69 215 73 418 33 384 74 572 95 1085 -1 -1
69 322 44 311 36 106 53 2201 80 231 -1 -1
69 166 24 715 78 350 -1 -1
69 290 99 846 54 585 78 885 -1 -1
69 1303 30 550 64 1601 61 561 36 309 83 107 -1 -1
69 1518 67 407 40 526 91 792 -1 -1
69 127 76 1312 82 371 24 1735 82 480 -1 -1
69 893 42 730 84 297 -1 -1
69 237 7 456 49 265 6 634 54 1585 -1 -1
69 450 48 410 29 2698 5 59 38 36 65 1289 -1 -1
69 1369 13 356 98 540 -1 -1
69 256 2 98 63 68 57 85 60 571 49 850 7 398 30 309 45 426 -1 -1
69 116 58 708 33 641 95 469 -1 -1
69 30 70 902 41 715 70 209 -1 -1
69 377 31 442 28 1074 1 231 45 161 -1 -1
69 295 7 297 14 150 48 347 -1 -1
69 390 1 682 3 42 43 150 53 531 46 672 27 117 30 641 48 1037 -1 -1
69 764 61 835 26 235 39 20 98 253 -1 -1
69 682 35 530 21 1152 96 378 -1 -1
69 115 30 858 29 605 48 23 -1 -1
69 5 24 1495 55 23 23 1108 52 308 -1 -1
69 423 67 493 29 83 28 16 47 606 93 215 -1 -1
69 1349 30 225 55 1828 25 452 29 141 27 31 19 1859 63 1341 -1 -1
69 440 26 596 63 437 7 439 67 412 -1 -1
69 37 88 595 50 405 38 5 84 206 -1 -1
69 473 95 1284 64 472 94 40 -1 -1
69 1115 32 206 1 708 38 182 40 649 88 1522 -1 -1
69 483 94 898 56 551 52 137 77 338 -1 -1
69 243 73 340 8 663 2 271 30 1036 -1 -1
69 1004 73 335 53 969 34 100 70 810 46 45 85 293 -1 -1
69 132 7 153 28 1248 82 205 31 91 88 1277 -1 -1
69 487 41 1197 4 824 41 2051 -1 -1
69 199 41 850 69 1905 12 35 17 402 57 131 36 165 78 309 -1 -1
69 229 52 552 68 453 -1 -1
69 134 16 969 81 7 -1 -1
69 947 81 801 -1 -1
69 638 64 299 61 594 90 262 -1 -1
69 363 36 1233 17 479 7 1534 4 1244 56 376 -1 -1
69 99 80 161 46 535 6 85 92 190 -1 -1
69 814 34 392 40 355 4 1115 92 2085 -1 -1
69 157 85 1432 -1 -1
69 738 70 1401 40 650 3 212 93 791 -1 -1
69 366 19 85 83 336 67 115 39 132 93 375 -1 -1
69 238 70 1790 33 233 52 615 48 142 90 2093 -1 -1
69 160 98 172 99 1694 -1 -1
69 1322 36 187 53 447 91 969 -1 -1
69 50 97 484 -1 -1
69 1458 62 68 34 246 83 188 -1 -1
69 381 30 102 56 853 6 427 91 553 -1 -1
69 1159 66 2646 46 58 82 686 56 351 25 932 72 412 -1 -1
69 98 80 75 68 1335 95 260 -1 -1
69 997 29 13 89 245 -1 -1
69 39 66 153 63 175 50 243 82 1015 -1 -1
69 1023 44 651 94 361 -1 -1
69 36 23 216 84 62 -1 -1
69 132 15 254 40 372 29 992 88 429 -1 -1
69 580 48 174 29 154 70 645 -1 -1
69 432 89 656 -1 -1
69 373 97 492 31 219 94 1731 -1 -1
69 502 54 54 47 458 81 175 -1 -1
69 547 86 446 82 580 44 608 82 205 87 39 -1 -1
69 457 95 37 35 684 37 1342 73 1352 -1 -1
69 974 37 92 78 113 -1 -1
69 522 62 64 99 618 -1 -1
69 238 17 207 53 1277 67 2505 -1 -1
69 1435 80 303 15 80 94 532 -1 -1
70 514 37 1875 24 222 40 1290 84 374 -1 -1
70 191 65 513 73 127 58 635 1 1217 63 460 24 1193 68 2086 -1 -1
70 484 93 161 71 85 9 698 74 2319 -1 -1
70 256 98 1561 66 255 54 41 21 204 45 503 29 99 68 919 -1 -1
70 367 58 681 77 280 51 379 83 979 -1 -1
70 123 35 364 57 347 68 671 79 78 -1 -1
70 234 79 325 61 1120 86 48 43 131 62 113 59 419 27 3 22 22 67 679 -1 -1
70 768 21 1002 98 1125 -1 -1
70 390 44 512 16 96 84 41 -1 -1
70 772 14 557 56 556 88 51 -1 -1
70 612 78 183 -1 -1
70 1230 48 925 59 2048 36 385 25 1009 61 361 98 1029 -1 -1
70 99 13 1233 71 863 16 1032 58 914 9 764 71 8 -1 -1
70 951 50 386 17 191 39 251 20 23 68 380 86 230 -1 -1
70 2443 26 280 54 1166 46 29 1 1422 25 378 66 421 -1 -1
70 799 26 532 69 209 -1 -1
70 461 72 838 90 424 60 255 26 12 98 49 -1 -1
70 134 92 123 57 858 58 904 71 463 64 400 19 983 29 242 12 693 20 358 37 371 -1 -1
70 304 61 581 66 45 72 34 75 1164 42 17 30 394 54 392 -1 -1
70 595 66 48 18 253 22 1268 68 120 -1 -1
70 451 22 555 1 292 50 942 -1 -1
70 330 64 596 89 80 -1 -1
70 437 66 46 21 194 94 1125 -1 -1
70 2187 65 137 87 783 -1 -1
70 1422 91 266 67 2379 80 134 81 280 61 81 19 1240 9 78 86 149 -1 -1
70 92 68 1196 64 384 70 2019 23 156 43 345 71 257 -1 -1
70 120 31 445 80 19 72 28 61 169 19 236 68 163 -1 -1
70 1595 30 139 27 1411 99 221 -1 -1
70 43 21 853 93 686 44 342 10 387 1 83 57 547 64 511 -1 -1
70 134 31 877 96 2112 68 472 22 1071 20 899 7 655 49 950 73 441 -1 -1
70 94 62 86 34 1773 64 35 8 21 86 1225 -1 -1
70 512 78 1040 87 1518 52 489 13 119 78 155 -1 -1
70 34 42 1080 91 35 29 1270 49 387 12 984 77 398 -1 -1
70 998 76 1897 -1 -1
70 375 54 648 66 699 59 142 74 103 51 175 42 133 78 216 25 424 69 755 -1 -1
70 3055 96 124 85 30 81 1 45 336 4 1387 11 1278 26 1276 94 1129 -1 -1
70 301 73 1042 36 428 9 398 30 219 64 253 -1 -1
70 1075 95 117 9 474 41 283 71 14 -1 -1
70 168 44 423 52 199 59 1277 97 266 -1 -1
70 1739 61 302 40 2305 11 195 17 337 9 899 85 351 -1 -1
70 249 45 727 53 326 94 54 -1 -1
70 317 26 1 38 1215 73 1042 -1 -1
70 310 81 330 5 82 87 116 -1 -1
70 515 29 123 87 141 39 67 53 2317 83 409 -1 -1
70 897 43 158 16 639 98 67 -1 -1
70 385 15 1530 11 105 14 1157 34 212 -1 -1
70 2285 46 294 92 374 88 145 39 823 72 677 99 119 -1 -1
70 402 52 148 26 302 91 132 67 1780 18 1650 4 229 0 1300 9 940 61 1188 -1 -1
70 607 77 981 94 668 -1 -1
70 224 69 2441 68 642 58 351 49 215 14 96 92 349 -1 -1
70 462 73 277 29 109 53 28 6 654 29 643 58 1052 51 553 42 318 57 349 -1 -1
70 196 87 77 73 95 30 591 40 150 25 485 91 928 -1 -1
70 481 23 238 9 191 87 149 -1 -1
70 149 68 51 13 1004 64 276 -1 -1
70 221 50 1010 58 285 23 699 63 805 49 1909 19 2090 33 1211 87 388 -1 -1
70 599 40 379 93 945 -1 -1
70 2031 38 373 0 266 15 45 67 1084 -1 -1
70 1449 50 1058 79 101 63 553 4 272 11 287 74 658 43 609 40 44 78 785 -1 -1
70 119 28 374 1 47 76 213 -1 -1
70 501 31 100 13 1420 5 252 62 61 -1 -1
70 66 82 268 23 34 41 611 38 1677 60 608 48 112 75 825 -1 -1
70 780 57 94 74 145 59 1021 0 4093 22 767 24 97 97 576 -1 -1
70 571 49 181 44 5 27 794 2 235 79 255 -1 -1
70 1616 36 368 56 798 19 390 91 589 -1 -1
70 617 49 1030 43 620 45 498 40 70 48 74 59 317 -1 -1
70 1943 71 230 49 261 66 298 6 457 9 673 4 1326 76 265 -1 -1
70 1053 61 107 88 193 27 725 39 256 19 184 5 79 43 374 -1 -1
70 207 56 75 64 1132 15 411 26 450 19 414 37 368 35 330 59 335 -1 -1
70 40 24 520 16 450 29 201 25 121 57 84 -1 -1
70 650 61 1542 94 150 -1 -1
70 679 53 337 28 1667 65 42 47 616 13 65 27 1919 72 457 -1 -1
70 54 90 55 63 353 13 465 26 130 21 499 50 71 -1 -1
70 260 44 639 51 9 63 2420 42 1596 81 162 -1 -1
70 85 51 278 37 121 78 688 -1 -1
70 404 22 1780 65 272 9 95 72 363 -1 -1
70 681 82 303 86 47 83 47 77 1930 53 460 91 804 -1 -1
70 232 41 706 85 627 81 455 74 1749 9 122 2 347 49 1473 -1 -1
70 1049 13 1150 2 125 43 574 -1 -1
70 238 1 2527 68 152 -1 -1
70 1055 75 580 63 2778 4 1448 36 185 28 1917 59 728 -1 -1
70 33 95 27 59 1926 46 606 59 129 78 543 68 1789 59 202 9 1347 73 189 -1 -1
70 46 18 224 71 222 -1 -1
70 1235 52 429 69 887 68 870 8 2934 59 15 96 79 -1 -1
70 344 6 572 67 189 -1 -1
70 595 39 56 44 787 54 1322 52 1282 10 683 76 237 -1 -1
70 323 55 21 87 216 25 387 22 1681 85 1282 -1 -1
70 99 48 467 46 1983 93 250 -1 -1
70 434 73 359 37 287 86 417 -1 -1
70 163 21 391 76 246 90 1007 -1 -1
70 303 76 761 94 61 -1 -1
70 103 92 78 68 1725 28 377 1 255 57 326 -1 -1
70 397 25 325 77 1062 38 2 75 831 46 1211 60 506 63 145 12 195 45 46 5 779 20 162 9 1334 4 1376 65 25 -1 -1
70 514 64 551 31 442 10 304 34 824 48 499 -1 -1
70 52 69 176 45 350 51 181 55 127 11 227 38 777 71 437 -1 -1
70 564 65 286 68 995 19 792 88 1323 -1 -1
70 36 50 597 6 20 15 669 0 465 80 141 -1 -1
70 366 71 89 39 989 15 396 72 1977 13 857 57 354 25 51 62 382 -1 -1
70 27 27 1552 20 103 9 517 35 297 74 565 -1 -1
70 363 9 260 91 287 -1 -1
70 914 73 1883 66 276 84 1134 72 360 18 3 53 73 81 820 -1 -1
70 393 42 390 13 776 26 344 44 865 49 64 48 969 34 938 37 248 67 457 -1 -1
70 774 2 130 67 69 80 117 -1 -1
70 846 35 1196 6 156 41 595 -1 -1
70 78 68 396 86 371 -1 -1
70 52 7 466 91 688 -1 -1
70 413 30 739 67 322 36 2134 96 779 -1 -1
70 53 90 1137 6 1113 74 156 37 396 72 1705 -1 -1
70 59 12 589 16 225 80 106 -1 -1
70 389 10 81 25 1236 88 733 -1 -1
70 465 4 1052 17 55 8 183 69 24 -1 -1
70 1411 21 208 62 167 -1 -1
70 231 19 524 32 20 77 258 -1 -1
70 2233 25 536 61 104 89 888 84 102 88 38 -1 -1
70 42 37 1875 81 527 -1 -1
70 306 73 59 23 28 29 522 98 123 -1 -1
70 1242 3 146 21 1023 71 106 -1 -1
70 1339 18 430 75 26 -1 -1
70 427 36 394 72 2 9 691 13 888 44 162 90 266 -1 -1
70 114 81 369 68 1979 61 786 8 1237 93 562 -1 -1
70 1262 88 1058 15 971 51 844 72 179 81 307 -1 -1
70 740 10 6 24 958 73 83 -1 -1
70 584 44 20 31 309 85 1836 9 423 59 79 39 467 21 723 68 479 -1 -1
70 418 25 854 99 1423 -1 -1
70 25 42 559 41 643 32 237 86 899 -1 -1
70 1200 20 1308 26 1172 17 601 28 1833 -1 -1
70 116 41 109 0 343 97 1982 -1 -1
70 69 64 1681 21 239 12 65 86 1873 -1 -1
70 964 89 163 -1 -1
70 688 30 3263 11 1 81 1583 -1 -1
70 89 81 496 95 556 -1 -1
70 1167 14 947 48 500 85 499 -1 -1
70 1385 45 571 92 1435 -1 -1
70 984 24 969 92 323 69 690 40 1104 59 229 48 740 15 1156 4 389 84 301 -1 -1
70 145 64 336 47 689 27 460 45 110 -1 -1
70 275 6 190 76 555 15 96 45 247 87 760 -1 -1
70 1320 80 602 31 1210 75 286 67 700 95 1211 -1 -1
70 55 0 213 54 185 -1 -1
70 665 69 3341 29 815 78 119 -1 -1
70 724 47 1996 65 703 13 503 61 367 29 294 6 394 10 284 8 15 55 640 -1 -1
70 2093 40 63 90 1076 -1 -1
70 439 33 2410 36 15 10 687 45 675 -1 -1
70 49 66 137 99 230 62 1353 90 302 -1 -1
70 134 67 461 1 749 65 973 -1 -1
70 12 61 1642 2 829 89 425 -1 -1
70 1329 71 1201 0 1406 28 1164 47 288 -1 -1
70 1325 15 1119 91 114 -1 -1
70 182 16 1004 24 55 1 49 11 347 32 518 0 565 17 794 9 5 39 108 -1 -1
70 562 22 231 69 69 66 159 92 675 -1 -1
70 164 2 1215 4 380 38 202 81 256 -1 -1
70 928 83 208 57 249 99 338 -1 -1
70 696 62 143 13 707 81 3307 -1 -1
70 1260 24 1367 20 117 58 944 -1 -1
70 1721 8 20 22 818 8 263 42 140 -1 -1
70 106 52 282 97 129 -1 -1
70 1571 12 425 98 695 -1 -1
70 1193 49 123 36 971 37 1561 2 399 18 252 38 905 -1 -1
70 260 59 155 91 97 -1 -1
70 136 42 45 32 788 5 18 8 829 6 467 14 800 99 40 -1 -1
70 560 19 1710 73 574 -1 -1
70 703 23 308 92 584 -1 -1
70 765 79 58 24 191 22 1066 14 127 60 949 -1 -1
70 88 3 614 40 752 78 100 -1 -1
70 400 63 263 69 767 44 67 95 39 -1 -1
70 388 93 163 38 479 46 837 82 55 -1 -1
70 736 44 1480 43 1292 91 9 -1 -1
70 408 21 226 30 1128 29 1010 67 547 -1 -1
70 732 68 2647 41 798 48 138 94 518 -1 -1
70 129 31 73 53 248 9 958 6 39 45 347 -1 -1
70 2534 58 1109 44 273 17 117 98 474 -1 -1
70 1471 44 236 34 1052 15 763 10 640 79 762 -1 -1
70 57 17 659 62 290 16 56 26 374 77 1860 -1 -1
70 132 30 136 49 26 90 412 -1 -1
70 195 98 95 91 476 10 399 63 90 -1 -1
70 387 33 417 26 320 67 1037 -1 -1
70 1170 69 956 15 583 10 28 18 56 77 218 -1 -1
70 180 51 853 0 189 31 238 95 325 -1 -1
70 506 26 725 41 15 47 376 95 809 -1 -1
70 936 58 11 41 537 74 993 -1 -1
70 141 68 676 1 54 57 138 -1 -1
70 465 62 27 3 1053 77 725 27 1643 62 4990 13 66 89 756 -1 -1
70 100 29 221 90 506 -1 -1
70 377 30 3291 27 919 89 375 -1 -1
70 313 82 357 20 328 94 275 -1 -1
70 902 28 1432 49 475 87 572 -1 -1
70 786 39 272 17 964 39 1016 -1 -1
70 262 29 779 86 643 42 613 51 906 59 655 73 822 -1 -1
70 745 67 290 89 1320 -1 -1
70 21 39 72 2 1056 87 332 -1 -1
70 796 58 1194 88 73 33 230 69 358 -1 -1
70 85 61 137 47 91 45 486 62 1634 6 237 95 143 -1 -1
70 268 51 875 66 2308 41 513 4 1394 37 500 97 1225 -1 -1
70 13 96 2010 -1 -1
70 445 21 520 83 422 -1 -1
70 24 49 357 59 602 81 136 4 1879 75 1886 -1 -1
70 621 62 630 89 621 -1 -1
70 849 75 2805 68 442 52 410 17 204 15 162 21 1616 25 411 16 32 80 140 -1 -1
70 158 82 421 31 3054 60 3 2 387 10 1677 99 130 -1 -1
70 55 80 1650 55 151 4 852 11 66 38 856 88 282 -1 -1
70 1263 23 2321 74 786 -1 -1
70 184 11 160 82 441 29 165 8 889 19 746 86 497 -1 -1
70 881 86 486 8 857 86 732 -1 -1
70 459 87 2093 42 482 45 1203 41 965 18 111 21 273 82 2451 -1 -1
70 423 12 195 87 556 -1 -1
70 173 12 348 17 433 15 10 68 66 -1 -1
70 565 0 209 73 805 -1 -1
70 1105 98 108 27 456 95 29 -1 -1
70 1718 93 94 25 248 40 382 11 832 73 294 -1 -1
70 1057 34 75 23 37 24 635 28 1519 29 67 16 464 85 1719 -1 -1
70 1210 38 240 51 309 65 711 -1 -1
70 2418 61 91 69 1970 90 352 -1 -1
70 35 42 1377 77 68 -1 -1
70 838 2 353 55 231 -1 -1
70 672 4 659 36 217 53 1378 15 407 77 1301 -1 -1
70 922 80 1269 0 299 54 78 -1 -1
70 286 54 79 94 1042 -1 -1
70 672 95 114 -1 -1
71 701 99 703 46 83 60 299 40 1732 27 2252 75 71 -1 -1
71 781 96 1267 33 464 66 193 26 1283 36 25 84 337 -1 -1
71 1596 42 1983 59 545 2 266 15 1482 51 606 -1 -1
71 374 89 353 -1 -1
71 228 85 783 -1 -1
71 490 52 495 28 378 77 294 -1 -1
71 534 32 109 91 783 -1 -1
71 430 61 1875 18 1492 30 62 58 112 95 2443 -1 -1
71 798 18 373 82 212 4 286 52 24 65 248 -1 -1
71 15 96 228 -1 -1
71 203 33 8 6 163 62 1054 24 802 62 462 49 23 94 23 -1 -1
71 377 74 183 77 938 73 1579 87 7 -1 -1
71 208 98 56 -1 -1
71 908 72 358 29 719 17 557 20 371 3 331 17 166 42 655 -1 -1
71 82 96 618 83 286 78 720 14 135 91 260 -1 -1
71 199 0 89 28 342 2 149 22 338 50 510 -1 -1
71 830 18 696 54 134 71 2489 -1 -1
71 1658 83 421 46 7 14 983 25 1874 63 2007 -1 -1
71 2613 99 101 37 33 17 431 73 196 64 1228 13 142 12 2891 34 424 5 796 0 498 86 25 -1 -1
71 68 72 269 13 1272 52 1081 -1 -1
71 118 15 630 79 1151 -1 -1
71 172 16 169 10 439 1 178 21 37 72 1102 -1 -1
71 89 91 1604 15 14 18 443 40 1495 14 172 99 1123 -1 -1
71 1050 65 461 48 356 7 1702 5 111 67 484 -1 -1
71 869 52 118 1 549 79 408 -1 -1
71 170 42 1561 67 438 -1 -1
71 251 72 957 32 117 73 454 89 137 -1 -1
71 196 99 433 86 310 36 266 80 313 82 298 5 197 70 624 14 390 55 910 -1 -1
71 439 8 496 11 195 70 304 -1 -1
71 69 3 644 44 193 7 10 34 2372 44 980 18 461 14 330 77 40 -1 -1
71 230 85 3268 89 779 14 323 80 1151 -1 -1
71 91 10 504 27 330 28 4 97 194 -1 -1
71 219 42 811 94 450 -1 -1
71 406 38 51 21 160 65 623 33 291 88 266 -1 -1
71 1202 54 72 43 14 99 78 -1 -1
71 524 11 1812 7 320 83 1210 -1 -1
71 142 28 928 29 222 73 1127 -1 -1
71 44 84 1256 67 324 19 159 98 660 -1 -1
71 713 78 893 92 619 64 309 50 94 37 1063 36 358 29 763 14 702 28 447 17 29 87 1101 -1 -1
71 461 38 2013 95 78 -1 -1
71 8 52 359 71 175 -1 -1
71 780 65 126 57 1381 58 12 52 140 94 469 -1 -1
71 827 7 342 65 171 -1 -1
71 405 97 151 38 1186 23 989 4 2026 73 405 -1 -1
71 640 94 1196 10 313 14 622 11 143 5 321 23 103 80 249 -1 -1
71 717 81 2572 33 1016 7 49 53 375 -1 -1
71 2277 75 259 91 320 50 146 63 396 22 1910 54 1396 -1 -1
71 567 31 134 77 1808 65 481 24 556 83 1334 -1 -1
71 897 54 340 41 450 68 47 -1 -1
71 622 10 95 4 435 76 451 49 818 36 283 41 852 78 404 -1 -1
71 3 43 418 36 245 21 947 26 282 14 1633 33 1516 79 948 -1 -1
71 1680 98 380 22 1342 11 356 58 332 -1 -1
71 1000 50 437 76 293 4 308 68 133 94 215 -1 -1
71 591 15 446 85 143 -1 -1
71 652 44 622 69 40 0 302 23 135 75 324 -1 -1
71 120 94 5 28 49 80 1344 82 914 24 264 0 6 27 892 24 729 3 328 92 137 -1 -1
71 53 56 164 88 434 -1 -1
71 800 11 65 19 154 77 274 -1 -1
71 1206 76 235 94 1284 61 469 14 1295 65 545 -1 -1
71 628 30 57 62 2 10 1370 28 1568 9 1201 92 839 -1 -1
71 207 50 508 81 137 -1 -1
71 206 9 794 37 496 76 786 -1 -1
71 1754 0 592 11 30 98 217 -1 -1
71 692 34 115 64 235 99 1671 -1 -1
71 19 40 18 97 565 -1 -1
71 67 81 63 99 157 56 449 55 1582 47 1161 53 324 3 174 80 176 -1 -1
71 1350 15 163 81 504 -1 -1
71 2468 94 36 18 685 84 264 -1 -1
71 467 13 179 82 113 60 207 66 452 44 594 92 1424 -1 -1
71 8 30 198 49 48 39 116 95 798 98 729 25 945 85 442 13 388 24 258 66 460 -1 -1
71 82 52 18 66 564 37 504 96 1057 -1 -1
71 245 79 17 78 690 83 264 8 97 6 712 28 497 -1 -1
71 584 68 406 92 658 36 1553 19 355 37 186 57 848 30 1172 88 586 -1 -1
71 21 80 792 56 3 79 489 40 179 93 1488 -1 -1
71 204 8 248 74 644 -1 -1
71 190 21 844 36 209 50 173 33 438 9 1499 83 2105 -1 -1
71 1304 23 430 11 137 87 1307 -1 -1
71 187 30 159 84 74 40 450 27 1817 72 308 -1 -1
71 229 15 230 80 196 39 764 38 1583 19 681 55 319 -1 -1
71 938 10 244 63 546 -1 -1
71 1448 4 551 39 14 51 325 87 352 -1 -1
71 1494 11 2125 49 2481 35 111 20 147 42 1516 29 623 59 183 -1 -1
71 807 80 583 41 750 25 1150 75 684 -1 -1
71 694 52 126 62 2352 88 248 -1 -1
71 318 80 713 43 416 62 60 -1 -1
71 138 84 287 2 488 53 1824 16 415 6 568 8 1122 39 232 -1 -1
71 394 15 2990 31 687 0 305 10 871 11 147 61 1018 -1 -1
71 236 46 226 67 88 63 1054 19 444 5 492 41 1128 -1 -1
71 23 22 889 68 539 5 308 58 1190 -1 -1
71 64 82 25 92 1750 -1 -1
71 3455 67 416 96 94 89 891 63 153 73 259 54 249 73 648 -1 -1
71 847 81 242 85 953 12 60 61 2383 -1 -1
71 10 9 1809 72 2541 61 78 77 1178 -1 -1
71 485 94 119 92 14 8 370 15 197 99 147 -1 -1
71 58 75 400 33 152 38 1374 16 134 22 1130 62 357 -1 -1
71 384 12 711 58 128 -1 -1
71 329 72 631 93 332 -1 -1
71 984 10 497 77 160 -1 -1
71 393 15 1089 69 510 73 315 91 1225 -1 -1
71 605 31 504 72 503 19 325 84 12 -1 -1
71 982 47 38 17 16 10 1094 95 14 -1 -1
71 1080 27 329 22 41 84 75 22 41 20 876 1 131 24 1094 66 1348 -1 -1
71 860 85 715 3 811 12 117 82 1708 -1 -1
71 81 38 1757 93 104 -1 -1
71 450 85 46 65 334 8 66 27 636 39 188 -1 -1
71 434 0 166 83 885 66 473 57 251 68 117 22 230 93 87 -1 -1
71 461 79 108 92 369 71 878 78 61 97 768 -1 -1
71 474 7 1384 18 1837 57 102 -1 -1
71 1797 31 551 54 10 64 662 48 125 23 143 51 682 60 210 33 853 53 15 -1 -1
71 182 36 598 46 23 49 61 97 996 -1 -1
71 1627 64 196 23 248 17 363 87 676 -1 -1
71 241 37 294 7 946 81 809 -1 -1
71 711 40 182 48 613 55 433 39 413 82 722 -1 -1
71 10 85 149 29 625 36 1281 90 1896 -1 -1
71 82 54 919 83 60 -1 -1
71 1409 59 1415 50 356 9 479 5 544 32 20 40 379 77 1179 -1 -1
71 2315 98 345 44 502 40 1919 79 51 -1 -1
71 305 70 273 34 392 49 770 -1 -1
71 549 33 264 17 707 39 1245 -1 -1
71 1162 57 7 53 113 93 137 -1 -1
71 1967 48 1508 90 2027 52 1108 93 2574 -1 -1
71 541 41 333 57 282 49 611 5 1868 78 306 -1 -1
71 642 75 389 22 154 16 159 71 656 -1 -1
71 416 63 922 17 92 87 64 -1 -1
71 109 58 951 0 66 2 412 0 299 97 86 -1 -1
71 115 1 1431 81 255 -1 -1
71 111 66 532 0 265 71 801 24 83 41 884 25 749 61 52 75 205 -1 -1
71 849 60 732 0 247 8 695 71 913 41 783 19 730 94 857 -1 -1
71 401 97 1248 57 312 97 228 -1 -1
71 460 4 1178 25 86 29 90 3 156 0 514 15 511 5 1801 94 2 -1 -1
71 136 82 223 89 448 97 116 -1 -1
71 75 15 1064 14 1451 57 307 -1 -1
71 667 87 8 25 86 83 401 -1 -1
71 99 74 48 49 234 81 386 8 16 63 174 64 324 46 658 30 237 97 588 -1 -1
71 2156 56 483 51 801 40 287 86 67 -1 -1
71 503 77 722 61 689 46 1218 56 271 -1 -1
71 217 90 361 49 1450 68 579 21 425 76 282 -1 -1
71 502 85 471 -1 -1
71 13 1 278 74 456 4 143 98 40 -1 -1
71 784 4 1181 57 631 58 435 -1 -1
71 1294 73 1185 96 584 -1 -1
71 1720 97 219 -1 -1
71 518 67 1040 73 626 87 207 -1 -1
71 251 82 761 30 557 1 213 40 180 61 873 -1 -1
71 255 73 173 10 347 66 418 -1 -1
71 298 65 552 20 288 45 1895 36 566 75 441 -1 -1
71 28 37 894 65 37 -1 -1
71 150 80 347 -1 -1
71 1576 10 232 73 249 -1 -1
71 503 96 12 47 147 20 446 54 199 73 17 -1 -1
71 520 7 268 67 301 63 56 28 253 17 627 62 423 -1 -1
71 1042 28 1120 49 2042 21 608 11 259 44 228 40 1018 84 1533 -1 -1
71 1395 40 590 31 253 13 222 86 56 -1 -1
71 351 4 197 10 277 41 322 4 125 53 2702 40 382 71 1560 -1 -1
71 230 94 162 56 254 88 384 -1 -1
71 659 33 154 63 63 93 493 -1 -1
71 1369 66 31 81 117 1 263 55 450 42 989 17 1282 81 894 -1 -1
71 636 43 661 14 89 47 47 22 250 64 463 -1 -1
71 690 88 259 91 492 39 1562 84 555 83 1530 68 549 57 1255 33 241 65 1638 -1 -1
71 611 41 832 3 2138 12 530 48 93 -1 -1
71 233 29 192 33 853 48 51 7 69 64 47 -1 -1
71 224 64 2095 76 541 95 357 -1 -1
71 1074 78 983 5 144 92 1071 -1 -1
71 891 61 262 69 919 26 85 29 1012 56 175 -1 -1
71 625 73 736 42 579 87 154 -1 -1
71 1005 60 538 80 155 76 630 35 598 6 1187 31 521 85 35 -1 -1
71 74 5 195 2 877 11 455 12 361 94 109 -1 -1
71 325 90 27 49 992 84 1047 23 953 58 1183 17 1698 54 107 81 303 -1 -1
71 2 17 1061 50 375 39 1652 74 797 -1 -1
71 1194 79 329 13 1469 27 198 72 214 -1 -1
71 953 1 142 32 112 66 577 53 452 78 404 -1 -1
71 46 33 152 99 25 -1 -1
71 734 25 38 35 729 22 577 50 272 -1 -1
71 285 12 112 69 163 -1 -1
71 587 88 117 83 1396 92 82 -1 -1
71 223 30 309 8 315 84 240 -1 -1
71 2114 35 508 42 3338 2 383 10 391 53 541 78 738 -1 -1
71 663 11 536 33 201 77 58 -1 -1
71 1093 16 129 9 101 76 438 15 880 90 3332 -1 -1
71 1299 70 160 38 690 93 359 -1 -1
71 483 11 219 18 487 4 214 20 701 53 988 -1 -1
71 2239 57 30 56 319 73 45 98 797 -1 -1
71 98 96 389 -1 -1
71 1594 87 1876 97 1004 -1 -1
71 1642 58 1829 95 90 -1 -1
71 574 5 519 59 417 -1 -1
71 405 15 1367 99 166 -1 -1
71 3095 68 852 89 525 44 312 93 263 -1 -1
71 12 24 990 21 176 64 527 87 110 -1 -1
71 201 34 380 89 301 -1 -1
71 185 31 418 57 348 11 179 57 370 85 5 -1 -1
71 595 84 534 29 258 99 215 -1 -1
71 648 35 635 56 203 71 175 85 837 -1 -1
71 84 95 28 -1 -1
71 1671 95 27 -1 -1
71 64 94 158 32 117 94 248 -1 -1
71 420 82 467 23 41 17 106 42 418 -1 -1
71 97 69 141 74 349 19 46 27 645 28 55 99 225 -1 -1
71 314 36 80 84 1670 61 468 51 278 1 282 11 260 30 89 -1 -1
72 196 36 85 11 726 20 7 42 132 -1 -1
72 73 45 906 32 786 68 238 -1 -1
72 569 68 137 55 231 97 57 -1 -1
72 653 66 998 86 214 17 327 18 2 13 645 84 506 -1 -1
72 166 2 1315 98 1172 -1 -1
72 606 11 1834 32 478 71 540 -1 -1
72 1044 7 248 32 1530 95 195 -1 -1
72 106 93 400 -1 -1
72 504 52 505 3 166 57 2432 84 1440 67 727 25 236 26 344 50 21 -1 -1
72 59 7 110 91 184 -1 -1
72 384 98 178 15 572 5 231 25 49 41 257 28 728 66 233 -1 -1
72 5 10 1397 38 388 39 541 78 41 -1 -1
72 59 7 1812 43 1247 5 1425 30 976 47 15 -1 -1
72 1211 16 229 56 296 48 89 99 76 -1 -1
72 170 4 282 24 2899 51 421 12 78 39 413 55 318 -1 -1
72 10 98 138 48 2108 29 380 36 1751 69 308 23 510 78 27 48 687 37 272 33 600 85 2469 -1 -1
72 414 86 36 73 186 32 319 30 923 27 571 72 1574 -1 -1
72 32 28 819 86 392 -1 -1
72 32 56 292 53 320 50 342 84 707 -1 -1
72 534 91 421 73 630 12 1404 44 1167 3 457 78 519 -1 -1
72 74 70 501 3 1617 54 121 24 104 67 217 -1 -1
72 19 77 476 35 454 51 4553 23 572 15 236 72 318 -1 -1
72 1313 46 216 25 688 3 994 6 979 12 128 71 25 -1 -1
72 900 86 294 4 973 63 1743 68 444 61 624 40 778 67 336 -1 -1
72 1248 1 426 61 90 37 2731 12 209 83 998 -1 -1
72 1357 25 296 45 582 39 589 23 456 92 525 -1 -1
72 593 84 618 41 13 1 54 95 886 -1 -1
72 416 11 30 78 46 79 482 -1 -1
72 1178 70 211 37 318 74 941 99 1482 -1 -1
72 752 88 1631 66 243 18 894 63 607 27 548 7 484 22 699 99 249 -1 -1
72 564 82 14 79 526 72 189 13 949 69 654 79 176 -1 -1
72 533 47 287 95 42 -1 -1
72 68 98 31 -1 -1
72 365 35 426 40 585 7 157 71 640 -1 -1
72 212 21 78 41 83 97 894 -1 -1
72 187 27 563 82 2117 98 616 -1 -1
72 592 20 497 51 1157 95 62 79 431 89 727 97 240 -1 -1
72 237 45 827 29 314 98 338 -1 -1
72 156 76 361 86 171 94 700 -1 -1
72 128 42 103 94 102 -1 -1
72 577 59 437 56 349 84 174 76 196 8 100 48 30 54 268 99 197 -1 -1
72 940 1 335 97 938 -1 -1
72 20 3 787 94 45 69 2407 22 1077 9 396 45 1659 86 342 -1 -1
72 143 85 381 -1 -1
72 57 41 720 96 136 10 251 64 255 49 34 50 139 21 156 32 35 12 713 82 249 -1 -1
72 710 12 451 50 41 65 2431 46 242 45 186 73 282 -1 -1
72 12 16 8 62 85 99 311 -1 -1
72 424 3 438 86 610 -1 -1
72 1593 0 526 67 842 38 575 86 48 -1 -1
72 530 4 953 86 800 58 1151 22 358 8 1230 12 2579 42 1066 49 27 -1 -1
72 1609 56 728 40 272 21 456 37 556 45 149 34 279 38 1087 67 878 -1 -1
72 1476 13 536 27 1410 94 613 -1 -1
72 804 66 2215 47 200 37 539 53 403 43 1998 52 726 34 852 96 612 -1 -1
72 469 56 1030 20 325 46 588 45 3121 44 77 97 358 -1 -1
72 154 81 1531 91 269 57 340 16 320 62 852 -1 -1
72 324 44 210 85 105 67 150 78 81 43 488 3 1467 2 1471 91 770 -1 -1
72 595 86 76 62 296 21 1619 27 886 98 706 -1 -1
72 1296 62 273 49 239 7 675 88 292 -1 -1
72 405 46 593 41 662 57 639 -1 -1
72 1350 12 487 52 820 96 356 -1 -1
72 333 58 87 52 774 93 26 -1 -1
72 150 8 312 43 537 71 964 30 106 6 520 82 1033 -1 -1
72 215 46 199 13 1147 86 400 -1 -1
72 117 7 483 41 634 73 901 -1 -1
72 312 42 1701 92 663 43 865 2 296 43 2018 78 61 -1 -1
72 548 17 1258 94 1759 -1 -1
72 135 30 1912 32 227 73 749 68 206 86 284 -1 -1
72 669 64 574 85 215 13 1801 96 281 -1 -1
72 214 59 168 62 507 93 381 -1 -1
72 538 32 133 54 11 17 648 2 133 27 658 61 107 -1 -1
72 800 58 561 97 79 50 188 21 374 53 2745 48 209 9 874 60 1103 -1 -1
72 118 22 2964 18 1488 80 61 -1 -1
72 299 6 59 57 1801 -1 -1
72 41 21 263 63 756 -1 -1
72 376 22 1100 97 391 -1 -1
72 393 11 736 59 910 -1 -1
72 315 64 75 62 154 65 329 98 1083 -1 -1
72 313 74 114 75 1127 86 791 62 82 43 637 24 910 26 473 33 612 7 1590 52 78 -1 -1
72 1575 37 272 40 297 73 440 0 122 15 116 21 3364 99 620 -1 -1
72 242 49 415 68 152 2 174 44 2362 52 456 50 9 59 1534 -1 -1
72 1600 82 661 34 933 24 121 71 503 -1 -1
72 752 22 934 23 1086 57 63 -1 -1
72 288 43 716 10 68 16 68 37 385 26 217 12 2262 43 213 -1 -1
72 2014 52 1758 64 288 26 213 67 263 -1 -1
72 1934 91 404 89 155 78 397 34 600 63 889 52 305 37 759 18 865 86 267 -1 -1
72 19 36 62 54 342 3 555 58 448 -1 -1
72 177 30 1388 1 237 66 1080 -1 -1
72 469 80 1034 28 21 27 212 43 755 38 522 75 36 -1 -1
72 132 41 177 49 1076 63 1069 -1 -1
72 942 32 52 95 881 -1 -1
72 1334 97 542 50 935 48 23 3 271 77 550 -1 -1
72 75 77 1 18 260 16 501 18 257 17 1729 66 657 -1 -1
72 822 53 530 30 1051 27 254 16 1541 7 207 67 434 -1 -1
72 495 32 703 96 81 -1 -1
72 1058 92 3124 27 455 17 1204 2 311 29 137 82 885 -1 -1
72 754 65 379 47 454 57 1783 92 122 -1 -1
72 506 92 891 74 295 52 1860 28 1140 67 490 -1 -1
72 394 64 481 68 1377 79 94 66 708 17 47 24 108 78 240 -1 -1
72 840 36 563 16 1037 75 12 39 74 70 61 -1 -1
72 208 89 1056 33 1061 24 442 32 459 77 68 -1 -1
72 682 70 75 93 233 95 397 13 598 17 260 90 211 -1 -1
72 204 55 74 85 498 83 18 74 1613 31 289 84 367 -1 -1
72 83 79 44 9 65 21 113 90 615 -1 -1
72 488 7 1755 65 1016 24 216 21 1000 66 1324 -1 -1
72 162 92 89 54 400 17 1206 82 689 12 90 28 44 22 28 77 488 -1 -1
72 423 79 2723 38 111 57 533 81 500 -1 -1
72 717 36 481 86 658 -1 -1
72 1076 80 322 73 1015 39 323 12 565 71 89 -1 -1
72 880 21 838 39 151 16 640 97 351 -1 -1
72 642 64 20 36 643 94 1141 -1 -1
72 313 17 68 50 860 87 885 -1 -1
72 197 61 2064 4 1338 30 567 29 843 59 3 47 132 13 480 98 317 -1 -1
72 333 61 978 9 844 68 527 -1 -1
72 347 46 413 0 77 97 391 -1 -1
72 139 56 611 93 239 -1 -1
72 250 65 1018 19 164 4 205 54 207 51 111 32 316 46 73 77 780 -1 -1
72 146 60 356 65 454 14 390 79 157 -1 -1
72 1134 12 567 45 246 70 284 79 540 29 334 67 19 -1 -1
72 34 12 584 76 407 -1 -1
72 548 62 437 78 3 5 798 71 2174 56 599 86 399 -1 -1
72 1376 49 211 42 51 66 441 4 125 6 235 29 189 87 1734 -1 -1
72 472 53 303 66 306 81 153 31 487 95 878 -1 -1
72 1604 30 295 2 72 4 242 53 220 -1 -1
72 98 5 468 51 790 2 691 87 152 -1 -1
72 817 25 632 64 1167 -1 -1
72 245 11 1320 14 1106 61 437 88 1239 -1 -1
72 611 58 1128 67 303 89 152 -1 -1
72 380 45 1032 22 69 54 641 6 610 68 147 -1 -1
72 702 33 131 95 66 -1 -1
72 110 25 62 97 1623 1 716 88 418 -1 -1
72 681 79 143 63 473 24 282 28 1172 77 1115 -1 -1
72 931 89 995 75 2262 43 531 49 1081 27 1058 51 566 88 190 -1 -1
72 432 43 44 27 11 68 1243 -1 -1
72 1262 35 448 57 83 -1 -1
72 257 66 1176 17 3674 16 1390 12 452 38 176 -1 -1
72 573 84 1148 33 260 68 58 -1 -1
72 289 87 5 53 513 63 555 -1 -1
72 1989 9 301 1 2058 39 9 -1 -1
72 367 16 785 49 212 4 98 38 179 10 1051 55 506 -1 -1
72 884 22 279 36 103 88 208 -1 -1
72 366 42 47 20 93 81 1185 -1 -1
72 61 88 63 20 494 96 324 -1 -1
72 747 41 529 56 1123 17 375 49 42 -1 -1
72 594 84 474 24 1819 6 978 67 191 36 204 87 85 -1 -1
72 181 45 47 37 346 13 457 98 410 -1 -1
72 435 55 37 14 1251 65 413 -1 -1
72 482 50 33 72 1177 70 1931 31 1156 13 375 19 195 74 131 -1 -1
72 863 5 1604 61 1659 67 114 42 18 37 326 23 385 82 190 -1 -1
72 262 59 5206 52 85 12 289 42 62 21 351 39 455 69 950 -1 -1
72 431 4 661 22 941 40 313 -1 -1
72 193 60 882 64 154 24 306 59 1373 -1 -1
72 3240 6 80 4 1041 84 659 -1 -1
72 11 95 394 78 655 67 1115 16 1353 87 247 -1 -1
72 529 4 628 79 25 -1 -1
72 1038 60 322 30 1611 96 979 -1 -1
72 508 45 156 86 221 93 219 -1 -1
72 166 38 1181 6 202 30 2365 49 545 -1 -1
72 68 42 22 91 647 -1 -1
72 398 93 912 31 347 74 1677 -1 -1
72 536 58 864 40 204 78 268 -1 -1
72 1358 46 354 8 335 11 790 22 133 83 119 -1 -1
72 203 66 190 18 95 31 890 97 565 -1 -1
72 119 11 410 10 700 98 274 -1 -1
72 134 54 503 73 391 60 801 14 1589 89 215 -1 -1
72 650 93 412 69 306 91 839 -1 -1
72 616 16 273 78 158 83 1467 -1 -1
72 77 44 541 4 430 77 986 -1 -1
72 50 1 1330 61 250 96 151 -1 -1
72 2695 37 42 75 428 -1 -1
72 404 75 830 54 570 23 649 77 340 -1 -1
72 48 91 142 54 1016 40 1369 41 352 86 83 -1 -1
72 145 84 463 66 925 57 831 87 345 -1 -1
72 149 63 357 94 365 -1 -1
72 875 32 203 3 1036 5 569 6 216 68 226 -1 -1
72 469 55 53 7 1444 58 446 -1 -1
72 727 94 194 50 1138 44 269 78 594 -1 -1
72 32 67 751 37 574 56 671 46 11 24 186 99 516 -1 -1
72 1233 92 339 3 80 28 208 68 128 35 218 93 722 -1 -1
72 486 82 1793 71 621 21 1374 4 66 11 88 67 111 -1 -1
72 464 7 749 41 592 -1 -1
72 308 42 223 5 212 59 64 -1 -1
72 245 1 1491 97 627 -1 -1
72 328 46 492 4 137 20 1878 46 756 62 766 -1 -1
72 5 37 165 26 176 12 31 56 337 -1 -1
72 892 33 175 38 334 91 2569 -1 -1
72 1117 88 843 8 207 11 182 68 381 -1 -1
72 125 40 102 69 847 81 842 7 1619 94 1478 -1 -1
72 388 85 1492 12 743 47 672 89 595 -1 -1
72 872 57 66 28 88 29 50 94 475 -1 -1
72 756 27 500 74 1456 -1 -1
72 1043 36 1432 89 362 -1 -1
72 17 6 1116 56 157 -1 -1
72 708 10 3165 31 28 81 213 -1 -1
72 269 0 112 53 752 -1 -1
72 206 59 1278 55 1156 44 923 87 569 -1 -1
72 880 90 617 -1 -1
72 413 53 73 2 1894 7 547 78 839 -1 -1
72 894 50 138 31 754 58 701 84 544 -1 -1
72 533 76 342 34 91 63 93 -1 -1
72 285 15 186 53 611 -1 -1
72 449 28 157 58 185 77 261 -1 -1
72 508 31 1011 56 515 55 186 27 103 12 1253 45 2898 -1 -1
72 172 12 121 80 379 -1 -1
72 235 52 634 99 916 -1 -1
72 2200 12 281 6 338 13 197 36 1097 34 1629 65 332 -1 -1
72 245 62 1278 21 545 46 1119 64 61 50 604 32 284 53 10 85 326 -1 -1
72 409 91 48 40 41 67 36 43 120 87 50 -1 -1
72 560 68 913 9 484 26 247 46 394 -1 -1
72 492 34 144 91 157 -1 -1
72 516 85 241 -1 -1
72 262 6 326 3 940 53 667 -1 -1
72 292 9 316 12 971 96 298 -1 -1
72 1435 14 25 40 23 10 617 88 504 -1 -1
72 30 3 86 75 2493 -1 -1
72 244 11 1981 76 518 -1 -1
72 866 38 602 2 1555 53 1232 -1 -1
72 32 68 438 76 1109 15 1987 59 357 26 848 89 204 -1 -1
72 300 36 409 98 402 -1 -1
72 445 39 1071 18 1971 54 277 64 6 -1 -1
72 2087 58 661 89 166 54 833 75 114 -1 -1
72 187 13 351 29 243 95 580 -1 -1
72 16 76 693 60 745 66 171 79 119 -1 -1
72 712 0 267 24 61 28 535 93 91 -1 -1
73 1166 71 1065 50 405 58 167 21 1171 25 157 70 1354 -1 -1
73 2463 57 340 27 242 65 2455 51 54 49 2687 3 302 99 100 -1 -1
73 409 6 1433 23 617 32 181 74 24 -1 -1
73 187 62 534 33 202 55 1627 38 1114 46 663 41 164 20 1015 41 376 -1 -1
73 700 71 460 64 472 74 415 17 671 59 405 -1 -1
73 70 0 1028 45 134 40 592 94 791 -1 -1
73 221 78 610 90 29 -1 -1
73 425 95 1045 93 614 61 70 99 91 30 47 99 598 -1 -1
73 91 33 732 4 2078 63 1922 22 1200 64 40 -1 -1
73 32 43 6 44 560 0 248 37 291 -1 -1
73 140 20 466 71 601 74 69 23 185 99 483 -1 -1
73 310 36 737 55 286 38 2644 77 1168 34 728 92 125 -1 -1
73 2441 36 129 21 1018 27 40 67 965 -1 -1
73 51 21 959 40 1618 1 131 23 204 58 55 -1 -1
73 589 81 34 89 101 58 338 45 543 68 1397 -1 -1
73 976 53 182 30 1462 50 121 9 1287 20 2157 19 13 75 88 -1 -1
73 58 19 454 28 279 1 438 14 202 67 244 -1 -1
73 396 85 528 70 147 11 458 64 160 18 793 41 285 27 76 5 29 29 207 43 1037 -1 -1
73 753 23 1703 50 180 11 2029 62 577 -1 -1
73 1030 25 665 10 201 52 950 51 377 30 1393 18 500 63 2345 -1 -1
73 189 80 319 35 333 56 985 5 284 54 684 -1 -1
73 1294 0 796 74 474 -1 -1
73 742 91 22 -1 -1
73 472 15 582 71 69 24 222 2 398 84 505 -1 -1
73 1419 86 1719 21 714 9 170 95 881 -1 -1
73 72 7 389 89 1440 -1 -1
73 22 19 1142 62 991 -1 -1
73 643 76 658 2 554 84 199 -1 -1
73 410 21 636 50 732 26 739 0 614 9 743 70 489 -1 -1
73 52 41 105 1 467 16 156 41 463 47 639 25 1566 23 2019 6 660 17 88 11 850 77 342 -1 -1
73 574 55 361 68 1643 75 1182 -1 -1
73 717 76 346 39 247 87 2037 -1 -1
73 2778 61 2216 45 294 90 742 -1 -1
73 1076 75 191 49 1005 19 711 68 207 -1 -1
73 41 67 615 54 1434 51 365 76 1137 -1 -1
73 101 14 281 45 792 24 299 36 93 59 996 -1 -1
73 167 28 607 51 1032 65 986 -1 -1
73 24 67 108 88 174 92 194 36 100 68 881 -1 -1
73 67 22 156 33 422 61 140 -1 -1
73 927 36 28 32 508 37 130 3 674 2 739 28 610 84 410 -1 -1
73 214 44 2304 29 505 42 1222 15 1060 69 528 -1 -1
73 268 37 204 36 537 68 372 -1 -1
73 260 96 199 -1 -1
73 979 31 252 5 353 75 1800 -1 -1
73 48 69 148 52 517 19 2062 17 608 41 697 7 37 75 129 -1 -1
73 401 15 1336 77 40 40 148 98 171 -1 -1
73 789 48 1518 78 585 29 1865 61 332 52 1086 93 307 -1 -1
73 174 43 232 46 809 65 301 75 137 50 46 47 2207 3 493 72 188 -1 -1
73 145 21 755 94 1273 -1 -1
73 1745 49 276 41 491 18 33 4 120 87 338 -1 -1
73 33 77 447 91 101 -1 -1
73 641 54 39 19 129 61 398 -1 -1
73 723 96 145 15 1383 0 46 99 303 -1 -1
73 484 91 462 54 2598 88 852 -1 -1
73 733 70 246 22 1428 76 900 -1 -1
73 180 85 171 14 689 54 1160 1 105 46 741 97 2166 -1 -1
73 3 53 56 73 802 -1 -1
73 1138 5 281 62 719 26 387 72 171 -1 -1
73 129 86 325 56 164 83 324 64 367 18 1156 36 70 69 467 -1 -1
73 653 55 2422 42 403 62 1116 -1 -1
73 601 27 38 17 609 29 192 83 299 -1 -1
73 34 94 796 84 147 30 1741 27 108 8 419 60 137 -1 -1
73 1290 57 287 95 37 10 285 68 320 33 516 74 701 -1 -1
73 1771 98 182 48 21 76 36 23 344 5 1667 31 14 24 61 87 37 -1 -1
73 71 13 2349 44 151 82 524 75 470 5 614 6 11 87 823 -1 -1
73 119 74 559 62 151 89 99 39 122 87 147 39 216 42 433 78 173 -1 -1
73 60 18 955 78 111 13 251 85 668 -1 -1
73 699 59 393 32 228 72 410 -1 -1
73 146 12 117 20 227 69 1354 -1 -1
73 60 0 625 19 1187 20 89 29 87 40 371 -1 -1
73 238 27 65 26 1201 80 1250 58 2481 42 328 48 347 4 653 48 50 -1 -1
73 36 34 569 5 2280 52 80 -1 -1
73 1340 75 230 72 123 39 250 8 545 72 716 -1 -1
73 739 79 722 58 25 29 139 51 732 22 47 28 562 83 86 -1 -1
73 2082 59 167 99 157 -1 -1
73 3523 22 784 8 704 71 3098 -1 -1
73 2 1 134 99 238 -1 -1
73 238 64 290 43 716 94 143 -1 -1
73 369 63 1210 82 667 -1 -1
73 739 12 131 33 1288 0 35 9 783 61 421 -1 -1
73 343 93 34 65 503 73 53 -1 -1
73 184 11 429 79 303 9 1992 85 864 -1 -1
73 1488 40 677 0 908 95 275 -1 -1
73 450 25 454 39 954 82 188 -1 -1
73 1868 97 554 43 912 28 693 98 958 -1 -1
73 513 17 885 0 2646 50 293 -1 -1
73 237 68 114 90 1814 -1 -1
73 286 90 491 45 228 77 1250 -1 -1
73 1105 1 2263 69 75 -1 -1
73 31 29 78 8 1122 60 1886 -1 -1
73 389 82 359 21 668 88 1963 -1 -1
73 1260 97 114 33 698 46 46 36 217 6 1179 21 1287 35 434 -1 -1
73 831 50 395 11 70 35 76 22 599 96 383 -1 -1
73 613 92 206 21 511 34 414 10 136 57 161 -1 -1
73 2278 55 379 19 540 91 119 -1 -1
73 1096 99 84 -1 -1
73 385 58 380 94 1339 -1 -1
73 429 65 310 96 751 -1 -1
73 562 72 831 37 204 53 519 48 2 1 393 17 148 15 441 68 103 -1 -1
73 1484 63 704 56 84 68 547 78 2010 -1 -1
73 917 82 2675 35 915 97 676 91 2636 55 661 61 364 60 232 92 567 -1 -1
73 10 37 22 77 590 -1 -1
73 3057 50 1700 12 652 39 455 6 683 62 146 -1 -1
73 595 17 1070 60 1083 74 226 45 876 74 16 -1 -1
73 460 69 755 57 987 39 449 19 53 95 991 -1 -1
73 363 76 1339 56 718 54 1320 56 597 7 266 33 622 8 255 0 2216 58 356 -1 -1
73 687 63 58 64 551 18 180 80 485 -1 -1
73 32 34 653 82 704 88 126 68 324 53 600 35 7 18 796 59 72 -1 -1
73 86 37 1040 17 39 25 498 83 767 -1 -1
73 744 24 121 44 285 98 248 -1 -1
73 373 95 604 89 427 12 2004 59 479 28 420 80 381 -1 -1
73 132 31 48 35 959 5 240 85 183 -1 -1
73 636 52 52 9 350 67 1697 -1 -1
73 662 52 236 77 628 -1 -1
73 71 35 213 46 1581 41 139 87 218 -1 -1
73 53 85 1731 10 85 28 350 23 8 88 1356 -1 -1
73 1228 5 204 14 469 3 49 48 29 -1 -1
73 1471 19 100 48 429 41 601 15 403 74 373 -1 -1
73 15 98 1477 80 396 69 354 8 1948 11 886 39 22 52 829 61 2020 -1 -1
73 980 97 326 -1 -1
73 1047 67 342 60 66 29 391 56 80 63 681 73 1392 -1 -1
73 115 84 192 14 555 25 458 97 78 -1 -1
73 616 37 945 22 239 58 316 69 104 -1 -1
73 698 24 1221 15 145 93 1194 -1 -1
73 7 46 1098 44 55 93 361 -1 -1
73 6 14 1631 63 1735 46 1097 7 64 46 142 -1 -1
73 515 99 1024 -1 -1
73 291 14 329 47 1215 92 570 -1 -1
73 1810 5 431 30 1281 56 643 -1 -1
73 618 97 375 89 278 87 1680 61 334 95 701 -1 -1
73 829 66 638 55 447 56 376 37 712 4 545 97 525 -1 -1
73 309 4 71 10 175 67 306 61 192 77 18 -1 -1
73 236 22 91 73 618 -1 -1
73 867 4 328 27 31 47 380 -1 -1
73 424 14 199 17 614 77 363 -1 -1
73 611 88 497 27 162 91 390 -1 -1
73 41 65 797 44 214 33 269 44 136 79 13 -1 -1
73 434 7 583 43 21 69 82 -1 -1
73 1294 94 345 54 902 25 8 11 132 87 1193 -1 -1
73 2238 42 232 6 656 17 10 82 864 -1 -1
73 317 65 386 45 699 55 128 96 604 -1 -1
73 1610 24 42 27 724 83 97 -1 -1
73 1813 3 1000 58 425 -1 -1
73 1603 6 728 87 143 -1 -1
73 251 94 357 -1 -1
73 71 66 5 88 215 65 594 7 228 63 1553 -1 -1
73 753 3 158 81 607 -1 -1
73 24 49 146 62 222 12 2314 32 462 96 133 -1 -1
73 1258 9 868 77 253 -1 -1
73 25 42 62 54 148 94 604 -1 -1
73 715 42 408 93 243 -1 -1
73 25 50 1645 24 73 4 19 72 16 -1 -1
73 574 16 431 68 69 46 476 22 1046 19 71 99 838 -1 -1
73 122 30 635 8 368 22 489 41 41 6 1591 84 1584 -1 -1
73 97 26 441 10 918 27 609 40 448 10 283 6 521 37 673 60 677 -1 -1
73 308 35 159 96 996 -1 -1
73 55 36 293 95 134 -1 -1
73 453 77 873 32 212 7 1298 80 394 -1 -1
73 190 65 525 64 542 41 100 39 696 70 354 -1 -1
73 712 23 6 12 45 14 149 8 161 79 695 -1 -1
73 10 61 869 41 471 34 2295 58 121 -1 -1
73 2198 38 1485 8 172 56 142 -1 -1
73 765 85 1644 -1 -1
73 258 56 128 85 72 30 1398 64 409 54 1178 56 1619 12 302 61 263 71 449 -1 -1
73 378 98 625 -1 -1
73 17 40 617 5 23 66 1069 10 618 82 268 -1 -1
73 638 90 395 79 229 24 644 0 369 40 1203 46 310 50 150 26 5 96 225 -1 -1
73 171 15 1243 4 123 15 108 91 16 -1 -1
73 803 45 406 13 1130 20 346 14 259 87 709 -1 -1
73 512 53 584 58 583 72 1384 51 883 57 68 74 955 -1 -1
73 22 98 316 61 364 51 17 56 35 71 539 64 159 42 388 75 507 -1 -1
73 732 59 278 98 307 -1 -1
73 480 28 10 14 842 88 169 -1 -1
73 865 25 307 17 206 43 2025 66 291 -1 -1
73 8 24 15 89 339 93 830 10 142 72 98 -1 -1
73 113 79 468 94 8 86 12 72 36 53 1 17 1068 19 85 5 458 53 1234 47 2716 3 57 62 1083 -1 -1
73 1244 24 401 17 16 57 1300 42 95 5 387 45 513 -1 -1
73 236 31 1012 78 902 -1 -1
73 897 5 567 94 241 -1 -1
73 1193 11 45 41 1088 14 2808 69 484 -1 -1
73 281 92 617 -1 -1
73 1072 68 77 13 152 95 1265 -1 -1
73 565 96 118 66 3233 78 1028 87 77 60 364 83 40 74 19 30 667 63 106 -1 -1
73 229 31 814 52 1838 -1 -1
73 460 13 134 18 352 85 92 -1 -1
73 1516 47 1657 50 693 86 1311 -1 -1
73 621 71 200 62 380 31 385 12 142 69 30 -1 -1
73 382 70 82 0 505 67 1156 -1 -1
73 363 56 465 10 436 13 648 33 72 62 138 -1 -1
73 1616 18 490 95 1786 -1 -1
73 34 41 376 33 442 65 411 32 281 70 1761 -1 -1
73 591 69 366 33 509 1 775 39 52 38 187 87 137 -1 -1
73 557 84 529 72 50 57 93 72 110 -1 -1
73 97 8 1008 99 192 -1 -1
73 1129 94 1828 24 634 79 701 36 199 31 440 77 270 -1 -1
73 1293 0 634 78 100 -1 -1
73 725 53 1438 97 1178 -1 -1
73 1422 38 582 3 2758 85 68 -1 -1
73 13 30 596 73 187 57 691 20 435 69 107 -1 -1
73 308 79 532 47 1884 9 376 68 402 -1 -1
73 572 32 860 20 56 81 51 -1 -1
73 799 76 474 5 725 41 43 29 867 70 210 -1 -1
73 28 32 674 66 344 35 858 1 360 84 12 -1 -1
73 462 37 1125 62 55 51 1365 12 35 15 1203 59 294 -1 -1
73 207 97 314 12 1338 25 1174 79 53 -1 -1
73 284 59 1166 73 66 -1 -1
73 70 18 656 80 201 -1 -1
73 334 56 116 55 418 54 74 34 1195 79 135 -1 -1
73 577 17 234 58 448 -1 -1
73 44 79 712 77 90 51 529 26 578 67 560 -1 -1
73 815 9 788 83 211 -1 -1
73 303 79 750 20 1342 74 480 -1 -1
74 710 37 2009 49 140 5 911 86 491 -1 -1
74 1941 22 109 84 1130 59 595 54 69 23 495 12 892 3 2037 9 26 31 1099 11 102 75 112 -1 -1
74 288 48 1507 96 318 14 18 13 1428 89 745 -1 -1
74 11 68 93 95 148 -1 -1
74 1535 5 2160 81 368 35 115 86 273 -1 -1
74 827 18 1230 32 1007 78 760 -1 -1
74 318 61 408 93 435 -1 -1
74 521 76 299 2 677 61 879 86 1825 -1 -1
74 22 0 187 35 316 80 115 -1 -1
74 857 90 952 89 2981 99 384 86 22 70 574 33 2375 95 1022 -1 -1
74 1155 3 355 54 476 70 132 92 540 83 1618 42 64 20 263 57 106 23 2294 52 837 81 681 -1 -1
74 559 35 1099 49 275 71 173 27 1688 55 76 35 730 78 1024 -1 -1
74 289 57 75 96 1036 7 227 91 361 -1 -1
74 668 9 417 55 676 29 103 72 425 30 974 10 342 62 718 -1 -1
74 1151 98 1632 34 209 19 160 61 608 -1 -1
74 371 81 401 94 1449 62 231 38 1409 72 284 70 456 46 157 64 1141 -1 -1
74 484 15 83 19 171 80 2716 -1 -1
74 470 22 164 15 63 27 1500 19 656 1 5 82 17 -1 -1
74 110 32 539 69 898 66 151 23 159 46 868 27 559 33 228 3 2231 40 371 -1 -1
74 723 26 783 6 1379 47 715 10 83 79 156 -1 -1
74 1190 69 44 31 1166 88 745 -1 -1
74 180 25 575 24 373 98 198 -1 -1
74 558 41 368 63 223 49 103 78 26 -1 -1
74 1259 50 17 48 190 62 279 -1 -1
74 150 35 887 16 550 18 73 87 52 -1 -1
74 422 87 99 1 753 84 1653 -1 -1
74 372 85 103 11 136 18 601 48 1137 -1 -1
74 596 68 713 89 311 93 678 70 359 89 241 -1 -1
74 394 15 555 62 132 -1 -1
74 556 35 160 94 1429 64 239 45 1038 8 61 51 43 14 49 86 3378 -1 -1
74 401 67 141 13 658 48 466 36 318 66 962 -1 -1
74 783 72 43 61 248 85 82 47 768 33 952 32 644 60 2526 -1 -1
74 1414 9 138 27 86 15 642 18 3 5 510 28 403 14 880 79 824 -1 -1
74 327 3 210 94 781 63 231 45 187 18 573 44 393 -1 -1
74 576 11 508 78 156 -1 -1
74 1990 82 1269 -1 -1
74 1763 44 894 84 319 50 928 9 653 66 41 -1 -1
74 144 94 30 40 225 45 188 14 483 12 192 73 1003 -1 -1
74 163 73 106 89 381 -1 -1
74 211 37 233 28 112 27 250 58 820 64 122 -1 -1
74 836 17 1241 55 273 -1 -1
74 682 65 98 64 458 8 251 89 492 -1 -1
74 202 26 48 73 1873 67 247 56 77 64 336 45 224 15 88 92 256 -1 -1
74 1153 44 170 48 823 67 1500 24 72 93 148 -1 -1
74 1000 14 2029 24 517 76 425 -1 -1
74 1315 25 1271 6 161 41 607 -1 -1
74 814 53 214 81 434 -1 -1
74 225 41 672 76 540 14 172 57 308 94 1093 -1 -1
74 808 33 445 79 9 71 113 34 133 61 774 5 214 31 1182 4 204 85 279 -1 -1
74 238 54 2507 8 26 10 1021 70 183 -1 -1
74 777 99 578 35 43 11 265 36 2005 -1 -1
74 1546 7 635 12 1874 73 44 -1 -1
74 150 2 757 45 124 12 340 79 373 -1 -1
74 1671 8 1786 59 663 -1 -1
74 118 34 519 91 54 54 148 13 792 34 789 97 462 -1 -1
74 462 93 403 74 1736 93 1725 19 930 79 75 63 498 50 74 48 239 10 15 41 798 87 1547 -1 -1
74 106 1 612 93 457 -1 -1
74 408 64 2157 84 1591 0 255 72 434 -1 -1
74 8 77 743 15 1247 91 191 -1 -1
74 676 16 343 12 930 72 640 -1 -1
74 613 34 840 62 470 25 728 76 70 -1 -1
74 664 77 355 66 78 64 251 8 1 49 8 -1 -1
74 313 2 650 97 1494 -1 -1
74 76 1 136 79 114 78 2290 55 1032 26 502 74 288 -1 -1
74 1688 66 340 42 779 38 294 42 839 79 49 -1 -1
74 612 77 237 0 732 58 645 88 1269 -1 -1
74 984 72 337 39 736 86 349 38 968 39 569 32 469 54 57 72 478 56 1656 58 1611 79 2460 -1 -1
74 569 83 15 37 456 87 351 -1 -1
74 542 69 19 48 1712 73 165 53 677 10 65 20 34 66 2528 -1 -1
74 609 95 19 48 491 76 1393 -1 -1
74 2098 54 437 71 475 53 2527 64 284 -1 -1
74 411 76 200 79 22 11 353 58 1331 20 199 89 425 -1 -1
74 993 53 718 49 649 38 1108 97 1455 -1 -1
74 28 83 515 63 347 91 283 -1 -1
74 713 81 382 22 174 54 434 87 160 -1 -1
74 552 77 271 51 54 42 635 93 827 -1 -1
74 353 92 968 60 185 78 126 45 326 77 352 -1 -1
74 1377 2 946 62 1119 37 1351 96 343 -1 -1
74 469 24 566 92 404 52 924 62 598 11 51 67 667 -1 -1
74 119 67 237 45 1809 7 211 98 448 -1 -1
74 1012 81 28 60 1624 38 430 16 219 3 726 11 500 64 531 -1 -1
74 2418 9 1016 45 279 72 15 -1 -1
74 599 30 357 73 1121 97 873 -1 -1
74 2683 11 44 99 640 -1 -1
74 248 10 670 2 507 56 1096 -1 -1
74 54 46 343 68 2184 49 611 97 1669 -1 -1
74 1801 51 27 31 211 26 2495 33 678 63 140 -1 -1
74 329 47 815 83 520 27 1011 34 501 25 382 53 545 -1 -1
74 307 20 163 59 258 -1 -1
74 2182 63 479 40 146 81 290 13 276 49 427 42 931 65 534 -1 -1
74 296 90 795 79 1866 61 157 85 155 -1 -1
74 119 69 222 81 642 53 104 33 712 57 565 98 2040 -1 -1
74 314 75 557 74 1 22 513 53 597 -1 -1
74 813 21 1430 67 1508 91 9 -1 -1
74 819 26 284 5 783 8 250 -1 -1
74 64 68 10 15 512 78 1121 -1 -1
74 129 55 556 80 114 25 256 48 886 83 494 -1 -1
74 203 69 35 38 1282 0 303 40 111 27 1076 57 1323 -1 -1
74 53 62 23 18 243 47 1588 22 7 89 1602 -1 -1
74 818 88 1108 -1 -1
74 113 97 154 83 270 44 75 96 484 -1 -1
74 1406 49 39 28 456 64 5 -1 -1
74 1135 58 103 10 106 78 33 -1 -1
74 334 34 270 17 430 40 1017 80 387 -1 -1
74 376 83 14 32 314 82 303 65 666 73 72 93 1350 -1 -1
74 274 1 578 88 1051 -1 -1
74 1456 76 218 50 1648 42 427 9 282 78 359 -1 -1
74 435 38 560 61 128 32 323 90 1028 -1 -1
74 339 62 1036 58 276 18 1153 52 907 -1 -1
74 725 44 72 52 652 57 177 61 1587 -1 -1
74 6 12 256 85 248 46 700 26 41 91 6 -1 -1
74 410 16 1144 41 41 44 623 76 635 -1 -1
74 697 34 376 80 440 -1 -1
74 15 62 304 0 617 87 1162 -1 -1
74 233 17 142 42 38 52 75 73 624 -1 -1
74 915 84 807 5 917 43 1777 54 409 70 151 -1 -1
74 2184 27 1423 33 552 18 470 7 639 27 293 77 743 -1 -1
74 77 21 407 58 1165 -1 -1
74 701 40 775 11 160 6 1256 46 302 -1 -1
74 708 47 79 69 1309 44 635 57 1536 -1 -1
74 2282 57 587 72 816 28 204 14 30 44 1401 75 620 -1 -1
74 113 57 93 73 82 54 56 3 388 33 2733 40 282 -1 -1
74 344 52 323 23 45 47 423 43 103 34 396 16 757 98 483 -1 -1
74 1204 92 1374 89 1212 59 381 22 237 3 229 60 1489 -1 -1
74 642 64 928 42 259 70 385 58 1448 95 783 -1 -1
74 1941 59 9 68 589 39 374 20 223 31 86 54 795 -1 -1
74 337 96 1 56 271 31 699 23 367 17 44 63 804 -1 -1
74 24 6 889 1 299 68 234 -1 -1
74 869 38 51 95 17 -1 -1
74 1551 7 993 30 212 82 472 54 61 60 13 57 42 92 624 -1 -1
74 303 67 487 73 212 36 474 12 1020 52 590 -1 -1
74 158 86 307 18 1082 81 91 30 410 7 208 39 1300 25 265 79 1630 -1 -1
74 43 37 3945 71 489 -1 -1
74 919 71 523 18 601 51 994 -1 -1
74 1407 38 35 50 262 59 890 -1 -1
74 605 13 116 78 596 81 1527 58 584 37 114 44 582 57 120 27 528 46 409 -1 -1
74 324 48 416 21 60 64 1457 -1 -1
74 308 89 1381 -1 -1
74 221 20 312 90 298 -1 -1
74 397 76 391 58 279 15 298 25 480 94 710 -1 -1
74 66 36 293 86 63 -1 -1
74 3622 20 131 7 399 60 17 -1 -1
74 1389 31 483 32 555 81 623 75 38 56 208 50 119 5 252 2 1500 30 447 70 908 -1 -1
74 56 42 1143 32 776 44 1746 30 673 92 933 -1 -1
74 510 93 667 55 2623 26 130 82 539 1 394 40 1058 85 163 -1 -1
74 619 51 459 58 398 13 322 86 906 -1 -1
74 1111 1 1058 26 90 3 736 15 351 80 2153 -1 -1
74 82 95 955 -1 -1
74 856 34 95 7 414 32 253 49 555 35 755 50 1202 44 532 10 1881 99 1281 -1 -1
74 324 51 457 25 486 6 697 75 1554 -1 -1
74 2149 60 1361 93 824 -1 -1
74 267 25 69 61 553 19 1385 63 992 -1 -1
74 325 21 654 82 297 94 20 55 377 93 87 -1 -1
74 371 39 398 73 339 15 2564 72 602 -1 -1
74 627 50 869 47 827 43 679 49 1159 94 642 -1 -1
74 119 16 375 20 120 86 883 -1 -1
74 1291 80 35 32 604 58 1912 55 333 9 572 86 943 -1 -1
74 226 73 291 23 1090 95 1357 -1 -1
74 484 1 484 35 2845 41 736 68 773 -1 -1
74 572 6 211 4 440 11 1039 52 275 -1 -1
74 977 81 1266 49 6 3 99 57 895 52 960 21 185 94 43 -1 -1
74 713 6 62 76 102 67 922 34 615 27 739 51 711 32 1233 35 418 79 124 -1 -1
74 370 0 115 24 635 96 116 -1 -1
74 238 82 287 58 400 61 316 75 128 -1 -1
74 15 14 79 90 140 -1 -1
74 751 31 517 87 369 -1 -1
74 1487 45 323 98 119 -1 -1
74 149 83 860 74 779 68 360 84 40 -1 -1
74 14 0 503 80 837 42 114 60 1486 10 1313 91 164 -1 -1
74 687 63 280 0 1526 11 893 35 1519 -1 -1
74 800 23 487 91 360 62 3065 76 577 -1 -1
74 154 57 860 74 602 -1 -1
74 399 3 183 45 546 82 88 -1 -1
74 278 64 1532 53 1027 45 1488 21 753 7 1020 76 925 -1 -1
74 696 49 168 92 370 -1 -1
74 171 43 522 22 298 34 1256 13 822 15 1050 16 266 -1 -1
74 110 22 826 71 213 15 12 14 614 86 561 -1 -1
74 701 37 130 52 820 34 24 3 238 83 243 -1 -1
74 625 61 66 34 831 92 375 -1 -1
74 223 29 252 54 313 39 228 60 1023 3 781 83 450 -1 -1
74 312 39 474 47 38 12 185 70 369 -1 -1
74 674 88 318 -1 -1
74 954 69 95 82 465 65 2125 49 195 23 229 72 497 -1 -1
74 832 11 35 51 283 74 154 -1 -1
74 634 66 1334 37 416 3 232 1 402 76 558 -1 -1
74 285 51 11 91 845 -1 -1
74 304 72 306 26 526 35 289 23 122 88 718 -1 -1
74 258 2 1014 76 199 -1 -1
74 554 15 347 83 778 -1 -1
74 705 66 276 50 174 13 813 54 112 -1 -1
74 1486 20 94 14 1206 11 315 91 1239 -1 -1
74 809 26 1209 41 1600 75 887 -1 -1
74 346 44 169 74 1065 23 499 83 1135 -1 -1
74 797 42 243 66 350 62 533 61 481 8 670 3 86 79 476 -1 -1
74 563 45 512 20 329 44 566 11 877 89 360 -1 -1
74 532 21 94 71 1527 30 214 73 473 -1 -1
74 161 36 1268 37 86 67 338 -1 -1
74 36 95 1347 70 2790 89 33 -1 -1
74 1027 4 99 29 39 61 758 -1 -1
74 293 50 554 38 807 45 2652 6 1276 8 425 7 27 48 822 -1 -1
74 125 49 258 73 11 15 314 82 700 -1 -1
74 907 35 1650 93 206 -1 -1
74 1674 82 187 72 30 57 1073 0 738 59 1719 62 320 -1 -1
75 1116 99 1388 14 322 22 780 48 2064 -1 -1
75 74 30 1944 49 185 15 146 42 183 89 419 -1 -1
75 1085 47 783 61 538 31 56 8 61 52 171 -1 -1
75 638 19 176 81 36 -1 -1
75 790 63 351 28 131 34 1323 99 1373 -1 -1
75 717 7 129 65 762 -1 -1
75 1476 40 2152 52 1889 61 958 -1 -1
75 1032 73 104 27 144 35 52 90 599 -1 -1
75 194 83 1553 35 661 42 235 44 174 96 72 -1 -1
75 242 72 447 96 989 56 560 46 73 54 619 90 1090 -1 -1
75 1667 23 1021 96 448 -1 -1
75 1153 44 759 12 1380 46 532 -1 -1
75 577 95 301 34 1011 33 748 19 243 41 1211 21 193 16 824 48 92 -1 -1
75 2163 80 133 39 527 54 208 25 2042 96 834 -1 -1
75 971 69 725 52 143 2 384 92 1746 -1 -1
75 241 6 1010 65 142 50 2261 90 440 39 50 51 10 29 2274 15 840 71 173 -1 -1
75 139 25 271 99 128 -1 -1
75 480 47 289 94 326 -1 -1
75 86 85 417 13 1212 85 709 -1 -1
75 562 20 971 59 564 -1 -1
75 202 14 1058 70 76 -1 -1
75 1184 76 561 82 178 -1 -1
75 233 97 210 13 69 50 1165 71 676 -1 -1
75 302 29 109 71 151 83 232 4 190 32 281 16 7 86 251 -1 -1
75 313 83 84 3 521 29 415 34 546 46 228 19 1456 7 1062 18 330 11 1173 64 1149 -1 -1
75 2945 17 431 75 32 -1 -1
75 27 60 2701 80 1277 -1 -1
75 29 80 414 26 360 25 1628 8 767 70 84 -1 -1
75 81 14 465 0 12 99 769 -1 -1
75 1851 45 548 98 288 -1 -1
75 2811 55 181 50 182 70 533 -1 -1
75 520 13 287 5 617 8 940 4 1349 64 1129 -1 -1
75 1033 45 542 55 692 86 578 -1 -1
75 89 17 455 2 76 51 1578 84 1836 -1 -1
75 397 8 329 95 295 9 723 1 315 46 446 36 887 48 511 -1 -1
75 267 42 10 69 242 19 462 25 463 76 340 -1 -1
75 338 91 607 0 1248 94 353 49 547 2 165 31 199 71 295 -1 -1
75 480 66 286 59 60 13 15 32 131 55 161 73 2338 -1 -1
75 351 64 687 21 372 30 3285 43 222 39 160 16 84 81 116 -1 -1
75 117 72 50 21 272 10 1759 39 83 87 1105 -1 -1
75 132 84 1728 87 816 39 309 9 225 14 261 94 73 -1 -1
75 733 39 393 22 10 46 290 14 1596 33 16 13 1298 52 132 -1 -1
75 549 79 174 59 212 37 225 86 1045 68 1045 32 414 79 894 -1 -1
75 89 78 105 58 818 86 366 -1 -1
75 274 46 164 41 692 92 1232 -1 -1
75 95 6 138 50 1569 63 568 -1 -1
75 66 42 234 47 565 80 216 70 2119 13 2217 48 12 27 982 69 871 -1 -1
75 480 42 118 94 207 -1 -1
75 574 38 1198 77 115 57 84 96 141 -1 -1
75 95 78 386 36 105 18 535 63 1872 58 577 97 85 -1 -1
75 658 26 52 23 113 74 288 -1 -1
75 324 50 795 48 603 39 160 11 2589 36 698 14 1508 83 101 -1 -1
75 725 64 258 43 1128 32 1554 42 212 68 104 -1 -1
75 486 10 22 65 1853 -1 -1
75 122 20 1057 84 382 -1 -1
75 215 37 138 45 855 38 440 85 495 -1 -1
75 311 37 2460 98 651 -1 -1
75 716 71 175 65 596 80 155 -1 -1
75 1623 18 392 21 680 6 59 35 140 19 563 41 174 -1 -1
75 426 54 152 22 21 40 1119 7 973 99 625 -1 -1
75 43 40 807 0 316 96 955 -1 -1
75 2390 29 131 12 1302 27 123 30 2004 91 906 -1 -1
75 311 43 743 59 326 62 745 32 182 50 2370 61 386 -1 -1
75 269 68 1397 53 936 15 65 55 73 -1 -1
75 529 64 665 42 171 88 502 -1 -1
75 338 52 23 78 375 81 732 -1 -1
75 111 7 2682 45 130 90 694 14 2488 72 258 -1 -1
75 127 31 452 67 881 78 450 29 589 30 486 16 237 39 951 20 517 9 332 40 203 -1 -1
75 783 8 234 57 104 -1 -1
75 1594 40 445 15 989 84 701 -1 -1
75 217 81 487 40 675 99 319 -1 -1
75 281 89 73 43 204 82 79 73 490 33 463 51 260 88 1605 -1 -1
75 654 3 523 70 1285 7 1491 87 1102 -1 -1
75 559 4 1406 64 144 -1 -1
75 239 51 126 63 519 83 1204 -1 -1
75 518 27 697 12 914 56 639 -1 -1
75 409 5 248 17 292 74 144 -1 -1
75 2541 23 1049 22 657 78 79 -1 -1
75 818 56 1669 8 178 16 436 47 1894 -1 -1
75 215 25 1755 31 37 24 530 51 151 28 1769 29 362 99 297 -1 -1
75 238 24 450 28 524 11 90 53 4 -1 -1
75 2188 95 318 -1 -1
75 132 19 834 47 602 64 621 34 235 59 474 -1 -1
75 2 64 1689 32 649 15 214 56 90 98 811 -1 -1
75 1965 74 653 55 759 39 590 93 1137 -1 -1
75 227 80 352 64 886 51 603 82 282 -1 -1
75 149 1 886 85 1993 -1 -1
75 358 96 1 45 364 23 31 5 124 40 1835 73 900 -1 -1
75 47 82 2119 20 233 3 339 87 1490 -1 -1
75 306 73 89 89 132 5 154 83 930 -1 -1
75 12 4 1546 20 205 3 303 83 316 -1 -1
75 289 68 89 99 80 -1 -1
75 220 84 483 6 423 27 81 52 492 18 731 99 648 -1 -1
75 375 43 336 72 969 12 507 8 753 46 76 71 325 -1 -1
75 9 92 43 25 154 63 264 72 892 98 110 -1 -1
75 117 82 879 41 535 29 962 66 257 -1 -1
75 16 89 244 74 464 53 69 26 123 59 1620 -1 -1
75 294 64 1135 65 94 83 2082 -1 -1
75 688 74 305 85 250 45 238 81 378 -1 -1
75 1113 97 510 16 1336 66 329 88 319 -1 -1
75 182 4 1319 78 764 95 39 -1 -1
75 692 23 585 41 1555 31 325 26 156 24 82 9 29 18 64 5 887 37 884 -1 -1
75 929 8 96 98 77 -1 -1
75 252 80 1174 50 1376 78 2087 -1 -1
75 468 17 615 18 1139 30 472 12 24 86 9 -1 -1
75 389 28 1607 76 702 30 1274 90 745 -1 -1
75 1370 24 201 41 122 16 938 38 1243 20 1268 15 285 37 408 51 332 -1 -1
75 924 50 789 43 632 37 89 16 295 35 2437 55 759 -1 -1
75 988 47 211 5 526 51 837 17 308 53 723 71 759 54 392 3 473 20 14 48 247 29 62 51 1730 -1 -1
75 314 86 40 75 202 30 1815 71 807 -1 -1
75 569 23 1611 22 781 68 2376 -1 -1
75 930 50 644 98 1076 -1 -1
75 304 99 1420 -1 -1
75 72 35 662 61 56 22 2936 58 2124 95 578 -1 -1
75 379 45 248 69 38 99 126 20 24 59 31 41 338 78 493 2 1154 66 33 -1 -1
75 51 28 2478 30 364 98 147 -1 -1
75 330 86 493 38 400 44 970 35 775 85 790 -1 -1
75 2707 58 1295 60 867 88 890 16 268 51 447 85 1026 -1 -1
75 945 8 147 68 263 -1 -1
75 1489 13 136 87 174 -1 -1
75 16 39 422 33 421 40 2752 45 160 -1 -1
75 51 64 148 7 280 28 307 24 136 91 40 -1 -1
75 351 20 1101 34 755 36 347 14 779 21 120 74 636 -1 -1
75 1747 78 365 56 499 38 1723 18 333 35 736 87 219 -1 -1
75 198 58 1160 72 2337 16 5 83 1876 -1 -1
75 300 40 1083 33 408 84 188 -1 -1
75 183 85 239 35 358 94 286 -1 -1
75 860 70 345 2 375 51 185 84 484 -1 -1
75 499 43 1026 11 9 38 895 41 345 -1 -1
75 755 98 857 54 1228 50 1107 95 1195 -1 -1
75 1125 66 19 87 117 13 368 17 295 52 646 34 100 50 130 85 50 -1 -1
75 364 32 751 14 506 51 178 23 318 61 179 97 1242 -1 -1
75 119 63 1078 13 771 54 383 26 204 37 590 17 440 14 487 31 333 11 286 91 392 -1 -1
75 477 68 81 21 84 49 347 73 1541 -1 -1
75 421 19 1275 91 302 -1 -1
75 279 24 640 5 184 66 600 -1 -1
75 2058 18 405 32 506 39 235 61 692 -1 -1
75 246 25 294 28 214 55 271 -1 -1
75 720 60 120 83 83 13 104 54 889 80 292 -1 -1
75 46 15 575 57 1023 -1 -1
75 163 31 753 64 587 -1 -1
75 1298 36 255 12 99 62 424 70 349 67 1103 50 825 59 453 83 750 -1 -1
75 327 38 518 3 162 99 101 -1 -1
75 40 23 938 35 446 21 139 25 63 61 1100 -1 -1
75 358 53 517 61 1138 58 310 32 503 13 576 41 269 -1 -1
75 334 18 348 63 609 65 257 92 1888 -1 -1
75 515 23 3 15 171 14 64 50 101 69 183 -1 -1
75 286 98 281 83 302 64 49 72 357 37 249 66 252 -1 -1
75 1423 67 186 93 434 -1 -1
75 1267 61 165 11 1057 75 577 -1 -1
75 1483 81 137 72 16 50 192 18 221 70 29 -1 -1
75 2229 36 822 44 1150 95 25 -1 -1
75 1402 99 113 57 391 8 2090 28 524 93 183 -1 -1
75 85 34 21 65 900 11 641 38 1533 74 267 -1 -1
75 994 57 1139 72 168 -1 -1
75 346 4 482 0 183 39 1103 -1 -1
75 1728 12 544 23 449 4 596 97 290 -1 -1
75 372 58 97 32 212 14 614 71 418 -1 -1
75 527 92 20 49 269 99 122 -1 -1
75 785 66 243 88 220 -1 -1
75 535 53 763 31 336 74 1407 -1 -1
75 152 19 2 45 16 53 410 -1 -1
75 1670 4 209 24 85 33 59 97 82 -1 -1
75 1100 22 921 16 63 59 202 -1 -1
75 276 78 248 72 1341 17 324 82 1132 -1 -1
75 142 54 449 21 311 33 682 17 14 6 86 98 938 -1 -1
75 2932 77 257 36 1 45 642 79 1211 -1 -1
75 2621 50 1674 3 1052 79 332 -1 -1
75 65 71 1033 0 1344 6 379 11 735 3 1668 22 1807 45 1249 -1 -1
75 153 20 102 25 2357 39 885 65 2188 -1 -1
75 984 81 916 57 6 66 356 29 1052 31 1419 0 654 14 1241 34 1372 23 295 12 253 58 292 -1 -1
75 170 41 595 44 184 61 3970 40 2592 34 283 11 102 29 822 22 1224 29 1025 52 358 -1 -1
75 289 45 72 40 312 85 279 -1 -1
75 115 0 215 47 1125 98 84 -1 -1
75 211 26 1861 61 162 75 165 -1 -1
75 269 45 384 55 1297 -1 -1
75 328 56 1293 52 1108 64 2200 6 77 89 372 -1 -1
75 388 76 1302 36 750 40 225 84 525 -1 -1
75 989 14 1174 9 365 3 416 97 210 -1 -1
75 1902 12 667 82 765 -1 -1
75 279 43 405 45 1342 66 147 78 221 -1 -1
75 1009 72 488 44 395 58 395 33 301 41 511 1 982 80 86 -1 -1
75 42 59 185 13 433 78 883 -1 -1
75 163 56 747 95 88 -1 -1
75 146 34 561 30 351 35 1122 57 726 -1 -1
75 166 46 1807 97 1681 -1 -1
75 251 6 898 72 472 -1 -1
75 65 48 1080 32 535 13 264 37 518 78 143 -1 -1
75 1592 18 824 93 1012 -1 -1
75 989 35 588 34 792 66 167 38 832 84 779 -1 -1
75 34 44 702 89 360 -1 -1
75 956 81 117 19 389 28 182 34 667 5 629 19 95 37 125 -1 -1
75 1039 56 2 86 604 -1 -1
75 558 59 2261 20 642 52 1186 -1 -1
75 109 50 321 41 23 96 92 -1 -1
75 525 44 468 69 528 53 1816 66 218 51 280 1 3201 85 519 -1 -1
75 2941 7 419 54 646 2 123 94 272 -1 -1
75 145 30 82 90 37 -1 -1
75 160 36 2371 13 1356 45 106 58 1176 -1 -1
75 107 6 1231 25 270 97 63 -1 -1
75 42 11 236 66 503 -1 -1
76 8 73 353 40 134 87 1178 -1 -1
76 238 49 1633 32 727 61 1210 20 905 67 652 -1 -1
76 640 2 105 9 43 93 673 -1 -1
76 1213 9 582 80 206 70 4 87 1639 -1 -1
76 370 19 64 62 1912 57 131 83 570 -1 -1
76 429 33 1553 48 30 35 561 93 166 -1 -1
76 3 52 14 94 723 83 447 29 470 76 616 72 188 71 1558 39 675 73 72 -1 -1
76 282 66 5787 65 38 91 5 43 21 75 231 1 759 97 86 -1 -1
76 2384 86 1188 19 1182 63 531 -1 -1
76 159 82 738 91 182 71 1022 81 3158 65 508 89 215 -1 -1
76 1286 41 62 83 543 2 421 39 343 99 51 -1 -1
76 32 88 148 38 889 60 1130 15 185 5 365 52 8 -1 -1
76 972 95 333 63 428 70 175 56 398 86 203 -1 -1
76 414 10 150 33 320 12 793 52 120 -1 -1
76 6 14 408 67 500 63 1816 47 51 22 173 21 796 27 29 5 340 78 235 -1 -1
76 907 99 1670 -1 -1
76 40 81 430 30 418 0 63 41 351 2 2044 99 677 -1 -1
76 16 44 910 39 486 47 419 -1 -1
76 150 50 152 70 747 50 1227 6 3628 76 186 -1 -1
76 279 78 351 39 976 75 725 3 552 73 360 -1 -1
76 1759 96 753 76 246 47 995 63 1099 45 153 11 77 70 581 -1 -1
76 1982 31 420 24 983 87 602 -1 -1
76 553 59 1156 41 456 35 796 39 279 62 446 -1 -1
76 661 46 697 88 937 27 294 57 130 71 36 -1 -1
76 36 89 234 45 693 67 1001 87 244 70 918 23 466 56 936 31 728 53 41 0 188 46 63 51 1318 91 314 -1 -1
76 1703 15 1727 75 44 53 487 87 169 -1 -1
76 648 98 2863 63 101 9 887 38 163 62 375 -1 -1
76 385 72 620 13 214 0 1390 16 723 37 282 -1 -1
76 1200 14 1672 16 13 62 1038 19 2351 25 119 38 187 50 924 -1 -1
76 79 40 800 80 127 -1 -1
76 67 71 237 29 1285 46 103 85 300 -1 -1
76 197 35 661 7 133 68 759 -1 -1
76 202 98 110 48 393 69 581 89 302 88 302 54 783 22 168 55 1217 65 551 -1 -1
76 760 0 2451 91 1138 67 1179 93 3406 -1 -1
76 726 7 39 21 422 18 92 78 1532 -1 -1
76 56 75 379 86 410 44 4 33 1711 31 899 98 379 -1 -1
76 231 4 295 77 786 -1 -1
76 44 24 795 0 59 26 114 48 80 18 594 3 892 53 420 -1 -1
76 293 97 95 83 774 93 1415 52 270 17 418 39 238 68 979 -1 -1
76 341 85 103 94 1229 27 120 0 48 55 41 -1 -1
76 938 42 381 22 137 66 1433 79 2373 -1 -1
76 524 42 232 72 103 21 20 92 106 -1 -1
76 732 25 651 26 494 97 53 -1 -1
76 271 12 151 80 874 -1 -1
76 183 43 1658 22 68 32 961 19 158 69 1282 40 912 90 274 -1 -1
76 195 99 680 89 649 68 160 54 547 83 70 -1 -1
76 475 78 21 1 243 24 775 64 149 -1 -1
76 434 92 149 -1 -1
76 479 97 210 28 412 70 588 -1 -1
76 373 69 212 51 336 97 849 -1 -1
76 280 81 925 75 298 6 1 75 138 -1 -1
76 329 62 31 54 1733 20 79 2 1262 99 955 -1 -1
76 41 84 502 75 218 12 738 71 485 19 671 62 87 -1 -1
76 1602 21 734 72 294 -1 -1
76 614 59 119 30 89 14 276 96 399 -1 -1
76 870 97 16 62 554 95 44 -1 -1
76 149 30 408 93 1096 -1 -1
76 1390 14 188 82 177 -1 -1
76 10 1 3439 80 28 -1 -1
76 313 49 10 93 1048 -1 -1
76 878 2 276 60 1355 93 493 80 512 83 663 35 129 76 571 96 1277 -1 -1
76 633 68 586 74 184 45 1266 43 1842 68 832 -1 -1
76 1462 64 139 27 353 55 1636 96 137 -1 -1
76 719 6 246 43 35 -1 -1
76 1691 44 772 9 83 66 86 -1 -1
76 409 0 686 44 410 32 839 38 85 96 194 -1 -1
76 7 26 237 80 41 94 644 -1 -1
76 1912 84 18 58 1582 28 284 96 403 -1 -1
76 1236 59 130 74 632 69 195 49 904 99 993 -1 -1
76 516 70 666 99 347 -1 -1
76 790 70 293 9 686 21 390 99 73 -1 -1
76 1006 15 500 17 132 42 166 -1 -1
76 1264 46 238 17 742 22 26 18 70 45 649 33 1619 93 922 -1 -1
76 46 25 73 85 653 53 164 3 13 47 139 -1 -1
76 233 35 261 7 790 89 1491 -1 -1
76 333 0 37 39 918 65 212 -1 -1
76 231 93 1129 5 916 55 5 27 523 66 3277 -1 -1
76 272 7 1247 83 362 -1 -1
76 353 22 48 8 1005 99 360 -1 -1
76 86 56 515 41 1747 46 496 66 562 -1 -1
76 318 95 177 77 330 8 679 65 148 11 724 53 50 -1 -1
76 358 85 1217 64 38 37 177 81 232 -1 -1
76 818 16 290 14 57 25 12 78 938 -1 -1
76 1813 66 140 58 217 94 927 -1 -1
76 613 77 437 97 96 78 222 4 66 81 878 -1 -1
76 135 45 616 30 1218 72 874 46 224 61 234 14 1503 26 205 11 957 45 619 -1 -1
76 1567 81 326 5 623 11 901 38 512 35 179 60 76 -1 -1
76 543 73 721 4 185 88 435 -1 -1
76 515 30 836 81 516 -1 -1
76 1481 34 1098 23 209 82 337 92 504 26 464 73 2251 -1 -1
76 229 5 389 29 119 32 1533 75 524 -1 -1
76 713 24 781 26 1242 28 66 38 182 65 1054 -1 -1
76 319 61 2264 72 241 10 73 33 944 46 171 33 129 35 218 94 930 -1 -1
76 537 13 1689 69 64 -1 -1
76 623 18 223 25 96 79 1052 -1 -1
76 331 13 826 26 348 60 34 41 867 90 213 -1 -1
76 1197 99 205 76 634 86 1412 -1 -1
76 259 62 361 64 752 63 226 88 206 -1 -1
76 179 0 387 36 343 -1 -1
76 993 58 194 52 742 7 1125 45 1101 35 669 11 533 65 180 -1 -1
76 831 77 197 16 1904 77 268 20 572 80 1070 -1 -1
76 441 73 823 53 239 58 430 36 1280 66 260 30 303 86 88 -1 -1
76 815 4 576 6 850 14 430 56 1109 -1 -1
76 35 0 1256 88 27 82 199 78 415 66 644 65 12 6 954 36 1212 18 2073 58 652 -1 -1
76 435 46 910 64 356 98 1253 -1 -1
76 232 77 880 52 22 15 271 98 1354 -1 -1
76 784 44 886 37 425 28 371 7 160 29 837 79 402 -1 -1
76 53 60 1288 25 393 58 238 78 64 -1 -1
76 2964 89 1709 4 197 13 1763 92 699 -1 -1
76 521 70 583 80 1956 -1 -1
76 1244 24 1520 34 249 82 81 92 1873 -1 -1
76 257 77 131 37 302 69 215 -1 -1
76 259 43 422 81 53 -1 -1
76 644 17 1491 39 1070 88 28 -1 -1
76 344 59 26 62 27 45 1998 88 137 -1 -1
76 836 80 65 71 165 28 109 80 421 9 1047 62 1072 95 144 -1 -1
76 573 96 294 38 991 67 586 48 724 37 501 30 1369 26 25 4 174 37 310 -1 -1
76 562 42 59 36 713 91 154 -1 -1
76 386 23 340 59 944 52 324 58 1190 94 301 -1 -1
76 904 64 443 59 769 14 231 16 680 41 197 -1 -1
76 1114 36 1428 33 593 98 1074 -1 -1
76 506 67 761 19 1156 98 1158 -1 -1
76 697 56 393 70 324 31 292 94 591 -1 -1
76 506 53 32 45 510 4 598 26 209 47 1409 34 1517 41 244 99 526 -1 -1
76 1844 7 86 61 370 27 361 40 1493 51 208 -1 -1
76 1151 90 105 7 268 63 474 57 1052 85 432 -1 -1
76 2498 68 212 8 678 10 99 21 704 67 830 -1 -1
76 135 0 68 33 1250 77 682 -1 -1
76 780 57 1095 40 2246 8 921 54 512 47 278 53 358 64 816 -1 -1
76 1287 27 377 22 61 90 1020 -1 -1
76 779 26 1613 31 1159 75 1267 81 972 -1 -1
76 638 7 791 98 670 -1 -1
76 355 33 1449 95 665 -1 -1
76 3 48 211 27 535 11 13 89 871 -1 -1
76 40 27 161 48 536 89 1307 -1 -1
76 141 23 62 73 3 -1 -1
76 600 16 1092 95 199 43 380 15 54 20 767 80 397 -1 -1
76 694 27 230 85 889 -1 -1
76 384 57 204 27 1582 0 8 1 249 61 441 -1 -1
76 514 5 340 87 598 -1 -1
76 725 92 229 14 148 65 473 62 218 97 98 -1 -1
76 1036 22 353 15 121 44 1792 63 930 30 51 32 258 12 1 52 455 -1 -1
76 811 3 777 59 312 12 270 7 584 76 1851 -1 -1
76 1947 92 44 3 885 78 788 49 505 46 1906 81 422 -1 -1
76 45 73 1798 33 1965 3 826 86 687 -1 -1
76 316 94 443 54 3480 32 982 86 1048 99 207 -1 -1
76 1792 66 130 29 2003 87 16 -1 -1
76 1108 59 297 40 208 56 699 -1 -1
76 326 73 493 72 1156 18 1887 1 394 24 31 21 292 76 1370 -1 -1
76 1048 94 1702 66 40 37 1261 59 159 -1 -1
76 667 59 882 60 437 32 1913 43 889 26 204 28 196 69 523 -1 -1
76 1171 94 588 9 168 15 444 52 544 53 12 -1 -1
76 955 35 661 45 410 14 2091 16 2182 5 112 77 261 -1 -1
76 499 67 187 98 1203 -1 -1
76 200 60 352 21 499 43 262 67 45 -1 -1
76 158 24 648 62 80 9 242 62 203 -1 -1
76 22 8 941 4 451 77 116 -1 -1
76 728 44 70 60 1217 0 152 20 152 29 1241 50 1264 -1 -1
76 50 72 1394 55 355 80 90 87 34 -1 -1
76 1563 20 759 1 775 44 823 82 1835 -1 -1
76 162 2 323 4 1266 26 510 40 234 5 895 43 152 -1 -1
76 371 19 86 88 79 -1 -1
76 85 79 228 34 459 95 450 -1 -1
76 207 36 450 13 1846 0 185 89 342 -1 -1
76 821 7 385 40 299 64 505 -1 -1
76 1265 33 67 99 412 -1 -1
76 502 0 2020 26 501 1 352 68 1058 -1 -1
76 987 69 1150 22 1248 17 338 93 83 -1 -1
76 1424 31 708 28 692 47 27 -1 -1
76 1340 31 109 99 747 -1 -1
76 1325 33 134 86 533 -1 -1
76 50 70 304 80 36 -1 -1
76 2861 17 54 79 1317 -1 -1
76 586 24 875 98 1337 -1 -1
76 108 77 117 44 68 82 197 -1 -1
76 1292 84 460 26 323 32 851 45 1394 -1 -1
76 355 64 1183 98 471 -1 -1
76 29 63 376 66 1434 25 1161 90 144 -1 -1
76 620 48 32 63 576 -1 -1
76 954 20 545 94 2862 -1 -1
76 921 5 866 17 307 41 328 79 1160 -1 -1
76 319 32 2958 39 391 73 897 -1 -1
76 309 38 1612 66 432 -1 -1
76 425 49 378 45 527 3 1202 30 230 39 183 26 164 46 296 -1 -1
76 685 58 196 40 604 71 109 -1 -1
76 2443 95 1699 2 195 10 671 40 273 -1 -1
76 239 38 1810 98 395 -1 -1
76 1531 90 156 32 649 83 1729 -1 -1
76 96 42 242 1 680 18 640 55 187 -1 -1
76 88 87 45 67 734 7 233 47 1012 81 522 -1 -1
76 783 56 420 34 161 12 96 64 440 -1 -1
76 308 57 773 53 37 78 103 88 709 -1 -1
76 593 67 967 91 269 -1 -1
76 513 55 250 72 111 11 573 5 2323 50 2519 -1 -1
76 520 60 119 23 607 24 311 23 207 37 2721 73 115 -1 -1
76 1495 28 207 51 43 76 106 51 1146 24 64 50 918 49 803 70 1802 -1 -1
77 423 62 717 50 554 8 709 58 58 -1 -1
77 823 50 1204 28 215 81 279 25 840 84 736 -1 -1
77 216 8 830 76 1028 -1 -1
77 92 28 326 56 1767 48 1619 78 21 -1 -1
77 17 37 129 34 739 52 138 -1 -1
77 65 16 99 8 181 46 127 44 695 57 143 55 608 77 18 -1 -1
77 321 91 433 85 485 55 1407 1 795 49 930 78 383 -1 -1
77 339 33 747 83 303 -1 -1
77 614 52 759 87 1800 86 925 -1 -1
77 570 21 82 47 944 61 476 -1 -1
77 920 14 485 22 922 60 612 22 597 13 129 17 509 65 954 -1 -1
77 775 63 593 21 444 13 427 10 1085 90 126 -1 -1
77 482 87 557 26 288 84 2274 -1 -1
77 784 47 917 2 2 61 1118 78 627 -1 -1
77 545 14 102 35 638 78 64 -1 -1
77 1077 23 11 84 1130 -1 -1
77 128 67 296 3 263 62 389 -1 -1
77 1079 73 1886 52 150 95 2071 -1 -1
77 277 36 542 93 1472 -1 -1
77 1490 69 639 53 26 15 801 38 4 -1 -1
77 38 56 571 28 53 21 53 3 79 99 27 -1 -1
77 132 89 735 48 314 17 214 24 2395 58 321 81 631 -1 -1
77 1283 11 9 28 599 18 1542 17 1084 23 95 56 561 63 1172 -1 -1
77 571 30 292 87 653 -1 -1
77 62 57 309 40 824 69 642 89 999 -1 -1
77 387 88 65 21 447 52 405 51 369 53 381 52 121 36 144 72 396 -1 -1
77 192 78 625 31 818 22 292 60 292 32 34 52 198 -1 -1
77 137 6 1624 13 729 56 179 -1 -1
77 555 68 91 12 301 91 335 -1 -1
77 44 13 348 14 213 8 52 88 143 -1 -1
77 107 25 268 56 160 47 153 10 1612 38 415 28 679 98 1173 -1 -1
77 550 86 790 6 110 50 602 -1 -1
77 21 23 1097 66 340 -1 -1
77 860 5 168 75 925 89 161 41 1352 62 515 -1 -1
77 2124 33 98 7 344 42 1107 25 1216 92 66 -1 -1
77 608 34 192 38 687 70 158 -1 -1
77 82 72 421 68 1161 76 346 0 37 82 320 -1 -1
77 79 46 1106 61 90 85 356 -1 -1
77 346 40 99 4 12 7 790 99 368 -1 -1
77 180 84 2307 33 30 26 301 52 714 95 67 -1 -1
77 770 38 634 97 776 14 621 27 519 91 480 -1 -1
77 299 2 755 30 507 63 152 65 702 93 907 -1 -1
77 709 89 110 65 139 57 328 0 1227 94 11 -1 -1
77 495 36 209 54 283 27 784 96 531 -1 -1
77 802 90 2856 60 125 18 175 76 476 -1 -1
77 625 90 1045 7 213 30 9 8 425 78 216 -1 -1
77 183 90 816 21 101 67 415 74 445 28 913 23 500 18 788 26 268 78 436 -1 -1
77 726 80 616 14 962 72 198 14 49 95 256 -1 -1
77 496 27 744 39 32 96 563 42 1398 1 71 89 2069 -1 -1
77 1029 43 1455 16 52 51 280 -1 -1
77 309 75 109 13 749 41 190 16 383 85 870 -1 -1
77 2808 84 696 63 416 87 973 -1 -1
77 107 36 355 98 1091 -1 -1
77 669 34 19 93 2071 -1 -1
77 499 91 120 76 1396 10 1135 12 15 69 459 -1 -1
77 319 86 572 12 1319 66 913 75 19 10 1135 75 449 -1 -1
77 429 10 902 56 37 -1 -1
77 234 54 666 62 6 67 660 31 340 25 251 70 370 -1 -1
77 384 97 388 23 45 42 48 33 37 97 427 -1 -1
77 558 3 58 50 3656 67 1669 27 37 81 410 -1 -1
77 468 95 288 64 76 26 379 32 1222 64 3 -1 -1
77 440 28 1309 23 433 70 256 -1 -1
77 366 88 1077 30 2 60 164 -1 -1
77 1036 72 633 57 407 28 1162 97 124 -1 -1
77 115 41 751 36 446 81 343 -1 -1
77 96 30 894 82 225 -1 -1
77 1455 15 2228 77 1500 -1 -1
77 225 15 219 33 1163 46 615 50 1817 25 171 62 995 -1 -1
77 524 99 1 33 985 99 5 4 174 15 785 86 1529 -1 -1
77 471 24 46 49 1390 29 74 20 542 80 1360 -1 -1
77 47 83 176 31 704 17 1 82 1221 -1 -1
77 328 90 320 77 75 33 238 97 895 -1 -1
77 675 17 886 50 1061 92 294 -1 -1
77 70 52 395 53 571 85 153 -1 -1
77 819 56 3 77 99 66 210 26 76 47 2977 48 780 80 2198 -1 -1
77 305 36 86 83 1306 0 321 10 1036 64 369 -1 -1
77 201 51 152 76 1544 44 487 33 332 3 34 55 753 -1 -1
77 727 99 778 56 148 61 1394 44 273 80 1648 -1 -1
77 2476 16 201 20 589 49 401 -1 -1
77 42 76 371 32 1199 40 622 3 221 16 230 52 281 -1 -1
77 1274 7 382 77 286 -1 -1
77 30 78 256 56 424 94 115 -1 -1
77 1735 90 768 35 332 61 574 22 1410 12 320 89 160 -1 -1
77 5 50 541 87 1537 28 69 63 345 24 1037 94 53 -1 -1
77 244 91 111 85 171 18 652 51 195 -1 -1
77 468 4 570 31 198 24 1374 77 2058 -1 -1
77 403 96 258 85 638 8 230 56 32 5 879 78 1400 -1 -1
77 613 32 338 72 270 46 409 92 361 -1 -1
77 30 52 269 96 1020 29 684 58 305 3 503 77 2224 -1 -1
77 250 35 384 27 366 17 1755 8 601 20 1708 17 921 27 403 -1 -1
77 1455 92 44 47 242 86 1711 -1 -1
77 63 2 950 62 267 38 31 69 552 -1 -1
77 187 84 2747 42 559 67 280 50 963 46 1184 53 179 91 202 -1 -1
77 413 72 587 96 1142 0 551 40 489 29 510 46 1334 -1 -1
77 1434 89 1247 14 20 98 1188 -1 -1
77 776 65 2043 79 149 31 202 74 655 86 445 42 240 75 120 90 244 -1 -1
77 122 39 392 50 149 93 723 -1 -1
77 1891 32 58 35 883 41 72 63 581 20 1 54 701 -1 -1
77 1125 9 1245 54 775 39 646 70 119 -1 -1
77 624 3 201 26 777 66 207 -1 -1
77 430 18 724 54 135 -1 -1
77 30 80 622 52 1538 79 398 -1 -1
77 197 11 796 85 452 -1 -1
77 1384 26 173 97 472 -1 -1
77 451 36 258 72 19 51 170 54 326 71 1724 -1 -1
77 111 30 895 16 816 1 268 15 148 48 278 -1 -1
77 201 23 70 17 438 50 642 -1 -1
77 277 8 437 87 601 -1 -1
77 383 92 614 23 213 54 626 39 887 89 881 -1 -1
77 182 78 602 30 7 29 202 39 1256 27 650 3 1024 16 906 68 253 -1 -1
77 876 97 81 19 73 16 57 29 465 50 148 -1 -1
77 318 82 943 72 37 87 22 -1 -1
77 33 47 310 12 156 0 614 74 141 -1 -1
77 2 40 1760 91 798 98 981 -1 -1
77 280 47 1317 41 2258 34 408 92 24 -1 -1
77 835 81 1273 86 232 8 1991 67 43 40 1138 61 193 -1 -1
77 231 86 1584 42 166 92 510 -1 -1
77 825 50 506 9 1101 62 813 -1 -1
77 413 55 200 48 128 33 905 26 2063 2 2206 14 58 40 588 -1 -1
77 511 62 105 78 769 -1 -1
77 465 4 440 33 1756 83 312 -1 -1
77 809 38 71 0 86 66 1144 65 4 16 579 80 974 -1 -1
77 1247 11 972 72 169 40 82 94 2415 -1 -1
77 212 19 862 71 242 1 185 22 51 1 473 59 142 -1 -1
77 557 92 100 97 137 80 53 99 56 -1 -1
77 1313 89 262 80 718 45 408 47 337 45 347 22 159 71 89 -1 -1
77 1830 64 887 61 241 64 3673 -1 -1
77 865 55 71 95 356 -1 -1
77 1596 68 199 57 844 8 210 12 372 13 252 44 12 -1 -1
77 400 51 573 50 503 72 96 28 110 4 152 85 1156 -1 -1
77 118 60 50 9 363 33 631 44 656 84 384 -1 -1
77 523 69 97 44 193 58 1011 79 589 -1 -1
77 615 71 447 73 224 27 306 13 901 89 355 -1 -1
77 307 37 221 6 1548 58 144 -1 -1
77 1572 38 1435 78 31 -1 -1
77 104 63 272 78 788 47 411 78 67 22 1792 35 368 27 175 38 69 76 269 -1 -1
77 78 35 571 53 303 87 656 -1 -1
77 122 0 13 11 1350 75 831 -1 -1
77 1116 32 361 80 7 -1 -1
77 714 54 289 86 264 85 14 53 33 54 593 59 223 -1 -1
77 1784 67 256 49 594 68 245 -1 -1
77 848 61 2535 96 1087 -1 -1
77 182 79 159 78 129 73 1480 1 356 17 135 83 221 -1 -1
77 118 70 225 58 921 5 96 84 14 -1 -1
77 81 87 572 63 323 37 31 45 156 64 41 4 561 99 212 -1 -1
77 140 11 168 90 815 -1 -1
77 547 38 482 76 258 96 47 22 470 60 1434 -1 -1
77 1128 97 480 59 1285 7 691 56 1836 75 302 -1 -1
77 300 37 1005 67 21 39 458 5 185 96 200 -1 -1
77 25 33 685 75 2296 -1 -1
77 556 36 117 9 101 5 607 57 444 -1 -1
77 465 91 226 10 1647 48 352 72 1103 -1 -1
77 640 26 183 12 356 33 2681 31 714 16 208 27 925 22 558 95 381 -1 -1
77 153 6 1401 26 1239 19 606 70 149 -1 -1
77 1489 19 218 85 306 38 30 7 405 20 742 11 70 40 1657 -1 -1
77 20 72 42 92 514 -1 -1
77 680 79 1513 91 564 12 574 24 146 51 181 -1 -1
77 33 12 867 68 1011 -1 -1
77 478 72 217 53 577 77 1233 -1 -1
77 464 54 391 75 275 -1 -1
77 166 14 119 26 14 61 706 -1 -1
77 1089 55 1355 82 334 -1 -1
77 336 51 500 74 210 10 422 7 1030 18 595 90 2066 -1 -1
77 1421 16 778 36 962 53 165 -1 -1
77 244 46 1563 5 509 63 776 7 30 59 2197 -1 -1
77 209 32 2110 18 145 16 475 47 1011 -1 -1
77 1210 39 101 26 1692 33 224 91 1142 -1 -1
77 595 94 996 39 1444 58 623 84 439 -1 -1
77 30 10 840 8 74 62 25 -1 -1
77 223 98 244 95 1812 62 2641 99 1593 87 71 82 3201 38 392 37 788 12 192 1 1663 19 859 93 220 -1 -1
77 238 56 1329 3 217 59 80 -1 -1
77 675 74 62 37 345 77 172 -1 -1
77 872 45 64 48 884 79 345 -1 -1
77 2640 87 219 55 140 65 732 95 1978 -1 -1
77 111 76 657 58 67 43 1075 65 597 -1 -1
77 835 9 505 76 337 -1 -1
77 111 68 96 25 1102 88 901 -1 -1
77 1326 20 155 1 693 70 260 -1 -1
77 230 91 522 -1 -1
77 500 90 828 -1 -1
77 1935 51 28 3 46 51 854 92 100 -1 -1
77 396 10 232 54 540 95 1301 -1 -1
77 1360 70 418 85 179 37 40 78 380 54 825 2 655 18 128 94 752 -1 -1
77 37 26 79 72 322 89 835 -1 -1
77 177 7 2108 14 975 24 1939 93 530 -1 -1
77 1403 27 647 44 114 70 851 -1 -1
77 906 9 313 7 70 12 1101 34 247 -1 -1
77 567 35 157 7 388 85 593 -1 -1
77 166 33 406 11 115 39 942 -1 -1
77 127 9 320 81 155 79 1013 6 70 27 425 35 146 73 346 -1 -1
77 2299 63 420 26 20 69 737 54 411 40 545 0 204 99 33 -1 -1
77 127 41 361 59 820 31 51 57 46 -1 -1
77 195 32 429 75 1833 86 126 -1 -1
77 980 17 127 49 51 57 28 75 643 -1 -1
77 494 67 1358 99 101 -1 -1
77 571 96 380 84 424 88 1891 0 890 78 212 9 1655 91 4382 -1 -1
77 1058 56 1122 9 245 85 1550 -1 -1
77 877 5 889 23 972 60 2145 25 407 81 367 -1 -1
77 748 99 395 -1 -1
77 279 79 417 82 906 59 589 62 702 23 593 36 38 85 537 -1 -1
77 1064 83 1134 42 590 56 224 52 926 6 524 59 2604 -1 -1
77 590 27 836 12 517 75 332 -1 -1
77 1927 61 1125 9 1286 4 302 66 695 -1 -1
77 282 6 635 67 606 76 92 30 579 43 503 84 671 -1 -1
77 138 10 184 58 414 91 1343 -1 -1
77 657 70 291 82 153 -1 -1
77 101 59 1285 6 275 78 427 -1 -1
77 108 95 951 46 610 0 2536 92 3849 -1 -1
77 793 51 123 86 92 -1 -1
77 17 21 180 38 1453 70 601 -1 -1
77 651 1 1541 4 1012 20 1257 52 33 90 213 -1 -1
77 449 59 187 90 91 -1 -1
77 83 68 210 13 39 62 553 24 307 8 440 95 536 -1 -1
77 839 72 2517 34 2520 88 289 -1 -1
77 28 10 48 43 731 0 439 23 1142 84 2013 -1 -1
77 449 45 882 1 271 72 115 -1 -1
78 970 93 30 29 1374 61 330 -1 -1
78 746 21 255 38 1002 66 868 -1 -1
78 642 70 634 84 67 78 1368 97 1738 -1 -1
78 100 64 918 78 243 94 38 -1 -1
78 774 0 974 7 712 58 1737 -1 -1
78 1402 66 1 50 78 18 1276 5 488 67 326 -1 -1
78 169 10 656 43 274 25 433 47 135 66 43 -1 -1
78 158 63 296 53 91 48 1586 11 800 78 120 -1 -1
78 1840 24 3693 23 258 1 84 36 614 40 198 49 245 -1 -1
78 507 24 658 57 127 11 539 96 1487 -1 -1
78 410 35 1107 25 211 55 382 -1 -1
78 209 45 207 78 660 50 321 12 37 45 399 83 77 -1 -1
78 256 17 381 9 3 48 576 65 77 -1 -1
78 128 14 142 32 1688 74 439 -1 -1
78 316 18 120 28 947 24 1694 96 63 -1 -1
78 974 85 310 83 638 47 52 71 1377 30 1697 40 491 70 490 -1 -1
78 316 20 806 97 150 -1 -1
78 291 35 2293 45 388 81 695 36 1752 4 1146 9 210 83 1512 -1 -1
78 432 56 1164 64 582 17 93 22 166 6 1505 5 190 65 3925 -1 -1
78 68 58 318 88 210 81 46 33 372 57 1394 43 647 50 6 49 1576 11 204 48 393 -1 -1
78 1041 27 561 80 468 -1 -1
78 127 55 924 58 202 72 474 9 546 57 1124 -1 -1
78 538 94 209 1 126 40 1925 12 1183 0 446 98 251 -1 -1
78 242 94 882 13 434 76 442 69 641 75 194 15 815 58 522 97 635 -1 -1
78 1366 36 219 66 758 15 523 83 880 37 1235 22 2041 90 502 -1 -1
78 320 58 760 67 1222 98 483 21 462 96 140 -1 -1
78 367 63 527 72 1485 65 471 9 209 50 121 -1 -1
78 99 27 1546 92 284 -1 -1
78 142 21 289 79 3194 59 62 47 437 12 646 62 17 -1 -1
78 282 99 214 10 295 69 916 14 55 37 1562 18 39 84 602 -1 -1
78 1216 70 309 99 1795 31 35 50 523 80 744 47 576 75 46 96 8 -1 -1
78 995 30 800 10 132 34 435 45 840 46 476 22 145 95 296 -1 -1
78 516 32 1445 88 1105 10 556 16 783 11 371 5 39 76 1386 -1 -1
78 122 41 988 20 553 33 287 51 1256 -1 -1
78 1142 95 91 68 475 56 993 62 1777 63 545 29 737 74 967 -1 -1
78 342 29 383 11 420 12 289 5 309 0 27 78 237 -1 -1
78 1160 72 603 31 214 59 540 29 1068 88 1853 -1 -1
78 971 98 2093 22 1406 93 754 23 35 47 563 38 225 88 951 -1 -1
78 690 31 254 70 53 -1 -1
78 31 81 281 56 878 14 384 61 297 -1 -1
78 190 74 170 36 307 76 88 -1 -1
78 335 51 60 36 2099 82 205 -1 -1
78 76 86 80 50 2267 85 1813 -1 -1
78 977 31 524 27 287 24 1172 95 435 -1 -1
78 754 51 196 80 40 27 362 98 55 -1 -1
78 2384 27 1507 90 2264 11 450 60 10 72 42 -1 -1
78 143 77 1184 86 181 26 189 33 620 16 240 24 976 39 93 -1 -1
78 252 61 252 27 90 65 323 24 432 5 78 18 899 1 1966 93 836 -1 -1
78 324 76 107 45 32 47 408 12 31 82 886 -1 -1
78 331 51 1145 43 193 17 1051 48 110 -1 -1
78 955 72 317 11 793 52 1016 74 474 -1 -1
78 27 42 242 40 282 57 87 53 1433 27 596 5 2126 77 1324 -1 -1
78 28 97 1283 9 1038 86 154 -1 -1
78 1115 17 682 29 70 84 70 -1 -1
78 25 50 825 67 991 18 964 22 953 74 681 -1 -1
78 382 98 318 87 43 44 79 17 4 76 308 -1 -1
78 979 80 771 79 137 99 464 -1 -1
78 1076 98 456 -1 -1
78 184 87 2177 57 38 49 2672 53 456 75 30 -1 -1
78 118 2 153 80 293 3 780 48 2074 91 224 -1 -1
78 539 67 1421 28 239 73 108 34 163 8 217 81 900 -1 -1
78 160 65 417 55 280 91 569 0 1468 83 2073 -1 -1
78 277 57 14 24 73 49 1467 61 1795 66 497 -1 -1
78 460 3 76 63 504 50 542 73 2039 -1 -1
78 1285 38 360 73 569 3 376 81 1313 -1 -1
78 816 77 614 93 172 90 702 89 1865 71 642 19 133 35 888 37 7 99 88 -1 -1
78 1133 88 472 10 385 89 217 -1 -1
78 490 42 941 77 1189 -1 -1
78 255 34 2122 78 2076 8 454 25 115 98 448 -1 -1
78 807 25 212 31 113 60 1947 -1 -1
78 1023 77 211 36 1891 42 594 36 108 10 521 98 600 -1 -1
78 1788 94 1017 32 17 3 1035 68 111 -1 -1
78 531 19 1605 75 2131 -1 -1
78 1356 67 887 7 879 91 536 -1 -1
78 119 54 214 72 1008 -1 -1
78 588 38 136 27 496 71 295 -1 -1
78 1 55 56 30 691 65 437 85 265 -1 -1
78 224 65 891 67 981 76 1696 -1 -1
78 1249 91 2203 29 558 73 224 -1 -1
78 452 12 141 86 501 -1 -1
78 70 15 159 56 652 12 992 30 967 12 220 51 564 39 835 6 186 75 1363 -1 -1
78 295 85 57 83 835 95 41 -1 -1
78 3289 3 482 5 15 74 315 -1 -1
78 744 75 1195 74 787 12 238 73 168 66 26 7 139 13 345 4 1463 11 379 22 185 -1 -1
78 1317 1 1749 50 839 -1 -1
78 120 64 915 32 219 1 2106 38 97 41 216 21 2502 29 277 14 825 88 1059 -1 -1
78 372 85 1204 67 298 66 255 47 118 36 733 88 74 -1 -1
78 882 94 20 17 103 61 1336 -1 -1
78 751 88 494 58 930 18 286 70 910 -1 -1
78 21 30 822 66 433 34 638 9 2 39 265 -1 -1
78 1212 87 723 55 483 94 169 -1 -1
78 1631 18 38 94 831 -1 -1
78 1137 3 527 28 38 96 1189 -1 -1
78 165 69 168 24 3321 20 304 64 501 57 518 64 702 44 726 75 625 -1 -1
78 91 53 1005 2 80 4 911 93 195 -1 -1
78 77 84 558 77 144 43 264 59 677 11 2494 44 399 5 3453 73 856 -1 -1
78 205 94 2203 -1 -1
78 318 46 199 50 930 27 304 33 2529 57 5 -1 -1
78 323 72 20 79 9 52 1275 98 1103 -1 -1
78 1055 54 406 66 1158 22 265 13 1387 81 21 -1 -1
78 627 5 36 66 1947 -1 -1
78 165 81 1452 63 3162 70 501 17 146 28 756 0 333 73 1262 -1 -1
78 1524 67 444 40 196 17 223 37 425 72 465 -1 -1
78 1203 50 131 33 500 53 365 -1 -1
78 896 32 1227 96 68 -1 -1
78 163 22 964 81 29 26 244 32 722 70 220 -1 -1
78 46 94 448 30 357 28 509 0 1789 18 1629 58 908 -1 -1
78 153 91 38 68 6 22 7 83 671 -1 -1
78 1432 69 296 90 330 92 339 -1 -1
78 26 3 462 76 1636 -1 -1
78 1248 12 1060 16 437 32 644 20 404 44 66 41 420 80 423 -1 -1
78 1076 69 800 45 1231 53 220 32 1160 68 866 -1 -1
78 217 57 238 40 82 49 1089 73 98 -1 -1
78 1289 87 468 24 118 55 1002 -1 -1
78 5 29 35 44 481 91 320 -1 -1
78 41 97 85 59 136 16 257 79 60 -1 -1
78 615 37 964 25 1006 4 484 90 424 -1 -1
78 11 3 34 55 712 42 346 36 219 59 268 2 254 22 1418 77 308 -1 -1
78 1007 22 372 91 551 -1 -1
78 206 59 604 98 569 97 1754 1 54 95 32 -1 -1
78 272 42 497 82 285 11 115 60 414 50 951 41 131 64 1537 -1 -1
78 2064 73 1514 69 246 60 449 30 385 13 275 21 238 39 124 -1 -1
78 92 39 344 42 447 71 29 -1 -1
78 561 60 116 51 893 36 60 67 1770 -1 -1
78 924 21 1285 62 111 -1 -1
78 77 0 906 67 155 9 86 79 55 -1 -1
78 167 69 519 10 74 23 686 18 401 30 415 86 1105 -1 -1
78 301 58 181 65 66 76 1177 -1 -1
78 201 83 351 49 934 29 153 25 789 21 1053 0 210 11 307 58 790 -1 -1
78 857 85 330 46 56 9 740 23 157 38 1566 99 372 -1 -1
78 18 84 136 80 605 35 847 22 536 17 1017 1 1592 86 851 -1 -1
78 266 73 557 11 675 47 560 35 1078 97 166 -1 -1
78 543 84 372 22 273 95 135 79 233 59 60 85 362 80 722 5 149 54 489 -1 -1
78 1058 11 327 12 196 57 38 7 167 68 139 -1 -1
78 1308 36 998 69 55 35 392 54 1751 69 247 37 93 26 22 10 1859 41 533 -1 -1
78 1700 95 116 8 761 16 483 79 3746 -1 -1
78 29 5 16 15 2332 86 142 -1 -1
78 52 4 246 32 970 24 1940 2 525 34 924 98 443 -1 -1
78 744 82 712 73 43 48 77 25 1002 79 454 -1 -1
78 230 23 3087 80 202 36 613 4 567 82 723 -1 -1
78 305 7 829 4 145 95 430 -1 -1
78 733 31 752 67 817 53 429 48 516 37 239 23 720 71 39 -1 -1
78 195 84 287 13 1769 54 99 35 2274 85 55 -1 -1
78 216 51 75 49 245 72 243 47 952 22 1652 64 1410 50 177 15 34 75 280 -1 -1
78 11 39 35 64 614 98 48 30 963 84 304 71 25 59 896 20 85 59 506 -1 -1
78 1053 16 1164 44 18 49 186 -1 -1
78 630 36 10 84 243 37 123 31 2369 23 965 43 1170 -1 -1
78 929 70 162 91 175 10 1221 68 176 -1 -1
78 138 16 197 14 29 78 979 -1 -1
78 236 10 403 24 76 87 453 -1 -1
78 346 70 126 52 166 84 1553 -1 -1
78 439 64 1314 7 600 78 965 -1 -1
78 591 23 39 0 1467 68 642 -1 -1
78 321 25 696 71 302 88 196 -1 -1
78 226 48 340 4 55 6 55 5 900 99 342 -1 -1
78 146 95 105 89 1983 92 1262 8 205 87 243 -1 -1
78 41 5 112 94 121 -1 -1
78 806 51 194 7 607 82 481 34 154 56 1355 70 270 -1 -1
78 188 4 278 86 245 -1 -1
78 609 97 271 63 4076 99 300 4 952 38 630 -1 -1
78 366 32 113 27 93 84 191 -1 -1
78 904 38 166 97 59 96 781 29 151 33 56 31 180 82 10 -1 -1
78 265 44 1106 5 94 79 873 -1 -1
78 168 79 2311 41 236 30 202 75 321 -1 -1
78 112 89 15 72 260 26 1066 19 266 0 329 37 430 34 645 68 718 -1 -1
78 1008 7 1460 91 962 -1 -1
78 539 56 628 22 168 47 533 38 314 72 416 -1 -1
78 894 72 718 94 4 96 946 16 436 23 234 99 81 -1 -1
78 590 99 1473 12 67 66 156 80 641 -1 -1
78 639 19 1399 87 38 -1 -1
78 567 34 269 32 1076 70 1553 -1 -1
78 1220 49 567 56 1424 5 177 29 2306 45 231 62 824 -1 -1
78 269 83 820 1 747 27 847 21 538 92 864 -1 -1
78 697 95 324 -1 -1
78 266 42 148 7 115 49 524 21 87 80 1104 -1 -1
78 552 50 576 36 399 5 243 6 371 93 2072 -1 -1
78 108 73 373 59 271 78 579 -1 -1
78 143 8 246 35 46 41 1136 22 124 97 423 -1 -1
78 957 33 3260 62 606 46 260 88 1517 -1 -1
78 482 15 46 79 1171 -1 -1
78 78 87 33 4 652 52 780 -1 -1
78 161 66 1176 74 898 79 336 94 197 -1 -1
78 186 92 103 9 522 22 238 41 669 -1 -1
78 336 84 2329 40 554 46 626 81 124 -1 -1
78 371 98 761 -1 -1
78 1024 41 439 11 998 20 213 10 401 90 46 -1 -1
78 947 52 342 80 268 -1 -1
78 1102 52 59 63 1066 58 216 12 528 90 46 -1 -1
78 5 57 179 47 910 88 432 -1 -1
78 65 59 139 18 583 22 105 86 1202 -1 -1
78 311 64 370 68 1845 73 319 86 423 -1 -1
78 1467 81 394 44 965 64 361 66 486 -1 -1
78 89 81 198 23 33 85 61 93 889 -1 -1
78 170 43 124 53 9 18 278 27 2357 45 377 -1 -1
78 785 0 509 42 381 92 310 -1 -1
78 736 3 1727 45 131 92 424 -1 -1
78 424 67 232 56 417 73 232 -1 -1
78 305 75 26 58 840 38 1538 34 346 54 333 43 570 34 1319 5 1069 17 85 44 33 -1 -1
78 946 5 171 96 467 -1 -1
78 101 2 591 75 952 -1 -1
78 108 23 990 30 165 24 241 58 658 -1 -1
78 659 74 323 88 129 80 1303 89 187 57 727 32 261 38 388 91 30 -1 -1
78 10 44 1043 35 214 0 140 10 466 66 101 -1 -1
78 110 55 707 40 59 73 160 -1 -1
78 2326 61 58 72 85 84 216 -1 -1
78 1276 34 122 52 1470 6 735 5 305 7 133 43 184 -1 -1
78 362 27 910 94 262 -1 -1
78 279 28 434 10 803 70 4407 -1 -1
78 192 22 366 1 442 76 540 -1 -1
78 902 7 1615 39 703 24 2020 82 1072 -1 -1
78 190 74 819 68 443 3 1237 8 602 41 281 55 558 -1 -1
78 795 62 581 46 35 87 2865 -1 -1
78 431 71 1763 94 36 -1 -1
78 904 77 290 52 1680 83 928 -1 -1
78 316 81 449 -1 -1
78 102 13 510 99 1763 -1 -1
78 636 64 1221 56 741 53 523 65 305 -1 -1
79 608 63 96 98 2222 39 7 72 167 -1 -1
79 146 8 436 91 219 85 323 98 539 24 91 26 429 89 601 -1 -1
79 278 97 300 58 381 15 477 81 146 -1 -1
79 923 23 253 11 347 25 191 10 2243 51 491 -1 -1
79 548 34 1981 64 634 -1 -1
79 2596 69 434 95 639 60 823 32 6 77 1954 89 1495 92 214 98 259 -1 -1
79 993 93 949 51 81 72 142 78 197 87 380 -1 -1
79 810 32 330 18 1650 59 166 -1 -1
79 15 16 1152 39 2214 65 207 35 1610 10 5 88 668 -1 -1
79 1931 28 379 25 337 62 844 -1 -1
79 173 69 545 2 2132 6 1219 30 517 96 388 -1 -1
79 873 24 72 34 852 21 364 96 384 -1 -1
79 291 31 251 0 527 25 215 91 418 -1 -1
79 448 19 247 2 705 60 512 44 614 96 466 -1 -1
79 1106 65 333 80 102 75 68 66 308 92 417 -1 -1
79 1715 68 916 80 1138 49 1062 48 116 23 198 83 890 -1 -1
79 260 97 401 19 324 56 668 -1 -1
79 238 89 243 92 398 86 134 2 92 76 254 -1 -1
79 1571 23 95 62 1213 78 216 73 966 54 492 0 365 89 2327 -1 -1
79 68 14 633 36 578 98 328 -1 -1
79 57 12 806 80 2247 45 132 7 306 73 774 -1 -1
79 514 53 859 99 196 -1 -1
79 100 37 254 40 991 23 99 94 325 -1 -1
79 306 93 471 33 470 56 2003 76 392 -1 -1
79 744 88 51 57 602 0 141 95 55 -1 -1
79 43 37 354 30 99 53 821 52 1255 44 533 88 377 -1 -1
79 395 97 286 47 2087 29 2008 89 1313 -1 -1
79 1056 37 299 28 350 7 511 58 244 -1 -1
79 188 24 458 28 1069 52 2 24 278 59 914 -1 -1
79 76 82 109 50 676 96 843 -1 -1
79 150 94 289 14 934 4 189 33 489 -1 -1
79 908 66 1450 0 262 41 347 77 395 -1 -1
79 272 67 575 39 2924 30 369 44 1058 64 569 -1 -1
79 1957 96 564 91 1447 24 219 88 371 71 568 36 232 20 224 72 1050 -1 -1
79 132 51 1989 99 649 89 70 47 150 38 1181 54 36 -1 -1
79 201 28 538 1 471 52 452 -1 -1
79 75 51 335 92 246 -1 -1
79 70 21 489 39 348 91 74 -1 -1
79 30 77 810 52 148 37 107 32 385 17 642 35 392 10 265 2 524 79 530 -1 -1
79 1015 7 437 95 4 -1 -1
79 156 23 31 83 224 89 7 30 584 45 287 51 511 10 26 37 697 80 162 -1 -1
79 205 74 1184 14 316 84 486 -1 -1
79 675 71 778 12 526 53 373 68 1207 59 1098 2 49 20 664 38 159 15 619 3 166 92 1336 -1 -1
79 342 63 30 75 733 45 83 61 65 7 199 80 121 -1 -1
79 72 78 928 47 766 25 1414 53 617 31 1211 53 354 -1 -1
79 831 1 966 26 91 42 176 55 171 19 257 92 23 -1 -1
79 1398 90 107 35 225 22 470 39 537 99 998 -1 -1
79 2198 14 392 43 1161 98 1373 -1 -1
79 258 33 404 82 128 -1 -1
79 749 29 204 41 136 45 159 63 267 92 553 -1 -1
79 1164 41 355 8 1420 60 1036 95 85 -1 -1
79 363 41 262 93 269 -1 -1
79 468 67 715 96 1154 22 178 65 666 99 810 -1 -1
79 1540 2 285 65 1523 -1 -1
79 111 18 1517 61 384 49 249 83 86 -1 -1
79 478 27 198 24 414 49 303 90 678 -1 -1
79 23 83 60 12 456 2 219 76 1797 -1 -1
79 71 13 1317 47 1021 83 907 -1 -1
79 7 25 566 86 121 83 154 43 1320 71 1070 -1 -1
79 1055 65 34 63 365 32 440 47 124 70 289 -1 -1
79 256 31 74 88 551 84 1441 81 1429 75 1350 41 90 92 53 -1 -1
79 948 51 51 59 504 95 428 46 356 10 61 31 666 17 107 5 43 2 1431 93 1374 -1 -1
79 196 30 381 63 49 91 402 -1 -1
79 511 60 1009 16 232 72 503 -1 -1
79 293 48 114 22 1276 40 259 67 144 -1 -1
79 492 81 975 0 14 19 621 42 522 0 1281 45 601 -1 -1
79 82 44 196 86 1558 -1 -1
79 733 27 29 1 364 92 4 -1 -1
79 317 3 774 97 599 -1 -1
79 2694 63 1474 49 1315 97 424 -1 -1
79 1030 76 1089 40 928 81 826 17 102 54 271 45 137 66 5 -1 -1
79 236 38 196 85 933 -1 -1
79 359 44 1076 92 93 -1 -1
79 1701 76 97 50 230 68 211 13 517 41 663 69 445 -1 -1
79 92 28 155 49 574 -1 -1
79 1363 23 1294 27 1203 26 546 84 495 -1 -1
79 2065 2 97 27 1614 21 61 51 112 -1 -1
79 105 37 28 34 355 62 1077 -1 -1
79 247 56 33 26 83 61 113 -1 -1
79 102 44 216 73 1263 -1 -1
79 797 17 625 30 51 63 327 -1 -1
79 213 13 786 84 1215 -1 -1
79 43 85 264 79 546 18 431 42 363 -1 -1
79 792 23 775 47 1328 63 338 65 101 71 450 -1 -1
79 11 28 693 21 162 0 990 2 181 36 576 -1 -1
79 23 92 1020 68 817 30 1081 1 1509 96 1368 -1 -1
79 37 45 177 39 50 36 847 34 645 52 4319 27 1645 71 1250 -1 -1
79 351 40 1291 36 252 46 467 66 596 -1 -1
79 141 27 1457 53 279 65 234 35 429 88 58 -1 -1
79 1167 30 124 65 980 26 331 40 242 8 465 52 136 -1 -1
79 191 61 2137 88 262 2 2512 69 385 -1 -1
79 541 19 876 56 761 90 60 -1 -1
79 1601 46 596 51 15 84 392 98 440 -1 -1
79 328 69 405 17 26 6 318 42 339 -1 -1
79 848 60 51 82 17 78 233 52 1083 32 1056 72 467 36 333 74 183 -1 -1
79 2309 95 1342 -1 -1
79 92 51 1060 77 17 92 551 20 1571 5 1103 48 515 62 1795 -1 -1
79 54 27 228 90 844 -1 -1
79 240 73 197 46 594 96 974 -1 -1
79 148 28 398 42 592 41 1033 74 613 -1 -1
79 2415 13 48 45 873 95 111 -1 -1
79 100 96 86 -1 -1
79 32 75 271 99 608 -1 -1
79 39 12 43 33 551 82 757 -1 -1
79 1357 30 781 9 667 1 555 6 46 50 285 -1 -1
79 697 22 261 19 144 12 281 2 261 89 524 -1 -1
79 199 53 897 61 350 89 1094 -1 -1
79 276 44 58 69 1568 71 645 65 2309 84 84 -1 -1
79 92 3 16 38 280 10 752 8 276 33 5 86 173 -1 -1
79 78 1 137 86 654 -1 -1
79 622 38 198 77 598 -1 -1
79 435 95 298 77 421 76 882 44 251 2 900 17 131 65 408 9 135 16 845 72 775 -1 -1
79 1059 18 766 22 1390 39 33 23 2116 2 573 14 714 61 202 -1 -1
79 183 10 252 71 1032 24 32 97 45 -1 -1
79 657 21 1227 84 1269 82 2954 3 616 8 502 40 1094 -1 -1
79 1321 43 627 35 821 90 701 -1 -1
79 119 80 541 18 678 20 172 58 9 -1 -1
79 534 46 650 52 369 38 2103 95 187 -1 -1
79 824 77 805 25 270 48 35 -1 -1
79 692 97 482 84 647 32 1219 28 569 84 864 -1 -1
79 261 20 157 42 101 1 761 74 81 -1 -1
79 251 74 374 64 1216 94 106 -1 -1
79 1335 4 237 75 974 92 1099 75 77 39 233 50 984 -1 -1
79 608 46 852 53 124 51 696 28 496 25 242 30 280 29 196 87 788 -1 -1
79 379 52 2188 65 484 -1 -1
79 154 55 215 81 478 65 273 76 119 68 1401 67 324 80 485 -1 -1
79 221 24 2951 23 576 22 27 80 285 -1 -1
79 31 42 656 50 144 88 1132 -1 -1
79 19 71 573 84 11 28 468 83 727 -1 -1
79 2735 96 647 23 58 70 231 15 711 54 3 -1 -1
79 570 24 287 15 276 19 3452 33 625 -1 -1
79 203 35 879 48 921 57 272 56 774 90 1489 -1 -1
79 897 32 1176 4 124 20 8 13 230 80 251 -1 -1
79 943 87 521 59 623 45 233 31 25 46 885 21 257 4 90 29 224 75 1503 -1 -1
79 341 63 143 20 490 33 181 6 442 98 819 -1 -1
79 232 54 528 94 1901 -1 -1
79 534 77 1703 85 1626 40 107 46 1183 72 761 -1 -1
79 166 80 3756 67 115 17 1786 47 702 1 266 13 190 9 2953 22 400 -1 -1
79 1231 63 358 48 293 14 295 69 2898 -1 -1
79 542 75 102 26 285 47 685 56 311 -1 -1
79 15 4 157 0 240 2 362 50 233 -1 -1
79 1105 41 1010 54 18 97 480 -1 -1
79 1190 87 35 63 578 10 73 75 338 -1 -1
79 678 98 815 59 596 66 775 64 422 77 1409 -1 -1
79 372 28 604 12 35 37 502 -1 -1
79 1133 4 304 67 184 -1 -1
79 925 86 498 12 896 95 69 -1 -1
79 350 81 1474 80 199 8 97 2 518 37 500 81 203 -1 -1
79 66 83 22 32 500 2 87 33 1713 52 104 12 514 89 134 -1 -1
79 558 15 2086 97 561 -1 -1
79 64 18 441 22 1627 70 1588 21 98 54 299 85 674 -1 -1
79 23 26 202 27 1 23 236 87 64 -1 -1
79 496 59 286 72 689 89 473 -1 -1
79 247 80 356 8 1 6 1369 17 112 11 2242 72 1547 -1 -1
79 441 49 73 50 82 29 96 48 582 26 1155 78 66 -1 -1
79 507 44 1419 99 121 -1 -1
79 1072 43 53 3 104 7 261 9 1109 24 46 95 136 -1 -1
79 631 10 1223 78 560 -1 -1
79 1617 86 1069 0 1605 32 861 35 172 28 369 66 340 -1 -1
79 2136 47 456 58 54 73 1490 -1 -1
79 100 11 1235 88 25 -1 -1
79 1097 49 141 71 947 66 165 60 1156 26 769 19 237 4 584 27 145 -1 -1
79 1063 68 162 83 309 96 2696 29 220 10 132 30 49 50 644 -1 -1
79 3849 38 79 82 1959 76 472 59 525 5 3129 71 9 -1 -1
79 24 12 344 79 447 24 355 21 724 47 1503 -1 -1
79 686 21 714 90 568 -1 -1
79 169 32 623 80 364 -1 -1
79 248 60 26 28 333 82 2091 -1 -1
79 1237 30 245 93 850 -1 -1
79 6 84 638 97 499 -1 -1
79 100 64 371 60 59 41 202 58 765 16 114 0 276 78 582 -1 -1
79 303 99 2072 -1 -1
79 397 19 50 6 965 11 1605 96 319 -1 -1
79 727 93 1073 78 702 88 843 92 1381 38 498 56 323 40 341 47 185 41 1376 89 306 -1 -1
79 125 76 1451 86 874 66 314 58 217 14 516 11 1789 64 724 -1 -1
79 416 35 668 8 84 24 217 70 1695 -1 -1
79 371 21 3237 97 562 -1 -1
79 477 59 56 32 835 14 87 50 137 -1 -1
79 728 59 90 81 711 40 309 38 1016 73 287 -1 -1
79 111 6 498 55 540 -1 -1
79 11 95 115 -1 -1
79 522 42 237 65 891 -1 -1
79 32 5 711 37 894 5 957 42 618 -1 -1
79 530 4 2457 23 306 74 1064 -1 -1
79 913 20 85 13 2563 41 131 24 486 41 109 40 1031 57 389 -1 -1
79 1334 34 491 83 431 3 82 88 577 -1 -1
79 160 38 248 86 325 -1 -1
79 424 49 715 23 556 51 181 35 653 57 184 -1 -1
79 101 12 1640 54 1464 17 744 80 593 -1 -1
79 486 41 451 58 225 11 178 82 826 -1 -1
79 15 13 882 24 1007 48 307 45 913 64 591 -1 -1
79 883 13 689 0 202 13 473 57 141 -1 -1
79 22 66 50 44 416 41 405 49 233 -1 -1
79 227 59 626 82 586 -1 -1
80 366 81 25 66 776 78 1846 9 1554 32 2931 7 2104 17 28 74 919 -1 -1
80 2105 73 254 64 467 73 27 -1 -1
80 631 50 995 11 1753 0 867 34 762 55 409 -1 -1
80 1523 94 830 91 504 8 1786 9 30 27 350 1 327 34 10 15 732 97 954 -1 -1
80 508 32 307 63 79 77 142 -1 -1
80 368 42 819 32 557 87 468 -1 -1
80 167 63 9 55 761 14 780 16 252 80 638 -1 -1
80 154 37 1875 26 540 54 123 22 492 40 7 41 2142 39 844 85 953 -1 -1
80 176 24 293 3 230 80 1260 -1 -1
80 82 56 181 28 1939 26 348 36 344 -1 -1
80 87 15 256 87 639 -1 -1
80 172 93 410 41 709 32 133 14 399 33 65 60 211 -1 -1
80 384 59 118 8 260 19 183 74 13 -1 -1
80 109 25 491 46 1497 78 599 50 166 6 500 95 224 -1 -1
80 359 5 2331 6 174 7 1787 58 274 -1 -1
80 2827 34 802 4 80 62 151 9 537 78 552 -1 -1
80 1189 5 127 86 629 -1 -1
80 356 28 12 72 1138 -1 -1
80 172 31 966 14 540 0 16 35 230 -1 -1
80 1256 35 74 73 1017 60 846 28 832 53 867 -1 -1
80 229 22 239 69 605 33 205 5 413 52 733 99 221 -1 -1
80 3512 46 1099 5 1201 52 171 29 451 2 1859 61 307 -1 -1
80 344 5 828 93 1136 -1 -1
80 1523 18 6 85 255 28 1137 36 901 51 603 -1 -1
80 1734 36 494 79 240 -1 -1
80 1470 1 219 29 554 66 38 -1 -1
80 355 44 120 35 277 36 629 65 262 -1 -1
80 717 22 68 77 1411 -1 -1
80 481 95 111 47 887 64 252 59 441 17 351 4 1113 6 204 30 1088 73 1266 -1 -1
80 640 26 14 8 488 6 1254 17 94 20 32 7 411 45 463 -1 -1
80 393 99 1041 9 483 94 698 -1 -1
80 1789 33 215 95 1182 84 408 1 119 88 767 -1 -1
80 1150 52 222 98 473 20 1476 22 1612 46 1385 24 431 60 281 -1 -1
80 221 96 606 10 173 12 758 93 69 -1 -1
80 342 48 1069 80 66 15 283 10 494 85 1939 -1 -1
80 1970 6 441 72 191 96 1401 -1 -1
80 445 57 8 20 1083 22 187 87 413 40 113 38 159 88 650 -1 -1
80 199 74 158 36 632 19 264 88 646 -1 -1
80 254 0 530 96 220 28 44 93 693 -1 -1
80 1087 55 241 71 1118 54 1121 91 1028 -1 -1
80 4 41 1321 0 136 97 358 -1 -1
80 40 99 1419 47 130 67 53 84 592 -1 -1
80 45 33 96 61 829 -1 -1
80 1242 12 492 38 1345 4 375 67 872 -1 -1
80 21 2 44 69 628 15 574 6 85 40 758 7 349 20 69 63 811 -1 -1
80 23 38 434 68 1621 8 141 28 868 88 9 -1 -1
80 229 92 137 83 444 3 840 64 1295 -1 -1
80 942 66 1365 61 676 70 855 56 199 48 220 33 845 91 1713 -1 -1
80 310 58 904 54 126 34 187 53 3108 -1 -1
80 197 26 279 30 1082 14 92 17 55 75 806 -1 -1
80 1672 72 1446 10 902 77 611 -1 -1
80 644 48 1124 45 101 60 1660 -1 -1
80 18 17 399 11 224 4 432 97 63 -1 -1
80 8 66 105 65 3 66 245 9 345 90 548 -1 -1
80 84 18 144 77 196 -1 -1
80 220 68 454 23 1511 28 1277 50 482 78 122 -1 -1
80 31 56 230 51 749 82 68 -1 -1
80 237 32 113 21 1214 47 307 52 6 38 47 71 652 -1 -1
80 526 73 4 60 579 63 818 57 2130 29 488 78 211 92 625 -1 -1
80 766 96 1107 20 481 39 53 33 93 32 139 81 213 -1 -1
80 415 48 278 87 193 -1 -1
80 620 23 649 91 77 -1 -1
80 951 36 1276 62 1182 72 1306 -1 -1
80 325 48 1256 81 48 -1 -1
80 91 11 1049 16 152 20 293 77 579 -1 -1
80 196 8 748 14 477 66 68 -1 -1
80 511 70 457 22 448 42 50 0 419 37 1555 56 559 66 352 62 1085 66 451 52 349 24 496 79 17 -1 -1
80 8 47 206 48 166 24 381 54 917 12 731 98 1055 -1 -1
80 883 19 518 69 252 87 1603 1 197 67 1334 92 605 -1 -1
80 676 64 140 13 603 57 1475 72 591 -1 -1
80 151 37 546 46 389 60 191 36 513 20 108 38 379 19 101 98 401 -1 -1
80 680 55 760 32 443 61 585 80 452 -1 -1
80 494 63 185 4 832 28 1314 87 741 -1 -1
80 31 91 56 80 99 8 259 26 610 88 3385 -1 -1
80 414 6 240 60 424 58 238 36 258 6 2579 49 300 -1 -1
80 21 33 516 56 615 15 203 64 1466 -1 -1
80 1586 99 1385 54 702 92 100 -1 -1
80 1764 96 333 84 715 53 1728 1 14 58 52 26 1218 77 408 -1 -1
80 1053 62 1554 27 1040 35 198 89 193 93 262 94 594 26 143 61 2151 85 683 -1 -1
80 373 64 1185 67 238 91 523 -1 -1
80 1434 35 527 30 453 58 131 46 43 47 209 87 111 -1 -1
80 270 48 14 80 453 -1 -1
80 70 90 900 23 120 67 540 7 234 26 1327 25 850 80 235 -1 -1
80 537 36 329 33 3149 78 262 -1 -1
80 1067 42 1785 57 1016 9 68 71 176 -1 -1
80 1276 25 166 85 173 -1 -1
80 171 95 1361 80 2239 4 1036 5 8 75 494 -1 -1
80 1573 35 438 16 239 38 228 23 417 70 557 -1 -1
80 295 42 679 79 1127 84 880 -1 -1
80 430 10 1929 2 429 72 702 -1 -1
80 250 16 1349 38 681 19 910 16 153 66 507 -1 -1
80 1653 40 649 70 1215 80 254 2 10 37 486 62 1856 -1 -1
80 839 52 175 62 19 -1 -1
80 316 98 775 43 336 35 74 68 91 -1 -1
80 374 24 552 89 925 -1 -1
80 183 10 231 78 603 60 1465 73 48 48 1524 95 1336 -1 -1
80 893 17 978 50 164 53 490 72 1457 77 171 4 2098 80 80 -1 -1
80 67 36 36 48 1255 1 525 69 313 -1 -1
80 1536 25 244 60 452 80 477 27 141 16 500 82 393 -1 -1
80 902 69 2007 76 340 64 12 65 25 6 780 14 1708 29 360 19 510 80 1573 -1 -1
80 130 87 552 28 7 55 353 -1 -1
80 3375 71 198 73 83 81 41 90 2135 63 1115 70 92 27 1608 61 1564 81 543 -1 -1
80 58 15 246 33 1008 95 1065 -1 -1
80 1056 63 153 62 647 58 65 3 433 46 440 42 650 11 45 65 499 -1 -1
80 687 21 583 87 319 -1 -1
80 685 33 9 67 59 -1 -1
80 325 12 78 9 619 22 341 16 68 2 139 27 944 29 403 25 64 4 125 63 386 -1 -1
80 552 14 336 11 355 88 556 -1 -1
80 47 2 96 51 243 82 358 -1 -1
80 76 93 209 -1 -1
80 454 7 187 23 726 57 1053 -1 -1
80 601 53 749 68 691 63 38 53 936 72 1556 44 1 59 1269 -1 -1
80 712 60 387 15 265 92 67 -1 -1
80 196 0 86 42 377 5 45 84 134 -1 -1
80 363 3 90 89 774 -1 -1
80 728 27 1248 15 641 37 82 94 274 -1 -1
80 235 12 686 54 96 -1 -1
80 241 52 136 19 281 8 1753 59 1722 -1 -1
80 719 89 86 67 189 54 280 21 460 17 414 68 783 -1 -1
80 268 28 165 7 325 12 784 93 818 -1 -1
80 1451 63 114 93 2 -1 -1
80 998 90 969 65 580 21 620 36 886 29 378 67 15 -1 -1
80 212 55 98 2 80 21 16 70 1266 -1 -1
80 815 19 837 94 3699 -1 -1
80 72 69 2937 98 505 -1 -1
80 367 36 36 51 1108 3 640 13 1307 77 56 -1 -1
80 401 97 941 22 2570 55 298 -1 -1
80 34 43 646 5 60 48 52 -1 -1
80 935 50 1288 19 61 91 23 27 342 89 1656 -1 -1
80 965 12 451 32 11 80 63 -1 -1
80 562 98 544 -1 -1
80 178 25 973 39 231 81 1069 -1 -1
80 655 92 42 44 339 37 1649 67 103 -1 -1
80 88 68 491 21 339 83 66 -1 -1
80 152 94 538 6 550 20 147 2 229 79 1063 -1 -1
80 91 77 151 4 1301 0 533 12 340 95 592 -1 -1
80 763 41 183 12 601 82 230 -1 -1
80 699 11 483 89 64 -1 -1
80 90 73 1114 42 968 60 579 69 37 2 677 14 195 61 387 -1 -1
80 1266 28 93 51 52 66 550 -1 -1
80 763 24 630 18 261 44 536 19 705 55 2 -1 -1
80 24 52 2711 86 1085 83 29 28 2307 80 1246 -1 -1
80 183 29 2159 36 452 10 1185 44 132 0 189 93 622 -1 -1
80 3159 31 66 45 159 21 1389 23 247 36 33 28 722 93 114 -1 -1
80 681 60 1068 31 600 42 138 35 1469 32 293 6 860 28 513 74 405 -1 -1
80 51 57 279 15 648 93 38 -1 -1
80 137 93 283 2 107 5 157 50 1526 -1 -1
80 50 14 36 16 206 48 412 -1 -1
80 881 98 194 5 1100 88 1110 -1 -1
80 278 84 628 49 867 51 1162 56 361 95 206 -1 -1
80 752 65 595 18 1432 89 1092 -1 -1
80 15 63 7 88 282 63 1190 7 20 13 164 35 357 77 360 -1 -1
80 926 13 98 54 2561 26 732 22 973 92 433 -1 -1
80 1259 86 1247 80 427 50 333 28 1123 54 554 -1 -1
80 347 24 823 93 546 -1 -1
80 1226 12 1877 88 119 -1 -1
80 904 76 3288 99 18 4 1510 73 152 62 188 27 58 63 632 62 739 10 296 40 443 52 308 25 300 76 174 -1 -1
80 363 2 490 42 338 65 2450 -1 -1
80 1003 62 749 19 721 84 122 -1 -1
80 3 53 1449 41 699 96 1165 -1 -1
80 659 17 110 28 133 0 144 95 62 -1 -1
80 352 73 420 81 471 77 1363 69 205 35 770 87 916 -1 -1
80 795 4 965 26 326 6 1097 66 416 -1 -1
80 124 0 173 69 2448 -1 -1
80 159 31 150 39 512 46 201 -1 -1
80 28 48 763 51 386 79 281 42 46 21 1437 19 254 50 107 -1 -1
80 9 85 4 80 271 53 43 69 151 99 1384 -1 -1
80 120 94 1272 15 283 77 1323 37 193 50 325 33 241 86 21 -1 -1
80 12 75 385 92 861 31 1440 50 118 -1 -1
80 850 29 1850 87 681 -1 -1
80 711 27 1604 47 966 39 1015 66 483 -1 -1
80 440 83 327 -1 -1
80 372 53 113 39 867 15 1036 30 42 6 20 31 360 -1 -1
80 448 33 1742 9 225 4 171 30 63 63 521 -1 -1
80 582 77 357 37 32 80 81 -1 -1
80 52 85 1712 66 687 0 326 54 534 37 536 27 605 49 237 -1 -1
80 19 98 954 36 1593 99 89 -1 -1
80 489 77 1597 88 743 66 634 57 45 7 811 45 451 3 324 47 143 31 2843 71 299 -1 -1
80 9 83 686 75 219 55 1631 7 1023 10 1981 18 633 56 739 -1 -1
80 604 76 1948 82 67 -1 -1
80 966 28 206 4 1142 66 528 -1 -1
80 53 87 490 -1 -1
80 1098 76 718 37 188 9 548 64 141 -1 -1
80 326 35 727 56 169 61 480 8 919 52 439 32 607 79 2 -1 -1
80 908 6 498 32 1072 93 1227 -1 -1
80 442 76 931 94 909 66 527 81 954 40 55 37 449 4 982 55 203 -1 -1
80 664 32 297 90 626 -1 -1
80 93 39 1454 36 1132 65 293 31 497 53 425 -1 -1
80 1117 29 759 88 17 -1 -1
80 145 22 426 73 1075 28 309 12 437 71 992 -1 -1
80 333 43 1218 18 1116 31 62 99 112 -1 -1
80 74 72 143 0 633 65 1077 50 59 72 64 -1 -1
80 494 97 141 62 418 1 1840 14 474 43 62 -1 -1
80 20 64 1562 37 483 63 59 84 2333 -1 -1
80 525 10 1083 60 499 21 330 44 991 25 1029 32 508 15 714 64 193 -1 -1
80 264 72 558 52 812 99 115 -1 -1
80 525 15 1454 21 1009 63 947 29 53 3 246 72 791 -1 -1
80 296 60 32 99 108 -1 -1
80 250 73 166 39 1413 42 759 18 107 65 1 -1 -1
80 38 20 164 67 902 -1 -1
80 59 23 480 1 368 46 101 -1 -1
80 48 47 678 73 869 63 188 81 960 -1 -1
80 1005 19 1314 63 14 54 564 68 1515 82 1256 -1 -1
80 424 69 1277 19 132 34 1037 54 507 -1 -1
80 635 18 316 72 49 87 522 -1 -1
81 1053 12 126 81 184 -1 -1
81 323 5 196 43 1586 65 393 87 134 51 343 92 366 -1 -1
81 152 73 80 62 234 39 236 75 1161 -1 -1
81 823 6 957 26 468 65 3 -1 -1
81 1008 42 726 37 1044 6 47 8 664 96 264 -1 -1
81 50 93 698 53 665 32 154 91 79 -1 -1
81 103 94 58 7 147 15 127 62 441 78 867 -1 -1
81 339 63 72 77 400 69 148 98 110 86 1797 30 2039 26 676 62 471 92 1350 -1 -1
81 289 50 115 3 847 0 349 45 710 -1 -1
81 873 90 294 23 219 45 894 2 1521 91 34 -1 -1
81 1000 33 1212 50 806 18 206 50 1411 54 190 99 595 -1 -1
81 264 18 1171 15 610 52 418 98 56 -1 -1
81 382 21 551 64 73 37 141 4 69 1 59 80 358 -1 -1
81 2470 61 144 88 316 58 159 73 384 -1 -1
81 386 18 552 20 330 85 347 -1 -1
81 80 33 36 16 233 25 935 89 1061 -1 -1
81 80 59 107 45 76 78 290 17 18 68 524 -1 -1
81 971 91 428 79 724 43 39 94 127 -1 -1
81 323 39 695 36 770 26 1707 33 1195 91 72 -1 -1
81 2331 20 99 94 337 -1 -1
81 281 1 784 86 1265 -1 -1
81 560 58 731 99 108 51 116 21 855 33 499 78 703 -1 -1
81 50 21 660 66 516 22 581 30 351 27 164 94 910 -1 -1
81 806 54 608 96 135 -1 -1
81 706 60 241 40 71 66 10 -1 -1
81 869 26 517 17 739 54 134 19 170 2 719 55 344 -1 -1
81 542 36 85 10 560 88 210 -1 -1
81 1277 6 348 68 1318 -1 -1
81 1198 68 268 50 284 42 492 60 1394 -1 -1
81 615 31 236 15 161 40 380 2 409 62 1032 -1 -1
81 84 77 27 83 564 87 1131 -1 -1
81 2053 75 226 14 400 73 1494 -1 -1
81 630 82 429 33 228 81 621 23 49 77 963 39 211 9 1561 6 731 51 2544 34 53 83 579 -1 -1
81 476 16 247 84 36 72 105 81 568 75 239 99 200 -1 -1
81 86 84 240 47 54 17 185 28 378 80 1208 -1 -1
81 742 69 80 92 181 89 359 52 31 38 1873 75 133 -1 -1
81 95 23 898 63 624 87 12 -1 -1
81 50 14 534 32 240 67 966 15 183 1 685 20 1166 10 55 47 115 -1 -1
81 431 82 240 41 675 15 636 4 815 97 401 -1 -1
81 28 31 65 39 51 62 1858 -1 -1
81 353 76 8 69 563 33 5 59 1407 87 111 -1 -1
81 206 2 1806 60 195 91 419 -1 -1
81 559 43 62 19 1757 47 373 30 701 75 1655 -1 -1
81 1665 70 96 52 1813 20 126 15 655 57 206 -1 -1
81 1280 8 565 37 80 19 16 8 35 45 623 17 489 64 99 -1 -1
81 2267 33 111 77 550 87 125 -1 -1
81 1226 3 8 9 651 66 726 -1 -1
81 256 50 1434 11 61 66 678 -1 -1
81 1217 38 2131 19 128 72 977 -1 -1
81 790 98 793 87 186 3 364 48 803 4 143 23 290 82 13 -1 -1
81 517 20 359 99 367 -1 -1
81 1016 12 260 82 217 -1 -1
81 81 51 426 18 317 83 262 -1 -1
81 568 56 909 9 47 52 242 5 26 74 346 -1 -1
81 302 58 350 38 1722 78 714 25 801 41 1220 87 1337 -1 -1
81 201 78 198 36 300 5 649 91 294 -1 -1
81 95 53 94 73 123 65 58 17 477 76 168 -1 -1
81 176 51 771 11 753 45 1581 20 992 44 177 22 298 39 270 34 540 53 455 -1 -1
81 17 45 117 96 263 82 162 74 518 35 1809 0 38 75 1601 -1 -1
81 545 43 1923 99 366 84 107 93 728 11 1803 8 905 57 117 -1 -1
81 266 73 253 32 145 53 369 56 270 -1 -1
81 195 74 42 19 600 82 74 18 1354 17 216 64 1223 45 371 2 788 97 730 -1 -1
81 888 25 1791 83 268 -1 -1
81 2012 93 1550 89 1090 63 672 25 513 69 226 45 40 20 269 23 470 35 1209 24 1404 84 1272 -1 -1
81 417 46 346 66 1429 6 283 26 1785 47 467 75 162 -1 -1
81 27 33 92 79 1557 57 179 12 739 5 286 30 2413 12 95 28 1356 80 409 -1 -1
81 303 98 503 76 565 47 75 8 204 77 240 -1 -1
81 449 74 40 27 363 71 307 38 735 6 609 24 1173 74 212 -1 -1
81 106 21 511 65 265 60 698 47 89 73 1212 -1 -1
81 423 90 522 8 28 76 1344 -1 -1
81 515 89 1541 61 2066 90 1562 -1 -1
81 2793 34 322 57 291 26 428 13 11 37 86 74 1162 -1 -1
81 1315 20 930 87 42 -1 -1
81 1373 63 396 41 25 60 667 -1 -1
81 865 35 63 29 450 20 110 79 56 -1 -1
81 109 12 410 68 644 82 2286 -1 -1
81 697 98 657 91 530 83 311 15 430 71 999 -1 -1
81 175 72 109 40 490 2 266 29 483 66 1303 -1 -1
81 93 21 46 99 844 -1 -1
81 366 89 881 44 250 50 136 67 283 -1 -1
81 1018 64 120 39 1777 84 1888 -1 -1
81 895 15 36 42 911 95 18 -1 -1
81 443 50 2202 8 987 55 110 -1 -1
81 54 16 179 74 209 92 1895 57 613 77 336 89 93 -1 -1
81 115 73 2023 25 1623 47 236 59 418 80 155 42 356 39 1149 8 1050 46 597 4 634 28 787 40 535 29 337 67 1121 -1 -1
81 304 10 14 51 269 -1 -1
81 284 37 358 12 1051 55 305 92 85 -1 -1
81 381 75 371 69 2720 46 354 8 864 65 308 -1 -1
81 660 46 1045 12 148 36 14 72 558 0 72 39 399 34 940 37 144 36 39 18 372 87 444 -1 -1
81 1594 93 548 18 808 26 978 41 637 29 829 87 728 -1 -1
81 65 96 173 75 167 78 13 95 1091 -1 -1
81 22 42 104 60 59 74 154 21 1749 79 735 -1 -1
81 92 35 21 39 343 88 158 39 1345 36 68 39 630 71 1020 -1 -1
81 1153 69 670 58 1284 57 264 85 2139 25 647 84 458 -1 -1
81 615 93 34 42 67 13 1234 41 183 49 3184 -1 -1
81 988 79 497 93 32 10 420 42 899 98 436 -1 -1
81 79 40 331 64 263 35 658 29 1981 78 75 -1 -1
81 667 72 660 46 306 40 60 61 72 -1 -1
81 958 4 856 51 194 26 124 7 131 0 406 11 168 57 1107 -1 -1
81 352 45 122 73 661 36 298 13 862 67 318 -1 -1
81 593 17 427 51 997 73 221 -1 -1
81 501 54 567 33 923 9 695 65 907 -1 -1
81 812 91 756 92 35 61 392 89 327 -1 -1
81 360 66 105 15 136 86 1009 -1 -1
81 307 76 398 59 297 19 17 45 1246 32 230 67 773 -1 -1
81 1105 30 522 34 752 23 711 79 758 -1 -1
81 440 6 333 84 276 -1 -1
81 890 25 76 56 1098 96 8 -1 -1
81 24 52 92 42 296 14 352 11 557 23 307 72 475 -1 -1
81 404 43 1648 70 956 22 944 63 93 30 847 62 775 56 473 96 201 -1 -1
81 838 40 1489 62 117 61 1258 18 26 62 1730 -1 -1
81 1270 8 266 16 1377 4 166 63 271 -1 -1
81 104 59 221 6 266 60 2751 78 44 -1 -1
81 1399 0 205 45 272 9 489 21 385 19 281 81 41 -1 -1
81 770 42 81 69 709 33 1684 89 241 -1 -1
81 250 17 365 5 1017 46 566 30 968 59 122 -1 -1
81 248 73 108 29 340 97 310 -1 -1
81 372 55 134 30 96 97 1361 -1 -1
81 1133 76 13 27 112 95 382 -1 -1
81 433 30 874 54 1948 91 363 -1 -1
81 134 97 440 34 507 92 695 -1 -1
81 48 54 926 87 780 -1 -1
81 418 11 1374 58 540 17 349 75 244 -1 -1
81 839 55 2417 94 370 -1 -1
81 75 62 744 86 2234 91 130 63 766 0 470 67 260 -1 -1
81 11 97 232 49 12 61 387 9 120 26 154 66 389 17 159 53 2246 59 1469 20 322 4 59 43 393 -1 -1
81 1629 91 304 -1 -1
81 398 66 1255 82 754 41 478 70 148 37 168 43 673 85 1799 -1 -1
81 296 66 271 58 500 73 75 23 603 90 593 -1 -1
81 20 15 183 70 147 -1 -1
81 47 84 38 33 238 77 882 53 16 73 1015 -1 -1
81 94 24 750 84 34 -1 -1
81 222 87 714 3 71 26 336 53 83 64 136 -1 -1
81 408 48 54 54 1174 57 120 36 483 12 45 54 101 -1 -1
81 248 22 96 14 493 1 6 75 710 -1 -1
81 1675 99 316 58 56 62 65 24 2236 21 413 83 120 -1 -1
81 249 36 1545 74 688 3 2725 75 332 -1 -1
81 212 19 676 86 111 28 1205 77 116 95 108 -1 -1
81 192 26 967 57 773 43 11 59 88 78 164 34 32 87 47 -1 -1
81 686 87 316 -1 -1
81 846 7 139 51 741 42 165 88 506 -1 -1
81 277 9 449 88 17 29 1449 97 88 -1 -1
81 31 44 130 78 266 89 479 27 506 23 939 69 604 -1 -1
81 1387 34 112 10 282 39 765 85 44 -1 -1
81 511 49 146 58 43 77 37 -1 -1
81 36 28 289 8 718 18 751 65 1237 -1 -1
81 157 69 20 94 1276 79 513 8 1072 86 340 -1 -1
81 742 59 670 45 151 28 1244 27 1223 9 930 15 256 44 215 11 218 95 164 -1 -1
81 141 6 611 4 2949 65 289 -1 -1
81 207 92 216 16 813 10 9 82 68 -1 -1
81 1832 64 639 74 273 20 225 75 474 67 53 14 3 69 199 -1 -1
81 71 99 540 7 1041 66 54 55 407 99 310 -1 -1
81 410 6 106 78 44 -1 -1
81 185 41 114 16 403 67 48 -1 -1
81 216 15 122 89 260 -1 -1
81 59 24 262 47 659 4 689 0 99 88 943 -1 -1
81 917 76 705 54 113 82 1208 -1 -1
81 903 87 43 79 1391 19 252 99 312 -1 -1
81 53 34 914 72 99 -1 -1
81 389 58 59 17 339 15 216 88 305 -1 -1
81 460 79 2759 80 801 6 498 54 443 8 161 62 710 -1 -1
81 1120 82 860 15 11 80 1126 -1 -1
81 248 84 1258 91 39 9 30 67 1112 -1 -1
81 53 71 98 69 266 82 460 67 251 43 2028 35 151 51 532 47 149 84 180 -1 -1
81 60 30 923 61 933 21 64 10 532 71 1041 -1 -1
81 153 91 17 11 718 35 6 43 689 95 863 -1 -1
81 451 19 249 25 377 11 102 49 352 -1 -1
81 126 6 722 34 91 63 1199 24 824 0 1139 24 470 97 2031 -1 -1
81 2522 98 551 65 433 46 598 19 436 26 507 93 636 -1 -1
81 12 32 37 59 650 93 505 -1 -1
81 2341 24 224 69 395 98 266 -1 -1
81 126 92 38 53 217 8 415 46 275 13 269 11 1994 19 223 11 552 0 1894 23 1137 67 289 -1 -1
81 1349 69 280 85 81 86 88 52 303 84 85 -1 -1
81 799 91 81 66 167 23 566 87 406 -1 -1
81 171 99 233 34 1114 70 551 9 1564 11 12 68 967 -1 -1
81 670 35 61 64 440 30 20 87 241 -1 -1
81 1118 92 160 33 277 24 566 44 148 30 735 28 123 4 83 81 111 -1 -1
81 25 46 663 97 395 -1 -1
81 563 76 130 35 134 67 421 -1 -1
81 230 6 993 84 250 0 417 95 359 -1 -1
81 34 66 144 95 1253 -1 -1
81 814 82 1340 41 151 24 1347 46 495 2 174 44 2612 -1 -1
81 897 78 973 90 476 76 566 14 1368 38 48 97 188 -1 -1
81 127 92 399 54 314 40 2177 80 649 -1 -1
81 1004 60 611 23 167 25 477 7 276 15 579 24 1389 32 15 24 53 46 423 -1 -1
81 2805 92 144 96 57 76 95 19 238 65 1286 -1 -1
81 79 66 161 79 1754 46 393 47 60 23 1231 25 345 23 918 64 919 -1 -1
81 280 93 156 7 1648 50 351 47 669 5 10 32 161 55 45 -1 -1
81 1091 66 549 48 708 58 863 28 309 0 468 99 757 -1 -1
81 86 60 415 3 944 36 153 61 56 97 1179 -1 -1
81 1833 72 1040 12 87 11 69 73 220 -1 -1
81 447 54 638 1 1661 50 763 40 237 65 146 -1 -1
81 703 75 134 94 563 56 861 51 159 93 540 -1 -1
81 94 72 1438 89 121 93 550 16 73 70 517 -1 -1
81 51 17 184 69 610 58 218 7 60 21 1192 95 136 -1 -1
81 1435 78 859 94 153 -1 -1
81 597 68 322 67 325 3 577 12 376 64 550 -1 -1
81 329 74 730 20 26 33 135 3 1485 64 2583 -1 -1
81 825 5 96 68 265 -1 -1
81 737 77 1047 56 280 32 49 18 45 79 10 -1 -1
81 288 92 1989 -1 -1
81 247 28 281 13 596 5 787 12 785 46 411 -1 -1
81 2139 12 589 58 554 74 208 49 63 91 14 -1 -1
81 866 25 99 61 2369 15 110 68 1636 -1 -1
81 1124 29 1193 23 478 78 169 -1 -1
81 605 71 62 50 384 14 1936 66 101 -1 -1
81 118 60 163 89 261 -1 -1
81 1010 11 3 24 203 40 3516 5 434 42 848 98 1234 -1 -1
81 515 0 455 4 175 72 344 -1 -1
82 564 1 2117 50 116 91 1162 -1 -1
82 387 61 1325 19 430 34 213 8 355 64 1076 80 1185 -1 -1
82 181 52 528 29 228 83 666 -1 -1
82 131 26 171 99 129 -1 -1
82 475 75 13 65 789 36 2102 67 1781 -1 -1
82 65 12 639 62 1251 47 520 75 449 -1 -1
82 323 89 458 82 495 24 1796 34 314 77 1177 -1 -1
82 349 15 2 40 987 17 134 47 754 30 132 23 158 60 789 -1 -1
82 143 27 96 80 2115 62 556 3 977 81 63 -1 -1
82 90 52 1196 38 594 29 765 26 312 31 125 11 174 78 1039 -1 -1
82 1101 32 30 25 25 24 401 55 108 92 580 -1 -1
82 1076 75 1565 66 595 40 517 37 253 47 246 -1 -1
82 497 14 246 96 449 -1 -1
82 1118 22 545 12 831 21 1265 68 268 -1 -1
82 15 40 359 56 689 -1 -1
82 263 49 358 14 424 3 1090 30 497 33 660 -1 -1
82 347 47 748 48 583 56 568 42 4 44 225 94 1676 -1 -1
82 47 55 528 61 613 -1 -1
82 35 57 1213 46 2528 12 94 88 152 -1 -1
82 773 15 1344 98 1237 63 78 72 115 19 205 68 328 53 439 96 1562 -1 -1
82 201 69 593 8 76 66 241 74 552 -1 -1
82 765 2 486 79 1 -1 -1
82 750 13 458 5 559 68 73 -1 -1
82 853 53 847 50 49 97 315 -1 -1
82 177 91 118 93 246 5 196 40 822 37 1473 3 700 56 85 -1 -1
82 160 4 611 68 148 -1 -1
82 1399 35 264 26 528 45 634 31 1194 57 664 -1 -1
82 435 59 20 3 2679 11 312 14 838 90 798 -1 -1
82 577 15 38 44 630 13 393 56 197 -1 -1
82 474 34 1453 96 382 -1 -1
82 1603 77 1284 19 289 13 442 25 443 -1 -1
82 282 17 1368 68 1045 -1 -1
82 695 98 734 30 60 39 200 65 440 -1 -1
82 349 34 1171 52 1258 40 287 50 73 -1 -1
82 734 53 617 92 301 -1 -1
82 467 53 86 20 1866 65 1192 -1 -1
82 419 17 671 68 14 0 307 77 293 -1 -1
82 26 60 1028 83 14 23 78 96 785 -1 -1
82 1116 58 1209 40 626 1 220 89 771 -1 -1
82 1614 93 1257 34 628 96 177 -1 -1
82 101 66 343 56 2114 65 286 21 2021 96 90 -1 -1
82 869 43 920 37 954 63 376 91 615 21 191 28 691 15 200 77 892 -1 -1
82 447 49 16 4 71 7 535 50 363 -1 -1
82 470 56 461 75 436 9 221 77 516 -1 -1
82 627 55 184 31 2709 99 1488 -1 -1
82 939 29 476 23 115 39 779 51 569 -1 -1
82 174 26 658 78 913 -1 -1
82 339 70 106 73 505 48 129 73 746 33 1238 63 3 22 857 70 349 -1 -1
82 608 29 497 58 241 69 22 98 268 71 171 47 1022 48 236 17 178 57 896 -1 -1
82 877 48 665 23 377 78 335 -1 -1
82 30 31 4543 71 85 79 398 94 401 -1 -1
82 73 7 959 35 382 29 35 93 1226 -1 -1
82 716 74 15 6 647 9 698 74 88 -1 -1
82 331 26 830 77 1062 82 941 98 55 30 224 38 63 33 520 7 515 87 552 -1 -1
82 232 1 1328 63 153 -1 -1
82 253 44 507 88 2594 79 52 23 876 48 315 72 234 -1 -1
82 32 68 584 56 406 68 943 67 2756 93 595 -1 -1
82 2083 3 1399 1 554 74 1257 -1 -1
82 690 52 1884 54 1209 96 1986 -1 -1
82 828 35 257 3 94 12 82 91 317 -1 -1
82 64 21 838 37 89 86 323 -1 -1
82 739 1 63 69 691 -1 -1
82 1730 49 295 5 77 3 14 41 260 29 656 78 991 -1 -1
82 566 29 1191 89 65 58 128 8 744 92 353 -1 -1
82 722 70 168 80 338 43 482 35 533 5 235 39 1233 69 337 -1 -1
82 180 65 224 24 731 70 577 41 2189 13 396 2 585 27 287 82 42 -1 -1
82 1758 32 627 34 1268 87 1673 -1 -1
82 506 5 77 0 44 34 782 -1 -1
82 1313 61 1260 69 336 37 139 20 248 32 297 68 24 -1 -1
82 530 33 411 84 324 14 168 48 99 29 1029 0 125 30 1575 87 197 -1 -1
82 369 85 656 55 537 67 873 57 729 24 2852 76 404 -1 -1
82 145 2 911 40 512 12 1 97 1863 -1 -1
82 181 55 542 46 103 61 117 29 83 91 1141 -1 -1
82 675 61 141 75 461 30 30 51 193 65 371 37 271 43 326 95 857 -1 -1
82 199 78 447 42 263 67 1250 12 351 6 20 2 377 33 133 -1 -1
82 516 80 663 0 70 10 358 13 345 4 2378 35 732 -1 -1
82 105 37 1586 82 595 93 175 -1 -1
82 206 36 855 29 869 71 4 -1 -1
82 1184 54 1251 14 3587 82 628 -1 -1
82 143 30 53 97 556 -1 -1
82 34 39 881 86 290 -1 -1
82 935 63 304 86 316 -1 -1
82 1615 96 224 52 145 9 183 49 97 66 739 -1 -1
82 1367 76 1476 96 336 62 296 29 2365 46 1860 -1 -1
82 325 24 475 74 458 91 417 44 187 91 203 -1 -1
82 703 12 92 35 144 57 659 96 1050 -1 -1
82 1149 42 36 40 179 89 409 -1 -1
82 431 35 1920 67 110 -1 -1
82 1093 42 2433 32 401 46 197 99 1238 -1 -1
82 207 95 181 13 36 27 913 23 212 54 1028 -1 -1
82 1277 96 277 -1 -1
82 198 38 498 31 120 63 389 -1 -1
82 1375 1 3712 47 953 34 553 3 216 28 686 81 55 -1 -1
82 743 46 99 30 1714 66 674 -1 -1
82 446 95 1355 47 79 33 520 28 2282 15 871 77 243 -1 -1
82 296 27 63 63 1125 72 1323 87 281 -1 -1
82 367 92 48 50 1064 63 404 6 21 50 725 64 629 -1 -1
82 554 1 1166 5 1100 6 364 28 30 10 1067 69 167 -1 -1
82 386 45 632 74 125 25 81 92 59 -1 -1
82 1250 63 643 15 423 45 508 30 242 53 525 -1 -1
82 319 63 417 13 1216 44 1975 -1 -1
82 30 14 1124 66 618 -1 -1
82 607 26 578 60 1503 19 63 57 518 60 137 75 402 -1 -1
82 498 56 309 19 520 70 889 -1 -1
82 421 68 1263 10 398 77 238 -1 -1
82 1188 70 1004 93 135 88 1626 22 809 69 384 41 837 30 742 42 160 -1 -1
82 562 88 281 25 1317 56 173 27 171 33 115 91 649 -1 -1
82 222 57 234 3 419 44 170 -1 -1
82 1056 34 684 19 234 64 309 -1 -1
82 731 49 127 29 55 21 61 66 469 -1 -1
82 194 20 691 17 431 2 43 11 251 38 866 -1 -1
82 1361 36 138 33 40 74 1210 -1 -1
82 399 25 2588 39 891 74 882 -1 -1
82 221 65 112 44 198 0 1057 2 496 30 819 66 1922 -1 -1
82 460 83 513 59 792 38 673 58 360 40 372 88 91 -1 -1
82 498 96 440 79 102 31 640 99 456 -1 -1
82 341 89 128 15 155 7 523 80 170 -1 -1
82 108 97 376 -1 -1
82 1441 27 28 45 27 67 458 -1 -1
82 75 77 210 1 594 92 254 -1 -1
82 81 7 364 66 1927 36 586 83 465 -1 -1
82 597 64 1397 35 671 53 409 64 49 -1 -1
82 41 47 164 42 337 6 367 45 46 -1 -1
82 49 68 823 5 1430 49 128 85 261 -1 -1
82 190 50 1836 36 847 93 1132 68 749 85 501 -1 -1
82 522 38 227 94 245 -1 -1
82 99 69 179 33 670 78 1510 84 445 -1 -1
82 937 81 765 94 301 77 869 72 400 63 1241 28 40 22 716 72 356 -1 -1
82 80 33 757 26 112 91 159 -1 -1
82 1401 46 533 6 1043 71 1771 -1 -1
82 252 36 131 50 48 41 546 58 55 34 167 30 108 99 200 -1 -1
82 316 37 252 81 406 -1 -1
82 402 61 2 76 76 30 1724 64 146 56 371 49 526 75 372 -1 -1
82 77 99 418 70 1192 29 359 18 301 27 559 36 400 19 1227 73 746 -1 -1
82 762 23 10 58 102 0 28 5 515 99 262 -1 -1
82 3153 16 1221 66 13 -1 -1
82 428 16 183 12 136 97 1975 -1 -1
82 1018 67 126 64 535 88 1120 -1 -1
82 233 32 756 90 145 -1 -1
82 6 18 651 2 1481 20 41 81 76 -1 -1
82 108 11 201 58 1012 48 1329 30 1147 60 489 -1 -1
82 776 25 277 41 43 88 503 -1 -1
82 32 34 2492 81 1246 41 683 71 1291 32 103 54 891 87 874 -1 -1
82 141 70 401 28 1467 34 688 12 585 98 342 -1 -1
82 502 24 1492 91 81 -1 -1
82 364 77 46 27 541 91 26 -1 -1
82 152 6 112 65 342 6 141 77 1088 -1 -1
82 122 97 58 26 1709 33 15 12 485 57 218 -1 -1
82 272 71 630 56 191 78 2582 -1 -1
82 517 57 416 67 1433 42 1730 39 857 26 539 76 466 -1 -1
82 548 57 533 0 577 95 317 -1 -1
82 301 19 228 47 24 55 694 27 172 55 161 -1 -1
82 628 94 458 29 891 40 435 19 514 85 721 -1 -1
82 358 17 985 39 66 43 778 20 846 7 59 13 1919 29 111 -1 -1
82 331 72 125 55 968 3 100 6 588 46 81 74 360 -1 -1
82 28 70 346 12 128 91 111 -1 -1
82 1323 7 530 10 295 0 43 42 1219 54 2245 -1 -1
82 31 61 28 90 114 -1 -1
82 865 36 246 63 692 17 131 69 145 -1 -1
82 1019 74 236 4 531 9 74 74 1012 -1 -1
82 487 57 985 37 96 14 568 49 585 -1 -1
82 16 34 90 43 380 -1 -1
82 592 35 111 63 3346 17 385 58 68 -1 -1
82 1 27 700 21 171 57 968 -1 -1
82 2 75 192 58 621 52 417 63 23 89 735 -1 -1
82 4366 80 1416 37 262 90 315 -1 -1
82 1317 51 796 33 212 2 722 74 15 -1 -1
82 1498 90 580 3 1047 79 307 74 4 51 1091 19 754 62 196 -1 -1
82 609 96 3 52 3889 82 492 -1 -1
82 874 38 1592 12 531 13 284 38 389 -1 -1
82 118 84 874 28 2366 3 621 0 38 86 779 -1 -1
82 699 0 302 5 184 25 208 77 78 -1 -1
82 620 27 858 80 101 -1 -1
82 344 57 630 29 511 16 625 92 56 -1 -1
82 1107 29 594 39 439 2 60 64 16 -1 -1
82 605 68 1227 79 682 -1 -1
82 952 98 572 34 288 7 30 20 424 67 282 -1 -1
82 673 33 618 68 629 84 1780 74 78 38 395 85 177 -1 -1
82 656 86 482 17 214 86 1045 -1 -1
82 2012 73 412 33 282 73 743 29 412 82 88 -1 -1
82 80 9 259 88 528 -1 -1
82 630 6 120 8 9 27 273 66 427 -1 -1
82 1668 34 720 97 32 34 70 6 44 57 1031 -1 -1
82 494 53 82 12 533 71 164 -1 -1
82 3934 60 146 6 403 32 1226 94 126 -1 -1
82 346 59 86 92 1125 -1 -1
82 1093 75 302 78 922 91 60 6 51 98 223 -1 -1
82 775 76 479 92 114 5 881 21 1639 25 183 52 249 -1 -1
82 95 33 270 26 1872 59 93 30 36 84 374 -1 -1
82 190 76 1278 48 706 20 102 2 331 57 200 -1 -1
82 114 65 105 20 261 55 432 -1 -1
82 509 44 1414 34 1707 12 50 60 765 -1 -1
82 292 4 141 60 509 -1 -1
82 13 45 847 11 6 31 1628 14 179 50 491 11 234 46 143 91 553 -1 -1
82 632 26 213 46 275 67 2006 91 210 -1 -1
82 1126 51 1948 17 617 6 406 56 55 -1 -1
82 194 29 52 30 99 86 1521 -1 -1
82 366 60 238 64 1035 63 90 98 939 -1 -1
82 81 46 54 37 548 77 213 -1 -1
82 585 26 624 35 1624 56 430 -1 -1
82 393 21 1239 27 1339 10 497 98 1511 -1 -1
82 368 9 268 17 996 0 707 76 152 -1 -1
82 121 97 345 2 297 32 322 18 1780 13 48 68 1709 -1 -1
82 403 38 313 72 934 39 182 69 359 99 461 -1 -1
82 1164 99 1005 73 727 27 1070 60 326 4 943 57 1383 -1 -1
82 391 49 1139 39 26 8 1075 19 571 49 311 -1 -1
82 595 91 2841 -1 -1
82 5 38 407 50 178 -1 -1
82 438 69 677 38 457 67 326 53 100 76 1145 -1 -1
82 742 23 361 91 406 -1 -1
82 850 78 8 35 411 52 735 56 330 15 542 63 531 -1 -1
82 1156 13 583 19 342 46 423 96 360 -1 -1
82 820 17 1290 6 1317 29 136 79 210 -1 -1
83 352 69 301 9 305 62 92 53 8 21 1273 54 141 -1 -1
83 24 64 154 63 14 87 700 -1 -1
83 12 3 437 99 414 -1 -1
83 854 42 100 14 554 71 1174 -1 -1
83 258 87 81 90 512 -1 -1
83 179 18 1635 97 46 -1 -1
83 389 3 1322 45 218 33 181 85 2637 -1 -1
83 182 89 139 27 123 87 468 -1 -1
83 474 42 74 65 169 82 23 -1 -1
83 133 76 2854 39 1377 82 1448 -1 -1
83 89 33 259 44 278 23 118 97 56 -1 -1
83 30 54 64 65 73 15 1178 63 299 -1 -1
83 202 78 573 0 374 19 349 59 3264 16 11 15 212 23 417 91 781 -1 -1
83 468 10 725 12 173 76 2290 -1 -1
83 847 36 53 88 1063 -1 -1
83 362 87 238 50 470 69 1109 15 1364 1 92 20 415 9 378 8 463 5 77 34 314 56 650 -1 -1
83 971 17 584 5 989 49 912 -1 -1
83 540 67 830 20 466 74 412 -1 -1
83 95 29 84 59 1116 81 8 89 172 -1 -1
83 427 57 299 44 229 86 244 82 88 6 338 86 961 -1 -1
83 190 89 73 56 738 85 1778 17 432 21 3028 33 655 19 689 67 1680 -1 -1
83 1202 40 54 16 780 91 107 -1 -1
83 304 77 195 86 727 44 751 79 158 9 128 12 95 84 368 -1 -1
83 261 32 808 29 871 6 101 9 38 32 75 96 164 -1 -1
83 575 55 891 40 64 48 560 61 216 14 3436 96 1053 -1 -1
83 200 21 383 80 130 -1 -1
83 1196 39 196 25 224 4 13 62 9 -1 -1
83 136 90 157 46 272 60 128 -1 -1
83 1190 88 379 6 1027 78 1130 -1 -1
83 259 42 299 86 220 -1 -1
83 35 12 264 84 1033 -1 -1
83 2793 28 2057 64 279 55 59 10 714 30 2037 13 337 70 1875 -1 -1
83 753 38 113 68 798 56 229 16 598 71 92 3 453 83 1243 -1 -1
83 259 53 431 40 1717 28 154 6 919 96 83 -1 -1
83 12 16 1123 10 358 31 277 -1 -1
83 1143 25 574 79 19 -1 -1
83 708 60 208 79 638 -1 -1
83 217 85 1216 33 648 54 82 15 223 45 515 84 1406 -1 -1
83 182 13 1838 23 885 11 28 46 27 93 177 -1 -1
83 282 47 227 90 844 30 169 91 266 -1 -1
83 1141 17 504 0 920 65 847 2 627 76 608 55 1517 65 504 60 291 29 991 0 108 66 664 -1 -1
83 1042 33 228 97 49 -1 -1
83 78 85 121 1 904 25 1333 9 1999 33 14 -1 -1
83 835 35 262 63 251 75 1596 -1 -1
83 85 7 1142 77 140 94 626 28 82 84 257 -1 -1
83 1454 55 119 54 317 26 692 45 70 -1 -1
83 117 37 1001 58 472 -1 -1
83 287 59 470 9 1269 77 518 -1 -1
83 1015 53 454 46 781 56 464 24 429 6 127 58 418 75 397 30 1708 90 23 -1 -1
83 70 88 284 24 207 74 609 31 568 65 1736 -1 -1
83 351 96 227 11 1312 10 535 25 313 89 917 -1 -1
83 75 6 30 96 870 -1 -1
83 1003 62 927 16 80 18 811 34 2205 23 621 96 677 -1 -1
83 22 41 923 38 357 88 2454 -1 -1
83 2 20 867 31 1133 55 39 -1 -1
83 550 35 3 41 1753 73 126 -1 -1
83 1009 50 853 68 56 76 554 67 819 57 1541 95 542 -1 -1
83 471 33 41 49 779 69 487 34 1002 3 224 46 662 21 269 54 1353 -1 -1
83 232 31 1309 8 557 36 33 0 1519 66 168 -1 -1
83 183 44 438 93 78 38 40 31 461 32 231 49 288 -1 -1
83 620 15 106 22 514 10 596 18 334 -1 -1
83 197 10 321 53 594 91 60 -1 -1
83 620 12 463 96 1397 38 1011 75 1001 42 1374 49 693 76 1534 -1 -1
83 272 54 490 42 183 13 9 46 103 64 165 63 41 -1 -1
83 688 60 102 3 390 72 223 -1 -1
83 292 73 1 23 2632 56 1208 62 551 87 400 -1 -1
83 490 47 158 14 746 69 232 -1 -1
83 446 10 40 46 119 31 1924 56 2841 22 505 62 464 -1 -1
83 2049 70 839 4 44 50 1111 0 198 32 1070 94 148 -1 -1
83 1248 90 1045 23 478 27 489 31 1591 13 1580 60 913 23 178 48 55 6 1901 64 235 -1 -1
83 528 53 713 14 157 79 1139 -1 -1
83 413 10 334 8 199 89 363 -1 -1
83 1482 84 443 5 48 12 1878 51 879 -1 -1
83 103 32 123 74 940 65 654 39 93 79 2376 57 371 15 449 97 30 -1 -1
83 622 0 283 4 1569 85 112 -1 -1
83 128 11 986 36 924 90 369 -1 -1
83 10 92 182 -1 -1
83 1162 79 805 96 1385 -1 -1
83 978 79 239 89 1241 39 60 75 470 78 392 19 1163 89 1046 -1 -1
83 1751 78 197 97 20 -1 -1
83 263 81 1523 74 1049 28 434 37 54 12 695 52 2583 -1 -1
83 517 91 72 31 1522 56 8 28 491 67 556 -1 -1
83 955 26 741 28 145 90 22 -1 -1
83 2105 16 319 20 313 87 1437 -1 -1
83 59 21 1465 85 116 -1 -1
83 576 7 37 2 833 51 104 73 821 -1 -1
83 777 70 172 65 109 78 52 -1 -1
83 335 53 1485 52 192 45 953 96 297 -1 -1
83 612 36 575 10 235 82 206 -1 -1
83 130 43 1104 26 992 36 439 93 196 -1 -1
83 441 71 363 73 507 6 607 69 130 -1 -1
83 61 79 838 12 493 25 228 26 1185 87 25 -1 -1
83 479 36 786 7 442 10 920 8 2208 39 863 -1 -1
83 295 99 58 67 1456 36 1064 32 168 68 54 -1 -1
83 494 90 808 81 200 52 70 73 69 -1 -1
83 134 87 865 50 471 35 339 91 777 -1 -1
83 403 22 8 85 180 -1 -1
83 26 27 478 62 337 94 173 -1 -1
83 179 91 176 56 831 90 794 24 277 77 194 58 418 66 254 61 402 19 52 23 231 6 915 58 2918 -1 -1
83 293 71 313 85 762 66 736 94 925 -1 -1
83 778 1 397 87 1673 -1 -1
83 86 64 322 93 708 83 1220 28 1034 58 486 -1 -1
83 513 27 550 49 2072 59 129 -1 -1
83 282 26 1162 88 287 -1 -1
83 137 12 432 99 390 -1 -1
83 149 93 610 57 165 71 678 19 68 43 2662 8 1563 26 773 -1 -1
83 1724 82 355 5 547 9 2393 91 258 -1 -1
83 211 99 66 43 64 2 721 50 970 25 329 16 643 13 115 21 205 33 7 -1 -1
83 242 22 159 73 118 74 892 90 1351 -1 -1
83 2418 6 1516 64 1584 77 728 -1 -1
83 142 86 853 8 1394 1 55 35 1253 16 46 51 2034 -1 -1
83 1260 62 319 9 151 82 703 -1 -1
83 236 34 301 89 1228 -1 -1
83 150 49 93 81 1227 -1 -1
83 622 92 408 55 47 79 631 -1 -1
83 150 38 155 33 491 60 101 36 48 77 2662 -1 -1
83 632 28 726 68 1041 -1 -1
83 240 45 142 1 134 18 906 23 1421 78 173 -1 -1
83 18 18 724 7 493 2 190 27 1796 1 35 47 355 -1 -1
83 705 62 54 31 261 52 61 -1 -1
83 852 3 773 41 42 29 206 48 868 -1 -1
83 424 1 95 96 722 -1 -1
83 1526 69 12 3 160 89 320 -1 -1
83 44 5 131 34 153 21 442 58 950 -1 -1
83 28 59 218 61 16 6 503 79 1514 -1 -1
83 1250 16 710 51 353 30 213 61 1302 -1 -1
83 944 89 661 31 686 8 278 90 731 -1 -1
83 278 47 411 85 114 26 994 96 2348 -1 -1
83 66 93 289 34 684 71 653 45 957 11 309 26 799 61 214 -1 -1
83 11 64 8 92 1001 57 260 95 1821 65 620 72 318 23 500 1 102 75 2609 -1 -1
83 342 3 224 83 115 69 589 54 161 80 103 -1 -1
83 30 40 3034 0 967 7 1166 49 1081 -1 -1
83 3467 27 76 0 441 11 180 34 344 65 70 -1 -1
83 17 10 909 52 720 3 31 46 91 -1 -1
83 1434 60 541 25 958 24 353 27 1231 87 494 -1 -1
83 63 9 716 52 1434 41 131 93 1139 -1 -1
83 690 22 886 61 286 18 1223 40 186 78 107 83 181 -1 -1
83 119 44 581 50 309 23 395 75 956 -1 -1
83 173 74 197 35 468 51 172 45 571 68 410 -1 -1
83 109 94 1 60 694 7 542 93 605 -1 -1
83 553 51 818 80 1459 1 62 50 33 16 518 82 1917 -1 -1
83 334 29 97 89 162 -1 -1
83 1074 5 140 38 463 36 193 52 234 -1 -1
83 583 47 27 70 395 -1 -1
83 6 44 1497 80 596 -1 -1
83 286 78 915 98 203 9 1494 93 4207 -1 -1
83 151 33 48 89 795 -1 -1
83 1472 40 760 94 140 32 430 10 381 65 128 -1 -1
83 1381 98 226 28 1069 63 288 -1 -1
83 344 68 1042 73 551 61 383 65 423 61 335 70 448 0 9 13 464 14 880 61 307 -1 -1
83 813 63 1669 54 160 64 691 -1 -1
83 431 22 381 5 483 37 158 81 346 -1 -1
83 67 36 1765 79 963 -1 -1
83 757 79 1274 73 458 57 684 81 635 -1 -1
83 804 88 61 8 120 16 2060 29 526 95 101 -1 -1
83 168 88 997 78 95 12 1783 24 1073 29 1499 11 194 35 576 22 477 93 46 -1 -1
83 835 85 397 20 220 13 929 21 35 76 612 -1 -1
83 195 35 776 98 441 77 291 85 987 64 835 38 227 1 35 59 49 56 1972 31 190 45 627 85 81 -1 -1
83 1459 86 59 84 166 74 385 73 383 88 58 -1 -1
83 86 54 2359 95 172 -1 -1
83 1699 47 1046 5 54 51 23 36 216 42 142 99 1769 -1 -1
83 82 30 629 67 73 95 413 -1 -1
83 773 47 442 5 21 0 273 56 1016 -1 -1
83 805 11 204 99 557 -1 -1
83 110 21 2262 55 462 39 57 34 312 74 679 -1 -1
83 93 16 246 97 333 77 330 94 52 65 179 56 586 88 766 -1 -1
83 69 84 378 49 2022 29 295 83 701 -1 -1
83 543 62 250 63 340 7 130 39 432 93 526 -1 -1
83 820 99 748 73 407 68 108 61 852 80 90 -1 -1
83 793 75 1187 94 899 -1 -1
83 60 60 421 5 305 48 1161 7 1339 73 97 -1 -1
83 896 51 1596 49 152 41 226 80 1497 -1 -1
83 227 45 29 92 201 -1 -1
83 1293 16 17 46 215 41 970 89 247 -1 -1
83 569 71 744 65 211 62 290 13 82 90 685 -1 -1
83 80 69 854 16 1082 29 761 5 294 4 391 28 1261 91 603 -1 -1
83 944 68 282 34 653 48 1062 56 69 -1 -1
83 1039 42 4 89 1255 -1 -1
83 352 72 65 16 277 21 286 85 46 -1 -1
83 504 97 297 41 659 36 1091 12 1160 84 212 -1 -1
83 2729 29 191 82 474 81 2806 73 26 59 20 50 279 17 227 26 225 84 425 -1 -1
83 120 53 2005 27 73 87 1327 -1 -1
83 524 26 730 36 1124 0 577 58 394 -1 -1
83 1517 41 1162 11 150 81 596 -1 -1
83 133 45 21 74 918 86 597 -1 -1
83 209 65 216 67 48 21 1864 40 380 2 86 54 853 -1 -1
83 975 76 1358 38 233 76 315 -1 -1
83 777 34 443 85 79 21 1264 18 1283 25 274 35 169 45 504 94 304 -1 -1
83 506 50 377 36 458 91 1705 57 330 63 703 13 949 26 423 5 126 44 375 -1 -1
83 799 36 189 97 413 -1 -1
83 264 16 538 33 1137 64 6 -1 -1
83 4 42 612 32 261 6 10 99 340 -1 -1
83 1046 98 1692 41 19 42 797 0 683 75 632 -1 -1
83 380 30 267 96 96 84 922 62 52 6 79 5 1498 25 307 45 189 -1 -1
83 1132 35 4 71 1114 63 264 87 1145 -1 -1
83 432 55 35 52 238 64 488 -1 -1
83 101 1 564 8 1362 97 2411 -1 -1
83 682 67 39 20 114 90 643 -1 -1
83 888 4 24 68 176 -1 -1
83 577 33 1306 13 30 31 1929 70 352 -1 -1
83 167 38 126 74 500 84 869 -1 -1
83 284 71 505 45 1771 46 161 16 85 89 75 -1 -1
83 644 97 764 -1 -1
83 2 66 826 56 673 29 95 32 424 60 1210 91 104 -1 -1
83 544 76 1760 62 820 33 181 88 48 -1 -1
83 489 81 1249 55 434 57 141 25 1509 9 293 6 1980 44 129 -1 -1
83 515 91 87 69 523 80 287 -1 -1
83 735 41 1827 24 187 84 1117 -1 -1
83 593 57 358 83 531 -1 -1
83 2083 74 285 83 305 45 165 94 246 -1 -1
83 9 20 11 50 395 79 176 -1 -1
83 777 60 271 3 750 70 220 -1 -1
83 2016 96 1120 75 1108 62 1175 11 570 74 63 -1 -1
83 1345 43 94 47 992 87 1138 -1 -1
83 47 35 78 82 20 53 97 38 953 21 1523 65 367 -1 -1
83 67 38 552 3 122 99 585 -1 -1
83 54 95 545 -1 -1
84 652 67 1304 82 306 73 484 56 1390 86 2646 -1 -1
84 623 53 1279 19 427 63 1233 -1 -1
84 609 73 71 94 224 2 24 94 412 4 508 55 88 56 727 -1 -1
84 813 16 292 67 150 98 909 -1 -1
84 1281 40 154 95 45 49 1138 25 655 97 91 -1 -1
84 532 99 13 40 129 92 712 -1 -1
84 109 61 601 77 1215 29 172 44 578 6 1349 17 459 48 765 29 220 71 136 -1 -1
84 497 74 96 31 290 8 635 72 1075 -1 -1
84 4 49 518 92 1764 31 483 85 1314 41 65 33 308 63 1493 -1 -1
84 737 95 410 8 556 75 233 9 954 68 378 -1 -1
84 56 68 798 70 735 36 372 71 1931 -1 -1
84 333 99 1835 55 516 24 951 80 906 15 488 3 674 23 4449 50 338 45 123 82 1187 -1 -1
84 319 73 508 62 1383 65 64 45 303 35 679 13 176 15 602 55 25 -1 -1
84 1910 6 1997 68 890 79 615 94 933 -1 -1
84 190 96 93 17 95 78 55 -1 -1
84 2954 8 38 67 37 -1 -1
84 280 29 379 85 1784 9 165 67 68 93 29 -1 -1
84 244 1 80 86 65 99 1581 72 565 62 794 91 508 -1 -1
84 696 12 328 69 43 -1 -1
84 450 63 381 83 1442 99 1927 79 60 3 1 12 200 69 447 -1 -1
84 1157 75 148 49 260 80 1623 -1 -1
84 503 67 201 59 44 62 477 32 461 65 527 -1 -1
84 428 59 1797 3 130 24 255 83 926 -1 -1
84 540 63 192 59 45 6 530 88 742 -1 -1
84 985 95 154 30 684 59 750 92 1112 -1 -1
84 1197 30 641 44 43 66 1417 49 57 94 407 -1 -1
84 415 16 572 30 19 83 1033 -1 -1
84 890 11 181 5 540 77 1504 -1 -1
84 871 44 571 13 1251 20 27 4 82 92 1395 -1 -1
84 334 20 101 57 554 26 926 11 426 42 637 -1 -1
84 325 23 671 76 540 39 233 47 74 1 292 91 1584 -1 -1
84 75 20 58 58 10 13 244 37 33 33 168 47 166 -1 -1
84 794 5 985 72 827 -1 -1
84 1568 63 59 45 141 19 1228 27 140 23 164 88 1491 -1 -1
84 504 35 282 65 650 -1 -1
84 879 32 334 97 753 99 252 85 69 67 245 86 755 -1 -1
84 279 91 52 59 586 53 677 61 181 50 280 76 35 -1 -1
84 768 13 218 64 818 65 1453 62 180 44 1272 79 38 -1 -1
84 310 5 150 9 374 93 449 -1 -1
84 391 0 1581 17 39 36 275 38 178 53 2186 -1 -1
84 4916 91 206 73 353 46 116 51 109 94 121 -1 -1
84 155 57 448 33 258 88 919 -1 -1
84 978 19 271 87 565 67 554 63 1586 38 29 51 1021 56 287 64 127 -1 -1
84 50 55 1160 85 114 40 649 60 2553 -1 -1
84 194 82 37 71 271 76 702 60 686 49 510 30 49 17 172 53 45 -1 -1
84 233 3 367 59 4247 -1 -1
84 838 21 149 50 251 -1 -1
84 1619 80 237 30 317 86 504 45 373 66 71 13 50 41 374 8 1172 51 665 -1 -1
84 936 57 298 39 451 33 585 86 1084 -1 -1
84 169 35 148 11 385 91 14 -1 -1
84 270 80 231 81 27 15 87 78 955 58 191 7 1255 95 1048 -1 -1
84 284 96 611 98 1309 75 1473 15 843 23 470 67 206 65 402 34 621 46 223 30 202 45 63 43 540 81 330 -1 -1
84 65 70 945 23 1094 26 142 80 555 -1 -1
84 52 43 618 10 14 13 71 0 156 90 2978 -1 -1
84 1758 16 1547 92 117 -1 -1
84 1 37 1722 4 791 29 564 6 383 39 358 17 127 14 828 16 96 68 1597 -1 -1
84 79 56 623 61 704 53 22 72 218 -1 -1
84 132 54 1322 11 558 61 501 -1 -1
84 149 18 2748 78 1322 86 252 14 59 70 254 -1 -1
84 574 75 20 20 787 60 13 37 688 81 891 -1 -1
84 1071 94 523 38 290 64 823 -1 -1
84 495 65 397 95 487 -1 -1
84 82 87 281 89 704 14 1286 1 72 48 66 42 52 12 882 54 504 17 53 5 1396 64 480 -1 -1
84 906 98 194 -1 -1
84 1524 54 167 50 726 24 261 78 1755 -1 -1
84 600 36 16 65 588 -1 -1
84 310 38 358 65 384 21 290 50 209 86 932 -1 -1
84 915 97 970 93 205 61 85 57 577 15 714 8 636 14 129 58 844 -1 -1
84 114 57 824 51 761 44 1201 55 360 51 362 54 242 12 1221 88 216 -1 -1
84 27 54 245 5 252 16 140 90 279 -1 -1
84 410 32 1004 8 89 98 167 -1 -1
84 335 99 369 98 128 38 355 87 108 -1 -1
84 16 52 236 59 126 56 1545 7 1350 68 1704 -1 -1
84 752 57 333 21 587 95 562 85 357 72 167 54 78 65 657 -1 -1
84 377 33 1109 77 1157 43 332 97 633 -1 -1
84 275 3 394 79 1345 -1 -1
84 3608 77 165 20 40 33 104 79 1350 -1 -1
84 148 65 1007 76 72 73 54 65 380 29 149 17 25 65 539 -1 -1
84 176 25 563 42 1048 39 81 71 656 -1 -1
84 1176 80 421 46 508 40 2520 89 300 -1 -1
84 523 67 84 3 343 84 306 -1 -1
84 343 4 1036 88 1727 43 1121 93 338 -1 -1
84 211 94 494 3 43 15 844 30 88 32 30 47 451 -1 -1
84 1639 9 43 71 151 34 398 36 868 44 1151 78 50 -1 -1
84 204 34 1605 6 213 11 103 53 268 -1 -1
84 505 95 2413 79 71 42 266 78 13 87 550 -1 -1
84 242 62 683 36 475 74 1124 -1 -1
84 1178 95 610 28 1499 42 583 52 1419 20 326 88 1465 -1 -1
84 625 35 217 20 361 46 410 69 13 4 1060 87 1961 -1 -1
84 649 66 356 6 119 61 90 77 1952 -1 -1
84 1595 94 483 93 529 85 66 71 51 93 361 -1 -1
84 509 67 633 21 11 65 632 31 1092 86 6 -1 -1
84 218 13 30 59 109 14 329 69 363 -1 -1
84 54 94 85 78 19 36 219 89 178 -1 -1
84 366 58 56 26 967 77 1498 18 422 33 394 30 753 63 322 -1 -1
84 568 96 162 54 1183 77 2313 14 688 50 1428 29 2271 28 115 99 199 -1 -1
84 34 18 2058 65 185 38 111 97 817 -1 -1
84 129 62 19 9 638 1 369 6 859 28 86 70 429 -1 -1
84 279 55 1747 93 477 -1 -1
84 66 0 412 90 335 -1 -1
84 326 18 735 92 921 -1 -1
84 409 2 67 81 161 79 229 10 92 36 160 77 361 -1 -1
84 278 2 609 35 267 23 839 93 612 -1 -1
84 29 2 259 48 138 93 710 -1 -1
84 1911 5 673 56 408 -1 -1
84 82 99 593 65 714 89 548 -1 -1
84 300 32 73 81 553 -1 -1
84 136 90 310 36 1280 73 327 -1 -1
84 54 28 430 6 46 43 272 16 520 19 26 23 991 76 28 -1 -1
84 607 67 997 16 823 19 143 8 1016 5 249 21 657 -1 -1
84 1224 91 871 38 529 50 74 71 392 -1 -1
84 262 14 989 76 257 85 741 62 224 70 235 58 311 3 271 71 406 -1 -1
84 554 45 143 48 55 83 867 -1 -1
84 263 12 1360 34 1176 73 413 -1 -1
84 512 7 386 72 268 80 238 -1 -1
84 641 67 308 62 378 15 795 58 75 -1 -1
84 226 72 841 64 10 34 522 49 171 -1 -1
84 55 50 129 29 31 43 564 97 237 -1 -1
84 948 97 236 4 1417 53 882 52 1375 30 104 62 41 -1 -1
84 228 76 104 69 281 82 890 -1 -1
84 106 26 2065 11 1254 0 89 26 190 31 285 63 540 -1 -1
84 132 60 271 98 649 -1 -1
84 724 67 1456 79 1340 48 1777 38 978 3 1011 8 1855 61 825 -1 -1
84 1049 45 170 41 226 38 1394 47 198 2 180 34 812 68 2019 -1 -1
84 170 27 336 5 276 68 798 -1 -1
84 1787 11 750 48 239 0 162 3 1346 49 309 -1 -1
84 229 46 1523 4 244 90 822 -1 -1
84 51 93 203 31 385 48 445 27 53 74 339 -1 -1
84 2911 12 345 60 74 16 2360 22 17 39 2358 67 1008 -1 -1
84 59 91 318 33 2 12 636 80 392 51 535 0 1144 55 77 -1 -1
84 420 43 290 40 1423 6 247 75 606 -1 -1
84 165 33 766 18 551 6 498 46 992 54 227 -1 -1
84 710 35 470 37 328 94 621 -1 -1
84 642 0 392 32 175 62 108 -1 -1
84 492 9 219 16 248 29 423 69 392 -1 -1
84 542 60 3007 80 100 13 1988 72 298 -1 -1
84 28 48 629 33 1114 29 93 12 243 5 227 42 2 76 578 -1 -1
84 124 43 51 75 358 39 540 93 29 -1 -1
84 67 68 874 19 1990 54 566 5 96 76 708 -1 -1
84 313 10 392 7 998 15 552 79 822 -1 -1
84 1780 76 36 91 60 71 1175 58 362 79 45 -1 -1
84 679 48 1232 19 89 41 873 58 578 -1 -1
84 164 82 35 53 145 54 621 0 301 83 1315 -1 -1
84 688 1 1029 20 64 52 1502 -1 -1
84 830 6 508 87 238 -1 -1
84 105 63 88 38 1811 54 713 89 165 -1 -1
84 207 16 292 61 349 92 146 -1 -1
84 776 94 836 17 345 9 356 44 645 24 61 27 66 23 402 83 1707 -1 -1
84 2724 5 1113 84 930 51 608 9 2785 45 16 79 275 -1 -1
84 729 20 958 3 881 11 150 76 568 -1 -1
84 1459 45 277 55 1661 71 582 -1 -1
84 1516 67 230 12 83 83 1354 -1 -1
84 439 17 1374 10 80 25 359 92 596 -1 -1
84 519 33 572 83 40 -1 -1
84 96 15 426 38 352 24 167 79 79 -1 -1
84 504 7 832 74 104 -1 -1
84 2131 72 244 82 1196 -1 -1
84 963 34 269 23 85 92 1978 -1 -1
84 58 10 644 32 180 22 705 69 30 78 299 79 967 -1 -1
84 1331 32 379 25 512 65 65 -1 -1
84 193 12 267 0 145 11 2663 23 1194 31 5306 63 466 -1 -1
84 227 86 801 45 434 88 84 -1 -1
84 802 1 618 23 105 86 10 -1 -1
84 313 5 1524 49 76 71 271 -1 -1
84 19 31 276 39 377 52 706 -1 -1
84 162 76 348 63 381 96 445 5 881 55 1753 15 383 8 1194 69 9 -1 -1
84 245 97 430 82 776 28 24 66 601 -1 -1
84 96 86 711 -1 -1
84 1102 83 1460 4 71 41 191 10 1050 23 668 49 517 -1 -1
84 1091 67 220 1 344 46 203 27 480 37 1117 27 586 32 1168 0 723 69 1570 -1 -1
84 129 88 26 48 361 23 73 24 85 58 654 -1 -1
84 22 23 599 43 918 -1 -1
84 261 29 73 23 80 7 83 76 875 -1 -1
84 141 99 64 -1 -1
84 754 36 259 52 177 72 478 -1 -1
84 1767 40 1062 34 1978 38 812 14 703 38 886 -1 -1
84 107 12 712 58 548 -1 -1
84 80 44 844 13 96 72 14 -1 -1
84 195 37 1200 52 1909 78 716 43 283 46 742 37 239 38 1869 13 463 4 1622 39 351 -1 -1
84 896 32 397 60 851 -1 -1
84 288 67 613 36 510 3 1 31 430 50 793 12 1310 92 560 -1 -1
84 2157 95 292 56 727 2 135 68 1951 -1 -1
84 242 13 709 20 458 82 35 -1 -1
84 1040 80 372 9 328 50 197 34 274 27 124 93 357 -1 -1
84 1256 36 2678 20 1870 0 1214 77 109 -1 -1
84 374 85 591 13 738 98 10 -1 -1
84 208 86 459 97 612 26 597 99 777 -1 -1
84 1069 65 510 89 510 38 363 95 1342 -1 -1
84 1067 10 202 86 1732 -1 -1
84 647 51 687 60 658 49 311 3 526 17 160 30 729 42 101 -1 -1
84 766 28 167 81 963 38 154 93 653 -1 -1
84 657 90 1015 57 248 51 1324 59 852 45 937 14 253 42 127 18 468 92 102 -1 -1
84 324 27 650 8 137 3 766 80 1316 -1 -1
84 374 78 189 17 355 24 637 70 532 -1 -1
84 1097 69 55 78 21 20 914 48 3015 75 1139 -1 -1
84 974 59 1080 75 534 47 2015 52 273 54 777 41 201 74 329 -1 -1
84 270 64 527 62 39 99 315 -1 -1
84 1153 51 227 38 82 23 104 45 164 5 13 28 1755 85 2460 -1 -1
84 123 33 51 16 862 68 524 -1 -1
84 829 17 399 13 2609 29 1472 16 824 4 835 81 384 -1 -1
84 1299 70 434 62 17 42 1539 96 9 -1 -1
84 308 42 1021 61 637 14 1225 32 194 46 634 -1 -1
85 130 51 728 70 148 24 390 48 204 56 380 18 493 94 1717 -1 -1
85 951 42 46 60 380 6 2886 27 37 26 627 18 1725 12 237 13 269 2 412 -1 -1
85 156 36 1549 26 879 73 627 -1 -1
85 635 31 398 62 16 4 360 71 22 -1 -1
85 1037 17 315 18 489 25 383 52 431 -1 -1
85 535 50 553 84 1469 -1 -1
85 465 57 954 50 108 59 495 98 126 -1 -1
85 2 65 19 50 22 98 2115 -1 -1
85 214 55 1066 6 1982 36 510 16 378 80 870 -1 -1
85 960 56 1542 83 270 70 91 62 875 95 69 -1 -1
85 86 83 1837 30 104 11 279 74 161 -1 -1
85 2107 9 181 28 168 23 337 78 242 -1 -1
85 474 91 766 77 7 26 268 18 385 83 128 -1 -1
85 1054 72 139 74 646 97 54 -1 -1
85 337 40 528 54 507 50 240 15 1501 69 291 -1 -1
85 17 76 2026 37 592 59 843 89 1483 -1 -1
85 159 47 209 22 833 50 151 74 762 54 744 84 388 -1 -1
85 1347 86 204 67 554 90 1168 -1 -1
85 325 76 435 16 172 56 600 7 1043 50 49 -1 -1
85 289 44 355 56 125 79 353 5 379 74 383 86 346 -1 -1
85 18 3 502 77 60 -1 -1
85 75 48 504 0 79 26 218 18 24 6 454 82 693 -1 -1
85 862 9 223 41 229 14 411 55 20 -1 -1
85 298 20 149 72 1141 40 282 0 808 8 368 86 1193 -1 -1
85 987 17 439 79 84 -1 -1
85 109 87 1336 31 1127 16 1409 49 238 7 102 80 1824 -1 -1
85 39 65 455 72 55 2 1939 23 388 68 1465 -1 -1
85 757 24 400 98 538 89 417 17 2004 2 816 46 686 25 103 39 927 82 814 -1 -1
85 668 94 615 26 32 15 296 58 1197 -1 -1
85 248 79 23 24 1155 76 20 26 1744 1 667 42 577 21 1284 80 229 -1 -1
85 200 11 1034 36 1381 28 142 45 898 -1 -1
85 83 96 878 72 905 95 720 41 140 28 260 8 309 36 135 25 670 82 15 -1 -1
85 985 82 212 90 100 94 408 80 615 12 437 68 690 -1 -1
85 767 10 150 76 1355 48 1012 73 114 -1 -1
85 574 21 358 6 217 90 312 -1 -1
85 134 79 188 48 7 78 356 -1 -1
85 64 3 910 50 998 3 521 19 11 7 117 82 305 -1 -1
85 104 21 4 67 678 25 689 80 151 -1 -1
85 256 57 200 70 120 19 192 66 427 -1 -1
85 543 65 1137 90 3912 62 174 7 734 82 201 -1 -1
85 219 54 1498 12 493 19 115 8 1498 95 213 -1 -1
85 189 62 73 2 87 24 450 59 937 -1 -1
85 150 86 634 20 226 16 321 42 505 -1 -1
85 484 15 138 80 678 -1 -1
85 1123 30 372 51 46 34 1766 94 752 -1 -1
85 2285 68 1382 7 658 26 367 7 2660 9 49 27 289 -1 -1
85 95 12 953 38 1304 78 841 -1 -1
85 621 67 685 19 45 76 511 -1 -1
85 683 4 14 94 82 -1 -1
85 400 26 103 38 113 36 413 77 298 -1 -1
85 381 84 1321 92 645 -1 -1
85 132 17 730 27 30 6 293 93 426 -1 -1
85 671 41 293 69 1896 93 674 -1 -1
85 569 28 2378 39 134 24 1027 17 967 75 691 76 446 75 1461 29 985 75 273 -1 -1
85 661 94 1147 99 335 75 582 31 819 72 1055 -1 -1
85 1031 18 589 12 195 14 1066 49 237 95 192 -1 -1
85 2934 26 365 20 501 74 1242 14 62 47 958 0 768 64 502 -1 -1
85 211 71 112 8 200 26 890 68 146 -1 -1
85 54 72 50 14 603 32 1662 16 779 73 1009 -1 -1
85 70 17 236 95 1492 -1 -1
85 337 16 259 6 774 93 451 -1 -1
85 278 94 304 69 179 58 1371 68 889 85 457 -1 -1
85 283 2 306 74 2973 83 750 17 887 37 2122 64 521 -1 -1
85 615 48 46 88 949 19 1973 30 1093 61 930 -1 -1
85 1259 25 232 26 2795 62 962 -1 -1
85 184 98 1587 37 1 94 7 -1 -1
85 421 25 1300 37 235 85 924 -1 -1
85 273 67 273 60 849 40 3169 65 1282 59 1753 17 292 32 459 28 1435 56 813 -1 -1
85 1810 99 1253 93 69 94 1119 63 75 34 440 31 366 74 496 -1 -1
85 251 93 1070 7 1008 25 181 36 334 80 151 -1 -1
85 93 74 676 90 165 31 866 91 308 -1 -1
85 1691 9 178 71 230 35 235 99 976 -1 -1
85 351 34 2557 27 63 50 242 -1 -1
85 431 95 371 22 72 91 8 -1 -1
85 11 56 1597 31 42 48 516 41 1095 88 115 -1 -1
85 1198 21 1019 64 899 9 859 20 812 40 1126 -1 -1
85 107 41 692 57 239 48 2262 64 345 -1 -1
85 229 57 451 88 162 -1 -1
85 392 61 1025 24 130 15 90 93 534 -1 -1
85 439 10 1914 98 2552 -1 -1
85 208 97 258 13 443 24 85 88 14 -1 -1
85 203 13 852 41 1602 65 197 -1 -1
85 486 44 747 35 1696 23 198 99 64 -1 -1
85 461 40 920 83 471 -1 -1
85 228 46 70 75 338 -1 -1
85 2338 23 98 40 1523 -1 -1
85 479 78 589 31 1007 36 1068 59 330 -1 -1
85 236 90 899 98 424 42 212 91 416 -1 -1
85 110 12 147 28 1871 35 1590 89 240 -1 -1
85 92 22 2093 67 52 25 193 20 544 12 547 23 264 96 1305 -1 -1
85 3 83 1560 66 737 11 343 29 222 94 222 -1 -1
85 305 70 500 45 518 23 78 3 139 97 1 -1 -1
85 29 2 161 18 79 3 444 10 444 86 160 -1 -1
85 39 7 151 30 810 38 685 97 396 -1 -1
85 257 43 997 69 1442 74 1132 48 71 63 84 -1 -1
85 633 67 1826 93 14 6 1299 58 315 71 916 39 1785 88 689 -1 -1
85 1157 15 655 53 277 66 1056 -1 -1
85 257 17 34 68 1088 84 187 -1 -1
85 1798 22 667 73 716 39 575 37 308 75 1158 -1 -1
85 564 87 555 65 739 38 219 30 2316 89 753 -1 -1
85 81 70 346 13 279 78 1597 -1 -1
85 60 6 23 37 411 17 172 89 191 -1 -1
85 1090 38 148 10 441 7 815 3 291 79 275 -1 -1
85 104 40 886 38 377 36 343 87 35 -1 -1
85 260 23 72 40 810 98 85 -1 -1
85 590 56 1782 92 1009 55 631 0 341 40 713 98 858 -1 -1
85 392 75 101 12 558 4 1578 5 848 93 482 -1 -1
85 386 66 186 78 730 58 171 56 763 54 1443 14 141 49 988 93 53 -1 -1
85 108 81 959 12 2241 31 355 62 846 -1 -1
85 795 54 59 1 294 52 245 -1 -1
85 21 93 839 56 1045 5 391 0 295 54 1518 16 42 13 438 54 850 -1 -1
85 971 29 125 86 414 -1 -1
85 31 92 3348 31 1398 53 420 59 561 20 100 73 141 -1 -1
85 359 19 413 47 1336 57 23 -1 -1
85 548 22 343 85 466 -1 -1
85 254 79 750 54 467 73 938 98 542 -1 -1
85 507 39 411 29 40 0 350 63 1819 -1 -1
85 1683 88 304 44 606 18 327 97 118 -1 -1
85 9 40 743 71 978 77 342 -1 -1
85 766 77 175 26 525 87 545 -1 -1
85 233 70 2234 24 262 70 334 -1 -1
85 287 66 357 59 788 69 268 38 854 5 129 23 1229 94 677 -1 -1
85 1449 33 2132 82 383 19 1078 88 420 -1 -1
85 622 72 585 46 582 9 9 81 58 -1 -1
85 91 10 2622 96 215 -1 -1
85 19 51 313 10 114 73 100 -1 -1
85 263 51 346 10 2065 32 11 -1 -1
85 62 91 971 60 703 80 176 59 1033 63 32 93 110 -1 -1
85 29 46 11 70 178 -1 -1
85 246 99 867 -1 -1
85 1895 76 32 12 693 23 528 5 161 45 292 27 864 99 98 -1 -1
85 128 40 703 15 1920 29 626 59 172 -1 -1
85 1095 40 938 30 158 86 701 -1 -1
85 1002 72 560 19 743 52 275 97 93 -1 -1
85 1979 20 1513 22 276 9 160 49 989 -1 -1
85 425 41 987 70 112 30 1492 85 394 -1 -1
85 471 53 858 81 388 -1 -1
85 123 6 374 85 310 -1 -1
85 211 86 21 79 143 63 1687 66 1899 11 969 63 472 98 139 -1 -1
85 447 39 1733 67 347 -1 -1
85 411 73 92 35 848 87 863 73 812 2 450 31 529 22 728 83 200 -1 -1
85 86 51 101 20 1687 97 1052 -1 -1
85 716 75 454 43 188 11 742 47 1500 48 931 14 581 82 1944 -1 -1
85 462 49 23 45 268 24 342 92 45 -1 -1
85 260 62 1611 80 763 87 1534 24 532 5 1486 44 70 56 1219 -1 -1
85 124 90 83 80 252 42 71 36 1562 76 1265 -1 -1
85 2685 83 120 70 147 73 1906 70 799 60 86 16 172 14 145 9 1677 78 449 -1 -1
85 440 72 470 16 807 43 325 27 684 95 1766 -1 -1
85 304 97 2249 30 286 61 69 85 827 -1 -1
85 43 57 127 79 494 51 1368 13 211 12 1271 99 117 -1 -1
85 672 65 1853 48 498 43 663 24 566 21 592 36 47 -1 -1
85 838 47 215 19 487 18 57 2 988 91 112 -1 -1
85 559 9 310 25 229 14 2623 62 1669 -1 -1
85 281 3 1905 87 321 -1 -1
85 149 91 176 10 1299 91 32 -1 -1
85 1281 34 449 41 46 28 640 29 916 54 596 -1 -1
85 391 46 365 23 1347 37 227 97 2036 -1 -1
85 211 55 1501 56 81 94 757 -1 -1
85 377 28 719 39 100 40 955 31 187 81 289 -1 -1
85 147 86 1983 77 147 91 769 -1 -1
85 77 70 1018 33 1145 98 1110 -1 -1
85 710 96 693 29 93 33 608 91 201 -1 -1
85 543 42 43 62 472 74 812 -1 -1
85 542 64 129 20 528 44 649 89 97 -1 -1
85 2294 36 1018 96 1402 6 1928 2 331 54 1262 -1 -1
85 3004 14 1696 56 448 10 163 53 2455 95 261 -1 -1
85 1555 62 126 91 2119 17 537 85 1402 -1 -1
85 133 49 84 97 211 92 1464 55 267 14 1359 61 1010 25 731 89 853 -1 -1
85 41 35 40 77 32 -1 -1
85 73 80 604 0 2166 80 309 -1 -1
85 21 89 75 56 1238 21 462 69 24 92 197 -1 -1
85 65 37 1204 90 659 -1 -1
85 428 35 1708 67 48 28 23 3 917 23 398 77 711 -1 -1
85 1181 20 1020 51 998 48 391 79 243 -1 -1
85 208 8 196 55 151 17 82 61 977 -1 -1
85 503 5 182 27 445 36 1614 23 1095 84 48 -1 -1
85 802 74 406 96 2198 14 420 77 931 -1 -1
85 80 63 1264 9 233 20 853 67 1027 -1 -1
85 557 45 347 60 346 87 168 -1 -1
85 310 80 56 35 147 19 412 37 12 17 741 97 570 -1 -1
85 2569 82 219 75 78 30 1605 10 783 49 452 18 180 30 359 17 1000 34 760 92 441 -1 -1
85 1151 6 148 4 1145 24 23 90 230 -1 -1
85 68 5 201 44 933 91 542 -1 -1
85 25 84 1901 16 859 29 69 48 144 -1 -1
85 1653 48 257 14 1621 76 303 -1 -1
85 562 42 812 17 399 97 325 -1 -1
85 815 94 376 47 1437 17 1101 11 614 2 1987 32 115 -1 -1
85 226 38 244 33 148 24 681 91 842 -1 -1
85 1166 61 284 84 185 13 105 74 108 -1 -1
85 48 67 108 59 1489 37 458 86 680 -1 -1
85 192 33 162 93 386 -1 -1
85 867 47 952 0 518 88 436 -1 -1
85 1688 24 283 63 808 -1 -1
85 594 57 519 79 287 97 97 -1 -1
85 296 71 1541 75 1799 67 240 31 731 32 1102 23 421 19 328 93 1535 -1 -1
85 552 58 102 17 40 56 44 -1 -1
85 79 91 303 48 177 37 646 97 883 -1 -1
85 654 29 605 82 412 -1 -1
85 875 43 1233 59 821 12 446 73 267 -1 -1
85 83 95 245 91 499 89 1056 97 104 -1 -1
85 862 49 153 69 539 93 150 49 245 81 47 -1 -1
85 191 29 222 34 785 0 310 44 803 17 1359 25 908 61 689 -1 -1
85 31 74 405 13 647 63 758 57 228 28 1 40 793 48 396 45 160 78 1054 -1 -1
85 183 77 136 48 1900 22 629 1 76 77 26 -1 -1
85 65 57 16 17 3137 87 508 -1 -1
85 629 62 1132 37 10 90 144 -1 -1
85 911 83 530 5 65 67 801 -1 -1
85 106 86 813 30 596 69 561 4 607 10 582 78 365 -1 -1
85 207 46 2581 41 158 17 190 86 274 -1 -1
85 1901 77 115 83 735 65 563 40 165 30 260 85 349 -1 -1
85 358 36 174 37 1529 0 331 65 807 -1 -1
85 2664 66 1193 47 154 22 2221 68 487 69 187 14 9 21 1075 16 82 15 3 77 355 -1 -1
85 57 83 837 97 303 -1 -1
85 486 55 1060 57 236 36 177 33 493 86 55 -1 -1
85 2629 46 939 42 133 46 228 92 33 -1 -1
85 27 20 95 42 1648 51 1027 20 352 60 809 -1 -1
85 1803 79 2 49 425 98 134 -1 -1
85 548 58 1342 11 1019 57 293 51 458 73 244 -1 -1
85 485 57 2156 74 208 92 215 -1 -1
85 841 12 1563 5 55 6 14 78 143 -1 -1
85 69 2 823 4 514 50 1135 -1 -1
85 1123 86 356 79 55 78 670 35 285 47 158 92 421 -1 -1
85 80 67 249 72 403 -1 -1
85 1292 70 151 20 407 38 189 30 323 48 281 -1 -1
85 187 52 178 20 507 69 1538 -1 -1
86 444 85 662 34 177 85 388 98 76 -1 -1
86 512 24 608 39 87 4 104 55 179 -1 -1
86 58 15 12 92 230 -1 -1
86 587 99 1384 55 466 11 1072 23 289 73 2377 -1 -1
86 777 55 64 96 499 -1 -1
86 2746 92 145 16 383 30 31 14 277 98 98 -1 -1
86 256 73 70 74 875 1 872 69 406 3 40 92 642 -1 -1
86 75 8 256 34 816 96 49 -1 -1
86 299 82 644 13 310 39 258 19 669 94 366 -1 -1
86 255 6 1144 44 142 76 902 -1 -1
86 814 92 119 18 746 16 276 36 547 -1 -1
86 439 2 326 58 170 22 52 50 1139 -1 -1
86 430 88 119 16 173 15 324 56 394 -1 -1
86 94 11 305 32 242 22 997 16 645 43 134 -1 -1
86 522 95 650 15 470 9 602 28 316 43 76 -1 -1
86 129 61 584 79 491 32 1420 85 1368 -1 -1
86 491 95 220 94 466 66 316 31 2053 95 776 -1 -1
86 54 91 2 84 927 93 498 66 245 84 1531 52 157 27 372 55 443 51 1558 55 1674 89 3400 -1 -1
86 302 72 57 26 995 33 3430 86 599 3 1766 93 553 -1 -1
86 189 0 1601 47 717 -1 -1
86 24 71 1288 63 968 73 29 89 2168 -1 -1
86 445 22 143 59 1092 90 460 -1 -1
86 460 13 568 21 97 18 761 49 1299 -1 -1
86 812 62 2149 13 711 97 1133 -1 -1
86 245 45 2438 71 666 79 183 62 100 15 45 45 445 91 181 -1 -1
86 583 9 1963 29 619 20 932 45 434 55 65 -1 -1
86 57 43 2525 10 210 78 344 -1 -1
86 1858 99 407 90 8 85 34 77 331 67 660 56 47 85 1200 -1 -1
86 95 22 656 73 1133 54 1141 86 1174 -1 -1
86 333 47 762 35 1207 0 751 99 850 -1 -1
86 732 58 1249 32 1 99 326 -1 -1
86 176 70 488 52 741 41 148 43 90 47 491 10 595 72 3077 -1 -1
86 483 6 1256 64 334 92 227 -1 -1
86 375 30 412 50 246 47 1623 81 724 -1 -1
86 1936 93 357 2 130 60 897 -1 -1
86 2241 71 217 33 4 86 870 94 55 -1 -1
86 1041 0 2598 74 271 -1 -1
86 594 91 253 24 404 27 640 33 346 69 1222 -1 -1
86 67 71 829 6 292 32 198 53 88 32 406 9 98 24 290 79 39 -1 -1
86 743 50 186 51 931 32 1339 13 27 17 1184 69 1361 -1 -1
86 67 21 80 56 9 79 86 87 906 -1 -1
86 121 13 915 11 127 57 919 60 191 78 269 -1 -1
86 805 17 869 40 422 97 1872 -1 -1
86 772 66 376 55 13 48 588 21 85 0 686 2 1692 71 402 -1 -1
86 1279 5 925 90 97 62 348 59 111 23 1374 33 238 41 455 29 87 72 239 -1 -1
86 113 65 1006 52 30 46 396 29 35 9 796 56 1560 -1 -1
86 868 36 151 53 400 -1 -1
86 1466 79 659 51 1149 17 440 58 296 -1 -1
86 30 50 109 12 427 91 625 -1 -1
86 160 63 323 19 611 56 784 74 1497 -1 -1
86 467 33 1763 85 247 -1 -1
86 208 90 88 2 664 90 43 -1 -1
86 748 2 139 57 637 50 2593 92 294 -1 -1
86 323 80 280 67 1222 10 56 39 238 -1 -1
86 276 40 140 25 143 69 470 -1 -1
86 5 55 847 30 1255 17 658 55 1128 80 1657 -1 -1
86 225 80 925 29 56 11 199 9 137 74 255 -1 -1
86 241 67 169 45 1042 34 1024 31 3556 81 902 -1 -1
86 95 36 2561 61 252 54 841 57 518 22 1104 78 598 -1 -1
86 595 96 131 44 701 81 732 97 2374 -1 -1
86 4 42 85 47 53 90 130 -1 -1
86 239 3 748 66 130 -1 -1
86 4246 33 751 3 1001 26 642 49 343 -1 -1
86 989 74 346 42 158 33 307 37 1133 20 83 57 209 -1 -1
86 119 57 416 60 32 63 331 65 110 97 659 -1 -1
86 26 25 2729 91 1331 -1 -1
86 635 89 415 57 1051 13 1399 14 103 83 195 -1 -1
86 66 34 597 23 378 70 111 -1 -1
86 912 45 550 88 903 21 944 96 1 93 78 56 812 78 116 79 1065 96 45 -1 -1
86 88 20 40 28 160 22 627 89 112 -1 -1
86 16 45 1775 32 91 49 3 41 906 15 838 49 69 -1 -1
86 647 42 1431 60 539 35 1362 98 153 -1 -1
86 968 66 160 3 1064 37 138 26 954 50 993 -1 -1
86 703 70 757 54 130 41 1295 94 126 -1 -1
86 360 95 833 20 519 39 614 63 534 -1 -1
86 1678 5 388 84 254 97 114 13 233 63 3801 -1 -1
86 518 48 1301 99 217 51 181 21 333 68 522 44 1654 62 383 85 1020 -1 -1
86 54 18 96 16 551 19 681 92 139 -1 -1
86 268 48 31 28 1358 63 67 92 163 -1 -1
86 288 19 2430 12 417 5 247 10 101 38 11 54 182 -1 -1
86 398 84 1448 42 24 58 1604 69 201 4 1311 11 114 86 15 -1 -1
86 192 7 769 59 708 27 977 36 309 24 81 63 285 -1 -1
86 1758 81 419 86 938 -1 -1
86 617 75 1172 61 279 25 498 9 97 10 246 5 178 70 317 -1 -1
86 1787 12 438 88 560 -1 -1
86 336 4 660 16 983 76 857 -1 -1
86 1476 85 778 30 1526 5 965 78 136 -1 -1
86 1061 35 163 72 467 0 1792 6 94 1 149 43 340 -1 -1
86 186 7 226 13 437 82 144 -1 -1
86 3201 44 573 36 844 32 205 52 227 -1 -1
86 471 0 537 92 827 -1 -1
86 137 72 501 76 263 64 662 60 160 36 145 44 67 37 969 58 335 -1 -1
86 729 6 239 12 639 16 526 57 154 -1 -1
86 4 84 114 25 1796 63 250 3 906 15 867 80 193 -1 -1
86 3 98 20 38 81 32 999 86 234 -1 -1
86 765 99 318 18 706 59 76 -1 -1
86 871 97 357 16 188 62 1197 28 113 37 165 96 500 -1 -1
86 709 36 536 66 875 7 208 58 358 -1 -1
86 127 68 225 3 135 20 614 66 370 42 936 2 1480 58 1147 -1 -1
86 168 13 109 97 402 29 214 84 174 94 2239 -1 -1
86 328 84 419 70 261 4 152 92 948 -1 -1
86 1245 72 728 73 328 59 151 22 731 7 936 99 63 -1 -1
86 428 1 541 75 184 -1 -1
86 153 46 3343 89 148 -1 -1
86 1026 70 92 16 1201 43 2071 88 376 -1 -1
86 1671 82 146 24 88 84 806 -1 -1
86 170 92 154 7 666 11 365 1 447 19 518 17 408 41 154 84 388 -1 -1
86 150 59 1054 77 217 98 362 -1 -1
86 360 51 46 83 326 -1 -1
86 1083 1 88 3 736 50 122 -1 -1
86 252 51 432 46 413 43 202 96 1348 -1 -1
86 340 25 1241 51 754 46 555 48 133 53 2165 24 221 43 236 98 622 -1 -1
86 44 79 125 89 490 13 418 7 271 84 463 -1 -1
86 573 85 2012 17 155 1 118 56 186 -1 -1
86 1080 34 533 12 212 65 204 38 1293 57 163 -1 -1
86 1551 99 803 14 351 12 45 16 298 99 142 -1 -1
86 368 23 265 72 257 -1 -1
86 363 10 166 12 38 98 448 -1 -1
86 354 88 819 38 75 3 1415 51 1052 71 227 -1 -1
86 134 82 983 74 919 66 1226 20 270 14 632 2 1229 41 815 35 409 68 185 -1 -1
86 803 49 1474 41 1340 80 380 -1 -1
86 1064 50 341 27 578 47 261 98 917 -1 -1
86 84 4 1953 67 29 58 441 90 773 -1 -1
86 441 78 1296 57 257 10 459 76 466 -1 -1
86 970 72 758 80 207 56 123 84 200 14 179 63 126 45 44 44 1869 50 2241 60 1071 -1 -1
86 323 22 922 65 352 75 103 24 533 5 607 61 1582 -1 -1
86 96 76 3186 43 52 13 420 34 1833 -1 -1
86 1439 61 78 95 579 -1 -1
86 333 28 383 39 47 40 564 -1 -1
86 1319 36 600 68 283 71 692 83 928 -1 -1
86 272 53 216 68 552 22 165 73 504 -1 -1
86 1804 37 51 45 141 13 552 34 1734 57 198 -1 -1
86 272 1 110 59 1649 -1 -1
86 522 0 467 66 162 -1 -1
86 257 73 344 69 130 12 245 92 106 -1 -1
86 39 94 466 97 391 10 577 73 513 81 1673 -1 -1
86 480 59 1257 69 1464 61 1524 22 443 32 597 89 140 -1 -1
86 197 85 463 97 318 5 666 17 8 48 1168 -1 -1
86 318 6 1774 84 35 -1 -1
86 1431 77 84 75 33 50 513 55 842 72 245 4 706 77 602 -1 -1
86 2128 12 329 50 47 64 505 68 899 94 1339 -1 -1
86 842 40 66 26 531 29 305 20 163 85 282 -1 -1
86 268 75 160 59 182 13 349 99 127 -1 -1
86 63 39 1870 70 38 -1 -1
86 310 23 1771 10 218 81 807 -1 -1
86 33 73 263 23 49 72 123 -1 -1
86 961 19 1928 43 614 12 453 73 244 -1 -1
86 810 21 489 2 959 18 1606 17 1750 59 739 -1 -1
86 984 62 228 37 931 22 117 29 1 49 88 -1 -1
86 135 88 197 68 6 91 106 45 1005 82 538 -1 -1
86 97 98 2273 52 672 59 611 83 341 -1 -1
86 1252 71 106 18 1001 74 1776 -1 -1
86 804 65 31 60 9 67 615 56 3094 9 2041 62 834 -1 -1
86 74 51 345 63 57 65 167 31 418 76 415 -1 -1
86 834 60 1269 57 527 17 168 72 12 -1 -1
86 53 73 624 66 15 71 1035 58 197 24 336 86 1371 -1 -1
86 435 53 1206 73 403 14 36 5 213 19 259 27 160 78 551 -1 -1
86 160 53 127 59 513 87 2911 -1 -1
86 2 42 491 47 654 2 1886 1 441 0 1594 28 521 -1 -1
86 489 56 141 54 500 85 25 -1 -1
86 270 72 152 4 757 61 857 -1 -1
86 345 30 833 83 677 -1 -1
86 64 27 741 46 56 11 368 50 639 -1 -1
86 327 36 260 41 686 33 384 19 106 24 1420 81 154 -1 -1
86 756 49 375 13 401 21 676 28 814 92 25 -1 -1
86 156 70 199 48 833 91 25 -1 -1
86 2743 35 302 6 1100 9 263 27 1599 89 1222 -1 -1
86 55 18 537 46 749 62 227 -1 -1
86 2572 37 534 27 235 35 2880 13 520 56 1434 90 1245 -1 -1
86 1850 80 1141 87 166 8 807 5 716 76 322 -1 -1
86 1047 42 909 90 2424 60 103 99 85 -1 -1
86 203 11 513 32 80 41 69 43 525 62 46 -1 -1
86 807 63 1161 81 713 14 254 69 83 54 333 4 2166 43 349 15 391 91 923 -1 -1
86 1215 16 287 28 306 19 147 37 1046 92 89 -1 -1
86 221 38 361 24 308 93 74 -1 -1
86 1185 25 948 28 239 75 401 42 217 38 961 34 393 84 28 -1 -1
86 1512 60 133 47 298 69 255 -1 -1
86 3 94 1861 38 119 77 294 -1 -1
86 173 95 93 42 671 73 82 75 319 44 427 28 834 63 459 -1 -1
86 484 51 232 70 95 28 749 52 349 66 1607 -1 -1
86 227 71 878 21 194 66 734 45 955 82 315 -1 -1
86 151 2 916 89 707 -1 -1
86 90 90 649 5 807 4 456 8 55 15 513 76 11 -1 -1
86 546 19 72 63 208 58 132 2 934 16 340 48 192 -1 -1
86 2270 80 1319 9 41 80 1220 -1 -1
86 2126 29 432 51 347 67 608 88 88 -1 -1
86 57 59 290 17 267 29 191 4 165 78 62 -1 -1
86 325 24 1069 13 456 73 145 9 63 19 11 7 1327 95 748 -1 -1
86 219 29 536 22 198 72 1002 -1 -1
86 1220 17 59 76 171 -1 -1
86 951 61 69 48 54 47 180 64 162 81 469 -1 -1
86 736 79 128 67 153 15 1735 26 148 98 39 -1 -1
86 1448 74 341 41 435 17 937 37 104 1 591 25 46 17 394 89 1814 -1 -1
86 956 7 526 88 253 -1 -1
86 486 38 133 71 1491 15 133 69 401 -1 -1
86 141 25 225 87 1964 -1 -1
86 1071 72 572 33 655 72 189 -1 -1
86 83 32 81 26 595 29 645 72 1319 -1 -1
86 1971 60 222 9 2740 97 484 -1 -1
86 203 23 320 47 1872 84 215 -1 -1
86 612 47 703 29 1025 81 114 -1 -1
86 346 95 176 10 139 41 51 -1 -1
86 19 66 809 34 977 39 500 93 3378 -1 -1
86 436 65 1166 15 1523 49 431 50 119 -1 -1
86 217 2 337 28 306 31 413 39 100 37 74 26 269 37 167 -1 -1
86 134 18 542 68 343 -1 -1
86 57 22 768 41 6 76 598 -1 -1
86 1135 57 19 99 928 -1 -1
86 442 2 250 7 535 69 917 -1 -1
86 784 40 372 42 530 36 647 67 104 -1 -1
86 722 47 381 17 24 91 1058 -1 -1
86 856 79 1090 85 73 69 959 61 1024 95 119 -1 -1
87 205 37 655 23 32 87 18 -1 -1
87 159 91 357 14 336 18 2732 85 158 -1 -1
87 1424 23 254 26 30 98 889 -1 -1
87 8 89 2608 54 503 86 111 -1 -1
87 1347 45 311 2 61 10 1467 30 111 22 868 23 120 33 84 -1 -1
87 185 17 1643 36 828 24 608 79 80 -1 -1
87 162 22 418 46 500 62 196 51 604 24 1398 16 734 67 729 -1 -1
87 601 85 74 93 18 61 60 74 161 34 397 32 866 16 444 98 2007 -1 -1
87 1136 10 357 24 325 99 1179 -1 -1
87 10 30 75 97 147 -1 -1
87 1427 32 380 57 220 98 1906 -1 -1
87 407 97 264 75 1178 38 199 57 377 47 315 9 464 74 2042 -1 -1
87 706 46 811 75 284 -1 -1
87 621 74 1180 25 459 27 29 67 797 -1 -1
87 201 81 200 66 310 97 309 62 555 73 1420 18 173 34 408 85 407 -1 -1
87 668 20 488 26 1004 29 567 75 49 -1 -1
87 611 5 435 34 1240 36 1907 57 945 10 501 84 209 -1 -1
87 1507 71 682 75 644 35 70 50 23 88 348 -1 -1
87 1540 38 883 13 192 72 314 -1 -1
87 958 72 4349 76 1678 81 487 61 781 23 286 96 538 -1 -1
87 778 22 709 79 1783 36 334 50 515 -1 -1
87 1255 5 267 87 370 -1 -1
87 2144 80 500 56 190 46 232 11 554 56 1397 -1 -1
87 77 29 1307 66 64 73 96 65 277 49 842 29 83 67 537 -1 -1
87 2099 31 340 0 18 80 222 45 72 59 190 78 641 3 1189 25 603 17 540 93 789 -1 -1
87 427 19 136 45 310 84 122 -1 -1
87 747 49 113 9 226 27 396 0 108 16 401 21 571 9 647 15 380 5 131 -1 -1
87 482 33 290 17 969 1 235 79 22 -1 -1
87 190 28 822 79 29 -1 -1
87 706 23 119 77 32 37 935 41 116 96 95 -1 -1
87 1059 45 812 49 162 13 73 21 685 0 812 34 251 61 299 -1 -1
87 1241 47 534 69 911 31 1103 82 153 -1 -1
87 276 67 317 94 412 56 41 12 553 34 549 98 551 -1 -1
87 115 11 507 84 502 -1 -1
87 324 59 30 76 326 39 33 11 941 33 1015 99 59 -1 -1
87 991 56 907 52 203 93 302 -1 -1
87 164 73 99 89 532 85 201 29 45 38 148 53 1164 86 338 -1 -1
87 357 41 914 90 138 -1 -1
87 481 12 136 16 36 64 104 -1 -1
87 458 47 279 38 196 39 73 13 1411 30 532 7 329 76 567 -1 -1
87 391 97 262 41 36 22 71 40 560 50 2477 28 1057 83 1020 -1 -1
87 686 86 817 94 454 61 234 6 547 22 238 92 1014 -1 -1
87 56 75 111 36 864 85 687 40 93 71 159 79 1458 -1 -1
87 295 79 2754 83 437 70 10 33 497 76 451 83 423 -1 -1
87 1719 14 1402 44 273 54 193 72 12 48 111 80 177 -1 -1
87 198 23 204 7 77 10 536 36 1351 -1 -1
87 63 71 210 73 185 39 1440 25 413 7 1065 41 94 -1 -1
87 44 31 238 82 2150 -1 -1
87 499 15 753 50 1767 42 422 71 79 96 37 -1 -1
87 1936 91 1362 2 836 54 787 73 957 -1 -1
87 628 62 280 4 1129 29 1738 76 3129 -1 -1
87 44 81 1019 52 527 56 409 35 726 38 838 81 606 -1 -1
87 22 43 5 29 16 61 426 48 518 95 1823 -1 -1
87 116 13 1172 45 20 60 420 -1 -1
87 2 27 412 96 89 17 1864 44 476 7 688 98 2804 -1 -1
87 446 46 546 63 257 71 136 -1 -1
87 1306 8 1313 47 722 94 480 -1 -1
87 815 12 287 7 1532 97 20 -1 -1
87 1238 98 389 23 230 25 125 19 195 47 5 78 6 -1 -1
87 168 95 192 73 2164 67 281 59 753 3 229 50 275 -1 -1
87 982 93 1030 73 197 58 889 52 497 31 265 56 154 -1 -1
87 118 82 428 51 661 91 383 -1 -1
87 111 89 719 62 71 72 536 19 465 38 72 51 2199 -1 -1
87 592 37 1783 58 1075 26 1057 29 142 74 93 -1 -1
87 1354 82 102 38 547 40 1108 67 964 77 149 -1 -1
87 445 49 497 4 1263 6 506 84 552 -1 -1
87 291 58 798 64 388 97 173 -1 -1
87 308 77 333 66 30 15 369 24 137 85 375 -1 -1
87 94 75 598 84 340 66 52 77 78 -1 -1
87 11 81 115 99 392 73 96 80 1904 -1 -1
87 2912 48 2595 41 439 20 1115 37 157 71 251 -1 -1
87 152 49 2425 33 97 71 187 -1 -1
87 326 42 1254 59 1682 52 507 95 23 -1 -1
87 602 89 394 19 62 28 1807 16 2520 46 986 -1 -1
87 296 22 870 13 146 90 166 -1 -1
87 214 65 117 84 279 48 80 58 1157 35 2048 97 187 -1 -1
87 49 34 707 43 1013 59 629 78 616 -1 -1
87 494 36 645 70 577 44 685 61 900 -1 -1
87 87 98 55 44 2111 69 208 64 129 38 826 14 1189 93 898 -1 -1
87 143 86 160 64 483 0 574 41 201 12 374 90 46 -1 -1
87 851 69 908 68 383 93 710 74 336 41 371 51 65 2 260 92 502 -1 -1
87 67 72 102 99 265 -1 -1
87 234 43 408 4 269 49 205 42 930 32 335 41 145 -1 -1
87 62 72 648 25 439 67 353 -1 -1
87 433 77 366 2 1411 91 366 78 474 79 22 90 1183 -1 -1
87 367 85 95 55 501 51 274 20 294 3 797 30 410 -1 -1
87 361 9 3098 35 568 56 36 49 1800 66 652 57 137 69 417 -1 -1
87 368 11 335 55 1697 59 179 72 336 -1 -1
87 868 90 919 74 254 79 565 52 1161 44 1201 68 79 -1 -1
87 6 90 88 19 504 87 156 3 52 32 339 24 276 51 11 -1 -1
87 2109 88 29 37 296 64 1964 30 55 14 332 6 381 34 399 -1 -1
87 675 91 41 65 1017 78 471 8 667 19 1370 71 380 69 61 79 894 -1 -1
87 1261 52 204 29 1006 43 2037 51 293 -1 -1
87 473 1 269 26 1467 16 812 31 515 36 2888 -1 -1
87 1525 12 105 15 271 58 309 -1 -1
87 1481 71 66 85 107 77 546 95 525 -1 -1
87 914 34 487 46 1733 4 73 33 256 -1 -1
87 501 42 128 41 76 9 265 7 2285 72 362 -1 -1
87 2052 97 1777 72 168 51 590 35 2964 46 580 84 621 -1 -1
87 100 6 24 67 93 3 351 16 131 2 60 96 153 -1 -1
87 876 15 108 60 397 63 5674 9 284 10 136 22 519 89 38 -1 -1
87 179 90 180 53 1034 71 190 37 13 99 551 -1 -1
87 150 18 792 97 329 -1 -1
87 955 58 105 11 40 67 838 -1 -1
87 1212 58 1867 81 749 -1 -1
87 6 4 67 62 1741 86 591 97 458 -1 -1
87 73 4 439 70 482 98 199 -1 -1
87 328 1 237 29 146 44 471 98 1186 -1 -1
87 260 6 915 77 503 17 124 20 746 65 2240 -1 -1
87 2043 52 84 0 1156 46 180 7 771 18 755 48 241 -1 -1
87 647 91 57 22 659 65 1733 -1 -1
87 238 50 107 95 238 -1 -1
87 188 20 358 52 557 77 1330 -1 -1
87 706 35 1526 49 53 10 1571 12 911 30 306 68 579 -1 -1
87 1156 8 873 58 52 54 48 95 597 -1 -1
87 441 29 508 60 880 70 154 -1 -1
87 164 48 1004 41 320 69 335 26 549 50 461 76 300 -1 -1
87 782 28 505 79 589 26 919 6 297 98 1467 -1 -1
87 420 82 18 57 126 55 1826 51 1516 50 499 1 264 8 1322 1 1976 40 130 -1 -1
87 63 81 132 41 78 42 67 66 374 -1 -1
87 679 11 665 25 209 86 301 -1 -1
87 301 24 861 15 742 45 1156 40 379 50 862 99 68 -1 -1
87 260 81 409 17 30 3 1535 57 363 -1 -1
87 14 58 498 12 1059 8 745 11 189 44 359 91 54 -1 -1
87 495 97 490 68 60 67 1430 24 1107 87 559 -1 -1
87 318 84 449 96 434 4 1038 18 1132 64 213 -1 -1
87 2371 39 218 90 481 -1 -1
87 568 67 2 35 769 56 800 27 163 33 307 -1 -1
87 1106 51 21 22 494 6 159 53 347 11 245 24 39 67 131 -1 -1
87 805 72 77 54 377 2 389 40 22 47 1887 69 332 74 1080 81 156 -1 -1
87 396 24 611 64 827 30 1535 61 1000 -1 -1
87 171 70 638 42 222 68 98 5 546 39 30 48 29 96 904 -1 -1
87 389 64 188 97 454 50 1287 44 3 96 510 -1 -1
87 1185 63 201 49 117 79 441 -1 -1
87 590 77 553 2 961 68 461 -1 -1
87 62 79 73 9 151 67 40 -1 -1
87 511 73 317 70 1097 13 300 49 330 95 462 42 308 3 219 41 282 89 2014 -1 -1
87 792 68 1115 45 632 30 112 81 416 -1 -1
87 378 17 101 53 441 14 245 49 144 22 400 31 139 68 765 -1 -1
87 199 44 191 39 245 85 23 -1 -1
87 12 42 465 91 385 -1 -1
87 36 8 19 21 165 65 2266 -1 -1
87 8 46 34 57 947 21 35 55 317 -1 -1
87 397 56 153 2 208 82 349 -1 -1
87 597 45 95 58 118 10 109 80 68 -1 -1
87 1168 14 17 36 162 41 601 77 362 -1 -1
87 744 70 4 29 121 43 24 8 125 46 388 64 1807 -1 -1
87 32 6 429 61 318 73 742 85 622 -1 -1
87 140 34 293 93 249 74 2 5 69 59 567 41 214 17 408 24 109 69 612 -1 -1
87 784 36 838 74 420 84 782 68 678 64 191 70 558 -1 -1
87 474 45 466 88 22 18 14 60 525 -1 -1
87 524 78 918 18 758 37 735 76 2028 -1 -1
87 880 17 2174 98 181 -1 -1
87 2821 10 322 88 287 72 218 42 1124 26 2161 11 991 82 1182 -1 -1
87 65 35 3057 96 806 -1 -1
87 42 73 118 70 592 15 306 64 1633 73 63 67 504 47 130 17 177 53 71 -1 -1
87 537 81 15 23 1436 70 452 -1 -1
87 1449 11 986 61 917 -1 -1
87 42 32 1260 27 399 96 276 -1 -1
87 740 0 73 62 511 -1 -1
87 1290 42 318 49 1572 60 907 -1 -1
87 128 90 418 12 33 69 3506 77 1037 86 288 -1 -1
87 1753 90 767 87 126 73 364 88 346 15 1174 19 33 47 1642 -1 -1
87 185 73 678 68 596 34 599 38 1006 88 176 -1 -1
87 233 36 271 56 121 81 69 -1 -1
87 313 80 474 35 118 49 800 46 707 61 1063 -1 -1
87 25 81 5 72 1371 13 741 96 285 -1 -1
87 695 65 227 44 580 57 762 -1 -1
87 845 68 708 88 43 30 130 86 533 -1 -1
87 1217 78 153 52 144 34 562 11 1034 76 1781 -1 -1
87 163 69 109 39 2391 45 1801 30 360 65 748 -1 -1
87 1632 89 757 16 277 6 1391 10 780 64 19 96 132 -1 -1
87 899 33 809 64 494 56 585 26 114 31 610 72 635 -1 -1
87 484 94 175 12 262 52 710 57 42 55 917 25 200 84 66 -1 -1
87 391 19 618 5 931 97 79 -1 -1
87 76 28 66 3 1689 37 764 86 615 -1 -1
87 599 42 189 45 712 50 51 34 836 17 71 32 254 91 73 -1 -1
87 352 55 287 11 590 95 46 -1 -1
87 1804 30 433 9 1148 47 778 10 175 91 221 -1 -1
87 710 46 307 98 761 30 703 3 224 48 1680 89 1255 -1 -1
87 256 78 1193 63 4 10 1254 33 688 18 568 40 51 80 110 -1 -1
87 1322 61 228 63 1797 84 795 -1 -1
87 876 22 876 8 904 20 158 60 201 -1 -1
87 230 45 1214 86 582 77 611 13 287 32 89 21 1003 52 1140 -1 -1
87 2002 2 1186 27 958 28 796 38 1545 7 199 54 447 -1 -1
87 30 65 714 49 733 62 87 -1 -1
87 1086 88 596 61 452 70 135 41 4188 93 95 -1 -1
87 69 13 76 21 135 2 142 73 533 -1 -1
87 465 18 405 55 378 21 664 71 194 -1 -1
87 256 83 106 18 790 60 1156 32 566 94 216 -1 -1
87 136 20 429 38 197 85 272 -1 -1
87 156 90 1365 25 489 21 659 43 398 75 143 -1 -1
87 123 14 136 32 1219 38 190 99 154 -1 -1
87 262 83 57 72 88 69 1867 77 151 63 674 78 904 -1 -1
87 374 91 132 33 481 37 862 73 872 -1 -1
87 208 95 179 62 67 35 801 92 242 -1 -1
87 458 31 351 66 694 -1 -1
87 240 32 144 60 927 50 934 68 515 -1 -1
87 166 95 488 58 844 11 1179 25 1184 76 332 -1 -1
87 117 45 376 80 193 91 290 -1 -1
87 45 45 251 62 144 23 685 4 879 7 1660 15 122 49 70 -1 -1
87 590 89 657 40 1508 13 316 28 1094 57 129 15 341 55 233 -1 -1
87 365 66 263 17 994 84 1437 -1 -1
87 1503 37 201 17 1595 15 77 68 43 -1 -1
87 1442 94 77 -1 -1
87 141 8 765 88 381 -1 -1
87 1382 43 644 51 620 24 218 97 460 -1 -1
87 192 62 1424 31 1315 19 77 66 672 -1 -1
87 33 95 459 56 765 85 176 36 367 99 1709 -1 -1
87 49 42 26 87 2313 -1 -1
87 341 80 535 28 1144 18 199 50 161 -1 -1
87 865 91 1636 79 309 7 354 15 639 76 2309 -1 -1
87 1044 75 1026 24 776 36 1180 65 8 -1 -1
87 157 65 664 6 1089 23 95 11 1233 14 355 72 1040 -1 -1
87 1182 3 415 5 3421 46 86 80 37 -1 -1
87 737 69 314 79 151 35 250 6 657 76 217 -1 -1
87 989 99 1460 20 7 82 212 -1 -1
87 72 51 1369 18 252 16 597 41 344 87 229 -1 -1
87 982 24 450 39 257 8 843 97 812 -1 -1
87 61 34 224 75 47 15 512 41 362 70 639 -1 -1
87 4774 2 341 4 1826 14 2017 4 191 16 897 40 82 16 134 85 571 -1 -1
87 94 5 282 41 240 8 81 83 1102 -1 -1
88 138 12 40 5 339 60 461 61 715 72 646 -1 -1
88 76 83 1148 6 968 18 3930 38 479 97 471 -1 -1
88 539 43 244 17 16 42 1352 88 798 42 174 33 871 80 256 -1 -1
88 237 58 198 78 1021 33 79 40 379 6 948 24 695 63 1043 -1 -1
88 191 61 109 93 282 -1 -1
88 1147 61 193 9 45 33 4 25 95 26 19 54 415 -1 -1
88 356 51 281 13 735 95 2894 -1 -1
88 47 49 88 90 88 -1 -1
88 316 97 457 87 400 10 2109 9 456 19 520 60 1038 91 900 -1 -1
88 35 64 271 91 1675 35 713 27 119 39 276 63 15 -1 -1
88 9 1 2295 82 205 -1 -1
88 310 80 461 54 2006 89 679 0 145 50 799 1 77 67 476 -1 -1
88 206 74 85 80 328 19 1172 7 1369 65 1074 -1 -1
88 302 17 1769 63 251 28 1075 35 644 12 55 34 154 96 455 -1 -1
88 1487 74 943 32 787 26 1308 54 545 -1 -1
88 660 65 669 53 126 11 744 20 131 83 159 76 326 95 154 -1 -1
88 233 26 423 47 757 -1 -1
88 544 11 791 95 435 -1 -1
88 682 67 262 8 516 45 930 77 123 -1 -1
88 191 76 584 31 95 24 65 96 203 -1 -1
88 186 18 262 22 231 20 254 35 1797 -1 -1
88 345 3 427 22 883 94 947 -1 -1
88 470 83 129 53 3087 25 521 51 2352 86 18 -1 -1
88 695 2 276 75 73 66 898 89 924 -1 -1
88 214 1 1037 66 970 -1 -1
88 237 55 1718 22 1256 84 92 -1 -1
88 292 93 200 46 266 48 68 71 54 2 2514 42 597 20 40 71 1150 -1 -1
88 196 72 181 96 545 11 1066 0 181 62 182 -1 -1
88 1161 7 1428 35 442 18 1559 12 889 40 167 -1 -1
88 29 81 665 65 443 10 737 20 144 80 38 -1 -1
88 947 96 751 45 501 54 439 96 385 -1 -1
88 867 64 119 20 7 96 94 -1 -1
88 1410 43 61 4 430 88 46 -1 -1
88 583 45 52 86 68 45 295 1 409 54 54 64 105 -1 -1
88 265 6 148 57 429 -1 -1
88 1269 28 245 60 780 79 147 39 2227 63 1090 1 554 99 441 -1 -1
88 475 34 487 94 248 -1 -1
88 341 77 249 15 490 32 958 66 519 89 27 74 172 45 312 75 129 -1 -1
88 1181 96 394 39 823 57 294 65 103 49 30 80 627 -1 -1
88 813 91 642 19 1800 2 43 72 30 10 350 87 1561 -1 -1
88 948 32 433 49 718 68 49 -1 -1
88 364 85 159 54 72 90 134 89 97 -1 -1
88 1284 41 36 0 284 75 844 -1 -1
88 121 16 1506 73 1921 -1 -1
88 1085 39 1163 56 338 27 1070 59 893 -1 -1
88 591 3 434 63 145 48 352 28 841 64 1053 -1 -1
88 21 76 406 15 385 64 264 46 39 58 351 94 543 -1 -1
88 9 53 196 5 191 75 697 19 307 0 241 5 2832 52 1051 -1 -1
88 1355 21 397 24 241 93 1023 -1 -1
88 1386 61 137 47 947 80 1441 58 34 54 25 10 538 92 346 -1 -1
88 145 39 1375 50 71 19 1312 53 601 -1 -1
88 1234 50 186 94 1088 -1 -1
88 963 99 578 16 63 21 945 3 364 67 396 -1 -1
88 1949 5 353 7 827 55 599 90 640 -1 -1
88 932 61 211 33 1370 23 189 95 1258 -1 -1
88 62 3 1102 46 462 23 1288 42 723 94 969 -1 -1
88 54 48 162 83 1428 -1 -1
88 305 35 265 30 401 35 174 42 400 -1 -1
88 1056 50 678 97 565 77 1152 76 498 71 231 64 632 19 807 2 443 14 159 86 486 -1 -1
88 1275 96 557 36 969 71 387 21 1117 64 661 79 1072 -1 -1
88 1130 1 259 9 358 15 598 25 239 73 676 -1 -1
88 185 24 58 39 60 37 1662 41 27 91 289 -1 -1
88 39 77 610 22 235 93 2433 75 1283 58 36 53 1072 89 662 -1 -1
88 906 22 290 11 64 74 376 55 1289 79 16 -1 -1
88 625 47 489 89 1998 21 209 5 260 65 1678 -1 -1
88 521 36 89 26 29 32 414 23 672 29 484 10 151 31 44 -1 -1
88 91 23 446 47 939 79 1635 -1 -1
88 622 37 282 78 2192 89 141 -1 -1
88 858 67 123 10 825 7 439 44 488 -1 -1
88 614 86 1308 96 510 15 704 7 369 28 73 2 209 19 985 94 244 -1 -1
88 1834 0 709 44 641 31 780 76 84 72 58 32 2767 11 441 49 372 -1 -1
88 656 25 200 53 343 82 320 -1 -1
88 1190 12 90 81 498 -1 -1
88 236 66 309 82 403 62 330 27 163 92 44 -1 -1
88 196 15 144 41 129 77 617 -1 -1
88 142 15 151 73 406 -1 -1
88 1179 89 305 82 96 30 77 94 148 14 231 59 294 20 1447 73 478 -1 -1
88 54 36 1283 92 335 -1 -1
88 278 16 787 96 111 -1 -1
88 2414 94 85 7 619 83 74 -1 -1
88 424 18 81 51 169 -1 -1
88 545 85 819 16 396 25 1618 66 111 83 54 -1 -1
88 593 86 72 6 57 45 660 -1 -1
88 785 49 1587 60 2275 73 220 13 321 85 224 -1 -1
88 219 21 376 9 314 39 943 43 118 9 558 99 284 -1 -1
88 472 56 2667 50 168 3 378 80 1342 -1 -1
88 399 1 728 59 219 -1 -1
88 131 36 1719 12 41 74 345 -1 -1
88 271 16 623 6 986 7 801 85 295 -1 -1
88 954 63 383 2 1955 55 756 74 446 -1 -1
88 833 57 735 88 177 -1 -1
88 845 1 417 31 163 39 685 72 1335 -1 -1
88 272 18 235 21 862 64 24 36 429 8 907 59 524 -1 -1
88 32 80 132 76 1006 22 1915 67 549 72 182 -1 -1
88 466 83 614 35 31 55 79 32 222 80 390 -1 -1
88 99 45 2066 53 259 27 299 11 53 71 1098 -1 -1
88 63 7 301 68 617 44 1100 40 641 57 244 -1 -1
88 1139 92 755 58 931 51 828 53 1195 10 1207 1 289 45 526 -1 -1
88 426 17 256 76 2336 84 635 -1 -1
88 620 89 425 57 1090 80 30 55 833 17 1166 49 36 3 222 79 1258 -1 -1
88 291 56 308 34 295 43 646 99 338 -1 -1
88 147 16 561 72 560 56 95 49 450 20 639 71 668 -1 -1
88 540 45 225 88 155 -1 -1
88 57 12 385 31 657 28 41 8 1277 63 344 -1 -1
88 367 0 820 9 21 70 299 -1 -1
88 715 66 299 17 397 38 1150 -1 -1
88 159 42 465 10 890 31 21 75 226 -1 -1
88 324 17 965 44 126 54 32 46 354 71 40 -1 -1
88 6 62 49 34 223 83 733 86 54 76 375 26 81 67 237 48 1240 20 178 37 179 97 70 -1 -1
88 79 71 881 32 124 10 596 96 1579 -1 -1
88 1553 78 1531 44 14 37 287 39 304 57 181 97 575 -1 -1
88 539 14 1278 20 463 85 722 -1 -1
88 682 4 319 80 945 56 1651 4 480 10 168 58 34 -1 -1
88 402 43 192 18 1476 60 1000 52 608 49 2990 27 1329 57 641 -1 -1
88 879 2 637 51 393 88 786 -1 -1
88 346 21 32 4 114 35 88 39 521 40 268 59 42 -1 -1
88 835 39 432 23 537 7 155 33 300 13 187 41 1151 96 133 -1 -1
88 409 16 317 38 612 52 66 -1 -1
88 41 32 60 40 898 44 679 9 3030 28 1040 19 39 80 22 -1 -1
88 497 92 446 57 1193 95 1560 57 167 75 38 9 341 13 2434 55 1368 -1 -1
88 3218 23 252 20 156 4 69 53 667 10 670 57 368 85 769 -1 -1
88 474 81 1438 42 363 71 1514 50 227 2 1545 52 707 71 142 -1 -1
88 207 97 1782 56 1203 78 234 33 262 99 1124 -1 -1
88 179 58 329 19 651 89 166 -1 -1
88 30 40 1421 16 208 69 515 -1 -1
88 290 33 248 91 215 -1 -1
88 238 5 841 75 202 59 1865 74 579 -1 -1
88 1088 34 36 83 432 15 586 43 75 50 60 94 331 -1 -1
88 472 70 318 23 172 74 707 10 663 36 354 46 327 95 207 -1 -1
88 56 80 339 77 654 35 349 19 919 89 890 25 1811 17 53 11 439 54 1600 95 252 -1 -1
88 2496 7 1096 27 540 85 1703 -1 -1
88 1008 26 109 57 155 34 1024 59 1421 92 102 -1 -1
88 85 28 875 75 813 87 25 -1 -1
88 584 49 91 66 494 1 696 28 362 92 153 -1 -1
88 37 39 328 1 1122 6 218 14 221 72 180 -1 -1
88 568 9 1497 25 3790 84 542 -1 -1
88 726 68 65 67 1141 5 27 15 357 79 36 -1 -1
88 1848 2 498 31 590 78 299 67 325 27 1959 52 650 7 1299 81 2626 -1 -1
88 1013 25 97 0 258 69 232 -1 -1
88 59 50 349 59 2201 57 396 45 312 63 169 -1 -1
88 254 45 264 66 782 24 285 11 397 58 404 -1 -1
88 151 62 1550 45 912 12 97 44 1169 32 463 76 214 -1 -1
88 767 92 1759 68 570 62 46 89 217 45 637 31 644 18 571 66 194 -1 -1
88 301 78 1 83 202 84 346 4 1547 29 104 40 82 -1 -1
88 746 62 1291 84 1328 42 170 95 386 -1 -1
88 249 97 454 36 755 58 918 4 314 2 716 71 3769 -1 -1
88 804 12 353 13 301 31 1085 78 1575 -1 -1
88 961 35 90 67 827 10 189 73 534 -1 -1
88 166 16 7 18 274 72 154 -1 -1
88 687 86 659 67 1757 26 428 42 187 24 795 45 87 -1 -1
88 1016 13 1090 6 1261 71 570 51 647 88 863 -1 -1
88 403 77 1468 93 19 -1 -1
88 186 85 337 68 118 65 18 99 1125 -1 -1
88 3145 77 474 97 493 43 875 23 190 59 597 19 133 87 135 -1 -1
88 599 18 270 32 389 40 147 53 194 56 24 -1 -1
88 337 2 33 79 651 -1 -1
88 1143 51 2310 29 48 18 10 92 72 -1 -1
88 166 49 239 15 1272 3 393 53 1295 -1 -1
88 558 71 116 0 410 48 571 5 431 98 168 -1 -1
88 1706 46 548 6 133 94 143 -1 -1
88 26 79 802 97 53 2 129 51 10 99 2570 -1 -1
88 313 23 769 42 435 34 692 41 245 34 203 77 840 -1 -1
88 1085 67 689 38 202 2 64 85 516 -1 -1
88 505 41 1170 44 3846 42 1067 67 96 -1 -1
88 336 18 732 63 369 66 47 69 211 7 137 34 50 61 755 27 1067 81 219 -1 -1
88 141 52 17 98 139 43 871 96 22 -1 -1
88 874 81 229 78 242 51 2381 86 1152 -1 -1
88 233 79 680 99 89 -1 -1
88 338 6 1569 52 258 85 1511 -1 -1
88 686 36 67 52 487 41 538 31 687 45 221 4 207 53 42 -1 -1
88 578 73 201 98 1044 -1 -1
88 645 61 1795 46 626 50 1106 97 110 -1 -1
88 1591 81 466 51 1297 96 337 -1 -1
88 11 54 44 27 354 15 442 94 1182 -1 -1
88 375 15 17 97 803 -1 -1
88 679 26 58 62 333 -1 -1
88 895 85 221 15 1076 43 421 85 468 -1 -1
88 1396 45 335 90 515 -1 -1
88 1 16 843 28 1872 29 95 16 194 84 801 -1 -1
88 390 21 471 30 716 33 97 87 132 -1 -1
88 328 13 543 65 570 90 392 -1 -1
88 1873 9 244 36 583 74 355 -1 -1
88 909 2 27 35 257 -1 -1
88 734 10 446 19 254 53 165 -1 -1
88 330 55 192 25 746 34 291 25 5 41 628 95 84 -1 -1
88 213 25 1356 5 83 99 715 -1 -1
88 340 99 151 -1 -1
88 2168 76 125 21 116 10 828 92 151 -1 -1
88 2048 95 1491 -1 -1
88 802 83 1567 79 252 45 1797 7 568 31 978 39 1009 -1 -1
88 5608 48 515 73 115 95 693 -1 -1
88 162 52 584 60 1002 67 1276 -1 -1
88 87 78 28 32 931 68 701 -1 -1
88 67 0 49 73 690 -1 -1
88 719 7 491 74 980 -1 -1
88 478 57 1253 2 849 97 1228 -1 -1
88 42 36 260 57 792 10 424 49 98 -1 -1
88 319 23 54 60 128 37 4 44 337 40 404 8 431 13 1292 44 473 -1 -1
88 449 25 373 98 257 -1 -1
88 1202 50 182 37 287 11 459 8 154 3 148 28 96 95 198 -1 -1
88 1168 79 561 87 623 89 875 9 1477 40 382 65 1495 -1 -1
88 602 85 924 44 832 43 2451 67 80 66 339 9 386 19 33 14 344 74 1043 -1 -1
88 226 48 534 7 253 81 706 -1 -1
88 864 7 410 8 379 6 278 33 1778 66 1275 -1 -1
88 113 80 380 68 574 69 701 77 1256 -1 -1
88 606 19 472 72 625 -1 -1
88 258 70 96 53 169 54 227 93 257 -1 -1
88 414 19 582 20 576 11 642 4 291 50 79 -1 -1
88 128 10 405 59 355 -1 -1
88 48 60 325 76 409 32 1497 12 175 17 648 82 405 -1 -1
88 261 60 301 39 1586 14 761 51 323 -1 -1
88 395 22 796 36 1242 77 465 -1 -1
88 313 81 45 80 922 85 114 -1 -1
88 695 1 1678 37 476 15 233 39 847 -1 -1
88 416 21 148 58 349 29 1241 65 168 -1 -1
88 176 66 2676 53 2196 38 163 23 1016 15 2010 10 1578 20 704 4 138 20 316 78 70 -1 -1
89 1071 61 22 40 2349 68 551 -1 -1
89 469 70 162 17 1087 31 236 65 813 -1 -1
89 1143 12 508 63 1295 -1 -1
89 298 64 536 4 573 99 72 -1 -1
89 2020 7 452 39 250 68 69 -1 -1
89 79 11 333 39 970 78 444 -1 -1
89 589 54 40 27 96 88 349 -1 -1
89 737 22 299 79 177 11 1252 75 478 -1 -1
89 200 56 185 9 1024 5 1426 86 476 -1 -1
89 175 44 1095 14 280 42 651 0 1138 55 386 94 1217 -1 -1
89 5 99 87 23 1048 40 496 50 915 11 72 5 1048 87 505 -1 -1
89 2908 18 2009 50 123 89 304 -1 -1
89 11 48 297 19 654 84 111 -1 -1
89 1401 3 179 59 12 -1 -1
89 256 98 115 26 330 85 114 10 215 39 1968 75 482 -1 -1
89 89 2 371 70 967 -1 -1
89 939 93 624 76 672 10 119 51 175 95 24 -1 -1
89 796 70 1377 11 292 43 53 62 1356 -1 -1
89 340 56 668 98 687 38 1734 76 47 -1 -1
89 1090 70 760 39 1138 67 286 49 178 26 1227 24 487 16 166 39 860 42 526 -1 -1
89 1799 31 1499 15 386 80 761 -1 -1
89 2430 63 161 98 898 53 218 24 468 79 180 -1 -1
89 326 87 345 52 666 61 1403 28 261 54 933 45 82 17 390 80 545 -1 -1
89 381 24 207 39 641 89 131 -1 -1
89 401 93 401 42 15 84 430 -1 -1
89 15 28 281 92 407 76 695 86 1616 51 588 33 223 87 573 -1 -1
89 888 2 727 65 456 79 606 -1 -1
89 507 19 577 82 239 -1 -1
89 1814 8 989 19 150 58 975 18 254 26 80 93 534 -1 -1
89 280 80 1842 3 107 34 515 25 545 75 832 -1 -1
89 112 41 69 73 24 38 85 65 50 64 1628 9 705 23 496 50 75 -1 -1
89 249 43 347 82 256 -1 -1
89 1984 19 397 17 259 24 396 81 551 -1 -1
89 111 75 1105 64 110 73 429 -1 -1
89 458 3 334 92 1440 -1 -1
89 22 55 324 41 162 15 236 95 382 -1 -1
89 17 10 76 40 1910 93 497 -1 -1
89 230 43 848 77 1158 14 47 6 429 63 676 -1 -1
89 997 78 476 68 1 40 1445 15 5 12 285 85 84 -1 -1
89 1096 38 437 93 288 -1 -1
89 863 92 1285 19 2128 93 1611 -1 -1
89 303 13 1742 45 1742 25 487 65 351 -1 -1
89 553 93 767 36 334 71 1131 50 786 27 207 64 359 -1 -1
89 75 54 769 44 456 83 253 -1 -1
89 355 45 409 38 289 56 292 8 673 0 1950 26 1865 24 765 66 577 -1 -1
89 252 60 2407 2 1792 57 32 -1 -1
89 7 68 274 5 275 14 804 52 1391 -1 -1
89 863 38 141 90 1817 -1 -1
89 113 41 1324 55 86 58 514 48 193 56 410 19 1055 77 393 -1 -1
89 128 20 172 35 317 54 121 -1 -1
89 2854 37 2133 80 66 84 635 27 409 5 1487 27 221 7 2451 94 1224 -1 -1
89 238 31 202 62 401 82 488 -1 -1
89 178 55 3037 83 55 89 1431 68 139 45 351 99 391 -1 -1
89 169 9 604 95 111 -1 -1
89 812 42 58 35 336 25 1451 95 608 -1 -1
89 418 96 239 5 207 60 701 48 675 12 136 32 515 90 22 -1 -1
89 9 15 36 38 232 26 412 42 281 99 689 -1 -1
89 119 71 2082 41 1116 97 196 -1 -1
89 84 53 1449 32 1413 41 1428 53 133 45 150 14 452 35 542 5 185 29 45 33 72 84 39 -1 -1
89 692 63 1556 72 116 6 43 83 39 -1 -1
89 526 64 858 25 74 19 143 31 1222 38 9 92 188 -1 -1
89 477 0 1097 8 2527 50 365 -1 -1
89 1220 49 424 4 1386 85 606 12 53 13 46 47 2746 -1 -1
89 10 45 471 2 972 68 1039 78 1018 2 560 91 142 -1 -1
89 231 32 904 47 1353 33 1096 75 880 -1 -1
89 44 95 97 30 649 91 68 -1 -1
89 16 47 1393 83 143 -1 -1
89 274 38 563 43 1780 11 189 93 1477 -1 -1
89 2500 45 683 40 312 53 189 64 37 -1 -1
89 856 41 176 37 280 63 377 90 85 -1 -1
89 903 40 230 69 1179 33 201 29 633 9 790 92 323 -1 -1
89 139 16 439 73 1029 -1 -1
89 58 15 123 16 120 0 574 97 165 -1 -1
89 29 72 432 30 115 60 4261 -1 -1
89 1483 93 1016 72 82 89 860 13 1642 22 589 95 504 -1 -1
89 191 67 623 77 251 28 939 23 2443 46 334 60 64 59 426 53 868 63 499 -1 -1
89 541 50 1685 34 116 87 551 -1 -1
89 938 51 518 87 664 33 812 5 84 2 226 38 816 25 876 19 286 89 358 -1 -1
89 138 49 955 78 807 24 861 96 214 -1 -1
89 192 8 1715 63 313 96 313 -1 -1
89 566 24 471 60 823 61 37 39 1724 59 245 50 257 35 807 70 159 -1 -1
89 173 38 164 84 688 94 569 -1 -1
89 1663 36 1099 53 1935 72 14 56 748 32 776 34 663 37 1858 12 79 41 219 -1 -1
89 523 78 1796 79 225 73 72 23 1654 28 1965 56 595 -1 -1
89 791 86 238 82 180 86 1063 1 1593 51 605 -1 -1
89 392 53 320 43 276 50 243 70 1170 29 592 85 914 -1 -1
89 93 49 211 61 1839 77 354 32 1274 68 697 -1 -1
89 1855 12 273 83 88 73 96 30 1132 78 212 -1 -1
89 15 88 207 42 620 53 670 2 504 8 266 50 141 -1 -1
89 763 36 150 6 369 77 247 -1 -1
89 1056 74 996 55 443 3 91 41 148 -1 -1
89 29 4 20 93 496 -1 -1
89 443 91 47 5 532 69 2045 79 272 59 182 88 768 -1 -1
89 32 31 150 34 307 65 1407 -1 -1
89 455 62 344 64 169 90 100 -1 -1
89 1464 79 213 4 1101 23 2029 30 282 66 373 -1 -1
89 998 50 792 55 244 59 483 -1 -1
89 923 90 848 35 1661 15 67 74 592 -1 -1
89 744 42 458 80 39 90 544 89 442 85 255 53 104 42 810 74 426 -1 -1
89 98 56 993 92 271 81 1801 9 136 82 19 -1 -1
89 244 28 239 33 32 79 1221 -1 -1
89 344 99 253 42 422 63 1167 69 72 -1 -1
89 261 35 559 53 561 80 1076 -1 -1
89 960 90 1172 10 251 96 599 -1 -1
89 1558 98 235 54 2273 41 1081 99 440 -1 -1
89 582 40 32 0 294 35 500 8 496 27 106 43 183 -1 -1
89 142 82 35 61 471 95 1035 5 533 44 186 37 657 14 125 77 97 -1 -1
89 178 98 621 28 237 49 2500 -1 -1
89 27 43 1236 91 1991 5 58 12 434 99 650 -1 -1
89 185 78 79 61 976 98 254 -1 -1
89 207 81 232 28 630 38 113 25 397 83 2754 -1 -1
89 158 92 402 87 446 13 28 12 1678 93 143 -1 -1
89 63 31 1979 0 224 73 1507 -1 -1
89 629 81 144 14 812 69 2780 40 492 93 182 -1 -1
89 172 38 46 32 1991 4 107 21 396 33 821 71 610 -1 -1
89 824 19 1152 66 243 -1 -1
89 970 25 1162 8 308 67 279 -1 -1
89 777 38 1074 82 367 -1 -1
89 528 60 1941 63 862 95 1997 -1 -1
89 848 55 1962 2 386 28 465 64 307 -1 -1
89 961 17 160 75 157 13 476 34 1363 8 82 73 653 -1 -1
89 2636 62 1553 84 527 26 399 12 4 63 329 66 343 80 1038 -1 -1
89 687 88 166 32 2185 95 734 -1 -1
89 56 69 371 28 398 30 44 29 971 28 864 2 100 79 323 -1 -1
89 548 54 191 46 107 97 142 -1 -1
89 175 23 197 0 27 21 58 5 37 7 712 20 89 0 709 59 790 -1 -1
89 230 84 265 34 178 75 555 99 540 -1 -1
89 412 22 142 23 2681 95 137 -1 -1
89 906 42 1177 5 547 49 223 19 437 47 2478 -1 -1
89 14 94 644 28 1310 93 377 80 437 97 792 -1 -1
89 176 3 284 11 1000 10 1055 4 227 44 2835 -1 -1
89 729 79 105 27 492 10 196 12 608 2 256 99 324 -1 -1
89 2386 80 56 55 466 80 65 -1 -1
89 205 19 10 59 160 98 752 -1 -1
89 130 90 325 75 163 68 1424 39 352 3 246 10 138 71 590 -1 -1
89 623 57 547 30 421 61 278 9 301 11 183 72 1591 -1 -1
89 601 19 69 4 133 57 885 58 704 47 379 53 227 45 849 20 1064 90 70 -1 -1
89 597 63 825 56 351 24 365 65 178 59 393 38 327 37 1086 80 1404 -1 -1
89 1266 34 906 91 151 -1 -1
89 1189 82 1636 3 130 29 477 75 1317 -1 -1
89 75 49 898 52 301 39 1116 58 595 -1 -1
89 193 32 272 16 712 98 492 -1 -1
89 186 84 464 71 1634 86 1760 -1 -1
89 1302 87 34 0 10 42 1540 -1 -1
89 460 96 245 86 747 91 363 86 37 4 41 78 371 -1 -1
89 805 32 714 97 109 91 448 68 204 51 456 50 101 21 948 43 1054 85 71 -1 -1
89 1990 56 157 50 2245 82 616 -1 -1
89 433 93 263 57 825 12 380 50 1020 10 276 58 336 -1 -1
89 1521 73 28 74 121 94 883 -1 -1
89 1368 21 1115 42 430 53 324 -1 -1
89 189 68 1499 78 485 97 879 27 39 18 53 73 139 -1 -1
89 85 73 691 49 1029 71 235 -1 -1
89 385 83 463 7 130 70 1322 60 377 9 116 29 322 14 124 49 307 -1 -1
89 2388 51 87 15 171 12 826 75 209 -1 -1
89 736 80 271 65 9 5 966 3 296 36 1933 19 429 72 374 -1 -1
89 2144 62 76 92 1111 45 1289 11 384 7 46 57 125 89 593 -1 -1
89 195 40 1221 74 1931 82 98 32 495 80 162 -1 -1
89 61 58 1496 67 173 71 1692 -1 -1
89 16 98 462 50 342 19 133 10 618 83 16 -1 -1
89 305 51 333 94 314 -1 -1
89 600 58 148 7 326 23 66 52 1638 -1 -1
89 795 28 586 7 1257 30 504 37 729 32 3613 25 328 85 146 -1 -1
89 1575 72 837 18 1118 66 23 58 1898 57 454 27 817 83 909 -1 -1
89 473 22 430 85 776 -1 -1
89 605 23 472 37 120 90 243 -1 -1
89 82 10 73 59 881 85 1394 -1 -1
89 578 44 305 4 333 96 22 -1 -1
89 263 65 1134 71 183 6 83 50 618 84 1989 -1 -1
89 251 16 532 75 319 -1 -1
89 1527 98 104 11 403 29 515 40 848 93 2121 -1 -1
89 221 28 873 45 1113 51 126 4 372 17 87 42 332 -1 -1
89 1347 59 1460 3 36 4 519 80 8 -1 -1
89 498 71 160 45 477 23 860 80 391 -1 -1
89 1829 72 272 26 1691 2 508 52 79 98 530 -1 -1
89 161 51 31 52 419 73 899 -1 -1
89 64 43 364 72 887 77 1060 -1 -1
89 1988 19 25 36 894 -1 -1
89 320 76 67 75 652 59 673 91 903 1 1084 30 649 87 408 -1 -1
89 96 36 1047 63 293 32 69 3 310 20 2087 37 289 5 529 35 1015 85 424 -1 -1
89 346 88 1099 27 69 84 362 38 586 42 1034 1 296 85 72 -1 -1
89 156 31 167 76 986 -1 -1
89 410 53 1797 51 643 60 1603 19 354 73 280 -1 -1
89 200 25 1014 93 526 -1 -1
89 1142 98 390 -1 -1
89 670 63 413 42 285 92 831 -1 -1
89 927 93 546 46 806 10 138 22 567 21 438 64 28 -1 -1
89 360 12 464 60 1045 -1 -1
89 166 22 778 62 472 20 457 0 403 21 72 37 699 32 1143 58 322 -1 -1
89 616 65 465 82 1315 33 1337 45 98 52 2077 41 2335 7 90 55 578 -1 -1
89 789 14 342 36 735 51 882 0 238 43 107 99 404 -1 -1
89 2182 42 599 54 673 3 311 69 30 -1 -1
89 1040 18 498 98 395 -1 -1
89 2263 7 272 27 36 15 1272 30 462 44 650 -1 -1
89 1205 97 29 -1 -1
89 181 99 885 30 94 68 1489 -1 -1
89 1908 26 51 19 141 97 975 -1 -1
89 447 46 1107 79 1125 -1 -1
89 2068 59 547 0 1072 41 306 57 2262 -1 -1
89 359 13 44 89 142 -1 -1
89 520 35 156 89 101 -1 -1
89 816 83 232 21 279 59 403 -1 -1
89 684 58 66 20 994 52 239 41 406 92 1627 -1 -1
89 501 90 509 3 530 27 45 6 578 71 305 -1 -1
89 1507 59 884 34 870 3 782 27 848 68 627 -1 -1
89 357 81 605 30 120 76 34 88 473 -1 -1
90 686 52 281 89 715 81 788 57 137 60 747 92 380 -1 -1
90 342 16 234 78 2006 -1 -1
90 530 58 295 43 295 44 63 67 459 42 319 91 23 -1 -1
90 197 98 358 68 1750 70 117 62 1467 4 328 26 21 20 941 15 244 83 578 -1 -1
90 1423 22 543 70 145 98 720 -1 -1
90 251 65 221 46 294 65 186 37 220 49 360 89 176 -1 -1
90 880 96 171 65 85 8 170 33 1492 14 283 81 672 -1 -1
90 742 69 1491 7 135 69 155 17 696 50 654 54 578 23 812 80 140 -1 -1
90 4 63 43 3 1737 77 672 14 514 52 324 86 1095 -1 -1
90 234 35 313 62 741 16 707 33 2035 65 941 -1 -1
90 606 76 272 19 1407 84 1033 -1 -1
90 25 48 289 33 9 68 419 81 1037 -1 -1
90 364 28 571 88 195 97 539 81 527 85 862 11 1011 37 600 61 313 -1 -1
90 130 62 184 76 1061 63 851 26 16 78 295 -1 -1
90 247 30 364 63 628 88 416 -1 -1
90 358 44 978 32 1196 73 589 39 948 62 284 -1 -1
90 224 45 265 61 746 88 20 -1 -1
90 670 10 458 61 170 -1 -1
90 356 53 154 94 52 -1 -1
90 98 31 178 56 221 2 1104 20 1785 16 59 44 59 56 178 -1 -1
90 296 46 538 47 733 80 904 -1 -1
90 856 96 115 74 60 71 198 18 114 55 664 78 66 -1 -1
90 152 93 323 85 368 75 320 17 122 28 982 65 1200 -1 -1
90 471 11 242 21 281 48 491 11 69 21 1112 34 163 95 49 -1 -1
90 1120 20 514 76 190 -1 -1
90 44 34 457 38 1749 33 564 15 203 67 609 -1 -1
90 1064 73 108 25 45 99 388 -1 -1
90 1267 17 171 53 299 94 972 -1 -1
90 837 34 64 33 435 50 129 0 88 95 597 -1 -1
90 2069 50 123 96 489 -1 -1
90 1312 36 872 50 170 76 656 -1 -1
90 1080 21 76 22 421 71 212 -1 -1
90 101 78 126 60 716 83 88 79 256 0 474 92 9 -1 -1
90 64 84 382 73 706 16 602 57 125 -1 -1
90 203 4 1070 18 66 40 254 19 138 71 265 -1 -1
90 534 70 1471 85 421 67 1113 50 975 39 14 62 765 -1 -1
90 205 4 91 68 818 -1 -1
90 99 58 589 69 1230 -1 -1
90 973 50 545 46 1008 45 1629 65 739 -1 -1
90 566 59 189 47 503 92 1113 -1 -1
90 436 41 1243 76 20 42 195 27 1110 64 606 -1 -1
90 1937 29 144 9 332 68 530 12 393 11 1974 42 229 -1 -1
90 2140 73 234 38 270 44 1628 77 970 9 1073 28 365 29 192 41 557 -1 -1
90 574 67 26 92 595 68 553 94 1215 92 236 72 35 90 336 -1 -1
90 72 22 1476 36 151 45 271 95 89 -1 -1
90 212 10 140 13 186 57 190 82 851 -1 -1
90 602 68 161 29 1082 83 32 -1 -1
90 1722 19 389 22 217 28 367 16 2083 67 146 -1 -1
90 1332 41 355 94 667 60 373 83 198 -1 -1
90 495 47 1634 63 762 38 160 93 84 -1 -1
90 95 87 897 18 138 58 1028 -1 -1
90 47 54 330 58 664 52 1854 37 68 48 1099 29 260 0 292 31 186 96 644 -1 -1
90 181 29 612 7 95 81 1295 -1 -1
90 387 32 19 47 274 -1 -1
90 969 7 2133 21 2129 19 331 5 714 19 324 -1 -1
90 688 85 675 45 364 60 224 87 383 -1 -1
90 565 99 1355 93 515 52 1168 37 918 54 715 -1 -1
90 392 91 57 79 2126 84 646 83 232 37 22 35 65 47 299 32 1033 42 360 20 177 46 171 -1 -1
90 1388 99 789 91 650 25 527 31 1524 71 584 -1 -1
90 64 56 143 17 1025 1 107 87 21 -1 -1
90 161 41 754 91 1165 -1 -1
90 589 10 210 67 313 95 1117 -1 -1
90 833 71 512 16 1142 90 1840 -1 -1
90 281 24 404 57 223 5 708 6 88 16 746 72 1070 -1 -1
90 140 98 1317 55 243 89 1390 8 103 63 62 -1 -1
90 153 38 259 97 204 47 766 69 146 -1 -1
90 1252 25 479 47 65 6 590 97 511 -1 -1
90 275 28 149 32 435 51 66 72 40 -1 -1
90 175 35 559 66 728 -1 -1
90 716 6 1885 48 1013 -1 -1
90 321 62 113 7 474 34 997 96 1223 -1 -1
90 1383 82 890 27 876 55 300 85 1327 -1 -1
90 217 23 576 47 767 39 115 49 695 18 463 67 850 -1 -1
90 106 38 413 30 462 92 238 -1 -1
90 1437 64 1409 9 1498 13 374 80 661 -1 -1
90 652 80 219 84 679 14 18 3 680 97 775 -1 -1
90 719 65 310 57 1056 98 47 -1 -1
90 659 95 957 -1 -1
90 238 83 13 23 701 15 32 42 167 21 687 37 197 65 461 -1 -1
90 106 43 264 13 2095 58 114 -1 -1
90 447 66 1067 71 17 79 212 -1 -1
90 316 65 345 98 624 60 49 71 76 45 1537 98 208 -1 -1
90 2270 40 307 76 50 74 310 56 439 38 308 72 21 -1 -1
90 747 14 397 66 175 -1 -1
90 766 29 1586 74 1080 38 467 8 1054 57 1090 13 87 86 38 -1 -1
90 334 57 2111 13 164 78 674 10 34 93 178 -1 -1
90 20 1 996 93 961 -1 -1
90 244 18 299 61 206 -1 -1
90 124 62 393 98 1692 -1 -1
90 1348 66 168 76 482 81 213 16 1175 48 503 39 247 15 511 93 1667 -1 -1
90 651 81 331 8 1318 88 397 -1 -1
90 90 69 546 32 525 54 369 65 224 -1 -1
90 342 65 744 33 878 0 524 26 801 90 376 -1 -1
90 55 38 272 51 557 91 1387 -1 -1
90 674 31 281 61 512 -1 -1
90 38 97 455 19 325 39 829 58 227 20 63 89 2038 -1 -1
90 1406 43 562 8 240 19 1819 9 1175 38 535 33 1092 49 546 -1 -1
90 455 1 819 90 1657 65 98 42 1575 27 166 16 1051 14 342 37 520 -1 -1
90 456 42 73 28 30 13 2751 50 532 -1 -1
90 62 39 178 97 460 31 2 82 1641 77 353 58 1140 22 1487 11 350 22 738 40 243 59 875 -1 -1
90 1094 88 837 21 1419 82 911 55 159 97 919 -1 -1
90 268 19 1856 15 29 3 59 81 19 -1 -1
90 202 99 34 5 237 68 475 82 273 60 329 34 715 13 2 89 471 -1 -1
90 1220 3 659 73 240 20 430 11 508 62 103 89 327 -1 -1
90 13 54 95 75 762 -1 -1
90 181 3 346 11 545 16 3120 43 348 -1 -1
90 822 9 103 87 394 65 400 36 384 30 985 28 420 48 357 62 333 -1 -1
90 459 17 722 62 34 49 192 11 1129 9 869 55 107 -1 -1
90 510 36 625 2 2301 11 96 78 1060 -1 -1
90 2784 26 57 7 755 53 568 51 938 70 1084 -1 -1
90 918 5 858 39 253 80 1132 -1 -1
90 223 57 54 65 2748 16 1521 79 249 -1 -1
90 602 85 391 97 359 44 925 32 617 76 1067 -1 -1
90 1275 85 370 87 10 95 1019 19 280 43 1402 33 282 91 859 -1 -1
90 90 85 93 27 411 87 613 -1 -1
90 293 7 115 74 1541 23 237 48 3127 75 1468 -1 -1
90 348 85 1078 4 318 28 667 83 740 -1 -1
90 246 59 2058 56 69 31 319 58 235 -1 -1
90 60 37 10 86 174 -1 -1
90 259 36 1915 82 448 -1 -1
90 293 89 289 65 1032 8 489 10 596 78 1497 -1 -1
90 40 91 236 66 335 99 841 -1 -1
90 1087 22 358 5 171 18 79 39 628 -1 -1
90 337 77 1007 69 713 8 1303 88 209 -1 -1
90 1002 29 114 0 1497 73 157 -1 -1
90 372 63 247 51 358 61 481 29 27 74 89 -1 -1
90 527 70 1655 29 553 8 305 72 88 -1 -1
90 179 63 731 82 59 84 1042 79 264 29 207 34 32 43 107 45 365 15 1354 97 66 -1 -1
90 2567 18 949 30 1310 5 521 23 419 79 303 -1 -1
90 814 55 174 33 1108 63 557 -1 -1
90 1003 16 283 33 657 4 1147 98 133 -1 -1
90 478 44 66 5 968 31 155 82 485 -1 -1
90 110 86 1487 68 61 9 2518 28 358 27 200 87 691 -1 -1
90 1257 97 953 13 51 66 687 -1 -1
90 32 15 398 87 71 28 1103 84 1229 -1 -1
90 108 92 1056 4 12 67 1051 40 196 57 24 17 114 12 1165 4 1957 87 1219 -1 -1
90 240 68 478 26 60 56 2197 93 491 -1 -1
90 34 63 708 86 52 15 421 35 547 69 2210 76 573 77 360 10 398 56 90 -1 -1
90 160 93 1110 88 422 40 2003 33 1168 3 366 96 281 -1 -1
90 102 10 823 51 12 29 203 3 181 11 159 52 1199 -1 -1
90 46 16 457 91 704 -1 -1
90 487 94 1359 43 238 9 118 88 54 -1 -1
90 435 62 1671 81 379 16 658 10 129 6 105 19 1284 16 596 66 28 -1 -1
90 699 76 2251 51 84 66 163 -1 -1
90 623 37 84 27 633 47 1430 18 748 70 40 -1 -1
90 1245 31 123 27 624 46 824 92 406 -1 -1
90 184 89 196 96 116 70 176 63 139 64 247 42 976 16 543 35 1106 90 755 -1 -1
90 4 55 1146 21 350 46 115 24 1517 14 735 8 225 81 283 -1 -1
90 108 53 1703 47 659 35 103 50 121 0 293 31 69 -1 -1
90 290 75 234 22 1410 1 587 13 430 19 1215 5 334 47 480 -1 -1
90 1266 33 778 44 237 79 49 -1 -1
90 2 80 1625 77 852 76 2687 40 151 26 313 80 290 -1 -1
90 341 26 308 72 279 34 745 94 278 -1 -1
90 374 15 207 5 37 9 167 47 254 -1 -1
90 315 74 12 34 42 29 692 27 1022 36 2121 78 2811 -1 -1
90 895 36 1142 38 339 73 16 75 117 -1 -1
90 28 22 125 90 80 -1 -1
90 126 13 1015 54 603 96 900 -1 -1
90 52 94 290 72 597 28 201 75 899 -1 -1
90 543 27 87 39 89 74 1854 -1 -1
90 64 66 704 39 1622 12 720 49 241 -1 -1
90 934 23 215 99 43 97 306 11 207 30 18 62 1289 -1 -1
90 761 33 12 41 877 65 301 60 217 68 162 91 164 -1 -1
90 707 12 415 53 67 23 695 92 379 -1 -1
90 748 95 148 59 775 40 134 18 859 7 542 18 337 88 63 -1 -1
90 2315 21 1345 67 1076 6 513 26 967 46 113 44 48 86 528 -1 -1
90 393 43 1171 35 118 66 553 39 808 22 319 65 846 -1 -1
90 980 82 1707 18 298 1 1460 27 16 3 23 44 824 -1 -1
90 1146 85 330 52 513 83 1051 21 776 24 76 76 542 -1 -1
90 348 18 325 50 43 80 705 -1 -1
90 321 3 711 28 2010 90 334 -1 -1
90 48 14 275 15 781 75 477 30 5 67 845 -1 -1
90 169 95 155 -1 -1
90 1101 8 448 95 353 -1 -1
90 1026 15 117 99 923 14 1327 41 714 64 164 -1 -1
90 635 14 736 48 363 78 642 85 1031 -1 -1
90 1980 52 2049 32 295 55 387 -1 -1
90 565 40 222 4 592 63 294 -1 -1
90 141 76 1697 7 244 98 304 -1 -1
90 22 74 264 72 655 26 24 43 1632 20 517 15 372 52 717 -1 -1
90 953 33 1002 84 280 -1 -1
90 458 45 160 1 3466 97 65 -1 -1
90 1645 3 283 96 398 -1 -1
90 147 21 132 32 2383 49 469 74 1161 -1 -1
90 86 19 775 80 236 -1 -1
90 448 56 139 34 133 14 214 58 968 -1 -1
90 580 83 492 6 55 0 32 4 870 47 332 39 680 1 124 71 153 -1 -1
90 260 24 519 82 100 59 1213 10 36 8 715 57 404 -1 -1
90 635 97 750 12 1696 57 594 46 241 23 1005 56 558 -1 -1
90 921 33 26 64 419 -1 -1
90 541 6 477 39 681 40 268 77 3506 -1 -1
90 606 49 509 60 26 9 363 41 168 91 22 -1 -1
90 1013 76 669 73 75 59 1962 35 823 55 1503 28 3528 84 537 -1 -1
90 357 28 714 56 1554 54 945 68 394 -1 -1
90 1049 23 161 80 40 0 629 19 597 55 688 -1 -1
90 259 16 8 24 154 50 21 39 1134 57 250 -1 -1
90 258 50 781 79 1 30 1049 10 422 86 1098 -1 -1
91 818 88 334 46 1070 99 503 -1 -1
91 270 50 212 80 1441 40 283 64 1605 -1 -1
91 19 40 440 16 821 71 79 -1 -1
91 63 49 1691 27 106 16 1675 25 1508 69 517 28 1225 11 12 92 621 -1 -1
91 3108 81 236 58 286 17 335 70 165 -1 -1
91 76 0 443 37 1221 83 911 -1 -1
91 2025 24 243 14 1137 21 1135 47 121 66 245 -1 -1
91 8 50 54 14 145 43 756 45 617 32 1212 14 126 85 13 -1 -1
91 502 10 371 64 109 -1 -1
91 30 59 362 56 1159 95 72 64 125 8 545 26 652 95 266 -1 -1
91 443 12 1028 23 105 26 73 15 480 21 141 70 93 -1 -1
91 536 26 130 68 272 90 125 -1 -1
91 774 21 85 2 499 10 872 54 720 -1 -1
91 56 74 213 87 298 83 187 36 570 55 8 62 168 40 33 35 822 17 440 38 3695 46 174 -1 -1
91 686 29 318 85 79 -1 -1
91 405 17 54 56 470 53 109 48 759 54 242 -1 -1
91 7 25 723 5 232 64 684 -1 -1
91 667 11 33 8 703 43 4 20 159 83 35 -1 -1
91 106 47 960 37 1317 73 8 38 410 69 646 -1 -1
91 411 7 173 65 50 17 237 38 280 68 819 -1 -1
91 652 9 106 60 301 26 406 83 369 -1 -1
91 48 16 714 36 1680 58 984 -1 -1
91 219 57 341 74 278 48 5438 73 170 83 407 -1 -1
91 362 34 242 64 592 30 376 51 229 38 1773 52 1545 -1 -1
91 167 30 1500 14 1488 57 1560 -1 -1
91 301 65 327 42 161 44 514 87 285 -1 -1
91 492 31 364 16 519 20 709 48 383 -1 -1
91 1201 40 524 45 250 43 963 25 675 37 1308 48 395 -1 -1
91 1541 88 25 94 902 74 15 21 658 5 608 44 635 88 10 -1 -1
91 208 78 208 72 112 20 808 29 436 98 239 -1 -1
91 528 46 263 85 546 -1 -1
91 771 64 819 71 1229 26 582 86 667 -1 -1
91 477 55 260 39 270 77 100 70 767 61 505 48 12 45 975 54 122 52 1070 59 763 34 12 98 214 -1 -1
91 420 92 87 1 1229 51 152 84 409 -1 -1
91 714 29 163 88 471 68 81 1 1227 79 131 -1 -1
91 1082 39 708 43 149 34 82 40 315 21 68 61 638 -1 -1
91 861 39 751 36 15 15 356 21 243 57 760 37 1100 83 30 -1 -1
91 940 3 418 71 226 68 197 94 784 -1 -1
91 76 97 403 71 1047 22 362 63 644 57 112 56 744 50 503 42 1485 46 1485 38 1077 11 64 77 394 -1 -1
91 568 58 417 25 109 71 531 41 175 49 1787 26 300 99 243 -1 -1
91 903 64 77 85 1388 40 60 26 101 62 458 -1 -1
91 320 58 945 32 509 35 263 67 919 57 671 61 978 6 259 3 1625 19 1134 59 814 -1 -1
91 138 16 1525 60 299 35 339 77 61 -1 -1
91 34 69 648 28 302 81 673 -1 -1
91 223 62 1095 78 199 37 1180 60 2960 41 800 18 775 81 19 -1 -1
91 880 2 4 72 21 75 59 34 1616 12 643 55 518 -1 -1
91 2539 5 496 11 321 67 795 -1 -1
91 21 42 66 83 295 -1 -1
91 887 10 106 84 2428 82 821 6 1171 56 1749 97 609 -1 -1
91 218 67 271 43 292 56 327 0 185 96 1317 -1 -1
91 298 3 2295 82 75 -1 -1
91 403 65 297 58 221 50 761 69 24 93 57 -1 -1
91 190 19 589 5 62 3 741 53 531 82 838 -1 -1
91 39 55 529 38 363 63 1106 30 436 24 1423 3 88 42 7 34 48 4 341 70 1460 -1 -1
91 684 15 342 37 2349 35 358 43 1154 38 251 19 204 28 538 25 678 50 332 -1 -1
91 448 72 448 41 36 33 1066 95 594 -1 -1
91 559 30 449 1 184 86 132 -1 -1
91 464 59 6 16 385 52 1456 74 788 -1 -1
91 93 37 1782 30 235 6 20 2 55 1 295 65 1289 -1 -1
91 224 88 195 58 329 54 52 93 1047 30 2235 9 2181 45 119 -1 -1
91 105 71 278 33 179 14 426 23 378 30 217 51 901 7 213 12 186 43 53 -1 -1
91 443 9 1774 23 2472 77 28 -1 -1
91 1196 60 841 25 63 34 484 56 28 -1 -1
91 110 46 477 41 206 9 322 73 480 -1 -1
91 338 10 2 42 394 82 668 -1 -1
91 192 99 162 80 2119 4 1046 39 159 14 50 44 377 61 421 -1 -1
91 188 21 382 40 288 39 143 69 1037 44 163 92 612 -1 -1
91 832 52 33 59 531 83 1192 -1 -1
91 713 26 205 25 174 8 1137 57 367 84 436 -1 -1
91 1504 50 1700 98 23 53 624 74 1945 78 515 54 631 63 34 29 929 71 40 -1 -1
91 67 73 298 96 881 40 380 82 77 -1 -1
91 1590 2 398 73 1557 -1 -1
91 479 47 3628 91 118 9 422 78 476 -1 -1
91 811 56 512 16 1337 42 293 31 371 94 294 -1 -1
91 95 44 443 16 1199 80 721 -1 -1
91 510 78 211 15 942 41 1021 60 484 -1 -1
91 595 79 348 27 371 60 763 14 594 85 747 57 414 87 455 -1 -1
91 665 53 953 55 504 8 469 48 915 24 1199 80 49 -1 -1
91 241 26 282 9 602 62 67 15 1137 41 201 -1 -1
91 1584 52 1372 69 348 33 201 11 765 16 527 11 2 38 388 -1 -1
91 66 51 695 11 55 57 101 -1 -1
91 509 96 763 97 17 79 194 95 21 68 676 10 1003 94 538 -1 -1
91 1003 4 153 52 585 93 790 -1 -1
91 67 45 993 38 1503 15 2465 43 1178 -1 -1
91 656 73 13 1 691 83 1437 -1 -1
91 1034 39 65 45 27 40 129 28 431 56 1208 -1 -1
91 453 9 527 29 1136 66 1144 -1 -1
91 693 99 855 61 85 72 517 33 205 31 281 84 222 -1 -1
91 2061 44 1169 21 19 96 341 -1 -1
91 395 27 984 2 146 1 502 47 1024 46 11 -1 -1
91 524 73 227 50 79 62 69 36 276 63 1538 88 18 -1 -1
91 681 15 360 73 154 -1 -1
91 398 62 170 56 917 6 2885 79 693 -1 -1
91 146 11 326 81 529 -1 -1
91 646 29 2715 44 1732 43 4608 41 382 69 901 -1 -1
91 225 7 46 71 409 94 39 31 36 80 833 -1 -1
91 382 61 524 17 692 96 256 -1 -1
91 570 66 100 58 263 99 155 -1 -1
91 95 64 562 0 1272 72 218 -1 -1
91 135 39 1040 44 1601 86 1240 -1 -1
91 89 6 152 27 1039 8 2104 15 246 64 1190 -1 -1
91 633 29 1080 66 181 67 136 95 858 -1 -1
91 1372 66 675 91 1177 28 808 57 440 -1 -1
91 311 74 320 44 490 36 1552 76 1012 -1 -1
91 328 84 478 31 112 58 220 85 1441 -1 -1
91 131 39 54 49 1066 65 332 -1 -1
91 700 14 14 64 357 50 3693 94 208 -1 -1
91 527 67 55 71 164 -1 -1
91 889 37 103 31 678 60 2891 57 433 51 29 32 860 98 18 -1 -1
91 411 71 499 20 353 56 550 70 331 -1 -1
91 468 29 393 44 887 13 330 75 210 -1 -1
91 55 95 302 13 666 69 26 19 195 11 418 42 559 32 245 84 610 -1 -1
91 1407 63 1806 31 227 9 533 85 239 -1 -1
91 450 58 102 60 999 42 795 86 1291 -1 -1
91 308 60 830 61 18 56 346 55 731 8 794 7 1274 56 290 -1 -1
91 365 54 573 81 24 65 2299 39 17 36 460 1 164 86 64 -1 -1
91 1247 39 1259 0 98 50 77 -1 -1
91 938 28 1863 92 3031 -1 -1
91 76 48 1023 80 1435 7 76 12 1147 3 1718 68 162 -1 -1
91 1551 36 4 51 462 16 287 81 12 -1 -1
91 697 45 62 46 13 74 304 -1 -1
91 722 40 419 81 600 45 151 5 25 27 395 31 109 42 374 -1 -1
91 298 5 2911 55 429 -1 -1
91 303 98 1250 77 496 18 606 7 15 23 813 51 868 -1 -1
91 405 35 1032 53 1591 76 583 4 465 60 235 0 1098 37 989 44 871 -1 -1
91 62 97 231 30 658 4 1083 54 362 9 592 22 869 55 432 -1 -1
91 2859 99 53 14 714 81 1676 41 286 46 598 19 217 18 209 95 100 -1 -1
91 188 3 148 34 1202 42 1131 -1 -1
91 1052 95 113 21 174 65 401 90 181 -1 -1
91 3739 66 5 59 20 68 397 45 1202 81 96 -1 -1
91 265 21 389 6 73 50 179 -1 -1
91 649 53 832 7 1177 20 273 41 161 18 745 10 460 54 764 -1 -1
91 1846 8 1583 44 40 60 1058 97 443 -1 -1
91 1049 1 292 63 658 -1 -1
91 84 30 930 53 2397 82 446 -1 -1
91 27 72 514 28 639 83 8 -1 -1
91 192 44 10 74 1707 33 705 55 565 38 96 46 267 41 285 17 481 42 133 91 771 -1 -1
91 1308 5 916 63 149 0 506 62 376 -1 -1
91 883 34 647 6 307 61 1247 -1 -1
91 285 27 42 78 338 3 252 54 428 -1 -1
91 630 18 130 99 26 -1 -1
91 157 33 114 73 363 -1 -1
91 356 10 1567 5 572 85 17 46 2524 57 398 64 7 11 111 53 1339 33 44 25 262 26 476 22 456 76 102 -1 -1
91 167 64 228 44 647 88 3833 -1 -1
91 1018 58 457 37 92 15 1485 17 14 77 713 -1 -1
91 568 38 300 35 2074 91 274 -1 -1
91 2451 32 630 0 167 75 1154 -1 -1
91 1864 66 1043 97 95 -1 -1
91 4 73 191 85 587 60 654 32 375 57 689 -1 -1
91 574 34 897 87 130 -1 -1
91 92 51 295 19 114 85 873 16 57 58 1436 28 1373 55 272 -1 -1
91 754 29 322 9 932 23 2086 71 384 -1 -1
91 608 10 22 34 1474 66 573 -1 -1
91 952 76 122 22 651 9 27 5 1126 27 705 34 2219 -1 -1
91 234 57 458 15 219 87 45 -1 -1
91 406 74 355 29 1043 84 19 -1 -1
91 5 32 558 12 133 91 219 -1 -1
91 1364 22 36 46 294 56 62 1 691 44 316 -1 -1
91 1147 1 426 11 838 10 131 38 238 -1 -1
91 742 76 25 81 56 29 2041 79 392 -1 -1
91 195 11 205 32 130 17 1063 39 686 -1 -1
91 455 11 422 88 118 -1 -1
91 536 39 871 84 127 -1 -1
91 4118 65 268 54 111 71 1415 -1 -1
91 1520 72 1029 49 490 67 67 98 1078 -1 -1
91 620 42 128 63 553 14 323 43 1110 29 953 23 674 13 104 64 131 -1 -1
91 172 33 532 67 521 15 489 73 681 -1 -1
91 1090 23 476 44 1049 89 1730 -1 -1
91 3867 49 218 33 259 25 440 0 356 56 543 -1 -1
91 69 99 996 42 59 4 547 69 709 -1 -1
91 2040 17 107 80 46 -1 -1
91 169 29 126 47 12 92 867 -1 -1
91 431 22 188 35 91 79 1155 -1 -1
91 65 65 807 58 2 72 395 84 198 -1 -1
91 86 87 1465 42 19 54 80 84 693 -1 -1
91 638 25 2 16 435 29 276 66 193 -1 -1
91 704 71 1273 30 642 26 214 48 421 -1 -1
91 1167 22 1113 75 233 -1 -1
91 963 49 726 88 531 -1 -1
91 650 48 670 61 992 37 438 56 230 16 1842 10 959 15 1851 85 1168 -1 -1
91 1293 14 19 51 1985 58 235 17 937 96 610 -1 -1
91 24 19 893 93 251 78 1624 43 25 64 443 70 365 28 556 68 1380 43 199 62 67 12 7 78 1180 -1 -1
91 270 7 459 80 6 -1 -1
91 726 98 510 58 711 14 1777 13 72 17 140 99 228 -1 -1
91 369 0 454 63 1576 62 2365 5 42 94 390 -1 -1
91 145 4 55 73 27 27 218 1 210 6 407 79 54 -1 -1
91 262 19 943 38 319 37 408 33 419 75 523 -1 -1
91 526 93 148 15 54 10 366 21 469 96 46 -1 -1
91 244 96 880 84 249 82 404 4 405 52 416 -1 -1
91 654 23 328 70 2842 35 481 51 970 97 2 -1 -1
91 377 73 349 23 1537 64 875 -1 -1
91 3478 87 712 59 564 88 131 -1 -1
91 235 70 473 68 528 71 404 32 144 69 125 -1 -1
91 1541 53 500 59 457 33 233 8 1164 33 5180 36 114 54 24 -1 -1
91 338 86 2547 7 606 76 89 -1 -1
91 993 30 174 97 480 2 623 54 938 35 570 34 177 71 1612 -1 -1
91 201 5 321 91 24 -1 -1
91 264 4 309 11 158 80 2476 -1 -1
91 36 13 335 46 50 63 72 -1 -1
91 1122 48 1056 37 669 5 54 18 86 26 25 66 555 -1 -1
91 61 10 192 3 66 81 507 -1 -1
91 1021 66 237 4 89 44 140 -1 -1
91 401 71 1121 72 561 71 754 49 307 77 248 -1 -1
91 666 48 665 97 1043 -1 -1
91 308 99 310 -1 -1
91 52 52 2078 50 106 14 572 41 1077 89 319 -1 -1
91 375 3 139 29 23 67 1486 -1 -1
91 116 34 630 2 297 74 385 -1 -1
91 110 67 1466 40 1100 58 253 52 43 33 740 25 1369 15 263 71 635 -1 -1
91 130 10 18 61 510 81 56 -1 -1
91 764 24 455 92 433 -1 -1
91 1363 19 533 65 904 89 246 -1 -1
92 762 16 592 31 301 46 328 71 456 61 1189 13 2824 60 274 -1 -1
92 592 58 30 62 413 25 532 87 319 -1 -1
92 440 34 2490 58 357 52 165 68 59 -1 -1
92 1541 6 228 35 1233 9 679 29 12 70 104 -1 -1
92 2517 30 1202 14 375 22 100 12 2414 46 1195 30 1806 46 220 -1 -1
92 1406 79 815 52 2516 9 142 29 252 83 316 -1 -1
92 343 65 127 1 150 39 425 59 27 -1 -1
92 141 90 823 47 269 2 768 19 434 6 405 75 93 -1 -1
92 311 85 2303 43 257 97 61 -1 -1
92 774 81 145 78 238 13 155 75 94 -1 -1
92 656 64 267 88 545 -1 -1
92 667 98 189 28 130 91 1367 -1 -1
92 369 90 95 99 601 -1 -1
92 185 6 230 53 1192 72 833 75 465 67 653 25 40 7 1224 22 272 13 313 90 134 -1 -1
92 1060 91 1251 14 309 11 12 60 320 -1 -1
92 734 22 223 1 123 14 310 91 48 -1 -1
92 154 15 92 61 2424 66 397 -1 -1
92 419 57 237 34 215 42 347 27 2437 21 587 92 66 -1 -1
92 284 99 275 97 899 56 704 76 382 62 264 10 2157 98 15 -1 -1
92 198 25 877 5 340 56 928 -1 -1
92 529 84 586 53 94 51 851 85 380 34 533 98 482 -1 -1
92 1153 68 588 25 1196 7 1088 69 53 -1 -1
92 842 79 41 82 237 75 183 17 279 5 1181 71 625 -1 -1
92 55 15 16 0 73 27 451 26 589 61 307 -1 -1
92 309 91 406 13 174 64 1070 20 256 74 465 24 834 22 695 3 916 0 284 22 116 78 164 -1 -1
92 1525 25 539 3 91 69 1212 -1 -1
92 385 27 141 8 74 7 591 16 29 21 98 80 14 -1 -1
92 1542 56 247 86 162 31 8 97 379 -1 -1
92 1945 54 561 32 1097 95 804 77 173 88 332 -1 -1
92 580 11 129 89 869 -1 -1
92 228 32 256 24 207 78 245 -1 -1
92 200 54 406 95 214 -1 -1
92 566 59 1295 7 1861 95 422 -1 -1
92 1228 8 2266 19 88 97 110 -1 -1
92 321 51 873 82 1233 53 865 28 1054 4 394 42 817 -1 -1
92 155 99 188 95 448 67 662 87 298 90 191 -1 -1
92 48 46 141 1 54 55 16 78 65 -1 -1
92 1023 89 2839 27 496 18 1389 19 209 66 708 -1 -1
92 25 26 94 12 894 8 57 71 401 -1 -1
92 595 1 800 5 499 46 1080 10 609 2 548 43 72 -1 -1
92 1061 88 265 66 793 70 158 6 616 92 153 -1 -1
92 893 94 582 49 204 59 195 80 288 -1 -1
92 215 95 79 14 221 5 680 77 374 -1 -1
92 220 96 318 36 336 57 56 95 521 29 324 13 1064 26 1642 42 244 23 533 60 165 -1 -1
92 358 75 880 53 282 62 12 57 1617 24 3 40 1265 59 426 -1 -1
92 1583 40 128 52 1070 70 380 49 390 95 733 -1 -1
92 1000 91 286 28 524 86 526 -1 -1
92 23 53 368 0 569 67 480 -1 -1
92 1101 45 267 56 1245 17 4 80 592 -1 -1
92 72 73 152 61 224 54 1092 4 934 8 244 22 1725 66 384 -1 -1
92 1152 20 181 65 238 3 2354 59 39 49 2294 98 595 -1 -1
92 217 27 30 21 488 14 383 84 33 -1 -1
92 28 59 1206 17 299 19 320 44 478 72 438 -1 -1
92 197 82 28 99 1136 -1 -1
92 792 62 466 27 1285 23 675 34 73 62 543 -1 -1
92 424 85 455 33 561 73 891 97 433 -1 -1
92 662 81 926 48 1181 54 904 77 111 92 9 -1 -1
92 1621 88 815 12 302 57 702 -1 -1
92 219 85 75 50 290 89 175 -1 -1
92 647 37 157 59 56 32 115 64 2228 31 1353 19 355 36 179 63 212 -1 -1
92 444 19 377 37 326 42 126 68 264 -1 -1
92 1211 7 1241 38 839 22 651 11 404 69 58 -1 -1
92 83 28 804 17 194 99 23 43 1049 82 45 -1 -1
92 479 5 680 94 330 91 712 85 261 11 276 24 496 10 1218 2 371 9 2215 71 374 -1 -1
92 94 96 1649 91 250 43 608 17 722 18 1130 79 22 -1 -1
92 34 7 883 48 197 17 463 63 2468 -1 -1
92 298 53 316 22 27 28 1036 79 2763 -1 -1
92 42 34 14 22 339 35 418 9 1555 39 342 37 198 62 1310 -1 -1
92 1 10 869 80 806 -1 -1
92 228 62 207 77 582 75 13 66 268 21 186 6 1411 81 547 -1 -1
92 845 44 309 94 171 68 505 78 780 5 456 86 71 -1 -1
92 767 38 38 71 198 13 301 70 1087 -1 -1
92 553 25 200 50 1223 96 624 -1 -1
92 143 81 135 9 10 2 181 34 2516 69 1715 -1 -1
92 1958 70 214 75 1450 29 879 55 791 39 803 18 260 97 1650 -1 -1
92 1565 82 356 11 207 57 878 -1 -1
92 692 84 97 82 441 84 360 92 1164 -1 -1
92 3 4 231 81 749 -1 -1
92 1087 51 214 79 750 3 606 52 1624 9 453 72 188 -1 -1
92 1275 22 596 19 1418 3 275 93 2092 -1 -1
92 448 23 544 82 137 -1 -1
92 36 3 75 24 56 44 1453 88 360 -1 -1
92 587 45 28 92 107 30 20 51 789 48 974 36 270 93 1781 -1 -1
92 405 19 450 8 132 91 57 -1 -1
92 303 51 629 64 150 45 2098 80 1649 21 435 1 96 42 195 8 540 0 304 68 2089 -1 -1
92 2362 46 41 68 64 35 468 11 297 16 2295 26 37 92 939 -1 -1
92 720 5 563 96 204 -1 -1
92 421 34 677 52 189 -1 -1
92 12 96 844 67 522 58 1199 73 1081 58 421 31 265 11 747 51 475 -1 -1
92 592 90 4 16 625 88 1695 -1 -1
92 649 52 658 63 272 64 415 53 778 77 136 -1 -1
92 2220 65 238 36 67 77 206 -1 -1
92 255 16 85 52 1698 -1 -1
92 68 97 427 61 613 46 1735 45 491 18 152 29 303 27 278 81 397 -1 -1
92 178 81 382 21 1340 22 635 11 469 48 2395 85 749 -1 -1
92 1303 64 148 0 149 28 460 56 259 51 181 26 764 93 118 -1 -1
92 141 36 1319 71 499 2 658 31 176 38 1050 92 368 -1 -1
92 73 62 96 43 363 37 292 27 425 43 255 -1 -1
92 1332 41 243 14 539 15 191 79 100 -1 -1
92 460 23 934 74 411 -1 -1
92 51 59 1062 7 485 2 1044 55 110 -1 -1
92 225 73 499 26 97 71 200 65 1385 44 30 49 540 46 395 48 1902 85 379 -1 -1
92 17 10 1501 79 326 -1 -1
92 777 17 358 23 591 82 647 -1 -1
92 343 26 168 22 540 89 638 5 1291 59 11 -1 -1
92 1685 15 2006 60 408 84 826 -1 -1
92 378 6 207 51 1710 14 183 2 2003 11 72 24 1091 2 312 90 36 -1 -1
92 298 99 150 89 1449 31 446 42 345 6 1881 44 423 27 2265 4 295 73 341 -1 -1
92 251 3 508 82 177 88 578 -1 -1
92 34 93 225 94 71 42 92 79 1160 -1 -1
92 1468 24 269 35 733 93 845 -1 -1
92 1846 44 808 69 415 76 12 -1 -1
92 602 6 605 66 431 -1 -1
92 1540 20 99 25 2071 8 831 67 124 -1 -1
92 132 56 586 98 1485 -1 -1
92 921 0 11 8 13 70 1161 -1 -1
92 1461 56 82 87 181 81 250 66 538 5 202 97 135 -1 -1
92 963 8 1212 25 556 20 225 43 136 -1 -1
92 669 53 583 98 119 -1 -1
92 577 33 397 0 215 65 770 13 1077 54 254 29 1129 51 64 -1 -1
92 480 10 1000 69 308 17 636 54 883 72 601 -1 -1
92 226 59 1073 67 99 89 16 67 32 33 7 2 72 47 898 -1 -1
92 615 36 800 50 284 65 2104 7 2292 76 232 -1 -1
92 278 6 308 30 144 46 135 89 75 -1 -1
92 958 4 191 67 5 -1 -1
92 415 69 267 87 998 36 2 98 302 -1 -1
92 591 12 215 49 727 90 318 -1 -1
92 1137 26 450 84 788 -1 -1
92 569 79 1354 42 17 74 1082 -1 -1
92 153 75 173 78 704 -1 -1
92 1199 95 843 72 275 4 152 93 605 -1 -1
92 14 95 809 3 368 90 495 -1 -1
92 282 15 507 86 527 -1 -1
92 309 6 640 62 638 -1 -1
92 2175 65 210 39 783 58 114 -1 -1
92 812 64 585 68 633 86 91 41 1029 93 242 -1 -1
92 58 84 451 99 793 -1 -1
92 617 51 13 29 1264 68 306 27 2892 41 94 21 1013 19 325 63 580 -1 -1
92 158 31 73 85 819 -1 -1
92 217 52 52 33 27 41 261 93 1526 -1 -1
92 673 6 709 47 43 52 421 70 238 -1 -1
92 508 75 42 6 1196 1 213 9 751 16 537 45 246 -1 -1
92 52 44 1719 90 466 31 74 15 244 64 68 -1 -1
92 350 58 382 20 176 23 1214 24 824 5 502 22 385 43 1760 -1 -1
92 1576 53 181 58 750 93 111 -1 -1
92 435 59 1033 24 432 27 192 48 1797 41 375 94 338 -1 -1
92 19 94 731 42 979 69 62 23 54 12 4 73 689 -1 -1
92 128 75 665 67 719 21 413 8 34 78 441 -1 -1
92 439 69 658 90 964 50 838 1 277 18 744 71 192 -1 -1
92 274 21 568 46 419 79 457 77 1185 73 25 97 158 -1 -1
92 141 74 1321 62 543 27 427 30 323 61 58 -1 -1
92 746 91 236 23 57 22 470 99 399 -1 -1
92 542 78 1842 31 359 49 806 99 914 -1 -1
92 86 72 177 85 27 75 85 14 180 0 759 89 141 -1 -1
92 665 75 180 44 220 3 190 8 1308 6 388 35 1693 -1 -1
92 960 23 1156 14 1103 11 195 48 2703 -1 -1
92 110 25 702 66 84 31 359 60 29 46 262 87 186 -1 -1
92 405 75 392 82 227 45 1229 44 557 99 1241 -1 -1
92 495 42 264 99 302 35 514 18 1194 26 11 19 615 77 188 -1 -1
92 1557 58 941 63 725 96 114 -1 -1
92 336 79 300 71 407 65 1549 55 71 58 339 56 164 33 301 79 360 -1 -1
92 447 76 529 43 289 46 1612 49 937 52 1372 -1 -1
92 536 7 506 40 1167 71 364 -1 -1
92 128 39 393 55 1106 21 588 84 1367 -1 -1
92 952 90 906 14 213 60 91 -1 -1
92 275 52 32 6 654 76 538 -1 -1
92 188 28 215 97 634 -1 -1
92 1429 30 124 91 466 -1 -1
92 52 50 586 61 474 62 1441 5 1245 51 553 58 72 99 348 -1 -1
92 878 91 116 4 331 36 885 68 1310 61 706 98 368 -1 -1
92 1244 9 1561 28 275 1 1004 46 726 -1 -1
92 165 67 106 4 211 93 1088 -1 -1
92 476 65 91 81 801 98 122 61 177 52 160 63 1540 -1 -1
92 608 2 112 77 41 20 74 99 85 -1 -1
92 55 77 353 88 392 -1 -1
92 249 95 90 30 387 20 110 71 737 -1 -1
92 582 80 625 9 200 80 370 44 561 17 646 12 1350 79 1274 -1 -1
92 255 44 500 97 81 -1 -1
92 691 10 662 46 610 -1 -1
92 1487 23 596 68 4 -1 -1
92 878 26 376 9 102 80 707 -1 -1
92 40 2 184 24 409 86 550 -1 -1
92 396 69 335 85 459 87 2397 24 170 53 251 43 561 61 5 -1 -1
92 360 79 115 42 178 60 2466 62 2331 79 842 -1 -1
92 512 80 158 85 562 98 1227 -1 -1
92 747 48 159 45 680 33 300 37 113 78 649 -1 -1
92 1421 46 447 56 785 -1 -1
92 1278 66 211 0 247 82 1059 74 40 35 637 96 1044 -1 -1
92 509 45 328 40 36 52 267 10 612 41 674 36 641 67 92 -1 -1
92 344 15 573 12 877 61 589 -1 -1
92 1410 22 295 30 1282 10 497 83 1634 -1 -1
92 1699 9 689 22 178 42 543 -1 -1
92 120 71 387 62 654 76 147 64 1965 66 129 62 1266 29 79 72 1155 -1 -1
92 1046 37 231 93 41 -1 -1
92 485 81 437 38 453 24 234 36 652 66 619 -1 -1
92 5787 58 372 38 738 12 770 62 24 -1 -1
92 2179 55 542 17 214 81 1216 -1 -1
92 179 10 499 92 303 -1 -1
92 666 86 527 7 746 74 580 -1 -1
92 458 3 1314 17 367 33 1021 5 760 47 1272 46 665 85 1086 -1 -1
92 321 41 1172 67 1037 12 245 70 305 -1 -1
92 151 50 471 5 48 63 90 -1 -1
92 446 42 908 59 514 61 90 33 2730 95 35 -1 -1
92 599 70 1396 10 917 42 1879 86 18 -1 -1
92 1351 80 435 8 211 54 1466 66 568 72 407 -1 -1
93 14 3 130 13 95 74 686 9 149 22 600 57 443 -1 -1
93 814 96 258 94 187 60 1052 46 29 85 728 -1 -1
93 2458 2 326 96 429 72 1118 0 152 97 1329 -1 -1
93 1352 81 168 7 107 13 372 91 525 -1 -1
93 247 34 1322 43 314 37 1271 30 231 52 42 94 3235 -1 -1
93 216 37 353 59 450 11 225 25 37 56 14 -1 -1
93 204 54 950 65 138 32 144 53 567 65 824 45 1670 49 60 73 236 -1 -1
93 265 3 364 91 606 -1 -1
93 267 37 627 31 300 76 40 96 45 1 488 30 796 76 57 -1 -1
93 226 82 360 31 966 40 250 62 1180 77 1478 -1 -1
93 19 38 42 49 733 33 416 62 138 89 80 -1 -1
93 951 87 1148 75 507 15 798 62 750 43 2008 4 1439 40 232 -1 -1
93 810 56 678 2 347 99 122 -1 -1
93 2224 7 94 90 134 43 501 27 141 81 115 -1 -1
93 1224 24 1074 89 343 -1 -1
93 3740 69 508 18 1137 47 3483 89 694 -1 -1
93 985 45 18 51 1401 1 1612 43 647 -1 -1
93 278 80 469 75 773 94 1341 58 393 95 2327 -1 -1
93 1548 80 684 85 601 36 1101 86 102 -1 -1
93 198 8 2326 99 1169 -1 -1
93 45 67 1491 73 366 13 261 50 1378 43 1076 20 55 92 897 -1 -1
93 167 65 9 26 614 22 188 92 1436 -1 -1
93 1385 38 743 68 1647 17 1245 83 156 -1 -1
93 209 69 175 66 38 52 185 93 1387 9 844 21 1929 27 1595 87 497 -1 -1
93 639 34 333 65 1000 2 156 95 149 -1 -1
93 475 97 635 29 332 87 1219 7 52 18 248 56 807 -1 -1
93 579 21 27 13 532 34 1413 92 690 -1 -1
93 28 72 1871 56 1449 62 164 10 760 46 127 98 138 -1 -1
93 646 13 2060 5 150 72 19 5 125 92 737 -1 -1
93 1382 60 682 22 65 89 833 96 596 70 973 85 840 6 405 23 1598 44 1099 -1 -1
93 302 6 34 19 94 40 140 36 465 39 571 40 635 20 128 90 8 -1 -1
93 498 70 827 15 56 47 552 96 593 -1 -1
93 494 72 183 82 700 11 681 86 263 -1 -1
93 638 21 274 12 32 64 1235 57 1244 1 303 2 1684 32 1451 42 395 -1 -1
93 32 26 114 52 1225 -1 -1
93 132 92 109 22 31 24 787 96 210 -1 -1
93 121 74 88 82 772 1 737 0 473 69 375 -1 -1
93 161 86 385 40 1117 87 1011 14 777 21 797 25 522 92 618 -1 -1
93 91 17 959 74 1038 49 705 39 652 40 874 64 20 -1 -1
93 953 56 189 10 118 24 18 37 135 11 6 35 189 50 428 -1 -1
93 236 97 329 5 601 97 1378 -1 -1
93 548 47 579 82 651 81 1118 20 118 83 899 61 204 65 1784 79 209 -1 -1
93 1043 15 300 30 902 73 49 -1 -1
93 382 78 198 52 230 5 405 85 727 60 694 29 233 96 154 -1 -1
93 291 33 152 51 151 16 286 94 494 -1 -1
93 165 16 887 33 772 53 1574 33 343 18 961 7 120 97 280 -1 -1
93 120 74 62 94 119 93 55 32 177 69 799 55 580 60 126 49 557 98 258 -1 -1
93 816 41 1001 36 71 67 90 6 66 52 445 5 903 41 537 -1 -1
93 91 77 495 74 842 2 35 56 220 55 153 88 18 -1 -1
93 5 38 1245 25 640 73 1534 42 160 3 2331 61 971 -1 -1
93 1124 51 307 80 615 39 336 60 1025 81 110 -1 -1
93 735 29 610 79 1693 38 26 49 109 34 202 41 1605 61 501 -1 -1
93 687 63 498 71 416 5 140 59 384 -1 -1
93 718 49 40 17 1927 27 906 8 280 65 212 -1 -1
93 735 43 244 32 846 1 365 23 1042 11 688 56 203 -1 -1
93 1084 80 3 49 445 71 414 -1 -1
93 209 19 315 95 1537 -1 -1
93 46 89 658 99 1153 13 513 76 283 -1 -1
93 1043 97 690 59 24 34 610 37 563 43 1429 -1 -1
93 2032 55 125 18 2259 63 415 76 6 9 56 89 709 -1 -1
93 1015 87 530 54 58 85 1116 19 308 76 928 -1 -1
93 472 45 1004 74 232 -1 -1
93 1516 80 366 84 486 37 359 70 278 54 1603 45 782 76 216 -1 -1
93 379 23 859 30 405 75 677 -1 -1
93 67 71 292 86 1582 79 222 24 144 81 55 -1 -1
93 194 50 1051 20 601 89 1715 -1 -1
93 1145 86 2711 33 280 53 693 79 279 -1 -1
93 252 66 546 89 67 -1 -1
93 639 34 43 47 24 64 456 -1 -1
93 188 78 606 11 57 30 1 45 415 77 696 -1 -1
93 46 57 4 15 89 8 495 81 239 -1 -1
93 294 58 115 22 482 48 143 39 1119 22 2033 49 426 -1 -1
93 64 67 279 39 2675 90 2062 -1 -1
93 598 54 398 11 969 70 15 -1 -1
93 308 55 28 97 223 34 233 53 712 1 769 60 92 90 80 -1 -1
93 39 48 134 74 815 14 127 45 296 66 86 -1 -1
93 525 13 434 72 24 64 722 58 544 64 237 49 807 23 1086 10 574 95 533 -1 -1
93 402 27 86 60 90 9 240 26 497 41 793 83 884 -1 -1
93 460 70 247 71 96 82 1220 -1 -1
93 395 55 165 79 595 49 12 68 687 62 75 71 89 -1 -1
93 368 52 761 23 165 46 48 -1 -1
93 209 45 1320 67 90 87 1199 81 932 88 78 97 382 -1 -1
93 2354 54 35 41 1857 95 235 -1 -1
93 210 42 1030 36 744 32 274 99 298 -1 -1
93 228 73 422 23 256 56 1219 28 1867 36 47 17 251 78 1027 -1 -1
93 179 79 221 6 1117 26 405 75 191 -1 -1
93 502 78 161 83 981 55 435 67 345 91 26 -1 -1
93 154 37 1703 14 499 23 316 79 353 -1 -1
93 17 10 93 56 1808 18 391 36 622 64 547 -1 -1
93 123 43 105 31 268 74 409 -1 -1
93 129 82 453 12 356 49 315 84 1483 67 1230 90 619 69 416 0 735 11 99 80 538 -1 -1
93 899 96 81 33 101 53 195 41 239 44 1373 75 349 -1 -1
93 1726 13 2 9 430 45 703 -1 -1
93 1361 90 456 21 1503 10 31 11 37 49 746 -1 -1
93 268 54 203 74 1190 -1 -1
93 656 91 101 23 178 25 141 29 522 25 205 64 110 -1 -1
93 127 72 210 45 1103 31 161 6 805 78 574 -1 -1
93 1308 8 860 14 829 57 284 -1 -1
93 20 46 541 37 1564 64 32 -1 -1
93 488 28 695 99 460 24 795 20 384 24 539 17 494 9 272 13 81 78 107 -1 -1
93 518 83 48 40 1124 79 427 32 1592 1 2099 38 74 30 406 50 409 -1 -1
93 387 47 2565 22 746 15 199 65 62 -1 -1
93 1052 65 1163 51 322 27 163 35 1624 82 75 -1 -1
93 756 16 432 32 114 9 1078 46 446 71 176 -1 -1
93 378 12 151 95 840 -1 -1
93 68 36 870 58 709 78 150 -1 -1
93 553 38 426 6 1521 5 424 2 541 35 412 -1 -1
93 46 7 1148 19 585 8 633 2 943 86 1182 -1 -1
93 259 50 1244 44 110 46 847 17 394 44 940 -1 -1
93 117 46 984 18 366 86 246 -1 -1
93 623 83 452 27 74 59 271 -1 -1
93 602 96 692 0 692 7 13 14 301 10 994 76 936 2 94 66 328 45 74 92 24 -1 -1
93 1542 26 429 65 43 0 30 15 509 4 483 28 902 82 657 -1 -1
93 3295 74 210 92 114 56 432 93 2 -1 -1
93 540 0 1912 83 16 45 697 86 1544 -1 -1
93 39 75 710 26 353 70 1100 1 466 54 1589 -1 -1
93 764 26 212 27 800 36 89 34 1727 5 151 17 726 18 17 93 65 -1 -1
93 173 60 293 82 216 14 123 75 305 -1 -1
93 295 25 382 65 79 81 589 4 1400 29 236 9 424 51 1714 -1 -1
93 71 18 815 28 1221 17 585 46 301 87 1067 -1 -1
93 781 60 1490 73 1044 25 716 78 1466 -1 -1
93 290 41 848 10 1474 18 297 14 395 99 143 -1 -1
93 348 87 477 77 26 56 717 62 646 51 1055 85 201 -1 -1
93 2034 4 381 8 751 93 216 -1 -1
93 385 49 383 73 294 68 214 20 292 95 76 -1 -1
93 1608 3 404 25 202 54 281 -1 -1
93 1581 31 361 9 62 83 1488 -1 -1
93 119 6 36 21 520 0 424 98 360 -1 -1
93 109 70 249 32 137 22 977 75 470 -1 -1
93 191 11 292 69 276 39 2058 0 928 17 355 55 295 -1 -1
93 1047 58 2240 33 1131 35 235 34 1871 95 236 -1 -1
93 201 3 15 8 921 67 91 -1 -1
93 733 19 138 31 141 91 497 -1 -1
93 241 61 537 39 154 7 80 98 42 -1 -1
93 1648 68 916 18 165 9 1005 1 2598 11 587 73 1023 -1 -1
93 411 67 1369 8 1804 30 254 58 432 -1 -1
93 278 52 219 57 2476 20 350 70 512 -1 -1
93 574 0 406 93 327 16 1684 1 39 68 763 -1 -1
93 209 13 673 93 234 -1 -1
93 505 2 209 92 654 28 41 64 569 67 1462 -1 -1
93 577 44 937 34 321 4 592 57 347 -1 -1
93 1080 40 1944 68 43 73 338 97 256 -1 -1
93 1175 97 1741 72 456 42 577 24 211 26 212 83 283 -1 -1
93 41 35 428 88 3393 -1 -1
93 79 55 911 36 108 45 4008 70 574 -1 -1
93 775 98 1055 54 1383 86 1290 29 396 65 321 62 73 13 141 37 431 50 246 -1 -1
93 203 24 1621 16 73 51 367 66 51 14 438 72 810 -1 -1
93 108 4 64 80 695 99 572 -1 -1
93 308 19 292 26 214 47 175 59 565 -1 -1
93 1428 72 834 66 811 87 86 -1 -1
93 1573 23 221 52 324 84 421 -1 -1
93 41 55 565 45 1391 19 230 56 2120 2 192 21 188 2 815 59 78 -1 -1
93 476 94 511 6 760 82 81 -1 -1
93 393 28 189 75 645 -1 -1
93 102 60 774 1 1491 45 366 -1 -1
93 390 81 38 36 65 28 825 93 264 -1 -1
93 648 77 152 65 49 95 904 -1 -1
93 260 72 210 49 36 75 120 72 37 55 755 29 116 80 34 -1 -1
93 211 8 471 94 61 -1 -1
93 603 82 1500 37 621 59 307 34 279 91 7 -1 -1
93 327 43 83 59 747 6 1070 7 139 20 638 13 902 43 303 -1 -1
93 41 36 169 97 467 -1 -1
93 887 77 1223 24 117 84 527 -1 -1
93 287 91 941 22 2853 15 79 91 508 -1 -1
93 578 78 387 29 105 43 2324 99 439 -1 -1
93 344 6 1999 82 266 53 1244 65 755 8 480 40 189 62 855 27 216 14 117 46 930 -1 -1
93 583 12 305 1 359 18 356 21 246 9 470 78 160 -1 -1
93 147 25 1177 10 869 87 29 -1 -1
93 1171 62 269 89 1306 13 1291 35 406 80 235 -1 -1
93 727 29 417 86 477 -1 -1
93 4 1 60 32 1025 67 840 -1 -1
93 39 31 535 36 44 5 452 60 88 -1 -1
93 309 37 490 0 913 74 502 -1 -1
93 461 71 1776 37 686 89 278 -1 -1
93 182 8 2138 43 742 18 476 38 467 76 109 -1 -1
93 315 23 40 16 310 99 813 -1 -1
93 429 79 67 33 1238 95 856 -1 -1
93 290 17 832 50 1112 47 611 65 1681 48 132 96 27 -1 -1
93 167 10 426 65 417 55 110 64 273 -1 -1
93 46 43 19 63 1222 4 1820 82 468 90 77 -1 -1
93 125 48 84 77 1406 99 87 -1 -1
93 14 45 1228 25 167 72 546 -1 -1
93 436 49 1800 38 1796 27 470 85 4071 -1 -1
93 44 56 230 63 190 92 266 -1 -1
93 205 81 359 92 1580 79 2075 23 623 94 1335 -1 -1
93 822 19 226 67 303 -1 -1
93 59 58 297 99 31 -1 -1
93 1186 17 100 24 1296 19 2076 56 52 -1 -1
93 808 92 515 22 86 99 1569 -1 -1
93 247 85 607 86 410 57 1408 12 67 49 203 60 124 35 918 58 412 -1 -1
93 42 75 110 11 497 45 346 14 43 24 648 36 453 -1 -1
93 439 89 402 36 658 21 1302 59 1254 97 617 -1 -1
93 932 11 36 44 997 37 598 93 612 -1 -1
93 199 88 556 37 52 24 96 20 64 44 868 -1 -1
93 195 57 312 41 7 2 61 30 319 67 111 -1 -1
93 126 40 1701 52 329 83 281 -1 -1
93 151 54 22 78 837 -1 -1
93 252 99 455 90 642 86 76 60 219 75 457 88 2738 -1 -1
93 478 80 62 74 1263 93 29 -1 -1
93 73 45 314 99 1470 -1 -1
93 1387 22 20 91 642 -1 -1
93 2122 21 92 23 464 37 116 45 373 98 696 -1 -1
93 883 28 476 7 226 28 937 83 34 -1 -1
93 333 45 1319 71 1327 -1 -1
93 136 32 391 73 685 22 617 81 709 -1 -1
93 304 57 195 86 84 -1 -1
93 2124 24 1098 22 2 23 1353 32 1441 94 963 -1 -1
93 1282 55 173 44 112 42 1018 78 64 -1 -1
93 2550 50 280 43 53 49 39 41 1407 44 854 46 192 12 362 51 662 -1 -1
93 204 84 891 23 163 61 1274 74 587 -1 -1
93 33 39 1325 73 2105 6 302 17 218 87 1328 -1 -1
93 665 92 336 9 31 87 189 -1 -1
93 1253 9 242 52 873 3 678 72 140 16 5 26 1864 79 477 -1 -1
93 554 44 589 74 564 98 1049 -1 -1
93 2543 60 609 95 99 -1 -1
93 1167 72 75 71 690 88 1794 -1 -1
93 290 97 524 12 372 89 333 9 38 29 163 10 111 46 1209 -1 -1
94 961 30 51 14 1118 61 972 -1 -1
94 913 18 217 72 782 19 1209 84 1968 -1 -1
94 119 54 96 3 708 83 126 78 886 30 443 9 869 5 116 86 1374 -1 -1
94 241 93 156 84 600 8 187 35 656 46 540 92 699 -1 -1
94 500 64 1176 78 2120 84 762 82 451 60 743 52 184 6 315 0 1892 85 653 -1 -1
94 65 39 76 88 516 34 65 3 361 51 246 -1 -1
94 238 76 739 16 177 50 2657 -1 -1
94 10 15 201 44 1636 54 67 -1 -1
94 746 53 760 74 261 67 380 50 742 57 514 15 562 98 102 -1 -1
94 2594 47 277 82 610 44 702 53 16 57 104 -1 -1
94 591 0 116 34 36 57 526 66 594 72 911 35 826 93 1182 -1 -1
94 943 91 695 78 31 17 764 21 42 80 422 -1 -1
94 169 37 427 72 160 -1 -1
94 486 66 412 26 675 65 490 32 2 96 190 -1 -1
94 2730 57 184 45 535 37 529 67 67 -1 -1
94 116 90 98 85 600 76 578 86 379 6 183 83 374 71 338 77 1033 85 991 -1 -1
94 1710 27 1139 95 615 70 813 22 852 62 985 13 107 55 795 -1 -1
94 986 72 1258 6 180 46 740 85 678 -1 -1
94 5 53 85 42 816 95 57 -1 -1
94 831 55 476 13 96 40 186 76 1239 -1 -1
94 1441 10 1480 16 209 43 215 85 1175 -1 -1
94 1409 36 179 53 1352 8 550 85 592 -1 -1
94 365 40 161 18 366 89 1026 -1 -1
94 466 47 34 62 291 26 704 71 922 -1 -1
94 126 32 2304 73 975 62 39 79 797 -1 -1
94 444 29 723 51 152 32 164 58 4 -1 -1
94 1580 80 290 61 181 82 905 -1 -1
94 746 61 77 82 159 32 244 15 499 97 333 -1 -1
94 945 0 376 90 79 -1 -1
94 26 92 1198 73 167 64 1120 72 1264 92 866 53 86 4 367 48 1395 78 312 -1 -1
94 3262 90 4205 25 1143 89 8 -1 -1
94 693 74 210 84 379 16 15 20 220 10 734 83 75 -1 -1
94 769 66 339 43 273 48 163 5 24 57 460 -1 -1
94 2 37 44 10 373 15 348 33 1358 41 519 74 761 -1 -1
94 567 9 146 94 312 -1 -1
94 1567 88 159 84 441 85 205 11 281 18 127 66 444 -1 -1
94 78 69 1603 88 55 19 401 83 587 -1 -1
94 376 96 839 95 172 1 376 10 97 57 32 -1 -1
94 354 87 923 93 46 84 1153 76 224 7 80 32 794 63 579 -1 -1
94 285 64 563 85 624 99 421 45 229 54 277 52 2560 29 624 50 220 66 299 -1 -1
94 141 62 148 77 306 42 430 12 1017 10 329 3 1117 29 713 49 117 -1 -1
94 323 11 326 56 743 31 116 0 1766 66 218 -1 -1
94 20 12 597 72 656 -1 -1
94 23 47 804 3 862 79 795 -1 -1
94 395 7 818 24 36 82 324 -1 -1
94 1478 57 79 28 2730 1 397 87 766 -1 -1
94 339 66 1364 63 501 59 580 30 8 67 42 97 258 -1 -1
94 28 49 22 52 966 21 68 12 339 94 130 -1 -1
94 577 63 266 8 696 6 2170 39 1212 99 153 -1 -1
94 655 31 578 58 321 22 341 31 102 53 23 79 159 -1 -1
94 544 21 746 41 869 20 65 9 180 24 510 30 2719 64 628 -1 -1
94 905 64 1359 41 370 58 679 -1 -1
94 25 93 143 46 133 13 12 47 420 81 154 -1 -1
94 95 75 42 17 34 66 1047 -1 -1
94 554 27 567 29 1968 6 223 77 569 -1 -1
94 41 82 2051 39 64 63 372 88 676 -1 -1
94 551 3 1147 47 414 24 290 37 4 41 619 -1 -1
94 707 67 1272 47 3 35 105 51 268 -1 -1
94 404 60 518 4 782 63 811 13 192 92 183 -1 -1
94 969 70 239 6 690 23 1201 41 268 -1 -1
94 1100 78 149 10 552 48 487 8 38 49 189 85 262 -1 -1
94 510 11 163 92 193 -1 -1
94 5 86 483 19 816 77 172 15 656 22 1607 45 246 35 175 18 206 94 1514 -1 -1
94 198 21 98 69 1478 21 326 36 610 10 1506 97 243 -1 -1
94 1143 97 606 77 1015 45 420 12 1102 6 1205 26 159 -1 -1
94 164 64 500 86 561 67 2025 81 278 -1 -1
94 286 44 80 56 108 62 168 53 450 7 739 40 340 89 174 -1 -1
94 314 49 1298 96 602 -1 -1
94 583 45 20 89 1466 31 845 43 77 27 137 80 32 30 72 15 19 91 910 -1 -1
94 67 96 102 60 473 22 722 50 96 23 243 24 50 51 716 -1 -1
94 1216 10 1015 34 280 13 126 59 1198 -1 -1
94 911 99 722 22 1040 66 50 -1 -1
94 1701 37 299 29 1034 28 206 78 748 -1 -1
94 183 10 201 28 242 3 1139 53 259 -1 -1
94 679 61 505 73 74 64 1134 63 1086 58 2389 38 619 35 330 5 986 95 755 -1 -1
94 1190 66 90 54 499 73 802 -1 -1
94 21 96 212 16 234 12 168 23 612 14 11 67 1519 -1 -1
94 251 68 2160 91 411 30 248 57 345 12 187 1 2851 25 283 82 28 -1 -1
94 1116 91 1333 92 347 50 428 11 1938 7 246 12 1738 34 29 -1 -1
94 898 46 212 50 688 58 332 -1 -1
94 190 50 104 17 517 47 442 77 137 -1 -1
94 609 74 671 9 314 12 294 20 456 72 85 -1 -1
94 21 87 2 61 2706 34 225 51 2552 53 109 3 746 67 76 -1 -1
94 98 55 1550 38 588 54 112 33 406 20 86 25 23 57 53 -1 -1
94 800 97 67 39 320 30 12 4 1122 26 90 -1 -1
94 74 32 23 99 1048 -1 -1
94 493 19 508 44 562 74 930 -1 -1
94 702 3 33 31 597 5 570 47 2241 22 57 95 382 -1 -1
94 898 58 415 26 1010 74 1075 62 286 82 824 -1 -1
94 806 14 204 39 751 93 511 -1 -1
94 801 10 21 34 125 45 4 96 113 -1 -1
94 1484 74 111 42 730 69 603 -1 -1
94 597 8 412 88 110 14 340 22 670 96 52 -1 -1
94 1416 63 708 32 1100 39 247 4 150 41 201 60 507 -1 -1
94 1480 22 260 73 467 38 223 88 1117 -1 -1
94 534 5 197 47 1118 15 261 70 6 -1 -1
94 1164 12 107 78 322 96 94 -1 -1
94 718 85 159 9 1895 89 1133 -1 -1
94 108 38 1021 44 1577 54 669 86 793 6 341 84 20 -1 -1
94 193 55 990 81 88 5 661 71 157 -1 -1
94 243 60 95 4 1109 81 1834 -1 -1
94 127 33 517 73 947 82 204 16 297 36 198 77 689 -1 -1
94 517 42 1443 74 1955 49 123 5 463 12 522 65 1107 -1 -1
94 97 80 194 10 902 62 135 -1 -1
94 178 51 134 10 1062 89 1613 -1 -1
94 298 58 584 36 35 6 680 78 922 -1 -1
94 356 22 283 51 512 9 14 30 2880 69 4 -1 -1
94 54 35 196 59 160 78 1381 -1 -1
94 612 72 167 49 241 56 478 75 7 -1 -1
94 1163 54 94 24 862 51 42 92 936 -1 -1
94 69 25 135 21 92 35 183 30 650 51 1545 -1 -1
94 1038 83 124 50 1581 24 419 5 138 66 747 -1 -1
94 66 52 599 25 160 57 1005 49 439 51 1357 81 406 -1 -1
94 474 44 1170 79 3093 67 552 90 670 8 14 98 689 -1 -1
94 300 51 1022 99 247 -1 -1
94 649 91 743 84 277 1 174 78 14 32 396 17 152 55 207 -1 -1
94 391 56 53 79 27 68 195 5 912 72 962 -1 -1
94 160 90 761 61 288 1 190 39 262 78 221 3 301 87 411 -1 -1
94 604 50 825 1 887 58 1437 87 133 -1 -1
94 201 88 1048 39 13 90 171 49 193 13 810 24 668 92 242 -1 -1
94 1818 19 1265 76 516 -1 -1
94 116 53 2960 37 952 44 100 74 464 -1 -1
94 722 32 422 73 1525 45 1170 91 182 -1 -1
94 250 20 507 40 190 37 554 35 294 36 507 61 674 -1 -1
94 191 78 53 50 655 0 117 63 8 6 1 2 16 37 905 67 1818 -1 -1
94 264 99 155 21 595 26 465 81 942 59 568 67 48 -1 -1
94 351 0 369 22 290 21 512 50 321 -1 -1
94 452 71 274 30 1582 93 464 -1 -1
94 381 57 159 37 680 83 130 -1 -1
94 581 74 1987 20 253 82 438 -1 -1
94 302 35 2 75 242 -1 -1
94 657 49 408 65 293 62 414 10 376 30 14 64 128 -1 -1
94 238 21 3588 5 1568 80 170 -1 -1
94 298 68 916 7 1698 60 37 13 779 26 164 59 586 -1 -1
94 1567 0 1324 97 775 39 816 0 416 32 1420 46 659 83 223 -1 -1
94 1103 25 84 8 1486 79 1635 -1 -1
94 119 15 2271 30 158 6 23 40 672 57 1076 -1 -1
94 980 93 5 62 731 44 275 20 7 59 486 -1 -1
94 37 95 115 35 148 92 38 -1 -1
94 1848 99 508 27 486 38 543 28 201 69 277 -1 -1
94 114 63 701 89 702 1 752 83 626 69 917 90 833 -1 -1
94 782 87 163 83 103 86 406 61 710 68 527 36 753 25 656 70 478 -1 -1
94 30 66 1394 75 252 88 265 -1 -1
94 696 98 365 29 271 4 26 23 14 78 178 -1 -1
94 768 43 1 97 10 -1 -1
94 212 59 379 6 384 48 1982 17 85 50 2089 -1 -1
94 251 67 74 8 1020 70 382 51 598 62 1579 -1 -1
94 1975 78 544 77 584 9 904 97 992 -1 -1
94 1690 26 187 88 47 -1 -1
94 365 91 851 29 991 59 207 -1 -1
94 565 13 155 55 454 85 768 -1 -1
94 172 15 118 16 141 28 306 32 1683 62 666 -1 -1
94 195 9 202 73 2952 -1 -1
94 619 50 1079 86 479 55 1604 88 869 -1 -1
94 119 53 893 93 460 4 10 71 556 75 360 4 693 0 1851 73 148 -1 -1
94 26 99 660 -1 -1
94 336 11 1068 36 371 85 1125 -1 -1
94 1122 74 1051 15 185 46 546 54 764 41 529 63 246 -1 -1
94 394 98 255 51 1027 62 699 71 47 17 1504 95 82 -1 -1
94 319 13 887 20 74 37 1516 82 945 -1 -1
94 677 10 2108 71 173 -1 -1
94 105 33 711 60 107 11 364 78 24 -1 -1
94 1241 81 21 17 2329 71 2075 -1 -1
94 488 78 345 72 1310 53 4 83 627 -1 -1
94 550 52 819 15 108 82 263 -1 -1
94 47 61 153 58 994 37 726 70 1135 -1 -1
94 737 65 190 41 948 77 452 -1 -1
94 43 37 1031 81 156 3 209 99 53 -1 -1
94 450 25 16 97 103 -1 -1
94 288 5 305 69 1775 65 213 26 915 11 212 64 628 -1 -1
94 168 95 1196 54 516 57 100 7 2654 43 88 -1 -1
94 13 48 769 67 528 26 107 17 600 69 80 -1 -1
94 358 39 3845 53 635 87 371 -1 -1
94 242 2 291 25 621 12 170 4 374 97 600 -1 -1
94 596 99 601 0 38 11 2302 1 978 89 720 -1 -1
94 307 19 10 29 53 2 181 49 1775 -1 -1
94 233 80 1207 60 487 90 244 -1 -1
94 1191 9 53 48 2649 -1 -1
94 497 67 107 16 782 14 389 87 853 -1 -1
94 360 89 88 82 271 30 90 4 799 97 1421 -1 -1
94 1282 78 873 5 606 53 7 38 224 29 273 96 371 -1 -1
94 128 81 113 66 210 88 114 -1 -1
94 784 76 107 92 819 -1 -1
94 483 97 1797 35 1266 90 1084 84 249 22 803 31 1124 43 539 15 305 4 573 5 440 32 226 -1 -1
94 134 13 434 97 1068 -1 -1
94 1674 21 986 78 70 33 2040 37 1067 65 117 -1 -1
94 350 50 26 63 628 34 517 41 231 16 370 63 597 -1 -1
94 1320 84 1216 21 1384 4 303 24 39 31 970 68 493 -1 -1
94 241 83 509 94 280 12 622 95 1070 -1 -1
94 1171 65 597 4 1070 48 1744 8 29 95 690 -1 -1
94 125 13 156 71 231 68 146 86 235 -1 -1
94 152 85 194 97 1194 -1 -1
94 161 80 20 99 51 32 56 53 666 33 938 85 607 -1 -1
94 1336 27 517 46 2941 28 500 5 18 2 158 78 124 -1 -1
94 51 43 215 86 169 3 829 20 37 8 305 46 317 -1 -1
94 1083 32 53 31 570 80 469 27 2768 87 1302 -1 -1
94 116 99 75 80 57 22 783 73 379 49 509 1 407 7 537 49 144 -1 -1
94 163 71 771 93 729 27 719 10 2183 26 498 10 1441 20 145 48 156 -1 -1
94 330 35 365 61 567 -1 -1
94 257 85 337 92 980 -1 -1
94 285 97 1988 54 495 67 81 45 238 15 121 80 1357 -1 -1
94 109 75 412 88 1060 70 47 47 143 95 144 -1 -1
94 193 83 232 98 454 -1 -1
94 265 44 967 15 519 9 247 27 16 31 644 24 478 45 930 -1 -1
94 653 27 906 3 67 6 250 36 105 -1 -1
94 170 40 203 15 1034 85 711 6 38 12 1407 22 1230 67 498 -1 -1
94 252 14 273 25 320 59 391 -1 -1
94 1121 64 3050 79 846 8 1071 66 987 98 280 -1 -1
94 1085 6 15 75 600 34 507 35 1054 22 919 59 203 -1 -1
94 1161 35 1054 52 1030 90 1652 -1 -1
94 333 80 435 95 63 29 144 17 32 45 476 25 16 38 2357 33 115 62 603 -1 -1
94 968 81 483 80 360 57 55 99 366 -1 -1
94 114 92 1744 28 362 32 175 92 130 -1 -1
94 634 67 1508 96 391 -1 -1
95 289 98 890 68 1340 41 853 3 151 19 52 75 375 -1 -1
95 552 98 410 36 451 25 327 58 207 8 514 38 706 65 669 -1 -1
95 100 7 49 45 31 81 882 -1 -1
95 52 50 1287 83 932 36 123 0 650 30 185 6 1283 92 98 -1 -1
95 313 74 173 77 533 17 441 44 717 22 900 91 625 -1 -1
95 26 58 1121 10 20 39 692 21 578 25 485 94 1266 -1 -1
95 2120 88 521 32 44 23 40 42 189 96 112 -1 -1
95 79 15 289 71 148 74 282 7 387 30 659 83 43 -1 -1
95 17 2 1661 7 228 95 1121 -1 -1
95 1629 39 400 51 401 39 218 99 644 -1 -1
95 378 7 322 68 188 -1 -1
95 802 77 1050 46 408 28 75 95 835 -1 -1
95 244 74 693 52 693 82 1138 56 1218 14 399 53 663 -1 -1
95 936 84 697 63 151 48 628 34 93 3 417 59 1121 -1 -1
95 20 11 341 22 531 13 889 94 24 -1 -1
95 597 49 272 40 362 0 15 78 56 -1 -1
95 146 0 13 12 1174 29 255 35 670 68 12 -1 -1
95 697 13 853 26 322 63 321 58 320 93 1521 41 12 83 1283 35 84 57 1343 -1 -1
95 69 96 579 67 668 13 432 82 777 -1 -1
95 1274 89 56 88 38 46 282 81 200 6 43 18 47 42 190 59 136 -1 -1
95 291 39 211 93 270 -1 -1
95 354 7 329 97 488 -1 -1
95 599 26 611 46 401 8 1003 10 443 46 200 -1 -1
95 760 99 919 77 746 94 1355 66 911 91 503 0 169 47 2162 83 24 -1 -1
95 2570 20 288 99 272 -1 -1
95 1118 37 174 58 616 6 526 50 782 -1 -1
95 348 14 31 30 1412 35 85 58 691 99 920 -1 -1
95 1385 98 438 69 88 52 275 44 446 91 344 -1 -1
95 114 37 1181 89 76 36 692 98 930 -1 -1
95 119 53 254 8 297 2 316 63 2189 -1 -1
95 675 77 162 92 412 18 154 2 596 88 216 -1 -1
95 500 70 340 4 134 82 168 -1 -1
95 31 17 26 70 122 -1 -1
95 597 71 385 31 2 26 1486 19 151 3 403 42 210 -1 -1
95 980 45 156 50 317 44 817 86 24 -1 -1
95 712 33 42 45 2236 19 1095 65 1140 -1 -1
95 43 6 774 68 462 40 540 20 1050 48 1374 -1 -1
95 56 12 170 68 361 34 52 94 405 -1 -1
95 305 50 720 15 699 21 711 48 55 73 277 -1 -1
95 378 84 155 67 1428 34 826 18 277 77 1963 -1 -1
95 159 70 366 72 186 2 365 46 1336 -1 -1
95 1847 64 171 62 400 11 762 86 219 -1 -1
95 120 12 37 69 1 98 478 -1 -1
95 830 91 1482 96 765 68 16 76 196 96 202 -1 -1
95 129 68 40 87 751 60 1836 81 3000 83 179 -1 -1
95 172 29 1426 28 529 38 497 53 1260 58 254 57 298 75 231 91 34 -1 -1
95 310 3 173 96 2494 -1 -1
95 1173 8 312 59 78 57 73 38 128 14 443 32 296 45 106 40 204 66 45 -1 -1
95 865 30 194 59 135 21 1266 87 698 -1 -1
95 776 68 117 55 198 39 343 50 219 -1 -1
95 83 82 121 75 3096 96 394 -1 -1
95 134 31 132 38 3819 6 145 16 1474 61 267 -1 -1
95 310 73 29 71 223 77 100 33 316 4 99 72 832 -1 -1
95 1641 59 447 49 665 53 910 91 1287 -1 -1
95 1548 1 1447 66 2013 25 23 99 54 -1 -1
95 504 20 1257 27 1282 17 971 90 738 -1 -1
95 308 92 128 27 505 16 658 68 1667 -1 -1
95 169 99 175 21 455 69 931 77 1783 93 751 -1 -1
95 174 83 841 96 25 -1 -1
95 547 15 1286 72 610 78 863 79 132 -1 -1
95 186 56 547 4 19 61 1010 21 1982 59 858 57 445 69 1115 -1 -1
95 409 79 79 23 307 40 320 35 587 60 108 51 938 50 146 20 1046 84 20 -1 -1
95 218 5 278 34 157 37 978 42 1027 35 69 5 776 62 964 -1 -1
95 28 39 1114 29 56 94 725 -1 -1
95 1229 79 1405 19 176 69 464 -1 -1
95 188 79 543 40 73 76 1280 41 442 62 347 17 19 7 523 20 1357 39 58 -1 -1
95 2297 99 212 8 561 70 407 95 427 22 263 28 175 94 1170 -1 -1
95 81 87 597 92 500 62 82 32 756 54 30 -1 -1
95 589 83 321 56 722 3 1068 36 499 88 69 -1 -1
95 636 90 1917 17 1175 19 887 56 592 -1 -1
95 272 89 523 84 722 73 1197 76 661 35 300 77 688 -1 -1
95 193 50 155 53 986 92 24 -1 -1
95 58 36 562 96 38 -1 -1
95 18 85 152 41 1311 65 1675 74 1181 -1 -1
95 236 25 1117 9 30 2 111 80 825 -1 -1
95 669 5 31 78 284 -1 -1
95 2154 14 163 78 160 -1 -1
95 662 77 299 89 38 31 1235 86 266 -1 -1
95 784 40 817 56 265 10 3133 59 187 -1 -1
95 41 23 1560 70 123 -1 -1
95 182 82 543 59 1699 39 522 22 1717 81 944 -1 -1
95 267 39 31 32 679 75 968 40 711 27 164 85 363 -1 -1
95 248 74 329 81 1602 65 1829 55 794 32 6 60 889 91 117 -1 -1
95 746 63 1450 7 2135 9 311 92 1022 -1 -1
95 451 93 803 0 406 46 247 11 241 99 457 -1 -1
95 734 32 411 80 43 43 34 30 1398 13 71 1 373 5 247 51 88 -1 -1
95 20 63 84 47 1394 35 1566 53 50 -1 -1
95 808 28 858 40 432 74 146 59 577 19 395 72 362 -1 -1
95 580 2 38 41 41 79 256 -1 -1
95 2333 59 1066 45 72 71 417 58 174 54 1195 46 423 64 94 -1 -1
95 337 19 326 45 67 94 115 -1 -1
95 1192 31 113 59 21 39 508 21 259 47 234 44 643 50 532 -1 -1
95 1671 67 416 59 22 54 83 35 1156 19 1882 94 79 -1 -1
95 997 67 347 40 391 98 19 -1 -1
95 20 62 964 59 275 78 10 -1 -1
95 435 80 389 3 11 26 887 85 88 -1 -1
95 336 5 278 93 904 25 1661 80 32 3 156 98 288 -1 -1
95 691 2 525 94 682 -1 -1
95 1247 65 438 9 873 19 1694 36 450 24 572 96 966 -1 -1
95 145 46 156 34 427 40 162 64 17 -1 -1
95 70 88 335 81 126 91 121 41 23 66 433 37 214 92 409 -1 -1
95 30 53 806 47 65 51 1297 5 198 14 249 91 530 -1 -1
95 436 32 1177 14 907 27 64 82 495 -1 -1
95 223 77 1772 31 771 47 249 93 94 -1 -1
95 493 89 185 56 110 42 162 59 802 29 129 62 455 55 552 12 490 88 138 -1 -1
95 339 63 113 46 1899 98 394 -1 -1
95 924 96 244 99 184 39 298 74 187 1 544 21 595 42 124 -1 -1
95 104 44 1117 38 1280 80 11 -1 -1
95 272 56 66 63 264 58 687 42 519 82 1074 -1 -1
95 1006 44 602 47 1865 53 366 7 455 9 167 12 1245 -1 -1
95 177 79 572 54 191 79 163 27 979 77 1291 -1 -1
95 494 22 238 42 223 86 266 -1 -1
95 588 83 402 44 59 33 608 0 178 60 1797 -1 -1
95 600 53 1428 80 553 -1 -1
95 193 79 167 89 250 41 1052 96 84 49 758 43 1776 20 482 45 256 14 233 97 461 -1 -1
95 462 53 890 65 992 28 335 94 133 -1 -1
95 70 36 517 93 971 -1 -1
95 1115 33 285 71 898 86 246 -1 -1
95 265 53 1241 44 213 45 156 1 98 62 282 16 429 78 280 -1 -1
95 150 87 251 72 1293 76 547 88 490 -1 -1
95 87 62 2185 70 68 39 90 62 402 99 809 -1 -1
95 32 40 1449 5 98 64 1822 -1 -1
95 94 56 293 82 183 16 440 83 211 -1 -1
95 327 83 398 82 774 61 2194 42 426 81 305 -1 -1
95 2241 51 531 52 152 29 68 70 784 -1 -1
95 1469 47 1590 95 78 37 77 99 111 -1 -1
95 1620 83 46 53 113 51 766 65 3861 89 1896 -1 -1
95 824 52 881 33 785 34 1366 48 29 -1 -1
95 431 34 95 54 2041 34 1064 22 272 50 156 -1 -1
95 344 31 233 25 577 61 1276 -1 -1
95 243 25 229 49 958 2 686 18 70 64 170 -1 -1
95 1512 64 322 43 1074 5 440 38 1803 11 219 60 306 74 62 -1 -1
95 312 37 1968 14 24 75 1058 -1 -1
95 928 44 50 28 506 0 240 56 2022 -1 -1
95 1103 91 1 70 827 68 1026 81 342 -1 -1
95 146 3 1219 53 387 -1 -1
95 373 79 748 72 955 1 180 55 639 14 99 61 28 43 492 49 929 18 31 6 90 64 126 -1 -1
95 318 15 231 67 175 12 16 23 2098 71 1024 -1 -1
95 2158 78 1 76 687 51 647 14 337 19 483 65 1812 -1 -1
95 477 64 1207 58 192 5 62 11 290 76 1013 -1 -1
95 859 2 612 26 378 87 1369 -1 -1
95 500 84 249 38 554 31 1270 69 39 -1 -1
95 234 71 453 63 222 72 231 43 2666 81 334 -1 -1
95 792 25 501 15 117 89 113 -1 -1
95 10 0 859 86 1537 24 878 35 60 39 182 75 788 -1 -1
95 1066 67 1183 77 1826 38 76 8 2070 83 722 -1 -1
95 1359 7 600 23 183 24 159 52 357 -1 -1
95 52 35 11 48 531 39 410 48 632 60 1980 -1 -1
95 261 75 869 22 575 51 343 52 209 73 225 -1 -1
95 182 77 148 17 271 56 149 -1 -1
95 711 51 1463 18 1641 85 950 -1 -1
95 182 73 626 78 340 62 627 72 593 59 47 78 182 -1 -1
95 336 7 825 23 997 76 283 36 36 67 1577 57 940 59 847 34 70 17 289 44 611 51 451 -1 -1
95 198 63 20 64 201 49 741 3 624 28 122 30 92 39 335 73 175 -1 -1
95 1201 83 1073 18 1317 92 584 -1 -1
95 431 23 1471 6 505 93 44 -1 -1
95 819 34 13 21 264 71 142 80 119 33 227 94 142 -1 -1
95 374 6 231 12 601 72 21 -1 -1
95 1731 94 38 90 103 71 574 47 1600 25 405 63 26 -1 -1
95 886 44 401 30 131 19 311 74 560 -1 -1
95 26 86 528 14 938 22 282 11 540 23 51 10 160 40 181 -1 -1
95 1595 11 253 5 141 45 271 79 1291 -1 -1
95 207 27 394 44 200 39 79 14 720 54 2561 -1 -1
95 567 43 1961 68 41 0 226 40 778 15 1164 41 348 -1 -1
95 448 17 60 87 17 13 747 86 219 -1 -1
95 698 25 445 58 989 69 98 10 1243 8 410 18 402 61 236 -1 -1
95 753 68 1481 3 150 86 1262 39 117 38 105 77 1191 -1 -1
95 678 54 131 75 538 46 1065 42 140 82 465 -1 -1
95 295 63 57 42 99 15 18 50 443 9 157 26 263 18 77 16 30 84 66 -1 -1
95 391 54 773 61 537 77 1086 -1 -1
95 895 36 1054 60 261 89 305 14 751 13 1422 69 3 -1 -1
95 698 50 198 4 327 0 819 63 173 71 46 60 460 19 637 86 141 -1 -1
95 615 2 675 78 1513 -1 -1
95 240 78 420 91 411 50 86 36 374 18 236 67 610 -1 -1
95 7 11 231 54 156 -1 -1
95 1630 26 549 98 514 -1 -1
95 555 99 4 96 1328 87 687 29 613 7 154 92 105 -1 -1
95 258 49 785 92 99 -1 -1
95 141 17 508 25 928 72 52 68 79 34 175 62 309 -1 -1
95 110 27 855 2 973 35 334 48 340 -1 -1
95 82 37 496 31 1286 9 544 54 688 -1 -1
95 1213 3 591 97 344 -1 -1
95 78 46 3005 52 1688 96 1014 -1 -1
95 350 8 316 76 952 61 299 1 876 72 52 -1 -1
95 740 4 210 20 587 21 312 -1 -1
95 719 27 414 45 211 18 24 6 3082 56 94 -1 -1
95 574 13 186 54 331 70 234 52 188 37 1386 41 1339 59 131 -1 -1
95 788 98 872 11 669 49 457 81 120 -1 -1
95 73 16 812 92 255 -1 -1
95 321 80 584 46 43 16 810 18 603 20 2939 72 204 -1 -1
95 377 0 675 33 142 -1 -1
95 456 59 326 58 605 26 209 82 169 -1 -1
95 42 42 133 69 326 73 376 21 390 16 1493 97 902 -1 -1
95 24 73 255 96 904 -1 -1
95 704 23 117 25 256 67 61 95 756 -1 -1
95 658 52 66 81 854 -1 -1
95 676 22 384 32 562 12 767 81 483 -1 -1
95 349 45 282 58 1144 55 287 17 918 81 266 -1 -1
95 196 5 667 55 719 -1 -1
95 1389 44 51 69 1421 24 711 50 295 26 1138 3 1838 7 398 15 24 92 1002 -1 -1
95 1185 93 706 10 285 89 581 -1 -1
95 509 21 73 75 1337 -1 -1
95 1890 86 294 54 811 93 1115 -1 -1
95 2803 82 105 86 1172 69 628 68 583 12 1885 13 185 38 966 -1 -1
95 59 13 157 79 349 -1 -1
95 636 31 733 48 66 10 55 15 17 41 1034 -1 -1
95 1482 84 1695 10 764 62 262 -1 -1
95 97 65 20 58 952 80 115 -1 -1
95 81 62 1381 93 394 -1 -1
95 56 43 71 0 66 1 1404 96 144 -1 -1
95 1582 65 740 99 197 -1 -1
95 63 60 707 43 588 17 33 33 154 23 300 59 279 -1 -1
95 552 1 49 19 1086 37 153 58 257 -1 -1
95 679 20 344 54 250 -1 -1
95 14 40 391 52 268 47 637 71 336 -1 -1
95 601 50 1097 9 151 38 691 13 263 84 554 -1 -1
95 758 23 20 13 9 4 205 77 673 -1 -1
95 167 20 973 17 428 34 211 92 1240 -1 -1
95 407 6 231 79 972 -1 -1
95 718 10 772 55 171 39 179 29 160 78 1325 -1 -1
96 849 98 398 79 1587 24 1031 85 195 72 549 75 746 31 158 22 273 98 129 -1 -1
96 50 25 327 9 522 70 1513 -1 -1
96 529 23 489 5 1021 60 33 -1 -1
96 460 79 54 47 2479 15 1111 17 437 33 1599 0 66 83 507 -1 -1
96 108 82 327 93 1053 91 800 67 2887 22 382 62 179 5 1568 10 534 94 1956 -1 -1
96 805 66 860 46 27 50 316 74 1815 -1 -1
96 837 23 1378 73 28 1 1520 80 2305 -1 -1
96 902 15 25 98 1803 97 134 94 400 0 252 70 556 -1 -1
96 2624 43 175 29 557 41 928 22 2422 51 833 -1 -1
96 729 66 709 72 1039 7 409 44 382 -1 -1
96 480 12 1696 56 30 69 123 88 9 36 125 85 1060 -1 -1
96 238 94 185 97 693 25 991 14 760 77 85 -1 -1
96 1617 87 949 52 154 98 49 -1 -1
96 1457 45 414 49 32 11 253 15 1623 8 1500 92 40 -1 -1
96 1347 94 914 22 483 51 344 95 607 -1 -1
96 1316 25 1085 60 3241 81 1020 5 212 56 320 80 526 -1 -1
96 224 70 1628 75 83 78 160 88 924 12 381 79 642 -1 -1
96 758 0 51 78 574 21 1 23 359 34 252 86 1323 -1 -1
96 130 51 165 82 631 48 232 25 1256 36 1126 30 934 27 219 44 836 -1 -1
96 405 88 41 59 391 93 513 23 102 30 580 42 5 66 862 -1 -1
96 310 94 1195 65 889 2 601 29 134 6 182 78 411 -1 -1
96 194 10 106 98 249 79 731 5 238 16 9 96 1004 -1 -1
96 1283 66 123 42 11 67 578 88 1136 -1 -1
96 46 98 30 67 269 27 1228 53 2 98 3244 -1 -1
96 160 15 133 8 383 58 475 49 289 12 70 92 727 -1 -1
96 1626 22 24 58 1656 -1 -1
96 184 31 919 45 1137 44 302 55 3130 62 967 12 378 75 59 -1 -1
96 1448 43 357 39 134 10 393 70 292 -1 -1
96 1655 8 1081 87 586 -1 -1
96 330 65 201 12 211 48 149 40 1230 47 1273 95 7 -1 -1
96 40 89 213 1 1065 77 1819 -1 -1
96 420 1 42 81 28 63 863 46 502 48 48 96 501 -1 -1
96 246 9 158 40 73 46 543 5 394 54 140 10 1423 76 2518 -1 -1
96 1065 76 184 20 1877 31 347 83 401 -1 -1
96 247 41 209 36 1118 32 137 53 53 -1 -1
96 471 4 963 75 693 11 318 94 269 -1 -1
96 175 63 19 44 94 97 2113 -1 -1
96 527 49 200 22 1217 5 510 99 39 -1 -1
96 306 26 148 75 238 30 1298 92 212 -1 -1
96 188 39 1413 69 125 70 73 46 360 93 41 -1 -1
96 190 66 395 34 275 66 201 23 391 66 584 13 591 53 1034 57 306 53 369 29 1242 36 888 78 130 -1 -1
96 322 75 122 87 1841 22 256 55 147 -1 -1
96 111 94 224 17 52 37 644 80 1469 -1 -1
96 348 56 747 34 395 55 115 22 159 92 433 -1 -1
96 295 18 437 59 57 63 270 13 781 77 252 -1 -1
96 1660 98 909 35 240 56 209 90 1135 11 104 8 8 39 352 3 108 46 294 -1 -1
96 669 37 424 8 396 32 821 85 1200 -1 -1
96 695 54 4 26 205 45 309 96 531 -1 -1
96 677 24 1072 30 1768 56 51 27 183 38 1216 19 341 59 2068 -1 -1
96 762 11 187 65 466 7 29 48 434 16 189 80 165 -1 -1
96 1843 40 1531 55 86 16 269 96 464 -1 -1
96 131 85 1698 86 110 84 661 64 175 85 346 -1 -1
96 64 36 493 47 1747 81 503 38 43 79 1105 -1 -1
96 163 69 451 5 728 1 113 92 283 -1 -1
96 1463 3 889 28 159 35 988 24 841 82 740 -1 -1
96 256 81 102 85 90 68 301 66 322 68 213 80 196 -1 -1
96 658 17 1455 42 909 23 767 35 124 78 148 41 178 0 422 44 995 37 347 67 316 -1 -1
96 148 59 1542 0 255 14 160 11 577 62 373 -1 -1
96 2089 90 511 77 1471 63 919 57 376 34 2182 11 174 14 204 57 203 -1 -1
96 1129 20 583 10 68 42 748 62 1449 -1 -1
96 468 13 442 70 1048 14 513 4 220 67 1481 -1 -1
96 49 8 587 92 683 -1 -1
96 235 43 659 76 253 36 399 80 508 -1 -1
96 46 90 802 91 2522 88 329 30 197 92 1322 -1 -1
96 557 67 275 94 2302 98 533 63 216 4 78 74 333 27 2067 91 264 -1 -1
96 588 9 357 1 1088 35 148 93 68 -1 -1
96 176 56 226 33 262 67 1000 -1 -1
96 338 51 36 39 600 61 343 5 392 99 169 -1 -1
96 809 31 821 40 13 56 227 -1 -1
96 278 94 610 91 1035 95 1546 98 359 64 79 28 234 13 60 82 780 -1 -1
96 904 47 1634 18 379 22 130 62 1171 -1 -1
96 835 43 554 42 4 67 514 -1 -1
96 222 70 413 23 525 54 130 -1 -1
96 167 71 382 74 181 71 589 0 659 77 369 19 658 93 2699 -1 -1
96 46 98 1929 34 931 35 1315 12 271 87 845 -1 -1
96 214 75 338 96 890 32 927 75 25 21 16 10 341 98 646 -1 -1
96 350 75 740 16 296 90 57 48 403 47 205 58 1059 -1 -1
96 723 27 99 37 250 53 113 96 2000 -1 -1
96 2268 81 726 10 755 38 939 5 540 90 967 -1 -1
96 1531 80 561 73 452 45 813 72 148 -1 -1
96 15 0 72 28 373 47 585 -1 -1
96 202 72 453 26 97 45 197 14 467 78 69 -1 -1
96 499 82 12 5 544 39 765 35 1041 3 220 45 187 49 1198 -1 -1
96 142 38 205 77 2299 56 666 84 472 -1 -1
96 936 9 2471 92 1402 53 247 1 288 8 15 13 641 24 126 5 640 74 948 -1 -1
96 79 5 1010 26 19 36 746 48 449 -1 -1
96 564 85 145 57 506 97 181 -1 -1
96 175 60 567 85 617 83 226 43 629 2 1334 93 1669 -1 -1
96 82 49 1419 67 356 8 16 22 145 63 86 -1 -1
96 505 62 547 79 89 -1 -1
96 956 85 923 71 413 20 840 35 42 63 732 -1 -1
96 207 27 317 1 184 77 882 -1 -1
96 469 43 704 50 92 36 296 95 462 -1 -1
96 116 89 525 93 579 55 399 23 516 0 1532 37 629 73 2846 -1 -1
96 760 62 322 11 180 21 218 88 198 -1 -1
96 141 71 1269 65 852 40 291 1 757 56 97 -1 -1
96 1553 13 563 81 1484 -1 -1
96 24 27 153 87 292 -1 -1
96 706 99 390 4 196 59 132 29 600 86 984 -1 -1
96 240 14 748 1 2293 92 649 -1 -1
96 370 46 793 81 521 -1 -1
96 1873 56 243 84 10 52 182 18 1182 54 108 21 180 11 2083 14 458 81 317 -1 -1
96 190 21 171 43 512 21 754 34 1213 26 751 35 591 91 243 -1 -1
96 5 90 628 0 870 15 1 31 1900 48 425 -1 -1
96 274 71 20 19 491 85 1092 0 384 19 142 69 81 -1 -1
96 1020 69 329 52 2222 96 186 65 2678 95 517 -1 -1
96 3 84 942 61 2774 18 859 68 1517 -1 -1
96 161 75 282 0 278 37 176 70 1321 16 487 15 136 98 1310 -1 -1
96 135 84 540 27 9 92 199 -1 -1
96 227 87 259 94 944 96 1977 23 638 57 315 70 887 -1 -1
96 266 43 362 39 402 50 744 -1 -1
96 677 85 45 71 484 28 1694 82 1029 -1 -1
96 1273 7 92 10 159 25 953 52 540 -1 -1
96 27 1 1194 96 1476 -1 -1
96 729 91 430 82 157 32 291 22 250 9 1164 15 508 4 393 0 232 19 3 -1 -1
96 2664 0 114 83 644 46 99 49 218 12 1354 96 112 -1 -1
96 118 84 1069 25 45 10 919 96 543 -1 -1
96 108 47 129 44 78 0 934 92 1176 -1 -1
96 592 47 1001 80 807 -1 -1
96 884 78 299 11 211 41 258 57 442 -1 -1
96 348 97 898 32 15 29 85 56 944 -1 -1
96 796 39 45 86 1467 -1 -1
96 280 14 666 70 595 80 116 -1 -1
96 985 20 149 28 1069 61 281 -1 -1
96 458 33 1102 9 878 68 170 -1 -1
96 304 29 1966 34 230 86 100 -1 -1
96 104 28 353 1 937 13 1499 69 1216 -1 -1
96 44 5 327 10 2 24 1507 34 2211 94 604 -1 -1
96 1780 52 286 55 592 74 161 -1 -1
96 390 71 192 40 2129 8 143 63 1576 -1 -1
96 89 34 1551 65 423 5 1082 84 758 -1 -1
96 49 91 787 23 14 40 507 64 1705 8 721 83 710 -1 -1
96 1129 84 328 27 8 81 56 -1 -1
96 729 92 546 44 1716 72 728 75 217 25 32 60 483 26 942 32 242 71 831 -1 -1
96 108 10 198 38 420 27 26 76 164 87 70 -1 -1
96 889 99 653 64 54 17 957 98 169 -1 -1
96 320 11 444 0 574 50 925 -1 -1
96 134 32 286 82 193 65 1213 96 102 -1 -1
96 505 39 88 40 297 65 510 -1 -1
96 401 11 513 32 111 2 433 47 1068 72 1068 -1 -1
96 204 31 236 47 2511 93 225 -1 -1
96 18 94 373 46 633 55 540 98 25 -1 -1
96 277 45 724 55 544 59 500 70 713 36 2335 62 2143 -1 -1
96 145 37 26 93 256 -1 -1
96 267 84 282 69 63 62 441 70 154 91 261 -1 -1
96 643 43 147 55 670 11 105 95 217 -1 -1
96 1000 12 1698 51 476 39 573 32 462 83 139 -1 -1
96 1025 64 474 72 262 47 455 3 249 70 6 -1 -1
96 1146 70 628 20 114 83 521 53 618 12 970 33 2006 27 421 64 210 -1 -1
96 912 40 594 53 79 6 212 79 1158 -1 -1
96 557 68 293 24 271 28 8 10 176 59 242 -1 -1
96 576 12 225 32 385 19 939 71 88 -1 -1
96 631 31 22 88 21 -1 -1
96 127 23 1001 60 92 80 17 31 1684 40 44 51 1257 -1 -1
96 76 46 5 75 1616 74 403 18 1228 54 820 68 426 -1 -1
96 256 83 2239 78 346 92 122 -1 -1
96 1322 30 1520 2 102 25 384 95 516 -1 -1
96 77 90 16 65 542 0 341 50 1901 -1 -1
96 358 36 406 27 432 90 190 -1 -1
96 1138 6 45 74 110 -1 -1
96 254 45 914 91 371 75 202 55 285 93 775 -1 -1
96 832 44 74 96 1456 -1 -1
96 779 80 355 42 1517 32 139 82 956 -1 -1
96 653 99 679 66 2805 63 45 74 2237 17 639 79 232 -1 -1
96 182 60 445 95 894 25 39 69 257 85 243 -1 -1
96 186 32 353 48 119 20 1022 80 117 -1 -1
96 3275 27 2403 43 149 26 1208 3 171 98 37 -1 -1
96 57 38 2056 26 25 87 631 -1 -1
96 200 43 192 11 301 71 281 -1 -1
96 253 37 333 31 293 38 73 57 216 4 220 6 127 5 644 3 4 4 45 -1 -1
96 474 61 551 20 159 52 940 -1 -1
96 333 51 1823 33 3 63 293 -1 -1
96 405 72 1682 17 430 88 554 -1 -1
96 556 2 931 45 286 33 2376 11 189 1 1338 52 509 -1 -1
96 453 98 52 28 750 23 629 66 375 -1 -1
96 279 43 102 52 570 85 3194 -1 -1
96 373 67 532 34 1209 31 901 71 539 75 974 -1 -1
96 1083 70 862 65 361 56 46 84 40 -1 -1
96 637 91 326 50 163 26 150 15 177 32 61 78 424 -1 -1
96 310 93 1302 64 381 10 176 54 1001 4 263 57 261 -1 -1
96 202 52 178 11 341 0 210 91 585 -1 -1
96 802 5 245 25 538 1 694 40 2345 -1 -1
96 244 24 4 22 761 53 897 59 1112 99 1436 -1 -1
96 361 16 964 93 206 -1 -1
96 220 53 446 43 503 14 525 56 1115 34 1299 72 711 -1 -1
96 147 64 2484 13 697 65 924 -1 -1
96 896 46 45 57 55 84 749 85 530 31 401 21 837 38 389 8 219 42 1099 -1 -1
96 249 70 84 9 166 13 365 53 97 -1 -1
96 246 59 934 65 449 27 612 33 405 78 431 -1 -1
96 1324 20 502 16 1037 68 528 -1 -1
96 25 52 1529 20 163 59 291 -1 -1
96 326 49 72 55 702 19 1079 13 729 21 599 69 27 -1 -1
96 290 33 1498 8 2203 32 182 58 33 -1 -1
96 44 23 327 42 360 95 803 -1 -1
96 519 42 1233 20 1528 70 330 40 1104 96 126 -1 -1
96 662 94 5350 77 200 64 1174 69 2042 30 17 23 253 54 47 29 214 80 339 -1 -1
96 179 6 446 19 74 93 368 -1 -1
96 643 55 1476 23 280 37 53 84 415 -1 -1
96 678 5 298 53 869 38 330 31 716 81 1381 -1 -1
96 375 56 375 75 352 -1 -1
96 17 69 725 60 250 96 16 -1 -1
96 1029 88 1380 95 688 -1 -1
96 342 8 476 12 1202 46 84 62 270 80 678 -1 -1
96 172 13 268 11 509 20 172 68 283 -1 -1
96 16 84 179 8 440 92 3 -1 -1
96 2628 34 828 18 176 21 946 55 912 -1 -1
96 318 19 34 93 44 -1 -1
96 493 83 310 1 461 6 1851 13 238 92 89 -1 -1
96 261 38 105 6 210 10 646 6 554 17 708 37 141 -1 -1
96 95 10 241 23 567 90 336 -1 -1
96 2009 37 722 31 650 93 598 -1 -1
96 548 62 434 18 1556 34 2057 87 503 -1 -1
96 972 43 1363 69 341 14 75 3 240 80 378 -1 -1
96 67 99 298 52 413 23 262 44 463 69 727 -1 -1
96 197 90 517 57 843 51 849 41 353 98 630 -1 -1
96 24 4 91 84 700 -1 -1
96 167 51 209 80 376 37 243 5 106 8 21 82 328 -1 -1
96 798 70 424 78 2 65 1108 16 378 6 629 59 26 -1 -1
96 562 18 1539 59 122 91 1141 -1 -1
96 479 73 2923 76 360 86 309 -1 -1
96 141 35 423 95 193 -1 -1
96 365 39 135 35 384 88 644 -1 -1
96 612 25 508 18 989 69 1184 -1 -1
96 241 37 10 99 287 -1 -1
96 14 37 119 64 52 39 61 63 333 -1 -1
97 457 94 837 34 96 83 101 58 104 36 680 89 1300 -1 -1
97 343 2 932 24 21 33 42 -1 -1
97 624 3 502 63 743 39 1038 71 1198 -1 -1
97 137 26 441 42 719 44 165 60 182 37 189 38 91 35 53 44 25 84 112 -1 -1
97 1247 16 542 40 305 1 3740 26 801 67 588 -1 -1
97 777 19 1050 7 914 13 539 29 134 41 1162 9 15 6 1327 43 1280 -1 -1
97 1159 60 736 34 24 94 686 -1 -1
97 125 78 922 52 874 13 66 38 1583 86 152 -1 -1
97 219 96 195 95 61 16 1313 81 961 6 254 18 217 19 1725 99 68 -1 -1
97 211 25 118 32 62 3 704 11 210 78 383 -1 -1
97 230 79 53 80 741 7 1917 14 375 27 936 9 192 14 384 12 319 95 271 -1 -1
97 190 79 83 3 898 73 86 -1 -1
97 270 5 425 0 548 79 293 -1 -1
97 268 47 1120 3 14 14 786 47 2946 -1 -1
97 93 63 519 90 1047 27 123 96 4149 79 136 94 133 9 77 74 1203 -1 -1
97 370 2 775 92 360 -1 -1
97 379 48 239 25 447 8 379 95 1313 -1 -1
97 86 54 34 62 266 59 105 92 138 -1 -1
97 526 3 1236 53 191 28 1082 6 880 96 390 -1 -1
97 215 93 19 57 558 20 141 99 463 -1 -1
97 894 23 258 75 68 -1 -1
97 902 70 302 67 483 50 3744 7 7 77 234 -1 -1
97 1058 94 991 12 570 30 78 24 595 33 1125 -1 -1
97 5 33 1417 93 421 67 88 47 760 80 131 59 845 18 210 95 1025 -1 -1
97 716 35 278 72 350 74 707 8 122 21 298 79 246 -1 -1
97 178 40 157 44 477 79 444 -1 -1
97 172 31 428 34 3097 45 945 1 664 93 1215 -1 -1
97 689 84 955 74 758 47 963 87 125 -1 -1
97 139 19 560 46 613 3 596 91 687 -1 -1
97 299 27 50 21 1569 93 284 -1 -1
97 300 16 982 74 118 49 29 14 790 82 277 28 2172 48 1339 -1 -1
97 1537 21 88 20 846 72 655 74 519 88 122 -1 -1
97 1048 93 196 12 58 28 633 69 1238 -1 -1
97 840 94 1028 70 68 39 821 42 10 40 270 68 403 -1 -1
97 296 36 178 77 312 67 302 55 792 67 737 65 364 3 240 42 889 -1 -1
97 639 88 554 68 468 13 1754 16 1225 40 332 2 157 22 1220 26 323 16 684 79 301 -1 -1
97 381 60 591 62 308 66 51 -1 -1
97 275 6 347 28 1700 70 138 -1 -1
97 1268 23 70 11 129 59 306 -1 -1
97 1763 71 2044 15 587 72 343 -1 -1
97 300 72 1684 34 223 50 18 28 73 18 90 95 402 -1 -1
97 497 44 57 17 125 88 861 -1 -1
97 1121 47 252 54 1710 1 379 84 260 -1 -1
97 1840 99 812 41 190 84 145 29 1988 93 827 -1 -1
97 203 94 221 1 767 29 242 50 2025 22 839 46 68 47 1791 55 118 -1 -1
97 1036 6 5 91 210 -1 -1
97 183 18 842 74 178 25 440 88 236 -1 -1
97 2 75 738 10 1020 27 259 8 280 43 635 -1 -1
97 381 34 197 6 419 42 821 4 1646 54 306 14 338 15 85 75 795 -1 -1
97 15 54 204 80 977 56 408 45 554 32 137 69 422 -1 -1
97 14 61 194 65 1918 21 76 2 1483 29 480 16 204 92 195 -1 -1
97 151 67 653 81 216 40 153 66 84 -1 -1
97 260 24 74 69 147 14 445 26 227 51 796 -1 -1
97 59 69 1644 88 832 13 315 20 1530 53 222 -1 -1
97 69 41 455 8 364 40 408 59 574 -1 -1
97 996 82 1982 40 381 37 410 76 141 18 280 95 36 -1 -1
97 166 44 70 97 312 -1 -1
97 1011 82 3194 1 636 70 1232 75 1667 -1 -1
97 546 48 411 33 312 16 2371 45 1206 19 988 21 84 91 333 -1 -1
97 168 78 613 12 53 79 219 27 467 6 712 75 84 -1 -1
97 602 41 156 97 714 -1 -1
97 43 67 377 44 119 25 653 62 414 -1 -1
97 197 63 444 47 177 59 131 -1 -1
97 162 46 1108 77 169 0 430 94 2402 -1 -1
97 332 54 384 20 22 91 1125 -1 -1
97 36 5 89 54 375 -1 -1
97 106 50 186 77 754 6 2175 89 387 -1 -1
97 757 20 298 84 665 15 1718 70 1053 95 182 -1 -1
97 382 52 86 38 569 62 111 87 646 -1 -1
97 1590 14 280 66 2240 82 1959 14 345 7 1064 19 337 74 1665 -1 -1
97 36 20 1064 79 420 -1 -1
97 545 43 157 59 1413 40 515 17 1 52 335 -1 -1
97 2155 77 93 83 27 86 603 20 418 58 1425 0 794 86 1387 -1 -1
97 115 11 1432 82 761 -1 -1
97 1456 36 156 33 94 37 972 12 1010 3 584 15 2396 95 1005 -1 -1
97 192 48 572 21 186 55 321 64 312 29 381 82 1289 -1 -1
97 816 49 499 10 418 14 47 34 832 32 259 56 436 -1 -1
97 1364 22 1253 1 619 0 38 93 582 -1 -1
97 112 22 1446 12 1436 94 182 3 1668 61 129 89 1470 -1 -1
97 259 53 551 62 1577 25 292 4 805 30 309 49 666 -1 -1
97 891 23 458 58 878 -1 -1
97 289 45 347 25 1340 29 1002 40 599 -1 -1
97 351 55 495 50 810 51 448 81 1578 -1 -1
97 553 32 329 78 332 54 921 78 119 52 554 19 806 39 1606 46 527 74 283 -1 -1
97 149 86 179 50 19 99 948 -1 -1
97 244 15 608 16 1194 79 165 -1 -1
97 1916 61 504 47 204 77 1105 87 905 -1 -1
97 609 66 870 86 161 98 1087 61 1614 87 472 -1 -1
97 394 1 410 14 449 66 851 -1 -1
97 101 69 280 53 604 43 659 71 89 -1 -1
97 134 56 102 44 1199 25 413 88 459 -1 -1
97 37 73 320 26 306 84 207 -1 -1
97 439 8 425 65 713 44 1463 51 1199 71 2019 -1 -1
97 187 5 1219 50 771 91 320 -1 -1
97 844 31 12 30 367 12 53 68 974 -1 -1
97 305 58 962 25 48 21 772 28 59 38 598 98 328 -1 -1
97 15 30 120 27 97 34 86 59 975 46 437 62 457 -1 -1
97 502 16 754 46 203 44 638 32 2441 40 205 70 181 -1 -1
97 881 53 227 6 193 29 302 14 4184 0 253 -1 -1
97 76 34 529 94 591 -1 -1
97 517 79 648 88 3 -1 -1
97 159 66 384 25 7 10 554 73 782 74 127 34 402 17 120 3 166 36 1474 -1 -1
97 664 40 1089 5 480 77 335 -1 -1
97 96 37 559 43 263 90 94 -1 -1
97 708 69 419 60 1766 39 366 96 48 -1 -1
97 214 3 917 73 128 76 415 66 230 37 410 87 908 -1 -1
97 319 34 511 6 210 61 71 -1 -1
97 57 4 656 19 1112 13 406 86 804 -1 -1
97 103 16 722 7 587 39 354 60 300 17 275 83 57 -1 -1
97 619 18 455 70 1128 77 16 14 512 86 234 87 154 46 445 33 1261 31 600 35 317 52 1230 84 913 -1 -1
97 328 68 884 58 928 5 961 78 135 -1 -1
97 353 62 3 17 117 20 117 55 874 -1 -1
97 286 41 304 77 572 73 853 59 2245 73 737 -1 -1
97 276 57 81 56 92 49 619 5 989 89 59 -1 -1
97 346 14 1349 38 34 72 504 75 1237 -1 -1
97 715 66 814 0 512 99 268 -1 -1
97 1017 59 1051 3 444 46 37 68 129 -1 -1
97 251 33 261 10 137 21 401 44 789 28 834 23 873 83 117 -1 -1
97 518 74 2824 64 99 44 730 75 290 74 629 95 784 -1 -1
97 142 51 1000 32 1858 17 109 49 365 5 55 77 449 -1 -1
97 224 51 68 18 433 68 606 -1 -1
97 933 33 799 8 581 74 2489 -1 -1
97 801 90 2266 45 2463 33 2084 98 782 -1 -1
97 58 43 90 10 35 25 1772 64 277 10 245 76 197 -1 -1
97 2507 85 190 26 828 43 184 35 1426 32 20 76 795 -1 -1
97 431 58 92 81 1017 20 1687 74 392 10 192 75 636 0 234 66 919 -1 -1
97 267 63 766 20 78 53 772 -1 -1
97 879 82 256 69 79 94 215 90 174 53 47 90 253 -1 -1
97 137 28 499 17 26 89 1770 -1 -1
97 387 35 802 39 820 65 587 36 413 92 1583 -1 -1
97 1558 37 50 77 872 61 60 96 1996 -1 -1
97 8 45 1376 74 1006 1 2644 95 442 -1 -1
97 548 55 1268 43 245 20 876 24 577 20 378 8 887 73 206 -1 -1
97 1290 23 73 57 452 39 220 3 1528 68 1643 4 219 13 55 61 439 -1 -1
97 270 55 1562 63 1004 22 959 39 446 96 192 -1 -1
97 1001 94 360 3 528 4 1749 43 621 -1 -1
97 330 16 991 23 46 -1 -1
97 187 20 261 78 346 -1 -1
97 124 27 39 9 464 2 635 89 742 -1 -1
97 466 3 318 12 966 15 152 16 566 59 1469 -1 -1
97 881 30 1453 38 2677 6 179 0 222 6 1234 94 31 -1 -1
97 840 92 1307 60 245 63 172 35 328 60 794 -1 -1
97 75 22 329 33 298 34 738 62 497 -1 -1
97 170 45 249 31 435 74 125 -1 -1
97 304 34 585 55 321 71 22 20 127 36 41 26 506 95 426 -1 -1
97 1846 90 148 10 84 75 206 -1 -1
97 69 46 147 52 119 32 1427 60 937 -1 -1
97 787 10 272 45 498 92 1489 -1 -1
97 377 54 852 62 197 79 108 75 175 76 109 80 364 -1 -1
97 112 54 388 29 682 34 448 27 259 42 209 32 1713 15 361 69 411 -1 -1
97 25 45 45 30 461 94 437 -1 -1
97 235 68 1077 39 641 44 168 90 668 -1 -1
97 462 36 375 76 18 38 217 79 1207 -1 -1
97 143 67 38 33 174 83 124 89 550 22 380 8 221 9 143 32 495 23 938 5 484 12 127 24 146 41 36 -1 -1
97 1570 29 69 62 106 67 1274 85 340 -1 -1
97 1186 93 1007 14 188 42 476 88 127 -1 -1
97 885 34 202 94 1243 89 241 8 282 18 852 2 518 85 729 -1 -1
97 862 42 778 32 511 48 33 51 84 79 853 -1 -1
97 639 4 30 20 318 81 507 -1 -1
97 1032 16 1963 44 221 53 276 2 191 22 603 49 537 -1 -1
97 272 69 585 93 842 97 1462 33 592 69 2220 45 1765 52 73 82 1795 -1 -1
97 445 20 7 54 735 -1 -1
97 126 42 1222 98 37 -1 -1
97 732 75 703 20 157 8 154 22 455 15 118 14 902 81 572 -1 -1
97 523 63 377 77 2447 63 827 92 81 -1 -1
97 357 76 987 60 785 80 1610 -1 -1
97 17 47 817 64 62 37 930 95 54 -1 -1
97 692 90 87 65 413 28 975 89 265 -1 -1
97 388 8 928 45 909 24 85 94 918 -1 -1
97 160 55 598 11 1074 71 275 -1 -1
97 331 60 232 84 397 -1 -1
97 321 48 127 32 174 21 416 86 355 -1 -1
97 721 39 163 57 2134 -1 -1
97 97 91 1336 51 98 89 296 26 59 39 894 19 452 7 348 6 213 45 194 -1 -1
97 312 74 437 15 125 94 134 -1 -1
97 103 28 185 10 1248 45 643 11 1289 55 70 -1 -1
97 1730 19 227 31 370 65 479 -1 -1
97 128 89 305 28 394 59 291 49 269 44 3070 14 177 15 937 41 1247 -1 -1
97 493 38 347 22 596 35 577 34 591 24 57 50 1198 -1 -1
97 263 51 1323 32 253 47 94 87 562 -1 -1
97 511 50 328 39 46 65 1648 93 97 -1 -1
97 112 83 35 16 1486 28 376 7 479 95 156 -1 -1
97 122 19 340 12 402 45 643 -1 -1
97 358 7 704 95 302 -1 -1
97 121 63 2959 3 58 22 4 88 703 -1 -1
97 855 13 435 51 467 43 398 90 622 -1 -1
97 92 14 73 4 245 16 98 42 806 32 192 25 656 14 773 98 222 -1 -1
97 34 98 3 36 233 74 3 -1 -1
97 760 63 182 95 412 -1 -1
97 1040 26 192 78 388 -1 -1
97 714 62 597 86 69 24 433 16 630 89 482 -1 -1
97 82 52 1951 38 1418 53 98 -1 -1
97 730 54 317 5 101 11 169 75 255 -1 -1
97 378 96 23 26 420 83 66 88 1416 20 465 87 727 -1 -1
97 564 14 856 93 1363 82 558 96 282 -1 -1
97 153 9 277 69 20 63 554 47 23 90 17 -1 -1
97 540 39 162 11 387 60 242 66 846 1 925 84 486 -1 -1
97 489 50 553 38 74 32 79 33 1574 88 119 -1 -1
97 131 49 698 44 1558 64 442 -1 -1
97 1403 20 936 84 48 -1 -1
97 1414 90 177 63 734 18 1418 44 192 68 1330 -1 -1
97 1050 82 170 34 1132 0 1169 22 636 88 967 -1 -1
97 203 85 893 88 33 1 252 57 506 85 1632 96 138 -1 -1
97 302 80 1421 50 177 95 209 7 112 6 347 51 302 -1 -1
97 694 64 1262 55 524 28 383 3 427 85 436 -1 -1
97 33 54 212 13 508 49 51 62 332 70 928 -1 -1
97 363 95 85 97 269 17 616 65 629 -1 -1
97 337 66 239 95 193 -1 -1
97 1319 43 687 78 1224 84 25 31 652 97 460 -1 -1
97 432 73 52 33 337 55 562 39 846 0 565 87 663 -1 -1
97 699 87 441 62 1186 88 193 59 749 29 1297 28 109 7 605 58 1422 13 27 42 164 11 297 30 1569 46 613 -1 -1
97 16 72 773 80 830 62 548 10 715 57 2132 -1 -1
97 211 48 1389 82 120 -1 -1
97 1443 73 687 20 316 88 319 -1 -1
97 50 93 1125 72 104 31 160 67 521 -1 -1
97 119 68 1365 10 1055 83 204 -1 -1
97 32 91 100 72 285 73 255 0 657 49 894 -1 -1
97 17 80 666 7 307 18 282 57 462 84 1460 -1 -1
97 134 42 373 69 249 96 421 64 1357 62 153 26 436 58 274 76 943 -1 -1
97 112 85 673 21 957 46 198 56 919 72 105 -1 -1
97 215 1 130 24 179 93 1719 -1 -1
97 2172 35 350 56 396 5 437 83 59 -1 -1
97 259 9 86 19 424 23 1564 29 1046 28 3288 77 309 -1 -1
97 2098 16 2704 91 118 -1 -1
97 997 73 82 62 121 96 817 -1 -1
97 248 56 148 48 300 49 261 99 820 -1 -1
97 221 28 125 27 310 65 320 28 1188 1 279 71 69 -1 -1
97 1009 5 369 66 221 -1 -1
97 186 32 30 54 35 20 1183 31 546 64 2972 -1 -1
97 110 0 76 17 1032 72 315 -1 -1
97 641 38 248 62 1463 50 502 53 237 50 2331 90 187 -1 -1
97 462 3 429 88 113 -1 -1
97 63 39 106 92 11 -1 -1
97 458 72 45 19 513 11 339 28 1269 10 263 56 57 -1 -1
97 505 57 385 16 152 20 960 52 726 42 1339 74 578 -1 -1
97 112 38 1151 63 173 79 707 -1 -1
97 563 29 29 5 456 25 299 71 1122 -1 -1
97 37 47 53 88 1487 -1 -1
97 1988 69 817 76 600 10 288 45 4 29 190 43 291 94 1584 -1 -1
97 59 86 311 21 154 66 2508 40 985 29 198 80 966 -1 -1
97 1431 27 862 22 239 38 3 95 69 -1 -1
98 549 60 533 14 29 22 1525 63 657 -1 -1
98 83 93 421 50 1186 78 24 -1 -1
98 54 99 1124 50 157 57 482 45 163 70 345 -1 -1
98 466 32 943 37 839 65 99 71 639 91 472 -1 -1
98 450 80 1123 2 475 71 1797 -1 -1
98 643 33 721 17 2082 11 485 84 525 -1 -1
98 687 27 591 83 704 -1 -1
98 332 3 332 60 1712 73 58 62 87 24 1493 77 327 -1 -1
98 1058 51 861 47 375 68 783 48 1931 97 87 -1 -1
98 1357 11 218 50 362 43 1484 88 74 -1 -1
98 94 52 812 47 794 10 782 45 772 93 450 -1 -1
98 3076 23 463 7 474 53 600 -1 -1
98 66 4 757 55 170 20 8 98 32 -1 -1
98 111 79 598 69 693 20 597 50 391 -1 -1
98 303 53 6 80 498 -1 -1
98 752 64 216 39 63 51 105 75 18 35 2052 92 518 -1 -1
98 905 25 985 1 2076 31 17 85 422 -1 -1
98 13 84 95 75 231 71 1881 10 224 76 228 45 15 39 949 95 945 -1 -1
98 389 53 295 5 170 32 776 37 2806 74 1060 -1 -1
98 961 25 1306 88 1959 84 103 45 3288 62 103 59 130 41 986 92 1070 -1 -1
98 163 28 338 85 69 -1 -1
98 1042 12 1182 96 255 28 1692 26 387 69 731 -1 -1
98 279 72 294 35 761 36 478 38 399 93 846 -1 -1
98 450 64 96 60 924 67 4 65 509 98 69 -1 -1
98 179 39 137 1 321 14 91 20 794 54 131 -1 -1
98 794 63 902 75 23 -1 -1
98 15 49 394 1 114 30 1301 68 11 -1 -1
98 632 94 337 68 996 19 147 48 84 25 106 20 21 34 941 13 806 32 2 15 1303 55 480 -1 -1
98 1192 40 470 59 533 -1 -1
98 843 8 1249 34 100 37 436 14 1942 88 1450 -1 -1
98 597 4 618 2 156 99 206 -1 -1
98 104 4 398 56 153 -1 -1
98 150 26 897 9 74 25 163 78 882 -1 -1
98 1174 7 955 97 1022 -1 -1
98 1991 57 181 7 404 92 29 -1 -1
98 2986 46 790 73 379 22 416 9 848 1 300 17 536 62 179 -1 -1
98 18 93 402 92 205 5 156 66 1450 1 277 17 1018 95 99 -1 -1
98 473 9 947 46 69 2 151 96 1104 -1 -1
98 518 9 405 12 1026 79 1203 -1 -1
98 391 29 257 26 1246 96 690 -1 -1
98 595 6 141 78 379 30 67 8 115 28 104 83 8 -1 -1
98 1529 26 448 6 410 97 333 -1 -1
98 416 65 244 34 169 15 702 87 1231 -1 -1
98 212 39 1338 66 167 47 97 92 909 -1 -1
98 931 35 626 16 338 36 2904 52 83 -1 -1
98 1745 62 24 63 164 26 113 11 881 8 997 82 968 -1 -1
98 283 11 145 64 71 99 119 -1 -1
98 1069 95 312 44 361 3 1232 99 171 -1 -1
98 55 19 73 86 1232 31 627 60 151 56 138 53 108 76 40 -1 -1
98 403 59 268 43 41 66 378 -1 -1
98 675 66 1435 77 358 47 423 60 22 55 1068 76 216 -1 -1
98 550 59 191 19 1047 58 208 -1 -1
98 87 0 2062 63 481 27 116 56 291 82 1496 -1 -1
98 17 7 801 69 833 -1 -1
98 1510 83 628 54 1169 45 802 32 777 28 1068 49 1769 55 106 88 256 -1 -1
98 728 41 896 27 1237 11 2666 94 821 -1 -1
98 58 40 334 43 736 15 94 44 206 -1 -1
98 266 78 11 4 172 41 363 -1 -1
98 271 16 28 31 233 54 112 70 81 -1 -1
98 737 20 551 97 1352 -1 -1
98 60 14 98 98 808 -1 -1
98 667 96 453 60 650 68 1754 46 241 81 61 -1 -1
98 305 84 2833 66 393 79 512 -1 -1
98 496 28 215 74 599 -1 -1
98 1758 7 400 33 814 94 1157 -1 -1
98 352 75 700 59 449 32 687 40 143 7 374 5 250 95 107 -1 -1
98 18 97 730 29 3745 19 1268 0 1767 6 225 27 50 -1 -1
98 877 79 127 84 731 20 640 16 74 18 498 68 941 -1 -1
98 2118 66 1292 7 488 37 492 33 481 17 423 66 500 68 723 8 677 77 21 -1 -1
98 680 33 1472 57 38 11 398 42 83 1 684 45 145 78 1645 -1 -1
98 234 79 975 41 3450 25 727 89 2613 -1 -1
98 426 8 355 19 358 99 108 -1 -1
98 505 87 232 69 233 85 108 31 396 19 329 9 410 17 229 76 182 -1 -1
98 456 35 2707 3 431 74 491 -1 -1
98 552 28 141 70 558 -1 -1
98 296 27 1391 23 327 22 735 5 1395 60 41 -1 -1
98 358 96 371 43 122 10 441 42 1968 30 527 28 197 9 29 23 176 51 1359 -1 -1
98 1068 58 1167 74 234 -1 -1
98 605 76 545 43 483 23 578 77 123 -1 -1
98 529 23 246 14 114 40 320 98 461 -1 -1
98 11 86 329 12 24 88 86 -1 -1
98 3671 90 48 30 116 76 99 30 183 66 985 -1 -1
98 2222 85 777 87 1323 20 1206 80 410 -1 -1
98 1586 38 189 44 320 29 3259 9 1047 19 1513 39 977 -1 -1
98 36 38 1070 4 97 64 263 -1 -1
98 424 63 216 31 1953 69 469 -1 -1
98 356 33 1188 48 517 22 276 88 78 -1 -1
98 16 13 754 85 356 -1 -1
98 617 9 417 50 114 4 1440 13 276 36 258 -1 -1
98 577 83 729 64 676 61 1818 29 331 37 296 91 289 -1 -1
98 298 48 564 84 128 0 327 75 754 -1 -1
98 580 9 233 43 115 80 260 -1 -1
98 1287 38 2 50 63 36 517 83 1785 -1 -1
98 273 0 1253 39 159 56 499 35 1191 33 806 95 489 -1 -1
98 221 94 984 45 488 33 444 56 346 62 200 97 308 -1 -1
98 278 78 19 34 1554 90 2417 -1 -1
98 2959 42 381 59 550 -1 -1
98 1701 97 57 55 168 51 122 54 301 21 144 33 74 98 109 -1 -1
98 216 31 849 82 2511 -1 -1
98 748 56 1822 26 1196 62 307 36 2225 80 890 -1 -1
98 204 89 64 54 224 82 577 63 204 50 221 35 63 25 48 11 583 45 227 -1 -1
98 2504 16 38 98 189 -1 -1
98 393 55 2083 34 2228 27 360 0 735 10 998 55 105 -1 -1
98 80 61 180 13 1103 73 121 -1 -1
98 400 76 866 79 169 62 128 42 624 88 123 -1 -1
98 269 27 244 0 642 6 325 21 164 78 10 -1 -1
98 363 42 380 7 175 3 860 84 51 -1 -1
98 1135 78 673 51 689 84 1273 -1 -1
98 1133 33 42 31 525 33 616 58 406 -1 -1
98 682 49 181 55 1595 94 37 72 3660 32 275 85 450 -1 -1
98 818 68 398 73 26 97 839 88 228 84 33 97 170 -1 -1
98 212 9 83 78 362 67 119 69 627 33 829 38 681 83 718 -1 -1
98 288 49 535 16 1467 30 96 33 552 86 27 -1 -1
98 349 58 268 16 1144 72 127 91 364 85 381 4 795 7 159 92 220 -1 -1
98 1222 23 729 64 96 -1 -1
98 1126 91 516 45 90 92 117 -1 -1
98 216 24 890 67 526 -1 -1
98 117 64 769 73 866 48 1983 15 262 61 239 1 632 83 466 -1 -1
98 338 61 1514 88 510 -1 -1
98 1460 81 1005 73 339 34 363 12 1291 45 1018 71 206 -1 -1
98 589 69 130 16 265 95 415 -1 -1
98 409 60 1741 18 753 57 32 87 3 51 491 55 155 73 358 35 1542 52 724 7 708 20 83 51 403 -1 -1
98 745 43 23 24 585 14 1675 89 29 -1 -1
98 1607 88 499 59 218 55 1566 31 523 52 855 22 850 95 155 -1 -1
98 773 23 349 39 1143 5 988 52 710 -1 -1
98 42 14 1406 60 1852 46 1915 51 961 31 110 88 1706 -1 -1
98 1972 46 12 62 493 86 955 -1 -1
98 330 50 527 40 2781 75 8 -1 -1
98 213 39 620 47 100 6 713 70 89 -1 -1
98 36 80 216 13 133 23 828 67 182 -1 -1
98 69 54 132 31 404 21 41 92 11 -1 -1
98 991 2 63 65 285 54 41 36 327 86 600 -1 -1
98 1119 22 354 11 2842 46 17 8 732 93 299 -1 -1
98 787 94 1757 59 232 44 889 20 430 8 73 23 1067 3 237 25 902 -1 -1
98 19 87 1862 10 142 42 407 1 265 9 239 19 218 48 61 -1 -1
98 1251 95 1101 76 1657 50 789 13 210 79 258 -1 -1
98 1059 58 571 70 53 2 15 7 801 21 1215 0 1001 79 941 -1 -1
98 1265 43 1476 35 290 99 854 -1 -1
98 750 62 1942 5 135 11 349 2 325 86 2211 -1 -1
98 100 5 638 82 429 49 749 43 704 64 505 37 103 51 155 1 334 12 209 72 327 -1 -1
98 189 13 230 57 458 92 435 -1 -1
98 16 34 5 2 160 71 543 -1 -1
98 1859 86 183 79 225 76 121 27 967 33 219 52 1333 60 2028 11 74 24 447 83 569 -1 -1
98 327 28 46 85 1213 -1 -1
98 710 94 755 37 222 79 89 -1 -1
98 425 25 54 49 167 18 1075 25 5 60 1980 -1 -1
98 592 77 1 75 2014 83 429 -1 -1
98 446 62 177 97 68 5 306 44 10 38 319 40 336 16 949 32 172 44 809 -1 -1
98 7 29 52 96 776 -1 -1
98 289 19 233 20 1144 84 647 -1 -1
98 715 38 300 59 738 57 25 63 47 6 665 48 653 75 601 -1 -1
98 852 37 70 17 1097 57 1091 53 434 85 54 -1 -1
98 59 50 396 79 658 35 1295 78 297 -1 -1
98 778 71 209 38 472 22 974 14 139 0 3396 99 285 -1 -1
98 409 26 657 45 1189 6 1478 53 447 38 27 32 70 59 252 -1 -1
98 1662 16 381 49 953 42 140 31 3241 45 412 48 65 99 69 -1 -1
98 1850 11 1071 24 58 27 320 36 113 6 1189 37 75 -1 -1
98 189 96 1522 42 115 85 576 9 304 34 378 36 11 18 985 70 1266 -1 -1
98 883 42 2015 95 310 -1 -1
98 2359 77 679 21 894 23 364 46 71 48 1231 33 697 81 177 -1 -1
98 525 88 234 5 139 29 287 86 1129 -1 -1
98 981 15 672 99 561 -1 -1
98 859 87 677 48 930 12 611 2 1286 28 121 45 522 -1 -1
98 1939 92 245 96 54 10 2217 32 91 73 90 85 368 -1 -1
98 518 63 49 22 159 60 124 72 798 -1 -1
98 1191 78 541 11 128 63 484 93 305 -1 -1
98 308 89 346 10 791 95 33 -1 -1
98 626 25 114 77 216 -1 -1
98 578 51 1209 72 1677 -1 -1
98 1548 9 3 47 859 0 155 30 578 -1 -1
98 1237 7 537 11 821 77 683 -1 -1
98 530 68 706 22 155 66 579 -1 -1
98 243 33 851 60 73 67 945 -1 -1
98 1147 22 113 20 765 79 1208 -1 -1
98 358 31 771 20 812 74 311 73 9 41 181 22 601 29 633 80 197 -1 -1
98 133 81 255 21 331 22 738 62 284 -1 -1
98 1288 94 1395 26 1390 56 1031 40 20 73 2094 -1 -1
98 160 92 759 36 268 74 527 -1 -1
98 357 97 641 64 117 31 614 14 376 10 277 78 908 -1 -1
98 1523 20 76 92 675 -1 -1
98 111 15 656 13 431 60 932 -1 -1
99 237 19 1299 23 253 57 1921 -1 -1
99 241 31 423 36 490 12 766 2 767 90 59 -1 -1
99 377 27 656 62 588 95 1080 -1 -1
99 438 51 699 75 754 1 80 71 162 -1 -1
99 789 40 51 11 77 15 536 73 1470 -1 -1
99 13 88 216 59 294 33 1432 38 750 28 438 14 622 71 1532 -1 -1
99 1847 24 88 90 235 60 150 4 210 95 48 -1 -1
99 135 82 1397 54 1028 86 507 35 1139 41 233 63 404 -1 -1
99 719 71 248 34 370 48 152 39 1282 74 1609 -1 -1
99 658 96 51 23 280 2 1944 41 1655 -1 -1
99 125 88 928 6 34 27 112 53 2042 -1 -1
99 413 55 80 69 851 89 893 -1 -1
99 161 40 1376 55 156 94 2472 -1 -1
99 223 21 663 0 501 86 287 -1 -1
99 2841 27 477 33 158 52 2012 76 1049 -1 -1
99 12 44 19 82 706 20 636 14 1654 34 844 19 1781 68 58 -1 -1
99 1365 52 200 87 51 -1 -1
99 882 62 161 59 849 40 91 82 811 25 113 47 373 54 68 63 459 -1 -1
99 188 21 149 40 608 69 1790 43 1300 63 79 59 2 11 2531 17 1189 34 338 -1 -1
99 344 94 16 10 169 25 459 18 484 32 776 31 861 73 515 -1 -1
99 817 4 961 87 255 -1 -1
99 164 65 251 55 613 83 1 46 696 40 1163 12 165 32 948 43 275 -1 -1
99 3052 67 163 93 389 85 122 6 111 39 381 7 529 86 12 -1 -1
99 59 17 275 13 1944 94 781 -1 -1
99 446 22 202 75 671 44 842 95 1006 -1 -1
99 646 27 952 4 2190 42 744 3 120 85 125 -1 -1
99 241 89 907 91 2337 6 4 42 371 74 1093 -1 -1
99 1202 33 125 15 1253 6 261 4 543 34 390 12 152 34 427 -1 -1
99 75 93 1251 8 726 13 1332 79 214 -1 -1
99 30 57 718 56 203 95 247 -1 -1
99 428 85 185 60 114 80 101 24 199 75 389 33 3588 18 588 86 395 -1 -1
99 1405 2 672 55 393 12 433 75 1098 71 9 50 924 2 120 91 149 -1 -1
99 581 77 311 10 1164 18 542 9 116 70 493 -1 -1
99 745 38 1482 84 214 63 722 4 359 83 541 -1 -1
99 435 54 499 5 544 13 186 38 75 92 489 -1 -1
99 167 36 710 27 1357 90 1878 -1 -1
99 170 35 1036 42 339 48 1549 9 23 5 44 35 145 90 249 -1 -1
99 631 26 1326 53 10 60 1630 46 479 78 1407 -1 -1
99 824 61 688 16 19 79 1408 13 868 83 2413 -1 -1
99 189 85 526 77 511 9 242 27 1411 6 231 50 1828 -1 -1
99 112 41 288 64 769 24 249 36 186 98 1952 -1 -1
99 1746 60 1096 86 1031 43 97 86 383 69 59 25 649 56 176 17 140 27 314 70 188 -1 -1
99 370 27 104 77 389 -1 -1
99 254 72 594 42 106 75 304 25 573 97 449 -1 -1
99 751 94 148 88 759 18 146 13 1793 68 265 -1 -1
99 1193 5 152 67 1444 -1 -1
99 1532 36 38 46 440 88 155 -1 -1
99 1029 92 1611 76 1503 4 909 50 124 36 634 95 1055 -1 -1
99 6 39 196 47 261 79 842 61 1004 62 1649 83 633 -1 -1
99 90 28 49 56 926 29 1182 44 578 82 546 -1 -1
99 507 15 1302 97 114 27 980 44 788 62 2087 78 340 -1 -1
99 957 54 204 72 121 8 1046 95 2246 -1 -1
99 916 93 123 92 153 69 1370 2 842 65 264 69 532 -1 -1
99 339 39 59 35 1128 89 317 -1 -1
99 296 57 1898 13 310 9 1387 45 628 -1 -1
99 350 50 262 2 1223 79 62 64 791 8 414 87 1220 -1 -1
99 360 25 939 30 1028 22 2242 92 486 -1 -1
99 10 58 1265 42 363 40 976 90 1109 -1 -1
99 318 86 1375 56 450 98 1182 34 710 72 169 78 739 -1 -1
99 1099 40 451 55 816 36 121 44 638 98 2055 -1 -1
99 978 28 1795 2 766 20 595 91 48 -1 -1
99 788 52 553 29 630 12 67 21 167 36 927 38 278 80 6 -1 -1
99 466 67 519 47 158 74 256 55 1839 22 661 94 210 -1 -1
99 2 32 650 20 1202 72 35 -1 -1
99 118 35 843 23 323 87 79 72 126 70 600 94 1451 -1 -1
99 553 94 828 21 825 86 21 62 485 80 527 -1 -1
99 1140 30 880 12 512 34 1355 63 2321 -1 -1
99 611 30 363 75 254 46 519 76 5 -1 -1
99 796 19 33 20 166 36 1444 71 116 -1 -1
99 434 65 1403 87 42 66 83 86 701 48 554 21 235 45 176 55 337 -1 -1
99 927 55 252 3 624 75 553 -1 -1
99 197 54 171 5 464 88 966 -1 -1
99 366 14 4 2 742 5 313 90 923 -1 -1
99 75 13 900 96 618 52 1930 91 272 -1 -1
99 17 32 1996 17 514 7 729 44 11 -1 -1
99 193 67 172 8 519 38 192 6 758 58 1150 -1 -1
99 1042 44 928 31 492 11 32 86 7 -1 -1
99 2157 96 922 53 3 61 2142 1 117 78 478 -1 -1
99 507 18 474 9 1230 70 778 -1 -1
99 409 33 749 91 362 64 942 60 653 84 462 -1 -1
99 182 37 480 73 153 30 613 26 1059 80 343 -1 -1
99 69 29 62 64 1134 97 470 -1 -1
99 479 98 283 51 2754 29 379 79 171 -1 -1
99 113 55 243 70 655 69 44 85 58 -1 -1
99 919 68 842 0 348 98 4 -1 -1
99 1038 97 386 55 906 52 58 32 341 68 1149 -1 -1
99 955 9 391 88 606 87 53 41 228 52 320 92 59 -1 -1
99 609 78 407 0 24 18 133 1 211 33 1073 38 165 22 270 8 766 40 454 -1 -1
99 401 36 619 33 86 92 481 -1 -1
99 13 47 224 71 34 -1 -1
99 97 96 204 63 1022 99 263 -1 -1
99 84 72 44 67 864 34 1112 96 625 -1 -1
99 824 68 3 36 1138 0 1615 27 316 53 642 64 973 -1 -1
99 2918 29 385 86 1781 65 104 90 483 -1 -1
99 503 73 827 98 1036 10 88 93 94 -1 -1
99 837 67 490 28 961 18 636 97 417 -1 -1
99 126 26 320 14 215 85 1010 -1 -1
99 151 28 211 47 74 51 1223 9 1774 54 279 -1 -1
99 30 57 178 52 773 45 458 88 651 -1 -1
99 613 73 347 38 1056 91 622 81 85 39 160 59 102 34 363 40 1014 7 863 98 397 -1 -1
99 1368 92 86 4 825 65 930 57 397 98 163 -1 -1
99 213 30 326 20 116 86 595 -1 -1
99 748 24 246 70 552 -1 -1
99 314 32 259 48 1172 14 238 89 498 -1 -1
99 38 55 986 85 277 58 272 7 24 77 1148 -1 -1
99 102 37 210 10 56 33 519 68 593 -1 -1
99 231 83 26 58 165 41 332 58 1214 24 426 44 50 9 650 6 741 44 671 78 1122 -1 -1
99 307 41 378 8 17 77 544 -1 -1
99 284 10 730 59 893 85 297 60 705 4 563 19 62 80 467 -1 -1
99 232 70 463 4 126 86 91 -1 -1
99 626 43 151 96 263 -1 -1
99 1276 7 2089 60 257 -1 -1
99 275 53 466 17 281 6 41 21 508 80 961 -1 -1
99 106 78 141 32 1145 59 10 92 736 -1 -1
99 227 71 306 14 126 66 132 52 552 86 45 -1 -1
99 1825 76 1645 78 543 58 31 27 372 93 659 -1 -1
99 491 88 491 38 1108 45 286 76 427 -1 -1
99 1365 27 791 57 776 48 169 28 927 46 1547 -1 -1
99 360 82 247 74 105 57 121 86 458 -1 -1
99 284 67 512 31 319 98 34 -1 -1
99 857 47 327 95 62 69 348 33 72 84 1362 -1 -1
99 492 94 305 25 90 50 950 98 1119 -1 -1
99 337 94 1221 40 589 59 491 73 340 13 308 29 87 65 73 -1 -1
99 490 46 308 67 471 61 493 46 131 78 136 -1 -1
99 306 58 133 74 1942 -1 -1
99 913 1 376 8 454 14 963 88 256 -1 -1
99 34 75 509 29 450 49 685 71 978 -1 -1
99 21 30 379 23 660 28 351 37 1311 29 450 37 1383 -1 -1
99 385 45 1348 69 32 -1 -1
99 1394 56 50 60 1009 93 501 -1 -1
99 457 71 1182 0 19 60 704 -1 -1
99 1023 58 25 76 431 60 216 58 767 40 69 41 20 57 99 -1 -1
99 9 42 411 91 462 11 3 63 1229 -1 -1
99 120 97 576 89 323 18 667 15 332 7 114 40 281 87 385 -1 -1
99 120 49 12 45 798 3 21 9 180 2 142 64 63 -1 -1
99 447 41 75 14 1336 82 237 -1 -1
99 65 96 719 30 356 31 829 86 79 -1 -1
99 345 71 1718 24 745 47 476 52 472 78 58 -1 -1
99 1373 42 414 29 93 84 180 -1 -1
99 1082 49 410 9 297 36 926 35 1869 60 868 -1 -1
99 531 9 434 74 274 98 89 -1 -1
99 226 67 414 83 529 68 321 32 243 39 446 73 282 -1 -1
99 865 95 24 87 1888 31 425 86 880 91 1095 -1 -1
99 95 44 65 55 2016 97 1534 -1 -1
99 949 27 664 56 154 20 169 60 421 -1 -1
99 88 64 237 49 67 87 52 -1 -1
99 419 52 442 24 324 0 418 87 39 -1 -1
99 227 24 947 74 582 -1 -1
99 1876 84 245 40 2179 37 1454 9 7 36 748 47 822 1 1302 56 1761 -1 -1
99 771 71 124 46 159 81 959 47 572 3 302 46 927 57 158 -1 -1
99 179 81 161 68 21 43 336 33 288 89 165 -1 -1
99 59 75 581 17 196 82 201 47 1030 75 848 14 390 11 438 2 673 12 635 69 88 -1 -1
99 969 72 34 77 231 40 52 32 166 72 280 -1 -1
99 41 18 905 71 339 78 183 -1 -1
99 1484 9 1028 96 31 -1 -1
99 172 28 367 82 5 26 470 98 556 -1 -1
99 1954 62 29 11 60 5 457 28 29 63 496 -1 -1
99 1192 6 891 42 30 -1 -1
99 423 82 175 89 3 85 626 65 261 67 34 -1 -1
99 444 2 1653 74 1555 41 2181 2 322 16 311 13 103 4 927 73 793 -1 -1
99 151 90 132 98 16 -1 -1
99 664 69 538 39 557 87 10 -1 -1
99 389 0 648 2 66 44 313 -1 -1
99 2292 10 48 11 204 97 1488 -1 -1
99 318 78 362 65 2 22 549 17 604 57 1458 -1 -1
99 139 5 784 37 526 -1 -1
99 828 10 354 29 3082 76 2312 25 1328 41 854 55 458 57 891 26 575 49 1792 72 1210 -1 -1
99 1457 95 952 90 2 56 346 58 181 52 531 24 1610 21 1138 82 1651 -1 -1
99 1138 49 426 74 13 24 257 36 800 86 804 -1 -1
99 338 72 1304 74 71 39 275 40 501 76 416 -1 -1
99 1591 68 559 45 412 9 377 19 2243 82 581 -1 -1
99 424 81 2514 1 161 26 1418 14 588 71 74 -1 -1
99 1122 96 122 85 568 1 296 63 3435 -1 -1
99 969 84 987 20 1166 46 507 56 496 -1 -1
99 698 43 778 96 332 89 603 71 457 54 1778 55 77 82 85 -1 -1
99 441 62 698 87 960 38 146 2 1110 0 1023 42 1991 33 215 90 751 -1 -1
99 284 53 1663 77 509 39 641 77 1450 -1 -1
99 47 27 1099 33 130 73 46 -1 -1
99 956 68 345 79 240 54 1563 0 84 27 310 58 69 -1 -1
99 22 50 1321 95 27 -1 -1
99 824 60 1004 24 2517 38 378 47 799 88 7 -1 -1
99 243 12 1615 90 1344 5 686 91 2447 -1 -1
99 218 26 594 32 82 90 409 -1 -1
99 416 26 280 37 1207 10 1239 43 3684 69 1482 -1 -1
99 406 52 523 97 1200 94 256 38 566 41 945 73 128 -1 -1
99 381 61 571 99 2076 -1 -1
99 72 47 387 62 1420 91 351 -1 -1
99 265 41 899 90 1341 -1 -1
99 159 9 1136 65 434 -1 -1
99 498 84 782 92 660 46 592 17 583 48 634 -1 -1
99 150 31 9 75 708 94 735 -1 -1
99 621 4 566 40 396 -1 -1
99 1277 2 122 7 87 97 421 -1 -1
99 706 49 14 71 396 54 254 17 676 35 91 79 845 -1 -1
99 796 43 256 87 113 -1 -1
99 898 53 578 57 222 42 679 95 4 -1 -1
99 1402 17 71 74 721 -1 -1
99 325 64 1192 35 284 18 858 73 709 -1 -1
99 312 63 52 58 2368 11 1033 58 388 67 430 -1 -1
99 548 47 95 0 847 2 638 30 394 14 35 26 296 91 1476 -1 -1
99 1410 47 644 80 65 -1 -1
99 1305 20 183 51 698 91 1399 -1 -1
99 1003 93 519 85 158 36 653 27 975 73 24 -1 -1
99 676 15 652 74 160 -1 -1
99 1261 54 381 88 50 43 151 41 640 75 971 -1 -1
99 3258 93 682 80 3 30 242 14 2262 34 3375 87 463 -1 -1
99 650 2 912 32 250 85 116 -1 -1
99 89 75 1815 91 94 54 146 7 766 48 330 40 86 15 638 11 426 20 1070 96 221 -1 -1
99 518 22 661 99 225 -1 -1
99 438 83 2054 40 410 96 247 -1 -1
99 445 16 734 46 1705 12 1251 84 226 -1 -1
99 698 31 566 13 588 26 481 37 591 90 566 -1 -1
99 1835 21 351 64 451 87 1224 -1 -1
99 456 46 149 54 1054 36 572 9 1921 36 384 16 61 41 996 -1 -1
99 489 67 190 71 2 2 1268 21 412 20 105 88 1276 -1 -1
99 15 85 77 66 29 35 139 13 298 21 1206 4 355 88 63 -1 -1
99 136 67 69 86 1312 23 393 22 919 91 1647 -1 -1
99 117 98 306 76 225 72 92 62 1600 59 1838 16 1875 19 87 23 2083 81 73 -1 -1


==> anc/Known-Optima benchmark/short-js-600000-1000-10000-1.data <==
2882 1000
0 19990 305 77497 694 43068 -1 -1
0 18866 969 10378 361 69188 641 143473 -1 -1
0 61060 443 92116 371 9145 773 82402 -1 -1
0 106095 342 7663 619 62968 -1 -1
1 40370 788 81209 -1 -1
1 31629 267 67598 840 477 618 45021 87 27124 940 6156 -1 -1
1 67828 466 79204 317 71184 76 3605 -1 -1
1 52827 989 17234 -1 -1
2 1493 847 16663 -1 -1
2 77512 94 39443 798 19352 -1 -1
2 2112 784 115453 -1 -1
2 91515 302 63838 282 49750 10 39332 576 12036 -1 -1
3 207691 233 50795 225 14755 187 55232 -1 -1
4 40760 115 291563 -1 -1
4 40558 221 44869 813 55978 -1 -1
4 22262 73 49311 844 30209 -1 -1
4 14376 771 77308 -1 -1
5 6203 798 192475 459 69695 764 17666 -1 -1
5 17050 199 17106 623 10379 -1 -1
5 121452 51 211272 965 8797 -1 -1
5 105286 431 21860 203 27931 225 10026 -1 -1
6 43905 591 2608 852 34590 -1 -1
6 3013 920 138845 -1 -1
6 81678 455 14593 837 76730 -1 -1
7 6444 636 169403 27 294294 97 21616 -1 -1
7 63169 548 143551 355 8011 557 16949 -1 -1
7 9884 453 73412 697 30711 -1 -1
7 44977 402 4836 634 46123 808 42246 -1 -1
8 92564 465 10245 972 55016 -1 -1
8 108666 561 3378 863 179398 -1 -1
9 2905 436 89779 996 88966 -1 -1
9 134479 652 55755 -1 -1
9 7842 22 76862 192 12717 -1 -1
9 38955 702 167822 -1 -1
10 2120 925 25803 -1 -1
10 74132 211 46014 384 4555 -1 -1
10 16804 821 221189 -1 -1
10 8665 789 17885 -1 -1
11 47756 344 16228 313 45005 -1 -1
11 77004 541 79185 -1 -1
12 260326 705 2814 574 241331 -1 -1
13 172439 39 12152 655 74258 -1 -1
14 228832 462 139445 -1 -1
15 14554 791 5272 -1 -1
15 16591 902 50377 -1 -1
15 8814 618 45905 -1 -1
15 1263 46 17455 584 61776 828 12321 -1 -1
15 68123 991 131215 -1 -1
16 39859 533 16350 110 107852 -1 -1
16 25286 935 164420 -1 -1
16 19768 835 35937 21 2001 294 12858 879 224101 -1 -1
16 105903 402 99528 830 83262 -1 -1
17 89632 509 153522 545 33904 -1 -1
17 222690 684 101105 -1 -1
18 43517 17 45300 883 28347 944 8562 -1 -1
18 16187 408 4333 939 34680 -1 -1
19 17574 82 17264 246 9583 -1 -1
19 146050 313 43676 956 24148 -1 -1
19 18664 780 593 -1 -1
20 66422 850 20830 -1 -1
20 72786 81 69428 389 26977 -1 -1
21 18813 377 28272 -1 -1
21 155407 513 4797 968 1926 -1 -1
21 77800 904 54435 -1 -1
22 9384 378 12593 -1 -1
22 117767 173 48871 60 79491 905 139 -1 -1
22 2224 218 101581 369 17030 381 106334 651 19017 -1 -1
22 7627 189 47178 957 28435 -1 -1
23 45330 635 74927 719 10772 800 31604 -1 -1
23 23265 996 5185 -1 -1
23 7189 367 70381 572 91183 -1 -1
23 79202 967 6951 -1 -1
24 5543 341 52096 548 19188 484 44917 530 34578 962 19271 -1 -1
24 12673 684 405 178 81282 834 49665 -1 -1
24 49204 416 18652 951 103869 -1 -1
24 32693 488 12538 52 60785 398 74440 -1 -1
24 121082 766 20680 -1 -1
25 215072 877 548 -1 -1
26 57215 230 2748 73 1884 136 11472 463 11487 109 106539 436 54834 -1 -1
26 29076 433 8446 862 47601 -1 -1
26 67767 313 27286 422 10914 -1 -1
27 22013 826 14502 -1 -1
27 93358 67 21326 -1 -1
27 167609 471 148925 404 19513 220 37592 193 5654 -1 -1
28 28065 571 5880 -1 -1
28 18120 815 15538 -1 -1
28 30317 217 3216 -1 -1
28 129878 782 12 -1 -1
29 31858 763 108381 -1 -1
29 13074 472 34048 313 50587 626 13029 -1 -1
29 92987 366 123523 -1 -1
30 4031 996 26496 -1 -1
30 12939 897 13545 231 29519 840 26884 -1 -1
30 638 909 16009 619 7689 495 27336 626 67539 -1 -1
30 6593 327 54866 -1 -1
30 188437 103 50413 680 1311 -1 -1
31 62924 652 21032 422 221121 862 27478 -1 -1
31 246591 333 46902 63 23416 587 50238 -1 -1
32 49150 463 45678 -1 -1
32 53449 895 12704 -1 -1
33 114555 755 275 293 65976 530 36508 310 19641 78 54470 -1 -1
34 153993 144 796 10 45025 96 52353 79 5294 -1 -1
35 60610 765 33475 381 77282 354 6343 228 93240 -1 -1
35 10232 131 26360 -1 -1
35 68536 836 151190 -1 -1
35 18841 33 37817 136 43747 939 15290 -1 -1
35 69291 369 111572 -1 -1
36 30916 15 17587 300 35801 -1 -1
36 236382 555 7115 -1 -1
37 8120 888 77953 -1 -1
37 123095 641 17676 -1 -1
37 164513 477 56811 159 82580 -1 -1
38 5475 408 24691 521 29785 -1 -1
38 27972 627 59374 773 7698 -1 -1
38 16121 201 67119 908 53213 -1 -1
38 176196 645 53046 -1 -1
39 41684 697 43314 -1 -1
39 41906 600 88946 854 125954 -1 -1
40 138473 660 27892 443 31273 494 171578 -1 -1
41 174111 103 229299 846 24428 -1 -1
42 42662 983 111219 -1 -1
42 23913 486 42653 -1 -1
42 391631 359 30933 -1 -1
43 156529 718 8216 -1 -1
43 23750 872 31895 -1 -1
44 17224 580 58909 799 146059 -1 -1
44 74321 516 116185 499 131506 -1 -1
44 6370 346 7051 378 74786 -1 -1
44 141546 767 16579 -1 -1
45 49459 337 13552 408 60726 588 2552 -1 -1
45 204743 158 125978 -1 -1
46 27408 222 69706 75 107595 878 17756 -1 -1
46 34375 847 9669 469 105491 222 56829 346 59850 758 20513 -1 -1
46 11545 617 12640 432 84 110 230 469 3713 664 40566 -1 -1
46 26556 534 188042 -1 -1
46 9824 415 46867 838 22381 -1 -1
47 911 794 145397 46 143109 15 57291 361 23879 430 9715 -1 -1
47 151883 83 20003 126 45634 100 43376 519 60336 -1 -1
48 21620 611 70905 986 171877 -1 -1
48 75100 58 6433 78 57137 266 28016 993 5276 -1 -1
48 106319 70 57924 12 155202 -1 -1
48 143694 318 66712 714 585 -1 -1
49 2077 275 104620 961 9629 -1 -1
49 8067 754 43894 353 102780 525 86465 -1 -1
49 52979 32 35372 989 79044 -1 -1
50 37649 265 61049 579 57882 -1 -1
50 6407 292 23107 635 17935 -1 -1
50 13661 947 59615 -1 -1
50 163811 313 22103 377 87110 913 43549 -1 -1
51 126076 693 6850 -1 -1
51 24407 770 59017 -1 -1
52 58781 359 15689 501 58225 840 20403 -1 -1
52 12097 972 12773 308 239197 695 526 -1 -1
52 63877 667 139993 -1 -1
53 61191 654 75116 -1 -1
53 221961 365 28035 162 16815 35 39597 -1 -1
54 24233 888 62690 914 6505 976 7547 -1 -1
54 26372 48 35378 -1 -1
54 24134 714 99110 -1 -1
55 13006 201 56172 913 848 -1 -1
55 184240 554 77023 -1 -1
55 25954 67 132380 575 102572 -1 -1
56 21957 825 5679 -1 -1
56 6810 753 215857 467 84660 594 99626 -1 -1
56 64462 496 101995 923 2604 -1 -1
57 21216 975 64308 528 29646 857 26636 -1 -1
57 132860 955 3302 -1 -1
57 12895 852 28237 -1 -1
58 24307 443 106403 999 101551 -1 -1
58 96608 727 16613 88 11754 785 198937 -1 -1
58 152196 168 18842 925 56081 -1 -1
59 1851 33 44660 284 20944 50 80343 645 16680 -1 -1
59 18397 483 609 111 68557 493 70461 -1 -1
59 408519 942 24300 -1 -1
60 59891 11 171378 451 8882 -1 -1
60 99908 265 44597 18 123 701 69938 -1 -1
61 127186 239 17131 374 140646 -1 -1
62 176218 864 17343 -1 -1
62 11804 253 10337 947 63400 -1 -1
63 191 337 62799 715 123182 -1 -1
63 36845 528 22965 393 21657 615 7649 -1 -1
63 143938 41 23365 782 33495 -1 -1
64 3581 268 22131 243 115383 416 12002 -1 -1
64 31849 820 174996 899 49035 -1 -1
64 124792 600 37412 -1 -1
65 18307 372 182535 949 54747 -1 -1
65 91249 822 51631 342 42298 611 111103 -1 -1
65 24611 857 26521 310 148197 17 494 153 14990 -1 -1
65 61499 82 14559 276 23401 714 8544 -1 -1
66 19317 391 212255 881 80392 -1 -1
66 41257 567 52793 968 240584 -1 -1
67 32606 457 34831 367 92018 170 38906 481 51324 -1 -1
67 6704 193 11028 739 2645 -1 -1
67 9110 274 9295 -1 -1
67 4440 307 85224 86 25452 145 58885 -1 -1
67 55034 354 61288 745 41460 -1 -1
68 148818 26 21687 139 19753 711 31362 -1 -1
69 10963 602 144378 508 102120 276 63140 924 34727 -1 -1
69 251838 836 4912 -1 -1
70 271739 224 65523 215 105297 821 16407 -1 -1
71 256266 220 81822 598 27870 -1 -1
72 71734 964 49770 -1 -1
72 71182 659 42469 819 21002 -1 -1
72 25762 740 8005 -1 -1
72 56531 359 27814 593 25569 -1 -1
73 10602 707 9481 97 205591 370 49813 -1 -1
73 131565 399 51016 827 32407 -1 -1
73 14866 818 35015 129 83583 304 19445 871 4857 -1 -1
74 18883 441 294094 101 73833 -1 -1
74 70501 757 88128 602 5689 846 5220 -1 -1
74 1822 231 99990 507 13131 -1 -1
74 154152 772 11594 -1 -1
75 225859 924 151550 -1 -1
76 86432 883 59100 487 136568 808 91752 -1 -1
76 326321 923 39036 -1 -1
77 20760 294 20352 279 7447 201 72818 -1 -1
77 39006 262 2656 938 185114 -1 -1
77 41899 68 38255 14 15132 557 62567 -1 -1
78 16698 293 107078 646 66204 -1 -1
78 153647 672 43968 420 12962 633 26871 -1 -1
79 19186 248 104316 762 35296 -1 -1
79 212427 183 14792 -1 -1
80 26263 537 48240 423 16005 889 73589 -1 -1
80 78191 585 5142 -1 -1
80 54535 734 23678 -1 -1
80 38506 427 94526 -1 -1
81 24217 805 74347 891 21018 -1 -1
81 5362 36 99846 872 10582 -1 -1
81 60248 692 68916 476 11092 897 52915 -1 -1
81 60650 53 73681 602 45541 -1 -1
81 17355 440 3232 951 11555 -1 -1
81 101701 674 40263 -1 -1
82 2319 962 122910 -1 -1
82 97431 51 9354 833 47624 -1 -1
82 7974 667 33344 -1 -1
82 32322 203 38251 85 59184 -1 -1
83 150965 4 63207 918 29991 -1 -1
83 31161 920 7642 -1 -1
84 55282 358 3218 534 13138 719 223775 -1 -1
84 8077 318 27587 -1 -1
85 39576 982 64892 -1 -1
85 53134 128 103259 367 19865 560 36535 -1 -1
85 4784 184 74162 57 46999 372 2683 -1 -1
85 46224 84 43193 69 35319 65 3212 -1 -1
86 17410 871 3764 885 152019 850 51312 -1 -1
86 8630 419 10894 8 97108 635 11564 -1 -1
86 63094 995 117523 -1 -1
86 255712 782 102151 -1 -1
87 379 536 14313 138 78825 622 1230 -1 -1
87 21896 883 1937 -1 -1
87 145065 857 92872 -1 -1
88 15257 618 21709 170 93688 63 5398 105 6951 535 5606 -1 -1
88 9876 528 27371 -1 -1
88 29637 271 19425 92 69903 368 1484 -1 -1
88 31664 769 67498 113 18879 923 52877 -1 -1
89 12990 619 40633 839 4148 -1 -1
89 70428 695 8423 -1 -1
90 37445 476 70065 439 8382 306 94741 792 6090 -1 -1
90 42535 612 100742 486 143885 -1 -1
90 133066 937 139980 -1 -1
90 41149 464 97213 -1 -1
91 47811 478 159503 468 27587 846 34727 -1 -1
91 31207 787 35013 -1 -1
91 163765 565 9371 -1 -1
92 9215 810 72556 994 178405 -1 -1
92 9698 259 53601 523 52578 508 106285 858 10052 -1 -1
92 10303 499 78687 775 312 159 30518 849 171202 -1 -1
92 115577 974 19287 -1 -1
92 9015 901 33610 -1 -1
92 21539 139 26503 -1 -1
93 93733 752 74670 -1 -1
93 141465 500 81868 -1 -1
94 243326 76 29183 428 9610 -1 -1
95 55381 613 185536 -1 -1
95 36791 318 130568 362 50681 799 30109 -1 -1
95 49657 413 9277 148 114646 -1 -1
96 26649 262 51683 528 47192 -1 -1
96 10683 203 82086 988 203141 -1 -1
96 173452 190 34115 -1 -1
97 99736 688 7431 694 68420 264 2771 331 10439 -1 -1
97 61655 685 8634 -1 -1
98 74031 890 29134 980 41148 -1 -1
98 18779 189 43185 887 106898 -1 -1
98 36445 354 80447 250 50261 204 15323 507 19956 -1 -1
99 10393 852 1684 336 53818 634 66206 -1 -1
99 45357 54 3837 448 245540 -1 -1
99 231602 669 5270 -1 -1
100 48288 514 21871 -1 -1
100 1804 760 52358 -1 -1
100 45617 204 80315 -1 -1
100 115319 956 44921 -1 -1
101 127376 215 20275 88 39911 -1 -1
101 8667 79 30818 457 66937 -1 -1
101 33229 76 141 653 7212 -1 -1
101 7369 136 168381 510 61689 -1 -1
102 17153 322 14831 579 86760 -1 -1
102 46986 911 110896 923 39699 -1 -1
102 17683 484 100701 -1 -1
102 3322 979 12430 423 16244 28 29187 265 45026 506 24103 -1 -1
103 79024 148 49410 531 25509 562 48950 -1 -1
103 45257 693 10908 -1 -1
104 83943 934 31800 -1 -1
104 51626 805 123354 -1 -1
104 11288 819 64583 -1 -1
105 27815 430 3774 657 73008 -1 -1
105 8816 571 23330 -1 -1
105 19484 511 111390 -1 -1
105 215118 133 31294 206 26748 -1 -1
106 92403 13 17628 149 24811 985 5269 -1 -1
106 116060 357 127933 379 978 137 51896 -1 -1
106 42397 888 115212 -1 -1
107 12712 186 118919 692 70524 -1 -1
107 87337 824 46708 -1 -1
107 24601 519 66309 769 4165 -1 -1
107 37772 782 101030 677 254125 -1 -1
107 109315 856 122597 -1 -1
108 20104 705 18145 -1 -1
108 76943 134 1368 750 7062 -1 -1
108 77589 756 110975 -1 -1
109 266853 352 94080 -1 -1
110 14653 220 133833 405 151471 -1 -1
110 30299 739 12317 374 50769 360 100493 749 37944 -1 -1
110 3383 534 147141 438 167591 -1 -1
110 34332 976 120721 -1 -1
111 90128 609 2253 640 79680 -1 -1
111 53724 175 147870 666 38196 -1 -1
112 1881 507 75145 924 31853 776 73301 358 183257 838 3864 -1 -1
112 14594 231 28577 342 10698 738 88302 -1 -1
112 86160 520 91175 -1 -1
112 14416 759 23627 -1 -1
112 29460 668 58790 -1 -1
113 35969 375 112791 381 31654 -1 -1
113 81166 377 11943 -1 -1
113 121420 291 36142 314 155154 -1 -1
114 109159 744 35465 -1 -1
115 32046 583 42770 805 8931 345 5874 106 7085 330 45430 425 24940 -1 -1
115 60531 482 72275 503 42503 243 58180 142 37154 467 29167 -1 -1
115 16091 124 20700 -1 -1
115 41345 968 10252 -1 -1
115 10358 789 51678 -1 -1
116 109757 585 26728 -1 -1
116 22478 696 23130 -1 -1
117 56540 377 54564 82 22848 606 50736 -1 -1
117 44736 413 25171 489 168476 -1 -1
117 18565 761 45010 -1 -1
117 102267 118 175834 978 8270 -1 -1
118 228882 389 210619 640 22944 -1 -1
118 67490 667 2445 -1 -1
119 211526 838 12378 -1 -1
120 1016 692 30740 -1 -1
120 221647 172 81705 695 22192 -1 -1
121 68649 680 6992 618 13856 168 173261 -1 -1
121 35567 637 33585 846 39877 -1 -1
121 69590 739 93496 -1 -1
122 9308 408 10829 -1 -1
122 15192 619 48451 251 162595 -1 -1
122 1646 946 64811 -1 -1
122 31344 388 61555 -1 -1
122 92435 189 47447 -1 -1
122 3870 293 47514 443 45675 59 59721 -1 -1
122 193632 802 71706 -1 -1
123 54311 483 121530 -1 -1
123 18755 974 92798 -1 -1
123 15190 802 13471 492 50703 31 3572 485 15099 -1 -1
124 123639 70 56344 635 2408 -1 -1
124 6559 457 333 771 15660 -1 -1
124 23594 570 22037 -1 -1
124 84684 700 98592 -1 -1
125 233069 690 96129 374 4996 714 66420 -1 -1
126 30195 8 1015 548 5153 -1 -1
126 59993 50 135577 716 33431 -1 -1
126 10064 540 60200 -1 -1
126 22350 880 17786 -1 -1
127 4107 10 29261 825 933 -1 -1
127 325235 352 3282 736 91643 -1 -1
128 26822 598 138865 925 10082 -1 -1
128 26539 423 1747 855 676 829 183708 -1 -1
129 8348 647 188435 516 7539 480 189000 -1 -1
129 13485 827 50653 677 2656 58 8537 963 70409 -1 -1
129 19671 591 88106 535 78987 890 71123 -1 -1
129 61831 29 8184 20 44999 -1 -1
129 18186 239 28587 670 17360 -1 -1
129 33622 848 60300 -1 -1
130 5136 632 8947 66 12145 224 147264 -1 -1
130 26558 322 78735 272 9893 522 14844 -1 -1
130 187465 591 88837 -1 -1
131 5695 766 56949 427 15911 449 7594 608 22966 -1 -1
131 82990 480 3706 422 154143 -1 -1
131 15776 746 10137 -1 -1
132 88101 42 18967 606 22489 -1 -1
132 87261 330 217167 976 8009 -1 -1
133 46701 981 20374 468 63617 379 62354 586 105558 -1 -1
133 25663 59 42607 301 37990 -1 -1
133 146937 354 73048 -1 -1
134 31681 748 20574 864 18623 -1 -1
134 110248 878 122667 -1 -1
135 2293 579 3522 94 55817 2 21995 622 2688 -1 -1
135 1649 469 76710 158 65034 817 113026 -1 -1
135 22897 161 140061 726 58756 -1 -1
135 29896 25 7537 82 11537 636 105059 -1 -1
135 140 543 7646 690 46529 584 25200 654 22771 277 29087 590 17373 -1 -1
135 212567 539 39496 937 126858 -1 -1
136 75657 88 39128 575 35246 370 110061 763 36350 -1 -1
137 65785 412 20008 445 67227 -1 -1
137 106180 748 42556 321 51606 167 8845 507 20803 -1 -1
138 59814 789 2802 510 4519 195 40564 262 40441 670 57332 -1 -1
138 82717 894 34213 -1 -1
139 7035 899 197504 -1 -1
139 102529 385 143740 331 59000 556 23719 -1 -1
139 18721 31 154560 547 89335 -1 -1
139 1124 435 208507 54 71140 -1 -1
140 72636 868 9368 997 9091 -1 -1
140 11722 921 24097 -1 -1
140 35363 296 34452 297 42368 -1 -1
140 50092 932 1308 -1 -1
140 14472 349 13011 944 74889 -1 -1
141 13644 639 44647 158 91406 972 32617 -1 -1
141 2880 376 8343 360 1761 933 32543 -1 -1
141 103719 533 7462 -1 -1
141 6895 871 49396 -1 -1
142 71842 455 35958 162 161343 537 111461 -1 -1
142 7941 590 47375 -1 -1
143 24457 86 87192 746 63262 970 2219 -1 -1
143 1635 18 92527 643 54381 241 184256 -1 -1
143 46287 934 40406 -1 -1
143 125061 503 3271 554 22174 463 88568 35 33503 571 7748 -1 -1
143 96796 598 97758 499 32529 713 15645 -1 -1
144 18795 253 75858 476 51675 -1 -1
144 2018 62 100883 642 39717 766 39471 -1 -1
145 58213 81 35237 867 73465 -1 -1
145 14124 516 65540 -1 -1
145 6726 607 34257 876 17517 -1 -1
145 68339 667 21198 386 12202 989 107285 -1 -1
146 108156 428 59126 212 25971 172 24994 -1 -1
146 20045 995 8960 181 62432 896 45063 -1 -1
147 32094 88 76675 601 114136 410 20046 333 48022 -1 -1
147 10716 995 13021 305 8886 943 34586 -1 -1
147 34205 846 14767 -1 -1
147 259570 179 152896 -1 -1
148 21726 106 17110 695 3521 -1 -1
148 19485 591 375 278 59130 60 4001 950 100700 -1 -1
148 41055 126 55985 277 33204 473 65389 -1 -1
149 19847 223 25021 672 43623 -1 -1
149 40791 801 148458 -1 -1
149 18767 580 30747 -1 -1
149 98656 471 150031 434 12866 316 13634 327 18258 308 38200 -1 -1
149 5586 939 35012 -1 -1
150 15925 914 221992 526 45515 592 146171 -1 -1
150 12336 167 40114 850 25457 -1 -1
150 11853 337 126561 882 90435 -1 -1
150 47604 630 42664 877 69820 -1 -1
150 68855 294 11624 954 48503 -1 -1
151 57484 273 189234 657 12561 -1 -1
151 67600 192 49829 797 37352 -1 -1
151 51449 910 35927 -1 -1
152 55322 451 21564 836 38583 -1 -1
152 25837 624 15394 834 9560 -1 -1
152 13010 165 85179 930 24320 -1 -1
152 69938 632 90895 -1 -1
153 20975 308 16415 371 7757 379 127119 619 44286 -1 -1
153 153061 435 18200 939 40069 -1 -1
153 2583 876 33869 -1 -1
153 54860 945 92557 -1 -1
154 253073 994 36753 -1 -1
155 26035 704 23421 678 184 785 174370 -1 -1
155 89189 466 29211 528 13413 344 10292 361 17329 113 72507 -1 -1
155 52957 860 42435 -1 -1
156 31677 492 24158 464 25827 575 132639 -1 -1
156 53340 514 60175 956 44066 -1 -1
156 187890 356 47639 -1 -1
157 7077 852 13634 -1 -1
157 17196 454 13744 928 20106 -1 -1
157 9215 532 209087 -1 -1
157 154862 932 44343 -1 -1
157 37593 109 41826 950 3389 -1 -1
158 125353 52 61111 874 23964 -1 -1
159 120844 552 27222 137 122746 596 21194 -1 -1
160 57003 345 89298 132 16504 587 9719 -1 -1
160 14224 855 62947 -1 -1
161 10509 980 19026 979 508 882 173851 -1 -1
161 29892 572 17255 917 64707 -1 -1
161 76171 354 80329 772 28771 -1 -1
161 3305 780 35980 528 9075 444 6240 839 15878 -1 -1
162 317257 918 29582 -1 -1
163 1462 165 12848 639 11927 814 49121 -1 -1
163 169122 250 1186 127 55915 976 15082 -1 -1
164 57422 275 1291 573 16701 295 150204 -1 -1
164 36497 720 113287 -1 -1
165 52687 450 2456 250 20972 698 18375 -1 -1
165 88116 106 20155 98 24644 -1 -1
166 52655 447 7994 687 45584 636 102775 -1 -1
167 10756 953 34297 -1 -1
167 18936 664 27924 546 26271 145 96800 107 31259 -1 -1
167 126908 678 45536 -1 -1
168 28485 656 189968 -1 -1
168 3590 858 119671 -1 -1
168 1234 705 50911 610 76409 -1 -1
168 179327 641 126531 -1 -1
169 26361 758 101990 765 93101 -1 -1
169 184205 456 209832 232 18998 65 16434 164 761 -1 -1
169 1364 39 55953 731 62985 -1 -1
170 36400 731 218070 -1 -1
170 42677 856 31003 -1 -1
170 261936 284 52049 339 41613 -1 -1
171 3088 881 20863 409 26991 371 120411 979 84644 -1 -1
171 17849 610 24071 627 40452 -1 -1
171 78407 796 54827 -1 -1
172 145548 680 11815 -1 -1
172 305206 942 31059 -1 -1
173 33478 839 28826 304 27455 955 32448 -1 -1
173 146184 65 26641 365 28529 533 10911 108 77582 605 33719 -1 -1
173 43565 246 102549 90 6603 -1 -1
174 64712 733 19310 570 16449 507 31331 412 95160 -1 -1
174 5001 126 43030 169 122768 44 12719 -1 -1
174 76780 853 10129 215 213401 940 127395 -1 -1
174 6791 328 38429 826 118369 -1 -1
174 9147 579 97728 478 48566 611 90326 -1 -1
175 219380 559 98874 920 9450 -1 -1
176 69296 149 73476 783 84581 -1 -1
176 121650 912 53679 -1 -1
177 76909 186 96483 660 114720 -1 -1
177 66935 553 83760 654 83123 -1 -1
178 52137 247 12953 642 2625 184 202964 -1 -1
178 8988 264 180506 185 38853 173 33047 -1 -1
178 135387 6 235464 782 2171 -1 -1
179 27151 797 103421 301 191 493 1130 572 5072 269 52676 826 51556 -1 -1
179 3828 447 12695 -1 -1
179 35062 376 54436 726 30333 157 23995 766 9124 -1 -1
179 143222 353 5775 -1 -1
180 77224 360 50146 479 60878 348 90396 -1 -1
180 47170 710 7816 674 19235 940 131664 -1 -1
181 76985 371 105294 414 46562 880 25576 -1 -1
181 134374 741 129068 487 111247 162 104585 -1 -1
182 87104 54 49456 84 48057 946 7469 -1 -1
182 38520 438 234979 426 161799 -1 -1
182 17592 994 42009 -1 -1
183 33462 675 98056 377 154366 88 7888 367 78482 840 44591 -1 -1
183 61859 111 20298 266 696 829 2483 -1 -1
183 283504 41 77189 346 41917 -1 -1
184 14385 421 128586 -1 -1
184 36868 420 45323 496 233653 -1 -1
184 65784 643 15070 -1 -1
184 177579 710 264782 -1 -1
185 15801 800 501 -1 -1
185 67656 434 1964 312 60399 -1 -1
185 93021 279 69152 43 59765 -1 -1
186 13549 304 16415 11 22298 837 234677 -1 -1
186 102877 165 39087 185 14272 993 33945 -1 -1
187 22913 93 72085 659 58060 -1 -1
187 2314 890 12590 175 117789 729 47470 -1 -1
187 72302 968 13078 -1 -1
187 13970 155 30975 210 106162 134 15632 706 49716 -1 -1
188 207295 872 134105 -1 -1
189 7482 982 27480 -1 -1
189 140889 23 229119 199 45280 -1 -1
190 41923 81 10065 488 48408 276 98 954 23793 -1 -1
190 68574 271 25361 172 1990 748 14183 -1 -1
190 2374 748 39910 -1 -1
191 138896 396 38772 362 12114 86 22667 -1 -1
191 27710 624 14704 664 36767 355 10961 276 63539 456 69684 -1 -1
191 34073 808 14273 -1 -1
191 51351 44 45962 476 4606 -1 -1
192 93070 581 22214 110 75755 195 10172 260 124440 -1 -1
193 23707 444 16954 80 31257 555 109211 -1 -1
193 22496 123 157255 108 18008 302 111837 -1 -1
193 19557 700 16846 -1 -1
193 164942 382 13647 94 24580 240 47943 -1 -1
194 97283 155 11095 334 75803 -1 -1
194 173284 470 173204 -1 -1
195 12522 193 56279 698 3965 -1 -1
195 31205 210 18029 256 97431 590 3744 -1 -1
195 54283 104 4774 -1 -1
196 31837 149 83371 203 47447 -1 -1
196 101159 200 45266 41 52813 -1 -1
197 37557 169 49841 544 5389 917 146012 -1 -1
197 144167 963 74224 -1 -1
197 121470 878 9773 -1 -1
198 27897 8 85 414 14863 -1 -1
198 63498 517 108022 629 80843 413 54465 672 98615 -1 -1
198 20458 886 99593 -1 -1
198 27157 34 38322 450 18944 271 17728 915 3822 -1 -1
199 15571 445 82129 886 171964 -1 -1
199 16310 943 47497 -1 -1
199 15556 462 82549 18 34373 151 12514 123 117670 -1 -1
199 7104 609 21200 -1 -1
200 52604 589 33106 81 97101 409 19509 653 16692 -1 -1
200 50341 513 28610 548 123724 -1 -1
200 66882 817 78171 -1 -1
201 24038 318 49202 859 38059 367 2280 484 855 680 30134 -1 -1
201 69363 581 145375 -1 -1
202 55552 617 72571 598 7947 93 7252 577 7787 -1 -1
203 61798 312 69832 497 44201 -1 -1
203 19355 784 39498 -1 -1
203 43776 896 34353 849 73606 -1 -1
203 60957 998 98487 -1 -1
204 86702 274 147643 382 72923 569 27061 -1 -1
204 106550 166 33016 30 59142 709 1016 -1 -1
205 57233 39 3625 243 34938 797 11245 -1 -1
205 11612 730 69320 599 164075 -1 -1
205 62135 615 63715 784 36724 -1 -1
205 55170 669 79511 -1 -1
206 103296 535 44367 -1 -1
206 10725 524 14620 687 36439 -1 -1
207 33118 101 135870 310 25042 -1 -1
207 170094 667 63047 417 293 692 127296 -1 -1
208 11333 492 11479 727 77342 -1 -1
208 64238 627 19359 -1 -1
208 109274 832 203867 -1 -1
209 11834 377 18961 245 120407 916 177564 -1 -1
209 1707 779 143144 -1 -1
209 17218 738 5892 196 44672 540 156984 -1 -1
209 47592 874 62499 -1 -1
209 20090 911 11942 -1 -1
209 80791 28 2626 290 301771 -1 -1
210 59770 713 165796 -1 -1
210 171022 79 44098 191 83004 -1 -1
211 133290 336 110212 56 54493 488 24481 -1 -1
211 104994 640 68070 -1 -1
212 22596 698 16594 583 1176 974 4342 -1 -1
212 47746 110 141645 423 79958 -1 -1
212 43750 706 80382 -1 -1
212 26247 507 126356 380 65908 766 3468 -1 -1
212 103079 715 97405 307 8509 790 13222 -1 -1
213 88590 896 97468 -1 -1
214 276634 439 17007 195 74326 909 22324 -1 -1
215 12568 890 42452 8 172977 600 626 -1 -1
215 80276 567 110510 778 146315 -1 -1
215 148215 636 8315 781 127459 -1 -1
216 155814 849 19546 718 81846 569 20886 457 21202 825 14367 -1 -1
217 61470 514 31122 763 40617 -1 -1
217 9977 169 29764 932 113092 -1 -1
217 24511 145 29260 774 17606 -1 -1
217 4996 965 59408 304 146658 221 8285 914 67867 -1 -1
217 39553 410 29980 716 94522 -1 -1
217 27137 588 3418 672 43733 -1 -1
217 10503 563 53674 182 40516 395 45142 -1 -1
218 102511 866 272546 -1 -1
218 122927 688 17144 -1 -1
219 12965 67 45476 871 65190 638 59387 64 125882 608 40177 -1 -1
219 19328 872 151644 -1 -1
219 7758 548 28956 436 101532 514 5917 -1 -1
219 5534 164 33889 717 17346 -1 -1
219 49393 414 8461 -1 -1
219 86348 97 103287 27 22726 -1 -1
220 49738 503 307651 -1 -1
220 44227 413 10292 495 33062 783 11914 -1 -1
221 60570 88 87773 555 1557 -1 -1
221 16325 54 13532 248 25866 128 6104 -1 -1
221 198226 838 19210 -1 -1
222 560 949 81332 -1 -1
222 70071 909 16185 -1 -1
222 56933 261 89560 743 6945 -1 -1
222 65300 792 42868 -1 -1
223 13465 727 64174 -1 -1
223 111549 541 15408 144 27289 533 18243 959 16973 -1 -1
224 96043 695 52793 -1 -1
224 27497 983 40573 -1 -1
224 28250 214 42628 223 49709 219 39787 -1 -1
224 30799 652 36270 63 30055 525 68999 -1 -1
225 44555 386 49919 868 45945 -1 -1
225 30936 223 48918 931 22591 -1 -1
225 90586 387 42505 676 61299 -1 -1
226 38112 442 11432 878 27255 -1 -1
226 12170 648 10122 443 83410 732 11127 -1 -1
226 120714 151 11850 28 171856 -1 -1
227 7297 748 91501 -1 -1
227 139387 57 82960 686 27083 -1 -1
227 46930 448 7563 822 89244 -1 -1
228 7826 396 11747 188 203826 -1 -1
228 194227 954 49332 -1 -1
228 62 960 65339 -1 -1
228 65073 464 12152 487 6643 323 94230 -1 -1
229 32408 48 18703 649 55306 -1 -1
229 180040 612 82091 -1 -1
230 69100 792 16744 -1 -1
230 17647 379 141438 336 106689 -1 -1
231 46978 589 141085 -1 -1
231 171 572 5002 389 104608 -1 -1
231 136365 821 145889 -1 -1
232 78038 41 12681 129 16655 169 19082 407 8163 -1 -1
232 15979 811 65178 -1 -1
232 3707 246 45543 786 111333 -1 -1
232 75162 911 15348 -1 -1
233 5636 268 7443 142 147434 186 55895 415 94628 328 4415 862 19492 -1 -1
233 51805 497 324391 -1 -1
233 70216 87 76046 305 38231 372 20666 -1 -1
233 118590 492 56844 37 3840 46 159819 -1 -1
234 51613 274 87253 833 107428 -1 -1
234 100309 592 40596 100 34792 841 29412 -1 -1
234 135067 86 68403 431 62003 -1 -1
235 31724 308 51283 765 19971 -1 -1
235 7485 496 16999 407 52471 658 90351 -1 -1
235 51416 111 18906 733 41096 -1 -1
236 54655 868 45738 40 66929 47 56388 519 25980 -1 -1
237 27323 584 64419 516 79381 -1 -1
237 94065 450 51912 -1 -1
237 50990 914 91271 -1 -1
237 135162 502 7789 156 173992 -1 -1
238 36727 62 64886 989 87037 -1 -1
238 76233 141 16440 493 63340 -1 -1
238 87677 89 1254 405 42543 797 16326 -1 -1
239 220656 408 34280 -1 -1
240 141820 974 32045 -1 -1
240 113233 592 136498 393 63208 328 18936 808 54276 -1 -1
241 3535 54 35344 735 28254 -1 -1
241 24912 571 115312 345 84810 8 1754 640 55107 -1 -1
241 349893 34 148591 -1 -1
242 68692 280 36240 316 57047 -1 -1
242 270 730 164565 287 32814 237 197293 818 12035 -1 -1
242 19623 618 32 463 28080 939 3021 -1 -1
242 9402 622 35482 -1 -1
242 35929 356 192405 591 30433 -1 -1
243 194904 108 31660 666 7695 288 19335 420 140429 -1 -1
243 31823 748 6024 969 45622 -1 -1
244 74968 457 186148 498 96072 -1 -1
244 23141 302 183739 869 27298 -1 -1
244 24033 221 15041 696 19248 -1 -1
244 29716 324 102676 581 43224 515 93254 -1 -1
245 100366 84 83732 187 40048 169 62125 -1 -1
245 798 141 34020 539 45406 54 1749 403 46685 150 58030 -1 -1
245 199376 340 29585 192 57056 317 10151 -1 -1
246 69439 498 2407 31 16819 178 42629 -1 -1
246 16004 321 33949 -1 -1
246 37528 833 132184 -1 -1
246 142126 151 19925 921 20599 -1 -1
247 93998 962 30174 -1 -1
248 52069 588 26212 47 15627 50 68976 -1 -1
248 65045 149 35350 852 17985 -1 -1
249 88293 751 78475 -1 -1
249 135613 834 5798 374 19408 268 55804 298 5483 141 3637 -1 -1
249 198208 626 18780 -1 -1
250 40308 117 140070 230 33871 -1 -1
250 24579 223 10053 482 137724 -1 -1
250 5554 856 80667 -1 -1
250 65539 166 115596 768 21328 -1 -1
251 86082 57 47716 887 9670 -1 -1
251 24991 353 25930 -1 -1
251 54041 919 16969 627 53615 950 73941 -1 -1
252 112923 941 61404 713 64512 206 35794 407 84844 825 62670 -1 -1
253 131593 834 152 624 58449 775 28334 -1 -1
253 2038 657 2033 -1 -1
253 35914 423 42586 351 118487 98 39885 951 19408 -1 -1
254 29589 995 4160 314 15779 16 8906 965 142240 -1 -1
254 98342 121 151936 454 22054 -1 -1
254 13526 315 142474 237 14212 -1 -1
254 138551 639 87569 -1 -1
255 29907 6 9536 529 45732 -1 -1
255 22097 935 49971 -1 -1
255 25203 625 140862 327 95082 197 32058 -1 -1
255 18784 860 9923 -1 -1
256 24200 946 37662 -1 -1
256 44080 39 20640 215 19968 -1 -1
256 1084 765 22010 -1 -1
256 84169 52 19765 820 117246 -1 -1
256 31477 359 11669 430 46799 981 43501 -1 -1
257 11780 628 47039 883 53764 -1 -1
257 310334 744 68440 -1 -1
258 114191 39 26797 16 207210 -1 -1
258 78950 937 11307 -1 -1
259 42181 607 86387 -1 -1
259 7207 766 24665 -1 -1
259 16019 628 67399 766 4683 -1 -1
260 4054 310 11822 190 13382 665 41313 -1 -1
260 55929 323 121499 606 2469 546 40746 432 118149 878 17436 -1 -1
260 2370 744 19325 991 70371 -1 -1
260 69180 117 34380 552 69902 -1 -1
261 16446 787 20003 604 114026 897 9810 -1 -1
261 42892 768 63435 -1 -1
261 99845 24 40868 566 17620 477 1829 430 92975 -1 -1
261 35801 125 58981 626 10849 -1 -1
262 120795 442 12366 450 1812 198 154372 347 17704 -1 -1
263 52795 508 92762 -1 -1
263 14944 108 68452 -1 -1
263 25808 642 196782 -1 -1
263 8030 377 21128 649 81281 285 75477 149 15664 158 236 -1 -1
264 12793 75 19830 583 11695 -1 -1
264 140579 934 83161 -1 -1
264 719 34 47838 718 16659 -1 -1
264 95717 631 43479 -1 -1
265 55833 497 15892 656 116612 675 49192 -1 -1
265 47404 464 93347 487 57314 -1 -1
265 8696 664 43576 853 59387 -1 -1
265 29792 180 31858 74 33060 -1 -1
265 5327 506 81144 671 200983 -1 -1
265 94367 384 8033 962 8915 -1 -1
266 18903 479 28511 423 174 255 101835 717 22861 -1 -1
266 70377 755 44741 52 9928 391 123464 -1 -1
266 52628 828 1718 -1 -1
267 72787 502 55693 -1 -1
267 4842 953 32381 588 39989 163 91068 998 14066 -1 -1
268 39342 510 23428 742 103486 -1 -1
268 17022 75 74628 697 65630 -1 -1
268 63763 911 50698 -1 -1
268 37605 640 105340 637 8916 734 39880 -1 -1
268 170543 725 53935 -1 -1
269 70709 857 71459 55 58416 792 48338 -1 -1
269 59627 331 8230 -1 -1
269 8963 709 97102 238 215586 -1 -1
269 15842 640 15908 939 59064 -1 -1
270 7610 877 25975 554 42615 129 67945 558 175315 -1 -1
270 73659 152 129316 130 134056 -1 -1
270 89044 948 36385 120 93701 43 11497 177 76553 -1 -1
270 15845 903 31675 -1 -1
271 95395 22 37615 473 38846 -1 -1
272 165493 500 126457 -1 -1
273 104687 593 7746 -1 -1
273 73226 155 16451 99 31544 -1 -1
274 99543 561 34570 847 5001 -1 -1
274 20905 572 13400 342 146481 900 2018 -1 -1
275 119546 645 88264 -1 -1
275 135023 70 167194 941 14789 -1 -1
276 13608 864 87048 -1 -1
276 5801 599 96272 -1 -1
276 70860 580 22086 788 9409 -1 -1
276 72946 253 42664 936 45334 -1 -1
277 20887 863 33137 910 10907 663 6057 532 12732 563 14115 142 13927 651 7087 -1 -1
277 19873 461 168055 372 65146 -1 -1
277 59064 471 74543 -1 -1
277 80134 573 28067 -1 -1
278 123643 686 66371 802 157482 -1 -1
279 104806 301 38244 15 30554 -1 -1
279 25382 523 41267 -1 -1
280 29506 242 1781 627 6864 983 7636 -1 -1
280 89486 498 241975 208 9341 304 2659 790 28451 -1 -1
280 1112 905 4834 -1 -1
280 37694 431 12880 852 73030 -1 -1
280 28753 208 81853 959 110506 -1 -1
281 249028 33 989 141 103298 864 58996 -1 -1
282 5149 469 114039 101 10764 119 15328 696 40462 -1 -1
282 17797 551 232054 319 87716 880 17050 -1 -1
282 23401 46 14215 977 26343 -1 -1
282 16612 617 65020 -1 -1
282 24915 537 182842 165 72465 105 7264 441 6100 -1 -1
282 8306 382 59624 877 68676 -1 -1
283 13646 869 10812 702 22774 223 52593 973 9385 -1 -1
283 31858 186 22584 429 7132 -1 -1
283 22662 849 96222 -1 -1
283 81549 399 153170 143 17815 873 13023 -1 -1
283 158906 619 72446 -1 -1
284 382780 831 2803 -1 -1
285 120457 345 18683 312 110792 86 6330 117 60287 -1 -1
285 29329 658 6325 912 55774 -1 -1
285 37777 345 53466 750 179885 -1 -1
285 871 562 7045 541 55338 277 58798 367 40628 -1 -1
285 48220 814 16207 -1 -1
286 38778 51 26984 905 156101 -1 -1
286 24687 498 45345 515 42161 251 17409 827 21864 -1 -1
286 116729 356 59087 443 64999 -1 -1
287 14960 77 23196 752 13323 -1 -1
287 10264 261 62085 516 32907 413 27238 416 95931 -1 -1
287 14249 624 3027 14 186369 581 8766 -1 -1
287 70147 893 31296 -1 -1
287 233674 383 134791 -1 -1
288 10807 410 8383 579 27263 561 48566 751 14341 -1 -1
288 58889 44 121017 319 19712 556 25774 -1 -1
288 123445 78 57392 901 66755 -1 -1
289 411533 321 25989 734 18407 -1 -1
290 62604 635 147465 44 20275 320 130529 -1 -1
291 38882 603 36600 323 55022 43 76985 466 48556 -1 -1
291 22852 235 67378 783 107954 93 108399 990 21718 -1 -1
291 71807 723 84045 965 43984 -1 -1
291 80649 340 119302 -1 -1
292 36496 423 62252 662 91909 -1 -1
292 6981 10 62042 67 25565 714 3349 -1 -1
292 54033 352 58811 624 4770 191 38622 730 19746 -1 -1
292 36533 795 157776 511 70609 809 76008 -1 -1
292 51981 331 87818 779 27274 -1 -1
292 8164 82 43270 352 133355 461 99932 -1 -1
293 8630 630 78779 396 7032 392 27673 873 5273 -1 -1
293 42950 988 6137 -1 -1
293 71839 450 2492 -1 -1
294 20247 201 51465 877 43565 -1 -1
294 5245 414 142733 387 41995 648 107516 -1 -1
294 173362 605 46813 102 248580 511 2985 -1 -1
294 29542 764 17026 -1 -1
295 154720 160 9524 734 86315 -1 -1
296 27059 405 21861 376 27620 26 16146 719 22485 -1 -1
296 9882 786 173760 364 64270 64 65869 915 12181 -1 -1
296 32004 403 50165 494 198995 533 72265 -1 -1
297 18906 889 16790 -1 -1
297 39471 936 64314 -1 -1
297 97111 937 87466 -1 -1
298 216740 946 83710 -1 -1
299 83564 540 90210 654 18436 963 210708 -1 -1
299 53741 847 136 680 50804 612 41249 737 64427 -1 -1
300 411914 509 78361 -1 -1
301 39849 121 103945 789 7950 -1 -1
301 8801 406 10261 314 40113 412 15023 718 57637 -1 -1
301 102608 263 24892 923 45076 -1 -1
302 103501 554 26818 -1 -1
303 150690 699 76773 -1 -1
303 7200 889 23010 -1 -1
303 35232 160 31930 328 3812 874 46211 -1 -1
304 26053 341 31039 960 27001 -1 -1
304 16126 322 64135 811 92654 -1 -1
304 20025 589 99007 265 79819 192 34499 552 23508 -1 -1
304 124230 796 90605 -1 -1
305 49263 728 143703 -1 -1
305 25002 48 100784 507 13633 -1 -1
305 43212 783 156288 -1 -1
305 92694 531 101909 -1 -1
306 94852 993 12928 -1 -1
306 141876 495 92436 -1 -1
307 75280 815 120265 -1 -1
307 4808 326 85081 923 83823 -1 -1
307 5697 887 47993 -1 -1
307 44564 22 11541 4 196915 809 44936 -1 -1
307 44867 149 54622 200 14543 -1 -1
307 38114 398 1557 113 43483 223 62209 -1 -1
308 11203 317 43297 576 13675 578 156343 808 3368 -1 -1
308 61546 735 13600 -1 -1
308 13826 562 133602 820 26121 -1 -1
309 41225 574 174063 939 36807 -1 -1
309 15249 385 57534 820 6366 461 42906 607 129185 -1 -1
309 70092 467 14889 205 17577 39 75295 -1 -1
309 30518 766 197 -1 -1
310 72982 39 48802 565 16053 929 2572 -1 -1
310 141291 944 136117 -1 -1
311 796 540 19435 71 78386 694 88595 -1 -1
311 5826 901 50957 -1 -1
311 25086 13 45381 386 14143 368 1960 747 13506 -1 -1
311 95509 701 9823 417 9808 623 108879 -1 -1
311 31463 341 165795 865 8514 -1 -1
312 28472 222 173863 -1 -1
312 9547 624 61563 942 44227 -1 -1
312 74337 190 149839 353 34582 798 5341 -1 -1
313 211458 940 13281 -1 -1
314 105841 126 24051 667 15984 804 24537 -1 -1
314 36340 688 1125 313 45202 991 125907 -1 -1
314 37862 64 32636 -1 -1
315 10900 159 111638 134 90658 446 977 914 1125 -1 -1
315 33672 485 142491 255 90059 963 2899 -1 -1
315 258913 997 114989 -1 -1
316 72960 353 27271 217 60696 648 1762 -1 -1
316 16125 93 8384 109 13839 504 10719 -1 -1
316 182378 141 60652 475 46044 933 89814 -1 -1
317 86250 456 32489 305 65010 387 20665 -1 -1
317 1861 292 17191 966 268480 -1 -1
317 24175 12 24280 610 51100 -1 -1
317 9601 699 16042 -1 -1
318 67199 134 50191 116 5017 -1 -1
318 34946 707 69392 767 133353 -1 -1
319 100913 904 63418 -1 -1
319 59976 292 39879 894 69970 -1 -1
320 56101 454 135768 981 58872 -1 -1
320 141788 124 41841 307 124315 -1 -1
321 64072 974 9190 -1 -1
321 19173 288 68976 26 5988 6 72030 295 2254 -1 -1
322 125654 375 10144 157 192294 -1 -1
323 9790 132 25686 277 67217 -1 -1
323 106891 786 92921 -1 -1
323 81490 343 23436 873 65954 -1 -1
324 113010 588 2828 72 46094 703 22178 -1 -1
325 11266 789 81261 736 194816 -1 -1
325 69955 309 38316 325 6347 511 10740 357 58601 593 44456 -1 -1
325 31679 301 19472 276 31264 460 69365 -1 -1
326 14368 953 33801 -1 -1
326 102696 229 195382 135 51863 -1 -1
326 118231 662 114578 -1 -1
327 130702 761 5314 995 78217 -1 -1
327 25380 674 40552 -1 -1
327 64896 723 42297 -1 -1
328 84010 240 125244 70 18480 105 8115 -1 -1
328 107927 0 36466 604 18659 114 5867 768 60838 -1 -1
329 115984 985 252711 -1 -1
329 37757 692 9655 294 48625 606 16597 -1 -1
330 79647 301 156310 32 28916 -1 -1
330 127690 482 29240 944 8691 -1 -1
331 205544 568 31077 57 76047 95 19583 877 52279 -1 -1
332 41194 707 685 343 3562 737 19698 32 216045 638 26005 -1 -1
332 1303 376 32796 214 23688 981 13590 -1 -1
332 53359 858 229459 -1 -1
332 105523 859 130025 -1 -1
332 39122 108 80386 155 2126 -1 -1
333 54800 667 58535 -1 -1
333 112342 986 12907 -1 -1
334 458890 100 68728 501 31277 -1 -1
335 11142 602 85444 -1 -1
335 113327 350 57815 763 32491 -1 -1
336 37943 740 150606 105 258071 209 40202 -1 -1
336 89137 576 6309 580 68331 -1 -1
336 70053 554 132882 -1 -1
337 29769 229 90071 151 6966 123 38686 798 86267 -1 -1
337 152858 827 27822 -1 -1
338 13379 928 13778 714 52528 593 121058 766 72909 -1 -1
338 20741 715 24620 896 2891 -1 -1
338 11525 888 42965 710 129310 695 24704 -1 -1
338 12821 752 97641 351 74638 930 137055 -1 -1
338 142858 414 10862 340 73168 561 88763 -1 -1
338 79840 172 40557 780 19214 -1 -1
339 16308 926 39900 320 56429 500 13470 201 1557 793 5681 -1 -1
339 64715 335 13325 323 44809 885 24433 -1 -1
339 23650 167 173352 791 10682 -1 -1
339 12048 662 15291 492 29772 397 118658 841 30271 -1 -1
339 142573 79 208300 962 15929 -1 -1
340 12496 716 18957 805 146602 -1 -1
340 20418 217 37734 14 72419 955 3176 -1 -1
340 24249 341 8193 328 17059 462 26489 -1 -1
340 79434 479 27922 36 147023 -1 -1
341 1893 795 112461 -1 -1
341 53005 581 21180 -1 -1
341 27930 332 150645 -1 -1
341 74152 560 293826 -1 -1
342 188973 137 5012 853 60058 -1 -1
343 24326 251 49404 706 132514 -1 -1
343 25689 790 5695 108 15210 244 145697 266 11590 -1 -1
343 176304 735 65306 -1 -1
344 16461 611 164031 535 174129 -1 -1
344 25701 986 56735 -1 -1
344 127251 686 62871 569 6095 884 105329 -1 -1
344 114754 783 40661 -1 -1
345 64368 234 26839 880 25771 -1 -1
345 116786 590 134457 392 88185 757 53870 -1 -1
346 29571 178 111093 108 2801 145 30928 69 12582 296 30576 -1 -1
346 29588 571 35983 38 81383 835 21539 -1 -1
346 42918 447 79890 862 68420 -1 -1
347 3489 527 88032 946 57546 281 8911 638 36852 -1 -1
347 29298 71 186237 129 4015 -1 -1
347 107783 428 152086 539 3018 -1 -1
347 38580 873 38033 -1 -1
348 59547 291 74321 590 121235 -1 -1
348 46169 973 78073 -1 -1
348 71009 420 33231 863 31056 -1 -1
348 332879 321 40959 109 10854 -1 -1
349 38275 124 4027 562 88629 -1 -1
349 97069 311 137444 86 43714 71 8431 -1 -1
349 21723 207 74168 186 17337 380 2658 590 25611 -1 -1
349 67827 383 6692 84 76182 927 30538 -1 -1
350 103305 644 86572 327 145566 586 51570 566 66340 -1 -1
350 70934 733 2411 846 23142 -1 -1
351 26028 774 437964 -1 -1
351 92054 703 202228 654 13384 28 24166 564 14673 -1 -1
351 16069 564 76521 43 107595 371 24418 793 33715 -1 -1
351 25686 510 66578 73 17915 941 28327 -1 -1
352 11290 24 45030 894 11758 840 156389 -1 -1
352 48116 785 30784 925 85215 -1 -1
352 47209 141 25766 890 33284 -1 -1
353 83812 255 110923 80 12909 173 132616 420 15361 -1 -1
353 21779 484 48193 39 37848 306 42940 -1 -1
353 44362 186 48533 108 13152 249 7859 264 18079 -1 -1
354 14070 69 116386 363 19779 -1 -1
354 45712 665 63332 -1 -1
354 127878 387 111022 -1 -1
355 11897 977 178582 -1 -1
355 17347 315 8867 92 7427 74 40625 874 6275 -1 -1
355 57004 603 23941 110 60706 194 125554 14 4560 -1 -1
355 55230 583 61123 -1 -1
356 55552 159 50800 301 85185 54 19037 62 47764 83 16506 -1 -1
356 245317 160 15659 373 7710 -1 -1
357 61383 736 87288 367 17307 479 12852 495 3939 531 14626 765 93463 -1 -1
357 21924 206 57057 794 40990 -1 -1
357 1587 233 70584 970 30740 -1 -1
357 137542 794 44362 -1 -1
358 12848 428 52143 673 453681 -1 -1
358 71008 923 20138 -1 -1
358 40991 960 80295 217 40789 641 10117 -1 -1
358 6612 408 81270 417 81502 -1 -1
358 57809 332 490 143 65677 919 10440 -1 -1
359 98623 493 227854 142 115923 -1 -1
359 47199 967 6634 -1 -1
360 74253 61 98451 799 10537 -1 -1
360 43041 473 3232 319 58447 122 15093 -1 -1
360 31931 763 13573 -1 -1
361 26220 205 62559 977 32001 -1 -1
361 4810 420 53 544 15485 273 63742 395 1089 364 11171 530 120328 -1 -1
362 19093 912 109907 662 19473 874 51083 -1 -1
362 4455 748 171041 987 57384 -1 -1
362 26595 698 8426 479 14872 857 22471 -1 -1
362 39529 513 60394 232 31620 706 13963 -1 -1
362 3364 786 6905 -1 -1
362 152990 248 18473 850 3707 -1 -1
363 17374 474 650 54 27966 598 23147 -1 -1
363 28541 41 99825 167 139746 -1 -1
363 89955 479 7583 257 104314 942 34560 -1 -1
364 31493 194 60137 525 1309 39 35847 120 605 253 4352 271 24700 -1 -1
364 50239 848 254293 -1 -1
364 1983 353 5936 413 18075 463 8102 450 69157 210 67597 -1 -1
364 35822 962 14691 -1 -1
364 163403 488 99993 -1 -1
365 31711 256 52982 440 56833 447 347 403 37698 413 76778 -1 -1
365 6600 644 47166 731 53889 21 6630 985 39305 -1 -1
365 72038 55 15110 297 18906 360 17503 -1 -1
365 27852 706 176851 945 18702 -1 -1
365 19462 682 75638 948 96549 -1 -1
365 66659 276 28605 972 130340 -1 -1
366 43645 246 12003 547 52144 253 96852 380 25964 -1 -1
366 83583 664 31572 -1 -1
367 228533 298 82293 727 85485 -1 -1
368 25206 637 7993 235 6224 697 22272 369 54609 361 69338 447 39283 -1 -1
368 7340 103 59423 369 22903 33 18959 646 61145 -1 -1
368 128361 343 48383 697 7817 -1 -1
368 260856 121 90073 -1 -1
369 40082 40 172881 90 15009 873 22606 -1 -1
369 37267 850 11325 80 126186 75 83215 40 61218 -1 -1
369 23695 694 93938 47 45162 676 78554 -1 -1
369 12049 242 21986 37 32027 601 40399 -1 -1
370 107374 163 91279 341 46188 219 38653 671 8955 -1 -1
370 81043 407 129523 -1 -1
371 17883 466 84199 409 27215 665 78278 -1 -1
371 1239 34 42464 782 71382 -1 -1
371 4257 983 18799 706 14899 411 173422 694 90038 -1 -1
371 153064 351 5547 722 199062 -1 -1
371 45230 72 41505 436 18751 -1 -1
372 55699 379 36256 65 120641 506 112455 -1 -1
372 49227 756 71960 841 10957 -1 -1
372 6431 235 42804 633 171202 -1 -1
372 46177 134 165716 981 51125 -1 -1
373 156972 354 60518 867 16891 -1 -1
374 4631 310 26955 801 57112 -1 -1
374 57508 227 77073 941 27279 -1 -1
374 57507 723 109504 -1 -1
375 44803 840 26177 6 78247 136 97754 -1 -1
375 21073 773 37158 -1 -1
375 16993 740 68404 -1 -1
375 3137 425 137303 -1 -1
376 61033 206 114168 79 3906 577 946 -1 -1
376 45032 809 32136 -1 -1
376 25889 943 69695 -1 -1
376 57993 517 4323 405 16432 870 91993 -1 -1
377 56332 733 4231 576 125521 -1 -1
377 3882 569 53976 155 122613 678 33422 -1 -1
377 18882 118 61022 5 49066 -1 -1
377 32110 303 37373 1 160256 746 1231 -1 -1
378 27791 553 36213 755 19628 982 41608 -1 -1
378 59217 43 4419 519 11296 688 155047 -1 -1
378 161755 35 49843 586 7486 -1 -1
379 40351 474 103906 279 81676 -1 -1
379 26479 633 76069 411 80787 987 141349 -1 -1
379 100339 965 23736 -1 -1
380 56248 735 53655 776 142019 -1 -1
380 442373 318 70023 51 14960 -1 -1
381 17361 110 5300 454 43175 131 75822 820 10082 -1 -1
381 121799 19 211432 627 18147 -1 -1
381 73259 544 97625 -1 -1
382 47461 619 3502 5 246681 544 36148 -1 -1
382 106418 375 33757 -1 -1
382 28310 320 11269 927 196483 -1 -1
382 84069 492 54918 762 61717 -1 -1
383 45580 363 91147 551 216874 -1 -1
383 51975 171 29839 437 5556 -1 -1
384 676 697 10281 -1 -1
384 1080 842 224059 -1 -1
384 39747 486 25973 120 7162 803 6315 -1 -1
384 65218 662 68300 267 93576 349 155632 -1 -1
385 22251 829 78518 684 180604 -1 -1
385 62516 540 12142 349 68696 129 9201 897 10553 -1 -1
386 172395 54 45889 852 107551 -1 -1
387 122464 185 204169 232 14361 171 13092 -1 -1
388 637 561 34813 256 29505 316 53081 225 42737 842 7354 -1 -1
388 52389 3 150480 834 98682 -1 -1
388 5470 276 104425 832 22720 -1 -1
388 136243 240 1595 576 72824 -1 -1
389 3431 19 30182 894 57626 -1 -1
389 27288 734 12770 756 132132 729 81516 -1 -1
389 24193 819 167029 -1 -1
389 61255 883 49518 -1 -1
390 29239 220 45679 144 10132 907 374107 -1 -1
390 49176 7 62197 212 48588 529 25267 -1 -1
390 359 780 6946 -1 -1
390 138399 114 10590 21 42884 190 14010 639 33870 -1 -1
391 779 727 3883 715 30615 277 57081 543 93508 769 5172 -1 -1
391 106464 965 100033 -1 -1
391 36744 628 8067 632 57504 255 40004 79 24876 950 4351 -1 -1
392 36185 505 86707 889 43013 369 36247 396 107676 434 10491 564 52272 -1 -1
392 101152 138 30795 135 54919 143 13959 748 7902 -1 -1
392 21512 42 14757 363 14801 -1 -1
393 49044 165 30434 82 89617 532 47456 -1 -1
393 51415 769 7968 30 92367 565 37123 146 45900 262 79169 -1 -1
393 77557 35 3062 171 50833 248 22112 -1 -1
394 32080 32 16756 547 42870 725 130399 -1 -1
394 22525 236 58533 459 106076 736 19090 -1 -1
394 23061 427 49582 864 6333 -1 -1
394 829 551 10014 243 51572 623 19582 -1 -1
394 47392 165 14358 402 121999 337 8732 712 79728 -1 -1
394 9378 900 79644 490 8103 589 8520 478 14390 225 43698 653 1351 -1 -1
394 154674 728 175816 -1 -1
395 34330 369 19069 747 98021 -1 -1
395 88677 9 7985 770 32595 -1 -1
395 10810 313 12083 820 120223 -1 -1
395 14145 529 152577 -1 -1
395 80884 682 16397 661 58951 -1 -1
396 176054 482 3779 993 19765 -1 -1
397 44331 561 56414 292 53641 563 43762 -1 -1
397 81498 524 162683 -1 -1
397 8630 746 133607 -1 -1
397 142837 636 29894 -1 -1
398 23007 883 8507 -1 -1
398 115320 28 39968 708 325703 -1 -1
398 4645 884 92775 -1 -1
398 95679 439 72341 544 27891 63 18153 825 13745 -1 -1
399 9370 34 5661 746 8876 -1 -1
399 65521 430 69502 734 2807 -1 -1
399 80386 677 5386 501 2869 45 59939 721 77863 -1 -1
400 67465 622 12451 911 152700 -1 -1
400 248019 638 41149 -1 -1
401 48577 375 53577 910 60929 -1 -1
401 46447 469 9875 45 23403 38 104230 133 26874 -1 -1
401 298472 51 944 614 50111 -1 -1
402 162 180 95714 389 538 956 24316 -1 -1
402 3558 236 62418 190 49093 690 104374 -1 -1
402 29831 967 48338 -1 -1
402 7634 721 256571 -1 -1
402 53698 950 100450 116 81803 546 20083 -1 -1
402 102963 960 89532 -1 -1
402 25485 917 125571 -1 -1
403 127269 144 97212 195 66920 -1 -1
404 135926 305 91654 950 1038 -1 -1
404 170030 747 30796 -1 -1
405 40129 832 10156 547 87172 969 19632 -1 -1
405 37646 880 11807 -1 -1
405 12595 522 133866 251 47046 197 102774 873 4121 -1 -1
406 23835 252 95822 990 9173 -1 -1
406 111854 151 29595 457 19120 31 10208 8 8263 693 9558 -1 -1
407 34061 808 160742 383 112179 740 6654 -1 -1
407 139383 210 33102 931 19825 -1 -1
408 104484 315 69559 103 25686 695 2636 -1 -1
408 273443 954 36122 -1 -1
409 139017 472 54390 -1 -1
409 126575 923 2741 -1 -1
410 51626 645 5382 647 4623 404 193170 518 62455 -1 -1
410 112839 339 165492 701 14140 -1 -1
410 84755 950 52726 -1 -1
411 37343 359 61355 637 107957 -1 -1
411 81034 970 59223 -1 -1
412 71625 959 82225 -1 -1
412 103519 167 21557 848 38745 -1 -1
413 40587 335 96322 704 235149 -1 -1
413 130164 165 5957 191 55175 566 65341 -1 -1
414 68348 771 3369 114 11476 337 14361 -1 -1
414 23689 562 4959 910 20747 -1 -1
415 179508 562 37543 127 23798 777 95249 -1 -1
416 95148 431 50856 376 23055 688 8620 -1 -1
416 42846 462 9044 232 84443 995 87432 -1 -1
417 174154 590 27076 693 61636 -1 -1
417 168890 465 104352 -1 -1
418 44494 6 18541 77 28205 616 8353 -1 -1
418 41816 793 19513 683 32439 601 53202 970 51900 -1 -1
418 72399 303 16866 163 35737 940 4652 -1 -1
418 103694 173 112889 734 7935 -1 -1
419 12709 109 108060 355 3887 152 203368 -1 -1
419 38297 218 133918 -1 -1
419 98154 313 14753 68 89315 -1 -1
419 15553 912 57580 -1 -1
420 27236 158 18194 612 9595 874 56279 -1 -1
420 44166 919 93951 -1 -1
421 28790 631 183253 699 104914 -1 -1
421 40148 209 70583 414 80667 898 50674 -1 -1
421 84333 396 3634 755 36873 -1 -1
422 5485 398 71818 287 45391 806 30944 -1 -1
422 13775 768 110333 815 14394 -1 -1
422 44442 744 135926 906 291686 -1 -1
422 26394 281 18552 831 37276 -1 -1
422 25398 305 3992 358 31028 78 8255 844 13585 -1 -1
422 78120 636 18053 657 106489 -1 -1
423 34922 599 15747 297 127070 747 1089 -1 -1
423 163102 50 1238 737 92139 -1 -1
424 218374 670 119218 993 5745 -1 -1
425 23229 455 13972 643 11355 989 19848 -1 -1
425 22668 858 42601 677 28237 125 225570 587 20166 -1 -1
425 19196 373 74771 203 22017 734 11255 -1 -1
426 97197 663 307357 -1 -1
427 27490 889 14608 -1 -1
427 93388 85 49502 601 3566 -1 -1
428 43162 226 160475 615 106809 -1 -1
428 4801 263 191596 280 59032 -1 -1
428 14676 502 12265 372 108061 281 32292 557 26384 -1 -1
428 11898 546 7120 381 6158 168 547 170 25876 835 29879 -1 -1
428 73677 265 7157 901 59589 -1 -1
429 131590 579 5090 596 109849 516 55073 654 45708 -1 -1
429 32981 675 36627 33 51013 879 63246 -1 -1
430 120056 292 10689 43 2958 841 26003 -1 -1
431 75154 374 30229 952 2215 -1 -1
431 52023 252 41066 10 18527 401 56877 -1 -1
432 148660 180 123380 64 28525 548 41716 -1 -1
433 29784 495 84388 -1 -1
433 34315 92 36820 818 119065 -1 -1
433 140110 823 32108 329 310746 -1 -1
434 4336 311 105143 593 6136 -1 -1
434 147 631 42052 556 22858 254 240252 415 28164 -1 -1
434 91412 363 57819 671 25780 55 9118 419 17679 203 3167 132 1664 609 21469 -1 -1
435 136667 939 20499 -1 -1
435 37839 680 11967 151 138454 236 34909 -1 -1
436 4386 481 11851 464 3401 308 6143 508 30496 -1 -1
436 86158 29 302112 697 19140 -1 -1
436 9660 195 262417 267 5599 412 2012 235 81257 -1 -1
437 8468 907 13056 695 121936 288 3416 779 54064 -1 -1
437 221985 692 12960 938 26754 -1 -1
438 43423 545 58363 857 28292 -1 -1
438 154007 411 184484 -1 -1
439 18854 889 56180 -1 -1
439 6914 297 256168 571 51309 -1 -1
439 24377 278 124690 158 14831 817 148 -1 -1
439 26588 654 26685 248 90240 696 29130 -1 -1
439 100544 160 53360 627 67007 -1 -1
440 65681 705 40230 -1 -1
440 17813 949 82568 -1 -1
440 22671 945 16669 996 8169 681 194792 -1 -1
441 88686 509 5788 333 151677 380 6849 -1 -1
441 41556 285 3032 832 121408 -1 -1
442 9515 206 60854 189 14271 79 51095 52 4601 -1 -1
442 22996 511 23347 820 10991 276 7558 897 61037 -1 -1
442 14051 220 410 258 139508 874 14370 -1 -1
442 92174 857 3719 96 56812 474 26685 -1 -1
443 37327 136 6806 358 89939 -1 -1
444 158459 442 89064 982 174063 -1 -1
444 128409 681 26966 -1 -1
445 13448 179 120626 111 68914 -1 -1
445 72525 47 13140 386 70542 -1 -1
445 17205 929 44850 806 5063 213 144239 227 99715 -1 -1
445 76308 997 20323 -1 -1
446 183297 440 9335 684 13591 610 48045 993 7824 -1 -1
447 31291 198 85488 946 79205 -1 -1
447 23845 235 129313 497 35814 -1 -1
447 177933 615 39184 286 145748 429 33593 -1 -1
448 73515 655 3542 967 68739 -1 -1
448 59427 717 86767 -1 -1
448 44263 278 45101 261 32622 -1 -1
449 237533 221 135398 249 45862 15 38165 508 853 -1 -1
450 51755 793 72029 -1 -1
450 50807 609 205193 29 20698 231 11156 954 13465 -1 -1
450 14633 39 96781 417 108184 707 21412 -1 -1
450 46573 886 52491 267 27635 423 63497 767 48038 -1 -1
451 25957 746 48410 693 129696 519 10675 431 53274 51 25061 468 17140 -1 -1
451 59871 205 64308 116 63951 256 5756 -1 -1
452 63041 430 14175 89 51987 278 26979 699 69685 -1 -1
452 55402 902 51442 -1 -1
452 20831 10 2503 464 19347 -1 -1
452 30341 751 60945 -1 -1
452 36289 208 103925 -1 -1
453 69288 498 13007 478 21865 414 65855 -1 -1
453 70260 400 24102 943 97602 -1 -1
454 121900 758 2326 573 119375 47 46552 976 82898 -1 -1
454 39004 748 87427 -1 -1
455 94517 401 61278 13 120297 -1 -1
455 67452 113 3272 555 19767 -1 -1
456 118608 702 31035 751 19557 367 7450 600 36120 106 4021 765 24280 -1 -1
456 4184 114 15706 269 36734 519 12197 -1 -1
456 54062 890 11889 645 85621 361 18639 928 50280 -1 -1
457 40085 618 113974 25 152965 424 58362 -1 -1
457 72398 426 198869 2 13503 787 1360 -1 -1
457 10144 365 31113 637 96729 -1 -1
458 28026 54 119682 916 20589 -1 -1
458 136096 146 15674 387 115824 189 80842 531 21030 -1 -1
458 11957 557 151827 974 10391 -1 -1
458 186442 854 15460 -1 -1
459 305903 294 58626 431 15997 122 53152 272 16529 -1 -1
460 11336 181 16709 364 144692 -1 -1
460 6295 18 10316 915 69814 -1 -1
460 279208 167 3749 280 57804 890 63803 -1 -1
461 50155 495 159885 608 10670 827 92017 -1 -1
461 60404 827 12179 504 23147 65 25852 478 1733 280 21857 289 29590 -1 -1
461 16263 260 64744 450 102852 572 25101 110 54598 779 16240 -1 -1
461 19935 331 65243 0 176458 -1 -1
462 10215 961 229891 -1 -1
462 107089 517 62627 320 58423 506 28067 -1 -1
463 44939 517 36548 627 14757 799 5464 -1 -1
463 41054 638 94658 205 43998 504 107512 -1 -1
463 41197 582 252614 -1 -1
463 45032 353 5991 445 54919 707 56637 -1 -1
463 176751 782 28226 -1 -1
464 10424 776 94392 987 63741 -1 -1
464 134521 326 101617 304 45 87 60895 -1 -1
464 38610 687 105023 -1 -1
465 19240 833 132951 270 413842 -1 -1
465 129364 444 36379 317 133936 304 5449 272 13591 510 41437 -1 -1
466 96532 607 23817 474 11604 56 59581 536 54345 -1 -1
466 41901 272 19183 949 14186 -1 -1
466 21300 547 94967 674 75276 -1 -1
466 17718 322 204167 952 35073 -1 -1
467 27846 480 36890 773 10773 -1 -1
467 24206 625 52871 144 23703 928 124133 -1 -1
467 40372 608 91789 275 27782 368 71760 -1 -1
467 24450 716 19069 980 20518 224 16543 201 108692 485 47462 -1 -1
467 90834 144 24938 161 55666 874 22151 -1 -1
468 66794 320 102130 778 57152 -1 -1
468 6217 145 847 326 14395 -1 -1
469 21207 374 151535 277 28913 921 137682 -1 -1
470 326748 126 250277 385 856 -1 -1
471 65057 877 34050 -1 -1
471 105968 128 8577 810 61300 -1 -1
472 35503 426 136853 825 70552 -1 -1
472 77872 877 22561 487 94922 740 17452 -1 -1
472 97352 67 5371 175 9472 -1 -1
473 5616 950 48029 -1 -1
473 2604 743 98660 500 41569 7 106837 588 52707 -1 -1
473 29767 293 89277 87 115214 70 26818 -1 -1
473 125316 58 3426 931 59678 -1 -1
474 56205 160 20510 129 9825 92 68585 789 92408 -1 -1
474 132888 458 33389 945 190256 -1 -1
475 31155 131 100417 805 55880 -1 -1
475 331003 967 48902 -1 -1
476 45744 622 40055 733 162058 -1 -1
476 93567 462 15221 384 1129 176 264618 711 29277 -1 -1
476 50996 700 8553 429 45090 258 25620 289 51830 220 7761 -1 -1
476 77092 851 24752 -1 -1
477 5728 450 69344 828 49731 -1 -1
477 29805 864 59682 219 39205 160 88420 126 1648 -1 -1
477 132074 298 31454 304 53183 419 20280 -1 -1
478 1984 434 34489 401 62699 361 19511 268 31286 -1 -1
478 24207 154 167295 488 36802 -1 -1
478 38876 710 47083 545 117020 869 175344 -1 -1
479 46595 321 184153 68 168908 560 16558 -1 -1
479 18970 663 22068 703 121214 -1 -1
479 82588 787 105590 -1 -1
480 8653 616 134151 -1 -1
480 213013 123 198133 44 9529 275 11936 -1 -1
481 54608 914 145714 -1 -1
481 25014 875 67249 428 56312 144 29147 351 100198 -1 -1
481 14595 853 35366 989 10721 -1 -1
481 16730 658 142603 -1 -1
482 168066 797 16283 845 184885 -1 -1
483 59673 595 10833 512 179417 -1 -1
483 85743 967 20450 -1 -1
483 312694 454 86389 -1 -1
484 18937 77 115341 771 5561 -1 -1
484 6837 358 29656 142 29658 767 2202 -1 -1
484 94608 455 46139 954 59588 -1 -1
485 13111 712 58082 12 117779 330 15956 -1 -1
485 15306 788 78894 448 54801 154 17967 929 118356 -1 -1
485 306278 925 3910 -1 -1
486 15061 242 35996 736 1273 -1 -1
486 38693 746 10848 499 208409 341 7320 880 5567 -1 -1
486 3195 791 100162 -1 -1
486 16611 171 3625 516 48101 294 4324 959 36632 -1 -1
486 23510 991 41760 -1 -1
486 93980 511 27086 675 83246 -1 -1
487 65668 324 71545 460 19481 196 59218 782 7506 -1 -1
487 48957 975 10714 209 11225 644 35585 -1 -1
487 33164 669 113924 -1 -1
488 85714 583 37955 793 35031 -1 -1
488 17809 445 47879 609 77450 -1 -1
488 10481 973 15690 -1 -1
489 325064 330 79249 474 4914 170 81252 -1 -1
490 19815 230 91540 865 35962 -1 -1
490 19627 546 152044 179 74308 271 50361 795 13481 -1 -1
490 52489 201 4382 292 21268 404 5255 946 30343 -1 -1
490 5586 925 22274 -1 -1
490 79193 536 33791 -1 -1
490 15378 203 73830 293 66214 -1 -1
491 65241 89 501 213 8030 357 25599 -1 -1
491 115717 393 58491 140 112450 686 18582 -1 -1
491 8870 234 54831 88 13325 501 19566 -1 -1
492 54920 804 8125 -1 -1
492 47756 978 16093 862 54196 19 6371 895 68544 -1 -1
493 64150 524 7496 546 64373 656 18421 165 28238 175 60560 674 8493 -1 -1
493 39565 159 10995 862 3619 -1 -1
494 868 543 33202 947 125255 -1 -1
494 29383 621 49396 681 108569 -1 -1
494 9819 429 231800 -1 -1
494 4418 822 57662 353 191130 17 74869 -1 -1
494 85592 988 184252 -1 -1
495 3434 67 114859 721 12705 -1 -1
495 166714 132 18741 319 19255 83 101588 138 20083 -1 -1
496 30872 431 25280 954 28664 343 34852 231 67747 933 9486 -1 -1
496 8655 242 197645 -1 -1
496 14619 248 20597 770 17285 861 64796 -1 -1
496 48717 116 65783 472 10246 615 5549 -1 -1
496 75274 543 196491 -1 -1
497 10192 20 9402 235 66885 373 17009 -1 -1
497 134583 219 33789 538 115948 133 91103 668 4448 -1 -1
497 12546 461 82842 81 14908 995 18091 -1 -1
498 94854 274 230344 542 8512 -1 -1
498 20225 860 94441 -1 -1
498 14476 449 115104 580 12573 -1 -1
499 10748 607 18850 77 22673 332 24568 736 2864 -1 -1
499 74339 69 114173 176 23691 296 3449 -1 -1
500 65681 802 136732 -1 -1
500 242528 28 32980 151 141682 -1 -1
501 74971 375 22909 141 8918 54 45074 265 21274 -1 -1
501 26466 333 36138 369 9240 957 72091 -1 -1
501 14431 637 54548 906 13238 -1 -1
501 68520 205 2113 863 26052 -1 -1
502 63915 180 8834 48 51593 129 136336 502 11758 -1 -1
502 290290 321 97977 556 19092 -1 -1
503 98652 478 197451 762 25976 -1 -1
503 3438 409 121538 796 73703 -1 -1
503 36332 881 108620 182 47958 473 94472 598 6923 -1 -1
503 108153 393 1118 689 29651 -1 -1
504 24492 913 55980 -1 -1
504 7673 267 60957 181 32644 857 19980 -1 -1
504 142464 16 71262 620 188465 -1 -1
504 39230 554 67614 355 11402 536 4936 561 32512 -1 -1
505 40700 433 21848 836 106453 464 47670 800 9455 -1 -1
505 22784 73 28531 299 76158 -1 -1
505 29564 725 147870 -1 -1
505 293832 925 81490 -1 -1
506 256260 916 6677 -1 -1
507 1417 702 118308 -1 -1
507 3321 104 60770 999 143119 -1 -1
507 6867 328 69838 815 3068 -1 -1
507 13460 260 198465 406 15192 915 84880 -1 -1
508 43022 784 61427 990 172586 -1 -1
508 10140 778 103429 -1 -1
508 200847 277 31336 513 200909 -1 -1
509 27582 205 48462 776 15644 97 91150 477 85234 -1 -1
509 255013 186 45932 397 28011 788 76869 -1 -1
510 150481 831 31998 -1 -1
510 56951 362 6787 2 47862 888 179 -1 -1
511 53918 528 16541 122 4793 772 14218 208 9642 3 143098 -1 -1
511 73411 201 22076 584 175220 -1 -1
511 35484 973 106669 -1 -1
512 38390 403 167525 794 16235 -1 -1
512 91236 498 6381 741 24799 -1 -1
513 79030 658 86431 558 18033 911 14744 -1 -1
513 62316 773 50142 -1 -1
513 43532 536 124174 539 12134 365 57727 795 58559 -1 -1
514 84197 977 89238 -1 -1
515 9470 558 23289 76 154318 709 1170 -1 -1
515 52270 709 56778 317 30010 596 44647 -1 -1
515 14825 729 21476 715 105452 -1 -1
515 44054 682 124366 955 10903 -1 -1
515 150881 18 45958 900 28691 -1 -1
516 22611 361 108751 940 9424 -1 -1
516 72828 517 20803 127 139838 -1 -1
517 50695 112 55306 474 142645 880 18810 -1 -1
517 30286 576 10243 472 106638 926 48403 -1 -1
518 9202 7 37527 684 25948 -1 -1
518 73243 82 27827 73 83151 -1 -1
518 15464 997 51348 -1 -1
518 975 622 5292 643 30457 739 46909 128 63100 727 821 -1 -1
518 172359 982 70693 -1 -1
519 79526 734 2561 699 7076 413 59635 459 74499 -1 -1
519 27061 836 44912 159 10014 915 81990 -1 -1
519 11011 546 26659 417 57169 640 3735 -1 -1
519 6627 276 45558 200 6358 303 139 53 70704 -1 -1
519 68748 150 233969 972 49429 -1 -1
520 55526 189 95503 174 57830 269 51343 -1 -1
520 12934 890 111636 -1 -1
520 54309 360 60767 693 73678 -1 -1
520 46519 582 22825 860 67658 393 41565 261 17591 63 24311 985 35998 -1 -1
520 6092 885 164455 -1 -1
521 103746 980 294163 -1 -1
522 64416 11 37744 159 7255 698 18006 -1 -1
522 40601 100 23353 856 10124 -1 -1
522 109382 944 64684 -1 -1
523 1101 740 128290 -1 -1
523 86853 598 21307 -1 -1
523 80577 34 131280 624 100149 -1 -1
523 8262 651 198119 -1 -1
524 59855 288 93098 654 36289 636 11193 298 28530 266 50654 190 4253 998 4314 -1 -1
525 72117 956 117599 -1 -1
525 202335 491 23259 132 10985 446 83100 -1 -1
526 148294 211 34624 457 11370 50 5700 233 50871 -1 -1
526 8354 289 107047 216 19916 -1 -1
526 114257 923 62 -1 -1
527 52387 806 90379 790 203231 -1 -1
528 120544 210 10408 868 93119 -1 -1
528 5372 140 258951 868 22679 -1 -1
529 100688 591 18046 153 341349 6 5816 -1 -1
529 227673 477 118560 37 139082 -1 -1
530 82985 66 60787 521 8482 -1 -1
530 3428 528 48396 970 25200 -1 -1
530 17666 992 9931 626 33561 21 30793 4 3667 -1 -1
530 33170 975 6642 690 190 212 130683 97 14903 960 20945 -1 -1
530 271337 882 48885 -1 -1
531 23386 517 6982 617 4444 50 63098 271 17095 354 3575 415 40734 -1 -1
531 115598 19 5880 305 19664 29 54511 -1 -1
531 5953 382 51365 325 92682 186 25029 -1 -1
531 92048 200 16668 791 21938 -1 -1
532 56952 197 119152 310 61825 929 22578 -1 -1
532 30077 418 57744 29 48944 26 76113 -1 -1
532 18101 471 55476 110 3083 362 28533 822 64643 -1 -1
532 33188 72 102211 787 2655 -1 -1
533 52743 585 59252 25 96096 613 13786 -1 -1
533 36935 797 5532 383 48016 398 41739 453 63316 -1 -1
533 139611 784 24965 -1 -1
534 136066 705 60212 905 124901 -1 -1
534 30453 252 62852 561 51735 667 36087 -1 -1
535 10323 582 7067 53 136186 507 8131 -1 -1
535 23504 649 24136 800 10082 -1 -1
535 9077 871 9050 953 26881 -1 -1
535 31970 580 81965 950 74817 -1 -1
535 22188 692 154574 500 27414 618 43566 312 25427 57 29120 84 10027 -1 -1
535 37586 950 995 -1 -1
535 162263 396 13641 954 42595 -1 -1
536 71828 661 5487 -1 -1
536 27541 615 84829 740 32300 -1 -1
536 96428 900 1615 395 7507 593 58104 -1 -1
537 107936 481 179352 200 5677 954 42691 -1 -1
538 25575 328 27460 912 15845 -1 -1
538 9525 722 3184 205 70074 55 23874 997 104595 -1 -1
538 55733 542 44020 469 157193 277 28291 252 48685 -1 -1
538 31919 611 21693 457 70468 942 16515 -1 -1
539 27245 183 7065 520 95306 492 168302 -1 -1
539 12772 274 5017 741 67876 -1 -1
539 32978 22 23025 325 28163 958 14986 -1 -1
539 116569 873 101821 -1 -1
540 57816 391 35909 383 66759 25 128330 -1 -1
540 12753 788 97183 181 4831 34 3444 298 84791 701 9063 -1 -1
540 93281 13 40710 884 89528 -1 -1
541 46906 230 174627 744 11178 -1 -1
541 36123 550 101699 -1 -1
541 28727 675 57609 462 5341 932 27856 -1 -1
541 174960 685 272801 -1 -1
542 92009 974 23281 -1 -1
543 63071 163 31762 816 18152 -1 -1
543 12655 89 172520 350 18842 -1 -1
544 22145 19 45768 368 3551 759 30068 -1 -1
544 55353 439 109764 919 175493 -1 -1
544 339964 891 138701 -1 -1
545 20144 876 11768 646 15623 244 233491 402 150306 -1 -1
545 154503 52 34233 114 45732 659 7374 -1 -1
545 62373 143 114926 154 42140 -1 -1
546 45960 557 81537 146 36086 278 27404 141 7949 166 31461 -1 -1
547 94614 235 6590 393 47647 57 71144 -1 -1
547 100339 653 251211 -1 -1
548 27368 701 2215 860 1466 -1 -1
548 15113 92 101479 862 14976 -1 -1
548 26515 743 72837 513 31553 628 186020 -1 -1
548 63837 522 94868 8 76911 485 23621 -1 -1
549 80282 440 9293 482 112374 609 17187 -1 -1
549 117212 652 70919 791 59168 -1 -1
550 167898 108 59000 903 39717 -1 -1
550 185947 519 47581 465 3150 182 67815 479 11829 -1 -1
551 34622 647 63259 569 125032 -1 -1
551 53688 654 68743 803 162901 -1 -1
551 52748 871 121453 -1 -1
552 20602 35 4511 626 42013 780 12075 -1 -1
552 18105 26 44075 32 62240 844 170861 -1 -1
552 83053 886 61121 755 144217 -1 -1
552 266007 700 25707 -1 -1
553 51376 691 4071 266 58102 52 10625 797 3961 -1 -1
554 94104 386 152935 918 23373 -1 -1
554 2943 136 53038 92 4473 910 14257 -1 -1
554 16716 907 37365 615 4818 337 5016 834 37443 -1 -1
555 8003 803 45439 233 94399 8 6258 47 41252 -1 -1
555 47049 285 2186 743 128395 -1 -1
555 233884 400 162105 11 12870 70 1501 397 43034 -1 -1
556 85353 97 2062 491 70134 87 12245 739 69504 -1 -1
556 31478 353 1342 840 42059 18 22851 308 140961 286 47443 -1 -1
556 127337 718 100596 -1 -1
557 121671 272 51287 51 118225 125 11144 600 2844 -1 -1
557 27268 37 10186 135 121268 327 13561 -1 -1
557 47550 375 56052 178 100969 7 20022 -1 -1
558 13783 918 50211 -1 -1
558 45810 808 56561 970 65907 -1 -1
558 114248 641 62928 595 160646 -1 -1
559 13582 582 9596 769 86366 -1 -1
559 159665 877 59505 13 177066 418 96021 -1 -1
559 58827 692 6650 822 10588 -1 -1
560 141125 237 39579 952 205883 -1 -1
560 56105 991 17091 -1 -1
561 63936 395 16296 841 66843 491 50795 420 13140 255 33096 443 30512 -1 -1
561 83338 141 6995 871 4476 -1 -1
561 20942 817 72212 -1 -1
562 13086 554 54320 269 24038 912 111245 -1 -1
562 86401 388 29458 26 41853 506 36464 -1 -1
562 83631 22 18131 308 7364 140 9289 160 2261 -1 -1
562 1999 735 174855 -1 -1
563 38575 204 68715 674 5871 -1 -1
563 5856 453 7893 538 193611 -1 -1
563 38010 89 19128 520 92063 -1 -1
563 41643 657 16444 511 13316 862 11931 -1 -1
563 70469 106 122925 854 100649 -1 -1
564 97403 420 39609 94 33061 470 50519 -1 -1
564 41905 452 61690 720 147737 -1 -1
564 43186 929 97534 -1 -1
565 12592 737 113594 -1 -1
565 42930 793 44157 -1 -1
565 30384 403 4424 862 61116 -1 -1
565 31963 745 4873 566 81693 9 74399 686 75209 -1 -1
565 19816 181 16095 751 36343 -1 -1
565 107780 45 47480 647 26545 -1 -1
566 130024 796 126773 -1 -1
566 850 419 47760 840 34024 -1 -1
566 74498 600 19385 269 7959 449 4908 35 2974 196 55245 -1 -1
567 66502 910 15056 -1 -1
568 69842 928 43462 -1 -1
568 15340 229 37410 674 17338 -1 -1
568 104963 931 75948 -1 -1
569 12655 995 30927 140 15495 807 118979 -1 -1
569 6255 315 19671 627 43953 522 37964 542 31920 -1 -1
569 28129 440 27428 857 8480 -1 -1
569 6096 189 82010 335 187348 -1 -1
569 39016 208 43395 403 3058 49 143817 -1 -1
570 27200 473 212793 211 154438 947 43115 -1 -1
570 15124 821 18044 164 48482 74 9575 856 17100 -1 -1
570 131875 88 15230 449 77179 -1 -1
571 4440 883 43130 732 126627 -1 -1
571 50671 223 115766 723 151690 -1 -1
571 49799 387 51711 149 40152 493 50814 193 38410 198 28055 -1 -1
571 10365 964 38221 -1 -1
572 46939 833 17824 -1 -1
572 276648 454 62047 45 70596 -1 -1
573 9962 488 71013 843 155798 -1 -1
573 163401 468 47147 36 85833 18 53804 713 110019 -1 -1
573 50476 395 3610 437 152013 -1 -1
574 15215 208 57374 430 72655 54 9678 730 82012 -1 -1
574 169391 880 35829 -1 -1
575 5458 211 9894 124 27691 441 61631 -1 -1
575 14637 738 64961 163 41155 361 34355 659 44812 -1 -1
575 40129 418 138619 623 64339 -1 -1
575 112516 328 67011 397 48362 781 107353 -1 -1
576 222108 204 203729 134 18203 -1 -1
577 63810 891 110794 -1 -1
577 10467 761 65414 432 62054 73 172996 778 3119 -1 -1
577 8071 854 45536 -1 -1
577 59574 132 33511 948 88606 -1 -1
578 80811 318 78623 313 90632 146 94784 -1 -1
578 15251 982 48540 370 7119 3 21892 44 38795 984 7640 -1 -1
578 152126 382 36131 165 33028 -1 -1
579 24401 389 115604 256 41810 973 6062 -1 -1
579 123220 456 40954 675 76022 243 22743 502 66911 -1 -1
579 127866 792 79935 -1 -1
580 33777 765 15299 -1 -1
580 13042 66 141227 561 17101 748 20342 950 810 -1 -1
580 14852 19 27669 738 80613 589 911 992 152975 -1 -1
580 37367 913 51532 -1 -1
580 15072 633 38580 942 17715 -1 -1
580 142892 33 7150 534 85160 -1 -1
581 23681 802 2319 257 110011 562 3305 -1 -1
581 46704 519 14349 225 22194 381 82990 365 27800 -1 -1
581 84074 393 24828 287 61621 -1 -1
581 69040 308 13862 910 22040 -1 -1
582 66907 983 62043 -1 -1
582 16132 296 237225 166 24357 653 22539 -1 -1
582 4288 624 49377 852 49769 252 144534 118 66772 -1 -1
583 13016 138 117156 910 50402 -1 -1
583 10362 762 11188 4 24763 586 117058 60 51669 542 9052 -1 -1
583 37759 46 53933 11 34571 709 213467 -1 -1
583 14942 140 1942 839 154845 -1 -1
583 5168 610 69745 727 4573 -1 -1
584 22273 261 92082 164 85256 -1 -1
584 96966 607 2715 800 28064 -1 -1
585 17482 770 110333 453 56703 995 78889 -1 -1
585 43529 612 55253 634 89910 -1 -1
585 58450 952 124363 -1 -1
585 43541 668 59230 63 18789 185 12743 379 5957 790 39102 -1 -1
586 53639 591 117123 753 33201 -1 -1
586 14565 32 12914 85 529 981 16596 -1 -1
586 112115 912 24574 71 70680 368 99482 143 2356 258 22319 -1 -1
587 10618 425 66886 10 43422 733 16012 -1 -1
587 42931 465 198531 897 38241 -1 -1
587 178364 476 177436 -1 -1
588 45628 150 19595 764 82824 -1 -1
588 42714 953 65031 -1 -1
588 74682 362 936 600 66888 -1 -1
589 14686 90 17870 80 92214 918 123161 -1 -1
589 76102 90 22400 614 65083 -1 -1
589 71274 928 27674 787 4550 852 17929 566 146648 336 28802 523 34024 -1 -1
590 107478 269 31713 806 99803 -1 -1
590 64589 132 49583 147 37268 -1 -1
590 51062 787 34030 30 109250 895 20679 -1 -1
591 24655 399 175056 705 59005 -1 -1
591 13689 900 35209 452 47197 346 56275 344 96098 675 66512 -1 -1
591 50482 816 59752 709 35182 691 96174 -1 -1
591 21500 648 174823 258 157941 30 9912 -1 -1
592 52899 558 49668 130 120875 855 30798 -1 -1
592 132002 427 16457 746 18417 -1 -1
593 44976 727 27676 -1 -1
593 246201 811 38826 -1 -1
594 206730 591 56010 680 8127 -1 -1
595 13775 133 150526 541 105150 -1 -1
595 72938 136 13295 900 32702 107 33747 830 14652 -1 -1
595 194160 875 75721 -1 -1
596 62839 627 8742 146 61107 47 14135 288 145256 -1 -1
596 55292 338 186712 867 14110 -1 -1
597 60520 462 55596 232 25174 72 18557 746 38250 -1 -1
597 204795 235 19086 232 31127 -1 -1
598 9258 22 263485 29 27632 832 9269 -1 -1
598 88610 497 22381 405 20118 324 57407 958 44187 -1 -1
598 12641 975 7557 -1 -1
599 134005 992 181663 -1 -1
600 21474 244 46561 21 81377 -1 -1
600 108897 543 20452 566 15995 670 41977 -1 -1
601 231523 860 61798 -1 -1
602 41507 792 33199 793 79962 -1 -1
602 31845 217 10868 862 50722 -1 -1
602 1456 978 231553 -1 -1
602 45593 758 255656 -1 -1
602 29961 953 98015 -1 -1
602 25095 306 119 10 89446 698 69477 -1 -1
603 178273 889 33313 745 113041 987 86688 -1 -1
604 37874 675 5942 125 10233 253 49630 -1 -1
604 91052 228 159687 826 2060 -1 -1
604 15284 859 87296 -1 -1
605 64255 26 28850 220 36280 992 28727 -1 -1
605 121776 460 210927 898 54789 -1 -1
606 147078 949 67126 -1 -1
607 4889 804 75663 405 5907 717 38046 -1 -1
607 4957 610 36005 420 18807 273 134570 -1 -1
607 23421 878 30269 -1 -1
607 25620 994 13187 82 24513 132 24307 434 75737 829 29057 -1 -1
607 24831 780 6942 962 52032 301 31869 159 56853 94 5449 83 79399 682 9305 -1 -1
608 17925 327 15927 509 9521 403 98970 523 39570 -1 -1
608 34400 565 42536 665 54492 -1 -1
608 19078 595 24496 319 41599 827 36900 -1 -1
608 22121 319 65462 596 27833 -1 -1
608 105531 870 62137 -1 -1
608 134565 26 2639 66 148251 -1 -1
609 177766 292 40651 445 101522 232 30801 92 3902 651 4793 -1 -1
609 36260 524 25878 958 45605 -1 -1
610 10254 293 19007 2 3056 451 52920 -1 -1
610 61212 78 69021 953 75603 -1 -1
610 50239 229 6048 278 14260 693 29727 -1 -1
610 85096 909 160353 -1 -1
611 65973 155 51696 545 72445 839 145 -1 -1
611 8164 592 43164 712 172032 -1 -1
611 12655 416 154318 31 105326 -1 -1
612 48706 896 25038 990 47177 947 54728 -1 -1
612 68834 271 6619 166 6105 834 4032 -1 -1
613 134375 848 7603 347 37300 743 43443 -1 -1
613 62949 697 59474 -1 -1
614 70696 60 150678 206 798 409 8526 26 4951 596 6263 -1 -1
614 108600 683 253174 -1 -1
615 21483 263 45177 486 63453 816 144261 -1 -1
615 151912 104 191738 509 30102 -1 -1
615 29852 504 141340 282 63006 487 45517 -1 -1
616 80618 152 103209 507 39434 943 30009 -1 -1
616 74837 180 29274 838 24083 -1 -1
617 28158 504 67226 695 98241 -1 -1
617 39255 997 133808 -1 -1
617 59168 279 75023 705 66884 -1 -1
617 12821 226 147524 350 56202 125 18285 -1 -1
617 137398 342 28165 999 22128 -1 -1
618 45306 16 20315 680 6139 -1 -1
618 12379 294 49812 57 73471 106 106860 -1 -1
619 53906 84 51469 623 21116 -1 -1
619 88861 956 9288 188 48198 382 100052 -1 -1
619 119674 880 13319 -1 -1
620 27949 793 25832 745 40339 898 224239 -1 -1
620 46630 658 15217 423 34889 611 55150 -1 -1
620 6007 161 70508 179 20345 107 100852 366 27082 -1 -1
620 281614 72 44765 413 37394 75 68347 -1 -1
621 22591 935 10275 467 62948 643 194267 -1 -1
621 11251 248 92108 948 69260 -1 -1
621 166493 833 29594 20 245788 825 18918 -1 -1
622 39294 624 9380 662 38965 373 9264 266 71857 630 30010 -1 -1
622 69954 817 66666 867 188139 -1 -1
622 51125 688 48980 526 56502 652 136485 -1 -1
622 36848 936 43465 -1 -1
622 32704 788 14067 827 36779 -1 -1
623 44206 253 120025 47 4103 640 8645 -1 -1
623 8280 995 55521 724 18930 564 161850 444 120800 -1 -1
623 178211 788 36223 -1 -1
624 60687 777 207755 -1 -1
624 73363 85 113780 478 6757 -1 -1
625 96470 834 17462 350 230623 828 67759 -1 -1
625 7584 613 168094 463 31106 216 82801 608 3905 -1 -1
625 30389 392 83291 101 62186 392 3155 -1 -1
626 25572 323 4028 167 49185 661 14159 -1 -1
626 64763 331 102829 883 3047 -1 -1
626 66009 519 62045 570 119682 -1 -1
627 35296 890 57721 946 28412 576 47879 743 103194 -1 -1
628 35559 777 30150 528 36307 820 26046 -1 -1
628 41114 15 89227 151 14787 196 150192 214 15293 -1 -1
628 37358 800 4503 734 108678 929 64160 -1 -1
628 132860 513 41782 310 11911 343 8032 585 93525 -1 -1
629 45056 710 3921 108 4400 50 23540 971 39699 -1 -1
629 110744 32 3423 729 8808 -1 -1
630 2333 711 102545 761 220083 -1 -1
630 10020 351 116099 751 15825 -1 -1
630 582 709 27806 701 219088 -1 -1
630 52477 468 121210 131 64006 239 90181 -1 -1
630 2636 486 57679 903 114465 -1 -1
630 141047 633 24798 799 8650 -1 -1
631 15020 827 10278 39 665 155 20363 618 153 577 188908 -1 -1
631 24295 199 166857 561 15638 -1 -1
631 27503 781 9592 124 127883 632 89101 -1 -1
631 23214 480 46478 439 48463 112 89834 -1 -1
632 55133 517 2981 711 66017 -1 -1
632 93721 164 229584 867 22851 -1 -1
632 58520 37 36453 915 15016 -1 -1
633 195652 423 3220 760 159515 -1 -1
634 173488 581 24235 932 7725 -1 -1
635 98087 299 229323 519 31310 -1 -1
635 2260 862 10288 290 89284 852 22153 -1 -1
635 5771 136 33560 421 237708 555 56549 -1 -1
635 17234 369 13947 279 150953 507 10189 205 94979 -1 -1
636 28806 945 35953 780 39196 582 64335 711 94680 -1 -1
636 34347 335 117763 981 35662 -1 -1
636 271 357 74860 688 511 466 27851 672 25556 -1 -1
636 9021 519 22941 465 37494 649 21515 -1 -1
637 150043 390 127582 226 111127 -1 -1
637 62002 230 109321 536 18777 -1 -1
638 24827 397 45913 332 12046 203 91801 116 13816 903 4092 -1 -1
638 61860 440 132660 679 107950 -1 -1
638 92126 819 9989 -1 -1
639 64959 236 139249 475 120124 -1 -1
639 209 571 10535 57 1344 525 6920 134 36766 317 13722 481 18475 -1 -1
640 135474 373 74562 469 111772 -1 -1
640 51261 376 11969 467 154151 -1 -1
640 28780 607 54866 917 38485 -1 -1
641 1628 906 134665 266 104158 17 89354 92 51440 -1 -1
641 228221 519 39782 116 63564 858 79648 -1 -1
642 22745 814 280530 -1 -1
642 64420 596 26703 723 49102 -1 -1
642 17138 850 99825 116 18326 587 80699 -1 -1
643 164162 518 266302 -1 -1
644 4744 191 26886 273 28856 302 17047 436 16607 -1 -1
644 7176 627 53169 34 24382 394 38685 -1 -1
644 76725 949 81492 281 163417 6 12645 871 9963 -1 -1
645 52410 116 49877 990 100353 -1 -1
645 8752 383 95734 583 1484 359 144 375 813 91 58875 895 3002 -1 -1
645 174909 788 31253 766 2091 716 89515 -1 -1
646 4797 975 50874 480 37761 657 42554 3 76839 752 53453 -1 -1
646 130830 558 134539 213 100900 569 25806 -1 -1
647 38196 687 22713 789 51056 603 38414 601 67874 -1 -1
647 12841 913 84138 -1 -1
647 18790 384 7844 847 37542 -1 -1
648 151678 95 181408 601 34182 -1 -1
648 71259 803 65486 -1 -1
649 2046 420 209683 278 119021 -1 -1
649 66427 451 223534 909 122454 -1 -1
649 75361 489 32820 553 27830 193 24373 254 45252 -1 -1
649 141722 585 132910 6 33474 392 109958 -1 -1
650 15628 684 88063 507 50984 218 31048 594 44793 -1 -1
650 115070 209 64482 592 34807 457 54377 33 78800 -1 -1
650 223497 552 91601 -1 -1
651 78137 516 64993 884 104444 -1 -1
652 42830 72 32834 883 22474 -1 -1
652 26504 599 90897 388 188669 15 12248 806 4742 -1 -1
652 58393 923 27352 -1 -1
653 60747 718 144066 666 168395 -1 -1
653 124612 700 69802 66 122297 815 1160 -1 -1
653 54897 751 40767 7 21125 731 65978 -1 -1
654 102357 442 21034 342 1805 89 14224 409 18509 738 9890 -1 -1
654 24247 165 70104 830 17449 -1 -1
654 72303 541 58203 580 5021 90 114503 77 11054 489 12197 -1 -1
655 20758 46 16541 827 89781 60 67362 361 7775 330 34861 939 15482 -1 -1
655 53023 252 94118 405 39880 134 13253 90 35247 442 5869 -1 -1
655 2544 422 5747 994 4605 -1 -1
655 54561 282 74175 759 106913 -1 -1
655 111955 432 6674 58 119877 294 161946 -1 -1
656 49853 575 156803 962 41220 -1 -1
656 18394 160 136674 260 24392 880 23552 -1 -1
656 506 512 85029 501 98596 -1 -1
656 5000 646 21156 104 74941 528 55198 824 123128 -1 -1
656 12219 371 20286 776 8286 55 9588 958 81514 -1 -1
656 143927 550 55860 687 130708 -1 -1
657 150629 537 40951 288 71435 431 11487 507 26384 -1 -1
657 79507 993 27567 -1 -1
658 89508 17 54092 734 7125 -1 -1
658 4747 178 50553 44 112026 868 30666 -1 -1
658 43580 442 20582 838 30067 -1 -1
659 28402 556 106180 660 26902 -1 -1
659 34820 618 60772 106 36135 914 22200 -1 -1
660 124483 694 34168 752 48800 -1 -1
661 114148 242 9899 666 72366 517 202334 -1 -1
661 248943 362 113581 100 69806 -1 -1
662 26242 4 73681 427 112281 310 59552 729 125767 -1 -1
662 17148 596 43936 81 51725 431 27896 -1 -1
662 90923 749 159852 -1 -1
663 11718 812 7574 651 158544 516 20380 874 6466 -1 -1
663 1505 369 29567 28 53485 975 110971 -1 -1
663 31193 317 92270 257 10990 885 40246 -1 -1
663 121311 873 18 680 16283 683 4846 410 170320 -1 -1
664 140650 771 114743 911 13077 -1 -1
665 73999 161 105819 479 79397 -1 -1
665 31379 188 140681 648 16740 -1 -1
665 39117 129 83288 103 44466 271 30941 810 4487 -1 -1
665 15265 238 183777 206 6715 719 25327 -1 -1
665 195550 378 143004 648 66100 -1 -1
666 22314 972 25501 684 84347 250 63471 272 166523 883 43843 -1 -1
666 21206 543 101257 253 30737 174 59833 -1 -1
666 202013 479 3706 573 135238 -1 -1
667 23661 333 70097 355 140660 56 986 229 5950 859 20380 -1 -1
667 9218 715 37570 18 96923 325 17101 698 51265 -1 -1
667 29606 393 48727 359 46426 936 46529 -1 -1
667 38503 11 36422 472 34908 -1 -1
667 41303 21 152810 885 11099 -1 -1
668 15110 607 10334 984 305967 -1 -1
668 122924 306 223481 767 55588 -1 -1
669 71784 964 8130 -1 -1
669 173478 372 25099 833 41594 -1 -1
670 14413 667 48719 919 37395 -1 -1
670 150120 144 42733 185 25952 232 12052 680 38605 -1 -1
670 58878 144 14343 972 6641 -1 -1
671 12580 524 237144 889 3317 -1 -1
671 143841 251 32889 470 46960 990 2105 -1 -1
671 26594 327 9819 370 34879 757 111879 -1 -1
671 51272 980 1431 468 61830 343 80101 450 49775 -1 -1
672 7080 724 21793 360 36142 533 20397 881 126674 -1 -1
672 327442 360 20795 10 70332 742 30754 -1 -1
673 146319 856 53138 940 58208 -1 -1
674 2554 896 15351 585 86949 157 67621 741 132810 -1 -1
674 227255 748 7936 719 34444 137 70019 324 4027 616 32441 -1 -1
675 48951 533 53553 138 182486 82 92259 -1 -1
675 11971 156 91257 807 98798 -1 -1
675 14706 427 109338 132 14701 328 75466 922 26843 -1 -1
676 321576 431 47983 976 4502 -1 -1
677 34908 564 53612 271 73337 979 47840 -1 -1
677 134227 621 1122 366 44322 697 18676 -1 -1
678 28060 411 42930 355 3724 780 155088 -1 -1
678 10573 908 17092 765 43321 576 11177 589 57736 425 34282 85 49699 248 7503 957 25625 -1 -1
678 186075 556 31041 594 72543 657 45737 -1 -1
679 87980 501 69877 642 174407 35 76224 996 99130 -1 -1
679 269254 791 40998 -1 -1
680 75348 425 21741 740 36641 -1 -1
680 87513 971 119064 -1 -1
680 32166 62 107303 814 69934 -1 -1
680 3378 489 61443 345 58728 185 44348 426 5282 -1 -1
681 133193 15 237974 229 21535 -1 -1
681 20520 624 29015 693 11758 119 15053 931 124669 -1 -1
682 47065 897 46961 -1 -1
682 32253 806 148962 -1 -1
682 48160 916 30745 312 103291 18 93031 -1 -1
683 7794 157 1642 826 86120 421 4056 555 116865 829 93135 -1 -1
683 167237 664 1022 119 3977 207 32235 183 199105 531 10940 -1 -1
683 134510 614 90119 167 6852 897 75894 -1 -1
684 44141 176 96788 33 69628 244 22393 -1 -1
684 61796 900 141760 -1 -1
685 2834 421 12397 989 15753 314 92717 121 24326 235 14746 565 3078 433 117640 -1 -1
685 1618 95 123998 325 18667 359 33874 51 41742 441 7801 -1 -1
685 23140 747 88569 269 115529 840 4250 -1 -1
685 145396 89 36306 769 28969 -1 -1
686 49646 540 14306 512 64506 262 60779 860 89704 -1 -1
686 56951 407 113379 207 171313 -1 -1
687 22424 134 66284 7 9950 240 35328 962 18964 -1 -1
687 20276 263 40278 127 3430 170 8219 399 50125 -1 -1
687 26624 443 19268 851 4388 -1 -1
687 23198 928 35619 -1 -1
687 922 716 37347 40 38394 812 190145 -1 -1
687 154131 220 90891 396 30444 -1 -1
688 13507 847 53726 789 158946 -1 -1
688 10066 949 46448 -1 -1
688 10790 269 83697 276 1477 466 82922 -1 -1
688 80241 5 54262 131 15501 718 60355 -1 -1
689 63293 922 21276 560 29062 755 35455 -1 -1
689 8274 445 22095 679 108226 -1 -1
689 42810 68 88325 271 8334 801 141036 -1 -1
689 15499 295 18991 114 21305 -1 -1
690 140763 200 145133 189 2786 716 37195 -1 -1
690 77825 242 27735 826 29783 -1 -1
691 53715 327 13321 705 3757 -1 -1
691 10033 872 75988 88 49465 150 67296 597 10472 -1 -1
691 89644 64 145969 942 13600 -1 -1
692 1847 569 156958 268 50001 376 55692 -1 -1
692 116838 776 24056 250 55315 455 100352 -1 -1
693 254397 301 40536 355 7882 54 21039 641 9426 -1 -1
694 86362 385 24504 120 93594 -1 -1
694 6879 448 19093 992 16177 -1 -1
695 38340 20 160603 211 64426 651 22788 -1 -1
695 192644 622 32181 106 25723 871 47514 -1 -1
696 87288 818 53917 116 72399 775 133747 -1 -1
697 57819 570 218080 282 28501 851 104384 -1 -1
697 20174 928 78889 -1 -1
697 84730 129 22335 954 8492 -1 -1
698 50986 591 18995 994 2717 -1 -1
698 97355 47 173671 567 59988 -1 -1
698 2413 627 89826 959 64457 -1 -1
698 61647 957 34960 -1 -1
699 1282 897 10606 493 82686 41 76724 180 26166 759 42438 -1 -1
699 33176 293 11441 125 20281 2 106919 770 21380 -1 -1
699 25266 141 135319 971 206569 -1 -1
699 10004 389 25487 181 25583 546 86945 -1 -1
699 255137 232 19517 668 7350 -1 -1
700 56429 995 58286 560 15964 732 191213 -1 -1
700 69455 319 61948 282 61341 553 125476 -1 -1
700 10231 877 52492 74 2882 423 29331 850 5656 -1 -1
700 24995 559 1644 820 6363 442 300917 -1 -1
701 220778 247 38003 562 44175 547 21151 -1 -1
702 32111 165 35711 73 6541 113 28876 168 47 138 28124 568 13337 -1 -1
702 77957 375 594 462 15460 962 6844 -1 -1
703 138868 171 1620 355 178019 -1 -1
704 56108 873 140176 -1 -1
704 42145 514 81883 174 130045 284 55694 -1 -1
704 15527 367 7875 170 8687 266 35893 406 124174 -1 -1
704 6854 319 44191 639 32506 466 2617 676 88561 -1 -1
704 129066 481 67216 251 1348 838 35284 -1 -1
705 6914 213 101935 56 43979 -1 -1
705 46160 593 45754 1 242727 -1 -1
705 36646 563 14667 674 52419 670 29484 -1 -1
706 12893 0 60717 87 3931 952 47235 -1 -1
706 115642 998 60596 -1 -1
707 153069 377 2938 186 715 486 824 -1 -1
708 62410 582 52749 977 46351 -1 -1
709 17770 642 24138 234 160916 119 94114 -1 -1
709 149709 501 12598 804 15531 240 14278 26 17385 964 67594 -1 -1
710 25263 7 5979 807 4421 -1 -1
710 17185 413 44969 205 6720 233 16942 42 57219 -1 -1
710 23296 619 3689 49 271008 905 14717 -1 -1
710 68015 602 23511 453 23754 276 32097 412 24677 993 56677 -1 -1
711 59614 583 15697 773 164234 311 49618 794 23524 -1 -1
711 103781 349 26237 886 70449 -1 -1
711 112724 670 48470 77 136978 760 58008 -1 -1
712 22043 981 144355 842 46550 299 5221 257 20713 -1 -1
712 54571 263 113698 364 27405 181 40172 -1 -1
712 37544 621 114922 343 9976 400 98309 -1 -1
712 133248 531 5631 887 61570 -1 -1
713 25275 431 133805 900 109873 -1 -1
714 23434 841 30408 474 4992 674 55012 759 33059 -1 -1
714 189359 587 102232 398 146895 759 19369 -1 -1
715 34130 384 83246 954 11439 -1 -1
715 19244 597 80139 539 33432 975 76527 -1 -1
715 28226 863 185829 -1 -1
715 66364 148 28458 894 23363 -1 -1
716 117159 754 238007 -1 -1
716 7833 987 39356 -1 -1
717 41587 729 9437 33 62985 384 37515 353 632 524 28624 -1 -1
717 58212 532 111940 828 28282 -1 -1
717 11780 581 25630 12 24460 794 1712 -1 -1
717 59817 394 271376 515 32875 -1 -1
717 22272 405 103797 433 8104 978 90226 -1 -1
718 40233 768 101391 -1 -1
718 38958 114 199933 491 221202 -1 -1
719 244435 358 3266 459 3939 528 12953 -1 -1
720 202717 700 5636 902 175066 -1 -1
721 1099 507 70693 171 22168 114 61115 944 19126 -1 -1
721 83134 838 171173 -1 -1
721 30838 968 124208 -1 -1
721 129559 13 26479 580 38208 -1 -1
722 232256 143 59437 245 110103 -1 -1
723 10777 514 80143 303 191204 883 26907 -1 -1
723 4717 89 171283 52 148992 185 5792 -1 -1
723 138857 841 38939 -1 -1
723 9011 887 75578 -1 -1
724 73498 963 32150 677 91181 598 26821 216 47948 23 49576 601 492 -1 -1
724 91251 160 74595 0 114921 147 51071 928 1668 -1 -1
725 9149 976 14083 -1 -1
725 212593 155 32347 99 51019 337 2416 -1 -1
726 66662 656 45100 376 3048 114 92912 89 49379 -1 -1
726 230298 986 14732 -1 -1
727 2917 694 58237 992 43779 818 16639 454 73441 797 147117 -1 -1
727 13027 663 34761 361 47918 755 46078 -1 -1
727 10674 722 165498 -1 -1
727 48869 61 11626 671 129995 815 45516 -1 -1
727 8174 937 54522 375 57324 96 103801 140 14489 -1 -1
727 36774 57 4228 30 29779 664 52841 -1 -1
727 132332 120 144509 827 9631 -1 -1
728 11756 563 5631 139 36342 360 27353 707 1238 -1 -1
728 134358 720 100131 430 33830 11 58378 -1 -1
728 5769 407 11925 364 40297 745 4938 -1 -1
728 17155 56 58595 847 211158 -1 -1
728 79956 925 57447 -1 -1
729 10846 950 23638 895 175537 -1 -1
729 72650 451 18154 603 181566 -1 -1
729 25433 725 23799 110 4391 923 29192 -1 -1
729 132288 573 59089 699 645 -1 -1
730 16722 251 20377 539 13316 794 34662 -1 -1
730 47002 686 124229 -1 -1
731 194468 148 7685 282 71995 -1 -1
732 246295 847 77791 -1 -1
733 72627 702 15518 957 84157 -1 -1
733 214915 682 246816 -1 -1
734 773 248 21124 618 1982 231 7200 874 19949 -1 -1
734 29466 102 12879 911 146 367 10980 311 29717 54 18211 77 22340 -1 -1
734 70385 903 7880 419 1437 655 93990 48 1837 609 41222 -1 -1
734 17015 666 67815 893 161660 -1 -1
734 44716 920 74484 -1 -1
735 132134 781 125447 -1 -1
735 41356 201 36176 976 57944 -1 -1
736 46370 313 37215 558 25315 726 173965 -1 -1
736 156656 279 50945 969 176306 -1 -1
737 95892 7 108651 681 40624 -1 -1
737 58560 358 70368 857 171737 -1 -1
737 155690 186 23723 631 114303 -1 -1
738 70386 139 62268 33 42615 956 21813 -1 -1
738 31244 142 105132 877 5408 -1 -1
738 40679 414 78518 850 172146 -1 -1
739 186736 874 47115 410 68657 440 41310 764 115827 -1 -1
740 27034 390 68040 333 69333 793 36701 -1 -1
740 67449 818 18583 994 141314 -1 -1
741 183029 429 82156 927 67637 -1 -1
742 40021 599 4052 976 2026 -1 -1
742 24381 910 14467 586 36031 631 107883 424 106749 485 7518 -1 -1
742 109572 410 8578 588 83572 -1 -1
743 24312 777 13197 341 15499 808 75684 -1 -1
743 109684 697 159962 792 70677 -1 -1
744 44929 158 116061 201 17348 679 26590 9 207984 -1 -1
744 7201 844 289392 -1 -1
744 3654 96 166973 745 16017 -1 -1
744 19951 449 157682 278 44551 234 70425 -1 -1
745 5902 532 37314 941 87101 -1 -1
745 5058 631 2028 863 25908 543 71718 490 77509 124 88497 243 19602 -1 -1
745 170391 160 59344 851 37929 -1 -1
746 60578 112 32211 309 118585 846 19394 -1 -1
746 2654 538 163517 810 224450 -1 -1
746 14406 436 44031 337 143270 -1 -1
746 42455 630 33835 724 217248 -1 -1
746 7277 930 1050 -1 -1
747 124596 136 17261 376 123046 384 45192 -1 -1
747 72717 941 124886 -1 -1
748 90604 665 7275 107 129974 399 9924 853 48658 -1 -1
749 124962 873 6966 159 18438 570 49553 -1 -1
749 57731 579 46268 198 77089 67 94897 613 7089 -1 -1
750 39887 727 66219 419 90857 386 39367 292 45616 600 58634 -1 -1
750 19847 418 9244 890 72696 -1 -1
750 82663 583 17928 322 3937 539 29595 -1 -1
751 32287 288 5343 606 21299 318 14094 385 96710 -1 -1
751 62027 23 164046 606 4645 407 7510 627 24670 -1 -1
751 27023 214 96649 463 38006 -1 -1
751 1059 922 37437 135 34294 144 68510 -1 -1
751 501 387 93814 203 27584 649 102240 -1 -1
751 163616 795 72132 -1 -1
752 42310 271 8563 435 103377 587 27806 -1 -1
752 98354 73 22776 992 18111 -1 -1
753 99542 612 85783 622 24558 924 26490 -1 -1
754 9139 191 144283 511 59860 875 44527 -1 -1
754 21098 928 6421 346 224653 292 70499 -1 -1
754 54142 341 35065 875 193693 -1 -1
755 120792 11 26409 955 751 -1 -1
755 28844 32 121735 147 175076 74 30898 654 10838 -1 -1
756 17632 605 146102 130 14915 245 20024 161 97212 525 7820 -1 -1
756 24034 160 18718 525 54840 605 126538 -1 -1
756 96605 285 144462 246 1536 396 10609 -1 -1
757 105100 325 53044 522 54586 -1 -1
757 14639 724 12272 424 193593 536 15750 825 22403 -1 -1
757 139894 16 74474 177 39005 263 69053 -1 -1
758 11444 429 35658 8 8915 920 29803 -1 -1
758 12591 207 103294 802 12188 -1 -1
758 170792 599 18876 629 99241 475 71674 381 8117 859 70675 -1 -1
759 18444 938 16901 339 133601 896 12153 -1 -1
759 46862 366 107184 433 111264 473 4333 452 90037 -1 -1
759 67291 301 17643 315 21224 -1 -1
759 17963 930 130445 -1 -1
759 152047 804 223625 -1 -1
760 37626 414 10937 490 103996 498 14030 248 50732 4 51543 615 3520 -1 -1
760 189025 272 32125 608 96873 -1 -1
761 11886 307 168622 7 36393 182 14865 -1 -1
761 29659 847 4358 139 108439 811 45390 -1 -1
761 39445 18 7468 568 25894 127 47677 204 17631 39 929 457 12587 -1 -1
762 6384 582 2036 871 11627 370 15589 916 807 -1 -1
762 170356 448 35942 502 46096 834 28657 -1 -1
763 351547 224 22763 369 40253 310 13396 612 22268 -1 -1
765 40090 82 26408 436 72150 836 56672 -1 -1
765 36389 84 223981 618 112476 -1 -1
765 8231 254 840 821 38709 -1 -1
765 7381 144 19185 950 1038 -1 -1
765 9962 255 124832 208 6368 304 33151 -1 -1
766 111125 301 21302 510 67312 447 97989 -1 -1
766 95406 267 5740 225 15945 962 27604 -1 -1
767 21774 898 140865 640 20346 159 100065 613 6299 -1 -1
767 9526 38 36122 406 93611 18 58138 820 12313 -1 -1
767 42950 325 143381 954 14313 -1 -1
767 64881 951 70286 21 25566 638 6131 756 225 206 48280 618 36340 -1 -1
767 53673 145 20977 855 67635 -1 -1
768 21775 941 76574 208 75215 176 5989 305 26896 -1 -1
768 90688 360 40490 278 10662 458 90313 -1 -1
768 99522 377 67499 281 49238 -1 -1
769 5678 721 8231 724 27678 309 31800 904 53365 -1 -1
769 59336 359 58555 893 82795 -1 -1
769 25016 329 104193 37 41614 622 10327 -1 -1
769 104487 746 59221 926 122445 -1 -1
770 6941 272 55899 957 121017 -1 -1
770 8004 727 447 875 38476 532 43153 513 42554 275 28165 338 77948 -1 -1
770 10667 408 5944 430 30818 880 22069 247 206839 572 70025 -1 -1
770 8627 78 105687 531 7141 -1 -1
770 20308 915 143668 -1 -1
770 3125 626 120803 336 11320 669 33300 -1 -1
771 127620 398 24900 200 12305 962 785 -1 -1
771 37299 467 3210 480 64499 68 4526 815 22545 -1 -1
771 46068 855 103912 -1 -1
772 55426 875 8195 658 78409 698 21446 -1 -1
772 54819 753 11066 633 3610 655 185369 -1 -1
772 90009 362 39504 625 141810 -1 -1
773 69911 881 133611 -1 -1
773 36066 908 351021 -1 -1
774 93819 707 288086 -1 -1
774 50611 516 14462 90 66098 59 49181 161 10857 -1 -1
775 31589 199 316216 773 68299 -1 -1
775 8806 934 168119 316 204775 186 12347 979 4315 -1 -1
775 276378 676 50010 865 116033 -1 -1
776 24076 614 138600 606 44698 586 5678 268 86964 910 46398 -1 -1
776 30581 376 34321 896 99236 -1 -1
776 57860 369 57164 738 61749 940 13311 -1 -1
777 49615 908 32254 765 151708 75 20526 466 27847 468 99076 -1 -1
777 145751 447 107143 296 69815 542 59803 -1 -1
778 216056 240 49403 751 34453 -1 -1
778 29143 182 101218 331 60897 695 16481 -1 -1
779 693 346 10065 95 126858 -1 -1
779 8528 472 6646 11 75170 975 23104 -1 -1
779 14568 805 76465 816 196086 -1 -1
780 45160 838 37730 975 16271 -1 -1
780 207 477 169959 779 9721 -1 -1
780 82727 49 12358 4 14757 689 43469 -1 -1
781 149727 623 56765 672 9983 386 88497 190 55911 114 20263 124 495 434 14450 -1 -1
781 80422 467 18346 367 10821 827 24196 -1 -1
782 33668 750 16168 828 38135 375 10945 753 117354 -1 -1
782 61301 60 4574 835 73439 -1 -1
782 136052 636 82863 922 78672 -1 -1
783 16844 26 59719 206 22118 613 20110 -1 -1
783 55750 735 42618 373 44575 327 12622 91 69652 -1 -1
783 108769 621 60967 942 19239 -1 -1
783 17239 583 194077 93 168682 -1 -1
784 48595 282 101474 264 112638 194 9014 -1 -1
784 27903 903 121965 -1 -1
784 1141 907 5988 216 210849 478 84668 -1 -1
785 195909 796 21752 712 42752 993 60248 -1 -1
786 98055 943 95692 596 37346 142 35619 960 9512 -1 -1
786 4441 668 32221 444 11665 139 46879 776 102381 -1 -1
787 77538 571 30202 604 6138 944 6641 -1 -1
787 5239 264 36198 111 65988 257 42 -1 -1
787 100949 149 58254 465 97624 831 100572 -1 -1
788 59792 258 3996 745 96713 -1 -1
789 16448 974 7514 -1 -1
789 119566 979 116087 -1 -1
790 59130 724 13125 770 127626 47 23226 345 70346 -1 -1
790 11603 603 75387 502 45283 459 17869 484 78765 -1 -1
790 76048 732 24738 392 23658 848 84657 -1 -1
790 14074 466 37355 250 29242 48 44972 661 46381 -1 -1
791 241060 392 74970 855 70271 -1 -1
792 192182 893 94683 -1 -1
793 15103 772 46660 647 247311 -1 -1
793 54501 854 5069 430 37214 650 10566 197 42822 591 69141 -1 -1
793 7154 968 88722 119 121996 934 175756 -1 -1
793 31961 52 115205 771 61758 -1 -1
793 50731 40 9265 706 3140 -1 -1
794 46781 413 39308 515 17558 237 19713 568 196675 -1 -1
794 58563 472 102893 750 31307 -1 -1
795 81721 265 56622 492 13784 522 46278 -1 -1
795 79636 448 59856 184 28258 753 61128 -1 -1
796 31439 660 43975 443 83155 936 11566 -1 -1
796 19975 208 2346 627 23826 474 57851 533 18355 639 32514 -1 -1
796 23838 396 94887 619 2648 326 163612 657 13667 -1 -1
796 147385 342 2347 233 48009 782 23006 -1 -1
797 61888 507 42591 680 61606 -1 -1
797 46560 760 89928 344 38953 92 15008 431 9502 731 4610 -1 -1
797 90602 868 107891 -1 -1
798 7609 296 57500 853 1889 210 43797 929 36831 -1 -1
798 5702 517 43499 213 36446 778 44786 -1 -1
798 79834 353 48678 813 206127 -1 -1
799 27332 810 9447 877 4490 634 153014 955 6890 -1 -1
799 14741 619 11025 433 103102 321 7627 865 84351 -1 -1
799 105276 169 86577 861 60591 -1 -1
799 41403 292 21562 955 11308 -1 -1
799 136521 864 61615 -1 -1
800 78407 317 80151 168 4288 428 75667 556 38844 -1 -1
800 2689 434 217913 935 131893 -1 -1
800 4437 196 157677 973 64535 -1 -1
800 38361 906 12188 -1 -1
800 44145 792 109967 -1 -1
800 6860 606 49308 948 86868 -1 -1
800 119807 772 15036 766 17707 -1 -1
801 10821 714 38269 571 170873 -1 -1
801 242573 719 38762 135 9262 661 84950 -1 -1
802 175422 853 99105 -1 -1
802 10767 381 75046 236 138725 499 15698 -1 -1
803 159516 790 148120 632 25066 548 19498 827 9707 -1 -1
803 1192 578 19835 452 131336 876 153468 -1 -1
804 19685 145 50705 35 28644 904 99468 -1 -1
804 80583 716 117470 815 24501 -1 -1
805 3013 583 26203 189 5926 240 28577 309 136693 -1 -1
805 111408 677 44758 919 85159 -1 -1
806 75943 983 140140 -1 -1
806 129177 365 95661 826 46534 -1 -1
807 85778 849 18172 583 12336 342 54249 988 74725 -1 -1
808 101098 668 132452 506 61507 594 21738 103 64463 875 65023 -1 -1
809 190371 100 99936 60 65251 211 7482 -1 -1
810 46275 787 70570 376 28792 282 13984 892 51439 -1 -1
810 24825 902 40920 -1 -1
810 33667 741 62418 363 207438 434 19035 -1 -1
812 24809 840 86411 193 233554 285 123855 -1 -1
812 32918 293 4530 141 2 269 12164 485 29114 -1 -1
812 30631 584 66940 776 27404 -1 -1
813 567 296 14274 63 88601 998 65139 -1 -1
813 25326 261 59007 876 69987 -1 -1
813 117638 464 40975 626 38375 967 153982 -1 -1
813 61769 678 137879 -1 -1
813 63015 16 17185 7 66845 753 49525 -1 -1
814 88047 312 82899 337 10252 889 60786 -1 -1
815 48779 173 27859 526 199347 -1 -1
815 155865 256 80782 754 4969 -1 -1
816 36966 513 734 423 18805 955 151031 -1 -1
816 23510 212 11433 286 49355 601 605 604 156738 -1 -1
816 121273 660 222620 -1 -1
817 69561 77 128978 548 62085 -1 -1
817 41178 441 26774 834 58513 -1 -1
817 111464 946 1126 -1 -1
818 49679 202 395309 -1 -1
818 8173 140 3099 823 316552 -1 -1
818 19990 584 41452 111 66225 803 77854 -1 -1
818 62624 35 50456 533 3482 414 21223 557 64247 -1 -1
818 19747 22 15070 836 2627 834 250 53 945 291 127653 -1 -1
819 30969 922 2394 260 32895 300 27961 44 216 836 18639 -1 -1
819 32631 198 115986 94 33024 -1 -1
819 123332 224 8614 249 67546 -1 -1
820 5290 940 13839 -1 -1
820 33571 823 94328 206 76190 669 45760 291 78389 296 83764 501 13364 -1 -1
820 50392 141 19751 213 43833 -1 -1
821 23548 366 11878 625 130014 -1 -1
821 57679 664 138677 630 140229 -1 -1
821 11228 6 5651 453 5198 900 54298 -1 -1
821 67307 842 71025 -1 -1
822 137140 632 54482 453 75948 969 16831 -1 -1
822 33871 446 265181 524 34613 -1 -1
823 34038 383 9057 553 84462 33 36413 490 86758 -1 -1
823 31194 796 9703 233 11390 772 48355 -1 -1
823 56684 688 91107 294 3437 742 130568 -1 -1
823 35096 841 82933 -1 -1
824 387 102 45029 870 100179 -1 -1
824 5740 871 39100 514 53145 872 22553 -1 -1
825 250017 369 35828 81 52003 -1 -1
826 77044 359 6612 78 77693 989 52183 -1 -1
826 111705 19 48335 664 86405 -1 -1
827 102279 891 47645 83 44606 746 14332 -1 -1
827 19271 145 159735 141 46047 716 3079 -1 -1
827 2360 981 101354 -1 -1
828 81030 940 36440 266 83314 482 76542 941 89772 -1 -1
828 31865 269 29006 117 109139 60 4518 -1 -1
829 97392 554 62791 798 72893 -1 -1
829 73935 622 89552 602 13435 841 116299 -1 -1
829 25354 803 69813 135 39680 539 85163 -1 -1
830 13335 553 155552 144 52936 514 78073 -1 -1
830 66352 305 17231 920 38816 -1 -1
830 104392 810 92999 734 79503 349 37268 693 3993 -1 -1
831 7102 21 5919 747 53793 -1 -1
831 100153 612 20295 526 27731 217 107045 164 751 980 28535 -1 -1
831 156840 240 30959 146 73712 491 44782 -1 -1
832 208898 219 21845 822 70933 -1 -1
833 10860 45 73073 693 7799 -1 -1
833 3378 299 89948 336 18947 459 22019 -1 -1
833 10106 888 1716 586 61764 280 18647 124 44658 434 27272 -1 -1
833 4418 734 15835 584 45754 168 65278 109 52029 319 27622 -1 -1
833 62039 849 24836 211 44838 280 78559 690 134190 -1 -1
834 46954 396 9578 92 14493 878 87803 -1 -1
834 57737 822 31436 362 74618 271 8112 473 1608 960 27361 -1 -1
834 156798 883 41538 -1 -1
835 34606 975 56751 -1 -1
835 91410 985 2243 701 41166 171 51806 960 38270 -1 -1
835 74651 67 93 498 51228 -1 -1
835 12652 978 39993 -1 -1
836 36911 370 91340 800 82155 -1 -1
836 55913 567 75755 617 49213 39 4679 439 1447 415 72437 403 64206 -1 -1
837 8577 166 240413 766 15609 -1 -1
837 68732 355 40376 549 15607 585 32492 -1 -1
837 116504 895 56318 513 3789 824 53937 -1 -1
838 4136 180 68081 165 31788 428 46842 -1 -1
838 139173 494 60448 280 72790 795 22131 -1 -1
839 79128 378 120854 135 19272 589 92565 -1 -1
839 79898 10 77155 710 8657 -1 -1
840 7597 726 39986 263 13729 63 2376 941 4253 -1 -1
840 31054 268 3212 644 331688 -1 -1
840 4775 531 69551 256 11080 452 63836 347 59887 -1 -1
840 57426 163 84092 745 4202 772 189630 -1 -1
840 28145 224 889 343 68967 391 35097 973 16395 -1 -1
841 156141 594 154570 209 12636 154 119525 38 41516 -1 -1
842 32881 42 50851 787 25725 -1 -1
842 11707 803 11484 817 47574 -1 -1
842 3575 955 85514 -1 -1
842 59452 634 2345 384 155229 260 3140 926 50868 -1 -1
842 40510 464 52482 99 28151 324 97575 351 10451 509 40111 -1 -1
842 73892 718 16509 745 49851 -1 -1
843 67298 346 59261 922 2310 -1 -1
843 10330 965 11770 657 6748 935 2491 40 42267 961 44344 -1 -1
843 25819 440 26166 979 101186 -1 -1
843 41619 291 6375 587 28192 896 13402 -1 -1
843 34485 55 3727 617 119312 -1 -1
844 95953 754 11769 873 6195 640 4710 180 1247 740 57165 486 74483 124 2653 813 69580 -1 -1
845 11642 468 15232 15 7609 956 3116 -1 -1
845 104675 309 115711 547 17408 -1 -1
846 149501 828 58964 674 28132 531 106678 37 6604 878 4525 -1 -1
846 63008 231 148251 606 97192 -1 -1
847 118514 346 6105 406 185791 479 36638 -1 -1
847 65442 618 19145 799 73908 -1 -1
848 119097 939 163061 -1 -1
848 35305 691 164451 771 57546 -1 -1
849 49174 959 79570 -1 -1
849 76741 281 11957 501 23624 770 47307 -1 -1
849 39322 151 43345 515 142652 82 32416 794 38393 -1 -1
849 31179 725 22255 227 229598 832 23682 -1 -1
850 87694 488 143780 854 64986 -1 -1
850 93202 986 68125 -1 -1
852 19598 652 151812 695 17563 910 47591 -1 -1
852 205911 464 9796 925 29841 -1 -1
853 8058 730 28725 662 43461 993 98565 -1 -1
853 49447 171 114552 30 82047 626 18201 -1 -1
853 22689 646 300245 -1 -1
853 88295 447 21590 292 61709 218 46803 230 29017 595 48511 -1 -1
853 23845 306 1991 283 281093 -1 -1
853 1712 88 39194 612 8790 504 36197 786 103339 -1 -1
853 26336 217 127199 514 16752 955 93740 -1 -1
854 242346 110 16476 775 220 466 2787 393 6566 293 65544 484 6540 -1 -1
855 16049 364 29225 314 33415 171 115297 932 25533 -1 -1
855 57669 925 9469 424 16429 661 11026 -1 -1
855 114944 91 228690 62 39210 10 21234 -1 -1
855 75099 842 28995 412 135720 839 25059 -1 -1
856 1084 901 13444 445 25128 490 44090 926 35246 -1 -1
856 119329 175 44929 550 88596 -1 -1
856 48226 179 22562 180 58714 829 16418 -1 -1
857 20889 621 10314 563 50641 533 4342 610 35262 -1 -1
857 45241 242 22143 385 42683 742 19372 -1 -1
857 50883 566 991 663 37079 852 7929 113 24273 240 2090 846 78153 -1 -1
858 118569 633 45175 65 74605 255 3260 -1 -1
859 33446 582 36720 226 9878 877 2297 -1 -1
859 169015 643 130308 581 5591 303 73064 687 11958 -1 -1
860 37575 279 19499 525 25638 528 83848 -1 -1
860 195000 239 243445 206 32205 8 9198 69 4314 -1 -1
861 304155 4 23527 883 35231 -1 -1
862 40545 405 107621 814 20784 -1 -1
862 3643 837 94780 993 13567 -1 -1
862 69278 675 51166 975 63344 -1 -1
862 56353 951 228958 -1 -1
862 51434 321 65551 319 13159 970 32332 -1 -1
863 71315 512 141422 37 34466 659 80566 -1 -1
863 47305 745 25768 644 10344 877 29124 -1 -1
864 31440 569 38840 619 40222 245 48926 587 12318 -1 -1
864 18878 917 73364 432 47243 370 102782 903 102702 -1 -1
864 10318 359 68625 164 4509 59 19724 129 11674 784 19 -1 -1
865 26210 657 50623 989 18592 -1 -1
865 145556 897 36940 -1 -1
867 69586 340 241348 210 51641 771 8839 -1 -1
867 76090 324 59253 490 15973 639 81913 -1 -1
867 138868 997 16068 -1 -1
868 23169 510 58949 214 62171 889 62868 -1 -1
868 219948 395 19873 88 38112 939 37826 -1 -1
869 21447 659 241119 738 146284 -1 -1
870 33058 537 108570 160 17778 451 84016 612 56394 -1 -1
870 28879 182 75003 131 108349 62 51932 -1 -1
870 135739 243 19986 972 18878 -1 -1
870 7867 688 144777 -1 -1
871 20658 192 95873 299 62045 853 53225 -1 -1
871 21743 434 89888 670 62748 -1 -1
871 56250 729 64309 596 27114 314 82779 971 46037 -1 -1
871 2476 761 20675 746 10595 43 138923 221 108337 96 9277 -1 -1
871 41201 818 182635 -1 -1
871 22925 384 2353 911 62288 -1 -1
872 71270 772 45482 563 64770 218 61212 970 15695 -1 -1
872 88336 280 68520 568 52069 556 88324 -1 -1
873 100372 528 60707 839 100698 -1 -1
873 95442 66 23613 444 107935 680 47610 -1 -1
874 39810 49 109694 474 57660 -1 -1
874 101771 456 70187 366 158783 569 53195 -1 -1
874 40752 443 2655 450 18919 41 35465 745 21447 -1 -1
874 36205 261 16277 724 124205 -1 -1
874 25100 835 218848 -1 -1
875 88992 425 238746 768 30690 -1 -1
875 18124 739 13039 986 84453 -1 -1
876 7085 492 87364 216 82672 990 62091 -1 -1
876 55190 374 15044 577 71383 284 88533 230 72129 779 7391 -1 -1
876 44231 476 17727 932 118811 -1 -1
877 60323 419 4763 853 5085 173 21491 217 34306 525 15598 -1 -1
877 15218 715 33192 797 59713 -1 -1
877 14468 66 31106 185 77393 753 3541 -1 -1
877 39201 250 19251 26 119621 460 3388 583 52121 -1 -1
878 20787 237 21663 266 13812 439 97874 -1 -1
878 33337 959 26930 51 975 912 76600 -1 -1
878 85967 19 10908 637 78227 563 146430 -1 -1
878 97710 247 10775 209 142597 155 31411 103 1969 -1 -1
879 123920 461 13445 501 71749 315 34720 399 5432 257 23337 149 20617 -1 -1
880 22910 56 104830 885 72781 -1 -1
880 29023 488 48981 638 75811 437 14340 668 53232 -1 -1
880 14850 742 141846 763 17041 -1 -1
881 82022 539 131982 119 138006 696 4382 -1 -1
882 8381 224 118591 826 15628 -1 -1
882 126455 388 99766 472 39504 305 40768 505 126413 -1 -1
882 10062 582 4988 349 69553 580 25158 -1 -1
882 102424 74 223470 536 29200 -1 -1
883 14151 598 16638 494 38899 61 309618 -1 -1
883 135637 412 99431 60 12657 276 35623 -1 -1
884 41828 182 39067 166 40155 747 14120 -1 -1
884 118849 916 217627 -1 -1
885 93129 599 72484 606 19053 540 82873 739 97373 -1 -1
885 41838 446 59193 444 13159 375 226 281 66605 212 25837 -1 -1
886 144382 604 94501 298 19322 189 32481 994 29975 -1 -1
887 1798 588 78235 388 25813 282 39594 26 6915 35 11498 621 75294 -1 -1
887 53396 759 41919 669 69775 169 17913 845 103368 -1 -1
887 26832 373 23793 870 4664 -1 -1
888 109146 156 2239 221 12949 -1 -1
888 11048 286 35052 45 71307 2 49911 -1 -1
889 30369 746 3306 694 7771 943 103024 -1 -1
889 44836 393 21522 911 40593 -1 -1
889 67675 728 31487 375 77448 564 58578 -1 -1
889 69646 859 51104 283 10286 966 79424 -1 -1
890 26959 484 119387 223 48061 598 46672 -1 -1
890 66713 749 8671 225 182037 384 65497 696 13425 -1 -1
891 114230 80 9102 446 8252 -1 -1
891 113813 342 42643 155 84306 410 44816 -1 -1
892 45036 177 340598 409 112120 -1 -1
893 15553 642 58028 595 12081 936 70187 -1 -1
893 5485 383 29217 936 22320 -1 -1
893 11769 895 71631 28 39352 901 2716 -1 -1
893 196759 788 41322 600 93068 822 52852 -1 -1
894 76257 910 11818 17 10908 880 7564 -1 -1
894 5565 437 197638 256 114 468 24922 414 19260 985 32736 -1 -1
894 147219 320 43331 225 18582 458 113777 649 29966 -1 -1
895 2314 880 203185 836 24366 -1 -1
895 84095 744 26949 204 356 571 33553 -1 -1
895 11462 94 157635 419 60133 -1 -1
896 16203 139 33508 677 4522 -1 -1
896 80222 350 62279 563 11757 553 35331 756 146437 -1 -1
896 12140 897 46831 605 57147 479 84516 65 136949 753 8786 -1 -1
896 5034 295 183 508 13475 385 90311 533 63313 -1 -1
896 53432 856 116732 -1 -1
897 15887 416 181103 246 163689 371 91016 -1 -1
897 91622 102 203292 754 216982 -1 -1
897 89158 798 121783 -1 -1
898 6694 148 102677 698 15148 -1 -1
898 12220 533 82038 629 150821 -1 -1
898 34922 628 44584 423 33268 651 102521 -1 -1
899 24607 346 32746 967 12882 -1 -1
899 258154 396 78524 923 6701 -1 -1
900 46828 843 54449 668 33332 271 13306 621 87650 -1 -1
900 1740 605 3650 309 1811 200 60905 343 88511 -1 -1
900 65622 616 200351 107 32431 272 14723 231 24046 -1 -1
901 36270 686 104236 391 49288 92 51123 956 51909 -1 -1
901 148043 4 29984 882 34161 -1 -1
902 1926 202 149139 338 54176 194 109470 922 94382 -1 -1
902 11865 750 64433 831 118182 -1 -1
902 136344 46 79218 312 35004 592 13863 -1 -1
902 1699 853 6716 894 123881 -1 -1
903 44909 982 18479 929 12387 116 22134 73 3609 80 130837 -1 -1
903 4518 153 12182 344 128429 -1 -1
903 128077 248 29815 602 25337 674 27600 -1 -1
904 41222 639 137958 83 114136 771 8221 -1 -1
904 46528 151 4349 113 143507 651 6197 -1 -1
904 23927 268 14884 546 67751 323 55093 839 111375 -1 -1
904 48065 987 462 937 3226 275 171637 393 82191 -1 -1
904 26384 360 52234 396 7617 578 91949 -1 -1
904 32426 936 4517 285 14334 88 4912 300 124324 861 24400 -1 -1
905 59018 602 10703 158 42907 257 8479 102 5076 -1 -1
905 4422 68 61853 455 196370 357 52090 377 8780 -1 -1
905 221308 733 67340 694 19711 864 35469 -1 -1
906 1917 361 120360 352 7564 224 11255 630 65388 -1 -1
906 49296 128 259961 99 181368 229 31156 905 14560 -1 -1
906 32121 195 47591 629 93569 286 27588 352 7390 404 44843 -1 -1
906 55512 126 28963 82 25364 141 4068 171 82742 999 1582 -1 -1
906 9377 150 64537 771 36008 -1 -1
907 169484 9 111502 112 60791 341 37002 -1 -1
908 59947 247 143093 720 36128 369 8510 861 100344 -1 -1
909 57493 2 184122 317 3392 -1 -1
909 59833 86 1396 126 27810 539 16894 559 192785 -1 -1
909 145349 379 4285 166 56242 261 35792 365 31580 -1 -1
910 17306 623 88243 710 4672 272 43174 377 18067 607 22411 -1 -1
910 86352 802 8643 436 15559 974 11113 -1 -1
910 13394 18 24784 157 5332 390 187205 -1 -1
910 29103 178 16962 272 11580 974 14602 -1 -1
911 127568 686 14822 137 178362 634 36371 -1 -1
912 94796 896 40956 -1 -1
913 1936 53 35332 374 67727 545 81248 -1 -1
913 247942 194 25258 965 8962 -1 -1
914 16315 639 71928 453 150971 -1 -1
914 27011 991 149319 467 24921 87 626 596 73972 -1 -1
915 188629 607 24691 769 183573 -1 -1
916 145991 192 234594 139 38926 786 9246 -1 -1
917 69762 421 3640 583 44188 705 43406 -1 -1
917 65327 182 7249 311 18658 247 94339 -1 -1
917 16772 254 33648 396 6145 212 114070 432 50458 -1 -1
918 17012 136 44820 635 222349 -1 -1
918 62688 514 28980 222 106738 77 9570 143 31594 -1 -1
918 6323 337 30414 440 143724 -1 -1
918 5911 484 80260 645 114936 -1 -1
918 16527 902 127367 104 37471 883 31453 -1 -1
919 4946 705 69685 174 189861 362 27220 -1 -1
919 21121 650 57535 114 5942 422 14461 -1 -1
919 2705 483 19751 936 65408 -1 -1
919 59202 902 2994 385 58895 567 234452 -1 -1
919 92619 116 11095 156 59605 624 65764 -1 -1
920 49144 40 70573 974 156069 -1 -1
920 99241 148 132120 962 19442 -1 -1
920 60815 439 19426 511 50599 960 18619 -1 -1
920 42901 56 184307 325 20882 930 57105 -1 -1
921 6614 110 23029 376 6935 -1 -1
921 30911 887 139585 826 46699 718 34925 240 9530 835 7039 -1 -1
921 12886 804 131746 61 53119 415 1186 47 13950 521 12971 -1 -1
921 36615 479 83143 360 4636 614 76791 -1 -1
922 12108 439 48019 100 48981 132 131378 -1 -1
922 57844 607 73617 705 82766 55 256967 -1 -1
922 54696 101 57865 432 166678 661 15955 -1 -1
922 15860 927 93570 -1 -1
923 74104 746 52138 190 166526 343 7861 895 40401 -1 -1
923 176595 794 149381 -1 -1
924 21949 895 1909 34 4025 271 17109 435 23359 -1 -1
924 2844 862 8908 767 151436 -1 -1
924 954 82 12145 864 125519 -1 -1
924 89240 538 4172 933 163015 -1 -1
924 1139 461 46063 739 42336 87 136579 233 10763 964 19975 -1 -1
924 10338 441 73358 766 43419 -1 -1
924 19303 451 1431 787 24110 -1 -1
925 14559 187 94434 954 39676 -1 -1
925 90098 146 144536 323 7471 704 91730 -1 -1
925 86917 680 24030 132 78511 851 66727 -1 -1
925 3905 142 35370 730 161301 -1 -1
926 4072 604 54186 984 94621 -1 -1
926 92625 758 24688 462 133551 250 150349 -1 -1
926 4163 735 48222 170 191 425 11009 -1 -1
927 114841 549 386899 -1 -1
927 19899 436 47586 780 87198 -1 -1
927 77032 186 16077 251 53209 369 30968 615 70256 -1 -1
928 121970 393 4464 588 147463 601 54021 -1 -1
928 31429 418 35969 806 14987 -1 -1
928 44571 145 4461 598 32169 -1 -1
929 123269 959 61652 996 155042 -1 -1
929 77463 965 10084 -1 -1
930 12446 761 162514 899 70700 -1 -1
930 147746 700 50792 920 48859 -1 -1
931 6673 267 45588 470 2569 -1 -1
931 148709 224 25969 800 4197 -1 -1
931 115661 219 245395 804 20505 -1 -1
932 5384 884 44486 332 171750 819 150465 -1 -1
932 47895 846 17064 714 118402 -1 -1
932 10835 895 34680 355 7414 287 112008 872 13627 -1 -1
932 197218 63 96082 228 57640 8 16286 -1 -1
933 67984 565 26349 69 36747 668 80911 -1 -1
934 4636 241 37404 750 45157 -1 -1
934 27634 620 49335 375 13812 39 7247 565 126124 -1 -1
934 9669 468 49228 603 65819 913 114075 -1 -1
934 4310 901 188616 -1 -1
934 28157 766 61859 207 6039 701 13789 171 15082 598 7546 -1 -1
934 26352 956 73411 201 19658 63 68152 -1 -1
935 100871 450 34448 384 41186 838 100521 -1 -1
935 41708 41 47827 586 18644 -1 -1
935 98371 372 38276 662 38971 -1 -1
936 100340 324 9506 413 26647 287 4872 810 13342 -1 -1
936 126020 277 82978 111 147260 180 32338 -1 -1
937 128395 562 46675 304 109106 303 76740 836 3474 -1 -1
937 26235 747 32799 634 32543 139 90935 163 49639 -1 -1
938 230462 843 200806 -1 -1
939 139189 108 54713 868 1477 -1 -1
940 78795 323 19677 843 9396 846 130719 -1 -1
940 22206 262 77404 427 81027 72 88825 -1 -1
940 48869 336 65159 528 10472 650 177704 -1 -1
940 35760 367 13380 788 73779 -1 -1
941 85615 17 12661 455 30647 -1 -1
942 604 765 1319 347 305959 214 9925 898 10065 -1 -1
943 31789 511 67255 576 74127 891 43000 -1 -1
943 21545 205 3060 355 46186 840 21008 -1 -1
943 68561 430 24753 352 96130 565 27527 519 2226 523 29085 -1 -1
944 6600 144 155198 490 52982 -1 -1
944 30837 685 53260 490 18501 930 89833 -1 -1
944 82901 345 37641 546 62048 -1 -1
944 67976 187 298787 999 8864 -1 -1
945 33048 881 47818 286 114620 840 8330 -1 -1
945 154130 415 126665 88 26862 507 26174 148 9918 256 1578 133 3300 22 17269 -1 -1
946 157283 157 83173 815 28216 -1 -1
947 33913 836 55348 220 71767 879 6451 -1 -1
947 7925 401 25650 989 4769 -1 -1
947 71794 694 2813 14 7702 443 3207 602 70505 -1 -1
947 54363 568 90803 302 99171 325 98023 -1 -1
947 53416 90 68075 139 7038 430 31510 -1 -1
948 123655 271 183614 536 108917 918 6822 -1 -1
948 4164 192 22362 501 13867 310 7386 739 35645 -1 -1
948 218 250 73973 841 11794 121 55914 961 94971 -1 -1
948 94295 685 92317 998 73028 -1 -1
949 172101 975 34756 825 140716 -1 -1
950 114078 961 79219 243 50869 163 4684 407 18741 -1 -1
951 6587 713 218753 834 6715 524 29087 870 135484 -1 -1
951 42731 667 38357 678 52012 587 36717 414 8022 747 9076 -1 -1
951 15585 30 4865 94 7665 328 60866 -1 -1
951 8849 39 37216 979 4160 -1 -1
951 92172 336 7920 760 13540 525 57959 871 68357 -1 -1
952 115543 662 13034 938 140769 -1 -1
952 69688 898 48586 730 10607 811 34708 -1 -1
953 233991 82 19927 64 40897 755 123097 -1 -1
954 8497 395 5789 595 62560 -1 -1
954 171189 342 33147 67 1356 98 64955 321 8944 176 17968 -1 -1
954 1641 209 79043 964 29137 -1 -1
955 200937 384 6996 632 45686 597 244074 -1 -1
956 16887 451 83743 24 22610 392 30261 325 8810 106 9126 464 14235 -1 -1
956 133781 344 25833 598 31401 334 65307 610 52562 -1 -1
957 17716 451 19928 0 5427 933 32529 -1 -1
957 31516 453 3257 964 158456 -1 -1
957 184483 888 167347 -1 -1
958 38423 9 13949 517 30900 747 4795 559 74623 880 54707 -1 -1
958 13793 522 3195 680 86172 775 40829 -1 -1
959 16662 95 6324 495 28806 354 46792 757 54064 -1 -1
959 81369 377 15166 749 39979 -1 -1
960 73827 818 1898 931 26246 -1 -1
960 25902 762 239578 -1 -1
960 30366 436 38967 130 110995 638 81194 -1 -1
961 141946 450 14121 773 73317 -1 -1
962 113 824 370100 -1 -1
962 13215 688 10654 810 16652 329 31320 834 10461 201 15930 295 42540 267 134970 -1 -1
962 6297 831 45074 560 10825 924 209613 -1 -1
962 89560 349 4709 481 160835 -1 -1
962 90186 615 5779 947 32476 -1 -1
963 31394 744 12513 632 20945 828 155591 -1 -1
963 178216 133 77602 926 21851 -1 -1
964 14030 616 69249 333 1129 415 9811 802 11270 744 158593 -1 -1
964 38052 440 43854 256 57412 895 16724 -1 -1
964 10839 33 34416 46 6002 214 71937 757 32426 -1 -1
964 103797 232 159021 125 22437 891 10799 -1 -1
964 61999 54 32308 333 9560 990 10970 -1 -1
965 19020 790 1324 582 59743 945 58685 -1 -1
965 126284 705 12465 73 45336 363 73146 589 5008 207 9739 956 34745 -1 -1
966 32239 290 146341 122 149293 435 56099 -1 -1
967 607 375 63602 809 13822 433 25387 99 20566 678 106259 -1 -1
967 3434 115 148066 787 92668 -1 -1
967 2779 660 39408 600 65706 880 50625 -1 -1
967 156983 809 242727 -1 -1
967 35424 878 44715 395 271848 342 41440 -1 -1
967 13188 749 136484 396 3640 561 4162 -1 -1
968 7536 744 9438 979 103758 752 122487 -1 -1
968 20171 708 211887 12 17953 653 60739 -1 -1
968 75571 236 111511 204 20679 303 11492 -1 -1
968 9720 258 57475 351 14743 260 20391 249 56619 265 43037 527 18480 -1 -1
969 100941 910 8982 101 82841 691 181912 -1 -1
970 81979 780 108674 35 14038 762 49505 -1 -1
971 113744 235 75092 124 3079 278 4559 473 16024 578 83685 -1 -1
971 8663 743 12530 596 63012 981 62623 -1 -1
971 66224 262 167073 958 25063 -1 -1
972 4019 896 8131 751 12781 529 7365 514 57742 182 63093 341 44823 651 2797 -1 -1
972 43458 599 3592 633 18043 775 79785 -1 -1
972 40661 894 36263 520 146076 962 21848 -1 -1
972 4729 83 41636 993 54714 -1 -1
972 70678 791 120720 -1 -1
973 175750 857 10820 38 110985 908 86473 -1 -1
974 16667 73 10917 496 69216 132 19067 324 85001 -1 -1
974 202701 888 11744 54 11319 181 190175 69 17678 850 28846 -1 -1
975 78181 183 213 967 20707 -1 -1
976 8659 681 75336 251 50609 361 31927 -1 -1
977 112019 959 23024 561 38690 35 58140 322 108541 -1 -1
978 44646 548 23296 206 5052 581 5790 882 5346 -1 -1
978 130634 168 125101 148 43473 210 38472 122 30242 214 1075 -1 -1
978 38585 298 126564 104 83449 360 3949 -1 -1
979 112556 430 12224 136 34209 631 16970 -1 -1
979 12516 523 226683 170 2168 613 1762 -1 -1
980 195179 925 22909 898 16946 510 68656 795 2103 -1 -1
981 51948 85 183588 149 10036 424 6493 -1 -1
982 114651 1 4363 658 17898 397 38726 105 48366 968 8232 -1 -1
982 39594 406 35282 703 115512 -1 -1
983 18613 352 92773 669 7198 500 1013 894 9797 -1 -1
983 27302 827 21876 607 35152 14 84986 311 100740 -1 -1
984 3129 98 341261 228 22245 894 4088 -1 -1
984 67209 120 37766 359 92482 976 10964 -1 -1
984 58473 626 46255 663 26951 861 45714 -1 -1
984 62961 573 17691 24 270297 -1 -1
985 125492 577 189054 208 25696 629 19726 -1 -1
985 33958 435 15952 565 66374 784 45837 -1 -1
985 72288 698 164897 -1 -1
986 145843 884 2761 112 215347 604 11542 -1 -1
986 45328 749 34377 213 76027 887 76680 -1 -1
987 204327 777 58283 658 24931 960 93031 -1 -1
987 6693 335 60773 529 40698 148 29347 279 15117 43 17579 662 21705 -1 -1
988 12531 864 68736 606 124436 16 9832 23 2273 -1 -1
988 40139 302 20867 744 46438 -1 -1
988 949 937 22011 586 15892 155 23948 113 26648 977 115466 -1 -1
988 78126 421 60342 581 74496 373 191344 -1 -1
989 505 828 74604 445 19615 277 3137 752 48962 -1 -1
989 187029 131 105084 622 116259 -1 -1
990 99463 291 62930 155 4488 700 162962 -1 -1
990 31941 615 4645 88 63337 273 5685 201 33206 74 14132 851 7634 -1 -1
990 42423 793 87929 770 126785 -1 -1
991 15453 618 27384 164 72136 572 49375 454 2478 814 75377 -1 -1
991 48884 267 80708 225 83949 360 34506 561 5442 -1 -1
992 14646 412 32825 39 51934 256 36540 626 34251 -1 -1
992 19959 627 40943 750 113591 659 62378 58 188616 -1 -1
992 114032 318 61046 19 31167 -1 -1
993 203179 144 13065 342 91 200 123318 298 4823 -1 -1
994 105797 926 180427 -1 -1
994 19008 702 134475 223 62656 798 8744 -1 -1
994 26230 716 24423 110 24268 419 181484 747 56123 -1 -1
995 19611 499 48084 242 148899 766 20638 -1 -1
995 13039 164 30713 896 38927 -1 -1
995 16323 769 21772 117 34016 834 11121 404 31263 946 52433 -1 -1
996 217012 624 54358 883 1416 -1 -1
997 149778 295 231108 365 75233 379 54444 -1 -1
998 22998 357 38481 328 24771 734 20896 -1 -1
998 57436 598 4427 67 50783 800 134733 -1 -1
999 182268 384 34504 63 43693 128 105638 576 4101 -1 -1
259 480992 -1 -1
521 445016 -1 -1
527 441101 -1 -1
542 354684 -1 -1
689 397004 -1 -1
696 382935 -1 -1
717 241312 -1 -1
764 366657 -1 -1
779 318377 -1 -1
784 198438 -1 -1
807 292024 -1 -1
811 323244 -1 -1
812 313923 -1 -1
815 120153 -1 -1
830 300558 -1 -1
845 195430 -1 -1
851 354186 -1 -1
865 183374 -1 -1
866 327454 -1 -1
869 365099 -1 -1
876 206885 -1 -1
879 182282 -1 -1
892 503525 -1 -1
904 110762 -1 -1
910 94324 -1 -1
918 228399 -1 -1
921 330596 -1 -1
922 196178 -1 -1
933 204629 -1 -1
942 398181 -1 -1
944 92976 -1 -1
958 336429 -1 -1
965 45682 -1 -1
966 219857 -1 -1
969 230290 -1 -1
970 234805 -1 -1
972 105260 -1 -1
973 127441 -1 -1
976 267565 -1 -1
983 173675 -1 -1
998 203936 -1 -1
999 140488 -1 -1


==> anc/Known-Optima benchmark/short-js-600000-1000-10000-2.data <==
2863 1000
0 18715 653 25263 603 179980 -1 -1
0 31309 894 176354 -1 -1
0 46610 370 35127 429 34627 385 89270 442 39323 -1 -1
0 15938 906 20788 -1 -1
0 108730 908 29116 -1 -1
1 66065 376 22540 638 93517 -1 -1
1 36826 155 67641 402 30685 255 44684 460 34348 -1 -1
2 9052 957 1857 562 44163 884 94082 -1 -1
2 2105 242 62764 251 33641 817 15550 -1 -1
2 28874 152 38640 690 21649 -1 -1
2 45372 414 3950 610 103357 385 18563 676 36898 -1 -1
2 73227 627 140451 -1 -1
3 13258 33 139777 107 6163 818 1812 -1 -1
3 122865 85 268511 296 17905 -1 -1
3 35700 777 15372 -1 -1
4 72038 170 84224 468 51425 -1 -1
4 39343 482 73656 388 31162 110 67018 -1 -1
5 49859 766 74680 505 76267 532 44366 242 5799 648 3720 -1 -1
5 41787 285 5129 932 131867 -1 -1
5 89248 932 39583 -1 -1
6 1031 715 81006 390 71357 749 103 -1 -1
6 91464 627 98698 929 31253 -1 -1
6 14989 946 28874 -1 -1
6 38526 954 50153 -1 -1
7 79668 971 33388 -1 -1
8 47838 356 122690 4 88438 179 895 -1 -1
8 1596 528 87430 -1 -1
8 50624 361 27871 521 18469 66 78519 602 50557 -1 -1
9 73605 521 16846 553 196150 -1 -1
9 58407 760 27019 -1 -1
10 35462 408 58091 295 74746 186 39871 -1 -1
10 21924 312 322747 204 15107 187 57576 519 18168 -1 -1
10 151902 741 32775 954 6127 -1 -1
11 113447 310 18961 522 10952 653 28622 -1 -1
11 69388 910 9088 -1 -1
12 222040 16 96248 -1 -1
13 21714 485 28889 400 17201 806 79066 -1 -1
13 119806 578 13879 -1 -1
13 38797 987 89420 -1 -1
14 16656 643 21028 40 123377 827 15775 -1 -1
14 2872 201 33799 252 4411 -1 -1
14 85262 115 9836 334 73741 2 29409 759 4139 -1 -1
14 37506 687 41503 140 31604 711 108703 -1 -1
14 48099 325 68551 978 37463 -1 -1
14 45848 40 12258 -1 -1
15 32051 956 43399 -1 -1
15 124083 542 5065 127 91800 965 33604 -1 -1
16 35798 390 1616 88 48636 921 88308 -1 -1
16 94788 388 59843 319 29300 958 61545 -1 -1
16 10146 529 20454 724 673 225 17389 963 47184 -1 -1
17 33568 908 16448 -1 -1
17 29450 666 8558 216 21391 777 8099 -1 -1
17 157458 229 25305 25 138079 -1 -1
18 15366 842 37115 369 17790 540 55148 844 4092 876 188900 -1 -1
18 70350 432 25898 525 34734 -1 -1
18 5202 495 19213 980 32206 -1 -1
18 156619 92 51543 464 2529 -1 -1
19 15245 204 25705 990 7049 -1 -1
19 25733 557 16327 205 99115 580 13645 -1 -1
19 185493 604 77940 -1 -1
19 3629 135 118094 149 41942 -1 -1
20 4747 387 66703 575 10151 277 178795 320 32278 -1 -1
20 132902 446 156661 671 73196 -1 -1
20 75132 451 73232 871 44041 -1 -1
21 25172 634 10766 -1 -1
21 67414 989 35695 373 34 973 43455 -1 -1
22 597 853 465086 -1 -1
22 1013 588 47058 -1 -1
22 14238 544 39805 -1 -1
22 250824 538 19185 994 76151 -1 -1
23 8781 520 82945 990 102621 -1 -1
23 81023 257 16673 555 19080 804 70982 -1 -1
23 69074 195 5853 618 57439 -1 -1
24 135173 49 37244 920 8724 -1 -1
24 46381 554 36798 761 103633 -1 -1
24 310 525 165450 -1 -1
24 15079 579 39142 -1 -1
25 9664 676 50599 581 52723 186 47640 110 86334 756 61317 -1 -1
25 22506 194 122110 -1 -1
25 95542 478 17628 325 24472 189 7700 886 40828 -1 -1
26 11660 2 183117 511 34985 732 108909 -1 -1
26 95913 950 164907 -1 -1
26 189875 536 18859 39 136246 -1 -1
27 39845 259 42484 275 1824 254 66041 -1 -1
27 42964 618 6242 -1 -1
27 83603 652 46582 -1 -1
28 27582 5 4635 690 10962 -1 -1
28 58461 201 77879 350 2984 579 29745 -1 -1
28 104447 576 16175 -1 -1
28 3122 692 59173 231 47692 485 18055 97 19009 64 48330 -1 -1
29 19642 503 140890 -1 -1
29 10845 15 46372 255 22316 567 12683 -1 -1
29 23626 494 4975 -1 -1
29 76566 793 44880 -1 -1
30 34070 67 39078 462 42142 70 965 231 41506 -1 -1
30 4446 8 66253 678 18590 -1 -1
30 4398 384 33026 904 175040 -1 -1
30 50345 267 11094 213 28796 127 67428 -1 -1
30 41679 321 54403 946 19169 -1 -1
31 54533 967 43867 -1 -1
31 124367 800 13499 -1 -1
31 42716 283 6741 824 162834 -1 -1
32 86231 147 102295 151 57269 835 48670 -1 -1
32 57003 768 33567 -1 -1
33 115683 133 114480 -1 -1
33 111041 293 22883 843 9991 -1 -1
34 9357 889 115504 182 37294 977 261 -1 -1
34 14625 297 189232 938 112416 -1 -1
34 181833 86 108945 493 14473 155 64278 27 10627 -1 -1
35 24438 117 112916 894 30711 -1 -1
35 166471 666 147012 -1 -1
36 148464 408 27943 911 67815 -1 -1
37 25480 468 12176 65 88333 964 1447 -1 -1
37 75557 842 74854 471 120650 177 84950 112 58934 214 479 -1 -1
38 31073 494 1077 90 22530 972 23886 -1 -1
38 12686 898 242109 -1 -1
38 134717 145 157348 645 8290 -1 -1
39 20964 475 29745 658 89168 -1 -1
39 17521 385 80451 389 53477 -1 -1
39 12002 982 180696 -1 -1
39 17727 526 139545 714 205542 -1 -1
39 18378 665 111427 664 29648 898 31152 -1 -1
39 16958 80 146444 977 123103 -1 -1
39 90384 480 17227 999 5629 -1 -1
39 5968 885 102708 -1 -1
40 37319 193 4502 99 27589 691 13616 -1 -1
40 513 541 29640 211 12273 485 51609 -1 -1
40 96890 911 25664 585 140479 41 36786 844 12164 -1 -1
41 73461 835 33921 536 57210 427 79422 288 96387 54 24818 -1 -1
41 33330 11 50740 770 30496 -1 -1
41 20722 153 15215 462 108433 -1 -1
41 10663 953 18527 835 71721 -1 -1
42 85852 548 71909 -1 -1
42 3298 392 60608 -1 -1
42 3083 162 67991 383 67314 935 37767 -1 -1
43 10185 120 100712 221 34584 148 208349 -1 -1
43 33407 392 170351 476 53051 -1 -1
44 47039 935 2770 -1 -1
44 61559 481 203520 587 167511 -1 -1
45 2355 419 128006 130 160296 310 7253 -1 -1
45 45263 492 70729 325 415 674 96204 -1 -1
45 6329 65 8163 850 148793 -1 -1
45 34092 617 80193 -1 -1
45 52482 424 62168 783 53087 -1 -1
45 30444 347 117672 -1 -1
46 9022 625 70006 701 15852 652 18098 52 184061 -1 -1
46 202318 920 14273 -1 -1
47 29704 898 102238 -1 -1
47 32559 62 52909 -1 -1
47 160990 795 39781 -1 -1
48 124453 702 70220 -1 -1
48 116798 749 47105 -1 -1
49 107227 782 46109 633 42188 184 6087 158 61559 313 2791 -1 -1
49 2034 423 103085 237 82369 195 2709 165 25950 360 3199 -1 -1
50 7153 346 631 108 60425 377 24899 250 3473 804 17527 -1 -1
50 20557 101 188281 -1 -1
50 21201 548 6085 659 100347 -1 -1
50 70073 494 4377 577 18729 658 186171 -1 -1
50 9764 468 20350 565 16708 750 35446 -1 -1
50 6033 772 59321 870 49457 -1 -1
51 82783 576 116389 487 11104 316 50988 591 16554 -1 -1
51 3596 500 240506 180 42619 841 34741 -1 -1
51 84775 232 20097 622 63477 -1 -1
52 9619 207 61841 583 41594 557 46402 765 15119 -1 -1
52 78066 668 33070 -1 -1
52 4073 750 104548 -1 -1
52 177210 63 53033 573 62543 -1 -1
53 16887 87 9864 397 15009 -1 -1
53 2668 735 117025 -1 -1
53 13699 892 57112 561 91796 124 254912 -1 -1
53 57298 637 84877 861 199094 -1 -1
53 58701 619 12382 345 85429 968 118592 -1 -1
53 13917 596 17181 866 62616 -1 -1
54 121254 88 3272 747 3983 -1 -1
55 63428 697 37014 -1 -1
55 92579 644 41451 -1 -1
56 69700 263 16126 866 13419 -1 -1
56 48705 269 2509 147 2351 247 41422 -1 -1
56 55162 558 19061 -1 -1
57 37203 411 34969 16 31409 993 28263 -1 -1
57 9363 843 96955 -1 -1
57 78970 156 37017 238 6705 229 74876 -1 -1
57 210317 942 82593 -1 -1
58 15675 651 13844 826 37185 -1 -1
58 150763 296 35525 65 17141 772 11795 -1 -1
59 11167 954 44567 848 2550 109 75620 933 112321 -1 -1
59 54813 643 9186 -1 -1
59 7124 991 25659 516 74281 245 37664 441 21645 206 9705 923 1448 -1 -1
60 71360 616 8224 407 268566 -1 -1
60 38264 84 77484 520 27533 -1 -1
60 106542 756 1163 -1 -1
61 16601 134 69185 992 560 -1 -1
61 69840 740 75206 197 55232 298 95909 -1 -1
61 117154 881 26552 -1 -1
62 10228 868 12772 188 62673 778 110523 -1 -1
62 45235 525 21417 -1 -1
62 31898 373 11095 508 126112 988 21944 -1 -1
62 459730 511 24907 -1 -1
63 145549 908 66900 -1 -1
63 27581 405 23208 976 101804 -1 -1
64 5373 201 71619 820 39395 -1 -1
64 33216 237 99346 793 13053 -1 -1
64 16189 22 43402 402 14418 -1 -1
64 92433 511 38462 -1 -1
65 67515 123 32929 505 26742 992 101133 -1 -1
65 188447 929 7252 -1 -1
66 8192 236 50593 159 98854 292 10712 -1 -1
66 2621 684 48758 151 4895 206 81352 774 18512 -1 -1
66 47146 831 52430 530 6040 945 130586 -1 -1
66 169037 172 122875 78 61838 -1 -1
67 1979 151 35351 288 6789 70 33258 11 9012 -1 -1
67 1324 226 33223 429 36813 -1 -1
67 10017 870 16512 -1 -1
67 111897 571 143790 601 97697 -1 -1
67 22504 134 93218 720 46049 -1 -1
68 38236 160 99969 898 102582 -1 -1
68 20085 618 9637 892 110854 -1 -1
68 36061 842 75368 -1 -1
68 46957 152 33722 386 4870 526 77820 -1 -1
69 15952 93 29917 346 16766 -1 -1
69 18679 88 12931 -1 -1
69 24948 222 150367 584 30513 -1 -1
69 226455 672 28387 -1 -1
70 26645 976 11655 -1 -1
70 14309 211 90357 409 64785 -1 -1
70 2210 780 26863 -1 -1
70 16088 649 103854 -1 -1
70 29644 796 9979 -1 -1
71 278768 129 49795 -1 -1
72 82457 204 806 542 27466 867 106361 -1 -1
72 92445 299 20233 970 122162 -1 -1
72 29733 192 5858 342 29848 350 62016 -1 -1
73 78425 384 56379 -1 -1
73 108398 720 6500 375 260324 -1 -1
73 137793 480 36405 976 46622 -1 -1
74 39778 497 108671 635 99 623 732 291 52483 656 3602 -1 -1
74 65939 861 82945 -1 -1
75 173281 986 188146 -1 -1
76 54958 973 44465 456 37859 153 18823 565 46779 -1 -1
76 9029 974 24458 -1 -1
76 15388 635 100110 252 63602 757 23728 -1 -1
76 27621 652 42436 -1 -1
76 153048 792 176633 -1 -1
77 45473 167 55374 -1 -1
77 24967 408 62606 -1 -1
77 17450 962 52121 -1 -1
77 12402 965 56966 -1 -1
78 170693 138 55348 452 66060 -1 -1
78 54336 786 17496 980 61132 -1 -1
79 71372 185 86694 447 2333 123 92912 291 34454 -1 -1
79 21931 720 89546 -1 -1
80 72634 962 436 -1 -1
80 72858 880 28231 -1 -1
81 35273 972 7240 -1 -1
81 36754 834 32195 546 28422 718 100399 -1 -1
81 47326 651 74314 -1 -1
81 22208 479 12311 799 47357 -1 -1
82 92795 30 14631 273 61986 -1 -1
82 1637 415 23665 505 152131 -1 -1
82 14271 920 11780 -1 -1
82 33780 46 59100 451 62245 -1 -1
83 37404 553 14752 163 12998 471 24601 700 14549 -1 -1
83 31439 749 2347 -1 -1
83 131849 137 44014 700 13704 -1 -1
84 31516 702 33705 830 24143 -1 -1
84 49676 821 77511 -1 -1
84 94839 288 9138 548 23662 215 126681 -1 -1
85 59206 353 7416 184 86674 856 29989 -1 -1
85 55373 799 18870 477 12769 660 103183 -1 -1
86 76015 319 146998 462 148841 977 63325 -1 -1
86 27743 296 176021 2 13108 -1 -1
86 13826 920 72306 -1 -1
87 104070 462 532 -1 -1
87 66559 310 58620 141 7153 365 54073 -1 -1
88 9921 886 178742 -1 -1
88 23868 581 153347 -1 -1
88 10108 178 35305 75 4442 213 24739 908 513 -1 -1
88 39973 934 48076 -1 -1
89 70389 757 8126 622 111907 805 53385 -1 -1
89 14251 582 27829 -1 -1
89 178808 313 3380 943 43459 -1 -1
90 46024 643 52873 886 45583 -1 -1
90 64230 808 48134 581 27328 511 78970 470 59488 87 35310 453 7070 -1 -1
91 50440 560 7143 150 103066 808 36017 -1 -1
91 1151 314 164962 916 13727 -1 -1
91 33934 733 768 521 96 470 16558 280 74846 445 36118 926 511 -1 -1
91 334686 857 4483 -1 -1
92 61889 460 140015 488 68017 211 39707 665 61254 -1 -1
92 60492 186 127506 220 24554 146 6334 325 76197 -1 -1
92 143495 936 55361 -1 -1
93 29871 775 23295 -1 -1
93 100804 240 202826 813 53565 -1 -1
94 56166 282 78987 936 92193 -1 -1
94 16159 236 72368 160 43553 -1 -1
94 33191 271 29181 15 24771 849 5523 -1 -1
94 74251 505 7870 67 12569 271 26454 -1 -1
95 45856 606 179359 531 180256 -1 -1
95 297918 896 14129 -1 -1
96 203036 432 124957 748 148183 -1 -1
97 94684 405 77688 216 48037 -1 -1
98 2413 458 17379 850 63693 -1 -1
98 3622 287 140667 493 6234 -1 -1
98 141893 298 76488 51 72558 -1 -1
99 175217 541 31202 513 44968 794 18025 -1 -1
99 154563 154 39454 950 683 -1 -1
100 60228 221 132881 786 25003 -1 -1
100 15101 591 46345 134 104587 252 93240 738 3918 -1 -1
101 6615 489 116305 536 218934 -1 -1
101 59804 319 10921 760 55981 -1 -1
101 9836 50 20255 11 86106 322 9627 -1 -1
102 102128 177 24732 -1 -1
102 111290 716 126824 -1 -1
103 1221 962 2050 -1 -1
103 70931 788 154447 625 5292 890 180042 -1 -1
103 83427 847 23416 -1 -1
104 3695 53 32317 65 18883 168 44170 707 2949 -1 -1
104 123972 776 111356 31 13651 227 9300 383 7958 -1 -1
105 112433 316 18022 950 13383 -1 -1
105 14185 402 6443 -1 -1
105 101442 693 4726 507 33856 920 13718 -1 -1
106 169988 281 40870 51 36470 708 5962 -1 -1
107 14041 430 9876 252 67569 29 92559 -1 -1
107 114109 592 1865 371 197846 316 37964 -1 -1
108 292455 443 255 215 5948 841 20411 -1 -1
109 146820 421 52374 911 124294 -1 -1
109 71169 535 45899 -1 -1
110 250451 749 12502 -1 -1
111 1630 543 52377 887 52864 -1 -1
111 52459 641 17716 466 107103 551 14061 497 146804 -1 -1
111 210829 557 64223 -1 -1
112 13704 809 2636 423 24382 15 40123 997 7415 -1 -1
112 9732 578 119852 301 38607 962 22202 -1 -1
112 8086 699 10235 -1 -1
112 113623 16 13245 729 79296 -1 -1
112 58639 574 12913 216 81861 199 105419 -1 -1
113 19512 140 32276 -1 -1
113 29562 510 2955 -1 -1
113 7264 863 6373 -1 -1
113 11657 515 312506 -1 -1
113 35885 469 62457 -1 -1
114 8614 586 64228 505 7983 311 3318 145 77321 -1 -1
114 106912 45 24522 211 45138 962 33747 -1 -1
114 101192 853 91769 -1 -1
115 11565 554 45346 -1 -1
115 127129 705 144443 -1 -1
116 79750 496 46914 -1 -1
116 296538 486 47884 514 62676 -1 -1
117 56935 87 176182 920 946 -1 -1
117 12529 737 41390 -1 -1
117 14573 665 55520 -1 -1
117 204940 237 45824 153 152155 -1 -1
118 3778 707 29679 557 34756 491 3011 810 13338 -1 -1
118 2823 482 20867 -1 -1
118 93651 310 27573 856 16911 -1 -1
118 90448 40 62860 344 4548 -1 -1
118 991 79 61332 233 3964 458 16328 279 15685 224 79890 -1 -1
119 359508 142 138226 240 580 345 20693 -1 -1
120 21232 339 330447 -1 -1
120 56536 78 63704 882 65475 -1 -1
121 145280 257 16301 859 29698 -1 -1
122 29354 309 21797 583 53000 721 205340 -1 -1
122 171669 315 54946 -1 -1
123 93148 401 91906 590 49305 945 73832 -1 -1
123 100897 373 88684 836 55990 -1 -1
124 1548 837 1714 -1 -1
124 3442 65 27725 655 34974 456 105245 269 66861 282 12837 -1 -1
124 76929 531 13344 326 69991 219 136 23 14573 996 7890 -1 -1
124 53091 618 8747 167 6765 591 73218 -1 -1
125 36822 490 13164 -1 -1
125 40693 935 36594 -1 -1
125 16866 862 43853 286 82026 433 18917 624 68770 -1 -1
125 27489 47 31235 173 80950 -1 -1
125 5897 744 111293 -1 -1
126 12343 67 38503 87 23477 -1 -1
126 32745 191 38747 992 15899 -1 -1
126 161553 327 20645 775 12804 -1 -1
127 6572 427 41615 158 32261 168 29951 -1 -1
127 61785 378 9710 805 5941 -1 -1
127 265546 63 88096 992 3938 -1 -1
128 73207 450 223775 856 55504 -1 -1
128 3062 983 50475 -1 -1
129 86416 22 37399 354 4099 -1 -1
129 6894 23 2859 582 44407 727 62572 -1 -1
129 47447 815 20473 88 10958 256 100937 195 50999 789 33165 -1 -1
130 7689 553 90756 603 96828 -1 -1
130 35319 210 87502 769 82150 -1 -1
130 116833 790 21583 -1 -1
131 23338 970 10240 -1 -1
131 46200 259 29773 658 142283 804 12851 -1 -1
131 169660 441 17553 -1 -1
132 19242 916 83040 323 137480 155 15420 -1 -1
132 49947 716 24742 505 41079 935 12818 -1 -1
132 50393 912 64335 -1 -1
132 9915 972 10421 -1 -1
133 8635 587 144603 795 6734 -1 -1
133 45020 161 84292 199 184776 801 20215 -1 -1
133 94024 759 78 952 84854 -1 -1
133 24521 610 160145 -1 -1
134 72912 731 52486 -1 -1
134 33198 664 149364 -1 -1
135 17173 113 68516 644 17759 494 115792 308 105596 -1 -1
135 106788 784 13901 273 106043 385 11582 762 65255 -1 -1
135 33672 300 89564 956 56715 -1 -1
136 291573 989 96933 -1 -1
137 10345 63 6447 138 6972 644 36489 -1 -1
137 157044 923 81492 -1 -1
138 69260 817 2885 -1 -1
138 84883 522 43978 697 51782 -1 -1
139 3148 101 14995 404 51196 224 54936 471 43475 -1 -1
139 11708 615 91925 875 41847 -1 -1
139 167331 147 22360 859 27500 -1 -1
140 15029 339 32783 38 167118 383 19561 -1 -1
140 183761 767 30760 -1 -1
141 109756 152 8074 -1 -1
142 55220 579 237454 -1 -1
142 174582 539 104613 -1 -1
143 28769 775 28552 -1 -1
143 66638 198 70022 879 42753 -1 -1
144 183958 394 56411 204 65405 575 10380 -1 -1
144 49637 510 42777 -1 -1
145 1396 905 7832 -1 -1
145 25277 672 36860 344 36238 590 5467 -1 -1
145 106270 399 68637 758 50706 -1 -1
146 28827 267 14081 184 4752 297 97366 -1 -1
146 21828 9 28030 839 65878 875 116859 -1 -1
146 135101 322 26098 749 90718 -1 -1
147 36336 380 48857 58 35542 573 149296 567 107528 -1 -1
147 1544 813 132399 999 177908 -1 -1
147 36433 69 79739 801 61622 -1 -1
148 40946 550 1151 575 24195 680 56380 856 66048 -1 -1
148 66509 303 19112 876 4705 -1 -1
149 33713 839 24454 76 115161 725 100672 -1 -1
149 15218 279 28957 855 62498 -1 -1
149 52061 559 62530 -1 -1
150 26906 394 110079 114 86271 241 48285 -1 -1
150 26127 915 136352 685 1069 958 119858 -1 -1
150 6644 20 250531 652 8375 -1 -1
151 33447 681 16809 299 37954 618 71837 260 12238 652 6507 -1 -1
151 11005 66 124704 -1 -1
151 15792 630 31190 691 79371 -1 -1
151 21190 487 126895 629 125976 -1 -1
151 106179 599 5277 857 124985 -1 -1
152 261348 361 23909 957 37663 -1 -1
153 5001 973 2524 -1 -1
153 23718 367 37289 -1 -1
153 55059 414 20178 384 34175 686 7775 -1 -1
153 104178 920 98374 -1 -1
154 25838 69 8151 294 1736 -1 -1
154 38439 693 14829 369 5979 92 87920 868 121755 -1 -1
154 24894 160 137280 879 47189 -1 -1
155 104876 538 94143 278 23311 849 187047 -1 -1
155 38240 81 47635 439 11737 -1 -1
155 90016 28 72033 731 1100 -1 -1
156 11955 45 23182 513 2276 -1 -1
156 17922 390 125950 307 14638 608 23567 -1 -1
156 35720 295 25639 513 5279 -1 -1
156 20049 304 18913 357 101081 637 29758 -1 -1
156 50828 380 51187 682 41355 501 139598 -1 -1
156 42853 681 71878 542 81148 443 13392 9 88280 55 4968 -1 -1
156 90545 69 12244 878 10773 -1 -1
157 4339 498 45643 -1 -1
157 66357 452 31268 58 49959 -1 -1
158 97766 355 10073 -1 -1
158 45817 738 31227 26 3744 51 30195 470 7187 -1 -1
158 18512 102 105530 464 54535 -1 -1
159 14489 403 85403 299 78904 303 28718 442 35435 -1 -1
159 35246 426 93178 776 25465 -1 -1
159 55398 33 18966 374 17969 425 30095 963 15610 -1 -1
159 88737 291 24945 692 74115 -1 -1
160 115846 419 3518 723 136202 -1 -1
161 176506 831 14085 778 38878 852 14675 -1 -1
162 1536 397 5677 200 140627 871 11572 -1 -1
162 99090 834 20896 645 40150 522 60656 408 9081 323 54926 134 19254 869 592 -1 -1
163 152158 18 77876 577 8722 -1 -1
163 22434 673 92805 132 35324 445 86556 -1 -1
164 19474 692 11714 605 12105 585 92292 783 131683 -1 -1
164 42243 822 5598 358 122857 548 7309 886 78716 -1 -1
165 57319 984 140830 -1 -1
165 7648 337 34437 329 143015 826 17300 -1 -1
165 40714 263 32218 929 22816 -1 -1
165 27254 194 33128 891 45601 -1 -1
165 21338 337 25149 545 64498 259 56810 903 57019 -1 -1
166 148284 663 38558 435 199020 713 46604 -1 -1
167 60021 157 33231 838 28210 -1 -1
167 66044 365 199245 67 48799 293 130590 -1 -1
167 18028 227 55402 466 52029 832 64636 -1 -1
168 22281 24 10926 667 4410 -1 -1
168 78067 175 10528 -1 -1
168 147183 996 17176 -1 -1
169 13062 220 154095 996 27180 -1 -1
169 110187 812 43364 -1 -1
169 1003 141 37884 907 607 -1 -1
169 17022 883 7442 -1 -1
170 59518 632 69399 260 15433 329 28702 589 41662 -1 -1
171 3838 164 116292 498 33463 558 145390 -1 -1
171 8788 139 105699 869 212548 -1 -1
171 147285 985 17660 -1 -1
171 59130 832 25355 -1 -1
172 59784 887 26318 -1 -1
172 31333 34 130242 389 78719 287 40532 -1 -1
172 8171 436 70272 781 76137 -1 -1
173 42202 681 42545 -1 -1
173 18013 679 20144 -1 -1
173 53475 998 54470 -1 -1
173 212926 69 42108 691 46447 -1 -1
174 229256 367 152227 535 32854 -1 -1
175 63205 10 4410 475 141615 966 64743 -1 -1
175 40571 917 30644 876 46530 665 24282 798 23843 -1 -1
175 25123 399 36980 81 7691 135 4164 826 13406 -1 -1
175 57501 449 77869 434 178051 -1 -1
175 7351 477 7045 -1 -1
176 20829 781 65968 890 100769 -1 -1
176 274254 525 16830 -1 -1
177 46122 185 19248 652 1699 -1 -1
177 82900 545 8182 235 167515 -1 -1
178 176848 187 29514 667 12157 980 165929 -1 -1
179 8623 16 69119 55 25088 846 26167 -1 -1
179 18530 316 39716 560 239023 -1 -1
179 75964 48 154854 -1 -1
179 53668 558 190198 253 120807 314 47809 -1 -1
179 68080 863 63 -1 -1
180 67258 555 71107 749 2990 -1 -1
180 177340 8 80970 135 39364 -1 -1
181 30694 897 180058 -1 -1
181 145070 682 9244 -1 -1
181 79814 493 21663 887 132061 -1 -1
182 40375 717 194956 -1 -1
182 18334 920 47883 -1 -1
183 101448 616 13098 468 110212 949 12711 -1 -1
184 61845 441 142250 774 26451 -1 -1
184 123308 333 100059 -1 -1
185 40962 660 105426 -1 -1
185 142745 965 2732 -1 -1
185 44698 636 4924 468 30222 505 1125 724 126743 -1 -1
186 12106 924 8046 -1 -1
186 6352 574 97486 417 156494 947 52673 -1 -1
186 8231 708 71879 271 113539 383 10358 -1 -1
186 31299 848 31393 644 22043 189 4061 957 20803 -1 -1
186 116581 801 14012 994 77133 -1 -1
187 79512 835 32249 242 5421 595 79440 -1 -1
187 41045 140 63096 50 15399 -1 -1
187 8007 381 12463 730 31200 -1 -1
188 137551 453 28118 24 208955 -1 -1
188 11284 296 141439 626 70076 -1 -1
188 13886 426 6335 -1 -1
188 11003 800 31274 -1 -1
189 37469 861 3807 531 57754 50 16824 388 138072 -1 -1
190 9896 333 2780 317 40794 -1 -1
190 124032 931 26653 -1 -1
191 9332 814 61612 -1 -1
191 71182 368 34318 195 42004 361 74354 -1 -1
191 147170 803 28063 -1 -1
191 110011 611 38623 -1 -1
192 18465 991 34238 659 86480 720 15337 670 66729 827 160642 -1 -1
192 35314 7 201058 370 1403 989 70398 -1 -1
192 46278 932 100877 917 118413 -1 -1
192 73591 93 68401 642 3174 -1 -1
193 27388 601 143582 101 31197 357 3282 654 34295 889 9170 -1 -1
193 25256 604 46283 784 39633 661 143058 755 49916 -1 -1
193 166639 184 1833 412 72475 399 12783 119 29631 -1 -1
194 13685 680 59532 -1 -1
194 29848 452 3803 322 67494 435 24498 929 34030 -1 -1
194 34956 684 103270 -1 -1
194 79527 502 12043 -1 -1
195 18167 875 7953 -1 -1
195 24042 203 107945 464 42705 -1 -1
195 9603 278 9159 379 2901 86 13208 501 3075 -1 -1
195 32689 974 5431 -1 -1
195 13093 986 36986 -1 -1
196 21066 796 44435 -1 -1
196 2214 344 23545 975 169119 -1 -1
196 21045 290 13018 924 145868 -1 -1
196 51151 228 93095 23 17965 6 4442 223 196 -1 -1
196 51680 450 39986 604 99369 -1 -1
196 15110 152 24979 340 1746 -1 -1
196 37851 835 10467 -1 -1
197 26699 824 6688 131 33822 165 7388 136 8647 503 17766 -1 -1
197 23301 538 40965 350 63006 975 31150 -1 -1
197 109722 395 131271 -1 -1
198 27061 647 90931 -1 -1
198 37127 809 43238 262 63506 925 103448 -1 -1
198 97759 455 255310 -1 -1
198 27757 285 13533 849 752 -1 -1
199 6789 559 1079 527 60542 289 104725 -1 -1
199 9771 525 24631 837 79642 -1 -1
199 36828 463 127182 244 156268 113 9109 -1 -1
199 33156 393 230387 9 94501 373 20135 -1 -1
199 23094 251 11144 948 18240 -1 -1
199 126158 995 109634 -1 -1
200 13219 399 107732 868 14395 -1 -1
200 55968 70 33108 931 1867 -1 -1
201 113666 249 77572 964 92282 -1 -1
201 198523 240 85855 -1 -1
202 95554 338 66405 631 9705 -1 -1
202 172159 736 9767 -1 -1
203 69806 552 47819 811 29356 -1 -1
203 88659 456 133303 20 24524 634 8727 -1 -1
203 48893 348 62571 655 110796 -1 -1
204 64117 811 32847 -1 -1
204 77485 620 55151 -1 -1
205 78425 619 14161 905 55510 -1 -1
205 3998 182 61811 788 9723 -1 -1
205 83883 144 26692 756 40859 -1 -1
206 2335 381 56156 976 10761 -1 -1
206 40561 60 79242 207 45252 -1 -1
206 102588 522 6923 959 32790 -1 -1
207 37444 975 18821 235 93645 178 114156 -1 -1
207 85312 286 101583 563 63528 428 60025 476 9443 -1 -1
208 82472 369 72891 791 47344 360 72460 356 86553 257 24137 -1 -1
208 29897 862 81527 -1 -1
208 4667 662 414717 -1 -1
208 3542 94 29515 261 5544 609 50894 -1 -1
208 6577 384 85018 322 24505 -1 -1
208 14054 555 71948 -1 -1
209 94726 146 8203 694 169534 -1 -1
210 90384 758 45587 -1 -1
210 60253 190 55348 128 31560 -1 -1
211 153382 317 90572 480 53440 859 25470 -1 -1
211 80891 346 125291 358 40216 643 37907 -1 -1
212 54624 30 80442 -1 -1
212 34353 456 6630 661 41177 879 198717 -1 -1
212 119151 430 37509 728 6940 -1 -1
213 195992 236 22547 344 133502 -1 -1
214 185430 676 58525 344 77980 438 41529 661 5659 -1 -1
215 3732 540 37599 738 8591 870 5441 694 130499 916 8825 -1 -1
215 165561 503 39777 39 9935 717 47303 -1 -1
216 183529 108 90927 699 54001 -1 -1
217 65252 288 62670 416 119589 -1 -1
217 117796 480 2362 39 51907 756 26600 -1 -1
218 31721 738 3790 473 243395 -1 -1
218 63639 808 53184 -1 -1
218 67960 258 8701 516 56304 -1 -1
219 266649 751 58219 -1 -1
220 55249 896 132798 -1 -1
221 39277 4 25401 -1 -1
221 72253 412 3324 41 32660 260 10543 -1 -1
221 35578 543 32338 962 57084 -1 -1
221 41271 81 81221 968 9375 -1 -1
222 36164 8 5386 178 6132 314 29758 884 26317 -1 -1
222 8702 3 26364 193 24903 -1 -1
222 38723 811 45005 -1 -1
222 132888 561 1458 946 80489 -1 -1
222 27744 207 151491 436 25194 -1 -1
223 57711 964 552 -1 -1
223 99146 596 149098 492 72484 -1 -1
223 43080 430 37807 484 48499 -1 -1
224 23438 968 223625 -1 -1
224 58829 772 99687 -1 -1
224 37121 492 89713 777 92098 -1 -1
224 24618 410 23642 243 128427 150 383 351 18272 -1 -1
225 1283 838 100656 -1 -1
225 1971 363 14867 -1 -1
225 129522 684 13769 349 132585 855 27038 -1 -1
225 58917 379 88900 789 4559 -1 -1
225 11662 412 5404 746 213904 -1 -1
226 70908 162 63992 168 35228 250 19535 992 685 -1 -1
226 99716 487 27152 723 47105 -1 -1
226 127262 448 54638 331 188102 619 13833 -1 -1
227 69994 351 89030 949 19476 -1 -1
227 9676 813 31237 -1 -1
227 30451 98 45752 -1 -1
227 75197 724 58301 -1 -1
228 155035 438 102273 -1 -1
228 5029 424 8779 593 67856 -1 -1
229 88153 541 9915 568 1110 263 22286 855 27581 -1 -1
229 81292 524 133517 -1 -1
229 1594 93 152673 374 4357 -1 -1
230 125049 372 72378 -1 -1
231 21885 374 60234 985 78846 -1 -1
231 19353 934 9651 527 6023 728 152879 -1 -1
231 176223 420 9948 499 45966 -1 -1
232 20549 596 68970 792 133052 -1 -1
232 38855 795 16943 -1 -1
232 9869 981 21167 -1 -1
232 81617 756 53667 179 11151 560 69513 -1 -1
233 44324 471 158463 132 98113 85 33165 939 15955 -1 -1
233 136802 174 8527 689 76467 -1 -1
234 22144 936 178038 617 187697 981 22174 -1 -1
234 23267 494 9662 847 109276 -1 -1
234 44462 547 63670 270 35464 683 5495 -1 -1
235 98120 953 90002 -1 -1
235 11847 386 240610 471 63944 -1 -1
236 21163 149 78949 348 17613 -1 -1
236 100216 61 170659 509 113721 -1 -1
236 14003 891 31920 -1 -1
237 11392 382 20390 628 1580 377 27734 616 58068 -1 -1
237 73984 405 10628 264 291151 328 45606 -1 -1
237 62052 601 40319 -1 -1
238 14165 739 2919 185 46286 276 49419 9 13163 -1 -1
238 136369 267 12461 646 129703 -1 -1
239 1047 875 50861 -1 -1
239 13604 739 35032 140 14154 212 9138 -1 -1
239 9156 577 375 27 264558 249 3294 131 7216 -1 -1
239 33242 414 58317 -1 -1
240 76474 284 88503 548 3676 856 8266 -1 -1
240 234265 888 10324 -1 -1
241 149210 280 3306 106 182684 12 48350 -1 -1
241 118012 350 54664 262 55446 -1 -1
242 96034 10 35802 702 8369 -1 -1
242 21423 326 153363 687 6521 -1 -1
243 10349 917 16256 39 160933 834 3266 -1 -1
243 271444 624 21934 -1 -1
244 158078 769 93232 -1 -1
244 42644 334 25912 759 98607 -1 -1
245 45645 229 82183 396 50497 -1 -1
245 16229 653 18948 507 60653 933 71354 -1 -1
246 170775 305 12627 242 42494 691 19008 -1 -1
246 166851 700 40988 -1 -1
247 49309 344 14259 80 46519 374 56736 972 51547 -1 -1
247 130029 335 198729 146 48732 841 29781 -1 -1
248 141058 642 3674 6 117424 517 112982 -1 -1
248 165831 966 845 -1 -1
249 95737 345 77925 915 42803 -1 -1
249 37890 17 91175 120 18044 680 72025 -1 -1
250 79843 280 72536 521 8741 41 162473 607 118300 -1 -1
250 146284 315 202934 565 3574 -1 -1
251 167381 244 18643 973 33827 -1 -1
251 9123 827 10062 973 21820 895 2614 734 54748 616 2147 281 125202 212 28025 896 27296 -1 -1
252 93640 35 46370 492 58877 -1 -1
252 132622 954 45608 -1 -1
253 33631 196 24320 272 123357 28 49575 954 7974 -1 -1
253 56864 956 7107 -1 -1
253 21344 206 44463 794 21425 -1 -1
254 19681 128 63540 866 80276 -1 -1
254 14700 64 12695 37 23305 696 82633 -1 -1
254 47179 374 71972 387 197510 961 42984 -1 -1
254 57635 485 24897 600 11125 -1 -1
254 365114 979 69736 -1 -1
255 68066 58 8560 538 104703 359 32011 50 61955 287 4485 -1 -1
255 29009 780 19709 421 16360 851 61280 -1 -1
255 16283 224 50990 861 54260 -1 -1
255 189542 834 72844 -1 -1
256 28831 488 51972 192 78518 908 7413 -1 -1
256 124360 320 114345 515 62816 -1 -1
257 38772 864 321 -1 -1
257 82327 771 7591 -1 -1
258 3010 741 1661 -1 -1
258 29444 225 27179 -1 -1
258 12232 564 179105 541 50508 -1 -1
258 124700 482 40489 113 101583 793 13469 -1 -1
259 89410 316 52378 802 70576 -1 -1
259 20601 755 26971 -1 -1
260 22149 553 76327 101 89665 786 32140 -1 -1
260 52281 462 125559 955 17590 -1 -1
260 19828 213 58296 204 25630 412 32743 -1 -1
260 9354 948 60014 -1 -1
261 35456 52 34850 343 89311 -1 -1
261 593 396 17450 977 60445 -1 -1
261 49687 624 302862 -1 -1
261 18247 358 7652 722 58070 -1 -1
261 98889 310 5646 187 23310 488 122461 -1 -1
262 47059 83 41107 619 24164 -1 -1
262 46004 735 116266 848 18411 822 117124 -1 -1
262 101319 691 50114 864 23346 -1 -1
263 53087 305 16048 86 16623 864 104405 -1 -1
263 18437 669 26871 24 17668 634 62495 -1 -1
263 17349 732 58528 112 233868 269 12916 -1 -1
263 62099 181 41936 467 69705 169 145183 -1 -1
264 137248 847 122798 -1 -1
264 92656 196 83394 744 73969 -1 -1
265 73927 884 16416 -1 -1
265 105868 682 218041 -1 -1
266 41808 639 117190 400 28800 541 1627 463 49954 104 23763 819 21622 -1 -1
266 129906 838 23772 -1 -1
266 178796 590 20148 -1 -1
267 3010 420 24690 754 50388 -1 -1
267 3358 832 24234 -1 -1
267 21594 667 83574 908 86610 -1 -1
267 50276 883 73204 -1 -1
267 11301 310 104823 151 65389 -1 -1
267 1419 507 8695 402 43847 27 36517 290 1040 -1 -1
267 32927 25 11973 632 26369 -1 -1
267 9200 929 14128 -1 -1
268 196778 460 184144 572 64205 -1 -1
269 9729 161 312002 897 454 -1 -1
269 11070 238 100611 842 1520 -1 -1
269 2526 883 8958 -1 -1
269 24486 887 14885 797 70128 80 30246 43 59841 447 6092 -1 -1
269 110026 233 46289 774 23929 -1 -1
270 78907 533 6787 -1 -1
270 180099 447 34252 836 200654 -1 -1
271 129597 777 3387 424 44611 363 96067 561 12692 585 43989 -1 -1
271 1464 54 11298 443 35476 -1 -1
272 65981 479 16392 271 114670 731 6281 -1 -1
273 81028 654 119995 -1 -1
274 66943 195 43693 760 36147 -1 -1
274 265977 545 39358 822 1951 -1 -1
275 15403 347 182570 677 87574 -1 -1
275 63663 650 38541 120 128861 826 9587 -1 -1
275 165020 290 37374 305 29792 248 23085 -1 -1
276 164652 920 18524 -1 -1
277 236618 296 2955 596 122584 -1 -1
278 12975 827 148910 -1 -1
278 2427 887 64418 962 135018 -1 -1
278 772 904 62892 280 28112 978 1748 -1 -1
278 70858 92 121054 371 57643 -1 -1
278 141206 777 90058 -1 -1
279 40567 654 24567 302 5859 705 21723 -1 -1
279 113896 478 11316 179 64036 964 45923 -1 -1
279 98767 516 123434 854 50289 -1 -1
280 16854 123 118397 953 64332 -1 -1
280 56752 532 88611 78 5339 456 640 322 14265 219 39636 -1 -1
280 19305 988 12738 -1 -1
280 92826 740 67229 -1 -1
281 12588 90 454 232 13197 389 82615 390 113212 -1 -1
281 38120 697 73329 886 14447 -1 -1
281 67713 133 161987 22 21216 274 17288 -1 -1
281 34439 615 240096 -1 -1
282 163856 548 67287 913 65675 -1 -1
282 41950 121 172964 469 26361 -1 -1
283 281112 612 33089 -1 -1
284 56000 332 18197 -1 -1
284 4485 166 109323 782 71253 -1 -1
285 42028 300 61976 374 13074 596 11670 -1 -1
285 24585 691 100370 997 31263 -1 -1
285 9131 591 74721 191 21983 44 130121 -1 -1
285 14531 671 20055 -1 -1
285 59395 224 6287 236 3999 89 45209 635 40720 -1 -1
286 127652 525 80686 646 154786 -1 -1
287 60013 304 230782 141 13396 174 70730 -1 -1
287 94685 31 39244 948 132019 -1 -1
287 30558 541 97777 -1 -1
288 45319 883 115275 498 76244 673 123679 -1 -1
288 10514 280 6637 894 148578 -1 -1
289 17503 467 229099 155 184935 391 14532 876 31490 -1 -1
289 13834 342 14800 954 86831 -1 -1
289 24324 56 69316 433 57376 948 1414 -1 -1
289 230234 814 63642 -1 -1
290 24808 317 25644 621 64156 -1 -1
290 28367 933 95504 -1 -1
290 113530 7 60807 163 38596 -1 -1
291 31936 1 144060 308 2832 420 24980 -1 -1
291 41746 551 27737 -1 -1
292 72578 653 371 985 89508 -1 -1
292 28307 814 22644 -1 -1
292 172781 187 1545 307 104224 -1 -1
293 46579 113 99485 300 133762 -1 -1
293 4967 613 649 797 164581 -1 -1
293 114063 560 8647 573 140329 -1 -1
294 34589 695 136480 665 24983 985 86507 -1 -1
294 130490 570 15853 580 43514 -1 -1
295 123994 132 74271 872 2583 -1 -1
295 38957 439 278438 255 24662 731 15487 -1 -1
296 88645 55 9004 157 53683 878 72066 -1 -1
296 7679 441 50698 947 28336 -1 -1
296 2878 768 57284 944 12855 -1 -1
296 13884 437 54894 402 6500 226 23859 883 11281 -1 -1
297 34346 796 19713 621 10844 668 89674 506 194903 -1 -1
297 115897 913 11698 -1 -1
297 25247 126 118919 352 25271 824 33028 -1 -1
298 129741 787 7550 756 11545 112 7862 342 107190 428 69622 -1 -1
299 65983 613 24424 147 32878 170 22220 418 2107 -1 -1
299 21221 508 7728 598 111771 -1 -1
299 34528 204 167239 318 177494 -1 -1
299 49916 468 26165 575 26523 68 186592 -1 -1
300 59998 659 40007 328 69538 890 56822 -1 -1
300 160017 695 53909 -1 -1
301 9918 203 21503 91 31206 846 21113 -1 -1
301 55721 468 19872 467 49972 -1 -1
301 38026 548 24304 791 43901 308 51947 152 46787 717 4494 -1 -1
301 58171 685 83174 -1 -1
302 13122 103 149400 -1 -1
302 74374 167 16149 434 28727 562 71898 -1 -1
303 44743 645 30073 956 67812 125 22869 1 58841 801 29427 -1 -1
303 59753 469 189570 805 15226 -1 -1
303 9007 223 30733 453 44 -1 -1
303 155927 538 31674 909 8072 -1 -1
304 50298 500 20333 778 94194 -1 -1
304 20476 250 3105 0 19000 -1 -1
304 123276 621 49781 309 115718 962 5915 -1 -1
304 31669 807 226156 -1 -1
305 50739 559 38897 458 75436 696 42166 -1 -1
305 91325 108 156193 -1 -1
305 24674 481 22937 410 3517 411 6255 655 51567 -1 -1
306 91549 611 61381 903 13831 46 16149 130 36449 425 5337 -1 -1
306 79854 24 90308 35 89798 595 41388 -1 -1
307 65644 256 39028 -1 -1
307 56458 165 6917 481 58552 460 12507 645 57044 -1 -1
307 58991 342 20833 770 43844 -1 -1
307 170634 657 7375 -1 -1
308 52563 50 52680 168 2060 763 21565 -1 -1
308 85146 530 19241 497 3375 815 113259 -1 -1
309 56834 947 86561 -1 -1
309 17208 567 35690 529 119027 840 70363 -1 -1
309 116319 637 70185 475 61507 244 68643 473 9323 -1 -1
310 45965 785 24606 -1 -1
310 2939 806 38694 189 8521 677 95879 -1 -1
310 82667 382 115541 -1 -1
311 47062 633 18711 451 47128 571 159760 -1 -1
311 85133 713 61769 893 173092 -1 -1
311 216971 763 103903 -1 -1
312 59184 620 74506 216 70819 934 27700 -1 -1
312 50163 406 45389 204 10352 733 1240 -1 -1
313 17987 915 38984 906 47763 427 112785 623 21610 255 36408 874 24479 -1 -1
313 178272 871 21643 -1 -1
313 61041 29 210 661 60082 -1 -1
314 53948 122 135856 71 42046 0 9285 610 8478 -1 -1
314 41417 724 26344 130 17554 275 24287 -1 -1
315 74629 622 4174 838 126968 -1 -1
315 72430 268 13183 653 27146 -1 -1
315 68655 719 148181 -1 -1
316 49459 355 162277 342 7700 859 43557 -1 -1
316 23332 756 9368 371 44301 783 47326 -1 -1
316 78990 118 14926 884 2462 -1 -1
317 86200 683 89731 465 66233 156 6685 590 64463 -1 -1
317 143740 301 91192 845 29428 -1 -1
318 44282 950 19041 907 142491 -1 -1
318 2564 232 25857 949 161022 -1 -1
318 54737 748 95557 -1 -1
318 167127 356 38166 -1 -1
319 152556 699 66582 -1 -1
320 17339 617 95700 51 32249 353 83540 -1 -1
320 34604 453 45108 985 18996 -1 -1
320 58607 121 34738 370 99591 839 51681 -1 -1
320 52526 858 44431 -1 -1
321 28114 3 99723 644 33072 -1 -1
321 24191 612 21793 -1 -1
321 47031 755 70737 -1 -1
322 59268 854 84322 -1 -1
322 63674 668 23604 953 23497 -1 -1
322 34426 94 1060 5 10735 670 866 -1 -1
322 22397 250 10484 396 6212 693 61361 -1 -1
323 6085 679 217433 -1 -1
323 58192 232 86295 900 181515 -1 -1
323 47534 119 34479 260 82624 652 8135 -1 -1
324 34192 118 41701 328 24946 282 17875 249 12069 -1 -1
324 41505 227 8557 481 32490 -1 -1
324 9154 912 200219 -1 -1
324 185 96 92223 170 2277 -1 -1
325 5705 176 51962 360 75386 -1 -1
325 221857 606 22911 -1 -1
326 7866 311 10051 138 74082 465 74597 464 8317 793 30298 -1 -1
326 108573 717 94926 575 228828 -1 -1
326 3209 350 22827 996 60309 -1 -1
327 26902 43 28879 901 46458 -1 -1
327 24002 249 278690 72 48448 -1 -1
327 47090 442 37669 626 55279 -1 -1
328 94799 412 9090 820 3267 -1 -1
329 69732 644 133269 86 141683 250 11249 -1 -1
329 113326 294 57900 138 64454 -1 -1
329 127726 916 172375 -1 -1
330 18692 616 52755 393 76097 55 213 385 13259 -1 -1
330 27034 384 56805 213 14560 41 3831 -1 -1
330 152434 643 75975 261 105057 2 67385 708 22759 -1 -1
331 74232 857 64402 -1 -1
331 26335 907 19961 -1 -1
332 82480 682 8087 452 64686 925 25297 -1 -1
332 143433 466 147836 -1 -1
333 78076 669 82455 1 30 502 12119 -1 -1
334 47398 562 141630 220 140056 115 3847 -1 -1
334 41004 892 5867 -1 -1
334 155357 96 42135 628 34038 -1 -1
335 91877 77 50868 170 55203 976 32582 -1 -1
335 30244 576 5978 826 90048 -1 -1
335 31249 290 7698 599 54910 235 5959 914 106628 -1 -1
335 5605 332 14122 340 10788 179 30217 218 3081 -1 -1
335 129880 897 11479 -1 -1
336 151916 614 21089 988 76620 -1 -1
336 38551 370 36710 171 26056 327 94707 -1 -1
336 14464 508 142642 638 115290 -1 -1
337 11779 665 17975 29 25946 504 93112 -1 -1
337 50075 904 19237 350 31060 275 55730 618 22081 -1 -1
337 121824 493 1416 444 83258 -1 -1
338 194275 204 26006 385 33698 -1 -1
339 6892 986 5534 -1 -1
339 101815 620 32413 -1 -1
339 43861 698 172557 -1 -1
340 160128 686 79245 -1 -1
340 1939 784 42325 -1 -1
341 8443 468 49754 -1 -1
341 95260 87 99660 698 16292 -1 -1
341 98098 608 176219 618 14836 -1 -1
342 67311 866 41051 -1 -1
342 132110 700 82135 -1 -1
343 21710 279 152110 425 24254 446 28396 32 75190 -1 -1
343 471671 528 64705 -1 -1
344 41423 227 106476 643 37079 -1 -1
344 7851 661 47839 740 89276 -1 -1
344 122441 368 71968 336 17023 480 87957 -1 -1
345 28868 939 7049 -1 -1
345 151627 669 3331 931 161634 -1 -1
345 68181 992 75250 -1 -1
346 26072 275 75264 772 22249 -1 -1
346 86875 837 110193 546 137801 878 144618 -1 -1
346 58488 472 10957 739 1231 -1 -1
347 31128 675 61422 167 50399 559 50712 -1 -1
347 82896 289 101599 341 6255 546 102342 -1 -1
347 10019 776 201358 -1 -1
347 47994 818 115296 -1 -1
348 39075 896 49830 -1 -1
348 60081 715 75793 250 52729 316 68300 812 2497 -1 -1
349 29526 172 8870 53 66149 405 14024 -1 -1
349 45585 641 2621 701 106673 -1 -1
349 68986 184 43245 160 17759 649 20511 -1 -1
350 82099 363 165853 185 34853 96 1408 211 332 -1 -1
350 48069 541 41560 499 57316 741 9011 -1 -1
350 65118 859 147456 -1 -1
351 68513 430 59383 -1 -1
351 181942 650 21475 166 10568 923 73539 -1 -1
352 272431 735 1485 193 35126 939 50037 -1 -1
353 19192 321 63302 324 85854 475 17131 544 27706 -1 -1
353 104778 267 18882 700 71995 781 12123 -1 -1
354 69484 237 19360 647 32306 -1 -1
354 10665 213 13015 474 75993 -1 -1
355 8710 596 11561 958 10030 -1 -1
355 163371 493 67307 277 11714 364 28092 277 40931 641 31152 -1 -1
356 18490 208 94429 235 102252 956 22271 -1 -1
356 6890 125 71193 353 61341 141 400 135 19383 806 29491 -1 -1
356 116795 338 139382 652 36001 -1 -1
357 93215 172 86323 234 28168 751 141 -1 -1
357 25852 777 8460 227 23312 590 59540 -1 -1
358 89816 79 108218 314 223021 237 73293 -1 -1
358 23926 448 70743 232 32185 94 83400 43 18618 -1 -1
358 132703 426 85734 153 13280 549 20539 -1 -1
359 61530 773 181239 -1 -1
360 38493 601 8817 831 47246 -1 -1
360 172551 213 31869 645 122716 943 159062 -1 -1
361 102979 830 20687 -1 -1
362 94256 587 30890 293 156682 609 16949 -1 -1
362 63349 590 40549 229 20317 443 27045 78 91205 975 17256 -1 -1
363 145578 207 2195 276 73331 36 6144 184 33401 -1 -1
363 1043 357 49134 89 30106 743 47718 -1 -1
364 286225 499 8838 875 101562 -1 -1
365 91061 313 17932 289 43988 897 29126 -1 -1
365 11954 169 33780 574 14026 -1 -1
365 22068 80 141583 -1 -1
366 82509 798 75023 128 34582 691 63426 864 26202 -1 -1
366 114597 211 90433 -1 -1
367 18602 725 327949 -1 -1
367 29196 218 48638 818 9716 -1 -1
367 2694 402 39239 701 17825 -1 -1
367 20210 770 142821 -1 -1
367 89842 313 100419 648 2069 -1 -1
367 61629 920 9511 -1 -1
368 946 234 3519 247 167661 479 4195 -1 -1
368 34550 657 4713 934 29097 -1 -1
368 45656 994 23950 145 29734 689 176970 -1 -1
368 28111 31 46970 553 45892 -1 -1
368 177900 355 138457 974 49538 -1 -1
369 36992 701 37266 228 97517 967 140638 -1 -1
369 49033 145 6467 594 40121 -1 -1
370 176416 13 71031 728 56239 -1 -1
370 14370 779 190728 -1 -1
370 49226 940 217054 -1 -1
371 132193 589 175288 -1 -1
371 42358 784 105049 -1 -1
372 306442 178 40102 374 5664 856 9532 -1 -1
373 35216 870 21434 -1 -1
373 13425 250 3121 578 88895 -1 -1
373 1634 416 10929 170 46111 487 44487 -1 -1
373 29737 316 41357 718 89520 116 141005 28 21555 482 40264 -1 -1
373 66389 606 112366 -1 -1
373 51815 903 16745 583 17849 340 160595 -1 -1
373 232383 927 74387 -1 -1
374 95276 215 273359 64 35368 479 8252 -1 -1
374 31855 175 12455 847 2199 -1 -1
375 64788 394 110537 64 25461 902 65733 -1 -1
375 85903 353 72510 570 42367 910 197946 -1 -1
375 48980 672 1410 188 24189 447 91866 -1 -1
376 85534 138 77928 439 31177 -1 -1
377 82348 846 198838 -1 -1
377 100820 867 101026 -1 -1
377 27820 654 87161 307 129411 688 65493 -1 -1
378 21823 756 51652 859 26403 359 200584 273 46210 764 19910 -1 -1
378 107704 994 16348 -1 -1
379 232575 459 61758 -1 -1
380 88966 375 8634 120 51876 -1 -1
381 8279 627 40228 107 250540 861 9764 -1 -1
381 10574 398 91872 404 115248 648 16716 -1 -1
381 241345 181 2987 231 37804 150 26698 -1 -1
382 22582 856 48568 562 32773 626 140921 -1 -1
383 33776 875 15497 -1 -1
383 21788 437 39209 778 19265 -1 -1
384 52968 467 10927 957 100323 -1 -1
384 61938 478 12389 370 83279 739 97200 -1 -1
384 25955 336 34230 391 33334 -1 -1
384 12408 555 170554 -1 -1
385 98557 591 49399 889 22192 -1 -1
386 34933 118 9942 406 97428 656 32635 -1 -1
386 35366 834 48361 253 194333 475 12286 764 39230 -1 -1
387 13272 36 87553 136 48670 -1 -1
387 44225 971 72792 23 3525 556 3921 326 114861 288 25528 -1 -1
387 15581 702 122462 731 26463 687 159391 -1 -1
387 55413 35 58911 -1 -1
388 95916 971 28468 -1 -1
388 858 102 25533 361 12876 476 3622 165 46323 144 11980 -1 -1
388 12040 34 55852 690 152666 -1 -1
388 146667 675 124064 -1 -1
389 23070 415 178550 650 60812 875 7583 -1 -1
389 40215 291 111878 945 94836 -1 -1
389 265167 796 66968 -1 -1
390 46661 166 138764 673 26957 77 110293 143 4725 -1 -1
390 25928 342 3678 570 62446 737 58439 -1 -1
390 80418 865 106017 -1 -1
391 12551 56 15556 259 25809 213 28944 2 3670 416 4903 -1 -1
391 5271 170 306063 189 52332 -1 -1
391 43818 507 81464 -1 -1
391 40695 883 35225 -1 -1
391 12714 418 25792 855 29771 -1 -1
392 1962 811 3313 419 30681 870 4281 -1 -1
392 178359 981 105666 -1 -1
393 15861 428 92317 14 16637 378 52640 -1 -1
393 74074 706 64131 577 114709 -1 -1
394 82209 131 237019 736 2690 -1 -1
395 57899 573 47340 351 34174 899 130993 -1 -1
395 884 66 94139 897 9679 -1 -1
395 7164 557 18014 357 79204 628 17898 -1 -1
395 86515 996 16745 -1 -1
396 108846 94 23390 156 54314 -1 -1
396 81497 743 42701 754 148540 -1 -1
397 220360 467 9785 219 712 179 58703 37 65 -1 -1
398 68508 190 45917 -1 -1
398 57529 115 1243 751 11385 -1 -1
398 18806 623 28218 365 168896 549 54018 -1 -1
398 117991 976 86613 -1 -1
399 133674 855 119071 646 43182 35 83209 450 78906 531 48875 -1 -1
400 145069 434 86842 126 91468 -1 -1
400 159885 88 16669 107 9234 -1 -1
401 69625 475 16446 724 153739 -1 -1
401 3504 24 75200 812 66051 -1 -1
401 49639 915 134905 -1 -1
402 33086 940 33142 688 14005 755 57667 -1 -1
402 112308 512 9521 730 29920 -1 -1
402 197503 306 87041 -1 -1
403 26239 299 13325 808 53777 -1 -1
403 110686 753 31463 390 6301 554 180641 -1 -1
404 35709 592 10730 64 86492 294 31302 540 5427 -1 -1
404 52077 815 114193 208 27242 829 157519 -1 -1
404 47709 194 18228 977 3538 -1 -1
404 177140 299 61907 -1 -1
405 90482 745 93958 993 32975 -1 -1
405 2865 810 12448 346 22128 178 66275 353 110738 744 29332 -1 -1
406 52375 654 9795 485 38644 349 9238 150 14115 373 4970 -1 -1
406 31574 1 41058 804 24463 -1 -1
407 331434 883 43135 -1 -1
408 13877 9 11917 177 66048 993 33786 -1 -1
408 112017 735 115161 -1 -1
408 17305 305 74952 -1 -1
409 98235 68 48633 991 12577 -1 -1
409 101100 321 17914 868 85952 -1 -1
410 61699 480 68033 324 85220 -1 -1
410 21680 958 13768 262 35318 203 19896 143 164794 615 4377 -1 -1
410 97761 857 108672 -1 -1
411 72671 200 21056 790 26851 -1 -1
411 115565 923 100499 -1 -1
411 612 167 8182 324 24457 299 48292 568 3120 -1 -1
412 12972 938 50824 919 202447 -1 -1
412 23814 125 116119 309 10535 -1 -1
412 3098 185 4908 360 6380 284 167079 6 29879 565 2944 -1 -1
412 44726 248 74593 648 7493 -1 -1
413 67725 388 8540 683 11765 -1 -1
413 178599 965 15828 -1 -1
414 67495 179 236 321 31914 79 16763 -1 -1
414 57619 568 21585 471 1138 835 93847 -1 -1
414 93392 727 78432 932 55771 -1 -1
415 49077 372 126635 660 27945 -1 -1
416 19631 159 23684 154 52452 395 42649 250 56476 634 13783 -1 -1
416 13752 890 85508 81 52082 592 146959 -1 -1
416 2926 348 10346 638 51413 737 92982 -1 -1
417 35287 513 32371 713 57716 804 114256 -1 -1
417 7892 326 40583 511 37877 13 42482 97 62015 -1 -1
417 94673 653 7792 758 27312 -1 -1
418 23431 695 118289 -1 -1
418 50701 211 13879 267 26372 478 55563 279 27541 383 43972 714 26352 -1 -1
418 9282 802 50640 0 7481 80 30632 502 7408 45 82210 -1 -1
418 3893 175 87073 196 25549 -1 -1
418 84030 726 33667 202 18927 502 16973 -1 -1
418 3205 89 158229 7 804 21 13837 208 3892 -1 -1
419 149959 637 53598 -1 -1
419 15049 455 20593 582 25034 -1 -1
420 12952 612 193892 -1 -1
420 132561 832 16799 356 50521 974 42287 -1 -1
420 15447 338 139178 826 100922 -1 -1
420 33248 272 145228 -1 -1
421 45999 43 31414 753 148416 -1 -1
421 71172 628 123810 -1 -1
421 17982 344 74332 751 30681 -1 -1
421 171597 345 78849 331 7558 -1 -1
422 98130 134 94375 424 76819 212 41032 394 42737 839 41634 -1 -1
422 120965 796 128007 -1 -1
422 222204 146 47348 359 8101 238 9253 195 19047 -1 -1
423 34011 653 17709 311 78762 58 14259 597 18028 -1 -1
423 35107 628 35980 676 131079 -1 -1
423 66647 218 25052 776 66518 -1 -1
424 46489 708 470 844 210635 -1 -1
424 80153 627 108969 -1 -1
424 9971 799 105480 383 163926 654 48670 -1 -1
424 22463 278 37468 490 21183 751 72677 -1 -1
425 23131 132 28070 165 46392 996 23486 -1 -1
425 155207 834 17034 -1 -1
425 36796 454 147766 203 55346 363 39681 -1 -1
426 73746 406 149153 849 5034 290 73186 600 141846 -1 -1
426 27686 13 48815 152 124812 547 51019 -1 -1
426 10631 196 78840 357 5230 348 1349 -1 -1
426 109734 252 26457 273 53053 641 38045 -1 -1
427 117962 686 144776 888 193428 -1 -1
428 20707 33 98905 -1 -1
428 8138 799 3172 265 71076 561 48732 657 11411 -1 -1
428 21333 334 4875 429 71898 965 11878 -1 -1
428 34810 819 1610 805 166432 -1 -1
429 210059 852 234214 -1 -1
430 49477 922 188788 -1 -1
430 45514 219 31805 59 13905 596 5896 -1 -1
430 4193 333 35417 200 79969 165 4683 -1 -1
430 124539 853 38946 -1 -1
431 83854 131 6720 279 33969 959 16985 -1 -1
431 107046 862 37520 -1 -1
432 40795 73 51866 548 21093 -1 -1
432 21501 11 1930 99 111537 865 31681 -1 -1
432 77064 193 3632 600 4999 -1 -1
432 127159 701 21465 -1 -1
433 63951 199 40927 860 96685 -1 -1
433 198939 14 2850 484 30020 -1 -1
434 129592 63 115583 966 17349 -1 -1
435 1725 857 22677 157 112812 727 52892 -1 -1
435 33948 667 72937 -1 -1
435 27244 456 23261 732 5478 -1 -1
435 219888 230 147895 357 20294 -1 -1
436 66982 808 128883 720 13715 440 232831 -1 -1
436 147658 798 106267 -1 -1
437 39559 245 59975 620 178711 538 107403 -1 -1
437 14459 141 7137 745 19332 -1 -1
437 9825 868 55849 -1 -1
437 10327 993 60542 -1 -1
437 235770 294 96368 657 103093 -1 -1
438 32810 758 50347 -1 -1
438 6463 405 215710 374 23394 146 10496 393 25011 -1 -1
438 311298 544 16717 335 103621 -1 -1
439 57133 505 8839 342 109969 141 39793 -1 -1
439 36273 303 13317 934 55505 -1 -1
439 119826 230 133799 327 3054 294 33106 823 33438 -1 -1
440 8426 445 50421 987 17642 -1 -1
440 38499 918 24331 -1 -1
440 102654 681 19428 959 167491 -1 -1
440 67756 455 29007 909 201071 -1 -1
441 21618 128 39809 633 69639 147 23757 978 152826 -1 -1
441 72131 915 11981 236 58743 904 184574 -1 -1
441 127675 378 8355 852 12544 -1 -1
442 77862 632 23975 672 37511 798 3225 134 98657 248 13245 713 21347 -1 -1
443 38145 947 30999 -1 -1
443 45442 385 173813 401 198727 431 98914 -1 -1
443 7486 533 398739 -1 -1
444 39765 598 159290 79 42751 59 71243 971 66854 -1 -1
444 15151 271 15720 280 125876 419 17861 -1 -1
444 17422 224 78410 340 32842 113 73838 473 5242 -1 -1
444 17857 42 12570 317 6614 -1 -1
444 24480 268 50218 875 3240 -1 -1
444 164676 925 28249 -1 -1
445 9289 496 372556 -1 -1
445 2623 165 31438 566 85063 738 173354 -1 -1
445 33921 739 732 -1 -1
445 101311 213 23256 100 3458 696 10580 -1 -1
446 1011 983 92254 81 22456 870 90801 -1 -1
446 175632 641 77311 -1 -1
447 10665 194 62878 834 15109 -1 -1
447 3390 107 168386 524 48829 -1 -1
448 3090 499 96337 448 133293 -1 -1
448 39642 314 39085 413 204343 -1 -1
448 21563 405 10402 753 78764 -1 -1
448 5684 786 2004 -1 -1
448 12331 942 75264 -1 -1
448 55652 983 3160 305 32199 982 1748 704 47836 642 96095 565 14536 398 76813 612 1122 -1 -1
448 30480 907 970 -1 -1
449 312370 758 8408 -1 -1
450 26289 987 21239 -1 -1
450 37145 514 87459 229 413 900 49835 -1 -1
451 114031 346 61521 965 67492 -1 -1
451 111831 301 106661 501 11624 -1 -1
452 2599 765 59895 -1 -1
452 73072 336 191367 669 151496 -1 -1
452 46148 153 32506 730 12671 43 138335 637 17465 -1 -1
452 48375 561 156359 -1 -1
453 10171 93 23283 163 16194 270 20383 -1 -1
453 47416 360 14132 833 14061 -1 -1
453 18243 362 35844 987 98758 -1 -1
454 48238 646 75319 489 26163 736 58392 -1 -1
454 71594 179 20246 150 99107 837 8744 -1 -1
455 9249 141 126015 702 65716 -1 -1
455 53191 253 48742 544 74877 656 83543 -1 -1
455 1866 77 42156 436 40138 774 21088 -1 -1
455 8651 402 1690 266 199126 -1 -1
455 169524 483 122367 -1 -1
456 27112 708 8734 77 15519 419 179321 -1 -1
456 4471 570 191209 970 120785 -1 -1
456 20826 983 57390 -1 -1
456 65628 339 84202 18 28482 381 109852 -1 -1
456 302 871 191605 -1 -1
457 37605 481 62793 219 85023 881 26375 -1 -1
457 246499 833 20989 -1 -1
458 6168 698 114338 -1 -1
458 686 796 100775 69 30629 582 110023 -1 -1
458 38920 503 13166 928 154890 -1 -1
458 38976 815 1906 43 20409 537 273641 -1 -1
458 37336 120 27056 501 106382 893 155049 -1 -1
458 9611 730 47098 56 75043 504 12361 -1 -1
458 24908 331 48155 540 85039 -1 -1
458 42583 742 214054 -1 -1
459 4969 840 21098 27 8464 768 29267 -1 -1
459 177472 659 3795 772 80609 -1 -1
459 2577 341 47015 631 38677 174 114293 335 5715 -1 -1
460 29055 653 30413 98 22360 548 23848 963 32753 -1 -1
460 92491 65 17398 538 9417 989 19196 -1 -1
461 52956 943 128890 567 125 277 63709 139 36594 195 35568 175 33780 432 5366 -1 -1
461 104693 86 17808 739 20039 -1 -1
462 29551 557 21733 391 22092 467 24237 867 8149 -1 -1
462 3570 842 37073 93 536 432 45604 -1 -1
462 39539 730 13355 913 59776 790 214615 -1 -1
463 91226 966 56101 711 42531 633 269505 -1 -1
463 17192 553 14379 258 180160 -1 -1
463 21609 930 209242 -1 -1
463 2081 813 10983 -1 -1
464 73333 518 129803 -1 -1
464 17759 235 22812 61 10617 254 19259 65 34923 -1 -1
464 76255 402 26265 818 118376 -1 -1
465 2958 708 180758 -1 -1
465 32044 279 40542 719 32180 -1 -1
465 185744 273 3098 635 26577 -1 -1
466 81285 333 39247 364 39794 619 50733 -1 -1
466 29493 369 28615 710 84013 -1 -1
466 25172 13 13529 358 25564 -1 -1
467 61825 591 51642 -1 -1
468 68754 261 50943 238 18772 -1 -1
468 114473 251 3571 493 95508 712 51837 -1 -1
469 78454 630 55485 -1 -1
469 134665 541 18437 174 8745 208 10082 5 2390 -1 -1
470 1939 43 1971 704 75725 -1 -1
470 42475 807 28725 349 87153 295 47870 -1 -1
470 193376 491 160975 705 91100 -1 -1
471 21462 167 83581 631 10409 612 70546 379 163066 34 39537 -1 -1
471 64816 67 21807 285 100334 -1 -1
472 24497 346 7407 82 27392 656 31421 -1 -1
472 94778 19 347016 -1 -1
472 43039 444 63087 20 65994 402 2838 -1 -1
472 21089 334 83706 801 35455 -1 -1
473 126844 760 31628 188 41098 461 67687 -1 -1
473 34191 130 16021 136 19190 789 17844 -1 -1
474 43966 518 6239 341 57250 562 10100 -1 -1
474 27305 44 16895 194 676 444 9598 -1 -1
474 74146 690 175770 -1 -1
475 42873 241 179805 688 18975 -1 -1
475 6945 663 12489 818 12035 -1 -1
475 189871 726 94078 -1 -1
476 73730 227 45253 827 9933 660 79458 178 26528 736 36579 -1 -1
476 68164 943 993 -1 -1
476 122681 993 35053 -1 -1
477 2998 192 149927 236 65177 -1 -1
477 25844 820 1974 783 147165 73 51402 290 108292 -1 -1
477 157992 986 15964 -1 -1
478 48442 516 61043 747 96370 -1 -1
478 129164 889 103166 -1 -1
479 32427 628 8614 634 4956 186 21797 279 19699 -1 -1
479 33850 898 8180 -1 -1
479 21035 687 4431 163 67994 835 10454 -1 -1
480 89454 583 7901 469 61706 706 77683 -1 -1
480 227771 218 53118 500 33919 -1 -1
481 79167 684 40842 973 64324 -1 -1
481 16482 148 122506 554 2313 -1 -1
481 43755 54 76303 95 12952 418 6521 -1 -1
481 506 869 35449 351 2967 294 74489 883 41240 -1 -1
482 143229 505 11733 773 9414 313 46219 528 65679 362 128453 -1 -1
483 42798 324 40263 803 34657 344 10947 128 22690 857 11629 -1 -1
483 109123 860 35835 174 59014 8 39987 920 39250 -1 -1
483 19979 634 114147 916 8300 -1 -1
483 105783 265 42869 205 22885 -1 -1
484 27036 485 9801 189 58814 196 20342 434 24052 -1 -1
484 115566 988 223204 -1 -1
484 369372 226 5571 142 69960 -1 -1
485 54478 956 8042 0 14132 436 2095 -1 -1
485 57277 34 107854 427 6849 -1 -1
485 48135 814 84505 -1 -1
485 13235 259 48933 844 26830 -1 -1
485 2783 611 54589 317 90211 535 31029 97 11773 647 52464 -1 -1
486 773 18 78424 57 6476 566 53848 -1 -1
486 3856 212 51491 514 11763 -1 -1
486 375254 507 29769 905 128250 -1 -1
487 5810 272 265434 601 40209 -1 -1
487 20259 490 47525 621 90630 -1 -1
487 17757 77 22062 357 10430 822 114650 115 17066 359 73332 -1 -1
487 13856 672 29251 -1 -1
487 31435 578 122158 75 50507 171 90342 182 6858 -1 -1
487 234699 212 11975 674 80588 -1 -1
488 152547 567 56289 836 17470 -1 -1
488 131810 165 2633 710 36630 -1 -1
489 50088 357 15700 451 14003 727 13825 -1 -1
489 23904 656 10351 897 1722 -1 -1
489 23203 256 80368 713 118108 -1 -1
489 158832 556 134326 75 131060 -1 -1
490 47444 278 48880 274 33824 600 38954 -1 -1
490 103883 874 140430 -1 -1
490 43080 977 116493 -1 -1
490 56547 710 43146 -1 -1
491 22455 558 66425 594 172654 522 145454 -1 -1
491 2279 34 18583 111 35502 458 54675 954 74929 -1 -1
491 78338 298 3033 817 12170 -1 -1
491 48298 3 33195 38 11219 426 68785 -1 -1
491 22621 782 120005 -1 -1
491 49363 204 59290 887 13949 -1 -1
492 58440 296 88156 298 10840 334 25954 757 115986 -1 -1
492 32840 233 100042 443 68070 -1 -1
492 191820 873 151514 -1 -1
493 197510 360 48181 946 79772 -1 -1
494 8127 463 74961 165 55389 28 36767 752 4987 -1 -1
494 48839 144 306178 814 10606 -1 -1
494 31755 45 213168 486 111276 -1 -1
494 61281 666 158803 -1 -1
495 41686 769 23026 26 83309 190 2053 73 5223 -1 -1
495 64215 432 77799 12 63014 931 39987 -1 -1
496 123015 261 50533 847 18118 -1 -1
496 57515 907 70841 -1 -1
497 7370 977 52803 671 40265 869 40393 592 58682 542 30208 70 11511 582 68158 -1 -1
497 16449 529 55250 805 35683 -1 -1
497 34615 306 4754 453 95249 488 20930 754 61671 -1 -1
497 17824 209 21012 886 120664 -1 -1
497 36375 714 24632 850 44529 -1 -1
498 116442 25 76655 192 24978 -1 -1
498 141002 947 25487 -1 -1
499 21244 101 36265 165 135011 224 5073 200 24130 -1 -1
499 60806 933 93441 -1 -1
499 201787 885 8436 -1 -1
500 73120 593 26162 979 123665 -1 -1
500 1425 83 2767 430 10850 645 46061 -1 -1
501 12761 445 231141 501 63197 -1 -1
501 23001 357 16281 641 19759 424 97045 398 1085 292 17558 702 23485 -1 -1
501 51000 98 59654 376 162733 774 40307 -1 -1
501 68679 433 36879 571 102658 -1 -1
502 24752 474 1777 309 9267 372 31846 97 5513 966 2419 -1 -1
502 76968 70 50575 914 29767 -1 -1
502 185930 444 91283 952 29320 -1 -1
503 12353 11 3888 920 4850 130 4164 586 15639 -1 -1
503 170140 583 122804 825 32750 -1 -1
504 101971 431 229999 42 8682 470 41024 -1 -1
504 11826 837 172503 -1 -1
505 96532 353 52114 921 84803 -1 -1
506 100362 553 1308 308 120321 872 57938 -1 -1
506 57685 463 80766 369 121900 -1 -1
506 199912 970 22308 -1 -1
507 105879 687 98007 803 184697 -1 -1
507 24955 847 4455 760 7420 938 40306 -1 -1
507 32052 286 59854 756 26404 -1 -1
507 19901 113 43104 65 3177 754 2240 -1 -1
508 1507 952 6512 861 38800 263 71166 277 35896 -1 -1
508 16781 784 65364 210 2414 237 28314 940 14235 -1 -1
508 115430 591 105791 726 83802 -1 -1
508 70810 470 18052 312 167906 -1 -1
509 127352 204 3848 212 12055 234 9027 -1 -1
509 130980 16 94319 731 41089 -1 -1
510 41588 898 22124 597 6932 912 62162 682 139953 699 4280 11 44394 437 28590 198 34286 992 10156 -1 -1
511 3399 123 15721 50 8050 311 55117 85 60377 -1 -1
511 5204 804 8851 638 20720 208 17870 714 79750 -1 -1
511 2775 424 14065 948 60632 -1 -1
511 7780 324 49331 930 71236 -1 -1
511 128233 753 16552 -1 -1
511 67942 152 21258 14 5501 477 5177 399 32493 567 29839 -1 -1
512 57304 577 206791 231 103355 679 46487 -1 -1
512 38082 905 64050 -1 -1
512 1687 291 164592 454 51705 -1 -1
512 105441 55 126827 968 7095 -1 -1
513 11567 966 24243 315 8348 157 46041 -1 -1
513 61799 162 186842 -1 -1
513 126271 75 6039 386 13237 208 42152 769 9170 -1 -1
514 157108 41 36922 17 131778 -1 -1
514 7821 978 175691 -1 -1
514 1102 178 68199 679 41463 -1 -1
515 3259 868 44913 458 31296 619 74355 914 74881 -1 -1
515 196722 180 76804 146 55659 9 16111 96 1717 -1 -1
516 57411 29 35176 328 21292 642 2092 -1 -1
516 102666 887 42946 -1 -1
517 58537 843 84513 423 13996 712 75034 82 62081 964 108492 -1 -1
517 23983 220 5007 264 52662 -1 -1
518 14996 234 60618 185 37161 233 67965 -1 -1
518 35075 629 22756 209 118232 324 71311 172 65690 474 13373 -1 -1
518 4163 527 13949 784 12771 409 113104 822 39499 -1 -1
518 29739 473 26313 355 117112 -1 -1
518 52818 528 105696 449 138181 -1 -1
518 11967 888 14277 -1 -1
519 108230 14 14325 570 2187 -1 -1
519 1568 866 799 -1 -1
519 66196 584 132037 661 108994 -1 -1
520 13409 191 14564 128 34312 744 24474 -1 -1
520 167164 187 131028 123 70442 -1 -1
521 4477 476 20236 945 63064 881 5473 903 119546 -1 -1
521 97015 844 58579 507 87223 562 44573 -1 -1
522 146066 462 82657 559 39846 115 36784 361 961 13 89273 -1 -1
522 88001 984 10369 -1 -1
523 30051 56 36230 111 117818 881 3528 -1 -1
523 10607 5 41630 627 92836 176 81256 185 81324 369 12391 -1 -1
523 44669 780 29443 369 160372 656 13629 -1 -1
523 129240 353 11223 630 83019 -1 -1
524 28534 766 208933 -1 -1
524 28712 656 25255 154 62341 917 193245 -1 -1
524 40581 986 2632 -1 -1
525 42066 629 159595 -1 -1
525 117127 477 198442 622 78766 -1 -1
526 24660 997 32302 780 22428 761 81729 194 82985 6 10253 430 28078 245 52170 979 4168 -1 -1
526 53188 536 153018 613 183915 -1 -1
526 927 132 21525 242 71201 729 40182 -1 -1
526 161904 426 40928 317 42000 159 40204 -1 -1
527 40008 768 30604 568 136797 96 93266 157 93 386 32027 121 19476 656 3682 -1 -1
527 8259 605 209377 944 303012 -1 -1
527 2833 48 54134 544 127370 -1 -1
527 15751 621 31597 522 9127 692 201438 -1 -1
527 52032 196 95249 368 121673 -1 -1
528 16309 183 107235 150 69433 513 62451 -1 -1
528 98357 357 127858 42 87333 398 43411 -1 -1
529 70118 739 7264 952 120729 -1 -1
529 33156 923 28758 -1 -1
529 43060 491 55467 344 29399 862 30069 -1 -1
530 55495 880 89526 -1 -1
530 35946 301 64969 733 225421 -1 -1
530 75724 779 10202 541 15914 386 21754 104 90947 69 42725 -1 -1
530 28091 340 58164 736 39559 -1 -1
531 136649 35 84532 634 21982 -1 -1
532 45167 149 82814 559 606 739 17205 -1 -1
532 12972 996 102693 -1 -1
532 155652 881 235506 -1 -1
533 40043 973 51910 -1 -1
533 25198 708 13915 876 80853 -1 -1
533 64020 946 65143 -1 -1
533 9964 936 16639 -1 -1
534 183104 138 36081 993 40623 -1 -1
534 20082 220 78543 772 20955 -1 -1
534 48501 191 34291 588 42547 -1 -1
535 1613 863 15480 828 17783 811 34569 -1 -1
535 30021 365 2296 539 184698 630 60554 -1 -1
535 10984 221 6657 366 11238 -1 -1
535 32144 946 3229 491 7275 410 55969 360 6611 472 213968 -1 -1
535 3240 195 235153 368 27404 701 89072 -1 -1
535 5226 906 101709 -1 -1
535 300048 390 25260 749 52065 -1 -1
536 40420 473 7248 175 13091 937 71587 -1 -1
536 1116 380 74924 258 189794 248 6832 329 8486 -1 -1
537 86313 929 160246 -1 -1
537 119776 412 87543 939 65250 -1 -1
538 43910 868 23812 871 45213 140 20508 639 26518 185 40116 885 110965 -1 -1
538 37231 13 58892 409 6649 838 100519 -1 -1
538 68380 392 188720 907 158750 -1 -1
539 20986 328 8011 399 32377 721 66224 -1 -1
539 10496 896 66934 854 137206 -1 -1
539 34599 701 33102 419 51025 775 47703 -1 -1
539 136102 769 133644 -1 -1
540 17297 626 209136 760 36565 -1 -1
540 57757 723 22267 -1 -1
540 97627 415 8168 760 5009 121 63440 707 143656 -1 -1
541 76380 995 114169 -1 -1
541 106922 237 19478 151 135350 213 42652 -1 -1
542 23968 598 88050 771 123226 -1 -1
542 85051 958 23682 221 75512 110 19731 599 39891 -1 -1
542 88036 415 170588 712 45392 -1 -1
543 8607 816 80761 -1 -1
543 1655 584 98456 726 24697 637 91472 718 42661 -1 -1
543 29243 284 16234 781 68399 -1 -1
543 7314 955 2095 -1 -1
543 31435 689 46086 236 5917 504 45159 -1 -1
543 135653 156 23621 415 51662 -1 -1
544 28472 352 4790 157 33072 995 16991 -1 -1
544 3401 189 38728 36 23752 325 17345 602 69407 -1 -1
544 100562 161 25219 559 39344 236 15361 386 14817 424 51903 -1 -1
545 136421 115 88500 48 56443 681 5900 -1 -1
545 72171 256 12961 79 19032 386 36625 -1 -1
546 8242 969 54745 -1 -1
546 89266 829 187580 -1 -1
547 94337 576 11031 749 13327 534 173704 358 56470 586 35806 -1 -1
547 22601 502 133433 519 37273 -1 -1
548 85898 688 10375 996 11144 -1 -1
548 153903 731 21779 -1 -1
549 17201 66 75642 23 231100 85 25088 332 20655 232 16276 -1 -1
549 285951 808 34601 -1 -1
550 74393 7 13335 289 39311 310 49048 -1 -1
550 184310 488 45165 568 76826 17 11133 516 678 223 113046 -1 -1
551 27880 381 25614 858 160948 -1 -1
551 379362 305 68339 117 78045 -1 -1
552 100658 206 27080 796 8073 712 86999 778 26561 -1 -1
552 86682 711 239392 -1 -1
553 12023 64 122986 568 97598 -1 -1
553 72095 580 15852 940 141265 -1 -1
553 9235 789 145256 504 111530 4 20244 735 28820 -1 -1
553 9759 545 100211 750 64058 -1 -1
554 212216 364 1806 6 86883 556 4081 -1 -1
555 32552 420 9302 120 20024 644 43164 -1 -1
555 34331 436 77843 688 53791 125 183226 473 6485 -1 -1
555 151163 437 48069 806 101029 -1 -1
556 35025 653 45411 795 22024 -1 -1
556 66376 547 153853 522 21014 941 138993 -1 -1
557 114559 855 160606 -1 -1
557 56321 260 67642 502 45665 -1 -1
558 928 813 53567 -1 -1
558 58617 499 28416 78 8244 438 11830 380 152154 -1 -1
558 77528 218 42313 790 24039 -1 -1
559 47282 461 60614 184 62110 823 58796 -1 -1
559 32286 453 46799 167 156764 467 57895 -1 -1
559 13869 616 40874 996 21763 -1 -1
560 117682 882 246370 -1 -1
560 68625 345 33635 618 27908 -1 -1
561 66792 165 25232 163 17256 456 89112 -1 -1
561 32886 759 50974 669 47948 232 128864 840 64969 -1 -1
562 22112 494 14703 485 26450 452 154946 508 87521 -1 -1
562 36761 150 85428 447 34764 952 81189 -1 -1
562 48034 792 55195 713 32186 851 6777 -1 -1
562 63036 222 2819 848 114410 -1 -1
563 54519 51 40808 987 28124 -1 -1
563 29247 913 1878 845 8161 653 10797 285 26318 864 78673 -1 -1
563 12739 452 109043 417 184196 -1 -1
563 73733 552 364841 -1 -1
563 226129 191 152720 -1 -1
564 3048 68 30882 815 19306 -1 -1
564 257849 142 11677 654 1627 139 15403 212 54146 757 4560 -1 -1
565 4861 298 70310 520 16665 348 183127 621 17950 -1 -1
565 71279 619 12373 517 48006 897 108498 -1 -1
565 3490 263 2285 750 17091 505 35740 834 96672 -1 -1
566 138838 187 32950 376 153856 -1 -1
567 15916 660 58871 632 129009 981 40875 -1 -1
567 83653 428 95458 565 49027 -1 -1
567 40878 323 4337 170 4909 979 6240 -1 -1
568 26786 207 163703 606 57979 -1 -1
568 42647 795 227034 -1 -1
569 82615 675 157571 797 48522 -1 -1
569 169833 998 149144 -1 -1
570 12169 819 586 948 63808 -1 -1
570 114756 465 80130 337 26694 15 53592 -1 -1
571 114133 756 23448 320 15134 282 117638 924 30237 -1 -1
571 79659 667 58571 928 52172 -1 -1
572 68064 611 63207 14 14117 992 19725 -1 -1
572 20492 605 970 297 137912 534 21231 -1 -1
573 6928 914 1923 541 13248 51 95430 842 25616 -1 -1
573 157386 673 25838 782 141127 -1 -1
574 56507 517 56110 193 63972 10 269008 -1 -1
575 46612 929 70440 -1 -1
575 8298 40 114061 830 30961 -1 -1
575 58439 168 207667 676 7412 -1 -1
575 1794 477 80268 7 28949 486 14817 -1 -1
576 159919 732 128116 -1 -1
577 56410 367 21459 720 71930 151 24355 327 31984 700 22125 -1 -1
577 33304 130 41895 330 60296 -1 -1
577 58591 259 37129 556 33626 94 87278 454 4071 -1 -1
578 31764 224 22946 583 114418 -1 -1
578 136819 892 45791 -1 -1
579 104859 251 55731 914 14149 -1 -1
580 25993 517 49243 14 111453 -1 -1
580 28573 368 34816 632 7580 640 167763 -1 -1
580 25396 360 20476 419 11888 491 8176 115 24909 36 15815 -1 -1
580 46890 979 20894 -1 -1
581 79304 436 36503 854 63820 -1 -1
581 59331 80 39830 487 3886 -1 -1
581 8221 498 151588 280 79802 -1 -1
582 71910 457 17235 760 5977 79 7137 722 54627 -1 -1
582 25405 661 57041 203 18793 169 183058 700 56364 -1 -1
582 50234 531 81655 441 65297 901 3394 -1 -1
583 38584 54 80683 100 19132 55 53823 626 4224 -1 -1
583 132786 290 18619 902 23213 -1 -1
584 5461 216 30631 698 9353 -1 -1
584 65352 209 4815 457 2085 351 7567 92 45610 -1 -1
584 18958 149 14002 439 31361 -1 -1
585 33793 70 138319 364 68145 934 65137 -1 -1
585 121132 510 37607 923 44901 -1 -1
585 79409 966 14712 -1 -1
586 89229 623 7028 83 150517 450 51356 -1 -1
586 280020 336 5458 931 29051 -1 -1
587 41956 900 70227 -1 -1
587 36618 589 56143 531 33724 295 58935 446 80521 -1 -1
587 79442 638 51795 456 5473 378 132862 748 48082 -1 -1
588 35081 88 110155 442 83141 520 97088 -1 -1
588 21521 179 48607 985 18224 -1 -1
588 25662 752 31175 42 1122 95 7086 -1 -1
588 272590 631 77783 -1 -1
589 13244 195 6299 896 18048 -1 -1
589 75622 266 50364 337 81073 697 49380 -1 -1
589 36137 198 71148 281 54588 294 34529 -1 -1
590 109586 798 134839 -1 -1
590 161529 414 270361 843 58024 -1 -1
591 139151 76 185142 990 10970 -1 -1
591 1118 549 188717 -1 -1
592 41425 90 112538 784 17352 -1 -1
592 24650 0 56078 574 69754 -1 -1
592 6531 214 64138 348 2479 -1 -1
592 32603 228 183078 402 26869 -1 -1
593 11190 323 14435 962 153008 -1 -1
593 8544 679 31803 302 213666 623 53491 60 39557 374 65583 -1 -1
593 32739 816 33396 812 187659 -1 -1
593 5326 956 103289 -1 -1
593 39362 784 13370 442 51588 697 56041 -1 -1
593 106344 213 12407 974 63892 -1 -1
594 16213 672 142477 925 73446 -1 -1
594 198275 75 120853 687 56193 -1 -1
595 98736 728 97202 -1 -1
595 38709 396 131293 758 16331 -1 -1
595 19971 517 218439 396 3266 190 98886 648 45295 -1 -1
596 159705 514 58252 663 220249 -1 -1
596 24967 94 37295 345 16671 833 102971 -1 -1
597 79535 322 5815 678 195235 878 34544 -1 -1
597 50651 988 38891 70 131385 412 12554 -1 -1
597 182546 813 82108 -1 -1
598 9920 225 11598 832 117095 -1 -1
598 19151 898 37255 171 7511 897 33117 -1 -1
598 73976 602 36688 565 135424 459 4901 346 123448 -1 -1
599 14708 720 66816 -1 -1
599 24070 473 110562 621 13435 163 23848 876 21405 -1 -1
599 113036 781 137891 -1 -1
600 33253 308 28836 782 69374 400 24507 265 141995 170 14601 556 585 -1 -1
600 29857 987 66699 101 53593 286 91821 6 5690 595 11402 -1 -1
600 96422 911 9884 163 61084 742 31543 -1 -1
601 58154 288 56375 432 34835 -1 -1
602 1028 761 7239 -1 -1
602 7826 257 259074 822 51242 -1 -1
602 109988 749 173930 -1 -1
602 13562 515 24697 784 60020 411 200809 600 11672 -1 -1
603 40616 943 151830 -1 -1
603 17474 625 103860 14 14118 817 76877 -1 -1
603 37109 267 9149 860 184585 -1 -1
604 72574 361 48820 117 120062 641 4032 -1 -1
604 13356 129 409448 586 33907 -1 -1
604 115795 364 30534 741 14916 647 30325 762 27328 -1 -1
605 64977 642 11782 546 61874 -1 -1
606 596 542 564 710 130682 937 25593 -1 -1
606 74 988 8814 -1 -1
606 27888 536 51604 416 246108 614 111932 -1 -1
606 149049 668 145994 -1 -1
607 41490 359 108380 939 213894 -1 -1
607 292765 951 61102 -1 -1
608 3107 649 73055 842 101512 -1 -1
608 34320 322 52272 149 79955 820 4756 -1 -1
608 5066 361 103578 964 19733 -1 -1
608 120946 929 345 -1 -1
609 46733 151 33369 34 42117 159 15130 872 20349 -1 -1
609 6089 121 8519 65 8272 601 68087 -1 -1
609 81215 121 91565 866 119052 -1 -1
610 7566 775 74274 -1 -1
610 118469 639 92856 81 78419 104 65058 -1 -1
610 111171 100 16661 839 98528 -1 -1
611 59929 474 19203 974 15030 -1 -1
611 8807 624 37521 100 145106 32 15089 628 30635 -1 -1
611 1318 53 39237 90 7766 365 50407 829 16096 -1 -1
611 19822 638 41398 940 39550 -1 -1
612 92974 481 11766 938 7835 478 60308 856 44358 -1 -1
612 41841 198 97706 350 20515 393 6067 994 43048 -1 -1
612 14548 702 4601 572 147000 -1 -1
613 238953 229 29447 605 118768 -1 -1
614 70930 364 14090 641 78028 -1 -1
614 28474 554 96457 422 158701 -1 -1
614 82426 163 60286 704 18998 -1 -1
615 20573 693 14994 232 8652 753 15546 -1 -1
615 44159 568 137761 226 38132 506 47138 -1 -1
615 78640 981 14612 -1 -1
615 120230 3 30776 752 50583 -1 -1
616 21220 785 35577 854 40894 -1 -1
616 51468 112 34405 99 60521 481 31612 -1 -1
616 74239 69 37040 620 31999 -1 -1
617 11559 656 53720 262 46921 685 160819 -1 -1
617 112246 403 23069 90 133935 839 2523 -1 -1
618 34537 582 168581 574 47198 274 113196 837 40591 -1 -1
618 106633 820 27336 413 41481 7 20921 386 76602 636 71259 -1 -1
618 8235 860 51056 142 17647 182 20895 245 5677 -1 -1
618 62667 213 1433 57 98068 -1 -1
619 166699 545 35457 298 11388 710 2296 -1 -1
619 56146 218 28569 762 16115 -1 -1
620 141812 641 61864 246 247760 -1 -1
621 5707 814 98724 630 1347 260 70422 607 50750 -1 -1
621 95351 23 125394 435 24602 -1 -1
621 37980 473 30397 659 34208 772 29977 -1 -1
621 14704 647 3852 65 67976 248 9527 99 19285 458 29363 -1 -1
621 41094 288 67691 486 46140 181 162782 -1 -1
622 36634 828 22110 93 85459 512 118616 290 15698 704 26598 -1 -1
622 136881 137 202224 329 18779 -1 -1
623 6423 382 17474 411 7092 11 57358 879 8168 -1 -1
623 35830 59 348724 583 13966 -1 -1
623 37378 702 57685 636 202243 -1 -1
623 65101 895 24908 385 4189 976 42628 -1 -1
623 145666 503 51532 212 18559 817 31823 -1 -1
624 1570 219 140653 697 33788 -1 -1
624 43504 156 57113 603 12102 -1 -1
624 69402 702 6167 650 1873 132 11939 206 34793 862 46505 -1 -1
624 54437 431 64561 79 42332 275 17875 238 7191 460 32585 -1 -1
625 168167 581 11826 755 10639 -1 -1
626 18510 462 3014 748 142802 995 91201 -1 -1
626 15386 679 101409 284 31363 780 145700 -1 -1
626 63600 536 8523 321 18551 349 87237 -1 -1
627 48250 759 81030 975 137362 -1 -1
627 22849 202 47360 361 59224 516 64486 -1 -1
627 47719 390 94841 403 86628 267 20767 620 33682 -1 -1
628 48903 657 14239 327 61674 697 14191 -1 -1
628 175357 720 281 664 89533 534 133952 -1 -1
629 59090 876 30507 45 2652 123 69402 621 44499 716 167626 -1 -1
629 32265 770 16404 911 12003 -1 -1
629 157760 835 63224 -1 -1
630 3681 268 46421 666 10887 -1 -1
630 36762 300 88850 683 70335 -1 -1
630 15215 32 156655 557 4402 -1 -1
630 1108 645 6537 613 18714 79 156857 563 4857 -1 -1
630 93338 472 17236 628 22955 143 45920 664 21633 -1 -1
630 60432 154 183121 984 17601 -1 -1
631 17691 890 1885 742 35859 953 67260 -1 -1
631 30032 165 25042 949 35070 -1 -1
631 106544 177 59214 248 71961 494 6563 -1 -1
632 127317 148 15048 625 24418 919 213384 -1 -1
632 32785 786 145045 -1 -1
633 52239 39 41077 161 1981 -1 -1
633 92908 366 307143 -1 -1
634 39320 772 76057 765 71839 521 294395 -1 -1
634 214033 519 116548 370 103878 -1 -1
635 126422 738 53646 616 25735 114 3039 657 12512 -1 -1
635 91366 685 50053 362 2574 410 26261 186 49845 118 39001 -1 -1
636 112845 971 137219 -1 -1
636 80575 778 13359 389 55613 799 139660 -1 -1
636 44834 992 86912 -1 -1
637 58183 787 4975 981 24692 -1 -1
637 7823 103 213474 187 20968 -1 -1
637 32065 49 194371 895 94643 -1 -1
637 8331 767 14280 189 20642 456 9503 720 1796 -1 -1
637 528 332 81404 249 35934 523 12651 -1 -1
638 23799 316 101108 793 9317 -1 -1
638 77874 141 78851 583 13669 -1 -1
638 31138 824 16876 -1 -1
638 93056 785 9259 -1 -1
639 80642 25 126536 873 44849 -1 -1
640 14126 300 5833 561 94059 98 20024 731 37100 205 89180 157 24010 956 14292 -1 -1
640 72428 802 61107 305 116137 360 69868 540 6588 -1 -1
640 172854 941 175419 -1 -1
641 231473 218 37685 629 14397 -1 -1
642 100431 631 99503 527 148386 324 8030 691 66679 -1 -1
642 38839 560 57882 787 43515 -1 -1
642 21882 556 82538 902 95401 -1 -1
643 146574 30 211801 935 4985 -1 -1
644 49850 768 91836 915 133579 -1 -1
644 160978 83 123463 766 215334 -1 -1
644 1853 147 34906 324 31676 786 22797 -1 -1
645 4149 580 487 109 14160 635 110406 -1 -1
645 20670 213 30586 437 51022 -1 -1
645 41594 96 152209 500 94774 -1 -1
645 15509 200 126323 61 29511 47 29101 -1 -1
645 28852 965 96428 -1 -1
646 18589 579 75137 483 87866 20 24333 557 1258 -1 -1
646 9510 722 21566 26 215499 -1 -1
646 19137 819 347961 -1 -1
646 52965 448 63269 56 123379 -1 -1
647 19959 966 15056 -1 -1
647 104947 479 75132 328 49445 206 31496 185 5319 -1 -1
647 13569 735 69884 561 65609 802 26947 -1 -1
647 132145 599 208630 -1 -1
648 1458 209 14480 784 13275 -1 -1
648 221393 738 5195 136 152586 394 37666 564 75367 -1 -1
648 119569 100 129540 424 28239 -1 -1
649 44828 310 79734 788 71395 -1 -1
649 2935 809 296322 -1 -1
650 62321 4 28519 908 5459 -1 -1
650 177 196 72189 543 274845 -1 -1
650 110043 273 16431 683 41459 514 21092 530 7389 361 750 147 27439 514 28845 -1 -1
651 17336 294 14944 665 78426 -1 -1
651 23365 118 48937 446 13568 493 76464 -1 -1
651 9003 389 1124 373 40797 895 23729 -1 -1
651 21615 856 9812 -1 -1
652 82574 347 42576 31 109707 -1 -1
652 14554 492 9284 703 177347 -1 -1
652 6571 601 4875 955 332208 -1 -1
653 16931 943 40404 124 210078 361 54282 142 29619 255 20416 -1 -1
653 681 148 122347 77 68345 812 2132 -1 -1
653 18520 429 66408 880 81277 -1 -1
653 32553 23 15518 658 14607 208 40906 511 42921 -1 -1
653 28711 281 27752 907 4268 -1 -1
654 23179 40 50405 478 23825 545 143702 -1 -1
654 21542 996 2099 11 16393 917 30057 -1 -1
654 35247 178 15119 2 1644 573 11468 -1 -1
655 16893 79 8601 163 66243 740 42026 -1 -1
655 24902 789 98051 410 210125 457 100755 -1 -1
655 9086 815 20286 33 87639 527 121577 -1 -1
655 20687 7 62992 854 4824 757 5713 604 174683 260 32674 22 13396 -1 -1
655 254483 105 59425 616 19503 -1 -1
656 154709 479 63457 478 4199 562 15576 -1 -1
657 22853 28 41124 606 49778 -1 -1
657 50692 830 85512 747 48349 208 31905 456 4985 303 42906 538 42989 -1 -1
657 513 727 7210 653 19950 576 96051 322 46563 982 4782 -1 -1
657 21992 20 4127 705 10630 647 73014 341 47567 267 75989 896 1952 -1 -1
657 88158 69 61330 420 19972 -1 -1
658 5006 313 17681 952 50192 -1 -1
658 162765 238 200248 88 29939 700 414 -1 -1
659 207267 554 3708 942 29442 -1 -1
660 42125 643 125450 -1 -1
660 32561 42 29129 707 33560 381 897 478 64250 -1 -1
660 86339 101 11740 915 20274 -1 -1
661 74193 101 87044 490 49621 647 43922 -1 -1
661 56360 948 41100 562 56733 621 70498 540 14363 443 54570 123 3744 956 18895 -1 -1
662 185283 242 19063 167 41966 989 46445 -1 -1
663 67241 15 160432 423 36818 -1 -1
664 58070 736 74453 14 71237 455 52609 -1 -1
664 57822 418 63942 482 83816 -1 -1
664 4911 321 33974 106 28427 673 83190 -1 -1
664 49719 294 23051 574 20555 542 17855 91 115516 311 30191 -1 -1
665 33597 295 52884 446 144211 404 88574 -1 -1
665 47086 837 32736 491 595 238 13542 53 43805 -1 -1
665 18124 48 26867 715 210790 -1 -1
666 133368 41 41793 972 126164 -1 -1
666 37228 267 26894 478 15695 332 69691 525 12935 -1 -1
667 6247 747 35894 162 29474 198 14068 704 22002 -1 -1
667 174190 58 6029 828 59868 -1 -1
668 31559 284 64588 458 4233 428 24968 848 134590 -1 -1
668 140585 986 65121 -1 -1
669 180948 408 191368 733 144250 -1 -1
670 28349 318 113090 418 29258 -1 -1
670 153793 849 150491 -1 -1
671 1158 189 170314 236 3058 870 59317 -1 -1
671 91180 968 125635 220 111114 200 7659 291 92113 969 21900 -1 -1
671 14222 574 84764 298 83576 965 7488 -1 -1
672 7303 536 33141 437 12270 157 15244 203 68361 -1 -1
672 75152 786 73136 -1 -1
672 2245 403 75225 924 8881 -1 -1
673 236676 704 118228 727 18605 -1 -1
674 104620 896 6705 -1 -1
674 3231 443 9338 887 38588 -1 -1
674 49533 510 12007 251 70653 616 53799 -1 -1
674 10647 396 21076 811 1657 -1 -1
675 3488 672 20967 744 20933 614 20037 834 134385 -1 -1
675 106148 991 21820 -1 -1
675 56033 57 89572 880 19757 -1 -1
676 89568 84 224501 47 35703 754 23489 -1 -1
677 43891 711 19917 415 27915 623 87 859 56607 -1 -1
677 98725 0 143463 399 29933 -1 -1
678 66708 845 107610 656 5622 221 30648 656 101557 441 41376 109 87516 -1 -1
678 16768 690 18311 169 96705 226 75380 -1 -1
678 128773 378 124225 960 43755 -1 -1
679 55297 494 42933 149 73230 608 144524 -1 -1
679 38664 7 116 667 8863 198 70706 41 12107 728 30536 -1 -1
680 105306 453 58784 298 32802 67 120217 -1 -1
680 96510 845 317871 -1 -1
681 85887 984 204301 -1 -1
681 25571 654 25384 460 253 563 18138 73 3118 562 12611 -1 -1
681 9602 479 12259 219 5509 230 85844 -1 -1
682 19025 651 4437 110 9482 63 8900 -1 -1
682 44712 587 98980 681 92933 236 16597 503 48930 -1 -1
682 70176 268 125706 250 51192 206 10330 -1 -1
682 35867 603 29333 824 41853 -1 -1
682 13540 474 215876 975 71656 -1 -1
683 94200 234 294864 567 37487 -1 -1
683 50895 723 2315 17 10991 842 120560 -1 -1
684 69391 714 23578 603 44043 614 164202 -1 -1
684 120377 377 77345 678 78411 -1 -1
685 165585 478 94350 218 112387 672 2192 -1 -1
686 37506 154 112918 362 91566 313 77361 -1 -1
686 11688 572 49249 632 1739 408 107712 635 7112 -1 -1
686 11343 440 15779 520 46502 632 75697 -1 -1
686 26923 688 31337 12 4059 513 3036 453 197092 -1 -1
686 69137 167 36727 525 12582 162 33513 511 3819 238 5009 81 16079 -1 -1
686 6110 158 24019 198 36265 -1 -1
686 97057 765 104476 -1 -1
687 47048 229 146500 284 61644 99 50848 -1 -1
687 26605 827 58145 341 2879 31 114403 923 35629 -1 -1
687 19334 583 15952 41 66904 427 24706 653 115582 -1 -1
688 11452 242 93640 760 60791 -1 -1
688 4963 348 154502 94 9548 483 69455 -1 -1
688 49882 628 47554 510 62978 935 3630 -1 -1
688 6083 461 67065 427 74798 976 4541 -1 -1
688 91848 863 198325 -1 -1
689 15589 391 62898 35 22945 432 19022 871 21510 -1 -1
689 169107 728 30209 990 24759 -1 -1
690 66991 860 11319 965 57593 -1 -1
690 50316 327 59868 183 391317 -1 -1
690 62182 305 38386 678 95515 -1 -1
691 36306 736 179468 956 30029 -1 -1
691 63039 210 17616 507 71802 -1 -1
692 13587 799 23891 156 12569 534 19426 -1 -1
692 156493 233 521 826 20580 -1 -1
693 135832 150 23527 872 86111 -1 -1
694 33358 413 11107 78 59361 785 81824 -1 -1
694 11757 670 111047 195 3338 684 39124 -1 -1
694 22055 76 10982 139 66584 794 47665 -1 -1
694 13644 162 25662 412 27419 519 39241 -1 -1
694 63152 459 251785 110 51740 579 32215 -1 -1
694 9735 8 153270 533 55249 -1 -1
695 13606 509 227947 782 29139 -1 -1
695 63537 885 144830 -1 -1
695 2489 225 49186 296 15931 729 20403 -1 -1
695 53865 259 64008 634 22830 -1 -1
696 44260 771 33762 818 59871 231 21856 536 17175 889 96921 -1 -1
696 48919 772 22549 226 39864 429 110169 -1 -1
696 4629 599 59602 127 106869 338 45251 -1 -1
696 14882 934 17700 -1 -1
696 12823 850 72884 -1 -1
696 39738 410 8113 623 52039 -1 -1
697 57896 926 178279 -1 -1
697 191451 774 82616 -1 -1
698 218842 982 57159 -1 -1
699 125481 379 22539 590 47993 -1 -1
699 19207 929 1882 770 125180 -1 -1
700 199176 142 39340 90 67813 991 34053 -1 -1
701 28294 94 60912 659 79914 -1 -1
701 50319 895 53813 337 48036 173 118555 672 112653 -1 -1
701 157566 145 101408 924 49402 -1 -1
702 20657 824 36838 798 33092 -1 -1
702 96226 375 126533 799 8519 -1 -1
702 7095 48 54683 5 8513 398 195 -1 -1
702 5900 98 1982 204 23516 226 41610 425 57395 -1 -1
702 3367 797 7610 225 48499 8 144276 -1 -1
702 5825 602 96176 130 10205 993 8829 -1 -1
703 103246 325 119011 412 104248 873 68326 -1 -1
703 73986 717 11229 882 12354 479 50471 451 86438 74 74840 570 26014 -1 -1
704 6085 383 231347 471 41941 284 79558 -1 -1
704 9919 63 154811 688 27078 45 4217 459 50234 656 18651 -1 -1
704 44571 443 234940 94 29798 814 47160 -1 -1
704 171144 345 38122 138 33781 961 2023 -1 -1
705 17784 691 61624 221 62815 794 47334 -1 -1
705 29484 770 91699 379 12292 308 17234 793 19489 -1 -1
705 78242 902 2352 333 78598 568 12870 982 121207 -1 -1
705 13831 945 74909 -1 -1
705 11118 257 27214 927 90037 -1 -1
706 22173 925 38080 -1 -1
706 55630 639 2577 567 179912 871 76693 -1 -1
706 85628 212 96392 397 28999 -1 -1
706 95045 710 81414 829 27940 -1 -1
707 77512 629 28161 323 68802 946 31298 -1 -1
707 180673 181 56077 557 60700 -1 -1
708 26552 362 129574 594 172737 -1 -1
708 163750 199 33082 434 20703 1 195041 -1 -1
709 390960 347 62727 292 9940 831 13284 -1 -1
710 1262 918 4543 138 75404 227 73113 18 117087 -1 -1
710 28849 782 1823 885 70141 568 10758 175 39159 202 9070 -1 -1
710 85649 177 184756 913 25269 -1 -1
711 3304 663 109628 513 19281 657 12141 -1 -1
711 21819 914 101994 4 526 910 30601 -1 -1
711 127031 583 13323 491 12344 956 78862 -1 -1
712 45621 132 14481 632 34255 -1 -1
712 26057 276 45954 633 29687 251 7632 391 164377 227 42543 -1 -1
712 31373 605 3509 851 128146 -1 -1
712 106087 844 16897 -1 -1
712 19937 622 32247 650 5116 584 159339 -1 -1
713 82063 396 26025 388 3188 51 23440 791 30697 -1 -1
713 108615 914 13301 -1 -1
714 27693 955 118022 220 22648 414 28688 675 22484 -1 -1
714 45354 77 58584 282 112341 265 20000 -1 -1
714 85240 826 10539 -1 -1
715 4974 810 56338 765 45481 913 50628 -1 -1
715 116115 110 12529 404 10498 286 121653 -1 -1
715 44278 133 137840 116 82707 -1 -1
715 5459 13 12335 128 174856 976 405 -1 -1
716 86166 525 66228 256 66637 311 53957 908 258 -1 -1
716 9286 618 5218 720 2405 391 26650 935 96799 -1 -1
716 43460 648 169947 -1 -1
716 19532 485 131383 304 104342 -1 -1
717 73881 86 53008 156 63070 727 45247 -1 -1
717 173211 931 65326 -1 -1
718 250494 895 216298 -1 -1
719 162218 891 298765 -1 -1
720 211623 769 44287 282 11448 504 7012 -1 -1
721 78751 32 14376 468 46327 139 193533 -1 -1
721 74985 600 109860 121 8976 194 42057 182 688 917 5796 -1 -1
721 33781 720 14933 435 9122 572 49189 317 74225 43 426 90 44572 -1 -1
722 12739 553 10293 829 12882 989 155896 -1 -1
722 2559 43 13955 570 4507 268 143319 560 23674 -1 -1
722 14349 253 21225 211 73608 902 58004 -1 -1
722 34325 14 55149 665 14448 319 34042 277 8571 195 14397 968 20934 -1 -1
722 35698 162 44104 909 69990 -1 -1
722 41326 866 30752 194 26298 654 12009 306 117005 322 35703 556 10859 -1 -1
723 64618 520 39238 634 39246 210 186052 -1 -1
723 91601 458 13551 625 13164 367 166852 952 36588 -1 -1
723 176482 605 126577 -1 -1
724 120240 575 175467 688 11414 182 59118 65 52047 565 38203 -1 -1
724 85129 72 242960 548 20250 -1 -1
725 154530 125 16793 839 13412 -1 -1
726 126137 547 14798 631 38233 816 35117 -1 -1
726 163441 866 18169 -1 -1
727 84776 527 21519 216 18048 569 117171 -1 -1
727 111864 958 6416 222 146308 824 63027 -1 -1
728 21004 998 255703 -1 -1
728 159879 827 37596 522 12754 588 155541 -1 -1
729 137061 395 217793 844 44172 -1 -1
730 124043 971 30733 762 197303 -1 -1
731 105127 130 88951 583 14154 -1 -1
732 138563 822 22945 135 203886 667 30648 -1 -1
732 90366 614 40988 285 111660 214 83195 -1 -1
733 103219 30 79226 362 32159 398 18774 923 2407 -1 -1
733 23042 603 21376 991 312181 -1 -1
733 81964 71 167451 323 66559 -1 -1
733 20096 664 59042 302 30310 576 137169 -1 -1
734 175190 724 22495 482 129452 310 41432 713 17815 -1 -1
734 99397 368 27 359 44705 874 49302 -1 -1
735 20766 764 286117 -1 -1
735 42567 705 122318 283 59004 15 11826 632 3880 -1 -1
735 33345 340 162475 905 6629 -1 -1
736 44000 235 21821 992 18114 -1 -1
736 33080 774 73411 817 61468 628 22853 566 78849 840 59013 -1 -1
737 40412 90 17603 225 8754 273 79048 451 25441 115 12213 228 40348 -1 -1
737 59625 171 245176 147 53852 459 27379 -1 -1
737 40665 195 3793 243 97160 -1 -1
738 9028 327 80572 3 9302 773 36664 -1 -1
738 44056 239 116126 958 78784 -1 -1
738 65497 13 33884 710 90895 -1 -1
739 116976 806 41478 12 137047 939 3021 -1 -1
740 39793 11 22001 64 12308 267 32387 172 25481 -1 -1
740 120538 294 30923 14 37805 88 39496 735 14486 -1 -1
740 51513 598 8052 346 71373 614 9576 -1 -1
741 63724 231 5636 548 28617 823 121015 -1 -1
741 149786 131 54609 98 125981 453 37153 -1 -1
742 157278 285 169854 18 2059 603 7376 -1 -1
743 6272 654 28990 105 152730 611 133259 -1 -1
743 199103 472 63674 651 97744 -1 -1
744 131039 82 82289 275 29720 36 20589 630 11816 -1 -1
744 16796 803 89913 584 89884 580 22892 164 136682 -1 -1
745 125091 906 28448 997 79297 -1 -1
746 1114 557 62584 149 87816 820 30131 -1 -1
746 96744 612 130195 469 6813 557 15511 -1 -1
746 22510 507 36396 418 90026 181 19395 333 83306 475 49260 -1 -1
746 25079 566 23212 864 23736 -1 -1
746 130151 885 63128 -1 -1
747 108442 973 40106 60 168016 879 13746 -1 -1
747 28868 622 27168 797 58694 -1 -1
748 40714 74 207294 708 67308 -1 -1
749 45364 999 5981 925 109959 -1 -1
749 18526 442 95676 740 50750 -1 -1
749 48349 100 120850 203 84726 53 70546 574 15377 -1 -1
749 92674 879 30320 665 97020 760 42027 -1 -1
750 118517 263 55680 525 5314 -1 -1
750 70616 440 10495 907 1688 -1 -1
751 36910 550 56845 356 6780 179 54839 368 22631 -1 -1
751 7848 104 292101 205 33925 364 117855 -1 -1
751 42674 399 130568 270 73612 698 1975 -1 -1
752 38903 957 236913 -1 -1
752 130532 488 7098 706 199710 -1 -1
753 94353 361 17101 695 26655 429 51576 642 21791 -1 -1
753 5579 523 141300 867 20549 -1 -1
754 133188 420 52172 879 2372 -1 -1
754 169370 696 139347 -1 -1
755 14125 572 25781 328 51946 947 12545 216 24350 308 37343 758 51332 -1 -1
755 312343 808 87292 -1 -1
756 68632 319 59957 447 63121 481 20852 913 66504 -1 -1
756 4090 120 170475 2 39364 633 15641 -1 -1
756 76180 680 55131 683 80525 -1 -1
757 86438 621 11774 778 3333 888 49953 -1 -1
757 19688 505 36811 47 81827 763 28737 -1 -1
757 42897 142 63729 41 62861 871 117 -1 -1
758 41187 425 2213 788 44247 -1 -1
758 40408 559 27215 140 138730 242 89844 -1 -1
758 33209 639 77220 418 158003 -1 -1
759 6836 882 213835 722 154146 -1 -1
759 51353 631 42932 296 8982 267 47875 -1 -1
759 33902 212 56989 454 12621 336 49784 -1 -1
759 55390 178 51336 313 27765 950 74389 -1 -1
760 106661 1 58079 9 171845 184 51501 689 16980 -1 -1
760 32521 188 5701 681 23614 -1 -1
760 125622 303 116532 574 48206 -1 -1
761 111574 784 12753 115 10185 283 44818 -1 -1
761 45635 356 52605 406 25945 471 53317 0 23818 590 189 -1 -1
762 37720 72 103957 53 123613 61 12534 581 6241 -1 -1
762 26548 637 85743 321 30851 705 53526 857 18030 -1 -1
762 34295 611 29458 231 54862 70 30376 326 29571 -1 -1
762 4100 356 27741 32 15702 767 61075 -1 -1
762 72784 126 116554 433 73646 -1 -1
762 35781 868 19493 818 13558 549 5387 986 18708 -1 -1
763 95208 546 101355 12 42580 430 58184 879 46792 -1 -1
764 179536 641 37999 458 46128 2 29829 649 22829 -1 -1
765 102960 326 31432 213 3975 928 20538 -1 -1
765 20003 123 2408 324 58218 926 83373 -1 -1
765 51951 282 43068 687 28336 535 87055 820 6262 -1 -1
766 4381 771 25983 761 70927 -1 -1
766 28734 776 42755 745 16692 358 40349 180 89194 -1 -1
766 29032 354 69447 609 272858 -1 -1
766 14991 269 359877 147 35252 -1 -1
767 56489 393 43398 744 147066 3 76633 238 8298 995 26722 -1 -1
767 209815 472 5815 640 67067 666 5288 -1 -1
768 75338 680 57707 865 13569 -1 -1
768 1222 652 11435 130 14955 388 66530 794 20047 -1 -1
768 21173 960 349270 -1 -1
769 6366 328 138103 810 119687 -1 -1
769 37010 917 10848 110 84437 222 56285 -1 -1
769 104346 650 63445 295 10664 909 9499 -1 -1
769 4632 158 267479 672 7065 -1 -1
769 62137 618 60241 551 6072 313 49152 726 54138 -1 -1
770 89447 646 96809 938 8659 -1 -1
770 52510 281 103293 102 60642 617 40130 -1 -1
771 159792 341 10983 185 15686 848 48108 -1 -1
771 45992 724 6336 241 104121 225 177068 28 16578 -1 -1
772 217 468 3231 342 9806 650 121748 -1 -1
772 17793 919 37634 350 21244 539 4790 395 55825 342 16495 830 94157 -1 -1
772 100346 527 109121 730 62586 -1 -1
772 20990 195 13753 118 88519 819 37026 -1 -1
772 37455 431 15626 747 172469 -1 -1
773 19968 97 49587 4 210974 927 10753 -1 -1
773 2206 946 39274 676 14043 265 62343 651 66820 -1 -1
773 257904 680 27485 95 222363 371 11944 -1 -1
774 50072 843 34924 2 45977 497 93744 61 51390 927 25233 -1 -1
774 52306 614 50346 17 66386 910 30062 -1 -1
775 170549 21 3310 513 22638 -1 -1
775 106320 361 44157 382 52567 181 33806 329 18786 197 57387 94 27388 -1 -1
776 7591 814 109722 896 57711 -1 -1
776 69220 485 15588 650 976 834 897 -1 -1
776 75737 378 75474 64 14580 922 175510 -1 -1
777 2876 369 14845 756 105918 -1 -1
777 49310 645 109940 737 2938 872 76178 -1 -1
777 21053 67 63270 435 17426 -1 -1
777 54680 461 57490 393 12328 372 33724 865 52301 -1 -1
777 39723 157 211118 6 288 -1 -1
777 128335 384 123429 439 34055 680 69924 -1 -1
778 124396 344 23535 977 18099 -1 -1
778 138631 350 106137 804 24085 -1 -1
779 68539 376 170782 683 49333 235 71531 3 152184 -1 -1
779 23531 293 21321 186 89612 831 8321 -1 -1
779 50961 321 159638 441 39757 -1 -1
780 42388 687 23417 283 114783 817 17323 -1 -1
780 27836 310 30799 336 25401 871 1392 -1 -1
780 38825 243 12112 644 4617 -1 -1
780 116541 261 47512 303 43502 -1 -1
781 32943 479 39473 256 129995 121 14039 -1 -1
781 140803 913 115770 -1 -1
782 20972 761 57868 549 28187 634 19568 505 2130 566 72307 -1 -1
782 15811 428 10306 821 80601 -1 -1
782 84387 284 21943 932 6590 -1 -1
783 30896 553 9115 204 1284 149 40300 780 43869 -1 -1
783 236 856 32645 819 45718 391 25679 295 82850 632 60845 -1 -1
783 41984 643 25199 821 78472 -1 -1
783 6251 148 24295 681 43098 -1 -1
783 13620 688 87199 852 34418 -1 -1
783 84291 102 7613 329 70028 338 7446 -1 -1
784 14997 32 81426 259 47836 -1 -1
784 33839 681 31889 652 46727 270 46860 730 3445 -1 -1
784 19418 137 135323 111 131702 147 16560 788 25387 -1 -1
784 1964 445 48620 540 122796 279 28267 751 17501 -1 -1
784 11384 603 50365 248 93868 558 13739 -1 -1
785 75437 378 67207 271 40139 757 74170 -1 -1
785 113865 275 22111 17 22306 870 59827 -1 -1
786 62638 677 55414 472 66861 267 12216 130 49669 -1 -1
786 122644 151 32332 837 24380 -1 -1
787 105836 887 79293 -1 -1
787 37200 390 8456 225 10554 822 28990 -1 -1
787 7020 189 73538 786 11741 -1 -1
787 144111 953 110510 -1 -1
788 116675 912 129624 -1 -1
789 19049 391 105050 936 49032 -1 -1
789 63669 64 20602 884 211024 -1 -1
790 42597 816 55519 -1 -1
790 117374 294 25495 115 105512 699 51655 -1 -1
790 11727 560 7811 152 38851 242 60318 628 29823 -1 -1
790 55812 224 17098 334 142053 -1 -1
790 41924 256 16883 540 30553 570 128492 -1 -1
791 185741 250 82184 113 100485 295 8107 93 19060 -1 -1
792 32907 692 70701 102 35399 427 113803 -1 -1
792 31953 699 78522 839 127149 -1 -1
792 111307 935 72905 -1 -1
793 72973 188 14382 262 204427 411 54847 -1 -1
793 50180 752 13893 605 63717 251 2107 261 135824 -1 -1
794 221267 848 12074 -1 -1
794 28813 707 67788 46 199507 -1 -1
795 116908 245 144928 983 206892 -1 -1
795 57172 999 106082 -1 -1
796 74362 522 2683 984 41056 -1 -1
796 58770 698 66643 357 799 652 60647 -1 -1
796 58799 10 81492 828 2137 -1 -1
797 54153 140 5053 265 64175 876 14515 -1 -1
797 22608 785 16034 681 28624 974 41974 -1 -1
797 159359 530 54998 180 89298 884 15177 -1 -1
798 153559 231 33550 438 53600 88 40359 459 18925 -1 -1
799 35524 223 14403 864 23569 -1 -1
799 47740 730 146923 813 69277 -1 -1
799 39818 954 110280 -1 -1
799 43353 97 60174 937 14866 -1 -1
800 29974 795 18532 591 42061 448 8230 216 405 657 13623 -1 -1
800 19684 991 16009 861 13379 660 64092 278 252944 -1 -1
800 71356 699 18830 648 1902 997 260521 -1 -1
800 31998 834 32356 237 49736 138 13443 330 70256 177 17551 871 24139 -1 -1
801 4912 21 99571 358 46410 357 4361 -1 -1
801 34023 285 23502 608 92251 166 29974 699 48476 -1 -1
801 109917 700 98550 739 7498 791 166781 -1 -1
801 85462 40 14872 752 14733 -1 -1
802 31605 493 77502 994 26670 -1 -1
803 164761 381 1475 333 70346 683 22546 -1 -1
804 308268 532 4160 669 73882 -1 -1
805 96239 511 27656 860 5985 644 4384 522 45011 362 22225 465 158294 -1 -1
805 137014 28 3915 618 39555 291 5333 684 32656 -1 -1
806 29021 906 28677 847 65229 -1 -1
806 32261 738 73763 348 68857 942 1707 -1 -1
806 76199 301 120021 735 40195 -1 -1
807 8734 758 235173 933 63399 -1 -1
807 46272 547 13049 443 65841 290 79453 960 36161 -1 -1
807 2166 44 70655 276 4591 -1 -1
807 9132 131 21416 15 46999 283 51341 137 51050 -1 -1
807 75383 774 142091 306 72178 30 31707 76 28671 -1 -1
808 12244 43 93362 754 11114 -1 -1
808 61830 846 207049 -1 -1
808 50753 642 13216 788 5120 -1 -1
808 14491 36 82520 471 6193 423 78053 -1 -1
809 23481 696 160023 110 7558 109 1616 397 38626 195 11511 396 16200 -1 -1
809 6804 86 40279 757 74476 -1 -1
809 66584 531 47743 980 51543 -1 -1
809 51313 906 1346 685 70932 28 98616 983 3551 -1 -1
809 101158 659 26192 704 58894 -1 -1
810 24927 206 71729 565 51059 311 19438 616 35268 -1 -1
810 55346 232 21745 995 14736 -1 -1
810 132091 597 262308 -1 -1
811 20583 411 28553 98 19563 694 31947 -1 -1
811 5911 652 182329 726 20040 290 25571 354 3013 547 76941 -1 -1
811 26047 833 28058 354 211330 231 5717 609 62297 -1 -1
811 110015 532 7870 523 173700 -1 -1
812 298297 630 60089 15 51184 650 81877 -1 -1
813 166864 599 46659 292 230054 100 40464 -1 -1
814 61995 182 9000 5 37833 693 936 -1 -1
815 54 558 2455 308 6926 697 35128 800 233601 -1 -1
815 102565 50 263839 725 16849 -1 -1
815 33912 947 192695 -1 -1
815 8173 644 45248 280 23148 216 120929 676 32692 -1 -1
816 38183 616 79181 438 40197 722 4211 -1 -1
816 2924 361 24128 967 47590 -1 -1
816 44420 298 80491 484 9507 -1 -1
816 78020 784 26656 286 14024 746 107209 -1 -1
817 32002 683 58500 785 24562 937 208361 -1 -1
817 76476 779 10314 801 162664 -1 -1
817 108854 111 14963 107 37527 867 17778 -1 -1
818 169312 109 46580 49 179539 -1 -1
818 55408 456 55086 349 105950 379 77727 -1 -1
819 24069 759 29523 44 47383 21 26896 277 23766 837 6025 -1 -1
819 66405 779 58876 694 45398 309 33752 764 12186 -1 -1
819 7962 55 61410 546 886 106 59900 675 68790 -1 -1
820 3647 920 28954 54 270136 949 60849 -1 -1
820 9102 447 263569 745 237095 -1 -1
820 107816 144 21555 264 26283 490 9584 -1 -1
821 101092 188 63783 907 22159 -1 -1
821 66664 43 91847 924 157239 -1 -1
821 42177 381 58031 607 96695 981 15324 -1 -1
821 73858 174 109435 436 65426 -1 -1
822 4286 416 60630 559 3957 337 183893 -1 -1
822 44694 11 31137 87 53416 319 166226 -1 -1
822 87502 719 257421 -1 -1
822 12496 516 24263 394 93630 771 58225 -1 -1
823 89011 665 15858 759 86172 -1 -1
823 6359 37 128199 263 114111 136 29368 975 344 -1 -1
823 87813 649 257791 -1 -1
823 27823 644 5823 224 121501 451 41189 175 8148 736 38768 -1 -1
824 139036 6 51186 943 9483 -1 -1
824 60429 883 77214 -1 -1
825 54394 941 111807 -1 -1
825 101306 320 23005 257 83549 493 12152 -1 -1
826 3252 418 49809 779 2921 433 112692 804 14482 -1 -1
826 58485 657 11687 655 29760 80 19254 77 4976 -1 -1
826 124727 784 9173 685 30927 411 15687 386 17284 763 3018 -1 -1
826 29610 511 91175 406 134718 -1 -1
826 27924 209 27703 71 47506 795 81206 -1 -1
827 65453 493 29771 316 22317 820 21788 -1 -1
827 7838 756 35707 894 102640 -1 -1
827 47690 550 2668 932 16837 -1 -1
828 60394 928 69455 920 39073 32 98328 600 2013 795 13666 -1 -1
828 55103 553 11779 814 24426 -1 -1
829 9846 693 6433 775 33963 808 18794 -1 -1
829 30627 97 53948 916 217400 -1 -1
829 80221 458 16337 714 81859 541 36997 777 83541 -1 -1
829 35191 114 101548 22 105310 999 114046 -1 -1
830 163010 429 17628 451 16917 382 104998 163 60909 37 35102 -1 -1
830 27066 409 93773 126 54895 993 100152 -1 -1
831 16083 476 232952 2 15822 816 8934 -1 -1
831 3801 744 45098 177 19368 750 32996 -1 -1
831 70020 324 39527 622 81474 303 25009 23 30188 -1 -1
831 896 155 34594 110 10720 343 17308 -1 -1
831 128204 843 174927 -1 -1
832 35712 310 35568 192 167071 173 73879 254 2408 -1 -1
832 6439 651 65656 241 567 215 24719 982 6386 -1 -1
832 95210 862 4434 315 118058 920 21523 -1 -1
832 139431 483 42629 949 10625 -1 -1
833 74996 502 23800 987 76638 -1 -1
833 31644 434 61761 305 44782 329 1420 402 26144 481 8168 -1 -1
833 30161 651 188298 564 36172 683 25216 -1 -1
834 63629 982 6326 819 5876 309 40373 195 13867 60 70233 -1 -1
834 62356 695 8916 181 27439 435 6660 -1 -1
835 8862 582 8419 851 89631 -1 -1
835 39529 411 4104 98 61520 61 23720 338 8063 -1 -1
835 8078 147 58843 897 117617 -1 -1
835 35951 851 64637 -1 -1
835 42556 645 10313 361 5010 978 39639 -1 -1
835 36946 374 141269 68 49665 275 10922 321 31903 -1 -1
837 35805 197 14553 709 55980 -1 -1
837 47503 781 65736 271 127594 576 10117 643 68729 -1 -1
838 23930 721 53220 966 115737 -1 -1
838 6506 843 34282 482 68227 785 75747 -1 -1
838 18071 428 137174 213 62563 784 86756 -1 -1
838 35360 309 56886 693 10103 35 16958 637 59972 -1 -1
838 41476 677 76429 915 7652 -1 -1
838 43827 229 22089 223 89306 958 43562 -1 -1
838 16508 206 143568 35 6368 283 42201 872 12050 -1 -1
839 15532 653 42519 230 100635 244 30943 92 27997 204 30590 -1 -1
839 19541 821 16397 218 49130 115 42335 485 53314 -1 -1
839 15750 800 168614 910 38298 -1 -1
839 101798 501 114187 106 70002 681 70901 -1 -1
839 22120 657 60338 945 16508 -1 -1
840 47163 145 94779 67 44545 84 121984 -1 -1
840 47172 565 41989 47 60820 863 62512 -1 -1
841 98293 260 115607 60 25483 763 4064 -1 -1
841 33478 121 22785 631 66114 -1 -1
842 15625 375 4838 25 119045 568 2735 302 139956 -1 -1
842 80047 322 11290 354 90716 250 72883 268 24375 -1 -1
842 19689 996 87097 -1 -1
843 57852 979 59399 848 35892 817 127712 -1 -1
843 48532 768 200716 -1 -1
844 41502 87 31462 327 126313 903 101759 -1 -1
844 22156 864 12513 722 117522 693 40811 119 176382 568 29407 -1 -1
844 65517 363 136911 372 28975 556 90759 -1 -1
844 61940 576 28739 202 212363 21 6646 -1 -1
845 15364 423 158676 548 28274 938 58603 -1 -1
845 82795 252 118459 491 128803 -1 -1
846 87323 544 113763 447 15147 487 37836 -1 -1
846 59510 811 116474 767 213839 -1 -1
847 77625 904 42319 394 24932 849 9674 -1 -1
848 202572 435 15902 732 57322 -1 -1
849 60742 387 40760 218 28661 645 58102 -1 -1
849 9903 620 51726 213 26917 136 49966 275 5393 301 12636 -1 -1
849 139977 495 269115 803 97909 -1 -1
849 30857 322 3702 232 75438 752 4946 -1 -1
850 224980 366 17847 558 25659 -1 -1
850 45121 46 113904 229 27831 477 37392 -1 -1
851 18508 249 58814 320 141737 74 31161 -1 -1
851 1248 366 65489 309 121311 331 9966 -1 -1
851 46435 737 194498 416 121532 542 5872 -1 -1
851 119632 828 157399 -1 -1
852 9657 176 25538 86 60447 21 235091 470 10886 -1 -1
852 32204 51 78342 234 113866 20 4422 -1 -1
853 4199 479 82704 959 1450 -1 -1
854 2581 736 40309 595 132026 -1 -1
854 1734 207 52762 512 236560 -1 -1
854 48972 819 41165 469 39974 420 184978 -1 -1
854 21613 298 5422 373 3686 413 96745 838 24031 -1 -1
854 36101 618 31214 273 44049 152 1529 381 1800 135 39252 358 14037 596 17062 -1 -1
854 1731 524 141879 243 80508 425 18902 -1 -1
854 31125 580 263671 251 143994 -1 -1
854 6813 669 33069 93 71601 705 5801 -1 -1
855 43949 664 20998 425 190260 695 39654 -1 -1
855 102695 859 59001 420 79750 935 33793 -1 -1
855 6022 259 10379 760 26632 553 26137 140 95195 871 6849 -1 -1
856 74352 999 1924 652 27330 972 94514 -1 -1
856 87601 270 139484 341 106824 -1 -1
857 29496 986 37790 75 100150 693 129905 -1 -1
857 7224 867 108030 -1 -1
857 11090 903 37658 730 41424 43 3922 912 11376 -1 -1
857 8693 190 263868 442 86667 146 318 276 14373 500 6161 -1 -1
857 2575 246 14614 489 21908 337 17040 42 77167 -1 -1
857 25962 572 150984 226 44475 585 67530 -1 -1
857 160082 385 76618 396 112487 634 28147 -1 -1
858 6236 806 43135 844 35516 743 287157 -1 -1
858 41027 746 3289 595 178328 208 58957 642 16659 -1 -1
859 152146 55 83520 201 6364 -1 -1
860 22426 656 61623 160 7775 233 111907 377 37836 -1 -1
860 4477 602 5354 457 195821 132 71920 -1 -1
860 130441 953 28286 -1 -1
861 117186 474 128361 542 18487 294 1840 802 64916 -1 -1
861 6728 382 117551 902 582 -1 -1
861 74037 58 149711 713 18075 -1 -1
862 23668 327 23189 316 6909 233 65751 994 62427 -1 -1
862 10269 890 14981 233 22435 874 20473 -1 -1
862 90028 2 12045 270 25191 600 44572 -1 -1
863 30199 741 33168 986 82042 231 7628 901 32367 -1 -1
863 1155 543 26533 342 12291 400 12715 426 70208 974 67440 -1 -1
863 23129 788 59358 666 98856 448 17312 341 28250 695 59733 -1 -1
863 95592 28 28428 104 464 718 56266 -1 -1
864 62483 787 800 823 362 826 56435 77 27906 932 92158 -1 -1
864 64420 674 255177 -1 -1
865 117619 807 6700 672 4825 532 241202 -1 -1
866 233866 794 195424 -1 -1
867 62546 386 71875 28 8888 921 52165 -1 -1
867 23679 929 26549 -1 -1
867 16818 165 9081 802 142857 -1 -1
867 135064 771 79870 -1 -1
868 26217 833 38653 823 175383 -1 -1
868 127616 37 312292 11 9754 125 4585 -1 -1
869 62901 81 41670 156 64251 281 52582 -1 -1
869 98532 434 70272 740 63669 989 14020 -1 -1
869 2554 247 173150 626 22868 -1 -1
870 62740 454 131818 242 31999 391 30339 499 79290 -1 -1
870 121901 251 85054 79 43674 132 43978 310 8972 328 1225 785 31361 -1 -1
870 11526 617 35012 225 46418 671 74015 -1 -1
871 48242 505 95018 959 92584 -1 -1
871 87661 511 3895 828 112770 657 164660 -1 -1
872 5316 164 58122 485 1476 179 48669 12 25090 899 21215 -1 -1
872 43693 227 50726 780 86398 -1 -1
873 102235 895 41276 699 35332 806 8595 -1 -1
874 389 757 77279 18 34455 477 29983 -1 -1
874 245024 433 37600 105 39455 497 1848 -1 -1
875 130457 937 103701 -1 -1
875 124141 806 121031 -1 -1
876 10810 290 32865 892 100081 -1 -1
876 2441 359 71357 58 24675 901 11566 -1 -1
876 17011 513 83503 820 14808 -1 -1
876 11562 235 4498 118 133103 61 34462 -1 -1
876 39613 990 44817 -1 -1
876 50975 382 29597 60 1303 45 48110 973 40449 -1 -1
877 16690 186 49160 827 37956 941 18706 -1 -1
877 126297 19 22884 979 357 -1 -1
877 4011 887 11139 903 44188 589 147312 828 112436 -1 -1
877 55309 275 1187 990 184781 -1 -1
878 34848 232 20504 351 185595 115 56981 353 3348 -1 -1
878 128648 523 32416 738 26789 58 144827 394 41799 -1 -1
878 8874 244 83174 559 42980 -1 -1
878 75547 202 44567 670 19361 -1 -1
879 209943 320 84810 430 89074 577 11279 -1 -1
880 22556 450 142543 799 86616 -1 -1
880 77148 940 3383 716 122364 739 46460 -1 -1
881 9890 702 5998 788 10710 95 13825 380 65799 102 75804 -1 -1
881 54298 182 131210 830 115959 -1 -1
881 159439 636 78177 86 8965 732 12718 -1 -1
882 6030 306 134425 702 50650 -1 -1
882 17613 100 42498 592 112792 618 28655 -1 -1
882 1792 288 157434 911 116789 -1 -1
882 36531 463 8223 208 64482 480 13708 -1 -1
883 61696 74 180988 790 43478 -1 -1
883 78816 86 6927 160 36730 421 131401 -1 -1
884 12644 630 294 321 41380 286 1387 580 89119 -1 -1
884 9059 901 8383 572 23549 537 120270 762 31223 -1 -1
884 101361 994 119153 -1 -1
885 917 862 11810 147 49069 889 99593 -1 -1
885 82406 793 280535 -1 -1
886 79201 49 79585 497 985 83 81454 -1 -1
886 6679 871 4149 351 7535 31 24658 755 7602 -1 -1
886 11282 910 41573 -1 -1
886 23858 903 69690 103 23117 182 48044 966 40066 -1 -1
887 25602 70 4050 33 27989 825 122505 -1 -1
887 15600 250 7442 764 26311 -1 -1
887 27949 574 88112 513 124560 90 70212 897 4592 -1 -1
889 40719 67 45308 914 56282 -1 -1
889 33148 557 52404 377 218633 903 52139 -1 -1
889 4855 120 5184 686 89046 -1 -1
889 1498 884 79228 914 37852 -1 -1
889 7085 779 54802 292 38781 299 143721 352 65371 -1 -1
889 27365 82 171520 253 56240 -1 -1
889 14539 972 85892 -1 -1
890 70762 820 30148 559 57955 859 6942 -1 -1
890 60049 43 53429 147 64554 479 121494 -1 -1
890 1814 462 16162 541 69873 93 18395 905 21358 -1 -1
891 223714 164 102228 330 109686 773 92605 -1 -1
892 145592 520 103301 529 258935 -1 -1
893 30040 333 112171 905 6389 -1 -1
893 14841 461 1979 731 24374 259 102605 822 69023 -1 -1
893 226978 187 82319 596 11306 -1 -1
894 123452 654 89783 907 13723 -1 -1
895 4179 503 70400 667 27365 494 240100 -1 -1
895 54189 521 44332 260 42813 585 21376 -1 -1
895 61994 341 6023 121 18218 238 40596 96 14006 276 2007 -1 -1
896 6810 273 109054 444 49985 321 8331 877 131646 -1 -1
896 33952 510 198247 938 89079 -1 -1
896 136052 335 3080 437 475 393 51758 -1 -1
897 64125 544 50731 299 9259 544 16596 947 8973 -1 -1
897 39533 504 217029 419 12692 564 48459 -1 -1
898 54360 331 245652 59 53760 -1 -1
899 7027 156 552 245 54699 193 211433 894 15540 -1 -1
899 84670 829 64 721 48288 809 8464 490 98941 219 29877 664 9341 -1 -1
899 93223 559 725 884 32230 753 54518 838 10166 -1 -1
899 5949 694 20833 218 8046 530 156618 -1 -1
900 42157 581 21324 789 218407 -1 -1
900 12937 193 10164 154 59069 546 264 -1 -1
900 2566 881 18873 618 4318 810 185825 -1 -1
900 217574 699 87399 424 37199 972 40806 -1 -1
901 89877 109 3302 267 64319 228 25898 197 31018 -1 -1
902 96268 907 28505 330 161602 61 11071 91 33067 -1 -1
902 36133 380 36493 996 7969 -1 -1
903 1349 672 46599 134 3516 526 141956 -1 -1
903 82545 6 137800 986 13526 -1 -1
904 25925 695 22867 200 97411 796 22753 -1 -1
904 31078 603 63398 274 32219 816 133767 -1 -1
904 18478 454 23563 295 75354 8 9800 873 1707 -1 -1
904 29267 847 106417 501 6403 927 6315 -1 -1
904 11190 320 25615 398 105016 753 40380 -1 -1
905 26371 739 50685 642 26092 616 25090 892 29174 -1 -1
905 92480 42 86463 381 73514 961 45237 -1 -1
906 46188 376 4555 980 120403 -1 -1
906 56690 955 92997 869 147031 -1 -1
906 30618 424 20096 81 46059 894 2725 -1 -1
907 136037 958 49599 -1 -1
909 8372 988 12271 -1 -1
909 3722 366 1177 132 70882 5 1892 220 8734 -1 -1
910 21093 546 69548 437 24764 165 4941 965 19460 -1 -1
910 4495 468 36840 616 27140 73 36333 405 44871 -1 -1
910 226844 668 135514 73 76473 851 46901 -1 -1
911 5262 609 62965 47 138061 842 2777 -1 -1
911 97822 635 37238 209 42280 731 80423 -1 -1
911 56069 530 76079 12 52111 581 102398 -1 -1
912 71186 77 98999 292 19289 234 65 540 5887 -1 -1
912 14118 128 122382 685 8624 210 85150 347 22418 785 41360 -1 -1
912 57 28 28909 723 52233 -1 -1
912 4671 239 139866 942 82375 -1 -1
913 65370 672 20969 653 93689 783 32892 -1 -1
913 10703 223 86446 255 36393 351 4405 -1 -1
913 26384 399 14823 21 122063 495 107887 -1 -1
913 100166 494 9816 503 35046 779 112927 -1 -1
913 179 801 42291 926 239016 -1 -1
914 107226 102 45529 825 128597 -1 -1
915 10307 466 47407 352 232137 221 68524 -1 -1
915 39350 753 114429 42 154308 739 21459 -1 -1
915 5148 981 113237 180 40137 632 7150 -1 -1
915 18665 259 24223 472 3163 775 102540 -1 -1
916 5863 851 16805 53 1521 622 22075 -1 -1
916 1887 94 13421 5 16192 633 9482 -1 -1
916 3912 854 30584 868 67226 -1 -1
916 59395 905 173311 -1 -1
916 25276 98 49183 489 179597 -1 -1
917 82783 547 22811 430 45516 160 141088 912 19821 -1 -1
917 47774 485 15409 51 4709 647 2566 507 7355 364 13459 528 2952 -1 -1
917 64184 980 18276 -1 -1
918 79001 946 10216 672 14302 16 30255 492 15813 -1 -1
918 26370 667 55871 927 9243 -1 -1
918 136628 555 10580 957 149662 -1 -1
919 91099 426 5753 981 57649 -1 -1
919 29718 681 24247 162 47796 404 21849 520 6155 759 54944 -1 -1
920 37405 739 137667 122 263121 -1 -1
920 91598 856 116414 -1 -1
920 41308 332 105271 741 205646 -1 -1
921 17454 495 97884 203 16072 835 6931 -1 -1
921 68340 284 8603 713 35702 736 42935 -1 -1
921 32608 576 18432 581 77957 212 12070 189 97838 966 34304 -1 -1
921 112965 519 116698 470 6763 458 96086 -1 -1
922 45195 382 119300 742 161266 841 153067 -1 -1
922 75701 802 18687 599 33217 610 40414 738 57450 -1 -1
922 52124 661 5597 97 243297 15 8567 369 1901 -1 -1
922 62682 859 25220 357 47279 883 46514 -1 -1
923 119482 371 113715 762 51548 -1 -1
923 111845 566 46855 239 286959 -1 -1
924 32570 649 74197 639 202997 -1 -1
924 167757 727 35260 341 85153 952 3648 -1 -1
925 20378 561 29617 11 74381 648 10438 -1 -1
925 86908 100 6962 860 33299 -1 -1
925 88437 890 27368 767 13742 619 11622 109 153217 158 3060 -1 -1
926 96388 895 22357 78 85280 263 117756 -1 -1
926 2433 172 50508 830 38505 -1 -1
927 86262 405 87914 701 42566 936 136810 -1 -1
927 122148 757 66939 133 13493 979 22744 -1 -1
928 8710 260 46392 303 41474 523 16592 -1 -1
928 52463 428 25142 470 138221 975 66011 -1 -1
928 1337 748 114953 783 10569 461 94384 881 60066 -1 -1
929 123495 258 51959 267 53609 27 81394 978 16055 -1 -1
929 36792 153 65251 510 158705 -1 -1
929 70772 299 14757 756 3450 721 39411 143 29300 761 121395 -1 -1
930 13819 679 22069 477 40063 950 96268 -1 -1
930 16404 847 70467 738 43696 189 29724 487 24434 -1 -1
930 53134 44 131613 316 9160 50 13440 980 9531 -1 -1
931 191640 892 105529 -1 -1
932 114760 993 49336 -1 -1
932 32603 135 18224 934 13602 -1 -1
933 57451 263 1574 403 192750 -1 -1
933 97688 681 7074 56 40042 238 36929 832 75089 -1 -1
933 8842 672 9832 197 151940 586 11514 -1 -1
934 114421 417 121458 322 33522 204 3620 855 20769 -1 -1
934 7170 663 112285 353 29140 400 211823 -1 -1
935 94217 151 24077 557 30806 514 21699 323 89131 774 54435 -1 -1
936 8837 294 9238 182 76510 556 2560 -1 -1
936 27496 540 5336 816 2284 862 120546 -1 -1
936 14823 281 42853 521 1456 497 89070 138 8364 134 11098 -1 -1
937 64062 793 65806 159 189847 751 33250 -1 -1
937 109447 966 108805 -1 -1
937 2383 684 75115 98 46053 702 11872 -1 -1
938 102154 516 35434 993 10557 -1 -1
938 13023 903 3531 969 318303 -1 -1
939 18592 693 180070 140 594 22 14831 896 47783 -1 -1
939 12443 67 18183 44 14461 764 36710 -1 -1
939 6761 565 120127 179 37536 932 8954 -1 -1
939 146003 251 9969 899 36893 -1 -1
939 60995 146 151298 992 13138 -1 -1
940 84956 727 26015 874 119903 -1 -1
940 6257 38 33598 171 11874 -1 -1
940 60158 613 102418 539 103716 -1 -1
941 141777 715 42589 508 2678 322 89379 548 21860 -1 -1
941 13298 27 8029 255 6052 655 46852 -1 -1
942 121074 210 31952 201 98150 105 35511 -1 -1
943 1968 456 10564 448 84073 82 114235 -1 -1
943 10556 166 65818 102 30532 928 64280 -1 -1
943 3195 444 23438 555 38685 727 63302 -1 -1
943 19094 689 98801 865 85780 -1 -1
943 27510 862 13709 990 16169 -1 -1
943 3556 214 94325 688 116105 -1 -1
944 11844 500 129762 112 37977 679 25231 -1 -1
945 146265 983 120874 -1 -1
946 38661 572 1487 902 85003 468 10199 631 62377 -1 -1
946 63520 48 11768 18 14080 57 70031 20 13288 905 17820 -1 -1
946 2239 99 440 967 307 -1 -1
946 6353 963 299816 -1 -1
946 2526 566 64510 602 155200 -1 -1
946 27502 692 12779 640 105762 967 30372 -1 -1
946 49527 304 20244 663 39550 467 9560 61 52441 90 12323 146 25777 -1 -1
946 6646 906 58216 -1 -1
947 161731 442 92639 559 62346 275 18385 829 38523 -1 -1
948 17374 770 7599 353 12493 556 10503 -1 -1
948 119089 387 18409 406 63418 522 7381 723 4770 -1 -1
948 22506 798 64697 734 270665 -1 -1
949 2222 816 64899 971 57579 -1 -1
949 18062 497 42870 6 10145 475 31028 -1 -1
950 119381 723 2407 579 81448 523 8774 12 5709 387 148127 -1 -1
950 111948 569 230381 -1 -1
951 117835 676 113981 798 5455 878 90082 -1 -1
951 13277 685 9779 187 2111 81 65127 170 4874 501 93 -1 -1
952 186968 750 156728 860 23892 -1 -1
953 23521 306 13194 911 2945 55 27413 308 91256 998 37193 -1 -1
953 95422 514 142183 360 72263 759 38688 -1 -1
953 67053 53 59642 659 21790 -1 -1
953 447 56 66021 778 30860 -1 -1
954 64273 741 40439 785 37751 40 73230 176 131424 340 11323 -1 -1
954 5110 690 41153 56 846 217 100652 -1 -1
954 10912 517 32700 911 42799 -1 -1
954 93236 293 102915 475 1293 166 97269 -1 -1
955 28749 291 40520 141 89428 177 14359 480 3643 -1 -1
956 134517 518 315200 791 72325 -1 -1
957 38218 384 57899 765 128276 -1 -1
957 1526 524 177948 654 37756 818 44616 -1 -1
958 47755 712 433 153 7877 302 122713 768 58993 -1 -1
958 79179 217 316300 342 67969 -1 -1
958 65822 16 124052 114 120629 -1 -1
960 24321 27 23999 263 15826 380 81620 64 73967 208 426 421 6535 -1 -1
960 146493 210 38677 918 252177 -1 -1
961 10494 802 132665 703 245421 -1 -1
961 58426 914 5955 54 15508 676 13231 -1 -1
961 115741 290 20481 55 51727 477 2027 -1 -1
962 3785 237 25571 743 17049 208 66448 7 131350 -1 -1
962 76482 412 144099 677 142088 973 135178 -1 -1
962 58152 670 62490 411 58836 490 109028 -1 -1
963 27405 463 7626 912 22431 902 137311 -1 -1
963 35627 143 259854 437 19064 147 1571 487 390 -1 -1
963 80749 9 25568 209 276752 -1 -1
963 1878 205 188589 547 86921 737 69051 -1 -1
964 13507 919 25718 685 16956 22 97774 833 25111 -1 -1
964 5266 29 315430 707 64183 -1 -1
964 20079 275 93216 718 60660 -1 -1
965 1320 323 52519 550 7409 709 153060 -1 -1
965 9049 957 13035 115 51895 563 117110 -1 -1
965 41851 405 22208 573 24710 590 41231 14 20565 519 16650 -1 -1
965 127604 862 5878 974 73283 -1 -1
965 10889 112 18796 805 90080 -1 -1
965 28718 566 32494 530 84379 463 119097 -1 -1
966 14236 289 24482 889 24245 728 45112 236 83540 478 62871 -1 -1
966 8887 42 29359 0 15644 973 7630 -1 -1
966 1365 650 31596 230 6778 4 82443 89 36769 598 129790 -1 -1
966 81132 664 49919 797 14345 328 95089 175 24254 613 30927 -1 -1
967 28993 556 6569 470 64031 730 87335 -1 -1
967 55754 777 3008 824 39391 967 133982 -1 -1
967 18425 146 60079 821 63228 -1 -1
967 100072 68 142889 722 48862 -1 -1
968 2725 946 3999 791 53211 236 3295 467 9202 578 86633 -1 -1
968 37544 592 120384 13 49442 325 66447 602 10356 -1 -1
968 54475 4 22044 44 80274 540 58583 -1 -1
969 79936 521 114173 593 302477 -1 -1
969 39476 88 203715 401 100790 -1 -1
969 33640 253 46814 50 12777 551 14161 -1 -1
969 4936 990 48697 401 85809 508 28791 195 422 630 25679 -1 -1
969 47064 197 84618 787 248993 -1 -1
970 9561 237 9281 550 31885 374 5263 172 140965 332 64747 720 59069 -1 -1
970 168847 257 28002 981 62557 -1 -1
971 18654 276 76449 423 49225 685 141 -1 -1
971 15569 453 8753 402 516 835 56594 -1 -1
971 362 261 1715 5 280157 554 22521 -1 -1
971 11059 887 49960 353 32167 409 122354 963 58978 -1 -1
971 24664 159 38411 164 124959 476 16121 -1 -1
971 23203 397 291329 89 66239 -1 -1
972 101820 9 18573 610 50400 785 32617 236 63423 402 31649 274 70553 779 16199 -1 -1
972 38691 194 53624 685 1941 -1 -1
972 3134 288 62155 336 71806 86 14523 -1 -1
972 15885 862 80184 276 169224 876 48683 -1 -1
973 31277 481 7400 953 11143 -1 -1
973 25287 94 17228 187 90115 51 14645 324 21077 755 50000 -1 -1
973 57748 17 43320 900 23189 -1 -1
974 17857 427 28060 103 58430 435 19965 741 48874 -1 -1
974 106003 965 11100 36 111510 842 8244 -1 -1
974 92807 349 33740 106 88999 -1 -1
975 11058 30 47255 73 50969 154 1474 -1 -1
975 1519 182 8080 188 214450 -1 -1
975 69019 731 182710 214 44784 863 167172 -1 -1
975 619 267 27269 885 16469 -1 -1
975 6066 651 17568 918 76950 -1 -1
976 85570 141 6033 600 8889 467 2122 642 54497 -1 -1
977 1867 911 38654 870 96763 -1 -1
977 23039 17 2435 114 71795 548 5380 461 93132 71 64229 -1 -1
977 1168 837 40164 350 16459 436 67889 739 37633 -1 -1
977 7018 623 8792 987 49459 -1 -1
977 128841 231 22933 245 183013 817 36860 -1 -1
978 30400 687 89214 451 7545 673 10855 619 163532 -1 -1
978 14643 200 15039 247 38429 502 60909 684 4588 -1 -1
978 61349 630 59991 708 37913 393 65019 165 19307 871 15174 -1 -1
978 70186 622 5197 748 9709 223 65933 711 37303 -1 -1
979 16119 429 822 464 174896 198 16095 193 6055 816 21776 -1 -1
979 25001 485 8577 833 233356 -1 -1
979 55105 694 48088 126 11523 175 122719 946 41563 -1 -1
980 140980 601 138260 421 86580 118 32180 955 8339 -1 -1
981 23158 519 79428 4 10030 176 14737 -1 -1
981 40262 5 15129 550 241339 -1 -1
981 27100 168 33393 271 1642 600 3 -1 -1
982 23505 141 84154 41 5487 535 19887 -1 -1
982 7176 197 45530 796 7366 -1 -1
982 63572 354 2511 425 56410 774 232 -1 -1
982 21982 287 226745 551 130727 -1 -1
982 34465 786 85356 676 51972 686 19394 -1 -1
983 15214 318 40706 981 31527 150 118566 979 12330 -1 -1
983 50190 575 9313 449 71580 845 38771 -1 -1
984 92496 301 4078 840 43181 -1 -1
984 88778 542 114546 36 103653 244 41607 -1 -1
985 75399 388 37184 321 8503 350 3802 820 37775 -1 -1
986 57256 766 23915 510 43136 586 69657 -1 -1
986 48175 326 40551 592 43379 712 111230 -1 -1
986 7137 440 123560 577 91090 -1 -1
987 66905 158 49527 616 12191 447 74801 254 7983 70 77557 -1 -1
987 85116 887 4428 377 2565 189 319 153 106937 684 52110 -1 -1
988 80317 999 489 710 15164 938 117101 -1 -1
988 38876 982 70996 412 576 40 14215 914 50042 -1 -1
988 39486 566 4024 804 4235 -1 -1
989 161417 602 43858 42 21634 224 18863 854 37391 -1 -1
990 6547 101 10965 369 29352 52 112121 156 10936 814 14964 -1 -1
990 106075 747 94700 611 129607 996 53854 -1 -1
990 47515 184 125244 374 7354 623 137605 -1 -1
991 50352 460 74602 498 35618 -1 -1
991 93111 792 58953 255 106169 731 5581 -1 -1
992 49794 265 17747 464 149671 454 108624 125 57448 984 4569 -1 -1
992 36668 426 7282 574 45102 200 18599 45 30974 111 35097 -1 -1
992 79572 75 13668 642 4462 -1 -1
993 12333 936 20771 16 621 788 102938 -1 -1
993 20143 11 10071 811 174223 -1 -1
993 167408 182 81783 667 65167 -1 -1
994 84481 556 118272 906 179557 -1 -1
994 2532 257 23694 0 89797 287 2315 -1 -1
994 26470 512 32789 105 84819 112 4374 -1 -1
994 41637 589 54592 948 63804 -1 -1
995 91685 600 66535 548 6645 214 127649 642 78113 -1 -1
995 134862 412 15915 670 157365 -1 -1
996 6442 85 98280 193 20930 59 39264 771 65559 -1 -1
996 32863 463 83 180 17350 354 138735 -1 -1
996 71408 580 23968 467 65671 410 91233 -1 -1
996 35710 267 13551 472 34923 437 11703 956 14770 -1 -1
996 14172 653 18392 925 25798 -1 -1
997 5708 559 78371 635 59950 38 209589 -1 -1
997 27521 356 72769 934 78788 -1 -1
997 27852 642 107201 815 165873 -1 -1
997 50650 715 18996 415 90375 951 136739 -1 -1
997 77471 921 143357 -1 -1
998 72354 829 3511 759 8364 175 55042 747 10925 831 245630 -1 -1
998 31136 636 5143 396 25151 986 20983 -1 -1
999 50787 528 158872 31 29751 617 37463 -1 -1
999 33689 257 257 745 107832 479 26548 238 2312 542 101734 -1 -1
999 11553 988 15149 466 109675 774 14550 -1 -1
999 91912 369 47939 625 215093 -1 -1
671 285909 -1 -1
729 323058 -1 -1
751 288714 -1 -1
752 310248 -1 -1
763 343505 -1 -1
807 196732 -1 -1
820 261795 -1 -1
825 160448 -1 -1
836 325886 -1 -1
840 247041 -1 -1
841 230229 -1 -1
852 262288 -1 -1
858 347358 -1 -1
864 180332 -1 -1
865 193033 -1 -1
872 295782 -1 -1
873 231369 -1 -1
877 266047 -1 -1
880 281505 -1 -1
888 332018 -1 -1
899 220030 -1 -1
901 407955 -1 -1
908 387283 -1 -1
909 299274 -1 -1
927 175622 -1 -1
928 176155 -1 -1
930 236165 -1 -1
931 83842 -1 -1
934 133153 -1 -1
935 203722 -1 -1
942 207545 -1 -1
944 272289 -1 -1
949 279963 -1 -1
951 271047 -1 -1
959 288700 -1 -1
961 325095 -1 -1
964 292719 -1 -1
970 146097 -1 -1
971 79456 -1 -1
976 176819 -1 -1
979 184242 -1 -1
985 214860 -1 -1
988 31690 -1 -1
992 88456 -1 -1


==> anc/Known-Optima benchmark/short-js-600000-1000-10000-3.data <==
2897 1000
0 61692 209 38873 519 11088 -1 -1
0 62052 483 81388 734 146833 -1 -1
0 4633 751 15918 932 115602 -1 -1
1 5081 566 18922 -1 -1
1 18611 137 11175 867 5336 -1 -1
1 125144 685 270351 -1 -1
2 79236 863 107958 -1 -1
3 163141 59 48984 -1 -1
3 42894 290 98295 -1 -1
3 39756 263 147558 484 60133 444 81524 -1 -1
4 65927 576 90528 361 90746 190 6928 335 43402 -1 -1
5 46885 728 4364 266 135424 250 79634 207 41568 -1 -1
5 79988 318 63715 805 18725 -1 -1
6 101365 783 118346 -1 -1
6 121945 530 37553 285 11772 711 36259 -1 -1
7 24630 78 72112 468 86293 99 25402 45 2479 721 5458 -1 -1
7 67525 915 41866 -1 -1
7 14317 123 99886 876 30561 -1 -1
7 419676 781 35716 -1 -1
8 41096 525 158950 -1 -1
8 3908 301 101324 -1 -1
8 32185 481 62667 299 10920 452 25906 -1 -1
8 119275 948 42270 -1 -1
8 111218 740 17151 -1 -1
9 60394 888 5595 -1 -1
9 33945 826 49724 -1 -1
9 3536 799 20037 -1 -1
10 16976 84 91063 104 25003 861 9793 -1 -1
10 60768 214 69702 990 14008 -1 -1
10 101930 207 68091 338 48772 -1 -1
10 15779 80 27295 910 5902 -1 -1
11 8703 425 37125 821 53724 -1 -1
11 21675 122 3590 631 56266 -1 -1
11 162512 0 64576 973 98459 -1 -1
12 138373 498 56165 667 49023 447 122236 104 28554 494 3349 -1 -1
12 51391 610 43811 -1 -1
13 2637 891 1262 -1 -1
13 114717 885 36682 -1 -1
13 93048 998 294640 -1 -1
14 31265 473 17124 989 131085 -1 -1
14 9852 823 65859 220 66590 264 30837 178 796 259 6865 -1 -1
14 77064 818 153664 -1 -1
14 15319 582 79745 952 86897 -1 -1
14 13843 335 52643 803 88700 -1 -1
15 89435 300 36010 424 40556 479 23143 -1 -1
15 22976 206 85829 652 62479 -1 -1
15 14160 385 154646 290 66079 825 23252 -1 -1
15 46644 599 11165 -1 -1
16 20383 39 116173 -1 -1
16 207933 358 49626 466 32883 -1 -1
17 120 232 80700 78 9777 -1 -1
17 1347 2 126803 948 244 -1 -1
17 43661 149 17042 711 69301 -1 -1
17 7428 35 162289 794 128961 -1 -1
17 17031 167 127573 -1 -1
17 64884 43 36775 -1 -1
18 6720 125 269428 733 1945 -1 -1
18 3464 317 10748 376 181692 540 53258 809 137082 -1 -1
18 30711 830 21214 -1 -1
18 65942 144 34061 520 60387 297 14285 129 6549 916 14168 -1 -1
18 10451 516 35155 107 34044 610 3255 -1 -1
19 209547 604 42049 -1 -1
20 15189 632 28179 666 13176 -1 -1
20 19549 825 106914 -1 -1
20 35840 344 50681 362 289 494 10970 67 56087 495 24851 -1 -1
20 105164 979 55692 -1 -1
21 56201 633 36962 876 22536 -1 -1
21 178761 879 92256 -1 -1
22 66442 620 145817 578 129423 318 65385 333 81437 -1 -1
22 30045 259 3428 156 10369 956 6153 -1 -1
22 111596 962 45182 -1 -1
23 284866 181 30081 34 25268 -1 -1
24 115335 517 92676 322 23042 764 72874 -1 -1
25 11367 460 240 922 91964 -1 -1
25 169684 599 75879 367 125615 553 3740 -1 -1
26 24363 78 45066 71 19458 -1 -1
26 60568 852 80359 -1 -1
26 47254 659 148672 -1 -1
26 40228 902 222699 -1 -1
27 10770 133 3736 25 117923 -1 -1
27 134632 953 52147 -1 -1
27 144357 45 3692 697 9291 -1 -1
28 51312 555 13456 259 68129 602 47728 -1 -1
28 40740 378 3572 -1 -1
29 71879 814 27743 -1 -1
29 19195 810 11870 831 441885 -1 -1
30 22706 171 3044 592 35628 -1 -1
30 27658 279 42495 155 5977 588 28398 -1 -1
30 12825 564 38582 -1 -1
30 140756 777 93395 -1 -1
31 85026 639 181349 -1 -1
32 18847 657 23010 991 37102 -1 -1
32 12223 299 22651 708 64177 -1 -1
32 32849 642 45145 -1 -1
32 49226 632 24522 -1 -1
32 28965 342 95959 45 87711 840 25196 -1 -1
32 4107 882 16839 -1 -1
32 136074 564 13226 -1 -1
33 33631 664 12452 25 78608 171 133381 -1 -1
33 2631 548 28559 249 61307 481 75137 -1 -1
33 224183 732 31120 50 59443 324 53669 115 18927 877 711 -1 -1
34 265 724 42449 488 104297 460 41281 843 105732 -1 -1
34 23232 452 3711 95 39773 933 2562 -1 -1
34 29935 608 23365 -1 -1
35 303 201 167003 742 70055 -1 -1
35 324 545 51899 339 6359 816 45653 -1 -1
35 132201 328 90343 836 39429 -1 -1
36 85922 924 20458 -1 -1
36 48672 912 96126 -1 -1
36 86526 530 19836 -1 -1
37 49098 932 20068 -1 -1
37 56844 371 81321 665 82196 -1 -1
37 17882 920 46979 -1 -1
38 192201 853 37177 311 21968 62 137273 653 22779 -1 -1
39 64891 672 11434 -1 -1
39 128607 254 35208 110 22719 -1 -1
39 44217 905 29021 -1 -1
40 40960 693 29787 -1 -1
40 8983 121 165392 86 209471 255 6165 965 11993 -1 -1
40 33001 64 262351 -1 -1
41 50888 870 44654 525 58349 915 29403 -1 -1
41 8265 948 144992 -1 -1
41 29842 451 170600 679 7873 -1 -1
41 91487 262 80809 649 36938 -1 -1
42 92932 84 113096 326 74148 -1 -1
42 37899 631 83830 -1 -1
42 68458 825 98160 -1 -1
42 170123 500 51825 -1 -1
43 17058 99 20205 408 21415 -1 -1
43 114402 470 54508 60 116824 -1 -1
43 7792 482 13884 -1 -1
44 1418 424 52644 629 69460 -1 -1
44 9113 808 839 -1 -1
44 20271 188 15077 412 57954 720 62299 -1 -1
44 117573 69 57447 954 18488 -1 -1
44 31979 715 61254 734 41334 -1 -1
45 2765 422 79263 435 28954 250 2593 793 62913 -1 -1
45 76577 206 20691 288 747 177 10359 -1 -1
45 115294 885 135842 -1 -1
46 32034 471 8825 382 6268 974 45754 -1 -1
47 4543 581 32850 693 70471 -1 -1
47 76089 587 62619 439 13757 656 121039 -1 -1
47 2316 328 85237 -1 -1
47 23177 36 30783 579 4809 -1 -1
47 66458 219 23225 854 21818 -1 -1
47 93586 762 19231 -1 -1
48 13150 86 51583 -1 -1
48 128936 795 49850 -1 -1
48 193280 470 19485 -1 -1
49 132058 383 124320 441 19536 930 27603 -1 -1
49 127816 894 52940 -1 -1
50 45243 661 66313 96 35915 887 52633 -1 -1
50 259017 896 17044 -1 -1
51 63555 446 95877 364 167152 623 31686 -1 -1
52 39384 316 16359 733 67914 -1 -1
52 67976 886 38086 -1 -1
52 90741 566 76910 841 86347 -1 -1
53 26365 774 111318 -1 -1
53 217769 155 30133 -1 -1
54 13112 704 66682 -1 -1
54 112359 318 64056 2 172773 -1 -1
54 24088 156 13653 -1 -1
55 41794 649 100993 987 5783 -1 -1
55 27403 217 89592 909 3885 -1 -1
55 10200 58 10839 63 1493 409 28467 -1 -1
55 35300 921 72748 -1 -1
55 98545 40 9485 149 36059 671 10434 -1 -1
56 467314 213 42950 502 12473 -1 -1
57 101713 571 20269 -1 -1
57 71292 54 62034 326 18126 549 47303 -1 -1
58 35512 803 27462 -1 -1
58 3724 413 29925 839 136112 -1 -1
59 27260 201 46442 789 8974 -1 -1
59 144945 531 86486 327 58802 944 67992 -1 -1
60 109051 857 34300 -1 -1
60 8348 731 116065 -1 -1
60 251611 204 11332 968 70433 -1 -1
61 22191 624 9236 846 81216 -1 -1
61 74140 143 40320 727 4804 -1 -1
61 87244 362 10425 -1 -1
62 4242 744 21250 696 52972 -1 -1
62 39276 707 102273 906 122609 -1 -1
62 100424 633 70682 -1 -1
63 343529 329 442 474 17450 -1 -1
64 124121 667 27925 -1 -1
64 26718 321 62450 411 11990 -1 -1
65 181319 601 13093 -1 -1
65 75665 34 43753 621 41720 -1 -1
66 13007 501 32078 269 11831 121 104769 122 49705 829 18488 -1 -1
66 6239 798 13774 -1 -1
66 31314 96 8481 28 69317 538 32325 -1 -1
66 51022 25 53894 546 10070 -1 -1
66 5506 336 74363 715 28433 -1 -1
66 7950 182 93114 224 240 49 27344 -1 -1
66 154520 543 156759 -1 -1
67 57134 754 64185 217 73793 463 82396 -1 -1
67 55255 87 22904 -1 -1
67 75017 686 33996 333 127425 576 113619 -1 -1
67 6245 846 45169 -1 -1
67 198126 643 48293 -1 -1
68 22204 963 3680 643 69517 848 4795 -1 -1
68 72868 875 29620 -1 -1
68 83812 576 36 730 192678 -1 -1
68 137652 120 194380 227 28093 -1 -1
69 8103 35 67773 -1 -1
69 33786 251 5546 559 27857 -1 -1
69 6505 758 217612 -1 -1
69 32817 705 151738 339 102571 206 29392 644 24731 -1 -1
69 904 979 73346 -1 -1
69 35029 40 13845 630 3787 -1 -1
69 72315 791 980 -1 -1
70 20473 222 31419 345 5050 650 31986 -1 -1
70 5187 310 18959 843 10023 160 9299 376 56867 398 46097 -1 -1
70 37370 445 37749 -1 -1
70 62858 857 9977 -1 -1
70 21330 955 356131 -1 -1
71 13433 532 92648 588 13987 600 74021 -1 -1
71 57678 2 45948 29 75302 526 22683 -1 -1
71 132427 566 479 -1 -1
72 36687 801 95172 568 118793 695 26411 -1 -1
72 27794 697 77899 973 3142 732 63852 971 34645 -1 -1
72 45193 810 40345 -1 -1
72 34448 197 96324 -1 -1
73 133169 981 380 -1 -1
73 24456 397 201430 -1 -1
73 26213 848 4060 -1 -1
74 27919 152 3367 882 64422 -1 -1
74 29638 659 23312 131 144523 260 98753 -1 -1
74 300594 840 47764 -1 -1
75 34908 662 57232 -1 -1
75 6056 418 14849 153 123971 76 21044 160 3420 -1 -1
75 119265 398 136370 285 52350 -1 -1
76 55017 770 58550 -1 -1
76 97374 295 54244 61 37478 -1 -1
76 59919 797 184546 -1 -1
76 23582 292 25991 984 14875 -1 -1
77 19482 109 69814 806 146254 -1 -1
77 121574 235 184092 -1 -1
78 27802 660 93783 -1 -1
78 6034 371 88701 254 33423 497 40259 -1 -1
78 62689 209 88525 789 49123 -1 -1
79 71775 279 1432 997 22254 -1 -1
79 56078 206 56667 106 84062 -1 -1
79 11421 683 92447 -1 -1
80 3256 307 49407 -1 -1
80 128404 460 105955 697 96209 -1 -1
80 31198 404 142815 -1 -1
81 13442 466 149666 315 101314 -1 -1
81 11355 983 136010 -1 -1
81 84584 168 43539 907 25646 -1 -1
81 166947 783 10398 -1 -1
82 65139 666 8160 -1 -1
82 56762 650 54451 477 38513 570 24161 -1 -1
82 99727 494 136515 -1 -1
83 6901 222 52942 300 44129 -1 -1
83 89886 389 74068 838 30425 -1 -1
83 33958 415 70301 -1 -1
83 49509 860 96920 -1 -1
84 12041 217 7376 545 51593 431 6060 564 3758 -1 -1
84 177852 888 24973 -1 -1
85 29541 138 138325 336 73990 -1 -1
85 244669 824 89470 -1 -1
86 22041 945 5490 -1 -1
86 27964 935 50268 800 37951 705 49754 982 11841 -1 -1
86 1093 223 355838 661 34496 -1 -1
86 49925 138 124562 587 4951 -1 -1
86 8234 98 53724 382 47214 978 32532 -1 -1
87 42468 308 18167 860 90789 -1 -1
87 66643 27 16837 724 27181 -1 -1
87 127937 822 123779 -1 -1
88 199216 421 65159 405 7863 965 37397 -1 -1
88 7005 33 17942 -1 -1
89 93847 11 279572 921 11259 -1 -1
89 59489 695 104544 -1 -1
89 66374 684 73896 -1 -1
90 82847 279 11692 600 21222 -1 -1
91 93533 294 83736 427 24743 780 17694 -1 -1
91 90111 464 68938 617 174548 -1 -1
91 45365 761 3110 -1 -1
92 109884 918 39015 -1 -1
92 75872 34 30389 255 31446 584 26300 -1 -1
93 109954 34 19957 808 316 -1 -1
93 58025 988 11838 -1 -1
94 35845 981 146390 -1 -1
94 18340 484 59069 191 43639 654 79497 -1 -1
94 18686 345 66323 933 55662 -1 -1
94 5011 437 14880 340 45379 624 89326 -1 -1
94 80980 950 71540 -1 -1
95 29756 733 12926 -1 -1
95 110101 146 21338 7 55789 -1 -1
95 161240 681 21020 -1 -1
96 12619 387 35229 -1 -1
96 22231 94 112016 258 26937 -1 -1
96 49871 131 40742 566 67502 773 36373 -1 -1
96 100399 25 80588 692 25109 -1 -1
97 254635 114 22236 893 58273 -1 -1
98 6389 294 44475 87 79433 472 96125 -1 -1
98 92882 289 21176 392 84021 -1 -1
98 27676 901 57644 -1 -1
98 67428 459 29842 -1 -1
99 46656 847 50242 -1 -1
99 141382 28 24537 245 5022 226 5282 -1 -1
100 219705 432 12777 221 78167 -1 -1
101 40257 764 56756 735 129648 -1 -1
101 150009 40 17843 135 6712 -1 -1
102 96619 338 1009 546 77673 -1 -1
102 187511 615 19614 -1 -1
103 45990 280 129824 826 650 -1 -1
103 18287 976 24495 -1 -1
103 99126 387 59396 5 104879 -1 -1
103 32404 580 9012 36 37702 869 23059 -1 -1
104 161430 470 55591 82 102141 -1 -1
105 225198 433 73141 482 7655 -1 -1
105 20368 870 100993 -1 -1
106 13011 563 107299 -1 -1
106 44135 135 28858 569 5579 -1 -1
106 4732 349 12826 819 174765 -1 -1
106 26424 973 15138 -1 -1
106 8262 430 39216 938 79962 -1 -1
106 46564 63 10238 329 15609 -1 -1
107 174744 795 20879 -1 -1
107 27054 874 81414 -1 -1
108 13495 359 34883 566 13359 -1 -1
108 37253 599 364 -1 -1
108 203526 449 71152 -1 -1
109 78725 29 66815 635 43230 -1 -1
109 97909 383 2383 -1 -1
110 87322 0 244 396 72811 -1 -1
110 89359 353 124540 623 15889 16 44828 689 62025 -1 -1
111 28083 366 29510 678 21882 -1 -1
111 67550 373 13202 534 73295 -1 -1
112 50709 182 52151 32 2897 421 10352 -1 -1
112 101242 294 7148 835 12966 -1 -1
113 58427 204 89927 -1 -1
114 70802 577 14140 738 63826 763 49736 290 86704 769 35454 -1 -1
115 174439 261 125066 323 11063 635 17049 -1 -1
115 19267 693 89232 105 71167 840 11323 -1 -1
116 42798 180 4618 402 132509 363 54251 405 16043 379 29608 -1 -1
116 67405 188 46207 827 80992 -1 -1
117 49213 598 38885 83 27515 483 98607 284 27920 410 36139 -1 -1
117 57624 712 51788 819 18257 613 42444 405 118452 569 16107 -1 -1
117 55259 827 59059 -1 -1
118 24507 474 28211 106 50125 448 34574 86 28464 186 6704 -1 -1
118 7354 733 36112 -1 -1
118 14298 325 127351 -1 -1
118 66891 606 93660 420 148019 -1 -1
118 201056 448 2230 352 76498 -1 -1
119 101100 465 409048 -1 -1
120 50656 847 67760 -1 -1
120 10481 873 4421 117 97846 821 50243 -1 -1
120 176900 187 34841 672 49052 -1 -1
121 14887 192 48743 266 1004 828 149399 -1 -1
121 38351 372 141472 773 34462 -1 -1
122 114682 176 75189 210 21862 888 11209 -1 -1
122 76572 802 15979 -1 -1
122 66208 977 30978 -1 -1
123 7661 161 22848 869 34870 -1 -1
123 61224 940 95796 -1 -1
123 101325 882 4056 -1 -1
124 63816 863 80857 261 45612 796 98472 -1 -1
124 86999 816 28571 -1 -1
124 194323 997 32402 -1 -1
125 169542 686 11023 360 129421 261 41123 -1 -1
125 131382 872 98107 -1 -1
126 169976 873 44754 -1 -1
126 40643 877 16488 312 5316 545 20439 369 47999 802 57115 -1 -1
127 69301 324 35173 795 85121 -1 -1
127 6559 780 41598 -1 -1
127 25959 239 18173 90 89200 -1 -1
127 9460 324 29420 353 4404 177 37540 909 5937 -1 -1
127 27114 706 201025 -1 -1
127 21137 330 35803 672 73991 -1 -1
127 81734 152 75423 999 89023 -1 -1
128 6119 84 58136 -1 -1
128 143624 275 8078 398 13510 717 2868 -1 -1
128 11186 966 13817 -1 -1
128 26246 179 12268 665 6765 -1 -1
128 59757 531 28897 502 61708 -1 -1
129 8104 782 240986 678 80688 867 31793 -1 -1
129 52547 866 65842 -1 -1
129 17327 256 140082 78 14150 179 9056 -1 -1
129 20342 642 2930 -1 -1
129 22915 157 4695 623 6323 -1 -1
129 39897 825 33832 -1 -1
130 46736 532 34729 -1 -1
130 245837 555 46234 -1 -1
131 34017 479 18368 257 2277 192 10706 486 3229 -1 -1
131 104642 664 39564 515 30943 934 95491 -1 -1
132 3662 853 84437 836 77709 -1 -1
132 10495 586 12102 836 43816 -1 -1
132 68143 670 20414 -1 -1
133 37227 726 21375 -1 -1
133 22895 469 17706 -1 -1
133 6537 219 32170 78 34273 860 16463 -1 -1
133 214520 833 168304 -1 -1
134 92920 450 111826 556 193541 -1 -1
135 199 291 4390 796 1119 412 26417 522 53609 723 103123 -1 -1
135 34884 146 54456 40 58542 738 10204 -1 -1
135 77407 245 8052 -1 -1
135 124709 997 126293 -1 -1
136 18788 405 9519 -1 -1
136 14562 122 160931 205 14310 -1 -1
136 48240 705 45770 -1 -1
137 37994 368 68345 29 92129 330 31581 -1 -1
137 31072 849 68759 -1 -1
137 63933 566 17819 -1 -1
137 46855 803 41533 -1 -1
138 56172 938 25149 -1 -1
138 53797 733 51274 657 117882 -1 -1
138 18591 957 18004 -1 -1
139 152011 620 161353 333 72826 422 60504 -1 -1
139 104934 823 35144 -1 -1
140 11508 170 74133 -1 -1
140 27421 454 97949 268 84197 373 27060 -1 -1
140 91613 624 92339 959 9961 -1 -1
141 18535 51 173723 359 72917 -1 -1
141 115995 294 114605 115 22071 -1 -1
142 1603 681 26306 463 94556 500 41519 -1 -1
142 18546 900 11519 811 81755 310 138846 807 1521 -1 -1
142 224143 386 40483 743 82249 -1 -1
143 28243 736 64513 -1 -1
143 97786 698 116139 550 20436 623 26146 238 33891 667 48732 -1 -1
143 62935 915 74310 786 19871 430 61176 284 34819 432 13338 313 65674 -1 -1
144 85458 614 15549 -1 -1
144 107092 969 7555 -1 -1
144 34576 119 9236 487 19160 -1 -1
145 12048 139 35698 808 164582 -1 -1
145 156853 574 83086 207 9680 326 23979 797 39661 -1 -1
145 56147 652 11247 -1 -1
146 51544 630 95862 -1 -1
146 26476 956 10587 -1 -1
146 11379 7 18063 476 15795 342 7218 176 34303 -1 -1
146 56608 607 124476 758 110961 -1 -1
147 182028 746 49315 -1 -1
148 26891 906 19781 -1 -1
148 133025 109 22958 69 52823 -1 -1
148 262385 403 126915 -1 -1
149 230282 656 13222 610 36322 212 46398 241 23191 647 40917 -1 -1
150 77088 541 205627 135 56601 211 89151 -1 -1
150 32176 794 31426 229 62159 20 136642 102 15066 238 27114 298 6247 -1 -1
150 7865 976 29936 -1 -1
151 106449 133 72169 757 7878 -1 -1
151 26779 926 4304 -1 -1
151 2559 489 24631 171 42929 423 9538 -1 -1
151 99808 844 53174 -1 -1
152 28099 991 103909 -1 -1
152 65464 356 50629 189 1492 405 26103 170 149445 238 13197 528 8812 -1 -1
152 84924 243 62144 -1 -1
152 41688 570 41446 431 25352 439 117425 -1 -1
153 430674 480 79476 -1 -1
154 100019 451 73881 231 68498 251 5872 -1 -1
154 20069 370 126685 609 24209 -1 -1
155 28972 483 46298 -1 -1
155 6807 512 114945 28 79686 17 42179 -1 -1
155 11739 3 129318 630 6899 -1 -1
155 27729 696 32698 68 193002 502 25429 -1 -1
155 52077 91 19452 191 26988 -1 -1
156 56606 794 2067 -1 -1
157 55070 756 25727 3 151948 630 17096 -1 -1
157 96714 861 43704 308 24737 687 132967 -1 -1
158 15088 400 17845 922 94857 -1 -1
158 28053 944 84971 -1 -1
158 19280 211 12238 547 11231 63 6446 344 68667 -1 -1
158 172209 748 70974 -1 -1
159 74741 236 27466 723 70287 -1 -1
159 22968 160 2516 952 78596 -1 -1
159 58982 730 44698 -1 -1
159 13076 732 43465 783 6542 -1 -1
159 13820 975 257662 -1 -1
159 20057 763 66866 -1 -1
159 134925 943 37925 -1 -1
160 39365 190 19225 233 39703 575 106509 -1 -1
160 67879 70 96683 -1 -1
160 1586 755 6274 249 77846 136 51497 -1 -1
161 143162 719 18964 -1 -1
161 33017 471 133257 759 40225 -1 -1
162 55449 155 11075 460 48093 -1 -1
162 115436 756 18972 -1 -1
163 166872 370 353 624 3248 -1 -1
163 29095 515 37724 56 129183 393 1136 -1 -1
164 4339 769 27838 205 40775 868 7440 -1 -1
164 31738 273 99238 644 12374 300 62699 989 76577 -1 -1
164 61105 881 22351 17 99081 425 206999 -1 -1
164 38838 548 52251 -1 -1
164 133213 141 100243 811 74838 -1 -1
165 8645 26 55450 245 41312 238 10522 -1 -1
165 104286 404 30077 565 16476 323 65385 544 17527 -1 -1
165 35219 699 52263 -1 -1
166 29854 673 50439 42 229131 -1 -1
166 77132 917 54549 939 90194 -1 -1
166 68169 620 14450 -1 -1
166 11153 958 80893 -1 -1
166 78007 381 32548 786 29611 -1 -1
167 12583 66 9178 345 38715 -1 -1
167 27774 291 210416 -1 -1
167 9215 215 26961 484 16388 -1 -1
167 3016 485 78086 -1 -1
167 52949 623 44276 634 143362 -1 -1
167 44497 429 27325 359 167153 127 10056 873 15230 -1 -1
168 147977 375 57290 244 151340 -1 -1
169 18149 240 76607 26 64074 933 3825 -1 -1
169 8539 314 10106 610 47739 -1 -1
169 51253 681 102070 987 54029 -1 -1
169 22169 835 11876 268 14553 766 34385 -1 -1
169 97338 604 174489 -1 -1
170 44686 839 7194 -1 -1
170 3094 478 80849 889 167668 -1 -1
170 203624 467 80803 311 1116 540 126241 -1 -1
171 11972 324 8737 -1 -1
171 264782 48 18901 828 373 -1 -1
172 13441 430 69363 17 59624 653 780 -1 -1
172 139094 302 142343 447 43236 -1 -1
172 120688 130 42636 462 139461 -1 -1
173 8817 920 49008 -1 -1
173 45407 980 51739 -1 -1
173 114133 573 209479 -1 -1
174 46635 318 70870 770 44714 -1 -1
174 55781 988 86580 -1 -1
174 78750 879 177035 -1 -1
175 24588 395 21128 200 69022 73 31641 417 5178 608 6575 -1 -1
175 49392 135 56767 769 20 -1 -1
175 50375 911 2267 511 327707 -1 -1
175 121481 75 6655 266 99136 766 19903 -1 -1
176 18987 772 142466 -1 -1
176 21956 654 258 -1 -1
176 11124 761 36926 -1 -1
176 3162 744 54511 -1 -1
176 86568 189 16123 917 101244 -1 -1
176 28834 268 11988 495 2393 -1 -1
177 207819 625 6104 -1 -1
178 4889 938 11782 -1 -1
178 110674 441 234825 -1 -1
179 45022 596 6366 545 11272 220 153640 -1 -1
179 27494 21 40122 388 65966 374 23682 355 46324 458 19156 -1 -1
179 114997 906 83939 -1 -1
180 46015 697 24773 230 71766 900 55439 -1 -1
180 32222 712 56117 -1 -1
180 93623 237 33690 945 24730 -1 -1
180 23682 398 10008 162 30001 -1 -1
181 94412 184 39151 922 12444 -1 -1
181 27428 708 84872 848 156749 -1 -1
182 40300 335 16642 521 97398 -1 -1
182 90199 157 14562 425 118038 924 49263 -1 -1
182 92461 709 74986 -1 -1
183 25089 761 2298 -1 -1
183 3724 326 37812 282 74381 -1 -1
183 5911 23 17765 468 267 -1 -1
183 83190 313 62899 973 58883 -1 -1
183 12481 261 12881 316 18009 823 6398 -1 -1
184 123613 897 145902 -1 -1
184 2691 580 9024 -1 -1
185 115857 180 5837 474 42775 592 26291 -1 -1
185 4255 722 1799 -1 -1
185 10826 878 32701 599 118543 338 24994 35 3604 101 3858 -1 -1
186 34567 509 36672 -1 -1
186 146781 231 16644 981 8195 -1 -1
187 121487 114 9765 440 17179 -1 -1
188 261830 72 33764 -1 -1
189 33580 728 40256 519 100699 70 22954 963 53232 -1 -1
189 140326 334 48274 212 116279 -1 -1
189 28440 370 42484 546 75942 926 50197 -1 -1
190 6308 354 74986 723 25525 -1 -1
190 46616 78 1669 468 10592 -1 -1
190 10690 574 62171 447 44166 709 38905 -1 -1
190 14906 703 49672 886 24577 -1 -1
191 14579 628 18277 771 21856 -1 -1
191 106455 218 45194 806 65418 -1 -1
191 12055 945 95465 239 40054 303 6608 91 48972 379 7965 148 11185 199 6226 -1 -1
192 42047 70 3224 272 15520 696 14889 -1 -1
192 38737 302 28698 308 23418 717 39502 -1 -1
192 24183 491 34374 788 11264 -1 -1
193 255186 860 46824 -1 -1
194 133590 226 100088 891 21254 -1 -1
194 213854 687 60357 -1 -1
195 5789 639 209435 202 3539 273 58795 -1 -1
195 41188 911 38317 -1 -1
195 22380 871 14597 -1 -1
195 51911 868 7909 -1 -1
195 86087 403 25215 558 3356 -1 -1
196 20625 108 59292 638 25220 502 66492 780 24458 -1 -1
196 53994 829 10722 970 28983 753 8508 411 57631 957 93770 -1 -1
196 103065 993 24454 -1 -1
197 126068 973 6101 -1 -1
197 29299 943 122799 -1 -1
197 84493 716 165904 -1 -1
198 1866 671 156325 -1 -1
198 108013 588 59947 456 123954 27 62717 750 18616 -1 -1
198 44783 826 23337 -1 -1
198 13976 965 36635 -1 -1
199 101166 372 42581 322 70874 870 30046 -1 -1
199 96909 225 27972 804 23219 -1 -1
200 25243 208 33065 736 69520 -1 -1
200 20667 772 10083 672 127588 985 54861 -1 -1
200 100484 628 1652 432 11621 690 109489 -1 -1
200 116249 951 8049 -1 -1
201 71247 350 46385 180 19456 294 17098 859 11949 -1 -1
201 125936 102 16376 864 6698 -1 -1
202 56205 326 48358 594 50090 -1 -1
202 43907 503 8024 650 6467 424 11994 408 5416 324 61902 -1 -1
202 15598 741 192498 926 3153 -1 -1
202 71462 806 31178 824 32166 839 11920 641 82242 407 78724 358 100100 -1 -1
203 169601 591 154372 408 152280 -1 -1
204 1345 372 29479 781 34960 -1 -1
204 70049 933 80301 -1 -1
204 18761 307 23581 988 13053 -1 -1
204 17718 375 27798 -1 -1
204 181519 586 25283 303 104769 161 21561 32 11597 -1 -1
205 28529 760 133024 -1 -1
206 75898 47 84702 -1 -1
206 57506 58 15739 329 7260 513 3272 -1 -1
206 2014 707 93190 457 107438 943 22946 -1 -1
207 3629 72 8567 764 10715 -1 -1
207 81634 167 173350 21 2 -1 -1
208 30048 40 10347 63 5315 126 2833 -1 -1
208 66901 349 407 474 146614 -1 -1
208 118852 256 55582 91 8307 -1 -1
209 13053 943 171097 -1 -1
209 161945 284 17555 932 12260 -1 -1
209 9562 966 32825 -1 -1
210 64599 483 15742 350 15064 582 41709 -1 -1
210 25599 193 101276 782 82535 -1 -1
210 55171 220 42775 573 78036 -1 -1
211 41047 301 15697 128 1771 717 17211 -1 -1
211 3756 820 21871 -1 -1
211 15320 126 8327 259 67168 159 91398 -1 -1
211 18541 747 75457 603 25828 652 18988 -1 -1
211 44448 676 124086 -1 -1
212 368983 820 101801 -1 -1
213 14922 956 81698 899 19044 941 73759 -1 -1
213 6297 466 1376 520 20961 61 44856 449 5281 -1 -1
213 22579 162 171410 591 17452 -1 -1
213 9716 823 56730 -1 -1
213 95311 579 24592 -1 -1
213 48137 200 75871 54 4709 -1 -1
214 11366 536 73289 755 15909 -1 -1
214 41784 599 12266 781 98285 -1 -1
214 229229 771 14881 -1 -1
215 3776 147 162148 566 4006 -1 -1
215 363718 217 36483 -1 -1
216 59193 936 50536 557 74202 340 6642 775 67569 -1 -1
216 150195 498 16671 463 127737 660 795 112 17102 255 56876 -1 -1
216 49080 846 39900 -1 -1
217 70562 389 82743 319 39708 -1 -1
217 5640 437 81937 495 14773 -1 -1
217 17449 916 24644 -1 -1
217 9072 261 77355 600 3087 -1 -1
218 23175 499 67874 103 173826 -1 -1
218 78526 95 4237 954 97729 -1 -1
218 137180 316 67717 369 77213 490 42475 -1 -1
219 13857 374 141237 477 18582 232 85280 -1 -1
219 52519 66 38700 -1 -1
219 42204 286 44256 266 9662 -1 -1
219 24557 748 634 -1 -1
220 46916 519 24320 135 36361 332 32562 186 26716 431 17741 -1 -1
220 85816 241 90197 -1 -1
221 54574 251 123330 796 167445 -1 -1
221 90992 315 183911 68 54935 -1 -1
222 79498 371 19829 321 33223 334 107975 928 47136 -1 -1
222 73743 978 11890 -1 -1
223 85250 928 11327 -1 -1
223 43812 992 93319 -1 -1
224 28378 612 167059 -1 -1
224 87883 323 324 626 60737 -1 -1
224 56048 265 11627 324 22782 756 63937 -1 -1
225 9429 588 215752 740 18485 -1 -1
225 11120 133 9792 12 3534 399 180671 34 5417 941 70781 -1 -1
225 198511 767 48702 -1 -1
226 44678 113 35139 753 3483 -1 -1
226 51038 144 18917 547 53901 -1 -1
226 78351 371 25368 102 26602 201 39232 -1 -1
226 37963 789 105210 -1 -1
227 77536 180 5709 572 130859 -1 -1
227 31255 262 69458 43 8542 520 29450 -1 -1
227 23251 657 16647 666 7675 536 77685 992 2295 -1 -1
227 16345 559 66308 -1 -1
228 15553 119 60834 251 3342 802 11501 -1 -1
228 39662 386 40158 644 21069 -1 -1
228 16527 79 205152 -1 -1
228 40140 719 131341 -1 -1
229 252374 447 10528 -1 -1
230 12420 671 83432 859 9549 -1 -1
230 5022 969 89272 701 44143 192 57239 949 99644 -1 -1
230 162589 140 16946 169 50915 100 3674 460 15754 -1 -1
231 233828 867 95970 -1 -1
232 211182 701 25731 556 31339 550 149466 -1 -1
233 2228 753 9508 -1 -1
233 65375 835 4595 454 68265 768 214794 -1 -1
233 56886 689 78926 91 44365 251 53865 330 46100 986 28514 -1 -1
233 45435 979 86106 -1 -1
234 179985 275 4840 891 77590 -1 -1
234 4539 88 53092 681 35884 -1 -1
234 122450 823 11632 -1 -1
235 149950 597 125037 -1 -1
236 11223 589 54953 -1 -1
236 8192 804 19455 -1 -1
236 67946 751 49454 -1 -1
237 110826 714 171607 -1 -1
237 50878 442 22021 -1 -1
238 30174 595 15920 -1 -1
238 106419 503 73256 629 63462 -1 -1
239 3530 661 24768 229 1757 213 3557 684 16881 -1 -1
239 36305 560 66962 -1 -1
239 43971 862 16812 -1 -1
239 150159 135 22515 495 5045 713 8679 -1 -1
240 171234 510 43683 706 59186 -1 -1
241 40360 365 58662 375 8581 275 81661 -1 -1
241 79571 161 17915 280 60356 -1 -1
241 115811 603 71651 -1 -1
243 13473 210 1875 653 19658 -1 -1
243 126281 233 155090 996 8111 -1 -1
243 47041 146 193245 569 3100 -1 -1
244 85837 932 116263 -1 -1
244 133791 786 29173 -1 -1
245 16457 574 90196 587 86422 -1 -1
245 46650 74 58647 880 32345 -1 -1
245 120324 195 76273 116 57511 -1 -1
246 43059 680 8991 -1 -1
246 61954 991 20345 -1 -1
247 3051 59 107382 174 17134 798 30552 -1 -1
247 15383 430 90116 721 39231 275 20790 835 2593 -1 -1
247 269925 508 8907 343 266 530 15037 -1 -1
248 44698 375 445 96 51357 999 3154 -1 -1
248 92474 409 71572 533 19945 174 117149 -1 -1
248 43497 80 77428 195 12719 0 78168 184 14504 56 3503 -1 -1
248 17982 852 12411 812 16839 -1 -1
248 9032 271 18 730 15808 -1 -1
248 6875 651 133020 -1 -1
249 135048 555 88191 -1 -1
249 62814 589 38454 381 158475 774 72937 -1 -1
250 20877 564 14299 811 13991 538 4179 390 81762 550 14463 -1 -1
250 91761 500 151306 404 16204 44 60377 -1 -1
250 39800 562 8232 169 39462 845 27823 -1 -1
250 208834 896 32650 -1 -1
251 6543 920 61164 973 49264 -1 -1
251 32927 694 94639 -1 -1
252 31552 210 46981 448 17081 922 77854 -1 -1
252 60234 364 12058 804 2202 -1 -1
252 45287 603 134865 206 100454 872 28561 -1 -1
253 7833 984 41591 531 187647 179 117750 422 36991 680 56210 -1 -1
253 116002 512 39569 503 189363 -1 -1
253 6701 735 36906 -1 -1
254 75907 847 26901 544 26039 611 45445 245 19058 382 71307 -1 -1
254 45197 513 40852 -1 -1
254 142630 58 9740 728 7709 -1 -1
255 163180 384 116532 -1 -1
255 6661 900 119384 -1 -1
256 4942 322 63181 416 139931 53 90115 206 3646 108 3694 -1 -1
256 15558 706 26064 259 23949 966 85153 -1 -1
256 55994 314 37321 631 14097 -1 -1
256 49840 241 121252 92 23576 -1 -1
256 14938 126 30554 564 880 292 204342 -1 -1
257 16407 525 4507 928 45910 -1 -1
257 19148 983 182500 -1 -1
257 158937 789 47297 -1 -1
258 21300 947 79437 309 134624 832 48274 -1 -1
258 11370 110 3932 650 33046 -1 -1
258 62723 29 36508 -1 -1
259 33565 12 2399 469 10804 377 71422 -1 -1
259 79888 520 19836 574 154213 -1 -1
259 167883 350 8807 3 23900 -1 -1
260 14032 562 9818 787 24805 -1 -1
260 155718 661 83793 -1 -1
261 19708 794 57538 -1 -1
261 7914 796 3613 584 61311 534 1713 588 113659 -1 -1
261 61358 733 2259 661 28872 228 228946 -1 -1
262 45912 642 34929 785 231622 -1 -1
262 265803 795 20702 -1 -1
263 13265 942 196175 -1 -1
263 33894 81 175485 558 35199 -1 -1
263 53238 157 45323 671 4126 -1 -1
263 25316 318 3052 196 46809 -1 -1
263 138510 590 14012 -1 -1
264 42105 579 35240 710 55175 278 24066 720 50143 -1 -1
264 50394 519 4328 402 86645 27 6484 427 75192 -1 -1
264 55721 726 249270 -1 -1
264 24544 318 14143 308 29822 -1 -1
265 27682 849 26301 -1 -1
265 15741 258 50833 892 28485 -1 -1
265 20999 111 190382 655 911 143 106406 529 10893 -1 -1
265 34015 202 3541 600 16073 -1 -1
265 14259 72 335626 590 5582 -1 -1
265 86414 819 56932 -1 -1
266 85433 847 19563 -1 -1
266 30513 435 34308 590 43683 -1 -1
266 69814 325 56479 743 46661 -1 -1
267 76296 712 21048 300 3341 20 133543 -1 -1
267 3909 996 153625 -1 -1
267 7511 984 75856 -1 -1
267 2809 964 65152 504 122366 884 151726 -1 -1
267 116949 281 11824 608 45452 299 20568 867 29529 -1 -1
268 9890 297 97919 728 22540 -1 -1
268 104663 969 80663 -1 -1
268 49103 521 28336 680 48928 412 15862 581 54780 -1 -1
269 100216 161 21381 565 55413 -1 -1
269 82771 665 35852 -1 -1
270 16023 627 64387 515 17755 607 117803 -1 -1
270 9453 755 65156 -1 -1
270 103315 448 11045 123 326418 -1 -1
271 151032 582 63569 721 214101 -1 -1
271 32663 53 70363 253 59297 119 24342 -1 -1
271 18320 922 12296 -1 -1
272 39704 481 44474 360 67067 620 4476 -1 -1
272 52969 625 12377 538 15068 986 143510 -1 -1
272 35899 459 98584 165 74534 -1 -1
273 17983 684 15670 -1 -1
273 42305 136 276643 101 6298 452 19548 -1 -1
274 12921 625 57104 424 39694 929 75712 -1 -1
274 52494 508 1065 48 13840 776 69467 -1 -1
274 101786 516 36311 367 21199 848 47506 -1 -1
274 17752 189 43019 566 5886 -1 -1
275 78307 700 59626 713 164232 238 62503 778 58396 -1 -1
275 35282 130 63408 849 102535 -1 -1
275 238519 564 3657 -1 -1
276 32852 19 286614 -1 -1
276 20139 212 67492 144 25122 9 7066 -1 -1
277 53191 701 23213 246 136691 971 45368 -1 -1
277 22201 823 17130 585 56790 106 76834 828 53736 -1 -1
278 27498 709 21008 -1 -1
278 109228 980 13624 1 137540 800 25598 -1 -1
279 4705 893 109325 -1 -1
279 183822 515 30603 516 39952 -1 -1
280 1809 282 39676 648 11265 -1 -1
280 47400 94 14947 285 79549 338 7373 180 32685 682 4445 -1 -1
280 16349 27 99115 533 24834 -1 -1
280 26941 187 54923 875 32444 -1 -1
280 22198 409 136426 -1 -1
280 70727 449 60949 967 47470 -1 -1
281 332457 512 19700 608 62469 -1 -1
282 696 776 57169 276 212933 943 42204 -1 -1
282 36935 265 37774 257 38687 561 36933 -1 -1
282 111728 41 83104 625 22197 -1 -1
282 115832 870 35909 -1 -1
283 100704 736 8165 719 79653 -1 -1
283 67161 961 188752 -1 -1
284 46144 16 2276 206 17486 -1 -1
284 124255 114 60441 434 194899 862 42195 -1 -1
285 25163 903 121779 -1 -1
285 15958 85 39832 127 3233 -1 -1
285 29735 905 96549 621 63745 426 111432 769 7610 -1 -1
285 165437 704 73903 -1 -1
286 273529 641 44951 186 87670 549 101359 -1 -1
287 33029 599 2064 -1 -1
287 1183 491 58888 838 78001 896 36883 -1 -1
287 73151 134 124995 -1 -1
287 79442 992 51298 -1 -1
287 149383 778 4733 -1 -1
288 8758 377 50840 110 25471 146 2682 721 7992 -1 -1
288 15099 276 143856 487 63052 14 110520 -1 -1
288 22312 895 25105 581 113814 445 931 258 127088 362 17291 -1 -1
288 136533 456 106735 -1 -1
288 26193 487 12014 140 18397 207 18033 157 133454 -1 -1
289 217810 859 148828 -1 -1
290 36625 435 33746 484 119504 562 121730 -1 -1
290 47182 755 38414 714 5104 149 24296 805 43748 -1 -1
290 40270 536 6135 -1 -1
290 3084 878 76814 -1 -1
290 19542 638 92839 -1 -1
290 32881 252 107046 -1 -1
291 21639 599 31034 -1 -1
291 25861 948 6491 -1 -1
291 19691 635 51033 -1 -1
291 109573 430 80214 -1 -1
292 42777 703 47975 247 73701 971 31902 -1 -1
292 164208 655 13937 570 71008 518 20870 895 48166 -1 -1
293 171331 271 31496 572 17792 818 107056 -1 -1
294 74495 773 1459 -1 -1
294 17741 185 9696 630 7314 181 42598 918 9546 -1 -1
294 7246 248 78279 135 9281 621 12895 -1 -1
294 103058 533 139341 728 110677 -1 -1
295 52827 230 130584 563 40422 458 21773 331 369 568 40992 -1 -1
295 12174 147 48593 361 4023 85 104290 589 15839 -1 -1
295 102784 865 139779 -1 -1
295 24211 61 27696 629 28650 -1 -1
296 135593 311 120274 277 143865 -1 -1
297 8267 333 29107 308 46656 692 13838 -1 -1
297 34136 382 65214 178 85793 692 44846 -1 -1
297 126838 670 37950 857 14615 -1 -1
298 49897 420 15230 -1 -1
298 52200 159 87325 863 16504 -1 -1
298 12369 648 70474 -1 -1
298 24500 197 83849 962 14140 -1 -1
299 116608 917 51103 -1 -1
299 33158 485 32454 783 109434 -1 -1
299 77879 24 219231 -1 -1
300 12551 861 68440 -1 -1
300 332879 795 67552 -1 -1
301 159090 91 29778 432 68503 -1 -1
302 2028 632 53248 -1 -1
302 68277 256 39837 994 10492 -1 -1
302 19350 950 97459 -1 -1
302 30938 307 18772 444 100484 149 12729 644 25353 -1 -1
303 47702 459 54087 -1 -1
303 292964 114 8566 986 7951 -1 -1
304 93316 364 65113 104 120989 439 35990 -1 -1
304 13146 609 159988 -1 -1
304 90567 543 104785 762 8111 -1 -1
305 122343 553 37327 512 9658 347 73659 835 45727 -1 -1
306 174263 215 59717 888 763 -1 -1
307 153908 109 34031 694 46136 -1 -1
308 23441 851 241411 -1 -1
308 12432 179 81480 922 34235 -1 -1
308 33293 213 148534 611 186309 -1 -1
308 146968 207 42791 302 36538 -1 -1
309 37628 524 46754 194 153301 560 20976 -1 -1
309 73652 878 12307 438 8830 869 146319 -1 -1
309 65605 876 14616 -1 -1
310 6028 24 67422 256 15114 219 94780 927 38818 -1 -1
310 49427 394 36934 220 19938 424 6573 578 6286 -1 -1
310 31687 234 46047 695 22748 -1 -1
310 60008 274 37860 747 62601 886 11881 -1 -1
310 87407 582 17350 -1 -1
311 59475 605 21418 864 55668 -1 -1
311 17827 281 131485 -1 -1
311 23973 90 45805 279 68259 -1 -1
311 176313 666 104909 -1 -1
312 60356 968 363152 -1 -1
312 28498 117 33162 674 61687 -1 -1
312 10611 357 118081 520 86763 -1 -1
313 13312 457 61311 -1 -1
313 11634 6 78830 970 73615 -1 -1
313 99380 681 59745 658 71910 -1 -1
313 212888 947 182274 -1 -1
314 31178 147 90428 115 122425 578 16396 -1 -1
314 51608 301 120480 854 29188 -1 -1
314 116414 114 4114 579 49984 -1 -1
315 12546 44 9249 434 29182 -1 -1
315 12857 878 6853 -1 -1
315 20697 697 45259 451 2573 678 79875 -1 -1
315 34967 684 15935 322 59480 966 17338 -1 -1
315 53645 613 48578 275 310 217 50171 566 30494 -1 -1
316 31687 739 21446 26 6339 100 87772 595 80494 -1 -1
316 4263 757 14884 177 269151 401 91410 -1 -1
316 29759 472 26050 474 42967 893 5650 -1 -1
317 47345 833 2368 -1 -1
317 25444 476 35598 178 1875 296 44808 -1 -1
317 17663 853 46081 -1 -1
318 155021 812 1384 21 41073 984 180275 -1 -1
319 2224 458 103695 709 108614 421 78653 726 45299 -1 -1
319 125616 715 21796 251 101277 438 65357 -1 -1
319 94526 516 39207 677 199050 -1 -1
320 142749 724 62439 -1 -1
321 65481 351 56404 883 10945 -1 -1
321 15613 914 40328 -1 -1
321 31560 853 13865 -1 -1
321 54409 365 99045 29 4308 236 63186 524 34155 -1 -1
322 66184 486 37363 105 79540 386 26645 -1 -1
322 3188 259 53429 80 7329 -1 -1
322 26694 142 125866 169 14241 678 40057 -1 -1
323 9361 720 2928 -1 -1
323 40053 763 3005 359 2823 825 4255 -1 -1
323 40421 175 18050 631 26478 -1 -1
323 8373 126 70974 112 2586 -1 -1
323 37899 189 22925 329 21250 495 9261 -1 -1
323 43939 493 23849 798 10998 -1 -1
323 654 365 66093 595 61059 -1 -1
324 42853 392 39814 101 102928 49 11430 203 970 -1 -1
324 148814 98 19920 457 9254 -1 -1
324 23902 424 33340 704 31640 -1 -1
325 49179 447 22488 841 13439 -1 -1
325 40478 384 29893 990 81274 -1 -1
325 20624 512 124339 -1 -1
326 30051 204 14252 225 37654 -1 -1
326 82228 854 88257 872 60519 -1 -1
326 291 713 14777 -1 -1
326 11834 419 47277 545 79703 328 63257 335 23556 530 18476 -1 -1
326 34878 665 50791 694 17052 858 106425 -1 -1
327 116176 254 16552 882 7966 -1 -1
328 50135 386 17702 869 89754 -1 -1
328 144910 971 6859 -1 -1
329 14444 646 165746 200 90124 799 85022 -1 -1
329 84316 744 20647 835 6120 -1 -1
329 88154 840 96198 -1 -1
330 73522 45 53608 405 30946 775 21757 -1 -1
330 109133 839 9932 -1 -1
331 36637 496 3351 318 11087 853 6163 -1 -1
331 57502 754 40878 -1 -1
331 13857 96 68564 531 129257 -1 -1
331 909 416 33125 687 132291 886 227459 -1 -1
331 137183 583 208661 -1 -1
332 74857 648 9774 -1 -1
332 279428 126 102696 131 17139 -1 -1
333 32040 14 63874 475 131402 967 82431 -1 -1
333 22490 269 146862 313 70944 689 18811 -1 -1
333 99024 852 115694 560 64639 556 16999 537 15889 211 45612 92 40278 88 10241 -1 -1
334 115950 341 261 800 13334 -1 -1
334 18546 748 3425 -1 -1
334 28346 701 198822 -1 -1
334 1494 547 17217 694 115125 -1 -1
334 362 887 3318 -1 -1
334 22963 206 16577 722 62679 -1 -1
335 9001 904 187157 -1 -1
335 3171 379 296492 970 22731 -1 -1
335 31587 867 92293 329 60938 787 80910 -1 -1
335 84514 919 49092 -1 -1
336 28668 571 29493 765 18589 217 56074 282 224 35 25388 620 8006 -1 -1
336 27313 460 8339 528 56147 -1 -1
336 15673 835 29940 421 54006 561 63864 -1 -1
336 35856 692 29712 -1 -1
336 41031 895 71049 -1 -1
337 2415 710 17635 373 110066 99 27763 683 34436 -1 -1
337 66072 186 22465 876 20644 -1 -1
337 85446 745 68917 991 40700 -1 -1
337 157064 519 185823 -1 -1
338 16183 414 133852 657 21505 289 41995 834 58204 -1 -1
338 4072 103 130057 319 27304 799 10266 -1 -1
338 4369 916 343780 -1 -1
338 4200 705 26225 -1 -1
338 42906 593 13935 -1 -1
338 76340 263 11952 268 21577 758 20526 -1 -1
338 85126 542 141141 -1 -1
339 21924 79 109464 695 96139 715 13206 -1 -1
339 240056 9 58018 712 10968 -1 -1
340 178024 894 61262 -1 -1
341 72970 324 67993 284 12500 695 24520 -1 -1
341 14021 513 105758 719 8579 -1 -1
342 26469 371 13125 378 35915 830 56485 -1 -1
342 20288 438 65493 987 128851 -1 -1
342 2108 210 6570 821 62751 -1 -1
342 61199 973 56878 -1 -1
342 42285 66 80197 320 115553 380 11996 -1 -1
343 23516 217 24052 368 114316 -1 -1
343 5961 61 58593 861 8865 -1 -1
343 26970 32 69610 547 57572 -1 -1
343 16083 454 20267 640 63910 -1 -1
343 373912 438 31131 908 85445 -1 -1
344 73872 416 30255 395 61925 945 7758 -1 -1
344 11958 178 31496 861 221224 -1 -1
344 73821 944 9755 -1 -1
345 30458 388 132375 38 113855 332 13869 -1 -1
345 32836 483 38996 14 44153 133 83025 -1 -1
346 116350 36 147546 -1 -1
347 180850 591 94389 -1 -1
348 2470 83 10287 617 48298 -1 -1
348 44138 730 56405 606 62191 969 19331 -1 -1
348 35049 150 44508 1 69378 285 74855 523 52065 -1 -1
348 482 237 11401 226 115837 599 34743 -1 -1
348 43341 974 16533 -1 -1
349 169946 477 50965 163 76998 341 149803 102 20552 -1 -1
350 98461 642 9446 -1 -1
350 178174 208 73844 954 14651 -1 -1
351 59802 85 58787 278 81469 -1 -1
351 2048 286 59738 687 202 -1 -1
351 45038 672 59775 -1 -1
351 19908 974 69010 13 126185 700 99447 -1 -1
351 240410 978 30157 -1 -1
352 12984 754 28503 433 43170 528 20483 613 26561 410 53234 716 72325 -1 -1
352 9488 747 39237 -1 -1
352 75119 520 2051 317 50331 157 44530 233 127128 -1 -1
352 291004 418 6659 924 61375 -1 -1
353 102920 119 22884 438 71149 936 138990 -1 -1
353 28063 526 90155 -1 -1
353 10411 707 51521 -1 -1
353 80285 185 215771 -1 -1
354 25647 443 241569 701 2827 -1 -1
354 59888 252 18426 70 52348 752 51793 -1 -1
354 34738 915 27157 -1 -1
354 47880 670 26650 -1 -1
355 49053 604 19841 16 12425 233 15188 471 88984 -1 -1
355 133009 335 55335 388 116688 -1 -1
355 88141 245 87087 405 30378 -1 -1
356 7722 873 93814 -1 -1
356 75149 624 41596 647 28688 60 31486 309 17025 766 195 -1 -1
356 162828 238 76426 208 2856 136 15757 461 4406 -1 -1
357 142800 549 1896 954 85603 -1 -1
358 14636 491 169384 613 115385 -1 -1
358 118514 341 2814 440 196007 -1 -1
359 38381 345 16169 927 12813 -1 -1
359 193820 548 3125 432 66167 625 55078 -1 -1
360 137631 414 19252 808 49263 -1 -1
360 93926 178 41122 850 29564 -1 -1
361 151292 804 10546 -1 -1
362 80271 489 23770 327 42556 482 76035 807 4151 -1 -1
362 155760 799 56948 -1 -1
363 18089 652 23902 519 28611 961 42393 -1 -1
363 54958 958 137449 -1 -1
363 14917 190 117888 944 87562 -1 -1
364 131060 901 24867 731 106744 383 188392 450 51317 -1 -1
364 111212 491 11184 257 107672 593 21833 -1 -1
365 11045 199 17591 495 11560 -1 -1
365 144143 127 8453 563 68665 -1 -1
366 44091 195 31082 713 74653 -1 -1
366 52156 835 21435 -1 -1
367 48316 911 7136 198 56539 310 144267 -1 -1
367 9980 814 248614 -1 -1
367 99526 824 48823 -1 -1
368 131066 418 73716 247 60200 -1 -1
369 53915 489 72334 271 26640 807 65409 -1 -1
369 6583 156 29029 604 51897 -1 -1
369 11091 766 36523 101 4934 249 28125 916 13515 -1 -1
369 895 657 110941 -1 -1
370 132386 191 45167 811 122800 -1 -1
370 21458 548 110152 -1 -1
371 62096 543 60501 933 99118 -1 -1
372 45230 453 60401 297 88803 -1 -1
372 95223 73 51772 766 15835 -1 -1
372 28565 115 209287 722 360 -1 -1
372 17076 144 17189 195 12833 371 37554 -1 -1
373 86115 189 107177 470 2059 424 5558 34 32278 104 29430 -1 -1
373 17005 45 122524 391 65096 -1 -1
373 183072 375 7019 200 20402 510 29603 -1 -1
374 2537 943 3984 267 25261 676 4307 274 35311 761 48237 -1 -1
374 72718 79 62562 195 68965 760 16238 -1 -1
374 3238 587 109400 393 280586 -1 -1
374 91798 2 9557 701 10688 -1 -1
374 6111 283 76726 73 30802 262 1328 -1 -1
375 110270 327 40717 909 8954 -1 -1
376 6473 793 148 972 36002 448 5041 818 24788 -1 -1
376 176877 155 39460 266 14897 -1 -1
377 51718 518 7412 85 73223 22 4842 864 26106 -1 -1
377 27060 984 36105 -1 -1
377 72156 527 79789 -1 -1
377 208920 560 45113 690 57460 -1 -1
378 646 634 87746 698 677 73 47259 134 21535 361 70894 -1 -1
378 19258 851 2829 483 35790 838 105978 -1 -1
378 42473 206 12651 107 32624 205 30662 45 24495 -1 -1
378 6495 662 29983 119 105725 837 31766 -1 -1
378 67939 706 37832 401 21926 795 49425 -1 -1
379 72742 515 94770 -1 -1
380 786 747 57982 612 6916 92 17107 49 84977 334 40320 -1 -1
380 12197 483 57772 45 23258 425 33651 -1 -1
380 55072 80 108229 776 52151 -1 -1
380 66427 448 65862 71 118030 256 11712 -1 -1
381 21339 797 24244 484 80252 493 55991 551 144583 -1 -1
381 155014 632 112108 225 19801 215 29012 882 14307 -1 -1
381 80882 977 40033 -1 -1
382 34020 138 46488 712 8261 -1 -1
382 56814 890 68820 -1 -1
382 101372 900 2130 358 18927 461 46399 468 50823 -1 -1
382 78015 759 94889 -1 -1
383 17139 30 115477 112 644 638 29166 -1 -1
383 26393 591 57953 46 31701 251 20938 529 59823 -1 -1
383 88588 294 43099 309 121609 378 29851 -1 -1
384 95129 119 114387 715 21618 -1 -1
384 4660 112 45003 760 29942 -1 -1
384 115083 299 14651 120 49853 -1 -1
385 62083 815 129177 -1 -1
385 3822 334 17384 124 234871 -1 -1
385 36336 667 115612 -1 -1
385 45977 401 64460 137 30328 -1 -1
386 26232 806 82089 -1 -1
386 44420 287 14422 251 49012 762 15631 -1 -1
386 27882 638 98846 596 265981 -1 -1
386 96746 265 53190 81 74309 979 475 -1 -1
387 36177 237 10247 101 51289 198 57343 -1 -1
388 91358 548 33571 652 91048 -1 -1
389 124748 70 34018 500 24872 455 120408 -1 -1
390 10427 102 18555 929 1972 -1 -1
390 52325 855 350466 -1 -1
390 46871 584 27546 698 103722 -1 -1
391 61087 651 3154 668 165425 -1 -1
391 328226 152 28555 407 64121 581 20034 -1 -1
392 26929 467 42072 -1 -1
392 1001 738 10710 187 177296 978 386 -1 -1
392 8871 238 13140 474 6361 -1 -1
392 1346 651 119783 -1 -1
392 5921 626 170647 -1 -1
392 266523 599 23289 -1 -1
393 38877 793 14142 -1 -1
393 80714 402 31413 53 46982 -1 -1
393 42733 439 7426 884 34694 -1 -1
393 47450 537 57736 568 53907 -1 -1
394 143676 406 237040 334 58817 912 33160 -1 -1
395 135341 981 869 186 32013 894 47896 -1 -1
395 14134 632 46817 -1 -1
396 60414 219 36405 651 30207 -1 -1
396 207419 110 47818 772 49585 -1 -1
397 270716 234 30690 536 24018 498 112877 -1 -1
398 84526 863 148742 -1 -1
398 1349 306 24186 698 125953 -1 -1
398 10115 58 28057 27 21258 600 2013 -1 -1
398 67942 401 73143 747 225235 -1 -1
399 73129 978 63047 -1 -1
399 15165 900 77284 -1 -1
399 171785 655 203810 -1 -1
400 37023 432 7863 114 2791 517 90064 -1 -1
400 4619 302 1558 312 2034 102 108742 326 16306 119 14216 672 23808 -1 -1
400 33773 918 33378 -1 -1
401 198072 840 110516 -1 -1
402 147823 411 120454 786 50 -1 -1
402 133954 805 2722 -1 -1
403 9402 844 191125 -1 -1
403 99945 661 13932 37 146939 637 54271 -1 -1
404 252982 775 50779 -1 -1
405 246227 255 38139 584 58143 -1 -1
406 35343 64 47773 303 69121 -1 -1
406 15342 844 26816 21 196 542 94071 -1 -1
406 80751 62 32156 623 58505 564 34383 543 31940 479 7466 600 21861 -1 -1
406 45647 773 14324 -1 -1
407 40391 970 30994 751 3874 196 119513 288 16120 -1 -1
407 6223 713 31213 -1 -1
407 57755 213 67427 607 59852 -1 -1
408 77932 108 29197 516 134017 883 31540 -1 -1
408 116738 146 35089 634 40676 -1 -1
409 16289 357 25834 102 5579 236 83549 -1 -1
409 2254 929 98361 -1 -1
409 61888 498 42430 61 29961 959 63733 -1 -1
409 97868 939 715 565 47305 700 152880 -1 -1
409 30515 776 10705 -1 -1
410 20554 880 33316 171 118720 699 123208 -1 -1
410 50631 205 49379 12 42170 567 25842 -1 -1
410 77607 706 66381 756 50381 472 128236 690 25317 -1 -1
411 47784 608 61585 772 58851 565 138054 518 36250 -1 -1
411 37147 742 178995 -1 -1
411 108376 6 112839 357 57272 -1 -1
411 71595 862 139488 -1 -1
412 6497 455 95470 777 204010 -1 -1
412 131143 217 48220 135 11819 239 41153 -1 -1
412 149466 437 130749 -1 -1
413 38682 251 25204 184 4508 621 11639 -1 -1
413 105193 58 93998 612 24500 -1 -1
414 66465 252 132776 389 33751 589 29100 916 110880 -1 -1
415 40805 247 86200 944 27384 -1 -1
415 215781 129 46514 -1 -1
416 122051 739 79467 961 36750 -1 -1
417 43423 278 109610 490 9548 -1 -1
417 2968 90 51467 580 3151 539 221594 -1 -1
417 48430 898 56180 -1 -1
418 162239 234 4407 43 116240 345 24525 705 19469 -1 -1
418 169982 14 11312 817 65950 -1 -1
419 39708 176 598 934 4271 -1 -1
419 20215 320 150380 928 28009 -1 -1
419 110146 53 122176 634 35248 -1 -1
420 8803 301 19694 762 47708 -1 -1
420 14295 254 26136 905 100640 -1 -1
420 87027 702 168385 -1 -1
420 74347 37 120132 754 5498 -1 -1
420 30886 904 12453 -1 -1
421 42279 278 112235 330 6466 579 161357 362 120834 667 26287 -1 -1
421 111840 994 226764 -1 -1
421 63977 195 2191 330 35047 821 74860 -1 -1
422 23373 65 34489 298 83102 960 74182 -1 -1
422 35353 603 18343 128 6487 581 21895 -1 -1
422 26444 329 36510 455 67326 748 43127 -1 -1
422 31524 177 14666 952 17465 -1 -1
422 7232 450 126917 -1 -1
422 3977 819 27063 -1 -1
423 400565 446 140726 -1 -1
424 24617 606 35144 439 11069 75 27671 59 90107 831 2244 -1 -1
424 179570 800 88960 -1 -1
425 13747 160 17816 727 43208 445 133778 536 44023 -1 -1
425 93656 323 573 789 66124 -1 -1
425 21537 448 119393 327 24246 108 46708 355 34848 -1 -1
425 26783 293 76092 518 97450 -1 -1
426 56766 798 16159 357 121044 37 44497 731 18270 -1 -1
426 30740 974 90081 -1 -1
426 213742 994 131498 -1 -1
427 101856 351 78861 640 154878 -1 -1
427 69010 566 31018 814 15078 -1 -1
428 65926 894 46098 -1 -1
428 397405 875 95530 -1 -1
429 205576 83 227168 -1 -1
430 68486 794 28569 430 79018 17 29656 417 8683 -1 -1
430 25047 448 43863 941 85163 -1 -1
430 7429 20 109175 558 154540 416 89789 514 49278 -1 -1
430 41433 97 341210 533 2062 -1 -1
431 46453 933 91072 -1 -1
431 121616 487 76273 287 140960 653 1294 -1 -1
431 43399 419 226402 797 86640 -1 -1
432 57166 519 18824 197 42701 801 132620 -1 -1
432 156501 898 22002 -1 -1
433 30202 316 10385 365 4050 252 116693 419 41622 -1 -1
433 21167 79 21501 174 78188 900 4307 -1 -1
433 11178 654 93015 73 74902 630 57392 -1 -1
433 108524 833 39564 -1 -1
434 123913 166 13428 857 14046 -1 -1
434 44629 361 50988 195 3004 683 5910 -1 -1
435 27601 957 139419 -1 -1
435 16912 67 909 40 2134 14 62251 876 8691 -1 -1
435 53548 368 26588 114 65824 189 9362 -1 -1
435 1910 976 22714 -1 -1
435 24609 708 33913 237 151947 458 60955 -1 -1
435 31532 351 68320 287 20214 -1 -1
436 255347 169 48143 349 102130 -1 -1
437 47567 387 64200 116 213581 722 40664 -1 -1
437 24902 147 46014 221 64004 533 28267 -1 -1
437 17586 867 53047 -1 -1
437 36312 128 58915 803 39468 -1 -1
437 87773 163 36709 496 34498 321 33948 559 21577 -1 -1
438 27581 47 73030 489 21501 -1 -1
438 79160 295 5767 872 46242 -1 -1
438 4102 394 34624 714 126111 -1 -1
439 103639 344 141699 638 13892 -1 -1
439 50950 610 776 224 66868 741 17797 -1 -1
439 4066 219 31270 704 26290 -1 -1
440 57005 232 22271 675 258064 -1 -1
440 28733 404 18255 908 88959 -1 -1
440 97609 699 127846 864 19610 -1 -1
441 111900 305 18382 128 126068 491 24712 270 3273 856 89323 -1 -1
441 3777 374 34498 234 184703 -1 -1
441 156975 186 61012 675 48337 -1 -1
442 186038 471 3510 216 266978 -1 -1
442 9314 327 56567 63 61771 937 80107 -1 -1
443 76922 4 57186 802 7521 -1 -1
443 42678 168 63179 321 28705 976 24073 -1 -1
444 1621 146 54781 155 91673 332 15614 451 64487 -1 -1
444 18508 555 39559 959 8338 -1 -1
444 75128 831 12935 684 33327 617 54857 995 148255 -1 -1
444 14708 308 59301 799 657 149 76927 371 10762 -1 -1
444 147864 778 79215 -1 -1
445 21985 685 21068 633 83450 859 59877 -1 -1
445 56765 225 36660 643 64370 -1 -1
446 74375 686 138233 652 95302 532 69438 863 127319 -1 -1
447 70367 960 49287 65 18900 628 59712 -1 -1
447 156155 347 37120 789 24763 -1 -1
448 94743 407 9487 882 48704 -1 -1
448 115682 58 84084 112 51160 502 2488 -1 -1
449 48524 926 238539 -1 -1
449 6075 443 52564 -1 -1
449 9376 233 13507 700 5451 468 129001 275 15177 161 43025 -1 -1
449 12718 201 148411 867 4421 -1 -1
449 54755 559 57058 451 75673 383 9928 856 6155 -1 -1
449 47631 611 16046 523 127286 -1 -1
450 1822 277 10416 51 35877 345 5031 993 23617 -1 -1
450 12831 132 77271 715 14691 -1 -1
450 180667 203 123804 482 51119 -1 -1
451 201137 801 26731 182 4019 926 54930 -1 -1
451 11649 553 21370 907 198133 -1 -1
452 11854 217 6446 272 145186 -1 -1
452 117799 854 45728 567 6604 149 10187 54 116225 779 1717 -1 -1
452 37225 435 21614 108 50861 908 299 -1 -1
453 82900 145 229409 683 18160 -1 -1
454 94132 847 57814 231 19527 155 30204 979 58 -1 -1
455 16716 869 98012 335 64470 538 19481 811 67121 -1 -1
455 60198 848 51489 690 17055 972 33578 -1 -1
455 15681 453 127235 852 39509 -1 -1
455 47284 589 64611 -1 -1
456 11679 657 64733 184 65757 282 1808 -1 -1
456 53434 195 909 875 25039 -1 -1
456 139152 485 32483 319 93632 728 880 -1 -1
457 17019 967 57321 -1 -1
457 50628 771 180938 -1 -1
457 188315 664 181067 -1 -1
458 101717 714 76420 762 67484 14 29404 899 39818 -1 -1
459 35291 89 127758 920 94276 -1 -1
459 22020 245 144170 517 115955 897 19780 -1 -1
459 31295 112 31622 544 15164 206 3301 744 201311 -1 -1
459 672 685 1561 866 73072 -1 -1
459 89440 553 7307 307 72395 202 61029 664 1697 -1 -1
460 3977 876 2872 888 29560 -1 -1
460 284688 533 39125 262 116029 -1 -1
461 5195 923 51932 -1 -1
461 443297 44 79879 12 16796 -1 -1
462 18586 222 42439 685 27071 729 34559 -1 -1
462 21424 0 90932 327 90799 -1 -1
462 133220 529 136760 -1 -1
462 89334 354 117476 189 90400 461 42344 -1 -1
463 19713 944 3360 252 18447 662 20997 -1 -1
463 11962 198 201731 148 17428 -1 -1
463 134464 746 13112 306 34743 377 117884 553 38913 -1 -1
463 6548 775 2789 384 141035 248 7104 183 16101 -1 -1
463 65319 486 58285 784 54631 -1 -1
464 173076 955 66034 407 34294 748 10646 -1 -1
464 40554 947 29861 -1 -1
465 137005 100 69414 537 30148 -1 -1
466 344453 205 71178 593 12650 -1 -1
467 27214 294 24064 479 46829 435 4585 499 94634 -1 -1
467 28827 518 43571 26 120770 -1 -1
467 11278 355 238120 51 32001 117 6647 -1 -1
467 32284 163 12427 108 127 417 60704 805 14417 -1 -1
467 189398 938 9628 -1 -1
468 62872 70 123118 537 10502 575 122516 -1 -1
468 16583 327 104408 517 25305 58 41877 100 21674 849 4095 -1 -1
468 35164 658 29813 16 39056 259 2415 -1 -1
469 138216 679 85994 -1 -1
469 19673 586 14839 87 74529 129 28110 692 20976 -1 -1
469 54705 659 2447 239 239483 540 32800 -1 -1
470 3759 126 173577 435 65684 -1 -1
470 112615 130 126592 -1 -1
470 73779 105 38724 463 57139 219 77951 -1 -1
470 76101 753 102469 -1 -1
471 151261 251 21040 747 10861 166 262866 -1 -1
472 40848 807 139348 90 86930 641 8088 -1 -1
472 33993 369 134601 962 64092 -1 -1
472 101324 31 44134 663 46100 -1 -1
472 75416 439 111501 370 13109 70 39236 431 1874 -1 -1
473 99413 487 2979 837 71191 -1 -1
473 25113 745 115258 -1 -1
473 29978 175 24757 300 39287 711 10314 -1 -1
474 25102 284 170652 806 21827 -1 -1
474 29898 826 33990 -1 -1
475 51149 589 45914 414 68528 184 18129 95 46720 -1 -1
475 23375 445 1270 817 37825 26 40737 864 34178 -1 -1
475 5295 60 26573 148 30406 501 38266 -1 -1
475 49687 549 32620 597 149727 711 102052 -1 -1
475 10952 439 57746 55 188927 544 39287 -1 -1
476 171065 744 52896 231 67542 345 24548 745 1393 -1 -1
477 36017 5 112056 435 54765 423 78271 -1 -1
477 25264 91 20805 818 27483 -1 -1
477 21386 46 118837 204 52379 226 35577 956 4911 -1 -1
477 14532 688 122990 926 55569 -1 -1
478 78366 222 19668 389 100013 857 98739 -1 -1
478 92928 121 95695 287 3783 887 19459 -1 -1
479 22065 812 3495 -1 -1
479 2767 5 60999 321 29576 837 97344 -1 -1
479 32191 41 17176 306 14929 316 106206 -1 -1
479 23479 78 133125 920 7650 -1 -1
479 158781 526 13583 827 28305 -1 -1
480 10162 104 36646 485 39767 722 95041 -1 -1
480 77160 925 81890 820 111049 -1 -1
481 109455 575 190571 773 5498 -1 -1
481 17281 653 213948 -1 -1
481 95409 162 25648 326 42427 761 22710 -1 -1
482 150090 895 5969 -1 -1
482 6032 424 63410 385 68327 469 40627 895 46222 -1 -1
483 85313 926 2626 -1 -1
483 55648 526 121974 658 9383 335 87057 141 51545 12 33300 677 7476 -1 -1
484 18645 688 11559 518 134550 100 67775 733 25342 -1 -1
484 52552 458 50925 715 61990 -1 -1
485 196637 105 44120 194 58349 -1 -1
486 28860 785 25198 -1 -1
486 312101 854 148333 -1 -1
487 1927 330 206210 812 93356 -1 -1
487 37320 977 33537 192 41433 60 1404 489 65111 -1 -1
487 68313 875 70164 -1 -1
487 53624 541 56236 142 64115 748 57985 -1 -1
487 32929 405 88607 289 18764 386 93473 -1 -1
488 138058 433 60782 525 17813 252 46776 865 73538 -1 -1
488 93941 146 19370 231 8116 274 26116 561 28321 -1 -1
489 36983 803 26467 447 90286 96 86791 715 6072 -1 -1
489 24755 322 71216 942 53217 -1 -1
489 104435 218 315925 -1 -1
489 30839 830 84471 -1 -1
490 9604 124 19991 167 92165 917 43858 -1 -1
490 26979 121 154296 381 84074 -1 -1
490 2199 41 86967 775 9519 -1 -1
490 223515 619 58248 440 73 944 3698 -1 -1
491 56237 259 9904 490 11446 126 420 780 22701 -1 -1
491 68160 273 35009 453 74144 -1 -1
491 4505 295 10201 161 61659 154 4549 -1 -1
492 68410 514 7573 949 6891 -1 -1
492 21588 880 16282 439 12475 205 53243 526 1363 533 32908 -1 -1
492 54401 733 9515 721 71545 851 13730 -1 -1
493 33025 946 269915 -1 -1
493 162990 229 200596 -1 -1
494 49682 611 22617 780 26216 184 68596 708 118259 -1 -1
494 367634 495 6958 575 1321 -1 -1
495 56992 927 275037 -1 -1
495 36140 951 107786 -1 -1
495 31751 182 16977 594 54958 -1 -1
496 100989 556 17253 807 15577 381 8036 204 71788 897 50736 -1 -1
496 36392 393 40146 214 132776 -1 -1
497 277244 367 20528 152 12706 337 95300 -1 -1
498 65917 283 31812 156 30638 57 14180 365 98935 -1 -1
498 15828 753 9109 192 48592 50 12787 761 20628 -1 -1
498 39279 92 3927 812 81178 -1 -1
499 49041 231 11843 782 81946 -1 -1
499 19933 858 74674 584 220383 -1 -1
500 75102 805 77846 -1 -1
500 119585 931 236571 -1 -1
501 132357 186 41151 268 2554 177 2545 597 15730 -1 -1
501 32483 425 26438 161 18429 612 4116 -1 -1
501 173608 745 66504 -1 -1
502 105120 917 2104 -1 -1
502 20595 23 87824 666 17440 -1 -1
502 10071 990 13074 -1 -1
502 22493 595 64042 486 160162 -1 -1
503 29643 602 283593 -1 -1
503 122284 2 9192 362 118136 552 30236 -1 -1
503 51776 644 133472 -1 -1
503 26439 990 914 -1 -1
504 126453 497 120229 -1 -1
504 39625 792 7096 934 16955 -1 -1
505 18610 719 232745 895 13322 -1 -1
505 264431 605 157485 -1 -1
506 89497 425 18630 893 243604 -1 -1
506 179603 680 64968 911 76638 -1 -1
507 2085 443 23817 205 89399 872 70543 -1 -1
507 99488 435 21181 352 70452 847 18435 -1 -1
507 252363 849 70300 -1 -1
508 173860 854 59105 -1 -1
508 128737 717 102458 -1 -1
509 8741 739 104144 898 64468 -1 -1
509 342827 544 136888 -1 -1
510 201137 28 37507 974 6054 -1 -1
510 55637 0 2657 61 47165 992 32329 -1 -1
511 94545 530 109317 298 41968 363 30636 194 40906 527 15449 -1 -1
511 137824 315 2344 442 62474 810 40933 -1 -1
512 31742 510 158848 558 10167 -1 -1
512 48716 210 21816 317 47795 478 17308 538 84554 -1 -1
513 32524 220 147803 144 151274 458 16718 -1 -1
513 61213 537 30838 758 17319 -1 -1
513 72449 406 110267 -1 -1
513 33488 983 94950 -1 -1
513 54408 548 37352 572 27371 -1 -1
514 41745 345 81110 798 2317 -1 -1
514 1760 489 11300 521 7187 594 70911 -1 -1
514 39766 131 9962 282 18004 524 45519 -1 -1
514 15101 547 59919 407 41951 870 60374 -1 -1
514 19984 992 22164 -1 -1
514 89536 73 69115 551 79223 -1 -1
515 40113 901 36485 482 233505 910 29692 -1 -1
515 51297 936 58906 -1 -1
515 31498 558 56781 647 145983 -1 -1
515 106736 918 148553 -1 -1
516 270 901 11522 296 25079 445 92913 709 55994 -1 -1
516 29933 838 127453 669 2772 283 36783 415 18559 -1 -1
516 22115 138 11245 849 94886 420 155776 431 80523 249 48239 -1 -1
516 84467 637 99004 312 26118 754 167981 -1 -1
516 27309 327 65729 762 14896 -1 -1
517 155077 34 97333 805 3497 -1 -1
518 36553 137 58154 104 57198 9 54723 75 68933 -1 -1
518 25634 323 9354 295 56462 110 37129 817 22755 -1 -1
518 141450 329 7049 555 10212 546 26997 -1 -1
519 87535 195 41838 118 189189 -1 -1
519 13848 224 23092 346 105991 -1 -1
519 8315 376 124365 -1 -1
520 99032 724 12709 188 192878 968 56338 -1 -1
520 67064 127 76606 353 154760 181 39554 -1 -1
521 3493 860 36140 853 78464 -1 -1
521 72408 331 30972 144 71260 373 99971 250 67512 -1 -1
521 69787 978 66004 -1 -1
521 3056 527 1868 870 119376 -1 -1
522 32467 165 237915 600 19376 -1 -1
522 291216 585 73075 423 107198 789 2576 -1 -1
523 73977 852 10157 -1 -1
523 56292 293 32730 105 57896 -1 -1
523 10506 601 14225 552 14649 578 56201 -1 -1
523 181495 457 78738 707 114741 -1 -1
524 49079 361 86137 670 68211 -1 -1
524 11897 131 74593 313 11968 581 63588 -1 -1
524 5318 656 4308 360 13719 991 49354 14 108385 407 42900 -1 -1
525 32239 868 64824 388 87723 544 20387 -1 -1
525 4244 227 37060 870 24357 29 50287 184 43853 931 91137 -1 -1
525 107765 778 38077 -1 -1
525 53837 66 8622 896 104144 -1 -1
526 81657 946 42822 -1 -1
526 22597 99 76601 312 3322 462 15020 971 106047 -1 -1
526 90342 871 234554 -1 -1
527 104290 670 42428 793 95581 -1 -1
527 160059 164 80630 146 9626 -1 -1
528 16723 853 34306 -1 -1
528 90729 127 56808 724 11345 -1 -1
528 57280 16 41701 398 2932 781 19728 -1 -1
529 242294 274 63788 553 73193 -1 -1
530 1581 512 171465 951 20469 -1 -1
530 98046 409 63136 319 5389 701 18926 -1 -1
530 46458 553 53570 909 107386 -1 -1
531 41203 206 6311 674 63100 -1 -1
531 4071 504 75264 155 67135 995 69333 -1 -1
531 34861 70 24541 805 5067 -1 -1
532 275908 718 3895 526 83844 51 21073 738 61969 -1 -1
533 2320 315 61476 95 39760 283 77987 -1 -1
533 90765 331 116226 131 74920 468 8660 -1 -1
533 138586 431 62786 878 127404 -1 -1
534 38730 800 19403 753 21020 935 214699 -1 -1
534 76778 51 7835 595 5735 -1 -1
534 148039 48 33017 473 10437 332 87787 -1 -1
535 86897 248 9362 926 64584 -1 -1
536 21229 627 65107 189 41765 648 62729 114 41524 928 3631 -1 -1
536 17539 106 17282 680 102798 -1 -1
536 5505 367 41515 149 1448 506 74837 773 15287 -1 -1
536 22994 574 22755 854 15411 767 1967 654 88161 446 31477 756 21040 -1 -1
536 89144 149 32436 666 64587 -1 -1
536 41746 166 20089 99 40685 306 156888 -1 -1
537 18609 911 179003 452 2565 767 263127 -1 -1
537 36483 791 19478 753 7259 845 194 -1 -1
537 3347 917 67789 -1 -1
537 122019 997 48288 -1 -1
538 562 761 19686 751 102733 -1 -1
538 33981 519 31296 40 20546 16 10789 45 2125 790 15542 -1 -1
538 78898 764 16972 278 84060 349 63981 496 46924 -1 -1
539 176435 445 20628 259 35852 269 157714 -1 -1
539 14395 255 148694 390 2457 726 75535 -1 -1
540 21563 724 55700 822 39263 805 8131 754 57937 -1 -1
540 159168 128 2749 81 70856 101 48779 73 2331 -1 -1
540 146482 307 83069 358 12802 9 64357 8 2364 -1 -1
541 1416 837 90116 -1 -1
541 16047 298 77333 894 76146 -1 -1
541 16498 937 384352 -1 -1
541 91894 487 10358 455 30712 609 124048 -1 -1
541 19419 333 45367 398 22681 298 69574 -1 -1
542 92148 839 29077 -1 -1
543 14571 353 41943 812 19342 786 62371 -1 -1
543 25783 625 12155 400 406724 -1 -1
543 80172 349 61804 6 57576 35 49598 67 4815 691 47089 -1 -1
544 24617 619 64113 606 184227 -1 -1
544 18883 720 38871 260 123445 346 3620 844 881 -1 -1
544 129015 458 97223 765 7043 337 48966 811 14319 -1 -1
544 16325 973 10776 -1 -1
545 4688 279 179457 701 74197 -1 -1
545 53462 793 76504 842 46901 772 125645 -1 -1
545 49549 190 34591 309 36912 -1 -1
545 26102 166 39302 827 151978 -1 -1
545 34441 444 160163 246 108551 -1 -1
546 20326 270 17839 966 65706 -1 -1
546 32146 525 2217 0 50231 57 12381 -1 -1
546 54852 439 1520 195 19619 681 3253 615 146777 -1 -1
546 75698 507 25461 541 166647 -1 -1
546 5829 794 13527 980 307854 -1 -1
547 48142 623 6938 906 195189 -1 -1
547 33698 487 17093 521 46667 300 44018 363 86352 -1 -1
547 6506 709 41793 -1 -1
547 21213 617 37499 678 82910 -1 -1
547 7562 293 148646 -1 -1
547 92063 911 47362 -1 -1
548 31386 520 76766 712 27150 -1 -1
548 699 330 6601 88 109531 180 9424 -1 -1
548 9574 291 72394 604 13348 -1 -1
548 123132 472 55092 751 132597 -1 -1
549 43246 106 33909 903 158771 -1 -1
549 28039 656 22384 515 28152 470 85697 -1 -1
549 22599 969 196993 -1 -1
549 43310 228 20374 53 26230 247 4338 205 13107 184 4605 -1 -1
550 15829 346 118755 151 27590 117 7274 923 134151 -1 -1
550 338078 221 85313 521 21977 -1 -1
551 146477 264 193844 457 2492 832 111131 -1 -1
551 21803 557 339971 -1 -1
551 7693 621 52862 868 63524 -1 -1
552 8614 775 23617 510 24365 729 195585 -1 -1
552 124434 735 155455 497 69273 213 49783 332 15431 506 99492 -1 -1
552 32044 992 166264 -1 -1
552 201672 21 225242 -1 -1
553 32162 303 7833 502 15175 -1 -1
553 33861 354 3056 235 179386 988 26426 -1 -1
553 62396 26 64682 460 31834 -1 -1
553 111140 516 31636 141 43181 307 21330 51 43130 -1 -1
554 2890 86 119332 902 68291 -1 -1
554 30219 150 49740 832 10601 -1 -1
554 32806 36 70574 839 12594 -1 -1
554 124390 4 95476 110 32974 815 9393 -1 -1
555 75796 445 7495 364 22800 570 7328 237 119300 368 19090 -1 -1
555 33829 298 77732 36 16706 0 17485 480 29457 323 58658 144 10536 -1 -1
556 17747 38 84694 537 66048 -1 -1
556 130137 2 13143 202 2747 -1 -1
556 66479 740 137036 -1 -1
557 12862 910 263677 -1 -1
557 6236 914 53254 -1 -1
557 112383 849 117804 -1 -1
557 6288 819 97672 669 69170 715 41224 -1 -1
557 48058 970 33795 232 108904 273 14825 52 32070 -1 -1
558 31722 745 64663 144 25338 369 49114 852 52124 -1 -1
558 11821 527 233377 -1 -1
558 15230 13 158397 550 61728 -1 -1
558 84474 99 52255 943 5539 -1 -1
559 25684 52 228661 33 53505 923 4518 -1 -1
560 99 24 42791 812 11328 936 139510 -1 -1
560 16251 369 23566 230 45458 270 61157 693 109421 -1 -1
560 72864 322 1422 342 15105 880 285 -1 -1
561 5267 600 16622 503 56835 227 61585 632 40117 -1 -1
561 14018 749 13106 155 6879 450 114620 22 96869 -1 -1
561 44798 585 56291 -1 -1
561 194267 280 41345 311 31514 873 13842 -1 -1
562 301615 195 9459 173 178824 -1 -1
563 64541 531 8279 191 49678 63 32802 -1 -1
563 268115 743 8132 -1 -1
564 4970 488 22438 29 64771 320 18501 -1 -1
564 164547 271 72054 208 10344 186 770 978 25767 -1 -1
565 102954 658 162295 -1 -1
566 14775 352 64455 914 61206 -1 -1
566 96478 18 14004 701 2311 -1 -1
566 8028 876 30051 -1 -1
567 39548 765 38462 859 29192 -1 -1
567 1629 361 36756 852 16050 -1 -1
567 21149 614 78734 587 49585 99 61614 700 10053 -1 -1
567 37203 20 44898 959 26896 -1 -1
567 173334 426 71700 190 4087 271 30136 -1 -1
568 68252 320 22390 759 58290 956 82286 -1 -1
569 8094 205 86394 631 491 487 58712 354 161170 -1 -1
569 105519 485 42711 590 121751 494 31850 421 98395 -1 -1
569 74686 129 215404 297 2362 66 1456 528 32382 -1 -1
570 174186 564 80951 562 15269 708 50862 -1 -1
571 39572 266 92884 661 58144 -1 -1
571 53789 221 70703 94 150902 877 14177 -1 -1
571 133523 727 30294 -1 -1
572 11802 481 25684 769 112053 -1 -1
572 10548 646 46689 368 110670 501 24604 172 164754 498 5708 -1 -1
572 29823 295 6175 796 60627 -1 -1
572 53196 620 2368 196 9523 109 139244 417 22344 -1 -1
572 9162 618 1137 628 30445 956 147852 -1 -1
572 141231 36 11661 292 10543 619 34420 757 158614 -1 -1
573 2500 597 159899 225 105391 100 40569 23 23982 -1 -1
573 113957 48 45270 592 56188 -1 -1
573 27040 29 87372 375 38561 254 13161 180 4734 620 13433 -1 -1
573 33070 995 106712 -1 -1
574 103419 452 61899 76 309556 813 34618 -1 -1
574 27112 40 10487 113 161674 535 9505 -1 -1
575 115600 872 39920 213 28745 561 164441 985 82128 -1 -1
575 30989 941 50025 117 131169 100 18124 -1 -1
576 688 828 69138 949 59160 -1 -1
576 18573 219 29779 661 16839 971 18522 -1 -1
577 12186 970 9596 201 207 899 154335 -1 -1
577 35620 698 9549 176 96984 868 115176 -1 -1
577 48484 291 85237 826 57291 -1 -1
577 151873 198 12470 359 42285 888 8061 -1 -1
578 114010 71 191307 431 36219 -1 -1
579 15216 186 45928 799 878 614 64342 529 38228 345 4948 476 2902 373 49569 -1 -1
579 35445 571 12363 606 1457 139 181805 -1 -1
579 53228 251 111127 196 171257 119 1187 192 10400 666 8235 -1 -1
580 32448 995 107774 459 163310 375 82567 786 52758 -1 -1
580 33080 378 7935 957 48591 -1 -1
580 39475 993 16168 -1 -1
580 249595 530 34271 161 29282 77 21096 -1 -1
581 96813 909 4635 714 45479 800 33118 -1 -1
582 37351 312 2519 703 101474 -1 -1
582 73599 294 25932 591 66716 -1 -1
583 10493 724 59564 983 30635 283 17889 767 39240 662 28847 930 44521 -1 -1
583 26137 918 32277 959 47042 -1 -1
583 151429 872 12884 886 18266 -1 -1
584 39248 398 60865 87 80099 982 1732 -1 -1
584 97685 605 104563 59 94786 577 65234 -1 -1
584 69384 407 17385 645 15515 225 9843 727 112995 -1 -1
585 776 345 70773 210 163811 286 23654 -1 -1
585 62042 129 35709 376 42446 813 54760 -1 -1
585 50631 563 8308 365 73360 842 83374 -1 -1
585 37873 649 51281 458 36592 854 47063 -1 -1
585 115917 249 153396 66 8911 48 25657 -1 -1
586 16860 638 115068 35 69863 774 4905 -1 -1
586 14140 217 42810 922 11067 -1 -1
586 11506 518 30537 945 37725 -1 -1
586 112015 299 131596 858 130093 -1 -1
586 61047 940 19902 -1 -1
587 62434 312 33259 85 26959 786 62572 -1 -1
587 175 120 33347 701 31168 -1 -1
587 46905 652 65918 373 5001 734 23422 -1 -1
587 891 579 42467 878 157306 -1 -1
588 73723 672 39104 346 21833 430 10561 820 16779 -1 -1
589 12722 2 114267 4 25828 870 6205 -1 -1
589 49128 173 13105 298 53831 294 16262 -1 -1
589 8583 695 13346 685 63703 90 138172 959 68579 -1 -1
590 47491 589 16732 683 59422 228 66293 299 25229 967 2164 -1 -1
590 138683 324 19238 411 22781 392 165574 117 17176 805 23455 -1 -1
591 19935 78 90133 424 14870 552 60713 -1 -1
591 70219 805 13210 431 37349 512 10143 317 100726 -1 -1
592 201784 381 3066 800 64826 -1 -1
593 54530 389 6015 555 21200 791 170947 -1 -1
593 57366 493 2027 462 40378 884 24226 -1 -1
593 120842 805 25483 -1 -1
593 83281 804 3857 -1 -1
594 45905 504 41016 415 114696 47 27439 841 62089 -1 -1
594 21803 804 81972 -1 -1
594 58169 666 170356 395 105964 322 5187 202 16509 205 132 434 22021 -1 -1
594 298164 369 37535 987 74876 -1 -1
595 42837 446 66675 87 73203 743 2916 635 23616 993 134127 -1 -1
595 115088 185 24160 204 39002 538 51644 892 79560 -1 -1
596 13101 613 107292 65 68655 122 84392 223 840 -1 -1
596 313473 661 14219 842 26276 -1 -1
597 35185 158 300180 852 28179 -1 -1
597 27125 773 36887 -1 -1
597 280 697 27348 770 128156 -1 -1
598 6310 302 83932 676 84198 -1 -1
598 105988 521 100801 44 25135 574 688 -1 -1
598 29751 783 26226 -1 -1
599 96741 564 8184 598 41079 661 27255 564 26405 247 70323 162 7928 434 590 -1 -1
599 4258 895 245 -1 -1
599 104307 473 63975 490 234966 -1 -1
600 14292 711 139439 318 46744 926 20903 -1 -1
600 2340 867 28153 403 103381 640 23616 581 3285 804 26922 -1 -1
600 113584 211 298842 887 53769 -1 -1
600 65845 877 294775 -1 -1
601 85510 604 14332 595 128332 217 5525 564 19932 -1 -1
601 16998 773 1112 293 162435 723 20773 -1 -1
601 76027 473 128868 119 4916 825 20107 -1 -1
602 36392 556 22645 733 83858 -1 -1
602 78570 433 9392 638 2890 154 309420 757 4396 -1 -1
603 150223 832 191285 -1 -1
604 67360 824 79053 664 22328 152 51516 553 23807 360 9211 880 74712 -1 -1
604 103545 939 173221 -1 -1
605 19276 705 22593 506 33388 515 14241 -1 -1
605 13561 891 86856 783 33293 433 141783 300 6433 798 29080 -1 -1
605 153941 883 197959 -1 -1
606 65337 530 61374 631 10360 -1 -1
606 98290 246 14237 978 110150 -1 -1
606 5496 691 64386 269 38070 587 7592 -1 -1
606 47994 874 129650 -1 -1
607 9818 358 130237 753 4882 230 48648 238 33140 485 3193 -1 -1
607 178929 410 52584 479 33260 948 54435 -1 -1
607 64427 604 8324 512 29723 136 29560 323 14819 -1 -1
608 60242 74 20844 871 7705 -1 -1
608 169574 813 117209 -1 -1
609 7614 181 15918 187 47835 -1 -1
609 118312 703 75601 925 12122 -1 -1
609 148709 23 53 314 91621 -1 -1
610 172517 338 142351 460 29970 699 28710 -1 -1
611 59944 982 51955 -1 -1
611 6674 671 181972 900 7750 -1 -1
611 51048 793 79611 -1 -1
611 23863 552 10870 219 5476 311 104099 -1 -1
611 64097 183 280534 574 12191 -1 -1
612 14038 182 119096 941 18286 -1 -1
612 54586 295 33821 421 38719 514 47163 -1 -1
612 15606 856 54213 158 4797 618 156905 -1 -1
612 15023 403 2892 611 13630 766 182 -1 -1
612 89772 478 62150 929 10306 -1 -1
613 5216 348 28845 431 120628 671 93542 -1 -1
613 42200 384 35988 857 43275 -1 -1
613 26640 604 7439 731 62314 925 230671 -1 -1
613 4002 809 116791 564 4830 116 16507 409 91585 464 61125 -1 -1
613 17224 341 2977 653 37893 737 107916 -1 -1
614 35426 18 16517 672 11104 -1 -1
614 105593 796 50553 38 78289 274 7373 581 1901 -1 -1
614 24099 514 118806 303 71003 965 42354 -1 -1
615 281953 133 2710 17 52333 410 98572 794 44478 -1 -1
616 23132 834 91657 -1 -1
616 37898 422 68921 190 56996 -1 -1
617 10019 576 178402 411 36534 136 96774 187 28713 970 36051 -1 -1
617 10247 422 101656 614 55616 924 128478 -1 -1
617 64959 506 123183 582 120034 -1 -1
617 191867 615 95627 471 43905 349 27414 589 70184 -1 -1
618 38706 468 76424 131 2890 364 90605 -1 -1
618 113174 522 24350 642 15010 702 40591 -1 -1
618 165566 110 23904 923 56914 -1 -1
619 43247 215 2584 793 42733 -1 -1
619 534 75 265899 527 2980 -1 -1
619 32820 396 21034 992 3907 -1 -1
619 200669 193 20564 771 3741 -1 -1
620 35899 884 53047 -1 -1
620 26553 999 83456 -1 -1
620 47754 390 2256 874 56151 549 143880 335 15134 577 27592 -1 -1
621 224147 241 39699 345 5405 982 136820 -1 -1
622 7240 733 67306 -1 -1
622 60762 285 19449 199 72318 504 195276 -1 -1
622 15170 578 106316 953 106098 -1 -1
622 236438 479 41566 624 45891 -1 -1
623 89826 474 108462 546 14000 395 13693 347 16252 623 7775 -1 -1
623 29211 732 7478 88 62447 443 9033 142 35170 429 36961 -1 -1
623 10235 664 63292 -1 -1
623 19194 273 56308 951 47069 -1 -1
623 88136 479 55011 988 96718 -1 -1
624 8015 712 27117 544 14448 60 54703 536 72571 -1 -1
624 138092 601 131493 -1 -1
624 88701 26 15473 804 52762 -1 -1
625 101230 111 274318 -1 -1
625 46631 372 60959 186 3259 206 76650 614 30525 -1 -1
625 64789 698 2757 742 70825 -1 -1
626 133405 524 97690 258 38445 343 46481 834 92068 -1 -1
626 182212 376 8730 815 77769 -1 -1
627 193606 30 53831 745 9298 -1 -1
628 36282 810 120269 238 9549 283 11179 206 11226 919 14900 -1 -1
628 72249 763 79472 970 143141 -1 -1
628 75233 573 112115 817 128856 -1 -1
629 14141 569 305793 -1 -1
629 123405 990 148063 -1 -1
630 141782 137 46784 412 50035 119 46646 783 6667 -1 -1
630 74951 970 29504 -1 -1
631 79154 945 63705 -1 -1
631 1477 495 77726 342 112918 -1 -1
631 119570 3 28780 867 1309 -1 -1
631 55972 116 51107 928 79027 -1 -1
632 63082 196 49303 834 84862 437 129035 610 35298 -1 -1
632 77416 304 165174 945 130524 -1 -1
633 71537 477 34083 623 4019 700 3136 736 64069 -1 -1
633 84216 693 101064 96 18958 151 159988 -1 -1
634 83842 112 12536 645 96751 -1 -1
634 43609 914 140402 -1 -1
634 30890 236 50580 963 205415 -1 -1
635 36942 247 16879 938 98478 -1 -1
635 178182 248 92553 627 138606 -1 -1
636 65403 183 57396 891 23094 -1 -1
636 62516 556 83348 766 16475 -1 -1
636 66298 754 29628 481 16740 892 22884 -1 -1
637 191462 838 14360 -1 -1
638 36495 581 6078 762 86784 -1 -1
638 128062 16 45988 555 12598 174 1777 691 152954 -1 -1
639 21110 631 108472 623 12389 600 21536 74 46710 28 24182 -1 -1
640 1236 214 75134 244 96880 471 27023 731 66765 -1 -1
640 69441 629 37340 847 82333 -1 -1
640 32085 337 33655 331 15974 147 23278 206 23701 240 17691 -1 -1
640 182083 454 196794 -1 -1
641 33253 792 204341 -1 -1
641 70221 725 261857 -1 -1
641 6310 202 141258 803 7515 -1 -1
641 164268 272 104623 976 19677 -1 -1
642 6623 980 10581 543 18152 0 91578 420 15758 -1 -1
642 58824 734 133081 -1 -1
642 252187 884 29955 -1 -1
643 50235 551 34595 95 39033 728 33158 -1 -1
643 6599 257 16804 763 189556 -1 -1
643 43128 583 43164 410 6421 561 48091 470 18091 790 79462 -1 -1
644 316723 891 106248 -1 -1
645 14215 538 97385 656 22288 972 181783 -1 -1
645 43921 683 12299 918 3480 17 95921 22 36602 122 15357 935 48272 -1 -1
645 3203 990 5519 918 53111 -1 -1
645 100255 876 17773 27 99794 665 10732 -1 -1
645 25302 740 29088 669 65046 397 9860 213 19164 587 46152 -1 -1
646 60468 868 2099 959 72995 -1 -1
647 166586 160 332041 543 8181 -1 -1
647 51199 747 20757 462 443 282 1238 934 2790 -1 -1
648 10726 861 41125 365 10213 629 3949 615 269 448 5738 517 7747 333 4737 412 70928 -1 -1
648 34960 549 66486 529 50889 27 1800 864 55144 -1 -1
648 12508 915 59060 886 56963 143 91252 202 42980 648 7456 -1 -1
648 128460 180 26221 250 5284 -1 -1
649 66367 595 6572 547 93630 372 139415 -1 -1
649 77904 963 16701 946 54543 -1 -1
649 51284 949 2653 -1 -1
650 9510 817 28939 36 26284 868 95177 -1 -1
650 55577 682 304137 -1 -1
650 93152 677 25584 265 112368 784 36637 -1 -1
650 898 231 63323 74 115648 -1 -1
650 14 273 61764 563 42650 716 13034 -1 -1
650 2665 578 84305 844 9620 -1 -1
651 2074 880 142735 915 6758 134 90 951 100642 -1 -1
651 70524 801 69849 881 153726 -1 -1
651 236919 898 7791 -1 -1
652 70295 8 13913 276 33368 703 1297 683 35861 922 14167 -1 -1
652 57854 373 8939 746 60342 -1 -1
652 81578 920 6434 -1 -1
653 2145 984 408 -1 -1
653 25025 83 60780 155 15904 15 19229 -1 -1
653 1473 37 135672 637 47024 -1 -1
653 168376 452 131928 163 163083 -1 -1
654 108331 736 23709 642 8921 342 2047 881 150818 -1 -1
654 36988 279 89663 225 23631 203 109251 -1 -1
655 33870 710 266926 -1 -1
655 45874 703 18898 681 35596 -1 -1
655 137831 810 159419 -1 -1
656 84959 287 7686 19 28745 132 109598 797 11336 -1 -1
656 2277 197 14600 873 95631 -1 -1
656 300 351 5918 452 23711 40 66220 0 75752 -1 -1
656 47501 456 165046 613 12444 850 179982 -1 -1
656 1805 796 49988 665 111062 -1 -1
657 42712 968 52115 798 45030 69 208165 681 69556 -1 -1
657 87820 727 6850 45 7438 892 44217 -1 -1
658 102720 629 93610 794 18712 616 298344 -1 -1
658 16613 449 255945 848 19365 -1 -1
658 77926 477 14521 887 66834 -1 -1
659 25251 505 107789 752 134644 -1 -1
659 23018 380 124445 471 13694 730 78440 -1 -1
659 159358 624 4081 315 108841 553 49209 -1 -1
660 59817 22 40111 289 11379 815 78614 -1 -1
660 159969 971 40197 -1 -1
661 7155 693 10927 885 117934 -1 -1
661 432 277 73976 788 73883 -1 -1
661 37939 912 55660 393 33656 276 46220 510 62990 -1 -1
661 37323 334 5894 22 53303 623 34557 -1 -1
661 65155 649 126460 -1 -1
662 2233 316 60763 227 173868 965 21129 -1 -1
662 171959 129 36330 141 94649 68 21823 493 41757 -1 -1
663 27818 662 73235 168 10696 184 14633 265 66991 -1 -1
663 237084 202 6000 275 98515 558 52720 -1 -1
664 129818 813 54036 900 9104 977 21098 -1 -1
664 8994 679 70455 -1 -1
665 9573 605 46234 762 18374 -1 -1
665 75927 462 50095 497 7703 933 62486 -1 -1
665 19634 750 106304 -1 -1
665 17598 375 26925 566 12226 564 25888 976 36289 -1 -1
665 109759 84 89834 919 28099 -1 -1
666 46302 874 14106 969 56381 -1 -1
666 117887 248 14015 107 8920 102 14427 986 13661 -1 -1
667 18403 295 13938 672 14336 274 56789 698 31931 -1 -1
667 4950 588 45530 549 42921 381 7873 660 12271 -1 -1
667 17874 302 74339 524 180350 882 22032 -1 -1
667 38214 637 131528 -1 -1
667 4193 895 18408 336 114539 929 18906 -1 -1
667 121084 645 22158 345 27339 802 21160 -1 -1
667 56630 829 102608 -1 -1
668 17392 717 226010 -1 -1
668 308025 526 44395 896 122578 -1 -1
669 30883 280 39820 912 164661 -1 -1
669 32758 555 179866 70 3594 489 127489 387 71652 443 29633 -1 -1
669 8319 964 174508 -1 -1
669 4787 217 15869 889 10326 -1 -1
669 46538 696 33311 834 76329 -1 -1
670 37069 857 35634 -1 -1
670 168044 342 46558 805 30656 -1 -1
671 53994 499 30573 681 18099 104 4578 642 126925 -1 -1
672 147614 115 13919 538 49695 50 30704 248 63497 696 37001 -1 -1
672 29695 823 1215 457 12587 984 38411 -1 -1
673 31535 270 18844 80 7523 500 62827 508 98509 -1 -1
673 222714 823 85848 -1 -1
674 8309 725 43277 921 23679 700 100154 872 19127 -1 -1
674 165319 323 34515 758 41988 -1 -1
675 6793 394 47812 264 183401 -1 -1
675 29503 88 127994 509 52975 -1 -1
675 79876 756 28670 617 7706 412 82487 10 134661 -1 -1
675 10809 660 59398 110 31150 835 47899 -1 -1
675 66872 259 11778 802 20275 -1 -1
676 27990 869 117580 403 13284 47 26951 558 54903 -1 -1
676 69336 187 26473 423 2270 276 24625 719 40811 -1 -1
676 93093 138 22273 236 114463 399 67852 -1 -1
676 75846 541 174 200 76984 883 60402 -1 -1
677 27168 812 28015 538 15004 970 23429 -1 -1
677 32971 548 170199 540 13559 312 129740 890 19496 -1 -1
677 63998 663 149563 -1 -1
677 92599 899 80948 -1 -1
678 22406 778 3463 525 53729 727 64334 -1 -1
678 5661 322 68204 484 17692 485 96290 270 9236 565 32803 -1 -1
678 266521 470 22581 867 14652 -1 -1
679 106758 118 38921 879 109491 -1 -1
679 53379 871 66684 -1 -1
680 96944 712 96986 637 44965 332 66759 343 5982 114 10052 599 53636 -1 -1
680 178977 416 40527 336 137514 735 42790 -1 -1
681 87404 49 149253 1 56900 652 19524 -1 -1
681 78010 133 80778 806 31612 -1 -1
682 21943 608 62085 639 124508 179 191933 957 16776 -1 -1
682 38486 325 23985 448 84748 -1 -1
682 40789 807 63742 358 155158 845 38648 -1 -1
682 6293 288 92457 159 82708 495 21801 -1 -1
682 24909 570 77551 199 59981 40 12299 -1 -1
682 88834 883 38217 -1 -1
683 172150 661 44223 507 75614 736 61112 -1 -1
684 3613 156 183785 814 54093 -1 -1
684 169692 457 20234 508 11600 51 26134 988 14828 -1 -1
685 2186 971 51549 -1 -1
685 144445 821 9787 629 18710 192 162801 513 8812 -1 -1
685 15782 574 12898 930 89454 -1 -1
686 65423 648 92024 191 55547 888 73754 -1 -1
686 13917 778 11466 679 165192 540 12434 756 55773 -1 -1
687 240105 922 56786 -1 -1
688 63455 806 3802 793 39905 181 19594 254 25396 -1 -1
688 24066 755 32912 174 91624 63 101226 619 17587 -1 -1
688 90718 962 168896 -1 -1
688 9990 540 18822 919 89128 -1 -1
689 168193 468 71034 654 58201 -1 -1
690 46913 679 44571 44 49242 479 31094 -1 -1
690 31710 440 161410 38 103469 1 92351 -1 -1
690 75979 349 29671 485 11728 597 87017 -1 -1
690 128043 473 6796 840 28941 -1 -1
691 17059 479 27675 249 30619 756 76670 -1 -1
691 13216 342 52239 271 24539 764 72423 -1 -1
691 187905 517 7715 301 24527 164 46032 933 23843 -1 -1
692 59922 360 23605 473 5526 500 7507 379 54266 224 7700 511 18690 -1 -1
692 11525 536 16553 145 9947 807 35118 -1 -1
692 87288 984 18501 -1 -1
692 6090 462 56153 633 62023 246 49708 680 42184 -1 -1
693 68116 429 222570 338 12488 117 43922 493 3876 -1 -1
693 37405 157 7257 254 44906 91 32468 612 45964 -1 -1
693 83577 120 8271 197 43214 570 12053 -1 -1
694 94123 971 27436 342 38596 268 25755 17 27852 359 47738 410 9453 -1 -1
694 47551 573 21857 277 189819 147 2789 484 38788 -1 -1
695 4357 169 94561 586 152944 -1 -1
695 10965 474 70864 464 5660 778 4914 -1 -1
696 8582 40 55026 810 101326 -1 -1
696 235373 197 71347 11 25157 -1 -1
697 77740 44 195764 777 53411 -1 -1
698 37798 761 21650 866 37181 673 9876 993 6223 -1 -1
698 112046 414 138375 791 85780 -1 -1
699 22416 876 4011 691 76743 284 136463 601 73644 -1 -1
699 3921 237 7149 720 77868 -1 -1
699 12231 390 144452 385 101607 263 176267 -1 -1
699 57807 882 14079 198 103279 259 512 849 678 -1 -1
700 74401 604 20948 590 50086 900 74375 -1 -1
700 31125 287 12487 625 139526 204 31928 443 5976 385 91159 -1 -1
701 37780 137 214325 248 6409 -1 -1
701 83747 770 32189 78 82594 610 46704 -1 -1
701 4863 64 36206 480 221369 873 23706 -1 -1
702 277025 600 50041 847 18505 -1 -1
703 164588 516 47434 775 51031 -1 -1
703 6928 253 28272 847 31750 -1 -1
704 178111 749 397390 -1 -1
705 117542 729 90134 34 12037 260 208052 991 68865 -1 -1
706 48908 646 19552 993 101722 -1 -1
706 2157 826 119609 -1 -1
706 16764 106 2956 306 432 662 5586 -1 -1
706 96970 473 5806 386 6918 130 51093 614 31970 -1 -1
707 32845 132 184532 773 40707 -1 -1
707 141436 706 34620 782 111702 -1 -1
708 804 90 76176 414 173528 -1 -1
708 16163 481 12486 274 84996 958 63378 -1 -1
708 193859 547 28429 985 34034 -1 -1
709 114496 543 19901 210 19927 356 33290 -1 -1
709 54857 272 138322 607 5481 130 8119 704 9624 -1 -1
709 89107 134 27010 981 125815 -1 -1
710 17140 559 303097 389 30284 360 9044 224 107584 49 2495 718 14364 -1 -1
710 57152 205 57218 515 78 761 13613 -1 -1
710 74773 35 88657 888 8140 -1 -1
711 38184 949 11434 -1 -1
711 21104 98 40077 283 11952 766 68276 -1 -1
711 110667 601 35904 765 255343 -1 -1
711 71372 520 43981 114 35945 104 15789 391 1131 673 57142 -1 -1
712 118323 96 100868 753 103986 -1 -1
712 52832 334 40432 586 35193 -1 -1
713 55813 738 34451 295 8316 962 100217 -1 -1
713 144685 342 55247 857 55309 -1 -1
714 60608 112 168471 278 1835 156 84737 669 10302 -1 -1
714 85840 748 98672 -1 -1
715 126092 935 151574 -1 -1
716 41521 536 39266 314 93661 234 14312 311 43441 436 100981 -1 -1
716 14268 782 41718 386 149514 162 36163 122 26598 -1 -1
716 46954 406 28179 905 146834 -1 -1
716 15319 818 51848 498 190190 545 111856 -1 -1
716 95796 915 229519 -1 -1
716 43864 421 35503 337 9635 366 174683 -1 -1
717 20444 948 152572 -1 -1
717 58374 901 25484 -1 -1
717 65537 134 24836 57 121460 34 22678 442 10443 -1 -1
717 56288 225 7925 202 4058 114 24699 648 21740 -1 -1
717 7634 439 2758 59 22377 184 52250 152 13852 -1 -1
718 744 705 22029 842 52712 -1 -1
718 78715 479 32640 771 177974 -1 -1
719 31107 835 23256 847 13970 474 44062 101 46442 102 24529 300 3103 -1 -1
720 90031 700 52139 846 32319 897 21378 -1 -1
720 2524 11 52951 530 9185 -1 -1
720 228204 781 142268 -1 -1
721 36919 272 67777 547 32366 934 32283 -1 -1
721 184843 628 1838 78 18986 614 36917 -1 -1
721 39911 274 29888 695 60148 -1 -1
722 287665 785 3998 396 225294 215 64480 -1 -1
723 7441 129 4576 797 36698 -1 -1
723 20430 991 13242 446 30496 845 210965 -1 -1
723 20945 481 44808 257 115652 128 36646 517 226 -1 -1
723 7237 919 20563 71 1318 299 12247 644 64496 -1 -1
723 324239 286 69152 814 6629 -1 -1
724 60273 368 15302 999 216736 -1 -1
724 19301 471 127057 484 27377 941 99482 -1 -1
725 29459 51 56252 950 154032 -1 -1
725 40529 771 9418 570 34727 762 10952 977 23303 -1 -1
725 8238 296 394520 257 22789 -1 -1
726 11861 884 34523 -1 -1
726 27591 739 42044 517 643 559 62027 838 44361 -1 -1
726 11011 306 126089 565 65247 -1 -1
726 44434 939 27155 685 12875 283 30586 866 205730 -1 -1
726 85410 36 32019 326 49207 131 29508 713 13026 -1 -1
727 3448 319 37810 55 5324 743 38442 707 63994 -1 -1
727 48869 640 47718 356 16480 538 12865 261 81706 13 105016 -1 -1
727 55367 728 222927 -1 -1
727 8709 333 36389 888 43288 -1 -1
727 40539 149 11117 357 92829 350 44055 -1 -1
728 9146 24 155221 759 55408 -1 -1
728 139170 413 47959 673 12505 521 34683 522 118044 -1 -1
728 9173 66 54238 253 97485 -1 -1
729 6891 503 40354 10 90835 605 83522 -1 -1
729 14840 797 111733 222 189493 308 7647 94 28969 -1 -1
729 42490 898 111345 9 1127 76 4389 110 2908 948 29591 -1 -1
729 16345 31 24453 210 75508 476 167530 422 83250 953 43461 -1 -1
729 17025 174 96651 936 9995 -1 -1
729 55288 612 90621 214 40009 564 2166 -1 -1
730 190664 880 31470 -1 -1
730 9139 348 62972 843 73046 -1 -1
731 42944 565 114602 851 3285 -1 -1
731 16857 158 25778 982 49238 -1 -1
731 30003 493 117132 718 25082 -1 -1
732 25452 479 10432 578 202 890 211678 -1 -1
732 121892 691 40648 743 33207 -1 -1
732 42181 793 38210 972 50447 -1 -1
733 6899 158 583 972 27445 -1 -1
733 22674 914 21115 387 21557 415 78218 107 59137 -1 -1
733 211976 83 81592 417 15969 -1 -1
734 39913 221 156247 622 280390 -1 -1
734 8774 99 19883 147 594 360 3061 -1 -1
734 206643 799 35207 924 20842 -1 -1
735 58998 103 58808 564 55114 -1 -1
736 13491 927 47676 325 19043 300 15550 547 36551 -1 -1
736 23512 161 47819 852 71184 -1 -1
736 39708 900 3707 107 8215 152 16372 383 8332 -1 -1
736 34029 655 57442 519 45344 418 80452 255 20698 158 34032 -1 -1
737 20777 366 28475 822 81593 -1 -1
737 10225 227 108680 353 52674 -1 -1
737 22339 845 18198 295 15772 350 55860 442 95186 -1 -1
737 16477 348 23418 12 6925 953 161959 -1 -1
737 71067 754 5128 178 133788 748 30086 -1 -1
737 89751 875 58879 -1 -1
738 76219 647 34549 905 62349 -1 -1
738 35183 993 3777 386 29827 129 65676 715 26361 -1 -1
738 10182 551 63663 316 51404 824 101769 -1 -1
739 16314 140 104118 382 165 689 38151 -1 -1
739 27639 492 80380 521 44156 976 17914 -1 -1
739 24162 706 10093 603 113638 -1 -1
740 90117 766 47414 -1 -1
740 34476 657 75320 163 54470 608 39995 -1 -1
740 69045 436 225854 908 1326 -1 -1
741 71452 413 46136 602 53502 -1 -1
741 66853 345 1248 469 96254 112 28119 712 23780 -1 -1
741 4079 191 148176 645 106824 -1 -1
742 14236 978 43210 114 95706 80 209338 831 1632 -1 -1
742 126268 738 23027 437 29259 408 24023 670 10862 -1 -1
742 62375 660 49080 835 25422 -1 -1
743 201635 739 247978 -1 -1
744 209404 109 26385 635 48871 -1 -1
744 22695 579 17695 117 86688 271 64177 213 21355 -1 -1
745 101679 842 8228 911 37200 -1 -1
745 7654 630 157870 45 74038 375 14765 -1 -1
746 30988 270 120507 764 121378 -1 -1
746 28717 776 120961 -1 -1
746 12281 236 173395 840 39827 -1 -1
746 56451 773 54335 362 17619 485 27962 662 22065 -1 -1
747 107870 427 329199 914 80127 -1 -1
748 16360 380 89881 647 5652 887 41612 -1 -1
748 220375 582 22533 467 139873 68 13704 571 53093 -1 -1
749 15166 46 25441 675 6224 312 78814 430 27941 802 43317 -1 -1
749 8716 181 46020 631 43833 -1 -1
749 113674 859 8978 -1 -1
749 9654 394 119288 446 18260 633 101362 -1 -1
750 69048 55 6115 772 105606 54 112827 487 104312 -1 -1
750 6032 34 42808 436 17818 -1 -1
750 103123 349 102527 587 12544 -1 -1
751 4101 705 28227 805 25433 -1 -1
751 2553 854 45309 173 51143 331 7733 683 76395 -1 -1
751 105653 115 9728 583 81045 789 20664 -1 -1
752 134483 92 65581 724 21706 -1 -1
752 184184 572 20349 70 53066 537 10464 -1 -1
753 2355 771 23584 258 38284 875 18980 -1 -1
753 103034 656 28831 948 1681 -1 -1
753 34736 184 96842 316 83609 552 46839 -1 -1
753 1001 193 27108 623 73089 -1 -1
754 85638 736 100874 323 77568 191 74199 907 6161 -1 -1
754 105311 237 79353 776 83042 -1 -1
755 47100 152 33662 424 68910 -1 -1
755 27207 978 8117 334 21371 804 101496 -1 -1
755 12289 560 79825 497 21536 155 5322 109 12630 876 30143 -1 -1
755 129635 908 65449 -1 -1
756 52846 963 4520 738 5709 577 229747 -1 -1
756 156014 240 317005 730 12168 -1 -1
757 88732 528 80025 986 84052 -1 -1
757 12692 330 30852 323 91471 579 31814 -1 -1
757 90750 408 129780 238 24448 902 32057 -1 -1
758 119535 413 171895 360 51987 -1 -1
759 33781 454 103907 317 85167 532 18855 -1 -1
759 101653 185 172073 800 87901 -1 -1
759 56522 951 13883 189 65391 207 54667 823 63596 -1 -1
759 75737 265 47502 422 2090 98 151720 -1 -1
760 11825 264 19154 164 84977 321 19783 -1 -1
760 83967 664 20173 453 225139 322 71142 -1 -1
761 58223 155 102148 299 44125 164 25933 -1 -1
761 49286 952 139168 -1 -1
761 2334 157 17177 630 37047 -1 -1
761 12495 775 52971 987 42042 -1 -1
761 133407 270 34371 391 23648 801 104794 -1 -1
762 257029 986 43398 -1 -1
763 137293 554 317343 -1 -1
763 60052 844 17175 -1 -1
764 134468 587 82252 750 154345 -1 -1
765 101834 779 201210 314 69654 615 14856 -1 -1
765 17250 560 16417 690 79372 -1 -1
765 7524 1 21069 990 104042 -1 -1
766 23122 432 20477 382 6586 603 2749 758 7874 -1 -1
766 241817 107 56472 472 42916 814 1083 -1 -1
767 9784 243 314544 578 61575 -1 -1
767 237180 319 51330 49 852 799 39221 -1 -1
768 32761 387 42207 665 25294 340 246783 -1 -1
768 13905 443 61762 640 25033 331 66090 177 57920 96 8679 -1 -1
768 160520 660 70683 309 20426 687 34078 -1 -1
769 47722 42 1457 735 31710 -1 -1
770 147229 28 73891 97 4155 -1 -1
770 10419 999 48045 952 18931 289 140157 651 1431 -1 -1
771 35335 882 7873 94 37202 475 110053 -1 -1
771 39274 375 208260 408 72416 753 40981 -1 -1
771 36160 295 24240 639 63598 620 118412 -1 -1
772 13027 870 2513 827 9517 145 19794 89 133871 -1 -1
772 88331 930 29237 538 16848 807 200175 -1 -1
773 14482 138 24159 108 155847 465 53947 -1 -1
773 48945 336 24161 738 29579 947 141231 -1 -1
773 91361 184 30598 745 55729 -1 -1
773 27910 308 107672 341 12598 516 72194 -1 -1
774 17382 553 1140 623 11655 225 80099 682 36282 -1 -1
774 19616 952 18910 -1 -1
774 47380 978 698 920 41593 654 80760 488 169160 -1 -1
774 213044 817 3174 -1 -1
775 142258 519 39969 761 88800 -1 -1
776 11107 677 75464 824 74230 -1 -1
776 61909 650 154849 513 187224 -1 -1
776 17567 598 161057 253 50696 783 19814 -1 -1
776 45639 589 24629 696 10831 -1 -1
777 142064 54 3076 553 50865 268 84387 632 23156 -1 -1
778 23985 312 69789 895 120376 -1 -1
778 25279 312 1234 382 133025 621 48952 -1 -1
778 47963 168 50443 694 5284 176 19515 783 31687 -1 -1
778 48889 290 169338 110 25462 938 23236 -1 -1
779 105022 603 15583 648 80721 -1 -1
780 234888 528 28039 147 1594 338 42785 987 35639 -1 -1
781 8885 558 87198 790 158821 -1 -1
781 11398 698 6860 718 41917 826 95197 -1 -1
781 3226 996 47409 325 178988 673 65121 -1 -1
781 245534 432 130714 422 14436 339 77384 -1 -1
782 41113 243 10367 856 123658 -1 -1
783 10330 616 4670 283 13108 155 43925 564 4179 266 61233 405 25862 959 46248 -1 -1
783 121985 912 66498 921 77605 -1 -1
783 63508 570 34313 310 56948 646 57806 -1 -1
784 46855 445 45514 971 24424 -1 -1
784 16820 819 33554 370 142997 102 7334 770 130133 -1 -1
784 42177 403 63604 625 80527 -1 -1
784 181167 629 84502 800 11353 -1 -1
785 62878 480 182376 79 30920 705 61765 -1 -1
785 98248 184 5957 537 65155 -1 -1
785 124693 754 9313 555 78959 65 122752 895 23792 -1 -1
786 197453 40 43545 461 58359 -1 -1
786 83318 784 149553 -1 -1
787 15421 426 23068 104 120383 558 1889 -1 -1
787 33156 714 7800 611 52997 521 3487 287 2009 554 9398 -1 -1
787 53874 170 125018 562 13057 381 8821 981 68467 -1 -1
787 88410 903 41928 330 14189 312 22254 125 29648 -1 -1
788 52961 223 42987 934 5800 -1 -1
789 33372 511 21234 285 3883 588 49004 -1 -1
789 238007 113 105179 888 53208 -1 -1
790 177904 217 26640 343 9321 603 10068 -1 -1
791 71049 986 99036 -1 -1
791 5401 209 7613 231 10191 500 12154 607 39214 -1 -1
791 86880 9 11349 466 14140 801 15985 -1 -1
792 82964 927 98437 397 7059 608 68658 -1 -1
792 113509 684 168511 304 207728 -1 -1
792 18749 773 67133 270 34490 48 89626 837 1700 -1 -1
793 16973 78 1590 590 120254 -1 -1
793 46772 400 100016 195 2878 871 51118 -1 -1
793 2077 407 141858 252 19985 684 32088 -1 -1
793 50630 176 85134 495 93451 869 52595 -1 -1
794 87962 12 223058 867 30288 -1 -1
794 10558 210 78374 720 21018 -1 -1
794 27115 341 11493 215 49752 761 16475 -1 -1
794 16120 142 55525 109 43238 390 13020 -1 -1
795 100619 835 1064 791 159485 -1 -1
796 17277 546 91189 192 47092 339 74197 559 30536 -1 -1
796 30512 613 14487 470 6439 934 74800 -1 -1
796 23972 95 14520 384 57678 175 119030 210 12208 -1 -1
796 96422 715 42954 523 81283 75 70613 368 1975 -1 -1
797 57884 892 304411 -1 -1
797 4106 775 37602 269 18323 59 13506 346 4234 705 54888 -1 -1
797 43152 606 6204 10 128906 679 65778 -1 -1
798 11011 589 6825 603 21981 323 55570 676 7194 -1 -1
798 54363 246 60124 162 130444 984 3537 -1 -1
798 42177 277 54527 362 71687 543 12138 546 54716 495 20073 484 30012 -1 -1
799 91533 801 4160 708 37091 252 2778 974 42328 -1 -1
800 207493 307 63536 245 17117 496 70113 -1 -1
801 17203 967 60143 477 485 145 40792 837 13419 -1 -1
801 59405 972 31225 425 3396 876 66096 -1 -1
801 5417 988 24200 864 22060 180 31006 99 45875 160 6307 644 1782 -1 -1
801 18326 545 11457 551 81037 337 101447 623 11492 -1 -1
802 25337 737 23424 322 36052 178 93613 -1 -1
802 2596 964 69635 191 13959 977 42089 -1 -1
802 99315 192 63756 343 73031 113 16645 -1 -1
802 39715 434 150518 939 19100 -1 -1
802 21855 89 118661 230 123513 -1 -1
803 32776 582 97501 72 50645 641 71320 -1 -1
803 59991 917 32700 -1 -1
803 24985 917 55589 -1 -1
803 82387 928 91692 -1 -1
804 16363 255 128141 829 58205 -1 -1
804 261206 901 245664 -1 -1
805 6321 253 94573 248 33664 355 10505 956 20875 -1 -1
805 140375 127 54098 278 49999 819 41082 -1 -1
805 99853 333 30136 677 75690 149 104164 453 9781 783 41770 -1 -1
806 123763 54 64229 82 272593 982 11349 -1 -1
806 25756 579 44060 442 131599 660 94204 -1 -1
806 25727 4 111942 351 23291 -1 -1
807 6454 136 48179 673 2481 786 62823 -1 -1
807 68505 4 3591 17 28555 964 191409 -1 -1
808 32149 794 6983 528 67380 717 3674 -1 -1
808 172832 93 52700 49 59396 713 61066 -1 -1
809 2323 498 32768 66 41972 634 17824 -1 -1
809 56801 901 93583 199 107952 107 27239 463 166 -1 -1
809 95003 106 103274 531 38111 404 81903 147 42534 -1 -1
810 31143 633 39708 287 62251 350 75256 901 26064 -1 -1
810 93692 806 42574 621 15434 312 12127 152 60122 978 3675 -1 -1
811 35284 799 54169 152 50574 942 133915 -1 -1
811 125326 79 31127 662 119090 -1 -1
812 75849 710 26536 809 186827 -1 -1
812 109883 604 29147 670 15592 54 14789 18 178497 -1 -1
813 79997 533 51558 612 71799 974 189015 -1 -1
813 97530 14 22758 521 16860 -1 -1
814 97060 524 63943 285 7805 466 5865 243 18591 647 2486 -1 -1
815 11839 992 15486 526 27317 532 45003 911 114791 -1 -1
815 199262 576 57286 152 33676 545 19740 477 70869 473 103860 -1 -1
816 296746 610 13710 469 11711 61 26110 85 22699 -1 -1
817 140673 222 14323 92 14496 452 163854 -1 -1
817 29033 985 931 628 113727 562 124092 509 67294 -1 -1
818 61773 523 17096 57 90931 50 191160 887 635 -1 -1
818 25557 328 138231 399 91398 649 47624 -1 -1
818 41870 321 166724 36 57 238 14148 49 4379 50 1646 -1 -1
819 76356 793 11015 539 187576 945 62135 -1 -1
819 74319 219 133899 292 57695 665 19122 -1 -1
820 66440 556 20512 885 79703 -1 -1
820 19631 925 21342 169 44561 288 204546 476 60441 -1 -1
820 53097 833 3802 446 142114 433 100661 -1 -1
820 132662 785 10234 341 99917 17 14566 186 58208 620 19267 -1 -1
821 10148 566 111828 517 37279 356 253902 996 25352 -1 -1
821 87742 203 7097 792 51839 -1 -1
821 186917 738 238941 -1 -1
822 115117 528 1487 965 108703 -1 -1
822 78273 842 7444 696 31834 544 34710 501 58519 385 36043 299 58864 -1 -1
823 127815 502 48067 95 25786 51 1495 996 52100 -1 -1
823 31208 590 6733 969 38753 -1 -1
824 22763 1 70751 91 87256 810 1003 -1 -1
824 151726 248 21804 653 41777 -1 -1
825 39026 758 5367 653 37795 235 86572 145 30046 -1 -1
825 9182 106 17963 103 41502 615 40904 -1 -1
825 5551 542 272640 246 46710 618 124512 -1 -1
825 259721 650 2755 134 77652 949 47901 -1 -1
826 12871 867 57943 110 90001 127 27238 81 3022 -1 -1
826 48193 718 86062 732 5834 229 83114 501 108085 -1 -1
826 31140 583 66319 407 51047 46 164778 -1 -1
826 8555 420 49859 536 37407 788 138898 -1 -1
826 119443 848 17410 -1 -1
827 72383 736 2361 398 23322 186 3811 222 51317 -1 -1
827 114354 342 21764 961 59343 -1 -1
828 16189 261 126547 785 43129 -1 -1
828 107123 740 33194 666 10001 718 166974 281 124234 532 37335 -1 -1
829 15284 699 109035 763 14020 627 138294 -1 -1
829 40244 715 131482 923 74481 -1 -1
829 19910 182 24068 599 9130 -1 -1
829 12220 861 33609 564 18045 345 23116 361 28020 87 32784 363 15092 -1 -1
829 16641 77 437848 765 2826 -1 -1
831 22417 994 77603 268 60108 254 69830 464 64913 476 38535 -1 -1
831 118887 341 9834 777 1621 521 11692 818 11354 -1 -1
832 170670 106 57857 132 7642 469 47270 -1 -1
832 56622 55 85040 577 15124 -1 -1
833 103694 635 154400 583 12752 770 16570 -1 -1
833 50740 26 60062 773 39957 -1 -1
833 73293 590 51725 628 56975 447 8874 517 21841 -1 -1
834 50975 114 1507 910 144184 -1 -1
834 39472 632 131355 422 24986 889 18224 -1 -1
834 68515 41 43391 816 97366 -1 -1
835 16877 205 1658 661 10484 28 117756 249 2606 37 21625 -1 -1
835 38135 165 78630 560 20947 428 22426 449 705 912 42355 -1 -1
835 42861 324 69403 649 41149 -1 -1
835 6104 674 25301 896 57148 925 85594 -1 -1
836 663 793 22786 938 127812 -1 -1
836 70958 320 150427 253 73790 426 92552 -1 -1
836 96785 123 3486 613 35619 598 165141 -1 -1
837 3995 906 7357 543 10918 186 10666 985 90583 -1 -1
837 7008 799 47956 794 97105 -1 -1
837 137486 664 91666 686 337408 -1 -1
837 4787 330 4496 483 41949 943 39232 -1 -1
837 17143 90 14170 815 76856 -1 -1
838 67756 907 302116 -1 -1
839 27242 367 128223 696 103395 -1 -1
839 13688 9 66262 148 106777 661 12763 -1 -1
840 99613 613 9208 86 81893 525 15281 837 64950 -1 -1
840 24685 307 74807 975 17269 -1 -1
840 115937 861 22954 292 7738 99 41679 -1 -1
841 32674 566 12430 959 61954 857 24871 595 60711 977 193398 -1 -1
841 44238 866 79378 368 42248 316 30401 803 58608 -1 -1
841 80118 157 53155 963 40910 -1 -1
842 11423 9 68343 972 24801 31 17875 172 6830 -1 -1
842 3850 853 33755 317 56051 471 2484 233 48885 132 138657 -1 -1
842 1716 864 47631 940 230725 -1 -1
842 60226 39 9111 921 118457 -1 -1
842 48071 753 76098 873 527 -1 -1
842 16916 746 78270 39 123694 438 21621 -1 -1
842 83628 182 9173 419 114630 389 40352 -1 -1
843 80537 256 128603 207 677 429 107568 -1 -1
843 46905 394 4308 16 92379 231 33364 -1 -1
843 67507 727 75616 101 88570 27 2236 -1 -1
843 14488 248 4127 508 94222 135 60704 620 2212 -1 -1
843 13997 850 161807 -1 -1
844 53755 203 58752 635 46677 -1 -1
844 157758 464 113538 953 10571 -1 -1
845 132958 100 71293 282 27763 560 84892 -1 -1
845 20900 163 2000 828 14490 -1 -1
846 32670 735 79941 216 39865 798 3894 -1 -1
846 37700 939 48367 390 117597 960 121331 -1 -1
846 8312 317 104867 697 65130 703 44314 -1 -1
846 29522 195 6923 66 78821 600 629 -1 -1
846 15800 735 37786 313 51301 614 75718 -1 -1
846 87859 530 67134 746 28357 -1 -1
847 73410 589 108917 174 16311 842 41636 -1 -1
847 29029 18 42273 280 143231 338 36427 467 46971 -1 -1
847 32817 967 60981 -1 -1
847 77471 66 8347 843 62841 -1 -1
848 129536 647 64317 387 51479 335 15501 666 21411 -1 -1
848 115425 339 40798 572 98937 774 74006 -1 -1
849 40906 772 6406 477 114215 638 33423 -1 -1
849 7321 960 154207 -1 -1
849 66415 58 75406 234 12867 650 30744 -1 -1
850 26359 710 41266 874 35565 896 8237 -1 -1
850 23343 37 7311 72 27276 277 52005 95 89074 341 24167 -1 -1
850 23691 325 35183 265 45090 212 848 182 58442 -1 -1
850 155254 209 93632 579 15363 -1 -1
851 24548 795 205852 835 48880 -1 -1
851 28448 424 58264 759 3360 -1 -1
851 84975 952 21060 -1 -1
851 104754 609 17120 514 169288 -1 -1
852 13705 288 3285 579 17885 564 33297 552 50179 302 86689 787 17330 -1 -1
852 30868 178 95954 546 15215 698 21356 -1 -1
852 68988 689 233894 -1 -1
852 50530 183 115574 916 44123 -1 -1
852 10242 33 206777 836 50601 -1 -1
853 17884 396 13028 228 172505 950 19260 -1 -1
853 40701 18 35353 915 6211 674 276284 -1 -1
853 62699 283 45087 610 59672 564 9182 349 8636 491 117025 -1 -1
854 13648 862 2612 744 17286 757 95005 -1 -1
854 10478 224 51187 828 85427 -1 -1
854 40662 161 85768 314 56151 223 62752 -1 -1
854 21106 15 407556 4 6823 -1 -1
855 14157 18 148268 48 19591 696 9468 -1 -1
855 194160 207 90611 948 33100 -1 -1
855 41217 318 27116 818 77651 -1 -1
856 29449 190 24477 812 65154 735 2938 348 288228 -1 -1
856 32915 51 12552 821 56344 -1 -1
856 34842 398 29536 25 87936 568 55218 -1 -1
856 109396 505 17462 90 2353 780 54744 -1 -1
857 24592 586 22387 301 149984 149 19208 193 23284 -1 -1
857 10649 310 6423 949 110586 -1 -1
857 9597 439 35656 613 30082 866 9079 -1 -1
857 74846 798 53212 690 28662 508 42088 652 1865 704 19031 -1 -1
858 91253 307 32438 246 9595 976 50297 -1 -1
858 104251 667 71073 156 158373 624 79475 -1 -1
860 24367 388 59779 656 150726 -1 -1
860 143086 309 85809 402 67656 -1 -1
860 76522 387 12216 222 45158 671 16175 -1 -1
861 15172 279 18475 924 54861 -1 -1
861 15760 3 20263 860 23460 -1 -1
861 103782 335 57466 389 11404 517 11533 51 49462 528 35916 -1 -1
862 27415 541 26042 580 85782 -1 -1
862 7538 995 103133 -1 -1
862 70103 201 1522 225 16153 835 11596 -1 -1
862 116627 700 11588 131 63 697 72433 -1 -1
862 287 843 50245 993 100907 -1 -1
863 6129 161 8801 190 60266 961 36802 -1 -1
863 11672 882 144343 -1 -1
863 53523 477 49392 348 41671 23 73816 874 87059 -1 -1
863 8717 404 20858 9 20465 466 51617 -1 -1
864 128297 958 94582 -1 -1
865 34476 93 85280 319 55667 224 28850 -1 -1
865 31658 575 27767 273 213773 115 9937 787 2528 -1 -1
865 194483 905 1520 -1 -1
866 35320 832 11417 65 53286 121 26610 -1 -1
866 77215 128 18225 904 144503 -1 -1
867 77646 205 64016 457 2316 271 21761 418 45408 -1 -1
868 4370 176 31486 428 114243 -1 -1
868 656 135 27384 341 91882 473 24259 568 15189 -1 -1
868 208995 10 15241 88 30474 491 21760 -1 -1
869 2902 811 8655 227 42327 737 19070 120 76112 692 12276 -1 -1
869 34909 743 109728 904 44863 -1 -1
870 85533 366 23675 116 42761 462 35886 816 131664 -1 -1
870 37656 438 104290 598 51789 338 50605 841 32827 -1 -1
870 16757 648 2454 958 37872 -1 -1
870 35627 180 79263 268 30867 -1 -1
871 42562 291 50799 454 18686 848 47084 -1 -1
871 61089 844 20488 282 77364 9 8046 76 20230 -1 -1
871 70481 803 6663 765 32866 988 51570 -1 -1
872 92446 727 24600 473 78845 40 45305 951 22277 -1 -1
872 57259 841 244793 -1 -1
872 74392 854 13894 84 57030 483 35288 -1 -1
873 102734 898 67651 567 294691 -1 -1
873 11819 256 13372 521 10550 -1 -1
873 67932 173 124996 38 27492 -1 -1
874 99941 143 22149 698 31212 771 14703 -1 -1
874 66776 802 168290 -1 -1
875 239674 241 89919 464 46518 -1 -1
876 15380 17 15762 499 141143 288 73950 802 16049 -1 -1
876 196555 244 132152 839 24265 -1 -1
877 111009 987 79941 -1 -1
877 59518 435 113300 641 103852 -1 -1
877 103322 498 4505 568 14727 846 53916 -1 -1
878 159019 2 9987 714 21031 -1 -1
879 7502 118 39962 880 99720 -1 -1
879 40944 794 28879 326 113363 319 21286 715 2827 -1 -1
879 46773 340 30143 842 46435 -1 -1
879 51440 692 3836 157 94874 898 20562 -1 -1
879 20147 306 68470 602 47851 -1 -1
880 32590 207 11807 365 34454 529 18851 59 50653 788 24100 -1 -1
881 132753 958 12641 846 15532 817 88871 -1 -1
881 3309 374 129890 391 120812 375 17519 62 38618 -1 -1
882 65966 363 167184 799 64173 -1 -1
882 21974 886 31011 570 6563 724 183431 -1 -1
882 65945 146 27126 324 16114 171 25172 641 15495 -1 -1
882 101494 36 5548 530 16118 331 116548 -1 -1
883 189837 576 43350 45 3996 390 7911 -1 -1
884 43860 432 37674 829 196444 614 26972 32 221767 859 1165 -1 -1
884 220277 46 37655 307 6757 735 23828 -1 -1
885 6633 910 35321 61 7068 856 8658 -1 -1
885 98987 167 56878 398 7680 30 223727 -1 -1
886 84739 4 56514 923 10899 317 809 180 177849 993 38980 -1 -1
886 66921 745 15369 921 51509 -1 -1
886 40097 271 127164 184 14313 817 49359 -1 -1
887 8072 276 8752 650 45963 -1 -1
888 105980 502 76609 774 39412 920 45335 -1 -1
888 151753 498 825 737 218954 -1 -1
889 9258 116 52275 761 47854 61 117401 571 67409 -1 -1
890 43551 48 18732 856 19284 -1 -1
890 1229 604 47281 731 53657 -1 -1
890 123734 362 7688 673 99278 -1 -1
890 76041 531 41188 23 111694 376 2550 -1 -1
891 10225 58 50632 586 88708 823 75251 -1 -1
891 49195 770 28471 659 46164 119 20852 435 47589 254 21198 727 36625 -1 -1
891 30173 393 34702 696 29646 209 65017 188 31512 237 25209 -1 -1
891 27104 683 92920 623 18659 470 26844 16 73497 -1 -1
892 39046 217 14226 876 60028 -1 -1
892 168 760 317510 -1 -1
892 44906 122 1965 500 53303 709 240 -1 -1
892 842 490 39268 459 75459 388 46111 328 27887 208 81037 -1 -1
892 35481 923 66627 -1 -1
893 89074 587 17106 165 938 401 48609 579 28782 -1 -1
893 86629 341 107263 663 16644 -1 -1
893 7445 187 108432 746 94432 -1 -1
894 38676 208 124271 684 70387 -1 -1
895 9788 387 80954 861 15572 16 8745 371 36308 909 38213 -1 -1
895 37473 838 11311 163 52730 704 5367 304 30069 815 17090 -1 -1
895 52058 434 34248 830 51910 -1 -1
895 31149 145 44964 538 76094 67 38339 951 44039 -1 -1
895 11332 899 44173 114 21161 540 15673 481 44450 787 15186 -1 -1
895 19 549 26341 651 2888 -1 -1
896 7814 586 18379 269 18229 403 81779 69 25941 901 17732 -1 -1
896 164456 286 52300 676 52382 464 25678 482 61680 -1 -1
896 49046 851 10344 387 83665 564 11395 505 68814 457 49668 67 68668 -1 -1
897 70269 876 39117 350 77938 842 61164 -1 -1
897 16086 439 21329 195 76959 -1 -1
898 21064 676 61568 522 13933 663 20253 -1 -1
898 11791 755 1986 670 94244 628 133610 -1 -1
898 32084 701 41584 902 38667 702 43251 581 75945 562 6187 33 61331 312 29855 -1 -1
898 31962 947 24853 704 19804 239 9316 775 60073 -1 -1
899 75628 975 182262 -1 -1
899 90426 520 93709 646 249739 -1 -1
899 18965 963 44460 395 26974 21 38796 41 107767 817 4565 -1 -1
900 62434 611 43910 475 218087 202 91585 835 58018 -1 -1
900 84094 823 22174 653 27057 55 57066 899 76663 -1 -1
900 4838 293 8766 390 54976 -1 -1
900 72322 662 49953 589 18143 57 58324 957 5614 -1 -1
901 1585 211 31045 740 145840 -1 -1
901 10739 750 107030 564 22130 813 104948 -1 -1
901 48631 994 104917 833 158235 -1 -1
902 85424 636 11036 470 31580 220 15980 489 51024 -1 -1
902 106770 611 9196 384 857 390 58452 585 146605 -1 -1
902 46092 834 37918 458 91246 411 75779 -1 -1
903 10528 749 42294 403 73583 96 35267 895 10361 -1 -1
903 64276 970 35368 765 118263 404 36906 295 26593 149 24105 -1 -1
903 22848 443 41583 119 73675 153 29583 -1 -1
903 93298 860 26914 139 125552 576 41147 -1 -1
904 31129 777 105499 957 26124 -1 -1
904 41911 31 130486 314 19930 848 6581 -1 -1
904 77504 546 45347 169 46275 417 185401 773 13891 -1 -1
905 14795 157 33189 966 26891 -1 -1
905 45426 317 13217 186 3757 251 14364 -1 -1
905 102866 675 48747 91 79588 934 71266 -1 -1
906 41749 878 27596 111 39667 766 95873 -1 -1
906 125666 349 20658 220 20542 599 22581 -1 -1
907 59638 316 89438 474 32581 411 9929 118 17822 976 5145 -1 -1
907 8306 581 83256 666 9861 67 39405 143 120435 -1 -1
908 1844 839 263091 105 4161 528 77472 150 127560 -1 -1
908 126132 40 151432 864 3751 -1 -1
909 30525 495 44113 432 17199 603 35071 -1 -1
909 198485 64 102831 650 77923 -1 -1
910 76259 329 50712 543 31757 716 31916 -1 -1
910 44965 930 110320 -1 -1
911 8465 524 30991 258 16282 445 23888 -1 -1
911 6504 113 222936 276 15936 209 17395 -1 -1
911 45425 181 37342 314 22356 528 27125 551 20926 137 59380 275 18521 495 31401 507 92217 -1 -1
911 10383 751 86788 105 10591 509 91491 4 115105 614 2156 -1 -1
912 133838 575 4727 874 29338 -1 -1
913 2185 579 22063 225 15811 286 77371 153 15772 645 5211 -1 -1
913 82482 438 64501 282 25013 117 14020 200 4954 -1 -1
913 159010 574 13856 413 160210 -1 -1
914 63797 269 4738 380 239196 -1 -1
914 96722 251 12321 493 141580 -1 -1
915 33276 345 92111 335 2403 208 58782 752 14187 741 247321 -1 -1
915 46580 837 40598 155 10375 670 78536 -1 -1
915 19880 371 152565 821 7484 -1 -1
915 25980 912 7702 764 114414 572 48930 455 146205 175 83166 -1 -1
916 34630 484 79588 274 15642 633 3961 -1 -1
916 13358 131 67001 814 16399 -1 -1
916 902 140 1508 991 96594 -1 -1
917 65444 181 8533 769 18458 -1 -1
917 25982 633 42287 739 36806 173 63575 829 109234 -1 -1
917 28902 938 36608 724 43902 478 110238 654 54789 -1 -1
917 15202 163 5616 161 22779 778 15243 -1 -1
917 8126 224 49112 775 7368 -1 -1
917 1061 354 47968 470 10871 505 122894 -1 -1
917 16046 336 26892 565 27146 838 91413 -1 -1
917 30301 736 94937 875 591 -1 -1
918 118206 633 3812 477 21748 792 64760 29 31434 566 48928 -1 -1
918 2068 398 83067 22 24443 274 51446 -1 -1
918 4294 150 228128 383 43213 -1 -1
918 11281 601 37873 862 109028 -1 -1
919 18983 636 59150 140 221034 801 49705 -1 -1
919 49638 357 35966 116 16311 285 58376 711 1308 -1 -1
919 27688 648 54709 858 93304 -1 -1
919 86775 621 30946 418 27197 308 45038 318 40692 467 1280 -1 -1
920 132146 12 13688 663 35873 -1 -1
921 47492 421 1117 144 10455 61 8806 109 69473 -1 -1
921 18727 43 217516 592 12642 -1 -1
921 47721 890 55451 -1 -1
921 26227 891 116844 -1 -1
921 104576 216 23056 447 31664 -1 -1
922 19188 982 181461 -1 -1
922 37373 379 138927 19 75094 128 6774 -1 -1
922 55126 954 175850 -1 -1
922 73881 768 116504 525 91069 133 66611 566 28912 -1 -1
923 200478 161 22554 270 142677 -1 -1
924 1179 46 115438 224 93058 524 25596 -1 -1
924 56774 694 180090 645 41941 193 172582 538 11417 -1 -1
924 123309 347 83615 57 124468 172 608 906 3710 -1 -1
925 15140 51 76911 522 66381 578 25286 -1 -1
925 26287 802 49975 729 126843 945 36812 -1 -1
925 1011 527 2188 970 39711 -1 -1
925 76136 487 40209 968 1673 -1 -1
925 2682 863 38579 416 36784 642 39060 -1 -1
925 47125 864 154008 -1 -1
926 15188 699 62563 600 149500 321 58528 759 80135 -1 -1
926 57633 134 124677 820 56385 -1 -1
926 32374 141 77302 254 47167 142 37649 -1 -1
927 116562 879 54412 880 58225 181 238520 524 8708 -1 -1
928 38448 643 132899 884 7692 172 154585 84 948 318 38119 -1 -1
928 79951 499 99042 928 8556 -1 -1
928 80762 748 47716 534 54748 339 36711 681 5746 -1 -1
928 57644 285 55668 203 130525 90 12880 682 33882 -1 -1
929 11793 94 16023 502 133280 319 45508 762 16436 -1 -1
929 82 986 29828 924 83461 629 34521 881 137043 -1 -1
929 24954 568 87069 347 99034 976 24971 -1 -1
929 30899 479 783 634 22350 269 21246 814 22814 -1 -1
929 147282 895 19376 809 5173 517 33939 614 1538 207 22128 250 9128 534 75591 -1 -1
930 41671 726 28214 951 32888 888 18208 412 9211 315 530 488 64470 -1 -1
930 72046 980 6320 276 28160 361 81144 755 223118 -1 -1
930 16730 903 86572 -1 -1
931 21927 417 206900 383 43470 289 148719 -1 -1
932 157768 58 1362 406 47431 503 2026 213 21523 792 28436 -1 -1
932 71826 776 23713 226 63078 483 7209 265 10626 276 33159 -1 -1
933 67250 996 24811 378 340336 662 4517 -1 -1
933 78576 695 74354 245 94751 569 81122 -1 -1
933 35305 745 93536 626 52999 920 115415 -1 -1
935 6913 883 71100 381 18381 843 52833 -1 -1
935 63929 499 69353 258 65078 169 64394 -1 -1
935 55530 601 69579 394 135136 839 64885 -1 -1
935 8815 257 17628 381 21491 930 168418 -1 -1
936 5058 657 39430 841 3475 -1 -1
936 79423 669 131393 822 100601 -1 -1
936 45139 246 69371 669 198032 -1 -1
936 72443 253 65351 860 18515 -1 -1
937 42297 718 9351 672 12499 440 41984 828 53727 -1 -1
937 27922 11 49430 770 3569 -1 -1
937 36538 953 54496 175 14633 940 60544 -1 -1
938 59736 950 129786 775 72667 752 80709 -1 -1
938 24414 416 34997 573 1946 389 9629 659 171778 -1 -1
938 103195 554 49617 383 47842 918 77327 -1 -1
939 57200 537 132762 727 43742 369 55462 888 65508 -1 -1
939 23305 634 94453 191 9558 309 6710 743 77030 -1 -1
939 25319 146 6533 656 91918 614 14845 576 56371 898 153100 -1 -1
939 79233 256 44316 720 26114 -1 -1
940 44166 390 7494 114 66175 718 172896 -1 -1
940 148867 165 59833 301 9204 58 72204 -1 -1
941 114506 560 17870 928 27907 -1 -1
941 87998 268 100358 965 16243 -1 -1
942 22034 518 25723 370 91360 239 2114 315 6872 343 18477 -1 -1
942 147139 32 11838 856 92107 -1 -1
943 23371 441 72987 366 196877 742 77246 -1 -1
943 10576 866 17183 34 164634 545 73799 140 107455 -1 -1
943 10148 114 27074 867 77620 -1 -1
943 45647 416 18347 702 70748 959 19358 -1 -1
943 3856 753 71571 142 37383 836 122125 -1 -1
943 60676 395 85345 128 95433 555 100 -1 -1
944 20914 962 128499 587 7361 39 113307 478 158161 -1 -1
944 6761 371 72371 939 56191 -1 -1
944 14252 871 51210 476 81820 897 59504 -1 -1
944 61838 757 127049 329 41971 138 81638 -1 -1
944 11454 976 212004 -1 -1
944 31006 827 83412 474 4653 593 235563 -1 -1
945 135656 449 26889 843 12183 283 1832 127 122244 638 24099 -1 -1
946 26083 908 22976 250 74577 780 177701 -1 -1
946 16840 495 111711 851 85676 -1 -1
946 47387 348 29386 487 1725 31 298026 -1 -1
946 24351 803 103445 -1 -1
946 105250 481 51409 9 55185 789 3890 -1 -1
947 54208 895 55790 946 12809 -1 -1
947 69765 844 69208 -1 -1
947 18371 10 34904 52 141168 219 1908 -1 -1
948 29969 292 86706 240 17463 570 116664 -1 -1
948 104655 83 12404 156 32810 875 29079 -1 -1
949 261731 468 21243 435 18162 41 81113 -1 -1
950 28453 776 19282 664 28949 101 37594 105 35686 601 45654 -1 -1
950 28731 760 7494 560 93145 864 46849 -1 -1
950 21487 953 55320 988 126640 -1 -1
950 49252 223 8521 107 105639 665 25695 -1 -1
951 77928 656 8442 973 108638 -1 -1
951 124970 180 7656 112 90806 265 2859 418 19498 -1 -1
952 22164 581 25761 130 15579 5 80626 740 25568 -1 -1
952 12225 491 33771 697 9448 329 171345 704 40567 -1 -1
952 1288 616 235956 508 41012 857 16244 -1 -1
952 183296 92 45465 340 28617 150 32935 758 43889 -1 -1
953 115948 5 114567 647 59623 -1 -1
954 6844 695 162468 658 118367 363 6751 477 89428 -1 -1
954 200835 21 19607 900 11313 -1 -1
955 81836 813 822 22 135747 6 127445 -1 -1
955 5767 751 96329 732 151978 -1 -1
955 9415 498 16837 106 12610 843 5696 -1 -1
955 80817 107 65912 476 26314 911 26509 -1 -1
956 17423 589 35266 846 42059 661 15895 489 5828 942 47520 -1 -1
956 14317 30 3020 713 31856 -1 -1
956 97654 908 207570 -1 -1
957 18729 704 128981 46 74116 675 44775 -1 -1
957 53694 544 106710 811 55911 -1 -1
957 85729 828 46285 838 28942 98 51816 295 93416 -1 -1
957 69452 363 151770 732 106748 -1 -1
958 1734 312 84154 515 4017 138 22750 613 62618 -1 -1
958 63918 776 26844 233 30575 710 23689 488 7636 322 14194 387 41268 251 13292 814 58063 -1 -1
958 23082 110 79851 283 77194 295 59059 722 18652 -1 -1
958 84451 347 58877 880 78320 -1 -1
959 31027 453 13059 12 68366 346 94934 308 21408 347 50593 -1 -1
959 143869 202 39582 109 5593 61 11291 663 66665 -1 -1
960 66700 496 258263 360 61328 148 11903 357 6174 -1 -1
960 134293 963 57488 -1 -1
961 82136 837 18497 397 110935 966 21722 -1 -1
961 153824 913 270374 -1 -1
962 67741 298 51247 209 104385 65 44934 -1 -1
962 11233 265 12863 57 5251 919 61661 -1 -1
963 10427 257 83999 105 12549 543 24442 808 180019 -1 -1
963 1194 94 81079 210 5699 768 61516 -1 -1
963 2998 918 67464 346 134283 891 50155 -1 -1
963 140536 256 10110 526 90 8 276041 168 1493 -1 -1
963 16472 143 30474 629 28250 -1 -1
963 1967 141 45464 507 52772 703 89253 -1 -1
964 55821 239 10031 190 95594 369 51008 -1 -1
965 125784 135 45799 395 28837 -1 -1
965 80868 536 10896 846 78026 -1 -1
966 72434 322 19940 497 63756 756 49970 -1 -1
966 6630 602 52364 168 174609 423 2158 -1 -1
966 63693 274 5838 248 54628 -1 -1
967 67419 885 103284 164 93195 673 48909 -1 -1
967 15465 835 5338 416 2873 151 176827 317 39837 479 32450 -1 -1
967 93775 997 169673 -1 -1
968 56289 655 49716 771 42136 534 73089 73 108340 800 10063 -1 -1
969 24425 76 8889 493 17773 345 50295 394 78222 -1 -1
969 86627 574 17415 62 85145 43 29378 186 14522 929 4330 -1 -1
970 93082 685 23658 697 71154 655 56609 773 55877 -1 -1
971 108397 586 14597 369 51018 812 94177 -1 -1
971 1603 160 117297 93 294041 -1 -1
971 103051 175 8620 552 19750 -1 -1
972 81646 645 124704 979 47095 -1 -1
972 57715 162 27521 787 346 -1 -1
972 1537 587 3611 977 35560 -1 -1
973 13300 116 39744 69 66165 55 22860 -1 -1
973 58484 47 34342 822 61374 722 31715 662 14303 98 27705 937 28784 -1 -1
973 39583 401 54886 681 57311 -1 -1
973 81354 799 93933 239 5711 438 56785 510 23737 -1 -1
974 28107 746 147735 47 87367 530 65614 -1 -1
974 113118 168 91289 853 144468 -1 -1
975 6178 957 24098 190 101428 643 184959 -1 -1
975 136629 828 4113 571 190489 102 36913 532 26084 -1 -1
976 17831 499 28407 611 4224 332 13693 299 31504 580 138433 -1 -1
976 54540 813 56080 637 31746 262 20661 913 85949 -1 -1
976 60114 243 7559 199 137857 192 4271 -1 -1
977 180004 442 82925 688 209322 -1 -1
978 22737 270 28815 401 33264 725 216640 -1 -1
978 29391 389 86993 712 94960 -1 -1
978 24160 368 70400 496 49470 82 3638 521 27462 -1 -1
979 24823 787 268034 -1 -1
979 73038 658 10973 805 61061 722 61425 261 730 195 26993 688 67900 -1 -1
980 10993 43 52297 595 19210 -1 -1
980 13668 719 56800 102 21195 62 74055 168 16775 596 1079 -1 -1
980 38925 58 76826 625 2282 -1 -1
980 4384 836 97914 155 12466 868 29830 -1 -1
980 44297 857 133306 254 3289 71 66349 333 19022 439 12693 -1 -1
980 97615 160 2474 485 38689 668 109158 -1 -1
981 16867 134 106285 801 633 -1 -1
981 98576 591 118964 967 112831 -1 -1
981 65523 258 57293 814 52424 -1 -1
982 34041 238 145329 325 48690 416 51321 -1 -1
982 74463 685 17300 366 50533 232 91663 141 52864 -1 -1
982 4356 185 47362 692 30394 -1 -1
982 42744 216 11633 697 23316 -1 -1
983 83392 445 107343 175 85908 443 13504 374 94291 -1 -1
983 57867 9 87184 176 86160 188 52496 -1 -1
983 11144 610 140196 92 203814 554 33337 -1 -1
983 3502 843 3967 415 61640 326 16992 401 14230 34 50016 367 54710 -1 -1
984 11784 258 84367 798 6786 922 8762 -1 -1
984 123000 340 64412 929 48294 -1 -1
984 55657 972 73821 -1 -1
985 712 4 61608 534 58017 395 106659 -1 -1
985 175703 344 179302 865 126066 -1 -1
986 37559 750 688 98 60663 18 47800 712 10670 -1 -1
986 76168 568 145853 445 49741 762 37364 -1 -1
986 36323 101 19042 407 13864 282 69338 370 29168 -1 -1
987 58849 207 123344 231 67124 378 45580 114 31618 -1 -1
987 119990 294 21041 876 40926 -1 -1
988 148147 62 88811 460 29869 197 8105 469 5825 302 25310 284 29692 -1 -1
989 14089 731 86381 146 29747 1 3175 533 30289 -1 -1
990 233106 710 19708 529 42262 619 148362 -1 -1
991 92002 758 14929 636 335597 -1 -1
991 77887 443 959 334 71872 885 20935 -1 -1
992 44500 297 227390 335 38118 927 10657 -1 -1
992 124814 515 112073 932 106213 -1 -1
992 43624 267 367265 -1 -1
993 131324 410 194805 784 72160 -1 -1
993 18701 818 16956 453 7341 779 292051 -1 -1
994 48726 384 3145 965 118894 -1 -1
995 51830 226 68108 559 5856 929 42941 -1 -1
995 9821 141 222 621 97660 -1 -1
995 3142 196 25911 964 43475 -1 -1
996 107969 776 444 367 50388 2 19094 259 35235 716 59099 -1 -1
996 18051 28 16005 600 7958 -1 -1
997 44688 28 65067 55 21426 820 20285 -1 -1
997 27185 354 27191 154 165943 792 28306 54 72552 750 34814 -1 -1
997 560 582 46609 207 31340 468 31044 -1 -1
997 50313 144 8722 63 37180 914 43049 -1 -1
997 78344 469 157209 904 60480 -1 -1
999 159586 761 2268 909 201980 -1 -1
242 600000 -1 -1
305 459275 -1 -1
492 375221 -1 -1
535 503598 -1 -1
592 267467 -1 -1
692 254188 -1 -1
769 350845 -1 -1
778 238377 -1 -1
788 298894 -1 -1
790 168271 -1 -1
798 280647 -1 -1
830 385920 -1 -1
835 139298 -1 -1
845 150314 -1 -1
859 330462 -1 -1
862 67895 -1 -1
873 125590 -1 -1
887 353668 -1 -1
889 394524 -1 -1
894 276982 -1 -1
897 216345 -1 -1
919 153473 -1 -1
929 84168 -1 -1
931 250365 -1 -1
934 296344 -1 -1
944 169053 -1 -1
956 116244 -1 -1
966 193791 -1 -1
978 128079 -1 -1
979 239367 -1 -1
981 68918 -1 -1
985 161048 -1 -1
989 378249 -1 -1
996 162572 -1 -1
998 305360 -1 -1


==> anc/Large-TA benchmark/tai_j1000_m100_1.data <==
1000 100
96 817 14 841 43 139 37 36 60 161 49 626 78 43 26 502 90 948 32 907 5 605 42 910 28 23 0 945 77 506 4 267 17 660 73 838 54 596 79 708 68 489 83 662 20 8 91 33 11 984 51 114 55 74 1 788 86 769 3 876 18 331 45 347 29 443 85 549 41 133 15 534 33 129 9 838 72 247 34 247 38 481 21 521 58 915 46 643 40 569 56 987 24 837 63 547 94 315 13 392 10 383 97 935 75 607 19 547 61 423 8 208 31 518 71 521 25 610 6 816 7 532 81 209 89 169 64 353 99 264 23 106 66 90 65 734 39 462 47 913 59 594 93 362 98 707 16 165 62 229 22 275 30 112 80 608 50 928 70 178 74 535 57 869 48 606 44 690 67 498 92 833 76 103 12 187 27 532 35 656 36 447 53 242 95 87 52 20 2 770 84 311 88 644 87 508 82 405 69 802
37 610 60 727 22 40 85 642 12 125 73 547 98 183 18 236 96 919 92 71 83 648 84 28 63 629 86 25 9 799 29 139 19 616 6 124 58 652 51 270 31 460 38 866 55 174 67 326 61 181 68 746 57 585 35 257 70 973 65 111 23 27 27 325 75 90 64 964 89 981 39 4 99 492 54 871 43 741 87 225 44 156 69 569 93 888 79 925 30 264 20 935 32 636 11 157 77 260 2 625 24 675 7 660 90 298 78 901 97 931 45 721 13 906 82 823 15 387 52 557 56 652 95 486 59 216 71 467 1 730 28 374 80 310 91 44 94 155 76 261 40 666 66 438 47 354 8 356 41 900 21 392 14 525 81 549 16 282 72 804 25 569 5 972 42 839 33 362 53 483 26 555 4 602 3 421 36 873 49 429 10 579 74 565 34 719 0 79 50 632 88 632 62 694 17 342 48 238 46 861
87 655 4 913 68 667 63 527 1 341 75 924 57 968 31 986 79 80 66 301 58 268 94 517 24 149 50 999 54 508 2 860 98 371 42 721 91 719 28 424 67 536 18 339 95 629 73 397 92 978 64 580 27 111 29 281 9 978 21 602 5 121 90 860 88 115 48 783 10 852 14 936 37 817 8 316 6 721 17 422 46 204 89 493 12 32 77 954 45 243 38 32 33 510 44 965 61 293 39 475 70 813 80 725 22 754 97 618 52 829 13 35 62 296 11 234 43 64 96 88 3 851 53 733 40 644 72 109 51 252 41 706 32 449 84 494 7 258 85 800 23 778 78 769 47 213 25 839 15 280 65 385 20 486 30 515 93 122 83 970 86 677 0 381 59 777 69 672 35 803 99 368 49 880 81 305 34 814 74 509 60 920 82 19 19 595 16 740 55 873 26 323 56 933 36 592 71 133 76 451
83 651 9 485 45 855 86 135 32 272 30 968 73 257 10 853 61 452 35 51 41 315 29 150 80 40 48 555 91 503 13 493 6 687 5 88 77 320 20 907 7 272 78 809 93 427 67 797 26 903 68 298 74 158 31 819 62 835 11 619 76 326 95 245 85 618 59 238 18 37 64 788 96 89 70 852 63 655 82 642 25 640 94 492 2 37 17 687 75 42 19 353 43 403 69 753 3 834 34 727 88 804 81 727 40 65 12 442 38 221 71 418 8 572 16 315 37 951 4 624 87 169 42 585 55 798 66 167 21 418 79 439 97 910 54 51 15 155 90 423 1 126 27 932 84 798 22 547 52 812 28 767 33 6 14 691 44 40 58 574 57 800 53 880 60 845 65 183 99 829 51 796 49 34 47 46 92 844 98 108 89 230 36 24 56 396 23 420 46 138 24 125 39 527 72 557 50 224 0 280
90 299 40 941 6 513 56 935 61 42 76 915 72 261 48 330 29 321 39 709 11 459 18 978 21 709 98 856 89 249 12 759 52 881 47 547 38 573 68 21 2 524 93 297 87 985 36 556 27 64 55 505 32 933 80 187 73 325 86 683 30 111 82 449 5 60 10 490 99 261 28 335 7 248 20 464 74 995 62 773 4 782 77 290 64 216 13 912 69 997 85 594 91 715 79 684 14 464 66 835 71 395 97 956 57 809 70 964 88 164 59 43 58 984 41 636 33 925 92 270 35 777 49 414 22 309 45 624 67 267 63 409 65 838 16 209 31 60 1 415 95 27 19 756 96 338 43 408 83 403 44 412 25 836 24 506 34 175 84 434 42 223 54 287 9 448 0 757 51 109 50 132 78 921 3 823 60 664 53 177 26 596 17 88 81 981 23 689 37 832 8 2 15 915 94 672 46 576 75 784
6 706 34 28 26 311 42 27 90 312 74 81 35 728 19 442 8 326 68 709 64 146 20 629 95 2 92 789 84 311 59 870 38 190 32 362 3 694 69 669 58 469 30 772 53 663 80 15 88 182 89 697 76 220 48 130 72 641 98 897 29 935 83 496 21 838 94 1 54 157 70 885 17 437 81 923 43 50 55 342 51 15 99 342 27 31 75 920 7 220 33 503 50 294 71 258 23 238 15 52 39 158 46 209 62 347 57 817 10 889 11 550 67 832 96 369 61 883 44 205 1 808 66 962 47 182 0 533 4 772 77 213 9 600 86 311 25 956 40 424 16 750 12 605 41 668 45 762 18 682 97 104 56 410 79 51 49 39 22 309 13 363 78 429 36 477 28 22 14 45 2 843 31 96 24 345 85 407 52 645 5 43 37 575 60 949 82 669 93 90 73 563 63 104 87 921 65 869 91 196
3 298 53 645 23 720 10 481 86 991 13 340 71 503 47 632 36 199 62 531 79 639 90 908 81 559 59 234 94 88 17 657 28 712 65 792 7 606 51 788 2 799 29 346 55 751 70 891 4 43 24 703 77 807 57 62 8 190 32 723 43 647 84 889 63 410 64 294 73 836 42 880 58 981 91 81 93 867 9 110 98 287 19 404 75 554 22 353 21 216 61 830 1 602 99 557 39 815 38 770 14 776 48 955 72 941 16 331 25 971 30 822 83 759 11 772 41 744 85 123 67 426 37 862 89 130 68 730 46 313 45 95 95 237 6 429 82 450 54 619 97 425 15 612 96 280 35 458 49 979 87 338 56 441 78 334 40 767 44 319 92 446 34 239 88 426 31 603 20 707 5 84 76 820 27 540 60 165 50 88 74 179 33 564 18 968 80 991 52 290 26 307 69 187 66 420 12 16 0 716
24 411 97 137 40 141 20 566 80 563 57 97 29 192 34 417 90 757 74 413 77 195 52 451 89 59 22 385 21 536 6 991 83 518 13 658 59 733 3 584 65 48 96 687 85 682 0 415 1 141 5 289 50 523 44 55 81 931 43 41 67 489 41 585 93 290 56 316 26 348 14 401 12 230 49 717 47 467 64 948 92 90 19 879 39 331 45 164 53 879 27 869 71 549 42 42 25 811 55 801 10 90 33 503 18 188 30 85 68 562 84 455 36 523 95 681 7 154 46 227 17 61 98 441 99 284 78 833 9 60 76 570 63 632 70 585 66 509 73 234 75 441 28 406 15 467 62 289 61 706 87 728 32 57 35 759 48 55 86 282 94 92 16 852 31 711 88 517 82 702 69 830 38 79 8 184 37 895 60 170 91 83 58 146 79 150 72 882 23 661 11 86 4 494 2 535 54 567 51 657
50 828 87 163 57 101 15 988 74 956 9 166 2 28 49 440 55 779 25 3 33 608 4 922 28 278 82 63 94 865 5 549 48 42 38 925 88 372 21 391 24 157 47 456 69 880 68 297 63 490 53 278 98 759 13 494 6 978 79 958 62 637 18 543 26 853 46 966 1 701 84 720 99 377 59 123 39 798 90 819 17 529 91 925 32 340 27 855 89 726 34 94 43 443 70 100 31 659 92 616 83 167 65 846 58 698 51 488 20 383 97 532 41 692 40 411 95 615 7 652 85 222 11 507 86 877 8 556 35 591 29 605 42 115 72 135 73 373 10 883 77 923 66 163 67 376 30 201 60 713 45 315 12 486 56 526 96 649 14 318 76 678 37 689 0 538 61 603 80 384 75 421 52 83 54 222 23 769 16 3 71 401 81 228 3 404 78 899 36 770 22 583 44 324 93 62 19 12 64 878
71 950 48 922 2 751 29 925 24 227 97 379 0 289 88 44 60 36 16 843 83 968 26 318 43 526 59 86 20 106 72 528 80 876 12 148 53 904 14 236 47 724 89 259 82 953 75 642 90 866 65 609 8 227 39 818 54 320 87 891 10 932 1 520 21 143 37 181 74 102 13 460 44 583 78 823 18 769 69 4 30 914 46 655 7 67 15 521 49 687 93 377 57 235 92 683 19 339 23 304 81 707 95 746 5 922 38 439 98 355 63 218 33 522 61 129 85 793 52 514 22 48 27 681 32 174 67 297 11 44 28 95 25 125 99 637 45 256 35 736 73 637 76 473 4 966 58 881 55 854 34 307 79 303 3 903 84 120 62 119 91 119 86 901 94 542 66 859 17 854 9 779 77 866 36 25 56 18 40 48 64 138 50 994 70 952 42 373 96 672 31 69 68 241 6 477 51 447 41 476
49 65 95 76 86 177 70 630 33 787 44 42 31 469 61 95 19 239 29 724 74 126 62 801 77 110 80 664 14 807 51 252 45 501 92 563 55 667 96 905 32 645 52 377 41 473 37 79 11 755 16 9 58 708 18 200 5 498 88 234 69 744 28 884 79 838 23 949 78 936 65 704 54 644 57 160 71 669 68 210 60 70 1 748 73 305 35 835 4 794 66 893 9 794 10 49 26 978 76 427 42 74 36 16 39 590 12 409 22 890 98 669 40 677 27 817 75 695 59 943 38 387 97 994 81 717 24 594 8 756 56 920 53 320 94 81 3 327 34 599 15 145 21 111 87 166 47 691 63 925 25 714 82 441 72 422 91 786 46 573 93 186 84 871 67 386 6 201 64 139 7 947 20 586 2 143 17 699 99 907 43 557 50 516 85 328 48 642 30 129 13 378 0 759 83 193 89 387 90 679
17 391 45 90 30 885 22 3 41 643 64 789 21 830 87 35 56 222 10 649 27 555 57 293 63 744 72 59 35 857 99 168 75 663 48 756 3 164 98 570 93 217 68 50 82 521 65 933 23 173 69 38 90 200 51 167 54 762 52 125 15 557 49 516 86 871 44 941 4 694 78 458 28 778 40 397 66 455 80 409 31 236 14 834 91 993 62 469 60 817 84 658 32 289 67 913 92 621 97 751 73 12 8 378 38 154 26 730 25 408 79 205 59 902 13 184 1 710 96 622 11 10 9 614 46 692 71 550 74 397 88 844 6 119 53 880 94 30 85 361 81 269 42 24 50 169 0 100 55 16 20 624 2 336 89 546 33 407 61 481 39 835 43 464 95 407 12 890 77 467 76 982 7 550 36 608 70 808 58 822 29 920 16 915 83 514 34 992 5 722 47 472 24 116 19 628 37 356 18 632
33 428 72 548 70 684 46 284 61 327 45 435 2 85 97 499 22 818 81 917 74 799 76 138 84 876 24 364 54 151 35 919 25 751 66 740 40 631 49 146 19 493 20 44 51 89 69 649 98 55 78 625 96 660 75 302 11 968 71 425 43 561 44 543 85 616 32 153 38 984 91 338 99 540 67 500 4 347 23 234 5 411 90 544 60 444 9 74 26 140 16 742 31 242 55 629 10 947 1 78 94 919 7 128 8 66 53 109 56 813 95 477 88 436 64 412 47 46 59 469 63 589 21 206 39 379 79 128 6 501 14 893 28 20 0 612 65 915 3 546 48 159 18 384 93 350 82 679 12 652 27 564 83 519 30 347 42 956 37 343 73 794 89 857 57 769 62 828 92 683 77 397 58 369 50 202 17 950 13 245 41 588 52 751 80 854 36 847 34 749 87 712 86 439 29 709 15 982 68 720
83 512 2 921 17 467 81 762 37 943 93 286 82 41 16 364 28 273 97 342 65 367 61 90 6 625 57 322 91 282 20 676 24 509 62 209 34 407 71 638 41 280 78 591 84 834 32 938 21 129 5 617 4 355 85 931 52 147 98 19 44 168 94 312 31 398 27 150 45 629 11 812 55 964 63 497 51 880 96 926 56 685 42 11 54 705 9 386 33 427 10 499 39 302 40 115 38 98 59 700 30 237 15 187 58 135 8 160 69 387 1 640 90 137 68 79 47 818 48 5 53 205 12 900 87 62 22 178 3 283 36 300 25 792 50 921 76 806 77 172 80 412 67 671 26 681 64 847 74 429 13 642 29 485 19 745 35 145 23 453 70 367 60 258 92 823 66 701 79 910 7 338 75 804 89 7 46 186 18 829 0 821 14 857 49 48 95 684 43 838 72 473 86 402 99 816 73 193 88 454
17 875 98 259 78 3 39 249 94 224 52 565 46 328 42 39 20 530 25 199 83 966 75 518 14 633 38 832 51 183 89 785 26 378 19 234 99 385 92 466 65 88 72 296 58 744 44 612 33 89 81 199 59 211 49 898 23 39 2 749 70 243 63 718 9 383 37 34 66 215 67 514 90 974 88 266 18 157 7 797 4 583 22 275 43 987 77 171 40 178 57 938 76 627 86 595 1 463 60 324 84 997 73 550 48 711 93 371 74 415 27 977 35 435 71 544 8 840 50 7 45 782 6 48 24 826 56 63 62 501 91 844 15 245 79 69 95 968 47 817 85 1000 87 967 11 656 97 576 82 338 96 270 34 303 36 210 54 455 12 383 68 40 64 460 69 38 31 805 30 763 3 755 5 423 41 893 32 571 80 917 28 970 0 766 16 579 61 188 10 514 21 907 55 562 29 903 13 513 53 286
37 776 51 846 7 61 48 90 69 88 56 386 93 192 67 981 40 493 13 214 8 717 33 72 44 769 77 430 70 238 6 141 2 505 16 483 22 307 24 900 29 564 26 912 81 668 50 345 21 418 60 85 47 568 12 606 71 145 90 117 59 142 34 145 1 283 58 86 39 528 68 257 66 43 5 180 63 328 18 290 99 62 53 162 3 339 85 803 30 599 43 582 92 850 80 552 89 451 49 168 65 495 14 993 64 67 15 767 23 900 78 54 55 159 57 128 27 151 32 677 75 399 82 212 42 602 83 242 74 717 86 84 28 278 52 986 19 751 88 172 96 168 11 739 84 392 54 353 87 644 94 931 76 526 31 648 79 974 45 636 10 6 98 773 95 879 73 145 38 675 20 596 91 660 35 216 72 750 41 136 17 811 25 188 0 119 4 54 9 287 62 326 61 578 97 381 46 242 36 15
83 493 18 580 32 650 85 380 36 118 90 399 5 652 0 814 84 689 96 280 21 317 76 484 34 382 57 398 40 136 47 256 44 529 8 165 28 833 30 828 1 835 41 721 63 400 54 343 14 414 93 272 49 154 73 591 88 766 58 476 16 617 97 340 94 291 59 825 24 395 22 759 46 667 25 777 70 968 75 397 77 596 98 489 66 452 20 660 69 335 27 896 78 333 4 713 79 880 68 596 35 815 11 572 81 746 23 592 13 499 61 473 52 608 53 262 26 462 60 619 45 790 89 541 55 790 64 46 3 149 7 391 50 431 67 897 33 165 65 34 95 547 37 487 19 389 72 505 91 560 51 969 56 62 92 662 9 170 43 609 74 365 29 318 80 506 42 853 82 887 39 777 2 519 31 95 12 136 99 300 15 105 86 253 38 636 10 293 87 109 17 17 48 230 6 130 62 369 71 359
71 862 2 791 81 761 78 574 86 413 74 418 82 442 24 597 44 853 3 36 98 788 55 692 56 300 46 711 17 773 51 836 67 911 72 87 84 184 34 908 60 498 28 582 9 805 23 233 58 133 64 887 43 610 59 577 52 251 89 182 92 151 6 596 12 348 36 523 77 174 31 231 57 250 4 953 50 849 69 350 75 801 66 399 95 278 39 621 45 216 8 115 53 286 70 372 54 284 10 38 18 931 20 917 49 979 1 832 94 87 29 475 5 101 79 160 25 289 48 585 41 151 85 223 90 179 83 923 38 930 42 786 21 783 76 589 91 696 14 435 62 583 26 311 47 671 37 115 22 820 87 833 99 885 27 414 88 111 0 657 93 131 32 938 7 515 63 734 61 887 16 133 97 931 35 936 11 345 40 539 19 799 13 54 80 687 15 681 68 786 30 67 33 556 65 97 96 263 73 565
81 659 13 170 91 826 26 892 56 521 19 59 24 283 84 540 37 880 27 923 46 332 93 943 89 984 41 912 63 468 85 818 1 505 94 515 98 140 82 530 28 419 31 356 66 871 8 811 7 6 38 152 52 567 3 93 6 445 49 435 44 922 70 875 64 85 32 979 21 580 20 961 86 444 72 35 39 37 2 745 0 565 40 688 51 195 77 626 5 512 92 388 80 58 58 790 76 677 90 36 45 752 15 455 9 201 99 184 68 814 14 741 16 625 23 911 69 920 34 806 35 907 25 997 83 365 30 91 95 325 17 842 22 625 54 170 75 109 96 31 50 240 43 285 42 679 87 360 29 854 47 39 11 933 59 984 88 170 78 974 74 232 10 702 65 505 71 42 36 285 61 571 4 846 73 424 62 907 79 220 53 743 57 995 18 737 48 554 33 379 55 544 60 277 97 747 67 783 12 844
27 654 72 476 62 680 38 996 55 355 79 966 22 954 36 912 29 636 17 811 95 967 39 238 87 558 43 691 83 540 88 719 45 117 10 631 60 157 28 351 57 593 91 57 6 121 19 726 99 931 9 670 13 904 20 382 76 289 97 193 81 792 24 713 84 453 31 558 80 143 44 665 40 316 98 263 15 331 86 659 63 74 51 214 52 125 85 81 54 666 30 712 67 677 12 210 53 667 71 674 49 390 69 488 78 663 94 667 73 858 56 501 2 333 68 694 82 336 93 139 41 886 48 362 96 153 4 439 35 276 74 615 5 539 0 481 33 623 26 792 3 909 7 507 1 41 42 479 92 329 47 595 59 537 70 969 14 215 58 487 11 661 50 400 21 558 75 460 18 824 77 295 64 765 46 451 37 763 65 773 23 488 16 785 90 423 32 585 66 230 34 809 8 569 89 6 61 647 25 488
16 247 24 995 97 3 83 508 76 575 91 330 86 502 41 618 71 286 28 658 29 615 88 19 95 237 50 652 26 88 5 394 73 872 53 487 62 752 34 396 11 561 31 720 48 83 3 484 65 465 10 369 68 19 82 723 44 183 23 36 6 272 84 593 45 377 0 101 66 59 74 570 13 894 47 954 7 248 33 288 80 982 25 319 40 938 18 8 1 921 43 690 19 240 22 20 55 972 8 424 2 237 38 5 64 315 54 658 21 949 52 186 14 960 36 191 58 475 60 561 78 513 17 783 85 784 94 9 4 776 63 826 20 975 57 82 61 76 30 851 90 27 70 729 77 100 15 180 75 977 39 580 87 788 27 551 98 10 69 598 59 512 37 334 89 849 42 400 49 117 81 223 99 691 67 261 72 727 92 432 35 860 56 688 9 397 51 979 93 845 46 115 79 705 12 838 96 147 32 670
20 587 9 666 59 484 10 507 32 981 41 133 45 515 69 826 89 249 97 558 14 811 72 190 68 935 99 116 7 743 79 227 58 539 3 196 25 480 92 226 1 283 16 782 19 640 81 986 8 278 66 851 60 275 50 405 83 951 47 820 88 821 33 964 91 329 23 546 87 678 42 720 86 460 12 37 26 794 34 222 55 782 65 291 90 118 0 550 76 798 51 112 15 725 18 160 28 545 30 332 11 664 85 732 22 495 24 798 2 652 57 533 27 559 13 75 95 324 6 680 49 183 61 522 37 375 52 191 73 352 94 135 29 301 38 580 80 966 43 322 17 820 5 964 39 46 71 763 82 119 67 435 98 984 96 781 56 877 48 637 63 419 93 980 62 327 84 360 46 519 53 516 64 747 44 892 4 934 77 511 54 118 70 211 74 484 36 51 75 815 35 499 40 622 31 94 78 446 21 405
48 439 58 430 92 587 89 545 7 301 42 626 49 162 8 304 45 777 82 470 77 940 32 861 53 629 46 895 11 554 64 849 23 457 40 676 5 66 39 11 59 62 80 884 28 900 55 376 35 195 24 42 4 782 72 44 31 974 25 434 99 580 18 13 91 250 29 215 30 483 94 263 88 974 10 658 67 612 41 770 6 167 75 393 21 310 69 437 14 116 98 786 9 572 13 781 1 806 87 250 60 558 56 742 36 59 51 934 85 267 84 916 78 416 20 189 19 59 34 150 26 299 27 312 0 795 70 376 37 115 86 767 83 218 76 852 62 359 22 290 15 560 57 461 12 299 50 504 66 375 68 335 54 50 79 815 38 729 61 398 95 829 74 577 65 937 90 89 81 393 71 584 97 445 52 730 44 166 73 934 96 545 63 366 17 579 2 523 3 839 16 380 93 7 47 659 33 970 43 331
25 683 96 563 97 723 18 92 82 212 83 72 56 530 46 433 91 132 17 485 34 54 55 712 47 111 58 807 86 727 81 361 80 235 94 286 74 504 88 520 71 265 76 770 57 299 3 406 38 305 52 343 13 253 78 882 29 538 7 751 70 72 44 624 77 790 51 731 8 175 84 716 4 611 23 22 63 180 95 733 93 598 43 61 66 405 90 921 15 691 12 759 6 94 87 176 64 983 67 141 40 664 69 143 85 406 61 165 39 422 41 292 32 529 0 185 2 936 48 137 11 455 42 687 19 560 50 407 60 196 79 237 73 346 30 305 16 807 65 740 26 657 49 161 98 581 1 446 9 804 5 802 59 27 36 164 72 104 68 84 99 120 10 24 31 239 24 654 92 521 89 443 75 822 62 19 35 527 20 301 53 396 27 971 28 427 33 679 37 550 14 717 22 625 54 30 45 663 21 974
25 98 73 831 11 997 1 336 49 11 74 233 46 351 20 506 95 531 54 147 80 250 36 848 41 546 89 123 76 635 3 751 78 117 10 480 23 935 58 183 8 270 15 949 12 501 29 453 65 657 96 499 67 245 69 788 90 697 48 673 63 51 18 304 75 736 72 627 16 763 13 214 57 229 64 268 31 264 51 947 70 8 53 489 33 824 82 176 7 65 43 499 52 911 42 671 85 263 28 112 21 684 47 972 93 220 56 743 60 320 71 195 45 957 91 351 34 10 66 418 19 504 62 619 61 784 39 370 24 574 9 531 5 785 87 936 35 304 86 634 98 37 30 426 84 941 79 960 32 661 0 64 94 633 38 756 44 271 6 681 14 410 4 359 92 338 59 575 97 572 22 791 26 816 83 80 50 61 81 950 37 481 17 626 68 98 88 95 40 492 2 746 99 519 55 701 27 401 77 960
44 886 98 248 53 538 29 859 23 695 67 853 88 911 80 157 37 654 63 720 7 256 78 178 74 235 34 417 47 253 28 602 11 530 95 440 85 394 69 873 97 106 13 894 22 390 42 472 51 995 16 153 5 571 39 561 38 32 77 572 48 808 50 116 62 837 64 73 71 873 86 41 92 802 75 340 15 888 84 257 26 149 55 197 61 853 33 982 57 541 70 945 66 921 90 579 12 442 46 582 91 128 65 361 27 651 83 713 94 669 60 416 73 111 59 574 81 687 25 262 43 77 87 3 10 209 1 399 82 975 8 50 93 376 58 9 3 681 20 857 32 717 68 450 54 208 2 543 99 834 6 416 49 829 21 293 76 201 30 93 17 32 96 262 31 552 89 974 40 89 18 797 35 729 45 310 24 10 36 578 72 406 19 867 4 465 0 160 56 290 52 573 79 122 14 702 41 178 9 782
38 40 90 671 53 874 41 779 81 492 16 721 72 548 94 165 21 406 9 15 24 211 46 308 12 128 61 971 58 589 49 689 7 899 83 884 27 319 26 918 29 529 51 559 79 603 23 885 19 305 39 949 73 917 71 874 30 96 8 641 59 315 45 373 99 949 78 348 87 346 48 888 95 141 56 311 40 581 22 209 64 741 52 628 43 929 91 364 96 726 62 586 11 932 31 609 33 939 85 315 20 555 88 845 13 710 67 819 69 835 97 144 5 840 57 255 0 631 63 162 28 359 3 752 82 832 14 66 4 345 35 523 44 347 17 869 15 135 2 574 34 179 86 311 42 245 70 544 47 688 92 802 76 382 89 654 55 864 74 928 66 389 25 670 98 417 60 342 18 822 84 962 93 664 50 143 65 802 10 138 1 364 75 937 54 370 37 438 36 540 80 905 77 226 32 631 6 807 68 70
40 239 23 353 42 754 47 164 53 835 7 56 77 619 15 96 45 165 39 899 32 285 64 979 5 878 78 569 36 940 66 933 61 741 67 510 12 648 17 399 24 693 49 658 96 535 35 44 51 476 10 495 93 595 76 157 54 212 38 894 94 963 48 112 75 703 79 277 84 924 0 676 27 259 25 854 97 520 74 572 80 821 31 318 44 183 60 101 37 1 52 232 6 114 30 918 85 304 46 214 20 111 91 771 87 330 55 483 43 437 62 942 92 635 29 824 2 433 21 451 70 842 28 418 41 370 81 805 83 244 13 260 16 303 34 858 82 216 14 79 98 545 8 201 63 915 4 786 89 195 11 451 69 203 19 479 18 765 22 285 95 321 56 731 59 279 71 432 33 984 86 713 3 995 90 611 88 138 58 749 26 763 1 662 65 257 73 392 68 474 57 395 9 610 72 957 99 86 50 323
96 302 78 478 77 155 13 411 89 363 2 964 35 75 74 585 3 360 97 433 4 857 23 262 40 493 34 771 5 30 47 522 51 64 60 192 98 866 84 431 42 804 45 9 86 620 76 995 61 900 85 100 16 845 90 645 48 662 99 210 21 406 62 155 93 914 65 929 88 58 29 558 73 457 18 711 30 558 24 979 12 299 32 148 28 836 31 814 49 1 53 794 92 119 69 37 94 457 95 332 82 353 71 750 59 903 39 416 19 720 55 406 68 608 7 786 80 216 11 839 0 674 36 231 26 546 33 317 66 864 91 67 20 881 83 462 63 826 70 207 54 357 8 324 22 433 37 858 75 320 87 240 64 807 41 811 67 190 25 404 79 765 72 72 14 683 50 556 52 294 81 774 43 748 44 162 17 73 10 878 58 111 27 742 57 468 46 712 9 198 15 918 6 899 56 39 38 254 1 663
6 584 48 417 62 30 0 1000 16 45 65 753 58 91 55 368 88 109 73 162 94 568 46 404 71 728 2 818 33 763 85 302 1 413 25 464 89 771 49 212 13 689 95 172 3 693 40 820 38 334 45 954 84 542 76 770 27 640 35 315 93 483 41 94 17 480 70 720 32 924 7 197 52 563 78 499 81 295 43 90 72 157 83 796 5 304 8 16 51 23 67 340 57 190 97 239 60 608 47 514 18 297 24 576 50 487 77 912 74 623 37 967 34 734 36 465 68 239 69 452 44 178 64 961 28 549 54 302 12 415 79 889 11 627 30 37 56 193 15 565 14 128 96 546 98 861 99 60 42 994 20 909 4 821 91 420 9 16 39 146 26 483 61 999 22 810 21 250 92 381 10 997 59 834 23 185 90 678 63 632 87 595 80 561 82 334 53 278 29 735 86 555 19 823 66 823 75 920 31 61
37 952 23 187 15 796 84 708 74 351 41 998 38 979 71 263 89 495 61 100 25 604 56 165 88 834 91 451 53 243 68 485 28 103 39 625 13 663 94 888 29 460 0 571 24 481 6 741 97 279 83 958 54 111 67 905 55 270 32 334 2 405 51 416 93 710 70 369 69 941 34 261 62 217 80 567 35 958 77 937 46 321 11 329 58 880 43 836 42 353 30 3 4 39 49 933 9 682 14 406 79 157 73 751 57 138 16 398 31 578 60 563 90 58 10 245 59 591 22 668 63 310 17 691 18 465 66 995 85 47 33 755 65 896 96 63 48 221 72 3 21 455 26 864 98 974 5 623 45 438 86 481 1 108 47 258 36 986 40 56 92 426 82 978 64 719 12 419 3 838 78 918 50 36 20 64 27 290 44 215 76 964 95 160 52 213 87 265 19 829 8 394 7 631 81 549 99 329 75 784
44 169 85 756 86 586 62 840 77 842 33 354 31 107 24 857 1 607 38 940 35 105 30 504 8 402 99 679 96 152 6 582 71 803 2 791 49 50 87 479 66 364 90 872 9 386 82 610 16 301 75 829 28 183 3 408 67 608 14 347 63 188 12 299 40 312 20 584 51 436 47 892 55 906 52 358 41 722 53 793 43 582 27 286 70 895 84 769 10 647 42 890 25 669 92 910 59 204 7 820 26 136 50 766 45 459 58 196 83 300 17 141 72 100 69 306 54 978 39 2 19 217 37 736 88 396 65 76 60 69 32 555 94 975 74 345 4 658 64 94 46 649 5 684 36 5 78 27 34 696 91 105 11 644 22 159 15 322 73 829 0 823 48 17 81 507 13 951 56 60 23 175 80 664 95 540 93 213 61 340 76 570 79 516 98 572 89 458 57 494 18 863 97 718 68 856 29 298 21 811
8 477 41 88 26 922 22 150 79 120 86 472 98 704 96 594 43 941 56 154 24 530 85 33 38 15 90 26 13 21 1 638 74 354 69 676 14 56 51 734 67 595 73 96 40 91 63 49 94 45 42 667 66 846 76 9 50 798 83 171 84 798 27 230 75 344 48 143 68 730 37 27 9 171 20 8 52 100 81 72 5 208 82 167 88 387 7 725 65 256 60 845 39 244 36 216 33 122 61 897 32 745 46 388 16 100 92 985 19 234 70 974 3 345 29 17 78 272 44 252 55 249 17 561 28 505 34 133 87 62 57 302 99 869 31 279 25 386 12 687 2 887 21 441 4 86 80 626 97 167 6 997 54 734 23 787 95 372 45 865 18 696 0 576 93 991 64 355 15 395 62 628 10 602 72 87 11 884 91 766 59 951 47 630 30 563 35 965 71 174 89 308 58 524 49 138 53 590 77 598
66 601 71 546 64 29 62 655 57 69 96 103 38 451 2 894 63 52 69 402 30 432 5 749 17 279 99 271 86 133 46 415 65 579 7 684 87 144 50 479 98 793 95 247 20 273 14 258 34 552 13 44 97 177 29 689 67 429 9 936 41 611 92 221 0 661 1 173 56 227 79 630 77 521 73 553 58 914 49 250 88 688 54 333 85 132 3 287 48 635 52 280 45 496 16 445 32 122 39 326 93 502 22 643 82 60 23 120 72 24 89 340 51 891 4 105 91 399 74 933 11 694 44 330 70 86 21 487 15 232 80 474 61 355 76 771 55 902 81 886 83 378 90 279 8 965 35 185 60 92 53 35 43 561 59 560 18 612 75 240 40 475 42 877 94 746 68 870 37 298 6 277 47 641 25 832 36 42 26 72 28 387 24 703 27 722 33 677 12 172 19 503 31 215 10 767 84 715 78 466
40 902 47 56 68 117 98 927 37 23 65 521 1 892 14 815 4 765 80 179 24 557 79 764 63 26 49 797 72 551 13 310 91 111 73 834 17 207 62 499 55 368 28 374 9 697 12 105 22 254 53 213 18 609 61 259 27 863 45 472 38 703 95 799 10 376 20 421 57 192 99 928 82 714 26 33 39 113 66 685 19 954 51 701 71 719 31 405 96 435 84 371 81 930 59 669 93 686 89 827 60 48 86 567 23 505 15 686 56 661 30 296 58 190 70 718 41 816 36 655 94 842 77 1000 46 305 16 821 52 286 34 927 97 927 32 973 92 82 75 86 6 470 3 170 64 629 88 522 35 269 11 303 29 937 74 554 42 822 48 95 44 916 8 940 76 126 67 426 21 929 83 541 85 828 25 200 54 637 90 324 50 863 0 405 78 605 87 27 43 711 7 265 5 804 33 83 69 222 2 339
86 827 28 20 50 296 55 441 77 713 62 670 84 772 2 335 30 290 32 174 20 839 0 241 47 108 41 696 87 150 76 31 48 252 1 438 23 993 21 732 15 231 56 586 73 392 67 386 9 461 34 310 65 869 27 647 46 503 39 877 80 608 61 820 98 945 51 109 19 1 68 231 5 147 92 836 38 384 59 167 90 257 79 828 3 673 42 447 54 43 95 869 58 204 53 130 36 239 29 285 69 200 49 849 17 625 93 590 71 551 99 851 22 188 35 996 60 509 40 810 43 971 91 897 97 674 31 526 45 168 83 247 8 535 6 816 4 302 94 242 14 765 85 381 89 794 81 352 10 137 63 869 78 380 7 869 88 715 18 71 12 492 52 767 26 222 37 691 57 63 66 778 75 122 13 803 25 472 24 665 74 885 11 271 70 523 96 219 33 864 82 979 44 173 64 502 16 933 72 135
27 951 88 546 40 7 2 604 90 145 79 116 50 642 97 78 92 892 29 837 96 433 83 426 56 160 48 207 6 766 38 901 69 12 7 4 93 332 19 46 16 171 42 90 95 800 15 297 51 59 87 791 25 14 39 137 76 714 8 805 21 456 46 169 81 241 10 538 30 977 20 304 1 970 33 606 78 352 65 495 47 102 52 882 80 848 66 679 77 367 57 770 75 868 53 396 54 884 64 414 72 720 13 648 18 539 58 147 45 226 24 845 44 296 59 641 37 375 91 547 22 572 98 296 68 819 23 506 41 745 31 276 71 200 61 709 85 162 11 578 99 663 14 755 86 863 60 198 74 517 84 547 12 253 26 579 94 604 36 67 0 924 67 853 73 731 35 597 9 723 43 559 3 752 82 711 32 438 55 764 4 897 62 645 17 199 89 204 28 362 63 222 70 755 34 661 49 632 5 87
41 859 76 443 98 484 78 151 92 522 16 102 59 588 48 417 96 502 3 694 11 339 20 711 31 368 8 398 38 296 32 930 93 766 2 146 69 613 87 411 94 704 23 654 46 598 40 676 60 175 61 196 57 665 73 488 67 705 99 641 55 325 77 691 30 338 85 645 81 658 9 7 68 436 64 294 22 872 70 197 29 71 14 712 49 644 18 764 10 179 75 515 6 925 58 529 12 418 36 200 90 965 82 980 86 875 65 857 56 835 44 98 21 721 34 453 62 45 89 12 79 442 27 716 42 42 53 4 47 803 1 333 7 653 19 591 80 73 63 922 50 366 25 155 52 458 71 644 37 995 26 798 88 706 39 841 15 708 91 512 24 898 74 422 0 332 45 223 13 170 84 306 5 11 97 141 83 423 66 506 51 905 43 688 72 16 35 322 95 412 28 637 33 106 17 358 4 522 54 442
26 108 98 989 19 538 40 463 60 476 35 647 64 717 25 936 16 672 58 803 92 426 83 690 14 193 67 520 73 943 57 455 63 202 4 198 76 308 23 320 71 614 2 263 82 561 13 182 48 271 38 919 3 735 7 548 99 667 85 405 86 236 94 645 9 465 80 509 68 80 41 973 6 210 88 732 11 773 74 623 31 922 34 47 51 403 24 803 44 485 66 184 84 409 43 289 77 726 12 991 54 264 81 103 90 963 20 97 95 273 8 738 0 908 78 87 33 271 46 12 65 379 96 93 69 831 42 923 17 293 22 53 21 60 1 810 50 526 59 47 45 159 18 310 5 907 56 704 70 387 72 887 93 505 37 621 30 422 79 265 62 595 10 146 27 844 91 950 28 120 29 59 53 214 49 810 61 907 15 493 87 128 89 978 52 892 39 970 75 447 32 921 55 348 97 584 36 17 47 785
60 78 99 421 42 71 48 850 11 336 96 873 6 69 51 171 20 505 4 912 32 555 9 170 71 564 80 739 12 540 31 497 68 771 54 513 64 659 73 415 29 151 38 335 90 797 62 656 47 411 17 17 3 121 75 659 16 145 89 804 56 868 91 926 39 204 57 10 50 394 66 159 13 861 67 192 61 167 72 881 0 920 63 127 33 427 30 857 92 766 22 813 41 307 10 765 43 550 85 600 58 508 98 464 18 229 79 311 25 531 26 124 49 701 14 853 97 600 52 932 23 633 40 531 2 457 70 997 36 974 59 856 28 667 15 233 83 812 88 775 1 715 27 863 81 348 76 670 78 218 77 98 94 925 55 558 87 711 37 156 35 663 74 116 46 750 24 23 82 376 7 947 53 254 5 937 19 60 84 51 93 248 21 17 65 279 86 26 69 44 45 666 95 126 8 725 34 894 44 27
93 388 48 732 19 405 81 528 12 104 80 663 98 420 43 936 94 124 11 385 51 562 58 484 57 312 5 872 62 308 26 625 47 949 27 501 30 538 78 402 97 462 45 94 28 454 73 486 49 624 79 461 31 72 70 313 10 562 44 269 90 311 18 561 84 343 82 49 56 899 25 488 87 264 17 49 35 654 0 192 52 655 1 849 64 105 83 840 4 591 59 712 60 650 22 394 39 95 53 58 3 298 88 38 7 357 37 498 75 365 24 30 50 7 55 88 38 763 89 191 85 212 41 579 92 403 32 961 14 617 65 627 36 471 69 355 16 120 68 541 63 539 9 830 91 435 67 460 33 879 71 732 86 718 29 528 77 908 74 205 54 491 40 318 72 259 76 214 23 182 20 692 42 353 2 526 96 409 95 447 66 111 6 278 21 682 99 539 8 821 61 589 34 471 15 54 46 583 13 221
64 876 35 305 15 391 92 758 38 852 33 212 3 74 57 476 45 147 59 173 21 871 51 95 97 92 98 269 5 841 49 343 24 54 74 127 12 990 40 978 84 705 37 30 36 641 62 436 58 807 27 634 56 18 11 714 14 69 23 398 9 652 72 531 77 56 88 65 0 863 66 843 65 757 19 255 10 20 99 556 47 425 67 611 31 430 32 388 80 487 48 339 17 296 93 310 34 400 90 432 7 457 42 293 73 684 46 761 13 860 39 196 53 630 78 427 16 964 4 211 68 758 87 927 86 533 60 55 69 504 94 240 29 942 1 433 81 74 25 391 70 474 26 721 6 163 52 837 54 13 61 143 28 23 89 412 18 252 71 381 96 23 85 274 8 813 83 532 76 109 22 563 44 710 79 666 50 821 91 442 63 289 82 557 30 39 43 957 20 837 95 319 41 96 2 98 55 824 75 910
39 736 81 65 90 280 64 270 97 63 75 519 20 9 17 437 71 833 45 747 42 336 72 426 28 33 61 618 60 646 15 451 80 857 4 282 77 361 51 258 84 815 88 308 73 908 7 156 70 211 55 979 27 943 48 830 10 749 40 636 36 385 35 852 85 811 99 17 46 225 0 319 78 800 1 110 66 229 24 201 91 632 32 174 94 689 93 848 54 568 33 506 3 993 12 109 92 859 86 280 69 122 16 233 74 87 49 117 5 18 23 603 34 431 6 103 95 176 68 816 50 673 56 545 82 710 21 423 9 254 57 291 98 339 65 848 29 618 8 493 59 13 58 8 22 65 96 296 44 299 19 883 30 914 83 17 76 929 79 71 13 288 63 507 26 397 2 825 11 747 41 232 67 286 89 991 62 798 37 235 87 772 31 657 38 41 14 485 52 498 47 372 53 334 18 859 25 912 43 189
79 25 61 232 29 429 6 62 57 176 15 44 8 186 67 320 54 354 51 200 50 434 96 133 14 28 45 181 41 821 20 784 37 30 22 17 36 940 60 444 43 668 74 877 11 182 84 878 70 305 62 37 16 545 7 951 26 254 31 780 49 429 97 186 66 712 80 468 95 762 48 727 77 128 42 527 87 929 5 929 18 764 46 958 90 872 76 530 56 442 83 595 86 383 88 137 33 636 19 124 71 224 24 45 55 239 91 711 63 540 17 129 10 53 3 900 99 328 52 508 82 227 81 852 94 110 34 259 2 413 92 764 0 631 72 670 75 53 64 758 28 46 68 804 30 243 13 676 89 912 38 971 53 430 40 297 59 960 25 664 69 81 9 590 27 47 23 999 4 409 44 934 98 32 73 144 21 986 85 239 65 361 32 998 12 264 78 325 93 118 58 677 47 331 1 141 39 568 35 432
35 685 53 267 81 595 79 572 56 837 36 912 5 189 46 668 71 838 32 35 68 481 76 769 9 609 10 435 65 236 11 534 23 46 13 366 25 31 8 622 43 74 51 753 57 386 90 242 70 66 21 877 59 274 49 83 84 918 75 874 48 930 1 776 18 225 31 419 50 157 29 925 85 349 2 949 42 523 44 320 7 35 33 509 45 985 37 945 3 584 83 885 38 395 26 981 88 867 98 371 87 429 0 31 63 194 97 415 52 607 86 196 66 701 15 182 62 246 94 345 20 522 19 127 61 335 91 115 24 711 40 258 95 463 64 803 30 135 60 472 14 582 96 564 22 971 74 627 47 659 39 522 12 906 28 51 54 16 58 305 99 195 41 969 4 725 89 863 82 591 92 172 69 994 72 631 55 124 80 853 78 134 67 547 17 83 16 593 6 21 77 141 93 907 27 180 34 271 73 2
53 751 27 44 36 987 81 963 78 338 88 641 0 754 11 890 82 387 39 566 96 248 92 862 87 171 95 868 76 732 25 282 45 51 29 260 90 649 16 592 75 211 71 687 55 534 85 949 1 941 59 668 33 16 32 753 47 576 62 124 56 127 30 494 23 873 46 590 35 269 4 171 9 203 73 378 48 35 74 644 86 151 65 524 22 510 63 495 70 879 34 167 72 974 28 581 50 788 10 300 61 464 68 778 15 983 80 750 77 753 7 556 40 396 37 338 19 410 5 660 26 107 21 720 24 732 58 764 94 369 49 272 84 921 67 686 20 763 93 988 12 34 6 980 8 514 44 953 91 414 83 921 3 346 52 152 31 647 51 786 14 564 54 535 99 305 97 315 66 100 79 655 38 396 18 538 17 436 41 609 60 385 98 530 57 215 64 946 43 250 69 207 89 459 42 841 2 297 13 616
28 853 57 849 51 306 81 246 76 368 50 519 34 941 78 447 6 816 42 234 41 147 48 431 85 417 29 265 92 210 22 132 84 253 96 205 98 155 63 621 95 570 70 285 89 345 7 447 86 17 91 512 35 988 27 843 19 803 56 315 88 611 65 854 52 102 37 406 54 384 16 734 53 45 99 565 26 566 40 334 32 950 90 856 25 229 1 303 68 549 5 775 3 518 17 980 83 958 71 582 4 322 18 376 44 360 12 585 36 732 0 270 14 628 94 692 75 719 82 204 23 197 66 138 20 482 15 604 61 209 58 576 45 433 9 760 39 909 69 396 11 293 64 490 46 832 24 847 59 499 10 526 73 654 74 229 13 1 30 933 60 412 49 309 31 509 38 719 2 123 93 121 77 904 8 779 97 501 47 884 79 791 43 718 87 437 62 674 21 171 80 510 67 739 72 961 55 246 33 913
10 149 69 578 0 990 73 47 14 537 19 212 66 695 15 513 96 110 90 805 26 8 18 940 64 155 79 350 6 271 21 430 78 735 27 170 72 160 99 892 33 640 89 266 38 824 25 85 28 791 68 520 63 369 22 895 83 392 67 702 57 422 52 420 46 111 47 3 87 926 7 32 42 230 36 833 76 381 71 946 82 203 56 766 16 62 37 572 2 462 84 44 58 221 49 409 1 840 51 191 40 408 77 251 61 720 17 939 50 478 92 686 8 751 20 48 9 136 39 716 98 323 70 779 80 644 29 333 85 192 88 898 55 256 60 34 65 114 62 731 97 603 3 103 93 32 59 217 74 831 53 811 32 642 24 60 5 819 23 717 13 635 31 533 86 933 54 836 48 865 34 411 44 524 4 683 94 817 45 988 91 580 95 344 81 1000 12 412 75 251 35 944 30 452 43 971 11 176 41 272
80 546 36 710 87 235 71 274 28 32 59 332 88 87 93 274 90 778 25 651 95 356 18 108 65 474 99 367 1 34 46 413 57 848 17 558 67 456 86 626 4 193 82 787 81 738 72 936 69 460 52 284 64 40 55 369 39 304 68 138 37 267 44 1000 2 777 41 318 15 898 23 401 35 433 22 818 61 555 97 544 50 379 7 571 96 382 63 20 77 282 9 825 94 771 16 880 19 888 10 640 84 748 24 518 8 348 6 822 83 900 51 40 40 99 33 793 11 823 48 844 76 870 78 36 14 91 49 955 42 212 0 846 27 380 13 47 60 190 62 288 3 174 70 983 75 640 32 193 89 203 20 440 79 80 45 832 85 396 56 577 98 471 92 492 34 900 38 555 43 780 54 443 91 737 73 155 21 512 26 822 29 627 47 654 31 956 58 877 12 159 74 224 5 294 30 940 53 157 66 344
94 635 87 769 73 236 90 540 42 150 62 97 64 944 32 4 93 550 79 895 15 370 10 678 72 518 70 664 74 598 68 517 14 414 29 590 40 266 30 518 17 927 50 854 27 658 89 234 41 852 95 216 59 320 69 17 8 372 82 3 23 128 6 465 46 123 33 186 36 658 92 810 9 616 47 743 80 865 18 685 11 842 31 370 24 936 98 345 51 531 35 487 26 828 45 105 97 439 16 225 55 517 22 21 61 517 58 62 83 950 75 220 63 996 78 49 88 940 54 267 20 25 52 454 96 155 0 172 66 988 43 318 48 827 81 726 13 923 49 975 84 49 2 109 19 886 5 614 25 58 71 222 67 434 34 92 38 475 76 594 99 993 7 235 91 557 44 244 3 174 53 99 39 380 85 360 4 574 77 541 1 558 28 921 21 74 60 843 37 752 12 607 56 377 57 561 65 867 86 804
62 618 4 69 88 950 9 602 66 936 73 679 45 733 67 338 22 438 48 604 46 151 54 603 82 25 61 901 97 38 91 902 80 461 21 215 30 720 35 850 60 112 27 487 24 802 95 456 26 514 58 452 18 995 94 629 49 270 31 168 59 30 57 15 0 490 53 740 84 2 92 190 13 986 90 416 44 308 64 801 83 860 47 388 69 404 41 242 75 348 87 669 81 117 23 479 32 863 33 367 89 989 40 238 98 820 12 467 56 668 55 260 34 262 8 414 86 474 39 674 72 623 3 695 36 841 14 572 15 407 99 106 70 690 68 703 71 178 25 773 78 67 19 95 10 655 85 414 79 686 51 842 16 196 43 79 6 756 11 797 63 375 1 199 28 968 93 457 65 688 7 734 96 289 77 360 52 346 17 669 74 855 76 834 38 632 37 872 2 367 5 743 20 300 29 713 42 89 50 240
4 546 51 34 59 751 78 279 40 852 31 391 87 920 3 647 14 247 60 981 11 778 42 650 89 690 84 347 10 61 83 661 56 350 70 436 82 660 2 434 39 793 77 781 8 559 48 81 80 237 19 337 54 612 17 819 24 469 34 415 12 509 98 550 96 120 35 124 50 650 5 678 67 870 69 899 7 439 53 518 29 7 15 694 61 160 30 978 75 427 33 271 93 336 18 312 85 684 99 111 91 377 68 451 49 264 25 898 16 878 76 252 52 578 65 486 63 373 62 709 36 976 92 606 72 256 13 555 74 759 26 279 20 274 94 936 64 978 1 454 37 39 95 401 46 314 28 907 6 92 22 739 38 791 0 887 88 901 58 653 73 125 21 749 71 517 57 370 44 546 97 272 81 720 32 469 45 915 27 593 43 341 9 201 79 54 86 419 66 911 55 956 47 410 90 6 23 123 41 448
91 467 75 171 34 571 12 174 0 202 87 410 45 161 93 319 63 145 18 838 10 47 30 840 4 836 43 2 99 227 2 753 85 387 23 923 37 393 50 90 68 332 27 137 57 432 32 442 62 565 9 930 64 854 78 574 92 647 3 949 25 623 96 571 8 894 14 192 97 969 24 784 95 237 36 807 5 643 74 122 80 958 49 274 52 619 38 357 35 71 29 313 16 815 81 324 56 376 59 750 67 900 54 326 84 609 41 415 58 66 73 685 55 521 90 855 44 929 1 60 7 417 79 393 88 700 82 148 21 575 11 744 72 379 76 875 98 694 26 989 65 398 33 754 77 498 28 557 66 317 89 433 42 545 48 798 83 142 94 977 47 621 60 311 51 94 20 501 17 286 13 449 19 800 31 654 46 645 70 78 69 435 39 522 40 332 86 725 61 93 15 816 71 496 53 982 6 86 22 11
88 184 25 664 76 399 72 201 35 176 57 429 17 705 89 262 39 78 38 390 40 322 45 538 61 645 86 632 22 43 54 171 0 432 68 475 90 133 29 528 73 606 41 667 20 777 42 644 47 875 34 781 80 550 77 443 50 192 43 528 31 21 84 324 96 321 92 397 14 513 59 491 63 420 9 564 49 619 30 10 64 954 27 308 97 977 87 755 78 749 67 175 26 382 2 45 85 9 10 936 91 613 12 144 16 687 60 258 37 327 93 182 69 76 66 614 36 476 74 417 13 617 98 592 4 934 23 283 75 948 24 887 65 441 18 590 51 11 55 711 28 982 79 320 7 416 32 461 71 735 19 394 5 696 58 222 8 53 83 653 94 6 21 316 46 413 33 866 62 837 95 38 3 889 52 493 53 226 82 619 70 266 99 589 81 992 56 283 44 331 6 955 15 100 48 466 1 329 11 4
42 481 0 506 37 855 88 364 59 718 26 228 15 38 21 137 58 795 3 82 33 962 86 473 83 403 5 356 56 87 72 321 97 43 30 749 80 954 53 308 22 657 48 313 50 932 19 716 36 408 16 965 96 785 62 911 95 71 94 187 7 655 24 393 71 33 51 585 44 2 6 994 87 191 85 101 81 564 49 660 64 265 20 423 25 442 57 260 76 901 98 811 89 793 63 458 65 734 29 873 14 687 47 78 28 437 23 651 43 63 99 497 68 749 34 34 78 68 18 925 69 328 91 830 8 190 1 2 60 287 55 192 11 747 92 543 61 151 90 781 17 420 79 457 45 815 38 641 39 112 84 666 73 246 70 173 12 55 52 929 77 729 10 960 32 644 74 865 41 714 67 589 9 942 35 113 54 156 40 862 27 296 66 896 46 523 2 501 13 475 93 867 75 25 31 491 4 237 82 149
11 714 25 127 84 587 54 530 89 321 23 788 58 410 78 535 34 859 13 543 98 339 65 513 5 345 28 484 22 445 0 496 93 220 57 468 10 781 72 768 49 377 91 397 41 496 39 389 27 188 2 342 85 25 48 608 90 920 73 853 4 941 64 18 99 276 83 144 16 916 67 251 69 82 70 996 21 114 88 831 94 521 66 445 86 171 37 151 59 994 36 914 82 718 92 32 50 591 68 708 96 520 60 25 32 199 97 579 63 593 33 526 29 815 87 693 80 452 31 108 6 171 1 556 9 831 3 385 45 833 47 891 61 315 43 921 30 110 38 701 71 77 81 727 14 650 20 625 79 955 55 550 17 863 15 6 74 938 52 35 19 327 53 31 8 852 12 746 76 883 56 172 75 519 46 665 24 32 18 253 40 264 77 908 42 515 35 267 26 167 7 6 51 93 62 836 95 180 44 952
42 234 17 178 98 583 69 786 35 836 51 154 76 205 90 459 34 924 36 780 64 358 70 855 65 32 13 227 79 292 45 220 12 208 33 355 50 926 73 424 63 923 80 354 77 578 67 947 89 151 58 181 23 377 2 933 37 245 53 248 11 915 61 404 0 826 7 361 97 924 92 715 71 177 93 665 14 255 59 402 6 206 96 968 32 718 95 118 18 294 16 452 87 236 68 262 88 523 99 790 85 489 21 977 29 868 54 689 91 269 10 783 4 576 19 487 39 760 48 938 57 403 60 858 22 277 82 384 26 105 24 780 15 831 94 160 56 823 38 220 72 252 31 191 47 81 25 774 62 398 3 126 66 734 81 829 1 120 44 194 9 279 55 623 49 758 78 623 86 47 27 981 75 573 84 521 20 853 43 462 83 897 41 281 46 476 30 735 28 805 52 673 40 715 74 385 8 661 5 892
59 504 98 54 0 872 12 605 8 944 28 121 37 706 80 218 13 506 95 874 62 805 61 572 64 641 69 787 52 703 46 454 21 112 93 819 43 182 67 808 71 32 1 556 18 512 74 423 54 652 79 906 17 616 4 578 68 286 44 834 19 434 11 564 36 434 33 12 41 496 78 977 5 448 29 679 25 605 97 574 38 511 50 824 45 414 70 738 85 749 2 942 20 297 77 603 76 763 89 598 31 437 99 582 10 941 88 230 9 985 7 543 53 543 51 7 65 449 58 945 87 35 47 668 42 442 55 266 6 792 82 521 72 743 92 166 75 52 48 834 23 580 16 511 3 817 24 898 83 104 15 334 56 590 22 781 81 143 94 744 49 252 96 50 86 773 34 904 26 609 91 296 84 263 66 893 63 882 57 35 39 260 27 40 60 184 30 603 14 897 32 372 73 925 40 474 90 361 35 33
29 73 40 520 82 587 95 447 99 85 47 45 66 933 30 548 81 400 88 666 74 63 72 371 34 439 37 756 18 506 3 889 96 335 92 78 84 720 32 901 52 647 4 897 12 477 14 19 77 225 63 459 17 498 68 756 93 143 13 778 38 586 76 542 19 178 28 155 1 142 70 316 65 149 54 284 5 963 46 546 10 152 8 353 45 803 9 783 97 777 62 719 53 169 91 894 31 588 0 547 64 518 78 979 42 451 86 350 6 800 33 495 48 65 24 992 80 802 25 896 16 513 27 221 89 743 59 825 39 900 23 144 56 608 41 345 61 422 20 699 87 565 90 450 94 514 55 808 11 1000 98 680 79 28 57 391 73 293 85 107 51 68 60 925 69 925 71 507 67 707 26 269 36 314 2 680 44 741 15 46 50 341 43 291 75 14 35 656 83 779 7 173 49 354 58 675 21 342 22 338
53 933 83 383 22 440 80 520 54 177 91 562 21 842 13 290 20 605 59 817 33 634 99 148 16 890 90 551 71 323 74 42 23 105 12 251 2 438 25 929 29 520 95 864 94 63 81 818 56 940 76 494 31 634 15 583 3 345 64 537 34 668 41 275 9 996 51 323 98 14 27 642 30 489 38 187 96 516 66 41 52 952 69 297 62 956 88 668 46 883 57 980 37 266 17 995 72 882 78 306 35 361 70 400 75 111 48 60 93 467 67 111 73 294 49 932 4 841 50 338 84 196 40 771 87 358 89 760 92 121 0 187 97 845 86 946 26 343 55 350 1 900 36 66 68 306 5 450 85 552 19 664 79 650 60 593 10 952 44 722 43 875 63 185 58 381 18 566 65 206 7 572 45 190 82 472 28 608 77 373 24 123 47 35 42 432 14 520 6 904 32 846 8 246 39 812 61 345 11 396
42 127 17 57 56 956 65 359 11 669 39 392 64 265 6 139 37 859 10 75 36 30 59 307 53 934 79 489 16 904 13 562 95 184 94 934 8 676 22 95 72 534 63 581 50 300 12 462 87 848 21 939 1 797 35 183 60 513 31 882 44 212 89 918 33 804 20 878 81 561 62 606 0 294 97 495 84 252 3 426 24 891 5 868 83 363 96 290 58 25 82 72 29 397 27 318 66 617 9 396 14 665 54 698 68 668 30 201 76 360 88 454 34 361 85 896 25 26 70 721 99 68 26 608 57 844 45 425 73 75 78 778 43 334 4 474 23 786 40 781 98 707 93 561 74 302 7 97 55 994 52 91 80 623 46 114 48 481 18 527 32 62 86 379 49 65 92 244 75 446 41 484 61 244 71 552 38 543 19 858 28 411 47 431 69 701 90 362 91 852 51 996 15 127 2 465 67 657 77 223
86 467 25 483 7 812 71 667 6 167 94 702 32 6 87 379 44 667 27 994 42 743 95 296 16 706 19 711 55 327 47 121 77 272 73 387 91 275 45 560 31 469 17 615 24 548 22 117 67 510 93 140 53 449 66 809 76 877 58 391 0 932 35 617 57 151 61 903 72 810 82 45 37 427 39 207 80 140 62 540 59 539 34 740 21 795 64 198 38 475 50 76 26 464 84 830 75 70 52 449 11 713 70 329 54 423 99 665 98 608 89 311 60 109 78 907 29 997 68 5 12 280 41 336 9 852 69 133 14 40 85 428 65 249 2 507 83 110 79 592 88 752 40 100 36 49 96 325 30 889 46 845 4 650 33 550 20 736 1 61 51 900 81 2 10 11 5 96 8 154 43 149 90 212 92 193 28 565 23 547 13 430 74 484 18 709 48 288 56 445 15 133 97 388 3 951 49 190 63 936
72 722 10 796 97 238 98 718 93 627 3 480 52 422 86 504 64 293 11 513 31 499 0 700 9 38 89 499 59 132 13 673 61 338 50 672 62 452 90 64 84 409 20 343 91 536 23 209 96 527 42 795 8 67 76 863 38 654 88 587 95 908 48 633 44 950 36 793 4 633 80 358 45 884 17 658 22 221 18 60 2 64 19 129 49 684 73 989 85 80 12 648 78 224 53 855 70 186 66 788 87 636 58 375 51 151 5 291 63 645 33 697 71 139 47 373 24 753 43 758 92 161 27 956 21 639 79 882 25 628 39 122 1 142 65 928 56 544 94 677 77 850 41 493 46 22 15 610 16 369 30 254 82 270 69 19 60 763 75 151 32 431 40 982 81 648 54 425 57 202 34 772 83 363 55 639 99 645 68 793 37 940 14 110 6 979 74 415 29 524 26 62 7 840 28 994 35 841 67 145
86 754 6 408 11 697 2 814 74 60 52 399 30 620 5 322 23 428 91 578 31 642 20 429 25 692 47 178 35 507 15 156 13 494 16 701 76 637 60 321 55 448 10 613 70 656 61 515 97 646 65 31 19 998 9 170 79 311 4 438 69 550 98 107 58 408 80 77 43 247 73 580 56 141 0 790 1 970 42 982 21 766 44 865 39 80 48 532 28 462 36 979 83 10 8 12 87 142 37 506 71 760 33 800 24 696 81 931 96 81 75 561 82 296 26 145 54 385 89 754 12 845 95 731 38 640 92 564 46 789 50 616 45 967 99 691 34 990 18 753 93 686 67 588 78 121 51 155 32 537 53 113 57 640 77 799 84 809 27 11 72 112 94 472 63 526 64 131 59 858 22 561 14 818 85 117 29 156 7 280 68 177 49 329 17 61 62 923 3 13 88 775 90 933 40 565 41 790 66 526
83 418 50 613 1 502 92 202 20 71 30 684 41 42 72 80 56 575 11 361 65 684 58 966 95 151 23 202 53 565 44 524 24 426 22 201 62 705 63 41 80 94 45 977 60 571 42 140 67 899 47 123 26 599 82 416 14 76 6 673 70 558 74 130 36 214 66 582 12 788 51 210 8 237 73 89 81 813 40 76 68 710 43 332 7 494 79 722 27 79 16 621 28 233 94 592 77 979 57 192 71 864 99 147 25 897 48 862 39 98 15 230 78 756 5 167 97 35 69 195 91 350 0 520 46 253 31 211 93 429 29 432 89 765 38 74 17 943 13 557 98 528 61 354 87 386 96 558 18 29 52 2 75 476 21 684 19 620 85 90 34 153 84 810 37 3 90 454 88 355 10 478 64 642 9 917 49 516 32 227 33 324 3 693 4 567 86 244 59 814 35 652 54 188 2 327 55 284 76 93
19 762 2 12 54 599 1 493 94 542 11 305 23 531 66 58 34 242 85 867 60 132 25 15 22 969 81 251 87 608 29 526 32 367 69 675 75 183 51 571 99 326 88 627 83 504 79 616 96 659 57 188 67 110 35 434 5 46 61 199 37 295 31 223 42 592 6 787 78 204 89 219 12 335 98 946 92 420 63 982 50 557 20 71 38 524 3 907 14 935 49 455 9 721 27 399 39 337 70 841 0 998 24 100 86 215 68 242 53 409 82 986 62 966 77 337 73 263 65 769 21 944 72 748 44 992 84 933 91 159 58 901 16 157 47 542 59 841 55 933 45 454 95 578 48 601 74 116 18 864 90 578 8 46 40 210 7 980 56 462 52 877 33 52 43 290 4 501 64 394 13 54 97 500 80 790 28 196 30 689 71 943 36 108 93 542 17 298 46 892 15 329 41 985 76 15 10 182 26 226
68 191 70 390 97 259 4 491 15 26 72 132 5 253 51 271 34 99 45 559 36 235 33 701 67 31 75 865 87 96 22 642 25 868 38 985 63 509 26 104 79 161 30 824 6 786 44 32 12 595 32 852 27 703 14 273 57 491 88 580 52 361 20 708 98 37 37 649 50 833 95 243 92 652 89 605 31 110 23 486 58 177 85 436 55 18 53 314 43 643 42 219 76 210 24 879 56 264 8 601 83 775 66 740 41 889 13 632 77 834 35 992 90 379 74 768 86 709 48 760 17 90 21 241 29 892 39 800 78 336 47 866 16 242 65 480 49 99 18 67 9 335 1 53 28 229 82 835 0 7 46 88 54 469 73 391 99 982 62 903 10 139 93 680 81 704 71 710 19 640 40 856 11 989 2 474 59 859 61 400 91 601 84 938 69 176 3 561 96 130 64 906 7 332 60 61 94 50 80 285
60 700 10 273 87 573 51 934 25 170 8 34 17 676 66 795 88 321 12 760 43 831 89 71 94 984 42 595 24 330 16 218 44 58 69 641 77 838 6 360 33 311 72 722 63 824 76 43 75 771 4 408 38 983 20 741 84 396 68 54 9 599 50 774 0 993 98 851 55 50 22 45 52 357 2 291 46 550 80 247 37 659 91 459 7 690 70 906 30 468 79 495 13 642 56 117 48 988 31 505 41 666 23 422 78 986 81 136 27 774 3 23 61 574 64 315 62 320 73 606 59 125 96 64 1 947 99 695 21 263 39 726 35 580 67 736 90 434 71 835 95 993 5 121 65 215 32 355 49 170 40 141 83 322 74 710 82 251 54 538 92 256 53 500 45 843 58 201 57 641 28 391 86 455 14 434 93 556 11 549 34 776 18 584 19 938 97 617 36 491 15 484 47 546 85 549 29 79 26 529
46 292 55 910 53 649 28 91 21 713 94 860 82 891 18 932 72 279 36 621 47 299 91 341 35 235 0 597 30 343 1 229 38 991 56 691 9 639 25 505 13 971 32 107 49 339 40 240 83 231 64 811 92 723 89 978 78 975 60 429 29 597 3 109 4 591 48 64 19 721 54 91 90 862 27 315 15 945 58 667 42 839 97 911 85 284 62 850 95 721 86 40 74 986 76 774 7 737 39 664 44 241 59 751 14 598 33 304 69 221 41 226 75 738 45 676 22 775 12 43 73 112 26 665 70 524 57 919 93 984 52 245 71 846 31 524 34 664 79 67 63 817 6 485 11 85 20 226 67 427 77 829 23 831 81 986 80 510 87 799 24 218 5 530 50 34 65 296 8 648 2 624 68 619 37 402 61 140 96 462 16 106 84 405 10 458 51 205 99 647 17 540 88 715 43 505 98 620 66 602
5 540 83 201 45 845 19 151 98 741 35 161 10 140 29 210 68 863 77 926 87 977 43 573 74 935 76 365 59 94 82 224 97 375 31 480 61 240 14 923 37 548 51 614 27 569 73 443 64 354 63 686 48 91 85 736 70 515 47 568 13 199 60 289 2 358 52 128 26 92 71 932 9 628 34 655 42 843 56 582 7 758 67 456 84 694 23 547 24 51 62 972 50 473 72 675 96 982 93 43 41 648 16 361 0 107 22 624 81 728 46 241 6 994 65 191 39 651 21 982 4 876 88 581 20 667 66 365 69 739 78 180 57 279 40 129 8 542 30 834 89 835 36 388 58 185 80 365 12 585 95 54 91 763 28 205 3 606 32 397 44 425 11 398 55 504 90 274 1 944 49 320 17 795 53 796 75 960 99 725 25 523 54 315 15 155 38 638 86 179 94 210 33 509 92 658 79 124 18 130
90 54 93 724 76 161 86 112 72 90 54 528 79 511 3 754 68 946 2 778 60 706 55 339 30 36 64 540 85 323 35 208 81 885 22 578 10 822 24 582 65 686 12 570 36 319 38 602 31 92 27 165 57 468 0 837 23 249 94 173 58 462 14 890 16 625 39 299 15 585 37 934 32 887 47 958 49 899 84 546 5 77 4 1 8 721 18 511 25 922 70 681 59 893 34 104 1 510 42 281 52 620 66 693 97 266 74 717 19 420 78 897 82 770 87 328 21 714 80 161 26 60 99 858 89 817 44 294 53 634 11 577 9 799 13 442 63 282 71 178 67 273 62 700 88 672 96 236 61 151 73 191 7 545 69 418 29 98 91 541 28 584 50 595 98 122 20 51 41 190 43 56 92 724 56 450 83 458 40 481 95 945 17 114 77 344 33 980 45 234 46 458 48 134 6 107 75 558 51 984
43 673 41 992 94 38 88 385 15 406 10 688 37 968 25 982 42 180 90 370 32 511 17 676 26 863 83 539 30 524 53 590 2 200 85 647 97 742 21 569 29 647 5 861 23 804 99 940 76 707 49 791 59 83 38 801 96 408 3 213 20 884 95 781 28 495 80 525 66 861 34 136 98 459 12 569 4 687 60 568 46 631 64 798 31 223 9 25 62 342 71 876 77 630 65 113 33 410 56 630 84 315 47 731 82 566 81 568 24 625 7 739 50 455 14 304 36 491 0 952 54 717 48 451 40 651 61 155 86 823 72 765 1 722 51 947 57 316 78 476 52 657 44 794 45 462 91 649 13 966 11 935 70 121 75 956 74 867 8 753 18 322 22 275 68 449 79 532 63 186 6 22 87 442 73 899 92 442 35 114 39 83 19 883 16 384 55 169 67 488 69 400 89 711 93 26 27 449 58 950
86 125 78 610 15 498 34 614 28 309 83 327 71 65 18 259 35 5 16 509 46 800 23 296 52 459 41 727 93 659 22 304 65 408 66 179 4 499 74 17 75 526 68 114 82 713 59 285 91 534 98 530 0 766 48 703 92 178 76 459 2 271 84 15 21 233 45 922 44 942 39 322 32 656 12 21 79 915 62 9 61 238 88 108 37 129 5 403 14 944 43 776 99 237 90 162 49 147 7 867 96 458 81 408 40 305 38 235 73 856 36 955 77 354 64 924 80 307 19 892 24 291 30 281 69 615 3 224 85 44 94 623 58 344 70 569 55 620 6 694 57 760 25 564 67 215 9 581 51 426 13 271 72 63 54 33 8 636 89 423 50 784 53 769 87 89 60 755 26 757 11 321 31 572 20 289 47 529 10 130 42 361 27 411 33 440 97 122 29 405 56 342 17 868 63 973 1 838 95 791
43 211 11 511 22 52 21 569 89 461 0 324 68 7 31 847 96 403 9 351 3 2 52 450 84 923 79 699 82 861 73 704 28 696 34 273 30 793 72 26 85 326 93 55 25 421 35 761 57 916 71 457 70 533 86 844 77 450 19 855 8 394 20 376 41 426 27 403 55 828 40 324 24 619 78 797 39 595 10 719 45 816 7 493 74 654 92 465 95 215 58 108 67 178 17 347 63 541 16 783 69 340 98 755 64 614 60 808 5 250 32 168 59 875 75 483 33 604 4 839 91 380 94 267 54 104 49 864 81 573 61 127 6 243 97 864 13 134 42 340 18 771 36 795 99 593 66 95 29 345 48 597 51 848 65 71 38 860 56 782 37 951 2 285 53 448 44 720 80 53 15 410 50 502 26 910 83 904 14 923 88 557 47 963 62 878 90 539 12 502 76 499 46 960 23 517 87 181 1 890
2 593 3 580 42 859 59 767 55 996 9 346 37 73 63 445 48 579 8 793 5 407 27 686 94 380 35 153 87 322 65 980 64 470 36 63 86 387 14 30 73 785 32 862 24 84 83 147 1 579 50 532 16 150 77 94 67 471 99 180 81 95 98 494 11 225 93 275 62 895 19 608 51 828 33 25 29 265 72 923 23 4 70 119 7 22 82 712 4 535 20 455 38 716 0 692 57 45 44 548 76 46 78 60 17 745 46 439 97 998 49 676 80 936 53 210 54 926 10 596 69 855 18 317 30 379 12 159 66 57 39 868 6 554 22 89 84 645 75 841 61 485 15 268 91 558 88 99 34 774 41 431 47 652 90 658 85 732 95 572 28 439 31 285 25 27 43 676 89 556 13 642 60 150 74 226 26 145 58 834 52 328 56 632 96 66 71 519 92 95 68 378 79 766 40 410 45 938 21 205
42 843 13 69 94 841 87 987 46 109 93 146 75 939 86 759 64 438 92 790 3 285 9 535 58 984 0 630 73 702 31 58 11 534 95 724 81 416 12 600 5 689 43 942 90 776 4 208 37 453 20 163 21 407 55 946 79 187 83 922 98 961 10 866 34 378 84 618 29 722 53 69 57 39 78 664 72 760 27 36 32 291 19 416 76 604 82 578 85 915 2 803 15 442 35 243 41 83 60 64 24 176 71 691 26 468 28 138 67 124 39 96 65 701 38 783 18 421 80 357 99 93 52 985 17 588 66 779 30 422 51 26 50 995 49 974 70 389 63 488 59 987 54 882 45 198 74 139 91 940 69 425 62 797 1 87 23 85 8 826 56 679 36 67 88 339 14 486 40 839 47 484 77 614 89 26 44 20 48 918 22 47 61 36 25 703 16 65 6 686 96 605 7 707 68 780 33 665 97 290
38 85 89 48 54 6 29 950 27 435 77 795 85 601 42 767 82 521 22 904 45 265 90 955 11 398 73 632 12 492 41 415 96 645 55 983 72 171 53 451 25 344 19 405 5 601 91 574 88 870 79 911 36 133 95 122 60 989 97 89 21 454 7 636 3 347 61 515 62 278 66 618 1 62 84 413 17 423 94 33 32 892 98 392 24 578 67 81 76 460 15 771 10 375 75 215 6 643 46 975 13 319 9 936 48 931 34 103 26 245 20 789 40 350 0 607 33 299 28 88 30 552 23 808 69 256 59 952 57 226 99 660 43 959 63 420 56 987 71 565 92 987 35 930 65 745 64 165 74 614 14 187 47 333 58 265 2 593 31 557 68 789 18 623 93 318 80 172 87 403 44 985 86 497 81 958 50 154 37 877 16 677 52 625 4 352 51 162 78 986 70 556 39 103 83 73 49 708 8 815
80 942 69 781 53 384 96 519 39 821 30 441 8 919 88 930 81 670 82 589 14 997 28 291 85 566 23 605 29 211 84 219 6 354 97 438 54 248 33 309 9 175 71 404 12 646 98 251 46 682 59 509 62 657 44 42 32 190 66 540 83 971 74 159 94 27 86 364 58 674 3 636 13 115 60 593 48 378 93 867 22 857 31 292 99 791 50 934 79 955 18 467 38 219 43 537 19 694 76 930 87 390 77 133 7 240 21 698 4 324 63 729 67 824 70 612 5 784 37 919 42 49 91 555 16 510 56 336 24 110 49 363 27 5 25 565 11 40 73 257 34 931 10 299 64 291 41 641 51 587 35 954 1 719 52 150 57 802 65 74 47 265 72 762 90 552 68 227 78 961 61 378 0 553 40 319 45 287 75 700 26 379 89 70 92 719 36 408 2 826 17 326 15 907 20 384 55 662 95 117
12 360 64 726 17 406 19 69 37 968 48 776 69 310 85 818 86 518 7 754 92 716 36 907 93 433 79 601 23 841 22 426 81 495 28 303 4 682 55 394 71 435 10 176 91 630 89 540 38 658 25 928 59 234 65 566 68 159 76 542 0 72 5 425 70 582 46 497 54 231 97 405 47 557 45 726 27 755 52 259 75 46 84 115 42 685 51 934 67 953 30 867 58 757 1 343 34 798 74 127 29 75 88 556 95 121 11 37 14 798 90 37 96 838 32 511 2 68 62 778 35 780 41 314 66 559 15 732 18 590 26 761 82 369 8 527 61 916 44 278 50 54 57 592 40 632 99 221 43 472 39 313 49 28 13 661 83 352 33 790 31 793 73 388 98 520 53 75 87 587 80 774 94 462 21 220 56 960 63 977 60 890 6 640 3 279 24 951 16 536 72 195 78 805 9 329 20 785 77 367
16 914 73 365 32 444 25 606 99 530 56 140 20 162 88 575 52 616 55 779 28 151 49 290 94 389 36 979 77 964 75 522 53 726 12 223 79 690 78 654 68 380 69 18 71 241 89 171 82 628 57 898 15 606 9 386 98 807 90 317 95 427 74 817 37 804 46 62 39 880 42 913 2 776 31 788 27 359 59 148 21 896 97 568 30 245 84 800 61 165 92 96 96 92 64 21 93 87 45 237 62 190 0 895 29 885 19 749 85 637 48 535 14 455 67 550 51 997 70 100 10 487 24 112 72 794 40 146 86 556 66 990 11 70 50 701 22 910 3 617 35 611 17 492 6 232 47 576 38 278 13 700 87 686 1 135 58 396 18 352 26 456 7 611 23 751 43 890 76 591 41 632 60 449 63 273 34 509 8 295 54 258 5 279 81 497 80 496 33 916 83 997 44 391 65 31 91 242 4 5
71 390 81 566 96 681 53 875 55 483 88 391 12 903 52 754 31 4 64 444 93 272 46 71 11 622 78 6 21 664 94 164 34 503 10 734 22 450 86 67 45 864 23 378 43 743 28 524 39 394 17 751 90 723 35 685 38 154 79 456 29 977 20 198 19 759 77 921 41 286 47 302 92 735 84 386 73 347 33 933 16 434 80 187 24 668 49 486 44 934 42 881 75 957 14 368 57 729 85 346 0 125 3 707 61 517 37 282 50 794 87 682 8 966 70 819 2 484 72 544 40 231 99 706 97 942 60 235 54 603 6 260 56 382 15 656 27 503 91 373 7 878 32 321 51 356 62 768 83 51 4 834 76 978 95 88 98 203 69 268 13 304 82 721 63 52 68 747 67 481 25 572 26 519 59 771 9 312 36 254 5 410 74 970 66 972 1 356 89 229 48 897 58 270 30 908 65 861 18 533
45 767 29 35 50 140 41 124 87 215 32 495 72 42 99 478 22 544 37 224 16 373 44 738 70 489 71 808 66 707 9 89 27 446 57 27 60 24 21 571 15 461 36 61 38 307 76 349 83 235 34 743 8 891 25 884 88 629 47 350 94 743 73 233 55 483 31 624 74 850 48 344 53 430 10 379 90 901 52 606 18 979 23 116 35 31 6 494 1 559 80 513 77 336 51 368 91 66 64 588 12 683 85 976 5 976 65 852 39 225 89 102 40 18 63 465 7 890 24 215 69 924 26 972 20 703 56 200 95 919 98 321 54 435 93 794 68 638 67 418 42 328 14 894 58 14 59 553 75 573 81 245 43 479 79 377 28 885 97 133 0 335 3 705 96 715 78 580 62 270 17 711 61 809 30 306 84 988 82 733 13 440 19 655 49 86 46 779 86 114 11 622 92 471 2 913 33 259 4 605
43 179 49 894 13 342 65 370 25 935 15 834 78 100 7 923 16 364 22 308 44 423 92 738 83 3 61 41 8 396 91 43 32 386 81 794 9 351 73 724 0 740 17 528 54 809 3 440 98 439 36 599 53 588 42 775 82 7 23 84 30 735 34 366 90 448 50 628 70 900 39 246 97 377 20 395 55 983 24 228 63 771 67 374 11 858 37 773 21 896 62 269 64 883 99 803 58 841 33 336 18 887 45 832 38 488 95 437 60 919 72 213 14 508 52 795 59 737 76 880 6 523 27 135 31 202 66 633 69 682 48 600 85 591 47 599 12 7 57 793 75 178 71 11 26 591 89 178 46 81 51 328 86 644 88 699 10 67 80 382 41 806 19 287 28 412 96 26 1 651 79 769 4 608 56 843 2 865 93 69 87 564 40 292 74 551 29 605 84 920 5 897 68 180 94 462 35 992 77 424
14 839 36 335 32 122 45 917 56 605 40 70 44 346 9 745 98 186 81 479 27 640 46 520 60 534 31 513 64 915 17 398 16 288 12 575 82 487 86 870 2 489 13 576 15 706 87 319 7 471 62 571 77 69 70 227 94 794 21 370 58 190 30 724 53 532 91 202 1 18 83 918 26 401 63 397 8 487 3 483 6 29 61 964 97 599 96 255 51 309 34 412 38 992 55 993 79 437 90 667 23 1 5 354 42 113 66 783 48 375 43 429 4 815 71 252 92 158 28 827 0 914 95 408 57 3 33 441 88 866 67 85 18 822 80 401 10 6 22 946 11 733 89 778 99 75 19 846 73 251 75 293 72 622 65 666 69 391 85 813 78 469 74 474 29 849 76 594 24 724 93 240 50 559 41 98 20 588 49 644 54 734 35 916 59 709 25 852 47 132 52 763 39 612 68 796 84 858 37 155
31 72 54 971 69 120 64 355 57 463 87 274 92 368 53 158 46 301 6 593 83 380 22 832 37 580 44 183 86 251 10 194 56 815 12 429 47 150 66 442 35 816 76 408 49 673 67 827 94 938 81 690 9 613 20 756 58 520 38 748 84 243 30 903 93 772 14 914 99 195 34 104 75 172 13 139 90 674 25 40 7 975 71 579 68 522 79 229 95 542 97 94 61 227 16 872 32 677 70 595 26 175 33 266 63 584 1 539 24 12 39 659 60 834 91 854 19 834 59 961 27 457 29 216 82 68 28 90 85 230 5 852 36 811 11 583 52 648 8 357 96 54 78 941 88 136 42 333 40 558 23 152 80 175 41 356 74 366 45 733 0 443 55 599 73 759 48 189 4 832 17 482 3 537 77 730 65 84 15 411 50 215 2 783 21 667 89 717 98 265 62 920 51 217 18 453 72 20 43 475
23 878 29 909 93 687 69 73 76 779 3 355 70 988 35 301 44 195 30 389 24 311 61 656 10 692 16 387 97 722 13 119 36 45 75 840 20 558 4 298 62 474 84 62 67 559 43 953 49 610 60 758 22 879 5 180 77 609 14 297 92 706 88 351 53 146 40 278 46 385 6 945 7 868 25 569 95 888 96 216 52 726 99 172 78 738 55 595 89 229 80 612 91 36 57 116 27 945 28 122 72 559 18 255 98 568 81 836 45 551 1 739 65 898 41 760 21 440 38 84 86 220 32 308 59 617 56 738 17 240 33 413 37 488 12 353 79 449 90 698 2 301 66 318 48 540 63 557 8 699 85 587 50 889 19 102 83 145 34 528 9 602 94 379 0 678 73 854 26 179 82 903 15 331 31 521 71 407 64 517 87 794 51 241 42 811 11 602 54 188 74 893 39 331 68 805 47 737 58 773
82 43 64 524 89 808 2 538 18 553 20 572 4 103 41 332 53 517 22 68 3 788 61 111 84 370 26 343 46 545 9 411 90 446 95 948 91 622 7 631 13 261 55 500 24 745 25 10 6 956 40 743 81 952 94 197 32 721 51 315 36 463 92 528 28 112 99 458 76 909 34 591 60 217 79 694 88 969 96 465 11 861 47 748 17 634 42 70 98 894 68 643 58 580 38 978 44 718 74 487 15 182 63 985 86 976 12 966 21 560 43 505 0 427 31 231 48 313 29 71 77 29 30 522 80 111 73 487 66 628 93 887 5 752 52 659 56 352 71 391 1 61 16 767 59 508 23 553 78 655 10 727 83 467 75 274 14 833 57 342 97 687 33 204 85 853 69 684 70 252 72 514 54 410 62 43 8 723 19 821 67 739 49 198 65 235 50 190 39 963 87 237 27 467 45 433 35 213 37 706
2 522 74 2 53 352 58 58 0 574 28 302 7 831 38 528 46 275 9 800 85 766 57 420 6 788 64 535 12 536 45 683 49 981 8 329 16 390 93 67 21 433 88 135 39 618 81 765 98 943 89 484 83 313 65 200 84 919 68 194 30 23 50 390 90 19 36 3 15 213 29 85 19 432 56 897 22 245 18 556 3 660 69 106 86 910 5 903 79 689 73 972 60 171 92 98 96 719 11 745 61 853 40 982 63 137 32 727 26 345 41 714 95 493 23 943 78 484 59 514 77 671 33 335 52 603 24 84 66 631 44 366 72 976 47 637 27 302 91 492 54 286 97 495 1 128 99 284 25 413 67 837 62 156 20 559 48 633 71 637 80 743 82 277 43 61 34 472 70 85 37 354 51 21 76 873 55 113 35 155 4 945 42 511 14 949 10 828 31 885 17 185 87 906 94 432 75 797 13 405
33 475 18 468 92 166 10 813 31 861 2 960 80 472 87 95 4 942 51 107 37 295 19 240 63 791 16 130 44 737 23 244 86 484 91 276 69 914 68 172 24 456 43 541 75 923 3 964 42 381 13 773 49 249 20 64 35 665 40 453 29 313 88 722 17 404 21 69 74 81 36 107 65 270 60 933 41 938 55 908 22 717 26 310 7 793 25 215 83 100 94 835 53 613 82 687 48 488 97 754 61 404 66 217 59 580 84 833 5 814 27 917 45 676 79 582 0 154 73 21 46 710 12 424 67 359 85 48 8 772 6 611 47 42 89 651 30 566 78 68 77 927 99 110 54 69 1 570 39 403 57 399 58 898 38 837 34 966 56 821 28 453 11 118 52 286 76 986 95 562 72 962 71 38 96 349 90 525 9 739 50 13 70 284 15 678 64 53 14 243 62 683 93 728 32 530 81 407 98 411
49 275 19 515 40 899 62 258 9 889 67 380 51 257 93 810 58 710 27 843 6 79 37 753 89 664 50 556 5 149 32 77 7 958 97 460 26 800 28 370 13 813 24 128 35 926 4 657 91 790 72 369 99 914 73 174 54 859 31 350 52 610 22 974 86 808 1 406 48 923 30 475 43 846 66 417 95 830 84 334 2 770 36 601 65 572 80 616 90 253 70 954 77 109 87 133 23 300 94 43 53 830 45 885 39 104 33 473 20 417 46 696 55 144 76 351 96 790 41 6 75 866 61 563 15 768 25 928 11 465 0 287 12 338 47 46 78 7 14 179 92 328 79 486 21 492 69 444 68 249 42 638 18 247 59 907 81 786 10 926 3 281 38 524 63 743 85 509 64 489 83 457 74 698 34 870 98 105 8 963 71 86 29 630 16 88 57 61 60 316 44 405 17 425 56 109 88 380 82 95
23 537 13 703 72 209 14 614 26 742 41 255 77 347 0 822 57 162 97 683 33 176 45 108 32 319 29 259 11 476 60 700 19 900 91 366 68 620 43 966 52 638 2 802 63 899 94 131 84 26 71 127 70 684 58 306 37 54 50 689 17 614 9 770 85 839 88 113 36 93 67 483 65 637 76 23 4 525 55 765 82 779 31 525 20 706 79 428 42 691 66 755 10 779 98 863 16 303 59 826 56 396 39 947 40 193 81 255 22 747 62 473 35 659 61 55 54 538 49 393 99 491 18 633 90 83 38 162 3 790 69 949 86 162 48 991 6 926 8 591 53 92 46 135 1 646 73 735 12 653 24 560 74 522 47 744 44 471 15 609 21 291 87 650 78 78 30 59 51 680 7 519 64 49 83 492 75 224 93 839 28 419 92 536 80 908 89 785 96 807 95 971 27 402 5 334 25 282 34 928
60 347 6 811 46 970 16 343 56 582 40 443 25 333 27 702 43 574 32 134 33 52 14 31 70 814 83 667 38 494 87 506 2 333 15 773 10 681 61 175 31 565 84 965 80 707 44 354 88 405 51 179 18 350 78 315 55 278 99 162 17 98 45 152 20 938 63 248 13 773 12 66 69 560 57 686 67 710 4 537 39 540 50 946 9 911 64 805 0 948 82 591 21 184 58 826 49 894 23 678 8 559 81 518 22 925 86 283 35 861 54 603 48 626 7 726 93 437 65 924 85 166 1 988 98 270 90 221 37 254 30 409 3 632 41 363 91 823 77 244 72 19 95 501 5 609 34 776 24 282 79 526 59 720 28 59 68 567 71 696 89 405 52 508 11 400 53 431 47 36 96 206 29 703 75 543 26 199 19 491 97 399 94 842 62 583 76 775 73 490 36 34 74 242 92 515 66 8 42 760
4 792 22 537 35 865 64 238 5 823 61 131 15 348 67 343 52 63 45 883 74 96 7 705 21 136 83 78 53 271 90 564 6 55 69 346 57 19 62 466 8 712 10 72 40 392 96 811 46 181 63 296 31 705 30 979 60 980 29 513 0 311 84 106 76 206 87 809 73 684 11 241 91 484 79 111 68 894 16 836 3 868 50 170 42 767 89 848 25 122 1 54 19 336 33 194 55 962 65 947 75 454 28 377 49 753 99 457 23 781 94 201 34 371 51 604 44 249 20 397 70 110 36 391 97 987 80 704 37 54 71 736 86 32 9 736 38 579 78 849 17 894 13 416 32 876 82 726 26 671 54 889 43 422 41 80 81 784 27 324 88 880 95 933 18 780 85 774 39 894 59 81 12 769 92 232 98 157 48 285 24 692 58 186 56 150 93 202 2 520 47 668 66 628 77 490 72 833 14 409
82 775 15 292 37 167 53 920 24 315 97 554 88 966 39 608 9 114 10 224 77 74 48 839 28 974 26 635 62 800 79 535 61 979 59 972 73 88 56 798 47 577 60 552 12 958 99 200 19 791 27 509 84 840 21 611 69 938 29 579 52 450 87 311 42 574 1 564 7 957 58 16 6 132 78 401 74 62 5 449 76 529 55 579 66 314 98 935 8 375 0 659 44 935 89 895 71 60 83 495 90 918 96 917 25 176 95 521 72 293 13 962 22 717 92 309 41 721 17 641 80 335 49 734 18 128 14 422 57 426 94 150 20 836 11 563 75 107 30 353 54 756 64 57 51 343 4 668 32 421 85 895 34 927 63 496 38 29 86 50 36 453 43 773 68 696 91 689 67 272 16 748 2 595 50 820 70 531 46 373 23 974 33 897 35 941 31 225 3 255 93 938 81 721 45 357 65 521 40 974
65 373 18 460 53 116 15 674 57 151 51 120 60 349 34 388 64 444 72 93 49 710 93 988 24 458 33 66 28 281 39 696 98 893 30 885 77 430 44 594 29 791 40 769 48 411 83 704 71 352 19 974 74 235 7 207 21 622 56 774 52 719 96 45 70 165 94 479 97 9 50 970 22 7 47 202 46 168 61 626 81 815 80 231 11 158 91 938 36 832 79 827 68 701 0 132 99 330 76 127 90 879 42 192 13 388 20 102 43 373 78 201 73 989 12 107 41 535 58 450 66 644 5 428 16 3 17 915 59 280 32 535 3 449 75 724 4 626 88 159 69 386 8 932 23 711 25 683 84 16 9 862 92 457 54 763 14 145 45 97 55 12 85 80 35 373 38 427 31 854 26 519 62 535 89 297 63 872 82 834 27 457 95 181 6 217 10 403 37 487 2 317 86 298 1 350 67 462 87 756
94 724 82 114 38 933 63 527 11 829 74 347 89 937 71 110 0 714 3 583 56 303 88 509 35 351 30 930 67 467 46 445 25 17 28 553 59 413 22 988 31 588 72 880 87 19 2 902 4 88 77 512 58 353 21 303 39 734 9 1 27 485 80 494 75 913 86 887 45 407 53 15 33 152 65 708 57 101 52 573 83 567 51 522 98 597 43 737 40 77 50 467 19 708 78 68 68 409 84 23 70 444 16 926 93 150 34 841 99 810 73 656 47 605 1 719 76 468 92 444 15 553 17 884 91 41 24 302 64 373 85 211 95 499 97 495 10 690 36 378 29 720 18 831 14 773 55 593 8 343 12 356 13 557 66 277 60 533 49 35 37 898 62 830 54 927 6 130 48 929 44 601 69 361 7 207 81 364 79 618 23 501 96 625 20 86 32 258 90 888 26 41 42 196 41 673 61 798 5 324
81 879 10 497 92 278 53 512 13 30 3 631 85 279 97 848 17 769 42 917 76 2 66 510 73 312 54 992 70 786 5 4 31 129 88 756 43 542 51 808 11 617 93 615 44 599 22 305 83 2 23 9 61 980 14 682 57 42 77 950 30 75 39 498 59 884 35 685 74 290 99 804 36 792 28 584 55 971 68 410 24 549 82 784 27 30 71 794 87 175 91 988 63 249 25 794 60 156 90 206 7 363 0 973 56 584 37 266 78 574 50 25 65 992 18 924 40 130 94 620 2 987 45 765 33 998 67 92 46 836 52 793 12 505 48 424 41 13 80 193 64 47 32 790 89 166 49 304 95 647 86 753 47 307 1 91 34 585 29 102 4 403 15 162 96 269 75 332 26 157 8 318 19 342 79 621 9 381 58 542 69 22 72 173 16 403 84 10 98 867 62 511 20 580 21 859 38 143 6 158
35 675 17 557 92 421 45 567 86 728 29 258 97 151 2 240 26 832 91 964 39 461 88 501 32 949 69 566 82 319 76 719 65 580 77 751 73 108 27 201 67 804 5 285 96 859 83 993 60 606 10 906 13 535 87 662 47 464 6 501 0 239 98 612 42 428 95 504 58 603 1 994 54 870 74 642 72 947 9 100 89 530 79 776 55 417 70 146 21 363 22 620 25 727 30 756 16 985 11 330 90 579 85 368 34 290 68 275 20 599 62 498 44 480 46 952 64 108 31 718 84 931 19 989 33 903 48 5 81 718 24 735 23 36 93 50 12 868 52 547 59 167 53 104 51 117 61 101 50 905 56 482 41 372 43 682 63 175 4 134 14 904 57 506 37 855 38 911 7 986 15 965 40 180 71 933 94 110 80 161 18 616 36 323 75 514 66 581 99 433 49 5 8 843 3 934 78 932 28 468
7 791 70 51 37 894 68 16 12 166 98 582 72 146 61 953 66 746 59 730 27 436 48 921 57 877 19 76 58 588 76 33 39 361 77 511 31 919 88 255 11 498 43 968 15 215 0 977 45 864 41 594 80 778 62 897 64 625 16 783 4 624 3 788 56 667 30 653 29 310 83 808 52 247 40 720 42 199 74 618 14 225 82 377 87 290 32 170 71 444 84 891 85 519 24 404 50 330 92 261 86 843 94 363 38 537 8 1 2 172 18 755 35 593 89 561 9 318 69 963 73 826 75 472 90 219 67 158 97 451 25 20 96 377 36 189 20 773 1 86 63 445 10 850 28 142 33 515 46 573 22 355 95 233 49 619 54 467 44 209 6 634 23 91 51 726 26 93 21 527 17 953 55 579 53 782 93 211 34 124 47 40 60 265 99 68 81 285 13 665 78 573 5 196 65 454 91 379 79 929
26 300 81 653 92 742 13 509 41 364 91 908 66 528 95 122 18 80 28 377 25 924 59 751 16 845 89 925 51 818 20 385 31 425 98 67 1 728 83 221 52 455 70 664 34 582 63 221 45 498 23 793 50 342 60 918 97 537 6 597 43 426 64 562 72 585 46 664 0 296 4 382 79 184 8 608 69 753 87 394 19 949 75 536 62 639 27 616 53 142 37 807 17 396 77 971 76 809 73 140 78 847 39 318 24 324 33 896 93 418 21 349 85 175 7 432 47 783 11 148 2 271 15 406 65 265 14 339 74 454 3 43 68 790 88 106 38 990 90 131 30 738 29 199 55 829 99 165 58 743 5 41 86 145 67 621 48 544 22 887 80 172 35 23 84 629 32 306 71 11 12 794 82 865 44 692 10 881 9 271 49 327 40 756 56 489 42 773 54 955 61 280 36 784 57 627 94 933 96 165
24 825 17 401 48 839 8 565 3 722 13 51 74 392 98 629 0 923 67 842 82 986 86 98 15 575 88 345 39 413 5 544 30 435 78 889 53 342 4 519 70 859 9 681 44 778 72 194 12 380 28 278 63 965 46 301 91 588 10 411 85 735 77 498 51 733 99 693 68 718 61 128 41 433 90 894 49 79 31 593 97 464 42 700 19 29 57 407 58 380 14 789 7 332 62 930 73 262 45 840 92 927 2 712 56 281 16 275 11 717 71 281 75 771 79 909 65 826 43 838 83 444 47 920 26 626 1 6 6 640 87 517 55 497 95 701 96 982 35 843 33 270 34 73 52 675 89 365 80 502 81 721 20 897 32 479 76 644 25 365 22 336 40 853 36 574 23 964 60 591 64 320 21 979 50 406 54 931 38 430 27 992 59 87 18 862 69 869 94 466 93 309 37 67 84 379 66 637 29 254
78 870 14 85 25 667 62 384 63 977 50 666 11 337 20 606 61 800 94 332 98 147 84 500 74 614 9 482 89 504 40 776 30 273 76 308 93 88 68 821 10 632 81 477 69 121 80 501 46 980 1 966 43 393 4 642 67 692 38 789 26 526 88 33 24 971 35 953 47 82 56 867 95 941 21 200 41 962 77 242 53 279 12 863 37 605 36 356 27 323 96 165 55 921 49 903 60 794 39 596 18 448 31 786 42 5 75 429 17 514 86 491 7 740 79 768 22 469 23 122 16 327 5 661 64 304 0 913 72 227 99 674 33 341 97 678 45 875 2 185 29 340 34 615 73 88 91 260 83 68 66 161 28 748 70 320 8 60 82 965 85 792 13 67 48 8 59 344 15 662 65 476 32 679 19 37 51 800 92 838 3 313 90 384 54 607 57 792 71 238 58 186 52 664 44 468 87 818 6 52
71 345 69 482 99 5 40 178 82 33 95 264 94 870 58 591 97 645 13 528 9 631 98 742 86 854 70 54 74 811 92 299 36 720 1 396 31 932 91 375 22 686 0 741 56 314 38 2 72 241 29 34 96 926 46 704 7 624 35 572 60 460 17 571 24 280 55 775 44 903 10 680 88 877 8 550 83 390 84 473 68 465 26 153 20 820 2 94 65 712 93 576 53 77 23 345 6 271 73 947 62 837 37 605 45 457 43 96 67 59 75 626 52 664 66 703 3 266 25 151 30 205 18 197 16 783 50 668 33 847 32 267 15 422 47 108 28 751 27 795 79 960 14 3 4 972 78 351 19 696 48 458 51 978 87 598 61 931 34 404 5 518 49 851 63 197 77 955 81 772 80 115 39 224 64 740 85 425 11 987 76 799 57 156 59 917 21 844 42 88 12 614 89 432 54 124 90 400 41 274
71 165 15 666 14 545 76 131 50 315 81 398 53 934 74 372 33 344 66 306 78 952 20 704 8 417 63 505 93 257 68 614 44 893 84 667 42 685 3 13 73 344 97 418 95 168 79 346 1 714 70 180 54 42 38 139 72 151 4 957 92 191 43 750 28 450 56 664 10 92 37 339 32 82 0 514 48 772 41 938 86 623 88 947 85 616 58 67 64 757 6 529 89 917 21 641 35 495 36 539 99 86 47 497 87 87 19 511 46 538 69 949 96 610 67 273 90 601 16 71 17 73 59 185 94 673 31 684 26 161 77 944 5 365 91 359 57 980 45 430 34 100 9 431 25 193 18 434 40 263 51 399 13 966 80 439 55 324 52 783 27 590 82 512 75 688 30 780 39 541 60 120 7 658 98 169 61 600 62 704 2 426 23 679 11 897 83 726 12 176 65 489 49 920 22 358 29 672 24 933
44 38 7 272 89 491 75 831 21 51 73 821 49 418 99 576 70 711 92 111 65 500 48 262 2 909 1 165 55 614 10 929 43 52 3 600 39 354 64 570 34 159 61 420 85 800 71 15 13 228 23 846 29 128 56 943 25 794 87 407 9 90 97 383 33 723 28 474 0 845 80 695 69 449 30 248 88 172 95 124 37 949 8 365 22 911 41 586 27 338 57 438 81 29 54 797 36 640 90 282 4 438 31 532 19 485 20 66 50 695 12 971 76 782 52 886 72 95 5 932 42 643 26 462 79 990 93 353 40 104 46 962 91 726 58 121 11 767 60 334 94 569 63 333 96 43 74 805 67 674 17 557 82 216 47 448 77 415 18 59 51 694 35 523 24 44 83 364 84 173 86 477 98 931 53 926 15 650 6 203 32 815 62 483 78 783 45 623 59 993 16 769 14 1000 38 530 66 673 68 290
5 346 47 467 93 758 62 831 19 982 65 850 43 648 6 372 35 691 86 182 36 546 8 672 29 610 74 408 83 606 37 244 71 346 57 226 84 833 7 925 18 628 90 679 1 645 68 200 51 722 20 367 27 181 23 489 95 104 10 615 80 315 96 391 3 604 60 236 99 253 26 831 54 737 69 602 21 567 92 628 88 479 56 213 72 330 64 416 33 271 39 267 59 801 22 306 4 298 31 980 77 684 82 740 42 177 45 815 58 701 0 647 48 271 87 882 14 672 61 781 9 275 24 29 16 824 75 355 50 586 15 236 38 452 85 289 34 409 98 839 73 409 79 992 76 136 2 696 17 217 94 687 70 898 81 561 44 609 28 713 97 264 46 447 40 328 30 590 32 37 91 919 67 643 11 420 41 268 63 675 53 333 78 419 89 806 49 840 25 452 52 634 66 385 12 543 13 663 55 689
79 586 2 391 71 51 8 84 73 34 58 572 20 29 95 544 47 846 7 926 45 386 60 877 37 432 68 896 11 626 21 384 89 11 84 690 74 922 63 524 87 428 80 334 1 505 34 365 59 269 12 700 24 946 32 952 52 931 72 562 54 144 98 738 86 599 39 156 26 513 77 556 66 553 64 812 61 449 62 360 78 591 6 229 51 119 16 506 23 790 5 610 92 588 19 446 91 576 82 502 3 320 10 434 88 459 18 559 56 38 50 439 13 515 28 725 9 400 15 986 48 725 83 313 43 501 0 337 33 348 94 683 29 591 53 140 41 273 46 516 35 529 38 610 55 795 57 556 27 45 85 13 93 134 69 217 22 780 42 707 4 543 76 774 70 239 40 225 97 606 49 995 65 410 96 94 30 188 44 582 14 680 99 314 81 692 36 78 25 898 17 514 90 558 31 456 75 976 67 8
93 270 78 705 37 458 31 563 60 955 61 678 22 928 10 232 86 524 59 898 49 158 64 668 19 309 84 989 6 291 53 519 36 503 87 870 0 25 98 942 65 165 16 77 29 535 56 6 5 42 99 327 91 161 74 632 75 120 12 199 33 465 38 877 27 988 24 662 94 263 67 335 35 798 4 510 52 220 69 561 51 124 92 873 17 948 2 780 90 749 23 457 26 402 13 952 39 59 25 11 55 477 79 155 41 506 82 477 1 448 54 529 80 197 42 824 47 176 48 400 20 55 89 556 72 598 63 182 88 751 28 919 58 92 95 617 77 653 70 986 32 884 9 515 50 194 81 472 62 548 57 120 34 756 44 228 76 734 14 870 15 406 97 558 40 772 71 320 66 502 7 505 46 297 30 294 3 655 68 404 21 106 85 373 83 263 43 475 11 147 73 463 96 35 8 609 45 414 18 534
6 223 19 164 48 342 53 594 70 410 63 733 36 641 56 948 50 309 60 891 3 844 37 94 78 228 55 883 0 497 14 114 93 69 77 782 25 276 9 12 73 462 23 15 84 443 26 908 24 3 11 503 83 683 88 244 69 13 18 175 95 623 79 170 27 518 10 282 91 372 76 810 22 224 71 628 28 984 80 332 20 5 4 818 65 416 21 197 82 585 99 543 30 729 46 77 35 348 85 649 1 814 57 244 34 84 7 366 5 168 8 89 97 296 64 974 17 940 49 993 96 687 13 678 86 221 51 168 47 998 66 558 43 307 12 447 61 664 58 112 59 932 32 67 90 416 44 565 89 814 81 718 45 394 29 510 62 526 75 668 31 943 33 68 42 459 39 371 15 831 98 4 52 156 74 216 40 513 2 379 68 600 54 466 72 950 16 457 67 508 41 173 87 244 92 309 38 718 94 910
42 230 85 813 20 409 47 662 40 440 93 504 14 161 49 381 74 49 35 491 24 750 82 556 12 257 88 212 84 214 64 238 5 682 92 358 53 107 8 28 73 299 63 409 34 588 41 836 10 230 11 277 72 86 2 61 16 763 54 171 87 451 22 562 44 174 17 592 43 675 52 24 45 364 39 255 75 295 19 302 94 131 1 938 97 597 4 1000 58 751 36 197 71 389 59 240 55 712 50 335 67 481 32 969 61 809 46 653 25 83 68 905 98 172 86 941 51 297 30 587 27 928 62 612 80 444 18 414 13 765 57 92 96 351 31 158 81 382 3 462 95 650 90 197 0 828 66 384 77 733 9 469 28 956 65 131 76 834 15 765 33 935 70 699 78 787 89 61 69 40 83 491 29 739 37 999 91 498 21 869 56 49 6 124 26 567 79 276 7 198 38 936 60 45 23 646 99 775 48 452
69 298 33 369 58 263 30 934 6 681 99 224 18 340 87 591 23 989 86 257 40 161 2 129 54 858 89 63 59 636 80 290 84 291 70 760 21 214 7 697 52 501 16 722 31 928 0 588 4 459 15 206 11 901 93 228 73 987 42 393 63 514 44 493 45 638 79 627 95 705 90 790 46 396 36 422 10 45 71 153 47 765 97 189 29 352 22 144 49 93 20 134 28 504 27 965 61 495 60 670 53 25 43 595 76 882 82 223 34 772 98 846 17 657 77 184 19 564 39 852 26 27 81 697 64 177 88 71 72 219 74 370 83 782 75 936 24 635 38 367 37 228 25 513 3 601 62 218 35 578 5 734 66 572 14 397 57 612 32 809 9 735 94 626 1 304 51 505 12 43 78 865 85 104 65 983 41 4 48 477 8 697 67 501 13 234 50 259 55 762 91 699 56 263 68 400 92 272 96 335
58 512 52 590 10 462 8 328 47 685 77 547 73 122 43 576 54 290 16 47 79 691 50 91 21 448 9 55 49 110 86 384 3 502 20 91 60 440 83 451 78 128 11 592 0 278 61 500 98 786 53 154 85 416 46 928 22 902 40 706 30 84 25 281 68 833 75 48 99 726 28 653 41 411 12 142 23 869 93 560 15 349 26 192 17 393 27 903 87 885 48 659 34 585 72 698 64 749 31 193 1 57 36 597 32 634 65 614 13 512 2 604 74 920 57 51 95 127 59 280 80 755 45 148 81 581 14 282 82 576 38 264 55 944 44 474 39 522 6 533 37 239 24 988 66 888 92 885 84 122 97 472 89 891 76 41 35 131 94 821 19 230 7 40 90 325 91 506 62 358 18 484 42 402 63 529 67 721 29 57 56 732 5 623 96 787 51 651 69 193 4 236 71 523 88 627 70 761 33 540
27 820 66 205 78 635 4 399 30 431 76 657 17 563 6 91 39 366 33 220 36 385 34 620 15 715 51 571 13 163 1 326 8 47 64 156 59 938 45 887 83 767 85 688 54 137 11 419 96 521 7 385 82 250 19 76 86 188 29 604 57 340 94 766 75 509 90 754 32 287 93 205 65 182 69 17 23 335 31 964 25 449 26 642 81 326 28 315 84 146 98 15 60 452 72 556 16 826 67 59 42 746 62 794 44 592 12 581 49 93 58 558 9 722 47 754 20 533 46 767 14 785 24 111 10 589 92 797 70 466 95 736 38 877 3 187 91 561 48 136 97 586 79 855 43 504 53 133 61 584 63 886 71 926 73 983 5 174 89 233 52 954 68 485 87 879 77 182 37 750 99 323 40 241 88 565 0 545 2 908 18 214 35 752 74 789 80 97 50 224 21 277 22 663 41 67 55 586 56 323
89 916 22 218 85 121 30 583 90 952 8 346 26 713 88 802 80 330 5 583 59 748 74 608 67 964 40 166 24 901 44 840 27 519 93 511 72 835 13 499 68 915 69 218 75 913 17 299 33 459 70 333 38 794 87 33 32 751 83 223 94 273 51 603 91 307 10 580 79 703 56 912 3 773 45 222 25 966 28 889 82 316 71 764 1 658 58 430 0 36 48 545 46 159 6 746 18 37 57 500 11 846 14 221 63 851 84 288 62 873 20 772 64 985 34 367 15 302 54 382 49 815 98 48 66 56 52 701 35 818 4 297 19 416 60 824 23 338 50 339 99 371 65 937 36 495 86 969 92 125 29 535 61 213 9 292 37 419 7 714 76 190 95 567 21 510 42 951 43 670 2 465 81 475 55 839 73 98 53 36 31 736 16 528 96 618 12 361 39 689 41 751 97 701 47 510 78 976 77 696
38 84 2 702 27 555 74 621 97 455 92 971 31 55 30 111 20 395 8 282 70 507 40 227 39 469 0 114 73 439 14 300 53 472 68 291 22 275 51 681 7 314 91 192 99 252 28 194 12 500 55 952 5 753 71 221 34 937 58 518 47 564 90 63 83 750 46 707 59 460 75 385 87 7 93 885 78 455 80 793 41 987 16 638 62 844 54 625 25 685 15 700 64 702 6 489 85 756 76 744 4 101 37 780 29 476 43 581 82 263 50 593 42 11 45 943 77 164 10 937 44 384 61 14 84 311 3 679 89 405 11 189 26 384 18 889 1 21 33 139 81 998 19 138 63 96 66 358 9 930 96 433 52 668 23 342 13 694 32 737 57 198 98 541 88 197 65 534 86 854 67 945 56 364 79 89 35 816 60 252 36 206 94 688 48 295 72 753 24 789 17 813 69 204 21 250 95 924 49 241
20 236 36 738 68 234 1 701 88 263 84 820 51 952 23 397 31 749 7 655 81 404 67 306 0 907 97 118 66 478 41 34 75 611 18 264 50 391 96 85 12 74 6 489 62 762 56 575 24 418 5 475 29 83 89 557 8 176 92 325 13 355 19 374 10 960 64 421 40 486 71 663 17 740 76 181 70 171 98 475 4 292 55 720 95 114 54 430 33 79 39 16 44 613 22 724 30 351 46 981 43 557 26 314 87 835 25 123 42 13 90 328 61 166 16 969 77 931 45 594 74 980 49 569 91 331 52 794 11 805 53 881 86 30 37 820 59 74 78 469 47 311 9 134 69 548 99 31 60 542 80 777 57 541 38 949 15 86 28 712 85 390 2 28 32 249 63 996 83 375 21 494 35 923 3 681 94 965 73 158 58 627 48 753 27 157 93 900 34 246 72 75 65 247 14 817 82 734 79 896
36 174 70 504 33 728 89 418 46 75 48 359 11 316 67 560 8 585 50 337 4 733 84 530 86 820 69 954 19 135 77 398 75 635 15 214 27 64 14 421 68 140 34 910 93 687 57 662 45 350 81 288 37 809 96 772 64 522 88 346 25 267 82 574 24 211 90 522 7 994 32 147 9 68 97 669 58 998 59 183 65 913 28 410 66 93 1 791 98 933 73 74 17 819 99 381 44 98 60 295 78 895 31 16 53 512 56 54 87 49 94 132 79 316 85 10 22 688 0 81 16 458 76 599 80 824 30 427 43 653 21 863 63 960 6 541 49 851 23 444 62 386 61 122 29 286 5 283 2 755 35 178 55 381 39 729 52 42 41 173 13 841 42 493 83 366 3 95 20 579 95 817 18 279 71 408 74 499 92 670 26 599 54 630 51 291 10 676 72 202 12 42 40 898 91 179 47 16 38 612
81 44 51 649 49 307 78 340 56 414 52 744 37 107 74 206 24 936 69 746 46 7 20 481 4 388 28 492 5 559 21 804 71 130 94 588 64 533 60 325 57 150 76 953 70 585 79 600 7 9 18 254 13 371 98 992 88 619 80 706 66 43 8 165 19 475 2 919 75 861 86 770 92 541 6 68 96 729 16 153 29 42 85 473 41 30 12 358 47 478 9 655 63 87 30 605 97 266 67 874 23 525 11 561 26 777 0 317 59 627 1 625 65 328 89 24 15 233 95 409 54 23 27 831 32 520 68 267 22 884 25 386 55 333 83 848 93 910 61 652 10 601 82 807 77 207 40 907 62 724 31 527 3 307 53 44 39 273 43 885 73 477 45 752 87 269 42 917 38 505 99 606 84 441 90 847 34 660 91 790 14 759 36 864 58 975 48 656 33 258 44 386 35 611 50 271 72 502 17 57
73 350 38 917 4 486 12 442 53 411 40 499 59 500 33 522 9 88 22 37 95 451 7 656 5 569 34 457 10 864 82 112 28 42 80 362 71 479 50 629 63 953 78 917 67 298 8 338 21 578 77 87 74 340 89 534 24 372 37 161 0 964 30 10 13 857 25 377 81 245 32 863 75 187 52 358 69 666 70 633 62 9 83 352 42 47 87 74 96 633 55 873 43 2 64 300 11 559 15 804 61 488 29 663 19 172 31 912 60 933 17 139 56 506 94 873 51 355 57 131 68 835 88 876 90 35 91 222 27 521 54 877 86 970 85 19 45 305 16 71 35 786 47 80 39 713 92 607 1 658 18 743 23 328 48 53 79 120 98 46 97 901 49 295 65 794 93 617 6 759 44 828 41 820 26 134 20 771 66 226 46 115 36 693 99 820 14 797 72 960 3 794 58 405 76 565 84 49 2 497
14 306 99 330 41 225 33 476 20 277 58 991 12 96 35 788 32 516 34 280 60 781 21 385 16 631 45 241 6 487 30 112 84 631 98 684 49 691 91 8 88 626 87 735 75 784 38 17 56 3 93 480 53 166 68 898 70 695 92 565 9 645 97 317 71 282 72 828 23 826 86 25 24 128 85 996 2 716 78 707 15 487 7 687 22 597 43 331 89 57 3 276 73 524 81 422 57 152 0 413 42 815 52 701 59 346 8 106 37 325 74 889 54 245 94 255 31 361 4 577 39 107 67 929 95 219 82 475 27 390 5 545 36 849 10 315 69 519 64 322 50 835 61 818 63 551 77 245 13 972 55 877 29 985 40 670 46 140 51 977 44 47 47 290 62 475 28 760 80 864 25 367 65 823 66 875 1 124 79 601 90 142 83 429 26 38 19 453 48 407 18 783 11 24 96 67 17 971 76 621
14 701 47 965 89 721 79 548 81 863 9 14 80 607 35 934 56 440 28 481 37 637 8 636 12 238 77 311 92 19 54 174 3 464 67 380 61 826 34 882 51 693 46 839 11 272 75 335 90 548 25 828 96 237 48 349 94 781 32 712 20 19 86 196 22 431 70 881 98 322 66 541 49 723 58 471 74 545 39 920 97 653 50 578 84 313 4 947 17 386 15 225 95 427 5 987 27 197 10 212 23 338 78 842 69 844 44 79 30 643 68 342 2 392 52 492 40 761 43 170 57 562 16 692 18 829 1 787 64 456 19 17 72 570 85 505 71 950 42 979 88 558 93 936 63 778 83 653 31 365 53 594 29 480 65 155 41 928 33 762 36 844 38 939 76 763 13 712 99 542 0 317 87 92 24 508 82 702 91 159 60 726 6 489 62 977 21 474 45 189 26 495 73 813 55 35 7 420 59 572
18 894 66 567 42 907 32 137 62 931 91 318 17 565 88 821 68 698 31 530 64 301 30 408 20 704 75 732 26 32 85 62 74 261 53 883 51 61 41 846 55 140 71 171 4 905 44 85 97 904 37 966 80 552 77 324 81 809 1 281 83 822 39 51 69 758 5 974 33 547 8 608 28 789 76 217 6 676 92 400 93 870 40 545 82 286 59 793 7 525 43 949 21 686 99 682 15 54 49 656 98 364 78 775 46 915 35 466 10 462 45 388 84 521 52 837 0 889 54 605 34 465 48 33 72 714 50 337 86 802 19 652 87 658 47 457 65 619 67 202 58 656 61 576 12 438 56 396 79 456 14 256 95 673 89 40 96 433 23 190 3 174 36 13 94 677 90 532 27 233 24 721 11 89 13 642 16 906 57 586 63 852 29 880 70 400 9 5 2 69 73 681 25 494 60 966 38 268 22 223
46 346 18 300 69 347 75 88 93 304 24 936 20 358 76 786 84 781 67 170 81 181 43 312 17 855 4 856 2 650 12 985 86 434 16 300 61 421 83 417 7 517 88 121 45 190 14 942 68 771 8 298 98 146 30 953 74 550 40 711 22 310 28 975 90 638 89 861 71 554 52 396 47 246 23 392 0 476 96 219 80 487 25 247 60 325 37 979 92 71 5 77 91 57 32 345 82 481 65 591 29 224 33 126 70 776 94 663 6 113 48 942 55 302 11 260 51 142 73 253 53 334 54 652 3 195 64 493 42 786 10 431 26 664 13 520 27 982 21 385 9 998 35 622 57 459 97 771 78 214 50 684 34 552 1 623 59 789 72 105 36 395 85 806 58 204 99 822 77 997 49 631 19 923 56 162 15 772 63 895 62 166 41 39 79 666 66 320 38 159 87 956 95 850 44 816 31 3 39 672
97 859 54 486 62 457 85 944 47 205 27 450 81 92 56 957 4 264 19 834 71 2 96 109 37 507 18 237 44 6 89 996 73 306 57 326 93 232 77 982 68 137 8 263 30 900 50 892 13 470 75 943 46 551 43 905 14 595 95 330 52 269 9 968 64 16 12 19 20 936 87 140 45 719 36 168 29 587 21 211 49 497 16 722 3 653 33 736 92 942 39 904 34 665 98 836 15 610 82 183 78 386 1 344 42 979 65 944 74 484 88 305 17 534 76 174 63 886 48 576 25 801 67 10 5 467 91 341 55 411 83 685 99 391 41 976 94 264 60 369 51 143 11 187 22 937 23 596 38 289 86 911 2 808 24 659 31 411 53 610 70 312 0 823 40 959 69 626 32 59 58 902 80 548 7 345 6 110 35 648 66 16 72 44 84 903 28 132 59 33 10 249 26 191 61 199 90 779 79 541
20 442 67 665 48 51 69 928 83 530 32 668 66 882 8 830 18 148 89 161 60 814 9 210 29 866 57 137 77 378 38 385 6 567 59 780 99 750 54 944 27 626 58 698 25 249 51 690 47 362 82 796 23 874 86 170 24 471 19 54 41 223 92 618 42 945 94 451 61 724 13 718 2 570 81 133 68 565 55 976 49 182 26 424 76 343 39 993 0 987 7 593 85 864 44 616 1 635 52 936 78 423 28 578 84 350 97 895 11 286 91 638 80 877 30 6 75 76 5 123 53 97 70 165 43 767 17 641 73 250 90 173 35 750 98 377 40 156 15 123 87 757 56 674 31 787 46 986 95 914 62 201 96 247 21 804 64 324 65 652 93 666 10 676 88 779 34 755 63 998 50 395 74 810 72 107 12 701 36 110 14 921 79 328 16 872 4 472 45 871 37 751 22 792 33 281 71 765 3 926
45 51 29 3 54 734 46 112 79 22 86 436 69 842 60 856 25 570 85 901 42 794 9 809 71 57 52 998 87 621 18 599 31 999 83 467 59 841 51 574 93 909 58 200 22 822 20 902 81 184 14 780 38 604 70 615 90 336 8 973 64 701 66 719 95 573 57 240 68 868 36 549 84 196 63 82 24 556 96 521 30 976 78 417 13 542 72 850 28 371 73 528 12 755 99 595 98 107 92 523 62 504 2 827 37 994 43 223 67 511 7 327 75 213 48 364 50 409 74 927 1 414 5 971 35 625 21 786 4 629 65 694 11 676 76 702 27 569 19 616 41 77 40 480 94 116 80 435 77 717 16 668 32 557 89 911 55 63 82 778 44 679 0 869 3 737 91 957 6 79 17 889 49 191 10 25 34 955 33 245 61 738 53 24 97 717 39 200 26 702 23 97 47 679 56 650 15 409 88 423
62 520 80 818 70 646 89 553 87 4 36 895 47 250 84 907 67 970 46 807 60 286 22 384 14 128 6 79 63 186 48 193 68 977 37 40 75 419 26 583 92 166 71 746 95 500 1 193 35 970 0 632 61 704 15 282 65 958 52 320 96 47 21 387 10 22 18 660 43 262 55 208 85 347 86 410 24 65 93 730 19 87 13 276 5 652 28 593 39 664 53 781 45 143 91 947 12 811 4 937 30 775 57 549 34 842 38 720 77 17 11 28 2 528 59 247 9 458 81 976 58 216 78 978 41 427 29 839 74 742 32 802 82 592 16 130 27 909 64 991 76 246 3 662 7 728 56 778 44 76 69 433 40 244 98 602 49 739 79 310 66 482 25 137 94 263 20 775 88 267 42 186 31 512 54 182 51 388 33 705 72 314 90 968 97 64 83 982 73 935 99 582 17 917 8 840 23 423 50 562
79 646 71 642 90 694 45 978 80 560 67 909 18 699 47 132 38 321 70 594 34 9 46 103 72 514 87 34 66 911 29 137 88 933 26 564 63 442 49 586 4 401 53 74 20 610 28 628 94 898 81 600 17 177 92 846 12 166 99 481 48 168 24 571 57 402 93 696 27 796 56 876 51 875 1 161 52 158 42 223 25 145 69 570 39 672 23 609 76 110 9 713 64 98 55 935 32 988 59 507 73 77 58 997 97 547 74 789 60 279 8 490 82 970 41 299 14 725 98 632 21 766 5 235 6 63 78 147 86 382 31 885 3 348 0 78 84 646 40 601 61 374 22 556 65 362 44 101 50 489 62 345 77 466 2 514 95 29 85 782 13 20 37 730 11 699 30 555 15 992 75 616 19 917 16 996 54 492 68 387 89 261 35 243 91 104 83 784 7 127 10 638 36 996 33 100 43 787 96 92
15 685 25 283 52 146 82 257 29 782 70 840 23 522 13 795 77 643 81 977 90 340 19 281 69 889 20 333 34 675 58 887 11 914 3 613 50 519 91 624 60 836 54 645 66 335 85 393 88 369 51 62 12 822 62 302 59 25 2 73 95 204 97 627 6 955 67 33 94 948 24 937 21 467 7 150 73 318 72 715 14 285 22 730 61 795 75 972 56 207 49 529 36 38 33 62 42 533 63 34 53 578 46 657 80 414 1 588 40 502 55 743 44 348 57 655 79 942 74 40 35 449 30 265 93 787 71 879 39 580 99 865 83 186 26 16 28 155 31 115 76 577 84 996 9 843 89 160 68 414 16 827 47 90 5 969 38 778 45 548 18 78 8 929 48 123 98 684 87 710 32 149 96 263 43 728 37 110 78 376 10 84 17 585 65 352 41 671 92 100 4 220 0 950 86 61 27 662 64 434
59 356 70 804 94 464 12 267 32 169 65 753 74 96 25 826 49 671 95 906 36 626 22 964 86 128 50 55 55 243 14 859 89 936 68 451 57 557 56 98 9 330 47 461 11 643 31 276 61 202 45 23 81 380 34 109 20 626 60 994 41 84 5 932 79 80 10 556 90 38 1 179 91 93 83 431 73 734 54 453 99 840 52 119 7 906 51 675 8 440 19 360 0 569 62 75 71 193 26 2 13 236 78 158 48 205 21 930 38 921 23 485 58 740 43 614 66 966 69 815 96 246 98 860 63 906 24 960 30 885 44 583 4 39 27 305 35 416 67 456 72 948 76 849 17 794 88 325 37 359 39 861 42 482 53 528 85 688 64 657 82 307 87 871 93 616 29 675 97 715 75 411 33 280 46 552 2 648 16 327 6 398 77 429 18 926 3 495 80 138 84 924 40 854 28 186 15 735 92 665
72 313 78 86 10 830 2 176 0 698 41 295 62 484 88 149 33 521 50 531 74 459 59 72 61 715 36 445 69 486 47 827 21 527 12 700 22 301 11 89 99 835 25 775 84 873 30 28 1 413 98 223 95 209 49 643 73 703 17 393 80 475 37 399 6 25 68 742 82 311 65 536 64 922 70 513 40 933 16 728 31 129 27 701 93 519 55 484 67 133 48 304 9 544 66 115 79 437 5 432 18 340 92 556 87 794 60 457 3 81 76 16 13 936 90 264 7 683 4 145 38 659 46 511 85 654 39 534 45 79 83 228 91 964 51 852 75 95 94 544 56 238 77 594 23 703 58 218 42 79 53 657 34 621 86 197 54 525 52 734 81 562 97 621 28 376 32 670 14 327 89 913 44 581 35 37 71 146 57 989 20 540 26 146 29 168 8 288 96 796 63 195 19 684 15 212 24 817 43 952
28 150 29 879 52 236 17 350 26 879 37 301 74 273 6 699 38 680 67 424 96 758 14 489 53 418 10 413 70 679 32 210 81 600 33 956 79 782 57 814 90 928 89 276 47 151 19 339 46 833 15 856 71 826 84 961 5 767 4 954 85 266 48 976 93 289 64 203 80 826 68 905 43 132 60 524 86 847 45 527 13 384 2 212 23 945 66 528 3 584 73 182 63 459 56 179 95 199 34 893 9 178 0 928 30 134 20 167 24 226 88 774 27 722 1 228 94 27 75 205 78 370 92 514 83 114 44 865 40 254 21 135 91 837 62 775 41 866 39 585 97 887 42 391 35 370 61 261 25 425 59 670 11 129 16 314 22 473 87 495 99 578 55 73 50 652 12 278 98 535 77 636 82 95 31 465 65 559 8 816 7 83 51 691 76 849 49 40 69 527 58 397 72 743 18 743 54 999 36 227
19 983 49 802 78 698 36 537 71 451 33 984 59 426 46 504 80 912 34 38 18 133 89 602 68 267 69 291 31 392 1 133 84 111 99 485 63 674 25 967 55 740 87 967 67 750 98 798 26 41 0 480 56 123 40 442 95 66 64 832 4 254 23 34 32 988 92 649 77 375 94 104 70 317 50 800 24 985 3 370 16 833 15 766 52 266 73 446 93 600 14 1000 76 818 17 273 37 795 27 167 66 417 96 884 85 716 48 413 53 425 29 307 9 453 13 949 30 619 51 107 43 313 21 997 38 165 45 656 2 536 58 539 91 817 81 752 90 638 74 833 54 544 86 224 8 722 65 838 7 461 28 384 47 259 11 435 88 55 12 661 22 958 41 390 79 822 60 764 97 429 83 86 10 175 20 158 62 10 61 653 39 146 5 916 35 226 75 811 72 385 42 960 6 612 44 540 57 131 82 757
22 944 81 776 62 766 92 333 39 276 93 826 83 746 61 853 64 914 8 600 59 10 57 454 40 358 27 639 95 518 5 803 29 938 84 15 13 244 44 474 50 892 76 162 60 414 63 73 42 344 43 829 35 620 0 391 94 103 38 272 7 738 80 364 69 505 97 984 10 420 52 797 82 134 14 606 91 517 87 264 30 288 36 708 79 1000 15 704 31 764 58 75 74 29 23 590 47 104 67 956 98 981 24 804 17 334 9 953 72 657 2 807 21 678 46 263 70 724 37 136 4 242 99 507 56 722 85 255 66 987 19 206 45 736 11 606 34 746 26 46 71 378 32 373 55 888 20 234 18 91 6 286 33 110 96 417 89 815 54 231 48 281 73 680 41 573 75 384 1 341 51 950 16 968 25 800 53 434 3 534 90 693 65 209 12 500 77 593 68 310 88 396 28 516 49 77 86 997 78 570
50 84 32 686 2 468 65 112 42 584 58 190 78 585 29 286 64 264 48 300 67 704 22 188 61 602 60 943 30 152 37 969 14 188 70 30 26 583 25 354 19 247 94 301 27 785 49 948 39 463 38 581 92 68 83 174 35 54 0 713 74 183 96 797 95 345 75 697 6 945 20 5 23 555 12 789 8 565 24 841 98 317 55 336 10 947 44 360 41 271 97 646 84 130 11 228 33 248 47 475 16 674 59 688 52 416 93 97 76 150 31 253 99 39 4 829 71 918 51 673 77 999 21 719 46 106 90 229 5 996 18 61 53 227 79 345 28 964 88 195 81 476 72 454 7 970 86 592 62 965 40 231 3 444 54 544 34 944 87 405 36 492 69 745 17 564 56 270 82 715 85 253 9 791 43 241 66 313 15 300 73 769 45 953 63 338 68 826 91 699 89 876 1 418 80 964 57 710 13 838
26 361 4 498 1 640 49 455 98 258 52 58 40 418 97 45 61 293 53 41 51 45 5 63 78 188 87 494 58 210 80 880 94 187 15 245 24 760 86 572 35 769 73 989 33 672 88 642 59 75 31 119 44 389 6 70 95 831 36 419 64 120 96 242 17 685 12 545 23 48 8 48 42 786 99 304 2 853 79 727 0 374 66 830 65 413 43 527 28 462 77 357 76 824 82 754 57 468 91 54 39 510 11 906 41 170 54 813 27 993 13 353 67 109 7 129 84 741 71 712 70 814 30 102 22 731 19 944 90 356 29 385 75 613 83 943 63 949 38 471 37 796 9 199 81 756 20 314 56 77 55 457 89 43 18 530 60 282 25 633 10 858 21 700 68 876 50 382 48 104 72 209 3 54 92 56 69 494 34 869 47 69 93 230 14 579 45 649 85 364 46 236 62 26 32 768 74 228 16 365
27 664 6 523 29 113 46 859 75 985 60 642 31 687 97 640 16 650 59 176 49 787 91 607 23 153 45 961 40 294 35 764 93 888 88 435 12 740 20 525 72 553 43 86 62 675 84 540 5 75 55 48 64 951 66 594 1 411 89 609 78 290 37 433 95 550 19 289 67 65 52 206 15 466 22 57 51 162 4 289 56 85 21 861 17 40 68 338 38 525 85 51 42 577 65 186 8 134 28 816 34 335 57 83 2 394 76 752 92 755 63 421 13 434 3 375 36 96 71 646 70 731 79 609 74 843 90 917 87 692 41 715 77 576 98 220 54 492 25 916 48 23 80 71 30 784 53 275 24 534 9 125 11 738 0 230 39 568 50 626 83 565 99 572 69 907 86 590 33 29 96 776 81 575 26 78 82 419 7 810 32 282 47 389 94 878 44 443 14 961 58 758 18 21 10 909 73 1 61 193
65 161 16 966 30 164 98 56 63 272 42 399 28 942 12 884 91 484 0 725 97 79 44 513 51 74 72 770 48 43 1 810 7 253 84 1 95 37 86 987 2 107 76 277 90 482 31 146 88 656 80 748 15 866 89 48 87 630 32 453 69 121 99 713 35 478 46 403 52 659 55 166 26 872 13 621 81 647 49 795 23 759 58 892 5 394 70 298 77 152 60 96 9 668 61 884 41 896 18 79 59 88 17 815 83 621 6 547 92 820 75 592 68 637 78 383 27 49 20 462 34 651 14 790 4 756 66 809 47 112 33 488 19 595 10 309 64 517 54 921 85 403 56 335 96 175 24 440 74 590 73 506 8 508 11 737 50 210 29 774 37 529 79 871 94 172 36 575 3 286 43 562 57 932 25 485 38 441 39 784 93 650 62 277 71 63 45 188 40 182 53 75 22 553 67 472 21 349 82 186
75 923 3 607 76 32 58 554 6 848 12 668 93 254 61 165 74 689 98 864 68 369 84 414 40 140 66 236 37 54 35 662 30 409 92 732 32 270 79 140 47 280 87 4 2 90 52 17 14 774 5 186 31 355 80 781 43 183 23 903 51 191 7 137 97 861 4 467 33 71 42 522 95 278 36 700 64 302 55 542 73 612 1 403 9 661 67 47 63 437 34 187 38 801 27 961 15 19 24 999 46 269 88 210 96 334 41 782 28 355 50 149 86 573 19 558 56 990 70 250 91 916 83 946 13 332 82 894 25 280 48 361 21 343 49 770 22 101 60 917 0 674 89 83 11 504 85 796 78 729 44 933 90 424 72 727 71 201 94 356 16 471 26 517 39 462 53 97 10 687 69 251 29 380 81 654 59 1000 57 402 54 101 77 518 62 446 8 909 18 48 65 316 20 151 99 637 45 771 17 254
49 833 60 379 98 831 12 941 20 162 41 489 85 730 79 236 46 57 10 981 29 98 16 491 92 938 14 915 62 877 32 375 3 688 65 782 31 294 21 343 43 962 0 571 58 738 95 30 93 432 35 842 94 392 40 624 54 350 73 98 18 278 42 970 1 191 2 264 6 832 80 371 13 213 22 276 25 20 30 457 99 541 89 136 52 641 26 641 4 136 57 661 87 14 11 543 78 331 19 764 83 367 45 757 48 288 17 301 23 545 81 436 66 285 75 112 70 487 90 725 33 802 34 278 27 189 91 379 8 105 24 378 76 866 61 407 88 46 56 18 64 490 55 398 69 702 67 972 71 377 86 835 44 43 38 463 97 292 37 141 15 605 59 815 7 594 77 52 63 597 68 100 47 112 53 958 9 131 82 624 50 9 51 280 28 879 39 963 72 884 5 891 96 148 36 541 84 63 74 293
51 745 47 759 70 986 18 977 68 233 80 262 71 334 16 844 64 386 62 77 55 77 84 149 27 322 75 990 36 419 1 872 74 702 67 732 12 833 2 438 65 781 40 88 66 954 45 621 53 952 10 846 41 943 95 816 76 877 94 44 5 245 7 675 39 41 8 23 86 182 83 917 50 434 38 273 34 413 23 257 35 527 13 739 43 227 32 443 37 207 73 946 97 662 17 212 15 566 46 993 3 633 25 850 63 406 79 116 22 239 29 295 72 202 19 260 6 969 87 549 52 710 89 531 91 935 24 171 85 570 9 702 21 139 30 398 28 933 11 866 54 113 26 182 93 126 60 524 58 762 33 891 44 302 31 689 0 504 81 565 82 314 92 215 61 140 77 365 98 820 99 166 88 771 42 228 14 632 48 679 90 903 57 149 4 548 59 999 78 730 96 665 49 497 20 935 69 669 56 832
43 263 8 748 34 870 9 439 93 436 65 166 30 632 31 338 58 213 53 759 71 324 49 406 23 685 96 634 94 662 68 763 91 690 19 341 64 690 80 797 77 287 59 596 14 181 75 647 18 220 86 979 63 640 48 331 2 498 83 880 36 23 62 775 0 354 56 843 90 673 98 567 55 781 3 443 73 719 22 858 28 606 69 279 66 431 39 964 50 836 17 541 35 730 41 57 25 532 52 602 72 153 46 537 74 267 16 471 13 975 45 780 76 552 88 84 5 552 4 10 85 296 42 708 82 47 67 247 21 243 47 596 61 396 92 26 79 788 29 849 44 605 20 33 12 383 10 573 87 515 51 331 40 642 6 822 7 149 89 97 57 173 78 147 54 931 32 746 97 518 33 516 27 113 1 473 60 502 24 325 81 187 37 101 70 79 84 254 38 519 26 781 95 695 99 202 15 69 11 326
75 862 58 770 80 84 59 434 79 626 67 398 56 238 5 799 87 348 81 639 97 36 85 569 52 459 12 724 13 76 90 373 15 207 50 22 95 654 42 747 70 624 22 962 73 358 24 382 94 357 63 491 32 924 1 948 54 736 20 74 33 336 57 933 25 294 41 835 14 272 84 354 98 165 21 461 37 540 31 59 4 422 6 29 82 584 48 740 61 257 23 927 77 288 2 573 29 208 38 707 10 387 3 653 86 236 44 776 7 262 51 938 89 283 96 760 74 337 72 656 9 763 16 767 17 183 18 300 45 265 71 536 66 879 69 579 49 562 39 430 0 727 11 51 34 699 40 997 64 480 68 62 93 171 28 803 55 292 83 367 8 701 30 950 62 276 99 707 46 692 36 642 47 998 26 845 91 712 78 471 65 796 60 109 35 445 19 69 76 240 27 302 53 650 92 477 88 763 43 114
4 367 71 582 99 997 9 437 44 623 36 345 18 270 10 235 52 501 35 121 66 27 38 143 73 963 43 754 93 237 80 345 60 710 84 165 59 659 92 242 33 373 27 349 76 559 37 367 97 712 41 977 88 446 16 920 53 902 87 622 70 849 85 540 45 846 21 712 55 377 31 179 6 111 72 942 62 87 30 247 22 259 61 319 7 201 5 496 51 422 14 900 32 401 1 171 46 325 82 500 25 232 89 62 17 305 13 774 75 263 54 146 8 794 90 590 0 54 50 742 11 88 15 983 2 437 74 892 12 277 69 377 96 455 19 882 83 471 23 144 95 335 78 511 29 489 39 409 65 139 49 271 47 561 56 929 48 229 42 877 40 20 3 715 28 313 57 253 79 53 20 606 98 432 63 219 91 981 77 657 67 778 68 243 26 117 81 420 64 627 86 958 34 775 24 708 58 884 94 997
64 114 10 706 33 778 82 397 49 475 60 898 39 804 95 936 61 793 21 443 8 941 48 716 42 201 98 327 97 338 7 10 6 128 78 536 56 174 36 421 5 87 1 813 86 856 62 412 55 248 83 952 52 918 69 38 34 215 77 782 88 907 28 841 85 788 46 674 0 539 43 575 57 69 72 334 15 824 94 806 68 953 26 63 87 909 3 530 30 591 24 203 19 143 14 450 63 876 50 906 13 956 71 595 70 99 67 750 16 787 11 149 75 958 9 817 90 35 18 696 12 811 53 802 23 72 80 18 45 971 38 531 25 504 37 264 41 556 59 154 66 987 89 718 51 45 40 401 58 313 93 749 84 625 29 940 32 413 65 176 99 197 76 527 81 311 91 35 22 116 73 449 92 576 4 785 44 443 47 49 2 742 74 569 17 478 20 540 27 319 54 467 31 1000 96 496 79 867 35 364
16 634 9 25 87 570 70 28 52 907 12 869 29 756 22 584 1 957 51 957 4 975 39 921 8 560 62 322 78 99 19 745 84 968 98 914 69 882 90 901 0 658 31 390 38 547 67 587 3 692 40 297 21 197 37 457 26 25 97 383 49 17 11 319 20 180 80 159 17 8 2 467 6 484 57 623 34 147 95 487 53 470 47 234 85 690 68 745 92 921 42 737 32 532 45 71 89 794 59 915 81 149 27 204 7 407 55 362 77 381 13 948 10 305 82 596 88 509 58 256 74 930 25 890 86 45 50 206 66 534 18 49 30 457 33 144 71 783 43 282 91 242 48 279 15 704 99 896 56 608 60 236 65 875 41 494 24 445 75 290 28 733 73 74 94 349 96 820 83 79 54 802 93 2 44 975 46 440 72 34 36 684 23 803 14 70 76 758 79 533 64 147 61 620 35 410 63 66 5 879
51 549 33 492 23 157 94 306 26 327 65 83 4 63 19 509 16 490 10 886 81 756 1 375 74 287 86 875 43 759 36 119 21 502 49 546 97 364 45 968 73 407 35 934 61 628 75 247 7 514 38 472 40 371 76 956 5 539 39 551 88 709 15 979 3 165 77 960 80 23 78 446 42 831 55 597 60 451 57 393 8 483 89 413 29 107 9 953 11 187 92 849 79 942 18 665 85 727 30 582 71 184 47 579 84 521 12 268 25 307 28 648 31 514 63 818 50 324 56 804 48 877 82 707 2 89 53 225 22 960 98 169 34 134 70 134 96 220 37 564 24 294 13 339 93 778 66 191 20 982 95 508 44 477 58 344 69 174 17 520 90 470 0 178 59 361 91 540 6 466 27 385 62 100 52 433 72 241 54 833 99 755 41 231 68 719 46 931 32 527 64 532 67 53 83 796 14 524 87 830
37 866 59 620 41 470 30 408 18 650 84 472 3 435 83 772 46 921 21 573 25 724 38 541 45 369 1 938 29 181 88 680 35 214 36 704 9 644 19 79 99 163 61 713 2 502 53 849 0 558 27 465 85 893 11 770 48 70 74 630 7 285 87 922 14 173 73 872 16 302 17 572 72 608 47 636 77 572 76 653 90 859 91 243 95 162 8 703 33 169 42 906 52 894 40 106 34 73 50 758 66 989 71 838 79 925 97 869 60 615 93 366 26 196 68 268 13 757 65 548 75 911 44 249 32 487 92 302 86 593 20 988 10 58 22 498 56 911 5 423 6 999 4 60 70 447 55 950 98 590 64 48 67 164 24 413 31 25 80 453 58 591 94 606 51 949 23 337 69 274 62 843 81 547 89 11 78 375 49 13 82 846 12 689 43 717 54 322 57 300 39 86 15 506 28 941 96 839 63 655
27 124 32 565 15 326 48 203 29 233 47 379 56 652 65 477 93 262 61 977 58 242 46 711 69 404 25 708 88 816 49 45 66 31 6 302 34 558 51 235 7 329 52 11 83 609 90 899 59 796 92 29 95 202 99 63 0 804 38 46 17 400 20 895 75 954 79 193 4 693 12 504 62 285 45 206 16 942 57 66 64 466 35 232 19 524 81 219 68 829 50 653 39 968 1 733 40 568 44 361 23 508 53 505 9 960 80 375 31 444 30 367 78 55 2 790 5 675 42 284 77 283 36 11 76 721 97 654 73 182 70 889 96 882 43 734 55 487 33 289 94 970 60 450 11 421 74 272 18 973 13 134 71 396 37 100 87 339 72 510 89 328 28 586 41 336 14 267 26 750 63 983 82 442 67 624 8 930 86 248 98 579 24 568 3 147 22 113 54 863 84 39 21 763 10 79 85 375 91 537
97 203 81 555 75 267 87 970 67 179 26 371 33 839 6 362 52 894 98 526 32 284 31 76 79 396 47 363 69 55 23 581 7 537 19 390 36 911 61 140 28 338 88 209 99 840 20 674 49 320 64 788 25 916 51 422 44 598 50 800 66 441 53 413 41 349 42 229 3 534 45 61 37 734 56 710 46 31 35 429 93 887 12 350 8 904 63 563 84 919 76 849 54 5 11 97 91 83 4 601 65 712 29 604 92 603 70 292 43 388 68 315 71 407 48 110 90 895 57 33 73 82 96 384 5 796 16 966 72 777 83 237 58 750 95 56 59 325 17 189 55 432 18 754 14 147 38 640 0 769 62 822 89 173 1 752 85 158 10 196 82 858 30 379 74 544 60 415 15 872 9 76 22 20 34 392 21 218 86 933 2 305 94 642 80 716 13 748 27 876 24 913 39 347 40 247 77 207 78 695
81 546 66 348 52 32 89 45 21 567 37 609 7 101 42 186 58 483 83 628 40 518 94 867 63 745 73 649 9 587 87 903 44 862 25 431 35 916 2 942 17 118 97 501 31 831 13 957 39 624 84 142 12 228 74 169 59 215 90 461 75 325 92 878 15 233 1 215 56 473 86 738 33 741 54 148 79 648 20 26 91 485 3 313 14 312 24 153 34 347 98 142 77 725 61 945 51 624 36 215 32 832 28 471 99 543 53 593 48 590 71 112 57 129 80 378 47 329 16 881 60 145 96 997 69 869 4 944 18 279 43 314 45 288 23 381 62 402 5 990 85 532 41 900 78 486 88 627 38 297 6 937 64 838 50 374 72 955 29 80 10 699 30 873 95 83 82 433 46 26 11 685 93 82 68 797 26 707 55 814 65 759 67 599 22 630 8 963 27 761 49 137 19 336 70 656 76 905 0 898
97 803 53 610 16 175 6 913 50 339 43 102 68 149 96 593 63 269 88 982 13 616 27 361 84 346 1 105 35 666 5 783 54 929 9 174 7 237 57 960 21 771 36 341 70 858 92 382 20 624 65 346 93 248 46 487 83 159 37 839 58 576 47 134 73 298 15 812 64 52 29 312 71 240 89 742 45 248 12 725 95 427 34 737 26 976 66 8 3 514 28 315 55 521 60 805 74 634 32 7 69 701 25 631 77 405 23 899 82 94 61 107 49 796 0 14 56 595 2 148 11 416 42 769 40 784 86 403 99 12 91 761 98 175 62 355 85 95 4 46 19 677 67 15 38 398 39 700 30 584 78 385 90 366 72 307 44 172 14 951 18 191 52 637 80 557 79 820 75 116 17 699 33 150 81 896 87 686 24 4 41 312 48 533 59 209 76 204 51 574 22 31 31 758 8 821 94 5 10 231
7 879 66 180 12 969 89 933 44 369 97 330 92 267 41 655 51 771 22 645 88 271 69 482 24 726 3 491 70 345 95 387 46 597 67 563 91 79 79 619 83 899 26 623 56 682 31 13 50 51 23 26 30 118 15 597 63 850 90 714 29 841 33 263 77 490 27 50 28 768 57 481 37 904 60 623 99 661 2 182 20 885 45 909 96 405 19 416 6 953 94 45 82 118 21 801 54 91 42 317 76 341 98 935 68 573 86 604 35 981 14 521 10 388 80 704 38 276 64 706 18 70 48 790 61 239 72 40 9 660 93 365 32 238 43 161 84 351 52 504 16 218 55 780 4 695 85 726 73 275 5 47 17 94 11 320 47 487 87 154 62 586 25 958 39 980 13 631 58 410 36 662 0 958 74 853 71 920 8 770 81 379 34 632 49 461 59 197 75 556 1 302 53 850 65 530 78 687 40 568
47 954 69 536 43 911 81 995 72 829 64 238 71 781 58 58 95 775 36 199 33 712 57 554 90 152 82 338 7 559 52 458 99 732 78 514 44 991 63 740 5 882 49 68 93 137 26 140 80 386 55 922 1 627 56 637 9 112 60 291 41 990 76 370 3 141 66 412 30 63 32 192 4 396 61 391 54 959 53 205 29 938 87 583 28 781 98 108 0 742 13 389 31 476 12 73 77 121 18 482 89 167 86 459 10 719 15 914 74 520 40 419 62 667 51 281 79 464 48 48 46 185 68 341 83 880 19 756 2 420 6 591 92 358 70 726 73 496 20 727 45 108 25 548 50 417 91 547 34 531 85 61 35 323 17 747 38 973 11 721 37 715 24 381 14 727 42 262 84 298 94 544 59 365 16 832 39 138 88 87 96 143 8 923 75 449 23 780 21 977 97 960 67 619 65 14 22 609 27 562
50 692 66 232 76 897 11 356 44 66 27 391 63 757 99 761 91 585 51 800 56 110 8 263 29 32 80 332 82 797 35 752 73 112 79 658 20 307 32 551 70 13 9 151 12 61 97 876 65 573 53 492 40 797 33 84 54 550 2 539 84 827 37 40 7 820 15 95 67 418 71 799 46 144 26 992 58 663 1 467 28 148 18 784 64 101 95 221 86 930 24 589 4 20 57 974 34 485 47 955 21 896 92 708 14 239 48 877 45 269 31 333 13 609 68 776 83 39 10 58 55 441 90 885 89 648 85 619 98 461 38 120 77 515 16 27 93 415 59 801 39 414 41 304 69 545 25 767 19 820 3 601 88 967 36 388 30 984 62 852 87 3 6 121 23 518 61 667 5 604 60 542 0 995 74 650 96 192 49 486 75 557 78 480 43 960 81 693 72 340 94 184 52 731 17 799 22 416 42 83
1 346 21 391 80 500 64 163 57 499 42 216 93 689 55 310 33 194 3 460 94 101 17 341 6 961 51 502 40 562 0 408 52 727 59 790 89 187 65 385 31 783 18 489 48 417 54 129 98 895 32 105 41 348 71 379 14 993 83 936 39 340 96 683 9 831 91 701 78 384 68 921 75 935 49 161 4 909 95 408 79 638 2 49 23 920 56 470 10 721 72 128 20 96 70 904 63 318 36 799 74 186 26 380 28 713 15 916 5 127 87 650 60 483 58 573 62 251 53 151 16 116 37 687 85 540 77 711 47 841 22 775 35 947 29 382 50 113 86 636 69 543 11 668 97 825 46 584 99 116 61 667 92 151 76 937 84 187 27 790 73 444 43 448 67 475 24 495 90 627 19 36 81 957 45 733 13 446 25 948 34 189 8 865 30 351 82 152 44 60 88 219 12 420 7 906 66 59 38 534
12 828 5 23 74 290 77 436 98 438 39 796 4 286 25 751 16 464 37 422 15 872 23 438 31 885 38 138 19 802 9 488 80 320 66 742 46 229 26 408 30 221 47 634 13 999 17 732 88 943 57 918 85 536 45 628 94 556 63 378 64 411 42 404 83 164 76 964 27 289 22 742 78 320 95 609 58 472 86 327 40 992 11 3 3 875 90 268 41 797 7 499 71 308 29 657 92 29 36 180 93 605 49 661 44 4 59 124 96 995 56 518 28 415 33 31 14 771 50 652 6 93 1 281 32 519 89 117 10 958 69 640 99 745 79 533 97 269 62 308 68 424 60 487 75 258 8 220 0 792 21 756 2 456 55 823 73 92 87 942 65 821 54 891 34 391 52 98 20 928 91 557 82 176 43 857 84 996 53 797 51 635 24 617 67 707 18 325 35 539 81 732 70 982 72 807 48 622 61 453
79 160 39 992 81 362 90 858 60 43 29 733 63 747 27 554 0 610 91 184 62 86 8 309 11 381 68 143 35 727 34 818 82 411 83 409 20 527 2 737 53 314 48 206 77 802 1 198 47 442 5 898 95 540 51 918 31 23 80 597 50 995 52 922 17 869 4 146 15 712 30 485 96 982 66 658 61 975 14 379 19 263 43 956 76 942 93 352 38 192 65 420 85 267 55 217 99 642 87 333 86 54 36 411 6 876 57 868 56 117 89 311 64 310 24 955 23 221 28 127 59 798 3 790 10 590 37 344 78 528 22 309 32 936 97 715 84 568 46 7 18 938 13 825 25 475 41 295 67 465 94 363 26 227 44 462 54 781 21 884 40 178 9 773 73 95 75 467 12 934 69 588 45 23 88 968 42 875 71 36 98 51 58 418 16 702 49 86 74 673 33 155 70 221 7 46 72 205 92 610
11 444 49 815 4 302 3 954 79 426 64 428 51 946 72 563 62 274 83 696 95 634 23 245 38 133 82 787 60 825 69 517 44 613 66 922 67 206 80 982 8 829 35 162 93 16 61 845 33 636 86 552 88 25 43 168 2 128 29 832 81 115 25 835 34 174 99 24 48 159 14 337 53 16 50 511 47 749 68 84 52 768 7 336 19 814 1 426 24 737 58 357 42 685 96 212 78 293 17 66 74 724 16 691 54 496 40 576 84 554 31 609 5 891 87 426 90 674 70 810 91 589 41 775 27 367 94 677 20 532 56 636 85 651 45 98 98 321 77 285 36 967 32 586 39 25 26 624 97 421 21 94 65 64 10 191 15 713 0 413 37 441 73 920 22 750 28 429 89 568 55 946 6 924 75 957 59 944 71 790 13 999 57 676 76 728 46 16 63 772 92 162 9 960 12 744 30 636 18 954
48 473 13 354 69 507 45 400 90 218 49 358 61 10 6 925 55 712 19 548 11 688 58 795 81 757 1 704 16 575 71 823 76 825 87 61 97 171 33 483 82 902 98 498 23 310 30 613 41 757 54 606 31 118 18 615 27 630 89 833 78 424 26 779 21 916 8 560 86 845 70 475 43 455 68 4 17 634 59 763 0 19 28 200 25 222 2 908 40 174 47 821 35 461 42 77 91 439 88 405 84 530 72 415 56 490 52 80 10 433 29 806 32 616 60 957 85 529 44 551 5 139 9 185 67 784 14 403 64 31 66 285 7 729 15 551 80 899 73 927 20 257 65 172 22 751 34 128 74 496 12 905 38 1000 37 205 95 682 75 91 53 911 83 620 63 829 51 783 36 407 4 493 3 77 62 724 77 53 96 642 92 922 94 240 50 370 79 925 93 139 57 221 46 20 39 301 24 788 99 319
46 51 39 396 37 515 59 316 58 31 6 759 81 593 33 201 28 678 84 35 27 603 34 558 61 939 8 224 40 464 45 789 0 634 38 205 26 317 20 404 71 504 12 593 77 660 53 659 82 608 14 625 24 268 25 924 64 632 32 82 85 33 68 224 52 66 73 861 22 628 3 416 74 862 35 58 43 117 36 382 15 749 76 994 66 540 13 896 5 816 31 909 65 536 94 373 7 871 62 820 16 687 11 872 19 301 47 765 98 956 54 831 30 985 95 377 86 894 50 111 60 439 57 683 87 436 79 597 99 829 97 79 96 583 93 771 51 834 80 748 44 704 75 749 21 312 17 15 18 113 9 927 72 274 70 262 90 912 1 501 55 105 92 342 23 557 4 350 83 569 67 738 88 764 49 22 56 992 63 136 2 558 10 999 78 894 29 521 89 530 69 435 91 823 41 37 42 361 48 233
29 126 32 273 50 295 12 121 86 452 31 95 91 389 52 565 75 502 45 855 55 692 95 463 7 76 93 327 83 364 81 569 96 966 88 892 20 834 61 845 23 345 36 348 64 784 1 441 33 55 90 570 57 894 63 750 80 997 48 261 37 78 51 782 58 629 35 766 34 173 47 559 25 108 99 948 19 462 6 664 79 982 72 269 27 952 84 207 16 573 28 619 70 368 11 645 98 121 62 168 21 193 9 175 13 545 8 968 3 111 89 226 56 927 30 274 18 612 67 729 60 834 71 18 15 226 22 902 10 205 85 934 14 598 17 355 44 261 68 443 87 110 0 580 5 544 39 371 41 185 69 147 77 568 97 85 94 588 78 774 4 742 74 346 49 198 26 961 54 268 53 823 59 777 82 780 2 395 40 44 42 616 43 306 46 419 76 511 92 424 65 413 66 401 24 662 73 727 38 640
77 914 78 872 44 953 65 475 93 470 20 886 68 890 60 397 12 424 39 827 38 886 43 353 30 178 47 21 46 851 63 151 3 565 27 839 28 568 1 469 9 837 26 660 94 999 25 642 35 651 36 386 88 677 87 400 85 477 48 641 58 11 86 972 45 280 33 942 11 749 13 410 5 950 79 625 4 935 90 161 49 114 22 439 57 32 10 233 67 767 61 933 72 910 19 564 51 840 23 778 96 721 29 992 15 699 24 487 21 564 59 328 16 511 54 381 55 141 91 353 99 909 74 435 64 422 62 64 53 635 40 723 41 412 32 110 52 810 84 896 75 125 42 885 73 153 95 751 50 95 81 329 18 66 69 158 34 147 89 182 56 875 6 557 97 232 8 969 98 15 14 832 37 643 31 430 17 715 80 782 83 340 66 598 82 477 0 561 7 140 76 971 71 909 92 546 70 539 2 218
27 536 31 984 74 55 84 490 89 25 53 261 17 478 54 959 58 736 14 245 55 580 12 726 47 551 6 428 81 392 64 981 45 263 23 643 44 561 90 369 97 882 87 775 24 542 96 450 70 129 72 886 79 194 11 295 71 901 18 806 93 302 29 290 66 866 19 100 0 953 57 815 62 200 20 406 7 611 16 878 76 299 83 102 99 559 65 667 49 707 37 435 10 206 92 606 9 870 98 941 38 600 40 596 48 40 36 605 59 46 25 489 35 557 61 879 43 803 15 664 91 973 85 541 1 953 5 162 78 974 95 409 56 975 63 406 33 632 94 174 39 768 8 402 46 641 13 756 86 823 32 455 2 88 3 334 73 622 41 994 77 567 69 530 52 678 88 388 67 642 28 988 42 169 22 568 75 421 34 103 21 251 68 724 30 785 51 545 26 591 60 758 50 390 80 282 82 614 4 756
98 637 37 897 34 490 82 360 0 764 90 699 80 881 25 294 84 253 40 433 87 756 99 244 71 888 64 148 24 167 52 149 30 156 42 800 3 491 13 801 73 989 74 42 32 295 72 549 26 647 2 104 21 542 51 626 67 696 91 163 45 433 48 197 58 180 41 691 8 5 29 458 55 10 17 400 49 663 59 798 47 700 66 64 79 524 46 728 11 260 65 609 54 773 10 882 6 633 35 309 88 560 97 778 4 201 78 933 56 506 31 823 60 648 95 132 83 696 62 323 16 903 70 17 92 268 53 580 19 416 77 128 15 428 93 670 14 533 23 750 22 551 28 649 76 593 75 102 63 153 61 762 20 190 85 21 18 222 5 712 50 261 27 918 94 43 7 750 9 965 36 275 57 96 39 736 68 594 43 762 81 817 86 355 1 767 44 495 12 772 33 326 96 246 89 203 69 325 38 511
37 467 80 849 26 972 27 379 77 705 25 177 36 384 39 214 52 404 14 939 70 638 0 683 15 910 23 233 92 857 21 449 81 525 98 241 44 733 10 506 60 433 79 510 89 167 88 736 47 443 71 522 63 460 53 198 54 585 75 834 85 394 19 617 6 119 29 502 76 667 68 98 51 607 73 443 46 973 65 224 49 825 28 663 12 487 33 198 93 933 57 321 8 927 16 887 55 117 74 170 3 430 90 1 72 240 67 772 87 268 38 797 69 609 64 765 35 992 32 450 24 294 50 648 56 576 62 512 18 556 11 808 95 991 7 272 58 144 34 66 1 236 20 805 83 641 91 814 17 415 94 502 30 33 99 129 4 862 97 724 59 289 78 963 43 534 13 507 48 172 84 144 45 165 42 614 66 980 22 764 96 84 5 451 82 417 9 768 61 819 40 448 2 48 41 580 31 956 86 521
87 24 40 136 83 65 5 200 28 735 24 643 70 97 51 391 16 627 6 639 53 557 66 620 8 45 9 263 81 385 73 986 68 912 33 53 37 118 23 528 3 56 93 300 26 637 60 936 20 21 62 23 50 966 15 606 36 70 39 573 58 998 71 354 38 762 42 706 95 463 84 477 91 849 29 387 30 225 78 612 14 786 69 37 56 62 64 564 27 638 89 778 86 668 13 570 21 273 80 529 34 27 49 437 76 97 85 9 75 270 74 723 45 334 94 258 52 830 77 773 88 114 90 527 97 850 57 431 92 266 11 924 55 667 31 288 98 642 72 593 25 628 61 554 47 687 7 280 32 551 4 183 63 662 65 449 10 945 17 120 99 50 19 798 82 408 2 307 59 195 22 405 79 779 46 113 18 89 0 827 44 511 1 976 35 343 54 799 67 603 48 12 43 717 41 378 12 785 96 341
55 598 92 545 79 757 89 621 22 345 11 860 9 153 48 216 19 42 46 751 36 135 13 896 3 144 97 378 5 744 14 53 45 410 12 46 82 113 95 709 7 978 99 271 39 789 57 429 37 715 35 209 15 285 23 172 6 327 84 560 81 909 60 616 52 129 66 312 33 256 24 488 70 730 93 773 8 883 38 437 98 191 50 144 86 47 20 654 41 175 32 879 72 336 21 679 77 649 53 688 62 506 25 964 65 188 91 98 59 508 34 999 31 817 94 183 71 997 63 20 49 563 40 946 96 210 69 774 44 927 47 945 76 65 68 512 18 118 43 583 26 600 16 730 4 535 78 417 29 39 28 909 74 601 64 418 73 524 61 389 87 839 51 454 0 141 56 802 83 12 67 335 90 343 75 939 2 525 30 416 85 653 27 272 88 438 10 715 42 453 58 953 1 348 17 545 54 901 80 905
19 234 50 798 24 723 82 265 35 743 66 413 36 729 53 106 42 157 40 280 94 167 86 19 80 253 7 188 9 251 41 555 70 461 52 732 15 267 88 675 47 507 25 757 64 307 69 123 23 19 71 401 46 138 2 751 0 564 21 475 39 47 90 710 84 385 44 637 54 329 91 839 59 204 72 657 16 604 27 881 92 77 85 995 65 391 11 485 48 904 13 815 73 226 58 738 93 548 43 892 32 972 68 29 22 119 67 444 96 131 8 650 57 7 63 159 51 413 31 731 95 987 49 259 83 155 56 12 26 400 38 354 87 118 5 545 28 88 29 416 75 961 20 413 1 533 76 624 74 342 33 384 62 92 98 290 4 396 99 491 60 572 18 2 12 654 77 435 17 333 81 96 89 87 78 984 6 125 97 208 3 26 79 857 55 701 10 758 45 950 34 534 37 315 30 56 61 174 14 418
32 657 85 607 19 990 75 171 38 90 17 394 49 161 20 143 29 413 68 449 47 816 78 100 46 482 0 740 2 37 54 779 87 761 4 990 13 101 73 314 71 282 25 137 84 228 10 814 91 743 80 191 22 67 7 770 99 157 16 674 42 948 35 70 88 457 72 601 11 78 89 854 27 136 52 543 82 964 64 549 81 119 24 969 15 727 93 231 45 17 56 636 97 292 61 864 55 415 51 385 66 136 5 292 59 897 40 135 26 776 57 500 36 867 1 387 96 78 37 146 70 131 8 549 83 277 34 833 53 46 28 650 79 301 48 675 77 394 67 978 6 34 43 368 18 990 3 54 90 727 60 553 23 854 65 104 94 144 12 566 30 507 33 142 21 901 69 338 58 703 39 380 44 698 74 809 14 518 98 413 95 131 92 242 63 248 50 750 31 141 76 999 9 83 62 31 86 320 41 486
63 581 77 678 88 384 31 388 61 614 62 530 56 619 72 125 42 68 11 922 96 685 29 682 44 985 50 856 43 519 93 295 37 599 90 421 80 582 97 224 16 284 35 9 19 535 8 527 78 656 26 895 38 824 45 869 27 651 83 211 59 578 60 947 81 564 0 273 74 931 75 851 7 532 46 252 67 551 87 112 10 952 53 607 20 967 28 974 41 869 69 395 89 530 17 264 91 390 14 950 9 95 73 68 13 18 39 588 57 605 49 437 40 121 94 885 6 801 22 301 68 828 95 163 65 207 54 485 25 780 36 757 3 516 85 322 79 322 71 29 84 256 33 30 2 150 24 963 18 249 48 584 76 155 51 28 86 562 15 968 4 928 82 323 47 378 58 564 70 274 55 385 64 345 99 496 23 252 30 836 98 214 32 261 92 785 66 922 1 163 5 409 12 264 21 984 34 314 52 286
56 909 8 227 61 569 10 498 54 145 77 626 26 432 94 675 33 40 93 230 66 868 29 484 89 728 99 127 57 316 80 361 35 121 2 773 43 320 82 75 67 80 90 696 20 953 62 328 55 661 1 180 0 843 5 50 73 661 13 292 84 535 88 530 97 386 3 889 86 998 44 641 34 69 9 848 49 200 48 755 16 598 27 566 59 290 22 80 63 754 53 328 6 270 25 592 14 28 87 595 46 725 17 971 37 182 42 588 45 263 96 146 19 438 79 534 12 338 40 5 75 422 50 910 7 705 95 266 72 363 85 636 74 332 60 343 76 215 31 624 4 477 64 164 38 434 11 951 39 155 18 656 51 915 58 737 81 463 36 102 70 357 15 847 78 172 41 899 92 757 47 430 65 435 68 487 21 55 91 3 69 468 98 278 52 336 23 666 83 130 30 274 24 70 32 743 71 829 28 335
66 163 3 840 73 115 21 826 42 545 90 749 37 712 22 591 35 487 28 653 75 809 93 781 0 297 41 974 47 969 59 400 70 191 83 329 39 667 34 364 64 124 99 911 15 158 4 648 51 318 52 132 89 918 85 894 71 917 9 767 67 159 58 662 91 612 61 683 95 949 77 410 8 93 62 733 55 439 82 897 81 489 60 905 96 289 92 851 98 45 48 732 12 113 32 142 11 384 14 200 63 473 5 587 27 873 23 152 69 643 25 296 80 109 26 712 16 323 10 987 49 461 13 927 36 438 76 863 97 295 43 20 29 400 19 918 78 995 57 450 6 667 30 428 79 342 18 690 33 891 20 483 56 531 7 147 65 719 40 560 53 173 84 465 72 562 74 842 2 49 87 231 1 207 24 874 44 528 46 402 50 219 94 795 68 947 88 331 45 436 17 888 31 367 38 472 54 240 86 820
6 288 89 937 43 528 51 794 1 289 34 810 80 435 16 777 11 297 3 753 41 815 42 436 91 89 72 422 46 506 76 740 97 114 61 578 82 214 87 554 54 172 40 733 85 491 70 668 52 666 48 200 44 247 74 427 2 993 53 244 73 921 68 479 71 782 69 837 36 939 56 528 8 527 64 142 24 213 12 970 15 497 26 378 96 501 18 155 32 337 65 652 79 573 77 965 84 263 99 980 14 613 81 635 31 189 92 503 90 623 45 793 50 829 67 689 39 282 27 220 35 464 98 146 22 422 29 659 94 859 33 34 17 966 47 65 7 563 38 18 10 156 28 512 13 633 59 337 93 134 78 212 57 49 88 631 58 822 25 825 75 164 60 706 0 87 55 481 5 326 21 386 62 771 4 142 63 442 23 307 20 674 9 544 95 513 66 719 19 588 86 740 49 9 37 525 30 984 83 322
25 986 56 778 50 989 21 625 7 892 3 594 87 933 94 89 49 108 62 539 70 194 64 188 16 581 51 39 53 976 93 370 52 819 81 524 30 874 67 911 32 331 97 929 31 841 58 723 14 287 83 135 77 295 36 247 44 350 90 449 57 810 27 687 71 55 24 2 74 740 35 552 0 565 22 138 60 895 47 790 29 254 72 988 10 917 33 514 26 766 66 383 19 605 11 608 23 609 37 695 68 898 96 41 6 406 1 575 41 629 98 953 43 95 9 438 79 331 8 142 91 644 17 291 42 218 99 659 92 759 48 798 34 292 85 273 80 434 73 452 46 790 15 593 38 52 75 14 76 611 45 584 28 443 12 967 89 265 65 919 5 820 2 984 55 981 69 174 4 734 40 210 95 962 78 965 18 108 20 975 13 700 39 847 54 353 59 254 61 723 63 795 84 581 86 9 82 3 88 992
67 278 71 964 20 640 3 252 24 194 5 621 91 7 73 377 64 96 36 98 17 960 45 749 53 495 68 403 52 792 83 884 44 14 93 357 51 602 77 652 69 667 30 520 78 45 95 557 31 727 25 270 19 217 86 819 8 550 99 113 88 243 85 545 76 4 92 239 2 920 80 676 0 963 74 716 32 718 23 169 47 258 10 93 34 214 62 532 72 599 70 284 55 310 96 318 38 340 57 613 12 603 98 881 26 711 37 228 48 91 63 340 82 636 4 536 60 280 43 926 56 646 14 456 28 529 29 936 16 442 97 145 1 187 39 756 94 388 75 361 89 860 22 964 81 155 7 811 90 584 54 944 40 695 18 407 41 108 61 776 49 827 66 397 42 984 84 922 65 813 46 526 79 442 15 888 9 491 6 32 87 181 35 553 58 320 21 244 33 113 59 626 11 563 13 117 27 900 50 369
61 552 15 758 43 597 51 438 74 248 39 976 42 289 68 895 23 708 7 360 34 7 47 230 78 535 60 66 26 214 36 240 18 817 55 420 6 326 9 341 65 255 64 216 28 595 76 96 37 896 32 863 67 102 45 170 17 371 94 399 81 847 85 479 97 596 59 153 50 725 38 36 1 829 87 993 92 85 69 418 66 473 98 339 44 521 49 772 88 316 72 150 31 383 71 898 0 358 93 32 99 178 90 824 33 446 95 950 84 255 58 334 24 971 63 366 80 806 86 148 40 166 22 83 79 120 46 57 54 171 19 172 8 823 89 464 35 566 13 842 20 721 83 912 73 851 41 307 25 854 4 191 56 414 30 720 75 553 21 738 96 416 52 199 2 116 12 995 29 859 16 702 11 795 48 920 10 157 77 181 57 363 70 92 91 360 62 254 27 507 3 812 82 938 14 372 5 800 53 344
12 704 31 581 82 927 18 803 78 333 76 526 67 276 60 697 73 713 68 273 91 367 79 469 87 508 58 301 39 118 14 260 11 218 32 571 34 517 85 457 71 361 40 32 50 730 55 462 69 597 92 564 97 917 28 844 38 924 43 397 6 116 74 607 17 261 84 640 48 646 51 672 7 324 26 214 19 573 88 968 83 608 2 591 86 782 27 174 54 22 98 806 10 285 64 566 72 622 44 769 29 769 24 759 52 411 33 795 15 710 3 862 81 609 45 39 41 682 35 180 22 814 75 411 20 935 42 457 1 890 25 543 56 431 57 515 77 155 5 49 30 358 21 39 46 177 89 118 8 9 47 322 80 265 90 94 95 804 96 229 16 917 4 989 0 593 63 227 70 976 53 802 49 397 65 9 9 672 66 734 99 484 59 761 93 860 13 258 37 365 62 26 61 620 94 773 36 504 23 47
5 719 2 497 32 507 91 402 51 559 95 169 99 924 16 189 85 586 4 585 6 49 46 813 84 26 73 690 21 467 26 476 76 772 98 136 40 897 59 401 18 150 94 658 55 817 8 6 43 257 23 710 75 569 79 478 34 773 57 654 71 923 56 153 63 356 72 819 30 983 14 885 80 638 77 804 90 747 1 611 67 36 7 923 62 30 53 443 69 153 28 740 49 594 86 828 66 714 83 731 78 879 82 468 65 343 25 337 3 524 52 313 89 961 42 571 33 264 54 330 68 963 35 735 92 759 0 76 31 837 74 371 93 96 48 565 19 51 97 932 88 131 12 207 47 220 37 392 10 392 11 705 44 430 41 400 38 178 27 944 15 415 29 750 45 347 70 877 24 887 36 927 96 409 13 4 64 321 17 276 39 310 58 456 50 312 81 947 20 677 9 54 87 606 60 869 61 712 22 348
92 728 20 76 91 167 98 581 64 925 45 923 61 243 37 749 83 61 12 474 70 16 88 684 41 622 57 476 81 880 52 192 66 474 17 486 10 637 48 747 31 869 58 647 18 406 94 966 43 106 87 439 76 531 40 449 71 396 72 661 95 36 36 168 47 362 4 376 89 211 59 643 93 292 19 338 33 634 32 562 5 802 86 396 74 711 65 387 23 244 82 786 49 276 85 770 69 348 29 117 2 842 63 779 42 264 62 246 7 998 77 815 3 259 96 605 21 828 15 513 0 707 14 903 38 640 78 380 55 685 56 309 9 923 79 363 22 172 6 935 51 642 24 204 44 713 90 252 80 915 28 210 50 21 84 68 60 721 30 293 11 121 99 301 34 151 97 240 16 286 27 783 46 392 67 879 1 33 53 556 13 28 73 763 39 590 25 390 35 575 8 716 54 981 68 767 75 772 26 730
50 618 64 855 1 279 26 759 75 582 67 22 11 432 98 60 74 243 25 247 65 188 81 479 7 957 45 764 94 733 89 486 46 868 60 468 82 217 27 586 33 694 95 534 39 784 79 571 91 890 63 408 14 279 22 908 37 638 44 488 13 105 8 419 5 561 93 254 19 5 52 704 30 157 96 997 88 107 90 942 6 661 49 381 85 472 28 251 18 133 16 590 59 386 70 936 69 934 41 826 73 853 76 485 31 536 4 311 40 707 87 781 97 26 68 471 24 906 51 864 55 581 66 631 71 983 23 195 42 326 48 433 58 240 84 233 92 291 15 893 17 575 20 660 47 317 43 891 62 819 32 380 54 851 83 742 78 889 72 307 2 983 3 645 77 15 0 426 56 602 29 891 80 377 86 596 12 162 61 89 35 517 38 293 34 276 21 741 99 984 53 622 9 389 57 242 10 307 36 120
17 354 9 75 20 337 90 170 94 263 68 132 12 175 4 361 26 604 7 608 45 902 58 546 83 780 63 249 27 37 39 503 84 655 51 591 22 934 74 212 60 936 96 416 32 579 30 158 62 848 89 632 79 426 13 967 2 745 31 445 29 84 47 712 50 807 92 770 54 563 24 995 67 520 53 118 33 457 5 91 80 381 1 888 10 125 37 634 91 728 21 394 23 761 72 375 11 397 98 375 14 95 70 707 46 437 49 393 41 434 97 174 75 190 55 139 88 496 0 363 93 750 3 192 44 429 34 516 25 798 43 511 40 3 82 883 15 668 95 236 81 557 8 335 59 8 57 916 73 643 56 87 19 760 87 540 78 248 48 110 64 199 28 917 35 271 36 499 76 56 18 256 38 76 66 323 85 696 42 3 86 799 69 918 52 921 77 14 71 674 16 747 6 507 61 397 99 788 65 752
34 910 59 649 87 63 17 106 95 754 84 261 51 403 72 29 38 911 58 506 22 277 89 528 88 625 36 576 10 706 85 481 78 458 97 529 14 734 21 513 26 539 24 411 20 874 56 211 54 630 48 419 91 249 83 166 63 523 98 752 93 339 52 236 2 786 13 867 8 962 42 166 16 120 55 665 46 362 68 135 73 650 3 394 74 366 9 242 86 62 25 433 57 309 49 664 12 954 15 320 67 340 62 18 27 268 92 184 65 885 71 503 69 688 41 770 96 892 66 122 40 664 39 549 18 706 61 52 29 821 77 820 64 763 70 649 47 420 6 235 82 522 23 218 60 356 43 238 99 525 1 494 30 900 35 902 32 315 76 141 5 586 45 817 90 329 11 259 94 109 44 213 81 300 28 198 7 12 31 353 75 472 50 476 33 895 79 407 53 71 37 315 0 875 19 338 4 246 80 606
69 972 94 632 87 233 28 441 7 498 12 988 38 55 29 570 96 814 24 403 35 128 15 28 6 142 17 440 51 282 63 1 2 268 11 430 40 723 95 683 80 821 27 482 48 745 8 711 98 517 23 643 21 790 52 446 66 431 0 551 20 447 41 969 46 418 13 987 39 83 81 233 97 200 33 454 57 264 56 481 10 896 62 947 61 512 82 552 37 67 93 417 16 356 43 463 9 203 4 312 58 959 91 299 74 792 90 98 79 955 14 591 22 204 78 76 70 129 88 425 75 774 45 456 83 289 19 799 67 956 72 568 44 162 85 126 47 673 86 993 73 811 30 983 77 894 31 210 3 904 64 238 18 229 42 495 60 88 59 168 54 144 89 278 32 171 5 625 92 816 99 645 49 673 26 1000 36 90 76 126 68 854 1 887 65 211 55 113 71 434 50 474 53 52 84 364 34 4 25 939
67 281 88 569 22 854 51 520 0 348 35 636 37 611 1 826 48 943 68 376 97 525 49 635 74 230 75 445 96 628 54 251 12 474 58 655 69 1 55 438 26 225 84 78 91 16 98 93 11 595 2 54 39 660 14 640 10 656 53 171 70 460 81 597 18 821 38 322 93 699 95 88 59 78 3 198 47 949 57 47 63 445 90 94 82 838 45 737 56 888 78 328 34 837 32 858 41 873 50 692 64 837 23 181 62 439 33 447 13 132 31 199 4 369 73 867 87 651 21 148 5 363 36 191 16 902 80 288 25 729 79 688 99 559 46 844 86 976 27 484 89 267 15 786 77 28 8 70 94 670 71 511 20 956 76 675 6 490 92 93 52 498 29 112 43 866 65 210 40 630 60 702 30 508 72 472 44 82 9 931 66 245 42 586 28 16 17 254 19 143 61 791 7 152 85 23 83 518 24 518
57 446 67 793 23 144 32 927 85 680 16 701 48 746 86 98 47 805 79 883 98 167 50 446 71 256 44 647 36 75 43 152 75 52 96 974 6 422 72 981 17 370 89 612 2 965 19 862 34 565 46 76 4 250 62 376 53 119 61 371 13 651 8 228 9 556 59 153 10 888 95 161 65 516 94 77 55 678 0 300 68 734 56 963 22 256 84 274 7 408 29 229 83 526 93 234 69 435 45 348 64 445 90 818 1 939 66 969 91 910 99 132 82 53 41 548 5 323 73 100 51 105 11 791 87 11 74 553 40 22 12 401 31 95 77 21 21 237 80 83 92 557 39 347 60 725 42 208 15 154 24 77 38 693 49 157 26 949 81 718 18 105 63 139 33 750 20 554 25 956 14 445 88 341 28 24 3 164 27 426 76 167 30 874 78 234 97 481 70 650 54 193 52 720 37 236 35 82 58 871
95 22 73 139 29 341 61 674 96 933 52 109 40 512 76 314 12 468 32 453 62 61 16 576 17 177 31 471 11 844 75 122 38 255 70 669 23 133 67 207 28 957 30 987 91 624 66 140 14 160 25 451 94 620 63 656 55 623 65 526 9 100 56 178 51 988 21 264 59 608 24 501 83 10 36 751 18 711 90 246 97 617 82 143 41 353 22 890 99 150 64 476 47 171 49 982 46 904 58 582 45 300 60 956 87 158 72 138 10 404 42 558 20 756 43 595 77 309 81 819 85 557 3 700 53 241 15 987 78 250 71 920 68 283 27 433 19 520 79 144 89 545 48 732 33 599 39 145 88 543 98 433 34 942 74 384 80 679 0 361 13 356 54 26 86 548 1 715 50 170 26 388 84 271 57 262 35 445 93 883 2 160 4 516 69 911 44 33 5 126 7 486 37 845 92 502 8 153 6 200
57 531 48 111 37 436 29 577 87 442 35 133 85 793 55 146 6 900 69 412 31 773 82 192 17 55 16 854 59 202 74 712 54 869 13 140 89 75 72 566 80 437 49 616 45 914 94 121 81 881 99 434 43 517 8 254 21 88 24 93 97 280 34 728 10 782 19 453 84 36 41 185 5 464 18 952 23 300 68 624 64 964 2 782 66 472 95 7 53 412 65 422 47 162 50 455 91 659 32 270 60 862 30 442 92 904 76 382 4 991 83 221 22 832 40 194 12 949 70 424 38 312 0 467 11 794 88 804 46 551 9 144 15 171 90 591 73 522 56 198 61 820 86 847 75 274 67 657 77 956 42 529 98 944 14 838 3 928 7 692 93 192 33 199 52 347 25 503 28 75 79 9 27 155 96 804 62 310 78 222 36 231 26 464 71 688 44 858 63 12 51 199 1 385 20 988 58 895 39 977
95 878 52 267 18 277 45 747 34 586 79 370 70 78 57 747 12 54 89 378 25 903 60 252 93 576 98 242 44 231 91 209 35 193 46 469 62 41 58 658 80 840 4 73 53 961 97 577 77 317 5 583 1 330 26 864 40 888 28 460 33 699 41 88 23 360 48 115 82 426 51 200 3 119 84 172 37 144 59 752 75 826 8 933 94 581 78 993 14 487 87 996 43 996 68 420 42 463 96 590 20 599 13 699 81 707 99 815 83 261 29 264 76 571 15 22 17 504 74 968 69 560 90 212 47 243 22 611 61 539 6 130 19 416 55 490 36 215 65 212 9 616 32 526 24 914 31 925 63 836 49 289 73 361 21 464 11 912 67 819 56 913 39 608 64 631 54 220 86 401 71 45 88 186 7 312 50 884 27 795 72 121 2 804 30 558 85 697 66 12 0 740 10 684 16 67 92 475 38 326
50 141 16 797 24 2 18 598 98 911 60 428 92 160 43 671 42 250 84 458 17 743 45 499 59 482 35 286 4 86 25 288 31 192 5 30 80 689 33 951 96 455 8 530 69 106 37 57 28 44 12 790 14 17 85 536 97 494 67 452 74 311 51 383 65 229 44 179 1 88 71 87 34 368 73 880 64 767 27 359 46 110 36 151 81 363 0 8 7 30 40 6 88 375 2 138 58 746 9 414 94 504 32 966 11 254 77 783 82 711 61 514 10 167 75 495 63 190 41 706 62 486 13 391 53 343 95 753 26 275 90 683 22 24 29 419 57 967 79 587 91 923 66 142 23 641 68 250 38 570 52 205 99 626 56 50 39 624 3 480 54 949 70 994 48 122 21 100 15 78 87 774 49 412 72 506 83 35 19 761 76 64 30 815 55 343 20 98 93 297 86 864 78 99 89 832 47 309 6 135
24 248 92 690 70 993 4 190 72 968 42 864 88 255 93 231 49 50 75 400 99 595 89 197 29 11 19 54 66 547 77 347 53 970 23 739 91 660 87 495 1 740 84 544 73 897 74 403 44 974 33 991 47 751 68 64 54 961 21 398 13 116 34 919 43 488 20 946 96 933 45 805 90 925 82 692 55 423 38 689 6 929 57 850 40 309 83 854 56 410 95 420 18 992 61 592 58 790 65 57 12 709 16 269 15 366 41 406 50 392 32 345 71 591 8 987 30 334 81 213 60 362 52 690 59 520 11 462 36 706 25 533 35 435 31 405 80 373 17 130 14 924 76 297 28 444 46 677 86 634 63 357 10 653 26 195 62 748 69 94 0 232 85 278 7 993 48 46 3 526 39 834 79 790 37 830 98 84 67 426 94 113 27 460 51 288 78 296 22 413 64 856 97 371 5 928 9 711 2 620
65 524 84 719 59 924 55 928 72 254 38 701 77 157 41 312 74 703 21 380 37 411 10 11 91 313 18 212 19 125 90 847 71 582 94 133 85 976 40 462 25 724 81 296 43 926 63 447 76 736 50 586 52 791 88 227 11 455 61 94 83 148 42 677 56 759 1 966 86 843 44 189 87 403 17 598 4 796 3 289 23 814 67 597 30 113 14 712 82 103 16 929 54 260 45 469 53 51 99 181 20 19 39 684 2 609 26 689 29 551 93 284 69 734 62 271 31 147 75 369 32 257 9 909 27 791 28 373 97 584 68 924 0 435 60 898 15 97 96 428 47 385 98 790 34 549 73 697 48 459 6 548 78 510 36 999 92 556 12 963 80 986 89 629 22 891 7 277 58 687 13 89 95 825 51 774 24 750 64 112 79 404 49 207 66 157 57 32 8 44 5 270 46 788 70 676 33 186 35 820
31 450 38 187 1 841 37 418 62 271 75 813 74 692 85 401 30 633 3 163 48 815 72 781 47 109 19 898 40 282 59 397 76 827 36 116 39 120 46 465 55 845 51 123 44 718 68 792 5 376 89 418 45 606 7 550 32 552 10 395 34 947 93 830 54 410 86 686 26 767 11 394 88 826 70 252 87 48 49 228 98 557 6 249 80 282 15 127 97 545 13 223 9 582 16 407 99 25 58 693 27 127 33 314 23 149 2 500 69 485 43 361 20 846 79 985 4 523 57 607 18 230 84 139 81 131 35 917 66 654 25 571 14 689 90 336 91 921 0 827 83 228 71 912 82 406 67 581 53 345 52 213 12 579 64 897 77 498 56 368 22 220 29 154 65 236 61 459 92 795 50 85 73 902 94 806 42 370 8 967 96 221 17 543 60 564 63 635 28 316 41 269 95 817 24 788 21 857 78 681
18 816 92 493 44 35 34 634 11 599 98 35 76 719 13 780 10 5 86 507 26 530 50 132 32 697 42 101 69 97 7 26 56 988 12 597 2 860 1 795 30 728 88 210 95 665 70 401 36 852 6 196 51 948 14 714 66 776 79 607 35 500 60 74 15 955 49 551 46 857 80 910 54 372 55 598 45 970 71 574 68 349 3 833 39 571 72 54 43 219 31 932 23 195 62 217 67 298 24 653 0 451 47 843 29 718 25 724 41 386 63 353 91 204 8 172 94 38 27 207 90 22 73 198 83 54 84 630 59 774 53 971 81 722 65 255 5 90 61 44 48 620 82 985 74 781 9 872 99 56 64 59 52 343 58 577 93 197 57 310 22 514 78 811 33 864 19 850 38 837 89 418 75 742 16 636 21 46 28 295 20 479 97 9 77 256 85 894 87 906 96 937 37 117 40 584 17 67 4 650
25 524 60 808 32 954 71 984 51 203 6 683 7 5 57 150 40 688 48 905 73 661 41 364 1 529 91 51 44 366 96 294 52 324 15 336 13 751 93 316 79 768 77 248 16 602 66 203 36 850 68 587 55 350 22 631 92 52 72 31 26 39 94 443 27 575 17 869 87 591 33 391 53 138 98 663 23 94 84 757 2 163 3 232 61 981 28 408 14 497 67 320 58 961 89 9 54 716 10 234 46 938 45 927 83 381 12 571 85 51 90 34 75 935 9 873 76 748 11 596 95 703 42 238 81 442 99 461 50 15 19 248 65 977 21 818 86 621 49 823 20 136 4 562 43 315 38 10 63 418 97 876 56 320 74 126 78 317 35 151 64 772 29 908 5 35 39 928 18 440 62 413 30 86 69 50 82 67 80 508 34 985 8 93 59 906 70 409 0 217 47 637 88 615 31 206 24 122 37 510
72 962 38 479 60 478 30 185 0 469 70 107 94 648 96 822 4 520 48 537 95 199 46 694 47 78 33 857 29 926 80 627 51 751 13 857 83 72 25 878 55 164 77 312 68 648 86 509 99 697 22 123 16 743 54 359 91 948 3 593 40 23 56 157 5 196 6 964 7 572 90 815 85 508 24 375 44 627 82 840 62 207 19 990 73 154 1 392 89 142 17 55 11 230 88 44 97 733 75 636 39 44 67 827 31 11 49 569 12 903 34 559 26 328 35 208 81 792 92 390 98 977 71 670 64 628 61 149 9 766 53 561 78 295 79 448 52 333 76 161 93 166 42 952 74 488 28 745 2 242 84 993 18 185 69 697 41 464 15 359 32 165 36 232 65 886 23 341 50 350 58 931 27 576 57 129 20 3 87 284 66 656 43 295 14 618 10 185 21 828 59 609 8 198 45 467 63 954 37 504
81 260 65 351 75 750 7 313 33 150 21 445 2 203 50 327 8 330 36 466 19 432 85 936 1 541 73 20 22 570 44 927 89 233 92 577 62 344 47 78 5 142 57 565 58 164 43 710 35 741 6 878 74 301 91 461 23 231 26 269 95 289 80 570 48 259 14 348 90 247 39 231 70 855 60 790 38 242 76 756 24 222 69 615 49 914 64 356 97 608 30 378 18 781 4 830 63 951 17 417 25 131 96 99 0 885 12 28 71 223 86 894 31 187 32 401 10 185 9 285 41 173 68 156 46 512 72 875 93 625 78 403 88 749 55 847 29 350 56 849 79 138 34 980 37 97 42 373 11 274 20 374 40 410 61 198 94 418 67 990 77 597 27 301 51 365 59 962 84 901 15 855 99 717 53 780 87 427 13 973 28 333 83 253 54 844 45 586 16 988 66 14 98 176 52 73 82 291 3 987
61 846 69 241 18 216 56 373 39 446 16 222 97 195 77 58 70 519 15 780 53 21 46 634 40 134 29 874 35 337 79 393 99 192 50 585 60 59 94 932 19 94 12 920 62 973 25 98 23 87 24 398 83 8 84 688 66 357 2 315 32 70 86 577 1 549 78 906 58 510 90 912 88 265 0 287 13 338 51 36 33 763 36 761 14 483 22 159 37 103 9 436 98 12 68 514 48 563 73 535 30 907 81 369 59 107 11 293 82 588 75 214 5 100 43 425 21 448 7 821 54 763 63 283 17 299 10 164 8 918 96 153 42 978 57 700 74 951 71 52 91 475 55 976 76 961 27 321 4 31 38 401 31 299 44 608 47 810 95 979 26 322 89 292 67 548 45 952 64 852 85 263 20 343 92 207 28 694 49 97 34 872 65 745 72 558 41 846 3 667 52 871 80 325 87 826 93 552 6 307
83 188 98 297 14 250 90 122 12 935 57 182 69 797 39 139 6 863 52 784 68 375 31 375 2 810 79 412 28 263 62 909 3 117 74 419 49 650 46 48 64 489 91 306 18 685 13 471 99 323 61 560 24 581 86 249 95 798 26 807 35 994 93 482 94 131 41 794 34 66 32 175 78 984 17 303 54 953 27 234 82 215 25 800 30 318 11 146 47 757 22 900 92 594 71 459 55 43 7 422 76 465 23 197 77 801 50 951 19 506 48 267 16 846 9 116 42 867 10 947 96 805 29 166 56 14 66 381 88 473 53 34 73 136 4 761 75 640 65 829 60 840 40 866 0 990 81 94 15 413 72 17 85 305 51 832 5 831 80 655 20 105 63 562 58 376 89 874 59 754 36 244 21 356 33 787 45 994 37 88 1 795 70 114 8 422 44 651 43 895 87 279 38 265 97 423 84 528 67 662
85 428 31 566 89 309 45 942 50 64 7 477 11 830 70 222 76 720 94 226 40 989 9 412 92 828 87 980 8 530 73 52 20 568 65 614 1 709 96 89 58 476 22 551 77 919 5 691 90 596 71 937 82 905 46 53 2 920 68 739 95 22 14 273 26 470 66 302 47 357 35 203 10 450 41 481 88 406 64 23 91 479 4 953 93 765 28 479 0 640 79 248 30 4 97 189 43 1000 78 496 49 67 67 922 80 735 12 764 27 587 38 881 44 501 86 748 60 393 52 66 39 617 63 68 59 94 15 230 74 587 56 343 75 378 24 12 6 760 13 597 98 896 17 895 83 179 72 526 33 341 34 4 61 880 62 34 32 490 37 395 3 196 54 135 21 745 48 377 69 32 36 621 84 629 53 695 57 573 55 209 29 266 18 364 42 833 23 52 51 523 25 458 19 535 81 624 99 546 16 735
54 893 33 678 82 146 42 2 74 919 44 111 21 352 86 799 94 360 3 469 65 1000 80 737 39 945 5 621 7 68 78 491 62 66 58 444 61 47 27 635 72 286 26 363 91 88 41 804 19 91 57 616 53 242 36 783 4 606 89 842 50 384 18 741 40 109 25 9 95 766 64 996 69 222 67 135 17 914 28 219 70 6 16 967 84 130 92 403 34 99 8 241 0 247 37 292 85 674 71 671 73 438 2 369 48 29 68 391 59 559 63 377 29 76 15 308 11 879 43 387 13 852 12 403 45 648 23 877 32 861 35 928 97 857 22 337 14 374 60 387 1 312 52 597 99 3 55 499 75 283 93 997 47 742 31 756 38 550 9 735 46 180 66 528 77 878 10 955 76 6 81 232 79 500 51 749 98 207 87 757 96 358 90 704 56 374 30 631 88 703 24 977 20 657 49 848 6 759 83 645
38 641 82 910 33 437 47 488 88 909 35 196 1 568 28 811 23 127 70 653 34 565 4 73 8 59 80 188 85 531 6 438 0 589 77 370 15 330 45 181 73 801 22 452 54 898 55 868 59 694 18 961 79 960 30 310 68 796 12 173 5 27 66 37 60 917 91 733 10 5 86 233 74 264 75 672 16 189 93 586 90 56 17 557 53 105 43 774 56 611 44 327 29 24 69 559 63 350 32 858 39 942 58 492 25 878 97 56 40 720 49 602 31 977 65 341 21 167 24 423 96 27 92 75 89 498 2 324 26 541 98 43 87 708 41 316 9 695 13 289 57 973 14 5 71 94 48 842 20 741 51 41 46 353 99 749 62 138 7 129 67 189 95 203 64 474 52 447 61 145 78 508 3 684 19 359 81 908 42 496 94 1 76 506 37 833 50 414 84 689 72 902 83 244 11 956 27 255 36 293
51 463 54 860 66 934 19 215 47 110 85 887 29 501 97 239 16 713 65 530 87 21 3 64 22 199 2 17 96 188 35 914 30 206 23 828 36 394 63 205 70 481 81 285 62 209 37 208 94 587 73 162 20 409 88 319 32 632 75 677 72 937 50 631 76 451 53 773 59 130 64 902 1 698 17 521 99 29 69 452 8 38 92 169 11 125 61 600 78 214 98 601 5 775 6 73 24 74 31 667 34 998 26 954 41 389 80 800 27 3 28 632 79 628 12 27 48 833 86 955 56 132 33 137 7 438 93 398 91 232 55 544 52 46 25 565 84 591 10 939 21 18 40 115 14 260 39 96 38 446 58 701 15 215 18 991 57 824 0 287 71 553 43 143 45 43 90 984 83 205 67 334 42 579 68 68 44 969 74 284 77 772 89 494 49 372 9 901 82 875 95 472 13 521 60 321 4 678 46 465
31 410 60 282 79 47 74 969 36 392 51 866 11 707 85 300 71 598 98 574 37 185 75 264 56 502 86 882 38 510 73 477 12 987 2 306 81 198 82 313 33 574 35 643 27 461 88 973 80 84 50 84 54 75 18 111 63 299 61 404 19 301 25 420 70 173 5 153 30 48 17 490 8 750 16 490 15 385 59 895 14 56 46 130 34 32 4 402 41 46 97 353 7 235 92 172 78 325 6 953 32 967 21 34 94 206 67 538 42 449 62 450 26 839 91 242 23 978 39 760 99 322 55 253 96 913 66 516 13 270 9 444 43 826 83 697 58 121 53 645 72 28 48 820 77 439 95 200 64 1 90 543 49 68 0 537 28 990 1 945 84 685 65 214 44 482 40 356 57 501 68 942 93 580 24 907 69 555 52 516 22 92 87 806 89 1 45 919 47 36 76 772 3 239 20 104 10 904 29 923
89 422 95 400 35 472 59 214 40 897 7 803 85 414 45 500 56 469 10 748 27 899 91 209 76 33 26 605 42 708 66 499 65 72 60 364 17 65 13 171 37 587 83 21 4 662 47 270 53 436 46 432 50 739 23 15 64 958 63 392 14 430 18 827 19 776 94 485 82 592 84 129 72 328 34 799 8 965 22 412 68 428 86 159 97 677 3 182 12 683 61 419 57 583 49 987 43 426 69 414 39 726 5 830 92 427 6 106 32 595 51 44 33 592 29 787 77 609 74 75 67 582 58 953 44 296 81 967 71 196 79 905 38 417 99 473 93 354 78 65 70 417 9 276 52 358 96 598 98 393 15 286 73 257 90 20 36 57 16 319 41 160 48 641 11 261 25 657 0 807 55 134 88 695 1 875 31 553 87 595 75 700 28 60 80 354 2 430 30 835 54 849 20 37 62 88 24 664 21 955
16 785 46 772 25 103 76 832 69 454 55 213 63 107 77 756 7 222 52 410 92 846 53 747 65 726 50 617 5 675 88 126 96 403 90 781 89 655 29 384 3 642 4 637 57 430 24 124 74 360 80 859 20 618 2 413 38 704 71 614 64 982 11 401 27 835 33 965 0 513 72 635 68 713 78 119 83 86 97 972 8 645 15 660 36 432 10 165 95 583 21 473 91 43 28 747 41 243 19 284 37 222 60 639 58 495 1 181 39 460 35 977 45 899 84 997 59 777 40 72 6 424 14 950 87 634 26 137 23 10 51 999 82 277 73 418 42 346 75 394 18 144 99 770 98 20 13 131 9 277 93 911 56 56 79 823 47 659 31 131 81 308 54 239 32 200 67 763 43 54 49 743 85 410 66 941 62 214 70 552 17 893 48 694 12 866 94 6 61 982 34 678 86 452 22 630 30 158 44 169
16 862 5 864 19 955 9 874 45 814 46 277 2 969 13 693 47 276 80 462 11 813 72 633 94 888 8 72 27 33 0 937 22 224 68 727 58 307 36 150 26 567 3 758 55 697 83 203 40 754 88 689 1 895 96 540 93 603 32 207 14 329 74 147 29 769 70 895 57 92 50 680 64 983 85 645 87 102 18 205 28 1000 61 697 20 142 52 980 10 660 42 829 41 630 7 301 39 43 38 745 37 997 53 719 35 49 90 213 98 937 24 546 21 43 92 42 63 729 4 71 99 733 17 565 75 553 78 733 54 997 48 209 66 391 73 793 25 858 67 96 69 178 89 73 71 287 86 182 34 242 44 453 31 476 95 570 77 770 79 82 56 747 91 521 6 106 97 700 60 408 59 881 84 817 30 800 43 265 33 279 82 272 62 579 12 85 23 437 65 458 15 859 76 785 49 524 81 495 51 856
57 461 24 177 76 40 32 101 54 870 36 111 43 212 17 777 97 444 14 546 19 641 46 445 96 43 70 939 47 567 71 186 92 728 42 637 62 838 79 936 58 25 31 90 69 512 78 301 37 415 30 450 34 664 44 808 1 679 13 402 29 218 20 617 86 723 68 949 39 980 28 439 61 32 75 409 5 882 51 973 99 193 27 529 33 312 82 858 6 592 63 634 89 624 45 371 23 636 84 709 93 619 77 375 0 663 11 912 16 124 48 903 52 382 88 641 80 1000 56 305 94 708 10 736 9 482 22 216 41 488 66 951 55 683 35 905 50 122 83 465 87 478 81 379 15 325 4 972 7 201 18 956 49 38 72 180 95 632 91 181 67 330 2 877 98 180 3 905 85 830 8 5 53 617 64 647 26 272 74 21 90 869 21 193 65 379 40 986 25 732 38 185 73 184 12 283 59 536 60 727
36 279 57 481 91 757 15 65 87 453 65 374 50 859 48 320 89 247 81 587 11 124 95 442 83 109 24 459 2 334 33 274 25 714 69 357 18 715 53 152 63 696 82 82 42 467 4 126 13 968 8 396 88 683 6 376 30 159 31 702 84 839 61 383 17 444 51 158 76 339 93 570 27 365 70 611 23 607 21 169 55 754 38 349 85 944 37 736 58 969 19 992 44 403 99 317 90 400 72 828 45 285 94 46 71 498 7 989 92 799 9 250 67 864 22 81 10 133 47 66 28 449 16 715 41 860 73 419 5 228 32 100 96 851 80 515 79 490 97 48 26 91 54 917 1 457 14 612 98 1000 43 739 40 242 29 826 75 650 46 351 0 60 39 990 78 621 62 814 35 994 68 889 52 667 34 961 64 439 12 927 49 700 74 57 59 746 20 399 77 252 56 271 60 532 66 142 3 819 86 838
74 830 97 553 70 689 25 158 89 120 99 725 93 752 83 181 56 868 71 404 69 612 43 931 85 985 18 743 46 149 86 522 82 652 21 450 91 805 33 712 78 328 66 169 48 445 19 595 40 966 42 973 67 74 64 248 61 504 22 114 59 581 57 16 3 87 2 776 27 184 96 408 94 188 80 492 30 299 77 715 88 195 32 747 62 975 76 566 73 748 6 35 12 738 4 752 45 756 84 741 8 457 37 67 47 832 24 434 65 660 55 403 41 257 58 225 44 10 0 26 72 707 52 571 34 493 1 966 17 487 16 915 39 585 68 632 98 985 10 925 20 502 23 394 9 764 95 874 90 294 81 868 49 664 53 301 29 120 79 698 50 510 36 277 35 689 87 462 5 834 14 656 13 884 26 885 63 847 7 920 15 193 60 665 11 873 38 204 28 49 75 459 31 860 92 326 54 682 51 810
74 698 49 652 2 237 7 348 54 729 17 590 87 429 21 304 44 514 71 715 52 866 41 942 81 646 23 951 61 35 99 788 20 491 50 549 83 395 24 214 43 260 98 829 57 34 36 968 37 623 27 227 30 852 34 579 11 176 68 860 60 526 1 410 66 987 22 453 76 388 64 87 9 455 4 97 28 712 5 559 95 141 42 855 90 654 10 519 70 248 59 646 62 634 19 514 91 326 32 430 80 731 3 576 38 149 13 325 14 905 86 420 84 417 58 482 69 697 48 98 53 169 15 761 16 449 51 139 79 377 18 524 96 87 63 990 35 210 67 34 72 172 40 381 6 86 0 22 65 430 82 177 39 432 85 271 73 931 8 163 75 560 78 319 55 529 31 145 26 788 89 723 45 770 97 985 46 306 93 590 33 509 77 780 56 881 88 394 47 728 12 898 25 568 94 572 92 577 29 534
59 326 51 331 87 508 23 93 1 209 3 900 68 110 88 825 55 58 91 773 89 57 35 908 57 845 83 900 42 40 11 723 16 118 77 3 53 482 90 906 39 607 98 651 44 83 28 718 47 350 15 770 33 14 64 826 85 995 67 51 46 975 18 841 41 648 29 736 40 516 62 540 94 697 56 990 43 644 2 921 13 834 70 796 50 768 75 113 86 416 93 121 8 478 52 412 19 575 45 114 81 508 6 724 32 683 12 445 48 337 9 946 96 939 80 558 61 63 58 88 7 255 24 867 66 821 97 724 82 74 14 981 0 97 4 342 76 10 10 446 95 139 54 951 73 212 20 97 74 772 21 934 99 469 63 482 72 285 25 783 65 412 60 171 78 140 38 514 92 467 71 136 22 65 31 222 30 379 84 593 26 639 37 104 27 663 49 289 17 247 5 516 79 169 36 495 69 598 34 342
88 561 12 336 44 414 13 894 35 212 27 951 63 370 65 222 89 601 6 187 18 770 28 761 16 383 2 835 87 487 83 65 67 794 22 176 96 800 54 653 10 172 39 815 4 67 48 517 61 496 21 402 53 272 79 220 19 458 82 410 68 911 32 369 36 626 73 770 30 970 85 482 34 799 57 843 43 317 66 782 38 360 95 408 62 185 90 916 64 405 70 413 17 720 31 501 76 421 75 65 50 938 98 379 99 169 72 229 25 198 51 429 97 309 59 736 3 85 56 456 1 471 33 280 20 497 11 427 52 160 26 919 0 323 47 751 45 647 24 272 55 57 8 801 46 29 93 284 69 813 71 102 94 579 41 182 5 739 49 26 84 207 92 495 9 259 29 52 42 926 91 654 15 436 86 433 60 235 81 752 80 914 78 484 14 797 37 231 74 918 7 143 40 567 58 323 77 220 23 673
43 73 87 546 41 938 97 4 89 412 78 685 22 988 13 145 71 587 82 448 76 220 28 171 95 925 45 221 61 310 16 828 53 646 47 431 4 770 59 392 74 413 77 158 60 995 14 316 7 993 46 275 19 140 2 578 10 596 0 145 93 354 40 789 32 746 51 806 64 981 52 795 57 850 37 125 12 688 5 11 17 467 58 890 42 784 3 572 38 698 91 561 21 241 63 456 56 783 9 803 50 971 88 524 15 400 94 230 34 852 83 261 48 901 39 999 31 39 11 768 98 131 54 655 44 714 33 677 24 500 70 623 96 445 92 233 29 587 49 433 73 310 30 543 81 397 18 333 26 954 6 323 25 547 67 557 20 606 68 411 35 340 55 550 1 339 85 786 62 656 79 635 90 304 8 145 75 79 66 431 99 897 84 868 72 407 27 655 86 653 36 207 65 308 80 778 69 486 23 779
32 426 47 462 97 554 4 673 37 455 91 984 94 182 46 242 79 436 35 886 52 457 89 648 92 369 93 413 19 430 64 669 41 768 44 611 88 564 48 30 31 737 67 384 96 840 34 963 83 125 84 790 5 514 53 494 74 39 15 74 33 21 45 629 63 684 81 726 95 999 62 510 0 147 24 756 25 664 27 446 78 664 98 321 26 464 90 293 65 282 38 299 50 865 60 818 70 236 56 216 10 876 59 655 28 625 99 45 69 655 82 897 71 688 3 560 75 884 30 230 61 551 14 219 8 325 57 874 40 724 13 670 21 450 58 72 55 559 43 927 1 813 9 834 66 947 73 336 86 957 77 294 22 947 16 749 11 415 18 549 49 921 72 16 76 428 2 264 23 537 39 979 54 19 12 937 29 341 7 393 36 110 42 723 80 474 85 42 17 546 68 959 51 847 20 42 6 152 87 133
74 981 35 300 9 96 85 395 38 122 60 336 10 126 41 773 52 8 12 70 53 452 6 113 65 235 25 949 16 975 77 221 70 471 44 21 97 646 90 352 89 431 71 245 17 53 87 249 11 594 86 994 79 192 56 384 32 464 26 837 62 586 58 56 22 339 69 464 20 902 76 557 59 73 42 797 29 20 3 775 36 637 24 786 19 693 83 51 46 941 96 221 13 386 91 355 45 294 18 359 8 142 2 225 49 459 40 848 68 29 50 933 98 653 27 768 33 940 4 576 31 868 39 581 0 95 63 405 82 916 99 30 66 641 1 523 73 819 75 307 37 950 43 633 81 694 95 166 78 709 92 751 61 163 80 250 5 265 51 388 93 170 94 382 23 591 64 129 88 476 15 134 47 697 67 122 7 565 72 311 34 769 57 772 84 991 55 653 28 721 21 592 30 931 48 371 54 119 14 842
70 52 35 709 82 23 8 670 52 599 6 837 23 200 17 872 53 890 60 65 99 648 16 398 30 390 84 6 93 83 88 92 42 399 38 715 26 903 13 348 94 48 87 844 32 11 56 80 98 107 72 600 31 934 9 533 44 790 2 522 65 787 14 718 45 74 86 33 76 682 58 418 57 684 97 60 78 626 34 795 51 502 62 110 40 443 22 876 48 312 83 713 71 48 36 422 63 728 59 722 77 993 91 783 67 265 11 385 74 430 95 831 61 239 15 20 12 168 55 824 37 512 43 935 5 434 68 962 24 766 50 858 81 620 90 521 54 74 0 974 47 248 33 692 64 626 3 125 41 293 66 242 89 867 7 837 79 697 92 954 27 290 28 929 20 148 10 279 29 283 19 637 4 567 49 358 18 733 46 899 69 3 39 150 25 669 96 567 73 183 21 763 75 86 85 131 80 33 1 615
98 691 91 448 69 469 31 102 99 723 94 698 4 707 74 76 48 307 78 86 96 443 37 605 80 873 32 58 28 243 33 16 16 444 86 257 82 761 21 945 2 841 0 586 46 757 18 394 53 153 44 237 85 742 11 725 9 534 24 185 49 732 64 488 65 36 83 68 12 701 30 894 76 108 63 112 92 385 5 150 10 579 19 719 34 80 6 546 23 402 88 731 50 612 7 751 35 55 79 907 39 441 36 427 41 704 81 278 77 648 14 800 56 264 25 845 59 315 43 555 57 841 8 17 84 531 15 457 67 553 40 569 89 237 54 375 55 650 52 277 17 979 72 829 62 289 93 732 95 534 75 910 58 481 22 358 73 689 87 654 13 536 42 687 90 441 1 209 97 510 38 73 47 961 20 20 71 405 60 396 29 595 51 674 45 588 70 653 3 904 26 485 68 710 66 800 61 359 27 87
45 792 47 371 15 700 34 619 97 344 88 169 19 72 79 469 9 297 33 800 66 375 89 347 96 538 5 280 72 831 28 407 94 950 25 552 49 796 13 562 11 974 22 990 54 696 75 582 20 35 29 970 24 688 8 520 6 968 74 496 57 210 3 856 76 363 63 744 64 194 80 38 73 780 59 148 4 323 56 435 50 542 23 605 65 410 68 465 39 867 32 202 0 287 82 336 58 669 90 271 2 389 61 942 53 94 35 974 27 897 40 90 62 992 51 524 77 111 46 814 93 161 7 522 16 903 70 774 71 415 36 934 98 775 67 977 85 217 87 878 92 690 10 939 55 878 26 841 83 222 18 364 30 486 60 866 37 451 48 425 86 118 84 833 99 559 1 421 81 785 69 488 31 71 12 667 52 154 78 127 42 152 41 459 17 71 44 628 95 108 21 438 43 735 91 722 14 935 38 88
86 11 22 533 81 641 31 578 76 338 57 48 83 550 82 472 94 215 35 115 89 609 10 949 33 773 47 364 77 727 84 441 8 907 40 448 5 808 20 181 38 51 29 863 67 888 92 723 32 516 12 385 44 451 91 812 71 447 58 65 15 104 26 319 55 166 34 404 21 100 17 803 23 712 13 6 65 319 41 186 27 458 30 265 53 692 79 66 39 928 36 75 68 281 78 712 61 16 99 571 14 479 93 627 85 583 7 71 18 459 0 787 6 877 88 158 45 51 51 652 24 340 75 517 19 964 2 467 42 758 62 424 3 528 70 395 11 268 73 622 37 509 80 132 28 787 97 41 60 784 98 906 48 248 1 585 64 417 66 693 63 181 95 557 9 24 50 202 49 939 90 829 56 781 74 277 16 439 54 734 96 741 46 609 43 169 25 731 69 609 52 526 59 767 72 516 87 288 4 118
53 561 98 62 21 164 45 556 16 94 11 423 51 594 63 617 52 804 58 820 59 723 92 668 79 100 24 945 81 528 40 189 42 507 87 467 94 826 71 319 2 564 76 982 6 135 35 840 89 396 66 87 36 377 48 414 93 254 56 365 17 760 19 343 41 132 30 216 7 696 74 13 38 359 84 445 31 733 82 172 34 797 9 118 73 418 91 818 49 258 57 75 60 153 99 418 85 642 14 111 23 589 55 972 27 290 95 409 26 860 44 996 3 598 54 212 70 472 61 838 1 165 43 958 47 92 12 43 69 281 65 770 83 436 0 835 15 170 62 394 75 541 80 471 37 938 4 572 10 931 86 985 78 971 77 903 25 986 72 771 33 837 29 955 50 796 32 536 22 267 64 99 97 384 8 19 67 29 90 528 28 844 18 426 46 433 96 603 5 641 68 214 88 138 13 382 39 77 20 554
52 379 71 631 24 14 97 214 10 109 85 930 32 2 61 207 80 43 93 386 86 764 15 860 44 871 87 396 45 177 68 839 69 901 76 961 30 136 60 366 37 29 98 622 28 671 56 582 58 238 29 721 13 458 34 483 42 470 72 337 92 415 27 390 79 398 53 82 66 109 99 660 14 562 77 724 48 843 21 302 17 502 78 72 62 285 46 570 90 940 16 15 83 728 84 206 4 891 6 998 25 391 0 940 3 41 33 169 38 766 35 670 74 672 23 699 63 412 26 463 5 711 51 959 59 518 95 220 41 927 49 871 1 133 81 510 67 638 88 150 19 105 7 452 40 649 82 500 70 992 55 1 64 953 18 814 11 63 65 943 57 376 54 134 94 457 39 607 31 494 20 166 73 637 96 335 43 628 8 933 2 649 91 214 50 849 12 676 75 365 9 735 36 194 22 424 47 531 89 431
2 484 49 100 61 738 92 836 48 126 30 514 72 585 53 933 16 450 88 446 75 624 7 216 90 786 95 174 13 90 71 660 96 463 23 874 28 224 74 316 65 620 39 932 82 159 97 803 52 321 32 372 22 505 10 138 47 348 27 163 0 513 81 652 68 953 11 426 18 944 67 851 86 714 73 735 6 764 60 393 3 98 98 802 12 704 63 844 24 340 99 906 38 391 54 470 70 425 85 551 29 426 84 824 50 189 94 252 89 913 44 403 8 83 66 275 83 126 69 387 43 175 55 60 57 309 33 849 51 425 37 412 59 904 17 387 31 146 25 942 4 398 1 154 5 462 42 1000 56 323 9 375 45 682 77 397 19 339 64 538 26 623 20 370 79 360 34 881 14 348 80 495 62 404 93 466 21 770 78 133 76 256 35 22 15 32 58 486 36 922 91 393 40 527 41 421 46 781 87 42
99 584 75 267 43 826 4 515 40 698 9 267 63 501 74 85 6 855 44 435 50 514 47 332 90 638 61 119 19 334 17 506 52 491 65 388 79 579 73 507 77 682 1 981 92 971 93 837 81 987 71 637 34 677 18 657 38 488 20 571 21 84 55 498 27 778 10 595 13 181 56 73 14 816 60 630 62 561 26 67 76 889 68 48 97 49 66 280 91 401 8 674 7 160 0 928 88 64 70 76 83 946 69 731 25 488 5 497 82 378 32 981 3 877 11 486 80 920 39 325 35 607 28 408 37 778 64 561 16 42 95 233 59 545 53 184 33 471 54 863 85 309 36 427 58 611 45 985 98 819 31 33 89 229 29 375 12 58 41 645 49 685 86 861 15 597 30 966 22 712 94 347 51 370 96 227 87 576 42 308 78 273 84 1 72 24 46 673 67 505 23 938 48 694 57 978 2 836 24 707
59 177 38 760 63 995 78 227 98 649 13 218 2 404 23 755 60 709 83 594 96 599 26 343 80 736 99 874 1 104 77 791 97 813 69 257 86 391 36 34 46 890 95 500 53 516 51 288 39 889 54 179 87 637 31 81 10 424 89 857 18 114 61 688 48 242 47 143 82 215 0 398 44 551 9 702 49 512 79 516 40 974 14 950 94 484 32 824 29 291 85 408 72 408 17 219 90 404 50 293 55 677 35 550 22 597 19 913 27 427 42 406 91 763 71 192 58 548 74 739 33 182 5 915 8 725 6 16 70 783 66 598 15 135 73 176 45 681 24 865 4 708 65 870 21 164 30 329 62 357 67 854 3 332 43 602 57 504 76 918 16 944 93 516 68 567 75 923 20 174 11 424 41 732 84 337 28 565 25 869 34 168 81 250 92 826 52 378 12 771 7 906 56 556 88 962 64 341 37 221
15 291 55 352 21 547 3 438 68 402 5 653 51 862 42 796 64 189 94 261 37 661 36 43 31 390 96 330 84 474 29 805 65 562 76 187 1 770 80 739 47 368 71 374 90 958 43 444 66 866 27 165 61 47 75 712 58 412 0 231 92 790 89 713 56 185 54 790 49 481 34 263 8 260 41 392 70 738 69 31 48 620 74 84 53 842 6 911 20 97 73 307 57 682 60 264 35 67 99 257 26 794 23 568 95 171 82 398 7 162 10 164 50 689 93 358 91 533 30 679 25 35 88 393 67 326 87 81 83 279 79 575 52 355 16 38 46 663 28 668 78 286 45 113 72 524 98 28 13 251 24 277 86 254 62 883 12 267 59 665 22 319 11 291 63 878 97 6 85 335 32 667 81 584 44 974 77 98 39 545 33 378 38 442 17 542 9 580 4 881 2 535 19 625 40 568 18 188 14 295
38 703 4 846 11 558 95 192 12 176 46 487 28 436 69 867 21 400 56 246 85 273 64 546 18 185 35 95 84 516 82 671 78 347 6 360 61 835 10 566 79 883 67 18 47 297 77 750 34 713 44 11 22 11 92 169 70 627 7 508 24 440 30 221 83 543 23 610 91 934 62 854 68 222 50 500 8 569 71 338 86 180 60 503 87 415 19 401 81 668 66 81 39 471 98 79 59 673 1 944 3 568 15 808 37 95 48 774 73 822 88 887 96 495 17 148 40 759 41 746 33 961 29 400 0 451 93 573 54 460 27 700 2 242 16 9 49 417 26 876 89 879 52 321 76 350 72 212 63 562 32 281 14 494 51 556 31 668 94 164 5 621 43 337 55 475 45 552 80 713 97 784 90 94 13 960 65 29 53 986 99 154 58 942 74 151 75 855 9 290 36 898 57 801 42 664 20 317 25 788
71 133 43 949 3 17 8 178 79 681 41 16 14 758 59 246 57 186 17 756 36 934 91 736 22 380 70 341 60 512 16 267 68 855 93 773 62 75 28 358 89 238 50 560 9 736 48 801 37 793 54 869 67 608 4 522 77 27 49 506 13 884 83 355 20 78 58 843 95 708 73 138 38 401 90 646 39 951 29 349 11 835 44 238 94 185 12 775 85 50 7 377 92 707 61 244 10 588 74 504 63 555 76 365 30 871 75 188 56 772 64 528 23 732 97 687 53 553 69 951 40 541 1 462 99 155 34 923 55 311 80 225 0 18 52 564 5 419 98 795 21 856 87 328 25 199 47 69 66 521 24 903 19 490 18 122 51 783 84 871 78 828 88 982 6 458 65 128 82 531 45 136 81 340 33 901 96 234 27 617 2 746 86 917 42 492 32 95 26 174 46 782 31 774 15 123 72 929 35 774
55 843 44 643 9 415 96 565 58 57 71 325 7 651 19 674 16 416 39 26 97 17 10 424 2 843 78 402 81 106 69 900 29 807 31 457 57 202 40 214 70 824 68 933 76 365 99 98 33 251 91 395 34 400 75 434 27 278 38 814 98 877 86 217 82 764 83 203 37 902 4 503 48 85 25 91 41 522 46 468 23 537 12 638 20 909 1 795 5 245 94 832 36 393 88 445 54 910 14 955 90 315 87 350 72 467 63 273 66 841 92 448 56 383 18 244 67 927 93 81 60 251 53 293 0 816 3 692 73 154 28 77 21 466 13 794 84 582 11 874 35 98 17 146 65 345 22 321 43 494 85 572 89 534 95 829 52 250 51 734 8 301 15 482 24 906 62 329 61 293 79 465 32 55 80 571 64 883 26 320 77 933 42 745 6 241 59 412 45 448 30 617 50 435 49 278 74 782 47 986
91 530 98 599 90 288 75 1000 51 371 18 257 34 418 11 56 70 74 67 540 65 322 0 388 41 471 1 554 73 701 45 531 40 795 6 960 13 861 82 424 10 260 80 233 87 535 31 405 96 172 2 432 71 960 14 805 47 872 76 217 38 728 93 507 24 852 54 237 69 606 81 66 58 732 20 361 79 235 83 385 46 789 62 394 23 939 99 346 36 65 3 647 95 958 89 904 61 154 92 354 29 998 57 923 88 774 94 340 21 760 12 690 9 472 15 516 68 876 17 371 97 935 86 700 77 466 44 137 63 248 4 313 37 458 78 491 32 447 48 613 60 646 59 197 42 123 66 162 72 708 43 174 74 215 49 164 52 10 26 389 53 84 19 396 85 782 33 648 50 980 7 149 35 678 25 890 56 545 84 181 16 593 28 712 30 308 22 34 5 721 64 313 39 122 27 934 8 984 55 504
85 385 93 824 30 847 38 743 19 776 35 536 63 334 1 114 73 804 11 439 24 21 70 732 96 823 95 785 88 441 62 874 53 194 2 40 5 891 90 411 99 707 75 574 61 554 27 328 23 322 58 310 81 592 56 30 0 62 59 808 78 634 72 844 29 813 25 352 41 809 97 539 3 760 60 449 17 718 64 666 39 4 54 995 43 779 22 523 46 573 9 869 84 868 50 462 80 573 67 49 31 948 34 951 74 579 82 228 65 115 68 670 91 942 12 638 57 317 77 636 92 488 83 436 44 430 76 853 37 872 20 303 69 34 49 534 18 527 48 480 55 641 42 859 26 684 16 307 13 119 98 853 33 444 32 189 94 186 79 183 66 97 7 92 51 708 4 532 15 643 10 938 47 809 36 583 21 460 86 244 52 978 28 759 6 204 8 581 45 664 40 148 87 525 14 450 89 932 71 394
47 9 2 138 55 114 20 857 53 144 18 124 9 326 73 958 98 550 1 581 61 511 31 442 95 169 7 308 99 681 83 437 22 392 63 300 70 887 41 951 67 670 84 702 21 348 40 475 75 342 96 623 92 802 28 432 91 745 42 357 32 628 68 613 27 787 66 690 48 814 60 912 10 371 4 59 16 332 58 139 93 257 62 576 69 288 12 435 36 602 76 663 79 613 85 759 57 214 59 543 88 209 90 825 38 723 11 334 17 87 5 76 54 170 34 135 50 490 25 283 86 215 51 900 74 94 80 545 82 631 49 924 15 399 0 75 37 866 44 426 89 21 64 654 78 583 45 730 39 984 23 166 81 215 87 847 52 405 24 452 56 993 71 366 65 579 30 635 29 725 14 137 35 831 26 911 19 684 33 97 13 99 46 26 3 804 43 371 97 349 6 452 94 954 77 941 8 451 72 239
61 856 75 838 81 741 40 549 80 750 51 951 97 971 14 734 1 396 71 498 3 629 77 809 55 622 78 149 39 666 19 350 65 616 82 659 63 63 47 286 83 841 27 576 90 321 99 72 94 332 16 846 73 942 29 585 58 96 98 632 89 238 20 119 11 618 87 635 74 623 35 746 69 129 43 628 32 805 28 536 36 815 52 306 66 257 67 627 25 815 84 857 2 904 60 849 12 41 30 40 23 453 13 335 21 459 10 400 37 905 57 610 96 146 33 377 4 309 31 165 18 462 56 602 24 322 5 920 46 75 53 293 0 704 41 243 92 907 22 421 38 635 76 903 34 569 88 204 6 868 79 141 15 729 8 734 68 916 49 285 26 356 7 476 42 915 59 701 85 159 95 405 91 950 62 716 9 122 64 743 54 654 44 514 70 198 93 718 45 781 86 294 50 432 72 39 48 20 17 347
43 882 78 780 97 376 52 672 67 73 40 501 1 899 45 771 94 161 96 750 86 383 3 89 85 4 89 82 8 677 34 484 69 929 61 508 87 996 65 234 54 417 33 142 82 949 99 734 39 838 7 937 41 906 30 165 93 564 10 135 0 223 9 423 80 481 22 728 77 57 72 415 70 73 42 511 53 18 79 113 58 265 17 904 56 855 28 191 20 13 63 592 14 833 68 9 75 838 38 761 83 95 24 711 59 459 88 321 98 621 51 11 13 496 44 446 60 502 36 480 48 444 35 728 62 396 16 145 18 508 50 706 5 760 47 303 90 773 95 14 91 709 37 667 26 975 19 501 71 247 57 876 74 340 15 336 81 297 46 846 12 488 73 935 25 604 23 696 64 227 49 763 76 11 31 159 55 962 29 153 92 627 66 604 6 139 84 429 2 392 32 798 11 767 27 232 4 979 21 118
21 26 11 264 41 168 55 182 46 989 49 467 80 83 28 700 71 629 32 528 15 498 40 609 13 156 3 34 24 550 5 272 75 942 6 561 64 699 10 805 74 398 87 87 66 103 27 284 47 30 38 396 83 199 30 435 58 518 8 846 25 141 99 997 65 971 63 592 82 870 54 900 93 761 61 62 45 384 29 898 12 691 62 306 77 768 72 812 57 23 51 686 19 313 84 420 16 519 90 335 60 713 76 921 79 10 22 179 18 869 59 429 94 601 44 735 96 645 53 19 69 348 23 686 26 323 37 635 92 821 88 330 86 228 81 835 98 885 4 80 34 121 73 995 17 475 39 12 95 223 20 397 48 787 50 464 89 346 68 968 9 547 14 898 70 960 36 416 1 488 56 865 35 882 85 643 43 855 78 587 52 726 91 250 42 231 33 23 2 543 67 618 0 20 31 793 97 142 7 478
99 471 91 936 4 10 98 659 15 680 37 704 7 290 59 615 74 86 11 492 6 36 20 255 52 325 51 668 34 190 42 244 55 774 88 998 58 145 47 273 25 716 35 404 56 677 84 316 97 402 50 922 83 303 77 510 33 435 2 411 94 288 57 425 78 41 61 287 65 831 87 573 28 639 64 259 89 135 86 335 24 826 36 757 14 427 26 910 23 18 32 665 45 765 30 755 21 486 75 221 69 702 29 684 46 829 66 566 90 615 49 509 27 425 68 5 48 702 19 677 16 982 95 266 43 781 92 776 40 361 44 19 63 957 76 278 5 955 96 417 18 912 0 7 22 789 81 991 53 83 73 761 82 149 80 71 70 82 10 384 93 782 72 843 60 229 8 112 38 806 13 13 9 512 54 346 67 968 85 508 1 929 17 249 41 818 12 955 3 450 39 872 31 666 71 880 79 407 62 545
83 817 24 54 33 385 70 404 51 737 71 439 54 641 37 27 39 171 10 65 93 744 14 343 77 233 53 691 84 587 95 320 76 634 50 621 29 260 15 29 69 820 97 554 13 963 43 782 12 75 35 931 11 724 59 747 52 647 88 888 82 1 45 372 87 140 18 813 62 432 63 963 17 500 2 488 98 320 3 297 89 599 19 11 79 973 41 68 0 554 30 354 75 507 32 378 40 661 74 130 38 958 99 828 16 671 58 963 31 536 42 874 73 276 60 676 80 420 5 207 81 902 47 930 64 912 56 41 1 73 9 148 22 975 96 303 27 560 20 950 61 532 65 727 92 870 44 848 86 643 25 435 85 991 66 403 7 817 21 231 57 557 28 279 49 180 72 442 4 494 8 860 6 732 67 647 36 18 46 371 26 329 55 983 68 130 34 407 91 31 78 676 48 700 23 182 90 740 94 948
33 563 50 206 83 170 25 784 49 355 90 310 35 39 20 608 96 139 12 2 57 225 34 574 76 139 44 274 72 440 75 339 82 869 84 944 80 348 26 145 3 440 47 220 71 109 7 327 94 207 78 973 45 258 9 458 24 864 58 870 85 377 37 926 61 736 13 235 77 916 40 993 51 859 14 455 52 533 79 656 27 906 59 612 53 752 21 577 19 486 66 381 42 255 88 379 91 608 92 955 55 91 46 470 16 187 62 842 4 501 23 395 5 841 93 840 95 957 36 159 63 657 22 154 74 890 0 682 98 522 69 922 89 480 11 558 86 162 73 976 68 608 81 574 67 488 38 316 39 73 87 380 41 15 15 454 2 36 65 295 10 555 60 522 30 357 48 352 1 822 28 459 56 805 99 599 8 155 6 755 29 517 31 863 70 156 97 292 32 125 18 586 17 783 54 950 64 146 43 466
24 859 73 821 34 125 28 358 91 720 86 134 39 104 6 157 8 277 52 119 48 517 44 625 84 51 19 496 64 71 63 123 17 198 59 898 66 609 14 512 12 27 45 42 29 893 69 709 96 989 94 377 41 212 4 988 7 258 5 451 98 356 68 362 21 731 61 643 88 449 23 668 33 336 93 535 47 906 31 982 27 49 85 653 60 492 15 511 13 330 30 250 50 708 2 532 65 798 35 394 51 549 87 384 89 180 10 642 42 905 99 357 78 687 46 717 32 140 9 914 80 247 22 526 38 452 67 121 82 925 70 747 16 109 95 836 79 115 58 763 56 474 40 3 77 570 43 580 37 966 90 124 97 461 72 235 57 608 36 599 71 643 76 513 18 612 26 925 49 682 83 990 92 701 55 477 11 279 75 116 81 857 54 738 1 146 53 995 0 254 62 381 25 853 74 804 20 392 3 226
20 885 19 717 75 148 65 993 46 722 40 896 36 614 55 12 6 177 93 320 70 231 86 616 74 208 54 265 5 123 51 578 32 257 15 250 2 142 30 303 44 312 92 82 80 623 56 959 48 606 3 316 91 444 61 528 29 16 10 473 9 45 31 995 27 306 11 409 63 557 21 308 81 925 64 317 50 186 66 547 1 872 26 276 33 830 58 834 47 34 77 535 43 622 99 467 35 405 71 795 16 647 28 392 90 822 69 339 94 841 8 766 67 609 96 208 13 340 4 294 18 130 7 494 62 151 52 977 38 614 88 155 85 343 24 488 23 712 98 855 79 572 41 118 42 799 68 747 34 472 39 58 89 53 84 927 12 368 73 252 49 226 76 980 83 557 82 867 17 327 60 507 0 956 14 25 97 694 72 72 53 273 45 348 95 886 78 518 57 763 25 498 37 797 59 456 87 856 22 600
55 870 36 770 42 633 20 183 89 907 97 778 1 185 14 572 3 716 11 46 53 503 56 834 18 700 4 170 87 714 31 621 29 460 27 550 43 420 93 38 65 809 23 722 84 7 68 950 54 313 33 639 86 117 61 305 22 435 7 964 62 788 15 169 85 164 75 145 83 173 28 372 94 390 60 356 69 749 88 155 80 267 0 549 96 533 16 375 48 487 81 464 78 860 45 714 8 52 82 871 12 133 6 367 19 430 26 265 13 659 64 720 51 470 92 899 63 904 59 666 21 861 71 26 72 13 5 439 58 270 70 250 67 780 76 383 10 486 79 333 66 961 40 660 98 743 17 163 47 903 46 529 35 367 39 211 99 839 50 21 34 264 73 348 74 194 25 154 91 425 44 986 41 408 49 837 24 450 2 264 32 297 9 946 52 37 57 374 30 849 77 629 95 399 37 55 90 817 38 158
25 381 11 842 7 896 77 858 23 300 95 347 34 169 87 627 37 961 98 278 10 133 79 436 35 919 24 599 21 425 55 82 0 62 29 744 3 122 13 578 62 600 6 680 90 29 51 43 33 816 27 148 43 339 2 416 80 732 12 245 49 873 1 925 69 905 19 255 70 886 85 850 15 269 74 753 14 734 46 369 93 623 45 629 96 348 9 960 66 787 31 493 61 68 26 532 18 353 82 312 28 549 78 578 20 813 97 24 56 702 8 19 42 506 68 545 52 72 39 163 92 888 32 961 36 416 71 510 65 388 5 230 17 608 16 856 47 654 89 568 22 659 86 239 73 846 88 621 60 423 38 64 75 288 91 2 72 40 63 570 83 135 30 229 94 942 84 674 50 925 67 660 64 328 4 116 54 575 44 913 57 674 41 436 99 855 76 933 48 610 81 870 59 68 58 13 40 825 53 808
74 189 80 294 95 972 5 953 78 18 25 825 65 314 85 110 61 923 76 531 2 472 12 481 20 186 81 595 66 896 3 638 71 459 4 176 90 41 67 492 94 500 82 527 36 783 21 92 72 255 75 638 48 523 37 842 8 196 40 408 43 597 68 677 88 995 26 349 91 237 60 396 6 520 30 37 14 314 44 622 28 415 64 946 58 506 63 838 24 847 56 143 89 216 29 914 96 91 42 272 77 675 39 766 18 563 11 407 73 802 1 426 22 873 87 896 10 366 53 221 7 39 16 58 15 144 86 196 55 55 70 707 17 314 49 938 93 978 50 238 19 930 59 574 31 689 45 83 99 912 38 220 83 618 9 132 41 48 47 881 84 330 13 696 52 291 57 855 46 97 51 406 69 264 92 992 97 372 54 559 33 664 34 178 62 707 32 111 79 119 35 184 23 570 0 170 27 38 98 841
46 413 10 88 87 238 28 224 27 277 83 660 73 23 58 607 26 495 45 231 33 934 24 248 56 788 92 571 39 397 47 161 14 323 75 447 60 668 65 555 6 665 78 519 4 749 0 248 69 99 84 780 79 997 61 102 93 251 34 567 97 207 23 388 2 6 74 541 31 330 90 616 40 614 22 304 51 603 66 123 63 403 54 867 7 757 42 914 91 812 86 719 89 572 8 346 11 683 3 390 71 530 53 654 94 831 37 803 95 649 52 584 55 275 62 988 36 711 25 506 77 731 68 294 64 239 80 103 43 623 15 892 20 867 17 684 35 472 76 939 30 559 41 324 67 712 98 268 16 570 13 540 82 862 88 718 57 502 48 620 72 966 49 288 81 782 32 414 18 928 5 233 21 599 38 911 9 471 96 860 50 511 44 599 1 25 70 883 85 330 59 167 29 342 19 222 12 740 99 373
79 633 91 344 45 193 34 263 67 395 15 31 90 839 93 714 30 431 41 782 9 237 2 101 80 89 3 672 48 29 52 791 64 864 85 459 4 484 24 394 7 418 8 407 39 75 73 114 58 591 98 642 1 46 12 334 74 189 61 457 83 65 89 850 56 930 22 421 50 267 44 854 36 729 17 503 27 626 75 935 20 187 97 497 46 982 65 448 57 958 59 179 78 858 47 709 10 308 25 735 68 716 11 779 63 258 55 649 13 838 21 807 42 897 69 950 0 693 28 874 31 586 72 897 51 879 60 885 35 305 95 924 5 282 32 375 94 868 81 921 49 367 82 144 99 645 53 140 66 165 43 913 26 947 33 852 88 601 96 115 54 399 40 599 23 747 16 528 84 922 87 583 38 109 18 169 14 12 92 109 70 900 29 653 86 711 77 272 71 49 62 99 19 522 37 258 6 977 76 613
54 89 36 544 70 752 84 953 24 842 48 563 13 565 60 917 63 739 85 600 22 39 33 262 44 158 41 352 6 797 37 860 43 942 31 340 1 578 28 814 98 812 93 602 76 399 71 653 91 346 78 125 47 171 61 800 7 888 29 683 15 910 64 388 74 437 23 8 16 347 97 757 72 533 3 890 9 787 83 846 96 601 35 514 50 942 95 569 69 749 94 742 10 85 81 547 26 138 58 733 56 259 75 423 20 740 46 208 25 994 0 813 73 805 14 49 45 753 42 23 66 1000 49 987 27 331 87 432 99 90 59 214 18 467 30 921 88 211 89 549 38 139 62 218 34 627 65 342 82 764 92 937 8 87 80 437 86 872 11 754 40 138 57 341 51 3 53 971 52 720 77 181 5 864 55 306 21 870 39 434 4 440 2 821 19 429 67 574 32 957 68 102 90 902 12 189 17 797 79 193
33 239 79 352 55 857 35 524 27 339 9 233 32 797 13 882 58 840 57 473 38 706 49 491 11 906 34 209 93 967 17 500 26 325 25 323 48 703 51 718 5 656 39 140 87 579 81 510 83 492 7 960 98 688 60 576 36 75 78 82 70 451 1 952 8 694 40 23 91 681 59 383 62 975 94 926 28 419 0 119 52 941 30 318 92 423 88 660 2 974 14 451 6 546 74 286 45 559 46 375 76 705 68 679 97 926 18 777 16 534 86 645 3 961 80 685 54 807 67 948 41 647 66 480 53 243 44 747 47 195 15 366 85 534 31 330 22 834 20 921 24 652 19 677 37 434 69 376 90 354 65 759 64 626 21 586 96 312 10 863 4 673 72 117 61 522 71 263 82 830 73 400 89 934 84 663 63 854 75 393 99 248 43 317 29 237 42 27 77 40 56 550 50 275 23 528 12 150 95 6
14 304 86 39 2 76 60 752 71 482 25 754 19 697 67 946 92 378 21 119 84 309 51 601 61 8 82 961 26 536 38 492 66 667 27 322 57 902 30 175 41 770 23 215 72 221 52 847 88 304 95 384 94 975 73 596 0 146 16 611 1 794 81 1000 9 844 80 308 36 237 4 147 15 418 11 122 75 382 58 776 69 115 53 920 76 870 42 624 85 735 98 967 3 325 49 89 40 361 87 541 33 98 45 298 29 695 47 325 55 379 7 590 77 790 96 355 31 395 63 762 54 355 50 721 12 649 59 981 44 812 43 946 20 669 70 699 18 541 32 418 56 53 46 38 8 223 10 793 24 678 5 745 83 642 37 459 17 279 97 314 62 923 89 677 34 686 93 988 78 65 48 661 64 174 79 30 74 386 13 62 65 664 68 4 99 138 39 671 22 638 6 464 90 131 28 919 91 855 35 44
48 16 61 176 5 196 34 46 92 91 32 13 21 945 7 744 13 343 15 545 96 879 81 132 9 199 19 469 85 647 20 281 1 901 6 493 67 561 46 340 53 359 79 183 2 818 68 261 73 252 98 473 36 500 60 756 18 805 16 695 71 511 25 313 70 574 62 878 24 293 54 918 95 435 65 648 80 300 58 249 69 520 27 404 39 540 30 857 77 600 8 969 23 424 42 76 37 127 47 727 91 201 12 538 31 363 66 874 99 198 52 850 40 373 11 827 14 320 55 608 97 686 22 573 43 706 76 175 90 500 57 873 49 454 82 936 3 860 93 487 17 138 87 551 64 785 33 74 74 225 4 903 0 362 41 694 59 733 94 770 29 490 26 408 72 242 28 294 78 921 38 922 10 103 51 671 45 808 89 945 35 110 50 549 56 322 44 405 63 995 88 210 75 885 84 901 86 881 83 674
76 728 15 877 11 223 51 375 3 503 91 237 79 745 75 480 67 441 4 895 71 131 88 782 92 499 54 388 2 768 27 811 73 477 99 427 74 73 44 775 12 722 78 295 55 34 66 184 93 821 56 292 57 46 77 165 42 166 36 894 49 978 41 967 64 380 39 230 61 807 81 877 70 941 52 738 18 17 16 274 14 97 17 664 19 149 5 453 6 365 10 111 22 663 40 949 1 659 63 706 98 377 25 175 97 654 68 809 69 983 87 822 58 387 83 541 13 335 9 365 0 819 7 912 34 263 8 587 32 773 23 71 47 55 24 244 50 616 38 934 94 581 65 256 33 950 80 158 72 655 20 19 59 556 21 813 37 842 60 304 89 399 84 242 95 49 62 531 46 104 29 251 90 962 26 513 82 224 53 621 86 979 43 534 48 687 28 351 85 242 30 419 35 421 31 356 45 226 96 697
21 147 28 115 14 432 23 879 61 76 65 244 91 317 8 139 92 526 2 778 40 71 33 705 18 85 95 639 63 215 90 966 82 102 13 440 71 767 66 271 59 816 81 783 31 637 53 475 67 694 30 823 70 696 58 849 45 161 99 151 50 924 62 807 86 11 51 126 12 64 79 353 54 335 35 159 80 644 29 730 93 228 27 361 25 975 32 666 88 104 78 678 36 775 1 5 85 73 11 542 6 602 42 507 73 223 96 607 46 793 17 281 60 853 64 11 49 405 39 91 41 750 3 351 5 697 94 444 97 860 52 107 9 279 76 68 10 979 20 514 43 183 83 756 84 765 15 536 34 185 48 25 26 126 0 243 89 667 75 675 38 592 74 79 22 679 7 481 68 993 87 178 56 572 57 467 47 176 16 665 44 853 98 476 19 462 24 573 69 758 55 978 37 33 4 318 77 106 72 626
42 252 59 554 61 834 92 341 77 386 46 33 53 56 88 473 0 418 54 368 80 209 50 341 1 828 62 425 2 825 81 198 3 962 6 403 23 281 60 679 49 346 43 451 66 915 67 736 41 759 32 975 11 998 38 469 14 935 99 851 64 485 28 137 85 159 79 242 12 489 93 712 27 402 91 10 34 535 10 510 18 665 76 36 30 597 58 407 65 940 37 142 36 133 29 436 9 150 82 671 72 972 16 334 87 199 52 895 8 876 5 555 22 188 39 24 78 181 98 946 24 361 33 717 55 459 48 772 73 926 70 766 31 81 96 225 69 503 51 533 86 675 21 228 47 413 95 24 75 777 89 733 20 514 83 971 4 727 94 937 97 250 35 73 17 545 90 903 56 764 68 343 71 76 40 49 19 648 63 589 44 24 7 237 25 875 84 474 74 386 13 815 45 398 26 987 57 85 15 942
90 45 1 311 96 688 4 176 41 555 49 162 14 123 3 290 58 722 51 204 50 995 76 943 10 616 93 245 15 573 59 228 74 941 86 552 57 647 11 222 91 193 29 161 84 562 63 81 8 306 67 628 62 756 19 799 99 11 27 428 75 121 92 505 37 401 46 4 32 298 53 980 17 719 38 45 13 22 34 883 89 761 36 221 0 572 85 156 97 149 77 960 40 203 2 834 69 573 28 950 18 121 47 167 23 705 73 817 31 295 80 556 56 234 78 825 55 925 81 958 65 402 25 861 7 378 54 870 70 558 26 944 88 228 87 294 35 877 24 686 9 198 66 571 72 346 68 490 95 976 60 731 98 325 83 630 79 487 45 764 39 33 71 981 12 125 48 903 61 358 94 776 52 27 21 311 16 430 42 867 22 571 33 650 44 245 6 955 5 891 43 579 30 793 20 863 82 747 64 441
1 809 21 96 58 416 29 511 83 626 30 7 51 169 53 281 87 709 25 25 49 902 2 160 81 196 4 425 56 8 13 242 6 427 73 698 3 779 16 593 96 627 97 463 48 881 93 862 35 785 23 458 74 760 64 338 28 294 92 437 18 699 37 553 36 192 85 96 71 223 54 571 19 261 0 975 22 59 66 48 98 487 11 151 55 475 24 887 59 763 67 630 95 494 86 292 14 516 82 172 9 746 31 364 46 956 33 273 62 346 32 502 26 539 50 628 45 702 72 39 38 560 76 302 8 16 84 482 52 836 15 297 78 655 17 642 43 734 44 392 60 524 12 366 70 377 61 36 68 162 20 872 47 137 63 239 75 971 94 113 88 972 34 641 91 685 89 397 27 774 77 861 69 883 90 486 40 333 41 24 39 999 10 496 5 939 65 717 79 758 57 776 42 962 80 775 99 332 7 729
94 202 15 460 99 190 51 821 38 381 50 323 88 887 56 109 8 947 19 186 21 514 18 181 29 713 48 286 37 174 26 511 5 269 74 951 80 679 82 674 63 989 2 527 53 385 58 199 52 109 55 760 69 760 22 375 35 622 64 567 78 347 28 396 31 148 17 617 46 159 3 595 62 200 59 432 20 367 14 323 54 12 34 9 4 784 95 301 23 646 86 582 43 643 84 623 1 987 91 459 66 764 98 591 79 517 93 679 10 80 76 208 85 575 89 865 96 347 16 204 33 285 7 388 39 359 9 87 40 168 81 145 70 704 97 787 75 87 13 928 42 765 12 197 11 121 45 202 68 305 77 324 32 151 67 53 71 343 27 689 6 855 41 253 90 316 87 879 44 963 57 900 61 350 30 712 25 479 36 846 65 987 92 762 60 145 49 699 24 20 73 933 0 804 47 65 83 640 72 985
7 828 71 46 42 373 87 656 94 790 34 935 83 841 24 261 14 48 57 872 48 735 96 584 51 219 89 153 27 460 82 784 77 225 0 712 11 825 44 363 35 585 16 665 22 28 36 37 38 192 28 823 86 479 2 322 3 961 55 117 49 954 75 234 90 109 50 78 32 659 43 128 20 886 41 757 46 172 5 966 33 85 93 650 47 341 13 473 40 219 98 602 70 912 69 773 45 821 95 218 85 548 37 285 21 528 91 279 63 193 12 177 92 292 23 172 78 339 30 532 29 686 60 625 67 497 4 704 53 125 9 677 99 676 54 41 26 589 10 616 68 541 15 499 31 266 59 264 18 199 19 448 56 892 6 582 39 532 8 538 76 809 61 211 72 212 58 505 81 649 84 236 73 863 65 890 79 443 1 287 25 52 64 597 66 868 17 569 80 562 62 249 52 39 88 366 74 851 97 710
2 512 80 908 41 449 64 302 3 883 56 629 7 184 60 616 63 706 13 951 79 308 18 83 36 179 47 609 81 299 54 820 67 911 92 748 0 354 29 436 40 167 51 404 66 286 58 361 50 842 37 889 22 209 25 712 65 345 49 102 68 253 21 515 1 155 73 261 52 948 90 292 93 204 33 565 19 877 30 574 85 424 98 570 61 483 53 300 12 990 95 296 43 407 6 970 69 239 62 763 39 686 86 164 72 766 59 949 28 150 83 62 71 433 57 701 46 762 31 584 89 598 24 560 77 996 20 710 70 873 99 527 8 618 10 826 97 753 74 149 45 361 26 494 27 643 42 963 4 414 88 522 84 917 16 258 48 548 9 950 44 981 78 917 11 647 32 933 23 730 91 384 96 911 14 678 55 792 38 392 35 128 5 200 75 929 15 473 87 550 34 865 94 479 17 622 82 654 76 395
53 654 78 561 94 856 46 427 54 470 52 351 85 217 89 800 19 670 77 278 40 372 83 341 70 212 16 837 13 808 24 378 87 121 68 449 71 461 65 285 66 673 79 464 72 992 43 785 61 472 0 228 38 870 81 304 18 816 93 222 64 621 33 907 3 919 88 123 74 582 23 226 32 877 47 872 26 959 86 146 63 100 76 253 4 101 69 714 28 112 11 513 2 318 44 361 62 869 8 755 29 333 56 121 99 256 48 527 20 942 6 1000 57 558 27 685 14 745 80 529 55 96 60 194 90 203 98 878 58 392 36 81 17 624 67 87 30 30 22 938 50 830 59 572 10 779 49 901 84 722 39 114 31 294 7 476 97 757 15 14 45 468 75 602 42 753 5 292 92 962 73 235 91 6 25 226 95 535 34 145 37 842 82 622 96 677 12 408 1 804 9 376 35 286 51 327 41 801 21 301
44 450 26 723 81 200 33 794 94 974 92 810 40 360 70 209 27 313 42 457 85 121 75 675 10 569 16 674 63 311 87 794 41 499 91 366 1 235 99 906 83 710 80 827 78 317 93 595 89 240 58 810 76 484 68 357 2 835 14 104 3 301 13 393 71 464 96 70 79 130 22 440 5 851 65 495 35 97 88 275 25 206 52 285 53 166 38 965 46 744 77 961 55 251 49 49 15 374 48 141 66 587 72 67 23 209 39 264 17 198 50 774 18 424 95 293 4 54 59 922 62 84 11 72 0 785 69 759 64 65 21 303 37 895 67 274 54 309 74 296 98 139 8 443 12 25 19 124 6 471 29 745 61 508 34 312 9 79 47 275 36 471 30 100 32 960 57 308 73 603 31 907 97 426 43 57 84 551 7 69 86 735 20 906 28 549 90 700 24 672 56 578 82 476 60 401 45 773 51 277
77 696 27 978 31 553 59 486 45 157 46 603 99 681 97 970 71 915 95 173 5 865 1 36 9 795 0 559 78 831 88 62 3 160 22 184 34 627 8 928 63 345 25 887 19 211 67 744 98 955 15 847 38 718 39 399 2 475 32 18 72 142 49 276 68 864 12 576 96 520 83 511 7 719 26 412 79 352 76 788 47 408 11 243 57 381 55 625 30 38 6 930 58 931 42 230 94 868 48 476 20 16 92 457 82 515 43 813 4 6 89 562 21 144 28 605 80 775 75 938 24 658 33 676 29 495 18 899 44 153 66 838 10 107 60 843 40 306 61 132 73 31 17 475 41 487 91 71 56 453 85 670 36 499 65 209 81 394 74 89 35 131 64 946 23 778 51 758 13 720 53 99 54 444 50 292 37 177 62 755 69 840 14 142 16 182 93 644 70 468 90 374 87 959 52 321 86 846 84 926
35 58 38 654 32 244 87 851 43 396 72 468 81 239 68 935 49 647 24 88 17 478 9 905 93 17 57 238 34 719 73 27 95 949 59 319 12 40 6 72 84 899 28 996 1 876 88 232 60 538 97 750 86 721 85 353 29 934 18 20 0 597 82 891 8 29 2 368 39 57 64 649 20 915 37 615 63 278 61 879 77 269 19 234 16 4 3 844 13 162 83 29 79 970 70 37 99 630 94 876 25 127 91 275 54 576 56 981 62 279 50 299 65 299 46 926 42 249 71 473 92 770 69 420 53 397 10 968 96 972 15 925 55 907 40 767 7 528 26 283 22 414 89 635 67 970 27 197 45 648 4 277 33 354 51 443 30 375 75 624 11 558 14 958 41 557 78 458 44 478 23 881 21 877 31 588 58 357 48 232 47 785 76 344 74 615 66 668 36 113 90 846 98 446 5 952 80 654 52 19
0 343 86 396 81 332 82 462 4 905 41 715 37 69 79 32 34 365 74 323 10 819 3 272 38 505 13 584 22 694 16 584 2 223 85 109 59 163 63 575 29 427 70 312 46 333 49 340 18 425 73 817 58 917 23 540 54 804 98 239 72 837 51 408 15 36 65 471 92 939 43 142 68 511 87 770 69 849 45 994 30 96 78 425 61 816 83 872 12 996 50 263 93 317 53 697 25 497 77 756 7 412 62 80 66 345 76 34 55 905 96 48 32 189 90 894 28 974 35 492 24 677 75 972 52 629 33 10 36 603 91 167 20 31 17 492 67 527 57 332 60 422 40 341 6 93 19 650 27 237 71 821 31 411 44 504 47 391 95 585 39 166 56 762 11 276 80 50 1 36 97 266 26 520 5 816 14 661 99 95 8 54 88 642 89 99 21 861 42 523 64 277 84 376 9 1000 48 268 94 831
12 662 78 798 70 473 22 551 65 625 24 713 9 563 44 923 88 257 97 413 62 224 90 412 64 596 93 172 89 784 98 98 74 864 3 779 94 872 1 192 75 286 92 345 36 387 87 580 68 490 95 844 81 120 11 405 72 15 26 55 29 951 54 145 32 847 39 292 86 157 40 866 99 1000 83 802 6 120 5 645 61 123 91 155 69 252 66 47 60 365 71 45 80 699 31 115 15 416 47 883 52 659 85 228 46 556 42 439 50 121 67 404 20 223 8 390 10 19 51 71 59 540 76 392 23 179 82 207 34 487 58 370 17 304 25 348 0 383 45 858 79 783 21 296 84 148 27 366 73 158 4 428 16 591 37 106 14 585 18 402 2 265 96 940 43 366 63 625 30 556 35 797 13 850 48 438 41 973 56 735 7 326 55 62 19 859 49 325 77 813 33 924 53 354 28 228 38 740 57 744
88 800 91 652 77 820 30 959 13 176 67 610 95 380 11 673 93 893 92 414 48 934 76 875 84 46 63 731 81 820 3 369 58 368 22 800 26 708 70 728 59 145 71 299 45 791 17 557 39 984 79 589 53 39 1 758 14 11 65 790 0 134 94 67 41 944 69 253 29 460 23 295 6 613 60 331 42 424 82 233 57 723 72 461 4 759 68 674 5 852 83 421 61 307 54 402 86 357 7 548 90 978 24 12 19 415 28 622 98 400 52 546 80 168 12 825 56 983 87 374 40 406 32 299 34 482 75 863 43 980 15 712 47 825 36 100 18 533 2 533 99 447 25 256 89 284 62 532 20 783 38 906 78 958 50 236 97 701 55 551 27 680 37 331 51 217 64 558 73 418 35 435 85 405 44 368 33 117 31 151 46 696 74 539 9 768 16 961 10 588 96 490 49 86 66 897 8 177 21 674
92 36 67 324 29 588 49 58 31 870 24 318 61 99 22 792 34 921 99 405 12 399 26 828 13 75 32 236 33 196 54 292 16 207 65 536 90 4 81 972 48 556 77 459 64 231 5 479 93 893 86 506 68 711 0 318 88 843 75 309 57 944 53 412 52 95 45 187 25 101 37 628 7 676 70 320 50 533 55 295 38 176 51 748 76 677 43 942 42 59 62 968 28 351 14 536 98 425 96 87 63 199 73 888 18 106 20 599 97 166 15 671 19 624 95 388 3 152 6 409 85 984 10 983 8 816 83 38 78 921 21 400 80 108 79 168 2 794 35 797 9 427 87 860 47 192 66 877 11 10 94 239 72 525 89 653 82 222 30 774 58 84 71 558 74 27 59 866 36 489 56 922 60 571 46 734 1 262 41 377 44 835 39 950 40 703 23 28 17 103 27 934 84 495 69 541 91 638 4 340
45 332 33 97 43 64 49 763 36 125 29 51 24 844 39 149 67 795 79 799 10 469 0 900 77 5 11 663 97 852 40 925 14 782 47 781 66 938 72 929 4 794 80 142 27 996 57 977 2 214 7 839 20 513 95 878 98 540 38 207 6 751 42 467 12 62 96 593 71 569 58 551 82 26 59 996 37 837 91 642 8 147 17 744 52 49 21 772 63 616 84 72 18 374 44 420 26 102 32 886 87 677 53 596 5 185 90 399 62 630 76 919 64 743 3 117 51 824 50 59 46 845 74 339 34 882 85 89 56 844 69 344 65 864 48 877 61 75 86 963 70 322 68 788 55 376 88 471 13 910 81 970 31 472 28 579 22 173 78 534 99 627 93 801 60 298 16 474 15 190 94 872 92 767 54 786 25 72 41 97 30 826 73 144 19 86 75 931 89 989 23 962 9 818 1 963 35 523 83 769
25 733 33 979 93 662 68 86 28 589 64 645 91 254 78 43 19 322 8 989 70 148 67 4 74 827 94 617 82 604 60 912 9 526 83 533 52 73 38 120 88 36 5 991 46 842 72 802 4 994 48 252 62 442 87 922 47 244 69 317 61 957 3 54 44 436 7 657 36 991 86 485 35 288 40 976 56 863 11 763 12 354 55 114 21 848 96 755 42 256 17 802 39 112 65 378 18 972 97 2 92 825 95 283 79 694 43 940 54 876 16 509 75 29 90 18 31 598 85 141 26 590 89 378 23 387 81 465 10 859 80 762 58 143 57 235 1 372 13 452 63 388 53 230 76 874 77 886 6 509 99 416 37 800 15 736 34 784 32 843 98 533 45 227 59 266 27 641 73 580 51 523 14 293 24 932 20 397 30 960 2 357 84 544 29 676 66 447 50 96 41 302 71 726 22 744 0 619 49 373
3 788 89 996 94 113 58 815 22 937 95 828 1 758 16 965 80 117 27 369 15 210 72 8 41 12 14 323 60 682 84 790 75 905 17 24 82 632 11 772 73 859 38 356 63 930 88 318 59 770 19 95 10 168 53 72 69 427 7 56 34 95 77 96 13 702 25 844 74 226 61 67 8 97 71 346 20 849 33 632 65 605 78 558 48 170 42 933 30 166 91 344 5 43 6 540 68 848 52 72 50 977 36 361 62 957 79 185 4 826 98 939 40 684 12 375 23 215 9 636 86 283 31 118 24 310 26 463 87 117 28 448 32 556 93 157 64 894 47 835 70 200 85 84 90 563 44 541 37 106 66 437 21 918 83 556 39 946 96 88 45 511 49 31 97 981 55 182 51 319 2 770 0 281 92 531 56 766 76 282 99 882 29 494 46 988 43 430 81 750 18 830 54 557 57 861 35 930 67 587
63 397 56 626 73 416 59 293 6 802 1 729 95 48 5 741 13 985 40 5 10 11 91 287 62 593 55 895 58 606 85 448 12 724 3 645 53 499 8 202 49 60 46 765 64 44 86 57 35 170 92 916 25 865 7 425 19 849 15 367 22 1 20 670 47 297 60 93 38 668 84 808 36 424 79 39 17 263 48 465 98 731 88 525 74 49 97 508 29 682 37 815 45 490 44 835 23 561 11 76 28 44 99 661 16 546 34 58 54 81 87 122 21 400 4 595 32 276 81 652 67 375 72 169 52 524 75 453 18 535 96 118 14 906 43 807 2 960 93 738 69 123 78 444 31 783 70 745 50 681 68 258 24 974 42 704 61 949 27 330 90 793 94 452 51 503 33 694 30 253 66 680 83 142 80 85 0 355 77 785 9 810 39 780 57 178 41 271 65 862 82 290 26 715 76 914 89 20 71 992
84 742 68 398 72 113 57 739 80 769 23 893 38 255 65 743 92 713 5 840 6 545 35 58 43 913 49 50 46 193 15 155 85 559 11 800 19 238 0 245 77 46 83 553 28 97 99 412 75 318 3 6 10 766 2 506 8 584 67 837 71 431 55 478 76 301 13 88 91 340 69 698 96 111 36 181 42 103 4 63 14 839 18 546 16 956 81 639 21 644 73 768 45 374 79 991 64 445 30 816 29 981 59 263 33 390 86 718 95 123 58 399 74 143 25 865 87 845 47 480 34 51 88 323 82 967 22 5 1 331 24 132 7 672 60 196 9 450 39 757 26 565 17 468 53 524 66 99 90 41 97 284 50 207 44 307 56 970 93 78 12 564 32 60 61 391 20 590 94 87 98 221 37 997 31 75 78 729 27 868 52 921 62 753 48 519 41 176 51 472 63 25 40 859 89 220 54 250 70 302
7 32 56 233 9 700 50 908 77 268 58 542 66 269 64 598 68 462 65 903 47 561 60 564 79 86 17 999 62 105 93 224 89 116 53 795 63 139 22 331 23 848 91 940 61 701 21 913 43 521 14 88 10 469 38 934 48 985 57 574 81 676 82 523 34 13 16 965 27 658 15 977 99 363 31 720 40 347 6 73 76 372 87 799 26 598 33 605 75 24 1 637 0 6 41 615 46 561 78 946 54 617 88 76 72 976 3 284 18 101 30 444 90 596 52 103 49 667 98 888 24 945 69 566 70 364 51 592 42 124 59 428 13 785 80 697 11 437 92 644 35 39 95 32 71 293 85 97 19 470 2 614 83 791 25 291 12 794 29 311 39 923 74 543 94 210 20 776 73 293 96 545 86 902 8 469 32 724 84 609 97 758 55 172 36 159 37 279 4 318 5 721 28 514 45 236 67 157 44 863
49 14 75 710 40 117 84 344 95 934 28 168 57 677 82 545 19 413 48 324 83 497 67 757 18 406 47 654 65 323 88 29 15 739 17 78 21 155 96 640 97 935 29 737 85 58 62 333 27 887 11 701 76 532 80 42 54 106 91 951 3 276 86 223 70 42 9 491 22 737 94 284 2 251 50 911 63 206 23 460 55 104 78 965 8 696 35 117 81 229 26 155 51 624 30 677 44 286 87 64 13 816 45 91 92 575 12 125 38 795 79 390 41 53 61 37 39 316 60 630 71 321 4 194 25 808 53 653 89 789 46 854 0 136 99 930 59 791 36 116 90 431 34 362 66 426 14 265 72 266 33 667 98 84 56 241 10 533 20 846 77 267 73 970 5 890 52 416 7 16 68 839 24 940 74 406 93 973 43 762 32 282 6 658 42 314 37 602 69 630 31 790 1 875 16 292 64 917 58 644
38 494 88 121 28 386 48 311 27 817 8 548 26 963 19 42 35 504 59 78 37 141 11 579 44 100 45 560 71 796 0 316 85 63 62 76 80 578 67 6 25 67 72 41 20 664 95 425 32 338 14 369 24 266 64 549 65 504 76 760 74 957 90 38 33 181 57 883 92 684 69 224 93 464 42 763 83 992 98 279 96 781 29 797 77 166 87 984 16 246 99 255 52 434 49 546 6 679 51 800 56 281 73 387 7 307 17 885 3 612 34 224 50 861 10 892 39 440 54 637 97 833 75 967 9 898 1 789 47 904 94 934 43 105 86 183 40 314 5 505 30 708 12 245 84 686 36 1 70 850 55 394 78 445 23 682 82 640 41 247 68 661 66 80 46 668 13 978 21 465 79 490 58 689 31 675 89 622 81 807 22 100 61 532 60 944 63 691 53 210 2 573 15 930 91 798 18 876 4 498
51 373 54 410 58 547 45 513 10 856 81 624 98 790 42 379 36 885 33 285 89 987 79 287 53 149 7 902 86 161 5 165 59 281 40 93 25 515 9 766 11 873 68 422 32 185 62 277 56 962 96 443 50 889 26 450 19 240 4 359 88 875 80 675 46 12 94 107 48 665 61 383 35 678 13 212 57 765 27 377 82 659 63 477 74 509 91 853 77 505 29 926 52 730 16 394 17 600 76 521 70 567 41 844 21 427 75 844 66 348 18 749 15 716 28 496 83 425 69 127 97 709 1 277 71 216 31 272 47 106 37 240 24 819 84 883 49 269 43 234 92 789 55 871 93 553 12 382 3 301 60 190 78 912 90 590 2 252 67 860 30 960 6 507 85 1000 99 962 14 888 8 95 95 713 73 150 20 592 39 976 0 960 65 617 22 398 23 300 38 120 34 180 87 469 72 756 44 180 64 88
99 584 50 630 61 160 94 481 9 261 23 883 77 508 89 934 33 324 5 681 28 227 10 503 85 454 68 694 79 506 78 635 41 467 34 138 58 755 82 325 12 891 87 207 11 513 98 475 39 638 83 144 19 518 48 83 26 880 1 563 67 689 56 954 66 100 60 140 53 147 38 19 57 89 80 376 62 664 21 704 75 922 36 915 24 82 31 79 13 318 92 462 49 25 27 900 46 264 81 376 42 408 7 135 18 370 84 272 29 641 95 26 17 874 93 748 90 232 55 890 6 471 86 857 63 988 37 175 22 684 54 120 69 802 88 745 97 202 16 305 72 420 76 185 14 853 40 95 59 383 70 769 45 45 44 744 91 842 2 729 74 612 32 423 64 450 8 223 73 687 43 439 30 818 4 338 35 134 51 214 25 184 71 203 52 413 65 651 96 139 47 897 20 445 3 726 0 384 15 240
80 325 56 403 6 148 65 516 37 945 23 163 26 508 70 552 83 509 52 247 34 1000 17 501 5 347 33 33 76 550 97 681 16 696 27 33 99 10 86 958 2 717 69 704 82 947 96 660 93 256 98 85 18 377 55 357 71 899 4 754 54 643 53 474 88 308 42 234 12 821 7 879 31 884 94 585 66 110 58 79 0 28 61 840 92 991 85 781 60 680 41 315 44 407 64 49 29 223 24 577 91 612 62 164 72 979 89 735 11 621 40 600 43 915 81 402 75 651 68 6 90 280 15 327 1 165 14 557 39 757 50 624 32 178 19 628 45 887 59 230 77 280 47 780 95 332 25 934 87 356 84 853 78 56 35 513 57 659 13 788 10 698 79 499 36 173 63 781 3 757 22 192 38 929 67 307 73 314 20 78 9 147 49 513 21 531 74 59 28 587 30 916 48 51 51 756 8 695 46 623
89 153 38 230 40 144 51 922 33 330 19 269 52 74 59 800 18 366 46 191 61 956 14 916 0 83 68 940 31 136 91 304 25 646 5 149 66 581 4 993 69 737 55 485 75 191 90 130 9 366 62 408 76 464 15 563 72 945 35 135 97 488 81 573 12 19 83 437 82 808 2 37 88 859 28 754 99 461 24 459 74 983 10 513 96 327 29 423 6 840 95 175 17 177 11 983 20 331 53 3 30 563 47 942 1 956 54 117 41 594 94 636 58 614 16 644 26 762 45 798 32 757 22 287 7 610 93 106 84 620 98 463 44 797 70 474 42 49 85 816 36 97 57 914 65 910 39 219 79 304 60 191 86 548 80 145 71 156 78 919 48 304 73 350 23 520 49 695 8 999 27 7 43 433 63 780 87 342 50 873 34 947 13 641 3 825 92 272 77 632 21 266 37 477 67 664 64 195 56 843
85 434 38 700 2 19 89 401 66 48 47 585 73 739 59 866 57 666 20 301 39 958 71 835 18 448 87 650 99 63 54 94 60 878 65 409 11 351 50 574 5 122 13 324 97 704 96 945 61 619 67 269 95 918 24 328 15 125 48 300 31 214 27 302 16 33 58 569 23 942 69 571 36 40 83 654 46 979 75 772 0 736 79 856 6 890 28 88 14 848 64 922 3 758 37 137 29 309 55 254 92 864 42 861 8 807 33 177 63 309 90 753 91 414 56 290 94 57 62 97 98 670 19 751 72 121 70 838 93 233 10 667 9 454 80 404 4 67 12 824 26 29 1 7 88 993 53 293 35 140 49 306 45 923 51 116 21 151 68 219 86 801 30 291 81 432 34 502 43 497 77 572 41 157 40 580 52 318 78 363 82 404 74 576 32 196 76 204 17 1 7 223 25 712 44 231 22 776 84 537
43 573 62 161 83 181 46 712 84 905 91 152 36 88 96 836 4 790 77 338 82 663 21 536 5 564 28 643 18 236 92 773 48 835 55 353 93 478 87 184 52 54 78 493 71 787 58 955 38 244 40 697 90 818 85 733 31 737 7 48 61 542 44 534 74 345 39 951 1 927 47 916 26 420 80 94 76 803 13 603 33 132 3 42 14 634 6 292 29 667 60 578 99 663 98 845 64 34 69 228 94 82 20 417 51 964 65 332 30 602 86 131 16 234 56 384 32 16 45 180 35 567 59 643 41 918 24 223 12 883 63 228 88 343 49 734 54 61 34 218 23 672 73 771 25 818 22 254 70 932 72 4 66 546 75 349 81 149 37 315 10 633 2 297 17 542 97 161 79 651 95 443 0 734 11 447 50 321 57 999 9 14 15 65 53 648 42 235 68 972 27 735 8 360 67 525 19 640 89 209
54 402 40 793 33 755 57 39 88 563 69 60 58 904 87 258 16 109 10 647 90 547 81 867 3 877 37 363 7 630 62 949 76 495 77 462 98 34 9 65 23 437 93 1000 75 58 63 687 29 375 53 29 94 730 48 851 20 220 11 550 52 359 83 507 44 902 1 590 59 513 21 876 64 804 8 238 42 299 26 276 15 201 4 669 49 28 56 800 2 233 92 24 39 13 27 418 50 276 18 962 47 34 71 446 12 931 24 968 60 790 65 617 19 712 84 92 74 94 55 47 41 834 85 259 97 24 36 504 86 181 30 445 22 773 43 678 72 448 32 689 35 993 95 981 14 360 38 314 82 516 34 767 66 290 51 762 6 976 73 851 13 790 68 506 79 994 91 121 67 519 89 819 99 238 17 61 70 902 28 340 25 596 0 606 46 871 80 384 96 975 45 858 61 843 5 907 78 19 31 384
97 892 88 889 91 406 42 705 87 999 28 179 39 767 19 595 83 276 6 135 52 931 79 340 93 745 41 410 94 703 68 783 0 892 18 837 62 992 24 294 64 751 38 634 96 958 63 973 58 294 53 297 82 183 89 303 56 788 75 219 22 456 54 911 98 787 31 554 95 949 61 572 36 3 44 35 16 274 30 154 90 417 32 129 7 474 2 201 29 593 60 991 67 908 23 396 37 455 47 954 10 854 66 105 45 222 86 569 26 690 35 632 84 75 13 514 57 133 99 113 11 780 15 338 76 558 34 38 70 386 71 800 81 516 17 458 72 854 85 214 69 704 73 765 21 872 65 429 80 65 49 6 27 290 3 572 8 446 74 380 92 251 59 366 14 974 50 72 77 847 9 325 48 291 43 818 55 612 78 406 46 981 5 278 25 799 12 43 20 291 40 819 51 509 33 806 4 773 1 576
75 358 78 17 38 573 42 611 8 491 48 279 1 659 18 760 76 48 46 686 43 351 4 634 10 669 44 44 66 226 97 625 39 398 6 27 16 493 73 56 19 482 0 555 25 595 9 425 13 649 37 914 80 867 72 440 35 847 41 90 83 21 53 41 31 605 32 671 74 621 94 326 59 214 70 11 84 373 61 801 69 607 15 160 90 77 17 706 52 40 28 66 27 182 49 806 65 423 22 286 14 61 64 285 79 748 21 83 96 707 23 574 40 406 82 924 62 576 67 849 12 20 56 462 24 855 71 712 77 1 87 836 92 437 45 291 89 598 68 525 99 227 51 855 86 555 95 679 2 876 91 730 7 721 54 114 3 688 93 413 98 510 33 483 5 622 29 110 50 643 47 211 60 760 63 409 57 658 81 76 11 592 58 243 34 673 30 248 88 281 26 19 20 292 55 845 85 304 36 414
71 967 51 81 33 793 26 45 7 816 85 414 42 806 60 684 45 659 11 930 77 962 52 193 58 487 87 61 76 116 15 287 57 462 3 624 81 407 6 23 67 754 38 71 74 414 46 778 62 786 66 2 70 389 47 293 0 436 13 430 59 2 43 362 95 236 64 394 53 515 73 703 49 483 29 73 24 801 19 669 72 851 25 340 37 665 99 6 40 518 12 561 27 924 68 332 9 831 5 812 31 756 4 235 30 376 34 776 79 879 8 570 78 618 16 489 84 192 21 315 80 987 61 57 90 368 88 124 48 346 55 398 98 228 17 369 36 574 50 189 91 592 56 784 20 932 54 885 10 81 69 457 86 839 28 594 2 496 97 720 96 530 65 292 89 379 93 272 32 185 83 739 35 109 14 974 18 110 92 586 41 150 39 439 1 623 44 237 22 269 75 127 94 140 82 192 23 353 63 359
60 734 19 597 75 975 26 90 88 251 73 25 15 134 3 540 81 870 76 108 9 486 36 208 93 708 29 924 48 495 65 84 59 785 95 253 82 86 39 675 96 433 0 719 98 722 30 103 69 835 45 835 23 581 92 96 41 391 25 67 62 398 46 878 11 207 4 381 31 955 94 991 86 836 35 996 64 3 85 245 68 544 47 284 67 730 10 95 74 280 55 976 34 85 83 770 80 701 53 529 84 341 37 884 61 832 8 773 52 618 28 261 13 994 18 313 43 876 1 299 72 958 27 484 6 22 40 808 77 46 79 306 51 95 14 642 90 786 66 490 58 573 89 335 17 431 38 13 12 206 24 202 99 731 50 827 57 529 16 127 20 199 71 724 22 199 32 998 42 726 5 175 70 544 54 335 49 58 63 491 7 927 21 235 56 518 78 359 44 63 91 995 97 5 2 488 87 343 33 784
33 617 71 39 98 888 58 30 12 608 94 140 88 672 99 493 72 393 5 531 90 767 80 773 26 436 54 649 77 679 78 421 16 344 74 211 18 529 73 368 86 694 57 651 40 217 10 182 6 74 50 545 64 931 19 850 52 378 15 482 30 471 46 245 14 678 55 575 11 848 9 222 23 615 47 452 92 915 21 523 22 941 69 899 63 635 67 393 3 489 24 164 62 425 49 901 35 25 79 756 41 984 42 765 7 474 20 240 37 103 31 765 44 207 8 788 96 751 61 449 60 583 59 556 97 524 84 276 81 757 38 637 17 745 43 531 53 689 48 137 28 684 95 18 87 852 2 854 27 480 83 504 82 888 32 498 39 929 51 329 89 406 66 293 91 987 68 816 36 65 4 411 65 795 76 583 56 640 75 421 93 447 29 13 13 33 45 914 34 937 25 154 0 521 1 759 70 38 85 602
32 552 98 880 7 533 10 675 90 833 15 961 47 547 81 333 53 879 38 527 4 372 91 886 25 458 45 596 94 652 19 935 78 673 46 306 50 51 92 422 82 898 83 47 36 46 66 408 42 941 89 569 21 482 52 963 39 206 69 255 34 196 40 645 84 833 58 420 16 940 96 221 26 272 5 161 13 288 62 636 8 160 12 53 54 589 65 279 28 634 71 907 97 432 56 436 80 885 1 881 23 514 41 767 87 280 31 32 43 346 95 560 30 933 33 109 74 900 51 50 79 26 17 83 64 551 18 706 0 985 2 458 93 965 35 458 77 87 86 496 70 259 88 513 60 537 49 810 44 176 20 865 37 994 63 160 72 451 9 85 75 65 73 810 22 229 85 797 68 687 59 507 48 845 99 119 29 247 57 521 67 282 3 444 27 174 55 509 6 571 24 692 76 66 14 429 11 138 61 790
12 327 19 827 39 720 36 921 81 236 18 570 26 258 24 640 66 901 30 621 78 872 76 669 43 857 2 420 1 102 34 837 25 299 41 531 95 876 62 931 15 150 23 153 59 496 58 628 79 265 4 794 14 963 53 367 87 906 10 513 99 129 88 583 7 798 17 758 94 690 47 238 97 359 90 696 44 853 50 151 5 295 28 351 91 733 85 616 48 529 3 104 31 779 21 891 32 807 74 846 80 874 64 279 56 293 68 377 70 490 72 296 52 300 60 390 71 733 93 167 11 659 37 515 82 573 46 95 9 952 65 141 0 542 49 606 51 237 27 144 29 208 92 171 89 589 6 314 98 436 75 658 73 429 20 596 69 687 57 274 61 207 63 166 45 677 40 576 33 410 54 502 35 693 84 217 8 190 22 501 77 419 38 865 96 395 86 86 67 683 83 555 13 441 55 628 42 808 16 243
42 977 91 383 57 252 63 712 43 787 54 778 80 194 64 816 83 985 27 76 85 215 22 335 48 144 12 496 29 71 94 608 50 231 97 980 33 812 49 910 81 744 84 699 75 345 15 815 62 836 47 359 98 725 93 398 89 947 2 727 41 283 31 483 30 161 24 1000 56 439 39 377 21 172 77 131 99 426 53 965 86 761 66 363 20 990 25 382 38 110 13 577 55 317 11 860 0 402 17 566 9 211 32 841 14 105 7 828 69 293 74 815 26 20 44 329 88 169 67 461 18 973 45 793 34 773 61 730 6 720 16 159 95 227 82 468 19 332 52 336 5 34 8 260 92 817 79 365 78 416 70 826 36 844 28 571 90 571 73 577 60 910 76 720 46 39 65 303 23 411 71 387 35 289 51 612 1 573 59 353 40 515 68 876 37 601 96 768 87 296 58 130 10 433 3 521 4 367 72 138
88 641 49 343 80 644 56 483 75 13 65 255 97 425 92 704 16 351 17 427 35 389 18 490 45 863 46 366 37 691 31 12 60 10 7 206 78 419 24 546 13 149 36 873 71 325 25 326 9 571 23 366 38 585 5 528 20 498 44 418 33 772 72 130 98 828 86 3 70 901 15 253 0 25 8 196 52 486 32 116 85 354 66 477 34 318 93 515 21 544 22 782 12 915 48 427 28 99 67 872 43 396 39 901 81 127 95 840 76 709 90 656 89 872 53 201 57 44 61 185 94 710 79 252 10 240 47 662 14 611 54 423 6 377 50 631 91 898 55 504 83 770 68 409 40 130 27 468 82 275 30 536 19 703 69 305 42 307 87 913 59 842 11 60 2 219 3 513 62 582 84 943 96 646 63 781 73 916 1 763 26 644 77 16 29 481 41 638 64 70 4 378 99 58 58 240 51 468 74 347
19 122 24 64 94 633 37 972 40 258 9 614 5 824 30 621 46 119 57 829 87 504 48 745 58 146 36 903 54 931 98 907 83 712 96 732 95 4 70 67 2 842 23 225 77 935 79 360 18 7 15 569 65 874 31 868 63 524 32 27 11 81 72 847 0 86 66 63 14 792 22 8 91 975 59 406 92 17 10 975 38 164 56 997 16 653 89 72 44 751 88 901 90 407 68 389 84 984 82 11 73 868 51 892 52 94 28 327 39 687 13 455 55 972 78 931 93 633 86 822 76 406 50 266 42 85 62 829 64 402 1 394 7 442 3 699 74 388 41 519 20 953 33 377 47 234 75 534 4 934 85 426 69 270 43 707 12 908 61 453 97 394 49 167 8 905 17 92 80 13 29 209 67 601 25 601 35 572 99 800 45 838 53 348 26 276 81 354 6 308 60 195 34 179 21 780 27 739 71 327
83 478 20 839 67 901 21 246 0 525 55 507 27 472 60 426 35 411 8 563 7 702 23 766 9 690 24 380 4 471 14 944 98 123 75 387 37 112 87 680 47 498 58 906 78 405 48 347 72 888 40 687 18 706 84 900 43 427 81 402 82 335 77 568 17 832 80 736 42 618 46 196 3 681 92 736 64 534 53 94 12 929 86 618 56 808 90 596 51 755 30 999 45 35 19 852 97 235 68 81 6 442 33 562 79 948 99 719 94 194 11 983 26 1 34 605 85 266 44 692 88 399 96 358 91 91 71 507 15 999 36 599 49 857 25 670 57 434 89 658 70 124 59 703 66 877 29 3 69 704 13 771 1 667 39 611 95 223 54 156 31 562 65 518 5 745 16 313 2 813 52 979 32 962 61 852 22 689 63 536 73 602 10 984 76 708 38 927 62 674 28 812 74 983 93 785 50 569 41 665
67 524 88 37 43 158 55 196 38 282 14 804 60 608 2 408 8 909 11 285 57 489 33 531 5 995 3 464 7 730 50 947 39 674 46 849 21 736 42 373 9 364 52 347 35 108 77 490 78 92 69 359 22 984 49 287 23 467 84 760 91 572 59 831 58 795 64 555 15 849 76 775 90 661 0 720 19 325 24 485 68 797 44 391 54 157 29 694 70 563 63 906 89 393 56 331 72 269 82 469 66 384 13 527 73 127 1 84 79 165 75 896 31 365 27 770 87 633 4 583 25 255 62 561 40 32 16 958 65 739 85 242 34 856 36 525 95 777 30 674 80 371 81 248 71 935 28 304 6 621 96 329 47 349 53 79 32 737 83 869 98 51 92 124 61 495 74 574 18 334 10 22 45 72 86 269 99 425 12 572 41 730 97 937 17 664 37 255 48 358 93 56 94 512 20 902 26 647 51 105
66 475 83 840 41 597 46 380 33 7 11 378 75 399 87 447 2 422 50 540 34 320 0 701 1 232 3 34 22 744 26 413 67 908 19 108 39 451 77 165 13 750 5 50 53 534 15 472 9 722 10 424 82 317 79 955 30 878 84 434 29 498 40 464 59 54 57 124 91 457 58 373 60 121 4 513 38 919 71 973 64 745 23 574 74 312 51 896 81 136 48 369 94 687 14 873 98 942 97 723 6 248 92 4 85 822 56 664 49 9 31 66 68 912 52 71 89 744 55 442 16 258 88 458 72 70 12 334 8 479 62 484 43 225 21 79 73 377 27 889 17 215 45 222 7 691 90 463 44 94 25 176 20 583 78 231 35 40 37 101 76 911 86 768 99 100 18 430 42 167 36 368 95 544 54 592 24 951 63 423 96 226 28 489 93 478 61 883 69 494 80 390 47 481 70 474 32 290 65 919
79 580 67 335 31 613 60 87 32 535 85 636 38 125 48 699 86 338 84 384 21 216 12 479 15 123 41 477 97 595 20 535 56 492 40 904 14 30 69 977 17 418 61 222 10 160 23 805 63 743 81 184 83 630 24 901 8 89 42 499 5 919 49 807 62 100 44 279 70 716 90 44 52 258 55 25 96 531 19 644 25 123 4 894 0 570 30 872 13 727 92 807 27 760 45 588 64 320 66 340 74 239 29 271 59 109 46 318 91 598 89 280 47 897 99 998 95 539 98 983 87 699 36 483 78 390 72 797 34 958 57 459 75 736 35 232 88 216 71 650 68 778 2 223 39 871 58 352 77 90 33 231 7 767 16 954 6 176 80 752 65 385 43 695 3 136 18 999 53 782 76 933 51 472 94 712 37 313 82 463 11 64 50 399 9 218 22 350 73 481 54 676 28 462 93 802 26 78 1 881
25 636 92 362 68 959 41 912 3 779 9 463 39 797 10 166 8 870 98 850 26 536 69 15 59 618 66 229 88 19 84 12 52 446 12 869 57 129 70 8 51 665 56 362 36 41 46 210 85 978 33 520 28 909 32 799 55 176 44 285 64 905 24 448 47 466 91 687 1 222 83 804 37 833 15 753 86 694 82 114 13 969 76 866 58 9 63 333 5 494 20 235 35 494 27 75 61 284 49 387 30 78 21 484 18 686 43 537 81 563 74 428 19 792 93 268 29 198 50 717 94 281 2 162 31 373 45 412 99 511 60 484 16 451 89 533 54 134 40 826 79 673 17 246 42 132 96 776 14 178 0 294 65 35 72 364 78 197 7 960 53 402 75 683 95 99 77 832 34 621 80 448 67 160 97 112 6 184 87 48 48 599 38 671 23 371 71 100 11 494 73 767 22 863 62 636 90 393 4 273
3 239 38 189 57 674 88 847 14 17 49 511 54 414 43 518 27 340 90 405 21 178 50 215 12 804 46 673 13 916 0 992 44 728 20 83 58 214 1 419 83 525 16 22 52 862 10 826 80 651 48 504 29 313 2 878 61 917 19 212 76 853 96 299 23 278 86 182 72 446 78 905 71 967 94 306 70 64 98 98 24 653 56 889 84 347 51 739 22 263 31 89 32 773 74 528 59 957 11 351 17 57 30 905 97 476 42 620 39 173 28 35 35 158 41 114 92 305 66 340 82 798 25 777 63 755 37 383 7 809 40 522 99 856 53 816 18 360 69 630 45 797 73 676 95 146 34 260 36 675 60 496 8 990 91 175 55 497 87 725 67 718 77 592 33 763 85 317 65 960 62 188 93 585 68 493 81 374 4 132 5 258 75 134 79 253 26 453 6 495 15 649 64 802 9 60 89 916 47 839
18 440 55 680 92 561 70 554 22 639 32 3 34 111 58 36 72 622 86 102 0 541 81 834 64 777 17 865 60 50 71 348 21 221 82 836 36 333 42 644 84 992 48 692 26 913 43 312 99 15 65 269 75 404 78 958 35 943 52 584 54 894 68 835 14 820 11 546 29 479 97 783 41 392 15 553 28 201 3 865 98 355 51 228 40 973 57 227 93 240 44 62 96 577 6 225 39 65 37 798 7 399 20 860 66 713 79 734 19 785 5 509 10 279 30 661 2 800 80 752 16 362 49 355 83 251 59 935 94 616 27 529 13 476 90 7 38 313 50 651 62 423 8 971 31 632 73 123 67 445 12 516 88 257 25 683 24 693 9 618 76 989 47 919 77 73 53 777 61 315 95 276 45 102 46 234 87 354 4 961 74 845 33 85 69 329 63 33 23 606 56 312 85 743 91 193 89 245 1 575
76 574 20 644 63 981 43 144 14 153 53 745 97 408 57 225 21 631 59 197 40 120 74 321 93 104 99 139 2 248 39 111 35 700 81 165 22 516 56 147 83 19 48 637 67 407 46 567 25 967 75 524 8 476 86 122 89 141 6 86 70 12 7 689 49 659 55 473 66 197 19 914 15 451 17 80 44 955 79 134 11 437 78 416 12 864 87 258 31 932 54 150 9 176 62 371 28 86 77 794 27 96 51 411 4 759 5 461 50 268 10 980 30 687 3 634 18 559 29 136 94 975 88 260 84 341 45 259 16 932 61 844 68 85 34 62 92 474 80 989 82 314 85 304 33 745 98 343 69 153 90 618 73 349 72 467 38 596 0 640 95 479 60 609 65 869 1 335 58 817 37 708 26 22 71 511 47 655 64 39 41 165 32 127 91 409 13 471 23 214 42 120 52 749 96 668 36 264 24 855
71 625 53 652 38 913 80 642 62 854 9 206 92 909 85 413 10 656 14 560 21 634 11 889 52 698 18 694 13 167 16 83 51 254 30 304 60 99 8 469 33 610 66 302 32 873 87 363 0 950 20 514 3 969 82 83 6 626 59 154 61 242 1 794 57 941 37 81 24 100 75 503 78 880 28 90 77 82 41 7 44 240 67 392 84 764 19 436 31 322 27 132 42 59 34 322 95 529 26 755 88 5 68 456 90 964 93 163 98 352 4 263 73 315 22 779 29 219 83 307 65 951 40 884 76 48 48 218 64 649 15 888 70 134 50 669 23 562 35 622 49 851 55 67 36 26 17 190 72 439 54 277 74 797 46 591 45 691 58 353 7 15 97 554 69 800 86 726 91 424 5 443 79 285 39 872 47 731 25 172 96 48 2 817 56 400 43 838 12 93 89 405 94 810 99 949 81 428 63 464
14 10 37 446 0 285 88 598 77 810 91 408 52 303 11 382 10 206 28 308 38 669 55 820 24 700 99 682 81 690 7 697 59 132 22 585 35 748 66 898 29 299 87 139 32 235 18 914 74 418 45 499 56 869 82 5 96 931 48 548 27 874 6 898 97 483 57 455 68 226 2 747 42 267 31 16 46 7 47 708 1 912 25 422 53 581 39 494 61 283 93 909 85 597 51 767 58 915 89 634 41 529 50 640 5 30 83 234 20 474 78 307 76 175 15 575 98 229 63 326 40 961 67 248 3 844 17 960 44 945 69 212 84 632 13 231 21 73 9 51 79 804 54 628 65 1 75 713 34 781 16 996 92 872 43 392 70 510 36 947 49 633 19 609 86 177 4 767 95 817 90 86 8 199 71 582 94 60 33 327 23 848 26 718 80 775 73 655 64 909 60 575 12 712 62 730 30 954 72 886
95 937 61 29 86 554 41 313 46 156 8 562 87 515 12 50 0 257 93 711 24 105 3 778 66 658 99 738 49 470 75 867 33 967 79 435 89 823 94 81 19 885 78 270 14 978 68 918 43 874 16 547 44 307 5 410 52 980 18 732 40 989 88 948 97 279 92 722 25 509 62 599 1 173 23 676 6 827 56 507 67 647 11 902 42 842 20 366 7 18 60 18 10 623 30 383 59 669 47 37 32 582 83 679 21 31 28 488 84 735 73 93 98 277 77 610 74 584 22 5 9 929 34 30 2 700 72 756 65 398 51 990 80 401 69 802 53 24 57 564 70 143 50 964 64 424 85 233 37 932 38 180 26 565 13 52 91 309 55 664 81 670 82 760 39 375 4 621 35 660 58 378 31 212 71 69 15 981 90 774 29 640 76 340 17 227 45 389 96 507 63 74 48 771 36 901 54 177 27 606
33 497 8 181 58 429 86 904 46 520 71 435 21 597 74 785 27 863 75 445 19 782 37 706 89 943 78 840 22 279 13 797 16 762 10 184 50 236 56 499 82 22 5 564 38 601 90 539 6 942 76 685 3 678 65 596 83 185 36 979 68 410 52 15 12 275 80 748 1 952 26 268 55 394 69 162 0 375 43 328 42 396 67 304 97 997 28 176 63 212 45 569 73 51 20 244 79 723 44 428 23 307 81 635 92 283 47 816 32 837 87 662 91 558 70 128 24 58 98 468 48 413 34 148 39 632 77 970 25 580 41 908 99 788 18 308 7 59 96 8 14 190 72 917 88 792 30 1 35 342 49 783 40 464 84 70 61 244 66 623 53 268 31 788 85 421 93 784 64 264 4 766 94 306 15 706 95 919 60 564 29 82 57 135 9 778 17 267 51 879 2 26 54 559 62 57 11 534 59 572
49 286 17 115 92 600 31 100 51 479 56 213 73 566 23 978 76 975 6 877 35 497 81 913 26 98 66 44 7 479 64 567 90 762 37 850 58 146 47 26 48 997 55 941 78 298 87 424 5 685 77 550 60 459 24 459 44 112 28 960 65 753 16 471 8 216 12 517 95 719 82 641 80 949 18 231 96 712 30 599 71 614 0 112 27 492 85 910 94 71 32 399 21 172 1 555 52 693 75 352 72 1 91 562 63 404 45 798 54 63 10 132 34 913 3 863 41 391 33 913 38 412 74 180 88 281 11 626 83 148 67 947 84 520 25 177 93 399 14 484 22 960 20 79 97 473 57 364 15 963 68 826 70 745 61 769 29 216 62 121 53 180 99 467 86 789 89 966 9 433 13 395 42 275 19 855 2 523 43 139 98 960 40 640 36 853 50 914 4 619 79 736 59 439 39 626 46 399 69 150
18 791 27 863 50 362 29 185 22 963 54 278 20 616 1 577 35 971 34 215 67 64 72 909 73 787 3 569 19 296 47 994 40 430 42 41 58 332 79 428 88 822 57 798 97 642 33 284 59 760 7 228 96 881 74 399 36 173 62 36 38 40 51 406 44 186 61 724 21 243 83 143 86 241 63 480 53 855 2 456 15 680 49 28 8 495 90 219 14 72 77 828 32 175 94 266 45 1000 80 355 46 726 75 560 84 239 65 925 93 441 70 442 89 57 26 593 64 81 25 280 69 697 91 678 5 214 48 412 99 140 78 232 82 142 43 646 12 206 23 711 52 614 24 209 13 790 95 501 39 745 16 70 98 220 37 98 85 62 4 363 17 651 60 14 81 379 87 15 71 314 28 386 0 64 31 580 10 452 30 387 41 783 55 706 66 879 92 819 76 863 11 548 56 834 9 966 68 15 6 609
18 71 93 271 88 735 99 322 10 288 91 181 23 331 67 419 29 309 20 205 56 553 22 399 61 212 32 93 4 41 16 988 5 946 79 73 68 988 74 680 30 293 71 534 9 213 64 487 73 524 12 633 77 533 39 730 27 102 46 563 40 91 47 798 85 263 2 388 21 527 15 814 92 737 44 88 48 239 43 757 49 167 19 42 97 843 78 108 80 989 36 60 53 835 52 556 51 651 34 200 3 473 54 529 6 880 81 118 13 921 84 516 59 916 69 555 82 565 37 579 0 365 26 170 24 980 57 206 1 435 7 722 86 754 35 201 60 375 25 843 89 819 66 865 58 926 72 717 83 633 95 765 90 459 70 16 75 502 62 35 28 242 76 122 96 819 50 795 38 690 45 528 65 534 8 68 94 818 98 340 42 282 63 737 31 644 17 567 55 632 14 312 11 510 41 84 33 500 87 367
69 213 16 921 92 795 29 947 77 348 50 426 12 639 1 86 8 235 89 988 31 517 48 932 75 699 91 107 45 222 86 107 13 629 20 880 11 305 7 700 53 658 90 330 58 874 22 146 14 173 32 751 96 3 87 782 24 301 42 648 10 120 30 724 67 143 72 471 52 273 19 326 82 200 18 405 95 129 64 140 23 79 81 12 3 68 63 164 71 521 85 38 39 53 70 499 6 982 84 321 37 164 83 616 57 57 33 239 80 39 5 185 93 278 25 958 56 864 68 237 26 643 9 312 17 884 36 989 78 993 74 384 27 827 2 7 60 868 4 66 99 251 35 593 15 277 34 917 88 615 41 695 55 977 49 657 61 21 94 929 54 738 62 207 79 565 47 867 65 595 28 753 66 214 0 754 40 561 76 78 98 738 59 696 46 269 73 914 44 418 43 653 97 878 21 912 38 620 51 666
95 956 84 677 62 552 17 851 55 271 87 411 14 787 9 552 25 126 24 846 82 178 65 95 35 475 44 622 47 480 76 898 41 979 45 570 40 26 50 353 33 876 86 53 34 160 69 612 97 31 75 704 3 126 26 256 54 972 42 20 72 73 59 395 73 613 70 594 8 829 48 468 5 715 83 1 71 674 66 676 16 684 77 50 31 568 38 739 12 415 90 659 28 127 53 641 43 398 22 679 49 865 88 802 13 905 81 63 98 163 37 533 79 972 6 855 10 190 68 817 80 750 30 167 60 532 92 173 52 530 1 316 11 870 58 754 0 747 46 387 19 59 61 622 93 777 91 977 39 834 78 896 2 728 64 394 15 976 89 180 21 567 56 900 99 733 63 370 32 526 20 583 51 753 36 463 23 456 74 883 96 404 94 663 7 120 85 222 27 523 57 556 4 384 29 689 18 639 67 56
54 725 83 925 55 495 39 268 22 174 5 303 78 893 21 219 77 124 60 678 53 118 85 910 71 427 89 485 97 979 76 484 99 725 15 241 59 197 93 853 48 680 88 616 62 437 98 459 81 270 87 356 27 538 66 686 8 891 79 755 45 835 42 826 36 68 26 508 58 516 68 312 61 314 34 608 30 29 82 366 3 933 31 923 90 158 63 451 69 957 18 158 9 791 57 499 65 412 20 410 19 811 25 939 38 648 72 618 46 629 47 650 49 396 35 645 16 51 74 157 6 62 7 39 41 303 92 781 24 147 14 980 13 989 75 318 51 559 95 792 4 110 86 703 37 177 17 350 80 826 23 985 52 330 12 914 96 973 67 53 43 22 40 781 11 944 32 247 91 179 0 101 94 672 73 345 29 262 70 6 10 28 56 861 50 670 64 905 2 167 44 723 33 760 1 264 28 166 84 835
33 241 19 891 28 580 66 120 74 426 3 930 21 576 26 466 72 197 68 631 89 952 97 877 50 662 36 862 93 783 46 547 79 493 35 461 1 314 45 651 42 528 31 666 55 760 87 804 63 910 41 454 39 223 29 930 37 822 54 324 51 316 12 475 56 5 8 133 30 994 65 463 4 646 78 443 77 84 47 378 6 75 90 472 18 605 76 496 73 170 16 386 71 140 88 155 61 252 14 485 69 350 52 932 9 559 58 550 10 547 32 124 49 274 94 200 11 299 86 789 82 353 75 781 0 801 40 778 20 350 98 521 99 205 44 135 2 239 95 230 70 488 34 903 92 680 25 880 48 256 80 328 57 941 83 285 27 60 24 701 84 745 96 891 13 345 81 936 7 757 85 565 43 194 5 449 15 328 53 531 22 54 60 704 64 500 38 174 62 99 59 555 17 113 67 661 91 849 23 252
94 75 90 54 61 490 41 786 84 79 37 964 49 605 8 379 47 379 7 650 24 569 58 43 31 379 15 937 98 991 40 11 52 735 71 436 95 568 16 401 26 689 80 5 43 789 25 495 97 93 20 827 72 206 5 387 48 386 10 979 11 202 33 979 82 197 2 312 73 829 69 226 96 724 76 153 4 480 59 35 12 120 77 485 60 441 75 73 28 763 51 669 85 379 57 785 89 841 23 566 35 513 3 238 32 868 99 9 39 708 86 174 36 711 81 305 42 149 83 821 46 148 18 433 68 563 64 110 9 329 0 407 65 381 19 337 66 244 21 849 45 220 44 694 91 520 79 202 88 448 92 205 78 48 74 417 29 435 38 47 30 335 1 151 17 122 53 252 22 706 27 139 70 599 67 274 50 566 34 115 87 852 62 374 54 83 55 441 14 250 56 491 93 530 13 472 63 935 6 212
10 243 49 881 89 774 93 15 96 510 60 574 62 328 39 145 52 691 22 506 53 145 27 568 29 574 56 436 45 822 14 488 28 218 40 958 5 785 21 917 7 846 17 414 43 847 76 474 68 124 9 528 2 761 31 381 44 718 18 85 90 526 36 399 69 436 51 653 64 370 72 427 66 648 30 357 47 903 94 657 37 219 50 108 87 602 4 592 46 784 78 400 1 825 38 430 48 254 26 752 88 272 16 133 42 699 58 717 86 874 34 205 13 883 35 434 55 669 33 543 25 448 65 565 82 102 67 853 32 91 61 273 75 292 98 372 6 897 3 73 63 952 54 611 71 378 74 595 85 954 84 323 59 258 23 407 79 871 91 314 11 690 92 899 24 622 81 389 12 497 15 388 95 106 73 754 0 627 57 635 8 865 83 400 20 324 70 897 77 564 41 3 19 990 80 905 97 727 99 975
61 365 21 193 71 480 84 769 79 628 51 747 50 404 57 205 83 729 33 766 78 501 81 591 75 155 53 780 73 384 24 17 87 684 63 544 6 890 44 310 93 681 59 223 34 699 60 193 26 446 31 672 80 74 45 949 22 854 52 576 36 1000 7 57 20 240 66 742 91 450 70 407 90 966 30 104 32 829 9 426 14 511 11 8 56 918 74 778 97 380 85 879 15 841 89 678 46 368 40 197 82 711 96 252 54 720 55 10 27 893 48 279 19 410 88 283 37 583 16 534 65 898 69 324 39 579 12 253 13 214 43 854 92 258 72 26 2 611 25 286 0 441 29 343 41 538 10 954 8 734 42 863 86 634 49 192 23 607 64 838 99 921 67 997 77 907 58 849 95 605 47 639 5 284 1 263 98 828 28 320 35 780 18 75 17 483 76 495 62 540 3 727 4 52 68 453 94 324 38 998
0 512 7 584 59 956 36 646 50 804 58 399 39 545 24 689 60 185 18 707 55 764 68 167 98 139 46 334 45 612 21 545 57 235 31 756 28 580 34 124 2 456 90 170 4 678 93 975 76 256 81 279 64 847 69 227 44 812 95 517 23 476 37 847 96 585 78 988 65 386 88 45 43 355 83 924 63 852 22 197 12 492 15 316 29 277 14 419 99 114 66 212 74 909 89 863 80 111 53 51 30 824 17 729 87 898 47 974 20 402 67 223 35 146 49 390 3 399 75 141 25 163 72 493 71 935 54 576 85 233 8 884 94 166 33 279 73 737 38 324 6 50 77 286 52 431 56 911 97 301 41 56 27 906 84 242 40 451 5 680 19 212 92 554 70 701 61 340 9 806 48 687 11 60 10 367 1 624 79 801 82 769 26 546 42 829 86 270 62 368 32 166 51 509 13 974 16 854 91 56
21 532 88 179 41 767 35 57 10 544 8 968 71 282 66 649 72 335 25 532 70 297 34 40 65 527 37 611 95 135 0 17 45 416 39 138 4 830 28 779 47 748 76 461 6 1 14 900 58 166 86 670 48 84 16 877 42 296 11 84 33 620 96 380 32 870 61 382 83 736 98 506 29 72 17 498 44 134 12 554 7 462 77 519 84 211 89 226 64 659 23 3 31 434 81 682 73 524 62 898 15 782 30 582 91 298 79 164 40 747 22 849 20 186 92 849 94 126 57 720 87 670 59 83 56 964 18 40 68 213 50 448 85 784 51 245 36 917 52 603 60 862 55 248 24 1 63 990 43 941 1 211 27 621 9 398 93 26 90 20 78 854 26 259 69 607 75 981 13 655 53 363 99 466 19 852 97 526 67 90 54 81 74 92 3 413 80 991 82 172 5 782 46 116 38 158 2 531 49 789
70 787 87 333 51 374 38 813 53 317 34 870 92 436 10 695 75 521 62 992 69 738 42 324 1 514 71 450 86 973 4 307 68 734 17 125 78 203 91 273 56 916 15 989 93 148 0 460 27 86 95 652 49 686 73 468 96 774 23 611 57 854 94 463 50 613 83 566 46 970 29 447 45 55 89 250 61 506 84 889 88 322 9 197 97 432 5 821 48 732 44 770 47 909 79 893 18 284 81 736 8 58 35 764 25 785 39 22 66 920 32 621 99 936 33 142 40 823 54 797 19 985 58 907 77 347 21 926 90 56 30 424 64 29 76 409 60 401 65 550 41 838 72 62 22 908 67 809 14 654 12 491 85 905 3 376 36 802 31 295 24 109 43 39 28 547 74 994 80 530 13 395 52 131 55 419 16 460 6 497 11 571 98 365 2 696 63 315 26 912 82 911 37 31 59 768 7 837 20 991
86 176 71 855 39 921 82 178 93 164 47 112 19 816 45 530 48 51 35 463 11 24 75 524 78 356 38 533 20 826 66 965 42 449 69 973 9 296 85 866 64 625 5 472 30 614 99 1000 54 567 62 510 23 281 83 638 2 383 16 178 60 732 77 397 70 17 79 24 84 801 96 16 12 302 98 333 59 396 68 6 41 991 32 915 90 819 6 578 22 918 76 808 95 210 26 795 94 412 87 914 21 604 40 189 33 761 46 569 10 627 24 19 55 529 89 209 63 424 25 438 88 412 14 762 7 214 37 823 50 734 18 165 56 633 0 189 57 429 58 222 29 836 4 940 31 42 67 945 72 688 27 378 65 358 15 370 3 336 92 375 43 477 52 317 28 417 44 632 81 384 34 198 73 840 61 872 97 948 8 95 51 147 13 356 1 600 49 460 53 729 74 209 80 957 91 643 36 869 17 949
64 846 4 29 88 941 83 390 49 150 19 196 77 458 51 779 52 248 5 577 62 192 47 141 65 306 63 923 11 373 78 17 40 947 90 61 91 879 53 901 27 835 45 492 23 373 44 604 35 722 84 299 16 527 68 24 95 816 43 558 3 202 56 891 70 172 69 616 74 211 72 378 61 536 8 601 80 205 37 103 94 977 50 791 2 974 57 25 38 877 97 135 24 499 21 570 10 445 60 960 46 236 31 349 75 314 82 461 66 99 93 809 20 212 12 725 67 493 6 351 81 341 14 833 9 667 48 380 26 428 59 257 30 538 71 643 17 253 34 883 28 790 22 859 96 669 7 865 55 166 29 919 89 532 0 789 92 704 32 112 33 75 99 236 87 301 79 556 73 85 58 973 98 743 1 952 76 682 41 173 13 175 54 378 18 414 25 352 15 676 36 940 39 481 42 629 85 565 86 645
29 543 74 222 5 608 24 106 31 983 18 683 9 555 1 324 56 433 0 194 85 103 42 102 98 929 41 581 11 316 15 990 69 544 49 473 28 687 62 741 45 113 3 902 92 833 36 357 30 497 93 887 81 857 13 830 73 504 55 792 87 170 76 404 71 348 97 623 23 663 68 361 4 916 43 729 2 250 75 395 25 2 90 378 16 476 38 209 7 554 78 119 53 726 72 343 83 311 77 92 80 335 44 900 70 477 14 245 67 806 96 668 17 281 6 835 39 415 61 943 99 684 21 998 95 771 50 989 91 382 60 737 94 135 46 788 64 536 84 423 37 855 19 991 34 474 58 439 33 747 10 925 12 498 88 278 27 263 59 708 65 838 57 306 20 65 32 24 40 633 52 351 86 676 35 75 63 385 22 688 8 945 54 714 89 354 51 259 48 893 82 674 26 715 66 281 47 581 79 166
89 13 72 720 21 589 43 14 62 612 54 927 2 889 52 405 61 366 69 982 56 843 91 447 7 593 87 912 15 715 68 645 48 657 17 286 60 909 36 831 4 583 85 609 92 939 23 932 19 781 63 979 44 315 58 865 82 789 5 722 14 444 34 684 26 298 32 410 33 402 47 499 99 366 37 206 22 721 40 766 42 506 18 355 81 613 39 758 57 436 38 777 83 112 13 89 77 611 94 567 12 5 16 691 59 654 71 618 49 522 41 41 80 322 79 937 27 771 88 93 98 314 93 208 45 256 1 674 67 81 46 928 90 248 9 595 30 379 53 199 55 911 51 196 73 913 74 673 84 923 8 556 0 587 66 506 24 916 29 422 86 624 76 6 6 906 65 482 31 881 35 192 28 985 3 749 96 124 64 915 10 231 50 850 95 877 70 656 97 742 20 115 11 110 25 149 78 364 75 592
72 222 1 238 84 335 31 818 28 472 97 531 48 623 44 589 36 770 29 710 0 516 33 32 4 966 16 967 52 822 96 586 20 422 21 158 63 316 47 131 95 304 12 204 2 444 18 484 7 257 40 542 59 16 67 380 76 630 50 54 49 426 34 656 9 61 73 768 87 638 77 837 62 650 57 983 51 702 24 285 91 430 79 121 68 803 55 580 94 297 64 774 90 166 98 783 27 368 32 488 75 711 66 336 61 730 17 591 70 765 25 407 74 468 78 796 42 876 80 152 56 37 93 552 35 629 23 493 60 163 82 24 15 95 69 321 38 292 13 463 6 955 92 713 39 769 30 736 65 77 88 758 41 604 26 526 54 606 3 843 83 979 43 683 11 783 22 839 45 517 81 217 58 128 85 664 46 897 71 760 8 646 19 533 86 254 89 933 5 715 37 373 99 420 14 699 10 678 53 913
97 105 94 280 81 228 87 35 17 736 0 911 24 999 25 74 36 644 38 181 66 626 90 139 46 667 32 866 98 47 69 598 59 77 20 678 13 303 51 681 29 828 75 478 39 57 16 909 47 565 89 434 45 926 31 547 14 844 48 692 67 480 85 354 23 302 27 598 4 395 42 81 21 311 95 192 72 556 18 907 99 157 62 926 61 750 57 220 84 388 41 66 56 627 1 102 37 47 40 3 26 767 8 808 80 64 11 809 73 152 5 532 82 335 19 187 12 842 86 148 9 15 71 959 91 984 2 760 53 694 60 222 74 973 7 646 79 739 88 49 70 432 78 366 92 9 44 876 65 29 54 65 76 194 68 854 77 368 58 926 15 303 33 98 10 156 43 200 30 171 3 645 6 2 96 160 55 368 28 164 35 501 34 10 22 193 93 817 49 290 83 62 50 14 63 521 64 5 52 374
56 822 39 38 3 559 50 287 93 119 8 716 85 492 11 590 51 249 54 466 58 864 53 984 60 208 26 792 9 858 94 733 15 632 33 71 47 488 63 818 4 619 92 568 42 162 30 618 59 990 96 973 89 707 2 969 65 266 25 446 52 745 38 317 84 165 1 402 6 438 28 681 27 465 71 363 90 263 45 479 48 485 20 395 73 961 19 177 67 415 57 456 68 956 91 380 99 219 86 34 77 840 18 569 40 85 7 869 80 588 44 161 69 874 95 496 49 13 10 621 31 597 98 336 72 203 37 311 81 661 14 337 41 512 22 865 75 307 16 755 46 881 12 688 88 890 83 405 62 519 43 396 13 615 74 984 29 71 82 143 61 632 78 370 70 197 36 39 34 449 66 686 76 512 32 170 5 641 35 917 55 966 21 933 64 739 87 875 79 384 24 497 0 440 23 168 97 369 17 794
47 74 83 249 40 240 48 205 77 732 58 314 33 588 37 670 3 773 71 179 32 31 68 460 5 587 59 284 2 139 74 841 87 260 85 910 10 962 45 921 22 495 89 624 41 530 30 174 82 137 11 723 75 260 84 5 62 668 64 594 73 421 57 730 63 578 92 25 78 590 12 723 15 655 80 264 61 510 53 971 24 604 66 668 49 904 25 29 76 640 36 828 94 199 27 763 42 809 26 923 54 533 56 770 1 80 16 630 86 771 43 524 72 475 88 171 34 555 38 977 67 91 14 908 29 281 69 810 39 718 18 631 65 352 17 157 28 231 51 395 8 121 93 102 7 721 90 417 70 157 9 832 98 459 96 836 31 980 35 656 21 245 20 319 55 63 23 137 0 488 97 146 44 359 91 386 13 708 79 664 46 144 4 504 6 491 50 465 81 912 52 553 99 754 60 358 95 290 19 895
53 512 84 358 78 231 48 308 29 839 33 812 51 532 3 448 21 368 94 275 56 22 14 581 59 683 43 751 79 354 1 243 27 979 6 553 50 313 4 165 9 736 58 511 60 448 55 254 38 478 19 237 30 70 49 369 82 475 5 460 16 359 26 837 32 150 41 781 39 222 22 961 17 243 87 763 88 927 93 449 89 451 54 274 24 106 35 109 67 960 62 447 72 195 52 378 97 846 66 214 42 302 11 200 63 988 80 218 76 791 12 672 68 658 95 269 13 928 86 135 70 525 31 84 0 700 46 995 36 870 99 493 77 849 20 968 18 312 74 552 96 875 10 448 73 576 90 639 45 410 15 181 83 327 25 251 8 485 64 988 92 411 44 405 2 712 40 224 81 884 37 390 61 513 7 800 57 26 69 860 28 281 65 358 85 979 91 401 75 302 98 461 23 450 47 473 34 868 71 910
22 771 69 872 46 563 54 327 35 275 19 45 8 172 94 417 11 733 51 823 13 414 78 340 99 583 53 907 32 45 34 569 9 915 43 119 21 234 71 444 77 377 87 710 26 589 88 284 49 842 23 513 14 734 67 936 55 711 2 918 47 172 3 895 95 720 75 503 70 37 44 612 16 544 98 945 56 732 65 389 85 806 48 119 89 576 0 430 42 7 38 947 64 841 92 135 20 366 5 289 81 685 50 894 40 421 80 88 1 713 15 538 66 973 96 134 57 339 82 342 68 770 27 551 97 852 4 142 45 18 6 817 91 467 29 482 36 556 12 982 37 724 58 884 62 125 83 31 93 552 63 166 18 597 79 866 17 686 31 685 84 480 90 24 74 935 24 996 52 137 28 790 7 663 30 535 86 49 72 173 39 775 73 581 25 237 61 416 76 312 60 992 41 285 33 338 10 786 59 869
30 993 69 57 35 298 73 2 58 382 64 307 99 482 8 561 79 734 90 835 77 242 42 440 26 86 39 528 89 532 38 777 63 433 44 811 31 109 52 837 97 841 80 274 1 192 70 720 28 933 41 902 23 716 25 881 76 606 43 125 27 206 33 905 67 780 96 493 46 673 40 77 37 590 75 38 98 689 53 89 66 247 62 187 4 864 88 883 94 851 72 293 2 96 5 122 78 568 61 235 48 951 57 913 18 50 54 9 21 1000 29 507 71 119 22 316 83 133 86 908 9 609 7 512 81 874 95 154 16 897 55 910 12 766 56 71 68 881 10 502 65 307 11 804 91 530 93 260 34 76 32 739 49 868 59 698 36 70 13 953 84 820 50 130 6 591 47 38 85 287 17 502 3 267 74 730 0 309 82 214 51 606 20 854 15 81 14 605 45 588 92 677 60 293 87 257 24 691 19 973
13 242 64 901 29 594 9 165 27 389 19 637 53 107 92 52 30 996 95 461 68 923 67 219 61 688 97 181 65 283 59 121 70 965 91 957 18 719 36 194 3 77 83 169 35 739 71 547 39 779 28 962 48 694 49 452 69 178 56 489 2 926 47 554 7 606 44 648 46 131 88 200 6 490 12 223 85 216 58 81 90 944 24 288 23 323 62 869 57 32 60 512 96 166 33 606 66 392 86 66 11 758 80 358 74 433 82 585 15 505 75 30 10 362 89 265 73 181 87 821 77 14 93 299 79 219 17 363 34 224 1 28 8 74 22 385 94 191 63 560 5 439 20 712 14 276 31 384 52 298 99 202 4 176 78 598 50 437 81 128 45 123 43 152 32 637 37 721 72 847 42 881 51 747 98 324 40 931 25 472 16 68 38 283 21 931 55 770 76 876 41 660 0 581 54 139 26 690 84 388
90 438 28 756 64 717 62 266 37 411 96 753 57 20 80 694 4 348 97 483 41 394 79 956 50 466 44 85 21 56 75 577 0 545 6 685 2 373 29 857 78 577 77 17 9 745 23 778 46 958 55 802 49 735 69 712 1 408 95 890 68 832 20 702 71 989 47 678 76 900 16 894 30 1 53 352 82 980 81 957 60 792 67 323 89 843 88 534 3 538 87 387 35 315 10 729 94 989 11 969 58 299 74 152 73 241 43 137 19 790 85 510 17 460 13 928 83 335 99 444 61 238 63 677 39 872 33 266 91 646 52 666 38 91 70 358 12 75 36 151 84 383 86 467 66 696 26 475 15 908 31 49 98 935 51 120 92 25 27 245 42 446 59 138 65 914 8 230 25 694 7 12 24 392 56 251 93 191 18 600 32 185 45 444 54 242 5 520 40 462 72 851 34 871 22 277 48 387 14 695
79 149 42 291 4 745 59 77 83 832 14 79 10 439 24 978 47 140 61 902 92 600 6 50 99 383 68 764 74 757 50 278 32 661 53 854 17 123 66 358 51 869 65 460 25 935 8 323 84 777 18 182 45 574 72 87 93 763 86 178 55 898 16 276 60 34 70 143 26 838 36 109 89 268 40 538 96 362 9 133 81 365 0 354 39 186 90 898 15 502 76 218 71 720 52 910 48 177 12 874 20 787 67 98 58 409 37 34 3 831 2 734 77 862 7 101 22 715 82 313 30 709 98 614 5 234 29 442 95 687 34 465 78 9 62 905 87 16 94 976 80 552 46 37 73 311 38 496 75 972 19 83 85 454 11 544 27 1000 54 983 1 383 33 958 56 331 41 99 28 918 23 214 49 533 63 793 97 494 21 535 69 371 57 710 88 763 31 668 64 842 43 485 44 863 13 812 91 88 35 692
80 808 94 702 55 189 58 567 24 470 72 692 4 809 28 576 78 978 85 747 59 32 26 904 70 850 34 213 99 184 57 701 41 66 15 459 63 507 27 159 77 524 65 938 91 264 95 904 19 624 20 96 96 587 44 960 25 166 66 803 0 309 71 330 50 232 53 351 87 166 33 807 74 349 21 666 23 38 13 901 64 248 90 262 86 180 46 651 31 455 60 298 32 302 73 540 83 552 51 333 61 151 98 117 40 557 42 304 1 846 22 573 48 464 17 663 12 299 76 944 9 906 49 428 35 644 69 328 89 516 97 279 56 206 10 336 84 73 79 766 92 336 62 446 47 219 3 973 16 1000 67 117 29 970 93 971 88 753 18 36 30 251 11 569 6 828 45 719 36 597 7 870 38 315 8 855 5 543 82 452 39 565 75 913 43 932 37 713 2 635 14 304 68 81 81 451 54 41 52 863
45 829 96 836 13 113 24 855 84 431 95 749 25 257 54 345 36 662 34 642 51 492 32 890 49 521 41 762 83 822 80 872 4 103 10 257 76 849 62 596 7 184 91 163 79 125 21 382 75 995 77 439 50 28 29 559 64 105 59 294 92 300 53 400 31 526 48 151 56 941 61 453 26 96 2 945 66 570 52 557 12 559 6 932 57 436 16 112 38 821 39 540 28 786 23 605 8 55 71 11 82 29 43 47 30 729 5 793 47 640 78 4 85 481 15 51 81 685 88 330 99 849 9 741 40 450 3 134 18 239 20 557 27 882 1 506 65 594 87 430 58 871 44 946 42 723 70 869 55 782 73 660 69 443 35 68 67 875 94 810 93 651 17 729 68 179 37 805 60 493 22 762 14 417 46 479 11 914 63 127 98 472 97 76 72 173 89 11 90 215 19 438 33 797 0 608 74 778 86 468
85 833 14 799 63 621 59 103 83 123 35 673 90 507 0 729 49 558 20 77 97 789 91 810 55 652 5 799 24 71 36 504 61 576 86 608 79 148 94 34 25 843 77 296 6 833 33 289 84 346 68 525 32 527 80 332 9 820 50 382 71 458 46 406 45 17 88 888 40 703 93 958 10 645 76 20 37 594 3 819 18 540 38 476 74 669 56 578 98 320 26 552 65 132 17 397 81 46 57 490 52 845 44 554 16 239 28 410 15 998 47 981 43 738 60 486 8 63 62 619 73 823 92 473 78 718 67 60 13 518 41 830 54 673 95 300 34 45 23 706 64 549 96 574 7 728 75 132 31 613 12 13 4 995 21 154 66 199 87 97 22 603 72 593 70 81 27 978 69 475 53 752 99 857 48 805 1 179 30 314 19 722 39 944 89 370 58 126 82 281 51 794 2 508 29 813 42 631 11 172
67 102 53 847 9 226 51 167 58 878 79 402 93 228 28 761 52 312 7 544 82 660 4 439 21 747 80 763 42 779 22 872 56 683 23 272 37 599 29 683 87 895 76 622 19 580 62 814 75 122 25 905 40 417 43 173 30 399 97 791 92 206 11 243 68 421 38 959 47 187 91 216 16 762 50 369 12 379 57 959 99 132 84 5 86 831 6 219 63 130 36 932 74 15 61 926 39 818 15 197 98 380 33 301 72 876 73 925 55 377 20 842 46 266 90 974 8 528 26 319 34 691 54 34 64 105 77 893 69 901 13 741 0 196 89 903 81 40 83 773 70 447 94 70 66 466 3 663 60 36 71 809 48 525 59 54 65 314 44 616 10 812 2 154 78 436 45 934 41 468 85 547 31 758 1 952 27 864 24 329 49 235 96 718 14 276 32 786 95 836 18 493 5 803 88 983 35 187 17 727
83 692 75 115 59 677 32 984 58 807 13 24 6 30 85 421 25 454 2 136 64 247 94 923 93 950 21 253 16 714 42 137 3 989 56 429 1 414 36 508 30 741 95 214 54 950 78 445 72 262 66 354 88 531 39 832 52 242 89 519 62 938 77 940 60 370 47 390 33 553 67 562 28 398 34 677 48 890 81 476 65 610 12 363 41 402 86 315 97 108 29 848 9 243 45 893 0 33 40 903 79 93 11 57 90 655 51 449 70 476 91 432 8 325 53 262 98 811 22 898 46 687 18 666 61 126 14 90 73 606 57 650 68 965 37 455 76 628 50 922 10 484 82 152 5 229 92 613 38 79 84 92 74 681 17 272 4 187 99 195 87 334 19 779 43 624 31 404 24 482 80 813 7 163 23 755 35 214 27 699 49 527 26 806 69 718 63 412 96 787 20 237 55 588 15 956 44 775 71 5
98 997 65 147 81 704 72 807 11 139 89 10 7 467 48 937 6 266 17 361 79 62 1 752 37 966 21 576 33 930 41 72 82 897 52 48 44 781 83 587 4 315 35 508 13 715 39 274 78 137 95 266 28 909 20 466 29 256 64 632 9 274 56 125 85 740 55 364 90 153 58 516 92 233 97 37 25 841 76 647 24 786 10 775 60 864 57 481 86 975 63 823 67 231 50 26 53 329 38 740 88 199 42 890 59 913 14 774 62 372 87 103 51 927 18 382 46 791 12 644 22 855 93 728 2 338 36 918 70 733 96 561 0 317 84 75 27 609 3 282 75 357 32 193 99 77 66 638 45 4 49 865 23 476 91 926 43 180 74 726 5 341 30 350 68 540 80 134 34 492 16 876 94 85 19 700 71 210 61 940 73 310 47 310 15 747 40 555 31 780 54 154 69 461 26 86 77 998 8 648
46 328 40 270 6 700 4 540 80 457 73 858 18 639 8 948 26 232 48 457 56 771 30 864 27 698 65 955 36 378 90 914 17 393 84 802 67 194 28 763 20 174 2 42 14 470 39 758 74 857 92 74 69 963 71 414 72 280 81 791 54 648 32 352 29 3 70 164 77 81 0 164 21 856 3 359 78 269 59 950 25 473 95 346 38 602 57 827 33 859 45 941 76 819 12 130 24 738 13 861 1 696 79 136 9 232 62 963 64 267 99 464 42 909 87 355 61 283 5 229 15 193 75 391 86 393 55 245 97 588 98 672 96 448 60 605 10 830 63 513 85 138 50 515 43 306 94 520 23 13 52 212 16 805 44 609 35 980 47 130 11 661 88 888 93 545 7 712 66 500 82 635 91 265 83 542 22 348 37 834 53 24 49 172 31 348 89 812 41 275 68 317 19 369 58 639 34 989 51 18
2 248 40 723 32 441 25 639 54 895 93 308 1 998 60 766 81 939 77 891 74 241 41 702 7 332 85 448 47 891 26 783 75 869 95 77 61 3 23 205 35 760 96 753 97 247 38 415 9 286 83 984 99 572 53 411 16 788 79 204 4 197 51 424 82 849 73 507 29 335 13 767 31 940 64 420 42 419 39 254 63 322 6 510 50 645 66 330 28 869 15 696 86 58 89 577 90 736 12 591 43 358 65 706 52 166 5 55 20 235 80 641 58 427 56 632 21 734 24 499 8 122 48 60 19 931 34 810 17 374 0 75 45 512 76 917 37 341 72 748 30 551 59 824 92 333 78 560 10 85 11 763 3 170 98 12 62 104 84 873 46 224 67 531 49 790 91 112 70 923 27 917 87 568 22 855 36 606 69 49 14 621 55 713 33 760 44 794 57 691 88 597 68 322 18 824 71 576 94 151
41 333 69 206 71 599 57 463 26 369 19 796 67 222 64 84 88 393 97 225 6 251 78 284 99 938 96 974 73 599 55 499 53 545 85 345 51 923 56 949 62 852 43 133 8 975 54 201 46 857 60 571 2 73 49 197 5 226 20 623 14 523 17 840 42 514 80 233 25 309 74 552 0 210 87 605 39 297 84 393 27 4 50 786 1 62 89 966 48 969 13 964 30 196 58 287 94 38 86 687 23 735 9 335 83 688 77 905 63 806 75 504 10 8 32 729 11 418 15 677 65 962 3 482 40 76 52 444 18 279 38 310 92 775 61 855 82 235 81 329 91 285 34 102 31 825 76 428 36 958 44 698 59 858 16 113 66 554 72 920 70 196 7 618 95 592 29 576 4 311 22 225 79 327 68 809 90 707 47 595 93 713 28 186 37 573 33 422 35 296 21 40 98 744 24 339 12 353 45 959
67 792 73 194 35 517 16 727 63 594 74 994 75 725 87 101 72 32 94 265 60 726 59 690 7 417 28 118 37 306 98 916 30 828 17 504 93 686 39 559 91 940 70 146 14 451 5 480 62 615 34 735 54 115 10 238 88 841 49 852 80 285 85 157 90 767 84 494 52 868 36 408 96 285 47 48 68 9 38 458 77 440 97 384 21 313 42 386 95 367 26 615 27 26 56 681 23 204 79 460 71 943 2 408 48 393 29 549 19 386 99 435 32 590 50 89 53 609 8 732 3 246 57 124 15 393 61 365 76 929 92 543 44 207 45 814 55 125 89 843 25 670 46 31 20 253 11 634 0 890 86 250 51 36 24 475 4 419 82 625 6 250 78 24 12 557 41 815 31 197 69 541 81 844 18 438 83 131 43 663 58 605 66 468 33 428 13 207 65 464 22 242 1 452 40 362 64 802 9 828
3 886 91 118 38 486 83 734 77 228 7 203 9 251 48 360 29 882 79 243 34 377 93 824 17 803 20 423 13 877 21 753 80 60 99 336 87 500 86 229 69 588 53 495 70 509 4 692 25 173 30 81 27 414 12 57 88 612 36 307 76 752 68 381 65 419 98 78 46 607 64 195 18 137 37 558 31 25 1 367 50 255 22 301 67 33 81 908 28 891 78 183 92 507 74 832 73 817 58 137 49 135 19 622 16 709 95 19 63 275 57 79 44 942 55 80 71 504 47 526 72 228 66 14 40 271 82 439 0 162 52 678 26 228 51 883 90 38 14 41 33 64 42 251 85 726 11 564 97 629 56 247 5 549 15 458 94 659 89 410 23 194 32 53 54 216 62 203 45 417 10 9 41 547 43 386 39 699 8 205 35 857 61 324 6 721 2 943 75 929 60 518 59 238 96 498 84 186 24 18
26 738 82 406 28 484 56 793 2 986 13 293 58 907 67 197 15 277 78 309 71 272 63 761 68 450 75 631 52 619 33 736 9 349 74 227 76 947 21 431 72 624 7 302 69 741 61 816 31 254 79 937 89 627 77 780 27 771 94 631 8 907 81 388 19 487 55 891 20 361 83 459 25 665 35 251 64 383 37 115 45 88 44 533 0 304 60 715 46 589 98 548 42 660 62 491 4 772 30 71 11 925 6 412 18 842 99 654 51 377 96 694 65 608 80 682 5 712 95 614 39 669 32 40 3 333 70 820 97 650 24 282 66 386 57 663 93 646 17 730 87 676 73 493 40 194 49 428 86 765 88 931 22 231 92 567 50 80 41 614 12 971 38 759 29 255 91 83 84 83 10 434 16 224 43 593 53 434 54 172 14 174 36 769 34 392 85 458 59 716 48 391 47 838 1 104 90 868 23 912
24 309 61 759 96 381 25 95 27 990 98 607 76 300 57 878 29 380 72 596 52 225 19 677 21 365 9 496 49 954 44 274 38 776 81 989 15 854 64 326 34 481 82 901 20 279 84 872 5 600 85 472 43 698 89 992 69 895 28 681 32 875 31 906 54 442 2 638 70 697 90 452 4 680 68 610 60 920 58 694 51 576 59 16 1 542 8 29 65 391 45 606 78 445 12 732 97 14 39 276 55 767 13 680 79 16 80 127 41 104 18 199 14 897 46 135 35 613 67 396 93 354 66 737 95 554 53 177 71 200 3 361 50 473 86 9 26 254 23 152 0 447 47 512 33 999 30 102 37 368 17 370 94 117 63 693 36 379 22 541 87 183 6 721 11 32 91 837 83 404 10 327 92 693 74 362 75 287 42 593 73 592 88 271 48 499 56 284 77 343 99 801 16 797 7 446 62 955 40 738
70 225 54 183 82 235 53 425 96 477 48 835 35 173 92 672 95 618 23 833 38 215 62 170 72 296 98 403 8 516 45 703 33 345 76 898 29 458 37 133 6 486 44 429 77 839 21 988 15 381 86 510 43 604 74 822 75 996 5 681 83 314 25 586 90 959 58 458 66 721 7 332 63 222 17 986 64 320 56 674 73 442 81 733 13 310 57 141 39 982 26 427 47 295 87 218 40 210 19 346 91 970 36 412 99 594 34 404 55 775 18 440 24 613 41 434 11 678 71 101 89 225 80 757 22 34 68 750 60 996 69 852 31 493 12 957 1 230 88 351 52 805 59 133 20 946 4 575 61 100 78 44 50 651 28 504 67 709 16 931 14 931 27 20 94 234 10 164 3 975 97 237 84 339 65 55 51 110 79 326 9 713 46 113 32 848 42 366 85 96 30 945 0 604 2 971 49 290 93 40
21 353 36 559 61 473 87 293 31 678 84 633 17 317 35 50 81 557 70 659 22 539 5 78 14 617 37 563 3 54 67 200 26 793 9 889 40 223 82 244 33 501 12 644 83 200 50 526 95 165 42 49 98 599 75 688 13 393 60 193 65 182 47 401 68 499 94 317 93 71 41 405 85 785 97 713 43 372 58 587 76 854 86 386 64 124 29 159 90 384 78 909 6 826 23 988 69 756 54 350 80 448 27 333 24 837 0 466 53 945 89 432 57 700 28 745 72 891 99 871 59 458 32 75 25 851 91 309 1 448 77 998 55 211 44 474 45 839 2 417 46 942 71 355 18 668 74 344 38 716 63 793 15 379 48 349 7 593 16 252 30 924 56 711 20 328 4 99 66 787 79 714 11 734 92 355 49 737 39 859 88 489 62 106 52 569 96 189 10 286 73 350 8 573 34 957 19 41 51 399
44 981 53 750 33 663 4 958 72 161 67 490 18 664 79 833 7 543 32 735 20 657 40 892 27 966 61 137 87 437 0 453 50 315 1 169 58 851 97 211 89 440 13 562 60 795 16 420 62 194 3 611 9 467 99 442 30 268 78 782 92 62 24 994 15 759 35 221 94 675 6 529 90 147 73 171 57 587 29 866 36 575 85 870 77 204 5 864 52 828 12 655 68 547 95 181 66 432 22 707 69 478 84 397 98 406 21 962 41 967 81 906 23 746 47 201 76 341 96 932 70 602 86 742 54 597 38 508 59 360 46 608 75 685 45 854 43 813 51 72 56 625 91 49 49 752 37 31 19 143 42 805 74 563 34 966 31 380 39 15 63 70 64 652 10 98 48 531 65 725 83 272 80 689 71 423 88 68 11 179 25 729 17 768 26 787 2 400 55 522 82 516 28 597 14 716 8 123 93 963
53 338 41 404 89 87 80 258 11 821 4 511 79 13 9 133 54 623 7 665 48 478 99 129 50 42 28 840 51 90 92 867 52 554 21 135 83 459 84 664 65 621 81 789 57 291 36 482 18 276 34 729 24 890 33 356 66 633 63 732 25 623 3 859 31 576 86 835 17 815 5 809 91 763 60 456 37 748 38 550 74 381 22 764 6 628 35 757 93 288 19 35 10 515 62 520 43 713 95 252 14 371 96 569 70 609 45 779 76 831 20 351 73 215 61 908 82 919 77 105 59 281 69 798 46 326 30 10 87 266 16 906 58 255 39 681 68 149 0 383 85 46 90 899 78 511 97 756 72 227 47 791 42 619 15 337 71 545 94 14 55 679 29 106 98 508 23 454 40 451 12 392 13 721 26 777 32 994 8 750 1 775 44 238 49 760 67 661 2 139 64 636 75 372 27 348 56 291 88 886
48 368 83 224 34 472 84 832 22 971 68 676 69 686 94 149 8 63 86 365 63 143 3 778 17 662 16 509 4 443 62 26 32 439 37 642 33 844 64 94 59 679 80 865 77 414 6 816 47 195 87 244 66 700 21 453 55 602 85 726 50 77 61 934 52 39 15 511 0 54 31 545 42 243 99 769 57 65 27 161 90 153 74 493 51 986 96 230 13 83 39 138 35 690 95 985 46 35 98 387 20 885 53 881 65 11 97 220 71 567 18 587 23 630 12 657 5 891 72 866 91 47 11 499 19 3 38 267 2 351 10 984 58 195 67 963 1 885 14 38 70 272 60 95 43 941 24 315 45 167 7 952 89 427 44 476 82 855 25 753 79 32 40 400 88 616 73 870 9 827 81 368 75 445 28 683 26 260 93 462 56 469 76 318 78 305 92 239 54 584 49 730 36 475 41 983 29 965 30 824
66 987 25 215 4 24 94 996 60 846 15 653 47 359 28 906 29 248 32 512 98 566 88 20 70 276 35 237 22 177 68 497 96 441 46 268 40 935 41 699 93 1 80 745 34 598 26 92 37 771 81 679 44 657 23 486 24 832 76 135 16 174 12 558 73 995 49 209 52 75 31 948 75 753 55 253 57 777 30 690 38 695 9 897 54 25 3 247 45 59 91 687 2 875 8 558 92 875 61 401 74 446 79 720 33 922 65 676 59 490 84 162 50 769 42 614 11 224 18 668 14 802 19 902 83 243 62 128 82 271 0 559 89 568 21 475 87 529 36 208 99 600 58 19 86 405 71 339 67 542 69 925 27 880 48 728 13 220 20 698 77 220 51 605 1 728 43 965 6 658 7 580 85 196 72 300 78 39 10 177 53 883 5 240 95 396 64 174 90 207 97 962 39 893 17 486 56 880 63 788
6 443 94 650 68 879 48 986 61 556 97 683 38 912 47 435 57 24 0 181 21 6 86 704 87 495 25 859 43 872 93 495 46 582 41 909 74 209 58 476 66 633 26 131 18 438 59 421 69 842 50 253 71 512 44 136 84 79 24 537 72 121 99 100 32 354 89 287 92 219 88 457 3 730 90 404 98 60 7 613 39 958 15 641 13 510 16 451 49 226 85 184 51 218 30 426 77 178 12 955 2 29 79 231 73 243 62 425 60 979 5 200 27 961 11 893 9 480 42 359 10 499 91 292 75 902 78 263 81 507 37 923 28 944 80 357 95 553 96 443 22 604 20 782 19 383 29 330 55 327 67 25 34 984 14 263 35 35 45 313 64 1 83 882 31 316 36 34 40 105 70 117 17 144 33 237 54 453 1 899 56 92 76 321 65 268 4 500 82 563 52 824 63 689 53 282 8 81 23 371
99 39 52 563 49 390 28 275 80 735 10 411 4 503 31 117 94 892 59 301 75 278 83 233 36 904 32 437 85 769 8 440 34 391 50 270 1 848 22 207 44 737 15 491 69 736 39 260 19 526 18 972 98 333 77 284 64 105 54 183 82 372 71 726 57 895 60 696 95 166 62 120 67 57 2 631 76 936 81 492 74 972 43 13 12 367 26 550 13 842 56 930 97 409 91 821 20 601 5 149 55 959 78 651 27 354 6 513 89 447 11 67 25 892 51 25 88 230 23 430 73 95 41 768 42 627 46 146 58 452 21 759 35 238 40 736 7 385 84 84 17 207 79 912 29 387 63 315 45 507 53 619 87 244 9 108 61 248 92 429 16 316 30 456 14 210 86 501 65 563 24 305 72 295 33 962 68 260 38 566 48 260 93 803 66 86 96 88 0 283 47 307 3 812 90 691 70 804 37 928
17 316 97 524 99 272 83 415 52 125 16 276 20 372 79 69 21 369 96 726 25 994 71 620 57 538 12 459 89 44 7 816 41 153 50 639 9 194 33 589 82 633 86 431 70 291 68 831 30 986 80 802 5 247 0 518 84 730 19 545 76 307 46 532 38 565 62 36 85 502 66 819 34 989 45 635 27 288 88 240 95 118 54 373 3 739 26 230 56 160 47 257 48 833 94 441 1 743 40 447 59 517 36 96 4 263 14 665 90 38 73 334 13 456 22 763 98 349 93 69 53 705 8 36 2 247 69 583 58 529 24 384 37 78 60 698 49 321 65 364 87 363 15 383 35 702 91 262 67 918 81 704 32 498 11 550 61 846 23 684 77 762 64 668 31 779 63 992 51 762 43 807 72 865 29 571 28 28 75 71 92 151 42 70 18 999 55 329 6 541 44 622 78 372 10 469 74 21 39 527
88 324 87 668 29 279 55 671 69 134 49 883 44 16 46 725 20 61 35 183 57 102 30 564 18 861 74 652 25 530 41 207 76 214 80 366 62 264 24 139 64 937 72 947 34 58 71 99 0 87 92 43 38 328 28 220 2 873 56 709 11 740 6 703 68 234 19 207 70 642 12 132 42 97 99 209 17 133 9 248 40 851 96 599 95 237 48 566 93 893 60 913 67 260 78 363 61 391 31 705 85 223 45 409 65 731 84 257 94 266 82 418 5 213 1 662 4 812 39 647 26 453 13 996 83 122 23 628 16 687 37 872 43 159 59 521 7 452 21 404 89 113 53 688 66 273 33 906 98 183 86 477 79 437 47 449 75 222 50 295 8 489 10 5 3 443 15 986 36 15 51 974 58 835 63 294 52 29 14 591 77 830 91 104 27 251 54 576 22 177 32 723 73 927 81 83 90 659 97 235
68 378 3 672 64 368 55 254 70 92 71 133 90 913 75 87 56 594 84 758 97 156 12 543 52 208 86 396 30 143 14 242 21 25 60 117 88 760 77 644 35 515 85 665 22 576 72 166 67 736 15 268 80 415 8 617 43 510 81 228 65 777 20 806 98 840 83 673 94 261 89 639 57 454 13 924 5 774 74 797 78 272 53 477 4 794 0 399 92 296 11 581 66 144 25 164 9 212 10 92 34 662 29 142 7 746 61 128 18 361 47 315 91 775 39 252 95 654 96 33 41 664 32 384 44 125 42 437 62 282 87 18 76 709 63 24 24 988 33 609 36 410 54 918 28 978 17 314 40 107 45 508 27 605 51 393 46 872 38 453 16 677 58 622 79 641 73 650 82 56 59 193 19 794 23 444 99 421 69 731 31 499 93 327 49 273 50 827 2 835 26 533 48 475 1 745 37 820 6 11
37 483 41 58 34 273 22 460 89 924 87 241 64 980 21 728 48 851 82 23 69 365 70 409 50 71 5 38 94 677 61 938 38 872 88 232 55 673 30 701 84 917 52 990 19 793 77 71 32 981 6 824 12 287 20 337 49 119 42 513 36 453 80 726 65 341 56 323 53 144 86 612 96 931 74 694 90 145 25 257 14 534 2 824 71 10 43 180 66 223 58 210 3 750 81 660 47 302 23 383 45 816 4 809 11 476 97 370 63 605 44 341 13 329 35 163 93 214 59 255 33 947 17 21 10 934 85 524 60 216 68 63 92 874 76 834 46 883 28 493 54 726 18 66 8 858 57 82 72 580 99 745 1 896 40 708 67 135 62 99 9 158 78 668 0 598 27 277 24 461 26 649 75 972 39 126 31 79 91 16 98 523 15 760 95 3 83 618 73 513 51 289 79 359 16 346 29 83 7 105
80 855 31 489 11 343 43 375 24 219 54 72 58 654 76 668 75 87 37 506 7 717 70 220 92 317 82 699 38 20 5 612 6 157 86 408 12 983 68 12 67 452 30 540 16 371 90 531 56 706 28 69 34 747 8 585 62 669 91 185 40 560 51 910 83 219 39 160 52 231 53 20 29 805 73 367 96 684 32 883 77 512 93 318 74 716 89 497 94 925 33 839 72 600 35 59 64 831 1 315 19 693 66 645 57 252 13 515 9 785 97 850 60 277 0 160 63 384 23 377 55 592 85 431 95 372 87 428 3 125 71 516 2 387 4 742 61 133 20 794 26 98 47 776 84 278 25 589 17 895 42 47 22 835 88 892 65 925 44 470 69 88 81 166 41 897 99 700 46 84 78 552 10 297 59 250 48 591 79 176 36 235 49 379 50 466 27 593 45 203 98 296 14 230 21 315 15 447 18 15
65 565 79 934 41 453 25 591 26 933 71 955 21 20 98 947 14 939 86 959 35 591 0 697 32 572 49 909 63 974 73 685 67 166 68 215 17 71 50 486 57 917 82 449 4 138 39 277 12 433 29 362 64 530 58 390 80 837 24 527 16 462 89 917 74 474 81 678 34 808 7 854 78 570 19 348 88 197 38 976 99 489 51 635 96 355 97 287 62 198 87 884 42 889 28 556 10 351 43 949 44 39 1 564 90 42 60 647 54 487 37 794 52 384 94 118 6 907 77 121 20 619 9 517 45 6 31 307 85 273 76 622 18 319 59 623 91 545 48 452 3 991 93 426 27 97 8 325 92 956 53 68 72 442 11 878 15 134 56 510 83 220 5 269 30 998 75 685 55 435 61 917 66 511 69 350 13 579 47 34 95 436 33 406 40 39 84 778 22 465 36 28 70 732 46 171 2 942 23 662
88 549 51 870 40 790 82 277 27 944 96 952 86 270 62 78 58 565 3 457 7 664 72 997 29 895 71 3 98 135 46 144 90 107 79 529 22 765 87 797 67 29 92 265 20 169 61 553 69 370 55 664 16 836 91 151 36 993 9 528 73 58 18 497 95 2 4 520 5 645 38 381 8 312 39 80 93 781 24 95 1 427 80 216 63 5 85 455 17 181 11 612 50 95 48 599 59 215 68 422 15 719 53 332 78 996 77 984 14 228 43 710 26 523 2 507 97 187 94 685 64 42 66 586 70 206 65 138 0 149 49 916 74 354 44 367 19 758 75 26 42 918 60 524 37 295 10 438 54 175 47 959 45 363 21 851 30 304 35 591 52 530 76 143 84 967 33 373 32 563 41 666 13 43 83 936 89 588 31 505 28 969 99 995 25 884 56 572 12 38 6 717 81 178 34 448 23 671 57 661
43 831 19 897 41 172 53 456 8 6 70 144 52 603 24 353 26 139 60 53 14 600 83 443 59 185 4 753 66 74 96 606 69 974 21 291 16 641 22 651 20 713 90 93 73 116 29 982 94 404 77 538 46 495 55 479 23 580 58 894 44 121 64 421 76 533 68 106 62 731 34 208 78 595 74 890 61 861 92 545 17 59 71 325 98 58 18 104 36 640 87 817 37 804 63 834 42 89 35 320 54 947 25 133 72 711 31 563 15 630 7 121 99 933 27 89 30 380 3 268 95 944 12 412 40 868 49 522 32 950 79 920 47 248 84 336 75 394 67 904 45 808 10 627 91 253 65 32 11 179 9 914 51 922 82 361 56 272 13 797 6 504 97 932 2 139 39 144 81 338 57 646 0 796 38 296 5 34 80 228 85 569 33 152 88 393 28 748 89 899 86 792 93 652 50 135 1 6 48 995
81 305 93 623 34 433 53 460 26 207 33 528 74 926 71 477 88 499 36 110 20 492 77 875 75 367 42 580 39 479 99 81 28 421 8 932 14 809 55 63 83 993 64 928 84 378 37 62 6 644 62 643 65 739 48 619 87 749 51 28 69 281 59 614 76 825 35 912 27 212 5 838 82 236 72 420 49 655 11 700 73 608 70 796 52 538 60 808 45 802 58 211 46 83 32 83 92 196 67 287 40 803 98 410 78 756 61 168 4 636 3 979 79 172 30 517 85 176 12 560 90 715 13 890 91 621 38 909 63 209 22 810 2 885 23 775 43 239 56 494 10 178 29 939 1 677 86 911 19 703 44 713 15 325 24 805 25 809 57 715 17 84 16 724 47 700 96 77 80 345 9 808 97 194 66 611 7 942 21 862 54 702 31 433 68 36 94 846 89 631 95 675 0 75 50 424 41 920 18 602
96 630 74 514 65 788 71 664 35 205 36 203 22 31 98 240 23 628 10 935 82 919 16 261 40 249 53 384 61 225 89 485 63 363 6 469 91 384 7 377 76 189 86 345 18 785 5 716 55 642 59 83 84 898 60 165 11 499 30 758 17 688 64 891 48 476 62 524 93 880 4 221 1 276 75 484 99 133 9 667 8 539 54 932 38 320 78 996 66 134 27 181 67 926 88 628 70 565 0 298 73 99 34 242 50 878 68 380 83 796 43 604 28 203 24 534 77 186 32 887 39 270 29 463 57 330 21 663 69 60 3 713 52 186 87 534 41 991 72 237 95 926 14 901 49 222 31 25 80 344 33 21 13 320 94 888 81 462 47 416 92 293 51 100 19 94 37 737 56 509 79 162 2 772 45 189 26 633 46 617 42 844 90 340 44 799 15 401 12 386 85 888 25 180 97 380 20 198 58 681
34 474 42 260 5 926 65 474 23 329 68 897 95 172 83 660 52 930 19 453 10 855 11 788 87 254 84 350 64 989 75 355 58 893 20 6 24 773 28 67 69 106 59 675 15 290 33 233 48 75 25 70 41 4 18 692 30 687 35 578 67 665 36 968 63 856 74 787 13 889 99 454 91 856 16 161 92 319 3 940 96 248 0 695 31 643 56 868 71 524 80 812 55 956 50 316 53 874 43 622 78 891 39 18 27 449 29 221 86 427 6 874 12 158 61 427 98 972 81 845 40 881 7 150 8 870 60 487 37 726 90 136 66 419 22 46 26 8 14 84 45 477 72 122 76 128 93 188 85 415 70 549 97 787 44 803 89 456 46 408 32 297 73 268 77 337 2 567 88 282 82 837 1 712 79 506 51 899 54 348 49 677 62 721 94 38 47 93 4 930 17 60 9 663 57 717 38 975 21 756
46 595 92 510 54 235 71 713 14 476 4 919 20 839 62 513 69 311 15 758 50 252 45 554 21 286 43 909 79 645 42 684 2 544 81 583 99 111 93 6 98 246 17 125 58 244 41 75 89 546 90 962 78 687 38 873 56 184 53 847 36 738 84 198 91 854 60 219 37 276 48 647 77 312 34 435 40 470 96 342 26 460 19 986 97 828 13 399 68 532 39 197 7 297 88 375 80 57 59 990 66 226 3 578 25 436 1 186 65 893 30 231 47 529 61 897 52 811 5 882 9 773 28 58 72 336 0 567 87 910 74 369 24 220 51 310 23 721 70 422 29 305 33 943 18 13 85 538 12 141 22 434 63 7 83 800 11 306 31 515 8 232 35 398 27 192 86 217 16 881 67 271 55 420 44 322 95 319 49 919 57 193 94 541 73 672 32 554 6 21 64 995 10 837 75 649 76 591 82 130
37 778 53 754 54 516 55 232 63 64 79 803 78 713 24 272 10 516 21 970 65 91 94 516 97 705 7 940 81 930 98 64 6 352 72 888 67 308 58 406 39 472 20 615 88 14 99 468 64 120 48 579 80 652 51 230 91 376 71 953 40 130 35 680 13 392 95 452 73 579 29 29 59 904 5 863 44 70 23 925 46 431 22 695 34 138 0 598 11 880 70 91 16 158 74 930 32 46 36 41 76 314 9 113 92 280 25 398 60 236 89 395 30 631 12 225 84 891 69 948 8 60 96 812 87 584 17 796 28 102 3 592 43 882 26 906 86 26 77 157 61 864 31 932 1 619 68 683 45 417 56 422 19 801 62 520 66 239 33 365 14 406 90 661 18 330 4 990 82 531 49 671 27 937 83 223 41 25 93 504 52 252 42 394 57 819 85 455 15 29 38 34 50 385 2 170 75 484 47 955
54 224 12 263 40 41 19 979 4 149 47 154 8 829 7 902 74 656 38 333 79 665 51 834 98 829 99 834 42 16 97 489 13 709 72 158 16 601 70 828 17 619 27 803 57 148 88 538 37 419 84 877 81 781 93 805 89 101 68 278 9 246 6 693 83 279 21 809 56 951 55 875 96 240 71 351 1 817 29 924 25 129 43 497 58 321 32 208 45 958 26 722 20 8 23 422 91 794 10 440 35 654 36 446 78 393 22 608 18 14 76 274 59 422 53 475 46 301 86 482 64 965 30 696 92 164 52 811 49 867 73 567 75 542 82 331 11 993 3 104 41 947 14 123 87 848 94 534 28 258 69 1 80 382 62 67 24 709 15 825 90 558 63 1000 61 678 33 160 48 734 95 65 5 368 67 589 50 818 60 156 34 408 65 716 44 110 66 220 85 722 2 784 31 344 39 790 77 200 0 325
75 308 57 215 61 949 3 87 81 105 4 696 92 88 10 514 78 568 24 15 80 900 36 167 15 53 88 187 54 740 71 503 21 694 60 355 42 484 59 903 62 49 79 900 35 954 1 433 70 203 5 462 98 508 97 795 90 98 12 257 84 283 7 29 30 987 85 201 20 900 69 924 94 432 86 587 31 168 53 439 11 385 73 59 99 817 17 442 19 651 93 628 46 869 82 863 28 935 83 611 65 175 55 557 38 593 29 560 51 976 2 330 13 232 39 313 87 141 40 317 56 733 32 565 26 986 34 985 49 981 66 970 23 292 45 431 25 449 77 28 58 636 33 115 74 325 14 843 96 976 91 784 50 813 67 503 27 187 89 523 63 938 72 579 64 133 41 401 44 236 52 403 6 669 37 62 22 274 43 843 68 706 95 987 9 934 0 661 8 609 47 115 48 508 76 567 18 105 16 554
75 976 76 543 91 378 85 90 43 14 92 651 12 948 29 548 24 981 49 553 17 892 53 528 34 341 7 600 90 665 47 137 33 664 99 138 5 13 45 327 82 93 11 430 13 311 15 826 54 383 79 30 4 405 46 407 74 972 3 138 10 126 67 179 89 601 19 734 39 118 26 794 73 323 83 655 98 475 56 914 84 336 95 605 30 356 97 105 81 588 64 382 40 353 63 215 0 688 18 552 38 517 80 530 35 20 50 224 42 504 71 620 27 973 23 827 48 521 87 619 94 410 44 559 61 289 41 373 57 272 51 176 55 378 1 453 70 46 86 731 31 159 62 318 66 379 20 248 22 253 69 155 68 626 37 865 25 447 77 81 88 784 36 761 59 663 28 522 65 908 72 947 32 888 9 855 14 53 52 256 21 937 58 217 6 130 96 228 16 940 78 660 93 402 8 646 60 60 2 128
91 59 10 554 7 220 38 637 34 776 96 949 51 117 9 890 75 652 62 700 92 544 78 922 80 331 36 186 12 129 74 628 97 472 54 916 47 580 18 78 49 849 39 602 83 737 50 421 61 423 33 452 46 371 5 236 77 825 72 126 87 455 24 750 84 944 64 210 6 536 58 425 2 636 22 281 3 79 4 354 48 598 65 173 15 943 81 222 13 103 68 78 69 591 63 740 93 357 37 55 60 696 43 181 89 878 90 852 85 134 66 301 14 933 1 883 99 820 76 81 11 90 20 900 94 712 86 404 31 902 88 965 41 605 16 632 98 452 8 463 70 279 44 982 0 74 52 383 19 930 26 122 23 399 53 241 40 707 71 526 95 887 42 288 67 32 27 48 79 993 55 275 73 11 35 371 45 689 32 380 57 889 59 199 21 898 28 650 17 89 56 134 82 435 29 729 30 881 25 237
98 354 92 419 57 762 12 98 55 63 37 461 83 555 27 168 2 655 59 784 88 163 81 301 31 537 34 763 4 128 76 948 22 244 60 938 7 628 25 619 36 847 93 565 78 631 58 163 99 163 96 375 65 480 11 639 16 547 43 560 35 837 84 308 19 156 1 282 28 795 87 748 33 55 73 813 40 527 29 878 10 715 61 415 14 658 49 885 30 799 94 563 77 819 8 291 86 557 38 533 72 14 13 723 47 338 23 672 50 866 42 432 71 234 91 932 48 905 46 685 79 889 95 215 62 760 9 225 41 940 44 519 90 918 89 814 68 830 97 681 74 898 63 799 70 799 52 345 82 69 51 252 39 710 15 86 53 990 69 363 66 454 56 33 32 884 24 109 67 991 64 818 75 694 3 626 20 788 26 879 80 862 6 913 54 962 21 154 0 101 5 136 85 904 17 454 45 176 18 773
15 505 30 334 31 727 67 735 3 782 70 106 50 614 29 84 87 881 76 479 72 181 90 23 5 301 56 225 48 418 42 29 40 201 64 495 21 302 74 981 98 227 51 12 55 237 89 970 73 193 75 61 14 423 1 878 33 578 88 284 19 964 7 548 66 156 81 448 60 732 28 194 65 414 37 791 78 435 6 89 2 29 35 577 94 28 69 67 91 541 24 154 25 621 9 16 16 725 80 899 18 24 63 997 93 949 4 765 39 649 68 970 12 75 96 108 61 163 77 661 34 64 58 852 20 470 44 776 45 10 23 883 95 851 86 628 52 306 36 851 92 824 99 561 54 118 82 554 71 150 47 99 62 801 27 199 0 719 26 754 11 966 8 306 17 222 57 622 13 868 32 921 49 79 43 37 85 123 41 803 59 973 53 43 97 53 38 35 83 786 84 637 46 567 10 419 79 969 22 546
66 286 33 322 96 271 58 870 12 407 89 876 78 704 75 300 40 407 1 172 84 558 55 39 72 441 80 744 65 540 47 685 6 278 18 697 42 329 68 729 51 894 86 46 2 825 44 659 91 636 63 52 30 797 41 446 28 344 64 940 79 793 5 542 26 511 49 905 8 526 23 508 48 245 50 868 82 550 69 576 60 698 4 238 14 381 32 42 53 257 3 969 85 984 10 157 16 389 52 731 93 653 71 96 39 991 73 121 20 162 7 721 9 187 13 404 38 553 76 704 74 137 59 466 45 537 54 318 17 767 67 171 98 704 77 641 99 171 70 582 36 436 21 389 31 405 27 200 90 609 94 776 19 675 22 481 46 540 97 961 24 23 56 275 0 639 11 6 92 963 34 135 29 701 61 914 87 501 88 70 81 261 25 775 83 261 35 744 37 811 62 373 95 779 57 37 15 113 43 399
13 989 14 270 19 334 84 126 48 486 25 671 81 893 65 100 73 19 85 675 26 510 31 319 40 983 5 628 15 241 86 625 56 190 49 806 52 686 57 768 75 310 6 406 3 914 37 94 27 73 69 228 60 564 1 631 89 575 97 138 94 542 91 842 64 113 80 224 66 551 32 447 7 416 12 14 9 37 43 44 23 316 54 981 47 968 36 395 51 464 71 442 29 913 33 499 79 363 22 280 39 385 20 609 95 930 58 769 77 198 72 826 61 240 17 368 90 344 93 224 16 95 34 342 67 146 2 792 92 96 0 216 50 996 28 772 62 239 99 889 68 381 74 849 21 474 59 241 87 470 42 959 83 320 38 722 24 634 88 288 98 366 10 474 30 801 41 271 70 404 82 130 53 220 96 751 45 927 4 354 63 603 8 541 35 455 55 870 18 505 46 211 11 505 76 250 78 809 44 89
29 135 50 557 86 994 36 802 1 298 99 381 10 118 64 120 79 594 22 231 9 224 53 381 5 988 57 872 67 220 59 632 98 250 26 69 19 968 62 192 49 449 97 700 7 568 88 800 20 564 30 270 58 984 80 687 82 741 75 857 73 202 42 371 84 220 65 21 2 495 27 425 15 280 0 611 32 986 72 123 8 506 71 597 63 24 87 518 81 385 69 358 41 556 89 79 45 695 31 575 34 959 21 826 94 11 55 635 25 804 46 711 54 688 96 280 93 850 28 298 43 435 76 579 16 722 37 844 56 89 38 710 74 688 61 699 78 695 77 272 33 735 66 451 23 819 44 937 52 909 60 823 70 376 68 808 92 470 11 680 90 647 48 236 39 140 95 881 4 560 13 451 91 155 18 61 6 376 17 794 40 867 3 973 83 325 47 114 24 615 85 226 12 188 35 331 14 250 51 707
50 11 89 568 88 233 76 708 56 363 16 358 78 99 90 547 63 141 17 954 47 413 71 1000 70 438 3 519 10 803 36 32 61 21 28 832 13 265 40 110 41 977 85 1000 59 719 27 255 57 999 29 715 77 307 58 808 53 104 9 801 80 448 97 414 72 66 42 639 25 540 93 506 94 117 11 801 66 527 60 55 0 510 96 824 37 735 8 849 86 888 1 148 52 640 21 60 24 293 82 262 98 537 75 550 73 805 5 325 22 131 69 490 14 710 99 419 39 50 4 154 68 321 26 179 95 622 43 352 87 85 15 417 34 427 23 425 83 509 19 293 65 643 12 927 38 884 79 286 91 774 45 857 84 625 48 231 62 512 18 425 44 685 6 761 51 265 67 153 92 729 20 917 35 706 49 827 64 53 30 180 33 578 81 172 31 27 74 253 46 824 32 789 54 538 55 226 2 499 7 870
24 95 39 951 80 974 7 6 5 413 54 983 82 535 90 211 29 949 73 469 9 470 4 954 92 409 71 181 35 251 30 228 56 938 76 165 83 816 93 950 6 897 1 483 67 781 34 163 68 915 40 724 97 683 32 680 27 885 60 221 11 904 19 571 13 575 77 98 96 865 44 625 52 909 25 969 51 422 26 163 53 544 31 410 38 214 23 636 3 212 98 757 17 956 22 930 21 122 88 512 65 969 74 958 46 934 72 388 86 129 15 705 61 779 12 275 81 74 33 933 94 337 59 56 63 182 57 526 50 545 58 962 70 746 42 603 95 247 87 78 91 902 2 173 45 678 20 561 8 733 28 875 10 18 55 351 49 727 47 918 48 255 62 75 36 354 14 584 16 847 78 755 18 272 75 340 43 720 99 414 37 17 85 50 79 395 66 957 41 872 69 170 84 49 89 68 0 467 64 778
99 464 25 4 31 461 2 349 17 363 27 478 51 22 75 722 53 408 96 645 46 962 12 926 30 667 19 216 15 678 69 311 55 88 23 260 58 446 85 511 76 606 68 34 98 732 61 537 57 223 90 514 83 852 73 99 88 163 20 979 21 395 22 527 80 556 32 757 82 549 86 288 24 836 33 245 29 173 16 294 54 810 11 205 34 999 43 669 93 892 89 966 6 593 47 536 10 454 9 418 79 897 94 766 81 657 65 738 26 216 44 815 42 855 50 281 63 724 4 973 8 675 49 148 48 451 5 961 36 805 56 478 18 995 67 208 59 867 45 987 74 246 84 978 64 363 7 265 3 947 91 968 92 637 39 575 87 248 52 407 77 917 28 331 95 259 78 221 71 253 0 115 97 624 35 559 1 602 60 95 37 997 62 668 40 333 41 633 70 561 66 42 14 706 13 691 38 762 72 83
78 933 70 364 8 326 45 235 58 128 29 438 54 130 9 969 26 281 46 751 44 422 52 984 90 664 23 969 64 153 55 577 24 551 76 256 39 289 47 166 75 922 49 504 69 610 68 965 42 117 48 241 96 120 5 655 71 685 79 312 38 592 17 764 34 862 57 451 99 896 51 965 97 332 89 264 10 39 95 822 41 158 60 370 22 959 62 910 83 284 98 130 43 495 85 396 63 745 87 870 74 21 1 896 18 499 59 312 33 953 84 75 93 23 12 806 77 548 67 627 53 906 21 529 6 623 2 103 11 451 94 364 91 640 20 988 0 428 92 619 35 39 28 394 4 295 14 341 19 616 31 758 61 972 82 336 27 17 30 644 13 256 15 696 25 922 40 376 73 794 88 835 56 228 3 1 7 944 37 492 86 298 36 859 32 230 16 602 65 84 80 480 72 94 50 860 66 843 81 739
47 243 0 211 55 279 95 312 23 815 87 780 14 371 64 939 54 125 90 464 42 394 17 131 62 969 93 162 36 363 8 659 89 139 76 621 38 552 58 965 28 338 40 775 92 997 85 171 61 709 29 590 39 315 12 804 81 852 99 622 77 692 22 319 94 182 33 692 96 408 69 238 71 764 68 729 26 582 53 882 44 602 30 150 88 159 15 167 84 518 5 457 97 421 2 709 4 905 13 234 82 569 51 434 72 650 41 364 6 809 25 975 74 962 48 539 3 504 60 845 83 122 32 342 19 71 52 107 66 168 86 857 34 809 27 104 9 273 18 211 70 469 57 887 98 784 16 678 1 588 78 932 11 748 10 24 37 298 24 17 75 384 20 149 49 626 45 277 43 700 63 935 50 818 31 242 80 369 56 939 67 462 46 473 35 330 79 969 21 184 73 900 65 102 7 112 59 29 91 992
83 394 4 923 11 90 62 781 58 594 33 468 74 245 92 532 69 624 40 476 2 88 3 188 75 869 43 772 50 233 37 520 70 229 29 803 8 277 21 536 9 88 49 764 82 466 45 275 54 410 73 266 1 204 68 38 35 595 16 371 56 207 94 284 63 402 26 279 52 547 96 609 30 909 77 412 41 94 53 900 99 548 20 40 64 579 79 945 25 204 61 449 95 776 15 49 71 119 66 228 78 45 14 47 87 64 0 664 72 672 51 951 91 588 93 782 48 46 28 164 32 276 88 472 65 236 67 494 6 751 31 739 97 779 24 583 98 453 10 330 89 970 38 73 60 790 84 16 18 341 42 630 81 296 90 18 13 652 19 979 36 72 59 190 47 430 86 625 34 695 76 684 85 820 55 113 46 86 5 16 57 578 22 36 39 725 7 833 17 496 80 972 44 972 23 882 12 831 27 955
79 205 75 626 61 566 22 790 24 664 56 473 94 924 58 245 15 582 33 401 89 696 74 785 86 602 11 94 96 53 65 531 2 777 23 12 38 993 10 77 30 410 18 629 27 548 51 847 98 217 14 515 73 30 64 585 97 173 26 616 47 473 57 152 82 409 60 303 3 126 66 55 13 936 77 894 9 971 99 698 95 617 34 923 25 930 69 170 52 546 71 520 8 613 50 184 43 393 85 484 0 21 17 656 67 446 5 216 92 705 29 724 6 916 4 586 59 596 7 785 78 654 68 641 21 591 45 186 88 446 87 943 32 414 63 552 84 161 40 420 81 447 20 762 76 158 36 788 80 532 72 503 37 541 1 975 53 474 46 917 31 748 28 608 83 338 12 588 16 733 54 293 44 580 19 613 35 467 91 530 55 36 93 793 90 411 49 586 39 165 41 327 62 544 70 868 42 225 48 317
52 598 0 502 45 730 4 705 19 424 32 624 12 835 41 181 77 597 93 695 62 80 16 494 31 749 90 620 70 845 46 383 57 298 47 737 20 410 92 751 91 218 28 263 25 867 95 915 24 592 58 159 54 181 7 745 37 466 23 851 11 284 87 26 27 181 80 576 82 282 8 643 56 260 98 83 13 675 88 97 40 64 2 725 29 892 64 870 94 721 97 356 86 761 42 684 79 275 78 543 30 181 3 885 61 828 67 597 84 852 22 693 65 65 17 211 26 93 18 20 1 576 9 488 39 979 53 780 15 233 74 263 48 419 75 83 63 717 38 913 21 871 71 477 34 33 43 116 83 633 55 18 33 220 73 171 69 236 6 455 68 235 14 43 36 467 66 900 59 933 10 608 81 141 50 417 96 530 60 578 44 736 49 30 51 344 89 815 72 946 99 965 35 413 76 398 85 599 5 318
24 480 66 789 1 829 70 31 65 427 29 760 26 339 89 862 53 681 51 775 84 656 42 749 69 85 45 626 80 159 9 184 50 843 44 100 40 24 81 237 19 223 33 777 18 314 30 633 74 811 83 708 8 509 78 155 11 895 2 370 3 292 60 119 31 177 39 509 58 447 86 866 32 244 64 102 63 31 71 405 21 468 6 938 34 602 94 472 56 799 98 728 62 622 13 412 4 567 72 324 28 978 0 820 41 853 55 419 27 32 68 97 79 511 90 355 99 951 61 137 5 226 76 750 95 645 38 284 57 827 92 52 35 154 43 474 22 654 36 185 67 463 85 620 47 570 20 250 12 261 59 150 75 756 14 271 17 339 88 189 15 496 7 502 46 383 37 531 93 550 82 356 52 253 10 676 73 752 16 920 49 941 77 331 96 426 48 822 23 679 25 310 54 826 91 653 97 362 87 620
49 487 82 766 70 802 51 455 93 62 34 377 12 783 32 89 18 400 66 381 54 106 81 919 30 679 1 836 19 227 33 884 61 295 84 265 0 253 37 268 44 177 10 631 63 803 88 286 94 11 57 703 97 284 42 916 98 715 38 285 21 42 17 458 59 458 72 464 87 201 16 265 77 149 56 316 41 738 64 79 50 439 75 598 8 647 65 957 92 763 47 387 20 489 7 685 58 748 95 181 99 93 26 421 3 575 6 116 31 741 28 316 71 952 14 636 5 210 89 104 22 130 35 960 76 911 9 562 25 667 85 796 29 834 91 647 23 267 80 983 11 875 96 603 62 133 79 901 13 663 43 404 73 653 68 847 27 510 86 384 4 458 15 717 90 488 24 940 60 845 74 698 69 278 83 59 46 679 78 490 55 629 40 71 67 58 2 147 52 141 48 303 36 182 53 428 45 63 39 524
70 299 51 198 61 390 88 825 81 886 63 702 98 301 43 344 89 652 23 4 49 38 90 123 53 643 96 876 42 506 15 885 57 864 56 591 66 948 3 38 64 547 82 652 7 263 20 836 58 943 4 136 16 144 99 421 55 790 0 967 5 63 97 990 24 970 17 885 45 319 85 150 19 277 80 238 67 709 68 852 71 322 25 278 27 853 40 49 14 580 26 311 76 559 73 788 29 620 83 917 9 473 18 737 31 1000 35 183 65 286 59 836 41 727 22 692 28 12 69 488 11 769 60 70 48 339 93 807 32 291 94 976 95 265 46 900 8 992 21 336 47 11 91 509 44 171 87 481 38 886 2 206 30 410 72 361 54 164 75 356 84 668 77 521 52 218 36 872 33 610 79 790 62 717 6 59 86 971 34 650 39 788 37 796 13 874 92 696 74 537 50 611 1 947 12 459 78 898 10 113
64 947 11 177 33 476 16 382 22 260 99 57 62 807 50 167 87 343 75 646 79 404 74 282 92 900 32 439 43 354 81 687 61 861 10 933 97 168 29 437 19 170 44 632 59 157 42 605 66 477 21 374 20 260 63 831 31 621 73 777 53 668 36 320 56 904 86 372 71 643 91 165 55 136 58 250 37 690 30 414 82 73 83 499 93 755 80 666 0 297 8 435 3 887 13 154 45 349 5 753 54 516 24 133 49 597 96 281 48 91 77 872 35 38 38 966 41 872 51 487 88 966 78 152 28 59 14 685 95 700 68 261 70 644 72 132 26 588 39 232 76 83 65 345 17 818 98 427 9 429 90 119 40 807 89 33 60 635 52 974 46 79 94 13 27 676 85 975 7 291 57 152 4 26 12 112 18 313 1 987 84 266 23 935 6 161 25 586 2 117 67 20 69 195 34 305 15 596 47 495
87 428 88 734 41 584 21 795 48 264 79 234 71 559 7 726 25 913 96 373 89 595 82 942 68 285 20 573 4 956 16 193 57 573 91 371 74 462 92 616 85 122 50 226 54 901 60 618 18 227 67 869 40 36 75 265 58 185 97 99 81 70 34 99 77 443 22 177 6 916 44 648 61 685 14 765 84 308 66 978 32 811 80 747 5 442 27 877 38 892 49 582 55 273 24 461 15 2 39 748 76 810 11 399 70 573 63 526 2 461 26 877 45 111 46 315 59 741 36 905 3 450 90 488 65 342 33 340 72 566 42 950 62 466 19 972 12 303 31 64 0 936 99 680 10 554 56 775 95 822 73 753 29 608 1 547 28 125 52 568 51 268 8 81 98 891 47 430 78 606 83 324 93 951 43 115 53 234 86 617 69 284 64 438 17 58 13 59 37 128 30 726 35 544 94 887 23 623 9 827
66 64 77 749 56 920 18 660 91 226 69 612 7 369 30 790 71 541 15 17 72 142 61 669 6 519 53 628 64 917 28 722 70 105 34 71 47 941 96 913 49 919 21 971 35 765 98 86 12 806 82 568 58 281 63 532 25 141 83 665 46 790 81 417 20 134 60 347 40 487 94 970 73 494 8 576 10 632 33 750 16 512 39 195 13 552 23 457 76 880 44 586 0 124 2 648 90 514 95 635 79 261 67 259 14 819 80 717 42 836 27 252 32 856 62 156 59 380 87 43 57 603 88 464 50 629 45 987 93 500 52 867 19 561 54 429 36 307 89 429 85 319 86 854 74 291 26 982 97 645 43 456 48 90 55 207 3 299 24 746 1 430 11 645 68 779 75 429 29 226 5 907 92 668 9 868 41 869 4 195 31 397 65 310 78 867 51 176 99 678 22 692 38 61 37 955 17 715 84 305
26 796 92 864 42 90 22 299 10 723 17 373 77 283 72 341 86 162 40 447 84 143 71 478 83 47 63 880 56 849 67 818 68 135 73 681 12 562 76 666 98 498 27 871 5 385 91 130 79 364 51 421 97 966 16 992 11 79 21 454 30 823 78 916 58 382 4 702 75 84 61 632 43 533 45 396 33 445 25 685 1 228 49 798 19 44 60 407 87 122 37 537 18 933 89 591 35 846 96 274 38 258 90 699 32 737 6 870 94 994 15 779 64 183 66 699 13 297 59 779 7 677 69 297 2 603 88 616 55 492 28 745 39 530 70 33 65 307 99 408 74 360 8 76 53 219 85 575 54 574 0 33 41 11 47 19 81 690 46 871 31 556 34 892 20 351 44 305 23 519 93 508 52 135 50 557 36 723 48 109 29 819 24 489 62 538 9 295 95 923 14 698 82 371 57 838 3 312 80 322
46 930 71 980 91 143 55 661 86 147 29 280 5 641 53 520 72 55 88 10 64 597 37 103 44 541 39 745 80 303 60 682 24 921 9 244 65 233 22 499 25 594 87 561 43 975 94 262 19 420 1 661 93 809 63 381 0 614 26 633 42 42 79 943 38 375 89 37 70 958 17 421 51 346 97 947 69 640 83 385 62 336 95 539 34 816 21 307 16 92 61 311 74 548 30 489 48 569 47 242 90 158 35 546 45 464 73 842 98 739 67 719 3 798 20 838 58 643 32 726 66 34 33 966 15 908 4 549 92 348 99 990 81 281 82 48 52 825 76 854 50 336 78 470 13 659 59 41 54 337 56 38 12 878 28 328 85 371 7 762 23 709 96 843 68 633 57 173 41 578 77 771 36 521 11 430 31 276 27 302 49 468 18 865 14 251 6 888 2 321 8 502 75 711 40 419 10 797 84 425
65 894 52 931 7 797 55 69 98 325 94 585 27 268 72 821 87 166 47 977 15 599 79 753 58 999 54 250 53 366 3 593 12 387 34 737 18 125 30 545 16 650 89 674 56 657 83 913 70 76 0 309 74 286 22 816 95 930 9 401 60 396 64 13 40 77 99 1000 96 523 26 457 49 992 5 206 77 971 45 412 71 472 67 22 93 342 35 2 32 213 61 371 17 729 36 954 1 512 92 88 21 565 25 571 50 860 73 206 42 452 28 979 44 105 76 584 62 327 85 990 48 715 66 843 23 53 80 367 78 809 75 119 59 461 19 614 86 586 88 124 31 364 68 590 11 258 2 187 69 674 91 58 46 537 57 635 10 983 20 811 81 277 90 781 13 971 63 792 39 766 82 228 97 291 38 555 14 863 41 476 43 432 29 708 33 741 51 302 6 201 4 325 8 679 84 645 24 328 37 488
97 877 23 944 87 234 69 488 24 677 43 572 13 128 51 595 10 553 49 437 48 867 0 361 41 165 38 714 84 893 75 69 57 644 50 514 60 114 8 172 28 914 82 14 64 556 11 790 71 795 61 917 31 294 32 672 26 850 70 998 19 112 44 36 5 223 53 733 67 538 35 742 27 104 93 581 46 836 58 131 2 872 7 382 36 977 37 776 14 556 78 788 72 404 16 156 29 618 56 116 30 563 39 684 55 357 3 363 66 88 76 169 99 371 79 68 86 215 17 431 83 919 25 654 65 529 73 268 59 34 89 976 74 14 90 235 62 701 21 426 96 658 81 725 12 673 54 913 92 622 40 116 33 327 18 590 4 367 9 59 34 516 47 357 80 308 6 340 20 996 95 589 15 633 88 247 77 432 1 208 42 568 98 324 45 658 52 144 68 959 22 726 94 884 91 108 63 76 85 556
44 104 13 790 21 133 84 205 77 978 63 459 29 701 83 288 94 378 40 342 15 609 73 957 71 550 75 305 30 472 34 666 52 652 32 561 35 344 23 342 46 813 95 820 57 70 3 564 27 949 33 170 9 205 80 661 91 455 87 333 20 312 65 805 76 766 74 423 45 10 5 344 19 462 82 839 79 714 54 880 11 840 39 807 58 141 10 406 47 828 7 100 43 611 55 778 4 441 26 571 50 996 38 673 49 208 51 93 42 515 97 659 69 503 36 423 24 456 0 125 22 129 48 616 88 76 31 113 16 866 62 295 90 949 64 832 99 233 85 537 67 906 12 98 25 102 96 180 60 304 6 282 70 578 66 652 59 970 78 440 72 790 17 143 61 535 2 212 1 836 37 422 18 262 14 404 68 810 86 578 93 884 8 994 41 413 53 953 81 942 28 461 89 353 98 932 92 690 56 507
96 38 2 70 79 719 10 216 33 751 44 539 46 646 57 181 32 133 65 706 17 280 92 863 89 128 56 385 36 22 51 139 78 941 34 683 52 872 1 548 75 826 87 409 41 501 18 840 47 654 49 578 99 121 40 261 12 383 38 304 42 269 74 203 63 675 55 33 43 559 25 790 7 912 85 302 28 82 59 563 77 991 86 180 61 377 24 116 16 66 95 596 14 117 67 970 81 679 4 929 68 983 15 414 97 660 91 78 76 430 48 220 93 898 64 289 13 969 53 180 72 295 37 656 22 881 90 382 88 291 26 191 9 398 19 146 31 572 0 570 35 386 20 817 21 405 83 805 69 530 3 643 94 793 82 590 60 944 70 366 30 533 8 555 58 870 6 423 11 868 62 950 80 773 5 89 50 780 27 458 73 355 29 143 71 285 45 432 98 147 23 975 66 538 84 243 39 334 54 742
83 472 27 292 86 64 50 250 56 211 38 498 87 766 15 911 11 368 95 321 37 747 76 185 78 13 23 894 40 105 8 571 6 869 98 61 99 548 31 818 42 512 70 976 5 994 79 514 17 726 55 948 77 487 20 706 88 156 89 689 46 525 34 694 12 391 7 302 22 401 36 761 60 310 2 934 47 729 90 229 21 524 73 363 13 681 65 169 66 690 54 333 71 860 64 637 80 268 85 287 0 104 35 341 91 554 44 911 48 226 57 400 3 14 82 56 67 913 94 524 1 981 19 262 4 894 39 471 24 366 59 493 45 409 51 444 69 744 9 605 84 663 96 521 32 721 26 854 18 159 10 345 61 56 14 45 43 780 75 523 16 828 52 512 92 900 41 245 68 77 28 612 62 944 74 958 81 472 33 200 93 324 25 671 30 513 53 157 63 510 58 277 49 881 29 261 97 179 72 455
61 838 38 28 63 149 7 326 76 705 64 240 59 697 27 637 82 835 74 57 19 780 4 550 41 633 15 268 39 350 94 295 17 767 95 690 58 903 93 55 79 841 73 872 11 53 13 1 10 556 25 946 66 560 67 76 98 931 6 561 54 148 2 516 46 45 99 727 91 206 81 817 89 331 18 483 40 890 37 497 20 703 45 821 8 897 53 901 31 921 16 23 9 144 42 365 84 707 86 709 71 651 34 289 70 764 56 515 5 336 92 853 49 994 75 826 32 992 88 599 12 768 43 175 30 705 87 456 72 511 44 832 83 686 3 389 0 577 21 124 69 600 90 162 68 112 57 590 85 117 24 474 28 613 50 700 62 879 26 989 96 125 97 386 51 432 55 302 60 510 1 367 35 833 36 951 33 711 52 953 47 530 48 755 23 109 22 410 77 523 65 560 29 994 14 350 78 313 80 104
85 367 4 647 49 685 80 266 77 875 5 823 88 910 86 306 2 644 43 553 50 871 47 665 57 241 14 141 3 763 55 866 98 746 11 38 13 148 71 571 23 111 37 2 63 578 75 388 0 318 33 13 56 841 19 303 97 432 22 682 91 84 24 275 68 114 6 208 62 822 67 919 8 18 58 756 74 439 7 936 40 639 29 801 35 267 28 895 15 195 66 752 64 926 78 266 93 141 51 557 60 932 16 893 42 726 17 633 26 205 9 773 38 222 96 286 95 989 52 425 39 703 18 234 72 426 82 693 32 534 20 26 65 223 27 76 70 418 89 170 12 125 90 33 21 621 84 975 99 408 69 866 41 431 30 18 36 144 61 386 31 130 45 97 54 214 79 50 48 833 44 123 10 86 53 707 46 441 59 935 73 797 34 458 92 313 76 625 1 423 94 744 83 710 87 211 25 859 81 189
65 575 0 684 93 187 38 97 68 120 60 552 91 667 25 270 2 49 18 564 26 10 36 158 82 46 88 340 83 14 8 524 77 450 63 139 45 50 92 513 51 996 59 597 1 379 21 406 47 700 28 220 10 96 56 225 23 967 31 470 13 167 11 286 48 277 85 831 71 293 67 939 27 140 32 64 52 349 30 16 79 261 70 668 49 314 57 657 90 821 7 651 55 256 98 545 76 238 33 557 50 284 19 165 69 187 80 396 37 147 74 938 54 171 96 678 4 984 3 707 46 580 44 310 6 607 22 307 89 313 73 302 5 431 97 484 84 6 34 499 62 325 14 122 39 984 17 877 72 419 12 320 87 753 81 994 20 543 24 772 94 353 9 198 42 384 61 504 75 753 53 408 29 675 78 856 15 265 40 764 58 955 41 476 64 282 99 609 16 71 66 889 86 277 35 806 95 182 43 48
77 937 42 110 74 821 3 218 46 12 49 932 52 969 93 638 16 393 47 725 79 120 75 33 45 624 25 361 85 714 2 457 90 843 86 333 19 365 1 550 29 356 7 585 69 206 13 429 31 268 35 17 12 131 11 163 55 390 39 266 24 85 50 642 8 922 56 874 95 779 14 571 84 94 0 252 78 625 15 848 51 647 76 711 30 343 63 412 82 149 88 395 17 14 26 410 22 668 62 199 23 166 57 183 40 847 58 977 18 131 9 557 10 759 4 203 64 78 36 820 48 465 6 926 32 536 65 887 94 21 41 486 20 137 83 553 73 290 97 18 66 6 87 634 72 543 67 214 27 800 54 218 98 221 5 487 37 265 38 48 43 81 71 794 33 370 34 583 53 781 68 785 91 912 96 838 70 174 61 227 28 638 21 674 92 752 80 687 59 539 99 283 89 853 44 453 60 491 81 752
72 765 76 1 78 372 6 471 94 574 89 37 16 423 41 61 49 613 22 65 45 910 96 470 68 725 31 426 64 933 82 394 39 812 46 228 77 337 81 789 85 102 69 989 60 877 14 537 47 664 24 216 62 579 51 217 95 222 13 443 53 999 57 332 11 33 87 621 84 807 92 804 9 96 20 903 26 415 43 283 83 239 52 958 88 170 32 889 37 349 29 242 48 586 70 573 15 591 5 407 93 912 34 197 98 586 67 221 40 607 90 355 99 246 66 422 27 755 10 870 54 686 7 323 59 631 35 762 1 771 17 827 21 604 42 637 74 256 91 50 4 413 2 263 79 81 86 809 23 711 0 373 25 212 61 456 56 175 33 34 44 746 58 61 50 811 30 427 36 799 18 551 38 818 75 149 19 404 12 516 71 95 8 190 80 494 65 91 97 216 63 900 73 656 28 958 3 390 55 238
81 275 10 40 50 461 64 485 67 701 61 367 23 691 13 870 72 543 66 662 59 670 82 519 40 337 33 706 54 45 89 763 44 440 60 351 16 944 2 724 7 896 36 30 21 316 39 540 31 484 98 565 41 182 62 216 97 890 28 843 25 345 29 274 95 364 74 742 0 923 56 249 24 801 63 859 71 521 80 575 92 498 87 65 35 579 20 383 93 728 58 323 91 235 51 416 83 170 84 880 53 286 77 123 46 884 96 73 78 461 47 717 52 340 49 366 1 437 69 953 86 230 37 709 99 978 30 637 8 536 73 288 85 211 43 727 45 367 94 818 19 358 5 173 88 760 11 798 26 276 68 774 6 291 14 531 76 551 32 55 90 769 38 344 65 40 34 693 75 734 9 592 79 46 70 804 48 209 22 82 18 193 57 427 12 233 3 848 55 44 15 997 4 162 42 434 17 96 27 612
85 493 41 711 71 837 23 235 73 645 33 143 51 67 19 624 42 694 43 207 36 551 46 940 49 384 27 889 5 458 50 585 14 81 99 584 74 843 17 639 76 640 31 661 79 741 35 218 6 813 1 577 34 915 26 572 69 367 80 72 7 839 95 570 62 45 39 598 77 770 86 734 8 606 2 969 88 429 92 137 11 797 89 994 22 647 84 450 54 635 29 985 15 343 93 456 96 304 82 492 3 593 40 112 38 460 12 515 18 414 4 547 83 328 64 116 47 627 13 102 94 762 9 214 59 548 56 535 90 285 65 724 21 681 75 418 0 127 30 952 97 446 66 277 60 652 24 904 87 1 32 294 98 439 37 386 57 85 58 551 91 1 63 312 45 115 28 675 25 146 81 440 72 144 44 656 55 796 67 355 16 361 10 281 53 888 52 648 48 706 78 446 20 280 68 652 70 7 61 890
9 723 49 896 6 762 4 217 42 647 7 406 68 771 38 684 50 168 29 481 82 190 0 635 86 79 40 1 15 517 36 909 22 670 94 896 54 966 73 511 47 575 95 140 28 80 3 191 61 180 67 473 10 343 21 939 51 450 5 578 88 247 66 259 60 95 69 420 78 573 2 136 96 162 83 120 11 120 41 671 1 417 37 410 65 782 91 766 98 797 76 658 74 580 23 66 63 891 89 751 8 70 59 555 43 356 35 955 30 492 84 748 87 587 44 383 31 549 79 731 24 894 58 427 13 317 77 601 16 566 32 338 45 298 26 54 93 369 99 776 34 580 14 212 53 151 46 729 62 715 52 462 39 25 85 944 57 699 18 438 80 725 17 88 25 674 81 952 33 262 55 955 75 154 64 742 48 825 90 340 27 753 56 944 97 810 20 995 12 205 71 527 72 84 70 932 19 182 92 463
58 80 82 252 60 892 78 95 65 469 6 498 19 639 76 342 55 902 79 750 0 598 25 348 39 209 24 481 2 679 57 314 96 331 26 760 35 260 3 743 90 337 98 950 46 639 38 488 36 561 14 764 62 236 7 922 32 159 48 40 72 981 16 599 68 19 22 216 47 75 9 187 40 752 28 505 52 752 44 754 59 552 80 512 94 953 81 321 54 338 4 620 11 32 77 77 31 790 74 703 43 345 85 859 53 375 45 983 30 466 89 781 91 599 87 69 51 877 23 78 50 760 21 32 92 578 17 274 75 510 63 87 1 37 33 493 12 299 69 322 15 679 13 831 84 370 34 835 8 249 41 224 93 509 97 823 49 811 27 958 10 554 64 75 20 770 86 8 70 952 73 724 88 152 66 69 5 112 71 623 37 565 99 814 56 54 83 602 95 875 61 517 42 54 18 21 67 119 29 345
71 883 94 440 11 507 29 799 19 602 70 995 88 265 69 126 67 734 8 188 35 426 27 55 84 805 77 832 51 965 68 671 53 96 1 401 73 523 79 787 24 743 23 464 18 366 85 887 55 739 37 40 12 234 64 251 96 21 30 447 65 228 81 402 38 443 99 945 31 239 49 40 33 139 76 402 95 429 60 55 98 288 54 168 83 546 26 798 75 146 22 299 62 565 0 831 21 794 20 210 43 504 58 923 90 930 36 203 34 310 6 677 93 795 44 135 66 572 5 544 28 888 17 496 45 688 46 213 39 696 97 559 52 750 87 917 72 369 50 766 10 930 89 839 91 8 57 71 25 383 56 718 41 13 78 87 14 942 15 602 3 890 63 483 7 586 40 786 74 956 59 981 80 904 47 923 16 507 48 43 92 413 86 488 2 180 9 60 82 199 4 510 32 349 13 584 42 69 61 817
73 192 21 395 70 746 40 369 6 665 87 45 17 213 95 827 53 370 30 905 79 532 67 61 43 446 72 264 80 895 76 186 27 441 1 89 77 81 83 390 61 814 49 832 48 456 22 407 51 299 66 560 99 566 34 712 78 471 71 966 98 960 91 931 85 324 92 252 25 203 93 889 82 527 90 814 12 447 60 769 2 485 86 580 55 772 39 244 94 735 8 453 88 465 81 961 26 733 38 812 96 811 37 170 97 129 58 226 15 538 35 345 23 890 74 39 75 608 19 648 52 2 14 686 46 778 68 860 69 993 54 157 20 625 10 61 42 816 29 134 5 530 7 93 57 809 62 85 3 313 28 442 56 787 64 285 45 413 41 554 0 380 47 249 18 260 16 322 24 480 63 332 4 103 11 67 31 510 65 454 33 65 32 593 89 993 59 556 9 633 13 33 84 347 50 387 36 326 44 103
43 173 64 112 18 18 63 665 21 532 87 311 29 847 61 860 2 318 49 454 46 559 16 417 50 323 3 636 99 664 72 859 76 934 26 388 42 291 13 263 82 49 86 568 28 741 45 640 38 176 68 164 27 407 54 967 35 126 12 825 66 544 23 492 0 853 34 786 40 147 93 675 33 993 67 958 31 27 30 917 57 851 85 730 78 106 59 994 37 404 56 594 39 929 24 248 11 591 95 356 81 314 84 755 51 657 19 762 70 9 91 569 7 612 4 938 83 257 89 897 10 583 69 699 5 755 71 311 17 913 32 318 90 104 79 646 22 956 36 711 73 176 77 323 62 591 65 230 41 500 97 465 15 604 47 462 53 429 88 727 98 744 94 858 48 207 55 194 14 464 1 263 25 424 74 992 44 73 60 354 20 803 75 914 92 960 96 742 80 505 52 157 8 968 58 810 6 791 9 294
12 801 66 989 6 210 94 383 47 478 70 719 92 967 85 963 23 535 44 269 28 103 62 777 75 421 99 120 2 927 69 336 14 164 88 995 80 462 48 520 9 42 19 615 30 200 56 360 86 446 51 358 73 896 59 122 81 460 43 208 11 578 78 439 10 685 33 636 0 886 65 496 83 234 46 423 4 128 13 418 64 825 61 786 24 812 25 717 53 449 63 371 76 598 71 889 54 984 84 683 15 496 89 150 22 212 93 775 79 614 87 591 68 757 8 85 72 147 55 905 38 785 52 813 67 150 31 942 95 210 20 721 58 718 45 168 29 178 5 19 37 826 39 772 32 302 26 978 17 238 96 797 49 89 34 383 82 792 50 338 7 975 18 442 90 297 91 205 3 298 60 29 1 807 36 17 98 9 40 665 16 518 35 951 42 484 77 253 41 806 21 229 74 901 27 88 57 176 97 756
0 736 83 887 31 251 99 52 45 11 5 663 78 507 71 62 52 648 39 921 51 977 27 805 35 887 79 165 98 133 1 962 3 888 82 156 88 543 13 99 10 815 46 46 84 798 55 896 60 88 53 868 65 792 57 778 25 170 96 316 28 488 86 311 44 784 89 887 15 109 72 686 43 250 32 96 85 943 14 131 36 258 26 283 94 404 38 24 48 107 93 983 70 97 56 537 69 20 74 617 23 404 2 370 40 777 8 343 42 718 7 967 67 690 17 566 34 734 21 16 75 509 47 81 18 536 61 734 90 623 12 758 41 853 4 870 97 224 11 694 77 132 66 922 33 101 20 105 29 38 92 566 91 190 9 804 24 615 50 934 58 487 54 424 80 817 63 369 73 100 22 336 16 658 59 177 87 702 81 679 37 165 49 586 19 938 64 867 30 910 62 869 68 433 76 226 6 255 95 521
34 418 41 583 92 656 31 108 15 859 90 961 98 995 81 251 57 406 30 649 71 493 0 172 4 536 77 38 93 633 3 948 24 245 72 142 58 150 83 410 79 503 22 403 96 689 36 223 99 678 55 191 2 685 32 720 65 481 89 894 5 678 78 41 70 394 42 511 47 950 56 824 17 200 21 806 85 431 33 395 25 214 23 169 52 359 62 983 61 169 54 909 12 257 48 23 75 510 49 844 94 23 91 525 38 578 97 421 20 749 50 848 8 723 80 417 40 122 63 666 44 275 51 197 95 704 76 860 7 862 6 753 88 890 11 688 69 841 35 579 60 701 26 771 64 874 16 321 43 7 53 13 68 6 66 346 18 628 13 694 82 205 19 655 67 472 84 247 37 722 59 579 86 935 10 530 14 294 1 195 27 151 74 335 73 949 46 868 45 207 39 893 9 160 87 697 29 569 28 833
8 649 77 358 64 858 97 405 70 414 9 812 99 323 56 48 0 356 37 856 82 984 52 870 83 740 16 258 91 294 57 604 62 259 73 31 68 529 41 962 66 892 11 36 6 554 96 125 39 400 87 552 74 384 95 776 35 718 43 172 21 678 44 558 92 373 24 65 61 474 94 207 34 301 89 166 45 446 50 869 40 422 76 741 32 119 54 145 7 425 3 105 30 43 63 23 19 626 17 95 80 304 58 547 60 575 75 493 65 743 98 598 12 562 33 187 13 471 79 969 18 874 36 453 10 197 1 276 93 296 67 458 69 857 88 852 46 69 71 748 25 461 81 607 4 545 5 348 14 966 47 949 84 70 27 9 2 837 72 869 42 203 28 221 20 615 86 553 22 741 49 68 53 344 48 551 31 423 85 474 26 279 15 980 55 842 51 608 90 635 59 791 38 943 78 299 29 427 23 536
6 825 80 161 36 978 99 131 68 465 81 928 0 137 92 997 76 241 73 277 10 599 46 42 47 865 74 726 90 332 50 984 59 640 40 981 37 763 25 883 29 986 11 401 55 557 63 758 41 512 66 930 78 219 64 275 12 398 56 401 26 947 22 599 28 941 85 202 38 243 9 349 48 673 87 751 71 428 1 845 3 596 52 962 39 950 35 905 31 601 82 294 49 305 53 164 24 877 62 691 98 763 19 375 84 472 79 388 5 38 18 313 54 402 51 646 30 697 72 411 96 856 13 744 91 270 7 589 8 573 97 298 88 652 86 720 42 29 60 683 23 291 17 513 15 597 14 187 75 76 89 687 94 30 83 881 20 955 45 337 2 57 57 482 4 85 34 159 21 564 32 607 16 139 95 459 93 259 67 777 58 977 65 995 44 681 43 572 69 472 61 847 27 541 70 149 77 751 33 745
35 690 88 161 52 97 66 910 98 303 36 236 62 7 46 559 78 637 31 691 48 822 1 36 96 167 44 30 56 507 70 318 17 251 3 566 99 715 23 367 7 46 53 214 26 896 0 817 14 863 69 105 77 725 47 359 64 857 13 336 75 642 29 772 58 316 6 38 15 651 80 918 79 461 21 482 67 163 45 134 95 18 63 312 83 878 24 352 42 594 2 909 73 59 68 369 27 545 87 628 90 912 38 297 37 241 93 946 22 713 60 415 81 619 74 802 50 576 71 419 49 557 91 646 25 208 19 668 61 166 76 220 4 29 59 47 33 765 16 720 9 658 54 48 85 784 94 923 34 438 12 736 5 992 10 200 72 137 84 516 86 17 8 871 20 264 55 205 43 559 82 320 18 624 39 641 97 299 89 725 30 895 51 622 40 590 57 132 41 709 92 814 65 125 11 24 32 554 28 572
36 506 45 995 30 242 61 145 26 835 31 794 73 443 67 114 89 475 17 869 58 303 75 194 91 47 19 745 85 949 66 816 76 939 39 820 97 929 25 693 27 131 38 37 96 572 21 428 42 246 83 253 40 654 23 606 10 388 35 190 18 272 16 761 64 696 29 718 98 278 12 620 48 880 81 887 86 561 5 650 65 617 87 535 13 299 2 448 34 648 57 136 37 339 32 812 4 667 84 811 22 993 3 941 15 78 60 477 14 204 88 473 80 298 59 270 11 454 41 687 68 416 54 385 79 201 74 242 78 939 1 205 20 418 69 302 70 82 0 368 99 68 24 994 56 69 55 243 82 136 92 370 53 351 8 350 47 608 33 607 63 98 52 88 90 915 72 53 93 977 95 570 7 682 71 978 6 438 49 73 43 713 44 398 51 324 50 895 77 978 28 227 9 526 94 285 46 507 62 834
58 606 16 791 94 975 77 487 97 331 88 804 99 754 15 243 2 209 13 24 76 22 74 932 24 764 31 936 11 107 95 579 84 999 28 41 64 484 79 369 3 774 37 213 68 4 22 783 26 893 70 739 39 390 67 457 20 359 49 730 27 396 83 221 44 936 34 489 7 400 38 78 17 614 36 22 69 654 96 104 90 266 42 146 60 362 80 839 75 901 85 398 32 118 35 97 12 581 82 780 1 756 0 948 10 111 18 707 98 626 87 925 57 366 50 920 92 891 59 998 56 369 53 406 5 177 66 51 47 387 9 531 72 289 4 658 51 980 93 734 63 607 40 484 48 197 23 48 71 152 33 692 61 241 30 462 89 711 81 539 62 30 78 560 91 439 43 950 46 507 8 354 41 151 45 197 52 980 55 516 14 3 29 248 65 360 19 607 21 623 54 784 6 452 86 95 73 870 25 415
99 384 52 8 11 473 3 685 51 71 29 686 26 940 28 808 2 172 30 405 32 250 49 799 96 359 54 1 34 312 65 283 38 511 90 523 16 247 80 426 76 762 81 129 77 523 64 306 20 888 22 505 60 561 53 535 35 686 82 794 69 517 71 193 1 238 24 934 45 561 14 285 61 515 58 200 4 873 17 733 72 34 15 934 27 635 44 135 39 332 87 395 0 669 94 847 40 912 91 804 56 103 46 738 97 525 85 652 83 95 86 32 33 669 43 911 68 587 57 53 98 726 66 983 23 328 75 980 5 290 67 230 10 738 7 72 70 62 59 41 9 325 6 937 93 615 78 310 12 191 84 295 31 552 41 970 74 784 89 302 88 496 21 432 18 610 73 903 62 425 50 985 92 579 48 702 36 675 25 37 13 233 47 413 79 143 8 612 42 949 37 996 55 16 95 244 63 680 19 619
94 955 41 383 23 682 90 783 68 487 56 912 33 513 21 604 88 7 31 9 63 550 62 573 57 533 54 212 15 260 14 661 99 713 19 653 73 962 82 177 74 870 96 856 97 600 50 332 55 77 40 356 81 822 71 910 77 868 45 363 95 687 32 570 22 430 93 573 59 316 43 155 85 542 64 376 48 509 70 410 76 246 38 878 27 555 44 55 1 945 89 283 28 745 75 17 66 353 17 194 78 601 69 371 7 650 98 995 61 555 53 14 83 286 39 290 24 199 37 653 6 202 79 535 35 116 25 577 13 701 5 630 0 313 16 73 72 72 12 235 4 808 67 685 26 121 92 844 34 731 51 23 18 802 3 674 46 678 9 447 49 534 29 748 52 60 65 650 87 612 2 642 42 510 91 318 36 628 84 612 30 646 10 773 11 358 80 373 60 193 20 3 47 874 58 607 8 59 86 773
78 993 7 180 67 301 9 560 93 571 4 46 83 505 98 803 61 626 82 108 26 662 60 675 22 156 45 953 65 871 19 57 53 206 87 802 21 893 75 649 81 491 99 132 28 717 32 34 54 956 5 240 39 45 46 869 33 225 8 413 80 911 49 500 34 21 16 312 13 704 95 792 57 160 36 729 55 946 68 430 62 711 91 429 20 373 73 416 96 582 1 844 56 245 6 228 58 669 48 39 64 605 12 627 92 656 69 824 41 713 18 736 23 512 94 517 35 449 3 562 71 703 79 554 70 481 38 336 72 233 52 826 40 421 85 569 66 245 24 506 88 986 50 21 30 267 0 450 29 456 84 395 44 1000 86 16 74 580 15 791 47 893 51 811 43 281 27 71 42 334 76 546 2 142 14 747 31 566 63 31 59 515 11 551 10 375 89 571 25 925 17 47 97 927 90 742 37 553 77 358
37 526 11 291 24 933 91 338 59 100 95 302 4 18 92 623 62 288 77 851 78 870 80 502 23 570 27 636 31 670 1 474 54 114 65 711 34 368 98 16 93 610 57 946 18 678 2 104 29 574 94 700 90 350 46 732 56 44 5 257 71 911 19 284 40 6 6 33 58 895 74 179 96 61 7 29 51 55 28 9 52 719 75 175 70 200 72 350 0 337 17 966 49 278 25 784 97 911 83 947 26 98 85 921 76 864 8 3 84 318 53 713 39 40 32 857 73 970 81 475 10 253 42 838 12 995 67 894 38 634 99 128 60 67 33 434 9 561 55 164 21 660 50 357 20 595 82 106 66 437 63 322 41 76 64 780 13 543 87 972 45 346 15 530 61 929 86 164 69 276 16 749 14 704 35 173 48 832 30 37 43 723 36 48 44 108 3 2 89 754 79 921 88 517 22 316 68 710 47 381
68 854 0 599 28 155 14 622 62 472 85 86 18 243 81 565 19 688 47 770 21 340 65 323 69 15 72 632 8 377 94 956 45 371 93 349 25 903 23 721 30 410 64 390 33 550 82 32 58 646 32 776 73 231 67 209 40 764 43 96 66 508 9 351 17 735 38 257 24 594 34 506 75 82 57 880 15 636 20 677 49 794 80 181 35 354 78 41 31 185 2 576 86 446 52 341 74 431 22 974 92 727 54 472 11 947 42 55 88 934 61 973 37 120 39 252 26 718 7 858 95 786 55 218 10 801 41 629 50 480 90 486 87 197 96 778 48 379 91 932 44 989 5 789 12 180 89 536 36 859 77 393 51 741 70 264 29 204 97 708 56 829 79 716 84 124 16 327 71 879 1 323 27 281 6 205 98 684 99 771 53 315 4 831 76 44 60 909 59 960 3 673 83 148 63 122 46 318 13 173
85 634 2 622 70 466 47 562 11 724 26 24 68 69 98 824 9 198 78 954 12 894 21 835 48 634 95 788 6 827 14 714 37 801 83 327 13 337 30 531 72 232 44 489 57 643 54 852 62 846 31 308 89 638 97 568 61 529 42 162 16 715 36 893 35 769 15 186 10 534 56 142 90 644 59 768 24 60 99 730 0 80 27 516 43 593 81 952 64 416 25 593 22 687 33 852 8 365 17 824 96 843 51 555 82 414 58 984 53 905 23 159 50 531 75 404 91 47 67 855 69 746 7 810 29 871 94 687 32 916 55 644 20 390 76 31 93 698 5 460 79 738 1 130 86 201 45 848 18 513 40 805 41 396 60 88 38 212 84 618 80 1 73 432 28 594 74 193 34 164 4 494 52 809 88 962 71 935 49 410 66 927 3 289 63 747 87 77 77 495 39 950 65 224 46 279 19 639 92 152
47 592 25 937 51 861 27 597 5 706 98 787 91 146 30 392 76 267 8 604 58 607 15 112 29 150 37 860 16 436 4 753 14 164 32 703 85 80 21 418 12 255 82 864 67 138 63 818 77 680 81 575 0 557 73 927 90 816 75 185 23 347 79 588 24 156 22 890 68 920 55 671 31 385 61 522 39 295 9 220 20 519 50 721 66 843 94 233 10 875 46 824 57 243 93 496 84 412 87 286 40 696 13 530 49 766 56 251 80 291 96 598 99 981 71 693 2 855 89 406 88 657 28 300 53 246 33 770 86 912 65 396 38 952 6 883 7 386 54 967 59 526 36 62 34 102 52 308 18 996 26 314 43 969 64 416 92 852 74 240 41 318 60 71 42 559 44 575 48 537 97 103 1 599 62 633 3 590 11 962 19 225 83 158 45 327 78 630 69 70 17 427 35 58 70 930 72 456 95 326
5 953 95 711 3 273 72 944 7 522 66 736 79 262 23 759 52 615 0 816 96 35 89 679 33 776 84 63 83 529 2 741 77 236 81 80 24 578 13 288 71 455 38 738 97 869 48 764 85 589 75 841 62 917 11 244 8 421 63 328 43 828 61 179 93 296 59 270 1 76 91 40 10 577 42 786 86 590 25 627 53 671 80 395 12 700 17 976 60 893 36 561 70 352 49 471 94 154 30 370 15 152 50 238 98 404 64 682 34 49 4 940 76 632 27 42 35 224 31 634 68 188 69 459 99 16 40 968 18 822 51 799 44 589 73 32 19 45 26 21 54 287 55 43 6 557 37 575 90 506 74 423 56 504 16 665 92 562 9 26 39 752 46 713 57 724 82 886 65 545 87 181 88 472 67 601 58 43 45 757 41 59 14 255 28 85 78 374 47 336 32 238 20 965 29 288 22 238 21 86
53 788 26 853 11 653 52 195 47 190 31 663 54 410 44 328 57 543 45 412 12 202 34 858 41 529 92 208 46 596 80 110 9 794 32 464 94 750 91 80 69 754 24 206 0 905 42 905 98 427 79 526 70 457 2 380 78 737 62 388 28 76 33 293 93 569 19 671 18 773 59 990 13 797 68 798 25 440 21 16 67 997 72 998 97 45 4 442 43 826 66 805 83 938 71 801 5 227 51 302 85 616 38 669 40 243 39 953 95 944 63 963 73 754 23 222 3 542 27 636 81 295 22 894 37 227 30 129 15 391 36 414 1 145 99 177 61 383 8 529 14 936 6 409 50 318 90 337 75 358 77 167 7 78 64 586 82 338 89 700 88 265 16 811 20 145 84 723 10 471 29 42 48 354 87 633 49 750 65 922 74 732 76 723 86 747 35 292 58 631 55 223 17 988 96 863 56 424 60 64
69 184 24 13 15 78 63 969 47 366 25 956 29 89 64 605 17 226 30 373 88 330 20 545 73 974 35 436 99 93 36 95 49 445 48 317 50 172 80 672 87 498 21 55 95 501 12 348 89 152 56 168 85 276 81 537 58 339 65 669 84 987 31 294 27 419 71 212 60 525 4 675 77 376 83 728 14 842 97 967 92 817 40 472 70 948 8 221 62 911 18 381 54 537 7 773 34 430 44 117 39 169 51 442 28 268 72 153 93 527 33 629 78 242 91 287 53 77 90 333 66 696 59 101 68 328 98 632 26 924 0 835 38 994 16 251 45 722 75 379 22 158 6 594 96 800 74 760 46 574 23 757 79 376 76 928 19 624 11 552 43 457 57 216 5 991 86 53 61 575 10 210 55 190 2 647 13 798 9 477 37 247 3 669 52 822 1 530 42 458 41 42 94 192 32 142 82 353 67 141
86 735 71 297 42 400 82 498 96 938 79 545 39 506 66 76 70 502 3 859 23 94 6 509 48 296 61 832 1 552 25 339 31 295 64 128 7 4 36 377 63 800 26 582 57 366 74 503 21 147 28 800 41 53 20 943 11 643 65 153 0 189 85 782 68 507 54 804 92 300 30 658 22 396 32 111 87 116 5 550 14 923 51 698 91 95 95 503 99 831 44 722 93 753 40 522 69 536 38 855 73 863 58 93 67 363 55 878 84 941 94 919 60 482 34 4 29 341 81 4 43 192 75 952 8 716 45 160 50 754 4 50 16 942 17 359 77 297 98 710 13 34 78 711 9 708 88 168 46 768 15 891 49 691 52 219 97 102 33 246 27 670 2 482 12 850 62 984 19 212 89 145 76 210 83 599 80 359 56 769 18 951 10 996 37 164 47 390 35 736 90 193 24 952 53 591 72 219 59 645
56 510 36 922 49 310 71 356 29 742 17 369 28 532 91 325 87 79 8 581 76 707 4 457 47 717 25 877 1 161 94 13 37 398 18 667 84 239 24 900 78 174 55 139 39 38 68 5 62 386 16 369 77 542 66 164 54 649 38 54 5 318 82 279 53 55 14 407 79 973 30 511 73 307 23 218 43 199 0 241 57 816 96 597 75 475 11 264 7 297 10 677 80 601 69 737 41 742 31 887 42 217 50 291 88 299 60 23 2 430 86 697 70 447 59 387 92 394 63 797 67 641 6 499 34 739 52 234 64 735 45 448 35 451 61 798 74 609 9 310 83 213 48 138 72 282 3 551 40 923 46 688 65 878 22 573 98 885 13 264 26 871 21 715 93 988 27 263 15 706 89 881 32 996 51 540 19 318 97 914 44 408 85 504 33 917 90 43 20 639 81 218 58 338 95 115 12 436 99 596
87 234 59 937 26 347 94 69 13 216 44 439 50 359 70 979 88 945 9 793 7 169 64 165 92 982 39 874 48 235 42 795 38 263 73 275 55 731 99 787 43 844 8 376 85 787 56 225 35 687 79 994 20 293 57 490 10 877 60 914 52 731 25 365 96 108 69 288 66 356 49 805 53 422 77 553 30 267 61 135 95 460 5 174 81 682 58 237 18 606 15 735 91 508 36 53 21 782 11 835 16 887 17 698 89 412 4 970 40 168 67 781 74 964 12 546 19 113 31 607 98 172 2 842 72 261 97 773 47 665 65 151 80 36 24 696 0 274 86 960 71 362 46 903 29 604 28 112 54 634 78 156 3 340 37 87 83 777 14 225 51 739 33 93 84 429 82 941 34 563 68 37 75 195 23 110 22 280 76 641 27 207 6 620 45 642 32 800 93 750 62 808 1 815 63 689 90 464 41 479
77 877 76 594 31 146 58 592 28 453 7 9 39 591 81 797 98 635 82 846 71 711 90 1 45 210 19 364 38 271 32 527 0 652 30 715 78 912 29 210 33 359 27 27 13 604 85 38 3 500 86 342 75 338 47 218 6 305 10 482 70 707 56 441 93 101 51 809 92 701 89 4 57 523 91 479 43 5 16 637 8 904 25 704 44 777 99 498 73 663 15 748 97 683 62 517 67 44 72 353 84 146 52 12 14 934 54 242 48 371 40 353 20 221 53 689 87 757 83 584 9 42 66 286 79 889 26 944 80 278 11 683 4 360 63 416 24 131 55 94 18 614 95 760 94 279 34 369 17 837 59 761 64 374 96 114 74 5 12 722 21 359 23 306 61 654 1 16 42 343 35 293 37 344 36 625 49 994 60 237 65 834 5 605 2 120 50 58 41 727 69 825 22 859 88 426 68 374 46 329
45 687 3 721 22 776 78 873 61 683 59 37 75 493 50 521 41 996 82 905 39 807 1 123 36 248 38 436 0 792 83 922 28 151 44 109 65 456 96 225 5 390 58 566 89 870 25 133 93 438 33 994 64 951 94 167 62 121 70 819 27 269 92 906 88 388 49 932 97 431 34 357 32 320 53 808 71 286 19 22 26 211 86 286 15 207 11 876 87 931 35 346 14 172 52 87 43 139 72 648 20 261 77 510 55 958 54 655 67 749 60 308 12 919 98 240 31 23 10 583 91 227 13 18 79 975 66 599 37 319 69 476 80 869 63 80 74 123 23 686 4 604 85 916 2 968 6 404 68 208 99 848 84 909 48 967 30 678 7 257 47 957 24 314 18 590 57 427 16 37 40 190 29 795 46 198 42 905 9 515 73 675 81 821 51 454 8 307 95 521 21 108 76 706 56 580 17 384 90 189
36 152 5 875 10 234 48 167 96 263 89 47 92 663 13 636 18 322 35 241 84 873 70 726 66 755 28 830 94 516 9 461 1 904 39 534 86 675 45 599 33 615 0 500 67 629 23 285 14 494 47 930 64 335 82 61 73 947 60 377 42 67 49 137 57 122 29 602 3 414 24 380 25 373 85 660 40 318 87 404 99 357 38 138 90 826 12 1 22 983 75 440 17 813 95 920 79 434 34 626 81 34 62 820 32 437 55 153 98 83 11 474 19 13 43 403 71 452 88 311 27 964 54 158 6 138 21 568 65 181 72 945 44 402 50 21 26 836 97 214 58 612 77 76 15 491 93 432 56 101 68 598 91 414 61 445 16 652 78 799 59 688 7 424 69 60 37 87 80 807 30 974 41 80 31 688 8 202 63 906 2 862 20 612 83 619 76 175 4 74 51 733 52 295 74 474 53 835 46 592
32 337 69 330 52 362 77 479 2 831 36 213 86 798 22 761 43 229 12 416 59 685 5 104 93 830 23 738 29 669 71 590 75 449 27 701 92 113 21 117 10 439 15 155 53 231 40 146 67 522 24 553 50 429 7 237 74 153 72 962 99 676 17 576 73 113 57 251 3 565 28 137 46 646 95 990 6 888 20 950 58 479 33 269 14 68 61 516 76 503 96 325 85 497 16 140 55 95 82 517 9 728 81 19 44 360 84 577 39 716 38 68 45 607 34 391 70 482 65 548 41 938 49 205 25 467 31 41 97 198 19 885 0 922 11 648 4 235 88 703 64 953 47 794 62 567 1 737 98 398 78 458 63 951 13 541 83 691 48 117 54 141 66 423 8 83 90 943 26 530 56 634 68 376 80 846 94 916 89 110 35 898 37 597 91 83 51 959 60 762 42 615 18 838 79 773 87 332 30 70
81 43 18 964 92 675 95 975 48 107 16 920 30 238 99 84 25 539 29 966 2 568 84 334 67 23 86 81 33 430 66 556 9 321 80 904 50 913 61 220 78 39 75 505 5 3 34 925 24 179 90 532 87 758 15 167 79 339 31 398 82 368 51 663 93 225 47 105 77 571 23 179 64 733 19 420 1 968 49 447 59 775 60 524 98 364 94 49 58 713 57 767 6 83 32 47 97 288 14 136 63 193 54 467 70 763 39 988 22 424 89 895 11 995 7 600 43 35 72 267 13 371 4 613 20 656 88 697 71 938 46 209 35 940 38 321 52 3 3 323 42 57 65 638 83 918 56 107 62 259 53 868 8 215 10 948 12 680 36 788 45 515 0 190 37 677 74 877 91 75 96 892 40 853 68 233 27 818 69 327 26 908 17 249 21 593 28 701 55 354 41 190 73 137 76 546 44 996 85 429
2 656 25 753 64 228 98 518 3 204 19 935 94 736 14 474 85 197 24 172 46 616 42 974 97 400 86 703 22 113 53 376 32 981 59 196 5 967 38 332 89 386 40 61 79 311 63 748 43 432 8 611 35 770 61 786 77 211 74 503 67 157 62 219 7 200 54 161 36 885 95 427 1 358 75 699 10 624 17 782 71 903 33 924 11 15 37 122 30 104 82 589 21 832 48 39 15 124 45 785 20 568 80 655 65 599 57 629 92 742 72 136 0 550 81 585 58 130 56 859 18 956 44 995 47 636 50 80 4 566 93 71 39 433 66 592 90 608 60 165 49 415 27 767 73 441 52 903 83 106 26 652 99 49 76 84 41 488 70 654 9 820 51 422 13 191 29 76 28 838 6 157 78 878 16 849 12 333 69 502 87 800 96 91 84 551 68 195 91 485 88 174 34 680 31 624 23 314 55 410
12 693 11 663 24 673 40 790 17 535 59 753 67 788 38 511 95 183 85 106 73 811 88 225 74 488 87 440 60 269 96 432 76 283 86 591 72 955 5 603 82 547 92 195 44 695 26 886 77 360 93 84 9 227 23 475 79 561 43 95 29 487 13 533 35 730 14 159 21 314 83 760 36 526 42 87 28 481 3 352 51 581 89 498 48 574 32 348 47 606 30 129 97 776 34 430 68 609 6 401 99 32 46 99 69 307 37 774 80 795 20 482 55 196 8 264 1 603 70 914 19 989 45 217 4 905 18 476 25 418 94 279 53 269 61 130 31 72 52 140 98 630 57 42 90 368 58 472 2 629 81 772 33 705 27 864 64 483 62 476 75 332 54 925 16 754 50 907 15 449 66 699 71 97 63 953 56 167 7 900 91 10 78 647 39 184 41 417 84 317 49 516 65 698 0 788 10 895 22 414
94 218 63 77 74 150 73 267 56 836 97 359 71 795 70 403 57 245 26 678 5 866 83 139 45 121 20 896 82 397 75 73 41 96 72 493 49 772 0 631 30 4 16 28 40 937 6 606 53 974 47 747 13 960 44 329 22 566 98 322 34 836 36 226 35 176 14 333 58 109 62 389 69 771 64 21 37 421 80 279 59 718 78 457 21 49 19 786 91 516 33 670 55 229 99 672 67 398 10 96 42 768 61 289 95 607 24 228 28 463 8 756 77 811 79 12 81 685 25 622 85 112 2 621 46 96 11 217 9 863 15 905 43 647 27 180 50 636 87 860 48 847 68 443 89 144 76 893 31 205 65 731 93 320 1 627 51 582 4 436 12 222 92 625 52 506 60 563 88 309 38 728 90 199 7 931 29 683 3 7 39 737 54 528 32 543 17 97 66 327 23 607 18 337 86 972 84 425 96 573
31 57 65 793 15 893 0 731 75 743 57 325 4 65 1 131 45 826 67 523 50 163 90 858 14 132 93 235 88 181 40 441 94 298 82 163 64 716 53 849 91 762 36 665 66 679 38 674 5 173 73 530 18 100 77 33 72 124 41 818 8 254 37 220 22 302 24 936 6 195 59 171 12 943 19 597 13 410 85 181 35 693 27 121 80 913 96 132 76 748 79 691 9 349 89 454 52 169 17 67 30 603 83 529 33 116 62 477 68 563 86 146 26 830 49 692 98 564 28 737 56 122 47 200 69 74 10 541 11 648 23 133 20 324 48 232 84 916 54 738 3 258 39 454 2 494 21 75 55 340 78 992 74 610 42 683 25 118 97 175 71 231 46 882 29 48 70 943 16 453 63 599 87 937 60 122 7 703 61 986 92 379 34 917 99 176 51 25 44 705 32 115 58 611 81 612 43 941 95 36
76 858 78 767 10 687 66 250 53 504 43 324 4 680 13 136 49 314 1 914 48 197 32 471 92 399 97 22 5 534 62 191 47 57 90 996 82 54 16 278 73 940 37 130 77 333 65 872 86 939 99 929 36 184 14 155 8 610 9 721 60 194 45 837 19 685 75 216 34 812 64 676 26 384 0 615 70 73 95 794 22 152 91 218 41 860 83 68 28 326 50 433 17 178 63 437 18 388 87 671 46 140 89 587 35 696 25 86 71 645 88 550 94 742 21 533 12 338 96 656 61 129 23 552 69 503 7 694 33 234 80 890 44 174 15 561 72 233 81 26 57 394 67 529 11 80 30 47 51 946 85 695 6 288 31 448 59 177 3 782 27 2 2 181 56 114 52 989 24 231 58 860 79 840 54 11 38 412 74 241 93 947 40 240 29 325 39 293 42 424 98 467 68 875 20 225 84 512 55 517
63 648 59 951 20 32 27 585 1 838 86 869 71 872 4 535 54 247 32 31 15 245 96 428 16 544 78 881 98 1 90 928 6 455 30 726 25 418 80 171 43 803 69 535 61 32 35 892 5 706 11 467 7 712 75 608 65 821 2 591 3 182 60 412 82 392 64 211 28 151 38 127 33 990 87 49 94 172 44 726 26 570 40 123 56 762 8 13 62 56 89 919 36 327 95 591 22 865 31 377 42 687 55 523 84 261 46 765 23 132 91 699 19 851 52 848 9 116 70 673 49 364 29 19 10 204 77 881 99 830 50 626 72 11 18 901 76 876 47 999 88 809 12 353 14 779 93 973 51 910 37 356 79 71 45 796 13 575 83 15 92 187 21 801 0 98 85 837 97 56 53 423 73 419 48 767 17 37 74 254 41 960 67 339 66 749 81 870 58 415 24 136 39 382 57 776 34 15 68 25
53 837 95 681 52 355 85 131 32 854 15 876 76 675 57 133 26 849 87 75 20 781 60 707 7 329 14 538 4 449 51 383 45 207 91 504 77 42 39 493 73 827 25 194 43 215 69 617 78 922 5 574 65 602 23 447 72 755 55 921 44 816 48 614 40 827 31 110 90 847 46 106 38 816 74 51 10 574 30 28 1 915 99 425 61 21 94 616 63 398 21 208 47 766 70 236 22 509 27 180 24 59 28 672 13 514 17 169 29 367 36 502 83 272 9 846 96 633 92 280 81 537 8 289 75 610 88 704 79 939 93 415 89 256 66 991 59 421 97 702 80 523 42 582 67 95 98 697 71 340 62 786 2 863 6 711 18 230 68 512 33 24 50 144 84 500 37 117 16 653 86 629 0 242 34 656 58 4 64 259 19 976 49 287 41 101 12 4 54 969 35 667 56 441 82 394 11 50 3 881
71 568 43 696 55 901 0 501 15 987 80 279 34 501 26 949 45 416 62 866 75 724 38 767 25 403 1 151 4 473 67 80 82 673 87 843 77 565 52 458 37 680 86 120 20 804 19 545 3 163 29 125 2 329 66 451 41 258 33 499 70 145 35 354 14 933 96 471 28 122 32 447 98 441 17 600 93 533 8 340 63 275 58 263 13 366 83 541 11 626 18 702 40 988 12 220 65 521 64 119 94 364 7 265 47 522 9 882 50 896 54 634 56 414 73 642 81 13 61 485 76 712 42 780 36 522 99 599 10 369 85 333 22 556 97 983 57 366 27 664 46 166 78 436 91 663 24 896 31 70 69 775 92 689 90 32 16 787 95 215 89 978 23 637 30 338 88 279 72 812 44 508 39 536 68 438 48 995 5 277 51 802 49 939 74 376 84 44 21 64 53 419 60 360 59 216 79 40 6 353
50 607 83 105 36 406 85 928 56 134 14 75 55 745 67 440 58 939 95 313 73 393 54 202 15 472 39 288 34 605 37 682 16 764 98 890 82 281 8 616 40 909 84 828 71 444 41 123 62 591 81 596 38 415 97 827 80 413 42 122 5 610 70 129 52 838 20 209 74 65 19 85 24 308 91 762 4 819 49 915 88 422 13 222 28 299 79 44 77 334 2 70 23 527 57 908 43 788 61 113 72 350 64 741 76 816 78 793 31 471 30 120 46 143 11 914 94 228 1 411 21 453 25 264 93 701 35 35 7 489 6 740 0 241 86 815 47 54 60 778 90 447 65 934 17 461 69 994 51 435 27 247 89 544 29 186 3 797 44 355 10 282 68 300 59 371 63 793 92 10 48 481 33 142 12 558 87 566 66 146 45 498 96 286 99 387 75 950 9 694 53 476 32 971 18 509 22 364 26 481
76 8 19 87 55 299 6 509 46 716 87 106 83 591 16 703 74 43 62 111 73 490 94 474 15 408 58 888 25 748 45 631 84 692 51 168 54 342 61 385 1 646 93 286 85 461 70 233 34 844 41 104 2 809 48 406 40 695 82 800 68 877 64 296 72 365 42 221 53 185 66 426 27 663 60 369 88 243 78 562 35 67 38 850 8 964 86 534 57 396 90 312 97 902 7 884 47 573 79 138 81 123 71 13 9 797 36 197 18 929 13 544 17 323 92 706 22 994 49 263 37 291 32 602 91 136 44 520 59 785 5 160 4 750 98 378 10 658 50 652 29 681 77 202 89 795 24 376 30 893 75 401 31 1 99 232 65 556 43 627 39 815 14 315 96 737 69 527 3 101 33 120 11 75 20 630 95 461 28 343 67 629 21 714 12 770 23 638 56 954 0 69 26 385 80 644 52 766 63 530
59 369 68 197 92 783 98 827 67 279 81 795 30 746 37 361 80 202 79 61 78 658 99 370 44 302 69 479 14 556 27 962 47 164 77 29 97 62 19 936 46 822 6 37 96 517 56 635 54 375 63 136 75 702 76 986 64 249 66 221 26 892 70 85 73 145 58 387 95 200 84 203 9 556 53 648 17 343 33 8 4 645 3 82 82 109 5 587 61 559 41 721 55 759 94 834 60 524 18 136 93 126 91 554 25 40 65 638 62 584 8 262 51 792 21 285 11 712 90 379 13 804 39 615 48 117 52 111 42 44 57 631 86 432 22 260 85 38 45 99 16 904 1 700 0 549 50 228 28 64 88 42 35 797 38 543 32 279 20 147 83 691 40 452 12 448 10 143 34 666 72 800 71 264 29 400 36 496 43 201 23 236 74 518 31 239 89 309 7 997 24 828 2 215 87 823 15 12 49 778
20 328 4 496 83 592 6 504 16 958 45 38 44 583 99 180 92 453 69 595 14 328 18 113 23 740 0 461 27 526 10 908 21 718 64 645 60 657 76 563 17 539 91 271 50 407 87 333 29 725 15 325 49 760 97 816 42 230 36 567 30 231 40 235 22 79 75 771 71 380 25 520 51 275 46 93 38 966 67 541 33 147 82 435 96 238 62 592 34 66 59 728 53 703 7 989 86 224 90 643 80 321 70 293 98 348 31 843 81 996 65 548 77 979 26 561 19 42 55 671 8 413 93 850 73 741 94 961 57 862 37 967 47 464 61 297 32 26 43 811 63 898 48 305 74 58 5 201 54 772 41 373 89 171 52 488 85 420 68 389 84 717 12 364 3 818 1 881 13 553 9 177 39 288 2 105 88 36 72 166 24 414 58 118 78 777 66 316 11 163 35 584 28 842 56 962 79 816 95 373
75 310 2 79 39 54 95 563 27 150 1 10 76 48 97 154 67 834 61 361 65 43 18 81 41 945 22 37 99 857 15 619 57 821 54 22 42 45 14 206 77 901 29 936 31 841 71 512 20 652 48 978 28 396 64 965 62 942 5 495 55 471 93 866 19 75 78 994 47 870 52 792 53 164 79 939 43 36 50 669 72 731 44 696 35 767 21 996 87 415 69 210 45 650 12 391 11 428 6 822 73 185 32 423 46 873 80 35 17 407 4 673 8 43 13 303 63 700 58 988 7 799 66 209 88 898 98 66 74 437 83 690 34 351 30 387 82 976 51 406 40 85 33 169 94 442 91 496 16 324 23 196 0 876 10 927 84 801 25 394 60 138 96 419 49 7 92 17 38 157 70 395 85 436 36 477 89 394 37 671 81 71 24 569 56 225 90 949 68 565 59 603 3 576 86 979 9 403 26 641
90 501 74 336 29 94 16 498 82 82 89 574 28 246 14 811 43 907 26 591 18 601 11 70 36 459 13 340 63 316 57 16 34 812 80 492 15 940 22 1000 30 654 58 799 10 202 94 391 6 919 85 416 77 644 12 560 71 568 67 64 65 977 25 910 24 80 84 308 37 229 83 956 98 257 87 285 95 754 64 685 75 336 17 936 56 839 52 345 55 915 47 506 45 266 50 48 76 27 33 394 78 402 42 422 35 993 66 419 38 216 0 155 2 749 46 724 60 339 88 158 62 89 97 789 40 946 86 501 61 52 51 360 81 636 21 692 4 58 73 378 8 723 59 975 48 601 69 861 72 735 41 678 91 398 79 595 31 991 32 212 99 214 9 889 1 427 49 612 7 881 44 389 93 341 92 385 23 816 20 622 68 221 53 871 3 575 96 191 5 764 19 235 27 870 39 551 54 592 70 756
5 145 54 704 40 109 97 797 73 911 7 249 95 445 32 697 23 72 13 475 37 599 24 425 35 368 59 588 52 299 27 100 57 48 4 716 51 285 60 676 93 900 1 722 3 488 78 449 75 142 77 641 62 729 88 836 19 289 26 644 58 60 21 818 98 690 50 523 55 565 15 595 66 497 53 602 42 157 12 6 22 173 11 388 39 652 10 563 8 829 64 353 80 237 47 812 20 516 94 641 81 917 91 985 0 228 85 220 71 165 18 142 14 202 86 647 87 80 61 587 46 154 29 909 34 622 68 409 31 361 90 856 82 862 6 444 44 353 79 938 49 586 9 993 63 10 16 245 67 492 17 541 84 674 56 802 89 623 33 943 48 271 43 538 36 1000 76 115 83 740 96 503 38 299 72 188 65 656 99 894 30 938 45 822 28 316 92 268 2 224 69 253 70 562 25 466 74 340 41 893
74 363 75 814 80 585 9 447 53 985 76 687 98 106 64 620 71 731 65 389 14 211 86 353 45 191 49 394 88 810 52 543 92 209 34 785 16 973 59 262 51 370 25 586 82 381 30 782 42 684 90 575 87 655 95 706 7 193 12 910 85 684 4 809 41 692 99 18 94 926 63 946 20 103 72 808 61 307 11 867 57 115 78 612 18 22 24 646 60 670 28 38 70 176 46 329 21 911 29 213 89 886 5 721 54 293 50 733 48 772 93 450 1 925 79 400 40 671 3 812 37 610 96 31 69 608 26 341 83 895 13 730 81 365 31 120 33 736 55 420 35 921 10 32 22 95 0 92 32 924 2 763 23 258 19 553 36 325 43 349 58 617 68 174 84 491 66 927 44 149 6 342 47 859 27 260 39 76 62 428 15 660 97 712 17 330 8 817 56 990 91 885 77 25 67 954 73 473 38 492
51 409 99 6 11 418 73 628 60 122 93 489 17 72 50 370 1 886 39 488 3 989 8 982 41 972 33 82 71 496 25 13 61 359 40 998 38 143 14 432 58 973 63 367 94 257 35 945 49 651 21 1 89 442 2 293 95 902 59 118 16 456 82 914 4 660 80 714 24 954 75 142 64 193 68 575 86 920 0 769 77 397 96 254 85 317 53 121 55 187 12 531 81 281 52 672 27 5 54 251 46 411 34 732 67 531 72 629 23 852 45 474 44 194 28 834 62 678 47 256 15 41 97 538 79 436 90 814 5 870 76 916 57 203 22 736 48 839 84 506 20 966 18 371 6 197 37 615 83 151 56 209 91 883 29 942 88 273 30 379 69 676 36 688 43 619 13 594 74 202 19 66 42 687 66 185 70 3 7 384 32 744 26 227 87 158 9 922 78 265 10 29 92 572 65 330 98 267 31 23
34 465 64 598 93 671 53 564 39 673 96 776 45 361 22 731 38 599 33 855 42 941 2 114 52 241 20 26 89 571 11 390 68 223 14 121 31 206 83 578 21 618 95 120 25 83 94 161 48 34 32 217 1 565 77 577 23 256 50 645 51 709 37 46 47 298 40 598 65 870 24 208 78 445 9 852 35 591 57 83 56 932 19 666 98 745 30 641 15 958 8 972 75 888 63 302 86 94 44 152 99 887 27 287 46 548 87 774 62 596 81 207 73 305 88 797 4 578 59 600 36 23 26 371 72 317 54 138 18 927 6 872 84 465 71 348 13 204 5 888 79 651 29 60 0 213 16 539 92 649 60 452 67 417 3 507 55 605 69 28 7 202 28 49 74 772 76 29 61 763 80 29 58 598 17 401 10 262 97 152 82 726 70 421 91 542 49 183 66 56 85 711 12 339 43 911 90 738 41 554
22 804 23 663 71 451 25 803 12 167 52 926 6 57 41 920 63 212 76 458 75 527 46 868 13 920 21 738 30 554 78 385 37 468 44 785 34 693 24 66 16 173 35 871 89 747 88 772 55 735 97 134 60 921 18 497 49 67 57 926 32 950 0 656 7 456 77 989 29 746 5 820 17 829 36 815 50 548 70 943 79 565 80 861 15 560 14 123 27 307 31 381 95 837 83 230 33 316 38 470 53 509 74 279 91 76 20 719 4 357 94 665 58 24 10 131 56 452 9 259 87 611 39 122 54 785 42 633 8 180 61 911 96 949 43 931 1 20 90 977 72 631 64 735 98 638 65 785 66 46 19 325 47 119 26 999 2 705 86 600 73 541 67 297 28 922 81 276 45 324 85 402 62 202 3 88 82 811 99 458 84 502 93 306 59 190 69 879 68 550 51 897 11 140 48 872 92 942 40 715
22 784 63 946 23 166 3 227 19 189 82 49 46 532 99 438 87 242 21 205 25 825 97 499 81 773 8 494 28 681 42 628 98 916 60 389 5 92 51 334 58 822 6 32 12 250 38 881 69 664 75 322 62 235 13 148 77 212 27 957 33 603 72 400 36 212 95 652 2 933 53 319 71 452 89 426 15 727 59 889 31 421 92 49 44 507 10 195 49 998 96 664 64 981 35 308 61 381 50 468 74 472 1 37 56 516 91 641 48 828 73 541 76 726 78 21 34 722 94 798 40 216 88 393 90 848 39 792 85 236 47 373 80 983 32 567 7 305 84 663 11 953 41 219 70 615 16 880 29 937 86 460 37 686 57 771 0 331 83 984 66 750 65 706 55 466 24 91 93 872 45 567 9 488 26 930 54 724 68 157 52 216 18 548 17 788 79 664 14 511 20 693 4 382 43 447 30 193 67 784
61 15 62 284 75 896 10 560 23 746 54 718 27 784 37 243 7 287 47 124 40 365 50 739 6 857 92 397 89 222 58 27 30 848 19 256 67 547 77 723 35 405 78 869 90 712 96 360 34 972 24 55 49 222 53 483 56 851 3 375 29 727 64 356 2 913 51 158 43 680 63 731 55 834 28 46 70 867 48 42 31 599 60 702 81 769 66 730 91 354 25 752 57 823 95 329 44 903 39 360 97 592 88 381 69 773 42 531 1 384 79 184 82 580 72 154 15 400 85 264 93 689 99 449 74 165 36 609 14 829 71 136 17 939 73 521 32 612 8 606 33 895 20 607 38 577 12 949 26 571 22 321 0 606 18 342 21 386 98 105 76 144 52 714 13 339 87 364 45 90 4 986 94 474 16 239 83 608 68 915 84 489 9 726 86 444 41 873 5 7 65 290 80 862 59 871 46 343 11 581
72 27 31 65 90 681 64 93 78 528 66 966 51 765 75 747 65 576 52 885 24 259 54 336 76 897 8 106 85 864 5 859 91 981 99 637 1 291 23 345 67 85 32 800 18 486 93 537 4 567 82 603 88 912 56 747 49 736 17 406 45 695 22 452 62 348 33 690 44 307 70 488 7 818 57 868 27 205 73 669 26 69 80 767 34 982 98 648 59 589 14 437 71 388 83 623 12 829 77 338 48 359 42 466 61 141 60 933 35 290 39 639 9 951 16 787 10 133 30 936 15 790 41 778 19 727 74 18 2 467 3 847 58 241 47 501 84 426 21 916 20 462 40 787 79 89 25 977 97 182 6 503 86 8 96 798 95 178 68 276 43 723 28 771 38 482 55 239 29 221 94 109 87 649 0 569 63 735 36 813 11 386 37 173 46 550 81 965 69 292 53 515 13 787 92 194 89 937 50 174
84 187 22 793 9 12 90 160 6 71 79 664 16 585 86 664 69 934 24 650 31 246 3 173 82 110 63 749 4 207 94 66 85 753 26 996 28 224 95 302 59 196 47 660 89 395 92 791 52 283 91 278 42 889 60 842 14 552 17 360 15 725 44 689 19 75 72 248 76 804 77 241 51 179 36 502 39 953 43 671 34 83 5 676 21 997 73 623 99 535 10 893 37 795 75 609 70 309 33 775 64 114 80 808 13 129 67 326 49 99 57 168 56 377 18 198 83 482 96 428 78 999 29 21 62 314 54 169 48 677 98 475 41 217 87 146 7 418 71 104 46 203 25 360 97 835 93 736 66 834 81 382 45 437 1 389 38 458 65 543 68 878 35 561 11 931 30 20 88 683 0 381 58 480 20 966 61 876 32 483 55 708 53 876 12 468 8 397 27 468 40 858 2 197 50 865 74 687 23 46
22 272 63 770 46 802 27 272 5 458 30 387 33 369 31 493 78 794 86 914 72 232 4 784 35 438 69 846 88 447 60 286 18 205 14 311 51 876 2 804 25 16 85 329 1 834 95 687 83 410 13 508 43 695 66 64 0 7 64 891 57 315 23 266 54 288 45 631 56 524 96 865 92 692 98 496 7 534 17 409 71 762 91 744 77 176 20 968 39 779 32 795 87 195 73 625 28 540 29 390 21 91 97 774 47 681 36 531 55 536 62 649 80 342 75 902 10 654 90 655 12 646 52 80 34 968 81 978 99 7 50 549 82 651 74 977 38 957 49 300 59 294 84 750 3 418 42 786 93 672 67 227 94 671 40 963 6 122 16 258 15 932 26 583 19 643 65 936 48 803 24 549 79 298 70 765 61 411 58 679 53 390 76 787 8 688 44 241 41 594 68 249 89 240 37 399 9 76 11 619
71 569 32 682 34 964 35 103 38 589 23 286 39 226 83 814 3 47 89 339 79 368 97 156 37 784 51 982 4 142 7 647 9 682 73 748 0 221 50 392 55 374 30 506 80 987 6 593 62 864 48 652 54 269 15 268 44 824 16 944 61 963 14 483 31 860 8 894 58 484 59 409 82 208 12 263 13 731 91 299 93 536 56 286 81 337 20 461 60 268 27 431 68 10 70 221 43 954 57 171 72 340 19 502 41 594 96 765 99 121 53 116 5 114 75 100 94 454 92 342 88 130 29 622 64 595 47 29 11 562 77 21 1 595 52 327 18 879 33 864 78 230 90 992 69 124 86 625 2 242 84 807 65 845 17 822 21 489 95 80 45 775 24 974 98 579 22 195 46 876 26 739 42 907 28 896 63 194 10 518 25 927 85 836 67 867 74 611 66 978 40 37 49 431 87 658 36 260 76 951
84 77 30 863 63 249 54 96 17 705 25 855 85 702 89 334 11 687 13 983 38 287 65 635 36 62 49 42 33 454 32 538 26 599 94 695 91 55 69 281 60 500 71 189 86 399 16 586 80 62 61 948 52 954 57 280 47 375 23 450 92 51 46 90 8 271 90 302 82 518 4 623 14 505 48 516 1 594 62 607 70 253 99 590 39 762 45 194 58 537 56 19 97 946 7 231 51 168 43 438 53 791 19 91 50 749 59 542 15 31 64 788 78 152 35 981 74 96 95 528 3 710 9 192 31 132 42 671 20 616 12 50 66 266 28 626 72 418 18 805 88 880 27 102 24 124 81 262 75 188 68 17 79 429 67 467 93 938 10 712 87 818 37 84 96 96 55 10 2 391 73 460 98 589 76 181 0 956 44 34 34 167 77 811 5 33 41 88 21 500 83 936 40 572 22 855 6 905 29 603
1 143 2 157 47 582 49 607 90 687 76 909 98 818 36 740 79 846 82 153 59 827 58 743 13 442 27 381 51 877 94 979 22 663 85 883 25 372 55 354 18 943 74 303 8 877 30 708 86 866 3 575 56 470 43 762 63 97 44 137 41 38 38 528 48 523 37 849 52 559 60 413 96 379 95 269 26 376 69 8 6 689 84 742 33 935 67 136 53 364 21 253 80 396 16 720 65 833 62 632 39 896 73 526 78 141 83 144 45 36 20 7 68 926 75 1000 66 126 14 896 24 104 0 100 11 167 92 83 35 588 81 324 57 120 54 436 29 483 31 171 64 746 23 895 46 776 50 984 32 212 5 33 93 891 34 168 77 815 7 103 71 729 88 814 10 422 70 270 4 689 89 521 91 9 40 344 97 458 15 464 19 665 28 192 9 216 12 580 42 894 87 426 99 541 72 962 17 811 61 354
85 484 36 860 63 635 73 471 57 848 19 306 75 269 33 772 59 707 25 42 4 115 45 915 93 411 30 458 97 633 90 710 72 39 87 790 89 328 46 500 35 240 48 514 6 754 47 467 49 10 29 157 96 1000 62 32 86 402 20 504 55 150 42 257 17 217 38 346 2 840 70 739 79 390 44 889 3 463 60 677 61 97 91 487 83 596 12 192 65 532 7 23 95 109 28 249 74 980 76 418 15 837 5 621 54 965 99 523 67 621 24 16 68 621 10 355 39 368 94 65 40 414 13 393 21 237 14 270 0 687 22 410 98 245 37 311 77 604 66 104 26 372 41 914 43 417 56 947 16 517 34 371 81 838 23 841 11 894 80 781 88 884 32 915 1 707 82 329 27 990 52 989 78 86 8 737 51 835 58 49 53 20 50 130 31 879 71 482 18 194 9 204 64 681 92 216 69 494 84 520
40 455 6 596 30 803 31 941 68 582 5 417 29 332 62 806 80 902 53 197 78 617 91 827 74 610 83 451 64 39 50 523 39 637 9 639 59 98 90 27 47 184 51 429 17 238 12 245 55 512 33 470 56 259 61 544 36 292 84 871 95 679 81 960 42 452 15 208 70 293 93 298 87 917 67 815 24 387 37 599 76 513 32 814 77 705 75 762 27 987 79 415 22 925 54 127 71 160 0 258 23 564 97 425 44 249 65 105 2 83 35 448 11 637 85 833 20 339 48 750 52 643 43 69 1 587 57 717 18 717 49 552 28 615 63 567 21 665 72 167 41 423 26 248 14 529 10 97 82 690 45 12 25 706 89 476 58 393 86 945 7 81 66 996 8 912 69 184 19 241 88 18 94 479 4 430 46 146 99 544 92 279 34 185 16 819 3 149 13 503 96 777 98 824 73 1 60 502 38 61
26 807 84 158 27 467 63 503 5 644 28 481 48 129 14 341 88 276 75 980 16 630 31 397 6 678 74 385 46 667 0 892 70 805 20 549 4 629 73 635 79 755 76 334 90 721 54 790 89 352 52 114 60 199 19 722 91 840 21 334 8 525 51 75 56 298 77 904 23 989 30 447 94 884 24 426 22 849 64 307 59 964 62 756 53 330 68 368 15 937 25 4 47 919 57 905 2 801 13 532 80 475 29 211 87 748 36 512 43 255 1 601 65 613 33 146 55 199 10 659 66 376 11 684 67 617 78 427 58 447 7 321 12 703 98 133 3 982 61 281 41 54 45 416 86 631 44 600 96 847 17 580 39 320 83 873 93 706 32 706 69 248 18 20 85 419 9 658 35 297 92 41 95 45 42 69 49 710 38 343 97 290 40 81 71 150 34 782 82 517 50 562 37 993 72 21 99 30 81 691
17 767 0 729 79 924 21 185 28 256 42 163 97 410 61 87 89 758 80 893 69 392 87 555 16 958 26 297 54 154 57 685 58 918 84 989 50 685 66 303 74 584 15 503 96 181 33 614 63 652 25 984 65 85 86 788 93 749 44 616 34 390 52 398 37 362 43 759 88 368 8 305 94 356 41 235 29 86 22 100 68 158 60 547 71 251 46 826 32 680 27 639 11 995 70 166 53 927 35 761 55 773 78 387 14 367 72 68 20 476 90 400 76 112 1 935 7 429 5 580 75 238 62 790 3 386 10 571 6 2 59 678 51 453 99 877 24 94 38 715 98 873 91 7 18 742 45 176 64 9 2 569 77 226 83 737 81 668 31 147 23 16 12 64 9 304 13 100 92 294 85 875 19 555 95 601 49 197 67 726 47 193 30 215 39 529 56 371 36 1000 40 357 82 365 48 834 4 567 73 824
73 691 36 38 5 117 47 604 52 345 94 991 34 38 82 236 6 407 87 109 1 359 77 463 79 253 65 719 45 235 68 367 41 66 26 664 92 534 61 63 88 487 16 402 60 718 46 168 99 841 83 42 20 906 25 8 22 157 50 144 13 35 78 840 95 7 7 538 75 823 62 456 35 443 70 420 58 932 3 169 59 772 76 517 67 113 23 294 63 906 54 425 96 592 86 32 71 166 4 847 57 312 91 525 81 337 39 422 43 415 42 12 14 291 44 537 48 157 0 456 17 336 51 564 69 571 32 567 89 997 10 305 80 955 29 5 64 440 19 196 15 681 37 122 40 628 84 143 18 198 12 988 27 563 85 499 38 693 31 26 21 799 30 228 2 758 93 207 74 329 97 359 72 961 98 799 55 227 49 818 56 637 90 314 66 65 24 776 53 198 33 905 8 177 11 344 9 604 28 97
42 83 51 122 12 152 36 251 54 276 16 597 8 218 94 334 6 149 84 863 9 245 53 386 52 152 37 682 79 740 15 194 75 234 81 663 57 646 17 109 35 348 1 211 46 581 65 584 23 116 33 530 98 989 73 204 13 256 41 172 67 639 91 319 60 610 85 882 43 5 56 210 39 343 66 853 64 736 27 822 62 698 55 180 2 869 26 364 78 94 99 199 69 534 97 424 90 88 21 797 3 252 0 937 92 306 61 406 83 874 89 688 72 660 87 78 47 582 95 922 18 998 80 463 93 272 88 219 29 384 22 769 11 93 77 993 50 698 19 905 10 53 45 826 59 679 74 115 14 968 96 515 34 308 76 469 25 23 38 951 86 375 63 946 28 487 58 136 71 610 32 768 68 352 44 548 49 391 5 375 48 516 7 943 40 678 82 686 70 163 4 289 30 137 24 323 20 579 31 420
7 688 35 702 38 493 6 581 96 368 70 810 18 130 60 812 37 991 79 490 87 981 53 505 92 963 1 405 78 185 94 157 74 840 11 869 25 531 93 162 52 792 19 921 55 387 26 192 64 884 36 540 34 684 43 526 21 1 12 482 91 195 81 257 84 254 57 864 10 140 88 859 56 882 22 485 47 711 54 915 72 394 66 232 28 658 15 460 51 856 95 831 5 136 90 589 83 463 33 265 44 215 50 653 27 147 29 825 31 727 2 657 67 965 3 735 61 774 76 812 32 492 68 485 69 217 0 906 75 608 41 611 82 549 97 504 59 95 13 719 4 4 49 707 23 394 16 636 24 235 63 915 14 938 8 878 58 607 89 588 62 244 45 616 30 951 42 922 71 828 46 802 39 269 17 774 98 357 85 106 73 551 9 305 80 582 40 493 86 930 65 267 99 305 20 186 48 686 77 713
92 685 6 268 51 292 86 921 40 979 68 363 47 227 33 995 89 53 2 941 62 258 52 733 32 618 67 637 54 73 26 539 48 839 76 288 91 952 34 810 18 911 69 241 1 673 65 624 14 667 24 624 37 753 42 1 58 309 5 787 98 593 41 880 29 702 72 161 0 435 73 504 70 336 71 47 38 624 12 174 81 909 90 737 88 294 59 798 55 422 23 46 83 751 21 70 94 936 46 712 64 76 49 554 96 920 3 335 43 944 28 933 35 383 95 834 85 970 10 600 30 617 61 985 31 163 53 27 66 216 63 849 9 101 75 374 16 101 27 557 57 812 50 562 87 22 36 301 79 758 44 344 4 51 97 686 80 469 84 45 99 483 74 358 13 830 15 114 22 379 77 906 7 786 60 308 19 374 93 365 25 306 17 444 82 521 11 359 39 303 45 548 8 133 78 49 56 415 20 724
49 799 22 328 72 588 25 41 76 892 10 406 30 774 65 58 79 750 83 1000 21 921 78 70 41 516 59 388 70 865 33 21 63 429 16 492 42 585 39 921 29 92 56 120 6 916 99 680 15 376 0 331 23 723 67 713 80 611 24 4 66 956 13 25 36 258 57 718 91 363 97 665 86 107 27 158 47 115 34 734 37 498 2 746 28 557 64 876 45 783 31 633 84 769 55 984 74 721 75 994 94 459 18 400 92 550 88 412 3 524 43 609 82 714 1 31 93 817 62 206 77 772 58 830 71 881 35 103 48 105 50 770 8 103 46 725 69 736 11 908 89 175 68 760 26 324 61 878 85 734 53 804 4 416 19 6 44 699 51 110 98 92 60 576 40 169 20 6 95 974 32 119 87 102 73 891 12 212 14 896 52 358 7 821 96 310 38 708 54 688 81 379 17 945 9 720 5 754 90 201
89 349 67 146 63 577 23 910 36 863 1 497 52 104 31 936 56 859 16 753 42 33 91 612 19 402 0 794 15 882 74 926 99 841 70 101 68 87 61 497 13 594 18 890 59 398 12 27 35 675 43 449 78 407 85 248 97 261 45 83 30 649 7 354 48 335 20 12 69 226 26 562 33 584 73 911 83 431 29 717 94 780 81 789 10 9 57 854 40 606 92 236 24 129 47 204 79 571 98 769 2 450 6 600 77 799 34 42 58 324 44 565 25 281 75 377 32 945 21 388 14 409 41 128 71 976 38 746 96 26 72 982 76 783 60 297 84 483 8 812 95 582 28 464 46 607 5 343 3 263 86 655 9 772 90 330 51 17 17 28 87 65 55 991 80 771 54 91 62 88 27 481 66 669 53 854 37 883 65 289 4 283 88 728 50 875 93 468 39 403 11 599 49 635 64 917 82 573 22 918
68 627 72 460 84 186 76 60 28 384 27 698 42 109 66 405 89 441 43 536 64 191 14 890 4 973 2 860 19 631 7 799 80 1000 65 574 3 238 81 257 61 140 73 853 52 183 58 651 32 372 94 849 87 13 95 628 47 596 53 109 92 728 79 198 31 764 17 387 9 55 39 253 70 732 48 811 21 441 37 481 51 873 15 594 35 199 82 330 86 684 11 187 85 776 71 632 6 12 10 252 18 816 62 341 8 714 96 608 40 27 59 847 75 923 25 68 55 620 1 621 99 371 36 464 45 370 63 348 30 651 44 813 60 681 0 671 54 125 24 101 34 782 26 562 46 695 78 747 23 500 13 977 90 339 20 232 83 669 22 658 49 639 77 311 67 674 50 387 57 312 29 54 98 883 69 345 91 657 5 673 12 866 97 94 93 650 33 156 74 849 88 454 41 628 38 469 56 444 16 958
59 392 96 228 50 593 56 274 8 439 69 433 37 236 35 394 39 92 75 216 15 263 43 984 46 294 51 42 60 287 49 264 17 850 65 467 80 49 30 556 38 597 32 324 25 467 52 627 10 78 76 645 13 656 36 206 55 562 61 601 26 651 88 871 64 418 21 341 84 917 66 806 74 662 83 646 6 873 53 57 67 341 58 582 57 116 48 166 24 180 0 771 33 386 18 497 23 804 44 492 34 307 4 245 19 681 77 689 54 893 20 97 89 380 47 222 71 931 91 80 63 858 2 907 40 883 9 436 93 765 94 307 14 926 22 217 92 176 72 719 3 840 7 546 87 208 27 767 70 559 81 546 5 54 62 652 86 168 99 440 98 266 42 181 16 932 11 760 41 545 45 900 95 826 29 882 78 830 31 43 12 823 28 114 73 423 1 129 79 464 90 835 97 862 85 235 82 920 68 816
90 752 92 72 38 924 73 865 32 219 96 238 42 772 81 686 59 264 20 859 57 133 93 851 51 7 64 161 28 657 83 832 72 962 4 416 15 71 23 100 27 66 71 401 31 615 36 342 11 886 79 461 86 758 49 935 80 458 85 696 25 351 18 775 33 587 99 190 40 195 87 570 44 880 17 336 94 815 75 391 22 357 37 970 8 68 55 669 74 785 91 124 9 860 97 50 45 136 0 451 60 944 69 794 1 363 52 763 16 175 84 560 62 994 61 316 7 312 98 660 30 523 95 758 26 584 19 273 54 588 68 755 65 855 47 546 12 693 39 383 14 853 3 712 34 617 5 622 53 610 82 194 78 3 46 514 66 595 67 490 43 790 13 687 50 105 58 632 21 716 24 238 6 115 29 621 2 208 10 618 48 347 56 550 76 895 77 482 70 454 35 531 88 776 41 659 63 269 89 659
50 421 14 898 88 393 73 294 2 169 44 899 75 20 7 423 30 81 35 409 49 546 59 483 58 632 83 138 54 765 20 154 31 931 81 805 86 864 67 401 41 363 51 443 92 851 94 506 64 360 39 536 29 622 56 201 79 506 21 340 32 513 3 291 45 195 19 418 34 72 69 245 36 417 87 925 61 868 66 830 95 719 97 130 93 931 53 378 80 851 0 606 13 210 68 156 22 970 23 84 89 617 76 24 47 288 1 435 11 684 6 242 37 316 26 666 5 130 27 166 91 751 4 577 84 503 46 277 9 181 74 86 71 748 63 160 96 236 10 368 65 126 18 261 28 162 78 467 57 420 55 843 85 931 40 568 99 466 15 291 60 967 38 408 62 682 42 93 82 546 12 326 70 274 48 948 98 389 33 478 72 352 43 999 52 667 8 806 90 890 77 781 24 310 25 303 17 91 16 732
92 319 1 975 18 112 72 614 97 172 16 919 62 616 26 865 68 723 83 604 6 105 40 970 48 677 55 485 7 168 95 13 78 966 76 879 21 912 32 227 38 577 56 544 2 492 15 416 80 48 63 118 4 999 90 935 37 97 81 923 22 584 99 173 69 861 73 488 59 644 94 399 12 194 46 547 96 36 57 945 27 912 35 134 30 197 93 541 50 112 71 661 10 61 42 315 0 407 51 588 89 179 79 187 49 291 77 859 75 120 9 500 82 485 44 607 34 418 41 296 5 68 88 37 8 320 45 558 98 50 67 174 33 895 31 859 11 744 17 258 61 306 58 575 14 437 53 170 23 920 87 896 20 563 74 894 25 192 39 837 70 370 13 791 36 79 64 408 47 326 29 299 65 978 85 464 19 860 28 563 52 983 24 882 60 258 86 882 43 213 66 284 91 308 3 684 84 565 54 895
25 410 55 176 92 728 35 670 73 591 72 668 19 799 12 575 60 748 49 908 8 746 56 380 14 27 36 902 59 8 57 870 5 688 50 885 83 101 91 288 4 625 2 503 61 882 24 331 88 31 75 941 58 598 6 275 63 212 1 407 53 393 79 741 0 604 96 26 39 833 23 939 93 385 48 192 37 598 11 838 18 342 3 946 69 913 52 103 85 205 26 51 43 674 78 890 66 684 94 156 10 325 74 839 68 241 22 511 71 926 41 462 38 271 84 91 76 292 29 654 17 705 31 268 32 705 98 795 45 867 80 779 70 10 42 146 86 56 9 825 97 73 54 289 20 101 33 940 28 672 51 976 40 444 99 491 21 496 44 238 81 285 77 484 16 895 34 874 64 144 95 352 27 704 82 887 90 998 7 255 89 164 15 746 62 101 13 781 65 471 30 491 46 217 67 968 47 238 87 422
51 655 92 805 75 444 15 765 19 205 82 750 17 987 21 916 95 246 52 771 33 479 32 48 69 593 58 258 64 614 65 573 90 361 42 196 96 68 3 218 0 896 39 973 76 299 55 315 78 380 25 855 45 224 71 443 88 467 24 20 62 241 56 604 41 499 98 398 36 722 46 421 72 298 40 286 22 110 87 46 67 556 54 605 16 635 34 419 63 323 99 705 94 510 9 843 70 713 59 991 14 926 44 260 66 264 74 890 86 117 50 724 13 923 2 846 35 136 4 278 79 174 8 852 77 471 26 248 85 279 81 154 18 704 61 493 93 400 28 229 84 862 20 331 11 340 48 286 60 399 89 755 37 567 91 590 57 116 30 273 83 771 23 111 43 73 10 375 73 644 49 577 68 748 29 322 7 181 97 766 47 890 31 160 6 900 38 891 53 197 80 389 12 216 1 931 5 986 27 201
23 403 41 761 95 318 70 879 15 682 55 377 83 897 7 44 94 889 69 788 77 131 27 498 45 291 66 919 68 554 65 153 13 160 60 503 49 310 63 409 93 559 82 987 84 75 25 758 11 530 16 301 12 902 2 800 17 929 36 174 79 123 1 29 44 959 85 589 14 475 74 726 28 433 35 60 72 435 48 331 91 269 50 384 29 703 57 811 31 999 33 859 3 781 30 229 54 238 96 927 46 894 20 356 9 285 52 152 4 368 64 314 81 485 99 231 80 382 40 636 42 463 18 911 53 521 59 94 22 192 5 398 37 263 76 643 19 638 67 890 8 370 98 370 75 791 61 925 26 628 62 240 86 416 73 54 56 942 90 295 51 179 38 533 6 936 89 792 88 194 10 235 71 290 92 706 87 871 47 132 43 433 32 526 34 46 24 530 21 166 78 590 97 394 0 535 39 840 58 314
96 500 14 670 83 978 45 239 72 195 61 863 27 927 40 573 78 533 99 245 49 281 29 99 68 731 39 398 16 417 92 993 0 98 95 743 73 360 63 881 66 582 30 288 88 604 65 810 93 41 48 99 20 151 46 35 4 713 11 61 22 745 35 649 28 480 51 854 67 862 1 717 80 453 81 915 47 691 57 389 55 511 86 773 44 497 85 317 97 346 2 45 70 195 60 154 94 954 76 183 15 156 24 875 41 172 3 64 52 650 26 460 64 709 21 758 77 336 84 824 71 953 59 570 9 871 37 50 75 637 87 180 53 963 25 920 98 209 43 420 74 604 89 909 42 293 91 656 23 835 90 137 36 444 13 487 5 957 31 240 69 190 10 976 38 724 12 396 8 671 7 768 17 816 58 207 19 621 32 654 79 276 33 641 82 591 50 197 34 949 56 178 62 48 18 846 6 158 54 172
18 315 84 750 37 30 99 976 2 241 66 963 92 179 52 68 43 765 59 239 49 104 74 582 9 721 58 567 25 474 67 800 54 521 47 882 96 704 70 1000 76 885 6 545 1 928 24 890 8 437 28 680 69 143 12 372 48 469 51 134 46 344 65 662 87 863 73 942 11 774 30 268 14 87 79 682 61 837 27 865 22 266 53 545 50 618 94 465 35 720 31 334 34 434 56 579 83 232 78 917 7 624 3 314 5 506 77 993 85 801 0 919 63 760 89 799 86 385 17 509 16 830 62 113 40 944 98 800 90 145 60 96 75 223 72 98 32 348 20 881 38 148 82 796 29 917 41 762 95 46 91 237 81 830 21 762 55 114 10 298 33 679 88 266 15 283 19 554 42 536 68 292 13 528 44 917 45 628 23 806 80 944 97 521 93 818 36 979 57 121 26 200 4 813 39 167 64 349 71 177
75 259 44 964 6 909 25 801 67 699 27 597 47 328 55 518 92 487 48 999 14 524 49 224 23 1 20 343 77 902 69 844 87 82 43 628 94 956 21 6 76 894 50 402 2 327 80 811 39 795 41 688 19 358 17 817 79 968 61 343 5 741 15 235 71 185 96 975 73 733 66 692 33 681 51 511 3 940 29 343 12 225 13 433 95 597 72 929 70 916 37 480 90 27 35 556 78 629 28 158 1 231 83 608 53 696 54 359 91 402 24 816 0 293 36 828 45 580 86 767 8 148 22 476 9 602 10 141 59 378 57 941 93 277 26 769 99 401 42 139 40 575 97 237 46 541 18 251 56 577 16 233 31 971 65 335 64 64 98 509 68 748 60 550 81 519 74 406 82 311 88 391 89 573 30 516 63 21 38 722 4 567 58 382 32 198 85 971 34 728 11 130 52 25 84 268 62 604 7 957
59 104 24 710 98 788 52 387 84 466 53 963 37 748 2 836 31 994 60 731 61 913 54 571 91 476 10 616 17 318 7 468 77 336 80 272 9 877 83 850 68 375 92 240 22 506 93 570 57 738 40 24 58 395 86 799 14 947 66 574 18 100 26 763 72 51 63 778 51 240 29 286 30 810 11 716 90 137 41 686 73 469 85 445 19 264 96 988 88 249 36 712 23 48 48 143 20 989 42 118 28 949 69 975 44 358 33 664 45 546 64 543 75 805 94 77 0 392 34 232 32 171 89 417 4 106 43 407 95 900 55 478 3 901 76 234 39 225 97 521 56 262 8 868 99 583 87 627 71 307 13 386 25 222 82 154 5 299 1 937 74 756 81 580 50 801 67 182 62 879 16 328 15 244 65 666 6 449 46 113 12 90 47 56 79 621 35 623 78 18 27 773 21 361 70 563 49 97 38 250
47 420 99 223 94 85 75 465 93 798 7 985 6 197 81 530 84 375 91 418 45 633 17 232 59 127 67 326 69 62 42 901 73 581 22 826 51 897 50 206 39 211 80 557 20 69 48 692 77 279 46 157 15 72 10 177 36 204 30 144 66 272 95 148 87 6 2 19 24 834 53 704 97 13 79 417 23 123 19 159 4 297 90 820 1 119 88 86 76 996 49 593 85 543 70 414 9 869 64 11 34 136 31 559 40 496 86 143 55 598 14 8 68 450 78 487 5 256 12 719 65 123 58 742 13 884 74 177 25 212 89 887 60 515 29 431 26 680 37 546 96 655 54 334 83 583 3 683 18 305 43 9 32 853 41 856 21 512 82 661 35 466 28 88 8 740 61 897 98 930 11 867 63 88 16 40 92 813 56 241 33 29 62 692 57 728 44 691 72 739 0 24 27 874 71 56 52 146 38 153
20 275 29 973 31 935 72 515 85 494 76 989 88 675 11 988 15 272 91 168 14 533 56 759 45 649 8 187 26 416 97 656 98 999 77 116 86 519 81 599 23 617 99 15 82 396 71 866 16 41 83 674 94 328 69 667 2 643 50 138 38 236 55 123 22 714 66 856 79 327 32 385 52 58 63 452 61 256 53 724 58 856 7 484 3 531 62 840 84 885 51 585 12 705 49 616 73 49 9 622 0 247 57 409 80 77 95 117 37 25 25 599 87 345 60 192 13 775 59 351 78 291 33 297 47 573 41 639 90 537 93 447 68 833 6 821 44 190 96 733 89 542 75 531 65 288 35 249 92 605 34 836 27 147 67 862 48 3 43 934 21 54 30 454 18 317 24 76 39 98 17 463 4 311 42 222 36 659 46 712 54 981 40 831 70 304 1 681 19 529 74 923 5 460 28 885 10 467 64 307
98 207 93 837 32 431 15 38 38 558 30 857 99 423 16 358 86 758 63 237 28 249 19 781 9 985 35 887 71 268 8 578 49 551 7 873 36 364 20 971 24 933 48 967 42 125 60 560 91 27 13 998 33 348 61 490 23 975 67 486 69 544 37 678 73 944 50 230 76 319 78 962 14 757 3 899 64 478 96 523 72 83 17 260 94 385 5 272 62 461 87 685 97 984 65 7 57 990 88 534 95 58 68 426 31 962 84 880 45 723 66 854 53 114 59 595 58 169 47 872 54 262 25 167 12 765 51 427 27 901 21 509 52 268 10 858 90 337 77 456 83 861 4 798 40 453 46 22 82 933 85 133 89 848 75 597 18 798 29 73 2 803 6 204 56 718 34 248 26 974 1 767 79 523 22 108 44 225 92 798 55 333 39 193 0 222 70 363 74 516 80 94 11 252 81 134 41 776 43 178
31 421 45 894 44 440 75 869 73 177 55 22 74 242 41 1000 64 84 11 738 82 689 86 433 4 227 57 461 9 36 65 735 68 532 33 393 17 882 38 535 58 963 69 873 21 308 35 905 70 857 90 734 79 947 5 698 26 150 27 4 36 769 23 894 61 167 94 409 49 667 71 521 98 27 89 210 18 203 80 923 48 911 66 785 60 925 88 86 32 482 93 238 0 983 59 21 95 866 7 593 8 459 20 707 46 21 47 482 1 417 39 860 22 908 92 69 28 925 51 964 77 562 16 165 96 185 91 498 15 402 43 412 50 251 54 73 14 438 67 428 24 390 81 347 83 884 12 389 34 910 37 650 87 203 78 219 29 301 40 973 10 219 63 403 97 803 42 915 84 74 99 347 2 674 76 303 62 779 25 323 13 175 3 344 72 865 52 348 6 60 30 19 53 610 56 571 19 235 85 55
35 558 56 873 68 149 55 693 58 615 31 10 87 769 28 410 9 274 25 512 71 752 1 619 50 163 19 700 2 956 7 284 94 607 40 945 46 169 83 605 65 939 53 509 43 764 72 425 32 258 62 124 47 232 69 428 0 563 12 795 64 647 76 976 33 713 20 181 42 637 66 468 70 267 5 493 93 729 92 74 52 252 38 137 37 661 48 99 41 934 60 344 49 492 99 106 82 823 17 992 95 627 84 401 26 38 3 718 67 64 34 548 59 303 39 531 27 991 14 416 89 337 79 519 24 372 6 623 74 992 18 652 77 754 51 228 44 446 21 466 85 114 29 469 88 669 80 730 73 863 91 786 78 952 15 2 61 678 63 632 54 855 96 76 23 700 13 585 97 321 4 883 86 543 90 692 57 500 75 187 36 422 81 493 45 216 10 531 98 476 11 161 16 929 8 162 22 904 30 769
84 947 13 963 92 968 38 16 54 744 19 879 6 756 98 578 74 85 7 958 25 719 24 979 73 227 62 793 1 535 99 105 47 401 28 894 55 254 50 983 96 654 60 17 72 873 71 702 10 404 95 156 33 62 23 586 16 112 87 27 9 178 15 519 93 478 46 342 56 880 2 431 59 330 88 916 89 294 65 609 81 265 40 896 22 481 79 190 45 614 53 843 0 89 11 803 37 560 5 998 41 96 18 110 4 736 67 745 44 275 12 1000 80 609 48 381 39 619 85 622 43 880 34 331 64 901 75 107 66 651 21 711 90 13 14 965 61 150 26 988 69 978 51 530 78 144 36 301 82 482 49 175 20 692 94 462 77 302 63 828 97 243 91 133 29 17 17 24 42 423 31 583 57 842 58 549 70 27 76 531 86 969 30 624 35 614 8 317 68 597 32 887 83 126 3 649 27 523 52 119
20 737 45 293 42 124 55 673 41 342 34 145 35 582 93 632 66 858 27 461 74 778 11 25 65 607 17 71 15 101 81 647 47 663 7 287 23 552 86 691 78 326 32 937 0 650 89 981 72 749 95 247 30 78 49 889 12 619 52 152 24 183 50 888 14 550 31 289 1 135 96 922 8 311 97 63 79 527 85 21 92 572 5 830 46 569 62 949 67 662 53 688 88 537 16 696 84 731 21 757 40 834 38 980 13 198 22 916 56 485 44 704 58 442 87 372 48 196 98 124 37 694 26 457 71 388 91 245 39 794 69 966 77 121 80 457 83 159 82 819 68 747 61 59 33 813 2 955 54 870 75 460 59 430 29 29 6 472 18 879 90 855 10 709 73 924 76 862 99 727 36 927 64 643 60 390 57 904 19 911 43 770 51 852 9 139 3 87 4 374 94 42 63 584 28 254 25 380 70 434
17 611 60 89 7 101 78 14 99 737 86 393 10 471 5 402 53 442 77 322 28 455 82 63 96 273 18 539 61 769 72 228 21 990 71 150 25 706 39 555 31 388 8 501 79 181 67 85 1 182 81 895 46 282 29 851 11 237 45 622 80 717 95 18 58 221 52 758 30 586 13 122 73 573 40 741 43 702 63 747 20 493 68 673 65 352 69 309 15 370 26 962 70 319 2 610 36 637 59 190 24 653 38 634 90 954 35 106 76 377 14 931 42 107 74 268 12 554 54 339 85 428 66 282 44 215 94 996 9 378 48 422 89 292 3 506 22 69 37 937 34 959 32 420 56 749 4 608 51 913 84 460 83 800 55 144 19 1000 92 501 64 825 33 898 57 600 50 288 87 13 41 290 47 361 6 715 27 190 98 218 88 596 75 711 91 66 62 334 16 416 93 860 0 558 97 348 49 857 23 331
68 52 79 66 89 912 47 159 69 500 87 211 57 917 22 121 60 87 42 247 53 881 6 471 67 958 1 566 46 584 50 385 59 473 76 657 88 339 56 863 58 500 18 102 71 228 83 442 96 979 92 598 72 490 32 414 8 422 73 52 26 797 98 824 74 503 97 844 7 35 48 546 28 224 17 589 13 337 34 896 14 442 30 477 91 21 9 606 37 129 10 759 36 216 35 456 41 659 24 947 95 281 15 109 23 903 20 275 55 172 78 193 85 130 12 550 54 410 82 494 93 52 25 387 62 994 49 110 11 481 80 123 4 837 19 120 66 996 99 946 63 663 75 436 45 190 21 244 70 674 29 789 31 780 77 993 44 612 16 186 90 478 61 356 27 24 33 344 40 404 3 158 84 162 81 552 5 539 51 297 2 228 43 976 86 797 64 132 39 950 52 969 0 935 94 138 65 650 38 957
97 796 79 791 38 893 51 867 42 230 67 881 63 394 40 952 78 12 68 110 9 321 28 259 55 608 2 456 36 268 71 660 66 575 77 106 6 777 84 602 0 435 92 309 31 700 80 729 32 254 15 803 56 180 46 533 39 476 5 311 54 518 90 989 13 635 73 583 65 975 81 126 34 687 57 664 21 874 18 235 11 870 10 917 37 225 4 646 49 330 74 43 86 48 48 286 47 317 45 283 7 30 75 29 29 646 82 420 24 557 23 372 98 441 1 261 43 264 89 317 25 797 12 845 17 356 76 949 62 759 60 223 22 151 52 284 35 780 20 437 26 630 58 346 61 100 3 39 59 730 72 608 53 506 30 936 19 746 16 704 8 880 70 638 44 204 69 506 33 855 88 4 99 236 96 165 87 884 27 349 85 455 95 542 91 774 50 175 64 802 41 887 94 19 83 90 93 883 14 655
91 714 65 660 35 57 80 946 94 308 42 218 82 120 43 133 54 676 40 653 53 932 20 616 63 997 71 638 87 495 9 760 89 171 24 175 8 253 57 112 45 417 48 464 34 580 25 195 51 546 76 683 30 386 1 673 13 547 74 460 31 718 68 4 56 589 99 296 93 992 47 469 41 392 84 953 29 181 33 272 59 51 98 28 72 515 38 137 78 33 21 648 97 627 50 905 70 613 88 938 23 572 95 249 6 774 3 673 58 915 60 569 0 413 18 787 92 936 61 414 83 323 5 530 90 221 79 662 27 232 11 15 75 400 39 625 26 806 37 97 10 7 49 494 2 940 85 826 15 483 17 302 73 942 16 583 77 492 4 737 22 618 14 537 32 196 44 924 52 373 28 301 64 481 55 948 96 356 7 308 69 530 62 266 12 447 36 167 46 370 86 98 19 759 67 452 81 154 66 793
43 912 86 45 0 185 4 762 26 58 37 779 3 831 47 886 22 906 56 687 2 119 52 30 99 165 66 96 21 475 59 246 51 596 8 62 83 585 7 823 70 890 13 266 31 850 25 409 68 715 32 808 6 851 40 980 87 391 78 970 44 901 58 393 73 108 27 874 82 96 84 986 90 34 45 779 36 444 94 978 24 415 35 997 74 495 69 474 17 515 50 651 18 147 53 649 11 317 28 779 80 567 30 151 67 380 88 241 71 693 34 703 92 547 61 8 85 924 98 39 1 308 16 190 5 820 42 989 12 749 19 427 23 966 65 599 63 743 97 798 46 862 60 647 76 979 54 276 55 537 15 42 77 159 29 934 33 752 9 579 49 278 89 526 38 903 41 544 95 38 79 285 75 455 14 976 48 515 81 564 64 591 57 504 62 577 96 125 91 58 10 177 72 542 20 349 93 369 39 760
29 22 61 144 46 649 6 194 87 96 54 289 25 503 35 345 18 718 38 493 58 672 96 807 13 602 76 827 44 454 57 446 75 379 30 522 79 892 26 993 0 519 43 990 4 426 33 907 69 66 22 97 71 316 1 618 20 877 85 770 37 901 95 727 66 82 81 21 31 297 63 589 53 332 99 247 62 559 41 356 78 547 91 620 5 342 28 161 80 557 50 62 2 71 97 708 48 184 82 60 45 567 32 533 16 27 11 93 64 616 17 163 89 837 27 959 51 558 55 35 24 893 36 129 83 596 60 913 68 656 94 553 93 433 21 814 23 881 15 482 3 893 7 775 40 739 56 854 8 693 90 77 10 818 47 492 73 462 86 926 72 744 88 462 59 982 98 968 65 851 52 258 84 262 39 749 49 219 14 979 67 931 34 359 12 674 92 859 77 868 19 954 70 972 74 983 9 214 42 968
81 365 41 759 3 403 80 109 10 962 13 353 71 714 79 320 6 567 32 680 5 599 78 754 8 912 26 142 68 331 62 6 73 283 45 827 58 726 31 77 64 98 37 857 63 889 98 956 2 831 61 758 30 80 9 261 97 569 44 61 82 372 67 799 65 115 77 457 54 879 12 811 38 282 21 183 86 992 60 932 92 903 70 887 76 791 90 802 84 307 52 886 94 243 19 707 89 639 53 556 55 166 49 558 57 270 15 989 1 738 96 934 48 914 40 814 20 276 74 895 34 3 42 173 69 335 85 192 17 318 23 581 16 980 46 364 83 706 0 133 88 381 25 951 36 870 91 324 87 593 72 874 75 454 7 716 95 257 99 948 14 644 50 376 93 649 39 109 35 778 33 42 47 395 28 831 22 558 56 926 43 789 59 859 24 687 27 261 18 522 66 69 51 564 4 158 29 598 11 134
37 876 58 743 93 235 55 644 54 320 47 156 84 793 62 608 10 540 59 354 66 523 6 635 83 516 49 195 27 804 34 157 92 923 14 486 23 103 95 100 98 815 89 170 82 942 24 830 40 505 71 71 94 307 81 668 69 520 28 465 44 842 21 755 68 605 31 553 45 479 85 567 30 976 17 530 32 828 38 214 63 106 70 733 20 883 4 22 56 420 48 530 1 650 99 332 78 117 60 484 86 116 77 962 46 113 73 471 64 43 18 196 96 84 52 712 39 332 65 168 12 14 53 417 80 339 9 455 29 400 2 223 16 597 67 796 76 636 13 2 74 565 90 96 0 539 22 521 36 646 42 584 15 857 51 344 88 367 11 356 33 2 50 575 43 636 5 756 79 152 7 464 72 473 41 880 87 84 8 324 61 721 19 101 91 730 57 714 3 165 26 159 75 577 25 981 97 801 35 680
6 383 64 529 60 392 96 571 18 316 63 978 30 279 68 885 28 301 34 369 8 655 2 569 51 369 31 652 0 428 90 558 20 136 15 657 13 59 1 592 40 438 27 103 37 944 70 303 55 527 41 633 99 741 75 703 79 837 49 719 92 366 59 61 54 773 85 722 48 393 9 515 43 48 86 540 39 140 23 713 24 717 53 874 97 215 98 712 10 324 32 848 44 928 65 756 16 829 12 247 11 85 33 685 83 606 14 317 21 396 56 106 19 859 88 681 4 758 7 467 89 904 72 937 84 906 82 617 69 34 46 266 57 701 95 892 74 868 5 323 50 535 77 848 76 446 87 559 73 578 78 981 94 615 22 661 3 188 71 130 52 707 93 117 81 163 25 918 17 247 38 745 45 400 29 426 62 921 91 958 67 964 35 246 58 277 42 278 61 47 36 887 66 458 47 372 80 527 26 81
47 268 72 651 58 765 66 751 88 850 81 770 56 4 31 404 61 31 62 336 54 563 36 949 71 174 37 552 25 514 68 405 18 150 57 169 11 745 29 980 28 197 20 805 24 35 13 893 69 921 98 860 10 217 70 843 3 530 64 436 23 667 89 439 22 739 26 375 65 794 83 936 17 735 16 921 96 785 73 376 92 72 39 789 40 66 60 807 50 986 1 187 21 221 0 823 7 166 44 152 49 762 67 803 95 739 14 322 6 8 45 900 42 895 82 653 76 374 4 857 84 60 94 863 41 150 97 786 33 405 74 701 43 658 51 977 8 887 53 448 15 558 93 574 91 349 55 544 2 445 87 6 19 683 78 267 32 544 75 871 85 516 9 537 80 649 77 546 52 191 27 639 5 446 34 454 63 276 48 495 12 72 90 781 99 709 86 384 30 483 46 997 79 863 38 503 59 504 35 21
67 96 37 506 92 782 44 729 48 426 55 388 2 112 49 853 82 469 46 435 79 911 93 570 54 747 63 522 9 736 51 376 33 549 19 786 43 761 25 32 6 723 34 316 14 708 60 443 96 809 85 308 80 918 20 525 30 605 8 507 10 849 28 400 26 292 7 451 88 414 71 727 72 740 35 519 64 334 5 744 66 380 3 887 68 855 45 172 12 64 40 973 86 300 47 398 29 961 39 63 11 621 70 461 13 985 73 537 62 638 22 424 0 36 65 206 36 259 83 741 57 762 91 11 31 689 59 758 69 577 50 392 75 560 23 617 90 31 56 108 89 501 84 803 21 861 4 468 15 739 17 848 24 551 77 383 78 673 87 641 74 559 81 881 52 31 38 634 94 810 61 90 32 818 76 895 41 458 42 642 16 223 53 251 99 379 95 364 98 476 27 212 58 721 1 836 18 570 97 846
34 78 48 358 70 887 26 74 9 202 13 661 52 376 95 867 65 931 24 660 20 187 46 214 6 204 49 836 37 274 77 227 78 921 72 899 66 675 0 684 30 712 22 173 23 749 67 504 25 539 42 690 43 78 51 141 88 90 16 228 73 455 79 208 92 654 1 99 81 441 80 922 62 96 41 230 84 784 36 673 98 408 47 256 56 717 12 655 83 682 85 653 58 530 17 715 39 866 5 344 35 447 71 515 55 32 28 442 97 737 27 923 63 655 54 121 3 474 94 140 64 743 33 339 53 156 15 612 96 850 18 101 68 126 44 445 93 828 31 516 82 249 59 453 19 155 61 599 32 525 40 234 10 526 76 175 4 524 74 976 45 690 69 181 2 152 7 360 50 175 99 366 21 104 90 710 11 978 14 117 91 85 38 423 87 716 89 621 29 323 8 573 86 903 57 825 60 988 75 753
54 96 76 155 51 238 24 428 50 416 7 877 56 637 72 730 36 860 39 415 11 83 94 843 55 253 33 93 74 979 63 23 86 546 45 484 99 613 29 78 66 89 22 810 71 19 32 729 79 780 9 695 8 762 21 104 19 576 53 763 46 661 78 433 38 129 77 85 35 716 60 162 65 370 85 462 97 65 82 699 57 880 2 648 87 27 15 131 43 246 62 54 98 363 31 781 59 747 4 921 52 12 84 38 75 311 10 675 44 824 6 334 61 621 91 332 81 925 69 505 47 98 18 799 89 422 25 49 80 316 13 761 70 630 34 298 95 965 5 221 0 735 3 153 88 479 20 622 42 376 64 954 58 41 17 666 26 70 23 365 40 456 14 864 30 553 37 955 96 937 90 414 41 287 27 811 16 250 68 225 93 526 12 788 28 304 48 113 73 219 1 838 49 939 92 48 67 904 83 729
59 46 17 360 75 945 52 145 7 315 33 166 19 775 39 349 13 995 5 615 46 374 58 891 73 11 60 485 18 745 93 665 61 250 94 789 54 261 68 586 22 191 16 953 78 515 71 300 91 927 89 157 38 943 23 258 2 620 40 392 97 774 80 371 50 561 0 665 44 620 35 525 96 809 82 499 11 51 76 775 70 936 31 39 88 544 81 835 55 738 74 549 43 375 4 948 26 543 69 510 24 774 29 721 95 440 67 384 30 695 51 685 99 555 90 471 9 96 66 563 83 969 57 445 36 940 1 187 8 713 20 470 6 20 86 371 45 694 92 354 32 288 14 981 53 939 48 887 85 71 84 361 64 519 15 643 56 767 65 511 37 932 77 363 10 758 87 963 72 65 34 979 25 815 98 101 41 735 79 275 42 576 3 219 12 304 21 993 47 343 49 358 28 139 62 481 27 533 63 654
93 836 63 390 84 571 62 571 25 809 22 971 21 905 14 825 57 512 75 619 29 718 23 551 95 627 86 153 28 585 11 484 9 710 79 469 98 477 3 6 97 935 27 956 54 572 58 888 67 403 42 379 56 106 89 455 41 378 61 271 70 354 1 562 18 217 31 123 99 55 85 932 92 493 40 55 10 376 5 264 80 759 87 842 51 902 88 7 24 955 59 188 69 50 2 192 94 146 76 203 32 127 50 861 65 408 7 168 60 631 4 773 16 200 77 316 37 882 68 116 0 539 34 820 48 289 45 251 43 583 19 206 15 248 20 573 82 740 74 463 6 297 26 424 91 2 52 643 83 725 64 636 33 710 53 568 12 574 35 315 72 195 66 696 39 137 17 621 71 614 96 873 30 127 47 63 78 346 44 562 81 882 90 255 36 921 55 52 73 508 49 430 38 260 8 458 13 842 46 298
62 505 42 143 68 472 46 951 45 628 32 347 21 175 52 354 79 321 57 969 51 553 92 26 53 821 72 16 56 317 29 803 8 844 63 228 15 142 83 392 87 172 59 929 75 550 54 540 55 113 49 443 99 487 48 709 85 170 0 956 11 826 25 606 10 785 58 475 81 897 80 520 60 576 41 445 9 582 74 228 78 871 22 691 76 111 86 575 84 2 27 24 93 721 6 627 88 702 82 781 40 977 17 861 16 180 96 251 28 626 50 464 31 990 73 381 61 312 1 510 7 183 89 871 67 907 38 694 66 663 4 366 2 487 90 903 19 980 36 694 23 40 95 39 39 292 98 90 91 227 20 176 5 783 65 627 71 272 43 912 35 193 3 208 13 852 69 611 34 397 44 839 47 610 12 615 77 725 64 61 30 633 14 84 18 614 26 720 37 681 24 102 94 136 70 502 33 455 97 96
98 51 92 953 1 17 53 951 91 941 90 682 80 395 93 392 22 912 74 766 84 279 12 407 18 609 60 593 43 282 88 653 31 546 89 150 78 691 59 29 2 866 5 969 34 984 85 371 25 938 75 9 55 241 17 129 50 280 19 637 58 253 39 784 15 872 29 410 48 163 0 47 41 46 9 870 4 409 63 923 81 729 51 892 20 296 13 923 35 25 94 76 8 417 76 375 96 329 70 30 33 704 37 781 72 368 6 3 32 110 99 935 28 241 82 945 87 990 14 492 7 418 49 473 52 349 30 105 16 681 64 790 69 660 97 980 57 258 38 756 45 393 40 549 66 758 73 642 26 57 77 202 27 654 62 989 54 691 68 77 95 637 11 283 46 686 10 84 44 291 71 729 79 74 61 252 23 646 36 937 65 548 83 803 67 170 3 796 21 515 42 761 56 937 24 1000 47 471 86 314
41 470 73 918 43 497 81 227 21 11 16 299 10 397 83 934 94 691 14 472 68 629 95 51 58 514 52 912 89 215 92 213 13 152 76 85 80 479 17 783 71 188 59 360 40 455 72 993 60 317 34 147 22 410 31 179 82 700 70 652 42 136 57 260 78 509 63 817 49 987 4 231 67 773 23 99 55 601 53 755 74 485 24 929 20 778 5 638 51 884 35 73 48 705 38 573 0 51 54 164 44 704 93 987 66 137 87 919 99 372 47 747 6 967 36 642 7 511 25 147 27 502 29 839 65 348 79 55 91 988 30 41 61 557 12 511 64 558 97 679 56 208 62 567 45 495 86 147 75 440 84 361 18 727 69 379 9 664 85 960 15 695 1 43 50 330 19 827 26 936 8 628 2 134 77 933 28 59 11 133 3 502 90 437 98 651 39 77 37 190 96 447 32 15 46 706 33 81 88 734
47 259 94 306 57 126 62 708 59 518 27 131 22 121 28 911 30 375 82 337 43 126 31 74 33 736 76 788 88 41 36 461 70 653 99 522 9 489 1 210 75 526 37 528 13 955 78 78 17 143 83 689 89 626 35 103 26 480 95 296 69 235 53 896 63 649 85 368 3 447 72 110 56 406 50 134 4 602 5 102 48 552 79 143 55 897 12 990 0 579 29 876 34 704 68 580 46 812 14 846 77 97 60 63 54 619 67 927 97 417 93 968 52 470 32 583 44 540 10 132 98 566 73 119 71 921 41 681 81 234 16 590 51 384 58 714 61 993 23 638 86 855 7 961 25 886 49 482 42 308 38 120 74 444 64 558 39 709 18 125 96 560 92 931 21 267 45 767 90 358 84 734 15 493 87 793 6 572 19 355 11 841 65 58 66 931 24 259 2 189 91 861 40 363 8 391 80 964 20 508
47 342 63 472 34 332 45 557 27 461 58 157 25 251 19 22 96 30 5 864 56 826 28 410 92 575 11 134 10 194 84 896 98 853 36 640 68 683 33 572 86 517 75 378 46 652 74 612 64 363 80 624 22 332 31 969 90 977 97 200 77 975 51 72 95 423 1 648 57 924 54 964 40 657 59 437 12 915 73 562 55 662 43 605 0 388 93 569 38 876 82 522 85 290 24 235 53 921 52 123 2 215 99 85 70 365 91 32 8 865 39 39 3 875 69 897 26 826 87 304 83 126 81 796 6 77 42 617 60 8 17 794 62 716 48 500 67 158 94 877 20 439 4 233 23 679 79 736 65 991 18 348 7 691 9 731 61 720 71 655 41 1 35 865 66 285 50 952 89 480 76 568 44 653 49 454 88 87 14 52 15 619 29 453 30 680 32 88 37 275 21 604 78 878 72 906 16 816 13 559
90 304 14 970 63 443 30 710 92 902 60 599 71 158 89 153 88 160 98 998 97 375 46 846 74 462 24 992 64 232 37 697 42 434 81 246 73 523 9 831 23 226 29 835 84 202 76 966 55 385 79 959 49 796 72 76 13 413 82 284 95 444 25 723 8 779 33 863 22 364 59 966 35 582 91 452 39 479 56 107 10 975 99 230 53 355 77 85 48 695 62 338 45 589 69 636 34 767 5 734 83 631 21 275 86 360 0 100 12 564 44 70 61 935 40 677 93 629 26 166 7 968 19 68 66 988 68 3 70 123 57 792 31 364 20 925 18 652 85 301 51 164 52 822 28 212 4 847 80 833 43 95 6 950 17 12 36 360 78 766 96 524 75 261 16 749 94 993 15 543 2 585 38 349 1 490 50 685 54 559 58 872 87 798 67 820 11 29 47 555 27 523 41 877 32 458 65 242 3 374
85 404 87 900 67 266 1 359 54 804 99 254 84 475 3 522 75 175 49 866 9 357 35 402 58 755 92 31 2 82 61 187 36 240 29 191 23 105 24 644 51 614 37 824 15 451 13 952 21 596 76 965 94 366 39 232 63 419 52 352 59 831 79 478 46 593 16 702 48 780 12 608 28 441 81 247 90 311 43 95 41 335 50 144 57 583 56 820 6 505 78 855 20 145 34 238 89 977 71 930 77 588 8 202 25 408 11 245 17 65 0 495 68 445 53 862 40 233 33 396 64 330 45 326 55 592 32 433 10 903 66 855 86 56 7 687 74 584 31 292 91 801 19 581 83 825 98 930 27 731 18 720 97 595 60 177 14 30 82 694 22 966 62 494 80 673 5 534 95 14 38 873 73 895 65 280 47 114 4 149 44 415 70 189 30 39 93 465 88 642 42 370 26 371 96 211 72 568 69 455
19 437 7 44 52 179 61 190 14 194 4 403 95 853 6 266 67 699 8 242 50 494 70 662 15 482 76 503 0 677 74 638 22 731 60 432 78 855 75 158 28 232 46 183 35 734 58 350 90 804 21 901 93 129 98 574 55 113 91 558 10 577 18 284 79 436 17 72 41 531 82 703 77 974 72 321 9 665 16 598 25 230 66 429 30 244 12 722 23 162 59 425 2 932 81 29 96 373 64 327 69 127 88 670 94 498 68 462 45 352 51 883 57 230 87 932 37 831 65 777 13 884 62 803 26 151 80 658 92 410 54 246 99 188 48 835 32 744 84 7 44 323 1 457 71 401 53 734 20 604 27 352 89 818 36 231 49 66 47 976 34 599 73 961 85 587 42 356 63 77 11 975 33 58 97 184 39 706 56 741 29 682 86 822 24 424 3 736 83 789 40 725 38 841 5 218 31 931 43 367
98 197 0 624 18 662 14 798 52 494 61 698 94 234 31 50 85 524 40 375 9 890 42 1 19 141 34 787 53 229 67 107 83 844 41 678 15 32 4 721 87 594 25 993 23 45 99 522 86 986 65 439 8 49 36 922 46 750 10 14 63 387 3 687 54 488 90 962 69 487 29 1000 24 675 32 788 6 595 81 445 95 639 26 684 28 753 56 318 74 738 62 256 71 355 84 185 72 132 68 159 92 293 39 866 12 892 21 862 38 508 37 953 55 406 2 766 33 949 79 603 16 494 76 633 66 880 35 814 97 589 77 791 22 858 5 70 58 946 43 753 13 58 11 340 59 437 91 745 44 275 48 233 64 316 88 796 17 536 78 695 57 552 20 437 45 751 93 744 70 818 27 176 49 308 30 166 82 303 51 743 96 86 7 510 73 179 47 732 60 366 75 361 1 410 50 684 89 779 80 353
87 1 38 780 37 155 64 148 47 978 13 155 44 476 74 896 92 870 26 452 15 329 17 852 66 93 83 78 71 872 76 286 39 858 79 273 2 448 20 694 31 770 46 519 86 935 5 718 4 130 33 149 32 633 67 324 34 600 96 277 72 886 41 678 98 978 51 514 28 26 49 857 60 187 93 606 9 416 54 254 35 948 45 899 52 712 19 986 94 351 30 364 7 253 59 896 70 510 73 112 22 396 85 949 48 650 63 243 77 990 62 831 6 784 69 584 50 478 65 347 11 854 1 766 53 534 27 305 78 947 23 990 29 524 14 383 43 564 91 431 89 338 40 647 25 546 57 550 55 163 82 637 18 737 10 677 24 329 42 618 58 436 36 366 56 644 21 822 80 548 12 941 8 957 95 477 0 799 84 31 97 200 3 225 68 533 16 907 90 240 81 815 88 702 61 668 75 684 99 625
12 168 87 744 4 679 80 79 79 540 98 368 13 974 85 867 71 767 11 579 54 58 18 672 39 295 63 25 2 197 62 646 25 427 70 522 67 385 86 469 26 861 95 281 34 724 5 234 78 428 27 64 48 168 15 403 3 993 22 793 37 167 56 627 72 771 82 46 8 819 36 475 16 478 38 253 99 739 43 766 64 438 49 812 94 850 93 790 77 290 46 389 9 290 89 536 17 644 59 534 24 646 33 377 68 973 47 447 88 332 75 996 81 796 96 537 42 321 23 761 45 415 76 496 73 399 14 667 55 746 60 604 66 50 53 334 52 428 50 786 57 392 74 66 90 514 69 938 58 590 44 921 51 283 61 316 92 23 7 97 31 218 65 636 19 751 32 535 29 554 21 927 1 142 0 161 30 172 6 697 28 321 40 253 41 971 97 525 10 170 84 35 20 361 35 872 91 343 83 3
70 962 48 946 92 808 37 133 45 366 24 658 33 90 12 676 13 845 29 13 56 817 23 621 25 890 69 298 5 178 57 930 86 994 95 445 43 726 35 693 3 582 63 574 77 514 96 955 46 11 54 717 50 867 83 399 10 459 59 461 11 984 0 704 87 717 91 842 68 128 58 809 36 783 41 368 27 329 16 610 98 643 32 873 1 258 6 888 85 304 88 91 60 761 75 638 99 279 34 220 74 822 62 214 67 934 22 610 80 97 90 472 49 826 7 500 94 447 55 157 21 717 73 262 14 999 44 480 20 975 47 765 28 906 53 2 40 696 79 440 78 193 66 137 82 11 81 870 4 409 17 109 65 607 26 154 2 713 39 503 15 143 84 656 8 724 89 638 30 641 64 339 61 162 18 798 42 36 19 436 71 121 9 175 31 354 76 481 72 48 97 944 52 125 93 495 38 964 51 254
57 566 74 638 77 228 65 917 32 192 51 888 3 623 33 585 12 787 24 781 71 654 84 297 87 653 55 782 23 115 41 289 62 363 40 691 83 736 9 59 66 821 96 691 39 773 67 121 56 999 53 752 5 929 31 482 48 67 72 397 95 417 52 967 92 868 79 69 47 607 59 992 2 534 43 58 69 482 64 799 70 649 86 702 20 523 28 481 42 836 88 745 13 456 6 252 25 87 1 351 60 473 93 842 85 400 73 405 63 263 8 17 15 895 97 824 27 420 14 556 17 453 80 947 81 830 49 217 34 775 82 867 91 870 11 999 46 489 29 936 58 405 30 764 18 581 45 146 76 341 7 441 61 218 19 653 90 469 35 435 36 753 22 859 26 87 94 335 38 715 37 229 16 699 50 297 89 263 78 382 10 47 21 456 44 752 98 923 75 70 68 113 99 570 54 346 0 756 4 527
23 189 84 791 62 612 75 916 92 90 99 709 83 960 97 631 9 106 37 231 8 416 2 338 38 454 60 107 93 207 77 358 66 833 94 663 33 598 72 637 24 650 26 132 36 995 14 860 76 550 59 219 48 285 68 491 78 978 31 64 6 470 74 27 85 902 95 970 17 659 12 667 16 708 70 883 69 720 21 646 79 960 57 579 39 228 40 532 41 514 81 771 73 100 4 83 13 22 54 664 34 12 82 643 7 789 47 927 91 135 96 899 1 812 58 199 28 823 19 459 5 690 20 127 55 440 56 751 88 120 3 381 52 191 27 44 44 737 43 808 22 225 80 738 87 216 0 171 53 670 63 86 65 512 61 7 89 628 86 115 42 958 35 459 50 895 98 589 45 907 30 851 32 302 25 209 71 247 11 10 46 329 29 740 15 751 67 220 49 214 18 479 64 935 90 221 51 507 10 340
10 874 67 328 37 246 96 863 61 966 90 133 59 529 40 52 28 301 76 619 35 425 16 905 41 189 32 877 46 37 48 87 6 321 93 691 79 331 2 19 86 457 69 520 84 486 39 291 71 957 56 940 78 740 47 623 49 47 73 477 24 588 42 902 36 989 22 511 14 284 53 794 81 726 21 101 9 313 25 713 88 908 98 842 20 200 50 769 64 919 34 769 62 41 68 862 72 891 13 141 70 899 82 635 80 616 99 502 75 474 51 588 92 887 85 321 7 77 58 179 45 708 66 74 74 100 3 879 65 126 26 640 38 15 94 133 89 244 83 246 19 682 17 674 11 898 55 10 97 21 8 646 31 328 27 523 15 759 23 870 95 572 5 212 33 570 0 847 29 622 18 719 63 833 77 130 52 769 60 88 91 70 43 536 57 834 54 807 1 809 87 867 44 184 4 265 30 283 12 158
93 636 54 948 60 497 19 114 59 506 72 661 97 11 12 463 41 693 17 152 32 724 10 163 95 608 3 435 36 708 25 778 33 673 42 984 39 504 71 506 76 920 21 205 87 283 98 297 38 869 14 441 91 558 92 45 83 656 52 13 45 980 24 24 5 26 16 332 43 841 56 758 27 177 58 704 66 40 99 525 22 40 57 875 11 954 8 632 47 988 13 632 82 780 75 320 77 483 44 172 74 346 55 543 28 720 1 387 37 80 50 18 68 873 80 243 85 360 15 570 26 330 9 759 88 285 67 927 94 218 78 393 62 366 73 674 61 98 86 672 48 814 70 637 7 422 31 281 46 24 89 738 23 780 64 517 84 583 49 61 18 754 90 79 79 892 30 558 51 516 34 160 40 953 2 87 53 194 0 161 69 410 65 622 96 344 4 732 6 387 29 39 35 408 81 48 20 908 63 954
41 210 52 263 47 266 30 732 33 203 2 277 66 239 87 285 57 731 61 175 8 857 37 565 95 344 96 958 91 800 58 635 88 897 75 391 82 177 83 684 45 69 77 424 76 968 28 540 34 569 42 152 18 450 0 861 10 632 13 660 98 368 40 633 99 28 94 634 11 807 54 621 62 723 24 27 84 861 72 716 6 918 97 202 9 526 56 556 71 99 55 356 60 324 49 818 68 466 23 611 90 901 46 421 79 620 50 147 19 294 31 913 27 327 1 159 17 526 92 123 3 718 59 953 93 733 78 380 81 941 67 197 32 59 80 84 65 331 85 568 86 29 25 628 4 320 73 346 26 329 16 807 44 974 38 693 64 883 12 982 15 875 89 113 20 841 14 879 22 564 53 942 48 561 69 625 7 446 70 37 5 362 21 631 63 46 29 404 51 847 36 126 74 969 43 292 35 504 39 853
10 437 47 872 30 707 13 520 40 782 14 299 68 24 6 521 43 756 48 30 89 946 79 396 93 954 82 182 12 241 72 412 58 778 54 310 70 580 9 983 2 363 33 318 87 99 69 539 29 92 38 440 55 83 67 412 39 587 32 962 24 971 49 396 99 182 91 421 3 355 86 693 0 731 60 281 42 565 50 534 78 259 16 923 92 19 36 295 71 200 90 212 4 736 62 42 88 680 18 199 74 635 5 920 75 842 73 774 84 269 28 925 77 965 83 217 98 644 64 82 7 775 21 885 63 392 34 597 85 347 25 109 41 26 57 679 1 932 61 1000 95 141 27 194 37 286 26 583 15 764 20 276 53 28 56 504 45 355 66 948 97 499 23 939 52 298 44 216 96 638 19 753 8 980 65 257 35 19 59 164 22 830 51 100 46 130 31 528 17 978 80 69 11 646 81 180 76 299 94 594
37 164 76 124 11 259 43 225 49 777 90 366 10 993 15 295 70 608 86 646 57 846 1 822 24 280 3 353 66 590 47 202 71 59 42 107 32 348 45 225 34 579 50 861 6 157 51 437 44 440 53 814 94 679 41 47 17 277 40 437 93 995 81 361 48 360 0 888 64 685 2 103 38 783 68 156 72 956 69 115 89 984 52 570 28 549 91 717 25 769 95 338 56 882 19 435 16 246 13 239 58 224 18 2 5 681 36 503 74 990 98 713 39 788 65 429 73 513 33 526 9 122 20 372 46 444 67 928 7 131 79 794 96 357 54 289 61 918 85 246 83 59 23 85 27 569 21 144 92 59 59 27 87 884 14 60 62 682 35 791 63 347 26 619 29 765 82 265 4 274 84 830 99 68 78 446 60 11 77 215 88 373 22 560 8 874 97 334 30 468 75 469 55 514 12 692 31 824 80 745
76 577 35 296 58 617 92 713 38 422 32 308 12 622 66 454 78 163 68 491 10 571 16 641 40 173 61 57 56 591 83 121 91 680 93 158 54 731 7 46 19 440 28 977 37 815 15 33 31 986 97 430 50 671 47 866 79 585 59 891 48 530 1 725 0 692 64 957 81 395 88 498 45 452 55 169 14 424 98 856 29 100 77 193 75 480 70 454 8 753 36 694 63 306 85 806 5 41 3 61 27 336 33 782 21 184 72 911 39 554 99 595 26 533 42 768 34 695 53 892 82 403 17 60 43 967 71 656 46 963 57 409 94 723 11 230 51 455 62 701 87 454 84 31 24 569 73 117 20 437 2 306 95 954 89 398 67 385 25 804 13 551 90 148 44 590 9 433 22 566 6 493 23 603 65 899 80 798 69 25 30 490 49 22 74 828 86 457 18 866 4 478 96 210 52 560 60 919 41 758
85 482 39 562 73 724 81 678 14 968 44 808 98 342 71 40 58 61 9 685 19 129 2 567 55 976 8 25 22 337 68 372 69 991 29 407 21 631 92 62 65 995 84 812 61 531 7 477 59 905 32 303 46 368 72 28 97 669 82 735 66 115 43 481 90 529 99 654 25 109 57 753 42 803 3 512 38 448 37 229 23 773 80 999 41 502 54 419 45 14 67 527 94 357 50 227 0 854 16 873 10 791 4 887 76 830 35 262 63 774 77 69 31 582 30 770 91 525 51 628 83 776 20 690 5 441 34 297 26 73 40 499 52 94 79 845 36 216 75 41 6 406 15 372 88 695 89 400 53 812 49 357 1 759 78 667 62 39 13 617 47 160 48 663 87 434 18 786 27 861 17 818 56 144 95 809 96 942 11 941 60 133 93 196 33 583 86 340 74 335 64 34 28 814 12 526 70 483 24 452
18 266 65 893 42 780 89 715 70 414 73 372 66 391 28 328 61 669 37 200 97 122 75 939 96 904 63 108 36 34 16 235 76 211 32 189 40 748 72 438 81 365 80 454 29 899 93 271 79 550 52 465 43 192 64 186 57 27 14 899 26 776 95 828 90 781 62 139 35 479 7 243 24 663 8 743 82 818 10 407 98 622 54 618 0 314 12 461 13 35 11 670 22 653 33 38 25 316 19 506 5 758 78 304 92 313 53 568 58 236 71 80 74 41 94 606 39 385 51 979 6 957 44 526 59 697 91 16 69 212 27 836 45 706 56 251 21 366 15 20 86 682 20 624 55 661 17 878 38 276 85 354 30 68 4 31 99 973 46 128 77 627 47 461 50 947 34 754 84 331 9 806 23 92 49 830 41 644 31 918 60 92 67 833 88 983 1 803 87 257 48 268 83 589 68 350 2 609 3 485
7 230 63 433 30 291 13 807 96 765 42 903 18 291 74 671 27 872 14 349 31 750 69 819 87 750 45 371 71 717 37 457 79 690 55 622 48 759 46 962 75 564 73 293 6 87 70 489 20 182 2 774 21 805 95 956 26 347 77 317 44 320 16 158 85 355 40 144 10 625 29 782 83 252 86 10 49 435 99 327 72 331 56 194 78 606 28 309 54 888 38 87 64 442 51 361 92 175 34 202 3 313 84 113 23 835 19 144 76 277 89 239 39 789 35 307 91 905 58 340 41 146 62 316 93 748 24 545 81 554 97 471 60 183 1 66 65 445 57 386 11 840 22 144 68 64 5 891 82 927 98 217 17 373 43 542 9 166 53 229 47 281 15 728 4 437 36 576 50 430 12 562 67 667 0 535 32 577 33 461 80 425 8 113 25 270 94 623 66 776 90 148 88 983 61 976 52 779 59 680
84 371 64 564 93 215 80 836 32 268 94 252 72 710 31 75 2 153 76 267 16 627 56 282 15 849 25 826 67 176 81 801 35 369 42 792 86 372 21 516 11 429 36 874 34 584 52 925 49 251 91 483 95 200 58 680 44 781 28 216 87 519 71 83 20 860 88 2 38 403 27 415 48 18 13 945 51 807 24 215 73 8 82 714 9 935 85 708 62 54 74 941 96 366 23 178 60 889 1 261 30 644 77 507 8 774 4 444 45 916 98 750 69 541 59 107 40 313 29 92 53 376 0 307 50 88 46 607 18 307 54 131 3 736 66 951 70 102 5 670 83 278 33 657 63 430 92 200 55 149 19 574 37 594 10 789 79 163 41 734 6 152 99 742 22 599 47 672 61 919 89 689 26 999 97 39 75 56 78 83 14 461 57 650 12 798 90 549 65 513 68 472 39 716 17 33 7 298 43 973
16 613 94 727 2 982 51 526 9 879 50 536 43 50 88 261 34 169 48 318 21 27 70 818 99 259 7 70 47 530 22 398 85 597 95 635 30 533 25 732 54 656 93 736 71 371 44 759 76 1000 32 818 81 992 37 466 33 427 18 592 96 870 5 304 89 547 60 871 86 276 12 393 42 463 63 806 28 984 3 53 0 176 40 627 72 561 49 760 73 783 80 529 38 584 6 250 29 412 11 791 90 652 87 994 23 905 24 965 52 84 83 142 13 500 68 717 8 847 97 169 84 44 77 44 74 783 14 410 17 795 36 324 75 764 61 277 59 826 4 311 62 789 35 193 31 26 56 282 55 514 92 813 98 318 64 612 1 901 91 423 10 383 41 657 53 382 20 443 46 527 78 615 66 910 26 460 69 430 27 556 15 379 79 418 45 347 67 634 82 866 19 352 57 330 58 769 65 98 39 984
93 516 20 415 18 197 77 638 58 44 11 118 37 338 7 310 61 270 31 34 23 173 89 995 99 562 60 957 96 313 35 949 10 622 38 97 67 452 19 293 8 785 3 914 54 72 32 72 28 236 17 509 53 481 65 502 4 667 78 745 16 18 1 558 83 25 75 265 74 610 48 256 88 578 24 18 66 740 70 910 9 113 56 127 51 677 92 911 41 690 90 767 68 447 49 786 27 394 12 712 76 234 95 556 86 450 87 202 73 873 62 151 52 531 91 298 59 826 64 199 63 803 33 145 82 255 6 793 94 789 71 953 55 74 2 442 57 447 98 428 46 910 0 17 85 781 5 136 69 824 26 18 40 163 30 307 44 740 29 840 39 175 13 223 14 412 36 582 34 933 45 410 43 299 15 923 72 988 84 164 50 912 47 832 81 797 80 990 97 678 42 94 22 972 21 68 25 848 79 889
49 552 95 70 2 138 72 931 53 636 96 705 20 907 86 398 22 152 85 36 37 774 59 986 4 777 64 906 97 487 5 983 35 244 43 132 11 498 9 936 62 931 30 728 82 456 17 500 7 54 91 10 78 947 63 626 42 211 45 461 10 881 14 288 0 760 12 165 77 597 51 816 18 644 26 988 58 8 66 176 40 333 70 416 75 679 69 164 16 85 41 838 90 934 46 882 52 718 84 549 94 138 24 482 93 452 44 745 81 452 21 160 48 490 74 626 83 706 8 216 80 732 68 280 1 703 98 556 65 827 25 501 79 683 29 757 87 464 32 184 50 925 99 747 47 416 89 505 13 572 23 763 57 509 33 486 92 709 3 228 67 613 76 985 60 959 56 598 6 411 36 75 19 66 73 352 88 340 34 154 28 582 15 148 61 844 27 106 54 704 39 681 55 727 31 707 71 103 38 740
0 571 64 382 43 901 6 821 4 626 9 693 73 113 60 25 92 262 94 782 35 209 52 473 89 789 82 708 86 908 90 422 72 468 21 579 50 94 13 56 84 672 33 982 61 541 48 2 26 95 8 350 65 824 14 755 36 301 38 672 57 183 20 155 10 251 42 212 71 669 18 127 46 58 68 22 1 866 75 548 79 268 83 371 39 453 3 684 23 99 5 18 24 423 16 928 47 268 34 836 27 794 74 371 70 371 40 569 7 577 95 550 69 154 88 873 15 737 30 149 62 964 99 67 19 613 93 789 17 75 2 198 37 431 80 56 55 97 98 17 12 730 54 151 76 4 25 281 77 429 11 674 85 435 53 223 41 698 78 543 97 541 49 851 59 764 58 197 44 289 28 953 81 470 45 180 67 303 32 286 51 113 96 228 22 381 29 223 66 70 87 526 31 494 56 918 63 601 91 194
4 54 22 683 24 878 87 542 60 680 84 251 59 662 6 207 48 680 3 903 98 569 74 479 76 124 64 931 57 487 11 516 66 165 52 945 61 234 16 137 30 476 33 753 82 299 47 739 63 727 88 704 91 981 85 306 38 978 90 707 35 143 5 202 50 882 72 942 36 58 32 61 13 894 42 61 39 826 14 630 43 486 18 765 2 458 86 381 27 485 31 256 37 24 94 834 56 659 0 668 17 967 79 640 21 379 75 367 62 436 99 855 20 564 95 81 29 456 1 21 71 202 93 846 23 315 49 595 41 572 26 199 83 162 97 808 46 728 55 107 25 111 15 532 34 659 45 439 77 551 81 619 70 925 68 511 67 394 51 180 28 560 96 903 40 595 80 116 65 217 53 611 19 646 58 132 10 240 8 912 44 361 12 676 69 898 54 789 9 603 73 338 92 742 7 153 89 50 78 907
46 324 74 570 28 865 40 117 34 80 43 447 58 829 5 191 44 230 14 851 65 561 78 557 57 752 22 415 61 880 48 611 98 675 29 106 7 359 66 934 38 624 60 567 87 213 68 354 20 238 89 452 33 170 75 683 54 972 51 754 11 45 13 99 55 84 17 590 27 874 93 12 47 235 80 883 94 680 23 331 2 5 91 865 88 169 30 650 73 950 50 326 8 266 96 65 25 859 31 847 95 114 10 312 71 287 4 508 81 624 70 818 0 690 26 357 12 613 3 889 35 219 37 501 24 336 90 819 64 222 67 273 92 160 85 798 15 864 32 21 86 468 99 197 41 399 76 884 72 358 18 639 6 15 97 889 39 239 36 8 45 87 56 727 83 276 79 646 62 554 69 873 82 501 84 90 16 410 49 567 52 422 19 841 1 958 42 605 63 695 77 775 59 236 21 474 9 878 53 263
23 986 76 946 36 45 18 504 60 318 94 752 2 149 86 967 55 214 42 708 93 561 78 837 28 514 97 437 57 104 66 910 11 717 38 643 8 754 59 358 6 346 87 803 3 971 48 879 35 954 32 392 90 750 41 971 39 156 43 690 79 497 98 618 16 342 31 510 88 694 83 345 49 584 84 354 85 609 91 871 73 824 62 891 4 685 30 965 37 367 74 653 61 322 5 874 24 987 69 694 75 265 58 400 15 286 20 367 17 744 33 726 29 163 45 1000 89 40 65 859 92 400 1 39 68 435 7 20 9 439 54 837 10 428 72 610 80 919 21 485 40 479 63 507 0 624 82 362 22 151 53 915 14 212 96 772 34 750 70 647 27 856 81 14 19 799 13 405 52 266 44 247 46 623 26 563 99 668 56 530 64 402 95 643 12 830 50 461 67 866 47 528 51 610 25 291 77 587 71 73
60 993 47 838 97 169 95 486 6 787 64 453 66 691 21 523 36 220 9 813 48 673 20 968 17 601 22 591 69 696 40 354 54 218 5 662 82 766 13 658 16 882 63 67 49 656 15 784 30 473 61 823 14 442 44 668 84 787 53 380 51 510 81 704 11 72 42 384 56 205 39 773 70 660 52 655 18 972 83 785 98 938 45 172 31 30 8 202 46 842 34 500 32 735 58 442 73 738 59 160 62 896 80 454 3 1000 91 141 25 622 94 173 99 605 2 377 24 421 79 593 92 820 23 435 7 571 57 837 86 10 41 815 12 999 67 876 71 424 43 6 10 511 77 289 90 788 26 950 88 345 89 961 87 78 37 387 96 849 68 961 19 982 55 737 35 890 4 796 74 666 38 909 50 568 93 861 65 117 85 111 27 81 33 158 75 692 72 46 1 444 28 99 76 914 0 384 78 289 29 454
86 35 20 924 51 168 31 760 28 685 10 663 71 14 52 832 82 210 50 607 9 298 0 331 53 682 40 31 92 358 65 312 45 374 67 639 12 913 78 646 7 631 41 454 35 577 36 413 68 445 26 671 1 278 83 414 21 315 91 911 70 921 94 576 79 944 16 335 88 347 27 184 3 169 55 105 54 554 60 460 18 625 76 355 32 286 13 940 64 162 47 67 15 890 38 709 23 293 56 502 85 550 58 316 87 134 63 818 2 34 8 475 90 67 77 844 81 396 89 723 72 675 5 22 61 818 39 334 43 35 34 945 84 3 37 295 19 419 22 787 49 688 99 9 14 104 66 164 6 617 24 376 80 899 74 275 59 401 95 456 96 550 25 624 42 419 93 457 44 846 98 198 75 142 30 939 69 859 46 311 57 604 97 652 11 917 73 563 62 761 33 811 4 337 48 919 17 598 29 40
60 833 18 750 33 452 71 866 55 106 87 143 59 862 62 524 28 431 75 386 72 904 81 261 85 938 23 784 92 108 36 466 79 779 47 262 37 171 94 731 96 169 76 117 83 840 52 671 16 173 21 458 7 896 44 820 82 78 86 77 39 742 40 167 19 614 14 80 56 139 15 324 74 932 73 710 9 274 10 755 49 339 12 373 43 570 99 287 30 72 3 433 6 652 8 932 97 521 11 199 68 4 38 724 32 840 57 627 78 509 54 542 53 742 20 926 98 869 45 117 64 445 80 63 61 664 5 520 2 910 63 500 58 960 24 259 35 801 4 190 67 785 95 873 26 755 25 927 48 971 13 171 70 210 65 665 41 713 91 346 29 364 84 404 89 886 1 341 31 381 17 19 66 975 0 151 77 262 69 691 50 627 88 849 46 819 27 449 42 791 22 375 90 333 51 951 34 495 93 842
86 510 27 955 81 767 19 858 1 292 72 141 38 207 44 69 57 700 31 842 99 541 92 120 98 544 54 169 65 380 33 968 7 267 24 250 67 138 40 798 11 904 58 118 8 735 23 245 47 171 62 471 13 377 30 137 5 135 80 260 71 269 63 438 14 655 90 721 51 47 34 530 52 448 96 265 15 675 53 616 42 443 32 185 69 197 39 410 56 937 61 563 82 554 73 58 25 894 36 75 74 249 78 45 18 208 87 818 49 532 16 68 88 233 84 980 22 888 21 553 3 584 9 328 83 292 94 882 75 191 55 636 59 335 46 789 68 661 0 266 35 962 17 513 89 570 2 610 4 628 37 540 70 331 43 421 97 620 28 886 20 500 66 484 76 145 10 97 91 466 64 3 93 38 77 316 85 723 79 30 60 217 41 754 29 12 6 278 95 258 48 524 50 506 26 983 45 897 12 480
58 901 97 377 34 328 98 315 24 726 68 930 41 816 99 162 47 170 70 124 82 799 49 265 72 430 22 544 40 790 78 783 4 442 91 254 36 57 25 326 38 906 71 152 90 880 60 522 28 639 16 418 86 939 56 958 87 773 67 272 96 2 57 589 83 381 18 589 30 73 19 203 39 211 14 306 11 187 29 737 1 394 33 75 44 990 80 991 20 851 7 122 0 348 26 249 13 124 6 511 50 730 8 953 73 653 95 29 59 976 74 373 77 773 76 353 21 473 64 988 3 516 12 233 52 445 45 74 42 810 23 71 63 786 17 13 32 612 2 777 53 522 92 860 43 807 55 727 31 373 66 947 85 220 46 504 54 566 37 437 5 924 65 224 15 172 79 383 94 933 9 34 61 791 48 349 88 563 75 422 10 146 81 859 35 866 69 376 93 176 89 906 27 638 51 109 62 590 84 949
38 470 39 562 28 56 72 263 24 725 73 307 20 704 21 170 17 136 56 284 1 930 48 502 90 558 36 344 65 675 93 205 29 513 23 819 47 95 89 159 58 883 84 126 95 361 99 23 5 627 77 631 67 669 44 153 11 87 0 458 9 698 71 38 92 260 91 553 33 203 59 958 6 672 79 147 96 300 69 992 16 369 30 276 34 938 98 17 8 78 76 568 22 643 62 110 26 35 14 997 37 909 82 368 53 594 7 636 49 34 88 940 12 620 3 795 64 569 57 987 13 936 78 907 35 128 97 381 75 818 52 889 40 229 10 405 55 133 94 788 15 124 31 201 63 83 41 762 70 99 18 176 4 880 42 310 54 89 2 912 19 239 50 338 80 853 81 115 60 116 27 701 74 426 45 285 43 57 68 753 32 432 86 317 51 204 87 267 83 846 66 253 85 85 46 64 25 667 61 880
6 758 56 665 74 285 77 40 67 603 61 747 49 288 19 80 40 512 42 645 1 808 24 548 70 338 15 967 13 898 20 4 99 614 28 467 9 332 44 319 27 973 80 99 64 621 26 641 73 249 0 919 82 79 25 835 11 993 92 56 35 105 76 348 29 856 95 110 37 969 81 113 17 244 2 627 62 231 79 614 36 515 3 730 10 468 34 985 21 871 69 111 98 881 52 167 47 778 30 109 94 236 75 661 38 45 65 70 89 774 32 53 83 690 55 138 16 632 4 147 57 617 72 759 18 523 86 51 71 999 33 528 51 270 48 778 54 811 39 966 41 458 45 565 53 299 46 968 97 786 85 817 87 611 91 144 7 598 96 440 22 645 14 124 59 951 12 932 31 388 58 982 63 245 66 292 93 570 68 272 5 379 23 17 43 474 78 23 88 12 90 963 50 728 84 643 60 95 8 309
9 988 13 456 66 462 52 881 69 173 29 180 68 501 37 121 93 58 65 605 81 477 77 771 74 124 40 926 21 568 79 672 83 407 31 638 0 351 7 242 98 887 47 54 38 238 19 608 48 79 62 997 25 337 54 135 51 781 22 626 44 729 35 38 58 674 87 348 8 847 90 870 67 405 30 985 70 609 60 292 45 871 89 793 55 314 28 445 32 497 12 215 64 715 17 381 18 441 34 940 75 719 2 411 26 588 39 703 91 245 3 517 43 709 46 493 63 582 86 907 88 316 41 185 20 423 53 562 16 233 27 760 6 432 82 888 4 560 1 19 10 466 11 495 49 359 15 882 85 344 78 425 92 641 36 690 94 772 23 118 59 815 14 939 71 899 24 516 42 277 96 576 95 178 56 539 99 720 61 883 76 879 33 891 57 647 5 588 72 45 50 85 80 615 84 278 97 375 73 212
34 800 78 831 9 21 98 158 56 141 63 594 83 140 73 274 17 737 23 795 80 464 91 280 72 332 16 798 1 317 32 215 68 406 20 308 53 171 48 599 25 362 43 435 33 40 69 940 97 443 57 1000 37 591 94 19 58 565 96 388 47 870 87 268 29 114 65 664 10 621 90 244 76 869 26 351 64 378 36 494 30 355 50 447 45 746 95 358 82 877 66 850 81 554 5 770 71 874 54 687 12 747 39 109 44 218 60 65 41 860 8 945 0 629 42 345 27 977 18 535 75 369 85 604 86 58 92 182 84 523 67 347 15 430 2 703 49 885 28 147 40 430 99 729 88 565 3 849 24 254 31 397 79 942 93 204 7 374 77 512 70 639 74 134 61 143 6 784 59 66 11 696 4 568 51 381 35 32 13 593 62 824 52 206 14 847 55 427 46 510 21 29 22 245 19 643 38 181 89 800
35 758 74 139 0 531 90 205 59 873 31 997 10 937 68 377 44 538 91 614 72 140 87 813 64 560 3 204 29 633 4 485 36 486 98 278 75 56 82 462 24 375 38 231 92 279 32 60 71 706 57 414 43 440 17 925 56 446 84 597 28 533 1 286 58 294 45 851 14 239 33 471 93 261 86 864 30 229 9 589 88 869 95 333 22 978 76 517 97 17 46 462 12 455 53 272 6 435 21 53 52 312 62 367 77 680 67 972 5 243 16 20 39 511 60 839 50 450 34 250 23 712 47 43 37 178 49 787 2 305 54 959 41 532 7 588 80 868 55 622 66 24 27 998 99 36 18 981 85 554 48 52 63 6 89 151 83 309 26 76 11 605 81 787 61 467 94 748 42 765 70 830 19 167 69 299 79 113 51 651 40 697 73 873 96 281 15 412 25 88 20 923 13 843 8 235 78 671 65 911
18 473 49 841 46 110 44 944 59 963 95 858 28 33 25 583 27 707 0 163 1 101 75 350 48 759 16 58 10 214 62 482 87 628 29 841 40 311 41 453 94 645 63 422 88 889 56 156 66 459 74 689 79 212 5 180 68 614 2 418 30 459 52 108 58 762 15 847 22 753 45 15 35 485 85 408 37 634 43 912 9 940 99 991 92 109 39 570 61 854 60 47 89 317 42 747 23 160 65 560 64 223 57 869 78 807 13 67 82 358 55 153 32 516 67 88 31 17 8 672 54 97 21 658 34 150 26 399 50 306 17 284 77 535 98 542 93 239 97 531 81 659 3 893 51 37 80 271 12 8 86 827 76 133 11 798 33 660 96 485 73 980 38 391 20 379 14 160 53 401 6 328 84 11 71 451 19 286 36 117 72 891 69 379 83 886 24 710 70 50 91 620 4 516 47 891 90 844 7 633
48 596 16 862 61 838 28 345 77 139 66 829 55 43 24 110 19 656 7 563 71 39 21 459 97 430 93 626 12 696 86 209 8 186 36 664 20 5 54 94 30 191 60 403 3 463 41 35 4 97 99 225 73 532 90 640 75 670 53 736 84 970 14 590 29 232 27 975 83 784 91 960 96 888 98 399 37 416 0 135 88 565 5 682 80 25 17 417 85 673 82 78 18 201 68 13 46 372 31 614 72 312 26 806 56 914 79 222 74 352 70 602 40 599 89 40 95 744 9 877 92 251 43 64 42 351 13 727 33 433 15 360 44 709 51 126 47 569 50 113 22 749 23 513 59 605 67 895 69 743 35 675 45 497 34 551 62 523 76 472 87 963 58 872 10 640 94 47 64 362 78 835 49 898 65 932 32 348 39 200 81 313 2 657 6 959 52 654 38 278 57 248 25 392 11 743 1 425 63 496
27 402 15 790 17 533 39 473 19 455 69 374 58 549 60 853 95 634 84 128 53 1000 4 734 73 116 80 464 11 488 33 670 7 365 63 117 46 633 25 14 81 907 77 443 67 812 61 719 64 558 36 983 87 643 24 807 21 724 70 598 35 783 72 600 96 151 40 66 86 245 12 563 48 820 37 818 9 439 78 868 82 128 45 541 1 502 68 434 44 851 99 707 50 910 32 589 93 406 94 56 34 418 49 580 71 664 2 150 91 862 90 27 97 812 16 358 79 155 85 590 55 255 52 930 65 692 18 436 83 853 14 18 51 680 5 498 13 763 6 641 54 305 29 186 22 575 10 891 89 865 30 137 98 899 47 917 43 348 8 986 0 561 57 897 88 560 28 362 23 344 76 789 26 992 66 49 75 485 62 799 20 641 38 857 41 29 42 495 3 52 56 335 74 838 92 569 59 242 31 459
3 149 69 621 39 566 92 341 80 2 34 781 48 795 28 318 14 217 22 890 83 886 77 408 85 657 31 35 45 783 86 523 17 47 47 892 29 153 42 77 98 965 90 543 7 769 33 653 13 715 68 465 49 307 43 637 93 415 20 803 63 583 50 529 67 905 76 171 38 3 66 704 30 271 88 119 71 938 96 70 61 912 73 30 99 578 74 883 0 932 78 379 9 699 52 924 24 104 12 831 72 972 11 148 53 896 19 641 6 967 2 966 60 932 16 468 23 228 55 42 46 493 41 301 54 420 58 530 37 409 56 440 32 204 25 407 8 633 4 150 57 569 94 773 5 188 15 117 40 178 70 920 18 133 1 644 79 369 51 505 97 1000 64 697 84 716 59 945 35 602 95 890 91 832 36 120 81 325 10 196 65 429 21 722 82 266 27 843 44 940 89 824 62 913 26 302 87 84 75 694
92 941 86 206 82 636 87 894 88 483 56 667 38 20 71 49 53 488 10 635 95 68 96 965 61 514 16 872 84 254 91 471 97 111 39 557 37 719 85 94 66 682 12 149 1 976 5 874 25 92 49 263 62 683 30 207 98 998 83 970 78 265 72 658 29 13 68 281 80 80 40 870 32 486 52 411 9 826 23 147 31 49 8 939 14 441 11 565 21 227 26 526 45 358 7 892 73 267 44 862 17 656 67 653 33 798 69 298 28 698 47 900 70 885 19 847 35 477 34 604 50 748 41 304 89 701 55 53 77 878 60 629 22 368 76 1 43 660 20 539 54 424 2 59 4 492 93 312 99 562 81 516 51 190 6 393 18 823 3 900 94 442 15 890 90 384 59 233 24 501 46 73 42 166 63 758 75 187 48 631 65 87 13 323 57 22 79 36 58 637 36 261 64 300 0 638 74 440 27 723
33 462 32 461 84 348 58 404 60 421 81 943 90 685 15 735 86 128 79 355 96 878 70 545 5 448 18 492 12 290 1 397 46 716 49 540 68 778 56 395 95 272 28 906 39 508 99 400 51 632 82 938 3 925 59 861 69 475 54 319 57 925 64 359 10 355 50 175 6 144 53 578 11 816 80 291 61 245 93 2 38 636 31 953 25 888 23 600 87 177 43 753 36 490 83 294 44 871 45 280 29 584 8 111 91 874 78 564 55 441 71 798 22 783 20 421 75 200 98 113 0 591 73 268 62 818 24 841 72 645 37 499 26 705 77 345 34 57 94 456 52 903 21 425 66 319 16 824 65 270 85 382 41 313 47 188 92 324 48 87 4 569 89 274 76 37 67 791 9 483 13 938 27 408 35 474 63 247 97 563 42 963 40 461 74 980 7 274 14 27 88 911 19 456 2 374 17 715 30 158
85 148 51 123 95 845 64 255 69 924 94 882 68 959 55 158 7 717 81 113 88 349 38 742 73 551 12 828 15 541 31 165 86 785 72 479 96 295 78 815 77 323 50 670 25 90 49 662 36 247 98 652 91 788 6 931 74 657 27 924 8 874 35 235 67 278 30 904 75 365 24 769 21 360 79 556 54 662 39 204 17 415 87 565 71 336 5 724 33 396 66 115 60 859 19 119 70 911 47 232 58 937 48 58 2 128 9 868 93 545 40 918 16 634 26 159 20 834 46 241 37 91 13 169 84 777 11 966 89 409 56 626 42 219 90 146 14 823 92 409 45 774 22 260 32 492 43 499 99 825 53 712 41 388 0 859 63 572 59 95 29 880 61 32 57 723 76 743 62 145 80 687 82 652 83 531 52 722 18 869 10 951 3 775 28 939 44 137 4 981 97 362 34 82 65 781 23 737 1 655
81 692 16 519 35 284 25 338 54 9 91 672 34 573 33 916 42 125 80 464 90 501 20 547 72 698 39 779 40 655 88 74 11 739 79 156 99 494 13 328 51 660 31 341 14 74 19 855 10 213 75 288 50 370 1 299 9 781 56 85 32 429 85 244 30 243 12 481 46 900 84 706 73 688 23 615 98 367 96 469 24 520 55 53 64 175 7 118 86 912 63 270 18 835 17 318 65 521 70 711 74 413 21 761 67 722 22 385 82 220 29 909 28 492 66 154 4 708 89 589 49 454 6 623 8 498 41 197 92 537 38 874 62 945 71 689 53 526 36 236 5 627 60 670 76 860 43 360 93 577 87 941 61 606 3 988 95 419 52 943 57 808 15 252 47 515 48 634 2 522 59 13 26 323 0 367 27 93 68 347 44 143 78 4 83 66 69 327 45 981 97 621 58 602 94 768 77 185 37 810
71 520 42 516 4 781 59 292 67 707 35 412 89 270 54 610 22 503 80 34 88 33 40 555 50 99 78 855 29 916 11 71 97 966 31 981 98 498 91 279 95 123 6 614 0 950 49 541 90 299 64 520 36 153 26 872 53 369 10 213 62 174 27 120 55 368 2 475 34 778 39 859 32 745 66 772 23 393 52 906 74 785 96 491 73 859 43 676 81 759 83 556 21 70 19 820 63 795 60 110 38 957 16 553 15 26 85 841 93 470 18 58 65 830 1 502 76 722 44 516 47 387 17 599 82 837 61 337 33 188 77 347 68 205 99 871 30 299 94 230 57 519 69 266 3 975 20 43 72 404 9 759 12 440 45 383 24 875 56 574 48 406 25 780 7 201 87 730 79 311 84 462 51 43 41 977 5 864 86 13 46 124 14 939 13 339 58 176 70 514 8 569 37 310 92 514 28 66 75 947
80 612 57 740 1 308 52 53 68 525 67 327 16 761 29 559 62 225 10 884 15 696 58 256 86 898 73 850 48 369 36 366 50 358 97 106 91 785 75 757 79 883 56 274 24 955 92 138 41 694 87 853 93 936 72 90 45 684 26 748 82 757 2 548 98 457 4 467 23 267 96 343 99 951 33 66 37 92 3 441 13 926 39 886 85 233 34 102 40 466 88 644 95 113 25 257 59 282 7 185 51 899 60 914 66 965 46 145 77 324 38 340 30 511 19 218 49 788 65 713 94 65 64 324 12 347 55 573 18 430 70 79 17 482 9 748 63 609 6 929 53 771 83 473 14 116 69 643 74 170 78 412 89 76 90 526 22 629 27 566 71 8 35 599 54 463 5 932 42 656 8 85 20 818 84 150 81 971 11 715 43 914 32 259 44 160 0 470 76 815 21 707 28 646 47 436 61 683 31 104
41 711 35 535 10 226 76 322 47 647 37 445 63 326 85 502 17 250 8 317 95 266 24 554 50 99 72 616 23 407 71 359 79 122 88 474 4 98 75 588 92 469 34 756 7 686 42 211 60 159 13 663 99 134 65 402 59 477 98 646 83 531 27 904 57 829 0 536 67 195 39 297 29 146 12 793 51 179 15 976 5 370 64 229 31 235 21 505 19 616 46 512 30 791 61 208 74 797 33 917 69 215 54 185 97 82 84 336 93 372 87 237 68 968 11 146 48 714 3 789 70 561 2 753 26 165 96 182 49 975 53 129 80 404 6 722 45 129 1 163 22 235 82 791 56 143 90 417 20 196 32 846 94 211 58 755 14 389 28 370 40 15 43 185 62 148 25 202 55 485 77 349 89 439 16 837 36 81 91 539 73 993 66 937 18 619 9 33 78 39 38 912 52 465 81 653 86 880 44 160
93 425 33 552 20 426 50 750 81 836 0 461 45 354 41 582 71 7 60 637 9 331 25 745 87 434 88 274 15 368 26 971 57 171 1 174 49 732 30 799 24 853 12 487 52 438 78 738 55 617 27 497 91 427 16 145 69 135 7 385 23 156 90 680 22 286 89 858 37 470 6 976 96 839 5 629 80 480 72 212 38 16 65 337 74 886 68 201 11 796 73 805 66 660 31 823 2 487 35 782 44 175 53 600 99 224 17 930 36 694 48 491 62 543 47 191 94 982 32 253 43 325 4 528 64 242 98 966 51 571 21 581 42 73 67 987 79 163 83 383 61 282 14 909 95 747 58 917 34 946 28 374 84 240 18 237 54 286 19 907 85 846 70 826 39 348 75 90 29 518 3 878 97 92 76 361 8 296 86 341 92 612 59 384 56 696 46 639 40 656 10 525 13 29 82 527 63 985 77 331
0 292 48 292 75 164 51 941 87 587 64 779 61 939 84 948 69 370 50 727 67 809 9 67 32 404 71 423 53 239 38 651 49 962 77 410 7 244 21 232 22 673 11 305 76 529 72 255 80 458 43 248 27 921 94 170 73 775 13 467 66 663 14 714 96 126 8 498 1 627 4 944 5 437 37 673 25 453 33 56 62 165 95 854 35 786 91 74 20 388 82 735 39 571 54 222 10 586 29 103 88 522 70 843 26 101 16 829 68 904 24 212 57 848 81 866 98 250 92 521 56 94 78 461 30 554 60 629 85 45 6 412 2 298 40 89 19 765 44 385 46 987 34 524 36 823 18 990 17 595 63 813 15 770 65 607 45 957 74 983 23 721 31 107 3 155 99 919 86 825 93 998 47 582 79 229 42 14 12 342 97 278 59 429 89 677 55 376 41 445 52 593 83 196 28 479 58 533 90 565
71 206 5 680 16 66 33 6 35 739 98 76 85 426 39 631 81 940 50 363 76 681 15 194 20 995 87 706 14 561 34 928 72 136 32 88 29 935 48 221 90 737 0 803 79 401 21 611 41 777 8 530 12 555 55 825 40 1 17 718 13 16 54 191 22 701 57 706 25 830 99 361 36 885 58 148 62 642 93 590 82 139 88 47 67 491 95 163 77 820 38 102 10 307 83 129 64 647 23 623 56 351 91 704 61 323 70 994 86 335 66 902 68 614 51 469 84 473 63 769 78 599 30 733 18 688 52 940 6 61 24 571 59 226 27 217 46 569 28 328 97 768 44 355 60 189 80 663 73 838 31 671 74 536 26 597 45 234 19 311 3 834 94 583 9 697 1 906 96 689 92 553 53 333 47 188 7 935 89 526 65 819 69 941 4 810 37 857 42 896 11 56 43 427 2 871 75 204 49 26
59 290 48 110 70 799 56 981 39 806 9 38 92 423 94 745 99 531 25 555 11 740 97 518 34 452 42 52 64 827 50 736 89 744 24 227 66 694 60 134 23 776 44 273 86 756 49 209 85 206 67 294 90 837 36 782 15 914 0 441 30 630 22 57 68 870 93 154 63 427 47 510 69 905 38 322 84 130 75 316 45 721 83 299 4 356 46 649 52 465 98 890 29 591 57 148 6 530 82 941 51 158 18 11 32 542 5 226 35 234 13 217 76 640 10 270 43 385 41 763 78 630 31 175 55 973 54 640 28 600 79 783 81 704 53 299 12 155 61 229 19 731 20 990 80 582 21 689 2 934 58 517 40 422 8 28 26 121 7 316 88 565 73 890 17 593 33 13 1 821 71 677 72 423 91 74 37 122 27 615 65 90 95 331 14 757 77 780 16 117 3 429 74 92 62 833 96 507 87 152
65 623 54 573 73 406 25 747 20 150 1 202 18 679 34 421 23 583 32 792 96 807 99 10 87 579 89 239 40 100 90 505 11 872 81 606 47 128 45 999 51 977 59 917 94 868 38 410 3 585 9 235 60 121 76 427 57 150 66 605 77 735 29 352 36 858 35 708 71 310 56 701 33 150 43 578 28 593 46 479 92 383 49 544 31 828 22 860 95 218 88 959 79 762 69 347 26 907 83 777 41 505 97 180 91 289 42 587 74 81 72 491 67 214 62 786 16 231 13 382 44 562 61 334 27 832 93 696 14 63 12 799 39 792 64 745 63 144 17 859 82 19 21 468 6 410 78 418 19 499 70 454 2 676 86 750 37 984 7 206 58 579 75 674 10 397 52 237 24 806 50 269 98 567 30 42 85 265 5 459 68 769 84 250 8 692 48 193 4 930 15 643 53 283 80 354 0 360 55 412
33 889 8 115 37 286 45 491 58 773 84 312 21 473 90 442 40 463 4 865 26 952 70 887 63 132 97 396 55 577 95 246 89 716 99 504 68 449 80 285 47 245 69 235 62 988 92 203 15 753 76 865 22 202 60 822 81 698 88 577 44 2 1 745 52 341 2 958 50 112 61 30 23 868 71 567 79 41 6 549 10 878 65 659 46 392 0 473 38 649 94 269 53 658 31 963 85 416 42 623 14 195 57 342 25 695 48 558 51 747 98 286 17 819 36 410 49 411 96 725 39 391 91 48 28 793 16 508 75 344 12 630 78 756 20 994 54 594 24 667 86 705 73 692 59 780 5 457 87 555 67 433 29 799 41 55 35 961 27 481 19 500 64 311 72 410 77 817 93 466 9 624 13 556 82 502 18 991 32 1 56 801 11 980 83 286 34 811 3 83 66 457 43 919 7 490 30 326 74 699
41 972 91 320 4 379 13 722 50 487 25 86 40 982 6 115 0 9 1 719 59 957 92 210 11 45 9 155 55 625 52 508 84 187 73 661 61 385 3 142 70 481 87 537 47 945 79 462 42 500 69 494 96 90 85 484 57 156 95 571 58 442 33 828 81 205 36 514 77 980 7 322 27 26 67 558 71 371 2 978 80 620 24 666 35 649 99 356 83 872 65 343 20 124 10 609 48 678 64 801 82 847 43 68 75 549 68 599 46 278 49 520 34 565 86 837 56 842 29 881 16 844 21 847 72 397 12 393 38 146 63 541 17 56 62 195 8 336 31 110 5 408 30 684 90 59 54 58 44 344 53 66 19 687 45 112 32 415 37 932 39 974 28 944 26 906 94 4 22 480 66 166 51 132 23 261 74 660 18 603 15 529 98 181 88 348 97 754 14 618 89 24 60 798 93 756 76 219 78 206
41 239 36 809 9 401 31 394 35 459 76 676 25 567 30 424 23 807 26 41 62 735 56 323 80 416 7 45 58 429 50 600 0 236 64 970 4 327 73 970 29 69 28 494 92 481 40 115 79 678 19 167 49 502 95 843 71 742 70 13 47 792 8 944 1 938 52 115 13 872 68 867 2 647 11 556 93 753 48 418 66 37 83 398 75 959 86 912 61 103 78 862 3 93 65 869 12 270 16 192 99 740 82 867 63 53 67 144 46 928 90 686 27 712 6 114 37 323 98 975 88 374 34 418 10 965 5 958 17 237 20 937 84 379 51 345 33 468 60 646 55 684 81 101 74 491 22 628 14 971 97 983 21 599 72 117 42 535 94 624 24 955 44 507 15 894 54 643 87 888 53 646 45 431 57 884 89 60 91 360 77 927 69 215 85 529 59 713 39 692 96 26 38 644 18 823 32 165 43 664
31 830 75 821 98 810 49 427 63 639 14 239 7 480 93 734 4 62 41 368 12 869 79 932 2 925 70 240 91 121 89 415 15 377 73 709 88 989 90 689 77 568 82 836 6 790 30 696 40 627 94 492 59 865 36 898 65 299 20 240 83 99 81 798 57 543 58 159 68 208 19 474 5 99 69 594 33 953 29 878 28 613 46 161 10 499 97 45 34 529 86 626 85 42 39 731 64 13 27 487 53 869 17 831 50 574 56 410 48 674 96 238 72 385 62 528 67 882 45 113 26 974 66 808 21 447 76 549 84 726 38 455 60 482 43 853 16 901 18 585 99 762 32 270 95 850 25 261 37 71 55 287 1 60 9 773 42 76 44 290 51 183 71 777 0 218 74 443 13 916 80 631 92 497 87 581 3 510 47 345 11 417 52 459 8 65 78 916 54 879 24 874 22 749 61 872 23 700 35 152
77 144 94 136 86 615 45 544 14 481 36 688 84 707 43 302 51 328 64 30 40 515 15 553 76 972 12 231 35 137 3 514 16 117 37 807 10 838 46 712 59 263 52 947 69 364 39 237 61 488 79 175 24 415 81 464 75 696 58 319 72 761 71 703 44 63 87 956 22 269 74 241 6 262 60 878 90 860 1 430 91 323 92 400 23 331 95 468 30 135 28 453 5 798 48 119 19 780 0 284 47 365 65 779 89 296 66 338 97 212 50 673 96 919 93 429 73 193 2 12 32 485 88 713 21 615 42 599 99 376 26 289 98 751 82 605 85 659 62 899 56 334 18 388 68 615 25 424 83 489 4 958 33 597 55 190 53 269 49 574 70 231 9 900 27 499 20 988 54 412 63 10 13 360 67 797 80 458 34 139 8 547 31 274 17 725 57 24 11 496 78 978 41 150 29 674 7 345 38 687
81 647 29 675 43 676 55 610 54 146 18 105 62 48 97 900 93 361 50 224 12 977 4 123 15 593 22 867 92 395 0 429 36 904 86 55 95 803 61 403 8 5 37 372 17 776 91 517 59 846 65 345 51 777 38 862 60 12 30 483 5 904 28 468 87 148 76 137 56 932 41 126 74 407 48 247 83 716 16 562 75 888 78 349 7 991 84 914 99 61 89 756 31 169 25 362 13 511 71 765 42 400 24 889 32 396 40 173 57 157 23 826 14 124 69 16 20 781 63 550 94 296 73 577 47 863 66 943 58 910 82 387 79 224 46 979 33 57 88 431 98 658 67 163 35 294 45 59 44 827 34 384 72 841 39 699 52 682 11 617 68 198 64 95 26 236 19 10 3 323 10 889 9 76 1 85 90 266 80 193 6 98 2 678 77 757 96 87 49 882 21 397 27 162 85 499 70 349 53 421
60 590 76 268 3 637 59 916 29 958 99 908 77 129 55 631 7 400 45 149 40 616 67 436 50 664 52 155 93 195 82 435 6 718 35 820 97 459 71 225 43 445 13 592 18 82 23 434 25 639 41 673 69 245 16 346 21 803 53 31 8 846 36 529 87 665 39 539 95 305 68 889 61 604 80 990 88 692 17 797 66 446 5 93 89 529 78 319 12 378 85 483 22 688 48 702 51 738 86 475 38 781 37 579 98 640 65 80 28 690 24 78 33 554 64 204 57 181 92 794 20 255 58 1 70 377 42 65 32 309 2 495 91 106 94 869 44 309 79 35 56 26 46 373 27 223 15 536 90 729 72 328 73 119 74 892 83 137 26 329 19 41 0 962 75 151 30 774 34 544 54 519 9 501 84 383 4 466 14 443 96 645 10 88 81 151 1 110 63 632 11 827 31 384 62 509 49 805 47 533
7 53 92 88 70 181 25 627 68 879 60 841 46 938 15 657 43 564 22 986 41 768 90 374 5 488 49 523 18 204 85 32 96 552 53 784 35 241 84 615 82 434 98 739 71 321 4 273 0 921 57 363 27 904 91 698 26 909 37 536 52 333 32 669 83 663 89 937 67 474 64 555 88 858 13 876 38 570 80 510 29 380 39 113 59 706 99 451 6 963 8 860 56 248 76 779 23 133 1 462 31 264 62 796 48 872 97 959 74 438 10 688 11 209 44 866 20 429 33 962 19 952 24 628 63 910 93 816 51 7 21 226 28 196 73 945 30 955 69 78 78 300 65 949 81 660 94 293 95 83 77 547 50 727 75 649 61 927 42 243 66 874 86 494 3 711 79 497 17 95 72 667 40 447 14 826 16 306 45 464 12 443 55 495 36 141 58 742 54 132 2 739 9 819 87 86 34 609 47 730
46 400 25 370 11 661 50 496 4 103 91 650 30 846 16 938 63 246 2 901 61 190 70 901 90 668 95 837 97 866 23 730 66 795 5 956 72 576 78 675 89 769 85 472 18 365 14 509 0 680 48 817 55 148 9 833 8 172 57 579 51 939 64 337 26 597 32 949 42 8 33 443 24 2 62 508 38 72 43 917 92 502 84 60 67 16 49 13 12 815 1 901 87 885 56 691 35 568 39 574 13 485 77 135 80 113 75 192 69 344 96 416 22 989 59 393 93 633 54 664 99 841 29 116 86 775 19 33 82 708 81 218 31 617 28 547 65 681 40 935 73 846 88 14 7 769 44 699 94 209 53 199 68 966 27 355 71 731 76 633 74 194 79 595 41 555 98 993 37 47 45 115 83 632 36 709 3 792 17 443 21 856 34 321 52 819 58 748 20 521 15 624 10 682 47 349 6 620 60 900
69 863 6 614 78 585 95 227 1 173 62 301 0 837 42 158 90 989 58 67 79 185 87 126 41 382 16 801 59 221 60 845 5 246 48 668 21 209 86 255 4 645 51 907 82 707 29 435 98 505 14 921 31 484 80 434 7 227 91 883 72 605 12 898 53 664 17 207 56 184 89 143 15 532 92 183 46 201 32 247 20 25 97 761 25 595 45 640 65 558 63 892 26 647 27 41 94 259 77 249 67 999 50 850 88 800 74 219 40 600 99 184 57 804 19 901 35 790 33 697 43 283 93 63 49 353 54 144 3 865 23 628 18 997 9 238 34 516 52 611 85 744 75 973 39 406 84 688 10 813 8 26 76 943 66 759 47 37 96 767 30 601 81 436 73 981 55 354 83 509 13 361 38 202 11 965 70 307 44 973 28 457 22 242 71 630 68 862 24 347 64 931 61 286 36 3 37 294 2 36
21 87 91 64 61 31 30 758 71 119 70 198 5 930 17 968 24 205 31 358 88 692 50 963 80 981 75 962 47 304 42 971 87 368 74 897 9 278 40 230 39 920 89 13 57 474 56 762 55 808 32 979 76 368 72 823 22 314 36 646 92 613 25 477 48 963 85 384 11 480 78 19 58 897 27 614 68 328 79 286 2 284 62 6 12 759 65 211 4 122 7 752 73 772 29 1 54 397 52 774 43 254 84 806 69 31 98 361 81 164 60 596 77 414 67 234 3 562 90 815 83 482 20 370 63 878 66 574 13 418 86 503 35 169 26 827 93 735 0 419 18 97 96 145 23 25 10 962 14 506 34 977 94 957 19 656 82 149 6 721 95 568 45 580 41 473 15 689 28 677 97 189 8 773 64 348 46 2 59 400 38 487 51 432 44 433 53 523 33 607 37 737 16 642 1 49 49 981 99 168
83 38 75 459 0 258 42 931 1 918 26 975 12 514 51 418 67 474 57 543 29 838 97 157 48 661 88 96 39 288 60 837 15 637 11 221 69 583 25 198 40 945 63 256 32 91 99 269 34 52 6 293 84 146 59 692 86 846 36 699 38 121 64 727 17 897 23 32 37 54 95 282 81 248 92 296 65 738 45 665 5 228 35 985 28 620 4 291 24 864 79 709 47 968 54 316 96 244 53 725 46 735 14 974 21 208 72 791 82 960 2 659 71 574 61 396 85 548 52 946 55 977 8 417 77 847 89 803 18 405 50 655 30 211 68 721 58 700 20 233 78 214 33 779 7 567 10 338 41 227 66 22 31 870 27 72 19 94 43 811 49 6 76 193 87 617 22 808 74 1 98 32 44 460 3 782 62 916 70 732 94 361 16 423 73 81 93 733 91 997 56 625 90 933 13 772 9 987 80 964
67 716 80 303 69 563 4 835 55 816 26 605 79 455 98 98 71 545 64 84 95 341 39 429 87 54 31 252 40 321 57 441 17 953 97 263 14 594 58 122 52 633 36 832 48 869 89 135 2 961 73 974 59 135 6 749 84 910 65 891 54 715 29 23 34 677 96 733 24 131 18 327 86 467 38 992 90 636 49 404 60 454 10 5 74 826 28 271 75 297 22 844 82 434 41 923 46 693 23 633 9 535 19 34 94 690 20 166 53 899 7 366 78 253 0 333 1 7 3 907 44 211 15 744 16 135 70 918 72 124 35 215 8 68 81 697 92 35 83 349 63 237 56 782 76 473 21 432 33 592 47 597 11 562 99 627 51 897 32 916 25 631 88 738 62 157 85 586 13 674 43 529 61 321 93 897 5 633 30 512 37 651 68 646 45 993 66 391 42 98 27 5 77 555 91 546 50 906 12 189
17 980 67 442 92 119 85 294 2 271 96 440 0 491 37 163 98 221 73 542 40 602 77 439 35 717 15 300 79 314 59 48 20 62 63 164 11 569 81 499 6 545 87 539 19 318 13 770 32 195 86 404 9 241 42 561 5 408 41 626 89 959 25 889 12 236 27 441 99 678 10 174 70 810 24 906 74 911 23 44 95 975 93 954 82 593 39 105 69 665 71 69 65 281 53 646 97 226 49 396 60 751 21 119 62 768 94 441 43 109 91 701 68 430 56 474 47 153 1 277 28 533 46 346 54 297 61 607 80 92 4 255 76 534 45 468 84 664 48 161 75 712 88 628 7 468 72 353 50 657 3 804 29 161 30 681 34 943 36 89 44 248 55 453 14 545 52 819 58 692 26 998 8 610 31 561 83 950 64 623 51 323 78 549 66 632 38 838 18 875 90 779 22 755 33 201 57 810 16 67
80 235 99 769 37 195 49 913 83 247 16 648 56 800 63 101 14 15 87 923 96 335 6 596 4 431 70 212 81 553 27 619 31 240 53 990 19 3 92 834 42 998 34 661 44 894 61 605 78 948 93 202 29 74 90 154 64 842 40 913 50 71 12 536 41 905 45 695 51 219 89 149 62 317 91 491 11 64 7 153 79 873 95 207 84 445 52 988 26 953 15 963 71 868 43 689 32 744 72 46 47 116 67 766 2 722 3 314 82 181 54 905 97 28 38 3 77 624 85 728 0 80 24 788 30 329 28 709 69 732 1 182 48 229 36 204 55 978 94 821 58 814 59 443 98 58 8 370 9 557 76 45 17 171 74 102 25 854 21 754 86 528 22 466 18 647 10 663 65 751 73 408 75 995 88 85 57 526 13 301 5 531 35 937 66 414 39 182 68 820 33 415 23 82 20 731 46 964 60 164
91 776 95 580 17 605 27 991 7 909 72 863 6 260 1 922 20 536 68 715 94 555 47 243 42 732 36 997 55 402 34 650 41 865 64 852 80 341 79 582 0 877 45 523 74 623 14 744 12 323 57 970 56 556 67 747 26 749 30 897 38 427 62 807 48 822 89 691 81 515 93 841 96 80 75 458 8 349 25 672 40 684 87 909 52 847 24 831 77 553 85 755 51 520 82 578 10 275 2 34 58 423 66 630 16 260 31 561 76 206 33 986 18 953 13 222 97 180 59 564 65 715 49 557 70 489 99 977 69 318 63 453 71 522 90 557 92 966 53 328 86 44 5 451 61 500 73 696 37 861 60 314 23 17 44 225 39 534 19 780 78 706 29 174 46 156 28 523 22 961 21 836 9 950 50 90 15 212 4 749 3 713 54 846 84 807 43 978 35 495 98 960 83 924 32 728 11 71 88 1000
24 283 81 469 34 637 52 550 60 812 85 439 38 802 72 944 7 121 77 514 13 718 97 979 4 785 62 340 0 402 92 368 43 431 18 527 99 626 39 982 9 825 42 842 19 895 79 221 40 172 65 596 89 579 51 614 68 709 23 470 33 21 41 868 58 946 86 36 5 733 30 230 88 895 78 976 20 626 76 613 54 373 35 986 73 326 17 5 2 941 1 896 80 811 27 457 32 570 16 646 69 967 75 7 95 36 63 707 82 418 64 157 44 424 6 727 71 48 49 815 46 909 48 540 84 850 61 823 28 689 93 305 74 991 37 135 56 610 96 173 29 520 26 797 59 473 50 854 66 241 94 700 98 793 15 950 21 172 14 251 83 358 67 462 8 791 47 476 3 504 22 370 36 701 11 163 53 998 55 617 31 747 45 249 90 407 87 439 57 1000 25 668 10 331 70 24 91 575 12 580
26 216 17 699 43 658 0 885 39 162 53 441 98 388 2 228 56 866 16 65 99 944 12 968 4 294 87 58 50 896 49 439 58 217 96 348 93 670 54 114 51 961 74 715 90 38 24 965 79 375 32 201 1 596 20 111 13 732 82 390 94 810 40 410 86 302 27 231 29 930 91 784 83 906 36 352 45 914 78 763 75 91 15 215 70 773 67 630 7 952 21 415 81 157 77 85 18 116 57 733 44 71 48 125 34 967 61 611 73 759 19 778 72 210 71 575 65 26 33 996 60 512 68 175 84 371 22 557 6 40 14 979 55 309 85 505 59 646 80 182 64 903 46 26 89 169 97 810 8 893 66 520 38 631 62 512 95 563 88 801 31 677 63 329 42 925 5 370 9 75 69 988 25 201 23 290 11 476 35 301 47 222 37 351 41 691 52 773 28 262 3 408 10 16 92 900 76 303 30 326
81 546 84 560 58 439 14 168 40 943 4 272 79 333 94 746 49 535 15 193 11 589 98 536 80 151 30 268 41 91 24 380 67 537 53 11 27 249 62 242 13 944 33 134 5 531 16 613 37 41 6 999 25 512 52 456 36 693 72 165 18 627 77 867 65 635 51 841 29 87 82 247 17 818 21 323 28 433 39 112 10 476 71 335 66 207 95 606 85 583 9 674 90 911 46 832 63 917 91 331 75 714 23 958 2 827 50 808 89 455 42 721 70 990 45 254 68 299 83 529 78 25 54 484 96 678 20 674 34 155 57 837 74 314 38 940 47 542 48 824 76 325 99 366 32 26 87 494 97 109 35 95 73 368 19 215 0 795 44 688 60 75 55 393 43 416 12 753 56 584 8 902 92 268 31 334 59 790 61 640 3 861 64 62 88 416 69 220 86 756 26 800 93 272 22 89 1 852 7 803
86 734 64 627 36 436 5 368 26 141 91 672 43 340 38 870 40 239 63 774 8 820 16 362 13 879 9 488 21 463 35 40 51 908 11 891 70 102 61 866 25 573 41 609 75 826 77 420 78 599 57 361 56 961 88 530 2 668 69 336 93 537 66 327 52 726 24 376 42 435 1 211 49 474 94 811 15 791 27 727 54 847 87 997 89 397 73 640 44 77 12 980 32 868 14 150 62 706 65 53 10 731 17 392 4 615 84 435 29 324 48 623 99 970 83 398 37 377 92 379 85 205 47 14 31 438 0 389 76 555 18 387 7 958 79 18 58 619 19 507 71 330 96 264 33 69 80 134 30 356 6 928 34 321 60 410 72 178 68 97 23 319 74 6 53 285 95 29 97 376 22 893 59 481 39 642 46 724 90 593 98 223 82 671 81 525 67 416 20 462 3 432 28 209 55 192 45 537 50 416
59 477 60 43 9 626 24 355 2 964 96 655 33 155 29 197 66 927 22 821 11 741 51 810 99 142 41 59 67 145 77 539 37 805 84 848 93 84 79 570 90 97 10 204 76 113 71 34 88 906 26 114 14 254 95 453 55 83 35 850 20 255 7 564 47 236 86 655 31 249 32 237 39 809 97 138 69 399 5 660 44 27 23 841 49 169 17 912 27 780 91 840 92 763 82 648 6 768 25 250 81 986 52 18 64 831 89 164 4 160 30 640 74 686 15 102 98 624 13 480 1 878 78 703 62 790 80 727 56 892 8 164 73 237 42 841 65 615 68 892 3 540 34 151 50 401 61 707 43 11 72 13 28 252 18 729 16 599 57 287 53 510 36 503 87 813 83 23 85 71 75 901 21 555 40 310 63 607 58 323 46 922 54 445 38 573 48 890 70 48 12 238 45 338 94 725 0 522 19 508
4 187 32 433 69 878 45 939 27 517 2 447 52 398 42 198 72 27 43 282 71 697 12 308 80 307 54 226 74 747 28 13 87 983 7 771 63 629 44 302 40 840 25 618 37 119 99 383 11 436 38 182 76 138 22 838 96 968 34 415 13 930 62 826 68 73 47 685 33 160 75 781 97 83 9 175 93 310 79 334 92 165 10 47 0 612 81 779 35 724 15 591 20 327 41 688 98 739 82 234 18 145 91 918 88 796 65 593 39 60 29 603 3 353 55 8 67 823 21 89 78 819 53 877 48 595 90 550 77 236 73 468 17 608 31 456 89 624 57 330 46 280 6 618 61 989 85 836 24 853 59 872 86 955 58 858 84 86 14 667 56 438 36 582 95 980 19 305 70 297 60 667 16 963 30 124 50 941 83 492 64 477 49 357 26 744 1 803 23 928 66 485 5 328 8 98 94 760 51 960
53 454 61 417 85 839 14 894 48 111 92 925 74 800 26 559 65 829 34 785 39 619 17 531 51 781 91 523 69 722 84 19 4 386 95 805 24 794 56 383 11 295 76 911 40 110 99 925 78 521 1 366 49 470 86 555 93 386 25 291 88 988 35 769 9 682 19 170 70 223 45 910 32 40 29 61 77 840 21 253 23 599 63 173 62 666 54 851 41 652 97 205 3 719 83 216 16 859 28 554 42 533 71 448 31 264 0 883 81 791 20 141 64 547 27 409 18 544 36 131 6 126 44 531 57 426 59 463 5 128 94 345 22 764 96 757 10 140 2 514 12 507 47 28 73 459 38 412 90 95 67 152 13 229 43 207 98 934 55 989 46 327 30 111 87 662 75 18 37 199 52 389 58 364 80 761 72 755 60 720 15 138 68 554 8 663 66 317 79 20 33 719 89 637 82 680 7 779 50 727
68 174 61 166 19 843 75 18 23 551 98 337 17 839 9 622 65 719 60 215 30 364 53 756 27 700 66 287 64 211 13 530 92 398 33 744 40 736 70 262 28 571 72 64 81 240 16 611 36 130 74 303 3 303 71 363 45 475 99 918 89 367 80 818 69 443 77 950 6 53 86 274 73 221 50 897 5 381 41 937 83 12 84 711 31 557 67 395 49 253 35 966 95 7 93 228 24 201 32 714 47 417 29 942 91 465 46 757 15 398 21 156 94 10 97 715 7 527 34 393 56 591 48 212 0 188 82 1000 90 22 26 383 62 268 14 745 1 603 43 383 57 253 52 652 76 912 55 300 8 933 4 701 54 62 58 57 88 247 85 676 96 205 2 454 38 545 59 167 11 303 10 538 20 737 79 327 37 187 18 670 78 624 42 516 44 678 87 200 12 855 51 382 22 780 39 435 25 542 63 649
28 323 29 815 64 380 18 3 60 944 46 163 13 376 66 70 10 675 2 764 17 53 39 845 5 222 48 943 56 189 58 228 93 875 92 395 21 661 4 432 20 603 19 532 8 237 62 544 89 202 54 686 12 707 61 543 98 848 76 919 82 69 33 335 75 179 42 542 53 76 81 164 65 480 95 670 36 217 85 458 0 552 32 337 87 279 3 275 47 791 38 547 67 952 22 345 91 464 44 980 70 140 71 156 52 915 96 993 55 708 74 17 15 417 77 457 6 92 30 408 43 279 24 687 49 878 41 592 68 181 88 104 7 956 26 777 16 691 34 842 73 85 45 669 31 41 40 334 1 777 23 52 63 604 94 948 59 904 25 570 83 233 27 386 99 692 78 239 79 594 35 961 80 647 97 732 86 757 14 725 11 86 90 589 9 100 51 510 69 509 72 959 37 975 57 495 84 77 50 431
47 469 49 371 82 552 35 332 31 418 95 183 93 669 37 682 7 778 52 679 76 759 13 788 26 668 24 49 57 864 70 597 83 842 33 872 51 762 63 627 86 276 8 270 6 774 25 25 15 500 4 370 22 750 20 976 60 220 84 346 87 116 85 817 92 987 3 372 29 350 98 625 0 463 72 943 28 97 91 833 11 741 62 81 64 34 5 433 67 876 36 716 80 188 1 633 94 711 73 698 19 219 90 916 30 928 78 817 46 263 56 633 17 522 34 718 43 12 61 839 48 752 44 418 10 670 38 884 54 705 42 467 89 274 58 922 97 916 79 394 99 200 21 583 77 856 65 684 23 45 69 831 9 596 81 711 53 644 14 568 41 110 96 195 40 652 39 642 50 135 88 690 66 797 55 657 71 595 59 613 74 876 2 640 75 6 32 749 45 927 12 564 18 778 27 883 68 122 16 770
85 301 48 132 50 687 30 742 7 776 43 789 23 395 14 857 21 258 42 391 18 349 16 550 70 474 71 974 94 315 63 833 86 140 90 812 81 125 56 732 93 290 36 77 82 810 73 368 54 572 44 518 52 881 55 548 13 323 66 887 22 200 46 29 1 871 8 347 89 584 10 50 51 528 37 56 26 202 32 907 65 17 12 247 96 50 79 726 72 856 83 41 49 930 77 901 61 754 58 355 76 906 9 247 95 900 69 608 33 114 45 433 88 61 27 258 24 810 19 993 98 911 67 541 75 225 25 519 38 308 3 488 57 281 64 873 62 221 78 456 35 804 34 729 92 29 2 371 68 440 28 157 87 620 97 742 0 677 47 762 99 791 4 604 91 320 17 470 41 837 60 331 80 800 59 721 84 237 31 204 40 101 53 567 20 35 39 479 11 960 6 413 15 513 5 737 74 989 29 445
55 890 24 779 74 214 11 151 89 242 15 696 16 794 36 390 4 89 61 315 58 482 9 429 19 694 84 466 17 475 65 620 26 32 53 659 46 175 49 459 35 688 60 465 20 230 31 129 0 450 99 779 72 259 3 377 44 850 98 953 37 961 94 50 25 372 5 436 18 404 95 138 77 291 70 1 14 611 28 414 33 731 62 882 63 835 41 208 8 395 47 329 30 848 52 598 48 921 82 818 73 828 93 851 43 697 6 444 54 690 1 404 68 137 42 627 91 716 51 577 40 756 34 181 71 368 10 693 2 854 64 638 97 33 69 980 90 918 38 811 45 882 7 737 59 775 12 768 57 629 92 265 83 721 86 198 75 746 21 879 13 190 32 605 78 963 81 645 87 902 50 785 27 284 67 284 79 547 23 300 76 544 96 480 88 473 56 472 29 990 39 330 80 453 66 823 22 554 85 523
70 966 73 593 28 456 83 138 7 305 55 617 94 764 97 363 21 734 2 301 35 693 52 309 68 280 24 759 71 80 37 517 98 554 93 461 58 560 16 716 44 245 43 482 48 314 61 354 78 670 64 134 22 511 67 613 0 988 88 681 75 219 1 170 20 15 19 143 17 403 27 495 26 660 57 49 10 356 49 746 87 613 89 32 8 781 29 242 9 781 47 398 33 414 69 168 99 977 11 547 54 202 85 745 92 522 90 241 74 256 39 35 56 536 45 780 15 272 76 713 60 912 95 905 12 168 25 37 96 357 5 738 14 358 79 89 32 501 40 492 18 704 13 314 30 474 77 429 59 295 80 458 4 465 51 829 84 370 72 457 46 759 36 920 3 783 41 262 50 479 63 460 31 364 62 919 91 585 42 966 66 852 81 307 65 85 82 540 86 549 53 16 23 788 6 118 34 501 38 71
5 879 17 69 65 525 2 640 31 977 99 456 36 118 19 666 24 607 67 240 32 8 42 491 45 304 15 103 6 10 73 81 94 24 93 649 74 603 98 395 34 766 97 870 4 367 61 823 23 629 47 524 50 885 55 40 66 800 89 125 95 757 38 323 1 623 49 610 28 407 39 166 26 734 82 100 90 303 56 70 3 20 30 378 76 820 79 348 16 177 44 444 54 871 46 252 59 320 77 243 60 385 84 441 21 980 35 107 78 989 58 776 64 63 29 774 37 477 51 831 86 885 62 589 40 689 20 18 92 488 48 414 70 938 10 658 68 933 81 413 9 956 11 698 53 603 43 792 91 434 27 967 96 172 14 628 88 555 87 411 18 227 69 709 41 730 25 207 85 21 80 254 57 715 33 443 0 501 52 933 83 937 12 875 7 352 72 266 13 85 71 639 8 159 75 788 22 833 63 831
61 930 71 360 26 219 53 921 99 553 2 359 73 677 23 753 9 518 58 922 55 449 25 835 42 782 12 501 95 705 80 624 24 463 38 893 16 132 17 83 93 660 45 71 36 869 81 983 51 491 27 207 46 238 83 279 79 719 92 586 33 74 68 177 90 57 6 776 87 687 96 88 70 553 59 145 64 330 3 460 11 987 0 411 10 805 84 592 15 709 54 509 30 11 47 480 88 605 4 715 21 829 72 613 32 767 67 695 20 333 31 487 37 259 48 896 39 855 66 110 34 29 56 674 60 759 18 380 19 230 77 618 7 685 85 274 44 680 65 787 57 349 49 198 94 727 98 314 29 707 89 278 8 283 69 722 1 324 28 292 74 546 78 597 43 928 86 845 63 970 75 360 52 44 62 919 40 660 22 626 91 76 50 239 82 572 5 297 35 677 41 869 76 997 97 729 13 391 14 812
49 10 76 441 75 18 16 954 68 230 50 939 5 888 9 496 79 637 36 384 34 840 92 390 2 204 86 342 95 155 32 103 21 715 74 712 48 63 28 428 63 291 47 120 73 713 19 463 96 449 78 371 40 55 17 606 7 514 35 601 44 244 99 50 20 218 53 247 3 516 4 292 56 741 80 723 27 255 90 219 61 286 41 4 8 395 51 940 91 333 38 739 70 193 69 462 14 851 6 889 72 626 55 272 93 290 83 807 10 651 25 90 13 896 59 428 23 619 45 837 65 834 33 655 64 765 89 56 66 772 67 721 57 472 42 464 22 318 82 549 37 564 77 130 97 467 24 159 1 856 30 632 98 795 85 991 88 279 31 31 84 536 0 297 62 352 15 649 29 454 87 690 94 116 81 27 71 708 60 32 52 123 58 197 39 951 46 46 18 207 54 625 43 413 12 11 26 986 11 450
91 342 72 270 24 748 56 722 32 215 87 864 25 612 82 608 17 585 69 294 54 919 23 837 81 342 97 514 70 359 75 465 13 107 95 461 79 707 98 111 0 617 55 603 9 604 64 538 99 518 78 458 34 31 44 458 71 689 59 24 1 878 53 470 48 914 57 393 15 202 7 151 73 551 19 74 51 35 68 759 37 51 83 661 52 607 27 701 47 912 85 385 67 689 18 334 66 670 65 325 28 153 10 642 6 852 36 361 96 698 61 472 88 835 11 424 45 136 94 470 42 907 8 478 89 872 38 665 30 452 39 859 20 562 22 69 3 54 40 105 58 169 86 201 21 876 49 183 35 67 74 195 29 891 76 546 62 947 14 348 60 745 77 5 4 916 41 455 80 833 84 269 5 24 46 683 92 171 26 868 16 287 33 330 90 663 12 464 93 427 31 893 2 378 50 614 43 960 63 695
95 305 53 88 64 209 41 539 6 306 90 81 23 917 80 162 89 987 28 721 71 9 1 757 73 666 56 762 17 687 87 371 55 995 38 973 82 404 96 87 70 344 49 993 46 639 99 890 31 434 18 529 25 84 68 112 36 510 92 761 33 897 59 570 81 491 97 797 24 912 91 887 98 80 72 950 19 507 66 807 78 307 74 922 37 934 65 862 83 91 5 646 75 774 86 954 8 919 84 99 44 320 10 985 43 527 88 875 51 700 29 673 21 928 54 446 85 399 69 165 15 846 12 789 63 56 20 65 7 105 13 394 42 330 30 635 47 610 9 850 3 696 58 862 61 127 27 601 35 792 34 452 57 714 67 360 26 118 62 703 2 472 14 133 39 33 0 596 22 549 45 215 79 266 16 76 94 316 48 675 50 280 40 504 4 884 93 504 52 33 76 241 77 751 60 669 32 235 11 242
28 164 95 130 97 641 98 746 9 452 87 873 27 609 4 914 14 129 53 810 17 522 56 79 37 202 57 245 64 770 42 292 58 172 79 32 22 269 90 215 38 523 26 221 31 27 20 974 36 854 75 982 92 360 30 798 63 280 99 840 91 111 84 384 1 106 88 553 54 864 69 328 83 429 82 232 49 422 65 492 47 758 32 216 81 294 70 381 76 267 71 288 61 385 59 621 6 290 43 930 77 250 18 781 40 40 3 590 73 123 21 465 86 782 67 154 94 498 35 795 45 152 5 272 96 1 44 121 41 384 72 52 12 107 8 732 60 671 13 976 55 634 25 214 24 579 74 46 33 510 0 575 80 436 2 562 68 680 46 451 78 217 89 954 66 556 50 307 15 96 16 330 29 269 10 807 34 354 52 248 11 194 62 525 23 716 48 561 51 110 39 945 19 962 7 134 93 110 85 762
61 838 87 951 73 163 99 372 45 270 42 242 9 391 14 670 95 404 22 575 29 260 78 594 62 719 25 547 38 816 59 85 44 814 32 839 27 869 46 355 60 781 40 797 31 853 21 376 65 472 83 839 92 258 20 741 43 964 49 379 86 283 67 413 15 365 35 239 18 611 53 914 66 858 23 637 74 244 68 945 47 405 50 43 26 289 91 271 58 190 24 386 30 321 88 86 6 263 52 632 80 982 34 225 76 346 75 980 28 749 63 808 36 791 8 398 85 905 84 959 64 522 19 424 10 968 94 425 77 49 17 109 54 343 93 685 2 18 1 917 16 465 33 178 48 547 13 530 96 178 12 461 90 700 51 738 0 443 57 947 41 438 11 537 98 46 56 877 81 319 7 114 79 792 70 192 5 677 37 217 39 454 97 613 71 816 82 89 69 168 4 388 72 941 3 29 89 531 55 743
5 596 58 213 60 571 63 910 25 867 55 215 4 189 19 855 7 355 6 695 32 18 70 248 90 120 14 869 59 927 1 283 86 183 99 826 77 353 3 172 50 448 84 886 43 55 92 170 85 466 39 48 79 280 44 120 64 341 54 467 61 155 66 718 74 875 2 434 75 989 62 185 37 216 95 120 81 548 89 235 73 121 27 102 98 706 29 856 33 273 8 602 78 806 38 671 20 645 13 744 91 941 53 722 94 169 12 720 68 158 21 450 49 988 48 243 82 650 88 609 24 807 15 987 96 626 56 997 22 963 34 759 10 955 18 662 23 991 9 751 69 4 41 501 65 369 30 650 67 264 40 976 71 188 93 626 47 167 80 870 97 967 42 505 51 479 45 476 57 599 36 146 72 983 87 665 11 138 46 830 26 964 28 748 52 900 17 201 83 309 31 544 16 520 35 272 0 41 76 346
32 804 28 42 52 209 74 183 55 470 33 152 98 255 46 148 67 229 42 474 70 893 35 451 29 544 2 568 75 539 23 62 99 523 69 473 89 800 58 332 48 617 87 332 88 329 92 989 56 203 91 129 37 480 50 908 44 469 78 594 93 140 82 552 38 474 64 635 53 334 86 798 85 774 27 795 65 564 60 951 94 801 1 318 71 198 59 714 18 36 61 425 4 773 57 766 22 436 36 218 20 235 11 861 62 419 14 113 51 486 34 968 8 933 0 822 79 367 41 259 80 536 73 872 12 671 81 493 77 373 96 55 63 776 49 551 54 380 90 688 30 697 68 830 6 84 43 667 9 820 25 823 66 399 24 305 95 762 19 774 76 75 83 39 40 334 39 82 17 493 45 922 47 550 72 160 13 369 97 934 7 925 16 515 84 524 10 495 15 542 21 229 3 794 5 355 31 963 26 357
32 244 12 106 69 244 16 101 0 473 37 618 7 116 52 542 96 589 22 748 86 596 5 466 36 951 11 957 93 475 55 678 47 44 67 698 94 101 68 578 89 817 75 11 13 567 35 543 90 69 27 386 78 445 60 812 40 909 74 217 56 955 64 276 79 377 98 253 2 880 66 135 70 772 31 946 57 249 77 843 3 746 54 324 58 178 82 991 97 786 53 344 20 742 50 965 39 546 28 637 26 47 4 370 59 497 91 219 41 865 49 451 81 191 15 614 6 145 30 37 42 865 17 190 43 628 61 728 83 433 10 374 84 658 85 81 73 459 19 734 65 329 14 859 99 586 9 288 87 469 80 121 1 424 46 548 44 509 23 995 38 596 51 744 48 17 88 995 71 334 92 712 25 335 18 667 95 854 8 877 24 805 76 276 45 419 21 501 29 817 33 541 34 791 63 504 62 661 72 110
42 343 77 306 83 54 6 16 32 921 93 9 90 595 47 804 97 886 34 829 85 466 37 180 40 583 74 822 13 510 45 66 0 483 3 863 31 237 29 339 22 734 63 718 50 366 23 735 61 54 53 228 58 992 1 656 87 807 62 855 78 645 28 852 46 942 79 249 14 605 57 336 49 203 71 757 76 247 66 347 73 415 89 334 69 226 4 949 27 245 38 68 95 298 2 818 51 645 82 844 15 230 10 935 64 755 35 194 11 86 33 136 88 175 92 638 20 586 91 955 84 437 54 24 72 822 25 645 19 372 18 137 81 578 36 318 86 28 8 96 17 341 21 187 65 32 94 93 43 905 80 385 16 244 26 989 75 697 55 265 96 648 59 987 12 584 7 460 44 257 99 640 68 771 41 372 48 65 39 534 24 998 60 236 5 965 52 126 98 557 9 685 67 189 56 580 30 440 70 118
85 664 96 140 66 338 9 400 94 133 87 396 74 443 90 27 91 966 67 278 50 848 59 72 51 463 97 816 89 924 26 221 25 861 19 641 55 641 88 638 52 993 0 722 86 983 33 934 12 403 24 222 5 445 49 345 37 331 82 856 48 757 70 485 65 763 21 920 13 344 6 501 40 777 16 329 93 203 61 769 54 865 22 474 43 586 98 254 4 310 18 319 34 969 62 565 29 201 53 635 69 826 20 531 32 138 28 932 1 320 10 525 2 995 27 203 7 898 78 621 3 493 80 991 36 395 99 629 38 817 42 461 76 646 8 415 31 249 47 262 77 254 44 670 45 159 83 5 92 956 73 117 58 379 63 59 23 794 57 818 95 602 81 729 72 36 35 687 15 481 14 169 39 998 68 813 60 801 46 378 84 168 71 573 56 997 30 718 17 263 79 452 41 911 11 521 64 773 75 657
53 136 7 736 31 928 80 351 3 718 39 948 92 200 50 194 57 39 95 250 58 490 12 128 10 676 91 656 51 730 34 325 6 697 55 758 0 477 40 578 18 625 76 518 41 876 71 836 52 455 98 169 60 44 85 405 15 679 59 632 89 75 36 337 94 386 43 660 84 117 74 6 99 232 4 698 77 340 65 192 30 272 93 830 73 958 1 569 83 971 47 27 96 408 32 986 49 663 28 509 16 657 61 945 67 432 66 603 38 681 9 959 90 528 33 212 2 504 97 763 17 342 20 717 23 403 86 792 14 941 87 780 63 145 68 521 62 643 81 604 75 635 19 349 79 50 69 861 35 306 21 922 88 436 46 943 13 931 25 170 82 79 78 59 29 573 54 348 22 48 24 270 27 107 45 737 8 867 44 827 56 973 26 781 11 705 70 396 48 889 37 685 72 874 5 349 42 23 64 627
66 562 78 85 52 226 5 210 51 168 25 809 35 698 14 184 86 169 4 87 49 782 87 928 99 644 16 860 40 910 92 337 9 710 30 122 88 751 76 559 21 109 70 994 0 592 69 596 67 634 94 82 7 434 36 850 53 288 59 538 19 100 47 919 60 409 27 137 38 771 17 46 73 983 43 911 90 681 46 806 56 919 11 175 34 661 58 953 82 706 29 580 39 184 75 27 79 950 54 932 6 104 31 453 12 458 62 100 15 957 81 789 37 750 23 650 32 392 18 68 77 296 44 105 33 756 84 331 8 787 95 493 64 212 80 291 91 762 2 723 68 20 22 488 74 995 45 60 61 596 10 209 50 406 1 438 83 687 85 630 89 156 55 759 65 354 41 142 57 501 24 919 63 760 72 933 13 946 98 200 71 921 28 486 26 657 42 621 96 883 20 755 97 574 48 108 93 769 3 254
8 126 98 745 28 543 49 826 68 567 61 369 90 456 3 931 82 292 16 80 44 567 74 583 41 757 1 15 78 153 91 399 20 842 35 213 73 836 36 134 18 112 67 265 26 817 27 365 87 69 77 322 45 892 23 953 83 949 55 195 88 524 96 506 92 510 34 533 54 902 24 976 25 913 11 803 14 148 56 948 57 951 38 28 39 851 64 856 7 147 85 985 48 714 43 572 13 799 37 44 66 854 51 526 79 758 33 472 29 122 15 829 19 888 70 155 17 340 72 851 4 380 40 453 97 899 42 308 46 311 21 347 47 941 0 119 75 227 6 669 30 164 50 480 71 836 22 144 32 72 86 575 2 947 58 456 99 520 60 297 10 909 81 166 59 818 76 560 80 774 89 882 84 826 63 122 93 575 65 221 9 823 53 107 62 15 31 438 69 705 5 296 12 869 94 823 95 383 52 233
98 27 76 779 81 53 68 18 90 622 64 254 10 778 45 647 7 226 20 937 57 15 29 625 61 922 75 480 21 396 4 136 47 982 18 778 60 213 14 151 93 421 39 525 11 449 59 847 92 674 6 667 88 275 30 849 71 667 33 829 23 833 0 844 74 291 41 474 1 106 50 111 19 706 9 435 27 237 89 811 43 418 77 855 28 612 82 208 24 890 32 814 48 879 79 891 66 808 36 613 51 229 26 201 78 271 56 877 42 398 99 546 85 432 16 319 35 691 87 852 2 669 65 160 91 279 72 555 95 321 38 821 84 455 31 98 83 179 34 820 58 844 40 57 62 385 46 934 73 970 86 140 37 144 22 572 80 25 67 315 53 466 49 573 8 992 13 859 52 857 17 834 44 57 12 16 15 679 94 439 55 799 63 949 5 688 96 958 69 21 54 610 25 95 97 185 70 496 3 345
22 758 53 515 23 964 16 397 25 865 56 91 48 301 92 791 90 217 74 790 44 892 98 686 70 262 73 601 36 305 97 2 47 830 84 656 82 303 80 198 33 242 4 454 69 739 57 247 76 832 28 17 10 454 30 301 5 755 32 969 81 314 21 774 64 726 18 421 93 473 78 361 95 552 50 377 24 945 0 13 7 752 13 984 46 844 35 583 54 282 43 674 86 428 66 994 15 18 51 411 75 892 63 342 2 805 6 416 87 777 91 759 67 872 65 414 1 815 17 993 68 768 60 377 12 432 55 253 52 888 62 382 96 439 20 507 9 432 41 333 83 915 77 100 58 418 85 702 40 495 45 402 71 681 11 903 94 398 19 294 72 826 34 767 79 644 37 822 29 45 59 858 88 263 61 937 3 156 99 898 39 652 49 696 31 329 26 758 42 438 8 819 89 479 27 993 14 802 38 341
33 991 21 90 42 118 91 934 39 403 98 996 55 399 87 275 67 110 84 473 27 2 79 339 25 930 3 856 2 18 6 160 92 884 96 959 15 336 8 56 24 498 32 959 63 737 36 968 76 748 65 963 35 545 37 916 58 440 56 468 83 893 16 261 88 271 13 181 74 438 71 663 66 854 50 877 49 402 7 870 52 759 20 222 70 12 81 661 43 821 5 121 14 147 53 42 99 343 78 444 26 241 11 233 85 675 0 842 19 706 95 244 47 60 82 477 9 4 46 420 48 462 30 914 97 901 18 558 60 318 75 392 23 368 93 29 69 663 89 767 61 82 12 655 34 351 62 953 40 313 64 799 72 408 45 424 1 723 29 359 90 98 80 676 38 804 28 288 73 845 22 694 94 714 57 960 44 925 51 783 77 403 4 678 54 822 41 542 86 582 10 380 17 959 68 146 31 623 59 874
89 139 47 796 29 499 63 987 32 746 81 23 88 283 0 750 54 702 12 703 97 102 48 772 84 985 67 188 61 927 13 112 56 156 44 25 59 486 34 408 15 867 39 333 17 58 75 279 55 100 38 70 27 212 68 876 90 78 40 860 76 959 94 298 51 133 19 49 2 43 49 125 36 276 43 731 4 896 99 686 33 268 53 732 77 448 11 603 52 104 9 110 22 125 69 366 85 507 37 174 25 602 96 912 87 273 57 108 91 694 71 538 46 739 45 692 86 787 50 880 8 878 23 324 35 308 79 827 24 243 14 250 18 572 60 313 98 976 30 330 1 252 65 194 3 701 41 73 16 556 92 362 80 332 21 745 42 139 95 974 82 983 10 737 73 530 74 261 70 317 7 535 5 810 93 68 78 87 72 773 62 406 20 494 58 581 6 982 28 315 66 327 83 814 31 443 64 667 26 971
19 20 8 191 5 769 37 863 47 686 0 835 40 903 74 299 13 135 65 806 89 596 30 707 39 372 79 893 49 969 7 401 70 762 43 595 48 154 92 473 27 333 25 997 76 314 87 849 31 518 82 757 80 823 96 538 2 196 34 64 24 580 36 287 69 43 73 70 68 749 23 145 15 914 56 446 95 429 99 668 18 574 42 740 17 92 14 626 33 596 75 152 3 925 21 282 26 100 81 283 45 67 16 605 94 161 66 824 83 179 88 357 98 957 86 445 4 412 44 889 84 865 35 173 58 419 71 345 57 617 38 404 46 11 55 915 1 638 12 998 9 418 97 648 62 886 63 4 52 863 28 495 91 110 64 996 54 624 29 123 90 279 60 964 78 928 50 707 59 6 20 282 32 212 61 22 11 678 53 107 41 422 72 960 22 368 51 262 10 611 6 358 77 858 85 700 67 608 93 962
4 790 1 23 28 778 15 563 92 25 31 260 67 450 19 757 36 732 23 134 60 110 59 424 83 295 85 376 25 941 17 879 9 145 29 839 89 643 39 360 33 516 97 506 87 490 44 195 98 982 71 167 43 786 70 136 63 50 64 795 72 431 10 818 69 29 7 245 32 232 0 898 68 556 81 991 73 80 12 489 86 42 91 466 49 685 95 997 2 600 75 534 65 614 45 615 77 917 8 427 94 914 40 383 21 237 90 366 82 811 93 725 58 294 52 371 53 282 50 669 34 293 54 316 42 372 78 222 99 415 66 3 3 729 30 879 74 260 41 970 76 749 61 558 22 389 80 244 5 831 16 551 20 854 96 31 88 168 57 61 24 135 56 489 51 54 84 472 26 684 6 916 47 622 35 907 55 389 38 712 37 191 27 584 79 519 14 67 18 435 13 227 11 601 46 711 48 481 62 48
68 507 16 624 25 429 39 873 8 41 77 656 1 234 65 128 78 197 6 378 52 454 41 358 18 682 17 831 13 715 86 918 30 245 26 304 66 757 76 40 29 70 19 120 42 159 87 13 71 125 21 213 75 216 32 932 12 295 97 276 94 36 0 448 5 287 98 78 54 621 2 966 83 305 4 954 95 520 70 622 43 514 48 608 82 340 90 997 88 539 11 655 50 916 56 932 60 428 49 4 34 486 58 674 61 686 92 9 28 228 27 809 44 25 33 269 73 112 55 623 81 4 35 965 53 741 23 43 14 122 36 799 84 568 7 481 40 977 63 246 57 557 15 324 20 31 22 919 72 310 93 15 37 109 59 663 85 38 45 329 31 805 46 639 91 844 69 90 74 472 51 861 9 43 24 694 38 144 47 120 62 654 96 69 10 404 3 423 64 425 79 517 89 810 67 327 99 987 80 405
19 38 12 888 9 775 31 902 50 745 75 362 72 289 42 392 33 269 52 489 93 942 7 846 25 420 38 186 16 876 29 919 35 721 11 57 99 744 97 418 20 750 81 81 41 631 43 533 34 820 54 239 88 412 13 650 65 642 69 907 66 808 32 279 4 804 22 595 86 32 18 232 71 532 23 374 14 568 82 43 56 662 55 34 94 501 63 672 83 398 98 667 21 209 95 627 78 60 84 145 79 567 49 304 1 927 51 580 28 573 30 209 26 792 40 775 36 626 3 318 80 629 8 790 59 509 37 962 92 974 53 805 5 813 61 726 58 140 45 534 68 903 60 781 2 717 44 854 76 570 64 444 57 645 27 518 90 591 91 547 17 910 39 569 70 491 87 99 24 416 77 998 15 438 47 94 6 107 48 924 85 326 46 774 73 201 67 612 0 437 10 899 89 713 62 584 74 378 96 93
3 222 54 527 75 291 28 938 14 374 46 129 71 648 19 900 44 830 55 965 77 410 61 434 29 883 41 917 73 594 66 114 38 475 6 10 99 302 88 1000 26 514 49 642 62 6 11 605 58 24 64 274 95 909 33 606 80 232 72 370 79 827 86 832 7 540 1 388 59 687 15 589 18 68 12 695 43 570 93 910 91 973 39 326 45 118 47 205 4 934 36 145 84 742 13 758 87 653 27 909 76 543 34 98 53 952 25 869 67 252 2 215 83 544 24 652 96 191 9 119 23 152 37 493 22 827 85 402 81 163 78 177 5 759 82 867 51 779 40 20 74 485 94 965 10 142 20 837 65 456 69 96 56 51 68 616 98 996 0 676 90 99 17 962 21 695 63 912 60 354 57 248 92 957 31 744 8 572 30 109 35 889 97 777 48 788 32 718 70 607 89 297 42 592 50 419 52 344 16 984
95 744 52 764 6 972 31 525 76 766 54 53 99 59 72 871 61 935 48 360 64 111 36 633 79 71 11 750 97 593 21 136 4 835 8 457 39 140 96 748 73 128 12 785 70 935 92 505 51 513 2 553 17 203 98 377 22 165 74 613 20 284 62 751 82 767 59 395 49 101 41 594 30 31 66 490 34 36 69 341 88 918 23 547 65 933 55 335 93 647 13 299 84 970 63 188 57 288 37 331 50 767 68 79 86 224 45 260 42 739 38 834 24 914 80 586 94 435 28 52 91 408 71 220 75 217 46 293 43 659 60 516 26 794 7 905 83 806 53 241 81 870 40 583 58 987 14 303 3 352 18 908 25 509 16 200 56 868 47 65 9 364 35 137 15 640 32 118 87 63 78 307 44 659 27 665 89 212 77 765 19 619 85 495 90 651 10 475 67 683 1 422 33 577 29 661 5 321 0 164
83 224 57 365 29 829 20 224 90 235 96 510 68 749 13 411 80 454 98 990 11 797 63 818 88 324 33 705 60 532 66 555 71 483 79 594 37 970 24 178 49 179 19 757 53 174 43 639 54 892 28 566 41 700 4 445 92 76 8 848 18 555 23 673 94 79 35 611 25 573 32 557 2 465 56 653 84 999 74 8 48 927 27 460 65 944 50 676 6 812 76 157 73 631 51 588 67 103 86 180 93 45 77 184 0 258 9 328 52 617 15 199 26 685 85 642 39 562 55 639 45 177 40 554 12 847 22 299 44 840 42 78 47 858 89 706 62 337 31 936 61 428 59 128 3 155 58 755 70 186 17 203 91 551 99 986 14 444 95 900 97 663 30 333 7 94 72 520 87 5 64 73 38 632 81 899 5 572 46 642 78 144 69 912 75 35 10 39 16 176 36 582 34 288 21 931 1 329 82 394
67 745 80 691 19 694 78 325 96 781 6 289 11 862 17 691 49 969 29 732 58 505 36 111 22 591 24 122 37 579 3 934 73 561 74 467 95 47 56 551 97 427 60 91 14 619 7 315 55 87 33 955 28 449 77 30 52 481 59 332 25 573 32 362 2 650 84 698 83 962 63 29 53 395 71 33 70 344 62 831 72 743 18 927 94 640 87 18 31 939 26 622 0 904 76 421 65 202 98 699 30 833 89 559 66 160 50 528 23 853 5 565 69 40 4 850 35 911 99 656 13 697 16 856 10 211 68 310 51 699 40 737 64 892 54 451 86 199 9 144 8 556 82 547 15 917 48 959 75 582 79 999 92 495 91 269 39 999 42 890 43 219 20 446 57 547 44 759 41 630 85 197 38 156 27 353 46 635 93 136 81 166 61 406 34 818 88 632 90 134 47 377 45 638 21 180 1 744 12 379
61 231 27 865 15 919 20 589 10 590 98 424 67 607 7 756 72 79 86 220 33 198 1 793 77 288 4 614 22 257 47 740 23 856 21 727 89 60 64 556 42 715 55 289 94 425 85 78 44 290 58 274 41 650 62 984 92 863 36 150 75 473 49 673 24 422 3 689 48 260 0 927 87 647 29 46 73 158 63 676 5 663 28 630 56 528 2 269 70 54 31 328 30 23 97 312 40 508 52 713 69 743 45 106 11 605 65 937 25 430 96 531 32 452 83 370 78 611 91 431 50 75 43 149 13 996 18 49 38 560 81 923 74 263 57 677 39 827 66 620 51 800 93 123 12 323 54 296 68 354 95 315 14 257 16 696 79 585 46 777 88 29 6 536 9 443 34 591 90 260 17 939 71 367 82 921 8 267 60 27 37 149 53 153 84 813 76 243 99 277 19 327 35 448 59 219 80 700 26 69
21 358 55 752 43 449 86 469 66 144 89 973 38 846 73 519 48 428 96 298 29 770 92 378 60 879 4 303 52 19 28 334 82 909 99 245 6 97 0 404 56 85 26 769 17 453 5 627 97 938 7 598 2 992 94 800 18 444 10 270 93 32 14 97 51 582 36 36 40 341 95 526 37 288 23 241 13 634 76 708 74 428 58 682 84 759 47 439 1 45 30 154 24 692 57 332 81 932 46 905 19 447 72 856 20 493 77 833 90 94 34 337 35 806 91 696 98 425 44 527 83 415 59 295 32 86 69 709 27 964 63 502 70 224 64 834 49 560 31 865 39 153 53 279 65 252 8 707 61 420 71 821 85 93 16 398 54 880 50 836 68 820 80 405 22 983 79 786 42 910 3 686 15 157 67 94 78 740 62 958 45 419 88 344 41 373 75 570 9 570 87 31 33 39 12 904 25 45 11 462
72 372 24 585 10 64 59 972 47 273 45 899 22 205 39 334 58 482 42 118 52 381 91 851 92 729 74 907 80 843 6 653 43 518 57 20 51 692 55 663 13 32 18 404 82 139 83 95 61 66 23 580 9 721 85 633 48 505 7 703 15 105 25 733 11 609 69 571 19 962 28 846 89 214 78 869 38 893 36 664 29 1000 68 151 67 646 65 645 37 816 40 408 76 184 94 804 16 440 5 136 14 257 70 143 98 351 56 710 8 365 21 744 41 2 84 969 99 854 81 919 62 662 79 471 71 648 1 634 87 489 34 685 60 675 97 186 53 152 12 580 31 122 44 654 0 779 20 940 27 824 86 158 46 701 93 752 50 266 54 469 32 392 26 37 90 607 77 660 2 381 35 16 96 245 73 247 49 841 63 412 95 869 17 783 66 771 88 572 75 790 33 211 4 609 30 27 64 39 3 659
22 139 83 629 25 166 47 635 87 111 84 762 56 126 1 17 98 587 85 831 61 381 23 291 11 234 38 272 12 179 49 696 94 461 58 14 67 806 80 953 17 699 96 585 44 179 5 203 71 275 86 810 65 15 89 820 32 942 43 528 6 259 9 223 35 370 59 125 78 878 63 646 24 568 26 67 46 364 42 931 4 47 50 961 81 76 90 179 19 266 33 652 27 376 18 607 20 164 16 548 15 701 74 816 37 636 72 812 54 250 40 583 93 307 91 277 41 470 34 423 10 122 0 968 99 266 70 352 13 273 39 638 60 45 69 864 64 386 82 366 52 126 73 559 68 404 2 609 88 924 66 31 53 852 95 734 31 698 3 262 55 165 36 197 21 822 57 498 45 352 8 754 48 40 76 328 30 463 7 593 92 128 14 457 29 275 28 776 75 736 79 482 77 325 97 293 51 17 62 294
84 209 72 348 95 105 31 762 56 303 52 357 12 177 2 77 67 435 53 345 68 621 87 561 50 109 18 911 15 37 38 514 54 363 49 775 43 561 78 986 82 154 66 753 77 633 89 31 45 787 39 563 16 865 71 890 46 713 41 38 74 876 69 485 99 225 55 780 27 64 1 104 60 355 3 448 93 431 57 511 28 997 11 41 42 318 32 196 37 63 76 972 36 614 17 84 9 793 14 702 5 703 0 617 19 880 23 427 96 236 22 44 83 439 7 557 10 674 91 964 80 98 33 589 62 939 63 912 20 590 59 463 75 735 98 716 34 381 21 573 88 714 35 731 29 662 13 331 92 536 24 474 58 264 61 890 4 60 44 517 30 534 73 563 47 368 79 504 8 726 86 209 64 255 51 940 65 244 6 475 81 734 40 564 94 740 85 669 97 617 70 922 48 373 25 971 26 819 90 843
70 784 43 306 34 637 83 644 10 112 31 882 62 207 92 496 0 211 57 339 97 484 16 455 9 782 50 418 2 143 38 796 12 128 3 513 37 964 65 139 45 117 75 289 64 594 48 885 52 426 27 980 28 732 54 289 90 192 8 267 95 318 88 153 6 409 55 409 53 381 18 982 71 88 91 370 35 975 77 689 19 405 42 844 44 650 17 608 26 294 72 816 94 641 79 489 13 329 68 821 4 72 14 637 20 669 49 378 58 384 87 356 7 953 81 533 56 246 76 673 85 436 32 572 25 870 33 489 89 348 15 799 1 870 11 750 63 578 73 32 69 749 99 290 5 506 30 569 24 34 66 875 84 256 60 345 78 792 51 394 80 534 47 746 61 927 40 695 82 594 96 578 36 606 74 332 39 812 29 51 46 916 21 876 41 413 23 641 86 703 22 816 93 707 67 272 98 3 59 502
51 794 94 376 13 468 33 999 73 821 50 974 47 871 46 587 3 529 37 568 89 522 61 396 26 562 8 116 99 4 1 395 76 406 0 725 67 911 10 938 53 432 52 516 79 898 42 295 48 376 86 471 39 811 72 882 62 93 43 752 38 674 87 692 54 492 40 949 68 304 41 116 2 402 45 455 25 670 55 815 58 77 96 185 21 714 95 690 91 201 16 847 82 21 35 535 12 727 78 280 90 896 69 594 64 976 59 66 77 564 97 991 60 703 15 121 71 488 27 666 75 804 14 251 70 21 31 267 44 428 23 395 63 430 30 908 5 950 88 88 17 715 74 648 93 785 7 337 34 389 57 721 4 713 56 31 11 548 19 790 6 384 28 855 36 763 20 336 29 49 9 626 81 93 83 839 22 735 80 963 65 529 18 325 85 932 32 829 98 753 84 447 49 103 92 438 66 993 24 812
70 68 88 4 33 274 53 203 22 927 97 3 56 174 2 637 46 971 75 752 43 270 18 804 7 293 5 876 92 887 78 343 72 142 69 720 27 515 37 883 10 469 8 162 23 555 38 903 71 530 52 138 42 186 20 52 0 343 15 43 54 997 64 511 48 234 79 985 24 447 90 197 67 437 1 563 82 41 61 258 26 878 57 933 95 726 9 725 85 569 59 638 6 829 44 35 98 804 21 304 83 464 80 303 40 307 96 761 55 785 81 19 12 138 17 557 51 587 84 62 73 641 31 910 68 870 60 90 45 393 76 513 16 885 74 992 86 765 66 270 89 930 50 747 99 996 34 804 14 530 87 381 32 362 47 702 35 434 91 194 11 310 39 494 49 912 93 175 19 679 77 949 94 503 29 30 36 567 65 676 63 226 4 26 41 49 25 850 28 825 3 937 13 927 30 162 58 281 62 114
38 836 5 879 10 46 45 852 62 345 59 799 73 12 12 129 83 563 65 586 17 323 34 182 14 73 61 774 42 393 33 424 55 299 63 913 2 161 82 868 31 102 0 785 25 441 22 642 46 700 49 275 39 185 20 551 35 312 4 142 44 895 41 638 70 247 93 491 79 984 68 19 80 114 72 676 7 865 76 692 19 944 32 798 67 339 6 364 28 424 69 636 84 357 15 636 86 301 97 537 54 116 50 592 75 10 30 650 98 773 51 716 92 180 91 85 40 338 74 753 87 183 85 370 66 91 47 48 16 664 95 365 64 644 78 82 21 778 88 61 96 693 8 154 37 525 27 148 18 815 52 511 11 896 43 235 29 273 53 833 13 415 81 450 26 578 1 439 58 656 60 881 56 41 48 947 89 535 90 77 99 545 36 667 77 529 57 810 9 560 71 29 3 421 23 314 24 399 94 710
30 14 64 383 99 75 62 703 47 70 65 371 91 250 39 348 55 413 71 169 24 209 4 210 50 23 53 727 89 922 96 765 11 795 19 771 93 147 0 483 35 63 79 175 68 353 2 528 90 985 86 386 52 316 12 199 40 545 16 645 87 323 36 834 17 74 34 310 1 673 28 287 88 943 21 932 76 583 32 959 46 866 83 336 6 617 95 611 85 847 84 77 80 365 51 597 15 952 54 308 74 285 10 88 67 858 97 406 59 886 3 437 44 372 75 302 63 961 20 900 70 151 78 34 37 223 27 899 13 785 43 734 49 305 22 262 94 668 98 765 5 349 26 459 81 179 69 222 45 972 66 904 41 869 25 143 31 721 7 324 56 386 9 480 58 700 72 663 33 618 73 238 77 908 8 470 23 109 38 802 42 140 61 87 57 221 14 726 18 956 82 621 48 831 60 267 29 720 92 840
97 441 65 474 32 413 42 589 62 293 59 133 1 896 14 862 5 588 61 585 70 649 27 693 79 902 24 467 98 332 20 954 64 429 51 364 78 112 29 846 40 449 68 930 85 744 76 292 87 214 96 236 35 80 77 915 90 842 56 169 49 337 6 162 34 234 15 398 19 845 94 977 52 932 30 98 17 367 88 703 37 151 33 576 58 137 55 6 36 79 72 769 25 945 81 807 92 701 48 195 74 365 80 106 89 475 66 321 57 579 4 863 2 701 13 864 54 29 69 874 45 275 18 660 93 330 67 535 9 315 31 45 3 184 28 618 41 107 63 257 86 421 82 849 73 540 12 831 0 197 83 560 11 698 46 629 22 726 95 545 39 616 43 399 23 647 21 934 99 568 8 813 50 615 53 676 38 376 84 471 10 970 91 78 75 656 26 680 16 677 71 115 44 360 7 900 47 75 60 565
78 535 94 782 72 888 29 927 0 502 38 243 73 970 42 298 57 810 62 45 82 608 65 4 75 769 70 21 59 299 60 45 87 340 51 968 56 241 36 607 14 962 54 172 58 776 39 82 8 901 31 720 91 559 52 402 17 573 46 134 49 192 37 110 77 659 21 533 22 658 23 397 96 9 63 567 55 691 45 990 40 20 66 955 16 835 93 756 9 515 50 656 5 548 3 780 61 978 28 128 89 789 7 293 76 319 90 20 26 389 19 411 6 509 64 530 1 428 30 176 67 343 27 991 53 461 20 544 95 420 74 890 69 760 41 319 44 704 25 247 33 53 47 737 34 636 13 485 86 235 18 53 81 860 48 85 99 590 12 943 79 174 43 967 80 126 2 1 10 154 92 770 32 172 83 21 24 981 68 240 98 712 15 601 84 184 11 188 88 453 4 936 85 389 35 25 71 390 97 849
11 633 2 944 56 387 94 550 72 621 3 13 89 627 13 596 27 631 0 719 16 525 7 457 69 701 37 450 25 474 84 215 40 705 62 43 45 601 42 507 14 152 63 591 59 494 47 306 96 885 48 336 22 909 97 130 68 707 90 293 88 616 60 232 57 199 6 13 30 648 82 707 58 67 36 184 75 529 64 851 91 31 51 874 53 382 93 975 49 571 41 69 33 211 78 611 18 543 92 162 28 537 95 306 43 923 66 243 35 939 10 502 44 754 71 568 34 312 80 945 17 161 24 532 98 690 15 646 86 406 39 171 4 155 83 129 19 524 99 915 61 695 31 848 67 818 55 139 79 588 9 837 70 251 77 884 52 389 50 41 73 760 1 275 54 527 23 358 38 977 8 704 81 283 26 969 74 828 76 943 32 530 85 882 46 348 65 600 87 271 12 833 29 90 21 629 20 781 5 727
90 377 67 520 3 17 0 38 43 163 7 454 14 995 79 742 66 57 38 907 85 886 96 37 12 296 61 915 58 823 88 450 87 7 50 754 39 866 77 671 13 605 6 762 53 863 64 744 26 751 40 55 80 20 59 404 71 79 41 544 25 84 2 687 49 24 62 308 75 261 73 57 95 606 93 821 9 591 35 367 94 955 34 582 60 73 1 844 99 275 23 949 98 949 20 395 8 97 28 373 5 435 36 756 54 378 63 252 89 452 32 881 81 719 72 251 56 989 4 579 55 177 45 103 37 291 57 318 47 757 24 826 48 981 31 21 70 863 68 71 52 821 82 508 11 530 21 905 86 609 18 616 10 77 74 510 29 574 17 645 91 626 42 757 27 252 65 724 76 160 30 865 19 36 84 46 44 952 51 577 46 789 15 370 78 4 33 222 16 343 22 975 97 715 69 40 83 215 92 367
0 498 2 909 23 296 34 352 25 732 3 343 47 275 44 95 38 362 60 961 75 877 48 851 27 854 74 6 37 351 84 628 83 17 30 598 80 539 76 182 96 237 19 877 66 674 40 838 97 788 93 826 82 914 52 759 87 95 70 697 73 829 50 985 42 507 20 493 89 301 54 928 53 133 65 750 59 811 1 796 6 478 26 194 95 742 31 994 56 82 68 491 72 201 58 198 18 955 98 270 81 949 99 219 90 698 79 595 14 814 41 33 43 773 28 790 24 194 91 354 61 68 7 32 9 403 85 33 33 118 67 698 88 502 64 199 71 896 32 16 55 92 4 675 16 877 69 374 45 222 11 622 63 674 8 546 57 389 29 304 77 200 86 181 5 615 13 226 94 884 49 167 36 958 17 833 46 579 10 62 78 994 12 651 15 367 51 723 39 311 21 146 35 263 62 737 22 49 92 522
53 570 86 130 11 780 27 665 39 28 6 8 23 880 81 658 78 65 19 477 31 945 1 925 12 798 30 320 66 652 38 215 22 239 91 373 46 694 95 993 40 475 51 559 8 743 14 95 28 523 25 356 79 139 50 88 70 802 4 349 98 577 76 693 92 103 32 865 47 541 74 32 15 757 52 653 41 632 29 803 49 635 10 18 99 927 56 921 45 439 55 59 59 305 71 525 88 190 83 753 69 625 94 501 58 303 34 828 33 740 35 570 89 829 61 616 64 668 0 639 65 659 5 819 36 251 60 172 18 513 96 31 48 100 20 502 44 853 72 760 43 130 75 372 87 917 2 339 21 172 63 968 7 713 77 584 54 472 13 1 67 734 82 462 26 212 84 801 3 564 73 194 97 829 80 727 37 249 16 284 17 318 62 324 90 750 93 326 24 714 85 898 9 735 57 849 68 508 42 13
98 208 36 453 29 107 41 378 38 963 80 445 18 436 52 415 74 887 60 285 70 839 24 78 8 634 85 306 99 172 4 257 25 22 42 260 13 926 3 971 0 346 86 242 11 669 63 433 97 783 84 474 39 722 58 116 37 35 89 347 78 299 79 779 17 163 30 41 69 782 43 825 50 992 75 4 59 802 76 936 22 164 90 870 5 873 21 145 48 62 19 967 44 890 9 306 15 890 95 655 32 836 35 698 92 868 28 951 93 100 55 836 47 610 20 692 57 687 33 957 65 977 40 817 94 803 27 147 26 280 54 919 77 951 46 581 72 17 56 628 2 252 51 945 71 478 88 326 34 723 83 758 12 208 68 842 16 405 14 327 7 410 64 78 82 105 6 23 10 700 62 95 45 40 96 967 61 619 31 327 49 717 73 626 23 190 81 654 53 409 67 890 66 380 1 804 87 899 91 185
46 689 60 761 56 324 29 93 77 880 21 377 99 631 31 888 87 433 15 944 7 743 62 667 44 147 32 589 79 172 43 711 92 173 3 822 19 501 35 480 82 751 55 856 66 937 13 991 69 262 2 256 98 577 81 58 94 172 36 3 33 453 54 402 45 661 67 71 90 591 57 696 12 749 78 76 5 12 6 84 95 888 83 995 8 774 59 332 34 194 24 609 91 598 37 518 96 341 18 919 88 167 84 371 17 480 68 82 1 878 22 183 58 332 30 946 63 550 74 673 10 210 11 17 89 345 76 3 48 336 51 225 71 96 86 734 39 899 42 298 49 867 72 550 80 775 27 896 53 124 47 877 16 673 40 45 14 253 4 807 9 845 25 880 75 954 61 242 52 555 97 801 38 449 0 199 73 684 65 367 93 366 23 865 70 275 50 937 20 475 85 185 26 431 64 989 41 141 28 236
62 213 67 504 6 97 7 490 44 74 80 491 87 253 18 859 95 166 65 542 21 876 40 695 73 979 54 659 85 401 60 274 27 461 38 570 89 565 8 563 56 516 42 685 3 19 34 912 31 132 52 63 25 184 2 32 53 462 49 814 78 272 48 532 81 519 76 681 88 987 93 371 69 870 16 591 11 951 74 600 5 75 35 799 64 47 47 522 98 635 82 270 61 17 41 568 19 336 20 768 97 62 86 639 33 165 30 286 94 874 99 721 75 775 58 376 28 963 0 556 22 615 43 823 1 494 14 140 71 533 91 737 15 572 72 917 12 886 32 306 45 388 39 810 24 214 68 772 55 675 26 979 4 160 70 251 66 398 17 79 46 457 59 120 51 568 36 950 83 525 84 959 77 879 57 800 23 754 50 223 96 288 9 488 92 33 13 53 37 515 90 735 79 627 63 965 29 305 10 150
28 167 30 735 67 25 0 164 66 201 96 538 6 347 38 199 58 151 33 607 52 468 8 507 53 101 76 437 11 472 39 908 95 744 20 332 54 133 45 794 44 399 84 456 93 595 50 536 35 766 92 252 46 26 16 177 82 133 80 880 25 189 26 912 70 77 91 913 31 58 29 793 19 802 77 332 18 907 90 218 48 627 40 399 27 438 65 960 24 38 97 427 51 624 36 847 69 273 21 953 2 689 56 849 34 132 55 248 88 857 3 802 74 666 78 121 13 801 72 390 42 711 22 615 68 859 81 208 23 795 87 14 63 491 4 280 47 595 85 663 61 431 62 567 94 385 41 205 75 186 1 570 32 938 71 599 59 14 73 49 7 565 64 58 15 279 79 627 83 844 14 298 10 173 17 712 5 842 98 702 99 746 49 698 60 957 89 37 37 490 9 449 12 261 86 608 43 103 57 714
20 530 10 302 33 540 29 891 53 364 41 190 31 642 94 181 50 283 89 692 78 654 57 606 26 295 97 795 16 219 12 827 0 890 92 963 13 204 70 359 39 42 34 327 65 962 6 962 56 723 46 479 77 43 5 848 1 192 85 541 80 212 55 212 28 50 82 293 69 757 15 281 27 857 96 150 51 362 63 750 87 607 37 519 32 603 22 700 52 644 48 24 61 129 74 541 54 812 84 238 72 208 91 706 59 549 49 418 95 700 17 408 19 85 9 191 40 244 23 89 47 192 83 343 86 452 67 331 43 382 7 25 24 798 58 343 73 603 71 104 42 816 4 520 75 888 76 723 79 801 64 573 81 864 99 740 35 292 25 309 68 421 88 16 14 95 2 310 60 528 45 482 36 902 98 730 21 559 8 4 44 656 18 255 3 8 66 427 90 819 38 561 62 420 93 597 11 612 30 326
7 23 90 58 97 974 18 798 77 156 60 316 63 276 51 525 79 86 75 613 10 426 74 223 11 856 47 324 92 316 56 335 59 710 23 507 21 650 8 227 66 725 35 759 24 364 12 391 82 869 96 765 98 975 2 564 44 519 49 494 50 458 34 53 26 929 36 991 57 794 83 102 15 478 73 599 69 384 45 490 39 474 71 493 80 437 28 327 27 475 48 710 65 716 20 304 16 532 89 904 5 781 14 695 88 803 17 310 55 466 64 21 84 146 30 697 76 562 61 71 25 59 46 383 93 220 53 382 1 892 91 978 37 701 94 124 9 281 0 912 78 258 68 846 54 617 43 42 13 297 70 10 85 241 42 259 86 690 22 150 95 21 52 831 62 651 38 882 31 765 67 293 72 400 40 188 32 396 87 579 6 442 19 990 58 699 99 684 81 518 29 990 3 460 33 713 4 510 41 10
38 179 27 897 48 581 31 5 99 670 68 678 30 500 96 747 47 598 16 582 41 538 20 421 72 190 26 666 37 352 32 985 11 31 7 343 33 329 10 513 51 542 60 742 9 177 73 830 24 509 36 730 43 165 42 345 19 958 94 262 92 336 15 597 83 767 97 880 1 742 49 589 88 334 86 350 87 328 39 190 76 662 50 667 4 776 6 416 75 10 66 574 69 199 84 302 5 478 79 560 65 642 17 823 45 861 28 816 89 547 71 969 2 140 14 820 56 788 78 522 85 782 64 302 93 758 61 530 46 169 23 177 91 847 29 16 8 117 80 518 44 122 40 847 3 133 55 591 34 49 54 316 52 950 67 912 59 261 58 991 95 380 35 765 22 222 70 692 25 388 81 707 62 262 21 549 82 116 18 871 0 431 90 277 63 55 77 405 98 525 13 220 53 724 74 279 57 470 12 450
80 414 20 122 47 838 11 218 99 527 69 382 89 55 9 237 96 909 87 322 82 398 74 975 75 190 49 129 19 249 67 658 10 312 18 373 59 748 72 261 28 577 26 478 38 915 27 776 53 5 92 263 71 497 45 399 21 14 66 30 36 662 65 48 52 246 58 246 8 176 13 115 81 480 1 747 3 505 54 38 73 140 46 497 12 566 17 306 62 673 35 528 91 943 23 245 64 380 7 120 86 330 51 52 78 487 37 54 93 2 70 405 98 997 4 688 48 597 41 807 24 562 40 619 68 940 32 614 34 328 88 822 44 131 61 143 43 316 29 418 83 8 97 652 31 438 63 680 57 168 39 924 56 983 42 807 15 245 5 778 30 165 16 993 25 356 90 737 76 538 84 138 22 202 6 841 94 523 14 716 79 783 77 120 85 396 95 801 55 243 33 616 50 41 2 550 60 820 0 8
45 743 59 951 33 186 15 106 14 560 70 77 4 914 1 977 2 165 69 354 23 270 29 877 76 823 36 749 41 949 52 269 74 278 0 782 12 967 10 479 78 610 58 839 86 241 53 478 62 288 65 164 68 863 94 441 16 732 38 577 99 247 11 996 63 573 48 87 83 418 47 238 37 558 61 707 27 590 82 190 19 128 25 459 43 54 92 922 57 469 42 390 73 603 87 765 20 879 60 351 21 171 85 244 35 839 31 876 91 200 80 734 77 682 32 105 90 404 96 886 64 678 97 861 89 712 44 622 56 698 22 214 17 212 66 338 28 43 93 814 49 529 51 326 13 498 6 769 7 834 98 972 95 643 18 409 26 968 71 598 3 185 24 912 5 348 84 412 46 661 8 849 88 800 81 467 72 710 75 844 30 895 34 66 50 914 9 340 40 739 54 746 55 146 39 559 79 405 67 82
25 371 81 833 78 46 54 924 60 201 62 677 2 612 37 472 99 262 80 49 35 913 68 42 46 288 0 821 20 846 4 626 32 905 86 264 73 260 24 609 50 712 79 671 57 747 30 563 27 781 40 331 18 883 53 573 56 561 5 22 31 736 71 155 83 107 26 394 85 219 88 318 10 967 12 765 49 802 72 409 59 378 52 404 43 594 28 79 9 553 1 715 19 739 7 411 97 302 8 167 33 74 67 188 93 972 51 960 16 516 82 802 47 394 42 847 29 301 95 105 92 3 6 735 21 961 90 505 17 703 84 931 23 634 3 511 77 162 64 420 41 616 22 501 61 834 63 885 65 734 48 912 91 350 74 693 98 785 39 99 75 721 15 64 96 68 44 440 34 958 38 35 45 46 76 918 11 478 58 130 69 773 55 492 89 948 87 616 66 932 94 296 70 754 36 857 14 536 13 916
15 301 52 311 39 528 68 645 3 658 91 344 76 979 5 586 35 244 25 504 34 251 86 734 43 774 87 688 88 791 81 521 51 58 82 931 90 286 73 377 98 956 75 9 26 615 9 416 60 945 31 642 58 158 13 267 66 585 37 64 20 833 89 727 2 531 36 49 22 328 50 240 32 256 11 160 59 395 24 23 42 759 8 271 63 901 49 391 93 256 10 507 94 246 29 164 6 780 84 316 71 319 56 608 16 185 40 464 74 342 78 491 64 708 21 595 65 202 4 183 17 647 95 796 96 608 85 270 70 50 27 535 1 459 23 816 41 373 99 218 83 587 97 812 72 316 0 519 48 620 69 698 33 483 79 365 61 287 67 355 55 672 46 875 47 365 77 102 38 73 54 291 53 504 28 936 80 706 57 534 19 100 44 759 30 601 18 265 92 442 62 979 14 293 45 252 7 486 12 650
16 1000 11 315 58 350 14 710 19 621 23 315 57 667 46 789 17 108 86 762 72 372 43 132 87 59 42 979 71 277 59 585 85 895 68 589 96 279 1 372 15 352 74 720 34 857 0 272 66 266 84 763 99 180 8 244 44 247 52 708 33 556 54 585 56 682 53 341 27 898 95 296 98 471 32 23 10 390 35 322 6 775 3 430 13 802 92 338 28 623 75 529 12 722 29 234 93 55 51 276 7 359 24 137 60 328 50 108 18 419 48 278 25 495 97 278 61 23 80 404 88 6 70 956 78 985 45 66 81 58 94 69 31 977 2 942 83 599 5 992 62 105 77 941 9 959 55 85 65 21 22 497 47 681 39 432 63 272 40 920 21 430 26 307 37 118 41 669 89 471 67 990 82 88 69 789 4 675 79 126 36 562 73 440 49 973 64 311 90 785 30 665 20 353 76 543 91 192 38 636
22 855 99 17 74 193 89 396 94 240 88 531 96 632 39 6 46 950 34 956 7 587 47 725 38 416 81 629 19 718 18 922 20 194 91 971 77 996 56 912 58 451 75 750 21 768 50 578 67 480 41 266 84 72 2 594 17 438 29 71 76 587 92 118 12 868 93 759 33 769 9 88 5 167 27 587 13 841 87 971 35 592 36 18 4 688 24 654 3 856 95 903 0 445 44 38 43 643 32 214 86 370 57 300 48 610 63 764 85 796 83 535 62 835 49 840 68 11 69 360 51 843 25 993 23 541 73 929 90 35 10 861 42 349 97 352 11 608 52 723 6 602 80 654 8 4 60 285 53 194 98 758 72 379 78 78 26 861 37 404 40 576 28 548 71 221 64 172 15 469 82 450 14 3 79 84 55 353 65 365 61 693 59 223 54 756 1 881 30 635 16 247 70 502 31 615 45 258 66 742
46 230 59 861 94 312 50 977 92 159 72 386 12 837 6 850 76 556 87 716 89 834 47 368 13 963 99 728 35 468 68 333 26 256 88 453 51 889 15 844 14 8 90 934 52 555 21 741 23 214 0 570 78 66 22 518 71 323 29 514 53 379 57 519 55 526 49 486 10 390 7 642 36 107 85 356 4 646 66 214 69 175 11 902 97 562 18 943 56 146 24 319 77 64 16 411 65 525 91 690 34 241 45 403 28 3 27 166 95 616 37 756 19 500 1 34 62 435 54 513 30 653 75 977 20 484 3 335 73 315 40 274 83 50 9 828 17 101 2 63 32 696 79 157 64 930 33 656 25 175 86 803 38 832 82 324 41 151 44 961 98 859 81 979 31 744 8 773 70 542 5 530 96 720 63 424 61 748 39 211 60 397 58 660 74 823 93 985 43 425 84 457 67 90 48 485 42 478 80 388
60 634 35 168 29 943 36 788 12 30 7 38 57 222 53 746 14 696 20 139 28 988 38 980 94 68 66 365 47 323 31 358 44 245 30 445 10 599 76 95 4 151 56 259 59 723 0 979 49 703 86 405 85 495 74 370 25 542 80 67 83 391 63 572 48 276 64 594 65 271 45 39 17 186 46 892 52 83 58 623 61 368 71 201 9 843 82 464 16 741 1 396 68 524 2 963 13 628 54 699 88 825 34 923 3 275 89 996 84 112 72 635 15 688 33 633 75 945 67 38 69 932 87 520 21 1 23 602 96 609 22 410 40 917 99 689 55 632 19 798 62 90 90 86 39 770 97 65 78 249 18 417 91 297 26 851 92 119 41 70 43 63 5 369 70 995 77 640 8 28 98 11 11 897 51 686 73 629 37 298 6 675 95 656 42 287 50 176 24 463 81 880 79 132 93 643 32 756 27 215
83 212 19 551 66 398 70 683 60 852 33 423 37 97 24 274 68 380 28 616 50 154 25 813 96 26 74 275 11 504 14 596 12 373 51 76 6 370 41 50 87 988 95 907 38 546 79 309 45 740 21 703 90 575 97 700 62 320 34 82 72 80 47 117 10 939 53 501 1 860 58 426 76 617 49 848 15 343 17 183 42 355 56 518 92 207 73 339 32 546 71 291 4 797 85 113 18 475 86 219 35 414 30 474 69 328 81 97 46 393 23 576 39 399 7 800 67 59 31 721 26 19 27 250 36 478 93 774 9 952 29 578 61 240 94 935 84 541 64 640 20 368 52 462 13 602 63 848 89 459 40 500 59 161 5 975 98 260 57 827 43 113 82 348 0 467 44 722 48 388 80 471 16 964 22 46 3 115 75 233 65 864 2 515 77 328 54 199 8 497 91 895 78 424 55 612 88 486 99 55
28 644 98 881 13 126 4 33 43 212 29 204 8 858 15 421 61 380 27 619 6 299 37 120 64 235 0 939 93 907 68 958 87 798 2 801 91 375 75 203 62 916 17 404 76 122 36 479 60 770 12 109 67 173 35 28 50 47 63 205 51 457 21 989 57 113 7 65 1 127 48 268 42 430 38 356 81 903 77 736 24 775 73 154 46 294 74 394 31 487 55 684 56 59 39 450 71 601 78 708 80 727 72 795 59 207 95 215 97 636 70 695 22 959 5 890 26 694 53 720 69 872 65 194 90 191 20 149 14 194 41 516 32 87 30 109 45 139 40 853 88 128 10 474 16 966 96 784 25 791 84 397 99 519 94 978 9 46 44 475 58 297 23 755 86 887 47 985 85 168 79 164 18 91 33 41 52 890 3 471 83 817 34 96 49 31 54 447 92 322 66 395 19 666 82 85 11 352 89 710
89 856 5 132 35 191 27 144 80 798 51 986 59 236 79 983 38 631 9 891 39 482 71 187 97 882 56 379 30 491 82 2 68 218 69 736 42 915 44 71 90 143 63 274 54 417 60 24 65 273 19 280 28 807 73 875 58 125 11 592 47 880 99 243 62 121 61 171 98 321 74 277 81 441 0 771 10 632 1 313 91 788 64 673 94 137 55 936 57 400 6 231 88 464 26 89 52 609 21 31 96 976 77 151 37 601 76 718 24 666 48 51 7 506 45 641 43 449 87 497 66 447 72 650 83 810 46 929 78 520 49 663 93 426 23 661 85 820 25 207 29 743 53 218 41 73 16 530 18 152 12 117 92 607 31 652 67 345 36 715 86 746 14 621 34 46 22 589 84 78 13 736 75 416 2 990 15 917 50 206 40 318 95 874 8 812 20 822 70 947 33 644 17 692 3 372 4 253 32 492
65 612 87 723 69 766 93 228 35 411 96 744 94 155 39 894 22 627 83 149 6 434 62 268 75 801 71 766 66 520 82 675 61 217 56 147 32 320 30 564 54 863 29 410 38 616 42 80 80 856 85 761 81 134 17 984 50 895 55 893 0 999 13 623 1 139 79 370 84 760 36 764 49 485 28 824 4 118 70 167 59 296 3 230 20 263 33 7 12 113 16 389 89 427 60 606 67 894 45 628 27 565 31 298 73 459 14 339 74 964 86 297 57 847 24 846 72 407 97 848 40 45 63 720 78 597 23 856 47 159 98 297 26 681 77 470 51 572 64 838 58 868 48 573 9 978 8 76 99 421 92 265 11 71 5 176 41 339 43 715 95 657 68 838 52 884 25 580 37 518 91 788 88 262 34 504 21 117 15 689 18 170 90 73 10 547 76 816 53 928 2 749 7 818 44 51 46 990 19 229
59 460 17 118 58 522 85 858 14 717 69 858 37 943 60 198 78 942 30 74 87 108 46 652 20 142 32 365 50 935 70 966 91 19 1 944 82 17 48 113 42 926 16 847 36 851 63 991 90 877 62 160 53 375 7 921 10 42 39 741 44 745 72 982 11 96 88 916 81 108 89 460 95 733 49 420 93 281 26 26 79 315 55 918 80 26 15 759 35 49 47 494 8 556 31 195 40 575 98 300 71 371 5 121 92 751 56 339 34 935 83 37 22 502 3 846 19 100 54 55 57 145 29 802 0 280 66 332 97 973 73 668 4 38 38 638 24 734 13 383 68 23 12 344 18 9 33 58 64 640 67 383 25 334 86 308 21 86 77 912 75 245 45 253 2 414 6 266 51 74 43 82 52 177 27 936 99 18 84 916 23 261 9 470 65 525 41 718 28 935 61 956 76 182 74 617 94 899 96 516
26 221 10 422 75 894 7 460 72 837 44 912 98 107 1 977 58 369 33 83 62 618 40 392 21 234 88 269 60 263 55 882 8 716 93 887 25 846 86 227 17 919 4 407 65 900 52 311 31 520 99 958 22 624 56 690 64 447 27 753 63 505 77 202 48 124 61 326 13 153 53 396 69 891 11 69 35 847 49 383 42 206 81 736 30 563 51 624 50 586 29 929 85 890 70 803 76 185 59 910 16 89 12 76 5 222 41 651 89 413 97 87 95 112 73 269 15 753 67 418 6 405 90 174 71 962 2 236 83 680 80 58 43 572 94 130 87 270 14 21 45 976 24 478 37 513 84 23 92 845 28 100 57 519 23 421 78 538 46 395 32 469 66 668 79 86 34 124 96 389 68 316 38 222 47 475 19 792 39 120 0 661 91 807 3 44 36 462 82 539 9 415 74 469 18 767 54 332 20 754
55 690 2 844 33 505 81 187 29 431 85 498 28 708 37 904 46 64 87 725 18 900 0 269 38 597 90 557 56 513 14 226 54 504 4 302 72 897 78 342 16 451 61 514 83 489 17 734 3 983 65 603 34 719 41 630 69 616 95 800 82 620 1 354 35 644 57 998 22 967 98 497 43 522 84 528 96 316 24 863 11 919 73 956 20 44 27 542 67 819 31 699 49 366 63 624 7 682 92 245 79 331 88 572 5 615 58 655 13 856 66 90 71 435 21 274 26 644 25 748 23 691 12 849 53 504 70 660 51 920 48 943 68 638 40 556 8 111 52 458 62 394 60 54 39 432 89 880 42 934 93 600 9 804 75 724 19 226 36 603 30 456 50 709 64 992 47 585 99 335 74 620 80 142 6 560 32 539 76 384 45 628 97 919 15 132 59 511 86 621 91 548 44 137 10 523 94 466 77 120
29 66 30 622 24 66 4 312 1 641 60 44 31 406 52 57 92 917 10 684 85 176 33 294 13 622 73 338 61 700 36 769 21 967 11 188 40 231 90 908 64 84 86 615 49 644 35 322 57 357 58 85 78 429 56 624 53 939 6 293 74 375 65 433 83 264 0 376 84 902 15 746 99 179 88 787 7 143 46 395 22 744 67 662 27 93 26 599 47 470 63 863 41 194 68 608 75 482 45 500 51 319 39 641 97 602 2 939 19 656 93 290 5 403 42 976 14 526 38 218 48 259 62 435 37 920 50 996 28 203 71 722 16 652 17 664 79 668 25 58 12 54 55 732 82 883 76 710 18 659 69 375 94 599 91 442 87 928 23 667 59 30 77 575 9 667 81 132 95 791 3 666 20 675 89 929 54 907 80 387 96 988 34 182 8 421 66 423 70 306 32 283 44 840 72 939 98 527 43 741
41 448 23 622 54 295 45 991 98 744 9 121 67 216 26 877 3 875 19 125 31 888 75 620 20 70 53 545 52 286 84 873 82 490 60 31 35 731 21 357 25 951 42 266 51 65 69 577 71 132 30 951 63 9 29 540 43 388 0 116 87 283 74 70 13 602 12 553 6 342 93 768 65 677 57 786 90 335 88 915 73 686 86 902 36 166 92 201 79 830 61 623 58 109 33 780 83 797 4 398 11 90 28 841 22 325 14 546 10 747 15 615 66 613 59 533 27 633 18 930 95 33 85 947 40 693 8 927 7 575 50 888 55 174 96 500 39 628 91 893 24 61 1 326 2 925 47 703 62 984 77 429 89 338 81 796 64 387 56 632 68 340 44 466 32 509 37 848 97 528 78 94 72 5 76 500 80 555 34 958 99 133 46 761 94 53 48 372 5 327 38 235 16 186 70 671 17 45 49 853
63 899 84 655 78 213 31 649 64 972 11 613 6 920 33 108 14 942 15 245 77 740 82 617 5 92 2 849 55 623 87 712 93 243 86 739 4 276 91 819 94 275 29 14 9 698 1 717 37 770 57 578 99 271 38 808 46 480 25 522 41 5 52 409 19 845 7 427 85 19 30 681 0 822 27 876 45 12 59 483 51 238 74 613 92 916 42 957 76 521 35 373 69 886 73 197 72 564 96 412 83 386 34 129 18 696 26 169 60 516 8 459 80 94 10 993 61 497 71 351 90 620 39 589 88 539 75 283 17 373 89 806 22 627 62 610 67 383 56 344 97 237 16 412 54 6 68 704 43 663 3 334 66 166 81 35 28 124 23 217 50 733 48 533 95 533 40 850 70 471 21 475 13 847 47 581 65 603 98 501 36 928 24 479 12 379 49 203 58 730 32 503 53 393 44 467 79 354 20 303
96 932 20 5 57 930 72 341 74 922 25 203 68 610 1 704 29 368 23 272 64 294 27 42 58 236 52 587 99 369 15 297 26 339 36 480 19 519 32 57 63 271 62 651 53 648 44 778 43 616 95 514 30 648 9 569 13 644 88 279 12 939 10 421 22 17 28 318 93 278 41 896 8 262 38 833 54 256 73 321 92 434 40 414 7 488 67 770 14 996 24 513 79 824 48 675 91 625 11 899 84 543 76 570 49 620 55 567 81 965 16 884 61 352 80 693 0 263 87 229 2 481 66 677 77 58 45 272 85 169 78 745 50 100 60 539 3 214 37 175 86 214 51 667 59 888 18 634 46 93 21 999 17 793 31 68 4 528 94 259 70 509 5 762 97 452 35 332 83 928 89 668 98 971 42 506 65 183 71 895 47 236 6 735 39 214 56 681 34 83 69 843 33 785 82 601 90 201 75 178
36 886 83 160 13 374 11 370 4 400 96 256 87 379 15 580 53 622 82 167 34 252 39 190 23 898 93 551 97 698 58 851 18 862 25 94 64 439 3 264 86 584 8 317 74 939 38 500 69 222 37 752 19 507 35 339 22 796 48 417 77 217 61 775 95 571 2 705 40 326 75 436 49 675 43 427 54 284 57 341 12 33 14 198 41 177 68 344 21 780 66 936 78 829 46 827 0 513 6 178 47 380 20 74 29 911 84 892 89 527 32 103 9 981 51 525 73 797 5 540 94 103 99 910 76 687 26 111 24 351 27 4 63 826 81 930 33 320 80 937 55 229 67 71 10 349 90 390 50 849 1 93 45 8 28 791 56 672 62 57 71 407 79 27 88 887 7 347 92 697 72 430 70 533 42 236 60 871 65 981 59 142 44 553 52 333 17 45 91 457 30 55 31 783 98 744 16 444 85 755
86 376 66 797 78 777 98 292 97 518 7 595 88 946 46 808 11 378 44 289 2 705 80 647 95 771 63 565 92 282 65 792 30 530 61 464 12 225 26 407 68 296 9 419 27 104 25 447 19 475 39 240 74 761 17 169 24 639 4 374 93 754 62 273 45 890 48 786 41 374 40 938 20 312 32 87 96 560 99 126 13 437 64 267 37 722 35 411 77 617 34 461 42 259 29 213 55 229 15 422 57 303 83 228 49 940 73 827 28 113 47 682 52 132 81 604 90 940 84 3 3 4 50 12 59 799 87 561 69 727 6 190 33 286 71 475 67 279 91 248 22 933 70 954 79 477 1 783 56 344 58 808 16 493 89 327 53 621 72 133 54 366 18 20 31 11 0 55 8 166 5 986 14 900 82 717 85 61 43 381 51 190 10 488 76 320 21 590 36 991 23 631 94 734 60 307 75 454 38 749
30 215 70 906 42 487 65 777 14 776 46 609 43 174 32 362 85 394 11 917 98 773 76 309 29 731 16 62 94 528 72 973 74 316 96 259 26 326 86 13 95 513 19 239 21 642 53 188 33 736 37 847 22 407 99 454 7 313 6 454 13 770 64 35 0 36 8 320 91 641 31 223 60 959 28 79 89 90 97 94 36 534 63 973 9 294 69 249 17 77 92 327 34 836 93 480 5 906 61 770 44 25 58 910 2 973 83 774 90 21 59 12 39 753 18 411 54 858 20 835 80 156 66 443 57 502 49 938 71 410 78 366 1 111 81 351 77 808 87 340 12 350 62 14 40 900 4 339 84 780 3 196 38 474 27 221 35 209 51 358 24 258 67 212 75 203 25 955 10 405 15 685 41 91 23 954 52 925 56 663 55 492 50 914 48 68 79 494 68 445 88 20 45 845 47 713 73 414 82 134
87 647 84 140 75 559 40 935 41 688 1 610 83 659 16 67 89 990 10 634 91 835 42 810 6 97 85 37 38 24 65 761 86 76 62 154 60 272 46 68 88 226 77 670 28 394 19 278 74 565 48 979 57 220 27 463 35 241 30 12 59 305 21 488 22 927 81 146 69 969 45 398 29 342 20 6 31 680 23 385 7 380 9 796 11 600 93 912 68 867 47 96 56 370 96 955 5 710 4 255 18 456 49 813 13 530 94 221 24 6 92 652 58 458 72 246 95 407 55 917 12 194 97 155 76 204 82 849 26 885 43 668 70 983 14 854 51 522 64 476 34 22 8 987 63 249 90 461 80 562 39 453 99 420 66 201 33 335 37 903 79 808 32 986 36 878 73 337 71 339 98 687 17 742 50 487 53 455 78 683 52 362 67 332 15 356 44 123 0 76 2 708 25 93 61 556 3 894 54 731
49 216 62 839 66 673 69 613 33 433 40 610 88 439 15 371 11 728 32 429 53 890 87 686 45 534 0 789 86 304 28 916 8 31 99 560 29 878 20 948 19 561 82 454 43 521 27 567 25 364 26 488 31 475 4 285 50 545 73 935 91 226 64 401 74 836 42 292 60 133 1 619 44 38 94 136 78 424 96 888 2 203 68 103 38 584 34 807 80 403 77 229 56 912 52 250 97 724 41 429 90 40 81 743 9 140 95 474 47 311 76 795 35 764 30 44 67 815 85 162 16 832 6 98 7 959 36 509 18 515 83 598 70 847 3 744 48 655 22 809 55 484 61 750 63 858 71 171 93 715 12 732 24 908 46 871 72 682 75 864 98 533 37 905 39 762 89 180 21 371 5 765 84 865 57 874 58 105 17 973 54 148 51 157 59 540 79 703 65 9 92 129 23 623 14 921 10 442 13 129
68 198 32 170 37 574 20 835 2 663 38 262 67 241 82 570 9 644 59 893 30 708 92 192 28 437 76 640 49 439 10 942 56 19 84 745 93 803 19 977 63 79 71 663 57 404 42 2 50 505 47 851 34 291 36 531 60 197 80 714 8 50 99 977 74 887 46 286 61 329 53 794 96 103 44 779 39 102 87 597 58 544 64 492 65 888 88 1000 22 850 85 423 15 356 77 33 70 407 91 796 29 688 6 485 89 827 94 61 66 269 83 319 43 892 90 810 13 43 98 710 95 641 31 356 27 660 1 861 54 679 79 323 75 338 14 112 7 223 52 975 17 740 69 200 55 851 48 383 0 555 4 963 78 23 51 586 3 116 45 387 86 188 40 112 81 926 11 313 21 55 35 507 72 394 41 902 24 353 62 967 73 963 12 230 26 223 16 852 18 563 23 929 97 586 33 500 25 525 5 871
19 273 95 173 78 937 4 976 25 794 33 204 77 777 60 749 7 975 50 788 80 379 73 398 61 837 32 642 39 143 17 89 20 96 21 870 37 304 27 979 96 835 6 32 57 431 97 783 46 964 34 388 54 3 15 920 86 283 38 692 48 933 72 621 52 98 51 505 65 72 14 408 28 760 36 830 3 702 43 858 45 616 93 1 55 413 88 719 22 127 49 798 30 664 99 297 79 947 11 273 0 642 2 652 59 822 63 512 81 789 68 869 92 202 29 379 47 680 13 848 74 126 89 833 69 456 23 484 10 471 44 560 62 629 58 829 40 522 31 961 41 117 87 790 66 453 70 573 12 710 1 273 67 973 75 416 82 765 71 565 98 946 84 833 8 108 85 59 5 351 76 146 83 335 64 141 24 670 26 179 90 231 94 258 18 233 91 5 35 960 56 202 53 330 9 189 16 965 42 779
91 499 72 960 94 516 76 310 83 834 20 309 50 491 60 993 22 132 61 268 48 777 58 34 51 627 98 929 74 498 92 508 52 34 29 804 19 802 44 345 30 189 82 696 31 675 32 741 55 485 12 526 64 234 45 754 17 641 42 525 16 611 56 533 27 240 34 328 40 261 86 461 9 611 2 405 67 551 25 723 63 456 5 693 47 218 89 754 68 608 80 893 41 801 11 741 24 394 77 904 85 194 7 807 88 865 75 807 26 600 18 435 97 848 93 238 33 50 13 632 28 838 37 211 49 955 46 792 69 829 57 246 53 964 38 790 4 868 71 808 95 831 62 378 65 236 6 433 54 114 0 931 3 15 78 714 87 435 79 911 15 804 59 27 73 635 43 210 8 919 1 883 81 499 21 304 39 662 96 570 84 563 36 809 14 375 10 436 35 402 23 832 90 157 66 860 99 23 70 159
77 57 38 602 19 30 69 555 7 276 34 467 89 710 81 488 63 642 44 83 28 975 71 305 76 307 87 626 25 808 54 750 62 308 50 904 26 191 82 122 9 538 14 382 48 482 42 999 85 94 73 235 24 202 8 761 32 940 43 663 78 656 37 628 0 678 36 943 2 704 1 410 66 757 56 462 30 721 5 69 13 479 55 237 23 62 6 61 94 468 20 455 41 351 84 647 80 82 46 203 68 512 11 579 27 185 92 758 18 459 60 680 98 337 64 652 97 234 86 702 15 783 95 891 93 644 12 279 58 903 96 373 67 537 4 210 70 899 21 472 57 265 10 830 65 145 22 899 74 574 31 744 47 866 3 407 49 554 33 377 90 791 52 735 16 682 75 744 83 350 45 886 79 362 29 287 35 243 53 652 99 275 88 323 51 634 59 956 40 791 61 437 17 320 72 85 39 965 91 809
83 49 82 811 55 984 76 960 87 683 62 481 95 458 84 110 1 730 39 878 41 766 29 25 72 669 69 577 61 826 40 644 2 766 15 401 0 771 28 224 20 951 80 758 5 995 67 942 42 808 78 734 65 381 52 971 45 269 44 581 77 865 26 616 9 699 47 612 3 907 33 581 37 107 13 348 17 390 46 530 75 583 36 423 71 878 58 834 79 58 10 356 88 747 74 268 90 85 8 597 63 1 24 815 94 243 12 686 50 492 68 969 14 589 22 165 57 433 92 708 99 74 25 272 73 648 18 21 53 630 35 207 48 502 85 795 96 460 7 431 49 183 59 209 81 70 23 656 31 456 54 992 51 833 27 908 30 41 19 564 64 166 4 965 66 889 89 192 70 538 34 1 38 677 98 104 97 639 56 836 32 289 86 476 43 387 21 707 60 15 6 844 93 206 16 760 11 108 91 749
60 986 89 743 85 471 5 998 90 515 37 372 91 230 94 263 67 301 38 222 36 113 30 855 43 429 70 732 7 327 9 999 21 872 77 819 62 535 92 649 25 607 84 177 72 823 99 703 97 132 28 809 17 520 46 401 13 350 10 859 8 163 95 143 6 592 33 719 53 620 44 878 74 65 19 678 22 197 32 555 20 4 64 437 0 878 73 202 26 487 41 903 58 95 35 625 82 584 81 238 69 496 93 966 2 340 12 910 65 48 34 193 31 689 23 846 76 505 49 791 68 771 98 412 50 205 3 173 42 348 87 683 71 330 59 53 24 36 48 948 18 304 86 984 27 497 80 414 57 428 61 824 55 487 39 587 15 445 88 433 66 744 1 417 56 19 75 771 11 519 45 433 51 935 54 334 4 255 83 543 14 262 96 683 52 696 29 855 40 791 16 203 79 457 78 904 63 572 47 287
13 265 1 528 70 797 22 707 17 927 47 836 80 735 9 231 32 866 46 418 68 684 55 451 43 115 98 661 23 812 78 278 60 295 91 324 48 274 15 187 45 272 83 439 64 953 94 713 40 394 99 959 74 261 2 174 6 619 86 730 41 582 79 559 92 884 27 111 75 982 16 878 26 596 0 180 21 444 65 241 58 740 88 33 66 161 12 947 51 85 36 336 44 224 25 401 5 549 52 836 7 619 10 187 93 393 49 579 33 144 77 340 8 132 61 10 54 986 3 440 82 630 59 651 63 828 56 386 67 344 85 325 50 64 39 919 42 659 28 737 95 686 34 586 73 184 30 876 24 600 76 53 35 618 87 565 69 74 19 64 62 784 84 293 11 407 81 546 31 270 53 206 20 374 57 81 72 51 89 522 29 11 38 703 96 846 90 393 71 682 37 979 4 809 18 390 97 47 14 793
33 520 98 631 54 57 61 647 34 211 13 463 24 77 47 629 53 222 6 969 95 142 94 961 26 642 28 691 74 217 8 508 57 412 49 437 92 679 85 716 56 235 83 684 73 116 29 310 18 407 82 352 71 773 70 15 27 205 41 422 5 463 64 1000 40 15 89 59 80 729 43 300 96 632 87 334 66 571 50 992 93 349 67 439 51 616 7 606 48 119 72 746 35 551 38 5 99 389 22 939 4 472 11 944 45 399 68 693 81 905 25 761 63 565 32 747 10 688 23 298 21 333 91 969 90 707 76 48 58 580 12 408 36 371 69 477 37 732 14 700 3 231 77 416 46 643 44 132 88 733 1 723 59 108 17 198 78 51 55 113 30 535 52 236 65 532 75 130 86 259 19 455 16 870 15 716 79 180 84 902 60 600 97 272 62 895 9 603 42 904 2 470 20 155 39 306 0 850 31 21
75 602 79 487 38 29 56 803 63 140 70 723 44 80 67 741 48 636 25 154 92 298 88 373 60 156 51 669 34 63 99 549 23 740 8 543 98 870 30 428 28 152 33 590 3 815 52 428 76 279 17 519 31 138 85 316 71 647 4 254 15 859 69 961 6 398 49 473 47 425 40 524 29 204 41 880 73 797 27 984 12 372 55 804 26 48 54 147 14 297 18 737 95 342 83 23 13 398 61 457 20 70 68 267 9 189 89 910 2 27 90 378 46 248 87 715 50 989 93 720 45 502 24 775 7 448 1 725 5 726 16 368 58 423 78 487 84 119 53 720 62 737 32 496 64 8 66 463 0 929 80 441 59 387 10 284 35 3 39 289 19 740 86 897 21 586 57 159 43 159 81 178 42 783 82 656 11 759 94 113 36 124 72 61 65 699 97 858 22 951 91 420 96 364 77 798 37 338 74 273
22 713 14 166 15 463 90 264 53 499 27 878 12 752 39 570 91 469 62 587 61 404 56 882 37 762 44 587 51 758 67 147 58 370 94 55 16 288 34 880 68 968 49 807 50 157 47 847 43 803 7 618 55 219 93 467 2 292 86 416 40 551 85 484 63 47 74 71 76 675 26 909 13 466 77 390 5 818 64 586 70 98 83 466 54 29 1 444 65 269 69 810 28 966 38 235 4 491 36 273 17 145 45 470 24 421 25 527 99 778 87 130 41 272 19 548 29 377 73 589 72 3 10 683 81 674 31 990 66 371 75 294 52 121 97 531 21 816 46 532 92 187 30 93 78 176 8 299 20 672 95 28 23 281 71 908 79 181 57 363 9 284 80 10 0 782 18 448 3 741 32 358 60 160 82 410 42 215 88 283 33 412 89 807 35 460 59 409 96 407 6 97 48 210 11 248 98 710 84 725
8 289 58 946 63 759 17 40 67 849 19 533 97 211 90 653 44 353 3 667 46 656 1 527 62 914 29 280 88 691 61 1000 52 74 99 680 16 762 18 428 51 12 32 659 31 520 12 141 82 644 23 982 77 809 71 659 69 768 35 991 34 445 96 704 65 99 39 877 40 690 15 733 7 947 81 969 93 961 86 549 60 802 33 789 89 51 38 628 6 785 42 383 13 181 49 139 98 856 24 409 4 742 21 147 47 547 87 697 11 937 48 554 20 447 41 1000 0 741 53 479 79 290 5 554 37 690 50 343 95 799 54 201 85 247 25 482 22 241 56 909 80 919 73 837 64 79 74 540 68 50 57 940 78 710 92 242 75 887 43 604 10 292 59 821 76 78 26 682 72 16 83 408 36 635 91 836 70 856 27 226 45 704 28 354 30 210 14 42 2 554 84 463 94 188 66 618 9 539 55 626
40 774 37 77 69 480 52 316 15 757 68 837 32 8 0 485 54 75 71 109 53 909 56 728 72 786 89 968 28 231 49 15 17 232 74 589 39 395 86 196 1 323 79 128 66 323 60 286 44 317 31 37 62 176 10 204 59 19 34 627 96 626 97 729 6 728 63 739 78 504 83 732 20 719 61 756 81 554 70 186 73 765 12 445 50 523 76 83 19 981 7 326 80 109 91 942 21 317 64 83 48 445 9 161 84 997 57 405 26 485 85 409 4 888 14 479 18 800 25 634 67 347 65 130 2 968 77 459 13 866 41 678 16 155 29 450 45 498 90 693 33 404 42 479 82 953 30 517 5 126 88 496 99 977 23 147 47 451 94 921 22 676 43 142 75 419 58 229 24 322 92 727 51 680 38 893 87 477 3 75 95 382 98 748 93 197 35 698 27 496 55 797 46 240 36 527 8 381 11 153
25 929 45 380 49 834 94 753 60 937 39 826 31 385 34 796 76 451 42 522 67 343 22 461 21 929 0 91 37 59 66 421 11 93 81 160 78 129 29 568 20 618 13 501 69 815 62 702 61 296 87 934 86 375 68 113 48 238 38 84 91 931 43 454 18 841 53 309 26 535 80 234 72 43 55 303 51 272 64 330 58 671 90 616 52 731 96 695 47 361 2 789 93 408 44 412 1 459 65 70 6 236 35 469 99 241 85 50 36 982 98 326 63 294 56 396 57 89 28 229 19 111 7 633 84 896 40 541 23 582 41 364 59 553 16 672 10 377 71 224 70 840 33 104 3 752 54 962 12 836 32 434 14 222 4 569 27 102 77 383 88 799 75 803 5 165 8 800 74 656 9 437 92 359 17 142 24 747 73 598 89 458 83 508 15 105 95 880 50 441 82 561 79 114 30 861 46 10 97 909
10 761 52 714 3 988 37 448 25 403 18 810 4 45 95 586 58 70 22 98 7 162 40 218 49 13 39 140 79 232 89 70 97 529 0 466 46 462 21 99 75 380 61 345 19 798 43 818 80 47 50 976 35 577 69 455 88 492 86 499 36 735 73 87 29 125 76 496 68 568 38 958 1 739 8 13 71 812 92 995 64 139 16 420 42 574 84 360 55 395 96 141 44 288 28 857 20 850 23 726 81 304 63 104 67 613 45 33 41 544 30 475 62 781 48 722 74 12 14 283 9 230 70 148 91 804 83 513 78 123 27 351 57 832 34 911 13 53 5 143 32 147 93 473 47 219 17 684 66 441 59 726 51 34 31 202 82 274 24 535 85 189 15 509 56 160 77 546 11 489 98 90 94 21 53 163 6 63 65 172 54 526 2 648 26 133 60 986 90 740 99 256 72 798 12 354 87 977 33 407
3 708 11 660 1 247 28 128 53 392 12 341 22 36 29 624 2 41 95 399 43 538 57 619 70 224 40 577 91 715 36 453 65 124 6 872 82 545 7 135 73 297 99 938 49 107 17 395 18 20 97 738 5 44 0 70 10 593 20 877 54 270 85 530 62 877 52 152 60 532 14 181 16 800 89 628 31 309 15 377 21 586 4 815 87 139 63 1 81 574 48 216 96 147 79 468 24 299 88 103 77 336 50 329 74 975 58 359 33 448 30 328 75 423 78 728 84 152 42 457 38 58 41 893 69 163 44 531 23 404 61 975 25 350 90 258 39 509 19 628 67 943 59 606 32 241 86 384 13 331 55 829 37 771 26 14 46 134 76 396 9 106 94 939 27 285 35 535 72 534 68 95 47 32 92 498 71 371 45 784 80 652 93 459 64 308 66 645 8 269 83 903 56 971 98 485 51 856 34 757
0 293 47 154 59 38 27 155 57 427 90 709 77 556 64 435 1 138 50 278 68 383 44 857 73 220 37 943 78 998 61 764 30 280 48 39 39 864 85 110 54 84 5 910 55 820 18 594 41 595 96 314 94 151 11 657 53 233 92 741 69 967 86 161 36 498 6 432 43 118 81 547 62 219 22 937 99 923 98 911 88 449 51 948 66 251 38 46 65 566 67 857 40 461 58 260 17 610 31 130 93 378 15 584 35 981 42 750 26 947 95 113 4 98 19 583 84 869 72 791 49 944 82 269 75 263 34 426 9 434 2 981 16 812 80 515 28 142 71 377 20 716 32 974 24 251 63 29 52 429 23 16 56 379 13 979 14 343 91 187 70 648 21 900 3 124 45 755 89 139 60 820 87 918 7 44 79 599 25 384 8 915 29 770 33 932 83 991 74 836 46 141 76 128 97 450 12 507 10 167
21 560 77 458 73 562 43 235 65 508 45 220 3 121 94 763 14 608 57 291 86 791 91 190 13 246 1 34 30 258 83 828 0 537 46 348 19 761 52 32 22 893 17 234 51 142 27 393 32 90 26 872 28 329 96 636 76 896 20 421 16 864 50 986 34 644 78 134 63 643 18 114 31 320 79 422 41 179 87 426 98 288 84 131 47 578 11 983 97 392 49 135 29 286 7 351 90 796 60 10 9 984 53 135 66 976 25 113 4 617 72 718 68 14 10 621 39 923 74 821 35 765 2 298 40 469 12 545 8 758 54 290 37 17 48 47 85 306 33 438 23 896 93 2 99 88 71 376 81 621 42 228 44 867 88 568 61 982 92 815 59 479 80 441 6 870 67 599 58 324 62 287 24 344 15 782 69 187 5 504 36 919 56 483 38 285 82 260 95 1000 55 328 89 715 64 530 75 177 70 38
43 368 14 200 37 643 19 871 67 123 96 766 65 138 62 264 16 489 95 968 7 301 61 761 83 535 81 183 24 633 64 706 38 997 93 850 8 392 34 628 60 718 84 990 2 798 44 442 99 75 77 967 10 764 0 154 72 39 82 74 56 422 17 971 70 757 48 137 79 520 50 428 57 350 52 841 36 781 21 999 90 191 27 716 87 359 92 321 3 360 9 158 59 635 31 126 40 487 13 734 88 51 32 413 5 658 78 739 69 655 58 990 53 707 51 376 49 862 1 956 97 101 41 581 15 518 35 691 76 285 4 284 11 851 85 534 47 693 6 565 71 460 55 493 25 514 80 966 33 177 28 98 73 52 29 587 12 768 63 230 20 982 89 494 54 351 98 997 86 115 91 363 94 796 30 123 75 385 39 842 45 617 42 321 26 730 66 897 68 171 46 416 23 732 22 206 74 689 18 881
78 467 36 910 29 73 31 750 44 628 10 221 58 662 90 305 18 538 92 322 69 606 17 551 34 782 76 814 55 784 45 736 96 135 73 945 39 899 0 5 42 769 77 745 94 33 32 278 66 225 33 609 82 34 99 112 53 742 95 234 86 573 65 656 62 4 12 592 63 761 1 615 2 491 37 339 54 586 67 937 47 876 8 375 56 295 51 83 6 483 79 947 93 256 75 633 38 943 85 387 61 862 81 689 16 615 21 514 23 226 74 199 43 255 84 880 87 287 71 894 57 976 46 812 49 75 35 128 26 37 5 950 4 600 20 410 68 169 25 628 30 338 64 575 13 902 97 630 3 993 14 392 89 553 70 760 72 261 27 820 59 98 19 748 24 41 9 954 52 431 11 945 41 769 88 944 40 751 80 452 91 981 15 94 50 452 28 401 83 584 48 397 98 410 60 686 22 50 7 853
90 300 27 660 94 552 17 263 99 189 41 875 35 334 29 192 38 436 74 961 14 747 22 567 7 345 31 711 50 298 79 108 34 709 15 737 96 713 45 180 57 38 39 207 19 490 49 253 33 983 84 652 77 351 83 250 12 14 62 146 20 778 26 779 30 14 59 584 1 98 46 845 9 501 53 370 47 386 64 625 43 344 5 859 86 964 58 852 42 907 97 514 25 363 89 907 66 541 0 270 98 230 68 592 37 423 80 374 88 136 70 989 78 261 54 570 69 668 23 76 16 589 60 712 11 69 6 424 63 405 56 868 93 180 51 972 72 865 28 663 82 459 13 894 87 874 81 722 92 430 32 824 48 10 3 935 8 25 65 139 36 795 55 356 85 340 21 503 95 559 2 69 67 396 91 876 40 90 18 462 4 291 10 158 24 268 61 82 71 199 73 409 76 699 44 2 52 624 75 329
76 734 53 365 96 811 69 523 52 68 36 784 65 156 15 878 83 26 60 699 35 96 23 568 55 99 78 416 86 384 89 95 90 505 17 48 5 337 31 596 74 50 37 580 92 361 12 157 66 575 80 717 59 972 95 808 46 438 1 936 70 868 28 527 10 519 84 826 88 151 41 349 22 899 48 155 21 938 26 803 64 144 25 698 27 916 79 951 71 497 98 390 77 45 34 849 75 490 54 283 29 461 38 331 4 530 61 33 7 385 73 621 3 1 13 125 72 704 2 211 50 841 47 298 94 363 43 275 81 161 44 520 49 219 97 702 93 491 56 71 24 565 68 827 32 527 51 160 18 864 57 410 85 969 63 128 11 823 58 724 20 206 14 802 99 650 40 444 45 132 87 848 91 15 42 906 67 911 6 358 39 366 9 580 62 695 8 163 19 274 30 993 82 71 0 100 16 155 33 516
29 225 63 695 41 248 57 985 46 900 56 513 91 113 88 887 43 807 9 300 47 243 65 10 80 688 24 761 89 301 38 156 86 693 97 902 55 944 76 847 59 724 10 596 36 531 87 273 95 734 26 671 83 60 49 333 39 814 93 643 78 362 34 730 71 471 70 271 64 103 62 434 8 435 23 25 0 219 69 889 12 320 13 702 92 380 51 512 60 68 84 316 17 730 31 741 58 434 50 814 66 830 27 713 79 205 32 347 40 291 68 509 15 657 6 723 98 237 22 922 99 161 61 607 20 101 2 156 96 618 11 764 94 910 14 322 45 359 72 380 75 954 35 668 54 630 5 321 53 310 77 417 82 983 16 542 3 757 4 677 90 13 25 188 73 351 21 387 42 493 67 678 48 162 74 588 1 276 52 170 81 137 33 716 18 533 30 109 19 872 44 54 37 319 28 665 85 90 7 436
25 460 2 717 27 498 68 757 66 214 22 105 84 525 80 650 96 445 50 693 62 809 12 294 44 428 19 229 83 743 52 114 79 1 56 883 33 499 98 619 63 194 39 609 38 28 0 97 64 701 51 681 13 991 57 924 46 376 23 771 75 86 71 229 4 776 6 682 53 406 49 278 70 181 30 75 36 382 3 287 95 705 97 851 10 147 77 862 78 401 67 461 45 297 90 546 34 532 47 300 86 587 87 340 92 497 18 147 17 347 74 939 35 806 58 567 1 550 85 787 21 267 89 533 65 22 28 616 29 764 15 525 20 291 73 749 5 877 32 362 69 812 37 675 99 656 42 685 14 887 54 232 72 26 60 598 8 168 16 999 81 971 61 335 11 310 43 757 24 676 94 180 91 993 26 359 31 411 55 506 48 752 41 901 59 186 7 603 93 415 88 803 40 910 82 388 76 517 9 932
59 3 33 75 47 659 14 619 55 813 68 248 19 161 15 376 0 249 72 102 65 83 98 700 35 770 74 334 76 792 29 513 38 495 64 145 9 627 51 560 71 929 69 72 40 618 89 104 44 491 78 98 86 268 37 824 87 978 81 985 10 128 52 721 2 52 82 793 94 392 91 747 17 173 66 998 84 892 79 803 53 796 13 769 8 235 23 501 18 260 77 902 75 901 4 484 70 702 42 573 6 380 27 171 24 788 58 236 85 488 45 159 67 16 22 909 88 817 43 875 30 635 21 769 54 383 62 607 90 490 36 1 16 678 73 519 46 371 41 508 3 822 12 603 34 101 5 650 93 558 26 400 32 749 83 891 60 88 95 354 31 197 20 237 39 624 61 36 28 967 1 969 92 246 57 502 49 271 99 865 50 899 11 953 25 678 56 624 7 63 63 811 97 739 48 277 96 41 80 546
85 124 44 926 14 105 9 510 58 274 66 661 70 591 33 927 11 90 52 305 76 854 37 167 36 864 24 724 82 155 2 918 20 926 30 260 86 159 28 113 31 379 16 121 6 836 22 574 41 382 7 370 90 605 5 71 48 129 25 892 93 85 84 16 79 619 63 8 65 665 68 879 32 774 27 983 21 138 34 351 19 47 60 52 62 715 10 104 72 875 81 327 50 377 88 646 99 142 39 794 13 920 57 428 47 135 61 737 77 26 92 30 89 992 71 283 98 538 74 856 12 602 15 263 49 391 83 431 97 893 55 133 0 28 8 793 54 356 17 683 94 404 67 931 80 639 23 792 87 867 56 991 43 530 75 896 96 255 95 296 3 907 73 229 51 765 53 324 4 521 59 150 40 24 26 740 35 448 29 367 18 5 69 939 78 200 45 548 1 738 64 625 42 269 91 19 46 829 38 987
70 202 73 837 52 208 67 392 5 543 24 393 14 465 7 634 15 921 31 366 33 320 99 871 22 568 47 442 62 90 21 12 20 676 35 347 55 699 32 13 76 896 82 513 39 144 88 627 49 953 71 615 8 890 9 922 87 448 77 228 17 695 61 694 80 547 40 578 81 866 30 562 19 578 3 539 42 715 0 580 65 372 64 938 91 337 13 432 6 794 63 13 48 795 98 320 1 219 56 941 46 350 12 309 51 743 68 543 41 744 53 180 95 440 78 139 84 412 38 928 92 698 27 974 79 103 60 215 86 795 23 526 2 727 43 60 75 716 85 129 26 755 28 353 96 352 58 890 50 484 11 495 97 516 94 842 29 123 34 516 83 444 36 831 45 357 4 871 69 535 93 891 74 713 16 66 18 448 10 36 89 507 44 980 59 822 25 659 72 768 90 3 66 5 57 371 37 849 54 915
4 363 49 537 41 301 9 829 81 919 16 42 37 439 59 159 65 251 35 197 98 935 47 812 36 258 99 933 63 516 1 960 52 980 72 883 25 567 77 401 55 23 76 127 54 19 62 605 3 880 28 232 82 792 30 325 44 991 29 568 66 398 51 227 67 504 42 117 69 311 8 725 18 294 14 949 87 326 61 749 83 970 19 593 95 419 97 596 60 185 53 684 48 424 10 339 24 211 90 889 94 446 26 398 23 600 46 151 70 864 92 197 73 853 85 114 84 913 43 400 88 788 32 38 75 938 22 703 45 898 17 170 27 987 79 411 64 609 11 655 15 267 89 309 21 14 39 108 2 643 96 104 58 877 50 608 80 492 57 733 31 64 56 426 0 89 12 828 74 591 71 112 5 735 33 665 91 889 40 579 34 944 78 243 93 848 86 291 7 863 13 4 20 363 68 284 6 887 38 237
92 372 3 165 73 108 33 594 14 722 47 520 81 842 63 877 19 738 25 475 94 124 85 578 71 774 62 251 48 581 60 550 31 535 97 751 95 67 54 125 46 903 64 888 18 481 80 487 74 663 16 35 27 667 53 790 61 759 75 519 29 460 83 726 4 876 38 882 51 732 99 753 1 571 2 947 98 438 24 190 76 892 49 363 84 301 44 333 21 930 35 630 57 222 15 706 88 814 7 583 17 96 37 772 90 763 30 757 40 88 5 41 39 829 20 232 68 929 86 800 70 891 23 47 96 713 6 154 10 371 32 954 89 551 45 797 26 452 82 487 0 9 41 735 13 23 55 412 11 490 52 220 91 79 58 503 78 759 93 379 66 95 22 645 79 10 50 827 43 474 12 869 8 704 36 446 28 470 42 977 67 678 65 175 56 274 69 928 59 705 9 821 87 23 34 514 72 2 77 876
69 922 73 882 68 888 41 220 54 615 11 129 55 23 2 680 5 113 28 748 3 694 65 518 77 6 50 876 64 358 56 766 92 592 14 790 39 583 44 512 52 750 88 615 4 645 36 750 51 537 43 214 58 983 34 715 61 90 78 598 71 392 30 280 62 593 53 718 6 950 76 753 86 304 60 638 85 576 70 328 80 902 83 104 10 701 90 269 66 63 8 137 40 143 94 680 20 344 16 323 95 799 48 437 37 577 31 752 63 426 23 59 1 332 89 21 59 584 29 41 91 481 26 608 49 221 32 197 99 436 19 704 33 785 67 779 24 38 21 584 81 578 0 798 93 583 46 23 98 481 13 150 82 286 15 47 35 418 38 870 42 687 97 103 57 884 87 376 27 507 84 984 79 705 25 896 74 638 45 336 22 240 47 898 18 593 12 334 75 150 72 664 9 287 17 492 7 467 96 220
60 941 55 274 58 128 92 87 24 579 45 716 80 558 29 939 81 791 31 50 98 785 19 915 3 656 2 48 44 740 62 253 10 896 42 729 85 510 70 353 76 875 66 445 78 987 91 9 94 164 86 692 23 85 59 557 89 319 43 806 50 601 0 234 11 41 97 832 15 86 64 318 35 315 6 885 65 967 90 338 26 886 18 119 22 234 8 924 46 304 20 200 4 721 41 273 17 492 75 42 9 998 69 491 73 296 99 30 48 684 51 900 71 72 39 669 33 568 36 264 5 136 21 993 30 318 27 520 37 998 74 831 82 320 67 176 53 150 61 644 83 306 40 54 56 847 7 33 38 176 13 725 93 339 84 100 32 544 12 478 57 275 1 692 95 916 16 866 54 593 14 65 87 288 77 343 79 543 63 109 52 387 34 324 72 117 88 955 96 192 25 890 68 400 28 99 49 827 47 713
25 710 91 22 87 849 90 20 56 790 60 428 38 632 46 474 64 643 50 128 79 829 80 850 66 146 99 165 97 245 30 362 93 897 23 856 24 683 53 732 21 439 0 585 27 616 69 694 33 923 2 423 6 161 70 804 26 60 82 190 67 306 41 988 35 7 22 528 3 328 74 318 71 575 62 293 32 565 49 798 54 911 86 664 34 460 47 615 84 395 11 817 51 868 9 46 13 237 45 232 78 969 17 328 8 883 20 516 36 765 96 105 15 245 4 744 85 78 10 50 28 468 76 687 73 130 98 974 1 990 57 708 77 357 88 833 59 806 12 584 5 955 89 526 58 337 39 520 72 713 65 579 18 547 63 178 48 309 19 979 29 216 95 109 7 254 55 760 37 902 31 675 40 285 14 978 43 127 81 428 52 155 16 801 44 661 92 727 61 429 75 235 83 974 94 303 42 635 68 906
67 863 29 304 13 782 49 541 59 837 95 596 26 479 70 129 80 871 23 839 42 780 48 284 45 782 71 507 82 253 2 351 74 494 27 937 64 77 90 669 86 367 24 245 3 324 10 403 99 596 94 740 72 153 1 150 16 684 32 685 69 805 83 708 97 87 61 449 17 339 34 816 20 32 25 936 89 147 8 670 18 145 52 225 91 661 30 694 40 757 22 582 51 747 63 584 77 30 60 826 5 472 85 805 84 646 44 336 54 724 53 366 6 579 68 225 87 593 39 228 0 188 93 777 81 912 37 683 19 880 36 543 76 860 41 683 58 102 96 584 28 57 98 748 15 30 43 206 12 405 55 485 75 334 57 994 56 548 62 745 79 34 38 491 66 914 78 888 31 755 14 633 7 288 35 909 46 103 11 379 92 362 4 425 47 369 88 729 50 632 65 595 9 23 73 279 21 136 33 282
91 298 88 783 6 356 52 1 69 171 83 130 99 575 35 349 77 576 60 882 0 859 84 118 57 21 17 935 56 359 93 47 92 72 19 468 47 44 51 116 13 549 62 477 25 654 27 16 85 536 21 8 45 976 96 160 54 960 39 973 32 672 42 488 94 384 7 459 95 42 9 919 28 250 1 664 16 960 82 249 86 701 74 292 18 262 78 401 81 693 68 275 10 259 63 889 30 841 12 669 61 332 87 712 15 231 11 340 71 963 3 366 98 860 37 953 58 661 31 119 26 888 22 716 65 362 46 665 53 789 70 22 40 861 80 28 14 841 73 92 33 762 24 622 90 17 44 554 66 439 89 112 79 77 49 362 5 659 29 840 41 179 97 784 34 980 75 563 36 323 55 963 72 317 2 543 67 713 4 50 48 244 59 538 23 873 76 824 43 185 8 771 38 221 50 829 64 570 20 699
34 498 82 635 45 275 67 855 59 473 35 10 33 419 52 493 54 321 87 264 13 130 57 417 44 401 86 441 11 151 46 147 96 763 0 582 93 22 83 830 37 780 81 597 1 30 49 135 21 665 26 205 10 761 28 56 42 867 20 77 75 772 39 728 38 651 61 464 64 630 32 113 90 136 74 38 72 318 56 526 2 845 16 170 31 637 36 927 98 88 65 75 91 338 18 754 92 453 89 738 6 644 8 904 25 657 23 567 51 58 97 841 88 642 62 728 70 815 79 589 85 892 48 864 40 929 60 384 47 142 94 687 71 272 68 384 80 131 73 539 53 596 22 854 19 381 4 315 3 999 9 159 14 228 50 372 58 841 84 830 12 971 41 50 99 722 95 440 5 691 43 805 66 731 15 316 69 809 77 229 24 261 55 317 17 755 63 11 30 3 76 677 78 401 7 437 27 916 29 631
69 22 54 262 22 704 31 937 62 429 79 760 59 116 38 973 26 984 72 846 17 688 41 346 93 691 52 475 64 485 74 36 58 959 3 705 44 988 85 132 30 171 86 743 40 562 78 541 6 165 20 562 80 519 88 461 43 726 73 630 39 878 56 171 45 300 1 689 92 415 68 884 29 657 89 948 50 664 14 284 57 600 87 847 83 578 34 899 95 64 18 568 63 895 0 261 76 720 70 240 91 546 61 830 51 498 16 378 67 215 99 505 47 573 12 152 2 553 5 931 13 963 49 828 66 650 10 688 53 505 65 16 19 77 23 913 75 253 25 523 9 975 46 81 90 985 7 865 4 788 77 715 21 189 55 637 32 454 84 442 37 123 24 870 33 33 35 476 36 540 82 3 48 946 28 468 94 8 11 603 27 245 81 826 96 307 8 557 97 973 42 994 60 971 71 689 15 310 98 798
49 629 6 170 8 854 80 296 86 671 95 689 46 42 91 511 77 488 5 663 99 870 70 509 9 924 37 742 4 828 18 44 21 324 39 517 61 142 75 67 59 914 3 910 58 190 63 873 17 129 72 701 24 970 26 964 45 435 88 487 78 165 73 765 16 485 47 764 74 688 68 468 33 805 92 331 25 232 0 908 34 20 7 641 76 241 93 411 44 566 98 782 94 337 53 921 54 325 56 460 43 799 84 42 20 157 97 388 66 649 38 265 71 587 22 479 2 485 10 866 29 287 27 654 12 191 83 308 36 409 62 438 32 922 30 394 13 520 28 555 19 922 1 917 55 372 31 640 42 821 89 288 81 685 57 713 48 962 35 791 40 365 85 389 41 385 14 900 64 864 67 163 50 450 65 567 82 316 51 623 87 314 69 330 23 27 60 745 96 960 52 342 79 893 11 123 90 990 15 622
13 387 94 253 74 995 59 878 24 958 17 799 28 765 10 919 25 342 44 730 89 924 40 42 7 903 51 883 22 489 35 230 15 653 77 581 31 133 63 432 30 192 92 74 18 510 3 590 97 650 76 54 62 684 88 808 43 941 21 952 68 562 96 99 86 603 73 645 55 976 1 243 90 653 65 283 85 38 64 293 20 956 70 999 49 258 79 782 19 710 46 195 27 978 9 555 69 704 99 551 23 662 58 487 33 771 29 763 82 60 0 434 6 961 47 807 87 167 54 548 4 38 60 672 50 594 75 446 37 91 81 679 8 957 61 200 39 773 93 766 98 194 5 261 91 620 14 146 78 938 2 808 95 944 53 656 32 889 48 713 41 934 16 454 72 616 56 807 34 680 42 903 83 345 38 76 57 211 71 1 66 324 67 760 36 706 84 439 12 40 52 843 11 96 26 326 45 902 80 274
21 874 88 695 2 559 92 908 56 538 74 344 89 950 59 162 43 296 9 783 69 880 15 178 79 347 82 156 20 8 27 39 77 861 0 25 17 135 55 310 3 853 47 248 83 152 42 422 24 190 26 514 10 626 81 837 6 861 60 656 11 334 45 652 49 888 93 255 78 393 34 246 22 529 4 333 46 203 41 186 31 250 72 898 73 365 19 986 35 794 86 14 30 522 61 264 50 885 29 341 8 556 52 772 87 266 36 609 5 263 96 60 84 854 80 684 40 83 32 121 68 815 1 503 51 627 91 65 28 251 25 588 7 858 33 87 94 382 39 917 67 205 95 747 71 657 44 344 76 667 62 239 66 912 97 440 16 26 13 767 99 756 70 912 23 531 18 723 57 527 12 438 38 461 37 429 54 871 58 1 90 631 14 818 85 121 53 993 98 263 63 287 64 847 48 306 65 464 75 890
40 620 16 924 73 640 59 129 77 123 51 202 48 983 21 730 32 760 27 581 39 675 86 193 69 806 58 965 41 657 2 815 45 872 24 35 96 942 38 69 70 683 87 78 49 339 44 853 92 920 0 176 91 351 54 713 23 1000 66 892 78 6 26 379 79 47 8 526 72 999 22 288 52 651 20 79 71 892 81 2 42 750 1 923 61 954 80 352 57 535 36 249 31 504 33 260 98 664 94 30 63 941 97 713 43 536 68 214 89 722 76 478 10 288 30 281 83 110 19 492 88 394 82 526 65 856 55 192 75 429 37 79 62 943 84 821 3 973 46 224 90 262 93 201 11 168 34 573 53 403 67 434 5 67 95 607 6 350 13 221 25 707 47 434 14 431 15 683 29 592 28 678 7 280 85 65 9 884 18 96 60 610 35 274 50 873 17 917 64 531 74 235 99 295 4 266 12 12 56 2
5 269 37 123 19 649 43 380 24 383 62 894 70 298 31 42 82 454 53 811 71 95 63 255 91 654 49 27 55 840 0 209 40 177 15 705 75 106 20 281 52 728 98 593 72 589 79 49 47 873 18 484 68 602 81 601 44 764 32 413 61 530 73 133 38 863 78 835 65 554 58 775 6 314 41 772 84 19 97 396 35 45 83 562 74 677 7 270 26 925 45 116 64 467 17 486 59 789 50 580 88 594 76 715 8 905 16 928 69 252 57 467 22 902 9 383 51 57 92 557 54 605 95 266 27 213 89 9 36 183 66 333 77 60 39 517 85 811 30 849 25 649 28 124 11 122 46 927 29 966 60 645 67 259 87 331 56 54 21 782 90 650 12 450 3 822 94 586 80 747 33 625 2 835 4 550 13 428 96 531 14 189 99 316 23 793 1 79 42 96 34 642 10 641 48 4 93 387 86 163
5 110 18 178 51 985 58 103 81 202 67 823 86 733 45 169 28 428 29 970 23 267 78 813 61 18 75 151 24 970 6 908 9 705 20 839 31 565 19 125 15 871 85 524 38 688 22 826 54 242 71 214 30 984 33 572 98 905 60 93 57 419 34 228 96 512 25 843 48 183 43 832 69 585 36 877 65 343 21 429 88 693 93 798 2 639 40 455 1 43 94 8 73 632 84 82 46 479 39 512 74 751 91 348 99 172 26 612 59 864 64 282 76 564 11 164 37 625 87 612 27 611 92 419 56 257 77 77 17 708 32 752 97 575 14 378 66 579 44 221 41 638 16 319 52 306 35 507 95 254 8 968 63 735 50 232 83 550 68 251 49 819 0 247 55 429 79 312 7 237 62 226 47 121 53 777 80 356 89 277 70 591 10 828 82 931 72 570 42 392 12 410 90 991 4 997 3 308 13 691
51 93 71 76 89 80 96 48 91 166 60 861 29 347 37 669 74 476 11 764 61 391 98 129 70 294 32 263 4 915 67 787 82 23 42 967 46 501 80 555 14 861 99 949 27 885 25 834 50 598 45 783 47 444 38 623 44 981 83 494 23 619 3 534 77 657 24 21 87 545 9 391 15 878 88 752 55 828 17 761 34 477 7 895 40 600 56 185 36 862 2 765 62 733 63 651 66 663 64 257 31 906 79 107 95 524 13 992 85 368 81 145 52 542 48 293 0 42 16 303 41 657 19 23 78 872 69 552 76 652 90 245 92 371 5 262 57 789 75 400 49 963 59 152 39 53 33 557 8 4 20 366 12 807 73 989 97 390 65 683 30 999 68 115 93 315 21 582 53 141 1 834 22 556 43 493 54 272 58 673 18 445 72 542 28 319 26 12 6 583 86 379 35 779 10 239 94 612 84 474
17 8 6 169 29 677 71 302 31 98 19 115 95 431 57 517 62 5 50 188 68 236 15 271 67 876 60 346 99 333 47 976 18 323 34 175 84 773 33 970 90 472 26 694 94 665 89 314 72 20 35 312 76 452 80 812 13 616 9 415 16 287 38 406 3 586 40 655 81 253 87 239 61 135 2 692 20 677 11 234 52 274 93 108 12 457 7 27 91 411 8 625 69 203 4 44 56 379 1 715 36 198 44 124 70 211 23 712 75 794 21 677 96 644 10 777 48 194 24 616 64 137 14 874 32 248 77 384 59 976 0 613 51 481 30 311 5 912 27 653 74 650 49 225 42 405 58 18 55 809 83 307 45 326 86 173 41 569 98 183 54 744 73 577 92 397 28 775 43 75 66 452 79 421 53 572 63 922 88 825 39 678 78 274 25 712 46 36 85 828 65 857 97 822 22 753 82 483 37 867
7 57 70 153 63 755 83 53 78 24 85 561 15 602 90 644 54 147 89 441 49 691 35 901 99 478 6 30 50 612 23 952 30 45 79 493 77 85 1 90 93 266 62 757 29 692 61 438 60 963 75 239 16 966 12 816 38 558 69 901 32 176 56 150 68 270 65 660 24 155 3 922 25 215 13 751 39 238 74 376 27 508 45 977 34 70 40 145 20 539 43 975 17 432 41 730 87 926 98 512 94 750 46 572 10 202 58 113 8 944 52 136 97 508 33 41 48 770 36 943 96 351 0 262 5 652 95 883 44 282 42 83 31 631 80 70 82 263 11 87 72 482 53 717 88 751 28 362 76 452 4 464 51 832 9 486 67 573 47 489 57 584 64 280 59 613 55 998 22 187 18 666 19 230 2 805 73 97 81 126 71 741 66 299 37 187 86 177 21 2 91 536 14 355 84 329 26 906 92 83
0 731 80 404 67 226 51 494 62 206 22 319 65 140 92 245 90 515 48 944 57 974 3 57 23 161 66 657 59 997 69 443 31 340 39 34 82 721 35 431 64 564 56 137 46 594 9 47 27 366 17 136 33 72 18 104 96 948 6 123 19 976 36 718 40 504 55 964 10 330 45 623 41 7 61 845 89 671 97 270 50 16 7 753 93 424 42 878 98 195 81 512 16 218 43 128 24 430 11 654 15 998 37 396 60 299 32 902 91 341 68 816 78 445 44 600 53 888 30 816 58 57 75 28 85 501 14 922 4 34 52 265 29 317 88 428 25 237 34 215 1 867 77 45 47 763 12 533 28 903 84 588 73 556 20 704 13 776 94 585 72 656 86 537 71 329 2 198 70 128 79 42 21 266 5 346 8 516 83 845 95 79 26 394 38 894 63 416 76 13 49 780 99 436 54 752 74 89 87 985
71 603 33 65 24 787 17 566 83 822 75 424 19 583 91 24 96 750 35 574 1 460 70 769 58 460 48 737 21 805 98 235 69 641 82 208 73 918 67 880 64 702 87 298 16 265 11 852 97 584 25 772 53 669 27 16 89 259 28 190 51 840 18 499 65 863 37 184 38 563 93 750 5 304 92 862 12 364 59 413 85 631 94 789 55 833 61 293 63 534 9 25 29 728 46 983 41 409 74 709 47 235 20 327 57 584 78 741 95 193 66 9 76 681 88 179 39 224 44 529 49 522 8 573 32 54 62 573 43 4 3 895 23 688 36 177 77 723 45 595 14 361 0 518 26 185 22 529 7 579 60 545 13 691 40 668 10 28 50 356 30 700 90 579 84 104 6 979 34 541 31 233 68 388 99 5 2 694 80 778 54 371 15 844 79 653 81 586 52 297 4 51 56 829 86 395 72 524 42 547
97 315 61 802 50 579 25 673 80 18 89 847 10 287 98 632 20 38 1 792 77 518 17 239 75 389 69 225 34 38 35 407 82 730 84 721 16 950 29 852 30 739 83 124 53 960 94 717 43 50 90 369 33 75 36 697 3 120 63 31 39 278 54 407 68 837 65 529 19 238 46 538 42 269 64 11 41 496 14 511 74 84 21 887 37 658 40 541 58 418 9 209 4 835 71 936 7 162 76 267 70 571 86 370 27 12 66 629 91 869 6 527 8 546 57 885 47 26 49 371 13 80 18 240 24 239 93 2 85 844 56 978 55 286 11 563 87 981 2 375 60 962 59 994 52 609 95 966 62 907 78 361 72 94 92 615 5 522 32 626 99 290 26 465 79 591 28 883 23 269 48 554 88 750 73 479 45 556 81 956 44 479 38 765 15 361 22 904 96 141 51 615 12 517 31 530 67 862 0 945
23 40 79 481 25 1 40 588 17 240 77 865 0 135 36 334 48 181 4 911 59 567 99 720 95 285 9 856 39 381 51 468 26 27 24 487 90 253 81 416 71 353 73 945 47 281 33 395 16 727 76 710 85 379 6 163 31 556 1 158 86 596 42 353 55 665 66 381 43 810 63 570 60 965 62 189 82 832 29 202 93 355 58 678 70 631 72 495 27 656 15 813 44 10 74 904 53 512 96 262 46 552 61 968 19 456 22 463 12 339 65 914 75 294 28 283 49 693 52 874 14 436 45 376 8 906 18 366 7 292 57 598 54 936 68 480 37 997 38 236 21 219 64 145 20 36 50 896 78 277 41 35 69 782 5 650 56 346 13 714 80 465 67 781 84 34 92 841 2 483 3 100 32 960 89 861 94 706 88 93 30 831 11 440 10 274 91 429 35 845 97 988 98 85 83 320 34 7 87 905
12 868 51 906 78 451 72 637 52 420 28 95 57 693 7 55 1 84 15 700 20 681 75 840 31 931 68 208 56 591 41 615 30 886 70 906 36 925 97 792 46 999 94 248 21 262 0 200 18 49 48 417 35 480 91 111 14 943 4 704 65 443 77 394 23 821 53 309 82 238 33 780 69 759 37 610 76 203 40 304 27 53 39 647 88 387 80 878 89 880 6 66 81 140 24 519 62 222 49 742 34 454 55 311 85 345 98 879 38 813 90 631 44 902 19 64 95 577 71 107 13 848 83 225 43 17 64 542 73 549 58 696 22 742 79 200 66 489 42 850 99 140 86 954 8 158 29 190 10 19 74 654 67 197 17 831 84 972 25 997 47 750 54 212 93 206 63 606 3 316 59 486 11 417 50 384 45 268 61 725 9 170 92 429 26 699 16 959 96 28 5 379 60 519 32 975 87 600 2 79
27 198 68 685 2 619 4 680 76 131 42 679 66 582 5 725 57 903 3 660 35 395 16 189 29 355 55 737 50 715 88 594 46 12 18 922 31 132 26 872 71 847 90 574 67 976 36 519 64 732 78 871 93 401 7 50 72 296 22 973 81 520 86 876 30 442 14 623 47 268 6 31 59 775 48 589 45 536 13 856 17 200 9 908 20 854 56 274 10 905 94 751 11 15 91 733 25 781 24 630 58 276 62 811 96 229 44 486 28 270 83 255 37 839 98 309 82 690 92 922 61 99 19 799 70 105 80 219 1 105 54 962 51 156 77 666 12 638 33 747 97 132 85 418 65 950 89 140 34 335 84 193 15 987 63 690 41 63 39 637 23 211 79 174 52 772 69 196 8 712 0 104 40 970 60 584 38 168 95 563 99 349 21 437 32 413 87 138 43 505 75 568 73 959 49 165 74 726 53 519
81 725 22 463 99 736 35 183 78 963 9 743 29 724 76 525 79 325 23 48 94 831 92 349 72 530 32 375 51 961 48 352 82 604 53 610 77 702 26 638 40 163 52 600 47 157 56 760 83 777 69 400 70 634 8 632 38 64 73 609 43 990 58 895 3 312 86 211 14 414 61 219 96 893 62 161 84 161 28 988 20 277 7 732 49 242 15 769 13 294 30 381 45 982 95 3 98 182 50 550 17 135 36 565 60 996 18 941 37 135 55 54 34 628 4 166 93 225 2 598 31 369 89 684 16 560 57 857 91 210 27 412 74 979 75 938 85 422 68 791 90 216 87 367 5 356 65 737 24 365 54 805 97 172 11 754 64 23 0 768 59 545 88 193 44 73 67 313 10 440 46 856 66 30 39 597 80 489 42 720 12 393 25 725 33 796 1 618 19 401 63 463 21 432 71 766 41 243 6 361
32 756 98 660 9 79 63 93 13 792 7 13 65 405 79 21 35 438 3 333 47 680 83 92 58 954 73 535 6 680 43 247 53 777 56 644 89 62 93 950 29 877 96 930 0 552 5 219 11 942 70 342 52 124 90 662 62 541 91 29 94 665 71 250 40 522 27 140 17 145 85 408 49 165 77 746 69 875 46 790 21 921 37 671 92 478 12 779 75 413 48 476 34 63 78 305 57 692 19 334 97 59 80 496 76 188 64 872 66 968 67 923 86 203 28 44 84 485 33 754 74 278 45 109 14 571 39 339 25 803 42 316 10 675 50 181 88 366 31 606 1 174 20 570 18 825 81 686 41 76 22 16 59 861 99 356 4 580 54 405 15 69 72 129 95 90 36 77 26 889 30 558 68 726 8 130 87 216 51 400 2 945 61 366 44 646 60 490 82 867 55 127 38 109 16 792 24 800 23 855
13 56 24 531 90 921 30 527 73 187 62 349 72 62 40 528 17 950 6 659 81 665 83 678 29 416 25 618 53 5 91 426 11 528 14 239 80 94 64 970 21 263 97 792 67 75 39 487 31 386 12 976 50 574 36 954 26 651 8 875 74 596 46 907 3 974 9 886 88 919 45 272 37 857 85 985 71 544 89 231 79 149 63 429 5 922 10 896 35 274 99 268 49 259 65 930 20 734 19 281 22 827 92 160 54 518 28 365 82 863 42 416 0 21 76 227 51 391 84 352 41 617 15 425 57 267 38 277 87 509 59 275 66 205 44 705 55 881 70 749 4 327 78 536 34 134 58 741 52 389 77 904 18 285 96 499 68 741 94 418 48 935 33 551 86 643 32 441 47 839 1 973 69 385 56 366 95 68 61 446 75 60 23 22 98 51 27 726 60 281 2 64 43 121 7 606 16 342 93 223
0 101 11 470 52 478 76 216 29 436 25 409 13 220 85 8 62 678 27 988 53 841 84 286 88 702 93 380 9 920 48 368 21 55 99 843 64 670 17 389 73 930 58 567 49 535 94 254 12 132 18 207 66 379 44 794 43 964 63 763 45 752 40 20 69 291 89 135 91 889 98 747 90 931 6 867 59 684 61 198 37 706 80 250 47 338 77 993 34 112 8 749 50 167 96 929 81 747 28 52 33 169 10 360 16 604 42 400 7 901 35 646 22 362 24 408 78 476 39 996 41 485 20 990 31 525 57 470 54 29 97 868 86 581 3 972 87 625 32 464 38 41 60 21 14 419 65 698 26 292 95 905 72 616 92 38 79 588 75 792 67 973 15 211 5 126 70 364 23 830 55 767 83 322 74 481 4 440 36 924 2 33 19 365 82 38 46 290 1 626 68 407 51 105 71 666 56 589 30 544
19 511 11 581 79 23 9 64 41 182 25 679 48 940 91 495 8 339 76 595 13 298 44 618 84 803 87 956 65 17 20 413 21 882 77 646 12 857 97 403 85 162 31 711 53 189 88 871 73 891 83 501 55 635 70 101 82 497 27 268 46 245 92 499 10 628 99 276 38 145 50 381 51 872 60 749 78 524 29 850 67 532 62 577 57 422 32 481 33 320 17 356 66 71 71 455 75 279 42 770 30 784 93 1000 89 84 3 69 5 548 95 102 86 73 18 769 98 636 1 171 39 755 24 143 0 209 80 680 49 289 16 754 6 733 2 696 96 163 7 521 68 83 23 340 4 160 45 713 47 229 14 347 34 951 26 527 81 507 40 13 54 415 64 311 72 73 52 436 63 946 35 763 58 378 90 272 37 724 28 948 36 960 15 78 43 545 61 902 74 374 59 468 22 109 94 131 69 773 56 499
78 325 88 687 49 682 97 17 48 234 98 130 83 976 20 370 26 814 58 111 94 618 75 819 21 711 84 233 44 321 25 883 72 176 14 453 9 163 68 439 40 943 24 872 17 173 13 96 7 785 73 773 33 223 63 410 27 961 8 371 74 965 42 748 23 520 30 673 60 687 28 119 54 391 43 959 32 990 29 420 4 192 95 859 39 918 77 23 80 506 46 684 87 243 31 170 93 914 99 798 19 684 38 351 66 366 57 130 85 333 96 790 86 166 11 377 52 528 55 639 82 324 36 990 89 123 0 685 41 138 2 237 22 997 1 872 51 402 50 948 3 665 35 429 53 752 79 876 18 437 76 259 16 700 61 995 91 565 47 652 62 580 45 114 59 280 64 910 71 423 56 846 12 797 81 341 92 204 5 389 70 686 34 655 6 616 65 815 67 705 15 268 37 518 90 519 10 904 69 488
56 96 43 756 7 295 18 87 89 884 54 280 41 906 9 371 28 90 70 132 73 529 19 229 30 794 5 814 21 996 92 838 82 907 65 472 23 576 87 536 31 574 81 750 46 36 22 246 74 801 40 868 50 765 77 772 37 759 80 738 58 332 69 557 72 45 95 61 90 66 3 63 98 951 85 874 97 74 94 405 96 264 33 634 27 804 68 769 36 953 49 749 75 370 59 443 48 760 44 188 12 547 4 379 35 378 71 39 76 694 45 959 14 404 88 943 2 209 53 593 52 227 91 170 17 230 8 337 86 772 42 233 0 46 79 578 83 557 11 463 16 752 25 59 34 433 20 176 61 546 60 324 6 747 99 579 62 1000 66 715 93 994 57 494 78 683 15 786 32 395 67 229 38 496 24 583 29 245 64 374 10 881 51 936 63 893 39 596 47 809 13 160 1 377 84 293 55 881 26 203
7 361 77 250 49 168 37 249 9 418 69 459 50 375 53 867 54 749 93 805 8 450 3 376 65 932 0 986 56 2 78 417 82 917 79 138 55 215 4 65 27 719 66 491 48 835 15 99 60 264 74 379 24 530 99 143 84 33 41 973 32 765 13 301 68 273 98 632 25 742 12 133 31 734 29 824 20 806 40 1000 81 827 75 358 64 874 59 462 6 307 91 915 94 916 58 189 63 868 1 957 42 478 62 330 67 446 51 859 86 321 38 136 19 450 92 835 96 987 45 242 36 136 16 109 85 359 95 710 23 656 44 908 70 183 14 993 87 426 61 841 21 20 2 713 73 442 33 731 83 462 22 266 57 739 47 471 76 111 10 217 5 92 17 775 18 721 71 462 97 391 28 971 90 368 39 978 80 30 52 9 43 82 89 85 88 385 34 793 11 755 30 170 26 322 35 794 46 766 72 353
16 354 13 875 61 829 0 641 80 308 68 143 50 121 35 152 12 702 33 952 22 461 30 312 41 153 95 710 67 845 57 913 63 70 23 245 47 204 7 117 43 488 86 200 81 258 31 627 72 632 2 205 34 141 45 699 8 315 53 615 79 751 42 915 10 704 83 786 48 997 32 668 78 646 84 247 11 983 62 332 6 179 73 76 69 139 19 928 65 487 26 686 17 788 75 134 38 46 40 661 36 25 15 813 99 620 25 957 96 320 54 457 74 786 94 261 56 168 21 671 52 407 98 478 46 758 51 753 28 947 3 82 14 815 39 798 58 557 93 798 9 973 49 569 29 860 71 357 66 813 76 876 1 10 5 98 55 572 20 938 60 220 4 585 64 850 87 262 97 686 44 59 70 855 90 107 77 243 18 773 85 962 92 528 37 274 24 836 82 688 27 935 89 189 91 383 88 553 59 419
75 867 81 472 83 22 34 788 95 21 50 272 63 919 65 441 84 246 93 846 32 257 6 576 14 827 1 220 60 484 37 476 78 649 59 911 55 51 38 716 89 782 15 296 66 645 72 852 46 568 23 788 97 416 5 530 27 866 76 572 69 877 49 672 99 701 17 930 7 758 31 777 13 139 26 721 98 844 28 969 54 39 87 487 47 661 68 845 24 568 94 666 58 915 41 532 80 811 70 388 44 64 90 409 42 936 71 972 12 101 96 774 45 949 22 306 73 810 8 662 85 7 2 559 40 376 10 615 92 448 30 967 25 194 88 811 52 466 21 396 61 17 48 746 9 9 91 216 39 6 53 669 57 870 62 550 74 243 11 585 77 527 0 94 82 779 19 669 86 356 35 219 56 144 33 330 16 493 36 963 43 931 20 31 64 64 18 538 3 589 79 558 51 926 29 451 4 828 67 63
69 461 61 453 43 74 96 750 80 424 29 917 45 16 56 355 65 690 24 558 35 791 68 494 52 617 60 906 10 415 13 725 2 583 93 315 90 80 97 868 95 61 53 226 79 366 1 240 11 80 57 699 66 842 76 128 32 549 46 627 19 810 58 56 62 424 9 608 54 467 75 755 82 520 26 99 5 589 98 572 49 503 83 292 4 357 74 217 73 510 8 443 88 992 77 989 44 237 67 470 55 226 81 449 85 503 7 260 99 823 72 758 38 667 6 836 91 993 92 857 51 552 12 571 20 104 40 795 42 40 27 960 63 855 30 196 14 997 23 318 41 939 3 404 25 370 34 981 86 567 17 974 47 888 78 773 15 122 71 505 48 720 94 313 21 930 39 892 70 368 50 532 59 82 28 405 64 967 18 818 0 527 37 453 31 810 36 69 16 472 89 332 33 713 87 707 84 700 22 493
65 796 73 824 0 237 14 126 18 654 43 462 11 618 5 551 52 204 63 637 10 418 16 340 31 111 38 592 76 540 36 112 61 852 64 742 74 444 13 936 20 821 85 498 53 320 81 49 17 969 77 584 15 120 87 671 3 982 33 987 95 172 41 979 37 215 68 888 93 839 89 767 7 408 34 577 54 657 71 666 99 806 78 311 1 987 59 507 28 980 67 799 40 11 32 627 21 488 92 151 29 776 51 564 30 939 97 822 12 391 79 967 6 559 96 293 47 683 26 463 55 860 66 102 22 268 98 144 25 555 44 575 39 262 82 571 49 468 69 171 45 530 35 345 50 338 91 989 84 729 48 305 9 571 83 18 90 389 4 120 42 190 94 578 8 338 75 756 80 621 24 859 62 577 23 877 2 490 19 42 60 750 27 857 72 302 57 30 70 999 46 34 58 748 86 731 56 493 88 61
32 453 58 312 99 535 17 314 78 180 11 518 23 425 50 11 9 969 21 285 28 812 89 940 59 43 27 748 22 575 36 85 35 302 56 148 53 411 26 278 98 709 49 427 81 268 83 80 69 769 66 856 74 491 54 660 1 567 63 895 85 240 77 10 91 887 25 683 87 957 64 512 33 144 96 763 5 326 88 637 31 802 76 875 80 693 40 769 52 628 93 712 79 33 46 947 61 539 92 839 4 342 44 94 84 756 8 666 37 481 24 769 3 344 57 904 42 282 20 562 12 878 43 232 51 979 62 598 0 279 47 818 75 480 18 799 38 283 34 914 7 540 60 163 30 937 68 754 45 531 67 652 16 603 39 915 2 591 72 90 71 48 41 391 73 289 10 769 48 674 6 734 94 809 70 144 86 408 90 482 15 353 14 336 95 607 19 993 29 939 55 772 13 153 82 664 65 331 97 371
16 7 49 775 2 216 61 824 53 938 81 4 50 379 18 66 55 725 13 983 97 410 47 605 54 183 99 951 10 575 17 172 40 813 59 392 32 552 77 576 20 220 29 578 87 60 12 474 80 260 51 343 7 771 95 913 27 504 85 160 3 948 42 433 30 545 71 996 15 572 5 648 48 530 45 663 19 818 37 342 39 767 52 627 91 728 44 320 62 887 6 229 34 323 31 833 70 504 60 126 14 595 22 486 94 945 82 164 0 30 69 948 46 515 79 69 72 272 68 993 4 856 78 520 63 661 26 691 25 670 90 296 36 974 66 105 96 693 76 941 56 522 93 564 83 35 23 976 57 372 67 233 98 546 92 107 1 530 8 222 33 351 84 108 86 117 41 614 9 755 74 916 21 324 11 571 24 198 65 247 73 788 64 39 43 687 28 626 38 739 58 223 89 688 75 140 88 258 35 757
50 822 35 499 29 175 68 800 23 223 96 668 77 290 10 410 24 548 49 575 89 768 15 126 21 622 18 348 12 827 76 396 79 557 82 726 81 907 93 154 62 443 20 554 87 213 11 744 32 558 41 955 46 321 22 584 38 653 69 478 27 450 73 513 34 538 66 405 85 199 55 639 42 317 6 259 0 94 59 104 44 938 53 395 14 456 7 533 64 193 37 117 56 848 91 363 17 803 47 37 83 28 25 869 40 236 13 473 39 70 8 616 28 164 2 800 97 189 86 106 45 479 98 882 36 340 99 48 52 652 60 903 30 116 9 3 80 955 26 968 51 389 78 926 63 520 65 628 19 992 72 31 5 132 4 960 58 848 57 223 1 442 90 975 88 630 75 392 61 439 92 857 3 708 71 202 31 74 43 603 16 593 67 849 54 988 74 27 33 491 70 415 48 97 94 757 95 867 84 146
77 908 99 463 96 818 39 177 47 9 60 62 45 330 18 720 70 763 35 163 17 919 36 334 67 726 79 886 76 652 92 431 37 902 91 325 21 249 42 635 65 975 51 473 97 162 62 922 8 686 48 405 46 107 0 826 57 180 80 755 83 392 1 694 22 531 59 85 43 545 14 461 34 577 49 789 5 723 13 741 86 386 74 698 4 417 10 314 82 514 90 199 71 953 95 574 98 703 9 73 64 523 87 246 69 269 63 694 26 220 72 807 53 811 30 908 31 937 7 324 89 858 11 957 27 991 56 341 32 702 66 349 52 271 93 525 28 613 19 525 94 318 40 328 54 109 84 16 55 555 23 815 3 362 58 118 20 850 88 42 24 125 44 522 25 102 15 969 12 984 50 413 85 122 38 174 16 773 68 646 33 136 61 634 6 55 81 175 73 491 75 531 41 192 29 132 78 215 2 502
11 705 48 298 96 561 50 247 28 464 22 985 42 768 72 323 71 827 34 744 57 963 67 758 84 812 91 316 18 444 61 453 97 109 2 572 88 826 85 578 80 626 36 388 70 764 49 432 51 389 44 308 32 881 74 546 40 405 1 653 81 285 43 428 10 600 9 471 68 454 99 157 16 839 62 313 25 373 95 400 26 201 45 439 38 735 56 509 30 559 58 865 23 491 52 809 66 519 29 286 33 654 39 943 89 860 15 548 19 946 5 313 8 379 37 730 75 821 86 135 41 496 77 380 53 918 90 402 79 391 12 674 0 514 6 894 78 510 14 118 87 108 55 378 4 95 76 567 13 748 60 893 98 740 35 543 47 726 54 519 3 635 17 542 7 299 69 513 65 73 31 673 27 605 83 778 93 283 94 891 63 619 20 295 82 39 92 734 24 804 64 381 59 913 46 989 21 161 73 446
17 617 76 329 24 507 78 495 74 474 68 14 31 108 10 698 14 718 72 938 5 449 11 148 91 669 3 649 62 245 79 652 88 60 52 344 98 921 66 559 55 761 22 260 71 495 26 180 12 645 73 6 69 941 83 665 92 131 60 774 67 631 61 842 99 501 1 248 41 854 30 168 95 53 46 295 42 452 34 550 80 321 27 69 51 577 18 835 35 600 29 36 64 383 39 821 85 609 23 420 8 66 97 963 47 842 75 313 63 12 65 884 48 614 19 840 89 861 25 313 13 88 16 903 43 863 81 324 44 628 86 934 90 431 32 620 87 741 9 694 4 559 59 878 0 881 6 652 28 297 7 506 70 856 96 57 54 390 49 567 36 259 53 393 77 141 15 859 21 514 57 614 38 39 37 154 84 654 33 225 50 534 2 202 82 789 45 53 58 302 56 146 94 995 93 392 20 548 40 333
60 741 98 470 13 467 69 375 72 330 51 211 55 845 36 570 90 202 84 917 14 830 83 821 53 448 28 852 23 669 39 194 71 740 74 839 47 228 86 291 42 865 82 341 43 166 95 416 62 293 76 780 99 984 52 111 18 247 79 593 1 552 44 560 27 218 22 485 6 418 21 772 67 400 77 184 40 490 33 234 78 146 89 468 16 259 88 381 64 875 97 881 35 422 37 230 8 469 57 648 19 486 15 321 49 499 4 918 20 248 58 334 68 389 30 560 87 241 26 455 73 378 29 998 25 327 91 25 45 696 75 909 7 609 94 233 65 526 66 628 56 507 38 588 32 851 46 602 5 225 59 930 54 184 50 442 2 156 70 824 10 696 85 205 34 747 41 890 93 96 81 459 48 561 63 537 9 648 0 629 96 268 92 350 12 273 80 857 17 318 24 667 11 186 3 59 61 252 31 778
30 27 11 525 88 676 4 717 56 458 9 931 81 507 59 897 97 163 29 829 51 732 65 327 98 353 49 434 10 837 92 720 54 468 37 477 87 844 32 573 99 243 70 967 77 439 55 800 26 249 61 73 18 312 53 771 27 52 2 835 28 543 39 659 19 920 52 142 83 345 45 648 38 482 42 243 6 311 50 260 94 496 5 910 16 145 41 573 46 958 14 274 93 761 86 553 72 691 91 978 12 837 68 485 24 738 7 489 64 772 31 586 96 892 71 423 73 825 36 300 40 195 84 705 47 765 67 896 0 154 21 764 62 959 15 202 89 992 17 821 22 878 78 785 66 499 63 680 35 296 60 599 43 80 85 83 44 211 8 544 3 425 20 366 48 568 90 206 69 864 80 385 57 671 25 823 58 672 13 170 74 246 82 620 23 322 1 465 76 427 34 118 33 813 75 306 79 505 95 391
5 791 9 431 29 935 78 666 68 592 6 23 14 259 92 537 32 342 81 383 42 950 34 545 51 890 8 803 72 601 36 652 93 105 47 362 84 654 85 162 35 319 30 507 50 153 43 957 20 895 31 543 19 885 48 24 7 205 87 349 76 75 18 770 64 564 83 699 13 141 55 733 66 219 44 72 65 592 16 686 25 705 11 188 2 728 74 608 54 338 79 792 91 181 52 146 40 674 95 279 46 748 98 849 69 447 10 800 60 120 61 715 88 211 90 263 21 111 70 578 97 174 12 295 45 993 3 528 89 730 56 743 71 259 49 525 57 96 27 422 67 362 59 587 23 704 17 708 22 411 1 442 53 13 15 894 73 631 99 789 94 887 41 453 82 236 4 935 77 882 80 76 96 503 37 123 58 412 38 117 0 540 63 104 26 812 62 543 75 1000 86 749 33 262 24 669 28 158 39 686
36 963 12 654 27 638 99 43 81 781 59 60 46 300 63 961 18 719 2 683 5 708 83 744 23 43 56 345 30 371 70 833 37 590 41 892 76 472 71 377 11 622 69 996 86 714 0 942 13 635 6 647 40 523 75 892 80 211 35 730 24 466 54 661 58 960 84 651 73 815 19 851 92 44 20 304 25 255 96 203 50 469 26 595 43 911 22 400 9 595 93 453 87 428 44 841 89 957 39 403 74 705 1 289 65 412 52 730 4 107 98 952 10 272 55 627 66 191 97 802 60 902 45 706 68 411 51 220 15 451 79 337 3 49 34 351 72 194 78 348 33 871 88 291 17 737 53 297 38 988 95 465 82 874 28 62 57 325 14 901 31 373 91 622 29 349 47 150 85 707 48 873 61 940 16 803 77 741 64 87 49 374 7 451 8 779 32 881 42 204 94 241 21 584 67 749 62 528 90 51
87 858 10 484 67 657 60 213 57 504 77 449 83 807 66 103 5 813 52 192 81 504 88 431 1 817 69 472 2 481 3 676 15 302 54 862 72 528 86 233 19 303 25 64 78 902 9 578 42 213 31 955 89 482 98 607 12 299 6 578 92 257 34 890 99 105 11 212 73 849 24 429 46 663 48 960 70 956 51 117 22 759 55 991 56 754 90 581 38 333 29 213 82 80 71 705 95 882 40 774 85 485 0 456 91 827 50 338 27 170 80 940 33 136 75 196 14 473 96 178 49 553 35 757 58 750 23 688 61 419 76 31 18 43 94 936 20 984 26 705 28 288 84 192 68 453 30 390 8 407 43 674 4 684 74 946 13 718 65 375 21 354 44 35 79 829 45 699 32 683 37 583 36 831 63 805 16 817 64 528 47 165 93 310 39 564 53 161 41 990 97 307 7 443 17 355 59 115 62 160
48 920 36 560 82 670 96 459 66 42 45 147 85 875 52 771 57 780 14 370 58 303 76 363 33 867 91 154 88 173 94 14 50 389 80 469 53 455 71 648 31 52 40 562 19 778 89 607 70 521 67 594 99 946 29 565 56 542 4 570 6 604 0 723 24 372 27 194 69 275 43 419 81 91 72 905 35 105 46 258 8 872 13 514 93 423 38 192 87 552 73 991 98 57 75 46 11 715 30 168 61 792 65 282 59 132 26 216 95 11 20 930 47 493 3 5 68 424 5 115 17 479 2 618 77 571 12 140 23 414 49 762 83 705 7 964 74 203 54 883 97 135 34 781 42 340 18 421 64 971 16 171 32 414 25 158 41 948 15 301 39 842 90 235 21 110 22 871 63 654 62 564 51 653 1 113 79 778 55 981 44 347 9 608 37 858 84 733 10 548 86 351 92 924 78 125 28 678 60 738
40 935 2 943 32 559 94 270 36 252 87 975 75 662 33 72 31 776 60 498 21 324 18 737 69 799 95 18 76 539 59 746 23 693 96 580 26 20 61 818 12 189 41 71 39 431 54 393 66 445 28 704 90 739 81 528 93 584 43 966 44 766 82 784 17 99 62 327 51 694 55 891 98 636 1 221 22 965 10 10 57 579 89 401 0 75 77 548 7 13 8 546 86 45 79 576 88 805 38 978 11 644 67 272 9 123 42 86 30 473 35 394 78 889 58 815 92 315 45 947 13 904 85 82 6 875 37 714 68 986 47 728 73 711 56 975 15 160 71 762 20 739 25 14 29 883 3 302 52 222 46 572 64 727 48 366 99 263 74 629 53 116 4 723 27 312 70 903 5 486 49 990 97 555 63 110 50 933 91 838 65 74 14 437 24 23 72 755 16 203 34 94 84 112 83 86 80 815 19 166
24 947 0 715 41 748 55 440 73 627 16 500 44 304 26 652 86 771 83 331 15 38 43 684 57 987 9 403 39 189 34 811 69 788 78 140 76 44 37 858 82 658 4 769 84 834 22 649 19 656 48 936 60 977 49 934 89 290 45 301 47 283 93 316 32 859 87 499 97 12 3 19 7 7 68 336 36 151 92 744 99 779 40 148 62 645 67 210 91 841 11 910 46 991 18 129 20 839 54 851 66 85 51 242 96 39 80 908 81 440 31 34 77 353 79 978 75 153 64 943 29 924 12 681 72 764 50 830 2 76 33 422 23 623 21 220 58 773 95 975 35 957 5 157 53 941 6 893 61 64 38 554 13 440 94 344 1 946 74 275 30 85 27 96 65 84 25 49 42 829 17 979 88 911 14 870 59 180 28 784 52 776 98 996 63 521 90 62 70 177 56 871 85 216 8 49 71 90 10 831
3 470 58 379 13 39 35 229 17 84 59 459 15 179 22 738 9 788 71 573 61 50 10 751 29 24 94 358 52 260 31 676 50 235 80 761 55 253 46 224 48 967 97 371 39 529 18 362 77 189 37 608 1 77 16 258 6 228 82 472 21 512 43 151 38 912 54 121 88 969 85 982 51 227 36 130 57 490 93 388 68 626 90 257 32 34 14 64 81 22 64 361 45 361 27 551 75 795 20 540 66 484 26 325 76 789 73 329 12 896 11 445 83 350 98 282 67 859 4 229 28 572 70 957 60 342 44 113 47 367 19 325 0 958 87 315 2 944 56 404 65 290 49 572 69 813 42 991 91 295 41 658 78 858 40 326 23 167 62 157 89 41 63 822 79 73 53 463 24 138 92 813 33 625 5 336 72 77 74 594 86 40 25 587 30 4 84 262 99 678 34 9 96 190 8 979 95 332 7 824
93 182 17 527 79 350 30 943 86 442 12 157 97 293 59 569 28 663 62 800 10 499 5 171 83 154 88 341 14 608 46 412 91 562 50 180 58 801 68 832 98 257 37 530 18 880 26 73 43 712 80 207 23 854 25 258 90 130 65 903 27 373 87 873 53 729 73 263 82 595 41 17 45 189 31 885 38 784 57 433 0 363 60 76 8 312 49 605 84 18 94 155 13 628 15 22 71 520 32 129 4 51 89 201 56 179 42 600 70 622 24 769 19 756 76 619 74 442 96 209 67 310 52 324 69 374 78 818 40 661 99 207 77 707 63 766 72 153 64 492 85 651 29 279 36 921 44 533 81 59 39 190 20 404 35 333 66 346 6 227 33 66 47 225 11 532 55 582 3 138 22 62 7 432 1 25 61 509 51 598 9 12 95 146 54 703 2 1000 75 467 34 656 21 318 92 571 48 484 16 993
19 586 5 567 62 276 99 205 48 21 7 864 89 910 86 643 24 316 58 607 12 935 87 334 79 443 35 815 43 46 73 380 47 223 97 785 54 240 33 411 71 101 56 37 38 914 3 624 67 168 60 518 63 135 65 413 15 671 68 983 14 938 10 726 20 645 39 280 59 501 53 961 78 442 81 112 32 175 98 816 44 407 4 437 88 644 84 372 64 399 2 103 34 535 94 527 85 473 69 717 83 403 26 605 75 57 30 627 17 743 37 424 23 982 61 385 82 31 0 855 29 166 41 817 45 919 27 747 80 438 72 4 96 843 66 646 22 814 13 225 51 817 74 800 57 849 25 755 91 88 9 375 49 290 28 958 70 994 50 906 6 754 16 798 40 509 46 306 52 102 90 956 1 647 77 14 21 44 92 726 36 7 95 153 42 950 11 642 8 145 93 74 18 968 31 447 76 1 55 776
98 172 32 496 95 705 70 312 12 853 4 173 25 222 64 724 68 24 33 647 56 876 97 594 39 814 38 784 80 49 41 262 52 150 17 741 65 215 15 37 79 759 14 858 47 507 26 407 42 283 78 344 29 75 72 944 59 688 35 501 9 149 40 771 67 192 84 456 66 890 73 747 61 312 16 463 77 913 44 128 2 909 88 663 7 567 45 794 99 666 8 159 23 484 27 446 62 662 93 778 31 898 89 722 86 59 46 191 50 935 51 782 58 985 1 526 92 857 74 448 10 817 36 145 11 577 63 988 94 526 82 997 18 40 54 631 6 901 3 908 53 734 21 542 37 989 87 233 34 241 24 464 85 833 19 719 48 931 71 444 81 291 57 341 22 612 0 496 60 339 13 962 20 102 76 488 83 413 28 169 90 776 69 607 55 624 30 233 91 530 96 285 49 754 5 316 75 663 43 29
81 121 48 762 49 929 3 906 76 876 31 217 65 302 70 222 35 824 28 75 80 591 61 430 32 831 41 420 85 690 38 637 60 243 50 567 46 989 87 147 52 65 63 580 30 451 77 161 82 712 62 920 64 340 44 956 0 312 29 192 43 836 10 12 24 871 59 555 11 845 69 1000 92 238 40 340 13 328 75 840 54 283 6 945 98 55 5 511 93 288 78 859 51 950 55 418 21 8 83 146 12 360 66 289 19 186 58 708 27 558 74 737 57 270 47 513 95 394 56 204 94 924 4 38 22 74 67 886 89 724 45 181 2 119 53 580 34 672 90 805 36 85 86 187 73 365 68 3 20 685 42 251 91 16 88 813 15 310 18 302 97 414 25 182 33 99 39 832 17 532 23 523 14 302 1 388 99 85 8 193 71 113 9 913 79 842 26 337 16 597 72 496 84 899 96 994 7 452 37 467
81 412 78 545 24 376 94 931 6 923 48 935 11 287 29 278 0 741 46 286 32 30 9 323 84 128 75 1 44 50 67 43 43 539 17 880 58 573 27 670 5 874 80 389 3 646 85 559 83 518 96 262 82 553 53 694 36 9 23 743 1 782 28 79 40 471 64 259 20 798 13 164 74 432 60 583 35 511 30 172 45 466 68 515 56 496 93 110 95 771 79 742 47 280 70 238 90 955 89 957 97 513 33 867 87 448 7 967 50 442 34 946 18 676 77 104 98 875 73 587 8 969 38 648 52 633 26 222 51 277 54 791 49 617 37 785 14 840 66 592 62 73 76 105 86 274 57 431 15 482 55 458 31 74 42 656 12 202 99 918 4 929 59 902 71 590 25 870 88 236 72 788 21 92 16 663 39 1000 22 107 2 742 10 723 41 32 92 233 65 875 91 499 19 202 69 426 63 271 61 583
67 769 27 78 54 883 90 98 32 659 39 143 59 751 26 940 35 650 98 109 73 652 3 629 81 207 25 119 68 246 6 907 5 658 56 424 96 974 89 137 85 446 2 116 83 438 16 52 23 986 86 30 93 814 28 850 97 299 69 151 22 100 31 57 14 316 42 213 12 271 94 618 18 328 4 974 74 788 48 312 55 262 36 487 15 937 8 217 58 682 75 861 11 663 66 872 95 725 80 943 40 694 79 931 21 59 84 398 9 704 63 408 13 714 17 315 37 823 72 663 51 458 7 211 10 458 91 364 87 168 64 841 88 378 92 629 33 20 44 168 1 468 49 714 45 947 38 299 20 199 61 501 50 511 60 468 99 732 62 87 29 793 46 453 57 758 76 771 77 649 78 214 41 591 53 356 71 628 34 843 52 722 24 543 70 652 0 793 47 255 19 468 30 78 65 526 43 400 82 207
18 29 35 82 65 555 22 261 8 508 74 277 10 328 49 157 89 632 5 94 62 258 6 492 70 371 12 358 51 906 19 325 98 149 95 447 60 55 59 867 92 925 40 972 28 154 61 116 57 374 39 62 93 918 87 765 63 941 27 167 17 637 47 140 13 22 58 463 68 605 25 22 20 990 73 921 81 553 82 749 9 994 94 202 76 612 45 917 2 7 14 485 26 688 88 307 96 475 31 221 37 813 83 282 52 601 48 296 69 429 11 908 56 970 77 804 78 843 84 42 34 766 30 994 55 700 0 96 16 107 91 812 75 414 66 312 53 876 99 515 4 286 21 833 71 642 7 881 42 854 90 651 41 64 64 816 85 754 23 642 54 544 79 805 43 467 86 701 24 827 38 749 36 589 29 970 15 422 72 538 46 163 97 544 67 896 44 641 1 875 32 128 3 71 33 868 50 747 80 448
88 435 69 47 28 930 75 157 63 210 21 833 64 884 74 469 96 931 22 137 12 685 59 703 5 726 83 626 35 663 40 247 2 664 16 789 90 599 76 858 31 124 65 929 70 105 38 146 0 181 39 682 57 396 54 502 50 288 80 139 84 663 36 226 62 270 89 729 55 11 85 230 4 176 27 997 98 891 95 701 23 467 49 357 44 237 77 493 19 643 43 985 67 213 94 342 26 75 91 773 99 279 78 904 6 706 48 624 25 265 72 341 58 633 42 519 34 715 10 760 8 257 92 374 1 903 52 321 60 426 41 236 45 443 81 95 51 918 61 722 86 421 53 168 97 293 9 873 37 726 93 320 87 337 47 229 68 839 32 747 29 761 33 49 73 184 18 832 15 794 46 976 71 472 14 445 13 217 82 917 66 94 20 985 24 630 79 480 56 742 7 842 30 699 11 846 17 999 3 604
56 186 26 939 34 385 57 834 30 444 42 223 77 284 24 412 39 605 62 274 98 195 27 725 65 869 52 117 61 183 48 487 2 338 64 63 11 25 38 853 71 641 14 488 68 879 67 637 36 947 99 166 10 736 97 321 89 556 22 881 78 506 25 177 20 375 73 229 85 688 88 590 55 149 51 876 21 378 8 669 12 652 13 941 3 252 63 790 53 412 82 645 86 552 31 568 40 245 7 80 72 952 35 522 54 236 92 388 44 467 69 25 95 852 93 307 1 753 45 857 16 801 6 467 59 74 79 426 9 912 29 595 94 568 90 473 19 395 28 60 43 93 96 655 60 488 23 281 37 318 5 818 66 209 91 589 18 543 4 166 0 558 80 664 74 809 47 496 76 766 70 693 17 486 58 279 87 5 46 515 49 541 33 591 32 903 83 998 75 977 84 491 81 995 41 722 50 76 15 135
74 83 38 131 65 9 86 487 55 775 80 667 89 318 67 871 60 185 6 889 2 824 40 847 13 843 0 826 68 553 39 11 75 284 26 447 58 420 36 549 50 842 32 139 43 65 15 87 18 530 29 695 62 108 77 537 47 595 71 292 22 624 81 211 34 912 17 877 97 449 12 848 14 348 20 982 10 47 33 7 87 303 1 28 93 262 63 710 73 583 69 995 8 491 37 702 78 898 4 150 54 217 49 414 94 679 52 462 70 952 3 932 79 821 48 746 44 439 92 439 19 115 24 200 46 209 66 242 82 559 42 117 25 611 30 13 5 778 53 223 28 805 91 582 57 800 88 876 45 7 85 984 16 421 21 150 61 955 35 981 99 475 72 157 11 760 9 445 23 649 95 337 31 303 96 123 7 501 84 179 64 990 27 560 56 505 41 55 90 745 51 135 76 587 83 481 59 297 98 892
59 847 72 736 6 597 38 258 57 648 44 275 3 316 48 615 66 899 96 159 75 165 45 110 90 852 95 58 78 846 17 825 0 586 26 127 47 144 80 440 70 797 5 806 83 164 88 314 73 184 74 239 62 455 1 295 43 241 9 531 20 128 98 537 10 118 58 688 2 298 65 413 67 777 94 31 25 156 51 913 60 380 29 875 8 110 37 955 76 792 85 536 54 727 92 451 32 679 24 213 7 417 50 14 89 610 55 175 99 462 61 641 53 724 87 68 4 748 22 126 31 141 86 369 28 171 79 502 84 242 30 808 23 912 19 923 16 370 68 234 81 314 49 776 82 236 34 133 12 913 77 40 33 580 41 394 27 286 69 224 21 364 56 917 18 254 14 410 13 711 64 370 40 872 71 791 11 641 97 681 91 590 63 960 35 930 39 693 15 992 93 848 36 369 52 614 42 275 46 234
78 773 54 745 6 801 89 34 34 759 43 737 39 922 10 819 98 939 73 125 26 897 42 597 18 165 71 702 29 969 64 504 77 153 30 170 85 214 59 977 9 995 53 106 21 656 22 64 7 108 5 172 36 361 37 932 60 518 15 614 58 200 90 435 87 375 57 960 50 374 99 18 3 441 35 660 38 638 19 750 28 826 31 285 67 426 40 924 24 951 56 369 23 872 46 915 62 931 96 581 55 163 1 324 0 637 11 396 25 542 70 315 45 1000 79 386 88 443 32 21 52 173 66 739 27 290 8 165 12 347 20 915 84 925 91 189 86 574 76 562 14 896 94 549 82 380 17 358 93 886 41 867 72 428 47 949 44 318 81 424 97 562 74 901 68 708 49 387 83 789 63 234 69 492 80 4 13 498 65 428 92 106 4 983 16 785 33 9 95 269 61 634 2 213 75 14 48 162 51 349
84 922 83 358 7 60 71 541 13 622 97 540 17 161 1 589 80 1 28 475 20 287 99 531 8 745 64 464 75 509 92 106 52 150 70 264 19 343 69 960 61 813 79 611 25 538 5 574 89 792 26 69 30 981 55 295 39 826 73 109 93 400 98 23 36 713 63 52 33 470 2 122 46 660 16 955 81 374 43 823 6 571 9 857 21 320 82 167 51 405 22 968 48 578 41 661 58 284 66 3 18 986 38 507 27 190 65 958 45 286 67 910 87 301 96 362 56 535 15 232 77 462 50 668 40 292 85 608 31 351 47 136 42 27 76 144 34 416 49 791 23 114 53 323 60 988 86 50 68 396 54 385 88 818 14 538 12 511 32 944 74 59 10 6 11 234 59 680 35 32 37 784 0 827 44 131 95 884 29 829 78 430 24 72 94 140 4 406 90 962 3 739 62 96 91 87 57 902 72 2
59 153 73 164 52 633 65 486 97 922 5 795 48 399 71 660 87 3 57 674 60 743 40 711 46 840 50 326 80 481 83 636 98 880 25 357 41 93 93 954 12 393 85 128 86 647 82 668 30 305 32 729 7 542 31 844 79 224 76 837 78 683 72 941 49 281 19 253 20 975 23 301 63 855 33 831 18 470 47 765 68 964 70 516 3 711 99 39 53 845 81 630 61 789 36 371 88 561 26 312 54 712 45 470 90 232 42 610 58 180 34 495 55 672 44 911 77 764 64 39 37 747 2 341 16 183 22 117 29 733 17 280 91 784 43 35 67 553 74 971 75 179 39 904 8 194 6 412 84 627 94 995 9 207 11 203 28 929 66 169 27 600 10 895 95 544 38 75 56 597 21 637 1 963 14 751 62 198 96 277 35 79 69 840 4 149 24 123 51 901 0 525 89 328 15 287 92 855 13 36
71 826 21 186 93 300 34 881 6 673 30 798 98 623 70 151 97 546 8 552 33 906 56 529 77 280 81 84 53 592 44 997 1 988 45 253 58 991 20 925 4 862 73 120 51 468 82 644 39 722 69 211 25 929 64 690 84 934 89 64 78 850 72 620 13 544 22 368 62 565 52 67 59 780 91 734 80 47 2 831 61 890 88 713 43 923 18 63 11 782 32 532 15 85 85 304 94 761 95 486 9 597 29 96 74 221 42 314 24 199 26 373 7 230 55 346 57 327 14 159 83 740 5 389 54 154 60 479 37 349 68 810 67 440 10 755 50 703 46 991 16 478 28 87 19 523 27 107 40 400 12 761 36 861 87 108 17 579 48 920 63 232 3 61 35 872 23 914 0 479 65 88 99 740 41 65 79 174 92 452 66 588 86 930 75 150 38 843 31 22 47 826 49 327 90 891 96 955 76 660
20 520 35 855 97 9 7 763 38 418 96 977 32 157 66 497 26 66 8 302 82 469 0 954 59 357 94 566 2 124 1 72 23 567 78 318 64 326 21 803 45 716 81 508 98 699 55 804 77 311 17 222 90 337 71 111 69 377 10 80 13 409 6 515 16 896 83 528 68 724 54 48 18 945 92 199 56 871 40 987 76 385 93 471 73 937 70 848 86 501 85 563 19 5 25 485 12 505 95 736 30 755 53 999 65 285 27 686 4 392 41 740 42 564 99 938 33 358 39 316 14 478 47 124 37 855 22 404 91 342 57 903 67 19 80 944 62 581 58 266 51 641 11 157 60 781 36 899 49 593 89 496 5 410 34 627 29 152 75 878 52 770 88 73 44 925 84 561 24 430 50 999 79 952 28 996 15 1000 3 435 31 618 48 924 74 76 61 923 87 928 72 299 46 75 9 769 43 545 63 993
79 131 60 342 97 71 71 481 8 218 85 269 59 322 74 653 73 705 76 607 99 15 14 679 42 534 45 247 50 864 5 278 30 217 36 858 98 206 40 937 29 872 82 53 44 865 58 171 53 886 49 58 20 152 92 523 61 222 86 248 23 107 51 670 22 293 80 789 83 981 6 507 93 869 62 723 13 600 3 947 55 982 69 421 46 97 90 316 63 672 75 405 77 730 28 272 37 483 10 443 95 710 17 806 38 647 89 627 64 327 57 981 0 343 66 940 35 539 67 824 91 848 81 385 32 589 31 163 65 104 47 774 88 1000 25 649 72 162 33 336 43 934 94 375 54 486 52 184 1 15 84 472 56 828 87 438 96 285 70 29 39 273 12 223 7 540 19 321 9 506 26 819 34 615 18 358 15 365 48 973 27 309 68 488 16 568 41 680 2 667 24 292 11 833 4 682 78 475 21 853
94 956 1 111 85 730 40 275 24 283 73 453 14 39 63 335 17 119 65 824 92 839 89 952 82 125 93 857 16 333 81 251 23 652 57 119 76 358 28 579 66 339 46 802 60 315 20 829 37 336 52 992 95 665 88 510 38 818 39 327 3 42 44 491 2 912 54 638 34 46 43 317 45 122 8 168 33 396 0 87 74 133 96 981 13 937 87 565 29 557 98 678 97 876 64 587 25 658 31 717 47 64 68 895 84 301 72 287 15 824 86 844 71 516 61 399 42 194 19 284 26 641 56 913 21 514 12 424 99 449 83 903 27 711 51 551 77 328 35 995 11 562 62 338 32 809 55 90 30 650 10 120 50 443 49 369 41 469 48 259 22 568 18 263 69 713 90 277 79 823 36 847 5 417 7 352 4 681 75 712 91 587 58 209 9 528 59 426 70 238 80 208 53 324 67 535 78 272 6 479
7 895 46 140 9 702 11 741 15 376 78 3 84 309 99 901 79 133 56 167 47 669 8 816 65 89 69 442 18 989 6 83 31 493 76 662 14 537 38 422 61 195 94 486 23 704 95 267 53 741 37 153 81 906 62 383 12 20 2 387 75 487 72 184 44 813 27 551 52 194 1 491 58 517 90 740 22 541 20 713 10 277 45 555 39 686 26 717 87 601 70 738 86 479 83 589 28 163 66 57 77 508 88 402 60 69 4 567 89 701 35 453 19 843 96 71 54 2 98 240 21 646 24 357 97 518 48 775 57 228 43 70 41 541 64 889 3 597 32 193 16 119 17 879 73 337 68 593 91 270 13 95 63 85 42 300 93 980 82 965 59 973 33 683 50 910 34 935 29 603 92 709 30 5 49 555 74 597 5 802 0 643 55 616 51 941 71 450 25 914 67 654 80 658 36 512 85 720 40 259
32 355 10 414 74 687 48 74 65 748 49 982 60 441 62 914 34 33 77 817 82 544 57 184 37 903 59 776 92 899 13 122 0 354 1 982 71 309 99 842 68 921 75 958 21 760 39 995 47 662 25 477 98 887 85 339 20 225 95 318 69 337 84 276 30 716 64 759 83 305 36 968 52 873 72 405 55 281 9 705 63 928 87 744 15 207 56 27 89 565 86 85 81 520 79 127 44 590 12 764 93 881 97 412 80 530 50 685 90 861 76 564 16 740 28 644 46 481 22 512 41 55 70 742 2 35 43 545 42 179 18 559 11 744 35 396 3 454 33 370 94 884 78 705 4 247 5 412 38 348 17 353 24 891 91 109 29 88 40 873 67 610 66 948 88 317 31 759 23 107 6 806 8 951 54 8 26 804 96 74 7 395 45 867 27 934 51 20 14 474 19 526 53 453 58 412 73 617 61 995
79 6 17 274 3 293 9 510 99 433 47 657 32 29 96 718 51 933 85 309 7 568 92 189 0 611 4 666 60 189 69 470 52 930 36 658 66 81 59 10 39 657 50 219 11 530 12 647 23 188 93 3 45 98 70 342 16 430 37 640 20 368 53 127 13 365 77 608 22 417 26 187 24 562 25 346 68 420 65 494 89 967 56 920 57 778 62 983 73 524 71 50 49 724 33 421 31 194 72 135 44 487 90 255 64 768 98 674 15 706 88 160 75 468 80 439 14 56 1 662 76 809 58 913 95 969 43 638 48 366 18 153 2 11 19 909 87 648 74 653 10 342 55 93 21 782 8 554 54 836 94 682 84 881 27 464 41 623 38 648 78 207 40 73 67 933 34 971 28 125 42 652 29 695 61 755 6 753 35 821 83 207 82 810 63 306 46 961 30 607 86 642 97 191 91 792 5 911 81 984
52 204 91 228 67 414 59 287 7 84 11 352 26 890 6 243 54 824 75 47 74 610 45 243 76 581 42 475 21 176 95 730 56 395 69 734 25 372 44 522 33 977 18 416 48 692 60 413 32 862 24 821 61 672 92 921 68 379 40 890 16 817 97 111 36 109 19 884 2 314 81 801 43 502 70 158 41 270 66 774 50 963 64 749 96 585 46 507 5 583 13 857 82 987 20 551 71 454 1 514 58 647 38 835 34 799 12 628 39 825 65 636 77 81 14 753 28 598 98 534 72 918 80 122 23 790 53 95 79 604 49 65 57 420 9 774 51 648 29 302 31 702 10 486 37 206 89 836 17 751 55 10 35 715 0 16 15 706 88 687 87 867 83 477 78 42 8 240 85 359 99 838 86 668 4 722 62 430 93 865 47 254 63 782 90 596 27 460 73 129 94 612 30 64 22 232 3 201 84 554
2 311 90 174 29 221 11 96 73 86 79 250 71 826 30 454 53 812 10 211 27 242 98 173 35 438 59 875 21 761 81 79 67 181 33 865 84 569 47 645 32 210 70 121 28 835 13 347 1 537 24 949 95 78 85 657 8 139 44 739 49 468 48 585 14 525 19 874 12 151 78 719 4 230 57 913 54 612 7 362 39 782 61 590 34 653 99 934 94 714 41 776 80 522 17 108 68 756 77 674 88 618 74 119 65 40 63 517 83 707 72 898 42 889 89 296 31 729 26 587 86 665 69 518 15 19 3 639 40 127 66 525 5 497 46 105 82 859 97 166 87 729 50 402 37 93 75 862 6 834 62 910 93 212 25 232 51 343 60 545 18 226 43 292 55 733 0 444 9 60 58 8 22 288 45 688 76 752 23 314 56 711 64 726 91 367 92 607 20 312 16 960 52 18 38 859 96 334 36 415
70 368 90 990 48 7 41 843 31 965 39 910 73 530 78 16 56 887 75 983 33 870 57 723 7 34 63 620 51 517 62 401 65 708 93 240 55 703 24 32 42 314 96 694 54 355 15 197 19 609 92 585 34 368 71 161 9 776 5 809 95 730 74 704 84 178 97 587 11 840 6 503 88 370 26 475 17 651 79 426 98 384 89 560 83 409 38 271 36 552 12 213 23 638 82 42 52 849 25 264 86 660 94 254 37 3 60 464 53 297 99 101 35 538 32 752 8 167 87 860 2 527 49 482 18 90 58 470 3 781 40 690 45 162 0 563 77 849 72 960 13 671 21 973 28 882 22 929 85 276 76 543 64 456 4 899 16 173 30 595 44 90 47 243 91 554 81 270 50 479 80 133 10 502 29 561 46 94 67 623 43 97 27 487 68 97 20 627 1 304 66 134 59 700 69 702 61 375 14 444
3 724 22 898 10 917 37 536 89 314 19 652 71 437 23 777 53 718 69 667 84 981 61 375 63 248 93 78 57 455 39 60 85 178 59 864 45 661 47 935 68 298 56 756 96 369 97 933 94 708 65 646 46 922 51 76 82 244 5 157 54 195 52 725 44 728 60 764 2 110 72 941 55 939 13 823 91 278 20 656 36 630 70 440 79 50 6 347 30 842 98 142 1 549 29 949 14 585 66 398 9 130 21 480 43 754 90 889 12 540 75 554 31 618 24 106 0 252 15 883 81 576 32 290 95 812 26 898 78 489 41 986 18 280 16 736 27 178 88 996 74 36 42 601 80 516 99 127 49 464 34 450 62 498 8 989 77 881 76 531 28 870 58 242 4 833 33 491 40 785 11 179 50 830 38 674 73 769 17 265 83 760 35 96 48 636 92 57 67 708 25 103 86 371 7 305 87 286 64 903
96 859 62 648 28 523 73 358 31 476 16 202 29 284 18 465 13 780 77 944 20 550 57 780 81 262 43 368 23 407 61 586 14 84 55 694 38 659 39 546 90 140 74 567 59 596 49 934 93 861 37 213 82 992 34 993 76 179 7 324 5 220 71 476 21 720 65 343 66 519 33 20 89 339 54 864 75 865 41 756 17 781 36 787 25 794 44 19 48 669 15 717 98 311 64 170 52 102 50 998 53 575 6 460 94 694 9 920 27 755 67 170 51 511 72 707 32 444 78 98 97 507 8 767 95 503 19 651 69 448 92 13 58 99 42 400 99 883 3 123 85 683 91 495 2 880 30 538 0 695 45 780 88 144 86 21 79 125 87 295 47 491 70 999 84 861 4 318 24 637 10 761 40 426 22 152 68 613 83 672 46 476 11 992 26 16 63 631 80 18 1 562 12 85 56 302 60 276 35 125
85 809 74 119 99 895 11 117 27 922 70 936 68 962 33 363 86 489 41 378 69 926 49 92 56 289 12 477 62 426 79 531 28 12 6 22 45 868 22 563 17 292 5 374 4 347 89 694 35 759 65 632 24 945 50 123 57 979 40 78 15 238 73 95 32 201 60 672 71 808 16 963 72 911 34 203 90 927 26 685 67 821 92 746 58 380 82 670 93 609 47 692 8 610 87 607 46 670 95 65 25 877 42 873 3 175 80 826 75 110 96 536 84 498 59 900 30 928 39 314 63 447 10 545 55 645 97 954 64 216 91 699 88 386 83 332 18 178 77 718 54 538 48 884 13 977 38 937 21 334 19 704 53 626 98 968 9 257 31 958 76 657 29 49 51 137 20 739 1 75 2 56 14 345 66 738 7 662 61 34 36 532 23 125 52 869 43 690 78 357 81 682 44 80 37 628 94 610 0 597
41 200 82 868 20 110 0 758 69 295 74 178 64 757 81 15 5 462 29 540 51 722 22 685 11 352 42 895 47 508 86 296 44 212 79 628 16 680 15 144 37 288 98 35 31 736 72 686 73 376 19 519 38 457 96 500 17 614 18 918 40 682 9 914 24 812 32 818 89 256 14 118 83 477 56 481 52 599 25 135 60 17 67 254 97 610 91 342 90 47 10 825 63 739 95 90 77 4 55 474 12 399 59 318 8 778 39 797 99 945 78 553 1 733 85 378 76 582 66 370 33 487 57 397 4 280 53 694 30 202 3 797 36 444 28 864 50 461 84 275 93 535 58 155 26 304 7 352 45 797 61 927 65 42 6 371 27 873 88 606 75 354 34 974 70 593 21 41 87 714 46 108 54 697 23 52 48 287 35 777 49 24 94 562 71 141 43 69 2 704 68 438 62 64 80 951 13 30 92 632
61 917 13 195 80 969 99 272 15 230 19 935 32 423 11 307 82 581 72 592 30 843 65 335 57 840 94 219 91 643 25 220 0 826 21 914 6 6 70 648 76 171 16 718 75 491 17 415 29 717 77 371 84 68 47 158 56 631 1 429 68 457 66 266 26 919 96 381 2 49 69 202 44 672 88 104 23 44 85 702 3 844 49 668 34 828 95 594 38 466 9 247 45 945 27 75 62 432 53 878 20 211 41 748 39 924 10 862 87 514 14 333 52 348 12 843 48 754 42 273 40 902 81 971 50 859 89 347 63 129 54 46 28 228 67 701 4 106 37 949 36 119 33 76 24 891 98 99 46 80 58 427 64 917 31 564 51 615 73 586 78 271 35 641 90 293 7 922 60 479 43 37 5 587 93 688 86 428 55 80 8 245 22 44 92 662 79 133 59 486 74 470 71 805 83 137 97 373 18 12
64 287 54 219 77 533 48 169 39 958 83 338 90 51 71 253 3 117 55 704 95 792 18 717 67 98 24 169 19 54 44 391 78 695 79 871 88 760 2 133 28 227 20 270 14 761 53 939 85 406 82 615 22 119 34 710 25 81 66 331 76 592 52 251 87 619 81 14 93 506 92 146 70 57 13 213 97 633 33 365 29 837 50 605 4 273 94 680 31 391 51 970 72 876 75 407 1 961 46 424 16 917 5 990 8 339 17 954 84 803 62 721 68 183 43 925 42 249 21 193 57 664 7 7 12 202 60 128 27 332 89 985 32 610 38 585 74 816 26 951 49 703 58 815 10 666 36 544 40 686 69 568 41 265 6 918 98 875 9 237 30 920 0 460 73 864 35 1 37 426 99 719 23 22 56 771 80 752 11 146 86 186 63 954 65 910 91 426 15 702 45 709 96 155 59 738 47 752 61 276
57 791 86 532 94 184 2 38 92 543 38 21 3 51 37 192 62 339 53 140 35 277 7 646 68 929 5 903 76 787 69 737 98 443 36 65 58 654 42 645 65 419 32 396 31 396 54 94 48 454 73 719 0 656 90 62 16 886 4 196 50 154 24 574 40 610 66 289 51 417 9 983 45 616 75 712 29 828 49 123 81 115 47 373 13 432 64 621 89 103 30 876 71 132 70 722 11 505 8 613 59 800 34 106 6 476 80 973 22 900 56 39 61 382 12 322 39 525 10 945 95 561 28 594 85 50 78 43 83 181 21 409 74 172 1 214 44 947 19 213 25 52 46 463 99 924 87 639 55 511 15 416 67 967 43 153 79 196 20 96 77 658 96 70 33 687 82 343 91 520 97 259 52 70 17 747 41 305 84 912 18 399 63 712 72 975 27 442 26 572 14 719 93 492 88 704 23 663 60 390
57 473 37 608 10 16 9 48 83 650 38 966 22 86 84 960 72 653 55 552 53 850 43 295 89 513 16 601 86 303 90 712 69 523 56 712 78 421 51 492 8 459 62 796 34 637 80 744 54 893 42 30 93 766 7 711 17 883 0 99 58 566 6 444 64 129 5 181 73 220 87 272 32 305 11 893 91 330 48 356 15 276 49 30 85 673 96 852 36 385 79 9 30 548 24 664 40 496 94 97 71 166 88 416 76 584 4 162 59 912 97 868 28 822 68 339 77 242 82 957 19 39 61 493 95 91 25 947 23 916 21 247 65 332 27 524 41 428 45 40 67 214 46 846 39 864 31 552 99 44 70 265 18 176 63 451 60 811 14 204 98 91 20 330 50 53 13 122 44 763 75 359 35 597 81 113 29 127 66 846 33 694 12 199 92 858 52 715 47 244 2 585 74 433 1 780 3 67 26 585
50 953 57 620 87 446 20 403 5 703 32 352 27 536 25 420 52 985 79 185 44 175 16 232 38 89 18 87 7 374 85 751 31 290 62 103 22 729 12 754 10 835 92 833 98 324 40 232 90 217 97 832 86 956 45 296 19 946 99 502 61 319 51 762 73 43 36 196 60 703 96 686 24 634 35 691 15 433 42 536 28 360 88 394 80 772 9 303 72 102 75 740 70 797 11 977 58 192 65 125 66 295 0 637 26 303 2 257 1 264 33 484 23 385 76 737 94 703 68 636 81 195 34 835 83 18 29 811 77 414 71 276 84 540 49 244 46 615 47 237 8 962 30 777 91 745 21 791 55 751 17 982 48 237 14 517 43 773 39 373 37 545 78 213 82 300 93 660 41 927 4 706 59 24 74 175 95 732 89 329 3 226 54 162 6 121 64 197 53 433 63 352 13 38 69 841 67 361 56 569
94 210 86 810 9 9 8 523 52 968 3 847 92 162 39 72 40 627 32 765 75 532 19 400 55 393 38 115 18 963 35 907 31 302 62 559 2 974 44 797 49 808 59 844 77 208 61 678 89 663 88 217 90 663 73 141 1 439 12 774 28 10 95 689 15 406 0 125 14 72 34 59 20 648 78 203 76 819 84 331 63 251 70 498 83 180 67 813 29 100 7 116 99 344 57 759 91 376 71 358 98 943 37 587 43 759 82 671 24 357 80 396 36 122 16 707 69 754 25 358 64 149 11 120 93 828 85 375 27 376 74 772 17 524 81 683 47 575 46 873 51 294 50 649 54 530 56 559 22 393 96 296 72 607 79 956 13 991 33 756 53 458 5 18 60 479 42 443 66 246 68 309 87 318 4 479 97 254 58 431 6 524 65 456 45 333 21 634 48 162 10 535 26 779 23 890 41 761 30 17
87 1000 93 244 38 253 36 534 84 379 64 199 44 977 86 509 10 468 61 662 63 181 35 222 72 328 27 494 45 810 88 179 29 874 37 410 77 109 82 444 42 38 96 641 90 202 94 206 11 401 5 177 1 864 70 575 25 436 89 562 75 538 16 600 32 975 17 489 97 406 21 359 8 259 12 39 47 246 51 416 18 320 81 62 68 716 22 456 41 925 78 648 26 899 92 526 54 757 6 243 66 568 65 422 57 590 3 517 85 831 69 364 71 206 52 104 48 482 50 825 23 302 13 25 59 317 20 332 98 184 43 491 79 244 56 144 24 997 46 28 67 693 9 678 58 495 99 928 74 675 15 687 76 717 62 666 19 591 2 344 40 909 91 844 0 147 28 563 34 987 60 262 80 185 49 886 83 872 7 963 4 437 33 410 73 518 95 348 30 732 31 337 55 816 39 951 53 764 14 573
89 126 39 192 28 770 73 209 57 525 16 858 58 763 12 183 11 293 79 633 71 922 25 590 92 813 96 223 3 824 54 180 6 641 72 514 80 578 46 816 7 499 61 727 63 244 23 477 81 704 82 349 59 132 67 300 36 761 20 120 85 209 48 785 69 641 14 800 45 249 13 383 40 615 60 837 65 626 32 123 9 113 66 193 52 224 88 370 51 352 0 859 5 85 93 232 53 827 18 643 49 583 97 670 8 268 4 87 94 724 34 215 78 382 56 865 77 480 24 999 84 24 33 122 43 199 98 401 75 923 44 680 31 814 41 171 62 719 83 791 27 355 30 40 22 652 17 582 68 749 42 226 37 748 87 65 91 485 10 113 15 526 2 839 76 308 90 29 35 357 21 527 55 311 19 772 95 247 99 548 70 86 64 376 86 345 1 442 38 898 26 432 74 136 50 987 47 412 29 633
99 410 0 331 73 946 48 17 1 707 27 236 17 788 2 328 26 436 37 343 22 213 60 20 29 357 12 968 10 573 72 199 87 211 61 276 53 187 7 479 71 605 3 954 44 344 79 554 42 384 62 51 16 143 92 611 28 619 30 263 78 656 86 517 11 108 43 966 75 131 8 995 13 977 19 527 81 314 35 130 51 11 97 864 91 312 14 876 36 885 55 571 39 637 40 626 68 378 57 218 64 323 65 517 18 612 80 167 63 843 21 929 38 233 47 762 96 16 9 366 67 40 69 175 88 518 95 628 56 578 4 163 70 931 6 354 41 275 24 779 23 355 98 467 25 655 46 561 93 66 59 934 34 905 89 748 76 490 94 665 52 991 66 275 15 700 74 938 32 154 31 415 49 411 90 625 77 969 85 106 58 404 5 860 83 556 82 535 50 185 54 472 45 550 20 390 84 989 33 434
14 252 38 596 46 707 44 648 20 435 12 949 26 399 47 590 93 862 6 360 56 93 54 568 32 820 55 94 21 624 86 537 3 392 7 277 40 299 39 662 62 50 82 199 68 620 27 330 8 659 81 722 19 807 2 975 99 318 42 252 50 94 29 742 1 753 51 285 65 157 89 923 22 387 78 89 59 619 74 816 18 303 63 120 30 717 36 371 72 975 96 964 87 685 41 511 43 156 9 71 83 17 24 493 25 945 33 78 60 262 73 836 88 920 71 677 67 338 31 60 53 340 37 136 34 368 66 859 49 446 69 188 57 622 48 241 90 363 16 800 94 291 4 919 58 593 64 179 76 997 98 47 91 114 11 531 28 159 52 535 97 90 17 935 0 759 85 544 77 659 79 370 10 965 70 606 61 16 95 341 84 207 15 763 45 582 23 535 80 481 92 156 5 669 13 155 35 90 75 399
98 526 57 606 15 394 96 455 59 240 2 124 74 488 54 854 44 179 81 135 51 232 80 575 58 597 31 746 19 618 76 949 87 538 12 144 37 69 92 907 22 814 1 564 3 97 35 808 42 510 30 708 40 565 21 30 14 861 93 823 11 901 89 864 68 394 65 176 97 77 39 822 70 311 85 767 99 363 64 422 47 652 90 354 34 742 20 1 18 258 38 85 71 261 17 55 48 580 91 331 95 563 8 343 23 279 43 343 86 310 78 655 25 826 56 668 77 222 75 245 84 248 49 853 83 467 45 888 0 338 32 362 63 471 41 166 61 874 50 471 13 538 10 154 53 915 9 195 16 948 55 609 73 204 66 562 94 574 46 234 6 11 24 439 29 633 33 792 69 550 88 282 36 56 28 477 7 148 62 26 60 602 27 492 52 826 4 199 26 511 79 419 5 634 82 510 72 620 67 404
41 470 23 850 51 185 45 886 36 426 5 987 76 431 61 836 99 560 4 78 80 175 66 586 68 725 62 433 35 966 89 464 30 968 91 97 16 572 44 493 39 138 92 938 13 668 6 952 9 256 84 298 85 750 94 229 58 862 52 842 98 416 54 75 38 311 21 58 18 139 57 462 83 535 78 8 90 602 63 166 20 81 33 325 10 549 82 715 88 396 2 900 49 883 77 795 65 200 86 280 17 350 1 938 43 927 73 673 26 368 71 829 11 926 40 802 67 852 47 731 15 666 46 154 22 591 74 192 87 920 81 756 32 694 25 447 31 637 97 630 48 801 19 555 34 324 55 515 93 404 28 866 56 638 0 93 72 294 42 871 59 499 79 338 75 410 29 450 95 222 12 738 50 171 60 590 53 343 14 707 70 669 64 711 7 346 69 64 24 478 27 575 3 333 37 909 8 524 96 627
87 143 52 831 78 264 30 230 31 660 73 764 91 231 53 538 8 653 36 959 59 74 26 134 3 412 44 901 86 635 74 968 84 541 70 705 83 848 93 720 61 864 20 792 10 620 67 647 1 978 6 355 15 64 24 107 14 852 5 823 88 761 85 896 11 563 33 658 21 659 66 972 77 6 28 291 22 156 81 239 32 111 25 230 2 899 17 116 13 272 79 748 76 390 4 873 23 295 19 115 63 347 54 639 95 764 99 511 96 886 60 750 57 719 9 308 89 634 41 737 0 702 49 807 37 91 72 217 29 276 40 920 42 551 48 656 92 918 55 390 27 445 80 941 56 982 58 615 34 37 97 455 51 490 82 2 47 551 45 415 75 64 18 372 94 544 71 670 65 520 39 907 38 344 7 536 62 411 69 625 98 478 35 324 46 201 64 473 50 452 68 674 12 942 43 735 90 151 16 280
12 46 61 447 19 975 70 912 93 896 33 454 62 717 27 793 82 391 83 252 71 986 65 608 90 539 68 662 1 732 11 346 67 431 57 79 52 883 28 369 23 251 88 694 13 362 81 234 31 473 41 64 84 713 44 959 63 733 10 347 79 464 94 765 22 797 66 796 80 398 92 436 14 400 60 605 3 158 32 46 2 331 89 831 34 579 46 54 50 614 58 39 30 650 73 943 86 694 8 696 54 310 47 398 0 51 17 894 48 410 99 13 26 721 51 210 36 542 18 828 29 308 38 95 42 476 25 974 45 861 37 151 40 333 72 654 55 794 98 322 74 997 7 428 5 817 21 373 20 701 97 663 43 884 64 243 69 759 77 56 59 576 96 107 9 211 24 649 15 207 87 93 95 872 76 929 91 414 56 34 53 711 78 870 39 25 49 783 35 41 4 309 75 547 16 453 85 25 6 488
39 225 62 241 31 148 91 68 38 270 97 299 72 509 22 934 60 129 84 557 19 69 51 762 54 578 96 962 85 279 32 408 21 212 40 696 36 602 47 724 29 907 0 763 93 544 89 775 69 311 70 304 83 987 1 287 16 282 82 426 23 430 58 272 3 947 34 413 2 937 66 701 67 373 48 645 37 999 87 664 25 689 4 409 63 106 71 225 75 567 30 866 90 790 41 734 50 276 53 66 46 235 9 735 78 797 27 699 43 388 68 221 20 202 28 141 12 380 44 831 64 22 88 187 98 656 49 865 57 539 73 810 79 496 24 345 65 362 59 391 92 351 26 519 99 856 76 596 7 169 61 424 11 380 81 871 15 644 42 743 17 852 8 855 45 375 6 953 35 248 95 252 77 48 14 603 86 526 13 946 10 378 5 346 74 668 33 849 55 779 18 191 52 349 94 405 56 539 80 53
36 18 33 493 74 496 45 88 12 234 73 897 17 39 99 980 76 100 95 717 75 45 39 511 22 153 25 764 41 899 67 916 23 399 63 363 54 480 5 197 43 359 47 180 24 168 96 460 98 552 42 443 72 234 18 606 49 789 40 241 35 416 81 661 6 593 30 426 27 511 50 744 38 763 58 781 15 742 80 969 34 916 37 568 91 260 69 187 8 325 0 501 61 370 88 653 9 566 59 212 51 687 11 7 64 481 32 46 52 202 21 841 87 173 66 860 55 418 13 699 1 959 65 970 82 418 71 836 44 682 48 476 83 528 53 146 7 583 16 331 86 228 77 962 70 544 26 827 92 22 20 685 56 334 68 580 14 1000 2 472 31 354 60 307 97 811 57 686 94 288 46 973 78 765 28 796 79 8 90 240 19 807 29 496 84 71 4 381 85 477 3 191 10 682 89 69 93 527 62 690
49 394 15 671 71 877 7 820 36 875 13 764 91 135 88 355 96 30 86 512 61 482 19 432 93 855 25 644 34 190 2 660 81 816 27 332 87 644 66 889 29 972 11 986 74 213 78 699 51 145 37 38 22 478 90 801 68 356 20 747 18 56 77 244 69 8 24 78 38 731 79 3 28 601 76 621 30 651 21 983 17 987 84 282 47 586 94 674 92 336 98 115 85 325 45 463 99 870 50 632 42 675 41 582 53 198 5 904 9 928 58 151 83 969 65 727 56 784 6 920 75 173 48 584 14 774 10 756 63 453 16 307 82 628 4 986 62 415 59 412 64 733 97 663 32 279 33 176 55 542 26 73 89 145 46 396 43 220 44 730 40 20 23 780 57 503 72 997 0 817 1 572 67 467 39 728 80 571 73 503 52 903 70 613 60 456 31 9 8 462 35 983 54 917 95 187 12 523 3 902
17 777 38 619 32 794 81 111 62 568 34 541 53 218 43 162 65 47 8 155 50 214 89 697 40 487 96 764 16 98 77 715 13 466 70 307 47 259 72 18 15 955 97 935 87 311 44 839 30 10 74 963 46 372 86 975 36 245 31 665 57 829 19 818 66 962 9 343 7 134 93 25 68 832 27 646 0 616 63 617 21 702 61 499 95 960 37 16 94 763 75 109 6 850 24 987 88 685 91 178 39 228 28 345 92 757 60 317 41 653 49 328 59 447 14 504 12 988 54 154 82 863 2 121 79 356 58 115 84 623 69 709 26 925 25 722 67 109 11 78 35 718 20 418 71 57 73 914 22 70 76 772 90 356 18 562 99 875 29 330 83 501 52 83 80 210 98 290 23 405 85 372 1 916 33 893 64 154 3 5 78 425 42 899 45 728 55 784 5 694 48 685 10 739 51 655 4 218 56 751
17 882 28 530 14 207 73 464 99 533 15 322 20 724 32 55 6 927 33 95 42 79 77 484 69 798 78 891 36 432 2 976 12 551 22 25 9 928 93 265 41 911 49 197 87 240 58 910 39 589 34 114 64 119 62 524 10 323 27 106 1 3 21 315 85 66 52 829 59 432 63 680 18 525 60 177 98 542 37 911 94 6 82 81 48 508 55 508 38 221 44 510 30 363 0 78 72 119 76 807 80 14 50 57 8 331 35 622 4 637 11 735 16 24 71 993 54 233 83 315 31 922 45 761 89 58 91 313 97 411 7 171 26 140 53 869 25 54 66 433 19 767 5 375 13 590 81 244 68 438 43 135 90 214 84 791 95 735 46 602 57 810 40 435 79 897 96 369 70 466 88 595 67 268 47 531 51 806 56 779 65 570 24 239 29 117 92 858 3 732 86 264 23 80 74 265 75 263 61 540
95 619 58 71 68 13 40 827 37 484 21 970 88 399 78 369 36 4 85 780 91 528 27 855 93 922 98 432 79 949 3 109 64 183 83 447 76 193 52 524 56 460 1 564 71 493 62 235 5 815 18 776 7 812 22 185 53 413 34 10 13 181 25 169 24 369 69 927 4 370 43 367 59 346 67 978 92 661 75 341 45 259 48 496 99 778 15 306 74 44 39 218 65 983 8 312 63 6 94 992 87 487 30 528 26 180 19 295 49 766 84 436 33 709 80 38 55 560 51 889 60 53 6 627 32 515 89 743 44 955 2 773 47 434 42 519 66 366 81 757 31 931 23 304 14 392 46 6 29 752 96 749 17 5 61 78 41 145 82 471 10 428 20 256 28 491 57 986 70 140 11 112 90 202 38 998 97 714 54 330 50 298 73 13 72 718 16 151 12 803 86 267 35 814 0 413 9 179 77 831
68 762 39 81 21 221 97 877 80 295 38 444 53 599 29 782 56 631 2 111 16 9 78 269 32 333 20 221 84 929 3 830 87 630 5 836 82 732 13 157 24 867 95 550 65 703 23 671 64 979 92 418 28 236 76 897 35 542 30 786 79 71 58 396 55 732 25 810 77 528 27 954 40 907 75 548 59 251 93 808 46 239 51 66 81 411 34 567 61 596 12 49 1 853 10 224 62 168 83 374 90 672 98 92 60 963 26 424 47 115 44 989 0 336 15 81 96 631 31 573 4 117 19 922 85 59 72 265 89 814 6 826 36 487 88 393 41 681 74 563 11 968 50 239 43 226 86 394 37 73 8 553 9 686 14 25 33 403 42 412 45 380 69 930 73 3 71 551 57 7 7 314 70 433 67 250 94 249 91 575 17 994 52 98 22 98 48 656 66 619 18 250 99 54 54 152 49 326 63 910
42 468 75 958 91 785 22 527 68 866 71 891 97 857 70 438 86 958 83 113 94 22 16 455 52 448 1 837 76 728 34 636 48 699 62 129 73 39 6 850 17 162 60 825 49 320 18 956 50 303 99 255 35 315 93 635 2 582 24 421 67 201 80 743 29 361 82 495 0 731 38 204 26 853 41 858 90 862 46 915 21 137 10 333 66 803 78 660 14 734 45 426 8 419 72 805 20 618 92 897 95 815 13 650 36 303 37 434 74 805 25 577 59 121 33 940 31 718 63 256 7 644 96 543 69 645 98 221 81 843 5 131 54 170 32 938 77 869 47 955 11 732 51 620 9 138 58 113 19 806 57 830 84 620 23 286 53 432 40 879 88 321 27 910 56 622 87 772 30 844 28 134 15 589 39 331 3 843 65 884 43 10 79 85 4 155 85 778 89 117 12 183 64 7 55 965 44 210 61 950
33 848 52 168 98 944 73 300 24 598 56 160 67 154 34 171 66 469 79 260 36 956 88 317 20 19 80 764 84 632 62 862 49 413 32 610 42 917 70 742 74 81 63 993 61 601 2 423 29 422 57 177 51 189 64 159 9 784 75 667 93 831 83 554 37 784 14 71 85 813 55 936 18 872 16 88 22 757 21 990 94 500 1 313 48 490 35 956 45 468 23 151 6 112 5 546 27 910 99 522 78 816 0 320 10 976 12 416 41 71 4 592 13 147 58 728 50 538 87 418 82 75 38 896 92 428 76 308 65 67 46 300 43 671 81 324 47 501 19 244 86 801 17 244 39 263 96 656 53 286 40 96 90 905 25 842 11 835 59 598 30 915 8 608 28 971 89 299 72 964 54 349 3 426 68 710 7 837 69 227 97 750 26 12 71 356 31 608 60 430 77 983 91 716 15 26 44 763 95 203
20 441 90 663 97 523 5 471 73 433 33 37 58 796 10 268 50 966 6 299 81 821 42 893 1 512 76 218 4 408 45 11 62 336 98 860 14 140 26 548 84 784 37 319 95 296 60 616 22 126 55 6 43 385 85 735 8 950 57 781 31 236 93 554 77 871 25 286 80 215 11 853 35 678 68 477 49 25 28 357 32 990 0 596 92 650 19 940 74 354 99 172 15 309 34 870 27 233 82 849 13 51 38 62 72 400 79 24 36 121 64 323 70 245 17 319 48 9 83 161 46 855 66 850 29 54 89 493 2 603 51 166 61 168 12 320 71 554 67 387 87 720 88 471 54 974 86 683 44 278 39 277 9 83 56 33 40 758 53 214 59 906 78 135 18 680 24 481 91 944 16 209 41 7 7 688 21 54 65 336 69 57 63 303 3 18 47 548 52 453 96 815 30 826 23 9 75 12 94 14
98 760 1 732 67 581 81 501 8 369 50 714 46 308 76 22 87 352 11 309 59 965 26 535 91 712 44 444 42 298 96 647 52 190 10 774 90 381 27 508 57 269 75 299 99 975 41 679 4 731 20 367 33 742 84 717 70 152 85 476 43 941 93 386 82 374 88 51 22 773 17 268 37 52 64 662 13 121 45 225 53 549 79 949 89 440 54 270 73 598 61 755 24 820 38 574 48 365 55 372 63 519 3 427 5 237 62 677 68 197 18 772 23 53 72 768 74 996 14 994 40 888 92 219 94 344 15 296 12 791 28 508 49 931 2 944 60 395 80 3 65 809 21 156 32 175 71 580 51 90 29 391 78 857 25 439 56 145 66 9 35 273 6 670 9 985 58 216 30 506 7 586 83 880 69 138 77 198 39 482 31 563 19 68 95 79 36 562 34 360 0 461 97 463 86 228 47 771 16 876
41 896 3 973 44 968 81 378 66 816 92 286 48 455 63 550 32 909 58 693 68 582 28 452 26 510 50 80 59 160 98 17 40 641 99 678 35 451 94 925 95 17 78 466 61 296 60 709 57 304 6 685 55 387 9 539 69 122 67 62 10 769 49 397 5 50 8 608 31 946 4 639 22 773 56 888 20 820 38 502 64 220 85 882 87 815 80 539 88 560 15 975 12 471 45 471 93 574 14 149 29 828 21 465 11 514 19 955 53 645 0 17 86 303 33 743 82 683 16 632 51 260 42 406 79 274 7 750 18 523 71 464 54 594 62 744 13 451 89 589 23 436 39 84 36 557 84 824 74 199 27 282 2 707 65 142 91 547 72 881 77 740 70 747 73 749 96 762 75 165 17 226 24 952 83 805 34 474 52 734 25 93 37 303 76 745 47 873 1 633 97 989 30 111 46 488 90 533 43 399
59 228 40 298 90 587 68 932 23 602 33 220 32 900 76 509 31 459 65 10 8 126 42 617 41 696 91 363 72 131 3 981 73 206 78 866 16 725 4 989 10 610 1 868 48 997 62 68 83 637 6 643 35 922 51 172 30 827 9 558 12 919 58 754 81 750 18 258 11 878 85 881 2 967 15 442 74 872 97 385 61 380 82 294 96 654 45 428 46 93 89 219 19 890 71 605 98 433 60 991 63 166 87 93 20 102 21 359 13 726 49 115 26 901 24 151 38 226 28 127 93 699 69 997 64 963 50 388 27 211 36 354 95 639 57 984 79 281 80 278 17 520 7 961 77 971 14 119 47 518 56 469 53 448 70 277 54 541 94 598 39 266 43 918 34 569 29 888 55 903 25 697 75 566 52 784 86 19 88 809 67 516 92 739 37 298 84 464 44 367 22 105 99 545 5 965 0 468 66 388
26 196 93 579 99 552 43 808 65 418 58 264 41 563 11 833 92 548 38 255 13 49 48 460 35 29 59 890 83 321 85 963 84 556 42 527 2 679 81 984 61 580 55 118 28 900 73 276 19 148 1 532 22 205 76 885 29 362 27 663 88 49 8 298 9 347 60 31 49 267 5 501 44 46 7 421 77 584 32 196 15 950 21 619 57 970 71 59 46 846 24 967 94 539 67 185 63 615 20 901 89 454 4 253 17 988 75 401 86 654 70 246 33 695 72 518 16 322 69 284 23 92 25 405 18 680 39 982 87 67 79 709 53 287 51 57 95 283 82 99 45 649 56 793 96 594 37 422 64 196 14 711 40 345 66 858 98 834 30 463 36 436 74 464 68 126 12 229 52 903 97 398 6 271 54 404 50 908 10 760 62 530 0 882 47 874 3 98 80 351 31 620 34 751 78 408 91 6 90 537
14 621 21 365 26 90 44 53 49 435 11 476 23 771 16 557 51 682 19 559 59 130 24 681 31 544 70 625 17 285 78 403 38 178 56 610 2 402 47 939 7 345 45 511 43 312 41 940 76 703 68 187 82 441 96 255 61 388 54 526 28 364 30 954 94 153 55 647 67 800 48 188 91 677 86 65 25 882 6 959 8 77 36 696 75 671 52 523 9 406 22 895 50 133 35 171 15 743 77 720 71 467 69 638 90 770 20 623 98 394 84 509 53 633 73 851 62 267 39 772 1 573 64 945 95 823 80 494 60 97 97 838 83 550 18 217 32 725 27 241 93 463 89 963 65 911 88 684 42 246 79 64 34 35 13 901 40 451 12 289 58 939 57 957 33 103 29 163 3 242 74 916 63 698 92 585 72 163 85 870 81 848 99 382 10 559 0 238 4 594 66 139 37 554 5 766 87 432 46 9
95 791 87 120 80 372 33 476 69 202 41 516 81 673 3 309 32 347 89 103 25 963 50 674 34 739 58 180 26 273 14 131 15 294 27 89 24 637 46 828 71 96 20 161 64 980 78 842 39 733 19 57 88 360 94 460 90 841 53 10 45 98 72 456 76 518 1 354 47 837 4 454 38 667 18 678 55 383 92 845 7 641 17 200 23 993 5 384 85 521 35 481 2 221 65 965 54 513 12 36 11 678 68 674 36 886 22 919 43 307 13 180 91 612 56 710 9 974 66 53 97 272 73 270 86 937 83 257 31 262 21 602 52 312 74 222 96 382 10 214 57 489 59 37 62 658 0 342 60 880 37 473 30 987 82 121 75 551 67 595 48 272 61 752 70 595 8 903 16 496 49 493 98 978 29 39 84 191 42 817 77 48 28 394 79 253 93 614 99 992 40 897 63 388 44 478 6 567 51 974
97 376 37 270 46 21 41 97 69 529 16 267 26 389 85 16 47 915 82 959 4 628 54 42 2 751 45 352 63 750 5 8 39 50 80 566 18 427 50 648 9 347 7 38 67 337 68 312 0 922 94 263 93 875 98 284 30 868 60 952 99 687 75 884 59 715 65 149 35 886 52 340 10 178 55 12 86 228 36 193 8 879 15 520 71 863 57 341 53 217 51 634 90 660 83 368 27 592 70 846 13 805 6 699 95 539 81 457 14 150 72 841 24 333 21 213 79 959 78 61 66 601 32 774 76 540 91 386 28 877 73 244 62 336 84 211 3 211 25 438 43 505 17 776 33 97 19 623 87 620 29 633 74 602 89 200 44 889 58 522 11 742 1 346 49 281 42 259 22 788 23 166 31 308 38 219 20 32 92 26 77 783 56 161 40 392 61 698 34 962 88 366 64 608 96 145 48 48 12 306
18 781 34 315 17 943 82 89 71 375 35 41 68 416 86 586 92 111 76 319 22 624 61 604 79 760 3 53 67 781 40 22 94 970 20 968 54 828 97 961 16 977 25 5 10 167 37 507 23 588 81 489 69 180 64 411 12 241 13 960 52 360 65 460 11 534 74 760 6 500 27 545 33 755 80 441 62 29 1 291 4 868 8 995 46 591 42 162 48 858 30 436 21 228 51 917 31 608 87 229 93 765 15 967 88 978 55 463 24 3 26 665 36 322 83 271 19 320 96 894 60 813 58 996 0 63 28 726 98 354 2 297 5 274 41 298 89 907 39 3 29 153 50 721 84 612 53 288 38 528 73 550 43 456 72 506 63 930 91 199 56 338 57 783 9 114 49 121 90 425 7 262 32 456 75 45 77 933 59 112 44 664 47 601 85 318 95 953 14 870 99 876 66 237 45 82 78 469 70 74
35 409 88 956 37 416 94 192 64 83 41 386 20 824 13 957 44 318 67 603 50 947 57 478 77 349 73 107 18 574 97 212 65 1 31 814 93 321 52 3 47 178 72 496 90 113 51 137 59 666 60 523 40 507 26 849 76 921 80 814 62 115 78 108 34 531 71 151 11 236 87 796 82 30 36 869 10 658 33 700 84 592 28 444 46 412 23 566 61 309 79 493 45 38 16 754 70 269 24 322 38 426 63 848 4 676 91 787 83 470 69 747 25 540 22 576 74 129 43 802 8 405 39 995 54 70 5 76 27 908 48 264 14 707 17 192 53 33 9 893 30 892 1 910 3 954 58 832 19 144 6 181 81 973 7 833 92 926 42 617 99 315 95 278 96 560 21 328 68 88 75 581 15 92 55 90 0 647 12 673 2 644 29 619 98 803 85 923 56 500 32 327 49 712 89 500 86 249 66 904
36 711 93 397 13 928 57 31 39 416 80 396 37 444 96 77 74 58 64 355 18 841 0 124 24 782 55 894 10 902 21 199 48 530 77 641 38 312 90 794 84 65 47 364 32 192 44 431 87 855 25 452 28 927 7 391 41 74 61 567 89 808 72 850 49 397 91 699 33 915 42 59 54 550 75 339 92 290 95 994 88 367 3 23 97 245 60 143 79 546 5 551 50 392 27 400 43 589 58 133 17 980 14 663 19 205 6 804 51 242 23 491 22 262 81 368 2 459 12 674 29 240 68 339 85 614 70 848 62 134 69 993 9 161 11 590 83 416 52 698 65 496 73 865 82 73 66 593 94 276 71 654 15 507 78 421 45 138 98 128 46 245 67 379 99 620 1 309 26 286 34 262 4 829 35 939 40 476 59 237 76 894 16 898 53 733 30 615 63 526 31 774 56 607 20 357 86 166 8 428
21 739 1 427 44 266 88 166 19 603 81 221 93 3 23 61 11 476 72 571 95 817 43 810 28 319 30 328 90 814 83 793 78 786 73 845 58 894 31 146 69 436 0 629 46 42 60 437 59 549 32 492 7 812 18 50 76 523 4 897 87 885 12 186 2 729 61 757 54 634 34 197 22 34 64 727 10 229 37 873 33 299 41 669 15 760 49 275 16 711 3 433 82 244 63 278 56 92 99 461 77 55 86 549 20 426 75 997 80 884 84 158 47 124 14 496 39 245 91 62 51 207 42 458 71 427 96 979 36 975 5 385 66 686 24 561 55 329 94 282 25 504 79 180 97 547 45 688 62 443 92 175 52 816 13 344 26 459 27 807 50 728 48 411 57 654 89 944 6 155 85 697 8 296 29 985 74 454 65 790 40 84 53 982 68 718 70 420 35 740 9 450 98 513 38 990 67 761 17 855
43 253 35 587 9 262 62 212 52 800 36 559 91 199 32 658 27 846 11 674 55 815 22 394 28 433 10 451 75 471 71 734 66 603 85 949 16 954 99 499 38 455 88 555 95 733 24 464 57 941 49 811 37 156 80 21 74 372 60 997 25 847 45 571 2 609 68 359 96 764 78 980 65 374 1 126 23 438 42 887 50 863 69 107 15 372 72 114 46 221 92 191 20 300 34 940 98 517 21 300 19 461 5 190 82 291 53 978 0 172 64 21 26 311 67 107 17 502 54 112 84 890 29 372 14 557 83 968 81 618 89 232 56 54 41 888 76 353 79 586 18 751 48 458 97 468 4 799 39 269 47 332 44 583 31 325 3 323 59 213 77 366 70 380 86 359 51 536 12 902 40 704 61 638 13 60 90 289 6 640 73 608 63 645 87 977 33 430 93 638 58 275 30 972 94 163 7 880 8 660
32 237 71 334 74 395 12 129 25 515 5 905 60 223 13 634 10 379 58 537 38 679 14 39 63 9 87 96 70 538 51 116 15 836 37 896 47 742 68 287 11 343 24 510 80 20 27 529 48 731 31 200 64 310 9 631 40 210 53 540 75 821 23 413 98 246 91 471 44 544 8 270 79 768 96 863 18 334 76 618 67 765 17 126 2 724 61 276 49 179 85 531 90 762 46 326 56 817 1 758 6 416 55 899 20 268 43 936 36 879 99 417 77 894 45 925 0 362 97 290 33 240 89 607 95 786 66 749 3 720 59 24 50 400 94 454 22 630 35 204 65 310 78 366 86 969 41 376 16 199 19 720 28 607 34 179 26 837 54 730 81 969 29 559 39 649 4 676 30 612 88 876 93 4 7 440 57 180 84 706 92 140 69 741 83 771 73 784 21 123 42 2 62 807 52 406 82 418 72 356
22 594 85 491 8 578 74 316 53 291 77 156 34 131 73 952 2 866 59 626 93 765 89 820 26 720 38 334 61 468 21 141 83 252 42 780 33 265 25 522 57 387 31 42 6 122 24 695 30 999 55 411 41 988 28 439 54 616 81 884 20 967 79 677 9 120 64 129 44 296 60 407 35 7 47 925 67 4 1 664 56 543 88 989 90 431 97 9 32 66 15 928 66 293 95 931 39 608 5 102 91 792 70 19 37 621 80 697 46 784 48 850 71 95 50 220 76 920 52 376 58 173 68 934 65 69 18 365 7 162 75 531 78 482 51 84 23 257 27 552 0 494 72 516 29 19 63 224 10 47 4 139 92 628 45 712 49 776 69 577 13 659 3 868 86 14 96 991 99 768 98 284 87 472 11 707 17 600 62 806 16 253 82 553 40 795 84 609 36 447 12 223 43 487 94 579 14 333 19 173
6 669 62 128 86 934 85 471 87 817 68 703 99 993 10 64 26 840 88 403 70 658 0 93 27 178 28 187 74 719 80 395 35 318 67 758 14 456 30 229 54 77 3 719 12 205 24 119 48 910 58 320 38 49 18 176 79 809 20 142 65 492 15 375 21 23 66 185 77 455 78 126 46 78 37 374 25 312 36 499 69 459 51 795 81 166 45 544 17 776 55 63 40 566 29 313 82 437 7 227 23 267 43 134 4 858 11 377 89 165 96 412 57 643 90 975 83 376 5 140 47 372 75 360 9 797 91 55 64 60 13 488 31 934 16 644 72 86 32 17 39 250 63 592 56 497 41 415 73 80 60 449 50 338 97 716 42 1 44 999 59 208 49 248 52 166 92 495 22 221 98 889 84 768 76 470 2 852 94 899 71 439 8 382 53 173 19 981 61 386 34 976 33 622 93 592 1 429 95 502
33 676 67 196 18 905 17 419 34 711 82 856 38 581 40 674 52 971 32 342 83 186 56 656 98 186 47 505 39 548 3 223 72 479 35 532 7 644 68 31 44 990 61 456 71 362 58 787 65 616 75 529 60 880 41 470 43 242 63 94 19 426 77 488 96 404 42 955 91 706 29 9 84 223 5 508 31 927 94 160 16 880 97 841 57 878 95 496 99 713 15 89 59 585 87 848 21 871 45 236 4 123 22 509 30 950 14 625 90 78 92 663 73 888 64 112 0 443 80 141 48 708 66 461 26 272 27 101 74 483 9 561 1 632 54 364 11 519 88 23 24 461 78 334 10 516 85 872 49 968 12 427 79 416 76 868 89 809 13 887 28 927 70 870 62 266 8 460 6 486 46 818 50 661 93 213 86 105 36 117 55 390 81 929 69 537 37 273 25 604 23 970 53 589 20 588 51 977 2 834
99 49 9 52 2 136 83 626 14 596 15 585 36 430 5 958 88 123 95 638 89 705 0 519 68 595 61 398 27 741 31 718 77 636 73 999 46 653 16 442 93 416 52 254 87 983 97 135 84 611 29 327 18 136 57 907 70 29 40 94 85 615 34 182 8 914 17 143 12 438 1 93 90 155 43 134 10 58 56 435 55 318 50 644 48 819 13 485 41 728 80 184 72 719 28 96 71 706 92 101 67 130 6 18 33 945 11 125 22 928 98 969 32 431 96 978 79 978 49 796 63 136 81 556 86 279 59 948 58 215 44 789 64 714 35 750 91 710 3 5 60 841 94 320 24 765 23 546 54 126 47 245 53 777 75 247 82 94 62 335 37 502 7 336 51 406 21 680 76 735 45 983 19 366 66 605 42 642 20 999 65 70 26 192 69 73 39 731 78 524 4 216 38 418 25 801 30 648 74 391
75 105 51 176 47 367 38 328 27 563 21 275 55 307 81 818 10 523 22 593 52 596 34 910 95 586 66 506 13 439 2 609 54 311 42 241 77 508 6 102 73 294 78 137 59 494 57 387 50 757 64 669 67 996 61 150 45 513 5 79 12 804 93 725 20 575 33 260 36 391 3 87 69 318 56 451 83 832 65 129 71 642 53 136 16 126 88 153 91 76 74 274 7 856 26 520 44 644 4 805 82 704 72 1000 15 673 87 372 60 344 31 19 84 951 17 839 80 553 0 275 70 359 24 356 25 251 1 531 29 796 85 261 89 23 98 113 18 961 28 703 97 952 23 382 62 137 96 482 79 263 40 636 30 766 19 249 90 446 14 187 37 739 32 304 46 916 76 215 35 165 99 397 92 199 8 138 9 772 39 357 48 288 63 297 86 527 49 980 41 664 11 62 43 37 58 359 94 249 68 610
10 464 66 122 32 63 61 588 57 668 26 225 24 117 13 347 87 86 96 861 52 219 2 92 25 215 88 62 67 389 36 64 90 680 6 623 33 824 7 236 73 423 29 362 56 293 54 270 31 751 40 433 14 512 65 178 86 758 71 838 75 674 98 591 70 23 46 624 12 657 38 888 84 152 95 699 76 298 43 650 28 847 45 106 42 229 99 583 62 269 94 443 21 151 4 941 77 644 20 63 3 941 50 623 59 525 27 988 1 484 15 221 58 154 49 601 51 253 5 722 47 610 93 54 19 173 74 154 82 666 60 278 35 211 8 558 0 33 44 18 79 867 64 982 41 412 53 195 23 960 81 737 18 984 78 355 22 222 97 76 68 143 92 256 91 172 39 213 63 841 83 414 85 416 37 250 72 387 17 488 34 493 30 171 69 181 80 123 16 592 55 641 11 446 48 703 89 256 9 457
36 810 57 667 18 772 94 217 64 907 3 204 26 638 51 310 67 205 1 121 52 901 83 640 10 803 12 958 13 808 79 914 4 544 74 443 33 566 69 506 24 904 38 665 22 683 16 801 56 549 71 648 28 301 50 575 62 701 80 88 45 277 23 742 19 608 17 698 7 608 88 889 21 415 54 673 41 493 75 994 5 224 84 163 25 521 46 877 98 6 63 822 99 398 77 836 60 173 92 185 72 138 29 919 90 836 8 768 0 76 31 495 97 867 86 595 2 265 27 776 55 500 73 812 40 660 15 793 49 462 66 523 81 805 78 777 89 940 14 800 35 856 58 928 65 380 68 395 47 222 6 647 70 955 59 187 48 353 76 325 87 485 82 418 39 392 93 879 96 11 37 850 43 339 32 242 9 13 44 182 11 968 95 96 61 559 42 391 30 771 34 405 53 465 85 490 20 197 91 237
12 525 5 226 35 451 93 941 63 309 61 439 88 80 83 986 37 957 1 34 53 237 30 889 62 996 87 419 21 668 2 604 47 816 16 706 67 364 9 918 7 79 84 351 99 30 66 604 55 986 57 254 27 798 71 311 19 292 89 938 80 437 72 610 3 136 69 133 43 123 29 620 23 384 38 489 58 482 64 675 77 34 45 878 14 558 13 654 46 173 78 769 49 1 39 812 81 257 68 301 48 443 40 702 94 565 42 712 97 206 6 110 33 506 31 557 26 111 92 203 20 164 86 985 52 200 82 474 90 992 85 980 28 915 76 354 51 169 65 110 95 393 54 636 11 269 75 772 44 817 22 878 41 100 10 854 8 844 0 138 56 265 79 110 73 228 15 191 36 961 74 70 59 669 18 964 25 505 70 886 4 532 34 492 17 188 60 489 24 60 96 411 91 257 98 732 50 71 32 739
95 827 72 578 76 866 7 531 39 250 43 415 51 129 46 941 80 311 48 583 66 249 57 386 60 500 50 617 13 412 74 85 0 850 90 613 37 911 26 537 49 156 65 823 62 400 70 575 1 377 32 216 81 27 16 536 94 295 3 256 73 556 21 883 47 418 89 146 56 438 23 883 4 549 19 963 27 218 28 464 69 495 25 864 36 172 33 353 24 590 9 675 34 951 97 867 83 570 20 249 31 392 71 865 15 879 6 220 40 719 17 424 2 46 55 656 78 298 18 77 67 982 58 92 64 677 61 205 14 572 87 79 38 196 63 104 86 585 68 653 11 745 77 651 29 402 59 108 54 760 98 713 35 379 30 479 85 247 82 878 12 573 41 94 53 107 22 744 42 711 44 800 10 886 52 978 45 944 5 454 92 373 84 966 8 770 99 285 93 342 79 134 91 42 75 584 88 542 96 758
26 996 6 360 34 72 88 530 9 596 58 265 41 818 84 840 46 911 36 298 3 882 56 914 14 1000 15 400 10 550 5 682 53 958 16 663 27 416 8 90 76 467 39 255 19 672 98 751 48 511 21 511 45 67 25 465 17 522 99 424 85 210 20 258 93 921 94 384 81 765 55 600 35 936 32 946 61 30 42 385 37 366 38 463 2 299 30 866 64 710 4 563 1 883 90 140 92 746 57 574 73 977 59 395 95 786 67 925 33 286 29 540 24 497 22 508 65 505 87 859 18 408 31 371 79 466 40 854 7 444 91 114 63 132 68 490 62 163 83 954 72 584 23 976 47 732 0 170 11 854 78 707 86 412 43 346 89 327 70 384 12 509 96 448 50 998 44 386 80 529 54 429 75 764 82 138 66 444 69 938 13 595 71 888 28 743 74 412 49 906 60 528 51 769 52 26 97 15 77 907
98 776 35 503 28 796 36 961 76 541 23 896 72 600 39 992 40 654 68 779 88 885 62 804 59 141 18 977 0 465 89 931 99 21 33 315 15 790 16 212 75 748 49 821 37 421 10 979 51 956 43 265 17 208 44 3 11 84 53 506 93 100 31 417 4 796 79 883 32 77 78 392 45 822 25 268 77 483 41 879 48 983 83 896 63 99 86 203 46 196 8 46 69 600 84 178 95 370 34 146 74 896 27 429 64 742 61 640 55 283 65 729 2 67 30 164 14 702 20 659 90 865 38 200 5 70 6 101 29 930 80 11 22 16 66 2 13 929 71 443 1 750 81 545 96 844 56 287 50 435 12 17 54 288 47 987 60 127 73 610 26 763 82 312 70 366 57 963 7 404 85 863 58 50 9 590 42 854 19 554 91 617 21 684 97 276 92 104 52 730 87 942 67 511 24 3 94 97 3 585
22 947 33 160 48 642 93 133 26 936 23 130 64 946 11 627 71 299 31 331 9 360 8 840 75 372 99 368 51 819 68 34 57 595 21 463 66 909 69 461 30 36 92 704 76 845 89 419 91 785 47 661 42 699 4 598 40 711 28 455 44 772 43 675 61 392 86 135 96 717 80 845 37 903 0 742 29 788 77 67 14 731 35 402 53 713 39 847 81 59 90 405 38 748 94 580 79 575 17 867 32 49 59 403 87 807 84 680 13 966 10 530 41 157 95 723 1 477 65 850 34 5 2 643 16 340 63 563 45 229 18 781 88 938 12 862 74 839 6 431 62 428 20 303 56 515 54 700 25 733 36 604 72 977 97 364 55 973 85 31 58 157 27 432 7 32 73 268 60 635 24 975 52 151 78 847 70 250 3 695 46 436 67 37 98 325 19 763 50 718 49 261 82 796 5 429 15 957 83 308
2 929 98 929 87 831 67 841 85 718 84 422 73 433 30 611 57 804 36 778 3 697 5 677 70 791 61 584 8 624 9 747 10 533 71 529 99 733 0 557 55 973 90 4 16 773 17 157 88 756 72 515 25 366 50 573 21 514 20 716 77 418 49 842 53 52 6 952 75 682 41 559 66 258 86 180 33 856 58 408 32 48 80 473 35 598 93 76 83 234 79 194 82 900 12 325 7 169 11 713 89 892 54 120 14 674 52 167 47 554 76 771 23 270 97 319 19 160 65 696 22 668 68 821 37 686 59 605 96 561 38 448 34 822 42 572 26 610 43 208 94 766 15 830 39 329 29 694 40 806 64 887 28 851 81 312 44 233 95 366 92 458 48 589 60 64 51 900 62 166 27 251 24 802 91 822 4 118 69 154 46 368 78 632 31 444 63 740 18 412 13 376 56 847 74 932 1 258 45 372
76 826 71 17 85 335 62 170 40 505 98 477 24 870 80 34 13 844 57 382 68 602 54 105 67 52 48 824 25 61 46 509 95 651 32 452 58 646 20 136 89 40 14 866 29 625 86 139 39 351 18 374 69 473 22 200 23 151 90 666 9 497 19 548 94 901 53 224 99 360 78 671 3 15 37 922 7 554 17 769 28 483 1 584 59 259 96 947 56 956 81 13 50 374 83 815 55 822 26 423 61 948 2 6 10 593 70 977 49 312 16 428 93 2 60 335 65 631 73 761 31 736 43 524 97 510 4 118 88 337 21 547 77 603 72 170 33 109 84 537 35 485 30 705 0 786 75 235 34 608 36 960 15 926 11 186 66 728 12 719 64 916 5 7 79 287 52 467 27 349 87 548 92 873 44 751 74 383 8 457 6 388 45 390 82 844 91 232 42 446 47 680 63 513 51 678 41 487 38 127
41 7 36 830 87 533 81 932 71 375 9 731 33 69 8 155 43 869 59 297 67 575 89 240 99 343 58 265 34 747 82 772 32 455 48 432 93 296 97 560 83 164 5 458 62 260 49 660 54 711 77 640 88 549 3 773 38 961 61 435 94 661 29 449 21 730 10 860 18 620 24 632 63 20 50 491 76 879 42 249 80 566 47 207 75 431 14 78 84 764 28 424 15 389 45 789 6 364 46 103 70 889 66 27 65 115 39 742 52 721 86 663 74 382 35 849 64 294 16 393 12 933 20 337 57 707 1 821 78 825 95 745 53 31 79 656 31 7 17 95 69 41 60 278 85 684 11 465 25 211 72 21 96 312 56 416 55 919 26 241 0 87 13 822 2 103 51 437 27 162 23 368 90 697 91 635 98 805 92 655 7 102 37 320 30 681 73 545 68 420 19 7 44 905 22 935 40 97 4 304
41 306 56 475 53 752 9 861 74 876 96 401 54 760 76 345 57 733 31 230 89 224 40 709 12 749 45 201 99 63 37 456 6 436 65 876 83 7 44 859 38 311 17 262 97 250 58 70 84 681 25 201 33 92 36 362 8 782 19 228 30 136 72 132 66 803 71 356 22 87 82 379 5 817 80 684 29 266 51 950 79 745 86 957 78 681 13 285 7 185 48 747 27 85 73 930 68 420 23 31 42 823 34 155 88 96 43 82 50 300 14 592 46 513 10 117 92 567 47 731 87 523 69 898 52 62 67 137 0 925 11 526 32 810 49 811 61 624 4 757 1 629 15 81 77 302 62 658 70 824 91 284 2 376 95 930 94 364 55 382 3 696 75 12 63 214 16 761 85 253 21 207 64 864 20 416 18 37 93 736 35 178 28 790 59 829 90 142 39 88 60 81 24 843 81 284 98 741 26 178
84 916 42 866 88 365 71 413 87 786 28 160 85 656 78 911 50 277 40 753 20 194 10 96 74 883 35 175 68 455 33 199 34 98 66 449 13 756 18 204 1 929 54 814 53 680 47 126 19 15 72 124 27 26 39 202 16 27 37 258 5 244 8 532 4 906 79 910 61 221 63 629 81 696 77 732 45 365 52 386 12 597 93 315 57 345 97 77 14 665 31 781 91 894 55 730 67 346 56 924 98 354 75 967 99 865 90 716 17 958 69 880 24 93 80 568 26 911 96 55 65 544 43 988 15 924 94 85 46 726 89 109 41 106 49 55 62 19 25 96 76 771 44 968 36 748 3 830 2 94 58 63 73 829 82 362 11 304 21 141 59 994 29 91 48 183 32 757 70 954 64 965 0 374 38 952 92 813 60 126 95 125 51 684 23 534 86 104 83 960 7 1000 22 707 6 978 30 192 9 607
87 353 29 507 69 95 84 742 26 373 32 916 79 245 66 836 27 685 61 816 98 7 15 117 73 933 38 284 36 479 20 442 53 222 41 637 59 598 72 233 19 552 54 994 58 238 75 581 33 784 94 687 46 261 9 82 8 861 3 522 16 795 11 207 82 749 97 270 62 588 17 760 31 476 14 354 23 665 45 518 21 436 74 614 1 89 83 822 18 144 34 209 70 837 2 707 80 114 44 545 30 130 43 944 92 717 49 80 90 527 37 782 50 716 51 759 86 349 91 606 71 889 25 146 63 503 39 764 78 314 76 631 52 951 7 481 10 478 57 525 89 656 85 579 42 46 55 549 5 434 28 427 48 286 13 71 0 447 6 730 67 466 35 500 68 780 40 457 22 797 96 995 65 876 47 292 56 117 12 483 88 198 24 401 77 795 64 500 99 895 93 19 4 838 81 402 95 666 60 278
28 39 86 655 37 884 11 478 24 951 43 19 27 380 23 617 69 852 48 834 88 879 72 389 20 67 46 539 64 378 66 223 31 175 65 81 82 920 71 993 93 455 47 248 73 684 67 647 56 342 35 445 36 568 80 655 14 868 75 410 83 547 52 642 19 698 55 589 81 562 0 11 77 315 12 500 13 325 68 851 91 309 4 639 30 562 1 247 95 231 21 225 54 423 76 319 79 533 63 364 41 288 92 891 5 126 89 417 18 561 97 236 32 511 7 313 60 286 15 764 74 112 49 531 6 774 2 347 62 579 25 178 85 965 61 543 50 838 40 890 78 584 98 383 17 342 3 768 84 124 39 12 87 315 42 451 45 799 33 76 10 475 26 554 57 152 9 541 94 870 8 546 53 603 59 131 38 625 22 100 96 492 99 910 29 702 70 242 34 381 44 307 16 912 58 140 51 827 90 748
29 292 15 660 6 202 48 607 10 195 91 417 74 712 80 968 5 4 27 668 36 551 93 756 24 758 60 557 68 156 97 811 69 699 83 256 54 901 95 825 9 368 72 906 51 600 73 801 63 666 21 922 96 190 19 566 20 778 23 238 94 902 44 896 26 129 46 723 66 613 86 591 81 54 39 664 41 228 58 207 47 364 64 432 90 474 0 713 79 553 87 386 8 784 12 777 25 881 62 471 88 35 76 89 1 698 7 247 50 340 35 842 42 727 59 808 43 940 84 817 61 168 16 932 55 59 77 766 49 409 2 845 34 367 98 701 71 654 3 640 28 490 99 854 38 88 4 268 33 252 14 607 32 145 45 997 78 623 18 652 70 972 89 185 92 466 31 696 40 824 11 78 22 893 56 995 13 499 52 750 75 515 17 40 53 251 65 593 67 246 37 386 30 392 82 294 57 348 85 858
79 93 88 797 57 430 7 904 44 613 45 83 28 818 9 459 5 10 8 810 20 254 25 846 85 720 4 716 21 621 50 506 83 449 0 637 72 375 67 898 12 113 97 35 34 376 59 439 91 130 14 651 65 978 64 240 74 210 55 664 94 238 61 37 37 639 58 82 66 390 19 352 15 605 62 425 49 310 17 745 63 807 6 53 51 681 86 717 69 73 18 12 24 728 40 986 73 822 46 286 80 805 95 562 60 949 42 889 56 318 22 497 90 342 33 836 47 117 26 348 71 203 23 850 31 419 87 552 29 698 84 965 81 804 77 644 35 982 3 939 68 206 52 637 27 36 96 658 70 612 16 148 92 484 41 36 78 640 38 157 30 542 36 887 1 676 82 623 76 931 2 812 39 553 32 219 54 142 11 177 99 697 75 115 53 279 13 341 93 230 43 712 89 159 98 608 10 574 48 55
89 515 29 789 98 398 14 986 52 383 31 812 5 651 34 519 92 539 38 328 7 231 51 151 77 395 81 818 21 521 60 13 30 496 39 896 93 765 45 840 64 996 85 982 48 755 96 455 49 994 18 215 84 316 74 849 59 868 24 840 79 118 27 286 42 687 13 153 6 680 36 693 82 369 94 825 4 857 97 290 54 891 66 397 46 20 2 11 43 121 16 820 65 205 87 48 75 662 23 18 20 487 61 949 62 444 12 567 63 614 0 286 53 897 99 508 17 207 25 942 80 117 47 737 56 240 3 619 15 608 86 45 35 418 90 689 41 984 40 883 88 923 95 601 78 288 70 358 68 240 69 54 1 229 33 657 91 991 32 773 50 74 73 502 57 690 44 94 28 835 11 88 19 760 9 531 55 702 76 566 26 877 72 460 8 661 58 647 67 666 10 900 83 280 37 621 22 95 71 139
22 984 48 944 38 197 26 673 81 479 91 280 66 144 93 652 3 482 18 373 54 426 6 182 31 312 65 174 34 163 17 615 67 60 13 949 37 227 44 178 72 86 9 852 59 10 53 126 24 361 42 366 19 806 80 3 46 357 30 740 0 692 11 199 7 220 55 698 60 435 73 165 86 106 29 774 83 761 98 912 50 685 39 188 58 73 25 649 77 652 92 305 15 100 52 723 88 692 70 778 95 820 64 759 43 86 62 711 41 576 20 569 75 340 4 922 45 961 32 182 87 66 5 262 28 708 97 217 84 169 78 78 8 808 79 856 82 886 1 124 56 927 94 95 90 602 57 874 33 9 85 169 23 506 47 648 2 963 96 583 69 839 68 922 51 551 76 807 14 96 63 141 74 261 49 417 12 235 61 455 40 455 89 272 71 971 27 888 21 715 35 324 36 906 99 137 16 177 10 360
26 904 71 831 6 372 2 501 12 244 4 587 75 630 34 626 20 719 45 489 35 771 49 862 31 920 22 867 5 719 46 676 48 553 70 690 66 244 25 978 36 793 79 889 58 388 19 646 14 851 98 437 99 445 8 116 86 804 23 869 62 322 39 433 27 466 54 338 37 494 82 37 84 983 56 418 94 987 76 657 61 725 51 16 77 201 63 117 30 516 59 872 74 994 10 588 13 30 91 641 65 425 40 551 16 915 32 979 90 195 28 138 15 416 43 970 0 111 95 839 29 211 17 7 50 791 89 797 24 617 1 9 69 416 21 36 80 401 87 645 47 789 7 456 72 33 92 55 93 879 38 760 83 558 64 420 53 242 67 610 52 953 96 878 81 473 68 677 44 860 60 931 97 10 73 146 42 837 41 754 55 963 85 951 18 905 88 402 11 411 78 217 57 802 3 569 33 790 9 550
68 419 7 622 70 817 12 373 60 864 88 557 37 371 84 450 64 282 45 356 32 364 56 818 85 744 35 254 8 551 26 831 11 81 89 443 52 531 79 104 30 62 20 369 14 32 19 497 58 597 39 140 42 660 15 602 18 295 83 918 87 653 53 446 80 531 50 395 67 520 5 682 31 348 25 891 72 417 1 128 77 949 17 12 76 468 9 792 23 629 82 764 46 519 33 354 78 278 61 88 38 754 93 194 95 7 21 604 69 855 22 560 48 81 86 832 63 748 0 187 27 438 73 355 16 88 6 505 2 549 97 878 3 817 92 77 43 707 90 735 62 915 94 766 74 323 24 193 71 565 47 8 65 710 57 932 41 334 66 250 49 374 99 303 54 101 44 779 4 524 28 542 34 878 36 113 98 793 10 401 81 272 96 808 59 930 91 460 75 931 29 75 40 964 13 644 51 175 55 761
76 223 77 293 20 407 32 111 0 439 22 797 84 36 14 679 49 982 36 523 70 231 64 202 15 829 37 818 30 454 51 15 8 137 90 148 34 416 74 416 29 842 58 477 92 819 52 901 19 926 40 101 86 706 96 447 10 557 99 929 26 5 3 19 54 253 25 519 98 648 56 152 41 910 28 20 80 726 7 839 21 680 59 885 45 798 57 295 43 704 65 654 48 67 9 490 42 722 11 281 81 817 27 696 13 912 24 254 68 195 71 942 35 608 87 267 75 714 18 834 82 779 89 241 72 128 85 797 39 274 46 860 17 739 33 869 1 276 47 940 38 268 67 830 44 698 73 676 60 367 50 653 55 467 95 255 83 797 16 89 53 251 6 322 94 789 69 438 62 646 91 505 88 954 78 319 12 379 31 914 2 702 66 431 23 499 61 600 79 708 4 245 5 73 97 389 63 290 93 410
79 707 20 152 14 125 92 79 76 374 27 398 31 183 49 783 61 17 32 480 35 331 71 887 82 312 68 409 93 737 3 598 28 832 0 299 24 205 65 885 64 170 44 45 85 226 29 436 91 297 95 378 94 500 97 189 53 573 46 192 54 203 45 257 42 426 8 332 36 11 1 462 30 898 41 783 34 409 98 490 6 935 77 447 25 488 37 327 57 213 62 405 11 504 74 779 73 380 67 622 51 368 7 642 5 691 56 160 2 467 47 426 80 175 84 251 58 630 89 291 75 452 12 425 13 425 96 769 69 451 83 371 63 92 23 600 40 785 66 42 88 449 59 602 19 240 4 871 81 399 16 559 50 510 39 167 22 239 52 634 17 611 99 15 18 199 10 228 33 945 43 120 55 507 90 16 78 644 70 326 38 28 86 306 60 552 72 851 21 913 9 996 15 898 26 379 48 994 87 95
49 79 94 979 63 811 75 338 37 8 86 851 39 133 61 682 21 711 42 445 32 440 51 871 14 115 89 922 53 69 3 6 9 216 33 656 95 241 26 736 19 690 62 625 36 883 52 22 74 223 59 602 97 854 99 287 44 372 35 958 5 809 15 529 80 872 69 311 77 988 78 71 38 221 70 385 11 126 82 229 64 404 40 83 54 409 83 653 81 336 17 770 71 735 73 716 98 579 96 964 88 30 29 487 28 885 2 326 58 142 66 900 1 452 55 987 25 812 93 526 91 789 45 593 85 623 12 336 18 135 57 497 84 823 50 77 79 112 27 387 34 525 41 666 31 618 0 300 16 302 13 329 30 885 23 645 65 673 7 795 22 216 60 521 6 536 4 168 46 738 48 130 87 579 68 790 90 443 43 945 20 783 47 36 76 352 24 960 56 742 92 442 8 394 10 486 72 600 67 455
10 40 74 502 19 696 18 191 50 955 17 236 44 49 79 479 72 599 51 38 67 775 92 133 30 490 71 922 27 874 35 689 87 709 98 386 28 484 32 602 29 583 75 776 99 156 96 590 12 777 14 568 83 331 86 298 5 540 63 617 76 620 95 210 37 918 21 351 68 353 4 374 93 852 9 48 1 592 66 474 47 554 57 672 13 76 82 216 53 717 73 188 3 416 84 283 39 697 88 920 64 334 56 803 62 390 41 349 49 950 40 968 43 277 85 747 55 154 31 636 89 897 97 974 25 438 61 146 77 937 60 816 26 197 7 325 36 722 23 899 59 510 65 711 22 288 45 281 6 509 80 455 38 925 70 258 69 926 78 621 15 675 91 49 2 157 46 165 94 955 0 227 54 665 81 677 16 296 8 29 24 199 48 909 34 429 90 122 42 354 20 218 58 139 11 54 33 8 52 831
6 215 57 41 35 727 75 761 82 120 53 339 86 911 81 437 63 374 92 376 32 505 3 737 47 438 38 289 88 93 21 700 17 722 55 559 97 930 7 634 94 261 61 988 50 469 74 495 37 196 44 232 83 804 46 55 90 392 33 189 11 885 93 424 31 856 0 31 52 856 8 438 67 884 84 51 23 403 73 25 69 292 49 651 99 940 64 420 56 726 25 780 96 601 72 132 66 767 27 788 54 475 1 779 14 257 80 699 36 65 58 912 18 306 40 429 2 57 45 933 24 61 43 264 22 65 16 837 91 74 12 849 34 780 15 831 41 360 95 109 98 984 20 228 79 555 28 927 5 444 29 353 89 241 39 285 51 806 59 209 68 294 70 815 9 194 10 875 71 823 30 614 87 319 62 235 85 651 48 988 26 516 19 623 77 174 76 941 65 768 4 616 78 487 13 393 60 767 42 563
16 721 2 590 5 720 69 771 9 991 20 478 98 739 17 5 40 376 24 90 21 136 85 960 60 99 71 219 47 355 65 895 64 44 83 816 61 35 14 540 59 363 95 809 37 218 33 530 6 350 97 559 48 30 4 839 90 77 43 237 34 766 56 412 62 363 36 919 19 561 42 379 84 332 96 598 93 15 26 52 13 378 46 526 7 971 74 140 22 546 10 764 81 544 82 66 30 43 8 94 0 321 27 559 41 830 89 985 57 637 92 330 66 1 35 481 80 807 44 573 29 942 87 513 49 931 58 695 91 465 63 151 38 277 45 263 94 270 18 131 77 507 99 937 76 984 12 100 67 307 70 808 31 399 55 191 68 591 50 673 15 657 51 821 39 116 75 40 32 953 1 639 72 803 28 322 52 220 3 401 25 230 79 958 86 664 23 832 88 212 73 488 11 991 54 729 78 680 53 874
33 441 41 192 28 428 85 633 69 609 88 441 18 243 51 210 78 390 30 823 90 43 6 224 50 865 89 575 83 945 5 820 71 494 9 624 1 607 81 287 75 67 86 201 32 969 10 814 55 717 42 622 59 477 94 242 35 546 56 137 96 144 3 858 2 938 16 713 92 581 95 648 39 711 23 658 57 192 99 486 66 827 38 225 4 385 84 851 91 288 53 57 40 140 97 933 21 730 37 967 13 69 52 924 8 361 60 558 49 90 79 329 68 195 80 976 82 272 36 786 44 190 77 930 98 151 73 323 20 803 87 59 72 618 27 585 31 238 67 161 14 798 93 278 34 530 46 912 22 164 17 541 65 665 58 799 64 881 47 89 70 193 48 696 25 858 45 870 43 819 11 748 15 197 12 979 76 412 29 209 54 779 63 883 19 110 62 890 7 634 24 719 61 225 74 353 0 95 26 9
49 83 15 555 78 336 46 768 18 679 83 464 59 800 53 603 6 937 90 277 75 579 85 659 1 359 27 416 31 409 64 873 25 932 71 7 29 200 39 9 40 46 87 214 61 225 73 418 86 735 13 779 66 509 65 763 32 544 54 400 91 409 23 396 26 137 58 932 99 420 48 526 74 822 33 398 12 657 11 256 45 196 5 951 37 376 51 255 68 433 69 90 20 414 44 729 92 360 80 43 9 757 28 366 3 284 79 778 52 775 70 843 84 628 4 651 55 476 98 596 94 197 89 259 76 419 43 94 0 421 81 232 21 884 88 518 97 555 17 493 95 444 57 161 38 813 77 521 72 458 14 657 47 425 96 339 62 630 22 25 24 309 67 988 30 417 16 734 56 266 63 681 36 600 60 545 50 602 2 980 8 834 10 221 42 402 93 654 41 585 35 481 7 219 19 531 82 389 34 331
93 11 66 9 86 227 99 314 89 272 19 758 83 717 36 678 21 388 65 350 8 980 91 758 58 60 57 670 5 320 79 21 69 947 24 408 94 592 15 130 27 372 88 179 32 916 64 370 17 29 23 854 39 215 41 972 14 470 98 169 81 331 60 425 22 608 59 879 20 837 51 342 87 826 76 148 28 119 33 840 3 367 85 895 52 628 13 995 67 908 84 917 18 758 54 351 2 437 29 762 61 259 56 431 78 895 43 644 55 70 62 631 63 328 34 918 50 930 97 377 92 987 35 509 9 689 16 628 90 375 72 843 70 115 48 467 10 79 44 213 71 106 74 589 75 188 38 907 40 122 45 821 37 479 11 124 6 430 80 456 7 811 53 212 31 94 77 279 82 558 47 235 25 724 49 256 1 480 4 474 46 997 96 597 73 461 0 357 42 781 26 113 95 533 68 928 30 267 12 746
92 762 19 191 55 76 41 848 95 457 79 622 2 491 89 272 4 865 56 321 5 22 87 165 3 809 44 249 36 347 43 340 20 742 38 292 46 186 72 978 99 250 7 567 70 476 83 492 84 296 50 483 65 129 35 434 54 588 8 506 31 352 59 458 16 904 34 500 10 15 71 333 17 272 28 170 22 130 6 904 15 95 58 30 86 472 14 216 9 603 0 661 81 225 12 826 57 179 24 27 69 283 77 871 66 576 27 273 63 180 61 425 23 809 76 924 85 522 13 237 67 641 32 933 49 38 73 701 37 652 75 857 51 599 96 400 11 671 21 797 40 107 45 296 30 516 18 984 60 160 1 487 39 741 88 173 78 257 42 527 33 456 53 395 47 204 93 341 90 912 52 795 25 312 26 121 48 916 74 741 91 316 97 557 98 777 62 6 64 226 29 543 94 211 68 834 80 826 82 997
34 88 80 523 12 667 2 356 64 61 68 156 67 900 45 765 51 626 79 108 96 785 30 637 88 137 32 514 84 897 14 263 94 29 4 329 40 996 53 768 9 708 77 80 61 274 48 774 11 734 91 465 66 447 23 582 41 64 35 411 24 98 33 617 56 489 0 431 13 980 76 42 93 718 54 652 72 374 95 694 85 656 15 903 98 340 65 441 63 787 78 850 3 542 38 913 20 514 59 351 81 356 89 969 36 518 75 522 39 9 83 588 52 374 1 257 57 897 16 852 60 88 5 624 28 20 47 774 26 221 62 997 27 212 29 876 87 458 19 861 82 499 46 287 7 114 99 809 71 950 92 678 90 850 31 737 86 822 6 151 55 501 70 434 18 77 8 1 10 405 37 263 17 69 49 52 58 939 25 850 74 908 43 398 50 710 21 557 97 180 42 658 44 831 69 154 22 423 73 815
81 149 94 347 90 119 49 474 59 260 67 38 92 347 44 649 51 321 28 937 19 974 2 462 22 320 53 22 83 402 38 451 12 62 26 43 89 866 95 328 7 595 30 601 45 93 41 191 46 311 24 430 87 46 74 360 5 21 56 689 36 191 9 926 73 925 0 642 79 382 77 285 88 363 68 99 10 224 75 934 76 796 16 535 21 42 58 840 54 857 70 494 63 543 91 685 13 509 50 210 23 436 17 102 33 816 40 577 32 55 31 820 66 206 25 383 37 797 72 108 65 498 82 327 60 434 69 526 52 699 71 901 93 155 84 947 42 665 1 979 4 80 61 920 39 608 64 839 86 686 47 523 18 123 97 838 55 305 27 337 20 317 80 655 57 318 3 121 35 408 98 438 96 366 99 417 48 504 34 947 8 622 15 195 43 561 85 606 6 828 62 539 11 37 29 642 78 12 14 616
43 555 53 3 63 432 3 764 59 521 71 53 67 126 52 578 18 306 34 963 46 819 47 3 70 442 42 928 35 453 19 925 74 670 93 309 39 686 86 1 37 152 57 328 77 949 87 847 44 816 30 869 90 479 28 552 0 407 21 156 23 899 25 384 15 837 48 758 38 890 60 214 91 682 98 853 32 469 4 801 8 729 31 616 85 201 40 112 97 713 79 639 2 197 95 286 1 245 78 225 9 36 76 825 96 435 99 552 11 494 24 150 10 738 12 670 61 913 92 858 62 356 83 134 88 141 54 615 6 315 7 585 68 788 29 585 36 432 16 451 50 232 64 236 84 118 94 481 41 783 45 300 58 333 65 346 26 354 73 608 66 771 5 759 80 747 51 428 13 69 82 952 75 244 17 258 81 19 14 133 22 245 27 781 20 561 49 253 33 885 89 561 72 905 55 431 56 266 69 938
30 14 68 547 55 243 50 127 15 956 28 459 58 930 70 675 45 691 54 539 93 679 2 744 32 795 49 626 85 736 47 344 59 409 76 348 48 501 16 721 82 343 13 326 90 79 62 876 51 793 92 798 14 305 19 899 37 524 67 28 83 478 89 644 11 737 1 360 63 386 88 311 10 487 0 897 72 765 91 48 61 943 39 407 6 810 33 824 81 257 99 175 35 453 95 511 97 651 64 672 12 723 65 222 79 10 3 502 73 132 31 404 8 873 22 427 4 299 66 951 42 966 36 677 26 102 53 581 21 500 5 496 60 432 57 334 43 179 29 472 40 20 87 647 75 788 80 242 98 845 24 214 44 888 94 688 84 640 27 397 74 921 56 240 71 211 41 653 18 752 52 729 46 39 38 97 77 428 78 673 34 528 20 427 7 284 17 461 25 901 86 991 23 772 9 181 96 11 69 666
0 940 5 611 46 332 48 206 14 671 85 489 23 61 37 69 42 822 66 92 53 685 44 719 38 940 70 464 24 1000 55 203 99 157 16 905 69 892 26 790 30 399 96 708 80 315 68 602 57 323 40 664 65 759 47 974 59 709 64 804 94 661 20 38 63 206 84 974 25 287 10 7 81 339 33 325 15 741 93 313 88 414 18 116 71 966 62 625 35 226 78 212 13 760 51 362 73 821 91 469 60 143 8 336 29 646 17 80 21 50 83 665 2 861 95 915 77 665 32 423 49 58 52 770 75 731 61 62 6 965 41 478 76 940 43 775 45 12 7 781 1 675 36 687 82 388 3 351 79 49 54 887 98 287 34 664 31 621 92 64 67 756 74 126 39 997 28 746 89 540 9 889 22 47 4 746 19 231 56 585 90 566 86 454 72 927 50 185 27 304 12 446 58 61 87 151 97 996 11 281
68 560 30 660 14 417 72 393 38 84 25 622 11 785 56 628 19 990 55 815 85 124 75 624 54 694 77 986 20 633 24 730 22 181 47 282 92 911 98 874 29 230 18 327 8 714 5 175 17 505 79 446 52 26 35 779 86 490 48 627 64 957 91 274 31 744 37 126 93 740 58 933 28 730 89 263 10 394 3 933 50 756 71 255 60 561 87 334 21 831 94 253 51 47 95 866 7 134 82 521 40 822 2 614 16 740 34 344 42 994 33 357 70 588 53 485 13 955 88 559 44 272 65 88 59 986 32 534 69 371 15 46 78 215 66 589 9 818 81 485 63 105 84 398 43 212 0 626 27 967 90 230 36 523 23 481 74 780 61 302 45 435 57 880 83 744 49 865 73 839 39 617 96 496 76 445 46 947 41 618 12 912 67 208 4 499 97 946 1 839 80 656 26 202 62 218 6 616 99 175
12 560 58 861 82 641 78 986 14 267 57 438 85 516 93 788 30 422 17 405 89 667 35 667 88 935 20 477 10 488 52 815 76 73 77 861 99 746 64 650 26 138 36 705 97 908 75 801 81 831 15 492 27 304 24 854 46 188 9 532 84 929 25 654 16 392 67 210 94 750 79 294 3 348 1 965 53 850 56 93 51 860 71 794 63 720 86 37 55 694 90 762 34 531 72 644 66 928 62 920 37 212 98 258 6 814 8 261 22 69 96 710 50 873 70 18 54 626 32 185 59 643 40 25 39 895 33 430 68 742 80 537 92 580 91 525 28 116 42 796 21 934 47 355 83 25 73 358 69 439 38 416 44 581 61 348 13 37 45 28 11 998 49 231 65 296 0 254 7 347 18 996 95 45 60 451 74 715 29 713 48 160 4 808 31 443 43 574 19 918 5 532 87 886 2 21 41 264 23 708
52 879 97 823 67 196 32 836 86 794 40 789 0 901 48 735 78 864 10 264 15 986 76 748 53 169 54 733 98 212 31 469 56 548 81 368 9 697 74 84 70 234 13 380 8 294 62 61 3 345 91 117 63 978 84 738 43 436 45 466 50 829 37 439 90 352 38 338 60 367 73 59 42 241 23 210 94 573 77 495 25 546 35 424 46 270 36 502 34 980 44 967 47 203 59 441 95 350 75 799 26 845 24 694 27 258 68 232 85 729 80 756 39 440 41 235 65 142 19 550 89 268 69 749 93 728 61 105 55 195 87 705 58 676 72 20 6 515 79 57 14 907 92 555 66 568 2 241 51 76 99 720 30 162 28 376 22 426 29 95 82 396 71 195 49 821 11 844 1 24 5 392 57 76 4 419 21 445 7 196 83 208 33 931 12 195 64 425 16 747 18 992 88 413 96 840 17 439 20 99
8 445 12 654 90 420 65 641 72 285 95 502 62 297 88 925 84 721 86 980 57 940 25 146 64 723 53 73 74 796 31 281 23 558 13 752 85 283 11 76 28 292 93 411 47 106 2 525 30 371 19 339 6 428 24 565 32 586 40 82 4 60 41 205 98 393 81 943 87 379 67 698 15 814 50 517 5 577 80 209 69 604 27 16 91 469 78 255 70 54 82 997 0 911 35 211 16 706 68 261 94 43 55 891 21 624 39 958 49 272 99 72 37 41 36 686 38 270 9 295 75 37 22 765 7 615 66 84 1 612 77 941 43 204 42 141 46 6 51 809 73 384 45 800 61 143 54 239 3 161 34 378 89 706 58 611 52 178 56 757 92 374 71 674 29 470 44 758 33 766 10 616 20 656 60 592 14 129 76 374 79 798 83 296 26 58 59 763 97 955 17 110 63 547 48 902 96 251 18 124
59 402 58 317 91 425 62 734 17 494 67 550 37 5 69 863 41 938 21 751 52 481 68 220 50 775 99 91 40 786 6 726 28 1 44 212 47 516 11 754 80 520 0 8 10 654 19 509 26 14 29 618 88 693 43 526 25 464 13 29 89 773 93 4 39 294 95 631 38 273 61 88 73 508 7 632 57 467 27 465 85 859 53 685 32 704 23 890 87 242 54 957 24 971 92 402 98 693 76 80 75 513 65 24 30 256 63 703 22 316 36 409 4 501 2 820 45 705 8 336 97 505 18 759 84 613 71 648 42 524 3 945 96 796 86 201 60 535 14 505 34 386 31 796 83 944 72 249 66 418 90 885 48 737 81 788 77 587 74 172 49 56 20 94 9 811 82 416 79 767 16 416 56 484 46 841 70 978 15 262 51 811 94 840 1 760 55 903 64 559 78 573 12 107 35 705 33 206 5 461
93 410 87 798 34 259 43 934 68 702 33 239 44 124 71 776 13 722 49 67 18 8 69 993 27 883 96 899 98 894 24 181 10 191 67 734 6 976 5 849 78 570 88 428 81 438 41 162 64 307 85 945 77 63 14 7 54 109 38 801 19 987 1 136 80 985 0 394 89 372 50 881 47 601 91 514 60 162 22 886 92 991 76 870 3 325 99 773 86 348 9 772 25 453 11 819 12 381 28 957 90 886 55 812 2 632 66 282 52 1000 8 131 17 28 42 962 57 690 94 521 73 878 59 326 35 366 21 414 82 536 30 522 74 504 95 177 83 844 63 416 65 640 20 94 46 870 48 9 4 663 32 363 40 407 23 75 62 102 56 614 29 654 72 994 31 953 61 47 75 785 7 732 58 899 45 445 51 633 53 878 16 395 26 312 70 723 39 68 37 556 79 139 15 651 84 441 36 115 97 308
15 651 97 19 46 865 38 49 57 690 94 905 58 360 33 280 35 912 83 893 70 99 75 427 54 972 41 952 61 718 90 542 98 64 44 126 21 68 40 662 65 981 50 863 69 831 43 400 6 984 59 967 45 481 42 51 19 830 71 275 28 881 48 324 9 556 95 520 66 90 53 36 23 14 22 514 68 22 29 496 77 745 64 125 52 792 16 492 24 477 5 548 34 895 2 28 99 890 85 748 93 318 27 185 0 731 39 372 32 480 51 941 37 208 18 667 11 793 81 187 56 29 10 517 8 943 1 605 47 736 78 459 80 631 87 12 17 688 13 855 84 29 91 366 26 849 73 593 79 891 76 111 55 148 72 745 36 658 49 782 60 154 63 402 74 335 82 58 67 361 20 734 30 524 12 346 25 720 31 211 88 743 7 318 96 268 62 250 89 968 86 317 4 21 92 369 3 484 14 91
16 163 19 836 71 319 21 519 35 490 99 604 78 686 96 823 32 164 58 731 69 474 84 240 29 69 64 51 60 721 34 597 48 962 6 139 3 422 55 571 94 699 18 61 14 329 80 960 33 479 95 287 0 465 89 294 11 743 86 260 17 317 24 239 49 227 62 622 45 290 83 470 98 200 12 938 87 871 40 120 4 939 37 311 91 516 79 325 5 599 77 788 23 689 31 63 36 594 27 838 72 451 74 510 43 894 88 140 47 473 66 661 67 11 22 375 63 260 10 204 25 89 53 832 39 365 93 739 1 435 8 56 65 201 90 424 30 72 15 294 97 247 42 54 26 715 61 689 73 851 82 74 41 187 50 266 85 619 59 154 28 68 81 140 13 326 44 901 52 140 20 91 51 780 9 673 75 834 76 966 57 639 46 509 56 720 38 227 54 593 7 347 70 817 92 574 2 809 68 985
72 365 9 101 70 277 24 437 88 674 82 131 62 147 27 971 59 13 92 807 4 90 83 508 97 454 3 856 94 651 84 644 40 330 49 792 69 325 95 792 78 649 20 409 16 886 18 211 64 935 26 960 11 869 14 524 98 112 21 525 63 748 53 349 85 180 45 788 90 332 54 826 37 659 74 43 55 48 65 931 0 826 48 576 99 843 31 240 66 843 73 847 79 862 80 97 67 427 68 605 19 538 8 231 28 396 42 700 87 299 30 298 6 347 22 123 10 757 23 104 81 44 13 624 33 664 41 519 2 441 17 173 1 135 32 39 5 466 47 493 35 583 39 55 36 22 89 665 77 211 91 842 15 543 76 596 34 660 50 598 57 284 71 135 75 837 44 417 96 72 38 601 93 396 56 440 7 103 43 639 60 508 52 109 51 185 29 876 12 512 61 4 86 423 25 917 58 691 46 690
67 347 16 500 82 483 99 971 52 708 76 278 36 475 5 310 77 54 23 771 69 271 29 391 20 96 15 706 55 531 57 122 21 79 43 790 9 748 80 662 32 376 68 490 25 432 95 526 70 979 28 572 86 665 93 719 8 227 40 328 6 324 44 430 38 17 26 372 19 184 0 242 59 128 39 443 97 762 66 737 24 132 88 281 51 446 17 834 60 476 42 946 83 583 13 870 7 54 73 199 53 359 22 771 94 641 92 710 98 163 65 582 79 230 49 52 56 414 50 189 78 920 35 802 27 742 62 799 4 106 71 690 33 683 11 833 89 552 72 228 61 35 91 725 18 157 47 201 96 810 85 824 87 699 90 675 45 599 81 857 46 226 3 199 1 810 84 25 10 927 34 752 58 258 48 404 64 694 37 657 75 939 2 602 12 35 63 399 30 804 41 961 74 529 14 561 54 238 31 875
90 741 74 61 86 497 79 384 96 405 62 440 38 777 35 48 5 626 40 249 54 421 72 727 34 189 99 578 1 920 75 445 94 558 48 636 88 336 57 745 27 135 71 735 19 604 32 401 82 31 98 107 97 891 8 337 53 418 59 709 58 879 22 85 9 966 2 569 60 641 45 733 12 344 7 905 73 462 49 84 81 853 29 335 39 22 10 693 70 221 16 5 6 197 31 563 23 105 56 574 24 955 50 522 36 669 63 432 14 958 85 551 18 816 17 113 46 399 47 657 4 33 76 539 77 586 61 299 67 164 37 750 21 935 95 576 55 242 3 128 42 37 64 513 33 663 89 75 41 766 83 917 13 300 20 691 92 974 51 726 84 892 91 146 93 269 65 420 52 148 87 602 43 596 28 464 44 884 30 671 68 892 0 87 26 650 69 31 11 497 78 657 15 190 66 246 80 734 25 717
5 967 87 802 96 267 8 299 63 548 24 96 55 17 33 837 0 839 80 433 4 733 12 331 17 412 76 780 58 539 23 769 52 720 10 489 22 362 75 176 29 501 99 7 37 845 42 302 45 825 53 907 44 394 14 386 9 501 56 495 20 371 71 176 77 931 16 178 69 10 46 573 27 841 26 785 31 602 40 152 19 603 83 314 21 552 35 365 2 941 92 840 43 17 72 383 18 429 34 232 85 836 90 18 98 223 78 479 59 584 36 394 97 946 67 862 86 88 73 755 91 104 79 963 39 707 61 878 94 227 66 677 51 913 64 644 28 730 38 899 32 198 65 402 47 35 48 378 82 955 68 177 62 306 74 130 13 970 15 417 41 584 49 99 25 159 50 834 30 295 7 785 95 159 81 735 11 273 54 249 84 960 89 623 60 769 3 271 70 727 57 377 88 17 1 6 93 225 6 51
82 610 12 243 16 697 86 511 25 890 90 614 41 768 7 795 2 560 84 893 15 499 20 500 97 923 75 183 87 366 55 918 60 56 58 818 73 127 22 201 70 82 44 290 74 533 18 644 63 204 72 223 77 150 17 543 23 362 4 81 65 888 14 200 45 726 56 331 42 255 47 28 69 110 62 961 68 805 49 399 19 674 59 175 21 840 43 466 26 19 91 527 31 78 76 264 13 199 39 646 53 859 81 173 51 425 52 276 30 659 67 227 35 270 11 367 64 955 40 107 94 2 54 683 0 617 27 36 96 721 32 16 98 676 5 107 71 865 83 279 6 77 79 712 50 157 9 842 80 701 85 712 92 788 61 776 78 977 66 956 1 792 95 185 89 217 99 190 3 51 37 172 28 446 46 515 38 730 88 763 24 905 34 209 93 870 8 983 36 840 33 606 29 240 10 502 48 123 57 418
47 977 71 637 7 5 62 67 31 212 45 507 69 438 85 747 11 515 52 493 46 181 61 928 74 77 23 823 37 699 92 327 15 994 96 925 49 571 41 350 94 645 56 95 43 133 75 237 1 616 81 274 76 993 17 760 4 918 77 25 40 465 25 436 6 913 64 911 82 48 87 387 38 468 24 167 83 430 16 62 67 690 95 650 53 989 58 438 19 5 51 156 42 494 63 286 72 979 21 988 57 613 13 201 36 115 3 62 33 243 8 252 29 517 44 975 59 609 2 575 48 776 55 276 66 594 34 789 97 213 28 464 35 330 79 973 12 192 73 384 54 723 93 93 60 382 78 252 89 750 91 282 9 754 90 844 84 174 0 847 26 434 68 380 98 608 18 663 20 311 65 638 99 462 32 632 50 986 88 675 5 171 14 446 27 113 30 269 70 842 22 569 10 144 39 324 86 447 80 189
8 837 80 547 29 567 34 612 27 108 53 662 95 883 61 370 64 289 24 522 75 934 91 332 82 428 44 313 30 920 9 629 32 693 41 305 81 740 83 735 7 977 78 560 51 764 37 427 54 398 40 279 97 612 4 877 59 432 28 143 42 804 5 22 60 254 85 260 22 454 0 967 49 62 88 237 55 776 23 136 35 205 84 540 21 428 31 610 47 403 94 528 79 906 68 151 6 683 86 293 69 647 71 884 20 136 65 477 90 374 92 183 62 306 52 5 57 53 72 387 43 752 26 766 13 243 39 13 33 408 1 271 3 182 15 179 56 506 17 676 18 897 93 160 67 10 46 636 96 434 36 118 89 4 10 852 2 913 14 488 73 218 48 364 19 524 12 483 76 185 74 483 87 455 98 425 99 218 45 757 63 57 38 857 11 876 66 765 58 451 77 350 16 998 70 479 50 49 25 698
95 210 61 719 99 666 87 87 63 182 78 672 68 533 16 51 53 828 2 570 58 889 45 813 36 552 7 83 28 839 83 128 44 930 59 984 34 83 17 483 52 937 6 833 75 244 91 186 20 176 13 695 42 405 43 629 21 229 38 370 98 908 31 82 54 60 12 987 55 248 57 337 30 930 74 722 0 672 14 173 10 429 56 29 32 495 4 378 97 153 81 694 70 731 5 527 48 333 79 544 25 76 60 546 84 500 77 598 33 274 18 586 1 960 8 264 35 255 9 597 71 601 39 691 89 235 66 454 29 474 37 219 40 862 24 826 76 229 96 631 51 921 11 624 72 317 67 57 49 486 93 931 65 376 27 881 82 365 3 957 47 152 41 550 80 664 50 329 73 335 19 864 86 494 92 141 62 632 26 220 64 132 90 986 69 677 15 149 23 754 46 458 88 58 85 124 22 497 94 829
98 488 82 43 24 522 14 272 17 270 95 195 71 770 75 243 2 10 85 680 76 281 88 708 37 405 65 398 67 50 18 933 29 565 45 427 20 213 6 639 51 684 56 153 9 200 60 850 55 989 32 357 4 380 93 482 33 703 30 345 46 12 84 39 64 74 19 778 83 136 53 193 13 518 50 863 97 551 10 590 77 178 87 87 12 443 96 354 79 218 3 821 68 398 74 26 28 427 58 635 35 67 1 685 44 160 36 360 39 887 70 631 81 974 49 440 52 775 23 483 41 748 62 966 73 235 94 396 34 892 72 392 69 791 80 808 22 535 89 751 57 570 16 290 59 765 48 58 86 751 0 482 42 458 31 198 7 257 47 787 26 12 8 796 21 900 99 81 15 304 43 343 25 54 66 37 91 876 38 296 27 269 40 671 61 303 11 24 5 578 63 479 92 581 54 673 90 498 78 87
50 703 11 745 27 430 79 889 81 663 18 444 78 376 0 896 31 729 1 550 60 934 68 605 51 180 66 338 13 739 63 553 29 920 58 249 76 696 49 946 99 146 73 418 94 826 88 156 23 267 2 258 39 685 92 141 17 175 5 785 42 751 67 420 21 232 96 825 87 303 71 63 12 723 41 195 61 27 90 752 47 810 97 272 36 241 54 52 69 856 19 808 64 398 86 680 72 676 7 403 28 826 30 104 57 109 20 122 74 308 44 909 89 868 95 169 83 377 55 401 4 262 46 939 38 328 32 306 62 896 56 554 84 793 35 874 16 645 75 433 59 796 53 103 37 819 14 256 93 431 65 851 82 436 25 908 6 463 45 930 34 472 24 328 10 350 22 35 70 120 33 628 40 709 85 54 3 957 48 960 98 217 8 472 43 271 77 69 52 466 91 542 80 490 15 272 9 529 26 371
2 106 37 284 68 711 94 263 33 911 65 883 87 682 11 775 38 227 52 80 22 450 1 443 4 993 81 612 91 74 51 873 10 936 42 556 26 187 55 819 31 708 80 491 96 306 20 510 62 54 46 617 49 25 9 402 76 689 5 208 34 674 17 569 90 285 0 502 16 40 28 110 63 722 72 268 93 896 84 644 56 114 97 194 57 165 73 320 54 433 24 324 88 290 98 92 69 392 41 973 21 39 19 936 27 828 13 879 70 414 32 31 3 494 35 444 7 680 53 851 86 587 67 477 23 169 25 646 64 44 30 740 66 538 77 143 14 760 89 87 43 557 45 381 47 732 60 540 95 570 85 715 59 653 83 691 92 600 74 992 12 125 15 45 44 848 40 354 82 417 71 231 75 219 29 814 6 355 50 203 99 580 39 510 36 787 78 187 48 536 61 799 58 456 18 154 8 210 79 662
51 645 89 673 95 211 81 399 44 982 56 515 70 999 24 274 40 801 32 614 69 930 7 210 68 362 94 511 79 681 93 619 23 751 85 144 61 117 11 176 82 26 48 656 83 81 99 294 46 309 15 119 42 957 72 696 18 39 13 572 27 308 28 527 4 188 55 670 58 544 26 686 63 516 29 619 37 150 20 240 87 234 65 328 34 819 71 86 12 404 53 542 35 621 60 297 22 410 39 797 52 78 88 504 16 279 73 880 5 483 92 55 62 461 3 876 33 780 96 684 76 333 84 190 38 732 14 87 66 619 1 960 36 471 6 941 0 280 80 544 86 555 49 385 10 330 90 438 41 607 45 120 57 822 43 727 59 385 67 871 97 278 91 827 8 260 64 443 9 685 54 575 74 662 21 765 77 686 17 671 2 183 19 424 30 189 98 68 78 837 47 224 50 109 75 878 31 717 25 105
84 209 16 822 36 836 40 729 26 422 97 379 35 683 9 819 54 405 23 303 44 777 31 681 89 423 57 428 49 890 60 581 61 161 76 33 46 941 67 716 50 454 18 635 64 636 98 640 80 348 43 26 45 236 27 224 87 742 1 905 8 708 53 118 21 17 3 209 51 643 41 780 48 619 11 323 63 898 71 636 81 413 39 104 73 640 7 995 78 777 38 127 69 500 55 913 10 590 74 273 52 509 4 600 5 232 75 821 96 206 19 575 32 661 22 227 59 357 58 218 30 26 2 71 12 362 90 959 66 924 92 93 94 765 37 399 47 923 72 627 25 584 6 463 68 985 82 247 42 132 85 114 56 584 79 661 83 495 62 853 93 745 91 597 13 778 24 790 33 616 65 616 34 849 29 402 0 957 14 461 88 236 28 986 15 254 70 852 17 947 99 441 86 767 20 933 95 734 77 700
72 772 83 478 4 34 36 103 62 397 97 160 35 247 80 904 47 128 74 117 52 526 43 378 79 989 11 840 18 992 24 89 99 322 61 496 30 130 9 980 6 143 88 218 98 589 14 508 70 756 33 746 34 905 49 927 32 510 68 911 78 354 7 417 31 456 54 512 10 338 38 249 86 990 3 823 75 22 89 779 81 269 13 352 93 333 63 495 66 111 17 157 41 723 73 445 64 442 28 658 91 396 85 442 84 8 57 64 59 299 19 644 56 305 12 552 15 394 67 639 45 148 55 773 37 508 92 817 22 613 48 150 40 286 46 432 58 832 71 7 60 989 44 342 25 923 65 916 21 801 53 590 95 458 1 457 2 966 82 782 77 28 20 225 29 795 8 608 16 907 96 449 42 779 51 31 23 57 26 303 50 201 69 346 76 477 90 484 87 409 5 560 27 245 94 604 39 26 0 57
87 702 13 894 84 895 14 885 53 167 1 780 42 941 26 227 6 35 44 713 52 774 95 904 41 716 94 337 85 691 56 226 21 149 25 226 78 81 66 567 15 400 39 677 40 139 91 63 98 791 7 481 89 69 59 579 43 518 0 436 4 672 55 72 93 868 37 111 10 385 31 612 46 987 5 501 24 813 2 12 32 309 64 863 69 543 38 535 34 790 23 519 90 625 16 451 68 321 97 495 50 489 81 786 80 587 62 542 49 930 96 544 54 787 48 966 86 156 67 540 76 139 79 909 12 446 22 889 61 128 92 429 73 352 51 135 57 196 75 146 18 5 36 235 72 93 19 8 8 429 63 472 17 639 74 279 28 784 33 152 77 556 20 316 35 734 30 91 60 212 45 541 9 52 65 66 70 527 3 464 27 130 58 169 11 751 47 168 29 751 99 703 71 99 88 662 82 485 83 683
78 158 33 352 63 234 69 132 91 559 2 544 16 827 79 645 70 185 45 524 26 93 51 100 53 794 88 589 14 750 64 822 84 1000 39 310 42 125 32 145 29 839 93 227 15 114 90 780 7 920 71 227 36 80 59 135 62 268 57 620 23 207 72 707 81 158 9 442 67 38 46 277 76 846 12 475 10 870 37 4 0 585 66 82 98 34 83 580 48 926 77 205 1 171 75 79 13 27 49 782 27 15 21 936 40 710 28 83 34 697 87 507 86 529 44 194 3 508 73 900 99 388 41 276 80 88 55 498 85 342 89 492 18 288 19 392 20 454 6 373 8 450 30 360 4 843 38 165 52 389 25 348 35 756 56 74 95 193 65 539 92 434 11 472 5 736 43 988 17 897 60 844 24 3 22 977 54 13 50 823 74 71 31 171 47 290 97 338 96 62 82 838 61 715 68 883 94 145 58 785
89 820 39 626 30 611 93 293 81 467 78 754 17 241 19 303 85 321 43 359 51 534 53 564 24 743 1 856 0 347 94 800 11 515 92 265 68 619 66 147 74 826 79 441 48 29 55 600 13 39 80 434 34 123 42 202 33 946 54 610 58 551 38 22 22 380 82 925 62 189 84 544 67 270 9 277 76 419 8 51 56 785 5 183 12 276 14 960 99 376 18 731 57 525 98 313 64 145 88 48 49 687 7 995 6 211 69 65 41 715 20 806 10 562 63 432 46 299 95 395 71 573 16 846 28 277 86 97 75 817 87 932 72 507 31 475 47 262 90 576 97 741 4 41 37 47 44 72 25 289 23 834 21 247 3 252 61 856 65 35 50 623 96 499 70 617 83 150 32 268 15 725 59 211 35 234 52 101 73 352 91 692 29 571 36 274 2 978 26 439 45 854 60 503 77 993 27 914 40 12
2 880 85 626 82 997 3 496 44 816 80 148 27 174 24 694 66 26 79 776 58 618 18 801 61 936 19 592 41 662 90 545 70 201 40 569 59 268 22 992 47 356 1 6 31 368 23 928 34 43 78 178 14 530 4 75 48 716 13 41 35 390 39 181 33 897 26 596 56 655 88 498 29 615 57 144 89 978 94 896 81 123 55 858 53 390 77 584 42 864 84 569 87 594 63 999 5 814 68 991 64 207 75 723 10 708 43 709 36 572 76 61 65 734 50 339 74 721 7 930 25 449 0 137 49 443 98 76 32 531 91 916 60 965 71 387 99 976 72 208 16 296 97 788 51 696 73 575 54 521 96 524 52 428 17 467 92 881 45 372 83 823 9 254 11 554 86 152 28 409 67 243 62 900 21 709 93 989 37 720 6 816 12 167 20 309 30 779 15 796 46 828 38 956 8 318 69 269 95 921
21 793 43 944 47 379 98 799 29 971 64 241 36 414 63 9 18 672 97 610 27 438 81 108 2 360 41 535 52 8 39 435 34 214 53 882 38 84 31 878 6 54 30 302 28 995 13 775 56 585 7 500 91 718 79 650 15 606 20 941 72 858 10 206 93 388 58 308 60 944 59 923 48 938 0 47 14 793 3 626 26 607 54 946 96 654 74 995 4 829 89 776 1 301 11 480 19 391 86 568 88 687 67 268 40 572 66 272 32 743 23 558 83 932 92 240 33 13 99 592 44 335 25 485 5 761 55 39 70 805 77 496 61 731 8 510 42 176 82 602 50 142 17 923 35 845 87 135 80 917 37 558 68 66 24 477 75 829 51 650 95 409 84 199 73 171 65 97 9 666 46 514 76 975 62 248 71 407 22 707 45 373 16 612 90 201 94 290 85 604 69 199 57 817 49 520 78 360 12 683
64 472 43 537 89 586 83 338 98 743 80 533 62 951 40 775 38 203 65 761 31 333 88 917 42 704 19 828 54 162 69 3 26 958 63 401 20 703 51 640 57 473 13 857 21 858 15 464 32 938 0 834 97 993 96 795 84 795 16 183 27 530 37 118 47 456 70 525 30 480 24 169 50 881 29 152 2 951 85 380 17 428 58 864 94 1000 79 399 82 423 74 403 18 41 9 140 93 395 39 824 95 788 10 987 33 708 34 501 5 791 71 146 49 389 90 558 23 315 73 623 12 304 68 211 14 502 28 219 55 195 35 252 75 852 86 485 92 646 41 475 53 234 91 128 44 449 59 239 36 915 52 42 22 715 45 40 87 843 99 842 78 652 81 588 56 337 66 748 7 828 77 133 72 729 4 869 8 637 67 700 6 119 61 814 60 203 46 902 3 824 48 183 76 869 1 105 25 90 11 425
34 267 92 476 52 388 64 111 48 670 8 209 83 928 3 754 7 175 87 327 54 365 30 888 20 127 76 576 18 786 59 377 13 134 84 707 15 492 10 933 81 336 4 463 90 456 33 965 82 937 69 998 96 620 58 108 95 169 5 969 1 351 86 82 99 595 31 485 80 233 24 470 47 143 89 818 51 173 14 628 56 135 23 804 66 52 67 330 19 439 46 96 50 739 97 811 38 438 68 533 61 916 72 79 98 609 39 4 2 906 11 847 25 758 63 589 45 477 75 112 60 13 55 231 71 102 74 964 9 283 27 916 6 637 29 663 36 104 91 471 40 518 12 844 73 41 0 587 32 210 94 933 42 456 93 297 26 969 35 473 79 183 70 397 37 76 41 549 49 395 85 118 62 217 43 898 65 709 28 200 44 617 22 486 53 220 16 648 17 683 88 610 77 710 21 131 57 491 78 199
48 638 3 3 64 733 10 894 28 383 1 111 74 883 95 515 89 14 12 54 36 47 33 501 62 157 63 576 13 882 92 61 47 356 69 329 6 218 84 528 31 730 18 307 20 698 39 394 76 674 43 775 61 355 97 681 24 65 90 759 27 432 40 347 56 347 82 67 72 16 66 613 32 541 15 726 73 645 9 506 26 397 52 580 22 673 30 548 70 229 23 434 37 728 96 649 11 935 68 794 34 104 78 789 51 522 7 450 99 981 16 376 29 451 80 904 79 825 4 140 42 119 54 732 0 832 94 174 91 436 65 130 49 90 35 942 55 424 88 290 93 690 38 508 98 569 19 502 85 283 77 465 50 27 17 664 45 635 60 71 71 632 44 85 14 999 75 990 46 993 41 841 81 477 67 741 86 203 8 160 21 393 87 321 57 693 25 542 53 239 2 868 5 38 58 141 83 143 59 605
91 771 16 89 51 855 53 263 67 390 20 185 93 818 44 841 49 50 1 763 4 334 64 435 47 659 22 956 39 484 83 423 10 354 81 676 13 328 55 355 56 494 96 506 87 984 69 82 35 742 99 929 42 625 29 625 19 835 70 214 92 884 41 589 45 315 71 341 60 584 31 494 79 952 11 887 66 9 7 248 59 375 76 50 3 951 0 623 82 987 90 701 98 97 54 340 62 802 97 15 21 592 26 792 73 520 74 323 28 312 5 147 32 319 27 249 68 489 23 226 85 48 52 580 95 116 15 67 25 323 40 83 78 633 88 982 8 251 94 687 58 421 38 522 72 733 2 720 37 168 43 656 14 374 18 908 36 756 84 336 86 196 33 645 17 970 9 703 57 429 46 22 24 607 65 186 80 748 12 106 75 420 77 233 61 66 30 657 50 803 34 170 63 280 48 647 89 445 6 521
91 907 7 586 53 936 96 50 58 593 49 33 67 806 46 603 12 351 32 676 29 313 19 504 57 85 51 404 80 810 13 252 54 137 2 751 63 745 74 824 36 136 97 367 71 214 66 476 22 27 24 169 83 766 44 96 35 190 75 989 45 545 8 573 31 348 55 927 47 16 10 964 26 262 56 904 62 477 11 314 21 322 37 241 28 266 33 416 30 504 40 718 50 171 65 243 70 744 92 435 34 472 6 708 5 103 82 966 94 746 16 742 84 761 78 320 90 215 14 950 15 368 25 897 89 489 87 332 86 282 93 391 79 216 68 174 77 881 72 211 98 536 69 771 59 627 95 944 81 453 0 283 41 994 39 480 20 179 1 248 48 982 64 733 27 290 76 728 38 382 43 505 3 702 4 570 73 670 61 835 23 868 60 563 42 803 17 639 85 721 88 604 99 265 9 368 52 293 18 650
11 309 80 964 49 692 53 137 75 174 28 364 50 757 88 62 22 94 62 567 77 892 99 968 16 375 41 322 35 754 5 705 66 801 61 654 6 868 30 855 26 624 44 765 31 9 73 161 89 650 74 618 47 212 18 280 34 333 48 445 45 882 90 261 68 439 43 144 46 389 29 1 14 984 85 394 78 207 55 268 76 73 21 557 42 707 71 701 97 488 36 109 13 453 25 299 20 675 81 271 69 65 59 238 54 146 27 571 70 904 83 253 96 817 92 696 86 488 37 789 10 675 87 371 84 747 64 858 15 698 57 644 79 551 91 101 51 243 94 829 98 462 82 202 2 527 17 399 39 275 58 757 38 307 33 642 63 53 7 609 95 345 3 745 40 809 23 916 72 311 9 448 65 47 60 714 4 813 32 516 19 487 8 37 1 701 52 149 24 492 0 558 67 387 12 386 56 806 93 946
98 276 94 65 29 262 73 364 42 283 88 753 35 714 44 563 57 997 75 694 66 304 21 416 43 6 0 120 20 607 51 942 39 893 55 857 71 449 33 94 50 682 48 977 30 574 46 381 76 64 4 784 54 490 83 333 26 966 78 39 28 69 89 381 87 543 38 979 2 563 96 742 47 233 6 207 58 162 61 771 34 971 64 740 93 937 10 995 68 447 77 488 40 585 60 687 36 95 67 425 79 187 90 586 91 75 18 532 74 216 12 330 37 1 9 31 56 216 7 330 99 894 14 719 49 554 45 521 69 920 32 486 3 522 53 995 13 286 63 356 81 448 27 953 17 327 31 617 52 61 1 39 5 135 25 413 84 681 85 995 72 520 41 756 22 168 23 525 92 245 82 385 97 627 8 439 65 674 16 334 24 322 19 266 11 999 15 173 62 191 86 106 80 587 70 47 59 278 95 695
53 965 99 166 51 400 40 754 82 374 58 312 96 383 35 744 41 339 65 731 56 700 73 550 9 158 13 727 70 500 24 297 55 763 79 829 63 313 88 832 75 272 50 826 2 948 42 953 93 102 28 15 52 776 1 924 19 733 0 161 21 235 11 336 64 60 30 376 74 910 26 280 97 53 23 806 16 107 95 58 94 118 34 325 7 821 25 636 72 484 77 869 89 27 31 315 78 386 57 522 60 295 98 449 86 920 59 750 85 771 49 730 45 183 15 80 69 939 38 779 61 272 71 440 43 789 6 112 22 100 46 357 29 941 17 193 87 142 66 526 14 309 62 632 67 941 27 225 20 258 32 761 90 974 54 3 12 170 47 470 3 238 10 797 5 585 33 958 92 692 37 119 4 458 84 498 76 493 91 891 80 10 68 52 18 33 48 913 36 145 83 108 39 651 8 371 81 346 44 792
36 839 23 260 65 98 60 399 33 579 77 137 51 429 79 26 56 752 32 900 45 467 59 343 8 266 21 441 7 570 67 60 10 746 71 328 9 989 80 188 95 749 73 198 0 890 18 505 15 493 44 255 76 746 34 87 19 317 22 44 87 273 14 449 62 298 30 572 47 733 63 906 70 405 69 491 72 931 40 185 96 997 37 252 55 597 83 490 48 2 31 324 2 479 29 805 61 196 99 949 82 497 92 710 3 746 41 851 1 55 24 760 4 254 25 551 89 388 16 630 78 613 20 477 66 790 74 984 91 901 13 956 88 810 50 54 38 951 5 377 17 432 84 444 86 659 43 728 57 737 68 242 28 723 93 737 54 637 39 831 90 464 52 763 6 617 81 458 94 96 26 631 58 853 97 940 85 154 64 684 42 836 11 749 49 672 27 162 98 284 12 145 46 186 35 557 53 478 75 111
84 52 7 888 13 895 96 14 39 757 27 51 75 5 59 828 52 264 67 987 61 149 24 253 40 368 17 981 99 713 3 4 94 109 31 7 42 760 47 281 76 571 63 202 43 525 89 383 18 937 69 823 35 137 74 273 64 215 29 645 26 771 77 720 85 736 25 468 23 790 45 459 65 103 20 210 14 884 11 708 91 998 50 416 37 94 73 899 70 394 8 768 32 853 71 577 56 434 79 77 81 107 82 395 9 662 5 166 10 291 88 617 87 805 28 480 95 983 34 418 68 838 16 519 12 151 21 542 86 736 97 601 90 327 58 624 4 613 44 112 0 834 57 285 93 705 1 434 30 723 72 429 49 945 15 879 83 826 53 677 38 438 51 102 36 827 2 367 19 96 62 987 46 258 80 295 60 607 41 969 33 267 54 170 78 101 98 640 6 638 55 237 48 816 92 107 66 335 22 711
96 571 22 426 19 83 51 372 43 12 54 215 76 279 44 144 15 824 85 614 27 443 99 764 38 163 61 493 36 668 90 799 6 468 92 862 37 399 49 300 5 188 30 558 91 72 52 188 29 607 81 611 32 498 82 80 64 75 14 294 4 810 0 582 63 245 66 274 25 116 3 141 83 620 97 753 77 783 70 454 24 469 74 354 60 180 93 673 84 261 73 112 80 73 11 289 65 517 89 882 8 885 13 125 26 119 18 850 57 724 67 836 35 607 12 677 75 945 2 516 33 181 46 494 55 99 68 87 72 159 16 951 79 232 86 179 50 260 1 357 78 367 58 677 10 179 47 814 59 978 42 401 28 689 95 970 9 944 34 144 40 969 45 627 21 184 88 622 39 509 23 435 53 609 31 470 94 115 17 481 48 383 7 693 41 524 20 623 69 711 56 568 87 718 62 2 71 396 98 515
7 920 49 679 58 930 80 912 82 621 25 719 71 96 48 671 8 770 28 279 73 651 87 400 70 226 98 974 81 5 46 874 93 154 11 691 15 884 42 839 35 974 66 283 21 958 68 398 65 529 29 420 55 978 78 92 85 372 54 225 91 266 56 729 43 566 63 227 67 166 59 299 3 41 14 360 10 706 75 113 92 693 4 866 40 879 5 917 64 990 97 662 16 334 62 14 51 689 18 768 84 400 79 881 86 68 31 384 76 964 37 572 89 426 26 307 32 712 23 264 44 198 12 792 96 224 72 48 94 583 47 548 69 733 9 474 45 162 57 757 90 132 30 384 52 414 6 752 36 239 19 715 61 136 95 96 1 33 99 102 22 566 60 180 39 107 50 418 41 137 34 467 53 948 0 755 24 707 20 678 74 885 17 958 83 424 27 410 2 522 88 645 38 802 13 64 77 396 33 345
76 964 50 819 35 659 83 691 3 64 61 94 20 489 9 911 53 108 86 423 49 818 93 5 91 142 67 284 4 375 74 533 97 616 37 40 40 322 19 574 23 32 52 466 92 652 5 92 57 254 54 547 21 962 60 732 16 992 12 218 11 646 82 253 87 267 48 101 45 322 73 412 85 527 58 638 13 39 96 835 84 221 31 552 70 91 59 696 15 941 66 204 55 913 24 70 18 607 90 556 34 627 56 578 2 891 94 731 28 642 1 316 33 109 64 224 89 934 14 984 17 464 77 165 99 305 44 672 62 259 47 400 98 933 75 824 88 632 26 845 25 366 29 645 0 945 65 982 71 874 42 435 38 678 43 152 79 973 46 897 39 401 78 867 6 50 8 235 68 307 30 926 36 995 51 284 81 287 7 164 41 153 72 470 69 212 32 247 95 311 22 544 63 352 27 871 10 961 80 66
22 287 57 167 43 194 58 816 92 275 70 277 23 987 98 777 31 405 65 444 44 127 40 747 63 26 71 64 5 139 86 444 12 802 32 541 25 259 36 599 73 273 61 923 29 871 18 370 19 624 62 938 67 69 45 440 46 926 7 519 53 641 75 367 9 695 24 48 3 503 51 944 55 791 95 114 4 864 8 175 34 824 52 908 10 578 91 582 42 390 35 711 2 642 72 514 96 132 41 372 60 446 80 745 59 56 30 26 64 685 6 735 78 393 14 291 74 295 66 356 15 697 87 42 17 73 85 107 48 221 27 676 1 904 83 265 94 217 93 800 54 335 0 992 82 360 38 339 39 228 99 264 26 401 76 700 49 20 20 241 81 758 16 817 56 591 47 535 79 622 97 725 77 806 68 42 21 978 13 743 50 345 33 456 28 381 84 391 69 773 37 194 88 924 90 567 89 322 11 184
94 605 37 539 60 435 29 170 83 659 93 999 33 439 69 372 9 447 82 556 5 732 81 212 2 587 67 135 14 179 91 643 1 641 23 414 20 750 40 246 28 632 53 168 50 694 88 329 27 926 66 799 59 858 43 631 21 41 30 788 46 969 17 575 0 671 19 112 6 72 57 542 22 61 70 859 58 207 48 214 3 76 74 67 75 70 72 456 15 424 63 914 4 902 99 667 52 907 80 491 16 26 64 112 45 567 61 715 73 435 34 545 65 448 42 833 39 571 10 878 79 247 85 777 11 513 89 396 77 811 18 187 49 491 25 627 31 561 8 538 13 978 12 882 62 701 92 196 26 599 44 425 86 321 78 517 96 451 7 858 35 738 32 936 68 884 97 212 24 794 36 715 84 276 95 86 51 567 87 726 98 444 90 685 71 867 54 680 47 189 55 10 56 509 41 566 76 583 38 299
61 932 41 289 93 154 88 660 36 20 70 843 15 786 42 618 72 577 58 957 5 648 33 84 18 608 34 152 9 779 54 734 90 701 16 430 96 21 6 715 24 319 21 268 1 913 92 838 2 400 85 703 83 51 57 285 27 537 32 255 77 888 64 883 39 914 38 373 80 780 40 369 82 822 35 588 3 411 95 784 50 125 37 751 12 895 29 581 45 499 8 647 71 696 30 721 60 653 19 983 98 497 66 980 31 708 86 742 53 215 14 742 74 699 84 32 51 325 26 353 49 195 48 218 79 850 89 654 20 269 68 832 44 988 13 171 43 799 11 300 97 702 7 518 78 136 99 677 76 157 75 57 4 301 62 450 94 216 67 826 10 270 17 313 46 502 73 997 81 75 47 1 91 569 52 728 0 927 25 656 87 800 55 971 22 879 63 898 59 874 28 178 56 324 23 607 69 486 65 208
24 683 95 119 41 192 71 145 40 606 87 804 72 894 78 701 3 356 19 716 79 728 73 268 56 491 32 26 90 710 89 970 27 622 77 712 50 571 74 25 22 57 68 467 10 319 85 173 0 857 88 139 43 411 15 224 53 81 39 158 35 462 31 339 26 399 4 24 63 60 47 181 5 405 6 840 20 997 42 595 92 811 36 834 37 252 7 532 30 25 61 12 9 846 82 496 64 354 55 864 14 2 48 517 67 501 16 957 38 656 46 717 51 965 25 866 33 666 70 879 29 864 81 257 66 303 11 584 2 405 58 891 13 662 65 246 34 350 57 509 94 224 21 577 99 221 96 367 98 70 44 270 97 707 17 509 69 521 49 897 83 708 86 964 52 897 1 863 12 926 23 90 60 141 28 350 93 159 75 402 54 977 8 113 45 966 91 995 80 70 84 395 59 426 76 189 18 619 62 447
72 872 4 15 5 369 33 610 26 808 30 143 64 732 19 422 6 766 68 39 78 869 85 995 37 814 44 848 11 148 97 356 63 560 18 342 34 83 73 796 82 340 53 720 54 414 28 195 0 815 48 538 7 263 67 793 9 539 74 641 46 790 77 621 3 820 39 954 14 493 17 194 40 655 1 367 83 689 69 359 12 941 32 679 41 364 47 369 8 589 16 665 43 440 86 192 21 32 66 637 99 478 29 755 80 438 92 511 20 156 10 440 60 318 15 753 22 637 59 388 36 994 75 811 38 739 93 931 45 33 35 890 79 111 52 997 55 30 81 210 88 177 23 302 89 509 57 321 70 795 98 887 61 622 62 634 13 399 24 126 2 50 27 210 91 673 51 911 90 962 95 595 65 440 42 925 76 967 25 699 87 374 56 754 49 645 94 320 71 510 96 86 58 288 50 322 31 845 84 167
88 128 85 501 32 217 31 534 61 513 86 201 5 790 51 82 55 475 29 520 64 103 20 435 74 505 12 187 94 106 69 12 22 565 52 801 7 364 15 542 16 952 30 517 45 348 84 790 73 510 56 259 9 188 93 674 80 368 25 152 68 513 99 573 70 755 33 187 48 371 83 764 67 142 89 19 27 768 63 604 21 386 10 750 66 260 46 131 76 178 71 562 91 563 65 719 78 713 90 532 60 894 42 534 24 954 59 540 11 348 14 140 82 891 37 129 41 288 6 835 0 211 58 110 79 448 26 666 43 370 2 824 28 110 96 524 57 776 47 195 49 455 97 771 8 189 44 672 34 504 3 73 36 624 23 253 35 57 81 355 13 443 95 457 40 666 98 562 54 611 18 26 1 393 50 848 75 678 39 269 92 582 72 628 19 525 87 929 62 198 53 329 17 961 38 561 4 683 77 769
30 418 77 844 81 645 53 73 57 178 60 219 74 801 16 522 11 87 90 14 6 815 46 132 33 160 31 827 54 466 95 894 28 727 8 12 5 465 23 414 20 213 67 924 83 882 43 681 50 387 70 310 10 262 34 296 62 508 51 17 85 960 76 760 65 264 56 652 86 943 36 300 7 651 21 522 68 882 32 105 9 61 98 962 99 107 55 798 61 754 22 382 84 100 49 830 80 777 69 430 91 702 41 203 59 522 27 985 3 425 24 832 26 289 73 551 72 54 89 603 19 807 17 253 97 72 2 605 94 431 82 757 92 160 29 567 87 582 1 306 66 384 88 172 63 683 45 965 13 663 38 421 40 647 37 479 42 755 79 69 71 6 35 212 18 997 93 433 12 683 47 128 25 270 52 395 0 458 4 929 15 592 78 204 39 182 75 168 14 71 96 619 64 635 44 597 58 926 48 255
3 734 45 510 91 445 65 500 86 160 25 507 37 584 9 229 29 681 35 745 75 516 34 383 0 513 30 682 16 946 17 878 62 802 48 390 56 782 60 375 51 234 61 864 54 241 53 96 77 965 10 270 55 586 97 759 28 791 44 110 64 363 41 94 39 894 84 226 71 47 14 512 18 238 90 88 13 362 79 531 2 590 72 721 27 265 8 642 49 935 89 860 80 785 87 957 68 253 36 262 74 587 58 415 24 238 32 55 4 548 67 428 88 216 69 948 22 707 40 573 6 991 59 29 46 516 47 738 82 916 94 107 1 994 42 18 93 593 5 672 70 569 23 818 38 368 66 322 95 256 98 8 57 172 83 237 96 93 85 722 78 863 21 636 43 619 11 40 19 58 99 60 20 759 73 227 26 99 15 221 50 656 31 704 63 273 76 518 33 957 81 365 52 755 7 68 12 464 92 287
28 334 90 319 1 664 87 822 32 277 79 641 67 900 47 621 17 3 82 523 59 131 84 537 41 188 93 381 97 929 70 710 64 801 14 18 22 316 76 825 65 610 5 110 24 493 0 549 23 942 40 965 38 545 55 549 37 22 58 722 49 791 78 595 94 112 43 400 29 876 53 107 50 232 61 216 86 578 81 751 11 288 33 912 39 351 42 167 13 687 27 948 9 178 30 148 56 280 46 932 74 928 60 26 54 905 19 850 2 605 10 184 80 868 57 534 91 150 15 605 45 411 51 736 25 42 73 977 62 244 26 817 83 145 75 501 71 44 21 238 18 781 63 592 77 280 85 162 34 21 16 742 4 38 44 726 8 65 68 671 20 466 69 104 12 791 35 250 99 981 66 6 89 779 72 612 98 807 96 37 88 390 95 809 3 997 7 514 52 774 92 638 31 494 48 388 6 139 36 360
45 239 57 28 77 457 69 780 83 406 41 707 14 841 9 844 54 756 5 14 48 730 53 731 25 228 16 112 73 965 52 253 42 712 28 669 24 166 20 878 34 802 51 934 46 878 71 862 99 880 40 45 33 701 75 909 94 513 82 894 67 445 55 488 0 364 37 113 76 562 64 200 74 815 10 824 86 22 21 516 15 549 4 745 11 521 49 331 93 873 3 249 80 669 78 416 2 727 8 499 66 519 92 498 63 386 65 524 36 538 31 494 6 408 79 532 22 781 87 939 23 57 17 292 30 613 44 834 43 694 72 750 38 533 27 912 70 391 98 541 60 305 96 578 95 981 88 882 62 771 18 436 58 678 32 152 89 452 12 478 35 102 13 613 50 524 56 867 97 571 81 621 91 477 61 231 84 737 85 84 90 209 39 564 7 691 68 40 29 885 26 433 59 675 1 457 19 485 47 320
30 289 94 830 66 734 70 394 2 160 80 213 71 10 53 658 75 742 35 343 73 966 27 434 43 650 42 606 76 512 82 118 74 863 98 187 56 124 55 459 38 215 31 648 85 998 77 91 59 731 49 87 39 433 69 889 29 46 32 757 40 742 46 811 0 186 72 959 24 369 64 473 25 498 19 415 96 309 45 640 18 310 62 755 60 95 63 771 4 749 37 18 11 959 16 118 81 725 48 740 3 379 67 232 86 102 8 189 57 191 6 270 36 860 92 373 15 471 91 694 13 59 20 215 33 517 34 878 78 341 28 532 22 573 87 577 93 439 84 323 12 693 54 427 99 418 65 384 51 634 5 258 58 996 14 46 44 510 97 569 83 639 17 250 7 30 10 689 95 634 9 870 90 120 50 574 1 507 47 750 41 489 61 492 26 494 52 234 23 732 89 285 79 543 88 928 21 71 68 24
72 611 80 14 92 232 97 118 70 116 42 513 35 197 32 852 82 44 26 637 76 56 0 481 24 329 71 402 86 721 83 675 69 903 1 127 68 469 45 218 62 835 37 549 84 989 56 184 49 595 64 547 29 761 93 435 10 699 33 673 34 635 14 673 60 946 21 91 28 833 36 399 4 915 51 260 13 794 22 398 79 495 88 892 65 177 67 162 77 296 89 520 5 295 63 736 15 137 53 453 17 451 74 996 73 273 61 144 46 317 43 804 38 918 90 284 98 80 8 957 30 14 91 721 55 245 54 736 41 168 59 598 7 420 58 336 18 849 23 316 40 758 66 666 2 459 95 734 25 582 50 937 75 384 78 976 81 397 9 502 57 388 48 603 44 605 87 41 12 752 19 986 99 885 6 174 96 451 39 868 20 595 31 134 85 275 47 678 27 769 94 945 11 657 52 620 16 534 3 421
1 122 15 732 46 284 45 78 64 634 88 1000 86 73 16 610 75 132 94 550 62 687 37 607 60 140 65 685 23 655 9 412 32 445 67 286 11 443 69 505 89 774 4 885 29 64 74 443 98 503 40 354 21 930 59 408 5 329 52 560 63 177 22 643 93 732 55 370 84 370 39 997 3 170 7 741 8 761 31 129 87 400 68 638 82 609 49 129 99 213 43 560 79 934 70 706 91 619 17 289 72 833 83 721 20 475 51 435 10 251 76 160 58 877 28 482 78 741 19 826 90 596 96 575 34 220 48 614 0 840 13 736 92 18 77 947 54 165 85 593 35 143 25 529 95 185 38 579 66 239 56 679 6 827 27 527 2 732 71 39 73 567 36 240 53 52 14 202 50 734 81 874 41 878 33 497 80 378 57 123 61 518 12 281 42 471 26 812 24 40 44 98 47 900 97 731 30 785 18 572
24 425 85 121 32 32 59 487 35 299 40 835 93 684 50 765 87 779 38 919 74 351 82 862 15 316 60 661 51 496 63 536 20 459 49 615 61 607 10 569 89 833 12 55 18 657 77 803 69 84 37 323 4 195 83 818 2 44 36 543 42 707 16 701 52 857 84 760 62 817 26 150 23 593 57 520 88 749 71 352 86 367 97 923 19 835 65 988 13 935 5 261 33 505 72 640 27 758 78 622 47 817 66 5 56 551 81 627 31 457 45 795 68 424 90 617 29 272 76 723 7 235 25 744 79 747 8 560 64 992 54 851 6 854 44 875 95 808 94 608 70 854 3 978 41 196 98 944 28 642 48 909 67 268 9 148 22 506 92 941 80 203 30 833 99 472 1 568 39 712 73 938 14 947 46 645 21 895 43 290 0 3 34 896 91 454 75 186 11 742 53 507 17 932 55 861 58 737 96 650
39 795 68 21 97 738 53 841 23 854 4 209 16 474 89 268 19 910 22 686 36 232 63 226 51 23 83 303 88 609 56 367 75 471 47 130 20 107 71 501 11 150 52 112 64 88 33 207 10 864 42 801 98 273 50 385 66 816 24 106 30 224 9 903 14 535 76 692 65 199 45 840 18 690 87 914 25 734 99 574 6 321 41 167 48 463 1 613 59 900 0 833 86 791 80 710 43 584 38 358 28 797 73 816 62 631 94 217 8 756 3 249 78 382 55 849 69 749 49 566 72 183 15 551 74 622 17 981 82 415 21 33 67 423 90 363 35 58 5 896 54 867 40 935 81 714 58 378 13 731 34 121 79 999 57 333 32 542 60 913 2 264 93 113 44 973 85 760 91 912 92 17 29 794 84 101 61 987 26 14 95 713 96 510 7 583 31 271 37 71 46 736 77 952 12 256 70 247 27 910
53 556 57 318 50 908 13 402 56 597 8 45 84 440 15 371 2 132 38 447 27 42 58 163 74 923 44 641 10 126 33 227 17 459 66 699 46 375 64 701 95 604 55 411 49 584 60 710 59 995 77 423 79 816 68 134 71 941 62 349 22 659 41 693 81 186 42 73 63 909 97 620 82 629 47 795 54 873 52 885 12 968 70 825 80 560 24 448 51 316 85 104 87 141 18 124 96 773 32 979 19 477 48 878 72 148 4 686 75 565 5 968 89 447 65 802 86 899 23 185 21 531 45 772 93 798 37 373 40 218 94 236 9 522 0 209 78 543 90 959 67 43 6 981 73 677 14 218 3 739 99 726 39 576 29 388 34 486 7 775 30 547 31 262 83 34 26 891 36 904 20 665 76 61 98 82 92 983 35 92 25 95 88 390 69 782 16 641 1 574 28 880 11 806 61 899 91 343 43 212
50 262 25 70 3 538 17 742 91 272 64 547 11 919 41 911 94 586 96 351 26 877 16 152 2 543 84 55 19 210 46 953 21 828 45 161 28 596 43 79 97 231 27 706 24 941 82 152 48 553 89 40 1 293 83 676 98 772 73 523 75 641 61 338 68 551 76 597 87 858 55 227 81 30 88 106 42 833 90 816 65 950 56 422 7 814 93 675 33 687 47 370 71 343 53 580 20 715 5 35 95 541 74 915 0 435 86 719 69 627 9 756 92 472 70 172 38 96 35 980 18 790 99 775 62 675 31 150 10 213 23 854 4 46 58 403 32 305 79 499 36 756 13 388 29 602 54 589 40 996 57 381 22 798 12 340 67 383 15 31 52 353 85 937 30 646 60 506 39 623 14 584 66 92 72 78 51 176 44 179 78 218 77 252 63 978 34 964 6 106 49 758 37 597 80 678 8 276 59 903
19 87 51 640 24 852 88 416 25 407 14 488 11 556 71 64 98 311 53 96 96 501 48 159 70 131 16 376 17 425 20 32 52 183 94 568 81 548 5 745 92 149 57 663 83 409 99 944 82 58 91 181 76 401 0 44 87 226 3 809 38 206 15 156 59 938 40 104 10 621 62 888 79 12 97 779 73 282 74 202 7 704 60 811 47 325 77 600 27 853 18 220 2 411 39 634 32 447 50 931 67 536 45 626 64 18 44 773 31 599 26 388 1 460 80 278 65 164 8 676 95 625 93 739 13 760 55 231 89 736 21 684 84 132 61 239 58 675 43 673 28 249 49 566 69 420 23 592 86 356 12 302 29 730 90 409 36 855 72 858 9 515 4 406 30 266 66 285 6 43 78 882 68 305 54 477 41 995 42 556 46 743 75 27 33 677 37 32 63 328 85 274 22 332 35 202 34 172 56 890
15 48 71 456 1 335 0 712 55 814 99 244 86 461 87 44 4 47 53 162 44 179 11 614 2 143 95 708 6 96 50 653 14 989 68 744 21 227 91 662 88 227 80 42 46 774 85 517 33 715 30 235 60 616 90 499 41 121 78 174 23 665 73 797 19 360 29 691 64 414 42 68 24 588 74 882 58 444 98 534 65 759 79 45 34 801 89 985 35 519 8 594 20 398 61 23 81 668 62 684 76 169 36 155 70 367 3 317 97 822 12 854 51 550 77 82 45 101 56 757 17 541 75 475 7 528 63 347 13 958 32 589 94 163 93 471 48 417 37 470 43 806 96 962 69 134 49 413 47 494 38 271 22 807 27 763 92 447 59 959 57 515 54 370 26 270 28 40 5 157 40 688 66 66 52 769 82 643 72 39 67 963 18 252 16 706 25 61 39 267 83 33 31 543 9 659 84 714 10 355
93 425 24 805 36 461 62 954 71 426 40 701 34 230 39 116 18 227 66 843 59 950 37 64 64 895 92 669 43 447 13 401 17 328 21 615 49 215 81 947 35 102 25 520 44 78 58 381 38 798 85 905 78 192 55 299 27 591 76 106 8 502 79 822 86 504 83 474 60 303 77 514 32 596 14 410 6 901 15 157 74 552 91 927 67 578 19 543 28 139 42 227 57 496 72 842 50 644 68 487 9 167 75 319 82 170 89 71 63 738 31 746 87 716 52 466 47 251 97 980 54 169 53 620 88 325 1 523 51 585 3 450 0 536 33 496 61 27 4 745 95 14 48 52 80 432 2 595 69 140 98 448 23 964 30 103 20 869 26 783 90 45 65 827 84 776 7 442 41 603 5 409 10 426 29 969 46 352 16 380 99 534 45 105 56 649 70 926 94 641 11 422 73 946 12 231 22 90 96 918
19 608 16 60 74 894 56 39 9 312 40 673 62 890 6 774 23 213 32 444 75 241 63 909 77 143 33 24 73 782 36 592 84 182 11 730 14 139 57 725 31 21 81 852 85 415 41 805 24 52 39 548 50 919 5 379 26 166 59 512 99 819 45 360 13 946 8 40 65 633 82 161 70 652 46 599 38 231 49 654 93 331 53 800 20 625 83 167 15 230 80 489 34 899 4 181 71 999 89 382 72 889 25 98 69 513 48 685 3 234 21 830 47 806 43 258 68 154 97 143 94 585 78 223 7 710 61 556 51 131 52 961 64 547 0 838 28 89 88 921 2 783 17 875 44 330 98 109 35 457 10 145 91 398 22 467 30 845 29 708 54 401 66 241 86 159 37 292 79 55 42 652 76 841 27 53 96 858 95 932 90 856 60 980 92 895 67 792 58 992 12 459 18 607 1 163 87 847 55 242
29 425 6 770 52 103 57 19 56 260 66 168 33 581 1 831 62 355 38 553 71 455 95 273 75 305 21 671 40 307 87 63 47 731 34 868 96 530 99 409 65 781 25 269 18 667 59 720 39 340 35 799 31 556 70 356 8 739 36 258 49 467 78 529 72 282 26 870 61 626 13 511 12 240 98 701 44 617 93 861 23 521 79 695 19 37 16 34 97 50 10 316 76 503 2 159 41 281 94 970 83 464 42 812 81 170 5 963 74 696 45 966 28 996 51 249 50 270 14 369 27 819 68 769 77 633 73 768 89 150 90 586 92 452 58 654 0 440 67 272 86 872 11 800 85 948 63 258 64 172 37 457 53 497 30 644 69 864 48 945 3 53 17 761 43 903 84 803 7 982 55 448 4 3 9 834 20 67 91 114 82 202 24 727 15 186 32 934 46 5 22 17 60 346 54 449 88 114 80 154
9 816 31 29 85 879 29 442 20 336 99 565 55 151 98 227 92 793 12 618 89 938 5 808 35 523 47 381 65 636 64 74 61 756 7 402 34 215 81 512 41 205 86 565 11 788 74 954 70 28 57 691 14 325 32 626 10 259 21 416 72 126 38 744 66 805 8 640 67 234 39 81 97 929 13 860 30 106 76 3 80 143 28 12 56 376 88 160 18 727 0 523 2 146 84 932 77 705 95 395 6 122 44 636 16 143 24 830 60 377 50 405 93 406 49 542 43 452 46 102 68 364 53 210 3 471 37 900 79 627 96 133 78 117 1 864 91 635 87 156 83 130 75 718 90 766 71 308 25 152 17 445 33 613 26 54 73 877 63 838 59 760 23 128 58 390 48 546 40 459 54 665 19 140 42 789 22 548 4 833 51 381 45 777 82 776 27 211 69 318 52 641 62 277 36 560 15 540 94 579
9 490 4 976 91 490 80 488 65 411 38 191 31 364 28 699 25 897 34 43 54 161 44 819 74 950 78 822 35 152 13 599 66 550 6 468 75 826 55 917 83 313 39 25 21 597 60 528 46 165 97 544 45 632 3 196 62 240 11 396 24 610 72 534 14 347 0 805 87 374 32 708 7 449 30 978 73 761 79 46 40 599 10 485 19 19 89 536 77 735 49 887 61 939 12 470 64 140 81 168 69 877 48 259 94 394 47 979 22 751 29 285 76 13 52 892 99 962 41 928 85 55 56 767 63 244 17 805 88 256 18 134 33 786 92 119 59 469 26 983 20 570 23 395 84 323 98 544 53 974 70 945 15 853 50 760 42 797 95 867 82 290 2 475 37 747 36 608 86 274 90 569 8 921 27 830 93 430 58 219 43 512 67 594 71 271 68 219 16 654 1 341 57 318 5 640 51 787 96 293
24 579 38 723 17 157 75 900 99 570 25 737 43 615 74 74 85 415 76 364 34 136 58 658 93 242 29 80 55 872 44 211 2 925 59 624 46 709 33 93 4 67 96 218 13 108 0 750 64 235 21 454 65 396 16 264 48 929 1 294 92 955 89 849 72 726 19 866 69 748 47 151 15 198 28 571 98 240 56 158 67 567 5 33 20 193 32 335 52 233 3 972 77 782 30 222 79 321 88 299 81 520 87 560 31 287 53 13 8 228 95 303 84 104 94 66 37 969 73 908 35 606 12 676 90 17 27 688 80 26 91 255 22 932 36 7 45 572 26 298 51 71 63 17 7 521 70 58 14 228 57 894 78 28 82 362 50 347 9 582 11 567 66 312 54 806 61 178 62 928 39 999 10 843 6 698 83 337 71 892 97 906 49 636 23 39 86 279 68 686 41 766 42 756 18 40 60 113 40 920
29 96 25 715 66 487 23 609 3 219 45 698 90 789 28 180 4 413 60 182 48 386 17 158 96 270 62 314 80 819 54 959 19 881 0 420 55 973 40 59 13 171 18 312 73 835 15 580 77 138 86 178 43 976 6 366 67 1000 41 336 88 550 95 151 16 431 97 610 79 885 94 112 7 822 10 231 82 663 32 756 46 777 93 213 42 768 9 60 72 568 65 532 49 818 61 204 5 454 39 840 38 839 89 262 2 577 63 562 74 496 84 41 34 1 51 418 76 482 70 677 83 665 50 658 64 304 81 814 71 619 14 426 20 803 58 195 26 376 87 987 91 135 68 650 98 405 53 354 52 231 59 881 99 641 30 148 75 81 22 947 57 907 78 816 69 531 27 558 12 496 85 654 92 733 21 445 8 826 1 986 35 256 37 511 44 100 24 580 36 708 11 235 31 729 56 631 33 487 47 53
6 941 70 900 64 393 42 570 58 331 27 994 51 989 30 348 28 246 18 580 24 178 84 794 60 59 73 888 39 400 33 943 3 387 29 599 35 381 26 454 87 95 11 798 2 479 32 383 52 836 49 688 81 908 1 312 16 462 31 669 54 549 7 203 9 424 59 572 95 185 72 880 98 737 78 128 56 109 83 591 43 362 40 626 67 242 36 676 69 244 45 291 53 23 80 503 86 447 47 243 82 893 89 142 4 702 15 107 62 474 68 682 94 582 46 659 77 716 63 67 48 156 96 249 5 119 76 121 12 654 38 672 88 922 23 216 91 545 13 801 90 972 8 7 97 282 37 688 71 908 61 125 75 161 65 285 25 830 41 480 99 512 20 101 14 393 55 331 21 353 85 788 22 301 92 435 0 173 17 210 19 346 10 383 74 289 66 103 93 867 34 690 57 850 79 36 50 201 44 159
55 801 92 760 66 157 37 863 88 162 42 619 19 893 23 49 58 374 25 386 3 784 9 103 76 865 32 216 71 525 54 824 94 910 20 702 35 508 80 744 24 646 49 231 39 744 4 929 36 15 48 730 11 740 86 723 29 929 17 852 45 139 73 79 90 68 59 209 84 460 18 428 44 437 62 7 68 658 63 260 52 935 34 143 41 417 81 487 50 830 30 801 12 140 96 610 97 359 47 764 38 700 83 587 89 972 6 271 51 523 56 683 40 628 13 318 69 575 67 304 93 854 65 612 46 49 8 862 79 437 22 833 16 637 10 202 7 39 53 960 60 940 61 99 75 832 72 648 2 398 87 405 74 876 5 357 78 427 33 323 43 962 14 258 1 728 15 704 64 284 95 957 98 727 91 882 27 986 21 536 26 782 70 372 77 286 99 863 31 186 28 151 85 322 82 267 0 573 57 316
76 958 40 506 29 626 73 272 36 453 57 888 32 217 7 261 22 911 81 94 53 710 0 505 71 906 20 101 59 588 64 612 89 337 83 247 56 895 50 91 66 511 5 131 47 903 28 428 1 108 74 475 35 464 18 950 72 262 49 603 63 583 39 743 67 947 93 24 62 463 97 977 31 747 78 299 90 992 69 266 95 554 75 153 12 153 60 990 55 259 24 104 92 293 23 171 45 224 38 24 27 729 82 409 41 277 51 363 79 589 70 884 37 717 11 715 94 9 86 271 96 53 21 526 10 199 44 23 48 884 3 944 30 774 26 401 14 100 61 694 6 511 84 785 13 842 68 290 91 600 34 280 87 432 8 784 2 502 88 401 46 636 17 876 25 935 19 384 77 898 85 709 15 453 43 479 16 133 52 10 9 871 4 375 54 186 42 832 80 161 99 39 98 29 58 229 33 844 65 804
63 933 88 908 15 505 19 454 66 610 54 821 91 94 13 98 21 815 17 760 64 371 10 257 78 10 31 926 92 382 75 300 1 97 16 676 5 586 8 586 41 223 42 709 52 622 23 56 33 835 30 43 43 170 83 20 34 577 24 482 72 757 50 406 36 290 57 601 26 817 96 412 67 903 76 814 87 240 44 632 61 747 82 572 62 216 53 192 0 574 93 787 39 378 86 409 74 253 71 389 68 464 59 337 70 343 80 633 18 884 85 344 38 923 55 5 32 437 97 290 99 421 95 28 84 868 3 892 58 439 27 890 2 446 48 200 25 820 45 352 37 706 40 151 89 312 29 921 79 450 20 321 65 939 46 160 73 422 9 764 35 628 49 675 28 651 6 399 4 906 14 384 12 667 22 610 51 150 60 106 94 534 47 948 69 196 77 128 90 479 98 848 7 416 11 186 56 177 81 45
22 334 6 233 54 160 58 873 82 586 32 26 29 572 83 841 99 285 25 71 56 215 87 120 49 625 70 515 28 1000 11 409 74 196 60 175 45 544 77 18 78 512 93 645 75 562 86 839 9 779 43 648 42 264 62 416 30 874 61 758 76 696 72 777 98 952 18 956 79 941 97 348 10 997 14 876 5 786 17 996 64 386 4 245 31 249 50 496 84 440 44 63 3 354 57 107 47 928 52 986 41 799 33 980 66 13 73 242 85 444 2 559 53 53 59 985 91 500 80 503 69 631 68 201 90 990 27 702 38 831 23 332 36 927 34 194 0 29 26 610 63 24 24 590 7 939 94 926 37 360 46 922 1 509 15 486 16 989 96 184 40 354 21 829 65 700 81 893 12 521 8 758 89 64 19 47 92 143 13 199 67 271 48 465 39 476 20 984 88 687 95 168 55 310 35 630 71 184 51 537
76 206 68 833 48 595 14 402 25 382 9 774 50 696 23 313 86 931 53 673 82 910 13 77 89 240 12 348 11 938 65 639 74 576 28 476 57 659 72 460 4 269 39 766 8 300 45 338 32 374 3 958 99 120 36 516 22 434 30 615 26 596 92 380 93 364 17 188 73 942 29 149 1 543 18 105 66 220 97 298 34 752 38 831 90 583 75 525 31 419 27 466 43 415 88 264 98 638 67 505 33 863 59 850 78 938 41 882 10 120 37 182 7 567 95 831 20 428 46 526 47 191 2 489 70 505 63 152 54 443 5 455 42 270 71 50 96 121 56 75 61 705 77 287 15 159 64 465 21 534 35 838 87 601 6 133 51 669 44 171 83 935 81 920 91 962 62 308 16 650 94 862 80 272 84 698 85 981 49 960 60 207 69 666 19 848 55 257 40 961 79 839 0 31 24 543 52 333 58 942
54 73 65 39 92 835 24 918 22 892 55 21 58 23 17 49 14 214 60 55 50 120 36 844 77 47 29 941 73 88 97 863 89 178 91 392 10 429 12 289 31 794 42 100 76 566 15 19 96 545 59 339 34 186 98 871 90 724 84 959 25 745 41 533 71 298 8 675 80 278 35 961 87 219 67 382 28 580 11 845 38 789 83 886 68 958 94 631 47 850 70 445 75 435 30 894 18 118 62 387 74 214 20 638 40 36 79 351 48 651 85 718 49 855 5 83 63 46 13 898 61 126 78 459 43 262 52 370 53 513 86 105 27 278 32 142 4 880 93 665 66 227 3 244 6 43 37 748 2 609 81 752 95 196 0 859 64 209 23 767 72 425 45 186 1 741 69 215 9 757 21 374 46 477 33 758 39 22 7 348 99 441 57 902 51 185 16 472 82 598 88 602 56 553 19 847 26 622 44 72
68 487 93 825 3 64 76 123 47 252 39 454 69 846 98 243 38 785 16 804 21 397 36 811 52 463 32 122 0 40 96 104 74 747 94 21 10 805 90 673 15 873 88 340 79 417 97 198 4 57 58 121 80 455 19 281 78 159 89 575 48 963 37 259 55 244 54 611 99 429 70 613 85 802 91 880 72 657 83 901 25 997 44 299 86 332 28 529 81 277 41 64 40 505 11 931 2 488 24 590 60 208 50 824 27 693 66 398 20 712 9 6 8 250 5 715 13 476 45 330 46 471 26 542 59 681 7 68 17 883 42 626 34 976 63 96 87 324 75 214 67 342 57 401 14 101 73 476 35 560 56 603 22 247 12 982 18 796 65 437 92 586 51 688 84 19 95 378 29 429 77 797 1 99 62 923 53 817 71 257 6 897 33 946 82 723 43 112 61 580 31 453 30 753 64 850 49 236 23 141
53 708 2 828 56 136 70 459 94 123 61 212 99 615 51 22 32 856 21 257 43 495 91 659 10 84 66 516 58 450 6 369 15 973 38 511 73 270 84 359 72 360 49 832 35 835 85 69 79 362 95 761 96 703 60 60 88 640 9 48 22 285 46 627 41 822 1 614 83 117 17 183 47 860 67 263 82 92 77 718 11 141 45 837 97 956 26 568 44 433 0 16 87 367 39 210 33 187 98 158 4 933 14 128 3 332 40 363 34 261 48 470 69 166 36 845 30 815 74 332 24 933 12 855 59 552 92 92 63 583 64 888 31 871 28 521 89 677 62 207 23 628 25 310 65 361 76 246 7 448 13 639 20 471 80 496 37 536 19 112 42 584 71 143 5 387 75 401 68 18 54 190 52 435 93 82 16 35 8 720 50 648 55 985 29 980 90 292 86 72 57 157 27 435 18 278 81 43 78 69
19 608 95 658 8 538 0 427 22 537 68 151 58 855 54 158 13 41 46 990 64 864 99 960 7 123 82 870 89 141 38 870 51 748 90 782 74 265 60 237 59 86 78 686 33 870 87 607 1 321 67 658 21 1 34 649 24 117 55 307 97 516 88 344 62 962 66 332 36 242 25 256 61 80 15 670 70 829 56 801 35 571 23 992 57 3 63 974 96 886 37 87 48 711 26 115 47 48 11 798 6 252 32 386 16 403 3 986 52 229 79 210 4 473 30 261 69 759 53 973 80 729 39 725 28 360 84 101 42 704 40 272 5 168 17 306 92 771 29 286 71 157 20 970 44 352 75 90 41 70 72 877 85 149 43 718 10 869 31 580 14 8 91 51 93 343 49 790 83 565 77 930 81 656 2 855 27 454 12 10 86 431 94 357 73 325 65 582 50 353 98 488 9 92 76 642 18 329 45 877
99 182 0 210 42 581 59 159 12 774 43 919 22 419 78 747 3 13 23 879 36 259 45 166 89 409 11 168 5 558 44 93 31 73 10 120 15 492 80 280 58 533 96 652 93 316 92 580 53 722 79 947 57 332 2 357 75 164 9 671 95 728 30 332 84 259 1 303 68 823 94 426 60 144 83 900 32 81 25 249 98 225 39 566 77 332 34 19 62 664 13 449 70 878 21 810 97 138 56 698 18 133 7 371 37 939 29 584 69 514 50 176 88 926 63 73 19 876 67 520 81 818 54 570 24 257 17 364 8 193 41 434 82 663 6 665 73 986 4 59 74 353 26 494 52 38 46 230 48 725 49 593 87 336 55 963 14 194 76 890 16 133 28 394 47 743 35 51 27 490 40 489 86 774 61 330 71 469 38 602 91 647 51 645 65 876 33 735 66 849 72 481 64 546 90 101 85 43 20 447
99 168 34 459 31 657 32 508 49 920 7 605 62 826 20 659 72 468 65 817 37 230 87 817 14 109 10 765 2 37 95 644 58 680 13 307 80 371 69 689 68 282 89 123 76 471 21 801 83 965 98 203 57 578 53 135 45 562 82 149 30 741 97 728 24 38 40 405 29 196 63 511 78 986 22 318 75 487 59 477 52 266 8 392 17 286 51 506 54 271 48 607 12 484 42 498 15 431 4 387 50 197 3 375 9 458 0 816 26 489 47 102 61 968 92 865 86 379 79 1 85 558 88 742 90 442 77 9 60 968 11 695 66 390 5 285 35 824 70 740 36 703 39 979 44 580 23 747 67 319 18 970 43 54 73 772 64 632 16 906 25 365 1 852 46 640 71 96 19 408 93 445 74 881 56 250 33 899 94 238 6 645 28 267 27 722 41 428 55 782 38 588 96 794 84 869 91 844 81 88
42 519 0 276 81 551 74 161 34 864 38 566 46 236 94 956 6 679 70 168 17 37 12 734 49 36 99 971 60 969 63 178 16 265 21 501 64 523 67 760 32 144 62 861 48 565 71 891 53 593 52 763 18 725 86 687 83 200 43 546 13 600 19 804 78 699 44 362 54 851 68 972 31 521 55 758 15 953 5 653 98 309 36 639 4 79 2 964 20 570 96 627 33 43 45 543 93 273 24 174 7 354 73 900 79 325 27 83 80 120 95 619 28 768 92 431 51 627 37 252 8 982 9 146 59 640 23 47 41 671 72 74 57 327 75 335 26 778 82 886 3 19 35 593 97 109 77 549 50 841 56 47 66 786 89 552 39 50 69 235 90 827 85 338 22 787 47 618 30 933 76 771 91 970 1 1000 58 282 84 923 87 811 61 337 25 920 65 617 14 144 40 595 88 120 11 744 29 847 10 502
36 201 4 371 73 53 58 44 52 187 70 837 59 600 92 931 71 15 54 847 74 571 23 580 64 339 24 671 76 234 86 359 85 284 28 577 38 125 27 549 93 52 42 605 33 762 46 161 77 995 41 493 88 403 91 332 39 761 57 184 99 398 30 189 60 129 49 816 56 699 44 121 37 81 19 837 0 248 14 388 11 895 53 132 13 88 78 60 82 326 17 967 51 803 2 389 16 142 63 778 29 823 20 975 68 457 80 95 62 308 65 985 43 729 10 839 31 668 40 872 83 743 7 454 50 313 95 96 48 110 72 105 79 153 6 221 26 510 45 391 90 973 35 286 75 309 25 761 61 463 67 783 1 799 5 752 12 986 21 666 87 766 34 385 81 515 55 210 47 334 66 39 98 68 8 243 84 487 96 765 69 74 3 25 32 709 18 166 22 524 94 267 9 148 97 683 89 796 15 579
45 932 95 960 55 762 90 182 21 476 67 548 97 388 94 482 32 587 49 388 87 994 40 745 66 282 98 227 58 949 44 129 26 998 35 839 89 416 73 861 75 937 81 538 99 598 71 371 23 720 7 515 46 899 17 426 28 111 8 82 96 343 22 264 12 136 53 269 70 629 27 22 93 266 29 433 80 393 11 929 33 774 34 720 42 256 36 342 54 5 64 427 78 962 31 41 82 198 65 780 14 418 84 697 57 243 37 131 74 518 48 508 86 963 9 683 16 481 41 450 25 787 39 152 60 974 6 424 20 901 52 824 1 544 68 636 88 2 0 955 24 604 62 56 83 787 56 680 79 912 13 237 15 259 76 797 72 117 92 381 51 817 59 410 38 279 47 469 91 538 4 323 10 29 19 853 69 843 18 648 63 404 2 926 43 507 3 547 50 54 85 783 77 367 30 206 5 560 61 995
34 72 35 494 79 449 74 82 52 831 51 368 32 133 18 475 67 448 30 150 12 2 23 883 56 436 82 69 50 539 65 636 92 712 46 527 94 871 98 493 42 99 14 504 13 350 80 738 9 181 62 735 49 642 45 688 21 131 2 651 22 176 41 191 44 104 85 495 6 946 86 236 38 965 17 987 1 893 93 666 24 208 66 297 99 429 53 189 28 882 71 569 70 769 55 802 10 843 61 929 3 73 59 814 27 896 25 717 7 636 60 498 26 372 95 487 5 62 90 648 78 469 72 979 87 302 91 132 16 349 33 513 29 605 96 706 81 714 68 183 84 330 97 128 83 519 0 490 54 587 77 351 63 584 36 778 37 846 89 988 76 341 73 544 58 342 15 829 43 518 57 228 20 713 69 594 48 845 75 735 88 518 31 938 19 456 64 297 39 756 40 895 4 693 47 248 11 877 8 663
83 25 33 951 53 809 52 176 92 9 55 902 15 447 20 663 62 322 29 4 79 254 61 636 6 627 21 37 19 930 28 110 87 808 44 273 80 67 98 495 84 674 54 196 71 863 60 235 24 329 13 403 88 719 95 906 77 219 0 161 47 182 41 928 9 926 1 174 27 854 31 662 26 290 56 969 72 365 76 478 18 779 30 874 16 77 37 904 14 938 96 415 82 90 5 996 78 922 8 336 57 588 2 611 67 248 48 289 51 596 70 263 89 515 91 420 75 74 58 971 94 995 23 496 73 957 32 408 40 15 25 570 46 141 10 206 66 62 63 942 22 458 86 675 59 735 7 74 68 207 17 867 50 596 65 183 69 464 49 252 36 881 74 293 3 809 34 716 64 187 11 250 85 201 12 985 99 963 81 375 35 347 97 533 90 361 4 111 45 381 43 69 39 342 42 309 93 185 38 372
24 546 43 417 96 705 68 152 40 171 80 630 45 703 38 305 73 535 35 667 70 259 8 329 67 137 49 628 58 389 2 85 34 79 37 540 7 938 21 350 14 604 47 961 92 180 11 836 74 897 98 373 61 666 90 488 95 895 10 164 78 199 71 652 94 216 55 903 9 126 56 802 64 11 97 3 77 611 15 926 0 405 25 454 87 748 32 152 12 181 69 249 13 94 3 266 93 152 23 611 51 804 86 578 44 651 83 343 1 114 66 860 50 248 41 731 28 377 75 432 59 663 81 459 22 715 89 579 27 685 60 307 99 797 82 341 19 962 65 614 88 685 33 54 36 868 4 45 52 272 30 861 6 465 84 151 17 334 20 799 39 522 54 505 31 818 29 352 72 436 42 147 62 849 46 674 85 104 91 367 26 12 16 879 18 105 5 358 57 841 79 348 53 69 48 337 63 883 76 956
53 517 41 393 80 873 22 349 39 599 64 931 65 460 77 540 26 531 70 908 95 130 19 856 83 546 3 468 36 848 40 613 79 618 68 690 5 509 47 688 17 214 4 692 63 977 67 306 89 450 73 961 99 44 86 683 24 668 82 358 30 859 35 708 59 935 10 369 90 653 48 568 96 473 50 581 98 396 69 496 42 980 62 58 55 934 27 74 84 874 1 256 76 987 0 845 43 105 7 848 51 857 71 92 31 902 29 151 12 996 44 316 9 102 15 272 75 753 25 748 78 375 72 157 93 401 28 448 57 93 85 106 66 875 20 370 37 400 32 150 23 258 52 230 97 723 2 342 6 758 58 655 34 23 49 120 88 518 94 611 11 638 87 513 18 827 21 241 38 740 14 363 81 839 54 690 45 464 91 791 56 596 60 947 13 40 16 227 46 762 74 253 61 666 33 640 8 8 92 687
61 287 56 42 15 260 44 137 58 353 48 765 22 925 86 77 87 350 99 128 41 749 4 700 82 973 75 345 42 333 26 467 16 604 38 549 3 280 2 728 36 44 29 274 73 345 51 884 27 220 59 899 69 865 66 855 45 67 0 87 79 704 24 899 72 234 95 70 5 405 63 774 37 101 83 145 71 720 32 63 78 721 12 693 96 589 6 812 30 841 18 939 77 403 62 254 57 531 60 776 1 354 93 714 11 511 80 652 74 852 53 564 46 696 47 697 94 2 40 810 54 235 8 522 90 407 20 994 49 212 39 885 31 193 43 745 25 728 81 391 19 883 21 49 97 877 67 378 10 592 88 390 13 806 55 517 68 611 76 718 28 139 89 544 35 778 98 859 50 621 64 347 70 208 9 582 52 902 84 250 65 265 33 849 7 71 23 831 34 120 91 352 85 747 92 68 14 205 17 853
76 889 60 315 20 258 72 32 0 911 49 788 16 924 66 759 24 601 55 378 21 447 32 975 48 673 51 842 45 338 7 831 87 969 85 569 13 674 14 318 83 436 59 601 68 507 23 913 96 314 82 104 35 88 17 162 89 954 93 62 57 219 19 823 50 322 80 224 71 977 12 790 84 433 88 158 11 141 31 571 47 598 90 245 2 596 8 590 70 258 34 777 65 608 39 876 78 504 52 371 4 182 28 880 91 932 38 195 40 443 36 589 10 233 74 83 41 875 1 162 22 285 86 727 56 514 92 691 25 487 6 300 26 443 75 369 42 33 18 140 15 125 9 925 61 464 99 307 73 94 77 430 30 952 46 258 62 40 79 532 29 805 43 150 95 424 64 880 27 908 54 371 63 245 81 362 44 999 94 258 37 653 98 558 5 408 67 612 69 915 97 413 53 117 33 802 58 221 3 3
40 953 51 699 10 962 88 266 89 420 66 553 2 497 82 547 46 952 62 376 13 860 12 524 74 588 23 668 22 699 87 74 49 734 77 958 39 965 5 380 70 521 98 666 21 298 6 17 55 903 16 248 42 404 30 736 29 847 83 709 19 355 26 826 32 175 18 734 52 199 34 710 11 157 41 169 35 64 15 297 3 719 48 488 78 762 24 247 58 219 1 410 44 461 4 835 72 576 28 191 79 336 53 270 37 667 93 343 86 693 65 951 60 262 7 648 64 640 85 48 17 642 63 843 45 537 36 961 20 846 0 818 71 401 14 332 81 768 96 352 27 121 9 820 67 247 31 164 91 205 69 258 80 443 73 396 57 208 90 373 25 237 59 674 50 345 54 589 94 352 95 173 33 787 38 957 56 721 76 879 92 739 61 491 75 834 99 174 84 242 43 341 8 633 68 178 47 90 97 649
97 688 66 754 75 542 14 536 40 438 98 787 37 290 84 233 89 547 15 861 53 729 83 262 70 600 38 780 17 893 56 557 20 445 2 232 44 856 5 701 59 620 88 305 93 162 57 283 96 250 18 508 95 532 28 376 69 782 55 570 19 800 67 1000 0 946 68 707 43 380 71 594 58 87 51 542 1 651 33 111 90 317 73 923 50 803 21 353 54 631 8 568 92 278 46 129 26 517 35 156 39 576 30 29 81 595 22 91 63 15 77 372 3 719 85 647 78 113 36 887 41 568 80 807 29 527 91 887 34 537 16 87 24 302 48 205 60 85 74 475 7 38 61 65 65 77 62 401 13 492 82 234 64 981 47 258 10 362 25 710 23 836 4 133 45 302 31 344 87 130 99 369 79 8 52 60 76 956 6 452 9 901 94 943 86 626 32 228 27 865 72 39 49 234 12 937 42 705 11 820
18 246 79 54 36 687 77 763 21 1000 69 162 75 830 11 141 67 493 50 335 20 204 82 848 57 615 76 454 23 752 83 618 60 109 81 781 58 873 71 773 73 125 56 975 13 830 37 251 39 626 7 830 22 964 98 911 3 985 88 695 64 882 24 901 38 516 90 378 2 304 15 640 19 369 85 36 5 982 41 519 59 853 30 219 9 489 91 514 94 962 44 85 32 240 63 791 8 672 34 285 70 85 31 171 52 544 25 316 61 574 45 927 93 811 96 872 80 819 40 953 16 449 46 987 78 731 47 524 55 397 51 443 65 687 74 229 89 773 99 1 28 928 29 106 53 776 49 552 4 964 86 185 97 808 10 452 26 435 95 275 35 367 68 29 62 703 54 628 72 294 14 79 66 530 48 647 92 537 43 254 33 667 87 794 1 70 84 147 27 712 0 763 12 284 17 214 42 943 6 494
83 656 48 190 32 367 70 956 12 106 97 949 41 129 17 985 10 766 5 721 82 556 40 906 55 15 61 376 42 326 78 753 53 990 99 899 25 878 67 583 85 384 74 77 63 70 13 373 9 229 0 481 31 991 14 199 57 900 7 750 22 52 43 110 94 445 33 168 68 160 23 456 19 639 50 939 62 828 34 93 26 663 45 582 91 385 36 113 98 810 46 474 37 931 81 417 65 553 3 406 66 134 80 76 8 556 2 209 44 530 79 160 49 42 64 610 92 226 73 381 84 235 20 31 56 91 4 274 87 336 95 609 59 280 11 986 52 315 90 440 15 90 18 866 39 432 86 528 71 828 38 123 54 789 88 320 24 252 27 214 60 686 1 770 47 30 69 681 29 560 96 36 75 658 16 140 76 536 51 618 93 614 21 944 89 44 77 894 6 735 58 693 35 710 28 486 72 296 30 750
51 730 43 183 65 685 76 164 37 845 78 459 44 650 75 275 55 884 88 197 2 852 61 909 82 759 21 877 74 993 85 417 40 826 45 340 54 875 4 544 17 307 63 565 86 111 31 620 22 563 68 310 80 668 95 997 99 147 67 187 35 495 94 553 30 776 5 493 0 772 34 446 42 360 13 435 11 886 87 543 58 156 77 133 93 855 26 258 72 40 62 81 16 660 1 282 70 245 59 533 29 152 66 814 18 944 89 815 81 257 28 677 91 900 48 540 23 495 47 140 52 426 38 971 64 352 49 85 92 785 10 437 6 600 41 373 83 192 97 156 56 294 98 99 84 335 27 917 12 146 39 872 8 646 14 515 53 579 15 255 19 709 9 74 24 501 69 539 90 539 32 132 96 943 71 63 57 819 3 515 20 978 79 582 25 184 50 996 36 694 33 48 46 913 7 84 60 127 73 581
90 111 25 602 72 836 62 385 35 11 0 593 89 864 64 636 50 876 14 944 69 537 97 797 61 166 92 719 66 398 12 930 85 431 11 72 79 22 2 983 51 852 38 504 74 11 5 352 15 88 18 857 3 694 94 725 70 732 23 613 87 820 48 441 76 9 6 921 28 333 39 646 7 290 36 755 37 429 34 458 93 279 98 626 63 900 19 206 57 21 1 369 75 656 47 736 95 505 65 663 60 266 46 303 30 731 96 190 59 686 4 582 8 895 86 349 41 668 32 448 68 894 29 348 40 179 10 278 80 555 49 476 13 261 21 551 45 178 42 329 81 158 52 109 71 451 26 958 27 918 24 992 73 812 43 323 91 118 20 633 99 196 82 380 77 111 9 29 55 220 33 553 67 909 44 340 56 688 78 806 53 875 31 109 83 819 54 646 84 457 88 992 58 841 17 921 22 472 16 919
23 541 27 903 49 645 67 682 89 395 12 191 62 124 74 157 73 128 97 913 72 268 28 880 18 461 5 893 47 400 16 324 34 211 95 222 99 886 21 413 82 984 61 238 87 256 57 80 3 455 13 534 45 217 41 250 26 646 90 762 24 657 86 10 35 737 6 80 59 913 33 852 15 491 77 931 50 386 75 867 85 93 29 8 56 719 20 162 94 159 36 972 4 323 19 824 58 908 39 936 2 101 68 966 78 906 48 226 92 448 43 661 51 598 32 729 98 375 44 441 55 934 81 733 31 973 22 100 52 696 14 856 91 851 69 928 88 321 42 525 30 411 53 773 0 311 96 4 1 385 64 747 40 343 63 358 66 642 8 93 54 939 37 467 65 260 76 34 80 171 10 686 84 269 11 937 7 44 46 402 79 319 17 376 60 799 71 4 70 168 38 729 25 96 83 604 93 488 9 298
32 982 98 529 38 788 20 87 70 458 39 351 65 712 90 14 2 665 54 256 25 826 71 255 43 316 77 948 74 873 41 430 42 551 85 254 37 323 36 623 55 766 17 750 8 694 87 684 72 322 57 964 81 926 84 182 11 635 6 671 10 613 21 366 34 384 51 306 68 713 0 670 26 147 52 207 33 232 91 825 1 688 49 372 75 302 62 939 50 435 12 895 79 727 23 62 69 680 44 550 93 352 30 619 73 878 94 999 4 783 15 25 24 21 64 377 80 251 56 285 9 383 19 462 89 398 60 183 78 323 53 405 29 198 46 732 27 28 58 616 63 115 13 845 83 560 18 535 67 540 7 283 14 108 86 991 45 466 66 198 3 573 16 242 48 174 47 737 28 377 97 940 99 150 40 459 76 684 96 271 35 826 59 204 22 895 82 316 5 141 95 921 88 826 61 183 31 783 92 335
88 282 14 885 76 823 23 961 54 406 32 965 25 734 0 965 73 339 38 272 99 663 31 737 39 712 36 102 46 442 98 709 29 148 65 646 35 584 96 693 60 178 3 394 63 64 47 382 45 510 81 813 27 720 2 746 6 346 49 442 4 319 19 962 9 586 94 18 7 279 33 103 37 966 1 417 80 25 11 988 18 541 34 718 40 689 91 948 61 981 62 862 67 96 42 499 84 273 82 491 52 831 97 908 59 140 55 102 57 425 85 647 83 834 70 46 48 450 44 764 71 214 69 859 53 852 87 129 58 702 79 804 72 552 66 515 75 67 95 337 41 433 89 140 8 492 21 246 43 732 16 746 28 161 68 709 56 51 77 360 15 605 30 479 17 161 92 147 74 109 22 574 13 481 90 467 64 278 24 554 20 543 50 252 78 595 26 998 51 976 86 832 93 835 12 326 5 469 10 922
95 177 14 64 5 745 11 106 90 517 99 812 56 612 58 440 76 88 34 529 54 409 51 431 82 653 77 85 50 658 25 359 8 234 94 296 9 195 4 495 1 606 85 286 97 556 68 917 0 645 86 407 44 407 55 379 78 974 28 653 57 274 61 296 65 605 2 977 12 55 79 704 71 741 66 507 22 334 19 722 40 677 53 188 98 948 7 436 70 299 21 609 35 468 38 652 29 847 62 326 10 948 16 485 64 966 31 405 30 555 27 828 36 222 93 730 49 399 37 191 48 569 26 892 39 571 73 473 17 723 83 826 13 781 84 492 47 38 96 415 60 13 23 827 59 781 69 923 41 385 24 443 3 381 72 680 6 533 81 774 87 367 32 838 91 536 80 451 89 498 45 587 43 635 33 861 52 277 42 179 18 50 74 558 88 986 20 479 46 69 92 424 15 134 67 341 75 288 63 672
53 957 29 332 68 909 78 888 18 387 83 658 12 212 74 624 73 37 14 789 40 225 54 880 50 670 38 386 17 211 82 724 44 317 43 869 56 309 36 755 49 444 34 909 85 485 76 318 79 803 71 131 7 850 13 322 59 627 65 503 57 507 94 778 37 319 20 319 1 299 19 749 88 764 11 886 25 760 80 583 97 441 63 460 35 874 47 694 28 841 92 95 32 881 66 828 39 725 52 222 55 335 2 211 8 655 30 702 98 148 24 962 45 778 96 619 48 153 15 147 86 13 67 333 3 284 89 365 72 206 69 580 58 506 81 437 91 891 87 73 62 794 42 701 77 835 4 506 60 86 6 550 26 148 10 281 99 813 0 335 95 549 64 35 90 988 9 73 22 851 61 64 51 907 21 590 75 714 27 28 84 723 33 366 93 49 23 273 5 893 31 774 16 936 46 878 70 718 41 581
8 597 63 576 83 862 72 340 34 657 25 563 89 64 92 170 42 826 48 44 98 316 86 697 29 897 23 671 76 352 68 664 37 532 64 361 81 813 5 542 57 342 33 721 3 166 50 936 41 298 96 568 54 819 78 199 9 639 97 817 49 611 16 649 2 813 91 598 44 400 36 114 70 262 46 769 38 132 30 687 21 311 40 892 65 938 61 358 28 213 94 582 55 552 6 157 20 397 17 587 18 248 56 406 19 652 53 142 60 93 90 724 35 77 51 469 52 410 85 886 82 9 93 122 7 110 26 484 22 408 74 81 79 484 99 154 39 437 84 786 62 215 73 640 43 224 75 629 45 515 58 491 31 334 47 853 0 974 13 92 87 899 10 819 15 438 80 227 66 391 24 736 95 204 1 664 14 933 88 438 32 845 12 629 67 600 4 20 69 602 71 91 77 265 11 564 27 573 59 184
4 172 98 26 83 916 76 674 89 337 2 387 58 34 94 715 71 438 16 591 96 920 97 688 79 641 27 141 55 291 84 624 54 554 14 938 77 655 1 30 37 375 25 582 3 338 17 698 26 466 49 91 45 699 57 290 8 461 38 402 56 129 87 488 50 910 20 500 99 207 42 513 30 165 74 218 66 293 29 682 36 410 92 865 90 538 19 902 47 691 51 469 13 85 75 872 69 219 35 585 95 283 65 634 88 967 33 33 12 475 52 768 7 882 46 996 39 694 0 564 48 576 15 777 60 698 21 863 91 359 11 772 63 661 9 928 78 729 5 717 93 534 10 108 18 502 24 670 41 647 28 162 6 95 81 391 31 574 34 897 59 133 40 616 44 651 73 905 64 672 70 562 85 909 43 219 80 459 62 186 53 261 86 726 22 45 32 995 61 876 68 631 67 434 72 879 23 400 82 636
23 992 91 378 38 249 64 261 73 294 27 203 49 738 80 423 96 646 26 495 66 260 3 407 22 412 63 915 36 604 10 583 45 678 68 782 41 4 5 208 6 355 46 498 9 214 4 828 54 224 18 941 17 909 25 942 40 517 88 296 13 486 15 241 33 175 95 267 90 948 58 193 60 958 89 458 12 978 8 386 76 406 34 937 28 312 92 756 69 460 16 263 7 49 30 840 19 470 32 346 52 195 74 337 47 101 93 615 2 797 43 777 98 862 59 172 11 991 24 183 77 731 51 932 86 75 75 458 57 281 94 269 53 913 87 189 39 819 1 82 14 912 21 87 50 883 20 328 62 825 37 309 29 472 85 832 99 133 31 831 42 916 70 264 83 479 82 460 71 756 61 469 72 84 56 722 97 803 79 394 81 975 55 454 84 536 65 518 78 601 67 276 44 667 48 876 0 526 35 252
55 735 85 764 35 946 19 705 93 121 1 570 61 314 97 415 11 278 28 920 46 471 37 968 59 11 42 341 36 316 49 484 10 110 57 217 41 169 96 27 83 746 40 468 16 17 84 735 64 808 86 618 13 206 8 211 78 712 76 485 75 149 51 458 79 151 2 615 58 523 38 933 92 882 91 649 56 190 7 581 0 353 81 997 68 640 66 161 53 47 30 317 72 550 67 252 87 550 95 95 39 912 82 15 26 127 45 157 25 385 22 351 18 119 54 149 21 829 27 682 15 533 29 778 44 706 5 939 94 432 50 244 47 367 33 79 23 93 14 739 12 786 9 619 63 525 70 795 99 150 69 940 24 621 80 124 74 153 34 379 98 912 73 497 4 307 31 899 20 223 43 979 77 210 3 184 52 209 62 698 89 379 32 950 90 501 65 23 17 531 6 955 71 324 60 769 48 27 88 618
27 892 48 18 51 458 96 45 31 966 49 781 70 212 91 798 76 473 14 614 60 688 50 850 41 424 22 757 63 944 6 698 40 910 28 745 85 993 9 24 1 602 81 470 16 387 35 114 89 213 4 922 15 954 7 78 45 192 90 825 20 994 32 131 8 779 55 571 93 481 2 983 57 56 75 207 61 791 65 818 58 630 24 343 38 137 44 406 18 274 25 567 42 314 3 530 19 703 52 795 43 106 29 178 87 526 23 324 80 441 78 268 46 449 26 902 11 524 99 409 33 489 37 665 83 72 69 93 94 431 21 586 82 85 72 437 68 183 13 478 47 761 79 109 53 753 97 362 59 790 36 468 71 34 34 322 5 101 67 68 73 807 39 684 64 993 12 217 86 513 84 848 62 993 95 526 30 284 66 559 56 501 77 830 92 529 17 396 10 98 88 702 98 308 0 811 74 568 54 12
61 640 38 37 15 288 13 123 16 709 0 293 58 731 75 239 51 820 7 2 85 846 98 71 99 625 97 505 82 834 71 772 60 767 4 63 88 239 9 100 19 954 69 8 6 737 68 723 74 326 78 63 95 891 37 495 79 173 93 18 63 559 64 999 48 877 29 40 10 15 23 55 94 295 70 994 31 462 59 418 52 380 17 620 3 936 66 141 62 562 28 959 32 736 86 668 96 452 36 804 80 952 73 659 33 760 55 382 81 243 90 475 2 74 35 517 44 743 77 775 67 462 49 427 40 358 89 970 24 267 21 84 5 771 11 207 87 667 54 407 45 105 25 91 53 438 72 963 41 751 26 203 84 710 92 520 39 152 83 126 46 45 43 668 8 455 1 967 76 130 18 534 57 624 34 450 91 123 50 186 12 434 14 1000 65 324 47 25 27 472 42 625 20 334 30 421 22 551 56 124
23 899 18 398 38 689 16 110 81 966 50 148 31 600 35 149 6 231 7 249 45 822 19 543 5 828 25 706 41 609 4 572 65 427 29 530 84 660 30 52 11 171 89 875 94 192 13 151 72 931 86 370 20 595 88 664 55 618 98 989 37 143 63 117 74 742 60 188 15 82 33 765 21 840 22 226 10 213 0 206 78 988 32 46 87 590 73 858 79 822 80 978 1 753 47 13 59 400 42 655 56 459 53 302 8 600 24 571 69 126 71 71 99 334 48 408 70 841 14 339 93 588 26 474 40 903 44 900 91 734 34 725 95 760 76 606 85 408 9 785 49 980 36 299 97 855 67 251 75 451 28 851 51 671 58 489 17 194 92 895 27 188 12 313 54 297 61 506 68 861 77 175 2 64 66 902 62 594 3 953 43 766 52 551 46 550 96 880 57 652 83 205 64 391 90 581 82 934 39 131
89 570 5 774 27 977 82 887 33 580 12 284 30 11 96 854 83 20 7 754 54 603 93 661 92 380 24 788 75 25 76 390 4 165 42 233 37 936 34 309 8 42 25 415 98 240 16 918 95 245 69 482 35 832 79 822 47 350 51 856 61 753 53 802 66 419 19 612 14 790 43 631 23 744 11 741 86 688 20 519 87 87 99 50 45 757 97 885 26 459 91 684 62 40 0 965 84 534 65 120 71 500 3 867 6 411 15 839 9 218 40 638 90 326 22 356 50 554 74 409 81 815 44 194 18 621 13 998 38 149 85 712 28 609 29 591 39 495 58 473 70 574 63 690 57 789 32 108 94 150 1 480 17 654 31 93 88 650 10 323 41 27 49 286 72 543 73 818 55 264 52 662 56 247 59 834 21 347 48 875 2 259 77 986 78 429 46 679 60 886 67 515 36 533 80 157 68 229 64 306
44 740 77 366 37 987 59 164 22 595 48 436 91 241 11 861 89 992 62 795 28 891 51 708 46 504 92 775 66 261 70 583 40 590 26 246 30 876 88 118 80 633 64 18 79 561 25 791 0 44 57 322 39 296 47 365 33 311 24 679 31 495 32 653 7 931 23 967 85 777 14 144 68 147 35 327 98 211 13 422 21 590 4 665 99 22 29 213 73 513 61 167 55 643 78 469 41 176 43 963 74 621 71 815 90 725 15 582 50 647 5 322 3 969 6 673 86 526 93 537 83 328 49 443 19 193 12 692 18 378 87 295 9 934 75 49 1 459 65 953 72 830 81 24 20 851 54 933 97 8 95 160 69 889 63 723 16 963 82 361 67 483 60 347 2 949 10 95 53 753 17 626 56 385 94 239 58 56 8 702 27 421 76 225 45 570 36 532 52 89 38 827 34 314 84 211 96 292 42 614
9 573 98 204 35 368 74 454 49 420 39 345 42 213 82 299 72 358 34 255 29 940 45 615 13 611 32 433 96 641 94 556 65 923 88 930 23 764 25 915 41 268 66 127 87 417 5 435 68 970 60 247 63 523 30 69 17 209 48 423 6 887 24 384 97 151 61 638 43 260 70 829 73 709 47 18 67 657 15 497 1 491 27 606 38 343 12 634 76 691 19 121 37 830 8 336 52 285 40 43 4 843 91 834 93 794 46 822 3 510 7 586 10 981 44 695 11 625 79 262 92 11 81 536 62 773 56 812 77 819 50 203 85 39 28 977 20 401 36 604 14 912 69 486 2 204 83 508 89 570 95 655 90 319 84 838 75 637 78 105 21 493 59 520 80 2 53 424 26 933 33 80 0 519 71 842 86 853 31 136 22 625 99 948 57 443 16 200 55 8 64 398 58 559 51 846 54 692 18 573
33 236 47 900 94 133 97 462 55 669 17 750 49 80 57 858 31 188 51 166 61 853 41 290 54 846 85 982 67 389 72 424 16 290 23 441 3 601 21 95 27 232 64 903 86 894 48 409 59 838 12 603 74 285 7 771 75 981 5 963 0 855 32 334 19 659 70 420 36 565 79 85 71 762 69 255 35 677 46 686 42 798 25 115 44 441 28 400 8 443 15 248 82 201 90 815 78 628 37 181 56 1000 92 782 11 80 95 791 1 605 73 545 40 607 88 359 22 672 66 526 39 867 34 135 30 84 99 240 91 690 2 489 76 124 89 336 38 687 45 587 20 126 13 792 80 792 65 18 87 788 83 901 77 266 18 474 58 401 50 521 52 976 26 672 98 288 29 945 60 883 24 437 4 776 62 226 84 419 63 135 6 581 93 651 96 132 43 533 53 496 68 647 10 476 81 982 9 790 14 825
2 376 88 367 56 901 3 596 51 726 41 664 36 739 16 822 17 542 91 1 50 497 23 601 19 617 69 398 40 309 29 78 13 867 53 572 86 61 59 278 25 550 37 631 38 615 39 950 77 52 85 137 84 598 82 374 1 421 22 121 33 926 71 742 42 361 12 406 67 464 99 469 26 165 93 559 65 122 98 448 76 578 48 680 46 126 60 996 62 572 90 435 70 314 61 616 20 926 97 448 58 848 11 553 24 698 14 538 55 291 66 219 78 918 94 808 89 194 45 553 80 67 6 157 73 449 31 178 74 126 54 461 18 539 79 128 92 561 49 980 4 60 9 326 43 404 68 268 96 323 30 517 27 741 95 698 10 988 47 211 15 263 72 366 0 691 83 873 52 574 64 830 75 933 57 311 5 120 44 574 35 256 87 638 81 231 21 869 34 812 7 33 28 340 63 591 32 857 8 353
53 813 38 91 5 967 49 244 2 927 56 592 16 788 67 97 88 519 31 953 36 71 43 11 47 553 24 201 50 196 48 152 8 236 10 693 32 441 30 892 25 725 93 829 57 149 41 519 76 631 40 607 66 480 65 191 72 509 75 8 20 150 97 563 71 854 81 367 0 541 68 702 87 975 17 601 61 429 37 172 89 670 60 586 39 223 45 900 4 314 23 630 46 558 77 818 85 376 64 852 59 994 70 320 98 897 63 940 22 708 44 512 82 167 91 485 9 532 29 625 1 110 13 661 78 70 80 483 15 263 11 278 7 579 18 1000 21 728 6 369 52 419 96 730 19 855 28 738 73 784 12 619 34 245 74 632 51 685 95 893 35 895 79 111 58 166 94 982 55 40 27 156 90 209 14 103 69 907 84 428 92 442 62 233 42 659 54 362 26 245 99 197 86 21 83 267 3 196 33 583
9 325 61 695 36 65 15 550 45 822 23 662 27 829 85 434 19 318 86 116 34 926 79 410 0 5 44 947 83 671 69 810 67 86 75 347 95 65 99 494 33 997 94 425 25 159 24 205 98 977 11 817 97 968 76 52 38 531 92 49 14 30 65 645 77 164 93 756 21 843 42 645 56 14 50 672 90 67 54 231 52 8 60 821 51 300 87 624 16 853 20 953 13 290 17 616 78 790 82 581 64 999 59 385 48 556 31 510 43 631 96 56 3 674 66 632 72 722 10 253 40 782 41 622 28 811 81 592 2 72 29 438 32 766 71 242 47 787 26 333 58 678 35 373 80 161 91 271 49 707 37 81 12 212 89 768 53 18 62 708 18 414 5 684 84 599 57 798 73 778 7 80 74 710 4 894 63 723 46 619 6 695 22 540 8 778 70 708 88 608 55 163 39 765 68 705 1 276 30 786
20 579 41 993 83 697 70 520 66 292 31 671 25 752 33 594 65 925 63 955 49 629 30 811 38 649 82 735 6 886 59 118 78 731 19 931 54 992 95 715 43 841 24 189 55 20 46 836 11 810 92 88 51 977 53 410 21 295 69 760 81 411 68 17 22 255 74 792 79 106 56 517 3 693 0 664 15 357 50 215 28 940 26 182 71 333 42 616 91 43 40 743 36 942 17 848 34 204 72 218 5 920 27 331 85 118 23 2 60 52 67 650 4 354 93 662 98 18 86 290 76 426 64 263 9 431 97 362 90 901 13 669 47 291 35 638 29 104 87 798 16 128 62 83 45 343 1 676 77 743 32 158 88 377 80 274 58 933 57 326 84 992 2 147 96 107 39 459 14 895 44 879 75 435 18 313 7 991 37 986 73 862 10 157 61 834 99 499 94 898 12 578 89 489 8 606 52 217 48 969
52 297 33 742 46 557 44 3 19 615 10 251 36 471 92 659 76 773 23 444 96 775 25 749 1 708 94 393 3 933 6 254 49 513 88 783 63 502 45 974 59 173 16 712 2 250 66 529 85 108 18 375 4 50 64 477 95 38 43 510 11 544 51 968 53 988 24 852 93 382 70 2 91 907 32 197 9 304 0 539 35 60 42 959 7 582 82 521 31 156 74 327 56 994 17 63 97 78 68 831 37 752 40 557 28 551 61 572 83 186 90 688 48 626 57 839 89 259 60 423 77 609 98 576 72 523 69 985 47 733 13 490 20 337 79 30 15 989 99 456 81 208 75 192 67 978 30 786 80 736 26 893 87 283 39 555 8 605 50 164 65 116 38 849 41 669 34 458 29 393 84 898 22 554 21 320 5 849 62 184 71 135 78 859 55 838 12 57 27 199 54 903 86 80 73 518 14 210 58 760
43 641 74 190 53 785 88 167 26 283 75 366 17 240 22 590 97 518 14 543 57 563 60 360 16 102 99 260 1 729 76 336 89 136 58 166 9 293 5 340 62 581 0 598 47 916 73 901 29 247 87 446 23 257 68 974 32 537 38 364 78 475 46 63 82 308 7 452 86 144 42 173 52 643 84 953 48 291 6 71 15 104 13 344 83 720 12 32 28 711 45 434 92 224 19 588 27 208 51 371 4 537 70 232 94 474 30 419 18 653 65 371 25 107 69 825 50 2 61 363 40 908 77 263 44 306 72 573 3 713 95 198 34 352 8 189 90 135 81 495 63 787 55 486 49 341 80 42 59 944 56 342 91 549 85 503 96 207 66 785 54 876 67 303 11 64 21 457 71 749 31 534 93 278 98 719 39 764 24 231 10 649 35 648 33 685 2 955 36 498 20 759 79 397 37 632 41 351 64 635
89 825 27 90 58 870 30 148 25 123 97 825 11 766 20 136 55 810 63 943 38 210 54 980 44 1 51 68 22 15 16 953 28 728 10 872 98 236 57 973 84 526 41 68 14 841 73 99 95 217 46 621 13 775 37 912 61 972 5 126 70 919 78 659 68 14 69 601 86 231 18 528 15 259 60 25 40 656 9 456 83 964 67 479 23 475 62 681 24 530 59 688 2 217 33 14 26 312 21 759 4 466 31 763 6 966 32 460 99 717 93 311 90 874 34 32 64 958 74 277 91 889 45 244 65 229 29 353 85 858 19 877 82 859 50 348 80 924 81 598 76 328 88 940 48 958 53 947 8 744 17 44 3 716 94 293 12 180 1 659 42 378 92 550 35 420 96 3 47 528 71 843 36 282 77 152 49 997 56 705 79 210 43 346 39 688 52 397 75 269 72 441 66 298 0 332 87 797 7 733
23 471 21 220 20 571 10 999 15 964 40 421 94 196 65 680 72 18 38 520 50 290 98 268 11 928 16 930 26 782 86 425 97 151 88 380 60 956 41 538 96 950 9 859 33 207 24 459 55 886 44 423 57 443 53 728 51 184 30 538 89 913 46 102 74 435 5 711 80 684 2 118 32 537 87 828 68 467 92 793 49 785 28 29 0 32 59 181 27 655 71 390 17 517 63 363 14 495 34 197 6 782 54 457 36 434 90 674 4 625 76 403 73 919 67 620 58 690 56 481 48 434 77 34 35 403 79 829 83 729 43 538 69 913 62 531 75 611 64 697 18 602 61 117 52 860 37 216 70 466 84 498 22 900 95 479 93 916 91 723 13 701 42 969 82 61 39 530 3 75 47 707 31 549 45 22 78 318 8 306 25 599 19 927 7 602 1 536 81 64 66 163 99 312 12 947 85 84 29 187
48 13 67 706 54 539 92 286 9 24 11 293 84 315 33 847 79 537 72 824 8 975 94 573 22 821 49 571 30 806 26 647 51 814 25 713 91 310 64 290 73 127 88 163 29 166 70 224 2 430 50 409 87 171 20 463 82 770 89 348 97 578 1 683 52 707 7 771 74 541 24 721 44 120 90 263 37 377 38 593 53 100 3 925 66 587 77 622 59 658 23 312 71 802 63 374 34 328 58 817 56 488 96 865 60 72 85 124 76 11 61 352 86 160 46 704 5 32 21 35 36 531 43 914 0 815 14 126 83 617 4 215 93 793 62 721 17 441 75 620 57 478 27 179 18 823 47 75 95 483 98 490 45 873 68 701 19 504 42 74 55 243 39 86 16 992 13 232 35 962 81 105 99 537 65 665 28 718 12 1 80 540 69 748 6 304 15 378 40 830 32 864 41 227 31 554 10 549 78 643
71 375 90 879 43 815 1 561 5 800 99 45 53 219 36 45 73 789 55 500 39 747 12 575 83 341 4 620 28 705 11 378 70 636 44 86 23 550 63 544 56 474 49 169 37 633 95 445 13 485 77 158 31 541 65 125 26 653 76 888 0 260 50 235 30 845 32 947 93 487 34 903 74 777 81 552 24 447 98 178 14 227 67 786 52 662 18 81 10 136 15 880 51 159 47 772 6 407 9 583 64 516 60 290 8 522 97 924 87 894 68 883 29 389 3 571 82 630 38 889 92 195 41 726 79 778 88 292 7 775 96 222 62 4 45 585 57 880 22 247 20 172 35 774 94 278 21 771 40 830 19 29 69 730 48 581 84 182 33 978 54 946 89 464 27 528 59 890 16 665 91 12 66 324 25 362 42 156 17 717 46 718 78 729 86 65 85 416 61 260 58 531 72 235 80 866 2 504 75 419
67 384 70 614 31 573 80 101 68 515 76 387 69 495 24 317 9 53 78 536 16 403 96 527 74 495 35 861 23 373 85 892 34 546 63 383 83 745 72 989 19 591 51 280 37 913 42 48 77 299 13 785 48 836 8 836 97 250 1 580 93 784 11 474 99 541 81 266 49 830 66 522 89 677 79 638 58 148 60 191 2 551 17 300 62 953 0 896 47 850 21 834 82 489 20 292 22 683 32 609 91 839 54 641 4 746 59 471 61 698 30 65 73 621 94 317 39 640 65 610 5 234 7 736 75 336 6 401 15 922 33 438 95 924 84 282 29 73 52 359 92 179 26 14 41 962 43 526 55 564 28 257 90 464 46 610 64 134 12 454 53 223 40 717 71 997 25 794 27 776 88 128 38 742 10 722 56 827 98 425 50 540 45 914 57 743 18 818 36 411 14 131 86 517 44 71 3 658 87 368
64 771 49 452 77 646 24 174 30 316 1 64 47 457 78 293 17 892 0 747 5 801 88 695 19 778 34 519 53 860 84 459 95 262 22 117 86 857 37 158 12 545 55 256 97 987 72 760 70 12 96 414 82 879 81 374 9 641 21 312 51 324 57 505 28 374 3 167 26 474 8 587 35 360 56 241 48 546 83 665 13 355 25 103 90 382 87 785 80 167 79 740 14 194 40 993 62 559 43 84 18 711 6 578 20 571 15 6 93 929 38 319 74 830 98 680 92 566 29 830 33 786 65 382 39 166 94 57 2 998 60 462 10 602 89 33 11 569 52 242 16 109 61 353 4 601 69 443 27 680 46 994 41 348 42 303 36 474 75 600 67 24 50 95 45 748 7 336 99 286 71 896 73 906 63 868 76 480 54 892 85 693 68 149 91 155 59 731 32 781 66 412 23 200 58 459 31 372 44 389
81 5 77 962 24 694 23 776 85 105 41 259 97 980 52 821 37 900 90 477 9 664 39 467 35 508 54 500 20 323 82 654 46 884 25 577 72 898 6 827 60 135 70 765 66 383 86 912 63 490 57 398 80 852 61 149 16 144 56 147 94 570 95 745 50 967 34 602 38 432 62 387 92 631 99 699 43 606 67 382 48 587 76 881 98 17 51 599 8 80 18 333 96 233 45 14 88 266 58 94 69 894 47 591 33 742 83 441 40 378 42 924 7 706 5 760 87 583 74 169 78 441 11 498 36 249 26 723 31 811 79 216 91 782 3 613 13 552 93 479 21 650 15 137 2 589 27 815 65 1000 44 816 71 71 73 63 12 810 68 78 14 53 28 162 30 41 19 757 64 234 49 602 4 176 53 540 55 879 29 791 1 875 0 251 10 991 32 748 84 853 89 966 59 492 22 527 17 847 75 812
56 696 3 363 9 524 72 26 77 806 10 932 88 361 12 913 41 238 76 350 45 818 15 985 50 831 34 522 46 96 75 136 55 526 69 485 92 566 66 188 24 621 89 359 73 435 6 688 14 848 31 453 94 634 37 238 40 456 96 220 26 756 98 866 93 306 21 755 7 679 30 430 36 482 38 171 68 856 87 991 86 361 5 902 95 157 17 283 90 533 65 553 58 45 32 574 39 135 13 207 2 696 47 864 8 112 80 667 61 227 97 644 16 429 78 537 91 267 22 943 84 362 29 274 81 283 23 203 19 179 44 323 35 81 27 296 70 549 79 969 0 578 53 886 1 602 54 235 62 70 48 25 52 580 99 795 33 214 25 201 83 641 28 330 4 826 43 764 63 100 57 511 60 375 18 882 42 709 67 524 51 293 11 710 85 102 64 414 20 711 74 164 49 390 71 974 82 564 59 851
75 235 39 617 45 778 93 65 90 552 5 472 32 570 53 597 16 206 69 69 6 766 94 29 70 655 66 275 89 383 78 300 9 205 67 320 85 292 60 632 3 337 47 114 8 684 21 637 87 304 17 547 34 148 99 969 0 832 92 626 55 652 46 669 82 504 71 727 2 460 48 389 88 781 76 163 38 957 20 597 95 969 91 162 35 226 15 391 97 397 83 38 59 180 57 661 64 615 11 137 18 557 4 351 13 672 22 294 43 68 1 554 33 180 72 373 56 399 54 446 80 876 81 321 52 783 31 666 74 464 42 664 14 765 68 37 86 789 26 782 49 146 73 340 12 727 96 934 98 101 77 883 50 480 62 215 51 45 79 530 61 831 41 726 44 430 28 750 63 163 27 798 23 785 37 456 65 398 10 633 25 459 7 174 36 31 58 273 40 759 30 620 24 383 29 895 84 656 19 727
36 6 62 255 58 559 1 398 9 342 26 454 47 171 52 581 66 836 48 690 98 430 68 815 82 407 53 692 83 467 87 111 2 1 92 980 60 190 73 139 65 578 88 226 44 332 40 406 23 300 31 292 34 786 76 760 0 898 3 681 85 217 16 724 25 169 20 752 24 814 41 127 6 312 30 214 7 528 18 168 86 316 46 922 96 747 67 944 75 676 94 183 21 713 59 238 84 932 72 157 22 960 89 15 15 476 4 564 64 583 93 681 28 128 12 455 11 265 55 219 10 363 13 145 14 900 69 339 70 348 61 214 56 524 91 587 90 539 81 712 78 97 77 97 35 325 42 197 45 959 79 57 71 706 99 201 50 995 5 401 97 872 29 718 63 235 8 176 57 960 39 92 49 278 54 164 17 582 19 678 32 235 38 72 74 159 80 387 51 382 27 150 37 59 95 966 43 709 33 846
74 209 13 955 75 272 83 547 88 530 62 229 92 199 42 470 14 477 36 209 84 93 57 722 70 754 95 929 39 946 38 995 0 435 99 966 4 247 89 211 77 291 65 173 24 619 81 83 5 434 98 980 48 850 11 882 61 777 97 122 64 548 7 693 67 808 9 256 22 324 30 419 43 608 51 328 59 175 85 980 47 818 76 736 72 828 56 757 34 453 21 579 3 267 45 211 41 183 37 268 28 318 63 66 15 211 93 56 25 60 46 328 60 337 90 799 53 476 55 851 19 611 40 911 26 463 71 195 31 11 66 245 32 854 10 589 29 362 6 912 8 770 94 549 87 795 12 68 68 555 58 208 27 606 80 960 73 312 2 315 79 217 33 93 50 109 23 900 49 89 1 355 16 523 54 747 44 670 96 537 35 25 78 812 91 604 20 136 86 824 52 76 17 350 82 781 69 212 18 732
24 229 44 346 99 30 83 431 69 813 86 568 67 582 17 829 75 25 89 739 6 78 91 721 28 917 34 786 87 626 15 166 30 633 4 593 96 580 88 648 56 350 10 957 76 660 11 90 5 313 33 499 68 700 39 420 51 356 59 997 94 129 72 62 20 804 25 610 32 221 7 373 46 925 37 849 3 106 35 944 57 369 77 362 90 97 92 225 19 895 1 265 42 936 65 939 40 96 78 944 63 410 70 956 16 806 12 423 79 817 18 936 43 549 23 115 14 230 84 711 26 587 41 608 64 249 62 796 85 460 97 860 53 804 49 851 45 789 54 586 58 193 55 919 50 586 8 912 98 692 66 901 61 764 22 238 80 412 74 96 31 26 29 10 48 787 52 410 73 584 60 284 81 572 82 43 9 861 2 131 47 36 71 385 21 662 13 475 93 129 36 29 27 280 38 308 95 423 0 149
1 555 30 752 96 513 5 948 2 370 44 928 71 885 43 298 23 478 6 267 84 648 76 257 15 250 18 901 64 529 90 749 7 330 65 472 63 666 48 823 67 772 75 249 97 256 40 479 73 945 86 953 89 644 46 379 14 141 58 342 54 745 49 704 88 681 37 510 10 54 22 443 39 154 52 448 55 782 9 173 50 642 8 103 80 410 24 433 0 453 34 267 78 889 91 19 16 838 69 845 59 134 21 543 11 703 27 447 70 215 79 787 36 944 33 438 82 758 35 859 20 350 26 430 38 624 83 759 57 37 56 752 81 418 92 626 17 304 94 106 74 324 60 705 47 221 51 659 31 382 93 277 32 390 77 409 87 351 98 280 68 130 12 273 41 780 45 232 29 114 95 451 85 477 19 67 72 591 42 351 62 643 53 304 61 840 25 800 99 270 13 173 3 697 4 835 28 635 66 243
83 136 27 891 54 106 87 906 78 673 16 693 42 406 62 441 17 106 65 403 99 470 22 958 93 488 19 288 56 368 3 382 75 624 68 159 18 229 57 394 36 538 95 312 64 568 34 367 30 271 72 903 1 992 92 192 76 387 50 362 52 188 23 130 38 365 53 240 63 966 0 28 80 204 33 57 41 296 21 888 61 436 24 349 79 427 31 18 86 222 90 349 26 951 81 941 84 949 88 816 94 245 59 732 12 444 29 755 51 544 67 300 2 926 4 417 28 833 58 827 11 661 85 874 10 506 97 212 44 860 43 555 71 346 69 699 49 208 77 713 9 199 74 263 20 753 5 587 40 858 14 433 60 150 15 108 47 972 73 528 55 518 46 386 66 575 32 790 96 635 91 798 7 631 8 482 39 873 89 320 45 999 48 738 82 917 25 766 6 615 13 917 37 816 35 129 70 963 98 355
50 819 75 916 99 816 61 618 57 52 17 737 71 567 7 454 21 110 11 450 46 44 68 755 9 607 22 185 20 936 55 138 85 987 6 133 96 242 76 982 10 381 40 753 44 660 74 490 48 326 51 578 80 369 3 385 13 422 93 597 87 365 90 865 36 71 66 675 67 653 47 788 88 690 26 243 4 406 54 837 16 425 81 530 31 609 56 12 60 803 25 553 43 307 73 86 72 182 52 522 92 379 89 620 15 838 65 824 5 957 95 541 53 115 38 459 24 540 18 867 58 410 8 685 32 84 78 631 82 578 49 988 19 76 64 778 27 350 83 668 23 682 77 882 37 98 28 73 63 281 2 165 45 991 62 781 86 278 0 589 30 201 41 388 59 361 97 823 29 167 34 266 39 734 70 729 12 778 94 52 14 314 79 792 69 742 91 484 35 979 33 355 42 823 1 579 84 81 98 312
27 717 72 570 77 440 76 225 70 87 49 593 36 7 39 915 11 958 23 603 57 363 29 138 43 992 35 524 19 765 59 876 95 861 8 209 99 410 18 721 73 510 53 802 37 425 14 963 89 489 64 670 61 231 68 864 93 17 24 579 88 470 15 817 41 675 6 935 94 676 58 111 60 475 42 65 33 264 26 769 3 580 21 654 30 15 25 580 5 151 75 80 9 981 7 607 17 211 74 569 63 351 65 609 13 635 92 496 48 324 55 74 86 533 85 774 78 580 69 307 16 174 54 616 12 873 82 986 47 971 45 441 80 666 71 766 62 194 66 859 46 727 81 76 83 575 40 73 32 494 56 844 38 658 90 964 2 572 84 171 1 102 51 272 98 551 50 293 96 261 91 299 97 456 4 998 34 118 22 521 87 990 44 358 20 33 79 823 10 325 28 935 52 593 67 90 31 526 0 132
48 240 69 427 67 80 70 216 2 880 36 25 40 4 54 375 83 101 12 635 66 998 85 277 97 889 3 897 42 287 94 889 23 623 86 301 68 351 64 110 60 233 51 868 78 488 16 494 92 373 10 267 34 766 80 11 56 370 71 855 20 939 44 876 58 968 72 669 50 135 77 960 39 262 13 835 22 116 1 474 82 365 73 553 88 695 8 969 79 65 21 984 15 435 99 226 75 607 17 157 31 231 76 372 52 474 65 625 98 616 0 392 91 664 18 824 38 329 93 19 49 690 11 644 62 934 6 410 33 576 37 38 89 849 26 345 84 186 41 321 30 219 59 623 95 268 45 771 27 564 61 218 96 193 87 480 46 230 24 714 28 600 57 764 4 652 14 453 9 100 81 621 90 752 32 111 25 853 53 475 74 777 63 91 19 276 55 253 7 195 47 546 29 971 35 978 5 1000 43 542
48 571 63 288 68 13 26 740 46 151 25 788 47 280 95 597 93 982 77 71 82 925 91 127 85 934 37 504 12 560 40 620 30 332 39 260 14 52 0 983 20 848 67 464 62 34 66 326 98 844 59 254 61 942 54 616 36 997 50 635 55 11 41 709 96 915 49 396 52 214 13 108 83 115 78 888 31 736 35 221 29 683 21 479 5 420 90 284 28 309 97 765 10 89 2 542 65 669 32 802 24 266 45 580 70 733 16 625 60 513 27 265 23 111 6 499 9 346 79 713 72 402 17 840 51 587 43 944 84 782 73 873 94 713 74 124 71 258 38 388 81 878 11 847 33 517 58 765 44 439 22 181 7 393 56 126 87 698 53 95 34 803 89 395 19 861 4 682 57 431 92 244 99 400 64 943 3 793 1 392 75 812 80 152 18 694 42 122 69 638 76 891 86 193 8 627 88 948 15 894
33 281 59 492 26 976 85 351 84 592 24 597 81 202 75 15 2 870 42 487 73 239 27 611 20 372 96 643 63 512 56 269 5 644 4 893 39 526 41 486 12 845 23 424 21 792 97 352 71 909 49 63 51 127 19 492 95 952 7 901 61 721 53 591 58 269 70 522 74 465 3 361 54 327 16 107 17 656 72 716 82 496 90 93 0 837 32 669 13 537 37 813 47 944 18 218 55 399 98 39 48 828 78 408 88 936 83 57 94 706 11 703 28 803 38 147 43 250 45 148 77 70 89 965 40 181 64 548 10 296 91 173 52 38 29 680 60 486 14 131 76 190 46 793 8 419 80 443 86 223 69 609 6 417 57 823 34 736 31 484 22 412 79 398 87 39 25 625 30 437 93 877 66 30 50 377 68 365 62 120 36 740 65 642 67 815 35 246 44 363 92 864 15 224 99 366 9 314 1 105
90 474 40 569 84 440 64 795 61 156 73 381 21 817 74 477 59 277 66 379 8 358 44 119 78 63 34 407 43 580 85 822 60 73 17 626 83 151 65 536 63 989 93 517 71 656 32 848 81 872 9 371 5 425 98 463 51 495 47 27 89 993 26 975 99 607 4 409 56 410 16 205 92 365 14 256 28 984 19 811 79 340 55 143 31 868 80 591 48 996 76 325 7 591 13 523 22 200 77 442 23 802 54 201 96 440 86 83 1 82 42 403 69 477 33 121 75 201 29 309 70 643 68 391 72 591 0 936 6 280 67 535 46 728 20 131 58 155 45 32 82 86 25 856 53 352 24 693 38 975 91 472 87 463 50 165 41 826 49 764 97 332 12 738 3 779 88 337 37 122 52 488 62 590 57 47 2 889 11 821 15 456 36 254 95 743 18 407 94 825 39 373 10 706 35 718 30 525 27 17
14 962 31 511 99 889 95 799 67 653 81 922 21 283 60 598 30 109 74 954 92 227 56 524 6 364 80 422 57 774 19 171 65 967 44 656 10 737 93 79 13 24 62 825 12 698 97 271 77 814 36 622 51 705 27 957 20 320 32 396 78 974 50 148 64 774 23 940 71 589 16 317 94 536 83 474 68 244 72 782 8 384 0 232 11 109 22 224 29 786 54 266 35 86 25 219 9 100 18 950 3 30 15 104 98 664 75 674 17 794 86 906 88 582 1 217 76 398 42 74 79 798 33 923 34 95 38 230 87 284 59 472 24 244 2 486 52 572 39 665 45 485 48 402 91 869 4 956 58 324 73 403 47 322 46 626 49 208 43 301 69 579 53 878 7 337 40 277 84 42 26 636 28 102 55 309 89 586 63 931 90 81 5 145 66 522 41 560 37 516 85 661 82 270 70 377 96 492 61 549
38 590 32 451 69 195 75 552 95 872 63 617 0 453 51 634 7 201 10 434 59 289 76 149 74 697 44 996 15 359 35 971 71 149 6 859 70 96 20 347 58 485 43 432 65 224 31 301 80 293 22 104 24 152 29 332 66 321 87 642 49 712 94 95 36 842 88 228 25 698 4 595 21 357 53 251 61 203 23 265 86 315 78 173 45 170 11 175 3 3 99 390 91 890 68 534 8 514 14 618 92 53 62 184 72 533 84 821 60 326 34 587 93 862 89 373 90 544 82 415 30 434 47 480 13 421 48 272 37 835 57 216 97 326 67 911 28 489 79 255 9 250 55 339 27 483 41 553 40 850 64 72 73 451 16 885 50 504 98 394 46 416 5 711 81 104 18 64 52 125 1 277 96 199 56 471 77 510 54 812 83 168 33 930 26 595 39 70 19 710 85 651 2 581 12 898 17 75 42 425
70 390 53 73 69 174 62 757 18 493 73 568 68 267 52 515 44 823 71 663 49 669 94 682 99 401 28 165 64 879 29 327 41 281 89 309 40 184 13 989 43 932 11 297 12 588 31 401 77 250 20 129 84 487 3 357 81 806 63 584 54 20 61 75 6 353 5 356 75 652 59 147 93 894 1 672 72 922 98 163 83 153 85 135 39 932 92 667 67 393 14 335 34 812 7 858 45 148 2 976 79 900 42 328 27 930 22 536 10 751 33 536 78 209 23 28 25 540 57 673 91 751 30 204 47 814 97 835 82 839 80 756 21 687 37 793 50 138 90 571 48 899 15 302 26 895 38 34 86 656 66 1000 19 717 65 210 4 620 51 60 35 436 58 418 17 879 96 324 56 52 76 956 95 663 55 812 32 222 0 315 74 106 8 621 60 822 87 276 9 125 36 203 24 458 46 61 88 635 16 922
41 436 96 486 11 346 94 536 47 147 59 603 31 304 20 718 83 400 15 563 18 699 90 392 6 276 57 880 9 141 8 879 71 647 64 315 84 254 82 912 30 99 44 491 13 667 60 307 19 359 65 762 14 789 48 657 37 399 7 629 49 493 4 882 42 249 55 741 53 251 50 771 22 99 32 110 40 725 27 521 61 639 51 308 34 372 78 772 67 144 5 349 91 539 72 579 66 423 97 200 70 633 45 128 24 558 29 255 35 558 86 359 87 653 26 211 85 681 63 576 28 595 39 733 36 808 33 607 23 428 77 812 88 265 0 204 46 1 1 464 38 301 12 692 16 6 62 954 92 309 68 604 74 548 89 974 76 156 54 61 21 743 98 846 56 883 79 728 73 561 95 644 52 788 10 78 25 749 58 203 81 247 43 69 75 272 3 219 80 616 99 387 2 234 17 599 69 529 93 704
1 707 31 389 98 795 78 948 91 408 75 665 73 672 28 82 54 140 50 390 59 68 10 872 26 707 51 666 29 834 44 60 43 26 95 469 97 275 96 612 16 18 11 606 0 673 64 682 99 548 56 786 72 297 87 754 40 118 79 322 6 951 12 82 52 979 37 463 8 51 22 741 13 793 66 61 38 610 68 483 30 652 2 713 5 568 9 961 35 208 58 273 42 784 74 144 77 324 45 942 94 814 57 909 93 393 15 256 20 555 14 309 39 809 21 671 33 400 25 674 27 621 48 233 55 782 70 710 47 775 84 373 71 242 83 730 46 606 86 690 80 310 18 780 32 776 17 204 49 690 82 724 61 714 67 621 19 906 76 649 23 962 90 420 89 225 34 988 3 22 81 389 69 451 85 568 24 789 7 333 63 848 62 669 36 147 41 543 60 892 88 656 4 538 65 16 53 531 92 952
49 339 65 68 18 562 69 424 81 644 4 947 25 153 72 140 33 140 66 651 94 84 11 594 47 898 36 978 57 121 98 398 70 708 63 849 43 83 29 905 32 723 56 536 38 301 24 191 73 34 14 986 91 851 84 532 85 984 83 422 75 234 30 267 39 539 96 910 86 360 31 515 90 13 64 88 67 406 22 302 17 395 93 695 61 946 28 142 5 543 19 533 97 672 27 990 10 535 95 935 76 793 52 699 35 198 80 605 12 420 62 702 23 273 55 420 88 848 42 567 71 676 82 282 41 172 92 558 40 803 78 878 20 837 48 361 50 45 99 801 45 287 46 734 3 602 54 381 21 687 16 827 79 829 1 776 77 764 34 306 51 204 9 957 74 470 59 682 13 852 68 607 37 55 7 804 15 914 8 243 44 527 53 203 26 852 89 345 0 203 60 750 87 686 6 398 58 645 2 974
78 857 28 618 1 599 21 511 42 462 68 249 17 864 52 565 10 784 96 896 54 793 20 667 82 510 25 197 74 497 58 891 56 936 43 475 73 164 85 981 95 313 71 433 29 707 35 814 65 499 2 854 16 29 57 631 47 137 98 524 92 972 53 350 26 493 8 614 66 826 70 62 31 882 83 86 19 201 38 582 45 571 48 239 14 202 94 312 33 594 18 588 37 925 91 456 24 549 87 532 81 351 30 743 67 779 63 643 3 866 46 291 27 109 77 774 80 878 40 196 49 311 32 50 59 701 51 574 69 181 61 729 79 428 89 174 86 803 55 642 4 310 9 363 88 524 76 100 44 259 72 875 60 316 62 615 36 437 34 991 50 985 97 591 84 259 7 828 39 748 23 389 99 366 11 398 64 854 0 596 15 920 6 986 93 797 41 429 22 501 12 241 90 614 13 288 5 434 75 389
24 532 70 279 45 314 14 393 93 806 65 160 6 624 27 673 84 415 97 808 61 430 86 106 81 327 58 879 30 467 3 360 37 423 17 635 78 580 51 59 47 26 67 284 55 409 92 165 66 630 2 889 22 480 41 579 15 98 79 598 11 855 53 189 89 330 18 11 33 554 32 267 39 605 52 882 16 621 34 989 88 800 10 180 9 812 87 231 68 147 40 888 74 534 80 360 73 481 19 17 42 223 96 54 91 309 98 155 59 60 1 480 12 71 29 50 48 994 77 16 85 198 99 511 75 992 46 818 54 208 36 360 0 435 43 197 69 309 35 843 26 615 57 860 13 546 20 191 21 514 25 857 83 361 62 871 38 125 76 960 90 293 56 867 63 525 50 300 82 611 28 188 4 934 5 560 64 4 71 988 8 966 31 316 72 487 7 896 49 911 95 881 44 219 23 716 94 646 60 699
66 730 84 25 2 777 7 50 80 745 13 61 99 134 76 141 77 165 65 439 45 654 68 36 20 919 34 581 87 720 33 480 48 968 49 684 67 82 79 849 29 24 61 611 47 66 74 347 89 543 93 236 30 690 5 878 37 422 60 105 32 298 19 265 86 680 90 343 18 200 85 339 12 179 58 673 46 930 21 525 95 315 22 276 53 4 64 375 56 917 28 322 39 861 17 21 35 176 83 238 0 636 88 582 63 279 91 427 59 224 14 418 40 252 50 792 23 900 41 45 70 174 11 756 54 361 26 107 8 115 25 530 98 582 55 650 78 593 36 249 1 955 42 719 73 191 27 139 82 515 62 726 72 264 81 648 69 712 9 481 96 679 15 822 51 200 43 940 3 702 44 863 92 829 4 707 24 808 16 719 57 970 75 481 97 615 52 545 94 729 6 870 10 335 31 917 71 81 38 435
42 642 40 536 54 245 96 565 95 965 70 23 65 8 75 972 23 407 6 129 55 420 33 400 53 1 85 833 78 666 81 647 91 753 13 93 90 372 64 860 45 377 24 326 88 439 76 119 62 956 35 876 52 532 14 965 10 233 5 101 27 28 74 548 26 887 80 305 51 675 41 581 49 33 15 437 25 894 68 895 43 763 22 530 28 647 4 380 46 266 86 242 11 647 67 506 97 795 37 703 16 491 30 208 36 937 50 472 72 791 94 146 89 786 2 576 57 126 3 212 73 115 29 380 17 164 66 479 20 7 99 425 61 699 48 258 63 311 77 264 71 961 9 760 21 411 44 224 18 43 39 642 92 374 34 958 7 498 19 866 83 40 31 226 82 220 93 379 87 654 1 401 38 534 58 47 12 764 47 859 32 933 8 807 60 818 59 321 69 388 0 385 98 524 84 829 79 743 56 497
79 851 86 493 9 78 3 38 22 825 70 637 88 541 17 391 11 618 90 808 49 16 8 130 65 69 62 755 77 516 40 777 38 378 13 830 83 41 57 378 33 334 61 424 74 51 35 554 27 450 58 734 29 264 73 661 37 34 56 111 93 676 36 524 6 617 28 703 59 511 5 459 31 89 66 278 16 472 96 62 54 488 45 564 52 964 72 143 26 918 55 932 12 767 95 39 69 915 76 818 63 802 39 583 85 534 7 274 20 29 43 465 4 311 94 727 18 268 47 472 14 910 32 84 87 45 67 760 44 173 53 434 1 282 21 36 10 392 2 567 84 498 51 387 91 741 50 999 71 922 41 733 23 206 97 162 81 864 19 471 30 532 34 434 68 40 25 713 0 813 98 255 48 887 78 217 46 854 89 696 92 565 60 238 80 899 24 792 82 32 64 874 75 643 15 947 42 779 99 188
59 297 99 596 31 53 15 874 87 893 83 276 46 374 49 424 64 314 40 305 12 844 29 119 48 880 62 553 51 76 23 725 47 257 52 721 7 981 68 396 93 577 92 566 36 286 27 442 25 446 16 295 84 231 78 965 2 823 63 989 17 460 50 472 5 289 82 104 6 158 56 271 76 677 98 136 45 468 3 731 22 61 55 645 11 216 71 994 33 109 19 915 80 364 8 678 24 54 86 637 79 546 65 592 26 797 21 917 90 43 73 273 75 371 58 213 39 39 77 165 13 974 42 365 60 251 95 68 1 628 41 921 74 265 70 742 67 575 94 302 38 201 54 667 30 324 97 121 44 965 89 508 57 678 20 909 34 683 37 441 4 695 85 863 66 27 32 512 91 463 96 879 10 184 81 343 43 509 18 389 0 572 35 142 72 58 61 566 14 243 88 868 9 69 28 490 53 282 69 212
80 377 75 35 2 88 12 363 21 970 44 115 61 442 89 313 71 238 68 906 18 229 70 610 0 41 69 571 97 308 87 72 99 785 26 866 1 450 63 15 19 361 84 205 55 593 45 724 64 664 27 796 57 201 49 675 23 473 91 694 51 300 52 292 24 341 31 17 3 558 59 680 83 676 90 678 93 82 66 822 7 51 62 623 41 639 54 692 39 280 4 501 81 561 50 796 15 217 86 546 72 740 17 926 42 106 14 824 43 516 94 652 30 372 74 60 79 631 65 62 48 883 16 123 11 484 82 25 36 848 77 815 76 829 73 918 53 894 20 613 96 656 33 61 32 56 5 199 34 492 10 381 29 807 46 473 28 758 85 73 25 57 22 578 40 618 95 760 6 924 88 681 37 575 9 520 92 451 38 345 67 51 60 168 47 943 35 739 56 198 78 993 98 311 8 646 58 459 13 753
12 274 51 118 49 553 99 860 79 409 65 542 84 752 31 270 91 594 13 75 87 38 33 17 3 999 89 134 76 57 18 920 82 36 8 205 86 615 10 262 17 55 6 168 27 649 26 974 19 451 69 475 16 590 44 752 2 805 75 861 37 723 63 108 15 191 92 803 61 745 35 438 66 746 29 281 53 799 42 206 85 182 77 86 39 742 0 546 22 485 60 475 74 268 59 755 30 286 90 241 95 991 25 521 80 462 64 564 56 435 41 516 40 704 34 103 68 471 45 40 98 429 32 373 38 778 58 419 54 543 62 745 97 379 48 255 93 671 73 851 67 286 47 295 52 102 1 968 46 874 78 759 57 881 9 772 11 887 23 676 24 317 71 239 28 661 36 861 81 578 94 553 83 615 14 517 4 405 50 859 88 599 5 510 55 277 21 268 72 547 43 244 7 886 20 564 96 61 70 619
70 436 14 377 15 528 47 789 64 927 63 123 45 486 26 532 84 453 34 174 96 430 89 537 3 718 16 452 93 163 27 982 24 713 31 420 6 216 22 910 69 123 5 163 74 360 80 167 36 887 28 901 33 330 29 329 91 385 2 416 83 105 95 566 53 621 12 686 79 593 51 638 92 861 23 429 50 477 66 661 21 943 46 228 94 566 97 787 88 572 60 468 77 142 10 897 71 621 61 96 18 923 35 883 81 545 38 571 98 102 1 846 73 553 19 629 11 11 99 551 86 732 62 129 42 780 57 893 32 174 82 990 65 54 55 900 59 899 9 224 41 964 7 735 87 874 90 194 43 490 78 65 52 36 37 523 20 578 4 632 67 996 13 306 48 482 56 463 85 872 0 991 39 871 44 999 75 462 72 279 49 411 25 17 54 58 76 843 68 873 30 234 8 43 17 70 58 897 40 483
30 366 22 753 66 487 96 332 50 281 10 605 38 46 51 149 75 690 4 805 76 794 48 785 12 288 93 293 83 187 58 575 72 599 14 778 8 134 65 110 62 505 59 896 19 405 37 516 81 240 21 202 11 302 7 947 79 760 90 937 34 105 61 801 73 649 99 12 39 10 77 66 18 298 13 233 49 727 36 532 28 953 44 757 2 420 52 599 26 735 27 829 85 690 88 335 33 904 15 282 42 974 95 231 45 352 20 43 92 893 78 356 31 9 16 697 82 693 6 555 64 193 84 412 1 159 5 336 25 440 60 973 70 761 46 4 24 392 69 192 97 416 80 994 55 165 32 97 86 586 17 62 43 308 94 159 68 905 23 466 74 303 40 489 53 164 67 983 29 702 54 156 56 255 87 324 71 162 41 158 63 547 89 774 98 378 0 10 9 321 91 244 3 881 35 528 47 751 57 878
18 759 52 752 62 829 31 618 43 507 55 107 29 433 71 250 30 162 65 703 38 182 54 365 60 633 56 253 82 755 89 80 97 399 36 920 12 696 17 561 28 166 84 443 88 836 74 568 26 464 64 264 13 34 20 699 91 909 93 329 6 841 19 620 0 946 87 685 66 346 94 649 59 454 99 425 10 445 22 263 50 71 15 215 61 260 75 468 16 338 48 376 72 313 67 384 63 23 42 802 8 795 47 439 25 810 69 342 49 531 83 134 53 309 57 832 40 726 80 431 78 467 37 460 35 539 9 738 85 351 58 26 92 20 3 474 76 483 79 805 45 385 7 2 86 350 51 949 44 215 5 378 98 685 77 335 96 792 32 770 70 449 34 390 11 413 73 705 90 9 39 969 81 166 24 802 41 30 33 401 1 97 27 612 23 660 14 76 46 233 95 429 2 57 68 915 4 142 21 226
81 790 40 548 86 770 50 717 52 714 41 621 3 420 53 4 95 286 35 454 63 229 34 410 66 131 75 945 94 800 74 748 72 360 6 849 83 23 37 986 92 143 13 996 15 168 44 879 71 375 57 399 38 622 98 303 87 900 32 900 55 692 46 213 21 18 58 34 0 404 8 38 77 745 73 378 17 542 88 989 36 250 20 305 76 428 25 452 82 48 60 215 12 898 42 900 4 34 33 538 45 11 14 633 10 229 97 1000 39 798 19 156 24 494 67 23 89 528 64 782 78 876 93 491 51 123 90 614 56 596 49 379 61 931 80 488 22 870 11 576 48 577 27 211 7 693 65 84 62 233 5 180 16 972 28 58 59 526 84 436 47 236 79 296 85 166 31 427 30 266 43 94 91 856 2 159 70 269 69 362 54 193 99 693 9 69 29 129 26 653 1 363 96 895 23 739 18 859 68 943
9 197 27 260 80 962 83 328 77 714 16 803 57 375 93 39 73 275 29 577 31 721 72 393 95 593 74 7 67 483 22 852 32 251 49 132 41 800 2 459 68 361 38 978 8 318 76 312 85 275 88 108 69 680 42 397 92 240 40 254 63 303 87 639 46 386 4 985 75 843 11 584 56 198 33 290 66 204 71 192 12 121 35 157 51 781 19 950 86 702 13 19 24 144 44 944 47 893 61 141 54 324 81 525 5 557 18 996 1 586 98 299 58 498 7 791 84 48 34 179 79 626 90 824 62 740 6 245 99 609 97 571 96 139 36 720 28 428 70 932 45 170 59 482 23 18 64 380 17 576 20 169 30 887 78 896 52 7 50 612 14 178 53 286 0 55 21 377 48 630 25 700 43 35 55 203 26 86 82 663 65 247 60 855 39 217 15 877 37 998 91 411 89 846 94 679 10 339 3 892
59 769 28 415 68 309 11 691 85 402 58 730 19 686 64 292 88 719 92 73 50 684 63 938 47 80 54 914 8 910 56 346 74 816 99 94 73 99 79 98 10 499 69 855 34 19 1 870 60 979 61 80 83 497 84 519 75 381 31 961 43 272 4 592 37 864 0 957 26 539 13 783 89 229 45 569 48 617 53 219 80 330 71 668 57 517 36 464 33 257 15 334 22 28 40 733 29 318 9 230 5 799 17 782 77 901 66 36 27 528 49 523 87 490 96 175 51 969 3 660 90 818 65 907 52 207 67 519 14 958 46 27 98 774 76 560 21 360 78 280 30 455 24 915 12 597 44 667 86 252 72 41 95 235 35 957 2 133 81 453 16 12 42 976 6 122 70 466 97 905 20 536 18 400 55 491 82 66 38 268 23 945 62 814 7 705 41 756 25 92 39 326 91 622 94 78 32 35 93 851
25 725 59 600 16 339 60 320 27 76 87 796 44 927 62 721 24 56 70 59 41 589 42 767 26 360 81 311 29 82 28 434 98 377 69 82 93 585 89 370 97 80 79 604 37 614 7 505 47 142 54 789 3 769 61 792 38 69 19 752 20 318 6 509 85 161 17 839 55 506 82 734 48 794 74 873 9 968 65 813 4 6 67 501 32 289 57 983 91 459 77 361 96 25 83 18 10 642 58 516 99 14 34 51 5 159 73 868 92 740 71 522 2 717 43 52 86 348 36 634 46 702 1 302 50 987 31 937 94 968 64 937 45 86 66 536 40 740 23 863 56 683 22 727 13 920 14 118 51 67 11 553 95 427 49 545 33 916 21 663 8 968 75 834 15 603 68 67 35 588 76 590 63 63 88 243 12 706 30 220 0 120 18 96 53 478 39 292 90 509 72 435 52 487 80 393 84 653 78 955


==> anc/Large-TA benchmark/tai_j1000_m100_10.data <==
1000 100
71 545 16 828 87 599 10 343 13 389 61 854 56 172 97 437 95 208 58 260 90 864 89 838 19 144 8 34 47 421 51 628 92 478 17 228 91 616 68 375 75 44 60 92 78 503 70 112 5 978 50 361 77 13 88 1 72 724 21 752 1 877 83 308 81 640 66 914 62 883 82 709 64 116 34 618 27 701 35 724 93 236 41 633 84 936 55 411 29 569 36 448 25 383 48 56 7 869 26 905 53 662 11 359 74 714 18 650 42 646 86 848 38 898 14 440 37 529 23 712 99 826 54 340 28 260 39 470 69 704 43 372 57 205 63 5 73 355 45 281 52 498 30 713 22 441 15 255 79 176 6 384 85 251 4 271 44 325 12 414 24 837 3 37 40 181 59 628 49 250 20 854 80 473 76 895 46 701 33 211 31 975 98 897 32 626 96 562 94 498 0 278 67 226 65 607 9 425 2 852
44 117 29 999 34 949 1 287 2 314 93 380 87 252 22 497 42 26 57 290 54 236 18 523 23 563 16 644 4 993 38 707 98 160 9 652 7 606 84 738 30 430 28 966 39 466 40 224 24 81 72 887 67 394 27 917 55 12 31 847 19 61 5 71 56 968 75 912 96 429 45 940 41 52 50 570 59 712 10 915 68 291 63 21 69 710 81 99 15 731 83 970 51 805 48 823 37 537 35 559 77 801 13 252 53 177 91 181 80 183 6 993 26 419 89 894 90 624 86 194 92 618 3 640 85 483 94 305 58 39 79 913 76 395 49 89 60 610 88 935 43 1000 12 552 74 104 73 565 99 737 8 641 11 576 25 419 64 207 36 707 82 951 71 507 0 212 32 458 97 315 21 531 20 778 14 344 33 861 61 724 95 465 62 663 66 183 78 438 47 456 65 165 52 165 17 206 70 517 46 197
80 681 68 189 0 615 34 910 95 574 24 998 1 880 43 226 6 254 64 475 88 721 79 349 85 639 15 564 5 461 11 808 26 544 31 526 78 911 99 513 35 65 19 804 8 536 48 417 50 480 94 149 71 112 53 930 83 208 2 705 69 246 36 322 38 692 10 801 27 411 16 160 23 938 37 122 17 744 12 842 13 970 21 462 44 879 84 576 92 469 7 831 41 191 57 297 73 243 4 665 25 594 65 681 96 244 91 203 18 441 54 139 97 888 74 721 40 447 46 937 66 603 14 289 76 466 75 13 30 952 52 727 77 30 72 202 56 694 86 464 33 835 51 220 39 368 55 231 81 471 62 129 90 14 89 376 49 135 59 522 42 512 87 103 70 238 29 162 28 947 63 836 3 16 32 979 20 588 93 693 58 848 98 375 82 578 22 415 67 318 47 49 61 760 60 467 9 316 45 624
59 960 39 561 58 7 82 85 74 571 28 268 3 451 93 26 96 236 60 642 30 855 62 447 26 868 23 253 75 640 86 306 57 912 56 891 25 826 42 58 99 88 38 191 21 73 77 401 16 601 27 121 71 485 61 683 6 609 35 305 68 795 18 815 92 578 89 859 73 112 51 729 17 655 40 791 46 976 78 481 85 100 29 729 63 165 50 820 67 995 87 240 66 484 7 732 72 9 11 52 43 618 54 383 13 615 9 417 80 324 48 881 2 11 64 219 52 27 95 455 53 407 5 501 0 893 55 497 15 225 8 545 83 120 79 299 37 66 34 390 69 506 70 177 14 627 12 73 33 757 97 60 36 896 91 346 94 134 19 517 31 608 10 701 98 972 47 28 76 733 90 56 22 893 84 253 4 366 81 975 24 140 44 24 88 381 45 922 1 351 32 308 41 738 20 336 49 405 65 288
42 997 19 947 9 621 65 77 3 739 14 831 57 617 51 275 33 528 87 40 84 426 82 15 73 675 72 799 60 316 39 910 93 583 27 472 81 554 7 280 24 781 83 596 15 461 28 875 30 471 6 614 50 725 69 851 20 896 48 267 67 242 89 564 34 839 13 211 38 612 64 380 99 42 68 663 0 903 35 567 52 422 66 30 75 563 1 799 45 293 54 520 70 135 40 304 79 457 74 54 10 213 43 870 95 468 17 179 76 889 11 980 16 642 90 691 2 907 96 442 88 502 56 263 18 532 26 954 91 41 44 194 21 141 12 47 61 850 49 924 71 650 59 458 97 775 32 376 46 310 80 530 77 921 29 907 4 840 8 535 86 422 55 764 41 379 63 684 58 383 37 946 5 12 98 390 25 922 36 175 85 20 22 925 23 442 94 879 92 925 78 79 53 362 47 860 31 314 62 603
21 97 28 18 95 295 99 856 96 134 52 874 65 343 66 771 40 781 83 109 57 428 20 175 33 450 8 951 13 256 58 204 47 234 46 717 45 51 17 438 11 994 76 796 89 462 74 697 73 327 15 176 49 227 34 438 25 515 5 869 91 480 12 341 55 785 97 694 78 864 0 199 23 536 98 663 71 137 10 558 82 500 56 873 59 613 30 355 24 890 51 138 26 984 61 548 9 561 7 231 38 456 77 920 81 182 69 95 14 611 67 280 75 8 86 540 6 258 63 636 39 387 87 625 16 498 19 839 44 80 43 91 84 963 68 769 54 425 3 757 37 722 22 319 60 481 94 852 88 49 36 184 53 738 18 539 72 807 92 254 93 400 29 500 90 866 80 367 50 859 79 900 62 855 48 816 70 259 32 866 27 284 4 269 85 764 41 900 1 614 64 15 31 832 35 661 2 444 42 554
60 667 50 87 40 612 10 562 1 298 28 57 86 203 8 738 78 13 4 253 34 808 11 240 63 484 57 465 70 170 0 936 71 189 3 575 83 232 89 212 66 35 46 915 99 567 61 949 80 514 35 521 90 270 65 312 97 559 41 321 18 37 76 688 95 469 45 656 69 20 81 660 22 746 14 292 39 248 98 100 91 768 23 75 79 504 59 141 51 391 44 89 62 998 31 455 55 591 33 524 96 968 47 96 93 76 38 749 5 470 26 343 7 586 82 710 58 175 12 830 52 336 67 122 94 972 27 901 17 913 64 141 20 542 29 471 15 37 36 626 24 387 56 923 54 422 73 403 6 539 53 282 75 54 85 832 43 89 68 495 13 950 25 407 74 700 30 136 92 441 21 692 49 742 42 648 19 320 88 645 37 140 32 302 84 310 72 325 16 548 9 325 77 867 2 891 87 5 48 713
11 838 55 598 10 248 41 851 35 916 12 687 93 180 90 161 21 621 27 491 47 7 19 69 28 133 76 92 1 592 79 456 24 624 92 187 4 601 56 315 71 655 48 91 42 747 57 298 45 727 54 61 59 105 2 126 67 704 60 796 6 615 33 37 26 155 25 468 7 827 0 295 52 429 64 452 78 497 73 384 15 560 84 301 61 636 65 125 36 17 74 950 18 128 31 829 68 540 94 718 97 757 88 141 30 283 46 325 39 318 5 288 75 862 13 326 70 376 49 490 17 196 91 85 72 254 22 279 69 111 53 977 62 977 51 780 50 902 8 991 85 108 14 457 43 476 82 411 89 845 96 834 66 357 34 371 98 104 29 257 3 25 58 674 32 526 95 682 9 417 80 341 83 722 77 811 99 879 20 805 81 564 63 437 86 466 44 394 38 327 16 347 40 630 23 129 87 613 37 806
37 138 14 786 11 562 22 218 93 163 54 616 70 917 65 921 33 278 83 261 39 755 0 930 50 283 47 994 5 174 79 142 45 909 90 72 56 835 40 191 24 189 89 262 81 585 53 524 44 471 95 295 21 405 55 293 23 148 91 319 51 411 67 704 78 174 73 266 3 214 62 830 28 730 29 169 7 633 1 246 12 904 61 642 27 862 31 435 84 246 41 282 68 427 60 588 82 802 2 954 42 125 10 216 76 198 43 875 85 684 30 899 94 238 59 400 58 230 48 954 72 37 18 839 32 463 13 479 69 285 86 875 34 974 66 281 96 14 92 793 35 467 49 964 99 902 71 244 38 157 26 64 19 998 64 815 87 488 16 289 20 69 15 79 6 659 97 42 57 381 75 91 25 79 80 774 88 227 98 32 4 52 8 773 52 765 9 725 63 886 46 287 77 444 74 416 17 972 36 176
23 945 64 124 9 89 58 536 52 932 2 776 1 59 24 605 11 183 3 436 68 577 91 784 87 185 7 586 6 178 74 9 97 862 80 815 39 473 43 248 19 860 49 829 62 388 65 913 98 600 8 926 41 387 26 955 81 231 90 295 61 85 33 485 53 569 92 823 56 326 21 941 76 599 73 194 34 198 10 167 96 517 72 110 44 43 4 558 85 187 35 697 55 886 54 162 14 621 77 21 88 579 70 438 5 458 27 385 57 58 99 892 63 274 66 38 75 970 51 328 93 841 82 859 17 621 16 654 84 120 36 477 20 543 48 817 25 602 86 822 31 536 47 24 95 300 46 416 89 521 71 967 12 622 37 927 83 363 78 200 45 494 79 456 67 691 40 307 42 716 50 58 32 745 59 329 94 319 28 728 13 64 29 465 15 30 38 527 60 96 0 198 18 292 69 106 22 263 30 797
13 802 0 888 22 358 87 78 42 88 69 703 53 79 76 358 86 279 92 943 75 140 55 783 31 917 43 349 95 395 64 213 98 219 12 698 9 735 67 221 66 420 49 544 61 488 58 964 7 731 15 601 39 585 23 121 11 263 90 107 97 370 48 304 78 539 71 260 47 620 19 108 84 886 14 718 99 58 41 504 73 753 3 422 36 511 28 267 68 702 83 335 2 138 51 390 25 446 24 542 44 814 93 34 30 899 27 762 82 30 91 315 45 196 46 739 72 517 37 11 70 327 88 980 96 260 18 68 74 48 38 597 63 565 6 750 8 976 32 65 26 300 77 761 17 553 60 617 59 886 94 920 80 909 54 211 4 529 21 618 35 687 81 331 40 227 34 566 65 409 10 619 57 326 16 722 52 348 89 418 5 632 1 768 85 518 56 607 79 642 50 102 29 486 33 57 62 302 20 920
8 627 19 29 92 83 37 300 4 394 64 90 94 686 59 202 27 750 61 724 76 854 20 366 74 162 28 691 7 865 23 844 18 402 49 175 26 589 12 918 60 536 73 762 98 142 40 252 86 490 25 266 30 326 89 57 9 272 3 298 16 996 85 959 63 195 11 221 65 507 10 478 67 921 72 222 54 650 81 414 93 590 71 838 42 676 91 166 47 292 21 755 55 622 70 624 51 322 35 265 52 990 46 307 48 27 90 351 15 651 41 972 31 558 50 297 22 335 88 842 84 707 29 158 56 960 62 573 99 989 13 709 44 566 97 755 95 970 6 65 17 104 5 646 78 271 68 926 36 231 83 765 24 40 75 814 39 36 45 470 57 358 96 437 1 61 69 461 80 258 33 757 66 978 38 931 0 765 53 335 82 510 32 757 58 482 87 271 79 785 14 744 43 643 77 210 34 634 2 566
69 720 85 967 99 162 34 568 43 62 74 895 14 92 15 569 39 363 56 490 9 400 32 58 77 376 16 328 45 471 73 479 79 120 64 408 13 744 6 869 63 589 57 672 31 801 93 998 44 58 71 10 49 57 26 539 82 850 75 352 87 506 17 692 47 631 81 772 65 781 68 103 1 647 51 486 27 742 5 555 12 953 4 474 86 102 29 600 53 126 96 965 72 926 70 518 22 818 88 660 41 449 2 774 18 713 48 473 40 179 84 88 83 174 61 371 66 302 50 537 46 951 7 873 89 211 35 929 19 860 10 859 23 101 24 239 25 550 38 910 28 185 3 970 62 917 92 785 42 425 36 733 60 450 78 160 90 977 67 309 54 947 11 533 33 481 37 322 8 221 59 709 21 504 52 400 94 507 58 526 55 634 30 817 76 876 20 84 91 736 95 200 98 571 97 170 0 37 80 900
89 312 75 603 94 169 30 64 8 996 17 253 85 407 44 283 76 289 32 942 64 953 62 777 45 552 88 374 87 747 49 293 95 844 56 769 90 157 22 345 98 420 41 919 52 977 84 780 40 550 55 546 53 629 23 86 67 671 79 476 28 59 34 75 33 687 51 674 36 795 15 738 47 233 1 912 72 274 65 504 91 232 27 962 83 36 48 182 5 644 10 893 59 404 20 620 68 292 16 24 54 669 81 968 73 790 11 138 24 593 37 775 2 866 78 193 69 702 6 383 12 557 19 284 39 321 50 823 4 952 38 166 74 218 18 347 29 240 77 632 46 759 13 535 93 553 35 57 70 404 66 895 71 108 82 636 58 856 99 706 7 560 26 366 21 180 63 673 0 220 31 331 14 164 3 335 42 242 57 205 25 960 92 318 96 112 80 935 61 820 86 835 9 232 60 612 97 314 43 816
89 231 99 839 5 938 94 981 4 866 3 966 47 752 37 929 84 884 18 264 60 627 11 730 34 916 55 760 79 134 71 759 87 163 92 582 96 255 31 255 19 708 13 16 38 741 90 24 36 772 49 978 25 479 24 765 51 281 83 751 54 272 74 933 15 31 14 938 61 590 1 900 63 845 23 966 9 753 77 40 8 847 20 790 43 489 76 170 10 348 67 465 48 912 88 631 16 359 46 942 86 382 0 115 29 787 2 745 93 276 78 849 21 903 28 199 64 88 41 568 57 297 56 947 73 199 97 693 58 703 69 885 65 440 75 841 26 920 45 364 12 973 62 768 30 249 33 496 81 701 98 62 35 428 95 222 82 237 53 221 70 363 27 481 68 933 66 119 22 850 59 89 85 502 50 572 91 882 6 419 52 113 44 673 80 474 39 69 40 715 42 605 17 376 7 340 32 973 72 177
22 742 51 148 8 303 50 220 1 95 84 827 27 932 39 776 18 544 83 754 74 577 97 84 67 339 28 817 15 111 11 431 54 407 94 6 63 417 44 518 20 508 36 162 58 943 95 994 37 242 90 600 66 800 21 633 23 273 3 923 77 14 57 423 33 266 69 203 52 75 92 88 73 133 80 67 78 682 9 541 64 716 70 586 29 81 34 713 59 348 6 547 49 546 0 183 98 724 85 156 43 872 24 922 19 991 60 864 7 726 32 128 2 707 31 793 99 331 10 324 75 659 12 269 16 306 5 863 14 858 93 732 89 542 38 354 25 726 71 580 47 107 61 714 86 300 91 584 13 743 46 408 45 306 82 635 79 456 42 388 17 743 48 117 41 247 4 141 40 791 56 425 35 154 30 208 72 963 68 235 65 815 81 411 62 509 55 320 87 835 26 213 88 817 76 843 53 659 96 628
26 230 65 433 44 346 43 962 10 940 5 707 42 354 16 940 15 680 36 102 25 78 58 352 20 507 34 792 32 635 48 171 77 937 71 1000 23 142 78 117 31 68 8 642 89 40 51 298 94 153 53 407 9 455 47 701 54 930 90 693 4 422 50 427 64 587 74 992 82 533 73 441 49 928 56 876 66 483 30 850 39 507 69 438 22 111 97 761 35 940 24 750 84 598 99 600 72 176 67 323 83 47 40 539 75 372 2 515 17 235 59 724 12 3 81 797 37 24 98 908 55 283 57 438 63 156 0 490 70 374 52 3 87 262 3 531 6 572 13 9 79 16 1 646 38 494 62 95 18 368 41 666 27 549 93 941 45 983 80 983 76 321 46 20 29 889 60 734 85 382 14 569 11 122 92 614 86 608 28 111 33 314 61 892 19 847 95 800 96 999 21 382 7 253 91 136 88 970 68 916
39 397 20 878 56 388 11 99 59 150 86 631 53 558 63 975 85 68 25 937 48 351 22 837 15 424 13 113 43 352 65 130 77 214 7 145 60 972 94 804 92 308 9 658 83 315 72 731 24 386 57 449 46 757 90 731 45 332 95 713 71 180 91 632 30 165 58 118 73 291 4 222 78 350 44 49 93 691 89 965 12 724 2 773 61 884 29 165 8 736 67 972 3 143 23 532 66 535 38 966 96 890 51 193 26 58 64 936 17 477 52 636 68 848 98 581 32 242 74 100 33 639 99 308 19 618 62 52 84 89 80 781 42 89 88 691 0 523 41 561 69 499 55 638 18 41 82 853 6 497 37 13 21 317 79 530 34 891 87 327 31 903 54 245 76 282 49 946 35 838 81 766 1 125 10 75 75 789 40 15 47 32 27 558 97 40 5 179 28 990 14 19 36 453 50 920 70 587 16 173
12 976 4 250 82 772 67 704 26 383 54 630 24 122 92 566 71 612 36 63 49 585 62 590 64 777 86 545 56 622 29 595 2 357 14 936 97 159 32 644 39 973 63 851 16 325 52 524 55 214 59 867 9 413 87 664 85 478 20 66 38 212 8 289 48 490 5 394 94 288 70 454 84 618 96 107 50 99 45 679 53 321 81 95 0 602 13 967 74 985 90 454 40 269 23 655 3 339 34 306 93 103 98 531 35 484 28 990 44 140 37 852 33 763 47 984 25 338 10 985 69 894 21 319 78 553 91 307 80 108 30 331 46 788 73 556 43 822 66 712 99 545 1 66 51 519 41 246 75 109 77 205 58 923 42 257 68 472 22 443 19 571 60 656 15 560 27 325 76 958 57 803 72 138 79 56 18 91 7 510 31 459 88 858 95 410 17 292 6 68 61 510 65 435 89 810 83 76 11 342
6 975 83 346 12 535 22 164 26 35 51 608 32 108 53 413 92 442 71 301 88 485 10 642 24 666 67 581 82 367 72 469 1 847 13 375 8 978 5 76 69 851 0 529 41 298 11 981 48 351 25 181 50 635 60 671 40 891 49 475 90 620 18 288 66 713 94 556 65 634 52 296 93 944 27 529 39 973 43 25 7 828 46 942 57 519 89 353 37 99 95 319 87 152 30 414 73 987 76 653 80 992 56 262 29 126 4 284 75 612 44 447 79 663 16 156 42 81 84 249 45 471 62 418 78 527 91 358 15 704 77 427 99 220 23 515 9 675 21 517 3 450 97 551 33 924 34 17 36 850 2 852 96 963 58 544 54 831 98 182 38 254 70 649 61 400 81 271 35 433 86 325 64 813 19 181 14 808 74 311 85 499 28 513 17 651 63 227 20 370 55 597 47 504 31 298 59 107 68 273
67 767 95 199 46 919 34 209 41 774 10 890 79 611 13 351 85 477 26 878 52 216 28 336 7 172 39 664 9 246 55 982 78 232 3 390 81 273 87 466 4 588 90 626 20 604 6 867 47 668 17 914 38 441 56 696 32 205 8 198 57 786 44 61 60 57 51 645 19 242 37 53 94 638 72 435 96 189 93 229 45 382 36 179 83 670 82 593 86 609 15 965 53 63 35 605 84 238 62 373 27 3 73 402 77 881 48 712 43 112 0 155 23 126 40 875 76 392 18 810 91 915 33 514 49 782 11 180 68 756 97 257 29 501 54 446 31 56 50 250 88 780 65 507 75 33 24 788 1 414 22 955 16 481 21 973 2 310 92 977 30 136 70 612 66 440 25 169 42 9 58 61 12 219 69 636 99 92 59 674 63 530 61 185 5 103 98 378 80 226 64 530 14 605 74 32 89 285 71 264
9 344 69 739 62 917 35 972 24 731 74 205 30 172 28 388 45 784 5 11 21 360 51 838 65 625 50 40 95 676 68 499 14 594 63 606 26 746 97 419 94 59 72 378 75 629 23 489 36 163 41 715 44 650 20 826 3 327 77 815 90 30 38 992 86 491 33 777 79 666 7 126 48 103 22 235 1 988 55 463 70 339 99 619 18 680 85 207 6 333 83 646 89 851 0 253 93 583 42 118 15 87 46 915 34 798 49 145 56 683 2 12 12 868 10 632 73 242 87 137 59 159 39 136 4 436 11 816 40 427 66 368 8 753 13 74 17 314 29 583 19 921 64 375 98 972 80 674 16 730 84 585 53 770 92 208 43 105 25 977 67 883 78 402 32 833 61 921 47 545 27 633 37 817 81 416 31 94 58 717 52 207 96 955 88 217 57 352 54 482 71 102 91 997 82 709 76 462 60 79
23 680 63 968 98 265 5 67 54 840 85 12 62 58 35 895 75 673 68 115 82 41 58 149 59 516 80 565 24 721 53 961 0 98 29 151 71 858 74 151 42 654 50 623 81 572 91 827 65 456 79 603 61 797 55 157 2 117 20 3 18 939 10 807 96 164 64 689 89 582 92 156 19 356 21 731 4 236 31 718 72 873 78 914 69 824 37 692 83 141 8 899 15 141 27 791 49 866 14 576 7 764 32 615 77 478 33 554 30 117 99 878 90 304 51 884 97 865 3 897 94 519 67 687 76 46 52 999 44 986 48 822 6 380 12 887 34 658 22 781 43 333 13 746 57 75 28 667 40 362 26 66 16 865 38 841 39 152 84 982 41 32 9 518 17 121 88 203 86 556 47 800 45 862 11 536 46 54 87 481 25 770 95 286 1 984 56 348 93 362 70 82 73 295 66 346 36 257 60 761
41 527 13 390 87 944 32 751 11 574 62 497 50 475 55 339 63 782 38 130 34 454 76 722 85 6 6 566 29 910 23 871 45 554 20 128 44 196 64 260 90 814 78 861 15 596 2 80 95 674 43 814 59 572 65 493 26 359 81 667 83 559 86 524 53 544 25 17 16 522 27 368 79 995 47 111 73 278 71 292 92 319 10 755 72 828 98 529 21 752 31 604 9 823 48 303 66 509 46 91 74 170 28 311 60 459 7 987 61 10 0 52 56 34 57 882 8 766 39 356 97 877 3 235 58 988 91 94 22 743 52 450 99 965 33 818 4 985 12 947 88 72 19 687 69 136 75 687 24 573 1 525 67 251 14 316 18 839 37 160 94 314 30 487 93 772 5 277 80 370 17 745 42 505 84 164 49 661 77 451 51 718 35 514 82 702 40 104 54 10 70 186 68 466 96 646 36 159 89 776
71 618 8 39 60 37 94 930 13 725 9 570 46 69 92 507 21 578 27 937 69 643 48 540 95 27 43 104 5 607 4 345 50 758 28 777 90 357 67 822 76 677 93 174 62 592 37 924 53 845 32 692 44 453 55 636 25 811 56 376 80 419 33 127 59 874 40 873 42 137 6 592 14 74 65 441 75 576 89 54 23 242 3 561 29 16 52 457 49 878 20 768 83 438 0 224 45 667 2 384 35 522 77 125 61 31 82 398 17 398 91 46 64 375 11 188 51 731 10 25 63 120 47 548 19 830 34 643 85 550 24 251 38 368 39 677 73 699 97 231 12 27 88 315 7 559 22 743 30 767 36 578 86 86 99 646 18 13 74 622 57 919 16 243 41 619 78 901 72 352 31 159 84 302 58 947 54 359 87 940 68 182 1 875 26 819 70 223 66 603 81 119 96 578 79 850 15 381 98 53
62 724 58 289 19 537 11 526 54 748 55 294 72 415 23 699 6 782 1 235 66 176 10 502 32 299 56 828 27 22 63 394 77 74 45 454 98 483 95 57 41 994 93 1000 67 587 81 440 30 354 94 708 70 326 3 272 40 433 20 386 60 805 47 916 90 273 80 514 7 318 91 218 14 885 33 339 13 43 69 360 46 812 75 157 35 836 57 477 97 366 39 312 28 325 9 673 64 667 92 574 89 570 0 625 18 539 44 68 74 374 59 779 79 960 29 944 99 123 86 202 43 359 24 983 31 364 12 590 51 686 68 806 84 15 37 332 17 591 22 75 87 846 78 246 85 346 21 400 50 700 76 750 42 10 8 162 25 924 36 692 71 701 53 892 26 149 83 898 82 383 16 307 61 531 15 592 48 744 5 206 65 55 38 616 2 513 96 229 88 270 49 784 34 679 4 834 52 270 73 960
30 94 99 440 32 221 26 855 5 366 6 350 15 924 89 15 19 283 21 216 87 33 17 545 48 798 69 59 8 258 79 286 95 745 73 435 23 101 44 995 97 560 16 435 18 245 3 215 60 795 4 895 33 6 52 997 2 808 64 113 72 946 75 233 77 789 59 791 36 940 24 777 50 435 29 238 78 641 35 249 12 342 76 509 71 574 68 899 88 121 57 488 20 373 98 489 93 198 81 86 82 257 0 584 53 307 47 842 9 729 45 187 55 432 42 163 31 330 13 737 65 933 41 224 96 860 28 68 51 305 85 188 84 406 1 527 39 749 46 465 80 230 83 251 62 534 92 117 61 856 11 622 25 209 66 470 14 544 43 144 63 193 90 882 54 547 27 963 49 605 70 367 74 495 94 215 67 661 34 524 10 68 22 480 86 634 56 706 91 962 58 237 38 117 40 331 7 113 37 637
10 535 13 485 68 527 5 991 58 16 78 627 28 603 73 654 1 844 31 409 90 41 98 247 88 815 53 881 84 959 45 745 87 841 17 951 51 484 29 600 92 213 91 61 40 784 47 790 89 979 99 260 86 895 9 239 96 134 75 816 62 119 67 367 49 503 39 142 48 480 93 298 64 624 14 44 69 707 12 767 41 469 34 453 46 723 66 218 54 652 71 497 20 976 79 477 30 533 95 765 94 539 2 594 61 789 37 763 97 188 43 184 35 949 52 89 72 399 85 967 63 367 25 278 70 381 36 849 80 216 21 679 44 94 18 255 15 105 56 493 7 44 32 462 81 775 3 832 76 330 50 684 83 723 82 388 16 692 65 931 38 764 77 910 60 561 23 792 22 336 6 803 24 810 4 912 11 154 26 621 27 534 74 817 19 573 57 971 8 862 33 432 42 54 0 740 55 356 59 684
80 255 51 56 21 233 15 805 85 552 45 939 57 99 99 906 25 289 61 759 67 261 0 23 78 882 74 604 1 960 50 743 35 131 75 199 12 784 30 268 39 159 95 837 7 849 68 480 27 35 23 762 91 32 71 934 5 213 13 570 81 622 65 394 9 879 72 786 63 71 97 410 29 155 32 300 54 345 3 272 53 473 84 990 73 64 62 797 16 387 76 718 46 430 83 611 24 849 31 396 98 776 93 383 69 560 41 732 38 779 28 1 17 22 48 438 2 309 60 105 10 473 33 148 77 577 26 64 4 61 96 943 42 890 43 408 88 132 90 590 37 376 56 81 64 191 34 781 59 264 52 577 66 315 22 622 8 254 44 759 49 791 11 630 92 726 70 141 55 314 47 166 19 641 87 399 58 865 94 212 40 378 86 100 6 766 36 750 79 943 89 640 20 572 18 123 14 477 82 451
51 119 91 166 50 965 62 106 80 416 37 871 49 723 64 112 81 166 84 88 18 469 39 448 22 209 90 617 21 208 13 122 41 655 65 312 46 685 25 912 61 289 86 993 59 507 76 107 7 160 34 573 57 422 11 663 73 281 94 970 38 814 32 415 36 296 27 655 1 962 35 439 63 744 83 922 17 899 69 308 99 32 8 976 44 141 93 874 75 265 55 513 95 360 3 474 70 197 66 245 16 565 52 205 88 250 72 503 31 900 56 290 40 291 33 188 0 546 6 120 28 287 24 832 26 999 87 945 47 115 29 182 96 662 2 355 74 130 97 25 30 221 85 963 71 861 98 443 82 796 92 952 53 326 4 601 89 675 43 466 54 390 10 674 45 564 9 805 15 207 58 411 60 128 5 582 48 971 67 416 12 885 20 568 78 187 68 704 42 309 19 363 79 828 77 62 14 298 23 523
95 859 58 967 66 37 52 952 72 681 27 349 7 86 96 631 77 298 69 719 49 541 19 260 10 983 15 458 93 831 92 194 88 244 90 473 45 468 68 793 42 724 60 676 80 997 73 731 98 288 94 712 59 668 29 467 0 342 97 651 44 468 36 42 12 158 2 594 64 734 13 247 32 256 25 889 21 477 6 595 75 177 65 478 31 690 55 670 40 733 17 914 34 25 26 425 53 46 99 277 39 852 4 633 85 722 57 53 3 958 11 884 5 659 43 226 76 191 33 164 82 288 61 90 84 574 41 549 35 344 47 804 86 38 16 693 74 942 20 723 28 79 9 199 67 241 8 505 56 349 37 243 48 459 62 837 63 318 38 54 14 313 18 242 50 780 23 873 87 833 89 894 30 338 91 736 83 495 46 228 54 204 24 882 1 291 71 606 81 727 78 672 22 428 51 946 79 935 70 532
48 496 78 31 91 591 59 448 24 27 20 613 3 411 62 215 30 580 12 679 66 810 65 396 95 312 32 630 85 847 83 885 19 662 17 771 27 423 80 963 40 249 52 544 92 861 94 457 99 172 10 827 71 888 22 847 25 551 50 720 97 430 1 10 87 912 72 603 34 282 41 17 14 141 16 743 96 544 57 558 45 550 51 797 98 354 70 888 8 55 26 916 61 235 0 89 89 627 5 681 38 920 54 57 76 780 15 795 60 598 55 214 39 703 47 486 68 479 2 189 56 469 82 898 44 351 73 594 64 979 21 776 4 794 86 983 7 915 13 481 37 320 31 485 90 803 63 426 88 792 69 285 42 444 53 303 43 514 49 545 77 925 79 787 36 561 81 733 46 341 75 513 35 413 33 227 93 576 9 539 84 247 74 263 18 569 11 724 58 21 28 679 67 861 23 84 6 37 29 286
27 576 9 360 93 399 50 695 32 257 11 803 22 795 48 912 52 368 66 365 30 305 64 866 72 600 8 925 56 31 62 395 87 104 33 854 14 37 45 598 39 291 61 380 78 684 79 72 96 295 67 666 98 765 35 400 95 579 13 322 57 87 71 26 0 649 15 80 80 504 76 191 60 43 92 827 58 860 5 989 89 618 49 576 38 307 94 87 65 889 53 948 23 765 43 641 44 224 10 894 81 945 51 330 18 12 7 480 70 83 68 133 28 748 31 312 55 163 29 262 41 447 19 727 2 42 84 494 26 561 36 749 91 384 24 491 20 420 16 814 4 33 77 119 74 219 37 813 73 942 1 691 59 562 17 12 46 503 54 113 90 633 69 277 12 838 25 739 88 824 34 640 6 895 42 530 21 100 40 210 75 883 82 710 83 246 85 838 47 732 3 263 86 765 99 626 63 99 97 582
53 466 54 441 24 973 20 508 72 978 93 504 58 548 87 892 66 320 76 575 98 121 52 567 19 128 94 335 32 432 56 821 9 361 78 146 51 788 13 754 82 18 74 851 59 169 1 813 48 293 47 563 5 424 77 672 96 968 84 141 2 533 3 740 40 584 81 887 73 436 50 685 0 168 91 93 75 658 42 638 6 56 12 532 11 512 55 416 69 593 25 911 28 370 83 924 46 12 14 890 61 542 95 11 36 370 92 657 85 72 30 997 89 110 7 523 57 146 18 894 79 159 63 153 8 401 71 394 99 498 34 5 10 467 49 505 26 76 41 48 35 716 23 3 70 276 33 100 29 855 44 648 67 239 27 603 43 209 62 12 45 565 86 266 21 458 39 230 80 289 4 286 97 453 88 844 22 431 60 257 31 495 17 101 68 445 38 673 37 188 16 954 90 420 15 446 65 645 64 514
27 264 81 53 52 221 57 608 15 770 30 557 42 123 44 115 97 319 0 221 76 466 92 10 70 185 10 465 65 139 25 626 78 403 14 527 69 852 94 165 12 666 36 810 19 810 32 505 16 463 67 18 50 594 68 474 98 698 47 222 83 454 88 725 86 464 66 168 4 491 5 642 1 892 93 323 51 382 37 604 34 92 87 155 77 438 18 441 33 298 13 520 7 901 29 825 75 539 39 289 43 593 79 380 20 301 31 9 84 951 55 741 3 769 63 345 38 599 58 85 60 527 54 58 11 538 9 229 45 201 95 988 2 560 24 684 17 616 99 584 90 742 74 576 8 987 96 303 89 396 80 261 64 294 62 709 73 93 6 783 28 838 53 630 91 55 56 294 35 642 40 363 21 275 72 885 61 446 23 40 59 223 49 319 41 665 82 933 26 190 71 207 85 254 48 127 46 873 22 194
14 216 11 931 29 926 15 387 64 759 92 726 50 591 8 930 34 535 85 412 77 854 53 930 59 447 72 843 40 532 97 869 87 719 20 59 48 505 81 463 91 642 76 668 56 197 9 988 10 35 38 124 63 541 80 375 7 636 23 579 30 169 0 320 37 538 84 221 69 307 83 416 47 677 41 700 3 874 86 212 16 947 25 72 96 676 66 492 51 459 74 868 21 194 6 239 82 15 18 989 44 437 75 141 22 322 78 417 19 742 89 520 67 449 90 26 95 651 4 232 31 407 98 822 2 46 94 442 43 305 93 820 79 103 33 444 52 888 62 541 68 906 24 735 35 748 28 757 55 163 58 946 88 949 49 220 54 758 45 527 32 757 70 470 99 203 13 956 1 410 73 339 71 254 46 392 65 519 36 531 12 525 39 991 61 522 42 794 57 10 26 444 17 600 5 308 60 208 27 930
85 37 71 541 91 555 52 280 59 464 95 983 10 424 35 111 0 498 53 497 8 443 45 849 41 695 69 225 40 536 93 927 78 277 77 446 70 337 50 70 88 273 20 780 25 373 7 120 21 650 83 556 17 322 23 483 80 341 26 255 34 362 38 784 47 951 60 320 16 944 3 250 96 601 73 787 49 182 14 312 39 405 48 38 33 95 75 777 72 128 11 290 46 239 54 427 19 792 87 414 2 154 76 296 58 780 43 224 56 346 31 750 66 890 4 944 68 978 18 721 57 619 36 188 99 951 97 848 44 931 9 586 61 751 13 504 28 29 90 541 30 521 84 481 24 907 81 518 42 540 86 387 82 75 15 662 51 252 55 844 62 302 94 622 74 478 12 689 6 714 79 364 32 261 65 350 89 239 67 490 64 829 98 28 22 502 37 604 63 333 5 414 92 756 27 14 29 922 1 856
60 375 99 56 80 478 83 29 91 920 84 759 50 55 77 659 74 646 37 625 94 443 26 389 73 123 42 860 36 705 2 229 30 936 16 683 7 108 20 188 41 772 29 878 13 329 4 415 52 833 61 541 5 255 24 751 38 703 11 186 58 574 93 982 68 754 32 744 95 431 63 961 79 543 49 107 81 532 53 574 87 244 96 413 86 121 14 387 89 837 57 122 39 567 28 360 67 658 66 185 17 250 54 779 98 517 33 944 43 632 90 254 82 954 75 675 6 857 62 231 40 872 64 344 71 142 44 756 1 132 31 826 45 347 0 160 35 36 69 927 19 694 18 503 10 737 55 616 88 977 8 242 12 157 59 558 47 348 9 599 27 380 34 259 15 987 51 128 78 752 56 748 46 679 85 942 92 364 3 241 21 184 22 898 76 522 48 453 97 416 65 783 23 176 25 409 72 107 70 568
1 612 24 128 38 906 5 242 66 649 64 966 37 511 89 517 28 138 46 730 36 427 69 372 62 659 11 381 2 235 70 230 75 686 27 77 47 2 50 577 56 603 81 683 97 159 16 691 52 425 51 246 86 990 19 164 92 857 61 745 77 349 8 123 83 643 59 792 65 549 82 155 43 368 98 698 44 888 6 417 80 181 79 915 39 345 34 237 32 697 20 481 53 207 85 387 4 62 9 433 49 844 91 797 25 299 30 62 48 130 58 815 13 818 71 397 33 917 41 510 0 85 73 879 99 388 74 597 96 36 29 444 67 520 68 494 55 433 63 120 95 511 78 194 42 445 60 253 10 714 45 29 31 363 40 229 22 562 15 649 90 650 88 258 3 194 84 269 23 800 87 301 35 638 94 465 26 537 76 47 7 705 14 145 57 23 93 655 18 700 17 363 12 380 21 64 72 666 54 831
67 786 4 693 86 32 84 547 43 348 98 156 17 2 9 632 68 789 95 325 21 801 31 316 81 310 83 486 64 128 35 45 76 734 2 196 72 822 14 646 59 289 34 616 8 270 39 89 27 851 3 819 74 145 45 233 60 606 93 199 71 790 40 131 73 742 63 668 51 487 70 65 52 118 69 868 22 293 18 330 15 692 65 820 66 534 57 865 10 903 61 271 92 362 91 169 19 321 56 208 41 630 94 290 87 351 20 92 23 903 38 690 11 381 55 249 78 984 44 883 42 718 75 423 24 663 1 468 77 281 47 890 16 513 99 487 33 560 25 113 90 494 96 831 82 922 53 342 85 55 6 92 30 696 97 618 7 228 0 957 62 389 26 604 50 666 36 576 89 974 28 318 79 65 13 153 37 129 49 101 88 100 29 700 54 986 5 67 12 554 58 744 48 120 32 802 46 41 80 827
33 38 66 359 26 410 78 692 61 445 93 400 44 671 57 169 77 502 34 619 89 801 14 717 13 902 12 613 80 319 15 501 97 699 17 924 39 952 70 784 85 411 29 954 24 313 92 33 49 659 88 990 73 283 54 450 60 389 37 24 3 963 6 903 58 739 65 577 10 557 16 668 30 431 79 645 7 395 82 675 0 29 84 990 51 398 21 790 72 304 87 54 32 344 50 997 38 785 74 729 95 72 25 309 45 599 27 660 53 844 83 46 91 48 23 294 90 93 71 670 47 989 43 729 56 388 18 735 76 211 1 749 68 250 69 506 11 654 9 50 52 398 4 543 22 888 86 39 75 983 42 195 28 95 20 36 19 321 2 299 31 493 94 200 36 541 63 195 67 993 98 408 5 920 55 862 35 522 64 117 62 573 46 489 99 420 96 880 48 271 41 464 59 123 8 973 81 87 40 668
92 532 38 914 52 116 56 624 41 652 55 706 53 888 71 839 64 503 28 186 82 678 14 109 0 946 6 334 54 906 33 750 44 557 2 673 4 481 50 6 1 880 99 368 23 464 58 445 51 878 98 794 87 656 27 198 20 647 72 142 93 342 70 149 86 719 42 321 3 825 36 524 13 268 46 147 24 741 34 928 12 573 18 244 73 124 66 516 39 677 79 48 16 876 59 826 22 919 45 628 26 140 94 145 91 172 76 683 88 679 21 120 80 15 47 42 25 331 62 669 7 362 60 589 68 764 90 866 8 857 69 668 83 274 57 644 35 988 61 685 15 521 9 42 40 755 19 135 29 998 95 615 37 809 75 528 78 687 84 291 63 531 48 476 67 123 74 836 81 762 96 58 49 633 43 637 97 132 89 677 5 573 77 704 65 840 11 108 10 581 17 141 30 528 85 326 31 561 32 911
59 673 8 718 81 657 18 711 89 158 70 862 24 145 86 56 32 387 0 99 17 263 34 574 78 853 37 853 77 476 55 443 80 39 14 953 79 841 87 703 98 31 6 965 91 601 76 804 97 47 72 16 3 716 20 588 22 495 19 987 12 301 64 759 85 647 28 928 36 9 71 964 60 706 33 69 16 591 93 35 29 767 4 213 38 775 53 509 26 641 94 972 44 707 49 185 61 998 56 900 63 402 74 589 43 253 46 985 23 291 2 236 51 120 68 229 52 407 50 497 30 417 48 312 31 671 75 337 10 761 7 456 21 188 67 478 41 660 58 889 62 46 95 782 15 80 96 378 69 292 99 910 84 907 25 236 42 170 83 420 57 708 45 807 65 305 27 912 92 914 5 18 40 672 13 942 90 922 39 911 1 376 47 682 66 996 9 609 88 533 73 736 11 196 54 971 35 416 82 824
16 230 58 342 95 425 89 395 12 186 32 382 87 418 96 900 66 392 30 433 39 719 13 749 8 13 47 598 73 362 3 317 91 387 59 926 93 659 4 195 83 310 99 257 90 412 22 66 97 931 46 817 80 362 60 969 49 43 14 859 76 175 61 902 37 725 52 79 9 917 27 134 85 218 50 748 82 189 79 915 23 186 71 920 48 29 74 667 19 932 72 12 17 856 38 497 51 530 29 969 11 352 2 138 33 595 6 257 57 966 75 838 54 186 84 524 21 482 69 200 7 979 43 269 0 886 5 652 41 678 15 792 28 892 63 5 94 556 20 194 86 497 35 304 88 206 25 917 65 785 68 728 70 6 81 391 98 585 34 670 55 5 56 134 62 219 18 117 92 251 40 10 1 988 53 240 64 788 45 118 77 418 31 849 24 680 42 101 26 489 10 246 44 851 36 333 67 764 78 546
23 931 57 795 16 825 80 925 73 481 97 499 76 765 49 553 62 278 39 393 0 903 28 490 24 950 19 793 11 361 72 137 55 922 94 303 96 832 41 278 25 751 6 252 9 245 38 63 52 772 90 774 69 339 46 433 88 994 89 779 10 57 7 865 5 540 58 378 33 754 79 776 87 749 36 702 86 863 92 657 21 576 47 391 48 815 29 864 8 691 18 751 67 197 13 177 84 285 98 878 85 407 61 874 53 526 66 274 99 359 1 358 56 366 37 430 44 74 34 783 2 357 70 854 3 517 27 527 77 762 43 628 31 944 14 555 22 287 12 675 17 115 54 869 51 26 74 574 50 477 78 964 95 806 82 859 35 939 30 210 26 247 15 1 91 805 83 18 42 877 45 267 93 4 20 572 40 888 65 960 75 672 63 558 68 258 60 72 4 110 71 32 64 946 81 190 59 719 32 188
30 580 46 533 61 67 24 929 32 613 7 720 56 276 57 523 13 117 6 841 45 728 29 144 52 605 8 549 68 701 89 881 93 344 47 579 26 753 3 147 38 950 15 823 2 954 36 825 65 923 95 416 1 751 40 264 11 855 96 650 75 594 67 414 91 382 39 80 73 349 10 504 84 639 28 506 19 849 41 999 72 258 54 390 5 718 44 574 81 851 98 766 43 301 25 275 49 659 77 734 53 857 55 215 17 133 51 49 79 571 92 84 34 918 63 183 83 149 42 602 80 366 22 581 97 350 9 686 88 355 35 121 33 684 50 503 64 924 0 960 23 448 87 166 85 3 70 949 20 723 71 242 12 916 31 104 59 807 16 268 76 866 58 946 66 496 48 774 14 961 4 608 86 969 94 963 60 798 27 395 18 459 82 227 90 642 21 939 69 639 74 246 37 13 78 227 62 405 99 914
75 432 20 261 27 61 99 267 14 819 29 531 63 507 77 757 32 124 98 743 25 272 92 601 83 505 67 120 38 547 68 946 16 149 8 330 28 654 23 955 58 806 44 896 21 860 37 735 96 208 95 984 87 601 57 52 74 250 70 323 81 114 3 12 0 413 60 879 86 588 48 242 19 101 36 275 22 872 53 38 6 248 35 263 34 732 69 853 30 516 41 838 84 4 65 104 78 286 47 945 64 143 59 926 50 748 72 409 39 599 24 889 9 91 18 968 71 960 52 930 93 300 82 500 79 385 49 322 73 674 51 921 55 952 12 879 4 199 80 690 40 280 13 951 90 196 62 36 88 366 89 467 94 135 85 455 1 114 7 907 31 599 76 858 10 400 45 138 56 899 11 130 15 477 97 574 66 216 17 62 42 775 46 990 91 41 61 114 2 774 5 184 54 241 43 302 33 31 26 790
14 852 40 171 74 734 62 780 52 211 23 841 1 763 76 177 72 102 51 712 98 966 6 368 39 932 57 569 25 301 9 698 96 95 97 975 81 396 12 161 33 922 44 40 77 379 47 99 79 196 92 114 5 811 89 721 90 622 7 540 3 218 36 91 64 608 91 18 58 847 38 739 73 818 21 556 20 167 50 226 80 158 68 764 56 398 59 130 85 331 18 594 0 57 35 322 16 803 55 477 87 527 19 503 82 678 53 968 83 264 93 373 24 56 4 239 84 206 13 826 41 358 43 61 48 352 11 835 75 486 29 732 15 454 66 462 49 220 34 231 8 870 78 755 46 961 99 479 26 357 54 903 70 829 95 857 2 609 32 494 17 189 22 928 27 419 63 692 69 328 65 772 94 154 42 201 28 467 37 806 31 890 88 135 86 861 45 326 71 28 61 329 30 12 67 692 60 663 10 385
59 630 73 376 14 772 48 222 45 780 82 454 96 919 64 793 86 689 0 281 17 513 63 634 7 48 60 411 54 666 29 372 87 419 81 862 37 788 89 345 92 24 28 66 10 107 43 427 65 958 50 340 77 329 44 97 72 749 66 527 85 790 71 626 27 571 78 89 11 380 53 105 74 475 49 236 95 720 34 924 23 352 80 688 4 317 94 3 39 328 75 898 46 346 98 74 69 771 30 355 52 76 91 403 70 483 36 856 6 702 79 555 15 205 51 913 2 140 93 711 33 429 9 512 99 616 57 979 62 464 47 695 16 795 12 870 8 731 84 326 35 205 67 142 41 441 22 56 61 672 76 459 32 393 5 882 42 663 83 91 20 886 26 47 19 12 38 690 13 551 18 707 3 614 58 315 40 127 90 802 1 625 68 687 21 584 24 363 25 64 97 960 56 960 88 230 55 557 31 523
87 398 69 439 86 361 57 384 20 765 68 631 78 231 9 648 19 703 13 958 94 819 54 610 29 829 60 806 7 377 16 129 47 314 42 599 74 943 90 678 72 112 51 819 14 700 17 253 83 954 25 301 1 74 70 247 67 784 92 426 53 998 4 947 26 329 33 380 93 145 10 817 23 435 52 855 31 742 98 925 28 646 81 706 65 644 71 332 75 910 35 668 15 494 79 815 44 151 22 993 82 502 21 377 24 827 99 463 39 744 89 702 49 327 38 25 37 842 62 281 56 564 0 199 3 458 48 946 95 729 40 104 77 743 8 387 64 221 30 37 58 817 27 302 84 434 18 171 66 845 43 109 5 53 88 461 97 9 73 29 55 50 36 332 45 526 91 607 41 461 12 308 59 586 46 980 76 523 96 388 63 141 50 285 32 519 80 985 61 948 2 845 34 936 6 55 11 897 85 251
98 887 33 198 39 548 79 951 66 95 78 692 59 962 74 248 75 29 34 373 50 188 87 944 60 247 73 532 13 355 85 805 99 665 76 533 52 22 91 853 11 626 12 441 3 118 72 541 63 789 1 636 54 273 28 838 37 675 90 270 23 506 95 461 42 262 9 700 46 610 64 613 67 49 24 522 40 360 30 66 48 803 44 456 57 132 16 205 56 722 92 646 35 553 58 175 7 140 22 453 25 680 94 484 82 120 97 532 14 177 8 86 0 971 84 347 89 117 5 91 18 903 20 160 53 959 69 980 29 566 41 68 4 992 55 914 71 500 77 200 45 562 38 639 96 658 19 425 2 268 93 223 15 263 68 805 6 533 26 881 49 401 47 626 32 460 81 125 61 401 62 778 10 579 83 452 21 941 51 316 31 123 86 991 65 654 17 673 36 803 88 501 80 706 70 825 43 786 27 300
3 340 92 179 50 516 83 691 67 935 86 934 68 754 25 489 46 794 7 454 65 505 10 470 90 5 45 982 26 685 8 213 0 9 35 174 43 935 95 794 6 886 55 17 71 241 57 614 33 142 76 934 69 602 30 755 40 310 17 225 37 788 80 166 12 701 23 38 74 723 34 905 93 997 11 601 5 400 87 841 63 567 96 988 84 164 1 243 2 899 72 22 53 648 39 286 78 533 99 85 15 257 49 557 9 682 14 160 64 169 94 828 61 17 19 627 85 376 89 515 29 79 66 111 98 754 81 956 88 75 41 653 48 769 31 909 24 993 28 759 36 211 91 611 13 266 18 204 21 223 97 979 54 936 44 574 20 217 73 22 4 879 16 538 52 605 79 816 60 70 38 963 70 720 51 901 27 309 77 914 32 522 62 33 42 281 56 207 82 743 75 522 59 139 22 605 58 252 47 389
55 383 41 773 7 151 48 265 52 31 56 689 87 344 72 964 74 103 51 298 0 20 60 960 80 164 90 673 79 512 68 329 18 878 93 575 4 578 53 381 34 341 64 218 57 74 73 41 98 863 76 596 26 840 78 572 8 975 45 945 99 288 23 163 29 833 6 197 44 224 21 993 67 986 15 431 25 322 46 887 20 973 9 366 69 860 96 471 88 784 35 463 27 21 30 145 83 45 86 352 77 210 75 441 28 84 37 708 71 399 58 318 42 62 31 515 89 425 92 663 54 228 65 557 50 55 59 747 1 958 17 628 61 673 13 773 19 447 91 779 33 601 70 475 38 870 22 518 24 951 95 778 49 400 47 527 16 616 82 231 2 992 85 106 62 462 66 124 11 920 39 422 10 514 94 173 43 513 32 265 81 766 63 758 40 543 3 414 97 511 36 643 84 640 14 798 5 848 12 635
90 579 63 392 36 762 67 98 79 549 18 830 76 727 92 258 89 230 22 278 55 230 15 701 66 194 64 961 58 960 94 242 11 644 97 740 31 665 7 361 57 29 43 152 34 570 26 740 35 466 23 128 56 499 74 581 33 499 41 486 99 943 28 918 20 320 29 715 69 920 65 521 8 710 24 98 96 480 52 516 85 839 70 807 9 617 62 824 50 696 87 897 75 725 17 119 45 532 72 776 21 655 5 695 83 469 13 21 2 506 71 791 47 570 73 510 3 496 81 261 42 724 78 258 4 410 1 202 32 579 48 495 93 271 53 115 40 446 27 805 30 280 51 37 25 880 54 398 10 632 80 123 91 829 77 549 61 704 86 559 98 59 46 201 37 592 6 147 38 278 60 516 82 570 84 659 39 220 88 20 68 457 19 513 16 671 0 141 59 375 49 299 95 345 44 952 12 675 14 21
11 505 75 653 50 297 38 775 64 155 28 136 51 340 74 356 58 686 19 811 15 823 42 326 26 159 69 608 31 345 30 992 24 411 3 817 44 886 87 666 23 850 32 814 84 594 43 363 72 367 66 186 27 936 1 22 57 892 22 107 60 849 7 779 81 562 83 852 55 833 77 624 9 110 2 488 80 267 20 588 65 223 76 333 47 292 78 185 53 595 40 267 33 293 70 155 85 577 21 224 96 706 95 97 39 362 68 145 54 199 90 351 71 377 5 439 99 130 34 141 4 433 93 571 79 892 56 440 6 422 89 95 73 985 45 291 12 987 14 987 41 72 97 98 0 930 82 481 8 676 98 578 18 227 46 238 94 720 67 648 16 740 91 101 25 673 59 669 36 854 62 249 29 213 86 811 37 384 48 670 63 665 13 646 61 101 88 517 52 720 92 321 17 280 10 106 49 488 35 404
71 8 9 828 61 183 94 480 45 846 49 481 16 107 20 463 74 635 4 283 55 574 78 579 12 711 19 131 3 104 10 377 64 292 23 48 68 614 80 456 31 729 37 60 36 961 52 484 2 74 38 332 32 946 76 474 21 101 5 474 11 425 53 88 33 511 90 32 60 92 24 411 6 661 13 786 17 716 88 59 35 95 85 385 86 276 81 239 30 654 98 472 95 883 58 600 72 510 1 589 8 785 82 285 62 255 97 277 43 189 57 83 15 45 42 452 56 901 79 391 34 168 92 457 89 759 84 353 40 286 29 354 25 196 83 382 0 875 77 872 28 461 66 234 39 747 87 41 96 61 99 56 54 550 59 974 14 558 22 657 26 986 70 169 67 575 51 556 47 927 41 278 44 339 48 343 93 419 18 770 63 53 7 947 27 398 73 964 50 567 46 21 91 751 69 814 75 594 65 550
26 925 13 599 62 272 94 457 47 875 14 249 98 93 21 460 66 163 88 603 6 516 93 773 87 115 15 842 68 646 20 490 78 404 31 857 32 501 58 477 72 663 30 329 24 382 65 466 36 474 81 630 84 797 55 511 75 568 92 441 85 786 99 575 9 959 17 715 48 194 60 82 56 843 64 197 43 985 2 365 38 744 73 921 11 306 19 513 0 196 70 740 41 329 82 699 59 515 51 90 86 71 39 79 25 876 63 430 50 445 4 322 57 745 74 701 76 717 44 995 49 620 34 462 67 625 3 204 95 924 5 920 80 86 16 971 71 159 1 984 42 27 35 279 33 929 8 773 91 332 52 514 53 283 46 354 10 180 22 978 37 263 23 951 40 63 45 459 90 384 83 244 12 581 28 413 79 294 97 492 89 722 29 237 54 14 7 825 96 978 61 442 69 193 77 722 18 890 27 919
3 419 44 782 47 778 56 384 45 147 75 35 22 566 70 130 23 379 51 872 27 692 11 948 1 325 41 979 24 311 19 28 55 669 21 80 78 330 33 775 6 774 65 6 91 425 58 89 28 460 72 647 95 481 7 941 17 737 81 501 26 584 88 585 43 139 8 300 20 111 52 706 2 218 15 263 12 4 99 583 29 39 46 946 13 819 85 180 57 672 59 425 94 221 5 118 16 153 35 44 39 233 61 126 84 652 30 249 96 678 50 267 4 545 54 268 18 411 34 904 0 65 93 364 62 61 98 184 53 187 37 277 31 280 66 849 9 985 86 653 49 601 63 588 10 13 80 981 38 968 82 399 97 501 77 455 14 403 42 397 68 959 76 823 71 892 89 180 60 93 67 223 73 301 74 600 40 265 90 770 87 586 48 104 69 724 83 565 25 805 64 605 36 623 79 525 92 328 32 707
60 509 9 9 97 418 91 853 68 240 13 445 24 364 93 705 43 416 29 111 95 205 30 117 41 706 21 146 12 370 26 205 77 85 5 981 79 505 89 683 58 640 32 592 16 156 19 1 64 255 1 114 15 724 85 365 86 436 22 761 2 619 67 962 27 217 47 967 82 75 71 583 78 708 46 349 36 317 72 814 39 84 96 343 74 953 34 667 94 872 66 787 4 484 35 406 20 143 38 823 49 376 83 936 40 634 73 631 33 357 59 438 31 133 0 496 25 549 80 693 81 684 63 628 18 781 90 802 45 914 17 226 28 768 92 548 7 429 51 161 48 918 50 193 55 502 14 553 56 313 42 137 87 300 84 430 57 856 70 131 61 543 37 26 62 100 53 491 11 218 88 173 65 799 8 388 69 811 99 227 10 869 54 375 3 892 98 163 52 891 76 552 6 875 44 336 75 596 23 650
17 751 9 774 41 443 37 695 78 857 88 802 64 210 82 13 69 450 27 414 5 153 81 728 73 147 77 480 18 90 29 240 25 870 40 661 83 144 33 567 32 972 23 87 34 544 63 345 55 441 28 801 87 944 57 920 36 25 60 243 14 917 98 508 99 606 80 775 96 624 52 843 71 521 86 830 53 440 58 522 24 925 10 583 6 723 26 56 3 916 79 269 51 965 46 123 20 489 39 804 92 835 85 154 76 365 12 568 42 162 93 542 22 261 43 475 59 457 56 518 19 848 70 345 47 189 54 245 38 630 49 200 0 490 4 858 89 643 72 785 44 719 84 292 94 907 30 374 2 490 11 352 7 384 31 639 91 483 13 113 1 175 8 957 61 389 95 386 16 201 66 106 65 6 67 51 97 237 48 603 35 704 90 997 21 507 45 244 68 608 50 844 75 739 62 702 15 20 74 96
73 403 65 831 45 786 21 896 99 215 92 822 84 179 48 508 98 51 53 417 17 510 75 196 80 596 47 709 32 281 14 195 49 485 76 697 62 178 55 866 1 206 89 232 7 147 39 810 8 334 34 177 29 420 12 146 96 761 26 252 13 611 11 928 50 36 46 292 59 998 93 176 36 53 90 515 66 153 33 295 67 80 82 719 81 59 97 650 19 804 57 983 68 387 37 424 51 669 58 17 0 632 10 584 70 250 88 484 27 85 3 769 44 654 72 276 38 179 2 28 28 116 78 855 16 113 40 576 63 651 43 195 61 807 77 282 79 17 85 58 9 584 74 654 60 340 41 812 6 662 86 774 91 587 18 935 52 487 54 446 71 124 95 37 69 797 24 130 30 711 20 555 94 851 42 101 35 623 87 961 64 699 56 815 4 832 5 90 15 332 31 785 83 627 22 890 25 249 23 368
85 263 7 479 26 237 54 36 75 738 82 909 28 450 48 396 33 438 80 538 79 210 95 1000 43 886 20 315 68 388 45 995 70 839 60 689 94 880 6 547 93 276 99 172 52 774 15 429 72 385 31 74 77 799 63 58 30 865 55 115 47 559 69 952 74 291 49 148 34 227 92 942 56 383 5 471 16 989 11 9 91 887 73 843 44 334 42 84 51 736 32 789 50 43 46 279 24 1000 90 803 39 432 41 894 57 665 53 617 29 112 86 868 14 819 10 658 76 247 8 885 96 448 89 852 65 447 88 213 81 593 66 56 19 454 3 680 87 262 17 140 61 401 23 911 40 571 22 935 84 1 0 116 59 86 18 833 37 980 36 74 64 628 2 556 1 375 83 75 71 75 97 27 4 935 25 223 58 618 62 822 78 767 12 774 21 213 13 455 98 955 35 315 9 861 38 532 67 363 27 726
25 44 89 81 50 547 53 284 83 198 31 265 63 167 93 44 77 907 91 105 84 412 69 464 72 553 44 145 56 434 42 718 39 270 38 320 68 773 82 971 46 691 36 123 35 963 13 179 51 436 41 497 90 168 22 87 1 171 10 278 55 500 3 27 7 525 54 410 62 310 18 490 17 708 94 30 57 723 0 841 5 116 70 898 29 815 79 222 8 89 33 61 95 627 99 595 76 5 66 706 11 351 75 458 92 344 81 36 61 143 85 670 52 128 16 22 64 801 34 883 28 968 49 954 23 631 65 132 74 180 19 267 30 824 60 623 45 690 58 576 20 457 71 583 87 996 37 696 6 944 73 598 26 370 78 277 4 993 98 709 12 853 40 879 59 961 14 769 96 246 2 302 97 208 88 372 47 341 24 210 80 564 67 237 9 726 27 658 15 352 43 204 21 493 32 336 48 99 86 262
51 522 63 742 37 677 42 922 36 784 75 815 56 884 12 686 10 743 27 876 38 957 88 521 16 121 97 737 76 919 74 29 61 674 11 51 41 817 60 528 93 488 91 513 67 123 40 152 89 658 53 332 22 625 86 216 94 685 18 357 54 708 43 308 64 129 6 33 78 675 46 381 81 587 19 75 80 264 39 113 66 404 32 222 68 309 4 626 21 270 3 429 47 404 1 25 90 166 17 162 59 662 29 143 65 668 14 551 7 11 57 536 55 616 58 748 23 752 62 620 95 736 15 789 96 815 0 83 8 924 99 799 5 320 72 101 48 170 33 440 26 669 24 955 2 508 49 688 82 396 79 869 31 759 45 343 83 309 20 33 70 807 92 277 30 315 25 588 34 959 13 16 77 24 87 929 52 868 84 309 44 960 71 604 28 289 69 118 85 608 50 865 98 949 73 964 9 23 35 573
20 960 65 633 25 234 75 40 87 293 53 637 90 974 99 614 60 577 41 172 42 246 24 665 45 802 46 240 6 237 0 749 62 818 83 447 3 613 33 607 73 779 15 259 92 798 57 475 82 20 43 138 67 378 23 160 18 754 56 379 84 373 76 194 30 146 61 540 27 898 1 468 34 546 64 194 31 416 69 928 50 679 39 813 52 563 17 509 48 801 19 535 26 951 8 724 13 291 91 722 88 536 66 95 68 175 70 235 2 780 54 573 86 422 14 463 77 650 74 102 80 37 85 928 81 476 9 328 21 67 16 172 35 472 72 412 96 383 63 618 71 677 29 448 79 742 78 649 89 392 37 386 11 810 40 503 10 733 38 69 49 494 59 891 47 971 4 699 58 637 51 40 97 80 98 776 7 347 12 303 36 420 28 14 94 268 5 544 32 98 55 186 95 864 22 308 93 457 44 595
13 376 36 241 86 33 50 802 52 306 26 411 51 832 37 266 8 431 3 676 90 524 42 62 33 486 57 960 44 11 15 105 45 810 53 895 38 62 69 710 9 542 63 655 70 276 65 684 2 201 31 438 34 99 49 813 39 420 67 633 24 473 71 52 6 225 92 884 72 408 16 361 94 637 18 71 20 168 17 643 78 878 85 297 35 943 46 273 29 24 40 195 10 915 47 636 84 816 79 427 83 264 89 380 25 20 41 467 87 389 74 333 54 706 68 838 30 185 95 589 61 452 60 375 81 387 91 757 0 837 80 534 5 583 62 498 4 342 97 920 48 740 93 560 73 841 88 90 96 586 66 690 7 215 55 81 14 441 22 576 32 589 21 377 43 532 99 981 19 528 28 79 82 797 11 635 58 321 1 293 64 858 23 838 77 4 98 979 27 5 59 746 76 418 12 228 56 289 75 169
16 519 41 540 2 32 67 613 93 366 18 787 11 425 13 742 32 536 66 510 46 991 20 569 84 579 7 395 47 997 75 590 28 503 85 719 50 678 90 868 15 12 70 15 57 665 69 955 74 327 99 263 65 673 86 237 83 443 88 769 96 890 44 466 30 596 34 325 72 711 63 686 98 936 54 737 3 729 80 161 31 566 23 614 40 970 0 964 78 752 52 264 26 448 1 451 36 828 49 383 25 389 29 683 37 285 19 422 21 410 87 640 6 282 45 688 56 764 14 19 33 996 53 650 82 599 55 328 64 195 91 720 51 702 59 472 39 266 12 328 71 197 60 567 89 214 48 373 77 126 9 347 95 774 62 385 4 607 5 263 76 724 58 475 68 549 8 596 73 170 79 800 10 506 42 707 38 360 92 569 81 705 43 529 22 458 24 753 94 514 97 687 27 717 61 882 17 97 35 429
14 850 30 843 12 969 9 19 29 939 3 31 8 798 87 268 65 955 20 628 51 744 1 239 55 330 66 423 23 716 33 699 45 430 86 801 71 796 49 118 34 933 40 48 13 830 18 82 15 791 38 797 75 722 68 69 36 976 44 597 97 156 85 123 56 371 64 430 27 34 53 698 4 594 6 936 94 640 42 850 39 41 82 925 61 951 70 991 59 643 58 758 95 980 41 196 78 341 48 340 11 764 67 238 73 70 90 544 37 605 72 618 54 480 76 367 26 448 22 508 83 840 10 974 99 35 96 293 98 464 77 501 43 563 46 71 5 615 62 723 28 110 92 945 74 46 50 807 16 342 52 410 31 331 80 822 21 986 17 107 2 538 19 709 24 102 35 86 88 391 81 596 32 203 63 429 25 529 84 869 57 818 93 96 79 728 7 89 60 825 69 7 47 999 0 598 89 816 91 560
23 589 42 390 66 981 49 181 4 229 22 630 76 579 60 269 58 845 39 337 93 873 97 445 83 835 7 249 24 591 98 211 45 619 34 506 13 748 33 159 90 294 70 267 91 891 72 142 11 909 63 417 0 99 74 365 95 51 43 90 6 157 80 502 31 472 18 947 61 265 57 786 48 289 87 215 56 713 10 699 55 229 84 148 92 863 89 261 67 811 82 827 52 874 38 273 21 695 71 228 81 140 99 900 26 139 3 828 12 831 8 194 68 698 37 156 96 821 75 3 1 400 79 183 29 175 36 328 85 421 44 79 73 613 17 773 51 184 9 765 86 652 16 914 47 872 54 587 25 782 40 815 32 78 30 232 59 28 46 131 69 822 27 775 53 670 94 281 88 629 35 556 65 770 5 32 62 684 77 325 64 579 15 670 20 722 28 512 14 489 19 616 41 384 78 271 50 438 2 544
90 797 1 836 14 9 18 340 2 138 56 298 81 403 96 615 5 96 41 75 30 7 53 166 54 965 37 760 0 807 91 873 98 22 19 696 6 985 76 43 93 278 31 591 99 608 87 656 64 301 21 42 34 959 45 67 12 364 7 989 44 632 8 105 17 588 47 953 42 43 60 109 74 702 86 101 3 482 97 633 70 293 78 552 59 73 61 173 72 264 51 441 52 475 22 888 79 179 83 371 38 287 75 584 50 645 43 696 62 362 67 23 33 789 89 672 48 766 95 716 88 165 15 990 65 991 58 99 66 689 27 31 35 214 11 499 32 529 26 496 84 679 28 929 94 921 55 420 85 37 57 774 13 969 77 271 9 150 39 138 40 417 92 313 20 673 23 3 69 69 46 186 82 51 80 14 29 430 24 862 25 648 63 944 4 200 10 86 16 423 73 394 49 976 71 563 36 775 68 535
5 846 25 23 11 517 24 916 49 104 39 474 46 952 6 579 38 247 93 702 34 451 91 987 8 250 29 783 18 721 69 887 92 584 79 458 88 88 32 393 26 740 74 545 57 723 28 491 80 89 63 865 14 43 22 258 13 700 27 144 33 801 19 392 35 833 41 502 82 890 0 324 30 550 16 951 42 804 23 408 85 772 56 81 98 960 94 511 55 259 10 633 50 773 3 161 36 165 61 108 54 260 99 324 45 947 81 349 48 403 87 729 72 195 15 338 83 393 73 24 17 43 59 59 21 840 60 56 37 1000 66 184 75 416 76 407 84 287 44 22 58 471 4 955 43 676 62 406 7 711 9 467 64 545 20 505 31 40 86 388 2 110 95 828 67 397 70 284 77 479 12 940 52 243 71 605 1 603 97 247 51 258 40 638 96 464 53 375 65 888 90 140 68 860 47 787 89 867 78 952
5 7 36 563 64 917 20 509 69 588 42 624 26 381 71 297 93 430 73 293 40 15 38 238 16 287 3 486 24 469 68 347 33 84 62 316 25 246 82 827 84 972 17 475 94 973 15 762 22 143 98 392 70 926 61 560 65 436 81 617 56 705 39 827 19 602 80 131 28 352 54 549 10 480 88 34 66 37 43 7 37 632 2 913 91 237 9 784 8 285 74 526 31 721 35 679 96 422 34 929 83 987 76 609 92 483 49 641 0 541 95 751 75 52 85 27 32 836 14 55 6 217 41 216 7 716 27 581 1 844 21 97 52 590 77 549 45 499 29 650 4 45 90 72 99 969 78 40 12 822 48 105 13 60 18 16 47 108 46 931 55 105 72 814 30 347 89 481 53 11 51 582 57 365 11 129 44 523 60 587 58 649 67 526 63 306 86 514 79 545 23 736 87 17 50 290 59 114 97 730
28 721 64 298 60 183 6 272 35 671 10 630 49 110 44 819 93 255 74 312 30 300 42 899 31 913 14 135 7 732 58 360 19 265 11 823 76 810 59 652 68 912 22 852 90 286 4 24 45 961 87 156 21 436 53 386 0 934 46 257 66 289 40 200 91 128 23 223 92 104 20 211 57 556 61 232 96 202 24 571 12 851 32 721 55 395 29 91 15 531 47 41 77 321 34 401 16 761 84 990 39 416 89 620 27 184 50 363 8 809 65 394 36 970 83 210 18 569 17 717 78 661 80 570 2 581 62 26 13 145 41 301 69 60 67 998 52 590 43 433 81 76 25 348 86 299 26 433 38 94 99 607 94 145 63 751 51 830 98 809 71 982 70 56 95 59 56 558 37 701 9 12 48 461 33 976 82 434 88 224 73 388 1 359 5 227 54 570 3 36 85 301 75 234 72 48 97 542 79 963
5 608 64 918 51 307 16 668 46 580 38 386 59 993 3 116 29 400 76 830 49 40 0 900 45 492 80 985 30 542 52 365 8 348 25 82 55 150 36 254 66 772 82 26 98 448 78 955 86 684 14 980 54 946 73 132 96 519 44 724 69 507 58 64 68 341 85 898 27 536 23 964 39 41 9 226 84 88 32 605 89 452 4 296 74 530 60 949 11 64 56 445 99 950 19 668 48 97 94 57 88 145 43 383 62 149 22 868 61 794 35 390 33 965 91 429 26 585 24 444 6 219 90 693 93 327 20 96 15 931 12 689 53 313 21 371 10 31 70 83 2 478 92 525 75 490 67 204 97 352 77 761 1 350 17 336 34 431 31 465 13 200 28 357 18 89 83 439 65 897 47 369 57 206 37 354 87 576 42 784 72 743 71 833 40 891 7 343 63 142 50 999 41 661 95 184 79 97 81 939
44 977 14 90 34 912 28 362 67 60 93 700 2 94 57 316 78 497 81 29 8 221 69 552 92 998 47 715 62 754 23 604 3 395 88 751 56 975 48 677 65 555 36 689 27 255 95 287 98 890 61 742 84 660 12 737 13 831 96 818 85 748 64 9 53 892 68 483 43 10 76 295 40 752 4 36 37 529 77 433 52 733 21 722 32 788 6 131 11 477 66 367 16 296 9 288 42 968 25 808 10 203 97 881 50 552 51 325 5 445 71 777 72 869 7 149 1 524 60 691 82 389 17 564 24 767 18 616 63 859 41 674 29 384 91 881 90 440 38 992 74 708 22 165 89 711 31 554 80 231 26 847 94 914 99 588 20 544 45 568 35 51 39 346 58 380 73 396 0 420 75 16 15 166 54 196 46 440 83 138 79 836 30 607 19 106 33 289 59 493 86 749 87 891 70 619 55 438 49 642
0 538 57 669 72 404 9 371 38 411 27 784 67 563 39 953 61 970 45 342 2 605 30 319 12 24 36 591 77 383 52 161 64 100 63 412 8 205 62 923 37 758 13 399 49 422 4 899 80 812 10 325 48 410 86 588 33 991 41 561 20 7 28 456 97 696 71 863 69 123 51 153 92 804 55 793 40 300 99 532 34 343 31 921 74 803 87 474 25 260 94 956 16 47 53 292 76 595 75 415 68 14 89 35 90 387 44 921 26 79 95 34 82 630 59 165 6 282 46 944 70 956 66 258 83 792 79 422 78 384 60 457 5 287 17 521 32 487 29 82 84 878 35 748 24 758 43 106 14 119 65 461 22 299 85 597 54 26 81 162 3 140 19 133 50 734 15 848 73 140 1 445 58 98 11 200 91 756 21 420 42 410 98 854 88 902 93 689 56 221 96 7 23 44 18 231 47 627 7 39
45 607 87 797 38 436 90 741 39 340 28 21 82 180 56 171 78 776 58 374 59 410 70 109 73 37 89 817 5 128 85 45 18 733 44 989 77 876 31 953 60 706 97 39 68 941 20 738 49 528 3 193 52 106 99 441 48 298 2 261 71 692 74 480 42 929 33 263 81 667 22 715 36 131 79 989 1 238 51 409 76 128 61 739 32 876 86 683 83 448 95 655 25 464 34 607 9 361 26 366 21 106 47 729 94 396 92 601 41 951 63 527 24 406 93 504 69 434 12 376 91 964 50 216 7 628 11 784 4 728 67 36 29 143 54 154 96 601 80 550 6 809 57 627 65 511 55 784 17 172 27 823 62 219 15 316 37 658 14 450 43 20 19 356 84 638 8 749 35 342 23 278 46 413 72 530 75 597 88 792 40 899 98 686 0 424 13 412 66 17 10 699 64 825 16 904 30 892 53 103
41 936 20 533 7 298 69 28 32 143 73 977 31 14 98 93 55 233 70 515 40 899 47 977 86 227 13 275 19 748 10 191 50 988 37 651 95 505 11 575 62 401 45 614 63 559 97 121 66 265 43 892 38 391 85 484 74 503 30 823 42 974 88 52 83 678 26 525 24 116 57 721 53 351 29 594 93 509 2 673 12 157 65 632 92 518 22 457 52 426 28 446 94 554 18 245 44 618 59 651 21 2 51 169 4 789 1 518 8 410 9 451 87 803 67 84 78 448 34 520 0 975 89 148 76 896 68 951 71 494 77 994 81 67 75 830 14 601 72 246 58 510 48 231 79 493 49 1000 80 359 54 438 33 964 16 179 6 698 99 186 64 692 27 475 17 641 5 533 36 158 56 364 60 106 23 994 3 1 15 833 91 202 82 994 25 861 90 693 61 567 46 875 84 235 96 977 39 708 35 654
59 481 49 107 63 549 91 443 81 468 17 887 10 802 34 99 30 942 29 532 65 377 39 794 14 247 24 46 45 340 2 887 94 927 74 196 44 561 67 689 21 857 1 486 52 872 54 312 85 28 22 428 57 551 37 469 53 251 76 765 73 617 96 254 51 268 87 763 75 478 9 970 86 70 98 503 99 100 15 237 70 443 5 351 42 987 83 633 38 237 82 617 8 334 35 834 56 293 7 362 62 196 26 620 88 478 90 935 16 822 46 931 23 744 3 535 41 620 0 47 25 273 11 235 61 57 20 858 84 134 50 291 36 805 80 967 77 335 31 823 72 848 28 1000 66 528 69 734 19 163 97 964 71 355 4 567 79 507 18 315 60 347 58 409 68 415 40 376 64 388 6 249 33 489 32 226 93 542 95 872 48 738 78 654 13 336 27 102 89 589 47 269 43 410 92 607 55 845 12 350
2 122 35 840 94 586 70 847 56 256 34 71 74 95 45 981 80 565 51 580 18 599 95 694 26 534 36 879 28 534 22 383 23 879 84 903 8 236 41 175 99 98 88 500 55 748 39 63 82 22 10 706 12 627 61 228 76 28 71 867 6 643 98 707 87 389 9 168 68 423 58 95 17 936 89 452 47 873 21 746 83 872 5 837 3 63 52 894 48 825 72 999 59 317 32 31 37 827 77 254 66 315 13 207 29 303 54 495 43 607 90 205 97 38 20 428 11 590 15 235 67 961 63 611 78 635 30 850 14 59 53 723 75 786 24 260 62 235 31 522 93 414 44 510 27 566 92 765 65 982 81 616 73 105 7 500 25 943 0 282 49 148 16 129 46 571 50 749 96 577 79 773 69 447 57 196 85 644 64 280 40 562 42 917 1 301 19 603 91 321 38 367 60 744 4 331 33 15 86 929
14 686 45 485 72 234 22 661 73 596 90 216 88 401 37 64 69 881 54 227 18 769 9 206 76 702 20 140 55 671 39 926 33 261 15 250 60 999 53 904 87 716 93 776 0 635 8 919 61 635 31 471 10 864 63 871 64 840 59 847 7 914 6 619 46 884 91 305 81 920 51 955 21 63 78 259 67 362 34 401 49 838 35 161 27 815 85 111 12 501 16 412 52 379 66 150 17 303 82 138 89 909 95 53 84 594 97 339 5 806 40 684 57 64 36 579 30 685 68 188 65 751 42 824 44 848 50 734 80 250 4 178 58 925 79 956 28 593 38 929 23 951 56 960 75 68 2 752 74 100 86 535 32 829 48 901 29 691 71 265 70 266 41 929 1 827 3 167 62 330 25 26 92 318 43 242 19 511 77 754 96 348 83 308 26 25 98 652 13 556 11 933 99 724 24 267 47 406 94 989
22 199 2 7 42 563 51 528 67 622 52 453 79 766 38 963 4 722 93 17 87 380 64 290 85 691 41 627 23 270 49 403 65 551 11 339 0 855 81 514 84 917 91 306 39 201 54 266 71 618 6 303 99 402 18 717 55 669 78 234 33 564 58 720 68 198 86 752 47 307 20 558 32 504 7 20 35 927 31 336 57 896 5 382 15 457 69 774 12 885 45 443 97 610 26 388 14 7 83 113 59 478 80 411 70 837 29 541 13 72 96 674 44 663 74 883 90 343 72 234 40 65 94 81 75 622 89 723 48 720 3 721 37 42 82 934 95 983 62 953 63 668 46 56 19 907 88 808 8 806 27 816 53 493 34 671 1 306 17 614 25 149 77 241 98 406 9 199 36 980 24 817 10 956 60 249 21 234 73 55 66 790 30 615 61 261 76 926 16 6 28 665 50 235 56 725 92 956 43 364
15 47 11 415 78 233 53 545 10 127 4 890 16 975 86 629 3 14 76 497 84 739 68 117 39 806 37 854 1 251 49 899 92 629 74 200 97 818 95 793 24 808 52 60 60 83 98 169 26 717 88 251 50 746 77 70 57 474 7 280 2 669 71 627 51 123 91 644 25 129 73 358 43 880 83 888 9 193 61 769 14 341 56 462 40 690 20 301 65 892 36 669 70 690 79 74 34 117 62 311 8 566 6 16 19 661 31 512 81 858 82 395 96 900 23 29 27 268 66 415 21 144 45 959 58 282 85 24 28 888 22 75 90 305 59 500 93 691 75 919 41 135 0 327 13 414 12 395 69 896 54 290 18 212 55 569 63 101 47 698 46 943 17 666 5 68 44 392 32 477 48 31 33 24 38 690 99 879 42 624 72 48 35 902 67 811 64 117 94 893 30 990 87 209 29 719 89 885 80 821
69 522 36 914 8 30 66 724 47 668 30 42 2 324 68 945 9 650 1 166 7 130 21 780 34 368 37 717 35 471 79 495 97 437 77 620 5 744 82 690 67 361 4 617 83 540 26 57 45 373 55 823 29 421 38 786 20 954 92 262 94 105 95 38 60 242 87 582 65 808 46 348 96 603 64 592 0 672 85 476 81 506 56 433 43 157 49 767 88 820 54 228 75 860 23 736 76 863 19 563 27 214 25 655 73 839 93 410 41 74 6 50 13 84 53 680 57 995 78 408 17 697 11 938 40 977 71 356 98 895 14 502 39 131 90 738 51 72 16 129 72 370 10 361 3 704 58 125 80 264 61 821 52 830 33 163 18 143 62 336 24 944 31 872 89 799 32 28 28 124 48 111 91 399 63 311 84 739 50 628 70 437 86 52 42 335 99 656 22 264 12 354 44 214 15 222 74 682 59 435
88 167 47 624 67 276 62 275 57 257 59 279 99 361 74 579 83 618 18 389 17 52 27 873 23 941 79 960 12 774 29 798 48 285 30 678 55 247 54 995 81 350 35 808 2 126 96 913 63 803 33 492 20 908 76 76 89 809 31 363 90 466 85 907 41 123 22 979 39 458 28 790 3 119 80 626 92 627 32 148 46 261 49 416 0 23 44 785 64 832 69 455 52 615 21 384 60 733 87 962 53 294 72 259 10 584 7 639 82 2 19 892 16 855 8 610 36 279 40 382 5 14 94 608 9 541 1 141 98 824 50 837 4 34 77 743 38 263 71 418 66 283 34 573 75 675 68 830 43 59 95 610 84 566 70 296 42 894 6 863 93 417 65 150 26 223 13 929 24 799 14 966 73 94 56 928 91 183 11 542 25 533 78 852 58 823 37 649 97 297 15 134 61 843 86 801 45 838 51 600
80 661 26 484 98 740 37 602 27 903 50 829 71 253 61 834 28 212 41 863 12 128 59 295 25 588 16 816 58 112 67 682 49 670 94 232 10 749 77 186 68 616 34 908 72 92 47 771 52 658 63 371 53 570 45 522 4 616 69 781 14 404 64 671 32 654 70 971 78 202 30 342 40 686 3 743 74 49 56 180 51 724 88 497 38 232 22 52 29 547 15 410 48 507 9 323 55 289 95 89 86 171 91 334 20 989 85 312 11 566 5 381 62 873 87 154 73 594 84 868 23 690 75 731 21 61 42 494 76 948 46 564 92 817 0 263 93 147 83 953 8 627 96 684 66 308 90 753 35 522 79 529 39 722 36 18 33 716 89 215 19 804 7 726 81 828 65 911 43 459 82 790 2 760 1 392 99 90 6 489 13 159 18 153 44 334 57 176 17 112 31 483 97 469 54 570 60 573 24 502
43 131 73 615 88 399 23 687 66 223 8 643 34 379 52 210 40 92 82 442 92 201 27 466 14 299 25 346 50 405 9 146 21 782 46 449 72 230 35 807 22 863 38 532 18 292 26 748 99 863 90 424 24 416 77 393 36 483 70 57 58 691 76 826 84 233 80 605 51 256 94 655 13 776 89 148 57 101 44 781 28 469 1 15 96 228 98 912 6 554 37 482 75 977 79 155 12 33 5 295 81 156 64 894 2 582 65 23 61 686 85 763 93 754 0 728 56 48 83 341 7 636 86 398 74 814 39 701 91 722 11 391 78 763 62 354 71 581 16 992 20 782 54 572 63 826 87 149 4 634 33 261 69 229 49 809 55 196 15 349 19 648 32 834 68 181 59 481 48 409 30 679 3 528 41 111 53 106 95 914 31 677 67 113 29 146 42 916 10 995 47 315 60 97 97 361 45 748 17 827
65 528 19 521 64 370 93 708 53 367 59 976 75 31 78 630 89 816 10 443 81 715 72 877 57 960 87 111 55 807 20 37 88 990 43 304 60 198 86 15 76 76 6 18 79 411 22 859 17 619 61 832 13 828 63 370 36 59 69 839 41 654 68 94 31 551 0 445 3 43 58 416 70 111 83 68 2 287 40 237 51 535 30 389 26 248 32 455 5 645 38 930 82 452 48 948 33 608 4 429 9 780 95 517 47 955 94 262 71 365 74 125 52 185 1 13 44 791 21 44 97 539 62 500 18 887 85 535 92 877 80 952 27 783 50 853 7 998 54 20 23 342 46 608 35 238 29 762 24 826 77 750 8 554 99 95 28 480 37 660 84 867 66 378 11 902 14 22 98 332 42 97 34 889 56 389 96 274 25 599 15 264 16 557 90 310 67 478 73 449 49 578 91 830 12 349 45 361 39 631
57 730 33 174 40 703 0 114 73 257 68 335 78 914 85 455 41 92 30 362 59 137 92 824 69 954 64 748 77 873 32 726 26 195 63 6 74 377 44 414 96 640 9 43 56 401 35 851 48 599 51 215 46 745 82 371 79 533 90 256 4 6 11 969 13 124 25 13 28 927 67 783 66 316 94 927 61 382 38 798 89 102 62 535 80 145 16 252 50 299 47 366 7 496 27 896 70 59 31 491 42 282 93 916 36 969 99 893 37 920 95 856 86 283 71 717 22 379 3 927 45 400 91 782 39 953 97 552 49 938 43 364 72 722 84 395 6 276 23 342 12 209 53 558 65 893 60 34 24 222 19 828 14 641 20 316 58 1000 34 401 17 744 87 986 81 767 21 4 75 272 52 455 8 856 2 832 83 494 98 138 18 242 55 617 29 578 1 266 15 374 54 248 5 240 88 968 10 851 76 899
96 51 58 97 7 807 2 60 75 644 78 255 62 489 65 92 57 904 40 499 73 475 46 788 67 527 79 729 77 502 90 864 91 321 9 519 44 885 43 56 13 283 24 419 53 716 37 69 32 71 47 585 29 377 35 292 41 18 63 30 50 88 56 761 21 14 34 580 60 148 22 76 48 896 45 698 83 33 66 265 3 244 81 550 94 543 14 614 71 236 61 202 26 505 1 694 0 935 31 289 76 788 8 812 12 574 42 372 82 267 23 711 17 635 95 22 80 791 11 577 72 994 10 376 6 131 51 587 33 809 27 465 36 965 4 705 93 604 28 54 59 185 38 589 49 25 92 538 52 176 97 323 54 186 86 474 68 725 85 760 99 432 20 616 25 360 30 848 15 413 69 457 55 996 18 547 89 994 98 829 87 75 39 515 74 199 70 123 64 41 5 428 88 817 19 862 16 533 84 816
79 445 81 432 64 596 60 638 17 843 13 242 10 632 23 670 76 77 84 877 90 726 14 412 33 447 35 280 11 469 12 431 93 441 49 198 96 874 9 805 66 16 98 283 50 961 56 949 73 515 15 75 2 950 86 304 88 160 24 415 80 457 83 460 1 630 77 525 31 399 57 63 69 662 53 690 95 21 38 53 25 771 75 871 59 808 55 573 58 512 89 438 27 264 72 406 5 144 47 103 19 563 37 2 7 377 82 259 39 869 16 236 65 154 52 852 36 157 44 771 94 883 8 967 26 755 61 555 85 268 42 391 48 966 46 68 6 702 29 575 74 378 18 433 99 501 71 492 0 366 32 128 63 247 70 413 91 524 43 313 45 614 87 224 92 881 30 524 41 73 3 954 54 108 34 835 22 353 62 994 28 323 20 642 97 911 67 58 40 177 21 71 68 699 78 483 51 884 4 737
27 495 4 501 31 739 34 769 46 273 85 504 26 669 90 551 10 232 35 897 93 405 83 563 49 614 45 460 11 433 25 153 59 532 1 643 54 737 36 368 80 987 29 976 71 116 47 863 6 118 53 925 95 758 20 660 5 797 52 509 24 647 82 267 48 341 57 886 17 13 44 383 30 803 61 318 19 945 77 24 86 919 67 255 92 791 74 217 73 933 16 265 58 479 84 876 99 462 15 10 81 88 89 773 70 581 2 372 38 12 66 736 69 414 76 571 60 143 22 87 0 185 96 257 78 553 79 108 42 580 23 704 97 379 55 840 7 526 50 620 64 942 87 85 51 872 88 179 91 391 14 166 40 198 98 329 63 958 28 457 43 651 94 36 3 78 39 46 37 251 12 273 21 311 75 160 68 297 33 457 56 375 18 980 62 585 8 75 72 567 9 778 13 504 65 743 41 601 32 767
72 271 20 572 16 264 78 884 79 327 19 447 6 215 5 327 37 350 64 82 80 116 17 245 38 319 29 748 71 230 59 968 36 968 93 858 55 304 22 698 60 893 52 850 92 226 85 855 30 794 51 127 63 205 11 464 67 957 34 182 73 700 43 585 0 290 95 564 23 66 89 968 96 504 25 98 14 30 74 184 81 40 44 166 1 867 97 322 49 494 35 367 86 956 48 463 4 761 75 4 54 197 58 325 18 276 82 850 24 812 66 995 26 799 53 913 40 558 45 946 3 759 13 993 9 646 21 74 2 545 70 238 98 473 50 502 91 535 69 693 65 829 57 341 62 801 27 322 42 880 32 478 28 461 10 592 88 972 33 303 76 305 41 908 47 640 8 906 68 404 94 374 83 746 90 125 15 452 56 252 84 464 61 724 87 819 46 581 99 421 31 845 77 67 7 471 39 465 12 488
4 312 23 542 39 826 50 129 93 917 85 362 74 46 32 883 67 230 8 763 29 251 89 147 63 436 0 564 38 669 94 390 13 392 72 161 20 406 97 824 15 111 35 774 58 453 88 514 17 179 53 613 73 37 41 767 49 722 76 931 69 837 30 827 43 247 46 480 1 872 61 521 82 231 60 786 87 203 64 55 26 974 95 165 21 532 47 112 19 240 57 521 14 442 24 606 9 747 75 39 11 31 12 273 62 713 27 697 6 441 56 137 70 940 99 614 86 32 65 884 3 722 84 230 36 523 42 564 81 248 48 656 37 739 10 744 18 11 96 494 5 761 98 637 51 945 28 665 7 779 2 785 44 350 54 767 83 593 45 349 25 603 80 621 22 990 16 964 68 72 55 698 92 554 52 772 34 874 71 635 78 68 59 583 77 832 33 308 91 37 90 262 66 551 31 657 40 896 79 963
33 934 7 898 20 125 97 298 21 244 73 628 50 365 43 420 34 893 59 946 55 695 31 735 80 307 12 199 87 649 24 37 82 824 84 958 98 147 99 534 88 618 29 96 61 917 95 21 25 304 85 57 71 584 2 853 58 881 62 512 52 618 11 550 15 828 5 17 14 667 78 504 92 425 17 33 16 564 54 626 36 334 41 429 53 408 48 544 86 902 83 16 28 467 51 767 57 477 67 935 3 151 68 85 81 798 77 762 56 325 6 386 35 589 27 49 96 752 94 629 10 704 75 568 37 61 72 829 38 352 69 89 65 415 26 709 32 69 0 812 22 7 40 490 47 864 39 998 19 712 18 884 13 378 70 908 76 328 79 494 49 361 46 330 64 619 8 20 93 740 63 364 4 42 23 121 89 3 90 223 44 400 1 522 42 577 91 61 30 429 9 707 66 30 60 692 45 500 74 579
71 77 18 282 43 375 1 126 58 500 89 616 66 426 77 735 30 394 28 559 5 709 79 296 35 851 83 123 68 403 55 408 17 510 14 530 92 415 39 991 57 871 76 89 61 438 99 233 26 529 33 452 42 823 65 780 3 699 32 504 19 767 73 64 38 571 20 847 78 714 56 235 48 617 27 350 40 939 84 110 69 890 63 958 13 421 90 447 97 717 37 206 87 866 96 291 74 841 44 249 12 800 0 400 6 453 45 753 59 956 81 180 60 122 88 336 80 814 91 734 11 883 49 511 95 564 50 671 4 237 86 261 7 283 51 876 62 137 82 557 64 207 29 667 94 822 72 101 70 956 34 688 41 755 67 686 25 493 46 395 47 394 24 749 85 786 9 903 22 56 16 189 31 791 75 121 21 729 93 758 36 886 23 395 8 529 10 854 54 399 98 876 2 373 52 58 15 774 53 646
77 16 67 858 55 738 62 668 35 906 58 135 43 294 9 814 87 258 12 969 26 825 61 794 46 540 4 857 92 632 78 681 56 397 39 143 71 146 90 771 24 75 3 225 68 900 38 200 34 618 28 537 33 539 93 988 30 569 72 418 96 23 22 373 48 939 17 23 59 200 70 604 15 474 29 584 45 128 63 478 31 693 21 841 76 639 60 438 86 898 32 73 84 582 89 849 8 679 85 876 16 939 99 558 91 874 82 773 65 531 36 16 53 481 47 596 95 662 75 9 40 740 23 72 19 379 11 972 1 238 81 489 6 476 54 295 98 818 51 476 52 973 50 132 79 345 25 116 42 470 49 986 97 282 80 825 44 632 37 733 41 275 14 64 64 668 18 974 0 268 94 143 69 975 10 616 20 643 5 659 7 906 66 33 74 897 73 600 83 325 57 473 13 436 88 708 2 179 27 130
0 942 14 312 89 865 24 195 72 642 33 572 49 361 84 203 41 742 62 86 42 931 22 511 50 180 94 599 18 842 82 760 32 531 1 706 5 388 98 452 16 427 67 258 11 923 97 911 21 286 80 999 39 354 90 381 52 777 15 68 88 777 70 175 96 970 40 768 64 705 35 536 28 259 61 919 45 603 3 907 55 196 34 932 54 410 83 51 68 663 73 669 76 633 65 334 71 989 30 747 86 127 19 599 87 438 31 365 93 927 48 879 85 486 10 48 99 444 46 687 2 802 74 485 47 10 12 508 20 146 43 943 13 959 4 47 69 25 60 703 9 369 92 184 6 223 75 294 63 385 59 766 37 151 79 142 36 901 91 654 17 612 66 493 25 187 53 598 38 695 57 551 77 600 29 517 44 532 58 248 26 201 95 257 7 835 8 27 78 737 56 987 27 842 81 809 51 74 23 139
25 503 40 833 33 431 67 260 30 962 57 768 80 517 58 20 5 89 29 470 74 577 82 483 79 598 14 613 87 92 76 997 89 291 52 966 75 140 11 181 88 878 95 17 9 76 13 759 91 999 59 913 56 316 7 194 94 566 50 331 61 755 98 505 18 825 93 753 19 312 27 477 10 835 39 319 90 976 97 601 55 905 85 952 70 234 15 681 53 150 24 54 46 463 2 255 34 334 63 172 72 213 43 899 31 847 36 242 44 418 37 335 84 555 99 437 21 757 65 404 66 330 92 896 3 448 12 317 68 741 23 931 6 586 26 926 4 245 83 926 49 665 1 520 64 594 51 410 48 900 47 92 62 239 45 940 71 366 20 113 96 723 54 735 41 863 0 36 16 875 17 245 28 309 73 139 60 818 32 17 38 769 86 486 77 498 35 532 22 980 78 114 69 92 8 243 81 895 42 403
4 572 85 833 79 185 69 934 40 896 52 382 16 467 36 24 0 815 95 923 81 424 8 391 30 270 74 329 25 1000 3 643 86 117 96 406 43 660 75 287 67 233 21 123 29 523 51 18 50 162 59 860 57 563 54 781 88 37 27 780 58 532 93 457 32 36 23 797 60 206 10 502 72 664 11 625 92 402 70 218 97 985 46 297 76 342 20 420 41 228 7 471 45 570 66 116 53 435 17 153 55 8 2 81 90 843 26 621 91 473 94 558 84 407 73 939 35 857 42 434 5 169 1 204 12 36 68 506 38 313 89 229 49 467 62 293 19 358 56 192 83 831 82 52 71 761 39 39 99 782 33 965 31 641 48 773 44 42 64 427 78 280 6 411 28 118 65 219 15 621 13 868 14 21 80 604 24 115 87 318 22 443 63 284 34 967 37 757 77 645 61 60 18 559 47 286 98 764 9 943
37 381 47 341 24 844 16 188 18 18 17 147 75 779 79 957 89 48 12 407 63 220 52 588 26 128 4 792 65 699 23 241 60 26 3 300 10 244 2 474 68 651 48 456 32 356 27 600 11 969 59 181 0 169 76 353 6 593 78 315 5 45 85 120 57 305 22 261 92 69 64 261 20 370 43 840 88 849 80 130 30 125 14 505 62 348 83 467 67 407 55 282 45 386 82 129 72 423 28 817 87 689 13 875 86 732 81 702 19 865 41 161 93 923 31 750 49 261 98 31 34 141 69 432 15 779 96 131 84 528 94 156 9 712 91 11 53 252 73 235 44 764 36 461 54 30 71 599 39 805 35 597 51 617 46 808 40 80 33 12 1 64 70 191 90 762 7 219 8 480 95 51 77 940 21 221 42 786 97 453 58 277 66 305 25 878 29 570 56 25 99 668 50 755 74 678 38 719 61 242
39 924 71 527 15 545 98 877 33 564 79 277 47 965 85 980 16 706 76 875 3 192 74 993 12 775 92 98 52 313 84 623 31 828 54 867 83 451 43 325 32 569 1 943 8 821 14 156 50 593 27 597 22 780 95 89 94 153 80 358 61 904 29 439 45 390 10 769 44 179 35 348 87 166 41 654 91 750 24 598 67 526 38 265 5 726 78 882 58 555 21 822 2 211 49 65 66 117 88 163 70 641 37 872 59 453 0 566 48 16 30 898 13 448 18 611 7 894 72 844 63 739 6 162 11 597 36 804 51 174 90 748 69 614 56 7 99 949 60 120 19 132 4 150 62 897 65 398 25 86 20 940 34 454 53 342 28 244 40 295 26 741 9 302 77 907 68 816 17 450 73 47 55 795 23 313 86 952 75 962 96 45 81 154 64 208 97 445 93 314 57 663 46 368 82 684 42 15 89 610
98 336 85 949 56 741 22 960 3 511 99 796 78 69 53 947 62 556 12 40 25 184 44 188 93 874 94 24 5 580 77 818 13 515 30 782 54 282 50 27 91 845 1 678 48 924 92 406 28 49 15 34 57 845 14 467 11 536 96 622 86 457 55 360 37 976 74 434 38 163 34 9 51 981 8 770 68 821 82 210 89 235 72 894 64 170 81 964 7 246 52 670 71 640 0 378 42 28 87 966 23 9 40 110 43 987 90 194 9 1000 97 813 73 341 24 662 47 400 41 388 29 242 35 469 45 368 69 30 20 20 65 292 75 603 18 531 83 541 33 241 84 341 17 502 95 804 19 373 32 679 61 859 31 935 39 300 49 859 60 923 70 667 46 973 80 339 66 565 4 998 88 570 58 444 16 907 10 541 6 574 76 248 27 54 26 786 59 253 21 225 79 551 36 918 67 581 63 233 2 340
35 732 80 967 30 46 16 858 70 685 60 450 87 571 28 429 72 40 84 436 41 874 55 538 42 881 22 742 67 390 37 556 9 474 50 763 31 460 49 107 13 952 53 540 81 593 8 814 2 452 63 731 43 286 19 496 0 570 56 498 6 601 21 766 77 198 90 680 66 22 52 676 86 202 78 135 96 130 79 535 59 828 18 229 12 616 15 66 64 996 88 716 85 436 38 16 44 436 29 200 76 4 33 610 36 240 17 645 51 103 39 310 4 780 82 339 71 829 68 381 10 533 97 439 1 30 27 679 65 55 24 911 26 912 47 837 99 646 98 497 20 256 69 307 92 425 91 584 7 745 83 248 5 96 3 444 40 114 61 275 46 518 62 486 74 793 54 348 32 513 95 365 58 981 14 772 75 238 23 311 94 234 93 154 25 986 57 936 11 838 89 362 48 436 34 80 73 256 45 788
47 518 63 900 85 984 13 279 9 90 20 443 11 145 40 656 66 64 62 595 5 347 88 603 91 229 84 224 44 646 56 788 89 872 18 992 61 464 69 371 17 327 90 742 4 807 92 506 99 526 26 344 58 19 38 988 7 599 2 279 35 946 33 579 71 85 82 20 76 639 96 606 87 674 94 714 30 181 57 605 25 345 72 707 14 477 24 3 83 654 16 322 23 991 10 639 67 505 45 890 81 900 86 591 22 729 28 617 98 466 78 481 21 773 6 333 75 330 53 967 31 54 32 674 52 827 12 271 46 288 79 492 43 905 39 860 93 207 54 527 77 720 68 684 59 502 50 825 34 58 19 511 41 739 73 657 1 128 8 393 74 855 37 390 70 733 49 964 42 81 65 982 27 854 97 501 60 690 51 658 55 966 95 585 64 227 80 170 29 190 36 547 48 274 0 170 15 106 3 101
38 892 20 48 8 638 7 905 19 868 11 273 87 271 56 219 15 50 68 680 96 414 48 477 99 150 91 578 4 551 34 814 83 123 53 969 70 968 90 272 32 538 95 738 76 341 24 284 30 923 12 429 78 400 22 445 65 504 88 585 81 829 14 869 46 757 72 417 97 484 98 64 47 623 57 87 66 296 74 739 10 733 59 275 89 668 61 712 94 540 6 361 0 725 9 889 75 540 45 284 92 571 67 823 84 72 2 875 79 329 5 942 31 275 63 254 93 483 86 294 21 949 54 148 60 871 33 977 43 198 16 893 69 341 41 484 62 257 80 167 23 536 27 636 28 377 77 503 29 982 50 446 85 586 51 542 82 596 13 426 26 422 1 406 64 355 71 237 25 672 35 559 49 927 39 906 73 997 44 434 37 669 58 669 52 934 36 617 42 932 17 940 18 282 3 785 55 557 40 801
48 657 32 917 91 629 7 168 66 955 11 816 67 753 55 514 21 782 4 902 83 544 97 452 71 407 53 1000 17 412 23 343 85 295 29 483 81 306 45 500 12 87 41 796 34 834 33 244 30 423 2 346 22 112 6 729 77 359 1 871 31 544 18 709 72 321 80 716 64 649 19 837 96 541 46 345 87 336 20 881 0 68 93 910 5 365 74 99 3 969 52 448 86 634 8 457 14 777 43 291 76 984 89 57 99 59 60 360 75 484 65 536 35 227 51 108 40 623 63 870 26 200 56 262 49 755 15 218 69 613 68 770 84 529 39 590 50 717 37 902 54 351 94 639 73 15 78 976 92 774 98 523 10 225 9 722 59 370 88 134 82 665 95 731 16 459 58 523 62 391 70 931 27 177 24 572 28 974 79 699 36 300 38 983 47 913 25 207 13 713 61 589 44 394 42 193 57 600 90 295
15 22 27 923 3 314 71 503 21 964 73 641 28 681 24 1000 74 412 36 249 96 231 78 923 53 164 6 87 17 784 52 784 35 150 26 617 1 708 29 901 63 869 5 755 20 628 65 190 95 150 22 296 77 758 43 537 50 268 2 183 19 292 12 4 91 51 79 14 98 142 54 558 58 286 40 61 59 472 97 334 13 164 64 473 62 342 56 884 14 253 51 475 31 123 80 147 67 475 88 28 76 921 32 55 10 916 82 64 38 563 86 216 55 267 72 141 25 495 92 291 39 678 70 662 45 727 37 946 0 186 81 784 11 294 23 903 42 194 44 664 57 71 84 514 18 127 9 62 8 329 47 348 34 161 87 715 75 848 90 528 93 900 68 283 66 221 16 661 85 414 83 30 4 517 33 754 94 780 69 553 61 711 46 391 99 28 60 67 48 870 30 715 7 14 89 591 41 366 49 495
15 916 27 870 42 828 60 423 41 64 95 221 22 278 77 744 93 124 2 66 20 610 36 467 6 924 50 327 86 235 19 236 1 736 81 41 78 845 96 759 72 237 63 680 45 130 98 928 0 724 66 850 67 941 44 325 13 754 43 270 11 27 91 298 28 286 29 570 92 241 75 817 76 538 17 522 88 665 83 884 70 89 23 838 39 838 7 304 40 726 14 198 79 423 26 736 65 261 57 988 32 905 85 75 97 923 18 702 69 620 71 531 33 751 68 991 35 79 3 211 46 716 9 826 54 176 8 868 52 599 61 26 12 100 73 356 84 859 80 672 64 844 21 35 4 356 49 265 55 152 59 595 51 80 5 475 82 357 89 100 56 817 34 173 16 387 47 986 24 88 62 897 53 602 74 196 90 243 31 62 10 746 99 209 48 879 87 358 25 265 37 248 38 401 58 576 30 46 94 124
78 534 80 43 68 45 14 570 42 330 81 209 60 20 16 281 25 397 93 611 99 186 88 541 9 354 86 694 48 447 59 800 36 201 87 778 76 727 77 102 94 300 54 651 0 904 46 379 31 863 52 646 79 546 47 115 44 536 55 10 26 94 83 37 69 46 29 8 67 687 45 509 30 686 6 416 15 870 50 389 72 849 2 753 84 769 8 7 22 817 13 301 43 411 95 193 64 538 34 799 82 111 74 686 20 477 1 986 96 350 33 389 63 840 12 215 24 72 4 472 98 505 10 746 97 439 19 795 90 145 7 626 39 374 56 767 51 950 18 123 40 737 17 842 32 696 92 850 23 295 41 445 71 141 53 20 65 393 21 162 61 735 85 11 70 78 73 935 27 963 91 382 62 767 66 212 89 902 57 332 58 918 38 428 35 528 75 549 49 164 5 963 28 986 37 677 3 511 11 877
54 59 15 238 6 242 61 623 92 742 51 729 96 678 80 892 94 911 58 176 18 783 53 270 84 277 12 803 36 865 16 703 77 474 40 429 76 689 8 82 1 652 85 154 50 920 62 803 98 576 44 71 70 730 43 760 21 605 11 622 34 237 27 779 88 179 9 789 45 933 64 749 68 111 41 90 73 628 29 304 37 502 17 373 30 175 32 392 81 814 97 250 67 427 49 592 7 244 83 993 71 774 46 253 39 32 4 268 35 931 3 57 91 814 99 148 87 925 48 814 23 541 95 385 28 932 69 660 22 794 5 308 74 254 59 841 82 447 52 250 86 660 78 28 56 940 79 103 57 517 42 38 19 495 66 132 38 321 0 398 90 632 55 136 63 883 20 176 89 533 10 902 93 233 26 233 65 653 14 872 13 544 24 89 72 440 25 120 75 153 60 165 31 803 2 903 47 752 33 856
7 378 66 204 20 315 19 501 80 829 77 82 95 599 98 236 54 941 15 270 41 925 85 238 60 216 3 916 61 100 0 71 34 887 69 493 94 833 65 800 84 49 62 7 30 777 12 365 96 97 99 161 87 727 33 833 67 259 9 137 86 688 32 468 75 52 83 37 29 971 78 751 25 182 52 970 16 615 59 812 93 578 22 116 46 445 13 116 53 808 6 274 39 325 4 574 49 738 17 901 21 900 91 929 63 752 14 349 89 370 37 895 74 948 2 240 64 986 56 134 81 989 55 544 43 698 48 915 26 697 45 760 27 90 73 661 51 75 71 355 97 618 57 188 35 220 92 128 72 196 31 108 1 21 76 806 50 113 90 882 79 363 47 520 38 744 5 897 36 915 44 614 24 800 70 17 23 189 18 592 58 454 40 853 8 566 88 239 68 98 42 72 10 197 82 145 28 68 11 748
65 327 84 768 27 396 11 558 14 53 38 57 57 487 32 297 16 683 77 260 55 605 73 509 63 796 9 45 24 343 28 812 4 913 76 269 39 983 54 489 90 336 60 989 50 672 64 141 79 977 75 577 56 652 40 175 59 396 8 581 52 387 69 455 42 414 92 375 0 233 2 944 17 523 33 536 53 913 95 200 41 461 31 520 68 237 58 549 89 770 98 469 45 944 72 997 22 675 5 952 96 634 30 882 44 937 94 948 18 586 34 720 7 419 91 859 62 275 48 653 67 658 21 327 13 389 10 852 78 181 86 98 81 804 74 277 3 568 15 707 43 414 46 348 87 743 1 718 12 893 47 709 23 817 93 398 20 916 37 41 19 880 49 233 70 415 29 992 26 204 35 328 88 859 51 291 71 551 6 722 36 852 25 484 61 619 82 332 83 165 80 845 66 64 85 199 97 898 99 409
86 514 47 445 57 986 63 731 44 318 37 889 73 840 68 33 38 309 61 3 70 553 21 516 85 610 74 509 43 368 67 727 31 853 1 942 26 308 36 290 75 578 78 984 98 43 82 82 41 787 65 727 92 1000 66 206 32 946 77 808 88 975 53 696 0 963 22 667 9 210 93 430 51 422 60 943 39 220 90 997 42 74 15 465 25 794 62 825 7 861 17 537 64 666 8 779 30 864 5 609 99 403 71 520 40 495 52 130 58 796 45 881 33 927 46 252 34 712 83 116 50 823 10 914 19 199 59 967 13 585 96 544 16 25 56 140 69 418 12 227 14 739 81 861 80 525 27 939 79 51 89 429 23 286 54 959 97 888 55 1 84 153 20 685 11 763 49 513 35 643 95 244 28 258 24 919 91 161 48 768 6 955 29 347 94 213 18 489 2 310 4 64 3 367 72 329 76 731 87 95
20 607 52 872 4 794 56 878 67 320 40 782 88 81 80 84 70 256 75 668 99 792 10 564 98 405 16 815 21 184 63 875 85 594 68 930 65 690 76 823 33 398 39 158 62 117 87 191 18 717 59 473 61 727 81 17 38 1000 89 369 57 940 14 124 26 128 73 923 60 796 46 458 41 8 53 765 30 783 8 569 17 688 34 452 69 484 58 599 47 278 95 674 36 383 31 408 66 639 29 39 1 424 55 678 64 659 0 267 77 120 84 971 45 470 91 70 37 919 51 781 35 146 96 156 94 585 12 302 5 362 28 184 82 111 90 255 83 130 54 956 92 697 78 673 74 130 3 586 24 89 9 552 32 721 86 123 13 427 2 765 11 910 25 977 44 176 23 950 27 706 93 114 49 538 43 540 72 657 71 324 48 986 19 720 7 712 42 975 97 989 22 114 50 296 6 76 79 309 15 88
0 496 92 368 46 595 10 776 55 849 98 364 24 891 34 250 15 842 51 517 49 664 20 637 43 212 11 275 81 462 54 757 74 472 70 200 21 894 90 357 69 461 52 654 77 876 56 310 72 478 4 341 71 404 22 828 45 95 59 41 73 683 33 601 18 623 99 140 7 954 89 929 91 705 5 157 64 5 76 578 16 518 6 964 28 98 88 469 14 261 12 576 1 957 3 133 50 858 78 199 35 744 96 667 8 668 66 658 29 392 42 60 2 31 37 875 17 851 60 544 58 522 79 316 86 781 84 655 31 876 97 733 19 929 85 129 13 504 26 472 53 901 68 626 38 631 23 389 41 614 94 305 93 860 36 709 65 610 27 588 25 362 61 990 30 669 82 610 47 570 63 882 95 723 75 932 57 881 80 76 9 309 32 457 83 566 87 304 39 86 62 148 67 465 48 950 40 509 44 364
93 535 96 195 76 909 84 560 62 162 97 411 42 647 14 861 55 726 53 759 51 401 8 717 11 630 85 358 16 672 9 557 17 964 26 980 35 353 5 764 52 215 34 532 30 790 0 795 15 623 46 555 63 780 18 878 37 164 99 435 95 520 73 573 60 252 19 168 87 290 68 791 38 612 23 51 40 705 41 900 64 246 92 520 12 614 27 396 22 656 50 398 25 29 94 849 43 357 24 538 39 14 91 591 48 853 29 624 54 650 88 620 81 232 6 512 44 105 49 231 80 111 61 945 33 520 74 793 10 299 71 20 4 119 56 218 2 807 86 176 77 225 47 146 59 536 45 421 57 941 90 446 89 486 32 343 75 137 98 866 83 58 82 529 78 150 3 785 21 15 70 123 67 22 66 590 1 429 28 346 13 594 58 565 79 800 31 627 65 424 7 268 20 39 69 811 72 306 36 192
29 513 17 14 30 146 97 77 34 194 0 714 36 97 93 165 1 810 2 39 28 327 55 684 56 823 85 549 42 292 41 766 44 225 64 770 47 597 72 357 83 723 74 623 88 10 22 307 60 42 33 542 48 781 13 97 89 909 7 442 27 149 38 122 24 68 49 58 19 360 26 655 31 526 96 835 98 791 76 879 91 298 23 89 61 459 66 658 40 311 51 266 69 429 3 506 21 735 62 208 15 235 11 167 68 670 54 801 78 855 8 558 95 632 4 949 79 137 58 797 99 432 6 475 82 661 57 581 50 718 67 735 90 415 32 372 16 240 12 332 70 683 80 575 86 641 43 394 45 57 75 520 39 766 84 308 94 397 35 794 81 733 46 9 53 461 92 134 37 313 59 109 65 531 71 768 73 72 87 612 18 346 63 579 20 485 25 426 5 558 9 350 14 377 52 770 10 836 77 754
22 725 11 313 84 48 16 792 21 978 88 781 62 702 90 124 28 265 56 119 14 968 9 992 94 663 63 370 87 190 75 734 81 56 91 368 31 427 44 991 26 149 38 984 86 500 15 585 70 984 53 413 47 955 71 479 92 555 97 718 57 250 45 403 60 800 12 925 55 140 49 145 80 171 95 855 10 669 48 920 99 60 52 199 68 385 37 562 66 145 89 231 6 698 69 621 43 272 35 124 72 251 41 485 36 522 50 812 3 785 67 200 29 523 7 911 39 74 65 534 74 134 77 23 30 709 83 923 19 46 40 486 32 361 5 363 17 727 24 699 78 530 46 329 96 618 25 256 20 637 0 19 79 247 13 306 93 117 76 941 8 581 18 38 23 446 73 896 42 933 33 813 82 991 64 39 4 389 58 691 54 197 98 382 1 776 85 122 27 410 34 272 61 842 2 990 51 324 59 643
48 818 66 501 27 705 91 378 17 704 34 149 16 249 40 63 47 5 6 433 96 468 79 746 74 570 85 930 54 754 49 507 12 649 90 174 35 745 26 408 59 864 5 999 51 625 70 755 7 180 52 306 65 956 38 740 76 465 99 795 68 961 31 502 43 191 62 570 25 567 53 864 23 729 14 748 1 102 69 498 89 1000 78 344 11 34 71 146 39 780 41 539 75 145 46 698 3 722 72 827 10 755 44 440 9 264 64 421 8 530 81 234 98 669 45 340 61 135 95 75 15 879 37 567 28 147 60 407 13 228 29 85 97 439 24 207 82 922 21 575 83 659 19 561 73 234 86 178 57 107 22 599 0 886 18 135 55 608 67 666 80 932 92 145 93 322 20 658 50 218 88 539 87 931 58 885 77 529 36 315 32 959 33 771 4 711 63 999 84 864 2 217 56 892 30 834 94 725 42 474
61 526 40 315 32 146 66 38 16 608 45 707 53 427 94 957 35 501 98 425 79 363 29 397 8 386 97 459 25 721 23 852 7 778 56 971 89 449 87 570 48 11 13 188 95 793 85 245 51 221 90 847 57 458 62 275 28 939 11 926 46 950 64 382 18 226 24 460 91 977 4 615 2 750 88 480 63 159 36 946 15 652 72 596 38 573 75 857 44 738 54 6 21 396 69 551 50 667 99 906 37 712 84 716 42 263 0 498 6 40 68 792 77 326 80 139 14 965 60 718 49 501 52 765 82 149 58 126 59 729 76 222 10 249 12 839 96 905 17 860 3 338 1 735 78 752 41 86 71 435 5 128 39 407 74 581 34 912 70 594 30 714 20 972 43 652 31 463 65 705 26 953 33 160 93 230 81 742 27 655 83 719 22 327 47 982 73 369 92 118 9 712 67 800 86 181 19 1 55 426
21 603 58 379 49 377 10 315 35 837 76 529 40 761 17 120 18 845 11 493 86 936 8 47 82 122 54 349 79 401 7 295 95 140 94 958 42 357 33 804 34 296 38 871 19 827 96 539 1 90 37 17 61 957 46 814 84 635 64 845 85 500 72 76 70 857 90 946 5 574 99 304 74 942 71 906 51 347 14 524 81 792 29 56 3 280 88 923 6 223 30 409 47 18 12 136 43 206 93 708 9 484 41 254 32 305 0 822 83 772 36 460 13 773 68 150 67 583 66 212 23 389 55 354 91 565 44 737 16 952 62 477 31 983 25 747 75 455 52 645 78 781 24 41 53 404 22 37 98 452 39 961 2 183 50 4 73 228 60 358 45 18 4 583 77 376 28 71 20 820 65 602 26 591 63 992 48 643 15 926 69 367 59 800 97 162 92 40 87 529 57 678 27 418 89 550 56 911 80 928
13 845 95 327 76 386 72 801 12 669 5 853 40 137 79 382 61 659 58 393 18 691 59 494 50 396 20 588 43 53 24 284 57 998 36 902 53 336 39 890 77 544 9 493 86 969 11 283 34 207 45 186 66 516 85 301 63 189 52 915 78 739 1 642 3 531 32 273 62 607 15 114 92 104 51 807 14 130 29 766 84 186 65 6 26 819 81 843 6 232 23 662 55 240 75 368 19 818 27 949 41 242 67 62 30 424 70 717 28 370 25 652 68 168 82 534 4 714 10 828 83 227 42 776 8 190 89 902 49 23 93 2 46 472 35 998 94 735 47 884 97 387 73 660 90 205 80 485 99 888 7 153 16 362 60 226 37 324 48 153 96 445 44 252 88 947 17 441 22 703 33 189 54 965 71 317 2 544 56 446 64 318 21 958 91 690 98 336 38 380 69 39 87 138 0 429 31 961 74 507
75 663 3 178 78 456 38 557 82 531 47 36 39 693 40 660 0 542 84 299 8 709 71 440 41 882 35 159 30 701 54 565 23 370 1 846 26 862 10 555 14 963 88 824 68 173 29 919 60 396 66 423 46 393 12 298 77 666 27 342 81 638 53 780 55 612 57 940 96 206 19 5 52 590 7 645 69 447 28 496 32 912 89 206 92 72 34 812 79 214 21 99 18 341 91 392 48 795 97 166 44 721 4 162 37 254 87 454 94 971 74 276 65 703 64 202 22 562 58 939 83 235 33 464 72 946 73 365 51 706 43 599 70 528 9 975 50 554 93 957 31 330 98 513 13 45 56 798 45 359 80 127 2 253 5 282 61 606 24 980 11 575 17 921 6 259 95 221 25 157 36 389 42 908 63 879 15 334 99 892 67 754 90 142 86 488 62 953 59 826 85 907 76 886 49 302 16 859 20 720
83 780 6 616 93 818 5 180 48 183 71 23 92 640 25 926 85 602 34 329 68 806 26 887 75 34 78 914 88 55 94 737 29 595 98 705 24 491 70 750 43 92 97 466 55 125 82 758 45 718 60 907 19 66 40 336 13 546 58 886 77 857 74 756 23 439 20 778 14 666 56 611 16 883 66 254 87 47 89 996 73 297 91 763 30 535 47 196 28 457 95 221 10 801 57 729 3 941 35 118 18 918 49 707 11 55 15 239 54 823 17 864 32 40 76 948 79 958 64 618 81 227 37 610 41 960 22 702 31 280 12 519 4 487 72 716 1 565 52 662 84 566 27 542 42 511 62 726 67 742 96 256 80 334 7 351 53 22 21 378 61 78 33 800 99 839 46 324 65 234 9 15 8 213 2 231 59 547 36 286 44 225 90 756 63 470 38 318 86 795 50 419 69 99 0 227 51 517 39 658
25 41 67 412 90 283 85 296 71 664 50 557 8 959 56 349 61 582 69 851 12 585 66 856 48 515 54 995 2 755 52 164 80 832 91 551 92 698 29 416 98 186 77 214 42 496 33 114 4 957 82 479 89 359 39 351 15 355 96 298 83 32 0 561 72 196 18 787 86 761 75 918 31 767 64 299 37 597 30 185 9 534 51 485 78 758 40 687 63 591 73 242 16 685 6 175 74 695 58 34 24 658 76 527 95 674 47 144 79 567 68 648 87 349 38 592 62 870 81 53 99 373 49 183 19 252 35 277 45 584 53 487 22 877 93 59 88 528 23 78 32 990 55 798 97 896 70 618 13 97 27 554 43 847 60 995 65 635 1 242 34 626 11 181 7 858 26 551 46 134 20 952 84 690 57 226 3 995 41 14 21 279 36 394 28 684 94 136 44 836 10 59 17 354 14 381 5 202 59 419
49 872 94 336 82 844 24 682 41 434 64 813 66 359 37 286 38 671 63 785 76 871 56 535 74 901 5 755 50 333 18 493 15 179 84 394 54 116 71 733 93 865 36 964 27 739 26 770 35 84 3 671 8 445 32 350 62 567 55 848 17 76 45 580 22 979 29 951 12 220 81 792 58 318 95 883 13 779 21 286 91 865 43 303 57 406 79 324 30 20 9 944 52 975 53 349 16 196 65 10 99 315 14 19 69 597 88 598 31 319 86 216 68 522 47 490 80 259 90 353 98 889 1 581 83 935 0 416 34 92 61 261 97 90 85 668 7 850 46 503 19 953 73 847 60 148 77 514 10 236 96 116 2 635 11 401 6 596 87 835 78 838 33 451 92 33 72 10 39 881 40 265 75 344 23 17 4 10 89 875 67 674 44 498 59 453 70 903 42 383 20 348 25 440 48 679 28 121 51 323
50 552 77 798 39 326 4 93 79 506 92 734 81 133 54 131 7 662 18 825 23 225 35 138 38 237 49 651 45 91 53 229 37 483 31 416 41 185 67 209 11 535 1 679 25 773 72 324 33 976 80 26 68 57 47 707 64 386 14 105 3 934 56 759 83 934 69 562 16 516 89 731 78 599 32 208 55 604 93 405 24 697 5 469 44 937 99 886 30 732 65 116 97 724 8 424 20 142 21 464 84 991 63 803 88 758 73 658 94 49 59 548 95 796 90 419 0 992 82 698 52 823 75 623 91 229 74 262 86 567 27 626 10 721 66 806 98 616 19 426 70 942 42 110 2 136 9 408 6 920 61 733 34 255 71 68 40 250 22 207 26 397 96 588 58 453 76 980 29 130 43 632 87 66 17 564 62 423 57 221 36 785 28 237 12 314 51 653 46 202 15 443 48 294 13 495 60 601 85 834
82 465 64 409 15 847 9 563 76 7 28 86 11 539 70 969 5 875 13 885 17 631 48 494 27 822 84 728 44 327 41 999 54 968 40 645 39 76 10 945 69 995 62 829 37 958 18 919 63 128 53 846 35 369 45 633 60 113 74 328 94 478 8 178 6 237 7 80 61 787 75 502 29 578 4 756 0 349 71 238 34 476 2 268 85 72 65 18 99 356 98 105 30 121 12 418 87 652 1 357 59 707 25 432 21 14 52 118 14 957 3 405 78 556 79 976 23 677 81 927 43 899 72 758 92 790 83 699 68 785 32 549 38 637 42 301 24 901 49 173 77 690 66 634 56 469 57 301 88 161 51 990 19 106 67 642 91 351 95 982 22 665 86 324 89 122 36 396 58 987 26 77 97 162 90 323 50 531 73 214 46 492 47 94 96 439 31 887 93 141 55 273 20 384 33 187 16 58 80 851
91 316 69 910 67 174 98 407 70 235 21 468 10 686 78 966 53 790 77 440 13 614 35 538 87 59 18 269 4 606 66 969 79 525 61 540 30 583 36 604 17 233 99 459 65 104 48 491 33 611 25 478 26 253 8 895 22 271 81 501 50 686 63 436 51 59 43 330 88 638 2 249 86 945 45 741 83 2 64 438 44 563 27 446 42 169 93 296 60 927 24 598 40 451 72 643 5 826 58 746 34 714 19 341 92 345 57 764 62 301 49 859 94 690 90 368 96 292 75 530 1 41 38 33 54 229 71 356 37 366 15 646 85 157 56 726 23 356 9 804 7 778 97 866 59 269 16 64 14 101 32 317 68 888 39 433 80 973 12 718 11 301 73 56 0 870 6 946 74 895 52 806 3 801 89 569 29 272 47 736 76 613 55 894 31 683 28 225 20 27 82 464 95 274 46 820 84 63 41 960
32 95 51 53 20 234 29 382 79 840 22 835 78 820 2 340 41 827 26 715 5 407 98 39 91 73 9 380 15 687 39 662 44 688 96 635 97 806 74 120 11 977 95 235 93 940 81 574 25 528 13 858 21 347 50 802 1 193 66 203 83 80 6 195 0 215 58 843 23 518 12 990 37 407 36 178 61 668 63 11 49 52 42 713 67 951 43 521 18 444 17 762 80 354 84 86 10 784 94 944 16 841 56 622 90 465 47 924 27 30 65 383 30 781 4 793 8 722 89 232 88 552 31 876 24 461 45 908 53 591 85 52 71 761 60 551 7 920 76 674 82 857 72 803 33 814 68 645 14 735 99 207 34 625 54 549 3 402 40 741 28 274 19 313 87 62 64 447 59 771 38 823 77 702 57 453 73 965 46 992 55 444 52 381 62 83 69 166 70 593 92 479 86 180 75 530 48 88 35 628
78 174 70 702 81 229 48 163 96 382 49 484 15 228 76 751 4 868 40 441 85 235 26 665 79 586 19 210 7 785 92 589 14 717 35 681 18 952 13 267 32 357 27 620 33 973 12 229 30 711 6 970 42 849 0 320 66 585 58 338 99 600 57 401 73 941 43 267 50 350 21 765 45 527 17 234 56 233 51 676 84 33 44 171 77 570 93 636 34 198 25 623 1 661 87 22 24 42 37 133 23 304 83 974 61 520 52 769 89 153 20 556 28 790 8 310 46 15 86 730 11 963 36 169 60 490 62 90 95 921 97 531 59 55 71 158 98 790 80 19 3 76 90 699 91 604 72 118 5 498 82 770 69 871 22 259 47 87 9 692 67 798 65 840 63 19 29 394 75 883 2 554 39 59 53 190 68 358 88 885 31 913 16 434 55 110 64 377 94 781 10 867 41 678 54 893 38 52 74 769
0 470 22 2 26 847 13 422 43 272 25 574 51 871 33 224 19 307 94 564 86 595 12 925 57 174 1 477 68 4 75 362 10 290 29 253 45 48 14 304 9 617 72 12 79 594 47 804 88 477 77 135 44 899 36 505 24 568 78 58 69 266 42 699 39 859 11 429 17 375 16 979 84 139 50 40 87 717 92 442 64 670 99 652 28 605 61 60 73 332 95 240 56 935 21 899 46 608 85 341 97 564 55 565 48 196 31 462 82 135 15 931 98 204 8 727 3 282 27 510 7 836 30 665 23 468 59 936 81 779 70 831 58 256 62 620 41 424 53 240 60 865 93 868 80 411 54 121 49 921 4 789 71 629 65 150 35 913 66 233 76 425 32 333 67 90 18 152 91 588 96 680 52 195 20 500 74 712 34 205 90 940 2 296 38 404 89 251 37 598 5 779 83 16 6 355 63 365 40 327
24 147 41 817 90 950 94 961 19 439 62 125 99 530 98 604 1 733 56 34 25 901 22 647 14 970 0 179 92 384 43 295 16 651 48 605 13 282 6 338 31 85 86 5 72 285 79 610 82 949 39 126 20 485 67 617 38 182 44 334 46 27 83 479 45 969 71 975 69 336 50 862 96 878 64 925 49 445 8 662 12 992 59 905 32 183 53 666 18 895 66 857 84 384 29 949 55 471 60 225 9 432 17 418 65 774 23 570 78 219 76 96 3 499 97 589 63 843 28 446 77 234 35 845 10 14 7 600 34 644 81 814 36 123 5 230 15 115 40 350 52 718 85 926 33 242 30 198 26 659 89 693 54 691 70 12 61 351 73 351 58 347 2 737 91 298 47 112 87 744 21 234 51 232 4 486 74 666 75 637 57 383 68 742 88 999 80 858 27 794 95 55 11 345 37 595 93 548 42 214
91 258 38 538 39 569 56 431 55 160 74 685 40 862 77 653 6 675 24 960 82 201 42 431 17 10 93 672 49 187 73 968 59 582 65 399 21 425 9 864 19 927 88 433 99 370 8 540 31 610 0 274 20 483 22 630 43 948 83 474 48 694 76 594 84 952 50 438 58 153 57 663 5 276 29 139 15 755 79 14 68 602 46 969 7 249 34 739 86 34 47 43 2 919 41 445 72 405 52 39 3 426 1 251 98 716 13 206 90 937 16 884 70 110 44 897 28 876 71 555 14 425 75 573 64 893 53 926 11 824 51 989 10 444 26 217 94 555 96 443 97 958 27 404 85 445 78 27 35 861 4 54 30 182 62 508 12 802 67 43 89 80 54 788 25 743 80 513 63 110 66 375 81 273 87 932 18 320 23 995 61 75 36 161 45 260 60 883 37 918 92 341 33 647 95 765 32 748 69 170
32 801 5 146 31 756 75 794 21 855 8 770 33 559 84 915 53 121 69 98 46 89 12 760 89 539 38 467 57 851 85 824 72 306 19 288 86 550 96 86 18 596 48 156 93 226 66 740 80 785 36 837 28 84 41 644 0 961 37 537 34 341 65 676 13 91 60 939 42 119 2 557 4 197 52 842 29 932 61 496 55 841 99 415 83 479 87 862 62 412 22 32 30 123 51 499 79 162 81 486 45 314 43 494 9 125 56 375 76 173 95 880 64 205 3 617 63 331 49 286 59 465 54 60 73 981 78 92 88 459 27 523 50 982 39 864 94 42 74 991 25 463 14 273 26 665 44 583 24 400 68 234 58 797 98 655 77 843 6 158 47 435 91 148 1 931 17 97 90 416 35 90 16 338 15 49 67 466 23 946 92 327 20 768 71 579 11 28 10 990 70 159 82 319 7 973 40 114 97 720
92 459 23 372 72 990 40 616 84 861 25 846 59 465 57 871 20 658 61 52 77 63 12 734 22 2 49 847 37 412 53 867 43 560 29 32 5 611 27 420 98 821 54 493 56 493 68 622 16 829 34 347 44 230 70 168 39 1 62 805 47 905 24 281 64 763 79 351 52 307 91 315 86 369 94 793 18 685 17 930 32 600 7 827 90 491 45 261 97 953 78 186 80 945 66 544 14 985 88 900 82 317 48 475 3 419 28 773 65 936 0 227 69 928 13 183 89 119 95 491 1 511 4 175 58 94 50 511 26 487 6 450 30 235 75 68 67 8 55 884 35 696 11 55 85 482 15 304 10 866 93 945 63 982 60 857 31 999 36 787 76 153 46 691 9 244 8 268 38 694 2 823 19 940 96 508 51 810 73 914 83 469 21 684 99 51 71 721 87 757 81 885 41 682 33 506 42 130 74 673
7 216 56 66 40 982 89 201 8 549 32 487 3 833 55 412 86 747 31 121 48 881 23 65 88 329 12 842 22 852 57 810 78 36 90 94 11 734 59 109 15 239 29 433 96 558 93 64 52 579 38 716 65 250 66 207 27 497 95 380 26 427 36 253 35 500 85 935 13 628 92 613 82 749 20 619 25 540 97 60 53 774 41 405 42 283 14 142 47 551 77 843 64 736 62 1 21 63 83 47 5 865 51 97 33 122 74 80 45 596 2 97 80 313 28 638 30 50 4 347 58 920 46 50 99 356 9 868 72 480 34 928 71 605 44 831 49 437 98 946 79 383 54 12 81 34 19 90 50 465 87 469 1 775 68 451 63 270 10 453 0 421 6 148 18 81 39 261 84 416 17 731 69 668 37 381 60 91 24 154 75 848 94 323 76 794 70 385 67 791 61 947 73 56 16 168 43 53 91 851
63 993 98 238 81 181 89 97 90 466 40 595 73 184 50 123 41 157 82 886 5 312 99 907 97 776 87 572 27 538 6 765 86 964 28 582 43 842 65 614 30 508 66 349 4 657 58 316 13 172 34 885 47 41 20 740 96 936 94 995 71 577 92 668 76 638 7 228 15 851 62 213 45 668 25 412 32 259 9 52 22 987 38 568 84 931 51 429 17 798 33 56 46 273 55 508 3 395 37 564 16 266 74 626 61 311 19 730 8 407 93 433 39 177 57 506 23 309 52 773 77 924 54 390 44 700 64 974 11 808 48 936 26 101 24 773 68 331 53 90 83 478 78 51 91 480 75 845 31 362 0 153 12 929 14 766 88 409 18 495 42 489 69 627 35 271 49 693 80 50 72 934 85 560 70 231 60 93 56 403 95 145 67 736 21 345 29 188 36 930 10 295 2 490 79 535 59 87 1 998
78 906 5 512 10 550 80 813 40 134 49 496 68 107 14 18 86 255 64 554 43 574 54 962 52 65 35 886 74 574 89 145 88 744 81 44 37 911 9 866 31 837 23 462 97 511 65 363 2 225 93 194 48 279 27 512 45 545 32 475 44 981 33 467 6 447 19 723 66 741 90 53 55 249 28 399 58 80 95 884 17 290 83 679 21 405 12 992 96 231 60 696 41 779 75 91 72 869 87 776 16 761 94 941 76 485 82 685 53 956 24 465 62 841 20 267 59 560 98 488 70 856 61 968 84 442 42 936 0 893 51 806 46 514 18 712 25 150 29 852 13 254 77 3 11 680 34 233 47 497 26 414 50 504 8 950 91 626 22 720 92 236 71 815 36 521 67 469 63 1000 38 78 30 644 39 359 56 389 1 771 57 856 79 585 85 172 7 196 4 875 99 353 3 536 15 605 73 782 69 122
64 537 77 773 13 536 85 859 78 820 24 613 91 558 49 536 26 695 21 477 74 302 31 603 25 259 30 308 63 147 9 750 95 851 70 795 68 483 46 215 84 241 71 111 54 755 5 64 18 496 86 178 88 124 12 490 23 356 37 797 45 991 34 7 40 325 20 196 33 660 52 425 76 330 4 454 50 712 59 585 8 969 3 831 27 685 81 991 56 813 98 91 79 899 7 363 87 585 51 618 39 524 67 391 42 921 57 939 93 477 92 849 97 505 17 710 22 545 38 536 66 812 47 913 35 760 6 858 15 558 53 590 1 140 55 79 75 861 80 560 48 484 94 622 19 962 62 489 36 105 2 522 44 414 99 145 72 925 16 209 28 759 10 509 14 52 61 681 32 962 90 785 58 579 83 103 82 290 60 851 43 685 65 190 41 102 73 198 0 525 11 680 89 737 96 703 29 301 69 947
45 587 87 56 28 101 47 283 37 717 43 375 26 231 7 152 94 954 67 834 65 46 68 884 41 137 60 737 71 647 89 851 48 830 11 959 35 608 6 239 31 888 24 367 39 934 46 367 14 405 78 231 66 682 90 756 83 402 62 939 42 539 4 544 13 895 73 361 57 775 25 51 38 799 15 141 40 402 91 203 59 973 16 897 82 674 63 935 32 577 74 490 86 585 61 552 9 146 17 49 0 817 56 29 77 782 33 236 80 366 29 521 20 653 50 89 30 556 98 251 49 724 75 678 19 962 72 194 3 357 92 152 99 894 36 123 88 459 93 839 81 152 85 593 53 491 51 298 44 563 69 919 23 142 97 348 5 509 84 756 76 859 34 858 64 992 22 444 1 193 52 303 12 321 95 455 27 514 70 455 18 814 79 129 96 468 10 292 54 253 2 813 8 849 58 256 21 7 55 278
54 390 65 936 5 531 1 164 68 912 16 641 51 943 87 279 30 362 73 490 57 609 91 172 82 59 75 838 81 883 88 657 45 341 10 460 94 885 34 222 21 912 96 269 63 581 83 793 14 845 79 345 48 857 13 294 35 295 18 310 53 845 40 218 0 11 38 78 12 848 15 722 3 64 29 739 32 361 39 269 28 897 70 634 67 839 46 338 6 928 27 66 41 909 80 471 47 141 66 151 55 981 17 48 69 467 74 904 31 883 42 160 19 668 20 265 64 162 50 479 95 675 36 869 52 12 85 737 98 623 56 595 77 43 26 654 89 271 22 156 9 77 60 915 71 8 72 943 62 412 11 948 44 388 97 953 92 299 33 804 24 525 43 876 2 724 90 347 61 159 86 947 78 38 84 450 37 412 4 183 76 636 49 278 23 841 59 817 8 897 7 775 99 925 25 653 93 711 58 140
40 601 56 383 80 528 9 157 50 355 39 852 75 443 35 141 64 61 82 504 69 216 52 593 17 306 91 311 33 503 71 921 14 409 58 866 74 777 12 355 10 986 26 897 60 146 6 310 16 597 23 343 89 655 7 657 4 698 34 550 44 994 77 288 45 274 41 864 92 756 88 88 24 373 96 95 53 290 28 433 72 165 1 65 59 424 98 693 25 960 2 964 51 497 43 384 13 67 27 802 8 481 49 334 48 633 95 9 94 530 90 507 63 755 22 450 3 122 19 851 30 609 29 899 18 350 61 983 20 599 85 539 86 736 81 120 66 106 73 522 70 971 38 972 5 242 46 811 79 775 0 146 54 730 76 727 47 336 36 587 57 714 21 774 83 873 97 823 32 262 62 532 68 806 93 193 67 695 87 743 84 631 37 921 78 183 31 776 65 32 42 548 15 474 55 941 11 525 99 737
92 248 73 130 88 763 44 666 57 894 79 232 45 402 29 261 24 636 64 35 82 246 26 150 65 810 75 667 83 285 49 980 39 428 2 615 4 531 30 5 40 789 17 152 5 976 3 238 95 543 70 746 46 132 59 458 97 16 89 458 62 281 60 46 98 760 87 587 20 230 77 991 35 815 52 844 34 916 48 537 72 44 90 38 93 176 80 62 67 967 69 628 71 441 7 151 84 872 33 148 0 388 6 105 8 89 81 716 51 419 9 55 99 854 76 226 19 693 27 183 38 805 86 445 43 271 94 452 25 8 91 314 10 647 13 376 42 592 21 723 74 73 28 628 68 315 61 370 31 986 1 133 36 854 96 6 56 754 47 604 15 638 12 136 50 255 58 891 53 343 23 629 32 708 18 927 16 112 41 71 55 104 63 238 54 790 14 970 11 851 22 478 37 340 85 952 78 476 66 24
94 924 23 490 20 445 59 335 93 848 27 884 37 736 96 897 42 145 66 644 73 27 82 505 79 337 83 183 18 166 46 230 98 51 26 367 50 909 12 851 45 168 67 780 28 369 63 484 14 445 15 534 89 281 43 122 25 7 90 804 10 207 24 147 86 793 16 421 88 797 92 169 78 540 84 449 56 341 29 101 13 589 51 362 74 248 47 440 95 717 76 924 54 110 69 598 21 610 31 606 34 84 22 583 5 402 57 701 64 900 36 355 61 551 81 700 2 854 38 889 40 246 55 57 49 853 91 229 30 626 41 582 0 580 44 340 80 830 53 531 85 606 72 717 6 471 32 149 62 917 99 141 77 119 4 101 9 595 65 751 33 550 35 151 48 820 1 950 71 331 58 93 70 133 11 912 7 801 3 776 17 677 39 482 68 100 75 163 8 697 19 442 52 123 87 764 97 134 60 333
21 975 25 559 69 751 84 437 31 297 66 480 83 519 11 518 34 715 27 221 20 928 85 237 5 812 64 254 50 34 91 533 28 567 57 122 49 423 60 64 75 613 67 759 65 955 59 455 54 534 37 477 2 505 39 942 62 967 8 944 14 544 81 551 0 502 32 937 71 908 7 425 70 777 42 168 35 641 46 469 73 876 63 751 10 219 38 500 12 57 89 166 45 561 22 928 13 657 53 598 61 471 92 606 82 841 1 548 40 570 80 525 15 920 77 989 55 231 74 302 36 716 58 616 98 253 48 71 76 893 79 557 90 633 6 814 24 665 93 520 87 959 30 774 17 494 16 665 52 198 94 529 23 767 9 859 96 141 33 899 97 334 19 118 18 153 68 382 51 567 72 964 95 280 99 151 78 941 56 549 4 248 43 708 88 813 26 480 3 153 47 121 44 848 41 22 86 625 29 974
86 71 77 380 49 966 59 894 12 671 44 453 46 654 0 927 66 747 41 625 98 418 80 649 58 289 60 303 31 401 64 76 90 205 87 218 51 505 14 874 26 817 93 67 6 664 20 246 63 22 71 98 73 968 95 480 32 332 84 890 47 169 54 943 99 813 3 945 40 761 56 417 27 1000 53 200 48 742 15 698 68 298 43 773 29 108 36 982 79 302 89 259 45 490 21 661 18 741 91 707 7 79 38 114 83 281 17 33 11 858 1 111 2 803 67 285 4 703 72 385 24 293 35 804 74 373 57 748 52 537 78 586 37 924 34 11 30 344 9 126 19 316 82 806 50 542 25 627 61 592 33 288 94 603 85 23 28 618 10 531 69 117 96 962 76 144 81 778 88 72 62 68 42 524 55 35 39 400 75 978 65 441 16 816 5 118 70 295 8 537 23 649 13 45 92 676 97 691 22 855
37 432 97 540 28 962 67 927 36 677 15 326 30 489 7 761 81 281 79 407 11 883 76 300 68 623 0 107 56 455 92 96 26 524 77 152 96 808 61 871 31 761 98 23 21 730 91 696 27 467 3 832 53 320 6 394 93 279 4 842 66 43 5 858 88 607 12 852 58 525 29 793 38 537 78 394 52 324 41 453 85 295 20 823 34 26 32 514 19 913 51 179 33 240 47 197 8 902 42 169 14 371 44 805 2 338 72 624 57 391 16 310 90 785 95 940 70 631 73 275 24 106 45 448 75 431 35 128 80 798 83 706 71 337 64 81 87 864 25 236 17 915 39 450 22 703 84 978 50 106 1 555 40 494 55 949 9 904 65 112 94 492 54 195 82 136 69 907 74 663 86 808 89 667 99 982 62 596 23 861 59 74 18 441 43 977 46 395 10 731 13 44 48 940 60 580 49 818 63 74
6 756 11 623 53 580 68 34 45 309 89 494 92 585 18 291 30 129 3 781 59 442 31 27 62 138 54 985 57 13 0 948 67 988 98 867 91 506 77 547 69 127 94 592 65 709 14 583 58 586 86 438 84 116 79 123 13 971 85 381 95 251 75 335 8 67 28 943 56 411 33 873 73 838 17 629 24 161 61 372 49 376 32 712 27 410 87 666 23 467 96 25 26 660 25 204 19 277 22 750 82 184 99 754 34 607 81 753 29 428 12 8 76 328 40 646 38 37 48 832 83 511 55 224 93 521 97 158 15 520 41 849 42 474 47 549 36 805 64 989 71 551 52 67 46 614 90 730 43 493 80 67 7 932 72 366 74 226 35 127 66 150 1 836 44 298 4 919 50 703 88 996 37 290 9 146 70 175 16 150 39 962 63 424 60 301 51 859 2 672 10 667 20 158 21 312 78 39 5 152
85 983 57 96 92 375 46 717 86 439 2 981 10 621 26 224 7 528 99 915 19 19 96 105 8 716 47 17 39 563 88 381 53 579 49 733 14 772 38 137 21 763 72 610 3 263 44 383 12 545 0 728 71 540 28 232 51 19 55 25 31 773 30 470 41 504 91 780 80 92 83 501 78 383 75 311 13 808 15 605 61 740 43 741 70 907 84 38 24 633 17 698 35 575 48 177 98 97 50 511 62 678 22 559 52 183 16 159 37 225 27 409 65 910 42 869 4 40 5 418 94 466 82 727 89 744 74 301 87 259 60 947 6 531 73 534 25 882 67 4 93 418 69 368 76 107 1 417 9 413 59 651 95 138 29 210 20 322 23 87 45 979 40 8 81 668 77 433 56 417 34 56 32 907 36 17 97 360 58 740 54 401 66 774 63 399 33 303 68 85 79 343 90 588 18 650 64 225 11 686
91 851 39 983 15 205 24 731 45 610 22 857 67 614 8 83 43 467 97 206 2 825 10 898 59 13 29 611 65 689 31 764 89 564 60 234 55 945 46 620 72 420 82 410 50 532 35 559 21 309 42 619 32 527 7 632 27 264 61 301 41 95 18 961 74 400 79 924 47 503 1 282 94 676 6 426 9 362 36 993 62 833 87 945 30 711 26 991 64 36 90 195 4 83 73 523 93 380 86 792 0 40 48 277 77 30 20 563 17 682 33 265 66 970 75 138 98 954 57 685 19 467 16 288 38 788 51 657 28 980 11 584 37 3 23 275 12 638 49 536 69 789 92 115 76 742 84 24 40 921 34 378 68 651 83 101 58 940 44 490 56 725 99 847 85 490 63 577 54 129 70 803 81 418 53 72 96 617 80 797 78 347 95 994 52 1000 25 462 71 458 5 748 88 899 3 870 13 558 14 200
86 419 99 991 97 786 21 317 71 96 66 998 26 457 1 878 67 455 69 230 91 137 31 869 94 75 53 922 18 70 82 428 57 186 64 542 15 62 45 152 16 118 3 251 46 517 14 939 60 204 72 605 36 503 65 84 55 921 52 3 39 522 48 5 37 432 28 291 22 583 33 649 83 289 81 447 63 565 8 160 19 275 88 392 34 157 54 944 43 314 93 877 4 477 49 793 42 212 0 240 10 804 23 446 29 285 59 741 12 996 77 291 6 402 17 704 32 749 80 7 47 298 96 602 76 5 90 351 87 633 74 383 98 182 24 372 68 430 56 472 9 840 13 227 35 212 79 560 85 814 41 455 58 390 78 13 27 357 25 637 11 148 70 4 50 278 44 564 73 226 92 553 40 420 38 135 62 455 95 802 61 585 51 304 20 283 7 215 2 419 75 802 30 801 89 913 84 196 5 963
64 692 77 500 36 879 25 108 34 526 38 538 81 942 60 479 88 155 99 893 69 433 12 700 55 365 15 416 91 568 37 832 53 673 0 754 58 10 3 786 8 790 97 425 32 550 20 459 2 846 63 831 44 286 76 242 66 92 5 435 39 764 71 929 47 717 57 63 75 565 92 639 19 844 41 474 79 938 62 619 61 590 80 881 73 797 23 946 42 612 85 654 30 168 90 565 26 222 89 989 68 249 17 426 82 428 31 159 33 217 87 548 54 768 46 477 70 652 59 858 28 223 51 907 49 884 43 834 84 799 50 886 95 78 52 520 98 403 65 443 40 846 14 111 94 265 72 326 56 189 13 786 10 596 29 204 1 520 96 359 9 789 83 141 48 661 27 968 22 116 24 521 74 535 93 944 16 213 7 750 21 96 4 71 35 166 6 251 11 990 78 722 86 476 67 349 45 302 18 746
50 774 86 579 68 357 91 719 62 321 92 879 22 558 98 328 87 602 70 748 61 229 79 690 59 626 65 231 2 378 67 171 7 235 39 331 40 49 24 90 28 505 83 485 46 943 30 492 84 532 55 608 3 415 77 933 1 962 96 206 81 66 53 554 76 809 19 269 6 772 73 63 36 610 63 337 93 779 89 50 97 985 90 107 72 219 42 226 66 553 10 886 27 213 38 213 35 53 16 313 32 710 80 253 11 336 31 414 54 891 13 535 23 62 33 903 60 819 21 840 52 508 94 984 49 149 99 627 25 721 15 900 26 335 43 739 8 184 78 503 57 840 17 138 56 278 41 717 51 950 20 916 95 510 45 694 48 225 5 755 44 380 34 911 37 137 75 999 29 751 0 446 74 378 88 882 9 503 4 386 71 661 69 621 85 669 18 84 58 755 12 634 14 250 47 918 82 418 64 408
32 952 15 462 44 298 80 316 83 597 68 222 20 953 46 730 11 213 85 892 18 682 74 880 77 711 91 33 9 469 54 819 81 928 73 801 87 656 23 129 59 708 76 614 93 946 75 498 14 739 42 112 50 936 10 675 5 799 88 885 53 25 8 432 57 732 19 857 34 492 63 694 7 121 37 706 24 889 12 130 95 835 67 115 40 221 0 681 94 48 96 251 30 503 70 118 69 264 25 9 13 175 39 881 90 952 78 343 65 471 49 818 98 257 86 263 4 129 79 2 31 309 72 862 89 903 1 433 16 777 48 596 33 330 66 218 92 470 21 349 56 330 99 887 38 786 6 248 62 157 27 154 26 443 61 337 17 771 84 18 64 548 36 68 47 117 51 14 45 880 22 800 35 709 43 841 97 339 55 38 3 161 58 946 29 503 2 325 82 330 60 798 41 804 71 436 28 241 52 844
32 913 66 483 59 488 97 981 89 527 47 686 17 238 29 679 62 302 43 550 11 132 41 692 71 78 80 214 50 925 1 339 87 967 76 639 64 139 15 731 55 364 5 856 2 388 91 584 28 874 81 806 77 740 94 459 7 615 18 524 3 931 95 978 53 710 49 535 16 543 48 97 85 590 24 289 84 844 38 851 79 554 60 616 69 16 36 921 21 236 37 90 34 99 70 550 27 666 54 559 45 436 83 300 72 90 42 810 4 879 86 847 51 690 30 837 65 441 44 405 14 704 78 177 39 782 6 438 19 992 98 151 73 914 25 709 57 996 0 806 67 388 31 267 90 901 26 153 74 593 99 412 88 640 96 300 9 532 52 152 46 68 33 667 68 811 40 497 20 936 56 559 35 781 92 76 63 33 22 446 13 527 23 382 61 849 12 726 82 230 8 164 75 188 10 69 58 726 93 15
98 867 19 632 61 513 46 306 84 867 23 982 63 588 7 945 13 464 48 889 67 915 26 688 24 898 62 344 88 821 9 517 95 218 53 419 71 106 18 315 65 926 15 13 8 400 28 988 85 768 22 895 14 541 57 410 64 165 74 423 12 455 16 929 30 681 76 748 29 327 99 981 2 679 45 756 4 93 75 332 6 870 96 372 91 876 38 640 43 968 27 307 17 14 56 84 25 388 5 539 0 978 49 695 68 475 80 141 47 913 55 369 89 447 32 729 40 585 33 409 34 975 42 439 94 345 86 561 54 544 82 525 90 659 87 192 59 558 31 53 97 423 37 18 70 536 69 289 72 540 11 277 20 961 41 230 39 161 58 874 79 754 78 267 66 186 1 29 60 404 44 372 92 934 10 595 83 252 50 271 93 933 3 672 81 432 52 266 35 191 51 290 21 685 73 879 36 528 77 526
63 531 3 638 99 743 91 325 81 720 4 493 67 278 7 482 82 905 49 814 78 700 39 403 37 784 85 717 96 141 5 673 88 614 73 612 47 947 43 469 41 65 12 446 9 718 86 985 65 465 8 204 14 838 87 969 11 565 35 239 30 938 56 876 80 955 94 459 53 617 24 995 34 124 52 235 6 774 38 628 26 341 59 703 71 497 79 299 89 130 66 719 23 15 28 358 54 117 61 579 58 899 57 772 93 780 17 169 69 302 16 673 98 377 46 705 50 155 15 376 55 674 40 152 75 53 77 710 18 969 90 287 44 89 48 478 83 759 42 120 20 984 29 271 0 233 60 605 10 493 1 798 33 236 32 421 31 5 13 889 22 764 64 83 21 324 51 890 70 544 19 940 62 987 27 940 74 570 25 133 95 719 36 853 45 890 2 7 76 638 97 583 92 546 68 512 72 171 84 468
61 140 16 263 57 649 27 702 31 152 71 564 22 779 96 569 89 314 15 161 47 290 33 510 77 888 39 385 34 112 85 820 69 112 0 36 48 657 26 277 53 768 1 588 42 585 29 890 60 808 59 855 67 712 30 236 43 585 99 513 52 490 37 184 93 553 76 669 23 868 20 918 51 278 87 80 32 609 12 575 91 200 83 10 79 122 44 192 63 788 90 153 68 915 3 79 64 778 21 404 80 402 10 257 19 776 56 546 54 747 40 141 88 407 65 940 62 695 14 761 9 899 11 837 75 771 5 247 24 337 55 701 73 469 49 147 35 377 70 436 58 433 36 636 38 42 6 81 46 201 8 188 97 428 84 671 66 739 7 110 78 769 94 105 18 372 4 387 72 365 17 858 95 506 13 737 86 925 45 275 74 8 28 57 92 132 81 186 50 530 25 251 82 783 98 235 2 32 41 736
88 50 69 118 86 928 90 308 24 52 96 948 9 532 0 854 36 94 89 119 8 26 93 773 17 153 84 990 4 18 3 112 80 764 92 922 64 962 11 26 83 645 13 32 12 398 44 769 53 143 51 858 27 659 99 690 57 521 68 556 49 226 59 954 70 807 2 544 85 346 23 755 98 610 28 239 33 214 54 681 73 843 15 397 47 717 95 864 79 862 60 855 37 569 29 652 40 809 52 852 26 567 97 381 63 602 39 573 41 5 50 341 82 104 81 530 72 522 42 518 76 450 25 171 14 630 7 613 55 276 71 784 30 146 61 13 10 857 56 493 19 475 43 770 45 466 6 965 74 616 48 67 94 939 21 609 87 771 22 563 65 399 91 829 77 221 35 660 32 154 67 656 16 465 58 776 20 820 1 255 75 642 18 365 78 518 46 189 5 632 62 380 34 356 31 696 38 366 66 287
69 451 81 634 36 879 91 637 73 508 62 930 5 23 87 699 94 598 19 911 12 286 84 616 56 842 96 450 97 439 80 45 63 456 58 621 88 623 66 999 89 703 67 507 46 144 76 794 39 753 48 92 32 53 74 380 95 284 0 997 54 264 61 116 8 525 44 107 14 479 31 981 51 936 42 562 3 326 38 179 77 738 98 998 10 813 79 272 6 463 53 301 93 754 86 283 65 512 68 399 43 634 34 621 41 788 23 683 60 488 85 210 64 615 37 191 47 656 15 777 21 336 16 291 7 5 49 112 35 691 71 739 99 790 82 623 25 160 24 527 70 560 78 182 83 699 52 865 30 925 18 894 75 26 33 139 13 370 22 953 55 837 2 458 59 918 1 128 57 239 26 347 4 718 40 351 29 236 17 576 72 573 45 406 92 627 50 358 9 561 27 847 20 298 28 862 11 65 90 158
30 272 37 783 85 818 45 986 33 813 15 637 87 409 49 375 70 718 84 288 52 642 21 94 74 877 47 675 34 207 16 242 22 246 31 702 48 301 86 303 95 52 91 123 57 320 41 928 20 481 88 74 14 463 75 141 80 796 97 753 68 978 17 136 92 133 12 76 18 200 53 842 23 316 8 645 56 949 65 207 66 192 3 696 50 576 62 299 81 499 38 493 89 146 59 119 69 570 90 282 43 18 77 628 64 435 51 284 19 246 32 731 63 967 44 699 83 669 4 798 0 191 67 384 40 487 10 895 5 898 99 635 61 333 79 731 7 764 46 341 60 93 71 89 78 627 54 510 11 142 29 261 39 3 94 436 42 226 76 892 1 217 96 914 9 553 24 964 27 477 82 512 72 178 28 762 25 760 36 613 13 917 93 559 2 765 6 957 73 227 26 631 35 36 58 104 55 903 98 959
11 569 45 978 14 262 24 323 48 628 67 368 19 913 46 417 72 873 7 189 58 332 82 517 34 383 4 201 74 134 95 610 73 550 15 659 63 193 65 354 44 937 69 139 98 315 99 34 27 892 30 831 39 379 47 365 86 855 21 439 77 504 49 28 83 871 12 359 35 803 6 694 87 830 80 89 75 221 96 914 92 729 68 620 18 378 85 566 53 295 88 525 71 933 90 2 41 834 5 528 22 525 62 622 33 278 51 339 84 309 32 917 13 246 42 87 40 354 57 5 0 222 79 404 37 285 23 748 52 403 93 120 1 32 17 25 81 358 38 492 91 981 55 875 20 855 8 555 10 746 31 602 2 750 89 552 76 345 43 704 56 917 54 347 61 28 36 676 59 258 16 943 28 926 60 171 78 385 25 499 50 372 26 91 97 21 70 435 64 138 66 333 3 759 94 378 9 561 29 614
56 47 64 622 65 231 7 914 96 871 69 673 22 807 95 982 88 648 91 551 39 439 16 225 60 475 23 393 25 49 53 638 42 850 83 92 66 761 52 496 28 503 5 622 17 157 24 802 68 817 87 455 31 506 54 922 77 592 15 552 73 131 47 121 58 742 46 92 82 845 97 419 74 557 86 431 4 358 89 885 49 295 8 174 92 803 70 591 85 153 14 477 41 800 0 720 63 361 99 567 71 187 2 720 62 726 48 797 51 98 59 831 18 422 10 246 1 506 84 839 26 450 11 559 37 969 93 576 3 78 94 536 90 211 13 144 67 133 33 475 29 441 19 476 32 994 81 561 36 225 30 568 9 281 34 939 55 982 35 575 38 435 50 338 12 295 43 224 27 112 45 227 76 358 78 277 98 79 6 931 44 15 72 49 20 425 79 882 57 248 21 293 40 100 75 23 80 791 61 287
63 27 30 616 21 78 92 55 38 867 3 972 9 996 65 575 95 504 91 968 37 710 64 399 83 334 72 42 88 475 42 938 32 491 80 965 60 749 74 465 68 329 12 257 16 954 22 466 26 914 84 366 6 178 4 981 10 476 36 93 98 628 85 98 48 876 59 747 15 977 51 578 66 86 81 163 39 402 28 840 25 298 99 903 20 756 50 444 19 187 17 939 46 17 24 268 53 994 67 566 97 371 7 319 79 7 71 997 78 314 2 992 29 183 23 718 13 149 45 571 41 729 55 398 1 637 52 391 89 770 82 335 94 500 70 56 77 232 69 626 5 957 47 311 61 820 11 925 49 925 75 153 57 424 90 385 35 950 44 697 43 24 27 818 31 549 58 363 86 222 8 900 54 9 73 230 96 645 14 310 0 556 34 716 62 479 87 862 18 311 33 233 40 146 76 497 93 85 56 606
88 805 31 701 11 409 51 913 96 928 0 837 7 444 47 355 6 817 97 791 76 662 57 21 54 43 65 974 30 590 99 40 15 761 59 592 22 829 39 96 43 993 62 635 45 564 34 715 2 643 12 848 64 958 44 292 37 640 46 836 85 503 9 503 93 576 75 143 84 380 41 40 89 372 72 771 19 661 5 205 28 458 61 859 95 453 67 508 32 654 79 757 91 490 56 546 83 477 10 558 24 816 74 706 17 333 69 128 4 24 60 462 26 401 49 554 13 669 58 796 18 977 90 492 86 815 87 536 73 221 40 86 80 704 38 50 81 202 70 692 82 884 63 116 21 5 50 480 98 6 16 275 42 637 23 340 36 518 92 631 66 805 14 546 94 494 20 744 48 191 29 986 55 972 53 223 8 124 71 943 52 865 35 662 77 191 33 30 27 224 3 533 78 370 68 692 1 178 25 322
41 351 81 467 45 582 53 268 93 161 43 321 86 71 10 164 14 932 89 926 63 981 11 721 91 558 18 623 21 477 50 574 92 617 36 236 56 412 42 682 20 849 35 370 60 751 39 348 5 295 46 293 4 86 73 369 82 112 48 262 49 598 61 572 72 680 96 853 32 542 79 864 23 352 44 436 38 186 3 325 28 679 6 359 54 579 90 965 9 204 17 387 7 207 19 425 85 649 98 394 66 660 87 117 58 987 1 104 24 880 95 844 99 686 88 510 55 245 67 505 78 341 15 273 27 16 25 908 34 816 74 877 51 760 37 918 64 758 30 899 77 971 13 993 70 913 33 44 40 996 84 430 62 770 0 985 83 905 52 20 22 633 97 81 16 809 71 994 57 174 47 662 94 923 2 65 80 638 68 196 76 97 75 465 12 845 69 215 29 420 59 598 31 666 26 896 8 921 65 775
75 256 79 363 21 280 84 324 26 448 43 536 42 77 74 385 56 532 81 996 6 127 9 467 32 607 31 276 37 694 39 893 90 952 28 910 99 11 69 271 5 85 52 827 89 167 59 324 71 227 62 485 61 37 8 655 15 412 36 401 29 491 53 882 80 178 18 104 11 739 2 378 68 575 58 448 70 369 95 498 3 327 44 258 64 693 22 930 73 893 82 184 23 800 19 147 45 578 24 341 27 227 1 138 76 941 72 792 96 114 35 199 78 884 20 255 10 528 66 354 60 168 4 796 91 244 48 281 57 399 83 574 93 514 92 263 67 954 47 319 97 532 40 836 87 351 51 821 65 62 0 869 50 881 30 624 98 498 54 672 38 387 49 591 33 208 94 311 41 772 86 927 63 903 85 558 34 563 46 560 25 929 17 106 88 852 77 926 16 728 55 944 14 59 12 449 13 974 7 376
77 269 60 97 78 3 25 12 80 935 16 987 96 544 24 584 58 950 62 552 83 392 5 760 35 85 95 536 14 470 31 200 45 780 67 330 23 400 22 660 36 629 65 854 79 3 56 677 59 643 28 514 87 585 44 253 20 91 4 941 41 310 0 391 26 716 73 515 1 465 90 366 63 347 72 822 6 245 75 920 27 167 46 941 97 238 57 486 50 260 89 748 39 32 88 915 99 715 70 599 43 603 19 286 91 854 81 476 68 476 54 694 3 648 33 228 37 829 8 298 11 491 52 86 82 213 10 818 7 964 29 737 92 338 55 997 21 385 17 515 2 858 69 680 15 266 30 250 64 616 13 823 84 61 34 414 47 700 53 195 86 579 93 506 40 68 9 536 98 561 38 461 12 838 71 506 18 241 48 377 94 128 32 340 42 582 76 759 74 262 49 836 51 295 66 309 61 258 85 190
17 930 76 454 3 482 2 555 19 722 96 204 32 587 71 142 98 539 43 676 21 468 84 476 9 74 45 446 74 429 57 509 40 354 47 47 46 742 31 739 97 225 14 749 75 820 50 326 87 897 39 134 58 758 10 809 29 226 78 21 28 798 36 869 83 956 69 899 91 338 6 839 77 539 7 46 11 690 48 369 95 835 4 960 51 589 41 738 52 83 34 407 99 484 85 634 26 902 72 156 1 96 64 151 18 212 90 82 16 175 37 677 60 639 88 173 86 473 33 381 56 897 61 613 80 361 94 669 93 491 65 29 62 519 30 40 24 896 82 324 63 338 44 337 35 841 22 312 25 170 89 409 59 185 23 98 70 356 55 651 13 248 20 457 81 503 0 176 5 478 54 574 68 908 67 485 12 245 49 554 42 258 8 541 79 288 15 320 27 967 66 579 73 434 53 714 92 515 38 408
37 151 45 395 20 493 64 693 78 872 39 790 40 673 23 406 73 34 84 962 88 114 43 595 22 477 41 643 32 225 42 716 70 378 72 69 86 535 59 457 36 566 66 159 38 647 9 675 18 28 34 34 1 676 25 843 87 230 55 341 71 658 75 964 28 643 74 638 76 689 14 103 65 596 68 31 82 108 51 891 3 641 33 411 93 176 8 551 24 313 56 404 48 960 96 438 77 302 46 986 12 565 6 206 99 759 97 1 21 474 4 429 63 151 62 312 81 381 50 544 35 794 30 793 61 114 79 545 90 672 26 618 49 498 67 548 0 322 80 879 91 560 10 566 7 530 2 114 98 988 47 995 31 71 94 673 85 801 83 851 44 125 16 937 15 649 95 55 13 75 19 124 92 848 52 478 53 918 11 221 60 53 58 639 17 595 57 140 5 949 54 698 27 170 29 842 69 578 89 335
56 414 8 418 18 929 81 154 34 801 61 218 4 17 98 554 87 732 12 629 92 231 73 949 1 91 70 615 9 279 29 658 20 247 78 468 65 733 28 290 62 526 0 445 89 713 95 427 40 341 99 40 6 704 91 195 7 781 55 115 86 423 83 893 54 435 11 76 21 995 39 11 22 817 49 208 51 668 17 417 33 939 84 974 85 368 19 929 3 884 68 239 31 147 46 777 82 423 52 829 42 876 43 397 14 169 27 653 16 35 79 178 60 227 38 234 25 335 50 448 53 917 71 896 30 844 64 178 5 294 10 889 45 185 44 102 66 344 35 935 41 872 94 803 57 361 97 191 69 358 59 180 90 732 2 814 74 106 77 472 32 101 15 723 23 762 76 411 48 468 72 584 80 89 93 429 67 217 36 567 13 654 24 893 63 646 26 549 47 45 75 266 96 466 58 189 88 240 37 37
17 769 6 876 57 1 40 790 0 105 79 796 82 838 91 689 59 111 21 887 4 271 75 509 11 456 14 402 39 147 47 609 37 484 54 755 63 174 1 803 43 220 22 145 26 608 95 406 94 852 18 247 56 791 24 264 35 348 68 636 29 116 51 782 20 312 69 786 61 403 41 676 42 831 48 688 83 212 23 676 62 817 5 990 7 246 81 921 31 338 45 13 98 379 16 202 50 387 44 233 84 215 90 246 65 720 9 573 72 242 33 376 36 563 49 409 3 269 12 648 27 615 67 729 32 729 76 67 86 673 19 301 87 851 46 985 10 49 99 953 8 323 15 641 30 543 74 360 52 140 38 643 77 223 71 378 70 542 55 417 58 191 80 567 2 719 88 323 66 656 96 374 92 144 64 878 28 511 25 207 93 123 78 976 60 840 13 778 97 403 85 530 89 480 53 402 73 780 34 842
22 401 54 889 24 377 95 636 81 987 72 504 25 828 36 933 62 477 70 91 43 439 35 380 47 314 29 248 23 50 8 294 78 928 19 898 45 742 38 156 9 325 66 606 61 166 89 18 42 522 51 881 73 157 76 262 94 361 11 580 10 682 48 627 44 363 82 253 92 712 98 418 41 586 71 939 15 994 75 500 80 845 14 654 7 812 17 150 90 266 6 976 60 396 85 754 4 277 83 244 28 623 12 838 68 415 64 650 74 384 2 275 63 786 96 427 86 532 40 267 20 872 58 407 16 825 87 824 13 708 55 785 65 533 52 5 26 904 21 124 33 194 39 92 56 813 77 685 53 463 97 860 31 625 84 700 93 866 49 435 30 251 27 191 50 761 99 8 46 978 0 157 88 576 1 798 37 675 67 957 18 364 32 502 34 938 5 160 91 758 3 220 69 783 57 777 79 267 59 419
43 865 79 736 4 49 83 832 85 353 46 997 88 604 87 600 65 213 77 623 59 871 22 439 92 197 37 337 96 294 61 702 60 394 73 557 93 607 67 320 44 874 34 721 18 209 97 409 19 369 56 547 36 916 54 284 81 913 38 801 52 808 84 287 0 722 91 153 82 570 51 661 39 364 86 106 53 945 75 112 78 841 3 414 74 399 64 624 29 584 49 932 10 795 20 909 30 556 58 70 16 563 9 117 21 27 95 596 1 902 69 282 25 730 14 786 28 311 99 371 15 262 98 13 80 326 55 333 8 85 11 158 13 857 27 70 90 35 48 768 24 992 31 686 62 320 72 604 35 758 57 323 5 455 45 750 6 571 71 711 89 74 68 843 42 742 66 880 26 129 2 354 63 8 12 692 23 633 50 852 17 604 7 406 94 225 33 265 40 98 47 865 76 287 41 952 32 931 70 928
0 17 17 491 59 510 57 112 41 576 5 189 67 673 70 971 13 567 72 721 92 748 34 866 14 177 66 736 8 543 52 790 58 224 86 750 36 387 12 819 56 786 40 2 42 566 60 505 51 470 74 960 61 128 97 904 99 749 10 765 35 339 79 247 89 43 82 15 33 79 54 73 88 660 2 198 25 851 71 245 26 195 83 474 75 312 20 113 87 782 7 538 32 431 98 131 11 709 4 86 73 19 28 667 19 306 69 130 22 153 85 15 37 266 27 848 96 132 1 828 93 377 29 297 43 437 15 407 23 948 90 231 16 215 62 646 18 112 45 626 48 792 47 101 81 680 39 533 95 308 30 624 63 251 77 52 64 268 84 162 53 460 94 709 44 707 76 120 50 411 46 216 21 321 91 909 6 457 3 260 49 97 68 35 80 736 38 799 55 261 31 123 65 673 78 665 24 297 9 65
10 576 40 46 59 69 64 983 83 49 97 822 72 460 63 76 77 798 66 971 58 201 57 832 70 104 74 158 65 153 75 591 82 402 26 70 56 579 11 127 35 78 81 159 95 372 4 576 96 135 44 131 78 72 6 184 79 301 73 447 71 3 15 423 8 519 88 525 62 773 99 46 61 323 21 777 49 291 52 911 19 345 69 338 20 778 89 504 33 174 23 847 12 383 29 562 0 132 28 547 30 506 94 273 51 566 93 710 47 329 16 919 54 368 1 322 37 209 27 985 9 445 31 743 32 839 55 285 41 507 80 459 18 804 68 366 34 490 7 818 2 678 76 47 84 794 48 781 87 468 90 712 42 49 46 322 17 722 36 799 50 923 98 848 92 602 60 838 91 604 85 61 22 556 13 172 24 73 43 639 3 12 25 3 14 133 39 483 5 241 38 46 86 759 45 477 53 974 67 885
64 328 30 76 68 194 52 134 63 211 92 169 94 858 79 34 76 726 40 884 45 302 84 489 65 412 62 251 81 992 51 202 67 972 25 113 85 160 98 483 55 749 48 870 12 829 47 250 27 800 26 792 5 479 37 806 17 895 24 14 80 936 14 909 7 388 22 669 6 176 96 842 78 610 39 89 36 856 29 354 99 896 15 673 16 926 54 772 53 540 10 112 0 975 74 459 93 276 2 36 46 419 72 313 97 95 71 172 44 89 75 961 31 210 83 666 95 707 33 225 41 279 18 147 8 997 4 299 21 624 89 503 87 711 49 990 23 241 60 290 70 866 13 837 82 628 57 110 32 15 90 964 35 685 91 98 20 619 34 587 43 77 56 130 69 479 42 529 77 541 3 716 1 219 50 381 28 760 73 213 58 834 11 355 19 235 38 391 59 817 61 394 66 841 88 168 9 570 86 886
42 406 69 519 16 77 92 575 14 765 82 861 5 253 13 926 11 677 47 61 41 608 33 582 49 918 29 729 64 408 25 614 62 265 4 907 44 576 58 186 32 134 98 573 21 592 61 401 37 287 76 630 38 289 12 495 68 922 35 890 19 116 90 391 97 612 75 860 34 668 72 68 73 984 53 810 54 188 30 548 56 702 81 21 85 131 71 698 59 273 94 252 96 356 48 758 23 361 17 452 3 866 22 723 79 807 18 566 86 417 88 862 2 215 31 845 93 760 91 326 20 903 84 42 60 122 50 715 0 782 67 950 26 75 80 375 52 624 46 203 27 144 9 316 28 614 51 552 57 967 70 281 87 562 40 143 74 590 39 404 10 656 63 948 99 583 43 469 77 608 7 964 83 721 55 141 66 471 95 319 8 330 65 642 15 853 1 828 6 600 36 248 24 506 89 784 78 935 45 989
38 954 76 379 40 420 39 817 59 96 5 215 80 376 96 671 77 398 82 69 79 705 62 93 53 266 7 670 87 42 2 540 48 660 61 731 24 251 19 892 68 483 67 113 95 491 1 640 28 648 47 588 71 193 6 689 21 347 54 15 35 379 58 785 91 25 31 909 99 453 98 143 45 855 83 408 9 427 13 458 72 824 4 596 3 826 10 187 57 698 37 990 16 616 56 476 11 143 85 166 93 268 86 638 26 560 22 86 75 896 92 804 73 75 70 158 63 531 60 874 33 605 42 302 97 307 84 697 20 370 69 807 65 631 25 18 44 681 51 366 23 827 12 84 88 741 30 822 81 916 90 116 18 910 27 425 14 980 66 376 15 31 50 331 78 864 36 672 41 312 52 819 49 468 8 737 94 963 29 734 46 600 17 431 64 603 55 617 89 419 32 759 0 417 34 779 74 406 43 334
87 649 23 350 8 844 30 465 79 193 84 552 83 213 7 202 31 745 61 770 16 498 11 492 98 101 45 892 21 210 86 580 99 808 63 914 27 883 36 604 56 395 4 200 97 917 46 236 50 963 22 733 57 816 5 991 69 265 6 23 0 245 72 768 88 10 81 571 71 490 17 255 68 23 95 206 52 47 82 27 65 327 44 686 29 734 42 213 91 472 94 718 90 784 53 343 41 948 92 498 76 153 51 608 9 840 15 607 49 533 40 718 25 104 85 70 60 413 58 782 96 478 35 949 75 234 19 930 37 882 55 481 26 34 54 928 32 987 77 301 64 87 73 418 28 652 20 496 1 397 78 167 10 513 14 205 62 924 66 526 12 273 47 260 24 283 13 451 33 941 3 361 67 782 38 591 39 30 59 190 43 222 18 624 70 773 93 562 48 807 80 826 34 908 2 101 74 367 89 56
26 458 62 983 61 97 44 452 6 260 98 380 32 889 1 422 37 767 42 333 74 187 45 572 35 993 96 183 88 212 19 103 27 351 99 720 87 802 71 981 14 809 48 731 52 151 36 944 22 834 12 306 49 193 93 83 29 428 80 635 0 869 95 996 23 416 67 656 31 281 25 675 17 923 63 63 59 929 24 29 91 116 84 346 70 400 16 549 56 697 41 268 50 297 89 856 94 818 8 842 92 566 47 915 11 165 79 201 58 261 57 292 13 784 75 673 40 339 20 81 2 326 78 85 38 128 9 984 54 32 28 662 3 850 86 564 69 5 90 668 30 598 51 737 33 548 43 456 77 33 64 461 10 334 21 897 76 316 65 227 5 296 39 9 97 630 18 373 72 118 53 859 82 355 68 21 4 212 7 875 81 435 34 968 85 566 66 793 83 637 73 240 46 655 60 524 15 10 55 388
13 950 63 424 52 62 65 158 62 180 35 579 55 672 31 489 98 90 36 545 48 779 97 244 71 96 74 122 77 678 94 600 41 960 69 301 56 510 7 762 54 665 17 276 0 83 92 629 61 871 4 803 18 751 67 903 19 624 95 293 6 683 11 894 64 274 44 702 38 996 5 863 29 807 45 687 27 242 70 851 39 50 82 769 1 49 86 831 8 580 3 249 80 257 24 558 59 351 90 236 88 48 57 421 25 108 9 647 87 200 76 666 10 799 16 910 73 851 32 18 79 192 85 367 14 545 96 926 68 445 40 274 53 692 30 121 83 426 21 599 23 259 93 65 20 195 60 908 43 419 22 95 72 592 46 490 66 252 91 468 34 751 12 723 42 455 28 691 2 736 47 778 78 85 33 749 84 785 51 190 89 779 15 180 75 866 37 972 81 42 26 456 58 267 49 889 99 643 50 560
42 745 55 633 72 247 77 302 86 63 57 55 59 300 49 489 1 569 78 625 46 379 68 487 63 548 61 790 92 678 14 447 11 994 47 495 81 808 98 489 94 401 36 800 95 245 3 363 80 323 79 242 73 984 82 136 87 504 54 542 64 315 93 879 25 87 29 151 51 713 83 958 52 948 9 685 30 120 17 280 50 203 97 2 16 642 0 298 35 3 2 514 10 482 40 166 18 173 33 564 56 59 66 106 13 236 4 15 88 964 91 200 28 390 12 211 74 264 99 731 37 304 21 422 62 891 45 251 71 105 60 159 26 286 22 861 27 917 58 666 6 339 67 306 76 185 53 152 44 812 41 369 8 238 23 995 19 22 75 716 24 454 96 179 85 379 34 740 20 868 69 136 39 653 31 714 84 24 7 852 5 446 15 899 65 808 32 604 89 836 38 191 48 234 43 555 90 890 70 151
81 309 4 227 99 354 59 328 46 280 70 889 61 351 31 656 82 698 21 867 55 878 94 516 11 712 57 41 51 148 72 195 12 582 40 150 15 466 35 547 3 453 41 457 67 582 36 382 26 74 84 364 78 556 58 232 62 550 34 192 42 249 5 336 38 714 28 131 96 336 65 977 85 11 44 887 87 813 53 380 63 707 33 824 54 774 66 539 93 48 27 730 97 2 18 628 50 174 32 869 95 177 88 272 2 623 6 406 9 316 49 775 77 971 90 299 76 118 68 586 56 371 13 610 80 727 14 781 10 710 92 94 79 313 39 583 23 255 86 344 25 347 24 247 30 902 19 838 8 883 91 213 22 914 98 898 69 608 74 130 37 440 60 274 75 670 52 228 83 877 17 695 73 579 43 2 1 143 7 4 71 518 0 625 20 362 64 909 89 143 29 73 16 911 48 241 45 17 47 119
27 391 3 526 10 972 88 695 8 893 79 816 19 928 77 573 14 201 45 933 66 276 85 32 39 408 30 48 41 3 22 429 56 441 13 440 32 560 37 787 26 755 72 620 80 208 6 816 70 938 36 541 96 926 35 656 83 952 87 744 71 437 92 404 60 896 4 694 65 414 0 927 5 269 61 666 16 225 75 912 47 153 21 623 57 456 34 740 67 362 52 676 33 206 15 276 24 983 86 196 51 151 97 711 81 681 68 822 40 809 99 588 48 156 49 718 55 944 18 862 46 133 28 78 98 544 11 99 74 309 90 972 78 547 91 379 17 179 44 257 54 354 58 730 1 775 38 644 23 304 82 650 31 555 2 305 62 282 59 128 69 692 84 553 94 907 7 840 89 350 50 550 20 716 64 184 76 727 29 19 9 265 63 335 25 121 12 183 53 798 42 688 93 939 43 772 95 400 73 223
69 841 71 320 96 696 16 534 85 359 33 47 89 618 34 60 72 597 3 779 51 596 49 611 93 412 23 889 43 602 68 20 52 735 77 961 56 798 11 153 84 349 6 802 41 356 28 135 57 842 10 351 9 756 53 950 29 533 39 930 35 641 42 943 65 405 17 68 88 134 74 241 80 28 38 390 47 768 98 287 91 5 21 367 40 823 78 418 32 658 95 58 48 582 31 734 94 118 18 578 86 913 1 123 22 914 58 750 2 158 87 11 63 131 13 483 44 397 5 651 37 40 70 210 79 97 73 471 24 617 97 232 30 160 27 423 19 475 92 283 55 647 76 544 54 128 7 712 4 687 64 464 99 339 12 286 25 780 59 906 90 537 26 374 20 283 75 970 45 995 36 42 66 187 82 53 15 632 81 847 14 981 61 24 60 151 8 240 50 710 67 764 0 603 46 872 62 75 83 451
18 879 73 756 28 35 29 186 52 760 1 259 79 800 12 154 47 2 92 890 61 359 94 52 21 290 4 472 30 344 60 513 6 243 23 555 80 735 84 227 78 701 72 318 43 368 62 468 75 119 88 632 76 794 24 569 90 341 58 425 49 714 38 954 89 21 68 387 48 568 19 969 54 555 15 363 51 934 36 956 59 252 82 26 56 237 31 312 98 663 32 469 11 378 10 604 25 783 53 85 20 878 83 280 3 14 7 180 35 235 71 265 2 948 34 589 39 162 26 762 70 773 42 350 0 625 17 703 27 576 22 325 33 409 37 81 87 115 55 284 96 622 74 265 64 820 99 82 16 424 5 299 67 883 44 152 9 935 41 265 91 291 46 493 65 283 8 880 95 719 93 942 13 161 63 995 77 433 40 885 86 553 69 579 45 437 57 372 81 996 50 168 14 141 97 526 85 4 66 182
48 478 29 587 72 963 42 102 83 863 50 630 28 949 49 584 77 993 31 429 69 666 46 170 37 50 41 333 60 643 78 80 1 292 94 823 13 670 4 560 63 762 35 434 40 741 8 288 70 739 52 78 57 400 71 606 73 847 76 778 25 827 85 756 96 446 23 459 99 170 93 631 34 784 32 498 58 952 18 722 14 335 45 641 53 895 33 228 17 824 74 409 51 794 82 58 84 753 91 203 15 623 24 122 61 908 67 889 66 480 44 13 43 970 16 1000 98 400 75 312 55 227 87 173 2 738 62 232 39 89 22 217 89 965 12 271 11 4 56 218 19 301 3 143 59 864 7 391 6 259 9 42 81 2 38 295 80 348 90 84 36 122 30 39 64 247 26 725 97 691 65 831 47 951 20 39 10 565 54 167 92 680 86 856 27 36 5 11 0 815 95 876 79 609 88 320 21 778 68 227
31 366 98 834 41 143 99 514 62 431 17 931 35 945 9 297 91 132 4 938 25 236 92 273 16 235 67 54 5 538 6 15 3 930 85 862 94 174 44 857 48 162 42 670 74 93 64 187 88 143 14 744 20 188 77 238 58 28 72 500 29 789 80 959 76 899 21 85 66 923 36 568 97 146 69 826 1 133 59 13 46 801 11 294 49 360 7 804 86 560 73 733 60 652 30 738 33 974 19 827 12 320 61 118 78 420 79 818 51 762 45 213 71 79 54 111 47 71 65 769 81 12 15 826 23 304 55 774 52 807 8 473 87 981 75 515 18 228 32 296 93 36 27 89 84 318 26 878 95 330 56 124 70 557 22 791 53 594 68 58 57 850 10 578 90 523 96 372 37 183 0 654 38 403 43 161 83 489 89 558 40 730 63 697 24 207 39 45 50 161 82 717 28 757 34 952 2 265 13 569
66 521 91 951 38 304 96 242 48 902 17 48 62 895 7 874 90 854 0 856 86 911 23 541 3 963 26 230 99 945 84 71 64 574 25 894 20 276 98 204 41 521 37 599 67 297 14 83 45 784 43 50 40 691 54 760 82 513 10 15 9 739 46 588 6 444 71 270 12 167 93 876 1 454 39 310 30 938 88 3 22 264 65 925 74 207 50 109 61 4 77 421 70 575 55 769 36 375 78 695 34 778 53 857 49 482 68 63 24 290 29 825 21 195 27 28 95 363 76 810 32 456 18 10 69 494 83 2 5 491 58 342 31 749 42 530 59 833 72 901 35 513 80 844 52 557 92 377 97 662 28 398 85 650 73 66 94 521 60 415 56 741 57 245 63 424 87 925 75 256 44 987 11 551 16 337 51 611 13 848 81 99 33 616 89 854 19 13 47 855 4 150 15 513 79 309 2 468 8 137
88 292 44 210 93 614 83 231 43 434 48 657 37 201 12 69 96 640 23 232 98 322 81 310 58 684 24 314 67 826 26 236 99 97 4 973 87 261 1 38 63 454 6 609 29 809 64 21 41 262 65 644 11 946 30 85 61 370 51 702 2 50 45 93 47 898 77 535 56 118 33 786 31 900 66 328 57 299 95 990 35 291 80 517 19 879 94 561 91 304 15 100 18 709 22 625 92 838 0 730 54 312 76 812 73 903 79 427 69 352 20 455 32 28 74 267 39 435 40 17 27 906 55 486 21 594 36 25 89 704 97 329 49 924 17 992 86 997 5 35 38 457 70 325 16 518 13 123 46 636 42 212 9 653 53 431 85 564 72 994 68 181 59 550 3 860 25 527 8 258 50 259 52 309 34 376 62 390 90 6 82 909 7 759 28 229 84 416 75 441 10 954 60 778 14 364 78 446 71 677
74 26 18 541 29 829 2 773 54 518 98 615 79 733 12 219 36 423 41 686 14 699 43 624 1 226 93 669 0 892 47 923 85 339 70 844 83 595 84 532 40 797 5 33 75 429 25 164 56 191 71 265 38 337 50 332 95 163 55 747 26 822 35 998 48 936 65 26 86 821 52 379 64 959 8 501 69 822 99 690 88 322 6 957 60 630 31 690 9 720 89 978 90 861 73 860 66 158 10 170 24 822 46 176 21 599 39 967 53 839 16 499 4 652 67 140 13 624 44 362 28 463 78 372 20 129 22 173 42 193 19 759 11 484 63 11 34 548 27 953 94 738 30 381 32 386 33 273 7 698 81 74 45 324 77 563 3 91 97 639 76 855 15 42 68 858 72 864 49 360 23 606 61 775 87 992 96 1000 82 837 17 850 57 481 37 947 62 818 80 91 51 136 91 835 58 671 59 583 92 112
1 209 10 359 16 190 30 865 64 515 85 541 7 306 17 917 74 473 76 235 97 898 75 327 73 610 18 1000 63 484 36 200 39 827 81 464 54 25 40 143 5 863 71 825 44 105 92 244 26 627 62 800 35 360 29 410 22 584 78 366 96 353 61 311 45 651 19 603 48 766 84 321 89 353 42 21 37 514 23 350 38 668 53 245 12 485 93 864 3 835 41 286 6 543 91 643 8 725 51 595 9 696 77 964 80 910 27 667 56 963 15 376 98 266 95 836 82 243 72 15 86 502 87 329 94 150 83 59 70 838 14 529 46 734 11 41 25 745 13 926 60 254 21 786 32 712 59 110 88 554 50 766 33 30 58 690 69 599 57 910 4 362 65 217 47 569 31 228 28 359 0 136 68 963 52 393 20 844 24 688 99 889 67 11 90 223 49 916 79 866 43 777 55 189 66 245 2 738 34 685
52 773 82 324 39 11 61 693 27 970 99 387 50 739 33 253 84 455 71 560 35 568 49 844 67 60 28 975 17 960 75 401 69 471 26 299 92 702 89 867 83 526 11 681 46 734 10 546 1 745 76 546 94 106 64 733 87 109 41 442 20 117 68 193 14 434 65 337 21 68 36 442 25 630 43 374 73 597 7 793 54 650 53 155 42 135 37 530 77 298 79 9 78 937 6 649 55 802 60 649 97 174 66 617 18 972 12 147 86 702 34 65 19 670 3 679 5 961 59 371 57 425 8 318 56 124 74 969 31 300 63 651 4 165 51 478 95 334 85 476 90 587 81 311 47 51 2 527 44 623 58 172 13 774 9 651 45 471 40 591 22 676 29 372 0 481 32 64 96 337 88 850 70 501 72 554 23 412 80 583 93 363 15 726 98 549 16 507 48 283 30 610 91 648 24 902 62 131 38 317
88 713 63 321 0 547 73 401 30 230 44 273 54 244 19 678 94 132 51 937 33 111 92 759 3 538 1 147 55 915 87 931 53 602 67 26 7 950 43 307 90 222 76 55 80 332 60 939 99 271 31 975 98 661 64 550 21 392 40 77 91 625 45 866 20 737 85 57 83 863 48 325 71 343 11 220 16 83 4 83 25 561 8 983 68 885 18 53 77 166 37 71 65 630 97 632 39 954 96 567 61 886 47 831 23 104 50 763 82 337 38 909 5 616 28 804 89 920 6 963 78 433 24 508 58 43 2 466 86 274 93 296 84 380 29 6 27 499 32 693 12 879 57 960 26 505 95 400 46 669 52 22 69 310 66 590 81 888 35 888 56 318 49 5 15 801 70 162 17 557 14 597 79 773 41 697 75 167 36 703 74 510 10 924 72 752 62 760 59 998 22 361 13 713 42 233 9 6 34 400
50 980 95 63 90 252 42 904 25 847 74 706 40 139 4 124 8 108 66 852 39 524 47 42 69 345 59 752 37 707 30 624 55 683 97 412 61 684 11 11 41 974 3 820 7 892 56 421 86 79 52 868 31 252 92 298 5 242 53 178 82 272 79 576 18 447 21 6 87 134 72 488 65 855 1 879 16 650 6 413 73 597 34 940 75 567 19 704 2 624 0 139 67 791 83 509 20 229 99 593 45 363 91 142 24 225 28 455 38 958 98 506 71 747 62 829 23 235 54 986 46 200 94 438 22 968 60 160 49 937 43 327 58 642 93 332 96 655 32 453 85 831 48 564 9 638 26 362 88 987 35 279 57 279 89 252 17 354 29 630 63 759 13 138 15 245 27 695 51 685 70 788 64 879 80 248 10 985 33 734 78 359 84 141 68 272 76 432 81 184 44 502 12 188 36 21 77 99 14 951
42 752 72 566 94 566 64 13 73 161 0 299 10 342 37 298 9 672 31 725 53 608 47 606 67 541 77 915 99 870 59 706 19 469 60 150 89 405 87 161 38 979 69 747 26 802 46 558 18 213 7 53 28 141 12 956 96 477 92 149 23 797 32 542 4 40 22 495 88 987 56 92 16 972 1 810 3 83 93 214 79 154 33 931 29 37 36 432 76 75 70 958 35 602 44 907 39 726 58 187 30 930 41 387 97 39 40 489 17 922 11 794 95 716 91 658 14 74 61 608 55 721 43 818 5 669 57 597 54 315 66 444 52 802 68 989 21 201 20 211 13 295 6 7 15 663 50 427 86 861 51 914 24 692 25 426 45 414 48 733 81 748 98 574 75 427 2 825 62 224 80 371 65 826 34 92 74 160 27 657 8 845 78 101 63 786 83 752 90 398 71 343 49 268 84 273 85 502 82 581
29 854 47 947 82 861 58 600 50 915 28 135 86 59 21 136 65 870 59 280 4 613 5 124 13 946 32 498 7 331 84 887 14 17 11 302 40 943 20 514 34 502 73 575 62 608 23 792 16 670 26 196 97 572 54 777 51 424 17 210 72 332 71 143 69 838 96 686 92 465 95 447 68 859 89 908 37 740 74 908 61 948 81 710 94 451 3 718 52 316 24 52 27 456 60 745 6 880 43 437 76 91 46 310 0 289 57 224 70 320 31 547 33 399 41 585 25 499 22 463 80 178 49 835 9 192 75 822 83 604 66 614 91 615 48 861 15 411 55 302 35 180 38 35 99 43 2 264 39 381 87 237 10 343 8 105 30 340 36 660 44 783 64 428 88 436 1 204 53 630 67 344 78 249 45 148 56 579 77 204 90 952 42 221 93 967 85 176 12 413 19 584 79 278 63 609 98 796 18 641
27 702 35 840 61 615 82 722 69 309 26 601 44 614 22 165 45 463 29 883 43 204 17 690 32 332 63 256 51 126 73 457 34 880 23 842 90 854 37 645 91 68 98 72 4 574 40 694 11 539 16 428 68 713 48 432 24 391 94 899 96 347 54 613 95 73 78 496 58 128 21 204 10 623 6 93 57 610 36 324 41 23 81 647 13 116 28 785 62 162 52 540 79 91 86 409 33 228 47 20 64 493 89 956 70 416 20 410 2 625 9 694 74 464 65 253 3 718 71 51 25 234 7 951 50 880 72 173 56 55 0 953 8 813 59 837 49 741 80 377 76 405 30 540 66 268 5 833 15 872 77 68 53 629 42 509 60 609 93 288 67 165 14 689 12 192 97 300 83 610 1 276 39 574 31 186 18 533 84 821 99 969 19 259 55 397 46 857 87 311 85 927 88 565 92 198 75 376 38 153
58 931 12 288 26 516 82 297 8 593 5 805 37 387 63 743 71 720 34 262 64 131 6 145 92 928 17 164 40 436 55 817 42 45 30 549 65 192 48 342 43 956 98 554 83 198 73 350 18 915 4 702 52 133 69 85 88 142 1 973 99 853 59 500 44 437 87 582 22 682 11 353 46 755 61 447 29 802 77 550 91 665 90 227 50 286 84 465 7 753 45 323 2 429 25 200 68 295 67 774 31 739 13 478 56 993 76 662 20 80 72 942 15 384 54 849 41 949 60 731 70 878 38 472 79 882 9 594 80 767 0 912 96 595 75 213 14 181 62 938 35 857 57 485 16 707 97 321 74 332 3 307 33 987 94 712 36 422 24 867 32 315 49 789 85 355 10 933 23 393 81 326 95 509 39 609 51 560 19 847 89 11 78 847 93 915 21 501 53 185 66 880 47 462 86 585 28 467 27 644
46 828 86 612 45 460 71 721 8 986 53 412 66 547 59 12 72 962 79 136 63 412 26 200 41 933 34 198 0 837 7 664 21 656 75 974 25 151 39 314 23 863 14 83 47 612 97 899 69 455 5 470 90 48 43 873 96 36 89 118 93 63 58 736 88 67 40 936 31 342 83 900 91 418 94 558 85 62 17 32 65 540 49 351 35 251 13 385 20 240 6 92 70 972 60 75 10 1 30 194 27 179 50 494 64 665 80 945 77 363 44 139 3 518 51 312 42 761 36 481 67 942 37 626 55 850 38 542 18 895 82 393 92 556 99 524 22 847 19 133 12 578 52 195 15 834 87 121 24 647 95 380 33 266 74 283 32 908 68 489 81 273 28 806 62 764 84 79 61 538 11 718 16 908 9 765 1 157 56 71 29 872 98 900 76 225 73 66 48 97 54 330 78 579 2 28 4 706 57 60
12 901 78 549 81 882 14 632 95 602 21 34 82 948 2 188 19 30 13 592 9 137 34 231 72 843 18 918 15 968 40 626 28 934 56 405 4 412 25 595 97 239 46 223 87 243 65 950 23 839 5 257 83 438 98 863 99 628 73 534 67 260 60 792 44 544 24 33 88 354 85 843 39 232 61 846 80 629 1 550 10 400 62 830 47 512 71 105 3 44 31 382 86 281 75 980 27 769 48 347 6 717 32 97 8 921 84 323 0 196 64 763 7 149 30 51 43 447 89 490 41 198 11 465 77 470 29 508 70 852 90 845 74 406 26 18 50 95 59 121 66 383 35 412 58 684 20 898 16 412 52 706 49 63 63 345 53 916 76 688 92 143 57 59 79 341 55 100 51 335 37 217 94 648 38 728 45 904 93 101 69 319 36 550 91 468 42 2 22 851 68 165 33 541 17 894 96 19 54 655
36 324 25 47 31 278 79 532 54 262 92 630 55 114 49 391 81 904 73 37 18 805 7 770 39 372 52 921 40 304 87 88 91 852 47 852 30 923 78 839 80 146 29 250 0 211 20 113 32 866 88 909 69 328 98 333 76 199 84 367 58 972 4 279 24 722 42 11 12 686 1 432 10 898 46 649 33 492 59 3 72 277 66 164 60 471 15 310 50 748 97 202 62 512 63 129 75 212 85 79 44 841 57 438 45 89 19 582 21 46 23 509 35 501 51 670 2 345 70 738 89 30 5 20 16 5 77 805 9 270 65 835 74 635 22 438 38 556 37 13 43 96 41 371 8 80 13 844 83 304 64 384 27 907 93 1 28 155 71 850 82 44 6 824 3 141 95 224 86 511 11 262 14 620 53 958 94 737 68 824 26 826 99 575 61 62 96 522 90 82 56 166 48 763 17 577 67 928 34 65
35 544 54 582 6 441 13 875 71 581 3 975 11 362 63 941 23 685 99 643 64 348 80 400 28 488 32 641 90 588 61 897 14 162 15 454 46 473 45 49 92 145 83 497 96 975 0 864 55 292 75 581 25 584 57 14 18 526 8 650 26 578 37 782 49 754 73 128 48 620 31 767 22 193 7 18 44 106 70 903 76 118 79 507 62 976 50 230 93 859 34 831 74 170 86 21 38 405 2 792 78 226 98 434 1 545 9 108 68 51 33 177 20 218 41 479 4 602 27 552 59 187 97 803 17 709 87 719 42 934 53 208 52 651 12 98 72 823 10 457 89 251 43 620 65 155 5 29 39 545 16 90 21 178 77 702 84 291 58 33 36 459 94 698 24 162 85 661 69 903 66 868 95 395 56 975 60 261 30 511 40 165 91 633 47 653 29 54 51 293 81 329 19 760 67 378 88 573 82 345
0 700 63 720 87 547 59 847 69 286 32 902 94 293 52 134 6 568 81 387 58 803 7 599 11 114 17 720 61 629 86 645 13 884 73 703 12 187 33 332 77 993 23 998 57 915 98 389 3 264 27 856 4 77 70 473 45 588 68 872 9 547 79 159 15 492 71 675 75 788 78 780 82 892 74 553 24 135 16 430 25 42 26 751 72 509 34 829 66 269 96 885 36 447 30 334 80 518 84 7 53 991 99 206 19 531 54 682 67 666 83 887 49 793 20 909 47 514 56 690 43 599 55 281 51 138 38 241 91 178 22 990 85 235 88 199 65 786 18 363 50 684 41 807 14 99 40 273 31 342 89 702 44 247 76 85 5 429 97 238 60 105 42 889 39 386 92 32 46 741 1 582 10 757 95 44 35 859 48 496 90 528 29 888 21 675 64 142 28 15 93 507 62 402 37 124 2 732 8 381
36 482 83 567 31 759 45 573 8 952 48 300 32 106 90 14 79 998 70 597 22 962 56 751 39 449 27 841 20 497 66 46 25 37 53 983 75 697 24 840 5 12 15 183 54 227 17 639 84 85 58 965 14 629 63 376 57 873 13 75 35 874 68 640 80 729 16 785 69 204 62 395 26 268 98 572 61 501 94 881 71 5 88 208 96 482 9 334 65 64 12 891 51 792 72 108 55 909 28 192 76 145 6 382 49 461 0 269 52 511 34 483 23 841 91 690 73 697 42 654 11 411 33 453 77 179 92 886 47 340 37 110 30 607 3 183 43 4 99 188 1 122 41 476 40 144 10 315 97 938 95 78 46 765 74 891 78 891 89 134 67 882 4 718 60 993 93 163 85 892 64 421 2 271 44 473 86 748 21 567 7 934 29 766 19 523 87 376 81 705 50 98 38 997 59 242 82 29 18 698
47 643 17 834 69 966 57 137 56 954 87 441 93 29 63 660 9 498 67 285 19 238 48 200 96 209 8 220 21 677 80 923 23 405 83 901 70 488 92 851 34 888 33 971 86 480 13 359 71 389 10 686 51 217 46 984 37 722 65 999 54 225 20 67 7 766 55 96 88 981 78 774 62 985 38 910 90 495 98 444 45 283 4 661 99 132 89 31 30 852 61 46 53 881 64 113 95 755 52 71 77 270 22 975 50 971 73 543 40 819 18 707 1 727 26 820 81 207 41 396 43 589 11 643 39 175 49 548 79 544 6 932 66 883 85 470 59 128 75 351 16 716 94 433 12 997 35 430 3 738 74 622 72 289 82 321 60 346 32 154 58 379 42 152 29 381 27 72 24 479 84 761 36 259 28 206 25 354 44 174 2 270 97 978 14 772 15 882 68 572 91 186 5 510 31 560 76 428 0 493
60 323 27 759 35 769 68 800 24 587 22 350 62 580 47 601 84 59 66 320 55 491 48 642 58 784 59 964 51 472 82 242 21 441 36 597 54 797 72 206 33 941 90 168 26 363 45 983 87 297 57 783 41 906 97 392 89 844 10 761 80 539 7 399 39 30 94 819 88 961 71 77 70 562 53 56 25 774 23 612 98 133 69 216 99 961 91 460 6 63 75 800 77 100 11 353 29 174 40 181 0 780 20 205 32 561 42 942 3 283 49 798 67 946 78 94 44 407 14 275 31 637 83 123 46 133 76 816 61 349 5 414 28 840 65 923 85 854 73 663 34 211 81 899 52 37 17 348 2 983 8 789 95 955 56 637 63 93 12 714 93 472 43 224 19 421 79 752 37 677 38 564 16 79 9 810 92 234 15 876 74 279 64 847 13 734 50 858 96 670 86 637 18 444 30 229 4 147 1 391
32 234 24 160 44 608 77 858 82 373 74 104 16 537 73 960 43 625 49 658 78 759 81 455 14 781 61 295 9 107 64 650 46 219 31 462 84 238 48 41 39 52 85 948 72 716 6 271 51 490 19 530 45 642 70 56 20 911 30 890 4 461 50 453 76 883 41 159 23 561 36 382 2 163 79 497 13 99 95 266 89 100 12 578 63 686 10 230 80 216 88 296 75 857 98 864 11 967 94 775 0 82 37 182 29 510 87 426 3 780 21 104 99 405 68 334 83 676 42 431 18 266 57 500 66 810 5 280 92 100 62 776 25 282 33 985 52 994 54 586 60 489 1 615 26 73 90 689 8 789 59 26 38 508 17 255 86 230 34 494 69 406 40 877 71 465 67 278 35 795 91 411 7 675 96 110 65 140 22 180 56 449 93 165 97 210 55 460 28 326 15 365 47 97 53 183 58 767 27 969
89 222 20 896 6 408 18 435 94 364 35 18 21 953 7 591 84 567 39 543 12 11 41 39 76 795 32 106 50 517 27 459 56 759 99 187 91 587 90 68 43 291 54 319 48 397 49 822 15 9 3 48 24 550 57 448 67 528 68 400 42 219 96 305 65 226 85 198 81 851 10 537 33 280 93 251 47 918 29 737 79 140 9 892 1 182 51 384 98 907 72 492 52 386 95 619 38 877 2 220 80 658 70 623 36 845 34 370 31 588 61 270 77 884 14 468 62 981 28 300 75 866 8 927 74 331 87 77 5 996 13 305 30 31 55 654 46 273 78 414 23 1000 22 84 40 150 83 715 25 738 69 772 73 34 82 221 0 854 59 80 58 579 19 845 60 139 53 123 45 567 86 362 17 802 97 402 71 935 44 699 16 911 63 6 37 406 4 632 66 43 92 426 26 487 88 563 11 286 64 917
2 508 75 625 97 522 3 149 60 307 51 575 70 60 53 209 78 11 76 690 90 299 29 376 8 836 9 31 26 866 18 571 61 244 88 164 7 66 79 476 95 182 83 945 59 448 28 986 74 861 72 54 34 695 38 562 92 423 4 139 58 870 85 139 22 541 36 6 23 674 86 870 40 454 84 724 94 326 12 737 80 698 5 879 63 126 62 798 89 884 21 328 54 924 42 500 10 569 43 762 6 345 46 98 17 446 48 467 87 709 55 699 24 958 64 615 39 306 11 179 15 632 65 754 45 243 31 628 57 615 13 850 30 722 44 373 56 603 91 327 96 366 50 608 66 108 1 136 20 891 98 927 41 263 67 764 71 972 52 306 14 938 25 105 37 739 16 519 0 985 69 252 32 73 19 558 47 907 99 125 77 418 68 224 81 950 35 870 82 647 49 84 33 902 93 529 73 823 27 333
24 525 6 451 86 887 85 571 18 357 58 585 39 14 31 821 94 577 74 501 21 118 29 280 92 825 10 733 5 132 42 815 9 92 67 240 27 33 19 927 28 344 1 966 56 481 62 645 32 181 15 915 66 32 7 454 2 343 8 719 81 908 76 410 60 266 11 509 57 454 25 750 75 728 47 110 80 306 12 189 88 814 51 874 23 806 63 979 3 677 61 970 59 816 68 742 33 684 65 924 35 623 73 161 90 274 14 804 38 683 41 222 43 161 71 524 50 9 26 39 0 38 93 896 82 335 49 696 55 101 22 1000 72 70 98 941 97 266 45 499 36 493 83 924 91 610 64 644 34 545 20 823 16 240 53 260 96 690 52 928 54 435 48 556 69 97 99 145 44 764 79 92 37 566 84 719 70 342 13 149 30 806 89 978 87 814 17 736 77 370 40 284 95 178 4 113 46 395 78 907
3 14 7 755 54 785 39 261 18 257 99 817 24 594 13 791 37 302 10 302 35 903 9 930 6 735 98 730 83 10 69 274 85 243 93 50 0 660 20 404 64 16 97 603 48 204 23 268 63 644 30 82 47 162 16 440 88 717 4 979 42 273 55 93 70 601 14 204 57 450 56 68 79 951 72 29 49 253 38 648 61 708 28 150 41 67 43 566 40 882 25 580 12 423 90 474 19 123 73 778 87 499 58 258 1 763 74 617 21 574 82 697 66 235 68 636 11 883 17 258 22 370 31 322 34 301 46 519 67 766 15 776 59 142 52 477 75 952 95 962 2 463 81 557 29 110 65 342 94 154 50 50 53 474 26 342 77 811 91 362 96 983 8 152 86 717 27 956 80 299 51 819 92 848 76 548 5 120 36 336 60 424 78 853 62 605 32 635 71 834 44 852 45 418 33 852 84 511 89 980
22 112 95 871 54 891 4 988 52 775 85 652 15 79 26 873 5 17 94 827 80 922 87 513 44 715 41 848 17 638 13 358 57 732 35 598 28 239 83 210 3 862 72 580 74 326 20 149 48 138 81 225 86 612 51 833 24 856 84 453 45 994 40 110 16 484 56 413 21 93 93 895 55 427 0 978 78 615 73 727 1 29 12 327 18 864 32 209 6 173 70 854 53 364 47 548 19 331 50 678 10 182 23 399 30 226 96 834 2 722 67 214 88 797 92 257 14 711 33 945 38 413 46 757 91 475 77 709 98 886 11 490 65 457 71 954 58 664 39 685 27 230 42 409 25 432 89 15 43 786 59 831 68 366 8 813 49 113 62 194 31 50 61 469 76 497 99 382 60 1000 9 735 69 341 7 13 79 490 29 549 64 704 36 145 66 500 97 33 90 766 37 663 34 203 75 154 63 516 82 314
57 287 66 610 13 312 34 993 44 16 23 590 38 675 99 446 50 172 36 451 21 650 97 756 62 350 82 842 79 364 6 356 15 891 71 119 93 358 86 524 92 85 4 188 83 258 3 765 80 946 22 653 2 374 77 271 53 399 31 624 63 857 60 155 88 870 30 339 0 432 61 997 28 304 78 553 75 455 19 548 56 291 96 418 16 907 37 367 89 755 14 830 90 404 12 653 1 319 17 350 73 119 94 281 10 619 84 664 67 593 98 80 18 331 11 461 52 385 70 801 9 799 35 400 85 180 49 417 41 585 54 925 95 124 24 695 42 387 33 835 7 370 69 770 81 766 32 447 27 576 46 797 20 886 58 895 5 443 8 676 51 985 59 232 40 534 72 215 47 598 74 701 76 26 26 336 55 794 25 172 65 977 45 673 68 789 43 462 48 122 29 983 91 667 87 571 64 158 39 597
14 863 3 520 93 737 46 759 27 2 80 111 96 900 89 860 86 177 50 768 51 688 66 558 24 741 70 865 28 941 16 922 35 987 15 319 99 664 90 430 79 659 44 240 74 355 75 652 26 254 39 807 61 926 76 978 45 689 22 587 18 283 53 722 56 431 5 589 1 95 25 533 32 746 83 180 52 308 2 655 69 777 37 422 97 644 36 191 62 70 31 677 65 984 94 998 60 990 71 891 30 951 6 193 63 235 58 580 92 18 21 908 78 263 33 903 57 252 81 221 9 870 12 832 19 926 84 626 68 558 34 381 91 840 82 537 95 755 20 355 49 428 4 322 40 835 0 756 17 845 10 682 88 632 29 455 11 29 59 215 47 868 85 533 54 307 77 131 8 670 7 691 38 91 87 671 42 242 55 57 48 224 72 613 43 607 23 78 13 133 73 882 67 906 64 733 41 737 98 542
15 649 22 944 48 480 35 457 47 369 14 55 16 750 98 484 7 232 77 669 64 54 61 457 58 847 91 968 29 857 34 121 9 631 20 419 41 995 65 280 68 357 95 945 25 743 80 398 39 168 83 344 73 634 43 708 36 886 76 552 8 373 30 881 33 630 11 95 54 684 79 145 13 313 38 682 26 739 59 1 69 218 40 617 0 24 23 273 82 12 28 616 92 772 85 870 10 451 44 398 60 820 87 771 88 370 86 644 55 684 67 579 52 124 27 19 51 802 57 710 66 982 62 50 1 88 5 182 70 49 49 795 90 523 6 76 45 949 96 25 42 513 24 868 4 769 81 929 89 215 74 74 18 696 78 321 50 296 97 911 19 741 46 73 17 458 2 628 75 175 94 877 71 67 53 162 99 655 63 196 21 977 32 763 37 726 72 64 31 254 56 896 84 340 3 74 12 970 93 864
80 931 64 737 20 355 84 250 24 786 42 887 45 15 83 640 93 605 0 8 34 978 76 832 14 122 71 880 61 323 21 711 15 638 40 472 41 112 11 780 59 606 13 493 33 138 8 359 98 618 79 397 58 212 73 276 62 179 87 854 22 437 78 216 95 525 36 629 29 269 90 383 3 440 1 512 39 852 37 935 89 233 96 105 53 285 60 276 44 69 26 943 91 577 27 945 97 117 72 738 23 376 46 272 17 748 77 747 85 139 94 990 2 54 57 830 50 133 55 566 65 299 54 829 6 168 82 472 52 849 12 810 19 627 28 206 49 384 4 360 18 425 66 395 81 110 70 655 16 189 31 240 43 283 38 810 32 665 30 644 10 807 74 231 99 494 48 632 5 447 47 778 88 798 67 100 9 846 25 206 68 317 75 737 35 48 56 225 69 414 92 300 51 34 7 419 63 226 86 60
75 325 18 371 73 67 5 528 11 810 22 662 53 670 85 80 30 767 24 181 8 775 55 550 34 295 96 441 71 991 50 448 44 248 87 246 23 392 19 782 21 158 40 369 9 825 66 458 69 557 62 944 39 812 41 993 43 971 15 956 54 77 26 820 49 556 12 69 74 222 31 579 88 511 64 955 61 301 60 871 13 726 91 28 98 879 32 738 14 843 68 806 51 525 93 894 0 805 65 603 37 765 77 926 63 330 16 236 56 652 84 13 97 526 27 884 35 670 92 385 58 50 82 730 83 496 42 636 95 960 7 714 57 589 94 503 29 243 48 337 1 637 4 130 76 691 6 930 25 4 33 348 80 734 46 58 70 150 47 780 99 666 81 765 2 424 59 474 89 414 10 602 52 962 78 565 90 337 86 754 3 384 45 914 79 762 20 264 36 464 38 621 67 454 17 790 72 390 28 768
87 520 20 556 51 98 15 829 10 299 70 469 37 859 6 545 84 3 40 192 5 173 69 767 34 634 75 655 81 318 85 877 78 654 14 664 35 903 93 503 39 351 27 14 62 894 56 167 7 359 42 699 83 208 65 990 31 666 91 684 60 51 0 114 24 420 8 377 30 657 50 883 13 594 53 351 97 208 9 827 38 368 58 652 67 567 2 450 32 466 90 287 11 651 16 547 17 30 96 457 41 848 68 647 99 790 92 836 61 619 26 940 19 676 55 94 57 188 54 841 43 103 36 946 1 905 47 321 49 346 86 947 71 957 88 825 64 795 95 654 82 711 22 392 12 104 76 667 73 687 72 490 98 373 28 359 48 915 63 872 4 931 77 898 74 624 66 128 33 738 3 424 52 956 29 69 89 247 18 726 59 768 44 795 79 857 25 250 80 771 45 809 94 229 21 975 46 706 23 355
8 594 21 332 48 532 26 434 93 311 42 856 36 593 98 675 33 568 79 525 84 18 59 385 28 407 38 22 67 931 52 487 65 774 82 885 14 973 68 950 45 155 88 581 44 473 89 527 57 37 3 777 6 383 86 134 49 427 72 312 58 628 17 428 81 396 13 902 39 634 15 743 32 185 18 584 20 921 5 968 22 614 35 859 24 683 0 864 85 799 41 897 50 45 76 328 83 447 47 113 87 538 77 484 56 956 40 554 75 746 19 963 46 495 12 412 16 159 70 965 66 399 9 587 7 856 30 409 10 549 11 984 92 846 96 458 61 730 53 230 31 412 80 550 64 820 2 70 74 243 29 115 55 591 37 496 34 243 94 414 27 17 51 974 4 646 25 521 95 638 60 942 99 295 63 144 62 690 1 885 78 528 73 713 23 733 91 946 69 825 43 926 71 632 97 534 54 796 90 599
75 253 29 726 69 284 56 192 98 381 14 322 39 294 3 85 72 452 96 702 57 680 31 454 17 926 82 402 66 663 32 923 43 981 6 319 80 68 22 581 52 978 58 913 48 726 41 238 8 249 94 796 62 259 89 790 10 457 95 828 1 135 99 171 23 288 71 549 25 680 79 868 44 622 20 443 12 448 63 490 54 872 47 55 60 993 36 84 88 421 92 959 11 631 73 469 42 269 38 449 64 38 37 972 76 556 34 164 19 13 68 504 78 262 85 698 27 714 2 102 83 53 61 670 0 877 45 32 46 422 74 862 16 185 91 748 67 746 33 453 77 765 81 134 30 976 97 744 4 776 65 539 59 16 13 82 53 91 26 139 7 514 28 343 55 616 40 890 50 364 51 570 24 960 21 419 86 354 93 275 87 507 35 233 9 192 18 520 84 256 49 292 5 851 90 694 70 781 15 788
66 166 61 476 10 464 17 846 82 761 31 36 29 475 88 472 11 523 48 968 34 614 95 841 92 440 21 21 35 7 70 66 33 109 4 822 54 748 9 980 85 872 44 560 19 145 62 756 46 13 90 901 76 581 5 226 7 420 18 392 53 391 87 2 40 398 15 916 65 910 73 52 78 149 26 496 74 573 47 566 71 395 20 723 13 790 22 156 1 219 28 464 43 653 94 873 60 788 32 510 63 405 56 373 25 124 14 359 41 257 98 379 0 137 8 211 2 792 49 958 37 99 36 872 68 107 27 71 89 997 45 72 72 43 96 566 6 650 55 215 91 899 39 834 99 100 57 576 86 93 23 582 52 375 81 971 24 736 75 299 79 732 59 549 3 183 80 260 84 306 50 115 38 261 69 826 51 463 16 860 77 356 83 724 64 421 97 907 30 766 93 138 42 839 67 318 58 378 12 470
10 898 1 550 99 640 68 768 35 521 41 587 73 96 70 805 71 384 6 658 77 596 26 579 97 154 82 382 60 877 23 364 4 582 54 777 13 947 79 652 89 388 56 989 51 287 16 896 25 702 84 924 61 730 24 389 8 17 98 120 93 697 55 458 11 731 65 928 78 416 30 876 72 502 81 767 12 154 50 756 19 146 36 362 45 499 9 382 3 513 22 998 37 805 75 721 83 788 40 772 18 790 80 726 39 316 59 235 21 27 43 943 66 218 67 128 31 510 49 525 46 263 52 867 76 410 5 974 88 975 63 441 38 711 20 17 91 304 42 466 48 657 27 991 57 42 7 735 64 859 94 480 95 438 47 362 33 609 15 407 96 584 58 921 92 363 69 403 85 921 28 232 2 925 14 35 0 117 34 370 74 507 53 974 86 580 90 836 62 266 17 452 44 124 87 174 32 418 29 180
62 907 69 695 12 823 21 978 66 82 40 339 90 735 34 436 97 5 1 492 61 318 98 274 39 638 20 35 79 4 56 129 46 306 60 937 0 929 80 706 73 932 85 286 18 199 13 219 32 685 10 829 59 621 64 369 57 541 5 666 8 92 63 296 58 170 52 481 93 233 83 346 26 831 44 997 91 267 94 967 23 497 36 185 31 287 67 943 84 315 77 638 74 176 37 265 4 25 11 106 88 346 71 151 47 937 17 889 89 333 51 49 95 21 99 91 53 454 19 90 3 621 14 746 2 153 16 906 76 10 30 757 42 555 43 225 48 661 68 366 55 676 35 541 22 190 29 269 41 210 27 673 75 633 87 207 45 720 33 354 24 938 7 759 70 885 65 174 25 57 50 478 82 961 86 859 15 49 28 2 54 67 92 522 96 66 72 921 78 373 38 270 9 910 49 32 81 297 6 373
57 297 63 948 25 317 82 537 23 545 33 740 12 785 99 195 29 677 51 217 83 217 90 414 52 178 97 451 2 390 7 891 80 560 10 602 62 607 44 118 27 516 16 286 64 406 39 108 17 639 67 731 66 493 48 752 84 155 93 836 37 110 79 33 9 341 22 562 86 362 60 776 45 14 42 362 95 161 72 203 78 443 75 489 73 432 65 210 19 173 26 124 54 761 8 907 5 299 14 632 56 748 11 998 43 131 98 58 71 612 58 503 47 391 50 237 92 68 40 227 15 860 0 718 74 415 61 576 87 630 59 485 38 351 53 54 76 848 21 866 4 558 24 372 68 24 20 930 85 664 13 857 55 958 32 813 70 794 77 712 18 612 31 908 69 483 1 463 36 793 34 500 94 120 3 404 91 432 81 354 49 966 35 707 30 206 28 250 41 632 96 129 89 625 88 880 6 385 46 302
57 635 41 82 56 139 24 819 40 230 98 152 93 198 78 208 28 785 43 345 3 204 25 264 96 145 32 331 80 929 42 524 65 411 86 791 31 520 46 544 13 749 88 215 19 984 20 878 30 636 5 580 72 733 90 725 1 88 67 832 37 115 10 573 82 668 51 421 12 366 22 610 95 314 62 672 4 485 54 115 94 259 81 734 35 812 27 318 23 492 58 113 33 744 34 250 85 220 60 190 76 262 15 80 52 634 91 247 87 461 39 958 99 795 59 816 83 994 16 513 18 233 61 320 45 377 50 463 73 671 74 718 11 817 89 7 92 905 47 277 36 241 29 581 63 992 97 14 70 782 68 646 49 467 2 256 48 734 8 404 53 561 38 327 79 535 21 70 26 755 7 814 0 201 9 72 6 487 44 786 71 122 66 618 84 670 14 148 75 400 77 375 55 79 69 658 17 33 64 293
84 373 45 36 46 334 47 331 82 619 6 726 96 334 12 772 63 24 49 678 97 527 59 615 98 638 61 924 76 287 91 944 77 940 39 577 80 728 3 759 34 723 2 981 9 290 99 915 20 773 74 817 54 931 31 506 81 681 41 790 71 713 1 95 89 491 53 232 90 360 64 377 75 633 95 842 85 199 11 476 4 681 65 591 67 733 48 343 93 142 79 498 66 761 68 473 86 497 40 171 56 567 28 120 58 147 14 991 17 134 92 360 22 192 43 698 60 70 8 908 15 88 21 772 62 103 35 764 44 872 69 125 19 884 38 243 87 149 5 686 30 383 83 171 78 424 42 566 25 134 33 487 55 565 36 85 18 187 88 437 26 710 94 793 0 561 7 863 57 436 27 2 32 714 50 341 37 789 51 396 70 373 23 512 13 289 52 273 72 677 29 301 24 566 10 344 73 957 16 948
58 564 63 358 85 960 98 451 23 819 45 527 20 45 9 404 79 264 80 585 34 567 48 265 14 55 25 270 57 386 53 687 62 778 0 556 36 737 89 62 50 607 77 226 31 181 32 51 70 735 49 393 39 72 54 527 5 819 60 156 88 952 41 296 73 553 29 686 66 351 82 818 61 773 19 535 4 766 91 602 99 323 65 898 93 90 87 247 97 648 10 574 90 175 51 869 22 144 72 607 78 689 67 63 35 425 42 824 21 993 74 824 84 679 71 384 64 148 43 151 30 553 3 966 94 376 27 165 56 369 26 34 96 55 11 811 59 865 68 553 95 342 40 732 38 113 28 916 15 583 46 85 52 821 47 526 81 611 6 885 1 530 44 488 55 740 33 885 2 249 13 707 24 181 37 829 69 580 12 305 92 813 83 895 17 902 75 449 8 592 7 205 76 128 86 861 16 438 18 778
57 213 17 898 7 976 71 855 87 302 88 659 1 828 85 357 72 170 49 993 50 858 79 122 42 877 67 699 18 750 5 994 75 130 6 942 8 750 80 211 60 707 16 274 76 222 12 765 93 525 83 153 44 47 90 140 47 280 34 509 10 806 59 708 21 948 92 132 15 944 65 703 53 24 40 674 77 731 98 973 95 435 54 580 3 888 55 97 86 421 14 428 30 645 48 268 35 168 39 846 62 671 43 553 29 976 56 534 13 92 89 844 74 913 52 91 46 110 91 240 51 544 31 140 45 948 68 931 26 602 28 886 25 219 97 328 38 616 84 823 64 657 99 248 94 500 27 106 4 474 78 350 81 781 36 495 11 155 70 142 32 550 23 550 96 732 9 177 22 518 58 992 61 387 66 48 19 784 37 259 69 307 82 914 2 10 63 432 41 316 0 5 24 498 73 466 33 587 20 877
13 644 21 676 85 506 55 907 53 281 19 519 68 635 80 196 62 722 52 656 36 309 31 556 91 66 81 299 69 905 45 768 98 489 28 822 93 63 11 598 30 621 90 219 41 217 59 257 83 546 46 899 18 905 15 996 6 122 32 396 23 78 48 922 8 192 71 63 54 410 87 64 27 326 96 528 29 695 72 216 9 239 44 403 2 751 79 571 17 767 84 503 10 875 99 890 4 422 64 706 94 355 67 200 88 787 73 193 16 477 14 351 24 901 12 970 78 248 66 118 77 85 82 752 86 696 33 916 47 431 70 410 1 124 65 541 34 304 43 89 95 258 39 838 35 193 26 123 37 213 0 885 5 345 63 697 49 437 74 50 97 593 58 137 50 957 60 660 3 904 22 801 89 329 51 169 75 39 56 457 57 286 25 6 61 111 20 123 76 643 38 271 42 950 7 642 40 685 92 340
82 17 47 556 72 329 34 305 11 451 93 278 46 3 54 920 59 308 45 74 60 707 70 372 76 101 66 431 56 87 69 381 31 143 62 198 73 35 4 947 26 179 97 68 37 108 81 288 8 932 68 313 17 325 96 15 0 281 53 931 43 225 21 923 91 30 86 327 67 703 75 558 65 226 33 822 2 404 9 447 63 924 29 48 13 906 88 294 25 262 23 144 28 157 16 815 18 268 61 388 35 550 12 440 41 14 78 671 49 993 79 265 7 608 87 724 95 313 83 735 55 427 85 241 74 828 98 293 20 100 71 566 92 969 99 384 94 682 1 889 44 685 30 894 39 261 84 983 22 245 10 554 40 658 50 784 42 741 32 342 15 819 27 464 19 935 48 661 5 331 77 486 51 784 57 59 24 223 89 435 6 316 80 748 3 16 90 432 58 657 36 118 14 453 52 772 38 201 64 485
97 30 17 937 76 834 90 497 20 755 94 642 48 392 64 285 84 194 71 179 9 313 59 94 99 688 51 781 18 681 8 142 86 870 47 900 61 324 1 348 78 597 31 591 25 297 91 186 81 309 63 804 5 942 38 779 54 6 21 901 24 901 69 863 82 602 36 291 13 734 57 12 35 706 92 173 33 799 87 338 74 532 70 237 58 767 2 323 39 966 85 543 95 360 75 142 27 533 45 639 83 2 50 855 66 966 37 670 60 652 46 972 44 677 80 257 40 949 73 686 12 876 53 214 29 640 32 722 19 651 7 851 28 479 14 443 72 470 4 453 52 735 77 46 6 172 43 786 89 585 68 250 23 355 98 899 42 192 65 514 96 113 11 426 49 822 22 424 16 734 10 484 26 889 67 591 56 53 34 538 41 987 0 349 88 25 3 970 30 231 79 747 55 180 93 413 15 119 62 867
99 467 75 317 95 755 89 477 87 493 65 397 9 843 25 510 5 546 16 37 70 694 86 29 10 801 47 648 22 755 24 747 72 305 8 155 4 196 71 743 52 481 88 349 15 155 94 835 30 787 74 670 23 789 77 182 50 803 85 421 40 907 76 383 41 181 63 393 81 711 55 754 58 868 98 572 13 283 60 787 14 55 68 679 93 597 43 900 54 495 67 590 45 510 6 188 56 467 73 18 64 498 11 567 19 244 35 644 82 139 7 740 20 516 27 85 39 966 29 55 21 89 1 15 49 271 34 50 3 552 51 582 69 255 80 410 78 77 57 977 38 387 48 45 66 30 36 936 18 273 59 115 83 943 42 409 90 932 62 856 97 913 37 434 33 470 31 796 92 859 0 445 79 381 2 372 84 418 53 19 17 542 12 89 96 484 91 750 26 222 46 658 61 785 44 488 28 232 32 153
54 738 11 921 21 944 77 424 97 972 55 713 72 6 79 134 20 238 66 43 83 575 32 9 78 125 25 233 98 453 34 785 81 865 35 786 3 542 60 159 28 448 39 437 4 314 70 705 71 64 85 800 26 317 19 939 80 842 53 793 40 805 16 723 31 346 12 9 57 318 92 368 38 259 5 80 67 769 14 768 36 887 37 225 51 803 48 885 62 180 22 251 29 617 87 643 59 18 88 936 30 282 33 441 1 441 9 150 7 621 56 986 76 152 43 343 64 344 47 631 73 640 45 888 18 994 49 347 96 479 86 435 94 497 69 250 91 352 17 672 44 381 65 998 90 7 42 295 75 118 41 687 99 26 52 667 61 144 24 998 13 60 82 291 15 140 74 487 84 731 89 226 58 891 27 105 95 249 23 385 63 99 6 36 8 351 46 430 10 76 68 805 93 805 2 636 0 796 50 760
97 855 51 622 83 470 30 211 76 866 21 945 55 594 10 811 68 84 58 845 54 302 8 582 93 512 65 647 1 169 94 540 49 113 80 718 98 640 77 122 9 462 32 408 5 594 26 596 4 812 48 985 75 150 27 335 66 913 35 1000 37 100 3 192 20 732 64 125 87 745 96 436 18 307 85 10 39 372 79 773 29 748 86 222 53 365 90 30 23 412 41 504 50 478 70 92 59 878 72 350 40 841 47 760 81 28 17 697 74 224 16 749 57 41 71 20 45 628 56 435 99 391 11 746 24 53 62 741 38 963 15 474 19 841 63 533 91 398 73 768 0 144 60 130 44 551 2 625 78 555 82 147 28 788 34 226 92 988 33 779 95 32 22 877 7 337 6 633 89 558 69 425 36 795 12 490 88 515 61 844 13 483 43 925 14 274 25 112 84 491 31 219 67 129 46 80 42 778 52 137
16 976 55 222 53 281 11 748 13 594 76 178 63 275 32 272 30 236 62 104 93 186 64 613 1 922 5 407 86 332 58 550 66 785 20 474 79 557 60 95 85 959 81 852 9 709 87 610 17 206 99 757 27 714 98 198 26 192 39 75 57 216 29 382 96 821 67 967 45 189 82 73 56 799 7 342 10 498 47 762 48 358 46 280 88 891 18 134 44 168 0 448 71 815 90 694 31 752 50 384 24 218 77 40 74 479 23 249 91 608 54 966 78 504 19 180 49 405 8 635 43 381 83 736 75 800 4 325 72 304 22 440 95 478 92 980 14 92 33 944 69 210 84 797 94 785 35 692 61 962 37 899 15 542 51 861 89 37 65 755 38 968 21 17 80 152 40 650 2 521 42 950 59 688 34 13 70 988 36 603 12 801 25 261 41 877 73 186 28 357 68 501 6 37 97 110 3 665 52 89
84 931 8 181 50 305 1 373 36 399 77 706 93 796 33 479 74 495 98 186 96 242 28 586 69 172 25 184 91 33 88 183 6 271 45 847 59 919 52 858 30 773 24 908 71 42 4 231 43 282 19 742 60 187 34 760 78 162 31 163 22 746 41 668 16 346 86 128 46 882 81 381 11 556 64 524 56 989 2 261 23 105 51 930 95 210 37 694 62 433 97 985 70 218 14 541 61 535 55 257 89 675 72 962 65 720 5 700 80 476 15 247 90 794 94 15 54 855 21 362 87 520 40 900 26 52 9 529 32 43 3 405 79 810 12 393 57 277 63 703 58 736 68 3 42 143 7 825 20 218 83 316 76 379 53 871 73 663 0 687 18 539 27 431 47 15 92 425 66 600 13 831 85 554 82 280 75 39 39 473 29 180 48 705 17 590 99 397 38 524 67 925 10 948 49 169 35 660 44 495
8 790 90 327 32 627 16 588 15 29 46 507 34 997 91 96 95 461 22 24 7 228 67 409 28 193 82 494 30 248 77 754 26 866 18 874 48 626 41 774 66 191 56 241 45 862 55 359 10 941 35 394 63 910 9 194 29 295 49 736 57 588 39 97 44 330 62 816 58 592 33 77 75 855 13 53 25 407 79 509 1 187 36 86 27 60 19 207 74 404 61 257 85 768 96 602 93 841 88 526 98 854 2 158 42 172 68 875 24 473 65 161 40 700 37 695 83 494 94 950 12 562 47 292 0 534 14 100 81 885 78 862 20 420 3 776 5 289 4 939 17 573 99 264 76 795 23 214 52 645 59 982 97 439 21 756 86 781 84 37 53 514 38 378 6 18 69 770 31 196 50 25 64 378 54 18 89 293 51 904 11 48 87 308 92 304 73 412 80 495 60 275 43 380 70 533 71 258 72 899
4 959 26 560 71 26 79 613 7 350 11 373 27 593 39 680 17 928 5 796 20 579 52 22 30 344 96 673 18 164 25 456 91 561 19 857 6 260 74 303 58 492 37 504 32 607 75 232 77 716 3 609 97 986 87 107 66 379 1 857 99 904 46 721 42 605 80 176 84 146 72 751 44 778 14 293 2 620 82 211 83 26 50 548 61 996 12 378 76 136 88 359 68 830 94 163 8 561 28 391 13 99 15 76 47 102 22 389 56 825 48 943 73 628 49 41 65 819 92 744 89 765 64 94 21 264 57 718 60 64 31 416 95 241 67 555 62 667 55 739 51 84 34 498 78 984 70 937 93 670 16 284 54 462 59 31 98 949 36 431 69 110 40 262 9 884 43 188 53 878 10 25 90 143 0 955 35 395 86 487 85 126 38 461 29 239 33 151 45 847 81 518 24 130 41 851 23 756 63 165
56 812 8 27 86 603 19 321 11 296 60 22 90 228 55 521 73 557 83 751 20 565 74 16 13 838 5 874 23 586 75 812 70 913 6 834 31 256 15 298 95 285 54 952 96 992 17 943 91 196 50 322 43 353 63 181 61 792 79 541 21 654 58 720 40 434 89 904 45 991 35 484 53 957 94 448 65 819 7 421 87 121 78 329 30 810 3 346 57 732 77 80 14 761 59 15 16 27 92 386 85 975 34 670 52 766 72 887 41 628 2 666 27 369 68 49 12 474 66 927 22 102 33 483 42 507 69 369 47 72 71 96 18 745 99 471 98 587 62 666 84 445 82 316 97 831 10 507 36 760 24 690 4 764 93 379 51 229 80 299 46 791 76 518 29 735 32 413 44 226 25 105 39 270 1 857 81 257 64 609 37 389 26 913 38 656 67 784 28 703 48 243 49 675 9 982 0 856 88 487
10 670 60 168 97 120 69 937 79 219 83 175 25 714 76 43 86 721 49 703 47 211 40 418 21 209 20 730 99 333 61 122 36 652 75 665 13 155 70 97 92 321 78 638 37 231 91 510 77 123 65 913 34 895 30 4 80 494 7 109 31 983 3 926 88 778 24 422 1 231 28 257 14 448 4 378 58 77 9 264 32 201 38 241 5 302 84 152 57 270 6 274 17 365 62 385 23 506 41 267 85 622 72 550 98 740 50 164 94 652 59 337 19 25 81 745 55 30 16 406 87 230 0 547 89 665 68 234 67 323 48 242 29 487 53 391 43 218 95 712 15 477 11 751 52 623 56 564 44 202 46 435 27 322 35 810 12 363 73 855 42 327 82 564 8 355 96 299 33 975 93 79 74 544 22 856 63 223 18 389 64 513 66 621 51 854 90 954 54 787 2 246 39 109 71 613 26 499 45 888
53 975 31 261 73 133 79 411 59 351 14 317 91 43 60 772 9 40 47 470 70 98 2 30 55 999 40 511 35 935 25 445 20 318 38 227 92 622 78 247 82 58 72 328 56 114 0 398 32 699 22 143 68 121 39 454 3 948 85 725 62 463 18 728 71 368 64 357 97 523 17 953 19 485 88 855 69 358 94 738 44 205 57 953 74 711 61 212 67 510 1 753 86 228 21 768 45 539 58 284 76 404 41 904 24 668 84 878 37 551 52 973 46 393 4 174 6 958 50 278 8 20 90 877 93 183 42 466 33 491 95 156 12 529 11 347 99 517 87 279 98 238 54 863 83 308 36 145 49 6 10 684 48 496 29 805 34 616 28 447 27 997 16 790 96 508 66 984 7 555 51 556 13 51 77 654 26 707 81 531 75 176 5 499 89 409 65 810 15 376 80 923 23 420 30 629 63 836 43 199
80 843 15 696 27 472 54 80 88 746 74 832 24 443 42 10 96 394 50 399 0 831 66 295 49 886 85 84 89 299 91 692 82 849 16 221 10 923 2 676 81 13 12 370 22 849 18 231 29 383 33 863 61 429 56 239 26 710 51 446 39 384 35 583 11 195 78 710 48 830 99 385 46 418 30 876 86 834 1 154 83 78 87 388 9 387 59 451 31 82 98 340 57 92 43 191 76 772 13 133 17 426 36 676 62 428 4 719 45 542 32 344 70 794 73 145 69 978 7 898 37 22 20 361 19 192 60 553 6 97 77 734 92 446 68 285 38 913 71 255 23 974 3 472 34 409 79 567 55 578 75 296 65 191 95 848 40 869 63 93 14 910 58 25 44 108 21 729 90 380 72 638 64 443 28 137 97 518 5 642 25 516 52 287 94 528 8 572 84 954 41 1000 53 665 93 339 47 211 67 121
65 338 4 734 37 444 94 529 81 855 25 893 38 463 55 122 87 342 24 406 20 792 35 570 61 37 70 141 62 853 33 953 96 920 12 387 88 931 92 334 44 831 15 233 14 533 49 226 68 318 6 817 43 992 58 592 42 783 63 433 64 986 27 984 97 386 59 54 45 400 79 23 7 780 91 729 19 127 9 149 28 37 60 304 76 178 85 154 16 579 54 939 18 634 47 541 10 349 69 441 3 292 90 635 23 658 67 40 13 867 80 921 29 79 78 429 22 343 11 422 0 847 51 13 93 534 48 991 56 100 8 921 82 662 32 656 83 108 36 783 52 708 50 692 30 496 84 419 74 31 41 402 89 94 34 178 21 382 1 556 86 878 77 334 71 504 31 412 26 865 98 691 72 578 73 638 17 813 66 908 53 314 39 668 2 365 99 147 40 843 57 322 46 229 5 404 75 257 95 47
96 60 83 780 50 332 29 748 65 882 40 795 79 730 44 652 56 801 82 131 18 101 97 384 41 776 31 932 62 475 78 486 30 729 4 166 24 860 0 53 22 4 27 738 55 887 15 920 74 125 21 942 58 653 39 445 80 873 7 954 60 23 28 536 81 502 52 411 33 642 76 320 16 264 71 844 67 824 70 190 35 895 23 420 77 563 90 526 95 142 9 137 42 523 10 692 86 95 14 358 2 479 45 196 68 497 92 547 93 168 85 29 59 627 88 986 94 904 25 571 36 827 5 945 17 82 20 855 46 967 63 81 47 531 49 798 75 741 3 226 98 973 12 259 57 446 64 569 11 893 8 241 89 293 1 591 61 67 37 417 13 349 66 463 34 542 99 125 72 440 84 803 19 690 73 159 43 380 38 11 6 673 48 1000 51 407 87 780 53 550 69 569 32 804 54 929 26 234 91 847
64 30 20 457 37 869 53 591 61 713 80 700 51 678 42 110 49 520 17 475 19 38 79 747 15 264 18 83 11 726 59 324 22 484 40 94 81 889 78 314 29 458 28 958 88 211 86 418 27 138 12 870 76 529 10 328 70 343 98 296 63 915 44 714 36 662 31 436 84 788 32 566 94 236 67 788 34 322 5 681 39 124 58 185 24 561 13 758 92 77 75 168 65 26 14 239 46 753 54 351 8 592 3 522 30 282 25 95 77 771 35 115 0 104 95 133 33 389 72 418 85 574 96 816 52 322 56 89 48 306 60 705 4 765 55 293 23 866 97 34 16 926 43 862 9 580 38 501 71 64 93 476 26 190 50 66 91 14 68 760 2 13 89 716 74 397 99 148 57 953 7 776 62 52 45 648 82 516 73 515 47 928 83 650 1 107 6 904 69 228 41 737 90 109 87 731 21 166 66 78
73 809 86 700 71 517 32 696 28 741 81 771 80 462 58 162 25 937 0 948 4 678 5 267 64 305 29 231 90 530 53 746 36 801 85 840 79 506 61 604 75 171 67 470 97 348 68 844 89 652 60 617 98 884 76 877 44 924 96 813 48 873 21 471 19 604 63 822 31 235 91 403 15 650 47 46 33 328 9 565 66 328 74 762 93 303 40 453 39 907 41 534 27 124 92 810 34 319 57 112 7 729 52 844 84 80 37 328 38 165 62 772 78 907 69 218 10 374 42 898 46 443 3 372 17 875 13 171 49 823 70 74 94 388 26 285 43 264 87 180 23 299 16 776 56 145 59 313 1 395 82 218 99 119 54 723 35 918 45 55 51 376 6 910 20 173 11 572 55 272 83 510 2 1 30 982 65 430 14 700 95 983 24 308 12 29 18 908 88 359 72 734 22 654 50 663 77 517 8 1000
57 323 51 576 9 632 42 711 98 606 21 348 24 489 69 702 92 408 49 339 79 206 13 949 27 270 32 822 17 371 95 823 22 358 38 636 59 66 97 383 14 975 37 773 12 993 52 718 25 534 1 290 58 610 65 148 75 605 63 278 90 401 80 65 20 830 44 253 35 382 19 78 73 861 4 240 3 914 6 164 86 763 99 354 40 542 78 24 30 895 50 899 45 238 47 66 5 863 72 638 53 469 39 57 56 460 54 464 81 915 89 422 16 443 82 360 93 233 87 569 33 336 68 269 43 356 88 907 55 333 67 457 29 232 36 25 71 985 83 560 62 876 61 521 10 507 2 916 15 771 94 133 0 101 7 897 34 411 48 345 70 134 84 440 26 454 91 194 46 176 28 818 64 838 31 645 8 128 11 690 23 894 85 673 96 371 76 880 41 307 77 251 74 517 60 742 18 889 66 572
85 37 31 416 93 554 34 377 19 141 78 37 15 169 83 598 68 398 4 684 28 973 62 535 26 552 65 325 77 697 23 893 0 902 71 222 9 928 27 218 75 840 59 430 44 565 40 593 74 882 16 106 43 145 30 61 97 946 47 793 46 558 12 132 50 815 57 925 60 320 98 303 84 253 52 49 99 363 29 441 92 444 10 346 1 440 8 609 81 672 90 3 67 1 58 382 25 220 61 825 94 523 14 279 89 168 7 55 21 636 36 116 33 353 49 863 2 738 45 220 95 303 42 126 69 851 80 459 82 938 91 979 22 114 88 728 41 901 70 820 32 911 37 369 53 877 18 580 20 896 17 899 54 723 64 709 6 995 56 930 3 309 55 286 86 190 5 568 79 171 72 681 66 53 73 638 76 724 39 236 35 242 38 549 96 657 51 521 24 779 87 287 63 409 13 724 11 45 48 959
59 852 7 497 78 111 48 730 92 932 64 672 89 457 10 368 60 37 76 766 23 875 47 643 32 596 36 561 67 82 11 579 61 741 58 111 14 213 35 451 39 247 29 516 19 230 31 723 97 755 43 286 8 708 63 443 50 922 17 582 40 92 99 817 70 164 20 438 82 960 73 176 81 100 24 809 93 352 44 941 87 720 9 427 86 853 84 727 71 247 38 23 68 93 53 706 66 124 79 503 26 656 46 471 95 343 4 435 56 233 88 884 57 50 69 361 42 808 6 707 28 688 18 861 83 148 34 514 77 561 80 589 94 862 90 455 91 827 72 396 51 440 12 486 30 435 2 873 21 652 85 624 62 313 13 19 25 538 33 969 96 585 5 411 54 617 15 671 75 758 0 654 41 879 27 682 37 105 74 142 98 884 49 340 3 495 65 668 52 696 16 86 1 640 55 891 22 124 45 804
63 996 66 532 39 478 69 502 19 592 77 434 2 654 52 212 22 558 36 65 41 341 90 550 3 27 21 456 97 742 5 5 88 25 7 160 89 908 58 537 20 325 18 848 48 515 93 864 49 219 0 535 70 531 71 664 11 613 42 781 51 991 57 465 92 459 59 189 37 580 16 466 17 716 95 147 12 493 86 46 31 242 25 718 10 339 81 75 60 147 47 483 13 297 28 215 26 276 76 94 29 133 82 111 74 177 50 909 27 403 79 5 87 96 73 410 96 884 68 413 65 835 75 229 30 91 44 164 8 595 43 796 62 488 53 934 9 394 94 8 1 310 38 138 84 449 67 246 83 375 55 836 91 368 46 814 64 847 40 600 45 948 14 835 6 813 56 150 54 682 24 55 72 30 78 638 61 338 85 291 99 52 4 248 98 223 80 312 15 956 23 1000 33 322 35 277 34 269 32 597
72 294 23 557 73 636 97 253 75 503 42 812 63 701 15 943 57 676 10 470 8 132 68 372 2 955 1 756 59 145 5 202 39 339 28 859 14 993 91 359 44 85 40 51 38 969 26 870 54 452 76 538 43 550 71 409 46 187 79 34 81 232 19 636 45 221 21 686 49 509 96 617 87 40 36 276 24 985 53 862 13 43 9 774 66 699 20 39 41 998 51 347 77 995 0 240 90 25 4 94 47 480 29 788 33 125 34 920 22 870 27 283 85 398 52 887 74 276 82 195 62 450 78 153 65 516 55 654 94 67 83 606 56 995 35 620 7 816 17 98 60 568 48 605 84 290 64 572 50 801 86 365 61 746 93 847 3 217 18 668 31 144 30 994 95 231 69 601 89 414 6 725 67 480 88 330 98 363 37 962 12 403 25 347 11 251 99 598 32 301 70 633 92 987 16 451 80 467 58 457
97 819 51 507 4 677 23 137 74 588 61 243 39 395 32 659 1 737 6 458 43 614 90 130 29 819 48 420 94 945 82 522 33 180 27 335 70 769 71 256 20 772 36 617 49 911 40 19 69 930 55 108 80 751 65 222 15 458 64 623 56 121 35 876 24 469 12 123 16 484 18 182 98 710 0 159 46 586 96 283 30 817 28 904 66 95 37 701 25 158 91 440 53 763 73 60 79 379 84 321 50 175 62 449 14 192 86 223 83 236 10 729 22 323 67 967 9 111 11 820 75 219 87 544 21 352 81 113 2 418 52 845 77 938 38 960 85 548 42 811 7 5 57 203 13 100 26 229 31 983 59 882 63 262 95 754 89 249 72 258 44 887 34 240 19 37 5 745 78 584 93 527 68 422 8 656 47 450 41 356 76 480 54 813 60 323 45 440 58 382 3 980 99 846 88 957 92 970 17 266
82 505 96 621 39 910 92 750 17 656 98 94 40 882 59 84 13 191 5 894 95 743 0 767 88 116 29 486 37 144 50 211 52 755 18 46 53 352 51 28 32 51 70 222 34 78 87 478 66 13 65 476 56 269 47 554 24 597 63 271 7 536 27 185 69 402 41 711 61 227 12 424 48 423 68 502 71 700 72 752 20 84 75 911 57 976 31 305 35 70 43 530 26 555 84 67 91 931 49 209 16 927 78 801 11 50 36 498 76 205 19 770 73 358 86 41 28 698 8 381 33 868 2 712 42 328 3 440 90 826 46 422 25 614 99 917 6 607 15 82 22 394 21 738 64 833 10 843 85 354 89 300 74 530 81 254 58 938 23 215 1 172 9 866 38 599 77 124 44 107 45 427 62 338 79 695 30 714 97 609 80 744 94 683 4 437 67 236 83 671 54 381 60 237 93 30 55 459 14 762
27 435 85 797 25 407 51 958 94 428 11 956 29 383 93 106 24 266 83 494 81 257 39 193 73 683 87 262 38 628 97 687 23 730 86 181 46 848 63 862 96 236 20 121 42 301 43 903 91 693 5 670 61 144 84 306 32 353 53 427 40 24 33 369 48 614 22 860 59 127 67 655 4 270 88 536 17 532 18 176 49 611 41 574 45 549 50 861 58 187 36 129 82 753 9 384 54 843 0 813 7 987 92 54 30 40 52 340 2 947 47 789 66 904 60 762 15 983 78 427 21 559 14 81 65 39 35 176 8 46 89 426 76 502 6 946 31 582 37 745 3 348 28 795 56 370 13 35 75 696 72 865 16 913 12 127 64 643 57 90 69 83 74 270 98 256 26 305 71 187 99 616 95 183 70 641 80 987 34 797 44 209 1 413 68 94 77 716 90 405 10 290 62 174 19 139 79 617 55 210
24 237 62 972 45 725 10 414 64 953 49 769 92 425 23 759 48 345 89 172 33 54 85 937 43 140 27 101 35 626 66 476 37 185 86 976 32 997 13 736 73 520 78 306 19 585 79 84 96 895 7 88 28 326 3 243 61 113 22 164 2 371 71 932 98 282 69 309 21 353 57 205 72 973 88 346 47 921 8 571 59 878 40 643 60 414 0 233 4 483 74 741 11 149 55 642 51 557 14 383 5 793 29 972 26 149 99 757 41 307 18 467 97 449 70 201 44 502 9 839 83 549 67 304 34 232 65 628 93 766 95 160 1 917 53 508 20 835 50 292 17 454 90 379 12 188 36 298 63 471 6 574 52 940 82 210 84 885 46 432 81 875 16 275 31 358 80 235 77 44 30 339 42 3 58 824 87 22 76 194 38 928 68 515 75 869 54 428 94 277 56 813 91 320 15 633 39 365 25 15
55 189 56 659 71 675 41 17 65 321 93 356 63 364 12 732 82 436 6 25 20 751 77 482 24 968 72 550 88 953 42 920 9 50 44 15 7 502 60 732 95 298 3 505 91 810 30 793 85 309 73 571 28 469 11 173 29 914 2 820 5 732 21 867 99 153 13 602 69 620 79 753 25 318 53 532 22 762 37 496 8 461 17 293 94 334 74 371 14 240 16 198 27 270 23 863 4 76 34 734 40 223 83 926 57 338 84 864 98 262 46 143 68 97 96 585 36 764 33 765 70 728 51 749 31 936 10 818 67 921 47 445 39 398 38 801 76 689 92 655 1 773 54 453 90 941 62 731 18 798 75 552 35 54 87 429 58 977 0 748 86 741 45 203 59 154 50 464 81 185 15 756 89 648 80 96 43 605 78 931 48 510 26 380 32 327 64 872 49 227 66 154 52 851 97 801 19 812 61 138
12 710 24 226 30 513 40 799 84 718 13 678 59 588 35 997 53 343 91 336 80 21 68 267 97 808 50 819 21 859 2 431 17 28 76 418 6 838 1 360 3 389 69 956 57 672 93 628 56 43 90 392 33 562 86 910 55 345 87 585 64 490 63 771 29 856 45 207 60 561 88 146 51 717 38 162 11 219 20 726 83 686 44 579 32 928 37 337 28 763 26 808 22 791 58 438 98 471 75 700 77 906 99 83 74 645 9 377 39 349 15 777 42 855 41 963 61 168 0 362 31 857 66 330 46 540 89 646 7 892 96 875 94 18 8 578 19 151 47 780 34 687 62 574 82 688 27 74 71 204 54 896 18 448 67 289 36 377 5 354 25 317 43 15 70 761 16 981 73 553 49 485 10 417 65 793 95 535 85 627 52 955 78 66 23 173 72 447 48 599 92 472 79 213 4 266 14 744 81 75
60 454 37 511 8 500 48 433 64 344 52 361 59 390 24 766 29 981 10 71 68 782 95 263 70 506 98 607 44 47 92 803 75 93 42 317 32 873 14 998 57 936 33 429 45 301 97 571 89 99 69 85 31 982 63 677 35 552 4 312 30 255 21 354 93 976 80 816 20 31 6 29 56 763 46 547 43 809 91 734 40 965 36 89 5 792 82 224 66 987 1 199 51 488 53 711 17 285 9 435 65 536 67 652 22 246 96 325 85 635 77 863 72 254 99 934 2 709 7 376 55 513 58 576 13 747 11 74 38 744 23 906 0 843 84 220 18 413 54 414 76 19 49 812 34 667 94 384 61 493 19 322 62 204 25 213 28 864 79 359 26 309 71 86 87 162 50 857 74 684 39 56 47 801 88 900 15 970 90 985 83 281 12 782 41 482 16 48 3 535 81 702 78 337 73 593 86 636 27 434
96 72 74 37 90 14 94 965 92 517 12 498 57 360 97 825 85 520 55 468 56 498 45 118 4 457 28 71 8 27 14 15 67 927 71 264 58 618 64 981 48 954 9 631 20 845 53 914 23 490 22 867 66 568 37 156 26 913 21 74 88 815 11 741 3 371 61 387 73 727 81 355 59 614 95 178 27 790 41 320 38 388 65 159 86 363 79 112 78 93 31 76 93 400 34 162 17 98 75 745 44 420 39 742 0 404 87 566 50 301 2 217 30 251 43 236 24 946 1 96 52 778 98 992 63 487 77 287 32 968 70 397 25 338 51 716 83 378 47 837 46 50 10 796 15 139 7 396 69 175 18 409 35 965 40 585 76 836 72 728 62 361 36 129 68 185 19 643 91 291 29 434 42 741 13 719 99 585 84 329 6 977 49 644 82 138 33 272 5 920 60 732 89 379 16 296 54 114 80 290
31 693 81 38 90 312 5 753 76 890 12 397 57 809 22 902 73 878 19 481 14 939 56 803 35 378 94 627 48 358 21 184 50 931 30 726 28 402 34 688 47 489 89 132 58 888 4 709 52 36 44 285 15 374 92 457 59 393 91 166 29 772 66 955 79 298 13 674 32 164 11 554 26 476 7 920 82 359 45 697 46 842 37 304 64 313 53 271 69 191 83 91 39 150 63 210 96 840 75 222 43 375 72 591 80 983 10 474 86 613 0 544 9 692 54 364 88 726 40 890 6 478 42 316 70 828 97 282 78 679 60 116 24 203 95 164 41 318 18 159 1 619 3 16 68 758 93 539 65 795 33 433 55 556 16 380 84 343 98 883 38 222 27 135 71 536 77 665 67 38 74 695 87 338 36 792 49 518 85 552 51 75 2 947 8 541 99 982 25 302 17 115 62 495 61 112 20 287 23 475
54 739 89 287 66 402 70 838 56 574 49 741 87 172 20 557 57 238 79 332 40 403 64 921 62 41 80 500 23 402 46 209 26 859 98 551 22 188 1 369 48 285 42 333 38 17 21 959 15 459 59 784 83 766 60 35 52 806 95 123 6 807 73 610 86 736 11 540 31 984 99 943 67 215 93 162 44 889 78 447 30 40 24 277 69 919 17 87 12 965 53 513 71 31 27 308 74 241 28 470 55 854 35 999 97 919 63 304 96 252 76 419 72 179 36 165 25 207 88 812 65 248 68 824 81 380 9 934 47 849 19 922 50 488 18 871 43 747 75 623 94 884 58 938 77 919 3 444 29 647 13 481 2 470 92 411 85 565 84 278 51 652 90 520 14 822 37 526 0 495 41 892 5 745 34 787 4 185 61 347 39 71 33 572 8 353 32 516 7 628 91 627 82 961 16 940 10 591 45 514
41 912 77 360 13 307 68 131 35 70 76 685 65 407 24 203 50 944 39 461 63 864 45 75 93 82 51 953 44 726 11 531 48 401 10 541 27 627 75 778 33 483 89 205 49 168 38 238 30 709 69 754 54 194 8 316 0 484 52 552 99 921 80 37 12 240 15 823 16 994 58 238 26 802 20 788 78 114 98 570 28 191 42 444 60 18 32 358 84 732 91 997 72 475 2 664 57 577 53 1000 71 951 22 293 82 290 86 254 36 286 21 742 74 320 95 70 70 554 18 222 94 655 37 417 81 722 66 75 90 944 40 274 43 427 5 758 17 735 67 173 34 309 96 944 14 679 61 371 85 377 59 291 29 601 19 815 23 449 9 699 64 155 25 553 56 591 79 767 4 725 3 620 47 335 92 760 73 919 88 733 7 657 1 524 62 750 31 138 46 270 55 743 6 933 87 213 97 100 83 992
0 80 1 412 98 244 23 955 50 740 63 975 90 793 91 592 25 490 73 349 68 347 33 647 11 715 26 466 22 889 35 349 8 21 46 569 27 701 44 208 76 604 69 778 99 234 4 724 53 100 2 113 57 848 47 911 62 58 10 547 30 944 39 919 28 602 3 301 58 803 45 310 95 90 20 323 38 620 34 999 31 854 43 985 88 990 70 184 51 165 87 385 81 904 79 779 74 745 86 218 16 262 55 435 72 548 49 954 64 649 42 928 15 989 40 232 52 126 14 758 37 82 67 360 48 51 9 544 36 304 66 884 93 461 96 181 6 597 80 851 59 1000 82 12 13 943 56 872 97 542 71 906 5 69 75 234 12 889 54 517 85 707 94 43 19 323 32 947 84 435 21 712 24 770 7 892 17 574 83 28 41 498 29 545 78 531 60 121 77 578 89 551 18 558 61 140 65 376 92 372
17 962 49 820 23 296 68 109 77 209 21 639 37 559 67 73 5 359 41 824 51 543 66 334 45 759 55 784 4 147 44 894 33 445 10 520 36 266 72 285 74 627 11 81 1 424 94 538 46 311 96 321 88 640 87 408 2 441 80 683 85 326 63 39 6 811 62 649 79 240 48 332 30 889 18 712 26 293 27 706 58 87 60 455 28 838 92 155 43 890 16 453 83 937 64 247 40 791 71 335 0 92 25 943 73 247 52 867 20 86 29 631 65 868 75 429 13 929 24 686 78 325 12 299 69 28 54 619 99 725 90 918 14 221 57 310 35 18 93 920 3 931 86 55 34 26 95 92 76 458 8 359 91 303 42 566 7 704 22 570 59 91 84 984 61 884 97 814 19 863 32 814 50 382 39 818 89 405 47 104 82 377 15 54 81 29 98 265 53 597 56 659 9 476 70 896 31 458 38 590
13 41 43 99 19 743 55 374 25 786 27 714 91 919 76 983 99 507 58 943 80 365 89 787 75 598 88 248 97 711 2 837 72 678 22 798 35 253 57 777 46 397 49 134 61 597 67 947 21 766 11 210 5 143 36 674 77 749 50 83 90 155 96 753 48 202 24 756 92 747 1 874 40 252 45 6 60 658 53 87 93 274 44 84 71 708 39 55 64 317 52 722 69 23 0 105 81 633 68 663 20 991 26 951 4 418 16 636 32 664 17 986 29 403 33 632 56 452 98 38 47 650 6 393 31 228 59 306 51 416 84 913 87 51 82 927 8 532 65 163 15 38 66 667 30 255 3 1000 85 592 23 816 63 970 70 323 78 210 94 773 83 235 7 365 9 168 38 273 14 895 62 677 79 622 95 831 42 169 37 384 10 513 12 411 73 1 28 193 41 378 74 487 54 392 34 293 18 13 86 698
38 167 18 741 42 792 66 622 65 287 53 441 35 855 47 964 77 754 61 110 31 404 32 198 45 481 92 379 0 75 76 617 33 704 91 406 19 388 58 245 46 732 29 454 39 74 8 499 51 652 52 668 57 552 86 10 67 525 55 691 7 355 89 829 59 559 82 921 28 267 99 196 12 941 13 753 49 315 69 350 50 698 22 919 4 943 97 712 96 127 62 71 75 797 70 77 85 65 71 602 5 429 11 81 87 551 26 766 98 386 81 195 1 809 74 168 90 698 24 263 34 987 40 641 48 874 64 454 84 905 6 866 25 403 95 603 16 301 15 605 20 785 54 418 79 212 10 906 88 689 17 86 2 751 73 635 94 370 30 207 56 550 27 253 21 677 14 231 9 718 83 875 80 751 63 264 36 746 72 416 43 261 3 564 93 647 23 305 68 342 78 255 60 514 41 93 37 92 44 61
81 917 77 938 21 476 44 228 89 494 48 253 34 638 10 638 62 936 63 877 46 222 4 21 42 874 71 276 93 384 92 442 5 590 55 627 59 19 99 237 50 405 65 153 25 260 39 499 82 181 78 432 58 347 91 966 51 212 17 989 40 986 14 599 53 102 36 10 9 354 49 672 70 707 66 17 31 200 98 961 7 172 74 503 68 645 83 138 19 267 1 482 37 507 11 216 41 810 12 521 61 531 56 325 35 324 23 486 72 875 84 872 76 256 73 610 16 388 27 158 57 445 8 342 20 98 95 396 80 423 28 314 0 293 60 787 2 422 30 324 75 917 43 254 32 183 79 902 97 842 64 330 52 564 96 636 94 625 26 154 33 167 18 688 29 786 69 487 47 453 88 76 6 262 86 608 13 429 45 452 24 503 54 820 22 47 15 261 85 367 90 649 3 41 87 246 38 594 67 423
85 661 75 993 90 944 48 783 37 278 93 790 13 362 61 521 57 769 59 589 94 742 68 343 78 25 88 413 4 254 60 796 79 354 42 494 69 650 53 31 7 295 54 487 11 606 46 170 15 936 14 325 74 94 64 274 67 83 0 458 70 725 99 90 27 962 29 277 30 381 92 128 32 685 83 43 12 569 58 348 36 918 40 489 98 87 17 937 26 235 8 77 66 321 19 329 9 121 38 897 80 354 56 385 65 707 28 10 81 438 72 726 21 10 73 499 86 746 43 778 2 158 3 81 31 402 50 23 34 411 24 675 82 857 97 519 63 583 62 993 91 627 25 358 39 479 10 437 6 919 16 372 76 386 96 402 52 680 23 59 71 501 1 575 33 202 89 153 47 597 49 312 41 506 87 138 84 563 22 850 44 799 77 438 20 73 95 409 55 268 45 74 5 211 51 744 35 63 18 806
94 289 17 907 31 43 54 474 82 281 67 732 93 506 89 254 45 713 16 497 60 151 47 604 80 786 51 287 26 879 29 268 76 864 77 997 63 575 69 748 3 13 64 215 35 433 95 770 24 286 46 852 98 432 78 312 0 990 83 223 79 251 52 426 9 302 81 103 6 911 1 510 2 918 48 515 56 348 7 745 32 220 61 718 72 993 14 538 49 691 8 938 96 380 88 397 12 928 18 340 4 282 30 447 23 502 21 780 85 612 68 769 87 849 36 824 66 250 41 307 19 823 65 972 92 570 27 886 42 763 33 256 97 465 43 125 11 819 59 533 50 626 86 881 90 241 40 493 22 604 73 712 10 222 62 518 91 37 25 842 70 234 39 539 74 165 57 607 37 345 84 560 5 77 44 96 75 47 13 487 34 854 99 840 38 636 53 468 20 526 15 111 58 163 55 737 28 638 71 948
49 12 79 935 52 191 83 611 67 73 3 578 80 106 27 674 62 62 34 31 64 414 50 620 76 177 18 836 54 180 25 489 53 457 36 372 8 775 74 435 77 84 30 911 37 448 24 12 82 96 57 810 81 69 73 905 58 946 46 759 12 281 55 845 42 605 70 612 97 375 10 643 38 899 86 200 48 272 39 573 60 951 19 264 92 604 90 522 56 282 28 117 16 109 15 783 9 348 29 534 1 335 63 573 45 195 61 74 23 123 98 994 66 223 72 882 4 611 31 807 13 662 41 823 17 32 65 838 75 747 40 216 14 623 20 965 93 880 7 45 99 986 88 275 47 701 44 621 59 914 0 286 84 745 32 336 89 962 6 455 68 205 78 298 11 199 51 531 26 624 85 757 95 964 5 542 91 677 71 193 21 666 43 238 69 873 96 915 94 141 87 33 33 56 22 600 2 545 35 340
28 191 60 844 43 795 36 850 96 84 41 547 82 380 32 749 40 689 55 106 85 880 10 476 38 128 73 51 29 101 63 760 42 320 84 876 57 263 20 740 76 942 91 51 99 32 31 33 89 639 86 200 17 469 46 148 87 593 70 463 16 83 8 253 98 410 53 976 59 192 49 909 37 712 34 493 78 599 25 530 83 383 11 7 26 915 92 633 56 641 30 509 13 972 35 522 97 199 68 627 52 968 66 689 18 470 90 771 2 392 58 510 71 389 47 330 15 459 6 290 44 242 94 665 93 89 51 588 79 181 0 142 23 149 69 791 95 197 81 183 72 326 7 978 88 110 75 827 54 583 62 701 19 51 33 77 80 825 14 850 22 128 12 205 4 706 45 111 9 145 64 869 24 887 61 215 77 950 1 781 50 909 39 383 74 688 65 267 21 85 27 276 5 853 3 59 48 622 67 783
14 191 25 294 13 765 67 601 10 114 68 274 90 671 78 673 30 444 95 846 16 903 72 943 75 608 9 632 5 986 77 628 4 875 46 453 55 280 15 24 86 159 19 165 59 197 0 264 70 45 65 824 83 437 91 50 21 301 51 801 35 255 79 518 61 466 97 853 23 776 34 459 36 145 88 688 56 336 64 370 73 815 33 117 54 858 24 187 42 562 57 671 81 508 93 595 41 152 22 432 74 143 71 815 2 388 58 621 31 720 80 359 43 791 62 61 20 469 29 625 84 90 26 821 18 219 45 665 11 818 47 113 76 436 48 451 89 364 37 520 96 750 94 757 39 952 63 908 8 846 50 963 44 195 7 741 92 580 32 592 49 220 27 570 53 768 17 941 3 760 60 835 99 194 85 226 87 104 66 445 12 511 69 751 52 480 28 739 38 439 82 445 98 659 1 605 40 572 6 453
14 922 28 576 55 925 18 565 29 587 30 530 35 240 21 627 65 662 4 928 98 718 40 735 41 435 96 766 84 967 80 369 50 119 23 369 39 583 15 300 22 342 63 549 1 385 99 166 78 866 58 495 7 303 57 532 42 897 8 854 16 708 25 351 76 589 73 426 20 256 68 45 2 108 32 601 31 131 24 22 77 216 33 978 87 813 90 212 67 473 89 592 27 841 85 885 43 446 82 389 97 530 5 337 60 387 91 200 70 214 62 946 45 900 49 644 44 519 12 748 47 688 52 623 51 336 38 379 93 593 72 476 83 837 79 731 36 895 61 189 34 931 53 937 86 164 54 400 19 598 75 644 71 786 88 588 81 25 64 206 17 321 13 753 56 544 10 605 69 429 37 234 3 138 9 592 11 227 74 664 95 699 59 72 0 828 66 580 46 189 92 606 6 283 94 848 26 190 48 267
48 752 84 178 85 412 37 215 24 247 68 310 43 693 51 553 78 795 76 111 77 76 4 704 17 187 6 330 22 741 10 44 65 966 45 928 16 730 11 908 67 67 2 734 5 790 88 205 47 130 25 90 57 134 66 963 80 334 28 331 72 256 36 487 31 483 96 621 71 363 38 277 81 828 21 208 12 286 82 129 32 382 0 461 63 221 26 246 33 313 27 149 61 693 74 714 69 836 39 973 86 289 54 33 70 767 53 545 87 237 95 101 14 28 19 420 92 295 79 287 73 439 46 737 34 374 90 389 91 45 55 914 98 219 8 351 23 912 13 618 99 524 35 279 30 184 49 745 3 599 97 493 18 902 20 116 58 836 75 692 56 170 83 62 60 27 15 861 7 796 29 591 42 284 41 941 94 711 1 430 62 221 40 502 50 425 89 486 59 518 64 343 44 544 9 899 52 256 93 889
18 215 37 8 55 892 24 439 34 125 74 783 86 521 49 8 85 903 0 60 91 37 47 645 8 779 92 30 22 20 69 841 75 293 83 50 20 415 81 594 87 463 30 733 31 683 54 291 12 673 73 382 64 594 14 91 19 633 62 967 3 927 68 566 42 468 4 462 33 467 28 269 66 98 77 932 88 260 38 532 72 615 48 560 1 149 78 873 40 421 21 777 61 681 82 996 79 935 43 287 32 233 52 695 25 249 41 165 44 229 23 195 6 19 17 725 11 575 29 980 94 932 99 199 84 939 59 874 70 483 10 448 7 874 97 158 93 481 50 763 56 822 15 421 53 699 26 342 2 408 76 140 57 427 89 452 5 365 9 16 36 245 71 706 13 719 45 280 46 863 63 896 90 16 67 82 39 322 65 967 60 641 58 150 16 550 95 929 80 240 98 259 27 521 96 521 35 712 51 204
23 975 10 16 59 354 77 135 95 574 49 105 69 538 97 618 8 273 87 242 60 964 48 642 38 404 66 103 50 797 54 33 28 903 52 509 72 742 91 283 67 803 29 943 56 739 78 501 26 929 30 513 3 338 85 531 45 754 73 535 83 311 84 69 41 753 14 240 57 653 93 709 12 981 86 917 88 814 13 975 65 218 0 304 46 747 61 765 99 487 94 490 32 111 74 438 18 19 1 589 90 165 17 923 81 281 27 875 9 275 15 846 4 258 6 873 16 934 20 423 89 977 64 188 80 684 34 356 5 385 55 166 24 433 19 164 44 875 68 397 35 593 22 280 40 124 33 129 2 845 42 990 79 275 39 175 36 464 37 844 21 105 58 406 70 9 47 149 7 536 62 253 11 803 31 771 98 390 71 792 51 535 76 306 75 731 25 917 92 859 63 989 53 37 82 127 43 508 96 839
53 189 69 222 65 519 18 583 42 450 84 513 92 734 59 865 45 604 87 626 55 878 40 77 60 115 29 52 79 564 64 911 78 574 21 131 48 856 83 466 0 23 81 311 36 569 2 809 52 523 56 887 99 224 49 404 17 375 68 94 66 153 85 595 76 462 5 493 41 180 62 842 98 968 95 501 89 786 32 145 7 637 82 630 46 547 25 735 43 879 3 713 24 636 97 339 44 188 71 887 27 773 34 662 35 162 75 132 73 465 13 192 19 126 23 372 39 855 38 453 9 269 61 464 30 437 10 716 16 563 1 996 31 220 58 940 51 826 6 688 57 110 70 691 54 866 8 129 80 884 90 557 26 319 47 308 20 820 67 917 74 776 11 934 94 72 72 539 91 428 4 827 15 946 37 786 50 623 93 489 96 963 22 349 77 682 12 280 63 851 86 973 33 168 14 744 88 362 28 681
59 748 5 799 58 629 29 379 76 256 95 525 53 348 19 643 80 593 23 350 62 129 69 722 57 758 33 420 71 763 18 453 61 879 8 686 66 56 49 620 75 811 21 962 20 329 1 262 98 409 74 626 15 495 22 211 72 216 31 13 28 187 47 958 52 866 63 677 3 43 12 644 27 947 79 896 91 657 24 885 35 175 25 485 6 301 83 94 64 762 78 109 32 99 68 569 50 921 94 156 96 751 17 626 42 365 73 50 41 149 16 502 37 720 40 627 65 269 26 90 56 296 7 991 14 115 77 997 88 872 89 494 46 621 67 59 34 862 60 100 81 949 55 408 92 159 2 253 90 166 84 861 36 422 39 909 38 196 87 257 51 196 70 430 13 812 0 623 85 530 4 703 11 754 99 808 82 426 86 910 10 154 54 885 48 595 30 226 97 494 93 844 45 986 43 967 44 334 9 820
31 469 20 70 32 165 1 518 84 20 11 216 29 928 13 162 88 241 9 928 59 506 68 979 62 566 56 346 40 842 55 888 53 925 51 868 60 678 47 872 23 266 75 919 28 665 25 209 91 133 65 922 24 543 83 102 85 988 92 659 89 418 44 914 81 94 48 482 49 493 77 557 98 961 73 813 41 909 15 882 72 997 54 882 42 576 80 298 96 298 19 196 22 13 21 905 74 115 64 492 69 771 4 386 43 78 35 915 14 990 6 138 26 267 38 738 82 868 94 78 71 674 33 423 37 869 18 850 79 546 8 900 45 617 2 480 58 660 12 189 16 875 0 921 63 982 57 678 97 475 67 842 93 355 36 367 10 10 70 533 52 647 90 277 46 206 76 35 66 161 3 190 34 653 95 444 39 9 7 32 61 951 50 27 87 489 30 390 78 588 5 896 27 143 99 472 17 92 86 59
83 176 46 950 82 101 57 666 44 849 4 2 72 223 69 103 27 775 74 967 20 476 85 529 31 318 64 1 61 459 18 997 55 191 56 250 41 859 60 458 21 378 73 470 29 332 51 598 91 395 99 396 40 586 89 751 7 97 16 986 78 819 38 746 43 857 52 724 14 488 79 66 34 289 48 368 1 704 13 533 32 137 15 977 23 495 77 129 70 684 95 533 12 5 45 990 2 979 67 405 49 195 0 576 97 683 62 570 22 529 58 284 6 405 71 254 37 843 5 676 24 587 39 830 92 994 3 281 8 171 80 618 26 902 76 956 42 132 63 589 33 753 94 665 50 956 47 32 9 983 25 168 11 316 88 782 96 354 90 297 54 75 68 203 10 761 87 43 30 551 98 958 65 408 66 834 75 51 35 808 59 748 93 347 86 970 84 607 28 157 53 429 17 826 81 36 36 621 19 581
32 283 2 62 44 391 89 285 22 750 19 624 21 169 59 435 60 547 51 198 13 492 47 210 86 210 64 959 79 562 87 79 48 171 82 263 7 423 40 946 18 977 77 892 25 663 28 871 17 258 91 123 96 15 14 160 33 762 84 567 27 168 68 313 6 36 8 53 58 751 67 751 75 498 34 806 92 872 31 206 12 308 90 578 3 24 26 53 98 700 73 453 10 193 85 288 23 114 1 137 9 112 72 186 81 956 11 320 54 138 53 125 99 381 88 204 52 773 74 392 57 246 5 398 49 324 30 675 97 203 63 111 56 554 66 130 24 484 38 141 71 928 35 196 80 867 78 486 43 665 15 967 50 933 70 234 55 794 0 761 37 721 41 792 62 183 20 989 29 134 42 880 94 649 36 769 4 490 93 600 76 476 39 96 16 380 95 509 46 52 61 513 65 35 45 288 83 423 69 650
60 296 79 866 73 525 46 570 81 845 7 309 12 725 43 626 76 753 29 329 80 242 2 463 13 532 71 320 61 386 36 184 74 413 63 895 45 518 34 654 56 915 89 769 3 317 52 556 64 351 17 281 41 244 16 756 77 977 94 724 20 952 70 868 68 386 99 408 6 404 9 843 72 238 10 421 50 758 65 260 78 44 0 623 75 307 47 902 59 758 55 989 85 251 1 845 22 587 28 913 38 783 95 81 62 228 35 452 90 159 53 944 97 860 58 821 86 568 39 803 93 664 40 990 57 395 23 250 8 253 31 540 26 248 32 13 98 313 24 617 11 97 51 416 92 98 27 695 18 3 84 785 42 211 54 562 15 279 21 425 19 29 5 547 4 936 69 149 37 674 30 909 67 412 44 41 48 293 96 230 91 653 83 376 25 293 87 556 33 578 49 130 66 839 14 225 82 182 88 113
2 35 86 68 47 554 49 322 33 999 57 509 18 6 70 77 58 328 10 245 16 698 90 513 6 784 38 792 15 851 93 144 95 689 63 864 79 778 28 681 59 719 29 527 35 262 89 944 60 347 67 65 8 185 9 254 45 723 24 115 83 288 41 710 36 23 37 908 61 996 51 998 72 383 85 326 34 854 22 574 66 1 80 705 30 848 53 272 21 310 14 965 23 6 17 123 31 924 40 713 19 114 52 646 43 462 3 645 71 567 76 494 74 287 94 568 73 350 55 932 4 405 50 559 26 924 75 222 91 730 25 563 78 509 62 608 11 159 87 813 81 529 5 823 64 281 0 425 77 420 42 698 32 125 98 836 39 524 12 493 56 695 99 916 65 699 96 571 13 774 68 67 27 949 20 343 84 244 82 278 88 179 92 551 97 337 54 960 48 717 69 70 44 927 46 430 1 15 7 805
45 249 48 383 35 802 75 437 20 172 18 618 58 803 15 963 37 143 98 908 42 105 5 128 22 711 82 284 70 616 4 412 47 683 13 13 76 298 85 303 72 791 57 736 51 781 21 915 46 220 9 187 99 176 19 713 96 707 30 409 79 839 95 239 16 466 49 207 8 782 87 635 34 832 14 745 29 169 6 39 25 90 67 287 68 306 39 889 43 872 69 935 41 996 3 765 93 65 10 272 40 908 36 753 66 955 11 88 81 984 1 789 24 976 52 499 54 688 71 509 65 130 2 904 56 432 23 140 74 350 88 145 91 471 90 718 33 502 28 720 50 946 12 483 73 33 0 889 38 826 27 875 44 573 80 488 63 228 84 794 31 61 26 279 59 103 89 850 53 957 62 731 32 552 61 959 78 66 77 60 17 665 97 459 86 287 60 447 55 632 92 815 64 913 83 722 94 707 7 50
45 916 12 380 33 218 81 721 93 39 1 246 19 501 89 123 41 99 40 986 39 236 78 832 36 473 56 198 6 805 77 694 57 545 0 765 37 224 72 623 52 238 86 971 21 895 73 82 88 886 79 954 25 729 16 924 23 336 10 126 4 334 28 747 95 670 26 97 91 396 92 447 59 538 44 395 29 879 64 157 42 445 65 306 48 152 71 826 76 994 98 250 66 204 22 392 82 218 38 162 54 941 46 64 3 136 47 235 85 574 51 924 75 660 5 269 17 296 7 975 34 45 69 199 58 346 97 932 60 935 32 3 61 101 43 344 31 813 74 316 80 573 20 813 67 824 50 748 30 467 2 939 83 821 62 631 18 703 99 677 53 420 90 806 8 315 11 526 14 716 24 416 68 955 9 86 87 181 96 972 55 545 27 293 49 158 13 571 70 573 84 106 35 868 94 845 63 385 15 848
51 556 83 451 36 546 67 734 63 839 45 709 60 394 53 577 52 444 57 87 90 267 10 9 41 788 26 76 20 286 31 677 13 687 48 303 22 322 77 451 40 852 0 658 99 848 73 96 56 245 96 70 71 378 65 968 95 576 7 213 32 924 79 187 86 890 5 543 88 642 33 677 27 751 82 831 70 481 30 559 24 133 64 737 72 107 85 47 69 126 84 122 4 138 21 801 92 403 81 668 50 285 97 920 11 605 43 781 49 664 93 166 76 111 23 755 78 85 1 115 3 24 29 614 6 17 75 821 44 469 35 17 47 698 54 893 94 523 16 591 59 956 42 202 98 290 28 886 46 299 80 908 38 509 66 675 58 938 15 751 9 733 61 498 25 354 17 1 14 181 89 535 19 646 74 322 55 417 2 222 62 59 12 135 87 792 37 771 68 277 39 963 91 688 34 103 18 77 8 619
51 32 75 120 92 215 27 716 38 96 59 396 82 207 31 380 25 749 84 386 65 747 78 865 10 138 42 213 87 764 2 753 32 112 66 269 36 318 89 320 12 381 71 300 98 223 21 928 26 587 57 874 50 996 29 160 23 551 56 669 93 959 19 403 7 578 35 56 30 685 5 755 54 548 63 695 58 892 91 978 97 764 88 988 55 489 13 5 64 660 34 705 73 103 8 798 41 233 76 571 20 692 86 28 45 801 3 720 67 941 49 73 43 741 48 629 0 258 40 15 69 486 1 262 47 700 62 72 4 316 95 922 28 299 44 330 24 201 22 737 74 100 90 907 94 651 60 694 85 704 80 198 37 785 83 955 70 736 33 561 15 605 46 174 52 587 96 74 14 199 68 294 6 858 72 126 16 923 17 993 11 155 9 198 39 457 18 526 61 777 53 895 77 658 81 241 79 581 99 524
43 74 90 273 22 358 93 970 7 849 79 530 25 555 97 400 96 203 11 639 41 609 98 57 91 607 39 16 54 297 55 199 81 181 14 843 94 280 63 317 49 888 68 746 42 266 82 841 30 140 5 577 99 673 2 548 17 873 32 187 86 583 40 879 6 373 56 584 10 99 4 981 52 879 47 325 13 71 84 687 95 559 50 256 61 88 92 432 67 92 33 942 71 768 12 5 88 270 38 850 51 470 23 352 83 282 8 868 59 596 73 618 1 283 80 108 44 592 85 402 16 357 70 418 19 364 53 975 36 548 15 820 45 441 48 413 37 772 3 275 20 584 26 928 89 938 28 82 64 297 76 162 74 767 46 667 29 204 65 602 77 61 72 168 34 933 9 852 18 530 60 59 87 605 62 54 35 242 69 747 31 115 0 974 24 529 66 123 58 449 57 278 27 237 21 521 78 883 75 25
73 481 72 344 84 218 1 813 15 735 41 514 23 247 22 317 56 285 9 397 54 59 12 345 37 48 64 280 48 923 58 724 36 606 81 227 90 513 59 450 93 293 96 385 57 381 14 156 66 809 40 291 91 474 25 250 34 595 79 433 62 221 26 491 21 741 78 303 38 761 10 908 55 681 17 531 0 126 11 403 28 153 29 287 68 383 7 934 76 162 94 839 32 938 69 573 42 362 99 656 97 347 74 145 75 64 51 578 3 162 87 255 35 442 86 604 95 275 49 5 92 41 83 107 5 284 89 232 33 98 46 478 8 288 43 112 63 438 85 145 44 666 65 752 98 520 24 612 71 110 88 573 16 694 77 592 61 25 4 347 39 785 53 493 31 504 2 999 30 855 50 859 82 166 60 652 27 176 67 331 18 760 6 589 20 461 70 544 13 466 19 260 80 84 47 904 52 932 45 549
53 448 58 969 27 135 10 378 22 910 43 154 32 322 7 283 93 122 50 639 15 185 92 665 17 832 59 976 71 813 30 968 1 782 51 767 38 174 55 135 56 382 74 892 54 220 33 805 65 274 44 230 85 909 72 282 67 688 61 896 2 881 14 239 52 421 21 174 31 946 66 11 94 998 84 563 29 471 16 994 77 529 47 433 88 888 90 852 24 586 41 859 70 459 91 728 97 937 37 90 0 573 45 331 19 961 80 546 63 484 68 9 48 444 12 497 75 953 26 111 62 82 87 684 42 99 81 530 99 144 40 277 39 534 34 319 35 580 78 188 13 51 96 448 95 63 25 513 20 281 11 128 46 236 82 460 49 609 4 267 18 245 76 937 79 855 86 693 5 924 98 987 83 100 60 54 36 119 6 92 57 809 3 214 9 117 89 262 8 998 23 259 64 205 73 145 69 264 28 475
22 877 86 826 51 968 11 744 97 104 69 764 49 960 24 672 35 673 68 973 27 753 42 358 89 572 3 607 95 217 73 409 90 540 16 938 25 712 48 598 76 151 85 979 80 641 40 220 9 837 79 555 58 109 41 388 17 935 20 591 92 10 33 915 84 901 45 687 50 211 6 822 81 464 38 924 72 986 77 737 0 134 94 923 61 585 93 52 1 835 91 593 32 637 88 218 74 196 30 714 96 819 7 927 62 7 98 619 13 213 47 973 78 887 34 983 65 189 4 771 39 612 52 537 71 250 67 323 18 583 75 240 26 32 23 6 57 539 70 976 60 914 66 927 44 478 10 538 56 306 19 521 64 175 12 194 37 137 87 29 15 193 53 89 63 731 14 19 8 157 83 959 21 113 5 77 2 47 55 262 99 26 28 811 46 119 43 830 29 587 59 454 82 376 54 968 36 251 31 533
17 309 61 610 82 908 45 397 94 86 50 438 96 987 20 937 68 250 18 391 97 33 81 46 8 367 9 57 69 602 53 240 25 788 40 499 30 378 57 159 67 960 34 148 43 735 38 896 85 332 44 447 19 546 7 129 58 75 46 597 24 247 3 733 26 770 75 390 91 388 41 56 29 985 39 475 59 311 86 736 64 833 71 795 99 607 14 384 49 400 84 967 65 908 92 226 32 928 51 644 87 395 31 807 76 399 33 357 55 2 36 606 54 671 16 179 73 282 56 824 66 596 93 994 72 18 37 908 5 86 23 296 63 55 95 628 22 188 6 421 60 353 27 346 47 945 78 210 74 841 77 440 52 99 62 312 11 711 13 443 98 861 79 605 28 209 90 987 89 663 42 541 21 917 88 114 35 92 70 291 1 967 48 614 4 385 12 131 83 158 10 445 80 5 2 253 0 224 15 884
57 779 59 104 93 54 53 948 27 508 71 217 33 795 52 633 76 162 67 766 97 53 26 544 85 816 37 299 87 158 99 477 39 461 62 88 22 357 72 174 54 231 11 957 17 613 18 536 16 235 38 427 35 727 44 740 19 755 8 393 75 819 83 685 13 929 0 95 60 194 48 976 23 736 30 955 80 567 94 664 31 569 82 542 32 156 81 686 12 411 50 201 73 568 15 330 42 332 2 161 46 662 66 16 47 580 70 196 34 529 84 889 61 417 25 911 88 283 41 69 28 148 10 655 4 917 5 482 78 650 68 16 92 529 20 620 96 87 45 804 91 43 79 145 65 765 6 691 9 982 69 863 7 99 43 28 55 658 95 405 40 905 29 846 89 795 64 947 51 295 49 701 58 846 36 255 3 244 1 132 77 492 74 628 63 572 98 827 21 945 90 224 14 251 56 757 86 190 24 931
30 367 19 97 70 914 61 392 79 450 18 75 2 415 50 289 41 476 44 951 99 673 20 91 75 695 85 657 51 457 95 435 39 204 92 235 84 680 32 563 80 491 12 276 53 159 45 214 46 783 14 106 15 27 22 299 25 232 13 140 36 78 6 41 27 818 47 726 77 360 56 296 90 875 54 985 97 405 59 543 16 402 57 62 42 472 43 176 48 923 34 399 9 549 86 388 69 855 35 971 88 731 66 828 68 728 23 764 98 352 17 309 31 585 62 911 40 687 29 7 65 940 38 303 89 869 73 658 49 342 33 597 4 26 8 246 28 749 1 616 82 898 81 230 91 713 64 542 93 339 55 367 0 40 7 372 78 656 87 370 96 892 67 400 94 204 76 868 5 783 52 104 60 827 58 943 24 423 83 574 37 514 72 15 3 668 21 195 11 479 10 651 26 485 71 469 63 579 74 885
90 235 8 718 0 731 61 480 3 318 29 18 2 606 22 373 96 627 77 349 49 713 88 258 51 527 30 366 79 406 44 104 86 613 80 332 7 739 41 527 4 635 48 60 74 311 58 272 43 803 24 428 34 327 9 150 23 965 38 735 11 399 62 682 85 618 53 325 94 732 91 242 1 475 63 926 60 142 25 462 18 832 10 956 13 971 67 831 40 508 72 898 12 741 17 643 46 693 97 252 57 638 50 113 59 610 82 188 73 618 83 29 70 70 37 470 42 819 75 929 69 313 99 601 5 610 76 113 87 469 36 859 26 777 20 489 19 645 68 767 93 413 89 637 6 938 45 534 27 385 15 28 31 367 52 343 47 70 39 490 71 236 95 372 28 574 66 705 21 969 16 723 32 720 56 28 55 232 54 37 65 917 98 167 78 996 35 150 84 649 33 414 81 369 92 50 64 581 14 80
96 505 24 65 52 898 22 759 8 885 26 638 80 600 59 47 16 701 70 10 0 700 34 289 35 54 27 471 20 384 94 324 40 754 23 556 5 724 92 494 78 478 56 805 51 642 82 732 50 76 14 795 43 191 69 764 87 73 54 783 73 981 75 491 88 841 42 814 71 526 74 464 63 510 55 482 61 356 65 436 12 416 30 462 3 819 93 892 91 710 66 387 84 255 58 716 9 770 85 331 98 130 19 602 67 619 37 97 44 605 57 556 2 572 83 739 95 304 72 815 46 106 39 638 1 837 68 86 41 546 81 989 11 887 36 971 53 625 10 909 21 608 13 381 79 29 97 559 77 303 18 166 90 729 38 315 32 817 64 191 6 54 45 237 25 6 89 738 15 28 76 247 48 116 4 412 29 776 33 59 47 201 99 61 49 335 7 459 60 1 62 421 17 81 28 287 31 944 86 973
55 41 34 418 19 777 31 71 18 97 94 26 68 333 73 683 0 274 36 386 47 344 12 840 28 952 74 757 45 173 56 995 65 684 29 985 38 137 77 950 69 276 76 686 60 397 14 360 22 269 53 994 87 149 41 981 96 864 97 778 3 917 40 482 10 674 75 263 23 468 37 767 27 286 13 890 50 440 57 129 49 589 8 413 91 305 83 363 99 694 21 536 2 882 89 8 71 496 33 509 92 297 80 32 93 220 32 937 26 288 78 733 63 743 70 895 67 156 90 1000 44 829 48 250 86 91 66 757 24 834 11 350 46 738 72 648 61 233 52 860 59 180 5 290 17 24 51 552 4 615 85 820 20 506 16 737 64 153 88 718 98 12 15 573 39 160 42 669 9 940 79 422 54 726 58 71 43 682 84 509 62 379 1 612 25 618 30 393 35 373 7 419 6 346 95 516 81 962 82 502
16 207 43 219 60 70 8 403 15 996 87 136 37 232 19 615 46 466 17 149 12 718 79 833 75 883 64 150 88 362 59 257 77 223 85 916 29 772 71 931 54 546 55 498 62 438 4 4 6 541 0 110 63 135 82 63 36 873 72 605 27 47 66 469 70 626 67 419 93 201 84 983 9 960 58 71 2 566 7 129 57 120 49 151 35 214 52 916 97 665 41 284 90 322 53 480 30 891 3 188 65 981 21 669 26 738 33 944 18 777 31 564 1 209 34 530 51 397 39 527 10 56 22 973 95 316 69 49 44 264 68 433 78 713 94 939 23 949 42 521 5 422 38 100 28 26 74 835 86 924 24 181 76 835 73 803 56 509 91 798 92 723 47 156 48 277 32 824 20 574 11 237 14 79 89 616 81 945 96 163 98 812 40 5 80 806 13 336 50 982 45 926 83 187 25 744 61 170 99 467
61 482 89 396 37 108 14 902 99 707 38 862 39 829 93 381 95 141 26 767 86 815 50 440 25 931 82 168 16 417 75 497 42 803 90 739 78 701 72 733 46 587 65 573 96 823 47 709 69 525 11 562 94 457 24 761 29 849 55 269 58 921 17 170 77 688 12 763 68 124 54 914 1 286 79 891 35 19 4 699 57 114 43 236 40 20 45 368 81 448 10 667 87 572 22 804 9 981 30 583 52 903 91 229 18 218 88 418 49 978 92 140 51 657 97 583 19 608 66 740 3 748 23 99 73 9 41 373 27 854 36 74 7 433 71 140 33 841 8 46 2 140 60 201 28 510 98 422 80 943 44 716 74 52 34 169 76 266 67 604 85 991 70 69 15 617 0 758 56 73 5 625 84 826 20 486 63 239 64 179 62 377 53 509 6 594 13 934 83 238 59 488 31 726 21 428 32 144 48 872
96 367 97 236 43 955 61 51 73 431 49 105 8 221 90 359 98 204 29 558 17 375 92 86 3 590 10 553 80 255 47 211 45 254 34 19 58 258 79 399 69 226 32 953 30 350 48 335 66 966 25 635 16 29 93 558 11 340 24 183 37 533 38 59 51 820 94 689 53 517 41 543 13 902 78 840 7 10 95 309 85 236 22 696 83 536 57 734 26 741 54 927 82 996 5 832 91 436 68 46 19 734 2 546 89 311 44 351 1 924 77 230 52 435 31 462 75 665 55 172 76 269 87 5 84 124 36 199 12 291 70 175 4 421 27 927 59 793 39 729 56 130 20 730 9 728 62 400 65 616 67 95 21 457 72 715 15 173 42 585 74 855 50 302 23 10 35 780 14 626 60 863 0 422 71 199 6 359 88 377 33 206 18 774 46 381 81 219 99 409 40 762 86 922 64 733 63 535 28 183
44 4 78 270 82 193 26 403 66 60 95 692 42 539 90 638 30 301 52 761 94 486 19 546 57 587 59 846 53 99 61 488 29 526 40 759 7 986 16 28 6 589 74 858 23 976 34 343 85 671 71 653 50 439 18 127 22 524 20 252 64 167 4 309 31 818 92 188 60 242 96 642 54 741 68 999 69 822 46 703 32 342 55 404 39 611 87 976 83 932 12 578 51 268 86 563 93 615 41 985 49 938 1 379 21 688 79 301 38 364 88 900 63 255 3 127 36 539 43 530 15 589 81 922 13 946 75 467 45 592 91 583 37 306 10 557 27 261 89 142 47 923 5 245 9 655 97 674 11 287 72 229 14 781 0 151 77 89 25 201 73 666 28 314 35 755 17 247 8 14 98 229 58 365 48 768 67 842 70 629 76 945 65 463 33 545 84 834 2 250 99 253 56 306 80 811 24 645 62 631
99 377 38 172 28 200 19 325 22 149 33 669 93 264 70 407 61 460 35 832 12 119 23 726 94 851 8 422 76 569 47 836 31 466 13 734 82 567 83 681 29 548 59 299 14 677 18 259 89 212 27 905 85 190 17 361 80 99 30 396 4 615 1 236 97 566 46 989 75 673 73 738 2 67 53 187 15 200 72 673 24 900 36 73 39 680 32 725 56 389 88 913 16 736 60 102 96 752 86 213 3 990 92 345 37 416 67 101 0 522 79 720 7 746 45 498 68 239 90 281 43 967 91 446 41 636 54 768 40 718 77 110 49 448 63 690 57 574 11 254 10 484 44 127 42 161 62 567 48 170 58 730 74 101 34 927 65 67 64 649 81 212 21 77 78 71 95 76 87 115 26 839 69 253 98 164 66 191 25 362 71 835 84 481 9 851 20 677 52 311 50 119 6 86 5 267 51 963 55 958
95 130 28 19 11 119 66 237 6 119 33 653 8 873 57 507 25 78 5 692 30 535 23 169 80 210 35 762 38 93 97 319 47 688 29 508 41 122 62 394 99 351 53 84 90 165 34 734 98 178 14 181 54 61 15 958 13 691 46 622 69 118 40 461 44 722 48 310 58 823 39 232 45 443 2 32 42 759 77 474 36 317 43 603 9 752 78 899 32 438 49 673 37 357 56 638 68 836 3 274 85 477 4 918 21 494 1 284 50 265 70 28 64 689 24 745 72 906 65 863 82 919 31 486 55 339 71 953 0 946 18 675 51 966 84 106 10 607 96 307 19 466 74 740 87 893 79 954 76 402 20 250 59 436 83 166 86 17 67 301 27 954 81 851 92 602 89 380 75 672 61 607 52 316 88 703 16 940 60 31 93 57 94 568 17 832 91 620 22 840 7 127 26 815 63 318 73 65 12 17
88 88 15 947 36 238 65 84 90 379 86 595 82 265 28 698 22 80 63 299 24 143 18 983 54 55 17 461 96 380 21 416 67 593 7 224 81 1 12 42 70 622 13 537 61 776 46 236 32 768 68 238 31 744 56 499 34 893 1 995 27 299 59 216 91 834 39 131 40 989 25 87 83 746 11 492 38 784 35 383 0 822 74 815 72 850 42 361 84 982 69 466 48 296 49 375 50 206 62 844 52 12 6 90 3 452 73 189 2 865 80 959 85 605 26 295 41 871 92 448 43 103 37 917 77 114 94 667 53 729 44 847 4 765 79 857 99 991 66 911 47 876 9 893 60 954 76 211 20 599 55 582 75 212 87 63 57 442 10 627 23 201 16 46 89 153 78 106 45 153 29 893 64 841 51 702 95 369 58 116 71 522 30 235 98 330 19 618 97 72 5 38 14 633 8 636 33 353 93 605
38 173 92 801 71 393 96 480 97 848 32 125 47 625 74 163 95 116 57 304 64 566 69 114 85 879 26 659 77 165 0 416 65 489 16 238 45 796 87 291 70 394 91 672 80 844 5 927 72 41 50 356 49 682 13 189 56 415 48 637 63 309 20 528 61 601 83 454 62 362 21 981 10 772 8 160 86 236 52 172 98 347 41 577 2 591 34 759 6 564 23 405 73 627 37 430 78 986 93 348 59 229 27 324 76 587 11 192 88 977 39 9 60 592 19 361 55 828 12 333 4 445 17 878 79 14 22 238 82 599 67 874 84 941 66 814 29 370 89 889 44 780 58 893 7 277 1 70 24 306 51 654 43 101 30 115 99 991 28 472 90 565 94 931 3 170 53 411 14 943 68 15 25 485 54 85 75 613 18 795 36 466 42 337 81 904 35 812 9 671 31 978 15 66 46 857 40 492 33 281
5 663 0 27 93 885 67 665 96 317 14 395 2 283 95 467 17 252 12 30 56 694 68 427 71 64 6 839 37 725 19 934 52 716 34 649 91 437 87 430 20 417 77 559 97 575 78 52 75 845 41 259 42 44 31 561 70 214 55 183 4 380 84 937 7 893 89 539 27 132 18 909 92 295 49 379 85 318 30 323 81 294 29 388 83 690 35 187 62 423 8 116 90 163 11 304 9 229 38 499 15 844 36 290 16 155 43 577 65 249 82 844 50 710 26 134 86 601 59 735 39 800 10 632 47 129 54 674 28 713 48 492 13 181 40 380 21 120 22 244 23 807 60 144 94 512 98 209 64 425 69 923 72 694 66 669 99 719 3 214 57 702 88 904 61 806 53 146 46 925 24 861 79 754 74 972 45 912 51 937 58 171 63 511 80 180 1 351 32 758 76 585 33 511 44 802 73 626 25 555
16 628 58 128 37 233 1 288 4 772 70 592 91 631 85 809 22 23 86 152 75 807 19 154 65 371 44 501 48 128 18 317 87 387 92 63 6 902 80 345 68 568 59 376 27 413 61 94 77 269 39 346 72 137 69 304 35 372 47 250 94 593 74 190 11 534 64 893 82 889 43 470 79 120 38 765 51 391 76 614 62 273 83 447 97 725 10 977 88 615 15 653 93 989 24 813 89 50 84 99 73 691 21 421 52 992 60 752 12 971 53 896 34 624 42 19 57 692 0 69 99 178 32 791 81 421 9 528 31 275 3 13 8 819 25 390 55 38 14 917 50 852 33 1 20 678 28 256 98 478 29 560 56 328 67 388 66 217 46 63 5 469 2 373 54 483 7 430 36 6 26 181 23 570 90 912 45 312 78 896 13 12 17 434 49 462 71 270 95 498 63 166 41 782 30 949 96 939 40 60
2 436 18 963 10 205 16 92 78 130 4 173 69 854 77 730 91 401 79 815 31 24 58 606 11 761 13 961 84 395 34 438 38 884 21 113 99 141 55 299 35 369 97 635 5 341 60 765 64 821 92 298 75 709 65 620 28 316 61 833 42 29 66 364 33 948 90 987 76 835 46 388 89 634 93 387 48 960 26 75 98 342 87 689 36 567 53 463 37 858 56 98 80 887 59 683 67 936 96 571 71 360 95 141 14 753 7 337 19 314 63 681 9 57 57 719 86 392 70 253 43 472 23 389 39 308 94 139 68 316 32 546 45 516 51 372 22 82 44 351 20 210 41 831 15 475 49 815 17 689 62 14 1 723 30 982 83 131 8 272 25 725 24 444 74 807 82 473 50 409 3 734 54 352 72 275 47 672 27 298 88 793 81 206 73 303 85 893 40 125 6 611 0 79 52 419 29 771 12 937
61 205 34 235 4 814 99 650 8 452 84 4 82 898 87 142 76 480 80 519 57 826 85 570 58 750 39 34 16 127 15 148 27 256 1 558 9 123 90 45 56 724 45 751 71 20 60 739 98 556 78 645 75 228 17 530 2 640 20 987 41 324 42 263 70 847 40 899 65 137 51 929 54 701 72 644 93 991 12 412 77 926 19 394 44 90 96 715 5 1 29 249 55 275 97 713 47 512 35 725 28 775 22 788 24 267 69 776 73 324 13 815 48 676 3 313 11 612 46 299 0 61 52 405 43 860 95 329 37 525 21 757 6 263 26 998 33 410 62 52 94 683 59 452 53 825 38 435 64 661 66 641 63 441 68 924 32 711 49 77 14 461 67 527 10 944 30 317 50 520 25 307 18 821 91 807 83 386 86 549 36 139 92 42 79 457 7 294 81 438 74 660 23 379 89 740 88 491 31 895
11 111 97 672 91 466 27 201 43 180 35 943 40 143 14 238 48 425 62 383 38 272 99 724 37 460 47 583 9 769 0 723 50 246 68 700 84 899 96 199 1 923 31 716 70 779 57 491 39 831 98 393 89 54 64 108 26 44 23 460 78 330 61 511 71 376 60 410 52 248 85 944 74 588 92 616 34 902 3 304 45 463 72 598 17 505 65 290 51 608 25 675 30 335 58 586 15 3 94 382 36 938 79 538 46 850 32 948 53 41 24 283 22 277 4 322 75 321 7 276 90 397 33 288 49 360 42 674 21 354 16 472 73 386 88 93 56 620 80 258 87 284 93 282 10 550 83 590 6 462 20 874 67 190 41 814 95 286 19 910 86 937 82 965 2 71 66 613 81 876 55 367 54 209 29 892 44 790 5 550 69 177 28 577 12 921 8 110 63 73 76 148 77 415 18 974 59 443 13 347
5 937 78 507 62 222 10 504 67 386 74 947 9 771 44 9 4 610 38 195 21 698 65 764 54 222 2 294 55 85 3 468 63 309 23 178 48 166 56 628 27 454 66 576 34 724 22 631 53 5 47 160 18 161 64 266 49 996 85 519 80 583 31 423 29 726 92 502 15 552 37 975 30 927 82 656 8 813 89 826 98 911 99 263 40 422 16 54 1 277 42 12 70 185 94 474 50 400 26 977 58 446 20 798 84 817 81 973 25 550 41 833 87 692 93 75 69 667 86 534 73 901 13 335 45 915 61 396 96 632 14 695 32 78 75 313 17 280 60 225 46 119 77 826 11 737 76 783 95 616 35 82 57 442 19 475 90 133 12 876 52 441 43 40 97 747 33 454 91 299 83 640 68 361 79 196 72 643 0 788 6 236 88 582 51 95 36 891 59 185 24 968 7 250 39 913 28 764 71 4
55 307 11 763 78 637 56 85 41 357 99 21 42 162 63 154 58 864 50 480 8 607 44 462 57 46 82 371 89 34 67 552 16 663 20 861 48 227 9 780 66 381 28 925 71 928 70 261 79 900 61 662 32 303 51 693 65 465 6 546 13 837 76 378 73 139 34 937 45 756 43 527 17 519 59 110 2 632 27 628 86 653 24 278 1 42 33 875 91 120 84 614 94 158 81 985 93 875 52 689 3 711 39 860 5 583 69 355 87 779 62 903 77 265 23 732 49 857 53 79 75 760 35 220 7 446 14 457 96 108 15 63 60 599 92 635 18 386 95 350 90 904 97 787 4 708 47 58 25 875 83 296 40 437 64 765 74 5 31 83 88 850 21 663 54 562 38 985 10 692 22 993 30 928 46 624 80 99 29 898 68 993 0 411 12 260 26 548 85 691 98 156 37 906 72 850 36 434 19 470
39 363 12 97 21 13 92 20 96 185 91 527 51 333 5 760 87 137 45 356 98 217 52 996 66 408 29 268 0 167 76 655 49 353 3 589 78 197 1 781 36 540 60 492 37 117 4 677 16 801 75 774 43 151 50 760 7 897 11 29 65 353 10 771 83 109 93 2 61 146 89 889 73 160 84 258 77 268 2 17 33 991 28 662 18 39 15 535 19 418 35 723 30 450 63 873 31 410 90 50 69 228 25 640 23 657 56 524 47 481 55 281 17 82 32 22 67 904 70 479 42 549 74 757 94 417 40 535 41 277 38 911 97 988 22 224 44 277 13 558 79 244 34 37 80 436 95 329 88 147 20 840 14 490 64 864 81 367 99 636 82 650 59 468 48 618 58 39 68 911 9 496 46 407 53 210 24 851 6 728 85 568 8 447 86 91 27 85 26 549 62 566 72 310 71 90 54 662 57 27
11 836 24 87 85 370 21 344 44 419 58 255 68 536 43 275 53 757 10 600 51 770 9 107 12 301 3 742 62 426 45 956 74 264 40 876 96 301 69 525 66 113 29 688 17 492 73 850 59 973 48 258 0 121 95 387 35 853 54 9 71 750 16 648 18 625 72 890 83 273 6 887 33 73 75 182 25 756 50 28 55 15 4 862 76 168 31 788 37 161 64 182 56 26 47 373 26 250 80 779 61 230 94 821 97 368 46 402 88 896 2 334 99 96 22 79 5 289 70 763 13 109 19 278 36 478 15 714 91 24 27 762 81 173 78 374 79 385 14 496 65 545 7 56 63 540 38 191 86 628 8 609 52 47 41 198 42 868 87 806 49 272 93 785 77 518 89 552 28 987 98 850 60 759 34 302 84 728 30 104 82 146 57 242 92 627 1 15 67 171 90 790 32 77 23 443 39 562 20 617
43 272 85 610 24 172 33 25 95 920 15 998 67 803 56 782 37 77 30 75 9 293 13 825 80 789 98 67 90 338 4 79 20 214 64 635 59 598 65 246 18 297 21 554 44 143 14 179 29 146 92 662 54 577 76 334 78 428 63 442 66 517 89 763 82 426 16 616 51 712 52 197 39 616 71 223 49 744 35 408 7 319 61 73 31 17 6 331 77 871 68 724 42 829 57 481 47 543 3 435 5 690 94 811 46 584 28 400 55 684 50 195 93 887 53 232 81 916 99 791 87 705 79 739 84 265 74 761 12 618 91 750 8 195 58 359 45 534 26 727 27 727 73 707 23 504 11 84 70 547 40 793 62 216 86 489 34 755 72 432 88 879 38 812 0 900 75 231 48 375 2 582 60 62 41 774 36 70 19 545 69 935 22 38 97 49 1 769 32 554 17 654 83 836 96 432 10 335 25 811
15 223 43 257 9 276 84 547 92 885 36 496 14 337 29 70 74 238 34 213 72 336 77 9 46 332 50 115 80 11 51 328 26 819 0 177 70 192 22 631 61 394 13 701 66 744 68 734 54 270 76 232 75 405 60 351 87 877 57 818 24 617 42 885 79 895 33 266 65 195 56 947 19 849 58 145 71 213 96 149 48 924 83 444 38 489 55 55 21 786 35 613 49 657 6 57 28 353 27 621 23 286 73 467 31 711 90 200 59 465 78 259 16 509 30 180 45 125 3 984 94 713 37 687 20 485 89 922 99 11 82 949 47 97 12 992 11 865 86 291 7 140 25 693 8 462 97 547 44 17 53 759 5 797 4 412 93 524 10 670 63 619 39 421 2 213 81 22 98 234 52 589 1 798 41 553 18 522 95 746 91 62 40 740 88 315 85 733 67 934 32 132 64 933 62 78 17 993 69 141
26 648 90 810 78 17 73 263 89 927 46 317 37 620 68 21 28 575 11 101 38 678 67 139 35 206 76 517 66 199 4 387 25 879 22 410 7 517 29 668 75 762 12 926 72 452 63 936 15 367 69 182 88 290 50 217 18 19 77 226 71 32 10 175 19 603 20 281 8 50 30 776 3 749 86 679 52 967 95 917 5 351 1 988 40 227 80 76 17 839 54 705 43 226 2 103 16 553 93 666 61 568 98 505 79 847 51 874 85 820 49 800 33 506 48 528 62 251 36 980 24 903 60 797 34 536 83 186 45 189 14 830 96 857 21 45 42 699 47 340 97 653 9 842 99 351 56 301 32 529 92 30 57 680 84 134 53 466 39 974 0 117 41 56 58 4 64 922 59 126 23 797 13 529 27 16 94 488 82 941 55 478 6 881 91 335 81 433 44 359 65 33 87 155 31 155 70 563 74 368
28 69 30 768 71 506 81 160 35 35 6 691 26 474 41 275 97 983 67 568 65 649 95 259 87 934 49 921 84 573 12 21 22 276 69 696 64 367 24 515 42 308 62 794 59 223 29 236 61 445 78 476 14 424 57 18 58 809 55 245 45 516 98 447 83 207 0 776 53 666 99 349 9 432 21 108 85 275 16 521 44 718 60 889 79 597 39 939 91 321 96 890 52 783 73 37 94 283 7 777 1 395 13 85 38 139 50 811 54 481 63 929 68 439 27 330 86 232 48 958 47 338 56 889 4 391 19 173 43 53 88 239 18 898 66 123 93 777 15 211 90 976 89 867 70 387 51 208 80 209 32 410 23 713 10 813 25 389 40 590 76 177 72 948 11 472 37 764 2 904 5 972 74 969 8 845 17 143 20 694 33 314 92 492 46 338 34 849 36 522 3 38 82 571 31 906 77 845 75 414
3 723 91 747 26 109 50 141 13 809 7 550 29 26 19 843 14 379 21 591 28 541 82 364 2 488 93 492 9 402 20 914 51 40 5 865 35 268 96 866 32 739 74 652 80 594 30 422 73 630 69 730 89 959 11 295 15 349 76 452 52 167 23 740 40 218 84 345 57 133 25 211 77 315 66 625 90 10 1 683 63 722 37 820 39 753 60 436 78 222 22 565 4 405 94 35 70 6 47 326 42 955 67 470 56 110 12 681 45 348 97 640 34 930 72 448 92 931 17 266 8 927 46 329 58 509 62 711 79 641 41 154 38 22 36 842 86 591 31 653 18 735 43 45 68 907 99 608 71 301 24 144 64 629 85 732 54 206 48 389 27 335 53 823 33 157 44 196 83 851 59 400 6 477 61 456 81 161 16 854 0 753 49 709 88 701 10 694 55 402 87 996 75 389 95 192 98 866 65 932
1 784 32 317 23 197 81 775 2 889 82 750 28 575 61 630 83 363 20 28 67 96 7 330 93 670 5 943 75 724 69 696 17 72 3 597 27 912 84 728 44 328 88 450 64 7 55 618 94 611 21 590 47 762 89 254 65 65 45 256 18 94 90 79 38 321 36 13 85 622 40 642 92 361 9 260 99 305 4 249 34 378 24 489 46 967 8 534 58 160 43 220 19 182 57 198 62 792 97 165 72 801 52 989 49 378 25 471 16 407 98 15 80 237 48 270 54 801 29 690 39 473 91 534 14 357 15 742 96 128 60 825 78 488 86 93 26 102 10 181 35 465 59 541 53 272 66 80 79 728 42 103 63 673 68 648 22 309 87 787 74 79 0 436 11 476 37 682 70 163 76 952 73 294 71 303 6 551 33 601 30 700 31 579 41 683 77 534 50 860 12 213 56 360 51 726 13 894 95 594
81 653 25 588 60 576 97 318 96 312 62 788 50 166 24 495 98 828 73 361 40 133 34 321 49 192 71 540 29 438 94 260 7 857 3 355 8 872 79 495 1 910 69 20 16 342 9 359 87 664 52 204 33 880 39 712 15 541 74 208 72 261 89 942 10 634 0 583 90 509 68 120 63 789 70 602 77 365 99 642 28 149 11 177 67 676 84 950 80 761 92 468 51 530 82 919 23 109 31 498 6 657 27 937 38 516 36 977 41 291 17 224 56 767 57 475 66 667 45 819 75 459 32 562 53 847 19 596 54 440 5 576 2 923 58 976 65 645 37 61 76 569 86 894 30 625 42 69 93 636 55 77 12 317 88 85 21 189 20 38 48 910 83 778 46 676 91 91 18 310 4 879 14 760 35 570 85 281 64 353 43 897 44 627 47 221 26 520 95 722 61 842 59 179 13 644 78 789 22 288
35 947 24 449 87 783 67 892 74 148 4 857 25 778 12 570 79 216 98 381 71 65 47 654 53 293 16 400 68 582 46 807 18 88 14 103 6 999 56 75 78 805 49 17 50 800 70 506 89 369 3 23 26 962 72 273 60 856 82 695 19 440 93 734 96 883 65 99 41 930 61 883 55 65 92 705 84 482 91 313 42 806 10 447 97 76 33 987 57 753 95 110 20 571 86 771 5 47 58 280 21 686 54 668 83 621 11 230 9 122 34 374 40 794 73 106 88 353 75 296 39 811 38 813 80 576 99 877 13 777 76 799 77 158 22 245 28 445 17 961 1 472 8 111 31 795 63 144 45 105 69 664 29 332 44 617 94 399 81 922 90 797 52 939 32 489 23 212 27 581 66 5 15 836 30 218 62 716 59 917 48 333 36 225 0 983 7 138 51 337 43 89 64 616 2 199 37 831 85 271
79 267 55 93 51 119 73 286 26 459 14 155 81 741 35 282 80 994 15 85 54 965 60 856 19 623 64 182 33 810 90 893 20 842 29 331 88 442 84 530 5 875 57 853 61 313 16 121 86 433 92 794 66 614 32 950 10 678 39 273 44 778 58 949 56 271 24 265 87 276 42 820 49 754 65 373 8 834 95 604 82 216 98 549 21 347 27 506 2 450 63 204 9 831 40 252 67 447 38 338 1 839 37 410 25 371 45 358 89 353 83 99 52 812 13 241 91 852 43 657 36 998 50 345 30 394 48 506 12 735 76 64 96 219 41 700 46 156 62 673 72 558 74 396 77 737 99 119 28 395 6 146 78 696 4 298 59 780 68 653 3 937 23 703 85 801 31 519 70 368 7 362 0 114 11 852 34 669 93 379 97 551 94 332 53 532 75 2 71 316 17 315 18 604 22 520 47 288 69 50
96 573 60 19 95 709 19 595 99 466 48 94 65 378 15 278 66 847 71 67 33 331 77 603 5 284 92 134 11 530 55 531 53 503 26 391 38 319 45 816 13 831 80 539 64 611 7 981 24 884 1 176 30 818 83 627 8 805 73 563 78 287 20 10 27 225 35 312 93 969 21 776 81 79 74 757 18 187 31 129 50 73 70 4 69 946 61 411 56 907 43 219 67 655 79 372 57 506 85 377 10 388 59 842 42 439 29 951 84 803 32 583 62 706 88 272 0 898 97 8 63 715 2 895 36 707 14 784 86 836 40 212 49 184 39 885 44 955 17 962 91 52 82 663 72 644 94 96 28 204 76 336 51 426 68 697 6 364 9 485 98 830 22 827 52 526 16 55 47 760 25 17 46 773 3 958 54 962 89 53 90 855 12 723 23 653 87 718 37 345 34 936 41 723 58 57 4 365 75 327
83 443 78 863 44 55 85 524 12 498 77 331 72 445 16 839 96 87 54 758 18 268 39 178 89 23 52 777 53 143 58 787 71 671 4 606 75 995 25 406 9 696 99 172 55 614 0 131 33 989 7 565 32 573 76 543 41 616 23 413 90 525 11 442 6 882 59 561 13 753 62 948 34 129 68 234 42 930 61 916 81 915 65 981 80 525 40 471 69 737 57 856 86 517 1 417 47 367 49 98 79 154 66 356 24 424 14 680 98 362 56 298 27 919 29 360 31 243 95 240 43 440 70 708 93 890 28 449 15 660 87 540 3 470 45 19 82 588 50 760 21 654 74 235 97 556 51 897 48 513 67 496 88 969 92 483 63 708 19 814 37 757 60 370 2 701 91 618 26 791 94 605 46 111 64 285 8 704 17 331 10 118 84 143 38 231 5 848 30 298 22 497 20 607 36 196 35 169 73 430
0 726 37 817 74 517 97 951 35 246 39 904 4 533 19 978 11 817 84 479 10 542 46 678 3 789 58 904 90 962 94 822 15 31 88 216 22 873 43 423 53 835 49 274 91 588 77 760 25 602 95 584 44 561 59 341 61 372 14 797 62 359 83 48 27 565 56 34 48 259 65 789 33 700 9 676 1 116 36 39 87 54 66 918 51 809 69 372 76 978 47 249 63 179 64 507 79 701 72 868 52 221 13 125 24 861 60 89 18 31 67 551 57 459 89 485 45 9 78 18 12 322 41 659 32 333 98 229 16 484 81 375 40 157 31 392 34 147 68 50 86 300 99 501 55 100 8 471 71 32 23 421 92 1000 54 472 70 925 21 581 7 437 73 670 26 461 80 467 20 378 93 299 30 987 85 720 28 399 38 733 5 832 17 332 96 226 75 346 50 84 42 937 29 190 2 131 82 78 6 533
36 326 22 758 98 751 27 615 73 752 32 204 57 640 8 789 2 948 55 979 89 468 69 88 49 699 15 137 54 736 63 5 31 549 97 566 51 982 16 584 40 819 26 524 74 769 50 967 79 299 34 662 44 515 21 16 39 809 75 226 46 482 78 408 64 42 11 516 12 322 45 417 14 724 71 577 38 532 18 879 1 778 17 901 59 315 84 504 41 308 83 721 85 839 92 70 95 923 3 348 81 978 30 946 42 161 28 165 91 600 87 246 5 271 47 794 99 13 13 214 48 968 88 192 67 710 72 732 6 459 86 24 94 457 43 688 70 950 80 386 68 816 35 152 82 109 19 441 4 944 58 937 23 370 52 867 66 912 0 2 37 647 56 915 77 365 33 402 90 959 53 964 93 402 25 758 65 682 76 12 7 909 29 360 60 783 24 50 62 397 9 518 61 763 20 22 10 911 96 414
47 40 64 300 50 408 36 684 40 290 92 685 98 957 62 96 72 650 23 754 68 502 43 807 24 517 7 685 27 457 61 228 11 767 69 286 90 946 18 850 49 569 54 862 6 784 81 641 86 194 34 676 16 531 15 706 9 633 20 258 77 793 32 681 17 688 70 403 29 265 83 934 45 52 2 635 12 359 42 272 55 273 19 811 94 13 14 39 66 667 25 383 10 290 91 508 4 359 48 270 96 52 56 231 73 375 85 758 93 938 67 980 53 661 5 313 3 340 80 884 37 895 1 695 87 156 0 891 76 752 52 978 57 253 60 587 97 472 30 384 39 609 89 685 84 457 74 857 51 194 28 879 8 362 44 821 33 6 71 422 58 641 13 904 78 253 22 273 35 9 59 398 88 598 82 631 38 396 63 869 75 765 26 399 95 457 79 859 21 609 65 122 31 934 46 893 99 363 41 287
12 833 25 680 29 569 82 307 89 168 40 184 32 287 24 730 64 224 0 83 46 559 62 423 87 595 2 409 93 1000 16 643 76 843 38 891 98 410 55 806 81 123 48 765 9 113 30 967 44 140 96 600 59 87 11 273 97 964 41 984 3 12 33 925 34 964 66 735 52 857 8 878 20 272 36 213 85 227 17 5 14 609 43 509 57 802 27 753 73 583 79 493 42 481 56 50 10 912 21 529 15 304 60 763 70 854 45 156 92 708 91 970 26 196 86 60 53 849 37 829 51 496 5 632 72 646 1 714 4 420 77 209 47 582 90 810 83 263 19 267 28 855 61 732 7 761 65 671 58 835 54 322 18 275 84 342 23 444 63 218 39 876 49 20 80 709 94 755 71 249 35 230 95 611 99 2 67 660 75 697 6 706 88 584 78 325 22 745 68 668 31 625 13 846 74 546 69 76 50 284
71 247 43 391 89 529 99 346 10 74 62 277 34 302 96 269 8 402 80 66 73 110 37 774 59 252 11 856 81 268 19 75 94 160 60 304 66 329 83 299 76 41 54 812 6 903 72 816 26 326 79 526 9 66 3 24 42 237 93 838 20 574 36 639 2 502 87 44 86 988 30 68 48 243 63 402 78 30 95 478 46 719 57 589 92 553 47 499 97 980 75 248 50 771 84 438 88 887 91 341 38 418 61 475 65 262 53 601 32 324 85 879 82 953 69 355 49 789 64 497 16 158 18 985 39 90 22 790 14 943 12 262 15 788 98 406 25 750 27 540 7 784 90 81 52 160 17 922 28 236 1 77 23 447 24 906 4 588 55 400 21 970 33 258 67 906 29 940 45 871 41 244 58 603 35 497 5 508 74 639 77 880 13 84 0 790 44 466 40 760 51 693 68 570 70 525 31 891 56 599
46 397 40 8 80 19 81 424 75 189 37 776 34 784 73 554 89 617 83 156 60 645 71 453 47 554 28 70 68 770 13 450 9 313 3 821 18 647 56 226 45 823 55 742 20 650 8 700 62 243 26 907 36 814 5 502 82 947 53 212 25 888 85 43 79 203 22 218 92 238 88 931 94 747 49 395 19 695 70 696 78 24 41 783 57 545 0 388 12 657 30 865 10 259 2 168 99 348 44 953 64 711 50 88 16 69 63 766 65 339 35 858 33 842 15 57 61 21 66 677 84 198 87 444 42 449 43 654 77 648 23 201 1 544 54 213 69 95 90 952 21 758 67 158 98 564 27 440 6 816 32 587 48 244 96 527 95 777 58 255 91 505 74 109 31 472 51 358 93 164 14 770 4 375 97 137 72 57 11 15 52 993 39 333 7 726 76 18 59 833 38 875 17 817 24 867 29 788 86 682
18 70 57 131 38 275 96 351 2 946 65 885 74 335 11 487 33 807 77 885 42 864 76 779 0 187 86 820 50 844 31 394 3 679 14 462 75 705 98 589 56 122 64 370 36 999 15 164 55 416 83 40 99 613 37 734 80 274 73 434 66 766 63 581 12 715 41 449 35 591 68 464 47 492 97 464 6 881 19 962 24 660 20 909 54 461 28 408 10 424 32 268 17 201 59 367 7 411 48 22 95 677 78 971 16 138 34 534 9 82 89 405 30 159 39 900 51 424 67 332 52 135 4 35 29 994 46 444 43 250 60 941 92 913 1 732 62 511 21 550 26 25 94 329 69 201 90 205 82 756 85 8 25 146 22 55 8 745 61 177 71 731 93 94 23 113 87 751 91 229 72 375 81 830 84 492 53 247 58 265 70 320 5 433 49 300 45 657 27 653 13 26 40 16 88 619 79 155 44 696
2 47 59 307 95 781 91 873 27 842 88 737 58 545 74 874 98 951 33 426 34 842 90 644 22 643 71 51 96 39 54 68 16 575 10 337 68 55 75 453 72 61 39 996 3 175 73 944 69 205 64 850 79 353 53 915 55 512 23 423 97 546 62 968 5 8 9 434 87 281 38 500 47 842 50 675 77 151 44 320 32 289 67 913 45 967 21 396 86 496 46 200 48 804 37 415 11 156 92 855 70 641 14 339 0 916 65 792 81 921 66 686 8 438 40 360 19 428 83 803 15 655 57 886 35 346 4 223 56 214 7 305 18 439 51 871 49 45 85 249 82 547 99 726 42 85 17 776 31 149 36 277 25 174 20 786 89 371 43 915 78 144 63 726 61 417 60 452 76 856 13 993 26 203 80 862 28 98 24 184 94 689 93 78 12 648 84 291 41 662 30 985 1 468 52 18 29 244 6 359
16 528 59 767 13 697 96 545 87 655 62 874 20 846 23 747 4 999 72 987 63 473 34 29 40 286 21 546 58 617 39 899 85 14 22 579 7 913 0 413 12 743 92 70 90 356 89 193 64 255 3 138 45 963 42 3 24 424 35 497 9 917 50 478 54 782 28 823 95 156 76 101 77 179 52 684 61 392 78 802 30 937 41 193 17 354 25 856 46 772 11 679 6 303 19 596 83 322 38 507 36 79 33 662 74 127 79 261 93 809 43 54 14 985 26 160 27 757 65 529 82 892 66 860 37 101 70 802 51 291 69 855 67 65 8 61 97 533 57 450 1 501 48 55 91 688 32 679 81 129 53 457 86 492 98 185 55 790 31 715 80 806 2 356 29 648 73 366 15 55 10 643 71 212 99 26 49 601 68 696 47 23 75 6 94 118 84 878 60 392 18 341 88 236 44 58 5 579 56 885
62 785 10 72 23 827 37 108 58 671 94 970 15 219 48 235 80 380 4 163 31 202 85 348 7 872 38 962 72 441 18 944 55 804 17 346 74 609 98 305 13 212 90 270 25 574 86 30 8 496 66 954 63 26 88 877 59 573 41 60 93 751 21 170 2 587 67 833 19 637 29 798 32 130 11 549 81 564 83 227 22 550 73 226 27 687 54 844 53 812 71 361 42 941 47 353 82 56 96 591 36 485 43 775 49 853 78 414 75 461 91 942 45 87 5 957 44 607 16 125 70 313 56 370 50 441 84 152 40 878 6 811 24 535 30 601 99 14 34 844 20 856 12 157 26 871 28 386 1 937 51 597 97 781 69 606 9 313 61 660 52 472 65 342 77 259 3 720 0 760 39 805 60 849 76 690 79 688 57 802 89 812 95 832 87 180 68 351 35 141 92 458 46 304 14 584 33 310 64 273
16 622 98 27 69 794 24 99 83 523 50 959 3 245 64 108 21 879 72 356 56 313 20 206 1 64 46 842 7 135 8 313 60 562 34 942 23 510 96 805 12 805 88 247 55 315 84 196 67 578 47 255 37 422 30 725 33 475 9 221 85 468 49 587 74 271 2 327 61 174 92 804 11 502 35 292 51 806 41 717 90 879 13 455 45 201 65 299 73 500 54 488 57 237 0 828 62 622 58 493 28 560 36 228 19 675 5 246 82 402 25 204 99 936 93 910 27 185 39 52 78 4 53 749 80 607 59 537 38 652 81 267 42 594 10 434 79 300 63 454 87 39 76 28 95 760 26 892 89 420 86 774 91 919 48 948 32 857 70 118 6 657 77 887 29 634 40 722 17 589 52 596 43 148 15 875 31 898 75 817 22 161 14 788 4 680 18 590 71 762 68 424 94 689 97 899 66 632 44 265
96 641 84 449 44 438 77 421 14 7 49 486 3 223 43 923 33 31 68 490 87 231 36 868 54 150 19 47 30 545 35 844 99 617 1 13 37 637 72 687 58 58 17 715 46 235 65 688 63 113 48 434 9 593 76 853 67 683 24 131 83 764 42 342 6 689 66 153 29 614 82 13 98 543 26 737 2 413 86 527 75 367 7 910 95 76 94 512 64 689 79 953 53 80 56 21 70 578 39 789 21 697 93 819 52 791 47 40 0 835 34 869 10 180 59 606 81 608 89 618 41 229 50 288 23 180 91 141 69 959 57 906 12 820 61 590 74 540 62 809 55 683 90 238 31 58 32 147 8 59 11 128 18 47 45 289 4 988 85 794 88 819 40 479 16 669 78 347 13 498 28 669 60 196 97 262 80 581 15 982 51 459 20 813 5 795 25 525 22 601 73 121 92 649 27 991 38 538 71 405
93 811 2 27 44 605 54 675 62 998 52 374 6 680 1 446 14 292 82 340 33 641 60 911 57 194 36 873 88 451 99 330 75 593 13 493 16 883 10 88 80 7 8 349 94 743 81 744 50 890 15 70 29 906 69 839 79 481 38 661 91 270 23 887 9 719 27 986 30 790 73 507 11 997 67 899 20 87 42 136 66 642 40 365 41 459 37 414 4 889 98 341 95 825 64 14 22 976 72 524 43 644 51 367 39 448 97 777 47 998 25 849 26 590 17 912 5 281 77 930 31 509 92 160 59 315 7 206 18 197 85 866 48 299 49 481 87 276 3 174 61 188 34 504 74 247 46 592 84 381 32 774 19 702 0 823 78 402 58 218 56 641 65 942 12 410 76 854 68 27 35 788 63 790 45 530 24 546 89 182 90 107 28 599 53 135 86 940 96 284 83 824 70 296 55 376 71 696 21 386
56 879 87 282 37 571 16 524 82 759 24 801 52 971 89 929 77 923 73 141 41 498 69 434 31 851 80 376 32 394 94 609 49 683 11 955 71 874 35 233 30 410 12 820 29 156 62 161 63 852 79 356 1 912 22 535 34 716 90 303 60 576 93 17 61 194 19 701 7 313 98 870 53 829 72 525 20 515 8 267 3 261 70 641 88 453 76 986 15 663 17 365 47 680 97 637 4 814 85 705 55 334 51 552 83 90 39 342 66 567 84 373 95 680 25 541 59 696 54 496 92 630 65 515 10 336 58 723 75 457 0 297 50 720 86 748 48 813 23 487 6 95 36 761 38 432 18 473 21 295 57 670 91 91 81 57 27 448 74 382 78 918 9 380 13 326 44 821 28 367 2 833 46 257 33 478 26 783 99 475 40 89 14 640 43 201 96 104 45 60 67 659 5 768 68 379 42 950 64 857
78 636 51 12 12 316 82 495 73 488 16 302 35 613 33 514 2 323 28 145 45 749 39 255 69 561 70 374 31 678 66 435 91 101 67 744 58 638 46 321 63 789 81 698 60 984 13 234 53 274 24 867 64 647 57 862 48 275 10 798 17 742 55 720 23 805 94 262 62 597 47 648 92 1 26 439 90 289 56 482 32 858 74 624 80 83 9 652 49 873 99 68 52 211 0 61 25 39 14 623 98 177 15 417 65 934 68 574 71 863 22 481 93 52 5 207 36 118 8 199 38 685 29 400 95 972 44 991 86 108 42 619 75 575 1 225 41 447 37 327 76 521 59 130 34 252 40 258 54 544 61 298 4 835 50 546 72 96 96 425 77 217 30 243 87 807 89 923 19 149 43 434 27 724 97 99 79 244 3 856 11 341 83 267 84 892 85 931 88 84 7 761 20 998 6 718 21 374 18 829
54 445 67 273 43 104 59 263 55 350 24 755 62 982 47 613 68 99 49 747 84 937 89 730 97 16 53 63 87 43 72 546 63 792 94 91 5 658 39 154 96 548 45 667 69 159 64 629 34 866 19 780 22 283 40 721 26 951 46 628 95 573 58 593 2 89 57 202 71 58 81 3 14 363 65 944 42 801 56 112 6 717 15 413 60 114 3 420 9 215 20 983 25 194 32 187 28 314 44 357 52 909 37 364 30 315 70 91 90 129 38 354 88 429 7 343 74 363 16 405 78 978 11 208 13 513 35 448 10 237 80 214 75 931 99 235 85 623 79 476 12 494 8 240 73 45 93 514 4 623 29 763 92 130 50 191 1 872 31 354 61 998 51 748 41 834 91 764 86 130 36 340 83 303 77 78 18 231 98 567 23 842 0 88 82 707 66 790 33 774 17 550 21 255 48 128 76 864 27 795
30 703 58 419 9 81 1 936 27 30 14 71 12 236 61 418 45 622 33 4 44 649 94 642 57 977 8 195 6 627 49 190 55 288 75 682 32 84 56 588 63 317 69 609 76 779 96 774 92 262 0 634 67 863 40 457 51 545 60 118 48 147 66 863 77 502 7 730 41 182 54 469 81 622 4 456 93 509 82 351 62 830 84 41 73 424 42 471 16 88 87 832 64 478 65 317 2 182 31 546 38 613 5 64 78 843 83 778 99 898 53 491 25 416 71 225 46 617 95 635 37 48 10 266 80 658 98 292 34 1 50 315 86 288 52 58 22 839 68 544 20 815 11 261 15 967 47 394 70 826 89 127 43 413 24 949 72 966 18 975 29 642 21 943 36 742 35 544 90 725 91 699 3 163 74 611 28 485 97 582 13 808 17 544 39 480 23 457 85 208 59 524 19 923 88 924 26 20 79 580
96 335 26 836 68 757 80 712 56 468 76 188 10 322 79 331 18 317 41 919 24 999 1 367 4 783 35 981 94 778 72 557 45 855 29 19 61 483 74 538 99 311 2 709 49 279 54 293 25 69 98 303 31 289 0 764 86 233 14 329 37 694 77 895 3 376 90 184 59 131 27 372 8 161 46 777 17 589 92 849 51 164 62 825 91 997 32 161 69 34 67 176 11 174 15 421 57 781 58 93 53 572 42 124 75 477 89 466 83 67 39 213 7 611 64 991 5 977 28 849 9 78 40 332 97 409 84 254 21 79 71 192 78 157 82 61 65 667 81 695 34 495 63 733 20 286 43 41 66 148 85 137 44 670 23 261 60 277 48 812 93 67 33 956 38 764 70 45 19 648 50 930 16 808 47 773 12 150 13 582 52 580 30 773 73 806 36 75 22 746 87 797 95 657 55 520 6 847 88 615
23 278 70 530 27 83 16 354 26 710 36 697 21 728 6 403 82 480 66 143 35 381 42 637 48 412 9 69 56 862 19 905 71 622 3 8 83 945 95 241 90 737 13 112 77 207 58 814 59 118 79 810 47 148 50 721 29 152 97 451 34 870 62 94 28 84 88 844 43 62 75 213 44 826 78 934 60 86 63 283 38 514 17 899 72 240 89 901 84 102 80 220 52 830 1 4 85 635 41 416 25 299 64 740 15 466 55 849 68 556 24 766 40 897 61 619 99 861 73 126 51 121 5 126 93 972 39 510 30 107 53 499 92 12 2 105 69 580 10 916 22 449 8 605 49 267 32 787 31 130 4 511 91 859 37 484 7 752 12 890 54 825 20 151 86 953 57 522 76 228 33 173 65 745 0 611 67 643 11 20 96 382 18 999 94 815 14 445 46 367 87 900 45 431 74 251 98 249 81 491
42 914 37 326 99 877 4 253 53 765 66 133 71 376 69 672 82 440 55 826 39 808 93 407 90 327 44 264 5 800 32 520 15 802 50 87 0 409 38 703 47 753 26 800 91 702 60 824 49 536 23 708 67 26 30 674 72 115 28 398 57 368 51 686 33 894 13 57 58 854 16 807 84 724 6 228 2 822 98 35 48 282 81 107 31 578 62 399 52 38 45 303 43 292 17 410 10 617 22 61 9 80 3 208 68 823 40 331 76 343 24 270 19 135 20 503 75 881 92 205 46 931 65 770 96 557 41 311 77 974 21 953 86 80 34 167 78 340 36 621 1 72 25 565 35 123 56 80 95 67 59 95 12 140 7 536 63 73 18 307 79 190 87 905 83 195 29 480 73 263 94 586 14 966 85 965 64 816 8 977 61 584 54 745 27 820 80 50 74 294 88 746 70 652 97 690 89 327 11 209
80 250 71 555 30 265 89 386 78 448 69 160 67 534 40 89 90 293 26 896 50 890 27 736 63 179 49 167 6 76 32 101 93 944 47 864 66 766 85 888 23 70 82 191 56 227 83 818 18 169 17 794 64 101 33 10 74 261 37 192 60 776 53 297 19 242 94 498 76 438 13 933 20 253 5 462 73 327 91 346 98 868 44 818 97 964 54 876 16 941 22 493 92 441 81 322 46 83 1 281 61 613 45 556 48 982 79 373 86 271 95 765 9 575 70 495 14 46 51 779 87 453 3 110 55 485 96 123 38 262 36 286 88 306 31 866 11 222 57 725 39 594 58 350 25 813 35 690 12 762 41 268 72 584 68 565 4 396 42 698 59 878 0 913 29 572 2 932 10 485 24 438 7 430 65 52 75 257 62 572 77 247 52 994 15 808 84 82 34 276 21 587 28 941 8 892 43 930 99 30
73 878 60 298 11 571 30 258 25 12 56 141 80 698 94 611 67 464 8 780 27 851 28 139 58 28 38 701 54 290 31 909 35 573 39 824 98 774 12 572 46 419 6 821 86 570 26 602 83 610 22 934 92 928 74 118 70 752 65 806 20 26 9 893 55 315 15 217 19 526 84 440 44 870 89 805 82 877 33 966 37 1000 69 910 52 361 51 840 49 50 1 120 42 401 7 34 36 123 41 989 59 722 93 930 0 914 62 790 3 531 57 729 97 518 2 486 18 677 75 790 85 701 91 811 79 877 14 330 5 24 43 237 66 40 76 918 81 687 90 713 17 722 48 752 77 174 40 679 32 498 50 693 53 379 96 150 63 390 13 512 71 427 4 122 16 366 68 656 23 793 34 852 45 744 29 848 24 282 95 248 47 663 61 664 64 1000 21 300 10 8 72 761 88 360 87 964 99 52 78 758
49 370 42 610 92 339 15 502 65 341 20 498 13 603 84 117 81 724 83 68 7 356 35 522 56 977 99 107 74 639 98 604 62 516 52 666 10 723 66 981 68 585 17 702 93 747 95 329 4 795 26 239 3 271 64 519 41 632 89 688 53 22 25 142 5 771 87 614 2 117 0 243 67 80 46 301 91 54 31 126 69 96 55 829 75 888 45 37 9 857 54 619 96 95 12 80 94 456 8 636 36 376 22 428 43 230 48 789 47 36 59 531 38 13 88 543 21 62 90 216 80 189 71 158 32 26 57 800 70 231 29 928 14 427 11 804 24 69 78 642 39 281 76 811 97 147 27 333 51 830 1 956 18 495 63 264 60 548 72 866 73 945 16 999 37 612 28 744 50 222 82 33 61 541 30 795 6 351 44 328 85 176 86 991 58 241 77 522 33 908 34 530 79 929 19 108 23 730 40 804
22 926 62 437 10 343 63 656 54 890 92 984 84 689 61 332 16 22 39 484 72 72 65 508 87 378 74 366 21 627 50 446 71 70 38 862 46 676 98 422 85 119 69 127 91 793 77 577 4 265 55 199 58 72 15 966 66 149 3 990 9 958 20 344 18 384 52 492 25 380 8 89 56 665 64 907 2 126 7 505 13 236 44 148 29 865 75 500 53 455 49 141 33 257 96 305 86 800 26 576 89 988 12 342 27 393 57 838 88 287 24 777 83 393 19 930 34 219 17 786 28 1000 0 811 5 650 93 900 41 543 60 545 47 564 48 930 90 434 36 89 70 825 97 846 78 923 79 163 6 250 35 548 68 180 81 449 76 177 73 782 67 441 11 394 40 849 95 897 94 119 14 132 45 972 80 652 37 605 43 231 59 535 82 280 23 102 51 230 42 500 32 507 31 447 99 1 1 747 30 415
21 91 76 366 69 645 99 7 93 89 9 695 55 112 18 970 31 406 43 580 26 592 29 288 49 805 5 321 4 512 3 465 77 920 22 802 94 868 95 101 79 673 46 10 68 130 61 838 96 433 20 123 28 165 23 450 88 580 8 104 34 318 17 540 56 144 59 575 81 87 42 610 63 544 41 762 51 477 82 417 40 265 12 548 19 530 2 940 33 848 70 33 25 227 27 372 87 109 14 710 0 925 50 577 38 681 78 15 80 751 84 23 65 631 89 407 10 500 37 404 36 794 6 570 91 455 92 629 45 243 67 767 44 387 66 64 47 453 57 569 52 358 30 892 90 312 72 325 60 794 75 197 73 93 64 469 7 440 39 700 58 308 54 379 35 489 13 547 85 760 98 849 11 674 83 686 71 260 24 629 48 523 32 157 16 269 53 131 74 892 86 150 97 211 62 74 15 52 1 671
80 724 40 88 44 152 93 697 46 263 42 73 70 301 45 696 31 354 35 971 2 226 76 975 15 865 10 989 26 76 78 848 37 756 56 173 75 415 59 385 65 883 92 113 81 382 4 714 14 32 94 774 3 424 27 475 48 841 13 748 17 311 47 443 98 985 72 963 57 998 21 955 54 683 49 366 22 126 68 745 62 386 5 949 39 621 82 48 36 31 99 808 64 76 25 732 29 991 12 823 73 851 7 347 89 352 67 1000 0 603 43 455 52 329 41 952 83 871 74 648 33 971 69 738 1 424 9 15 51 832 79 557 32 108 97 478 60 799 28 151 91 994 58 234 8 840 63 920 50 789 11 18 24 434 23 185 86 467 18 154 53 79 20 3 85 680 19 520 55 304 84 244 77 908 96 735 90 82 38 893 87 253 16 154 30 213 95 903 71 370 66 880 34 661 6 251 61 126 88 805
54 903 21 944 55 125 69 162 27 42 53 607 48 486 96 843 73 471 7 275 14 885 71 350 47 126 75 213 89 188 56 580 2 166 99 867 36 205 23 951 81 673 68 656 98 951 66 339 12 2 61 655 29 346 16 113 70 700 15 305 33 32 86 342 44 64 80 238 83 523 3 211 58 522 0 464 17 901 50 382 64 937 38 979 30 760 18 117 42 633 57 192 84 698 34 722 63 967 19 217 92 980 22 282 9 752 40 815 88 727 74 432 31 670 90 647 72 692 39 311 5 288 25 27 24 375 52 204 46 661 37 724 20 215 97 594 60 621 11 261 26 901 43 542 4 820 76 203 45 382 91 971 85 788 87 785 59 382 62 8 1 878 28 312 78 251 32 253 77 668 65 580 6 259 8 621 94 774 79 585 95 923 67 373 13 231 49 972 41 638 51 627 82 699 93 622 10 750 35 658
99 495 93 451 12 657 32 753 95 797 86 801 96 403 29 659 81 155 68 100 46 596 4 953 21 983 35 966 97 238 60 971 87 689 55 740 16 710 14 671 25 149 83 171 52 788 73 256 27 43 41 225 26 232 89 383 15 589 64 993 49 827 48 399 84 300 61 302 92 159 6 882 57 480 94 832 56 972 82 257 31 410 38 69 59 441 44 913 53 599 72 446 63 243 39 945 98 75 54 42 66 460 76 360 9 519 10 905 43 595 36 515 70 866 17 638 11 795 88 292 77 655 3 856 42 595 30 390 45 24 28 930 24 138 1 893 47 719 78 37 22 645 19 267 69 117 62 7 34 791 91 900 18 409 71 693 37 340 51 3 50 302 74 852 79 585 80 701 2 593 75 85 58 803 5 467 40 270 0 927 65 346 23 670 20 814 8 367 13 82 85 315 33 495 90 330 67 495 7 190
32 664 58 43 13 122 98 642 91 551 57 519 80 92 84 582 72 450 17 486 14 885 39 476 37 190 50 252 11 545 55 683 28 303 24 277 78 537 67 492 89 548 96 488 92 642 82 649 87 734 15 26 52 995 90 273 88 149 10 11 20 712 69 401 40 575 6 134 9 278 95 829 85 918 77 569 48 139 3 323 64 133 81 629 31 427 51 504 43 775 94 255 59 625 22 788 35 827 73 189 71 656 29 897 46 376 16 68 99 613 1 785 12 889 76 998 19 492 27 285 2 806 83 289 79 11 42 906 44 983 23 458 63 262 36 669 86 965 56 377 4 808 68 279 70 486 54 214 75 834 34 716 26 492 47 217 53 412 49 638 7 876 41 959 0 917 5 742 8 422 21 864 25 833 33 706 66 437 65 830 38 182 30 210 62 965 93 576 60 786 61 397 74 372 97 332 45 181 18 81
70 287 49 891 86 831 37 535 6 250 94 13 25 238 10 492 34 755 57 766 63 197 39 923 26 227 69 49 8 172 31 760 68 218 85 64 46 416 48 880 38 462 97 918 23 760 61 37 55 816 21 811 35 659 15 182 18 35 32 391 9 969 84 842 40 681 66 490 16 628 50 477 73 244 3 711 33 82 36 675 90 726 0 881 42 474 45 649 13 166 81 998 59 417 60 883 43 384 12 112 91 64 87 776 74 983 92 554 44 580 51 473 62 353 88 128 98 177 5 873 58 319 53 247 54 779 95 911 89 296 4 803 19 963 24 382 47 185 28 687 27 987 80 445 79 363 75 431 71 774 30 962 52 248 77 490 29 231 76 682 11 171 17 292 82 428 14 604 93 916 56 71 64 958 22 499 2 213 1 233 72 352 41 874 65 645 20 528 67 162 96 794 7 14 78 458 83 769 99 182
14 660 59 162 96 476 7 528 83 76 24 156 80 422 70 108 3 958 65 474 87 11 52 250 36 841 90 455 8 968 54 641 26 218 98 328 19 796 29 279 10 24 1 155 34 93 60 845 61 504 89 127 22 872 69 687 63 48 82 59 33 905 93 793 9 481 43 891 97 763 44 149 0 942 95 36 92 444 62 858 75 275 67 401 72 888 6 46 13 580 28 590 49 489 46 483 25 388 51 778 68 264 11 200 86 63 78 465 64 818 56 262 74 636 53 239 37 754 16 307 45 466 5 281 39 567 42 460 66 29 85 54 79 746 41 154 23 605 30 179 76 414 55 415 57 908 48 763 15 259 35 947 58 90 77 365 91 809 50 639 12 215 81 39 40 694 20 642 99 132 21 217 73 325 31 473 47 542 38 908 71 563 17 89 27 816 84 898 94 743 2 937 32 211 88 623 18 477 4 923
69 541 73 500 14 262 51 505 99 492 53 748 7 240 37 148 1 469 70 272 72 174 12 351 56 526 0 293 68 900 34 450 57 99 66 893 63 129 64 275 41 57 22 251 60 616 30 662 13 501 19 976 4 613 93 877 62 992 88 698 90 81 55 403 96 370 43 572 18 842 38 227 75 399 2 953 92 323 9 622 11 10 47 562 25 387 36 352 58 69 74 943 28 620 46 668 31 194 82 890 23 410 71 150 79 81 91 647 97 565 49 446 35 791 39 655 42 589 77 997 21 775 10 732 98 842 48 399 85 304 59 671 52 885 33 800 32 386 15 453 20 775 54 780 80 405 94 448 40 740 50 255 78 921 6 690 81 642 89 331 27 180 61 660 76 436 8 327 26 315 83 668 86 462 44 540 17 337 67 397 16 524 45 203 5 189 3 72 65 395 24 746 29 682 87 585 95 820 84 726
94 680 47 284 89 129 51 43 5 859 8 614 43 317 48 518 21 909 63 168 87 292 74 987 16 125 95 918 32 939 44 90 28 979 39 102 68 950 38 261 9 862 11 804 42 333 96 804 57 244 73 43 26 794 2 689 90 310 98 325 64 689 81 776 78 502 17 987 0 116 75 558 45 741 31 104 61 34 58 115 29 805 82 407 36 52 71 697 99 400 80 686 49 620 86 724 67 876 85 530 66 282 15 76 65 883 22 682 62 196 30 381 54 603 84 399 56 672 72 664 6 694 50 8 60 466 97 458 69 895 7 149 27 45 37 938 19 434 1 58 46 816 70 248 79 462 59 851 24 502 20 577 83 683 13 630 77 249 52 543 23 866 18 291 34 629 40 317 3 485 4 144 88 877 55 384 12 339 91 562 53 236 33 114 41 792 14 654 93 281 25 720 10 175 76 422 35 32 92 682
4 597 73 63 97 857 23 699 78 548 30 846 89 96 6 582 95 72 5 595 69 256 21 672 24 33 3 358 62 756 29 997 1 14 45 893 63 212 40 643 80 394 2 927 68 400 50 531 49 190 57 307 83 700 28 662 25 451 33 538 64 392 27 563 47 514 82 820 56 155 41 702 0 114 72 350 79 483 59 317 53 28 44 80 9 612 34 908 20 263 22 597 43 691 17 568 42 171 87 612 10 773 37 761 32 244 96 251 85 401 65 360 13 613 61 387 81 798 15 840 94 702 11 446 93 874 75 385 88 332 39 829 66 345 71 511 8 284 19 446 54 150 91 785 14 963 46 203 31 441 90 565 60 677 51 830 74 165 35 209 16 680 18 344 7 53 67 717 70 180 76 281 84 858 36 884 55 697 26 713 77 931 12 338 98 173 86 333 99 586 52 607 92 377 48 574 58 159 38 192
94 478 10 731 91 483 43 279 57 1 29 478 6 691 79 473 19 969 21 148 58 591 0 285 46 409 18 998 39 470 51 493 65 406 61 237 28 712 96 685 68 550 2 338 60 240 34 616 8 603 5 643 67 355 15 217 70 651 52 378 27 913 33 295 71 885 78 511 13 559 63 98 7 802 62 862 66 175 24 706 90 590 22 211 87 917 74 104 81 650 23 66 55 846 75 467 17 927 97 355 14 559 9 372 31 992 54 418 99 911 69 350 12 492 83 573 16 10 47 524 30 415 85 222 32 539 84 679 72 933 82 280 38 310 86 167 37 146 77 559 40 263 1 654 42 593 53 456 41 666 92 364 25 566 49 936 36 992 89 493 50 474 95 168 45 266 88 839 56 299 93 469 98 238 59 824 64 965 26 390 35 107 73 28 80 602 44 878 11 2 48 339 20 9 3 298 76 755 4 17
2 989 67 421 36 65 72 528 40 37 59 94 98 99 49 560 4 211 50 251 90 696 38 222 30 412 25 607 84 470 58 194 83 499 95 198 26 191 19 18 57 74 31 162 17 153 14 84 42 302 77 542 21 33 35 401 66 477 13 279 3 379 22 429 73 167 91 187 99 496 16 907 79 878 33 561 53 612 61 246 41 172 97 736 55 898 23 682 10 735 81 252 43 279 94 856 34 228 96 315 62 976 39 472 64 885 93 197 0 985 18 721 70 856 37 898 86 11 88 508 27 350 45 477 20 993 48 495 89 331 46 910 7 240 92 789 32 889 71 758 24 368 56 786 12 324 52 899 29 907 69 884 87 994 75 771 76 632 9 638 44 969 74 486 63 620 68 806 6 236 60 428 51 655 15 822 54 252 82 29 11 686 85 144 65 383 28 47 5 731 47 874 1 831 8 498 78 845 80 848
60 353 43 200 31 708 27 801 1 512 44 256 42 381 78 146 51 415 17 433 74 686 33 391 3 560 40 108 77 24 8 352 41 635 59 82 76 454 15 56 58 125 64 60 2 814 11 776 9 108 28 754 98 946 5 178 83 525 53 219 92 819 0 618 16 443 57 795 70 732 65 903 45 501 20 138 86 486 29 143 22 546 25 865 34 149 99 584 67 539 90 464 24 510 30 275 88 53 18 187 66 99 93 58 82 777 4 179 56 637 79 746 21 178 80 424 97 309 85 604 38 843 7 788 68 159 62 934 37 130 13 883 50 827 48 727 75 685 87 263 55 217 12 215 81 695 89 960 72 120 46 92 96 655 35 328 69 132 95 801 14 222 84 604 94 474 52 529 10 83 19 670 91 456 54 681 39 476 71 335 32 614 73 636 49 67 23 603 61 411 6 240 47 963 36 477 63 966 26 845
66 837 84 345 46 842 78 110 24 51 47 840 94 628 86 976 96 160 17 318 10 716 62 351 34 299 3 943 37 54 82 176 72 478 36 456 88 220 0 897 21 471 14 403 4 154 80 757 39 978 83 722 92 45 56 459 22 784 51 428 79 888 65 550 43 961 53 717 87 981 1 384 23 490 85 679 75 981 68 767 15 370 11 167 9 540 44 17 55 143 97 538 35 596 13 164 54 488 42 599 52 612 69 382 5 222 20 190 98 444 2 67 76 964 63 237 67 648 38 133 73 376 71 964 28 111 8 182 99 365 32 286 45 927 41 945 19 62 25 816 26 462 29 94 33 665 57 446 59 575 64 404 91 318 30 721 93 39 61 520 48 563 31 285 40 812 27 60 50 869 7 134 60 393 49 19 74 485 18 394 70 912 89 65 81 277 6 209 12 229 95 608 90 69 77 962 58 122 16 325
2 582 89 136 81 532 70 168 1 105 29 793 41 361 3 706 67 61 92 150 52 733 55 401 75 988 6 382 22 400 79 991 21 297 0 638 31 69 28 761 93 713 86 499 50 617 12 291 45 939 62 552 78 878 68 489 72 260 63 67 11 884 60 376 73 123 5 41 61 683 82 850 95 374 7 946 48 863 43 97 84 503 40 31 65 576 27 147 15 223 33 712 71 580 91 851 16 814 88 978 87 724 53 488 49 932 85 774 99 752 32 855 64 6 42 924 80 47 94 876 37 88 44 998 4 56 25 934 24 683 83 689 18 910 98 40 90 44 17 638 9 299 47 219 46 33 57 448 19 428 66 417 76 424 14 229 34 661 8 404 74 710 20 727 54 601 77 869 36 241 58 453 96 519 38 201 23 515 13 298 39 860 35 286 97 315 10 799 69 482 26 203 59 50 56 116 30 658 51 237
70 686 98 649 75 555 24 877 49 390 47 347 50 142 43 895 45 163 15 819 16 741 84 734 12 783 82 688 42 520 99 11 65 838 94 180 41 948 46 133 1 557 28 668 18 193 71 714 92 499 38 329 3 358 74 811 67 586 56 788 30 394 62 429 55 82 13 247 59 210 85 372 9 771 8 758 73 802 39 594 91 452 97 348 22 954 77 101 93 549 76 409 80 135 57 207 48 357 69 545 10 866 33 983 34 713 54 496 83 817 2 997 86 378 79 426 66 640 36 882 5 474 21 775 6 292 7 853 90 218 96 371 68 260 25 306 26 555 63 132 61 348 40 318 35 23 20 796 52 783 58 278 14 955 53 391 78 496 19 924 60 812 17 606 72 701 11 347 37 930 44 873 87 81 88 522 89 549 27 468 32 740 29 188 95 507 4 912 64 426 31 617 23 724 81 978 51 53 0 117
32 282 53 681 2 647 39 614 33 672 4 129 98 360 14 619 18 381 0 36 49 575 45 335 99 221 71 624 11 481 30 789 54 229 81 76 1 412 24 62 29 297 38 756 60 279 31 614 12 763 9 532 35 80 69 772 5 514 34 536 51 857 28 536 44 829 61 842 40 360 17 167 22 266 82 645 92 657 78 673 80 120 86 838 87 986 52 164 79 133 16 723 7 307 73 297 70 517 88 508 91 63 19 772 68 944 62 365 84 420 75 586 10 414 47 373 95 515 93 435 37 761 48 737 8 812 55 126 23 663 58 82 20 194 6 748 96 779 85 893 21 598 76 60 56 455 36 361 3 779 15 942 94 968 89 459 13 301 59 171 97 918 25 605 74 974 27 961 67 183 66 221 64 23 65 45 63 575 41 985 50 895 42 593 46 5 90 897 43 51 77 645 83 893 26 133 57 954 72 313
91 725 59 77 29 772 35 761 88 335 31 215 37 727 44 233 74 826 14 619 93 349 12 256 73 45 89 131 71 821 63 729 79 569 69 870 15 860 45 211 56 82 6 732 33 440 64 131 75 826 3 795 21 793 13 640 83 266 76 511 72 388 18 476 28 814 90 657 92 709 23 746 65 515 55 910 22 329 62 154 38 303 52 280 54 70 94 954 8 21 67 915 32 351 30 911 0 884 80 789 60 871 84 241 82 356 34 48 7 513 77 836 41 956 96 276 27 186 99 354 85 498 95 333 49 716 78 302 43 536 48 980 9 359 2 836 1 959 47 969 87 726 51 733 40 475 26 390 39 804 53 646 81 83 97 439 57 145 61 303 98 67 19 910 17 20 70 737 68 360 4 715 16 159 86 569 5 247 58 752 42 250 66 281 46 610 20 786 11 773 36 254 24 840 25 699 50 941 10 956
98 936 26 461 65 914 25 989 7 298 32 425 62 259 49 776 84 946 28 878 16 550 86 6 9 369 50 85 75 136 8 152 71 778 94 968 90 165 41 117 2 190 85 171 58 325 37 832 18 885 80 178 55 963 38 389 31 282 5 794 10 587 43 796 23 721 96 93 14 104 24 614 76 359 77 349 63 167 73 397 34 566 27 681 83 915 93 64 54 436 79 309 3 574 91 635 70 695 40 571 89 408 87 509 92 887 48 832 21 567 51 27 12 432 4 826 0 348 59 10 22 370 35 101 44 662 11 994 88 71 29 181 52 389 78 837 66 512 67 757 45 124 33 791 60 372 17 150 56 180 6 448 99 782 13 883 69 586 39 468 82 898 81 489 36 356 74 68 57 564 47 20 15 597 95 582 46 590 97 813 19 130 68 31 1 220 61 264 42 512 72 360 64 988 53 721 30 548 20 422
69 799 78 734 2 623 22 443 71 775 36 320 81 468 4 395 84 21 58 91 70 384 65 721 49 224 13 461 54 628 53 631 27 659 19 19 31 361 74 844 6 67 23 759 24 930 12 384 55 515 91 542 56 71 51 516 79 391 64 390 20 515 25 796 95 618 59 780 45 323 93 734 10 564 60 179 76 744 83 212 32 539 18 409 14 500 1 612 48 284 66 291 50 478 5 986 7 222 89 225 72 985 17 483 33 628 42 292 15 159 8 394 11 893 92 932 26 13 96 448 88 362 46 998 0 980 57 780 3 467 34 155 9 404 29 498 40 926 67 148 77 172 16 496 98 701 43 936 44 490 35 963 38 826 28 872 68 27 80 696 39 706 63 474 37 832 47 838 86 620 97 937 85 126 52 345 87 645 62 958 61 232 99 10 90 769 73 824 94 251 75 385 21 991 30 238 41 382 82 741
44 297 43 181 4 19 83 338 92 967 55 302 9 343 98 305 76 239 72 327 52 210 79 333 1 483 19 649 61 962 87 97 21 240 23 409 64 707 16 320 0 182 80 664 51 811 40 284 77 416 11 445 90 69 28 512 31 906 39 123 91 133 67 785 78 434 13 253 7 138 84 719 5 941 6 901 37 117 33 961 26 687 35 652 59 797 93 798 63 630 15 491 41 100 8 64 74 987 62 216 10 577 3 67 75 950 60 925 69 667 95 356 25 853 82 811 46 262 32 828 30 216 54 756 68 789 66 300 34 940 36 157 29 877 48 242 88 579 50 794 96 698 81 553 38 812 57 899 56 904 89 455 86 684 94 164 12 48 85 879 14 81 99 779 24 421 42 7 49 799 45 370 17 690 27 893 18 769 65 701 97 898 47 138 53 669 20 613 22 899 58 984 70 332 71 67 2 623 73 928
61 268 95 48 11 481 43 524 40 821 76 841 12 297 10 891 58 196 77 912 64 916 70 498 17 735 84 149 97 755 0 208 68 278 82 27 16 205 65 130 21 58 34 175 69 148 49 821 63 501 87 148 15 346 32 187 66 669 48 450 98 781 47 420 51 830 91 741 80 710 75 629 2 491 67 953 6 162 56 606 74 889 89 514 99 971 94 366 50 904 44 490 39 966 83 801 29 807 4 708 88 633 35 673 22 51 57 422 20 241 13 634 7 363 54 835 26 941 90 495 18 243 55 510 53 859 73 771 38 92 3 995 37 565 9 914 14 572 52 879 59 744 72 918 42 799 36 736 30 289 79 733 27 953 78 678 93 675 1 367 24 286 33 825 71 409 85 989 81 825 23 180 92 68 45 877 96 949 60 407 28 722 41 946 46 611 8 995 86 732 19 232 5 273 31 735 25 843 62 182
7 979 30 735 88 94 72 196 36 145 39 500 50 754 19 804 62 277 89 902 71 718 40 757 58 887 59 221 31 521 9 778 48 39 12 384 90 291 45 753 16 854 81 204 60 733 18 447 15 89 46 750 53 629 65 864 73 298 98 420 17 922 22 717 25 205 83 22 37 569 84 214 56 877 5 58 66 666 85 7 10 361 75 269 0 930 1 592 47 982 44 749 23 245 49 91 94 785 86 555 61 743 14 266 78 913 95 782 55 640 67 705 28 591 2 946 64 698 3 135 87 380 57 608 41 904 27 498 8 533 70 727 92 317 63 288 13 485 35 664 51 293 74 626 97 327 77 583 52 76 29 899 99 438 93 973 79 145 32 158 42 564 80 723 76 287 34 901 82 595 26 49 96 600 91 838 21 587 54 988 24 222 43 240 69 361 20 29 68 512 11 555 6 576 4 910 38 637 33 469
13 958 15 568 21 32 50 137 55 334 57 73 60 168 44 907 98 165 14 433 75 682 58 70 72 491 90 315 83 661 68 894 6 681 74 472 10 306 86 721 1 153 92 94 95 382 66 695 64 686 52 960 79 574 31 979 54 505 73 608 65 798 20 74 61 948 87 248 3 326 43 849 5 399 67 933 85 577 94 555 27 374 48 164 16 731 77 471 2 115 17 103 81 598 80 288 59 13 23 1000 26 633 4 430 99 324 76 38 9 942 45 297 33 647 69 645 30 270 40 22 88 308 53 216 39 724 63 891 35 964 29 362 32 266 89 780 34 785 7 177 42 948 41 344 8 740 62 892 91 247 46 221 22 111 96 667 19 253 70 63 11 356 24 701 97 65 28 72 38 368 78 375 56 369 93 594 0 680 71 360 47 604 36 40 49 798 25 362 37 674 82 795 51 56 84 402 18 178 12 311
51 861 70 241 15 436 67 901 21 580 92 179 41 68 19 244 47 164 49 428 61 231 20 329 9 490 5 226 72 70 95 653 82 186 44 182 62 180 26 485 38 405 81 644 46 941 30 37 66 530 89 90 14 613 0 398 55 604 2 854 75 770 4 367 43 65 23 7 53 159 27 647 32 275 99 382 98 389 22 1000 86 36 60 253 16 872 59 823 12 778 18 237 76 660 85 88 45 797 29 470 24 827 17 815 25 417 35 175 37 524 39 353 77 293 71 589 58 216 11 681 50 710 56 264 13 972 28 366 3 696 54 481 31 78 6 417 93 707 69 136 52 623 8 661 88 758 74 651 97 852 73 319 42 442 68 352 57 792 48 437 36 253 83 627 80 401 78 75 40 306 10 875 1 709 96 544 87 634 34 934 63 753 79 319 64 625 91 717 90 645 84 10 33 319 94 339 65 936 7 184
88 953 80 295 85 156 41 95 26 291 91 224 70 790 78 557 36 413 61 824 69 60 13 160 67 119 53 73 21 179 97 822 71 994 3 300 65 11 92 518 73 477 64 321 33 121 49 869 87 849 82 457 42 26 24 885 55 785 58 903 0 911 89 848 22 689 14 117 83 730 94 554 7 914 51 490 72 242 43 316 40 726 35 161 32 126 95 477 17 7 63 941 6 388 37 963 48 847 2 912 27 501 57 695 50 779 1 667 19 415 45 647 93 673 23 432 66 742 46 557 52 915 38 579 18 256 39 364 15 791 59 247 56 899 99 930 75 724 10 68 44 758 79 617 5 259 81 990 76 193 29 992 86 511 77 378 8 873 84 519 74 987 47 985 31 76 96 240 30 47 25 751 4 765 9 704 90 815 20 229 11 53 16 124 62 560 54 298 12 383 68 593 28 710 98 128 60 637 34 660
5 327 52 827 89 316 55 576 14 886 78 989 32 217 15 941 95 150 22 228 48 110 97 381 86 363 61 804 51 205 30 371 91 478 56 321 70 640 82 909 20 365 53 637 34 475 25 616 66 268 74 608 41 383 7 834 2 580 54 502 33 315 93 434 46 238 85 754 8 833 87 571 44 509 84 8 13 706 98 592 0 157 12 167 63 639 73 714 77 43 81 565 76 253 92 821 18 955 58 389 94 260 16 473 99 832 71 484 47 684 6 851 67 628 64 58 62 765 80 491 19 964 39 155 31 473 4 137 49 702 50 245 36 752 90 721 96 738 27 956 17 360 38 325 72 586 45 88 10 87 23 58 11 368 79 264 21 151 88 890 60 738 43 896 75 868 28 416 40 388 1 214 26 637 35 491 68 803 57 587 29 340 59 721 24 873 3 180 69 620 65 957 42 458 9 136 83 998 37 772
28 986 0 412 62 712 36 49 55 856 29 474 45 371 58 848 90 795 72 113 39 367 78 759 66 944 80 861 61 125 27 352 52 909 97 95 79 784 32 147 65 437 12 735 14 257 46 688 8 729 85 61 19 110 5 651 89 639 53 544 9 719 63 952 44 737 54 590 57 140 50 222 10 68 34 25 48 726 16 512 38 683 4 419 1 681 96 766 83 304 71 664 11 650 94 146 98 631 26 754 81 691 86 86 88 951 51 562 23 128 91 195 42 46 31 858 68 877 6 165 60 840 40 872 37 574 99 778 43 219 2 196 49 834 22 345 17 305 47 794 95 565 41 279 74 35 30 107 25 793 13 468 64 719 69 238 24 336 73 500 82 486 33 52 18 209 59 650 21 485 84 161 20 836 70 239 75 605 56 110 7 716 87 64 77 321 93 572 92 96 35 334 76 796 67 771 15 645 3 54
11 52 56 880 91 276 77 449 63 607 41 293 22 627 84 70 34 32 51 258 52 867 20 162 36 814 98 873 83 406 42 258 69 530 7 103 85 962 96 47 17 162 75 950 72 239 25 481 55 807 48 648 27 17 74 399 35 111 53 503 90 129 87 905 99 472 78 975 18 438 31 841 32 98 67 908 14 748 65 758 38 952 19 656 5 711 8 240 71 755 97 717 40 590 86 130 26 154 37 128 80 126 12 800 33 473 16 286 28 330 60 346 92 341 30 449 82 372 23 641 79 770 39 939 49 779 64 727 13 817 57 4 44 633 94 707 59 514 66 678 0 655 46 177 29 9 15 204 89 207 45 728 61 848 76 803 6 85 1 893 47 321 93 545 81 836 73 22 3 918 62 490 43 857 2 208 10 688 68 386 24 94 88 233 95 600 21 996 9 141 4 994 54 164 70 257 50 718 58 356
56 217 5 141 25 783 68 916 64 386 97 531 53 832 48 265 67 891 83 328 14 272 11 665 2 692 93 445 19 831 98 116 81 549 74 398 46 704 59 88 33 619 75 871 94 394 77 11 71 508 44 511 47 541 45 367 78 444 89 924 34 60 65 296 99 901 63 734 24 498 86 609 23 348 3 376 13 909 76 853 27 590 90 528 15 970 50 849 30 983 62 632 20 115 16 518 69 274 42 981 17 244 96 100 85 674 29 125 51 918 61 650 91 627 43 382 58 869 9 83 52 878 37 929 95 405 21 258 72 24 82 804 57 492 87 470 4 502 73 703 36 611 35 56 39 254 49 895 79 919 10 633 28 637 18 142 60 134 22 881 38 465 26 572 84 944 70 586 80 938 0 679 6 276 54 315 40 50 1 261 32 683 55 320 41 869 12 50 92 229 31 167 88 519 8 149 7 655 66 189
54 241 56 109 39 126 19 631 6 320 15 961 44 531 80 741 81 338 14 644 53 986 52 800 84 517 95 55 49 304 0 597 34 342 77 217 16 592 55 449 42 443 66 186 88 186 89 724 33 838 51 949 94 978 35 394 20 78 29 779 23 880 4 100 82 315 43 604 11 689 17 918 3 334 25 121 28 274 90 121 8 851 5 189 70 548 75 352 32 612 72 722 1 576 67 536 92 43 79 167 2 135 12 393 78 963 69 863 60 351 98 305 65 979 10 45 97 766 27 16 87 185 30 155 22 276 50 174 31 815 71 474 93 729 91 560 76 781 38 788 40 272 24 113 58 867 74 621 45 223 37 877 18 240 57 392 41 276 21 273 99 972 61 278 73 69 36 254 13 750 64 921 7 980 85 389 83 315 86 374 48 685 96 708 68 252 63 705 26 902 47 166 9 458 59 211 46 522 62 801
12 473 75 118 61 297 36 385 2 182 83 393 39 840 27 330 71 934 44 382 80 16 6 939 30 53 28 185 60 182 23 493 94 368 3 500 97 911 21 234 72 143 59 821 79 813 41 587 90 738 38 809 74 386 5 122 29 775 19 577 91 903 52 350 51 373 50 235 10 978 78 405 32 529 77 852 14 403 20 828 76 706 69 665 62 241 53 609 87 651 89 908 15 325 45 169 54 772 35 635 82 802 11 222 55 549 46 509 25 280 88 576 48 729 13 422 66 300 98 149 40 691 64 514 57 549 93 931 4 47 81 918 49 46 26 385 43 31 31 178 34 115 86 54 7 96 99 2 42 114 58 617 22 89 63 324 37 111 85 87 96 984 33 580 17 179 56 604 18 481 67 386 9 994 0 1000 8 83 70 645 84 64 1 610 73 25 95 649 47 776 92 827 65 426 16 84 68 745 24 649
61 21 69 31 11 317 23 212 38 412 78 632 18 534 89 558 96 180 56 228 14 688 71 531 33 879 64 841 59 485 67 55 17 950 45 209 92 721 82 423 1 214 16 266 44 19 86 351 0 733 90 651 7 924 77 747 36 313 85 897 50 335 2 881 63 126 10 312 21 453 4 956 25 210 29 437 75 491 37 4 55 103 53 488 54 235 39 728 6 92 22 471 81 668 60 21 88 568 73 309 31 863 15 528 58 620 74 25 48 23 83 927 65 484 43 115 9 188 24 214 19 506 66 857 47 812 13 854 41 774 68 576 79 190 5 631 42 686 91 94 30 485 8 134 51 478 27 900 93 189 52 146 95 581 12 354 70 261 35 985 97 668 76 394 80 848 57 7 32 107 49 446 72 170 62 222 94 81 84 661 98 684 20 465 26 55 99 224 46 556 28 626 40 914 87 915 3 573 34 380
49 772 24 527 41 510 57 722 32 734 80 261 47 593 71 742 64 108 55 685 9 690 33 942 88 237 18 92 82 386 38 449 30 109 61 260 83 375 12 608 56 296 3 973 86 146 75 151 39 925 74 65 35 660 44 874 26 741 11 198 22 677 95 140 65 256 77 276 96 243 84 571 79 130 23 14 63 68 27 224 10 630 42 989 21 201 66 506 17 199 85 696 34 855 14 34 25 591 81 696 68 26 53 121 60 366 7 920 76 719 58 381 62 17 52 753 70 943 5 394 92 516 15 307 8 300 37 510 73 621 91 177 45 193 16 661 98 319 20 947 46 906 89 619 69 311 97 494 40 781 43 856 19 103 93 409 54 867 99 301 31 277 6 894 90 679 36 253 29 7 0 633 72 122 2 214 59 877 67 268 28 369 1 735 50 218 4 856 51 908 87 452 48 840 94 305 78 51 13 620
70 616 88 225 35 246 51 323 13 435 98 228 6 569 20 620 55 968 23 35 81 779 97 318 42 227 19 242 8 698 86 520 69 110 59 244 21 821 47 607 75 670 63 302 54 374 66 3 83 644 29 545 92 753 41 618 95 238 84 937 37 365 67 676 73 458 76 818 72 270 34 174 85 246 24 643 38 572 32 602 45 135 44 58 96 611 74 851 27 156 9 951 89 184 22 942 39 351 40 117 31 925 1 403 4 648 5 339 77 242 12 860 58 749 82 696 57 8 14 173 2 785 28 661 33 651 17 289 91 919 61 812 26 763 0 925 65 740 56 790 16 383 53 845 62 455 64 387 87 567 52 405 46 510 48 682 7 12 25 355 30 142 60 793 80 766 18 367 90 414 79 14 36 225 11 164 49 729 43 683 99 877 78 464 93 286 71 968 10 289 3 79 15 14 68 923 50 524 94 54
50 329 51 82 97 743 13 83 17 61 89 25 18 962 27 634 53 220 84 335 0 457 71 931 19 312 38 427 37 523 59 135 28 102 5 156 85 936 52 328 77 237 26 230 96 916 95 720 70 881 4 592 33 211 10 970 11 752 80 890 1 19 49 501 7 513 9 715 30 937 12 743 58 660 67 353 3 273 68 318 42 809 23 962 46 469 22 586 82 537 62 239 40 841 55 390 56 635 41 161 20 425 57 677 69 260 90 955 86 216 93 369 47 198 64 559 65 798 79 334 31 452 60 916 34 181 76 141 88 719 15 861 72 128 24 709 44 168 98 853 94 903 87 349 39 595 29 959 21 340 25 132 66 980 78 514 48 908 81 608 99 312 16 697 61 18 92 285 54 210 75 504 8 726 35 846 74 473 43 274 32 437 36 647 73 579 2 448 6 629 83 555 45 505 63 876 14 543 91 161
61 702 9 283 49 58 60 353 69 284 17 841 42 728 26 429 98 557 99 903 57 807 37 786 19 667 59 743 86 350 33 406 28 140 88 448 32 969 93 435 25 318 72 93 24 348 46 257 89 955 16 991 10 560 55 227 58 809 7 331 36 780 91 927 63 425 39 638 66 516 41 561 96 617 6 21 68 862 53 689 52 832 73 930 45 519 23 976 84 806 38 848 34 865 8 258 29 166 79 943 30 143 75 726 77 49 27 867 65 551 82 201 18 607 12 631 2 658 22 223 64 204 50 823 76 179 20 283 80 757 87 27 40 513 5 303 48 294 92 743 71 259 95 852 85 762 11 799 90 247 44 621 31 974 13 296 97 999 14 55 47 258 0 754 67 833 15 208 51 773 35 153 54 562 1 241 62 700 83 827 81 246 78 830 56 862 70 972 3 854 74 194 43 863 21 877 94 694 4 575
27 519 80 907 56 970 88 987 96 719 58 867 78 44 61 478 65 839 99 323 60 989 7 152 45 359 29 212 63 190 5 903 75 336 1 91 74 529 10 142 83 397 47 607 59 241 68 138 23 628 38 478 37 451 22 590 25 835 53 344 19 831 41 774 85 960 93 348 98 591 9 816 40 138 12 897 34 354 84 854 54 405 92 484 87 605 26 264 30 854 90 881 91 288 33 663 62 204 2 373 18 337 97 332 0 687 15 456 46 103 57 463 3 976 50 312 44 252 39 684 55 524 32 224 49 599 77 79 8 973 81 231 42 558 28 48 69 23 66 333 11 373 89 786 4 60 52 1 67 573 31 685 24 917 76 469 51 836 16 203 94 550 71 755 72 372 6 392 17 381 79 129 20 939 13 850 21 502 64 855 36 71 48 136 35 942 73 658 14 308 95 535 70 226 82 912 86 91 43 648
60 315 12 580 50 456 94 605 63 784 45 28 13 504 88 154 92 672 95 21 19 613 72 280 38 291 10 600 98 392 99 228 14 595 70 982 87 850 47 215 15 708 39 279 16 31 64 734 56 605 34 576 8 87 26 74 42 491 75 731 22 834 48 314 49 113 78 720 90 512 7 724 28 901 1 18 76 570 77 267 85 513 25 300 86 232 81 313 71 781 80 618 67 752 97 486 30 590 46 411 53 592 33 225 3 69 73 820 66 944 51 395 27 630 11 57 74 631 37 419 23 411 89 36 9 144 5 923 68 173 61 248 65 272 4 402 57 639 44 6 2 751 96 707 6 559 31 342 29 353 93 379 36 417 52 979 20 200 62 232 83 793 79 917 43 904 69 948 17 701 55 354 59 118 18 729 54 997 24 358 82 334 91 46 32 792 40 726 41 72 84 272 0 36 58 749 21 69 35 28
99 529 0 582 14 708 85 608 92 299 7 664 75 924 23 705 79 707 73 279 39 165 1 935 68 945 47 575 67 439 4 981 53 551 9 748 58 166 80 357 3 693 22 925 26 265 71 81 70 748 18 214 31 997 27 147 42 353 51 845 82 675 28 677 46 729 13 836 96 579 52 437 57 331 59 581 5 748 63 608 77 727 49 588 87 769 97 720 84 961 76 134 41 129 38 952 98 241 81 687 86 594 72 364 91 546 55 17 90 851 20 781 83 84 56 128 19 493 61 410 44 441 30 971 37 350 21 242 32 9 45 941 69 114 48 310 8 51 25 889 62 149 89 452 54 104 29 276 12 994 95 853 15 269 40 812 43 561 33 320 88 133 24 103 6 288 10 792 34 824 93 302 16 913 35 728 65 941 64 728 66 468 94 863 17 919 11 227 36 713 74 247 2 191 78 581 60 484 50 183
2 605 5 248 53 429 28 48 17 852 11 700 44 746 49 572 40 626 0 727 36 852 51 962 96 56 35 136 81 587 20 766 27 116 77 841 72 119 74 598 75 257 43 194 47 908 34 320 30 392 83 73 14 304 23 63 42 725 45 319 66 501 13 468 55 984 33 391 50 822 68 24 84 150 24 848 57 247 67 840 31 347 8 186 21 765 41 937 98 494 10 165 93 143 86 875 60 850 64 508 78 376 80 170 59 101 37 609 94 666 73 919 39 102 48 330 76 193 7 574 90 888 87 457 65 801 99 473 58 541 71 513 46 28 88 633 22 553 69 948 82 324 52 924 85 317 91 682 3 442 6 746 61 243 32 499 56 80 38 121 79 333 19 334 9 945 54 97 18 333 29 242 1 659 4 826 70 632 12 25 92 102 89 945 63 716 26 709 15 612 25 26 62 722 16 306 97 821 95 527
44 338 88 99 29 501 67 134 95 115 84 273 92 908 74 416 15 19 65 894 79 931 16 382 19 969 46 216 70 838 28 902 37 668 11 873 85 530 53 292 51 384 62 306 12 940 77 428 38 141 55 376 47 435 89 275 61 35 23 175 76 699 90 381 27 622 91 699 9 167 26 312 87 921 59 965 54 554 21 192 34 402 75 730 5 578 10 781 63 811 35 152 24 810 94 870 41 136 68 937 56 899 71 856 40 2 82 498 3 958 6 330 81 687 39 686 50 528 60 504 36 235 93 627 20 90 80 727 31 319 2 998 18 292 99 328 78 892 22 10 13 198 96 534 64 212 25 779 7 571 66 33 43 990 1 601 73 954 58 37 97 172 83 552 8 314 86 284 32 114 33 516 45 201 4 616 52 549 57 866 69 441 14 941 49 398 98 18 17 544 0 635 30 938 48 752 42 898 72 249
41 607 75 74 67 69 35 476 57 981 71 52 95 793 44 304 93 78 2 655 87 106 27 718 22 923 52 944 76 251 63 507 32 989 82 780 59 233 85 777 92 405 23 321 3 697 72 230 88 33 30 656 96 55 98 706 80 691 48 711 37 348 81 991 17 695 86 579 25 451 8 713 89 968 56 818 99 264 15 564 51 864 24 998 18 853 21 325 33 731 68 46 4 3 42 417 20 534 94 135 50 673 58 225 84 786 0 199 43 988 74 191 29 79 64 370 36 611 45 818 54 254 6 189 40 94 65 653 62 119 38 544 78 275 1 919 12 939 28 937 73 132 46 691 66 927 69 19 90 656 70 535 49 222 14 918 55 316 47 737 9 26 79 431 19 734 53 14 16 887 31 232 11 414 10 244 77 524 26 379 39 242 13 175 7 903 60 728 97 916 61 497 91 403 83 901 34 866 5 858
19 872 68 309 98 313 65 600 8 40 14 417 75 511 50 391 56 233 54 739 45 332 39 857 11 996 91 82 49 436 35 425 92 705 42 24 5 172 13 474 51 461 90 927 86 854 47 156 79 129 89 945 78 298 59 142 32 816 22 727 80 979 85 327 23 213 20 753 67 860 52 62 73 974 74 613 30 429 97 706 55 641 82 339 6 510 64 500 7 809 38 668 83 878 99 545 28 85 24 906 43 864 87 707 58 797 71 331 96 819 21 542 0 690 88 423 15 245 40 648 2 137 37 993 70 699 63 690 12 348 84 243 46 623 31 435 69 821 25 833 3 871 18 396 62 424 33 528 48 966 94 542 53 676 44 695 27 561 9 287 77 965 76 131 17 688 4 476 61 353 1 81 26 647 66 657 34 836 16 485 60 951 81 339 10 739 36 775 57 166 93 438 41 202 29 621 95 464 72 250
84 314 39 283 6 233 12 168 66 531 58 87 99 984 45 723 32 713 5 601 80 337 38 226 1 78 21 335 92 943 0 217 2 796 52 551 26 803 29 55 14 37 47 598 3 550 77 859 22 601 69 630 40 680 42 48 73 75 96 620 18 938 43 607 8 953 19 118 70 694 64 91 50 142 82 499 34 48 88 263 20 269 83 181 56 761 33 412 61 900 65 506 35 529 76 15 49 723 86 273 46 222 25 191 51 415 37 791 67 61 44 396 10 936 91 241 72 228 55 619 74 171 71 475 15 289 28 710 57 372 60 559 16 603 11 272 79 916 48 338 31 51 7 206 89 51 75 336 90 614 30 697 27 995 54 112 59 66 85 512 62 873 4 873 36 66 24 747 23 87 17 924 63 432 87 658 95 394 93 180 78 38 81 347 41 614 97 672 98 810 13 387 94 689 53 809 9 203 68 956
82 995 23 46 30 260 31 428 68 472 67 469 81 524 17 166 49 671 94 268 53 886 9 666 34 658 35 253 85 12 11 119 99 162 26 976 95 420 75 665 77 294 47 235 84 500 71 542 14 152 86 805 96 375 18 994 62 380 46 760 33 323 76 730 37 742 93 76 44 574 29 429 74 255 5 736 80 462 15 134 66 379 63 883 72 114 22 199 51 899 10 753 52 312 89 104 24 746 56 305 73 147 64 701 90 69 58 443 1 864 12 413 8 700 13 55 79 774 0 471 3 24 16 264 88 111 48 727 41 128 6 72 32 487 65 973 55 852 59 189 43 345 21 542 57 669 4 249 78 616 91 773 42 927 92 799 83 257 69 842 54 508 2 449 20 450 61 154 70 342 98 207 87 375 25 119 7 168 28 889 97 321 60 374 19 697 50 726 39 139 36 950 45 271 38 757 40 923 27 328
23 308 88 401 8 744 43 802 37 639 5 737 62 526 97 630 50 178 79 789 75 372 90 728 92 948 27 557 78 606 10 740 91 970 99 715 14 308 38 517 46 342 65 785 45 734 64 59 41 820 7 613 2 794 31 60 13 253 59 169 74 4 40 890 1 858 57 350 35 576 66 277 15 487 11 57 17 263 95 424 33 113 39 854 67 172 22 542 32 925 0 585 12 842 54 671 36 663 16 275 71 900 76 590 51 372 6 657 25 304 26 546 30 468 21 753 60 153 20 748 42 103 98 294 18 479 4 872 80 163 86 258 81 621 47 684 68 831 3 667 84 255 53 165 34 496 83 918 93 894 28 233 49 493 77 184 48 530 9 280 44 872 87 284 69 299 85 572 24 644 61 70 56 315 70 71 94 918 52 734 96 379 19 291 82 353 89 57 29 73 63 668 73 570 72 385 58 243 55 122
91 444 24 236 40 811 37 115 21 945 67 474 22 86 84 565 80 743 3 128 12 274 92 457 52 762 81 481 39 828 82 987 0 387 96 508 43 652 98 486 51 117 47 793 6 958 31 620 46 807 18 653 44 69 72 771 66 179 62 14 38 589 50 563 35 987 2 184 20 797 61 868 17 202 34 517 15 520 65 197 19 494 14 179 28 215 5 495 64 536 63 247 49 740 88 752 76 77 59 71 33 829 89 995 53 741 57 269 75 155 68 460 30 893 9 936 99 247 79 345 11 771 73 813 97 416 45 141 95 438 4 42 56 475 90 606 32 719 29 35 42 79 74 742 70 816 60 37 41 579 71 798 8 711 87 944 13 631 16 342 69 270 93 234 23 444 36 570 48 827 55 270 94 617 58 927 78 463 7 556 10 403 77 475 1 885 86 266 25 783 26 777 54 130 83 312 85 671 27 244
11 739 86 416 48 448 80 11 27 327 20 788 88 212 64 531 53 282 65 954 68 992 60 514 83 426 25 739 14 988 82 223 13 930 71 889 31 538 6 8 49 993 30 398 90 741 35 779 44 582 45 353 50 392 36 566 23 290 12 540 84 575 76 169 40 690 99 409 1 942 93 537 55 872 89 715 73 589 85 192 4 893 47 992 26 724 10 736 9 29 18 76 56 321 51 903 66 215 39 753 57 267 94 339 37 63 95 362 78 977 29 702 24 185 5 431 91 604 75 413 28 316 32 731 7 518 74 459 67 193 54 537 79 30 8 467 22 255 17 381 96 570 0 242 72 957 41 767 16 839 97 691 21 883 34 569 15 159 2 540 3 125 19 130 52 895 87 325 59 108 70 604 62 372 61 521 38 411 43 119 42 354 69 157 63 427 81 496 46 265 33 509 58 731 92 644 77 700 98 198
91 712 58 967 1 471 36 486 84 13 15 441 90 68 63 327 65 111 23 112 46 794 82 19 89 632 75 241 29 923 77 146 76 230 99 831 52 937 87 670 53 887 35 38 9 844 72 1000 88 234 54 129 19 810 74 963 78 645 41 319 49 923 21 733 6 615 50 332 64 40 16 614 69 42 83 324 38 312 34 738 68 575 27 267 94 551 10 816 24 365 73 136 97 747 71 813 31 735 26 424 48 995 98 203 59 1 12 902 45 79 22 234 85 751 4 656 79 814 93 889 47 490 57 317 62 744 20 781 13 968 11 818 96 105 5 104 42 775 92 604 67 807 7 821 25 101 14 199 56 584 32 40 2 311 80 69 28 202 33 171 3 148 55 539 66 848 60 394 40 142 17 821 18 430 8 824 0 12 61 282 30 770 81 67 43 310 51 938 70 95 86 114 37 559 39 883 44 199 95 30
71 200 52 419 56 316 91 894 28 783 34 264 50 531 81 789 12 459 53 612 68 357 27 71 7 674 76 36 92 268 47 649 64 265 70 191 84 254 22 621 40 439 6 811 16 225 60 172 17 278 45 386 58 68 2 775 30 183 9 244 79 189 62 478 89 418 69 39 29 44 13 729 5 975 66 482 46 867 26 141 20 252 21 319 14 64 15 717 3 755 38 222 97 801 18 498 78 502 90 198 43 27 31 446 74 754 54 638 39 263 0 906 19 653 80 562 33 858 25 904 93 358 35 33 44 71 88 866 85 744 23 203 63 330 96 369 61 882 36 560 8 804 75 522 82 150 86 796 98 462 42 75 99 36 48 239 95 316 94 787 59 858 1 280 87 529 11 799 32 698 24 897 57 336 55 536 72 704 4 77 77 333 51 650 41 102 65 806 83 249 67 688 10 463 37 36 49 364 73 307
62 676 75 800 98 970 92 234 76 782 39 246 51 301 9 202 53 545 95 201 6 594 86 231 11 480 13 832 2 363 19 843 58 411 38 758 25 536 36 386 97 706 4 983 59 107 52 513 55 29 0 631 44 719 33 939 83 770 34 421 91 620 46 618 70 553 90 68 73 441 67 951 68 15 84 241 35 94 30 489 78 149 22 632 24 270 99 177 48 429 7 466 15 653 5 614 81 385 93 890 43 852 80 276 65 736 8 501 56 342 63 904 94 925 23 319 40 405 77 422 85 125 28 242 27 374 21 403 18 845 89 785 17 502 64 319 29 974 20 810 61 456 54 274 57 886 96 714 3 364 1 559 37 76 60 283 69 949 72 445 42 848 66 776 26 582 41 314 31 356 82 810 50 714 87 307 32 515 79 795 88 808 10 159 49 93 45 199 16 647 47 650 71 140 12 386 74 996 14 988
39 510 50 908 29 373 57 73 44 447 16 705 41 512 73 100 7 130 26 334 96 893 33 724 52 180 83 78 24 796 15 697 51 453 58 658 60 757 32 895 66 11 72 199 86 619 1 145 77 589 48 320 14 107 28 401 37 921 89 740 30 279 21 636 19 379 80 339 59 841 49 27 0 651 75 59 62 950 93 955 92 218 61 751 63 289 85 166 25 240 82 726 3 761 5 339 95 492 43 217 97 1 8 504 87 729 71 774 4 721 9 624 68 266 12 810 81 870 53 887 88 626 2 860 78 299 74 834 45 578 79 876 40 209 90 467 10 376 98 834 54 331 70 610 31 280 17 418 67 807 99 72 94 490 27 485 18 601 22 445 47 991 35 756 76 506 46 305 6 665 64 310 69 384 91 823 34 599 20 352 42 91 84 710 11 402 65 508 23 220 38 489 56 622 13 530 55 521 36 542
0 760 8 154 39 345 84 964 17 817 99 252 20 17 18 93 49 316 68 767 11 281 83 739 86 466 74 318 64 654 52 839 37 615 57 249 48 132 38 388 61 280 95 583 76 623 54 298 27 636 15 880 78 990 92 551 9 636 24 857 59 925 32 776 62 576 79 193 75 942 66 213 16 56 41 728 60 75 69 746 45 804 94 912 2 627 43 225 34 176 1 219 46 391 80 501 35 423 85 596 22 343 26 330 47 146 40 721 70 813 77 824 4 357 44 870 65 750 21 575 96 551 10 525 7 320 51 924 5 229 93 209 89 885 81 273 72 625 55 779 98 627 63 914 67 524 12 443 97 52 3 188 88 413 30 88 13 673 53 632 87 12 56 10 19 350 28 677 29 760 82 132 42 90 14 28 90 178 71 528 50 14 58 908 31 652 73 675 91 831 36 470 33 913 6 343 25 722 23 572
25 737 12 471 61 811 16 506 3 601 32 237 35 945 78 902 31 174 9 831 77 249 69 467 68 900 70 993 67 854 19 993 44 295 4 988 38 26 76 641 92 925 33 59 90 924 95 332 93 822 55 262 88 222 40 419 26 945 2 703 49 873 85 993 98 876 74 706 18 847 22 973 80 799 17 978 53 293 47 532 5 486 54 502 7 171 89 931 97 193 96 795 27 834 30 538 34 602 41 155 58 17 57 700 36 411 39 235 87 859 43 778 6 305 59 770 24 968 23 263 75 473 99 557 84 54 20 766 62 461 45 807 83 613 66 648 15 346 60 286 48 924 73 147 63 713 91 329 37 339 1 52 72 313 8 533 46 486 11 412 14 694 21 247 10 442 94 344 79 296 42 116 51 359 50 746 71 114 86 908 81 794 64 877 82 892 29 228 52 654 13 558 0 904 28 131 56 495 65 815
29 318 59 652 40 498 63 973 78 108 56 402 64 732 39 161 96 958 70 379 33 598 52 523 87 470 24 187 4 146 71 985 26 327 31 9 72 524 16 152 68 892 17 150 42 808 97 370 50 536 12 930 15 740 98 941 84 641 79 456 74 945 66 949 28 519 61 10 69 188 23 15 48 211 76 719 9 139 38 718 21 797 19 841 89 358 5 947 27 574 57 587 65 396 86 541 35 382 82 327 6 71 44 224 93 483 36 734 90 285 73 97 53 992 22 409 58 595 32 288 75 965 47 396 85 312 25 230 11 920 94 442 95 980 80 614 46 328 10 748 54 388 77 328 30 290 88 290 45 546 0 872 34 779 81 460 91 165 2 973 99 288 49 626 43 50 60 422 8 252 92 552 1 926 55 911 13 231 62 237 20 961 14 569 18 16 51 811 41 368 83 279 67 135 3 769 7 672 37 364
71 865 36 587 41 850 57 266 94 49 33 707 55 159 21 62 76 88 59 865 82 481 42 440 12 984 20 766 8 339 81 222 37 867 15 86 79 702 34 407 13 963 78 804 39 506 47 349 25 93 80 311 93 357 83 868 90 911 89 458 0 315 29 927 95 842 85 602 23 562 24 257 98 926 10 136 40 768 64 369 68 665 61 598 46 915 53 911 97 580 7 974 52 845 1 460 73 666 4 790 48 474 67 758 30 790 27 112 26 872 96 976 51 424 84 182 22 498 60 560 18 603 65 987 77 464 11 657 2 558 16 996 43 967 54 761 72 581 35 413 49 665 86 469 66 779 32 336 45 680 31 641 70 630 3 200 50 668 28 244 5 607 75 723 38 494 58 191 44 877 92 358 91 384 19 854 74 29 9 795 6 364 17 455 56 784 69 710 62 294 99 16 88 337 87 973 14 518 63 213
12 241 42 733 9 38 90 295 40 681 98 945 49 564 34 456 6 780 71 718 28 444 41 426 18 142 8 282 23 734 44 407 73 380 99 186 26 87 19 491 91 25 27 683 25 7 14 142 62 11 24 128 87 38 83 502 47 824 95 26 75 11 2 426 54 832 46 422 11 227 82 817 86 800 16 311 93 826 77 248 39 512 64 861 33 529 60 346 80 322 7 670 57 157 22 698 76 903 51 128 10 200 15 700 56 208 53 272 88 902 72 585 68 318 35 477 67 309 70 665 66 822 4 566 17 722 20 67 55 997 37 610 63 532 79 160 50 403 5 30 69 935 48 534 3 375 61 520 1 72 96 432 97 135 43 571 85 352 30 242 32 426 59 91 84 95 45 91 78 21 38 648 31 54 89 811 65 214 52 656 81 504 0 44 21 872 36 685 74 574 94 45 92 843 13 638 29 174 58 952
34 151 26 264 57 559 38 429 79 205 68 717 62 740 54 16 36 714 45 973 46 922 35 222 91 441 56 609 44 392 77 373 70 564 69 199 53 618 20 761 63 119 73 487 39 426 85 778 42 609 61 499 37 515 27 339 41 583 55 661 84 267 52 542 64 895 50 179 82 805 72 122 76 822 81 886 19 760 90 119 21 830 95 433 96 424 32 640 23 728 75 372 11 927 99 774 71 282 74 343 13 223 58 118 3 653 25 892 10 487 60 913 17 85 7 733 33 575 65 738 97 245 49 221 29 65 92 676 78 831 30 11 51 310 24 817 6 838 22 232 80 434 88 95 31 616 15 489 8 118 9 316 5 227 48 937 18 304 40 435 4 394 14 278 93 569 83 359 1 779 28 819 16 291 94 548 0 113 59 182 86 716 89 837 43 466 67 480 2 635 66 879 47 492 87 698 12 222 98 285
50 880 44 207 29 198 90 141 56 867 57 820 18 967 95 408 28 549 58 955 16 40 12 278 72 600 52 559 26 371 40 319 47 855 80 498 33 90 54 799 97 568 91 714 46 783 7 537 96 520 3 315 74 973 37 700 77 497 27 934 85 792 23 131 81 522 61 54 9 974 66 477 71 515 21 59 45 809 36 981 20 348 14 984 2 866 22 741 25 585 60 406 34 939 64 499 75 420 78 612 84 976 65 366 89 311 30 558 87 299 62 393 76 140 79 834 4 555 6 893 39 443 1 66 24 809 99 718 83 87 13 723 98 967 41 924 70 149 48 492 11 357 59 713 8 914 0 354 38 161 67 330 17 792 68 496 35 738 42 535 10 837 49 868 31 242 32 276 43 121 86 661 51 245 73 578 92 697 55 688 53 266 88 704 15 141 63 290 82 693 19 50 5 50 69 896 94 982 93 268
13 884 5 114 90 386 19 400 66 228 57 494 26 955 30 451 0 354 71 472 97 191 50 885 6 552 16 783 80 770 81 871 53 714 11 155 60 985 14 399 64 45 12 819 25 4 87 503 24 163 55 235 92 967 88 724 58 432 18 450 29 166 79 322 4 453 35 81 75 794 59 349 36 814 34 551 46 348 44 946 23 178 76 834 73 972 74 860 32 727 93 377 85 6 78 850 49 255 89 892 72 634 63 909 54 851 56 341 17 951 91 232 20 570 82 775 95 804 43 480 96 614 70 860 67 891 31 659 3 827 7 846 39 793 45 365 48 117 2 651 28 798 99 77 9 653 69 771 52 22 62 798 15 151 83 213 68 249 65 449 10 651 22 509 8 989 94 888 42 814 98 219 61 934 1 69 41 53 40 5 38 704 33 529 86 606 47 612 37 281 21 553 77 410 51 11 27 453 84 131
79 795 83 380 45 654 70 694 95 806 76 846 40 120 12 351 71 932 4 297 55 583 72 904 65 51 14 545 97 558 66 859 63 620 25 24 5 749 99 628 73 913 11 838 22 134 32 428 37 509 61 36 92 636 19 850 42 231 47 767 31 128 82 428 15 540 59 39 35 617 38 315 91 25 8 335 30 575 27 404 89 50 52 591 74 77 68 931 48 826 57 628 81 785 49 890 53 951 29 130 78 216 28 544 86 337 18 552 62 307 1 724 87 791 90 801 16 576 51 328 43 237 23 275 93 479 26 395 54 870 98 584 7 722 3 279 34 347 69 530 13 719 96 905 21 109 50 580 77 557 20 678 41 348 33 307 24 673 9 962 64 172 36 859 56 852 67 940 2 977 85 126 84 914 94 854 6 384 75 351 39 194 44 753 10 945 58 461 0 853 46 501 17 676 60 627 88 93 80 621
80 839 99 820 3 275 54 633 21 185 56 931 53 69 78 325 36 254 82 353 1 786 19 231 49 552 5 792 17 851 75 478 74 238 26 516 66 408 41 814 95 435 8 177 59 388 2 663 29 542 71 936 83 719 77 869 7 346 28 723 44 918 51 275 73 665 12 312 16 720 76 529 27 338 52 834 93 15 9 988 98 315 43 714 84 818 42 508 92 261 89 493 55 523 22 145 0 227 94 975 34 185 32 79 46 582 4 45 61 396 79 200 6 401 18 80 67 465 85 240 91 923 24 69 37 545 64 868 45 782 30 658 87 626 13 12 90 755 72 731 62 409 38 159 40 520 20 290 63 770 39 878 81 808 47 741 25 735 23 409 50 349 33 57 96 17 86 837 10 228 70 101 14 797 48 135 65 932 97 321 57 430 60 642 11 909 88 5 15 747 68 484 31 130 69 294 35 700 58 342
70 970 90 451 39 271 4 675 87 984 30 6 74 65 60 344 45 5 23 190 72 683 42 225 95 911 29 329 5 275 36 45 8 48 14 646 66 883 15 359 73 614 6 456 61 531 94 470 88 154 51 703 53 214 17 94 50 751 99 121 78 755 63 605 65 353 13 718 2 539 10 162 0 424 85 297 49 905 79 799 98 663 55 466 31 987 16 927 3 797 43 584 56 220 67 330 41 40 47 620 64 43 68 158 38 296 91 760 21 595 75 856 89 159 35 719 26 168 92 952 28 947 22 838 86 611 84 266 46 982 12 592 33 266 71 553 59 587 11 655 24 623 76 542 1 476 27 406 81 331 25 870 19 676 96 108 40 319 57 609 32 254 9 914 93 559 83 471 37 41 54 422 34 996 7 629 69 760 62 80 44 28 18 229 97 226 80 649 48 391 58 492 82 595 77 940 20 897 52 188
96 413 22 293 61 231 32 194 28 383 33 437 62 840 83 298 13 919 56 168 25 985 71 478 3 375 2 109 10 21 39 534 67 938 90 244 40 400 59 617 1 402 47 295 4 182 37 745 12 767 98 639 81 164 48 605 9 349 51 191 31 306 72 336 29 507 57 397 16 4 23 382 15 955 11 221 41 68 50 967 93 411 73 600 42 750 5 684 27 279 58 753 44 608 77 86 43 697 85 912 88 523 60 487 75 375 79 840 89 650 53 184 19 94 26 739 95 694 68 417 64 832 17 173 97 339 0 191 76 816 30 565 92 867 80 471 66 86 8 184 18 253 70 113 24 659 74 744 38 42 52 656 86 490 35 698 34 228 63 85 55 625 84 694 78 778 94 395 82 531 20 807 65 28 49 86 91 724 99 369 46 760 45 965 14 872 7 826 69 751 6 758 21 848 54 881 87 160 36 896
46 986 16 571 28 174 2 940 67 740 17 5 77 808 4 589 70 212 79 572 68 829 34 38 26 135 21 1000 81 441 88 707 97 852 35 607 72 665 90 991 84 92 22 797 78 239 43 444 66 201 55 649 57 354 7 450 24 336 52 115 59 318 82 358 92 140 83 202 12 571 29 212 31 769 38 170 14 501 32 647 98 369 30 138 53 23 15 141 51 14 9 92 20 364 19 168 23 357 54 613 50 188 64 119 85 627 73 396 40 47 44 851 33 967 74 488 39 865 48 621 13 619 99 873 75 474 93 917 8 512 95 209 42 416 41 661 11 390 47 300 45 148 0 76 65 405 3 18 60 126 87 150 69 147 58 117 10 206 5 328 1 58 18 853 25 616 96 666 71 804 91 857 86 787 76 598 56 102 62 585 61 598 94 476 80 462 63 671 37 263 89 1000 27 523 49 907 6 258 36 331
69 384 97 133 89 618 7 69 62 612 91 885 65 511 94 645 80 705 95 871 76 508 56 295 37 14 39 571 41 699 83 764 34 179 78 248 79 320 8 816 54 481 19 329 49 631 48 148 84 12 44 439 36 371 47 851 23 111 86 517 71 955 72 962 11 106 73 307 1 67 85 913 74 697 96 922 81 21 45 974 99 212 68 431 16 170 10 328 9 670 4 563 14 609 67 929 13 277 29 846 66 89 26 765 17 294 24 323 15 343 2 719 58 898 40 375 20 279 87 299 50 32 90 259 27 841 3 846 70 344 46 89 32 538 30 409 53 642 60 556 98 868 51 701 52 601 92 392 59 755 93 184 31 407 6 24 38 212 33 301 5 933 64 694 12 612 42 282 88 903 82 205 22 538 75 851 77 819 28 618 25 890 43 612 63 892 55 945 61 271 35 427 18 951 57 36 0 452 21 268
57 849 10 454 42 16 60 382 36 27 3 22 33 924 1 107 96 907 56 511 77 169 22 189 75 552 94 236 48 427 65 683 34 330 76 561 45 188 47 699 43 35 73 868 52 806 66 489 51 886 87 2 38 9 90 430 5 242 29 55 17 821 83 980 50 123 78 589 88 805 14 381 69 494 84 277 7 744 98 643 21 503 41 76 62 605 39 755 4 689 95 492 93 210 55 467 91 1 71 708 80 513 18 658 16 239 35 130 54 304 20 159 99 617 70 644 15 947 30 969 31 286 89 334 28 776 32 933 25 292 24 885 27 175 40 830 81 775 61 250 49 484 46 927 72 391 9 923 85 731 2 492 63 452 79 491 86 998 23 663 44 585 11 146 82 630 8 830 67 266 64 447 13 395 0 889 53 347 37 761 12 842 92 841 97 382 68 253 26 882 58 372 74 529 59 418 6 19 19 629
11 138 17 832 49 748 88 721 52 951 77 351 29 215 72 356 73 974 67 652 41 627 35 26 51 558 62 126 64 829 63 9 58 713 57 823 82 981 53 899 1 774 94 670 4 720 9 258 69 7 85 937 48 463 33 476 90 684 61 31 81 75 8 775 44 129 6 403 16 219 26 341 56 459 21 813 36 261 78 632 59 883 13 131 46 581 55 641 19 572 93 477 45 244 34 273 79 927 47 374 32 503 91 819 27 848 92 342 38 27 2 1 37 540 14 845 71 826 20 346 65 489 42 953 83 773 54 246 60 115 24 200 0 455 75 584 12 495 5 553 97 801 7 754 95 677 98 653 76 295 84 207 86 783 3 243 31 270 80 161 18 608 25 665 39 232 96 466 28 867 23 559 66 494 30 368 99 641 89 709 70 520 15 290 22 126 68 436 74 556 87 55 43 161 10 834 50 801 40 286
42 798 80 119 90 975 59 919 22 794 25 61 16 390 92 841 45 627 31 4 46 839 49 157 30 81 64 571 29 210 14 367 18 852 98 771 20 509 19 196 61 691 76 749 0 117 97 55 72 246 73 748 43 340 84 670 93 385 75 957 86 440 26 482 48 414 96 699 77 372 2 892 54 238 65 119 1 301 74 562 33 683 11 940 66 803 51 696 58 229 17 904 69 778 6 292 55 911 36 943 99 156 68 26 8 357 12 810 82 972 21 622 28 13 47 877 50 90 88 840 60 351 79 486 5 366 39 144 4 929 52 32 37 443 62 411 70 68 94 807 27 673 23 943 10 565 9 518 44 758 71 136 41 105 57 637 87 539 35 829 15 984 40 823 81 343 85 92 34 820 91 791 83 994 53 458 7 710 89 842 38 592 78 439 56 573 63 447 32 552 67 798 24 173 3 499 95 439 13 746
73 456 94 978 47 670 79 387 78 835 13 760 15 333 38 416 10 736 90 589 68 290 92 447 30 659 26 710 35 770 56 192 23 347 66 464 37 667 71 39 16 663 33 240 80 116 41 184 40 26 61 502 6 585 11 317 0 76 82 432 63 470 52 675 22 895 95 971 17 343 69 275 70 491 99 292 27 563 36 388 77 126 81 124 8 411 28 413 34 236 51 714 76 466 3 56 91 358 42 50 2 858 9 723 24 202 72 747 5 968 65 496 64 743 43 143 55 782 89 187 58 275 62 11 19 724 7 140 86 268 88 662 20 866 75 850 45 639 29 983 74 843 96 24 44 456 12 310 98 681 14 212 85 214 49 741 97 274 48 730 31 250 50 8 93 644 84 695 53 284 59 447 4 530 32 801 46 602 83 44 18 3 54 348 21 710 1 159 60 683 39 375 57 187 25 696 67 280 87 453
36 924 34 252 91 803 75 456 27 897 18 88 53 617 66 40 33 215 8 924 69 318 79 400 97 58 1 238 73 917 51 761 88 225 32 879 56 301 52 769 31 271 95 563 67 67 9 867 15 849 47 954 85 824 81 194 71 377 37 331 0 248 54 904 13 966 6 72 68 567 16 784 74 150 41 789 43 711 78 924 35 729 80 538 92 842 40 456 96 67 82 664 93 656 64 317 11 197 90 448 60 550 65 794 45 497 26 847 5 931 62 133 72 304 29 622 24 232 70 863 44 785 7 589 98 716 63 342 59 785 39 184 23 177 28 364 12 354 49 777 14 766 20 628 42 714 17 357 2 194 3 125 4 776 55 819 22 338 46 511 61 84 83 14 57 903 76 362 19 276 94 756 99 871 38 461 30 975 84 888 48 398 58 372 21 96 77 954 10 456 25 51 86 185 89 222 50 62 87 680
20 145 73 145 59 859 9 477 82 900 8 495 97 298 85 394 87 757 54 290 63 358 42 241 31 266 68 381 21 21 2 603 49 540 84 327 96 314 33 520 79 754 67 835 5 14 28 404 77 745 36 668 51 898 14 389 23 642 19 486 74 179 93 584 0 608 99 416 81 378 43 75 91 652 29 285 39 343 70 981 55 111 25 505 37 834 22 938 24 595 75 489 61 917 92 899 32 782 98 43 44 385 90 522 12 629 15 949 1 116 64 402 38 913 41 353 34 284 18 269 47 984 95 326 58 211 7 360 69 962 46 658 3 406 56 649 45 190 94 699 60 419 53 1 35 273 65 861 52 471 11 580 89 651 26 685 88 410 72 860 17 310 13 428 62 800 50 582 27 603 6 320 83 980 86 124 40 963 76 804 71 891 10 889 16 630 30 88 4 82 57 380 78 444 66 363 48 4 80 660
51 62 20 148 99 436 5 505 21 664 30 721 13 580 39 851 47 709 63 590 79 528 19 652 72 975 74 23 66 122 24 200 84 354 91 497 61 907 22 797 48 803 26 170 86 346 59 5 45 922 23 353 38 412 25 416 16 89 50 272 55 128 37 367 18 392 11 78 82 221 80 131 64 743 71 393 36 683 81 132 0 711 10 432 58 691 76 510 83 829 46 623 28 20 56 149 43 236 35 148 8 347 32 769 67 990 85 846 87 230 44 556 49 470 3 845 41 469 2 600 52 781 69 76 40 445 70 199 15 152 95 803 6 250 77 442 42 202 88 105 9 625 97 26 89 459 68 583 7 840 62 949 92 125 94 144 93 234 65 944 54 326 78 140 4 90 14 708 31 271 96 324 60 667 73 35 17 784 12 735 75 401 27 393 1 725 90 715 53 200 57 23 33 730 29 920 34 272 98 850
94 566 60 310 7 985 33 322 92 175 73 327 65 105 98 599 93 370 49 454 17 895 2 262 32 332 84 70 10 83 0 234 31 947 36 536 8 844 83 365 30 914 26 221 14 629 3 141 97 589 18 90 96 397 37 628 80 873 86 961 71 905 62 711 27 38 54 451 74 689 67 896 13 109 72 107 99 612 90 535 87 784 52 886 85 152 23 347 43 850 44 799 69 554 88 510 40 893 38 207 75 582 9 767 11 545 6 729 91 684 5 705 12 439 79 235 63 423 58 753 55 355 46 249 35 971 89 277 70 183 15 188 45 162 29 343 64 682 24 208 68 579 81 409 28 220 59 11 25 145 95 770 41 884 57 856 47 179 66 382 34 641 78 460 1 477 21 780 48 585 39 512 82 562 76 322 53 929 56 156 50 251 61 683 42 50 16 613 77 721 20 304 22 780 4 198 51 43 19 852
67 274 27 898 80 908 46 152 28 778 1 801 69 861 2 664 54 190 15 200 44 898 75 541 31 772 17 675 3 796 88 681 45 254 32 222 78 467 96 122 21 623 55 657 13 653 57 981 86 459 36 521 74 279 7 460 24 994 84 891 99 838 20 210 76 129 91 60 38 658 83 826 6 772 59 589 19 305 95 712 85 828 43 370 5 724 89 759 33 65 90 896 14 488 64 946 58 492 68 758 9 363 37 62 23 52 77 53 12 400 26 252 52 587 8 481 16 337 61 317 98 828 41 434 71 784 72 702 4 139 65 308 63 66 25 266 60 920 18 873 66 768 70 431 10 650 82 233 22 900 87 800 29 612 94 304 42 460 49 218 73 231 30 861 11 622 53 99 34 732 0 123 81 145 50 228 93 300 79 233 39 467 51 807 35 542 56 196 47 548 92 435 40 868 62 860 48 750 97 356
79 762 43 339 10 768 20 40 38 235 7 898 34 997 97 340 69 746 60 126 32 158 35 325 52 211 74 976 99 593 21 547 36 852 1 890 63 971 59 288 64 363 17 780 84 337 18 838 15 949 54 215 27 239 2 853 47 159 86 793 66 164 51 396 16 949 61 439 94 914 0 272 55 229 96 857 92 125 31 272 6 759 11 262 22 112 85 632 77 715 78 800 28 94 81 140 68 271 70 35 29 811 88 68 14 948 30 623 46 136 91 374 48 724 13 861 26 613 42 202 49 42 39 55 9 526 87 558 3 477 76 111 80 325 45 826 5 362 8 353 4 664 24 958 19 14 89 813 72 550 93 663 56 517 40 116 71 539 82 872 41 194 12 100 67 69 57 277 73 155 95 142 37 955 44 451 65 599 90 445 62 473 33 948 83 511 75 257 98 410 23 438 50 895 58 313 53 851 25 579
99 472 49 576 78 168 58 43 32 979 85 798 52 517 3 5 5 187 29 646 63 35 20 365 93 152 11 376 1 389 94 175 62 28 16 869 9 382 38 881 47 35 59 560 54 680 39 919 14 612 40 476 37 347 66 936 7 878 73 328 53 89 56 214 15 73 25 368 48 394 98 635 23 467 91 245 67 753 18 966 74 635 81 308 22 762 50 421 97 901 30 219 95 462 70 37 80 578 72 448 35 405 2 836 6 731 45 668 57 406 42 808 26 451 46 477 43 198 83 584 17 951 41 241 96 82 55 552 92 410 64 230 84 843 68 858 79 33 82 174 28 438 65 384 44 359 36 976 31 36 89 286 12 502 71 714 13 925 51 803 19 883 87 18 88 228 75 769 90 660 21 180 10 830 61 274 60 753 34 757 0 893 76 906 8 277 33 191 77 100 69 988 4 119 27 781 24 886 86 132
53 529 7 782 37 159 8 828 79 452 84 694 56 830 73 858 95 494 46 400 97 109 55 655 6 369 66 272 17 175 90 210 74 529 25 772 83 549 67 714 48 50 35 563 58 717 44 579 5 724 85 198 64 528 38 703 32 124 96 403 22 895 40 710 86 336 15 40 36 57 30 560 39 150 81 164 29 442 24 551 59 553 92 409 54 771 45 602 60 714 93 246 76 787 28 444 87 599 94 41 42 479 0 148 71 466 47 714 82 651 19 509 91 633 62 194 68 773 23 869 31 629 72 506 49 362 34 402 88 985 80 328 75 231 3 880 78 241 4 556 20 390 52 920 10 708 33 665 99 83 13 699 61 504 70 656 41 890 63 748 98 393 9 310 26 951 43 363 69 733 14 157 51 674 50 237 89 519 21 960 16 973 11 961 65 214 12 575 77 371 57 509 1 705 2 891 18 158 27 335
41 209 66 723 53 813 84 953 42 275 10 85 14 841 23 275 54 104 74 673 6 162 49 812 7 819 62 615 95 122 81 955 60 151 11 585 21 134 92 791 37 410 43 42 64 797 75 143 48 210 33 838 44 62 82 124 40 411 71 843 17 18 29 458 51 50 79 917 32 27 15 525 52 465 2 600 57 752 4 857 88 766 39 22 46 14 56 497 13 314 59 80 28 460 63 665 90 780 68 473 83 835 94 455 80 415 70 639 58 816 47 516 50 239 96 706 25 448 9 265 91 435 86 263 20 87 36 228 0 471 73 310 8 596 61 586 77 786 85 70 87 125 69 918 45 574 5 91 55 26 72 936 38 617 18 806 65 712 67 33 27 983 97 891 1 485 78 810 24 402 99 104 34 531 19 788 22 23 93 145 16 516 30 522 3 534 89 104 12 984 35 362 98 654 76 841 26 621 31 859
50 450 96 132 26 339 84 505 46 468 2 956 80 298 30 35 38 165 78 812 58 139 57 998 17 94 53 321 14 273 74 738 11 782 93 427 37 346 83 346 69 16 90 269 55 685 44 873 22 279 27 612 51 98 54 512 48 801 0 236 56 176 43 388 81 758 19 933 28 127 77 804 20 100 85 660 89 699 70 856 64 945 94 959 86 521 68 396 76 75 75 257 16 225 24 132 32 351 21 795 15 248 65 979 18 4 34 59 95 961 33 76 62 139 45 686 61 400 60 457 31 662 92 865 82 859 47 545 99 674 73 693 41 581 66 819 63 418 71 465 13 847 40 737 52 953 49 329 39 301 79 417 88 476 3 268 59 331 42 29 87 826 9 548 8 202 6 826 98 176 12 359 4 28 10 821 25 701 35 90 97 495 29 97 67 375 23 892 7 425 1 174 91 9 5 856 72 264 36 651
33 490 8 757 4 12 77 76 85 890 72 368 60 44 65 470 32 267 6 681 79 330 7 607 51 250 81 99 1 948 75 331 66 112 9 988 3 392 11 570 70 362 48 788 76 707 93 253 34 345 74 579 19 886 63 550 44 871 58 827 88 757 22 631 68 55 14 229 18 613 45 427 5 103 36 111 97 562 89 26 54 917 53 483 15 154 71 936 57 931 64 178 0 346 82 132 29 992 17 847 87 826 43 749 80 621 90 305 46 159 40 392 35 792 55 552 39 814 24 591 56 184 10 945 38 64 94 124 73 263 62 548 42 750 61 148 26 533 13 947 50 986 12 150 86 462 30 189 92 151 84 802 21 954 59 296 98 127 83 294 67 380 27 428 96 151 20 924 52 602 23 212 49 376 47 984 16 625 69 72 25 989 37 652 95 473 41 230 28 876 78 958 99 484 2 928 91 467 31 66
96 663 73 878 42 641 65 721 86 402 10 188 80 662 16 107 20 34 84 334 92 175 4 440 25 112 41 967 70 74 91 738 29 254 53 106 19 394 17 70 55 693 9 911 88 552 72 746 61 14 21 127 81 686 44 632 97 963 71 667 43 41 0 336 79 601 94 670 95 802 31 172 45 5 63 740 24 25 15 597 99 840 35 898 68 120 39 212 38 632 66 356 51 207 57 122 33 756 78 893 27 40 3 416 48 667 36 689 62 313 46 699 14 602 54 127 49 178 77 679 8 952 23 482 47 170 18 220 58 520 87 383 12 187 67 142 28 27 90 216 52 718 93 798 59 191 69 207 83 732 5 390 98 912 13 398 32 602 2 634 75 624 40 979 6 152 74 690 56 342 1 10 85 462 50 620 60 633 26 282 82 467 76 110 7 568 89 849 64 732 11 377 34 447 30 715 22 46 37 297
93 783 71 534 52 608 4 336 88 595 89 145 18 935 34 539 6 819 99 67 64 815 70 109 59 951 37 759 94 643 22 343 40 458 91 109 49 130 80 657 24 208 85 188 32 142 30 946 25 597 63 740 42 434 92 338 75 843 51 112 60 159 36 185 9 567 12 936 3 523 1 481 47 17 74 580 58 751 14 110 76 295 72 213 33 731 13 222 10 581 56 310 11 944 44 644 38 66 28 7 90 297 2 822 66 898 98 618 35 743 96 774 0 563 55 246 15 144 65 373 5 287 81 785 57 731 78 443 7 782 50 507 61 475 26 60 62 460 16 821 79 886 8 676 86 750 97 928 46 320 73 651 95 308 27 442 48 689 54 220 19 108 82 172 29 375 53 703 45 483 67 735 17 225 31 38 23 800 41 244 69 954 83 581 84 655 20 258 39 126 21 723 87 183 77 794 68 308 43 69
51 489 95 935 60 872 63 913 70 629 91 898 99 52 61 23 83 187 31 250 28 482 1 716 14 18 32 575 18 553 86 240 41 944 96 735 39 329 73 600 24 535 87 538 52 380 44 974 22 944 94 368 7 268 55 516 98 303 26 515 8 467 35 423 90 83 34 335 37 482 21 824 75 656 68 213 77 50 54 62 16 91 3 959 25 161 66 591 72 9 92 78 49 745 17 38 43 236 15 479 57 339 9 541 62 116 89 508 42 299 76 380 6 158 46 246 20 824 38 402 29 811 50 608 0 610 97 400 64 263 45 799 36 872 81 197 2 75 74 478 12 198 65 284 93 154 30 94 59 583 79 738 69 85 88 795 84 141 4 555 67 676 11 9 53 226 56 140 48 418 82 365 85 201 71 443 47 915 10 888 33 998 78 602 58 461 23 838 27 815 80 107 40 344 5 949 13 6 19 877
97 450 15 321 54 884 36 181 73 643 89 540 86 411 53 552 6 675 81 147 87 56 1 908 49 179 12 252 0 3 55 79 38 39 50 842 99 412 72 95 8 533 41 579 34 276 91 840 51 282 83 633 60 325 95 756 42 482 3 325 22 511 4 804 65 585 11 602 90 800 98 13 29 819 66 445 5 927 2 622 62 885 27 482 18 86 31 774 80 742 64 945 48 401 84 178 37 613 76 616 85 159 43 68 20 640 68 194 56 252 9 623 82 462 28 413 61 424 77 263 26 330 79 337 78 168 45 461 63 764 94 676 92 31 23 976 16 181 30 547 52 88 58 887 40 951 24 491 25 515 88 195 14 16 70 166 59 762 57 666 17 217 47 216 19 142 33 638 10 743 7 193 69 179 32 132 13 300 67 733 71 324 39 703 93 443 35 703 74 829 75 205 21 815 44 596 96 492 46 386
95 750 24 996 40 26 92 360 16 143 7 851 4 75 6 976 49 309 2 381 42 248 94 426 23 359 3 33 8 645 84 297 67 94 15 420 58 4 70 762 27 330 65 46 37 414 81 690 79 337 0 690 43 505 62 703 82 85 13 886 34 10 76 295 56 385 51 475 63 608 32 61 89 800 48 246 53 555 69 610 39 258 18 333 78 863 93 271 26 995 85 501 80 161 11 65 71 450 74 72 50 900 20 390 45 91 77 924 59 576 72 195 68 465 91 86 44 465 36 88 52 948 64 382 46 519 61 307 9 82 19 876 99 271 31 769 97 758 33 24 30 925 28 211 66 754 88 615 98 20 22 949 60 377 10 682 47 908 25 82 87 182 57 472 73 511 96 939 5 722 83 419 86 872 1 166 38 22 17 448 55 568 90 35 75 510 14 112 21 366 54 994 35 70 29 636 12 259 41 344
26 628 54 773 9 687 72 105 34 249 79 33 86 387 58 583 84 93 28 561 53 204 37 728 76 990 78 128 41 280 11 318 71 733 95 367 81 585 17 183 23 85 1 11 36 187 70 205 61 25 68 591 19 796 96 344 7 120 89 965 92 727 21 903 6 520 75 160 98 12 33 414 12 20 30 838 2 528 18 386 16 419 66 377 77 572 57 783 46 151 29 596 0 445 49 658 83 358 40 939 97 631 48 794 24 225 69 587 55 494 14 201 65 519 67 48 51 771 85 921 32 69 15 694 10 496 93 522 62 836 25 359 50 400 4 248 22 751 27 610 91 806 45 857 56 383 39 677 88 688 64 875 80 829 31 401 63 511 47 572 73 451 59 732 90 390 43 595 60 751 3 604 8 93 44 596 87 405 5 767 42 281 52 410 38 792 74 1000 35 241 20 148 13 589 94 844 82 912 99 946
46 132 70 26 30 98 84 608 82 380 39 976 26 68 50 41 49 218 90 42 32 349 64 415 53 126 75 158 12 843 5 807 56 594 47 763 52 19 34 178 51 847 44 120 96 857 38 461 65 910 69 521 54 519 23 730 60 791 80 243 1 190 76 863 58 82 31 985 74 639 83 212 10 392 61 47 40 69 35 443 66 52 3 4 43 817 14 568 71 772 92 724 57 832 77 480 93 542 94 723 59 141 8 909 6 161 36 958 67 687 9 927 73 369 11 532 16 174 28 751 91 638 19 746 42 600 89 277 88 970 48 611 20 978 13 657 41 677 18 686 22 93 98 854 25 399 99 273 29 303 0 19 17 929 86 508 2 227 72 443 95 640 55 888 62 814 27 708 78 327 79 991 37 607 85 748 63 576 45 261 15 746 33 912 81 142 7 555 21 744 68 471 97 882 4 852 24 543 87 138
90 552 67 449 23 170 70 831 24 302 58 495 30 101 81 315 7 177 89 624 34 23 15 44 72 987 88 743 50 291 9 745 78 717 40 333 19 613 33 985 63 452 46 336 21 686 2 624 83 315 76 371 36 620 37 944 44 70 55 193 47 297 79 276 39 590 27 475 32 919 8 520 77 69 20 225 51 149 1 468 17 24 97 837 0 176 62 575 57 540 75 691 26 792 10 48 14 102 94 228 43 901 56 336 92 123 11 602 73 911 54 372 69 561 95 102 45 335 86 102 12 544 68 77 91 86 6 74 93 473 16 561 3 887 31 54 28 681 52 708 64 155 66 987 42 897 22 575 74 786 98 89 49 662 29 224 5 921 48 502 87 824 35 706 61 668 41 919 53 513 4 366 38 528 84 167 60 804 65 360 13 517 96 468 18 519 71 332 25 527 80 785 82 406 99 855 59 505 85 406
68 861 97 514 22 733 37 100 46 42 23 321 98 769 7 4 84 549 87 763 77 857 83 975 95 885 38 345 76 140 88 176 96 97 39 425 0 662 6 350 86 639 47 188 91 235 79 326 43 684 40 475 94 603 25 93 71 177 75 801 92 526 4 810 44 974 24 298 13 428 58 698 93 38 74 713 50 361 34 757 9 830 19 766 36 668 70 254 49 211 66 335 52 19 27 401 28 111 62 925 26 213 81 892 31 408 18 759 16 67 99 183 67 877 32 493 57 972 64 624 85 590 59 523 29 99 12 896 54 399 15 221 61 255 90 697 30 336 5 881 51 167 17 73 69 92 11 759 35 32 80 760 14 236 65 638 89 260 73 628 2 432 42 192 48 897 21 750 72 105 60 878 41 931 10 477 78 398 20 270 1 263 53 601 33 88 3 824 56 733 45 802 8 380 55 688 82 464 63 895
87 197 80 278 18 558 11 906 24 460 8 554 38 495 6 712 0 549 3 154 93 748 74 551 44 855 20 94 29 685 45 16 95 399 4 634 67 294 14 931 56 953 85 898 83 759 62 810 57 157 17 613 37 231 75 342 60 482 91 456 70 988 90 405 5 402 78 859 72 42 7 733 9 57 13 809 27 502 15 595 97 514 81 289 92 829 48 508 35 48 63 777 41 117 21 5 88 895 66 930 96 16 34 213 1 317 86 110 73 689 98 903 2 152 82 478 64 421 79 926 47 444 54 96 65 199 26 842 33 65 84 102 28 687 99 975 23 503 94 442 58 536 89 980 53 519 12 157 77 924 43 89 16 144 31 191 68 663 71 665 36 963 10 328 39 821 59 711 42 899 49 765 61 97 55 949 25 668 30 223 46 667 69 944 76 183 40 85 52 852 32 15 19 935 50 321 22 737 51 874
55 243 80 240 37 746 99 448 8 224 52 851 40 702 26 512 9 818 63 731 60 5 48 217 56 544 24 353 15 985 31 973 19 985 36 347 47 906 58 24 65 990 39 131 69 709 84 367 92 134 72 706 81 408 88 955 76 920 41 769 59 300 5 884 27 32 73 920 23 96 97 994 29 953 12 159 91 86 78 623 94 659 11 561 75 380 87 593 10 330 2 953 32 713 51 251 20 755 95 925 83 145 68 227 71 723 30 375 96 991 82 118 70 909 46 115 0 607 45 463 16 24 38 554 25 397 67 79 43 539 17 220 61 109 7 71 64 86 33 821 13 424 53 609 50 798 49 174 28 839 35 92 62 380 14 756 1 839 86 245 22 92 6 822 74 434 18 443 98 797 77 855 34 430 21 715 93 129 44 220 3 996 89 162 57 346 85 816 4 135 66 377 54 935 42 666 90 678 79 394
25 130 24 944 95 488 37 737 80 520 46 917 61 803 39 854 92 548 94 605 63 705 97 839 41 832 13 234 70 448 7 947 19 425 58 127 54 92 59 553 34 29 74 889 17 604 99 478 11 196 26 486 18 781 22 21 20 952 4 605 67 871 40 512 5 963 88 477 81 522 0 173 8 908 38 354 2 4 76 421 42 445 72 370 68 114 91 910 82 316 14 725 98 648 62 743 78 371 83 227 30 599 79 595 55 782 29 455 44 914 47 655 28 265 35 9 48 77 16 686 27 987 66 506 50 99 60 549 33 283 32 912 31 755 10 344 90 414 12 649 86 957 21 50 6 978 77 549 43 166 49 660 71 971 45 372 36 926 52 229 51 815 75 118 64 858 53 47 15 55 89 305 9 395 93 658 84 972 65 125 3 275 23 690 57 556 1 52 96 287 73 708 69 56 85 805 56 29 87 206
28 339 80 247 85 883 17 779 0 209 75 339 23 713 90 734 39 89 50 562 74 517 47 582 92 889 62 37 46 41 15 200 52 580 32 68 71 867 43 19 3 467 87 838 72 641 48 868 5 317 96 975 29 398 22 249 67 884 40 991 8 958 38 651 6 118 30 999 65 506 81 884 41 700 20 903 69 208 55 504 14 451 54 19 45 538 44 193 13 452 84 980 33 137 77 210 10 498 27 234 51 478 34 5 59 792 4 391 66 932 36 23 70 636 42 95 12 374 53 577 25 4 21 804 98 249 99 754 86 820 93 350 94 485 88 136 2 616 60 159 37 653 9 486 83 972 26 76 79 433 16 807 24 6 35 511 64 36 97 681 19 581 91 729 31 519 89 28 73 824 57 910 18 457 78 529 61 5 68 801 56 17 1 856 11 860 82 574 7 146 95 337 49 208 58 486 76 657 63 172
57 482 91 597 62 766 66 285 68 481 15 647 19 45 26 423 93 322 42 529 82 312 4 601 58 471 94 157 32 611 1 5 52 151 25 29 77 203 33 253 80 875 69 32 41 883 35 329 47 312 79 770 5 509 37 843 45 846 60 861 88 274 49 780 73 332 29 790 84 126 43 607 75 533 9 443 92 659 98 490 20 563 72 600 70 120 34 382 22 750 30 216 59 909 61 732 71 1 87 912 18 166 90 991 96 426 54 352 16 642 7 816 76 764 51 139 12 486 0 996 13 51 56 310 11 923 83 579 99 715 65 877 48 241 17 513 67 525 85 353 8 550 46 271 27 942 23 998 50 792 40 716 31 774 53 816 89 386 21 156 64 242 78 373 6 910 10 115 28 671 63 878 39 967 86 731 81 516 36 247 14 346 95 72 38 362 74 782 44 153 55 45 97 603 3 328 24 363 2 144
41 547 5 727 36 156 94 688 38 808 45 967 57 204 72 591 30 226 63 576 59 894 52 834 75 134 19 486 42 735 69 893 70 917 44 644 82 265 73 747 80 220 6 368 35 732 1 539 37 696 17 607 98 848 96 799 83 95 97 145 64 400 25 750 92 22 77 231 60 382 79 257 39 99 65 993 26 1000 23 955 29 318 3 324 87 836 18 521 56 265 53 385 86 150 49 561 13 88 68 776 4 218 99 350 9 79 40 779 21 839 55 777 0 464 66 439 62 235 93 772 74 333 89 589 91 637 22 249 20 55 90 544 47 795 7 943 95 164 50 870 8 608 46 948 16 775 32 281 28 89 58 6 78 71 67 768 31 285 88 475 51 349 2 502 71 687 43 960 61 99 11 52 81 129 54 758 24 38 27 322 33 887 34 529 10 848 15 992 76 549 85 851 84 189 12 739 14 165 48 142
31 127 62 612 9 393 63 78 34 984 93 938 22 65 73 668 3 651 78 887 53 690 17 255 18 120 39 320 88 212 37 244 61 258 10 686 55 621 77 103 80 127 69 298 36 999 23 154 58 827 33 254 48 187 94 50 2 793 65 990 83 953 45 113 68 856 8 557 49 246 21 429 35 229 97 571 28 432 86 632 54 171 19 436 24 176 42 417 59 619 56 852 85 860 50 831 76 610 16 919 79 768 57 206 7 126 99 933 5 664 47 362 82 876 25 858 26 845 95 184 70 561 13 484 0 282 15 204 72 114 64 277 96 738 46 701 12 331 75 801 51 33 41 109 6 145 66 425 81 395 71 53 27 341 4 301 30 316 14 669 84 301 60 641 29 332 20 632 74 864 52 718 38 774 32 774 89 629 98 681 91 47 90 859 43 368 67 185 1 14 87 804 44 331 92 674 11 588 40 170
85 182 8 486 36 944 57 760 81 426 67 619 96 359 77 535 79 399 56 8 28 271 43 856 33 296 64 369 49 607 40 985 32 968 65 562 1 677 25 633 21 459 83 135 82 411 18 517 11 915 26 170 50 606 93 381 12 70 6 566 78 437 58 169 24 872 89 729 55 659 37 764 86 906 75 86 13 856 73 675 10 407 15 800 59 874 68 351 94 895 2 210 87 396 17 989 44 682 3 643 71 888 84 575 34 794 39 824 80 606 0 220 45 813 14 970 90 377 63 730 46 62 98 550 23 674 72 388 70 831 53 331 62 828 48 910 35 438 42 230 31 939 41 205 54 97 95 81 22 297 60 28 9 894 99 882 61 703 91 105 27 603 7 167 51 428 92 549 66 582 16 408 30 117 47 707 74 803 38 861 20 545 97 480 76 945 29 926 69 384 88 336 5 903 4 185 52 895 19 930
59 712 51 126 35 179 29 417 64 239 54 295 37 784 50 323 66 193 57 427 33 172 16 999 1 270 27 370 45 212 0 23 32 259 46 866 62 99 15 349 5 640 6 31 97 787 22 858 40 201 81 370 36 441 20 913 78 915 67 528 79 402 98 907 3 652 25 395 73 291 38 827 14 783 2 199 43 226 76 881 48 804 86 930 56 415 12 444 80 328 61 478 82 958 91 456 10 805 39 83 77 107 90 1000 53 832 99 45 13 354 9 493 49 219 84 789 11 523 68 916 95 63 41 948 58 247 17 101 70 528 42 969 88 953 26 888 63 285 30 859 28 387 93 722 52 730 85 43 18 92 19 701 31 76 69 225 8 843 74 5 55 528 23 71 94 451 87 303 89 216 44 74 60 275 65 996 24 851 7 980 96 73 4 347 92 376 75 967 83 962 47 861 21 519 34 508 72 616 71 426
15 388 79 986 20 81 0 937 89 233 3 98 30 992 32 932 21 406 44 718 8 42 26 842 38 120 27 106 90 231 10 901 91 27 98 778 29 602 48 228 6 917 16 947 28 127 81 28 87 937 94 495 60 313 40 879 33 5 82 656 69 461 57 598 67 232 56 221 53 398 75 386 95 35 86 626 1 637 14 390 83 427 25 105 68 469 22 57 96 680 92 783 65 241 70 296 93 54 43 714 66 203 9 176 39 549 23 190 2 97 13 121 35 711 78 383 37 662 47 478 42 957 45 888 49 826 61 696 71 334 19 10 52 63 31 627 50 438 24 928 58 473 80 280 11 767 54 7 72 713 46 73 12 238 55 707 51 271 59 707 36 44 4 277 62 601 97 797 88 551 41 249 74 524 5 720 17 789 84 907 63 837 64 23 34 461 76 665 7 709 73 581 77 97 18 836 85 911 99 541
6 260 94 696 84 759 57 516 92 620 79 331 37 873 90 148 56 772 60 210 74 963 81 290 22 545 67 231 75 784 69 951 89 359 58 863 21 562 41 475 88 575 49 416 20 483 70 509 28 575 31 359 0 513 48 967 87 614 83 87 97 659 16 262 3 690 26 870 10 44 40 448 12 776 38 913 77 170 11 934 71 31 96 1000 91 611 55 897 62 946 1 476 98 102 95 185 51 312 14 149 18 609 68 104 44 634 29 729 33 780 36 68 39 144 17 598 52 625 78 44 59 872 35 536 64 743 13 626 45 372 19 829 80 162 76 191 9 327 32 302 61 240 99 428 15 668 47 249 2 978 72 244 63 538 24 937 85 253 8 655 54 584 5 279 46 956 27 289 50 305 73 578 42 892 65 642 43 20 66 33 25 68 82 830 53 364 4 201 93 502 30 84 86 342 7 243 34 998 23 500
99 820 20 85 26 831 80 482 72 645 78 256 4 644 19 383 44 950 11 857 33 610 83 502 1 657 29 233 9 639 92 644 51 505 25 687 14 838 23 560 89 511 6 470 35 923 17 571 16 916 65 665 31 29 49 41 12 260 0 546 79 69 57 501 56 99 47 938 85 666 77 843 55 79 69 386 75 494 43 118 8 545 62 104 46 856 63 234 32 281 59 406 58 206 98 235 30 589 67 837 90 391 24 429 73 429 64 767 74 179 2 629 84 647 28 337 21 656 34 700 13 674 18 359 68 386 39 188 86 361 42 217 36 117 66 811 22 54 15 211 60 202 76 133 45 80 52 531 88 492 95 622 91 154 82 235 97 326 50 412 81 49 54 383 96 43 70 547 3 658 94 160 5 1 71 306 7 894 41 959 27 682 61 450 37 100 38 717 40 977 93 607 87 65 10 455 48 694 53 943
15 406 1 55 53 334 64 656 22 437 56 101 24 306 8 678 84 497 40 84 19 481 58 194 65 218 27 353 89 997 80 294 28 490 62 359 0 127 16 860 35 151 96 870 18 56 38 719 73 77 39 722 99 446 14 41 75 527 46 863 42 631 34 387 93 2 50 689 87 844 59 947 6 975 48 778 30 469 98 775 78 2 2 741 21 101 88 17 94 211 29 240 17 50 12 339 37 313 85 942 9 691 44 161 25 46 20 450 95 870 4 813 49 635 83 632 33 485 26 582 11 496 55 629 81 356 47 490 82 712 69 7 61 562 67 266 10 183 76 254 31 842 32 973 13 313 66 530 77 13 70 228 23 937 52 238 54 269 86 989 71 122 97 595 43 344 90 836 74 318 41 279 68 159 7 659 79 432 3 620 72 370 60 713 57 56 92 981 36 763 5 281 63 147 51 619 91 115 45 553
12 75 63 718 29 605 52 955 28 354 71 86 35 685 79 217 0 119 68 666 93 971 16 425 10 795 51 399 41 450 7 344 97 131 78 578 57 648 24 163 32 370 59 746 56 282 82 920 21 977 48 748 9 886 44 331 30 686 81 897 6 612 11 517 58 423 99 109 83 153 14 710 15 905 50 342 22 17 18 715 74 313 69 173 92 960 36 427 94 422 34 913 43 294 49 963 96 450 5 662 3 965 62 649 89 115 95 37 91 328 33 662 76 106 55 517 46 97 53 29 4 462 85 831 75 711 70 208 77 70 45 783 86 563 67 281 20 10 37 174 90 933 47 86 13 476 2 717 25 192 72 814 54 649 60 836 84 406 88 336 38 398 26 920 1 153 87 50 40 616 27 346 98 208 61 967 66 964 23 404 19 522 31 530 42 440 73 79 64 378 17 7 39 620 65 57 8 670 80 209
17 56 16 722 6 398 52 254 21 820 39 637 93 870 40 14 68 54 28 627 78 856 38 530 95 907 89 266 29 193 1 330 86 549 5 237 94 638 59 559 37 565 57 774 70 147 75 343 3 806 50 255 31 151 64 262 76 382 36 637 77 832 49 985 12 209 2 205 4 470 8 151 63 683 88 305 90 207 42 64 24 610 73 667 23 543 61 831 19 534 81 122 83 873 32 556 98 974 91 946 27 302 9 490 34 905 74 918 84 104 15 423 60 701 71 769 35 692 14 930 87 871 82 882 18 75 56 310 72 47 53 117 22 491 51 621 13 175 55 997 46 670 65 904 69 129 44 64 41 679 58 162 30 210 33 940 62 76 54 965 7 687 47 853 0 620 43 900 79 562 97 520 92 519 85 199 25 905 80 241 48 772 20 53 45 851 10 345 96 803 11 252 99 560 67 20 66 64 26 324
43 52 78 222 91 136 87 401 11 415 12 245 42 164 99 359 27 868 18 402 49 311 79 264 52 500 14 65 85 693 90 41 94 790 2 600 86 58 54 866 0 678 81 957 47 779 3 412 55 879 63 160 22 893 16 966 92 750 44 615 4 241 19 504 84 549 77 271 62 641 32 912 60 776 61 256 31 442 57 130 25 999 24 378 70 709 82 874 73 737 88 476 56 707 93 189 46 777 29 187 68 997 13 669 1 96 71 935 40 390 5 476 17 159 15 761 21 469 59 968 45 246 36 353 30 138 96 573 10 102 9 173 58 628 66 736 41 56 67 243 38 253 28 695 80 496 74 63 20 324 83 982 89 305 39 152 95 284 33 652 97 102 50 764 65 101 23 580 98 186 76 52 64 551 7 71 51 181 72 627 34 591 35 911 6 228 37 248 69 528 26 631 48 428 53 34 8 559 75 590
11 730 78 427 32 330 96 930 45 610 79 45 34 77 38 664 72 226 36 385 56 763 12 18 87 129 49 799 64 14 42 130 69 378 30 720 63 652 89 459 70 863 60 471 80 974 17 559 98 836 18 950 10 973 2 322 74 898 24 380 14 195 29 493 90 4 91 188 75 524 57 839 95 601 22 873 86 775 19 710 81 902 41 189 77 652 31 667 66 775 25 401 93 764 73 699 88 634 8 23 23 1000 67 658 20 465 35 755 59 751 4 731 40 122 58 728 6 351 44 922 9 52 97 414 5 15 37 562 53 840 94 577 62 174 84 474 48 210 99 118 27 820 82 842 7 738 0 558 46 260 33 891 52 676 83 701 39 18 55 28 51 496 3 412 28 471 61 66 1 62 92 58 65 189 85 743 13 370 26 289 16 985 43 707 50 223 76 741 68 997 21 160 47 940 15 80 71 783 54 775
31 816 72 296 27 233 30 128 56 387 69 794 61 669 93 670 77 26 99 367 55 621 21 113 86 974 44 156 8 613 26 845 95 450 16 648 67 582 13 1000 43 663 47 575 71 799 91 257 0 351 1 716 59 777 64 476 62 186 76 667 9 696 80 786 90 607 53 763 83 433 2 973 52 915 24 626 14 829 25 665 46 119 6 603 15 769 66 861 78 649 40 587 63 718 39 89 17 898 7 218 65 147 73 898 98 175 37 44 87 861 36 745 41 446 94 903 70 297 51 641 4 207 49 399 97 566 32 567 58 308 29 692 11 210 18 276 89 847 5 293 85 519 75 86 34 847 42 998 45 577 92 837 74 510 57 29 50 534 33 513 20 89 82 739 10 571 23 232 84 589 38 213 19 56 60 397 22 954 48 994 54 639 81 924 79 647 12 319 96 822 28 778 3 155 68 502 88 973 35 306
57 363 22 358 45 670 0 194 53 772 80 195 30 122 56 116 91 103 96 950 38 778 63 976 55 452 59 207 7 680 74 455 67 652 78 462 88 554 50 58 18 111 68 298 93 831 86 281 97 662 94 841 49 442 14 831 77 375 16 838 72 33 60 739 32 427 75 592 39 793 37 689 33 597 58 654 2 983 43 471 65 81 87 849 54 509 11 132 5 382 25 562 52 223 83 842 9 977 28 387 89 489 31 220 51 256 99 506 98 543 26 811 17 256 81 127 73 568 92 659 4 28 42 534 10 616 61 522 20 130 90 440 35 873 6 712 66 651 8 12 15 613 79 425 13 239 24 427 44 955 27 248 1 667 84 313 21 83 69 566 85 801 12 647 70 999 29 984 47 681 64 750 95 625 36 686 3 305 71 614 19 3 23 176 82 294 48 244 76 799 62 443 46 262 41 298 40 443 34 625
99 380 59 512 4 800 58 343 29 287 67 840 93 680 3 399 31 288 30 575 41 889 35 566 27 342 15 784 22 482 73 472 19 895 53 50 95 609 12 687 44 237 32 938 96 959 92 235 51 418 77 107 14 593 65 579 11 90 87 137 20 588 0 649 23 964 97 870 37 659 91 980 50 124 39 772 55 312 16 7 48 768 62 704 68 877 24 87 80 533 28 640 36 638 56 658 82 309 38 515 72 997 81 986 49 359 8 238 21 640 45 384 69 804 63 800 9 235 1 558 43 961 71 539 47 942 60 741 75 166 78 802 57 724 10 605 64 553 42 58 52 487 86 739 89 368 46 809 94 274 88 956 40 994 74 163 54 997 13 584 61 400 26 60 66 551 7 114 76 533 18 224 25 251 6 668 5 175 33 669 85 633 2 831 90 937 83 250 98 991 79 671 34 974 84 209 70 964 17 213
69 84 32 423 94 610 31 127 74 419 85 909 63 998 45 826 76 376 66 999 21 844 34 56 96 51 10 289 92 795 86 476 30 969 64 18 90 827 81 385 59 423 9 968 2 70 8 874 97 828 58 323 16 114 42 541 88 225 11 854 26 690 38 145 14 879 5 63 29 403 62 999 13 685 55 160 78 442 80 621 0 901 28 862 95 744 70 540 99 146 57 655 39 703 56 171 98 81 73 305 71 323 67 372 18 576 49 581 24 960 33 101 60 807 77 242 25 227 83 545 35 666 19 405 37 952 27 741 53 264 87 694 89 448 36 935 47 851 79 486 44 141 52 887 4 612 23 413 22 388 65 962 15 514 40 609 51 932 41 291 54 807 1 72 84 65 93 370 91 455 68 254 50 368 3 585 12 702 7 290 75 119 82 937 48 541 61 619 43 67 6 156 46 673 72 800 17 764 20 299
12 456 53 220 2 201 24 895 93 936 6 152 95 700 98 468 39 766 34 203 72 25 3 474 68 696 79 485 64 968 14 301 66 152 81 569 83 669 56 973 5 989 84 728 1 784 55 536 38 431 8 586 69 646 86 162 28 215 47 400 45 603 65 167 92 313 43 149 44 258 61 447 51 503 27 219 54 36 22 960 88 843 78 625 90 144 41 346 70 1000 30 874 73 180 67 715 91 142 31 521 16 481 94 434 58 120 62 376 32 108 11 25 87 668 7 536 74 686 80 924 59 678 20 147 82 106 37 791 10 129 97 37 0 638 19 555 60 907 26 513 46 512 57 496 77 340 29 368 75 958 52 623 40 283 21 748 13 274 48 486 99 869 96 675 23 144 49 751 35 715 25 782 4 782 71 154 15 670 42 473 89 927 63 830 33 330 18 221 85 235 76 943 36 260 9 89 17 247 50 737
69 850 43 424 39 428 79 802 72 893 58 851 26 591 66 766 47 157 53 215 95 556 85 444 45 74 65 689 23 856 63 670 18 626 86 854 78 738 52 774 17 955 29 239 91 564 60 171 99 687 41 626 1 340 76 683 21 967 67 828 2 569 68 314 54 574 48 170 92 301 40 1 90 275 71 30 30 246 7 450 8 250 34 182 19 568 32 791 4 536 16 881 77 611 44 163 13 512 87 483 62 60 81 784 25 839 27 16 0 234 15 175 22 312 36 509 97 344 49 543 42 37 9 738 3 858 55 476 56 508 64 403 31 565 80 169 75 449 12 646 89 256 28 952 38 525 33 567 73 305 11 621 57 43 50 878 98 757 61 19 10 755 59 226 35 648 37 510 82 701 74 240 93 349 14 128 83 291 46 419 51 915 96 119 88 195 6 263 20 956 70 171 84 264 94 185 5 722 24 45
62 676 80 510 51 264 24 883 67 780 87 388 75 795 94 817 65 112 29 885 5 484 25 793 18 61 90 623 79 938 49 739 59 929 54 9 93 1000 73 655 36 27 2 177 32 561 20 95 17 596 30 864 89 915 6 738 3 6 83 454 86 855 15 451 21 111 13 490 71 964 10 952 58 138 82 762 1 514 26 934 22 114 72 929 9 954 11 874 78 524 66 982 57 447 39 139 88 88 8 105 55 976 7 587 33 715 60 256 0 702 77 787 97 165 61 840 12 173 74 862 98 10 44 879 27 1000 4 510 47 454 45 774 50 725 68 19 40 426 81 781 34 930 46 586 76 990 91 662 53 987 70 74 85 18 16 507 23 890 31 633 35 45 64 659 14 233 43 549 63 849 19 623 52 374 96 583 69 537 37 451 41 700 84 610 99 943 28 960 42 426 48 394 56 94 95 647 92 250 38 287
13 145 54 992 56 704 70 912 82 647 29 16 71 316 27 332 23 588 33 665 90 719 63 211 39 509 87 379 38 886 4 212 97 95 99 16 30 150 62 328 57 620 6 214 49 660 51 147 58 987 66 749 55 871 5 947 7 707 85 672 75 533 24 216 59 20 18 528 91 367 65 980 37 777 15 540 60 329 53 836 77 46 84 533 46 474 1 748 61 411 32 318 3 12 86 433 88 394 8 801 36 153 74 768 64 467 50 435 22 42 81 180 78 784 72 826 89 349 42 405 80 943 40 909 67 315 93 499 17 197 2 961 96 546 19 385 47 9 52 349 83 278 76 959 68 500 31 859 26 127 28 856 14 683 9 119 34 855 20 707 43 838 92 323 10 234 35 300 44 633 25 337 12 962 73 490 95 532 98 298 16 791 0 236 45 816 41 75 94 903 69 644 11 977 48 271 21 375 79 189
97 347 98 703 56 846 33 73 47 578 77 695 3 74 31 987 48 362 57 882 41 306 62 452 27 935 11 21 14 487 75 961 53 218 13 649 87 184 5 729 32 81 65 354 45 777 22 371 88 450 95 140 74 662 49 862 35 484 37 950 18 497 28 587 55 313 19 311 90 958 6 309 61 452 29 28 39 360 30 433 76 915 20 859 1 738 8 8 26 377 38 34 25 436 79 177 0 859 99 209 73 847 54 59 15 700 96 190 17 943 59 617 91 248 72 231 67 396 78 790 89 977 84 993 10 557 2 31 42 906 60 143 4 762 81 368 52 909 9 111 34 419 63 470 70 179 80 343 94 699 24 316 58 8 68 85 12 747 92 417 21 215 16 379 66 636 40 127 71 90 50 673 64 285 51 95 93 246 36 493 7 525 23 991 69 350 82 901 43 285 46 973 83 951 85 333 44 445 86 509
70 707 18 84 51 649 89 990 64 221 81 161 43 776 32 571 97 647 67 707 39 273 9 190 63 187 79 950 40 635 68 343 28 461 91 961 57 327 14 874 23 473 20 436 11 268 25 646 55 262 31 510 5 423 73 817 2 814 60 933 96 340 12 889 74 137 6 407 94 141 76 797 52 773 86 717 7 918 15 50 95 412 61 376 80 835 49 346 77 682 59 491 58 383 41 967 19 762 47 384 66 594 10 630 21 900 78 126 88 29 36 134 8 868 75 720 65 829 85 551 50 562 83 809 87 394 53 599 45 762 46 644 44 539 1 927 16 520 98 400 24 512 72 797 42 130 48 160 93 52 82 387 90 169 84 320 37 325 26 212 92 76 35 939 38 649 56 135 17 699 27 562 3 974 4 340 69 782 33 871 71 485 13 307 99 480 34 351 54 932 62 532 30 131 22 830 0 768 29 985
30 65 4 477 45 740 78 815 25 476 12 110 81 384 58 419 93 131 59 568 75 48 33 82 77 705 85 750 80 31 28 841 13 331 50 545 64 153 17 611 40 270 35 662 90 442 20 937 23 747 27 546 3 894 82 651 86 305 52 418 22 638 9 445 92 589 49 304 8 924 44 141 96 391 47 223 19 571 83 712 14 900 5 319 21 213 68 124 51 884 97 132 62 522 89 936 34 160 16 145 36 995 88 88 61 210 98 962 41 200 46 997 38 56 10 687 72 956 66 145 2 246 76 44 99 811 69 848 29 367 32 837 15 452 31 882 0 400 60 551 71 577 48 661 57 41 63 802 79 32 95 495 42 184 74 634 26 782 67 328 94 28 73 549 37 415 18 278 53 996 24 567 39 980 1 451 11 450 55 449 6 833 91 633 7 903 43 464 70 802 65 382 56 315 54 697 87 513 84 898
15 601 69 714 75 695 82 589 11 221 32 236 13 141 76 710 87 387 43 973 25 893 18 142 52 70 60 201 31 866 48 410 70 673 33 145 6 936 4 191 97 749 74 484 81 2 49 552 36 224 5 129 86 230 20 764 71 582 34 479 16 879 38 579 28 583 84 787 85 223 64 78 73 229 22 553 8 855 47 822 78 903 9 54 41 820 50 100 14 287 61 394 26 544 83 736 72 893 44 187 40 866 24 349 39 902 91 444 35 882 10 594 68 141 17 524 53 822 21 324 89 347 55 675 12 970 67 366 63 710 90 720 7 943 62 67 93 124 51 13 58 931 30 986 46 914 23 380 42 64 80 239 59 149 66 83 96 828 92 851 45 348 79 34 77 797 57 522 29 808 19 870 95 454 3 786 99 969 2 142 0 699 94 875 27 951 98 954 1 613 88 738 37 794 54 179 65 402 56 727
52 942 30 581 44 60 93 991 81 350 56 401 26 636 63 620 79 67 55 864 3 403 94 671 65 258 46 722 31 69 89 96 99 832 28 804 32 154 84 460 92 426 1 864 70 26 62 782 45 5 6 879 39 29 24 984 95 382 76 41 60 532 29 632 91 776 53 476 88 167 85 936 20 944 22 91 27 236 47 437 21 646 69 118 42 33 50 73 64 498 0 495 78 710 8 548 87 193 14 333 83 314 68 157 10 283 41 697 48 944 40 327 18 593 75 286 51 917 82 519 37 432 72 197 2 953 86 873 17 813 43 966 97 440 25 522 61 236 4 172 49 396 15 64 57 945 58 311 7 889 36 597 73 450 5 85 23 652 77 363 66 231 98 434 71 953 54 993 9 7 11 195 13 847 38 771 12 808 74 27 35 362 90 321 33 947 96 357 80 438 67 886 19 753 34 280 59 810 16 192
96 830 25 728 18 768 65 23 45 681 3 641 4 16 61 406 6 357 70 415 35 76 87 47 69 847 7 169 56 43 95 499 14 915 38 3 55 429 89 55 93 318 10 147 12 840 77 386 48 706 29 107 62 117 44 523 71 426 8 221 86 818 85 71 43 18 80 549 79 141 2 839 53 89 9 904 91 921 84 961 0 702 90 18 81 816 22 237 88 388 57 421 51 254 19 464 63 900 1 925 42 893 50 357 30 621 33 129 49 210 97 207 59 259 47 492 46 964 68 827 64 593 37 905 20 740 74 682 92 300 5 365 75 541 40 341 31 909 24 166 66 730 99 57 17 394 28 522 36 734 15 138 78 843 82 434 27 276 54 763 32 372 52 565 76 579 60 787 67 691 16 281 41 238 21 291 13 592 11 980 39 790 58 764 73 148 34 440 23 636 26 534 72 623 83 69 94 774 98 316
20 850 89 81 95 573 85 467 65 22 0 667 61 145 62 400 51 183 36 149 34 634 82 785 71 432 59 559 2 988 92 275 81 300 73 839 22 501 3 27 23 478 53 703 70 335 80 649 60 550 4 79 31 901 6 599 91 465 96 177 47 987 57 383 78 875 74 884 90 542 19 594 13 212 98 872 58 381 93 101 35 68 32 920 55 371 99 845 50 492 54 798 14 338 1 363 68 675 33 264 8 6 44 995 39 665 7 440 10 579 27 478 83 764 28 73 43 667 16 416 9 388 75 381 67 432 88 868 24 509 49 388 41 530 48 899 86 769 15 334 37 598 25 43 40 943 30 618 76 220 87 252 38 348 42 823 21 179 18 838 66 956 97 495 69 955 5 86 26 405 45 172 79 30 56 607 46 569 29 298 77 780 12 869 52 38 94 772 72 89 84 885 63 259 17 659 11 37 64 873
25 97 21 897 76 417 20 216 35 955 46 580 12 353 96 545 87 780 11 798 29 754 47 855 1 516 86 49 44 688 89 664 56 294 0 319 92 292 40 144 23 185 8 767 84 138 39 459 98 609 83 28 79 651 66 784 4 633 33 103 34 51 49 377 54 32 73 229 59 752 65 574 78 861 62 548 68 557 69 609 32 824 55 598 95 195 27 28 70 486 24 944 74 27 67 478 26 24 50 717 38 258 91 581 64 569 2 779 16 561 6 190 63 514 81 615 77 72 94 40 85 404 71 764 22 303 31 750 88 33 13 478 7 241 37 923 42 344 53 325 58 349 30 383 93 755 17 541 99 530 57 472 90 558 52 250 15 534 41 316 3 55 61 169 60 579 97 82 9 964 19 554 28 207 36 193 18 357 45 442 5 206 72 728 82 111 14 492 10 302 75 709 51 786 80 287 43 207 48 177
9 432 56 355 29 269 14 616 2 99 60 165 88 923 43 398 95 65 45 458 50 542 26 173 17 126 5 920 19 467 20 124 65 591 62 800 96 486 97 729 90 918 87 936 80 984 70 174 77 983 39 933 30 443 6 537 63 382 11 701 58 462 34 726 13 682 92 978 83 944 44 568 46 810 22 475 4 26 25 796 79 315 49 53 54 574 66 702 35 931 31 38 23 422 41 85 24 125 59 818 98 258 28 977 78 801 85 438 67 162 27 933 33 631 86 666 93 84 68 7 16 40 94 852 42 650 69 525 38 642 51 191 8 451 81 586 55 966 36 11 12 156 21 469 3 743 64 38 32 403 18 818 52 976 57 847 61 584 15 546 89 314 84 131 91 937 10 390 82 218 71 689 47 320 0 529 7 812 53 984 48 98 72 483 74 822 1 760 37 831 99 529 75 306 40 253 76 794 73 98
34 441 78 488 42 340 97 109 77 153 33 897 50 449 0 110 66 667 47 215 41 718 6 479 84 851 68 415 35 564 75 835 73 605 29 147 3 830 65 486 32 128 39 657 93 756 98 624 62 170 9 564 60 554 31 568 16 928 4 97 95 920 88 125 79 280 83 792 94 134 85 616 15 757 80 442 19 459 56 237 25 758 58 57 67 114 10 144 40 268 23 899 61 514 21 229 28 429 52 816 59 265 7 576 18 578 53 99 55 780 37 106 17 153 99 702 38 869 43 365 2 984 46 821 64 914 71 855 22 223 8 789 1 422 36 618 5 80 24 37 76 126 49 836 96 142 45 882 44 242 54 642 51 791 63 57 48 397 72 623 74 16 57 30 90 291 30 883 70 203 91 457 89 671 86 646 20 591 82 328 87 542 27 428 69 197 13 751 81 19 92 795 26 866 11 780 12 464 14 239
22 718 67 135 69 742 5 118 54 711 58 958 24 497 26 759 53 874 12 784 33 298 17 598 90 616 37 551 97 546 84 858 15 537 94 512 18 512 31 800 88 64 41 335 45 680 86 904 9 907 51 171 42 305 71 877 93 221 7 528 13 40 0 547 38 665 74 116 11 494 36 864 39 493 66 225 72 403 99 476 25 977 96 609 44 221 32 573 3 795 60 880 95 641 16 251 34 96 73 859 81 388 56 955 80 216 76 614 6 431 61 303 23 255 65 323 4 341 75 138 91 964 59 647 68 547 82 770 19 744 20 678 64 395 89 334 83 108 27 423 63 28 10 118 62 543 21 178 49 857 47 145 1 523 87 45 70 908 30 433 78 419 50 22 85 751 98 396 29 51 46 859 52 399 92 420 55 60 79 149 40 174 8 926 77 138 57 675 48 75 2 136 28 52 35 595 14 848 43 699
49 16 19 315 55 32 78 159 7 952 84 349 45 275 73 510 92 477 11 721 4 575 86 136 50 462 26 77 5 581 57 134 61 357 46 608 85 365 14 243 80 758 16 876 28 470 42 52 10 549 53 977 97 262 31 777 91 411 25 902 15 147 76 451 70 621 43 130 40 396 89 333 20 481 32 793 99 222 35 967 13 989 71 898 82 31 12 53 39 886 9 501 68 793 98 886 59 122 64 298 72 779 90 360 79 794 65 644 58 794 37 585 83 848 88 461 33 247 69 665 87 593 52 99 51 422 41 331 0 518 56 448 62 962 47 90 1 405 17 95 60 296 6 104 63 719 93 978 95 110 75 786 24 934 81 417 74 311 23 519 18 949 48 389 8 623 54 231 38 364 96 450 27 822 22 992 77 310 94 282 67 626 2 92 30 128 44 423 21 765 36 935 34 657 29 656 3 128 66 660
62 721 5 941 93 483 85 246 99 167 32 318 0 234 74 612 7 26 68 829 14 221 40 814 30 188 89 252 46 924 63 484 43 614 81 9 9 29 61 110 3 124 37 262 66 348 28 870 98 151 64 84 91 989 70 194 48 584 60 800 86 345 56 813 31 287 72 582 16 571 34 213 18 905 25 202 2 158 67 407 44 127 95 957 49 581 78 526 94 633 1 140 38 694 39 371 82 198 50 349 12 508 13 279 20 198 33 691 29 655 59 387 4 495 76 49 19 890 90 72 87 665 79 290 42 953 92 875 55 942 21 782 45 525 24 824 80 704 41 361 73 278 88 215 51 289 10 390 53 436 84 172 23 833 17 209 6 937 77 376 26 632 47 210 36 478 97 893 35 945 22 94 96 33 58 495 75 798 8 239 69 576 52 246 65 918 15 235 27 348 83 496 54 216 57 114 71 133 11 68
87 794 90 769 3 902 12 744 47 914 81 507 17 725 91 467 60 856 57 327 8 906 46 911 11 599 76 637 21 408 4 719 6 119 93 786 97 85 45 423 24 264 77 116 9 890 42 56 62 644 36 999 92 719 51 562 27 433 99 669 13 511 26 364 29 841 73 732 20 74 31 151 59 793 56 369 85 389 61 376 83 643 33 474 1 891 96 349 5 823 69 729 38 886 78 487 10 397 82 501 22 230 52 941 34 296 18 91 63 533 54 921 80 319 30 193 65 60 70 972 32 61 79 123 95 750 35 436 72 67 71 375 89 959 58 750 49 663 28 114 39 432 0 223 68 132 40 909 2 562 64 548 19 293 50 11 16 508 86 89 66 710 74 473 53 171 94 966 75 874 14 312 84 348 23 790 25 867 15 663 67 577 48 553 98 145 7 568 37 142 55 450 41 362 88 141 44 480 43 722
68 90 61 180 30 473 38 875 18 495 69 246 26 242 86 17 22 716 98 237 12 701 58 354 91 504 37 931 64 221 78 879 29 370 49 231 79 772 87 514 51 556 19 323 0 601 89 391 99 585 47 993 31 829 33 583 76 851 75 260 28 928 84 336 17 981 14 434 67 965 40 64 8 554 62 751 97 510 59 568 45 369 90 61 23 437 48 230 52 214 83 935 21 529 4 106 94 830 2 949 39 393 36 386 25 622 11 922 60 136 53 449 5 311 77 937 81 205 85 522 32 626 34 878 70 421 7 162 3 301 96 185 55 136 41 947 54 16 15 372 95 325 35 253 80 415 16 22 57 10 50 904 20 963 6 857 82 404 44 132 24 967 93 341 1 671 71 713 74 572 27 135 63 850 65 795 42 794 43 740 66 347 56 900 10 627 9 640 73 675 88 573 13 485 46 828 92 357 72 504
38 885 13 67 97 104 92 797 86 690 44 621 72 750 1 108 36 781 4 676 54 112 99 882 5 819 93 556 8 177 90 500 65 108 15 640 53 764 57 232 63 491 71 615 94 418 45 204 21 938 31 750 56 868 84 526 30 754 35 295 2 297 79 658 6 580 20 366 85 708 0 770 82 55 28 788 42 926 22 175 9 86 11 213 87 259 62 62 23 701 58 996 52 532 73 870 17 776 69 575 18 496 14 534 26 456 51 365 70 871 75 212 80 339 61 235 47 405 49 919 32 367 76 142 39 568 40 406 43 59 50 898 78 830 16 745 60 873 10 313 41 821 48 37 25 52 68 416 12 928 89 294 64 802 46 27 7 619 24 356 55 598 34 521 95 564 88 616 83 309 96 578 91 446 29 712 59 754 19 476 74 187 33 838 37 240 66 269 81 789 67 959 98 812 77 979 3 345 27 599
20 173 30 608 61 344 14 753 99 417 79 49 22 995 39 380 95 637 37 869 45 851 93 650 88 128 47 386 84 179 86 426 72 229 15 410 51 258 64 61 52 827 12 342 71 481 6 589 55 690 38 41 98 37 63 546 94 628 44 85 59 969 50 790 18 638 40 315 91 707 53 504 36 754 1 139 73 25 77 350 75 122 81 44 17 8 43 203 58 619 78 693 32 857 11 832 90 916 96 602 87 280 23 7 31 633 33 50 13 826 0 810 2 888 76 389 57 947 70 874 21 359 42 579 4 154 28 204 34 224 26 840 29 209 80 757 7 907 68 548 74 572 27 654 35 510 9 246 16 717 67 475 5 899 46 968 48 714 54 350 25 102 85 381 10 964 56 897 49 762 66 535 19 965 41 608 97 23 83 670 65 21 92 604 62 449 69 915 24 528 8 851 3 312 89 82 60 575 82 29
31 752 87 278 54 610 41 898 10 365 70 990 61 623 67 919 19 180 64 205 33 682 95 744 24 664 48 895 58 369 81 671 97 104 79 416 69 611 36 50 47 834 46 687 49 820 29 835 21 398 12 311 13 759 1 785 65 73 96 318 88 745 71 99 5 837 35 93 32 286 57 189 44 33 94 224 15 546 50 595 76 290 34 513 99 766 8 762 82 654 0 885 84 860 52 886 53 496 72 104 22 553 91 62 27 669 11 988 85 431 37 900 16 706 98 332 66 132 63 688 23 248 86 582 59 626 25 60 73 117 93 231 6 44 38 202 56 584 42 601 14 217 60 538 77 833 83 840 78 104 3 928 62 43 68 938 17 177 51 354 55 663 9 596 92 244 74 479 28 621 89 977 45 344 26 930 90 809 18 757 20 490 7 918 4 800 75 88 2 191 43 652 40 686 39 415 30 912 80 871
73 702 1 292 21 10 59 873 37 365 75 685 14 190 16 934 52 907 46 226 40 667 67 926 6 231 28 96 71 710 90 920 27 477 42 426 7 532 5 858 76 311 91 296 64 540 86 813 66 910 20 255 35 756 79 653 4 707 80 968 25 430 78 895 38 46 36 61 98 702 33 83 22 73 30 733 19 835 84 496 92 227 69 881 41 543 45 7 43 997 89 495 97 21 50 599 57 402 56 380 32 23 70 119 3 391 54 703 48 936 94 923 8 901 96 720 58 916 51 862 15 527 74 935 47 818 24 118 23 812 44 345 77 244 18 916 2 139 72 284 53 291 61 938 39 870 81 260 26 353 11 336 83 389 55 815 63 716 68 463 93 783 49 994 82 716 9 974 99 863 17 223 10 250 62 851 95 817 65 366 0 652 12 305 34 351 87 183 13 953 88 431 31 573 60 122 29 918 85 858
1 173 31 902 85 770 56 705 81 728 71 622 55 12 53 558 87 458 39 314 27 623 94 980 3 161 45 177 32 224 13 67 14 809 52 787 96 836 34 144 58 974 43 573 36 976 26 154 62 200 68 38 89 878 63 544 30 148 20 558 24 896 60 934 4 285 76 751 95 877 82 655 38 222 54 627 75 629 70 876 57 906 11 397 93 627 9 330 33 562 8 403 22 22 19 641 73 819 78 169 61 243 51 680 69 346 12 137 6 987 72 990 40 316 97 318 2 125 66 220 99 222 46 729 48 32 7 223 80 517 15 554 35 382 77 65 92 179 90 376 47 664 25 975 83 632 29 59 42 242 10 517 50 89 18 390 59 91 65 12 16 799 88 795 41 452 74 382 44 158 67 927 86 994 79 481 5 512 17 540 21 810 98 143 84 878 49 765 91 624 64 911 28 562 23 356 37 803 0 987
81 268 86 727 12 584 73 786 95 783 4 426 5 850 57 72 77 383 14 54 49 275 80 754 61 34 27 446 41 66 62 326 58 904 17 986 96 225 26 934 45 664 56 540 74 1 65 845 63 696 36 848 82 188 85 2 7 552 69 33 22 487 42 258 18 860 59 167 98 322 33 114 25 461 39 900 46 846 93 33 47 874 35 989 88 313 16 540 92 528 24 966 0 281 11 700 79 227 6 782 29 659 13 378 99 16 87 834 10 566 32 18 30 657 51 853 20 201 44 173 28 531 9 773 54 798 2 48 50 152 66 425 1 410 78 218 64 844 72 390 84 633 97 971 94 438 53 633 23 947 37 8 19 997 70 335 71 453 52 572 43 908 48 16 3 101 75 176 40 540 91 641 34 366 8 74 68 548 31 145 55 491 89 27 83 895 60 899 15 108 67 530 21 603 90 283 38 619 76 255
15 49 72 92 23 946 25 18 47 422 77 773 2 858 0 330 46 629 89 628 75 906 11 737 51 854 12 458 20 74 68 100 92 87 9 535 32 499 64 201 84 54 65 78 67 550 57 41 98 512 61 609 71 829 70 141 48 41 36 551 88 42 55 157 85 520 18 178 43 706 7 522 80 374 39 629 83 117 97 629 94 252 95 466 50 524 90 969 49 486 87 946 73 552 79 996 16 951 99 438 4 955 28 315 6 474 35 818 60 309 34 427 27 866 53 161 10 366 31 139 29 791 37 996 21 914 14 830 3 613 56 859 54 870 82 400 30 555 41 806 22 270 58 990 86 29 40 573 66 584 78 287 38 295 5 572 76 320 74 617 33 990 13 450 44 329 62 804 91 884 52 529 19 21 93 276 81 232 63 632 96 458 1 826 8 112 17 435 59 177 26 265 45 436 24 948 42 347 69 134
49 152 54 755 78 994 35 192 97 806 65 713 63 889 37 983 99 925 38 322 9 17 8 530 15 338 18 305 73 873 20 928 83 929 76 101 95 602 10 752 40 768 75 417 7 628 55 460 50 848 64 434 1 240 96 80 44 809 0 201 82 116 4 105 91 801 94 648 48 228 47 392 19 569 93 273 42 923 52 781 17 61 11 458 31 797 16 697 32 965 45 997 25 320 46 603 90 700 29 260 62 895 60 900 68 796 6 242 5 730 39 79 72 908 28 228 36 382 92 688 69 960 26 454 41 556 61 917 23 643 86 930 58 569 85 177 57 380 89 451 21 418 98 581 81 498 66 559 53 545 87 258 14 476 79 643 77 752 80 378 59 306 74 89 51 641 27 332 84 842 88 325 56 759 3 13 43 304 12 477 33 749 22 956 67 157 24 838 70 793 71 422 34 738 30 979 13 613 2 272
45 657 18 25 36 938 57 395 62 136 53 678 44 849 39 242 87 172 96 103 30 183 54 479 11 62 84 993 75 899 10 475 43 620 88 167 66 952 42 124 97 854 9 610 99 234 46 480 14 667 81 143 26 839 60 672 35 368 64 234 95 203 68 969 79 989 48 272 6 823 50 388 7 84 92 794 0 272 90 388 67 519 74 237 31 823 29 15 15 428 12 190 13 459 23 870 17 775 34 564 70 151 8 455 21 509 80 806 32 424 16 658 82 896 38 307 61 752 52 216 76 948 98 880 20 704 41 446 86 948 59 283 28 262 65 66 51 234 77 911 94 634 72 149 1 10 78 393 93 838 24 470 69 89 27 70 33 826 49 96 40 871 22 55 4 810 47 529 25 86 63 997 37 309 71 67 19 70 5 7 85 657 55 912 3 975 73 66 2 456 56 230 58 666 89 368 91 553 83 562
39 580 54 697 99 701 86 689 75 776 79 302 26 15 65 945 14 496 12 597 47 855 31 733 0 480 16 70 43 907 83 664 53 583 61 971 62 114 19 305 70 883 92 670 80 959 56 981 37 783 7 277 78 606 55 883 98 587 96 801 48 22 71 656 97 17 90 285 32 579 18 115 40 183 13 617 81 271 17 338 1 966 29 277 28 172 5 435 38 526 82 163 34 320 51 807 91 491 87 957 11 846 67 16 94 849 50 46 77 989 8 204 22 687 9 221 52 903 27 785 10 571 6 475 4 600 85 128 3 346 45 798 21 657 76 175 57 234 41 910 15 200 88 390 35 54 73 612 95 614 60 676 63 77 25 939 20 884 36 913 59 143 46 326 64 715 58 651 66 213 89 89 84 335 68 127 93 444 74 236 2 679 44 445 23 414 33 674 30 227 24 559 49 293 69 800 72 66 42 370
71 844 46 312 51 280 16 146 79 669 47 325 69 336 64 324 22 688 45 601 12 372 9 980 59 310 93 706 44 862 36 207 72 515 41 404 42 953 82 779 37 73 4 920 26 385 92 411 33 183 56 321 60 164 3 567 90 326 18 767 91 387 50 232 30 803 35 269 81 409 62 440 53 869 28 429 11 279 34 944 86 901 99 779 67 458 84 835 49 885 1 158 25 322 73 632 57 463 6 411 24 367 5 501 31 379 0 452 13 138 48 790 32 972 17 598 39 765 21 37 83 415 7 480 76 120 65 316 27 481 78 111 66 161 68 350 40 589 70 198 98 87 87 267 15 174 8 203 52 955 75 418 19 407 55 997 97 284 88 137 29 117 85 657 74 246 77 55 20 613 63 364 10 702 14 891 94 999 80 211 23 636 96 782 38 727 43 382 58 749 2 474 54 420 61 971 95 611 89 830
72 966 97 446 2 308 11 178 54 553 88 734 10 740 17 117 62 785 36 147 94 944 74 254 32 24 50 916 85 472 65 903 30 835 25 901 66 960 59 525 0 894 67 557 64 371 93 596 82 535 84 973 13 869 5 432 73 590 57 516 61 875 77 150 76 790 70 760 21 881 38 496 34 896 89 56 16 128 96 168 37 397 48 732 22 297 81 964 14 318 44 70 33 539 46 711 41 586 63 650 12 629 23 449 7 731 40 887 68 200 49 756 29 21 28 170 98 724 90 287 47 420 92 800 79 46 18 864 60 89 45 873 4 667 80 50 39 488 83 716 86 467 87 239 43 506 27 437 15 180 58 214 75 466 52 380 9 730 71 789 26 677 95 807 55 360 69 98 53 83 78 551 3 750 24 203 35 645 20 528 19 696 91 678 31 90 51 393 8 14 56 754 99 106 42 924 1 501 6 12
90 29 77 488 26 417 36 726 99 337 21 33 59 949 83 641 79 983 29 353 82 737 54 980 35 873 3 80 68 551 63 109 76 290 19 943 38 178 10 403 5 450 97 899 43 491 75 566 57 52 86 44 17 289 15 431 96 205 69 165 23 404 73 225 72 595 71 310 24 94 46 345 66 72 14 804 62 407 18 17 28 450 60 291 52 716 78 551 94 817 47 282 34 412 70 21 12 980 89 996 30 662 27 130 44 952 61 711 20 641 40 990 84 414 1 269 51 978 33 314 11 623 32 488 74 908 37 165 85 926 49 371 98 959 50 436 55 27 45 435 2 671 95 377 4 488 93 212 81 312 7 660 58 313 87 616 25 651 39 415 0 517 42 562 8 208 67 394 91 491 80 809 22 464 6 432 92 195 88 592 64 597 16 689 53 739 13 450 65 832 48 934 9 442 56 418 31 159 41 507
87 157 77 257 79 281 60 470 34 979 19 793 4 175 24 750 28 206 97 6 76 513 59 286 17 161 16 389 23 274 99 705 5 984 53 324 29 970 61 152 43 153 35 944 41 934 94 311 27 198 93 134 54 349 33 469 80 291 92 689 67 81 82 434 45 930 98 666 89 8 71 347 51 424 90 870 26 623 91 584 85 387 14 713 32 554 49 615 42 227 73 344 66 714 55 482 69 139 8 516 18 779 48 147 64 883 20 362 63 553 78 263 65 658 70 144 13 919 86 816 50 901 9 346 15 547 56 69 31 870 95 82 37 449 22 924 52 19 10 782 46 619 68 920 40 741 44 340 75 74 74 62 6 129 81 880 84 75 21 680 2 607 72 237 88 97 58 116 83 620 30 730 57 58 47 255 36 526 62 676 0 737 1 3 11 139 96 962 39 264 12 984 38 951 7 726 25 720 3 335
82 328 50 679 68 783 65 49 18 343 1 539 56 452 21 797 8 470 55 689 58 617 78 505 70 304 98 68 39 278 38 952 67 897 20 524 47 942 54 458 37 180 84 959 29 592 49 505 24 163 0 677 42 333 3 439 33 230 90 217 7 880 12 893 44 275 95 915 26 415 36 279 51 838 62 290 57 213 40 931 2 853 22 63 16 401 13 400 81 539 66 724 61 334 25 995 87 375 34 364 72 728 73 308 64 424 30 940 99 584 19 863 89 335 96 287 35 900 28 431 5 825 75 599 60 278 86 861 88 375 93 639 69 207 94 806 71 700 6 46 43 624 74 714 83 803 48 333 92 29 77 184 80 619 4 82 41 47 9 808 10 232 32 157 11 164 23 977 59 30 31 879 76 660 45 48 91 76 79 771 85 275 17 906 53 179 63 525 46 750 27 872 15 402 52 879 14 732 97 705
89 400 91 690 85 210 62 879 22 861 74 720 11 819 25 343 98 900 38 584 36 586 29 667 21 553 56 940 15 878 4 509 95 371 9 245 19 201 13 577 96 726 40 342 7 428 41 173 46 425 49 989 10 147 1 757 51 175 81 830 55 488 73 670 61 611 63 10 75 687 32 277 12 325 18 261 24 622 72 416 90 203 76 564 3 990 66 161 77 46 54 589 48 690 94 499 83 627 50 457 80 939 69 373 67 802 30 580 68 421 17 308 44 822 71 286 35 186 97 78 28 193 5 633 79 41 31 920 99 219 34 690 87 387 6 184 58 768 88 789 92 777 39 879 8 260 0 242 16 733 27 486 26 571 42 948 53 316 47 161 33 432 70 343 82 109 20 433 93 914 57 553 45 865 37 36 14 270 23 617 65 807 64 359 59 637 52 940 2 290 78 395 43 484 84 223 86 937 60 965
50 418 62 767 31 963 8 720 96 49 22 932 51 140 9 461 6 652 71 644 87 489 37 42 13 865 20 851 36 700 46 129 21 322 5 208 1 492 82 623 41 270 40 4 42 797 93 93 63 968 10 507 18 831 3 347 19 233 78 820 30 781 52 344 74 494 7 637 83 925 44 631 97 944 84 752 80 39 14 115 24 684 35 618 90 779 48 242 17 511 73 490 47 820 64 424 61 152 38 215 0 523 56 771 85 418 81 129 15 505 34 667 49 596 66 338 26 988 54 692 88 222 99 62 75 717 43 796 39 714 27 197 12 60 55 472 53 965 11 713 94 753 4 691 68 1 58 690 70 824 79 62 2 120 95 711 16 624 23 378 98 111 32 256 67 952 25 162 77 52 60 367 89 534 92 486 57 990 33 908 45 694 72 410 28 632 76 895 69 451 65 494 91 913 86 793 29 581 59 294
15 971 79 19 59 63 42 410 11 109 86 192 96 491 70 312 5 96 8 855 46 13 77 100 78 651 66 240 80 361 74 953 4 739 75 631 93 105 26 10 49 906 1 126 98 335 92 930 99 618 81 557 35 348 48 609 91 966 9 477 76 819 89 527 73 782 87 219 6 852 61 467 94 846 16 472 17 448 40 117 19 865 25 36 57 70 28 210 12 983 84 610 22 513 14 685 47 192 34 583 41 934 36 930 64 924 51 540 85 509 43 982 65 705 97 307 38 379 55 394 58 999 3 751 52 473 53 535 30 531 50 332 83 542 88 27 72 462 10 741 95 212 31 449 18 98 44 652 0 793 2 583 60 296 21 460 90 772 23 609 56 689 68 954 39 721 63 674 82 183 20 226 33 683 54 147 7 823 13 382 24 669 32 804 45 478 29 89 37 701 67 576 69 477 27 946 71 38 62 101
31 754 27 628 6 169 54 672 38 492 36 122 63 151 21 311 3 531 48 208 75 846 74 720 42 385 66 812 18 325 80 640 29 481 34 404 60 61 12 389 8 67 78 409 72 246 53 788 86 897 25 232 47 739 88 439 55 689 22 697 15 235 56 182 92 702 41 665 1 269 46 582 45 365 71 250 26 95 67 647 90 834 24 731 14 571 0 632 20 5 32 714 52 383 84 453 81 381 62 69 50 119 70 760 13 862 83 96 33 385 65 750 17 450 61 664 58 421 23 288 44 498 49 310 79 615 85 761 76 687 2 352 91 978 19 880 28 161 5 769 43 883 95 107 96 746 68 1 10 799 11 555 99 200 82 679 77 130 16 671 93 110 30 426 35 341 7 97 64 327 94 327 59 163 51 157 40 894 4 165 57 536 37 71 87 748 39 612 98 871 69 83 73 454 9 636 89 726 97 304
70 755 64 666 80 768 10 262 66 7 7 525 32 847 97 535 90 407 4 871 93 443 78 746 31 402 44 799 81 516 94 50 65 927 18 419 40 488 54 861 69 345 15 538 53 129 63 144 84 412 0 224 79 518 99 416 92 538 73 786 27 92 59 795 2 391 5 233 87 193 35 749 98 389 62 300 47 286 46 31 82 893 8 582 21 254 37 833 88 947 77 935 42 991 12 592 30 844 45 471 74 619 48 547 76 367 36 708 24 875 71 159 56 533 23 220 57 521 38 923 20 14 41 214 58 1 39 726 25 706 83 547 68 804 17 795 51 616 29 563 91 888 52 102 55 62 3 145 72 479 43 577 9 150 67 144 33 841 1 208 11 121 22 839 14 481 13 371 26 652 86 527 49 522 61 169 19 411 28 710 6 620 50 224 85 598 89 452 75 847 60 99 95 383 34 667 96 26 16 133
64 732 46 811 43 729 31 2 88 23 58 979 13 617 83 917 16 847 57 228 4 536 18 780 53 219 61 519 69 38 75 320 96 931 7 415 14 346 10 232 5 59 91 497 59 75 76 668 62 549 30 24 44 740 70 415 1 898 8 789 73 890 41 78 68 485 28 467 77 741 71 606 49 467 45 864 32 864 78 282 39 26 11 792 85 31 38 537 90 525 24 708 82 165 67 230 48 482 20 896 95 615 23 113 89 137 98 898 50 241 81 251 99 561 66 173 9 618 52 375 29 896 33 245 47 638 22 123 74 398 65 206 54 368 72 366 55 39 35 869 60 250 21 971 97 811 27 104 92 899 51 156 19 932 63 161 84 955 12 282 40 860 15 837 79 478 80 960 26 808 93 699 6 434 94 288 17 692 34 192 87 79 37 429 0 4 86 104 2 523 42 32 36 749 25 631 56 671 3 990
78 142 30 741 65 97 1 645 44 94 10 327 59 182 71 975 95 115 24 842 67 148 92 168 40 748 9 715 74 913 61 778 72 652 52 922 57 164 77 624 6 107 50 733 91 598 73 119 68 283 5 433 3 932 60 576 8 340 79 627 76 940 35 993 37 532 99 252 45 122 17 764 84 783 54 315 90 806 18 320 19 894 22 204 26 291 36 19 14 407 27 750 7 646 2 289 69 218 80 19 97 113 4 126 33 747 20 352 41 939 29 71 88 760 98 756 46 974 64 367 70 536 75 638 83 357 62 501 56 870 48 654 31 600 94 651 53 401 16 950 0 190 13 225 39 58 89 626 23 509 49 952 32 994 42 602 47 768 93 779 81 93 66 280 55 678 34 535 51 150 21 517 28 779 87 435 85 247 63 582 96 117 58 850 38 446 15 387 11 509 86 933 82 239 25 848 43 352 12 934
33 602 80 981 19 825 73 624 61 674 63 432 37 461 57 258 62 999 2 994 4 899 36 546 42 321 47 391 13 958 60 190 78 569 32 551 7 104 50 861 64 597 28 249 70 693 29 980 96 840 43 64 90 656 30 461 88 684 85 605 55 630 77 666 95 677 40 827 9 413 12 344 48 403 46 194 87 673 0 30 59 395 51 955 35 427 18 172 99 875 94 667 98 118 44 872 8 584 81 43 79 16 23 923 92 702 11 371 93 273 6 714 53 395 91 111 3 859 68 409 58 768 71 913 86 805 76 227 5 333 69 750 41 958 38 212 21 816 27 245 45 475 20 263 26 842 10 522 1 749 66 395 84 582 54 849 14 626 39 408 25 951 16 485 74 694 52 952 82 948 65 648 75 741 97 776 15 19 67 21 49 736 34 365 17 927 24 561 22 738 89 556 72 823 83 880 56 310 31 458
28 845 6 660 67 247 57 266 25 712 53 520 80 699 20 861 46 111 63 451 13 437 42 339 4 305 5 840 43 430 48 143 35 54 22 346 44 887 87 161 33 443 74 789 29 261 1 365 8 830 90 600 12 593 97 465 45 687 15 854 72 491 26 141 81 647 60 99 39 106 56 378 0 232 17 708 34 467 88 476 27 945 95 95 96 780 19 332 30 860 65 530 86 476 3 30 36 941 32 383 7 209 52 290 14 145 38 77 83 13 49 126 11 713 92 402 64 557 16 984 50 737 89 476 70 455 77 472 93 2 40 823 71 184 2 404 78 224 84 448 54 48 94 694 21 640 9 688 59 867 73 968 82 490 10 45 61 236 41 32 75 887 58 11 68 135 18 654 31 344 69 159 62 987 55 882 66 850 91 539 47 435 23 666 99 177 51 333 79 416 76 1 37 720 85 211 98 285 24 652
85 235 88 577 64 350 36 533 76 849 77 571 31 37 20 35 97 169 17 446 7 106 89 617 34 879 43 752 27 695 72 282 0 683 80 976 4 54 78 110 87 399 55 72 14 551 59 813 12 739 23 279 74 297 91 611 94 943 29 571 6 92 57 37 92 396 46 331 9 673 5 695 26 31 82 827 71 15 11 7 54 139 81 561 35 195 73 596 83 722 30 300 66 59 93 769 52 120 90 580 67 607 50 134 96 852 25 676 99 636 44 189 10 123 68 916 22 110 13 810 40 91 21 875 38 386 37 851 58 681 49 642 18 893 32 823 16 399 51 372 41 933 98 227 47 606 19 993 61 266 65 679 48 523 39 898 3 487 1 296 53 9 8 494 56 395 33 742 79 396 45 163 62 215 60 237 2 749 86 417 42 876 63 2 95 55 69 360 24 754 15 483 70 396 28 202 84 375 75 337
19 380 90 378 99 298 81 665 33 828 32 724 55 99 0 101 6 223 40 206 54 257 56 154 74 699 24 884 48 23 93 451 72 707 46 82 17 676 64 618 36 812 78 530 10 925 94 398 73 343 62 645 75 145 39 561 41 858 42 950 71 529 43 472 84 963 95 82 87 915 31 630 14 658 66 756 11 778 5 218 70 689 79 485 67 467 57 316 60 619 58 576 53 325 13 423 35 350 37 243 26 246 29 240 15 950 86 970 7 935 25 340 51 927 52 902 89 435 96 288 21 527 22 275 59 217 20 242 77 431 91 967 88 267 1 173 80 428 76 582 27 43 50 586 49 77 85 314 2 241 69 105 83 571 97 135 63 483 68 39 98 552 4 557 8 306 65 793 92 149 18 598 47 44 28 239 9 581 12 472 82 76 45 372 44 39 16 693 38 978 61 714 3 812 23 165 34 264 30 378
89 814 8 525 44 218 46 945 79 648 87 393 55 865 61 558 42 768 35 957 38 412 71 711 27 477 95 209 15 731 13 604 60 495 22 498 34 762 39 707 80 154 6 709 28 815 1 626 97 982 63 127 70 568 51 340 29 15 19 177 33 572 98 2 88 627 56 903 96 556 81 227 21 789 47 358 3 309 32 998 92 886 94 949 12 261 48 868 90 394 58 381 50 967 40 867 5 286 23 26 84 901 91 12 30 684 57 820 20 849 2 862 52 400 82 839 78 864 53 364 7 843 85 621 24 19 69 49 65 769 59 766 4 211 72 396 75 609 76 790 16 289 93 246 83 152 17 941 64 520 68 664 77 579 49 787 14 88 41 610 18 991 99 58 54 295 26 590 43 102 10 254 66 173 45 923 74 745 86 79 9 532 36 686 0 236 31 903 67 346 37 346 11 643 73 871 62 581 25 440
0 327 10 236 61 714 11 690 22 996 15 431 93 426 65 569 25 466 94 922 16 114 58 454 96 38 81 669 60 909 39 549 80 533 26 521 18 648 87 902 84 317 50 564 29 778 82 990 47 95 9 907 99 77 83 354 73 308 49 414 34 509 63 547 74 643 75 484 45 716 33 933 12 485 85 143 21 920 86 137 88 541 91 363 28 18 69 811 8 679 36 608 53 20 72 46 95 364 66 504 89 150 62 138 6 871 98 26 70 868 48 792 43 31 37 899 46 464 32 324 23 98 68 806 1 431 40 601 52 90 2 683 44 75 19 475 35 382 67 963 42 357 78 846 79 8 97 28 59 108 51 220 55 750 20 903 31 598 77 523 27 680 24 63 17 674 92 108 76 461 54 708 13 480 7 400 38 297 30 469 64 830 71 693 4 687 56 109 41 520 57 286 5 583 3 172 14 930 90 153
54 941 74 390 28 669 72 114 51 534 12 712 55 36 14 253 56 743 30 502 83 905 75 137 48 227 5 90 20 697 94 855 91 809 80 760 85 249 90 330 23 992 41 540 88 636 4 880 2 912 38 205 97 762 36 31 68 87 37 811 98 366 63 611 39 956 6 379 65 36 57 147 86 739 8 755 89 309 64 907 61 182 24 161 66 984 32 268 10 396 31 382 9 967 45 88 52 976 99 624 11 843 35 802 79 561 53 437 59 309 33 266 76 929 78 987 26 155 40 206 43 885 44 20 84 99 77 404 92 856 0 927 18 598 25 371 49 980 3 354 47 892 29 674 15 366 67 715 13 184 60 216 19 837 46 726 16 423 58 43 21 910 22 272 81 299 27 932 71 695 50 843 96 542 70 167 7 118 73 578 34 181 1 648 82 21 87 316 69 444 93 505 95 221 17 517 42 384 62 360
21 116 61 584 87 196 90 989 12 901 29 81 26 115 3 410 48 226 56 214 8 86 95 603 93 696 36 270 32 467 89 356 65 398 79 626 70 483 1 802 91 387 58 976 55 886 40 361 62 940 10 742 19 630 20 549 97 463 0 963 92 220 83 333 63 632 7 1 59 922 77 713 17 813 44 511 25 46 24 244 67 487 85 603 47 16 23 76 57 280 88 253 94 785 4 310 11 643 9 870 52 224 76 911 22 460 2 263 96 753 28 22 75 349 43 134 5 924 50 653 98 402 64 571 72 680 16 141 14 739 86 673 35 290 38 985 39 643 68 169 66 622 30 691 74 153 41 64 71 112 84 395 33 490 45 832 49 800 69 566 78 945 81 812 37 224 34 547 6 269 73 60 53 771 27 129 42 821 15 649 31 627 51 452 80 650 54 298 18 543 60 966 82 369 13 493 46 7 99 818
65 772 41 554 76 70 69 948 74 76 4 521 35 115 85 564 89 52 23 212 93 724 64 697 84 477 2 407 7 160 18 978 57 90 78 787 8 894 71 847 27 839 43 530 54 879 28 63 19 131 98 524 15 181 59 251 49 23 75 144 14 447 58 471 66 530 91 63 79 498 30 777 1 738 63 787 22 853 29 178 80 369 56 229 42 281 99 601 81 450 5 211 86 243 92 119 67 670 83 511 33 272 44 141 82 64 17 549 53 276 45 913 46 225 70 277 61 446 73 56 87 688 40 70 38 91 21 637 50 794 90 284 97 918 51 263 24 809 72 928 25 801 88 193 60 773 34 454 48 451 3 435 26 92 32 596 10 598 9 318 31 47 39 558 52 587 77 525 11 450 13 574 6 189 55 15 95 639 36 264 94 254 16 704 47 81 0 972 37 602 12 983 96 952 68 133 20 6 62 371
97 53 81 30 39 316 7 230 48 835 69 76 17 639 44 916 72 728 94 223 62 181 37 372 92 223 49 570 70 221 71 373 32 588 35 978 1 710 68 236 91 203 38 763 8 26 86 329 6 85 11 133 82 206 67 802 4 168 3 670 75 295 58 615 73 777 85 409 15 402 21 845 57 145 80 140 51 903 26 486 61 321 23 847 79 219 47 245 78 723 20 704 40 457 50 815 95 479 84 4 9 413 87 309 29 735 25 608 12 525 83 174 31 32 45 741 10 540 53 258 18 965 52 218 13 451 24 785 64 937 43 939 36 742 30 969 42 385 63 911 74 505 0 694 16 364 2 88 22 253 76 372 28 8 34 852 77 467 96 145 33 362 19 976 66 44 27 118 14 544 60 451 5 850 54 851 56 775 59 688 90 927 98 794 93 645 65 350 55 936 41 939 99 538 88 658 46 157 89 503
38 344 85 964 60 512 53 897 12 876 51 239 13 823 92 614 59 520 25 233 65 216 47 645 18 150 5 282 42 616 94 850 7 59 96 122 77 591 67 132 98 597 27 955 71 164 86 494 50 946 70 286 52 153 49 531 91 223 24 473 78 547 76 18 29 578 26 678 31 536 44 649 11 101 10 159 90 628 99 790 93 432 21 260 22 194 43 441 33 33 63 439 6 188 58 965 84 266 73 79 79 16 19 973 81 31 15 233 32 927 55 251 80 674 57 158 39 922 66 731 37 925 87 445 4 443 8 487 95 835 89 104 23 309 9 244 2 612 41 900 72 225 75 273 28 540 46 698 69 207 40 423 14 286 88 578 97 821 20 364 61 642 34 440 62 831 82 258 3 584 56 22 30 443 45 181 17 567 1 169 36 95 83 417 35 407 54 584 0 642 48 249 74 951 68 71 64 203 16 988
20 868 96 378 4 250 19 402 21 799 55 812 3 858 53 85 2 234 86 720 61 927 12 499 87 703 68 206 47 281 75 663 35 596 67 431 33 141 27 607 90 951 83 900 30 901 16 952 36 49 41 408 71 963 81 709 72 802 58 71 51 295 6 815 39 186 22 998 45 770 56 14 93 959 94 289 40 975 26 486 29 840 78 707 15 901 46 277 91 637 92 200 52 811 62 816 74 8 77 391 57 153 60 829 65 220 8 635 95 726 7 260 80 48 69 769 84 739 14 30 66 728 50 259 85 500 48 983 82 289 38 675 23 630 28 201 73 831 13 779 37 738 89 533 11 333 98 505 10 804 79 134 64 447 24 249 34 416 97 817 42 143 1 818 32 554 18 276 54 995 9 594 88 576 17 600 49 632 31 845 5 558 25 913 0 957 63 833 76 126 70 226 43 550 99 589 44 106 59 957
90 362 74 272 21 743 98 936 30 924 37 229 78 912 76 436 31 995 88 484 20 508 2 942 34 758 16 356 35 349 0 976 63 224 48 893 10 78 93 266 7 619 26 306 47 552 68 146 5 556 59 107 25 89 61 227 11 291 6 616 83 257 24 233 13 54 42 634 39 530 86 226 70 153 22 244 85 668 67 984 40 788 81 846 89 635 82 820 53 160 97 306 73 598 69 172 71 359 8 183 60 404 15 685 44 831 14 979 19 756 33 812 75 387 50 142 77 545 58 541 84 135 52 25 4 408 91 567 49 821 46 141 99 992 95 103 65 273 29 865 32 509 56 920 17 429 3 339 57 841 1 789 94 242 92 79 79 936 62 797 12 668 45 949 27 94 64 165 23 432 18 45 36 679 80 163 96 932 43 901 87 538 51 558 66 275 54 91 9 803 28 75 55 92 41 15 38 836 72 851
2 15 35 904 36 495 98 544 24 115 81 254 68 586 25 734 99 230 73 303 89 648 66 958 46 378 27 835 22 552 52 973 16 49 37 386 6 164 70 852 23 781 10 126 18 657 13 249 48 117 40 443 64 445 59 266 71 464 67 50 41 282 45 370 72 399 49 525 19 405 85 243 69 915 50 333 21 123 31 691 75 411 28 103 8 609 53 172 33 847 39 941 0 575 95 3 9 606 90 168 29 816 87 827 56 224 61 219 15 464 54 906 32 769 78 675 80 115 94 904 20 643 92 259 91 278 38 279 43 870 88 405 30 644 51 574 79 191 96 650 63 615 4 632 58 98 76 209 65 953 77 794 1 21 86 542 17 477 42 306 47 339 74 570 62 551 44 475 57 970 5 257 3 533 60 964 93 834 12 585 26 977 34 928 14 434 55 790 83 540 11 752 97 528 7 442 84 960 82 333
67 124 34 202 54 66 35 786 60 402 79 12 52 954 72 181 75 282 33 260 15 32 8 622 4 822 77 397 74 933 5 656 38 919 42 772 91 363 1 333 76 12 96 433 64 898 27 791 61 825 36 431 46 56 13 248 29 576 63 75 24 972 68 74 66 430 25 345 45 752 84 963 17 180 51 897 89 768 69 121 92 352 49 297 86 763 16 947 11 984 6 380 40 357 99 112 87 459 12 600 97 494 59 936 44 108 41 413 80 827 22 960 55 115 30 577 7 415 3 795 21 330 26 137 37 517 32 500 39 697 2 338 48 405 81 945 18 30 90 718 94 912 85 401 0 220 53 649 9 754 78 517 70 575 20 635 65 948 57 164 95 362 19 392 43 394 82 113 83 677 98 571 56 119 62 895 28 742 73 81 23 355 14 765 58 146 71 498 93 151 31 469 47 697 88 562 50 733 10 702
5 987 16 141 34 238 84 761 77 907 66 106 81 761 93 184 10 78 21 998 86 245 48 210 79 904 78 9 64 412 43 460 53 603 23 214 99 924 28 434 88 789 61 323 44 146 38 138 72 333 14 369 47 413 9 713 98 721 15 261 26 733 80 383 4 144 0 941 2 654 59 814 97 295 87 382 42 837 11 784 68 234 76 698 89 85 12 278 63 344 73 167 18 742 45 893 55 147 83 714 74 980 17 50 13 307 82 459 85 663 50 79 92 855 58 442 57 956 1 517 51 655 8 479 46 351 27 601 95 280 56 871 29 819 62 51 31 925 37 403 39 960 20 561 40 982 54 834 30 144 60 59 41 168 25 966 71 758 49 320 70 329 90 628 65 899 33 478 91 622 22 893 7 222 3 534 36 75 94 170 52 191 24 333 75 957 19 820 96 649 35 662 67 112 6 25 69 570 32 286
44 737 59 11 92 128 3 216 54 935 41 82 29 673 6 678 50 850 12 786 65 759 30 889 47 895 49 31 60 790 37 255 45 328 61 332 80 300 57 204 71 717 89 939 64 876 19 84 20 89 85 231 11 534 66 460 52 611 63 774 87 38 24 712 15 70 72 826 22 504 27 839 78 624 14 150 88 29 76 395 51 516 8 486 33 29 25 732 32 404 28 287 1 193 35 988 96 94 46 197 82 299 16 829 74 385 91 28 58 141 4 447 98 197 10 246 75 66 95 413 36 589 77 890 94 669 70 703 7 322 18 422 67 380 93 771 43 461 84 515 21 320 23 100 5 584 99 551 48 316 39 693 31 345 2 328 81 64 17 311 9 100 97 836 83 321 26 605 79 652 38 630 62 406 86 705 73 838 55 19 40 745 53 255 56 595 69 74 34 928 68 391 90 24 13 865 0 384 42 160
58 235 3 964 80 29 20 344 45 955 21 833 24 672 12 200 8 740 56 663 7 478 75 900 60 926 42 981 31 920 5 864 50 186 23 503 64 980 22 358 11 73 48 882 74 184 66 629 96 184 34 729 57 398 84 219 39 3 87 472 52 368 32 386 17 261 62 310 55 353 91 849 94 185 99 16 93 14 26 825 2 777 68 359 40 568 92 24 86 376 19 715 98 870 72 419 44 614 82 722 61 243 33 939 27 888 67 697 18 833 10 530 95 392 78 259 65 777 89 176 25 24 47 815 1 729 41 134 15 479 37 611 29 736 38 155 0 550 85 607 28 985 70 932 71 746 30 237 97 697 79 374 59 566 88 684 46 910 77 40 63 724 9 123 4 223 69 524 53 184 6 66 51 322 35 156 83 400 16 372 36 510 14 865 49 972 54 106 73 518 13 30 90 854 76 977 81 653 43 219
40 934 38 299 99 4 16 70 86 253 64 795 96 646 60 315 27 132 4 698 52 205 80 196 58 105 93 862 26 755 21 524 29 68 69 706 47 790 42 702 7 636 2 441 66 976 51 851 18 697 95 484 15 874 9 231 91 958 12 115 55 189 62 725 59 237 3 632 84 861 81 337 24 366 89 759 74 259 54 891 78 702 57 106 45 677 41 572 92 952 76 824 5 684 11 568 19 82 87 269 8 369 22 460 94 423 63 925 73 4 6 729 23 228 79 922 48 603 68 38 31 321 17 462 72 324 13 596 43 87 75 954 25 488 56 962 53 168 0 300 82 691 65 361 20 303 77 855 90 572 44 546 83 837 39 276 97 293 88 84 70 141 14 431 33 239 49 977 36 605 1 148 67 598 30 288 85 417 71 384 46 180 37 637 35 214 50 173 34 13 28 740 98 663 61 517 10 279 32 501
64 719 13 711 40 955 66 202 80 221 70 798 56 372 89 996 7 645 57 487 34 723 11 914 52 224 98 267 36 197 74 347 75 994 91 899 21 634 44 339 38 116 30 66 28 498 29 586 95 238 92 580 4 461 9 938 14 403 81 924 19 303 67 487 23 528 73 682 93 991 85 113 94 490 86 860 0 707 88 572 16 539 43 347 49 194 59 513 63 913 55 711 48 373 96 781 35 275 87 269 37 179 61 287 39 257 12 372 71 575 2 471 10 711 41 159 46 464 26 146 77 237 47 420 15 461 54 810 6 614 33 627 3 923 65 10 79 195 25 851 82 668 31 248 62 196 84 86 22 229 51 51 72 130 78 349 69 765 32 499 18 972 97 670 24 613 45 15 20 420 50 377 99 289 58 258 1 340 5 778 17 481 53 111 60 475 76 65 8 604 68 796 90 734 42 846 83 730 27 323
75 109 91 223 56 299 24 226 45 675 76 44 34 210 66 164 92 385 98 25 69 504 83 201 2 504 15 906 39 302 54 624 26 232 13 142 36 194 40 869 57 18 5 938 52 909 78 702 63 327 10 327 46 184 47 415 50 659 0 437 19 32 3 805 44 722 81 750 59 557 67 584 43 21 11 703 25 626 29 801 41 512 14 361 37 882 31 723 97 675 8 846 6 544 28 78 94 963 70 343 58 16 9 990 12 284 22 754 99 472 51 194 79 910 53 633 17 213 82 136 4 98 38 766 74 659 80 535 21 975 35 266 23 548 60 220 88 20 7 973 84 148 42 814 77 564 95 71 27 935 65 997 1 418 30 613 55 24 33 884 32 423 73 808 61 398 71 975 64 311 49 231 89 237 16 920 96 892 18 452 85 175 87 564 20 301 93 20 62 493 48 602 72 728 86 104 68 486 90 596
48 63 62 665 18 498 92 414 90 609 94 448 72 427 26 715 69 968 35 139 56 57 2 22 39 234 38 428 47 857 6 814 89 726 64 628 60 401 8 931 99 485 66 388 24 178 51 581 21 979 91 212 10 218 33 989 79 280 36 940 34 158 55 963 11 320 68 631 29 609 77 909 82 323 97 232 71 635 58 353 14 777 95 717 93 576 96 625 59 638 84 920 13 995 78 902 74 382 4 357 7 511 52 912 5 213 23 693 45 891 31 601 43 413 44 496 88 8 27 601 28 933 53 922 37 336 15 548 73 379 61 564 0 364 85 600 19 790 65 515 80 529 57 379 32 138 12 318 9 209 63 961 83 976 49 608 67 330 75 274 54 425 30 86 42 941 40 626 46 672 16 203 25 420 17 891 86 889 1 950 87 89 81 29 20 946 22 621 76 480 41 237 50 740 70 283 3 616 98 67
10 389 72 277 9 875 52 877 37 78 23 970 31 855 71 281 6 172 18 816 97 24 12 896 28 614 59 427 58 316 96 94 87 937 22 41 93 739 39 766 41 915 61 537 55 793 48 163 11 834 35 858 33 490 95 329 43 576 24 632 45 721 30 913 85 358 27 897 15 724 64 115 32 154 17 845 42 951 7 214 13 118 92 820 40 771 80 403 21 334 90 849 89 91 98 712 62 150 34 636 4 587 56 824 29 806 60 294 1 486 46 239 50 179 91 757 94 514 99 667 25 594 36 32 8 122 5 903 44 732 78 652 57 896 3 825 86 441 49 108 38 172 76 19 73 130 47 519 65 158 70 367 2 815 66 915 84 772 79 803 54 746 81 320 19 976 68 76 67 718 20 720 26 322 75 990 14 599 16 618 77 229 53 849 0 815 82 637 63 752 51 144 69 90 83 594 74 899 88 667
55 607 41 362 82 700 15 981 74 892 34 966 51 957 42 552 58 581 65 174 30 236 52 115 37 512 96 425 13 583 71 309 69 96 73 75 20 833 56 676 18 3 53 781 0 694 62 278 59 266 22 285 50 55 45 185 14 22 70 710 87 258 17 518 48 593 33 27 94 401 88 295 67 176 90 909 57 13 83 689 46 723 61 372 3 166 35 285 81 109 78 426 64 218 44 649 77 343 60 955 86 513 54 172 7 764 8 785 19 977 85 174 72 424 24 268 39 898 21 637 92 810 5 766 11 687 26 236 98 555 38 852 6 279 1 54 23 401 32 896 31 400 25 952 36 141 63 139 68 704 16 357 9 301 27 529 99 359 12 43 75 599 28 829 47 292 29 178 79 940 93 43 91 354 80 21 4 220 95 836 89 870 43 361 10 899 2 772 97 328 49 554 76 935 40 759 66 252 84 949
28 973 24 98 44 20 49 1000 94 712 92 119 93 739 26 382 41 541 48 536 36 753 2 655 20 869 31 20 84 598 39 595 50 656 60 47 14 869 90 207 56 18 58 75 43 927 72 752 29 693 6 845 77 824 63 501 69 691 85 187 7 74 40 17 96 102 18 937 67 795 66 317 71 831 59 90 3 126 88 796 37 191 51 92 27 564 64 832 78 844 0 132 73 196 98 723 82 3 11 440 38 934 70 568 54 343 22 668 17 904 47 71 23 556 19 636 42 219 65 239 52 995 53 233 87 357 97 341 68 706 95 127 83 915 21 123 33 366 1 138 81 195 34 749 25 232 45 224 16 524 30 220 89 489 4 922 35 194 9 165 12 619 75 388 76 530 15 476 32 110 5 572 79 790 13 817 55 780 99 855 80 477 46 501 10 498 8 583 61 34 62 430 86 899 91 641 74 551 57 926
63 914 64 394 6 935 45 498 34 307 85 426 73 101 21 966 71 839 10 16 87 412 65 614 75 619 37 581 42 387 81 663 82 484 78 397 77 156 9 259 67 177 60 360 91 42 98 28 5 612 22 720 80 909 18 160 29 102 79 514 83 84 32 298 97 126 41 294 20 253 7 713 47 662 39 444 26 379 36 202 50 987 17 844 56 285 43 689 33 911 96 8 28 55 68 757 4 588 62 942 48 168 24 361 86 750 25 292 40 319 57 598 2 110 52 616 70 10 3 558 88 151 92 496 46 764 61 51 38 623 8 355 76 250 66 950 59 364 72 739 16 659 49 436 23 872 14 834 90 354 89 11 12 738 35 529 95 849 54 442 44 970 84 312 58 524 74 806 99 697 55 943 69 374 93 481 1 331 51 715 13 324 30 28 19 722 11 77 94 925 0 173 15 920 53 404 31 986 27 916
29 472 2 818 71 768 27 864 84 298 70 636 22 822 47 919 7 506 96 931 54 725 82 738 63 443 21 776 56 796 75 774 25 965 89 733 43 85 83 471 80 879 4 94 64 336 73 431 35 947 33 606 36 105 51 869 12 182 97 93 41 496 61 864 94 328 6 535 91 94 20 482 17 774 39 32 69 111 88 186 15 281 78 852 67 520 76 905 59 914 81 43 42 349 60 110 46 69 85 393 72 687 1 182 93 351 58 268 53 705 79 307 11 862 24 358 13 374 19 117 50 44 52 515 31 9 86 46 95 302 44 500 32 569 77 230 5 335 9 42 62 182 34 967 57 356 48 694 30 460 3 3 74 948 68 260 92 891 0 594 90 654 28 424 49 528 8 496 87 367 14 9 45 284 98 587 99 582 16 467 18 679 66 818 38 558 37 41 55 465 23 16 40 320 65 630 10 837 26 936
55 193 37 716 95 346 75 43 42 431 97 542 76 807 73 709 87 20 48 912 21 482 23 13 40 901 49 478 66 933 81 163 67 690 11 682 6 333 79 116 2 369 62 919 27 689 10 976 20 321 96 619 65 179 84 709 80 80 3 289 93 318 74 236 30 665 59 604 15 997 17 817 12 78 39 536 83 947 57 337 38 742 31 617 4 245 86 876 33 492 58 775 41 744 51 89 71 836 18 882 92 128 94 121 82 9 22 767 34 550 36 819 68 608 60 997 53 757 14 815 29 755 43 377 99 753 5 942 19 739 45 485 70 188 46 438 89 901 64 127 1 790 9 220 50 599 54 589 7 705 16 386 78 784 90 911 25 855 13 352 63 121 26 77 72 304 98 550 28 260 56 943 8 899 44 624 61 695 0 52 52 608 32 234 77 389 47 313 85 400 88 203 35 402 91 427 69 378 24 622
61 496 43 560 44 739 71 122 51 834 95 288 72 177 41 652 69 365 54 177 39 300 27 443 42 14 63 479 92 410 12 897 88 140 33 803 49 901 9 569 79 651 14 394 57 19 15 427 64 826 48 503 2 961 89 885 11 18 46 115 68 660 17 172 90 699 98 231 8 191 78 488 13 260 76 324 77 322 23 45 45 871 73 738 24 45 26 525 47 111 22 453 0 137 55 347 10 822 53 758 37 15 6 483 25 736 40 974 70 351 81 422 62 934 87 917 83 559 31 569 91 167 29 552 4 574 30 332 74 985 19 808 84 444 52 120 56 568 3 791 85 864 7 778 82 9 93 558 67 37 21 44 59 766 28 98 32 298 65 371 34 767 16 397 5 853 18 395 36 200 50 825 94 915 75 62 96 60 99 47 20 686 97 467 80 774 38 686 35 100 66 243 86 864 60 103 58 896 1 8
51 803 24 612 59 359 26 702 97 673 2 241 75 785 80 579 36 466 61 483 92 1 28 219 52 705 41 452 23 707 13 251 65 586 79 649 99 729 15 223 69 378 86 923 67 267 10 136 1 459 50 297 70 777 85 525 20 603 83 183 27 645 16 802 71 800 0 728 11 354 40 974 96 314 88 382 94 427 74 350 76 28 8 50 73 217 90 327 56 448 4 735 84 93 31 801 82 303 57 241 17 486 78 30 32 978 46 547 48 792 62 226 55 529 29 974 7 58 47 965 54 173 60 349 33 217 63 628 38 675 30 301 72 670 64 757 49 407 77 906 44 920 89 545 34 962 22 157 9 88 87 284 21 138 66 682 18 984 98 7 25 645 53 453 45 654 5 855 19 338 95 52 58 3 12 974 42 380 35 1000 37 194 39 504 91 659 93 997 43 327 3 248 14 985 6 169 81 774 68 792
23 182 19 785 93 549 34 16 77 304 53 415 28 375 50 581 27 906 79 216 73 814 20 259 33 448 63 306 49 292 95 149 82 532 76 738 16 806 7 489 29 352 1 163 48 246 47 689 17 993 41 643 18 539 51 436 45 693 90 199 92 911 84 483 81 81 65 447 83 477 91 854 87 360 69 645 14 661 36 991 39 556 64 814 8 645 55 999 22 754 32 331 59 717 2 117 96 694 66 249 0 447 12 901 6 586 46 292 78 386 5 301 71 212 88 834 68 970 57 306 98 587 62 188 67 229 97 425 85 549 15 48 61 516 9 449 3 425 54 169 10 684 94 486 60 675 38 56 30 280 80 41 52 378 35 660 75 653 74 570 40 290 24 156 13 41 86 248 21 390 43 710 4 561 26 95 72 814 11 632 70 694 99 192 42 728 56 243 89 587 31 582 37 198 58 247 44 174 25 772
53 908 59 409 28 16 42 21 94 637 0 802 77 947 48 579 45 345 39 513 62 343 26 977 7 813 68 977 76 289 98 748 13 495 11 365 6 864 83 660 15 219 33 215 67 741 65 312 93 935 74 720 27 718 49 663 1 184 88 145 99 31 84 923 44 279 38 592 91 999 10 160 4 380 81 671 66 826 71 315 79 525 3 855 29 560 22 525 57 587 70 834 14 33 61 407 51 993 60 877 8 907 54 95 87 569 80 116 82 194 12 392 95 253 92 575 90 546 17 552 37 135 34 314 21 748 97 778 73 886 19 355 58 947 25 324 50 861 85 204 52 66 5 276 69 154 36 617 75 811 72 659 35 280 41 723 31 646 16 475 86 697 89 611 32 549 24 453 18 211 55 930 20 769 9 75 40 157 30 509 63 674 64 68 78 879 46 806 23 639 96 542 43 636 2 981 47 920 56 525
32 565 28 158 89 661 42 913 95 706 78 91 0 446 69 462 1 943 17 610 66 837 15 478 26 178 22 74 94 987 21 1 92 349 45 191 76 22 58 820 71 444 60 357 47 684 52 359 82 316 34 440 6 646 54 289 9 933 56 66 81 524 98 318 50 214 53 590 7 993 59 496 57 436 72 482 67 67 86 459 40 646 51 473 33 649 83 562 11 344 75 878 63 545 74 248 2 914 64 237 77 565 90 473 84 213 91 611 18 945 70 103 44 257 5 182 23 108 61 232 13 750 31 934 4 209 99 300 88 789 68 387 10 281 80 308 35 673 96 329 38 622 36 726 12 96 85 654 19 350 79 245 25 584 48 676 93 66 46 493 65 952 73 489 27 802 87 493 43 660 30 907 62 80 49 93 16 652 29 738 3 285 39 807 8 658 20 366 41 851 24 578 37 966 97 327 14 881 55 17
61 615 78 740 63 732 85 10 18 392 46 683 92 624 14 242 58 445 51 174 4 475 23 141 64 393 12 15 11 10 33 916 45 950 47 458 15 859 34 240 35 663 80 841 68 149 94 594 3 421 72 781 86 56 30 269 62 636 0 423 88 909 20 91 41 578 38 199 16 521 1 867 89 532 96 60 77 76 81 692 76 348 17 722 19 528 59 76 9 66 48 202 75 656 79 330 52 670 49 339 70 878 39 57 40 360 57 622 6 457 93 765 54 604 95 143 32 562 2 376 56 317 65 567 10 353 66 325 31 325 13 183 5 689 36 158 98 38 82 927 73 612 69 473 44 720 43 452 37 28 55 909 74 911 84 135 83 416 27 466 91 72 90 482 71 87 99 159 28 89 87 799 22 331 7 605 26 314 8 857 42 29 53 752 50 284 97 443 29 626 24 829 67 164 60 943 25 903 21 447
34 643 97 86 29 270 91 196 37 701 84 918 92 756 89 109 57 245 69 907 32 246 9 978 58 953 4 228 90 136 59 891 12 167 65 766 1 761 72 204 71 684 95 438 66 390 40 792 63 244 16 807 76 378 99 822 17 524 81 155 22 911 44 169 79 743 46 406 25 380 23 945 62 312 74 190 60 875 96 311 30 245 45 447 36 982 54 421 43 909 28 708 10 477 52 380 11 70 8 40 50 678 5 47 78 597 27 938 31 465 14 693 98 35 93 270 94 983 26 132 88 296 2 143 83 735 6 521 82 902 0 275 7 884 61 516 19 557 70 320 38 631 77 439 13 662 42 946 87 812 39 959 80 751 20 70 33 339 24 604 68 306 75 368 67 302 64 899 55 154 56 33 49 258 85 666 21 611 35 45 15 108 47 451 51 12 18 448 53 577 73 130 86 892 41 9 48 409 3 224
51 638 28 894 44 930 5 658 15 907 31 671 98 221 84 908 35 963 57 607 42 446 65 343 83 15 47 836 36 293 30 746 60 734 4 456 62 644 95 956 7 361 10 472 49 69 27 215 34 325 11 137 29 170 45 968 61 21 43 275 6 184 93 923 94 634 80 990 81 880 87 372 69 976 26 841 96 43 55 16 25 597 59 537 82 26 99 754 97 897 56 582 8 536 46 697 64 93 24 18 0 316 67 407 92 953 53 226 73 222 70 316 66 430 38 111 72 77 21 161 90 53 89 750 32 731 9 936 68 514 22 315 71 142 54 760 13 96 19 501 17 404 12 103 74 154 20 402 77 690 91 456 79 460 78 627 3 249 85 765 2 652 33 51 58 6 14 294 37 968 75 425 23 836 1 198 63 852 88 332 39 543 76 806 18 8 41 678 86 272 52 315 16 276 48 217 40 640 50 363
52 441 37 143 73 579 70 381 8 494 58 294 84 771 87 662 3 355 10 847 28 734 12 528 69 38 1 959 42 557 60 653 91 7 65 815 21 297 56 137 16 650 86 926 49 244 50 462 53 609 25 663 66 441 5 792 38 771 81 717 24 754 44 256 99 101 79 682 45 460 82 191 75 140 78 455 30 289 92 760 22 572 64 870 6 977 18 168 55 303 34 315 57 742 83 465 9 653 59 289 40 747 4 497 0 157 80 737 98 879 33 986 13 614 20 68 17 124 67 515 19 996 72 106 61 799 47 516 39 354 94 723 32 60 85 655 26 912 2 779 88 391 7 881 15 769 23 603 96 416 62 671 36 396 74 938 46 572 68 854 89 725 27 467 63 917 11 395 35 784 71 751 93 838 97 49 48 785 76 299 14 308 31 184 51 26 77 572 54 340 41 682 43 314 29 991 95 485 90 458
79 894 32 205 27 650 54 742 4 935 91 147 92 687 21 339 78 65 63 168 53 948 86 975 36 555 67 432 61 875 51 297 20 247 98 750 39 770 88 589 0 399 43 686 35 294 2 563 97 170 48 855 37 972 76 103 49 698 46 48 14 917 26 244 95 195 84 666 74 293 1 410 6 19 11 394 93 344 71 830 85 960 56 898 94 450 80 568 42 570 65 781 81 625 30 312 72 919 13 705 64 410 25 106 8 44 47 554 19 572 55 97 68 359 69 704 28 348 3 39 70 862 41 426 15 630 40 785 83 691 9 860 57 902 59 881 17 879 82 492 96 224 31 974 90 471 12 75 34 986 38 423 50 480 7 342 24 723 58 412 60 3 66 868 10 352 44 389 52 709 22 298 5 171 16 140 77 405 62 882 89 968 18 589 33 354 29 339 99 374 23 422 73 689 75 649 87 670 45 401
40 328 31 109 69 364 47 878 77 274 53 151 42 359 27 517 79 711 49 447 44 158 95 178 32 839 64 92 13 208 76 769 0 52 12 292 55 968 30 817 87 257 58 162 65 324 5 325 67 98 62 21 48 328 99 861 9 857 26 628 60 140 2 939 23 786 43 264 18 671 3 929 61 36 38 650 75 158 15 713 78 973 88 228 19 260 81 588 35 160 45 356 92 600 71 283 66 965 52 394 68 758 93 732 8 62 41 330 24 699 16 268 39 978 29 733 56 177 28 179 98 312 51 434 46 970 91 606 17 969 85 258 37 988 96 565 63 545 34 497 74 210 36 948 70 252 50 760 80 867 6 39 7 994 10 768 82 106 25 543 94 838 59 697 33 1 90 137 72 529 22 480 86 618 20 990 11 109 57 559 84 355 97 197 14 97 83 230 54 53 89 675 21 193 73 55 4 82 1 629
88 862 68 295 39 952 45 285 54 937 5 345 91 102 87 592 96 223 60 420 33 298 23 976 4 826 70 877 79 861 99 885 14 797 90 903 86 412 95 878 3 625 57 510 80 820 7 573 77 160 42 108 73 504 89 145 51 525 85 987 40 658 16 333 82 78 92 721 2 476 15 621 27 784 58 761 1 241 20 961 78 686 26 829 53 198 38 258 9 349 6 369 29 198 22 130 63 14 52 380 71 86 34 880 24 328 25 616 18 638 74 520 75 554 17 192 47 400 37 962 49 683 48 393 94 849 72 385 13 342 0 681 32 433 21 443 59 5 10 532 98 425 61 280 43 272 19 710 93 751 28 635 62 890 8 675 50 633 46 245 84 257 36 961 30 484 44 649 64 864 35 183 76 47 83 699 31 18 67 543 12 801 65 130 69 533 66 286 55 492 56 492 41 657 81 125 11 620 97 649
85 500 29 112 94 336 54 599 22 219 56 211 26 444 80 20 1 671 31 853 11 208 51 115 38 321 6 260 17 569 57 573 27 515 19 288 84 738 72 616 59 13 58 708 48 55 96 678 91 753 73 414 88 269 4 92 42 891 66 912 82 65 46 707 71 448 25 311 21 380 86 572 2 811 53 17 32 871 37 643 50 30 12 76 78 593 13 526 10 99 39 177 28 714 14 447 97 222 65 791 20 907 5 805 74 670 15 299 44 445 64 665 62 217 3 773 61 842 16 268 9 561 87 151 67 499 8 950 77 919 24 118 95 879 49 169 18 266 45 203 92 445 60 228 99 460 7 259 30 879 55 131 23 474 79 722 98 579 63 852 83 653 47 167 70 535 36 133 75 898 40 289 33 64 89 352 0 178 69 95 35 838 81 24 41 118 52 484 76 984 68 430 43 76 34 945 93 423 90 636
30 935 53 837 80 122 11 194 2 333 14 104 47 750 81 783 85 210 7 453 70 111 54 351 29 420 26 277 92 72 1 203 16 644 40 848 93 547 99 999 21 248 9 23 0 701 15 156 42 367 62 845 6 561 88 974 64 586 19 780 34 879 52 607 4 427 46 811 27 257 22 218 5 53 25 565 94 122 36 268 55 360 79 533 12 491 48 157 61 647 44 949 38 476 75 61 91 184 51 798 24 459 17 177 73 167 84 154 45 884 41 236 82 791 31 917 65 181 98 562 20 207 23 658 63 260 78 392 96 412 18 66 87 431 8 159 66 256 49 327 89 40 60 312 67 551 71 407 97 547 76 561 50 458 72 851 68 126 43 445 39 699 56 7 95 4 10 178 90 659 33 284 3 189 59 84 58 547 32 249 37 422 28 327 35 157 69 985 77 200 57 658 83 590 86 861 74 696 13 942
48 250 72 818 53 986 46 605 34 908 44 565 50 58 71 888 96 745 12 419 49 201 19 369 54 280 17 693 15 793 47 471 22 144 63 409 73 686 39 352 57 125 87 892 27 712 13 97 24 857 51 579 37 345 32 520 99 83 76 680 62 959 56 451 91 687 8 113 66 622 11 233 5 850 83 109 3 421 64 861 30 800 7 536 90 4 0 524 26 635 28 982 61 663 92 548 69 538 89 932 77 193 59 300 10 332 41 634 93 593 43 211 81 623 1 684 75 993 35 856 9 906 21 832 88 329 42 136 97 123 84 498 6 175 36 479 20 765 52 106 33 832 60 437 25 114 85 752 74 560 78 194 40 761 29 470 82 530 86 932 23 372 4 443 98 100 55 36 18 929 94 407 95 59 45 66 58 723 14 130 79 302 80 845 2 652 67 792 68 185 70 532 16 273 38 855 65 849 31 26
50 970 66 449 30 254 58 404 32 749 61 116 81 402 7 110 22 774 45 279 57 885 95 524 89 652 99 712 80 514 40 653 23 898 53 232 87 826 77 689 12 985 21 263 36 803 94 907 33 567 47 428 20 140 0 937 96 159 52 661 35 352 82 248 2 245 5 213 72 204 10 557 3 35 26 859 79 55 16 702 68 484 83 783 73 405 86 863 74 620 6 895 28 632 24 305 17 67 59 448 98 451 56 100 64 357 8 97 84 12 88 461 11 671 62 24 92 150 60 547 37 367 29 216 38 88 13 588 31 840 39 698 49 598 75 884 14 569 67 456 15 506 85 933 97 473 90 921 1 590 63 210 27 322 76 606 48 440 43 357 71 703 55 835 44 130 93 297 4 891 78 1 91 526 51 673 41 423 19 945 25 219 69 463 54 543 70 123 46 950 42 977 18 529 65 436 9 191 34 270
95 59 10 518 37 390 41 111 79 385 74 73 12 587 1 304 76 664 8 607 22 344 42 525 54 426 84 206 5 59 69 962 3 918 75 894 28 443 46 538 34 451 73 634 16 70 44 601 39 473 4 67 43 108 35 237 61 180 45 936 94 732 30 263 77 461 67 914 70 458 81 952 82 847 98 884 21 105 83 54 38 683 92 312 63 122 26 862 85 489 90 348 53 825 96 971 64 540 59 99 52 929 71 436 33 168 55 311 31 540 80 260 86 642 47 20 50 128 60 731 99 796 11 169 2 113 51 770 72 267 57 1000 27 743 93 780 91 415 29 749 62 564 25 87 66 15 7 379 49 108 97 202 13 911 40 681 88 193 48 513 65 119 6 107 58 858 78 435 0 577 56 357 14 752 19 765 32 662 17 858 9 781 89 303 23 13 87 611 15 289 20 412 36 25 68 548 24 970 18 95
40 102 98 792 12 575 81 584 97 160 87 636 18 809 34 566 22 152 14 25 77 439 65 999 39 740 23 19 59 140 95 763 62 490 20 39 66 15 49 407 90 945 2 169 29 759 64 837 50 892 27 435 7 145 10 744 43 11 53 969 63 480 37 349 75 335 1 801 85 831 9 381 16 954 42 289 41 285 88 799 25 881 93 25 11 318 84 890 36 616 60 231 51 938 55 976 70 344 96 817 45 685 31 646 58 607 4 540 26 698 8 897 78 572 38 379 68 69 13 602 54 653 48 52 17 267 94 314 0 319 56 525 35 40 24 649 91 777 79 740 89 917 5 327 21 222 28 36 99 291 57 69 86 749 69 98 15 753 92 942 19 494 72 623 6 565 32 136 47 76 71 561 67 379 83 951 3 929 74 353 80 824 82 560 76 290 46 233 73 905 33 602 30 9 52 759 61 901 44 440
13 489 73 930 4 851 50 699 63 617 56 966 59 377 3 189 65 664 44 146 43 811 85 633 93 985 23 86 16 276 57 350 97 819 76 1 68 236 11 138 92 928 99 137 95 599 84 147 25 224 58 28 15 869 75 257 72 489 67 443 55 315 19 271 10 693 0 63 8 325 46 56 47 249 54 283 52 510 60 694 37 741 77 9 80 374 91 621 61 148 90 785 29 694 39 767 35 370 86 195 24 883 87 736 6 197 27 925 9 181 40 306 81 673 2 169 33 859 17 835 20 20 53 366 82 573 79 458 7 507 34 311 5 902 62 912 89 287 98 680 48 332 38 867 36 744 64 572 31 884 96 382 22 452 49 620 12 823 26 980 74 395 70 466 42 403 28 292 94 130 18 91 51 719 88 894 30 971 32 563 69 416 66 684 1 949 41 411 21 249 71 308 14 989 83 93 45 218 78 937
53 705 89 792 33 791 78 81 27 829 43 487 9 555 61 65 8 404 5 339 35 330 69 500 76 548 20 289 38 304 55 923 66 278 84 911 0 609 80 558 90 200 12 351 15 582 3 600 72 257 26 822 16 360 82 193 94 913 19 206 95 309 79 94 24 642 51 39 31 364 39 603 97 39 99 773 30 166 17 8 86 648 29 347 36 219 64 185 83 247 34 509 13 838 75 223 91 602 70 267 48 319 88 44 67 237 1 561 4 867 85 316 14 3 40 955 63 481 96 590 62 137 47 414 2 371 22 610 74 663 10 354 28 591 45 789 60 468 56 676 65 281 46 376 21 765 59 855 81 872 11 119 50 521 44 394 25 738 23 749 37 676 58 29 57 284 49 244 54 422 77 453 98 193 68 490 41 591 52 343 32 582 6 55 7 194 93 185 92 992 87 835 42 755 71 604 18 187 73 412
25 830 35 838 78 569 49 837 7 502 43 427 32 107 61 667 58 262 46 932 6 670 11 353 55 455 26 48 89 93 17 635 30 391 54 446 31 558 80 535 99 882 73 413 38 764 67 759 15 552 40 651 83 57 77 155 45 163 24 737 82 414 69 372 63 483 48 31 53 368 74 524 98 175 70 164 12 616 60 720 23 946 4 430 44 240 3 143 59 520 68 776 10 149 62 476 86 540 84 50 56 325 5 407 33 584 52 57 0 22 88 555 27 551 66 895 39 401 75 512 85 130 64 805 19 777 28 912 16 909 41 557 96 644 37 223 90 261 94 869 92 701 36 19 8 361 72 893 42 43 20 947 93 418 57 210 97 809 22 372 51 593 95 835 9 523 71 7 29 83 91 856 79 306 76 766 18 187 1 690 21 860 14 213 87 956 65 157 34 475 81 853 13 57 50 491 47 16 2 443
57 172 62 730 93 276 75 832 3 503 68 573 22 283 63 402 29 362 53 801 73 165 81 55 64 505 89 933 95 482 10 529 52 505 71 853 55 849 36 157 13 880 15 448 88 422 51 398 37 78 11 60 27 502 66 678 72 91 25 828 80 528 60 989 31 798 12 408 65 817 17 650 6 888 48 18 46 908 78 246 28 675 43 697 2 836 30 936 26 178 83 950 1 776 96 795 91 966 85 580 59 266 61 699 70 665 8 157 19 347 9 326 0 163 97 367 38 815 4 656 86 287 34 197 18 792 41 183 32 890 7 745 82 170 56 373 42 919 76 520 39 418 5 836 94 1 33 542 45 467 21 420 77 742 99 208 79 847 67 695 49 757 47 449 87 743 98 557 74 20 14 348 92 223 69 331 44 360 16 16 90 329 84 799 35 753 23 761 58 388 40 903 24 433 50 947 20 585 54 495
87 730 28 650 6 969 97 568 26 209 53 13 17 934 73 94 54 67 19 769 93 53 84 914 65 858 52 337 8 517 71 350 14 699 40 106 20 175 50 1000 33 784 91 653 3 81 88 741 7 293 27 438 86 417 16 479 76 985 34 618 13 682 49 601 15 723 90 845 60 670 80 927 5 110 62 321 61 497 51 626 95 427 63 722 68 469 12 9 0 658 64 15 48 639 23 523 57 972 37 643 81 342 36 305 35 863 4 657 78 243 82 465 72 279 22 910 38 305 85 245 58 598 89 968 11 530 69 473 29 648 99 133 96 356 55 979 67 173 94 582 9 663 44 486 77 563 2 666 10 979 75 630 46 776 31 407 1 722 45 864 41 697 24 267 43 879 21 570 30 586 42 937 83 282 70 173 39 595 59 14 47 402 92 891 32 282 18 891 25 517 98 779 56 555 66 446 79 671 74 202
48 993 63 617 66 868 6 827 76 327 33 636 81 540 57 239 80 856 38 469 70 34 10 480 97 319 92 974 58 104 26 15 54 236 3 967 51 811 67 885 96 364 78 442 71 135 82 343 13 300 73 494 68 175 90 322 44 161 87 595 40 627 15 158 89 814 37 669 19 294 11 800 77 235 20 387 24 34 65 71 61 463 31 358 62 219 53 943 93 2 46 375 49 397 7 620 45 682 55 409 47 634 35 374 0 456 9 294 60 476 86 331 42 813 12 614 21 443 41 819 5 982 14 369 16 116 59 509 74 273 4 38 43 143 30 14 98 907 83 732 64 403 22 241 8 888 23 869 50 608 1 930 52 918 34 11 99 840 84 269 94 39 39 562 88 778 85 108 2 585 91 710 17 565 72 429 36 963 25 973 79 646 18 873 75 110 69 700 95 86 32 353 29 910 28 152 56 339 27 788
40 299 47 867 90 82 49 107 71 880 84 943 35 917 48 509 77 679 26 182 95 790 38 438 83 943 8 807 4 784 50 466 52 28 85 645 24 46 98 192 66 882 92 377 5 964 59 665 63 989 43 136 3 542 15 72 9 775 91 848 70 464 76 139 17 695 57 108 69 418 55 704 14 58 20 238 81 944 46 923 21 441 13 924 53 420 82 419 96 847 93 827 7 920 39 165 68 637 67 80 28 564 79 351 99 956 6 14 56 744 94 711 62 311 11 257 89 207 44 260 73 514 10 681 75 752 86 674 72 266 97 970 80 218 19 851 32 67 74 328 2 419 64 433 37 280 25 560 27 893 36 664 22 219 51 114 0 597 54 456 18 521 78 75 42 746 23 640 34 40 88 566 87 183 1 110 65 319 60 690 58 196 30 939 31 259 16 39 12 447 29 219 33 562 61 658 41 739 45 282
27 470 36 480 80 738 90 890 6 296 50 287 4 701 87 481 41 933 42 368 11 996 62 607 13 674 7 793 77 444 21 790 37 607 47 551 75 28 38 386 89 587 98 848 76 763 67 263 68 333 99 271 32 515 3 882 19 505 58 192 53 234 26 544 72 863 63 763 81 387 59 778 29 396 93 389 12 560 91 514 5 403 71 418 33 145 35 400 70 572 48 192 24 422 60 221 44 919 15 868 66 412 25 56 45 790 0 895 88 696 84 862 61 252 40 275 1 406 10 980 54 269 34 648 2 996 16 113 64 843 39 684 74 992 14 639 73 50 8 134 22 594 23 448 30 841 20 739 51 839 57 180 96 69 46 618 82 4 69 608 55 668 86 58 28 411 52 787 78 363 49 915 31 845 97 787 56 236 65 577 95 76 17 29 94 416 85 629 43 532 18 984 92 189 83 151 79 77 9 306
10 68 18 598 19 135 27 845 47 834 2 87 16 315 83 362 92 896 51 668 80 98 22 437 20 737 35 995 98 861 12 400 17 159 66 720 24 663 6 922 13 667 43 325 42 59 91 904 28 863 72 317 58 605 11 587 59 962 0 560 74 984 87 74 70 63 5 632 88 868 62 694 69 594 21 603 36 889 4 291 96 585 94 121 46 308 93 839 75 394 95 773 41 125 23 587 68 518 26 857 14 51 60 302 40 458 34 785 53 709 65 121 97 462 30 394 44 406 84 653 54 645 8 724 31 299 57 241 39 639 81 705 90 828 50 367 15 350 55 802 9 980 67 102 33 475 29 615 77 311 89 10 61 300 99 723 32 712 79 935 78 213 1 147 25 620 56 173 63 919 76 51 85 878 82 581 3 401 64 329 52 928 73 282 49 666 37 517 86 402 48 659 71 145 45 661 7 858 38 653
47 41 11 744 53 585 57 397 15 604 48 208 75 950 80 562 95 242 27 498 82 81 37 81 71 694 97 642 52 734 2 322 8 285 68 535 66 467 33 728 30 524 21 461 13 192 0 502 92 318 41 202 78 819 90 541 17 807 40 448 73 756 51 426 9 695 50 201 84 132 69 860 23 678 85 281 19 77 24 451 26 336 81 197 45 877 42 996 74 510 76 537 98 797 49 913 4 849 34 207 12 272 87 285 22 523 44 796 94 803 28 965 70 236 83 628 18 88 32 202 5 653 46 374 25 742 88 43 56 701 72 298 91 192 54 352 20 174 31 270 99 464 61 361 7 67 38 648 96 16 6 812 89 80 60 734 62 669 43 62 35 134 86 393 29 137 14 649 64 754 36 968 58 675 79 307 1 152 93 233 39 37 65 255 63 945 3 202 16 450 55 797 59 814 77 94 10 874 67 924
51 336 91 251 45 107 86 88 55 326 3 623 39 421 47 839 42 290 0 771 23 91 2 389 57 185 89 304 20 865 65 855 36 404 43 254 29 478 73 588 95 39 96 284 83 335 76 312 49 390 17 129 77 13 27 130 70 119 26 289 31 69 74 325 66 424 84 843 8 11 59 380 56 350 60 279 22 26 78 294 72 199 37 581 52 825 69 74 53 13 15 720 16 845 63 964 7 455 5 178 93 407 71 636 1 933 62 433 85 330 90 968 97 280 98 727 14 12 18 936 21 427 64 983 82 382 33 887 24 34 28 19 9 10 10 409 35 654 46 867 38 432 54 112 34 402 99 24 88 165 50 537 81 582 4 582 94 152 40 147 67 397 75 623 61 618 44 879 12 853 80 877 25 522 48 651 32 466 11 696 41 994 92 777 68 999 30 797 6 913 13 621 19 18 58 935 79 966 87 363
72 219 51 855 78 534 13 990 76 217 87 663 0 802 31 678 92 417 11 149 10 648 67 825 95 116 1 603 75 644 17 730 39 235 42 58 47 138 84 862 56 793 23 63 96 851 79 547 21 742 40 398 2 722 19 331 61 308 34 963 3 866 30 727 94 968 65 320 69 862 58 815 48 678 14 791 27 820 82 629 66 449 36 1 22 198 44 281 73 158 88 248 54 519 45 159 12 36 32 39 62 175 99 461 7 370 33 305 43 483 74 528 29 620 64 798 55 500 6 62 20 804 16 802 63 426 41 663 91 849 68 448 70 708 24 381 4 551 38 453 9 239 71 122 89 378 83 30 5 673 15 32 86 352 90 147 18 137 25 179 59 827 57 701 46 189 26 107 50 463 85 802 60 374 49 766 80 22 37 594 93 276 28 322 8 461 97 386 52 714 35 288 98 507 77 909 53 630 81 892
0 390 82 546 52 679 10 777 80 33 25 89 83 875 9 377 3 870 87 679 48 828 64 698 68 620 5 738 26 423 24 397 77 365 92 326 14 329 32 79 73 207 27 677 95 213 51 346 54 445 86 509 13 974 34 974 90 313 35 795 6 902 89 361 44 248 55 341 43 561 70 190 36 834 97 37 1 713 94 353 2 580 11 106 81 246 22 97 7 444 20 601 4 466 47 446 76 400 78 512 38 838 8 145 93 660 62 355 60 852 79 267 91 238 15 424 69 307 58 6 45 231 66 908 46 936 42 663 21 153 49 472 63 976 41 405 16 311 71 463 17 382 59 924 12 494 84 598 31 346 74 474 61 70 40 750 28 1 56 874 88 380 29 550 57 723 85 295 50 872 18 480 65 205 67 600 37 893 72 582 53 715 23 522 33 98 30 206 96 834 39 427 99 933 98 129 19 671 75 130
64 87 42 489 80 952 25 813 94 376 45 80 92 557 66 970 84 423 52 166 7 145 77 295 62 613 75 426 40 811 79 717 24 623 5 577 28 476 85 174 14 519 78 509 31 308 60 559 21 382 13 4 19 894 12 297 48 744 30 706 67 412 32 634 10 843 8 737 0 256 82 336 22 813 89 420 55 161 9 646 95 730 86 987 6 766 70 383 53 879 50 281 27 482 65 206 69 398 15 905 90 44 4 264 54 494 43 231 16 161 73 154 51 597 74 507 88 968 29 956 49 605 44 367 35 282 87 143 20 409 37 778 34 141 23 706 56 971 68 854 76 460 11 544 1 243 47 699 93 500 36 918 33 270 61 150 59 604 91 208 72 352 2 949 38 370 17 339 96 815 57 857 83 982 99 245 39 78 41 342 63 366 26 361 81 50 98 894 58 182 71 518 18 597 46 281 97 825 3 207
96 804 41 689 27 32 66 77 21 167 56 274 93 934 38 705 19 573 71 151 14 926 36 686 70 66 68 191 37 513 48 714 30 278 15 343 42 792 13 757 34 634 62 473 92 466 69 619 46 1 31 81 1 858 88 484 40 737 16 816 84 393 26 194 5 198 91 778 58 355 72 314 18 745 85 858 4 304 81 51 65 226 55 126 17 970 53 764 77 735 39 189 87 630 50 242 11 735 98 996 0 865 3 551 47 407 28 768 82 16 80 470 78 896 10 965 51 892 32 19 35 980 12 653 90 632 73 688 74 971 59 269 61 1000 64 753 24 558 75 369 76 360 6 1 89 583 29 792 94 334 49 142 95 259 22 762 54 325 45 431 2 949 86 118 9 471 23 533 79 185 60 535 67 86 99 727 83 681 52 230 33 695 97 128 7 983 57 44 63 531 8 604 25 400 44 478 43 651 20 120
58 737 68 499 38 216 10 494 66 929 81 457 11 541 23 96 71 475 93 75 49 329 19 244 91 62 88 431 69 276 21 829 4 498 7 291 72 326 67 722 44 170 64 456 96 222 32 712 17 728 43 423 56 126 90 155 89 425 45 96 80 889 0 769 22 983 60 162 16 309 87 911 36 157 46 716 70 539 50 606 5 818 13 354 1 95 31 37 74 357 28 892 34 70 97 290 35 785 20 456 25 316 65 826 33 213 84 663 85 224 52 349 8 315 41 292 47 60 79 848 82 554 29 113 62 196 54 522 12 443 15 252 2 410 51 968 3 717 9 599 42 108 73 140 18 245 55 797 63 363 53 359 76 693 6 456 92 872 98 695 95 79 61 264 59 573 48 516 26 583 14 454 75 918 94 469 99 523 27 950 40 498 77 824 39 455 78 11 57 146 86 166 30 153 83 108 24 964 37 812
52 710 9 164 67 668 1 902 29 119 16 591 24 584 10 646 70 595 91 705 35 823 74 778 76 666 93 497 41 45 4 620 75 676 57 698 34 269 62 850 31 884 19 26 94 692 73 790 20 60 2 851 45 397 55 624 22 638 11 662 47 727 28 471 25 188 48 664 7 239 37 864 97 228 6 405 0 27 96 189 60 540 5 537 92 869 44 286 30 430 18 662 61 272 90 52 95 216 51 807 32 562 69 218 81 346 43 210 98 605 33 647 15 485 80 572 3 467 89 558 56 773 14 471 78 614 38 391 83 482 42 511 68 858 84 966 40 601 8 474 64 792 99 832 79 954 59 781 49 767 71 222 23 46 27 867 21 977 77 979 17 782 82 552 86 639 58 575 54 43 50 324 53 194 26 6 13 981 72 716 63 128 36 867 87 458 39 474 65 782 66 725 88 678 12 340 46 32 85 156
96 97 39 802 72 746 99 757 26 586 13 1 86 938 46 424 77 118 19 332 80 973 10 35 48 100 95 891 27 914 51 983 2 576 16 52 98 335 32 992 22 2 45 125 61 870 44 386 17 442 67 419 23 339 34 727 93 587 40 644 6 525 53 134 81 969 4 481 28 430 87 285 76 952 43 88 25 577 58 479 68 82 62 182 36 311 60 752 75 93 11 858 5 38 15 317 56 191 18 948 47 983 41 808 90 70 24 828 85 482 21 377 79 529 71 943 50 48 82 649 7 164 59 907 42 957 97 808 52 380 12 252 38 824 37 22 92 728 69 592 3 440 9 55 1 127 29 508 91 581 78 399 0 940 33 586 64 343 73 468 94 571 20 714 31 943 8 67 57 103 84 85 74 377 89 19 70 657 49 792 14 370 55 102 66 247 30 141 88 196 54 638 35 951 65 294 83 843 63 772
42 54 58 235 25 123 60 739 62 345 40 379 39 800 18 539 8 71 28 94 23 242 59 994 5 465 50 905 24 499 87 941 88 423 56 723 92 694 1 236 83 241 99 60 53 789 77 923 16 614 96 390 48 623 33 284 38 260 69 555 67 644 11 842 54 949 79 582 29 902 57 233 89 307 78 934 86 279 70 137 80 984 10 332 6 393 35 34 66 588 63 93 90 950 68 425 14 651 55 179 4 324 22 232 46 18 45 375 7 364 43 139 3 78 2 873 32 312 9 719 17 26 37 664 13 247 20 965 76 531 15 260 41 886 19 812 95 945 21 536 12 900 98 437 72 476 73 454 49 538 71 144 97 464 75 579 91 437 47 427 52 327 26 233 65 417 93 707 81 650 84 283 30 500 44 107 61 252 36 803 74 965 85 473 0 530 94 80 82 839 51 8 31 283 34 611 64 78 27 384
28 784 51 496 39 76 10 794 58 695 83 465 53 96 79 991 2 786 55 438 31 4 19 265 44 535 94 561 76 929 38 137 75 756 49 246 1 769 73 494 64 338 99 304 97 585 59 999 50 898 52 15 80 529 41 768 35 352 27 949 0 993 40 705 48 771 34 839 82 242 33 581 54 133 37 985 3 727 93 669 17 62 84 178 95 78 89 388 65 207 18 815 26 230 66 678 36 581 91 931 43 486 29 561 14 197 71 724 63 776 30 278 92 102 69 113 9 480 5 385 96 919 67 271 70 541 68 171 87 942 88 475 61 499 74 929 12 266 77 210 7 659 57 517 62 726 24 844 81 248 60 410 45 355 22 518 78 654 46 134 16 288 11 119 21 680 90 584 20 489 98 923 86 918 13 72 8 809 4 139 23 314 15 782 72 221 47 149 56 453 25 786 85 206 6 759 42 667 32 715
92 666 6 279 18 680 99 507 17 360 81 94 79 453 41 767 46 591 63 956 37 35 61 309 74 754 83 445 15 827 49 742 53 497 60 656 69 15 32 602 33 839 58 720 97 721 87 11 12 532 71 715 20 686 65 226 88 902 90 463 91 318 66 678 52 169 50 485 43 898 95 11 16 552 36 718 45 418 25 86 98 910 39 171 78 307 27 15 2 46 59 513 9 442 30 983 85 923 11 768 29 240 26 345 64 885 8 564 14 993 94 45 42 993 70 372 67 370 73 375 3 835 24 192 68 575 22 966 23 571 62 256 84 518 7 553 35 921 34 360 72 259 75 324 19 766 5 143 80 385 89 408 56 416 82 903 47 906 21 408 28 2 55 535 96 571 40 7 13 950 1 211 54 991 31 880 4 968 0 413 51 679 86 845 93 24 48 677 57 762 10 337 38 971 44 668 76 215 77 649
33 847 90 862 14 628 52 772 58 713 38 598 27 993 22 740 76 613 42 379 21 566 63 333 83 1 35 280 5 654 60 98 15 463 26 482 87 503 99 31 20 837 4 362 61 295 73 544 79 282 65 226 30 485 67 129 2 239 78 213 17 48 54 447 36 599 47 646 89 680 34 131 46 36 84 282 32 359 71 495 40 888 80 810 86 132 12 281 57 158 70 625 29 692 91 684 43 939 24 236 13 989 69 806 39 507 94 703 85 392 48 597 28 564 93 700 31 426 1 266 18 585 11 742 66 736 16 103 44 868 19 348 37 932 68 452 75 540 92 768 82 272 10 69 95 734 50 287 3 862 49 672 8 3 41 412 0 153 81 971 53 430 98 293 51 236 7 914 72 824 62 447 74 29 6 182 23 146 59 638 9 694 96 721 56 910 97 780 88 120 64 733 25 3 55 842 77 235 45 92
96 907 98 836 78 119 16 706 88 666 97 143 57 528 20 479 28 709 33 382 14 978 87 474 85 173 10 722 30 993 41 31 58 159 5 256 12 538 90 80 9 409 79 28 11 956 67 833 18 202 45 307 38 173 37 973 62 111 52 774 65 402 19 295 51 526 95 730 83 639 93 515 17 217 55 332 7 527 21 762 71 880 25 595 47 481 77 84 42 315 74 710 73 399 2 984 75 619 46 820 69 92 8 615 48 964 60 650 61 529 80 743 53 706 31 206 59 420 76 467 50 396 22 523 23 837 63 24 82 49 89 886 99 902 68 442 72 901 81 604 3 871 39 412 24 784 86 230 49 876 34 663 94 308 40 789 91 267 70 322 64 906 44 152 1 661 35 471 27 447 92 285 13 425 29 143 84 904 32 779 66 199 56 91 15 663 0 381 54 816 26 131 36 952 43 531 4 863 6 740
57 229 77 795 97 812 26 890 80 849 45 325 32 373 17 998 98 805 84 715 38 641 42 552 58 190 1 7 61 347 73 501 82 375 12 143 28 831 86 211 85 864 44 140 75 172 11 90 76 275 46 113 87 294 66 885 3 774 95 278 7 463 43 278 93 682 41 499 72 569 51 871 89 599 34 714 5 258 71 996 23 90 56 869 94 317 50 935 31 180 30 639 40 857 55 107 65 888 53 999 39 256 20 562 54 992 22 166 13 14 68 962 64 357 21 74 99 844 78 554 33 289 91 771 19 992 52 394 59 562 90 170 67 875 29 128 8 910 18 658 92 654 69 63 4 14 15 550 36 290 9 370 25 24 37 794 47 651 2 919 63 853 79 646 14 216 81 734 10 603 70 29 88 57 6 80 60 264 83 716 16 357 96 37 62 68 35 917 49 183 27 901 48 929 0 107 74 269 24 264
76 482 85 336 81 93 59 834 51 245 38 147 99 756 6 6 32 526 90 805 49 293 35 443 39 154 28 178 16 66 21 220 96 909 68 980 22 657 9 56 67 944 13 707 12 566 61 922 5 386 80 50 43 161 86 684 98 514 79 707 75 324 44 556 84 206 36 26 8 244 47 857 20 59 53 550 29 505 10 830 91 18 82 404 3 3 18 844 37 691 4 366 40 547 65 575 25 121 50 81 42 267 69 839 45 162 23 268 74 699 93 406 7 289 26 148 31 633 89 793 57 145 17 548 14 564 62 480 46 696 95 130 30 85 70 983 83 405 56 445 72 395 48 39 64 952 77 34 41 642 33 223 15 213 24 318 92 414 94 763 19 149 66 414 27 642 78 615 55 73 73 290 11 951 63 989 2 931 34 752 54 427 71 682 52 619 97 908 58 256 1 399 87 538 88 149 0 134 60 354
53 679 56 547 61 343 67 149 83 220 52 301 20 316 89 662 40 268 43 951 22 673 81 406 19 339 59 248 30 825 29 870 88 202 15 81 90 319 62 866 87 29 86 49 24 675 46 41 35 251 91 166 97 366 12 885 80 641 17 135 95 282 57 93 66 884 63 901 45 928 44 658 21 65 71 503 98 535 64 615 92 170 78 564 74 118 31 977 28 56 82 554 18 550 7 878 70 232 5 854 33 79 41 26 72 699 4 965 14 398 50 428 27 61 85 303 49 911 75 15 68 82 54 675 48 221 58 244 2 224 96 941 42 27 55 37 26 429 77 901 38 390 13 517 0 558 23 105 10 665 11 139 25 136 79 898 3 300 37 892 36 383 16 876 99 922 6 816 69 641 32 110 51 382 34 845 1 806 9 570 39 898 60 128 65 207 93 495 94 187 84 363 47 63 73 321 76 548 8 736
86 10 75 642 61 821 10 443 87 657 89 426 74 583 77 309 96 751 71 442 83 439 30 61 99 364 4 311 18 149 84 977 43 363 16 33 57 297 63 706 42 233 79 659 45 945 12 621 59 133 13 973 55 48 85 222 78 391 90 628 11 894 29 880 70 230 67 492 81 616 56 647 22 569 25 524 66 732 23 966 34 97 33 679 82 652 53 739 94 554 8 203 38 628 95 496 72 917 39 402 97 321 88 806 27 19 3 358 64 841 32 258 14 792 76 298 31 193 17 649 68 761 41 331 60 406 6 208 7 315 15 629 19 491 58 259 62 898 36 178 46 892 54 479 73 618 69 869 21 557 0 948 37 174 91 261 49 587 24 818 93 803 2 709 35 12 20 676 92 911 44 336 48 501 51 106 28 596 47 945 26 576 9 128 80 451 5 81 65 840 52 60 98 766 40 418 50 19 1 213
22 927 77 576 99 394 95 903 3 334 98 720 45 528 16 755 27 867 19 544 91 933 30 394 11 792 64 261 24 406 97 954 10 34 87 412 35 442 73 698 21 780 78 552 46 867 63 703 72 680 61 314 86 455 28 729 81 411 47 319 85 763 79 400 43 36 74 691 57 307 92 72 9 593 17 851 42 680 37 859 31 973 76 432 59 462 34 421 62 34 58 231 93 337 88 771 40 399 18 382 15 716 94 813 7 14 33 297 23 45 80 475 60 101 5 970 56 32 67 667 75 486 32 583 39 782 65 512 51 533 69 174 68 810 96 710 53 166 6 963 25 529 54 810 1 385 83 962 66 595 48 975 89 555 52 47 36 890 0 163 82 226 8 258 29 950 12 840 44 444 90 553 41 154 50 862 70 949 4 622 13 439 14 429 26 955 71 152 84 882 38 120 49 615 2 413 55 885 20 262
26 883 75 252 88 951 48 11 11 866 77 792 1 536 50 91 92 457 22 193 58 302 2 854 29 880 90 949 27 965 51 646 60 124 0 172 67 862 56 997 98 220 52 313 41 591 10 404 23 854 84 460 42 579 66 270 6 38 17 572 83 77 74 612 45 250 61 602 55 678 12 825 91 717 80 728 34 721 49 21 96 966 14 353 25 808 76 407 8 316 99 242 95 437 4 548 36 592 13 390 32 302 20 348 62 807 3 751 85 149 81 867 9 523 37 672 31 627 59 941 65 733 47 624 97 401 18 699 19 377 5 488 64 339 73 954 86 309 63 982 68 97 94 10 87 607 24 610 7 779 89 348 35 979 72 213 44 433 40 325 53 358 79 594 69 700 16 415 57 249 93 565 46 773 28 767 54 917 21 360 70 103 33 745 78 968 71 716 82 139 43 743 15 898 30 420 38 921 39 369
62 799 77 396 30 877 22 486 91 48 29 585 54 733 39 352 21 376 16 955 66 758 26 278 12 240 72 781 56 774 92 899 34 911 55 22 60 298 46 131 17 754 68 255 8 44 83 254 69 452 82 588 20 248 80 997 28 242 87 272 9 355 81 170 5 526 52 544 94 529 95 308 53 821 70 498 64 346 99 463 7 343 19 431 74 704 50 906 67 91 47 283 57 207 36 458 84 68 89 702 1 825 32 724 0 788 44 266 96 693 59 728 27 260 40 972 98 259 97 289 79 29 49 512 2 359 76 1000 37 590 75 950 38 592 23 305 42 90 3 297 90 748 45 29 24 285 71 581 14 666 86 350 33 843 43 648 65 707 13 833 35 253 41 281 18 893 15 566 88 521 93 749 11 422 48 139 63 20 10 41 25 481 6 446 58 159 73 138 4 40 78 625 85 300 31 184 51 679 61 512
33 219 47 473 26 57 74 846 84 325 92 922 50 633 83 621 80 692 5 623 53 630 85 149 65 845 49 28 42 348 31 475 98 443 46 44 87 331 68 579 3 33 69 190 91 702 0 809 75 852 88 216 52 227 62 584 40 203 22 164 28 706 17 829 21 740 81 943 35 139 54 598 23 452 97 856 82 72 20 596 16 90 77 998 4 700 94 96 71 584 6 58 79 47 48 930 37 655 25 83 7 96 30 796 64 462 24 112 18 486 95 677 89 744 38 424 32 802 15 193 55 455 34 117 59 548 66 550 36 544 8 207 61 192 56 337 96 445 90 541 29 229 1 279 39 168 99 599 19 890 41 896 44 499 27 543 13 621 14 605 63 377 12 741 11 34 86 762 51 592 10 313 73 380 67 255 2 862 45 780 93 411 60 624 78 661 9 63 70 338 58 356 57 349 43 93 72 315 76 611
14 444 34 645 27 450 33 809 64 604 91 151 59 339 25 671 5 809 75 87 43 64 19 528 65 533 22 375 30 411 50 537 15 322 12 983 24 252 23 602 35 604 82 560 89 576 20 737 49 528 81 263 84 831 63 734 7 621 53 501 1 856 86 96 69 894 74 66 46 51 45 462 38 632 31 233 90 842 57 771 28 22 80 815 48 437 72 256 39 527 85 509 83 441 29 293 73 265 42 22 61 60 66 363 56 532 70 930 10 487 94 992 18 93 9 512 13 416 32 845 97 541 0 658 6 147 4 596 87 238 3 962 21 269 68 211 99 970 55 451 52 325 96 742 54 287 76 50 71 184 95 673 17 683 44 427 92 943 8 98 36 136 88 344 40 574 58 93 47 884 98 932 37 491 67 57 41 423 79 422 51 489 62 880 2 18 77 209 16 137 26 884 60 825 93 968 78 452 11 868
39 420 81 759 63 231 47 366 26 416 74 580 4 716 28 926 73 396 2 549 76 969 43 805 45 395 92 355 5 247 75 605 93 542 19 19 89 720 49 792 20 891 36 310 58 174 55 569 53 326 16 574 61 413 82 386 90 730 51 729 91 524 79 788 12 259 78 538 60 309 67 173 68 459 52 162 70 438 56 340 44 488 0 598 34 931 18 400 8 591 94 522 25 90 88 910 72 663 95 235 7 907 64 393 3 500 24 474 41 762 86 116 42 326 10 493 38 938 80 659 77 677 83 327 29 264 84 976 31 140 65 936 27 905 57 785 87 479 21 439 15 401 33 406 23 562 13 147 46 985 59 816 97 543 85 585 71 396 30 701 54 291 14 768 50 734 66 208 35 910 98 736 11 90 37 598 1 542 99 617 6 902 62 579 32 695 22 672 69 989 17 819 48 825 40 308 9 601 96 197
60 157 10 383 6 866 88 865 28 325 74 120 56 384 45 89 93 527 2 461 78 657 5 206 47 454 9 973 40 199 96 954 58 870 27 252 49 153 90 826 26 410 95 271 70 964 53 95 19 291 20 191 98 806 22 506 59 151 8 876 72 111 77 900 66 683 73 574 13 549 51 48 85 270 75 448 17 378 87 384 37 60 3 481 92 380 21 692 14 252 11 231 32 577 15 601 83 455 71 288 80 324 48 389 38 797 89 795 91 41 86 457 52 534 55 257 76 272 0 144 36 57 63 770 39 233 33 180 62 461 30 353 1 13 67 72 50 201 4 913 81 685 57 423 84 626 46 681 35 570 54 755 68 537 94 290 7 272 99 186 41 254 29 802 82 439 69 43 23 749 64 297 16 431 18 182 25 763 34 553 24 511 43 378 61 605 42 3 97 890 65 296 79 381 31 979 44 512 12 292
91 123 62 669 21 908 96 380 56 412 99 425 75 287 61 384 20 769 6 666 48 864 47 825 12 766 63 397 94 429 31 39 58 93 80 749 68 467 41 859 59 166 4 707 33 255 13 467 72 6 25 586 15 39 14 380 10 650 50 609 90 151 46 497 70 846 38 313 77 171 83 577 97 526 92 22 32 814 26 919 27 631 66 179 35 629 78 187 84 395 81 790 3 68 0 454 79 568 55 138 18 818 67 442 88 380 19 347 69 939 52 232 85 991 51 757 71 378 57 459 5 149 8 405 37 737 11 290 44 87 49 689 53 7 86 779 24 276 42 675 17 188 39 195 30 417 28 784 29 428 7 98 98 10 64 175 16 605 89 747 9 579 2 669 54 535 36 569 73 81 60 406 76 608 45 444 1 902 82 702 40 697 34 827 23 660 43 693 87 712 74 580 65 633 95 416 93 562 22 871
86 43 66 892 81 405 1 528 69 57 92 302 63 247 33 499 97 446 15 934 7 287 89 378 20 59 43 314 42 702 16 594 75 655 45 87 0 689 17 564 68 53 55 210 84 190 61 959 47 339 72 300 98 537 67 722 62 410 34 92 58 898 51 415 36 47 30 358 35 988 85 772 70 93 31 329 18 580 23 11 29 412 2 831 71 996 19 897 24 10 76 61 64 419 79 779 48 516 14 562 40 115 28 276 56 66 9 5 38 175 11 427 96 676 39 663 8 927 49 825 5 909 13 631 37 65 6 793 54 467 94 780 41 110 88 320 60 231 82 917 3 230 52 884 77 263 91 828 93 776 80 545 90 517 74 218 27 147 57 534 59 436 32 148 50 538 99 775 44 455 83 58 53 847 26 939 73 22 10 992 21 359 22 597 78 869 4 638 65 925 12 328 95 403 87 90 46 550 25 955
74 492 21 861 54 937 98 292 76 11 88 827 31 305 75 936 44 320 33 356 32 384 83 945 47 338 34 615 2 961 85 801 91 849 84 183 68 306 39 795 22 410 96 205 38 845 0 465 41 976 87 140 26 337 24 343 86 595 72 620 70 674 92 110 9 944 19 575 78 505 59 757 15 909 58 367 94 953 23 890 11 615 55 72 65 304 56 703 53 706 49 874 17 525 79 775 61 580 6 414 36 276 62 287 57 478 27 857 89 676 90 129 3 744 67 127 51 498 73 508 64 984 4 151 13 723 97 336 16 23 45 213 40 507 37 517 63 264 50 69 52 733 29 395 25 14 66 330 95 69 48 723 18 689 69 782 30 226 1 325 93 12 8 564 43 218 14 995 35 166 20 785 42 89 81 442 10 594 82 745 5 650 12 697 46 862 99 246 60 360 80 994 7 797 71 627 28 249 77 782
45 129 84 279 37 720 80 621 87 897 7 621 73 573 81 715 15 226 85 337 77 267 91 918 46 725 59 564 66 119 92 955 10 725 11 864 62 488 61 776 68 947 82 583 40 238 24 316 14 440 74 389 1 51 38 691 4 462 58 743 95 745 83 990 28 35 8 699 5 711 44 583 53 755 57 655 63 636 42 650 22 41 34 45 27 406 86 238 50 250 94 740 65 158 0 555 78 999 2 826 39 700 30 254 33 501 71 389 51 83 89 968 76 194 26 169 6 705 36 997 17 189 9 587 97 518 72 79 43 379 99 381 56 654 93 731 29 226 47 322 20 788 64 611 35 619 3 25 96 516 88 723 21 257 75 350 16 701 52 247 49 361 98 675 12 386 19 937 18 765 41 167 25 108 60 49 13 680 79 221 69 862 32 252 55 392 23 917 90 356 48 575 31 315 54 999 70 312 67 733
90 632 36 787 11 818 83 956 42 28 20 118 31 28 3 670 15 341 44 639 14 567 34 211 69 142 75 680 26 478 37 108 97 431 56 176 61 277 46 986 86 16 4 205 38 477 68 501 8 394 88 622 32 439 91 345 49 66 85 687 12 522 7 178 64 163 17 502 60 195 58 664 6 318 54 962 74 704 67 685 33 153 35 987 89 577 1 964 45 682 59 964 77 179 47 516 19 926 24 13 18 786 76 937 80 347 5 189 62 563 21 132 40 334 98 845 95 875 99 160 51 449 27 712 70 807 55 230 23 685 39 342 52 602 16 779 43 664 9 256 94 644 22 932 30 898 92 918 10 781 81 972 66 506 28 803 73 534 0 532 84 56 2 130 29 279 71 353 41 231 48 842 57 363 25 76 13 961 78 981 53 669 82 234 63 110 87 142 65 349 96 100 50 179 93 729 79 410 72 153
73 235 75 684 13 510 49 774 25 221 1 971 47 913 90 568 78 353 62 746 53 74 63 393 54 464 58 379 96 505 35 838 36 239 32 959 18 850 14 713 99 7 94 225 88 463 56 554 52 565 72 526 91 310 37 864 42 937 98 513 74 505 3 686 2 653 66 747 76 32 10 584 50 940 8 615 48 815 11 572 85 580 89 380 9 517 71 470 31 593 57 275 38 587 83 284 55 696 43 928 67 348 30 912 33 565 84 366 12 463 81 956 39 769 65 851 93 814 41 703 69 675 44 443 95 691 77 350 29 290 20 480 51 806 4 766 6 756 45 838 79 205 15 805 23 286 27 517 17 241 0 568 70 953 86 7 7 312 80 295 61 365 97 698 16 180 26 197 34 989 19 464 82 144 24 532 92 734 60 113 64 746 21 653 5 989 87 210 68 322 28 172 46 788 40 255 22 245 59 170
37 225 40 20 29 6 92 13 22 644 8 729 3 690 18 10 42 506 43 980 87 166 27 539 96 138 70 920 67 280 76 699 31 44 7 890 72 606 2 181 95 905 79 981 98 30 39 541 0 851 12 556 91 948 55 358 77 793 6 892 85 585 24 971 58 463 21 132 90 606 88 337 25 248 32 357 26 517 62 697 23 497 94 43 86 136 35 628 80 732 60 542 69 449 14 815 16 93 48 794 13 421 57 853 73 229 74 193 44 86 52 564 75 392 10 419 15 579 19 959 36 429 5 428 51 406 49 811 82 586 89 36 63 858 28 598 66 545 33 460 59 982 71 249 83 699 4 211 46 563 78 446 30 751 53 392 17 70 84 476 99 14 38 218 65 658 11 519 1 343 56 227 34 877 41 805 93 954 45 500 20 141 61 684 47 507 9 730 68 319 81 286 64 61 50 638 97 644 54 950
48 161 25 946 37 985 29 821 65 202 18 278 30 113 27 301 1 685 17 451 59 697 42 663 71 266 80 463 83 511 3 191 47 801 21 695 46 432 10 101 74 660 4 755 58 565 89 311 96 727 19 770 79 521 68 297 8 446 14 743 15 618 32 239 84 852 55 291 41 241 31 9 7 635 99 650 2 856 87 653 66 228 16 114 40 383 63 571 70 36 20 397 92 706 86 785 23 722 73 839 88 251 34 903 28 89 36 707 49 287 82 893 72 902 13 801 43 936 52 560 77 440 11 282 44 135 56 955 53 582 22 492 45 259 75 74 38 921 62 888 85 586 98 538 61 816 0 145 60 611 5 629 90 82 9 839 64 318 51 913 50 820 69 641 95 425 97 616 76 406 35 346 12 447 26 562 93 284 67 426 24 151 39 566 54 30 78 829 6 599 94 80 91 396 81 848 33 50 57 12
59 354 85 119 19 533 71 920 83 188 54 732 87 122 69 96 77 806 55 771 33 143 14 115 79 563 52 905 74 519 21 691 20 120 9 834 28 618 57 714 94 43 75 393 2 539 23 648 49 197 26 138 60 486 81 864 43 186 11 979 50 292 29 130 12 969 46 858 66 852 70 628 0 772 37 304 36 648 93 401 25 518 80 611 16 897 56 891 13 315 45 897 32 808 17 661 22 649 39 216 42 938 53 561 30 841 34 818 73 407 61 25 76 354 18 622 8 816 62 865 4 842 95 842 86 218 31 881 78 881 91 580 67 683 35 808 82 493 63 728 15 832 47 707 99 796 72 452 89 833 64 358 51 353 7 199 44 705 90 521 88 766 97 415 96 653 38 468 24 618 6 482 92 857 84 717 65 807 5 853 68 969 1 30 58 658 3 808 27 731 48 548 41 688 98 834 10 983 40 897
55 402 89 808 99 119 82 979 38 221 87 177 15 905 61 110 65 409 48 822 7 710 69 532 18 715 57 693 54 886 73 725 14 824 5 316 71 90 58 145 17 905 27 754 66 6 47 90 83 518 75 97 85 769 32 191 63 952 40 32 59 338 4 587 72 736 90 517 10 417 8 517 92 565 21 240 9 119 11 304 26 493 46 706 56 10 51 946 44 684 52 508 88 353 80 337 24 698 91 500 30 249 86 185 0 92 34 122 20 554 94 195 93 817 67 274 77 953 39 688 62 223 68 786 70 858 95 307 2 681 53 818 84 785 29 396 74 104 25 619 35 886 28 296 98 716 23 488 50 387 42 94 31 716 36 617 76 650 12 893 81 857 1 455 43 808 6 616 96 812 3 666 22 273 97 956 33 103 79 909 19 550 16 488 45 599 41 331 49 730 64 755 37 388 13 283 60 308 78 28
10 634 65 679 36 929 94 962 54 447 57 587 20 170 31 996 71 625 59 280 12 606 4 35 2 299 47 552 3 924 50 379 51 564 24 947 58 703 45 792 30 221 41 440 67 245 82 478 38 789 73 976 64 54 84 544 9 683 19 949 15 118 99 866 35 902 8 264 52 599 60 59 0 652 7 215 13 566 5 737 62 286 75 517 39 743 91 672 72 68 69 259 88 696 1 462 92 106 23 444 25 632 93 877 14 934 80 543 87 698 77 324 48 757 21 917 33 626 44 767 28 866 56 258 26 66 85 986 43 914 40 801 55 89 81 965 18 566 90 816 53 265 78 953 29 750 89 771 66 499 74 193 32 615 63 60 11 361 16 411 46 321 68 688 6 440 34 782 83 111 22 276 76 905 27 206 86 747 98 502 61 698 79 90 42 677 17 360 49 13 37 575 70 832 97 184 96 780 95 637
63 778 27 963 70 832 9 199 30 574 92 103 1 565 69 416 97 544 44 752 47 715 20 17 38 956 96 746 41 188 50 727 74 923 39 765 90 533 12 985 78 731 43 567 0 410 15 431 83 97 32 323 84 779 79 726 71 110 40 655 68 653 88 16 61 772 86 91 28 734 58 616 24 667 10 309 73 97 99 499 5 396 94 570 6 874 36 962 48 256 87 31 95 510 17 180 37 14 34 517 45 114 75 872 2 457 35 35 51 535 14 488 4 42 25 221 77 639 64 650 16 974 3 531 53 295 29 568 65 110 19 340 56 32 31 583 81 111 66 865 80 811 21 628 82 406 42 102 91 81 93 818 11 106 22 331 57 852 67 817 49 333 62 521 76 86 54 416 60 512 8 127 26 76 72 819 46 467 23 572 85 726 13 847 98 974 89 279 18 454 59 66 52 494 7 235 55 122 33 729
44 159 56 798 20 776 92 265 8 10 58 160 75 741 51 382 72 196 13 985 40 25 34 610 86 339 16 979 1 755 4 341 6 582 98 887 30 717 45 938 65 664 66 267 26 619 87 235 55 808 91 321 31 718 70 259 78 48 53 171 71 543 59 705 62 31 35 682 77 554 60 284 0 733 79 253 64 849 90 218 3 635 88 638 94 697 42 555 82 117 22 289 33 173 9 178 24 477 5 855 97 646 96 371 38 205 14 983 43 604 36 743 7 881 25 3 49 555 15 293 17 238 11 280 19 972 85 836 99 403 84 903 37 583 95 203 46 355 41 720 50 594 93 897 48 819 81 319 18 505 32 8 68 214 76 783 27 402 2 275 69 659 80 930 83 579 29 449 12 135 61 738 63 299 57 122 74 421 23 482 54 721 21 886 89 215 52 974 28 501 10 237 47 55 67 409 39 713 73 9
74 870 1 654 47 468 77 335 41 280 13 854 92 91 93 365 12 331 63 879 42 508 3 781 8 882 68 325 90 992 78 95 18 810 54 802 17 420 82 150 97 560 7 242 45 325 44 448 89 292 24 698 94 285 85 937 15 631 49 678 87 638 53 241 9 732 2 889 99 138 79 881 19 670 0 967 60 533 28 406 25 958 62 247 34 72 51 468 76 279 71 540 26 962 22 787 30 689 32 819 4 860 23 815 95 221 29 166 48 722 20 33 50 803 58 767 52 889 72 283 33 838 40 208 37 313 31 809 27 881 56 247 38 537 35 147 69 609 59 360 11 986 66 167 67 590 16 74 91 425 83 475 46 326 80 243 36 620 10 144 65 664 21 799 70 895 81 850 57 842 84 380 96 659 43 420 39 224 61 9 98 293 14 56 86 354 75 653 5 79 73 996 88 296 55 563 64 301 6 296
64 964 30 411 53 493 63 404 15 340 86 996 76 988 50 191 67 835 95 582 16 161 72 218 92 804 96 636 1 65 88 282 8 970 52 974 12 198 7 412 45 294 31 309 87 948 61 51 59 941 5 951 26 482 34 134 47 213 84 490 46 833 94 725 18 165 90 629 9 469 79 713 98 902 37 490 2 44 65 107 6 186 35 232 27 119 23 540 66 576 21 773 68 477 28 940 89 272 24 985 14 935 33 591 93 305 10 837 44 147 22 129 41 612 29 506 75 632 51 706 60 693 78 199 71 130 19 437 56 70 99 610 48 939 55 538 32 984 62 271 73 911 70 460 11 583 25 582 4 778 77 332 20 728 49 343 82 192 38 84 36 610 83 497 80 760 69 792 74 974 58 135 17 86 97 438 85 836 42 780 57 771 54 542 40 147 81 870 13 652 39 37 0 285 3 205 43 284 91 652
0 709 70 751 19 359 87 141 29 550 36 60 5 76 76 469 62 521 52 276 3 269 47 469 72 274 69 865 89 758 9 986 58 888 90 991 43 760 61 45 51 79 21 919 99 273 13 773 38 388 59 603 23 122 91 192 49 140 4 444 79 797 33 169 56 337 7 911 28 264 48 155 50 154 73 894 65 490 40 203 80 502 88 530 67 953 46 763 22 533 34 958 77 694 53 835 30 835 45 223 92 166 16 42 1 458 54 992 68 149 60 123 98 523 35 579 2 193 26 419 12 600 55 657 39 208 20 334 24 241 44 522 27 216 93 937 63 65 37 663 32 697 85 994 95 468 8 708 41 168 82 579 42 343 57 868 66 691 83 806 6 412 14 397 11 724 75 411 15 73 17 371 18 796 81 740 78 428 74 64 31 997 10 209 84 357 71 121 94 675 86 375 97 312 64 492 25 752 96 164
70 93 36 637 7 676 74 446 4 302 6 783 16 206 9 801 48 884 30 935 65 505 59 447 27 214 49 549 61 189 11 169 72 96 26 420 10 88 37 44 44 12 43 25 79 137 45 551 89 31 93 144 35 41 58 705 71 626 63 801 19 751 17 591 15 460 39 546 29 191 5 411 76 832 2 102 40 318 3 808 32 688 12 651 60 876 24 338 28 494 53 953 95 678 91 66 18 491 62 926 92 526 34 487 97 702 1 855 99 386 75 848 86 210 25 961 98 839 21 726 50 780 38 78 54 959 13 919 8 952 84 794 51 414 57 437 55 103 77 381 52 148 90 717 20 999 69 875 68 584 87 843 73 215 56 687 46 402 67 666 94 301 80 487 23 971 85 497 96 487 33 32 0 668 42 697 78 522 83 193 41 455 31 636 81 834 82 894 22 621 47 744 64 158 14 571 88 221 66 792
91 535 55 96 16 126 45 219 19 189 98 412 30 585 5 485 35 166 65 394 97 646 60 324 99 700 86 393 94 426 74 686 47 474 69 351 12 250 72 710 84 507 21 813 83 38 81 237 59 982 10 701 32 85 24 477 96 594 77 223 90 928 48 16 49 90 93 564 6 806 64 255 26 238 76 882 95 388 29 478 54 526 8 86 61 566 50 157 11 418 67 120 0 119 73 722 52 947 22 304 34 649 57 266 41 152 68 798 14 569 92 934 20 246 43 415 87 722 25 2 66 88 1 892 88 516 85 625 80 334 37 308 70 193 38 524 7 973 44 81 62 676 79 985 63 83 17 208 78 230 9 8 40 589 58 450 33 982 56 985 51 55 89 304 42 388 15 353 27 415 18 67 3 315 75 372 23 606 53 417 39 777 31 172 82 524 13 276 36 124 2 823 28 439 4 116 71 994 46 775
53 136 82 581 40 413 1 426 17 962 77 139 3 481 4 946 42 263 48 225 69 19 79 831 11 825 70 674 86 937 98 816 30 754 72 606 32 920 99 913 23 81 44 494 89 5 76 463 25 658 8 675 31 796 0 718 29 544 16 257 36 446 56 635 28 793 10 281 57 603 88 166 27 998 24 387 2 580 35 870 66 989 63 466 91 131 49 585 87 334 62 434 58 977 75 875 68 414 95 253 33 4 34 883 9 259 73 18 20 283 51 822 46 309 7 39 81 792 90 363 84 661 61 805 38 145 13 389 71 229 5 906 94 362 14 943 19 220 22 741 80 482 78 537 50 476 41 177 96 824 97 897 85 737 54 36 39 731 26 93 55 496 43 194 93 859 18 165 15 545 60 658 52 911 64 605 74 443 12 338 92 500 21 72 83 763 59 134 47 246 37 16 67 184 45 340 65 462 6 98
4 438 84 515 15 305 27 807 54 606 20 210 63 328 43 780 2 510 25 525 90 849 99 635 33 106 47 465 97 658 86 930 77 78 3 673 70 221 7 666 39 382 46 81 28 324 72 386 19 805 52 88 91 930 78 289 93 975 79 851 55 244 32 723 53 483 11 187 41 794 22 603 51 784 59 120 75 702 60 6 45 554 88 312 42 656 6 24 10 969 40 248 26 699 37 304 35 319 68 747 36 712 18 454 9 100 29 912 98 597 17 957 67 600 13 797 81 401 23 652 94 612 83 26 80 126 95 718 89 301 31 641 71 268 65 41 73 149 82 193 62 590 34 884 57 152 87 249 76 315 74 657 8 337 24 545 12 228 56 338 58 487 64 349 92 493 49 927 1 695 16 459 96 449 21 374 0 31 48 131 85 262 30 820 38 691 66 782 5 306 44 127 50 1000 61 743 14 441 69 678
88 363 11 935 47 268 76 936 55 93 98 317 23 48 91 409 34 950 82 793 68 584 16 627 4 594 35 737 39 767 37 945 25 4 2 101 87 486 52 911 74 582 70 949 46 150 30 37 19 98 94 787 17 51 45 210 84 408 54 243 80 78 96 222 64 205 83 503 60 149 53 183 21 756 56 438 15 920 1 941 27 892 50 684 89 923 20 1 29 165 51 37 62 587 69 696 99 639 79 395 26 823 71 981 24 986 18 936 66 909 93 756 77 68 9 309 81 69 48 724 61 626 43 880 31 534 65 68 86 94 33 356 73 763 78 862 8 305 42 490 6 98 5 152 12 14 32 958 75 921 41 327 7 435 90 773 97 749 3 150 14 860 40 769 10 928 95 693 92 110 38 831 67 190 59 861 57 13 36 368 49 997 0 655 28 986 44 931 22 358 85 836 13 188 58 676 63 260 72 39
22 681 63 621 64 736 95 335 80 738 23 426 11 454 44 265 49 929 89 299 37 968 70 602 77 583 92 763 43 182 57 513 33 446 73 590 59 206 14 19 16 520 54 831 83 733 25 688 39 819 97 966 90 306 61 603 51 689 55 121 19 843 98 672 27 736 76 58 26 671 20 477 67 826 5 430 45 911 15 323 10 882 40 813 29 369 84 526 94 460 78 821 34 179 13 103 69 191 85 57 9 241 74 227 31 355 65 407 50 11 8 828 36 929 99 935 86 5 81 373 12 979 72 648 60 388 56 19 0 480 28 932 62 290 46 615 82 540 71 636 4 719 48 560 24 394 21 310 47 196 88 174 66 911 2 586 79 757 91 489 17 629 38 157 96 498 18 184 35 576 32 172 6 625 7 173 58 56 52 274 30 572 93 77 53 68 1 316 75 395 87 446 42 295 41 114 3 30 68 281
12 522 43 992 1 914 56 950 16 894 58 899 39 429 50 663 21 708 49 919 3 630 98 413 99 163 31 540 23 6 57 158 20 476 66 994 71 621 78 81 18 213 85 873 52 339 17 856 46 113 37 507 53 836 54 115 68 657 4 421 5 983 76 646 41 785 97 544 70 275 13 144 73 273 60 638 95 847 19 804 87 30 10 288 44 716 77 829 89 949 22 813 40 376 29 147 84 115 88 660 59 898 36 122 26 308 0 194 63 590 6 177 64 70 2 887 30 156 80 592 75 249 28 315 91 17 9 578 33 469 65 806 74 153 51 322 38 280 8 917 79 422 83 714 96 963 67 545 81 938 82 711 42 655 69 561 61 398 32 592 93 545 62 87 24 237 11 318 94 640 92 824 25 592 35 349 15 239 48 269 86 758 34 167 55 579 90 727 27 951 47 226 45 770 72 487 7 501 14 968
42 46 79 412 55 864 89 461 67 53 56 485 71 588 94 766 78 158 86 262 62 298 22 628 83 818 31 583 9 392 61 223 90 925 57 832 52 693 59 39 20 952 51 977 58 293 88 262 41 404 7 549 35 5 99 922 18 940 15 119 11 556 82 134 63 55 91 637 43 655 12 320 53 537 70 721 93 783 33 509 81 494 84 47 17 80 54 817 87 34 74 192 13 329 1 643 29 360 45 972 24 771 64 556 47 76 23 807 69 607 28 440 38 359 19 26 14 249 3 669 40 495 4 962 60 891 8 352 48 304 50 566 92 839 96 536 34 459 46 353 80 637 97 794 65 690 25 936 76 997 66 363 26 285 36 150 6 506 72 548 44 44 32 634 10 684 27 767 85 977 98 498 2 903 5 848 37 568 73 393 68 965 16 783 0 991 49 780 77 285 30 610 75 660 21 58 95 134 39 744
23 864 61 769 19 356 85 856 83 374 56 934 67 573 15 879 69 415 70 364 41 249 8 568 50 557 7 398 89 84 58 501 66 810 4 743 39 34 72 276 49 588 63 478 95 189 25 638 53 639 10 408 52 38 84 865 1 896 47 597 73 598 21 436 16 66 97 189 11 815 34 3 75 503 9 347 38 580 5 616 86 11 65 359 68 1 24 329 17 192 54 458 3 233 20 106 96 978 78 298 0 66 82 631 87 383 99 606 57 183 62 91 81 549 33 659 22 394 91 79 29 439 14 28 74 99 13 90 26 869 92 96 80 818 28 526 51 104 93 565 27 213 71 259 90 471 31 595 2 182 32 133 44 688 18 596 60 220 45 897 77 166 98 911 64 861 37 501 43 44 94 643 79 405 46 141 30 875 40 33 76 461 6 929 36 334 59 874 55 707 35 851 12 159 42 711 88 849 48 311
48 309 70 408 31 461 92 716 82 981 83 844 24 525 40 423 87 922 58 135 86 148 89 134 47 883 4 18 16 221 98 154 12 839 78 763 7 203 56 437 55 175 75 397 32 243 90 795 13 976 0 547 39 96 57 614 6 267 43 478 80 848 73 961 34 347 66 879 33 783 94 398 52 763 71 757 97 600 23 939 45 393 99 503 15 651 54 758 51 931 20 126 76 984 10 898 25 948 68 754 93 63 21 194 79 555 29 13 85 761 65 825 91 465 67 324 60 126 96 924 5 237 72 689 38 780 50 920 42 5 61 606 44 576 18 925 46 819 95 268 88 349 9 260 27 242 14 601 35 902 81 413 74 747 26 264 28 345 11 936 64 936 8 634 19 675 84 141 49 380 77 59 41 986 36 288 53 806 22 24 69 82 62 708 59 752 37 27 63 575 1 520 17 336 30 625 3 652 2 190
82 818 41 459 65 631 40 440 43 967 35 784 45 441 11 302 61 607 46 412 93 997 74 546 10 855 83 65 63 347 57 989 2 422 55 196 76 570 20 474 3 410 75 163 51 248 73 992 95 74 67 826 53 223 42 21 69 255 98 852 27 855 17 565 92 204 78 991 30 777 19 786 37 71 33 344 81 831 39 853 44 755 28 406 87 798 23 83 52 435 77 226 94 109 14 580 6 861 38 292 48 741 59 356 32 873 71 401 16 220 31 388 13 173 79 888 21 767 54 411 96 846 86 788 99 580 29 749 84 773 18 811 62 690 22 510 12 931 1 30 24 965 85 864 5 699 15 305 70 905 89 607 64 675 26 842 36 795 34 86 47 957 8 238 58 879 9 259 88 112 80 111 91 73 4 877 49 582 60 562 7 27 66 422 25 506 90 484 50 600 68 355 0 201 72 533 56 651 97 640
62 202 2 412 40 727 34 392 94 778 68 514 22 435 42 874 16 984 5 100 19 665 12 128 63 586 31 455 88 668 3 705 57 770 25 888 72 564 66 454 60 849 4 491 82 416 10 306 51 87 70 281 53 678 6 18 0 92 76 463 56 321 65 852 97 493 21 169 77 304 17 844 52 254 15 549 41 231 48 296 93 496 46 588 9 764 99 757 74 616 98 667 45 577 1 692 75 340 33 1000 78 129 92 212 24 354 43 673 11 64 67 843 85 47 96 637 49 491 81 359 91 145 58 526 64 873 59 214 86 226 14 278 87 917 20 389 80 553 89 94 69 225 36 382 30 343 7 478 28 976 23 18 37 554 90 366 50 968 79 598 32 665 18 963 71 323 55 507 8 269 95 374 47 865 83 797 29 440 39 70 73 43 27 709 38 974 84 838 13 62 26 90 61 588 44 600 35 785 54 42
98 913 80 929 83 197 70 142 34 679 22 262 65 193 91 243 95 814 62 196 78 135 31 709 7 822 0 758 68 7 90 150 59 694 54 711 1 413 25 900 81 902 86 663 40 385 97 857 9 501 94 706 45 851 51 308 61 672 37 724 82 977 39 12 44 8 38 89 21 831 5 757 74 687 50 793 14 754 19 699 55 766 15 192 12 17 41 427 64 422 66 172 77 24 53 577 99 585 72 551 6 570 76 652 46 236 36 925 48 186 23 38 69 900 84 695 28 102 32 304 11 409 67 78 87 441 35 370 20 683 13 843 57 708 16 783 73 904 29 226 33 832 10 31 18 120 24 424 52 82 49 454 58 69 60 193 3 867 26 210 30 98 8 20 96 219 17 985 71 6 56 387 79 546 75 57 89 925 27 521 85 443 92 418 93 756 43 184 88 397 47 574 2 23 42 491 4 758 63 560
51 64 44 270 55 551 1 866 73 806 16 782 4 6 65 896 12 1000 52 66 14 300 92 322 29 780 18 920 80 644 78 928 7 961 36 549 23 604 6 245 87 325 57 196 77 276 63 54 96 436 86 608 56 840 31 476 33 166 94 501 91 11 98 756 76 443 61 688 75 642 67 288 28 525 54 454 43 162 26 511 9 874 81 154 70 855 79 519 2 941 37 704 19 810 41 779 60 224 48 103 38 269 25 607 84 944 39 116 47 326 42 864 17 341 20 153 53 55 13 441 3 229 66 820 64 166 69 168 46 764 15 995 88 134 50 407 95 929 49 974 27 496 71 6 58 696 21 469 5 287 10 125 72 695 74 696 99 551 22 751 8 912 32 558 82 273 68 803 85 882 0 988 11 542 40 684 24 676 30 511 89 365 34 224 35 95 97 837 93 499 83 358 90 271 59 174 45 390 62 264
16 166 76 592 21 278 11 696 14 885 90 544 75 17 99 191 46 248 93 172 83 25 27 545 10 516 74 196 17 939 80 964 54 199 39 762 45 663 88 550 89 220 57 703 23 359 50 734 24 538 67 908 43 430 42 795 61 1000 35 978 56 367 66 906 71 472 69 401 63 231 98 59 78 829 77 893 3 120 58 818 36 314 73 751 92 419 31 667 47 176 51 88 59 392 49 702 28 363 79 744 1 853 62 115 91 578 72 908 32 113 40 143 4 449 8 69 94 308 22 124 29 629 55 453 95 629 65 838 38 11 53 725 37 887 41 986 19 405 0 546 20 601 18 273 12 554 87 167 5 513 30 874 97 257 33 371 52 476 64 190 26 890 81 258 60 348 9 325 34 601 84 666 7 366 85 230 2 583 70 612 86 431 44 859 15 111 48 42 6 524 96 651 82 522 13 792 68 570 25 289
95 48 12 331 90 216 6 313 43 668 82 526 65 263 25 947 81 458 10 947 56 114 2 248 40 799 17 366 70 168 47 433 50 93 24 245 68 108 75 432 15 106 45 492 63 125 33 646 21 604 30 422 99 823 89 859 18 459 69 845 72 709 36 667 84 203 64 170 57 96 97 710 44 740 19 952 91 529 32 104 26 695 96 795 11 919 59 799 35 896 55 598 53 902 71 156 46 451 66 82 5 220 48 120 83 956 7 306 28 401 58 935 94 415 8 763 93 578 54 74 76 96 14 778 3 74 42 870 23 489 13 845 67 998 92 90 98 950 51 779 86 123 78 999 38 701 34 751 20 55 4 168 9 103 41 463 1 440 31 456 87 414 60 852 22 21 79 882 61 187 88 562 74 23 77 340 80 461 16 367 37 387 62 813 73 559 0 609 85 999 27 797 39 134 49 351 29 758 52 876
96 477 56 761 31 706 91 290 90 800 72 452 26 997 65 670 73 810 37 781 92 140 38 722 68 571 61 799 21 265 50 443 12 473 78 888 89 923 58 351 0 881 39 837 71 404 53 639 25 986 20 78 32 815 80 780 4 15 41 485 18 891 35 62 30 887 14 143 66 409 52 855 55 515 79 493 24 550 42 878 23 139 82 972 86 397 69 495 33 917 16 752 84 157 57 767 45 187 17 464 64 497 63 790 95 455 10 570 7 698 28 933 11 670 85 383 54 30 74 935 15 127 34 969 48 474 94 140 2 591 47 153 44 788 19 688 1 778 93 110 83 590 49 475 22 767 51 471 76 887 97 769 27 464 67 746 13 604 75 673 60 701 29 333 3 366 99 155 8 460 40 489 70 888 87 939 77 815 81 838 36 80 62 690 98 555 46 753 59 631 43 827 6 440 5 587 88 615 9 219
6 785 24 963 85 992 82 362 7 778 3 860 0 814 78 742 91 665 16 337 48 699 36 878 9 139 4 476 21 69 95 524 59 340 81 686 32 363 63 564 41 969 55 280 2 297 51 905 70 334 29 721 49 710 30 447 22 567 69 936 34 462 64 371 52 805 44 905 10 825 37 366 53 656 62 173 26 231 35 408 31 475 18 465 79 334 98 26 1 937 71 929 20 705 56 292 65 337 75 365 72 247 89 924 92 952 86 633 66 918 27 592 45 348 84 995 87 138 15 419 13 889 40 198 54 493 67 259 96 578 38 91 33 964 47 428 11 853 68 519 88 772 28 269 83 235 39 711 50 280 99 887 97 922 5 903 57 440 23 702 90 593 14 339 61 295 42 512 74 232 93 325 77 65 73 931 60 826 17 773 43 303 25 995 8 152 76 463 12 977 46 65 58 371 80 429 94 902 19 279
33 181 21 413 95 707 8 815 83 540 91 454 64 982 11 516 79 964 60 308 85 373 45 96 52 736 28 827 88 432 29 772 46 149 61 279 78 312 39 166 19 923 65 746 63 539 23 29 92 57 56 119 2 541 74 592 57 868 42 484 53 347 89 300 30 387 96 997 41 695 25 124 1 338 75 130 20 588 68 675 62 546 18 322 0 37 93 365 16 513 37 865 48 214 40 59 80 403 51 477 66 806 38 109 82 796 24 54 86 536 44 594 32 680 99 260 15 500 77 3 69 530 81 491 26 183 72 686 58 837 47 505 27 972 73 951 50 202 4 224 31 861 98 40 22 855 67 206 7 18 84 296 54 640 12 257 17 452 3 530 9 629 5 369 13 495 35 988 14 520 94 182 59 570 70 928 97 689 71 512 90 340 43 304 87 24 6 998 10 277 49 754 36 262 55 918 34 838 76 563
62 880 91 874 57 166 30 104 36 392 64 388 11 986 16 831 81 914 82 136 80 543 8 540 22 777 41 104 39 215 20 16 71 203 79 325 24 750 44 867 65 496 61 912 21 153 78 994 15 426 66 673 27 130 77 540 0 561 98 383 38 921 10 22 88 134 32 814 31 442 7 15 86 202 33 319 68 119 74 629 51 426 96 233 60 67 90 326 58 497 47 901 97 411 37 75 67 130 34 407 6 832 2 782 25 384 9 16 3 285 55 653 48 605 70 809 17 833 73 183 14 787 89 186 23 98 46 731 54 698 69 920 85 607 84 120 56 919 29 557 59 71 72 182 99 397 49 832 50 35 35 307 83 522 40 590 19 125 5 58 43 209 13 161 75 596 1 134 95 167 18 812 92 949 63 925 26 316 93 273 45 168 53 143 76 472 12 65 94 131 4 142 52 328 87 739 28 479 42 631
46 444 5 480 26 981 59 14 1 110 34 306 33 876 93 672 9 352 70 997 21 91 61 449 47 154 41 726 37 309 48 223 50 96 19 184 7 390 15 614 20 428 49 397 79 416 74 905 57 437 40 729 71 82 99 546 11 155 98 930 62 654 65 809 14 77 96 364 4 246 88 889 32 169 16 978 31 898 24 712 63 744 6 743 84 808 91 261 23 459 69 386 90 880 3 443 68 670 38 863 25 955 54 180 0 968 72 794 39 856 56 865 82 996 97 902 53 914 83 909 58 199 80 556 45 794 27 266 22 278 29 503 95 116 55 51 52 155 42 52 81 544 78 960 94 931 28 999 51 1000 36 328 13 616 85 345 35 505 8 449 12 758 76 766 10 784 67 107 64 188 17 794 44 314 86 114 87 242 92 28 30 391 18 26 73 993 89 698 66 92 60 325 77 242 43 676 75 460 2 416
40 895 22 149 36 539 23 428 1 936 92 355 52 247 38 143 11 124 43 232 77 171 34 571 62 781 86 817 60 401 27 911 47 861 33 243 12 571 19 593 79 834 66 806 25 118 80 893 53 492 75 698 88 43 97 615 30 103 72 78 35 59 6 316 49 546 41 679 89 415 96 887 7 786 13 717 61 289 81 159 71 291 42 938 20 731 95 333 65 445 87 619 55 162 44 724 39 943 82 505 16 606 84 897 4 106 98 89 56 457 69 994 83 452 54 719 90 617 78 11 50 1000 64 138 67 4 26 675 3 935 15 536 68 575 29 605 51 117 0 954 99 323 28 570 10 170 57 651 31 940 32 636 24 787 45 394 85 367 14 574 93 708 91 806 59 152 2 511 21 269 76 793 5 62 74 445 94 262 17 629 8 627 63 222 48 960 9 492 73 691 18 737 37 714 46 140 70 152 58 771
74 101 70 54 46 503 18 926 89 100 27 407 45 420 59 84 99 523 57 576 26 285 87 129 80 666 31 168 94 445 23 526 67 918 35 746 43 759 47 466 78 366 54 809 83 437 17 907 7 61 64 903 50 804 12 394 58 720 32 573 28 694 73 781 25 453 44 485 4 907 55 861 63 574 76 595 38 284 30 872 52 57 60 794 29 671 3 137 0 885 69 427 95 816 85 547 40 251 42 327 41 922 98 245 71 310 75 678 61 570 10 495 39 505 97 345 6 411 34 306 93 196 81 729 77 940 68 862 65 306 37 314 96 122 79 365 33 411 19 626 86 939 90 876 36 96 21 172 51 665 84 202 72 856 2 249 91 598 14 841 9 446 92 158 88 434 11 946 5 629 13 96 82 839 49 349 56 817 16 260 62 589 53 861 8 579 20 819 24 839 15 450 48 921 22 826 66 928 1 816
50 959 48 560 27 891 0 709 99 222 74 641 44 775 20 680 56 719 32 192 6 867 93 861 98 469 95 281 19 731 63 701 37 636 8 132 35 663 81 410 41 713 42 397 14 100 49 40 34 32 17 968 64 242 33 718 10 964 30 417 59 442 11 852 1 903 70 786 65 81 78 807 76 470 75 230 5 645 68 320 47 263 23 339 61 146 96 714 38 626 89 581 18 610 57 986 94 233 53 868 28 855 73 649 72 733 43 879 88 718 39 765 15 767 16 522 26 250 83 150 87 464 46 763 84 290 25 356 77 446 92 283 22 640 91 541 85 219 82 432 3 855 51 780 58 451 52 446 4 544 54 765 2 786 69 565 71 289 55 909 9 751 45 950 90 115 60 295 62 793 79 920 7 6 80 513 21 189 31 615 36 179 86 805 12 905 40 732 97 830 67 331 29 400 66 255 13 702 24 180
86 283 65 880 83 802 71 433 48 672 8 966 22 905 87 18 3 225 28 455 5 302 14 954 70 915 18 742 75 7 46 224 25 73 38 866 17 520 39 705 62 933 41 627 66 177 44 208 9 419 84 215 81 56 2 903 32 58 88 867 90 988 42 759 34 704 16 541 30 424 10 748 49 49 78 110 57 504 36 500 11 371 37 213 35 692 58 694 19 848 53 870 13 574 82 767 50 249 95 554 73 936 76 295 4 196 33 544 59 815 72 346 47 642 15 705 51 542 23 83 85 912 79 49 31 977 21 43 91 983 69 961 54 199 77 7 64 402 40 18 94 594 97 207 24 716 27 180 96 871 61 419 52 251 63 628 93 436 74 40 56 821 68 644 67 595 80 264 92 325 60 396 89 34 43 56 99 202 20 86 12 899 45 371 7 101 26 599 1 207 29 803 0 268 98 146 55 34 6 967
47 640 80 798 54 843 30 568 46 903 32 832 70 715 8 278 63 751 37 403 84 655 49 984 5 80 56 539 68 323 33 305 62 37 41 114 87 301 21 333 45 631 4 226 89 508 97 882 73 229 86 865 39 331 15 4 26 899 60 514 92 725 78 681 53 670 7 727 31 86 43 763 11 354 13 196 3 388 36 739 74 592 9 80 48 889 61 627 10 584 95 421 19 974 76 644 55 318 29 62 34 941 2 750 52 908 69 376 28 403 72 310 6 388 44 201 59 72 17 81 85 272 12 461 83 372 91 775 27 448 99 24 23 808 14 43 65 639 81 862 57 871 40 151 50 555 71 117 0 679 20 764 25 615 1 156 64 183 38 423 90 663 66 925 98 750 18 614 51 911 82 781 93 205 35 186 96 903 77 781 24 107 94 535 16 535 22 305 58 764 42 791 79 267 67 325 75 749 88 597
52 932 37 232 81 918 75 332 86 635 15 488 56 964 54 696 68 634 13 141 29 306 49 260 10 505 91 626 8 115 45 50 17 826 64 445 9 799 39 258 53 746 18 576 70 448 22 378 72 884 40 544 85 88 74 675 93 811 69 899 66 184 16 724 11 795 30 207 41 911 96 672 7 941 50 405 43 77 55 954 6 238 71 316 61 115 35 729 31 714 38 425 25 498 42 134 21 490 34 644 62 628 20 114 89 912 84 823 5 970 77 373 36 58 44 551 73 651 27 41 83 691 48 149 2 222 90 77 3 978 57 390 78 709 47 85 94 420 1 846 59 270 82 919 24 45 4 996 46 486 26 552 97 454 92 159 23 524 33 877 32 859 79 358 0 336 65 342 60 469 58 180 87 390 98 356 67 903 51 298 99 59 76 171 14 287 19 455 95 291 12 915 28 675 88 611 80 764 63 1000
11 508 7 937 65 714 59 778 92 748 62 290 10 328 69 527 32 448 71 78 25 96 93 27 90 402 48 502 78 799 82 218 98 213 22 21 51 864 54 884 70 533 68 973 94 339 67 903 35 939 60 413 19 586 4 259 53 443 86 152 16 760 47 390 74 834 45 417 38 502 12 784 39 439 77 738 31 316 41 56 64 860 27 301 87 104 23 621 20 569 36 321 81 485 30 874 55 349 73 598 2 555 15 849 88 162 26 43 80 399 56 384 18 36 50 764 40 896 17 168 44 638 21 522 49 861 13 937 43 858 76 611 28 6 95 740 96 450 89 776 52 165 34 817 1 335 29 501 0 513 24 151 37 133 5 171 72 743 58 586 3 537 84 857 85 476 14 350 61 176 8 930 63 564 57 577 46 638 66 255 79 256 99 623 42 968 6 469 75 728 91 495 83 438 97 489 33 125 9 547
19 416 48 720 54 9 57 37 14 188 68 980 96 294 53 908 36 417 33 744 44 951 52 542 47 852 25 380 56 535 40 71 81 172 42 460 90 252 39 296 22 572 21 546 61 576 60 123 29 404 88 293 45 196 23 675 59 988 4 585 2 472 65 328 7 207 8 389 80 11 13 143 1 576 76 452 20 892 50 1 66 691 97 403 83 179 79 82 51 410 6 258 28 23 93 209 35 114 5 358 73 981 86 456 58 250 85 922 27 33 49 889 9 448 3 589 95 317 92 600 18 792 64 759 37 979 46 504 87 129 71 85 74 384 70 789 32 702 77 28 55 727 43 841 63 638 89 666 11 238 17 530 75 368 84 855 15 33 12 848 34 814 30 331 98 562 99 84 72 957 31 762 26 210 24 132 0 735 78 106 62 879 91 108 69 21 10 589 67 737 41 854 94 596 82 962 16 642 38 890
28 410 11 501 71 930 69 8 85 509 5 367 95 132 99 330 84 529 16 104 3 945 68 111 41 468 14 728 27 271 15 498 26 616 61 342 60 173 46 633 70 124 7 32 56 766 0 90 32 455 4 849 21 671 89 879 64 122 36 816 82 79 90 42 6 817 42 837 17 882 92 996 74 598 30 286 2 538 38 830 66 625 35 88 39 82 97 651 75 696 80 258 52 808 47 61 49 975 83 986 34 519 94 980 1 77 96 875 25 318 13 117 18 363 54 190 40 89 55 391 91 432 72 157 79 897 88 601 24 862 58 783 48 811 73 398 37 795 63 37 98 690 23 75 57 557 44 755 10 217 20 39 93 638 8 515 12 393 9 689 51 159 22 195 43 555 67 520 31 620 59 942 65 364 50 211 45 84 78 744 77 770 81 865 76 843 86 331 62 326 87 786 33 69 29 95 19 8 53 677
90 953 82 406 49 825 18 595 64 360 97 566 87 634 7 184 45 17 20 575 48 839 67 770 24 211 79 236 40 383 89 273 95 310 76 470 72 658 53 351 56 254 32 924 39 471 42 265 8 509 0 351 63 561 29 155 85 523 78 954 52 406 41 843 15 205 99 799 9 380 11 747 4 375 59 380 21 408 37 129 19 151 28 212 98 164 58 532 17 840 93 897 77 284 92 149 14 967 43 184 84 406 34 669 66 958 23 613 33 724 3 981 71 251 91 885 57 407 61 503 25 644 16 563 36 953 44 604 94 729 80 946 65 574 6 863 96 901 73 929 10 712 13 823 38 218 74 244 62 134 46 995 5 745 47 463 30 553 12 341 75 515 60 205 68 75 1 32 2 463 70 447 26 164 54 286 27 537 51 17 86 266 69 914 31 178 22 14 88 684 50 605 55 370 83 363 81 923 35 244
20 647 87 361 57 926 65 382 50 184 17 444 94 392 56 979 72 130 98 849 14 680 51 407 39 302 53 516 92 293 32 126 75 366 44 767 31 228 27 754 13 450 4 286 76 775 5 464 41 108 67 335 59 556 30 177 71 348 3 264 91 671 69 500 36 16 23 185 47 477 28 561 88 203 61 352 83 870 74 792 16 56 70 259 48 38 84 95 86 652 26 295 22 744 37 218 25 950 73 135 93 895 89 61 42 764 1 369 63 491 55 365 85 707 19 379 81 844 35 669 11 42 43 491 96 319 79 317 21 596 77 44 33 602 6 244 90 232 80 459 60 628 9 750 34 255 8 353 0 54 95 144 7 529 15 572 68 905 99 144 62 140 29 478 24 507 40 738 54 938 45 646 64 105 97 893 12 117 82 909 58 954 10 693 78 946 18 337 66 901 52 337 49 672 38 318 2 552 46 916
64 515 56 659 83 895 42 25 85 137 3 880 94 805 32 567 17 153 75 701 22 962 40 780 81 851 50 653 70 105 51 46 63 743 97 41 78 885 90 740 12 830 38 401 62 792 65 652 14 503 31 438 45 775 61 582 8 103 69 371 93 4 95 500 36 752 30 946 55 721 91 437 59 988 28 931 67 583 16 47 15 543 43 150 77 225 86 394 39 567 54 889 29 320 35 772 49 649 13 398 48 883 4 983 1 680 82 396 46 498 9 190 71 764 80 662 99 152 10 638 84 413 37 272 0 154 60 410 98 499 2 389 92 80 26 814 89 332 25 310 11 935 53 781 19 369 23 525 87 585 96 542 20 149 68 191 72 122 79 689 76 122 74 904 73 607 6 656 24 2 52 745 47 93 88 216 41 175 27 556 5 435 18 383 58 7 33 160 57 606 44 87 34 360 66 816 7 447 21 704
49 316 16 61 96 794 15 844 12 257 54 76 67 598 29 364 24 160 68 771 73 716 52 232 40 975 85 332 47 982 76 580 22 685 2 876 41 885 30 86 93 42 31 309 61 15 71 827 50 889 51 87 95 355 59 409 6 187 74 654 4 66 88 247 48 272 14 573 79 796 32 465 66 636 21 976 28 28 43 736 90 540 84 455 34 657 57 950 25 588 3 454 5 10 77 679 23 167 55 841 92 38 9 995 64 210 1 805 83 261 13 680 36 917 62 802 82 566 81 44 44 647 56 493 18 293 0 808 35 405 38 785 65 24 99 656 72 758 37 965 20 415 86 862 46 38 45 657 98 807 26 7 27 101 8 90 39 729 10 437 69 44 58 141 97 955 78 900 19 939 60 600 11 114 75 664 91 754 63 356 94 90 53 315 17 338 70 255 80 437 42 709 7 486 33 677 89 372 87 211
91 716 17 351 92 884 5 554 21 394 54 724 12 159 70 326 22 782 56 867 7 510 78 611 95 535 86 387 37 65 27 996 13 929 25 586 76 691 32 625 59 449 20 417 88 76 42 915 15 910 79 225 58 860 98 83 19 848 71 806 69 433 16 665 1 456 45 905 49 958 0 193 48 874 84 260 46 808 82 975 75 843 93 319 18 653 34 371 43 580 62 167 73 587 40 655 47 904 6 38 10 883 74 502 77 728 24 238 50 784 83 231 8 152 9 94 2 344 33 766 44 566 90 879 36 966 52 604 3 566 94 1000 72 688 38 541 63 621 29 70 68 132 35 543 96 416 85 208 28 794 55 522 80 560 39 974 65 942 26 291 41 932 31 129 89 110 61 386 30 859 4 437 53 970 51 820 14 733 64 84 60 764 66 827 97 404 23 620 99 229 57 1000 67 764 87 696 11 904 81 131
44 44 87 309 57 880 53 810 26 49 56 802 25 82 32 629 47 814 54 331 84 30 0 842 50 65 81 103 70 824 96 395 8 620 94 92 9 941 79 437 60 191 1 397 34 508 69 268 91 895 12 674 6 650 77 202 66 909 40 605 42 418 98 967 75 869 27 189 31 959 10 707 71 769 82 363 11 871 80 158 18 138 33 818 64 375 59 840 72 11 39 396 51 869 5 196 21 754 4 583 13 182 86 31 23 243 14 566 99 972 89 367 74 770 15 907 41 858 48 582 16 429 55 819 28 1000 19 278 38 452 20 370 62 638 73 926 45 670 97 925 35 655 61 523 63 673 83 407 92 324 95 338 85 773 52 67 3 1 7 73 22 262 78 560 90 592 76 125 49 149 58 947 24 960 30 54 67 994 88 885 37 849 17 847 29 343 43 669 68 79 65 698 2 571 36 849 46 697 93 816
80 522 85 726 63 749 91 558 83 766 95 103 24 762 1 171 16 29 18 993 20 337 26 998 37 550 55 861 38 296 6 572 53 872 35 119 71 180 11 767 84 794 40 668 77 115 7 122 70 625 0 736 45 388 54 856 8 913 97 405 46 635 39 517 29 690 87 736 66 805 14 140 22 990 74 21 94 44 50 792 15 821 32 906 64 479 44 871 43 6 90 833 48 418 93 399 13 714 27 479 5 869 47 340 19 478 42 962 30 315 41 522 57 213 52 800 78 386 82 389 92 959 62 786 69 185 56 848 25 483 67 895 17 251 34 522 98 316 33 293 68 575 51 268 65 178 79 954 4 689 72 727 3 64 96 777 23 129 61 915 28 438 60 752 89 214 88 723 12 67 99 845 49 798 36 204 10 624 86 337 31 749 75 595 9 691 59 341 58 935 2 326 73 615 81 993 21 443 76 987
35 557 94 355 60 15 78 20 42 569 8 645 4 98 9 636 64 483 48 799 59 610 32 132 93 167 7 155 75 275 86 494 20 468 69 408 37 776 85 427 23 662 61 902 58 817 38 880 99 937 10 441 36 553 11 986 14 947 30 944 84 690 6 170 89 259 33 652 3 887 83 724 49 572 77 478 97 190 88 321 66 88 15 857 80 689 5 109 41 427 76 551 31 40 29 443 2 78 52 48 62 940 92 460 67 203 17 820 96 514 24 998 63 820 51 578 65 418 53 41 26 683 19 537 91 563 25 165 98 277 39 187 55 764 13 727 68 928 79 794 28 922 87 490 45 629 71 491 43 225 72 546 47 652 12 423 54 865 50 244 22 76 40 903 95 791 70 370 16 379 74 464 81 820 34 219 73 272 46 620 21 206 1 230 82 842 57 944 90 97 56 174 44 972 18 677 27 34 0 913
80 265 33 477 65 808 11 931 79 806 85 983 81 47 87 649 95 200 14 358 34 290 60 663 22 162 73 827 44 700 96 10 31 890 18 963 84 532 16 401 54 49 76 796 2 939 40 414 32 70 10 329 27 154 24 659 23 159 93 68 92 117 72 264 75 907 25 115 8 598 48 440 89 566 51 163 3 575 20 955 47 361 17 553 5 1000 45 39 12 397 19 800 62 633 46 719 57 12 4 980 98 404 39 878 52 645 82 357 59 219 69 212 36 26 30 703 41 665 43 143 1 839 66 790 94 264 50 565 74 841 7 255 35 614 71 814 90 657 64 34 91 124 78 726 15 100 53 516 0 102 63 760 97 888 77 336 67 768 70 982 29 549 6 421 21 346 99 420 42 53 49 747 86 346 58 477 38 985 55 583 13 931 88 286 68 346 83 534 28 231 26 822 61 585 56 991 37 334 9 431
91 555 0 400 12 291 56 294 81 925 40 146 7 311 45 669 43 64 96 529 65 909 80 859 28 552 5 827 11 401 16 601 58 311 51 211 95 678 90 869 70 137 87 413 92 562 77 83 63 323 6 305 44 520 60 407 22 853 83 821 32 633 27 256 86 410 18 858 84 328 41 686 36 888 1 17 94 401 53 940 15 480 79 486 13 317 54 16 74 155 47 930 59 149 23 832 21 254 33 311 75 929 66 671 38 452 34 693 46 68 61 92 30 471 93 114 24 909 69 427 35 427 48 605 31 676 88 725 29 599 4 539 62 710 64 851 19 129 14 731 2 848 52 160 97 468 99 164 42 916 71 724 57 520 78 990 50 643 73 852 55 327 9 133 39 63 8 135 82 831 10 322 25 195 49 260 72 953 76 237 68 26 26 319 3 525 67 685 17 657 89 994 37 256 85 983 98 514 20 40
51 27 96 725 7 390 9 421 2 137 91 725 32 406 64 609 12 149 29 83 27 477 1 547 16 389 67 689 59 549 3 346 24 415 61 482 42 453 22 191 94 918 23 710 14 509 86 6 99 25 68 847 13 6 82 132 81 568 39 187 34 352 95 682 45 124 88 850 66 904 17 567 73 730 33 55 55 142 44 732 28 764 80 572 4 401 63 728 37 388 89 414 79 15 19 796 30 110 56 559 35 501 87 425 60 569 38 146 62 136 74 749 83 481 65 113 53 677 54 725 5 172 49 706 31 451 15 44 52 182 8 104 20 891 21 202 26 172 48 966 36 993 58 904 41 34 90 942 93 282 77 263 25 977 50 871 0 217 71 424 57 753 40 246 18 608 84 686 78 406 43 787 69 375 75 799 92 346 72 12 6 260 11 322 85 791 76 416 97 72 47 51 70 319 98 785 46 290 10 746
70 858 64 220 72 498 83 489 3 987 81 53 6 684 77 636 68 936 45 899 46 590 17 946 36 20 39 810 27 88 82 906 54 74 93 128 86 439 44 393 8 512 55 39 15 526 90 640 87 22 38 89 42 362 5 2 13 385 56 154 99 305 35 771 52 505 10 239 20 750 30 396 95 19 73 460 1 619 40 666 69 3 51 251 34 99 74 664 4 970 84 297 25 402 62 569 43 24 96 522 63 44 2 255 48 951 53 181 85 439 41 713 92 843 28 922 91 479 24 670 66 713 89 463 7 684 97 569 18 187 29 98 33 889 12 549 23 670 26 513 47 203 37 87 32 56 9 229 21 444 31 427 19 513 60 789 59 939 49 719 75 269 61 71 16 498 65 436 67 131 57 145 22 372 98 58 50 93 80 526 88 217 11 315 79 764 0 780 71 951 78 944 14 735 94 561 58 782 76 903
73 272 76 806 72 784 56 502 77 507 20 84 84 916 25 145 7 628 90 771 47 806 68 640 28 580 21 274 81 436 43 668 44 7 41 448 61 903 60 720 63 957 9 633 85 612 19 132 10 20 57 708 67 670 30 164 93 310 4 169 37 970 64 239 17 252 31 120 24 791 89 387 69 175 33 532 16 320 3 462 38 622 83 87 53 495 46 720 35 665 52 231 15 423 62 52 51 329 95 950 26 646 42 789 12 786 6 503 87 925 48 493 99 774 78 436 97 382 55 505 11 351 65 597 29 497 49 200 1 200 79 11 27 179 32 418 88 496 5 810 58 835 2 718 71 501 54 348 13 130 0 763 96 977 39 155 59 775 91 904 22 387 82 719 34 60 50 463 94 157 66 45 74 72 14 155 75 469 70 624 40 34 36 419 18 747 86 833 8 654 45 703 80 750 98 882 92 304 23 415
83 723 73 73 56 762 21 155 65 547 47 352 34 771 95 245 42 255 9 313 94 727 93 883 46 83 99 766 35 365 13 752 1 324 30 46 17 33 23 850 27 159 69 380 66 198 5 110 96 32 20 106 61 503 62 759 75 532 85 475 0 914 77 94 84 715 63 397 3 633 2 708 70 245 33 181 45 951 81 314 72 576 7 917 19 180 57 153 54 915 36 872 60 77 49 198 55 378 14 358 4 579 79 549 67 759 32 723 44 558 25 46 28 49 29 202 40 525 16 149 51 116 98 312 50 749 12 83 10 357 41 235 11 20 53 659 97 599 71 80 8 320 43 495 26 151 90 163 18 489 24 303 89 400 38 153 31 120 78 995 82 212 88 954 86 275 58 281 15 713 74 843 59 294 68 512 22 683 92 79 48 599 87 213 91 307 39 381 6 557 52 562 37 268 80 189 64 414 76 844
87 733 49 197 93 532 89 22 75 96 58 568 67 892 12 537 20 175 26 29 97 563 25 197 60 21 81 229 83 332 28 745 34 328 61 726 6 794 55 446 32 241 48 509 40 983 41 10 4 213 74 536 8 423 78 1000 77 212 85 881 51 692 38 956 5 763 50 615 7 878 56 236 24 64 80 383 46 622 99 314 69 2 54 511 90 688 23 199 43 362 15 771 30 795 84 834 59 297 33 49 22 503 92 989 86 264 94 718 68 201 16 968 2 598 31 788 13 917 35 623 76 26 14 667 36 1 11 382 53 485 96 795 65 810 9 773 91 914 66 972 19 798 21 983 57 638 88 189 18 637 37 596 71 470 3 841 47 988 29 415 64 241 45 975 62 799 10 705 73 155 0 720 95 483 1 772 72 706 42 604 52 565 39 988 44 833 98 333 27 994 79 391 63 575 17 61 82 332 70 478
90 235 25 196 83 918 2 859 51 134 1 713 37 85 73 922 18 949 11 905 58 939 34 261 66 194 96 326 76 312 94 639 89 590 38 390 7 623 88 90 35 621 54 453 91 258 55 523 22 78 46 525 27 427 71 907 97 181 81 681 44 105 17 97 98 678 72 233 6 131 69 707 79 56 30 968 85 788 20 860 95 596 32 833 47 251 99 943 74 881 36 304 87 669 63 345 13 342 77 69 84 745 61 669 82 323 0 123 93 912 39 633 49 604 5 734 92 48 57 981 62 802 19 163 21 771 28 236 75 88 48 881 59 544 9 722 42 487 23 405 16 758 68 526 86 550 29 957 8 824 15 114 80 946 50 834 31 978 33 629 24 990 78 728 10 151 67 497 56 575 40 457 12 260 70 312 41 847 26 261 65 556 60 393 3 324 52 86 14 224 64 737 4 779 45 584 43 818 53 917
76 302 31 174 99 527 28 100 16 160 7 735 95 264 35 217 94 601 39 624 36 43 25 29 9 531 4 547 82 579 47 219 1 807 89 572 87 936 34 381 8 260 45 556 56 907 61 173 98 741 84 39 15 163 83 29 30 926 37 825 38 453 26 728 51 771 20 877 74 468 71 1 19 469 91 477 65 781 96 177 48 826 92 261 70 69 63 127 73 40 77 170 14 209 69 967 55 285 12 617 75 2 78 989 59 774 81 425 5 691 33 722 10 226 64 314 88 1000 11 253 54 906 66 183 27 357 29 62 97 936 0 311 40 664 50 419 62 305 53 530 3 788 57 869 93 465 44 671 43 282 46 245 49 177 42 610 13 262 90 152 18 359 86 233 67 812 68 858 6 738 22 608 80 678 2 926 79 239 17 187 21 819 41 939 52 766 58 769 60 757 23 107 32 867 85 888 72 542 24 957
97 161 58 419 98 688 7 274 56 209 91 376 6 160 34 973 33 43 85 829 26 318 65 563 51 567 90 459 48 564 71 977 62 371 87 683 44 673 80 917 16 441 32 309 92 920 31 533 9 931 10 888 14 986 35 820 79 334 67 628 94 540 70 3 69 560 4 858 40 414 29 300 68 200 2 421 0 682 47 433 86 929 89 442 96 197 22 179 61 114 53 322 46 245 11 383 63 917 50 544 49 423 27 2 82 650 1 94 12 420 66 166 5 855 74 338 83 71 28 228 52 526 95 654 64 398 38 33 17 923 39 661 36 938 8 694 99 568 20 785 41 204 18 375 72 424 93 562 15 78 24 701 78 396 88 577 60 372 77 214 23 613 3 890 54 125 45 834 59 679 75 912 30 786 43 161 13 637 19 226 84 793 55 120 73 319 42 499 37 374 25 931 21 269 57 112 76 159 81 388
33 471 93 10 32 234 29 897 43 411 94 891 97 350 86 628 91 57 55 741 87 907 11 924 3 942 52 54 28 47 67 512 54 435 10 120 71 837 14 908 46 386 77 820 38 252 60 196 90 45 49 207 83 857 62 5 5 307 15 397 99 898 96 763 59 23 8 186 63 937 84 869 79 254 2 304 12 657 51 109 42 341 53 722 21 727 50 979 66 765 72 30 48 504 40 985 27 660 17 953 20 571 85 754 70 433 37 933 0 899 47 251 58 764 30 302 73 724 44 555 39 823 88 458 61 967 24 343 64 61 95 566 16 667 56 462 81 862 36 261 22 250 75 451 69 676 31 339 18 381 34 89 89 733 76 304 6 437 80 441 4 5 25 473 98 743 65 862 13 543 19 920 41 971 45 882 1 87 26 555 78 906 35 81 74 520 7 426 9 401 82 987 23 45 57 130 68 534 92 136
37 710 35 375 48 838 60 179 16 257 5 334 98 632 72 625 58 818 44 120 71 690 41 643 94 209 31 42 50 502 18 206 13 607 96 865 39 904 53 404 78 452 92 323 93 359 32 27 55 863 24 705 23 365 29 588 63 971 38 713 34 917 73 742 89 99 45 960 21 792 95 33 91 402 54 837 15 836 4 790 97 297 85 248 2 114 36 611 56 678 1 25 49 258 59 165 0 925 47 901 42 333 68 870 6 590 17 514 7 831 64 830 67 666 33 772 9 383 62 317 80 299 52 801 57 492 87 726 82 424 84 582 46 741 79 936 14 658 88 165 43 381 27 822 11 29 66 262 40 154 26 134 70 38 30 74 69 849 51 503 61 566 74 246 99 135 22 75 83 208 10 348 65 790 90 260 76 981 3 318 25 554 81 435 20 73 12 932 86 863 75 443 8 329 28 229 19 113 77 668
87 740 23 665 73 440 27 228 80 251 7 541 91 254 50 735 65 510 59 816 21 269 75 63 34 477 83 922 25 810 39 16 68 759 64 341 95 96 17 538 8 139 10 691 42 843 0 353 28 521 3 367 13 402 5 817 72 523 47 1000 15 696 32 266 62 469 86 223 81 79 58 115 76 422 16 433 45 617 78 179 79 554 52 952 55 420 46 435 89 158 51 461 90 329 29 912 61 528 71 264 49 426 56 276 92 96 43 992 97 830 77 852 84 382 30 773 98 162 14 396 31 177 96 259 4 277 82 902 85 177 54 17 9 152 53 321 24 715 60 319 20 216 66 614 93 679 70 639 1 777 67 742 41 846 44 417 99 849 63 400 6 693 37 146 2 663 35 135 74 809 48 576 22 70 40 791 36 422 69 764 18 769 12 56 88 344 11 2 38 189 26 67 57 229 19 332 33 893 94 105
58 21 78 10 52 262 85 11 68 175 13 926 66 889 55 644 45 553 57 236 25 294 69 699 17 827 56 303 30 522 77 885 75 97 38 791 70 848 93 551 5 835 49 806 48 509 23 33 20 787 60 745 12 859 51 125 35 899 40 804 7 428 63 815 26 304 62 702 76 281 6 599 15 70 74 364 86 630 14 169 21 26 64 81 43 227 29 414 18 310 9 299 99 90 28 963 39 60 92 785 95 311 46 799 24 859 87 392 36 145 98 139 88 407 41 869 67 156 91 57 2 424 42 901 31 152 27 7 0 417 8 728 54 994 90 885 72 306 44 75 89 101 50 161 81 565 65 445 82 117 1 788 3 418 84 234 73 160 80 78 47 927 11 11 96 225 33 988 79 496 83 62 71 705 32 306 37 966 61 537 34 628 53 795 59 759 4 530 10 78 94 941 22 851 19 746 97 56 16 322
9 14 51 57 48 579 46 392 3 238 2 891 20 832 33 706 88 499 89 367 57 977 63 176 38 454 36 912 75 879 81 586 35 447 26 612 62 529 68 482 74 7 14 834 41 406 55 638 1 454 22 896 32 128 13 476 73 122 50 443 67 293 59 969 39 542 71 472 83 939 56 162 44 826 98 871 66 119 90 796 7 764 52 775 37 130 91 6 65 403 19 788 10 680 4 276 99 748 18 341 77 278 54 575 86 115 70 954 64 839 31 855 15 584 16 891 97 84 30 698 6 627 93 660 43 798 17 335 5 877 84 181 23 713 96 803 58 813 8 269 42 487 0 277 60 115 94 342 85 541 12 389 29 876 76 307 40 702 61 710 27 963 80 670 82 386 21 325 79 553 69 23 78 195 11 177 92 152 34 495 53 196 47 290 72 130 95 99 49 295 28 735 25 56 24 251 87 801 45 207
76 290 27 481 46 659 36 913 95 283 2 911 63 976 33 319 31 533 94 82 64 758 8 357 86 32 67 187 89 539 61 760 93 250 75 372 37 94 17 425 87 908 85 8 24 158 98 288 99 481 19 690 13 883 52 662 54 676 16 127 77 575 6 427 57 429 49 520 7 969 11 301 25 359 59 56 1 934 44 602 60 497 40 60 43 196 34 69 41 839 73 672 3 108 32 284 69 388 66 982 78 363 4 562 48 918 18 233 29 557 65 936 42 566 12 832 96 63 71 375 10 387 58 894 26 880 0 705 97 106 68 429 83 138 91 429 84 588 21 187 14 411 38 313 51 508 88 165 23 443 28 689 9 915 74 425 50 977 56 701 15 346 45 256 92 862 62 753 39 860 55 847 47 222 81 567 72 237 80 814 22 302 82 615 5 906 35 953 30 422 70 302 90 334 79 821 53 653 20 756
81 951 4 637 7 643 84 975 99 571 66 50 43 696 29 381 72 274 11 273 78 558 13 167 21 713 79 30 71 493 49 794 97 120 36 478 76 811 86 583 26 249 45 650 73 309 59 17 62 949 24 823 25 231 0 622 60 717 52 739 63 868 61 919 37 306 80 786 41 531 32 330 74 737 6 22 16 406 27 647 9 486 8 661 22 432 46 783 39 244 77 676 42 170 19 80 1 319 94 801 38 129 65 413 87 414 10 95 2 368 92 818 75 216 83 83 18 574 34 486 57 602 68 291 51 948 89 361 85 978 56 45 48 637 69 868 58 683 93 101 82 802 30 704 12 21 55 641 20 121 31 759 35 416 40 311 15 225 33 415 67 941 50 462 90 909 96 733 70 753 64 65 47 675 28 206 17 583 91 808 14 167 88 888 95 905 54 481 23 544 98 535 3 547 53 764 5 759 44 555
8 772 81 772 79 504 61 31 51 177 40 536 82 15 38 524 88 872 49 818 16 888 55 708 37 326 62 415 45 794 41 547 33 45 7 957 56 681 48 904 66 470 92 923 52 86 31 721 13 631 89 345 25 526 21 380 64 897 9 57 80 236 47 906 1 728 98 509 5 339 87 93 78 911 28 512 30 605 6 515 24 928 50 385 46 777 60 395 19 70 57 521 22 908 99 427 2 791 20 358 93 734 53 756 95 64 83 384 69 912 67 518 14 63 17 344 15 759 3 373 54 895 94 841 75 832 72 125 23 220 65 894 0 496 59 297 12 868 77 107 68 166 76 382 18 917 4 616 39 592 29 103 42 416 36 488 85 271 97 130 96 570 35 608 27 600 90 7 58 891 91 634 84 335 10 617 86 821 71 945 73 578 43 445 26 203 63 919 44 839 70 783 11 571 32 723 34 171 74 884
36 170 98 30 3 873 9 763 22 882 11 748 53 595 70 860 78 18 61 247 59 687 82 370 4 218 18 863 87 401 79 709 21 714 30 839 65 353 51 599 46 14 95 929 69 481 32 289 42 8 16 569 33 918 93 502 60 330 88 422 43 608 92 237 6 125 55 973 97 47 15 404 50 524 76 496 27 444 1 375 89 502 56 740 37 57 83 104 29 884 47 192 54 150 8 937 17 304 7 329 84 161 52 437 39 957 41 882 5 873 19 476 57 369 90 161 85 511 91 749 34 260 23 693 45 634 62 238 28 819 12 331 38 333 96 630 71 438 10 192 74 591 99 268 44 522 2 721 25 231 64 249 13 419 20 582 0 754 66 896 73 378 80 53 31 635 63 781 77 807 48 250 14 445 68 795 24 475 35 596 81 536 75 712 94 245 67 691 40 237 49 331 72 599 26 838 58 416 86 910
17 604 24 425 35 161 38 966 65 792 36 35 69 759 5 271 42 948 67 741 43 258 33 253 54 804 71 663 30 627 77 101 97 703 37 92 8 482 47 330 96 227 83 534 29 348 93 403 1 858 70 85 68 935 64 945 44 765 11 856 84 523 3 719 32 819 88 558 27 30 0 18 99 262 48 374 73 172 18 800 58 306 21 586 50 266 13 884 66 626 78 10 9 85 7 247 90 714 51 45 46 868 74 996 15 251 25 602 39 743 60 538 85 6 28 709 55 290 49 12 56 376 80 350 34 850 14 380 82 542 52 291 86 674 81 955 6 382 76 869 63 514 89 102 91 121 87 96 40 485 98 499 20 769 95 99 62 342 10 449 61 754 19 176 31 367 4 301 2 432 92 886 16 477 12 945 57 430 59 393 45 59 23 95 94 670 26 403 53 233 75 499 79 762 22 916 72 288 41 630
14 565 27 397 22 949 16 599 89 766 0 43 68 864 60 963 35 146 5 870 65 224 82 622 62 550 80 857 93 606 11 250 54 982 40 796 31 522 69 340 17 629 61 85 49 357 59 78 70 257 7 949 9 444 46 606 38 90 47 966 41 29 81 806 3 463 85 714 91 130 99 637 72 892 52 87 2 199 58 515 78 52 32 847 94 337 18 881 24 328 4 476 77 925 75 487 64 377 74 225 90 195 67 95 25 47 97 387 20 933 86 702 36 622 71 974 28 327 79 219 76 874 57 148 8 749 88 1000 39 8 56 840 13 179 87 190 19 840 45 857 84 629 96 965 37 170 15 842 10 220 21 64 51 500 63 518 26 42 73 751 95 317 34 377 42 906 43 318 44 337 23 865 30 223 83 251 1 234 6 531 66 615 98 997 92 895 50 618 48 163 55 615 29 627 12 387 53 734 33 588
50 685 55 580 48 959 10 197 40 288 52 834 80 269 43 630 47 318 70 482 36 111 23 870 42 126 85 583 51 957 15 869 54 62 38 346 9 214 39 608 59 543 1 704 26 526 60 719 53 964 17 301 7 556 61 48 56 350 73 78 33 878 49 461 72 400 13 868 68 921 79 664 14 401 28 836 34 481 64 166 91 147 89 412 65 424 11 953 95 711 66 800 82 487 5 504 83 59 18 994 93 279 22 2 35 530 92 8 58 162 6 607 78 518 57 248 69 635 37 383 2 956 96 918 62 39 4 947 12 467 87 182 29 38 74 169 94 331 27 820 63 474 98 982 19 22 84 432 41 747 86 804 32 910 21 88 30 228 77 731 99 123 67 30 46 982 8 524 81 207 31 473 0 510 88 568 24 520 44 639 76 333 97 39 16 552 25 199 71 765 75 4 20 445 45 316 3 715 90 837
72 152 74 574 0 878 35 705 69 996 92 779 57 930 28 330 80 205 54 419 44 8 21 962 36 243 66 977 60 446 50 930 95 73 22 669 37 710 30 30 38 894 84 470 65 222 34 324 68 256 33 749 7 460 25 563 19 31 90 109 14 868 59 536 63 549 10 550 5 639 73 27 15 120 16 136 79 225 75 624 86 778 93 413 32 704 89 82 2 326 29 447 91 996 58 162 46 238 96 17 17 879 77 405 76 269 27 882 98 354 70 515 8 294 49 891 18 721 78 204 48 903 53 866 47 204 20 541 11 502 23 303 45 107 51 824 71 567 94 692 12 174 24 921 42 463 3 921 83 406 40 845 82 768 81 157 31 411 56 126 39 249 1 393 88 187 52 841 6 416 67 934 13 532 55 24 99 159 26 719 43 614 87 738 97 777 64 369 61 384 9 376 62 207 85 742 4 333 41 700
22 924 85 161 48 595 56 362 72 265 52 20 32 632 77 344 88 813 43 534 54 865 81 458 62 661 94 360 60 968 87 846 65 132 37 374 27 489 38 798 19 351 82 299 5 745 67 475 89 160 23 244 86 252 96 174 24 668 92 727 84 849 0 555 36 683 76 53 8 396 25 263 75 316 34 498 91 929 51 768 40 995 99 854 41 192 29 67 70 544 15 947 11 793 79 959 1 924 14 927 53 68 18 273 80 946 28 84 42 909 9 874 90 816 7 210 69 411 10 155 3 705 59 366 21 556 93 113 63 129 13 67 35 783 2 18 73 332 44 679 83 157 30 575 39 643 98 913 45 180 58 764 33 660 64 510 57 802 12 298 46 197 95 851 55 498 66 334 97 812 17 197 16 294 74 531 71 382 47 740 50 170 26 458 68 578 61 958 4 600 78 178 20 265 49 696 31 150 6 874
13 333 18 110 70 296 14 450 11 851 28 580 7 378 34 810 65 886 81 677 98 655 29 682 50 665 20 616 96 671 41 993 45 465 19 740 52 864 59 778 25 285 51 16 10 68 91 912 88 843 8 748 99 147 47 962 74 944 78 182 27 509 93 265 9 99 23 701 76 926 38 726 5 614 62 994 64 510 31 8 71 10 22 252 68 324 79 100 16 607 75 786 86 862 21 21 77 813 1 915 80 584 39 443 17 466 95 721 2 351 58 504 3 63 55 620 40 656 87 973 32 569 46 91 94 9 37 899 97 242 49 126 60 644 67 453 30 593 0 887 92 228 24 307 12 708 84 622 63 213 66 810 6 409 61 427 36 109 53 303 89 428 35 415 69 584 43 410 73 567 48 339 90 388 83 439 82 52 57 490 44 699 26 439 4 72 72 659 85 686 15 541 56 309 54 870 33 148 42 429
6 15 68 199 13 359 38 359 11 16 31 480 24 119 49 209 56 363 89 625 62 541 77 138 96 225 79 35 60 878 5 379 74 595 2 603 16 218 98 728 54 20 14 866 7 768 20 292 17 562 55 328 48 496 87 827 82 914 64 56 81 916 94 104 75 533 37 815 40 196 26 879 70 810 36 678 58 517 44 853 27 521 53 920 80 341 9 915 19 914 59 309 3 493 90 202 29 784 88 324 22 435 83 944 92 669 33 287 41 899 67 520 69 554 57 312 1 154 8 768 93 539 71 98 97 431 47 380 91 166 85 650 42 982 65 560 52 6 66 764 0 986 63 354 61 680 78 962 73 279 51 790 28 89 95 847 18 321 46 955 10 306 12 842 84 36 34 394 99 17 86 470 15 9 21 599 25 45 50 462 30 441 43 952 39 669 35 782 72 225 32 411 4 622 45 564 23 387 76 949
78 896 77 950 86 21 31 100 98 723 76 877 25 879 2 381 57 379 16 814 42 334 41 218 22 597 40 450 88 617 1 107 91 341 82 667 45 268 83 589 11 926 7 615 39 905 49 489 38 893 89 345 81 663 95 707 5 42 10 162 69 172 85 66 51 259 92 95 33 319 72 367 80 615 87 300 75 299 54 367 23 252 59 462 37 865 97 627 73 222 62 134 8 333 34 943 17 333 21 210 56 490 9 959 6 849 48 853 13 197 30 868 60 437 12 111 79 179 0 998 66 597 47 767 46 616 68 44 94 669 4 436 26 709 15 128 3 583 32 419 67 989 93 958 74 41 35 739 58 844 24 170 65 417 20 244 99 164 64 512 44 885 61 102 96 326 90 959 19 291 53 710 63 698 52 647 28 978 50 339 36 323 27 122 14 108 71 103 29 305 18 207 43 920 55 145 84 612 70 505
44 952 76 751 22 25 17 462 93 36 78 552 10 517 37 627 74 1000 19 880 67 884 50 173 6 41 79 133 90 812 71 602 40 727 57 990 53 531 33 510 34 176 45 419 62 953 84 10 69 90 31 687 5 444 63 414 20 490 27 394 15 774 1 151 87 685 98 915 16 869 28 380 73 817 88 387 35 463 2 642 11 82 64 148 54 623 97 584 82 813 95 161 29 504 94 77 55 10 13 175 38 405 41 500 65 779 14 25 24 891 99 818 7 947 58 921 92 540 4 902 85 341 91 26 36 313 75 439 72 650 80 923 51 899 83 100 48 750 70 238 49 686 46 588 3 832 39 502 89 314 30 989 9 572 42 574 81 311 0 650 59 727 32 111 26 252 96 174 52 918 66 90 86 556 25 517 60 300 47 611 21 302 77 90 61 294 18 958 56 208 12 475 43 412 8 859 68 567 23 553
69 726 53 717 26 126 35 875 52 944 57 345 50 912 56 546 49 364 0 386 65 83 85 998 1 187 8 857 97 452 81 32 14 863 12 161 98 984 39 737 82 920 68 825 23 750 91 535 89 337 48 74 47 807 78 272 71 854 11 440 66 31 67 639 79 837 41 590 18 715 31 540 88 270 95 498 37 550 24 408 96 327 13 87 36 274 60 390 4 961 44 97 46 336 99 924 58 665 38 36 84 724 54 897 15 931 90 581 5 56 83 737 72 426 33 90 86 602 73 91 92 997 80 373 59 805 34 851 93 54 45 603 43 673 55 980 2 676 28 211 76 176 77 829 63 803 21 443 9 687 32 644 20 533 10 276 74 36 42 929 3 319 51 837 17 642 62 57 7 434 6 429 64 895 19 907 70 597 25 490 75 494 40 654 30 924 87 654 27 845 29 73 22 263 61 161 16 701 94 421
31 553 20 226 93 657 55 181 2 250 4 391 6 366 0 878 19 156 68 677 63 966 43 545 62 303 94 905 12 544 65 709 41 689 92 604 96 711 23 241 54 85 48 261 75 29 3 119 90 959 42 256 1 5 85 228 57 930 29 52 53 2 34 436 64 822 60 971 45 839 82 451 99 385 15 354 50 691 35 38 58 385 59 768 13 48 80 176 76 547 95 948 38 177 87 225 5 371 67 23 91 718 46 336 11 408 79 944 10 189 89 208 18 619 9 454 84 503 56 401 69 20 24 904 81 500 36 542 88 257 16 24 14 59 78 980 21 836 77 127 17 18 27 746 30 896 47 82 37 951 26 475 8 624 44 129 40 401 52 600 83 740 51 912 98 694 70 627 73 337 22 463 97 905 61 991 49 91 66 900 25 239 72 451 74 377 32 48 7 647 71 133 39 838 86 207 28 516 33 707
23 775 93 233 99 248 51 276 20 742 55 470 49 758 84 614 43 666 31 942 36 100 91 264 81 825 61 629 98 411 35 623 33 299 60 342 95 493 46 231 26 140 97 335 53 66 54 863 29 165 87 170 72 71 65 975 92 95 7 635 62 844 10 141 17 70 52 925 13 327 8 330 83 942 30 784 79 178 64 180 34 13 48 309 5 310 42 68 50 981 19 298 18 83 11 288 89 972 39 648 14 45 86 491 9 425 59 225 75 492 6 680 4 948 57 952 2 464 78 502 40 467 82 457 45 895 88 77 85 189 44 991 24 757 77 463 76 109 66 396 38 23 28 945 1 133 12 715 74 36 32 48 80 356 69 153 94 672 56 89 68 238 27 602 0 198 41 593 47 302 25 32 16 105 63 379 15 490 67 566 96 607 22 496 21 443 73 147 58 275 90 968 70 552 3 747 71 29 37 894
87 110 20 327 77 152 22 258 45 806 4 27 55 984 99 777 6 731 53 248 68 118 58 607 5 750 41 392 71 466 51 284 2 336 27 767 96 428 54 123 16 307 63 458 61 335 65 215 70 845 21 895 81 234 69 225 18 931 49 540 72 827 10 37 88 358 64 83 43 282 38 419 15 620 7 883 8 880 35 73 25 965 39 970 90 947 89 117 9 800 80 654 1 239 30 263 52 50 34 235 36 738 56 661 44 867 26 670 85 403 62 793 98 669 42 489 37 864 84 117 74 777 91 663 14 164 82 639 31 952 32 535 60 441 28 399 11 42 0 525 48 807 13 901 50 175 17 107 23 265 24 719 40 792 3 512 47 744 67 424 29 689 79 87 59 422 93 901 12 149 19 472 76 777 46 905 78 222 92 347 95 355 83 600 97 416 33 88 86 570 75 944 57 40 94 604 66 752 73 475
71 214 2 502 16 185 30 497 88 460 70 840 94 316 65 147 52 786 29 337 35 689 14 386 85 752 32 335 38 598 0 830 78 23 8 466 51 221 1 586 54 76 28 947 62 301 60 965 9 922 20 131 3 875 46 396 56 923 42 168 4 572 61 906 13 890 80 226 48 610 53 217 95 768 90 980 5 426 69 426 67 882 23 14 64 158 93 305 50 411 18 735 63 915 76 468 73 91 40 1000 6 73 12 738 84 68 89 852 43 266 77 552 87 588 97 51 58 33 25 782 27 484 83 734 34 545 49 897 17 772 74 221 68 439 11 209 75 904 39 675 66 917 91 859 72 972 10 219 59 67 26 977 47 591 36 796 31 868 98 700 45 543 44 880 37 570 96 364 22 409 21 138 82 455 15 518 19 354 7 302 41 602 55 868 33 479 24 658 81 10 79 827 57 446 99 346 86 530 92 622
22 24 90 122 41 1 18 903 12 795 72 20 33 525 76 806 70 223 13 433 10 563 4 658 40 525 42 148 0 349 99 908 27 735 94 554 88 392 36 299 85 656 35 934 79 969 28 745 83 929 11 33 50 332 91 821 89 829 64 766 3 89 21 930 60 274 9 684 74 940 81 397 55 605 8 324 71 862 68 179 52 632 17 306 98 365 5 169 95 818 84 345 25 197 61 621 77 379 44 351 19 545 6 610 34 298 80 304 37 354 93 449 54 422 2 350 45 635 78 714 73 165 51 485 47 663 24 746 30 980 69 725 49 167 31 903 48 428 63 705 38 756 97 950 7 277 82 916 57 413 23 573 32 738 86 779 15 286 67 381 29 336 62 685 53 365 87 439 65 92 16 767 75 794 43 704 39 689 46 597 92 698 96 823 26 650 66 275 14 832 58 451 59 914 1 553 56 233 20 505
61 813 31 477 91 74 63 82 4 443 70 266 58 936 12 380 79 337 55 214 47 356 97 127 13 939 28 41 71 89 25 984 57 114 67 841 36 131 89 578 18 222 0 186 3 726 98 815 11 544 78 467 60 928 81 303 96 111 56 21 48 812 84 48 88 893 30 44 90 572 74 587 9 469 53 640 20 642 7 863 86 835 37 389 73 675 40 863 65 575 49 629 24 377 68 278 75 544 64 704 76 939 10 915 2 569 77 906 34 515 42 511 8 851 93 11 26 219 22 675 46 775 32 828 41 885 82 447 59 742 38 556 52 854 1 149 94 687 16 298 15 943 21 988 83 644 87 141 85 8 45 281 14 281 72 1000 43 416 44 15 92 193 99 1 39 613 62 143 80 431 35 296 54 84 50 419 33 79 66 813 69 774 23 524 19 727 51 298 5 992 17 691 29 821 6 175 95 885 27 925
69 198 99 341 4 794 16 87 79 679 40 354 55 949 96 129 24 212 11 139 84 443 39 463 65 603 66 744 35 525 56 986 42 212 47 160 88 934 63 974 67 919 91 110 19 420 41 220 87 50 58 211 94 536 23 912 83 134 70 259 20 523 95 621 90 109 60 380 74 367 0 747 34 210 46 328 73 624 62 315 98 44 92 324 44 93 6 217 68 952 61 920 31 463 52 312 1 595 53 855 97 541 17 516 33 361 9 233 37 752 78 329 28 709 30 884 32 930 75 793 45 341 36 314 26 446 2 978 18 152 7 731 43 340 59 109 51 47 14 866 49 860 27 107 50 606 3 165 48 340 25 946 54 598 13 95 80 535 8 997 71 224 81 600 57 884 76 194 5 127 72 180 82 1000 93 389 12 234 38 120 85 841 29 402 15 534 77 936 21 849 89 8 10 764 64 822 22 715 86 593
28 924 67 726 61 909 63 69 9 733 13 109 68 849 51 542 92 367 79 471 89 842 65 110 59 479 94 327 26 32 4 324 93 31 78 801 33 343 82 646 71 32 60 227 43 818 8 8 86 908 42 51 0 240 54 339 87 4 21 122 36 209 95 49 73 99 50 302 19 943 46 333 90 62 16 661 29 339 84 39 5 536 44 429 74 74 34 405 31 397 39 904 97 828 83 141 25 819 53 573 88 274 11 895 85 937 58 570 10 369 75 671 6 805 7 829 69 15 15 23 77 477 49 522 27 817 48 516 98 729 37 807 70 22 47 15 18 395 14 947 17 292 3 356 64 381 20 804 32 237 23 663 35 462 80 24 99 805 30 418 45 528 62 212 24 171 91 699 52 265 12 760 1 826 2 930 38 347 57 43 76 659 56 97 81 906 40 947 55 408 72 92 96 594 41 796 66 967 22 615
82 899 80 826 81 969 44 847 26 74 55 418 40 422 6 928 27 133 19 802 71 495 1 950 58 90 74 753 78 384 98 304 34 4 30 385 39 424 8 286 69 100 20 673 36 190 62 955 50 840 10 823 70 386 14 717 17 290 29 243 13 589 96 265 16 976 43 38 28 893 42 572 97 323 24 457 38 393 66 421 91 526 41 114 0 318 94 430 9 277 67 73 21 540 48 153 52 87 73 210 15 832 25 462 87 562 77 75 79 182 2 74 37 122 93 316 63 730 32 668 57 893 56 734 72 163 33 258 95 974 23 28 68 221 11 200 54 524 22 758 31 946 99 280 12 958 46 645 86 813 59 77 5 661 7 393 51 938 83 345 65 974 3 725 45 173 88 239 89 202 35 516 60 725 53 659 61 900 4 237 85 757 90 301 47 215 18 850 76 687 75 364 49 465 84 271 64 941 92 799
58 784 73 477 37 78 36 814 40 640 16 598 82 505 49 360 24 318 67 698 92 528 30 926 13 555 23 528 9 852 93 828 70 160 3 329 63 617 61 928 27 291 71 255 2 959 69 35 95 756 39 443 14 372 55 252 48 814 97 43 91 841 87 324 5 405 74 290 99 447 7 636 0 592 21 785 83 757 38 474 1 83 85 323 18 386 86 827 29 669 98 823 43 705 65 226 90 784 80 854 50 86 77 574 89 930 84 484 75 267 12 10 25 431 15 444 53 335 8 526 59 969 10 100 32 940 56 995 22 805 68 648 78 835 19 300 11 171 81 250 72 262 34 152 44 962 94 919 28 706 42 868 66 37 47 732 88 655 20 476 35 822 46 279 17 254 51 618 6 886 45 490 52 638 41 687 4 54 79 803 57 578 76 679 64 429 96 391 60 58 33 778 26 390 54 436 31 245 62 428
58 292 9 270 90 168 6 805 91 29 12 753 28 894 94 356 13 417 0 221 15 163 16 599 68 758 49 512 18 630 66 782 96 402 22 93 76 59 88 638 85 291 41 314 65 707 30 553 10 846 53 215 69 849 7 690 67 802 3 34 20 761 8 198 89 384 75 424 70 838 79 70 51 250 83 350 97 48 43 337 93 765 57 413 98 65 19 615 29 564 48 132 77 387 64 272 26 410 82 511 71 752 73 114 92 860 31 638 86 285 50 74 17 560 74 344 95 299 87 409 38 454 44 262 99 291 59 48 40 978 62 860 56 14 46 151 36 27 47 394 63 14 37 846 34 180 33 393 32 149 14 767 55 412 25 304 84 368 35 546 5 819 45 502 81 807 4 104 72 475 1 138 42 387 80 892 27 248 11 479 21 957 39 275 23 350 2 547 54 655 24 260 78 87 52 462 61 489 60 507
70 725 48 32 80 123 1 759 88 242 17 939 42 290 27 475 31 633 90 192 57 889 28 778 69 568 2 533 82 836 58 275 62 573 18 980 67 284 92 244 65 970 37 551 55 850 76 123 97 110 3 679 23 138 20 760 11 514 19 435 52 494 43 102 8 220 22 798 6 795 60 760 15 291 49 153 36 212 56 208 94 345 29 800 96 858 21 195 13 166 87 249 83 876 68 168 98 270 32 398 53 825 30 79 35 977 84 828 7 127 99 286 78 994 81 260 71 510 89 39 12 599 26 974 63 399 33 885 46 476 79 222 40 243 41 381 5 860 24 199 95 513 75 194 93 430 0 75 44 503 91 640 45 992 86 380 64 19 9 994 77 482 39 637 14 95 10 927 54 569 85 162 73 336 34 247 72 494 51 623 66 873 25 636 16 307 4 596 38 425 59 532 47 393 50 365 61 213 74 682
28 769 35 807 42 195 8 460 40 21 9 158 87 196 48 839 31 322 99 892 78 877 43 798 56 597 54 117 97 995 64 978 66 7 86 390 51 72 46 579 81 966 61 35 53 430 93 517 17 929 91 127 79 511 39 534 20 735 70 502 10 63 57 243 90 597 19 383 15 990 50 194 18 746 80 61 88 406 11 579 76 937 67 573 21 957 1 447 24 827 92 97 85 615 27 723 7 526 16 875 25 916 29 590 41 605 83 550 32 265 73 589 36 61 63 541 74 406 94 975 3 90 84 207 89 403 62 796 95 468 44 34 38 136 33 306 68 881 5 956 71 743 30 135 82 688 55 969 60 816 0 706 37 111 52 39 47 145 45 45 75 762 96 149 34 608 14 139 13 465 59 778 72 759 58 63 12 564 22 97 98 514 6 877 26 390 65 106 23 319 4 521 49 99 69 444 2 819 77 837
78 454 39 23 64 269 38 617 62 244 26 494 89 753 79 843 72 831 13 753 17 84 40 462 93 872 51 345 15 583 10 518 28 572 53 28 27 818 34 425 5 258 43 736 20 198 25 817 83 518 75 924 50 326 73 983 54 621 82 210 95 139 70 233 52 69 24 609 57 523 37 716 45 16 76 503 7 6 46 133 23 110 21 252 87 876 63 336 31 763 32 945 69 806 80 612 2 444 47 887 65 120 48 534 98 417 29 133 85 959 99 74 4 1000 35 849 77 549 58 24 44 206 0 703 14 206 94 626 96 218 18 303 6 589 59 860 36 392 61 841 1 424 42 84 66 887 9 92 74 206 49 193 60 80 81 52 91 129 86 952 68 179 56 57 55 443 97 522 88 727 8 836 84 9 33 145 41 550 22 645 16 526 12 65 71 875 92 767 30 870 19 451 11 721 67 77 3 240 90 237
71 209 13 782 25 342 45 669 76 103 6 244 31 652 69 60 61 186 15 19 93 131 19 463 22 470 2 332 57 961 5 49 11 200 33 585 79 719 24 333 75 653 48 275 36 647 87 598 85 511 81 591 83 711 29 793 62 358 49 527 39 278 44 754 41 638 97 668 18 290 63 868 72 706 92 41 58 884 89 613 88 606 94 428 60 433 65 213 0 193 95 893 21 101 34 591 84 903 53 657 7 934 67 519 14 337 1 32 8 858 10 84 73 895 47 338 35 422 37 167 50 868 80 296 74 93 26 281 54 444 27 287 98 553 3 164 70 605 90 887 96 225 55 352 12 926 32 73 28 6 17 629 82 392 51 928 68 883 20 976 52 544 66 743 43 874 30 190 77 46 59 768 56 765 40 157 23 54 78 380 86 103 46 626 16 145 4 542 91 224 42 637 99 766 9 777 38 502 64 873
17 850 61 986 50 983 92 168 51 585 66 361 87 144 14 540 54 71 23 785 84 480 25 175 64 624 77 39 24 830 70 4 41 656 39 743 56 835 34 422 52 929 11 697 85 758 1 542 44 199 63 875 13 675 6 530 83 681 19 400 78 190 47 961 8 470 90 134 88 858 31 947 22 336 69 997 16 833 15 381 91 914 32 883 0 598 86 474 37 442 94 37 5 399 27 181 89 459 21 168 42 48 9 668 43 763 55 638 75 14 82 878 46 379 72 164 95 354 26 524 81 176 10 119 67 485 28 685 79 532 60 990 7 182 2 20 49 850 58 91 18 85 99 117 62 165 74 28 57 219 29 357 96 915 33 934 12 336 38 702 20 235 59 665 71 473 45 553 53 992 68 678 97 100 30 30 98 489 76 940 36 257 48 543 35 607 73 106 40 55 65 740 80 506 4 119 3 871 93 895
10 520 39 270 96 377 68 975 58 139 77 662 71 434 18 362 69 302 92 109 28 527 75 2 3 476 31 116 56 56 36 595 21 621 94 301 74 916 52 211 66 917 12 889 24 316 95 591 7 515 93 710 0 767 38 919 6 91 17 285 83 98 76 376 1 96 25 186 86 281 23 712 70 546 19 581 11 471 87 14 44 207 35 798 82 758 57 614 14 570 33 493 9 515 34 340 88 149 78 935 84 785 15 753 47 131 45 717 89 160 55 345 72 383 30 230 32 713 64 637 85 106 29 980 60 506 54 939 91 133 51 932 63 969 81 931 48 732 13 295 40 878 53 773 20 859 8 782 4 313 2 62 65 320 42 82 22 973 27 714 5 228 43 545 26 416 61 491 98 423 59 869 50 424 79 975 90 351 41 270 67 355 62 855 37 261 80 968 16 130 99 220 73 132 46 375 97 20 49 229
29 447 95 134 68 891 67 3 15 293 94 208 33 669 62 53 85 835 27 150 12 106 37 551 82 575 23 38 74 188 0 237 17 501 98 788 39 975 5 198 83 760 36 955 53 399 41 684 4 862 43 540 64 585 22 519 32 856 55 927 18 63 49 153 54 877 65 367 81 499 34 612 20 706 11 896 96 414 89 760 21 808 73 596 6 150 57 137 77 554 72 330 2 2 48 164 10 313 90 392 40 451 61 482 91 221 14 607 45 394 35 38 1 59 16 661 59 760 25 824 19 574 44 233 86 109 97 228 76 499 38 6 52 672 3 356 7 189 30 962 46 920 9 970 79 881 31 937 8 133 51 98 78 423 99 466 60 454 24 148 63 606 26 259 93 648 28 255 69 299 75 240 70 55 84 385 92 782 88 895 50 796 80 627 58 833 56 359 13 907 87 497 42 557 71 967 66 960 47 632
95 674 45 275 26 534 33 863 15 507 63 504 70 843 19 896 22 613 27 505 30 164 89 504 41 850 40 386 71 816 61 922 69 181 49 26 34 307 78 194 86 108 25 446 18 458 59 300 80 509 58 895 47 877 75 893 35 999 16 38 5 414 2 170 9 38 79 694 6 821 99 605 60 906 31 263 87 77 28 22 46 245 62 763 24 191 81 797 66 223 76 545 53 280 12 749 64 256 50 815 56 58 20 812 55 137 68 629 48 588 1 224 84 151 77 141 91 935 94 956 42 101 72 382 36 526 92 407 57 653 14 327 0 80 67 317 32 218 74 208 11 46 29 439 10 341 90 469 38 955 85 630 82 394 93 372 7 197 43 989 17 327 21 293 54 39 65 12 51 473 4 289 98 512 44 641 96 722 83 979 37 84 13 433 73 435 97 260 39 740 88 332 23 617 8 35 3 268 52 230
45 927 72 496 13 586 32 145 57 88 18 417 47 78 17 864 85 480 73 894 20 690 28 687 53 734 98 119 50 87 25 358 99 984 69 518 62 625 14 324 26 811 42 831 31 305 49 696 0 988 24 284 56 549 33 595 66 384 65 780 12 29 30 441 19 605 81 563 95 525 34 799 1 267 3 453 68 594 40 926 58 731 27 196 16 779 51 365 83 522 37 874 39 318 75 69 4 513 48 504 74 819 76 149 55 533 5 708 88 505 82 574 44 518 15 425 77 179 90 345 54 62 64 401 59 999 23 621 94 743 21 805 89 443 96 996 70 801 29 541 8 684 46 325 41 760 80 818 52 980 43 348 93 398 36 177 97 671 10 413 60 58 92 35 6 506 91 593 67 492 71 167 35 769 2 887 22 811 78 193 63 740 38 731 79 406 61 515 86 109 87 564 11 499 84 177 9 592 7 558
56 983 65 363 44 663 52 128 4 547 21 108 94 809 43 425 80 743 25 16 5 775 6 892 20 709 64 298 87 179 26 490 84 197 19 10 13 373 22 30 23 833 15 334 73 659 0 123 72 140 77 392 50 756 14 738 78 820 38 429 83 265 30 288 36 544 57 517 42 304 55 292 9 168 66 734 29 439 67 566 40 336 86 899 27 290 68 891 39 8 17 762 2 752 49 253 37 179 81 371 95 40 63 96 28 610 90 245 82 652 62 367 75 429 54 123 31 191 3 748 76 5 61 603 51 320 41 438 92 512 16 230 7 715 24 733 98 530 8 611 70 720 1 273 99 37 79 511 91 275 32 712 69 173 59 111 35 559 45 111 11 219 97 174 96 727 93 280 10 43 85 593 34 619 53 985 58 564 71 344 60 555 47 965 74 427 88 399 12 403 48 956 46 324 18 619 33 547 89 174
61 255 41 160 46 770 74 100 28 115 73 950 31 983 86 431 50 466 20 77 90 587 95 506 18 216 6 453 37 830 94 994 43 360 89 128 38 604 48 231 10 453 3 267 4 948 42 194 81 386 76 695 84 429 16 902 72 256 80 878 87 5 22 739 58 730 75 529 52 400 8 573 34 933 54 311 92 321 45 299 44 705 27 695 32 976 97 412 35 278 57 766 55 736 12 156 7 421 78 884 14 980 1 627 25 29 96 553 2 381 60 911 69 999 65 397 82 410 17 112 33 926 36 365 21 349 9 41 66 254 49 946 47 870 79 631 39 64 63 411 67 39 77 337 70 511 15 90 56 506 40 911 26 754 93 396 68 98 98 639 64 726 5 562 62 749 29 707 85 567 23 957 24 771 11 607 99 644 91 335 71 87 53 158 0 364 59 852 88 734 30 996 83 64 19 166 51 488 13 997
86 575 78 352 76 802 9 996 39 888 47 866 60 174 61 585 25 367 97 116 96 280 23 746 18 287 65 430 75 373 79 650 68 56 29 707 42 274 57 582 53 206 27 182 48 414 40 20 70 382 49 373 38 494 64 911 89 37 59 642 93 939 54 13 81 390 10 577 46 721 73 129 3 456 98 267 6 942 5 332 33 874 69 336 84 157 72 591 99 188 37 988 71 823 62 59 4 235 88 248 24 550 41 897 83 520 32 961 43 157 92 590 94 383 52 958 50 734 8 470 31 919 1 307 19 585 85 50 87 418 20 458 21 574 55 620 58 154 12 817 22 976 36 774 15 894 74 758 56 926 0 858 28 544 63 87 14 343 45 996 95 149 11 935 51 610 34 604 30 376 80 627 67 167 90 112 82 723 91 242 44 988 2 582 35 171 7 850 13 24 17 559 77 158 26 448 66 486 16 135
65 948 46 671 84 895 51 553 71 375 73 522 24 503 55 776 89 505 86 996 45 90 22 440 42 89 7 932 58 114 99 842 97 609 96 119 3 288 62 286 9 390 85 317 56 348 94 659 67 885 54 550 90 611 72 874 60 79 48 989 5 493 11 673 75 113 79 986 10 903 44 979 50 642 69 742 78 99 49 804 19 649 52 103 57 346 76 363 2 923 15 60 39 252 31 272 38 750 47 82 37 892 1 900 66 814 43 468 68 114 93 96 28 353 23 417 4 70 14 302 81 120 91 648 63 182 64 628 12 820 80 814 20 476 59 639 17 259 61 16 92 743 30 83 18 726 70 196 6 157 74 936 32 816 27 953 0 546 35 17 33 181 29 224 16 335 77 647 36 764 98 786 83 649 26 794 88 11 82 784 13 245 25 903 95 909 21 810 53 950 87 772 34 195 8 959 40 698 41 984
19 292 33 843 60 47 75 225 58 138 13 919 47 477 5 701 48 627 44 121 69 712 18 594 87 480 61 180 95 749 99 409 73 446 97 323 10 678 11 804 70 398 27 255 32 524 81 801 31 867 96 441 3 88 93 942 12 424 92 248 66 310 94 20 28 987 62 779 53 198 83 993 4 826 91 987 40 152 17 53 56 593 85 848 41 92 42 758 35 524 77 412 82 459 43 383 89 495 64 828 67 325 76 667 8 832 86 402 38 760 52 711 80 317 21 168 84 545 22 38 88 400 29 47 98 659 68 254 37 724 20 805 46 905 34 863 78 898 14 805 0 57 23 860 15 149 1 864 39 832 2 818 9 598 71 322 57 620 65 909 49 940 26 776 24 593 36 650 63 331 72 533 30 563 25 639 79 840 51 419 74 405 50 679 16 951 59 310 54 68 6 738 45 610 90 12 7 468 55 400
65 190 51 81 45 772 2 342 36 795 25 815 73 592 55 737 74 840 24 59 35 243 90 304 12 184 59 59 52 239 80 366 21 501 41 131 60 635 46 564 42 871 78 838 96 151 48 286 19 713 6 122 16 39 26 980 44 601 10 676 82 954 87 456 22 986 68 195 38 14 88 671 75 472 34 376 0 649 53 352 54 303 27 707 40 742 43 642 76 7 99 897 30 547 32 11 28 16 93 145 70 579 61 2 23 655 91 158 97 949 57 406 69 538 20 998 8 935 86 759 39 142 33 890 37 688 95 778 14 778 83 158 13 409 66 299 77 551 67 632 79 279 98 803 3 455 47 341 50 857 7 840 64 830 31 999 49 32 71 331 1 178 58 595 17 863 72 909 84 147 92 534 63 648 5 707 15 838 29 320 9 617 56 689 62 796 4 169 81 969 11 35 85 370 94 735 89 107 18 246
10 340 68 50 23 782 51 61 76 643 67 646 5 214 56 207 25 289 69 776 13 755 37 445 92 365 4 140 44 931 19 753 70 343 2 619 17 871 31 35 54 225 74 658 27 559 99 989 46 103 97 437 0 35 6 766 87 77 15 914 1 951 26 524 58 684 81 714 93 785 83 562 65 249 50 875 38 346 73 305 7 594 64 88 29 911 66 507 75 94 79 914 78 740 62 746 3 896 35 815 43 868 77 479 84 382 94 697 47 863 21 583 16 260 12 578 42 784 52 344 11 217 98 259 30 489 48 705 88 299 20 156 86 949 72 119 55 92 45 421 59 562 8 924 18 336 40 227 71 570 57 529 89 441 49 719 39 148 53 77 28 689 60 680 33 940 14 998 91 475 32 161 34 155 22 355 85 783 61 957 90 156 24 860 63 448 36 190 80 973 82 793 9 684 95 444 41 598 96 160
66 343 1 859 91 273 32 594 28 820 42 670 5 373 29 572 50 418 27 32 78 753 94 948 23 534 31 969 76 506 67 857 69 659 92 813 96 681 75 317 6 810 95 616 45 868 18 911 35 815 68 846 82 583 59 240 84 235 17 871 85 935 83 80 10 640 3 119 20 419 14 49 70 916 74 588 4 295 15 968 98 956 93 425 48 262 39 788 9 52 2 367 52 971 22 39 77 961 99 874 53 932 24 753 71 356 57 154 79 796 16 476 11 955 62 600 13 308 49 395 46 229 41 304 25 357 43 683 54 993 86 839 26 588 34 211 60 971 33 73 51 522 47 624 64 493 56 901 30 87 87 801 63 22 90 213 73 243 37 834 88 210 8 157 61 112 36 107 97 934 81 804 12 480 19 48 72 38 89 728 65 398 58 668 7 245 44 28 55 643 38 142 0 551 21 557 40 512 80 198
78 638 42 362 30 915 63 953 53 680 46 81 56 536 64 95 45 641 31 559 85 693 25 678 62 258 61 671 17 962 48 959 52 214 5 852 32 811 79 575 27 477 97 674 98 115 60 672 2 927 10 542 7 839 55 765 70 510 15 373 50 740 47 261 13 776 75 826 77 669 90 582 16 824 28 577 41 685 66 747 26 880 58 985 72 478 40 536 87 325 69 959 37 892 81 42 34 399 91 125 0 954 6 339 39 492 36 825 68 766 83 75 73 888 11 370 94 770 57 211 20 338 43 757 89 274 1 795 86 318 54 725 59 902 49 156 14 571 8 697 29 923 38 143 76 992 88 688 44 298 9 883 24 808 35 71 67 188 74 342 18 206 33 291 93 448 23 83 80 367 19 770 4 683 12 186 92 723 65 68 21 259 96 165 95 279 22 271 99 264 82 238 71 395 51 264 3 15 84 342
22 547 50 989 55 45 9 264 46 652 42 327 71 220 84 820 16 388 7 93 85 629 53 304 18 534 21 299 54 82 60 521 91 345 74 473 37 70 99 791 95 341 24 128 69 500 43 286 36 929 20 640 1 897 31 377 27 483 96 405 77 711 68 505 92 13 28 632 65 966 29 243 49 824 64 330 56 481 14 839 32 784 25 667 89 67 4 4 66 660 82 968 70 60 38 401 2 792 57 690 52 268 93 487 58 105 47 899 62 250 23 139 88 500 19 788 3 585 40 199 94 979 98 458 35 240 78 360 72 533 80 152 48 988 75 914 30 337 86 997 61 757 34 847 5 679 12 357 51 186 81 775 79 11 11 966 59 937 13 496 17 415 44 489 83 183 87 911 10 827 26 696 8 240 45 287 39 636 97 623 76 820 0 158 90 214 33 659 63 7 67 112 73 423 6 31 15 27 41 538
56 402 13 725 82 523 73 904 63 237 54 849 42 398 3 619 47 279 72 457 96 798 59 58 0 865 50 417 61 13 79 401 2 336 40 284 74 283 22 663 44 84 86 332 95 319 21 25 69 369 31 818 91 599 93 980 57 391 17 705 81 989 4 512 33 32 88 85 14 368 38 384 94 381 76 553 23 740 87 965 25 597 41 22 36 311 52 338 18 460 92 15 29 257 70 683 64 835 9 81 46 551 16 974 27 274 45 537 11 20 19 108 6 119 77 677 30 741 68 521 60 305 89 756 43 175 67 118 66 454 62 785 7 448 71 264 99 77 28 58 80 902 90 98 53 48 51 432 34 800 78 981 85 162 98 551 55 79 5 919 8 545 37 613 1 768 32 161 24 872 75 544 39 897 49 763 26 884 10 727 20 693 97 786 58 745 12 66 35 174 15 346 84 480 48 190 65 358 83 22
80 79 85 704 51 42 15 796 50 469 61 331 95 124 96 774 47 448 18 821 21 427 26 323 48 133 74 163 59 409 73 300 25 771 57 109 69 857 22 802 70 109 19 37 52 850 20 700 89 682 38 1000 45 781 76 502 37 763 7 255 28 983 9 950 35 96 42 631 41 411 82 600 92 7 6 956 58 111 49 330 17 970 0 581 60 329 36 713 91 428 67 784 94 407 53 610 97 704 84 766 10 104 32 773 8 437 31 377 40 385 5 219 13 650 55 434 33 359 24 64 63 706 29 264 99 110 56 955 2 124 30 139 64 837 78 171 79 138 65 998 4 391 87 772 54 972 68 562 98 598 90 167 83 809 43 863 93 789 86 503 14 465 46 893 1 298 88 616 12 737 34 577 16 566 81 226 77 387 11 452 27 579 75 635 23 618 3 77 44 193 39 18 71 431 72 279 62 732 66 679
36 923 94 325 15 646 18 945 54 338 61 841 93 580 2 559 3 808 25 876 39 656 1 792 67 403 9 655 46 523 37 191 55 852 44 529 4 748 79 45 65 515 28 65 88 994 21 178 29 926 49 675 35 594 90 606 74 309 5 296 85 709 64 58 59 942 58 141 96 48 12 796 42 96 56 310 27 857 48 311 47 758 26 923 62 980 41 585 24 474 53 384 0 295 71 350 10 610 89 139 69 528 45 153 86 908 14 23 97 545 81 787 7 818 57 845 84 261 30 452 98 50 43 706 40 610 70 462 63 653 17 947 20 635 34 706 92 202 95 148 23 872 68 618 32 870 50 633 99 668 8 581 51 138 16 532 22 195 13 953 91 504 6 869 66 214 11 394 73 227 19 512 60 661 31 777 83 3 78 407 76 423 82 992 77 170 52 984 75 321 38 1 72 86 80 346 33 745 87 566
42 891 97 641 0 733 47 644 22 900 21 609 49 933 76 929 9 174 30 71 31 722 11 4 14 146 79 154 36 569 27 859 13 556 23 840 3 976 72 727 89 4 43 934 73 652 34 813 80 505 75 672 18 413 5 622 60 821 46 894 66 110 82 397 99 553 62 751 52 837 84 384 69 245 39 431 8 275 12 960 94 172 91 404 70 888 71 323 25 466 33 654 1 878 53 161 86 955 54 365 38 200 10 443 83 2 65 413 92 360 67 823 32 18 58 956 37 442 28 376 57 21 87 612 55 952 16 547 20 758 45 339 24 602 64 252 95 141 88 15 41 289 56 246 2 398 51 24 29 977 74 578 77 806 19 206 96 465 35 607 61 548 63 801 4 296 7 208 40 488 81 480 59 718 6 963 90 427 98 969 68 324 48 437 50 874 15 366 85 833 93 299 78 336 44 81 26 794 17 739
76 366 36 526 7 52 61 833 83 346 35 551 6 337 78 205 15 562 5 781 45 941 18 810 17 451 70 618 38 980 90 554 67 298 94 579 28 899 86 44 44 182 20 98 39 359 57 728 2 249 89 331 51 821 32 769 22 841 31 900 59 303 77 337 75 519 96 887 99 720 68 434 43 194 91 884 33 804 30 264 21 793 55 559 93 79 92 453 73 828 56 737 79 313 53 196 11 109 58 283 88 34 25 543 37 865 24 125 95 96 82 180 65 181 46 716 14 594 12 930 60 958 26 826 85 703 64 186 74 433 66 495 1 480 63 928 8 764 40 669 41 991 19 144 72 151 23 361 52 483 42 309 3 674 80 341 27 601 0 316 29 773 69 667 47 424 54 408 4 158 50 76 34 25 49 143 87 634 16 63 98 769 48 850 10 467 97 173 71 429 81 793 13 234 84 48 62 73 9 285
23 34 9 460 85 21 3 775 61 937 21 486 17 348 1 581 98 139 28 849 15 386 49 949 70 244 60 15 43 481 80 874 5 658 56 852 57 528 8 412 47 853 24 735 50 321 73 708 54 844 12 562 26 973 25 372 7 829 33 64 41 127 0 669 77 689 46 686 39 18 6 346 79 602 92 266 62 23 58 514 71 273 65 760 66 991 32 891 36 336 74 988 55 441 53 890 63 729 81 105 97 352 16 119 94 633 31 984 72 620 84 100 34 149 83 36 30 412 11 598 48 623 89 506 67 189 44 517 27 101 2 647 42 450 90 766 18 382 45 321 40 304 78 551 69 970 29 695 76 675 14 714 52 725 95 652 38 755 82 307 64 487 35 167 99 989 37 892 10 427 88 206 75 911 96 864 93 178 59 297 13 292 22 691 51 379 87 267 68 392 86 72 19 114 91 26 4 225 20 381
65 546 32 880 24 882 9 761 18 976 75 866 42 173 89 366 51 302 23 277 4 547 86 385 8 888 61 713 1 827 33 519 72 70 58 190 64 310 52 849 27 439 95 755 87 43 11 863 55 118 22 949 7 868 60 19 76 84 19 556 50 883 6 636 44 953 0 562 40 770 77 348 74 744 26 396 47 486 59 571 85 783 21 747 41 271 91 898 28 184 67 772 34 15 54 291 93 159 92 19 29 100 36 685 98 687 25 927 39 964 83 142 57 939 62 558 5 516 97 626 30 774 17 545 31 5 53 912 12 288 94 763 38 99 63 187 48 358 79 315 20 3 35 237 99 845 2 144 68 793 78 655 96 482 70 988 88 987 45 94 15 713 82 617 69 94 46 840 80 104 66 241 10 331 14 157 71 638 43 730 16 861 90 56 49 934 37 853 56 897 84 723 3 250 73 503 13 970 81 450
31 702 30 801 91 169 0 72 65 91 89 794 41 910 99 287 85 548 18 653 72 413 14 283 92 880 15 541 44 527 40 909 75 452 26 716 10 268 98 702 87 660 19 91 83 738 50 65 81 950 28 732 56 669 97 867 61 124 35 635 51 787 22 198 11 652 16 755 43 707 4 265 80 381 8 469 74 529 24 843 70 368 84 218 46 856 32 438 1 1 29 874 5 541 67 25 94 160 58 286 64 547 34 270 48 728 78 887 25 73 93 922 47 428 86 761 95 524 82 274 36 249 23 810 39 698 57 763 42 804 33 269 6 460 60 202 59 584 12 923 88 335 37 842 17 540 63 521 38 688 13 835 79 767 76 908 96 433 71 376 73 569 52 817 3 213 27 657 55 223 90 953 21 891 62 487 54 250 77 57 2 922 9 110 53 629 20 808 66 466 49 508 69 985 68 66 7 434 45 184
45 616 95 730 69 828 28 542 44 66 72 316 49 593 18 623 59 206 2 984 92 210 64 492 83 633 85 538 33 260 46 123 9 124 1 198 57 319 11 739 70 805 87 872 65 595 39 930 90 277 4 922 12 800 89 862 97 545 74 256 38 857 78 191 40 327 96 845 41 267 29 419 47 567 79 400 3 560 76 716 52 779 19 520 67 842 77 356 73 429 43 164 26 366 0 800 71 572 17 24 22 31 25 243 50 289 13 410 93 316 81 729 36 508 30 403 14 943 53 540 98 479 99 49 7 331 54 627 94 443 20 120 80 977 31 654 6 551 35 632 91 111 21 567 86 690 8 394 42 470 68 730 24 297 10 965 5 854 27 301 82 769 63 133 62 704 75 634 23 155 84 387 51 351 61 761 15 327 32 263 34 764 58 42 88 630 56 977 16 69 55 601 37 400 48 960 66 34 60 682
52 854 5 842 93 676 62 20 59 142 32 914 78 137 6 682 26 969 16 47 21 304 43 348 17 618 36 337 10 501 70 876 42 653 33 566 37 250 30 181 60 649 20 899 63 475 89 934 47 491 72 894 55 212 27 771 88 769 11 160 22 665 13 60 90 440 35 96 73 898 92 671 49 587 56 194 66 648 65 321 94 264 25 767 23 736 46 186 57 448 50 678 44 852 9 247 61 579 80 336 69 200 74 224 84 614 71 657 7 792 38 745 68 962 64 467 95 579 31 14 58 50 45 188 28 851 51 280 82 609 77 631 24 548 91 796 99 309 86 376 48 367 98 195 1 12 34 65 29 747 14 252 87 561 15 402 79 798 8 141 2 635 18 445 12 661 83 104 19 499 75 879 97 62 3 74 67 360 53 51 41 510 39 375 54 936 76 872 4 652 40 65 81 85 96 19 85 105 0 544
35 129 44 647 23 378 64 555 65 72 11 440 72 35 91 324 42 737 41 872 20 162 28 850 29 760 86 1 27 93 68 784 90 67 89 177 15 849 0 187 53 199 73 411 51 321 32 296 14 406 80 601 85 719 88 748 75 751 22 231 77 442 26 341 99 387 83 644 87 404 61 101 93 399 24 818 49 886 96 888 43 603 54 452 2 754 10 571 50 197 7 167 21 85 52 940 70 3 45 57 4 599 40 176 59 764 60 166 25 424 92 847 67 425 18 690 74 425 39 644 17 805 58 1 94 196 47 512 8 861 97 881 31 977 30 775 38 566 9 681 1 335 48 970 69 107 66 691 95 571 63 323 16 536 19 772 79 279 78 984 37 654 81 621 36 514 56 790 84 506 76 738 5 656 57 758 71 44 33 672 82 766 46 157 55 721 62 315 3 188 34 166 6 510 12 692 98 15 13 842
41 506 37 746 68 50 27 952 73 550 13 944 7 576 74 863 49 771 64 372 43 873 60 623 65 392 98 192 57 943 75 232 69 231 26 425 62 99 20 275 93 995 70 45 79 345 99 660 77 697 10 562 0 861 21 585 51 895 66 953 83 456 23 868 12 877 19 329 11 787 3 92 46 943 47 471 24 870 89 394 33 700 71 523 39 94 96 247 18 750 29 543 50 609 54 107 78 350 14 224 16 935 56 296 58 931 36 487 72 671 38 789 31 31 97 977 35 139 55 655 53 86 76 610 67 145 84 737 2 844 1 289 6 558 81 676 45 706 9 269 44 505 59 681 90 333 95 805 88 490 82 379 40 355 91 996 85 829 5 979 17 738 92 723 4 191 8 555 28 319 80 745 94 940 86 587 34 744 63 518 87 594 15 674 32 839 42 61 25 885 48 556 52 235 30 983 61 784 22 282
58 988 61 317 59 405 10 200 60 699 32 405 51 481 88 775 57 644 98 13 36 223 21 427 37 665 24 958 74 999 65 326 50 876 42 472 27 835 94 771 31 488 87 499 49 326 90 559 62 357 64 565 17 625 76 618 39 462 19 960 84 507 23 436 67 544 28 379 93 381 34 210 13 202 78 160 30 847 44 831 52 596 83 118 73 170 85 15 82 741 14 829 26 515 9 303 43 5 66 502 79 409 4 248 18 451 48 197 16 323 8 491 6 932 11 679 99 577 80 886 69 361 46 773 89 485 15 45 35 427 38 995 68 861 97 995 72 70 70 450 0 425 92 223 2 375 45 305 86 115 71 108 81 875 33 475 41 104 12 393 5 182 20 721 7 977 53 111 91 981 56 88 54 718 29 889 25 160 77 149 40 168 55 245 63 960 1 621 96 97 47 200 3 880 75 786 95 827 22 81
71 827 96 199 52 665 72 27 13 938 95 332 94 150 64 246 2 544 45 325 79 608 35 751 22 236 5 21 58 152 15 68 99 722 48 584 61 874 50 540 31 447 77 349 62 171 93 811 42 406 36 258 10 371 44 419 43 804 76 467 29 33 33 133 24 444 73 434 85 533 30 15 89 64 98 946 51 558 78 720 57 950 6 991 11 113 34 391 74 978 80 604 82 834 55 162 86 469 67 704 92 666 14 762 32 322 90 523 28 606 3 875 25 121 69 738 66 647 97 369 46 314 8 250 0 643 83 157 16 407 56 657 68 208 20 376 39 654 75 943 70 640 17 471 12 858 88 652 21 382 81 188 91 381 38 812 27 395 19 933 9 132 47 357 49 764 63 541 41 55 40 993 54 692 1 449 18 571 84 671 4 242 60 205 37 686 23 11 65 247 7 709 59 567 87 6 26 646 53 256
71 983 12 872 79 32 17 606 14 776 83 66 48 139 98 650 43 752 27 272 65 822 72 642 47 57 66 91 1 988 91 587 60 889 58 229 85 762 96 794 41 810 69 421 74 750 0 637 95 229 37 307 18 111 33 232 55 615 32 942 45 947 38 492 20 688 67 152 61 825 54 762 35 347 5 875 78 268 52 141 75 511 93 52 25 592 26 620 44 522 29 270 80 852 42 951 51 53 76 826 62 516 87 193 81 280 30 826 15 649 46 60 77 2 94 637 13 655 50 715 63 236 11 428 40 4 92 512 82 947 4 251 84 72 28 438 99 801 24 660 23 909 6 216 49 503 19 437 73 20 16 112 9 697 39 313 21 825 59 445 8 750 70 276 34 109 88 67 22 962 36 968 90 406 86 310 2 410 3 133 89 205 68 985 57 283 56 574 10 827 7 312 31 567 64 630 53 89 97 119
49 661 65 304 72 643 23 769 45 780 92 518 84 231 9 538 89 499 74 954 7 248 53 152 81 792 75 192 99 602 82 796 73 508 26 412 69 17 43 487 27 936 77 568 33 971 20 103 2 278 83 478 94 214 61 257 66 325 71 924 36 551 56 312 51 642 58 677 50 288 13 171 64 752 10 651 41 309 8 821 3 141 57 19 37 316 85 622 97 640 54 17 68 574 95 247 98 770 90 26 38 702 17 99 22 216 80 897 28 781 11 208 76 650 88 241 44 216 29 765 32 396 93 769 25 223 87 374 60 150 47 277 91 554 1 338 59 817 39 729 62 10 70 270 86 505 52 176 67 137 34 506 55 842 14 251 4 879 16 297 79 136 40 614 24 898 6 926 42 87 12 236 78 393 5 465 15 179 35 362 31 709 48 121 63 493 18 345 19 52 46 476 30 83 96 493 0 764 21 794
74 811 29 963 22 769 79 168 66 524 54 855 8 979 96 584 97 232 58 51 59 615 23 941 70 146 91 195 11 831 48 556 43 728 16 149 80 377 47 646 53 581 12 527 10 177 13 58 17 54 18 25 6 84 65 727 87 782 78 713 14 618 28 839 9 529 90 597 73 863 93 792 84 433 50 122 25 926 69 772 15 888 36 100 77 2 60 696 75 859 63 927 95 971 92 697 81 488 40 593 85 521 94 626 61 124 34 202 38 184 39 162 89 130 72 444 44 625 27 251 31 563 82 917 68 792 56 293 71 375 35 19 0 751 64 265 57 678 46 799 4 798 5 34 88 78 45 394 83 253 19 997 41 321 51 540 62 833 98 993 24 394 37 299 67 694 20 929 49 339 42 144 21 7 1 527 55 550 86 46 32 215 7 419 3 983 76 716 99 163 2 472 26 74 33 154 30 558 52 247
81 286 78 824 45 832 9 870 40 725 82 873 94 268 83 536 77 15 57 310 6 773 3 728 26 642 37 631 97 404 92 848 72 808 34 13 65 473 33 699 4 93 76 795 46 275 61 987 80 468 39 707 1 869 31 500 75 269 53 253 5 752 54 872 30 708 71 449 18 439 41 300 17 817 95 742 29 571 98 247 90 8 15 547 24 843 86 794 99 293 74 882 43 695 59 299 87 870 27 429 14 33 20 692 42 692 28 136 23 849 96 144 73 310 84 902 60 764 11 206 49 836 70 24 52 720 93 342 47 318 79 560 58 559 35 536 25 679 68 339 62 901 12 220 55 257 85 717 10 223 89 675 32 718 21 519 0 978 13 141 19 352 16 11 69 269 2 236 66 182 51 712 8 901 88 350 7 267 63 601 22 291 44 184 48 564 67 103 56 955 50 245 38 774 91 239 64 556 36 686
74 242 26 167 12 623 63 275 77 247 66 225 14 366 1 511 47 370 40 802 56 258 85 122 11 99 51 396 15 920 88 689 80 135 94 207 6 594 45 496 25 646 22 639 0 102 68 727 38 825 84 567 50 429 42 882 99 402 89 931 91 2 5 314 78 367 65 643 17 380 2 113 75 620 52 291 70 474 30 419 8 4 29 535 58 235 18 751 41 236 39 884 61 479 31 997 36 300 92 482 83 717 81 210 72 42 60 302 96 401 49 751 67 445 55 379 16 577 3 488 93 380 44 496 86 541 76 568 13 385 97 21 43 161 27 225 57 909 48 535 95 641 90 353 33 816 7 835 34 40 24 32 21 157 82 471 54 292 69 854 37 416 87 180 35 553 10 666 32 229 46 88 79 728 4 532 28 870 59 288 53 772 23 996 62 353 20 914 19 162 98 220 64 412 71 552 9 962 73 224
77 366 91 552 73 966 28 62 48 35 21 793 56 190 38 944 65 91 90 161 20 357 15 263 67 583 13 985 58 899 57 401 50 857 39 442 55 880 17 851 45 96 82 8 26 346 74 873 41 741 72 476 29 899 62 922 81 461 10 288 19 619 8 394 59 371 2 900 87 389 46 47 37 128 97 45 80 72 31 268 54 442 27 13 43 620 89 811 30 766 53 998 71 359 92 597 0 668 52 911 1 100 11 350 36 854 51 449 84 30 42 260 99 932 66 867 35 670 12 374 47 559 70 786 6 831 25 250 16 463 23 773 24 98 85 198 63 172 49 348 88 579 61 263 94 54 93 360 86 735 33 376 9 497 98 461 64 248 69 490 7 48 68 693 83 815 22 546 3 556 78 222 14 965 34 129 60 10 79 307 40 518 5 61 4 671 76 17 75 355 44 324 32 728 95 984 18 762 96 208
33 722 63 705 86 979 82 694 70 258 6 518 83 969 77 49 65 547 44 908 15 244 7 220 59 562 43 310 37 111 1 700 76 727 71 956 27 291 12 35 38 234 31 768 88 823 11 489 28 624 98 849 78 738 3 69 18 25 30 448 47 815 95 490 52 902 67 40 80 4 41 596 51 788 85 131 8 103 69 258 19 80 23 303 81 652 48 949 89 422 39 847 46 519 10 390 92 730 2 133 16 11 13 471 57 946 84 550 53 982 45 815 62 78 73 958 74 521 64 817 96 109 55 563 22 503 17 30 34 53 94 941 14 809 29 614 5 175 35 378 97 3 9 534 72 308 93 952 66 7 54 828 68 984 91 444 61 12 58 254 49 210 50 791 25 570 0 768 24 164 26 984 79 637 32 860 60 134 99 13 36 740 40 267 90 953 42 387 75 749 87 410 21 891 20 485 56 686 4 152
80 366 7 984 35 482 88 291 30 220 39 237 81 871 10 811 4 428 14 456 9 16 58 478 83 658 94 742 86 332 17 826 54 78 61 203 25 850 0 506 22 235 90 65 92 430 67 791 13 658 31 829 50 133 66 528 3 818 29 835 15 185 53 613 41 774 23 497 26 313 64 300 44 516 98 769 5 969 24 438 57 574 95 584 45 817 18 404 6 46 96 484 87 196 74 803 77 410 21 387 93 55 47 846 63 698 20 86 76 548 71 451 65 802 36 764 16 275 27 238 99 808 12 331 85 204 78 753 38 708 56 257 69 99 51 13 46 727 59 1 62 232 28 714 73 473 32 145 42 442 68 938 37 51 72 335 75 471 33 692 1 549 40 204 55 258 19 709 79 774 82 953 84 538 11 232 49 966 48 790 97 283 89 646 8 545 70 186 2 148 60 953 91 546 34 932 52 196 43 346
73 489 77 911 23 705 71 290 44 195 11 533 1 286 41 614 7 820 35 610 95 49 83 507 65 684 18 953 90 830 84 337 82 931 46 277 30 907 2 653 3 650 22 333 48 538 70 790 14 912 68 834 87 124 79 936 17 341 50 909 29 488 5 711 63 479 13 809 12 888 43 571 57 622 54 16 6 708 85 626 61 798 4 730 19 429 51 420 56 105 86 552 99 24 94 288 76 726 27 630 49 804 91 579 39 642 60 398 24 242 62 32 92 913 32 137 8 833 36 131 33 401 42 33 75 211 78 696 55 132 81 419 52 176 47 785 88 208 15 128 66 221 72 756 21 388 45 138 53 880 93 667 64 225 9 403 58 906 38 292 0 242 10 24 67 713 80 473 40 786 20 245 25 385 96 130 59 289 34 939 69 95 26 830 31 74 37 772 16 578 98 753 89 916 28 335 74 686 97 311
4 91 37 87 92 614 95 623 84 970 97 142 56 669 50 362 66 56 9 574 5 954 81 987 83 828 67 80 31 37 94 737 55 621 28 126 26 634 48 23 57 987 40 474 76 953 80 804 13 92 34 210 59 376 20 478 3 572 51 123 91 582 16 810 41 4 63 602 1 612 33 878 14 517 90 810 96 26 85 376 7 161 22 863 39 66 73 495 15 583 0 745 89 157 10 599 65 705 98 604 69 753 23 826 27 667 78 676 54 772 53 666 72 763 47 470 87 976 62 955 24 71 38 58 29 547 8 957 43 63 11 629 64 801 74 215 32 448 49 490 77 464 35 575 61 850 12 48 60 240 6 694 75 311 18 463 44 77 30 344 19 41 52 508 17 82 2 185 25 190 21 308 68 780 99 275 86 962 93 542 71 248 82 748 42 250 45 936 88 130 46 388 70 992 36 155 58 467 79 533
44 848 18 499 16 846 0 259 53 302 99 798 35 959 76 571 15 761 82 839 48 136 47 479 29 376 79 650 68 890 1 895 45 488 40 367 61 380 70 540 62 271 30 844 41 875 78 733 95 288 72 530 51 215 84 141 65 67 92 74 7 389 74 516 9 160 21 264 27 558 60 489 13 456 94 821 10 299 59 209 49 792 14 339 86 427 25 609 2 187 88 714 43 603 85 888 90 475 3 312 96 913 22 136 83 76 67 476 75 710 63 803 66 733 87 923 5 605 34 1 80 716 33 892 58 83 54 960 24 356 8 990 64 317 71 893 12 558 37 497 69 105 26 798 89 721 4 610 91 162 36 370 52 7 11 136 98 859 57 64 39 238 19 843 28 55 6 100 55 63 46 692 97 867 50 704 93 614 32 439 17 865 81 119 31 319 20 830 77 234 42 564 23 473 38 239 73 446 56 202
63 810 10 518 50 523 8 277 82 887 72 877 40 504 34 405 41 902 96 447 95 965 26 906 77 474 17 932 30 441 23 635 55 610 7 862 33 463 69 233 3 391 18 987 87 311 29 704 37 71 43 867 2 988 38 534 75 83 32 985 71 239 1 844 94 209 25 63 54 503 89 418 57 623 39 394 20 594 99 478 21 837 13 796 15 589 90 356 14 293 81 992 73 44 93 18 79 282 24 320 48 23 42 546 45 106 84 106 22 218 97 403 0 810 16 9 52 263 80 881 91 316 31 168 36 921 61 856 78 727 44 577 64 759 60 824 6 220 35 252 83 444 47 330 12 944 98 395 92 735 58 521 67 435 88 634 56 772 27 492 51 691 68 172 28 934 76 896 5 973 9 192 62 815 85 162 74 434 59 146 86 853 66 889 46 882 53 422 19 467 65 626 4 264 11 784 70 113 49 973
55 2 42 7 43 377 80 133 26 379 47 791 52 608 76 885 94 430 77 286 36 116 7 374 82 225 67 862 14 240 23 893 19 100 62 313 10 673 22 953 6 588 71 67 30 204 95 338 34 745 28 377 37 415 1 53 73 712 81 543 29 129 41 988 99 510 44 143 96 230 32 578 91 922 93 366 56 578 40 60 84 252 54 752 57 729 15 91 17 320 39 708 49 57 90 606 59 466 20 738 72 125 45 405 75 461 35 136 60 152 2 480 68 924 83 60 78 130 21 854 38 139 63 708 4 233 69 273 98 27 18 697 66 854 65 214 3 384 13 354 0 803 53 794 24 545 16 501 88 639 27 840 79 892 50 8 8 30 48 16 5 931 51 334 74 359 9 281 97 375 64 821 12 339 58 183 92 831 25 579 33 719 87 632 11 269 85 577 31 382 86 64 70 869 89 904 61 679 46 820
73 539 3 744 58 126 21 707 28 584 25 912 91 505 81 473 90 497 76 599 14 297 0 877 43 492 82 865 4 907 12 282 32 799 69 5 34 594 86 475 85 559 62 507 47 739 36 24 48 249 8 427 88 965 38 77 50 425 33 120 71 627 5 385 44 669 16 404 84 95 18 987 42 637 79 533 83 812 53 241 57 282 41 333 24 448 52 427 93 680 37 695 15 684 92 876 40 905 99 93 64 458 61 144 29 815 46 647 67 914 94 33 78 661 45 862 54 897 1 300 77 955 19 174 6 982 60 304 51 940 17 618 63 394 87 223 10 997 26 241 96 284 27 292 39 93 98 590 30 854 35 140 49 43 66 77 80 719 20 450 59 545 31 249 95 21 13 259 74 755 23 99 75 991 56 552 55 460 11 477 22 957 72 473 65 677 9 469 2 77 97 702 70 90 7 725 68 667 89 193
96 60 6 887 11 516 27 911 32 124 71 69 59 119 19 854 50 530 28 510 74 911 54 368 81 427 37 317 73 385 18 630 43 112 12 652 25 207 45 312 7 809 29 702 44 855 3 544 9 789 95 929 75 868 2 510 77 836 90 354 93 887 80 334 14 964 87 75 49 665 68 102 67 972 64 207 41 319 21 715 60 9 82 798 47 818 63 236 84 890 52 636 42 905 70 494 97 682 1 988 58 294 16 78 92 553 39 651 36 755 89 389 30 359 66 159 24 279 85 725 88 303 76 757 35 816 48 218 61 267 23 313 4 534 33 436 83 50 86 800 78 818 13 665 40 579 55 234 57 537 10 895 56 868 46 4 0 170 79 247 99 291 65 705 72 687 20 29 94 928 8 697 15 67 51 44 98 446 69 273 38 785 5 422 22 677 62 850 17 428 26 521 91 837 53 998 34 408 31 78
28 688 41 324 95 300 47 691 59 724 46 365 22 627 86 863 72 811 12 247 6 470 24 989 68 777 58 903 2 743 26 570 3 858 25 571 91 708 57 201 67 158 38 301 61 231 4 598 82 267 39 540 85 654 78 840 48 948 73 125 9 59 8 831 43 443 14 759 65 842 42 260 11 312 84 411 81 338 52 88 79 565 80 466 36 482 5 533 94 256 49 880 77 986 98 385 96 843 35 719 69 971 90 624 45 636 54 311 1 420 27 65 63 300 88 280 44 850 60 641 18 607 17 18 87 147 50 68 62 663 51 92 34 255 71 882 29 380 56 393 76 955 16 493 93 372 10 536 89 667 31 49 83 51 92 114 32 475 64 565 30 135 55 535 23 155 53 366 33 803 74 457 66 589 21 986 19 774 13 34 20 132 99 881 15 303 40 362 97 851 0 808 75 88 7 400 70 359 37 784
76 60 85 961 93 625 31 147 14 197 45 223 62 172 98 702 5 750 22 281 24 207 29 690 1 506 54 208 21 632 2 717 60 920 72 409 32 62 27 597 82 284 66 934 26 593 48 589 91 170 77 431 39 248 16 608 0 825 61 551 44 934 8 833 33 50 65 57 80 233 57 861 86 404 90 961 46 529 81 513 40 30 56 615 69 874 23 685 99 488 6 798 28 150 79 850 19 846 74 930 59 786 84 679 13 425 30 296 34 923 11 279 3 644 10 928 67 917 87 431 64 896 95 765 75 896 70 227 41 885 7 157 94 119 49 176 88 341 52 787 15 894 73 500 68 14 35 322 50 119 71 866 43 133 89 972 9 273 42 953 78 233 20 601 37 350 58 620 51 307 36 27 18 624 4 933 97 800 83 822 53 591 63 386 25 912 12 221 92 449 38 601 96 622 17 991 55 79 47 960
54 932 85 457 35 207 70 821 72 939 39 261 81 691 22 412 40 20 28 56 30 822 50 943 67 766 42 400 61 526 33 359 94 388 34 156 77 619 32 337 27 442 51 639 8 386 45 148 36 732 62 988 38 574 57 727 96 507 68 269 6 28 58 263 18 581 76 598 55 897 19 422 56 760 43 388 2 202 26 199 17 547 20 364 13 743 49 78 87 104 5 22 86 406 15 797 16 138 78 415 88 160 37 568 31 991 52 510 95 721 91 138 25 330 48 590 80 785 53 929 93 944 11 922 23 890 59 332 74 620 89 1000 82 854 65 45 90 713 75 180 46 431 21 185 29 516 7 501 69 282 97 211 73 932 92 692 79 193 84 321 3 255 1 688 71 83 64 967 24 162 63 71 47 882 99 440 83 908 44 191 98 768 60 787 66 431 9 483 41 743 12 753 0 237 14 689 10 716 4 796
72 115 90 343 47 71 86 315 50 844 63 310 1 874 92 419 39 709 10 431 48 811 99 744 35 472 36 290 87 56 59 769 53 111 38 262 58 150 19 585 9 175 70 235 29 94 21 505 74 583 83 506 12 941 14 42 61 483 52 502 56 598 17 369 60 465 51 36 75 294 77 884 64 735 42 125 80 803 84 784 85 527 13 932 31 58 65 469 27 865 20 59 3 476 8 361 88 539 57 840 32 404 69 561 24 295 28 645 78 815 93 103 89 337 4 365 34 97 96 500 49 708 68 738 26 192 82 774 33 256 73 548 54 295 62 405 2 209 97 500 18 825 40 512 43 375 11 590 46 864 37 717 16 38 6 549 25 761 15 13 67 314 71 680 55 518 81 797 5 328 0 74 79 384 22 665 91 907 95 144 76 502 45 851 30 698 41 195 44 430 98 537 66 211 94 909 23 495 7 109
88 158 60 656 47 553 26 133 91 392 69 90 40 865 68 867 46 987 35 61 73 541 75 167 65 478 99 738 77 881 30 369 27 182 55 654 92 851 8 315 72 681 11 901 79 233 0 210 97 618 82 211 21 989 48 941 23 934 14 954 42 993 86 725 98 402 61 645 57 861 45 805 67 351 44 786 10 379 12 676 58 611 49 238 89 235 52 917 15 61 81 27 90 480 76 424 83 349 95 77 9 286 3 473 43 558 74 578 7 758 78 837 25 952 22 463 70 471 96 677 41 214 5 495 31 571 33 596 24 513 37 278 59 947 84 235 54 367 85 68 50 328 32 203 63 724 19 198 62 991 1 634 16 155 2 318 66 984 94 942 53 265 13 898 18 692 51 543 93 318 36 138 29 336 28 570 34 929 4 995 20 730 39 127 6 398 64 945 56 534 87 948 71 807 17 193 80 278 38 162
93 189 1 148 17 524 57 557 32 649 81 583 40 261 34 834 78 979 9 735 41 805 60 64 30 341 73 282 66 272 44 657 97 406 56 593 72 460 3 570 6 671 23 938 45 977 54 166 88 299 5 50 28 225 58 265 89 991 79 856 94 914 82 472 91 363 51 660 8 69 7 518 16 21 80 390 43 674 31 256 87 145 98 259 12 802 92 234 55 735 74 321 61 849 62 779 22 577 84 156 63 382 18 171 10 774 15 658 29 104 83 902 25 520 90 257 39 254 11 536 4 983 33 768 96 299 53 687 50 336 21 50 65 989 46 753 13 477 37 311 49 952 24 10 99 90 19 524 0 620 2 79 68 377 52 387 38 488 47 401 77 259 20 438 76 905 85 497 71 484 67 213 64 723 95 866 27 906 69 767 36 866 86 405 48 841 75 365 14 13 26 973 59 181 35 169 42 648 70 138
74 838 87 829 68 189 24 451 27 353 92 537 3 719 98 812 49 393 46 820 61 178 57 896 9 649 30 427 79 338 53 359 11 940 43 264 6 62 22 208 64 707 39 642 71 328 44 979 72 299 23 706 41 533 59 701 55 696 31 493 7 748 66 206 94 698 70 205 88 996 16 311 1 491 65 323 38 334 8 492 83 833 50 239 15 956 97 162 0 886 37 696 63 524 96 938 47 802 77 815 82 654 34 339 73 282 4 597 21 278 90 358 69 279 86 52 29 229 45 691 35 405 85 835 33 443 76 641 75 886 51 268 2 473 40 674 13 963 26 503 81 78 12 36 20 854 32 545 78 480 60 100 89 247 17 256 80 37 62 382 18 521 84 397 58 509 5 215 42 504 48 316 99 669 67 523 95 954 52 559 36 43 19 442 14 47 91 390 56 409 25 774 28 606 54 203 93 112 10 848
48 877 77 506 66 523 93 568 95 692 84 894 23 180 72 690 21 599 20 479 58 687 62 357 36 583 38 687 35 625 82 440 69 715 37 99 10 276 41 774 30 792 1 287 53 970 70 560 81 98 99 690 68 27 64 609 88 926 27 697 44 646 16 621 29 190 79 639 61 832 73 330 3 543 40 66 13 323 83 881 85 819 33 777 39 310 19 766 4 334 28 913 49 325 56 650 6 623 17 447 75 325 57 346 7 789 96 976 80 222 24 872 78 771 86 60 11 397 18 199 55 66 91 177 98 293 97 933 34 225 46 459 43 914 26 241 50 3 89 697 25 769 74 619 8 398 2 235 67 759 54 827 5 491 45 47 63 581 92 353 94 199 9 795 47 853 90 820 59 933 14 245 76 332 51 814 42 525 65 455 52 291 22 364 0 677 12 702 15 363 71 524 60 3 87 457 31 972 32 183
55 132 53 254 56 651 5 638 44 28 61 816 16 278 19 480 39 290 26 789 65 173 30 417 31 127 28 76 95 791 72 463 64 427 70 915 11 446 79 142 85 397 20 455 21 880 57 891 38 461 71 853 13 83 18 238 0 311 7 877 83 396 97 168 33 358 68 398 25 971 42 604 90 490 91 60 22 383 34 474 4 551 29 982 67 530 47 478 40 892 62 484 12 768 89 608 82 37 88 638 48 866 98 148 35 261 49 808 46 345 6 249 93 996 10 778 36 193 41 471 51 865 3 19 87 820 73 185 50 892 45 565 80 303 75 394 17 739 14 59 96 365 74 61 59 742 76 231 23 702 78 348 8 881 15 481 52 996 66 666 77 318 1 706 9 122 60 388 32 564 37 71 27 721 69 721 81 392 92 776 24 529 2 459 58 806 63 152 99 640 94 742 84 580 54 823 86 826 43 549
77 555 68 978 41 413 22 12 71 715 69 836 62 783 1 583 84 906 66 774 54 814 85 882 7 249 17 171 4 780 40 26 87 148 53 630 12 462 59 240 42 203 75 748 61 199 31 878 88 521 28 726 33 461 47 266 57 720 64 695 52 40 76 608 19 727 3 740 49 58 25 75 14 978 60 577 15 584 0 108 13 260 10 520 58 435 98 315 30 700 8 140 24 763 56 858 74 89 83 348 48 345 37 330 97 338 94 587 46 808 35 60 73 919 79 556 16 175 65 905 29 270 51 162 55 413 45 166 92 683 38 77 43 722 2 583 39 47 36 986 26 573 90 757 99 187 27 874 5 879 70 322 95 825 21 442 11 827 72 320 44 631 20 930 32 753 23 705 82 193 91 615 34 30 50 690 78 211 86 67 81 330 9 609 89 664 93 148 18 885 6 757 63 897 67 634 80 750 96 780
48 685 83 410 59 482 78 359 60 129 34 928 18 574 57 450 4 413 84 649 54 969 2 640 45 291 95 110 67 696 12 156 42 405 55 380 14 183 80 114 93 73 40 801 68 185 31 939 63 371 53 649 8 885 99 967 46 919 91 78 1 853 23 245 77 818 79 694 35 3 25 846 94 637 9 998 17 35 69 704 56 460 98 285 70 975 89 678 66 137 51 315 65 987 27 133 0 183 97 200 43 734 29 25 15 38 73 465 19 113 41 245 49 419 88 716 58 327 71 274 52 353 92 973 16 25 90 519 61 384 85 634 76 565 30 551 87 672 64 833 38 914 22 704 37 98 50 633 32 563 5 615 6 699 20 789 82 685 74 512 62 694 24 701 96 863 75 163 10 21 13 343 86 813 33 267 72 596 81 251 47 945 3 113 26 626 28 828 39 463 44 45 11 516 21 121 7 195 36 532
98 64 36 988 62 833 49 677 89 587 71 490 27 824 33 453 79 528 24 505 22 92 67 122 13 293 2 712 73 374 35 93 86 251 41 207 21 746 61 912 26 34 45 408 68 486 8 663 97 198 47 565 39 26 17 444 55 11 19 881 77 760 14 202 93 248 9 419 60 874 43 587 72 827 12 404 5 514 99 597 75 145 82 338 91 89 51 735 54 232 10 965 46 544 37 593 64 51 80 822 59 28 92 305 25 57 63 1000 32 298 23 874 18 258 76 398 34 95 90 31 16 415 57 892 38 410 40 294 58 77 3 834 84 865 94 799 48 174 85 563 11 453 83 835 53 60 20 164 70 851 78 234 96 634 4 327 50 319 42 773 65 545 95 175 66 319 69 114 74 876 52 862 31 489 30 605 87 729 0 475 6 514 7 443 28 117 29 943 56 628 15 218 81 402 88 670 44 323 1 933
53 127 10 987 6 837 86 284 92 293 72 627 46 652 13 839 62 161 41 852 71 569 59 963 78 866 42 487 95 158 44 93 24 625 49 920 16 359 27 252 34 192 48 166 56 38 12 155 74 753 58 686 23 83 68 604 50 724 93 178 36 884 54 496 67 84 70 735 19 15 57 962 97 78 96 644 9 881 85 507 33 551 31 870 61 977 40 408 29 170 15 592 91 774 87 857 39 218 77 864 4 169 35 491 1 466 2 781 47 409 5 684 0 95 21 764 11 553 7 406 88 430 18 674 38 992 52 357 76 439 17 996 3 637 25 754 79 614 69 946 32 213 82 146 80 138 89 386 64 171 51 609 14 323 55 808 28 634 99 672 98 685 84 235 20 178 26 965 83 627 75 971 63 388 94 458 66 482 81 39 65 708 73 70 43 988 22 363 37 482 30 863 45 870 90 134 60 53 8 225
11 270 93 993 65 389 34 191 56 532 46 220 18 667 16 752 76 643 8 931 2 639 30 782 17 28 89 413 27 261 61 520 33 816 4 325 25 726 62 424 94 384 68 993 53 734 15 502 24 27 92 672 48 775 49 522 59 315 95 561 72 650 28 649 12 36 50 758 91 693 69 463 3 170 29 503 1 693 0 747 43 542 19 491 51 593 10 240 63 964 31 9 75 264 39 951 54 644 44 429 66 25 88 34 32 980 23 591 67 341 41 508 84 774 6 701 71 147 55 500 21 843 85 976 37 272 74 904 86 4 7 876 96 496 42 325 14 440 99 872 58 126 87 341 57 743 47 430 20 315 60 482 70 25 97 821 52 519 26 894 80 228 13 641 5 593 81 669 38 633 83 500 45 556 9 922 22 34 64 238 40 73 90 22 77 698 73 672 79 995 36 440 82 504 78 135 35 43 98 478
93 370 12 67 82 304 75 249 85 354 5 447 73 794 2 7 91 815 13 291 60 748 83 825 34 579 63 565 14 500 27 917 78 204 96 526 9 488 40 558 89 522 50 1000 87 710 19 495 64 396 25 965 69 975 68 247 47 759 3 403 88 58 66 997 84 492 94 468 76 905 16 317 24 748 61 882 59 570 79 803 32 2 51 16 62 844 37 196 29 382 45 291 7 12 41 165 15 82 54 111 30 51 74 611 26 90 58 270 92 573 56 929 4 5 35 987 20 953 99 895 6 634 18 933 97 648 11 119 39 969 70 503 57 508 81 628 52 648 86 36 95 159 42 819 72 574 1 224 80 380 55 851 8 607 46 297 31 837 38 345 77 701 17 996 36 195 43 876 44 255 48 468 33 876 22 728 10 9 90 902 53 476 0 982 21 583 28 824 65 162 23 160 98 255 49 231 67 757 71 169
19 546 42 736 63 708 83 235 25 999 37 350 41 583 89 411 48 221 26 802 55 45 85 230 23 490 33 241 18 794 46 967 53 668 31 879 97 5 96 145 39 819 67 241 24 188 45 62 76 914 20 512 5 860 59 178 57 952 88 394 84 568 4 226 74 399 47 274 68 101 16 190 66 17 56 367 92 105 54 934 27 889 81 194 14 246 38 936 1 821 82 570 32 990 49 335 28 190 22 602 90 604 15 383 80 521 91 609 11 189 12 869 52 646 7 586 87 129 93 300 73 618 10 914 86 42 0 490 43 763 94 886 60 536 58 497 30 503 77 783 62 366 95 721 75 969 71 342 51 756 2 274 65 402 99 858 98 954 8 168 79 256 6 609 9 854 17 727 40 853 34 394 13 995 78 614 72 183 21 976 36 870 3 496 50 951 64 883 69 901 61 141 29 673 35 137 70 247 44 159
33 79 9 930 21 354 2 112 18 89 52 897 79 501 75 425 42 549 7 702 14 394 51 333 71 199 97 672 37 703 4 21 36 485 11 72 29 626 86 740 82 274 53 905 78 479 87 842 68 501 81 819 3 455 85 942 23 685 93 310 22 358 89 693 67 507 39 572 64 337 57 759 65 228 26 727 66 523 47 696 20 193 90 890 25 491 31 972 0 805 16 156 44 595 24 468 76 523 73 406 28 759 32 61 84 898 35 70 12 775 83 647 15 238 46 452 58 379 91 827 10 587 70 650 50 587 98 790 60 8 45 616 19 328 48 971 59 582 1 637 69 74 34 604 41 364 13 194 61 919 30 120 56 241 27 736 40 741 43 672 94 612 99 834 49 428 96 580 63 683 80 893 8 811 88 587 72 351 54 275 95 909 74 679 17 160 38 199 62 120 55 79 5 418 6 275 92 530 77 582
61 924 88 566 52 903 96 336 89 569 35 713 27 844 47 869 80 796 14 408 46 818 75 982 50 677 99 558 30 671 65 109 17 898 95 649 71 214 28 65 72 908 10 844 22 785 87 198 57 200 74 363 37 425 41 747 31 149 69 89 7 819 29 13 94 153 92 134 15 990 77 353 45 75 81 540 62 572 84 95 56 356 18 945 73 517 12 738 3 488 23 15 33 307 9 276 42 82 0 6 21 598 64 286 78 89 43 19 54 324 19 540 11 757 4 545 66 219 79 391 59 997 83 510 44 799 25 740 24 233 85 553 1 19 16 907 82 375 98 87 6 13 39 298 70 805 8 341 49 99 2 583 63 642 40 808 90 660 38 212 20 792 68 992 13 317 86 901 93 345 53 315 5 352 76 165 32 534 91 566 26 954 58 486 67 862 60 534 55 778 51 656 97 785 48 996 36 945 34 345
94 266 30 270 14 682 5 786 37 626 80 491 26 96 50 498 9 950 39 423 49 718 17 691 77 335 75 996 78 239 70 962 34 666 56 249 64 387 44 461 18 484 58 508 91 242 8 437 71 852 89 892 28 784 41 83 53 5 12 330 2 301 85 799 72 334 57 765 24 552 16 731 63 151 95 828 31 255 35 78 65 890 4 534 29 638 73 644 47 140 74 861 6 217 83 211 32 175 48 89 93 96 19 744 33 989 96 345 13 374 86 544 7 651 11 701 59 798 55 611 20 831 68 791 90 467 82 546 0 952 54 63 66 113 10 681 61 225 98 926 40 101 51 592 84 281 87 210 1 982 25 779 42 186 46 887 27 623 79 257 99 891 67 247 62 579 15 922 22 477 38 585 21 131 43 250 69 86 76 965 52 22 23 650 81 854 88 303 60 694 36 102 92 972 3 954 97 339 45 720
53 883 21 819 36 270 5 171 59 854 23 414 34 604 29 228 3 829 66 223 88 717 50 403 1 660 61 431 83 768 98 183 43 310 58 862 77 757 33 255 6 795 85 943 79 966 11 814 25 219 96 567 86 619 64 398 69 446 60 911 89 320 57 492 10 617 99 394 62 925 80 4 51 111 68 752 31 723 2 587 49 98 48 104 22 358 28 923 76 460 41 492 92 699 14 996 40 839 74 38 87 151 67 556 44 380 35 561 13 673 71 593 90 764 9 90 37 877 81 934 4 177 70 749 18 342 19 394 84 952 27 276 55 488 0 494 39 414 93 698 16 719 20 692 42 324 95 542 72 735 63 949 12 72 54 923 91 17 24 595 47 649 52 996 17 174 97 517 38 247 75 789 30 763 82 633 26 852 94 452 73 745 78 307 32 355 7 175 65 96 8 404 56 548 45 719 46 904 15 70
86 729 26 481 37 164 11 843 17 952 24 510 14 971 56 398 12 68 50 808 68 68 76 321 93 98 61 949 51 645 69 53 70 758 77 664 4 864 65 712 40 304 54 754 22 699 80 937 25 367 21 776 6 515 79 439 7 431 42 766 28 420 39 71 66 890 83 561 60 230 46 60 10 865 81 626 20 735 33 545 99 324 9 367 74 218 92 202 62 822 45 739 57 738 0 737 98 606 87 94 89 853 78 268 95 51 3 999 91 535 53 891 55 808 85 157 13 97 90 455 47 888 43 517 84 350 36 230 48 814 73 942 23 450 52 732 88 763 29 824 64 503 16 779 31 804 18 11 41 230 58 923 49 392 27 116 5 302 38 348 19 491 8 482 96 244 75 88 67 458 97 719 1 520 59 78 35 804 63 90 2 727 94 369 44 696 72 681 30 2 15 583 32 705 82 139 71 315 34 941
96 947 67 444 87 767 46 760 16 456 68 586 36 516 82 150 34 548 8 372 70 72 21 67 43 433 33 442 42 395 44 135 61 960 28 663 79 347 13 533 76 925 95 283 66 762 50 727 98 861 35 813 12 142 54 565 59 383 60 38 97 412 92 60 78 204 64 784 3 826 7 811 65 732 22 174 25 624 41 8 24 278 15 637 81 610 72 169 93 452 30 896 1 93 49 143 91 665 51 593 40 819 38 669 2 240 17 699 63 253 27 30 26 986 55 605 80 172 11 652 58 612 18 233 4 347 53 797 23 642 52 498 10 301 37 16 32 740 88 795 29 719 5 278 0 772 77 325 57 657 62 123 74 640 85 937 19 662 6 443 75 626 31 211 69 397 48 969 56 33 94 959 45 668 39 139 86 68 89 157 47 992 9 777 83 475 90 80 14 716 71 860 99 794 20 381 73 579 84 492
19 331 33 503 61 171 44 314 80 455 56 983 12 888 43 724 85 80 4 704 98 458 31 511 22 774 30 905 74 717 50 998 5 524 15 587 63 171 29 400 73 6 9 2 72 520 47 640 82 66 62 993 64 105 3 598 67 256 37 414 10 449 8 363 35 455 42 588 66 922 53 345 94 837 0 535 51 532 45 449 27 738 28 907 54 286 96 102 78 178 58 789 59 966 75 615 13 501 36 875 95 918 89 515 21 589 55 943 18 862 65 148 41 387 87 454 48 799 71 29 69 599 25 200 68 555 24 432 2 34 11 376 17 119 16 432 91 153 40 50 38 161 79 733 93 321 70 548 84 740 90 454 52 609 6 693 92 701 46 225 32 656 7 763 1 858 23 102 34 956 49 169 60 878 88 50 81 980 57 860 76 859 39 670 83 819 77 839 86 36 14 335 26 705 97 829 99 174 20 745
90 280 63 187 62 227 41 117 61 760 13 280 42 586 54 370 12 431 69 852 96 54 5 919 33 833 72 982 87 729 81 559 37 775 28 234 40 749 16 45 7 591 29 431 4 848 67 694 98 296 39 775 86 753 17 390 9 193 59 743 78 43 95 274 45 509 20 414 52 477 84 373 32 652 8 979 34 299 50 22 51 449 91 775 71 733 76 782 26 219 35 105 60 793 75 600 25 11 14 392 99 95 94 145 49 681 3 131 0 810 21 879 80 571 22 556 97 582 47 494 92 724 64 108 58 274 57 549 15 476 23 776 2 764 27 256 93 921 48 816 79 403 85 46 1 538 82 944 10 765 18 978 6 324 68 968 70 645 77 39 30 531 88 606 89 936 73 700 65 271 38 67 66 613 44 199 11 296 19 571 53 998 55 806 56 255 74 694 24 928 31 280 46 954 83 852 43 843 36 722
0 612 20 853 89 918 48 294 27 71 49 213 41 738 56 390 85 966 99 591 88 113 59 782 19 180 86 321 7 611 51 535 8 731 91 957 22 357 96 952 46 578 97 511 36 198 47 223 35 918 9 818 90 671 54 582 3 259 1 142 52 991 71 176 26 15 67 660 77 544 4 882 15 771 61 922 39 434 55 302 63 983 93 177 44 537 95 939 50 633 12 859 72 189 69 249 11 290 42 603 17 150 43 480 30 37 80 349 2 226 45 704 40 92 29 628 92 341 57 946 37 409 24 178 13 836 25 238 79 703 98 986 14 478 74 950 5 642 34 705 78 895 16 448 70 425 83 963 58 538 76 921 87 310 84 762 64 242 10 20 68 464 23 554 38 301 21 425 60 198 65 95 75 157 28 331 66 239 18 376 81 29 62 810 94 146 82 709 6 949 53 487 32 359 73 338 33 794 31 310
67 697 62 792 51 245 7 909 23 769 15 793 28 758 22 819 92 480 37 922 27 293 89 332 91 88 57 717 72 820 2 929 93 576 1 371 95 108 31 212 56 58 5 49 58 635 85 321 70 34 34 834 0 599 53 79 99 925 47 666 18 410 8 454 75 108 87 874 74 650 30 467 71 251 80 783 43 155 33 135 79 362 55 765 4 43 32 646 44 928 76 209 82 289 96 259 39 359 26 405 48 907 94 432 45 464 97 932 65 299 41 890 29 732 12 581 59 318 64 932 13 316 49 196 36 537 40 970 66 733 19 875 17 776 69 670 73 579 50 937 35 908 63 552 54 241 68 553 25 23 16 253 81 827 10 107 38 551 6 298 21 360 98 303 60 573 46 234 20 839 11 509 9 650 52 355 61 764 78 250 24 925 90 647 42 975 84 133 3 491 88 743 83 850 86 536 14 475 77 233
18 125 55 626 71 821 84 586 87 648 33 649 97 862 75 622 76 252 65 77 19 602 32 196 81 910 1 943 95 407 59 319 42 737 15 16 48 170 61 271 20 31 8 958 28 425 54 735 88 4 77 865 4 644 13 671 35 255 21 412 79 489 45 225 82 661 3 79 91 162 74 688 41 132 47 905 24 148 7 165 0 569 99 675 16 15 49 684 83 454 93 184 36 365 31 795 46 283 98 984 37 89 70 466 6 480 67 372 29 598 25 141 96 949 78 916 66 305 72 879 30 87 69 467 94 419 62 169 10 167 40 900 2 471 68 704 85 631 9 910 14 381 11 309 63 108 17 411 60 312 53 205 90 771 39 54 51 378 27 169 92 322 57 307 73 554 80 672 64 452 56 520 23 167 43 264 38 47 50 521 12 812 58 35 34 862 86 898 44 512 89 750 5 478 26 317 52 921 22 781
59 440 8 459 24 988 0 994 33 82 37 231 11 715 6 661 5 618 99 558 20 275 13 237 89 488 14 235 85 49 67 469 79 662 87 735 97 777 34 977 26 959 83 189 18 379 12 919 88 577 77 492 69 626 82 619 22 304 64 333 21 994 65 507 54 232 35 724 78 838 30 657 43 607 53 76 50 3 9 71 73 757 36 507 91 516 46 548 71 618 47 29 49 266 25 13 92 970 76 260 40 80 10 903 41 767 81 292 90 385 52 288 84 75 23 869 61 142 72 453 93 599 96 554 60 960 95 630 68 517 1 166 4 886 56 454 16 959 94 798 3 988 74 39 15 115 17 569 2 880 48 690 75 92 7 60 19 866 29 964 70 141 27 459 39 927 32 468 42 12 55 586 58 474 44 800 28 136 57 721 80 472 62 687 63 385 31 206 45 366 66 114 86 211 98 732 51 545 38 620
42 830 83 609 79 50 98 601 78 261 91 397 28 508 15 930 65 793 97 326 86 691 31 662 39 570 5 280 80 139 74 132 32 98 82 522 50 514 85 837 26 125 58 61 87 555 10 518 36 88 66 245 56 792 55 19 61 389 34 802 94 187 35 256 68 296 72 840 11 857 38 168 1 378 75 618 12 300 51 145 73 191 64 837 8 523 7 743 53 526 69 616 13 24 37 652 45 916 18 378 52 485 46 673 60 413 2 580 41 556 99 102 21 441 77 605 9 50 25 477 71 351 93 12 40 551 14 117 54 305 48 712 59 165 24 450 70 195 17 908 76 371 30 634 6 977 47 238 19 229 0 299 44 596 88 622 89 417 27 335 92 16 95 468 49 752 63 361 20 13 22 722 84 190 3 666 33 216 29 520 16 809 90 492 4 918 96 935 67 346 57 776 43 524 23 101 62 323 81 578
8 174 64 279 9 462 57 394 93 458 87 893 34 621 36 350 63 888 23 694 48 363 38 562 10 225 21 109 77 557 60 858 35 280 42 459 67 311 86 822 18 145 72 652 92 311 28 76 1 501 43 342 39 512 68 620 7 711 49 35 83 854 97 804 50 494 70 40 62 752 55 868 12 712 5 309 45 191 85 636 37 663 19 533 58 593 79 649 46 818 6 680 53 794 17 742 13 587 75 540 30 177 0 679 73 976 54 43 33 114 89 265 78 536 40 157 94 621 26 502 71 677 61 653 24 338 56 756 99 152 96 433 44 982 29 341 91 933 90 924 98 663 52 721 11 252 15 382 95 537 76 991 88 553 20 307 2 514 74 467 16 545 66 920 22 168 31 25 82 249 84 817 32 381 4 176 51 748 65 400 59 884 69 649 47 481 14 489 3 131 25 966 27 999 80 545 41 684 81 88
68 270 38 276 22 370 25 345 35 244 64 5 87 900 27 945 5 128 4 880 14 841 40 971 19 774 59 540 97 945 63 143 50 320 92 956 58 732 95 531 9 237 13 524 6 353 88 634 96 688 52 209 30 213 82 903 81 944 21 769 71 958 86 2 57 967 80 842 37 498 91 808 24 402 17 966 41 713 1 410 70 572 43 996 32 500 76 884 2 55 89 874 74 696 77 702 55 400 16 974 42 707 26 639 69 285 62 500 93 730 98 772 45 30 31 554 28 804 7 977 11 318 83 127 10 63 99 270 75 636 33 609 15 461 66 715 78 698 56 630 72 994 90 206 48 57 3 811 84 573 61 441 67 79 53 128 44 537 54 737 49 551 79 924 12 726 0 136 20 883 18 317 34 9 73 596 23 487 94 695 46 533 65 649 8 69 36 974 51 316 29 993 47 785 60 367 39 430 85 748
75 361 9 888 78 604 92 915 94 691 23 120 96 234 8 397 73 587 32 553 45 591 72 653 44 575 47 946 80 186 95 419 83 944 55 209 42 34 19 334 77 479 88 774 59 74 7 971 79 938 90 906 51 632 30 95 34 994 74 974 63 457 68 104 52 330 64 664 56 834 22 986 46 630 4 289 1 573 67 142 93 694 98 466 41 630 69 557 62 333 5 548 28 825 13 66 20 970 31 894 61 355 15 109 26 826 12 393 49 569 57 523 18 216 40 120 66 136 38 171 81 363 97 699 37 890 71 364 27 970 91 611 6 698 25 138 36 870 0 640 3 772 87 615 99 476 54 981 58 636 33 318 84 958 50 677 76 289 89 138 11 756 65 71 70 222 16 333 35 468 85 589 24 229 29 325 86 676 60 499 21 824 48 41 39 888 53 946 10 246 2 314 82 652 43 708 17 733 14 956
65 767 8 994 78 890 49 780 69 170 56 96 82 27 24 827 15 964 2 282 67 69 79 704 90 59 51 745 53 839 1 283 70 545 54 630 5 482 64 958 86 785 88 31 59 827 14 478 46 52 71 991 84 615 3 807 94 485 55 463 19 866 60 551 0 181 50 130 89 291 43 680 85 387 47 303 30 816 61 649 10 196 99 607 98 177 34 110 42 850 72 998 22 460 13 867 63 645 36 951 9 421 29 896 58 795 35 840 40 383 68 46 80 885 57 349 20 827 32 624 95 263 41 184 66 947 18 189 73 939 33 526 27 988 52 737 91 4 96 732 62 910 74 747 44 850 39 976 76 610 16 81 6 822 12 109 92 895 17 816 81 171 23 854 28 616 48 168 38 823 83 491 26 917 77 412 75 341 25 81 4 549 7 535 45 329 37 924 93 125 31 554 97 95 87 296 11 375 21 994
42 360 16 189 67 858 20 302 87 921 40 721 8 538 36 446 44 538 53 55 50 652 3 887 69 9 35 981 13 649 73 171 28 40 51 907 82 324 14 773 74 153 54 95 11 737 30 42 34 588 77 606 31 715 56 883 15 683 47 781 92 722 22 423 63 483 43 765 23 96 75 437 18 607 59 725 83 887 95 911 2 890 76 849 38 489 49 611 62 713 26 745 45 58 93 339 78 859 9 436 37 110 5 452 19 6 86 907 89 491 32 179 84 926 7 586 68 602 64 363 60 628 33 153 10 216 97 68 6 810 55 641 29 819 90 149 65 663 71 41 52 691 0 546 46 443 81 136 70 159 79 225 57 168 1 405 4 897 91 502 17 283 72 659 48 31 98 854 61 414 94 696 85 439 88 704 41 523 80 229 66 270 27 823 24 967 25 127 39 117 21 709 12 800 96 523 58 472 99 498
10 68 8 417 97 548 11 474 18 432 87 959 27 605 39 796 57 194 68 167 6 817 5 382 35 308 66 339 94 253 63 702 26 342 89 412 93 882 49 291 62 222 67 25 85 235 21 219 44 694 29 717 59 541 73 366 16 698 45 865 99 451 95 943 77 948 24 913 2 789 54 682 58 654 60 283 98 669 61 417 76 323 33 153 46 647 53 728 43 27 55 232 51 98 40 577 50 930 23 281 79 926 69 706 71 515 96 732 36 348 14 930 84 286 78 365 65 276 70 803 91 19 15 663 90 479 52 240 32 201 64 820 9 747 81 416 92 472 37 847 28 564 38 763 3 103 88 400 86 261 82 889 19 427 12 278 22 515 74 386 42 493 30 316 20 921 25 392 0 687 80 938 56 205 75 392 1 715 4 956 13 879 34 688 41 351 72 255 7 609 83 594 17 745 48 559 47 448 31 662
10 786 82 367 48 446 91 255 34 586 4 208 62 888 53 180 85 473 32 762 51 187 40 894 70 637 54 224 89 582 57 384 7 573 14 461 31 76 52 186 25 209 90 669 19 632 12 809 55 419 28 191 18 965 42 665 49 646 37 62 96 346 38 762 97 641 92 423 75 86 56 528 41 864 64 620 27 765 93 828 67 952 88 39 95 471 87 720 50 101 77 315 84 473 61 296 24 74 9 427 39 171 5 924 45 267 83 654 44 605 17 482 16 570 22 442 26 94 3 72 98 333 23 949 33 531 36 999 35 200 76 43 81 729 78 435 94 85 73 674 74 815 63 175 79 12 21 993 2 106 6 453 60 16 59 455 30 366 65 915 8 521 71 872 68 662 69 777 72 887 43 81 86 217 20 71 58 529 15 389 46 545 13 868 1 50 11 432 29 633 99 241 66 732 0 216 80 378 47 131
2 460 8 660 94 682 13 503 33 170 12 765 72 218 20 937 74 324 66 729 36 770 34 525 38 782 78 22 19 171 79 214 71 167 6 891 65 496 7 52 9 459 77 154 59 994 40 152 64 625 39 826 62 199 50 987 86 296 98 561 73 694 84 989 76 219 30 159 90 602 80 554 11 6 24 389 27 145 81 967 5 635 45 149 3 39 57 714 49 238 44 355 56 404 26 78 10 889 15 568 82 254 32 77 95 53 92 63 51 876 58 249 69 190 23 680 85 409 17 227 14 865 46 579 53 433 96 821 63 380 83 551 28 756 18 891 31 738 61 584 89 339 29 571 21 442 25 710 99 435 4 917 97 604 52 842 41 973 0 470 87 527 55 436 67 248 70 103 48 521 37 39 60 940 22 786 75 860 42 750 16 924 93 52 1 257 88 240 54 791 91 406 43 589 47 775 35 274 68 598
1 508 40 863 21 318 95 474 25 958 30 153 43 929 45 972 89 684 83 807 71 604 53 673 63 127 59 42 3 904 66 404 51 430 93 183 44 358 50 336 72 777 85 408 11 818 55 82 48 215 68 974 37 587 75 388 87 416 70 980 14 618 22 70 36 576 20 384 16 324 46 720 90 817 61 122 28 661 2 458 78 859 82 31 13 275 7 180 64 723 88 287 23 796 67 657 35 557 10 994 27 277 65 790 56 399 24 953 92 601 38 649 34 468 98 49 86 466 4 180 5 722 49 530 41 366 73 785 69 169 79 654 60 529 97 184 58 360 42 325 26 35 32 883 76 669 57 517 62 702 17 522 52 512 0 655 31 919 19 906 84 772 94 716 91 766 96 225 33 52 6 487 80 259 99 325 54 711 39 771 9 583 29 826 15 431 18 789 8 732 77 978 47 619 12 909 74 818 81 206
92 718 28 686 40 464 75 771 56 260 46 101 78 107 91 736 7 978 4 358 62 365 3 596 23 583 0 921 82 549 43 628 8 594 79 500 48 798 90 138 65 25 98 962 58 87 2 225 66 771 31 209 72 967 20 541 49 131 53 585 68 995 6 207 45 649 88 16 60 510 95 238 42 47 52 75 76 668 96 450 51 117 57 879 99 266 14 193 5 473 69 86 67 781 64 524 70 174 33 621 11 157 22 204 61 288 24 889 9 718 71 78 38 634 81 657 25 716 17 774 83 76 34 471 30 928 50 551 77 652 21 569 84 331 87 120 32 927 15 948 97 213 13 435 12 508 63 784 86 19 1 935 16 958 35 534 55 83 26 517 54 165 41 781 19 805 89 215 39 439 94 68 59 439 44 76 74 527 47 347 93 149 10 113 36 162 27 882 85 524 37 337 29 779 18 643 73 402 80 589
95 314 68 683 32 3 53 543 16 301 69 331 97 370 13 584 18 499 52 133 49 202 24 618 85 881 5 594 56 584 20 935 38 651 41 176 64 80 84 224 78 224 99 889 70 104 34 66 60 2 75 758 26 532 54 314 73 65 55 354 58 303 48 377 39 428 14 316 0 690 51 515 17 227 28 429 23 421 79 242 43 483 61 471 6 416 2 903 47 431 57 686 90 476 40 200 42 975 74 992 25 114 63 293 12 888 46 823 67 535 91 957 71 272 30 784 66 524 89 845 98 724 93 292 36 846 21 24 29 983 33 588 9 670 76 59 62 993 37 377 94 150 50 111 59 827 22 801 31 894 82 897 87 402 27 6 10 907 88 446 81 816 96 584 35 460 3 872 86 194 83 459 8 792 80 750 1 846 72 427 45 463 15 703 92 902 7 275 77 443 44 198 65 618 11 230 19 778 4 746
96 5 41 429 56 323 5 149 30 942 46 798 23 643 59 340 32 272 89 29 18 979 20 53 53 416 31 285 3 648 94 140 75 692 33 127 79 558 87 921 29 123 86 947 11 402 27 435 25 724 1 117 61 634 4 40 43 646 0 806 98 211 6 348 66 697 83 491 45 384 99 598 92 968 62 571 50 937 24 683 17 356 2 345 95 295 44 202 13 990 70 961 8 122 74 646 65 744 80 976 38 742 68 410 15 200 9 789 93 352 90 982 88 138 12 835 21 448 76 464 69 153 10 96 60 85 71 934 63 314 7 56 14 799 47 184 48 78 57 890 37 613 42 971 36 186 82 140 58 763 72 135 77 340 51 971 26 216 97 49 81 419 34 10 49 906 55 917 67 67 91 531 16 46 19 276 22 748 54 468 35 104 39 899 52 527 78 793 28 795 84 644 64 300 85 568 40 677 73 949
93 579 77 617 38 986 29 39 43 77 31 251 33 132 13 769 54 886 79 812 81 540 3 514 63 257 96 313 40 535 16 334 5 999 14 523 84 576 47 200 48 46 83 627 17 590 86 333 67 211 72 204 53 146 32 633 46 20 70 606 37 903 55 459 51 667 56 347 87 974 0 451 73 66 34 226 59 12 90 636 91 944 4 57 85 411 65 237 28 94 58 280 24 602 97 929 99 441 2 425 64 457 18 70 75 388 44 467 26 302 92 739 25 73 9 749 15 277 60 402 23 851 7 271 80 360 76 589 98 107 45 773 49 602 30 573 20 390 61 709 57 993 52 5 62 535 6 503 42 688 71 453 50 894 19 684 82 854 68 90 95 564 35 191 69 983 8 531 74 666 66 537 89 500 21 159 11 118 1 57 12 825 78 234 41 24 94 680 22 27 88 30 10 615 36 873 27 317 39 206
87 443 61 375 19 14 97 982 81 615 55 666 58 408 45 638 59 861 28 689 29 167 11 454 91 69 94 859 64 347 88 915 15 668 74 609 4 108 72 286 54 629 16 242 69 66 43 318 49 246 31 66 26 463 9 332 78 874 14 509 10 433 86 21 80 118 98 838 37 351 18 261 60 722 3 612 77 958 71 189 96 743 25 403 53 265 63 15 75 383 20 472 67 364 42 481 70 245 66 574 73 699 68 421 27 602 76 695 36 756 13 441 56 1 46 188 83 741 82 762 44 552 52 493 48 515 47 411 90 83 30 452 7 920 0 380 85 518 33 603 39 216 50 350 41 119 17 86 32 392 57 794 62 734 89 107 35 948 2 601 92 411 95 214 5 44 24 902 40 258 21 209 22 898 38 200 8 476 23 89 34 194 79 300 93 653 51 779 6 126 84 575 99 326 1 261 12 317 65 392
26 623 46 250 21 872 82 156 71 939 53 189 72 225 10 668 40 455 33 503 38 896 45 640 84 888 88 659 61 387 85 407 68 600 94 742 7 152 74 246 57 565 19 220 20 19 91 454 27 406 90 69 29 39 34 187 92 51 8 623 78 643 16 990 47 992 22 429 42 18 9 740 52 869 96 645 56 214 66 215 75 861 11 624 1 435 54 482 17 409 83 154 58 340 13 418 79 537 93 345 43 636 15 696 64 494 86 410 31 506 25 260 30 471 70 118 69 930 23 587 51 302 81 372 98 412 44 736 36 413 97 881 0 572 49 649 89 235 28 98 2 637 39 88 3 365 50 938 41 602 62 530 14 354 59 270 37 203 6 973 12 976 73 126 80 544 65 170 95 773 60 815 63 909 5 993 77 235 87 51 35 714 24 108 48 194 32 377 55 198 99 708 67 19 4 505 18 952 76 416
21 671 35 736 90 313 62 468 10 162 23 569 88 265 43 173 46 432 0 773 50 740 44 354 80 554 54 281 5 577 83 399 82 284 75 678 40 279 78 475 64 118 34 254 24 428 93 482 57 677 96 578 68 4 11 645 86 733 84 585 6 362 55 956 13 998 32 954 25 382 7 429 26 152 67 818 60 859 28 774 98 53 36 769 70 604 3 103 33 505 71 79 16 946 91 115 2 824 99 356 31 588 22 845 76 204 45 997 17 916 73 816 41 321 19 227 9 74 37 806 49 680 58 469 87 919 29 754 63 812 85 325 89 864 48 769 14 788 18 72 12 421 95 74 52 213 8 847 39 693 72 639 97 820 47 747 30 664 61 155 79 253 74 854 77 417 59 763 27 771 81 148 20 77 66 874 92 940 51 335 15 140 38 989 69 471 1 234 42 675 4 341 65 365 56 453 94 756 53 146
13 450 8 752 90 683 65 60 35 958 33 515 93 333 66 549 20 772 7 794 81 527 62 843 71 735 25 582 26 440 31 433 48 604 36 965 16 500 97 701 69 456 61 900 87 342 95 244 18 918 99 931 10 194 6 98 79 501 15 78 70 316 12 798 45 804 3 628 17 224 77 601 59 235 78 329 19 919 76 183 52 504 83 622 28 674 39 238 32 834 53 728 0 911 29 220 72 869 89 830 46 301 88 365 92 674 80 628 5 405 47 169 51 106 42 340 49 431 11 52 50 952 14 420 41 710 68 695 2 936 27 10 57 169 37 957 63 320 44 604 24 31 55 160 56 977 82 301 54 606 74 833 34 513 98 682 1 104 43 214 4 409 85 506 96 531 94 749 73 62 23 627 75 260 67 135 58 111 86 658 9 759 91 464 38 505 30 122 40 261 22 851 21 218 64 950 60 106 84 642
53 944 98 481 23 185 42 947 17 221 90 330 49 255 86 831 7 586 93 894 10 409 44 156 92 781 25 46 91 611 16 538 4 544 2 767 70 743 45 442 51 263 71 463 75 533 34 833 77 830 26 437 65 877 19 549 97 949 82 130 73 846 30 583 13 217 18 332 36 234 35 286 62 359 38 82 8 736 43 44 87 656 66 489 12 621 9 362 54 708 94 172 80 625 22 287 28 900 33 642 27 498 57 173 79 8 11 498 81 31 40 860 64 113 78 545 83 738 60 720 96 925 24 668 55 594 89 798 74 597 47 41 31 52 69 284 1 980 84 959 20 286 76 726 52 30 46 327 41 401 21 244 39 42 58 786 85 232 56 113 67 414 88 753 29 729 48 806 6 526 37 68 68 758 50 589 3 824 59 282 5 40 32 770 15 703 61 239 0 938 95 251 14 441 72 348 63 45 99 49
55 127 63 400 9 637 12 606 71 257 54 571 47 7 96 838 61 796 81 691 36 909 85 115 0 538 17 752 34 624 42 336 59 428 18 747 43 489 66 223 62 413 25 764 4 932 86 318 49 566 48 823 83 913 45 123 35 121 27 584 1 416 53 417 11 149 26 238 69 688 46 283 91 38 44 179 3 365 89 333 30 845 64 756 13 340 28 234 2 507 77 899 76 923 50 103 39 574 93 514 38 18 95 590 5 661 40 378 10 872 41 855 74 894 73 481 15 356 87 130 98 418 97 178 65 721 29 920 52 57 84 918 68 396 94 991 79 871 19 425 20 517 88 547 82 482 75 704 7 192 14 729 70 31 23 774 67 863 32 783 72 368 24 837 21 54 22 152 57 613 16 953 51 650 58 323 78 996 80 392 99 439 56 491 6 374 33 918 8 428 31 370 37 39 90 717 60 69 92 302
99 969 97 946 89 429 30 765 2 862 35 563 85 454 67 445 60 1000 7 716 53 263 82 428 39 824 93 792 36 776 13 614 3 335 49 349 63 581 52 837 68 283 61 168 86 325 40 187 6 369 42 24 57 814 43 106 72 948 56 455 38 582 83 341 92 496 37 42 66 104 47 872 21 542 73 409 90 394 1 809 25 204 17 762 91 287 58 378 4 991 8 232 75 357 65 374 5 496 84 1 28 197 18 745 71 264 88 190 70 771 31 509 11 825 79 811 62 921 54 622 24 883 16 982 55 300 96 567 78 296 14 380 64 642 50 374 29 853 44 935 9 319 15 394 45 5 76 308 20 291 34 109 59 331 48 584 81 137 41 156 12 187 87 3 27 230 74 891 46 470 19 325 77 196 0 789 51 713 26 108 33 987 69 610 32 697 22 992 10 915 95 657 23 373 80 797 94 560 98 660
37 367 98 720 47 890 12 83 50 616 96 621 73 159 57 121 83 391 46 349 60 240 89 67 74 382 32 541 30 325 10 391 26 314 6 41 69 181 56 705 21 701 42 967 90 799 2 216 97 1 27 712 85 934 77 79 41 322 5 130 70 508 64 919 55 665 88 568 66 62 34 393 91 689 68 435 8 24 62 242 87 312 16 281 63 789 44 616 24 396 19 764 59 156 13 321 35 767 71 422 17 362 67 530 76 696 58 888 9 521 23 485 18 983 33 386 72 554 48 412 54 277 28 676 51 388 20 289 15 486 31 491 80 824 4 696 65 556 14 976 29 656 38 788 95 809 82 570 81 436 3 382 1 648 75 300 52 281 39 789 86 81 84 41 61 695 40 327 53 135 11 283 49 637 43 117 0 600 25 11 99 419 45 476 78 225 7 586 93 731 94 200 92 314 79 518 22 844 36 299
10 789 42 137 98 709 48 787 49 223 5 403 64 267 4 522 34 824 19 72 14 167 39 991 40 981 45 101 56 839 57 833 97 671 53 635 9 711 20 428 24 407 15 317 33 4 77 852 30 9 1 686 6 773 59 470 46 330 80 852 11 926 55 431 54 592 75 490 65 330 96 595 61 340 74 233 13 772 37 295 29 806 58 549 2 586 68 355 83 374 63 958 62 359 38 591 17 490 12 181 73 843 78 614 79 65 51 887 36 874 3 856 76 298 18 238 0 982 31 193 90 218 81 42 67 953 25 135 41 440 8 270 99 867 94 41 22 399 91 559 7 316 93 946 50 848 60 400 92 78 82 133 21 520 26 264 84 2 70 771 44 149 35 117 66 958 86 455 28 705 71 522 88 168 23 795 16 401 69 20 95 386 52 491 89 100 43 906 87 586 32 607 27 683 85 970 47 948 72 607
68 506 10 985 27 854 85 959 37 904 15 930 47 312 8 377 49 144 22 24 32 966 60 417 16 332 41 919 66 547 21 212 25 43 54 868 2 891 9 906 84 472 59 748 94 413 64 466 88 687 53 586 61 924 69 556 70 683 40 251 48 113 82 498 45 369 80 683 19 87 99 256 57 219 56 122 28 386 89 955 97 410 1 441 65 292 23 734 86 715 13 6 87 470 12 367 75 468 33 456 26 727 36 752 77 980 62 828 81 772 50 497 91 836 30 885 92 908 95 594 46 854 14 810 58 599 0 278 72 136 7 186 98 91 38 428 74 837 96 723 71 922 4 951 73 841 63 455 55 739 83 149 44 574 67 223 18 523 93 29 29 39 35 10 20 840 76 953 51 729 78 782 3 194 17 195 31 41 90 976 24 462 43 4 79 6 42 470 5 192 11 504 6 260 39 121 52 621 34 949
76 418 57 304 62 91 69 922 38 809 96 647 51 237 56 483 97 441 87 143 36 990 75 307 59 777 94 462 24 425 99 843 70 915 42 967 64 275 47 606 44 570 30 677 12 670 73 359 68 592 13 617 66 890 60 986 52 881 67 740 40 26 98 487 82 870 14 550 31 785 78 662 21 558 89 716 26 823 29 60 43 335 50 535 2 203 9 691 77 141 86 817 4 79 74 631 81 501 7 259 91 715 28 165 88 633 80 874 20 975 22 230 39 728 6 217 8 512 27 641 41 641 34 743 3 814 35 983 85 748 48 153 25 432 58 592 61 853 18 274 1 220 46 347 15 678 79 950 0 31 93 290 84 96 32 262 5 621 37 564 10 333 54 246 63 118 11 964 16 165 90 859 49 781 83 270 92 642 45 480 19 582 95 802 72 210 23 375 65 716 53 145 55 362 33 884 17 188 71 468
15 514 13 621 59 609 12 357 38 552 62 822 58 541 73 493 72 492 42 946 31 440 33 340 95 214 54 763 45 488 36 199 99 375 7 978 23 134 86 35 46 74 75 506 17 57 74 799 8 456 16 447 76 241 37 736 4 754 89 980 64 889 20 727 55 111 6 482 43 34 60 925 79 355 21 340 50 17 24 646 83 728 88 295 85 996 49 59 51 611 22 400 11 286 67 737 9 701 34 693 3 724 98 824 18 876 80 421 84 723 1 494 69 398 29 299 44 592 25 97 77 930 40 54 90 972 92 27 30 75 52 76 82 290 5 47 71 257 2 180 93 727 96 411 87 733 19 595 81 676 61 142 10 145 56 455 35 827 53 336 94 699 66 583 28 588 68 265 0 676 47 643 63 98 32 553 65 632 78 912 26 431 41 159 97 308 70 19 57 800 91 837 39 487 27 799 14 878 48 337
9 887 97 306 73 635 53 774 64 650 98 922 63 334 50 768 7 405 34 52 42 186 25 47 13 83 60 637 16 649 24 507 49 558 37 897 93 992 83 366 77 643 29 305 51 128 27 287 41 589 74 738 45 721 23 698 22 353 21 944 46 362 11 588 67 529 26 402 85 345 39 557 0 296 35 222 31 59 33 702 5 265 20 765 96 969 84 90 6 852 66 81 17 472 3 25 30 525 90 763 89 579 95 239 15 954 40 514 18 975 55 612 61 682 19 78 32 475 65 580 57 853 79 506 91 978 62 343 69 299 47 831 81 270 43 706 8 973 52 405 59 50 28 876 82 170 38 276 75 59 68 973 4 599 70 921 10 229 99 816 36 447 87 261 72 718 44 658 48 690 78 543 14 1 1 547 54 389 88 802 92 274 56 337 71 766 2 17 94 409 80 515 86 489 76 174 12 212 58 899
94 132 99 626 13 5 52 5 2 804 62 486 1 293 72 556 98 682 0 705 37 523 20 260 24 542 73 570 11 654 7 866 78 382 51 557 25 274 76 495 49 219 54 419 69 346 17 835 60 184 67 945 41 107 21 655 89 367 53 475 39 177 30 931 97 362 71 289 57 153 10 781 92 19 82 79 38 465 33 179 50 465 43 475 31 823 90 480 61 887 42 600 79 749 23 338 5 19 44 567 80 406 93 685 9 192 40 853 65 392 95 536 77 448 45 711 35 22 47 508 84 73 12 881 68 648 59 949 75 130 91 783 8 145 4 226 56 915 3 587 74 909 48 30 32 167 16 957 88 709 34 673 28 815 83 521 66 296 29 472 63 803 26 713 36 416 6 904 15 935 81 835 96 559 85 459 58 961 55 790 14 388 64 105 46 155 19 54 22 981 87 591 70 729 18 743 27 594 86 77
1 360 12 678 28 460 25 281 18 40 39 330 9 376 14 114 40 32 91 321 41 884 82 31 10 989 36 224 51 37 35 597 50 966 46 363 87 34 78 535 30 639 99 914 72 817 5 16 56 904 4 740 63 844 48 956 52 554 3 997 93 184 58 108 59 829 69 827 64 938 29 1000 81 257 34 775 45 997 55 247 74 639 15 214 24 964 6 51 19 586 20 135 86 560 79 87 96 960 23 575 98 991 47 2 90 183 11 880 33 747 97 965 8 334 44 48 88 786 17 784 92 657 7 573 2 646 95 491 75 632 84 271 37 315 38 1000 26 13 27 126 31 944 66 566 71 160 94 58 13 684 80 799 83 504 76 522 54 111 57 235 62 856 65 348 60 314 61 638 22 628 16 43 85 179 70 381 21 247 42 310 89 17 53 118 0 803 49 316 43 441 77 421 32 691 73 694 68 803 67 995
86 696 54 837 28 388 1 344 59 526 4 107 18 328 13 193 32 395 38 661 70 531 35 981 68 364 81 717 99 325 31 233 64 891 75 607 90 16 19 940 58 656 26 161 65 87 72 228 2 91 47 341 8 597 85 687 96 124 12 435 5 574 94 758 60 383 74 639 69 62 27 988 73 23 39 891 98 668 66 732 16 38 10 645 87 51 34 488 51 590 36 608 20 541 30 950 48 663 57 176 56 748 61 997 22 997 50 159 62 247 15 957 63 325 45 509 41 477 46 620 52 781 40 548 97 513 88 989 21 285 55 145 44 746 78 227 29 830 24 894 33 517 89 428 42 677 49 461 77 729 11 840 17 371 91 687 92 183 79 329 53 412 82 635 67 684 37 68 95 986 14 850 9 469 23 741 83 470 3 494 25 838 6 681 43 827 80 371 93 783 0 957 71 175 84 462 76 915 7 820
36 990 82 666 3 950 6 605 13 117 5 49 24 514 87 675 56 727 74 287 0 654 72 669 15 607 66 939 81 932 48 254 10 163 58 903 80 749 91 296 78 386 96 6 39 572 38 905 42 578 35 789 88 483 83 432 93 520 14 266 51 6 64 857 92 165 86 177 41 322 55 395 4 545 99 766 33 545 23 194 31 422 47 452 63 782 65 272 95 4 98 996 34 871 11 543 84 652 97 113 37 284 43 378 45 948 52 768 68 34 49 929 40 782 62 526 85 531 50 691 18 597 12 297 57 62 28 926 29 917 89 400 76 15 21 50 1 469 94 358 26 603 77 11 75 596 70 642 20 139 90 597 54 85 9 402 79 90 25 874 30 385 32 694 59 948 60 159 46 616 7 649 17 765 8 229 67 515 61 65 16 107 22 587 19 144 53 88 44 481 2 480 71 971 27 483 73 264 69 710
58 142 1 928 57 860 52 2 8 149 22 212 3 897 19 224 65 216 45 506 51 385 32 732 94 654 85 384 43 523 61 435 56 162 99 739 93 792 34 104 82 461 72 963 68 901 37 258 12 872 71 282 98 840 67 754 47 819 70 421 29 778 13 931 83 743 10 173 24 832 87 762 9 605 28 367 20 637 39 253 40 425 21 199 76 55 90 384 84 478 6 732 80 220 89 986 46 663 97 804 44 569 0 118 73 456 59 968 81 526 4 917 30 447 38 779 75 242 69 249 49 1 66 404 79 327 31 613 41 53 78 387 2 874 15 488 25 319 53 423 62 281 91 392 14 475 74 573 92 449 77 171 95 191 50 310 86 435 54 120 16 59 27 104 23 658 63 116 35 175 18 460 26 795 55 49 96 929 60 287 88 617 5 57 33 513 7 650 17 533 48 96 36 771 42 492 11 343 64 343
87 169 60 896 98 635 65 21 72 106 61 249 74 786 15 568 69 595 37 337 77 84 96 593 75 105 62 697 89 183 55 862 45 32 51 475 44 551 32 960 67 394 24 123 9 306 56 749 59 759 64 740 22 86 68 8 71 790 76 607 83 426 14 124 80 638 30 606 54 454 85 224 97 211 63 86 92 767 57 764 81 344 3 411 50 699 19 25 48 301 20 645 10 549 13 663 27 453 23 808 1 502 73 176 86 407 70 178 0 257 40 465 46 519 7 622 53 888 17 225 11 465 12 813 41 808 52 650 29 737 6 252 42 654 5 277 21 289 4 344 78 588 84 418 2 184 36 822 90 236 34 621 43 323 8 943 66 568 94 507 95 243 16 705 49 900 58 644 18 868 88 657 33 785 82 619 91 869 38 867 31 86 26 232 79 80 35 108 39 357 25 286 28 159 99 655 93 759 47 808
26 321 80 100 53 725 27 303 44 424 98 983 34 332 32 623 51 616 14 396 9 636 13 71 57 511 22 624 39 389 35 543 85 523 45 994 64 311 24 36 88 764 47 721 68 492 58 55 87 256 78 559 17 828 63 172 41 540 94 819 2 709 8 61 72 790 60 348 19 365 42 814 7 972 37 497 73 158 79 20 76 248 16 54 28 300 33 815 30 323 77 593 74 534 50 927 5 450 0 771 66 654 1 370 40 226 21 354 90 87 89 379 55 124 67 578 92 354 4 359 75 324 46 363 61 869 93 888 95 68 65 606 38 441 49 492 10 536 69 690 86 446 84 208 11 574 70 539 12 653 96 782 43 748 82 234 99 217 97 294 54 197 20 159 18 307 62 57 25 777 31 251 59 193 29 808 81 872 15 410 71 299 83 11 56 259 23 669 6 321 3 142 52 432 91 718 48 124 36 357
59 456 37 724 60 560 24 568 97 110 23 799 73 522 95 897 82 454 8 181 50 484 31 538 79 247 93 787 51 322 58 484 49 655 56 799 55 208 6 139 36 113 20 842 21 490 99 917 52 141 67 907 40 663 27 89 62 69 74 342 14 331 94 884 32 344 1 884 91 808 76 278 35 269 29 228 39 840 22 259 13 805 42 311 2 842 38 118 68 796 78 65 86 710 66 712 63 862 70 788 17 239 4 486 15 787 87 966 80 932 5 64 90 134 30 210 89 266 84 46 77 496 88 764 64 466 61 757 96 707 34 38 43 394 98 935 85 302 44 936 92 107 65 529 45 812 69 996 57 655 18 254 53 201 54 471 25 925 7 696 41 179 81 276 46 410 72 238 48 312 19 683 83 781 10 418 28 394 11 950 9 614 16 105 3 724 47 323 75 340 33 837 26 271 0 726 12 835 71 704
68 109 80 422 40 791 21 294 37 233 65 880 61 351 30 461 58 737 70 345 8 440 79 769 31 2 52 668 39 261 89 880 19 687 97 787 67 504 20 516 81 157 94 42 15 240 83 711 1 541 44 408 59 39 75 552 27 94 10 23 34 902 28 675 49 255 12 50 77 951 6 375 29 223 78 334 42 775 82 401 46 681 84 289 43 70 86 974 96 855 92 808 73 812 14 918 11 345 36 748 0 10 22 388 90 2 23 956 76 842 60 106 72 376 57 590 99 436 87 633 50 334 91 326 4 31 64 118 33 791 47 233 88 968 95 152 62 729 85 124 56 649 55 13 71 52 24 629 74 249 25 660 18 734 3 627 9 300 2 630 13 340 54 938 32 903 26 302 69 711 5 318 48 250 17 39 16 440 63 561 38 426 66 317 98 449 35 967 45 554 7 467 51 290 41 406 93 197 53 420
83 557 76 708 77 779 66 613 14 678 81 448 31 662 36 223 17 458 41 818 52 647 21 146 1 507 53 791 19 114 11 757 59 758 3 5 15 675 45 395 51 162 82 861 75 907 50 495 70 108 96 398 46 451 24 672 18 851 71 125 78 971 44 751 99 165 80 922 28 120 58 93 49 220 38 351 74 824 90 754 22 761 32 354 48 315 25 768 26 835 89 257 85 848 94 966 0 940 95 533 5 400 86 968 54 321 40 758 37 667 34 260 33 75 10 910 6 982 72 575 43 799 93 955 27 414 88 14 73 622 23 948 67 236 42 265 87 217 60 620 35 60 8 545 84 606 64 436 12 699 79 562 9 231 7 99 39 124 69 164 29 157 62 41 16 768 61 636 92 49 97 513 55 384 47 287 13 258 4 869 68 672 56 950 65 760 30 603 57 881 98 820 91 460 2 892 20 331 63 309
23 154 67 861 54 46 9 905 50 948 85 303 78 739 68 950 52 732 72 674 14 764 76 356 97 213 55 766 42 700 89 553 27 423 33 17 92 916 30 261 65 389 35 125 6 635 46 327 51 381 88 777 81 345 49 542 70 387 61 239 32 849 75 885 69 730 58 518 62 137 1 366 59 264 31 582 90 191 99 871 11 165 19 616 57 729 8 705 39 312 18 216 86 305 24 749 43 270 45 595 36 668 25 657 60 512 98 706 53 317 44 904 3 120 80 825 56 754 83 664 96 439 47 281 38 170 28 773 71 558 20 633 10 98 63 203 91 927 12 484 77 51 34 824 84 367 37 947 0 618 13 8 79 906 26 483 73 188 87 562 66 571 82 585 5 595 29 584 94 695 40 986 17 993 74 636 93 501 64 152 48 800 21 941 7 692 41 934 22 115 16 937 95 232 4 788 15 965 2 516
13 291 59 38 62 996 4 663 94 572 27 791 71 745 78 588 85 959 86 203 10 535 39 958 52 369 75 737 25 222 92 261 28 366 40 360 16 611 22 479 57 816 96 713 48 438 18 546 47 118 35 537 38 487 61 229 97 495 5 738 53 309 29 399 17 449 24 96 95 269 2 143 9 235 49 566 14 83 93 610 37 211 7 707 64 456 83 739 34 796 0 87 51 769 69 445 20 112 33 927 99 287 60 412 77 798 68 880 89 392 66 834 32 352 82 576 67 594 74 701 87 636 31 64 84 935 45 885 73 173 43 605 65 345 70 284 55 421 15 278 76 500 44 238 8 433 3 768 80 794 50 751 12 273 58 701 91 175 26 788 72 347 54 108 46 786 1 481 98 394 90 201 19 244 30 226 11 848 42 493 63 640 23 853 41 757 79 872 56 791 6 124 88 875 36 435 81 990 21 489
0 120 79 906 87 143 69 267 2 575 62 998 68 249 58 517 81 395 67 689 41 885 77 548 60 713 42 538 50 302 43 913 89 569 32 529 80 852 76 877 83 992 46 429 63 797 27 417 29 46 92 976 8 736 36 384 65 335 24 516 25 624 39 772 95 776 6 910 18 425 31 421 72 375 55 617 9 274 78 864 70 407 47 350 5 990 53 892 74 79 52 975 33 345 51 88 40 390 73 171 28 180 11 112 15 318 48 995 90 614 71 798 75 18 61 363 21 399 93 148 54 756 34 5 59 9 14 384 91 952 44 359 7 669 10 489 12 95 38 748 66 567 88 750 19 728 96 72 16 616 99 830 23 385 13 645 1 214 37 162 22 198 56 227 49 234 45 478 86 972 82 325 64 933 35 806 17 837 26 438 85 535 20 365 98 112 30 297 94 438 3 313 97 4 84 520 57 24 4 347
56 65 45 29 47 462 87 714 67 643 21 428 25 237 4 807 48 427 41 257 27 57 23 722 85 876 0 414 43 560 20 84 53 927 63 213 1 504 32 462 38 780 24 668 79 958 77 415 49 982 11 710 42 884 65 131 89 753 54 965 58 670 70 878 73 186 95 686 50 90 90 720 78 339 15 421 7 369 81 170 33 793 57 287 96 862 2 46 26 276 14 143 29 458 30 557 22 747 93 424 76 266 71 331 37 242 86 889 3 838 84 764 55 937 35 70 75 350 66 298 46 234 59 195 68 234 10 854 36 950 94 635 31 199 34 204 97 644 88 711 61 193 5 99 13 791 44 555 18 746 69 553 17 619 9 146 6 405 74 118 83 260 28 553 92 751 19 327 40 539 99 369 64 227 51 587 98 406 62 30 82 136 60 986 72 27 12 717 52 338 91 288 16 281 8 698 80 753 39 281
10 987 7 975 82 65 21 959 49 361 50 208 39 879 78 751 34 340 85 283 29 997 71 738 68 974 41 590 40 387 52 599 35 844 63 289 45 842 75 342 36 26 61 882 55 118 80 247 91 257 56 519 16 215 94 632 6 919 30 886 64 828 33 333 70 179 65 960 51 445 32 106 5 963 27 940 92 291 90 436 72 156 74 855 89 830 26 822 13 341 53 441 9 746 15 344 59 321 28 572 97 767 18 393 8 63 17 38 43 180 0 997 76 295 73 365 87 712 86 449 60 843 23 106 48 292 44 691 1 240 54 790 4 768 14 287 77 112 37 73 69 321 11 324 84 982 58 321 25 531 66 102 19 989 42 215 31 753 62 44 95 692 93 486 99 126 67 353 81 738 20 829 83 199 46 456 57 938 98 300 12 647 88 344 96 539 24 883 38 430 2 535 79 695 22 781 3 847 47 219
16 358 41 995 88 413 81 292 54 70 24 525 27 913 98 109 65 929 95 652 8 946 29 537 25 363 77 891 6 730 31 458 26 207 52 508 42 401 18 292 76 485 47 791 68 313 78 544 33 538 67 956 99 405 19 581 45 92 90 818 69 638 38 385 87 71 59 480 5 323 70 398 85 353 28 512 51 572 97 31 10 143 22 124 48 131 32 849 2 618 44 608 92 824 35 671 50 850 36 327 11 872 39 333 43 109 15 98 17 233 79 614 7 267 20 139 56 908 86 697 49 865 80 576 83 112 57 438 46 697 40 866 66 847 89 871 55 242 82 69 21 15 63 385 53 193 37 674 74 655 34 922 23 76 62 784 1 83 71 172 4 870 9 706 30 23 84 631 0 997 96 153 13 220 61 5 14 716 3 642 12 114 93 15 64 316 75 139 94 386 91 637 72 390 58 246 60 669 73 171
84 750 15 640 13 887 3 903 22 405 62 331 1 258 79 158 74 525 29 736 25 137 85 166 46 89 10 592 14 210 5 574 53 801 50 665 67 878 39 34 44 159 71 182 27 640 92 731 8 929 48 167 90 247 49 835 83 3 31 584 2 490 9 310 60 8 40 77 11 775 47 756 32 237 72 867 91 608 61 691 56 306 34 434 19 747 63 889 12 622 69 615 97 485 70 983 64 30 21 325 81 642 57 569 99 353 55 499 17 699 82 641 98 507 28 513 52 52 93 148 30 516 20 4 65 513 23 660 41 404 7 761 16 949 37 405 4 166 38 662 78 110 35 179 43 182 75 764 80 688 73 416 18 824 76 497 45 380 66 732 77 151 59 650 6 13 88 269 51 494 86 189 96 88 26 478 54 6 36 220 87 557 33 283 89 461 24 717 58 510 42 370 95 527 68 967 0 546 94 853
76 652 81 888 9 287 3 844 24 62 86 777 31 290 39 784 30 293 36 251 41 660 95 954 60 768 37 162 85 819 51 298 84 474 42 7 45 649 54 812 19 71 47 844 53 285 26 332 72 794 25 305 50 413 0 506 61 724 65 379 49 885 97 697 20 779 99 684 75 846 89 865 64 741 91 774 59 558 28 260 52 423 80 520 94 439 27 398 29 974 12 619 17 303 32 237 71 777 66 7 98 220 1 280 34 81 90 750 11 314 22 796 56 351 6 394 62 666 5 161 2 768 21 666 46 976 77 636 82 519 68 543 87 321 4 958 79 663 55 269 78 71 14 817 63 971 43 534 67 699 16 730 92 477 23 576 83 598 69 466 40 263 70 919 13 356 10 614 88 89 57 613 93 349 7 255 44 863 35 693 58 49 96 44 38 726 73 311 33 752 74 963 48 428 15 909 18 91 8 134
7 1 87 900 88 818 18 922 61 877 14 783 75 219 64 763 68 143 72 238 4 148 39 100 52 832 92 371 94 709 83 234 51 82 96 13 37 933 30 680 3 616 10 69 47 191 97 269 48 107 1 286 77 208 23 569 58 669 19 226 17 576 27 935 56 638 13 215 2 283 59 364 89 145 31 552 5 963 46 382 16 971 74 168 66 36 91 695 63 847 43 873 21 243 29 873 73 728 60 346 93 524 67 339 33 732 70 984 12 623 71 642 8 746 82 387 38 957 99 987 26 544 15 497 54 461 90 844 81 643 80 232 11 278 9 154 44 931 22 469 20 480 6 925 79 226 32 58 69 155 42 208 28 218 78 459 25 227 65 533 49 336 40 545 86 767 24 45 36 329 0 320 62 637 55 893 98 727 35 171 95 643 41 244 57 327 45 943 84 844 34 657 76 587 85 469 53 862 50 113
74 927 85 665 29 804 25 38 68 74 62 528 9 741 26 667 63 51 89 462 98 991 8 299 49 925 32 637 56 937 79 346 42 297 27 514 11 389 55 948 93 935 87 145 80 766 28 641 58 856 67 280 3 723 4 370 38 538 7 209 33 7 95 181 69 529 66 442 22 29 10 915 30 799 45 574 41 877 31 267 18 264 53 758 59 301 17 776 73 532 72 818 71 511 23 597 88 841 65 841 64 283 97 553 78 749 1 857 57 17 24 270 46 901 52 688 43 341 96 203 40 773 54 649 70 351 35 817 5 21 19 58 12 669 44 666 99 27 82 49 51 592 37 197 77 3 47 911 15 488 83 670 2 736 90 197 60 789 21 499 14 997 81 243 50 291 86 994 16 317 92 648 36 841 0 877 20 571 34 51 6 982 61 568 91 47 75 991 84 504 94 665 48 766 76 734 13 754 39 829
10 557 21 844 79 753 17 516 11 249 78 316 18 252 16 659 84 941 60 865 15 414 0 103 27 313 29 714 46 810 2 353 96 564 4 592 66 633 80 533 9 334 1 532 52 578 50 916 14 349 42 953 86 991 95 714 58 362 76 553 74 359 28 658 23 118 68 700 85 966 44 5 43 302 81 75 67 229 12 153 90 840 56 882 7 359 8 934 64 809 70 531 61 26 20 972 57 645 53 111 40 574 91 392 72 362 26 944 83 589 54 13 45 746 6 739 41 39 88 776 37 275 3 41 99 513 94 740 38 748 48 420 63 969 5 11 59 966 24 30 75 872 39 998 49 612 25 700 32 564 34 819 55 745 93 634 89 825 98 806 87 973 51 121 19 212 82 859 77 75 22 227 36 36 97 327 73 770 62 551 47 405 31 54 35 374 30 992 13 250 33 902 92 451 65 360 71 926 69 323
57 509 80 185 47 39 61 308 30 606 28 36 1 520 46 707 95 317 26 363 48 442 78 866 91 983 22 144 63 510 81 145 41 317 13 369 83 633 79 252 56 10 82 99 32 53 16 680 8 887 11 387 3 335 75 998 89 165 77 732 87 330 21 632 31 79 15 66 7 424 19 297 59 473 29 181 90 328 54 785 86 624 25 537 6 65 18 30 44 48 43 674 92 57 17 38 53 364 38 717 2 562 10 217 85 309 93 522 98 570 97 395 35 730 51 630 72 133 74 783 42 921 65 68 62 681 70 839 68 487 36 83 60 758 27 240 55 826 66 283 71 696 76 770 20 344 88 945 52 426 23 109 49 147 58 843 37 441 0 199 73 100 99 805 94 26 34 210 45 512 40 313 12 273 33 843 5 195 24 740 9 847 67 212 84 104 4 557 96 247 14 836 39 803 69 330 64 317 50 892
59 531 3 195 97 651 66 666 31 191 65 767 9 450 17 402 46 556 32 637 19 377 57 128 93 968 87 675 61 517 7 427 40 886 69 770 49 565 24 11 27 782 35 931 79 913 12 427 80 104 28 538 39 839 30 130 13 717 38 784 34 673 68 123 4 715 11 48 50 958 74 396 55 91 6 871 58 539 53 571 84 1000 2 670 82 62 76 364 29 22 42 259 14 983 37 160 16 740 52 931 98 284 88 584 91 151 83 613 25 295 10 135 75 477 54 224 95 22 86 245 89 851 63 300 48 166 44 104 67 915 77 694 33 485 45 684 94 614 62 581 47 459 96 819 51 242 21 361 23 572 43 896 90 648 0 131 81 645 64 101 41 701 8 199 5 832 15 549 71 386 78 199 73 213 56 996 1 594 72 225 36 391 18 130 22 463 20 537 99 737 60 830 70 658 85 577 26 275 92 679
9 645 13 428 19 669 50 806 44 422 46 914 65 190 79 911 17 139 31 245 56 121 26 775 8 853 99 691 84 821 21 607 14 43 71 388 6 144 97 518 2 595 12 603 0 823 49 877 73 526 78 490 64 589 10 147 18 305 57 118 60 149 89 473 39 612 45 673 62 605 94 928 7 17 32 950 68 433 4 294 37 715 30 191 25 449 96 256 76 297 61 42 86 689 72 777 91 325 88 194 36 11 98 529 92 229 63 74 85 258 83 41 66 261 51 268 59 285 48 634 70 438 27 880 90 967 16 197 5 591 35 992 58 895 53 917 33 543 28 96 95 297 43 689 34 444 75 355 23 464 47 501 1 380 41 112 55 574 11 32 29 917 67 155 52 521 87 769 3 459 77 792 82 396 81 146 24 494 40 699 42 903 80 759 74 628 20 843 69 940 54 592 38 922 93 269 15 688 22 865
34 531 68 12 16 257 55 82 99 322 19 133 74 834 84 667 49 426 56 561 71 120 88 312 4 608 12 532 65 360 33 578 81 553 50 299 78 280 73 973 39 966 91 2 9 910 69 358 64 864 44 923 94 777 97 277 48 49 90 867 15 562 30 864 36 417 13 6 85 846 43 16 60 433 17 467 27 475 10 148 59 712 6 138 7 540 45 803 37 736 47 505 89 99 58 224 83 772 52 574 8 794 46 30 72 160 63 887 26 991 96 746 61 485 21 837 82 129 24 608 86 392 57 823 92 499 87 366 53 829 51 859 67 868 93 773 75 197 98 303 22 7 28 149 18 825 14 910 79 710 31 128 3 546 76 238 20 855 77 583 0 111 35 365 5 640 38 976 25 954 29 948 66 412 23 497 80 416 95 804 32 914 62 183 41 810 40 37 2 726 42 567 11 492 70 182 1 302 54 325
96 474 77 446 20 427 82 731 67 866 87 969 79 714 17 785 52 378 25 246 6 14 49 443 12 295 1 685 40 684 18 248 88 511 24 718 92 875 23 270 14 612 28 524 41 173 65 331 8 565 83 289 27 439 53 567 73 994 76 675 42 201 78 429 56 811 0 740 94 2 61 624 30 254 60 247 97 715 9 634 66 100 35 206 7 822 85 160 68 895 39 705 22 739 5 265 70 106 36 441 84 254 31 661 89 749 55 362 37 297 75 859 72 387 48 647 46 346 32 34 13 410 74 527 3 104 47 121 2 902 15 525 4 959 16 938 19 802 57 229 29 558 81 104 54 212 71 26 62 161 93 658 98 388 34 693 50 952 86 488 80 313 91 608 21 347 64 978 43 128 26 25 58 352 44 416 10 714 51 586 11 211 90 52 33 440 63 117 59 913 95 844 69 237 45 188 99 344 38 979
7 505 2 534 12 118 27 191 65 430 89 638 20 13 31 117 96 57 98 998 54 88 85 72 70 534 90 689 77 581 80 105 52 520 93 933 75 663 6 937 67 548 45 631 49 558 15 289 55 344 63 497 71 685 60 258 56 862 11 174 36 440 34 153 72 359 35 159 37 976 16 74 44 222 33 110 84 53 47 781 14 946 28 846 30 423 38 118 8 831 48 686 64 784 58 462 62 881 19 547 86 505 23 832 95 134 57 42 26 856 59 478 83 967 66 839 17 731 88 457 69 435 79 959 68 700 9 199 10 969 99 122 73 120 53 118 46 599 18 85 13 629 43 567 3 124 74 476 61 8 25 294 0 574 97 356 87 497 29 998 42 712 92 733 51 44 24 713 50 372 39 503 22 100 5 973 41 985 4 716 78 677 81 322 1 577 76 371 91 126 21 336 82 106 40 773 32 506 94 950
4 863 87 936 93 882 48 733 83 362 75 665 38 888 53 699 80 504 35 14 39 650 81 923 71 817 92 985 20 89 84 881 2 762 88 449 67 862 0 683 24 945 11 515 30 888 21 947 59 44 14 766 63 884 86 458 78 7 56 963 44 185 66 983 73 712 79 539 89 126 77 708 99 352 61 786 27 699 43 217 40 857 17 482 36 17 57 538 60 582 10 83 50 399 46 627 55 964 62 565 23 346 91 205 64 291 76 224 70 808 16 80 33 72 13 827 69 808 52 280 95 451 54 121 12 810 6 788 68 311 85 129 15 551 32 329 58 283 31 76 34 572 41 701 1 893 74 434 3 321 98 743 51 494 65 253 37 792 72 900 19 941 82 567 96 188 8 605 25 124 42 352 97 1000 5 444 47 145 90 647 29 864 7 77 94 450 22 137 49 944 18 434 26 201 9 416 28 120 45 526
74 359 23 715 34 56 75 51 85 368 25 483 53 766 28 638 30 866 97 781 10 865 87 8 80 795 52 339 93 208 62 896 44 351 90 918 4 468 40 388 7 155 54 542 17 855 12 959 29 961 35 969 8 104 60 972 56 88 65 714 42 973 21 432 43 806 59 481 41 115 63 958 19 773 61 961 39 876 26 924 37 928 89 406 88 765 6 106 94 161 48 765 47 147 68 507 70 56 73 878 66 322 27 292 18 465 24 740 0 250 36 89 92 499 78 885 98 662 33 775 91 321 31 228 84 962 95 636 50 295 32 164 55 680 96 418 57 42 86 599 2 103 20 219 16 604 9 637 77 265 67 135 82 74 15 80 69 464 51 496 1 724 49 28 11 660 81 766 46 425 5 860 79 275 45 967 13 597 38 943 72 365 58 246 76 240 64 58 3 515 71 260 14 3 22 951 99 212 83 148
43 609 62 395 88 748 10 592 22 400 1 37 67 657 59 58 49 108 30 993 74 954 50 717 54 734 2 285 27 863 25 969 3 78 46 27 57 872 42 364 97 994 76 253 18 131 66 806 71 321 5 871 55 932 64 566 11 64 7 462 36 107 4 416 45 1000 47 775 15 349 39 768 8 763 84 130 68 832 56 159 95 377 9 788 89 360 20 476 60 659 38 388 73 862 33 183 6 731 51 845 37 931 93 446 78 670 98 626 82 393 58 418 85 87 53 969 65 474 14 764 0 290 32 934 44 944 91 777 23 473 63 248 70 336 99 317 92 358 79 984 72 131 19 740 34 470 77 197 13 323 12 683 26 774 17 389 31 646 61 92 86 725 35 230 83 450 81 712 52 134 96 307 41 550 75 983 16 168 69 586 28 824 24 780 48 859 94 874 29 344 87 284 40 617 90 873 80 88 21 108
17 887 73 59 45 894 54 586 79 839 46 904 42 176 98 900 53 20 18 676 80 507 13 453 94 296 9 106 55 784 64 182 0 85 5 282 27 84 71 921 38 174 66 999 59 50 43 520 41 890 88 926 50 71 99 540 4 693 36 232 93 777 28 626 61 642 95 496 90 669 48 552 20 816 47 520 22 299 10 589 49 992 56 150 78 817 23 214 15 345 96 140 2 297 19 180 40 280 76 597 24 247 51 731 26 431 58 475 89 420 57 22 67 16 82 966 74 632 35 934 32 991 29 87 33 511 7 137 83 305 77 738 11 771 21 719 44 557 31 434 3 657 14 792 81 678 52 862 69 195 86 794 85 706 6 753 60 281 68 822 39 178 62 728 30 21 65 633 34 653 87 476 91 994 12 473 63 563 72 591 70 536 1 365 37 356 16 955 84 791 97 903 25 731 8 526 92 556 75 158
78 682 6 242 73 389 16 179 52 355 12 105 14 669 13 941 1 272 43 221 51 453 5 568 66 199 96 605 39 88 7 832 26 294 56 828 62 256 18 924 76 319 41 300 24 690 4 798 70 72 97 736 60 195 25 767 10 897 8 814 85 990 93 22 32 363 46 939 23 43 29 121 92 506 47 89 69 765 3 508 59 558 72 700 44 128 63 846 83 596 54 874 21 924 19 620 58 300 37 688 27 115 2 645 98 950 42 961 67 699 65 716 0 614 48 585 49 921 33 788 82 89 95 656 64 627 34 950 35 459 89 459 40 103 71 957 38 735 36 60 91 229 79 563 20 530 80 881 45 325 28 964 11 340 22 978 75 663 77 808 88 908 57 460 99 462 81 879 15 327 94 731 30 823 31 236 84 364 9 332 53 84 90 724 86 127 17 824 74 247 55 40 87 992 50 316 68 29 61 693
34 759 37 421 2 801 57 957 13 223 53 90 33 146 36 447 47 92 18 186 9 67 19 481 71 722 99 275 58 636 74 173 10 827 35 844 80 314 81 402 65 477 60 427 51 504 15 137 63 534 67 224 21 256 17 480 7 68 20 787 95 666 78 780 89 686 94 57 27 863 50 991 5 920 38 545 96 538 76 785 97 255 59 148 11 932 98 538 61 474 72 379 8 155 49 61 84 560 32 219 48 879 43 153 41 236 46 963 56 977 64 841 70 986 25 118 93 560 4 227 16 389 31 12 68 272 86 318 88 78 42 667 22 529 69 68 54 75 52 122 73 170 79 487 83 985 90 342 44 600 12 560 39 312 30 646 87 991 77 490 40 922 55 681 91 171 82 701 14 991 23 56 85 843 1 303 6 696 92 829 45 91 75 101 62 373 29 626 28 685 26 527 3 365 0 591 66 923 24 265
79 482 16 691 88 804 74 429 12 639 85 99 71 833 64 814 3 879 4 489 73 762 0 832 55 356 97 900 58 585 84 227 36 440 38 645 61 691 90 918 52 555 37 18 24 398 7 105 21 49 82 451 34 580 1 930 94 159 9 649 14 139 99 185 6 18 75 14 25 134 8 855 42 893 33 168 59 35 65 473 91 813 56 248 54 945 17 123 43 50 50 887 67 310 89 759 47 44 19 71 72 299 32 28 95 679 98 519 35 821 46 459 5 621 96 337 29 737 11 629 63 847 68 933 44 595 30 321 27 408 60 217 93 650 70 794 69 341 40 808 20 795 22 84 83 548 87 726 80 529 10 287 48 465 18 422 15 278 41 412 49 543 77 362 51 777 2 132 86 65 92 266 39 204 76 856 81 797 45 553 28 184 62 819 13 225 78 448 66 863 26 404 31 902 23 293 53 790 57 544
80 549 37 823 98 805 39 844 69 266 28 456 65 277 17 704 42 52 51 885 71 197 15 830 7 837 60 650 12 232 23 386 26 941 68 182 99 22 63 372 91 741 38 326 29 213 88 160 27 514 41 350 1 357 66 615 33 569 8 889 72 357 95 454 19 577 47 129 24 533 59 884 34 313 32 402 11 17 18 482 84 439 35 953 85 414 93 43 49 330 97 947 43 748 40 186 16 285 6 528 30 864 87 658 52 305 76 38 86 461 14 928 73 765 67 553 36 775 56 893 31 565 48 176 25 275 46 825 13 68 45 555 0 974 9 601 75 582 78 616 55 369 22 353 50 47 94 221 3 46 53 92 10 802 79 288 90 673 20 552 57 823 2 555 96 862 77 847 81 605 4 755 58 971 74 535 61 191 44 183 64 361 62 123 92 421 83 533 5 917 82 115 70 706 21 472 54 325 89 999
29 30 99 54 82 145 47 809 93 463 23 230 97 232 8 751 77 761 66 54 58 732 92 784 21 167 89 795 80 939 34 510 33 44 14 882 78 619 71 665 94 995 86 275 26 32 64 53 46 727 11 501 85 349 28 914 84 992 90 420 20 510 9 889 73 723 56 159 61 5 38 510 76 660 68 470 3 121 10 176 63 602 44 65 0 95 49 30 83 616 48 844 22 660 74 20 50 92 12 95 13 112 95 834 15 421 79 489 19 960 57 734 70 6 55 68 37 737 7 800 42 977 72 507 16 740 59 531 91 626 67 312 53 562 35 692 54 505 31 387 5 277 87 50 4 139 96 165 69 520 18 366 40 998 39 115 6 372 17 332 45 335 60 37 2 761 52 623 27 658 65 374 62 565 88 122 36 213 43 582 1 788 98 915 81 674 25 154 75 876 32 298 24 855 41 525 30 259 51 735
90 691 49 824 65 703 31 802 27 231 39 566 71 850 47 492 4 446 80 155 60 176 92 171 68 290 3 658 11 815 32 274 23 309 81 172 30 370 41 126 10 914 13 758 17 242 70 477 55 126 59 612 84 985 64 130 29 893 38 930 12 404 9 195 51 325 14 298 88 52 62 828 21 249 73 327 93 937 53 644 18 227 94 936 46 836 69 268 26 714 96 712 56 935 33 264 40 315 97 354 58 732 6 998 72 367 1 201 28 743 24 956 98 801 37 774 48 832 95 198 83 242 67 643 74 697 19 124 52 515 85 532 87 800 36 378 35 126 77 77 82 521 16 122 79 386 76 230 15 700 22 20 86 385 63 36 20 174 91 349 78 143 61 921 0 967 99 637 75 169 54 779 57 935 25 242 50 296 5 162 89 213 2 531 8 361 66 827 45 542 43 135 7 450 34 466 44 902 42 755
70 50 65 684 33 879 62 274 94 86 68 194 28 971 40 14 84 564 92 265 39 727 43 469 5 781 91 503 14 590 7 776 97 396 86 400 42 422 60 773 21 6 58 566 59 148 32 84 56 933 73 135 26 743 49 230 57 933 69 8 85 179 34 569 9 97 47 168 17 837 29 744 11 707 30 223 87 750 98 271 13 567 79 749 22 614 46 189 2 650 53 519 83 774 4 666 95 780 38 403 55 529 44 656 76 167 37 93 93 992 77 69 82 667 61 995 25 929 74 622 45 712 24 539 20 899 52 256 19 343 64 156 0 97 31 808 36 646 12 889 41 256 66 3 75 606 81 370 67 831 90 695 88 722 8 773 71 674 54 40 15 613 23 650 63 515 1 798 16 864 10 572 72 574 50 844 6 528 89 627 35 766 96 300 78 448 80 694 3 425 18 365 51 24 48 229 99 789 27 286
87 514 92 797 74 990 75 141 72 564 15 213 78 910 4 520 44 39 82 773 0 343 1 69 58 683 34 927 18 240 48 693 25 997 9 725 54 433 62 290 61 798 49 258 5 908 42 946 57 401 13 437 14 954 77 740 17 232 33 327 11 415 55 599 52 563 96 54 51 964 59 737 69 759 19 378 31 767 63 693 71 671 29 292 10 385 60 582 50 714 24 351 26 988 93 88 30 625 20 398 3 142 28 526 39 986 91 365 8 670 38 429 70 533 76 340 98 794 89 128 80 547 79 822 7 483 53 325 97 878 45 72 27 870 47 668 43 970 2 860 83 15 94 144 22 894 86 189 56 252 23 574 99 118 85 381 32 979 90 427 64 920 66 443 67 545 95 986 37 40 46 408 36 440 41 586 81 211 21 984 40 716 84 389 6 613 35 710 88 339 65 925 68 311 73 39 16 23 12 266
48 992 54 953 22 41 99 551 71 863 47 717 32 763 66 218 70 730 53 295 80 505 89 529 44 142 30 118 73 853 8 186 23 572 77 407 5 991 14 923 27 84 85 156 74 629 19 832 13 241 64 282 83 724 15 835 45 889 78 960 57 299 72 422 41 999 37 283 6 664 7 132 50 630 16 366 92 674 88 221 40 860 38 399 26 291 29 688 51 520 55 397 31 127 46 331 43 42 75 493 97 237 94 326 9 686 1 804 42 321 35 981 84 221 4 103 69 443 86 964 96 448 49 70 87 736 34 693 2 825 82 615 3 914 81 236 28 368 61 974 10 879 11 980 59 190 68 634 58 291 91 891 36 322 56 75 20 851 0 776 12 542 93 768 25 424 39 269 24 269 62 805 33 747 95 991 52 243 60 57 98 643 17 210 90 960 18 877 65 120 76 338 63 587 21 585 79 675 67 124
81 568 78 17 2 596 92 843 79 661 66 988 32 903 3 574 5 607 29 661 49 708 69 46 9 595 41 778 34 106 70 742 56 291 8 594 59 408 76 443 17 240 71 980 75 864 33 851 91 271 83 58 95 768 42 66 24 1 0 604 84 453 54 703 60 338 55 681 23 142 43 405 72 894 50 113 6 18 12 557 82 635 36 141 73 992 31 113 63 855 46 136 14 97 35 675 57 751 61 375 37 492 48 20 11 488 1 787 96 158 45 777 88 526 80 608 64 11 15 600 94 679 53 293 62 669 22 296 39 267 28 668 74 152 44 622 7 659 99 868 86 896 65 692 89 954 67 753 18 208 68 412 85 220 98 798 93 672 26 490 77 266 40 432 47 698 19 439 13 823 38 483 16 457 51 418 27 723 97 923 87 742 52 769 20 353 10 489 25 472 58 69 21 438 4 469 30 567 90 899
9 953 96 674 57 958 23 103 97 737 36 109 7 83 15 643 45 392 5 439 61 275 43 925 99 362 59 314 80 831 10 983 44 921 0 648 40 125 63 48 1 1 21 191 32 317 27 248 38 203 33 129 58 961 2 888 18 720 74 968 76 535 65 808 31 636 48 535 88 78 12 786 55 908 77 731 34 51 11 195 56 13 19 904 26 895 92 914 60 339 14 528 68 478 72 217 98 930 69 174 4 463 13 841 39 53 35 881 95 403 71 234 16 817 41 260 54 756 81 143 85 556 20 578 82 611 47 912 50 39 29 703 42 230 62 505 53 758 22 65 3 740 17 296 8 488 86 677 66 694 94 332 78 503 90 814 91 941 37 840 75 798 30 481 67 282 28 711 25 706 6 964 51 949 49 586 64 718 46 612 73 101 79 293 89 863 93 862 84 344 83 95 87 16 70 365 52 329 24 104
70 3 50 722 32 4 6 253 21 573 89 794 54 502 13 271 20 293 9 465 39 765 35 17 40 969 18 204 51 193 88 792 72 308 26 52 92 39 52 565 63 360 49 767 68 480 8 430 99 300 81 656 34 506 75 475 11 898 57 214 90 834 96 539 84 440 36 259 33 693 25 367 53 976 87 835 64 850 24 118 82 46 15 276 83 477 55 312 69 830 14 548 46 210 29 55 62 416 37 566 30 628 38 670 17 737 48 191 19 826 93 165 16 591 80 309 86 76 0 869 44 544 66 798 67 800 71 254 61 984 97 894 3 467 76 929 27 861 45 819 42 742 22 47 95 616 1 659 56 559 60 984 4 755 2 349 5 169 91 263 65 577 85 165 98 761 59 314 7 527 23 984 79 957 12 584 28 405 78 415 73 971 10 84 58 64 77 921 41 132 94 222 74 607 43 761 31 515 47 840
2 952 9 775 51 862 96 605 91 447 3 218 27 280 10 301 54 962 26 731 43 112 48 134 93 940 94 509 14 961 8 541 66 436 84 376 30 191 72 930 57 153 50 804 99 243 20 705 79 452 86 731 5 139 7 453 16 658 45 631 22 489 85 71 53 357 97 155 98 398 46 772 33 486 67 190 13 827 58 804 64 89 15 249 17 332 60 303 63 788 80 634 32 866 89 634 77 837 23 921 19 827 0 487 71 888 34 128 41 431 82 531 52 666 36 895 44 346 37 216 62 484 31 45 59 465 55 451 6 935 42 627 61 827 92 712 18 937 68 810 49 230 39 641 4 930 1 629 12 298 28 317 24 662 95 9 78 918 65 774 83 798 56 400 40 45 69 715 74 581 87 461 29 388 90 731 76 20 21 58 73 403 75 739 25 90 88 158 38 174 81 71 11 444 70 474 47 903 35 805
79 589 10 730 33 642 38 151 27 834 46 561 8 365 51 846 73 940 17 501 85 825 99 932 43 211 61 361 29 385 62 874 22 332 96 697 94 198 6 960 76 911 69 568 44 460 35 971 88 983 47 526 84 333 83 240 91 758 66 910 97 616 25 911 42 405 68 67 57 718 13 282 7 677 71 818 90 489 48 685 5 533 41 730 15 913 14 352 56 264 16 120 82 931 81 440 54 666 30 351 78 736 37 68 23 863 95 653 53 216 36 106 59 872 80 241 28 874 40 297 19 635 77 697 0 937 32 266 87 693 50 199 4 340 63 792 31 23 72 187 65 666 60 446 93 323 55 980 75 879 21 791 11 897 12 56 39 248 92 585 67 922 98 220 9 807 34 411 89 304 45 405 74 956 26 541 49 496 86 668 52 456 58 383 64 605 18 687 1 998 20 314 3 58 24 501 2 385 70 274
98 980 8 778 68 724 61 397 65 850 29 144 51 274 70 637 0 177 74 310 9 443 53 873 2 568 27 874 4 327 21 10 31 317 37 731 63 858 50 649 7 251 85 754 5 828 41 958 97 593 67 782 71 716 77 467 93 591 20 222 52 72 32 150 26 999 84 145 48 547 1 926 39 974 13 281 75 908 33 565 17 902 86 182 92 447 80 76 47 553 14 343 40 731 46 812 78 420 69 188 59 935 10 144 6 358 79 591 94 41 66 921 82 75 91 928 45 669 43 153 76 537 60 848 72 710 87 720 16 742 35 677 28 540 73 509 56 364 81 100 22 450 24 412 19 483 54 228 15 538 34 486 23 153 36 463 11 544 44 238 42 960 58 948 64 192 25 464 62 172 57 791 89 829 38 60 18 71 95 659 88 655 30 848 83 731 99 958 12 847 96 3 55 812 3 266 90 42 49 414
63 23 61 867 87 88 81 357 97 563 76 60 6 736 34 843 51 987 26 4 4 946 88 996 92 596 29 110 74 224 7 323 86 225 65 463 82 761 98 116 44 105 40 425 5 84 99 284 53 50 84 780 32 222 27 580 47 444 23 475 73 761 10 277 60 180 45 892 17 593 93 381 12 939 24 489 46 483 54 799 31 235 78 884 70 372 59 177 42 110 33 56 2 283 39 863 95 930 90 410 77 276 14 101 83 517 19 598 80 298 66 641 0 801 89 974 48 312 13 159 43 828 57 701 58 973 15 46 67 622 49 562 64 994 96 439 38 856 8 784 52 392 75 646 1 134 28 554 9 707 18 866 36 824 11 292 72 77 20 510 41 899 71 933 16 200 3 658 30 390 68 384 79 780 62 491 56 364 85 217 94 729 22 270 21 910 55 884 69 90 35 445 25 450 91 530 37 998 50 392
19 180 67 509 16 396 48 709 64 95 1 419 6 802 81 82 95 823 51 711 43 146 29 614 87 686 53 626 76 722 57 551 49 130 86 153 10 398 63 687 37 184 69 664 55 860 91 272 54 543 9 692 92 532 78 174 33 219 74 638 60 730 20 172 12 324 8 180 45 354 80 166 25 90 39 673 21 998 82 885 30 671 36 45 73 159 75 722 28 634 50 527 58 213 38 194 99 595 44 174 40 381 17 575 24 656 5 919 15 886 47 767 84 931 23 241 61 432 70 317 0 445 65 516 31 810 42 350 59 268 71 504 32 846 7 542 3 788 83 930 94 211 14 225 79 981 18 601 72 598 4 869 11 648 89 919 46 567 13 724 77 295 97 819 41 19 68 512 52 256 98 939 62 643 90 519 22 486 93 598 56 528 2 374 66 557 26 984 27 562 35 834 85 272 96 143 34 308 88 161
54 896 25 674 0 837 37 127 40 594 55 513 34 317 91 405 1 438 74 487 99 665 41 356 80 896 8 332 43 574 70 830 35 85 63 863 16 606 82 845 95 916 67 49 96 10 86 686 31 318 18 940 57 341 12 21 87 227 65 699 84 632 61 380 5 835 49 683 6 647 38 750 36 45 69 895 75 423 97 285 44 760 78 57 50 906 46 323 10 867 33 796 66 441 2 678 27 483 24 415 58 148 28 717 88 145 45 788 14 489 71 943 15 829 92 126 94 511 73 427 3 219 56 472 93 238 62 489 77 392 32 939 85 134 51 175 23 89 26 408 39 88 53 848 68 152 52 171 89 204 98 176 59 13 76 888 83 520 48 498 90 173 7 64 79 265 81 658 29 985 72 971 19 513 4 558 13 109 9 545 21 838 30 127 11 19 17 260 20 315 64 878 47 467 60 69 42 325 22 497
31 978 6 431 40 44 24 124 21 709 37 185 74 108 17 188 36 376 5 68 91 495 83 736 28 479 50 396 79 40 1 576 95 991 22 900 26 383 64 135 47 850 60 874 16 172 76 621 7 270 86 801 62 642 3 437 63 153 80 54 12 641 45 462 41 883 51 234 61 647 29 204 23 736 73 717 81 525 68 174 2 985 19 204 85 186 56 530 97 197 14 73 99 766 32 741 77 441 20 201 8 37 34 23 52 977 4 476 98 446 88 210 10 593 43 333 70 62 18 707 27 789 69 768 57 94 25 514 44 522 84 403 53 926 71 796 35 31 46 469 58 540 13 488 92 131 54 748 11 237 39 342 72 580 59 123 0 911 67 114 38 233 42 559 49 249 33 24 15 37 48 811 90 831 78 442 9 393 65 138 82 5 93 677 87 172 96 657 30 824 94 882 66 745 75 143 55 548 89 720
4 710 46 788 97 325 95 62 64 620 68 823 38 933 5 510 43 344 26 332 41 982 53 821 3 693 1 330 12 349 34 911 78 627 70 635 10 92 61 16 56 104 75 92 81 355 21 965 25 385 71 188 85 162 24 465 87 998 22 314 63 124 32 948 31 759 37 607 33 675 59 117 14 663 74 330 98 757 60 744 55 139 82 578 36 648 90 154 86 183 79 758 51 743 23 673 29 350 11 464 35 753 13 337 94 851 73 25 62 498 9 17 40 969 83 566 84 384 28 716 93 19 67 631 52 436 65 52 2 265 99 480 6 979 19 600 57 799 88 369 49 729 30 598 42 924 96 192 89 49 44 652 15 548 72 135 8 418 7 912 69 882 92 959 80 513 16 832 0 726 77 307 76 7 48 732 58 823 54 802 50 624 45 79 27 5 20 132 39 992 17 660 47 293 18 997 66 585 91 68
60 650 40 456 17 781 52 126 34 212 73 323 57 364 1 432 22 608 68 448 58 243 50 466 99 204 6 683 12 425 10 90 98 829 74 911 14 567 81 881 29 799 53 636 91 372 7 69 19 552 80 331 94 210 15 856 54 345 71 770 92 840 47 125 88 450 24 282 75 205 96 274 48 457 38 389 79 222 85 993 83 367 93 382 0 500 67 225 97 767 28 489 9 429 43 578 33 396 41 809 18 53 82 302 20 30 11 816 30 425 46 858 62 40 90 593 69 423 26 828 44 521 65 129 31 165 3 118 51 772 39 396 25 901 8 104 84 383 78 772 95 178 45 572 27 685 32 101 56 267 86 51 42 888 49 515 55 128 61 661 63 631 77 429 16 805 66 238 89 887 59 819 72 362 5 555 76 705 4 66 37 76 64 628 70 120 13 184 87 572 23 636 35 325 21 298 36 698 2 403
95 369 45 892 24 54 19 565 22 126 38 736 25 82 83 906 97 666 91 519 66 39 50 142 61 457 18 46 49 291 84 276 40 918 57 984 1 60 41 172 37 134 34 657 67 684 55 180 86 274 69 226 70 272 46 962 2 231 65 992 94 63 26 711 58 627 36 95 28 27 20 254 96 989 90 717 82 55 71 956 68 593 92 817 27 542 54 274 9 312 7 345 30 779 51 494 88 104 35 851 59 203 16 624 73 101 80 579 32 475 8 232 10 235 0 20 78 30 17 36 75 151 62 250 6 479 81 207 60 481 14 955 3 720 43 910 56 448 31 38 77 205 42 532 29 578 89 259 44 24 93 589 48 222 33 618 5 938 99 967 87 345 76 96 13 658 4 436 98 945 64 44 21 717 11 76 72 457 15 512 74 362 53 320 79 769 85 203 12 552 39 361 63 200 52 835 47 679 23 479
64 401 89 672 20 464 84 301 70 361 71 715 8 250 27 490 16 985 21 317 57 962 63 67 68 139 73 724 9 670 34 123 25 813 62 416 53 206 47 748 61 285 99 300 10 775 59 511 93 232 95 424 87 30 7 864 0 652 14 36 50 669 66 469 5 790 23 734 24 637 67 421 81 400 35 396 13 864 4 613 54 443 56 653 97 57 12 957 30 149 55 210 33 859 96 618 83 102 6 571 18 906 69 109 32 845 58 219 28 450 29 416 48 610 77 37 38 75 86 608 76 496 80 224 26 253 75 853 37 329 41 790 42 126 88 183 60 989 92 579 85 173 98 707 36 105 31 960 51 850 43 691 52 944 78 958 46 36 11 388 72 345 19 64 79 638 94 937 90 364 82 762 65 719 44 884 2 482 17 486 49 924 45 189 15 32 39 21 3 885 74 675 1 647 91 690 22 849 40 239
87 60 98 226 35 662 80 632 23 103 73 928 89 33 42 336 63 346 11 837 2 774 62 710 83 944 92 100 50 565 69 21 20 983 76 844 90 281 66 442 54 715 47 166 49 214 5 691 3 993 61 870 17 526 30 330 22 901 27 71 15 464 24 376 59 48 70 7 77 487 14 119 93 601 0 130 38 658 28 464 82 78 39 250 19 901 29 283 84 528 33 771 25 307 97 909 16 769 88 989 55 573 60 172 72 83 95 67 45 804 85 462 6 526 79 784 41 951 26 143 40 973 9 737 94 481 58 280 57 917 65 453 12 347 91 5 51 307 64 953 86 473 4 79 48 641 56 529 68 340 53 352 34 333 99 521 78 164 52 542 32 455 96 921 46 111 8 862 67 540 7 679 13 978 44 410 75 939 43 710 36 514 71 21 37 844 10 292 31 272 21 82 1 368 74 385 18 991 81 333
15 505 24 171 96 211 9 737 17 334 76 863 56 232 69 577 98 795 78 809 65 892 2 66 80 787 49 517 5 858 33 413 99 107 38 159 31 380 45 347 32 637 79 716 43 492 34 296 7 797 35 307 18 199 10 546 86 780 97 198 95 262 90 763 41 654 11 682 81 563 51 514 0 794 87 542 53 44 54 481 64 806 84 1 66 239 37 719 67 956 30 756 21 51 29 868 47 468 72 574 71 86 42 205 61 591 82 222 59 304 57 462 6 966 19 795 92 363 62 804 50 229 27 640 68 150 83 261 8 328 12 723 14 572 70 926 88 144 48 748 74 22 1 988 20 193 13 819 4 810 36 943 40 811 91 554 52 989 46 48 25 60 89 530 85 764 58 484 28 990 39 569 75 411 22 328 55 826 44 216 3 865 16 316 63 128 94 803 77 248 73 844 26 546 93 418 60 788 23 881
84 604 30 709 81 216 66 719 72 682 36 604 15 263 27 927 86 39 17 427 79 621 53 341 4 692 92 341 89 747 25 796 50 901 28 40 32 225 78 493 22 860 74 734 3 627 85 382 87 921 67 676 2 931 10 455 96 687 1 738 24 55 6 287 88 603 59 875 98 558 75 558 26 427 44 191 16 492 61 324 76 9 64 852 11 407 73 334 45 499 80 292 49 822 42 529 55 761 63 815 52 157 13 406 94 938 31 64 91 631 83 638 18 954 90 486 58 113 39 47 62 380 71 697 69 415 77 509 51 160 97 812 68 869 56 260 14 978 93 74 82 316 40 792 46 823 33 936 8 735 95 184 19 820 65 626 34 417 21 847 70 989 35 154 47 36 7 514 20 798 37 220 57 40 12 936 9 506 29 549 41 79 48 579 5 205 99 465 23 81 54 197 43 480 38 763 0 201 60 109
99 809 64 239 23 563 84 617 26 908 47 956 17 80 36 486 73 875 11 437 0 912 46 330 51 317 56 902 42 194 50 107 18 606 40 548 20 643 30 376 69 106 28 909 37 72 82 149 75 207 60 319 7 90 48 604 3 294 79 396 76 174 70 430 88 637 96 403 95 429 29 610 31 397 66 146 10 311 61 868 67 43 39 231 53 343 5 431 22 710 85 998 38 35 94 77 24 20 6 205 97 410 35 370 9 264 57 427 62 426 45 217 16 500 32 47 68 261 27 46 83 175 87 636 80 535 41 387 65 715 25 162 54 55 91 734 72 949 2 952 81 271 52 271 8 618 13 341 71 418 43 440 74 827 4 255 78 330 19 741 90 869 93 386 98 186 89 634 14 359 12 10 49 510 33 276 58 521 21 404 1 494 92 312 34 653 15 910 63 473 86 343 55 381 59 423 44 491 77 147
12 761 30 993 23 381 24 539 74 50 57 419 73 910 68 106 47 544 87 715 40 67 88 966 86 749 19 697 13 160 71 549 10 524 93 350 67 931 20 113 26 721 97 571 21 777 78 460 45 607 69 542 1 207 85 159 11 120 59 984 0 535 99 292 41 484 66 434 50 757 49 275 5 505 61 421 83 21 54 113 33 722 65 592 34 716 95 373 96 928 39 756 75 983 35 573 92 938 9 452 98 539 90 605 79 554 84 304 36 714 72 623 6 38 64 41 77 870 44 46 3 408 52 975 56 6 22 540 62 106 82 13 51 995 4 380 46 129 60 326 25 653 53 618 29 453 18 177 94 111 32 726 80 362 70 112 81 435 14 327 63 926 37 959 31 931 28 972 16 959 7 199 48 341 38 958 89 536 55 570 15 666 91 121 43 176 8 697 2 20 17 129 58 912 42 184 27 178 76 721
61 871 72 699 68 993 8 647 18 484 51 107 98 112 69 212 95 942 53 41 82 864 11 951 71 355 31 571 60 582 59 505 88 843 24 836 7 831 99 963 63 537 9 685 83 783 78 643 33 14 21 377 4 581 73 566 91 233 23 671 32 791 86 191 45 311 26 392 85 133 65 502 30 419 90 137 94 404 14 507 22 874 96 834 3 930 0 498 74 189 57 724 42 649 17 705 50 604 93 442 77 59 49 643 41 740 89 902 5 824 34 473 79 221 92 373 12 518 54 519 15 154 40 964 76 77 16 618 39 797 84 809 55 997 97 257 62 630 81 607 43 895 1 265 75 152 52 145 64 478 37 882 80 809 2 303 38 816 70 351 35 396 66 902 10 4 13 867 6 149 87 402 20 698 47 862 58 472 67 887 19 865 28 768 25 950 48 357 56 673 36 340 27 189 29 706 44 718 46 549
66 298 94 249 32 965 76 71 15 230 54 520 55 62 30 996 74 850 65 207 79 566 36 815 21 41 44 708 96 552 86 157 39 153 77 804 10 264 83 351 99 876 37 484 47 412 93 860 70 609 71 613 5 967 6 940 95 555 13 974 75 971 84 535 73 627 20 275 56 257 92 443 25 206 49 420 0 496 60 141 53 501 26 656 46 225 9 15 87 789 57 16 82 643 98 799 8 395 69 672 22 255 7 760 28 934 38 824 11 394 16 905 33 368 3 9 81 562 78 164 68 586 97 906 51 631 43 594 63 483 2 162 4 488 48 161 90 725 88 944 27 215 58 319 40 797 41 815 52 106 85 120 45 21 42 109 23 7 91 723 31 167 35 147 50 491 61 932 72 592 24 134 62 591 29 234 89 158 17 123 59 63 64 712 80 208 12 74 14 632 19 153 1 401 67 233 18 686 34 44
3 344 37 746 81 199 12 96 68 263 39 575 86 864 0 40 71 693 64 97 28 665 65 7 15 354 42 63 29 127 13 519 35 671 74 964 27 519 7 851 98 480 2 113 94 946 32 981 11 903 77 354 26 321 63 906 16 166 8 773 67 390 1 89 97 361 18 484 82 956 6 666 10 829 14 180 46 941 61 307 30 233 21 830 41 710 56 686 55 248 51 330 59 496 44 982 49 567 38 260 22 542 19 48 52 185 66 511 70 766 53 663 79 293 99 677 96 894 80 903 48 720 47 177 73 989 87 435 93 957 36 635 78 99 85 899 91 286 90 714 20 741 4 605 60 669 34 353 45 737 95 403 5 859 25 368 31 570 72 165 17 212 83 491 62 673 69 509 89 925 33 911 50 160 57 785 92 20 24 448 9 628 54 990 84 995 76 913 23 183 40 119 58 496 88 379 75 590 43 477
27 187 41 150 99 390 34 832 28 964 21 813 85 678 46 676 11 161 83 227 53 241 44 791 8 706 86 36 23 474 36 174 14 569 10 7 93 108 16 128 43 593 50 759 13 661 94 762 12 594 69 705 2 7 24 361 26 301 52 896 72 403 92 478 0 578 89 595 91 258 63 627 67 348 22 720 76 521 70 412 58 358 56 945 9 240 60 945 59 109 87 565 82 471 37 351 79 393 35 634 74 709 96 23 33 1000 31 734 77 215 71 862 75 345 38 709 84 690 54 987 62 82 80 149 19 901 29 640 20 767 95 581 88 197 61 304 65 328 39 604 40 430 73 326 66 13 51 278 6 451 5 302 64 480 98 200 81 771 78 829 32 775 25 869 48 576 18 234 45 941 57 969 55 837 7 568 17 116 3 490 68 995 47 748 15 178 30 855 97 872 90 665 4 685 49 905 1 965 42 555
1 459 8 918 58 274 28 560 61 930 29 388 43 808 52 866 12 433 39 98 32 210 60 50 49 265 35 362 90 665 97 463 54 876 48 99 11 731 23 483 56 912 86 635 93 655 77 110 19 272 94 218 55 344 67 20 24 880 4 858 63 572 2 497 18 506 65 506 45 623 27 21 66 2 33 257 51 521 92 107 30 706 37 983 53 640 89 771 73 19 16 39 87 35 22 279 6 169 46 225 5 173 84 507 76 345 79 245 10 626 64 541 26 114 70 90 78 345 96 660 17 93 95 68 9 774 85 894 69 946 59 251 13 275 83 505 47 920 40 928 42 306 20 314 91 889 0 91 15 682 25 540 44 496 80 255 31 627 34 153 88 288 57 591 7 359 99 692 81 162 72 690 36 672 74 926 75 402 3 674 62 152 82 727 41 351 21 915 71 728 50 325 68 213 14 598 98 705 38 320
32 633 71 309 0 185 22 462 90 880 3 257 8 506 63 713 47 884 15 375 38 613 39 86 7 732 4 697 29 694 52 666 67 375 60 488 70 900 89 981 78 333 92 640 6 775 5 280 36 242 59 724 57 894 19 514 37 1000 10 248 30 765 2 502 23 536 41 685 79 328 65 1 42 724 66 638 53 606 82 183 17 724 51 882 58 892 76 757 73 331 35 147 13 748 83 169 86 981 1 683 46 315 56 933 75 15 44 310 28 348 11 827 74 987 43 826 94 404 24 26 54 295 20 426 16 483 91 887 18 297 61 75 97 539 14 159 98 73 9 350 49 721 25 48 40 315 69 540 45 149 77 207 80 191 88 688 68 367 64 988 31 983 27 101 55 152 21 611 96 300 48 856 81 634 34 299 99 813 95 233 85 621 12 769 26 62 72 339 50 271 33 607 62 713 93 603 84 375 87 349
82 667 18 501 5 919 38 297 0 381 12 865 50 827 57 747 95 965 91 933 81 146 15 305 23 9 31 828 56 712 32 498 43 264 49 92 55 141 78 542 30 21 33 405 10 574 66 794 24 73 41 190 68 550 7 202 8 659 13 305 88 896 85 606 26 502 61 254 77 428 39 783 17 407 72 758 94 20 16 811 19 10 76 30 6 57 27 955 63 232 86 731 58 903 11 790 1 919 73 388 90 770 62 175 99 390 29 867 14 635 64 570 45 731 20 622 48 243 9 916 51 20 60 410 2 58 83 143 93 366 89 471 92 324 79 852 44 229 21 798 35 330 53 859 71 208 65 254 3 744 42 935 84 880 98 966 40 336 37 829 47 221 28 606 4 355 70 618 74 589 25 918 97 847 75 364 87 586 36 200 80 913 96 201 54 7 67 113 46 736 59 284 69 951 34 26 52 212 22 982
74 817 51 885 1 353 69 352 27 508 44 203 59 964 72 823 21 995 19 650 82 448 89 120 96 957 42 908 57 637 47 619 71 741 9 139 12 727 0 269 22 944 34 8 73 846 88 293 17 456 66 194 23 503 20 920 70 796 38 820 18 166 77 415 85 393 15 711 29 22 84 758 67 954 68 367 28 47 94 968 53 255 92 930 39 803 40 150 90 989 61 178 52 293 60 166 25 698 63 508 62 950 2 704 83 883 37 657 13 414 48 164 8 572 50 762 91 219 56 943 24 755 99 816 98 432 6 341 49 193 78 521 86 973 46 640 36 486 76 199 3 511 93 366 43 976 75 746 10 717 41 776 26 959 97 270 30 982 31 87 79 305 64 335 11 569 80 674 35 949 65 160 55 963 32 490 58 942 95 780 33 375 87 846 14 230 54 604 4 453 7 834 16 324 5 758 81 778 45 370
22 940 48 911 28 39 55 413 42 9 69 583 53 601 7 957 37 305 92 906 68 108 11 498 65 293 81 135 56 652 76 670 96 555 41 226 43 474 80 643 34 3 78 204 8 424 3 945 73 754 97 98 32 937 9 396 67 350 58 75 99 496 33 329 84 55 20 114 13 555 62 1 70 758 85 908 45 739 61 519 35 605 87 771 77 243 15 827 63 594 94 153 40 915 57 105 79 418 2 880 39 384 54 643 26 478 24 774 95 281 5 939 75 468 59 471 44 793 90 197 10 652 88 914 23 148 12 377 72 149 29 197 21 375 51 838 19 676 74 365 82 137 47 314 18 416 25 253 89 376 60 390 30 989 6 775 66 777 64 742 0 852 14 577 1 288 86 7 71 859 52 119 46 688 49 577 38 806 50 167 31 391 16 219 27 825 83 345 91 97 4 517 36 32 98 540 17 800 93 705
49 62 41 134 79 37 95 499 80 742 62 20 36 413 90 600 92 98 52 759 75 947 91 474 3 894 88 456 34 110 89 273 25 567 94 234 68 390 6 62 66 277 33 493 32 409 0 97 72 730 81 539 22 764 63 74 55 598 76 819 50 376 42 396 14 809 59 212 93 219 17 877 99 803 84 195 7 400 74 907 30 668 65 533 69 244 53 689 5 331 44 608 27 150 15 302 35 205 19 499 18 314 45 214 12 557 73 542 28 49 67 914 38 282 82 597 57 841 46 59 61 1 2 334 16 773 78 844 24 503 11 801 71 321 8 389 64 979 10 479 77 916 29 900 83 375 13 67 20 193 43 926 4 25 96 630 86 484 23 899 51 794 87 775 47 830 70 79 31 858 56 559 48 493 85 764 98 317 58 441 97 892 21 925 39 214 40 408 9 394 26 278 60 663 37 572 1 873 54 479
12 50 33 460 60 261 62 23 79 327 22 71 50 614 57 829 36 267 49 398 70 412 19 330 10 985 67 161 48 439 25 226 24 783 46 409 44 264 56 378 14 832 99 597 97 160 78 283 37 825 51 183 83 475 75 148 98 435 65 190 88 887 17 366 76 428 92 870 80 343 89 800 91 321 9 508 71 167 20 739 21 596 27 19 15 259 81 216 31 422 94 709 55 424 5 918 95 402 47 971 64 695 77 48 63 830 87 21 8 649 2 362 43 798 72 829 35 628 68 564 34 671 0 797 45 881 32 271 85 869 86 33 30 886 40 980 3 857 7 439 23 303 74 580 93 602 90 603 41 52 54 626 42 438 6 39 4 510 66 549 53 342 61 672 16 492 39 969 96 732 29 939 82 413 69 541 11 241 26 438 38 233 13 544 1 231 28 980 73 257 18 765 59 880 58 368 84 103 52 997
61 442 3 131 77 986 51 739 5 175 72 312 63 962 54 298 20 613 60 796 23 621 97 603 4 678 2 19 78 404 33 595 11 965 52 509 75 686 58 865 15 430 84 704 29 318 49 797 31 304 83 983 71 187 30 76 80 259 46 272 32 684 13 136 70 120 41 84 69 598 38 485 42 345 25 591 64 387 90 302 1 301 95 639 67 33 76 413 36 328 14 977 82 508 9 801 98 413 26 662 48 897 86 394 59 841 68 29 35 416 16 304 81 550 0 955 18 444 73 297 10 80 34 997 12 739 94 530 55 343 93 902 45 957 28 781 88 26 87 564 37 83 7 832 85 324 39 444 24 701 17 494 56 878 19 398 57 663 47 487 21 825 74 587 89 689 66 771 40 846 8 434 50 146 22 660 27 20 92 595 6 968 99 768 91 708 96 891 53 383 65 93 44 196 79 557 62 700 43 344
0 647 99 658 51 828 42 966 77 454 43 151 25 278 11 507 91 797 45 653 29 705 78 641 7 356 32 454 90 171 84 632 88 544 57 651 14 760 8 172 27 494 65 675 10 611 1 364 3 315 75 301 67 348 36 303 33 779 95 390 60 14 92 985 2 932 44 758 47 259 18 499 54 822 6 933 16 471 70 144 20 265 72 252 79 918 5 947 37 259 23 501 71 827 87 990 73 781 58 900 63 134 12 718 46 648 4 127 80 800 40 794 96 769 82 657 64 246 68 370 39 239 35 540 26 968 34 309 97 21 66 636 41 173 13 738 19 832 69 81 56 389 49 176 98 918 76 909 24 426 52 209 31 57 50 692 30 300 53 49 93 351 61 856 55 424 38 460 48 991 62 596 22 972 28 909 89 922 9 857 74 369 21 332 15 668 85 132 86 14 81 287 94 934 83 744 59 405 17 441
8 697 11 848 84 468 37 303 99 200 78 533 77 866 51 207 6 218 50 453 79 731 75 644 22 819 94 357 45 282 47 628 59 871 15 501 67 203 63 378 66 138 89 489 61 682 24 463 85 943 65 889 98 27 26 244 71 242 35 694 90 423 29 938 70 660 36 132 2 383 13 995 25 755 91 775 58 384 3 17 80 611 33 222 92 596 83 171 44 693 72 885 42 681 95 577 49 251 40 974 31 272 7 261 57 997 4 471 48 292 86 89 53 315 88 430 82 524 87 663 56 271 1 913 43 551 34 763 19 549 28 827 73 363 76 69 74 723 62 809 27 978 81 987 16 215 55 242 52 818 0 195 10 210 54 260 12 944 38 6 46 727 30 604 60 800 20 817 14 407 69 637 68 579 97 884 41 228 64 722 17 301 39 701 32 96 93 62 5 257 9 927 96 833 21 712 18 372 23 555
71 539 9 597 78 283 28 897 54 211 45 822 82 442 93 320 83 716 59 352 42 90 70 833 65 495 99 810 40 462 63 346 66 779 22 872 47 803 44 814 67 607 91 366 35 825 36 393 13 1000 25 201 39 314 32 178 58 540 33 64 94 341 38 9 37 937 81 744 20 519 74 943 31 618 60 772 43 40 46 965 73 183 18 635 34 333 27 213 23 913 85 508 50 871 52 261 5 671 61 596 26 904 98 802 62 183 15 296 79 885 49 344 0 452 72 254 51 428 90 672 12 328 92 350 17 979 19 218 30 743 16 910 29 594 53 850 87 665 96 914 8 567 88 407 10 41 11 779 24 237 76 94 3 654 84 222 48 647 80 765 56 189 64 381 14 782 21 204 86 649 77 363 6 933 7 166 57 113 97 817 55 453 68 972 1 836 95 638 2 34 4 75 75 179 89 787 69 897 41 508
2 874 77 691 74 196 83 849 8 5 23 185 6 732 91 992 26 524 42 189 64 690 78 839 9 51 51 519 38 698 65 959 49 976 94 324 5 852 36 454 52 785 31 781 93 656 25 412 57 465 87 612 60 965 82 367 12 63 73 530 37 710 54 450 16 956 39 444 55 523 24 576 96 935 29 748 18 151 72 871 27 918 69 684 67 403 32 239 43 275 98 125 68 870 56 137 47 896 46 669 50 15 7 164 1 625 71 895 80 217 97 539 13 453 76 485 34 777 59 963 4 520 99 880 85 207 33 328 88 576 75 200 48 287 41 543 70 818 3 319 66 411 63 726 35 121 40 567 92 711 62 208 53 770 45 956 79 608 21 973 0 918 10 964 22 409 89 526 86 829 95 435 58 900 90 405 15 380 14 107 44 538 17 634 81 426 20 721 84 711 61 339 28 237 19 67 11 653 30 827
29 244 1 445 85 43 24 387 66 256 39 698 45 785 3 799 67 92 0 888 79 987 87 135 23 262 53 156 28 648 48 645 6 873 71 757 68 781 41 166 74 8 9 853 4 963 56 145 70 817 20 865 61 58 77 173 93 972 52 625 95 168 78 736 22 55 44 603 81 419 37 961 59 647 83 754 31 214 27 903 18 965 19 332 76 59 64 595 91 794 11 322 33 973 99 7 36 161 25 832 51 377 49 58 34 167 86 580 16 265 5 332 89 97 12 867 35 468 98 635 82 971 13 959 10 990 75 17 2 736 80 861 21 543 72 852 60 555 47 322 40 474 65 653 46 921 50 446 69 724 58 372 54 720 92 569 63 463 15 312 73 128 90 145 96 955 38 37 30 253 57 910 62 120 26 518 84 390 42 421 7 290 55 194 94 797 8 760 14 376 17 970 97 923 32 150 43 35 88 480
25 728 68 511 37 488 75 716 66 235 96 328 84 203 22 480 3 268 15 965 39 504 0 315 30 796 48 924 69 6 89 147 31 237 71 270 28 323 94 907 63 804 43 297 7 646 26 604 70 399 20 128 33 341 58 176 52 164 97 396 10 499 47 754 99 792 90 371 62 13 18 368 87 505 16 591 61 42 57 554 19 593 88 498 2 413 21 549 12 663 40 197 29 256 23 200 98 243 9 208 42 847 59 144 11 134 93 995 60 678 77 767 13 612 86 795 82 495 95 959 65 287 41 657 81 972 73 708 76 649 8 780 79 941 56 167 85 462 51 471 35 23 44 518 91 627 34 893 54 106 53 393 92 591 24 368 6 717 27 888 38 572 45 1 4 711 78 145 36 130 50 241 32 740 17 5 72 505 55 694 14 475 80 282 46 128 67 538 5 513 83 899 64 815 1 654 49 724 74 99
42 965 78 995 91 541 43 104 92 679 83 513 80 650 2 732 21 894 96 320 11 447 49 800 47 348 94 171 40 665 67 673 66 842 79 462 33 366 6 820 54 161 76 356 24 677 4 565 35 867 8 611 26 358 48 203 53 245 51 859 45 645 98 464 88 52 1 289 58 352 65 532 56 256 20 178 95 834 87 665 12 609 19 450 15 899 0 570 37 261 71 309 57 86 17 148 70 356 82 485 74 144 60 174 10 656 46 434 85 272 64 341 81 964 7 343 9 791 34 832 69 335 32 113 5 172 31 347 86 805 27 467 16 220 3 918 39 363 50 604 30 725 72 989 62 676 73 874 61 318 44 403 23 645 13 144 84 181 28 775 14 378 36 35 18 508 38 553 63 883 89 90 29 369 99 942 55 110 68 747 77 464 25 590 59 346 41 867 97 791 75 39 52 229 22 134 93 205 90 83
79 75 0 516 6 64 65 956 57 51 68 396 60 187 9 151 13 232 14 58 75 560 96 662 80 377 24 91 36 711 77 904 61 101 27 826 90 83 84 395 58 135 88 588 11 973 78 810 29 537 7 237 37 856 70 17 2 944 81 117 66 688 12 29 10 516 1 437 72 831 56 929 5 866 97 579 95 510 69 522 43 352 42 238 89 708 23 628 8 877 54 699 48 222 46 238 41 395 98 637 22 715 92 41 45 865 53 251 19 459 4 582 16 137 74 36 50 59 21 388 44 290 49 806 93 976 31 289 63 723 94 691 51 942 55 376 20 93 3 413 25 603 73 17 99 12 17 336 47 245 40 934 91 834 76 637 64 300 35 641 34 320 59 424 39 413 30 427 67 945 28 479 18 700 32 391 87 133 33 971 26 846 85 949 52 255 62 963 15 632 38 827 71 835 86 731 82 880 83 574
93 792 85 428 30 774 33 766 59 157 38 20 80 254 20 175 53 396 42 246 11 300 14 820 65 880 31 749 75 52 83 334 46 20 91 219 44 422 62 26 52 137 92 654 0 731 89 896 10 587 19 257 64 590 4 863 5 121 21 896 74 162 39 71 15 751 57 468 68 51 78 806 51 233 17 599 32 227 71 916 34 983 55 706 99 861 58 658 18 512 26 130 27 862 79 837 56 756 69 226 12 964 28 129 23 962 95 945 97 54 22 904 7 418 90 564 67 318 70 258 1 272 8 630 29 623 16 30 43 989 45 507 35 911 73 422 50 412 2 132 36 722 81 784 63 286 48 877 84 696 13 833 24 43 54 267 6 244 94 685 3 998 41 441 76 810 77 865 25 731 47 585 61 397 72 570 88 847 98 335 40 122 96 110 66 292 9 777 60 596 37 575 87 136 82 571 49 941 86 696
37 569 3 504 82 757 28 840 74 463 67 298 71 154 55 964 77 365 60 394 96 109 41 529 59 110 75 923 83 612 40 743 1 464 79 273 27 946 4 809 68 336 13 39 9 231 94 568 20 842 49 502 62 501 87 831 21 258 63 146 80 264 5 602 18 292 43 741 99 969 2 632 64 76 61 527 52 808 72 183 51 675 73 581 32 355 8 302 30 984 35 694 33 999 54 901 50 326 98 981 11 897 7 913 66 631 25 313 10 234 47 21 46 341 53 176 22 549 26 738 89 792 85 665 31 550 0 294 14 170 24 1 44 521 95 3 88 699 16 206 86 668 76 646 38 721 84 607 81 146 45 264 91 295 39 356 65 61 12 689 70 753 23 306 92 976 6 32 15 818 58 943 29 942 97 271 17 826 78 595 34 289 36 379 42 111 56 207 93 427 48 186 69 870 57 96 19 234 90 997
38 558 66 123 67 36 6 941 31 786 92 29 40 344 17 785 29 537 72 698 15 980 60 573 98 652 57 683 74 688 19 191 48 587 14 509 9 911 28 859 21 452 37 52 11 613 30 847 33 537 58 87 18 481 76 96 8 260 1 572 10 120 0 163 24 730 52 540 13 859 62 16 71 866 55 473 65 495 56 512 36 185 77 4 35 679 49 991 4 19 87 900 22 888 51 748 96 759 68 449 26 681 16 774 5 455 54 958 42 772 2 633 44 355 47 356 91 965 32 198 82 745 25 803 85 727 99 8 81 899 64 851 27 949 53 243 34 990 80 825 84 324 70 199 78 642 79 526 86 970 83 714 7 794 12 49 90 530 20 899 3 674 93 589 75 376 46 138 61 984 69 101 97 395 63 190 89 913 23 339 73 548 39 967 45 513 95 680 88 818 94 801 50 845 41 286 59 839 43 778
16 969 43 937 54 442 97 338 30 969 74 667 79 377 6 209 66 318 19 887 88 275 73 336 18 1000 47 702 7 376 26 165 70 698 76 565 21 566 91 905 84 423 51 936 89 601 83 574 78 942 52 151 31 821 68 818 60 260 45 286 23 307 80 857 29 111 85 43 67 782 11 703 33 851 69 89 86 41 10 338 90 27 5 297 14 511 57 77 49 245 93 120 99 702 1 561 32 762 56 691 53 496 35 599 59 504 34 615 37 1000 65 769 41 870 63 477 39 838 55 694 15 236 62 706 75 791 0 644 44 605 24 77 81 196 58 783 28 882 8 354 36 468 95 280 72 564 50 387 25 641 22 617 98 445 4 182 71 356 64 668 46 307 42 474 3 318 94 83 17 722 92 707 48 405 12 363 82 69 87 269 61 471 13 874 77 377 9 317 96 109 20 71 2 806 40 962 27 15 38 392
39 803 66 723 72 848 45 630 20 317 71 42 57 910 56 606 95 795 32 286 9 144 90 937 79 585 41 526 43 820 60 482 6 271 52 801 97 644 87 207 37 934 53 603 38 348 69 753 64 751 93 962 91 539 0 918 28 663 30 455 44 948 5 510 58 698 34 671 51 376 81 306 82 427 47 345 96 193 61 80 19 981 21 874 29 205 12 603 65 185 62 68 18 301 49 248 42 253 68 197 23 154 99 371 98 685 73 620 70 283 3 568 76 649 36 622 24 92 26 29 59 283 10 982 63 767 7 756 55 547 46 852 50 384 27 911 75 569 1 164 84 215 13 524 80 221 22 271 25 743 94 944 35 286 14 591 83 966 15 952 88 742 16 235 89 537 2 746 54 719 78 842 48 118 77 258 74 133 86 397 4 141 33 456 17 46 8 181 40 147 11 775 85 42 92 244 67 724 31 393
61 859 75 607 83 140 68 5 94 777 74 808 15 699 36 19 22 205 47 35 84 491 50 478 77 968 10 614 14 407 79 432 73 639 13 283 28 105 49 684 63 605 27 66 39 952 35 36 41 101 91 39 58 189 43 690 2 586 3 44 32 584 12 388 95 830 97 583 4 940 26 969 30 987 87 851 62 667 67 167 17 937 71 340 89 127 93 567 21 709 8 68 5 935 6 625 54 570 60 563 59 434 11 337 18 246 78 443 33 923 90 19 55 756 38 849 76 144 65 842 48 249 19 335 69 577 37 92 96 877 56 47 9 138 81 393 1 784 88 58 45 485 20 474 52 863 66 439 82 335 98 535 64 618 80 375 44 685 70 985 31 963 51 980 40 227 29 814 57 756 7 594 42 664 16 770 72 717 46 990 86 418 0 538 53 970 34 851 24 313 23 60 99 541 85 891 25 923 92 611
9 317 73 250 97 340 57 95 51 210 45 583 25 895 3 401 53 707 91 900 37 157 30 788 87 982 33 492 65 936 38 22 49 731 8 212 28 845 92 293 88 62 24 426 50 885 79 71 85 368 77 978 20 534 31 114 75 793 34 464 60 930 1 731 96 748 80 807 27 436 13 146 44 158 67 280 52 250 6 193 70 52 0 894 78 963 48 165 64 328 41 878 7 135 36 446 83 647 15 149 58 829 59 177 46 107 63 17 95 189 68 820 17 568 61 41 62 35 89 593 43 213 5 953 29 972 12 476 98 890 55 965 2 73 99 567 71 816 26 678 4 37 18 661 14 832 22 83 42 364 94 298 90 396 66 983 56 714 39 497 35 812 74 336 23 124 72 184 11 63 69 544 93 79 54 326 76 383 32 828 81 612 10 717 84 878 40 882 19 565 16 691 86 290 82 815 47 207 21 138
47 75 23 686 70 379 59 510 83 717 19 181 6 787 11 807 49 471 80 90 79 949 66 92 22 534 10 450 5 927 40 800 96 542 36 82 51 351 37 153 95 343 89 559 26 621 48 634 33 24 29 471 71 345 18 795 25 394 91 34 77 554 85 711 34 99 68 3 35 834 7 411 9 694 74 417 69 299 53 278 72 604 16 667 38 493 24 387 99 129 32 88 54 472 81 11 44 141 84 387 75 777 42 776 65 389 90 525 73 571 12 476 13 181 97 573 93 803 39 313 88 749 82 314 94 823 63 762 45 693 86 186 43 99 0 813 62 894 61 507 76 882 15 404 8 823 20 598 31 598 58 905 4 496 55 387 52 133 41 31 78 983 17 799 30 416 60 503 98 981 27 691 50 608 92 624 64 499 14 655 67 151 46 1000 3 102 28 691 56 9 2 807 87 893 57 325 1 621 21 483
25 163 96 926 84 188 28 493 77 549 85 135 21 380 34 122 38 369 45 930 7 81 12 918 8 585 22 99 15 249 89 123 64 699 99 909 0 394 4 792 30 958 81 177 32 915 74 397 86 379 3 705 78 652 50 26 24 789 61 650 82 10 65 958 9 23 48 584 97 99 52 349 95 409 71 987 76 426 6 387 53 54 42 967 67 640 93 846 49 29 2 122 44 671 35 232 87 210 63 95 47 180 27 993 83 641 92 255 14 73 58 219 69 358 70 567 73 564 75 103 90 635 54 796 51 655 26 373 23 687 17 491 13 596 57 880 18 24 40 181 29 925 79 408 62 573 41 632 43 94 72 545 36 522 66 441 94 552 11 345 60 488 56 964 59 610 55 303 46 608 33 310 5 565 31 695 39 772 91 162 10 165 37 682 68 827 20 520 19 616 16 794 88 759 80 596 1 548 98 314
69 653 23 250 30 249 57 20 17 104 11 183 35 407 93 765 28 490 40 690 74 373 21 931 4 800 59 490 56 784 83 334 41 544 43 873 84 589 89 572 58 866 61 406 86 587 45 799 79 112 39 744 94 184 12 625 91 331 47 742 71 974 82 200 44 292 5 300 78 817 36 764 13 884 0 880 34 176 2 20 7 473 33 779 27 829 32 985 38 133 18 211 99 355 65 515 26 988 63 508 48 787 14 831 98 778 22 623 52 147 9 298 25 678 88 275 51 787 3 535 70 831 42 255 66 718 92 660 49 98 16 873 53 786 95 259 55 653 24 841 15 659 6 356 60 507 75 335 85 738 81 824 54 45 20 564 73 757 96 480 37 881 80 708 90 108 97 956 50 761 8 800 46 823 31 743 1 282 19 842 76 727 64 847 68 855 62 113 67 224 29 491 10 850 87 53 72 295 77 870
0 143 42 572 71 342 89 752 57 53 37 219 51 289 80 67 60 514 77 120 81 292 53 274 29 930 63 844 30 35 91 374 78 499 16 510 73 517 6 74 23 791 5 2 88 678 99 54 28 159 62 769 90 736 48 50 67 97 15 530 85 189 10 984 69 934 83 198 3 404 43 187 97 955 74 257 94 493 19 543 45 649 4 789 12 763 58 902 33 755 96 392 17 245 65 809 75 316 84 485 1 904 18 944 72 306 8 832 87 789 46 680 32 227 61 75 70 418 31 795 68 690 54 38 13 368 22 174 39 54 34 955 82 409 27 947 21 703 14 119 25 203 76 975 93 398 47 685 11 22 7 38 64 209 26 917 56 637 98 226 20 799 50 841 52 124 2 443 35 382 9 119 86 599 66 136 40 350 95 259 59 955 79 571 55 297 49 156 36 948 38 267 24 722 44 23 92 161 41 691
42 384 66 761 23 159 74 704 86 981 32 149 89 129 63 911 73 711 72 325 1 849 58 21 59 242 65 790 76 718 49 624 70 199 56 60 0 201 2 931 12 638 43 900 9 957 52 487 5 771 24 897 29 236 62 468 25 304 67 37 71 704 15 823 7 567 99 585 4 245 41 781 30 810 33 305 64 768 11 470 54 705 82 534 39 323 95 229 48 903 55 239 36 392 68 59 51 890 21 930 14 463 40 644 6 589 53 251 37 206 60 289 78 564 90 887 20 700 18 756 96 811 92 347 26 547 81 699 3 946 93 549 98 720 94 451 50 537 27 188 97 575 16 181 17 4 47 164 80 919 75 334 31 572 88 105 79 40 91 81 69 570 13 133 10 957 46 367 44 784 34 668 22 697 38 583 87 870 85 348 57 386 35 320 19 206 77 667 83 693 8 355 84 749 28 32 45 308 61 653
43 886 88 235 77 963 1 770 96 492 90 825 35 899 10 614 70 243 27 400 73 584 62 524 13 532 0 169 32 838 99 785 72 604 7 683 15 43 44 243 55 583 4 779 85 504 33 804 67 910 60 57 40 937 17 778 36 467 97 583 92 375 98 264 23 964 34 451 74 23 79 527 86 900 29 147 3 865 38 910 52 25 19 624 95 726 8 450 69 619 2 274 46 190 12 86 63 707 78 427 53 342 9 83 21 579 30 609 59 11 80 178 49 695 24 651 82 101 47 70 93 256 91 740 84 787 20 712 83 121 31 301 11 167 14 618 5 464 64 853 37 253 28 893 18 939 16 692 41 573 6 309 66 283 76 333 65 915 51 921 56 434 94 810 57 575 22 305 87 909 39 625 71 230 54 137 68 654 50 179 45 229 42 890 81 240 75 605 26 92 58 272 48 407 61 168 89 495 25 254
59 652 88 60 50 428 97 964 2 235 5 521 11 170 48 795 89 881 52 757 37 783 83 663 20 541 73 450 29 283 0 507 46 513 64 479 69 406 76 571 12 797 33 718 43 75 70 810 56 192 40 486 67 808 18 500 21 404 82 815 93 307 32 918 8 13 61 146 84 914 94 138 95 246 90 443 60 391 16 190 68 368 45 103 34 686 87 300 49 223 44 88 81 893 27 524 19 908 4 383 22 303 62 461 3 912 26 880 51 212 14 10 80 932 77 177 74 833 47 937 15 650 75 469 65 991 72 704 7 39 79 325 55 587 35 264 38 120 24 222 17 721 23 644 28 813 96 486 58 110 13 866 36 294 86 679 91 633 1 823 98 545 99 766 9 268 42 90 92 333 30 517 41 829 66 398 63 879 39 788 71 684 31 187 54 734 85 463 53 296 10 159 6 373 57 545 25 114 78 285
99 436 58 662 24 117 19 55 62 603 4 141 88 737 35 984 13 109 2 205 17 315 41 450 67 108 76 879 96 570 22 894 27 383 8 281 20 625 97 499 23 493 78 674 83 628 90 845 53 636 85 537 75 384 52 134 32 867 1 848 12 892 18 131 95 288 60 462 11 918 64 661 89 63 16 195 92 227 69 872 79 719 54 516 43 887 47 696 36 594 77 902 31 29 94 118 59 146 29 639 86 628 72 283 65 459 68 904 49 326 55 692 87 728 42 758 74 37 10 147 70 926 7 200 91 580 57 294 34 663 80 907 0 496 50 865 25 116 33 401 73 298 40 822 5 242 84 841 56 802 37 549 48 383 46 111 66 624 30 862 93 321 14 44 9 994 39 603 61 996 45 144 82 629 98 267 26 142 38 52 28 58 6 145 81 569 51 932 3 192 71 459 44 700 15 969 21 783 63 302
66 118 0 621 60 800 85 799 34 504 62 679 78 670 35 644 10 982 56 895 15 512 36 233 26 50 83 260 90 319 67 31 24 548 19 600 86 223 84 823 58 274 38 693 45 107 79 84 4 264 27 249 23 777 65 982 21 957 32 428 81 463 96 634 48 569 97 746 93 865 5 791 77 502 64 820 88 217 43 811 98 875 59 73 89 793 42 892 18 711 39 250 82 455 61 3 46 264 17 427 7 310 2 67 12 120 73 414 31 573 99 968 6 944 25 649 8 558 3 602 37 484 22 111 33 525 71 608 13 163 94 821 63 699 75 105 30 433 68 226 11 982 52 117 69 634 1 417 87 206 9 458 57 693 80 524 47 375 20 500 29 19 16 382 51 678 74 228 70 747 14 770 76 458 44 528 91 28 92 930 55 817 72 651 53 326 54 912 49 884 95 163 41 301 40 24 50 79 28 897
58 291 34 750 23 617 12 990 73 192 51 884 84 580 32 440 39 769 18 516 3 834 46 492 72 938 76 652 89 389 61 93 70 193 97 823 65 536 45 834 81 633 25 527 28 127 87 918 83 719 37 753 6 311 21 89 53 197 91 513 16 516 27 700 8 345 36 532 4 470 17 122 75 321 11 637 60 39 80 546 82 693 95 63 90 603 5 688 85 584 77 681 64 260 26 595 14 900 68 783 96 754 22 945 57 546 66 549 79 283 56 47 0 875 50 447 42 844 88 197 30 366 40 867 98 164 24 590 94 823 9 704 63 393 19 925 33 975 93 136 59 834 7 162 67 286 20 97 41 984 62 284 31 930 49 769 71 858 55 961 54 826 47 567 78 444 99 681 92 627 69 503 43 794 86 721 38 542 2 261 13 494 10 51 29 421 74 875 1 284 44 58 52 472 48 541 15 503 35 475
75 793 72 74 43 826 62 407 34 495 55 317 25 181 49 901 74 531 23 961 60 865 53 652 64 901 6 19 52 602 97 790 78 385 66 713 89 208 57 273 11 780 65 449 33 330 68 383 85 317 71 756 70 280 40 597 16 42 99 569 12 683 31 712 63 208 17 557 81 475 79 211 73 718 58 368 56 588 98 285 48 663 30 820 82 790 37 272 10 698 35 335 92 24 59 692 15 568 27 375 2 697 94 2 44 345 61 357 50 266 5 245 20 123 95 58 45 163 8 210 36 928 13 814 47 800 4 16 38 378 0 311 22 520 67 810 32 214 26 62 46 18 84 370 51 947 18 382 91 693 90 320 87 749 96 214 54 234 21 399 14 578 9 6 7 480 29 457 42 232 86 446 1 988 76 201 39 610 19 769 24 546 77 398 28 445 93 664 88 388 41 559 80 611 3 420 83 374 69 385
19 539 83 571 8 132 0 870 54 58 27 403 32 425 94 512 37 290 72 565 81 901 78 236 92 781 4 585 14 617 40 17 76 351 89 535 84 706 11 663 42 590 68 510 36 632 26 436 58 511 88 709 24 554 73 569 55 5 9 678 64 185 61 692 30 608 21 315 62 325 45 887 2 336 63 80 47 839 17 941 16 437 49 176 43 988 69 677 6 997 85 572 87 234 18 551 13 536 46 774 31 218 67 155 65 908 35 588 29 515 3 297 70 760 91 215 23 711 60 18 52 423 12 139 34 908 71 550 74 667 33 409 44 473 79 567 15 834 98 416 39 210 28 155 7 490 5 995 48 170 96 823 99 405 90 900 1 349 56 726 75 401 86 797 38 799 53 129 95 231 80 23 97 116 22 920 25 21 77 259 51 773 66 335 10 26 93 430 50 828 57 27 41 278 59 331 82 260 20 12
99 204 26 712 44 391 84 21 2 836 91 729 93 270 14 918 83 345 97 555 3 199 95 227 43 580 19 649 76 230 69 117 34 667 87 67 35 314 98 70 42 706 62 197 55 290 77 426 28 676 45 804 59 420 11 17 74 182 78 266 52 234 48 184 5 80 72 698 65 770 8 384 57 705 88 944 6 481 37 630 79 654 81 663 16 275 61 497 32 350 41 190 27 473 1 211 75 901 70 469 96 887 47 430 9 891 89 361 38 225 18 136 17 953 29 959 51 385 24 969 73 639 22 389 85 152 12 769 94 253 33 500 92 551 7 871 20 444 49 50 68 272 21 436 58 119 67 452 50 502 90 685 36 459 0 336 46 541 71 751 53 969 86 768 66 352 39 453 82 92 13 227 25 374 31 957 23 860 30 949 56 543 63 673 40 637 4 983 60 416 64 146 80 380 54 537 10 305 15 14
4 888 24 516 45 136 3 522 98 9 72 956 51 204 21 539 27 623 10 362 29 791 16 285 32 905 0 672 95 568 49 95 39 729 41 398 63 661 60 878 14 217 37 857 33 434 50 189 59 588 55 267 20 792 67 142 44 795 22 606 86 493 61 523 47 90 2 785 15 299 26 685 57 71 87 429 89 840 6 838 23 774 79 634 38 570 85 682 83 980 52 650 77 636 84 783 68 750 17 287 90 730 74 837 94 844 25 968 19 189 58 8 70 648 40 894 96 99 9 907 92 205 54 549 97 846 82 751 81 822 71 119 1 703 56 802 76 661 46 370 91 831 36 666 64 140 93 394 28 2 13 920 30 795 5 785 53 920 80 849 48 775 65 794 99 233 62 263 31 323 34 189 75 109 8 247 35 597 88 140 42 125 18 780 12 127 66 756 73 721 69 849 11 809 43 976 7 767 78 883
27 936 66 264 49 277 34 996 70 21 14 630 17 307 10 684 21 740 36 425 37 600 4 434 23 863 26 90 61 879 83 921 25 895 62 892 99 397 93 710 90 623 1 545 43 578 8 709 91 572 98 359 52 130 40 874 47 85 55 193 22 591 69 117 7 931 85 346 12 989 29 504 76 397 88 356 54 369 56 578 60 195 48 222 38 407 20 798 68 156 95 53 28 950 39 837 30 542 31 785 89 178 9 759 18 553 3 936 57 959 35 777 72 761 92 736 73 516 81 57 51 311 71 238 45 595 82 549 97 538 59 372 11 12 19 417 75 471 65 958 32 81 6 143 84 378 24 485 86 889 5 808 87 320 74 333 64 996 15 841 50 67 79 849 46 744 58 697 44 937 2 734 0 358 63 870 96 849 33 245 53 28 77 728 78 42 41 906 16 832 67 925 13 890 80 66 42 45 94 596
1 217 10 25 37 45 77 13 72 480 68 513 32 564 65 837 51 984 45 7 14 100 52 527 86 187 70 639 8 547 62 478 96 681 39 471 66 941 83 559 27 920 43 489 90 238 73 283 80 548 58 563 48 88 31 947 13 231 60 920 33 470 35 868 93 389 49 777 69 355 20 657 88 606 71 374 67 130 11 888 38 273 42 934 97 211 7 597 44 281 4 911 29 422 2 122 76 782 0 815 99 351 22 72 25 643 50 57 74 542 3 879 75 48 95 355 63 481 36 329 9 492 91 323 84 569 59 317 41 304 82 674 15 966 26 904 92 74 54 761 57 40 16 78 23 733 78 568 98 51 53 805 30 369 64 782 79 853 56 98 87 965 46 162 94 40 47 77 18 6 81 431 6 415 40 856 55 553 21 327 61 262 19 917 24 821 89 447 12 298 28 405 85 326 17 151 5 314 34 620
21 112 96 245 23 481 71 642 18 609 7 655 4 89 66 637 12 360 80 966 16 174 10 466 58 168 77 915 97 988 38 362 17 843 24 329 11 405 82 489 99 965 55 26 40 931 30 18 37 182 81 294 50 958 79 165 36 171 0 606 70 363 48 723 8 307 56 374 85 842 75 705 63 153 9 800 1 794 3 407 27 618 92 446 53 395 78 813 57 132 61 391 14 639 91 571 60 264 2 787 54 222 84 470 45 470 93 322 83 324 32 675 73 948 59 734 95 169 46 708 43 275 13 913 74 302 29 815 90 231 49 392 39 871 44 870 64 392 33 623 20 1 19 273 47 169 35 207 88 89 15 951 62 589 25 706 41 62 26 780 69 513 65 671 87 964 52 180 68 369 22 289 89 782 28 222 34 747 51 170 42 583 67 844 6 218 72 660 86 725 31 790 98 528 5 704 76 443 94 278
66 180 14 904 7 810 74 22 58 348 72 766 9 547 75 237 5 254 33 456 53 603 20 593 95 673 25 427 40 43 47 871 65 331 86 124 41 51 45 174 30 486 4 606 17 307 96 89 46 732 59 157 78 62 22 2 18 459 79 705 28 787 6 724 39 752 15 718 16 833 81 178 67 476 36 472 76 174 38 931 35 261 88 860 82 604 87 726 92 868 91 114 62 601 55 698 60 126 32 679 97 977 44 238 10 449 85 758 26 826 37 80 24 485 34 390 23 484 31 833 57 796 94 839 2 259 84 357 8 567 51 758 54 194 21 480 98 711 56 177 13 622 69 196 19 965 12 996 11 900 90 295 80 190 0 921 61 424 43 610 27 855 68 61 3 683 63 780 42 329 89 687 64 168 50 892 48 728 73 581 29 59 52 398 93 414 83 967 1 630 99 380 70 255 71 980 77 178 49 734
8 320 17 155 57 918 50 421 36 617 2 474 72 495 93 113 76 997 91 618 88 732 34 250 83 650 49 100 32 557 25 451 70 457 99 996 71 920 52 834 7 555 14 332 47 855 80 996 44 813 81 124 51 281 16 982 23 186 13 28 11 755 28 623 42 188 73 524 95 763 22 65 19 231 3 171 94 25 24 574 56 114 41 899 31 451 15 551 58 106 40 110 65 67 18 815 79 677 54 258 45 143 37 734 82 368 87 615 89 356 63 193 97 406 10 426 69 384 78 679 46 269 55 522 62 227 39 7 1 406 86 775 6 985 53 365 48 953 85 218 4 279 61 611 30 11 68 247 90 119 64 636 27 605 75 344 0 913 66 140 60 642 98 724 12 648 20 995 33 77 43 708 84 351 29 40 5 196 67 829 77 326 9 770 59 965 26 289 74 501 96 370 21 259 92 696 35 515 38 788
75 933 27 861 53 211 93 884 65 451 7 691 21 644 87 694 67 710 5 926 74 900 94 645 88 763 47 245 25 304 72 77 35 684 15 421 96 890 73 693 49 579 36 274 2 440 4 27 45 108 13 998 14 429 22 563 51 534 20 412 40 62 89 235 41 453 11 590 71 187 0 630 52 239 69 554 60 623 97 472 1 752 38 875 43 718 30 216 46 53 42 668 19 59 54 761 64 306 58 527 59 443 55 467 10 480 84 444 28 193 61 328 76 719 39 901 48 319 91 1000 24 227 32 862 92 710 3 341 37 630 31 74 81 434 99 563 44 506 50 512 63 756 34 615 70 89 29 324 68 877 18 808 66 435 17 18 33 44 83 947 78 347 62 310 79 637 57 472 6 311 26 151 9 687 56 922 77 617 95 754 98 559 8 324 85 871 16 698 90 270 23 823 82 420 86 716 12 540 80 32
45 496 12 873 5 111 15 30 59 411 33 765 14 356 60 969 4 73 9 693 8 753 57 54 29 43 61 702 75 196 19 199 95 562 43 279 3 92 76 415 65 24 52 312 94 938 40 107 53 13 56 972 55 803 97 980 87 259 85 674 90 277 77 114 98 430 21 458 51 131 23 818 79 859 38 434 88 759 18 223 82 876 99 328 91 291 31 31 22 54 68 210 63 412 73 636 39 927 32 985 17 972 81 563 24 151 46 764 84 259 28 505 86 914 44 185 20 240 10 833 96 70 92 246 54 889 35 883 50 272 6 238 30 381 41 455 67 542 7 247 0 378 58 566 42 72 83 311 62 953 27 537 70 647 11 135 72 162 71 931 25 994 47 472 93 676 13 537 34 410 66 162 74 133 1 698 80 801 48 828 49 235 78 178 36 963 37 853 26 525 89 704 16 576 64 689 69 737 2 887
54 782 28 999 62 162 43 194 95 959 79 39 35 269 57 865 66 60 14 505 70 104 94 744 0 878 47 81 30 368 61 606 5 332 24 310 81 462 21 587 3 230 6 49 29 702 64 274 9 237 16 331 96 539 32 158 45 653 40 847 67 426 42 721 76 32 37 935 91 705 73 623 33 87 31 459 90 732 2 498 41 208 51 612 1 484 63 575 58 727 93 766 44 188 53 333 34 162 98 652 13 865 78 974 68 710 83 701 97 645 49 989 4 783 60 36 92 313 56 631 86 576 99 541 69 701 72 71 20 791 75 115 10 37 88 394 12 788 89 7 8 297 55 113 17 630 11 491 84 57 87 356 52 218 27 781 26 643 65 603 85 89 59 799 39 339 22 248 15 892 18 395 48 973 77 336 36 391 71 635 38 274 19 905 80 743 23 454 74 357 82 270 25 841 46 559 7 313 50 645
47 657 44 832 95 201 6 345 97 676 93 300 96 323 51 203 55 402 92 449 10 722 77 643 28 51 79 876 52 198 24 309 78 565 49 927 42 354 53 871 69 903 68 637 85 674 54 991 7 221 61 479 15 759 62 665 21 721 86 303 65 233 3 37 57 634 0 465 37 968 89 223 45 916 90 929 35 126 82 432 73 772 60 383 9 108 75 282 84 765 2 799 23 672 39 49 71 452 94 781 13 840 46 317 67 172 98 494 58 702 29 724 17 527 50 306 8 783 66 548 12 226 40 246 27 553 4 246 22 28 32 430 11 617 43 958 31 915 59 223 33 727 91 199 36 915 19 905 16 598 34 668 1 139 80 20 41 132 76 504 18 389 74 410 63 458 48 871 99 514 38 386 64 272 70 262 14 664 72 493 26 25 5 309 81 154 88 657 56 614 30 453 83 842 20 835 87 529 25 643
19 821 69 25 83 832 63 940 52 331 36 622 29 324 32 460 22 569 30 502 97 30 73 191 72 197 17 593 21 813 82 264 1 478 95 397 33 398 65 567 62 237 80 115 58 448 67 117 59 59 34 780 28 18 53 644 98 697 18 125 57 44 85 66 84 958 79 941 56 639 74 140 3 713 60 375 90 994 20 966 9 795 39 866 51 530 66 240 0 111 86 630 99 484 48 269 89 889 81 554 31 530 16 565 77 825 11 65 96 961 4 602 15 675 75 266 38 683 26 24 94 700 35 294 14 477 76 838 71 298 6 517 55 999 43 193 46 696 24 57 41 363 49 439 68 749 54 172 2 380 23 776 93 192 8 206 87 772 88 721 27 274 7 22 42 834 64 931 50 264 61 121 25 303 10 72 47 524 45 769 12 739 91 885 92 911 40 381 78 577 37 123 44 877 5 494 70 892 13 64
2 60 79 329 27 596 48 739 69 34 4 112 47 536 78 148 95 419 41 380 90 257 80 649 76 68 51 805 50 785 81 957 64 767 10 905 34 215 44 874 15 899 0 779 68 584 5 880 86 815 66 355 55 172 38 438 74 499 72 124 57 674 45 925 22 698 23 850 83 392 13 861 1 680 35 138 39 27 82 638 54 821 65 420 7 871 92 608 59 219 11 547 25 51 16 534 67 241 96 533 33 213 6 917 18 556 97 669 30 118 24 163 46 679 84 942 19 889 60 107 32 623 63 906 93 981 52 885 53 454 73 761 98 60 85 593 20 298 43 757 17 623 49 500 29 344 12 242 42 81 62 307 70 162 21 603 61 589 36 972 26 579 3 983 77 532 99 29 94 195 71 291 28 551 56 420 8 868 58 305 31 549 9 381 88 895 87 806 40 649 14 458 91 363 37 505 75 60 89 868
67 219 76 766 33 50 11 888 60 651 72 507 35 588 81 437 21 479 89 154 94 593 49 42 12 72 99 469 93 145 57 757 45 68 63 240 4 408 65 333 55 96 14 432 29 980 54 921 50 317 34 658 24 403 86 129 42 597 71 438 15 731 98 114 30 264 17 593 77 887 95 104 3 55 78 506 84 483 22 499 83 164 51 588 44 685 79 44 6 628 68 34 61 704 31 81 10 483 58 442 92 318 91 828 70 50 8 264 32 913 1 882 5 199 37 339 41 558 46 951 85 513 47 820 26 254 74 134 48 501 13 226 2 122 40 158 20 746 0 467 25 811 90 17 69 639 82 221 73 820 56 510 64 412 23 579 27 868 66 566 87 619 52 283 9 420 88 347 62 476 38 460 36 545 59 68 7 263 28 660 53 86 39 174 96 754 43 607 19 33 97 749 16 511 80 13 18 864 75 408
41 800 36 114 10 816 19 378 42 722 27 105 65 490 12 516 69 859 49 578 53 954 90 183 61 298 46 776 48 918 54 368 34 698 59 152 55 879 0 453 70 10 68 859 13 103 7 388 39 52 78 276 37 367 14 202 38 880 80 341 62 771 81 920 71 708 72 956 56 717 40 490 8 994 6 651 3 723 26 338 17 246 31 397 73 446 91 337 22 58 25 564 21 472 4 541 89 904 92 800 85 793 16 886 98 764 99 202 35 309 57 571 52 900 43 726 66 957 28 146 15 204 2 783 76 705 50 332 74 226 24 460 77 583 96 62 11 475 60 400 9 299 33 236 44 280 67 552 63 124 95 688 29 601 97 717 45 158 51 128 58 964 5 921 88 880 30 350 79 913 83 854 87 204 75 713 93 453 94 346 82 527 23 632 18 193 64 175 1 317 47 71 86 215 32 607 84 378 20 866
96 633 9 772 44 599 79 542 52 5 4 549 41 871 40 231 93 73 76 901 22 324 53 300 7 551 75 30 20 803 54 335 98 669 13 211 91 313 72 992 65 252 12 803 30 40 5 625 39 530 17 272 83 227 24 844 61 558 57 159 25 162 26 809 69 712 38 35 97 481 94 100 27 786 36 34 31 875 48 939 90 71 51 105 8 831 74 788 3 863 14 995 78 692 33 413 66 948 11 124 21 183 28 526 1 748 82 405 34 37 46 928 60 883 71 768 50 15 58 961 56 484 47 130 77 114 84 991 95 851 37 720 85 687 23 474 64 731 81 282 6 86 62 951 0 303 10 741 18 609 45 814 99 991 15 421 55 408 42 53 68 953 29 911 70 633 35 437 67 481 92 540 59 618 89 338 16 207 2 401 32 389 87 561 43 740 63 611 86 598 73 738 19 768 49 905 80 916 88 524
52 66 48 818 47 650 24 271 82 445 19 589 49 832 83 893 38 828 14 327 26 171 78 42 63 234 79 766 53 837 55 211 60 304 34 628 88 82 29 803 13 140 46 432 62 465 20 511 4 42 66 983 45 276 35 91 41 466 18 696 33 836 90 622 58 845 84 732 87 739 36 17 1 69 17 476 81 935 76 629 85 41 67 509 95 24 89 385 80 89 25 614 64 351 65 59 70 476 21 802 73 922 15 158 5 444 51 393 72 688 0 553 94 675 99 713 7 622 57 641 2 620 42 769 93 419 32 644 92 304 11 718 75 398 8 574 74 171 71 743 12 194 68 738 39 874 27 11 30 732 37 158 9 212 59 955 3 865 28 48 86 994 98 561 56 638 69 575 23 436 44 71 54 341 50 418 77 658 96 421 40 480 16 325 91 51 61 818 43 558 31 619 97 902 22 99 10 87 6 317
57 307 14 906 26 86 41 815 55 612 45 110 15 522 77 612 65 565 92 904 28 784 58 192 3 493 72 990 22 977 52 827 11 280 82 552 61 460 88 774 6 659 47 831 4 800 85 942 5 404 43 805 80 543 53 133 91 259 75 96 67 770 19 111 48 736 74 289 42 269 10 170 12 682 18 521 32 135 78 55 97 849 29 586 96 297 63 462 93 34 46 707 66 112 68 22 17 205 90 358 73 153 98 385 40 291 86 396 2 456 37 853 16 321 54 24 87 756 36 991 49 236 51 920 9 106 33 499 30 176 71 615 35 61 62 398 7 17 8 64 76 71 1 36 95 965 44 253 81 327 64 598 20 516 69 30 60 703 31 507 79 420 39 190 50 688 0 687 24 94 23 750 89 724 83 457 94 775 38 13 21 288 59 518 56 796 84 807 27 260 13 611 70 501 99 273 25 993 34 951
54 644 83 847 50 382 11 543 44 651 2 757 59 150 49 715 66 327 32 866 0 377 52 838 31 540 42 467 37 213 41 860 46 198 10 196 89 209 77 220 64 2 38 280 36 479 12 516 75 127 93 881 39 388 82 107 99 469 98 723 21 749 6 761 92 648 9 75 88 831 45 803 87 72 4 678 15 314 68 75 55 456 1 172 5 451 95 861 26 992 27 171 73 485 29 572 34 682 48 415 22 107 56 346 24 774 65 535 71 965 63 822 3 434 57 955 76 629 53 560 13 386 81 633 78 597 97 432 17 359 70 855 20 966 61 213 84 39 58 171 33 391 23 281 14 946 35 791 16 528 47 369 91 412 80 80 96 282 40 499 67 299 90 405 74 350 7 480 43 335 85 68 19 6 72 385 94 336 8 920 25 428 60 741 62 337 51 975 86 733 69 784 30 160 28 336 18 433 79 808
37 774 63 882 88 922 92 529 76 929 10 503 66 878 24 776 54 907 1 71 28 482 5 221 16 671 3 401 67 437 65 401 12 488 99 948 9 143 80 359 60 406 62 852 15 468 70 823 85 230 82 736 71 937 49 445 30 212 14 600 90 658 87 513 4 600 50 684 53 357 29 119 34 186 48 808 21 447 95 598 26 835 47 700 52 1000 33 22 11 274 98 71 43 669 78 874 38 423 45 67 0 779 40 734 46 439 84 691 81 883 97 74 2 933 73 74 36 494 96 483 61 922 44 485 68 446 39 635 91 936 79 88 19 974 32 351 41 928 55 623 35 599 42 519 31 558 25 250 7 24 6 474 94 638 86 892 58 490 69 7 83 854 57 349 77 741 72 192 27 384 17 2 22 554 23 817 51 122 93 766 59 199 75 47 89 451 8 859 74 520 13 787 20 524 18 409 64 600 56 757
16 520 51 303 29 435 94 701 21 258 54 423 65 303 66 389 70 290 23 194 63 399 38 131 25 907 10 757 45 419 4 339 19 836 42 68 18 736 15 480 20 905 62 595 33 799 12 619 76 429 81 708 49 269 90 700 37 886 5 658 30 663 31 421 91 477 61 284 8 647 57 439 40 833 28 429 27 199 14 91 60 495 2 512 24 217 36 715 97 848 99 520 85 984 0 161 87 359 53 238 3 183 83 485 26 469 52 260 72 580 86 932 39 771 46 918 96 681 77 875 79 83 75 264 47 535 88 747 11 940 44 106 58 199 43 159 59 152 89 433 73 86 1 353 68 275 80 719 34 971 9 794 56 786 35 394 17 377 95 912 48 262 74 674 92 844 84 233 69 972 50 444 78 970 93 270 32 874 71 628 98 239 22 659 67 56 55 447 82 476 6 907 7 776 41 590 64 246 13 545
96 747 91 990 16 95 37 113 40 338 33 237 41 787 54 28 22 702 75 903 4 80 95 522 76 844 92 878 81 994 73 762 59 152 9 848 70 531 63 61 17 333 24 42 89 12 47 977 45 903 35 667 25 299 51 34 65 621 20 507 61 65 19 834 86 390 72 298 79 797 32 752 46 639 14 493 84 690 57 927 67 30 69 323 82 123 53 789 43 270 39 501 23 463 1 604 71 191 87 292 13 444 58 102 94 385 64 821 80 588 90 377 48 349 97 543 78 742 28 794 27 736 10 757 34 795 3 277 26 637 52 31 56 655 21 907 12 502 6 107 55 535 11 452 31 623 68 177 77 701 18 388 49 983 44 44 60 244 38 378 5 179 29 268 7 18 62 251 36 521 0 272 8 74 50 78 83 254 42 200 15 627 93 472 98 852 66 873 30 81 74 263 2 900 99 938 85 574 88 428
58 196 59 84 67 20 41 802 28 164 81 830 73 729 32 475 52 619 89 381 14 968 91 233 80 945 82 211 19 984 18 225 12 825 44 183 55 75 31 804 42 606 22 858 3 493 66 560 1 894 84 194 61 119 57 68 96 966 51 135 72 871 92 944 53 420 46 146 64 590 0 450 16 187 37 758 48 781 69 893 85 815 17 934 75 45 29 732 23 549 49 38 30 826 27 565 13 430 54 822 10 787 33 688 24 504 7 425 78 296 76 22 35 521 47 724 71 360 40 263 56 865 9 746 94 359 90 508 63 714 43 323 95 784 97 779 2 951 70 341 50 541 60 24 20 286 21 667 45 320 8 112 77 907 34 641 36 244 93 641 79 803 39 26 25 477 88 534 83 90 86 633 15 425 68 423 98 121 5 435 11 625 65 292 74 583 6 654 38 352 99 490 87 203 62 659 26 703 4 319
98 292 63 206 90 235 37 815 27 973 2 318 70 812 8 632 52 903 91 296 45 354 44 435 17 453 26 766 31 734 24 41 86 238 93 245 34 770 40 853 76 811 47 532 29 166 38 281 46 614 62 784 25 456 18 88 68 482 94 244 42 983 23 226 92 317 75 334 61 109 83 766 85 567 58 581 13 198 6 129 21 37 4 439 84 265 81 165 55 351 50 270 36 690 51 94 87 834 22 554 7 881 56 949 74 770 16 994 14 83 3 487 67 112 64 956 95 450 15 792 88 732 99 84 20 588 53 321 43 607 96 953 33 109 65 265 89 472 60 691 97 386 0 591 57 449 5 593 39 443 41 285 19 941 1 87 73 660 72 8 35 232 80 20 59 409 78 300 82 219 77 729 48 211 49 292 79 938 12 326 69 234 32 344 30 972 11 391 9 57 10 463 28 151 66 771 71 857 54 340
96 21 90 429 50 291 15 117 41 71 86 75 94 518 31 861 48 404 23 12 70 689 45 380 29 653 12 495 88 749 44 180 52 505 9 174 73 546 25 292 33 440 74 177 21 597 3 594 61 303 67 951 43 275 4 737 59 359 22 128 2 940 89 834 63 473 6 885 60 246 65 143 19 378 35 201 26 701 56 659 37 615 81 353 47 764 62 173 57 990 40 110 1 755 77 499 82 832 92 628 66 438 18 922 68 454 54 875 83 501 69 444 11 823 76 634 58 285 80 323 14 300 38 187 46 490 34 113 24 105 51 769 84 311 72 922 78 752 53 511 99 516 16 625 42 307 49 186 17 219 39 480 7 261 91 990 85 567 13 603 64 565 87 799 71 721 55 787 28 768 32 350 5 256 8 504 97 299 36 963 0 36 10 824 98 714 30 457 20 736 95 300 27 600 75 53 79 513 93 562
39 139 21 848 90 391 83 837 73 107 64 596 62 152 95 576 26 655 86 275 60 459 24 114 58 763 66 491 79 31 48 162 7 506 25 46 19 737 22 724 15 444 76 70 81 524 88 100 17 301 96 294 40 424 13 583 38 122 34 747 43 105 12 98 27 88 98 217 57 443 77 906 93 467 29 666 85 871 47 466 92 456 3 913 55 293 33 154 2 239 54 741 35 302 4 612 61 736 11 273 31 196 63 387 18 665 50 184 28 808 14 684 68 33 52 678 20 40 72 759 32 284 49 209 37 339 10 702 46 916 51 438 65 994 70 435 78 136 36 400 74 413 91 905 45 19 82 636 87 439 5 905 94 252 42 392 23 24 56 77 44 646 0 193 53 885 9 832 1 763 8 548 69 429 67 52 89 202 84 492 80 74 99 726 30 201 6 442 16 498 75 276 59 761 71 523 97 530 41 406
76 685 47 99 71 542 81 914 66 470 39 479 64 127 62 425 63 431 44 880 34 865 85 776 50 943 78 172 29 152 28 201 72 696 0 246 61 695 65 55 27 675 40 501 24 204 97 449 74 502 51 875 96 675 31 949 12 20 53 964 55 622 33 86 37 231 25 310 11 310 82 120 1 556 75 599 80 336 95 928 83 274 86 810 48 943 26 881 70 9 14 868 21 409 5 433 56 3 8 739 60 73 89 226 15 706 35 701 98 465 57 164 91 662 88 78 45 226 9 791 67 256 87 220 7 810 77 983 22 97 92 181 93 152 54 56 13 576 49 280 84 222 2 433 32 772 73 569 30 796 46 597 99 846 3 389 94 925 23 516 79 689 19 301 52 512 4 56 59 481 68 904 69 278 10 67 43 942 17 257 6 546 16 774 18 955 20 752 38 346 58 325 41 487 36 796 42 9 90 118
46 656 86 942 73 798 79 168 92 526 77 257 40 428 38 231 93 27 1 381 44 727 51 118 2 317 58 306 3 640 63 262 32 286 7 402 76 989 9 994 83 112 67 847 20 304 95 589 57 400 87 324 28 482 98 227 64 454 61 968 84 460 18 829 69 958 27 933 33 378 0 352 45 70 17 246 8 885 30 101 41 268 25 222 88 387 39 578 97 964 62 518 85 764 11 447 37 107 91 270 90 692 15 62 50 323 34 421 52 696 80 969 5 635 78 556 42 495 99 39 71 1 4 844 81 702 23 177 31 79 82 968 35 456 96 79 89 856 66 701 19 113 24 184 14 221 6 629 68 325 70 286 22 681 74 283 72 809 13 920 65 93 29 937 53 485 59 593 43 456 55 646 54 733 36 262 94 959 26 859 48 731 16 724 49 5 21 676 47 371 56 255 10 847 75 876 60 763 12 816
98 727 73 137 75 492 97 374 44 250 76 494 30 233 29 653 18 928 72 447 8 123 49 204 83 272 61 503 36 86 94 416 5 334 99 774 1 276 68 622 74 210 60 271 24 804 9 830 82 213 80 629 13 727 55 211 25 130 87 413 64 335 40 879 20 15 14 70 31 411 19 251 6 495 37 885 41 315 71 587 46 702 53 877 65 37 2 1000 34 896 81 972 38 642 50 448 56 702 58 313 88 449 57 536 43 110 11 850 7 861 54 977 35 358 3 466 79 277 78 912 4 572 26 846 63 248 93 712 48 173 66 392 89 914 42 434 16 496 96 749 95 168 62 860 69 630 86 346 39 764 59 600 85 625 70 292 33 413 0 235 21 774 90 932 92 319 91 526 17 520 67 792 32 186 84 745 45 458 52 687 23 297 77 275 28 225 51 21 22 410 10 374 27 324 12 500 47 229 15 184
27 49 14 796 21 194 75 972 61 989 67 617 57 820 85 639 4 167 83 82 94 732 25 846 37 145 31 954 2 851 6 84 26 108 43 167 95 47 49 730 66 720 87 712 30 369 0 191 20 109 60 260 45 193 68 63 73 760 46 965 40 831 99 224 1 861 44 764 7 591 80 799 51 406 65 126 64 488 98 657 23 165 39 451 71 585 8 182 52 20 56 679 86 712 63 383 18 102 77 433 16 761 93 352 62 841 91 530 55 695 42 641 38 483 59 384 72 490 35 726 9 246 28 960 96 277 58 855 33 202 19 297 34 458 15 257 81 893 50 333 13 981 47 755 5 545 82 35 3 890 24 645 69 762 11 999 90 819 41 483 88 634 92 812 74 650 53 71 54 52 36 728 78 680 79 236 89 65 17 749 84 720 22 7 12 674 29 223 32 738 10 896 76 698 48 265 70 255 97 751
61 87 88 794 65 118 7 353 38 638 28 70 5 922 16 761 8 48 15 543 80 384 84 987 32 756 13 82 41 392 90 356 22 314 11 118 17 343 42 597 96 937 2 990 54 838 92 46 14 526 67 80 99 196 71 976 46 75 35 142 33 483 23 59 26 943 60 186 10 521 6 582 55 399 83 447 66 845 89 964 91 809 47 650 59 235 79 307 31 992 4 823 3 734 73 577 25 17 34 96 95 457 27 383 1 649 74 368 58 963 39 495 94 993 70 294 53 572 18 874 19 335 52 917 86 368 49 882 63 290 75 880 44 151 85 246 78 721 21 507 36 399 29 116 97 609 64 693 82 807 68 248 40 26 37 145 24 656 50 491 56 316 93 59 48 410 81 935 72 243 20 536 62 696 51 798 43 940 98 846 57 753 76 691 45 995 77 338 0 484 12 176 87 59 69 65 9 135 30 174
52 761 75 350 89 92 72 188 86 685 62 170 51 353 74 214 84 517 6 442 71 906 10 942 59 368 21 978 43 29 2 624 38 884 25 775 18 58 28 392 56 781 61 915 34 373 54 126 97 299 90 809 60 482 24 329 85 798 16 991 23 35 41 914 78 249 66 532 36 32 55 487 73 192 9 39 4 60 76 608 95 703 29 351 15 440 93 966 47 328 8 961 26 655 42 223 12 360 20 852 88 374 13 407 96 608 27 9 53 197 79 176 45 299 91 445 67 757 39 298 33 976 94 544 50 832 0 525 48 470 19 560 22 672 40 595 65 526 11 743 63 205 68 99 70 418 81 196 58 15 64 360 32 777 98 861 37 60 3 872 46 699 17 794 1 390 69 352 44 623 30 892 35 324 83 53 7 159 87 668 49 124 57 765 14 916 77 288 5 234 99 940 82 980 80 792 92 655 31 594
88 668 21 199 98 808 27 834 75 724 45 405 3 442 68 294 4 502 85 105 70 671 57 526 31 89 84 284 97 192 23 239 1 272 52 952 89 871 43 464 37 267 91 248 17 112 34 319 53 823 82 1 83 924 28 546 40 879 0 886 10 113 76 666 35 430 55 1 72 561 41 466 16 895 25 181 64 108 24 805 71 635 18 393 30 237 22 541 51 318 2 471 56 695 39 800 61 239 94 778 8 650 74 821 79 682 29 822 73 750 67 413 32 84 13 289 69 442 11 636 58 290 87 719 86 66 44 862 15 727 93 827 99 483 12 662 26 200 80 905 62 995 54 682 95 925 9 562 60 146 14 146 38 278 96 254 59 455 7 392 20 383 66 173 77 449 92 401 65 394 6 873 19 747 48 169 49 720 50 859 90 818 36 597 63 523 5 206 33 974 78 354 81 867 42 57 47 683 46 707
69 211 60 29 33 715 21 55 61 415 65 662 18 649 13 49 36 229 10 879 58 780 37 281 93 548 23 918 80 775 32 136 96 797 56 943 81 17 19 89 51 53 40 988 91 366 41 858 66 717 46 881 74 393 28 626 16 750 35 405 50 492 97 716 30 196 29 645 1 990 6 210 77 670 14 803 71 575 53 877 90 534 17 60 88 971 47 440 45 251 22 80 54 961 55 413 68 449 76 530 92 102 42 599 43 234 83 470 67 243 84 166 0 299 75 562 86 432 99 209 2 845 48 501 57 171 85 294 70 991 44 661 95 217 11 797 59 645 89 205 8 1000 72 515 31 343 15 827 12 158 87 610 3 55 7 479 64 450 4 101 26 280 39 535 20 797 82 744 49 328 38 479 79 868 98 494 24 227 78 62 52 13 62 885 25 668 9 396 5 228 27 917 34 767 63 296 73 521 94 750
64 456 70 238 7 407 75 158 39 258 0 613 68 387 28 513 67 661 17 239 82 319 63 283 78 87 24 617 76 210 85 537 52 510 73 130 23 158 18 406 97 607 36 465 57 182 19 425 89 742 43 911 95 658 69 292 72 58 92 131 14 17 65 415 46 148 22 404 30 217 99 83 41 844 20 1 60 533 35 50 56 440 54 788 49 980 45 811 90 890 4 742 98 626 37 981 9 221 42 492 79 221 74 809 80 236 12 790 81 382 59 41 33 63 40 208 26 98 15 95 53 787 31 826 8 389 71 446 51 708 48 698 84 634 66 909 58 825 1 762 47 944 87 402 44 741 86 59 2 116 93 387 3 861 96 232 83 367 10 759 32 139 61 656 21 157 38 283 16 814 50 995 5 609 62 841 55 692 11 21 6 656 77 611 91 965 25 801 34 81 88 685 13 733 29 29 27 381 94 505
97 117 74 859 34 664 3 291 56 118 55 839 28 284 86 340 59 476 50 420 43 599 91 61 92 59 78 658 99 729 70 809 67 649 25 186 93 892 60 765 88 848 31 530 90 655 24 60 77 341 21 123 6 929 94 626 12 690 71 855 85 999 14 514 19 148 5 449 29 394 61 867 58 858 15 861 64 616 49 653 45 771 16 46 23 477 9 305 11 170 7 702 22 845 89 407 63 817 30 400 81 457 46 457 0 487 84 465 26 540 65 53 13 952 83 765 96 225 17 624 53 367 42 750 68 619 40 285 72 178 39 72 33 736 4 796 57 658 35 744 27 891 36 560 1 694 69 714 73 293 62 953 20 419 8 49 41 151 95 712 10 162 66 721 18 118 76 561 32 790 52 112 37 211 75 738 98 384 79 123 51 518 38 106 2 145 48 366 54 470 87 125 82 739 44 27 80 704 47 628
76 316 26 676 63 138 10 969 31 448 33 43 71 27 4 680 80 507 45 926 16 425 47 1 36 920 1 368 0 582 97 25 19 904 82 418 56 167 54 848 40 354 88 793 20 194 65 414 99 339 89 265 50 748 41 87 57 75 79 760 98 285 49 310 14 516 64 765 39 825 28 597 38 287 68 414 93 131 3 578 6 213 7 385 17 503 8 429 11 366 81 538 85 853 78 813 25 826 95 228 42 733 15 123 83 122 12 19 86 395 35 871 52 258 58 333 44 273 84 470 48 629 59 425 13 27 21 381 60 21 61 551 27 819 37 615 87 885 77 927 23 17 53 906 22 629 30 478 55 655 34 144 73 90 96 99 9 95 92 274 29 775 32 752 74 33 46 358 75 36 69 988 70 116 62 489 66 905 67 637 5 752 2 703 24 143 94 411 51 742 90 327 43 627 72 303 91 237 18 132
72 928 77 250 63 186 62 206 2 392 11 450 44 363 80 320 54 638 43 743 85 232 84 282 40 707 39 684 53 342 99 238 64 620 28 561 83 641 82 607 42 468 8 166 24 590 15 686 27 723 18 41 97 818 89 431 22 403 78 824 95 171 74 256 35 34 59 627 92 817 14 33 70 985 37 936 1 87 60 926 73 552 32 994 3 532 94 674 13 27 45 971 50 417 65 198 23 973 7 494 57 759 34 815 26 680 71 426 68 950 9 286 25 527 17 881 61 948 67 424 21 912 47 751 90 896 4 382 79 672 30 421 56 74 33 351 91 156 93 660 75 377 88 449 86 658 49 135 6 240 69 454 81 27 51 106 38 678 76 611 20 125 36 39 96 768 87 804 31 848 52 863 19 13 5 651 46 245 29 389 66 279 16 768 48 854 12 246 41 313 58 82 98 118 55 877 0 801 10 420
38 830 30 83 3 83 24 915 0 809 35 363 22 583 68 11 54 989 67 780 85 664 94 464 25 455 10 39 86 106 98 858 77 57 13 784 20 839 64 490 6 18 73 898 51 814 63 666 2 98 14 539 59 513 69 569 96 624 90 823 26 466 83 580 72 595 33 360 79 857 95 456 60 473 43 786 65 308 81 35 42 207 58 125 21 516 99 306 41 902 47 460 50 224 70 869 28 150 56 810 17 72 37 591 1 450 88 812 23 999 5 234 29 183 32 729 12 822 36 687 40 410 55 663 93 145 57 827 78 38 52 199 9 697 27 133 75 230 46 888 15 133 16 99 97 365 18 545 91 909 53 629 19 303 8 112 4 789 45 97 39 124 89 888 7 899 66 885 34 49 76 127 31 605 49 644 74 106 87 45 44 298 48 791 80 920 82 944 71 571 92 229 61 659 84 973 11 61 62 45
19 308 14 545 56 350 73 768 25 946 17 429 0 777 22 980 42 271 27 1000 88 568 20 50 32 357 41 774 44 613 34 585 84 11 21 358 18 933 92 124 16 278 7 58 48 673 30 86 69 254 81 103 53 642 45 62 13 518 51 428 64 281 59 301 72 487 28 448 54 65 24 236 43 546 93 396 97 426 47 347 61 792 1 327 74 194 38 108 52 904 50 616 23 257 39 622 89 299 10 606 6 185 15 766 4 880 94 588 35 808 91 143 85 215 49 672 65 524 40 802 70 924 11 714 29 658 99 681 55 635 33 730 96 179 82 693 75 322 5 482 78 148 77 735 83 671 63 419 62 336 58 323 3 558 37 931 57 396 2 401 86 551 95 915 80 159 98 469 9 627 71 103 87 563 90 63 26 185 79 535 66 556 46 5 68 505 67 243 76 548 12 44 31 611 60 811 36 473 8 205
10 821 71 803 91 580 99 419 48 392 95 542 97 767 23 907 29 454 34 514 45 914 21 965 55 330 11 585 66 177 41 175 38 763 75 272 30 742 31 281 56 846 9 72 32 638 72 747 64 208 89 921 24 787 50 546 33 213 73 926 4 430 35 849 62 823 51 156 88 382 8 708 19 879 39 221 94 450 14 544 85 673 0 41 61 710 42 775 46 855 16 964 13 677 84 528 77 509 83 306 81 140 27 18 17 964 53 926 58 375 28 136 5 797 3 578 86 938 54 248 69 19 43 993 96 694 25 438 20 861 2 208 1 302 82 478 65 919 36 875 70 836 44 855 60 277 92 477 93 229 47 490 87 196 59 839 74 222 7 402 98 100 80 161 18 146 15 317 67 789 37 254 40 913 22 792 63 684 76 993 68 46 12 770 79 43 49 742 26 93 6 359 57 931 52 164 78 335 90 340
6 542 3 6 30 11 43 162 32 389 71 592 56 435 84 419 60 523 74 183 59 760 10 882 13 396 88 769 29 443 86 431 53 278 91 372 17 434 39 864 76 274 2 531 4 619 34 803 72 631 75 362 31 647 19 551 51 404 92 74 80 918 81 827 94 351 96 464 45 155 9 526 63 246 26 408 11 435 69 382 85 17 5 976 50 424 40 972 44 730 25 887 77 788 41 148 35 643 68 628 42 869 21 138 57 35 15 434 97 484 1 560 66 820 87 481 61 201 36 4 48 668 98 920 54 438 22 134 93 869 99 158 27 318 67 487 55 883 65 505 64 426 28 477 23 762 95 733 62 160 70 404 14 970 46 918 12 257 89 647 8 952 78 41 82 493 18 43 33 210 58 612 52 862 37 484 49 478 16 174 79 37 0 32 24 671 38 393 20 148 47 250 7 846 83 604 73 593 90 146
49 137 48 29 83 596 46 215 98 770 82 876 36 78 57 774 53 879 59 58 18 550 40 580 58 473 54 464 87 585 45 967 25 499 68 732 47 196 22 899 15 769 51 671 65 361 70 377 52 250 92 802 55 324 29 218 31 748 64 206 63 353 28 289 21 523 37 450 75 572 71 710 20 813 34 39 91 989 23 182 80 637 99 416 26 134 16 456 95 66 79 437 38 2 6 835 77 307 78 975 60 739 90 459 12 297 19 910 27 872 30 898 69 361 84 213 33 362 24 675 93 92 76 975 4 753 88 225 11 133 5 595 14 479 66 782 43 567 62 283 0 241 35 145 50 360 39 691 94 318 8 542 72 614 9 100 73 245 10 521 81 733 42 576 17 711 56 805 96 922 3 320 97 502 7 751 41 574 89 481 2 713 74 168 85 202 1 149 44 621 86 887 67 708 13 381 61 537 32 476
15 268 39 188 7 750 31 713 33 373 24 999 88 161 64 4 69 451 30 337 43 327 93 879 35 597 68 787 97 860 72 704 42 255 34 632 49 839 65 907 80 704 71 615 45 37 25 806 19 802 6 722 57 889 14 525 17 835 32 939 79 157 99 884 38 439 94 957 55 744 81 163 73 1000 85 440 96 148 74 627 75 987 98 791 60 762 95 783 36 744 67 740 20 301 5 958 29 126 12 972 47 879 83 636 66 336 9 764 92 564 84 40 48 688 86 642 78 649 23 921 53 807 46 321 4 696 58 985 77 670 52 244 18 44 10 595 26 180 1 867 54 163 51 897 50 228 28 115 91 548 70 846 0 897 11 744 44 590 90 35 56 481 40 94 87 299 16 453 3 332 76 117 37 368 27 19 63 232 82 683 8 50 41 165 61 179 59 67 21 54 13 792 2 979 89 147 62 476 22 806
31 421 3 803 43 281 95 66 58 80 7 385 30 144 53 969 60 277 37 706 80 893 1 780 83 854 22 675 28 406 47 130 66 344 61 997 29 86 76 778 45 78 20 95 11 166 82 271 32 115 92 478 79 114 51 212 99 308 81 175 49 534 56 606 13 983 70 396 96 51 67 697 74 772 50 101 71 330 97 34 8 879 18 454 65 28 0 644 34 559 36 919 25 780 9 839 5 350 72 481 89 729 52 762 73 149 16 763 69 771 86 817 4 436 68 972 35 905 12 866 93 763 33 971 85 925 90 825 57 231 2 283 87 589 27 323 84 140 55 946 94 943 98 447 78 164 23 257 14 560 64 136 24 921 62 917 41 777 15 760 19 165 63 76 75 470 91 367 46 371 88 731 38 372 39 593 10 969 6 748 54 135 17 621 77 341 48 581 42 661 59 513 40 625 26 947 44 738 21 739
26 188 43 246 22 73 2 331 85 55 96 885 89 580 33 308 72 528 88 699 65 609 39 641 66 486 82 937 1 457 99 628 27 234 55 987 80 389 38 993 17 847 90 407 3 95 53 786 36 702 23 255 25 986 61 372 8 584 14 64 37 415 57 430 28 872 64 771 78 446 40 49 97 644 69 161 42 901 87 995 73 288 10 123 54 272 34 246 83 855 13 783 4 725 12 765 62 24 49 510 6 530 58 879 50 937 19 59 92 54 15 908 44 714 93 206 56 841 68 28 18 936 94 158 67 776 21 151 60 692 7 246 47 257 76 447 51 320 16 222 71 575 11 153 98 909 86 834 41 826 52 275 30 636 59 167 91 255 31 983 46 815 74 634 0 968 20 598 79 443 81 923 45 495 84 696 77 997 9 198 95 980 70 999 5 942 35 298 75 736 48 347 32 916 63 962 29 950 24 464
44 838 24 818 59 413 22 948 89 547 46 763 97 820 28 820 42 896 81 871 64 123 75 534 60 964 74 17 47 585 18 705 32 642 49 107 17 776 50 193 39 163 61 491 85 761 91 447 35 901 96 935 53 388 68 261 77 963 52 629 40 641 65 359 20 466 8 783 93 668 14 285 10 934 30 156 78 585 36 181 0 783 87 650 98 36 13 813 9 851 71 527 7 27 57 854 94 617 69 7 86 458 38 964 43 71 31 328 51 987 99 866 62 873 33 305 15 936 26 290 95 719 73 385 21 886 76 778 67 185 88 300 4 288 84 698 83 138 70 327 72 861 25 922 45 334 23 277 66 23 90 889 54 800 41 202 48 113 63 672 29 893 56 60 27 12 19 996 34 951 11 554 55 590 58 371 1 911 37 157 16 527 6 326 2 354 12 459 80 209 5 956 79 198 3 170 82 516 92 727
89 634 88 57 75 348 11 103 52 832 92 522 85 208 45 469 82 791 14 292 5 999 50 979 29 713 97 413 34 296 25 150 38 237 23 645 26 38 77 509 10 178 13 390 33 142 49 804 63 730 57 471 46 103 30 937 71 502 0 527 39 69 70 55 79 124 12 606 17 586 61 585 31 249 74 671 64 738 86 318 93 828 96 154 2 761 73 178 27 977 51 879 48 763 15 198 8 407 83 221 94 207 44 278 68 343 18 544 28 841 72 872 19 361 81 896 62 251 40 60 56 820 91 782 1 63 78 631 76 954 4 826 37 59 80 506 36 942 95 807 6 690 66 447 53 27 59 168 3 131 16 283 99 66 35 821 9 392 84 887 69 511 41 157 54 222 60 873 87 857 21 215 55 419 7 671 20 204 43 180 32 225 47 219 90 893 58 131 98 517 65 650 24 233 42 136 22 684 67 303
61 74 76 855 88 532 44 997 52 543 64 962 29 490 0 929 72 263 1 546 32 637 86 893 13 74 85 883 34 293 12 369 95 100 89 192 46 905 22 197 74 63 55 781 48 293 90 849 96 780 98 11 68 796 37 933 24 661 16 949 18 168 82 788 39 890 83 690 25 971 28 315 84 630 69 444 70 472 78 320 35 829 42 525 92 507 87 22 19 805 59 89 9 754 10 308 60 877 4 982 6 335 11 109 63 518 50 95 36 515 15 818 43 925 23 809 20 792 26 51 65 50 94 13 57 51 91 62 5 825 31 188 54 308 3 526 17 178 79 305 47 779 21 700 99 375 33 159 7 969 93 179 51 130 58 755 62 272 71 909 30 960 2 669 14 960 73 531 45 69 27 960 41 839 8 458 97 477 66 881 38 396 77 793 67 340 49 388 40 673 53 359 56 172 80 217 81 706 75 553
85 633 41 390 27 598 39 513 49 130 32 686 53 473 13 786 73 622 46 999 25 611 52 80 15 503 9 145 59 329 90 445 55 152 47 563 33 246 51 493 77 423 57 767 96 197 6 603 60 935 34 509 21 766 40 508 16 358 56 398 29 139 94 41 63 501 71 255 11 285 18 851 43 857 0 981 30 152 81 479 92 412 68 695 84 279 45 705 7 937 65 615 36 318 19 772 86 779 78 403 10 834 64 519 74 984 14 360 4 575 8 780 89 71 58 886 48 974 70 434 98 299 72 214 88 248 91 658 75 939 50 575 22 660 80 478 26 720 35 545 97 505 23 597 61 906 79 761 31 369 95 188 99 591 3 66 66 754 1 6 24 881 20 549 83 201 17 268 28 171 87 735 5 781 69 824 42 96 67 361 54 166 76 915 44 720 37 245 82 128 12 311 93 767 38 228 2 688 62 30
12 692 8 820 26 985 68 857 36 963 72 855 32 635 27 869 67 807 76 719 30 274 6 823 70 504 88 701 20 982 64 184 81 84 65 824 69 604 15 780 18 245 7 531 82 40 74 341 2 728 58 695 21 13 47 916 56 21 46 624 24 403 57 423 35 720 97 436 71 188 62 158 13 82 91 909 60 715 0 344 10 852 43 88 73 9 90 106 28 530 41 254 17 517 80 671 98 768 4 696 59 16 95 20 89 924 23 615 3 402 78 530 96 175 16 97 87 356 19 670 61 641 11 664 63 115 50 861 77 680 44 444 55 885 53 521 84 173 51 265 5 284 29 713 92 651 40 787 54 396 38 388 49 908 48 654 42 331 39 358 99 410 52 546 86 516 45 955 93 831 34 891 37 431 14 32 31 866 94 310 79 649 33 281 83 175 66 1000 85 387 1 53 9 681 22 889 75 961 25 85
55 318 66 389 30 762 77 324 34 511 72 827 84 223 60 809 45 987 41 559 67 898 43 199 82 271 4 426 24 461 52 149 35 948 59 281 61 747 36 305 79 845 11 883 3 383 51 704 6 83 53 211 95 463 2 657 47 726 15 134 49 652 17 607 26 610 20 854 31 145 74 205 75 901 64 661 83 910 94 195 21 305 78 654 33 64 13 375 19 658 70 740 85 566 63 583 7 957 96 342 62 346 25 267 1 642 28 282 98 115 97 320 80 168 56 294 5 419 42 790 23 508 93 463 22 873 76 779 0 94 58 784 86 438 68 528 32 744 12 76 44 508 38 849 18 187 57 158 37 447 9 730 48 519 50 941 71 620 27 965 65 991 29 166 99 865 54 833 87 495 14 377 73 904 69 244 92 388 39 470 40 403 81 152 10 206 90 736 91 557 89 804 88 884 8 727 46 971 16 225
28 652 93 644 98 398 69 317 4 213 2 37 92 909 41 469 35 251 72 472 54 611 32 490 97 702 1 436 52 826 45 358 37 280 7 27 23 323 51 560 30 489 78 188 15 604 36 452 13 345 25 318 40 892 8 334 20 289 55 238 99 918 11 988 5 326 90 505 33 999 9 763 18 955 75 21 29 653 59 578 12 249 21 321 50 599 73 707 91 302 43 942 27 699 63 192 57 656 62 685 22 432 42 338 47 548 95 463 83 65 60 988 81 376 6 875 82 641 58 126 49 345 96 890 38 929 85 549 39 945 24 647 68 476 94 568 19 184 87 51 66 220 77 622 0 438 31 525 26 635 70 11 46 451 71 646 86 863 44 770 3 691 65 513 79 210 84 971 88 818 76 857 64 61 67 645 48 79 53 582 80 537 56 183 14 872 74 751 61 490 16 513 17 82 34 803 10 513 89 40
16 754 57 811 45 44 19 558 15 597 99 927 7 556 42 767 82 889 55 809 31 866 77 711 49 286 80 406 50 534 87 314 63 173 97 96 32 382 69 452 9 803 98 296 2 864 34 551 25 185 4 769 53 933 36 578 60 196 96 208 28 969 11 302 30 540 14 272 5 91 86 508 8 19 74 187 68 765 21 650 10 971 29 18 27 240 52 333 76 780 79 109 33 792 83 481 24 282 40 166 66 687 62 27 85 999 43 447 72 73 51 127 47 626 67 92 64 572 20 333 92 707 0 203 75 889 48 478 91 761 59 872 89 699 17 29 58 739 81 45 35 355 37 857 94 767 1 439 23 718 22 991 54 66 3 531 90 636 93 628 61 965 12 855 88 845 65 8 6 64 44 894 18 985 13 21 84 501 71 51 73 748 38 255 70 300 95 583 26 701 41 926 46 367 78 509 56 914 39 222
21 321 28 594 38 570 92 112 91 536 80 42 35 6 75 841 93 715 37 173 76 949 53 576 56 273 18 841 48 754 33 117 59 769 15 601 16 204 83 149 43 496 19 155 60 42 72 498 63 802 6 440 17 585 70 703 87 88 82 420 58 675 7 441 90 866 42 341 79 142 44 201 66 825 4 112 34 910 62 191 88 187 10 902 49 727 99 752 77 524 20 446 78 612 11 456 22 294 2 125 67 949 46 906 69 29 85 320 95 801 3 211 73 650 64 810 61 848 68 983 29 25 25 985 1 138 47 692 54 809 0 42 71 786 45 595 89 415 13 13 50 897 26 269 55 239 97 915 5 528 51 761 96 529 32 547 74 198 84 435 86 612 24 909 14 441 36 737 9 249 27 702 94 381 40 807 65 167 98 458 23 542 57 458 30 678 12 295 81 100 31 137 8 650 52 269 41 106 39 824
6 950 59 540 55 291 39 823 4 466 75 519 94 994 2 495 73 651 89 260 79 251 95 932 7 358 1 973 5 420 54 829 96 625 24 600 15 106 64 160 29 949 49 874 65 257 77 35 56 731 85 715 41 179 46 238 52 474 43 451 62 364 22 244 72 291 66 243 70 336 17 545 10 937 9 269 14 842 71 517 44 656 18 533 51 634 57 141 16 817 12 73 23 33 20 411 69 351 32 948 13 884 76 492 86 601 31 192 67 795 8 239 3 116 78 145 27 421 92 486 40 452 82 351 74 706 25 268 88 960 83 364 61 996 90 623 99 71 60 820 50 459 37 471 81 618 47 945 11 924 68 244 0 984 34 182 19 453 63 358 35 176 28 292 26 951 21 269 97 518 36 592 30 976 53 25 48 885 45 685 98 469 80 100 42 677 33 558 58 857 91 268 93 273 87 900 84 276 38 413
84 17 92 877 57 594 6 986 2 95 34 526 88 286 10 588 90 743 97 327 52 507 93 219 8 688 87 68 71 272 45 105 66 785 72 805 61 678 35 118 46 178 58 947 4 271 29 750 83 496 95 522 77 732 70 415 86 956 49 614 43 162 56 111 15 49 48 822 41 27 89 842 69 649 37 238 63 645 36 752 5 995 16 696 32 857 19 197 33 962 54 538 38 954 22 730 73 525 7 707 60 695 39 578 17 70 24 526 65 135 12 935 30 10 14 553 53 288 91 266 76 676 94 872 0 724 78 913 68 638 28 786 18 905 67 522 50 933 25 965 13 363 55 302 1 151 40 974 81 368 3 145 64 676 11 376 20 432 21 782 75 550 42 526 99 847 27 904 85 631 9 604 96 537 47 802 59 718 79 470 80 817 51 616 31 493 44 92 74 493 26 991 23 529 98 686 82 601 62 959
11 71 34 521 77 942 26 177 47 976 69 716 22 335 79 515 71 985 9 156 40 616 46 256 28 465 63 434 29 500 53 540 18 967 88 575 80 817 67 517 91 608 81 694 62 474 8 470 35 914 68 7 82 465 85 69 97 688 55 364 78 119 33 84 90 171 37 964 60 161 31 901 56 329 23 14 52 760 39 78 59 812 99 535 27 854 36 363 6 530 13 884 44 672 58 675 76 612 95 755 73 868 5 523 25 61 3 812 70 88 75 447 51 289 32 133 20 796 16 239 61 127 42 210 89 358 15 982 83 213 2 428 0 296 45 245 54 438 38 312 4 672 72 254 87 259 93 768 96 156 1 765 14 923 57 551 48 383 64 216 21 472 41 542 19 637 43 600 84 248 86 172 17 15 12 952 50 212 74 690 92 707 7 897 30 473 65 11 49 595 98 608 10 472 24 715 94 80 66 247
51 652 91 455 53 803 42 744 0 656 58 26 55 839 38 721 1 714 16 968 84 423 92 232 93 840 90 442 71 808 45 520 9 685 8 362 30 626 44 668 25 624 86 625 56 80 85 216 28 26 17 284 73 985 59 999 95 434 82 109 75 379 34 142 41 198 80 366 47 756 65 584 13 912 19 152 26 940 61 579 67 227 76 57 72 290 20 567 15 488 62 524 4 833 37 199 14 833 21 251 3 734 68 984 29 866 40 903 78 273 6 678 11 719 99 304 12 638 96 694 57 365 22 680 52 87 5 598 23 537 7 1 83 727 36 801 46 447 88 127 66 174 69 462 31 873 87 416 60 788 24 808 79 524 49 496 43 68 35 577 70 664 27 729 89 55 33 335 18 884 63 600 97 969 81 448 77 803 2 907 64 892 98 114 54 903 32 182 10 207 94 867 50 16 74 301 39 586 48 791
1 305 38 603 33 137 59 352 15 680 47 384 76 34 70 784 19 520 74 258 75 797 11 978 71 501 90 259 54 904 41 422 22 883 87 40 49 540 91 323 30 442 57 585 86 631 72 742 8 594 51 180 24 910 68 881 17 120 4 60 45 279 79 295 78 970 53 855 69 401 36 732 46 229 50 974 77 1000 85 226 81 104 42 381 16 305 10 30 56 900 44 114 60 934 66 400 88 530 96 666 83 566 40 401 99 681 80 759 94 804 28 799 63 691 97 470 6 555 29 564 55 316 0 788 37 67 52 149 9 6 2 161 12 682 23 558 48 339 21 293 58 882 13 851 3 584 34 710 98 946 31 657 61 801 73 548 43 156 5 946 62 367 14 732 25 987 39 231 64 76 82 936 32 271 20 57 89 311 35 943 93 791 7 664 27 144 65 145 84 81 18 580 92 401 67 883 95 424 26 386
0 462 59 953 83 411 64 198 80 683 68 297 45 158 75 447 5 241 93 76 56 8 34 1000 88 365 54 888 65 992 62 842 15 589 42 808 11 508 27 103 63 136 6 365 48 399 60 409 16 481 55 125 47 598 86 337 53 382 23 42 37 400 18 708 4 883 31 846 58 640 1 352 78 439 36 50 39 280 2 628 21 576 10 310 19 236 87 269 82 632 99 891 91 16 94 836 71 211 35 180 76 638 96 621 52 251 41 978 89 680 33 963 67 354 38 998 74 510 25 303 9 587 85 538 13 613 77 968 98 214 69 553 57 500 3 364 32 838 22 661 43 500 26 588 50 449 7 103 66 884 49 469 24 675 14 336 20 886 84 787 28 183 97 886 90 378 44 472 95 403 12 451 70 396 8 354 40 455 73 56 29 988 72 891 92 402 30 798 79 739 46 82 51 753 17 245 61 357 81 559
90 157 99 117 42 23 11 779 43 552 62 474 15 677 48 437 84 812 60 605 18 728 78 873 59 903 1 436 98 603 53 324 26 398 49 652 45 929 12 739 46 909 92 637 63 997 79 792 55 73 97 604 4 758 36 414 44 850 75 502 35 628 3 948 96 985 5 271 68 355 89 389 69 609 6 963 7 107 67 161 17 133 33 92 82 9 76 284 13 782 56 994 88 183 34 196 27 679 51 984 40 794 73 600 2 975 66 915 47 869 9 987 23 106 54 870 86 826 29 240 80 605 94 160 64 352 87 360 57 940 52 511 24 414 58 934 95 506 19 230 28 442 81 684 8 803 61 114 65 462 77 863 74 481 91 602 22 23 30 852 10 986 32 629 93 964 37 470 70 362 16 245 25 968 14 520 20 906 83 497 31 875 39 204 21 149 0 664 50 515 38 438 85 603 71 673 72 618 41 267
87 692 25 448 20 901 60 987 53 250 76 619 72 921 9 349 86 163 46 882 31 498 19 402 90 202 74 453 26 849 73 457 93 177 71 335 13 841 84 122 61 821 38 160 69 30 54 390 12 862 77 857 27 626 56 171 95 266 48 56 98 821 65 614 58 333 89 460 67 473 78 145 42 998 29 234 70 856 82 796 35 489 10 373 37 26 88 799 99 628 15 181 91 438 11 830 32 489 92 982 68 260 97 69 51 839 17 889 2 933 94 130 62 997 79 687 18 816 44 363 96 893 39 850 52 154 59 572 55 136 40 438 3 177 30 707 64 563 4 52 23 813 66 55 7 374 43 944 36 980 75 914 81 389 34 880 85 152 45 351 57 117 22 565 8 7 28 126 33 220 21 934 83 486 0 149 80 109 41 295 6 771 49 393 16 719 5 545 24 654 47 594 14 274 50 843 63 394 1 236
37 45 65 342 70 502 41 497 34 614 11 310 85 267 67 380 36 967 9 300 75 498 26 137 63 441 69 464 52 708 49 17 64 960 28 652 82 364 66 89 14 491 22 196 54 484 87 385 94 6 18 353 24 43 58 314 31 526 23 933 98 104 27 945 42 264 38 289 8 550 16 456 6 110 62 619 90 308 88 132 29 287 32 43 71 280 33 857 13 794 4 643 53 535 76 857 59 7 74 103 15 779 57 195 55 762 77 74 56 906 79 848 91 725 95 376 73 703 5 785 84 920 20 642 35 599 3 197 60 168 68 380 81 786 96 191 30 345 48 627 2 859 51 11 99 457 83 74 46 646 40 857 61 107 17 395 92 678 21 130 47 661 50 418 45 432 72 968 78 758 93 613 97 815 89 370 80 287 39 528 7 444 1 492 10 709 86 942 0 586 12 765 25 504 19 802 43 844 44 450
12 836 79 402 74 580 0 64 81 817 24 117 76 592 22 470 19 553 48 251 52 538 88 553 93 445 97 947 41 349 75 618 47 580 96 122 63 768 18 306 4 193 5 295 77 232 69 325 45 968 60 460 7 526 36 292 71 342 83 134 13 817 51 573 3 242 23 733 46 42 33 557 54 595 68 87 15 587 16 117 10 439 57 167 9 66 89 370 6 501 66 700 82 920 27 206 64 343 59 420 86 336 39 949 67 88 70 167 62 430 35 642 85 998 90 575 49 710 80 47 78 148 37 661 50 710 17 467 26 799 92 487 98 481 34 382 40 219 53 69 56 649 11 528 8 985 42 412 21 48 94 592 73 279 28 986 32 403 2 225 61 276 55 55 65 412 30 206 58 142 99 388 91 386 25 981 14 642 38 78 44 871 87 586 31 199 95 187 20 990 1 610 84 712 29 549 43 991 72 784
44 236 99 620 27 624 8 901 17 932 15 77 22 777 30 912 77 760 34 456 95 212 61 565 54 94 91 24 11 624 79 705 81 312 70 204 68 617 53 756 21 761 83 522 85 941 19 943 88 716 75 307 82 357 98 325 4 976 74 890 84 510 42 926 38 300 94 21 57 243 63 799 28 395 25 406 64 961 45 317 90 676 48 468 18 390 43 527 20 441 5 42 13 183 76 300 33 106 71 1 93 269 7 418 59 622 78 745 56 579 55 501 31 973 50 482 26 847 1 496 60 700 73 626 12 610 40 678 14 941 24 463 92 214 66 225 87 131 72 987 32 483 49 28 65 255 89 208 67 918 16 564 36 778 0 265 80 366 35 568 58 576 3 200 62 468 52 890 51 741 23 22 39 502 9 782 2 495 69 269 6 744 41 983 97 207 37 617 29 913 10 233 47 117 86 869 46 45 96 633
96 231 29 57 33 4 6 728 97 677 61 713 63 734 50 174 12 332 40 41 17 537 68 500 72 230 73 261 85 361 62 370 51 995 53 901 0 746 27 295 67 518 93 166 19 405 83 158 30 693 69 531 18 461 57 421 24 766 8 354 7 653 52 914 81 635 58 75 70 280 5 582 89 234 1 75 64 420 91 19 38 92 43 927 28 819 86 578 55 816 60 564 26 512 75 556 21 235 31 755 4 155 48 643 59 69 11 401 32 72 80 865 76 667 84 917 36 434 71 974 39 101 99 523 77 56 23 975 92 428 14 117 56 154 45 433 88 18 9 537 87 594 25 702 3 973 20 790 13 241 98 750 90 265 10 520 66 533 42 438 37 65 65 875 49 676 94 918 16 546 2 148 82 551 44 204 35 237 15 442 47 894 78 295 46 838 41 612 79 748 74 598 22 133 95 76 34 31 54 790
34 313 96 305 88 974 83 658 90 508 54 418 26 823 42 749 6 975 4 150 18 820 51 267 59 530 58 937 25 825 68 845 93 904 53 969 38 925 86 852 65 829 71 31 13 139 94 549 92 805 99 600 14 668 16 634 7 667 9 435 55 666 20 105 1 402 0 69 32 315 98 957 29 172 95 864 56 376 21 698 41 132 37 2 33 937 5 439 47 18 24 194 80 608 15 428 8 122 85 293 60 190 72 147 19 465 2 814 35 989 75 779 62 30 79 341 22 628 89 614 87 177 77 798 69 736 27 781 81 491 44 602 39 493 52 482 74 345 57 699 84 601 97 610 43 494 78 424 49 289 10 750 31 259 48 848 91 139 3 942 67 694 66 228 64 287 50 70 30 813 46 853 45 978 11 53 76 613 12 541 63 456 61 576 36 187 23 105 70 429 40 14 17 742 28 532 73 417 82 860
99 687 50 951 35 950 61 985 95 95 40 475 87 143 81 723 55 307 20 753 31 302 75 376 51 606 62 345 52 170 49 521 82 740 19 96 69 868 48 161 84 190 34 61 57 996 90 587 66 686 78 137 32 109 46 937 64 673 96 366 88 353 14 609 22 852 2 600 12 490 91 594 41 764 92 417 98 999 7 260 58 662 25 345 23 407 11 677 29 479 70 866 33 452 13 712 38 410 24 217 73 383 72 753 8 956 86 528 85 13 67 27 44 517 39 113 37 763 77 18 56 14 36 405 3 219 74 356 54 777 42 219 71 426 0 553 6 385 17 612 60 309 53 652 26 207 1 250 27 296 59 634 5 142 47 993 76 842 43 696 89 356 15 110 30 561 93 689 45 101 83 916 10 61 4 92 28 661 9 877 94 412 21 636 65 746 97 605 80 521 18 113 16 156 68 707 63 618 79 451
15 794 30 121 99 429 61 975 39 114 1 914 82 685 48 619 72 117 89 171 36 631 3 707 10 669 21 82 8 67 17 462 96 499 73 675 56 858 28 530 2 521 20 474 97 3 74 451 90 673 80 330 7 545 6 163 77 240 35 524 95 869 44 356 46 723 70 595 71 683 33 441 52 204 4 228 5 251 24 370 49 17 68 732 88 927 62 54 67 57 85 465 50 740 18 891 92 948 22 834 51 319 64 417 65 806 9 827 53 269 23 4 41 39 13 352 81 23 86 280 19 410 66 722 34 512 54 823 76 192 60 680 25 772 16 182 26 568 75 661 42 294 32 182 59 974 79 703 83 214 93 654 40 149 78 640 87 734 11 253 38 234 0 821 43 448 14 517 31 655 94 884 29 422 91 403 98 280 47 386 55 693 45 35 57 437 27 66 58 350 84 137 63 652 12 658 37 362 69 754
83 891 29 336 60 394 15 585 76 327 75 233 89 193 59 685 44 460 80 354 72 710 18 143 35 282 87 672 41 897 13 754 99 416 64 33 27 217 16 243 91 167 10 989 54 352 84 736 53 974 14 415 23 548 88 365 74 653 37 846 56 491 11 497 86 552 79 481 42 346 95 383 7 466 24 63 21 74 73 25 39 219 70 275 82 760 20 14 63 136 92 542 67 967 28 956 68 374 9 39 45 635 65 81 3 442 8 877 55 549 12 331 6 512 85 494 26 454 25 720 90 534 40 400 78 906 5 783 36 427 97 252 47 443 38 725 93 866 32 850 61 439 4 444 57 909 58 728 77 127 50 742 33 72 22 84 81 980 66 135 51 772 31 617 96 448 69 208 43 668 0 902 1 414 17 768 71 383 98 457 19 440 34 605 49 122 30 51 46 107 2 528 62 841 48 389 52 793 94 799
21 634 4 609 14 195 75 868 8 839 32 603 59 728 7 626 43 142 64 478 95 510 86 95 34 678 37 219 76 404 88 557 69 264 65 28 62 681 30 971 16 528 25 606 50 325 24 913 57 870 9 669 31 331 17 665 63 901 42 657 79 111 29 696 13 200 90 454 35 169 54 411 52 612 6 330 11 702 91 719 72 550 85 552 38 568 73 336 83 609 41 641 0 538 3 499 78 724 84 978 81 353 92 384 36 6 70 952 45 746 27 895 23 399 44 40 68 524 53 212 55 524 2 3 67 370 56 844 80 206 1 703 61 440 28 239 94 736 93 201 39 526 20 288 98 867 60 517 46 942 58 175 12 344 87 728 40 158 26 367 49 522 97 701 71 43 33 723 99 221 22 580 77 586 89 916 82 959 15 241 18 492 10 326 51 81 66 448 47 917 74 185 96 201 19 118 5 177 48 74
18 672 90 50 72 396 68 849 93 971 42 427 37 316 41 510 66 336 28 123 16 254 22 925 58 215 13 673 56 129 82 56 55 538 10 397 45 2 52 36 4 179 87 412 6 397 65 115 2 552 69 803 23 638 83 744 54 645 35 783 31 825 78 138 43 367 81 467 44 524 95 983 77 168 53 836 46 366 8 106 21 532 19 950 80 332 38 320 51 527 39 274 70 824 20 923 50 17 36 439 49 566 17 809 88 503 57 228 71 901 76 487 60 838 12 176 73 158 3 311 89 190 0 720 9 909 27 426 98 754 25 127 29 113 91 646 94 752 26 133 75 345 34 95 40 273 97 542 24 220 7 468 64 326 30 99 62 413 33 953 14 188 11 678 84 2 1 106 48 487 74 78 86 823 47 543 32 39 92 435 79 932 67 98 96 40 85 955 5 704 59 949 63 860 99 587 15 784 61 929
53 389 21 721 99 752 95 658 45 10 28 910 14 60 71 678 92 832 40 769 4 395 78 756 93 898 51 862 3 449 36 785 31 678 19 638 94 752 15 925 44 781 82 976 55 306 56 724 73 991 12 509 49 118 5 913 23 585 69 626 9 196 83 837 87 996 91 686 37 382 65 37 43 451 50 506 54 846 0 818 66 473 17 968 41 398 27 617 48 236 13 916 98 96 63 210 76 538 62 40 89 402 8 902 39 870 79 748 57 637 2 674 42 31 75 482 26 507 72 609 29 150 18 808 6 306 64 157 1 986 25 790 52 873 85 550 86 473 38 967 58 982 74 795 34 621 16 556 77 570 80 980 7 248 46 428 81 562 59 403 20 926 67 904 47 683 11 55 22 798 90 410 24 40 60 424 70 844 88 294 84 107 35 953 33 854 61 761 96 766 10 942 32 105 30 70 97 156 68 815
11 271 98 903 47 162 57 213 61 975 54 689 73 107 21 858 29 858 64 992 68 948 55 541 99 53 44 961 79 285 92 98 59 944 51 31 9 17 70 96 72 409 37 844 42 810 45 628 8 510 62 337 84 179 6 548 30 653 86 466 19 876 0 925 91 650 89 792 52 420 71 413 74 181 1 66 39 430 95 797 15 900 85 294 25 466 83 54 36 652 80 672 13 94 35 317 60 568 27 45 12 177 58 385 40 100 28 10 38 205 34 520 49 129 10 365 24 334 94 113 96 884 33 581 66 67 63 837 20 181 75 38 69 520 14 855 87 921 46 892 18 789 26 66 67 749 53 97 41 663 77 298 82 184 78 65 7 417 43 74 16 491 88 458 17 551 31 517 81 39 90 762 2 254 22 624 48 747 4 336 23 995 76 124 93 833 50 893 32 983 65 569 5 444 56 539 3 755 97 182
87 529 85 963 34 822 36 454 32 502 62 917 71 8 31 340 88 331 51 400 53 794 52 935 86 284 70 121 7 581 93 856 49 552 69 792 12 483 37 80 1 985 50 279 21 966 90 591 41 632 3 84 30 643 2 55 13 916 58 845 22 425 26 871 17 607 97 763 57 348 15 579 54 773 8 903 45 825 27 169 59 58 25 1000 77 518 48 270 74 191 99 919 78 352 96 775 43 225 46 130 0 375 40 628 80 614 81 749 4 122 44 374 75 308 82 183 68 826 67 202 79 512 95 47 5 86 19 77 55 704 92 335 66 243 24 471 9 38 35 561 65 589 64 60 16 785 72 23 89 727 91 125 47 281 29 423 23 211 63 454 42 599 76 482 6 758 18 1000 10 47 61 582 39 67 56 478 84 11 20 769 94 146 98 13 33 485 14 318 73 589 28 549 83 224 11 628 38 263 60 412
33 524 96 529 46 282 2 778 14 236 63 447 19 683 68 103 57 437 75 877 39 971 69 248 28 398 16 166 83 757 4 384 1 183 9 62 81 295 76 723 22 127 18 744 61 447 94 870 5 342 0 132 13 371 95 498 91 571 35 742 71 165 20 888 49 371 38 539 11 41 74 118 53 815 58 133 60 445 3 679 70 936 15 357 79 212 45 985 32 810 54 759 6 134 29 64 27 938 90 329 64 376 37 560 48 365 42 998 23 155 86 807 93 695 25 191 88 292 66 833 31 237 24 817 51 199 36 261 72 735 26 538 87 473 59 45 40 77 17 212 21 249 67 187 78 805 7 20 77 993 89 830 55 423 30 460 92 391 62 484 80 725 34 668 82 66 65 858 43 842 8 816 12 444 99 366 97 837 44 323 98 667 47 109 84 826 73 177 10 851 52 905 85 941 56 898 41 772 50 578
10 956 3 10 27 67 33 406 65 177 76 5 60 783 84 779 78 208 51 176 64 178 83 600 11 907 71 442 63 979 99 12 80 128 89 178 8 692 67 846 20 371 34 490 7 317 59 27 29 373 58 481 70 636 39 654 97 265 82 831 88 38 41 106 77 967 72 369 32 327 37 995 86 903 96 708 50 962 91 667 62 403 44 710 81 245 95 544 47 265 23 152 30 869 40 194 5 548 12 271 42 985 53 555 43 686 52 618 18 45 0 759 85 140 13 286 19 806 49 10 75 782 6 133 28 764 55 153 90 577 22 678 48 577 14 480 16 147 79 77 4 501 24 219 69 659 61 819 45 292 17 928 66 194 1 376 94 308 26 338 74 842 2 781 38 278 21 40 68 889 93 390 98 80 35 468 57 401 87 868 46 525 56 424 9 200 36 361 92 210 31 794 73 855 15 709 54 734 25 312
91 962 73 93 86 501 12 198 69 459 19 299 36 745 68 813 59 339 99 712 20 46 7 677 64 837 10 270 35 7 89 203 33 120 4 755 98 354 61 254 66 586 0 919 57 709 44 739 8 36 78 54 3 252 40 841 95 518 94 873 15 497 45 359 43 247 83 31 80 902 82 657 72 32 60 409 32 409 81 961 18 830 62 836 85 860 87 850 71 211 31 399 25 537 79 743 90 32 96 699 17 799 1 754 21 833 46 970 65 931 88 441 24 197 77 913 54 765 93 843 2 424 76 223 9 294 39 953 84 159 34 392 74 179 5 175 49 767 13 683 22 385 29 521 56 610 70 798 97 277 50 954 27 183 38 883 23 934 37 840 26 349 58 788 16 18 53 700 14 251 41 115 28 393 63 629 42 559 6 316 51 890 75 20 47 714 30 459 11 225 48 714 55 29 67 314 92 89 52 421
65 474 19 603 82 435 87 121 89 592 10 564 56 899 3 948 84 892 14 880 2 476 32 410 60 593 93 378 8 736 27 895 88 117 29 380 11 509 94 507 83 63 49 685 20 775 55 87 22 392 53 625 26 110 16 750 77 845 45 771 13 284 12 478 28 806 61 670 95 517 74 614 18 566 67 481 31 251 30 169 34 656 99 984 41 997 64 57 70 194 69 183 0 212 38 799 97 897 4 826 62 658 63 967 57 505 9 759 33 199 48 424 66 550 24 925 92 73 79 816 71 948 35 894 59 735 90 903 58 223 36 856 23 938 75 474 51 160 86 585 68 353 1 256 50 661 76 24 6 567 96 305 39 756 25 9 98 547 5 66 52 331 47 408 40 788 85 316 15 383 37 143 46 383 7 189 72 448 78 706 54 583 43 206 42 877 17 912 81 271 80 603 73 817 21 572 91 494 44 386
87 257 95 81 54 856 15 611 84 80 97 692 65 301 7 598 1 762 21 219 13 897 29 961 71 337 38 28 50 368 5 344 20 799 36 528 6 619 93 415 0 769 28 382 99 82 17 948 3 140 88 35 8 568 44 391 58 872 69 847 83 294 80 763 82 653 75 524 22 397 24 838 45 141 94 672 18 204 85 100 61 632 70 441 73 409 42 522 63 854 76 416 78 656 91 822 14 517 74 534 32 142 56 68 46 791 98 627 35 208 30 844 57 78 53 661 55 69 43 711 68 687 34 901 39 740 23 927 51 809 12 718 37 972 79 918 49 40 47 383 52 150 25 431 96 139 62 312 11 760 27 889 77 334 59 673 66 737 10 346 19 964 60 877 64 125 92 672 33 244 16 829 48 284 26 307 86 407 9 706 81 547 4 630 31 308 67 282 72 262 40 476 90 24 89 316 41 472 2 103
27 37 40 38 66 249 55 107 37 302 42 971 96 778 76 889 70 116 86 403 65 576 93 672 45 752 97 858 69 611 12 350 21 646 38 450 58 122 46 85 60 450 75 364 99 645 63 232 68 881 56 162 35 551 64 580 36 343 53 240 49 950 44 556 6 40 50 665 54 639 94 660 8 293 72 486 88 131 5 103 33 742 0 977 25 720 78 684 15 246 85 416 73 165 9 43 48 767 71 628 2 47 39 894 14 403 16 713 43 769 62 938 20 444 90 80 11 955 4 949 17 953 31 648 1 393 34 897 22 149 83 684 23 670 95 886 59 637 28 30 24 46 19 7 67 854 7 568 51 549 41 154 74 129 18 211 10 519 98 427 91 812 92 777 52 613 47 130 77 343 79 508 57 840 32 800 3 39 81 258 82 510 30 673 29 18 13 176 61 118 80 11 89 856 87 211 26 865 84 534
99 306 40 629 70 799 60 59 59 985 7 492 96 299 69 598 9 782 55 735 72 637 4 416 54 402 87 994 66 810 93 597 89 505 62 106 68 577 90 429 71 743 5 298 65 588 56 254 45 119 34 962 52 841 1 294 26 316 39 857 22 621 13 118 16 814 47 729 64 884 61 578 83 692 58 81 42 95 31 53 73 64 18 929 21 426 43 321 27 707 67 822 15 360 32 260 2 661 98 469 94 110 57 326 17 545 41 516 3 298 80 751 11 419 20 724 50 198 36 629 10 759 51 259 79 988 81 419 74 623 84 382 0 999 75 494 38 921 46 923 86 107 19 521 28 499 24 884 91 755 85 688 44 876 48 296 63 493 49 953 76 824 88 779 78 588 33 710 53 663 23 606 97 626 8 295 37 682 25 249 12 704 30 693 6 963 95 749 35 187 14 977 92 313 82 726 77 612 29 547
95 861 28 757 84 205 62 119 13 756 67 108 29 875 73 929 80 552 57 43 2 364 32 937 12 45 10 872 61 127 0 50 41 542 11 274 7 42 6 68 76 425 75 182 50 867 89 633 15 990 68 570 21 263 54 693 52 287 94 919 48 753 56 14 18 892 35 965 87 952 69 355 55 750 45 174 65 559 79 809 88 981 24 612 90 874 46 1 98 193 59 942 1 978 37 685 36 761 26 629 40 301 58 353 97 268 20 990 30 629 33 246 92 626 22 312 4 355 99 889 23 901 51 644 9 776 53 979 47 665 8 949 25 688 60 105 42 582 16 925 72 475 31 60 78 430 91 799 85 193 14 643 77 7 63 731 81 106 38 204 96 734 64 723 3 599 39 409 49 126 43 517 5 64 86 599 74 972 17 457 82 635 71 834 83 304 44 722 34 437 27 677 93 474 19 57 66 849 70 614
71 94 35 69 64 146 50 989 36 86 24 727 76 463 60 572 46 411 81 250 87 978 20 618 68 320 19 600 70 988 8 354 18 379 34 775 98 953 10 433 85 208 29 338 86 283 30 373 78 459 44 356 63 982 58 848 38 970 49 159 62 943 57 356 80 973 17 626 88 874 39 144 69 403 21 634 77 14 1 41 27 290 56 175 25 527 83 532 52 523 11 911 91 728 65 111 7 807 14 856 75 779 23 487 84 794 97 911 31 591 74 548 90 291 2 422 99 197 73 697 43 596 93 697 61 431 40 816 4 53 67 873 3 164 26 803 95 247 12 346 55 708 6 324 33 407 79 263 13 45 16 813 89 514 42 222 96 256 72 60 45 799 53 957 15 427 9 958 5 446 28 747 0 276 59 565 82 547 47 44 32 6 51 860 37 894 94 756 22 243 54 127 48 690 66 29 92 719 41 511
96 984 86 820 36 204 39 43 17 719 62 709 82 935 10 722 98 274 60 231 19 903 49 941 16 455 5 297 93 421 45 994 99 655 43 812 72 580 83 978 35 135 12 563 31 31 69 204 46 458 85 956 78 97 6 563 68 121 65 442 81 813 34 274 52 64 38 964 73 290 54 144 67 253 56 533 2 826 75 911 87 320 77 446 9 8 44 750 94 538 58 617 95 212 66 502 1 579 4 548 55 757 27 57 37 292 24 549 84 513 89 6 79 421 51 5 20 628 50 537 28 581 18 981 7 754 64 568 91 492 74 925 61 147 59 209 57 846 71 276 33 594 76 863 32 398 53 481 3 249 30 651 23 508 26 568 8 845 92 814 25 877 14 176 0 690 70 4 88 757 13 457 48 91 40 773 15 236 63 26 11 600 21 702 42 938 90 105 41 516 47 164 29 856 22 20 97 257 80 120
87 149 81 996 43 803 79 334 90 513 74 570 37 654 91 176 9 809 72 626 89 188 46 495 97 752 30 299 92 303 42 129 95 839 25 904 24 167 28 150 13 329 45 657 96 9 47 420 22 621 34 146 12 309 7 491 0 992 2 69 50 130 31 819 35 974 10 180 75 1000 52 993 17 325 67 886 62 593 51 441 39 183 27 955 61 484 18 469 65 466 36 835 6 592 69 987 83 837 8 472 70 186 68 708 4 121 15 212 23 779 80 817 58 889 44 436 20 338 84 576 99 48 16 76 49 497 3 13 55 726 77 941 32 485 85 60 88 934 21 777 53 591 33 890 82 991 5 735 40 771 11 291 29 749 60 842 1 442 19 413 54 707 26 612 71 992 41 876 86 856 98 512 48 891 94 559 14 91 78 476 63 566 56 48 93 827 59 965 73 970 76 913 38 224 64 733 57 472 66 34
61 520 65 687 75 221 31 575 74 759 66 499 28 610 55 981 7 6 23 677 87 991 41 181 48 622 89 472 70 660 27 49 39 441 81 296 15 860 3 92 73 390 29 357 10 942 59 367 98 111 54 307 77 289 92 45 76 96 58 110 47 531 16 295 83 831 67 763 6 686 13 908 11 538 49 226 18 751 1 112 50 865 85 344 21 917 0 358 78 177 94 601 40 659 8 544 36 162 32 834 80 650 86 899 12 662 62 875 91 878 99 408 96 383 69 811 22 322 35 428 95 379 19 351 64 730 14 569 51 582 53 627 82 102 26 77 68 429 88 449 93 990 38 640 30 994 37 982 71 855 34 716 44 665 72 929 63 368 97 381 79 46 24 768 90 121 45 511 84 256 60 195 43 481 20 223 33 886 4 801 9 305 56 314 46 629 2 961 57 59 42 73 52 539 25 457 5 41 17 214
36 819 22 114 81 179 6 160 41 693 17 445 3 257 61 362 85 713 84 30 79 856 86 259 56 640 77 679 21 429 30 958 57 935 28 608 70 452 9 321 94 793 52 753 29 483 87 818 96 888 99 618 2 72 11 190 44 24 26 722 14 419 46 467 78 1000 20 867 7 865 97 501 98 550 92 247 65 631 25 422 5 453 82 428 95 31 53 310 16 430 1 954 45 610 37 195 88 688 71 494 72 322 51 305 40 349 59 175 12 43 33 50 23 579 54 477 74 701 63 753 73 947 62 817 90 296 55 713 68 41 69 976 39 781 75 330 47 593 24 481 93 917 60 771 32 114 49 774 50 625 76 99 42 674 19 543 89 949 38 977 66 646 80 321 67 361 0 332 18 884 91 894 27 693 8 373 35 479 48 318 15 472 31 865 13 14 83 220 10 669 4 338 34 329 64 675 58 187 43 564
31 745 24 695 55 544 69 341 28 732 42 304 84 89 95 750 7 1 54 720 25 344 76 182 45 294 35 902 22 523 93 798 64 643 83 691 46 997 41 743 91 690 4 362 29 635 16 735 50 462 87 29 14 821 80 147 68 77 38 330 70 726 2 734 8 708 67 916 77 266 5 776 10 285 58 694 89 732 44 618 32 183 27 866 3 817 65 101 6 491 9 688 19 180 75 674 90 646 21 634 63 239 51 548 85 335 97 324 96 66 74 50 33 567 40 897 36 724 81 560 18 848 94 432 39 419 72 509 47 972 26 869 60 801 1 136 56 955 61 140 79 469 86 683 48 144 73 185 43 899 82 538 88 897 62 915 15 321 11 77 66 841 92 463 49 455 59 40 30 595 53 32 98 563 78 196 71 189 12 123 37 942 99 118 52 807 57 937 17 54 20 61 34 670 0 926 13 424 23 585
91 154 84 951 74 241 7 247 76 320 23 505 61 570 15 289 35 101 88 251 39 638 68 242 17 464 4 269 58 290 28 215 56 185 97 42 65 360 14 233 26 468 38 193 83 343 43 983 36 765 53 90 82 954 86 401 72 151 50 435 89 715 30 311 95 733 37 362 47 28 25 807 9 139 32 893 60 378 51 14 57 202 42 533 66 143 20 30 59 38 45 689 75 314 11 341 94 998 70 167 27 517 24 974 64 128 71 349 16 555 18 345 21 414 63 62 12 724 77 213 99 737 93 360 78 494 81 614 6 504 79 106 80 66 62 265 31 669 92 650 48 512 34 141 46 396 67 948 10 727 40 132 29 657 69 335 73 285 22 174 5 357 8 538 2 359 44 982 49 932 52 684 3 527 87 278 55 119 90 361 85 87 54 542 1 977 33 128 19 622 41 154 96 400 98 961 13 846 0 825
96 513 89 4 77 238 7 273 26 368 27 829 87 619 9 456 75 587 83 979 68 46 73 822 29 490 31 343 86 18 66 374 4 230 69 674 98 293 59 155 67 371 11 888 10 225 22 88 62 667 16 848 60 693 48 663 8 536 47 301 19 596 85 330 58 933 3 591 33 818 63 872 40 33 41 722 13 767 5 680 25 586 91 793 71 185 1 817 92 690 54 803 50 962 24 850 35 409 20 987 39 795 80 349 34 214 23 53 32 203 65 654 76 603 94 84 99 529 79 241 64 156 12 25 21 730 6 377 37 83 55 638 42 671 57 85 82 92 93 777 81 358 56 862 61 536 0 876 70 931 84 555 17 264 51 409 52 458 43 989 88 608 15 978 46 844 78 407 18 741 36 310 90 740 49 852 72 629 38 944 53 869 74 340 95 761 30 194 14 954 2 378 44 905 28 47 45 313 97 317
64 580 94 517 53 157 15 878 63 666 97 953 69 38 76 521 87 65 31 53 65 23 12 244 62 768 86 460 22 604 30 4 14 444 19 447 24 278 48 311 39 708 77 80 52 677 57 685 54 243 25 883 59 688 66 343 27 833 98 244 18 660 82 74 67 470 40 59 32 495 20 325 26 165 44 244 60 848 50 709 55 512 2 179 21 269 92 322 35 934 10 269 37 351 71 18 38 397 1 178 7 230 95 139 33 718 3 407 0 525 43 766 6 796 85 256 23 922 91 623 9 920 81 810 45 340 88 777 11 845 17 182 56 857 5 590 74 299 61 617 99 51 90 892 89 194 16 120 68 159 73 323 41 468 72 585 28 970 34 243 49 895 83 213 46 943 80 891 8 653 42 922 75 897 36 276 29 362 47 101 79 370 70 356 78 778 84 820 4 838 13 382 93 549 58 250 51 343 96 230
91 656 38 915 15 93 79 490 90 201 32 399 18 242 88 733 46 711 1 516 49 615 20 13 67 203 64 259 89 183 85 796 31 927 60 405 10 742 56 467 81 785 44 583 25 133 28 234 3 467 74 608 77 421 19 205 9 171 33 523 54 612 96 737 41 762 80 695 94 985 40 524 14 564 99 276 39 289 82 289 62 83 98 489 26 4 37 515 97 999 53 617 24 167 17 185 0 486 51 164 63 646 50 208 36 740 5 161 48 302 29 574 59 319 21 648 58 68 73 194 72 258 45 261 69 710 16 498 65 164 11 66 6 996 42 820 23 300 2 612 7 577 43 238 52 148 55 37 4 852 47 120 35 647 76 954 57 758 66 15 22 135 12 794 30 263 93 557 70 551 92 319 71 826 34 860 87 354 27 105 78 241 13 474 86 999 68 741 95 662 83 93 75 674 84 469 8 104 61 767
38 815 40 858 9 318 99 693 72 181 88 204 21 955 82 658 63 317 37 906 12 30 49 521 25 510 54 20 6 948 70 983 45 255 50 629 69 805 27 79 7 632 24 151 81 128 83 687 75 301 96 655 44 427 41 895 0 303 5 927 59 795 61 506 30 433 89 242 33 268 43 981 52 772 84 698 62 533 17 340 1 552 78 437 93 476 91 500 94 15 60 30 55 241 53 507 36 663 15 48 87 506 76 531 65 197 56 757 13 843 57 78 19 928 18 661 51 143 77 244 20 945 79 274 32 391 28 71 14 861 10 152 95 614 2 311 73 92 80 314 74 623 97 394 98 65 23 447 85 987 64 907 46 766 8 20 66 195 16 779 58 28 68 363 67 110 92 709 4 548 3 449 48 759 22 315 11 93 35 141 26 439 31 95 29 394 90 339 39 194 71 684 42 687 86 289 34 672 47 210
7 256 29 585 50 619 32 184 74 590 61 605 92 184 88 67 99 439 35 273 42 908 45 501 6 1 20 634 97 228 53 313 44 466 1 933 15 785 59 643 96 751 18 986 52 510 55 261 54 768 66 46 84 271 16 875 63 676 98 552 62 344 60 336 57 246 8 683 73 279 48 553 39 315 49 130 2 879 33 272 77 830 4 283 12 674 14 11 24 490 27 506 41 746 69 746 94 716 37 638 75 180 5 240 17 891 90 944 31 617 81 457 38 373 80 991 79 66 9 522 68 927 43 993 91 432 23 165 87 616 3 28 30 814 36 603 71 410 86 987 28 755 0 100 78 615 46 940 13 383 76 275 72 756 51 438 22 378 67 621 47 44 21 535 19 804 25 744 70 100 82 60 64 932 85 479 56 158 34 834 65 704 89 715 83 948 10 320 40 133 26 310 95 67 11 744 58 500 93 929
59 402 40 435 74 257 70 134 46 469 67 697 42 137 31 335 3 34 36 754 20 480 97 221 83 7 49 222 47 13 96 845 27 958 32 960 7 858 34 669 94 319 51 386 80 475 28 836 75 184 19 946 6 866 72 991 66 915 1 690 12 29 60 55 9 732 43 454 21 453 52 920 85 262 35 518 98 227 45 461 99 65 87 442 48 889 4 215 5 497 33 709 64 155 82 589 62 654 92 891 79 480 86 596 65 652 25 756 0 489 84 55 90 103 50 162 11 740 61 555 77 604 73 879 24 317 91 681 23 6 89 656 81 218 41 967 69 916 29 430 26 154 54 984 13 908 16 643 56 937 88 310 39 206 38 865 63 674 58 634 10 703 68 294 53 186 44 595 37 489 15 76 71 205 14 266 55 851 93 285 18 711 8 446 2 234 78 171 30 169 76 363 17 948 22 773 95 989 57 6
11 924 12 294 48 424 53 491 85 127 5 184 31 740 36 231 21 514 60 934 77 95 46 258 16 558 92 143 22 291 81 84 75 137 34 749 32 371 59 864 94 66 96 277 58 726 1 573 56 129 83 298 99 579 90 713 65 273 78 98 9 666 82 97 2 290 55 226 95 851 67 588 25 799 98 989 7 309 72 638 10 185 54 760 97 316 62 927 27 134 15 705 20 672 14 91 17 314 68 989 8 255 35 421 66 192 49 272 91 694 4 180 0 253 88 575 89 361 39 496 26 985 47 90 6 716 13 301 87 434 41 350 40 757 71 414 63 887 57 55 86 49 50 293 29 543 93 850 23 159 69 727 38 396 33 632 73 693 70 405 18 967 44 702 79 221 51 564 61 416 30 993 74 659 84 654 45 297 76 944 28 462 19 666 37 825 80 234 52 560 3 246 42 808 24 742 64 796 43 453
86 148 22 241 28 499 54 139 7 879 4 737 6 499 2 172 9 522 57 560 75 605 27 85 1 907 41 837 44 657 29 579 69 358 94 77 74 96 45 488 58 691 77 287 76 974 14 420 96 196 59 652 89 914 62 911 67 528 32 813 26 971 36 380 66 457 87 167 56 97 95 186 37 863 0 233 83 948 34 468 51 303 64 142 55 485 12 848 53 963 92 966 98 784 17 141 31 727 49 999 19 658 68 101 3 333 84 489 25 469 20 298 93 710 97 254 71 357 72 845 43 734 78 720 73 270 5 737 13 554 38 445 70 660 50 78 16 473 40 222 33 311 47 634 90 220 30 53 46 697 91 866 24 348 52 28 63 37 81 902 35 726 79 771 18 797 42 594 82 717 48 713 88 968 60 888 80 636 61 764 15 158 85 819 11 894 23 27 65 266 8 935 10 972 21 664 99 251 39 436
48 642 98 699 36 46 55 650 17 655 69 154 57 540 14 326 27 64 30 725 21 516 2 266 50 488 68 557 66 724 42 10 4 957 35 772 7 769 39 418 25 481 12 168 64 137 9 454 6 892 82 98 49 209 99 258 33 971 38 187 75 808 19 848 60 311 95 165 96 807 58 415 77 612 87 791 53 371 72 280 29 604 40 547 85 601 76 364 13 144 92 930 24 420 74 938 10 914 56 479 23 30 16 173 41 426 65 984 45 673 94 577 89 723 70 928 61 41 3 326 31 9 51 226 73 104 8 349 20 890 88 97 46 629 0 319 91 598 71 18 15 666 18 381 90 444 78 979 83 504 86 578 63 330 32 101 62 161 26 29 11 984 1 916 79 554 67 443 43 482 37 175 28 459 80 257 52 313 44 59 47 60 97 959 59 284 54 674 84 238 22 216 34 904 93 120 5 956 81 325
60 753 41 782 24 148 59 961 15 940 48 632 42 229 76 551 12 35 57 922 75 150 11 392 85 867 35 103 32 217 97 137 8 966 30 73 84 635 10 386 34 472 54 37 14 808 3 265 47 96 31 501 74 983 44 228 83 981 56 33 61 504 33 669 25 778 63 680 82 270 29 759 27 447 38 440 91 301 45 991 50 766 51 733 88 672 40 903 73 599 21 990 87 367 96 388 72 288 7 179 0 780 36 654 77 221 94 962 68 848 62 720 39 928 9 737 16 671 28 133 5 317 26 758 90 661 66 131 95 36 52 499 6 699 80 236 92 123 49 541 13 234 2 894 53 824 93 515 78 51 81 557 70 544 18 371 64 856 79 574 1 63 67 496 55 643 46 308 65 532 17 416 71 465 23 768 22 360 58 730 4 154 99 233 20 787 69 205 98 247 43 803 86 531 37 267 89 104 19 587
55 723 13 284 10 554 89 32 61 540 44 647 3 18 9 814 2 666 73 251 33 937 51 69 30 525 83 100 71 667 66 230 40 745 96 225 72 261 12 765 42 749 15 914 38 731 91 217 24 349 81 360 47 531 19 545 99 820 87 388 45 817 29 937 41 898 26 753 35 440 32 458 1 918 94 453 46 2 86 559 39 816 58 74 97 660 62 619 48 974 95 300 88 201 50 640 69 984 20 83 92 786 28 147 43 626 57 111 64 206 22 372 36 382 65 987 98 420 93 473 27 147 80 931 21 162 75 233 54 382 74 927 6 608 56 438 25 595 16 690 34 527 4 996 67 824 84 340 53 271 52 158 18 830 37 210 11 857 31 167 70 837 79 128 7 834 23 942 60 331 59 917 68 321 49 787 76 449 85 212 77 614 5 303 0 219 17 763 78 942 8 136 82 73 14 204 63 599 90 353
17 254 11 185 57 660 7 584 86 20 74 260 70 861 67 616 26 706 54 796 88 367 62 783 23 36 8 140 69 3 20 210 58 717 1 790 25 198 45 237 37 932 64 997 60 173 43 615 59 688 80 432 6 482 82 497 42 16 93 306 75 831 39 319 46 900 3 70 29 38 2 951 84 738 79 631 36 18 44 559 50 150 40 862 73 182 14 395 53 753 77 53 12 160 32 956 94 804 83 72 72 634 81 412 4 17 19 923 63 101 33 325 97 142 22 894 18 657 24 73 98 167 48 966 56 998 76 532 34 104 92 853 71 752 21 30 27 188 5 505 30 91 66 541 49 292 55 858 13 699 35 840 10 839 0 69 95 349 47 190 87 194 65 158 16 992 89 116 90 749 61 802 31 642 68 21 38 858 15 986 96 225 28 995 78 274 41 771 9 870 51 172 52 238 99 43 85 535 91 649
40 607 13 670 77 386 33 696 59 578 54 702 68 505 72 233 23 148 93 345 29 951 11 469 89 277 64 788 4 941 15 178 21 196 57 294 8 593 34 675 9 376 88 559 35 339 37 772 60 973 41 7 30 869 73 844 97 147 38 371 49 567 44 275 76 191 28 690 95 693 91 451 67 804 0 237 46 493 80 75 31 922 3 685 94 344 53 765 43 481 65 15 96 741 26 665 32 434 74 10 6 732 20 699 18 818 99 81 24 358 19 288 55 108 36 548 25 566 83 926 86 858 92 385 66 804 7 809 48 240 27 344 52 86 62 9 50 773 81 284 2 883 90 953 45 142 42 557 78 830 12 515 70 425 58 466 14 187 51 766 63 947 98 211 16 569 82 785 39 38 17 421 84 772 47 442 85 675 71 399 69 654 79 295 22 160 5 826 56 185 10 62 1 798 61 333 75 891 87 432
89 561 47 222 76 39 92 872 66 773 87 900 61 516 53 113 8 369 94 641 44 996 56 733 3 619 32 157 57 683 28 906 62 928 26 150 60 258 13 678 64 174 16 100 52 383 49 476 69 792 4 720 93 51 5 215 39 797 58 733 31 615 59 715 30 621 65 47 33 212 68 251 43 129 86 127 37 110 50 828 17 910 41 672 1 548 78 785 6 70 27 940 96 126 91 56 80 131 46 456 63 435 25 617 15 992 0 551 11 583 70 639 73 798 2 969 74 973 85 327 23 344 54 604 97 406 83 526 22 972 67 483 82 598 35 775 72 39 75 154 20 568 71 161 88 675 90 836 36 366 55 262 21 231 29 268 81 679 99 848 14 867 98 207 77 516 19 167 40 551 79 171 7 384 42 558 18 679 9 353 12 388 24 643 45 981 95 869 51 133 84 532 38 531 48 806 34 323 10 743
69 67 62 921 65 406 71 970 74 973 57 48 84 607 90 722 5 452 89 488 3 32 96 791 33 989 43 696 93 185 40 35 75 773 47 885 30 584 7 699 87 871 34 915 52 756 64 118 13 910 56 829 49 206 81 499 0 101 51 21 46 29 99 680 20 49 44 408 31 221 10 53 8 271 38 464 98 450 91 294 41 303 77 917 70 535 54 191 72 372 14 406 37 309 45 130 35 671 80 921 39 10 55 404 86 912 32 178 53 169 1 645 22 609 82 408 6 567 15 566 17 926 28 859 79 49 66 853 9 820 25 674 92 55 94 892 12 797 16 249 36 981 97 160 26 158 83 535 21 286 68 973 95 837 27 293 67 69 85 303 60 554 29 251 59 578 48 835 50 1000 11 741 24 134 2 596 78 464 58 978 73 707 23 945 76 907 18 373 19 530 61 883 4 778 88 748 42 202 63 989
20 564 67 318 86 674 46 636 43 227 6 618 25 187 76 118 51 531 3 146 17 789 60 743 69 808 77 790 34 709 85 494 65 227 93 341 4 399 19 542 24 680 83 215 82 910 42 208 97 303 22 998 81 549 15 430 12 166 59 650 89 385 94 234 11 215 23 675 39 373 55 205 8 315 48 513 10 297 71 492 62 771 21 976 52 833 58 245 26 86 84 184 36 557 28 207 50 908 1 16 37 770 45 535 68 973 54 994 90 236 70 231 7 175 14 378 66 958 98 505 88 899 56 152 61 320 73 809 57 947 30 541 78 43 0 96 35 330 75 761 9 261 80 125 72 231 44 99 13 36 47 838 2 936 64 515 92 944 32 684 41 431 99 265 40 553 16 436 87 771 95 856 5 313 31 194 79 662 29 789 74 200 27 272 63 766 33 321 18 419 91 421 53 899 96 886 49 728 38 520
87 268 73 63 45 913 84 923 35 542 65 639 36 258 16 749 22 722 69 731 50 465 55 248 56 713 71 876 40 297 6 985 81 318 29 509 24 170 47 421 59 521 34 379 23 936 96 120 82 924 95 914 75 926 37 9 46 267 39 668 21 456 90 978 3 901 0 124 58 322 17 612 14 689 33 497 92 49 32 855 57 695 42 110 99 411 38 486 80 173 43 542 1 157 70 385 49 874 91 661 44 41 7 684 64 330 28 417 4 394 60 517 41 655 53 495 5 678 54 667 61 648 12 210 78 54 77 874 93 289 67 583 51 829 9 338 66 662 25 92 86 147 27 935 52 709 10 839 31 989 2 212 20 743 63 834 88 666 89 409 18 523 83 595 97 108 15 51 13 312 98 2 76 937 19 898 74 76 26 348 85 110 62 502 68 341 79 469 72 95 30 786 11 643 8 282 94 573 48 739
66 425 47 684 45 396 19 762 11 670 56 769 50 464 26 317 25 380 44 84 60 76 14 236 75 373 43 797 67 150 9 438 23 572 32 435 52 602 80 932 89 271 40 173 87 242 35 365 39 591 63 40 59 511 15 409 28 17 98 626 62 502 69 266 13 365 38 6 16 130 48 532 76 104 86 457 49 377 70 421 53 144 5 217 83 638 7 814 42 955 6 5 8 243 84 522 36 796 21 230 27 441 97 462 90 556 51 277 46 390 18 750 88 193 30 511 31 41 10 897 79 637 55 51 95 388 91 546 96 966 68 229 94 30 12 296 93 285 4 314 78 741 57 359 71 21 77 835 24 277 54 677 64 651 74 95 2 319 81 777 72 236 73 777 22 353 65 533 29 879 33 849 0 782 37 268 58 463 85 798 20 298 99 422 17 885 61 569 3 267 92 321 41 177 82 189 1 231 34 218
84 594 2 50 17 647 10 281 5 378 40 504 18 253 50 666 91 975 22 801 32 119 63 808 53 735 34 416 90 23 6 852 93 643 87 965 29 678 69 115 92 206 37 234 7 253 3 141 62 451 21 672 98 128 96 42 46 889 52 298 45 591 85 351 48 500 35 923 16 938 4 878 81 608 27 804 88 345 43 492 75 300 44 957 82 301 76 283 60 241 31 101 79 471 14 760 71 430 51 493 66 858 42 231 65 578 26 526 70 567 15 938 8 84 64 715 30 134 99 289 80 762 1 713 20 451 86 123 68 589 39 178 24 629 56 818 41 957 47 57 28 142 89 597 38 606 72 73 78 359 59 270 55 167 23 70 36 340 25 860 11 434 12 84 61 559 33 108 9 189 49 286 97 764 54 248 74 685 19 663 57 96 95 441 77 457 73 597 67 271 13 345 58 642 94 755 0 561 83 665
35 133 56 949 78 256 54 81 86 201 84 54 7 928 39 478 62 348 13 214 53 875 10 805 80 101 81 784 71 72 22 334 95 925 83 671 16 951 59 476 28 872 73 608 77 428 0 280 44 321 9 66 23 502 26 989 88 159 67 178 48 707 61 759 29 658 43 459 20 234 37 141 19 769 42 683 45 308 3 189 79 220 41 161 68 151 47 574 4 121 58 763 65 313 49 561 57 590 32 828 64 670 60 249 52 961 12 1 50 637 11 81 98 135 97 916 70 181 91 428 85 519 92 202 75 696 15 824 90 451 46 632 40 937 18 4 51 146 24 3 25 31 89 161 55 116 66 180 27 942 96 724 30 36 5 450 74 478 34 505 8 323 38 737 36 538 2 99 87 654 17 312 6 64 93 48 33 902 31 752 63 216 69 554 82 600 99 569 14 578 76 888 21 593 72 127 1 832 94 571
6 72 71 161 2 285 94 804 26 888 86 970 28 74 15 779 39 552 90 488 91 779 20 2 1 736 38 282 53 258 99 800 50 890 14 95 84 863 46 833 10 699 41 953 89 42 85 786 52 725 64 993 16 463 62 635 93 338 12 732 27 701 79 678 78 911 7 706 69 35 83 499 43 962 22 391 40 535 34 238 11 354 72 91 80 621 17 56 4 634 51 364 25 816 75 657 98 121 70 491 29 712 24 856 55 977 18 212 92 512 77 889 36 665 30 318 45 922 56 365 88 194 42 531 31 498 57 104 81 514 61 738 49 52 5 971 47 472 66 968 95 426 60 25 67 334 87 925 13 206 63 463 44 340 19 818 37 177 74 469 35 286 48 728 3 573 54 841 33 628 58 627 65 725 59 266 73 386 21 614 96 559 9 682 82 755 0 272 68 683 76 277 8 943 23 685 32 995 97 902
92 182 70 143 76 543 86 609 43 720 91 43 14 476 84 483 88 554 35 448 52 992 3 653 31 207 25 161 78 540 16 24 7 281 15 652 21 574 50 602 58 538 63 315 5 931 1 902 67 404 99 984 37 357 89 370 18 216 94 598 8 238 40 674 65 543 29 498 77 162 23 210 66 923 98 640 27 234 80 272 59 97 19 682 57 682 41 120 73 902 71 564 12 920 69 817 72 635 95 722 53 527 82 149 81 182 11 186 30 880 36 77 46 966 20 958 60 212 83 963 2 259 54 298 26 313 0 929 28 127 45 125 24 326 10 31 33 229 97 970 55 604 64 178 56 549 9 637 4 355 34 16 22 400 48 3 47 566 42 32 85 862 49 498 44 644 17 597 90 482 75 455 38 564 51 852 62 487 68 927 32 52 87 987 61 538 96 93 79 934 6 913 74 147 39 370 13 296 93 525
89 553 92 155 37 270 41 982 40 480 97 452 84 982 33 377 76 882 96 618 65 336 99 193 38 695 4 439 50 72 82 9 80 570 31 822 64 833 15 117 35 795 57 438 42 256 10 423 95 10 98 67 6 354 56 341 88 870 62 223 45 483 66 31 68 98 53 904 20 212 74 406 17 105 51 388 87 64 67 496 77 774 73 287 11 859 78 776 13 746 26 341 75 720 3 211 29 866 25 51 90 197 5 965 93 452 28 295 71 573 69 554 8 927 2 576 79 642 83 40 48 237 14 879 32 844 49 505 0 790 30 85 58 651 7 687 1 753 86 839 23 309 70 944 46 313 27 589 63 780 9 1 12 642 55 152 22 463 61 663 16 790 85 25 21 843 94 385 43 457 19 550 91 22 24 808 18 909 52 847 59 289 34 832 81 499 39 191 36 831 44 921 60 79 47 14 54 949 72 190
83 958 67 227 39 744 22 206 82 223 68 959 64 486 61 553 62 859 25 509 94 882 78 794 15 170 30 389 35 296 51 251 32 739 10 983 43 144 97 807 93 976 70 733 29 394 4 416 72 468 79 114 37 839 86 400 52 642 9 366 44 840 11 541 49 235 50 227 53 494 14 782 31 451 16 794 3 197 41 146 71 665 0 494 40 477 90 152 12 98 46 707 56 838 28 824 17 992 36 767 27 287 33 104 23 860 55 30 65 531 84 908 5 845 98 572 21 938 1 381 89 267 20 226 85 383 88 465 13 765 38 396 75 691 95 195 73 971 66 442 6 125 87 489 81 113 34 658 77 116 48 620 7 777 58 854 19 51 54 613 76 4 45 689 47 775 69 682 26 740 99 893 2 832 91 327 80 745 18 209 8 497 96 506 57 702 63 334 74 710 42 839 59 959 60 840 92 754 24 10
26 154 93 90 71 882 11 810 89 143 5 234 90 18 75 506 81 5 80 228 57 929 20 76 23 34 12 378 14 467 48 295 24 262 2 712 43 755 9 847 91 717 88 541 10 571 8 843 15 103 86 358 84 210 65 385 25 150 47 821 21 48 4 862 16 987 28 895 54 481 99 706 35 622 68 700 6 155 37 695 52 976 17 479 95 470 94 531 32 334 31 492 30 312 58 699 18 268 98 593 66 490 1 471 33 196 67 125 45 650 0 949 3 258 34 14 77 29 44 949 73 645 22 455 59 905 38 555 78 628 39 174 85 468 27 203 76 666 61 587 13 949 62 967 40 743 53 884 55 429 29 428 7 245 96 341 87 417 60 203 83 876 70 901 72 863 63 291 74 154 50 68 97 523 42 139 41 947 46 265 82 77 69 53 79 960 36 344 64 136 51 358 49 255 92 144 19 897 56 275
0 191 33 275 55 786 87 789 25 815 69 830 93 490 24 117 6 26 56 280 23 579 5 794 9 800 51 648 17 760 44 583 72 596 18 23 26 385 67 258 76 725 16 372 68 452 84 743 77 532 27 910 60 210 20 827 91 337 48 76 4 59 64 788 97 634 42 217 92 23 21 518 15 810 3 475 75 186 95 512 35 729 98 946 94 682 1 485 10 893 12 806 57 176 66 847 58 429 90 169 14 825 65 766 74 902 39 907 11 208 41 357 30 84 73 516 54 802 40 773 63 775 13 813 85 126 78 443 53 15 8 911 52 863 89 773 96 333 88 685 45 943 70 787 61 103 83 454 50 849 49 288 82 416 29 602 79 299 99 911 7 706 31 974 22 63 19 618 46 936 2 138 32 892 28 589 38 237 47 775 71 774 62 1 86 931 81 702 43 502 34 557 37 465 59 372 36 479 80 631
58 476 12 209 30 999 51 192 34 536 40 192 18 117 85 998 56 275 26 89 63 822 77 387 60 422 91 594 5 990 62 706 24 977 55 916 20 293 98 770 88 826 66 297 54 927 73 114 70 658 78 20 86 416 45 828 76 748 10 857 9 491 0 175 27 186 15 851 93 493 2 381 71 974 82 524 48 858 90 483 94 2 37 271 65 811 43 967 17 685 95 753 22 779 69 203 31 283 44 230 1 37 39 903 79 55 74 440 52 324 36 109 41 912 83 683 25 942 19 790 13 5 57 468 21 206 3 330 11 101 6 151 67 20 28 733 53 295 16 735 72 724 84 261 47 699 81 168 7 448 92 183 87 556 64 616 38 866 42 817 8 971 32 132 61 449 99 410 68 657 4 384 49 247 75 614 35 896 23 454 96 270 46 166 33 319 50 232 89 461 14 292 29 704 97 256 59 427 80 659
98 239 41 348 58 102 74 165 5 953 89 663 13 687 71 415 40 198 66 786 82 798 77 431 38 645 88 402 31 134 99 726 59 643 45 963 18 965 70 448 30 504 84 499 85 211 73 447 83 974 60 937 79 516 9 703 39 710 51 3 28 291 56 213 27 905 15 223 72 980 54 945 94 784 86 937 50 902 8 491 36 648 17 188 47 996 37 178 35 517 42 756 25 887 57 318 32 66 80 375 52 90 10 887 78 43 23 836 26 897 11 975 14 183 76 571 61 662 53 266 24 797 75 948 63 121 69 950 6 57 4 788 29 324 91 373 67 435 65 162 87 208 90 759 46 301 44 1000 0 896 21 949 20 599 55 141 81 96 97 96 16 553 62 39 93 193 7 248 2 796 3 862 95 668 22 401 64 501 1 43 49 776 92 495 33 591 68 679 12 74 48 170 96 284 34 880 43 912 19 980


==> anc/Large-TA benchmark/tai_j1000_m100_2.data <==
1000 100
60 668 54 127 74 820 45 580 64 632 70 209 48 422 56 774 66 137 14 500 12 725 58 745 86 426 73 305 78 303 6 872 38 541 90 709 69 558 34 375 19 681 84 477 2 783 81 863 94 56 44 975 32 567 16 744 68 176 4 964 41 89 40 865 15 452 31 818 67 520 5 267 98 358 28 678 39 638 30 83 89 571 91 934 79 367 17 6 53 931 83 933 77 861 62 632 20 763 88 727 27 848 80 469 87 33 75 100 93 593 7 16 35 523 24 258 63 612 76 922 85 933 97 194 99 224 47 873 25 29 43 621 49 877 65 586 3 444 57 768 26 632 22 642 9 316 59 146 52 989 8 590 92 920 33 182 95 650 46 466 51 293 36 188 55 244 61 790 50 843 29 969 10 889 0 621 23 223 13 231 71 121 82 807 37 201 72 544 11 209 21 463 96 180 1 732 42 325 18 542
4 887 30 266 51 130 99 814 41 40 67 882 98 621 79 371 75 496 85 1 27 131 46 379 33 742 15 110 70 550 89 319 37 676 61 433 59 489 84 425 11 976 86 347 56 937 87 877 36 456 44 929 54 864 40 580 34 622 8 410 83 766 20 628 43 747 68 272 23 742 18 771 50 202 73 971 97 842 5 314 95 372 22 440 96 100 21 471 72 596 25 265 10 83 69 66 58 423 19 543 14 62 1 385 93 130 48 26 52 528 88 95 42 671 7 609 32 48 62 535 29 333 76 820 38 371 3 334 24 802 82 502 31 728 64 998 92 888 9 345 13 328 39 703 49 202 94 170 77 281 28 409 2 794 65 843 78 773 12 860 26 376 53 535 6 435 17 888 91 216 45 624 81 34 90 784 16 97 55 492 71 621 35 89 0 790 63 718 57 600 74 297 80 27 47 49 66 606 60 339
52 509 95 719 63 756 5 39 78 229 4 728 58 637 21 29 72 355 61 558 1 546 39 250 35 748 47 621 16 134 86 83 85 816 26 744 57 307 73 22 71 850 20 94 43 317 23 601 15 261 76 700 2 529 84 138 62 135 50 716 59 890 22 877 3 628 48 459 10 128 70 340 93 10 27 464 91 620 36 504 45 517 83 720 41 173 74 382 25 870 33 326 69 72 31 653 46 620 18 351 90 752 38 756 12 567 11 76 96 122 79 281 42 357 14 226 75 147 8 411 80 660 99 515 24 320 28 9 37 731 64 447 53 762 55 819 89 821 82 789 56 548 13 878 67 34 92 738 34 234 9 838 29 435 65 189 97 368 7 403 66 58 98 153 81 380 60 334 68 436 87 265 49 745 19 205 32 484 44 443 6 89 54 962 30 750 17 331 0 293 88 234 77 276 94 736 51 228 40 73
95 296 60 115 76 911 30 650 61 463 0 243 18 613 51 12 72 710 88 310 48 952 23 121 27 892 84 786 73 258 56 152 83 484 20 258 16 941 78 762 40 413 13 676 57 46 85 793 46 319 96 95 47 589 2 957 64 404 74 257 58 940 63 768 12 241 79 703 7 410 10 121 8 552 55 342 70 210 52 582 82 500 65 206 97 117 9 658 1 255 32 46 99 8 98 78 22 779 38 378 14 51 54 588 3 643 21 289 87 136 28 342 90 862 42 835 75 548 59 709 68 1000 29 256 49 117 69 78 6 428 41 539 67 680 92 502 44 257 91 190 80 374 62 982 45 488 35 207 43 938 89 346 11 359 94 736 81 266 77 348 33 814 36 525 34 975 37 774 86 244 5 342 66 714 53 564 17 196 71 531 25 597 4 159 15 34 26 543 24 636 31 85 93 563 39 430 50 38 19 438
7 982 72 192 94 956 33 562 63 566 66 583 45 796 42 926 15 65 53 325 52 786 39 590 93 392 86 15 27 836 88 156 1 122 56 974 84 208 17 14 95 767 44 252 61 637 11 654 69 159 40 67 90 651 18 403 67 901 24 169 4 808 32 108 58 627 71 432 85 439 92 805 20 195 31 386 12 239 98 106 46 702 81 345 28 405 37 488 76 181 54 252 55 199 22 283 6 539 9 398 35 215 50 506 57 587 80 985 75 904 78 367 96 522 97 248 74 64 14 354 59 659 49 282 70 593 2 685 65 972 68 922 8 933 64 522 47 802 19 130 41 310 34 689 38 645 36 120 99 104 5 350 10 698 62 577 91 28 82 871 21 233 13 154 23 385 48 459 79 186 25 750 29 505 60 861 77 537 26 794 87 165 16 720 89 91 0 492 3 206 43 612 83 812 30 433 73 993 51 415
56 919 99 853 19 38 79 280 80 777 87 69 50 870 90 724 28 730 23 761 34 566 20 771 18 553 94 974 65 748 15 420 60 403 84 576 74 141 70 389 91 223 1 524 58 1000 33 399 4 473 76 291 49 355 93 110 27 377 21 34 2 312 14 767 29 599 88 942 62 795 55 258 35 174 32 806 75 19 36 326 44 66 24 681 61 354 64 244 52 255 46 614 82 763 45 635 22 223 31 234 89 31 53 594 54 208 86 267 12 628 67 989 48 216 72 763 59 931 16 335 39 365 17 841 68 180 25 230 41 621 85 514 92 704 26 387 78 167 3 101 9 963 30 904 71 901 47 171 10 236 57 37 77 135 37 349 38 402 51 75 13 764 73 896 83 84 5 889 69 191 40 523 43 621 6 813 42 724 63 153 95 59 98 706 81 694 66 546 11 763 0 967 8 334 97 580 96 626 7 177
6 26 99 239 12 138 80 823 68 383 2 525 51 559 84 954 10 501 11 624 97 781 49 520 73 422 39 662 36 680 72 662 33 177 66 256 35 816 48 34 63 610 34 224 57 151 77 763 31 30 24 512 62 367 15 296 78 469 96 96 5 485 58 797 59 129 88 407 16 620 82 877 8 525 43 523 40 536 93 217 83 12 52 475 55 56 32 326 98 40 90 785 21 879 4 84 64 411 38 285 56 367 79 226 29 61 75 421 14 850 60 431 69 274 42 465 37 302 85 644 86 575 70 986 28 932 17 182 30 1 74 603 67 366 3 887 76 619 18 879 61 755 22 972 87 474 47 810 19 520 13 552 1 958 53 988 7 60 9 343 94 839 41 272 81 104 92 88 23 865 46 578 71 265 95 754 44 478 50 279 65 787 20 343 91 31 26 935 45 300 54 141 89 22 0 389 25 435 27 409
9 779 43 863 32 539 66 767 84 993 7 352 52 663 82 596 0 21 91 667 59 524 72 476 2 578 57 947 3 901 42 312 79 531 65 677 80 327 77 743 37 230 74 719 49 211 78 685 50 313 21 730 20 185 31 721 5 981 45 818 58 23 70 688 98 459 28 510 39 53 73 935 54 871 10 147 22 499 30 997 25 576 62 891 15 986 76 807 46 144 94 178 85 468 56 430 19 878 60 794 8 514 51 699 68 254 40 36 47 328 53 50 55 82 29 559 33 318 96 644 64 432 69 741 11 998 23 318 17 103 1 248 38 84 88 7 36 486 86 725 34 31 12 879 27 435 97 742 16 979 48 619 41 501 13 803 63 801 61 693 87 911 92 147 81 732 6 49 83 530 67 756 4 159 89 354 75 405 71 506 44 184 26 386 18 491 99 156 35 596 95 800 93 810 90 346 24 446 14 564
80 803 38 946 22 151 27 974 98 251 5 891 81 35 16 861 11 469 84 416 65 694 28 515 85 569 0 702 67 161 79 197 86 37 75 209 21 589 72 865 96 31 50 56 74 811 51 360 26 364 45 177 83 453 55 859 69 920 9 247 54 884 23 817 58 819 91 280 24 224 78 926 90 187 62 963 6 885 4 432 20 948 40 47 88 40 48 363 17 705 18 454 25 278 64 301 39 373 43 592 41 549 7 99 49 571 97 852 42 714 53 426 92 726 19 289 30 150 44 1 77 902 70 139 57 725 10 163 63 976 56 625 8 148 29 291 12 544 71 556 15 615 47 81 33 909 2 842 35 604 46 441 34 50 37 623 36 575 59 402 68 469 14 493 89 963 95 916 87 549 76 298 66 258 32 683 60 957 82 280 99 961 1 384 31 735 94 763 13 371 3 822 93 583 52 171 61 816 73 242
38 861 89 936 72 434 14 139 57 334 67 61 23 508 47 713 76 944 13 294 33 648 22 91 84 56 77 291 63 515 39 920 28 306 4 527 11 166 62 535 19 580 87 970 95 604 98 82 7 320 35 393 82 371 80 501 0 843 5 680 31 641 49 245 79 495 68 790 55 693 18 555 21 489 66 70 59 742 30 247 41 816 75 846 74 108 91 569 99 827 53 848 96 401 27 835 2 117 94 262 25 380 20 163 86 793 46 346 83 834 90 909 32 491 48 771 15 921 3 853 69 482 12 388 24 530 10 633 92 673 16 487 71 210 70 652 85 396 6 167 9 373 51 183 58 365 34 483 88 904 54 955 50 987 56 246 93 34 52 706 42 115 60 643 73 669 65 843 97 606 1 901 64 151 29 227 26 527 61 557 45 704 37 489 40 799 17 813 43 823 78 738 81 559 44 625 36 213 8 427
6 873 66 901 29 782 97 501 37 852 85 17 12 479 61 875 48 794 83 882 69 376 4 607 73 535 11 186 84 768 74 378 72 432 90 599 3 711 14 186 95 30 54 321 26 285 33 901 24 150 75 813 62 604 36 436 80 854 2 31 42 644 44 36 5 589 52 852 19 659 38 765 1 735 28 693 49 510 91 701 35 613 8 663 25 105 23 831 10 301 57 576 47 423 13 45 53 523 87 708 64 879 21 189 59 772 30 125 34 891 77 886 82 618 39 89 50 990 93 148 81 513 78 221 55 777 41 113 31 636 92 80 60 377 27 76 96 181 98 858 79 833 70 438 46 544 20 499 9 880 43 510 58 994 86 424 15 743 63 335 76 259 56 80 71 985 94 911 16 917 51 332 99 287 18 576 67 464 32 709 45 959 7 244 68 132 0 552 22 328 65 881 89 402 88 692 17 901 40 532
48 152 55 380 50 76 46 185 26 911 67 488 95 145 54 969 40 562 82 974 10 172 96 396 49 292 99 758 56 251 87 246 64 494 51 955 15 741 60 918 81 765 9 941 23 221 72 265 44 972 58 243 34 935 65 782 31 619 24 189 92 50 90 722 17 260 68 24 7 410 63 315 13 333 42 219 57 96 86 146 69 303 2 367 77 105 20 218 29 834 41 219 75 744 74 565 32 547 33 533 30 432 88 117 94 659 66 948 80 99 5 248 11 237 71 970 70 296 79 724 45 171 43 55 53 140 91 610 14 541 6 401 98 840 85 464 84 600 62 8 1 178 93 750 27 7 3 789 47 251 76 322 21 153 97 179 78 556 25 559 18 998 16 950 89 718 35 632 28 15 59 847 73 325 4 99 37 529 12 977 83 807 36 632 8 318 39 702 22 919 19 505 61 1000 38 291 0 17 52 699
55 883 10 595 19 337 6 962 14 598 90 471 99 869 43 451 67 213 8 258 7 667 85 330 23 734 88 434 47 368 35 324 1 997 33 386 49 335 28 847 48 847 3 533 52 506 96 6 76 271 58 198 15 47 83 481 21 489 16 947 34 242 95 97 79 697 64 191 12 811 31 920 74 343 13 166 80 940 30 399 46 873 68 451 62 674 72 953 82 388 98 789 63 613 91 805 59 937 42 817 39 637 36 585 4 928 71 185 25 147 51 553 41 356 89 290 54 705 87 311 56 523 65 299 18 231 84 437 60 967 86 113 40 131 94 934 9 982 32 64 77 140 50 490 78 531 27 699 92 259 45 632 37 230 73 276 0 23 93 453 44 111 81 856 26 275 20 523 66 34 57 306 61 950 17 366 5 407 29 735 97 855 38 536 11 562 70 857 75 939 69 123 53 258 24 637 22 901 2 710
12 248 91 536 43 336 15 377 85 965 38 782 97 532 59 35 44 416 45 498 33 795 14 827 35 987 2 130 58 902 99 211 93 841 41 210 5 129 17 632 76 462 88 401 4 639 37 758 31 930 27 561 34 339 65 57 96 388 94 383 67 741 82 86 83 712 68 194 74 429 13 951 71 92 23 144 81 48 51 174 75 613 55 52 25 356 26 377 62 912 47 68 72 873 48 155 40 631 77 791 19 21 46 724 16 331 92 380 56 308 20 198 54 960 57 621 8 195 3 544 66 810 7 922 50 55 84 816 29 786 9 794 1 823 73 289 32 757 39 749 64 755 49 509 36 889 53 645 28 943 89 323 70 868 78 810 10 784 79 553 18 571 87 780 86 185 69 637 11 411 98 691 80 346 60 821 63 72 24 323 42 366 30 407 95 144 52 860 6 24 61 642 0 827 21 205 22 946 90 819
0 130 86 976 40 217 71 188 52 264 39 161 90 800 43 486 22 881 5 784 77 383 57 480 27 846 4 950 49 327 56 752 44 250 82 124 42 301 30 957 38 21 33 158 88 129 84 767 89 810 45 487 46 419 36 710 98 318 65 870 31 937 13 704 10 24 78 86 16 758 20 287 48 343 93 436 80 882 32 270 53 45 64 137 69 274 83 131 75 190 29 407 85 732 59 944 99 772 50 129 34 522 47 324 3 787 87 162 81 600 91 855 28 356 21 968 70 475 97 554 23 344 72 521 95 144 18 564 1 123 6 371 19 111 61 762 62 386 51 554 14 946 68 142 96 82 58 890 73 293 60 288 94 863 15 885 25 700 8 74 9 725 11 502 79 67 76 12 17 983 35 404 26 470 55 616 74 66 7 746 67 406 66 385 37 380 54 315 2 789 92 653 24 702 63 747 12 702 41 49
82 332 55 96 84 788 26 139 59 37 23 591 69 789 42 66 29 827 16 364 44 826 64 953 49 433 24 361 28 638 94 691 27 900 40 263 83 680 70 161 9 783 85 483 54 967 35 759 95 359 14 287 74 82 96 124 92 975 34 105 75 449 30 560 41 505 1 385 22 219 58 752 77 810 68 44 87 757 67 948 62 521 37 94 3 483 33 322 81 12 48 12 61 454 7 428 71 726 21 863 97 34 0 604 90 609 31 453 10 963 51 783 57 420 98 105 93 867 11 63 53 345 56 275 89 467 15 291 43 918 38 26 12 492 5 489 65 701 47 245 86 640 36 404 99 626 20 849 60 250 8 784 50 113 13 125 73 911 4 962 2 994 78 889 72 63 66 445 39 866 25 645 52 156 76 359 46 935 6 30 45 606 63 842 18 511 79 739 32 712 17 270 19 662 88 509 91 219 80 932
53 26 47 925 58 636 46 837 99 148 91 680 76 901 38 104 3 614 56 733 43 357 49 659 81 363 10 368 97 412 89 57 50 888 79 799 36 712 55 778 59 149 63 112 85 693 27 104 68 487 31 93 67 892 9 469 40 789 98 520 65 219 19 290 21 53 74 473 13 661 15 363 48 267 35 199 80 517 84 518 96 125 73 547 42 716 69 962 23 878 86 488 33 821 26 588 77 365 83 662 60 505 5 708 28 569 72 478 90 773 87 918 75 587 54 247 30 68 39 908 1 744 95 15 66 385 34 578 14 346 24 701 64 173 71 682 94 66 11 723 16 689 92 645 88 267 41 738 32 641 93 178 44 446 7 509 4 461 37 329 2 278 0 431 6 205 51 129 70 863 78 673 82 329 22 199 17 800 20 539 29 466 61 464 18 226 12 292 25 64 62 629 57 20 52 285 45 905 8 69
71 989 6 175 64 723 18 177 21 709 79 141 16 382 88 601 66 424 3 636 81 985 5 20 26 687 50 646 11 223 69 820 67 844 62 398 29 566 20 528 78 947 0 439 4 692 49 683 73 848 56 901 30 462 38 386 12 241 85 812 45 206 14 114 8 297 28 967 82 936 60 464 92 261 32 833 2 153 42 530 97 86 86 520 89 221 37 42 65 44 36 143 27 788 33 875 75 268 91 178 53 623 19 604 96 582 13 437 90 741 94 194 93 37 74 717 83 557 34 267 22 443 39 448 24 695 57 980 95 585 59 344 9 371 41 275 51 504 80 114 70 189 61 169 68 23 72 725 31 284 87 303 99 833 48 942 10 646 7 929 43 242 1 240 63 842 52 208 35 214 76 705 55 817 15 178 25 734 54 80 44 985 47 860 58 800 46 907 40 960 84 599 98 433 23 477 77 129 17 248
59 946 11 331 51 598 1 426 27 580 30 880 40 283 82 718 86 266 70 6 65 722 46 178 57 858 67 285 10 193 87 728 74 615 44 657 34 252 42 669 69 462 47 587 56 959 72 170 75 706 2 994 21 141 4 207 88 62 66 546 85 998 29 83 24 583 12 946 71 336 77 697 95 900 63 675 53 845 60 388 91 714 99 181 94 461 90 482 8 856 76 740 79 816 26 391 84 332 73 559 22 578 25 745 20 65 81 641 49 219 58 952 55 806 18 800 5 442 68 104 3 635 83 331 16 174 38 63 33 586 31 489 0 896 48 329 7 168 19 372 62 480 14 308 80 143 23 293 43 882 41 533 93 33 52 921 35 132 9 993 61 3 92 760 32 704 78 72 45 172 96 422 39 953 36 483 15 152 28 875 6 123 13 350 89 757 50 805 98 284 64 761 37 633 54 525 17 8 97 592
65 278 43 743 77 814 38 75 91 276 56 898 46 565 9 352 92 33 72 144 42 945 28 851 13 271 1 320 79 184 99 751 37 450 4 207 2 172 48 543 97 732 71 941 3 53 35 150 14 23 49 515 18 20 17 988 7 231 52 394 70 822 29 25 53 777 67 814 76 75 32 940 45 932 98 434 54 698 23 789 64 11 26 910 50 235 16 97 62 451 82 139 58 64 89 875 51 703 93 454 66 225 21 999 33 302 96 291 11 939 75 2 30 414 74 913 44 500 60 581 39 167 84 251 83 221 69 424 0 630 40 111 57 932 22 748 10 524 47 359 34 53 31 473 61 259 5 997 19 477 81 590 25 45 12 364 78 347 86 910 95 280 41 137 80 411 27 311 6 882 73 136 63 513 85 711 8 37 94 251 20 102 24 911 88 606 59 118 68 489 55 673 15 144 90 45 36 37 87 926
63 481 73 62 85 379 23 888 56 293 82 620 92 116 77 470 75 215 37 424 11 333 32 270 98 337 40 764 38 272 3 300 95 387 8 170 39 691 15 105 33 176 30 814 31 983 28 695 59 529 4 293 26 766 68 321 88 372 80 989 48 930 10 303 22 885 34 995 87 14 52 526 86 31 43 780 54 508 70 102 99 894 84 99 44 163 41 998 57 820 62 65 58 145 51 986 65 207 90 899 17 701 19 796 25 116 71 789 42 546 67 233 66 650 24 893 13 625 46 18 79 253 91 74 45 294 55 386 36 45 78 794 76 332 94 304 96 466 20 115 74 664 6 530 2 614 29 865 97 999 50 993 0 888 7 438 81 701 64 652 18 40 16 24 12 523 47 933 61 196 60 773 53 220 72 535 69 982 27 161 83 476 21 337 93 823 49 504 35 926 1 116 5 461 89 55 9 288 14 696
25 164 40 572 83 469 77 269 33 75 17 334 38 127 90 301 3 814 53 158 11 622 31 799 42 388 52 701 4 890 78 766 44 532 97 728 10 25 26 888 6 633 88 87 34 765 85 394 43 871 49 243 84 589 20 729 13 888 79 501 94 558 81 307 48 600 69 459 75 694 61 964 89 513 63 205 29 741 37 285 36 284 91 534 87 25 32 318 59 61 72 902 93 540 47 972 76 505 95 228 27 796 50 998 57 543 80 905 8 103 45 33 21 544 58 680 46 752 51 92 9 100 55 217 54 434 66 285 62 835 15 572 12 248 71 914 56 324 24 19 73 247 22 924 65 341 68 945 35 33 23 798 64 824 70 438 30 927 28 435 86 191 96 388 92 498 98 229 82 220 0 852 14 358 19 282 39 463 74 553 18 859 7 801 60 332 41 567 16 249 5 339 99 464 2 452 67 111 1 44
25 896 33 180 75 712 2 592 48 70 30 707 18 83 12 978 32 929 11 363 22 454 59 80 9 984 76 789 51 599 97 427 37 892 35 452 13 350 63 314 5 7 8 269 77 425 47 157 99 188 85 122 41 669 43 191 42 771 92 478 17 855 45 869 83 121 91 556 24 365 60 652 3 66 78 640 74 683 16 239 94 373 79 158 21 293 84 925 26 987 61 145 82 238 7 521 40 66 27 220 65 835 81 435 15 660 88 709 29 263 46 492 66 823 93 280 70 356 36 639 31 49 19 871 95 499 64 906 10 578 6 278 58 304 80 244 55 454 90 700 28 605 20 928 1 989 89 366 34 736 87 136 4 465 54 558 98 292 39 269 62 324 57 626 52 226 96 122 72 163 69 495 14 345 53 81 50 642 0 755 67 305 56 749 44 765 38 993 73 768 23 951 86 865 49 655 71 254 68 780
48 101 1 908 28 828 91 666 21 976 38 758 65 292 71 235 50 488 53 976 32 396 46 643 64 348 45 336 85 949 77 844 61 831 70 854 19 443 11 409 39 218 81 376 74 608 33 199 8 364 82 562 87 809 99 574 75 664 78 467 4 124 95 439 58 451 18 507 24 564 63 969 9 601 86 73 13 387 23 76 94 284 42 657 43 404 56 534 27 543 66 19 52 306 10 515 57 997 25 358 49 592 93 255 20 777 26 146 34 269 60 31 3 393 41 566 96 371 90 606 59 780 5 766 15 773 68 563 14 837 80 958 2 555 98 72 29 636 97 180 89 451 37 621 22 63 73 375 79 262 84 115 51 242 31 374 62 204 83 509 35 192 6 148 76 556 36 304 55 916 69 791 72 364 7 219 0 785 47 567 17 610 92 417 67 970 30 668 40 421 44 99 16 943 54 272 12 515 88 667
56 388 91 443 65 319 74 428 98 744 6 725 64 566 59 269 20 847 5 479 3 855 2 532 16 452 95 906 58 597 66 871 42 823 79 697 96 610 78 517 94 647 27 779 45 833 44 363 86 564 73 168 10 24 37 59 50 691 88 421 82 913 43 671 47 343 13 642 85 835 81 995 46 440 17 432 68 537 29 625 40 923 83 544 23 775 15 766 87 902 77 383 63 941 28 281 99 374 76 733 69 106 31 475 55 967 14 37 49 821 75 105 21 415 62 7 30 938 33 215 57 399 22 33 90 768 84 184 92 863 38 972 41 187 39 760 9 253 72 563 97 723 24 602 34 570 70 510 61 672 67 981 26 273 35 12 19 672 52 289 53 261 71 887 8 191 54 920 25 830 80 321 36 658 4 951 51 407 0 629 7 144 48 155 32 999 93 736 11 909 89 721 60 689 12 599 18 564 1 70
30 955 3 458 66 480 63 525 54 224 75 237 72 823 27 343 58 890 79 327 25 508 81 44 17 767 56 371 65 999 46 415 89 79 1 588 45 27 42 432 69 216 20 526 44 220 33 987 70 117 64 807 86 604 82 766 80 610 38 821 10 8 5 392 90 964 37 569 49 363 0 637 74 617 40 584 32 335 59 6 16 52 99 227 28 99 95 93 12 930 24 124 39 837 55 678 14 366 85 793 15 853 77 977 34 173 67 805 6 180 22 995 92 288 26 97 50 56 8 525 68 628 2 850 73 301 84 692 98 287 78 236 53 409 29 239 87 160 13 797 41 68 23 456 51 179 21 276 60 521 35 577 57 217 9 319 36 86 93 592 19 184 94 636 43 332 11 149 52 860 18 199 96 939 61 1000 97 65 31 395 4 926 48 935 47 732 83 260 71 222 62 373 88 29 76 448 7 85 91 23
32 675 37 718 54 514 82 583 53 596 61 678 67 236 65 819 68 775 14 800 59 332 49 905 63 577 95 849 92 195 26 113 60 896 43 889 35 757 29 668 9 758 55 63 16 361 84 778 41 846 64 333 7 655 6 815 93 940 45 296 57 965 0 583 72 4 28 256 96 149 31 689 38 539 34 110 47 638 52 864 58 89 44 803 77 853 42 932 69 299 15 277 94 311 40 16 25 68 18 524 99 22 23 476 75 291 3 339 12 647 21 154 76 453 80 738 36 668 4 70 39 768 20 825 71 66 2 374 98 865 73 903 13 97 70 505 51 98 8 991 48 731 11 948 17 428 85 444 33 795 66 407 79 900 90 187 56 924 87 359 1 829 10 127 88 835 30 268 46 267 50 627 83 234 62 642 81 111 74 751 19 785 97 189 5 396 27 517 86 739 22 294 78 748 24 574 89 915 91 971
97 983 56 318 39 745 65 858 48 994 62 726 36 300 61 461 47 304 22 504 44 877 7 113 82 536 69 12 0 454 5 984 55 354 6 617 34 518 41 951 66 743 15 856 57 883 76 914 28 396 19 826 30 450 85 612 89 538 46 266 58 629 4 274 74 678 3 173 43 457 77 103 71 648 51 598 23 971 24 866 13 906 31 918 18 183 33 699 95 479 29 296 50 437 99 61 78 37 60 355 20 57 96 76 54 64 2 193 75 980 86 328 38 117 68 988 16 764 14 227 10 591 64 143 70 253 32 220 80 602 88 98 26 530 35 262 40 906 12 952 63 749 87 170 52 526 93 795 91 814 90 304 84 887 25 599 81 987 73 165 92 95 11 124 94 284 42 358 45 496 49 437 21 306 1 467 59 722 8 877 83 284 53 615 27 992 37 273 9 310 79 396 98 783 72 305 17 246 67 219
40 156 43 672 53 316 65 921 55 985 26 970 78 245 49 893 63 364 84 453 58 348 31 309 80 524 72 984 83 566 98 921 42 793 0 473 28 496 87 375 56 231 48 379 60 319 9 61 6 342 41 908 25 20 81 910 14 178 18 44 33 850 52 619 82 690 89 849 66 613 69 435 85 422 30 976 50 169 19 485 32 834 73 318 68 60 75 370 93 649 67 76 86 449 8 912 94 280 46 793 10 290 44 392 64 401 29 49 54 89 47 385 79 552 7 355 21 611 95 446 74 150 97 601 34 650 5 274 37 7 24 824 35 53 22 228 16 186 1 991 17 422 90 957 57 629 59 413 20 608 92 318 91 138 77 275 3 250 99 815 4 97 12 448 70 844 45 426 76 11 62 627 23 838 15 974 51 265 13 395 71 232 96 480 39 247 61 363 27 65 88 147 11 993 36 449 38 855 2 712
44 632 69 925 1 263 56 169 54 896 20 583 79 634 35 47 82 393 0 673 65 197 52 507 91 344 75 28 90 539 78 697 93 698 4 382 86 673 33 113 98 709 59 696 99 693 32 704 18 434 31 870 85 148 5 515 3 10 84 936 68 959 74 371 92 84 13 222 19 465 15 20 9 337 6 848 94 736 97 143 49 445 7 243 53 901 46 160 10 889 50 775 8 513 55 929 96 377 43 949 63 590 51 165 57 63 29 14 30 168 80 426 28 491 23 607 81 638 2 421 45 760 83 169 48 113 77 609 73 299 24 852 88 144 72 906 27 202 36 284 37 340 26 668 16 79 60 139 89 335 11 577 70 184 42 606 21 996 66 775 39 325 34 764 61 171 71 279 14 725 58 41 12 604 40 826 64 940 38 809 76 493 47 126 17 165 87 543 25 777 62 150 67 144 95 629 41 655 22 792
51 145 96 182 45 404 77 48 8 13 5 487 27 190 52 394 37 985 32 341 46 543 70 349 28 905 72 528 64 530 98 354 80 609 48 500 19 853 61 188 35 964 82 552 66 298 40 793 55 430 68 87 25 92 49 982 39 840 63 644 4 939 79 402 15 272 93 947 36 492 33 993 91 658 76 451 67 391 6 880 43 80 44 647 42 646 22 280 13 433 58 723 7 280 81 251 60 592 38 836 56 871 85 468 75 132 78 688 17 980 2 579 88 256 12 109 50 828 9 558 23 62 90 550 89 263 87 843 34 236 69 863 65 782 11 745 30 979 16 841 74 694 94 247 62 976 73 905 71 197 20 868 41 506 47 411 57 928 10 894 97 639 14 93 86 222 95 766 1 778 54 750 29 109 21 608 18 37 83 549 3 815 92 720 0 790 26 205 53 80 24 352 59 994 84 358 99 999 31 6
82 187 24 199 5 383 13 802 90 191 67 967 6 745 77 941 86 463 35 484 84 935 62 94 31 472 38 331 96 415 22 430 94 537 39 13 17 322 14 827 9 170 74 138 30 712 46 593 37 245 85 55 58 338 99 596 98 356 59 83 49 380 88 83 57 583 53 280 56 349 12 782 83 903 43 5 92 180 87 232 79 556 69 80 68 561 72 327 18 768 33 161 21 429 20 488 91 286 8 49 16 102 65 736 36 986 73 209 75 483 50 606 71 103 32 336 2 369 19 140 15 639 27 140 40 560 47 819 28 586 97 201 1 85 42 558 93 158 10 143 51 980 55 503 52 14 60 581 4 665 7 990 61 171 44 244 89 131 34 992 3 380 76 439 63 502 64 828 45 611 54 438 23 924 26 121 48 446 11 362 80 176 41 427 25 622 78 875 29 334 66 348 81 504 0 693 95 946 70 527
24 838 60 824 48 188 0 439 97 401 59 759 80 820 95 735 2 604 40 904 8 591 71 987 87 400 85 210 68 286 18 731 82 872 19 517 51 368 44 447 33 112 23 595 28 892 81 798 15 255 9 309 58 157 4 25 65 254 37 128 11 977 53 76 89 428 63 430 86 232 69 933 13 279 50 96 57 742 32 45 70 409 26 225 54 220 29 459 76 13 35 254 27 10 94 456 88 596 43 594 31 201 93 157 62 657 16 726 14 984 39 80 74 205 6 709 46 262 79 486 30 815 12 22 73 62 5 994 10 900 1 219 78 132 20 595 67 415 17 918 42 258 55 764 3 589 56 99 61 167 91 253 47 7 96 600 21 341 25 71 45 429 64 640 84 325 90 597 92 68 7 303 99 449 75 934 52 267 98 977 41 662 72 478 22 120 38 700 36 988 83 732 34 442 66 707 49 668 77 967
54 34 75 444 57 949 30 473 39 475 95 809 77 538 52 150 97 723 41 178 48 980 43 69 47 397 61 52 60 903 35 549 85 213 21 379 22 883 25 403 96 31 78 771 49 474 36 279 94 252 51 156 42 432 29 631 13 906 7 356 92 924 18 835 31 574 56 358 89 98 27 448 88 41 34 920 20 579 84 792 5 244 4 338 81 154 10 142 72 226 71 10 6 571 55 367 50 865 40 285 15 2 37 108 83 931 76 320 93 868 59 828 11 319 45 789 80 910 91 295 1 263 26 816 67 865 53 957 99 191 98 433 3 135 23 116 90 905 14 348 64 917 58 64 38 639 63 612 66 548 12 77 32 398 9 534 73 829 86 89 65 571 44 841 68 689 16 236 17 157 69 268 8 362 87 393 46 286 74 488 70 2 62 870 79 855 82 380 19 638 24 351 33 47 0 832 2 438 28 522
75 64 52 329 90 172 55 387 71 255 23 114 96 102 31 767 76 502 48 836 21 129 15 669 82 103 63 636 81 28 24 288 89 519 97 626 66 263 27 418 41 772 86 731 84 431 67 891 10 757 47 972 64 431 70 887 34 21 79 527 54 931 94 269 49 427 43 90 35 932 18 571 77 416 78 962 3 763 16 39 0 30 26 535 45 132 28 73 8 290 22 441 88 793 92 916 37 654 51 992 39 271 36 27 46 574 98 793 74 881 68 256 42 812 72 468 4 648 7 87 5 938 83 114 62 932 61 250 14 476 99 956 53 849 87 894 17 287 57 911 11 592 6 602 25 922 44 412 65 25 50 903 30 647 38 52 56 338 69 107 59 598 95 624 91 183 1 992 9 447 20 958 40 966 60 482 80 393 29 799 93 61 85 637 13 828 19 430 73 538 33 316 2 816 12 691 58 991 32 782
40 616 30 69 12 225 34 811 52 46 81 615 86 363 29 533 50 227 6 153 41 716 62 634 14 339 8 159 13 281 28 781 16 203 56 558 58 168 57 908 72 513 18 963 88 322 1 700 47 703 26 638 31 636 90 328 11 178 46 611 91 963 79 73 17 813 77 889 33 985 48 199 15 237 35 515 24 848 66 182 83 561 85 717 23 250 54 732 32 689 94 705 22 467 92 126 60 943 95 190 68 107 51 594 55 790 80 698 70 580 74 343 2 702 98 526 89 380 67 737 7 496 63 712 61 39 53 65 59 156 37 358 71 117 19 769 64 573 75 374 87 451 99 677 97 342 44 835 21 569 0 933 27 948 9 273 20 439 3 487 73 967 25 985 69 21 43 585 38 125 96 664 42 101 65 20 5 773 4 91 93 351 78 180 82 973 45 157 36 777 49 260 76 969 39 696 84 257 10 518
7 33 63 538 96 537 6 928 50 437 8 807 24 749 69 354 91 719 98 188 88 435 55 108 13 397 14 836 11 800 29 325 73 98 87 755 65 467 61 966 17 712 48 991 51 489 3 917 72 389 39 655 5 468 43 949 90 983 71 436 10 968 58 722 28 324 70 212 83 628 44 538 40 826 12 589 53 729 68 79 77 632 15 718 41 370 66 249 30 431 74 193 56 416 46 625 19 681 47 789 37 249 62 841 16 740 4 281 60 45 33 743 54 755 38 82 86 476 76 375 79 386 34 117 26 687 52 224 35 43 78 704 36 466 82 95 27 154 89 146 81 26 99 887 22 505 94 907 84 425 1 139 49 537 21 710 57 851 80 898 93 70 45 404 31 131 23 289 9 733 95 298 18 912 32 566 64 36 97 346 0 238 25 456 20 639 42 663 85 562 59 364 2 123 92 241 75 229 67 643
64 680 15 641 95 772 16 431 80 368 77 279 17 442 47 156 42 390 34 399 10 347 9 771 69 308 84 377 58 406 7 553 67 454 66 912 61 429 63 231 26 389 41 498 37 564 59 67 35 865 74 614 45 460 40 315 5 782 27 381 54 939 1 417 11 497 30 350 91 754 81 922 97 735 65 109 24 475 36 793 56 354 83 910 62 228 25 841 39 273 44 691 70 908 88 255 76 571 51 558 94 809 68 470 33 760 57 384 32 372 73 892 48 348 55 95 13 522 23 129 82 881 86 110 79 151 98 543 8 960 20 414 4 25 46 749 52 571 75 258 99 438 85 86 89 754 14 945 19 43 93 399 12 432 50 133 21 627 38 462 29 489 72 512 22 744 53 46 96 898 49 646 0 529 78 894 6 325 43 101 31 823 92 305 90 144 71 769 28 165 2 568 3 921 87 900 60 621 18 308
37 920 80 458 84 153 59 640 48 689 91 411 55 212 76 778 7 628 72 170 97 862 67 442 25 259 85 906 60 981 34 83 81 831 19 105 71 903 83 591 5 879 20 60 2 49 35 888 65 359 27 793 1 122 95 904 21 937 57 820 54 33 70 873 15 626 90 641 96 607 50 897 32 531 26 600 18 411 79 358 14 698 23 951 16 353 47 599 64 661 58 89 74 622 73 826 29 755 82 660 78 938 56 650 75 655 66 305 94 810 17 617 63 690 68 92 38 32 89 643 40 107 36 698 11 314 92 227 43 909 52 707 62 660 86 582 3 781 10 765 41 755 45 965 22 743 99 992 42 200 61 33 77 660 9 616 4 900 12 695 49 690 30 157 13 486 51 939 44 800 8 982 31 678 98 848 88 316 46 892 87 629 93 501 0 819 53 35 6 171 24 20 39 437 28 811 69 157 33 164
47 898 50 469 49 369 65 534 12 541 24 992 35 567 67 804 48 675 14 292 22 934 42 717 51 544 45 662 27 167 62 366 44 543 10 121 18 922 9 291 69 187 89 758 36 740 28 970 46 902 3 490 5 586 26 952 80 309 40 686 74 180 41 5 2 679 66 172 70 457 32 667 19 33 25 621 94 362 7 948 53 639 92 951 58 654 1 201 99 592 31 932 72 226 55 943 73 999 34 486 57 546 78 675 81 41 76 950 97 777 85 246 21 736 79 203 17 993 86 580 52 75 75 352 23 479 84 783 64 239 63 463 61 758 0 408 8 519 11 385 77 462 91 69 43 811 88 479 15 593 54 950 68 128 96 883 87 618 39 106 13 92 95 991 90 386 38 967 20 364 60 727 37 456 56 886 16 236 71 131 59 468 29 748 83 826 6 396 98 569 33 236 30 559 93 56 4 157 82 218
83 587 72 401 8 206 57 756 85 788 25 863 0 266 19 497 35 762 10 726 42 59 12 19 47 283 6 42 74 565 78 560 45 734 91 575 27 629 94 12 63 278 97 629 64 776 71 539 4 157 33 1000 70 470 58 242 95 506 76 389 68 265 43 445 89 928 28 601 41 845 96 499 82 397 50 60 34 518 81 45 67 196 99 986 1 729 92 910 90 239 77 594 84 952 40 245 62 628 55 496 17 237 14 717 53 403 39 237 22 345 37 501 29 913 66 174 69 714 86 515 20 12 9 202 75 31 16 820 15 644 88 556 32 210 23 975 79 418 73 673 36 649 59 727 56 456 54 587 38 512 18 503 93 372 51 548 98 270 24 872 52 506 26 287 61 946 13 365 30 662 3 471 2 883 7 856 65 963 46 803 44 577 21 397 87 730 80 841 60 803 31 932 49 210 48 616 5 150 11 772
99 672 78 794 26 854 45 515 51 491 68 485 39 316 50 946 24 79 86 643 53 324 32 957 88 997 36 287 80 42 17 328 13 99 22 872 71 865 72 805 91 533 63 899 58 807 69 691 16 543 28 264 29 65 56 184 85 749 44 119 5 894 77 702 90 874 62 827 11 154 96 500 67 937 41 4 81 858 34 907 19 268 93 147 95 822 3 641 12 886 59 406 31 1000 18 331 14 503 55 299 87 536 97 2 6 44 38 601 52 1 35 568 21 152 82 514 27 500 4 733 57 323 15 645 1 607 42 282 65 732 89 249 83 633 54 126 40 534 0 363 92 356 2 38 98 517 33 696 73 552 75 759 49 284 8 566 37 832 48 632 74 421 84 780 23 75 7 651 64 36 30 395 46 586 66 954 47 976 76 436 10 561 94 446 25 702 70 456 79 203 9 258 20 291 60 519 61 110 43 254
80 774 20 688 16 344 24 848 10 769 92 335 64 973 38 500 3 402 77 76 9 542 93 4 98 986 79 16 8 408 34 819 56 817 71 771 68 510 81 788 1 315 43 977 85 715 59 360 17 683 50 371 74 80 18 419 82 627 58 225 2 294 94 896 55 141 99 77 23 553 51 643 88 177 90 538 30 458 67 60 19 212 14 348 89 519 44 12 95 537 66 194 40 752 26 95 28 390 72 814 97 369 21 361 60 534 75 669 41 199 48 342 15 478 52 433 25 745 84 226 78 735 11 619 65 437 87 711 91 935 46 862 7 283 33 236 4 19 12 904 29 242 83 234 39 261 31 442 37 333 70 26 54 278 49 238 6 762 61 634 0 993 22 471 63 815 32 127 27 316 13 52 73 505 42 605 36 179 45 15 96 122 69 889 76 771 57 146 62 286 86 823 47 799 35 57 53 947 5 551
59 59 12 466 45 970 3 547 39 123 98 297 56 126 29 900 49 862 24 888 92 232 23 425 34 189 69 100 27 124 20 153 60 370 94 219 62 20 19 536 52 470 93 705 72 943 96 870 90 835 64 361 1 654 25 469 51 611 0 744 28 347 47 977 43 555 57 278 70 766 67 594 81 648 63 678 16 45 17 724 21 524 91 749 42 975 36 184 55 701 61 511 38 269 31 419 76 371 78 116 82 701 97 324 87 115 99 690 66 221 14 523 37 460 22 548 77 409 86 5 88 533 95 128 73 305 85 988 89 386 79 135 68 433 74 347 5 209 10 805 54 622 40 136 46 741 32 928 58 98 30 706 33 159 2 13 48 389 8 689 84 59 11 102 41 600 83 84 53 822 18 463 65 510 80 110 4 994 13 208 9 786 44 466 35 139 15 5 50 479 7 686 26 617 6 577 75 944 71 28
79 339 95 50 49 261 56 170 16 324 7 997 98 206 39 963 80 333 85 530 36 415 15 703 35 351 26 714 76 368 97 5 54 699 18 541 84 496 62 9 65 575 22 56 81 886 43 601 19 991 46 243 94 259 14 193 5 438 11 25 9 647 0 862 61 408 23 912 44 254 82 312 60 262 96 81 41 895 87 360 93 884 8 9 38 153 63 649 52 122 4 406 74 323 59 235 17 141 2 93 69 126 86 354 10 362 58 656 27 488 92 453 78 942 66 909 91 776 57 618 29 429 45 425 90 113 48 319 28 469 42 173 37 558 24 388 55 70 1 374 68 984 70 973 20 952 31 688 73 103 32 475 71 361 33 325 12 242 3 729 99 386 83 726 50 308 51 995 30 212 40 692 72 590 25 67 34 484 6 721 13 171 88 990 47 113 21 872 53 411 64 267 67 558 89 915 75 855 77 956
35 760 43 442 8 286 87 597 31 549 82 385 6 907 37 145 20 231 9 571 40 916 58 307 60 772 32 851 65 622 10 410 92 755 98 929 55 370 74 390 97 685 48 769 23 926 29 399 36 982 49 247 1 17 5 790 18 327 73 486 61 975 4 642 51 25 64 945 19 757 66 892 21 911 89 265 77 266 56 15 88 504 86 396 91 419 54 798 12 264 7 335 22 833 70 586 50 859 96 274 90 528 17 299 75 13 27 106 72 382 67 899 33 96 41 492 76 742 44 170 47 603 30 460 84 649 63 516 46 756 2 733 83 945 71 223 45 834 57 795 93 401 28 689 15 961 14 581 26 603 99 374 34 570 94 695 25 303 11 86 78 407 85 11 81 53 53 637 80 744 0 551 62 448 95 885 38 85 3 546 79 655 52 110 16 296 39 399 69 921 68 821 59 5 42 492 24 357 13 354
46 82 75 229 65 867 20 755 69 397 51 49 13 618 15 286 24 334 57 783 26 846 25 860 67 259 66 953 11 653 6 745 34 666 50 933 91 375 39 176 3 790 36 445 49 536 12 180 48 392 0 981 58 492 95 497 22 633 77 394 61 589 74 784 23 426 42 817 31 868 79 185 28 473 87 717 52 874 40 667 85 760 10 90 16 897 63 871 97 571 98 703 8 972 81 579 54 718 33 809 14 367 56 770 2 81 53 673 38 340 73 680 94 417 62 640 9 876 43 491 47 284 93 833 59 967 71 886 41 648 80 660 84 792 30 79 32 592 17 579 29 47 64 784 89 828 76 422 60 828 7 715 96 652 70 137 21 821 90 966 35 522 19 413 88 84 72 750 83 361 18 443 1 368 92 87 68 405 44 556 27 95 5 729 55 400 99 351 82 645 86 551 4 94 37 882 78 259 45 425
26 735 58 273 17 398 40 138 2 182 1 365 96 347 46 172 30 938 84 995 13 253 57 990 73 192 35 461 33 978 81 519 90 427 51 694 74 552 42 677 82 210 34 759 83 415 87 166 85 980 31 575 56 467 12 416 76 218 0 847 19 377 59 980 91 24 52 635 99 195 11 180 97 850 79 948 78 570 10 93 28 928 47 154 21 775 75 272 50 989 92 775 60 878 44 843 25 194 23 23 49 927 41 21 93 914 6 339 20 738 62 390 54 953 98 645 9 455 66 300 95 134 63 534 67 639 22 498 72 138 65 83 61 626 45 875 27 212 37 982 69 646 3 412 36 466 80 193 5 632 70 80 32 70 48 493 8 51 29 853 16 418 7 864 24 578 64 843 38 818 55 421 89 387 39 477 4 605 68 14 71 579 86 688 88 679 77 884 14 432 15 512 53 262 18 247 43 758 94 530
45 575 57 889 10 345 84 652 44 277 91 644 53 876 73 873 74 69 26 668 77 868 51 273 75 416 86 183 56 581 58 44 62 998 1 425 31 430 27 279 96 843 3 725 87 819 81 15 98 857 35 77 80 543 38 866 36 83 78 114 60 580 39 302 83 352 18 727 11 97 93 449 61 676 95 408 88 631 47 439 71 807 49 672 15 655 41 850 50 704 33 432 65 603 25 308 6 490 89 83 28 168 66 672 30 224 76 422 0 677 63 942 8 248 46 541 7 226 14 93 9 426 34 832 59 664 85 954 24 364 54 837 43 153 37 927 69 171 40 863 68 20 5 872 90 216 99 37 20 135 19 710 64 172 82 293 72 153 70 838 67 825 97 806 21 739 13 180 32 887 2 485 55 386 42 136 22 512 48 599 4 309 16 603 12 529 94 222 23 925 52 67 29 573 92 855 17 381 79 842
21 255 39 672 45 879 19 909 83 924 63 126 74 601 58 264 18 538 30 588 7 706 89 367 28 9 70 400 66 309 94 319 79 117 77 303 6 465 31 802 82 149 34 385 59 754 20 74 23 667 62 751 90 880 33 797 87 896 36 817 69 9 25 414 51 603 17 28 3 486 48 348 54 894 81 392 60 87 64 44 2 974 67 848 97 204 73 474 47 845 96 531 95 721 57 909 27 293 40 799 5 252 61 552 84 3 78 909 8 494 85 236 29 405 53 463 32 940 16 307 9 17 26 806 24 530 0 743 15 524 52 441 93 67 72 353 37 652 42 719 76 87 86 94 35 715 1 685 12 889 91 420 55 352 14 787 38 915 68 810 98 171 56 321 88 968 65 837 41 373 80 880 75 838 49 511 46 858 10 723 71 559 13 585 44 700 22 635 50 962 99 209 92 533 4 609 43 979 11 535
3 745 59 815 58 99 57 522 64 557 73 848 51 925 39 216 34 536 86 662 77 335 63 386 40 500 14 82 29 585 53 261 20 577 10 733 16 797 22 861 47 575 1 21 78 410 89 876 15 573 90 68 27 927 54 48 66 867 98 939 48 257 67 643 42 440 94 859 6 313 87 428 95 105 83 180 93 893 24 875 91 183 21 598 56 577 75 57 55 427 80 85 45 266 8 917 33 705 92 578 4 215 19 324 7 191 23 675 13 316 99 368 25 408 18 725 96 668 88 673 65 545 0 504 11 58 30 609 36 774 46 161 62 348 68 288 38 594 26 733 74 413 41 176 97 482 85 24 61 198 31 675 82 189 50 886 17 104 60 545 71 835 76 73 70 944 52 166 69 182 5 457 72 71 43 328 28 409 81 825 35 757 32 462 84 75 37 190 44 250 49 963 9 368 12 459 79 665 2 250
25 245 11 911 52 353 69 556 98 149 7 560 15 760 89 117 56 181 28 729 4 774 77 604 44 193 21 743 96 172 65 129 39 505 59 873 49 256 42 553 17 867 83 78 84 822 47 244 19 174 33 392 45 948 29 152 13 704 90 70 81 682 60 998 3 837 93 935 9 924 79 994 1 596 46 338 8 469 91 585 71 128 97 403 67 770 80 451 54 424 34 224 30 320 92 719 22 91 10 105 16 434 85 966 58 12 0 294 62 124 61 711 86 605 41 130 35 669 6 26 64 771 40 861 78 676 27 288 38 518 66 520 18 139 20 543 32 443 99 425 37 320 75 652 73 760 43 991 88 509 95 385 2 700 53 479 51 158 55 926 57 8 76 348 36 19 50 419 26 574 48 854 31 857 72 468 12 500 74 193 63 849 14 125 68 221 5 54 23 220 24 533 94 301 87 343 82 673 70 559
41 718 92 83 10 781 97 10 51 172 25 529 50 198 69 491 9 985 35 66 1 260 8 409 70 997 56 39 17 652 33 758 18 254 91 193 84 787 39 901 90 744 19 224 96 259 78 142 65 834 57 923 60 565 40 759 45 269 16 662 34 683 80 701 37 569 95 290 79 824 61 848 98 805 89 966 86 319 49 828 75 555 20 363 42 189 53 811 73 966 99 205 47 444 31 376 71 905 88 197 46 12 12 799 52 189 23 195 21 216 83 337 30 206 27 441 68 811 58 435 93 179 36 675 63 677 29 509 55 608 43 811 54 950 22 528 82 233 11 784 77 117 76 657 81 670 94 151 62 389 85 962 5 454 15 754 64 757 7 752 2 257 24 260 59 938 6 847 28 286 13 639 38 796 72 913 4 445 14 820 32 314 0 797 44 290 3 489 74 802 87 636 66 542 67 65 26 673 48 232
84 868 97 654 8 251 18 997 32 629 41 801 91 632 75 841 52 761 60 410 70 276 39 704 93 19 53 259 68 449 71 399 56 199 44 686 33 250 6 754 48 218 24 231 77 694 30 506 63 958 26 717 42 615 82 598 9 425 35 890 36 431 86 562 92 753 62 665 72 959 87 237 14 206 61 223 2 275 1 972 45 803 16 10 58 572 54 980 51 923 88 190 29 931 22 197 23 628 49 94 74 855 76 529 27 851 98 600 69 268 96 156 73 980 17 745 15 192 95 110 59 75 38 568 12 411 99 875 40 812 85 543 57 442 43 188 78 755 4 603 80 848 47 159 67 409 83 500 19 114 3 985 79 677 55 304 0 85 20 707 34 170 13 907 65 295 46 98 5 786 11 809 7 838 50 656 25 751 94 275 21 905 81 257 64 953 90 288 66 153 31 40 28 194 89 683 10 843 37 599
59 298 67 130 3 869 31 422 77 623 1 823 55 666 44 234 8 36 57 735 39 820 42 407 52 685 95 567 35 845 9 936 36 804 34 871 0 506 99 275 46 604 69 479 12 485 53 170 10 840 82 869 88 373 51 691 96 998 81 625 80 308 41 410 97 981 63 992 38 741 14 388 18 984 6 324 56 239 29 972 61 614 43 501 79 59 16 579 33 551 4 208 75 910 21 568 48 126 25 381 89 835 47 439 50 590 90 887 30 328 11 782 60 90 93 85 83 555 13 498 54 340 86 189 64 290 49 648 92 161 27 112 40 172 28 591 17 944 26 649 94 30 68 499 32 565 24 359 37 566 72 925 19 639 85 201 45 357 70 957 78 690 73 177 91 205 65 210 98 865 7 497 62 808 74 384 23 348 84 618 20 712 2 400 76 153 71 916 5 480 66 645 58 922 15 112 22 574 87 346
33 708 92 329 21 91 94 898 47 423 0 792 42 921 46 519 39 398 79 479 15 96 90 372 35 549 62 869 36 300 61 318 65 634 17 248 7 343 22 77 20 2 28 545 27 134 24 560 51 265 45 649 60 435 23 726 34 156 19 2 98 143 84 465 68 463 75 848 96 617 67 13 12 286 88 270 31 160 5 991 3 82 74 300 85 969 99 688 58 675 54 750 56 189 32 713 26 748 9 17 93 369 95 448 49 631 1 750 55 979 72 56 29 622 69 889 86 543 30 567 57 731 40 219 66 404 87 144 2 909 48 890 70 213 4 105 43 272 8 627 10 567 89 344 38 735 41 126 83 428 63 574 50 416 64 408 91 946 25 373 18 996 53 94 82 180 13 718 14 849 73 397 78 66 76 163 16 502 11 526 52 159 97 491 81 683 37 222 44 303 71 811 77 883 80 580 6 899 59 66
54 615 2 196 45 187 47 701 71 656 11 9 36 174 49 633 42 888 79 175 90 169 80 40 98 917 10 237 56 898 95 298 27 243 76 393 40 567 61 140 50 933 4 462 86 608 25 214 51 976 70 601 59 662 15 783 77 644 46 553 39 262 94 595 35 496 62 653 58 78 99 700 7 937 24 87 16 923 85 798 17 662 87 526 66 269 3 804 65 955 48 865 74 975 21 873 1 952 44 375 5 631 53 209 89 494 52 492 34 238 30 750 37 749 60 222 33 764 78 710 73 357 13 262 26 467 38 233 0 999 55 889 31 294 83 336 64 710 20 422 88 607 12 441 68 984 72 666 81 66 57 967 14 27 91 167 63 345 19 190 43 110 84 459 93 524 32 669 75 53 67 373 41 988 82 588 92 136 23 58 69 117 97 485 96 657 22 109 29 182 9 831 6 848 28 270 18 62 8 93
90 453 68 873 11 885 16 901 32 576 45 767 14 276 30 404 23 424 58 2 69 106 79 78 61 447 80 33 3 548 38 324 31 287 15 732 0 183 60 806 94 99 29 649 34 301 76 104 1 4 12 228 73 122 57 402 35 983 8 134 59 818 37 190 93 15 53 204 82 794 70 510 91 444 88 745 52 775 96 958 50 655 26 134 2 854 18 933 81 472 24 909 66 817 78 345 40 487 41 933 86 371 95 96 77 660 39 239 4 985 67 59 85 643 84 495 87 220 19 701 22 263 10 390 44 615 65 633 71 770 48 756 63 1 98 145 51 558 42 635 27 464 75 587 47 43 62 783 97 27 28 798 25 278 64 810 17 929 43 978 49 450 56 84 9 979 54 70 99 789 21 551 83 915 20 915 72 882 46 664 7 352 74 837 36 14 13 73 92 23 6 729 33 945 5 820 55 663 89 34
39 723 23 802 38 665 77 118 97 433 84 562 61 291 45 549 88 451 65 981 98 623 36 202 76 763 91 517 34 836 72 82 35 579 0 590 19 657 24 706 26 387 89 101 1 745 79 909 55 582 32 277 94 952 43 594 5 961 41 400 42 72 49 812 52 255 21 507 81 720 58 339 53 948 10 858 74 546 78 968 70 972 64 18 12 847 33 773 4 302 9 765 11 802 93 35 6 546 2 784 59 430 14 709 56 508 29 441 83 188 7 26 30 445 63 340 48 717 60 648 25 717 18 621 85 312 57 59 90 967 16 599 3 168 86 478 67 800 96 123 47 29 50 688 22 861 27 581 92 766 15 983 46 944 54 320 51 208 71 747 66 446 68 985 80 398 13 552 73 737 95 496 44 381 82 407 62 197 37 187 31 786 99 927 20 417 40 462 8 762 28 437 87 668 75 637 17 365 69 418
54 210 12 850 88 784 39 675 78 865 26 329 40 758 74 388 17 244 84 984 51 115 21 254 27 579 62 36 35 469 85 640 58 477 71 927 25 623 69 865 44 163 45 206 34 907 2 499 20 106 60 607 52 443 90 187 10 389 83 951 18 747 29 69 46 669 13 745 70 663 28 349 89 310 55 627 49 181 53 904 75 703 99 491 50 727 91 385 66 69 31 735 11 487 76 751 93 732 22 913 43 999 1 908 48 244 64 513 73 428 7 992 86 36 79 452 15 22 96 243 9 701 47 955 30 287 8 890 23 21 38 414 42 621 56 993 16 703 32 287 61 246 63 687 41 572 5 300 59 271 65 847 95 704 87 708 36 641 57 291 24 507 92 298 98 120 81 683 72 954 0 295 33 537 4 226 82 801 80 690 77 960 37 809 6 816 94 459 97 75 19 501 14 943 68 421 3 319 67 524
48 431 40 321 61 533 64 509 3 599 96 127 21 392 43 653 2 975 71 40 99 501 0 726 39 589 89 791 62 679 77 898 4 426 65 61 51 751 46 957 44 607 16 756 28 965 74 376 9 33 49 947 91 509 70 690 18 15 41 968 7 184 23 73 35 276 11 381 67 566 8 438 56 37 1 249 88 893 54 759 50 976 73 110 5 689 97 790 45 766 12 466 94 728 68 414 95 768 30 855 36 729 42 21 10 242 13 630 29 232 69 37 83 478 76 905 84 64 47 445 19 415 93 853 80 430 37 749 17 968 57 670 66 853 27 255 86 977 72 292 78 812 82 576 63 677 32 588 53 224 55 389 33 411 98 737 87 175 14 275 25 327 15 81 58 114 60 351 6 293 20 724 79 702 22 580 38 961 90 167 31 800 34 738 52 565 85 31 81 66 26 155 75 608 24 321 92 215 59 762
34 320 90 639 39 190 25 573 11 644 14 876 21 742 20 537 94 864 2 976 10 655 44 524 71 613 38 295 45 632 16 629 29 964 77 67 9 451 78 711 72 543 73 330 22 569 42 389 55 813 50 35 35 339 88 624 96 664 69 522 36 222 59 652 0 829 13 123 6 314 74 873 7 255 49 771 95 400 97 676 47 704 80 657 37 749 66 533 8 173 18 900 40 743 76 876 5 540 15 870 83 98 52 477 99 685 4 350 62 8 41 682 60 290 84 20 43 747 82 488 30 772 17 237 85 408 24 857 67 876 89 646 23 810 92 56 68 715 81 925 31 344 1 676 58 231 32 50 57 148 53 524 63 186 93 573 46 201 56 24 28 96 65 690 64 184 27 560 51 629 91 791 12 359 87 950 79 408 54 70 75 543 33 134 70 880 26 29 48 48 19 862 98 162 86 379 3 563 61 960
13 444 79 813 25 932 94 940 24 201 17 774 42 465 90 170 14 201 66 830 22 884 32 606 71 565 69 729 8 137 52 372 70 676 39 152 88 308 34 75 5 228 44 357 33 170 1 862 37 488 43 535 86 418 18 981 19 882 55 582 10 737 46 562 50 326 30 456 75 990 93 111 2 51 59 314 92 120 28 421 85 991 91 322 73 514 21 656 99 285 45 89 87 800 74 974 38 150 60 958 3 530 83 150 23 1 53 630 68 66 58 637 36 824 26 95 98 218 15 771 47 577 81 667 12 959 64 45 65 101 27 459 89 52 97 195 29 561 6 345 7 149 63 513 4 958 78 39 0 361 84 211 35 615 77 637 67 146 95 890 82 846 51 333 9 901 11 459 40 756 31 611 62 808 20 63 48 876 80 569 76 173 61 757 72 906 96 519 49 970 41 522 56 77 57 39 54 817 16 155
79 469 45 367 26 627 81 602 97 851 58 767 80 724 42 836 29 725 76 50 17 899 1 699 15 122 71 113 34 593 93 911 57 1000 13 195 55 283 60 127 82 767 8 17 10 741 63 765 91 273 39 173 83 781 36 896 9 465 32 331 73 993 92 395 5 14 4 448 62 607 96 186 6 194 19 927 31 855 0 277 59 163 67 363 3 694 25 469 56 629 94 670 74 842 52 556 95 705 20 23 38 301 27 465 99 471 87 322 61 472 40 160 48 379 47 234 84 597 68 432 75 391 85 426 2 665 69 958 66 229 37 977 35 428 86 208 33 503 28 555 88 910 65 860 53 493 43 988 11 264 24 781 89 522 78 807 70 884 7 447 30 228 49 741 22 715 18 986 64 918 21 513 98 297 16 515 54 804 90 760 12 598 41 873 51 41 50 687 14 35 46 610 23 880 44 228 72 303 77 118
23 686 46 766 31 38 66 467 57 696 21 705 33 933 89 423 79 79 70 73 76 564 29 581 55 44 4 760 14 400 41 70 24 209 42 898 20 172 68 176 44 390 50 301 59 187 63 693 81 917 43 815 25 405 72 42 87 227 5 536 30 700 26 144 52 579 80 262 22 497 37 632 92 168 90 654 96 8 9 438 61 374 27 792 45 477 32 288 67 182 94 452 88 433 58 776 84 813 73 377 98 829 17 389 1 143 93 877 54 345 48 816 40 741 15 358 82 58 77 314 13 752 75 214 34 166 36 531 11 201 78 309 47 565 65 605 51 848 10 360 7 670 69 551 16 780 39 568 64 475 74 605 60 469 6 326 71 138 83 277 35 860 99 34 38 408 86 548 8 35 56 570 95 852 19 135 28 710 97 199 91 14 3 902 85 862 12 20 62 306 2 42 18 318 0 992 53 229 49 200
11 932 73 458 50 867 47 477 0 230 36 452 78 242 9 497 65 13 43 288 77 974 23 112 45 843 32 496 88 386 35 11 7 325 79 722 10 912 80 254 85 996 66 327 4 5 89 794 21 534 38 381 93 732 57 74 48 548 61 602 13 797 76 723 54 192 96 993 17 946 52 77 98 774 83 585 31 766 87 998 18 315 74 289 68 538 69 38 72 590 84 872 28 13 26 501 70 33 75 80 64 56 37 208 5 515 20 747 15 483 97 658 95 414 41 973 53 687 94 975 16 545 40 817 91 521 81 500 24 769 33 640 14 56 29 986 44 433 22 555 58 51 90 570 51 610 3 466 27 570 60 626 46 752 34 270 25 887 92 845 67 684 1 88 8 688 59 113 99 671 19 797 49 909 55 370 63 746 12 184 86 776 71 748 30 423 39 367 2 966 62 262 6 259 56 571 42 520 82 793
83 930 58 470 41 726 18 15 47 679 79 625 8 313 74 457 80 575 19 781 90 323 21 777 13 201 62 655 46 206 2 678 25 772 66 673 64 365 53 542 7 685 52 699 24 419 15 598 84 443 40 145 97 854 99 532 38 641 57 118 12 391 42 637 4 423 33 566 1 74 75 723 35 701 60 497 37 236 17 134 81 470 34 403 10 325 30 876 85 668 55 296 78 980 69 403 3 942 70 933 96 993 93 114 71 683 9 673 94 283 32 392 76 817 65 43 26 311 48 292 45 911 86 317 28 977 49 115 51 707 88 302 73 778 72 9 39 337 5 454 82 399 89 822 68 928 36 714 95 954 54 890 27 298 91 407 0 639 29 531 22 425 11 507 63 860 67 74 14 81 23 959 20 165 50 854 92 301 56 632 43 356 59 225 16 553 61 197 87 82 44 847 31 474 6 219 98 684 77 76
81 869 66 956 21 885 3 901 34 131 32 607 83 228 60 126 80 559 67 913 16 730 17 155 13 848 28 168 29 762 37 707 57 10 61 583 89 957 43 198 26 507 71 286 48 833 31 599 52 773 47 465 99 741 96 52 82 399 62 169 79 620 35 898 65 856 40 968 70 883 74 30 93 649 86 662 1 193 94 870 87 621 38 448 6 978 84 310 12 641 53 320 22 887 54 967 20 82 41 391 91 766 39 777 51 575 7 431 97 314 10 377 78 268 63 478 56 911 30 198 98 223 72 660 14 292 18 358 8 427 4 997 36 533 75 741 0 847 58 866 42 219 2 461 23 803 50 866 5 459 45 577 76 942 49 422 15 576 85 331 33 982 90 811 24 365 44 78 68 285 88 544 11 899 95 669 59 492 9 494 92 651 73 490 55 719 19 520 69 433 27 203 46 340 64 400 77 958 25 735
59 970 43 913 68 600 17 399 36 730 38 571 31 1000 42 727 73 612 62 984 56 239 0 179 30 321 96 93 10 310 26 422 88 752 51 277 84 585 80 54 39 784 54 791 19 558 76 892 5 889 27 488 70 480 29 263 8 199 22 123 4 531 93 168 47 740 87 557 53 659 74 520 11 208 18 581 65 462 12 469 61 607 86 464 66 674 24 244 89 920 52 259 25 164 9 536 64 510 85 729 6 174 34 952 95 285 48 653 67 804 79 287 57 874 60 961 94 500 77 637 75 903 90 956 99 23 55 715 91 778 20 555 2 576 13 788 45 809 72 430 23 520 83 590 63 340 7 819 46 940 33 296 44 54 14 456 32 804 69 198 49 593 50 209 21 984 97 759 28 38 58 346 92 665 78 880 16 622 35 423 3 601 81 41 82 32 40 751 98 416 15 556 37 991 1 590 71 140 41 159
43 455 69 673 67 572 21 255 27 997 68 773 32 225 72 604 13 960 80 24 85 881 95 972 18 519 20 265 97 402 0 79 17 23 70 964 10 656 48 26 45 969 36 733 25 883 87 719 88 103 54 78 1 168 40 729 61 841 49 852 22 729 41 173 96 625 37 403 58 732 62 588 23 958 81 673 46 221 57 165 5 417 63 920 73 369 35 919 92 818 89 781 59 816 79 892 44 397 9 374 11 918 91 897 74 543 47 233 31 38 8 619 3 55 86 47 42 147 7 227 98 59 4 415 60 893 53 450 30 464 24 910 55 180 26 167 34 117 66 21 6 412 39 517 56 589 71 659 93 910 99 730 83 167 76 937 51 398 75 890 94 716 29 740 52 38 64 691 33 964 90 685 2 327 14 488 78 429 84 197 16 150 15 409 77 57 12 164 38 675 50 378 19 10 28 1000 65 266 82 575
6 53 79 99 58 595 77 985 81 833 83 397 4 732 55 962 47 762 64 416 71 145 60 509 28 886 44 155 80 997 52 369 78 627 62 462 15 144 30 772 54 899 90 612 26 541 0 324 51 790 7 279 8 351 22 1 84 379 10 677 65 231 21 214 69 594 19 407 20 69 40 38 3 984 56 995 37 112 35 171 29 599 96 407 23 123 41 833 27 361 39 246 11 383 89 490 46 138 14 624 59 951 67 242 31 264 53 761 88 596 74 707 49 848 36 907 43 285 63 691 45 997 1 495 9 650 66 56 12 399 38 607 48 117 86 886 61 38 73 735 92 654 42 904 82 58 32 330 33 442 18 602 34 561 25 193 50 135 87 615 97 211 13 590 85 511 76 670 68 542 5 255 94 742 98 183 72 513 2 54 24 249 99 132 70 519 91 164 75 365 95 427 17 578 16 317 93 345 57 391
39 720 58 231 9 346 44 949 17 911 11 5 74 553 96 869 50 201 24 201 88 266 5 111 30 636 92 765 93 788 3 532 0 657 13 226 60 912 90 551 19 886 10 298 87 144 7 736 49 530 75 807 67 901 79 184 86 565 29 23 8 580 62 780 69 962 1 727 91 783 27 440 72 761 57 364 48 740 64 924 32 557 28 712 77 588 84 988 63 55 46 938 78 82 53 569 41 405 76 438 59 957 22 629 70 35 99 380 98 252 66 963 61 428 18 365 26 734 45 653 71 741 21 535 35 3 38 744 56 934 94 473 40 946 31 506 73 614 52 602 43 703 82 932 37 802 95 861 80 104 16 370 2 105 83 854 34 597 47 263 65 295 55 904 4 602 23 765 97 668 14 783 68 139 85 482 36 609 89 64 12 563 54 710 51 70 81 857 25 600 42 113 33 274 6 747 15 718 20 145
17 40 26 892 61 398 97 257 9 347 40 9 60 667 16 198 48 374 51 296 20 10 18 531 49 971 78 587 73 923 76 220 34 205 15 609 62 472 95 175 94 355 39 326 99 969 38 150 69 12 91 667 2 665 98 305 75 98 59 400 45 608 82 281 1 605 54 630 33 846 67 776 44 541 70 289 58 577 41 883 79 714 88 547 5 467 47 625 4 859 56 724 71 364 35 957 77 58 65 964 32 391 19 695 13 697 96 555 21 307 66 330 87 515 25 839 36 392 64 958 89 153 72 533 23 340 52 37 42 295 85 372 63 786 10 659 6 499 81 122 14 389 29 278 68 377 22 658 46 182 7 5 30 54 53 357 43 872 27 373 86 383 37 477 0 436 55 215 31 828 92 729 93 230 12 677 90 631 24 538 11 987 83 979 84 819 28 333 57 814 8 618 74 211 50 545 80 709 3 607
71 401 72 784 85 852 59 651 80 911 66 650 61 270 6 19 46 821 22 660 95 276 3 912 96 95 92 200 14 908 77 665 35 578 54 814 17 262 55 884 78 860 13 464 39 221 32 828 31 949 10 52 15 641 40 339 37 318 42 722 27 573 23 201 88 164 38 661 30 330 81 381 62 768 18 23 20 663 68 608 43 590 74 116 51 243 60 729 70 824 4 872 19 25 99 234 58 607 49 261 65 943 79 618 9 470 25 845 11 35 75 876 86 442 90 670 50 233 63 509 84 42 64 851 97 54 7 643 44 983 91 503 0 74 93 200 5 23 67 684 89 734 82 406 2 269 26 322 57 962 56 949 21 957 98 707 36 745 73 239 53 590 29 810 12 84 47 396 1 784 34 404 24 759 33 993 69 423 45 696 41 284 83 980 16 532 52 456 76 482 28 738 94 14 87 1 8 801 48 322
95 866 78 358 17 989 21 578 63 740 92 632 66 701 82 207 52 385 14 627 87 559 58 770 44 139 41 18 70 370 26 309 1 616 13 667 91 919 77 206 34 855 56 188 81 924 72 82 89 391 94 796 69 158 73 35 6 238 2 423 79 115 64 644 28 843 85 946 59 370 45 457 39 938 40 148 61 15 15 843 20 289 7 989 53 543 35 609 12 59 30 800 43 404 93 394 24 144 86 180 22 709 51 479 84 294 67 737 71 558 36 886 32 385 11 237 97 511 4 832 68 907 42 582 60 531 19 500 46 528 25 473 37 431 38 93 50 848 9 898 65 317 62 86 83 25 47 221 48 261 16 206 31 281 98 168 18 527 74 39 8 461 80 891 99 55 54 552 75 785 0 896 33 557 96 650 90 85 76 629 57 872 55 191 10 544 23 145 29 646 88 646 27 939 3 890 49 18 5 84
73 452 24 876 7 35 59 68 50 702 72 350 75 805 57 991 13 953 52 335 21 135 27 367 47 748 18 38 97 640 60 501 64 651 96 991 67 166 66 490 98 302 94 73 49 509 17 395 53 289 32 284 69 960 34 269 25 89 78 504 56 174 14 896 74 74 87 824 42 948 43 1000 44 42 15 341 62 932 58 39 8 984 51 360 81 527 41 86 4 463 29 367 91 276 5 290 70 377 2 913 76 141 71 539 30 298 37 60 80 218 68 231 88 554 86 371 16 956 48 358 65 582 85 22 26 952 0 118 95 884 79 209 20 765 93 127 54 865 40 671 92 556 22 177 99 202 12 647 31 740 90 17 36 339 63 156 77 431 84 987 83 622 3 98 46 949 45 17 1 715 61 460 89 171 23 673 33 392 82 955 55 855 6 28 9 926 38 17 11 50 35 27 28 121 19 596 10 762 39 429
0 41 80 413 16 475 37 643 55 433 34 912 44 426 66 548 81 460 76 390 85 262 74 804 25 847 93 446 97 483 29 263 1 518 71 347 96 676 47 780 98 919 32 191 30 900 23 564 63 773 46 509 24 354 67 258 86 578 75 867 41 719 61 268 5 293 3 630 13 204 70 279 56 219 20 832 49 308 92 194 48 957 91 396 35 340 94 489 82 606 42 362 73 499 77 809 4 840 8 454 54 842 95 483 89 466 87 851 21 321 33 770 57 759 78 269 15 946 14 38 40 397 39 300 17 678 52 923 2 649 27 388 53 395 65 531 26 316 38 514 60 335 64 16 90 852 68 33 7 884 22 558 58 458 62 497 50 272 43 469 84 715 51 929 83 263 31 652 88 549 12 380 36 951 6 32 45 400 10 191 19 136 69 565 11 70 59 26 28 542 9 516 99 448 79 957 72 317 18 330
60 239 77 58 75 703 11 969 2 692 35 280 50 508 5 935 83 236 89 208 81 815 69 628 64 716 23 768 57 337 14 962 74 29 20 988 67 645 61 997 76 683 98 781 66 255 58 193 47 624 44 994 49 129 92 779 65 416 51 987 7 908 59 240 30 432 18 124 24 95 71 465 79 448 29 510 84 647 42 896 93 242 78 65 27 476 3 988 19 247 99 390 82 283 38 417 9 861 70 154 45 805 87 243 32 382 85 316 33 947 0 1000 10 791 52 783 95 948 1 333 90 107 13 938 21 662 36 681 68 828 62 869 17 868 55 686 73 158 96 623 8 562 16 661 28 616 80 138 31 986 53 321 94 327 34 944 86 217 15 324 54 153 56 575 4 836 37 742 97 467 46 175 63 161 88 157 12 408 91 861 39 915 26 326 41 238 43 72 48 261 25 56 22 438 6 200 40 266 72 465
39 816 65 982 7 671 4 291 92 41 83 271 63 246 35 614 9 618 15 218 90 288 53 201 56 518 28 409 18 773 42 859 60 655 72 484 36 867 43 804 86 278 40 936 1 425 31 889 29 701 16 31 96 159 8 131 95 691 38 977 33 340 25 625 21 131 70 273 80 756 87 932 73 161 99 74 71 668 34 592 3 763 67 464 5 730 32 203 24 727 77 723 19 238 17 718 11 647 14 933 51 23 41 72 46 437 12 157 54 491 85 826 30 501 88 772 49 911 74 493 52 334 57 125 22 975 47 239 69 308 59 746 48 603 37 669 2 565 66 89 27 439 81 323 94 973 13 589 78 653 26 598 20 849 64 593 61 512 97 634 75 549 68 855 58 832 93 679 45 530 82 167 6 581 50 950 44 744 84 307 23 745 89 266 55 899 0 39 98 487 76 170 62 909 91 334 10 522 79 315
43 128 33 487 23 700 9 441 78 750 60 446 84 724 81 414 22 559 91 351 89 946 79 804 20 294 8 590 57 378 29 372 41 176 97 842 42 58 38 1 44 370 54 624 70 482 65 726 87 975 32 555 96 623 17 292 35 939 80 561 3 724 36 80 74 798 63 352 56 398 88 169 28 912 52 8 55 362 19 775 6 469 46 10 30 478 11 759 15 886 0 806 71 617 1 411 34 452 5 995 24 383 69 566 2 345 82 238 73 148 94 997 76 37 95 861 50 492 10 353 53 58 51 22 37 557 68 209 26 460 64 857 12 355 67 53 16 400 86 932 27 654 93 877 77 928 21 541 99 545 39 671 61 697 45 130 98 145 31 88 58 177 90 348 83 616 14 346 13 8 40 514 18 5 92 355 75 498 25 730 62 370 4 110 49 773 72 610 59 442 85 899 7 998 47 957 48 948 66 41
60 866 82 209 30 705 25 20 17 412 80 333 34 294 22 186 83 890 26 775 39 974 16 335 29 796 56 187 70 680 23 544 99 819 44 856 33 280 66 20 77 849 51 173 9 68 96 87 20 898 10 657 4 597 0 400 95 198 57 688 7 424 8 578 88 627 27 705 12 320 38 912 3 403 91 500 74 50 53 449 78 543 18 657 5 565 52 428 97 416 50 36 76 228 6 477 45 93 86 948 85 353 28 556 19 542 84 995 61 663 35 855 13 796 71 415 75 404 11 726 43 858 67 631 79 705 65 788 37 684 58 682 15 288 90 269 63 387 69 24 49 977 36 859 93 707 55 100 47 497 32 19 81 313 14 489 31 559 89 548 73 779 54 178 59 484 98 295 72 150 41 542 21 375 64 938 87 190 2 864 1 218 62 167 94 854 24 732 40 348 92 386 46 892 42 566 68 460 48 631
7 624 53 444 55 878 42 521 77 185 73 204 3 525 67 968 2 316 30 840 16 606 29 682 39 802 38 981 71 173 75 778 47 260 45 172 50 87 86 589 27 118 8 615 69 691 87 953 11 989 52 77 64 189 89 680 74 238 48 689 97 911 65 178 46 37 4 677 66 126 99 914 21 590 40 924 93 279 12 207 51 876 15 556 37 453 24 402 57 460 13 426 28 753 85 975 83 413 36 264 79 92 32 596 0 30 6 922 31 843 56 662 34 995 41 590 10 127 20 371 91 918 82 753 60 895 78 59 95 590 94 38 81 205 17 424 9 943 22 337 54 563 70 348 49 910 80 202 63 144 59 385 26 918 33 549 84 274 35 715 96 716 88 78 98 881 14 202 72 859 92 947 76 990 62 596 5 717 18 217 19 15 68 423 43 887 58 968 25 56 1 828 23 312 90 555 44 678 61 975
19 550 21 911 25 963 33 675 40 269 98 157 71 210 51 474 14 44 45 690 0 502 82 650 37 149 80 979 20 219 91 708 17 65 6 790 32 368 84 437 5 742 83 52 53 624 27 735 39 607 42 859 81 308 73 994 10 622 76 856 29 350 77 652 12 840 15 793 78 237 93 288 85 797 74 833 60 80 38 874 4 986 34 524 8 792 89 72 41 957 95 610 97 910 31 645 52 700 44 665 49 614 30 983 57 571 66 746 11 479 58 904 16 800 1 630 36 872 72 265 22 605 79 218 47 921 67 586 55 657 43 981 13 459 96 463 62 963 94 986 50 781 61 397 26 804 64 265 88 316 48 218 46 967 23 567 18 734 75 521 87 568 63 694 70 995 99 53 2 879 65 880 59 952 56 413 35 816 54 133 3 617 9 14 90 176 69 540 92 891 7 198 28 789 68 149 86 787 24 924
12 722 37 581 39 6 59 590 84 134 92 331 22 102 88 826 83 704 74 79 38 950 79 494 25 881 3 290 76 851 27 467 2 670 50 313 77 278 67 155 65 649 17 627 35 258 15 443 60 603 36 778 80 70 32 980 0 920 86 902 29 928 16 92 82 846 18 692 66 471 33 569 64 259 61 542 90 843 1 541 8 131 44 941 73 803 14 957 89 475 47 969 4 378 10 76 99 525 69 969 85 599 7 85 70 920 62 453 48 871 97 214 28 923 19 840 26 641 52 535 94 798 31 92 56 38 63 129 46 60 95 262 75 803 54 379 53 161 96 360 45 517 40 456 5 836 21 293 23 240 30 365 13 170 58 799 9 860 93 934 91 679 55 900 87 564 71 744 11 457 57 831 24 612 98 177 72 299 41 755 81 110 6 388 49 714 51 850 43 977 20 968 68 824 34 108 42 800 78 464
97 490 52 123 94 10 50 197 88 144 51 171 75 562 93 368 36 985 44 119 77 229 41 572 25 369 90 951 55 44 15 23 22 240 56 461 86 749 84 569 72 391 66 302 81 354 8 158 92 386 7 510 87 286 58 134 71 573 45 460 96 79 6 611 74 540 73 877 24 965 76 626 35 667 98 844 99 245 28 834 47 150 39 655 83 146 17 586 31 726 0 124 91 137 69 207 5 9 10 83 34 791 57 611 80 612 11 509 18 897 64 281 38 480 29 66 78 463 49 893 85 311 21 913 62 463 40 953 42 769 65 176 12 802 46 609 1 487 3 755 89 621 26 80 48 371 68 545 13 53 43 220 61 218 30 538 32 7 37 36 19 304 33 116 4 388 60 617 63 982 14 669 54 286 20 210 59 561 2 883 79 674 82 674 95 362 27 71 16 226 70 901 23 566 9 904 67 509 53 352
40 490 65 476 31 29 7 141 94 901 19 473 32 924 56 438 72 826 95 442 44 436 45 265 82 40 91 37 96 690 14 57 48 632 25 161 17 822 58 805 97 90 80 349 36 866 52 178 29 123 73 635 69 836 38 84 53 103 21 187 1 2 24 969 90 912 12 564 98 657 2 446 6 457 71 365 47 218 16 275 27 409 75 650 46 538 92 82 77 983 3 946 93 4 60 638 99 318 4 205 68 197 37 557 67 5 5 715 28 203 51 679 79 510 89 688 78 979 34 105 63 944 66 251 85 614 49 506 11 36 87 253 33 135 22 287 61 225 43 119 83 531 42 865 9 628 30 677 20 150 15 780 74 415 62 279 76 318 84 931 18 356 54 13 35 446 23 951 26 903 39 594 86 561 13 327 57 982 55 82 70 705 59 529 41 637 8 685 88 739 50 902 81 522 10 581 0 937 64 395
17 602 69 324 95 460 16 979 96 830 70 935 62 491 98 339 15 230 28 135 25 484 67 862 12 439 52 574 1 910 87 766 91 684 2 582 38 985 55 108 37 447 31 317 86 59 45 167 0 466 92 573 76 727 65 48 24 359 5 288 43 900 80 798 26 144 60 656 41 855 49 525 40 363 82 348 53 30 29 98 81 326 51 215 10 259 97 361 35 115 71 187 93 928 18 55 30 368 61 947 63 77 20 740 39 38 50 926 7 940 13 648 14 75 88 575 90 109 23 150 27 782 9 440 78 603 74 710 21 303 36 199 73 242 58 228 4 800 72 961 99 739 85 749 6 852 59 539 56 949 33 370 79 443 84 280 66 138 3 118 44 863 48 93 94 131 42 649 8 174 64 536 11 849 83 639 34 364 89 574 77 833 46 171 47 892 19 843 54 803 75 764 57 842 32 564 22 976 68 186
32 120 70 25 99 381 45 529 51 868 62 551 54 920 23 356 20 131 3 922 56 486 53 854 75 308 82 327 42 190 29 457 87 851 50 607 64 758 86 353 24 200 94 919 72 192 77 178 1 475 65 573 93 904 57 462 63 111 59 117 89 621 10 508 44 328 7 25 16 825 14 562 4 258 47 7 69 463 48 883 26 384 25 724 6 160 66 59 55 77 36 870 27 370 19 383 17 162 18 439 58 510 84 705 9 461 76 6 39 396 37 593 35 570 31 888 34 549 98 16 79 513 0 164 73 13 46 118 80 915 60 883 67 51 38 163 85 658 2 6 13 822 91 642 71 173 52 386 28 757 61 154 78 884 8 54 74 299 88 94 33 686 43 797 22 814 41 348 97 477 5 919 95 499 12 571 21 891 30 274 90 15 40 117 83 243 96 142 49 540 92 748 81 110 15 109 11 350 68 297
78 872 75 217 39 769 58 239 35 446 0 872 9 769 18 390 41 79 85 579 57 221 31 60 7 228 21 916 3 593 12 470 6 109 50 173 94 199 4 236 90 818 11 614 36 594 24 394 79 354 16 62 82 406 25 698 97 732 17 475 61 335 26 583 64 472 63 724 10 612 83 197 2 888 71 99 38 384 77 716 37 168 23 144 53 53 55 116 89 663 96 721 44 749 73 466 88 449 68 758 80 870 30 512 92 547 15 384 29 497 28 378 54 787 65 770 14 872 42 133 86 961 60 871 19 153 91 570 49 237 67 475 51 828 84 200 69 374 93 86 46 885 52 896 98 340 95 787 5 733 43 946 45 780 66 774 13 220 33 268 76 517 32 220 27 59 34 747 87 91 59 981 20 161 74 402 56 544 47 700 72 476 62 735 22 234 48 167 8 202 99 797 81 205 40 57 70 939 1 316
14 925 81 621 44 844 39 397 96 871 83 814 33 955 77 833 63 637 89 793 69 50 60 842 65 461 87 108 26 394 56 121 4 614 41 824 75 830 64 821 19 782 20 393 8 128 35 365 79 346 37 126 21 468 71 829 90 722 23 76 57 23 28 509 5 760 55 909 16 323 27 944 92 118 46 166 7 186 0 863 48 865 50 190 31 868 95 317 51 45 76 161 91 488 78 534 13 38 12 597 61 835 94 1000 36 873 32 268 11 231 68 780 67 925 34 736 45 75 22 782 2 873 49 502 53 643 80 23 86 851 62 800 38 860 52 260 58 98 82 246 30 998 24 911 97 825 70 879 42 718 85 667 73 585 1 857 15 831 47 942 6 458 3 96 54 453 59 31 17 901 10 211 84 382 25 70 72 576 40 954 98 276 99 707 29 95 74 220 43 283 88 166 66 59 93 533 18 124 9 53
51 74 15 772 49 4 35 565 78 76 47 714 6 788 98 960 44 173 33 942 29 989 28 933 71 515 84 438 25 103 11 381 43 782 91 192 40 103 12 40 22 630 50 335 57 475 73 584 81 454 37 361 69 395 56 206 90 44 63 285 24 406 3 489 55 601 95 682 85 614 2 893 20 395 74 994 53 361 7 135 19 812 93 677 89 245 59 511 45 887 13 354 67 479 0 590 66 407 14 928 65 447 48 471 30 276 18 363 96 52 61 170 88 291 79 315 76 352 83 371 94 296 21 654 36 311 10 25 70 931 82 533 27 522 62 251 75 588 38 139 58 258 72 141 60 972 5 938 86 435 42 360 41 978 97 664 52 127 46 231 4 822 54 463 9 283 32 925 99 237 80 851 8 626 87 693 34 762 1 452 23 12 39 961 31 837 17 243 68 699 77 676 26 3 64 248 92 722 16 475
50 82 76 738 1 387 72 885 44 159 35 40 55 123 95 372 7 174 2 725 67 499 54 748 3 957 8 489 96 742 13 320 26 294 41 625 71 178 10 812 87 335 86 601 99 789 34 916 46 903 53 112 16 285 57 867 64 911 70 297 84 484 61 465 14 538 30 330 94 415 45 68 32 731 78 245 69 593 12 895 85 970 62 404 39 752 77 504 4 922 17 593 74 932 48 554 5 946 80 107 36 679 47 371 38 6 9 645 60 438 49 496 42 185 31 105 66 275 68 613 20 881 52 578 37 803 92 561 40 903 93 231 27 515 28 309 22 386 65 147 79 370 81 413 33 879 23 497 29 826 58 583 82 87 91 188 90 529 25 865 75 101 18 709 59 215 56 175 43 762 98 334 51 179 21 306 15 7 63 979 97 406 19 156 88 158 73 792 83 43 24 847 6 830 89 21 11 802 0 621
30 473 85 63 38 32 18 426 32 987 46 448 91 869 10 334 1 673 33 182 9 985 73 55 83 188 78 993 27 443 19 444 25 657 75 46 49 416 14 300 24 630 70 761 5 149 20 52 82 515 42 167 62 529 39 711 40 538 58 313 67 497 22 120 13 924 48 229 41 249 4 171 84 586 44 30 66 884 68 905 37 837 76 403 45 545 94 26 54 826 60 437 28 906 11 757 88 181 98 586 57 81 90 675 61 745 8 911 65 378 89 194 7 66 72 259 86 967 55 37 99 743 26 774 0 20 64 433 80 999 50 344 53 472 95 594 29 143 63 214 52 132 69 691 12 717 96 399 47 947 16 493 81 460 15 244 17 726 77 159 6 68 93 62 2 3 35 979 92 197 59 418 87 129 51 617 23 848 74 167 79 659 31 373 56 274 34 305 21 510 71 292 3 366 43 5 36 17 97 172
19 310 54 412 67 456 89 129 48 766 63 765 46 941 8 763 24 773 38 451 43 804 59 269 62 816 14 310 18 881 65 33 45 21 34 877 20 80 33 790 68 217 4 177 27 816 96 716 5 566 91 892 86 341 95 878 99 173 60 760 35 104 22 518 40 907 21 205 29 550 82 878 10 851 83 962 12 58 30 874 28 305 69 45 84 999 57 500 42 814 93 405 41 766 58 495 97 541 94 380 9 393 77 797 74 952 51 515 44 794 39 804 52 920 2 789 16 346 37 403 85 271 61 645 98 226 11 530 23 412 72 140 0 663 50 111 6 994 36 10 76 974 75 317 64 93 13 190 26 860 31 815 78 834 3 552 66 912 79 355 17 234 53 924 7 296 49 297 70 835 80 73 55 733 56 682 90 675 81 607 32 292 25 926 87 194 92 528 88 881 1 861 15 250 71 909 73 90 47 599
81 710 77 505 82 781 35 776 54 324 8 874 46 159 25 819 84 600 12 579 44 418 21 119 76 255 2 327 32 731 87 31 34 221 53 601 89 741 51 122 58 515 83 143 33 573 97 339 10 592 55 508 9 883 27 52 38 771 6 356 43 441 45 851 0 154 11 442 73 363 18 399 41 315 86 86 94 932 74 219 66 772 64 50 19 433 13 56 42 440 23 27 39 723 16 506 48 849 3 77 80 95 5 313 95 693 40 767 20 42 96 7 67 711 61 198 59 251 70 385 14 850 24 326 37 977 79 639 47 876 30 730 78 277 31 357 88 389 26 748 91 718 68 732 85 666 29 577 36 543 1 659 98 194 49 972 62 191 65 470 15 5 90 930 63 909 52 465 72 12 7 789 92 14 4 630 28 785 75 634 17 989 56 362 50 580 71 6 22 933 69 37 57 550 99 845 93 622 60 664
24 598 21 611 62 81 34 489 35 94 59 619 32 626 92 506 50 385 60 148 12 57 8 569 43 683 40 252 84 69 4 224 16 397 45 549 73 510 31 283 51 675 77 956 61 29 25 945 18 412 67 744 88 234 7 452 65 790 36 543 2 826 49 923 22 475 23 540 72 739 75 519 17 868 20 669 5 405 42 835 74 720 29 865 39 854 38 596 27 984 30 207 83 34 57 104 6 331 80 17 76 326 68 163 78 169 19 959 9 111 46 188 69 46 28 896 93 796 56 446 11 582 14 180 85 533 99 970 13 791 58 645 90 614 96 914 47 735 70 219 1 931 55 672 33 187 94 902 15 642 82 69 89 273 3 678 66 496 0 438 48 994 86 79 64 929 98 97 53 111 97 585 91 608 37 405 41 55 26 499 63 806 79 319 87 99 44 791 52 179 54 113 71 295 81 633 95 502 10 253
15 613 23 985 69 851 26 975 16 734 82 176 95 704 74 856 1 632 72 575 34 803 49 535 7 807 39 242 62 300 92 42 78 625 87 572 91 450 58 898 76 251 44 676 43 413 18 788 55 137 27 317 66 896 48 780 80 750 54 756 4 665 36 644 96 80 24 282 86 398 33 571 31 606 2 977 63 325 29 713 50 146 28 556 99 568 57 45 61 669 98 807 6 779 14 121 68 555 32 293 42 947 84 870 30 860 45 760 38 517 8 761 25 628 90 162 67 992 56 119 5 8 75 826 70 673 60 613 64 469 41 587 47 889 97 271 52 511 3 967 88 173 89 698 65 346 9 177 22 409 59 718 11 665 40 760 83 25 71 947 19 961 20 455 37 998 0 484 17 433 73 721 35 138 85 105 93 488 13 562 53 648 46 542 77 978 21 392 79 946 81 433 10 440 12 488 51 833 94 625
95 204 83 742 61 283 11 274 23 966 33 460 84 940 10 133 73 166 27 3 8 523 90 467 16 55 98 800 70 663 53 826 44 323 29 629 81 479 52 625 54 312 14 160 38 819 99 277 32 87 55 169 68 730 7 190 93 222 45 413 82 528 6 596 5 553 15 208 86 188 2 739 34 857 75 519 20 644 50 637 28 992 57 835 88 605 24 998 37 840 35 34 89 962 36 699 62 24 51 695 63 272 85 380 80 98 31 506 64 373 19 272 0 476 66 634 26 515 74 576 60 505 91 918 39 164 59 588 77 723 30 539 9 347 3 113 41 975 47 624 13 237 97 860 17 620 22 773 42 666 96 120 21 729 69 42 87 140 46 387 67 427 58 996 65 467 43 511 1 585 94 474 78 658 76 700 92 444 79 925 48 609 49 594 56 301 40 878 25 768 18 636 72 485 71 874 12 837 4 81
90 475 3 256 73 683 77 772 46 502 12 924 79 199 51 292 52 679 34 924 13 807 60 677 72 409 89 207 26 786 95 53 42 512 30 781 69 894 24 755 98 739 22 504 38 42 15 881 70 696 45 762 50 176 66 242 4 483 39 10 37 766 2 654 58 522 68 718 87 226 28 683 35 376 43 212 63 720 88 926 48 892 19 435 41 201 17 719 31 277 11 404 75 153 85 795 10 837 44 718 33 829 99 226 9 174 81 639 53 368 23 112 94 725 6 46 29 913 25 537 54 554 62 77 64 410 56 437 14 617 71 381 0 895 36 428 78 864 76 641 84 864 96 699 57 45 5 652 80 613 16 196 74 76 32 487 1 822 18 516 92 578 86 387 82 612 21 597 59 897 65 12 67 759 49 788 40 40 8 302 47 805 55 685 27 589 20 321 83 892 7 666 93 578 61 312 97 612 91 195
83 474 21 704 17 380 23 799 88 782 29 348 63 343 94 816 9 49 55 893 16 67 34 229 71 388 84 742 22 590 75 457 91 454 99 333 11 701 5 696 82 644 95 653 28 850 66 858 93 641 43 753 42 65 46 88 78 994 68 132 52 967 97 84 62 649 56 52 65 824 85 173 50 731 44 52 89 827 60 823 45 608 18 632 27 588 72 505 79 455 19 972 81 679 12 664 6 235 37 525 47 259 64 809 14 639 36 385 48 939 92 852 24 385 1 610 4 172 39 972 80 141 32 421 61 627 15 874 70 49 30 497 98 671 10 121 13 976 69 243 96 526 20 285 3 38 59 343 49 239 7 381 38 15 54 784 57 883 87 63 25 868 86 344 40 320 8 154 35 811 74 508 53 483 76 39 51 529 33 503 90 698 58 473 0 903 41 63 73 428 26 899 67 295 77 572 2 430 31 369
80 977 23 44 51 98 4 350 45 366 35 403 94 693 1 716 12 720 0 632 17 158 10 603 36 348 75 987 84 798 60 824 53 589 82 171 21 129 88 439 8 62 26 388 63 423 85 204 52 868 6 493 90 758 95 50 31 54 57 175 74 1000 48 590 62 482 79 626 18 285 87 110 5 493 70 378 3 693 81 115 38 446 64 14 68 188 20 998 22 775 15 937 86 354 49 255 33 305 98 985 29 78 58 536 11 204 13 861 76 310 54 976 16 184 43 772 9 542 32 483 40 354 47 80 73 906 91 479 19 70 93 498 67 18 30 361 77 190 44 991 78 505 2 966 55 604 41 663 24 562 97 102 72 2 46 230 71 440 59 346 99 115 25 308 96 383 14 382 42 13 7 807 69 124 56 337 28 70 27 488 89 54 66 234 39 72 92 523 50 72 83 445 37 619 65 360 34 53 61 155
37 189 45 534 82 974 0 560 38 64 52 511 6 690 68 333 27 760 55 127 67 603 22 797 60 471 20 902 17 681 3 813 44 479 72 669 70 469 43 45 59 204 92 149 40 524 71 627 18 756 91 298 84 950 14 679 90 339 99 903 23 18 33 248 86 663 51 292 42 720 19 93 96 165 65 594 79 650 1 592 12 350 8 846 9 776 81 341 56 305 39 388 48 702 63 121 21 726 10 539 53 389 85 974 28 460 24 982 31 731 11 554 74 568 95 651 35 119 62 374 80 164 76 548 75 741 57 100 61 679 41 155 26 50 49 114 83 230 73 571 4 5 66 292 78 583 98 361 46 706 69 190 29 821 50 890 47 532 87 246 32 237 54 405 15 263 7 448 2 124 89 521 36 799 64 955 97 571 25 17 5 128 58 433 30 632 13 404 77 587 34 604 16 50 93 202 94 489 88 539
46 696 50 703 27 143 86 628 25 271 89 492 4 838 33 971 15 887 78 947 9 582 41 553 73 720 68 624 99 967 14 640 47 214 85 480 92 60 56 450 49 230 53 153 76 44 10 626 94 828 97 160 42 830 2 234 19 803 62 626 29 368 51 131 0 864 87 626 26 468 23 915 17 395 45 225 57 928 96 993 71 146 34 444 8 313 69 644 37 580 90 495 35 51 67 217 32 759 82 184 13 38 39 427 65 695 48 414 36 713 63 821 64 892 6 991 55 44 44 411 31 566 18 65 20 869 30 775 72 488 74 992 22 585 81 167 12 870 70 230 58 164 83 235 43 972 38 153 16 783 5 708 7 508 84 471 79 101 59 360 93 59 28 636 91 338 95 154 77 929 1 996 66 720 98 791 24 692 54 196 80 592 3 747 75 352 40 738 60 641 21 802 11 181 88 613 61 744 52 618
50 164 40 942 45 205 39 726 27 895 15 774 55 485 41 733 85 373 16 762 74 721 14 81 99 782 11 26 71 355 47 108 68 89 21 47 75 960 1 19 80 592 52 258 79 230 29 503 59 604 97 737 62 771 4 57 69 299 95 60 86 935 22 722 0 234 58 550 35 8 57 941 10 120 51 167 96 712 64 588 43 650 65 526 90 701 25 670 42 108 77 692 36 652 61 803 72 58 70 204 83 11 84 742 20 156 3 486 92 242 13 761 76 111 19 858 73 373 49 423 67 806 54 770 78 937 66 330 9 828 34 849 28 344 17 589 46 516 7 967 87 611 63 395 56 447 18 854 6 731 88 286 89 649 26 471 33 403 38 604 48 393 37 998 23 414 30 44 31 651 5 524 60 865 32 38 24 124 44 562 91 532 93 33 53 401 82 11 2 666 94 526 12 757 98 699 8 50 81 769
17 501 45 876 91 962 21 719 58 297 8 751 71 671 77 67 27 65 88 335 5 436 7 683 62 961 64 281 69 4 59 832 14 195 96 983 33 285 60 795 19 696 35 308 11 115 36 50 75 90 83 891 44 374 43 873 98 833 70 536 10 250 84 630 42 600 97 720 76 513 18 325 92 963 41 988 74 479 90 98 39 623 94 687 1 457 16 309 66 342 32 745 37 658 57 814 52 46 22 765 85 652 89 434 26 701 55 317 47 744 38 967 24 420 31 101 51 714 3 497 93 420 40 765 63 379 49 119 34 185 9 615 80 868 13 111 54 482 46 169 78 917 4 550 87 585 48 493 53 295 72 932 65 981 81 715 6 692 82 412 12 194 99 88 68 9 0 561 50 66 86 815 29 876 28 235 20 290 95 534 73 488 67 337 2 59 30 684 23 354 25 457 15 52 61 87 56 232 79 851
16 625 71 730 2 877 21 907 62 937 19 3 69 387 72 253 48 745 52 426 28 501 81 371 32 737 14 509 98 760 24 962 37 504 78 656 36 998 1 467 10 250 92 226 94 214 8 829 55 650 66 892 9 19 67 351 73 780 79 26 34 575 85 283 43 20 35 219 96 540 58 191 22 13 93 726 46 448 91 197 87 183 99 466 23 434 45 857 7 264 3 408 40 837 33 667 42 301 13 420 11 792 82 210 80 710 75 805 38 183 18 169 70 652 57 734 51 962 30 526 61 167 77 925 90 903 29 69 25 624 44 681 5 902 49 499 6 991 97 289 84 450 26 342 15 538 12 592 39 847 68 410 20 267 56 996 83 212 41 262 95 997 86 237 54 191 76 293 0 835 60 339 88 927 89 593 53 13 50 536 63 498 4 50 47 200 64 412 65 419 17 451 74 680 59 23 27 679 31 558
59 508 70 954 4 373 96 974 41 870 21 111 0 224 53 561 67 718 98 966 77 706 92 937 88 475 71 697 75 174 25 152 89 813 48 95 55 186 38 537 90 649 80 357 94 559 32 622 61 162 95 115 45 479 64 427 13 737 5 82 8 930 35 281 76 576 78 555 18 205 99 215 36 528 9 291 47 704 62 379 20 813 29 194 91 841 6 654 81 611 37 931 40 442 74 966 57 448 84 406 73 684 87 389 52 654 58 449 27 735 11 254 34 170 16 13 39 815 1 680 44 910 85 965 51 116 50 699 2 15 24 561 7 70 42 335 46 428 19 448 15 211 33 427 54 748 60 84 83 295 93 179 82 602 3 431 23 895 31 188 86 136 14 388 12 538 43 489 22 53 17 784 63 932 65 79 28 837 56 640 68 656 66 445 26 35 10 556 72 521 49 485 30 661 79 800 97 421 69 712
70 276 72 595 44 991 17 838 69 199 47 80 98 447 48 587 32 219 57 530 51 224 13 229 12 49 9 117 52 102 63 481 0 468 29 519 90 250 11 437 67 125 66 894 50 468 27 888 8 237 42 835 26 404 75 502 80 566 96 651 31 892 19 32 25 718 28 415 65 502 81 800 68 833 77 761 5 821 94 386 73 155 23 127 4 962 7 781 59 223 83 716 88 878 37 81 78 686 36 457 62 943 38 683 43 279 46 227 30 249 35 772 87 215 16 710 1 226 14 168 39 790 22 80 85 169 76 969 95 718 93 912 79 612 56 676 15 584 18 292 97 925 86 419 33 517 82 434 71 457 92 649 10 389 55 847 64 205 91 973 49 8 21 523 20 469 54 854 74 943 61 37 3 786 24 941 6 118 99 130 60 598 34 503 41 16 53 385 58 623 45 865 40 103 89 330 2 207 84 726
67 894 41 733 88 444 52 28 11 77 3 504 5 136 28 621 73 713 60 48 21 295 59 529 1 565 25 991 42 288 93 121 13 1 9 958 15 3 17 318 75 77 36 242 46 253 14 232 44 634 95 595 89 963 84 243 40 165 16 690 74 440 72 699 49 545 48 832 2 12 4 992 55 840 31 475 0 812 79 500 6 437 78 299 87 608 76 714 81 537 43 139 68 454 83 865 7 961 47 4 90 208 57 661 64 512 12 483 24 499 66 607 34 526 62 2 29 895 37 258 53 309 54 115 65 358 10 654 22 523 97 385 20 699 71 83 70 769 85 721 23 569 58 123 61 807 38 622 92 549 30 458 56 105 91 891 35 345 69 297 45 114 51 672 33 845 94 661 26 324 39 471 27 988 82 367 32 625 18 281 80 208 63 644 50 162 99 202 8 915 96 677 77 289 86 483 19 180 98 49
7 316 12 894 39 634 27 533 31 473 73 651 41 208 45 758 10 56 97 585 6 741 49 294 52 186 77 961 95 855 94 858 46 500 89 780 43 267 90 588 36 528 40 629 8 923 4 44 55 624 74 585 71 196 24 985 21 255 17 923 78 915 86 502 22 982 54 220 81 300 61 551 34 824 93 256 60 799 98 114 9 667 37 43 1 743 16 371 84 348 56 810 91 760 26 832 88 685 44 214 30 645 5 427 79 629 67 962 11 635 65 30 99 548 69 718 83 205 20 992 76 969 48 149 53 204 14 757 42 803 64 521 66 715 29 797 25 632 38 663 63 357 33 283 62 589 2 100 28 787 72 981 87 539 75 870 92 678 96 867 58 442 47 959 19 541 15 880 59 973 50 244 0 212 82 918 51 889 68 29 57 849 80 886 23 387 35 469 13 468 70 652 32 981 3 304 18 778 85 345
10 141 89 500 53 486 93 907 27 771 36 552 99 749 61 247 44 396 30 642 56 980 81 303 4 424 95 141 86 504 42 902 34 452 31 471 3 866 72 263 50 548 92 176 5 629 20 678 43 257 39 694 94 589 77 774 47 211 9 638 14 798 69 66 13 67 90 589 16 318 58 631 57 624 15 52 65 144 41 670 32 540 62 170 40 174 1 584 88 121 68 763 70 418 51 842 79 830 83 894 63 169 85 807 76 624 2 973 18 797 25 669 91 719 55 405 64 189 54 375 66 614 87 157 29 123 8 10 21 334 0 532 6 49 96 388 67 576 49 467 19 65 12 974 84 709 60 289 78 680 71 10 38 636 98 589 26 798 35 231 46 286 24 30 59 317 97 689 37 66 52 879 80 644 23 486 48 240 22 750 33 959 74 643 45 380 82 387 75 420 7 949 73 778 28 878 17 564 11 460
18 928 3 953 94 972 10 274 9 20 78 957 30 175 29 57 95 618 74 712 51 858 14 538 69 506 60 835 20 875 22 337 48 789 73 106 75 431 67 78 84 194 40 997 66 631 82 303 37 889 92 364 46 174 31 320 19 234 38 431 71 281 5 317 2 979 23 435 83 572 13 574 68 421 70 424 39 589 64 345 91 994 35 279 4 63 55 686 1 749 15 497 49 358 72 755 89 781 81 875 17 385 34 40 24 583 6 142 42 657 12 221 62 471 52 402 28 292 32 495 63 244 0 963 79 518 96 793 99 221 76 739 44 686 87 751 21 396 27 143 98 328 61 526 36 37 25 278 50 836 33 424 90 466 54 988 26 522 56 483 16 31 53 701 85 639 77 545 65 469 41 860 58 409 93 922 59 333 80 987 86 580 8 685 11 194 88 541 57 758 7 470 43 507 45 847 97 365 47 513
25 204 91 110 52 267 31 468 48 105 10 706 38 907 93 515 59 550 57 863 95 971 89 717 96 734 82 300 5 941 90 196 39 78 78 812 42 612 43 10 12 956 35 42 13 319 94 710 40 25 51 610 53 861 30 806 99 113 9 259 73 54 76 791 14 443 4 48 69 10 97 600 55 201 66 30 16 168 79 892 20 534 1 839 86 469 44 805 22 86 17 764 3 247 77 302 23 23 37 402 0 884 63 833 33 338 49 972 19 316 92 936 45 374 60 630 34 536 41 175 70 593 74 841 2 781 61 53 58 140 47 34 18 537 29 420 80 898 50 38 8 185 11 54 84 604 32 432 72 740 98 791 64 244 83 818 28 608 21 258 75 92 56 74 81 815 24 356 87 707 71 547 67 453 62 700 26 979 15 413 27 209 54 4 88 538 68 79 36 614 6 161 85 746 65 849 46 740 7 709
42 207 69 38 43 840 21 246 0 685 66 726 28 749 91 984 15 684 19 289 6 365 37 461 44 665 72 175 99 88 9 397 52 938 50 397 13 711 73 104 12 829 98 75 11 350 39 704 48 349 80 744 8 388 75 548 87 387 46 526 76 536 92 255 54 693 2 979 60 537 86 640 20 277 33 444 84 690 82 682 29 913 32 198 65 393 5 867 47 946 55 711 27 307 45 657 74 291 3 454 38 294 51 768 70 624 14 499 71 945 59 121 34 280 7 801 93 292 95 325 58 761 96 936 61 512 49 871 24 943 36 791 22 706 40 719 64 472 1 263 94 297 79 874 90 935 53 931 31 713 23 951 88 58 4 492 17 524 41 644 97 843 18 648 30 677 35 335 85 920 67 490 77 728 57 874 83 607 78 309 56 593 89 269 10 769 25 609 68 23 63 743 62 465 26 489 81 501 16 543
32 914 37 19 72 853 88 500 58 826 94 926 13 449 87 741 7 127 6 402 90 536 57 739 81 293 36 569 1 305 73 970 84 241 80 900 22 614 61 238 85 236 38 40 70 352 66 155 96 975 29 839 8 787 45 316 46 168 5 482 52 702 93 157 25 991 10 804 44 986 18 812 11 655 16 434 12 796 27 770 71 404 4 895 54 865 9 512 99 229 34 956 76 613 78 4 3 630 14 444 91 128 64 963 0 926 42 94 23 925 69 984 86 87 39 788 67 959 97 211 63 447 35 120 62 163 82 117 79 322 92 718 26 821 59 527 68 274 50 500 53 344 40 42 43 548 55 357 51 109 30 481 17 488 89 214 48 350 31 690 65 765 20 848 41 392 49 748 74 110 56 156 75 83 24 131 95 445 19 812 21 896 60 966 77 507 83 38 98 910 15 34 47 185 33 748 28 32 2 311
78 581 53 374 50 398 36 808 58 141 23 954 99 95 31 576 40 305 63 577 65 168 72 992 44 800 34 266 20 515 25 901 85 810 94 412 88 647 37 446 2 469 5 741 89 640 68 123 59 455 4 320 42 747 29 256 26 118 3 307 22 841 83 9 92 183 51 30 21 373 11 289 27 641 71 799 98 683 9 475 10 285 84 371 73 30 82 777 70 245 16 447 96 190 24 642 67 150 61 229 0 381 7 637 32 299 17 881 75 557 93 348 45 55 87 939 60 344 62 901 95 582 35 7 81 498 97 18 6 569 52 872 64 879 39 864 76 453 30 907 14 213 41 516 38 679 8 623 46 965 28 921 13 862 66 523 54 628 86 599 19 132 57 240 33 568 49 901 15 210 1 469 91 690 74 511 43 776 12 594 77 95 69 906 18 390 56 36 48 953 90 580 80 417 47 598 79 8 55 193
37 677 27 241 57 297 18 425 28 724 50 50 45 97 17 237 91 80 16 18 46 361 97 416 1 907 12 499 66 853 35 466 60 928 6 253 73 858 40 190 47 493 3 481 19 900 51 574 15 832 38 957 48 177 87 701 56 635 39 454 24 550 86 290 10 501 34 932 23 260 90 916 74 990 58 63 59 134 82 73 95 7 72 415 25 137 54 609 88 524 4 985 76 592 81 463 62 599 2 221 31 131 29 263 5 971 21 868 93 532 63 106 9 457 22 335 41 151 20 103 13 874 67 387 79 683 85 813 84 745 65 33 89 624 53 571 64 444 92 666 68 615 83 200 32 895 0 127 69 976 11 774 52 725 61 166 55 877 8 400 99 21 26 296 75 849 71 869 49 869 96 248 78 211 44 413 30 557 80 726 98 677 42 384 77 978 94 594 33 852 43 542 70 749 7 372 14 547 36 961
1 807 15 319 80 616 29 446 77 748 26 374 2 675 31 43 69 738 10 630 16 535 97 34 82 580 23 812 20 854 39 379 11 175 57 240 89 717 94 24 78 472 22 678 0 97 53 450 35 655 84 269 54 764 17 498 90 301 67 817 72 240 51 377 81 158 86 283 64 87 93 840 85 194 87 464 34 356 18 4 98 806 45 118 30 634 58 897 74 393 32 667 83 392 36 119 40 646 71 720 76 469 91 274 14 718 3 267 66 773 24 747 49 439 92 746 95 440 9 700 7 668 75 771 42 803 4 353 8 490 88 153 96 822 38 386 52 797 79 984 28 881 73 701 68 805 25 625 33 964 56 800 19 160 43 26 13 153 62 900 59 189 60 517 6 384 41 125 48 706 27 936 65 999 50 526 21 811 70 948 44 516 63 873 5 208 46 303 99 640 37 76 47 497 55 653 12 666 61 407
45 224 90 99 63 117 73 562 7 516 41 444 81 535 33 492 37 325 16 460 18 287 51 661 2 201 8 514 55 457 94 429 53 346 11 818 72 914 1 494 64 569 20 64 77 947 62 140 28 243 21 929 43 932 91 894 13 502 52 379 23 462 29 524 98 265 82 53 5 196 78 111 44 870 31 497 80 191 61 440 56 788 42 462 59 373 58 576 70 197 54 731 27 718 79 79 12 456 0 765 14 322 36 625 88 868 4 537 39 786 10 314 46 171 74 141 57 41 34 178 35 958 15 448 19 639 84 84 40 402 30 426 6 283 75 328 85 799 71 390 49 593 83 248 47 329 50 573 48 543 60 144 89 693 65 460 93 904 99 287 17 730 67 453 86 156 96 874 25 41 87 203 38 188 24 175 9 906 68 758 32 685 92 574 97 452 76 391 66 25 95 988 69 721 3 6 22 788 26 537
32 876 38 271 73 177 85 442 74 992 79 59 98 626 3 921 75 678 16 618 6 574 4 704 46 26 72 253 8 722 64 524 9 747 2 466 87 959 99 46 39 893 33 634 10 275 59 493 92 221 18 772 34 111 37 431 65 296 55 652 19 156 78 959 49 792 71 646 62 211 60 48 51 364 48 324 77 80 21 183 5 147 40 376 42 930 23 78 95 269 93 827 66 842 70 277 0 302 29 323 68 509 69 659 14 752 97 219 22 839 56 867 45 284 84 884 82 86 57 114 20 100 11 537 61 224 13 900 52 576 7 609 43 402 31 86 80 931 91 814 53 959 67 462 26 417 41 842 90 673 96 398 28 455 89 777 24 582 63 776 36 879 25 537 17 466 47 907 44 151 1 670 58 5 12 220 88 973 50 810 35 425 94 128 81 281 76 265 27 203 54 613 15 111 83 531 86 731 30 913
94 319 44 995 60 121 11 482 40 147 54 316 53 278 99 516 14 189 21 84 82 364 32 529 33 162 89 312 61 51 22 50 12 710 1 54 43 154 39 516 4 789 5 850 26 310 98 126 62 939 45 776 42 409 87 143 76 42 13 352 18 298 88 876 81 862 72 136 31 196 63 559 35 718 59 707 85 350 36 611 49 864 96 655 93 536 71 860 24 889 16 61 38 748 48 107 74 313 50 617 25 152 41 31 86 703 57 625 8 319 17 295 66 998 80 594 58 502 20 188 79 107 9 101 34 450 29 716 28 810 83 569 19 723 30 105 65 36 52 170 6 997 68 248 91 271 92 488 84 260 75 660 2 266 0 962 51 633 7 891 70 692 27 737 95 909 97 833 23 328 37 1 10 584 64 376 90 278 46 170 55 303 78 441 15 497 73 541 67 648 3 516 47 512 56 394 69 283 77 540
4 756 32 910 45 279 15 102 8 765 91 1 80 61 26 63 42 833 77 29 2 109 64 277 59 234 46 835 56 988 96 46 37 347 88 872 7 111 22 541 97 831 39 853 23 46 11 219 79 166 14 164 70 295 74 33 60 188 5 502 27 398 55 716 87 439 62 737 18 383 72 690 28 342 31 503 82 200 36 80 48 217 40 370 10 949 43 342 86 361 93 139 12 801 99 370 75 108 49 826 34 549 1 201 30 604 78 359 68 865 9 748 90 710 35 719 81 437 89 55 6 722 73 378 65 946 58 341 52 916 54 665 94 929 50 527 17 285 44 550 85 943 41 403 84 166 13 787 57 93 21 753 71 67 76 692 47 680 33 145 67 664 66 481 83 737 51 32 20 539 24 883 29 131 38 994 95 429 53 856 19 67 25 729 3 54 92 938 63 761 98 675 61 692 16 497 69 539 0 714
16 176 53 953 22 672 35 468 6 461 83 934 95 752 19 491 10 981 46 708 88 653 21 447 89 138 93 723 40 853 79 39 9 526 25 295 72 951 44 359 29 888 55 485 98 72 38 36 12 588 85 498 54 921 49 114 64 205 77 398 39 583 48 230 47 953 23 925 67 286 18 31 45 753 75 966 28 811 36 639 20 868 41 845 59 861 1 304 15 247 8 539 14 174 11 962 34 563 80 965 74 716 17 465 61 146 62 538 37 830 86 931 90 847 57 949 24 277 82 454 2 482 99 515 94 554 0 192 63 509 5 574 71 334 30 473 58 639 97 288 66 49 96 818 84 306 42 852 92 674 87 537 33 978 78 110 26 208 51 4 52 708 3 754 69 547 27 99 76 360 81 737 73 522 60 874 91 741 43 249 4 442 7 396 70 584 50 932 31 615 68 707 32 985 13 944 56 498 65 388
69 954 94 95 53 255 61 728 75 636 13 188 28 754 89 900 96 479 49 150 11 830 0 330 8 886 59 730 15 49 33 1000 66 701 83 840 6 383 38 86 29 889 70 928 45 842 3 262 78 458 99 381 43 123 36 916 57 423 20 943 27 215 23 77 85 654 98 415 22 457 31 164 25 190 80 939 90 512 46 374 79 515 16 913 50 821 84 583 97 605 58 56 2 19 68 710 44 238 95 522 93 603 17 131 72 558 76 991 91 578 67 185 35 741 18 763 1 922 86 519 60 4 88 166 54 482 26 968 64 568 37 652 63 691 52 386 4 156 42 315 55 512 7 52 56 73 48 738 21 200 30 344 81 405 10 562 87 500 92 768 65 486 34 388 12 591 82 876 19 89 47 705 41 295 40 930 62 44 73 297 51 311 32 727 77 228 74 667 71 958 14 825 5 491 24 163 9 408 39 831
74 713 1 321 38 926 50 168 12 246 23 206 64 276 21 736 91 578 67 810 8 288 89 457 90 921 33 921 16 290 95 358 6 558 49 892 87 556 85 347 70 3 19 723 7 791 61 224 2 914 93 320 86 151 48 60 73 692 80 447 62 844 98 302 22 339 75 473 92 871 66 215 0 797 3 840 47 845 96 84 34 672 65 925 58 651 72 607 42 516 56 373 11 862 81 332 18 818 60 122 35 477 84 65 10 519 76 485 53 942 24 791 69 972 15 377 57 249 29 14 52 462 40 372 36 141 39 677 63 973 55 399 46 317 77 182 9 875 30 228 94 383 31 15 41 858 44 918 71 145 45 693 5 290 37 724 25 888 4 251 59 311 28 232 54 678 14 457 88 291 82 20 51 799 83 880 78 573 97 620 99 736 27 393 43 485 26 606 79 125 17 437 68 410 20 662 13 662 32 999
89 243 80 878 84 757 31 670 59 790 40 587 14 70 23 295 98 720 36 747 66 651 53 279 62 138 90 858 19 675 54 5 41 364 18 803 22 887 94 262 0 800 58 99 45 9 61 738 38 198 72 82 60 737 47 740 8 968 55 467 20 629 33 472 39 65 13 491 15 44 5 892 17 726 81 742 73 655 77 97 69 681 64 436 79 812 92 675 52 782 26 523 1 761 25 27 16 149 70 838 7 153 56 38 74 947 32 779 67 422 48 638 76 556 97 427 63 988 86 702 9 17 50 474 96 590 71 171 44 265 46 726 27 215 24 694 87 632 75 532 12 470 78 590 99 785 21 30 10 231 4 627 83 145 30 288 51 98 11 605 93 866 3 330 91 339 6 139 43 40 65 768 37 525 29 263 42 316 35 373 95 579 57 102 28 274 2 311 82 349 85 646 34 921 88 979 49 227 68 296
9 710 97 225 39 57 99 900 89 309 73 778 84 583 43 932 18 478 90 526 47 532 98 585 72 520 10 498 86 119 26 121 0 668 53 742 75 945 61 179 27 905 42 133 38 978 13 441 50 887 79 493 85 918 70 115 94 746 8 63 31 332 19 381 76 205 2 248 62 3 92 974 36 216 11 918 55 961 87 345 77 384 14 790 3 850 52 665 32 882 95 394 63 513 80 694 37 684 44 73 25 758 83 892 29 751 81 398 78 156 51 690 82 460 93 578 59 534 45 72 71 210 49 428 67 197 33 577 1 937 58 287 23 472 60 360 56 15 46 565 15 433 57 671 12 21 24 415 28 296 65 667 48 309 7 582 54 886 88 363 64 906 69 980 21 344 66 199 91 779 4 660 30 270 40 878 16 229 22 480 96 127 34 255 74 92 41 408 17 379 68 729 6 750 35 928 20 597 5 462
70 413 62 915 36 826 10 522 0 63 29 716 54 170 80 138 99 324 34 99 3 802 97 807 12 299 23 852 8 540 59 161 32 136 81 155 75 108 42 776 73 174 63 492 61 39 40 758 94 965 71 351 38 474 64 465 30 456 86 776 67 444 45 212 69 159 84 92 79 177 5 573 21 116 20 456 22 749 31 129 93 683 1 516 43 121 9 484 27 554 78 293 37 332 25 629 90 795 96 832 49 537 56 421 77 691 24 241 15 425 66 336 44 176 46 659 72 213 35 556 50 635 82 115 95 75 33 982 85 143 57 877 58 994 91 269 18 590 60 928 16 51 53 430 87 799 47 173 17 302 65 622 7 741 14 762 55 926 98 294 19 551 26 238 74 258 28 736 89 791 51 757 92 369 39 848 2 346 4 786 6 537 11 446 88 819 13 684 68 116 76 208 48 652 83 25 41 296 52 893
56 546 71 344 48 874 63 556 19 403 54 275 27 654 60 562 42 823 4 929 87 629 43 346 57 968 69 673 44 315 14 990 80 104 51 882 33 227 1 20 61 70 29 536 12 370 31 109 65 812 53 840 0 373 70 959 23 207 68 61 25 120 82 497 76 964 46 547 36 189 50 142 3 516 2 913 78 140 11 411 90 428 81 92 83 349 39 755 22 243 62 486 10 615 73 891 37 976 28 741 38 84 67 567 13 248 32 207 26 907 5 66 66 169 88 571 79 601 21 509 93 566 84 67 86 982 24 215 34 312 59 519 49 584 72 154 20 5 91 139 52 262 17 302 15 599 35 968 64 802 94 951 18 659 98 463 74 395 99 442 97 861 41 257 96 438 58 701 89 749 55 405 6 721 16 635 7 56 45 449 75 77 9 511 47 85 85 897 30 29 77 352 92 433 95 718 40 479 8 547
56 802 68 261 67 477 11 239 50 685 25 8 51 848 90 937 96 501 33 962 58 451 13 975 94 505 31 908 99 711 21 594 14 752 93 93 44 24 42 668 37 299 57 662 9 331 88 929 95 695 22 379 34 338 89 819 86 269 43 221 17 86 48 637 18 304 64 116 74 128 16 913 69 971 91 266 36 76 32 149 20 428 7 763 49 18 80 127 84 481 83 400 71 514 19 625 1 301 63 907 92 43 52 529 59 839 85 741 54 865 78 807 24 664 0 107 76 953 5 273 98 119 82 175 65 146 27 36 87 834 41 635 39 361 38 168 26 147 23 552 79 512 60 646 30 789 15 380 81 365 3 862 61 705 4 178 2 147 72 536 53 257 45 12 6 855 10 276 77 376 29 443 75 897 46 214 8 93 40 959 73 661 55 313 97 274 47 274 12 53 35 236 62 349 70 390 28 149 66 601
83 10 93 551 7 346 29 746 51 507 5 107 73 384 72 439 79 221 6 446 47 918 0 770 98 216 91 435 27 496 4 604 65 987 64 196 17 873 89 904 68 121 67 706 53 979 38 85 13 844 18 432 34 5 19 297 60 684 82 362 50 255 11 344 21 572 94 651 31 69 33 100 90 202 55 492 66 190 78 262 92 49 2 128 76 632 15 19 75 293 88 964 25 953 48 459 46 714 37 236 12 932 1 570 86 648 95 1000 40 111 36 529 63 55 69 782 43 109 70 463 81 508 58 402 35 220 77 984 56 821 85 656 87 221 20 752 22 831 96 153 32 428 61 489 97 57 16 883 42 251 28 199 45 60 9 395 44 15 84 885 10 537 74 127 39 262 52 217 49 823 80 350 54 116 71 698 30 584 3 280 14 233 99 418 41 167 59 90 26 16 62 318 8 121 57 697 24 262 23 698
62 373 6 208 94 285 14 809 22 360 60 933 93 973 87 442 35 345 5 693 58 830 74 383 59 22 96 560 0 772 92 951 43 858 86 687 27 111 66 571 41 180 47 626 99 285 7 302 85 188 16 174 33 71 54 53 50 444 79 787 18 805 88 662 65 576 39 140 9 103 44 940 37 876 28 712 70 641 12 816 42 593 55 277 52 321 29 652 63 524 90 428 97 456 57 74 51 387 34 703 17 971 77 969 98 13 56 95 53 638 15 295 23 716 45 811 61 188 81 122 68 945 3 626 10 212 80 544 20 805 8 57 48 859 40 46 71 104 19 40 13 459 72 245 32 736 49 503 30 541 4 857 84 359 75 991 2 568 67 764 1 624 24 835 95 13 69 888 64 104 26 684 36 870 21 145 89 454 83 332 73 19 11 112 91 782 78 530 25 209 31 324 82 832 76 564 38 32 46 458
55 879 91 699 35 695 53 86 25 921 7 512 85 190 65 754 16 602 32 964 63 887 84 179 80 701 81 69 34 937 71 875 2 640 43 517 46 307 39 968 79 459 10 277 26 970 94 604 0 749 38 78 4 263 47 286 88 955 62 368 82 496 64 981 27 950 54 235 44 793 90 733 61 512 1 99 42 647 51 858 69 202 58 649 50 257 17 441 12 805 97 756 18 803 36 606 93 667 92 862 98 688 76 48 73 273 99 786 11 931 24 217 28 684 56 588 57 922 78 50 77 252 59 929 5 560 86 307 41 354 48 237 20 662 45 127 31 129 30 532 9 821 14 774 70 652 23 32 75 706 19 636 66 804 89 825 96 342 15 246 37 428 3 226 40 817 33 741 8 563 60 256 83 283 52 28 29 389 74 598 21 278 95 220 13 391 22 419 68 3 6 198 87 893 72 541 49 888 67 216
21 17 50 575 88 507 53 153 34 634 1 174 18 70 93 214 64 127 69 369 86 287 23 319 10 206 28 135 91 642 99 956 38 198 81 634 29 965 68 584 16 693 97 369 58 88 60 8 89 151 8 427 94 287 37 733 42 196 25 663 32 261 30 148 45 620 46 809 96 46 92 519 76 697 20 679 71 2 57 829 49 849 95 633 79 865 17 476 61 343 73 855 52 239 85 159 51 437 98 532 12 446 9 642 66 16 55 968 31 258 48 250 41 992 43 692 87 653 15 234 47 43 84 407 77 328 27 720 74 557 3 325 54 770 6 838 72 69 70 446 22 272 2 508 36 671 19 709 65 849 63 890 39 985 13 399 35 301 80 427 67 253 62 371 0 186 78 910 14 954 44 905 59 754 75 806 56 87 26 867 83 644 33 41 11 158 7 584 82 317 40 14 4 920 5 679 24 579 90 423
48 922 1 993 2 390 76 678 99 44 6 703 45 459 62 372 32 666 61 530 42 582 69 429 81 657 36 170 51 292 65 103 33 911 3 646 0 811 31 816 95 639 85 490 20 262 59 975 19 216 94 431 74 984 93 539 13 378 15 964 96 252 75 305 39 484 72 330 38 327 92 297 35 612 97 93 29 539 43 879 41 780 26 990 60 616 40 631 25 677 44 965 50 193 57 305 47 379 8 148 83 273 98 821 18 429 49 991 63 200 7 96 24 247 10 784 87 822 64 964 53 486 22 911 90 874 89 445 73 63 67 542 58 463 14 992 66 788 28 418 12 644 84 686 91 260 80 317 68 974 88 446 27 934 78 97 34 501 77 809 56 986 11 807 4 888 23 791 16 292 5 717 82 365 37 103 71 262 54 838 17 601 52 883 30 216 46 764 9 192 21 546 79 215 86 976 70 386 55 623
64 119 19 458 5 755 73 62 72 134 61 764 53 148 79 7 35 695 51 544 75 667 3 387 20 895 12 178 62 724 97 787 24 120 80 121 96 114 33 976 45 448 15 671 10 335 4 302 60 637 2 647 82 723 63 705 50 359 59 190 58 388 37 897 41 498 81 234 17 603 84 146 39 702 0 935 57 279 85 932 40 517 70 600 98 296 92 858 66 200 91 715 78 545 99 766 27 446 26 733 34 603 83 961 44 706 69 861 22 995 36 847 8 512 14 293 71 903 55 833 67 301 18 42 23 170 49 772 31 920 68 60 6 921 95 735 87 768 38 33 28 849 90 323 93 435 30 589 47 712 54 35 88 31 48 972 65 900 42 362 89 9 25 999 11 267 1 195 76 705 9 5 7 873 52 236 29 998 77 913 86 944 94 156 16 659 56 361 13 943 21 427 46 213 74 671 32 953 43 865
20 80 73 672 53 696 0 630 19 797 13 625 96 958 94 257 11 890 92 538 16 392 15 180 18 94 75 547 42 887 33 932 8 375 3 794 22 349 87 879 95 722 49 79 91 961 48 718 51 574 7 55 67 278 65 970 6 838 34 684 79 238 43 763 23 713 81 934 21 110 45 219 57 112 74 554 71 575 38 712 78 931 58 376 70 441 99 297 62 200 32 907 82 187 86 344 50 705 66 522 14 539 69 742 90 145 27 619 88 622 97 92 37 603 56 31 36 285 44 661 9 598 1 793 83 661 52 489 77 593 29 280 60 609 93 972 59 71 68 147 47 286 39 998 98 711 25 244 2 227 24 139 63 947 4 789 28 555 85 82 41 859 55 263 26 704 17 691 31 6 40 482 89 733 80 778 84 716 72 271 10 952 35 680 54 778 61 409 76 826 5 296 64 138 46 777 30 724 12 495
56 887 32 833 54 929 92 52 60 818 19 464 2 994 55 712 52 500 17 740 42 354 0 375 12 985 40 190 96 886 57 636 59 869 68 951 71 504 88 707 43 902 35 817 83 169 53 895 15 725 27 672 16 288 21 732 46 290 82 415 26 772 64 47 77 323 25 54 84 345 76 97 81 384 5 593 78 370 98 954 44 982 74 957 72 4 38 706 48 903 45 691 9 371 61 83 94 827 39 71 95 524 11 787 62 573 49 162 99 797 22 582 90 379 14 755 51 764 66 408 97 67 33 836 28 515 87 15 31 871 80 496 65 653 6 295 93 541 36 979 37 640 79 799 34 302 1 946 20 359 73 664 47 57 63 250 18 666 13 558 41 115 85 252 58 652 50 959 24 700 91 493 70 185 23 905 30 545 10 44 4 546 75 160 69 26 67 709 8 455 29 605 7 272 86 179 3 343 89 898
84 869 8 858 33 663 5 601 42 135 65 985 76 437 50 797 51 698 62 150 63 895 30 496 73 649 91 20 21 149 75 291 79 41 7 744 92 488 47 588 97 938 61 569 56 357 59 282 27 675 23 38 55 10 38 932 78 49 90 897 88 644 46 695 25 916 87 161 66 115 35 678 57 854 69 373 44 922 45 340 64 224 15 108 31 70 85 165 58 306 83 122 95 955 6 418 94 623 60 557 24 446 19 643 71 499 93 950 13 898 41 439 0 434 53 570 70 274 34 631 68 519 37 464 17 368 26 177 4 285 16 341 1 136 86 273 2 613 18 75 96 908 49 417 80 501 82 544 52 644 39 896 3 473 74 427 11 497 10 601 81 913 29 945 89 959 20 50 99 775 32 294 22 885 48 317 98 779 9 519 54 306 12 412 14 573 36 475 72 478 77 549 28 630 43 722 40 410 67 165
52 555 59 734 60 341 80 705 86 887 68 798 45 11 56 47 95 107 1 242 57 780 6 955 42 661 81 216 40 415 55 382 83 867 39 860 27 593 54 648 8 114 66 951 78 166 26 286 65 823 72 879 92 627 35 679 88 857 85 812 89 429 5 64 46 881 70 498 30 945 97 103 22 752 43 746 0 1 11 213 12 707 16 771 73 928 82 301 24 173 44 998 25 226 76 601 33 738 21 431 84 267 53 555 98 771 62 87 34 267 47 337 94 98 15 182 41 930 2 74 99 467 93 142 50 821 91 805 77 222 79 331 75 621 14 392 36 885 71 287 96 777 38 694 51 334 10 290 17 488 32 2 29 102 23 830 48 357 58 824 13 848 18 496 64 255 67 51 19 609 74 915 37 979 61 57 49 425 9 646 7 656 90 450 69 769 20 366 87 231 31 759 4 683 3 486 28 429 63 248
42 810 82 250 34 727 64 46 36 767 47 404 37 9 96 255 57 77 30 797 74 763 16 127 48 98 88 637 41 416 77 844 99 170 68 358 7 804 51 850 28 665 29 170 93 985 66 492 38 797 24 230 69 430 72 220 44 150 23 998 2 53 33 370 35 275 11 575 83 895 87 881 20 834 45 187 98 615 32 479 14 188 55 431 18 639 6 723 26 443 79 481 9 331 3 888 97 240 58 821 78 32 39 416 52 797 61 631 73 200 59 388 91 820 25 922 63 630 89 935 76 258 15 919 27 736 56 435 19 660 90 378 50 918 43 219 17 588 31 542 67 93 85 47 62 328 5 360 81 248 40 902 86 471 95 608 75 539 49 198 22 681 13 636 71 605 70 231 92 450 94 392 4 363 53 557 21 266 8 128 80 323 54 620 65 148 12 646 60 219 10 510 46 553 0 830 84 558 1 272
44 520 27 598 61 264 58 579 17 621 25 227 47 119 3 925 98 3 88 279 23 454 31 968 6 199 15 127 11 830 72 499 85 787 54 209 52 835 49 860 53 515 43 562 16 377 68 271 51 543 78 741 35 682 36 296 40 5 84 624 65 765 37 484 69 643 96 577 30 227 92 165 76 518 63 654 55 953 75 973 26 594 56 401 95 670 48 90 86 735 83 634 24 648 91 384 34 820 12 702 45 407 21 404 99 706 14 462 41 197 0 860 1 776 5 322 50 40 33 124 20 846 42 900 74 366 62 115 9 480 82 698 66 764 64 812 73 937 28 707 60 563 77 872 7 233 89 378 81 471 67 337 59 205 32 448 2 389 29 290 79 250 87 420 22 673 70 722 38 949 93 310 39 9 94 423 4 505 46 769 10 954 97 23 13 614 8 166 80 765 18 673 57 923 19 597 71 205 90 506
94 945 92 991 5 727 97 468 16 715 24 199 32 678 6 633 12 261 70 822 46 395 69 13 77 24 41 46 21 550 42 897 23 711 75 166 82 51 85 236 31 313 49 700 89 75 53 412 88 75 87 978 8 574 27 778 51 185 26 743 17 642 39 915 79 953 50 21 28 451 0 947 60 325 45 106 11 631 3 701 68 131 55 776 47 588 10 125 61 18 19 256 98 513 66 414 34 907 67 828 35 286 22 327 13 578 65 633 18 528 72 752 91 535 20 499 64 709 25 42 74 837 7 114 76 296 4 845 62 463 14 275 63 314 83 811 43 898 59 50 99 390 57 97 90 51 40 626 48 22 71 46 36 901 58 439 73 207 93 12 54 766 15 698 95 670 29 780 56 472 86 252 38 869 44 766 52 559 81 638 9 311 80 325 96 724 30 365 84 939 33 833 78 605 1 43 2 336 37 910
62 782 19 176 11 438 27 210 46 424 40 72 68 268 30 700 1 300 13 749 56 724 94 504 79 37 32 437 83 599 98 783 88 407 50 63 93 870 20 435 26 560 54 63 6 182 49 656 18 721 65 817 28 183 80 461 41 480 58 626 73 641 63 906 23 590 91 105 57 124 4 460 71 464 16 653 17 666 5 748 81 916 70 808 10 475 60 653 77 194 87 913 84 549 0 708 55 428 90 208 89 542 67 394 21 356 86 682 35 352 72 821 33 832 82 76 53 823 96 93 15 164 14 852 99 818 3 130 34 29 24 138 48 659 39 706 75 965 25 6 43 349 66 104 29 232 44 84 22 865 37 608 36 770 42 690 85 69 61 231 69 171 95 354 52 930 92 920 12 320 59 706 45 912 31 737 78 206 74 881 97 864 64 84 47 693 2 44 51 837 7 177 9 400 8 999 76 632 38 209
21 861 30 303 0 655 65 445 47 933 76 619 83 554 86 213 3 625 71 579 55 738 50 948 56 766 75 561 58 605 70 857 95 503 96 940 29 162 91 728 63 7 36 276 73 77 35 911 51 719 79 799 23 24 8 133 24 58 31 754 40 655 26 444 25 314 64 27 87 862 62 943 68 398 9 155 66 41 4 111 85 267 22 153 67 887 10 272 46 852 48 474 39 764 59 888 78 927 82 540 89 146 33 287 18 205 44 25 32 300 52 689 92 198 53 914 72 878 90 521 77 487 74 145 13 708 57 768 28 537 15 288 41 581 1 931 60 71 80 535 17 619 49 618 12 652 99 136 45 346 43 525 81 38 6 608 11 379 20 105 84 963 16 350 69 845 27 392 7 62 37 933 94 726 54 743 2 102 88 822 97 3 14 368 34 508 38 511 98 618 5 104 42 742 19 928 93 544 61 555
70 557 8 508 97 108 42 907 7 567 88 460 32 590 78 560 14 674 67 7 44 414 57 105 40 246 46 470 35 589 6 313 4 102 17 763 16 666 99 620 68 755 12 546 10 779 62 576 60 220 52 592 28 53 87 313 29 277 58 656 79 523 31 13 39 419 90 813 71 663 19 606 2 426 59 441 26 568 95 445 73 532 22 419 27 40 81 900 72 150 66 583 48 8 77 668 34 960 50 472 82 570 64 565 74 896 0 441 45 547 94 524 43 604 84 225 21 723 91 934 69 250 54 84 51 634 25 363 83 990 86 70 53 849 85 950 63 712 23 674 76 170 80 153 13 910 65 489 49 101 30 189 3 245 18 630 15 433 98 566 11 320 61 686 92 59 5 973 1 371 37 102 96 885 55 800 47 39 38 260 89 366 75 76 41 817 9 135 20 778 93 35 24 601 36 547 33 950 56 648
64 652 21 644 86 954 63 318 30 951 78 748 57 99 35 969 39 457 79 887 40 188 32 116 9 947 44 331 19 872 62 9 45 894 49 134 24 703 94 816 53 593 95 736 80 139 1 455 41 126 85 607 84 701 88 503 37 400 50 320 36 249 5 167 22 955 20 811 51 931 4 873 43 136 99 824 61 772 72 683 82 612 90 390 12 581 13 248 67 636 0 427 74 518 15 373 2 446 29 13 70 68 48 672 46 583 23 206 8 381 59 802 68 221 91 742 3 313 66 309 25 720 97 834 93 327 14 160 34 194 98 411 83 16 65 119 42 711 27 546 28 333 71 7 17 443 38 655 75 944 54 920 33 263 69 920 89 961 92 356 52 928 96 574 16 608 7 188 31 620 26 684 77 705 18 609 73 897 81 241 87 617 60 359 47 788 76 740 55 899 58 182 10 475 11 327 6 664 56 890
74 160 65 93 22 873 12 51 21 522 67 261 42 562 92 327 27 513 35 880 51 724 70 994 87 774 93 79 61 543 83 480 24 85 19 741 72 483 17 353 60 224 47 891 2 81 85 107 34 105 3 843 43 507 25 438 73 651 48 677 98 628 8 816 39 853 18 933 59 141 63 312 33 997 58 29 78 405 16 200 64 997 1 998 84 260 20 844 94 149 45 122 95 341 38 424 69 637 91 325 32 526 99 646 28 604 52 154 86 853 14 419 15 178 75 210 96 153 82 763 46 462 5 871 36 89 79 907 77 509 89 734 23 477 44 525 30 376 54 483 4 407 31 9 7 352 57 582 55 437 49 166 26 913 62 12 41 655 81 352 76 24 88 169 53 815 10 459 50 322 0 128 56 185 29 621 37 667 68 853 11 849 6 450 97 736 71 41 66 444 80 833 13 345 9 837 90 244 40 844
10 294 75 946 36 187 13 701 2 373 65 917 23 363 3 899 94 982 21 936 53 879 60 468 35 339 62 483 95 362 41 852 93 223 66 306 16 578 42 284 32 905 92 984 50 944 99 606 31 893 85 241 24 503 15 157 96 887 69 757 7 423 74 273 59 445 17 352 49 261 12 887 44 945 18 462 63 961 54 752 5 423 0 412 40 107 52 384 11 993 6 433 64 122 25 494 83 405 73 820 8 371 84 780 20 935 51 559 68 522 1 596 86 728 76 297 71 128 78 738 81 635 45 898 91 866 61 145 4 784 37 31 98 817 82 37 57 135 30 421 77 67 88 264 80 986 27 650 58 126 56 8 90 719 29 599 33 100 34 205 39 577 28 362 97 240 19 288 67 282 87 567 14 179 43 367 70 151 26 262 22 394 72 230 47 80 55 169 9 728 89 127 79 842 48 628 46 324 38 994
14 547 73 447 60 223 15 799 87 250 47 783 58 980 32 624 3 176 20 624 78 92 98 588 12 663 64 415 96 773 27 974 69 181 54 419 70 518 57 676 8 380 37 52 95 9 44 123 68 130 13 524 48 310 5 232 22 80 92 995 71 480 18 210 4 546 72 414 56 799 1 51 93 338 0 543 45 633 85 732 17 176 21 743 50 677 80 280 30 826 67 344 59 78 51 97 33 356 66 160 43 376 40 327 24 973 35 327 79 914 46 783 77 934 63 473 39 440 83 520 65 583 94 447 55 579 10 361 19 215 31 632 26 7 88 285 74 183 99 686 97 730 75 137 25 36 41 555 53 260 23 396 90 288 52 201 76 175 9 461 86 628 28 240 29 820 91 123 89 140 84 379 49 775 42 45 38 111 82 324 2 969 16 282 61 609 6 766 11 856 36 914 7 711 34 529 81 413 62 996
43 702 56 447 32 161 49 385 40 784 28 605 99 373 46 133 39 556 29 502 30 124 34 446 18 48 88 57 53 823 82 780 31 950 13 91 69 966 2 545 7 89 76 279 67 630 75 738 64 323 16 498 35 731 96 195 23 292 47 715 70 155 36 585 97 185 27 279 81 732 45 865 89 678 73 691 37 179 55 678 66 321 61 442 85 938 60 264 6 53 20 463 63 653 17 495 86 231 19 316 42 194 62 150 12 145 4 336 21 778 3 397 24 785 44 64 9 800 84 287 80 397 26 476 25 85 79 683 22 645 50 858 90 982 65 141 95 572 5 568 68 203 48 276 57 493 94 658 71 468 77 263 38 438 51 980 98 106 1 288 93 891 10 82 0 207 74 306 11 490 52 211 41 75 87 391 91 767 78 107 83 588 8 786 33 332 15 743 59 673 92 508 54 206 72 244 14 459 58 410
31 6 49 608 92 960 58 491 29 114 24 666 74 134 63 47 87 816 53 702 59 585 70 186 33 406 66 344 78 153 82 352 42 529 77 290 85 586 15 123 8 537 45 1 71 361 84 800 41 829 32 89 26 1000 79 384 43 744 90 848 54 799 23 138 6 791 99 280 75 688 22 733 55 661 36 198 88 148 30 940 89 78 20 832 57 486 61 594 72 908 68 684 76 12 25 940 51 993 46 803 5 70 21 134 13 466 28 948 69 933 27 741 93 404 4 965 0 409 97 420 14 39 80 556 19 494 35 123 12 555 67 35 9 804 73 641 96 114 64 922 94 242 40 82 56 100 11 966 65 783 18 795 2 553 86 304 95 92 16 890 83 471 3 361 50 897 81 35 37 848 60 537 1 171 47 365 38 982 48 495 62 710 91 404 98 358 17 58 39 989 52 783 7 551 10 205 44 827 34 305
35 685 13 537 89 61 62 461 49 103 87 373 14 150 73 994 36 193 72 513 53 894 37 678 29 590 51 128 68 640 64 607 30 349 52 948 46 87 93 308 59 735 17 163 76 100 82 627 42 371 54 526 24 294 6 467 75 534 94 195 83 719 9 761 11 394 74 888 26 815 38 113 50 602 7 136 19 704 85 250 81 863 16 155 99 573 27 68 98 706 3 901 79 711 77 429 71 215 61 848 69 397 97 110 65 962 55 981 57 703 18 685 21 672 84 782 31 343 15 756 32 557 33 311 86 341 67 334 12 61 5 283 28 734 95 74 10 313 4 339 22 168 91 80 96 985 2 577 78 997 47 192 20 248 8 275 41 713 25 394 40 808 66 763 58 545 56 904 80 707 1 626 45 754 44 559 90 755 34 109 60 915 48 125 0 127 23 24 92 337 70 532 43 906 39 70 63 645 88 796
41 649 86 835 8 171 10 767 22 25 64 17 31 586 81 198 26 211 59 670 52 739 88 737 28 309 6 311 12 959 79 716 30 414 63 701 83 474 72 93 74 590 95 494 61 134 17 89 47 688 85 559 20 470 93 502 7 693 91 237 50 536 92 427 69 869 57 347 84 861 45 988 80 228 68 885 65 744 55 458 76 312 25 90 11 728 32 79 33 995 9 625 51 420 42 903 35 209 56 899 13 522 29 626 4 190 71 758 62 5 14 582 99 61 36 281 5 993 19 281 2 297 21 619 73 955 94 628 46 122 37 439 23 241 75 146 70 807 49 698 67 835 90 456 82 290 48 444 0 829 34 744 39 964 60 44 24 955 15 253 78 677 66 710 96 736 16 435 87 600 54 104 40 274 38 46 89 553 77 355 3 981 27 416 18 876 43 725 98 146 53 417 58 195 1 891 97 644 44 614
12 900 68 963 19 696 41 12 21 517 73 543 84 822 16 30 6 325 56 286 59 552 8 995 90 464 57 92 64 21 31 43 70 510 79 914 71 59 88 119 60 384 49 649 42 775 67 680 72 936 85 759 94 154 74 319 40 397 69 292 80 458 20 444 27 480 2 726 18 337 23 707 86 462 43 72 92 543 87 472 61 305 83 777 98 47 11 403 62 477 55 441 91 960 32 270 95 549 97 902 5 314 89 28 99 839 22 165 10 555 13 988 50 123 51 373 4 885 38 610 29 499 78 260 25 510 33 335 7 303 30 757 24 836 34 879 44 512 48 233 77 907 46 688 63 118 54 634 96 828 35 794 82 609 14 703 53 323 76 42 47 896 37 337 45 829 39 520 36 562 0 661 65 76 1 225 26 551 9 82 3 385 28 143 66 329 93 666 81 485 75 907 52 932 58 533 17 524 15 829
48 727 84 904 22 158 56 226 55 919 69 749 14 67 67 525 34 551 11 620 7 3 1 520 30 981 85 399 8 487 20 977 36 396 74 548 21 671 33 738 4 913 75 371 42 305 0 752 98 500 47 175 78 51 35 749 12 869 37 618 46 901 57 705 88 696 83 632 6 846 89 764 91 815 76 518 61 65 81 374 62 291 95 691 44 99 13 231 51 95 53 116 52 164 73 234 3 369 97 334 40 872 66 108 59 77 24 444 79 105 17 243 28 135 29 561 43 891 49 713 92 157 65 71 27 260 71 72 68 983 39 382 26 133 23 359 15 860 31 216 16 177 72 938 2 58 58 569 45 881 86 281 19 737 87 35 80 657 32 407 94 109 63 944 96 355 18 402 93 47 99 313 77 990 60 474 9 719 5 875 90 170 82 282 70 575 64 321 10 379 25 276 38 383 54 772 50 896 41 409
73 792 21 536 95 855 76 54 48 479 9 584 86 86 62 682 42 345 58 826 89 536 44 260 52 165 31 868 7 43 5 113 19 531 57 254 11 274 75 99 63 551 97 545 55 12 59 837 72 241 60 821 88 176 32 202 12 348 15 880 33 874 93 430 81 881 69 474 43 455 46 524 91 191 35 350 6 217 74 719 8 169 67 259 27 111 39 332 40 405 16 73 85 292 99 116 25 220 79 638 71 83 98 272 96 843 0 176 22 820 23 45 70 917 38 293 82 829 10 415 49 290 1 958 90 704 84 593 28 457 3 394 20 325 24 698 30 181 34 734 65 460 54 467 87 471 94 67 92 353 77 429 17 24 50 856 18 828 68 368 13 272 78 614 2 347 56 959 45 776 47 971 53 503 37 855 61 736 14 285 64 864 36 333 80 166 83 232 26 22 4 799 29 733 51 483 66 69 41 178
29 710 5 781 21 900 16 363 28 805 18 349 13 522 4 826 97 114 80 415 59 461 67 33 87 498 34 754 74 560 17 746 94 433 40 382 47 296 27 206 26 151 9 795 61 652 72 914 22 588 45 276 25 743 83 739 32 185 24 458 42 108 89 794 30 77 46 134 66 420 91 515 95 400 81 390 63 126 56 175 41 767 60 697 50 324 85 122 62 109 90 662 64 293 93 831 31 867 6 397 20 733 54 991 12 124 43 417 96 982 3 600 77 863 53 45 15 48 71 666 33 809 92 476 65 44 23 293 79 614 73 813 39 241 98 118 35 500 57 675 51 265 14 368 75 980 84 322 37 12 88 495 38 526 76 549 86 175 7 992 82 113 49 925 70 856 68 141 36 852 69 516 8 232 58 77 52 971 11 840 0 669 99 983 78 945 55 290 19 571 10 166 1 118 48 902 2 743 44 968
59 261 44 717 12 792 15 689 76 277 5 447 30 762 43 613 66 738 24 772 7 112 26 443 4 207 29 873 53 453 86 557 47 594 27 344 50 23 73 459 31 357 83 343 48 473 81 191 22 268 74 699 28 420 39 331 55 320 93 70 65 569 52 431 87 631 9 43 34 261 88 630 51 61 78 970 19 426 63 480 20 667 70 279 56 958 37 723 45 154 54 453 98 17 40 922 42 572 71 752 33 232 99 768 79 768 32 472 85 225 17 877 57 704 46 377 49 667 2 231 96 984 14 928 69 540 21 332 68 837 91 88 13 54 67 404 3 408 64 705 77 887 89 323 92 206 36 370 16 27 75 412 60 725 10 294 94 720 0 305 58 861 90 266 35 902 18 246 61 152 38 62 41 177 84 598 8 264 82 202 62 676 97 726 80 451 95 1000 11 916 6 485 72 549 23 79 25 414 1 357
18 163 74 408 3 222 43 835 88 791 28 721 65 693 63 889 40 85 67 183 59 822 10 589 42 577 4 816 37 805 36 75 56 306 8 718 44 892 15 934 52 639 78 192 2 340 92 883 34 805 50 234 58 636 54 542 45 194 95 253 94 641 7 734 86 65 38 826 66 3 71 723 19 698 61 423 93 775 48 320 39 781 77 156 5 150 51 803 16 947 6 951 91 785 24 650 17 225 80 627 26 847 12 472 46 834 98 343 72 773 29 796 75 136 47 939 69 617 22 194 99 823 55 454 14 331 11 859 97 662 33 626 68 641 30 600 87 939 85 529 32 541 1 220 31 561 90 569 49 309 79 223 83 672 21 875 70 230 73 886 9 674 25 113 64 910 84 96 0 902 23 453 35 493 82 228 27 138 62 446 81 503 60 286 76 841 96 605 41 769 53 736 57 943 20 439 89 229 13 349
98 469 95 315 89 324 59 713 47 966 67 979 56 846 60 316 46 173 18 327 45 665 9 333 55 584 96 804 50 116 80 499 83 309 40 868 23 455 51 415 19 31 66 143 3 993 53 861 26 813 11 32 63 829 58 889 20 119 48 434 75 122 81 127 68 294 91 161 43 686 85 667 27 391 42 837 65 78 6 926 41 124 62 464 87 541 57 434 72 728 14 665 82 750 28 109 86 412 70 601 79 575 30 49 0 226 78 867 5 164 77 364 32 301 31 537 15 869 76 619 2 539 93 841 71 670 92 729 17 345 88 222 25 449 22 406 13 169 10 51 8 945 94 595 54 586 52 930 24 613 1 641 37 36 97 811 73 128 12 481 16 671 7 832 84 761 4 286 34 735 44 973 69 420 33 646 99 622 29 333 61 292 21 848 74 214 35 351 39 571 90 816 64 553 36 56 49 783 38 822
7 231 55 121 66 875 76 244 93 363 21 929 24 223 13 342 31 27 1 894 72 557 40 219 2 506 95 533 41 778 70 954 10 795 43 585 17 196 84 312 78 740 6 600 52 934 79 277 29 309 97 288 22 549 73 927 88 587 53 105 67 758 25 599 51 142 62 972 61 311 92 639 75 307 56 81 85 878 74 452 57 574 59 103 23 962 35 249 8 897 63 555 64 860 12 305 81 993 94 692 39 777 54 518 9 667 86 557 44 591 32 535 42 299 47 305 91 953 87 171 26 836 50 493 69 489 38 541 68 193 89 175 99 506 46 152 0 262 37 869 58 839 65 233 60 204 77 896 19 610 36 964 15 791 4 712 49 37 45 671 30 78 20 728 98 567 34 107 27 711 48 41 18 363 28 984 90 148 33 557 16 555 71 1000 80 870 83 258 3 557 96 12 14 92 11 463 82 255 5 370
57 840 81 858 59 964 60 952 10 318 71 895 73 211 75 498 46 738 70 318 38 680 30 256 76 341 24 939 47 345 40 779 32 987 65 705 14 623 28 182 90 453 97 112 3 39 23 305 1 934 12 898 80 676 2 832 95 604 52 982 87 195 6 650 4 484 5 812 37 139 25 125 21 890 9 912 7 534 39 751 17 676 36 673 89 761 53 776 54 202 33 577 98 460 41 907 16 909 93 438 29 782 55 339 84 193 56 63 35 40 96 306 88 672 74 891 20 340 91 581 67 780 51 842 22 170 50 451 83 240 11 751 15 846 72 12 66 667 42 781 99 986 34 590 43 827 0 895 19 860 62 643 8 18 49 356 48 539 68 847 63 752 94 239 77 403 86 381 69 860 18 940 61 227 44 112 79 584 64 815 27 839 31 655 82 848 26 695 58 791 13 98 45 230 78 319 85 211 92 97
52 854 58 396 94 529 98 820 13 105 17 258 75 709 73 757 90 328 64 810 63 532 48 122 78 495 10 350 23 524 24 302 74 955 19 950 47 355 29 255 93 369 59 90 68 131 2 602 34 933 53 15 43 255 28 194 6 604 33 159 7 933 4 192 35 830 51 425 84 376 72 909 45 451 1 375 62 728 82 970 31 497 79 766 40 928 70 64 30 743 67 385 12 429 61 292 8 690 14 558 57 54 89 418 27 297 69 386 85 787 46 634 38 950 60 368 77 590 95 408 81 300 86 940 92 128 99 157 83 48 32 582 50 514 39 299 16 797 55 642 66 434 80 918 11 568 18 445 96 22 54 198 88 269 76 186 56 520 5 449 21 59 0 737 25 765 22 382 91 459 97 873 49 563 87 419 3 168 42 717 44 31 37 560 65 763 15 810 20 457 71 836 36 799 41 705 9 517 26 373
18 75 69 815 49 262 80 286 33 977 27 89 4 624 38 136 36 227 65 853 24 298 3 43 78 293 82 436 75 607 95 158 57 458 81 564 6 872 2 330 32 238 54 722 83 15 98 668 0 885 50 853 39 802 44 498 61 327 79 669 55 130 72 341 40 625 46 449 71 152 34 972 14 593 43 88 37 779 23 753 5 166 93 680 77 192 73 589 53 553 51 531 16 606 11 806 56 580 94 439 19 924 86 337 58 821 1 380 48 650 97 827 85 246 96 792 12 313 60 657 67 645 45 590 30 632 21 735 25 939 31 990 29 236 87 397 90 36 59 997 26 755 64 582 7 778 35 781 74 845 41 466 62 669 28 416 76 447 84 812 88 35 42 62 91 965 92 829 22 752 99 54 63 267 52 863 8 290 13 232 10 921 17 182 70 916 68 153 15 353 20 352 47 621 66 552 89 950 9 62
92 732 13 221 0 491 32 834 50 667 48 289 37 388 8 248 28 117 27 137 54 189 87 713 84 452 88 932 91 526 62 427 79 507 97 500 38 527 14 180 80 93 4 201 99 462 35 5 86 25 95 401 7 578 15 268 85 107 39 468 75 770 71 241 94 831 33 947 12 864 40 290 51 860 2 464 5 339 1 266 30 83 29 337 3 901 73 708 76 91 72 678 78 643 59 253 16 731 6 170 61 178 24 559 74 603 34 119 89 276 31 466 65 711 64 306 19 430 69 310 9 120 98 61 57 373 22 587 60 457 20 923 43 293 66 225 67 763 96 438 26 590 23 948 25 493 45 860 93 267 63 871 55 484 41 280 10 168 47 729 18 131 68 381 82 719 53 852 46 47 36 590 17 55 44 282 90 354 21 856 56 946 58 770 83 186 70 593 77 602 81 217 49 397 42 361 52 799 11 444
66 835 60 582 95 95 41 689 21 351 89 823 51 106 84 222 80 323 33 486 75 153 1 353 70 256 71 184 35 443 14 862 46 999 54 561 98 876 61 71 64 567 73 568 3 266 68 110 99 411 56 250 17 677 58 997 20 191 50 218 2 826 15 295 81 839 96 382 77 420 22 439 32 284 36 36 59 520 76 822 43 124 6 372 23 683 93 66 12 749 29 327 31 898 24 122 55 549 30 141 88 717 74 974 0 433 16 221 9 657 79 899 82 256 18 677 8 802 7 381 10 372 42 193 72 513 78 308 28 820 90 56 27 439 85 169 97 689 47 442 37 534 65 426 19 859 13 573 39 72 53 897 69 854 5 511 49 839 52 979 57 71 38 654 40 392 48 84 44 965 83 555 45 829 67 759 34 942 26 69 11 421 4 435 87 87 86 34 62 609 25 66 91 463 63 744 92 86 94 227
78 200 72 706 76 547 99 751 29 347 10 126 1 926 53 889 33 272 81 563 5 791 34 102 75 399 4 648 12 32 0 595 63 798 95 767 16 71 47 294 84 415 68 808 17 818 42 661 32 4 9 282 36 254 40 923 48 714 98 92 89 252 31 409 71 120 69 722 37 505 44 593 41 858 23 515 20 744 19 909 3 262 45 543 96 686 30 590 55 474 27 974 64 97 52 833 28 696 21 332 94 470 79 555 18 496 25 952 60 958 85 118 77 656 67 427 97 628 92 483 58 498 15 150 8 549 13 447 35 570 80 677 59 180 57 443 49 947 43 200 46 498 50 203 6 749 2 543 93 279 86 800 62 868 14 453 87 55 65 8 83 520 91 854 54 756 73 323 39 581 11 274 66 483 90 929 56 766 38 628 22 246 88 415 51 283 24 275 61 710 82 905 74 852 70 375 26 538 7 777
14 137 24 184 44 464 65 61 34 616 98 176 30 943 27 887 59 729 72 977 50 951 92 486 89 833 77 185 55 693 39 393 58 578 70 746 15 551 43 804 86 963 41 310 12 584 22 827 74 961 84 583 8 953 35 915 37 290 78 965 56 245 71 968 79 321 10 768 99 558 54 537 20 595 25 405 85 825 2 784 91 245 1 662 81 331 13 669 93 680 94 162 7 535 29 498 40 402 52 788 18 117 49 929 80 530 63 390 57 112 69 226 0 712 48 974 42 996 6 969 90 863 16 841 45 337 82 148 3 351 9 748 31 689 36 90 5 331 4 658 23 442 17 230 33 876 53 256 76 193 51 395 47 648 75 724 38 60 46 882 11 707 61 395 88 225 96 886 67 136 62 497 64 664 66 41 68 772 73 844 95 265 97 15 83 687 28 385 32 452 87 472 60 55 19 576 26 964 21 107
66 403 23 804 82 582 8 774 5 530 1 906 20 580 32 595 17 453 64 243 81 912 39 44 86 703 61 140 57 767 25 230 6 360 51 987 46 621 53 835 42 816 44 420 74 222 22 257 36 334 43 41 12 376 4 41 95 389 71 656 68 155 79 474 10 824 62 238 56 809 72 660 54 970 52 521 83 664 78 816 55 164 93 588 73 185 69 716 99 388 29 347 14 228 21 797 30 438 91 22 27 850 26 621 92 26 2 787 16 478 60 444 75 298 0 172 87 929 35 34 65 181 9 23 94 722 59 250 19 829 24 484 76 54 47 314 41 634 88 673 33 777 18 72 13 945 38 689 98 465 85 727 77 508 63 900 70 786 11 31 48 215 80 152 40 396 3 922 34 116 45 885 50 318 90 26 31 884 67 445 97 701 96 872 49 731 84 458 7 853 28 215 89 862 58 130 15 570 37 911
97 508 9 742 76 923 33 430 51 734 24 960 85 948 20 320 4 525 78 763 30 295 72 623 64 902 68 892 26 215 98 879 55 812 83 253 77 424 65 808 35 18 7 35 11 998 41 630 63 579 94 149 53 248 22 61 82 152 38 349 1 376 0 765 88 365 79 955 46 131 3 45 37 801 15 101 39 383 42 956 5 961 14 539 45 838 80 235 81 808 86 918 96 726 21 215 40 876 2 233 60 66 54 242 44 119 87 951 93 584 90 553 31 368 36 676 66 975 57 744 89 407 8 808 71 957 56 273 67 986 52 782 16 747 70 531 50 582 95 106 27 190 47 455 49 861 19 745 28 939 25 230 69 520 74 691 34 822 61 895 13 233 43 75 58 262 12 844 6 592 92 663 75 873 18 172 99 472 59 602 23 887 48 708 84 229 17 391 32 157 62 686 73 805 91 401 29 929 10 763
7 336 31 725 25 933 68 492 40 229 46 65 67 466 58 436 24 242 47 910 4 450 38 122 14 55 37 920 80 578 84 499 85 632 18 366 69 674 57 636 44 285 1 37 39 123 75 284 82 304 96 31 56 28 41 16 86 667 29 177 90 16 53 785 94 851 49 762 59 39 62 272 78 277 89 78 26 240 54 161 48 107 66 755 98 488 99 957 61 530 76 348 83 305 28 657 20 996 71 256 34 154 64 292 95 245 45 743 65 455 43 894 12 468 60 107 81 173 51 892 36 704 10 433 74 692 33 337 88 500 0 715 22 633 27 310 79 544 72 214 30 167 55 161 35 990 77 438 16 354 5 459 70 62 19 778 21 103 15 60 97 494 93 274 11 3 73 665 6 554 87 925 32 663 3 69 2 436 8 663 50 397 92 78 13 856 9 599 17 441 63 238 52 862 42 142 23 319 91 747
94 348 17 227 38 253 82 584 83 375 66 948 53 452 69 97 10 279 79 95 62 385 87 646 41 749 75 495 39 226 29 503 80 113 23 26 0 935 48 350 33 68 40 191 49 495 32 241 35 390 19 933 47 548 2 454 88 533 34 182 43 780 97 898 89 988 18 906 71 725 15 682 98 355 60 568 70 116 93 851 21 289 76 543 68 969 96 708 95 314 90 643 77 315 86 977 25 750 11 36 16 820 31 987 36 641 59 528 12 944 28 18 44 192 3 48 61 575 52 548 1 150 58 511 46 869 20 319 22 227 8 599 85 683 74 555 84 862 4 422 63 19 14 4 92 95 30 422 78 965 51 923 27 68 7 307 57 457 55 267 72 469 50 397 5 88 6 57 64 414 24 669 9 956 37 44 67 753 91 179 54 448 13 524 56 821 81 926 26 861 99 240 42 999 45 670 73 571 65 791
97 331 13 147 81 640 65 96 83 447 85 648 3 680 28 101 21 316 37 161 22 305 75 634 57 58 32 706 73 209 19 676 6 391 69 50 48 558 89 876 46 100 50 900 98 362 64 818 5 844 71 718 42 18 8 799 43 970 82 426 66 465 41 307 23 822 52 402 20 53 10 972 55 307 34 408 95 166 77 824 47 168 40 956 84 70 63 170 12 433 92 494 36 378 39 328 4 841 7 987 51 747 90 917 91 558 9 413 25 241 58 858 86 658 56 723 16 549 2 528 59 337 33 624 88 945 72 377 76 180 44 343 24 719 1 228 67 760 0 36 17 571 79 198 38 219 49 613 99 421 94 814 70 566 30 95 54 751 87 593 18 896 45 693 11 719 78 604 60 556 62 219 93 81 26 297 29 416 68 530 15 133 14 120 74 184 27 148 31 264 61 574 80 744 53 638 35 794 96 699
8 483 81 678 73 755 48 389 95 370 3 633 42 226 9 922 98 556 74 407 56 404 44 155 21 262 54 99 46 117 28 949 84 912 85 842 88 543 99 641 27 340 10 525 55 588 31 490 26 67 62 618 34 673 79 78 49 174 17 148 80 593 67 462 87 238 24 482 30 434 14 792 83 736 60 853 51 929 78 396 47 657 22 987 19 677 4 283 18 537 68 609 23 122 53 747 1 119 38 334 86 613 11 503 93 105 69 698 71 215 40 131 37 350 52 765 12 176 2 61 36 123 39 852 13 881 57 816 16 518 96 230 29 757 59 458 66 394 33 77 61 125 25 709 58 367 92 279 0 655 63 755 45 997 90 140 50 90 82 202 75 509 65 786 64 337 5 287 76 700 89 277 77 369 15 815 20 45 97 794 94 201 72 40 35 594 7 386 43 197 6 486 91 687 41 180 32 55 70 817
54 387 13 955 74 883 83 988 14 667 82 95 93 972 39 616 2 509 15 367 43 88 72 103 17 414 35 676 77 910 96 693 27 328 68 176 89 271 58 825 44 884 32 805 12 400 57 1 91 632 64 771 56 234 5 747 24 509 21 721 31 916 95 568 23 991 94 333 69 150 9 258 26 138 33 366 41 466 6 207 4 277 7 94 90 689 80 414 59 510 86 510 73 432 88 237 3 666 11 233 47 237 46 949 53 783 87 258 65 905 62 741 75 400 36 802 78 380 49 476 66 460 10 529 42 304 38 299 20 115 98 950 60 667 48 638 97 454 79 89 76 204 16 242 81 186 34 478 55 305 61 826 8 392 25 420 51 139 22 700 29 629 19 947 52 847 1 944 71 873 99 445 92 177 63 33 85 182 45 99 37 15 84 772 67 903 0 824 40 71 18 277 70 194 50 850 28 502 30 529
42 956 20 172 63 246 73 358 16 903 7 481 2 131 69 23 71 618 98 484 96 179 24 900 3 437 30 603 1 592 15 462 83 1000 35 705 5 251 93 167 6 647 92 242 61 86 78 560 12 700 64 601 67 797 13 132 43 577 8 262 46 850 86 330 79 928 22 435 80 493 38 352 18 65 66 781 45 116 49 610 62 695 41 560 37 628 29 90 39 79 27 419 58 404 23 802 87 134 94 3 72 931 9 997 26 566 99 972 50 678 0 707 14 141 10 441 33 799 21 595 84 347 88 420 95 868 60 91 59 373 85 442 19 611 34 346 97 571 89 254 47 224 77 991 74 242 40 101 52 699 75 803 17 54 44 153 4 17 32 665 90 368 81 375 54 973 53 221 28 40 25 404 48 802 55 714 31 856 82 460 51 575 68 726 56 692 11 867 36 544 70 928 91 505 76 132 65 462 57 250
18 425 63 910 75 794 84 673 85 624 86 423 39 483 64 425 14 183 53 841 13 145 90 598 50 715 22 833 40 677 4 581 44 696 33 862 7 351 70 144 1 447 76 134 23 371 25 17 95 769 57 92 93 826 5 742 56 191 89 62 43 432 15 378 67 112 59 67 96 791 30 117 68 934 98 410 97 888 83 121 73 805 72 509 49 617 79 685 24 945 35 100 62 359 29 423 65 579 88 710 41 105 52 402 26 103 51 451 99 230 27 32 77 645 20 605 17 381 31 440 78 354 87 780 94 31 47 240 54 795 81 608 45 483 11 766 12 446 69 865 2 462 3 536 8 509 71 755 34 212 38 820 55 71 6 454 10 640 60 641 32 772 16 97 66 67 80 660 36 532 42 510 91 516 9 591 37 205 19 641 21 149 74 419 0 744 46 882 61 150 28 375 82 887 92 242 58 433 48 865
84 781 14 706 15 761 81 952 5 377 25 694 45 855 23 28 47 681 33 377 89 258 10 334 53 415 60 882 87 338 18 241 48 682 2 932 30 58 39 474 75 316 72 108 65 752 66 843 28 779 57 907 99 658 98 538 70 735 79 147 11 222 93 865 34 535 3 559 55 605 61 15 21 528 24 891 77 222 0 36 13 802 31 154 50 595 88 81 41 585 37 998 92 722 9 230 35 621 97 177 17 794 76 669 67 774 36 307 29 224 40 883 19 105 59 85 7 645 91 575 54 495 46 857 80 237 1 563 8 672 26 37 64 527 42 72 44 571 32 956 43 180 6 822 73 384 86 756 94 590 49 944 58 493 68 823 74 334 69 166 95 905 12 153 56 362 4 916 27 808 96 696 22 609 90 816 78 940 83 746 16 132 62 465 85 68 52 288 20 604 71 178 38 388 51 767 63 698 82 670
6 608 81 959 44 462 82 118 46 598 67 597 33 903 65 886 17 327 72 515 68 427 64 501 47 274 11 959 55 645 14 555 79 894 26 737 77 233 4 261 89 545 66 590 9 428 28 707 84 457 41 650 30 364 37 163 95 510 5 970 10 569 50 31 13 795 25 376 76 280 0 849 90 55 8 927 96 826 61 814 86 580 16 477 35 917 19 328 52 907 98 161 42 79 53 190 83 650 85 426 73 530 88 742 43 652 58 87 15 408 31 587 59 955 93 517 7 212 74 954 2 708 18 515 48 122 60 429 24 143 75 201 12 893 56 914 32 201 92 119 49 380 36 286 22 960 71 250 69 239 1 795 91 882 97 729 40 940 80 81 57 346 38 902 29 152 34 745 78 969 20 903 45 284 23 772 63 397 39 820 94 822 99 506 54 712 21 684 27 993 87 686 51 896 62 328 3 234 70 622
47 22 90 633 25 975 81 993 75 325 6 893 43 502 70 329 99 425 14 92 85 16 72 56 15 962 22 104 83 689 42 623 38 396 51 587 5 516 50 498 23 243 35 132 46 623 52 607 60 944 66 73 16 744 10 677 61 603 21 64 33 707 96 241 37 179 49 640 27 505 32 211 56 842 3 618 30 150 36 199 76 78 59 685 55 95 88 672 4 733 2 559 84 654 31 423 89 440 24 927 48 284 40 681 0 786 54 511 39 986 28 550 65 78 58 144 17 76 79 469 86 779 67 453 78 3 44 182 29 101 12 337 62 237 98 328 53 520 93 845 20 610 71 288 64 595 9 314 73 894 94 611 97 959 82 980 13 750 34 898 11 939 69 447 8 625 19 669 26 662 68 59 87 853 7 59 92 439 18 307 45 234 1 92 57 548 74 332 80 319 95 81 91 662 63 137 77 63 41 276
60 389 51 931 20 175 41 449 6 405 83 69 16 152 89 558 86 717 47 645 96 683 19 95 42 495 4 751 37 366 33 217 38 65 24 795 40 201 59 577 5 687 87 671 65 941 91 501 11 115 94 648 73 586 67 511 66 259 70 209 29 219 27 859 76 220 49 782 39 161 9 70 68 32 77 243 2 408 0 901 88 58 53 117 72 666 61 832 48 762 74 890 7 782 71 811 34 753 81 300 22 589 95 684 32 850 97 800 36 537 43 292 28 211 1 165 84 698 3 756 78 336 35 488 52 286 50 521 26 66 85 797 8 227 31 737 18 792 21 319 82 412 99 557 12 650 55 624 15 831 13 929 80 846 92 285 62 759 98 502 58 858 90 569 10 771 45 889 23 484 63 706 25 938 30 333 14 81 69 968 56 153 57 51 64 896 46 313 54 306 93 362 79 298 17 273 44 754 75 953
35 513 17 255 32 800 93 624 15 962 56 963 4 797 81 215 47 856 88 316 48 92 44 502 28 135 13 38 76 576 1 180 62 825 37 208 31 316 91 956 61 272 2 515 73 883 96 297 85 713 33 775 74 613 10 58 59 273 77 24 12 786 34 176 38 399 67 261 26 54 7 516 22 590 3 641 58 737 84 157 94 869 79 170 64 690 53 479 29 268 41 415 6 383 71 784 24 941 98 543 9 84 0 773 89 949 21 36 52 21 57 233 63 38 45 471 5 754 80 509 55 738 43 125 8 382 11 146 36 990 92 974 46 91 42 267 25 72 87 254 50 479 75 928 78 439 39 309 83 635 90 422 65 366 69 201 60 149 27 338 95 244 19 619 54 948 70 996 20 27 49 935 30 787 82 88 51 546 68 541 14 309 40 447 23 217 86 844 16 835 66 780 72 377 97 86 18 532 99 267
10 502 20 47 3 346 30 500 48 483 16 591 67 445 56 853 39 216 4 383 14 630 89 781 98 929 27 168 47 626 84 973 82 998 22 774 85 561 0 929 75 435 93 580 49 698 69 236 52 195 81 954 87 645 19 986 41 926 86 473 11 484 23 870 42 916 35 54 94 911 99 764 37 108 25 261 70 466 73 153 9 326 5 749 90 853 63 86 40 18 24 137 17 89 1 44 97 227 21 871 91 482 44 713 15 915 88 673 95 749 26 816 59 515 83 50 29 359 78 55 92 431 77 306 46 71 34 786 96 405 60 786 38 17 72 92 57 704 79 3 74 840 31 398 55 965 12 616 71 551 2 176 54 857 28 572 61 301 64 613 53 581 45 334 58 995 7 811 18 287 8 649 43 202 50 487 33 286 32 832 68 878 65 919 51 602 66 326 13 769 76 697 6 325 36 484 62 365 80 162
5 90 97 556 49 770 60 544 28 209 8 762 82 616 12 680 96 507 50 899 39 842 44 316 26 832 84 893 11 343 66 884 52 931 30 382 72 214 35 653 47 351 87 928 70 861 98 856 31 161 55 25 58 894 6 489 57 41 75 985 67 423 17 327 94 518 85 533 93 356 41 131 51 580 16 601 27 739 65 634 45 13 22 707 76 428 62 925 24 801 21 298 2 235 33 864 4 819 38 636 71 852 63 999 48 915 0 735 88 305 64 179 37 329 42 935 34 843 86 580 77 284 90 638 3 899 56 857 68 679 73 722 1 627 54 684 15 180 83 145 74 670 61 33 43 257 7 351 10 616 69 756 36 620 13 568 9 699 14 1 46 595 95 417 40 648 53 215 80 140 18 984 89 982 19 742 78 390 25 364 29 834 91 160 92 659 59 631 23 836 32 364 99 138 79 127 20 593 81 37
67 277 94 444 57 298 48 321 87 172 27 333 98 696 97 997 81 572 59 499 10 107 72 382 39 823 61 615 68 382 21 570 75 737 92 255 20 288 52 885 36 116 93 107 43 1 53 360 29 745 69 438 50 622 40 851 74 140 37 440 5 396 63 843 1 442 28 944 35 14 33 23 80 770 86 687 96 890 0 836 14 517 34 864 51 798 26 257 88 915 12 763 24 626 64 85 85 627 44 49 19 194 89 427 90 335 7 145 73 795 99 959 38 642 76 217 54 327 2 147 49 63 3 64 25 879 45 467 31 167 71 120 56 180 11 735 78 174 30 498 42 969 58 270 41 651 70 394 17 353 18 902 15 411 22 433 83 280 77 82 23 312 66 688 4 889 47 61 46 763 55 610 60 628 32 699 95 947 79 19 13 593 9 471 6 88 62 461 8 902 82 815 91 361 84 937 16 808 65 596
40 126 85 538 38 769 48 821 76 331 55 741 56 39 42 778 0 698 92 980 23 645 18 54 22 964 59 418 96 240 32 894 8 867 87 554 90 184 15 343 58 279 54 952 68 105 94 628 5 267 24 745 30 85 62 340 10 211 77 982 14 615 47 842 86 653 43 154 17 7 52 70 78 233 36 645 20 93 82 673 72 86 95 458 25 60 65 422 19 746 89 459 29 412 71 395 13 405 83 876 69 964 11 55 79 299 45 869 6 18 81 574 70 212 44 904 64 640 27 87 34 818 33 11 1 253 80 6 93 694 28 400 39 517 21 742 41 504 9 191 16 767 73 150 4 201 97 293 7 913 3 268 12 334 26 901 98 305 60 376 49 43 35 349 99 498 37 895 91 218 66 292 63 777 88 71 31 319 67 976 84 228 61 314 75 9 50 596 46 222 2 492 51 839 74 518 53 801 57 527
31 916 64 326 4 840 3 870 91 616 2 362 8 624 86 846 17 365 23 382 14 91 87 136 66 139 54 321 95 616 77 667 68 984 89 932 51 266 25 78 46 128 13 891 80 955 41 411 43 460 22 574 38 677 5 39 73 698 75 97 50 933 16 894 33 177 40 950 78 269 7 732 84 631 52 125 85 405 45 166 56 914 11 74 76 333 26 295 6 7 88 292 97 985 20 310 24 946 63 262 28 864 58 101 67 106 81 526 96 755 74 324 47 520 83 907 62 15 44 732 21 60 61 452 32 359 1 40 48 652 37 84 18 650 19 429 35 987 60 985 55 68 39 730 42 425 15 323 69 443 53 434 93 924 10 634 12 153 27 54 71 611 92 272 0 840 34 288 9 979 79 69 98 903 99 395 94 816 65 226 30 72 49 430 90 978 29 621 70 770 57 175 59 17 82 659 36 394 72 412
66 734 21 531 61 242 65 564 35 559 46 151 86 723 52 421 50 286 54 886 33 996 32 110 89 888 28 165 68 590 12 716 47 421 36 348 19 211 53 59 37 625 55 716 43 395 16 746 41 318 4 118 14 923 27 609 81 899 11 815 29 202 70 494 62 93 64 351 93 169 18 642 76 784 56 281 73 495 48 955 38 497 63 973 15 550 20 130 13 940 77 409 75 269 34 717 30 710 88 774 85 659 79 895 80 782 44 287 98 357 96 203 60 973 24 532 84 468 71 864 10 694 51 100 90 838 39 398 8 411 78 969 49 567 0 367 83 350 95 69 22 420 94 632 7 761 87 627 17 827 58 854 45 3 59 377 23 866 9 982 69 272 2 897 42 811 92 437 26 131 1 606 91 873 99 238 82 474 72 419 97 979 57 834 6 199 40 303 5 73 3 481 25 462 67 357 74 359 31 678
17 311 33 520 75 253 6 449 21 450 87 268 29 496 48 519 69 874 52 399 36 665 49 764 42 952 4 919 23 264 57 840 28 853 60 885 0 557 54 974 43 899 90 974 45 266 8 729 62 49 80 243 83 176 30 34 15 785 24 30 78 341 39 821 55 103 63 533 92 431 41 602 56 304 25 627 19 656 85 567 59 356 96 937 79 261 16 866 50 234 3 532 84 229 40 611 9 47 1 304 95 587 68 952 71 547 26 827 93 191 73 419 5 752 2 364 58 807 77 886 66 183 99 906 64 797 98 655 34 745 74 776 7 454 31 542 76 503 81 702 18 719 94 547 14 142 13 347 11 619 97 124 82 714 89 550 38 797 47 444 86 198 72 772 61 71 10 168 12 374 70 844 67 5 46 747 22 641 37 599 44 273 32 585 51 102 65 147 91 156 27 760 53 737 20 326 88 797 35 330
58 866 74 983 32 441 88 535 90 891 75 168 97 807 23 344 72 236 39 719 7 342 83 158 79 469 96 84 45 606 9 233 50 311 27 62 47 648 77 348 55 63 33 718 71 843 49 286 91 856 3 125 93 60 0 379 63 332 99 617 31 217 44 425 2 927 16 482 22 762 41 687 94 928 87 67 4 348 76 647 95 388 48 341 18 300 46 453 21 656 84 125 37 436 89 383 80 707 42 981 82 61 34 212 8 735 64 791 92 249 26 817 66 154 5 910 70 851 81 974 29 909 38 127 13 286 14 352 43 184 35 221 65 742 56 263 51 823 20 787 40 847 28 119 85 846 1 545 11 793 59 717 36 380 62 946 10 165 69 959 73 583 30 332 24 966 68 510 78 148 67 14 54 822 98 263 57 177 19 32 53 444 61 908 25 505 6 180 60 967 17 874 15 882 86 154 12 546 52 428
70 375 32 313 73 172 6 508 85 77 94 434 42 474 86 641 35 933 89 942 39 420 34 141 1 653 96 864 57 969 20 45 74 730 28 981 84 655 50 556 30 71 83 784 62 99 11 337 95 611 90 946 92 833 48 860 52 153 18 495 19 97 0 336 98 353 55 243 22 262 59 850 61 767 97 395 15 316 80 599 54 365 81 840 5 253 67 44 49 298 13 893 47 361 64 103 27 358 78 354 3 744 26 939 60 825 65 570 25 532 82 289 88 239 66 647 77 208 71 361 44 314 7 894 16 263 75 536 31 932 9 372 4 610 63 651 23 22 12 463 14 730 93 122 33 234 8 729 43 606 91 832 29 874 17 631 99 945 51 783 24 972 58 73 41 268 76 200 10 610 2 10 68 844 69 648 40 978 37 518 87 711 38 974 79 951 56 963 72 712 21 601 46 65 45 824 36 900 53 446
86 64 32 403 3 120 73 254 9 880 66 87 38 265 56 134 62 857 95 170 29 928 98 33 57 654 65 964 34 40 82 424 5 632 60 747 53 213 88 162 21 719 1 460 25 971 28 654 81 220 76 588 87 760 7 349 36 846 12 764 23 911 31 381 70 47 42 107 47 466 83 79 15 474 8 901 85 667 78 178 68 275 97 945 27 927 89 297 90 650 16 609 35 847 93 751 59 726 18 194 55 469 49 931 39 603 99 564 13 847 6 686 96 639 54 403 30 19 0 913 51 870 64 51 33 216 17 476 72 424 63 546 46 692 40 753 41 140 92 368 71 415 58 583 61 436 52 674 67 835 11 491 43 956 48 891 44 911 14 712 84 480 45 147 37 479 20 455 2 465 24 322 19 417 10 50 69 27 22 365 75 614 77 322 91 926 79 961 80 562 26 328 4 271 50 46 74 882 94 896
71 843 46 402 70 770 20 762 4 183 24 839 89 913 45 19 1 791 60 750 77 345 41 392 0 385 29 578 95 62 58 106 5 685 15 306 13 819 50 69 16 412 17 6 57 83 83 330 21 993 53 963 26 995 40 829 22 912 88 865 10 353 38 433 2 218 66 313 62 320 14 86 84 858 97 764 42 132 78 933 51 647 48 735 72 220 52 178 8 46 59 651 81 25 31 920 55 764 68 288 34 513 47 91 63 917 28 498 49 40 39 143 33 212 37 964 30 236 87 926 79 271 11 992 96 388 19 662 65 541 74 992 61 324 6 312 93 615 82 55 64 647 80 429 69 329 44 697 56 138 32 211 73 12 7 265 86 353 67 813 12 57 91 313 92 696 23 633 75 19 85 332 35 440 27 195 36 922 18 96 9 348 54 399 98 408 90 951 43 535 94 852 25 161 99 380 76 132 3 68
27 380 7 42 78 168 68 727 76 696 56 936 69 8 14 479 3 533 49 417 47 707 60 62 0 497 25 192 81 348 67 443 77 139 34 401 91 143 85 996 13 911 95 139 16 941 46 141 52 374 29 169 6 398 33 231 23 418 41 632 9 265 55 4 32 931 87 770 24 915 31 807 59 921 1 841 18 226 96 792 37 726 79 903 94 500 20 557 44 159 5 730 82 457 70 12 97 599 30 877 53 33 4 100 50 32 28 129 99 668 72 932 58 775 98 772 64 861 42 555 43 858 57 856 10 994 38 847 36 33 80 523 66 770 88 9 22 39 19 678 12 563 48 525 8 883 93 375 83 79 90 31 74 463 26 962 45 42 84 673 73 516 71 716 62 891 39 257 54 544 40 735 65 732 11 831 92 293 15 762 35 48 17 853 75 519 61 184 89 977 63 975 21 514 51 57 2 211 86 249
78 254 21 421 0 120 86 464 77 312 49 444 12 208 4 352 7 350 73 347 99 708 80 957 45 166 33 146 20 63 29 390 62 308 61 801 48 211 87 419 74 646 13 39 28 308 23 911 69 629 24 669 10 762 5 848 39 994 56 263 70 592 25 803 76 467 41 242 35 460 8 77 54 737 65 788 11 427 79 141 88 551 90 868 52 290 53 597 84 521 46 482 47 299 18 990 71 758 57 785 81 42 64 595 34 892 16 273 31 987 98 350 67 375 63 793 83 347 27 151 89 365 85 482 66 511 72 596 42 569 38 335 2 276 92 769 75 986 40 705 55 692 1 400 26 895 6 70 3 978 14 380 37 321 51 689 58 914 36 111 68 437 22 373 82 352 19 228 97 596 17 27 93 347 50 455 59 321 96 459 9 822 60 944 30 991 44 62 43 819 91 110 32 541 15 194 94 700 95 24
7 774 19 567 11 319 6 582 88 593 64 967 36 637 71 295 85 314 25 43 37 232 59 356 44 299 39 792 43 215 69 713 38 51 68 208 26 503 35 628 28 312 92 60 83 271 81 534 5 604 50 103 87 64 14 214 41 202 63 134 72 567 84 189 15 835 76 836 4 265 40 908 32 913 73 346 74 562 9 881 96 272 48 116 22 65 66 881 21 468 55 374 27 516 93 679 95 755 1 885 34 43 99 738 3 431 94 618 33 332 77 189 82 847 0 561 17 586 53 792 98 60 29 864 58 34 97 556 8 140 18 258 62 821 51 116 90 244 24 228 23 307 91 279 86 342 45 103 13 706 65 986 16 940 60 516 10 306 79 713 54 848 42 198 80 844 20 734 70 155 47 480 56 127 30 794 61 886 89 775 49 38 46 753 31 632 75 954 67 369 2 787 52 116 12 527 78 478 57 884
61 782 67 271 64 933 52 372 22 306 32 657 96 253 60 66 20 968 68 892 58 198 42 180 6 264 37 398 91 964 46 258 59 911 44 186 39 628 16 233 79 179 43 710 26 910 81 491 40 689 93 298 11 872 98 275 78 664 28 285 14 675 99 614 33 369 2 793 25 595 82 685 51 798 55 694 62 568 95 567 69 340 29 485 53 556 12 244 50 14 17 98 9 521 73 780 34 775 92 205 89 800 24 253 74 676 3 378 0 784 27 563 71 796 66 580 23 26 85 402 97 164 35 536 38 589 83 840 56 907 70 85 57 818 21 670 1 695 49 834 41 206 63 180 18 859 87 728 65 719 19 148 8 14 84 831 86 397 4 478 30 872 77 68 75 943 90 339 31 3 48 159 76 583 15 742 88 308 72 26 47 427 13 188 10 821 36 54 54 937 7 164 45 504 80 936 94 822 5 210
9 153 36 465 78 275 75 397 21 145 28 251 96 548 98 112 47 579 11 814 31 46 71 534 29 669 51 955 53 45 17 190 69 541 34 360 58 311 48 814 76 717 3 714 24 57 10 532 61 869 23 425 56 467 27 352 92 363 35 453 97 842 38 997 6 345 65 606 52 571 42 126 91 803 18 385 79 423 25 261 85 219 82 446 84 607 40 583 95 275 37 398 80 925 89 267 68 550 81 138 57 980 88 361 49 164 83 79 32 862 46 695 59 360 73 678 55 632 77 254 66 8 0 792 20 603 87 532 13 441 19 230 60 42 14 787 63 612 86 78 43 267 5 927 54 96 4 754 12 229 99 868 45 981 62 954 1 628 93 941 7 306 2 81 33 427 50 737 41 588 67 758 15 742 39 232 30 756 64 969 44 891 22 348 26 132 90 541 72 613 16 755 8 110 74 29 70 885 94 880
79 864 25 583 90 901 56 449 35 327 51 941 24 706 19 971 32 695 38 586 64 830 29 713 41 813 13 673 98 374 80 684 36 346 5 337 6 495 18 4 87 796 20 310 73 264 43 701 49 650 50 601 60 388 91 781 30 499 76 567 94 206 54 89 78 948 33 726 67 489 14 775 47 525 1 828 26 267 92 119 85 142 71 18 81 214 9 442 46 467 77 422 97 331 75 28 42 873 83 550 16 211 99 991 21 940 28 304 66 683 17 845 57 214 59 71 37 243 89 790 86 86 4 303 3 675 63 506 53 667 82 721 52 426 39 782 8 188 68 675 44 789 12 835 93 189 7 207 23 681 84 125 31 888 62 699 48 677 40 183 69 109 11 969 2 230 22 995 34 919 74 980 55 240 45 191 15 45 10 451 96 86 88 316 27 250 58 2 61 495 72 631 0 402 95 260 65 789 70 578
70 977 47 141 36 635 78 117 37 185 68 612 31 282 86 854 57 167 55 765 1 992 80 864 93 971 97 732 21 198 77 343 45 379 5 278 87 476 76 593 42 755 6 569 26 75 13 456 63 642 85 421 64 254 28 957 75 876 35 34 53 646 16 230 29 16 43 336 24 41 46 944 81 293 67 869 34 174 56 616 62 526 25 96 74 872 94 178 8 230 51 301 95 485 15 813 40 754 58 170 54 321 91 798 49 306 20 398 50 788 79 832 60 356 83 785 2 156 17 918 9 781 10 359 18 688 41 591 22 724 84 54 69 587 66 24 14 262 90 870 72 593 39 575 23 439 27 136 30 449 44 771 48 795 98 15 82 255 32 921 33 705 12 659 19 29 11 754 59 265 73 541 38 509 4 296 96 586 3 93 88 534 71 79 7 642 52 759 99 488 89 376 0 91 92 404 65 637 61 873
1 62 9 636 97 15 87 896 39 767 78 225 16 528 5 630 88 101 41 846 10 546 74 552 44 548 65 7 40 163 12 753 30 713 47 146 38 324 91 972 54 265 85 491 4 870 53 388 20 719 42 302 82 666 29 694 77 416 63 861 35 276 57 774 27 260 68 722 52 931 48 639 69 411 23 486 25 127 17 175 13 553 46 607 64 39 3 358 62 960 92 368 7 111 24 775 81 280 98 306 19 19 72 222 55 22 75 704 8 866 11 722 2 502 26 473 94 681 0 348 56 606 76 879 6 674 51 373 95 137 89 364 49 50 71 719 79 965 80 188 34 164 93 25 28 962 67 237 99 621 96 30 66 254 61 771 73 181 21 375 86 130 60 528 83 454 31 837 43 867 14 24 36 589 37 739 90 309 59 459 18 482 32 367 45 667 70 868 22 141 33 201 58 963 15 383 50 631 84 12
55 962 6 823 94 666 18 386 52 204 1 660 24 46 42 341 11 533 43 211 27 697 51 775 10 761 0 640 98 443 41 491 79 397 19 287 88 571 34 676 74 648 16 496 3 241 78 363 56 777 40 625 84 304 63 838 80 718 96 597 9 375 30 692 58 942 22 602 2 885 54 589 26 172 25 721 31 319 68 294 57 400 72 326 20 88 59 26 81 908 4 767 77 147 97 132 32 944 60 993 87 624 7 914 70 258 36 333 35 481 38 339 44 693 53 594 73 31 39 304 82 549 90 468 75 614 69 56 83 517 13 27 66 242 23 438 49 125 45 278 86 20 92 749 5 787 46 590 14 29 15 604 48 516 8 87 62 477 12 293 89 127 47 889 71 896 95 15 21 351 64 341 37 407 33 235 28 979 50 571 99 431 61 83 65 396 17 136 76 647 91 486 93 786 67 868 85 571 29 105
87 859 30 33 51 984 75 512 28 577 71 984 59 819 37 210 82 423 89 430 6 755 94 913 84 304 67 996 86 128 93 600 20 340 43 44 74 214 11 608 63 431 40 135 48 234 27 83 32 400 83 851 61 383 39 354 58 819 80 634 99 742 66 842 57 571 97 734 24 160 25 888 72 168 53 352 44 576 76 454 98 241 17 480 64 850 14 909 60 822 19 614 42 131 12 394 49 356 41 999 45 955 38 638 8 573 85 931 50 374 81 933 1 660 29 699 92 418 0 183 90 539 88 225 54 37 2 301 4 777 31 423 18 887 34 716 79 362 70 817 10 544 35 701 68 156 36 519 65 414 95 141 78 116 62 11 26 836 13 991 15 372 33 793 3 90 16 808 23 49 22 379 52 773 55 99 5 596 96 652 47 532 46 50 9 845 21 644 56 854 91 134 77 983 7 2 73 115 69 150
7 597 58 81 2 981 59 91 67 951 14 665 73 930 96 828 39 432 31 334 94 385 36 621 30 238 99 454 87 775 19 786 37 271 8 531 21 93 66 642 56 901 25 24 71 864 10 7 1 566 24 848 95 756 9 737 11 771 42 827 45 797 81 218 76 163 79 698 41 524 72 828 52 107 50 649 82 283 0 15 86 156 70 964 65 429 16 159 44 849 38 810 3 413 6 401 22 483 40 950 46 801 43 70 34 851 63 917 17 210 80 800 91 515 23 482 13 11 55 330 54 625 60 804 74 716 75 13 57 521 92 777 83 250 48 892 93 902 32 964 20 780 4 425 84 597 29 145 90 181 51 488 47 863 69 905 53 481 18 985 49 432 35 554 33 621 62 899 97 744 61 54 85 648 64 732 68 262 12 675 98 728 5 773 27 468 78 587 28 994 15 418 77 315 88 193 26 194 89 720
77 292 88 204 48 291 67 590 22 375 95 593 10 211 13 934 31 92 86 352 19 206 46 869 21 884 76 657 26 182 14 318 61 467 32 495 65 572 2 285 34 20 39 514 66 709 35 534 82 600 55 963 49 276 11 886 74 421 30 208 84 408 58 602 60 311 0 15 97 889 57 796 89 438 54 847 52 757 69 459 9 268 68 107 94 929 80 26 93 609 42 392 44 518 4 369 83 877 75 509 99 530 73 359 56 353 85 378 40 784 91 930 15 506 6 752 78 957 33 101 27 811 12 968 53 952 71 463 5 94 72 400 59 29 25 348 63 270 20 785 43 829 37 813 96 4 87 180 70 430 50 83 28 221 79 90 7 707 92 185 29 156 18 131 16 304 90 631 62 121 38 894 24 332 51 571 64 133 41 975 1 18 81 690 3 281 36 526 23 870 8 595 47 282 45 60 17 753 98 725
66 555 58 337 16 777 56 679 99 656 44 649 87 65 70 317 30 370 63 813 33 776 64 331 23 499 68 253 19 296 57 49 71 128 76 363 94 341 21 678 47 510 5 155 61 319 4 473 79 162 26 854 43 6 67 531 55 121 53 614 77 138 31 336 1 625 22 372 11 540 35 421 34 450 91 725 27 629 9 75 69 253 97 11 14 449 42 601 88 415 28 863 48 950 72 512 90 889 0 957 17 183 36 767 92 944 82 136 59 848 25 407 10 84 81 796 3 29 18 761 2 703 74 610 12 131 89 284 93 996 62 261 50 171 84 538 24 745 8 292 37 438 39 346 38 314 73 689 45 42 13 936 49 795 60 630 65 296 40 504 95 810 86 927 54 174 6 683 51 743 83 458 75 968 52 176 41 769 46 891 32 294 98 59 7 551 85 676 96 322 80 506 15 55 20 890 78 752 29 772
47 134 42 987 33 674 66 773 60 717 43 883 25 559 98 733 79 924 71 61 99 920 21 982 7 478 92 238 61 895 56 412 50 168 51 342 64 139 67 255 22 647 4 728 72 748 90 235 83 109 86 905 45 400 96 681 62 600 94 477 48 712 16 806 74 287 14 612 10 995 54 41 82 722 12 44 44 812 69 674 91 445 23 120 93 850 3 438 57 664 20 319 30 236 88 655 73 606 41 895 40 823 1 904 8 88 36 463 49 253 97 447 31 398 38 564 39 148 17 387 9 225 89 251 29 408 27 620 75 448 52 286 84 830 59 1 32 364 34 858 58 38 53 965 0 450 37 828 15 331 2 755 68 501 87 587 65 635 28 713 78 798 19 41 46 854 13 57 24 697 26 332 5 69 55 105 35 405 80 521 76 632 77 36 11 623 81 936 63 635 70 314 18 548 6 914 85 118 95 466
59 393 7 199 28 128 58 264 25 864 8 796 56 911 29 242 90 954 79 881 40 663 91 884 88 763 9 785 45 821 83 595 77 638 30 810 12 870 46 815 61 982 54 573 14 57 95 889 80 919 3 679 50 117 73 596 53 991 33 574 98 784 5 96 78 972 72 8 34 766 82 841 31 314 47 268 15 258 99 270 93 225 57 820 85 636 89 430 37 777 21 562 74 95 96 533 10 179 43 231 22 229 55 731 35 142 38 130 51 234 84 590 18 315 68 966 6 34 2 670 52 397 76 349 66 832 23 894 27 528 0 344 19 180 36 482 4 61 11 40 42 695 1 516 24 759 64 831 62 230 41 857 65 813 81 912 86 865 32 168 94 996 26 45 75 623 39 483 87 137 92 943 70 168 60 566 44 784 97 151 71 302 20 676 17 427 16 475 63 833 49 968 13 667 67 781 48 742 69 105
15 820 20 421 13 875 91 31 73 768 28 599 41 578 77 307 16 26 44 127 47 991 35 555 10 453 51 489 43 903 94 922 76 417 17 45 92 743 0 821 86 66 14 335 60 710 50 474 32 157 22 653 45 24 80 380 65 335 4 921 37 888 30 233 2 883 63 294 23 114 26 860 95 464 98 576 99 962 64 966 93 5 21 460 12 284 39 536 68 514 24 542 78 1 19 843 72 84 49 394 18 578 87 832 58 821 59 210 27 157 70 852 88 182 67 13 7 329 48 307 52 1 46 889 79 943 69 822 9 247 36 55 97 751 62 966 89 115 34 917 5 292 84 584 82 305 74 418 25 133 61 555 3 591 71 698 31 689 56 372 40 30 29 560 83 342 75 131 81 756 54 355 1 694 42 446 38 626 6 793 33 583 66 11 57 437 90 609 85 742 55 307 8 811 11 653 53 639 96 986
42 100 76 780 16 875 48 659 89 267 41 565 38 550 6 225 26 303 15 23 49 627 21 720 71 938 30 982 18 639 79 753 87 5 53 639 81 319 40 716 60 286 95 125 36 151 94 464 34 103 13 868 62 736 66 646 56 812 84 315 98 709 28 180 20 849 92 855 52 323 58 845 55 709 5 466 23 690 31 365 24 176 3 978 73 172 68 19 44 908 75 509 43 832 14 671 0 490 63 122 83 915 22 114 82 509 97 828 80 685 85 13 25 955 93 232 99 787 74 874 91 325 90 269 70 206 32 39 77 364 10 691 12 112 2 561 39 502 45 75 27 374 57 860 64 724 88 823 9 654 47 768 54 233 86 515 17 318 51 88 11 657 37 936 7 359 50 12 59 731 8 970 61 924 1 775 29 685 96 975 46 971 72 715 4 131 33 95 19 294 67 783 35 691 78 475 69 806 65 114
88 63 61 630 23 614 16 42 43 296 92 593 81 591 63 357 96 684 87 891 78 621 55 961 47 300 89 445 28 309 62 527 20 45 76 427 32 401 12 761 56 793 6 574 85 298 67 412 1 816 40 886 71 849 94 473 83 376 68 789 30 754 18 206 7 95 25 631 73 197 19 314 10 192 54 205 59 658 80 253 42 10 58 473 79 824 0 901 72 833 77 324 9 923 46 397 52 254 2 563 36 664 90 328 15 202 17 864 5 749 35 795 65 595 27 221 39 866 26 585 49 352 24 523 21 798 38 528 53 295 33 377 22 224 98 880 45 408 57 775 44 779 60 564 13 998 37 194 41 164 99 545 4 226 95 202 82 195 11 467 31 779 70 911 48 924 91 415 74 190 50 459 3 345 66 27 84 245 75 768 64 590 97 498 34 927 51 234 93 240 14 340 8 437 69 895 29 50 86 9
23 140 12 643 32 558 57 678 65 636 86 305 89 325 9 840 28 220 30 347 54 987 62 462 94 807 41 266 29 522 34 755 80 207 15 129 51 753 45 944 95 476 68 588 53 480 74 688 26 897 18 438 11 387 73 197 98 948 61 72 79 945 52 177 16 504 43 221 22 951 21 47 24 249 67 498 48 246 60 727 27 731 37 563 70 270 99 528 1 367 36 193 92 349 59 463 0 186 13 95 6 233 25 966 69 116 17 708 87 85 96 889 20 66 71 99 63 595 88 65 64 497 81 165 7 335 5 139 82 352 14 472 4 395 91 387 8 488 76 225 3 100 58 866 38 3 35 950 47 648 49 966 78 166 90 886 19 555 77 472 44 924 85 393 56 949 97 593 83 72 31 868 75 865 84 6 2 126 40 172 55 196 66 819 10 383 72 588 42 120 50 900 39 264 33 626 93 117 46 742
15 374 40 83 3 131 51 811 5 312 0 55 38 214 67 965 79 352 22 391 91 910 56 826 84 295 95 979 1 249 54 293 36 12 47 424 21 751 86 606 76 465 66 934 53 675 19 727 78 227 74 72 30 393 4 663 97 803 57 589 10 960 85 372 25 766 58 283 98 494 92 649 6 933 93 355 31 434 13 743 14 634 96 695 73 994 35 408 89 664 72 24 90 625 59 270 8 925 29 125 63 125 94 90 26 815 68 141 82 266 41 897 37 464 61 629 23 814 17 89 9 471 18 117 33 394 62 673 60 124 83 597 45 18 20 254 28 792 88 662 42 450 32 890 43 319 50 307 34 396 64 222 2 899 44 653 49 274 12 696 52 46 39 46 16 932 11 321 87 587 69 69 24 623 65 829 27 658 77 720 55 875 75 885 80 470 71 576 99 215 46 345 70 349 81 686 7 130 48 182
63 75 50 267 2 569 98 104 29 419 44 414 6 192 13 361 97 100 7 406 46 575 3 864 88 907 94 751 47 595 38 60 68 811 28 458 83 141 56 639 61 990 16 156 84 803 58 648 65 566 49 616 66 305 40 648 87 316 78 193 96 484 53 79 10 644 4 424 54 227 85 895 12 83 32 44 81 922 52 453 91 991 69 903 27 708 19 632 64 569 42 500 37 92 55 618 80 825 60 223 35 944 14 795 74 79 48 861 25 835 73 629 90 289 77 283 67 333 39 723 31 678 59 338 92 801 72 706 36 997 43 983 9 276 5 865 30 219 75 937 57 365 79 445 26 95 34 828 15 61 71 981 17 860 45 202 33 611 41 613 89 506 8 353 70 812 0 357 22 393 11 128 1 366 51 569 76 828 21 34 99 856 23 532 62 934 24 517 20 240 93 909 86 627 95 301 82 608 18 476
91 669 9 474 47 998 16 646 35 98 89 928 57 254 58 195 53 502 46 652 75 326 15 697 34 843 10 460 50 77 48 713 80 417 42 207 3 105 67 399 87 787 74 68 77 949 81 520 6 840 38 47 98 803 84 140 79 43 14 950 32 347 44 930 27 64 8 609 26 360 97 435 94 42 66 224 45 475 62 222 65 550 63 758 72 599 86 883 29 870 95 403 25 40 93 780 54 515 71 216 0 880 99 604 59 50 90 924 78 360 28 355 83 257 52 27 5 271 17 562 20 471 41 709 1 26 49 185 19 677 24 333 61 992 33 305 36 901 23 416 51 969 85 963 13 813 88 573 22 210 92 694 40 888 56 684 43 296 60 216 11 73 64 783 4 743 31 916 2 333 73 613 68 781 69 866 39 628 21 237 18 944 37 780 7 292 96 112 82 384 70 196 30 674 12 719 55 986 76 683
30 685 0 891 47 778 45 364 89 785 2 140 39 13 14 519 54 573 23 961 67 824 37 922 79 66 98 726 84 545 74 258 6 248 16 36 15 696 48 935 91 142 29 506 26 601 96 141 7 685 11 745 85 801 8 527 68 138 73 101 46 273 59 734 76 631 86 247 97 220 20 166 43 669 28 911 80 898 35 970 21 312 4 823 61 158 3 158 60 295 83 59 75 811 52 266 42 182 66 341 10 941 41 71 90 394 18 221 1 463 12 610 81 64 78 53 32 241 77 605 22 298 94 594 17 547 44 589 62 575 56 462 33 330 19 566 49 550 36 683 88 253 87 370 93 903 57 554 27 494 64 688 13 174 31 665 25 912 50 985 99 157 55 203 24 249 38 47 40 564 95 146 82 717 65 918 71 832 5 655 9 108 72 876 63 653 69 34 58 137 70 613 92 809 53 221 34 912 51 822
39 855 50 930 24 140 87 787 66 709 29 389 88 938 62 917 3 427 70 837 92 5 45 507 76 495 47 292 33 151 83 561 90 41 51 493 27 512 58 878 32 760 93 757 9 686 89 823 80 128 22 682 57 938 11 337 1 961 64 440 95 154 96 84 16 589 13 538 79 433 20 139 73 181 5 958 4 703 60 215 43 728 23 601 69 622 46 11 34 474 65 778 85 754 8 219 15 133 17 947 61 108 97 197 94 454 21 241 36 788 0 314 41 774 72 165 19 592 67 542 52 171 68 514 82 381 98 378 63 635 53 759 6 800 75 891 14 253 78 543 74 842 91 891 25 460 71 499 44 614 18 990 54 24 40 74 86 456 77 879 37 2 26 887 55 844 49 176 38 724 81 928 28 320 10 225 12 611 30 359 7 120 2 599 59 235 42 889 48 300 35 838 31 477 84 675 99 407 56 545
84 383 66 957 98 54 92 886 7 152 67 559 96 810 52 111 51 822 91 280 93 301 20 83 15 102 3 973 50 805 5 19 97 464 19 390 40 728 35 608 45 20 47 452 59 293 26 553 85 341 61 119 42 274 78 610 17 752 9 548 77 872 80 9 64 368 70 179 49 615 38 978 39 162 23 719 27 262 24 491 6 544 22 671 43 683 0 89 30 941 90 929 4 875 72 489 14 668 75 222 71 815 53 747 21 805 25 593 76 740 48 40 16 884 68 609 65 925 63 4 29 919 58 549 13 479 62 398 8 29 55 239 36 209 74 909 83 518 57 697 41 725 60 437 28 874 86 308 34 407 81 991 11 770 31 224 89 266 33 254 88 309 95 766 99 793 18 333 56 976 87 17 32 561 2 719 12 766 94 714 1 328 82 910 79 63 37 547 10 993 44 141 46 840 73 171 69 936 54 9
18 46 32 648 92 156 69 10 16 664 10 811 73 30 26 199 21 129 42 173 53 901 33 503 66 63 75 448 41 11 22 236 34 395 0 224 35 967 83 898 40 117 86 648 51 487 25 166 6 347 58 576 8 554 27 41 98 94 3 796 95 984 52 508 56 441 54 385 80 607 13 589 23 382 71 776 39 907 57 895 96 959 62 421 78 216 89 728 65 886 37 113 88 903 1 276 61 242 46 523 99 491 38 486 29 270 2 101 30 887 15 895 36 415 48 194 91 998 59 407 9 410 68 518 55 550 97 288 45 432 64 334 84 489 77 779 28 600 85 599 79 882 93 202 4 159 90 490 17 521 19 188 31 38 43 972 70 275 60 239 14 639 63 860 72 401 12 319 47 45 44 190 87 946 7 676 11 448 74 685 76 608 20 843 94 370 67 533 82 404 81 619 24 777 49 997 5 127 50 615
98 585 99 643 43 383 31 83 22 478 85 290 82 770 87 544 21 714 81 415 60 562 28 18 35 353 83 362 10 148 66 224 49 575 70 839 67 686 13 867 41 809 44 555 79 69 57 47 47 313 20 172 54 488 38 800 17 832 51 794 4 677 7 886 34 287 37 113 63 342 6 560 16 142 93 464 42 144 11 519 77 184 8 748 88 719 84 225 46 857 91 518 80 25 19 54 50 22 55 355 94 590 27 279 69 535 90 314 72 776 36 874 65 443 18 192 53 909 71 610 68 992 48 223 15 446 97 444 52 660 59 917 78 988 73 588 96 654 5 641 95 502 76 677 75 899 14 432 86 577 9 632 3 909 32 734 58 796 45 620 61 262 40 448 0 902 92 660 25 989 23 349 39 943 89 798 12 43 74 365 1 968 33 87 30 189 29 658 24 879 62 700 64 38 26 755 2 163 56 75
28 8 26 160 7 881 49 936 65 94 69 839 82 793 20 91 44 897 96 101 58 592 15 375 50 461 19 912 24 954 64 998 48 600 43 737 9 947 71 815 97 278 63 495 59 531 36 154 21 380 16 334 72 828 95 874 73 303 41 271 11 57 76 449 14 504 25 121 22 629 56 481 60 662 55 685 1 412 75 630 80 560 98 655 46 970 93 458 4 774 83 280 67 518 23 216 40 946 37 856 35 947 89 770 18 473 92 553 31 195 99 526 17 848 90 903 52 656 42 75 6 292 51 484 34 161 54 9 27 522 8 856 68 821 12 191 10 640 85 621 84 375 39 974 62 454 47 272 61 158 79 194 57 597 32 140 78 119 70 992 0 154 66 232 88 321 94 867 74 438 2 185 3 333 81 769 87 853 30 314 13 168 5 131 33 761 77 159 91 695 45 593 86 979 29 2 53 670 38 747
4 134 93 460 24 676 78 589 68 712 76 397 94 239 99 842 8 13 72 599 87 143 91 609 38 521 95 69 32 786 41 541 15 986 80 625 89 388 25 30 16 504 69 250 62 776 39 957 53 930 13 284 81 615 40 964 10 359 60 473 50 563 55 388 58 221 82 542 54 81 44 568 31 953 29 649 19 882 66 207 79 420 14 830 43 916 11 159 26 813 37 585 84 233 70 533 22 729 90 397 74 356 48 873 86 749 71 307 12 787 92 621 17 835 6 375 98 269 47 222 85 888 34 284 73 450 51 388 36 169 5 623 65 1 21 572 77 101 56 81 28 930 23 92 2 348 97 869 18 145 67 150 83 786 49 178 27 347 35 22 33 175 75 315 59 105 46 494 9 406 7 490 96 286 88 352 20 608 45 819 30 806 63 531 0 645 3 836 61 853 42 951 64 334 57 794 52 297 1 715
27 801 79 199 98 796 26 782 97 778 71 976 4 346 69 570 42 315 5 139 80 836 65 188 21 296 7 774 59 287 41 736 76 81 28 569 99 132 31 74 87 29 60 581 29 821 49 919 45 799 14 543 6 176 35 82 3 144 93 149 34 763 84 170 20 161 46 993 90 644 66 849 94 450 62 11 74 108 77 823 15 524 55 496 57 608 47 965 52 856 8 537 81 90 75 29 83 186 85 175 19 203 68 814 70 893 44 537 82 701 16 750 48 204 39 680 92 993 64 433 12 642 56 546 22 596 32 302 25 447 53 370 0 726 11 688 13 328 23 129 63 849 18 249 9 218 33 414 91 98 61 210 96 802 37 113 30 231 43 176 58 476 38 445 95 749 10 769 73 190 72 987 78 28 36 212 1 192 88 859 67 25 51 671 24 418 50 406 40 729 86 921 89 170 2 655 17 693 54 791
35 176 15 567 6 438 41 980 77 440 67 120 7 726 62 250 58 828 64 729 4 433 56 237 0 123 40 768 63 406 44 590 11 722 89 39 26 558 73 534 86 285 29 333 61 359 50 120 30 315 22 436 1 901 12 25 34 51 3 203 23 174 74 747 9 102 87 729 47 64 76 677 28 154 75 634 81 602 24 662 14 584 78 255 39 148 83 984 99 356 57 437 72 507 42 442 25 727 82 872 46 853 70 454 31 186 79 193 16 45 32 681 55 248 17 922 68 252 20 760 54 152 59 906 88 324 18 568 90 526 71 435 38 186 65 598 96 757 51 729 91 368 13 437 19 772 10 957 60 876 97 909 52 858 66 808 95 152 2 225 92 823 43 115 37 430 45 945 21 680 36 307 48 584 5 910 8 974 53 338 85 538 33 708 27 420 94 632 69 885 84 393 49 100 93 289 98 816 80 204
61 653 31 927 75 189 69 545 96 474 8 208 68 205 24 624 49 994 62 715 0 641 53 805 97 775 39 268 65 622 91 611 47 109 37 839 22 212 43 898 18 18 50 785 92 147 16 856 94 148 2 202 12 266 88 691 59 347 41 854 4 286 26 443 90 252 67 18 17 564 99 710 36 183 44 436 82 211 74 182 35 479 86 932 33 793 27 237 40 235 19 183 30 360 5 152 56 109 87 394 48 948 14 441 66 918 15 27 38 756 20 887 21 507 84 538 11 498 64 257 29 681 1 839 32 49 80 623 42 505 52 270 58 114 23 657 83 15 63 965 89 987 10 361 7 117 70 414 3 205 78 219 71 943 55 423 95 792 9 917 25 923 51 631 54 861 13 65 60 31 73 179 72 7 57 55 79 638 28 823 98 551 93 935 85 416 34 312 46 907 6 157 77 789 81 677 45 379 76 605
19 94 39 806 68 63 65 710 89 465 13 109 6 816 51 899 73 207 64 553 82 2 3 588 31 35 47 730 97 34 34 795 15 777 4 767 35 18 55 771 12 520 40 410 16 174 54 379 92 461 33 645 52 42 23 759 75 582 78 213 98 514 90 79 38 464 32 636 14 373 87 721 25 542 67 150 71 639 79 682 37 895 86 602 10 970 41 538 28 793 63 808 56 864 50 278 21 328 99 425 17 312 70 134 49 341 36 401 96 642 8 470 72 133 30 361 83 705 42 650 58 63 81 401 26 836 48 539 1 537 7 779 88 104 93 646 18 896 94 604 27 38 62 92 9 650 95 43 22 284 5 612 53 819 61 883 74 299 43 451 46 967 57 158 24 341 59 182 76 298 77 679 69 240 20 495 44 106 60 65 29 412 2 619 85 213 80 710 91 261 0 156 45 589 84 263 66 980 11 394
75 364 12 259 7 56 1 684 52 30 87 667 22 797 33 756 54 698 5 505 93 295 65 809 25 484 97 873 4 509 35 718 31 706 66 952 17 492 99 23 88 961 85 753 79 807 77 252 61 19 63 287 38 56 29 358 3 679 45 996 64 662 55 287 27 462 91 23 15 818 47 494 71 805 70 660 44 272 0 256 18 4 19 630 53 847 96 866 8 234 30 840 80 60 67 754 89 786 86 857 6 234 41 605 26 990 90 261 83 966 10 403 34 526 59 904 42 26 68 95 74 381 37 365 24 48 32 626 81 897 92 893 57 568 95 775 28 837 50 875 76 88 51 50 11 876 60 45 40 720 94 730 16 716 84 885 36 951 39 757 2 293 23 821 72 29 56 539 58 301 49 320 98 837 78 690 20 825 21 21 69 710 73 992 43 521 14 143 46 760 13 984 48 9 82 408 62 430 9 379
91 872 10 204 86 235 28 64 43 647 83 161 75 637 36 606 32 511 29 221 87 401 13 397 57 695 4 288 94 369 21 437 22 1 35 472 12 713 68 831 67 408 45 595 58 370 51 887 82 441 56 926 37 520 20 539 27 146 70 916 47 103 98 837 85 451 39 763 74 949 19 508 23 904 18 945 80 691 44 561 64 856 66 900 55 557 3 277 2 141 93 942 11 796 77 168 72 160 6 991 46 429 5 60 62 352 41 748 88 336 95 768 30 559 73 934 59 662 76 208 24 970 33 806 84 95 26 626 99 202 16 964 90 104 7 604 31 427 78 206 8 270 60 640 96 409 92 5 25 361 53 505 40 506 97 516 69 816 17 8 89 605 52 786 61 5 54 327 1 268 71 95 48 92 63 974 50 512 15 826 0 53 81 404 49 930 65 233 42 668 9 477 14 481 79 930 34 441 38 386
61 29 17 742 72 625 52 367 67 759 32 774 43 169 59 973 40 811 75 317 53 970 94 752 47 499 18 196 39 69 98 578 62 33 12 845 73 667 8 54 2 600 20 400 24 274 42 641 16 680 4 537 76 536 81 931 99 52 71 490 54 653 26 244 23 562 56 540 65 425 28 409 87 430 13 745 55 111 25 821 35 139 3 565 0 285 78 684 77 703 29 115 11 665 88 875 63 874 49 516 31 977 84 395 95 339 66 890 60 919 9 133 36 119 96 914 6 175 93 879 38 335 58 992 44 63 14 340 46 716 89 772 70 354 68 578 82 386 90 491 10 32 92 133 22 742 57 41 5 470 74 41 50 374 7 9 21 85 80 837 85 163 97 607 34 18 1 50 19 901 91 100 83 914 33 114 27 148 30 185 37 831 51 406 45 654 64 935 41 483 15 80 48 922 79 747 69 527 86 991
75 743 46 543 39 401 64 649 99 945 51 131 59 73 20 739 62 826 1 675 88 606 48 27 60 937 72 506 47 785 93 983 70 730 85 900 15 541 4 678 14 986 84 1 33 938 94 916 57 980 53 893 83 349 37 219 50 101 22 220 17 181 43 268 8 921 79 323 55 445 92 117 36 824 45 306 0 97 34 597 65 456 38 429 97 79 21 915 80 935 32 442 82 139 61 85 25 214 16 188 27 542 71 116 31 29 35 854 86 140 6 907 87 735 69 892 78 329 26 833 3 939 11 851 76 248 66 540 40 171 19 81 30 432 63 254 7 501 52 279 13 643 95 180 91 220 24 787 18 539 10 528 23 74 41 713 67 467 73 928 81 532 77 178 12 168 28 343 58 218 90 45 56 723 49 282 5 801 2 89 89 284 74 709 9 415 42 21 54 667 29 796 98 619 96 606 44 950 68 750
60 758 18 608 6 523 52 835 96 410 29 936 57 616 78 870 74 269 84 85 17 239 64 101 65 746 50 143 75 711 4 965 20 572 13 872 99 41 30 163 2 824 54 848 26 920 87 413 40 494 44 492 12 403 35 735 28 491 91 254 73 443 62 946 8 15 79 568 37 380 32 831 56 510 92 937 1 658 82 905 47 621 51 994 5 872 55 799 59 578 81 306 72 344 31 473 49 200 67 493 25 314 33 730 63 718 69 868 3 507 95 12 9 971 88 86 80 860 77 610 19 865 22 485 94 155 34 974 38 219 89 923 83 899 70 859 71 475 27 66 24 603 76 76 86 964 14 27 68 445 48 75 36 329 66 662 43 669 7 494 16 937 10 520 42 772 39 924 58 648 93 315 46 112 90 590 23 939 21 903 97 281 53 632 45 247 0 854 98 811 61 550 11 758 15 221 41 347 85 340
21 967 47 351 64 928 95 565 87 713 91 404 12 952 34 397 31 484 75 646 8 996 59 122 30 36 25 764 49 801 69 973 57 626 40 935 39 659 19 311 18 705 20 441 72 143 62 310 76 434 51 510 92 166 3 719 96 741 15 35 43 82 26 629 85 428 2 731 23 446 60 431 41 5 27 841 36 462 45 272 71 205 99 215 54 671 7 992 65 500 24 724 29 101 90 920 52 744 38 701 56 512 77 323 80 921 4 442 74 418 0 999 79 222 1 849 32 352 5 483 22 891 48 672 89 626 73 379 28 992 53 875 13 248 70 566 97 983 55 822 9 234 88 537 58 417 6 589 66 436 50 628 78 469 94 687 84 605 14 498 17 694 86 328 67 523 37 918 11 984 61 509 10 701 98 384 42 135 33 915 93 221 83 375 35 348 44 889 68 7 63 857 16 581 46 916 81 842 82 574
43 944 40 88 8 265 73 243 31 476 23 819 83 78 76 762 3 588 65 150 85 989 89 534 99 200 15 262 50 609 75 716 87 473 22 455 2 341 66 341 44 785 30 535 92 649 53 280 64 13 20 368 60 430 82 180 70 265 0 431 78 856 35 179 27 462 34 234 86 207 79 970 80 426 38 79 54 626 81 806 10 732 98 815 21 601 41 1000 36 626 1 297 9 85 51 977 69 681 29 779 52 542 62 97 4 544 47 979 7 896 94 248 37 625 48 851 74 91 24 871 57 678 59 227 12 582 90 321 19 84 56 233 13 64 71 148 45 254 42 11 95 730 88 596 49 833 6 717 33 36 97 878 32 791 17 910 93 698 14 121 18 715 39 277 63 523 68 1000 96 368 77 289 91 591 11 93 55 981 84 85 58 90 28 911 46 993 5 74 67 368 61 132 72 47 25 471 16 911 26 218
14 326 87 860 89 644 0 992 40 176 43 44 35 723 99 617 97 429 41 745 39 198 69 728 9 155 95 673 72 137 3 287 61 412 86 422 68 920 71 449 96 108 55 427 80 782 62 520 56 662 47 770 58 811 45 952 28 874 70 250 25 632 51 43 24 701 64 902 15 570 83 454 16 620 48 977 44 265 17 648 27 382 81 229 75 653 10 858 67 822 59 323 65 356 18 826 85 562 53 245 38 57 5 266 29 467 33 856 23 932 92 93 52 241 63 509 37 722 46 466 2 282 21 557 84 201 26 792 60 854 6 116 88 482 98 418 31 410 54 391 1 92 50 476 13 855 77 168 12 121 74 35 94 151 57 576 11 215 90 196 76 44 73 468 78 957 32 874 20 997 91 48 22 487 42 211 79 45 93 815 49 193 36 580 19 25 4 485 7 804 8 616 30 286 34 516 82 551 66 56
97 205 10 698 42 397 55 76 14 349 24 460 69 967 5 607 78 795 8 867 47 223 30 577 87 959 35 821 93 40 11 191 95 6 54 511 6 732 33 981 9 704 37 86 88 324 99 835 70 350 22 797 58 222 71 261 46 490 83 840 67 694 3 76 96 50 61 791 91 915 7 274 66 50 51 686 12 764 43 179 79 605 27 641 48 279 84 382 63 8 57 245 56 542 80 627 98 907 19 370 49 895 28 751 44 965 34 852 62 159 94 147 1 435 15 81 59 162 89 355 74 308 38 77 60 377 77 202 90 156 75 768 13 864 31 962 25 155 72 41 86 3 85 601 17 657 73 301 4 652 16 231 92 17 39 32 23 860 21 652 20 735 18 731 68 484 65 623 29 863 40 846 26 174 50 488 41 36 0 533 2 733 64 55 45 25 32 350 82 301 36 270 76 735 52 347 53 785 81 537
89 404 78 451 81 344 4 854 67 12 61 339 41 578 88 431 66 855 70 673 64 340 13 61 75 463 37 833 11 430 0 510 57 556 5 136 21 846 52 383 45 421 36 254 42 819 51 404 60 141 38 577 1 639 99 428 71 888 82 660 26 849 65 690 55 193 16 422 53 615 17 430 24 753 6 143 95 565 77 211 34 830 50 21 18 996 27 377 23 558 7 173 47 18 83 418 90 286 30 526 14 193 22 210 74 427 68 359 63 111 43 895 9 156 28 488 2 330 91 304 8 298 20 13 39 349 98 674 59 141 85 855 79 756 72 846 80 469 31 629 35 448 40 638 58 954 32 801 87 903 73 838 15 280 56 133 96 155 46 23 12 946 84 507 93 517 69 326 48 474 76 308 29 582 94 556 49 58 62 128 19 274 10 447 33 874 44 396 92 129 25 789 86 294 97 186 54 107 3 824
13 715 82 18 35 192 14 757 32 526 56 966 71 1 47 95 60 818 23 228 88 894 49 944 30 900 75 588 33 813 17 768 2 164 74 401 67 260 76 534 39 690 62 661 36 539 59 915 12 307 83 364 20 785 42 526 28 591 5 59 58 457 44 498 87 512 78 153 31 104 43 243 0 920 92 755 97 158 8 743 34 623 9 902 26 943 86 386 98 456 24 821 50 677 21 994 16 311 72 83 45 852 57 746 96 66 48 410 25 337 91 793 40 465 4 898 84 696 70 938 3 691 53 517 37 505 90 278 99 286 63 599 68 613 11 797 7 107 1 483 27 635 73 500 69 180 65 736 38 905 66 985 19 418 41 354 29 185 52 218 80 671 93 469 85 323 15 947 46 613 22 453 94 721 79 669 95 465 51 640 55 347 77 476 61 592 6 725 81 310 64 505 10 628 18 814 54 811 89 999
84 146 47 665 1 642 73 569 71 620 60 117 35 554 85 40 57 62 44 239 30 614 20 898 94 863 34 739 12 669 69 997 21 958 54 496 50 581 70 628 0 222 29 884 98 717 82 832 58 944 52 911 86 510 37 304 33 411 78 404 96 446 28 435 13 67 25 538 97 361 26 362 27 475 6 921 19 83 72 587 77 248 59 151 66 894 45 992 88 59 99 346 43 181 65 605 8 706 11 608 23 723 16 392 38 925 32 162 68 963 67 476 56 704 5 135 62 997 64 974 41 626 81 500 14 849 42 464 2 296 15 730 18 459 9 395 36 38 4 896 3 35 63 279 80 771 61 479 22 743 90 70 93 448 92 29 17 784 7 263 46 158 87 528 39 998 79 263 95 857 31 228 74 577 89 721 75 244 24 280 91 421 76 238 40 698 49 867 10 496 51 888 83 358 48 500 55 364 53 848
51 224 60 167 91 732 69 271 11 685 80 971 57 692 37 378 12 57 17 168 87 337 61 254 81 500 10 54 68 162 5 979 1 214 50 192 8 314 75 798 7 384 4 632 59 979 39 678 73 617 32 196 47 209 33 511 55 953 46 670 24 40 3 357 95 734 65 33 21 330 49 920 58 264 29 343 45 977 70 814 41 227 93 367 85 830 16 431 43 409 88 316 27 979 78 490 92 793 56 441 42 123 15 556 86 704 89 913 77 556 48 16 63 866 52 659 30 686 79 258 0 245 72 874 25 107 98 46 82 195 64 594 38 259 28 910 6 594 35 502 84 738 23 968 74 977 66 599 83 128 94 837 99 121 26 415 14 918 71 942 20 317 53 420 54 544 67 474 19 312 76 911 2 795 97 242 22 618 18 468 9 684 40 389 13 702 31 565 44 930 90 159 36 899 62 23 96 393 34 580
4 93 21 733 70 484 58 907 72 967 62 819 48 566 81 693 66 800 24 187 37 333 47 229 55 583 3 499 45 532 98 593 51 188 10 920 68 236 39 399 1 388 50 580 25 174 7 651 95 88 65 466 92 287 71 396 60 691 36 250 32 384 90 55 56 830 75 552 61 753 49 778 43 466 73 679 44 898 29 859 31 250 57 619 18 486 59 161 23 538 41 52 79 572 6 816 15 447 13 407 46 787 91 282 40 301 84 814 54 441 88 753 38 599 76 887 85 720 8 201 2 278 19 362 74 374 30 922 0 849 94 355 16 343 80 819 28 910 93 344 12 633 86 786 67 458 26 109 22 564 89 384 96 642 77 211 63 324 9 73 5 479 64 319 35 500 34 329 33 872 53 62 83 161 97 10 11 262 20 950 14 456 27 106 52 457 78 160 87 853 99 937 69 98 82 258 17 841 42 817
28 709 6 121 51 735 87 246 97 318 7 67 4 131 12 845 96 52 11 530 42 983 15 848 20 238 79 989 57 628 1 407 85 473 65 264 76 233 81 907 56 19 80 812 10 307 26 971 72 703 63 162 40 913 94 58 78 781 41 264 23 427 93 744 22 61 47 662 77 159 0 716 60 216 82 18 95 471 8 667 33 140 43 159 13 50 34 642 45 530 48 596 61 205 32 40 52 61 73 529 68 782 17 111 27 880 19 557 44 909 53 873 92 381 16 747 49 1000 25 494 70 846 67 386 2 113 91 675 31 650 75 331 5 6 84 71 98 878 18 582 54 820 39 160 29 188 46 333 64 49 71 483 83 93 35 178 90 933 69 888 36 951 89 908 99 500 88 659 3 363 55 372 14 59 38 54 58 21 66 567 37 396 62 620 24 897 50 388 86 119 59 696 21 295 74 381 9 447 30 292
14 130 96 466 10 551 51 223 55 610 92 544 89 599 66 862 93 268 45 729 29 215 9 418 86 211 18 782 49 734 30 930 84 886 72 815 85 375 24 471 41 166 52 410 99 753 64 373 47 297 69 18 56 282 88 330 38 312 12 999 31 679 39 591 0 921 60 291 34 314 32 371 50 562 53 925 71 257 48 887 58 171 79 374 63 87 77 428 6 214 43 81 67 105 7 681 54 22 90 648 87 487 36 344 11 217 25 489 28 876 82 336 75 52 19 847 95 540 33 13 76 1 74 221 27 706 1 323 73 911 44 421 70 67 23 34 2 319 61 63 20 594 22 859 78 854 80 813 40 81 37 49 35 100 42 883 13 457 62 811 57 895 3 716 15 190 97 598 94 973 59 15 17 729 65 135 91 524 46 673 98 571 21 149 68 904 8 420 83 387 16 549 26 832 4 812 5 701 81 295
0 885 22 34 37 400 96 246 73 273 35 946 83 905 89 365 21 455 28 895 81 505 87 597 94 669 82 447 62 944 53 827 74 811 54 609 67 108 17 630 18 823 48 114 3 34 46 278 71 478 86 78 55 264 69 616 32 32 16 740 63 36 88 374 77 993 23 459 76 525 10 251 19 72 13 960 68 652 39 108 61 334 64 554 70 766 27 602 15 764 33 684 4 697 79 692 59 209 12 345 34 592 20 138 66 247 65 111 60 77 45 220 98 313 44 369 84 514 90 689 47 827 51 600 6 180 7 203 29 166 41 476 1 37 24 727 52 807 85 525 2 525 8 314 78 762 5 662 42 771 95 167 38 640 31 617 80 525 49 726 56 154 25 933 40 290 75 318 43 529 72 43 91 456 14 699 9 52 97 721 30 824 26 355 57 925 99 901 93 714 11 626 58 120 92 44 50 133 36 973
32 761 31 459 77 927 23 467 54 537 43 49 76 622 73 56 33 13 17 808 88 657 11 843 7 995 80 472 86 438 71 863 36 193 21 748 49 152 51 943 97 36 94 312 53 140 99 826 60 138 59 311 19 720 92 159 68 396 18 260 38 1 55 586 4 260 82 678 85 536 64 491 0 343 45 711 66 529 40 496 28 46 65 493 5 183 3 49 75 303 63 863 91 271 58 89 89 819 67 564 44 951 98 748 30 236 62 28 35 395 61 276 78 205 25 490 93 756 70 670 84 158 95 257 10 853 90 137 29 978 26 732 83 196 52 526 37 22 81 378 34 640 74 379 50 513 79 334 48 525 57 546 1 835 15 629 27 922 69 735 16 963 42 872 6 291 13 422 14 793 2 985 9 600 20 947 8 516 39 330 12 609 72 507 47 984 87 824 96 684 46 311 41 936 22 31 56 165 24 481
89 421 17 816 14 504 35 446 42 392 45 909 62 454 4 508 56 138 3 38 64 418 50 669 49 333 38 883 71 711 39 178 51 141 40 513 18 480 76 867 70 161 74 514 36 291 16 122 72 889 22 125 91 779 30 575 59 659 26 788 29 712 1 438 27 669 34 244 28 573 19 925 52 385 88 488 12 166 80 729 83 848 5 454 55 820 43 449 23 620 77 235 90 399 48 234 75 39 57 130 78 959 15 41 69 945 65 247 8 342 53 271 44 154 85 82 86 477 25 438 79 253 47 703 87 762 7 842 10 452 9 547 81 939 60 619 58 158 61 593 97 506 66 703 21 522 67 226 96 108 92 780 37 702 6 706 63 223 98 131 11 697 24 735 13 536 68 424 32 449 41 61 0 143 73 302 2 217 31 989 33 335 54 519 84 955 95 652 93 718 46 57 82 14 94 847 20 405 99 805
49 212 17 380 76 236 90 985 11 971 77 100 4 94 63 436 6 678 23 445 39 796 86 697 67 351 18 316 59 688 27 437 14 27 5 976 81 296 16 763 1 665 98 777 96 421 73 631 84 353 83 14 85 216 43 296 97 438 61 574 89 960 78 646 41 887 25 815 47 282 19 162 87 727 52 587 66 661 10 533 40 335 50 912 93 264 3 577 32 237 24 294 64 579 74 667 34 700 56 443 22 431 30 594 48 463 80 682 79 667 82 138 44 19 94 875 69 532 8 809 95 192 57 300 38 7 68 755 42 819 92 356 58 902 33 176 28 715 91 840 45 454 9 962 26 158 36 31 88 249 72 117 12 760 55 144 7 668 31 759 29 568 20 995 37 903 75 272 46 926 51 53 60 932 71 971 99 524 65 693 13 974 15 153 2 961 53 547 0 872 35 695 70 652 62 912 21 726 54 294
18 587 92 441 64 4 45 208 19 351 99 245 85 506 60 354 77 660 22 774 89 168 1 677 5 338 12 28 13 28 44 183 9 755 43 957 27 773 95 222 47 810 46 257 16 98 74 293 72 316 96 601 35 4 82 687 24 902 8 727 52 349 34 87 70 842 54 49 11 660 26 706 58 519 36 711 56 623 15 229 14 75 81 180 33 99 80 376 55 624 7 290 20 626 83 492 97 1 17 286 71 569 21 800 37 640 0 458 28 925 69 87 98 29 76 465 53 354 29 126 50 964 61 701 87 808 42 657 66 388 51 356 67 490 88 69 31 192 62 225 6 500 90 728 4 667 91 263 59 544 2 685 79 829 93 153 73 573 39 51 84 964 32 12 63 837 48 253 10 113 94 534 25 906 40 436 57 649 23 879 65 956 75 617 3 684 41 293 78 137 38 207 49 293 68 103 30 913 86 500
73 831 80 287 42 973 74 617 22 224 66 402 84 860 91 647 31 732 79 476 26 777 99 985 46 137 89 476 30 237 75 656 86 802 11 703 3 188 61 921 12 291 23 784 72 871 71 339 87 712 57 693 95 157 5 37 55 738 69 149 17 30 93 76 51 319 35 253 9 54 40 202 13 565 96 361 0 731 82 834 54 259 90 536 16 459 20 136 19 683 53 49 6 836 94 670 2 168 47 458 49 113 32 928 36 936 67 543 25 102 62 689 34 78 38 551 70 473 68 311 58 343 81 370 24 381 56 625 52 822 14 382 83 724 78 281 64 862 44 897 98 712 15 844 4 476 88 265 29 966 21 429 10 599 33 607 59 831 60 826 48 965 37 898 28 933 85 687 92 347 76 320 41 102 18 494 45 248 63 759 50 976 65 297 97 103 8 386 43 33 77 822 27 655 39 807 1 338 7 360
62 680 44 989 23 200 77 446 83 4 51 315 86 374 89 797 6 760 14 787 31 226 2 705 46 510 88 773 94 242 64 137 55 921 81 696 39 667 24 39 43 403 91 91 20 694 41 903 90 54 85 634 11 712 87 71 33 941 79 508 17 292 19 933 66 542 3 537 52 422 63 111 42 432 15 249 0 31 60 610 36 483 95 512 67 560 7 806 97 935 72 861 16 341 10 945 93 788 65 66 80 472 34 184 76 147 98 341 18 551 27 869 58 841 69 565 49 123 35 65 68 510 45 265 84 542 82 154 57 221 1 514 29 152 22 8 37 602 13 984 40 53 75 202 59 322 48 434 38 598 9 422 96 428 73 471 8 67 92 125 4 795 70 410 32 779 74 292 25 132 61 339 21 119 12 791 5 307 50 727 71 681 56 368 47 516 78 689 53 732 54 741 99 440 30 802 28 496 26 968
20 263 12 116 97 780 76 607 74 204 95 109 1 472 47 388 92 281 38 519 49 791 27 495 37 799 2 436 59 53 21 88 84 178 66 638 43 283 33 433 23 456 96 141 58 604 5 199 8 196 44 625 52 346 15 513 41 227 73 679 62 354 11 208 18 178 28 905 67 409 85 623 50 730 25 678 45 785 32 189 82 626 6 129 51 893 26 637 80 487 86 21 91 597 98 839 72 841 99 957 48 301 14 999 10 677 9 905 87 584 61 666 89 755 77 941 94 541 69 97 39 51 55 628 60 123 83 855 7 601 36 795 24 583 34 84 78 306 46 744 57 950 54 940 65 866 90 760 4 753 17 690 71 148 19 151 81 29 63 357 68 885 30 475 31 675 13 341 3 221 40 882 0 483 22 255 53 83 16 209 75 463 79 803 88 12 70 262 64 543 56 751 29 559 35 773 93 402 42 292
64 72 61 887 17 579 54 486 42 855 44 857 9 975 52 50 75 396 81 577 27 705 66 975 19 962 8 579 58 760 83 351 38 933 67 121 69 63 20 335 46 321 0 777 25 718 84 834 87 688 77 112 72 738 98 996 96 560 74 436 56 390 32 770 45 367 89 896 34 11 85 967 15 467 6 432 91 556 5 616 55 74 79 604 82 15 3 153 62 323 78 834 47 888 76 9 36 896 48 724 60 632 53 600 57 25 49 560 10 37 16 674 93 525 90 582 94 735 43 27 37 759 4 892 63 639 59 521 26 643 13 869 33 123 99 497 40 812 23 705 7 210 86 474 50 747 71 902 35 825 24 894 14 614 39 36 11 351 12 783 68 202 97 926 92 668 41 982 21 102 28 507 29 912 22 870 65 463 73 124 95 195 88 528 80 433 30 905 2 505 18 271 1 625 70 397 31 623 51 267
21 244 3 848 62 591 18 531 1 218 95 618 90 699 86 203 39 525 65 844 59 258 84 277 43 880 73 891 87 284 12 308 23 950 96 558 93 196 71 340 56 977 76 871 16 265 85 886 22 323 58 582 70 832 20 439 67 972 48 953 29 458 55 855 33 128 40 672 54 790 51 887 7 852 11 276 10 323 34 699 6 293 94 504 17 179 74 992 66 590 26 455 99 455 91 519 63 188 75 629 38 843 69 311 24 255 83 194 89 334 19 777 28 95 2 121 44 377 5 269 60 416 46 615 31 937 68 970 52 828 81 70 80 659 50 922 98 460 49 401 88 43 72 867 79 410 45 434 25 320 77 570 30 54 15 39 53 607 37 491 9 467 36 203 41 35 42 195 27 430 64 665 14 518 57 590 35 698 97 924 82 111 78 228 13 770 92 865 61 736 0 295 32 556 4 806 47 658 8 704
33 990 14 676 7 103 57 223 53 769 4 263 42 252 68 160 9 166 93 918 48 433 54 306 96 529 45 246 29 327 58 452 35 705 92 649 85 509 63 681 16 112 43 428 15 190 5 618 39 981 25 846 40 82 99 162 61 564 37 4 72 463 34 61 64 487 76 721 36 333 47 113 97 75 62 491 38 803 82 727 30 810 86 145 66 81 12 139 32 568 51 608 44 347 26 622 27 780 28 997 90 30 19 173 52 581 13 524 79 114 31 746 59 134 24 399 21 532 17 632 77 80 49 987 73 751 50 85 95 498 98 516 83 238 6 920 1 295 69 721 11 345 55 601 78 709 94 346 81 34 18 392 23 205 88 574 10 523 20 461 71 228 46 321 70 261 91 183 65 781 84 114 2 239 74 664 75 72 8 322 3 810 80 805 41 531 87 280 89 261 56 948 0 108 22 626 67 969 60 814
47 528 10 398 77 883 80 451 53 419 21 415 49 897 94 581 83 116 33 843 78 779 19 133 41 52 72 17 92 560 38 346 82 636 44 664 7 722 48 880 88 616 15 58 26 943 63 540 37 923 65 439 93 868 40 742 29 768 18 830 45 736 71 807 99 42 1 646 97 947 61 842 14 217 69 19 95 625 28 535 35 322 56 301 85 783 73 266 43 73 87 218 6 625 31 363 84 661 74 251 5 349 34 814 76 881 89 483 22 168 46 538 64 259 12 44 24 938 55 335 66 994 57 260 2 344 4 248 16 153 91 669 79 295 59 856 23 426 8 467 70 920 90 146 39 81 13 870 0 628 75 8 67 382 98 607 52 965 11 493 36 606 86 719 9 270 50 990 60 655 81 546 96 776 20 402 30 246 51 747 62 794 27 307 17 919 32 833 42 997 58 829 3 720 25 311 68 1 54 203
49 882 12 338 36 512 50 273 35 685 85 859 89 133 2 3 17 160 72 644 65 623 93 181 57 25 20 95 98 960 47 380 32 527 25 402 86 380 29 713 75 513 43 607 9 601 28 846 38 114 82 648 30 42 27 169 15 972 79 655 63 415 4 141 66 654 64 356 59 445 11 200 99 732 92 152 7 934 80 256 83 138 48 469 14 36 21 166 41 452 37 536 84 919 26 908 81 828 71 295 51 416 42 914 53 809 13 189 62 345 18 372 94 864 8 221 58 52 73 24 56 946 52 307 33 565 67 4 10 730 31 309 91 732 6 708 55 529 19 664 0 475 97 729 3 664 24 455 70 856 5 77 45 737 69 694 77 479 74 330 22 458 54 934 87 880 44 378 1 600 16 353 68 304 76 826 61 4 40 92 39 302 90 424 95 180 96 653 46 253 23 963 60 73 88 226 34 41 78 585
80 519 79 112 56 800 1 75 10 599 33 733 30 958 75 677 71 453 40 741 61 580 55 978 42 342 5 721 81 839 73 765 7 11 94 991 41 609 27 682 3 562 92 266 64 662 16 18 62 343 54 809 97 132 45 261 77 351 95 61 63 71 93 810 51 364 84 452 38 713 34 746 8 682 86 300 69 771 66 75 15 764 59 521 85 899 39 952 90 412 98 670 65 826 12 838 26 918 37 330 57 872 52 985 49 79 22 378 23 397 28 12 6 687 87 141 14 351 91 232 44 920 43 165 29 540 60 476 53 330 4 576 83 147 25 995 46 29 13 758 11 619 2 587 36 58 68 117 24 815 96 49 47 223 48 985 74 60 35 705 31 973 88 719 99 929 82 347 78 262 17 936 0 802 20 66 9 672 18 867 21 825 50 183 72 481 19 507 67 385 58 26 32 935 70 160 76 80 89 144
38 989 11 753 14 313 13 24 95 531 46 847 88 563 41 431 52 43 48 212 87 610 81 107 26 787 12 570 50 864 72 725 4 324 98 49 40 863 55 775 78 774 90 360 84 549 89 717 45 454 10 85 15 645 93 697 24 597 35 695 44 430 53 510 67 238 75 856 36 890 92 174 47 811 19 257 30 637 54 687 96 924 82 421 20 272 94 56 3 750 99 711 18 801 80 513 29 116 70 168 37 457 42 16 0 165 5 248 68 778 6 576 32 561 21 214 1 194 65 756 9 193 79 675 83 432 59 890 62 178 22 328 33 242 34 170 56 14 16 607 73 664 97 333 43 359 25 999 61 89 64 355 71 889 39 562 2 809 28 956 63 835 86 81 57 403 66 920 8 113 31 79 69 473 49 963 77 545 60 50 17 453 58 56 27 31 76 326 23 754 85 694 91 936 51 35 7 764 74 584
36 487 43 63 2 889 19 590 5 752 96 71 25 354 94 416 77 591 24 702 37 146 66 43 23 116 22 808 13 931 34 124 35 477 85 792 55 503 7 282 74 375 58 6 99 777 12 88 15 371 44 836 53 344 95 952 92 297 32 487 1 85 83 819 41 508 17 603 42 834 54 68 10 882 4 999 62 79 21 772 57 853 48 688 81 754 27 896 88 627 33 394 89 650 78 944 68 999 80 697 86 57 20 769 87 249 76 629 82 235 56 185 8 553 98 315 59 63 75 362 47 659 79 896 50 161 49 583 67 439 71 464 70 513 16 28 14 185 31 285 18 708 93 179 69 328 61 372 3 788 46 769 45 124 6 66 28 999 65 655 26 201 30 196 29 273 38 643 60 547 91 307 40 943 72 95 90 837 0 533 51 993 73 865 63 457 52 184 11 43 84 898 39 310 64 130 97 465 9 491
15 137 83 773 17 356 34 952 72 826 60 230 86 565 42 120 59 61 18 940 99 188 93 629 5 384 54 429 48 269 90 582 36 639 26 748 65 728 27 293 88 202 81 815 2 540 7 210 8 8 19 437 28 888 39 237 23 851 35 205 58 101 44 675 14 231 67 489 40 827 78 416 87 104 64 210 74 31 70 651 85 527 62 276 71 214 69 111 89 584 46 778 73 136 31 821 43 652 75 917 1 299 97 855 12 46 38 5 29 19 45 384 13 595 96 938 53 468 0 623 9 251 49 60 51 828 3 538 33 111 55 39 61 919 4 470 32 46 10 979 21 999 80 477 52 120 24 743 16 488 22 497 25 454 41 997 47 110 6 748 84 139 50 873 82 148 68 938 98 595 76 339 37 514 63 750 94 447 77 540 66 274 56 81 11 18 20 381 91 407 95 338 30 524 57 202 79 554 92 975
68 592 81 118 27 722 84 145 43 307 92 880 3 471 38 958 1 980 20 795 13 476 7 495 21 538 16 532 42 550 14 466 71 167 87 876 26 285 15 106 83 15 99 957 48 183 46 2 40 908 91 2 41 867 79 9 89 858 77 159 90 984 2 550 57 770 78 63 44 651 88 261 9 661 80 220 19 167 76 570 60 423 52 576 12 748 49 538 56 181 70 35 8 654 96 610 73 308 67 950 25 793 35 623 97 960 6 947 95 654 64 323 0 725 37 296 58 301 61 201 31 550 55 32 33 991 65 192 86 303 69 809 30 414 53 540 62 57 28 309 11 491 34 786 18 978 82 736 66 372 10 593 59 615 63 696 54 832 47 238 23 207 51 579 45 624 93 712 36 268 24 690 74 900 94 267 5 313 72 498 4 143 39 728 17 75 50 171 32 257 75 769 29 733 85 90 98 623 22 769
16 868 68 929 78 336 92 58 34 827 48 367 21 862 3 168 77 68 29 778 20 487 73 563 54 452 35 143 18 688 6 59 98 82 49 460 57 125 79 196 84 644 65 582 85 111 51 736 32 925 62 524 72 466 87 107 97 871 2 644 26 786 45 258 55 233 15 787 96 562 37 805 50 389 23 104 69 464 70 468 13 993 39 90 4 944 22 293 8 111 12 616 42 604 60 179 94 467 81 175 46 253 53 258 7 633 61 366 52 504 5 743 40 1 86 565 44 448 24 133 71 952 91 92 83 460 90 186 0 676 89 832 31 36 33 592 19 723 38 664 25 141 47 543 75 513 17 830 56 607 30 335 58 348 64 864 66 768 59 372 74 381 43 206 11 559 80 330 9 646 82 583 93 222 95 824 1 746 76 268 27 629 63 297 88 237 99 494 28 95 41 853 10 98 14 155 67 547 36 886
11 899 62 891 63 194 15 854 10 600 74 9 85 215 30 822 89 471 34 460 79 560 56 609 80 748 59 310 7 496 82 680 36 357 12 124 84 502 2 422 94 349 93 732 53 837 33 131 14 899 88 789 35 649 92 310 50 758 91 160 32 171 86 84 28 983 46 308 9 449 70 669 37 267 57 111 95 653 27 757 97 164 43 208 49 224 19 240 29 611 98 361 73 179 87 583 60 971 44 243 18 66 13 79 0 37 41 633 47 286 64 728 71 764 69 351 20 661 4 299 51 988 40 731 38 751 23 469 65 820 55 833 77 544 54 280 6 557 1 236 42 741 83 561 26 742 61 232 96 893 99 148 72 406 45 429 78 309 39 603 76 909 81 342 48 536 8 422 90 790 67 208 21 858 24 524 52 941 68 174 58 263 66 679 17 9 3 201 75 300 31 438 25 671 22 284 16 609 5 764
68 483 44 525 20 170 12 181 25 411 51 616 1 337 73 673 54 66 58 134 83 106 66 585 91 13 82 314 5 307 18 559 30 629 99 700 90 621 39 10 49 946 61 775 65 547 41 758 34 897 60 317 92 750 85 546 67 986 52 762 24 810 40 387 14 352 3 533 8 889 10 934 21 429 31 883 94 514 43 283 15 482 33 102 87 678 78 661 69 952 23 411 22 799 46 901 55 6 71 121 37 124 48 511 64 583 42 541 88 509 75 60 63 823 9 587 50 216 29 286 79 514 84 878 96 638 19 434 32 577 0 961 72 278 98 784 53 874 35 454 70 19 28 470 26 562 13 363 76 756 86 154 6 362 62 477 38 712 80 854 7 787 93 460 36 915 47 366 89 992 59 326 16 226 77 989 11 151 97 287 95 487 27 685 56 315 2 334 74 409 57 862 17 97 45 851 81 364 4 942
61 180 94 997 52 968 7 526 38 479 42 832 80 865 1 613 95 423 63 955 9 298 10 189 20 403 68 31 6 902 15 459 49 432 69 844 41 29 13 101 87 693 43 718 36 503 83 172 77 512 22 868 35 56 27 425 25 708 12 793 67 480 65 260 59 816 17 571 96 157 37 711 74 324 30 385 2 152 85 145 19 122 28 314 32 753 31 678 99 151 53 281 88 232 33 524 76 365 48 76 97 673 21 752 44 174 4 715 72 875 89 783 71 479 86 557 93 525 75 345 16 231 62 886 39 125 23 183 40 90 58 446 79 463 55 245 84 662 66 27 18 62 78 715 14 121 91 134 90 570 57 949 60 637 8 19 24 366 51 250 56 673 98 306 46 564 11 354 45 614 92 466 47 232 3 465 70 531 0 909 29 942 81 624 5 469 50 711 82 809 73 602 54 734 26 872 34 576 64 692
3 376 77 401 22 911 80 502 27 79 63 19 25 8 16 486 29 648 42 283 84 963 92 348 7 890 85 681 68 617 20 527 56 752 38 936 86 417 95 78 37 703 53 992 59 150 98 132 2 602 44 63 47 37 94 570 30 680 82 422 76 462 52 520 87 359 64 231 4 654 26 871 31 159 24 228 41 175 83 373 46 101 17 107 69 429 65 419 15 450 62 599 14 13 99 44 73 912 55 72 93 812 10 11 75 321 40 81 33 777 96 871 57 539 66 98 1 104 67 619 23 204 48 340 36 316 39 294 89 662 45 570 97 24 50 697 9 126 6 431 58 579 5 422 71 615 70 978 18 694 32 662 79 766 49 662 72 458 81 259 60 498 21 198 35 691 74 268 78 955 54 157 34 443 51 255 0 644 8 428 91 260 90 176 19 669 12 509 61 486 28 504 11 785 88 564 13 985 43 769
96 81 60 414 7 344 68 989 86 27 17 953 76 586 56 31 14 515 53 875 85 46 1 913 92 467 64 78 24 42 0 228 36 106 78 512 51 672 4 494 62 607 55 738 48 38 52 942 6 641 75 678 91 360 15 331 80 965 9 147 41 668 79 82 49 730 82 622 20 730 98 934 11 420 93 62 2 270 69 818 57 203 19 297 32 692 22 842 27 655 25 109 37 734 94 696 40 162 83 206 77 356 70 66 72 274 39 998 97 17 71 472 10 482 18 948 30 991 89 339 67 413 8 779 38 38 12 857 50 894 42 874 33 542 59 270 23 94 73 612 90 270 95 52 3 491 81 582 43 688 99 226 88 673 5 998 31 251 65 691 47 375 35 451 13 628 74 702 28 441 61 911 44 570 21 315 16 86 63 272 29 797 87 453 84 445 54 462 34 163 66 914 45 417 46 520 58 374 26 839
41 462 2 287 22 85 43 768 32 254 69 84 0 894 63 638 17 493 60 405 83 301 4 402 52 933 78 210 39 171 18 677 49 959 96 534 95 573 42 650 87 495 48 529 92 528 93 163 28 378 67 226 88 790 71 8 57 847 7 50 12 48 81 206 9 415 14 52 65 817 13 291 15 642 53 560 37 522 59 384 31 176 76 183 44 767 6 528 72 232 11 8 55 701 99 885 47 632 36 385 34 742 91 130 70 786 62 593 86 315 21 426 80 792 79 522 3 956 35 231 82 116 38 797 58 287 20 55 90 734 33 486 51 787 26 977 84 930 97 158 66 728 85 894 27 525 29 222 75 590 73 378 61 948 50 545 68 886 23 537 24 785 94 707 25 120 16 38 10 11 89 982 45 505 46 791 74 321 30 739 1 65 8 316 77 747 56 629 54 935 19 854 98 614 64 337 40 290 5 301
51 665 15 329 52 685 58 450 63 72 65 553 54 285 33 651 19 69 57 761 53 378 16 189 30 253 22 928 20 656 5 539 66 46 61 746 99 889 26 748 73 876 11 520 68 704 64 355 44 474 36 837 97 364 88 848 12 179 70 449 6 920 27 20 77 261 43 223 89 811 69 377 85 326 35 689 1 561 8 144 55 910 93 115 31 933 91 340 81 937 23 701 2 929 24 244 62 743 84 97 13 988 94 486 49 618 74 421 10 710 90 591 95 268 34 915 86 123 37 383 78 578 79 667 46 330 72 897 47 632 21 530 76 952 4 648 83 362 48 292 96 462 45 324 92 149 56 316 38 868 60 932 42 368 59 477 39 856 87 166 41 98 40 937 17 511 82 106 80 433 71 262 29 487 18 997 32 372 3 393 9 719 7 88 67 838 14 594 98 867 25 504 28 824 50 95 75 487 0 625
43 441 7 76 10 143 5 532 46 300 2 616 65 858 67 24 84 302 73 316 49 361 8 452 97 611 20 236 34 407 58 234 25 397 71 56 18 222 36 384 89 975 19 348 48 347 39 736 60 828 85 146 94 152 50 479 23 199 91 162 62 557 13 306 30 374 32 568 3 401 80 460 56 696 87 443 93 410 66 412 21 216 72 582 47 967 42 747 12 774 31 199 4 239 37 516 77 248 61 445 76 360 41 116 82 66 88 375 0 813 86 377 95 327 69 312 59 373 28 959 53 42 22 918 74 164 98 749 24 214 83 217 45 776 52 439 35 262 14 769 38 330 40 260 63 881 11 872 81 599 99 983 44 694 9 630 68 651 70 683 55 1 17 668 29 153 16 191 92 575 90 344 1 576 79 209 26 387 96 239 57 517 33 727 64 189 75 256 54 97 51 824 27 44 15 181 78 240 6 121
3 304 32 53 25 686 12 556 23 550 89 533 37 61 84 907 69 793 7 205 29 911 54 666 99 953 78 374 11 340 77 266 91 819 15 393 27 217 43 722 63 509 16 347 76 493 58 928 46 532 5 421 82 673 33 566 57 924 39 479 86 388 64 671 71 531 21 868 28 472 70 864 1 458 67 953 97 780 41 171 20 801 74 415 66 599 98 535 81 14 31 513 90 558 0 68 10 762 59 639 13 802 56 994 8 920 75 304 60 961 83 449 80 571 35 406 36 887 6 610 85 219 96 923 87 992 26 589 42 251 14 562 88 893 61 380 24 642 47 201 51 769 44 732 4 315 53 882 48 263 55 820 62 740 9 296 50 298 18 735 22 336 34 958 92 80 94 483 19 505 72 139 49 516 45 275 73 173 79 362 95 671 68 466 40 500 52 950 93 522 2 990 38 740 17 843 65 338 30 228
18 480 55 487 96 552 39 698 80 411 74 760 85 980 69 319 27 661 49 111 14 877 10 7 36 233 29 66 87 688 79 227 4 187 67 751 56 883 84 749 37 808 48 795 52 981 57 465 42 355 13 51 77 668 61 390 8 737 97 754 33 98 9 228 12 795 92 226 65 68 7 376 73 462 24 574 22 472 71 339 89 280 99 59 17 899 15 545 23 104 60 254 32 365 35 284 19 426 98 320 86 514 1 161 66 39 20 319 59 933 53 778 11 661 3 702 25 83 34 427 44 576 2 277 68 361 78 496 58 668 91 907 26 82 72 995 76 662 70 663 47 841 62 12 41 414 28 358 0 264 21 320 88 771 31 607 64 891 95 652 83 3 51 227 54 548 90 699 93 717 50 256 45 348 6 227 30 350 75 708 5 938 81 190 43 971 94 558 40 779 16 812 46 529 63 632 82 326 38 102
84 223 8 480 31 202 70 757 29 965 49 511 86 783 38 481 83 356 19 169 81 86 6 782 58 673 25 882 22 902 15 872 76 991 95 194 17 876 53 519 74 272 30 743 13 286 23 93 98 560 93 938 11 420 39 821 68 662 55 460 56 387 90 102 66 55 71 318 33 527 24 220 79 401 44 87 10 933 40 304 65 729 51 1000 67 474 14 494 21 817 32 4 35 460 99 388 91 698 92 531 96 835 34 506 5 169 73 741 43 187 69 996 87 633 97 84 45 944 50 813 57 918 12 299 1 150 52 710 2 921 59 883 28 861 63 836 85 709 64 628 46 677 7 672 77 644 75 887 26 68 61 399 62 790 48 794 82 521 60 922 20 624 89 237 42 324 78 168 4 309 16 402 3 636 94 735 9 84 88 682 54 700 36 121 72 805 41 489 80 867 47 547 0 737 37 787 18 270 27 41
7 541 78 705 56 317 10 573 13 586 90 483 51 55 3 55 40 493 75 50 71 890 45 766 16 766 81 397 39 755 5 149 63 991 18 432 11 190 53 224 77 787 66 934 9 915 14 501 54 240 70 699 32 373 44 760 31 642 22 516 34 232 82 407 47 302 60 554 89 350 19 380 0 919 43 801 21 662 37 569 42 529 80 694 17 203 24 701 67 144 2 727 50 612 41 597 92 35 72 565 1 348 57 654 49 955 84 157 27 992 83 350 76 970 12 980 61 161 25 322 62 618 35 432 97 398 33 66 46 243 91 579 73 239 59 425 79 15 94 298 65 391 85 417 69 822 74 477 29 263 55 115 86 498 4 863 36 323 58 332 99 118 38 948 8 100 95 379 87 816 23 706 28 257 30 870 68 903 52 489 93 723 98 820 26 411 15 268 20 852 88 654 48 392 6 201 64 306 96 711
65 230 52 813 8 789 28 643 37 641 79 744 15 139 98 459 17 840 73 872 92 717 57 726 53 387 70 778 4 744 22 203 62 966 39 827 42 618 67 946 3 516 63 252 74 158 96 699 43 826 36 116 71 46 69 7 26 250 23 151 85 300 89 347 91 856 49 76 51 117 46 394 61 725 80 845 14 210 31 418 12 645 87 55 38 477 60 615 82 351 59 546 1 652 95 939 76 161 86 890 83 397 64 319 40 517 99 771 13 815 33 923 27 563 97 380 84 816 29 81 45 964 10 2 41 448 88 336 54 33 34 189 78 665 30 308 50 414 90 87 2 273 56 483 18 383 19 152 6 998 0 923 24 381 7 416 94 310 58 70 47 964 11 556 48 15 9 111 20 236 72 737 35 25 32 975 75 66 68 159 25 246 21 344 5 867 44 844 55 467 77 387 66 413 81 922 16 743 93 172
62 233 24 786 98 948 96 411 28 608 32 895 60 486 1 910 38 265 83 440 78 159 29 569 81 837 0 437 30 77 20 312 99 631 17 571 48 225 82 227 8 683 27 314 79 389 73 320 72 898 56 443 65 65 66 319 61 63 23 383 15 73 3 382 5 234 88 523 40 847 53 789 26 174 95 560 22 448 34 484 52 376 92 846 47 214 58 1000 97 542 11 105 57 842 86 492 50 194 74 852 63 691 13 404 21 482 70 721 19 112 84 957 41 686 59 298 18 693 76 249 71 197 43 106 45 861 46 790 49 979 37 133 68 397 77 374 35 467 51 622 87 193 75 953 39 757 14 295 36 765 69 534 33 589 6 123 31 386 16 1 94 400 10 568 2 843 80 6 85 563 9 728 44 874 93 275 55 570 67 942 4 260 7 964 90 65 91 253 54 974 25 640 42 698 12 852 89 259 64 889
15 412 2 414 20 259 55 913 39 605 94 134 61 433 97 608 43 932 80 832 14 921 67 689 42 197 35 483 5 756 23 236 56 546 91 226 3 393 16 7 54 226 51 514 11 978 77 837 46 752 50 789 33 88 32 544 99 835 88 661 95 620 58 3 64 389 49 476 69 556 0 152 37 315 4 864 8 94 78 25 40 528 28 820 79 155 92 298 90 438 57 42 98 763 86 483 7 554 45 277 30 401 62 51 47 883 73 906 29 466 65 871 76 599 48 878 27 896 60 491 38 305 52 666 12 382 63 359 36 731 34 668 87 191 26 171 96 555 44 488 84 551 75 221 71 630 81 131 89 925 74 247 13 350 21 207 6 147 17 62 1 801 10 219 24 604 59 444 9 896 66 258 68 105 82 879 25 280 18 540 85 680 41 355 22 744 93 745 83 642 31 786 70 79 72 809 19 303 53 884
25 922 59 946 86 89 97 106 67 336 32 809 57 457 55 619 30 954 75 785 23 225 94 345 14 353 85 761 74 728 87 326 80 805 15 487 60 347 93 609 11 240 34 834 76 14 43 333 50 389 66 222 42 359 28 968 62 328 0 657 35 75 46 832 20 380 52 618 69 415 78 873 90 355 92 953 65 205 39 204 53 165 48 489 40 393 70 26 33 871 17 370 72 287 68 366 36 159 26 924 95 347 12 592 51 171 10 117 82 5 1 933 77 131 16 691 6 599 45 588 22 361 83 590 99 12 19 516 38 451 63 964 3 190 61 457 44 850 47 632 91 420 18 541 7 843 71 925 79 279 64 354 88 640 2 292 89 447 54 702 31 466 96 709 13 486 37 592 9 156 21 897 58 73 73 943 27 391 41 406 29 447 4 530 81 134 56 876 24 951 5 458 98 509 8 477 49 946 84 19
36 499 59 954 52 890 79 153 95 881 45 72 33 326 43 704 46 326 71 753 61 315 77 292 75 560 69 870 37 208 24 774 22 273 16 634 87 334 76 88 94 148 11 394 15 26 92 311 25 858 57 281 91 633 82 175 58 206 27 640 56 239 81 958 97 97 18 939 21 11 31 14 54 234 88 902 55 242 28 678 2 222 67 22 12 263 26 658 50 160 19 100 9 172 17 230 65 485 73 788 89 696 53 826 29 862 42 732 48 821 62 863 13 467 40 911 10 44 68 632 6 129 74 34 80 80 34 299 7 319 23 606 60 892 38 319 70 51 84 116 63 65 72 432 41 620 90 727 78 95 98 397 0 771 5 810 44 7 1 411 47 251 66 754 8 788 96 954 83 370 99 606 32 4 64 605 85 643 30 636 20 990 35 599 4 138 49 797 3 882 86 849 39 923 14 456 51 623 93 552
36 167 1 581 65 493 3 787 49 612 64 191 13 480 6 666 9 439 44 644 57 501 91 330 19 545 99 697 72 372 24 717 96 907 83 534 33 410 27 406 26 672 5 330 2 130 10 506 4 262 54 591 42 752 79 434 62 207 95 573 74 586 25 733 34 738 97 245 40 491 86 714 98 433 87 683 18 636 58 731 94 200 35 215 14 209 43 126 61 505 80 325 41 6 70 181 22 814 11 776 8 748 23 293 73 204 84 989 76 188 78 835 89 752 12 563 56 7 38 138 46 329 68 65 0 32 50 914 17 961 37 344 82 510 81 210 21 585 30 976 63 993 48 30 28 832 16 646 88 392 90 123 75 224 39 914 45 293 59 647 32 774 29 438 55 470 53 55 92 604 47 139 51 337 66 664 7 236 20 334 67 907 60 510 77 707 52 536 93 941 69 139 85 279 71 27 15 923 31 783
82 383 80 167 55 578 1 398 70 750 50 637 27 70 9 71 76 875 86 867 46 565 33 40 59 511 32 782 56 691 40 719 19 156 64 230 43 987 79 803 96 255 28 947 65 975 7 642 97 986 74 485 84 157 68 708 18 257 35 681 99 134 90 548 58 638 81 711 2 307 13 174 87 51 20 96 62 166 61 35 26 724 22 174 21 866 47 90 48 358 29 675 54 185 11 554 38 792 69 859 25 632 78 434 85 484 10 470 42 416 63 409 67 554 41 93 3 260 71 161 12 954 37 734 88 898 4 365 49 235 34 683 0 784 57 764 30 957 24 532 60 549 15 854 72 736 53 565 52 769 39 323 5 646 89 898 31 953 83 187 93 388 77 270 14 275 98 528 94 992 6 211 23 114 16 159 91 799 95 636 66 494 8 718 75 78 92 103 17 676 36 103 44 75 45 214 51 406 73 250
55 56 79 364 77 382 37 698 66 874 27 756 96 732 30 197 85 380 84 781 91 586 72 319 43 43 44 859 18 504 63 280 7 830 21 63 71 560 28 857 13 629 15 526 25 952 31 863 89 866 98 702 3 80 29 182 2 152 17 341 93 143 88 822 95 982 90 756 67 671 38 547 94 416 32 689 6 1 59 390 97 603 75 106 36 838 40 241 65 707 33 837 0 323 23 576 57 11 99 333 19 239 50 803 12 487 20 446 83 109 68 680 54 345 78 962 81 817 47 485 82 527 61 476 41 593 22 307 8 918 62 849 64 297 73 134 24 541 80 662 58 395 10 657 11 712 52 741 1 809 70 838 35 190 46 489 14 272 45 51 56 874 34 537 53 771 4 680 39 467 16 58 86 449 26 445 87 552 5 620 69 972 92 185 76 20 51 310 42 743 60 109 48 513 9 974 74 723 49 142
67 173 20 64 74 934 37 889 69 38 15 184 1 128 36 929 80 346 45 475 43 491 97 61 31 79 42 847 30 623 40 181 17 732 2 388 13 776 6 266 98 594 76 546 47 189 12 949 71 35 34 273 89 485 3 367 27 821 26 31 73 823 77 952 88 987 55 939 59 414 18 516 22 969 72 449 23 543 41 319 29 465 86 951 28 537 99 81 35 695 24 36 51 232 57 789 93 333 79 848 84 982 61 35 53 332 56 303 78 839 8 526 49 224 38 415 96 495 62 351 10 582 21 920 0 90 90 384 58 484 9 555 46 55 39 277 52 341 14 491 85 818 66 908 33 193 44 160 50 197 70 661 19 965 25 779 64 282 54 309 83 579 95 404 7 264 65 853 16 481 94 551 11 687 5 823 4 926 75 629 32 673 87 832 81 47 63 6 60 511 82 57 91 581 68 572 48 566 92 511
87 424 45 794 20 276 91 435 92 68 90 12 19 131 9 620 62 118 54 809 84 856 58 496 71 259 33 786 1 496 55 154 24 333 6 918 95 1 97 733 17 803 98 518 12 432 78 454 86 52 73 284 68 220 48 103 32 504 64 225 43 109 77 8 79 595 46 339 23 874 21 529 2 175 47 421 80 847 65 394 93 444 63 720 7 583 27 675 69 359 34 328 38 4 29 679 67 381 18 577 56 992 42 787 88 426 70 544 99 654 81 973 5 794 89 766 35 634 3 607 83 98 40 447 0 858 53 771 36 716 16 537 4 48 82 977 51 774 37 936 15 277 85 867 59 590 50 390 30 411 96 33 39 644 25 248 76 543 52 792 94 428 11 531 44 225 60 390 13 990 14 5 61 153 41 81 26 204 75 497 49 744 28 525 8 471 22 538 57 392 72 292 66 854 31 792 10 793 74 63
41 149 36 832 59 689 22 459 90 646 57 878 7 191 72 919 82 966 63 686 95 677 3 274 61 198 69 17 53 943 21 769 11 764 89 634 83 204 68 566 65 454 35 503 28 400 26 964 2 307 85 717 39 219 42 911 40 998 5 621 1 930 20 776 70 567 34 435 19 720 13 758 86 568 25 109 73 912 46 393 58 713 76 416 10 610 50 535 18 728 62 853 96 904 94 137 14 361 64 931 74 707 38 408 91 341 32 846 44 455 54 721 8 394 75 990 80 15 31 104 60 815 51 618 92 543 56 376 29 274 16 315 0 516 17 240 9 232 37 981 52 258 45 721 97 305 87 832 15 874 71 661 43 605 99 613 12 997 84 994 23 559 27 92 81 242 93 507 88 388 33 362 98 504 77 471 47 928 67 479 48 929 78 619 4 414 6 822 49 307 24 242 79 537 55 717 66 115 30 589
26 923 62 852 91 928 67 318 36 49 73 275 18 10 9 574 57 698 46 204 96 269 3 991 85 83 58 328 11 806 64 883 95 664 76 333 74 712 43 443 2 992 93 189 22 435 47 356 4 854 53 914 35 587 15 971 38 79 70 453 59 984 79 921 97 925 0 854 19 655 68 954 41 695 30 685 50 860 55 847 78 378 25 991 13 74 83 756 65 449 81 852 42 977 87 620 54 188 33 621 51 467 61 576 39 208 48 420 12 835 84 222 27 419 86 588 45 178 71 158 6 274 94 318 32 631 99 680 92 561 20 637 5 203 10 673 21 878 44 642 17 918 23 709 29 178 56 905 34 633 75 110 7 893 40 884 16 825 98 154 89 645 72 662 49 596 14 459 77 90 69 15 60 836 37 496 31 994 24 934 28 413 80 136 1 900 66 910 88 549 90 14 63 859 82 143 8 415 52 561
27 489 24 981 39 355 85 155 48 701 40 686 20 78 65 649 72 946 58 564 77 241 69 857 18 630 13 978 16 120 22 327 0 60 5 324 91 722 46 451 59 790 36 215 98 968 70 284 29 890 26 623 47 460 95 360 88 479 10 255 87 80 11 907 9 13 61 387 28 87 7 20 80 263 25 354 71 892 94 832 96 574 33 127 86 13 60 950 83 19 93 271 19 379 12 857 37 440 51 877 34 129 82 556 2 475 30 136 66 975 84 759 35 472 38 926 43 610 73 504 57 635 41 74 15 305 23 69 79 655 52 488 90 414 49 990 92 733 63 386 81 736 44 511 14 956 8 43 64 273 21 411 99 1 4 200 1 713 62 188 3 347 97 190 76 238 17 879 32 414 78 807 53 245 54 333 31 650 68 167 55 650 56 563 42 384 89 74 75 655 50 539 45 673 6 352 74 173 67 915
3 506 2 840 97 237 33 780 93 55 83 170 94 145 9 293 32 747 20 505 62 557 1 853 51 401 72 933 98 275 91 760 39 955 90 831 17 391 56 409 61 548 54 373 63 919 11 141 92 740 59 997 44 446 13 944 52 216 46 191 76 743 40 241 0 35 38 307 24 240 73 72 99 797 6 65 77 714 45 608 16 285 22 527 57 867 49 952 42 902 68 861 66 790 81 403 85 476 5 684 96 408 18 151 19 218 71 37 12 88 28 643 50 922 31 751 67 970 58 913 14 656 8 280 48 159 25 219 88 27 82 556 78 133 30 666 87 64 64 771 75 23 69 449 35 124 34 413 26 553 29 568 89 422 47 881 70 994 74 212 15 488 65 811 55 565 7 28 37 424 4 555 43 958 27 119 79 239 21 266 23 950 80 33 86 717 10 920 84 211 53 932 95 662 41 849 36 447 60 483
51 437 58 294 82 971 84 146 26 316 7 855 59 865 8 617 22 749 71 718 65 355 94 624 2 424 64 55 41 290 69 172 47 650 3 355 34 158 40 86 72 6 56 908 54 391 6 453 85 274 75 667 79 566 9 282 91 481 42 821 33 556 83 818 25 104 23 316 18 892 67 312 39 919 17 441 12 519 49 824 43 7 87 464 89 669 90 273 28 314 29 532 14 770 1 674 93 915 44 497 50 701 48 597 38 907 13 72 32 416 62 392 88 429 66 365 77 476 63 792 0 823 15 92 76 213 95 488 99 509 21 602 81 446 92 400 60 428 31 368 36 184 98 297 73 479 35 138 86 140 11 492 52 682 10 62 20 259 80 714 57 169 5 496 61 253 97 206 78 931 68 322 37 982 4 887 19 657 53 225 27 50 45 362 24 53 46 331 30 793 70 972 74 880 16 588 96 123 55 476
12 660 17 175 81 160 97 231 74 963 18 673 34 884 0 69 54 962 32 746 35 30 44 793 57 6 68 325 86 636 96 439 13 801 45 735 24 397 29 853 43 289 51 580 61 674 99 676 70 686 15 685 69 10 64 672 66 605 14 765 47 960 5 594 76 493 3 139 41 907 82 511 22 5 98 962 9 626 53 169 36 329 89 579 6 698 30 907 42 743 26 340 94 549 73 386 90 282 60 834 49 657 80 31 85 610 58 738 93 434 1 906 27 894 72 558 16 453 92 512 65 152 33 683 31 858 8 964 7 595 37 38 21 172 52 916 84 195 62 678 95 393 91 810 59 856 83 621 23 233 63 547 75 873 28 625 88 4 2 621 46 625 19 959 40 829 77 81 48 745 39 175 25 733 10 719 38 562 11 162 71 733 67 913 20 468 78 720 55 164 56 824 79 752 50 638 4 24 87 563
85 871 96 820 22 997 15 86 50 805 89 669 3 287 42 926 33 982 29 375 53 398 74 834 75 115 2 651 95 773 25 838 88 48 67 463 7 783 4 345 66 237 60 766 5 551 83 790 56 927 47 257 36 754 1 656 12 155 21 966 0 779 97 135 93 238 81 663 70 346 54 7 68 948 39 606 46 338 86 503 55 243 57 996 71 581 52 143 87 715 8 817 45 151 80 906 40 404 94 237 18 372 27 883 72 652 63 13 35 847 61 700 30 227 59 25 19 840 13 866 98 261 77 107 6 72 17 477 90 364 58 786 41 60 34 443 79 360 31 668 23 308 37 739 24 828 38 826 64 279 91 63 78 37 48 733 92 61 9 706 16 617 44 270 82 960 73 265 76 770 32 939 65 992 20 895 62 902 69 206 14 866 49 441 11 36 28 935 26 996 84 368 51 61 99 522 43 919 10 612
5 501 81 851 11 370 95 77 26 484 23 990 40 151 64 909 93 526 21 715 49 324 66 914 90 59 59 102 0 648 73 279 61 291 2 117 32 719 34 522 50 594 13 946 72 132 18 672 87 308 98 648 38 618 22 29 3 413 77 171 53 856 75 40 45 871 56 64 46 391 33 114 25 41 69 227 24 609 43 167 52 977 96 976 12 447 9 709 47 710 27 945 70 582 85 73 28 220 97 29 48 16 63 442 82 124 62 794 4 211 6 37 68 247 89 346 99 456 15 271 14 832 79 880 67 778 37 529 76 843 1 774 91 392 16 165 7 14 60 439 88 761 20 872 84 906 30 855 83 179 58 8 57 214 17 810 36 480 41 892 35 520 86 690 92 886 94 946 8 32 65 442 42 33 29 891 31 332 55 775 19 664 71 619 10 522 74 703 51 344 80 245 39 829 54 809 44 649 78 835
67 662 50 972 55 275 24 427 53 30 2 124 13 452 10 966 20 270 68 22 75 641 69 530 66 500 31 893 37 374 26 223 74 202 77 917 81 476 73 158 99 308 0 597 12 438 17 836 34 950 79 962 57 224 15 167 18 976 30 950 48 973 63 56 5 39 71 863 90 371 27 326 7 57 83 131 33 853 61 355 14 284 21 529 45 669 42 672 64 563 44 196 58 212 35 836 97 430 47 73 87 671 91 297 32 109 46 567 96 63 98 127 56 842 52 798 39 246 85 706 70 32 41 671 36 713 23 295 72 19 76 820 38 622 59 60 89 349 1 17 9 843 22 157 16 218 92 263 51 40 88 706 40 169 60 530 80 491 84 61 43 256 78 648 62 406 65 154 49 67 29 833 54 463 8 520 25 880 28 374 6 84 19 476 86 906 4 683 93 800 82 828 94 199 3 678 95 935 11 881
49 920 26 657 55 962 99 893 41 542 43 60 86 543 76 252 32 219 28 115 9 440 62 664 94 92 12 519 81 790 14 492 21 313 84 448 96 346 24 554 45 877 36 560 7 199 77 792 30 41 16 963 75 872 31 884 10 72 53 618 93 50 37 49 83 926 13 383 95 205 47 370 59 138 38 499 6 340 23 691 17 405 4 139 50 518 1 694 68 485 33 562 22 689 2 115 66 891 65 991 19 555 3 929 60 358 73 270 92 492 46 977 54 729 98 893 63 211 89 203 79 896 71 781 35 219 97 40 42 674 74 896 91 561 25 797 85 547 52 25 82 909 57 345 90 817 29 87 87 307 61 790 39 993 18 604 56 157 58 155 70 110 0 170 11 959 78 514 67 789 88 285 51 782 5 533 15 351 44 884 8 341 20 708 34 428 80 880 64 934 48 777 69 600 72 375 40 418 27 381
11 581 7 98 88 469 23 611 62 637 79 482 75 673 61 562 10 762 32 978 24 573 97 224 28 197 81 830 35 9 96 73 85 455 49 193 53 137 58 623 99 87 26 508 82 627 67 356 19 232 52 578 6 711 80 586 54 237 38 8 34 259 66 700 50 620 27 386 29 824 17 93 0 77 69 449 39 788 65 62 36 430 25 992 43 405 2 862 92 844 31 118 89 22 63 241 68 920 64 230 55 137 21 427 70 19 15 17 87 929 71 94 98 31 77 86 47 51 72 518 3 964 37 663 46 753 41 382 45 524 9 229 78 994 18 628 86 700 74 518 42 1 91 991 84 263 94 706 76 113 4 145 22 112 40 694 95 834 16 927 20 964 5 767 44 282 73 53 57 65 1 768 59 267 56 942 13 983 12 343 51 972 83 289 48 698 60 809 90 127 93 392 30 337 8 382 14 311 33 242
70 998 91 551 4 980 84 512 36 266 21 388 19 429 31 813 49 868 43 762 88 288 1 310 24 926 66 641 26 577 10 665 95 717 5 388 20 132 80 538 82 651 47 82 76 912 11 352 65 306 46 209 28 475 25 142 9 847 0 850 99 308 52 373 42 640 75 127 77 417 62 926 23 939 71 105 79 725 83 446 94 293 56 775 37 637 89 859 16 876 50 424 38 832 44 579 85 890 72 145 63 161 2 147 67 422 54 883 61 306 96 221 13 536 48 291 73 455 3 627 64 289 22 405 55 420 60 15 78 437 57 179 17 467 53 485 12 54 74 758 30 758 18 992 35 102 6 440 8 773 39 113 92 481 40 1000 29 925 45 463 41 476 27 652 86 566 33 96 59 278 68 805 7 774 93 237 97 281 14 644 32 167 34 147 87 317 69 858 81 74 90 414 15 282 51 94 58 879 98 288
9 975 38 303 59 611 45 863 72 4 40 49 25 539 66 965 84 944 94 861 14 179 51 617 8 648 30 232 47 222 27 474 75 645 71 901 64 697 37 932 83 984 82 351 28 536 34 827 91 349 39 711 96 4 54 108 76 226 43 580 2 80 31 156 35 698 18 8 48 959 17 199 69 578 7 686 77 949 29 762 99 814 70 578 62 350 6 301 33 217 80 921 23 294 89 744 12 552 85 24 56 445 42 886 86 682 5 696 11 102 63 943 74 190 90 790 46 237 53 279 87 921 19 537 20 492 58 524 1 83 44 493 57 720 93 957 3 812 24 716 55 996 67 21 22 744 81 940 13 794 92 143 0 748 50 724 32 849 65 324 68 627 97 903 98 600 16 839 88 722 49 595 4 437 26 530 21 197 10 340 52 666 36 41 41 628 95 226 78 92 60 484 73 861 15 321 61 242 79 91
83 231 48 838 1 87 79 441 30 768 94 207 66 883 14 891 7 428 9 315 41 140 71 594 6 338 15 65 13 469 82 476 42 933 69 157 58 96 63 560 20 428 70 197 65 941 57 448 12 526 55 73 32 327 29 441 72 486 10 265 17 767 31 30 59 438 61 201 96 832 90 699 98 651 33 31 11 550 47 653 23 581 87 132 43 227 5 959 39 81 40 841 27 351 56 687 99 5 86 137 53 68 0 807 21 224 18 132 35 356 95 439 22 171 25 909 49 855 91 263 92 344 28 121 37 444 24 850 80 677 73 839 19 683 3 431 45 693 44 607 8 429 88 537 81 756 34 131 77 25 60 134 85 916 51 738 93 757 74 397 36 441 26 539 67 404 76 160 46 413 4 583 16 825 64 89 38 32 54 479 62 993 52 289 97 632 50 788 78 958 84 428 75 625 2 174 68 534 89 992
16 490 2 380 68 838 41 499 27 44 4 410 37 940 75 852 30 631 51 265 52 544 15 106 60 946 58 280 83 126 34 938 20 831 93 472 10 490 26 628 78 337 42 269 72 352 59 892 71 427 50 128 9 352 39 182 6 310 36 721 85 387 88 578 86 326 47 682 87 404 32 928 23 569 65 567 77 269 7 325 21 86 11 994 98 245 49 627 67 806 18 51 69 643 55 102 94 993 38 196 99 306 81 579 14 481 8 322 5 873 79 411 73 171 1 911 76 238 22 333 84 279 62 85 56 462 24 898 43 220 90 925 91 11 64 266 31 376 89 669 96 203 48 236 82 548 97 376 95 849 46 498 33 57 70 488 13 234 28 67 80 153 57 350 45 734 12 378 3 564 53 882 61 184 0 955 92 365 35 198 63 972 54 622 19 472 66 236 29 725 44 908 17 626 25 25 40 216 74 22
85 725 61 905 22 992 95 198 39 239 99 265 82 758 25 821 48 814 19 891 40 677 41 411 18 82 23 140 88 48 12 524 45 190 86 42 20 633 24 800 8 669 14 217 49 142 37 75 83 693 44 948 13 322 56 675 9 819 97 545 64 29 36 929 15 323 65 37 47 953 10 918 3 49 2 535 5 922 34 766 29 169 50 193 75 113 87 234 60 183 71 416 21 582 69 855 94 172 81 501 78 183 6 60 92 206 32 259 62 913 70 650 84 971 42 105 43 321 30 620 54 770 53 738 80 896 0 669 89 246 27 463 35 1 4 888 11 879 98 303 16 136 1 99 67 351 17 997 96 601 73 613 38 166 28 695 93 882 68 294 59 18 55 223 90 926 91 686 26 174 79 602 77 567 58 157 74 222 46 757 57 247 66 754 52 252 51 640 76 75 31 519 63 627 72 907 7 957 33 954
19 854 96 189 27 108 29 78 95 339 34 995 83 250 32 263 99 969 74 861 63 618 47 429 52 379 75 20 54 868 56 1000 11 168 51 216 12 134 59 178 62 264 6 878 84 208 7 354 91 406 64 7 46 588 25 612 71 973 73 715 76 961 30 117 86 928 14 44 37 867 0 317 31 929 21 512 94 104 97 437 41 733 93 901 18 641 60 272 49 707 20 737 70 675 92 454 88 407 28 210 77 393 1 499 15 32 55 743 53 344 43 463 35 314 67 26 23 30 66 998 38 72 57 557 42 24 78 399 4 362 81 617 68 407 39 778 22 590 72 534 65 838 5 675 69 374 87 813 45 35 80 379 61 446 8 545 90 351 3 821 2 273 89 819 98 964 16 542 17 719 40 13 36 346 58 238 9 285 10 854 85 358 48 339 44 417 24 956 13 103 82 932 79 64 26 624 50 798 33 27
93 189 34 707 23 34 70 68 65 312 47 407 3 900 30 970 54 618 66 544 45 62 43 465 8 144 91 481 7 835 49 478 35 947 86 907 68 355 83 770 53 475 87 519 59 614 16 797 58 267 61 637 64 882 96 400 40 93 24 517 42 467 22 915 15 163 99 627 48 677 41 692 38 639 90 880 21 953 6 1 27 640 32 179 13 154 19 645 92 554 80 990 14 619 94 406 18 512 4 908 97 575 82 864 36 288 9 889 46 260 29 914 74 531 98 298 26 332 20 717 5 151 17 660 33 298 85 869 1 779 73 632 28 878 75 776 67 663 69 876 62 453 57 292 12 958 95 716 31 520 37 494 76 641 60 855 88 894 52 396 55 385 81 919 39 25 71 475 56 64 44 360 77 626 78 572 25 340 2 257 50 26 10 58 84 873 72 440 11 967 89 31 51 266 0 312 63 231 79 628
55 668 0 774 72 819 47 495 73 735 60 322 81 43 92 375 89 218 31 272 8 338 11 931 1 10 50 101 76 254 36 808 98 174 15 423 24 622 48 297 67 386 66 166 94 648 63 817 17 110 85 199 57 326 68 468 16 147 18 854 30 508 9 651 84 753 13 659 83 113 42 230 74 280 97 654 56 256 23 28 3 785 87 109 79 826 34 407 80 255 2 364 14 537 96 482 19 776 35 83 61 619 44 108 78 306 59 299 75 369 32 518 52 908 49 442 29 435 25 168 71 794 95 703 7 355 64 122 45 116 86 31 39 906 40 358 12 556 22 822 46 970 93 339 27 618 51 569 91 434 37 907 43 901 41 183 38 39 5 598 28 840 58 560 77 237 26 648 99 175 88 462 20 130 70 718 21 573 6 472 62 235 82 886 65 836 53 526 33 838 10 644 69 423 54 382 4 315 90 9
99 295 43 341 90 175 9 181 23 993 46 177 3 414 72 453 28 192 5 467 22 812 16 224 38 28 1 306 17 665 30 707 37 998 96 330 59 911 63 197 49 446 61 348 15 569 85 180 64 372 39 967 69 233 35 942 77 152 42 164 89 830 65 628 32 254 51 207 29 441 47 713 79 945 93 481 70 954 58 400 45 107 66 818 71 756 62 187 31 894 74 732 25 521 40 232 50 362 98 891 14 539 20 798 8 468 67 617 41 609 86 405 82 159 55 822 88 386 94 939 81 721 48 84 34 553 78 195 80 844 12 680 84 764 95 216 73 296 75 613 56 675 26 960 87 922 33 618 60 714 44 939 18 51 76 476 54 203 57 275 21 792 83 438 27 211 11 445 36 625 0 628 68 111 13 621 92 896 6 352 91 227 52 808 19 423 4 795 2 926 10 571 97 726 53 69 24 566 7 857
28 432 72 568 32 555 70 353 71 26 89 783 79 235 13 262 73 439 93 908 97 530 14 839 48 155 63 950 42 123 43 679 3 906 60 361 94 535 20 800 68 723 40 16 99 56 7 8 80 614 0 685 64 339 83 374 8 831 96 985 98 952 52 933 36 7 90 583 29 952 27 655 66 966 67 819 1 818 22 93 81 366 10 537 82 577 23 362 19 119 30 327 76 590 18 552 47 707 61 788 91 349 31 418 57 637 59 234 75 335 17 368 53 290 92 342 44 595 74 337 88 124 58 953 2 961 54 395 86 815 62 750 39 637 33 758 34 218 50 564 49 420 41 782 12 364 9 710 87 943 95 519 21 833 45 774 78 393 65 803 26 351 24 160 35 734 69 647 77 409 84 386 4 289 51 620 15 39 16 954 11 234 56 81 38 720 85 79 46 411 37 261 55 573 6 265 5 38 25 490
34 483 76 733 54 853 89 125 2 53 20 449 11 61 90 594 82 428 46 622 87 71 10 933 8 348 44 714 56 228 96 691 22 20 94 77 25 925 47 735 55 913 88 84 72 853 42 472 97 927 1 377 17 331 81 135 15 358 52 212 40 391 68 439 67 644 23 874 24 384 60 525 64 765 86 396 32 904 6 175 70 452 31 955 63 461 51 665 74 109 14 414 95 485 28 722 19 241 18 286 98 661 71 13 9 436 83 89 57 326 75 707 41 646 12 314 4 293 53 334 36 940 69 850 33 853 58 233 50 554 37 8 5 290 80 875 21 696 93 380 91 325 16 538 61 998 7 785 92 463 26 12 13 125 85 648 35 260 29 256 3 900 78 601 48 614 66 747 59 419 79 853 62 443 73 215 27 96 77 199 38 132 43 974 30 844 49 512 39 466 0 988 65 704 99 666 84 551 45 738
35 353 73 204 3 887 62 119 1 237 45 565 70 233 69 209 57 890 98 132 52 397 87 481 91 834 64 115 63 804 97 325 50 28 10 571 39 975 65 502 27 793 9 147 43 765 31 154 28 353 46 226 11 388 78 156 49 795 58 156 22 907 81 735 92 534 90 754 74 529 24 842 61 598 23 953 55 422 29 477 80 862 93 653 32 869 54 617 99 166 19 567 0 466 4 334 2 705 40 393 26 622 53 662 37 966 72 698 48 739 82 990 7 425 38 76 77 134 12 781 47 358 79 931 30 593 34 157 59 297 6 160 20 297 51 255 85 516 96 388 83 971 75 483 8 422 68 616 71 806 56 693 25 685 88 505 76 181 66 754 21 128 84 569 14 228 94 57 33 219 17 384 36 403 89 727 16 311 5 458 15 860 95 563 18 165 86 641 42 901 41 81 44 527 13 507 60 971 67 690
65 68 54 679 52 355 39 392 29 630 56 353 27 830 1 943 82 490 35 525 68 160 72 134 41 187 25 464 42 445 5 597 37 170 70 930 43 881 28 825 87 791 20 719 7 834 24 91 15 397 22 484 44 773 88 951 95 621 49 135 26 873 69 935 3 937 16 584 13 612 91 263 83 26 85 956 2 664 18 628 30 849 0 936 64 593 9 54 51 647 60 962 21 741 97 429 48 810 67 234 73 73 99 423 61 652 14 936 19 180 63 7 36 409 80 288 98 339 84 657 38 37 10 776 75 345 66 762 57 743 23 938 59 423 76 333 46 718 53 340 92 975 79 176 8 807 94 317 45 961 96 205 93 480 12 434 34 673 31 644 55 764 74 935 50 630 90 598 89 187 4 721 40 519 81 220 71 629 6 591 62 371 58 446 77 108 11 345 78 517 47 839 33 171 86 985 32 915 17 294
61 270 57 887 47 170 27 984 4 759 92 336 66 367 40 168 37 170 12 870 18 908 74 448 11 286 53 970 93 85 0 529 82 753 95 686 55 582 62 879 72 334 49 303 71 683 38 832 88 414 94 272 63 923 60 571 79 272 75 346 81 802 76 917 85 990 20 439 23 922 7 654 35 542 87 54 65 61 33 114 3 809 5 504 51 586 39 108 25 916 2 153 16 713 70 869 17 64 14 826 58 612 21 146 36 384 15 275 13 909 64 307 30 526 44 775 9 54 83 952 48 475 73 288 10 897 31 918 46 258 41 808 22 724 24 487 90 671 69 761 19 392 91 600 84 993 89 557 96 711 54 76 99 984 42 911 52 199 68 373 59 317 45 98 43 911 29 802 67 190 8 344 80 413 6 396 77 802 34 682 86 642 78 835 28 863 97 695 32 915 1 110 50 437 26 472 98 949 56 224
41 206 88 440 71 19 35 709 75 325 48 824 39 63 59 947 10 617 50 568 65 683 60 622 6 916 92 434 94 939 51 124 32 108 67 473 31 281 47 383 20 61 8 847 90 355 63 857 24 696 53 875 46 397 89 905 45 757 72 769 43 495 18 699 62 8 38 692 87 836 83 638 14 371 57 487 78 86 17 127 52 976 21 913 61 368 15 763 55 393 81 302 86 138 34 106 16 950 25 178 33 851 49 871 29 850 5 744 64 102 26 292 91 331 37 289 54 875 4 994 3 12 2 761 22 144 97 446 9 264 96 227 30 988 27 95 1 397 40 252 95 169 56 907 58 139 7 301 28 699 13 753 12 456 70 186 42 153 76 858 74 161 36 463 19 271 82 57 73 359 23 786 84 213 44 649 80 715 0 132 77 152 66 902 99 127 69 361 68 195 98 443 11 635 85 832 93 242 79 730
80 89 53 940 87 82 89 915 68 30 47 528 19 504 55 692 54 525 99 73 67 117 76 94 86 985 36 869 3 779 15 552 78 150 66 705 70 478 71 61 20 709 64 416 38 889 60 488 96 2 7 416 29 516 74 944 32 92 85 471 62 920 39 278 30 289 50 531 42 463 88 907 23 923 41 814 43 467 77 583 27 987 97 568 34 793 8 636 98 888 65 790 59 104 10 977 31 548 56 649 81 644 69 2 14 36 48 498 25 130 63 85 22 810 6 825 17 120 21 79 58 376 52 468 95 539 18 589 0 770 12 356 28 859 4 631 46 313 61 204 49 399 45 486 94 408 79 843 1 272 2 230 93 517 13 561 5 149 24 455 73 661 82 813 35 347 72 165 40 172 75 101 90 471 26 992 16 689 92 663 57 257 44 966 91 370 9 700 37 374 51 971 33 976 84 629 11 466 83 51
54 209 88 149 91 600 51 222 86 694 40 734 64 993 46 914 3 121 44 391 45 836 33 231 53 646 24 619 94 935 27 251 84 346 41 141 74 779 25 494 15 780 26 471 22 693 50 463 49 518 13 450 5 310 98 205 55 383 12 128 52 729 28 275 97 121 42 733 21 372 29 43 4 867 59 916 67 541 32 995 90 354 58 598 77 290 18 540 82 385 76 477 10 125 34 727 0 585 37 694 30 74 23 290 81 950 17 661 11 383 72 616 36 273 39 50 60 847 75 951 56 411 69 98 83 330 96 787 48 749 20 841 61 149 95 448 31 841 19 578 65 249 78 332 99 244 66 169 93 435 2 843 87 98 92 511 57 367 70 340 7 230 62 357 73 130 1 97 79 973 35 613 14 443 38 44 63 638 85 185 80 164 89 908 8 376 71 302 47 459 9 567 16 704 68 979 43 663 6 209
16 221 66 764 30 818 13 539 44 234 85 372 33 674 62 71 4 255 98 111 26 419 71 360 82 140 52 269 58 837 50 14 86 44 75 538 22 525 14 942 7 633 61 906 99 698 21 553 92 458 11 882 81 239 94 739 9 670 32 682 31 264 93 651 34 939 65 382 57 666 91 827 40 408 42 652 60 236 67 181 89 835 68 191 17 548 84 973 41 960 23 10 20 631 3 6 55 750 80 513 51 73 90 52 46 503 70 33 79 237 76 313 27 949 77 16 88 305 53 939 87 220 39 39 43 554 25 434 45 903 73 68 29 487 54 719 28 74 78 675 72 4 12 424 95 937 19 477 6 238 1 897 24 780 56 921 18 926 36 316 97 977 83 150 2 339 63 697 64 660 8 971 5 120 35 97 10 980 48 149 37 552 59 859 38 253 96 224 47 305 74 241 69 717 49 65 15 652 0 117
46 533 63 504 8 959 81 925 98 815 73 659 74 957 13 551 77 679 35 348 10 132 32 421 44 255 0 437 40 96 94 609 45 610 25 722 15 200 27 612 57 421 93 317 12 845 16 31 42 93 39 552 72 283 43 29 48 593 84 426 21 341 99 576 67 853 80 668 88 809 59 568 38 655 91 109 28 165 69 202 3 722 37 98 22 565 65 325 55 573 2 345 86 531 56 544 97 920 41 268 87 721 66 151 92 602 75 980 96 733 95 268 53 321 5 955 49 42 1 65 61 871 52 355 90 471 17 292 30 645 51 541 58 934 26 300 50 255 14 233 29 699 54 680 82 667 19 380 60 422 89 911 4 407 7 776 78 600 6 202 33 559 20 381 64 14 47 941 24 272 31 717 79 717 83 452 76 740 68 629 62 642 70 346 18 954 36 336 71 228 9 541 34 625 11 166 85 705 23 694
30 457 66 369 80 505 60 124 48 238 42 264 64 451 20 471 32 618 54 380 98 27 56 290 53 237 90 799 84 484 10 243 70 323 4 21 14 263 95 580 35 251 65 275 31 928 2 987 26 152 17 460 49 578 44 527 71 286 6 475 29 287 59 569 45 466 40 170 28 869 34 938 85 462 82 513 47 48 21 235 79 976 76 682 50 944 27 670 7 525 37 368 52 279 75 492 92 95 41 952 78 633 63 153 8 449 86 104 87 480 38 105 74 763 96 725 81 260 58 742 43 167 36 264 5 811 13 577 91 814 83 456 9 522 18 781 99 815 68 867 0 64 15 180 61 797 62 765 19 531 24 625 46 852 55 715 51 66 72 541 12 752 39 298 25 94 89 629 3 131 69 257 1 782 22 376 57 241 11 525 88 405 94 790 97 552 77 866 33 106 23 443 93 497 67 23 73 596 16 75
45 126 37 346 82 784 46 208 69 855 89 203 67 353 40 47 51 53 74 837 41 162 42 705 56 50 27 246 58 59 44 13 72 227 22 576 50 357 70 859 81 948 34 344 10 468 15 739 20 694 76 268 14 488 91 331 36 415 11 634 95 112 26 991 5 766 98 123 25 500 99 483 60 561 53 622 92 932 88 580 19 437 48 41 24 635 84 149 3 601 62 98 0 498 33 966 21 944 66 795 77 178 39 22 29 473 9 420 30 650 6 681 59 812 43 523 13 288 2 52 68 92 49 374 64 472 17 733 38 11 75 601 94 975 55 536 96 559 71 851 63 842 57 420 87 703 35 739 97 760 28 21 93 401 80 656 83 336 12 394 90 620 85 429 65 281 8 86 86 4 79 891 7 596 47 300 4 511 18 489 61 984 52 995 73 643 31 719 78 274 1 841 54 802 16 400 32 550 23 956
92 348 8 534 12 918 38 35 4 431 42 191 71 398 6 500 31 389 26 605 33 178 48 111 73 907 10 731 56 61 80 695 89 369 29 563 40 695 49 480 99 322 84 980 82 281 85 467 22 266 96 729 59 824 23 823 76 503 14 677 15 668 51 962 30 373 19 618 64 580 83 358 61 722 13 858 45 368 43 78 53 739 88 860 62 491 41 839 94 969 44 760 21 131 72 780 3 212 90 518 20 637 37 257 75 610 95 183 87 994 5 353 58 139 7 719 1 496 39 123 34 820 2 995 9 230 36 383 16 975 25 781 86 561 70 303 35 347 91 702 18 804 17 936 27 61 50 259 93 703 79 768 11 179 98 992 60 854 47 881 28 649 65 104 46 132 55 939 81 826 63 191 69 221 57 960 68 740 54 127 52 621 32 233 0 488 66 998 97 592 74 222 67 324 24 609 77 47 78 539
58 167 44 345 73 908 11 294 84 345 99 220 74 234 19 508 55 60 5 919 39 979 50 827 22 115 87 127 95 687 0 570 28 198 37 751 6 726 49 757 63 215 30 667 86 163 53 493 90 764 34 875 12 222 97 164 14 873 29 427 72 516 75 214 41 409 7 927 79 60 81 227 68 569 65 860 25 496 23 657 93 321 35 130 17 710 64 222 91 584 54 461 61 843 78 915 70 235 40 123 32 923 60 596 52 929 47 800 8 807 33 627 16 94 21 620 20 467 43 373 13 562 31 582 83 162 77 652 46 398 26 523 76 369 15 756 88 642 67 503 1 590 48 705 89 965 24 619 59 987 36 365 57 322 82 119 71 66 51 896 56 660 42 975 66 342 4 472 80 422 85 969 3 707 10 80 45 770 69 391 94 220 27 340 62 115 38 320 9 727 2 178 96 496 92 401 98 47 18 916
49 368 46 808 27 390 89 906 84 477 71 993 72 685 37 21 4 431 99 329 14 153 90 742 18 814 7 864 93 716 19 365 20 314 64 260 62 253 58 270 29 282 56 528 51 692 83 565 65 392 6 467 41 326 47 554 0 22 17 701 9 474 97 752 32 31 35 60 36 22 68 135 1 804 66 245 96 785 16 985 87 809 79 695 63 293 22 586 88 427 3 105 55 600 81 616 59 905 82 67 26 896 45 762 69 908 73 89 28 552 12 637 8 773 67 708 54 452 15 793 23 905 25 899 13 13 85 123 48 771 33 440 76 89 44 708 42 822 75 85 38 458 39 614 57 717 40 388 78 689 10 582 77 978 24 102 34 903 95 252 21 255 94 595 30 752 53 352 92 404 11 824 43 300 60 552 86 893 70 671 80 315 74 692 91 919 98 48 5 885 61 546 2 816 31 85 50 347 52 604
7 712 92 132 94 69 57 207 43 895 88 237 96 33 47 23 40 5 0 731 51 12 99 335 13 552 86 368 26 809 21 660 76 861 22 1000 3 468 10 673 2 766 52 8 93 785 24 325 46 764 1 687 91 717 9 960 70 913 42 626 36 600 34 533 6 701 79 710 27 502 59 945 54 796 77 846 85 353 73 674 39 8 18 109 31 13 5 546 19 775 38 565 29 551 14 347 58 563 49 614 56 411 17 988 78 122 11 474 15 608 83 386 81 715 75 941 89 690 80 898 50 212 97 610 4 924 72 106 63 130 84 464 12 696 95 975 87 669 62 499 64 301 41 97 45 15 33 119 90 20 55 563 28 946 8 320 98 599 82 535 44 131 67 924 61 165 23 358 53 103 66 58 69 158 48 253 20 728 25 748 71 600 30 211 68 44 35 992 74 172 16 911 65 714 60 269 37 808 32 814
1 305 9 968 31 114 66 858 20 319 82 45 51 197 72 782 10 611 87 835 92 819 86 509 54 56 32 200 46 952 56 3 27 799 62 516 18 998 73 780 38 864 15 354 44 794 75 792 90 156 41 233 37 43 30 344 22 1 60 969 2 42 61 898 67 139 52 288 8 474 53 119 49 404 33 132 63 726 68 838 7 216 42 227 14 345 81 506 13 599 16 198 50 502 25 38 65 439 21 604 58 508 45 161 70 758 69 155 34 101 6 628 12 553 19 97 57 900 4 577 40 676 23 408 24 585 71 981 98 847 48 736 80 995 77 654 26 705 39 359 96 193 28 472 11 523 5 835 29 4 97 1000 83 19 55 904 93 108 94 492 35 555 36 605 59 149 91 298 78 62 85 337 99 333 95 540 74 727 76 3 43 749 3 341 47 182 88 639 17 386 0 862 89 184 84 588 64 784 79 65
36 306 92 682 40 138 69 367 57 809 55 497 20 232 23 221 38 449 11 908 72 365 2 776 96 311 70 21 97 131 8 817 81 397 6 234 61 950 91 28 0 147 75 13 17 546 37 666 64 772 50 961 98 569 90 183 48 380 93 320 13 501 29 310 46 779 82 25 86 654 19 280 28 462 15 231 76 177 60 267 21 171 74 85 5 398 34 47 39 223 80 494 84 676 43 420 41 807 52 577 66 131 25 743 99 895 32 969 51 245 9 147 77 761 10 658 62 98 94 212 71 237 45 183 4 94 27 728 3 129 42 17 49 433 16 718 12 702 58 226 22 340 47 104 73 8 65 320 63 795 85 204 7 463 68 845 44 675 30 645 78 726 24 650 83 360 89 706 26 104 88 148 79 907 59 44 31 506 18 511 95 488 53 763 54 608 35 446 67 24 1 298 33 640 56 365 87 999 14 574
23 357 40 254 90 811 81 694 83 401 42 431 21 655 24 132 71 19 48 453 68 884 34 610 92 920 18 754 98 531 22 160 65 705 41 177 5 649 69 210 31 345 94 242 70 487 4 429 33 2 93 785 17 165 47 74 19 899 77 217 80 723 46 531 13 463 1 30 61 940 0 995 45 852 99 80 84 831 29 42 11 495 55 44 60 283 86 462 30 113 6 860 97 446 88 229 96 808 44 942 75 114 53 431 32 565 52 858 57 845 59 216 3 965 38 100 54 795 15 947 91 246 8 514 27 394 85 74 62 160 10 584 67 706 51 753 7 981 87 807 89 687 14 243 76 358 35 820 43 372 95 917 49 996 25 932 2 550 56 790 74 152 12 757 79 218 66 664 16 263 20 800 63 764 39 536 9 310 50 539 78 717 64 168 73 749 26 491 58 439 36 567 28 579 82 102 72 761 37 630
17 711 29 118 9 810 38 123 34 830 92 890 52 355 51 938 13 637 44 550 32 998 19 863 79 892 78 51 27 581 70 33 63 301 59 818 4 264 46 296 94 817 45 777 73 471 22 463 50 550 53 64 5 240 67 229 65 510 40 29 66 237 39 829 7 678 87 419 23 317 98 149 0 513 69 209 20 189 68 483 77 449 84 975 37 771 72 331 57 650 54 796 41 527 81 774 48 211 74 187 16 470 61 957 60 369 6 27 35 165 10 819 30 914 1 253 3 38 71 240 55 755 8 457 97 514 31 401 12 95 15 561 90 387 2 733 47 132 96 759 14 461 86 811 25 75 18 330 11 665 76 535 82 348 83 796 64 124 49 19 95 772 75 695 85 154 33 378 24 220 93 245 62 555 91 576 42 647 88 303 99 280 21 741 89 143 56 413 80 109 28 600 58 501 26 844 43 282 36 928
91 251 68 830 5 727 15 270 76 376 17 580 58 323 52 782 30 671 55 838 82 329 26 805 50 444 84 690 45 968 88 340 98 445 18 603 67 454 4 322 51 336 12 545 73 448 49 608 33 655 29 982 0 576 79 661 61 788 80 625 43 772 9 114 90 746 66 659 48 31 94 408 1 91 31 455 25 206 13 845 97 144 54 999 57 689 35 566 62 392 24 73 10 467 71 94 77 767 65 328 44 864 7 549 74 546 42 791 38 555 47 772 96 197 99 488 41 425 28 636 21 169 6 611 32 685 89 686 2 613 16 114 19 937 22 685 93 840 23 105 59 301 20 264 3 345 60 347 14 96 69 987 40 547 53 871 92 584 72 349 34 280 86 810 37 319 46 821 95 720 56 934 70 540 8 669 75 22 78 399 63 747 83 9 27 247 11 654 81 699 64 977 39 640 36 727 85 745 87 441
75 452 52 821 56 958 78 745 71 47 97 614 55 690 94 857 40 505 8 353 80 835 88 525 61 642 59 899 82 70 33 294 35 974 90 16 20 448 70 288 72 382 45 351 48 618 6 304 28 851 51 751 77 831 65 526 64 839 92 373 32 108 25 536 0 202 98 488 58 219 95 263 66 22 60 619 67 811 9 810 16 687 54 665 2 679 31 256 76 602 42 296 62 649 91 692 34 137 79 163 5 627 23 881 41 713 53 835 7 458 11 68 83 560 99 425 4 8 39 233 69 670 96 818 29 996 74 414 10 695 38 924 85 744 22 540 43 233 3 848 49 863 30 955 12 457 73 421 37 265 26 653 15 460 50 780 18 988 86 155 21 437 14 147 17 57 13 739 81 114 84 769 87 752 27 483 46 403 93 968 89 856 44 624 24 560 57 440 63 255 68 135 1 230 19 543 36 955 47 516
99 646 46 831 89 283 53 161 16 321 77 104 7 324 86 910 90 20 70 117 66 276 0 23 1 844 8 531 79 645 19 579 69 175 71 314 23 246 52 8 51 79 41 472 94 740 20 580 33 107 75 827 11 560 64 479 82 459 45 437 10 981 57 924 32 176 40 797 95 489 78 278 6 333 22 71 67 102 81 383 85 150 83 213 13 355 98 900 63 548 91 270 27 707 47 284 17 571 50 181 80 810 42 415 39 576 68 958 37 568 9 788 30 553 25 553 87 19 92 722 84 11 28 648 74 381 34 488 2 794 55 717 93 463 97 144 54 625 38 485 73 488 72 853 29 702 76 305 43 103 24 710 21 305 56 651 96 713 18 667 12 713 65 101 5 247 36 676 15 851 3 460 60 479 49 105 88 616 14 516 26 125 58 76 48 33 35 878 61 765 62 163 59 778 44 157 31 360 4 49
40 680 89 382 49 489 58 172 23 800 48 636 65 587 66 977 11 102 33 211 3 209 2 235 45 582 38 501 61 585 78 475 97 843 79 697 96 70 62 2 80 106 69 529 94 936 39 505 27 778 60 738 14 786 10 425 57 274 64 447 77 640 30 399 81 318 73 670 87 187 1 119 8 560 47 516 92 667 72 985 42 647 53 12 28 16 17 273 76 847 67 122 55 436 32 464 26 724 88 390 0 736 99 105 34 604 93 596 6 786 36 262 75 217 4 425 37 688 95 64 29 847 41 88 83 179 56 484 70 248 84 722 59 803 86 571 85 937 91 979 43 971 98 387 13 393 5 945 44 601 15 225 12 926 22 880 24 548 63 904 16 667 21 993 90 722 35 514 9 354 31 713 68 805 82 445 74 50 52 941 7 970 50 609 18 341 19 236 20 118 51 742 71 921 46 436 54 844 25 819
25 881 1 718 95 311 4 577 34 807 13 326 63 425 29 206 96 288 91 379 19 302 59 157 9 308 56 197 21 360 57 50 36 488 58 436 33 863 0 819 8 986 68 460 32 509 37 274 44 536 92 582 74 763 40 184 6 886 88 603 41 52 70 36 78 386 27 265 51 772 69 760 54 702 43 1000 45 764 62 60 65 337 80 150 86 397 79 756 26 210 60 302 75 238 23 500 20 362 10 784 30 139 72 524 5 932 53 810 85 900 73 639 84 364 98 635 76 400 90 957 50 162 66 488 16 380 12 113 99 154 61 904 94 405 52 652 14 48 47 202 97 853 3 136 17 237 81 598 87 316 55 969 2 249 35 673 83 799 7 693 82 164 22 266 77 758 18 877 15 533 42 745 38 796 64 27 71 157 67 319 24 152 48 435 93 281 46 561 39 131 11 887 49 19 28 374 89 77 31 354
21 500 71 640 67 753 1 70 29 680 88 951 55 857 82 400 57 829 36 49 28 519 63 681 78 337 60 126 73 706 3 120 6 784 85 591 87 281 17 99 68 623 40 974 62 639 77 669 32 944 4 497 16 283 5 681 38 522 66 64 22 690 90 620 97 100 53 910 95 108 54 233 64 181 89 173 0 320 72 334 8 723 86 946 39 628 93 155 9 687 59 767 46 701 80 27 11 401 2 959 41 127 30 666 50 446 61 156 74 745 34 135 94 802 58 132 23 993 37 644 27 603 42 882 7 487 47 952 31 404 35 441 49 289 10 837 51 730 45 404 92 411 19 109 83 503 20 912 12 880 26 512 56 592 96 107 98 153 65 632 69 45 99 413 15 385 79 133 52 853 81 116 48 939 24 549 44 340 18 479 25 872 76 107 14 82 13 728 84 441 75 136 70 88 33 644 91 717 43 111
82 962 22 823 42 575 20 946 78 780 48 576 1 400 93 499 18 34 59 100 62 84 70 524 86 112 58 934 6 788 90 216 92 738 97 452 61 239 25 210 4 881 43 853 44 725 30 923 81 619 8 294 52 138 11 146 39 557 94 948 38 803 54 667 17 928 13 115 74 569 35 858 53 854 96 437 88 759 31 216 65 823 28 383 46 25 12 380 83 676 16 141 0 795 80 174 68 111 27 894 85 35 73 68 69 325 60 658 95 308 50 583 14 513 99 703 19 872 23 192 29 503 67 867 66 961 57 52 64 449 49 876 21 980 89 487 34 57 15 563 77 586 2 52 10 900 36 959 91 276 75 587 24 63 40 22 55 267 41 379 47 873 79 87 84 826 33 422 45 677 9 226 7 952 72 780 51 578 56 296 37 158 3 952 76 57 26 831 5 457 87 143 98 226 32 918 71 772 63 558
47 858 96 383 5 357 24 267 2 5 74 594 51 506 21 820 80 157 7 846 19 304 52 396 42 141 95 578 72 128 87 588 37 60 59 426 22 566 78 470 46 849 44 141 9 879 97 484 93 303 70 227 98 167 73 719 38 493 85 404 57 589 83 844 68 13 23 916 33 307 91 456 88 878 76 138 56 293 66 61 10 633 8 912 29 77 6 693 3 845 62 908 77 121 54 906 13 231 60 29 30 90 17 896 45 73 35 690 53 329 75 266 48 213 79 260 28 824 4 473 84 71 49 403 15 787 64 35 14 237 50 862 32 641 58 128 39 851 41 788 1 75 18 560 92 455 25 616 31 295 71 273 99 470 65 378 40 569 69 116 63 689 81 327 11 679 16 766 86 688 55 514 34 224 26 28 12 760 43 436 90 272 67 608 82 308 89 863 20 706 36 601 0 406 94 129 27 155 61 103
3 896 34 404 12 679 79 251 85 364 23 410 8 362 89 236 40 764 24 686 2 77 21 206 64 358 9 917 96 810 82 741 98 920 97 947 4 854 47 712 28 156 50 697 15 923 53 225 54 136 25 892 42 191 77 24 20 685 30 218 27 100 29 967 70 713 10 110 74 965 1 697 35 851 87 667 11 113 99 851 92 363 75 660 67 391 0 444 41 739 5 193 61 887 93 257 22 30 16 687 36 385 33 465 14 44 73 527 6 644 69 239 63 7 26 574 66 884 94 494 7 997 55 284 39 577 62 415 59 810 88 533 37 353 45 5 78 72 91 198 52 953 80 18 46 854 49 618 81 85 44 586 56 571 86 554 60 233 48 477 84 974 19 18 38 3 13 867 72 452 83 984 65 72 58 439 57 364 71 440 51 239 31 622 18 202 68 579 17 814 95 929 76 678 90 638 43 695 32 61
86 80 72 679 93 862 13 836 89 867 38 106 27 762 41 916 87 915 2 953 47 645 23 694 12 668 66 234 22 90 15 441 44 825 54 738 74 706 34 373 37 517 29 127 99 483 20 667 51 969 78 52 82 750 42 761 39 19 92 421 18 963 88 828 24 623 63 322 62 803 0 214 58 428 90 169 14 178 48 943 96 206 17 580 80 863 1 815 6 860 31 833 36 297 45 41 85 758 94 16 8 208 43 540 5 580 71 575 77 117 73 219 11 629 98 377 52 494 91 908 32 3 7 846 76 354 50 30 19 335 46 564 84 709 57 987 4 55 75 755 9 873 16 445 3 209 95 238 28 10 61 229 40 306 60 932 30 180 81 38 65 447 64 542 79 347 53 136 10 527 25 932 97 551 35 9 55 43 67 913 83 674 69 910 59 939 70 589 56 967 26 439 33 911 21 184 49 160 68 672
56 462 82 51 17 140 19 587 13 463 31 83 46 251 93 219 73 609 2 519 95 40 1 516 39 857 8 57 66 458 68 678 77 360 26 890 28 390 48 72 99 966 72 613 78 85 85 762 22 623 3 21 14 606 41 946 30 824 81 850 80 751 37 728 96 655 74 447 21 797 98 509 20 220 55 127 70 470 9 774 0 663 92 198 83 15 15 327 33 359 57 932 54 423 60 714 36 636 84 316 61 855 88 934 12 426 63 987 7 868 69 412 49 739 97 707 23 451 67 949 58 408 89 855 94 231 86 624 6 396 18 585 11 586 51 984 64 765 25 687 27 814 32 57 5 807 29 725 16 967 71 907 10 318 42 779 79 983 50 767 4 519 62 543 75 733 52 6 90 436 45 902 59 515 43 553 40 59 34 195 91 554 53 403 24 707 44 810 38 548 87 427 47 594 76 286 35 86 65 830
75 93 42 822 18 800 48 89 30 772 70 215 86 218 8 436 78 105 43 99 91 877 26 537 4 773 60 431 28 940 12 140 40 752 85 482 22 405 87 589 97 931 31 97 63 391 7 656 96 971 71 887 0 129 36 422 73 477 24 562 27 309 56 116 33 216 95 793 51 560 99 625 64 163 52 313 57 254 88 630 74 284 25 863 1 134 21 997 10 754 19 87 80 848 29 564 59 168 94 267 41 527 83 531 5 511 90 744 79 815 98 192 50 479 92 722 76 571 55 68 65 625 72 904 44 691 66 767 14 715 2 562 58 73 47 190 15 665 6 31 49 799 37 117 89 228 84 899 82 126 38 319 69 522 34 829 93 333 45 914 81 851 17 646 67 668 20 792 9 43 61 965 68 244 11 151 3 208 13 512 39 710 77 482 62 850 35 965 32 476 46 233 16 137 23 487 53 896 54 716
73 784 36 324 42 807 34 685 38 493 60 803 1 657 14 50 50 657 88 739 51 71 98 890 76 138 97 662 69 258 91 663 44 938 0 492 61 260 28 113 5 324 30 180 39 45 82 412 33 635 77 102 24 965 20 647 49 775 92 531 19 688 54 150 15 29 67 974 8 179 74 634 80 89 71 412 23 58 68 307 55 659 58 6 10 427 32 119 83 275 56 391 9 914 12 749 96 386 90 433 11 138 78 770 13 871 46 570 18 157 57 621 65 962 37 772 95 152 6 502 94 104 40 723 21 774 45 632 31 212 70 735 43 216 85 592 53 238 89 41 84 430 66 677 64 531 17 82 25 772 3 999 16 81 7 638 41 243 29 325 99 869 72 432 63 674 48 695 86 83 93 471 87 626 35 249 22 449 47 694 26 587 2 400 27 137 59 194 52 206 79 327 4 537 81 276 62 440 75 971
66 648 82 934 98 536 99 85 10 711 19 98 51 158 62 277 85 785 88 718 42 855 57 116 56 385 11 300 47 233 81 290 6 695 34 830 38 423 80 45 46 534 84 550 55 617 78 635 93 901 74 700 79 916 13 63 36 927 54 833 65 337 63 407 71 570 97 943 44 549 96 958 27 881 61 515 17 421 77 430 37 558 5 987 35 171 91 421 15 472 49 410 12 153 4 176 89 76 40 819 21 937 32 277 69 315 64 866 41 390 87 58 67 424 90 133 24 555 95 459 25 972 0 201 22 230 86 136 68 160 58 305 16 577 53 821 1 22 59 786 92 117 20 372 50 749 2 570 60 450 43 293 48 687 94 190 14 384 73 957 31 560 3 202 29 99 83 812 70 437 26 972 28 767 39 904 30 439 18 810 7 944 8 736 33 163 9 321 72 836 23 891 75 783 76 55 45 79 52 190
38 107 72 376 13 226 59 204 33 337 49 237 91 10 39 543 32 74 35 268 64 344 8 109 29 895 55 776 80 794 50 527 76 528 46 544 85 222 23 859 20 813 99 453 15 390 89 249 90 271 54 549 71 69 92 194 2 674 86 726 28 28 78 132 34 26 18 980 65 705 43 810 68 510 70 378 84 260 45 152 88 669 81 903 9 143 22 845 58 156 57 832 30 90 53 881 63 841 6 292 95 961 7 293 16 831 31 901 51 26 14 762 48 982 79 465 66 62 41 826 93 438 1 608 94 476 21 723 40 112 74 672 10 324 12 786 24 337 77 821 25 991 96 564 5 116 0 996 27 784 62 871 42 755 83 750 75 31 67 823 47 746 60 690 3 482 26 636 11 552 98 147 44 720 82 337 17 642 87 17 52 140 19 391 36 254 4 371 61 218 73 800 56 241 69 258 37 9 97 56
68 205 44 392 21 61 42 678 93 907 55 271 34 80 36 816 94 776 39 79 41 196 24 916 64 967 82 391 99 543 98 803 14 836 8 341 16 188 67 415 1 512 80 608 2 242 65 182 60 270 62 650 58 755 13 383 11 528 30 620 90 643 37 281 89 191 43 745 84 155 91 26 85 493 73 868 9 145 56 621 17 408 57 926 28 654 23 333 4 134 53 31 3 627 86 630 78 928 69 726 59 849 75 771 18 372 83 468 81 828 27 721 10 707 19 866 61 163 92 931 79 667 48 850 70 894 38 711 35 362 22 803 50 428 95 109 74 264 25 743 96 361 66 56 12 703 88 895 47 664 45 645 5 362 20 430 40 867 6 960 97 815 52 514 15 772 31 703 54 498 32 255 72 174 76 902 33 848 46 677 63 389 77 664 0 797 71 498 26 807 51 319 87 954 7 235 29 269 49 155
69 38 14 307 34 154 5 102 45 24 36 446 81 383 52 849 91 158 40 231 84 417 21 919 58 502 6 6 1 768 16 743 72 422 62 117 90 276 42 279 63 985 17 537 71 38 37 731 23 961 93 774 92 296 20 373 60 540 39 492 55 770 96 223 88 189 31 821 4 602 97 212 30 175 43 576 27 951 95 652 3 416 57 8 67 282 10 358 61 592 98 765 75 226 56 264 33 524 47 60 68 483 65 834 85 251 87 882 11 706 83 848 19 917 41 532 2 879 78 214 26 251 28 578 66 142 22 126 13 983 54 489 35 316 86 428 70 625 82 384 79 932 94 163 51 906 80 211 12 947 44 545 73 953 77 267 64 334 50 941 46 112 38 38 18 101 59 185 48 626 7 10 89 564 49 490 15 707 0 533 8 894 9 548 53 756 32 385 25 495 99 299 74 329 24 307 29 276 76 692
61 353 99 666 18 153 34 210 82 626 73 644 3 399 54 44 69 934 0 900 29 151 51 123 71 574 86 88 57 960 66 810 41 201 81 663 74 553 6 910 87 704 37 104 5 259 11 893 45 402 43 645 25 14 30 955 47 967 75 503 39 359 92 647 10 91 77 635 1 826 96 876 14 50 12 673 21 778 84 467 90 250 49 917 28 130 67 406 58 129 4 110 7 775 15 175 64 732 19 580 72 652 65 295 20 8 94 832 40 177 2 571 27 593 80 323 33 162 42 705 78 301 36 376 13 623 55 336 93 948 50 125 60 477 97 77 59 831 31 468 26 544 76 66 24 946 98 369 62 907 22 761 68 839 89 220 83 878 35 582 85 911 79 110 23 931 63 458 56 664 8 464 70 325 95 116 46 742 44 158 52 805 32 538 88 383 16 307 53 426 9 757 48 72 17 710 38 868 91 594
42 645 37 66 12 733 50 973 33 561 18 68 55 117 95 464 22 562 44 701 58 513 62 401 96 647 75 744 13 263 94 74 20 290 71 397 93 585 91 154 47 156 53 595 0 123 6 617 61 777 80 588 17 347 43 240 30 233 9 170 16 260 15 735 38 648 28 279 99 790 66 504 63 19 68 995 59 725 98 688 60 751 41 343 64 917 52 542 31 400 88 222 92 479 34 228 35 122 67 819 46 315 86 883 23 392 7 380 81 218 45 659 69 391 84 478 57 702 32 399 29 621 97 867 5 312 70 919 40 676 54 823 90 965 72 703 77 893 51 432 26 23 85 301 3 562 76 204 74 188 11 496 83 301 89 340 79 877 73 843 36 766 1 165 82 861 48 81 2 709 14 679 27 612 4 315 56 780 49 143 21 55 19 901 25 88 39 615 65 613 8 246 10 644 87 894 78 56 24 542
54 106 38 978 90 550 6 50 22 911 49 584 61 540 53 427 14 570 34 326 79 174 48 436 9 225 31 217 60 205 89 530 12 879 82 968 58 573 80 22 69 310 92 401 13 778 25 102 37 125 19 665 23 263 35 818 65 214 41 199 52 114 91 881 17 943 94 18 39 519 68 828 77 554 33 73 95 336 43 138 72 756 87 201 85 526 28 275 18 70 50 41 7 262 40 632 73 395 66 201 96 739 16 375 86 303 11 121 15 259 56 213 75 424 26 134 5 913 36 556 32 133 67 495 78 495 59 212 10 87 1 46 46 30 45 318 62 759 20 625 81 804 97 211 83 934 2 72 93 456 4 155 55 947 51 818 74 252 3 665 71 493 99 136 8 88 29 619 27 645 76 667 42 751 88 384 47 166 24 33 21 32 70 674 98 900 84 394 57 307 44 924 30 854 64 257 0 382 63 725
90 242 22 598 86 244 59 1 53 788 3 528 57 793 44 472 28 434 84 87 80 84 45 992 41 111 5 552 77 872 33 550 2 722 29 98 88 513 34 794 11 818 78 422 64 624 62 344 20 872 38 155 42 475 7 699 9 921 23 983 95 772 54 420 16 511 99 457 67 964 26 992 27 171 47 667 72 396 24 135 92 265 1 894 31 448 73 385 35 783 63 573 61 768 60 939 51 707 58 908 6 117 40 887 81 329 12 537 71 4 21 10 0 926 10 808 68 145 91 734 87 188 76 468 96 492 56 80 70 770 98 521 75 545 50 548 13 262 36 767 85 726 82 604 93 10 52 281 55 46 49 607 89 697 66 724 17 756 83 374 37 292 19 675 8 879 65 451 74 758 32 391 39 201 46 146 30 152 48 603 69 899 4 849 79 545 43 661 25 217 18 260 97 414 15 465 94 349 14 649
99 786 98 456 7 539 60 66 5 938 59 277 86 296 66 680 71 688 36 896 57 632 70 269 58 465 11 316 46 395 25 298 54 133 75 275 4 763 73 239 48 635 2 745 18 116 83 545 13 262 44 813 82 984 40 421 26 664 63 524 9 662 19 395 38 418 81 704 42 198 45 557 94 117 79 470 47 348 96 479 56 928 28 701 10 7 93 633 37 334 89 266 80 781 74 32 30 451 84 457 62 613 50 923 77 203 6 974 78 496 35 120 85 143 15 393 39 68 20 670 12 213 17 175 0 551 64 366 49 786 34 925 29 61 65 163 67 207 8 536 41 333 53 240 91 558 95 384 52 422 90 616 51 287 14 947 3 794 43 361 31 67 76 485 69 244 21 866 88 92 23 437 87 219 27 739 1 895 97 43 68 203 22 660 16 527 32 22 33 636 92 286 55 535 61 810 72 697 24 101
35 332 61 950 65 584 98 879 84 589 77 764 43 465 73 678 90 256 68 697 91 412 29 369 95 898 34 500 24 251 13 57 62 458 86 699 45 778 93 503 52 922 78 81 33 287 54 867 3 467 49 348 38 65 82 655 60 517 21 755 47 25 8 305 51 104 66 301 76 783 42 624 48 753 74 149 0 595 10 598 5 724 67 177 20 305 4 868 83 347 9 97 14 688 69 531 64 744 92 276 7 95 44 758 53 269 27 814 28 140 11 61 81 741 22 231 36 99 40 981 30 398 79 325 16 975 70 419 87 22 2 897 89 208 80 223 72 47 23 463 39 217 75 237 12 673 17 519 71 404 94 654 25 522 85 88 58 277 32 861 26 844 56 196 55 504 46 886 31 155 96 455 63 751 50 353 18 545 99 609 19 308 37 812 1 104 6 411 88 720 97 806 15 972 59 510 57 253 41 944
76 203 57 863 77 918 31 830 86 25 17 718 6 361 37 251 95 828 61 574 99 798 46 971 45 521 15 311 78 176 67 857 22 201 72 615 47 916 11 713 25 339 52 383 56 922 33 704 20 319 53 25 48 199 69 279 80 204 29 824 68 924 44 967 16 335 23 751 13 663 91 742 51 90 49 188 0 413 75 911 28 364 30 910 58 464 27 584 96 514 82 112 9 706 38 621 24 834 64 690 43 23 94 74 3 935 79 61 97 544 41 709 59 526 21 956 8 441 83 314 98 604 42 314 54 216 71 160 90 522 84 990 40 632 88 640 81 390 32 955 89 938 93 750 1 831 26 988 70 687 4 185 73 76 74 709 36 45 10 428 92 722 18 12 19 579 63 967 55 593 60 22 35 666 7 207 66 945 62 422 87 482 85 857 34 254 65 537 5 446 14 951 12 957 50 669 39 477 2 369
17 250 12 504 11 262 60 437 84 648 42 412 25 671 31 553 80 20 37 600 65 386 21 708 27 238 40 466 81 181 47 436 71 836 96 744 45 260 74 371 95 229 62 821 41 597 28 515 51 231 22 497 32 824 79 584 36 342 86 746 61 225 69 933 43 10 3 134 77 443 68 70 2 283 73 931 70 859 67 628 39 956 87 373 38 358 14 344 16 337 23 54 66 576 15 31 64 702 89 693 75 402 0 99 20 349 83 765 4 559 82 434 88 291 98 365 93 51 7 119 29 496 91 816 34 193 52 543 99 50 50 555 53 295 8 206 56 445 30 820 13 152 90 600 49 105 33 738 63 62 59 723 24 7 35 527 48 817 54 529 1 761 55 73 76 977 44 756 10 22 46 856 9 724 57 106 92 190 26 803 18 972 6 760 72 256 19 99 97 656 58 131 94 854 5 233 78 349 85 481
40 721 64 875 53 217 8 206 3 71 91 881 46 677 15 747 71 725 55 878 12 620 88 288 75 802 47 2 17 636 13 26 36 307 81 708 45 87 19 576 25 660 69 997 28 710 94 743 82 249 35 456 60 475 56 742 80 714 49 741 16 162 30 732 92 956 33 949 5 852 66 677 59 466 70 871 23 591 90 939 84 943 67 393 79 645 38 784 85 6 4 123 96 854 29 402 9 168 31 453 50 765 86 672 93 793 89 232 62 941 87 737 95 784 51 258 18 70 0 572 99 881 77 267 37 440 83 953 52 553 76 852 78 690 44 934 32 981 42 976 22 616 48 814 74 768 20 451 65 39 57 69 24 239 58 303 39 357 6 774 41 674 68 845 11 202 97 477 1 897 63 120 7 165 34 560 27 952 43 757 73 461 26 648 72 769 10 895 2 933 98 757 54 868 61 47 14 658 21 272
50 366 42 24 98 836 99 834 72 548 71 856 81 14 91 313 74 258 45 235 17 508 59 676 96 100 70 938 84 505 48 939 76 407 28 248 88 114 54 417 41 325 66 549 79 251 92 806 12 244 43 276 63 491 73 429 36 938 65 695 67 950 44 812 23 552 31 34 49 911 46 834 20 127 29 5 16 816 94 83 9 99 26 411 62 792 19 86 77 26 53 791 24 343 68 607 82 977 95 902 7 697 5 281 15 996 32 831 57 84 1 251 97 808 3 15 2 8 69 827 30 999 61 26 14 755 10 33 4 574 38 299 78 478 58 874 89 358 47 925 55 295 87 341 6 710 34 834 39 315 40 297 37 393 93 416 90 432 51 21 80 505 52 196 25 428 35 66 13 304 18 622 64 990 85 227 60 31 22 628 83 879 21 77 8 877 0 483 75 564 11 609 56 757 86 975 33 523 27 382
86 749 91 84 42 712 18 75 78 902 3 221 43 219 75 530 48 677 15 706 97 583 56 472 16 461 54 343 6 921 2 145 57 926 40 798 70 491 79 697 68 286 46 31 33 172 60 509 4 178 21 886 69 406 34 656 61 394 59 770 36 692 26 954 58 959 73 30 8 30 84 770 31 841 25 809 30 642 82 420 35 305 95 280 37 641 72 901 65 679 87 274 85 43 96 835 39 409 41 964 92 424 28 306 98 105 14 659 63 84 74 97 62 210 47 959 32 245 24 259 9 167 53 904 76 396 7 986 93 24 51 672 88 830 71 85 49 665 94 959 19 598 11 794 38 25 90 742 77 977 81 791 66 620 29 987 27 726 99 202 50 125 45 891 44 1000 83 105 13 756 22 654 17 209 80 844 0 776 12 827 89 132 55 854 10 185 1 460 20 487 5 650 23 484 52 149 64 380 67 793
35 244 13 550 34 514 72 674 17 217 73 392 21 525 37 147 76 400 60 948 88 614 44 684 19 503 89 871 39 688 99 283 22 451 95 266 4 233 91 849 82 232 27 861 58 177 71 772 26 220 31 307 24 330 38 70 12 1000 1 769 8 323 62 570 81 764 78 857 14 219 80 726 3 102 20 387 97 423 53 892 92 703 47 746 63 952 45 555 56 250 93 804 9 988 36 883 75 898 94 907 74 191 98 38 65 351 64 34 52 21 25 305 50 276 43 705 11 319 33 842 54 464 30 297 51 400 23 931 18 991 77 163 16 595 86 372 85 4 32 666 83 499 87 927 2 213 15 281 40 958 57 789 28 987 59 143 79 23 41 174 66 5 90 663 70 615 42 726 0 632 49 508 5 439 10 506 7 237 67 706 96 508 55 34 29 487 48 471 6 23 46 193 84 823 69 929 61 848 68 807
18 806 67 201 12 774 86 551 66 590 16 437 74 94 88 652 46 981 69 627 92 326 31 191 11 167 28 272 53 325 39 388 29 56 65 369 48 81 5 747 17 843 89 961 98 787 78 194 83 497 56 10 93 123 73 815 50 281 22 919 15 564 9 378 90 704 27 13 23 220 70 545 8 782 95 873 49 627 54 990 97 237 34 172 24 493 44 99 61 470 60 100 42 565 20 214 19 761 75 252 76 399 40 959 51 225 0 788 2 714 81 950 94 379 13 539 45 969 21 417 30 809 41 240 59 501 77 771 3 263 36 280 68 585 7 265 37 176 25 186 55 865 99 358 6 38 47 551 4 383 1 670 26 708 35 925 52 603 62 855 72 762 63 986 85 967 58 155 14 53 64 637 80 892 10 786 43 328 96 72 32 901 82 997 79 283 38 106 91 518 87 245 33 358 84 857 57 840 71 282
57 442 90 132 50 212 8 671 86 196 97 870 20 729 54 115 25 271 74 903 14 396 35 539 44 453 78 189 28 75 42 106 43 305 71 529 17 814 52 242 73 884 96 356 31 978 91 532 87 635 37 799 84 123 56 92 55 537 45 409 19 750 39 968 23 558 34 627 81 424 68 879 89 51 60 496 4 751 67 318 49 121 48 464 62 235 27 157 12 342 93 252 66 975 0 9 85 475 22 779 98 442 41 882 69 180 7 171 15 661 76 373 94 364 65 548 59 985 36 444 26 453 11 558 58 582 51 456 1 129 75 866 53 98 29 737 24 233 99 230 83 124 47 900 95 303 70 610 10 404 33 603 3 281 32 896 80 49 82 67 79 749 92 97 38 254 61 263 40 491 21 153 77 938 63 657 72 484 30 884 16 530 6 185 5 117 13 403 88 13 2 134 9 944 64 351 18 708 46 553
50 407 14 182 64 661 51 569 33 661 76 978 38 467 86 64 66 915 60 70 65 779 49 949 37 748 41 733 53 484 7 91 3 174 1 747 12 484 40 55 36 645 45 333 57 740 15 735 30 990 39 396 52 343 47 37 75 165 82 196 26 476 25 554 99 555 35 427 2 989 92 880 27 895 88 836 89 28 85 104 84 336 80 259 71 193 91 274 4 876 74 316 93 74 32 555 9 200 11 260 68 496 79 297 17 293 94 289 62 561 19 769 58 963 54 197 13 496 48 961 42 365 77 757 96 837 23 946 8 936 90 281 24 538 0 229 16 369 63 188 43 491 34 183 5 602 73 338 78 705 83 511 87 705 44 945 98 355 31 492 69 430 95 233 18 977 55 971 67 462 22 101 97 55 61 277 81 456 20 227 59 35 46 288 6 892 72 968 70 683 29 868 28 355 21 556 10 981 56 86
64 199 51 581 14 333 23 241 7 64 83 336 66 876 69 312 33 623 45 874 22 123 62 200 39 75 63 204 58 293 27 226 40 845 99 61 6 497 56 494 87 946 60 553 67 668 49 299 57 246 97 799 72 322 85 876 76 343 32 721 20 293 41 324 12 149 8 501 84 796 77 258 0 3 43 496 25 945 48 15 98 274 52 209 61 119 82 732 13 307 73 611 1 269 75 265 38 447 54 709 36 284 79 121 50 309 2 532 88 305 95 793 31 750 5 88 29 391 42 270 92 937 30 507 46 140 91 46 10 270 3 982 15 398 4 822 80 625 11 6 35 506 19 315 53 910 17 667 26 353 94 605 18 3 59 321 21 768 16 813 89 726 68 160 81 146 90 824 28 835 44 22 55 356 78 363 96 514 24 597 70 596 74 926 9 316 65 958 34 351 37 733 93 480 86 460 47 134 71 841
46 126 84 454 81 604 62 70 4 182 80 588 65 495 52 37 30 38 17 595 31 24 6 370 92 759 20 931 73 281 71 432 77 826 9 5 98 58 75 688 86 333 35 162 96 63 89 880 66 36 26 983 13 378 49 824 95 933 56 733 70 864 97 39 43 100 61 117 29 803 22 820 54 88 38 296 39 804 8 322 3 664 57 92 91 162 69 787 50 646 47 490 42 27 24 189 15 262 10 532 11 998 34 833 12 530 93 5 41 99 7 696 45 126 14 401 67 472 53 336 60 802 85 795 88 513 82 469 21 634 36 973 72 842 2 691 40 222 99 778 55 828 33 14 78 86 28 656 64 610 58 932 44 694 27 657 51 870 68 867 32 474 94 728 18 53 83 805 16 278 76 8 74 676 79 938 25 533 87 736 0 750 63 84 5 740 48 19 1 851 37 45 59 777 19 557 90 630 23 452
40 77 51 767 86 427 70 663 98 820 16 979 89 963 75 675 15 277 90 731 78 933 65 998 11 474 34 772 69 363 24 45 20 22 38 816 79 926 58 850 32 973 25 209 87 543 94 886 68 629 21 689 60 636 74 748 53 655 73 62 63 986 22 925 93 538 18 971 3 837 61 544 29 956 47 322 64 474 31 361 88 94 30 470 4 740 35 34 13 819 71 876 85 955 95 80 17 620 67 361 91 350 96 716 83 187 28 174 37 120 5 10 50 954 39 465 82 734 97 254 59 128 41 814 66 92 23 946 81 639 52 874 8 247 26 396 56 805 44 832 92 914 57 804 84 940 49 84 1 640 12 964 7 832 9 652 72 634 99 560 2 301 46 39 42 94 27 724 62 299 76 5 0 341 80 29 10 287 36 486 14 959 45 119 6 503 77 232 43 261 48 502 54 361 19 632 33 411 55 465
75 784 39 441 67 544 91 280 49 476 27 554 14 379 59 278 60 422 77 473 48 996 51 521 82 685 81 373 42 540 3 342 44 879 25 474 28 850 63 490 62 392 38 830 53 482 9 508 20 272 66 744 1 76 85 902 11 92 35 776 83 895 32 538 0 699 88 601 29 104 76 864 6 19 8 387 69 643 50 45 12 440 37 222 34 764 92 640 18 208 86 32 17 363 47 367 52 414 93 335 24 738 5 6 64 504 16 363 95 68 79 415 61 303 33 370 26 371 45 221 43 476 41 535 87 182 58 234 2 618 90 301 15 133 56 897 4 219 89 917 71 499 13 262 70 690 97 279 72 903 78 737 23 378 31 388 80 847 73 777 40 873 21 898 54 393 96 861 57 877 65 194 46 367 30 438 10 538 84 787 7 639 68 448 94 412 22 145 99 820 98 759 19 183 74 272 55 92 36 78
70 473 69 986 22 751 31 435 19 705 33 600 71 217 41 535 81 318 4 261 30 28 14 561 93 286 85 902 16 285 27 90 98 794 24 742 89 553 15 387 3 954 56 174 53 699 11 186 82 778 7 426 45 845 18 140 84 72 46 366 44 161 65 932 52 513 8 63 83 203 17 42 79 832 67 254 86 445 92 190 40 906 23 615 26 734 80 755 39 177 20 792 0 464 72 618 21 906 76 829 36 12 64 99 75 637 1 672 59 725 91 704 37 369 99 573 29 829 12 525 57 289 48 644 51 64 60 887 63 431 58 264 88 531 62 85 77 555 13 716 32 960 68 132 73 897 95 549 55 865 54 692 28 940 35 19 87 7 5 864 78 395 97 145 9 510 66 499 49 518 6 195 96 774 34 373 94 916 47 879 38 857 61 486 2 605 10 869 74 588 42 217 90 831 50 984 25 420 43 121
16 535 20 382 51 774 86 850 54 182 73 428 69 810 21 110 7 334 38 779 76 45 42 280 4 631 79 447 94 634 88 981 87 810 1 453 49 909 82 974 44 145 99 948 43 828 52 562 26 841 33 901 75 297 36 705 25 525 50 501 45 840 60 627 64 824 63 713 40 978 56 118 62 38 8 360 72 100 84 647 10 768 29 500 78 103 89 839 93 891 2 778 74 596 97 983 85 60 18 802 9 588 55 575 81 378 95 80 46 337 66 223 90 583 83 776 41 701 5 41 22 596 67 473 28 709 13 941 48 449 65 664 6 849 17 508 14 726 92 165 35 667 61 73 98 256 12 874 3 841 96 41 47 347 68 360 58 25 77 51 32 768 30 932 11 112 70 91 59 60 24 391 80 238 91 768 0 158 39 515 23 34 57 781 31 658 37 177 15 38 53 205 71 878 19 567 34 87 27 815
15 152 73 638 1 523 53 153 76 162 5 994 57 862 49 449 17 331 32 859 24 403 93 751 7 163 22 937 56 940 50 606 29 899 89 212 77 831 33 425 18 679 12 561 23 429 43 274 35 529 63 528 25 463 54 166 65 91 86 946 52 15 47 364 44 649 6 9 67 96 59 772 60 249 62 215 14 411 79 340 78 303 70 144 0 856 48 534 85 73 34 388 61 109 84 77 20 555 36 284 96 862 55 670 2 544 31 174 46 473 21 20 9 463 69 596 41 748 45 683 58 998 75 22 27 678 80 454 74 165 68 744 28 990 94 564 16 945 13 758 81 596 51 5 64 315 30 787 92 635 90 275 72 588 8 17 40 527 19 316 71 80 42 411 39 88 38 683 3 877 88 231 66 267 87 302 91 790 37 495 98 242 97 698 82 752 95 614 99 783 4 226 26 272 11 847 83 402 10 471
59 254 13 345 80 92 82 393 64 363 53 680 84 192 2 244 27 899 55 709 98 365 34 670 14 550 4 205 99 826 32 100 73 57 96 735 20 519 0 716 8 947 11 774 22 899 9 654 71 367 43 326 92 599 23 188 26 534 3 636 61 663 21 256 94 125 95 102 45 728 66 52 50 290 44 530 6 659 37 676 62 375 57 923 78 868 36 320 16 969 54 277 93 711 18 645 77 336 81 386 79 192 87 212 85 850 65 645 24 149 52 738 91 222 56 131 72 994 40 454 28 986 75 41 51 33 68 426 70 762 25 657 69 308 29 1 17 638 60 638 76 616 33 782 19 182 67 951 15 776 35 453 97 196 10 833 74 563 31 427 42 110 49 564 1 491 39 263 88 479 83 183 89 195 7 764 90 978 46 288 5 484 63 895 48 34 12 876 58 324 38 643 86 560 30 756 41 851 47 556
75 817 24 384 68 211 27 776 69 619 62 901 83 516 95 945 82 205 67 115 5 346 54 464 35 521 60 18 94 228 8 195 92 166 64 490 38 289 40 327 86 278 20 257 34 424 61 41 88 456 23 806 73 476 48 62 22 931 3 21 9 370 71 138 28 625 12 700 21 273 11 805 72 267 43 50 65 29 57 202 84 710 91 831 77 992 99 753 89 594 6 911 66 158 53 4 10 499 81 816 63 851 79 903 78 502 25 946 70 99 41 312 26 186 0 278 37 205 42 814 13 880 96 967 19 285 52 86 7 40 46 774 56 69 44 721 45 697 2 793 59 103 1 625 50 77 33 803 17 561 14 690 16 591 85 687 47 534 4 733 98 170 55 598 90 317 74 576 80 479 51 416 31 120 30 841 97 490 18 511 39 715 36 593 15 506 32 646 76 911 87 646 58 771 93 161 49 466 29 224
54 930 4 151 96 413 60 253 74 652 61 753 72 970 95 735 13 427 81 534 79 271 12 115 11 790 15 159 89 428 76 350 55 20 64 398 78 556 29 424 16 869 21 908 36 723 41 258 48 277 57 207 33 421 65 123 56 14 42 242 53 631 69 502 88 921 24 166 50 836 92 775 0 432 99 919 80 166 52 549 66 3 3 961 84 39 90 706 86 413 23 969 62 130 51 388 73 234 58 88 47 835 91 16 17 175 71 66 2 248 5 437 40 638 19 181 39 155 25 995 59 677 37 29 34 525 18 767 20 794 6 436 31 408 26 670 44 933 32 799 70 648 9 550 45 610 38 491 28 368 10 932 68 609 14 622 67 93 43 192 1 660 83 995 49 25 30 358 8 684 97 741 93 126 7 21 85 553 82 396 27 996 87 818 98 524 46 78 75 361 63 695 22 642 77 604 35 260 94 716
81 319 57 837 19 606 11 63 25 484 56 305 36 518 54 344 45 496 0 323 55 832 49 813 93 422 31 409 88 833 90 437 61 632 59 512 2 121 42 304 50 512 98 801 21 285 74 155 86 191 66 104 71 984 41 2 65 828 18 395 99 317 35 325 51 626 33 79 26 44 39 181 85 662 63 997 70 830 92 712 17 484 12 444 67 335 3 543 58 909 91 993 6 280 29 545 68 927 13 889 27 517 7 729 62 537 76 23 72 609 15 75 83 121 47 128 9 308 89 220 48 269 52 723 97 687 38 262 40 130 64 215 1 468 32 154 84 756 43 693 77 532 94 392 87 274 23 821 22 302 14 290 30 229 8 924 53 201 80 8 44 509 16 994 34 367 46 28 75 696 73 82 95 134 69 773 20 432 10 602 78 811 79 313 96 696 28 826 24 37 5 411 82 387 60 906 4 276 37 268
91 88 46 332 82 868 10 485 49 166 65 649 22 994 99 187 67 728 13 872 4 129 86 259 36 534 79 32 14 513 84 45 53 560 15 654 3 637 35 542 66 471 11 954 95 608 28 901 31 9 37 988 7 668 9 991 96 248 85 84 70 638 34 885 27 569 90 439 29 497 78 363 21 964 44 709 75 989 81 532 63 997 52 767 30 132 62 601 16 965 47 999 74 217 60 648 43 589 88 320 48 21 2 329 25 769 45 412 0 527 50 212 40 669 57 171 26 511 83 582 76 495 39 641 1 608 17 219 6 48 69 881 59 104 24 885 32 608 33 373 56 501 80 618 72 333 20 568 64 845 68 243 19 232 12 930 18 850 93 329 73 340 55 122 92 56 23 403 51 211 89 355 42 885 87 698 71 711 41 197 8 716 38 837 5 370 54 396 61 93 77 384 94 123 98 166 97 740 58 927
84 286 36 165 95 301 8 185 12 886 69 652 97 761 62 144 37 401 47 215 86 416 23 300 98 304 92 819 29 731 50 87 72 314 15 132 45 604 5 731 48 860 56 45 44 973 99 944 76 455 32 98 3 921 82 530 16 237 88 914 25 971 52 878 27 441 4 992 34 145 6 517 42 131 71 265 78 764 9 314 89 309 51 624 39 271 94 573 11 686 83 620 70 938 13 658 73 128 14 515 58 634 85 499 7 967 53 480 64 542 1 890 2 144 17 647 24 128 19 379 54 115 59 218 10 46 66 406 40 983 0 932 91 277 28 706 90 849 79 58 31 217 38 381 22 209 68 354 67 611 43 480 35 641 93 795 26 768 63 719 60 666 61 620 21 1 33 911 41 900 87 800 30 332 81 127 80 98 18 519 74 519 96 777 75 792 77 345 20 884 49 122 55 723 57 331 46 669 65 21
19 739 79 451 78 485 59 222 80 535 35 712 6 793 13 529 98 509 7 3 31 857 74 387 46 596 27 2 95 983 25 769 56 944 88 843 76 603 2 277 5 905 66 950 39 264 1 831 60 385 23 163 55 239 32 519 51 792 82 226 92 694 26 680 24 814 68 505 70 988 29 544 12 972 18 480 57 436 96 109 33 975 73 488 65 803 54 842 17 402 52 738 41 151 75 366 22 110 97 181 45 79 67 693 64 529 89 559 58 721 94 760 83 697 28 852 71 108 14 576 10 291 63 964 90 474 69 200 99 93 84 479 21 761 37 488 53 804 38 844 40 231 93 174 72 50 81 711 85 456 15 799 87 815 49 624 34 422 91 163 50 611 77 216 48 571 44 318 11 734 43 719 62 525 86 642 4 140 16 913 9 846 36 162 0 432 30 551 3 79 20 922 47 892 42 921 61 905 8 234
88 450 82 249 57 72 93 321 65 283 49 835 91 813 90 54 78 473 77 192 13 558 15 306 48 594 9 706 41 308 24 737 52 236 72 378 59 664 7 616 46 455 73 293 89 402 81 864 75 340 18 197 87 392 67 624 64 176 95 555 34 56 50 329 80 996 51 763 29 290 96 306 37 365 60 600 56 317 69 428 86 787 66 718 11 917 10 112 14 984 99 6 76 941 27 589 17 774 35 740 42 942 4 526 28 373 53 164 2 620 39 983 92 865 6 483 1 825 94 679 0 980 97 274 44 225 20 209 30 605 36 821 25 570 68 302 45 740 83 458 19 53 79 5 23 632 12 693 54 773 31 570 84 231 74 504 16 147 3 116 5 562 71 104 38 900 61 487 32 675 85 763 8 768 26 474 21 948 33 893 55 303 47 68 98 717 63 481 70 369 40 312 43 576 62 621 22 210 58 543
74 725 56 686 64 817 2 604 33 365 92 826 66 524 11 562 63 638 8 965 32 498 44 362 52 466 99 915 37 772 6 833 28 372 94 693 27 265 60 870 3 400 67 902 68 788 40 857 13 790 21 581 59 84 88 503 14 643 5 221 16 176 1 954 98 571 24 519 95 21 19 310 78 655 35 265 10 357 71 118 17 62 62 872 26 797 97 932 84 460 86 153 82 780 34 519 79 564 23 534 58 859 51 759 61 475 39 980 7 846 72 732 0 443 48 352 76 269 81 572 15 440 50 554 22 383 45 36 73 339 12 153 38 68 70 174 77 824 55 406 57 740 42 320 90 78 43 685 80 225 20 381 91 394 75 806 49 583 18 245 65 848 25 562 54 484 9 520 69 24 85 305 30 575 93 391 87 329 53 712 36 217 4 35 41 388 47 127 96 530 83 263 89 880 46 177 29 434 31 384
38 237 72 405 87 382 92 302 15 639 9 633 82 242 80 178 55 561 75 166 77 529 21 647 63 99 2 830 89 670 96 29 67 570 8 402 59 749 90 888 58 547 0 232 16 484 73 239 25 691 74 818 36 120 45 401 17 814 22 218 18 645 71 498 84 322 54 89 33 469 50 82 93 367 99 879 79 708 78 183 86 525 57 316 4 718 56 777 26 978 85 949 68 589 41 43 40 87 35 322 94 211 1 298 81 110 11 469 65 777 34 197 6 42 39 709 19 418 95 732 3 266 97 616 23 303 49 894 69 747 60 335 48 623 61 474 5 641 62 467 10 114 29 455 64 274 7 797 70 450 83 359 14 936 91 699 43 359 66 254 42 89 88 855 47 830 27 272 76 821 32 977 13 221 31 64 30 499 28 837 24 501 98 502 44 703 20 15 53 4 37 648 52 940 46 211 12 367 51 201
22 434 96 753 84 624 23 694 80 404 65 997 17 842 52 701 6 409 87 877 78 318 95 601 15 213 44 691 51 416 75 576 94 100 33 266 10 339 18 645 30 370 19 942 69 598 98 625 63 538 46 684 12 266 5 109 37 593 81 808 76 480 92 82 35 349 13 798 50 228 85 433 67 327 48 184 26 232 54 775 16 754 70 614 97 110 7 976 86 632 62 507 43 791 40 853 20 296 41 436 38 529 8 136 9 917 89 867 59 615 36 907 73 310 47 698 29 739 83 168 61 381 31 196 82 169 39 123 93 767 3 61 28 808 64 28 77 511 2 209 79 410 90 321 11 775 58 458 68 613 74 944 53 300 27 3 99 277 55 730 42 756 21 681 91 136 24 411 57 407 25 210 56 270 14 878 66 151 34 445 0 371 49 774 71 502 60 889 32 403 88 863 4 843 1 298 72 569 45 50
46 984 91 909 6 571 52 879 44 698 37 109 31 493 55 21 56 582 10 910 74 288 15 805 69 445 82 799 76 735 38 333 88 403 61 277 41 582 39 496 23 186 4 978 94 520 58 266 97 534 11 260 14 619 42 562 53 541 73 409 3 674 86 368 57 869 50 657 1 391 17 309 65 225 93 212 95 674 66 930 9 706 29 258 85 819 64 553 19 854 51 73 34 240 0 816 84 999 49 449 20 787 24 164 68 746 12 588 81 820 8 345 26 715 98 761 99 574 92 999 18 946 25 599 62 352 27 497 75 60 13 942 2 2 5 368 54 544 83 266 45 138 71 108 28 467 79 601 30 666 16 642 59 459 40 867 32 40 47 752 33 869 77 274 60 618 21 149 43 876 87 511 72 67 96 639 90 591 35 379 70 327 89 292 63 309 7 79 67 807 22 770 36 343 80 723 48 617 78 178
3 362 95 483 74 863 27 422 55 839 96 624 49 794 0 356 64 937 50 194 4 322 76 106 54 795 29 443 47 941 16 33 92 411 78 151 87 451 80 791 34 735 21 856 98 273 82 140 15 490 40 29 20 242 94 886 24 723 48 778 53 702 5 464 63 259 10 227 75 573 22 325 62 937 46 131 51 901 23 770 17 867 9 633 86 484 85 154 70 131 83 305 58 178 7 419 32 940 42 969 61 85 68 429 38 487 67 354 30 347 56 387 28 782 60 158 37 806 84 282 43 12 11 73 66 271 77 678 14 648 81 879 89 866 73 36 57 300 93 277 18 369 97 746 69 86 2 284 65 663 88 251 41 914 35 216 33 852 91 751 99 394 71 464 6 312 1 486 13 403 45 373 44 630 26 845 39 253 8 333 52 830 79 473 72 38 90 609 25 199 19 833 59 756 12 746 31 783 36 808
40 478 21 843 17 696 88 559 35 989 51 424 82 954 87 802 67 564 95 484 53 607 28 449 92 113 2 840 25 294 16 46 48 495 98 711 79 791 10 710 85 753 7 886 19 752 93 624 46 701 64 921 55 178 91 339 30 275 73 161 22 835 36 925 52 457 20 985 12 856 14 925 71 133 56 24 58 87 42 642 38 405 34 913 29 783 31 612 76 542 24 397 27 324 54 600 37 119 59 587 81 155 77 370 11 633 5 397 43 678 80 387 97 125 78 180 86 236 47 329 4 626 45 638 68 512 84 206 99 922 13 435 33 956 69 848 3 432 41 904 96 683 1 31 18 601 15 994 75 104 44 526 0 564 32 84 61 838 83 185 26 542 39 300 49 420 62 565 50 758 63 615 65 228 72 373 90 770 89 405 9 649 74 560 94 237 70 207 23 83 8 935 60 709 57 69 6 113 66 340
78 605 93 932 2 737 72 415 4 500 90 476 26 94 86 306 52 895 43 776 71 375 85 220 6 386 16 999 99 80 75 235 12 62 57 743 27 376 36 82 83 288 0 833 24 14 56 386 34 550 46 39 37 648 19 773 76 159 89 850 68 521 32 949 28 317 31 449 9 430 23 731 51 801 7 43 67 142 74 716 87 876 17 941 11 956 65 822 5 278 25 200 95 74 22 16 42 765 91 625 62 259 18 575 64 226 10 84 60 61 61 213 59 123 33 139 69 930 96 331 3 241 66 511 1 906 97 456 50 119 94 202 41 302 20 90 13 430 29 835 40 347 82 352 70 134 84 752 58 160 81 394 47 973 92 602 49 958 55 888 79 213 44 74 45 356 77 600 39 998 15 250 80 636 35 531 53 728 14 150 73 758 8 959 54 234 38 368 63 350 88 95 48 596 21 563 98 860 30 269
28 821 96 152 13 609 82 642 61 778 38 636 58 457 6 413 69 860 85 307 97 201 52 7 44 365 56 317 60 861 47 408 41 934 4 430 3 174 25 562 71 376 10 404 36 39 98 666 26 109 12 41 11 675 19 879 80 146 86 32 39 205 42 603 53 324 87 869 79 668 0 398 20 163 49 445 68 48 22 602 59 519 31 677 62 581 5 98 65 638 35 294 88 483 2 435 91 552 77 317 55 471 57 356 21 407 81 609 1 186 90 434 76 710 73 734 93 380 15 92 99 564 92 838 33 845 29 854 45 69 46 575 43 160 54 648 34 950 72 248 75 860 24 414 89 259 94 365 48 1000 83 915 27 582 64 497 23 450 51 910 74 310 30 803 66 828 8 39 50 850 67 666 14 331 70 435 32 816 9 826 37 485 17 418 40 231 16 528 7 655 95 122 18 141 63 474 84 89 78 669
10 30 11 439 55 799 21 621 9 522 76 222 45 52 27 143 93 393 56 827 14 685 39 381 46 877 81 988 51 719 18 158 31 84 50 714 49 526 65 800 78 289 25 546 37 995 12 358 41 246 61 195 91 904 44 44 77 32 24 66 95 724 64 351 87 335 85 480 71 102 80 898 40 809 96 670 97 535 32 842 34 298 86 695 59 921 35 875 89 297 28 227 36 142 42 340 0 946 15 125 53 846 74 366 13 635 60 674 8 608 70 570 67 990 57 857 72 12 82 367 66 338 19 186 88 387 43 899 17 278 79 951 20 604 52 649 58 875 99 471 7 476 47 681 83 501 33 625 30 665 84 517 69 606 68 622 90 595 23 135 75 615 22 671 92 536 26 792 63 828 62 86 3 354 98 451 54 674 6 960 2 910 38 824 73 631 1 471 16 788 94 29 4 366 48 582 5 502 29 711
18 390 41 38 98 760 68 534 66 583 57 326 34 530 42 646 79 592 25 375 99 332 62 378 51 703 37 285 17 887 81 659 27 190 23 849 58 300 69 454 7 94 2 787 59 715 35 435 45 739 84 237 12 890 95 201 21 100 38 203 63 280 19 520 3 277 26 959 77 965 39 406 0 867 44 145 60 472 96 523 13 171 94 835 20 540 72 744 52 479 85 290 82 32 76 106 47 366 32 528 1 930 61 525 4 319 15 343 48 535 65 643 14 554 5 432 91 25 75 300 71 99 70 121 80 942 28 807 92 459 67 517 87 985 49 14 29 541 8 182 33 151 50 943 89 146 54 277 93 143 9 903 97 994 55 986 10 951 46 42 88 824 31 559 43 560 6 181 16 744 36 150 90 477 83 701 40 319 86 4 30 493 74 880 56 807 78 661 53 187 64 944 11 294 24 806 22 446 73 152
96 746 94 529 63 330 38 551 34 291 91 851 80 410 32 130 39 181 56 706 23 447 82 486 7 496 58 130 16 826 75 683 66 326 83 871 5 74 35 716 42 432 45 988 57 51 33 34 97 21 73 434 4 707 87 576 99 752 62 996 95 434 64 618 69 117 88 423 77 326 50 191 79 809 29 79 25 135 41 525 36 907 22 109 28 101 46 539 84 194 44 484 24 677 6 265 67 884 27 667 37 330 11 820 61 551 15 69 3 646 40 471 14 512 19 580 78 836 9 195 20 591 90 260 98 496 53 670 71 891 85 931 18 974 65 417 0 303 59 174 92 564 52 60 1 576 89 303 31 77 60 428 13 514 21 27 86 27 72 717 2 526 8 559 74 888 30 482 81 522 47 155 10 985 55 857 12 661 54 279 51 440 26 116 17 85 70 738 49 356 48 994 76 871 43 833 93 351 68 404
25 410 7 684 69 884 26 563 53 705 58 724 51 667 34 54 27 163 41 793 65 922 32 49 60 849 48 584 96 641 21 402 87 67 71 370 84 946 37 621 76 127 79 879 38 340 19 880 5 527 86 209 57 323 17 200 28 254 50 54 97 717 82 890 74 766 56 581 42 995 85 718 11 153 68 617 47 226 13 333 88 131 73 595 92 597 99 883 6 904 45 769 9 289 80 143 0 535 93 821 54 628 70 832 12 458 55 761 61 211 78 570 15 993 95 54 67 287 63 830 31 962 30 396 49 859 1 991 35 232 89 276 46 557 8 297 24 685 29 329 4 254 52 852 40 332 44 604 77 864 83 518 91 352 81 919 20 747 98 294 36 474 14 377 94 492 22 124 16 459 33 704 3 306 62 95 90 151 72 141 75 422 23 895 10 546 43 241 2 310 64 352 18 266 66 558 59 422 39 520
11 240 91 968 23 629 88 31 68 988 6 778 96 751 39 53 89 972 26 437 98 156 99 586 4 848 78 330 43 492 16 303 81 309 36 105 66 589 45 386 7 653 74 778 32 635 44 622 3 639 65 729 28 666 41 633 59 857 73 31 17 883 31 887 47 70 55 467 37 809 50 483 25 237 12 367 22 942 97 678 10 8 62 31 13 87 21 616 29 197 30 604 56 1 67 507 63 93 27 526 54 295 19 376 61 678 75 593 84 793 77 41 0 824 83 366 69 778 71 677 34 600 5 715 24 654 42 490 60 996 8 5 1 310 90 284 51 836 35 216 92 882 46 836 40 873 86 569 14 2 18 44 76 269 95 907 49 912 2 886 79 318 87 157 57 189 72 724 93 584 53 701 33 879 85 115 20 806 64 422 94 939 82 145 48 869 52 37 58 493 38 149 70 229 9 786 80 450 15 685
76 573 92 849 91 198 86 898 50 146 1 223 52 606 47 281 41 468 87 130 97 748 37 595 53 365 13 530 60 243 32 731 51 718 79 580 88 958 48 367 35 463 74 981 54 809 99 416 14 3 4 154 98 915 69 436 57 558 26 46 28 999 3 611 63 340 27 46 94 862 89 142 55 824 5 950 40 410 23 659 62 309 68 230 72 497 36 893 56 404 17 343 10 84 16 241 31 915 73 280 44 923 90 411 33 686 12 653 85 167 20 831 39 533 45 310 84 180 38 3 80 858 67 542 93 169 83 73 70 813 82 98 29 782 64 283 18 454 25 665 22 176 71 199 2 638 24 875 15 99 77 626 59 658 66 186 9 149 8 9 43 460 21 109 42 459 78 906 61 384 49 380 65 114 95 89 6 265 7 709 30 916 46 910 96 854 81 917 0 750 11 20 75 732 34 314 19 130 58 77
57 392 3 109 23 981 19 152 12 425 58 461 71 414 74 501 75 528 90 174 14 250 73 375 48 854 50 841 80 121 21 536 39 160 95 53 59 798 92 283 56 609 79 947 45 8 6 370 4 316 68 775 53 384 35 271 62 901 54 202 66 806 2 312 8 427 70 52 27 468 37 627 76 403 36 895 84 31 69 993 82 612 77 631 97 974 46 160 40 83 67 550 0 704 81 305 91 91 13 876 38 238 86 496 72 666 89 787 17 122 51 913 49 515 94 408 64 187 55 71 93 379 11 198 10 230 16 87 41 578 43 844 32 243 83 268 63 633 85 103 22 73 9 700 52 290 96 194 15 318 30 496 61 368 88 817 31 558 42 257 24 12 99 494 1 735 47 741 33 265 26 314 28 448 44 144 5 636 78 341 60 508 18 135 65 100 7 425 34 623 25 504 29 674 20 649 87 739 98 550
39 829 6 943 89 87 93 129 98 245 68 138 54 149 48 138 63 873 12 318 17 943 5 163 25 719 43 150 29 501 62 997 7 688 83 724 86 293 52 915 30 222 40 529 0 247 74 668 22 970 42 944 11 372 85 678 97 46 64 373 44 11 35 374 66 52 32 908 18 175 20 884 76 865 37 667 19 553 96 178 4 594 55 129 21 93 90 933 65 33 14 432 73 507 45 589 88 364 24 29 79 261 10 975 23 682 34 617 8 688 1 705 70 106 47 792 60 665 41 533 28 947 49 886 2 693 13 791 53 506 75 177 95 68 71 121 3 923 33 186 72 300 81 166 15 751 82 365 26 574 38 42 36 13 58 288 27 334 69 536 94 57 87 217 31 164 67 502 59 550 84 255 16 354 50 355 80 905 56 858 46 490 51 385 9 491 57 31 78 942 99 270 77 107 91 452 61 931 92 972
84 78 47 234 13 258 9 175 26 283 93 239 15 572 33 222 80 448 78 867 98 586 12 427 92 850 31 323 73 454 71 6 94 389 74 593 1 786 2 198 40 481 4 397 69 731 35 6 18 973 45 524 91 793 68 686 77 458 37 551 38 870 17 776 62 366 88 407 99 928 83 979 21 516 57 43 25 301 23 454 20 85 7 556 22 882 34 154 36 989 58 200 79 632 76 513 81 324 49 898 75 284 53 581 66 359 3 827 60 281 41 664 95 50 96 594 90 659 50 667 5 949 54 679 59 875 55 283 56 920 72 829 67 802 10 54 86 444 70 365 64 340 11 932 44 544 16 863 27 27 19 40 63 565 32 844 29 749 28 124 52 342 48 815 46 755 8 484 24 231 39 522 61 710 87 812 43 609 85 724 42 784 14 259 0 607 30 456 97 644 51 712 6 856 82 425 65 668 89 571
13 897 16 417 66 677 40 749 82 974 95 721 77 33 73 129 4 413 44 290 54 552 25 156 11 696 93 979 34 108 86 520 12 853 67 484 90 144 94 988 27 787 97 158 30 131 48 880 0 371 32 485 56 15 42 27 31 449 1 222 74 681 51 751 39 909 61 354 9 988 35 309 14 626 78 629 28 967 37 754 69 155 8 200 63 655 50 291 80 189 24 762 98 690 45 965 7 69 91 709 5 450 83 373 64 846 18 437 33 289 29 422 68 366 55 467 21 519 36 241 75 295 99 32 76 734 60 142 46 973 59 653 6 22 92 696 47 233 10 999 58 490 53 319 22 33 57 656 79 341 84 735 43 25 19 824 20 50 38 462 52 378 70 443 72 984 26 907 96 981 88 579 87 622 41 770 65 813 15 846 3 480 62 404 49 478 23 995 81 126 85 443 71 798 89 478 2 334 17 778
58 358 35 267 64 733 37 771 56 660 84 175 80 119 0 963 55 857 4 682 32 728 83 168 63 818 28 112 30 894 51 466 78 493 13 599 73 510 40 327 50 178 49 226 38 471 29 689 53 947 19 148 26 54 8 778 36 402 24 161 21 199 74 376 34 901 9 446 85 813 96 531 31 672 66 873 87 655 7 178 94 432 79 619 77 792 17 862 69 199 25 457 57 680 1 87 91 737 95 178 88 948 61 210 22 154 44 339 46 726 15 916 52 194 86 318 65 698 59 512 6 966 45 25 75 991 12 996 47 3 27 683 11 926 71 458 43 9 54 969 92 419 76 426 81 923 89 23 60 925 72 501 39 847 33 394 41 427 93 60 98 302 5 49 67 940 70 390 10 985 99 412 48 979 62 409 14 29 2 581 68 958 18 288 16 661 3 804 90 897 97 691 42 675 23 78 20 484 82 629
99 219 24 325 9 574 4 942 70 500 96 122 59 795 33 496 8 156 78 719 37 417 42 78 79 799 58 113 40 900 32 616 75 435 45 571 93 417 80 300 19 483 86 454 81 661 48 247 85 589 74 620 68 882 71 57 21 890 66 452 83 946 97 151 30 962 92 719 84 283 60 569 17 410 98 89 16 976 88 619 20 651 26 195 28 240 76 194 77 528 18 198 3 894 31 524 94 588 7 690 43 780 56 865 0 621 25 348 39 660 62 241 27 105 49 861 53 44 54 499 51 115 36 903 13 117 38 141 46 850 12 588 69 48 2 121 50 63 41 543 23 254 6 44 63 992 1 835 15 923 55 530 61 278 11 154 34 326 89 581 10 527 72 637 64 512 35 661 29 17 52 299 57 102 82 689 95 140 47 749 44 276 87 139 91 475 73 254 90 304 14 978 65 599 67 615 22 673 5 41
72 447 55 128 9 34 71 709 24 111 91 563 8 854 33 51 0 532 3 59 49 745 62 576 63 538 85 210 94 881 47 282 97 26 29 367 36 832 17 379 64 676 54 422 87 263 43 127 19 765 31 402 42 240 13 131 15 684 68 894 80 208 79 421 92 966 98 433 77 887 52 418 51 780 27 367 81 382 76 898 70 407 84 580 39 83 99 528 59 792 65 27 35 916 40 277 73 709 50 69 23 782 44 501 20 443 32 150 78 184 5 529 38 333 30 921 16 921 48 371 53 735 86 67 46 67 67 25 37 73 2 37 12 786 66 24 96 603 21 243 4 605 74 17 93 810 56 913 88 688 60 793 95 484 14 437 25 899 11 795 82 565 69 960 75 675 45 488 26 191 83 871 90 3 7 735 34 407 22 382 10 743 61 335 57 594 89 155 1 980 28 144 58 388 18 144 6 247 41 170
82 664 28 922 88 793 18 718 20 329 74 831 58 883 3 465 67 403 95 308 1 388 85 214 99 967 34 364 93 484 13 938 86 882 47 509 89 164 75 683 12 49 46 693 29 613 91 530 65 418 37 770 26 17 81 688 19 74 98 510 62 449 64 349 73 375 43 337 7 340 71 163 30 177 33 353 61 689 41 737 83 130 51 124 63 546 25 628 56 758 49 958 9 549 59 983 0 233 35 102 69 576 70 419 21 604 76 394 53 823 77 857 50 684 17 843 4 685 52 340 96 887 60 788 55 157 27 349 16 979 78 924 6 356 40 494 57 381 79 827 45 534 23 575 2 947 36 504 8 425 24 599 54 383 87 385 92 985 44 546 94 520 97 28 90 945 66 193 32 30 22 794 11 675 31 408 14 42 39 156 15 668 84 840 38 776 42 573 5 135 68 717 10 482 80 367 72 84 48 890
18 570 45 169 26 773 44 567 8 755 32 550 21 493 75 421 63 292 12 785 20 925 69 952 29 499 95 132 84 757 34 931 94 714 4 64 74 619 78 482 68 625 98 487 71 723 53 912 59 24 66 869 2 547 90 321 48 710 88 773 87 713 10 850 82 763 11 496 81 147 41 797 3 918 31 496 65 291 16 760 25 52 92 410 24 581 7 60 89 894 15 650 79 302 83 612 50 517 93 753 47 324 33 588 13 957 30 345 51 428 80 88 99 187 73 905 42 260 17 278 0 100 91 347 9 557 85 236 55 52 86 931 57 212 72 483 60 1000 40 139 39 37 96 582 52 88 28 393 70 196 58 515 64 572 6 490 38 2 36 719 67 722 56 271 49 625 62 249 5 906 46 133 22 637 37 996 54 54 77 772 14 190 23 216 35 80 61 141 43 797 19 595 27 938 97 270 76 19 1 472
3 789 57 386 77 721 92 681 86 198 37 249 1 527 98 817 89 307 28 799 38 669 69 538 18 38 16 264 23 919 74 557 78 651 13 953 80 720 21 729 65 28 46 898 43 383 22 610 47 175 34 895 31 718 25 642 20 848 32 934 49 573 50 838 60 912 11 819 10 434 51 87 61 274 8 406 7 98 95 449 40 150 67 406 90 577 35 472 97 676 79 359 70 146 87 829 2 990 15 319 94 683 26 193 24 370 91 567 54 240 82 217 53 595 44 421 19 315 33 639 83 131 4 141 0 197 58 513 99 335 6 728 9 836 48 314 42 263 66 189 76 96 75 535 45 688 64 379 41 427 84 85 29 776 56 337 30 637 68 653 71 949 73 980 59 721 12 81 81 803 96 160 62 848 72 760 5 256 52 666 39 408 63 789 17 118 27 714 93 440 85 102 14 556 88 110 36 683 55 952
35 241 60 345 1 694 87 960 59 990 18 922 88 592 36 572 96 743 31 497 66 245 13 336 23 150 15 300 16 775 74 469 46 907 8 32 99 89 64 180 57 396 37 675 65 657 50 240 34 253 11 222 41 946 20 233 51 581 86 600 78 963 69 452 38 645 4 622 43 896 70 903 22 469 49 38 26 587 81 83 73 204 29 219 61 702 98 859 25 715 89 91 24 695 40 497 32 543 68 987 93 448 54 320 14 442 0 228 79 306 7 236 58 813 91 471 33 695 17 45 94 588 84 308 52 449 77 26 55 446 10 592 90 977 80 545 42 911 95 365 44 551 75 229 63 67 19 3 82 19 83 873 3 746 12 252 6 463 9 865 62 579 97 869 72 665 21 401 45 542 53 673 56 256 92 796 28 929 76 384 5 138 2 270 30 894 71 772 48 375 85 973 67 136 47 172 27 694 39 538
26 969 65 697 15 66 41 910 60 737 69 477 74 585 58 983 31 173 56 324 80 553 49 226 2 57 32 803 48 479 23 706 54 163 1 845 7 622 51 678 92 742 34 109 50 888 57 985 90 335 20 397 29 667 27 467 8 176 72 37 77 27 66 293 21 503 45 871 64 328 37 106 19 706 4 942 22 724 55 113 89 233 16 383 11 411 96 574 3 447 35 256 6 823 43 112 81 775 70 70 44 383 67 269 38 487 33 994 30 540 91 10 14 107 84 899 39 696 61 543 97 321 73 791 36 859 88 391 18 693 83 634 98 195 95 389 94 785 86 698 79 175 28 225 10 730 5 257 17 312 63 946 75 201 59 401 76 693 40 646 9 764 12 62 82 57 62 117 68 785 78 724 42 515 25 92 47 790 93 170 46 586 13 421 85 640 52 270 53 379 87 451 0 471 71 984 24 825 99 867
92 362 7 627 39 871 81 134 44 564 27 493 4 908 60 819 30 282 29 944 95 228 86 721 24 31 35 801 80 567 74 746 66 919 14 974 89 385 8 276 98 548 15 565 54 405 48 273 31 240 73 415 9 118 55 478 47 888 96 139 25 708 5 32 21 817 51 791 85 743 76 826 56 234 2 481 20 236 69 107 97 6 28 907 72 825 6 45 38 172 71 661 57 326 10 992 0 133 63 877 17 865 49 109 68 681 91 553 41 902 22 727 32 502 70 405 75 770 79 315 99 470 37 872 94 482 16 40 53 739 23 569 58 181 46 65 59 778 78 375 13 810 40 112 1 962 19 573 18 455 3 77 93 391 62 853 61 328 90 739 50 344 87 115 34 480 36 924 42 169 12 602 45 719 52 3 26 613 65 884 67 529 33 575 43 427 88 179 83 478 84 359 64 764 11 109 82 291 77 216
43 271 69 292 9 652 93 580 13 73 81 499 89 908 53 941 91 540 24 484 8 51 28 119 44 443 86 662 71 58 18 828 61 583 75 204 80 270 6 305 41 497 83 41 98 327 74 677 78 805 14 527 0 116 38 737 84 807 11 976 42 149 90 43 92 172 82 843 27 229 3 605 76 856 66 360 10 49 25 994 23 999 2 527 97 713 30 873 51 146 48 609 87 603 40 714 49 513 17 954 94 326 88 85 79 679 60 423 45 241 85 714 46 782 72 818 22 392 56 482 50 440 7 692 47 632 39 85 57 479 58 642 52 737 4 933 32 817 63 544 59 549 5 200 36 36 31 801 19 344 35 355 1 546 26 993 34 478 96 401 67 57 20 66 77 675 73 155 12 498 21 962 65 83 29 777 99 907 62 974 37 135 16 287 33 675 95 472 15 584 64 842 68 714 54 907 70 948 55 170
73 347 94 175 82 970 52 346 42 247 11 224 46 859 24 762 30 558 45 545 68 783 18 726 0 20 22 582 27 737 74 191 7 599 44 735 39 761 80 351 86 784 58 712 20 556 77 490 91 821 9 149 96 977 15 760 49 842 70 763 83 450 13 150 43 96 65 250 21 845 29 292 75 475 55 662 35 294 48 58 76 315 50 605 61 932 64 524 37 343 72 435 69 357 84 861 8 896 12 632 4 694 10 927 40 506 79 588 59 370 95 536 62 690 89 65 41 646 81 256 3 499 54 382 88 695 78 983 23 92 26 356 6 545 87 948 34 222 33 56 93 54 36 471 51 268 92 905 90 231 85 168 17 412 97 388 5 849 66 217 99 468 63 363 2 535 98 38 25 74 19 757 67 287 57 445 71 709 53 319 47 836 60 448 14 722 38 183 1 144 16 136 32 923 56 465 28 244 31 515
56 882 11 850 97 309 71 878 93 14 36 162 10 556 66 278 59 24 33 343 85 411 25 7 61 493 43 12 35 183 62 400 99 575 58 72 31 414 74 902 40 74 50 451 77 150 63 492 28 472 27 884 79 624 75 724 55 722 87 421 44 615 78 936 32 12 19 392 73 417 2 865 17 348 69 891 39 33 51 393 21 575 81 358 41 766 37 675 90 487 88 149 86 627 22 176 52 684 68 353 14 500 24 765 96 62 9 201 5 722 34 391 38 20 80 823 48 323 16 609 23 629 98 909 29 393 82 948 91 185 3 589 65 133 89 389 26 986 54 32 42 208 7 597 4 196 0 150 13 894 30 970 84 462 45 228 92 727 76 114 47 685 67 772 72 571 8 903 53 308 12 750 95 841 49 190 6 521 15 565 57 757 18 986 20 870 60 300 64 604 46 182 70 923 83 182 1 845 94 999
52 517 24 149 18 717 79 103 37 421 64 955 75 999 23 70 3 559 32 228 5 302 85 99 28 717 9 933 35 928 22 689 50 192 91 981 86 642 93 628 15 99 34 945 94 722 6 27 13 100 96 150 71 661 2 735 42 767 49 383 44 717 11 57 67 16 60 679 41 486 54 67 39 901 72 104 45 133 33 508 65 718 87 514 56 981 21 759 40 122 76 303 83 72 82 685 48 191 92 283 0 815 1 182 70 373 25 281 68 406 14 943 47 456 7 168 38 431 8 30 58 769 69 908 95 569 51 537 74 248 61 217 12 669 88 788 4 247 29 435 30 596 98 649 90 230 17 665 66 56 16 657 77 646 10 47 43 982 26 73 84 276 20 722 99 861 53 624 19 653 89 727 80 6 27 764 63 944 31 365 73 919 36 389 55 581 97 305 62 654 57 105 59 416 78 151 81 302 46 86
91 225 42 350 26 825 37 623 49 347 86 517 64 339 36 246 23 766 45 801 97 150 92 375 40 692 65 888 16 23 10 93 32 109 3 856 72 388 76 53 39 128 60 905 9 521 96 352 55 510 20 913 51 758 84 79 8 316 31 574 19 510 25 343 44 117 4 70 59 279 14 179 58 457 22 106 52 377 70 881 54 983 6 665 27 444 34 37 35 426 66 385 13 626 99 265 0 915 30 328 74 614 94 398 38 82 29 432 43 240 53 780 75 874 85 601 88 983 48 837 90 745 24 1 11 137 63 432 81 504 33 422 21 466 46 322 18 149 50 948 47 670 98 358 95 635 41 26 89 781 1 133 80 299 78 175 17 170 7 273 77 233 79 426 83 207 67 435 61 781 62 167 12 481 73 757 93 316 69 469 2 420 71 937 56 322 5 612 28 459 87 144 82 398 57 636 15 798 68 414
80 787 59 464 73 656 93 275 45 639 25 194 17 443 57 341 37 618 15 584 12 402 6 664 48 300 66 340 84 579 72 176 63 378 18 817 91 800 60 214 74 775 42 105 8 97 30 741 86 20 31 355 77 967 39 840 34 252 38 26 83 159 33 709 51 846 87 17 56 577 35 89 5 335 19 435 10 636 24 983 67 579 71 255 44 984 88 524 29 768 49 472 41 559 89 97 7 175 65 498 3 288 85 355 99 128 54 808 53 826 62 399 55 66 69 867 43 826 61 439 78 620 92 165 90 81 75 633 96 538 21 284 23 829 26 775 68 719 22 250 27 146 4 153 32 643 70 840 13 125 94 574 9 785 46 331 36 309 40 122 47 944 0 951 11 750 28 465 16 604 81 423 76 963 2 394 98 424 97 903 14 808 95 502 20 938 64 57 79 41 58 632 50 956 52 771 82 898 1 407
21 82 5 514 63 595 35 742 72 61 75 280 86 696 92 204 71 99 99 392 91 579 42 551 36 520 76 339 61 438 24 260 95 853 44 194 8 73 18 385 97 243 85 403 88 196 81 540 80 828 3 202 94 530 60 396 58 207 9 596 89 706 30 805 53 870 70 801 67 91 74 249 29 565 98 754 51 963 1 714 15 81 10 765 83 820 65 516 13 411 46 882 64 651 34 511 96 872 14 821 50 263 26 626 87 230 25 196 12 115 4 123 22 989 78 555 49 559 73 131 57 367 84 891 43 25 17 62 38 277 0 921 55 172 52 912 54 672 33 650 2 786 39 779 77 537 6 364 11 580 62 101 41 374 93 72 45 714 28 583 82 745 59 132 37 904 23 720 7 350 31 333 69 696 19 151 40 680 90 729 48 982 68 208 66 73 20 170 27 429 16 61 32 437 56 759 79 403 47 606
85 442 66 133 57 635 71 12 98 134 42 834 4 343 87 398 0 356 34 130 7 815 92 391 21 124 91 826 48 490 79 255 50 38 41 50 17 448 73 293 99 147 95 496 40 667 35 614 97 336 36 799 32 704 65 591 47 104 11 399 89 309 84 255 81 93 60 669 16 992 68 512 20 99 3 387 18 121 26 692 12 353 38 987 83 461 25 939 51 829 94 668 59 281 45 75 9 850 58 319 96 815 69 329 64 272 53 716 74 192 6 91 75 889 28 485 63 686 29 800 56 340 2 708 86 13 19 127 82 951 55 48 5 53 37 868 30 821 13 739 14 846 52 409 8 338 93 863 23 913 15 929 88 111 39 102 72 215 90 479 33 871 77 785 49 753 24 262 62 589 54 384 70 570 27 594 31 751 43 96 78 869 1 947 44 579 80 683 67 518 46 746 76 372 22 874 61 464 10 371
25 137 72 317 95 219 3 666 56 802 60 962 21 823 78 275 36 56 94 428 34 81 12 65 37 608 38 515 54 441 41 280 45 996 87 49 7 910 27 727 90 199 11 157 31 351 9 36 85 458 74 969 17 638 96 411 62 703 61 381 68 227 2 106 50 633 69 398 70 707 16 115 10 262 55 929 71 498 26 309 19 459 18 177 63 652 43 788 42 242 49 801 75 196 15 892 93 410 35 348 32 567 47 925 22 435 53 495 64 160 86 912 28 269 99 951 65 561 6 968 39 396 33 383 88 362 66 308 20 994 67 738 92 297 51 497 24 785 44 255 13 839 48 60 89 195 14 683 46 907 4 316 77 528 0 352 59 93 81 910 82 603 91 610 98 241 23 610 5 258 79 442 52 509 84 67 76 928 1 740 57 881 97 604 83 632 30 755 29 611 80 62 73 544 40 965 8 699 58 790
38 536 44 857 10 434 33 267 91 13 95 324 40 98 8 69 51 127 39 474 23 921 60 609 75 27 2 74 7 560 4 665 32 645 9 19 0 290 55 672 97 870 42 954 83 812 73 363 85 742 5 534 93 192 18 395 11 111 13 226 48 461 31 16 81 878 29 305 98 270 1 127 69 222 65 265 3 141 88 83 34 162 92 598 43 252 22 386 66 886 63 790 17 552 53 310 27 883 36 133 67 227 47 436 19 757 61 103 59 740 46 41 14 371 82 554 45 541 94 176 16 459 25 599 15 609 99 97 12 903 76 765 96 888 20 603 41 688 71 629 52 384 78 858 89 445 56 781 50 9 79 828 84 80 49 676 90 310 86 653 37 605 77 412 54 787 26 698 62 456 6 829 30 599 80 682 58 266 28 109 74 103 35 113 21 207 70 286 87 732 24 262 57 576 72 48 64 811 68 340
7 88 8 518 72 983 12 494 10 525 21 973 99 765 1 860 66 564 43 390 84 948 70 746 14 433 58 884 19 455 86 687 77 594 27 985 82 768 62 219 33 47 73 91 63 522 38 441 74 969 28 508 97 283 68 156 32 484 23 79 51 644 22 790 78 930 80 54 49 135 67 811 96 565 53 257 75 516 48 77 94 360 17 688 29 240 55 25 34 770 98 570 61 890 4 142 25 873 50 870 89 619 39 358 83 479 52 206 37 874 30 420 44 915 90 548 71 801 92 597 65 23 93 901 56 39 5 772 0 122 11 626 20 803 60 646 54 529 59 733 91 538 6 564 26 142 79 848 46 709 2 30 41 949 88 345 35 970 47 508 13 463 64 225 42 172 69 968 3 661 81 684 45 370 18 871 87 323 16 308 76 178 31 351 85 78 57 22 24 272 95 715 9 443 40 862 36 639 15 481
32 14 80 445 72 850 69 900 11 188 1 336 39 751 81 677 19 189 48 829 79 656 74 844 93 113 26 111 67 632 97 597 22 966 98 584 3 975 7 222 35 83 27 774 61 730 12 428 94 245 70 894 68 858 8 678 16 83 2 93 41 471 92 17 33 623 99 702 31 520 89 354 38 324 95 429 59 994 90 514 28 551 10 898 71 403 34 899 51 819 37 185 75 794 53 953 91 5 25 767 65 676 64 836 0 656 55 479 86 477 62 866 87 86 60 914 30 906 56 57 6 485 36 260 63 39 83 666 73 401 52 35 84 282 42 209 57 515 46 131 29 962 49 713 4 294 40 461 82 85 54 309 77 241 50 862 24 405 13 520 88 582 21 59 20 375 66 206 78 583 18 283 23 824 5 388 44 992 85 781 15 267 58 609 17 92 45 895 96 651 14 744 9 751 76 144 43 986 47 278
50 285 34 926 44 404 9 158 84 398 7 321 68 707 19 548 59 351 67 225 73 327 56 671 31 382 30 730 99 186 80 239 46 434 60 197 54 221 48 725 26 876 0 971 71 186 66 266 88 54 64 10 51 384 14 16 8 6 15 186 23 612 2 605 35 830 47 73 75 794 69 565 98 84 90 490 85 104 25 479 22 289 20 581 21 939 87 24 53 401 40 920 45 489 37 188 16 382 17 482 86 922 65 939 38 856 62 104 76 283 10 919 58 341 42 545 91 312 63 212 93 761 74 564 94 526 3 649 13 322 4 961 12 746 29 755 27 27 97 701 1 713 36 824 6 859 83 135 81 886 72 8 33 241 96 207 43 377 5 136 77 855 39 727 41 898 32 97 55 639 11 889 82 978 78 405 57 70 92 887 79 177 18 849 61 876 24 138 49 690 52 310 28 85 70 482 95 535 89 786
77 96 9 365 24 522 44 947 2 361 35 883 19 882 85 852 18 28 48 957 79 454 93 128 47 344 7 13 70 441 31 787 32 238 16 369 10 178 27 935 86 421 22 954 33 430 94 500 37 652 83 697 1 964 8 785 5 595 60 928 95 941 89 767 99 374 87 622 82 367 46 974 57 286 66 852 62 988 81 886 73 718 13 93 40 19 64 447 39 175 52 667 20 987 91 508 69 936 14 524 51 832 59 546 0 334 29 116 12 715 54 879 38 836 43 955 34 714 58 262 11 71 36 559 30 505 55 526 26 409 49 300 17 131 56 498 68 944 80 880 4 929 21 580 50 434 74 651 71 550 63 298 25 15 98 620 65 732 3 842 42 634 53 991 92 39 75 346 61 45 15 673 28 141 88 392 96 49 97 302 90 718 72 856 6 655 23 114 67 853 84 436 76 638 41 204 45 163 78 589
70 777 75 657 68 948 59 584 72 148 32 356 18 984 0 228 98 587 11 875 39 249 96 384 27 559 63 189 5 364 91 961 24 990 22 655 78 166 79 673 21 870 57 478 3 172 71 572 88 525 25 94 38 631 9 563 28 792 51 425 2 482 52 139 23 542 86 316 85 65 73 160 35 385 50 379 74 648 42 714 17 240 30 301 87 61 60 922 41 483 94 346 6 371 29 254 83 253 76 752 53 804 4 408 56 919 44 461 54 994 20 557 69 311 84 407 16 313 61 385 13 188 64 815 40 205 89 743 48 772 65 765 99 684 36 558 37 84 66 532 26 160 62 24 58 363 92 238 81 572 93 380 95 771 80 210 90 63 47 227 10 493 82 457 55 969 45 87 46 545 34 425 67 321 14 791 8 31 49 969 31 809 43 656 19 533 33 947 12 872 15 934 7 925 77 783 1 842 97 488
80 857 34 420 23 221 30 297 71 246 57 713 95 82 38 538 36 931 86 786 87 125 78 388 69 956 50 278 88 91 73 340 10 39 49 301 35 624 70 720 93 330 26 951 28 650 54 605 84 135 33 584 1 822 6 811 20 350 48 999 31 101 75 944 67 333 91 950 0 850 94 961 2 558 52 716 58 139 53 688 8 589 89 461 15 785 45 886 59 308 5 339 13 93 37 609 82 926 32 174 97 1 24 849 72 948 27 574 42 489 17 637 60 407 99 826 46 292 4 395 25 819 92 441 62 739 22 364 66 539 64 638 96 852 76 13 40 615 61 961 19 995 9 306 7 791 81 919 85 942 68 925 98 971 11 819 41 468 63 996 44 721 51 822 18 385 83 113 55 833 74 435 39 312 56 594 16 232 14 285 21 446 12 841 43 743 65 913 79 502 29 495 77 504 90 920 3 919 47 873
31 389 4 941 46 566 64 660 6 141 25 981 11 977 24 844 21 163 59 596 86 18 76 912 17 172 99 147 94 588 34 490 55 437 53 487 41 261 68 650 87 39 7 766 14 887 92 490 27 984 89 947 51 620 82 236 33 415 10 721 13 422 20 216 90 244 12 299 74 849 32 82 95 193 52 746 26 302 81 520 88 497 39 848 60 156 61 672 0 508 79 393 2 357 8 336 91 60 80 809 56 330 38 48 93 215 83 736 28 348 78 609 58 857 3 578 66 552 36 961 16 405 29 972 71 198 43 974 19 648 45 841 63 79 30 232 54 882 40 738 42 112 22 92 49 697 96 163 98 463 72 778 35 572 65 10 1 929 15 736 62 618 23 475 5 325 9 415 84 988 18 7 57 25 77 675 44 789 48 347 50 863 85 393 37 909 67 333 97 203 75 369 69 852 47 865 73 164 70 730
49 777 24 873 11 180 83 420 1 455 53 891 66 150 65 721 15 25 0 452 70 419 64 741 56 458 76 458 34 177 67 285 28 763 99 448 18 457 86 52 59 362 45 882 98 683 97 559 25 579 37 568 87 272 39 106 72 662 81 304 16 580 88 668 4 20 31 428 55 734 60 278 8 7 10 706 21 789 26 777 58 374 42 178 27 528 91 804 71 418 14 938 57 442 51 645 30 696 32 902 6 337 44 263 33 106 40 891 93 450 48 473 73 124 68 178 47 106 79 799 35 112 61 258 46 819 84 490 20 399 41 422 75 137 82 915 80 309 92 245 29 592 62 790 85 607 52 425 94 788 78 745 13 108 3 391 23 293 54 122 9 189 2 549 96 509 74 200 7 930 12 202 63 6 69 122 95 179 50 574 5 5 89 532 90 944 36 386 38 301 17 513 77 613 19 651 43 658 22 666
95 525 64 544 28 11 3 11 44 937 75 947 48 11 25 743 18 797 87 741 89 388 86 426 40 984 39 473 8 320 85 628 15 63 68 450 12 221 51 190 19 221 94 976 30 364 41 956 24 632 14 278 55 503 38 571 47 450 61 951 29 741 2 916 9 818 43 247 34 75 45 918 23 919 20 62 35 632 65 330 81 634 0 583 82 117 74 8 53 109 57 263 71 39 90 735 17 915 33 520 66 898 97 385 31 860 5 37 58 444 91 764 69 509 11 96 76 940 73 565 93 867 27 295 78 901 42 472 70 514 99 326 1 267 98 618 6 94 21 477 52 664 62 815 46 293 96 826 67 675 54 872 60 831 49 170 63 29 13 516 37 763 80 744 56 34 4 311 26 535 72 352 36 193 32 984 7 851 79 853 10 608 16 635 50 555 83 118 84 183 59 640 88 39 22 808 77 382 92 715
43 353 91 421 35 838 81 890 21 323 27 50 87 849 74 477 0 658 64 710 39 416 88 207 42 699 33 926 45 607 19 428 11 704 8 237 31 582 93 187 52 54 58 425 92 703 20 602 46 6 18 889 25 702 26 352 84 351 63 74 22 410 60 397 57 773 95 393 38 247 5 22 13 544 10 282 48 478 85 621 72 803 62 7 66 322 98 310 80 806 16 645 75 591 86 260 77 75 2 744 44 56 9 153 53 666 96 839 61 373 49 684 99 657 59 906 7 232 17 309 69 604 30 160 55 18 4 812 47 933 97 381 29 47 68 792 15 48 1 608 37 955 40 819 89 693 6 802 34 303 23 306 78 554 54 146 3 492 14 267 36 468 79 294 82 435 73 351 50 563 32 661 67 750 94 767 51 48 70 47 83 279 12 562 28 435 41 685 76 603 24 428 71 237 90 941 65 897 56 307
17 774 99 22 71 829 88 315 89 596 35 330 28 132 77 865 60 650 50 577 19 484 26 277 56 464 13 658 39 450 84 264 9 741 70 125 16 903 74 253 52 837 20 515 27 263 29 68 81 840 0 271 78 535 80 217 82 482 57 150 92 3 95 156 15 504 34 529 12 689 41 945 64 829 54 924 97 813 43 551 66 225 98 982 36 810 4 990 63 339 47 689 85 218 21 721 72 843 53 243 14 770 75 988 68 599 8 763 76 725 18 327 32 183 33 504 67 732 44 231 62 127 37 715 3 462 59 198 22 201 51 781 94 834 65 977 79 596 49 242 96 318 2 959 24 541 91 293 42 794 30 730 1 968 10 453 25 638 6 310 90 251 58 661 61 21 48 470 46 575 7 770 38 797 93 750 83 284 69 821 87 68 11 59 86 56 23 256 31 57 55 190 5 124 45 69 73 891 40 639
9 411 50 58 3 554 52 254 54 200 32 721 15 592 88 117 70 411 29 988 26 956 38 554 8 663 97 958 13 651 34 81 47 403 27 676 83 539 94 61 0 635 91 50 48 173 39 559 19 634 68 745 73 342 55 247 63 814 85 511 90 626 71 255 7 993 41 839 59 574 79 648 92 647 64 799 23 249 98 563 84 961 49 825 76 726 4 586 61 836 53 577 25 280 65 839 87 798 56 477 99 298 31 17 18 215 22 274 24 602 60 296 40 528 81 931 66 641 96 142 2 380 62 653 69 931 46 549 67 135 51 478 58 253 75 167 12 118 74 227 6 735 21 97 30 909 20 656 42 944 28 465 77 223 44 147 57 472 93 638 36 965 37 778 80 695 43 974 89 862 86 250 82 95 78 674 16 311 11 49 33 536 1 790 95 544 72 315 10 712 17 741 35 819 5 465 45 156 14 130
28 281 9 257 21 408 51 137 46 667 4 366 89 399 73 587 61 410 81 255 40 232 22 712 20 267 90 366 98 645 82 663 71 51 60 143 27 977 74 49 49 658 99 576 41 5 95 164 88 871 34 279 78 967 8 203 57 544 30 862 45 927 94 379 17 276 26 996 18 223 1 64 58 200 38 254 92 367 69 374 63 2 47 899 10 818 12 419 36 621 66 621 68 697 84 169 91 641 52 810 75 986 72 26 31 718 79 730 44 365 64 212 54 693 55 668 13 802 76 276 87 539 11 121 6 218 33 46 67 795 50 490 35 1000 43 386 42 271 25 220 93 588 32 355 5 227 70 513 85 612 59 954 2 94 29 563 7 647 14 519 23 757 77 234 24 680 39 135 0 446 62 261 15 507 16 89 56 158 37 421 86 831 96 994 65 311 97 52 83 88 3 136 48 210 19 69 53 279 80 348
60 485 94 901 3 289 68 416 28 113 27 382 58 129 20 248 55 634 95 789 4 891 9 14 2 204 34 617 74 134 59 997 29 166 18 220 76 340 41 287 49 982 47 111 70 681 98 794 39 257 17 541 15 998 96 461 87 37 26 945 86 521 13 192 48 773 71 412 64 379 7 81 43 335 65 742 40 789 63 235 10 710 80 822 62 40 24 633 69 16 1 685 11 976 25 865 8 267 21 780 61 475 79 411 5 672 72 14 54 412 16 960 33 428 75 47 51 271 84 160 99 615 66 852 93 712 35 108 44 987 77 229 50 501 92 250 30 267 73 797 12 188 6 694 56 853 37 282 53 162 31 69 22 678 52 824 23 738 90 109 89 488 38 800 81 62 19 217 78 866 82 357 42 812 32 161 14 540 57 431 46 744 0 925 36 310 67 88 91 154 97 826 85 516 88 196 45 500 83 333
7 64 45 430 69 771 50 525 61 452 64 654 5 583 11 949 81 754 84 142 82 168 3 463 67 922 19 268 4 679 13 652 96 727 42 881 37 950 49 135 87 254 76 288 58 589 25 106 41 164 62 562 91 410 48 367 26 59 21 262 44 340 10 785 66 417 60 591 24 60 65 140 35 518 9 517 28 897 30 630 0 607 2 893 6 750 31 537 54 196 78 604 29 266 77 385 59 346 88 519 98 732 63 839 39 693 34 718 74 729 53 456 73 6 57 590 14 140 32 328 86 389 47 694 97 8 92 840 40 292 16 370 72 181 56 855 43 759 71 491 90 125 75 68 79 299 99 159 85 73 15 929 55 426 89 724 83 765 12 107 46 840 36 200 22 708 52 22 33 830 17 365 94 673 27 237 80 897 70 632 18 44 8 720 93 13 1 376 20 654 95 134 23 435 68 939 38 697 51 177
38 444 5 532 94 854 97 186 1 625 43 97 98 276 49 249 75 537 34 785 14 194 33 734 72 166 9 323 91 889 16 902 31 812 86 665 76 937 21 253 7 207 92 492 87 926 63 538 19 712 96 473 77 703 50 944 58 819 27 704 26 740 37 392 55 640 89 349 99 929 56 748 93 276 88 255 39 883 40 95 68 700 13 574 62 797 67 384 95 38 74 691 4 743 23 413 81 803 12 943 6 996 28 123 71 213 32 157 65 391 83 348 3 401 47 579 41 442 70 706 48 984 2 787 52 50 69 615 73 768 15 465 30 834 61 487 35 442 54 389 46 474 18 645 53 424 10 936 25 515 22 594 20 389 45 467 57 746 79 765 29 880 90 898 11 311 8 964 60 671 78 808 44 954 51 648 82 556 17 708 66 289 59 751 84 54 42 314 80 63 24 330 85 879 64 756 36 860 0 439
89 933 94 598 70 925 28 553 62 776 46 250 86 224 7 683 54 999 32 312 8 695 27 524 15 567 58 591 1 750 85 187 2 144 35 241 91 618 53 444 13 150 80 184 18 56 56 675 98 673 60 94 93 152 33 341 11 489 10 931 75 492 30 775 67 403 57 480 79 248 40 110 72 312 4 424 82 120 84 581 77 536 55 118 36 504 5 892 59 946 97 984 76 916 21 525 0 966 66 331 42 37 23 299 99 330 96 537 78 557 71 515 63 669 20 630 41 671 69 20 81 139 37 593 45 942 31 307 39 326 43 781 74 408 50 239 38 957 95 574 88 942 48 156 68 68 14 632 26 435 83 211 29 655 24 819 49 286 25 766 9 60 17 268 65 78 61 56 47 836 19 261 52 18 87 667 92 398 44 109 3 754 51 508 16 505 90 730 34 829 73 673 12 243 64 778 6 568 22 290
8 66 61 288 71 271 38 189 17 574 53 36 6 83 34 539 58 154 29 748 12 8 27 249 44 341 30 62 32 682 31 825 97 105 82 504 23 780 25 262 56 703 76 310 55 612 9 911 90 349 62 898 88 958 59 946 66 654 20 266 87 835 26 242 18 964 73 283 2 438 99 659 93 340 65 700 69 980 0 818 68 470 7 149 91 877 92 594 43 223 94 422 33 715 51 145 57 349 40 140 48 278 5 937 36 726 78 86 96 233 39 866 15 917 22 294 3 829 49 644 1 171 83 50 24 271 67 67 72 198 50 106 77 273 13 283 41 936 75 901 16 666 4 635 70 983 86 916 46 18 11 542 98 916 35 72 54 175 79 12 47 730 10 919 63 13 84 647 89 101 42 113 28 293 74 689 37 165 60 185 14 245 85 635 64 29 95 863 19 800 45 800 21 212 81 178 52 273 80 937
3 496 87 474 88 369 60 865 5 386 61 916 45 867 71 448 21 969 7 79 12 384 90 438 47 518 79 740 53 565 0 989 74 66 77 90 32 53 94 832 39 192 25 567 55 67 82 10 17 154 91 483 13 736 19 359 14 611 76 117 65 693 35 864 93 630 33 609 85 806 48 810 31 514 28 962 44 859 73 117 9 899 29 521 97 188 58 866 6 37 27 599 18 73 8 510 70 231 59 103 2 931 99 748 43 346 86 364 52 763 95 406 84 341 24 530 92 812 89 347 15 78 40 465 30 807 83 660 20 63 63 636 50 347 26 129 80 411 16 568 81 71 64 937 67 684 75 856 11 142 23 718 56 426 78 541 46 934 62 879 49 521 1 538 22 549 41 943 54 400 66 445 51 232 98 930 42 825 72 162 57 633 34 272 38 74 4 154 10 204 96 266 36 783 68 72 37 142 69 642
76 786 51 276 10 379 59 591 49 785 90 345 54 995 17 605 33 73 56 697 84 255 15 747 53 300 47 56 26 614 25 502 86 285 98 645 48 7 83 891 63 436 27 381 42 810 32 274 44 706 79 794 34 855 58 270 94 666 74 193 24 418 46 801 4 770 61 297 93 402 40 76 52 261 20 527 82 981 64 211 11 799 21 391 22 826 80 303 3 828 29 117 92 514 96 94 81 493 55 609 88 259 38 893 67 536 66 16 14 883 36 965 2 379 62 943 31 741 18 571 8 988 75 451 85 683 13 265 97 888 87 780 28 81 65 403 95 398 77 392 6 889 70 900 16 191 69 851 39 489 73 447 0 517 12 428 30 165 57 385 71 557 19 227 99 426 91 267 89 570 68 311 23 328 37 261 50 504 35 12 45 482 5 302 72 873 60 353 7 758 9 800 43 327 41 104 78 979 1 257
61 559 0 846 66 348 15 636 92 734 11 58 82 88 20 133 44 851 28 266 68 803 83 172 75 728 73 545 96 917 8 225 89 791 3 70 86 293 35 142 1 693 79 269 98 410 17 570 50 501 33 16 46 405 51 737 81 252 90 681 91 518 88 465 97 436 37 638 99 937 25 335 45 47 47 663 42 229 58 992 32 754 12 995 18 385 87 636 60 35 77 726 22 931 53 812 6 361 27 528 26 126 57 404 16 367 55 135 41 592 78 700 76 972 7 420 13 390 52 296 62 754 71 307 39 396 64 647 24 216 31 692 29 60 34 473 72 438 56 750 94 25 2 274 54 989 36 107 40 450 93 475 67 57 9 319 30 230 69 408 63 941 85 666 21 224 48 635 80 897 19 749 49 464 10 647 43 929 70 209 38 947 59 825 65 157 23 851 14 481 84 33 74 161 95 555 5 161 4 183
96 568 32 260 98 491 44 263 13 994 40 646 23 849 50 119 60 855 89 47 52 603 19 792 65 110 72 712 81 782 56 127 33 703 28 171 2 544 45 264 43 826 14 83 95 218 80 952 51 426 35 140 18 298 48 985 24 801 39 657 0 884 3 547 6 368 99 252 71 77 36 429 11 35 74 911 63 92 70 514 62 784 27 898 67 534 77 56 37 570 54 734 76 108 97 421 78 350 17 814 16 210 34 978 68 257 49 437 25 742 73 953 92 796 29 762 69 571 83 643 9 477 86 392 12 874 47 386 26 131 59 594 55 220 94 269 31 582 22 196 7 862 93 642 46 704 91 628 41 82 84 133 8 532 53 959 75 542 64 135 5 482 20 376 66 867 10 194 21 347 1 484 38 83 4 976 90 119 57 81 58 128 79 148 85 753 30 781 82 389 87 704 61 740 88 970 15 804 42 77
35 221 27 503 67 268 38 553 11 428 18 914 2 907 44 115 69 775 52 593 60 288 1 26 34 517 42 312 82 582 36 235 91 837 63 844 31 646 62 2 49 64 94 390 71 156 58 159 13 209 9 363 93 43 4 105 33 296 97 537 66 88 43 225 26 381 21 596 5 80 79 245 98 967 25 791 29 983 83 485 81 657 53 470 88 446 51 90 41 133 96 143 37 344 55 362 90 769 15 393 6 377 8 433 54 971 95 868 17 172 47 425 40 593 50 552 0 703 99 930 24 601 20 786 39 93 7 68 80 250 85 737 48 368 64 297 73 206 70 463 23 336 3 608 89 484 92 99 59 69 75 76 74 150 46 315 84 389 78 851 77 812 12 694 16 722 22 538 72 802 30 327 76 523 56 422 61 293 28 574 10 981 68 525 45 214 57 353 86 798 19 899 65 200 14 984 32 750 87 48
84 188 85 510 92 171 59 719 12 734 40 723 13 655 0 506 73 19 55 782 86 664 34 329 56 882 54 392 90 756 80 521 83 812 47 116 37 534 79 265 53 745 6 874 38 425 97 959 66 112 91 387 75 504 5 177 57 59 27 302 42 992 50 544 4 69 68 929 64 795 41 767 25 41 21 812 69 26 43 169 18 792 63 599 71 14 78 712 81 878 7 667 60 811 87 442 28 650 14 454 77 665 67 286 89 880 1 568 36 352 94 685 51 597 33 619 52 303 58 683 49 183 22 471 39 105 76 660 2 390 99 643 46 757 95 515 32 794 31 936 35 689 72 542 9 562 20 943 88 627 8 733 30 894 82 227 98 43 93 66 45 194 23 393 29 663 61 770 11 328 15 188 74 324 44 401 19 793 65 941 17 767 3 60 96 431 48 559 24 846 26 408 10 10 62 72 16 533 70 200
82 869 67 780 83 528 42 899 27 732 51 628 75 74 31 844 69 773 21 603 43 840 29 555 64 816 16 929 8 493 59 281 30 4 90 481 56 331 41 352 76 79 77 517 97 339 58 705 68 1 26 497 86 73 32 960 53 366 1 413 65 791 10 689 6 598 5 708 81 988 23 14 11 891 7 161 35 912 89 304 54 142 71 521 94 119 46 562 40 606 62 723 2 791 18 870 33 399 92 964 73 16 80 583 96 387 28 440 25 944 78 101 22 639 37 811 79 911 45 199 70 333 17 325 44 206 48 195 95 825 52 531 99 575 60 369 87 738 66 746 4 112 36 222 49 263 47 87 61 810 72 236 0 811 50 394 20 265 88 990 13 558 19 769 63 735 85 976 34 170 91 937 12 761 24 317 15 479 98 263 3 549 57 867 84 819 74 924 55 374 9 898 93 674 38 414 39 271 14 426
41 445 91 564 57 520 59 257 36 826 76 298 97 887 58 899 16 320 56 890 67 46 49 692 73 213 0 300 55 836 54 905 6 823 43 772 2 403 98 837 46 771 64 137 62 414 13 7 99 669 10 646 69 461 32 416 75 628 71 218 44 142 17 163 42 185 5 154 15 970 79 38 40 572 82 14 83 985 92 484 72 395 38 80 53 210 94 420 90 145 74 776 7 59 65 549 22 854 80 533 47 610 31 848 1 608 26 607 20 878 50 359 85 478 25 64 66 645 11 196 52 565 8 272 45 626 51 154 96 737 81 784 61 658 33 184 29 785 27 414 4 452 21 284 77 728 48 655 93 251 12 500 86 756 87 939 70 105 95 751 60 900 23 777 35 457 9 570 89 954 28 675 24 633 18 167 3 483 88 53 39 955 68 32 34 447 84 247 78 254 37 561 19 210 14 514 30 653 63 340
88 382 30 943 46 404 71 269 62 378 27 131 82 491 97 509 18 522 2 399 36 81 1 269 35 852 3 467 19 621 0 152 47 533 84 802 60 707 80 819 34 415 20 545 44 306 63 217 21 920 66 906 8 750 78 894 81 191 9 893 74 711 61 981 93 469 64 717 10 854 99 621 5 829 69 936 73 326 49 302 85 713 98 40 75 710 32 721 11 243 53 88 26 210 33 86 72 509 96 272 40 985 29 367 48 966 42 353 94 167 54 530 6 562 70 900 39 391 23 220 89 420 24 404 55 588 65 416 4 778 38 252 57 844 90 174 13 493 56 355 79 354 51 777 52 276 41 420 95 422 12 585 37 852 15 882 45 59 25 599 68 614 87 721 77 942 86 415 50 333 17 40 83 782 58 847 22 858 92 642 31 99 67 726 91 782 76 195 14 655 59 208 28 291 16 656 7 364 43 78
32 576 82 911 15 265 78 18 10 239 3 974 58 252 11 424 63 700 44 175 20 725 80 624 96 940 23 465 21 957 14 239 4 959 79 682 40 482 37 781 31 12 89 80 49 736 39 210 72 168 30 855 45 309 86 258 43 899 8 900 46 505 81 16 98 679 75 608 24 799 99 6 69 445 54 409 65 277 57 738 55 542 52 762 22 812 95 388 13 475 62 747 28 12 97 683 73 417 56 635 26 984 61 48 53 124 66 145 27 657 36 147 6 887 71 227 92 89 18 897 50 909 7 797 29 159 41 991 2 240 84 611 74 242 0 96 16 396 1 18 91 803 35 122 93 118 64 552 51 940 38 175 5 78 88 84 60 662 94 936 85 430 12 176 48 940 47 627 70 382 59 459 9 522 17 45 87 494 25 515 42 185 33 586 83 183 67 463 19 906 68 145 77 774 34 371 90 380 76 261
92 718 63 820 39 500 86 566 35 721 79 348 46 992 51 415 30 835 94 768 25 176 72 376 61 739 58 444 90 529 68 539 28 94 24 944 55 671 9 491 75 561 99 779 53 943 70 681 50 219 10 374 6 790 95 497 13 286 31 604 59 177 29 561 36 96 14 221 91 578 8 353 17 274 40 50 65 60 93 989 48 380 88 170 1 764 57 952 37 458 84 739 34 788 69 707 20 144 66 109 67 692 2 315 97 109 54 424 73 287 0 265 76 7 96 77 49 288 41 298 27 619 3 714 15 687 19 503 98 182 18 367 23 563 62 991 43 862 52 54 5 261 44 472 81 198 26 968 83 439 87 628 64 578 60 993 45 88 82 496 32 991 77 589 4 486 71 848 11 862 33 77 21 622 74 478 80 101 89 330 42 866 12 962 85 265 16 714 47 376 38 563 56 725 78 687 22 818 7 860
31 528 51 549 58 7 9 633 74 653 72 756 26 742 64 177 91 948 98 779 11 3 56 685 97 745 44 62 2 775 49 6 30 574 92 54 45 640 53 965 57 650 63 295 50 330 71 484 25 933 7 591 21 512 3 778 60 751 14 409 59 12 12 588 78 932 41 473 42 854 19 823 43 397 6 235 82 92 75 225 10 415 39 604 90 375 40 823 99 72 16 250 66 453 38 713 28 891 77 271 95 136 18 394 0 242 87 577 65 811 35 148 61 811 29 173 5 852 24 496 85 544 33 553 23 931 20 627 67 871 36 25 73 933 34 324 8 938 76 192 80 589 62 889 89 140 47 449 48 720 96 850 32 186 52 118 55 315 15 605 81 217 93 501 68 212 4 760 13 513 27 147 83 841 69 838 79 941 46 88 84 328 70 256 86 326 37 90 88 996 94 485 54 892 1 118 17 777 22 284
80 160 92 241 9 861 41 238 52 721 2 308 24 723 37 560 40 425 33 806 39 53 85 318 63 411 61 147 19 533 5 636 66 115 87 627 32 424 49 166 22 297 93 277 95 504 23 423 45 556 4 394 97 660 83 286 67 352 12 102 14 486 46 220 27 595 56 872 13 769 62 282 70 441 1 315 94 284 8 456 75 394 65 342 57 328 7 296 3 965 64 998 91 42 55 849 0 556 96 939 50 893 43 503 10 667 29 191 90 567 68 352 38 109 42 147 30 262 6 282 54 342 21 484 51 63 74 383 47 535 17 210 25 507 58 578 48 721 77 49 20 551 76 444 28 569 53 561 88 518 34 815 31 244 71 680 82 197 26 644 73 455 84 728 78 706 79 703 18 830 81 603 36 258 60 312 72 671 44 489 15 590 35 325 59 762 11 388 99 561 69 874 89 767 16 323 98 921 86 283
32 412 45 75 74 799 60 208 61 754 24 284 72 908 92 895 42 851 82 391 76 355 64 792 67 690 12 21 53 685 26 553 66 198 44 99 69 868 77 882 22 644 0 682 31 152 88 11 80 785 37 139 54 688 79 505 27 577 58 287 47 862 93 55 33 767 99 76 13 705 94 673 78 785 51 515 35 71 40 132 21 118 57 734 70 351 95 18 90 583 86 264 23 241 52 921 36 616 68 837 97 771 83 699 39 690 19 1000 17 544 71 784 50 830 87 387 43 335 10 55 91 591 30 809 3 350 15 12 1 125 29 696 34 56 73 779 49 418 4 250 20 106 63 403 59 370 55 778 6 566 5 893 56 692 84 171 48 802 81 692 96 47 65 276 14 240 16 958 7 483 28 96 38 715 2 528 62 510 25 147 41 51 18 929 46 543 8 70 11 245 85 45 75 570 89 667 98 914 9 409
46 240 67 548 42 545 60 334 14 955 52 390 68 180 4 878 57 355 15 659 32 308 20 796 50 128 2 229 28 50 41 40 56 468 94 350 71 971 51 472 26 324 12 716 8 839 99 666 53 243 92 194 64 959 59 965 73 435 35 954 25 208 80 464 44 417 83 159 74 760 75 634 48 107 58 454 78 572 30 776 38 417 47 188 10 715 54 462 11 182 98 242 76 539 18 781 95 873 29 630 63 238 70 706 79 676 82 980 3 368 62 798 40 160 17 457 84 384 93 834 36 51 6 352 9 793 90 363 19 31 89 925 1 36 61 187 7 824 86 702 31 971 97 320 55 250 27 66 0 332 24 838 81 413 16 537 39 624 65 847 88 606 72 636 49 55 33 187 23 235 5 894 34 930 96 747 45 210 37 775 66 861 22 406 13 294 69 753 77 871 91 823 21 336 85 283 43 847 87 190
91 622 52 667 69 469 63 186 0 650 71 40 28 754 48 664 16 82 24 390 70 340 37 597 66 247 61 523 78 234 60 295 62 372 86 582 88 681 82 634 17 405 7 815 75 953 5 415 3 801 19 513 36 231 27 415 43 654 22 892 9 991 4 165 50 360 40 728 80 5 8 249 98 501 38 740 83 816 12 968 45 264 67 307 64 101 92 977 73 88 85 536 41 91 42 227 14 300 84 328 95 576 94 274 59 517 56 262 93 432 54 672 47 608 13 893 30 972 55 160 15 654 11 118 34 143 77 261 33 194 23 857 6 832 96 329 90 31 99 400 58 724 97 386 26 132 25 710 74 652 44 319 57 972 53 383 49 447 79 649 81 822 65 289 18 124 29 532 20 78 72 480 46 606 31 949 39 350 10 728 89 571 32 437 76 460 68 771 87 747 21 835 35 593 1 642 51 410 2 415
63 708 48 848 34 730 66 763 56 817 17 50 45 400 42 828 24 313 38 83 13 256 53 670 32 950 31 988 19 704 75 871 43 283 64 793 50 151 1 385 25 479 23 454 76 384 98 747 21 244 91 872 12 447 83 369 16 592 80 472 81 206 73 23 97 431 99 906 29 284 26 357 0 499 94 732 82 667 68 68 57 73 62 226 46 956 41 351 74 617 87 830 59 297 47 445 14 810 10 516 55 103 8 378 11 151 39 844 18 62 90 677 67 250 9 25 54 439 28 573 60 948 20 238 5 393 65 260 78 846 92 24 79 503 93 389 22 839 49 583 37 490 69 866 4 338 30 566 85 270 35 358 61 770 77 857 58 19 6 546 84 662 89 790 70 539 3 939 15 427 96 445 88 891 2 72 51 594 72 993 44 719 86 105 40 344 71 440 36 503 33 43 52 763 27 471 95 104 7 800
81 112 6 15 1 184 35 203 85 862 37 204 70 66 2 465 59 806 30 67 57 474 22 259 44 282 17 387 49 173 83 832 67 439 31 141 77 680 89 463 91 960 60 62 29 12 69 595 99 440 97 35 38 867 76 535 79 300 80 699 4 946 28 736 98 803 0 440 7 498 64 642 65 194 13 415 61 692 63 706 36 624 15 784 93 321 34 635 71 219 19 95 56 355 87 941 84 574 96 712 23 996 41 591 50 368 27 834 21 777 12 989 32 921 14 162 58 74 75 797 25 179 46 776 8 937 24 147 62 955 20 22 3 948 86 100 5 370 10 581 53 584 88 103 11 245 43 770 74 844 47 551 82 533 33 894 55 104 18 710 73 276 72 755 94 641 66 356 52 725 45 58 95 658 51 733 48 846 16 785 39 151 26 376 92 45 90 537 9 769 54 283 78 812 42 390 68 625 40 380
10 714 64 528 62 947 41 619 13 880 5 759 19 145 65 843 71 109 74 3 54 120 72 111 82 918 61 65 60 771 6 745 9 861 24 113 91 659 99 333 50 892 47 692 92 880 98 205 86 294 3 156 70 550 2 182 68 979 87 739 21 598 45 303 4 270 0 693 58 536 29 681 88 565 37 234 34 738 18 194 97 117 53 315 80 432 28 444 11 879 26 438 43 104 51 786 27 98 22 61 89 704 48 51 35 894 14 816 79 126 85 343 1 562 8 483 63 972 46 590 55 979 39 322 16 375 25 640 66 506 83 736 33 202 32 15 96 361 57 647 75 612 90 472 81 977 40 866 49 194 56 201 15 755 31 7 42 730 76 644 59 793 23 648 44 93 73 386 30 632 36 376 7 440 12 251 84 29 93 754 67 616 20 281 38 465 78 13 94 423 69 828 95 426 52 285 77 559 17 664
89 647 84 875 36 506 70 522 23 583 15 820 68 708 58 578 90 663 50 215 63 509 19 331 86 231 16 639 94 119 56 389 72 735 59 416 18 56 4 316 13 491 38 423 83 900 88 401 76 584 41 282 47 291 10 78 5 362 96 303 27 922 34 567 77 451 7 233 48 537 95 996 99 202 55 660 25 65 82 883 20 486 98 682 1 311 45 210 28 774 14 694 44 689 24 258 53 598 85 445 30 827 79 983 61 192 75 996 39 174 71 268 40 756 35 405 26 839 81 787 92 933 62 995 73 856 54 514 6 762 93 733 37 861 51 585 87 758 91 488 31 68 17 704 67 925 9 484 42 402 65 766 21 323 29 624 97 574 0 508 49 74 57 594 8 325 2 63 52 719 22 63 66 745 3 252 46 738 43 136 32 718 11 471 74 465 69 517 80 571 64 164 78 872 60 772 12 161 33 54
43 382 5 818 85 196 83 677 7 151 45 842 92 818 78 274 71 730 28 499 25 332 38 895 4 158 36 587 15 33 29 833 68 606 63 266 30 993 84 943 50 909 95 353 55 21 3 869 64 904 60 281 44 761 40 393 11 871 62 832 16 586 17 374 86 752 1 895 23 66 19 902 21 712 79 575 58 349 26 979 77 222 32 825 98 535 94 806 97 814 72 988 27 732 35 665 24 863 13 465 34 131 2 160 66 554 12 835 91 416 70 57 10 863 8 715 88 932 82 60 80 958 96 975 22 676 42 550 33 694 31 858 75 955 73 16 76 413 14 207 6 85 93 412 65 437 51 175 74 153 47 583 59 503 41 906 56 249 90 850 69 111 46 554 18 561 0 355 57 196 53 795 99 506 61 136 48 978 67 22 54 698 37 339 52 646 9 509 39 754 89 897 20 61 49 609 87 524 81 909
44 497 8 486 3 886 70 442 53 754 56 297 55 847 80 589 89 309 20 808 47 645 46 552 13 531 88 399 72 849 18 347 29 392 69 899 23 736 5 390 39 853 42 343 78 694 28 873 50 557 22 332 33 185 61 772 4 858 97 694 0 935 65 458 60 217 84 313 62 933 11 352 76 888 16 18 79 686 68 44 77 602 51 370 19 708 93 249 31 517 7 557 58 566 27 502 82 873 45 505 38 349 66 742 2 988 83 562 59 509 85 202 26 590 25 354 90 149 34 346 6 759 67 894 43 490 75 492 92 352 99 675 48 614 86 299 10 197 57 879 35 841 32 16 36 180 63 269 30 585 49 406 71 274 81 648 14 452 37 351 73 499 98 512 1 415 95 204 15 331 94 163 21 297 54 906 12 190 41 506 17 761 96 128 64 777 91 604 40 944 24 173 9 355 74 49 52 669 87 742
63 939 7 612 17 420 14 61 66 119 69 356 96 82 59 357 4 886 18 204 31 823 50 194 78 211 1 301 10 496 95 734 11 886 36 549 64 407 23 533 80 536 44 961 8 122 76 586 19 356 94 494 16 157 22 626 21 557 79 805 72 613 58 366 60 383 82 997 98 795 28 135 26 750 89 947 97 144 87 778 93 733 42 940 84 275 86 443 47 84 90 179 68 332 15 445 35 353 51 893 40 284 81 615 74 473 45 649 75 468 25 571 55 275 88 902 34 910 57 624 99 946 48 621 13 67 70 383 71 741 83 270 67 842 20 858 32 765 65 862 3 850 6 48 43 850 56 981 5 468 2 462 30 146 54 854 12 872 37 55 52 935 62 799 53 787 33 452 73 884 61 744 9 138 46 439 92 988 77 753 0 805 85 457 39 655 38 116 27 419 24 692 29 297 91 610 49 29 41 122
63 89 87 154 98 42 50 404 32 763 14 379 92 207 96 391 91 186 7 938 94 720 29 848 90 958 2 719 23 32 18 816 45 989 12 922 85 353 74 267 41 450 95 675 76 696 70 283 58 775 89 327 26 984 15 409 27 791 24 14 62 993 25 739 30 933 60 530 66 525 43 913 10 779 52 474 86 415 20 2 54 432 36 308 40 176 71 883 51 168 47 609 22 463 1 719 44 681 46 161 49 748 48 467 6 640 31 872 75 842 82 648 4 774 9 409 5 911 97 83 16 811 81 654 13 385 19 617 72 453 39 410 55 334 69 652 84 293 0 901 80 832 59 411 28 166 38 903 64 747 61 901 57 851 83 632 77 924 53 918 78 299 35 867 33 888 8 258 68 748 65 499 99 183 73 790 42 297 34 638 21 171 3 222 17 961 93 142 79 153 88 457 56 814 67 382 11 842 37 56
98 262 84 34 97 774 45 62 69 810 24 327 94 494 21 282 61 457 59 89 32 188 43 15 18 392 39 59 95 721 46 724 85 800 42 609 82 163 96 111 47 564 48 474 89 761 38 437 1 53 72 58 58 429 99 253 68 684 57 939 66 477 53 770 16 91 27 883 23 317 76 863 7 752 73 648 71 308 14 660 30 159 0 56 49 905 12 7 92 747 54 518 52 899 78 486 91 441 70 838 9 554 79 785 90 858 88 442 10 117 40 973 56 482 87 381 77 865 60 914 80 81 20 668 75 866 33 910 81 166 5 733 26 433 83 354 62 291 67 591 55 322 74 234 86 681 8 417 31 833 93 834 65 337 4 70 22 729 34 956 28 323 11 310 17 481 2 590 3 95 25 905 51 907 63 849 6 206 29 4 15 985 50 572 13 643 44 21 19 118 36 46 64 740 37 715 35 847 41 619
97 111 44 223 59 84 75 718 14 883 55 255 30 831 18 260 29 420 84 297 81 64 3 97 22 178 95 637 78 554 49 708 48 463 67 363 92 334 53 669 23 563 94 35 68 394 9 712 52 958 45 483 89 653 41 441 98 233 35 451 64 305 24 878 15 497 77 204 58 846 34 772 19 329 25 935 80 23 56 410 4 99 20 379 70 763 12 938 11 210 63 838 87 99 28 214 91 863 8 756 32 115 40 415 90 871 7 533 36 646 69 512 86 909 82 721 50 690 0 993 76 585 66 295 31 925 83 287 38 316 37 363 96 747 61 601 13 423 65 245 39 845 71 502 26 895 57 598 33 24 1 826 5 927 79 950 46 247 2 936 21 531 60 177 93 317 54 656 74 972 10 448 85 627 99 433 73 428 88 435 17 178 62 498 16 552 72 172 43 430 42 899 51 229 6 535 47 1000 27 369
18 952 32 877 74 790 7 318 10 30 45 48 4 1000 67 438 43 181 57 665 80 66 37 197 24 517 82 885 5 225 44 463 35 631 93 870 65 532 61 16 98 32 99 950 46 321 50 977 60 825 19 718 69 280 2 996 28 591 55 732 84 248 52 623 62 18 89 971 47 908 41 84 96 76 6 100 64 818 14 529 9 704 87 251 72 504 83 571 51 540 71 548 33 715 91 78 23 404 31 196 12 61 85 199 8 652 73 332 1 474 15 546 34 154 0 136 26 696 97 535 16 470 75 334 59 112 36 999 39 127 78 994 94 437 20 221 70 244 76 911 48 224 17 792 11 443 30 743 21 533 79 629 66 793 25 27 40 654 56 937 81 591 29 310 63 330 86 579 68 589 58 371 54 954 90 472 77 990 88 296 92 808 3 905 49 655 13 202 42 908 53 639 38 45 22 391 27 996 95 678
10 762 31 987 32 55 89 807 69 804 83 994 36 942 20 55 53 842 63 325 79 815 18 589 27 428 92 967 24 528 85 593 98 478 88 135 12 437 48 72 14 544 30 960 66 470 9 788 80 829 94 403 51 847 61 64 15 790 0 158 74 613 26 417 7 587 77 718 38 978 47 688 71 389 95 64 1 678 96 293 72 659 54 606 43 106 65 341 28 358 37 909 25 529 42 691 58 139 4 458 81 678 59 677 76 557 44 429 17 484 19 813 50 389 45 973 55 470 2 888 64 871 60 539 35 156 86 332 39 554 90 739 84 878 29 594 22 539 87 693 34 416 56 667 97 198 62 154 67 131 91 942 23 27 41 170 13 243 99 391 40 89 75 410 78 842 82 612 33 178 70 962 46 144 6 841 93 130 8 293 57 669 68 923 52 724 21 410 5 405 73 641 3 403 49 911 16 871 11 863
68 779 38 301 45 938 69 276 72 426 41 158 51 197 52 468 31 222 12 659 32 633 56 312 63 987 44 50 99 132 16 184 80 905 78 797 61 189 4 738 84 816 10 438 83 719 76 172 17 737 33 374 3 477 7 30 91 299 37 5 34 312 77 667 15 351 53 715 29 656 92 126 8 816 25 197 88 764 43 522 85 130 23 451 2 527 46 849 35 46 9 519 28 218 96 630 21 111 36 168 58 536 59 854 18 324 67 444 57 609 86 584 24 722 81 436 79 591 73 142 20 94 65 185 71 439 75 411 97 724 93 300 94 356 26 28 90 422 39 443 55 694 27 996 40 548 62 296 6 513 82 24 66 669 49 939 50 958 54 425 98 104 11 704 0 851 1 455 13 129 14 11 64 303 70 514 47 435 19 16 5 78 95 516 42 990 89 143 60 701 74 763 22 774 30 828 87 523 48 219
70 304 43 917 91 877 20 567 42 161 17 724 55 268 19 367 90 404 27 836 69 36 11 958 80 360 7 401 1 68 30 851 62 852 26 360 99 965 78 471 54 840 64 501 94 200 84 718 58 345 57 844 29 329 38 310 8 640 9 791 56 690 52 381 48 281 50 806 41 21 13 159 82 491 73 892 92 562 51 396 16 536 4 14 36 673 74 864 10 986 34 742 39 389 35 844 71 200 33 174 96 286 5 867 68 12 14 481 18 496 47 255 89 107 0 515 83 933 63 145 44 320 86 768 21 716 12 511 76 589 32 82 6 172 88 663 25 559 22 212 75 761 49 306 77 580 45 411 81 817 3 964 61 372 59 813 67 236 66 336 28 378 24 513 97 774 93 640 65 493 15 990 95 243 79 858 37 871 85 544 72 397 23 607 2 761 31 461 53 989 40 189 46 377 98 109 87 620 60 812
7 209 95 360 70 404 47 13 43 421 72 961 16 304 69 621 44 177 91 16 64 332 88 962 62 188 85 238 14 738 34 597 49 981 2 737 39 147 15 205 21 505 55 383 54 55 53 13 90 566 26 720 77 17 83 155 87 640 18 916 5 129 56 601 28 805 6 299 50 463 45 64 36 350 30 123 76 145 11 408 80 508 60 212 20 617 4 61 8 141 65 216 68 102 61 316 96 482 46 862 84 446 58 715 99 814 1 5 9 605 75 358 71 501 41 485 10 828 94 125 40 998 22 866 81 921 51 571 79 343 86 402 57 38 63 601 48 99 66 534 74 785 93 785 3 683 23 333 59 288 52 559 37 118 82 451 32 174 73 721 13 86 19 208 12 998 31 16 29 641 24 549 78 563 98 190 25 24 0 298 27 762 97 783 38 968 67 571 35 429 17 693 42 2 92 49 33 893 89 779
64 185 46 460 22 891 16 83 52 96 90 302 5 267 65 355 32 349 50 531 80 341 95 281 25 558 60 429 26 913 6 304 59 903 55 395 10 695 92 403 53 261 67 729 81 944 9 494 58 665 24 163 68 236 75 468 45 876 93 788 72 265 97 242 41 372 51 187 29 412 86 562 83 344 39 844 49 736 28 981 31 70 1 293 57 904 77 512 34 502 87 711 8 98 0 383 70 115 56 372 82 603 12 655 11 942 61 264 14 865 73 540 2 470 63 975 71 8 94 107 19 488 54 638 15 916 85 874 21 670 99 150 98 760 27 660 13 975 91 891 74 737 36 120 79 412 89 972 3 371 30 649 23 738 40 635 66 878 17 361 4 793 62 571 7 971 35 70 84 616 96 449 37 761 69 902 43 362 20 746 76 614 42 799 38 25 48 292 33 708 78 727 44 701 18 410 88 371 47 474
99 897 41 471 79 676 80 154 96 523 86 460 83 1 36 553 56 318 26 188 27 127 38 546 84 942 57 820 19 781 0 453 13 295 58 328 32 860 87 745 23 106 52 313 37 250 76 651 49 236 44 290 65 172 6 637 34 533 18 114 43 688 14 690 88 842 45 364 82 764 66 46 16 912 20 697 28 223 25 315 11 230 42 192 39 938 33 422 60 693 46 468 73 635 21 127 81 127 15 667 7 254 98 847 91 737 69 582 48 495 92 68 94 574 62 92 63 64 3 832 12 233 90 242 5 115 40 272 31 358 67 717 9 894 54 368 78 726 4 576 93 537 77 932 10 910 1 657 50 748 75 993 53 107 22 485 71 489 55 705 51 931 2 340 74 107 59 693 70 267 97 695 24 274 17 694 30 649 29 886 47 180 68 948 64 717 72 270 8 506 85 575 35 505 61 951 89 812 95 372
18 906 57 924 70 882 81 959 59 681 52 556 29 344 0 447 66 827 4 925 95 900 99 423 7 225 48 112 45 432 20 912 89 861 82 119 51 94 80 252 1 642 65 827 68 597 72 909 55 142 83 835 6 615 32 956 58 263 44 158 39 428 63 86 33 918 74 410 2 311 50 416 85 357 47 285 8 634 21 132 5 657 38 288 90 488 16 52 41 220 61 563 78 903 14 314 40 226 35 579 15 897 19 362 42 429 54 128 91 597 93 215 98 943 30 372 96 927 25 202 24 459 13 438 84 120 31 274 28 777 17 356 26 67 37 29 94 876 43 831 62 998 88 76 53 290 73 664 86 457 77 492 60 439 23 657 11 190 97 585 67 606 34 270 49 237 56 621 46 550 71 169 22 674 69 982 10 180 12 629 3 317 36 574 87 763 76 547 92 366 27 196 79 525 64 56 9 619 75 416
67 532 81 696 79 48 2 3 28 249 27 427 54 218 83 420 96 776 11 389 76 968 20 31 75 30 89 204 63 502 84 289 59 544 5 570 71 439 88 446 93 66 64 226 33 974 15 91 7 25 0 960 85 833 16 808 48 710 87 121 23 451 65 509 17 807 78 106 36 973 41 781 10 339 8 820 18 648 51 136 19 753 39 428 66 265 49 522 50 822 12 545 22 505 31 129 55 649 21 415 6 624 99 868 95 261 43 904 13 862 47 62 35 802 52 418 30 790 68 2 24 144 53 388 4 807 14 89 82 394 91 930 25 287 60 238 46 955 61 264 40 390 38 59 37 287 70 906 57 325 56 893 90 480 29 834 77 770 98 449 86 636 44 659 26 569 58 954 72 999 1 762 97 440 92 691 3 635 62 773 45 927 34 174 9 368 42 267 94 138 80 79 69 305 74 51 73 580 32 299
84 365 81 97 29 274 50 258 25 358 74 835 76 561 6 187 87 234 82 570 46 13 78 759 48 124 91 227 17 95 63 685 24 471 52 133 61 873 40 517 80 334 42 21 66 793 99 296 22 274 34 597 47 913 15 724 90 552 45 979 51 495 92 246 37 630 58 37 19 238 85 368 98 715 62 563 28 615 36 18 33 200 94 373 64 373 49 916 26 391 10 291 75 748 79 193 35 598 67 19 0 253 86 808 57 848 59 637 96 105 38 724 7 784 18 931 44 183 21 60 12 531 68 676 71 172 11 196 14 657 89 535 2 134 83 802 39 191 1 445 23 629 88 109 16 565 20 335 77 670 27 142 43 943 3 999 93 198 13 211 69 74 9 890 72 551 65 617 4 669 54 98 70 554 31 935 53 529 95 578 56 641 30 434 8 494 41 163 55 927 60 994 5 251 32 684 97 927 73 867
99 937 31 318 51 206 39 903 59 733 98 189 77 934 63 929 71 241 35 274 25 296 34 109 56 518 88 445 97 996 28 491 49 224 7 704 64 200 9 459 45 678 20 7 1 955 60 154 90 76 92 100 93 981 41 890 58 719 82 487 30 357 2 824 22 564 29 186 38 174 81 822 10 141 67 186 73 431 8 273 24 833 15 177 32 990 48 917 70 111 13 145 36 528 65 260 96 223 72 291 50 767 87 917 89 485 57 357 6 240 91 649 14 859 42 194 47 536 53 721 11 809 23 916 55 875 61 500 16 132 5 949 52 921 54 877 17 440 4 738 43 846 33 176 69 803 19 816 84 260 37 629 85 112 74 713 26 510 12 413 75 109 44 135 78 299 80 265 79 170 40 145 21 294 68 403 18 685 83 779 66 94 86 684 46 334 95 799 0 527 94 604 3 60 27 754 76 652 62 416
1 891 97 10 95 438 73 349 60 411 62 395 41 86 32 386 11 278 64 345 20 395 8 564 34 989 23 503 5 705 51 308 88 23 38 478 52 590 35 291 46 552 79 25 93 522 96 197 56 122 27 973 43 154 9 723 58 650 61 798 18 681 63 98 33 473 83 677 85 404 74 930 42 805 92 702 50 608 78 649 53 572 90 133 84 235 31 93 76 621 10 752 86 675 81 776 37 107 72 240 44 527 2 861 75 182 98 809 66 768 54 18 24 415 82 729 30 19 87 542 22 456 13 581 7 598 25 297 39 430 45 991 55 684 89 427 15 629 3 324 28 967 49 292 4 534 12 121 14 737 21 387 26 159 71 366 94 71 67 675 77 751 29 715 69 667 48 495 17 892 68 791 16 628 65 605 19 899 40 527 36 516 99 40 91 108 59 371 6 110 80 80 0 199 57 956 70 449 47 965
81 998 98 714 70 222 10 353 60 945 36 706 83 930 35 755 95 320 28 485 2 272 30 135 7 769 48 603 34 158 8 378 45 310 4 326 1 634 0 868 82 58 91 596 51 122 40 798 14 88 69 476 13 813 93 507 11 935 86 921 21 448 80 275 47 78 54 980 61 417 75 283 20 328 27 667 71 722 94 40 96 364 65 136 97 882 43 537 76 117 29 645 49 694 46 901 17 88 50 835 39 927 16 921 59 31 23 202 55 32 24 156 63 849 15 667 90 295 25 510 32 539 88 409 74 381 78 762 57 912 58 286 64 964 44 261 5 456 85 953 6 604 67 263 38 728 42 604 84 921 37 494 92 965 53 284 68 821 12 97 41 246 87 931 99 838 26 578 52 694 62 463 56 139 22 957 9 595 72 765 79 456 19 365 89 54 73 888 31 75 66 902 77 967 18 755 33 467 3 725
38 564 2 151 65 13 0 91 22 533 86 389 71 202 12 448 99 712 21 477 40 784 16 501 47 732 94 775 73 642 30 90 72 180 76 767 74 239 59 150 18 506 4 430 41 573 43 708 66 29 97 75 15 863 27 306 93 288 85 744 75 90 63 485 33 696 89 897 10 944 88 617 49 106 17 231 28 7 77 141 13 263 91 707 51 434 70 411 32 206 83 966 69 953 98 788 34 84 6 732 11 631 90 194 54 466 39 354 56 112 26 959 50 898 55 709 35 181 31 643 78 247 68 137 24 142 87 827 29 409 60 323 37 946 8 852 58 306 79 38 67 142 64 688 46 208 19 737 36 728 48 919 42 687 84 994 25 998 9 462 96 946 44 660 53 304 61 45 23 638 92 68 80 463 95 106 52 332 20 146 82 776 57 108 7 960 1 786 45 201 62 898 5 714 14 961 3 535 81 713
95 865 2 805 39 98 24 820 16 559 18 222 46 518 8 230 64 429 51 473 22 118 38 35 72 291 1 587 93 454 42 116 88 252 21 97 97 653 29 970 53 540 10 86 5 13 92 105 82 359 11 327 12 633 55 262 43 736 17 464 19 803 34 300 6 658 0 793 81 775 69 39 96 727 86 43 36 295 60 267 71 354 40 997 98 979 13 799 84 827 27 827 61 348 49 811 37 823 52 429 47 278 68 345 65 664 32 286 62 96 58 776 35 872 83 899 79 529 99 562 30 142 50 187 74 761 80 256 78 459 3 118 45 137 54 796 75 780 76 222 31 344 73 875 23 20 9 882 59 67 20 261 41 148 90 58 70 415 33 165 85 642 63 36 94 830 15 924 14 716 57 221 7 76 66 490 77 647 4 835 87 333 26 996 44 401 67 703 25 862 89 553 91 142 56 472 28 660 48 310
81 171 13 554 83 252 82 306 30 845 15 966 8 944 21 587 90 13 70 363 95 731 62 103 26 354 98 898 86 882 89 279 69 243 78 399 45 558 49 382 97 664 22 11 99 306 11 431 59 51 52 302 88 789 32 692 10 617 66 202 58 309 93 939 44 95 20 164 73 73 80 467 68 106 43 147 53 384 31 484 40 111 74 58 7 139 24 164 63 148 3 242 34 668 71 902 64 609 38 848 61 130 77 357 0 166 67 759 5 18 94 151 42 267 33 950 92 963 75 453 79 798 37 578 16 878 14 822 19 196 87 622 9 545 51 234 27 15 85 942 29 270 46 924 48 120 65 764 39 956 54 497 47 978 57 881 4 474 2 790 25 235 50 605 76 475 23 334 1 983 91 738 17 931 84 544 56 962 28 411 60 4 12 63 41 474 55 890 36 293 96 323 35 271 72 206 6 616 18 284
9 800 63 371 46 719 31 183 86 492 40 268 87 658 29 602 68 761 98 171 62 527 10 321 64 972 12 321 75 526 39 363 33 629 26 74 8 408 97 6 6 902 56 287 22 572 96 622 20 457 21 671 66 437 83 861 52 131 92 367 82 83 57 453 59 817 77 614 37 733 45 897 11 517 25 566 53 24 74 353 79 357 24 548 69 879 41 964 7 272 55 57 54 519 27 976 1 190 50 209 61 461 0 253 60 115 78 184 4 222 47 999 71 271 84 580 80 714 3 426 58 469 19 414 93 62 42 40 5 830 38 2 81 909 15 494 36 898 73 230 72 691 90 357 13 58 32 800 94 318 48 404 88 140 49 119 17 681 28 314 34 740 51 619 30 582 14 33 16 132 85 73 2 511 18 574 65 128 89 999 95 128 43 293 99 176 70 446 23 101 44 754 67 507 76 669 91 84 35 642
33 876 21 953 90 567 67 112 44 572 58 82 40 448 2 195 89 340 83 977 63 121 34 340 66 788 8 782 74 359 64 6 28 357 46 134 68 242 37 102 45 904 4 218 57 220 36 258 72 425 96 219 99 659 62 358 14 435 15 641 47 29 52 73 79 529 0 826 25 711 92 158 41 622 86 743 95 802 54 847 70 978 42 810 76 50 23 27 10 610 82 572 9 716 13 24 61 203 43 212 48 316 24 540 20 234 69 170 38 760 17 189 94 35 50 969 55 525 85 497 7 116 53 650 27 204 51 15 16 621 91 333 98 24 59 148 80 526 11 243 35 878 29 426 49 700 22 599 32 618 6 571 73 362 30 107 18 754 87 579 75 649 97 630 5 833 84 467 81 612 65 995 77 642 12 738 39 418 56 389 3 63 93 926 26 64 60 462 1 981 31 112 71 202 88 895 78 805 19 838
74 494 0 810 97 218 86 762 73 254 37 35 18 666 96 799 48 624 2 13 62 564 66 947 71 275 30 32 21 36 45 752 60 768 91 664 53 189 24 669 9 403 67 930 14 692 23 274 81 892 40 543 27 444 25 656 28 711 65 363 16 956 17 895 46 916 88 207 87 937 76 129 5 315 26 138 10 937 54 443 93 128 33 550 39 70 78 148 13 718 34 583 72 218 57 534 84 596 55 94 3 773 77 346 80 337 8 428 15 497 22 152 92 501 29 794 4 662 11 732 32 469 51 125 12 215 31 851 35 658 6 759 56 407 75 517 79 983 94 936 58 585 61 549 52 270 63 460 38 420 19 11 1 302 82 782 59 759 49 858 43 706 70 794 83 966 36 245 47 17 69 351 90 657 85 261 44 245 7 859 20 421 50 246 95 210 98 401 89 690 99 760 64 757 42 134 68 105 41 24
30 999 20 498 95 863 47 318 38 749 35 897 8 698 83 698 74 685 76 401 77 534 66 440 94 175 46 869 63 885 81 274 39 5 85 368 69 529 53 732 29 33 62 718 99 495 78 819 45 58 32 908 10 18 58 823 9 666 84 624 79 81 41 912 1 518 87 731 51 62 26 820 80 643 31 970 42 780 90 934 23 690 73 628 88 996 92 267 70 335 82 870 27 364 67 597 93 316 33 242 91 85 54 410 28 709 55 638 0 423 96 447 52 656 19 713 13 459 6 70 97 587 2 1000 61 829 50 176 71 257 98 831 65 844 22 243 37 362 4 547 40 511 34 451 60 598 7 444 59 789 17 39 18 694 44 519 15 737 21 899 75 536 86 585 11 352 36 187 57 53 72 521 64 769 49 191 3 632 25 700 68 793 56 481 43 597 14 644 48 951 16 731 24 659 89 906 5 362 12 878
66 695 46 256 82 781 77 134 57 471 52 331 59 276 71 737 91 848 72 102 78 87 38 334 31 21 79 162 32 272 56 274 39 660 24 657 7 785 89 877 19 686 40 690 58 279 3 339 90 459 98 230 1 989 22 999 92 616 11 249 61 839 4 970 49 567 45 332 37 468 86 273 0 640 75 152 5 846 20 789 50 689 64 685 27 218 81 867 54 479 65 176 63 86 15 659 51 512 93 67 44 180 12 70 60 943 10 54 30 882 23 25 62 859 73 411 17 586 43 799 99 677 76 615 41 813 14 754 29 156 74 844 48 383 34 929 13 678 69 476 84 703 83 662 35 789 6 936 9 470 21 998 94 971 80 111 28 321 53 371 96 460 33 362 2 364 85 631 16 295 67 988 26 501 68 862 47 624 8 758 55 274 25 126 70 341 87 672 36 601 88 235 97 571 42 652 18 786 95 515
16 732 54 85 72 858 45 592 44 431 49 949 86 175 4 340 26 301 30 835 60 883 28 870 56 531 9 483 29 159 31 314 37 473 59 96 65 173 68 647 46 438 40 277 17 658 58 410 97 253 89 105 61 494 88 817 69 472 23 672 51 633 3 905 41 39 18 150 87 428 48 664 80 525 83 726 25 17 71 359 85 176 10 569 95 993 0 543 27 451 15 259 64 792 7 725 76 577 92 815 70 278 52 160 20 696 79 842 32 580 98 238 62 888 22 421 39 345 75 950 21 415 63 60 55 777 5 945 73 210 8 59 35 73 1 506 82 865 38 960 11 697 14 844 84 704 81 876 50 406 74 739 33 86 13 300 77 891 6 714 67 108 19 500 47 899 24 372 34 699 2 730 93 678 66 214 94 618 53 880 91 358 43 825 99 443 42 235 36 676 12 829 96 233 90 169 78 388 57 225
44 873 36 303 71 482 57 128 42 769 51 448 20 999 64 789 21 761 49 906 7 828 27 855 28 917 73 3 17 530 72 215 96 212 78 833 43 803 98 398 87 440 50 70 55 504 83 68 91 290 33 514 58 304 11 419 39 9 62 123 16 850 29 2 24 975 46 167 35 600 15 509 19 280 75 226 30 408 18 274 69 144 86 11 40 703 34 750 38 904 89 376 95 884 59 694 97 821 70 978 6 71 80 410 84 21 0 308 2 204 12 547 74 638 65 893 88 136 61 245 68 653 1 581 32 599 31 288 52 984 94 60 76 871 66 833 37 353 5 125 8 972 13 93 56 591 63 537 3 385 54 197 4 154 85 360 45 288 53 980 48 979 82 923 99 6 67 118 14 654 77 629 10 278 9 483 60 533 26 608 81 928 41 281 22 818 92 219 47 534 79 664 93 600 90 353 25 883 23 278
93 719 5 509 86 736 4 259 16 178 84 41 1 724 87 775 43 295 71 422 49 464 34 895 61 178 88 686 6 380 45 158 44 46 69 309 80 865 54 472 26 257 60 846 78 412 91 274 55 595 2 546 59 308 18 117 14 907 46 459 72 648 30 714 62 718 32 454 57 752 58 791 25 485 15 527 41 406 39 103 20 945 8 271 52 192 27 88 81 342 38 448 76 262 95 518 37 201 48 625 21 858 10 133 0 768 33 532 82 945 35 971 40 436 9 229 53 700 63 572 56 221 31 846 28 859 99 319 94 515 7 629 92 791 50 966 42 772 70 783 90 42 11 883 77 614 96 45 64 22 98 317 19 299 12 549 85 518 23 10 47 196 65 492 79 61 66 358 17 372 51 318 67 129 29 674 73 194 83 592 68 876 75 136 36 298 3 589 24 31 13 419 22 953 97 333 74 66 89 979
91 90 43 244 14 716 81 782 61 810 40 630 60 604 56 882 7 173 28 400 5 122 88 862 31 42 26 346 74 509 24 73 13 834 48 832 11 466 64 434 46 400 84 920 94 853 8 358 62 414 44 638 12 728 50 880 47 468 51 730 69 597 15 131 36 957 16 435 53 129 37 219 96 600 59 517 39 679 25 746 1 263 4 502 63 149 85 438 89 96 67 903 20 111 58 479 30 966 49 358 41 607 66 415 68 35 86 152 99 806 9 794 3 396 78 91 0 546 71 372 32 457 22 889 2 643 76 186 83 607 57 288 87 75 70 648 18 556 10 511 35 330 17 714 54 199 29 259 90 339 27 190 73 257 65 456 34 911 42 990 92 700 45 251 21 468 97 12 52 166 82 404 95 89 23 583 72 994 77 713 75 769 33 2 93 107 55 549 19 785 79 379 98 54 38 871 6 640 80 432
57 683 43 799 90 298 46 157 72 647 98 363 47 112 17 683 59 602 13 752 68 912 44 530 77 592 75 196 37 541 6 671 31 614 51 344 18 987 95 393 36 970 53 995 27 617 50 293 80 463 65 810 74 419 21 770 58 76 19 516 62 554 28 55 69 320 0 625 11 507 16 688 96 229 5 626 52 273 73 87 86 678 88 763 97 823 79 222 93 509 78 253 81 46 7 331 20 317 4 209 66 783 2 965 91 1 10 399 34 150 38 659 35 416 14 844 48 548 63 780 1 774 9 594 25 903 54 449 56 608 85 457 83 704 61 678 45 339 8 323 33 632 70 567 24 65 15 981 42 472 40 159 30 697 82 226 12 596 41 812 92 770 49 450 67 659 87 431 3 412 22 719 84 189 60 799 94 931 32 176 71 881 64 773 55 1000 76 102 29 362 39 650 26 702 89 516 23 854 99 836
62 302 16 283 75 971 17 135 90 600 61 659 93 142 31 737 33 430 85 46 80 457 11 662 20 518 29 727 84 320 35 826 72 781 77 408 59 1 65 5 36 490 9 337 49 446 48 696 88 942 32 132 74 895 38 405 30 958 37 204 1 512 91 165 14 954 55 6 39 565 22 524 54 678 27 816 6 414 21 998 45 50 89 775 41 203 63 573 50 735 0 700 57 829 26 138 69 265 13 782 97 542 86 41 99 836 92 499 73 46 98 377 78 52 4 447 3 395 42 632 52 277 79 496 83 436 71 742 12 739 46 656 95 458 10 456 68 351 44 361 70 796 2 621 19 119 5 687 87 733 28 37 15 785 25 998 40 548 53 140 7 28 60 773 51 984 82 222 8 570 67 610 43 182 23 861 58 718 76 173 94 312 64 654 34 598 96 161 56 228 81 226 24 645 47 845 18 430 66 472
86 968 9 808 78 395 85 368 82 186 43 315 42 739 77 978 44 631 51 40 22 658 66 756 28 794 32 680 36 739 71 778 21 651 89 731 23 921 10 640 70 632 35 64 27 292 48 403 18 22 88 365 8 980 39 782 17 764 54 640 3 990 15 745 57 308 72 523 75 736 62 891 12 448 63 166 40 545 95 680 69 837 26 335 45 202 34 917 61 46 1 764 64 900 97 704 50 448 55 465 94 532 0 165 19 845 67 485 84 554 4 108 99 24 59 807 47 490 37 734 80 468 31 310 81 540 5 373 96 504 49 909 76 22 74 835 38 123 93 174 60 796 46 875 30 40 98 37 58 105 20 956 33 870 7 373 16 213 87 604 92 103 91 185 83 67 41 777 65 987 29 896 56 462 73 475 52 592 79 467 68 223 53 685 11 728 90 643 6 574 14 634 24 751 25 715 2 786 13 860
17 792 43 45 2 110 66 351 1 731 47 336 82 19 51 76 77 621 27 487 86 140 20 26 55 451 39 757 58 650 64 391 42 700 21 172 6 140 83 421 62 275 92 14 25 754 99 23 44 534 38 58 98 150 70 338 32 622 3 48 34 744 11 393 95 571 36 696 50 533 97 440 5 34 14 524 60 787 37 474 78 590 76 629 30 204 67 430 75 425 94 715 29 532 96 772 74 653 41 143 93 904 7 702 68 924 19 938 63 405 87 889 48 968 91 537 69 290 28 443 45 408 53 96 73 924 4 766 12 879 33 770 56 412 52 954 15 330 23 579 59 686 35 537 88 206 26 845 80 297 24 300 54 788 46 926 10 926 84 988 31 67 57 67 72 111 18 626 22 168 81 286 0 661 49 823 8 91 90 42 9 414 16 951 13 361 40 615 79 409 61 784 89 770 65 241 85 71 71 186
79 223 93 571 96 800 14 822 28 226 9 97 68 647 17 592 91 49 84 411 65 587 70 785 63 456 78 405 12 819 26 429 39 634 27 643 11 382 23 932 89 148 34 874 67 988 59 180 6 726 19 770 41 356 69 267 0 311 31 319 46 42 7 706 97 875 50 215 20 596 10 389 43 516 53 142 57 258 38 974 15 707 77 900 94 305 73 226 36 657 92 217 32 506 44 676 2 30 49 615 48 539 87 37 33 557 61 885 64 113 71 613 54 258 74 980 95 920 25 618 60 585 22 225 29 18 90 287 81 5 51 11 42 455 72 393 56 313 58 767 55 255 85 811 45 622 16 952 75 137 83 937 24 658 35 626 18 255 76 729 52 849 40 485 8 1 88 333 47 235 86 662 99 834 3 821 98 946 62 641 1 514 21 594 4 229 66 563 13 897 37 213 80 222 82 836 5 101 30 94
99 237 52 986 7 49 89 417 59 311 37 856 3 26 54 442 53 359 38 805 57 462 86 249 51 758 49 137 48 651 8 89 27 474 94 355 73 682 14 626 76 809 13 741 34 566 22 222 71 512 78 833 11 797 68 121 90 980 30 53 28 521 64 233 84 132 33 873 36 875 25 173 61 881 74 233 60 982 41 890 80 195 77 358 88 131 56 536 24 434 4 575 0 686 45 452 6 22 26 110 55 132 98 615 81 899 16 941 18 664 40 627 2 668 9 270 66 81 85 173 69 994 72 842 92 848 10 190 79 202 65 9 44 579 95 427 46 545 31 296 75 170 93 781 21 340 83 353 67 459 70 235 32 24 47 460 1 118 5 939 39 962 23 972 82 815 50 663 43 141 62 68 20 555 91 116 58 302 63 287 42 184 15 766 17 493 96 47 35 134 29 144 12 322 97 934 19 284 87 568
25 194 10 440 46 697 61 462 81 709 63 346 96 176 79 12 59 292 5 75 17 991 73 201 29 444 8 224 15 108 43 704 52 610 7 910 62 771 24 710 71 690 12 944 50 649 94 625 93 536 23 481 34 974 1 611 14 466 48 187 21 19 76 406 69 128 11 342 0 168 60 201 49 713 22 868 40 480 56 305 39 859 99 17 18 452 85 603 72 263 75 360 6 16 78 845 54 303 41 184 2 870 47 748 27 388 16 797 44 221 53 16 67 512 9 99 70 325 88 220 57 189 4 662 83 946 36 138 97 552 45 549 30 131 90 675 31 894 28 556 98 366 68 740 51 769 42 128 35 354 13 484 84 998 89 30 66 728 33 202 37 807 64 93 82 942 74 363 77 560 92 114 3 169 19 417 58 648 38 745 55 743 26 567 32 118 20 609 65 831 87 745 95 237 86 873 91 581 80 808
16 166 76 630 4 846 48 867 11 392 63 46 81 540 68 937 90 247 36 975 42 982 38 267 39 350 5 121 66 984 35 903 41 738 3 890 61 978 54 646 71 996 7 360 23 943 74 719 95 730 86 297 69 109 12 541 88 644 67 574 72 643 55 603 77 654 50 534 33 36 65 376 51 774 14 879 27 479 64 974 97 700 46 343 89 832 13 340 78 753 45 304 82 55 18 923 43 469 56 586 60 643 9 693 49 9 93 291 29 26 24 97 62 70 15 449 28 263 32 3 73 40 20 48 53 25 31 273 84 506 37 703 57 252 98 521 0 903 47 773 6 63 96 38 87 194 75 929 70 25 34 905 99 515 10 439 52 776 83 203 94 751 17 830 25 184 26 416 59 306 21 350 8 708 85 888 22 588 1 39 44 92 2 336 92 373 91 548 30 595 19 597 40 334 58 663 80 851 79 672
86 70 75 990 48 623 59 77 15 733 3 811 31 373 57 366 54 697 1 641 39 79 45 964 93 474 71 266 72 701 0 237 28 92 51 749 46 824 77 361 70 97 49 917 90 157 76 942 29 960 73 277 56 772 53 636 80 62 32 248 85 19 36 483 50 679 43 29 47 652 98 200 44 833 97 247 13 281 10 23 52 582 41 154 18 535 30 586 68 588 64 241 87 166 82 759 83 634 38 837 95 419 2 247 96 489 88 744 61 23 6 363 79 52 62 648 94 56 91 137 4 102 21 695 67 442 11 893 19 159 24 22 7 442 60 595 69 66 55 626 99 367 23 816 22 358 89 383 34 941 63 936 25 399 17 881 33 535 65 969 84 112 8 473 12 752 92 727 5 864 26 460 27 959 40 817 42 742 66 264 16 669 37 17 14 50 20 967 58 603 74 921 9 953 81 198 78 76 35 89
97 940 61 623 92 661 47 197 65 358 96 227 34 997 57 498 8 1000 58 644 45 413 3 841 44 699 77 981 28 725 43 188 89 369 11 645 78 135 21 494 26 745 46 936 27 309 51 56 73 893 75 190 66 442 1 717 59 802 18 888 74 399 19 806 50 443 93 924 22 717 49 586 62 313 16 122 69 258 10 53 17 595 5 678 35 330 94 930 85 6 91 726 98 499 53 235 4 266 87 886 39 61 76 293 15 241 82 151 38 748 41 128 56 205 12 838 23 836 6 148 88 692 71 256 42 631 25 280 86 90 52 987 99 125 60 899 64 988 30 312 95 113 48 29 20 724 33 549 90 932 0 600 63 654 31 687 40 913 84 304 9 294 14 868 55 324 81 705 37 987 80 726 36 248 67 616 79 380 24 460 83 355 13 834 29 30 32 51 70 552 7 656 68 63 54 25 2 176 72 140
35 10 40 138 33 974 15 941 29 23 88 923 0 718 37 894 83 22 79 308 89 545 49 862 18 800 24 987 70 992 60 800 59 611 76 283 69 970 45 922 46 624 36 676 6 797 96 130 9 842 82 947 92 501 32 900 77 252 64 842 57 923 10 401 53 247 68 187 78 380 34 42 38 544 16 173 20 692 74 570 4 603 66 921 28 392 11 993 43 454 73 223 86 438 48 301 23 715 93 793 97 1 90 986 94 35 75 593 80 468 56 610 12 780 85 454 41 426 55 608 27 751 84 418 8 160 87 350 65 216 51 407 99 432 14 223 5 539 13 175 52 683 17 183 25 759 54 867 3 978 21 158 71 82 95 891 61 520 26 627 63 505 7 637 50 823 1 221 2 922 98 504 30 174 81 621 22 344 47 408 91 916 42 295 72 658 31 412 19 333 67 832 39 33 58 618 44 726 62 481
81 99 4 357 53 101 59 41 0 273 21 949 27 418 39 913 74 617 60 357 43 548 8 696 33 641 1 857 42 753 13 311 50 977 5 518 85 142 35 919 94 547 98 195 2 871 51 414 79 514 45 765 9 124 90 417 15 620 66 449 22 81 10 579 70 446 73 259 12 136 29 156 63 290 55 587 97 740 99 285 93 871 82 215 80 781 16 623 67 262 86 755 76 75 68 139 6 140 65 836 37 536 30 676 28 321 69 53 83 399 88 897 95 811 20 753 54 323 89 550 24 831 91 559 47 606 58 218 23 534 36 804 19 271 64 412 61 472 18 714 40 750 96 870 72 544 52 253 84 767 71 876 26 412 92 734 14 240 57 766 49 159 41 201 62 897 38 336 78 788 34 385 31 871 11 147 87 129 77 364 25 261 44 404 46 46 32 513 3 664 56 458 17 609 7 253 48 54 75 85
26 431 76 845 88 738 13 530 86 584 79 125 84 94 61 939 65 520 87 599 35 605 24 995 3 486 10 568 57 291 53 719 43 803 75 380 44 92 92 656 9 648 32 17 83 582 52 733 38 276 27 953 16 125 11 702 85 129 4 530 96 81 46 171 91 530 80 360 63 149 68 450 69 667 58 329 28 46 98 704 49 277 17 937 94 454 51 286 30 36 18 948 62 284 34 677 89 287 5 241 23 922 31 29 12 988 41 734 6 643 36 926 37 637 20 949 54 863 72 122 73 179 25 158 95 876 47 234 93 869 2 311 90 442 14 220 1 141 45 783 66 675 0 558 56 927 7 360 42 686 55 501 19 119 22 490 82 191 59 886 29 142 15 788 74 124 50 149 64 665 97 741 39 238 78 572 99 902 8 696 33 954 40 811 71 363 60 519 70 859 81 838 67 925 77 383 21 910 48 620
50 626 74 697 17 706 16 203 62 955 89 888 96 906 85 857 53 338 25 662 34 392 70 782 10 252 38 713 24 263 72 701 75 746 67 195 95 149 15 457 58 194 63 223 29 603 94 964 64 533 51 951 13 171 81 611 73 429 7 731 18 229 19 957 97 189 45 875 57 278 56 978 0 885 5 134 36 229 90 505 12 608 2 899 44 523 8 857 43 571 65 740 4 471 60 833 52 549 79 43 26 475 77 35 39 526 30 565 22 278 41 739 76 541 61 347 1 975 35 653 59 961 47 919 92 130 55 236 42 476 33 435 9 579 21 695 6 775 28 869 3 564 11 767 82 502 20 726 14 188 54 283 99 98 88 626 87 79 37 228 49 348 91 227 71 436 40 540 31 829 84 646 23 527 78 249 48 231 93 423 66 450 46 112 80 670 69 255 83 458 68 813 98 297 27 531 86 669 32 854
6 776 33 913 51 947 54 703 65 649 17 396 73 736 3 841 4 730 56 526 9 196 19 915 50 133 70 685 78 20 39 594 34 771 30 814 87 945 55 76 43 862 22 478 45 746 46 401 83 464 61 592 94 529 82 586 58 401 1 32 16 600 77 548 10 129 53 294 71 182 20 774 85 923 79 983 90 313 24 397 21 961 18 613 98 313 49 185 64 258 66 334 31 631 2 328 29 829 62 490 97 473 99 192 67 16 69 709 80 659 15 746 57 569 60 749 25 339 72 682 32 537 0 326 59 912 95 859 5 592 92 81 7 480 88 855 11 289 35 963 13 101 47 764 75 107 68 241 44 27 63 194 36 608 91 386 42 937 28 401 23 326 93 525 76 418 84 760 26 279 48 544 89 399 86 624 52 328 12 754 27 427 40 255 96 43 38 129 14 482 74 544 81 784 8 485 41 166 37 727
42 615 49 598 24 191 18 274 31 123 28 776 38 46 80 140 19 899 81 524 84 887 59 267 25 842 29 675 17 121 27 825 66 9 95 11 54 980 30 767 58 998 78 892 67 533 22 605 33 500 79 780 85 856 45 151 53 878 75 582 50 27 36 26 21 473 90 130 35 867 70 84 61 445 94 318 4 886 0 704 5 895 92 409 26 700 77 897 57 942 3 672 48 218 40 982 93 744 44 170 23 556 39 924 65 393 71 270 89 799 72 897 98 792 11 892 13 776 20 700 6 405 99 825 41 732 15 315 96 282 55 812 8 589 32 676 1 286 97 917 10 318 88 620 9 360 68 998 37 196 83 54 62 862 86 113 34 952 46 660 60 529 14 648 51 685 16 969 2 932 82 956 64 387 91 351 74 874 69 837 56 293 7 411 12 346 76 945 52 541 63 622 47 200 73 448 87 154 43 263
72 545 46 387 18 931 17 76 16 34 94 764 41 987 8 216 42 869 20 353 22 105 87 718 6 537 7 891 56 426 58 995 98 172 54 931 43 725 51 282 44 184 9 123 34 371 73 569 69 800 67 354 52 489 84 856 33 758 32 577 2 668 5 90 83 826 0 907 71 144 15 772 79 472 35 746 74 117 24 906 12 583 38 572 14 62 3 25 49 410 59 789 82 767 28 935 97 108 90 845 4 874 96 910 65 173 48 778 80 734 75 432 99 883 50 160 55 350 60 165 92 487 11 13 40 113 85 407 31 958 89 986 62 154 10 710 39 784 61 963 86 750 78 864 95 376 21 679 66 526 13 816 30 744 29 338 93 304 68 455 64 545 36 360 45 622 63 184 91 780 57 861 70 491 19 877 25 560 47 752 1 581 88 232 26 648 37 886 77 660 76 228 27 896 53 90 81 517 23 329
45 228 78 826 21 771 28 334 56 269 40 141 11 355 31 496 24 753 38 552 91 74 22 913 25 998 13 640 65 949 88 852 75 723 55 985 17 229 57 733 94 642 46 701 26 765 48 741 86 998 14 769 0 817 96 747 93 261 67 945 73 421 84 263 83 138 6 932 52 431 4 295 79 314 81 474 53 978 16 588 15 360 39 41 95 751 92 407 68 607 97 15 32 218 62 661 63 28 85 18 3 903 77 898 54 134 82 51 1 744 36 794 27 251 66 530 12 92 87 730 35 552 34 186 74 189 72 28 7 684 43 429 19 741 69 945 76 178 61 730 41 422 37 761 44 17 64 154 20 653 47 247 23 641 80 811 33 850 70 696 5 444 49 332 18 719 10 570 90 983 60 815 30 178 9 656 2 588 58 908 8 185 89 619 51 517 29 810 71 825 50 341 42 743 59 64 99 843 98 879
48 161 90 754 6 796 66 131 21 879 0 783 31 807 69 627 54 895 76 799 40 553 29 360 56 263 5 754 88 800 55 375 91 993 16 204 35 809 24 118 1 965 33 660 18 293 58 372 53 385 80 572 42 551 12 590 72 311 10 275 57 540 64 637 7 707 71 845 45 616 41 341 43 888 46 724 15 769 13 665 8 502 44 944 9 794 49 738 81 554 34 10 3 742 92 783 68 329 32 366 70 959 63 469 65 706 93 646 28 994 37 663 59 544 14 164 84 857 4 762 83 536 96 248 17 277 87 487 11 109 61 487 26 877 23 91 73 38 51 172 20 399 60 476 86 817 19 296 30 538 22 729 2 158 27 342 39 830 77 12 94 531 67 265 36 753 98 852 75 143 79 614 50 438 97 354 25 12 47 654 85 132 82 949 74 22 99 268 78 984 62 921 52 299 89 373 38 808 95 163
58 894 57 141 32 718 22 591 47 124 13 421 99 757 16 602 69 754 94 202 10 850 81 980 61 937 71 714 97 202 5 357 15 464 56 152 17 388 23 384 35 28 52 871 55 931 36 180 76 157 9 738 21 203 96 39 60 888 63 602 62 237 43 758 14 829 49 585 53 736 66 496 50 236 65 267 1 22 73 448 34 137 48 364 92 504 37 225 64 753 45 788 67 671 85 124 95 328 31 407 44 640 51 684 89 641 77 866 11 819 4 827 98 937 75 304 82 241 7 701 54 296 93 826 91 527 79 50 78 925 28 212 19 427 42 962 8 164 2 28 25 522 0 944 80 991 30 742 27 891 68 745 24 631 12 211 26 620 41 326 33 213 29 145 40 359 86 172 84 25 46 931 20 784 87 525 74 590 59 424 88 198 6 920 18 368 90 625 70 427 83 115 38 3 39 260 3 482 72 800
8 137 38 294 22 636 77 350 44 407 78 645 26 703 23 102 46 246 63 772 12 892 73 86 20 817 4 975 57 651 94 235 54 87 60 30 88 829 69 79 72 343 97 807 86 326 74 962 50 835 39 308 49 949 80 292 93 139 32 395 19 393 13 360 48 814 64 404 70 105 24 125 36 591 76 493 2 200 16 870 5 690 0 130 6 412 35 161 56 442 9 352 41 730 83 581 98 608 90 432 40 127 95 636 52 458 11 57 91 421 65 992 62 917 53 814 67 104 37 290 59 432 45 311 79 380 21 901 43 440 31 811 82 925 28 249 42 145 15 442 47 962 29 388 92 504 81 993 61 887 1 739 96 538 55 551 7 942 71 358 34 463 66 532 25 938 14 737 33 993 99 66 68 975 87 830 85 475 58 931 51 561 89 248 18 16 84 849 75 343 27 955 17 714 30 877 10 332 3 31
85 307 26 1000 9 410 45 924 33 467 78 221 83 219 35 759 46 822 52 823 97 517 67 394 30 185 96 694 86 921 95 985 4 545 28 861 34 825 1 952 32 128 51 671 98 323 61 547 41 974 27 640 24 903 36 214 0 728 70 272 69 369 87 579 15 407 18 786 99 43 59 913 71 959 16 483 81 210 39 889 68 674 5 725 55 586 91 60 48 313 25 339 63 89 88 241 92 70 54 831 65 318 90 91 76 857 19 903 40 276 84 686 37 909 13 927 66 518 12 458 44 550 64 95 72 617 10 336 22 634 6 285 60 872 56 953 74 97 75 414 47 984 21 838 7 634 53 669 57 681 31 202 3 971 79 342 50 446 62 196 23 212 14 828 20 105 2 649 89 49 73 142 38 990 82 206 29 947 49 889 11 50 8 67 80 242 77 7 43 799 94 634 42 80 93 149 17 151 58 407
79 844 83 218 37 523 61 266 88 834 71 651 66 343 34 447 32 884 33 515 96 803 4 7 21 831 64 944 89 920 26 959 13 677 46 121 58 565 10 918 19 802 86 51 54 46 31 997 39 93 60 627 43 424 28 495 99 269 67 325 23 883 93 991 98 829 73 11 57 28 85 272 2 990 81 906 52 662 75 415 3 783 87 271 70 101 14 126 47 443 62 94 12 975 11 482 68 384 49 122 84 566 92 51 27 695 59 825 36 470 15 28 77 837 94 159 35 432 76 200 6 29 48 667 72 985 20 453 55 447 45 478 63 770 69 949 78 385 38 335 51 532 82 126 53 89 90 364 1 848 24 723 22 988 91 700 30 288 44 180 25 646 9 135 5 805 7 721 95 390 0 86 65 750 74 844 17 77 16 415 97 986 42 419 29 660 8 81 18 227 80 581 41 783 40 454 56 623 50 804
37 81 43 262 93 772 94 304 7 389 75 952 62 711 51 317 42 326 52 580 30 696 85 731 19 196 97 11 73 758 88 243 48 427 22 56 54 787 70 145 90 450 41 120 16 515 24 508 27 221 34 980 60 71 55 67 21 336 47 472 26 624 84 250 80 800 20 555 1 890 72 122 44 191 91 655 33 583 67 502 32 116 77 947 82 732 87 737 13 405 56 275 17 884 59 829 50 18 6 745 15 759 12 55 86 247 96 965 71 119 5 654 95 582 65 680 29 39 74 699 81 342 23 46 69 409 58 258 38 580 66 842 83 738 25 190 0 772 64 115 31 91 61 258 99 148 79 724 49 887 8 540 9 693 57 106 11 340 40 140 63 895 36 6 89 248 78 690 98 825 4 650 53 890 14 94 39 585 46 576 45 393 10 241 92 254 3 758 76 533 18 81 28 983 35 382 68 912 2 753
84 703 70 810 32 400 63 647 68 680 11 389 18 749 45 254 85 305 6 972 2 721 38 444 93 878 78 667 20 673 40 486 51 122 8 268 47 175 99 984 64 276 50 738 41 472 39 809 76 979 21 539 22 33 54 194 77 302 19 220 53 569 10 663 29 365 52 631 35 882 59 902 33 182 62 304 90 170 42 421 80 349 5 677 31 369 97 336 98 579 36 395 55 174 28 279 34 617 26 725 13 754 1 638 44 833 72 864 87 800 9 287 94 761 46 698 65 696 25 954 14 862 7 624 73 295 95 372 24 193 83 495 92 245 23 981 43 560 74 42 49 658 12 291 82 795 17 466 57 349 75 253 67 881 27 764 15 811 37 906 61 328 48 107 56 89 91 375 69 733 81 719 79 622 89 719 3 285 88 94 58 39 4 124 71 249 96 878 30 384 16 540 0 375 86 76 66 588 60 504
94 659 75 807 1 450 98 950 34 562 23 838 66 892 62 6 39 22 11 392 79 724 25 89 42 483 27 186 93 758 28 477 65 620 96 282 51 916 91 909 50 659 20 459 68 234 15 765 31 412 18 473 61 695 36 772 97 356 2 980 4 988 60 442 13 491 30 826 56 508 82 33 87 435 38 717 83 608 29 1000 26 276 33 827 17 798 49 721 78 366 92 516 67 45 37 356 74 122 41 615 88 480 48 645 43 974 54 277 73 501 81 49 52 34 55 711 64 808 72 670 46 955 14 330 77 584 85 968 76 436 80 200 69 446 84 263 6 252 35 795 22 870 63 878 32 601 58 971 99 636 5 151 40 414 12 815 16 588 70 137 57 659 45 200 9 613 89 723 44 506 10 584 53 43 0 435 90 17 7 826 95 47 19 151 3 297 8 555 59 902 47 581 24 826 86 493 71 539 21 182
53 345 75 469 72 457 66 149 96 343 58 587 62 689 0 85 41 127 70 902 15 405 93 544 5 491 3 594 27 983 97 4 55 323 95 849 68 856 82 959 20 348 17 102 54 513 8 4 35 1 76 370 30 39 51 510 26 441 18 597 88 143 28 521 11 700 7 542 94 174 52 944 33 387 74 542 49 755 13 448 85 355 31 758 9 588 40 212 1 702 71 961 80 450 42 154 56 406 69 123 44 26 23 106 32 966 59 401 83 448 45 591 81 128 98 123 50 26 4 334 87 500 39 988 77 318 64 292 14 156 43 42 29 737 6 108 47 889 79 897 37 30 34 741 57 648 89 386 65 543 78 841 25 367 86 504 73 842 22 946 91 655 19 51 63 187 36 384 12 725 38 557 48 730 67 638 60 88 46 394 99 689 10 178 92 865 16 253 21 797 61 522 84 722 24 638 2 278 90 308
97 685 74 776 34 956 41 278 9 602 81 718 37 120 23 829 29 420 62 845 2 324 98 777 56 816 26 76 66 240 72 668 52 395 44 480 70 410 95 491 48 72 39 788 4 873 30 293 96 619 36 958 61 270 47 889 89 524 40 925 13 360 84 885 45 475 15 974 0 802 87 249 57 988 67 750 28 955 35 497 27 47 85 290 54 306 99 681 6 712 55 746 60 876 69 771 21 718 11 892 32 196 38 244 91 913 71 388 24 637 8 988 42 29 14 241 82 559 64 404 90 462 83 315 3 723 65 778 33 70 16 760 17 437 31 928 18 706 46 719 78 701 75 347 59 326 63 644 88 786 80 391 19 208 93 753 12 948 20 72 49 496 22 717 5 452 73 683 94 594 86 814 51 746 79 707 7 188 1 235 43 43 92 463 77 18 76 36 50 245 10 432 53 676 58 707 25 368 68 9
30 809 84 491 62 570 51 663 28 203 32 374 14 279 55 128 10 958 69 941 85 4 76 264 68 790 19 41 49 966 20 750 57 236 48 479 5 900 39 269 29 860 26 31 71 958 86 726 97 615 93 197 66 752 92 483 4 104 87 8 23 927 27 566 7 644 82 961 17 958 70 488 46 659 83 502 81 757 24 838 64 886 33 291 38 479 44 678 53 748 18 890 96 887 31 287 6 621 61 497 12 438 0 982 74 234 34 818 3 212 22 525 45 750 80 201 43 985 94 422 60 429 13 710 67 534 2 365 59 480 54 762 47 732 73 795 95 162 58 958 78 904 35 63 99 731 90 462 15 186 56 207 98 830 16 485 72 537 50 892 1 904 77 915 89 790 88 379 11 824 91 49 9 49 79 344 41 989 8 580 21 539 37 693 52 953 75 432 42 753 63 337 40 544 36 460 65 769 25 483
31 652 37 259 41 77 77 949 4 585 55 835 74 569 26 862 60 192 82 534 38 698 73 296 1 202 76 654 24 669 21 344 75 114 20 942 66 65 57 827 2 736 98 531 7 363 96 469 70 934 63 225 69 20 59 101 86 840 36 890 15 985 6 629 47 285 91 761 25 398 5 6 28 4 35 589 97 495 43 40 39 349 54 529 83 5 53 14 81 678 3 8 61 634 50 176 34 926 90 669 72 425 14 322 71 850 85 217 42 293 11 506 79 817 52 526 94 164 23 71 95 733 8 784 92 855 48 509 56 185 49 115 16 745 40 892 45 762 27 984 58 689 46 16 33 891 99 33 22 630 65 364 88 905 89 203 64 607 62 272 17 703 30 172 67 892 18 137 32 759 87 370 13 732 93 383 0 118 80 939 78 3 12 722 68 67 9 34 10 472 19 53 51 364 84 607 44 977 29 189
26 892 12 200 93 827 14 35 67 285 27 139 18 82 21 557 96 966 46 286 47 816 85 795 48 529 51 301 82 838 72 980 94 356 78 418 98 373 41 305 37 25 74 115 13 687 76 969 57 940 95 461 73 399 30 660 83 761 20 559 63 242 43 132 71 368 99 97 59 216 50 741 54 734 92 859 23 707 15 404 5 593 17 242 2 187 4 37 29 527 40 301 16 939 91 279 75 148 42 558 87 411 25 915 86 606 45 4 11 107 6 66 24 670 68 700 89 65 0 316 49 582 52 48 88 48 32 860 8 713 60 352 36 829 22 664 35 371 69 517 38 951 44 863 81 583 10 501 64 898 62 756 79 471 58 264 53 31 77 631 1 731 28 185 39 212 97 154 61 153 66 120 7 459 3 784 65 813 90 300 70 994 80 25 9 861 19 502 55 295 33 467 84 668 56 512 34 582 31 779
1 609 3 300 18 144 68 369 55 707 33 802 83 105 4 265 59 883 74 625 35 119 75 550 54 222 61 551 72 298 11 481 50 118 17 852 98 772 92 823 87 780 46 752 13 478 28 664 69 387 45 252 63 372 93 484 42 372 78 486 5 318 9 864 81 10 41 406 23 756 91 718 53 257 30 661 43 70 94 923 58 704 79 934 14 133 32 97 0 176 96 668 77 257 24 141 48 424 25 123 65 928 49 619 7 999 21 563 19 960 88 725 60 37 57 271 52 25 56 411 29 781 47 428 80 562 85 164 66 139 51 229 36 934 70 258 8 862 76 691 71 907 12 235 27 747 89 305 16 847 26 172 82 542 38 213 90 975 37 793 20 613 10 219 31 421 22 968 97 722 2 564 62 861 86 139 95 573 84 915 64 428 73 923 99 716 40 528 44 918 34 226 6 576 67 374 39 578 15 457
89 566 43 271 20 340 97 672 92 302 45 207 64 832 77 36 39 563 0 69 81 718 19 650 16 415 82 614 65 542 86 346 21 491 49 116 76 408 23 455 31 920 2 740 69 240 52 642 96 733 59 597 62 421 25 142 72 37 88 540 15 693 56 727 60 660 40 133 46 911 87 28 12 710 38 228 48 980 57 779 26 124 28 297 14 258 74 699 8 811 47 137 78 951 37 397 29 483 68 105 30 206 93 628 90 26 7 734 17 697 10 707 80 274 55 688 9 300 67 29 91 350 11 173 61 449 33 736 71 724 79 129 34 574 18 379 44 910 41 819 27 775 54 926 1 875 98 91 4 736 94 417 75 630 36 24 66 980 84 525 24 528 35 478 6 275 95 462 85 367 3 732 32 51 51 378 42 761 5 36 50 502 99 795 83 606 63 507 70 420 73 328 13 994 22 432 58 125 53 650
51 68 57 433 94 365 47 914 37 271 87 873 69 780 12 640 53 162 72 599 48 129 7 246 98 997 81 264 21 362 38 539 43 338 73 675 85 203 46 443 45 494 76 917 49 409 64 19 39 819 41 675 60 97 34 227 11 123 79 749 61 257 70 764 71 179 26 227 31 979 56 105 36 674 15 662 62 554 18 91 50 972 25 201 44 778 35 644 66 415 23 793 3 24 13 212 16 585 10 919 59 699 96 242 74 252 88 239 30 662 90 786 75 271 83 41 6 764 86 589 92 859 17 140 0 534 68 654 4 935 65 210 99 11 84 521 9 320 77 991 2 5 29 366 78 536 20 907 14 556 97 291 19 249 27 159 89 905 42 624 63 623 8 980 24 969 91 555 54 303 33 287 95 412 28 907 67 264 52 408 82 601 55 98 22 821 32 682 80 608 93 260 5 147 1 213 58 403 40 748
22 765 28 399 84 858 88 758 12 610 5 921 64 922 45 919 97 8 35 357 96 449 67 424 59 343 93 574 85 288 46 106 61 868 92 664 56 389 9 99 21 608 10 518 86 308 33 374 69 69 2 490 75 58 7 793 32 205 58 694 87 166 34 328 68 182 95 114 44 692 82 519 89 782 80 223 77 239 29 556 83 982 99 184 47 387 54 291 52 406 40 960 36 444 0 227 91 230 98 630 27 214 14 325 4 348 50 837 57 850 48 293 15 191 6 352 19 753 79 178 66 847 72 131 23 424 25 23 63 438 13 260 42 824 11 980 20 807 38 832 17 345 51 710 74 594 60 411 76 195 24 435 3 33 94 119 55 489 78 842 30 658 81 229 62 242 73 318 8 401 18 570 39 717 31 140 16 536 53 792 41 200 65 754 71 382 90 382 37 901 49 511 26 322 43 770 70 978 1 225
76 779 41 442 23 676 35 778 93 326 30 658 19 735 3 492 82 218 46 175 74 76 39 611 13 83 54 682 33 175 7 802 98 825 11 848 2 371 99 725 75 484 66 967 17 533 94 789 16 758 51 91 48 106 72 195 44 309 27 599 71 294 95 436 61 20 4 847 10 58 14 90 58 262 73 249 24 801 25 947 34 998 5 468 92 399 9 986 8 365 52 160 29 966 81 300 89 441 28 85 45 495 79 229 47 638 31 640 90 834 65 753 63 131 49 664 21 425 69 902 40 476 86 111 37 183 59 502 43 224 83 508 84 304 68 835 1 678 80 877 67 213 55 451 32 953 57 409 53 856 87 595 0 893 6 307 97 798 36 592 56 892 26 619 42 373 96 248 15 818 78 879 91 99 38 135 12 641 22 735 50 976 20 6 85 490 18 470 70 634 77 894 60 257 88 204 64 171 62 82
79 11 64 432 70 281 0 217 75 831 48 747 50 122 59 19 19 950 9 368 55 49 30 107 58 760 61 119 39 601 93 491 92 437 7 537 84 781 15 278 83 628 24 461 69 194 49 126 99 155 44 33 23 898 72 325 71 564 66 525 31 118 32 153 33 457 95 1 81 111 76 953 35 692 29 614 25 833 37 596 6 125 3 410 86 276 12 721 94 952 80 981 14 344 87 216 78 98 20 561 17 132 77 575 2 168 53 190 90 587 52 201 13 796 65 619 57 684 56 330 22 645 11 97 46 85 21 869 4 834 45 721 68 747 67 686 8 411 38 462 47 801 36 443 82 837 26 581 74 602 18 973 91 663 63 425 98 740 97 509 34 45 1 923 27 19 5 617 42 233 85 878 60 935 10 37 73 136 89 616 41 324 54 854 62 904 96 893 28 180 40 547 43 916 88 574 16 819 51 372
23 538 14 415 94 774 77 388 84 146 35 333 99 704 15 451 48 211 89 702 39 915 92 924 41 891 95 843 30 80 1 422 81 578 32 16 34 59 25 493 83 500 85 21 42 909 29 368 55 913 98 501 71 103 66 45 78 707 37 867 12 825 19 985 46 436 72 340 28 324 61 652 96 553 86 679 80 210 75 352 64 726 73 537 57 856 91 690 16 23 9 926 27 732 2 834 49 665 7 66 10 401 50 981 47 787 65 365 17 645 18 34 76 412 93 892 68 819 51 745 53 258 79 644 31 289 70 846 13 964 21 282 62 448 69 725 3 205 54 654 26 99 43 744 38 726 24 438 4 287 63 804 59 166 67 127 90 142 5 610 88 136 56 694 11 815 97 553 87 9 33 524 82 461 52 872 20 541 0 328 22 794 58 697 44 845 8 318 74 737 6 41 45 391 36 373 60 829 40 477
30 803 12 814 33 520 81 710 96 653 92 481 58 132 53 269 56 451 44 914 66 800 59 953 40 500 4 760 32 808 35 53 26 491 99 470 88 668 77 343 20 104 0 291 79 26 55 875 23 681 47 404 82 50 34 830 64 362 90 457 19 871 24 454 28 78 36 348 78 141 80 551 57 184 37 429 60 675 9 232 31 347 45 331 42 279 38 156 71 906 65 390 13 64 91 157 41 92 67 384 7 100 52 619 48 712 73 730 39 318 97 889 76 281 95 834 85 899 84 968 25 39 22 489 5 338 61 877 89 42 46 219 62 678 54 510 94 155 87 624 14 73 93 619 68 912 51 71 2 622 72 575 49 228 86 858 18 59 6 885 8 41 1 285 98 193 15 519 16 75 17 160 3 362 69 401 83 426 75 76 27 486 70 444 50 83 29 946 10 114 21 255 43 276 11 815 74 662 63 208
23 66 26 36 83 504 0 304 64 281 44 337 8 778 60 469 94 143 41 569 61 189 76 945 39 493 67 673 72 137 59 359 17 587 78 483 5 778 56 813 15 127 43 423 90 480 70 933 46 378 40 416 12 387 27 318 97 503 24 740 31 33 13 8 22 337 66 966 69 678 71 141 4 391 81 478 53 23 3 882 79 567 58 127 18 179 82 733 34 293 7 409 33 126 51 832 1 405 96 661 38 179 42 787 55 133 45 550 99 621 50 152 20 1000 98 87 32 322 63 120 73 168 75 463 74 565 77 387 93 659 86 201 37 678 19 821 11 305 65 112 80 496 57 867 6 839 92 752 14 167 95 797 36 867 48 584 91 940 9 318 62 485 28 411 49 319 87 206 84 382 10 429 52 576 2 929 25 656 89 235 47 82 21 984 29 466 88 291 35 108 85 829 30 638 16 115 54 700 68 995
40 784 21 509 64 362 93 972 5 53 32 72 2 487 66 789 94 326 97 578 56 553 81 580 44 328 45 921 13 868 7 610 73 169 61 273 85 222 50 634 75 776 86 199 1 286 60 433 12 249 74 316 41 842 67 128 91 637 77 814 70 301 68 125 35 146 98 976 37 81 69 664 18 292 59 370 78 190 36 473 58 631 3 883 24 887 11 783 42 632 46 594 79 245 6 266 87 783 82 885 10 538 55 874 62 643 0 304 49 356 48 681 96 402 95 95 39 477 17 283 53 451 47 47 38 883 65 102 89 562 16 742 88 616 9 204 52 719 71 763 28 24 15 685 4 332 8 336 31 202 76 946 30 545 43 756 99 446 84 636 20 518 14 173 33 577 54 995 83 956 57 730 25 104 90 626 29 552 72 775 51 911 22 968 34 949 19 106 92 124 26 26 27 221 80 906 23 796 63 323
67 468 20 871 51 737 72 701 32 721 59 116 82 800 97 73 11 105 48 321 10 51 93 899 13 618 50 237 34 271 35 393 55 329 60 457 69 804 89 122 5 664 21 16 37 148 62 715 27 240 53 370 36 154 79 221 74 110 23 824 98 201 15 242 12 317 38 769 26 846 80 94 46 897 28 395 8 939 64 666 44 579 95 726 76 272 33 579 96 174 56 618 0 552 83 49 66 596 17 88 73 221 29 212 25 797 14 582 42 265 99 681 45 286 41 372 52 387 7 458 19 898 43 564 71 682 61 604 65 400 24 455 86 489 31 698 3 912 16 49 49 727 2 311 40 875 78 118 77 18 39 808 75 214 92 767 6 847 70 855 18 674 57 285 81 408 68 412 4 268 54 686 58 90 9 702 63 628 85 92 22 690 84 311 1 676 30 907 47 284 88 230 94 527 91 219 90 216 87 238
22 411 67 131 51 985 43 956 6 260 28 215 79 219 65 998 2 903 24 568 44 297 21 118 61 399 1 610 59 512 64 486 63 808 3 227 54 179 55 349 8 30 39 662 83 147 48 823 14 24 29 543 91 35 85 251 17 487 36 130 49 630 72 486 5 461 76 52 86 205 75 206 26 572 34 827 77 9 84 321 42 524 60 194 38 865 46 971 25 671 89 916 37 249 53 149 31 589 32 193 70 615 27 867 82 344 40 470 78 875 69 790 45 771 87 695 23 490 74 768 33 188 0 960 18 191 47 839 58 530 96 473 30 711 92 408 95 253 4 831 13 863 41 61 93 521 90 711 35 244 94 785 16 710 66 566 52 199 19 679 11 544 10 732 88 587 81 571 99 597 57 263 97 588 62 584 71 720 20 164 7 502 12 721 80 250 9 440 68 415 50 187 98 247 73 956 15 506 56 359
34 884 66 567 73 649 12 902 9 435 39 269 98 654 85 660 10 80 52 774 15 358 53 743 0 436 88 201 57 899 24 961 1 539 51 951 79 300 42 473 84 596 14 404 28 331 27 153 77 148 11 743 87 874 41 392 31 712 70 219 13 619 92 446 61 725 67 199 81 531 58 88 56 781 59 384 47 67 69 514 82 121 64 902 91 459 16 433 45 101 46 827 90 314 68 707 94 925 99 864 89 526 29 77 49 26 4 890 36 740 6 228 40 160 3 401 65 61 26 160 76 535 5 314 72 430 32 170 38 268 21 578 86 242 19 743 71 236 37 154 63 398 96 180 33 909 83 531 50 304 95 985 20 272 18 759 74 429 7 450 93 502 78 846 97 86 25 840 8 670 43 578 62 86 23 935 17 913 2 858 54 235 30 824 44 194 80 51 22 958 75 343 60 341 48 533 35 208 55 487
21 115 94 289 20 67 22 233 26 751 51 473 44 171 75 179 45 569 55 263 82 375 47 917 27 628 15 975 18 248 24 527 88 221 56 953 54 628 3 358 16 626 89 590 63 543 86 469 96 997 39 140 99 80 78 368 84 220 58 660 57 475 23 268 41 399 25 945 19 456 65 106 97 29 6 99 90 223 53 243 38 594 46 481 61 701 35 413 14 449 60 749 68 168 50 676 11 490 34 226 79 652 67 228 42 369 13 432 92 831 74 418 2 715 17 80 76 239 83 202 52 757 98 723 5 166 0 658 10 755 32 484 9 559 95 182 31 921 91 606 49 640 73 381 81 33 69 512 36 139 40 521 59 962 93 510 66 435 29 492 43 946 77 945 8 400 85 989 37 648 7 606 71 606 4 610 30 944 62 883 48 720 28 40 1 404 64 893 72 165 87 789 33 867 70 408 12 836 80 639
62 776 33 886 16 818 93 509 11 498 75 705 83 197 13 419 97 875 9 27 18 795 19 747 4 168 52 162 78 412 17 846 35 964 58 706 22 105 14 339 49 17 23 330 40 375 84 94 95 844 67 912 96 396 50 922 12 948 56 32 37 373 51 209 63 311 43 519 34 225 55 503 31 784 81 855 79 694 3 271 61 808 73 27 44 638 15 653 85 696 8 26 86 141 71 731 25 569 70 96 60 626 74 687 30 585 29 752 26 192 89 985 99 395 21 550 5 727 48 891 88 665 90 800 28 524 68 409 0 96 36 837 38 978 47 767 2 583 72 30 39 899 87 138 64 5 6 825 41 527 98 159 65 967 45 972 91 207 69 495 42 203 57 454 54 335 59 220 27 277 10 113 7 614 20 925 66 603 76 460 94 11 1 893 46 550 80 109 24 822 77 906 32 456 82 51 92 535 53 18
52 140 97 658 65 887 34 239 55 214 53 896 5 914 27 971 22 176 89 172 91 990 58 319 26 262 50 286 62 258 28 669 40 320 46 913 99 534 2 277 29 449 10 397 3 211 11 852 33 416 0 130 67 478 30 369 36 667 45 455 47 950 12 218 56 826 75 999 86 447 35 99 49 431 43 325 96 315 8 78 15 584 37 527 21 565 81 214 71 646 68 677 85 401 54 277 72 958 79 389 24 555 51 742 61 618 14 759 87 554 39 125 95 419 70 131 98 329 64 674 77 380 6 147 1 938 88 548 18 662 80 234 59 279 44 154 94 740 17 308 82 775 74 221 84 858 32 319 41 457 38 521 31 463 23 175 57 831 7 146 42 524 78 480 93 170 9 83 83 960 90 324 13 534 25 266 69 369 63 332 20 490 16 664 73 113 48 259 66 23 19 116 76 179 4 174 60 427 92 127
62 384 28 520 17 328 40 802 42 691 4 122 34 309 82 259 98 637 80 552 25 161 5 175 26 245 20 206 60 615 94 721 65 440 67 665 47 875 66 417 41 233 92 442 72 511 44 32 57 29 96 173 22 874 35 407 8 621 19 944 74 190 77 167 87 641 81 263 18 460 0 458 49 862 56 548 37 558 95 121 93 963 12 299 59 945 69 8 83 782 9 700 63 469 68 460 1 750 23 170 90 347 33 636 54 796 21 416 29 362 89 45 43 419 61 43 51 933 85 175 76 209 97 987 78 156 50 565 73 793 99 467 88 558 52 954 64 39 36 767 39 672 91 671 7 775 10 53 75 549 15 393 58 778 84 349 79 809 2 655 14 870 24 730 32 907 71 689 31 360 86 858 3 95 46 211 45 609 30 338 70 190 38 561 27 738 13 987 16 883 6 421 53 685 11 761 48 10 55 84
76 746 70 825 46 854 0 239 72 587 52 50 66 559 17 22 10 381 75 5 55 47 82 942 42 707 45 935 26 736 44 58 99 544 36 869 50 932 15 623 12 257 78 206 77 127 18 226 73 117 87 284 13 341 35 301 16 138 85 468 88 412 25 782 91 293 28 902 6 910 34 568 48 117 32 974 33 317 58 138 27 724 2 192 74 154 9 814 61 219 81 923 54 133 92 949 31 41 30 180 51 419 38 589 56 200 41 963 95 334 29 292 39 13 22 922 64 551 5 534 84 346 24 18 14 600 93 595 57 161 63 536 69 161 47 196 79 799 62 613 90 770 8 739 60 426 68 435 98 152 11 162 49 905 20 675 59 21 21 460 3 854 89 627 40 672 71 56 23 522 67 132 97 182 83 853 80 958 37 10 43 92 4 407 7 626 1 749 53 851 86 534 94 604 19 157 65 646 96 303
10 582 8 370 89 962 15 836 84 764 64 233 55 514 76 911 49 656 26 978 97 127 90 101 13 948 17 670 52 168 19 157 0 332 25 831 31 812 12 743 11 397 75 583 51 153 29 97 14 662 66 74 56 903 73 301 95 809 3 48 45 711 46 6 70 206 60 50 98 553 54 553 81 805 53 862 72 847 69 321 30 461 59 590 57 236 27 994 6 142 86 250 65 599 82 471 37 599 99 646 61 298 80 528 74 245 78 334 41 50 4 43 43 634 33 981 48 858 91 874 96 157 62 493 67 72 47 581 23 811 34 865 21 100 94 750 28 505 39 767 50 825 68 83 36 109 32 537 16 193 38 793 20 841 93 986 83 761 42 427 85 114 79 46 7 606 1 50 35 803 77 826 88 986 24 926 5 201 9 890 87 543 22 371 63 923 2 953 92 391 58 15 18 401 44 883 71 534 40 71
79 181 23 831 71 812 86 978 99 674 37 800 88 35 34 509 39 287 83 66 56 449 29 885 8 608 49 266 14 594 1 955 50 474 84 983 69 934 3 569 7 241 89 964 43 994 9 731 98 736 40 951 33 6 60 433 82 859 26 459 80 754 20 169 62 940 64 890 93 230 6 433 72 673 36 487 96 444 65 290 68 839 87 479 92 204 91 376 24 181 38 743 25 404 55 957 81 839 74 25 53 754 45 798 97 44 30 424 70 576 12 670 10 759 75 571 21 82 94 678 51 471 58 591 31 550 77 54 90 787 52 716 16 113 15 644 95 870 48 497 35 762 63 467 47 298 41 580 67 653 19 600 46 900 27 842 13 79 0 846 4 12 32 364 85 841 66 625 59 608 57 90 5 99 28 999 18 332 73 498 17 966 78 107 11 584 22 361 61 909 44 331 54 981 42 706 76 721 2 137
92 45 97 516 41 552 94 902 16 958 77 709 18 706 45 930 81 755 57 829 20 847 91 937 76 752 87 837 88 904 17 111 26 919 33 558 32 232 34 676 96 300 55 718 49 663 54 907 83 833 9 958 4 140 78 556 86 535 8 631 2 171 59 49 39 10 22 602 35 482 73 838 50 719 69 86 53 692 51 41 89 188 14 684 31 417 85 793 1 508 95 431 64 267 93 420 90 335 25 496 38 964 82 456 0 538 30 13 10 113 71 330 80 751 24 377 36 733 15 605 42 148 5 799 84 395 56 107 62 104 68 872 52 61 70 279 79 968 27 164 6 306 58 34 19 469 66 917 12 335 43 220 37 638 75 575 21 821 3 859 40 10 28 107 99 762 67 95 63 410 61 275 7 935 47 30 60 159 72 864 46 742 98 451 23 688 48 167 13 605 65 664 44 661 11 146 74 275 29 245
45 413 61 850 19 598 38 737 41 104 87 562 55 71 51 405 26 434 23 455 42 227 99 632 82 957 44 292 54 622 53 637 62 145 58 906 80 390 78 321 74 659 6 517 2 897 81 184 64 168 32 321 24 380 33 383 47 820 21 259 35 554 11 420 71 43 50 948 79 13 57 553 7 442 43 488 95 396 20 392 86 915 3 197 15 688 39 464 25 676 73 751 84 460 4 950 48 475 56 184 16 745 12 719 66 736 14 397 59 948 88 689 97 151 90 123 98 77 34 90 69 72 65 344 29 629 83 976 36 909 5 655 77 130 94 679 89 911 75 123 52 249 9 409 67 485 30 180 31 810 1 879 68 539 0 304 85 377 46 574 28 491 72 272 8 750 37 109 49 658 96 203 18 274 22 26 91 305 76 289 27 156 60 213 17 414 70 661 40 551 10 85 93 39 92 734 63 906 13 678
59 91 74 655 72 909 34 707 79 237 51 161 10 970 82 464 0 325 24 986 65 279 99 129 41 485 70 847 62 735 91 70 57 221 9 877 1 831 25 648 77 907 45 965 28 364 48 701 66 27 87 102 71 23 5 663 20 6 43 101 93 809 80 74 90 834 37 655 35 225 23 20 54 950 83 479 52 415 95 88 67 584 39 770 40 380 21 259 29 637 85 504 56 360 19 543 2 357 98 405 26 784 3 845 78 24 33 85 22 10 64 565 63 337 55 655 60 94 96 986 46 789 50 568 38 507 94 193 42 272 92 600 58 466 4 695 88 613 47 826 6 931 97 42 18 663 68 524 12 627 81 488 8 632 86 943 53 343 84 356 44 821 11 680 7 183 13 919 27 541 76 949 15 329 36 914 75 501 30 427 89 849 73 466 16 889 17 572 69 859 32 180 49 1000 61 390 14 101 31 464
67 228 55 158 85 891 6 195 31 213 3 964 38 488 50 500 17 658 27 344 83 61 82 736 73 619 35 674 36 266 68 168 24 141 72 47 51 943 80 848 26 251 71 631 94 573 43 723 63 437 96 948 20 349 75 762 66 968 91 413 57 365 99 59 23 794 2 944 25 699 10 718 1 496 90 774 14 671 49 331 78 390 60 999 47 673 56 279 7 929 46 199 81 148 69 126 0 853 79 881 34 110 39 658 54 527 40 295 21 4 77 577 8 206 74 228 97 471 86 989 5 890 41 792 62 309 12 516 45 617 32 315 58 246 84 584 95 842 15 957 92 252 98 449 48 472 28 841 11 45 93 774 59 589 16 450 76 209 42 795 88 72 29 438 89 778 4 484 70 940 19 415 37 732 65 744 30 263 52 208 64 771 61 369 18 964 44 997 22 675 33 159 9 101 87 131 13 17 53 116
24 640 98 358 19 444 55 338 18 572 20 337 65 30 90 553 86 369 58 136 42 397 83 893 79 90 46 426 57 320 6 163 74 80 59 891 44 800 11 580 16 820 85 629 41 222 34 179 96 104 67 222 82 203 51 848 10 170 81 908 47 199 33 719 30 238 88 765 62 9 13 803 94 767 0 580 37 432 69 163 9 514 92 573 80 980 53 334 50 752 45 394 70 60 64 459 73 126 76 310 32 973 60 810 21 546 4 70 48 771 26 726 2 243 12 136 3 935 61 979 7 509 71 531 35 613 36 476 68 664 40 774 87 377 15 814 28 837 63 277 66 254 43 329 25 669 27 589 78 642 91 484 31 909 54 857 56 361 93 911 77 177 39 53 5 973 8 724 38 604 49 607 52 159 99 927 22 41 23 158 72 669 75 157 14 906 17 827 29 479 89 56 97 26 95 700 84 695 1 744
22 961 94 47 96 589 7 6 42 4 89 820 66 492 44 946 82 766 86 595 55 637 79 124 37 431 25 708 16 45 10 479 33 158 3 501 52 270 76 593 54 654 31 934 92 279 45 488 80 539 18 872 26 649 97 895 5 672 53 492 17 639 85 901 81 383 68 737 34 784 74 599 84 20 9 629 63 173 15 355 4 670 57 12 23 209 91 837 19 826 1 343 48 770 83 215 14 717 70 827 58 395 50 385 93 86 51 450 20 659 56 273 62 783 35 807 98 846 59 740 60 566 46 635 24 461 13 914 64 236 8 748 69 716 43 511 67 264 72 477 2 313 28 589 21 33 11 681 90 620 6 863 27 79 87 849 39 903 78 457 40 69 38 141 71 387 0 715 30 725 49 999 99 660 88 780 73 759 47 491 41 202 75 67 12 56 77 274 65 86 29 249 61 515 32 326 95 525 36 507
16 782 29 96 75 4 65 507 52 164 32 285 90 432 48 269 6 650 13 551 36 192 62 911 66 632 84 608 2 722 85 722 3 519 46 841 9 222 42 766 1 489 83 912 82 267 20 857 12 281 37 120 14 908 74 287 25 32 0 394 26 103 77 462 5 889 49 114 35 394 28 353 8 466 11 932 39 610 72 428 55 743 98 957 54 737 34 735 92 237 17 286 63 987 7 907 73 447 69 651 30 101 4 321 71 313 22 378 79 491 88 298 23 975 10 615 60 477 19 993 99 816 33 933 51 621 67 869 70 621 64 358 57 831 86 210 45 256 81 459 89 213 43 255 61 426 59 351 15 790 31 491 56 773 93 885 80 619 47 369 38 523 68 859 58 910 41 282 91 193 94 278 24 711 40 201 97 716 87 236 44 284 96 617 53 318 78 841 21 180 27 787 76 269 95 681 18 712 50 116
53 889 0 621 86 70 15 75 35 359 33 176 76 412 39 281 46 406 73 489 89 725 20 464 16 381 31 395 79 739 74 798 52 896 57 919 36 586 43 475 84 469 18 827 67 845 34 413 47 999 55 764 80 959 27 253 82 422 61 335 13 63 37 650 1 321 62 462 28 601 17 916 95 770 71 38 11 845 25 323 96 180 91 396 85 159 23 182 50 219 4 168 88 282 41 919 78 855 69 121 5 497 7 291 26 335 9 888 32 836 29 431 72 550 3 105 51 899 22 614 19 205 48 52 40 170 90 760 98 461 21 274 8 377 42 429 14 150 81 827 92 103 2 951 6 529 12 420 49 363 10 244 54 207 83 893 45 422 56 946 30 52 75 761 63 400 64 142 38 116 44 607 77 349 93 981 59 848 24 821 94 68 70 491 58 372 65 84 60 244 87 362 99 360 66 86 68 539 97 2
15 849 6 540 20 341 17 407 41 972 56 812 97 781 87 624 96 902 30 168 35 491 8 796 83 803 98 306 78 970 52 127 33 809 10 11 72 189 39 58 46 656 79 883 50 21 28 664 89 200 11 2 7 417 68 60 94 15 81 93 40 779 92 440 63 973 93 924 69 19 82 1 57 270 43 945 26 450 5 374 32 244 25 323 51 645 59 879 49 382 4 544 60 636 75 59 18 74 76 345 3 414 2 193 55 538 16 927 65 739 80 176 73 637 66 939 74 910 85 402 62 725 14 859 36 404 38 427 88 952 23 689 42 853 70 823 34 373 64 861 27 966 31 50 24 493 54 691 47 257 37 897 95 924 99 175 77 322 67 981 9 994 90 917 12 574 84 40 53 339 44 629 71 314 13 72 0 839 86 515 1 925 61 608 58 174 91 981 21 507 22 374 19 108 45 557 29 624 48 527
72 717 83 398 51 765 37 270 20 997 23 764 13 849 14 788 10 606 88 428 99 599 26 154 73 103 30 522 79 1000 3 146 0 110 32 858 75 157 56 291 64 322 58 278 87 188 12 370 86 943 46 294 2 508 34 941 95 374 24 813 22 110 28 444 84 464 52 768 25 650 49 409 93 360 53 18 27 683 62 118 61 10 31 946 48 736 36 213 57 580 43 158 1 624 59 338 41 423 18 905 44 665 39 309 17 258 21 351 33 630 16 940 97 755 90 306 71 618 15 998 66 482 54 229 80 365 91 393 55 653 67 301 60 410 68 581 94 442 74 80 96 474 45 746 77 356 38 701 98 913 82 739 7 252 76 139 6 378 78 190 9 963 29 550 50 994 85 587 69 274 5 540 47 182 63 938 19 327 40 933 70 162 89 546 65 756 42 481 92 760 81 908 11 381 35 771 8 257 4 302
12 942 72 43 93 354 73 987 66 775 10 770 19 389 35 999 20 701 95 102 75 187 3 385 62 446 74 741 47 404 65 889 8 48 67 879 1 131 53 281 9 654 11 996 38 632 58 95 43 696 15 60 41 835 52 312 69 798 77 109 91 834 40 505 4 338 87 951 33 23 18 175 2 359 56 244 36 617 61 454 80 937 82 635 30 469 5 983 50 802 32 219 81 658 6 42 37 214 60 108 76 750 34 755 46 380 14 722 63 599 54 697 7 498 71 211 24 50 51 513 90 836 0 224 99 402 70 865 96 640 97 768 83 677 89 185 85 129 64 247 42 177 29 732 31 709 26 29 88 182 27 531 94 413 68 403 86 288 79 107 55 906 48 297 57 212 92 845 49 182 16 67 44 844 17 75 78 254 22 362 23 969 45 187 59 202 21 638 25 756 39 436 28 453 98 1 13 705 84 884
97 352 75 143 70 952 32 12 48 158 58 554 56 849 25 315 11 307 93 225 92 971 62 167 1 70 19 160 94 946 82 259 78 416 76 988 13 267 45 74 74 975 20 45 60 717 55 954 5 196 28 989 23 397 50 403 54 318 42 751 17 749 68 86 52 264 85 905 29 427 83 51 65 262 80 716 96 2 37 154 59 871 3 522 33 711 21 163 87 655 34 759 71 922 27 409 46 428 51 415 86 143 91 602 53 171 36 903 41 328 2 18 79 359 95 456 72 657 18 44 10 293 4 527 40 967 30 770 12 198 47 448 44 926 26 444 89 402 69 176 38 909 14 396 22 661 73 73 61 248 24 122 99 577 35 776 57 738 49 244 16 896 63 170 81 573 90 429 67 724 6 485 31 840 8 854 7 830 9 828 64 667 88 395 84 71 66 74 77 930 43 516 15 461 98 704 0 508 39 827
10 670 29 169 26 599 87 869 49 298 63 850 60 105 37 489 69 72 71 175 96 157 65 86 98 416 42 297 73 737 79 898 97 440 31 420 59 936 30 772 16 485 86 724 53 881 72 339 99 848 55 743 11 666 36 560 62 570 80 253 38 386 56 485 94 389 41 765 0 282 64 97 18 937 51 562 19 31 48 908 47 496 9 906 35 984 17 605 6 175 66 390 2 710 44 179 4 185 5 893 82 316 90 871 45 953 24 396 50 892 7 249 84 556 85 152 8 236 78 2 23 344 67 284 28 123 15 134 34 757 21 334 22 484 88 52 12 183 40 811 39 318 74 694 91 789 27 699 95 269 81 419 43 233 33 407 54 961 14 388 92 52 52 703 83 216 89 764 68 997 77 816 13 355 32 40 57 910 20 931 25 610 76 693 93 892 75 520 3 61 70 57 61 505 46 969 58 288 1 762
68 95 66 443 42 809 82 763 91 978 3 607 81 145 86 725 25 67 71 56 83 165 73 962 12 61 37 548 47 185 22 749 31 262 90 973 32 248 1 837 92 228 76 986 27 274 85 815 51 865 8 886 52 929 96 883 29 684 61 650 10 218 87 47 67 5 94 318 97 253 99 360 19 941 49 706 62 881 63 744 84 184 98 187 30 424 13 177 69 640 58 122 9 769 45 399 53 367 21 638 72 56 7 755 38 889 65 673 80 478 78 3 79 251 50 856 55 342 6 303 93 956 56 4 26 478 36 279 70 6 0 806 43 526 41 425 88 961 17 592 18 264 34 702 48 61 77 142 44 371 2 228 89 889 5 218 15 518 4 654 28 549 60 287 40 966 59 831 39 88 20 558 11 332 33 701 24 383 57 884 54 766 74 82 23 331 95 933 46 824 75 47 35 837 14 369 16 663 64 169
90 489 14 508 65 970 88 941 94 980 38 668 10 581 77 271 68 676 89 755 93 483 40 678 9 835 25 661 70 311 37 828 8 886 5 715 62 79 52 361 30 56 76 693 24 966 67 711 42 438 51 823 3 853 69 417 13 631 2 314 16 709 6 996 47 410 78 339 46 147 66 551 87 308 96 385 43 504 34 207 64 868 49 104 32 980 55 355 31 749 17 658 80 159 73 247 71 616 15 685 35 971 23 332 60 827 1 184 41 97 33 299 7 1 21 463 44 399 91 882 59 39 45 934 28 667 18 872 63 801 54 161 50 743 81 378 82 663 53 66 39 817 61 480 95 639 36 332 75 725 58 473 85 328 83 228 0 201 79 395 26 864 27 320 74 629 20 480 19 587 57 192 72 565 29 922 11 712 98 64 97 988 99 718 86 993 48 655 22 622 56 438 12 192 84 602 4 699 92 313
57 121 12 330 32 195 53 973 71 312 21 524 9 946 48 85 67 255 14 703 99 498 2 421 59 875 73 760 55 343 24 618 35 540 81 873 92 67 65 687 27 631 94 280 13 463 89 377 72 146 41 907 25 74 78 236 15 92 45 298 76 65 1 951 39 726 0 341 34 843 87 515 10 986 70 836 11 392 20 553 51 998 84 661 49 814 16 705 22 189 86 472 88 111 58 142 64 771 63 759 19 170 95 670 28 554 5 217 31 428 37 368 93 406 74 310 97 571 66 966 23 841 56 564 6 159 7 786 69 379 68 159 4 509 18 293 82 946 40 392 36 722 42 130 60 322 17 652 98 512 47 322 77 274 33 421 44 720 52 992 90 27 79 142 43 116 61 972 30 261 3 208 54 279 83 909 62 743 46 394 85 20 50 551 29 187 91 165 96 48 26 277 80 572 75 669 8 549 38 712
20 548 51 619 75 219 47 573 89 375 69 735 23 285 31 348 72 102 43 947 39 918 11 476 85 504 86 667 61 350 80 181 9 156 60 929 84 229 24 150 14 859 58 469 49 58 36 956 91 197 53 761 44 144 13 644 62 611 0 402 76 830 1 215 25 893 8 370 28 1 92 284 90 503 52 883 93 201 3 996 97 252 10 366 98 821 96 247 95 327 29 418 73 803 6 364 94 66 64 920 4 440 83 397 55 358 37 730 63 464 45 688 78 781 67 228 68 299 16 130 46 47 2 826 74 277 18 607 41 327 12 833 15 951 59 741 34 777 21 611 57 527 35 702 27 314 32 986 7 921 82 307 48 308 71 397 87 72 81 173 56 381 65 48 33 934 99 543 70 75 54 37 22 323 40 168 88 710 5 713 30 357 17 509 79 169 77 346 42 13 50 339 26 87 66 524 19 506 38 258
68 398 50 707 92 44 54 821 72 515 77 602 7 871 90 525 76 122 18 858 48 713 97 365 71 471 10 134 6 66 69 633 34 678 89 235 94 655 21 432 99 379 23 733 29 803 79 352 9 719 22 245 39 851 27 536 78 8 62 127 51 588 74 280 33 828 37 543 8 444 44 93 81 946 0 651 4 865 31 10 46 173 43 132 16 129 35 488 82 917 88 814 25 888 96 269 59 772 58 79 70 144 15 939 17 946 53 780 67 864 56 487 86 77 63 623 2 803 85 986 64 136 1 709 45 915 95 660 47 95 52 484 73 202 91 364 5 836 87 433 13 861 36 100 26 41 32 903 12 342 80 745 57 891 38 212 24 156 20 337 83 216 66 117 55 505 49 125 98 733 93 138 75 823 40 462 3 302 65 756 61 624 41 684 11 346 28 139 19 618 14 513 60 753 42 932 84 483 30 11
67 486 92 864 93 446 83 281 60 43 34 928 40 473 62 565 32 950 45 611 58 386 37 743 98 838 54 826 88 374 59 467 22 369 38 451 6 974 8 417 71 550 10 689 79 751 36 938 29 217 2 581 21 140 17 122 66 153 41 126 24 698 75 105 85 122 86 835 30 376 94 891 63 247 26 601 73 529 31 991 90 968 89 473 4 911 53 829 18 291 13 992 65 117 39 120 25 250 42 202 55 129 43 148 57 801 20 177 82 84 76 857 84 35 69 727 74 791 0 901 50 176 95 155 51 973 56 743 15 365 7 47 19 879 33 223 70 784 91 32 28 408 23 244 72 22 44 152 64 573 96 854 1 778 49 414 97 576 9 834 35 972 68 244 81 938 52 931 80 908 27 992 47 162 46 677 12 106 77 924 3 215 61 564 16 220 78 793 5 37 99 236 14 851 87 264 48 976 11 10
69 970 90 441 61 578 56 47 30 651 70 20 37 74 50 797 16 632 10 77 96 804 64 194 82 259 9 589 72 606 48 242 85 11 87 339 52 78 43 361 86 731 97 985 4 646 74 957 73 425 67 547 98 905 35 817 25 40 39 930 5 861 23 943 19 186 2 879 75 157 14 421 15 701 88 291 93 9 34 240 46 56 33 419 22 844 1 574 59 283 31 9 44 58 58 477 55 865 36 573 99 540 17 521 80 547 27 834 32 906 11 443 62 137 8 221 41 267 91 149 28 495 21 913 94 252 53 753 26 803 20 334 76 699 71 889 92 503 3 831 13 614 47 498 12 479 79 418 68 381 78 930 40 648 49 731 83 665 89 440 38 186 7 738 66 783 0 242 63 52 42 947 18 229 6 705 51 859 24 652 77 800 54 410 84 38 60 664 81 256 29 750 95 465 45 282 57 232 65 616
99 212 92 390 74 389 44 246 42 424 49 657 14 499 41 705 50 469 26 352 38 615 43 607 84 371 94 110 80 4 8 464 15 515 87 520 62 373 48 189 64 136 21 242 40 772 20 60 86 496 6 340 57 389 71 376 58 825 96 87 55 466 16 198 59 842 83 458 19 891 53 402 29 711 3 617 60 953 28 960 33 952 75 957 91 136 35 862 9 119 10 742 25 863 61 750 88 412 24 484 46 261 47 226 17 110 81 85 31 202 22 16 85 624 89 209 63 583 77 933 66 390 13 554 32 475 93 918 98 275 37 303 67 642 51 729 45 625 69 600 7 148 73 530 0 523 56 875 1 288 95 473 72 82 12 589 68 211 54 897 52 58 78 604 36 609 2 988 97 657 4 585 65 863 18 730 27 500 82 555 70 986 39 264 34 717 90 214 76 679 79 996 5 388 23 235 30 624 11 815
41 721 64 289 83 792 60 60 4 60 92 881 63 683 34 837 9 529 33 415 6 21 44 700 36 203 82 420 80 38 51 183 58 476 97 257 12 478 73 333 15 910 31 222 28 235 94 197 1 953 59 176 24 243 40 317 7 562 37 272 68 176 11 424 52 68 87 408 48 496 50 897 90 485 54 961 88 774 21 644 56 623 72 337 17 353 74 28 81 978 32 512 0 270 71 927 61 131 69 273 10 988 75 797 76 571 57 765 20 148 66 119 77 655 8 410 38 651 3 909 42 535 19 867 16 126 39 104 5 420 2 202 46 945 98 30 29 235 84 65 27 588 95 931 85 369 86 549 96 170 13 52 62 754 53 19 14 7 55 543 23 35 70 405 67 141 18 399 45 47 91 669 22 731 78 548 79 81 65 490 89 931 49 71 35 360 26 32 93 94 25 635 43 240 30 58 99 583 47 774
17 858 18 242 83 273 57 367 23 578 95 697 56 197 42 321 40 657 55 539 51 291 27 765 8 327 38 249 45 557 65 143 31 550 25 394 54 891 33 423 53 62 58 115 71 590 32 624 67 48 75 107 9 853 0 733 97 290 90 324 34 293 41 262 21 942 5 763 92 385 89 730 66 391 82 17 68 214 50 159 22 737 52 866 2 256 28 692 63 515 30 498 7 415 47 8 96 276 3 783 59 816 19 212 73 967 87 850 74 441 72 27 69 909 13 231 12 325 79 482 44 910 46 252 4 120 70 977 48 11 6 215 10 632 85 265 16 987 15 7 98 504 29 792 43 103 26 764 91 602 60 856 76 900 11 547 20 967 1 343 35 85 39 250 80 238 93 335 99 219 81 946 14 8 61 916 62 986 36 866 49 348 78 78 64 504 84 375 88 572 86 36 94 749 24 225 37 122 77 169
0 626 53 921 77 688 25 867 6 952 41 231 35 507 45 157 21 293 5 97 36 139 54 375 80 773 15 261 7 186 95 748 64 123 40 727 65 62 98 753 10 187 99 718 4 957 57 357 97 773 46 488 83 204 85 275 87 656 67 582 78 364 60 132 79 401 37 443 19 705 29 274 55 662 47 301 18 392 76 736 56 859 27 846 2 613 92 741 44 520 26 717 11 918 75 383 61 189 12 541 74 688 33 643 71 459 72 15 3 732 88 931 23 921 58 51 94 13 81 25 32 975 86 266 93 768 13 248 30 667 84 535 9 480 31 537 50 854 63 484 17 182 43 67 28 673 66 776 59 402 42 316 24 985 70 686 51 760 1 28 38 124 90 145 20 529 89 929 22 711 96 427 34 189 39 700 16 15 68 325 69 178 52 698 62 888 8 289 91 204 82 95 49 964 73 355 48 793 14 941
72 635 87 30 65 231 67 515 55 404 1 114 64 29 9 953 80 46 85 155 30 579 86 191 51 957 52 118 36 215 10 292 28 428 26 380 49 468 25 84 38 563 66 513 69 840 54 59 63 309 58 630 40 699 5 599 88 137 11 514 46 536 42 378 60 571 77 463 45 521 68 588 14 471 16 761 43 83 62 447 23 9 32 905 82 291 57 348 19 139 8 616 20 371 92 819 97 972 84 199 48 606 2 927 79 890 39 275 76 467 59 8 13 28 12 94 34 361 95 530 27 942 98 112 37 416 71 291 93 9 99 669 53 47 44 2 50 566 61 936 6 720 90 299 83 823 41 157 22 12 35 991 78 531 47 787 91 60 70 800 4 644 29 712 7 621 81 769 24 839 56 319 0 791 75 52 31 799 96 853 94 282 73 910 21 93 74 66 33 46 89 229 18 552 17 938 3 478 15 561
17 470 77 227 99 551 25 240 83 932 15 280 26 50 43 764 36 608 87 932 91 444 50 727 88 536 5 435 73 487 93 87 10 166 49 714 63 615 2 884 12 243 31 79 79 603 38 109 13 917 42 907 4 293 57 251 18 6 85 339 74 360 24 678 19 58 47 326 14 597 9 779 78 605 64 529 62 842 27 231 96 254 69 398 44 992 39 925 82 564 66 395 34 207 28 659 98 612 89 447 72 672 3 699 8 588 30 39 92 782 35 317 67 263 76 991 48 794 53 130 61 405 22 692 54 354 1 875 29 366 60 110 0 30 6 992 32 908 37 883 95 319 75 84 16 834 70 389 41 859 59 941 20 764 81 550 94 665 21 906 84 420 71 890 86 349 58 974 97 918 40 43 46 273 56 241 23 905 68 362 45 545 65 981 90 987 52 161 55 905 33 173 7 847 80 701 51 869 11 794
23 974 96 377 30 868 82 151 60 383 35 158 45 42 9 596 40 524 4 414 19 865 11 889 76 427 64 160 32 468 54 928 94 973 39 253 14 231 93 468 87 382 89 321 22 710 29 225 12 778 53 453 79 880 38 809 49 921 77 234 13 879 80 405 51 206 88 976 83 895 91 381 5 546 84 108 55 585 26 126 73 151 42 288 67 364 15 330 71 4 78 196 31 390 25 502 44 341 85 242 8 556 20 884 34 323 62 167 50 284 61 161 95 775 7 637 72 523 1 129 86 534 58 998 47 304 17 886 2 906 21 148 81 100 74 976 28 222 18 523 24 684 99 406 33 715 48 527 46 444 57 474 90 163 36 330 41 74 52 315 98 369 59 469 43 100 6 980 75 795 65 240 56 143 0 802 66 262 3 917 27 614 68 938 92 261 63 239 16 675 97 385 70 765 10 576 69 469 37 453
59 311 25 671 2 606 23 329 64 347 52 817 20 63 75 390 45 925 68 814 1 690 30 140 13 7 19 500 18 372 80 872 82 331 29 969 50 301 98 263 67 787 48 433 95 125 43 905 34 47 11 928 86 645 32 937 77 370 38 57 66 695 49 665 70 874 87 829 15 267 6 426 65 2 73 952 33 848 63 512 44 141 27 301 36 115 24 60 55 953 16 793 85 294 40 972 83 78 4 141 94 488 21 837 72 210 8 797 81 253 5 64 51 210 71 293 88 482 90 442 91 527 60 220 58 543 53 278 10 626 3 624 47 49 14 309 78 429 42 161 92 739 84 806 35 584 39 874 89 120 12 792 69 725 46 881 99 408 97 900 0 865 61 720 76 245 54 607 28 831 31 876 56 1000 57 205 17 842 41 275 26 405 37 786 79 526 9 850 22 992 96 225 74 260 62 60 93 138 7 640
96 312 47 823 27 388 0 530 41 841 21 737 49 374 57 988 79 693 48 232 19 701 66 460 3 166 30 830 58 39 16 338 29 757 63 611 26 916 20 178 71 233 80 789 36 643 69 722 99 404 5 698 23 38 32 775 11 99 72 342 54 763 53 908 74 216 46 64 93 87 65 202 98 125 73 102 28 425 17 699 24 798 34 626 94 601 35 615 70 564 2 452 78 243 56 330 7 354 83 966 90 548 44 909 61 830 82 863 77 103 10 545 91 445 8 47 59 917 4 642 15 931 12 9 52 839 40 232 51 575 64 54 1 161 62 400 25 239 87 790 55 268 13 641 89 756 22 738 97 416 33 659 68 692 6 357 31 789 84 530 67 464 43 673 75 108 76 217 18 714 88 229 42 879 95 176 37 149 38 596 14 985 85 600 50 65 92 649 39 619 81 13 45 489 60 710 86 884 9 770
23 755 70 564 51 549 85 691 91 11 65 589 15 582 68 491 77 980 39 445 14 736 1 94 73 477 86 351 52 576 46 337 83 995 96 492 88 477 6 454 20 376 43 582 89 78 8 363 45 24 81 866 12 347 71 786 38 396 99 804 24 222 62 571 25 702 64 941 10 509 80 405 63 591 5 919 79 360 19 851 93 288 4 689 2 353 94 667 87 515 55 645 47 645 90 667 98 189 17 455 82 365 33 709 34 786 3 497 59 65 48 329 32 709 31 105 11 322 54 48 78 891 56 4 67 146 21 310 22 163 28 491 60 411 95 714 27 524 76 412 37 336 41 440 42 923 92 532 16 332 44 941 97 767 74 159 7 45 61 850 36 202 35 674 0 652 30 665 84 159 9 584 53 876 57 700 50 251 29 857 72 565 18 750 66 714 75 385 26 196 13 449 49 742 58 44 40 809 69 830
90 342 70 87 20 28 77 564 24 209 68 714 75 52 36 343 49 885 14 57 76 494 93 681 25 209 84 706 30 838 38 639 85 659 73 809 1 365 94 482 47 686 64 670 10 536 11 358 46 788 5 168 33 608 81 719 45 772 53 195 63 947 44 311 88 441 72 781 26 583 67 804 6 246 56 735 95 222 99 174 43 985 21 95 57 947 40 174 52 635 41 746 71 535 97 866 58 793 79 134 69 951 2 198 50 211 28 357 12 622 8 220 16 55 35 93 62 219 4 516 29 201 66 477 80 255 60 934 27 48 0 202 37 989 22 964 17 56 15 800 31 902 51 885 91 663 74 36 82 64 48 564 7 878 18 614 9 314 92 319 86 743 83 332 23 446 42 771 39 422 3 649 87 460 32 333 98 61 19 796 34 119 65 611 59 279 89 373 61 767 13 25 54 233 78 74 55 794 96 800
96 320 89 48 94 455 88 385 36 499 8 557 48 577 87 647 42 430 86 74 95 692 79 706 63 495 32 806 53 711 46 559 43 25 45 998 11 542 51 525 70 363 38 937 39 370 74 586 55 765 10 175 35 247 93 588 20 758 21 505 54 755 65 812 28 220 61 619 68 574 98 77 72 393 57 590 4 922 1 707 90 654 34 443 82 312 15 662 92 463 97 370 0 36 85 357 59 426 6 176 5 839 52 215 18 21 78 679 24 535 25 284 37 676 64 783 23 477 60 10 22 668 26 442 19 458 9 685 40 695 69 654 29 471 58 870 2 92 75 507 16 480 7 12 84 346 67 700 77 27 41 775 47 33 17 74 76 531 3 728 50 413 14 964 56 124 91 479 30 31 49 459 12 146 33 933 66 922 13 602 83 51 27 752 99 735 62 466 31 749 73 381 71 430 81 179 44 973 80 383
73 626 1 631 10 317 26 957 79 759 13 721 40 993 66 690 41 826 62 771 84 399 24 326 88 197 44 805 87 64 58 394 8 965 70 329 38 231 42 49 5 426 46 194 9 701 14 898 32 931 77 685 59 383 39 129 51 988 96 472 30 661 33 365 11 205 47 352 90 951 99 780 55 760 80 71 3 790 31 563 97 958 68 969 22 292 2 402 69 502 98 679 50 737 63 796 21 547 36 421 48 715 54 836 43 473 25 150 16 257 89 691 35 396 81 711 64 412 28 582 49 429 82 473 74 850 52 251 93 979 17 616 76 313 78 324 53 753 91 432 7 317 37 189 12 529 72 48 71 670 85 608 18 469 20 54 65 249 75 392 95 917 4 634 6 992 86 186 23 554 15 831 67 937 56 583 60 262 94 812 57 560 0 398 92 782 27 560 29 322 61 102 83 382 45 452 19 863 34 209
38 327 0 154 10 714 45 373 97 471 85 899 64 993 19 284 28 493 92 759 39 612 8 219 14 759 23 557 30 972 25 175 44 842 36 803 78 49 65 619 67 157 27 791 99 695 26 358 81 347 61 35 87 670 72 514 71 619 56 151 5 189 7 519 51 773 70 937 52 355 40 134 32 156 47 871 17 401 86 442 66 994 90 173 93 967 59 336 22 4 16 258 21 290 95 399 46 996 43 789 13 798 3 978 94 845 62 973 79 814 75 603 88 390 54 126 48 389 2 18 58 870 89 367 18 936 4 539 96 392 24 999 74 618 63 45 60 419 98 248 15 987 20 422 68 769 91 693 73 222 80 812 41 346 37 845 34 102 57 158 6 116 83 953 76 604 53 209 33 729 29 226 31 527 1 695 84 438 11 771 77 401 55 402 12 795 82 814 69 106 42 599 9 683 49 42 35 572 50 813
26 50 95 794 51 314 76 412 65 510 44 217 52 45 42 410 68 27 1 66 80 588 27 888 66 567 18 12 87 943 55 620 20 791 57 17 4 840 79 464 12 764 72 160 60 623 94 871 5 598 2 593 62 329 54 736 11 419 19 614 32 252 39 939 75 43 14 665 99 10 46 936 47 907 77 911 73 807 61 807 24 557 28 620 67 328 29 737 97 296 92 129 31 882 25 6 91 849 3 104 84 596 83 776 82 446 74 984 50 443 93 181 78 147 6 875 98 920 35 810 43 675 71 637 64 903 7 674 9 860 22 328 96 719 16 742 90 799 86 930 89 881 8 862 23 122 88 752 34 559 53 686 17 436 40 180 41 898 21 188 0 445 33 193 48 215 81 981 69 247 70 631 10 408 38 447 56 653 36 42 13 907 63 969 85 391 30 517 49 185 59 647 58 503 37 76 45 829 15 826
98 611 52 887 0 758 22 420 94 855 15 370 16 539 21 809 53 342 6 801 81 738 96 697 55 805 90 1 80 638 61 577 54 708 36 26 50 355 23 394 24 58 33 296 62 22 60 929 45 708 92 993 12 973 43 141 86 121 95 841 66 96 76 800 48 725 58 409 51 355 30 572 9 984 97 38 11 154 1 847 84 267 14 565 73 456 39 697 28 134 25 524 85 723 42 370 41 608 93 180 29 519 89 33 46 28 8 138 20 893 40 471 82 13 49 685 7 424 18 97 83 446 56 322 71 213 65 636 32 80 27 196 26 84 72 635 13 481 88 439 74 863 10 860 68 709 59 235 77 654 79 170 75 876 47 109 44 340 35 443 31 40 37 857 78 257 4 560 19 497 17 684 2 797 3 525 69 582 38 926 64 54 5 119 67 274 91 405 87 398 34 274 99 233 57 44 70 629 63 997
39 414 20 826 80 54 6 373 40 219 0 743 46 32 86 789 41 355 53 690 14 131 45 911 26 207 37 893 17 397 59 797 74 331 33 530 54 665 49 184 34 172 98 631 57 418 67 34 64 249 15 180 70 753 24 383 16 235 12 29 82 321 77 85 28 627 83 235 63 931 25 236 10 518 95 710 22 963 90 200 87 447 2 869 56 806 47 204 71 129 31 573 3 382 89 953 75 839 19 999 61 468 68 61 5 499 99 868 58 289 35 334 96 239 62 332 4 41 51 501 92 795 38 420 43 333 30 799 88 827 13 926 94 211 72 814 84 916 52 570 36 123 44 95 42 460 32 171 18 752 66 413 8 19 78 828 76 682 93 963 48 1 69 417 60 580 1 806 65 430 50 113 23 671 11 704 29 224 79 169 9 954 97 985 81 260 91 325 7 60 21 8 55 116 73 111 27 56 85 424
73 209 83 657 49 467 54 982 63 269 58 679 52 638 46 638 86 80 56 678 24 298 39 821 38 885 6 746 0 732 77 448 13 713 2 203 17 887 66 132 53 791 57 30 51 737 43 815 18 938 33 434 89 379 62 620 36 512 25 33 87 64 76 20 9 568 65 479 92 953 70 111 78 848 99 63 32 986 3 235 26 165 81 552 97 773 11 731 68 847 19 30 96 193 95 608 74 656 80 805 40 398 22 461 35 386 64 865 50 528 29 428 37 946 16 617 45 94 48 366 31 813 28 801 34 838 94 384 82 349 42 655 79 782 30 745 1 47 60 117 93 921 27 703 8 445 15 845 41 285 47 690 5 563 75 259 71 541 7 568 20 160 12 219 44 928 21 824 88 907 72 476 85 69 90 2 4 223 98 309 10 440 23 347 69 669 84 219 59 22 67 382 55 461 61 164 91 401 14 278
23 536 73 750 56 704 37 112 81 812 32 953 2 135 64 149 27 437 54 83 99 366 53 302 72 589 91 530 93 80 18 272 94 24 58 124 71 714 45 366 4 6 76 642 10 414 39 862 5 773 44 723 70 516 29 308 84 299 46 381 83 420 67 354 31 229 17 950 57 434 85 177 38 183 86 712 82 86 90 361 42 305 7 907 79 502 60 52 95 345 3 621 52 619 47 769 40 891 55 485 92 333 87 821 15 538 16 245 80 228 50 540 74 137 41 853 78 796 28 236 43 667 35 819 30 420 89 786 13 931 21 376 51 83 49 878 24 881 22 199 75 679 62 154 59 106 8 831 1 955 33 984 25 699 96 584 98 589 12 553 68 697 88 866 48 697 14 113 26 55 97 552 63 589 6 344 11 69 69 940 61 587 19 940 0 250 77 788 34 20 66 162 9 415 20 642 36 511 65 11
50 871 11 825 36 814 93 683 59 446 99 963 65 192 57 573 47 492 20 247 38 633 63 145 43 670 86 416 0 403 68 40 19 306 46 553 30 38 60 639 15 21 37 149 33 707 64 695 66 251 90 643 87 897 18 725 34 115 14 510 49 346 95 52 25 476 67 18 16 598 3 912 13 583 39 994 6 346 53 230 85 274 7 319 82 564 45 96 61 686 69 179 55 101 12 364 22 695 78 452 91 531 44 892 1 229 2 692 94 794 10 640 79 123 42 588 8 663 35 719 54 267 24 897 88 665 97 901 17 244 52 495 9 468 77 830 92 962 73 682 74 971 62 153 80 201 51 59 76 889 70 552 89 101 40 679 27 92 84 379 31 608 41 596 96 375 28 916 29 889 56 676 23 843 48 573 83 797 75 844 81 433 26 765 21 549 58 735 98 126 5 570 4 356 71 243 32 220 72 393
33 115 97 997 68 65 73 217 51 60 92 287 71 421 53 429 22 55 82 928 46 989 21 712 41 963 24 493 42 343 95 450 48 533 36 779 55 570 86 345 61 670 62 950 3 164 90 459 79 860 13 579 5 743 35 767 25 768 70 970 1 17 58 796 11 399 45 887 81 582 88 985 96 71 9 848 37 308 52 660 26 959 91 441 89 739 80 366 83 804 72 627 32 911 29 395 2 108 76 731 98 243 19 343 74 905 38 86 6 844 75 892 30 132 54 786 63 439 8 832 65 898 60 208 99 16 47 828 67 920 77 6 15 88 59 583 12 510 64 241 17 794 56 976 4 35 0 679 31 722 84 251 93 950 85 826 16 26 39 34 14 628 10 209 27 443 87 397 44 546 40 345 20 508 18 45 28 352 69 136 78 666 7 90 50 464 34 530 43 149 94 252 49 834 57 636 66 738 23 862
6 998 88 230 15 586 5 886 10 790 74 14 68 446 64 457 70 645 92 263 91 173 76 92 26 743 86 257 39 884 30 238 54 838 77 849 2 57 59 153 27 78 47 25 97 164 28 31 33 94 84 123 48 635 13 217 61 835 22 54 18 984 63 434 52 667 79 99 67 177 38 482 19 915 83 194 31 484 72 862 42 70 3 525 78 740 43 541 35 890 25 574 81 412 44 686 1 352 36 532 94 839 87 357 7 456 95 345 85 946 96 620 21 903 24 719 69 415 29 510 93 822 11 328 89 191 60 815 65 160 55 237 12 658 98 679 90 295 57 150 16 542 9 181 46 260 37 857 99 498 23 704 8 897 17 158 53 630 75 673 71 437 50 166 14 89 41 860 34 499 73 691 62 198 20 429 82 983 45 995 51 436 32 560 56 599 80 254 40 745 49 672 4 529 0 535 66 434 58 753
99 487 11 416 66 74 59 698 15 907 93 117 74 36 43 185 32 272 68 819 60 774 37 707 40 768 41 289 89 900 26 75 78 404 8 908 12 526 79 247 94 963 86 969 14 920 70 506 97 401 55 436 7 548 57 131 25 835 31 893 42 245 52 901 23 253 48 250 98 594 18 912 21 144 53 79 58 190 30 670 84 547 73 634 67 96 45 935 28 53 33 803 71 468 36 277 22 117 63 608 77 109 29 924 90 182 1 823 27 941 76 129 81 322 19 389 20 642 50 531 62 697 87 60 0 271 95 503 91 518 72 248 61 908 46 581 24 206 96 274 39 947 16 376 51 950 64 622 80 25 69 707 56 417 13 399 34 500 85 951 9 475 92 27 10 255 4 177 17 532 38 9 49 583 35 48 5 396 3 550 83 817 82 412 88 679 6 815 2 659 47 650 44 78 65 16 54 803 75 900
91 674 40 235 65 888 5 445 0 5 69 429 43 835 26 26 37 527 59 66 2 329 61 292 52 657 94 856 82 56 21 739 30 26 75 1 18 299 22 932 72 940 27 955 88 404 98 730 49 386 81 138 38 22 48 27 39 81 23 965 57 172 56 25 13 591 63 877 25 744 62 385 97 476 83 865 8 564 84 96 20 940 44 319 33 943 3 49 50 141 77 469 79 253 7 572 29 156 35 717 11 949 99 809 89 254 16 527 80 400 86 761 24 205 47 425 14 763 6 869 53 266 71 306 66 377 68 328 55 514 87 204 51 609 70 983 9 518 28 583 73 263 46 522 78 651 34 266 1 425 17 874 85 42 19 708 31 384 4 217 12 148 96 385 32 161 93 570 60 222 92 280 76 431 54 477 42 837 95 745 15 487 10 461 64 383 58 156 74 456 90 453 41 790 67 172 45 501 36 692
30 9 70 427 61 664 35 2 42 920 98 343 66 556 72 954 74 828 39 370 32 671 85 959 5 312 92 191 28 738 41 155 37 928 14 768 97 399 26 75 45 637 81 677 94 254 53 526 6 82 18 606 76 507 8 700 63 767 96 338 27 640 10 827 89 79 15 504 47 19 52 701 22 432 1 290 33 635 67 973 95 14 56 418 29 12 93 232 38 628 13 165 69 317 91 409 59 280 2 36 34 554 0 861 71 746 44 601 65 251 84 637 83 681 55 22 57 736 58 449 48 474 4 369 50 671 51 185 68 998 73 828 23 108 77 151 17 542 99 40 20 596 82 833 25 174 40 426 21 421 80 394 79 75 46 294 90 661 49 376 36 482 3 184 86 254 7 1000 11 919 16 681 43 795 54 925 88 582 9 950 87 274 64 432 78 746 24 933 12 350 31 177 60 384 62 953 19 128 75 364
79 863 83 900 67 857 63 103 75 742 41 44 69 94 39 672 54 97 96 470 94 152 33 619 71 570 53 535 24 22 20 616 48 960 5 18 18 450 61 571 8 695 99 795 60 486 86 693 47 307 93 266 34 185 29 680 76 882 51 556 12 633 1 664 4 934 73 651 13 358 3 413 65 971 50 517 31 873 55 645 85 323 64 490 2 615 97 222 40 851 37 894 92 414 35 401 74 690 38 423 77 179 57 242 7 310 16 681 46 334 30 468 72 706 89 189 25 19 80 754 21 464 44 880 42 125 43 600 87 119 49 528 32 688 0 175 9 737 70 57 52 691 58 207 59 420 36 709 88 705 23 871 45 115 98 474 84 787 22 696 56 32 14 900 62 507 68 87 19 528 91 204 17 119 78 737 10 611 81 377 11 497 90 538 66 246 15 419 6 687 82 758 26 703 28 639 27 499 95 632
51 252 68 779 10 993 41 584 23 281 83 459 25 616 14 663 65 572 64 484 24 143 16 495 11 822 80 454 81 582 9 310 63 665 0 783 18 814 74 641 71 441 33 970 2 710 79 388 69 880 7 647 28 155 47 127 77 857 84 692 6 795 72 437 60 520 31 633 97 966 98 606 89 917 40 584 30 297 32 900 46 979 93 291 43 368 8 211 15 89 26 8 53 727 50 834 58 965 75 960 87 934 54 934 52 584 90 85 3 263 38 413 61 402 67 865 12 101 92 303 96 810 91 619 22 379 42 433 27 49 99 997 85 925 70 436 48 92 21 921 36 111 62 658 55 365 37 817 5 185 88 841 82 517 45 782 95 899 39 791 73 72 29 529 44 715 19 109 76 428 35 477 49 984 34 9 57 175 59 333 56 106 20 483 13 181 4 921 66 416 86 193 78 363 17 740 94 213 1 86
12 979 69 489 71 119 94 685 70 188 59 92 27 558 32 235 88 213 90 301 50 502 22 674 0 621 33 918 21 545 57 514 26 146 51 182 30 756 7 107 47 69 36 454 75 972 13 765 43 166 6 89 61 205 20 888 2 10 60 609 98 663 18 751 49 589 54 964 99 797 23 383 5 797 48 766 45 227 68 246 24 69 58 447 11 531 62 383 92 2 40 277 37 332 55 954 73 70 83 884 29 592 17 111 78 894 66 74 38 641 1 891 87 762 4 104 91 607 34 675 8 185 53 362 72 576 19 37 14 359 76 879 15 685 28 823 85 500 79 587 10 516 81 807 63 777 52 562 46 839 67 697 3 362 86 632 97 425 25 47 16 690 96 556 84 768 89 26 95 672 77 651 80 156 82 231 93 501 64 472 74 498 41 469 39 334 31 169 44 37 65 539 35 804 42 453 9 402 56 775
45 933 4 201 6 94 12 640 53 86 48 122 69 838 68 109 66 192 61 4 54 242 67 790 96 901 55 305 83 664 79 272 28 157 20 958 52 865 95 919 56 745 42 527 78 521 60 771 87 123 57 355 99 728 93 317 38 256 11 82 39 888 91 539 84 155 82 138 14 595 65 263 73 64 26 921 25 395 34 614 49 625 50 573 16 981 15 804 30 40 81 959 23 611 80 212 63 954 97 767 18 28 13 525 85 964 74 376 71 114 89 993 29 509 70 172 24 623 77 599 47 744 33 474 7 437 31 688 37 820 36 899 64 145 27 502 44 137 9 29 10 451 90 105 51 434 32 871 22 85 62 723 76 1 40 379 59 685 2 35 35 611 98 481 1 65 94 287 19 986 72 352 86 878 92 130 41 249 46 143 88 293 5 389 0 599 17 666 3 339 75 297 58 643 8 168 43 963 21 123
21 720 41 409 27 362 75 297 66 965 73 381 36 622 80 577 25 732 35 168 96 380 59 32 26 748 77 281 31 805 39 119 17 582 78 818 92 884 28 530 3 425 89 802 10 558 30 235 19 786 82 925 29 342 88 859 13 427 90 413 8 237 40 857 99 86 83 610 12 259 61 91 87 207 86 925 67 780 37 248 0 148 14 522 51 698 62 8 22 777 53 564 43 370 15 235 50 316 47 530 64 718 6 470 34 258 4 455 32 999 65 437 49 140 42 423 91 540 95 570 63 857 5 733 72 251 9 539 2 841 56 898 7 491 38 114 98 604 79 801 69 844 48 334 94 445 97 461 23 187 1 86 60 118 46 19 45 774 76 958 18 385 85 300 33 408 54 66 44 984 84 179 70 266 57 119 24 329 71 781 52 63 20 945 16 138 68 742 11 538 55 823 81 509 74 207 58 837 93 515
63 408 69 253 18 896 98 85 16 524 47 750 28 805 11 167 17 767 83 589 33 852 48 563 53 184 10 157 73 696 97 401 60 70 66 841 25 741 19 741 84 966 15 746 79 100 65 925 26 992 40 466 20 60 50 712 88 725 38 837 94 399 3 825 99 854 27 751 54 286 89 451 35 108 64 776 96 954 74 262 41 895 23 236 29 144 2 952 6 925 78 216 42 576 61 880 37 42 56 223 91 802 21 771 57 14 92 506 67 534 5 953 95 976 43 326 68 479 81 545 75 77 44 726 4 906 8 369 77 100 76 401 93 521 72 90 80 569 62 231 59 6 51 184 70 916 87 598 31 766 34 472 32 925 46 457 22 661 12 906 1 47 0 943 71 95 24 909 90 830 82 545 85 90 14 729 55 630 13 909 86 670 7 808 36 305 9 304 39 413 45 502 49 333 30 553 52 645 58 192
22 912 8 360 43 111 91 521 55 56 90 269 61 395 31 335 64 996 58 396 94 882 34 435 5 792 85 838 0 351 15 951 74 145 2 260 81 267 16 459 23 870 40 60 30 341 86 216 62 278 97 734 96 698 17 749 41 772 60 104 68 622 45 376 42 108 79 454 57 71 52 556 12 977 53 741 29 129 19 128 93 284 7 366 37 828 47 745 95 707 56 720 84 911 75 430 20 612 27 806 99 671 50 8 87 700 6 992 92 776 3 205 36 440 4 389 21 814 73 306 80 663 38 653 13 792 46 229 32 482 10 285 88 866 48 181 9 729 70 148 71 358 66 273 28 260 24 394 25 71 54 589 76 226 14 601 63 97 67 668 26 193 35 315 89 368 82 919 72 755 44 299 59 971 1 123 39 682 18 887 49 532 83 848 51 856 69 531 11 688 33 693 98 613 77 545 65 542 78 401
95 517 87 652 93 77 88 333 39 565 46 693 40 830 51 414 19 66 29 60 44 51 35 430 65 751 72 272 67 626 75 969 94 97 14 889 0 435 16 637 55 632 27 954 28 42 10 763 22 924 8 789 49 216 53 427 1 121 9 335 34 436 24 476 17 689 64 834 38 42 91 48 90 909 6 801 33 926 37 357 84 752 52 302 63 951 59 336 31 231 13 847 83 347 32 301 3 961 66 688 20 602 43 201 60 183 12 674 61 249 86 632 92 567 79 784 18 558 50 675 25 379 54 970 98 491 2 769 77 993 71 834 81 729 73 854 42 159 69 468 36 11 62 665 41 646 76 75 56 459 70 351 11 424 45 638 4 628 80 741 47 518 57 322 97 454 99 914 30 618 7 841 15 520 48 779 78 365 5 944 74 77 85 57 89 159 82 694 96 133 26 69 23 657 21 192 58 183 68 195
32 304 61 57 27 848 22 836 71 777 84 983 29 194 69 965 51 723 63 529 40 556 82 981 8 837 15 812 23 746 5 260 37 389 43 901 0 777 52 719 34 250 58 433 95 649 94 152 77 95 70 967 46 999 79 315 99 29 64 391 68 614 81 731 33 747 26 693 45 114 1 290 62 573 38 181 88 376 41 583 18 686 44 546 36 837 48 18 93 259 78 890 90 682 97 187 24 437 3 921 76 41 47 145 14 786 89 518 35 358 49 294 50 905 42 714 57 477 7 671 55 505 13 100 75 948 20 154 31 509 73 706 9 708 98 552 83 445 54 595 6 322 72 602 11 428 12 143 85 532 56 791 59 322 96 95 60 482 16 355 66 510 91 617 2 331 87 636 25 281 65 724 80 849 86 462 39 545 30 722 4 490 17 727 67 552 28 707 74 708 53 676 19 889 10 102 21 884 92 873
84 415 79 979 19 578 73 912 71 698 78 412 12 229 89 977 14 111 8 841 65 167 54 840 67 786 52 362 74 356 80 669 1 427 6 575 44 452 49 260 46 642 66 372 27 755 37 796 83 432 11 16 58 610 57 941 86 923 22 509 47 659 91 562 45 102 60 98 59 622 93 527 48 667 40 299 29 307 69 796 97 686 31 970 30 531 0 191 62 39 77 831 25 456 5 351 94 347 7 643 9 973 64 292 51 464 96 738 34 571 82 173 95 307 43 943 56 386 17 201 39 288 35 497 76 40 42 751 68 461 90 747 85 417 20 385 88 284 99 890 13 243 4 803 70 395 53 47 15 212 28 346 3 153 38 156 16 794 41 455 50 119 75 131 2 543 23 858 55 104 87 858 26 200 61 251 18 703 10 499 92 776 21 972 63 420 36 336 72 461 98 923 32 258 81 708 24 199 33 932
14 104 47 276 16 872 81 514 23 977 94 548 48 69 49 318 9 883 76 198 28 455 80 472 2 881 44 61 86 838 17 218 24 309 54 127 88 603 31 365 38 462 69 537 98 992 75 251 63 81 95 925 20 759 7 531 22 671 87 263 83 940 41 930 51 571 55 125 13 823 11 15 10 734 79 428 53 826 3 567 39 217 30 671 77 675 0 263 5 998 50 579 40 310 68 64 26 124 71 918 8 187 82 605 85 941 74 597 73 943 90 856 43 261 99 757 67 410 66 666 6 417 12 873 46 204 93 993 29 778 58 266 70 316 18 523 35 597 52 77 78 215 56 657 19 328 37 917 42 145 91 951 25 698 62 802 4 188 57 912 59 232 97 810 84 714 15 127 27 648 89 291 32 856 61 96 64 164 96 242 60 713 72 876 1 596 21 358 45 755 92 996 65 488 33 910 36 187 34 228
88 505 7 865 47 488 52 793 49 291 65 948 33 342 56 373 95 946 42 149 63 786 72 703 9 701 90 911 70 589 36 616 28 43 85 550 79 791 29 95 80 120 14 50 64 657 17 39 1 276 23 937 24 910 2 614 44 473 77 877 3 167 48 854 91 560 94 381 62 434 86 337 11 527 55 950 74 926 8 405 89 368 58 378 37 238 4 319 35 488 18 625 50 895 87 227 12 98 51 876 69 144 6 850 92 952 59 825 60 725 83 260 66 693 27 615 10 216 31 341 71 522 15 883 26 149 73 660 84 844 32 796 78 887 61 918 93 302 40 369 21 220 30 898 43 9 98 459 20 235 39 669 68 932 22 325 53 37 0 525 54 1 97 111 75 615 5 651 96 5 67 729 25 90 57 714 16 779 82 293 99 357 81 380 46 463 45 421 19 648 34 715 76 898 13 84 41 789 38 868
37 943 23 384 97 5 59 400 48 728 93 285 18 485 26 685 34 182 20 709 19 139 92 474 79 747 49 907 15 1000 65 183 53 589 10 136 57 692 43 922 99 418 50 460 74 273 7 558 32 99 87 926 86 661 83 654 2 862 67 551 14 103 72 896 21 116 60 488 13 909 31 636 45 75 42 204 47 240 55 771 84 89 38 16 46 101 28 253 54 638 1 606 4 152 61 579 44 620 64 265 96 647 85 851 81 734 17 923 77 488 90 529 3 866 5 482 62 552 33 770 98 804 66 690 70 281 71 276 36 177 58 180 76 887 69 842 52 621 0 451 78 776 8 100 56 793 80 783 82 654 68 779 11 956 24 930 73 466 9 313 39 885 22 432 16 62 40 687 75 530 25 917 63 78 27 40 51 456 12 646 88 260 35 419 30 184 94 881 6 168 95 502 91 522 41 928 29 64 89 917
69 65 48 824 96 353 22 778 88 75 86 896 14 834 20 215 47 907 36 437 94 482 13 359 54 708 97 194 44 310 95 778 8 44 75 677 71 848 65 31 78 106 37 325 9 966 79 979 98 446 3 871 51 518 4 744 77 420 10 8 43 124 59 434 12 341 25 357 29 184 61 514 87 450 7 998 28 991 53 21 46 85 92 553 82 12 40 303 0 990 38 154 26 874 72 857 39 438 58 984 83 961 45 914 73 852 63 427 66 538 15 321 55 394 80 57 1 129 50 608 99 907 93 681 41 134 21 812 33 835 62 79 6 360 70 729 67 35 64 237 85 727 23 403 35 151 19 426 17 732 84 655 81 534 34 964 5 543 49 879 11 854 68 338 89 372 42 973 60 801 91 100 30 28 52 815 18 47 16 428 31 171 24 864 2 514 74 821 57 739 27 1000 32 840 76 473 90 309 56 697
9 337 56 810 24 919 83 938 42 741 77 366 76 710 68 409 94 808 97 693 98 177 35 153 79 846 26 870 71 959 23 596 15 669 2 205 36 711 69 209 99 635 61 233 84 138 32 70 49 709 20 427 1 191 57 913 53 544 65 481 78 803 16 976 37 688 85 703 73 370 47 320 91 875 11 735 31 343 41 931 6 105 82 920 13 227 17 859 74 603 70 74 40 614 52 923 19 741 46 969 29 119 0 164 43 768 63 47 38 641 28 868 90 576 96 276 64 341 59 308 75 655 45 97 93 382 89 432 4 789 58 891 12 485 7 569 34 125 25 554 50 761 21 319 54 261 22 369 92 130 39 432 87 625 62 136 51 571 44 142 33 36 30 284 18 210 80 476 66 940 55 417 3 581 86 528 88 448 67 766 5 10 60 724 27 625 8 102 81 962 48 855 10 355 72 15 95 988 14 593
20 591 27 35 36 466 42 627 74 886 99 916 65 802 97 340 79 996 87 981 47 115 29 89 98 902 19 483 15 746 45 372 85 17 62 90 69 168 0 997 90 481 49 660 28 129 16 30 86 42 23 908 26 932 46 703 25 767 6 529 84 714 80 858 55 861 93 286 68 485 30 674 48 162 56 670 11 598 95 852 76 120 31 804 10 459 39 88 3 168 83 993 41 187 40 553 71 356 9 303 57 744 21 766 50 478 59 306 78 24 24 501 66 438 13 126 73 375 35 550 32 820 17 212 77 228 64 371 91 946 1 246 14 942 34 599 70 789 8 185 52 435 12 12 72 584 7 651 33 54 5 559 51 661 44 938 18 667 4 430 38 505 67 228 94 431 37 849 89 419 54 957 82 537 63 982 96 913 22 794 60 118 53 607 81 590 61 716 88 438 58 334 43 812 75 848 92 209 2 368
22 554 34 404 79 485 99 663 24 658 77 36 46 728 63 866 93 458 52 970 27 820 59 151 65 692 48 780 95 123 64 745 15 828 4 423 55 816 44 228 42 6 54 834 49 928 19 997 6 586 30 437 56 867 14 767 86 805 39 296 18 171 2 472 10 653 80 480 68 400 94 810 40 505 81 4 11 845 61 581 9 274 16 878 62 538 47 730 92 33 89 701 29 543 37 986 83 495 78 838 53 242 20 204 60 907 72 771 73 278 90 118 66 827 5 428 28 280 0 291 98 331 25 570 69 310 58 67 84 219 82 115 26 95 51 600 3 680 35 359 12 105 31 172 91 345 85 945 38 691 67 584 74 932 45 881 17 807 50 728 70 437 97 230 7 11 13 690 33 202 1 681 21 93 88 277 76 102 75 380 87 73 96 142 57 312 43 921 8 24 71 13 36 175 32 1000 23 950 41 126
12 644 87 624 91 200 36 627 37 860 3 975 77 521 39 783 42 665 16 429 48 8 73 806 96 820 41 610 82 511 55 193 97 857 10 687 52 729 92 181 20 854 46 834 31 201 86 131 33 361 76 723 29 756 93 514 80 134 15 707 0 51 21 551 6 370 79 461 13 687 70 559 98 175 66 365 88 384 59 235 74 43 40 812 54 124 71 842 14 871 94 46 4 593 38 749 81 250 56 402 65 311 22 580 44 952 78 344 45 637 24 654 26 626 2 658 85 190 90 845 19 563 18 529 8 527 1 168 84 500 53 416 27 321 57 610 72 116 49 5 34 501 9 504 28 448 61 852 68 945 23 567 58 579 30 726 11 917 43 339 89 274 60 670 47 738 62 301 7 327 63 692 69 8 51 828 32 807 25 971 67 730 50 628 64 106 75 685 5 369 17 668 99 311 35 62 83 353 95 273
25 593 29 421 76 524 53 944 67 570 6 439 48 89 84 737 10 619 54 654 41 913 0 63 63 845 90 327 23 398 8 132 52 607 11 641 34 768 61 433 94 980 87 817 4 501 69 2 64 528 7 19 40 627 68 696 73 167 2 115 51 421 81 305 30 178 72 849 46 473 44 394 59 359 1 458 39 634 62 436 98 243 27 803 12 215 91 988 83 991 33 601 75 607 56 45 57 861 95 796 49 487 24 392 28 461 86 154 31 353 22 643 92 104 79 655 82 610 26 264 19 592 66 474 93 337 65 436 32 346 71 27 16 895 20 360 3 25 78 377 96 823 5 204 85 752 17 544 13 836 74 887 9 132 55 247 37 49 77 91 50 388 58 952 45 793 89 598 60 422 35 544 43 860 47 275 80 527 14 310 88 714 99 559 42 726 36 65 21 695 38 151 70 749 97 105 15 931 18 62
0 197 96 448 78 101 18 93 97 574 56 778 25 291 94 163 91 232 11 142 67 409 8 220 31 272 51 545 75 675 37 214 66 842 3 448 72 73 73 22 40 72 35 747 36 182 44 153 63 340 76 538 69 756 32 943 58 680 6 663 17 769 74 497 7 543 5 114 12 638 84 771 55 39 77 691 14 977 30 205 10 534 29 258 93 73 28 539 15 334 41 947 62 425 43 901 46 159 20 78 88 100 38 425 79 927 52 946 23 915 95 603 83 352 47 17 92 773 26 798 64 790 53 863 2 132 99 829 50 355 98 548 59 888 19 554 70 305 16 625 42 394 27 40 68 20 48 335 65 903 45 260 33 490 80 563 49 767 1 350 57 711 39 141 13 913 82 126 71 729 54 528 60 853 85 913 61 948 9 172 86 717 90 818 21 723 34 711 87 737 22 565 81 861 24 226 4 925 89 855
50 24 66 271 10 969 53 713 18 724 7 457 45 422 37 203 77 806 73 364 90 344 31 334 70 479 26 635 30 268 25 522 29 961 88 960 16 463 60 630 4 990 48 974 41 160 11 485 22 876 94 674 61 907 92 413 95 537 24 40 91 171 69 892 21 215 85 754 93 379 33 203 81 724 3 99 36 202 78 460 98 672 86 634 82 321 44 288 79 324 14 506 9 745 96 897 55 860 80 302 49 990 99 806 97 488 35 730 12 666 47 701 76 717 39 652 46 567 84 754 64 739 42 857 17 957 2 710 72 74 75 269 63 876 8 827 52 926 54 954 32 895 34 324 43 420 19 449 65 933 27 185 23 808 51 87 71 125 40 519 83 885 15 214 5 917 87 238 28 471 20 157 67 167 58 357 57 417 38 722 74 801 89 424 68 814 59 451 13 7 6 697 1 798 62 900 0 408 56 237
81 343 46 58 42 345 53 189 78 541 92 662 41 337 44 460 70 472 67 454 86 11 83 408 47 48 58 909 73 897 93 922 43 56 77 722 1 668 82 320 15 212 8 167 66 621 22 834 20 112 36 336 35 118 9 521 68 582 14 475 33 634 94 787 98 299 61 103 99 53 97 908 89 471 21 28 95 985 6 470 74 912 62 370 34 551 54 825 13 698 79 718 64 782 56 901 7 69 88 735 85 171 10 964 49 18 87 159 39 766 28 517 72 651 16 165 27 916 30 515 55 47 90 583 69 958 31 508 0 582 76 812 37 958 71 413 18 23 17 79 50 537 38 891 12 972 48 936 96 109 84 76 23 678 57 141 51 176 4 812 19 363 32 998 63 938 2 748 40 128 24 94 45 65 52 412 11 396 26 661 59 711 75 529 65 132 80 403 91 290 29 194 60 476 3 630 25 39 5 660
54 160 34 604 79 428 43 574 69 727 35 692 87 217 51 102 75 777 30 735 6 794 86 282 85 549 0 564 60 76 16 515 90 698 57 745 14 65 64 412 88 896 42 830 53 658 46 832 82 361 99 995 49 816 40 345 91 553 66 289 32 238 81 325 71 55 72 166 27 663 1 179 4 415 19 666 83 351 47 324 61 254 98 15 29 937 77 564 48 313 18 349 10 941 67 863 52 482 37 771 13 875 80 464 93 113 12 650 73 777 2 885 63 635 65 923 7 268 38 286 89 769 44 41 5 22 55 525 8 319 78 361 96 389 56 503 68 95 94 470 95 116 36 208 76 769 62 385 84 472 45 893 50 442 23 845 22 41 74 147 21 719 15 528 97 795 59 525 9 332 26 790 24 344 33 42 3 797 92 872 11 500 41 477 28 79 58 898 31 148 20 342 17 812 39 97 70 291 25 214
27 186 49 803 78 123 60 272 57 519 89 713 29 636 11 914 25 955 5 159 95 45 37 915 70 322 51 813 47 580 69 718 2 13 15 6 45 427 85 309 46 915 97 301 98 137 90 249 84 177 1 223 81 194 30 677 22 979 58 91 76 45 61 947 59 758 80 302 31 112 53 926 19 52 74 172 91 233 0 479 23 322 40 929 34 531 28 50 13 865 73 85 36 667 71 104 3 495 21 133 83 335 72 552 17 450 77 798 7 18 82 847 56 225 32 645 26 222 14 959 75 279 93 738 62 254 38 91 16 853 52 795 39 767 68 632 33 658 10 445 67 115 54 734 65 697 88 429 48 905 9 918 18 112 8 628 92 676 35 951 4 176 50 473 43 374 44 121 20 726 55 8 96 993 64 778 42 477 24 784 86 979 99 654 87 573 41 258 79 27 6 409 94 572 66 438 63 940 12 728
26 559 99 1000 53 357 11 606 60 198 89 151 80 106 98 514 16 569 27 190 87 58 70 798 75 291 6 892 69 174 54 626 33 994 84 70 67 995 82 879 38 423 57 116 10 932 83 872 65 304 9 808 31 624 61 354 90 839 30 186 86 811 44 572 85 183 78 393 49 307 63 137 43 83 79 117 91 482 94 154 77 11 4 672 22 250 97 601 66 427 64 547 45 906 7 777 21 802 8 932 37 108 15 745 50 700 42 76 95 616 48 759 59 508 2 271 32 336 51 441 39 626 24 277 55 641 72 278 58 957 68 45 35 35 46 115 3 677 96 873 40 997 52 282 34 655 74 533 17 504 25 909 28 742 47 505 81 70 13 24 19 362 92 118 88 431 12 61 56 824 71 469 14 680 62 416 36 46 18 259 29 608 20 683 1 401 0 41 41 32 93 732 5 309 76 159 73 407 23 321
83 368 97 825 4 655 20 518 72 83 32 489 59 224 5 302 17 438 28 396 56 534 58 965 39 55 19 17 26 489 63 702 47 751 85 355 66 137 49 424 34 417 52 904 69 868 62 603 57 88 74 899 88 678 61 73 78 292 96 540 46 812 60 943 27 824 89 782 67 429 77 714 36 939 31 153 99 685 53 735 6 489 21 606 45 246 22 555 9 637 8 792 33 654 18 89 90 901 55 946 70 624 75 402 40 154 38 507 80 415 87 606 29 123 1 518 11 262 12 208 2 485 16 238 54 101 25 616 93 585 30 311 73 473 92 306 68 586 91 792 65 203 81 500 98 729 37 452 43 739 95 373 79 807 76 295 41 649 7 17 13 654 94 38 23 479 44 145 82 796 48 807 84 262 10 223 42 389 86 208 24 548 14 527 51 804 0 411 71 399 15 745 3 447 35 703 50 665 64 674
36 92 72 90 42 744 10 810 40 547 51 658 62 248 91 1 94 849 43 659 45 719 39 923 35 85 71 634 66 852 16 75 22 740 77 688 69 29 84 771 23 364 5 827 3 220 60 857 34 422 74 230 78 910 63 93 57 997 37 521 24 776 17 447 12 166 4 971 21 734 88 925 64 947 81 99 15 145 93 258 97 448 98 647 90 987 76 794 83 696 0 923 19 338 82 850 1 372 8 43 18 199 67 829 27 546 2 228 7 75 53 273 46 591 80 948 28 701 92 841 20 297 56 538 26 858 99 515 55 179 73 888 30 745 32 904 85 741 13 509 59 874 79 444 9 927 95 519 54 722 50 459 41 378 87 93 58 685 70 892 65 379 47 419 6 433 48 130 96 989 52 623 31 147 25 397 75 450 38 552 89 193 61 728 33 173 11 54 68 83 49 643 14 327 86 708 29 494 44 736
87 989 78 794 10 847 80 387 88 554 26 471 44 792 76 706 18 262 61 388 3 50 72 532 62 682 12 476 79 423 67 382 13 927 85 71 98 842 33 536 42 699 4 262 68 454 43 366 57 959 92 440 47 920 31 435 16 991 93 475 64 169 65 200 19 342 89 615 23 252 28 362 81 790 56 828 0 433 11 58 52 569 15 763 40 131 95 902 14 912 53 874 2 620 66 684 6 581 55 489 7 459 21 782 1 534 45 466 38 719 37 361 25 377 84 422 41 987 69 895 75 638 50 10 63 966 54 53 36 510 49 632 82 709 30 191 73 22 96 513 39 96 27 215 59 336 97 432 24 270 86 677 22 854 48 786 51 213 71 936 70 691 32 354 99 18 5 547 35 856 17 481 29 665 94 691 74 336 83 634 60 842 9 52 90 705 20 843 58 840 34 114 91 215 77 360 46 303 8 837
49 767 28 626 11 74 13 95 10 733 41 709 89 550 4 335 25 322 64 671 8 750 43 840 23 53 73 107 56 667 96 291 50 757 12 510 72 496 94 864 70 168 44 161 55 920 35 468 19 483 83 940 17 44 45 44 61 815 76 236 95 109 78 72 6 4 16 300 24 794 9 643 39 621 86 639 26 31 46 375 91 767 47 29 99 234 31 293 54 439 63 451 36 907 20 450 75 799 60 741 85 487 34 445 14 773 2 815 80 393 18 172 38 745 22 697 77 6 88 247 27 984 42 104 32 283 51 772 82 513 52 249 62 837 58 609 29 508 48 89 90 637 74 465 3 658 53 824 87 166 84 981 15 629 59 613 30 692 67 316 1 693 98 866 5 811 7 573 66 563 65 39 40 665 71 473 81 150 92 484 68 401 21 518 0 895 79 856 57 813 97 373 37 515 33 663 93 735 69 621
34 814 14 105 77 356 57 33 78 254 36 181 45 237 76 244 20 67 69 36 46 300 29 597 27 528 97 442 21 240 37 117 91 550 3 38 62 372 19 189 30 614 70 11 73 330 61 837 95 465 38 440 28 775 88 271 8 550 59 434 26 139 89 682 75 766 47 193 49 616 82 187 1 736 13 103 72 789 52 709 85 684 55 645 31 718 0 633 50 174 90 560 66 945 9 449 39 753 15 752 41 599 22 422 2 942 98 154 33 812 81 593 48 144 7 75 58 254 92 734 24 660 56 836 5 662 12 573 64 546 99 870 93 974 63 195 10 786 40 115 86 272 53 45 42 294 84 44 67 854 71 812 51 347 87 768 43 587 35 500 16 938 25 353 68 372 23 438 32 233 74 211 44 557 94 430 11 841 96 246 80 60 18 982 17 115 65 387 60 900 79 313 4 540 54 28 83 105 6 533
17 939 88 515 58 10 66 879 54 555 98 772 77 680 4 714 42 257 94 895 52 329 67 626 40 260 48 421 36 137 68 691 85 499 75 324 41 990 8 823 57 271 23 437 64 823 35 668 29 599 53 499 37 73 91 347 96 834 32 22 6 925 33 437 24 205 84 725 73 672 12 432 3 400 28 906 82 672 78 623 22 111 56 528 70 200 10 160 0 170 87 159 9 857 2 711 21 649 92 144 46 918 65 800 55 32 14 940 1 578 51 410 5 771 83 830 50 88 26 918 89 990 44 177 11 718 47 783 74 340 39 132 76 502 95 667 25 850 18 771 72 594 69 63 63 582 71 991 45 436 7 234 93 65 80 589 62 392 31 784 27 791 97 19 13 439 30 870 60 87 16 279 38 25 49 493 99 3 59 866 90 389 79 927 34 254 86 361 15 688 61 119 19 876 43 29 81 96 20 973
53 171 52 584 29 43 67 703 82 628 39 440 1 465 31 771 11 726 38 369 15 859 2 88 40 847 35 490 93 382 68 557 44 344 4 241 60 528 34 377 62 484 56 946 74 118 7 682 3 620 21 274 98 111 83 617 95 490 80 755 90 993 76 786 63 432 92 872 96 518 27 521 51 685 72 288 36 818 10 696 22 483 12 303 50 852 88 29 54 552 99 776 23 518 30 976 71 350 89 527 33 947 5 850 97 201 77 986 65 349 42 482 16 509 17 216 73 616 41 345 9 954 64 874 81 222 84 557 18 509 94 918 14 607 86 866 69 844 20 802 85 148 79 644 70 661 46 533 25 121 91 330 58 931 13 209 45 533 61 892 26 598 48 301 59 807 47 109 37 351 49 783 8 814 43 931 87 69 57 270 78 821 0 235 32 550 19 966 75 250 66 18 55 614 28 869 24 50 6 662
20 181 24 554 12 58 95 260 46 336 85 349 6 748 3 370 2 398 22 841 43 68 16 404 32 373 37 118 56 238 92 884 26 105 64 468 48 591 51 602 0 376 73 42 55 996 60 891 59 597 7 396 11 482 38 678 15 854 14 242 9 323 29 746 96 652 93 5 68 394 23 347 53 184 79 644 39 323 5 531 47 812 77 829 8 938 71 949 97 77 57 704 28 22 54 628 40 563 66 493 41 802 34 18 35 450 10 790 86 72 89 390 72 608 62 454 44 330 63 669 27 203 45 833 76 582 74 576 88 142 61 269 69 749 70 70 78 240 75 742 52 377 4 832 98 202 50 568 99 649 36 970 67 291 83 157 13 698 42 858 1 530 81 710 30 219 17 937 65 854 91 358 21 789 94 750 80 573 87 315 19 125 18 938 82 32 31 917 58 1000 49 910 25 319 33 913 90 274 84 656
68 454 2 919 86 810 95 637 33 867 91 662 10 262 21 456 37 67 5 954 16 422 56 312 59 953 48 204 46 472 45 112 34 722 35 984 62 791 93 32 7 744 31 764 84 440 25 217 27 280 39 156 12 108 90 550 83 218 96 514 67 915 11 686 69 501 52 786 49 587 4 189 85 676 13 252 1 692 98 482 51 249 74 619 88 839 99 404 42 596 29 938 73 979 64 141 89 585 54 822 63 91 87 825 20 899 19 567 30 767 40 559 15 432 3 360 77 902 24 414 0 467 92 670 17 493 26 995 71 928 8 181 23 470 82 622 55 504 50 269 47 104 53 565 76 329 65 411 79 271 44 352 58 728 32 324 6 960 75 956 70 38 43 893 9 300 72 171 97 709 14 383 80 254 78 240 22 421 81 334 36 50 18 616 41 479 66 416 60 811 57 868 38 381 28 154 94 865 61 907
12 163 94 829 7 158 96 92 59 439 23 928 86 596 28 498 18 985 8 607 88 580 74 40 55 230 5 745 9 877 39 243 27 151 72 72 14 392 25 119 98 689 89 98 16 988 67 338 34 209 91 844 4 114 31 324 17 446 13 229 80 807 82 296 90 882 41 904 65 585 84 308 47 118 95 604 20 656 60 948 83 306 50 758 42 347 49 838 52 462 33 886 79 444 37 990 54 927 71 263 29 705 19 945 1 889 70 183 3 656 78 654 35 13 6 622 32 822 73 272 57 176 92 708 99 116 64 337 68 457 24 595 51 622 62 449 15 868 58 540 85 361 46 460 61 695 43 485 77 705 38 753 97 608 76 936 81 348 26 342 40 449 69 894 45 967 63 185 93 737 2 738 56 51 87 922 36 128 30 115 75 554 10 940 66 639 53 881 22 588 0 82 48 418 11 753 21 417 44 374
2 883 10 987 36 450 79 948 1 756 93 921 94 937 40 174 28 433 85 546 43 113 33 937 86 999 92 788 88 484 49 972 8 797 59 799 99 895 11 872 13 598 15 870 55 140 80 467 22 495 29 705 27 107 67 831 38 467 32 486 56 757 39 575 60 521 75 47 16 224 68 290 14 886 82 364 48 856 25 792 45 597 73 745 66 848 0 801 71 888 77 778 63 676 31 165 62 665 41 34 35 890 84 630 44 473 61 891 34 669 18 594 70 548 83 976 52 686 37 108 74 976 4 903 3 959 24 570 46 352 72 26 6 125 30 697 91 873 98 836 47 154 69 652 19 848 23 233 95 955 42 260 64 117 12 174 20 189 97 641 89 713 78 7 7 23 96 439 87 519 81 279 9 132 76 100 26 970 90 610 5 535 51 709 54 107 53 623 57 483 65 608 58 893 17 121 50 230 21 84
63 168 72 965 41 186 39 845 2 205 18 29 35 680 82 692 68 644 53 891 45 713 96 827 99 248 16 81 76 810 44 590 9 372 36 765 66 331 62 229 5 557 13 539 33 12 77 926 32 195 31 698 85 708 86 183 7 164 34 240 94 1000 43 313 50 439 70 921 92 885 75 232 60 570 73 147 89 602 30 271 20 505 14 557 90 516 79 632 37 348 29 437 84 7 24 377 6 371 55 505 52 198 59 34 91 656 25 654 64 240 83 251 87 193 49 300 65 383 0 499 42 441 11 315 58 342 15 419 28 147 88 286 67 878 81 457 98 546 54 77 1 261 4 848 26 583 80 832 95 628 40 324 3 215 19 967 61 731 56 763 46 144 93 120 69 339 51 407 23 129 48 608 17 719 74 904 21 155 47 298 78 992 22 31 97 432 57 701 8 180 10 422 12 823 71 663 38 554 27 282
80 576 51 360 87 973 67 818 29 602 43 161 46 427 0 522 84 695 31 747 76 920 47 728 57 48 66 748 94 316 12 751 48 570 63 829 60 445 70 842 15 853 54 471 95 34 86 168 4 885 44 715 89 926 79 125 85 655 58 928 59 741 88 42 35 130 40 447 36 294 16 139 71 239 1 147 8 245 30 830 11 126 62 333 22 452 6 36 96 638 7 243 27 117 37 623 3 273 50 928 82 775 39 235 28 586 92 503 78 578 19 473 68 436 21 257 53 624 61 790 32 664 91 230 14 51 93 643 77 530 25 464 98 973 52 966 73 681 2 379 17 560 74 413 49 537 90 280 18 890 26 914 23 719 55 137 45 364 83 250 42 264 38 383 64 503 10 136 24 846 5 263 72 484 99 735 33 480 13 571 56 591 34 796 9 477 81 916 69 119 41 634 75 261 20 261 97 621 65 206
85 900 46 915 36 654 86 803 21 700 44 249 38 294 65 216 5 182 91 928 12 507 81 669 57 156 99 900 30 283 63 501 22 702 74 377 72 139 11 45 13 879 8 204 20 670 45 939 41 51 80 214 51 806 32 234 3 623 79 19 54 617 1 585 56 909 6 1 61 931 88 115 18 59 50 460 71 612 26 489 76 943 78 614 39 902 96 35 2 537 0 172 28 606 90 623 59 149 35 171 17 812 95 904 19 851 29 177 89 392 53 199 49 341 47 545 62 419 75 423 10 564 70 326 23 103 15 970 27 360 69 440 48 532 93 89 92 170 14 661 52 185 16 121 7 335 58 646 33 283 83 961 98 635 97 794 40 476 67 400 94 127 73 713 24 387 34 59 9 594 68 334 4 107 82 660 60 327 55 232 37 363 43 350 84 864 25 730 77 610 64 621 87 439 31 717 66 413 42 947
99 477 54 575 91 127 73 916 40 169 96 93 64 212 28 435 46 542 80 740 13 353 31 21 8 209 71 869 49 491 7 315 72 86 9 327 12 250 70 198 68 526 57 439 33 330 98 683 39 551 89 250 11 599 95 942 38 984 43 907 58 618 66 306 1 839 21 679 97 476 15 574 78 610 44 270 88 125 56 836 79 398 92 588 18 321 93 947 81 783 25 477 10 121 42 244 45 324 20 840 90 994 67 153 27 798 61 378 24 931 19 745 0 445 86 419 36 944 6 857 52 591 69 390 85 718 94 981 35 638 34 641 16 563 5 547 62 789 4 461 82 355 14 464 84 559 32 903 53 993 77 780 47 595 48 165 83 8 74 401 55 392 26 612 23 685 76 345 65 625 2 814 41 636 3 837 63 918 59 985 30 427 60 98 87 479 29 354 17 910 37 181 51 557 75 553 50 208 22 671
27 510 33 942 75 554 11 348 77 428 95 241 7 932 96 318 47 812 37 639 18 429 45 630 41 662 49 776 40 609 79 610 39 709 86 358 64 14 1 450 68 557 87 328 99 946 22 301 92 116 28 564 98 349 51 489 12 367 65 771 23 383 6 823 67 290 63 669 55 342 38 324 78 387 74 486 94 813 5 75 52 779 61 633 89 460 69 560 3 722 36 808 13 648 93 976 0 734 62 358 17 664 59 205 88 696 56 819 70 571 4 422 90 187 26 399 81 313 84 402 97 801 21 842 31 396 82 421 10 372 76 807 60 890 43 339 42 214 83 113 34 50 24 529 48 238 66 254 85 969 73 667 53 896 30 144 71 920 25 176 9 671 19 818 91 956 35 681 29 473 72 616 54 353 58 425 20 23 14 567 80 3 46 543 50 184 57 155 8 603 16 478 15 897 2 567 32 307 44 29
4 187 26 191 36 206 74 298 73 312 81 458 40 703 72 658 84 843 9 4 28 140 37 628 59 36 33 727 29 110 23 491 55 21 54 153 20 808 43 658 7 733 68 440 48 314 19 786 12 982 32 154 14 177 6 14 46 228 3 354 38 900 41 520 18 36 65 68 34 934 94 452 2 646 11 114 62 931 63 522 80 233 39 879 15 832 67 169 96 34 92 600 60 988 27 431 99 56 42 483 16 997 87 429 71 144 13 7 10 48 44 47 88 288 95 555 86 865 93 625 25 249 85 403 35 315 47 845 69 102 57 220 82 236 49 586 75 731 70 241 24 8 5 558 45 604 78 694 17 569 89 307 97 764 21 898 98 368 90 464 0 55 22 905 64 842 1 566 56 388 30 207 53 98 51 3 58 50 66 849 31 159 77 348 76 765 83 782 79 586 50 954 8 53 61 659 52 14 91 23
51 436 66 251 38 851 52 835 36 418 50 109 92 881 60 111 76 967 57 895 69 542 21 602 67 908 68 497 10 293 93 361 97 894 4 828 2 915 95 809 40 400 16 922 65 231 58 969 20 811 45 239 86 197 1 979 74 981 6 148 89 878 46 313 54 260 91 604 22 448 23 740 88 773 31 904 84 430 71 383 49 14 63 485 32 636 96 266 29 275 99 821 75 665 64 963 26 593 43 731 19 160 37 814 15 917 42 304 11 853 47 877 62 128 44 410 3 409 8 675 79 122 61 164 59 306 73 731 0 439 7 465 56 163 53 438 94 74 85 618 9 435 90 768 81 957 25 375 77 644 35 132 70 586 24 594 18 994 28 798 12 17 80 447 14 533 13 102 17 807 55 599 82 29 87 525 39 487 30 228 72 938 98 599 83 8 27 831 5 709 78 616 34 538 41 181 33 431 48 532
39 365 17 752 23 956 62 439 94 121 5 274 21 962 28 515 18 692 86 700 20 348 54 95 37 555 1 884 87 134 8 436 36 897 13 381 89 500 79 203 58 997 26 224 65 203 4 338 43 298 16 193 44 196 64 294 11 1000 93 4 63 361 35 283 67 907 74 278 57 437 6 414 70 581 95 472 76 876 75 891 69 157 97 878 14 315 99 786 88 115 77 630 68 950 12 557 80 846 53 68 61 125 19 308 24 740 45 907 47 746 9 945 71 414 85 109 15 729 31 360 42 206 22 99 96 852 10 734 84 477 38 584 72 914 27 227 73 413 92 359 56 476 46 897 90 496 3 526 81 748 91 452 78 188 50 658 30 282 25 540 66 995 48 578 49 620 29 805 55 507 7 863 51 928 40 960 59 182 83 544 60 18 41 794 0 711 32 621 82 789 34 986 33 514 98 42 2 24 52 992
37 718 76 35 23 654 35 985 49 475 36 38 51 569 84 759 54 618 20 107 13 997 57 789 44 365 94 840 89 341 17 528 96 443 7 994 98 444 81 930 46 528 18 126 64 169 16 368 4 695 38 142 28 104 97 730 56 29 42 231 61 377 67 699 21 412 79 854 39 120 10 686 62 392 58 931 14 360 15 480 6 529 93 990 29 556 48 685 31 534 63 965 34 12 1 395 30 914 32 527 26 992 74 99 80 6 19 747 0 724 8 302 11 427 88 314 55 336 91 283 86 66 71 140 70 35 40 198 47 146 90 782 50 483 82 181 45 148 24 784 69 596 75 4 52 143 68 917 77 35 92 344 12 379 2 508 72 149 22 97 66 172 33 755 41 241 59 368 85 309 9 675 27 382 73 680 25 398 60 6 5 106 99 937 87 124 53 909 83 753 65 599 3 644 95 558 43 190 78 457
77 299 74 91 30 553 42 349 66 917 24 510 20 509 39 313 29 208 23 920 41 485 93 293 44 932 6 905 58 242 98 124 32 41 57 985 25 235 70 2 90 69 86 677 28 394 1 47 46 289 59 606 7 271 64 528 61 926 82 83 68 235 76 735 0 761 11 38 89 683 55 641 96 585 62 252 22 439 85 973 69 121 50 926 92 326 8 53 88 822 83 381 80 776 63 405 37 982 34 930 12 696 91 960 51 635 33 987 48 547 16 441 43 267 52 250 19 377 35 447 79 781 36 79 71 303 56 242 78 338 97 662 73 599 3 602 9 582 45 547 72 821 47 648 31 938 26 778 67 734 18 491 21 623 17 547 38 871 65 572 60 216 95 866 87 631 94 294 53 812 75 405 4 914 10 620 49 375 54 54 14 715 81 127 2 533 15 992 99 638 84 183 5 306 27 543 13 527 40 270
54 1 45 928 83 874 77 756 23 54 26 32 87 464 60 197 30 490 89 824 25 122 6 623 61 339 66 213 33 310 71 168 3 885 29 470 16 627 50 628 19 250 73 782 78 666 44 771 40 225 81 738 85 515 90 369 57 413 51 909 46 25 13 504 97 885 62 702 65 851 32 456 79 403 49 443 37 488 43 206 82 212 95 975 31 710 36 474 75 347 88 174 86 383 27 34 42 770 99 466 39 713 56 604 58 390 91 918 35 673 63 417 74 117 22 743 0 27 9 861 64 935 18 875 21 568 48 883 94 230 15 697 38 900 70 670 14 804 47 200 2 42 5 282 4 559 7 708 10 767 84 592 69 844 34 363 59 32 41 552 98 397 96 621 1 825 17 529 55 192 11 786 53 587 52 620 28 470 80 917 8 649 76 679 12 371 93 870 92 584 20 349 68 793 24 614 72 880 67 426
49 364 6 275 98 971 18 172 5 506 60 875 50 776 73 950 22 281 94 350 46 260 3 166 31 60 16 140 29 943 39 70 25 700 12 757 28 518 44 720 9 991 64 719 90 419 93 410 33 511 65 826 10 533 52 928 80 897 19 360 58 124 77 417 61 456 70 296 63 525 92 930 79 703 75 281 7 918 17 503 35 168 36 676 99 352 21 32 57 835 66 522 23 230 42 792 71 253 53 892 4 638 72 800 96 812 51 274 74 2 76 946 41 709 67 443 32 19 40 450 38 51 87 883 26 484 86 919 13 77 37 58 15 462 43 615 20 122 62 681 54 741 85 472 47 659 24 584 45 550 1 139 56 853 14 11 82 219 89 170 27 561 83 723 30 605 59 58 34 482 55 416 81 29 69 116 0 187 48 404 88 191 78 750 8 914 68 27 95 339 84 231 97 853 11 95 91 17 2 303
91 199 36 504 75 128 39 836 68 119 6 992 12 940 63 833 61 358 57 388 82 370 23 449 71 203 4 766 53 784 65 33 10 188 33 431 89 846 32 980 93 371 48 891 92 803 8 216 18 371 9 493 21 710 66 997 27 437 54 233 96 346 16 478 81 843 40 352 56 540 24 112 50 120 98 422 67 28 37 711 97 19 59 887 79 678 47 176 3 22 31 288 15 892 44 953 95 647 60 891 77 114 90 653 76 834 88 282 94 477 55 123 78 600 46 932 74 384 49 174 20 713 28 917 70 957 7 784 99 58 85 583 52 69 2 583 62 298 38 159 72 364 73 337 80 855 58 58 17 68 84 356 51 896 14 639 64 324 13 718 42 166 19 14 41 900 86 811 30 108 87 101 25 600 43 957 34 72 29 612 22 575 35 470 26 573 69 870 1 439 45 809 11 318 83 16 5 134 0 334
68 1 26 974 20 951 75 788 64 646 11 153 55 407 3 912 10 387 41 589 67 28 42 756 7 837 94 598 72 777 18 539 89 797 29 266 61 368 2 225 70 717 95 105 87 221 8 416 25 565 98 466 90 122 13 525 93 510 37 720 79 276 74 680 50 257 92 57 32 305 85 82 59 141 57 102 78 861 21 489 81 428 1 702 60 648 84 743 19 793 34 702 22 421 71 913 14 865 31 811 56 361 15 555 51 915 27 896 97 6 0 41 69 756 16 139 39 564 30 168 86 835 44 929 66 827 4 938 38 14 17 346 36 719 73 865 91 631 28 679 49 904 24 323 35 591 63 32 54 452 96 915 40 294 80 610 47 988 12 760 88 740 53 630 43 424 83 343 48 54 6 956 33 967 99 116 5 528 82 750 52 496 62 310 46 363 65 985 77 510 45 408 9 220 76 126 23 739 58 955
59 665 98 240 43 564 48 209 32 736 2 525 60 517 56 244 88 174 84 551 28 737 22 325 75 17 81 741 61 263 40 681 5 507 34 58 10 572 92 822 63 875 72 159 66 58 33 539 16 658 97 756 7 258 23 101 38 710 91 377 55 579 9 277 20 198 99 299 57 918 69 79 17 843 77 355 83 301 65 430 52 239 53 40 71 392 93 995 8 334 85 756 39 356 86 669 44 349 3 940 26 97 30 170 95 235 29 337 54 630 13 571 15 858 12 188 94 970 41 701 27 882 50 271 79 794 78 308 14 939 51 158 0 570 80 82 70 924 68 380 31 762 73 237 82 197 96 225 90 567 64 991 4 469 67 49 47 90 46 287 21 849 74 456 76 305 1 717 58 226 19 882 87 112 35 914 89 570 42 887 6 604 11 901 25 746 18 947 36 60 49 418 37 75 45 836 24 332 62 918
25 823 31 812 98 39 53 702 38 299 32 23 78 624 87 116 37 580 77 646 7 637 58 483 86 346 30 145 51 945 40 514 80 29 69 44 26 804 12 76 71 659 88 816 20 370 83 617 34 548 52 210 5 701 85 925 45 714 33 465 50 591 27 974 57 40 76 961 81 88 94 387 13 173 92 84 97 143 59 63 72 477 56 240 24 881 22 61 91 141 15 676 29 140 48 350 0 105 47 828 63 567 49 326 23 627 10 844 93 984 55 652 64 818 43 432 28 665 4 976 36 893 41 402 66 232 42 479 99 794 62 61 6 537 60 105 1 712 44 318 14 642 54 540 39 205 95 979 67 131 11 417 74 533 73 900 79 839 46 748 3 712 90 829 89 508 17 530 9 478 35 541 96 491 82 227 61 401 68 505 2 716 18 662 70 887 75 386 84 482 19 692 21 171 8 301 65 134 16 36
87 447 14 593 50 835 65 358 32 976 96 499 23 605 72 91 53 982 11 997 61 974 5 737 49 719 56 437 67 671 71 309 88 343 15 289 66 839 42 785 25 453 22 1 31 667 30 861 39 373 59 365 28 666 33 113 84 37 70 173 98 476 58 369 21 631 48 175 12 455 78 9 26 682 73 555 86 693 41 280 75 85 45 475 57 325 77 729 51 617 55 958 91 476 4 323 47 538 99 932 62 32 35 963 19 874 93 843 27 417 36 296 44 554 38 831 24 756 46 548 16 510 10 425 54 861 82 338 68 563 80 582 83 905 90 890 74 63 81 8 60 870 20 682 95 709 34 259 40 631 3 279 2 12 64 685 79 47 94 761 13 556 92 440 85 569 69 4 76 12 0 780 9 738 29 330 89 66 1 413 7 844 8 254 43 432 97 44 37 655 63 972 17 511 52 345 6 638 18 957
13 691 24 478 48 924 72 30 12 371 66 223 65 873 27 847 41 131 56 14 91 940 21 665 60 784 76 779 55 279 8 873 10 39 75 776 2 330 29 633 59 386 4 626 25 933 7 534 63 512 90 323 49 493 67 756 23 992 77 541 82 610 99 157 58 962 83 169 51 419 87 360 93 826 95 342 15 742 70 902 62 753 47 909 5 576 69 816 57 34 78 960 26 29 1 109 0 414 43 331 86 861 30 384 20 309 52 642 54 651 19 637 11 362 64 178 74 571 31 292 68 529 36 885 6 640 42 814 17 607 28 69 98 239 53 429 71 718 18 105 94 931 80 856 16 404 40 829 96 198 44 507 39 463 92 283 32 832 46 197 14 207 88 944 50 111 33 835 89 160 73 50 79 932 37 410 35 842 9 733 81 670 3 778 85 831 61 349 34 77 22 789 45 624 38 853 84 484 97 463
4 812 48 614 73 780 78 696 3 478 16 539 46 650 32 700 17 282 54 545 77 940 80 916 85 316 0 748 97 381 28 766 88 86 64 501 37 498 63 959 7 828 99 624 42 848 81 584 62 148 22 937 70 364 69 70 94 199 53 278 1 799 75 947 11 855 96 944 92 756 65 27 33 173 19 787 5 384 27 553 23 456 2 669 31 108 43 855 90 443 56 283 91 649 35 52 12 11 13 239 45 842 76 704 24 707 38 46 36 807 79 596 52 351 66 982 26 691 20 716 51 522 83 924 44 643 15 910 74 28 10 531 61 576 29 820 89 403 87 513 55 820 93 668 82 316 6 939 21 22 41 610 86 254 50 145 58 961 71 835 59 212 14 108 67 247 95 866 34 821 40 636 84 989 57 656 30 418 25 302 18 356 68 476 60 235 98 723 47 404 49 482 8 798 72 188 9 692 39 392
65 765 77 280 5 458 82 307 13 738 85 784 22 587 4 144 81 578 84 370 25 64 59 926 38 844 61 257 18 542 35 569 83 221 88 558 80 296 19 882 93 521 12 184 20 979 68 289 26 127 43 134 16 694 62 21 31 993 11 317 32 475 69 498 92 951 95 830 7 823 48 329 87 887 57 455 60 874 72 133 53 51 24 393 52 290 58 337 73 968 45 617 2 827 37 736 70 670 76 440 91 283 99 564 78 360 67 565 66 261 8 40 90 706 28 275 98 597 96 441 86 58 29 989 44 770 1 135 9 445 51 21 56 917 3 849 23 295 50 132 30 733 0 286 74 718 97 507 94 748 79 344 21 947 33 968 54 945 55 659 47 22 36 149 89 579 34 700 49 85 42 699 41 934 63 972 27 472 39 468 17 397 75 116 40 228 15 685 10 325 46 978 6 83 71 730 14 162 64 521
73 436 34 51 32 768 77 719 82 84 35 724 74 216 80 263 45 809 18 651 10 157 76 599 92 183 83 954 78 842 56 517 20 337 63 373 4 378 67 818 24 613 39 917 5 795 98 40 31 60 68 83 97 871 47 8 23 484 81 784 3 897 96 524 43 237 84 465 58 825 29 123 59 20 53 192 54 76 42 170 11 335 51 285 8 795 26 520 71 406 65 819 27 757 0 162 99 906 37 303 38 372 75 237 87 509 72 100 21 474 69 859 9 301 91 338 66 157 57 292 22 350 94 77 44 606 1 701 93 603 14 33 7 930 79 102 48 217 15 890 17 331 60 982 28 288 12 954 85 174 40 41 41 167 30 844 46 865 36 449 64 427 62 38 95 105 55 970 16 955 6 219 52 453 49 511 86 579 33 102 2 443 88 843 13 388 70 195 89 357 61 130 25 4 50 583 19 704 90 430
78 679 25 136 84 329 6 125 47 545 24 158 75 731 69 287 13 774 40 785 0 313 39 405 18 873 91 324 11 724 35 541 76 141 97 383 3 218 9 978 88 139 80 219 26 948 15 632 71 401 73 175 64 539 17 702 87 835 49 711 20 38 67 580 63 945 74 52 22 986 66 628 29 365 81 302 62 526 37 597 53 455 85 717 48 857 93 346 92 503 28 752 65 907 27 433 46 102 59 956 82 21 34 167 94 633 38 574 32 597 57 440 90 842 2 940 14 770 56 85 45 309 77 398 98 73 68 430 83 229 10 442 51 874 58 39 36 393 70 413 1 914 89 488 7 286 54 837 21 837 19 827 41 9 8 147 99 687 30 930 60 465 4 222 12 624 95 433 44 311 86 138 52 586 33 695 55 156 16 512 61 40 43 994 96 837 5 519 79 37 31 400 42 45 23 464 72 645 50 466
12 967 71 567 41 532 30 475 72 190 85 293 80 233 39 694 11 844 42 603 99 943 0 149 24 899 61 465 90 392 18 542 57 683 60 60 17 190 38 664 79 65 36 437 87 16 35 547 5 752 25 262 13 365 97 645 78 646 54 864 19 320 56 209 3 702 6 913 86 264 88 35 44 133 29 617 66 570 50 542 94 19 32 851 65 21 15 902 40 921 76 880 49 170 51 17 81 161 75 950 58 694 96 175 68 246 9 104 93 414 73 219 89 705 45 200 26 462 70 938 83 4 37 672 8 670 82 49 91 183 95 861 47 705 64 891 59 734 77 780 92 139 31 983 62 35 67 319 20 558 48 160 69 869 53 440 22 985 16 934 34 468 74 30 14 150 23 449 63 871 10 517 84 6 21 294 43 756 33 208 27 684 2 467 7 596 46 450 28 466 1 476 4 833 52 49 55 316 98 792
38 20 26 852 98 959 23 733 13 519 40 947 71 373 80 887 59 4 63 589 9 121 91 344 34 504 72 599 24 129 96 346 55 608 20 120 11 332 39 568 19 494 89 746 65 722 81 267 68 440 92 538 15 10 2 47 14 533 57 481 3 476 7 853 32 68 97 627 62 636 43 628 82 348 21 164 94 679 18 769 5 194 35 2 64 254 36 605 22 266 60 478 87 140 73 781 44 957 93 268 99 53 53 429 52 546 58 394 61 29 79 702 28 588 83 678 48 986 95 159 70 881 51 311 86 527 46 39 50 611 75 454 67 77 6 336 25 940 12 141 45 72 31 823 29 650 8 773 77 844 47 576 1 53 74 126 54 35 0 967 49 393 27 695 69 948 76 953 85 477 4 469 33 360 42 505 41 54 66 264 17 4 84 702 37 392 10 113 78 950 90 673 16 939 56 608 30 111 88 645
43 574 9 99 71 540 31 103 63 386 67 192 66 704 32 669 6 605 56 323 18 897 25 763 27 90 59 843 93 613 52 432 14 610 77 230 3 473 82 159 53 761 33 229 10 253 62 850 95 439 47 131 4 656 30 976 64 833 28 879 23 244 54 927 80 811 91 240 46 662 49 925 42 125 78 888 61 876 11 640 99 527 38 233 40 403 22 742 29 146 48 380 37 507 86 158 83 293 58 57 87 697 24 621 75 529 84 73 12 298 51 365 17 737 55 663 88 399 21 984 50 729 65 165 7 226 36 50 76 826 35 850 94 602 68 52 79 750 45 97 74 582 98 5 60 767 1 85 90 124 44 179 97 511 39 880 2 589 20 935 19 555 0 347 69 911 81 15 70 265 8 296 26 742 16 933 72 971 73 979 57 600 96 900 41 207 85 399 34 379 15 762 13 20 89 444 5 166 92 81
23 523 32 822 73 473 26 720 17 903 0 474 33 305 4 407 51 539 7 433 88 996 12 720 52 31 79 415 3 29 30 496 77 655 76 333 36 173 55 828 40 152 34 282 21 895 6 369 64 70 20 312 29 93 24 764 94 247 31 659 48 644 44 760 99 222 65 765 16 9 61 669 37 846 74 284 57 414 68 389 22 707 89 436 69 437 28 59 70 342 92 137 63 952 84 37 85 109 95 173 13 787 35 552 78 692 86 392 25 247 15 290 56 212 90 638 42 155 80 658 81 622 45 82 87 561 53 43 14 837 93 856 67 498 98 416 49 813 9 991 91 39 11 306 50 315 39 549 1 869 71 125 41 443 19 709 5 740 59 601 66 104 18 548 46 884 38 395 82 636 27 74 10 333 2 851 43 252 97 747 62 817 96 833 83 342 60 469 54 320 72 681 58 122 47 676 8 848 75 637
89 898 79 176 3 855 82 362 46 936 68 232 29 759 86 954 37 370 10 904 54 12 95 664 81 428 11 102 40 101 67 843 8 419 41 539 94 540 59 105 78 905 47 76 60 356 5 445 97 338 88 664 38 454 66 348 13 930 14 884 72 392 33 945 70 504 93 474 64 475 92 64 26 555 80 161 31 871 51 759 43 16 17 277 52 621 49 944 71 629 96 655 9 216 1 331 39 789 22 599 27 185 55 408 23 297 57 693 28 542 74 755 77 751 30 440 25 719 20 552 75 945 32 366 15 308 91 390 99 420 84 977 0 182 21 800 69 467 61 107 63 873 18 966 56 536 6 336 7 562 45 762 76 207 34 386 62 771 19 246 44 383 83 178 90 752 58 755 73 702 2 298 35 21 16 973 12 72 4 208 53 86 24 90 50 483 65 908 85 994 87 825 98 713 48 482 36 381 42 871
82 499 38 107 6 1 69 868 7 255 54 198 66 568 15 572 37 118 60 4 17 297 90 106 9 501 5 345 8 348 27 983 63 957 43 718 65 708 50 576 59 809 22 428 78 696 28 974 49 756 73 427 23 749 24 534 57 964 76 184 33 860 21 241 91 343 75 741 16 475 32 406 86 440 35 722 25 755 45 226 20 966 1 945 0 190 53 802 71 850 48 239 62 722 36 511 14 170 40 78 97 575 26 905 89 991 31 112 92 537 84 911 18 495 74 135 72 633 47 17 79 264 44 871 11 894 58 97 93 578 52 404 30 100 12 446 87 928 95 320 46 375 3 640 81 859 19 613 4 382 13 378 94 954 85 168 83 366 68 64 70 505 56 222 2 274 29 450 61 557 67 561 88 956 98 201 42 154 77 955 99 995 64 455 80 905 41 212 34 761 96 59 10 738 51 638 39 911 55 777
47 617 84 596 66 199 51 208 62 8 74 427 31 229 15 933 93 345 8 713 86 364 1 6 88 750 30 162 18 737 73 24 27 872 3 602 28 494 55 945 25 1000 2 532 9 181 10 970 89 4 85 889 50 14 56 748 68 121 41 93 37 287 46 668 95 522 4 715 64 192 11 377 75 179 43 784 91 736 60 705 22 492 97 885 24 271 12 932 20 957 13 670 38 264 16 504 63 659 80 951 0 970 17 907 39 84 6 79 48 669 96 519 71 476 92 892 61 716 98 96 87 245 70 966 76 482 53 489 57 628 40 896 42 109 78 549 65 990 5 120 44 402 33 977 59 975 82 56 54 315 21 118 23 146 58 357 36 644 34 620 83 354 77 133 45 342 72 746 52 35 19 518 29 501 49 987 79 582 14 185 90 13 67 146 35 856 94 124 32 780 69 542 99 670 26 583 7 907 81 96
21 478 80 831 83 647 1 353 72 749 54 534 89 462 82 465 66 393 56 844 61 408 55 218 7 642 46 391 22 828 49 851 39 738 87 229 34 443 63 200 73 357 91 994 79 373 43 839 96 63 93 125 74 959 59 549 76 761 37 261 15 206 17 527 38 640 48 649 36 155 31 85 14 658 9 908 10 34 45 352 13 797 5 7 90 472 47 965 23 406 70 361 28 456 19 945 53 651 98 626 58 794 86 156 0 262 69 77 94 994 25 266 64 790 32 443 60 504 85 284 35 779 29 420 62 377 12 638 24 46 33 521 41 426 27 593 95 683 18 797 52 76 44 752 88 948 2 74 77 504 30 472 26 755 97 887 16 863 67 1 78 427 8 791 42 735 81 809 4 531 6 245 3 630 57 520 65 753 84 3 40 764 68 46 71 239 92 826 50 985 99 176 20 445 75 708 51 560 11 689
30 675 9 965 26 567 84 845 70 40 42 504 36 732 97 521 68 812 82 318 12 413 67 406 60 646 46 81 33 868 8 133 19 171 59 982 5 773 15 292 96 244 98 697 17 38 73 86 1 930 3 155 51 34 90 137 77 673 14 974 45 657 20 513 7 294 87 137 25 504 39 130 83 662 11 902 80 888 48 451 61 157 41 297 18 558 40 845 31 16 38 308 85 535 99 738 64 463 76 213 88 197 37 715 66 954 72 369 23 546 81 778 53 863 52 353 44 199 13 38 29 605 74 235 24 674 0 61 79 729 21 580 50 763 78 564 57 234 4 529 93 777 6 249 86 403 10 908 91 109 35 361 94 636 34 587 63 546 71 598 32 237 62 213 27 728 55 80 75 497 95 86 58 396 22 317 43 35 16 194 56 941 49 3 92 479 2 878 28 22 89 961 47 23 69 690 54 419 65 374
98 1000 6 434 44 34 90 161 22 121 73 276 63 935 4 687 41 672 62 196 34 579 13 668 94 73 20 618 16 322 42 728 11 315 8 765 55 600 88 450 36 337 25 433 65 304 5 475 60 842 92 668 14 569 69 65 56 965 49 751 93 685 81 252 1 676 54 496 27 214 15 990 74 76 24 260 84 144 48 35 59 495 89 17 52 933 87 567 86 22 18 633 51 441 46 591 76 350 58 306 64 443 61 463 37 853 40 979 95 468 30 563 35 169 50 673 29 255 82 177 32 750 47 232 19 525 66 748 21 170 17 885 31 131 3 572 12 695 71 32 97 171 75 264 0 828 26 831 96 652 2 741 9 32 39 685 99 479 67 720 79 36 68 561 80 319 43 591 33 676 23 203 70 708 45 894 91 226 77 593 53 700 85 598 72 262 10 960 7 478 38 695 78 438 57 918 28 645 83 942
50 198 5 748 15 469 63 418 83 125 58 898 12 181 55 321 64 772 23 874 1 968 28 119 27 3 54 870 45 914 24 454 13 681 53 261 20 628 95 161 67 327 33 536 41 316 97 802 35 314 90 595 96 813 43 780 39 116 82 807 72 166 59 490 18 614 38 213 42 633 81 86 31 292 80 437 26 42 9 246 32 269 71 276 17 610 49 801 69 621 52 780 8 679 78 864 66 768 65 669 10 394 36 119 51 109 91 825 11 524 74 994 79 965 94 926 46 773 84 484 48 696 99 732 76 139 14 523 61 98 21 174 62 948 89 904 88 78 56 53 77 633 70 186 98 79 16 576 4 831 34 906 0 383 68 280 30 650 7 889 57 246 2 776 75 231 29 981 47 89 37 681 3 119 22 442 73 988 92 755 87 380 6 542 25 69 60 113 85 785 86 637 40 959 44 427 19 962 93 531
4 439 64 646 43 149 23 560 40 143 50 777 42 587 70 341 57 245 56 326 94 919 2 109 12 607 10 249 9 698 66 262 62 485 14 636 58 393 83 167 59 522 74 616 93 620 22 164 78 264 69 369 45 211 91 668 53 56 20 849 54 126 7 235 13 507 29 972 44 177 31 700 41 816 85 19 47 635 39 894 28 147 15 66 81 738 77 72 89 518 60 348 71 693 18 671 26 726 35 582 86 758 68 451 55 228 1 129 65 265 97 138 98 662 16 713 21 381 30 404 96 482 87 10 34 526 95 542 0 614 79 859 67 580 63 354 76 775 38 642 19 339 24 995 27 36 33 527 73 152 80 238 5 727 32 973 72 757 88 155 37 736 99 907 36 178 90 76 17 573 75 536 48 712 82 525 52 289 3 373 51 875 8 217 11 503 92 60 61 611 25 429 46 604 84 734 6 103 49 565
23 911 91 539 44 951 76 517 63 590 46 186 12 276 98 123 4 422 35 497 58 710 64 287 52 734 65 446 89 881 25 724 70 913 22 483 81 37 67 512 60 302 32 776 41 193 68 639 20 438 6 19 34 436 45 358 38 329 93 738 66 287 59 67 80 989 8 217 88 482 39 130 78 268 74 351 99 921 33 691 82 856 40 907 30 811 1 103 49 174 28 228 92 512 69 280 42 765 16 910 26 964 7 520 27 953 43 296 61 275 50 802 47 896 54 986 2 75 84 141 9 785 15 91 79 625 53 231 0 108 3 97 90 753 97 982 48 825 14 594 29 333 71 538 19 129 62 903 55 841 36 742 11 947 75 201 83 393 5 893 87 628 31 707 95 160 17 169 86 870 72 951 85 622 77 638 13 92 24 468 21 125 73 637 57 191 37 989 56 728 10 941 96 816 18 757 51 919 94 333
11 459 5 71 62 692 70 564 82 532 13 658 6 772 53 784 89 616 2 585 42 882 51 813 65 778 23 88 63 94 4 438 55 401 86 82 44 685 91 535 30 795 48 920 7 109 73 707 31 545 18 220 36 327 21 25 96 622 45 347 69 826 8 121 58 460 98 113 41 544 37 717 90 701 32 951 12 119 97 682 72 91 59 207 3 238 56 62 17 76 40 248 49 457 54 99 84 158 50 981 81 748 92 753 75 75 38 207 76 184 28 763 27 337 34 379 16 524 25 959 88 25 24 14 52 4 87 297 35 745 94 893 93 710 15 889 68 328 64 138 74 351 14 240 19 94 20 872 1 585 61 34 78 502 9 911 29 23 47 934 39 569 71 491 57 599 33 537 95 207 26 71 80 346 66 151 83 524 99 87 77 811 0 667 10 781 67 907 43 33 60 559 22 302 85 471 79 947 46 108
72 442 62 959 78 399 93 5 24 134 67 712 97 687 98 415 26 186 13 410 36 545 18 976 71 389 83 457 38 466 43 561 28 308 47 979 23 822 99 734 68 126 44 340 16 454 2 410 92 743 14 197 19 254 33 567 91 807 0 211 90 546 3 531 53 543 39 251 80 156 32 190 46 551 81 515 52 109 70 32 75 639 34 348 76 750 64 439 11 576 50 307 7 265 63 150 82 789 30 615 29 545 94 586 85 132 61 918 88 603 55 470 6 987 35 136 41 487 56 86 4 216 49 412 96 47 57 912 95 786 51 257 86 146 31 558 87 317 37 36 48 949 45 424 27 702 17 505 22 528 9 663 69 300 77 725 65 945 66 940 12 239 25 472 74 175 40 247 73 808 89 464 20 692 59 708 21 756 54 968 8 751 1 663 79 413 15 351 58 70 5 48 42 303 84 661 10 701 60 546
66 788 63 49 72 557 7 61 16 765 48 917 81 812 44 963 80 790 20 699 17 308 9 128 30 69 95 313 19 187 23 98 92 542 89 87 60 687 32 376 18 46 77 226 58 756 94 359 11 946 52 848 59 779 24 640 37 459 53 292 3 312 96 941 27 264 98 260 56 576 54 802 79 760 84 493 65 957 5 528 57 19 71 288 13 824 91 828 67 643 15 150 42 234 88 631 86 332 1 687 83 215 50 318 99 61 38 936 41 975 34 474 25 171 12 707 49 58 43 66 62 129 87 768 97 616 22 260 61 333 29 322 36 802 31 715 78 649 76 916 39 40 74 673 6 45 0 434 73 968 14 894 69 174 64 739 93 32 21 89 33 797 26 524 4 240 35 43 70 606 8 569 90 799 47 43 45 907 28 92 46 504 85 347 2 789 40 768 82 184 51 570 75 247 68 174 10 599 55 307
69 7 72 494 15 945 51 19 17 25 20 651 11 200 32 656 83 337 63 885 66 984 2 876 75 493 13 850 89 222 36 513 37 645 81 830 74 22 59 614 14 896 93 310 30 56 39 960 48 108 4 709 42 429 94 308 18 801 29 902 77 548 10 888 19 539 86 312 64 492 87 281 25 467 96 471 21 365 73 791 79 825 5 727 58 647 62 461 49 863 12 260 54 630 56 293 71 557 8 909 7 705 38 977 22 428 60 294 53 685 3 427 35 513 78 341 99 259 67 709 91 473 65 852 80 819 34 693 90 355 27 605 24 356 84 672 0 559 50 604 33 353 88 336 9 449 61 262 46 265 31 808 57 969 70 111 85 418 52 172 40 802 6 161 16 323 41 757 97 892 1 432 68 909 43 698 55 393 92 635 95 366 76 418 44 1 45 397 28 490 23 718 26 11 82 441 47 381 98 44
60 280 95 708 82 506 85 469 49 237 34 772 0 681 12 600 69 21 23 415 11 680 1 432 91 688 58 998 87 745 22 904 66 661 18 96 24 468 44 607 77 143 14 875 26 505 50 63 97 175 15 717 19 708 57 335 71 869 48 400 39 445 65 400 10 700 2 76 75 498 9 988 73 250 99 679 55 972 3 698 8 936 41 688 61 203 5 254 76 140 6 225 47 687 20 758 67 201 7 986 88 996 54 408 89 792 28 1 63 1000 56 767 94 765 37 335 74 965 93 132 92 376 27 431 25 246 68 264 29 758 51 40 83 319 64 712 98 699 40 650 35 213 52 385 81 398 42 685 30 495 46 171 21 626 32 812 79 696 16 466 80 813 43 593 86 882 33 919 17 654 90 18 45 353 84 222 70 16 62 697 13 873 36 537 53 101 96 353 78 412 4 25 72 9 59 412 38 156 31 524
11 717 90 186 15 802 42 146 7 939 27 739 83 480 60 833 10 85 86 886 78 785 17 49 32 237 76 2 18 635 96 394 74 792 24 433 87 422 28 697 94 932 1 773 72 636 53 258 44 2 62 426 81 885 57 231 34 138 35 283 69 949 99 294 49 187 38 1 75 372 3 936 77 475 46 334 92 547 37 766 41 961 70 736 98 14 45 694 22 772 16 457 79 786 68 524 85 680 71 578 39 900 65 548 67 61 50 360 26 435 8 859 80 99 61 975 95 387 13 45 56 318 14 339 12 559 66 720 30 185 82 405 20 274 21 576 59 674 9 226 0 378 33 93 97 995 4 456 25 778 23 406 48 272 43 505 40 547 52 176 19 34 73 962 54 470 5 482 36 247 55 942 63 208 64 152 51 659 6 779 93 514 84 895 31 871 29 766 89 260 2 288 47 820 58 362 88 990 91 510
0 556 86 563 39 27 65 825 83 6 87 953 64 570 22 885 71 812 85 728 8 706 60 556 12 962 66 628 99 313 2 976 89 5 28 946 23 129 97 485 82 918 5 762 67 40 50 691 7 658 26 312 24 250 51 921 25 271 54 546 63 949 20 348 93 389 75 732 91 529 16 776 41 198 44 359 77 922 76 814 10 11 47 168 61 331 14 331 53 453 73 532 55 777 30 569 18 629 78 977 84 401 58 326 4 601 69 152 70 831 40 226 34 299 80 15 96 252 21 799 13 63 27 35 17 451 56 417 48 928 46 378 6 56 98 916 9 752 3 806 35 821 81 973 68 851 38 518 31 603 11 777 33 190 90 351 92 913 88 129 52 322 62 735 29 692 37 319 57 159 79 346 42 43 43 570 1 878 15 125 72 782 45 229 94 111 59 152 49 331 19 319 32 435 74 89 36 612 95 419
59 583 78 779 70 720 84 703 88 430 7 6 61 508 63 353 76 226 29 415 83 70 54 166 41 895 95 152 90 78 49 356 44 36 28 187 24 282 67 767 80 375 55 176 12 388 97 89 16 539 51 189 42 578 11 746 4 328 37 789 38 913 62 200 0 800 71 721 1 311 79 767 69 521 25 219 26 428 81 185 21 516 19 26 52 52 47 65 60 961 68 736 50 140 82 994 9 893 86 135 14 974 15 740 72 985 99 721 75 970 33 150 45 864 39 583 2 203 92 479 6 197 57 25 30 164 10 326 35 862 64 93 98 5 13 994 48 881 40 155 36 414 27 380 34 497 18 892 85 390 31 665 32 685 3 666 58 752 91 235 89 797 23 483 73 11 5 110 20 522 53 335 77 893 65 88 93 817 94 961 96 899 17 754 74 276 22 795 43 71 66 155 8 845 56 273 46 607 87 964
82 368 2 736 35 470 14 550 29 508 55 351 15 369 81 687 3 325 60 747 57 792 74 84 44 433 46 881 64 775 8 745 68 644 65 925 39 471 99 139 63 19 84 703 17 766 21 46 75 874 86 669 83 944 13 514 31 226 0 507 10 913 88 104 95 163 69 559 54 824 70 171 7 89 41 25 89 329 56 754 25 582 51 167 79 535 77 97 94 628 28 31 5 603 18 39 52 877 92 302 85 254 61 803 34 49 72 78 6 416 53 760 9 843 48 756 20 546 91 503 59 785 96 398 37 742 12 499 80 326 38 219 1 848 67 199 58 13 87 189 22 553 23 428 11 548 73 466 71 913 19 535 40 491 47 385 97 302 49 639 32 399 16 79 78 973 4 180 43 720 98 425 62 740 33 275 50 475 36 315 45 569 90 974 42 548 27 911 93 195 66 624 30 396 26 402 76 323 24 414
59 59 73 280 33 662 28 609 90 459 31 960 21 818 72 512 24 977 81 433 66 202 91 771 56 679 88 108 34 992 89 538 44 578 30 972 64 630 40 67 84 742 12 912 20 514 26 51 9 617 39 993 48 859 67 36 77 99 27 366 57 460 35 76 19 120 3 533 7 364 68 190 69 239 82 668 15 966 0 810 87 954 36 53 6 908 2 967 17 586 74 304 1 484 97 513 23 598 4 515 80 380 86 374 65 480 62 461 83 351 25 738 63 508 85 632 16 963 5 394 43 326 47 28 55 46 79 69 45 639 58 584 98 414 52 590 51 307 11 699 96 754 14 975 70 459 92 801 94 488 42 272 41 930 13 17 22 987 29 541 54 757 53 99 60 904 78 685 38 452 95 575 8 78 61 975 18 432 50 776 10 647 32 495 49 928 76 792 46 815 99 597 37 196 71 21 75 513 93 502
89 533 77 897 27 376 18 789 57 335 25 375 65 457 28 666 88 436 92 369 90 50 52 978 3 334 71 135 75 999 36 87 37 360 20 97 54 161 21 966 60 857 35 222 30 531 31 710 4 607 42 549 86 635 26 960 9 908 78 193 87 72 41 794 15 279 81 185 97 998 6 318 84 826 61 93 29 508 8 384 66 12 32 205 16 70 56 396 24 378 19 115 64 956 76 717 49 430 23 529 51 470 13 67 48 892 93 533 2 698 34 716 95 325 7 449 12 812 82 642 80 786 83 318 67 32 69 933 79 119 58 121 70 15 74 40 55 313 59 654 94 84 10 750 73 869 40 9 1 634 44 919 33 903 68 411 22 268 45 838 43 12 53 161 62 448 98 890 5 244 17 633 0 273 11 220 85 639 96 942 72 39 63 592 99 563 47 746 14 365 46 92 39 583 91 715 38 183 50 789
6 664 37 902 85 238 74 553 60 821 16 480 84 234 43 440 98 608 57 372 10 43 73 612 20 228 13 934 97 883 65 23 64 230 90 854 3 115 44 219 94 17 88 65 56 281 40 236 54 66 58 921 80 515 49 122 91 116 24 540 35 435 48 947 47 65 29 954 5 390 59 101 21 311 39 328 78 186 9 409 62 610 68 745 89 212 7 843 92 507 46 60 15 460 41 966 36 485 55 529 26 406 33 308 95 439 2 477 71 413 86 155 66 115 31 606 83 413 72 451 23 643 11 864 28 21 79 284 22 418 25 317 53 536 52 893 77 566 0 603 1 47 38 383 76 360 67 919 81 636 63 728 69 413 61 663 19 549 42 571 14 21 27 389 18 107 87 932 96 917 8 200 30 399 45 897 17 267 75 5 99 952 12 965 82 166 93 122 4 475 51 454 34 983 32 659 70 79 50 734
40 712 97 293 69 459 93 622 4 623 45 616 0 871 76 22 81 998 46 946 12 900 5 106 44 563 59 342 84 265 38 519 35 183 73 644 19 35 28 635 32 837 7 82 15 975 37 689 60 282 79 664 61 655 9 844 50 923 83 880 86 576 10 627 41 71 26 772 99 684 66 203 98 346 57 522 70 368 77 58 22 866 82 27 68 508 72 583 85 2 49 521 54 714 52 776 63 241 92 454 90 5 39 19 29 958 74 1 1 616 95 526 16 538 58 588 67 375 71 17 27 122 2 1 56 862 33 297 53 248 51 963 91 909 43 888 18 421 24 8 31 988 89 936 48 293 88 420 6 681 96 951 78 839 87 1 30 555 42 355 34 607 47 50 20 673 36 934 23 377 21 599 94 372 11 133 17 652 65 803 75 646 64 819 14 417 8 817 55 630 62 83 3 47 13 69 80 762 25 642
50 213 73 495 87 647 86 267 82 227 47 529 90 343 97 732 66 205 45 794 32 575 42 677 67 892 10 52 38 836 81 689 15 939 20 679 36 610 3 453 62 459 16 120 80 913 34 173 77 99 94 740 52 388 95 222 21 816 46 911 89 623 51 238 26 157 23 801 33 740 92 631 71 583 61 272 57 234 7 867 91 112 30 513 53 267 84 290 2 134 49 575 35 745 76 806 59 695 65 46 1 316 13 792 9 538 79 681 74 442 44 843 83 725 64 631 58 627 6 613 98 927 41 932 54 8 18 870 63 538 99 244 56 424 72 346 78 719 12 587 24 887 37 424 43 173 25 8 40 427 28 573 8 815 96 168 27 667 75 371 4 457 31 894 70 631 88 898 93 223 17 416 0 278 19 73 39 10 22 461 69 616 68 453 48 144 5 762 14 457 85 632 29 983 11 316 55 247 60 293
17 901 61 663 36 256 29 512 26 711 40 925 22 938 21 35 77 692 67 747 78 440 8 98 48 38 97 517 80 358 31 840 3 516 11 82 71 186 35 763 42 862 47 154 1 159 28 706 58 959 0 203 7 919 92 454 37 432 83 515 4 228 96 718 49 719 27 288 81 779 53 877 73 755 25 932 88 213 16 895 30 554 56 340 65 428 38 425 52 817 15 791 19 990 86 221 5 807 76 683 68 745 46 412 54 262 89 482 90 868 9 959 85 575 74 908 50 677 55 334 87 882 18 119 33 532 44 673 98 671 93 802 59 139 62 893 10 436 51 327 84 448 79 373 23 371 64 366 63 769 2 970 82 702 43 86 57 435 20 318 6 786 66 814 75 663 12 194 69 37 34 266 60 458 72 840 32 862 95 649 14 439 70 954 91 304 99 523 45 458 24 129 41 402 39 992 94 996 13 690
63 198 60 460 68 886 3 155 90 668 92 79 27 868 38 963 32 122 35 24 10 609 62 735 18 514 2 161 4 72 99 552 12 264 45 685 7 21 91 746 50 598 53 918 55 729 83 312 37 175 16 508 85 452 64 507 24 228 51 184 41 186 78 162 88 358 84 982 19 917 14 258 81 57 11 409 25 802 40 855 15 648 5 480 43 195 95 91 30 747 49 446 75 744 17 282 94 730 86 415 67 691 47 961 20 749 9 423 34 607 96 667 71 994 73 669 89 300 59 514 58 193 48 324 29 233 33 983 87 471 21 857 6 102 0 849 54 933 76 992 69 742 13 729 1 469 77 250 97 157 39 526 26 297 56 890 8 292 65 676 80 24 31 893 46 150 52 496 61 861 74 263 22 61 28 86 23 821 93 194 44 238 42 827 57 717 79 505 70 926 82 447 36 998 98 562 66 104 72 226
25 566 83 474 60 948 87 903 26 324 1 915 17 125 29 773 44 8 3 472 90 342 61 666 9 924 94 274 81 650 52 267 76 11 73 3 4 8 78 95 13 469 79 791 41 191 71 770 67 532 37 186 43 612 18 852 45 126 16 444 82 605 27 273 91 879 89 929 39 1000 31 188 65 754 8 62 80 525 23 380 36 284 2 462 58 644 24 569 19 477 57 818 56 893 75 751 5 819 69 71 48 851 12 305 55 453 28 496 21 843 34 257 53 969 54 20 46 799 6 876 49 651 64 403 47 945 42 851 62 571 63 571 97 670 38 123 11 106 72 655 20 945 95 462 99 896 35 286 77 441 30 827 92 308 93 321 70 281 51 864 40 657 88 350 10 593 7 816 98 26 66 522 84 510 68 151 50 554 86 692 22 235 14 386 33 906 59 956 96 521 15 603 74 48 32 274 0 203 85 282
65 96 52 706 92 839 33 776 44 978 5 965 78 185 63 765 39 799 41 972 79 98 61 377 38 225 93 918 24 568 97 471 88 911 15 208 54 715 82 334 94 930 98 636 25 940 91 585 49 742 20 210 48 777 1 46 87 32 13 626 9 177 84 244 71 649 27 668 81 265 86 429 72 532 23 759 75 521 31 579 11 626 60 734 32 542 21 319 56 727 18 153 0 364 66 420 74 104 62 847 55 215 51 162 35 628 37 184 64 366 73 775 17 972 40 465 59 853 42 424 53 528 89 561 57 486 47 293 10 768 29 200 99 107 58 690 28 316 70 856 7 547 34 449 36 264 69 491 80 839 19 277 68 711 26 52 46 775 3 290 67 986 16 369 96 965 90 440 76 117 50 846 77 454 14 159 8 567 43 837 12 344 22 508 4 469 95 857 45 485 83 785 85 153 30 363 2 499 6 546
60 164 3 387 65 60 16 484 68 813 54 496 22 57 11 784 88 508 30 562 97 198 53 317 81 424 46 92 76 706 75 132 31 506 32 104 86 222 59 28 83 444 37 507 73 127 1 798 84 281 2 711 79 554 21 828 12 793 5 759 55 363 26 362 72 873 87 725 64 73 43 726 69 486 93 519 8 521 0 619 6 692 50 473 96 102 42 625 52 135 34 900 9 618 7 305 23 413 47 539 27 964 89 516 39 526 38 230 49 254 77 611 71 513 82 751 10 761 41 393 29 948 17 770 61 999 18 341 58 471 48 458 33 253 80 516 36 118 78 590 19 507 85 547 90 721 94 323 99 530 98 386 20 626 63 315 74 57 24 220 91 147 62 595 51 211 14 850 57 393 35 530 40 656 70 863 95 193 44 357 15 358 4 94 13 109 92 903 67 773 66 624 28 858 25 758 56 404 45 747
63 289 8 153 50 731 24 788 80 777 90 869 30 390 1 260 72 158 6 607 41 658 21 648 70 808 56 764 52 7 62 530 77 746 64 564 85 698 45 93 31 244 88 316 96 326 18 686 40 816 74 699 92 503 65 895 69 430 53 964 67 514 68 117 49 412 55 218 66 748 42 161 78 262 44 219 60 590 25 67 87 878 54 707 26 578 28 929 13 639 35 25 16 956 34 768 99 564 79 550 11 536 76 426 84 936 19 602 32 324 17 125 29 929 2 712 73 777 89 437 23 607 14 562 61 84 22 103 7 891 59 55 82 867 57 726 39 549 75 225 43 30 36 91 4 30 15 587 86 692 91 261 5 310 9 519 47 575 58 440 12 379 94 822 83 141 33 585 48 384 93 129 38 171 37 168 98 461 10 796 46 376 20 182 95 976 71 186 3 428 81 222 51 840 97 52 27 436 0 224
5 858 18 842 76 258 4 432 68 987 69 212 1 581 23 885 58 144 73 178 97 418 42 654 19 244 10 16 11 262 2 439 35 439 77 229 30 201 41 225 27 32 63 291 60 856 14 207 65 823 20 857 37 672 75 836 62 881 89 875 32 50 44 122 82 505 34 691 52 983 98 414 43 352 36 353 94 233 87 888 79 168 3 886 40 867 67 886 21 163 93 358 61 918 49 303 85 43 80 812 26 674 50 893 29 13 70 287 7 245 25 388 33 159 57 946 48 843 84 783 45 546 53 458 96 266 90 337 55 46 17 456 16 544 99 449 83 185 38 814 9 179 12 167 71 988 24 950 56 629 15 268 81 810 28 398 72 962 46 662 13 30 51 584 74 768 59 904 39 56 6 254 47 898 92 688 78 363 86 131 54 528 0 593 95 294 8 980 88 47 66 225 64 901 91 909 22 297 31 477
23 411 32 576 44 240 47 961 94 302 95 992 18 660 71 908 5 479 12 291 85 694 34 111 15 93 50 614 66 104 73 454 1 957 29 395 27 820 83 719 39 624 31 966 40 174 46 848 96 609 9 509 68 422 11 357 69 649 97 237 42 494 25 935 92 825 55 513 26 460 6 320 88 900 4 366 14 44 13 306 35 366 3 178 91 134 86 719 63 972 82 658 59 263 67 27 30 257 84 427 21 495 98 118 89 115 36 152 78 46 52 166 99 56 24 514 70 3 90 738 20 624 53 702 80 243 93 761 51 160 58 871 22 762 0 416 77 56 57 429 17 993 28 98 54 802 16 6 10 589 79 442 76 151 62 360 33 56 37 932 60 528 56 608 49 238 38 305 45 542 19 829 81 381 43 977 74 894 72 270 41 642 7 931 75 173 2 74 64 556 65 936 8 579 48 902 87 519 61 750
34 815 70 448 11 160 45 360 33 815 9 203 84 400 74 882 54 490 17 91 76 95 69 107 24 285 22 504 20 782 28 763 88 30 48 96 30 960 44 588 90 176 55 141 61 430 18 685 35 811 13 982 3 774 7 1000 19 695 95 776 51 415 78 13 10 101 53 173 21 12 72 776 6 226 26 557 40 810 27 830 77 361 63 497 46 888 59 701 58 756 99 39 75 770 1 185 52 967 37 975 65 858 93 314 12 401 56 163 39 891 98 171 36 807 86 869 16 371 96 510 81 607 87 611 83 461 4 322 25 582 41 414 66 280 92 959 64 790 62 665 91 776 89 360 79 128 85 436 68 215 14 622 57 458 43 111 82 263 38 710 2 293 23 940 50 815 47 969 5 781 0 333 15 871 29 370 60 541 73 917 42 369 97 828 31 111 67 411 8 902 49 161 71 662 94 48 32 418 80 615
1 680 22 809 66 902 99 308 38 907 53 873 40 568 7 803 10 386 18 750 34 745 54 567 11 291 97 843 63 763 94 180 75 697 48 662 26 556 69 69 28 58 45 576 61 251 79 335 80 692 56 362 81 846 92 933 58 760 96 959 31 366 3 589 23 675 4 468 88 551 16 848 37 245 41 979 78 56 20 198 89 664 62 695 14 67 51 399 52 583 46 762 29 986 74 535 21 128 59 642 27 15 98 657 50 392 0 363 67 77 25 788 64 865 68 518 65 504 86 819 15 946 33 62 72 198 24 749 32 99 91 315 60 905 8 413 77 324 70 720 57 946 39 333 44 401 19 998 17 971 90 811 82 380 83 580 43 848 13 206 71 151 49 718 76 939 12 585 2 276 5 322 36 739 84 261 85 827 73 586 30 625 35 814 93 983 87 35 55 271 6 212 42 821 9 84 47 725 95 345
58 666 78 594 26 561 69 746 31 816 35 168 43 706 24 839 48 661 42 908 5 26 82 44 49 409 81 109 66 181 90 866 57 841 14 96 13 482 4 152 53 341 75 770 22 885 38 850 3 194 70 936 6 246 32 764 89 52 68 866 23 130 10 160 28 132 25 142 37 171 97 931 34 114 91 680 79 479 41 749 72 840 36 815 15 322 21 215 46 778 0 219 98 977 83 351 30 941 52 563 44 380 64 743 9 227 18 651 74 119 85 452 62 688 12 18 29 718 93 866 8 805 63 857 40 66 7 829 33 126 65 623 60 116 54 114 71 330 87 570 59 748 19 252 61 399 86 169 92 566 55 538 39 935 77 764 73 666 17 933 95 707 96 829 47 919 16 240 20 498 45 815 51 756 67 992 76 694 94 132 80 563 2 387 56 91 99 310 50 793 84 877 88 677 11 979 27 94 1 645
17 925 3 155 29 590 62 198 90 447 87 733 14 33 23 425 98 299 68 357 69 509 42 232 37 190 74 443 61 398 31 29 45 741 35 13 77 608 1 257 84 14 4 492 15 761 46 601 6 2 40 219 52 725 25 651 99 971 88 908 93 342 65 758 18 702 76 182 49 864 67 935 11 708 78 769 83 135 22 232 2 531 64 105 43 294 81 315 55 780 60 616 97 677 39 284 57 857 47 166 30 750 73 436 32 189 89 100 28 412 21 2 72 551 82 223 41 616 19 300 75 932 7 527 91 857 5 3 13 473 70 759 16 367 53 508 85 130 58 791 48 565 10 851 92 514 8 556 66 633 86 442 26 215 44 362 36 640 20 904 34 985 54 856 56 3 38 356 79 535 71 705 95 288 96 368 80 725 59 523 51 767 12 683 50 958 24 904 9 858 0 863 94 51 33 10 63 863 27 617
51 285 62 76 55 181 31 902 90 484 65 827 60 49 45 786 13 268 54 643 2 220 42 868 14 377 15 774 77 666 10 30 72 776 4 127 47 986 17 57 50 25 24 493 36 277 6 877 84 172 12 115 18 61 73 701 71 927 3 860 56 859 30 497 78 569 58 251 88 357 46 389 23 590 85 609 81 330 94 343 34 264 86 976 38 675 63 102 75 982 87 532 1 504 26 86 97 851 5 881 91 908 11 311 69 678 99 488 28 311 96 781 74 842 53 827 39 246 82 539 95 337 41 192 9 616 27 841 40 10 21 706 57 119 68 548 67 411 35 474 32 42 92 468 59 429 64 213 37 83 61 801 70 563 79 391 49 521 66 575 7 190 80 109 8 92 20 568 44 745 29 336 43 601 76 448 22 243 98 53 52 649 48 740 16 366 25 898 93 490 0 820 19 763 83 731 33 513 89 47
8 152 59 538 66 354 22 438 51 976 44 125 43 375 10 345 29 773 13 561 86 97 61 669 53 396 82 37 85 973 6 543 62 620 28 505 23 886 19 274 1 757 4 597 47 635 15 124 52 26 14 190 38 324 54 854 32 330 97 59 65 183 80 195 78 440 96 646 99 913 63 744 73 773 74 302 36 459 75 601 42 167 49 265 55 563 0 901 25 880 89 286 12 291 92 183 24 470 88 888 56 427 41 670 93 114 90 743 87 486 37 694 3 135 17 153 35 11 72 133 48 401 40 262 5 747 95 442 58 504 98 505 18 441 2 527 83 39 79 362 77 75 50 759 76 229 69 8 20 436 45 530 71 488 31 228 94 643 27 366 7 832 11 208 67 395 26 488 64 399 33 159 9 960 21 496 60 771 39 22 81 859 16 522 70 22 84 304 91 586 46 841 68 251 34 527 30 143 57 870
36 172 63 78 60 971 90 790 9 228 69 380 57 847 10 49 59 358 22 778 67 759 7 31 91 457 98 398 5 916 13 869 71 272 66 392 44 420 14 733 65 514 1 129 12 423 49 644 83 547 34 252 54 121 4 260 24 485 94 493 16 255 92 642 19 167 15 813 68 336 74 794 3 487 76 656 43 113 42 334 32 727 20 893 70 437 96 62 52 418 99 4 25 1000 30 9 88 818 85 7 80 790 48 257 78 319 45 743 87 204 62 277 33 453 41 87 77 906 38 736 2 971 47 509 6 220 64 310 53 651 73 573 51 140 39 791 0 787 28 680 93 430 35 764 55 855 89 497 8 304 40 198 58 113 27 456 26 59 75 647 23 503 50 648 29 34 82 896 81 486 17 979 84 454 46 985 11 296 37 837 21 411 97 991 31 872 95 445 86 835 18 79 61 574 79 368 56 685 72 225
1 883 62 448 34 130 91 344 83 466 57 170 45 772 79 693 66 241 37 766 21 202 20 547 5 59 56 223 8 636 65 166 46 252 85 89 16 384 30 261 35 872 71 994 17 775 60 798 33 504 13 601 26 664 68 928 49 202 88 787 48 518 22 212 10 508 78 725 50 176 12 901 41 204 93 212 54 293 25 350 7 143 77 144 9 401 19 499 97 700 29 551 27 537 43 751 82 532 40 821 55 7 73 404 39 233 58 609 61 730 94 746 36 464 84 371 38 310 42 398 95 76 90 234 14 739 74 428 6 673 67 602 81 221 99 175 70 489 64 466 51 983 76 717 2 350 63 892 69 908 72 912 28 325 15 469 75 252 44 199 23 475 96 732 86 319 31 163 18 495 80 376 47 25 0 661 11 603 59 281 53 130 3 93 4 216 89 481 98 792 52 461 24 270 87 852 92 956 32 396
54 205 7 930 28 606 99 494 68 435 76 605 51 726 26 704 37 530 43 525 40 744 96 146 20 684 60 345 85 59 75 758 93 558 0 441 42 302 9 572 24 550 74 63 94 631 23 632 91 747 48 483 47 938 33 619 78 32 56 165 77 210 80 981 82 140 27 301 22 39 18 613 35 201 46 823 17 92 84 647 92 550 36 371 52 299 65 460 66 139 58 560 32 872 4 72 73 913 81 393 10 319 29 436 70 260 21 271 30 19 57 99 89 367 72 749 86 99 49 850 62 562 38 891 1 395 59 849 64 793 97 490 95 333 88 718 90 212 39 15 25 954 45 368 50 766 83 267 2 681 69 41 34 437 61 838 63 985 41 469 5 70 53 739 31 727 6 807 44 226 12 319 71 647 16 163 11 832 8 787 55 25 15 710 67 600 13 953 98 514 79 433 19 642 3 948 14 148 87 373
5 737 56 224 75 571 10 992 1 735 65 576 12 996 86 413 89 189 0 54 29 700 96 242 51 63 3 965 76 10 7 467 53 363 18 970 64 586 9 340 59 508 11 49 26 839 30 203 88 247 98 564 60 948 95 316 47 529 66 70 6 600 63 78 78 619 73 814 14 300 48 131 54 75 92 263 25 497 55 325 70 280 81 484 50 339 23 811 57 178 13 857 80 820 71 99 37 387 99 492 72 366 62 113 87 646 21 898 52 665 40 614 97 418 49 639 16 317 38 676 43 51 83 557 93 533 4 549 32 550 74 133 61 552 79 995 36 647 91 196 34 845 44 971 2 929 69 980 90 362 19 427 22 809 20 988 35 1 85 866 28 855 15 458 84 432 17 959 45 553 42 540 27 515 82 265 33 430 58 374 41 712 24 773 68 236 67 5 31 391 94 214 46 287 77 370 8 700 39 87
95 527 93 43 67 547 79 932 75 780 19 755 37 942 5 575 51 297 48 2 31 350 73 46 13 466 72 535 82 667 6 633 20 899 61 449 94 858 42 217 16 886 74 509 65 954 10 836 15 993 69 866 27 219 83 621 49 138 68 512 12 636 70 537 76 327 40 919 1 807 35 196 24 982 41 708 56 995 55 466 98 382 52 110 25 837 33 609 57 977 71 295 34 493 92 899 62 86 96 638 88 488 23 538 3 807 60 121 53 31 97 972 7 20 32 767 86 259 17 767 66 337 64 683 2 795 36 973 84 851 8 37 26 421 78 136 39 291 85 179 50 789 54 937 9 388 30 637 58 868 44 401 21 599 38 774 22 871 47 579 59 120 87 958 0 563 4 977 91 172 90 381 28 154 45 210 29 841 89 553 11 741 77 574 80 235 63 864 14 79 81 616 43 967 46 457 18 209 99 922
23 629 26 373 34 599 58 791 60 87 72 827 81 870 37 785 11 192 90 753 80 1000 25 330 69 3 95 887 63 582 43 984 46 297 78 973 88 184 28 490 99 782 52 908 97 612 10 759 84 585 44 762 6 881 55 614 66 238 9 839 75 903 16 783 8 858 54 21 73 774 31 601 49 235 93 812 13 751 7 421 29 945 22 435 65 90 3 871 91 516 18 459 30 997 39 12 48 107 87 533 96 301 77 135 17 934 40 476 85 940 5 382 56 841 70 773 94 728 27 18 86 294 59 835 14 684 82 924 21 758 83 15 45 237 62 490 47 379 64 28 20 395 38 864 12 253 24 496 35 650 42 164 76 823 36 631 50 956 61 514 79 869 33 154 53 820 68 758 15 661 74 917 41 194 19 544 32 959 57 262 71 662 67 520 2 601 89 296 92 891 0 819 51 164 98 167 4 713 1 135
85 101 52 86 40 318 18 296 60 329 77 181 98 211 47 693 5 216 74 87 34 487 86 228 63 716 68 799 13 258 32 402 65 334 23 682 90 664 28 767 36 733 79 647 87 56 62 310 19 517 88 771 69 15 73 418 43 320 64 866 78 150 39 691 71 931 29 264 97 533 50 480 31 64 45 525 11 34 91 63 83 339 41 766 53 650 93 568 10 163 25 896 55 59 26 175 7 423 82 40 38 68 1 64 20 882 48 686 84 785 42 981 17 260 95 704 16 406 6 939 24 143 61 579 22 87 37 347 2 187 75 388 12 51 3 740 96 326 72 220 15 779 66 733 46 252 81 418 54 242 89 824 44 230 21 322 70 346 30 715 51 402 8 395 67 920 49 856 58 423 80 263 35 622 57 35 27 291 56 35 92 196 99 708 33 292 9 718 14 130 59 746 76 239 4 527 94 243 0 520
34 752 70 846 73 689 69 732 37 806 22 885 15 522 30 898 66 562 59 192 76 508 75 135 0 372 84 207 88 402 16 513 94 218 14 500 82 715 52 76 68 134 18 207 33 51 96 695 35 803 27 408 62 104 80 389 28 756 46 652 38 67 54 128 23 81 77 968 63 857 40 800 2 31 1 588 91 326 93 944 19 146 86 118 85 45 17 169 5 793 55 391 26 165 53 409 71 327 21 851 25 987 4 539 3 841 90 58 83 744 6 802 51 529 32 443 50 104 97 496 44 622 95 288 92 327 87 432 8 822 9 485 7 295 67 452 43 121 60 794 57 962 45 856 56 867 20 328 29 544 98 845 13 277 31 728 89 334 36 882 39 833 72 855 12 387 74 181 47 496 78 926 64 248 81 975 42 137 99 621 41 564 79 662 24 529 58 728 65 41 11 668 10 330 48 385 61 326 49 644
31 794 33 565 60 250 3 773 26 120 56 363 93 794 94 239 32 556 44 102 38 335 42 418 47 68 62 820 71 239 74 685 55 287 9 704 11 294 99 644 15 88 34 666 66 336 30 923 2 545 75 102 51 670 80 88 76 401 57 625 35 251 4 245 45 780 16 951 41 474 92 298 23 781 25 818 83 446 39 177 21 450 37 397 22 981 91 443 20 300 81 175 70 314 61 32 95 338 52 235 58 110 1 876 5 241 28 596 50 338 77 445 48 170 24 966 82 739 63 720 27 280 14 352 46 978 90 699 40 204 0 277 12 591 43 301 85 847 65 481 97 578 17 722 87 955 72 929 84 141 13 339 88 62 18 147 49 137 8 506 73 461 6 469 68 380 54 498 53 553 19 569 59 892 79 893 29 496 67 870 10 19 86 968 96 402 89 554 98 814 78 425 69 638 64 803 7 403 36 513
81 705 70 349 9 855 8 780 38 795 72 717 74 434 3 12 88 998 33 708 24 768 68 886 86 947 18 312 40 268 98 708 7 163 90 212 48 411 52 921 39 262 32 712 56 706 75 28 96 516 22 939 26 636 77 428 62 742 37 524 36 940 51 545 80 376 50 201 25 196 28 611 49 37 11 814 42 40 2 628 47 295 95 495 64 466 41 688 71 298 79 777 83 611 46 765 91 51 93 506 19 306 29 37 84 778 0 921 10 100 53 496 97 817 20 872 89 976 92 807 99 640 78 582 76 37 57 243 67 863 54 945 45 731 23 932 27 767 85 768 35 235 58 422 61 45 44 695 16 300 5 405 63 804 73 940 17 803 59 753 55 550 21 678 30 942 14 636 34 622 43 477 66 445 12 976 1 701 69 612 65 373 31 831 60 64 15 875 4 994 87 786 82 866 13 873 6 265 94 570
64 283 36 31 90 112 20 501 99 133 21 968 44 706 11 216 10 774 70 188 87 226 74 76 2 479 32 404 62 227 23 963 83 272 56 399 63 217 81 105 40 237 78 19 89 240 42 911 71 754 66 288 51 568 93 738 22 454 54 390 76 337 26 946 60 247 15 615 50 601 68 847 43 458 18 630 49 159 98 166 17 388 3 230 88 11 79 738 96 619 16 96 65 780 6 397 1 98 48 437 39 517 35 349 58 253 73 914 30 157 57 28 24 513 75 697 82 145 77 775 52 782 72 651 8 129 59 864 69 405 45 283 28 332 34 183 0 224 55 406 80 152 94 867 12 234 25 39 97 682 61 990 19 213 29 663 86 558 53 615 5 753 47 217 13 852 67 393 41 327 31 603 95 327 38 113 85 227 7 657 33 963 46 653 14 663 27 268 84 378 4 199 91 618 92 752 9 379 37 809
55 324 77 667 45 929 81 554 57 140 29 960 97 803 90 62 1 273 95 412 30 293 35 908 51 761 75 544 67 546 43 594 99 977 58 308 62 299 8 291 87 770 14 989 76 337 52 40 28 476 0 982 49 979 60 716 80 762 85 314 17 92 86 952 73 842 65 73 84 117 22 728 11 798 24 64 78 906 54 733 66 100 37 851 47 980 18 657 53 14 44 622 88 779 23 962 39 279 27 457 33 365 16 669 64 699 12 153 2 807 41 516 46 338 96 155 89 102 5 538 93 873 32 228 94 386 83 26 40 132 7 405 10 121 38 440 48 92 71 354 59 540 19 807 72 953 63 560 3 760 26 794 4 716 92 198 36 195 31 222 6 276 70 933 50 816 74 340 68 779 13 889 61 481 69 861 9 148 91 314 82 888 25 174 15 987 21 484 20 298 56 162 42 896 98 609 34 576 79 223
58 458 61 161 86 892 84 136 1 644 59 200 83 916 45 714 26 471 81 621 9 494 70 451 41 644 92 83 36 529 42 932 34 876 62 929 35 995 96 271 75 118 15 836 21 316 0 11 7 812 19 676 8 302 72 540 51 714 44 411 20 48 68 960 13 707 38 706 64 421 80 780 69 282 18 534 4 734 73 701 88 339 78 480 98 353 56 195 63 436 55 554 90 107 43 16 66 515 60 916 52 433 50 214 40 309 3 63 6 751 77 773 46 335 74 257 95 300 76 460 53 221 12 711 99 194 67 104 14 717 2 297 23 829 31 368 16 583 94 942 93 824 91 224 79 163 57 376 82 214 89 252 71 23 37 595 87 3 85 716 29 924 48 287 32 48 97 510 39 996 22 725 33 613 27 986 65 26 54 903 49 718 47 742 10 805 11 191 28 477 30 722 25 394 17 289 24 736 5 998
29 686 50 357 25 550 26 263 77 797 90 292 45 523 87 496 35 122 64 316 76 845 48 285 69 907 97 414 12 995 41 811 21 863 24 141 92 257 36 44 54 23 71 601 55 930 66 630 58 647 73 553 19 91 79 355 75 864 60 688 59 584 40 51 93 835 27 630 17 741 86 157 37 19 3 206 53 11 38 669 85 424 89 280 6 149 14 175 22 212 23 413 2 630 47 785 96 267 9 560 88 560 52 407 82 868 98 100 91 971 39 672 74 462 95 176 43 737 78 54 30 465 34 448 1 74 63 19 44 915 99 325 20 569 65 318 33 763 7 180 57 890 67 45 84 901 11 115 56 126 46 853 28 962 0 568 80 357 51 220 18 859 10 452 72 598 49 696 13 459 83 597 62 854 5 48 94 111 61 241 42 450 32 656 8 26 16 534 15 595 4 114 31 905 81 590 68 702 70 688
54 143 42 696 78 100 49 694 19 774 93 770 12 285 48 99 2 587 21 362 40 92 10 777 69 860 75 236 22 510 87 794 72 665 95 261 97 309 79 930 86 445 83 631 23 844 90 924 57 63 73 677 7 758 41 788 36 433 61 158 14 455 37 644 76 572 25 942 51 294 59 690 91 94 55 408 71 477 82 287 34 569 26 720 56 927 99 842 66 929 8 244 33 205 6 786 89 810 52 419 77 477 0 643 15 668 5 758 43 704 60 703 47 732 65 75 67 527 1 382 63 8 46 128 18 809 58 848 3 606 62 228 30 98 11 215 4 49 44 81 27 683 31 970 35 642 64 670 70 467 81 668 92 223 24 433 38 855 98 916 9 514 20 210 45 843 96 741 50 809 32 354 16 485 80 237 53 117 84 250 94 930 17 794 39 529 28 416 88 943 74 408 13 945 68 572 29 654 85 1000
94 532 28 633 23 243 2 395 33 448 52 216 22 954 39 388 44 569 26 782 51 751 42 251 83 949 40 365 45 186 49 765 50 71 11 240 3 317 71 313 57 678 86 503 87 347 92 653 79 1 24 451 27 822 41 271 5 449 63 675 67 133 14 505 91 19 99 901 88 529 43 379 93 704 96 817 48 778 19 252 7 771 35 631 47 306 76 667 9 559 85 897 78 6 75 687 1 818 70 762 72 917 69 815 46 330 81 822 18 454 13 196 82 819 84 475 61 706 0 778 65 378 12 45 6 827 16 429 38 233 62 32 21 416 30 345 80 774 29 486 53 470 97 385 89 218 4 816 54 4 25 185 68 900 66 9 64 963 15 791 37 143 34 511 73 904 31 860 58 223 95 786 55 856 36 769 20 35 56 751 90 655 74 660 60 407 10 406 8 628 98 546 77 194 17 510 59 85 32 254
45 798 10 603 71 970 70 128 27 545 22 94 74 144 12 921 59 127 64 499 6 917 7 658 57 306 63 584 56 475 30 820 42 959 33 121 62 780 53 106 54 830 82 416 76 776 46 442 96 38 34 193 77 965 32 347 31 978 21 892 86 787 80 49 92 68 19 180 65 850 35 299 52 493 14 492 2 947 87 150 4 366 95 873 69 857 89 114 5 54 26 67 43 730 17 450 41 576 83 757 36 885 81 161 67 903 85 548 88 538 94 824 38 441 20 388 66 888 61 756 49 398 58 893 73 479 91 756 55 292 44 548 99 691 97 520 3 297 0 527 18 857 84 228 23 723 29 1 1 313 39 756 93 167 50 891 15 352 60 259 9 740 16 139 68 417 24 836 47 795 78 526 72 48 25 745 48 334 37 561 13 27 40 913 28 930 79 653 98 69 90 867 75 826 11 961 51 823 8 689
42 553 81 289 0 221 84 33 99 540 7 828 39 131 73 213 63 754 71 844 43 354 67 698 12 168 46 871 29 300 13 501 98 869 25 650 65 695 52 857 23 175 72 724 31 409 33 486 51 193 14 888 58 48 88 379 70 90 15 741 90 284 45 116 49 210 61 232 2 564 36 846 74 635 19 761 53 498 80 15 20 842 75 731 40 820 1 283 9 24 95 940 64 632 57 706 82 946 16 364 83 235 28 85 47 633 92 395 97 78 89 926 68 511 34 923 8 813 96 167 54 935 59 869 94 909 5 211 79 863 22 47 48 10 11 474 56 917 32 811 78 850 37 176 62 75 66 730 26 658 50 316 41 720 10 7 35 74 93 261 86 949 3 25 4 575 77 352 30 952 18 696 91 582 21 271 27 320 38 313 6 240 17 732 69 863 55 4 44 862 87 300 76 109 60 483 24 946 85 558
88 214 4 517 58 39 32 186 84 578 36 744 9 999 53 878 12 996 81 732 24 391 10 820 47 426 1 388 59 376 62 528 6 305 51 792 82 29 76 348 15 9 95 350 16 596 5 798 63 300 93 296 54 251 67 714 55 327 69 198 74 305 64 553 92 874 31 644 50 910 23 187 80 754 77 46 40 15 75 960 8 624 78 111 97 826 73 58 87 806 26 882 56 810 85 814 30 213 41 359 46 536 49 698 2 662 42 751 19 190 71 704 22 547 18 331 89 473 7 872 60 521 14 262 33 674 34 228 29 253 35 532 44 897 66 981 65 552 70 394 99 792 28 220 0 576 68 852 98 231 83 346 45 284 25 245 96 432 79 376 13 963 90 513 39 945 20 267 91 586 37 927 94 930 72 823 86 912 61 818 21 938 3 596 11 520 52 151 43 27 57 798 38 603 48 224 17 390 27 390
7 887 52 399 29 740 82 454 89 704 47 518 74 602 25 626 90 208 61 67 33 920 22 338 0 966 81 762 40 70 63 284 95 41 53 146 19 803 79 62 9 920 65 817 11 588 91 105 6 247 27 811 42 574 5 857 97 383 13 70 32 704 85 984 99 899 58 337 76 479 73 947 35 107 34 251 36 383 45 413 66 391 20 871 60 915 18 255 84 986 23 541 71 370 28 425 44 992 86 924 17 270 3 282 4 709 37 644 51 898 1 490 70 763 80 752 15 55 12 233 88 679 26 632 16 819 93 385 49 593 24 524 62 783 41 814 57 959 59 13 43 699 69 526 31 805 21 622 55 688 30 204 46 338 8 423 78 857 39 822 14 170 48 10 75 391 10 262 77 211 92 974 98 448 2 933 56 895 38 137 68 635 72 195 96 38 50 723 94 251 83 716 54 604 64 365 67 350 87 996
8 550 84 8 62 760 78 675 13 964 31 610 87 953 42 860 39 284 17 76 94 215 4 239 77 515 92 431 23 993 75 286 43 168 56 676 85 98 12 93 96 471 5 202 7 934 2 971 57 359 32 618 74 348 83 973 20 241 49 319 34 112 14 537 28 205 18 738 1 628 68 871 16 51 40 410 63 450 79 676 58 226 66 375 48 665 73 384 19 224 10 655 93 337 76 760 46 807 51 490 86 428 26 542 38 440 29 792 82 188 65 684 95 967 55 59 25 3 70 719 22 115 15 895 45 834 67 752 37 880 88 757 50 666 60 926 6 715 35 783 61 801 81 863 59 697 47 30 3 393 27 742 90 764 91 463 53 931 80 605 99 236 11 436 97 379 24 20 98 350 89 990 21 320 30 490 71 675 52 712 69 434 64 528 0 935 41 615 54 72 72 501 44 51 36 430 33 646 9 740
92 514 22 438 66 943 84 770 45 669 20 59 47 325 88 187 39 260 9 817 77 266 55 644 58 386 99 365 6 561 53 379 89 123 19 856 69 846 82 890 54 29 28 718 34 815 5 155 11 704 61 901 73 134 90 645 38 458 51 905 40 548 93 893 33 787 79 36 97 379 35 248 27 835 63 379 85 696 43 716 10 843 12 564 59 227 36 399 26 911 29 946 37 12 65 815 81 973 91 627 72 156 94 240 24 554 25 177 23 245 13 812 62 266 68 629 32 47 96 788 48 193 16 450 42 304 60 677 75 219 41 261 7 119 21 286 4 325 87 946 95 486 57 422 70 22 1 361 52 417 2 882 15 149 76 848 83 671 78 916 44 832 71 186 86 860 74 975 17 230 8 293 3 512 18 711 0 962 67 361 14 584 64 133 80 364 50 884 98 239 30 24 56 437 46 387 49 312 31 279
35 639 44 299 92 251 40 875 0 256 36 206 13 698 29 514 78 233 75 184 17 710 18 222 60 103 69 705 41 115 81 556 89 500 88 589 96 628 38 279 97 979 67 207 4 997 95 701 72 87 3 428 90 156 73 986 51 534 31 340 16 114 86 48 27 719 19 315 84 107 5 352 10 69 66 781 48 104 71 370 85 79 55 689 12 421 54 137 26 286 50 980 91 828 32 954 25 690 80 950 94 134 37 722 65 225 2 530 57 993 15 527 8 181 11 14 33 178 42 703 39 497 6 339 28 584 68 13 22 520 56 582 45 115 76 466 99 610 14 805 62 511 20 103 79 347 93 381 7 417 98 537 70 794 52 568 34 132 53 30 82 483 64 972 43 768 49 363 83 137 77 862 59 185 58 112 87 308 63 998 61 775 30 163 24 394 23 108 9 591 21 57 1 198 47 944 46 925 74 859
96 282 43 439 62 204 12 357 32 345 52 962 41 684 9 474 16 542 64 800 98 279 48 931 33 162 2 83 6 392 4 150 10 950 91 208 86 184 63 795 51 454 34 816 71 534 17 322 79 878 3 916 29 811 15 848 77 628 59 597 76 367 39 977 85 697 93 705 83 371 55 743 36 717 61 409 22 196 99 592 75 182 58 192 90 320 84 550 70 381 25 495 74 145 38 607 45 373 23 195 47 3 31 957 92 49 0 151 50 644 88 256 65 496 44 805 35 831 49 903 14 296 54 704 68 292 26 766 42 996 57 830 8 800 67 370 69 795 94 545 40 300 56 527 24 591 11 252 28 805 37 946 89 814 80 107 27 743 53 930 30 721 21 27 87 862 1 865 72 407 18 640 82 251 66 561 60 509 19 790 20 664 46 106 97 516 78 343 95 472 5 808 13 23 73 610 81 670 7 873
34 15 24 909 71 32 78 171 83 181 21 921 77 847 73 660 38 163 10 540 31 718 2 715 32 287 9 932 36 413 17 460 0 413 79 87 69 289 63 714 90 568 58 880 35 361 80 156 4 973 16 836 86 1000 20 618 96 332 12 642 33 786 18 408 13 124 49 304 87 28 64 769 56 746 75 650 97 573 65 327 11 630 3 934 41 907 50 183 6 690 85 355 1 739 37 898 82 871 57 624 60 233 68 45 42 14 30 193 94 967 62 106 15 295 25 67 28 494 74 319 59 354 70 449 89 903 84 92 45 512 47 439 29 653 23 43 54 972 67 580 91 153 40 608 95 452 88 820 26 600 72 328 76 702 81 699 46 701 52 157 27 273 8 918 14 103 5 143 44 625 22 188 7 110 66 247 53 646 99 722 92 1000 61 365 98 322 51 19 43 386 93 753 55 493 19 102 39 133 48 678
46 823 34 57 14 935 11 419 40 961 31 652 77 875 93 627 90 408 68 112 6 406 81 172 24 183 79 439 17 31 23 684 96 528 42 277 21 410 66 680 8 710 29 259 50 96 37 863 35 130 72 924 78 943 49 778 86 736 95 785 28 858 55 495 38 942 99 735 33 469 92 587 26 529 5 272 69 175 52 780 62 243 20 175 91 99 30 777 0 149 59 469 94 253 27 817 85 716 41 920 56 158 75 920 19 763 2 875 45 108 70 784 16 246 51 217 73 1 7 980 58 278 80 619 13 511 15 496 87 589 84 177 76 653 71 404 12 160 36 173 82 664 1 671 4 852 47 387 9 400 57 424 48 174 3 364 18 853 97 272 53 795 83 442 25 999 63 612 22 529 65 86 61 119 88 358 67 488 39 261 43 982 32 554 64 449 98 985 54 55 89 22 60 345 74 284 10 803 44 307
91 369 8 455 24 890 94 409 20 934 32 984 1 905 25 310 7 184 44 266 4 268 41 255 28 113 31 982 49 528 22 463 86 252 18 1000 13 437 56 228 80 287 26 156 90 23 46 945 89 214 88 375 82 41 37 14 67 829 84 930 53 845 99 804 96 602 50 681 61 625 74 4 71 21 51 131 85 193 77 671 5 709 98 569 75 316 43 944 39 217 11 225 33 654 14 326 0 143 72 860 9 459 59 854 40 140 60 987 55 627 2 677 63 65 27 169 83 582 65 562 16 6 69 834 95 580 34 66 68 878 54 161 93 553 87 893 79 782 23 30 70 380 97 958 81 259 73 575 21 939 30 665 58 119 6 445 12 709 52 572 66 216 38 743 19 91 3 215 10 101 35 661 64 28 15 920 92 214 29 779 78 595 57 208 62 911 48 109 47 983 45 233 36 144 42 753 76 839 17 801
39 492 50 655 89 136 64 312 83 796 48 710 15 980 81 892 99 768 76 800 96 545 52 966 71 377 7 6 17 875 36 221 0 630 54 982 69 319 26 737 14 808 85 648 93 653 91 650 27 628 35 872 24 616 61 143 3 749 12 638 56 950 28 274 75 908 74 562 42 55 73 672 29 789 37 338 60 620 94 351 25 439 98 694 6 565 13 648 66 967 34 938 65 310 97 771 84 297 32 962 2 415 68 106 63 389 86 973 90 623 57 910 20 730 78 832 16 964 46 77 5 322 4 795 80 250 59 493 95 545 87 153 79 630 11 131 23 538 10 329 40 37 58 116 70 520 1 401 92 445 38 93 33 263 18 642 88 232 43 5 82 37 19 606 22 657 62 575 67 720 77 630 53 453 9 662 41 500 44 272 21 63 30 986 72 769 55 430 45 311 51 175 47 7 49 90 31 40 8 684
88 255 86 261 84 300 64 865 17 920 6 407 76 735 80 649 82 899 13 584 36 693 90 79 79 771 30 989 74 665 98 997 52 748 19 63 14 515 62 856 29 159 35 677 75 628 63 959 37 631 92 881 87 177 27 562 9 427 99 960 60 778 93 576 59 536 78 339 21 262 1 200 31 90 33 235 46 605 55 345 89 784 57 137 16 945 38 773 48 1 34 867 15 882 85 696 68 166 40 491 20 21 23 23 50 38 44 634 43 376 3 603 45 312 97 129 26 108 58 52 54 248 18 816 42 208 71 818 66 233 96 815 51 142 8 703 25 691 24 937 77 76 22 217 0 930 91 801 72 873 56 755 2 715 69 581 67 857 7 611 5 635 61 431 11 127 12 646 4 349 95 307 41 7 70 647 53 608 94 954 32 981 49 719 83 827 73 900 81 197 65 231 47 310 39 245 28 824 10 945
26 630 15 486 67 631 8 964 1 364 23 756 13 287 82 901 18 308 72 670 74 786 6 467 44 141 45 367 5 814 35 507 94 665 84 964 12 676 55 698 66 410 42 280 97 703 79 129 59 319 43 778 60 38 16 898 78 450 75 848 76 320 73 281 51 968 53 709 30 827 54 886 11 908 36 397 80 561 93 567 49 480 50 250 62 512 89 435 34 601 61 847 65 916 91 505 41 117 3 777 39 724 9 758 19 172 14 358 96 397 81 525 0 144 95 893 56 791 68 384 37 467 47 37 17 466 99 909 2 508 28 354 33 476 88 925 83 141 24 794 27 770 32 806 71 84 25 861 58 720 38 7 86 539 22 491 46 119 90 571 10 182 21 439 87 890 63 999 85 81 29 361 92 253 77 526 98 387 48 458 69 915 7 829 57 939 20 416 64 83 52 696 31 182 70 121 4 581 40 498
90 938 94 645 99 694 77 588 74 59 23 740 53 470 98 125 13 487 40 254 89 746 93 415 46 423 26 993 24 603 92 722 49 996 85 405 8 731 10 802 58 252 34 252 76 31 56 452 91 8 52 357 47 549 38 982 19 363 7 583 65 147 64 339 22 33 73 51 12 865 96 86 95 857 27 954 84 221 44 806 51 633 29 13 32 681 79 240 70 172 78 76 63 643 75 331 81 563 25 222 2 545 55 484 41 733 28 103 57 502 31 233 4 212 59 159 30 422 67 43 54 262 0 775 16 978 21 884 33 252 66 375 3 8 20 440 62 123 36 91 6 962 42 633 14 596 71 700 43 385 97 818 15 522 83 834 18 414 68 373 72 616 48 375 80 956 45 23 39 532 5 223 9 262 11 889 50 668 82 564 37 297 1 690 61 372 88 974 86 573 87 8 17 432 60 383 69 861 35 694
11 988 38 404 96 305 70 543 99 230 94 167 30 756 16 257 58 493 84 553 48 519 40 244 93 824 86 126 25 129 34 793 61 181 4 97 56 161 27 656 32 348 12 774 0 10 20 129 64 528 1 198 72 497 33 748 19 714 53 821 55 62 74 573 13 33 88 431 42 669 36 79 73 362 51 953 5 488 9 809 79 679 6 845 85 187 57 437 98 623 15 725 3 499 54 957 39 115 45 112 18 803 17 441 66 696 75 666 41 957 71 243 80 774 92 437 43 490 49 52 90 748 82 110 22 870 21 607 59 85 26 99 91 507 97 530 65 211 62 264 50 96 47 94 46 206 10 360 77 181 89 28 29 329 78 120 8 270 87 959 83 554 28 224 67 554 23 432 63 644 69 155 52 934 81 140 7 147 37 654 76 923 95 291 31 755 24 941 2 825 60 681 44 349 68 217 35 966 14 647
97 46 2 662 51 384 80 716 63 734 66 72 71 434 54 244 4 306 73 797 48 454 93 171 90 143 92 294 17 783 75 707 55 76 95 215 64 42 42 128 77 610 21 982 6 425 74 45 37 27 47 336 28 803 23 704 99 75 60 407 1 60 49 304 5 272 56 31 18 940 46 575 32 546 62 552 26 758 20 218 84 606 98 558 70 855 76 805 33 285 30 452 45 241 81 307 11 524 52 640 50 868 27 115 58 208 10 583 14 368 87 39 31 927 24 497 96 688 94 158 29 254 61 255 44 158 35 97 0 235 78 89 40 120 7 179 36 750 72 340 79 164 9 41 41 313 39 561 38 486 85 153 88 832 15 568 16 362 43 438 34 71 19 115 8 199 13 513 69 776 83 591 82 411 53 308 22 269 57 589 25 445 67 25 12 799 59 8 3 755 86 591 91 988 68 326 65 824 89 876
40 375 36 961 5 137 72 22 22 303 9 584 97 277 7 459 0 341 32 670 55 647 64 184 15 603 71 28 42 385 49 382 19 110 70 290 88 263 62 873 48 848 93 792 87 877 76 43 35 413 39 659 25 789 52 670 80 359 24 44 66 129 60 438 51 704 89 266 86 49 47 228 53 171 11 199 96 986 13 47 38 568 2 944 50 36 1 228 69 682 8 342 82 685 21 79 63 991 37 498 33 199 57 922 61 523 68 558 4 11 75 530 31 33 28 654 41 593 20 785 16 976 3 517 34 990 45 805 85 973 99 835 26 176 44 8 65 523 46 884 84 872 10 729 54 419 12 812 30 644 27 567 56 890 73 407 23 792 29 30 92 294 17 965 98 448 77 922 78 868 81 570 79 173 95 592 83 809 43 748 74 810 6 828 94 954 18 605 58 42 67 941 90 251 91 649 59 321 14 205
12 73 7 969 10 91 84 949 86 373 38 869 46 500 90 517 54 605 99 281 56 60 62 240 81 920 35 14 32 390 52 950 64 485 55 609 13 159 83 715 36 184 40 825 50 526 8 380 92 131 79 850 67 124 23 386 85 30 47 926 95 520 89 408 71 410 73 299 68 807 2 671 5 583 27 200 4 991 29 840 58 672 44 241 22 23 87 345 41 568 69 386 51 101 94 353 59 363 43 935 65 971 20 109 63 667 0 234 91 70 34 45 31 774 61 710 75 237 45 625 72 1000 33 369 24 523 37 76 21 274 77 614 48 960 98 59 78 351 49 728 25 666 74 215 30 271 1 858 88 372 80 509 14 258 70 795 57 584 93 223 3 250 26 408 11 198 97 308 9 381 39 722 53 929 82 866 60 374 16 70 66 890 42 964 15 543 96 843 18 292 19 926 6 958 76 398 17 811 28 141
74 393 63 657 53 41 32 180 86 782 57 314 21 703 35 873 11 715 67 575 69 292 72 261 26 766 59 832 56 709 29 579 49 931 4 189 2 249 58 664 23 217 66 518 80 880 20 472 38 47 28 545 16 879 84 970 89 648 55 102 14 379 60 561 83 519 70 119 19 704 6 539 77 337 73 115 43 548 94 839 90 550 30 146 0 924 76 391 92 259 47 146 97 635 98 413 27 584 24 391 46 171 10 802 54 601 34 18 65 849 99 609 96 643 95 424 33 434 36 923 75 60 79 371 45 883 91 779 42 15 5 967 40 298 17 953 85 772 68 810 18 463 61 972 44 184 41 918 25 982 87 472 62 381 3 27 51 859 39 136 37 360 15 813 7 522 52 157 71 915 78 117 9 187 81 84 8 423 93 668 31 815 12 917 1 312 64 513 22 153 88 896 48 421 50 715 13 579 82 810
64 378 76 515 81 348 20 861 19 988 83 105 85 779 71 173 54 760 70 743 98 667 95 567 38 256 44 546 73 147 4 180 46 715 29 900 30 753 15 107 77 720 1 863 14 162 59 341 47 967 18 916 61 144 16 738 6 124 35 818 89 409 23 569 52 241 3 322 8 880 84 108 51 630 27 998 91 922 21 714 68 352 40 122 79 487 67 469 75 723 66 170 31 378 41 868 12 581 87 659 17 351 99 412 88 865 96 223 10 201 56 55 25 957 69 600 49 837 58 110 97 544 9 661 60 278 24 754 94 371 13 282 32 173 39 350 92 643 2 577 5 109 34 641 43 576 55 959 28 793 45 520 82 358 63 162 42 899 78 160 62 997 33 886 11 457 86 721 65 71 0 959 26 254 72 718 90 989 50 416 7 426 36 600 53 590 80 434 93 199 57 291 74 894 37 104 22 209 48 528
7 79 50 295 23 713 45 481 9 782 6 411 86 703 17 411 13 772 18 837 32 105 58 797 14 879 15 705 59 324 22 40 97 381 74 651 26 405 69 327 36 349 73 849 79 61 25 69 49 1 38 716 91 463 44 429 70 916 84 944 63 191 48 644 82 260 8 891 16 969 54 948 42 916 64 658 94 483 72 770 60 377 67 879 3 856 88 183 93 663 90 199 75 226 43 227 57 447 61 656 83 611 77 397 51 887 89 351 56 945 85 879 98 206 81 991 40 75 80 614 31 450 87 910 21 908 5 376 10 696 19 737 1 178 29 446 37 695 46 312 39 107 4 273 92 722 28 756 71 726 34 409 27 96 53 717 68 921 20 912 33 82 11 505 66 308 47 748 95 536 12 574 62 25 65 868 0 528 78 776 96 575 41 106 52 76 2 493 24 786 99 983 55 607 76 158 35 464 30 780
53 388 17 745 13 314 1 108 51 610 62 17 11 229 38 119 56 408 75 127 22 820 45 985 20 929 25 882 30 972 23 546 37 700 36 897 52 716 61 350 60 500 99 833 96 942 0 316 92 710 71 123 21 894 74 900 47 668 91 277 2 7 19 850 10 277 42 808 76 716 29 151 79 182 69 121 57 314 95 998 90 137 77 641 40 23 64 676 33 801 27 519 18 878 3 400 97 423 78 446 15 11 46 571 85 932 9 841 83 669 4 721 72 540 48 402 68 397 86 341 28 739 80 954 59 314 63 563 49 799 32 418 82 470 34 30 66 665 35 208 24 184 8 98 41 737 14 646 65 142 94 259 84 653 89 557 50 111 88 901 55 13 58 863 54 347 5 541 39 983 93 953 81 136 26 540 44 346 67 415 12 490 43 36 98 145 87 25 31 541 70 323 73 654 16 347 7 634 6 549
72 624 41 699 66 860 9 678 78 666 38 867 83 910 96 644 13 929 58 359 69 419 95 219 22 498 80 56 57 393 77 210 55 678 64 359 85 986 54 474 45 228 92 605 3 497 14 415 30 473 52 559 71 982 84 439 5 350 90 119 42 398 98 464 53 157 36 181 33 354 61 942 87 145 67 308 26 929 50 410 15 210 73 257 27 317 4 70 82 314 89 463 68 39 93 132 17 143 12 86 75 864 74 23 2 901 79 946 29 206 32 497 16 759 63 543 56 655 97 163 88 666 91 57 65 44 10 803 20 783 39 482 40 357 47 807 28 626 37 45 18 341 19 553 86 211 70 456 81 210 44 347 62 289 6 686 21 923 0 529 7 46 49 18 35 910 31 157 25 979 24 752 46 253 76 110 60 880 23 53 43 476 48 946 34 848 11 607 99 730 94 650 1 207 59 270 8 602 51 525
27 809 74 690 29 37 93 684 51 737 43 750 38 773 76 341 72 266 96 139 83 848 67 324 81 518 62 423 1 855 91 523 45 1000 94 364 78 154 13 473 30 992 85 797 10 715 9 625 36 419 68 931 69 59 12 121 66 251 71 950 5 141 87 267 61 322 46 166 35 253 56 401 97 167 34 522 84 931 31 809 40 563 20 279 98 330 86 272 58 651 63 970 70 768 32 691 79 746 55 954 18 330 26 456 4 993 28 788 21 246 39 171 52 430 15 249 6 820 25 45 14 847 42 381 16 889 50 918 41 1 73 46 49 953 54 995 8 953 65 77 44 448 60 811 3 62 82 41 77 510 48 651 88 802 92 718 89 29 47 1 11 467 33 13 90 776 57 902 23 450 64 93 22 873 53 429 24 630 2 455 95 999 59 296 80 406 99 191 0 147 75 9 7 946 37 494 19 477 17 742
58 652 76 381 87 240 18 446 7 257 46 148 60 366 70 752 41 782 38 152 16 25 39 106 91 288 93 210 25 784 82 631 73 364 31 12 94 506 8 658 42 304 15 759 72 890 59 79 71 44 27 265 35 270 62 977 24 304 28 290 40 502 98 774 52 76 11 77 21 470 67 718 20 166 56 787 0 824 53 642 10 859 9 578 99 81 74 634 80 821 63 869 5 662 89 47 17 821 50 742 92 915 90 175 96 606 85 623 57 655 64 566 26 174 79 581 32 136 37 153 68 241 65 941 49 206 2 639 54 811 36 897 3 959 45 1000 33 906 51 67 12 583 44 551 13 926 88 866 66 33 84 372 19 654 22 690 77 982 75 290 4 537 48 758 14 16 69 983 78 645 29 9 6 988 30 482 55 583 86 66 47 643 1 78 81 743 43 229 83 643 34 685 23 919 61 773 95 430 97 456
1 785 9 120 69 711 70 754 78 602 66 212 3 460 16 869 58 463 71 221 92 756 8 532 18 274 7 224 34 71 36 319 59 521 19 89 0 988 46 45 23 491 99 193 82 419 57 12 98 504 80 4 10 832 45 836 53 404 5 926 17 72 54 233 2 695 67 749 21 260 33 383 38 156 76 42 24 271 27 552 65 644 64 977 43 973 39 465 51 950 60 992 52 826 31 482 87 110 44 701 20 315 79 564 95 319 15 368 22 509 72 358 91 286 94 255 11 593 86 248 4 101 97 247 6 529 89 968 83 792 48 728 81 826 73 442 32 471 85 322 29 941 90 210 28 697 41 20 12 763 14 397 26 937 37 627 96 693 30 469 77 456 62 63 40 30 25 572 61 135 47 593 35 261 56 416 50 422 55 777 49 402 63 189 88 46 74 829 75 556 68 240 13 712 42 227 84 301 93 151
8 720 99 695 29 868 68 694 52 113 43 176 97 932 18 76 92 534 65 92 49 221 20 60 94 258 42 252 51 703 60 775 50 237 38 267 91 607 16 383 74 796 5 168 62 800 56 23 70 556 73 82 79 519 41 694 22 722 35 843 3 922 10 738 34 194 76 437 25 21 9 96 83 498 24 553 14 115 84 122 88 881 95 687 17 190 13 538 96 562 46 232 28 404 48 555 27 407 55 23 11 782 57 215 54 956 63 366 2 765 31 306 72 250 6 540 85 491 37 629 4 524 81 36 26 692 98 799 40 841 69 897 67 607 36 278 7 430 87 981 90 356 66 299 39 319 82 705 78 60 33 739 80 298 0 991 47 768 23 754 75 769 61 595 93 791 15 275 21 658 71 632 12 239 32 170 59 268 1 414 86 207 77 442 53 872 19 529 45 102 30 386 44 90 89 38 64 20 58 274
24 194 53 862 71 908 44 339 56 908 4 109 47 930 58 156 7 624 31 828 63 295 81 242 36 206 65 778 20 421 39 719 66 594 27 961 69 313 43 155 2 543 78 965 28 661 75 424 84 612 18 536 19 807 93 439 95 304 97 472 16 681 64 168 3 379 37 666 10 741 74 254 35 618 12 399 33 781 82 241 5 574 86 212 79 213 1 5 26 730 94 112 68 190 62 144 52 903 49 879 51 271 61 401 91 967 17 908 67 41 70 44 85 66 30 403 90 360 77 298 96 63 98 651 34 1 48 437 99 579 8 882 13 45 21 793 46 815 11 259 80 945 0 5 14 993 9 731 76 494 38 609 29 122 22 562 54 483 50 138 15 463 41 540 57 301 73 289 45 446 42 463 23 249 60 713 89 359 87 567 25 862 83 671 88 372 6 492 55 522 72 292 92 199 59 917 40 191 32 550
42 167 34 814 31 617 14 117 2 542 26 557 3 510 95 593 43 873 56 315 17 563 57 336 96 661 15 45 70 1000 41 661 63 26 67 978 86 327 13 628 29 631 93 447 69 246 88 866 1 211 23 862 73 645 6 722 78 651 37 798 18 350 75 522 79 364 83 539 16 362 85 404 38 383 65 358 84 658 61 640 59 628 94 639 71 424 80 735 44 356 30 414 55 306 64 866 21 895 20 122 49 263 12 321 53 126 27 833 19 642 52 295 24 439 22 94 58 729 92 419 32 779 28 704 35 921 62 145 51 829 10 726 5 191 72 447 77 785 91 185 74 677 40 228 68 294 97 394 9 39 60 450 90 513 89 531 46 65 4 660 39 640 99 890 33 687 47 227 50 344 0 263 82 344 54 835 76 508 25 822 81 696 45 994 87 906 7 896 98 129 48 296 66 667 11 844 8 989 36 873
2 567 37 643 86 67 17 40 19 819 79 9 33 459 74 198 64 425 14 695 90 183 76 704 69 153 15 774 77 705 32 94 16 657 93 902 56 11 48 104 85 230 34 444 7 23 4 955 0 54 97 938 54 451 31 369 49 100 23 320 71 680 9 799 87 703 5 384 55 72 46 31 59 696 62 519 30 889 50 110 11 14 6 384 89 770 78 32 63 191 84 154 47 809 65 983 40 581 83 410 53 655 73 899 28 890 61 195 10 713 82 395 51 18 68 561 96 212 13 25 88 380 99 998 25 163 36 84 27 60 3 700 81 352 75 95 57 664 95 848 39 381 29 271 80 973 52 432 22 998 38 826 45 117 98 91 18 109 72 994 58 271 26 654 44 632 67 416 66 580 21 496 70 51 8 958 92 729 35 459 41 582 24 605 20 398 60 130 12 108 1 805 42 113 94 570 91 463 43 19
36 144 45 377 15 738 13 348 98 626 58 723 59 405 14 40 96 360 48 860 66 679 23 290 28 29 61 368 17 355 3 700 42 359 35 437 90 641 6 815 46 425 5 194 49 991 64 615 12 862 78 449 86 564 84 709 27 988 53 327 44 194 26 863 40 275 56 693 93 750 31 890 2 680 34 543 20 44 24 392 10 995 65 73 1 299 30 852 38 561 83 402 70 307 18 345 16 103 81 368 73 814 29 402 57 500 91 283 95 354 0 189 22 89 8 902 75 978 72 241 88 167 77 311 67 595 43 223 21 389 69 576 39 626 82 661 74 61 71 894 92 544 79 204 63 210 32 487 11 903 54 59 4 721 80 465 94 595 50 836 76 232 89 565 7 680 51 557 60 359 55 674 37 883 19 961 25 546 47 285 87 184 85 845 33 240 9 846 52 520 97 855 68 331 62 166 99 829 41 47
27 220 31 77 82 716 6 666 29 434 47 617 91 108 80 635 64 647 67 272 58 49 45 914 2 551 77 222 79 648 48 17 7 710 51 410 52 903 39 569 54 605 98 891 10 635 18 780 30 665 32 264 38 668 96 947 20 800 16 716 3 633 53 863 34 640 81 528 92 844 35 836 87 878 28 467 66 65 84 794 94 272 21 365 37 440 75 149 88 192 95 17 42 493 74 445 12 557 73 568 4 1000 13 920 99 919 85 642 50 22 46 626 89 167 55 432 65 971 26 343 8 473 15 285 14 546 41 455 86 655 70 379 23 700 78 472 44 731 57 233 61 544 43 794 72 48 63 802 69 364 40 387 1 262 60 337 59 529 56 26 36 288 83 784 24 300 33 377 11 596 71 600 17 478 49 596 22 502 19 611 97 898 68 175 9 273 62 909 5 766 25 619 90 915 76 465 0 168 93 248
20 188 85 416 44 526 94 927 28 683 13 116 8 546 99 502 4 949 83 843 62 88 75 615 61 51 84 718 78 734 64 130 23 830 29 601 18 175 82 590 1 554 43 125 87 387 37 631 51 660 68 657 35 367 67 825 69 882 32 168 70 260 86 746 91 837 38 795 63 391 45 286 25 877 58 439 14 852 41 620 52 626 16 289 96 472 10 566 11 578 5 742 47 474 40 62 79 211 98 319 55 796 48 947 90 863 17 586 50 764 53 299 93 463 3 324 71 761 77 178 33 798 36 290 34 909 15 1 74 995 65 630 54 950 81 474 21 754 0 758 9 920 60 943 26 408 72 737 76 315 88 275 95 760 56 211 73 844 42 512 92 479 19 120 46 410 30 351 59 256 27 637 39 984 22 183 97 629 80 314 6 18 2 412 7 500 49 475 57 965 31 1 89 281 66 22 24 200 12 400
29 773 30 367 93 601 97 213 10 475 73 910 68 365 51 547 77 859 81 442 78 336 71 838 36 141 67 272 20 861 47 544 44 139 21 731 12 339 50 999 9 747 6 343 59 852 86 667 57 8 72 73 27 346 45 341 8 852 28 86 76 688 85 899 35 820 11 308 2 75 39 609 25 680 75 405 63 508 54 601 38 813 87 791 49 274 15 915 19 305 22 705 74 728 14 903 70 531 32 889 16 17 52 959 24 780 58 440 0 539 89 826 84 190 91 662 26 199 42 459 43 463 64 50 40 420 18 16 69 218 41 74 55 618 88 334 98 378 5 697 82 250 4 194 31 948 46 382 94 767 34 795 80 368 48 33 33 880 13 715 1 299 23 136 60 766 61 851 99 869 17 176 83 741 66 62 79 730 56 847 92 976 95 38 96 62 62 110 37 725 7 835 53 882 90 485 3 554 65 706
87 902 90 830 33 811 83 506 78 314 37 827 44 770 8 785 99 213 36 219 91 57 43 709 11 905 59 639 77 246 70 183 76 809 19 379 50 892 15 338 98 295 35 768 39 362 23 106 1 694 54 855 79 210 85 839 47 809 9 464 32 696 6 104 41 791 52 184 55 916 75 492 13 892 94 465 72 271 53 963 17 29 63 803 0 862 21 308 64 279 5 336 80 62 29 624 30 372 2 486 3 732 26 955 34 179 24 413 31 159 58 771 56 227 73 560 28 181 57 120 49 516 46 168 84 727 62 300 95 425 48 52 97 705 42 4 61 374 14 781 89 458 96 940 71 819 93 726 27 804 65 177 16 386 86 849 68 313 82 744 92 123 25 75 7 122 74 868 51 80 10 706 12 93 40 181 20 615 45 589 69 339 22 947 88 941 18 897 67 778 60 481 38 825 81 941 4 774 66 487
53 396 56 987 58 839 68 712 27 995 67 407 22 911 78 563 34 582 24 19 36 178 45 764 65 777 5 233 73 346 61 346 60 196 64 338 47 567 39 12 2 768 76 19 59 247 37 460 30 881 70 359 17 135 57 413 18 275 77 911 90 502 38 625 96 170 71 599 84 698 69 819 20 610 92 130 75 506 51 340 43 47 9 837 93 79 33 841 82 946 16 17 99 744 46 585 49 137 83 842 31 169 13 755 8 114 89 124 29 934 81 798 23 604 66 718 48 593 62 587 97 689 0 63 14 510 41 621 63 748 12 420 10 24 50 585 72 611 3 979 91 98 4 248 15 737 44 698 94 516 52 577 54 131 87 129 80 975 98 587 85 876 19 294 88 7 21 129 95 304 32 743 26 108 79 526 1 809 7 49 55 301 28 751 25 50 42 111 74 994 11 488 35 797 6 111 86 139 40 22
43 611 62 783 31 19 85 388 37 520 18 821 36 835 55 265 15 855 81 203 60 892 51 191 24 874 11 609 0 437 64 815 98 622 91 973 8 149 67 839 32 238 50 877 9 493 65 357 88 575 99 285 28 837 6 853 79 307 58 332 38 33 87 110 16 397 27 497 93 640 89 355 34 479 5 291 3 217 29 182 33 827 69 950 1 155 70 647 46 693 45 177 80 103 77 794 56 401 90 36 23 236 40 846 71 990 76 414 66 359 26 809 78 262 13 733 22 68 75 241 68 97 83 655 12 685 86 37 73 477 4 61 42 342 7 882 57 700 41 488 14 107 59 354 54 466 82 859 52 823 39 111 97 690 25 672 84 890 2 598 30 156 96 654 53 85 48 206 92 12 72 936 63 613 19 687 61 218 17 65 74 682 49 759 95 314 21 404 10 331 35 575 94 664 20 344 47 648 44 821
65 682 87 328 35 156 60 459 75 457 99 168 32 213 86 988 29 300 49 675 38 481 67 967 80 659 14 130 69 414 23 732 91 414 72 511 84 741 78 179 66 64 83 767 62 996 12 316 53 387 8 134 9 136 58 713 54 633 92 445 3 524 27 871 33 716 52 62 96 800 70 371 98 443 40 928 81 80 44 418 64 585 90 950 57 479 17 857 11 675 55 329 34 289 61 403 13 958 48 214 5 946 4 377 18 315 46 866 56 702 22 595 2 257 95 706 50 150 1 365 15 637 41 904 0 76 36 229 88 359 7 295 68 755 85 536 89 268 82 143 31 661 42 196 79 484 59 100 16 378 37 368 30 816 43 625 6 691 10 936 77 258 74 938 25 176 39 893 19 352 21 807 28 820 76 97 63 470 94 572 24 627 26 752 97 431 20 509 51 476 73 106 45 160 47 871 71 369 93 821
58 9 23 258 49 688 50 967 18 976 45 666 9 958 42 672 94 172 21 861 87 551 96 766 10 556 30 559 22 212 78 283 90 258 20 305 25 409 60 513 35 151 53 952 37 618 5 150 52 3 38 713 84 345 13 466 66 481 54 370 70 503 44 373 29 845 77 820 31 317 46 790 88 195 79 301 72 661 57 750 85 478 6 489 69 226 98 458 8 41 67 65 74 656 75 439 16 837 47 460 12 50 95 240 4 184 83 409 65 686 81 12 55 574 80 943 92 591 76 451 56 231 1 11 32 191 71 894 93 77 63 273 97 87 34 558 36 311 24 550 0 572 91 588 59 687 68 162 7 224 27 136 41 157 17 27 2 162 82 141 40 374 28 668 39 450 73 746 15 325 14 244 19 446 86 404 62 803 89 227 3 418 26 310 11 742 61 1000 48 839 99 851 43 276 33 501 64 923 51 618
34 210 72 204 49 904 4 431 56 813 73 491 70 180 88 379 43 388 90 514 35 205 93 634 69 456 31 214 66 342 76 18 24 177 62 62 3 611 7 171 23 751 44 714 22 437 78 274 2 794 33 851 96 322 55 535 0 990 54 389 53 92 67 303 45 526 20 1 12 436 80 252 1 275 74 728 71 91 94 31 30 802 58 586 32 981 19 304 99 488 75 884 37 506 57 404 15 986 47 208 42 586 91 470 10 805 26 95 51 301 84 736 85 254 8 345 87 900 64 992 38 176 82 724 41 39 77 200 52 48 59 203 61 932 29 805 17 518 40 262 63 329 86 897 83 10 14 863 18 22 13 572 5 25 25 213 46 970 11 517 79 403 39 153 60 400 27 911 65 825 68 94 92 845 95 567 97 696 16 221 48 521 9 489 6 533 36 46 50 120 81 906 98 76 21 524 89 636 28 376
6 609 15 567 12 321 9 149 77 946 16 805 23 60 40 275 63 391 62 570 24 153 89 137 48 127 73 915 51 391 49 547 78 328 76 395 81 586 13 497 7 443 84 93 70 286 96 934 4 569 41 152 5 490 11 352 64 566 91 984 45 672 28 343 52 161 31 849 75 128 26 526 38 589 2 7 30 780 97 215 87 527 95 113 94 19 65 811 43 355 27 251 39 789 68 351 74 406 99 523 98 488 36 978 67 594 35 747 1 653 50 651 32 34 69 117 14 562 82 559 72 570 3 13 47 837 88 199 54 657 19 560 93 809 60 121 85 270 18 82 71 168 10 29 25 116 29 821 0 638 79 696 92 212 17 781 90 389 34 589 55 981 22 145 33 490 8 607 56 963 80 428 21 572 83 155 66 441 59 625 37 484 61 186 57 588 86 277 42 629 58 277 44 789 46 774 53 802 20 657
62 338 10 34 30 238 81 866 23 835 87 682 33 44 0 683 35 988 52 221 43 475 49 51 92 803 71 401 83 142 84 995 2 504 39 508 55 534 58 940 98 604 11 704 89 836 4 990 54 327 40 661 5 214 74 628 70 866 17 505 8 845 50 835 6 878 93 627 16 161 75 376 51 991 14 381 69 810 20 529 90 664 24 319 29 732 85 459 25 68 27 711 1 509 31 635 63 366 34 967 37 903 38 89 61 790 42 879 19 885 9 431 60 321 66 617 96 507 28 431 56 747 15 292 7 990 64 690 68 308 44 656 94 69 76 637 95 932 21 368 79 675 13 565 78 236 97 134 53 970 12 387 91 427 48 368 77 678 26 563 3 857 36 488 88 43 72 422 59 828 46 969 82 635 47 240 99 484 73 829 86 824 32 220 41 261 18 956 65 738 22 611 57 577 80 398 45 974 67 747
17 439 28 610 84 420 38 116 98 676 97 319 74 683 95 710 68 796 47 439 4 987 53 422 92 901 50 900 85 734 0 119 20 9 86 770 49 804 96 845 71 222 23 972 88 561 75 373 72 163 15 571 33 901 52 369 34 233 22 721 60 593 46 344 63 699 93 836 16 561 9 441 61 52 3 502 8 650 66 967 90 972 44 329 26 208 64 32 40 414 24 879 35 260 48 464 89 713 19 215 57 458 21 587 30 433 67 68 6 475 41 448 59 561 31 199 81 19 80 105 14 904 73 317 18 48 12 382 70 101 99 884 36 581 39 737 78 872 10 670 62 595 32 156 27 510 58 536 37 299 5 894 42 704 82 109 77 490 7 365 54 113 1 875 56 641 51 310 83 586 25 167 29 288 76 184 11 476 13 244 94 839 87 734 43 841 55 62 91 129 65 963 2 720 79 5 45 397 69 15
64 699 42 253 40 786 70 832 90 526 60 962 3 606 11 604 68 199 10 241 83 107 43 514 81 612 69 538 53 735 29 41 12 341 71 818 84 566 59 512 74 47 54 212 45 478 51 605 82 226 14 327 20 663 38 1 44 568 58 35 1 541 46 336 19 235 27 309 52 979 37 534 34 481 91 930 67 894 75 909 94 606 77 776 26 947 55 860 48 591 89 480 79 318 72 881 50 534 25 440 78 8 31 670 28 455 32 405 7 939 21 929 8 294 97 829 13 262 96 182 65 242 5 58 88 40 57 680 86 18 33 251 63 362 15 396 56 755 24 461 35 470 66 214 76 291 23 982 47 838 87 957 41 589 73 626 17 122 80 201 9 825 49 958 4 82 62 477 61 207 16 114 18 836 98 759 0 56 30 780 36 74 92 461 39 626 95 167 2 667 22 58 93 358 85 435 99 196 6 253
21 855 82 686 92 595 55 594 89 24 11 735 35 600 77 154 78 218 6 67 10 81 67 942 88 130 23 753 54 136 56 665 15 12 38 584 58 354 52 739 4 366 43 576 22 959 24 737 83 698 96 717 29 122 84 618 57 305 25 40 63 396 8 181 31 65 87 625 37 121 99 38 33 531 16 103 62 622 5 599 74 331 1 47 91 812 72 571 0 645 34 275 18 254 27 966 46 72 97 297 79 372 93 456 9 810 39 380 50 674 71 544 48 752 60 737 44 48 19 45 26 488 53 64 90 462 32 816 12 669 42 570 36 875 95 661 28 534 80 553 59 226 14 672 81 972 69 419 65 506 2 437 47 189 40 112 94 481 17 64 76 634 30 619 86 572 70 866 98 953 68 6 61 69 73 549 7 952 49 365 64 226 85 247 66 879 13 485 45 462 75 874 3 616 41 69 20 38 51 852
31 246 87 442 57 506 92 2 18 231 39 873 37 701 54 191 19 496 7 238 72 491 2 307 62 339 48 761 45 415 8 966 43 55 5 336 95 62 78 908 82 357 56 727 99 947 44 395 20 954 26 124 93 952 68 863 94 278 32 55 74 686 96 278 75 527 36 942 52 537 64 143 13 370 0 928 98 298 41 902 85 520 90 55 23 690 73 354 77 673 28 808 24 888 50 240 27 840 67 639 83 264 11 120 40 643 58 499 91 977 71 437 70 253 16 504 35 248 76 587 97 73 49 92 4 790 25 176 34 373 3 545 21 819 88 604 65 417 81 329 63 173 60 181 47 235 9 704 61 753 69 515 80 696 17 11 53 740 6 3 15 448 1 182 42 975 30 287 51 991 14 19 59 933 84 130 46 684 89 351 38 339 55 658 29 248 79 62 10 795 86 558 12 20 66 191 22 100 33 478
1 271 14 994 41 241 69 817 21 315 76 797 79 780 82 721 7 251 16 902 67 31 51 524 28 675 15 683 36 951 40 556 57 852 12 973 90 206 96 838 19 226 55 19 8 907 24 392 94 324 37 219 62 888 78 51 30 600 74 843 2 368 77 415 97 528 25 349 5 443 48 198 91 493 95 353 27 63 34 968 61 894 35 917 33 349 65 38 73 749 98 760 59 829 53 915 88 54 43 684 71 158 9 36 10 509 99 633 18 478 93 305 4 603 81 782 58 499 60 547 17 133 47 282 80 228 52 621 44 977 22 337 92 694 68 815 3 509 83 946 20 407 23 805 13 534 86 837 85 217 70 894 31 506 72 522 49 507 46 192 29 378 26 388 45 402 39 865 66 768 84 621 38 431 50 401 11 225 64 83 54 542 75 947 0 182 56 992 87 202 63 722 32 53 89 463 42 816 6 96
37 727 56 618 71 710 26 98 14 14 81 145 59 871 4 887 82 989 92 509 43 823 10 255 96 356 72 474 35 310 53 752 86 510 80 898 44 954 84 116 39 144 48 839 97 189 75 599 95 17 89 856 6 368 93 716 16 617 15 333 74 315 30 262 98 703 0 366 18 458 13 684 22 2 57 853 54 5 62 78 67 44 42 116 32 308 77 324 91 822 24 105 31 53 69 958 73 452 87 750 38 884 90 590 28 327 47 796 21 445 45 538 36 504 76 824 40 801 2 901 99 687 29 766 55 851 66 269 94 713 88 114 9 822 78 999 61 767 51 485 3 285 11 854 34 257 83 324 60 422 65 299 7 118 33 349 64 124 5 135 46 734 25 579 50 55 27 651 1 975 23 753 49 482 70 480 12 273 8 210 41 521 79 723 52 318 19 446 63 261 58 184 85 640 17 177 68 614 20 295
55 257 87 990 21 364 42 308 40 969 20 961 88 25 82 16 11 392 5 746 16 382 13 693 64 1 9 726 76 193 17 535 18 502 74 111 51 544 78 262 80 662 67 267 89 900 79 304 19 848 77 570 47 205 38 484 1 714 24 873 63 910 57 544 34 474 62 755 29 141 6 435 46 96 84 975 58 522 35 479 68 71 90 85 75 400 66 471 23 535 28 970 10 493 15 207 3 888 22 516 49 962 94 624 37 292 98 967 83 455 7 58 53 465 43 93 52 671 36 428 93 657 32 92 4 114 0 463 30 809 61 849 73 517 39 128 69 667 59 722 25 355 70 765 65 863 60 209 86 406 8 511 31 949 54 157 92 910 33 469 95 960 27 563 14 165 2 89 91 607 99 769 26 212 45 652 12 149 71 315 96 566 56 636 72 451 97 951 41 159 85 926 48 247 50 362 81 104 44 343
19 468 99 485 48 50 26 28 37 93 86 387 27 396 60 73 40 350 43 985 3 739 56 30 93 826 57 528 14 484 34 62 61 147 25 719 2 649 38 737 18 457 49 896 63 462 98 466 0 986 47 829 46 32 36 26 15 306 33 444 59 481 83 523 68 111 24 606 16 378 58 425 35 508 17 821 67 493 53 2 95 416 51 147 82 885 71 951 6 874 81 399 44 140 31 498 52 852 94 987 7 425 28 575 70 153 50 97 22 965 78 231 87 499 11 948 89 440 23 888 12 493 42 322 1 357 77 384 74 210 91 727 80 126 4 416 76 369 65 205 97 365 66 966 5 814 79 167 30 385 88 746 45 334 84 109 96 153 62 146 8 222 72 818 69 576 85 897 20 975 73 25 41 45 64 866 32 434 90 390 92 269 29 698 55 21 21 905 10 624 39 659 13 968 75 172 54 701 9 349
89 175 48 878 70 2 93 168 40 547 38 529 71 140 66 636 32 287 1 365 8 119 80 713 63 436 15 791 53 746 36 299 88 610 16 940 44 299 24 844 78 139 6 88 14 243 17 37 29 573 58 300 21 909 84 608 81 885 3 275 55 672 97 949 67 506 98 381 50 782 85 4 90 877 74 380 46 656 76 930 19 899 30 148 47 41 51 660 52 812 41 784 4 932 60 56 10 323 54 975 31 762 22 492 20 402 13 238 75 364 5 774 83 674 73 95 34 137 45 82 62 820 11 942 39 108 57 434 72 503 82 796 91 318 69 175 7 102 0 949 27 427 43 422 42 909 26 44 68 324 87 918 61 216 79 135 33 80 23 62 9 384 49 205 86 407 77 132 99 59 95 803 92 45 56 663 96 831 65 558 2 936 18 358 12 523 64 178 28 854 37 25 25 921 35 601 94 293 59 629
72 924 55 1000 10 776 1 766 70 930 96 251 8 987 95 420 64 990 84 329 82 388 14 408 4 573 69 434 47 198 88 392 59 442 15 452 17 307 34 406 42 208 29 189 32 477 62 927 79 980 2 675 49 881 36 247 38 421 18 304 35 960 5 145 6 369 43 465 31 875 54 204 68 901 39 117 25 875 0 314 66 600 99 474 58 43 76 866 60 933 77 442 50 418 97 821 87 899 86 46 48 481 30 517 13 370 3 417 12 501 33 298 78 124 21 637 89 465 73 206 63 430 44 347 98 579 45 920 51 482 65 427 16 825 93 94 28 866 52 52 37 904 23 155 24 323 61 293 27 889 7 72 85 972 94 538 41 264 11 711 9 209 80 90 46 170 71 546 92 144 40 477 57 899 53 106 20 895 67 451 74 858 56 788 26 184 22 824 83 441 75 85 81 395 19 916 90 68 91 30
80 798 56 582 48 781 51 155 9 603 28 216 46 18 85 422 83 990 36 869 91 60 66 897 23 74 65 103 72 181 31 808 14 911 33 30 53 485 73 292 0 289 77 651 92 192 89 947 16 456 7 434 90 375 18 525 32 864 67 46 79 522 94 650 2 389 39 350 54 991 35 927 82 324 64 85 57 394 26 448 5 672 59 503 47 385 86 567 21 384 68 48 70 347 78 634 98 66 10 295 69 76 55 883 25 542 38 775 99 935 63 737 41 753 75 846 61 961 97 739 15 965 76 749 96 574 4 797 6 57 12 840 42 786 11 931 93 578 1 913 17 646 20 722 29 582 87 101 74 476 50 414 34 384 3 272 27 817 58 158 62 853 52 772 13 367 40 844 95 650 43 468 30 876 60 840 84 800 81 542 44 154 22 780 88 533 8 319 71 556 19 530 24 1000 45 537 37 625 49 306
15 289 88 496 70 592 40 240 46 907 56 818 80 945 8 442 96 503 27 412 28 164 67 775 21 965 20 521 37 512 92 882 62 193 73 533 42 362 7 558 54 600 98 128 30 679 81 812 24 598 65 351 18 88 52 871 79 622 19 796 84 74 49 633 45 981 33 237 0 702 93 222 86 531 57 450 10 659 59 398 39 127 85 960 47 126 53 16 35 789 44 26 90 388 83 562 41 567 6 112 82 604 34 229 43 374 60 767 95 140 13 925 58 147 50 576 75 950 16 551 23 710 29 861 72 342 99 147 22 457 9 669 63 467 14 800 26 299 48 697 77 55 12 175 51 405 32 447 31 189 74 655 76 442 66 284 36 335 87 247 38 95 97 927 2 704 89 403 71 725 94 896 1 884 3 286 11 463 69 855 68 602 78 854 4 884 64 1 25 108 91 52 17 923 55 348 5 763 61 826
76 238 51 132 45 497 73 704 25 525 48 831 8 956 83 551 71 207 24 514 14 860 86 126 35 735 98 303 57 90 17 979 58 89 77 438 79 236 34 289 78 631 11 167 44 809 13 703 32 493 22 378 80 198 47 642 29 605 10 686 37 482 31 217 92 456 15 342 50 180 81 174 70 538 69 10 90 23 88 380 16 225 33 577 91 184 19 123 38 361 75 251 66 268 60 152 12 118 27 869 49 256 43 122 30 904 2 302 63 910 99 896 85 428 9 638 74 160 40 990 72 581 26 47 89 909 53 303 59 182 4 499 46 677 96 628 28 906 64 29 6 339 7 586 52 122 61 307 54 742 62 113 93 59 23 513 21 939 84 448 39 474 65 433 18 739 94 382 67 700 36 246 55 621 5 228 56 798 41 393 42 336 97 983 0 509 20 58 3 438 68 185 87 107 95 328 82 24 1 295
18 232 64 171 73 482 40 29 2 953 82 430 0 475 59 340 21 175 17 299 72 940 52 790 90 718 65 39 51 690 25 105 39 768 77 572 54 2 9 823 94 814 24 253 4 104 48 559 74 402 8 964 1 915 88 739 86 412 66 607 42 208 58 594 76 719 75 498 84 602 93 504 13 255 62 814 85 483 83 954 11 138 34 62 15 322 97 902 69 680 99 178 37 385 45 966 60 864 20 636 3 361 30 245 49 128 38 936 19 820 80 178 12 712 22 193 96 367 89 922 6 332 5 391 41 682 43 874 35 229 68 404 16 806 56 609 14 762 31 469 47 817 36 612 71 448 79 22 10 785 92 916 61 43 67 414 46 147 70 306 95 408 33 714 98 454 28 626 63 497 32 93 78 689 57 621 7 451 55 781 81 486 53 80 23 872 29 681 50 202 87 938 26 588 44 86 27 913 91 123
41 894 31 433 37 179 96 528 20 613 34 887 10 541 15 900 11 924 18 192 94 829 55 560 38 308 57 841 30 734 72 58 88 132 90 625 43 675 29 595 78 631 97 955 67 268 17 858 23 707 58 179 52 59 35 783 83 25 82 28 46 426 5 442 76 654 66 205 73 154 3 506 69 261 27 404 49 714 85 649 61 566 91 674 56 298 48 164 25 295 80 55 9 539 42 169 79 142 74 422 36 758 68 681 59 440 71 113 62 157 95 517 63 825 86 263 4 218 32 829 44 40 28 690 54 978 22 826 19 134 81 661 39 125 6 245 50 68 53 978 77 340 7 585 98 78 45 794 16 632 21 684 40 895 51 38 75 99 64 555 89 602 12 426 60 597 13 547 87 330 1 417 84 534 26 435 93 415 33 620 65 786 0 230 8 341 92 571 99 942 24 696 47 547 70 414 14 598 2 462
36 989 81 653 70 552 4 671 54 287 10 92 76 904 93 833 52 142 97 58 25 249 35 748 48 660 91 337 2 581 9 36 49 544 71 792 45 114 20 90 59 544 7 339 21 873 19 465 56 796 61 476 82 995 80 150 69 328 86 219 67 858 28 216 92 662 73 921 1 601 29 903 84 877 78 946 74 801 17 602 87 106 55 609 50 481 16 336 90 89 6 525 53 114 3 768 99 912 34 185 5 748 75 860 8 272 26 554 0 464 63 696 39 225 65 449 37 476 79 777 12 417 88 960 94 452 57 888 41 569 23 545 46 179 66 597 68 165 15 418 32 229 31 617 38 285 58 853 62 120 11 323 30 404 18 252 14 767 43 540 42 668 24 522 83 322 64 311 44 20 72 772 98 358 40 824 51 320 33 262 60 884 89 93 77 851 85 738 22 937 95 401 13 212 96 99 47 466 27 5
45 338 42 71 33 713 10 34 8 516 7 667 99 136 51 698 72 138 30 729 94 417 85 772 74 362 17 277 21 455 90 893 54 312 89 869 55 221 86 964 46 349 18 38 0 57 57 510 24 290 20 587 67 869 50 56 31 505 70 385 23 882 37 787 52 984 64 166 76 593 73 250 60 980 27 375 16 487 79 663 40 678 75 601 13 259 36 291 96 972 3 95 92 712 93 940 91 774 80 250 34 170 5 496 49 635 61 503 69 775 22 640 28 264 11 954 88 347 77 73 47 829 83 112 59 919 58 404 25 492 26 18 9 72 56 20 14 727 53 301 19 567 98 471 2 612 87 158 43 515 15 94 84 815 29 28 66 263 63 671 81 925 48 606 35 960 68 418 95 992 41 883 6 160 65 944 32 492 4 384 44 696 62 262 82 900 38 43 71 918 1 362 39 498 97 79 78 722 12 165
7 426 65 609 99 486 2 638 40 49 80 382 64 474 85 568 13 71 37 167 30 890 49 729 18 390 77 197 94 509 62 443 31 998 51 847 43 401 4 488 14 367 97 978 20 568 41 430 78 994 50 864 81 681 95 90 11 332 24 761 67 5 54 513 70 792 60 790 35 623 23 1 86 864 17 13 72 127 84 693 42 280 3 438 63 899 79 608 82 679 47 675 27 154 12 361 69 459 71 758 15 319 5 405 9 823 25 285 91 366 39 363 89 347 10 225 92 334 61 368 73 521 22 941 52 371 87 891 93 71 45 313 57 783 66 194 6 798 96 741 36 180 76 227 48 38 90 651 33 496 26 375 1 499 55 893 0 534 56 712 68 593 75 6 8 661 98 388 38 127 29 965 59 799 83 425 44 611 16 747 32 664 21 272 58 610 53 190 88 257 46 711 34 146 74 214 19 800 28 694
7 182 66 900 96 958 37 100 36 677 52 611 79 492 10 809 65 991 31 438 73 971 53 435 57 997 62 833 17 431 25 543 51 932 80 716 83 807 98 405 20 430 81 738 85 411 49 735 43 957 58 816 33 490 24 546 86 164 45 88 92 392 50 930 42 701 64 101 87 400 19 284 15 424 44 369 69 340 91 732 23 790 71 562 40 534 61 719 41 971 88 484 94 649 2 107 56 561 26 792 28 801 72 75 27 311 39 201 82 692 99 319 75 70 1 39 97 347 70 888 68 147 84 141 89 697 29 120 76 781 77 781 22 527 46 800 13 85 5 163 35 690 9 443 18 301 14 542 59 74 47 56 11 927 74 315 12 903 38 981 78 363 4 732 54 858 30 526 3 492 48 342 95 661 93 557 6 255 21 384 67 376 34 12 63 993 16 519 0 233 32 782 8 189 90 102 60 471 55 131
25 790 20 867 35 683 47 706 58 927 79 317 75 708 5 497 94 981 19 513 23 278 66 895 95 245 32 372 8 646 53 347 89 631 45 891 92 76 49 262 2 15 56 390 50 405 6 138 97 828 10 171 33 259 22 902 81 134 44 6 4 860 87 266 27 553 54 246 80 876 24 733 70 385 88 27 13 96 36 118 51 384 0 492 30 72 34 463 42 811 72 317 59 64 29 573 68 558 3 325 11 387 39 876 61 15 55 653 74 77 21 8 69 798 41 524 52 187 9 838 38 830 14 968 86 121 65 128 96 848 26 536 15 208 82 232 46 269 28 68 99 513 84 740 31 30 98 70 43 195 1 615 48 554 76 810 62 381 85 945 37 787 77 567 64 624 16 324 17 69 93 482 90 684 78 383 7 620 60 96 12 998 57 528 83 81 67 201 18 547 73 2 63 632 71 188 91 707 40 343
65 650 74 45 83 260 17 798 61 738 76 500 71 642 10 573 33 237 44 407 66 264 88 474 75 35 87 47 99 918 89 843 78 325 96 880 56 304 79 974 46 298 36 625 27 470 53 842 49 202 30 324 60 757 69 516 54 869 39 768 93 9 28 934 38 969 92 649 22 269 97 529 58 783 35 577 45 577 19 388 13 169 5 120 11 367 52 133 81 82 7 183 21 578 70 899 59 514 68 795 91 635 72 54 23 220 51 620 29 705 3 423 55 685 67 125 15 556 64 913 42 307 41 526 86 262 9 897 43 920 20 84 4 511 1 841 0 450 84 187 48 164 94 239 34 297 57 770 98 804 31 333 2 404 26 284 14 934 63 914 6 488 47 47 50 961 8 382 25 670 82 709 73 754 40 426 80 487 62 976 32 612 37 125 12 302 16 443 90 199 95 396 18 627 24 251 85 679 77 313
80 712 24 44 19 464 50 844 4 25 5 920 60 651 70 935 79 805 65 578 55 848 39 546 58 275 3 225 56 296 73 104 98 251 66 584 84 317 35 225 12 467 88 618 93 176 91 62 28 946 8 874 94 999 27 707 17 261 61 457 92 481 0 886 46 563 85 409 69 895 43 206 6 94 53 798 45 705 14 566 62 41 57 893 72 578 82 953 7 832 25 556 75 994 49 848 77 953 26 936 74 774 1 959 37 342 22 614 68 853 9 357 90 651 30 905 96 25 18 234 71 802 2 666 81 912 87 99 83 504 38 406 20 191 11 352 95 699 99 25 47 186 31 135 41 219 63 768 48 482 13 850 10 499 40 396 78 723 52 979 21 899 64 618 15 633 34 447 54 194 23 104 36 591 67 568 44 165 76 898 86 75 97 597 16 582 32 514 42 737 89 116 33 843 59 366 29 27 51 896
26 621 57 212 69 650 29 582 84 249 31 32 60 259 42 544 24 615 12 693 75 681 8 212 5 908 95 626 0 386 22 783 35 854 17 412 43 17 71 475 94 971 49 978 21 888 78 248 36 495 55 550 46 296 1 207 61 496 90 375 11 791 76 689 93 535 23 315 79 732 2 357 51 822 68 457 72 321 33 185 28 488 13 420 80 326 65 456 50 41 53 252 70 414 4 578 91 828 27 655 62 704 63 305 88 251 52 189 77 541 99 215 14 702 89 553 92 520 86 581 39 443 59 427 73 847 81 655 41 686 19 674 74 973 34 499 87 37 32 7 38 233 48 568 40 707 56 36 6 662 20 419 10 191 85 876 83 480 37 948 96 640 7 908 15 888 58 407 25 983 18 527 66 156 67 319 9 537 16 895 45 926 30 341 82 255 44 311 3 951 54 846 47 148 64 750 98 896 97 186
70 563 43 741 12 397 62 808 15 323 33 866 42 871 44 32 23 416 21 573 30 628 49 801 58 542 52 615 81 596 67 504 1 204 17 819 26 371 24 978 72 603 91 93 57 574 74 960 48 114 13 639 93 444 4 601 8 344 10 730 25 282 94 783 88 85 35 256 16 987 63 335 98 972 79 448 68 762 66 883 47 681 96 492 87 670 64 621 5 627 50 725 90 345 38 865 59 222 60 182 80 836 95 325 55 897 76 117 41 539 86 165 7 191 11 598 37 888 46 470 19 491 61 762 45 159 27 717 20 341 32 317 51 358 28 744 22 219 40 860 69 774 54 633 29 278 53 621 99 370 14 35 31 203 6 545 77 3 65 573 82 578 71 396 97 941 9 612 84 542 89 126 18 354 85 6 73 745 39 969 92 913 34 584 2 483 83 890 78 467 36 248 0 752 3 781 75 649 56 455
6 428 75 362 80 781 54 142 46 947 40 620 53 332 27 345 91 624 11 31 8 237 43 25 70 794 62 81 20 921 18 684 52 894 66 945 25 535 81 551 56 309 64 692 21 834 1 147 85 420 5 559 13 793 37 317 30 986 79 135 63 691 88 104 86 617 93 420 78 748 47 597 15 740 95 876 34 881 58 482 9 449 90 963 23 468 32 401 77 802 49 736 57 188 42 279 65 374 61 164 59 389 22 133 50 104 96 459 71 663 12 619 0 785 55 340 94 189 26 280 89 758 3 901 83 85 4 679 60 496 84 192 68 607 44 691 76 636 92 498 10 475 19 930 74 335 69 386 31 292 98 64 67 696 28 231 29 291 73 923 39 682 72 737 16 433 35 35 41 892 36 914 38 140 87 476 24 230 17 822 82 413 97 836 14 578 51 253 33 28 45 392 2 773 99 137 48 969 7 739
87 497 64 418 27 344 82 78 42 456 16 879 55 296 98 530 78 151 39 800 20 200 73 474 11 76 94 255 14 550 33 798 31 550 35 820 74 910 88 610 53 240 6 959 83 779 15 142 90 73 3 561 54 885 67 590 72 643 41 203 81 719 91 274 63 765 28 80 21 595 76 472 18 640 30 319 86 813 5 12 59 235 7 552 47 529 79 209 13 579 49 255 10 73 93 426 56 890 84 78 69 127 45 10 80 866 9 293 22 612 12 297 8 262 2 957 32 491 51 703 77 614 34 331 99 732 43 211 61 454 71 1000 66 784 29 269 48 441 44 652 25 414 60 586 17 831 62 130 65 313 24 141 37 768 75 615 92 646 23 154 68 196 0 172 4 453 52 614 40 881 46 443 70 491 89 834 57 415 38 263 36 49 50 39 1 803 58 988 95 478 19 27 85 46 96 149 26 724 97 881
38 602 54 108 52 177 8 879 29 744 70 532 58 948 98 697 37 433 69 690 0 137 61 250 80 15 65 466 26 771 76 619 23 871 9 302 53 149 42 932 24 142 2 33 32 869 49 208 48 213 75 858 16 558 57 157 11 570 4 620 85 985 93 704 28 948 41 586 71 559 44 439 18 235 99 24 1 118 19 992 72 593 55 116 77 629 5 952 25 201 20 820 6 349 10 493 22 123 46 209 68 926 86 228 45 729 81 88 64 339 74 943 43 193 12 969 17 563 7 406 95 238 33 761 87 461 35 622 91 165 84 426 67 943 34 623 94 418 62 739 30 635 88 816 14 485 27 370 92 279 40 781 73 317 79 517 3 431 97 904 96 718 89 824 21 353 15 702 39 514 59 880 51 445 60 112 78 466 31 142 47 23 56 633 66 607 13 832 82 858 83 720 36 177 50 841 63 723 90 51
97 450 88 497 39 383 84 851 24 568 36 391 89 842 90 783 61 406 13 754 96 213 16 249 29 671 20 687 55 819 45 397 82 46 50 269 69 832 77 255 70 508 30 300 75 327 76 451 71 6 52 596 74 494 62 120 9 931 12 2 91 880 8 398 49 391 41 5 73 655 92 615 83 495 25 911 17 771 2 954 68 850 27 87 40 900 94 34 31 399 80 531 86 488 66 797 42 937 4 786 65 993 53 80 23 684 67 808 59 334 60 440 14 202 37 434 85 188 3 555 87 447 44 681 57 697 1 405 79 333 28 164 43 998 81 391 21 45 18 198 51 814 38 641 63 747 34 607 56 607 98 496 19 980 78 703 6 227 26 867 72 543 33 380 64 811 58 535 0 21 46 484 48 409 11 835 99 798 95 926 10 457 22 726 47 138 32 139 35 252 15 755 5 616 7 411 93 512 54 62
46 782 61 97 20 463 71 329 66 910 95 560 31 769 15 32 75 761 93 623 70 625 73 339 47 700 96 631 5 482 91 321 28 211 8 534 41 340 37 272 59 94 97 12 87 287 27 723 54 759 43 619 45 402 85 285 25 604 98 443 63 601 38 2 83 327 10 651 19 385 12 149 86 879 35 388 88 328 18 732 4 99 17 591 62 902 53 184 0 931 99 631 80 138 67 496 82 547 3 857 22 27 55 764 23 877 40 736 81 676 79 135 78 210 56 149 49 666 76 710 14 13 92 587 89 877 7 966 24 587 16 208 72 1000 36 74 52 346 44 984 6 599 1 737 57 981 11 164 29 541 39 814 69 658 77 336 26 847 9 121 68 81 32 514 34 577 94 27 74 73 90 749 65 450 30 695 58 264 33 541 84 718 51 683 13 334 50 14 2 112 42 118 64 15 48 461 21 210 60 891
22 195 3 608 91 219 41 932 51 604 40 753 78 947 42 690 10 580 88 933 62 614 89 696 39 312 73 35 52 298 81 40 1 972 13 808 49 151 98 941 33 620 36 48 72 243 93 720 96 461 11 583 2 991 38 398 86 878 83 725 46 153 75 157 58 318 17 7 37 702 4 919 99 187 85 626 28 116 21 784 57 172 32 331 95 217 67 818 27 156 76 186 55 452 79 368 65 267 90 381 7 142 23 151 66 115 20 217 80 116 60 696 70 220 71 379 45 484 9 793 15 92 14 340 77 826 64 172 54 87 82 675 63 982 6 232 16 502 24 300 87 555 44 155 31 839 61 70 8 886 12 209 35 850 97 515 56 361 34 542 29 835 47 488 19 131 25 687 92 496 69 460 48 878 50 679 53 240 18 398 59 749 94 197 5 182 0 478 74 968 68 451 84 673 26 134 30 598 43 465
76 586 34 458 17 349 48 552 95 882 85 594 33 216 32 155 91 317 13 112 99 526 43 671 5 390 22 709 82 331 55 731 80 407 61 414 26 429 94 866 29 950 75 211 93 53 67 205 38 95 57 312 83 976 20 462 87 842 12 69 56 105 46 816 0 458 30 728 25 765 96 842 2 935 52 946 42 275 23 602 60 641 84 999 51 686 69 462 4 417 62 831 15 616 71 669 18 773 3 249 37 237 88 316 70 736 97 264 54 984 81 165 92 36 21 533 39 622 89 450 1 885 45 891 63 621 72 672 11 379 28 746 40 585 35 46 27 763 6 883 19 659 90 428 49 779 79 291 8 406 41 360 73 376 64 907 68 736 24 163 50 558 14 115 98 9 9 442 44 947 31 495 7 579 53 521 74 728 78 697 47 149 77 339 86 621 65 150 66 862 36 364 59 168 16 149 10 155 58 495
74 818 78 818 67 565 25 371 87 598 43 825 70 850 24 560 2 607 94 245 85 54 40 280 99 924 82 192 14 357 39 424 59 107 46 301 19 784 3 981 80 823 26 865 27 586 55 260 51 655 11 912 15 446 66 442 56 357 31 20 57 407 83 370 32 968 84 952 16 331 50 373 61 751 96 507 90 317 7 971 8 273 69 216 41 454 12 247 34 366 5 578 37 911 44 305 65 915 48 229 81 549 47 461 97 150 89 304 76 25 58 217 6 583 88 102 17 811 33 469 10 351 68 675 73 122 75 346 4 232 64 772 53 299 30 692 1 761 77 703 23 788 98 924 63 172 92 762 95 780 21 38 91 229 35 23 13 601 29 18 45 169 20 437 93 485 42 798 79 105 49 10 22 469 86 728 36 625 62 220 54 271 60 920 38 882 0 735 71 40 18 100 9 576 52 664 72 616 28 374
86 168 84 120 85 115 99 720 39 706 40 133 79 676 69 752 47 215 23 315 13 639 7 454 73 56 14 159 65 211 27 346 17 178 54 827 83 947 46 890 10 689 87 733 43 864 95 905 50 360 48 883 66 869 70 276 24 691 30 193 45 694 98 789 15 665 44 139 33 37 72 811 20 729 52 854 62 74 60 649 53 735 90 456 22 487 97 746 80 187 21 480 88 630 8 110 59 39 11 328 56 655 81 549 42 211 18 191 35 521 63 515 26 175 36 787 31 308 29 365 2 148 94 619 93 337 61 287 58 47 55 939 78 975 75 391 28 67 4 217 77 27 57 572 19 370 49 972 82 451 5 945 92 488 76 356 6 407 37 182 3 340 1 164 89 492 16 957 67 299 74 428 9 22 68 170 25 347 91 427 12 394 51 587 32 769 71 602 34 869 41 159 64 215 96 884 0 109 38 819
61 454 57 289 10 538 89 615 18 651 46 938 13 927 28 336 72 281 50 510 20 323 53 878 64 780 31 715 17 207 22 101 71 133 12 313 81 452 24 538 94 663 86 48 84 322 5 315 8 948 40 858 87 863 4 473 2 580 51 538 33 938 82 729 19 380 34 164 65 627 35 101 0 943 73 846 52 625 47 314 66 235 69 660 60 959 26 835 36 899 90 802 42 412 25 834 21 556 80 826 74 557 59 334 95 639 15 221 70 1 58 49 78 202 16 54 45 529 79 408 38 171 32 234 62 667 48 798 99 930 14 660 63 618 77 122 1 889 7 493 44 723 56 956 97 747 27 832 39 477 30 39 96 774 98 803 75 502 37 256 92 966 93 322 6 79 55 516 68 439 67 182 11 915 9 680 91 79 43 955 3 233 85 34 29 959 49 199 88 475 54 445 76 964 23 734 83 491 41 618
97 717 29 938 0 185 62 689 94 883 52 495 57 739 99 991 18 440 70 549 69 378 91 897 41 757 73 302 11 276 7 703 21 789 16 576 32 828 2 140 88 711 31 453 33 666 83 10 8 956 78 309 9 320 82 770 4 742 17 821 56 458 61 65 3 816 38 713 40 729 25 654 85 232 13 541 60 932 23 983 30 629 79 793 44 843 50 276 20 367 26 490 87 18 66 67 74 842 39 413 49 95 15 170 76 478 58 199 27 384 71 788 36 759 75 513 51 212 37 546 77 307 55 351 81 716 86 483 96 997 48 638 93 757 12 982 47 734 89 485 84 589 59 860 72 66 92 989 42 807 54 131 45 502 65 178 67 885 6 140 64 828 95 612 53 817 68 214 35 920 5 775 43 472 14 908 46 859 80 821 98 675 22 145 63 385 1 542 28 659 90 516 24 441 34 774 19 473 10 894
67 584 88 5 95 824 93 304 4 947 69 123 65 920 35 330 24 335 46 882 99 423 94 566 41 982 80 926 56 5 10 747 52 577 83 215 66 396 73 270 81 532 3 87 29 850 42 762 2 667 40 559 31 573 8 240 68 143 1 852 22 514 64 882 15 532 63 95 82 554 96 905 6 162 13 258 61 722 45 686 86 702 79 965 84 365 59 661 51 677 17 873 48 424 60 734 62 597 55 908 23 514 14 206 74 719 38 587 33 901 97 874 34 740 54 470 25 893 89 931 50 579 75 492 16 852 19 357 5 261 58 791 39 696 30 393 26 709 11 539 36 58 78 803 87 559 71 168 20 404 7 198 90 252 18 344 72 262 0 850 49 527 32 962 91 596 9 232 76 15 77 331 98 536 85 396 27 170 12 742 43 295 37 505 47 706 21 27 92 699 44 571 57 206 28 771 53 933 70 14
57 8 9 508 33 756 22 412 51 798 58 751 8 574 45 123 34 40 24 207 82 770 5 148 73 565 63 996 48 472 49 600 4 361 29 709 42 366 66 485 67 159 59 605 15 840 89 86 94 511 53 924 23 978 13 465 93 237 74 86 30 525 39 714 16 534 92 176 46 692 40 277 78 319 91 6 41 201 55 913 80 35 17 10 6 737 64 599 69 225 71 888 72 633 7 178 28 544 2 684 47 252 60 928 86 128 31 701 88 458 76 135 98 87 35 283 95 854 87 139 36 764 26 947 18 980 3 171 0 123 56 507 83 893 75 235 11 350 97 977 85 744 32 100 84 580 44 206 77 519 1 896 62 712 70 808 90 843 79 778 14 993 37 29 52 669 12 66 99 761 10 91 50 35 54 758 81 141 43 300 27 883 20 900 19 240 61 551 21 766 96 931 68 940 25 562 38 844 65 674
30 246 42 787 28 968 54 896 33 573 64 294 45 663 12 851 5 118 14 48 93 699 52 220 55 143 58 171 16 654 17 639 91 22 99 658 96 941 84 880 29 141 85 324 43 812 48 825 77 509 72 229 71 536 2 744 56 412 75 392 3 180 19 517 22 669 13 641 53 899 57 994 59 642 6 318 88 150 82 627 23 672 87 254 79 147 97 788 15 926 9 370 34 51 18 530 92 347 49 864 32 518 69 185 65 956 98 286 21 302 7 357 44 303 4 699 63 500 95 653 8 128 61 417 60 474 20 465 40 53 0 431 83 870 70 996 27 959 1 747 76 1000 67 460 81 760 62 437 51 833 50 662 26 59 46 510 68 1000 24 495 78 692 25 607 38 433 80 142 90 717 94 150 35 756 89 365 47 410 36 115 10 208 86 629 11 219 74 681 39 466 31 553 66 291 73 257 41 590 37 435
87 657 29 408 33 368 5 563 80 706 23 936 51 104 6 614 19 41 48 868 72 8 35 955 65 573 82 972 40 619 63 281 45 773 2 257 37 259 75 940 36 762 88 338 70 711 9 30 4 721 22 293 79 735 50 986 46 820 67 610 81 702 85 772 59 188 95 233 31 955 41 572 26 28 69 628 98 676 11 217 54 85 53 199 76 744 30 546 57 442 66 491 56 622 0 151 86 383 92 330 44 735 43 247 49 547 21 652 91 117 34 67 93 55 32 208 24 175 7 511 28 82 10 175 47 82 16 625 25 930 97 339 55 901 8 306 78 625 13 429 27 425 42 665 84 34 74 99 1 171 94 847 3 278 90 991 73 128 68 509 77 280 62 677 60 212 38 577 83 169 64 229 17 550 99 680 61 368 58 790 18 139 20 717 52 602 12 828 15 454 89 343 71 857 96 152 14 585 39 57
79 269 98 934 57 835 0 763 50 508 33 740 15 54 45 574 2 351 56 670 48 59 59 197 87 194 71 646 41 197 42 639 35 599 58 32 40 958 84 960 63 537 12 956 39 514 86 759 38 528 30 421 75 910 83 451 11 981 7 118 70 28 44 670 73 379 28 60 94 463 10 524 55 816 17 823 85 101 22 540 80 543 46 226 6 741 54 29 96 140 77 146 5 566 52 108 37 987 93 539 65 386 24 217 66 957 8 613 14 694 25 826 18 80 72 358 27 399 47 671 49 209 43 505 21 490 53 333 68 633 31 524 76 519 4 742 67 609 81 551 9 235 99 429 62 611 61 336 90 345 20 519 91 543 13 196 97 325 88 821 51 767 16 784 69 925 26 166 89 824 1 869 82 540 92 218 95 485 60 194 74 651 36 57 19 97 34 899 64 614 3 553 32 209 29 23 23 417 78 614
9 420 60 288 56 989 20 340 52 248 76 300 0 283 38 345 10 418 51 8 58 356 40 118 23 272 54 675 30 2 91 539 34 151 55 184 33 895 85 626 32 453 75 550 77 544 42 523 83 898 28 642 8 829 81 863 84 688 65 452 45 80 16 793 44 900 5 71 19 655 43 502 87 72 14 153 82 112 93 229 90 102 31 802 66 456 15 234 4 195 35 186 80 887 53 636 50 437 57 459 18 428 95 622 17 426 21 526 61 897 94 491 48 207 26 1 64 995 13 114 67 122 96 270 79 568 71 129 41 333 92 207 47 924 68 398 29 192 62 124 25 210 6 329 2 561 27 575 22 116 24 493 86 842 12 31 46 824 70 533 39 671 3 305 99 687 78 291 63 914 59 246 1 594 69 283 74 853 97 45 72 251 49 207 36 699 88 256 98 821 73 268 89 980 11 436 7 753 37 769
1 932 75 738 21 975 37 271 70 142 78 642 79 533 82 492 49 954 19 528 69 199 91 586 32 928 25 494 71 419 44 941 39 767 27 553 5 903 14 393 97 903 18 88 72 354 98 409 48 751 30 911 11 11 6 164 73 636 13 178 81 122 43 674 61 479 2 76 41 250 9 637 12 946 87 152 22 551 4 491 92 775 85 878 95 881 63 647 42 356 50 703 34 277 46 439 57 663 62 612 3 469 58 96 77 633 66 656 52 731 99 757 51 946 93 455 56 15 40 47 67 954 65 878 68 498 31 966 84 463 96 937 8 103 17 518 64 360 74 539 33 53 53 149 29 701 16 808 83 995 38 168 45 112 28 783 24 913 60 925 0 52 26 403 55 390 7 820 20 840 86 961 90 675 89 694 23 120 10 419 54 956 36 175 15 697 80 195 35 718 76 49 47 927 59 787 88 602 94 909
43 37 75 193 94 180 52 62 96 759 54 993 32 512 51 369 61 679 39 922 15 922 42 20 38 259 53 730 80 440 3 440 35 56 79 189 31 382 1 145 33 589 30 377 67 942 36 226 50 870 14 405 57 106 71 989 76 346 69 376 89 935 81 904 98 316 27 413 25 344 64 644 29 427 73 468 26 876 16 350 22 974 65 980 7 533 10 944 66 992 44 645 6 310 95 458 34 643 13 314 82 944 23 882 21 268 37 19 59 41 78 587 18 835 56 832 90 417 20 401 97 158 72 738 83 586 91 770 5 809 99 748 2 420 48 800 62 884 19 670 24 907 85 212 88 168 86 530 17 974 11 780 60 407 55 143 77 588 8 861 45 375 68 523 40 4 74 916 49 811 87 134 12 265 0 405 92 607 9 137 63 376 41 191 84 453 93 909 28 984 47 295 58 193 70 697 46 629 4 832
89 997 21 563 44 681 38 821 63 18 97 903 52 808 88 5 43 828 11 997 31 582 50 221 85 664 98 301 73 31 34 779 18 844 16 61 72 458 83 422 67 659 84 339 42 571 51 491 4 244 37 927 23 724 87 795 80 623 47 848 68 519 1 440 75 283 91 230 40 634 33 478 29 910 86 999 58 432 62 918 5 186 78 787 71 704 19 13 26 441 17 890 9 476 41 52 7 749 15 214 65 361 6 257 74 437 81 163 10 349 39 178 35 8 45 50 66 970 64 258 79 247 90 605 20 949 3 819 55 131 94 669 13 995 53 395 30 643 54 159 8 353 36 876 82 247 46 605 14 223 61 691 32 174 70 816 22 904 96 611 95 960 57 75 48 40 28 498 93 385 2 947 56 891 76 32 92 331 69 51 24 910 77 335 27 934 59 773 0 460 49 574 25 167 99 506 60 607 12 368
7 42 51 33 81 169 80 778 43 13 88 310 99 165 69 218 32 403 90 562 73 191 49 827 6 978 89 745 20 573 62 580 21 442 1 937 60 705 67 8 33 898 93 246 54 500 34 288 27 504 94 786 68 232 8 309 57 596 64 938 47 154 11 98 30 82 13 636 25 730 3 469 70 218 44 164 98 72 24 894 0 302 55 589 66 805 95 784 65 551 72 836 59 611 74 709 14 700 38 785 2 58 23 279 31 281 50 535 83 968 46 664 58 640 63 211 96 668 10 34 36 750 5 169 87 536 86 219 15 428 12 921 61 8 18 633 28 696 19 713 75 827 29 627 53 992 82 988 17 805 48 208 16 155 37 856 4 494 92 456 79 948 9 781 52 243 78 624 77 307 26 425 56 143 97 523 84 82 45 417 40 93 42 556 91 185 85 66 22 461 41 985 39 894 35 662 76 96 71 897
46 436 88 537 98 634 94 509 92 231 41 883 72 924 70 996 20 58 96 536 62 546 22 161 52 429 75 715 81 311 97 223 8 646 50 585 69 3 31 325 27 258 89 402 82 791 90 133 48 289 61 154 2 21 77 190 43 27 23 741 10 718 64 193 67 219 59 714 49 961 0 8 53 750 16 766 95 957 78 474 79 328 57 409 11 268 85 68 6 11 86 990 36 460 28 930 33 261 55 859 47 58 19 82 3 901 54 265 56 789 60 305 5 25 35 933 30 485 29 455 21 432 34 909 99 950 65 326 40 631 12 246 9 981 73 168 63 186 7 874 24 405 26 654 39 16 37 919 68 358 74 741 42 995 83 74 14 772 13 234 76 787 87 163 80 775 58 399 45 103 17 178 51 876 44 813 1 247 32 295 71 831 91 217 93 48 66 487 38 675 15 979 25 973 18 403 4 32 84 145
77 782 12 314 37 200 43 803 88 808 33 542 96 990 91 384 34 737 36 916 67 259 86 590 78 78 1 421 83 358 29 254 21 299 54 722 66 191 61 157 0 29 47 396 9 745 10 902 40 456 74 137 23 898 63 806 28 833 95 963 90 232 30 848 93 47 76 418 7 849 97 678 92 914 3 34 31 967 71 145 60 671 80 687 26 374 35 199 2 608 11 748 20 876 6 732 13 341 69 875 84 628 53 420 75 153 79 87 89 166 62 284 18 139 50 150 46 678 72 544 99 662 58 130 65 104 57 927 85 464 24 550 44 725 51 763 39 956 14 982 22 725 70 804 38 44 41 847 25 705 5 332 98 630 15 381 82 619 56 365 19 905 73 340 87 805 32 383 49 733 59 750 8 778 52 197 45 69 16 922 55 629 94 407 81 562 48 174 64 60 27 987 17 45 4 899 68 840 42 284
4 496 54 247 47 516 68 501 22 329 86 72 99 552 44 47 0 852 1 780 50 633 74 733 18 636 96 494 66 222 85 729 24 646 8 91 61 761 11 903 81 659 84 18 93 736 70 71 36 768 80 97 13 88 77 736 37 475 58 556 53 637 6 16 69 931 21 353 92 192 27 664 29 940 98 319 30 390 78 332 31 734 10 845 46 8 73 848 82 682 56 983 14 324 52 766 32 569 64 994 62 352 60 813 41 976 71 465 3 102 88 467 94 515 20 152 45 160 87 762 65 21 89 342 26 921 97 313 2 905 15 416 39 526 83 513 43 345 91 343 90 696 19 472 95 16 57 67 28 462 12 611 25 38 79 658 17 923 59 131 63 456 51 521 38 33 35 450 16 216 67 587 49 1 75 480 23 624 9 551 55 737 42 14 48 575 5 675 40 800 72 995 7 838 34 615 33 313 76 60
43 578 27 765 4 529 62 878 57 990 22 908 30 622 18 880 87 676 61 539 9 831 70 300 91 880 78 826 32 410 5 132 83 776 92 660 46 398 65 553 23 36 66 146 88 286 98 974 81 998 64 617 97 301 58 947 93 110 2 19 31 124 12 502 21 229 55 827 6 70 10 579 17 876 8 642 40 893 63 508 24 849 74 318 76 371 44 196 39 212 7 826 60 950 37 878 38 596 15 977 68 544 52 443 3 657 1 716 95 658 51 63 59 462 90 235 54 173 16 429 25 413 45 248 36 253 82 233 20 54 49 703 19 507 56 987 69 830 79 434 41 789 72 268 77 936 11 656 86 116 0 848 42 666 28 77 67 465 29 804 89 807 53 917 33 788 94 937 75 868 14 818 13 427 84 142 48 97 26 326 35 652 80 700 34 519 85 674 73 784 99 482 96 120 50 252 71 691 47 729
70 463 32 991 0 92 13 218 48 229 26 356 75 485 4 436 10 421 82 751 78 407 64 225 94 469 51 76 6 6 37 16 49 633 43 760 47 132 33 309 85 126 27 701 83 653 93 244 95 103 24 925 84 911 42 453 2 527 53 567 28 331 57 946 25 237 46 982 99 580 62 676 86 685 31 223 45 107 90 610 39 128 40 179 58 605 38 467 79 202 87 811 76 946 7 331 73 156 71 674 18 82 91 978 67 46 61 348 59 341 3 770 65 691 54 628 20 263 22 679 5 472 17 730 16 415 1 57 14 122 12 92 41 771 68 28 29 299 60 923 77 930 30 577 89 337 55 495 98 517 36 157 97 555 50 781 15 195 52 479 21 425 96 252 81 711 74 351 88 127 56 103 72 120 66 514 44 709 19 756 8 133 35 994 92 662 63 955 11 763 9 994 34 83 80 299 69 996 23 280
68 116 26 222 41 965 82 315 13 938 49 485 14 117 28 691 90 916 71 374 15 357 84 239 76 76 99 857 34 961 95 250 23 676 35 786 39 57 19 503 33 611 16 449 62 284 51 76 20 486 88 582 77 402 30 851 12 421 21 519 65 187 93 722 92 971 2 940 55 378 67 860 3 409 78 545 86 864 36 241 64 864 24 258 74 318 80 848 0 144 46 542 7 450 11 509 66 482 31 962 4 861 29 534 83 47 58 495 22 968 94 839 60 403 18 805 53 944 8 101 42 210 52 934 81 245 87 816 57 685 32 447 91 90 73 265 9 552 37 849 97 378 79 115 96 67 44 574 63 896 69 814 54 251 61 919 47 672 75 726 43 36 45 50 1 512 72 514 5 630 50 753 10 997 56 752 38 866 70 734 25 971 6 839 89 919 40 898 48 516 85 548 17 820 59 429 98 556 27 190
3 388 87 311 15 23 31 421 11 322 33 717 72 648 62 540 36 319 18 104 13 982 16 815 24 463 38 63 4 37 35 352 44 524 78 12 51 63 53 420 14 53 69 4 48 709 39 818 61 640 97 504 47 750 40 412 26 487 27 529 90 986 94 950 0 657 29 72 64 891 49 971 60 968 59 835 9 465 34 790 77 970 23 980 95 665 76 974 28 638 86 564 12 593 93 731 68 381 43 956 21 722 82 317 58 771 73 372 71 538 5 93 42 904 45 892 66 678 1 747 52 336 84 839 7 41 57 605 81 299 99 480 55 235 83 417 74 377 54 493 56 744 22 945 19 502 32 200 88 739 70 214 46 310 67 381 50 983 20 616 91 869 17 861 6 147 30 913 89 229 85 384 10 328 41 881 65 893 80 26 79 312 8 868 96 27 92 828 2 740 25 912 98 366 75 475 63 705 37 347
9 650 92 582 88 393 47 761 99 664 15 728 0 786 72 74 16 577 65 782 96 893 63 346 49 376 77 643 55 948 39 419 97 457 87 566 53 353 3 493 18 746 62 237 7 1000 46 341 10 484 60 499 76 72 35 203 66 909 48 237 59 395 95 21 30 678 1 50 40 775 51 385 41 436 52 176 31 680 79 784 24 150 6 387 50 556 85 222 80 473 68 97 37 899 58 446 84 947 83 625 54 641 12 483 34 562 73 162 32 586 70 553 14 304 86 880 28 177 57 537 8 134 43 697 38 980 33 827 11 178 25 341 42 551 69 934 29 118 75 108 45 587 91 891 90 14 17 377 67 387 94 920 26 94 19 732 81 595 44 944 22 54 93 342 78 606 23 807 56 99 71 389 13 754 98 435 4 970 20 872 89 578 2 431 64 340 61 332 82 312 74 673 36 89 27 484 21 620 5 859
73 26 91 63 68 102 48 175 74 591 39 267 69 148 78 395 56 114 12 200 22 200 51 220 64 566 54 664 49 394 20 862 15 559 76 34 66 773 7 265 9 279 0 461 46 48 75 152 83 130 58 98 53 523 59 339 82 943 84 58 35 332 17 989 40 956 41 734 61 117 88 312 2 765 10 318 62 380 28 619 60 520 45 969 98 191 47 61 33 968 38 891 32 289 77 628 34 83 92 845 52 294 14 238 4 330 96 669 65 759 79 297 44 358 70 182 86 170 50 878 94 489 18 347 97 777 85 359 5 680 89 453 93 189 23 241 55 819 37 580 1 670 16 861 8 413 21 130 43 586 57 537 27 703 25 67 90 777 63 292 11 220 24 177 95 273 31 606 30 24 72 324 26 66 42 285 3 978 67 550 87 591 19 620 71 747 29 428 81 479 6 606 80 377 13 112 99 160 36 400
56 605 67 691 42 120 31 445 7 349 73 321 20 311 47 947 69 543 53 757 49 188 50 626 15 316 81 907 99 226 55 237 68 420 40 452 12 638 27 729 96 699 63 764 43 608 24 770 83 671 85 735 91 876 19 909 86 509 75 466 76 348 88 8 3 600 59 655 4 931 93 702 61 629 64 368 32 265 1 751 29 533 45 28 92 294 34 195 77 968 37 991 5 789 17 607 36 306 57 323 18 271 38 832 44 597 94 493 9 840 8 181 54 731 0 331 95 298 72 201 25 638 22 929 30 387 23 757 26 799 62 906 52 214 65 996 6 703 14 644 51 820 80 944 39 700 48 876 74 908 70 315 98 907 2 536 97 614 58 640 78 279 66 804 21 880 33 607 60 652 87 236 89 11 90 839 84 963 13 881 16 173 28 405 79 442 41 503 35 883 82 779 71 670 10 834 46 259 11 405
5 48 23 552 39 508 56 172 40 49 89 506 97 482 93 309 29 595 82 172 35 570 32 388 98 678 64 36 10 238 34 305 46 476 42 607 21 709 36 597 15 178 19 695 4 10 48 870 37 739 57 97 92 775 9 142 49 706 80 634 67 663 18 114 17 99 13 610 43 597 11 878 90 247 63 640 53 236 51 182 70 731 68 349 69 331 31 23 62 148 71 109 22 52 3 299 47 201 55 16 38 410 41 372 84 300 86 120 45 133 94 664 0 6 12 738 8 156 65 330 79 862 2 694 77 293 30 129 83 246 25 940 60 27 87 842 27 427 28 748 33 949 24 625 73 455 91 576 44 983 81 853 88 180 7 654 76 568 26 713 66 94 59 804 1 143 54 414 74 614 20 400 16 442 85 710 52 135 75 816 95 692 58 715 50 7 14 539 6 210 78 230 96 52 72 83 99 251 61 924
96 864 72 58 99 210 66 571 88 186 12 121 59 785 89 706 45 154 52 608 26 324 11 982 34 673 81 463 40 358 29 817 67 323 74 603 32 92 36 252 79 858 44 53 56 133 43 197 5 256 93 356 80 82 35 52 19 16 33 218 97 248 86 912 38 402 14 612 3 918 10 431 27 618 55 235 73 229 37 578 6 899 2 776 7 620 83 38 91 557 41 965 48 501 78 143 65 839 57 22 84 496 68 287 70 363 92 494 90 433 23 189 30 22 8 453 17 200 46 832 50 624 15 279 21 262 76 802 22 886 24 640 18 191 95 290 47 641 42 724 63 448 49 873 94 506 60 995 25 957 87 830 75 525 54 593 4 543 85 238 39 327 77 740 1 777 51 955 82 742 64 646 98 374 31 877 62 540 16 283 20 457 61 398 58 390 9 548 71 673 69 534 13 335 0 202 28 686 53 671
28 132 0 750 5 852 41 683 97 556 45 596 56 179 38 946 66 190 54 48 16 456 42 400 83 215 85 505 39 716 76 675 91 814 13 339 3 23 24 778 1 462 27 169 69 49 46 936 52 32 4 22 64 981 90 584 68 1 7 148 82 410 59 75 50 375 95 214 22 999 9 717 12 4 10 248 86 426 14 573 33 53 92 534 65 245 15 555 88 130 49 898 75 389 30 484 26 897 31 791 60 409 53 456 37 985 21 771 48 251 2 605 61 744 44 89 20 406 47 884 72 537 74 420 80 157 19 217 17 766 36 16 29 811 73 81 63 534 62 753 18 661 6 380 35 116 87 823 93 376 77 81 84 748 96 82 71 648 58 801 89 889 78 399 43 798 94 995 81 984 32 141 40 629 55 783 70 139 11 377 99 193 79 598 51 619 25 893 98 324 23 966 57 493 8 775 34 790 67 140
0 407 48 453 50 489 88 970 2 352 72 359 19 423 58 880 20 249 80 149 71 648 45 766 26 196 44 31 36 539 55 640 77 687 78 516 12 200 93 890 38 109 17 977 65 456 63 115 54 922 57 379 3 66 60 54 32 384 30 200 34 579 56 42 9 290 89 640 97 9 70 204 18 669 39 337 16 748 62 915 24 262 15 879 66 810 94 65 91 244 4 331 87 565 22 73 41 355 85 162 73 507 13 371 29 586 46 375 74 345 79 357 67 146 64 659 69 172 42 300 8 155 25 95 76 463 10 672 61 772 21 812 75 666 35 613 53 319 59 770 86 645 49 173 40 599 95 557 28 993 1 75 27 614 51 998 84 47 47 35 82 256 68 390 6 223 11 886 23 934 14 917 31 487 33 201 90 855 98 480 99 582 83 668 5 513 81 648 96 36 52 864 7 264 37 839 92 616 43 810
4 329 15 878 39 37 79 572 99 422 46 202 81 586 0 755 93 471 60 613 14 13 37 115 56 184 57 537 96 619 31 150 98 292 84 471 97 878 61 155 59 366 86 886 76 268 51 611 65 496 82 79 38 232 80 696 36 643 67 532 43 607 83 454 30 561 22 465 87 113 54 163 13 434 42 803 23 865 20 603 6 953 27 196 68 523 32 523 45 634 73 665 18 673 10 375 11 682 9 91 12 947 7 776 19 283 1 49 64 169 48 469 58 955 78 623 41 37 5 202 94 112 63 608 95 210 26 102 40 786 88 622 16 339 55 342 92 908 8 722 62 25 50 543 3 224 44 495 52 453 28 865 21 263 91 225 29 630 2 910 69 282 71 507 24 632 35 362 90 601 75 358 85 82 34 45 66 389 33 341 74 273 77 892 70 915 47 821 53 734 49 725 89 95 25 882 72 296 17 769
4 922 84 237 63 728 11 356 79 834 87 938 33 248 90 719 78 965 13 77 52 974 93 111 24 66 61 228 17 531 64 446 1 756 75 136 69 306 85 296 98 467 37 149 50 543 71 968 30 33 68 433 26 134 25 816 47 686 58 65 19 949 8 768 80 24 55 879 0 959 76 725 70 322 53 32 86 702 5 979 83 880 74 898 72 20 67 5 44 900 60 930 51 702 39 785 54 720 66 619 20 598 41 137 29 1 46 619 97 299 48 236 91 853 14 495 62 31 2 587 31 673 96 799 59 141 15 254 35 328 10 37 36 469 27 967 22 844 82 598 77 645 21 351 18 594 7 227 89 45 32 781 40 414 28 633 43 895 9 861 42 26 34 380 38 826 57 365 6 556 23 466 16 250 99 546 81 587 49 988 92 765 94 681 3 765 65 144 56 308 95 441 45 345 73 657 88 868 12 542
10 747 63 152 39 944 17 561 87 522 79 556 13 381 18 474 92 162 27 284 60 377 52 8 54 262 78 486 44 985 51 103 33 214 43 864 71 710 74 616 85 424 65 851 64 275 7 870 89 246 98 607 4 638 81 420 95 292 73 377 77 952 3 301 40 109 20 842 91 891 58 715 9 993 31 409 45 583 67 481 90 485 88 129 80 1 56 92 30 607 75 981 53 512 23 604 29 923 11 159 26 949 57 456 59 255 84 624 61 78 24 967 21 888 66 193 97 687 76 467 41 207 94 696 49 583 22 944 83 220 14 927 42 434 15 667 6 421 19 111 46 328 0 325 32 851 93 314 99 761 70 415 35 729 48 229 12 419 38 39 62 409 16 292 28 290 50 120 37 197 55 743 69 530 82 312 8 287 72 674 86 796 25 578 5 246 36 171 47 947 68 492 2 149 34 236 96 434 1 764
65 698 57 249 0 435 36 675 33 368 44 563 76 886 56 875 5 185 20 43 15 909 69 421 53 899 52 674 90 41 32 691 68 205 3 741 18 722 51 476 82 591 59 302 42 255 50 486 9 476 31 653 74 624 26 389 1 733 71 166 85 5 12 313 64 842 79 123 54 214 46 246 34 231 88 514 70 533 35 350 25 530 92 970 97 875 23 89 21 477 10 951 2 646 83 660 62 148 63 637 8 668 17 711 73 668 61 800 14 686 11 33 91 517 78 10 6 444 89 790 67 750 81 710 95 889 37 144 13 60 77 594 98 171 29 491 16 6 49 577 48 601 27 282 22 712 30 70 99 689 41 216 19 954 80 277 24 309 40 313 75 549 96 755 58 521 93 503 28 297 84 334 47 700 4 608 72 206 7 134 60 25 39 132 38 941 43 747 55 425 94 452 86 929 45 561 87 270 66 766
56 840 4 766 34 862 71 837 29 104 35 740 89 890 46 821 15 960 2 537 91 322 20 141 75 380 1 267 31 40 77 693 43 396 60 810 70 941 3 767 0 570 37 430 19 467 14 362 26 982 9 991 69 681 12 817 41 599 53 436 47 684 30 746 85 328 40 339 8 448 74 26 76 293 65 782 18 99 25 973 45 953 32 911 17 906 73 620 57 878 59 810 5 75 44 352 55 447 22 513 39 357 48 618 16 589 33 181 82 896 27 437 61 524 95 95 6 837 23 563 80 634 68 415 62 553 42 619 92 908 58 820 79 172 96 340 38 684 88 290 78 120 54 572 94 994 81 250 52 416 86 666 28 110 24 699 90 358 93 745 36 136 7 774 98 681 49 101 97 340 84 327 10 274 99 256 11 789 87 239 21 1 64 101 66 397 50 279 63 481 67 822 83 302 13 783 51 388 72 953
4 392 15 492 47 452 49 949 77 903 59 103 23 768 64 802 75 344 1 994 50 975 29 591 25 129 2 215 90 715 36 677 10 90 99 785 38 429 91 160 9 460 19 747 33 946 98 397 0 796 20 287 85 95 28 199 96 979 22 998 92 342 5 772 63 245 46 686 45 220 39 237 30 229 53 27 66 806 26 66 69 561 57 572 34 8 54 339 27 63 93 78 71 425 7 260 55 836 31 750 78 518 13 88 68 244 87 311 37 442 97 934 35 508 6 771 67 103 95 817 94 831 52 766 8 812 16 881 56 952 17 334 65 635 79 439 40 29 48 415 84 310 89 45 76 77 51 396 82 693 21 572 42 678 11 784 3 70 61 103 72 973 74 786 80 233 12 781 70 443 44 182 62 575 73 748 83 728 24 415 41 135 81 449 32 566 14 851 86 244 88 76 43 853 60 640 58 991 18 495
44 286 54 218 72 708 85 695 30 127 40 742 62 43 47 20 22 802 42 928 71 550 93 851 1 114 34 841 13 98 48 938 39 11 89 213 4 428 37 795 5 532 16 768 60 705 33 354 70 100 96 241 7 769 35 968 38 486 2 878 64 538 53 290 76 939 0 223 90 373 69 364 83 619 87 439 49 566 43 271 77 895 84 500 59 149 55 258 94 150 79 568 88 860 24 348 50 97 86 32 27 733 81 15 11 525 75 201 3 98 21 432 20 533 58 683 97 768 74 707 68 618 67 926 78 432 36 540 92 920 29 57 56 379 80 184 6 733 45 889 99 274 17 882 95 625 73 838 51 432 15 905 91 997 9 50 14 732 23 695 25 369 65 602 63 262 82 268 98 854 12 975 52 893 41 737 18 773 28 878 31 267 57 320 26 258 46 531 66 734 19 144 10 632 61 933 8 796 32 711
53 42 24 762 30 210 83 928 56 468 67 163 88 945 43 685 33 292 37 539 50 670 97 446 77 520 93 681 59 996 9 854 91 588 35 60 87 591 18 998 16 984 49 150 15 936 57 451 27 36 55 841 52 8 73 659 76 833 5 103 64 435 68 597 92 182 32 334 86 547 6 78 7 691 98 607 40 614 46 592 2 174 48 303 62 37 47 829 65 855 95 951 61 737 96 961 70 442 1 238 80 476 58 350 71 681 21 423 25 617 94 184 36 843 54 917 79 682 39 176 63 141 82 298 12 780 38 863 34 452 3 383 81 681 60 472 11 604 29 942 10 161 66 632 31 503 22 243 17 478 72 369 28 661 45 297 26 395 14 513 75 645 13 9 4 559 99 634 41 414 51 492 8 348 23 611 84 12 78 498 0 119 42 140 85 66 69 235 20 788 44 71 19 40 90 283 89 599 74 345
17 537 56 331 70 592 48 319 62 444 9 42 61 524 79 30 43 813 95 275 82 117 77 539 98 856 14 719 65 486 76 393 67 441 80 435 83 268 5 784 6 658 84 868 57 932 39 754 96 306 71 455 4 397 26 586 28 862 97 101 87 658 41 222 85 391 72 75 19 927 34 723 81 553 13 664 69 948 33 807 7 51 21 608 74 331 78 713 36 743 52 806 44 218 38 253 64 831 31 310 37 478 29 411 8 722 22 159 86 60 90 439 45 754 92 280 2 85 10 196 54 99 50 10 3 165 93 570 32 139 58 618 94 696 11 326 1 696 60 218 99 554 68 336 59 858 66 181 91 809 53 56 20 631 16 601 88 746 35 938 27 668 42 818 49 676 25 289 55 527 63 568 89 852 18 767 30 998 12 410 24 366 75 649 15 51 73 836 51 838 40 841 47 903 23 956 46 64 0 134
90 775 24 923 11 770 58 895 37 296 81 462 89 875 18 452 67 619 71 308 74 272 41 517 85 381 49 82 52 987 12 420 46 869 51 250 15 856 88 205 20 170 3 171 34 878 31 726 70 801 17 625 29 6 53 385 79 168 40 13 44 396 63 374 76 626 82 151 75 919 33 5 80 903 26 719 36 526 8 338 14 647 25 492 0 72 5 249 59 772 84 148 9 848 43 225 99 737 10 74 22 612 95 45 27 722 42 557 50 392 60 221 28 89 96 100 13 940 38 275 65 970 6 656 86 575 91 257 57 76 56 346 93 814 48 721 69 389 32 76 87 916 39 308 73 48 35 788 54 376 4 155 30 229 94 954 68 502 77 956 64 262 21 570 7 395 97 620 45 770 2 701 66 833 62 243 98 808 55 138 78 490 83 78 61 641 92 738 19 124 1 693 16 481 47 353 72 802 23 820
75 500 95 896 99 243 11 967 20 450 81 664 72 666 5 423 86 582 35 265 31 913 62 865 37 841 38 928 97 482 22 222 12 309 15 743 2 875 76 701 92 777 71 678 66 925 53 819 21 873 46 775 82 786 90 349 34 62 98 695 28 840 65 557 78 625 57 65 73 46 88 288 52 335 8 164 96 178 1 408 45 482 17 837 68 749 10 101 70 301 69 183 93 196 89 254 13 353 47 510 80 716 48 285 49 368 67 700 64 200 0 953 77 645 63 947 23 594 56 613 79 70 61 617 29 244 41 21 60 984 24 57 44 665 74 841 85 790 16 517 42 190 59 418 55 789 40 833 14 670 94 466 25 126 4 564 18 238 6 32 83 936 58 144 87 662 3 648 84 706 50 456 51 824 43 882 32 995 30 497 33 9 19 609 9 518 27 649 26 185 54 243 7 789 36 980 39 361 91 376
14 656 19 94 63 607 40 275 32 482 35 75 96 801 64 333 48 81 42 513 51 204 73 873 21 936 83 119 16 191 74 483 39 658 9 839 52 641 68 10 65 757 80 638 7 548 85 924 38 569 79 605 88 684 37 609 55 996 69 928 98 176 81 151 97 67 47 699 2 876 12 876 29 927 45 701 6 688 66 883 70 649 24 740 87 49 60 533 30 867 25 624 36 586 10 32 28 109 22 932 46 783 84 822 67 225 76 670 89 517 82 764 91 307 31 320 5 937 59 483 99 544 33 999 56 932 71 380 1 611 17 25 15 199 78 27 62 254 34 260 49 153 4 550 77 707 90 537 75 194 95 175 53 494 58 983 8 283 93 917 92 614 18 827 86 317 0 833 41 649 11 141 72 906 20 740 50 409 57 119 44 547 54 38 3 559 43 470 23 719 27 297 26 402 61 507 94 597 13 732
8 100 9 43 2 87 72 339 18 178 58 714 53 995 96 44 99 125 32 431 5 799 91 389 31 506 67 681 51 120 78 56 42 842 16 983 70 22 3 272 36 486 15 916 30 800 12 166 17 852 0 745 29 191 6 652 63 743 82 517 45 338 49 338 84 277 26 128 34 382 61 47 55 514 81 221 24 743 57 423 4 548 39 645 95 232 37 435 97 508 35 144 11 259 60 207 90 88 68 39 79 637 71 388 75 559 1 213 86 257 83 238 20 554 73 748 62 279 50 47 14 491 13 307 47 33 23 154 27 37 22 493 74 754 64 108 87 400 66 965 19 371 40 189 21 415 28 269 43 372 46 541 76 616 41 574 80 787 33 609 52 447 98 458 65 180 54 76 69 919 56 613 88 389 38 722 44 775 92 802 77 412 48 296 89 268 10 474 94 223 7 967 93 808 85 903 25 48 59 248
49 855 1 487 53 51 13 353 36 786 40 83 0 894 2 125 85 843 26 967 12 988 89 362 73 611 46 588 29 133 57 332 47 587 15 937 32 350 79 999 20 141 71 601 90 640 22 682 30 22 97 285 81 568 58 630 69 42 48 458 92 954 65 453 42 988 38 725 91 554 5 904 6 433 52 987 63 865 11 641 61 1000 84 77 56 609 14 687 83 264 77 977 60 190 59 928 19 917 21 156 64 384 23 385 95 425 9 307 10 673 44 880 70 771 33 232 86 287 54 659 45 831 37 665 96 582 75 161 93 258 98 469 35 381 99 933 39 176 88 624 67 828 68 460 7 571 28 862 94 271 76 828 82 642 25 228 27 497 43 652 78 524 31 626 74 257 3 763 17 55 34 748 8 577 66 624 55 186 18 280 80 393 62 432 87 579 72 482 16 15 50 247 24 389 4 938 41 720 51 413
17 90 81 712 43 400 44 10 18 977 54 398 6 26 99 116 2 948 62 131 52 476 64 732 28 385 83 199 5 835 49 18 88 299 60 394 48 222 34 357 51 108 7 912 8 281 87 764 12 441 73 167 84 609 13 98 96 386 32 65 67 230 15 500 75 117 26 764 98 2 0 350 65 758 45 991 11 93 68 556 53 804 22 8 10 858 20 85 19 994 16 816 66 706 74 73 40 393 31 879 30 555 23 707 59 679 72 4 90 116 77 529 78 583 86 925 70 576 97 32 56 13 46 373 39 828 3 5 25 115 14 771 63 399 57 998 91 500 55 199 37 989 61 439 94 772 50 567 85 520 47 337 41 987 9 736 79 595 95 436 69 693 92 857 42 508 27 5 36 871 80 144 33 518 4 555 93 87 82 80 21 416 29 492 76 208 24 554 71 774 38 284 1 617 89 24 35 170 58 5
34 209 49 89 31 646 33 482 69 162 12 622 85 424 6 29 95 847 61 11 0 274 7 649 36 603 20 985 30 742 53 681 71 391 25 761 51 747 66 223 38 687 84 963 86 934 89 705 72 137 92 940 32 519 56 886 80 507 97 598 74 542 68 711 27 953 42 929 52 995 45 528 37 200 55 839 43 304 26 997 13 58 39 374 40 459 24 586 73 862 19 118 3 771 10 586 79 523 70 250 11 134 35 25 63 17 23 283 67 396 82 493 99 948 17 728 1 860 14 79 18 677 46 826 75 802 83 568 58 135 98 492 60 825 44 590 9 243 81 776 77 266 64 766 91 977 90 828 54 905 2 315 15 980 96 571 59 177 87 12 22 872 76 191 21 180 78 244 62 2 93 92 47 576 57 219 5 36 65 689 8 33 41 434 28 795 88 176 29 575 50 340 4 735 16 709 48 396 94 399
10 247 3 403 31 324 55 346 11 895 34 65 78 305 6 865 54 671 75 123 38 546 91 587 56 393 66 621 44 912 9 133 84 102 80 290 4 45 37 319 74 21 97 691 62 745 73 292 68 289 67 532 20 826 64 855 27 190 43 184 2 103 83 592 63 328 51 340 24 609 36 878 60 376 32 825 45 399 18 839 1 428 17 515 47 260 96 451 87 498 52 815 46 599 69 559 50 817 86 841 0 295 7 733 22 652 16 355 29 521 23 872 61 371 82 825 71 488 21 357 57 351 58 537 8 367 41 109 33 938 85 697 92 509 19 735 77 305 26 25 81 870 28 890 89 168 79 431 25 490 65 720 13 224 14 241 40 909 90 614 88 111 99 708 98 818 59 265 94 108 72 163 49 149 15 378 53 701 35 900 5 443 76 650 48 551 93 701 42 736 12 873 30 129 39 428 95 437 70 111
72 318 64 236 62 347 67 797 55 301 96 162 9 857 22 822 57 174 43 487 63 253 74 232 48 204 6 857 69 899 73 735 82 897 93 417 28 88 80 400 76 90 81 713 46 857 36 82 15 465 50 303 94 989 44 392 89 81 8 26 92 163 5 731 77 17 2 638 0 369 75 349 13 408 26 522 66 299 83 289 51 697 38 542 68 508 79 462 95 651 35 433 24 772 19 282 91 728 90 345 99 223 58 835 30 128 27 892 84 93 1 785 49 305 39 763 11 163 29 935 25 309 10 895 34 901 20 856 42 449 71 619 32 446 41 534 86 221 56 841 59 494 16 605 60 668 87 289 31 510 65 767 12 538 97 499 53 555 61 128 18 509 33 885 85 37 17 642 7 913 40 929 47 443 23 699 98 108 21 758 52 333 37 978 14 603 54 407 88 598 78 528 70 999 3 792 4 740 45 827
43 616 73 236 35 652 88 454 50 508 47 636 94 575 49 964 78 971 21 402 79 483 95 172 81 26 76 155 62 727 80 694 68 307 83 899 66 688 77 556 10 589 98 299 37 857 33 524 26 341 46 533 24 162 25 185 70 393 97 712 27 367 60 793 92 101 30 647 69 699 63 249 65 324 11 691 1 274 45 548 14 44 13 345 93 216 7 475 5 462 0 527 52 385 6 358 55 328 8 55 29 110 42 240 64 561 96 814 71 184 85 457 32 913 67 622 57 661 90 966 28 42 34 367 56 732 9 539 38 423 58 437 22 182 18 888 91 360 41 515 72 275 48 953 12 671 36 549 3 862 4 631 44 522 31 979 87 175 86 44 59 677 74 537 16 459 61 868 40 451 19 139 54 25 75 6 15 497 39 990 53 563 99 570 17 967 89 314 82 839 51 965 20 436 23 788 2 377 84 392
94 445 13 327 63 216 37 895 85 377 68 306 59 954 40 197 91 412 99 773 39 580 19 308 79 630 42 125 78 897 95 834 30 143 18 343 21 134 6 479 74 242 16 305 8 488 53 171 60 371 23 636 4 331 45 36 44 558 77 630 51 369 67 397 80 926 41 347 29 523 49 315 84 494 25 332 56 310 88 969 38 775 72 208 96 533 83 51 20 703 43 294 92 14 66 287 50 218 58 333 69 396 11 151 27 584 14 547 26 1 62 979 54 659 76 201 2 638 87 140 71 203 81 375 1 912 36 540 0 71 24 684 9 904 70 736 75 642 47 310 61 392 10 55 35 880 82 480 89 133 32 492 31 172 7 370 28 61 86 567 22 216 15 185 93 590 64 35 90 887 17 55 48 209 57 704 33 586 52 685 3 785 73 416 55 557 5 909 46 740 97 871 98 605 65 501 12 509 34 827
18 753 37 973 38 243 67 283 61 962 91 330 24 137 50 308 11 289 48 739 10 659 28 663 84 539 23 312 73 98 9 502 63 59 79 802 3 628 53 181 64 964 75 301 21 899 68 877 94 329 6 355 56 832 34 459 99 188 26 938 78 620 31 488 13 263 96 893 76 275 58 234 95 570 19 305 66 981 77 895 90 297 52 645 62 26 60 801 65 793 97 237 30 289 92 773 55 192 35 400 80 926 16 22 49 446 7 292 43 86 27 494 59 35 93 940 42 1000 82 317 81 310 98 368 22 617 83 434 17 536 36 402 51 236 12 998 46 11 70 945 41 332 32 680 44 922 57 158 87 328 33 243 0 166 5 28 85 210 54 275 88 585 25 37 45 987 20 958 29 803 40 727 69 583 89 432 15 711 2 229 14 624 39 31 72 322 8 289 71 658 74 549 47 767 1 112 86 778 4 876
68 321 44 342 32 531 50 788 24 230 5 712 0 599 54 911 85 373 49 577 42 535 63 629 6 92 36 148 52 431 25 147 1 104 91 464 51 473 66 191 79 817 69 81 38 644 87 391 45 161 73 563 21 249 88 255 13 234 55 674 31 913 82 968 27 705 4 269 11 150 37 822 34 267 64 185 28 733 96 578 95 522 48 945 98 229 93 150 78 379 59 18 46 7 23 648 10 272 39 69 8 313 43 301 61 213 12 998 90 577 41 583 17 633 58 154 70 970 83 65 3 131 67 549 14 198 97 351 56 310 9 977 86 793 26 762 33 243 77 130 94 749 89 833 60 426 40 735 22 183 62 147 75 36 99 411 16 182 57 905 71 599 80 193 53 499 19 881 81 31 20 654 2 969 29 501 76 38 35 928 84 202 92 393 72 648 47 493 30 324 15 91 74 293 18 734 7 719 65 502
72 75 78 258 71 419 58 766 0 776 6 351 60 90 14 808 9 889 15 835 53 143 11 122 1 234 81 665 66 18 65 381 37 155 41 470 13 530 28 99 33 338 82 787 84 941 26 131 62 387 51 462 83 87 44 666 67 233 97 49 17 356 93 155 22 199 77 68 10 588 98 871 18 992 38 637 52 706 96 992 5 55 87 486 70 480 24 231 39 324 61 527 25 355 29 957 27 116 99 130 3 455 91 215 74 396 19 494 69 623 48 418 20 801 23 347 59 3 68 286 31 766 80 613 43 582 76 296 8 11 35 427 47 786 34 471 16 415 63 878 92 403 88 431 57 610 73 231 64 253 54 92 50 250 40 9 30 186 75 630 56 544 95 374 21 428 45 435 42 917 4 894 7 851 90 195 79 902 2 609 36 764 94 557 32 513 49 470 85 351 89 494 86 11 12 316 55 435 46 417
86 408 47 349 92 1000 61 850 94 398 76 107 57 872 67 765 83 639 4 386 85 410 5 356 91 153 45 926 7 61 9 597 52 51 26 69 2 558 31 49 90 574 84 556 66 822 10 577 98 702 68 496 64 579 69 788 58 387 81 691 60 970 75 99 89 496 39 231 8 997 59 125 88 999 17 966 42 374 43 142 48 287 93 903 18 736 71 354 53 628 78 733 22 6 1 112 29 122 34 129 97 180 72 737 28 757 50 816 82 686 51 728 95 71 23 920 24 544 99 211 37 303 70 332 30 922 36 640 87 722 0 958 46 976 44 603 73 889 11 748 27 556 38 339 21 511 3 867 56 656 63 237 32 229 65 64 77 676 14 327 62 172 55 622 13 728 74 703 19 583 41 993 20 231 15 252 16 250 49 689 25 880 35 90 6 162 54 570 40 690 96 243 80 507 79 640 33 99 12 649
53 760 83 624 49 909 40 336 11 643 38 986 7 805 50 96 90 769 89 267 34 114 45 184 64 600 86 534 77 655 95 30 69 143 22 738 87 372 73 467 72 763 37 695 6 823 75 563 46 746 0 722 58 771 12 82 44 838 56 24 60 898 62 218 4 32 43 695 52 957 92 209 21 365 28 584 65 180 29 391 48 946 27 497 25 236 96 326 70 183 39 95 66 668 20 466 36 99 5 896 97 219 9 823 80 565 85 271 16 91 10 458 54 153 99 272 79 10 68 384 26 735 18 363 23 291 47 250 88 228 24 445 33 688 71 130 13 955 93 58 42 737 78 744 98 996 63 296 82 222 35 381 84 79 14 156 81 508 67 512 19 974 30 951 94 712 32 654 8 212 55 819 51 126 1 756 3 493 91 408 57 236 17 713 61 867 76 996 74 40 41 39 2 138 31 990 15 258 59 552
0 137 97 451 55 87 62 44 4 773 69 650 16 812 39 584 91 284 60 970 73 211 27 411 72 995 1 67 85 205 42 307 14 260 98 257 77 580 11 693 10 856 13 901 49 252 33 800 87 845 61 663 79 453 17 522 94 540 63 662 3 975 8 213 76 362 12 495 46 339 95 898 9 472 18 796 32 978 31 37 19 225 43 715 6 221 83 616 58 455 66 80 28 951 90 610 99 131 40 125 70 739 59 808 82 391 25 45 78 5 50 459 5 98 88 592 15 304 24 450 93 367 21 512 64 852 44 574 65 650 45 843 84 33 34 491 52 273 47 801 74 388 7 727 37 826 67 197 29 509 54 395 75 190 89 913 92 355 20 950 2 18 71 785 51 597 53 337 35 830 22 930 56 982 86 509 96 237 48 132 41 315 57 873 80 839 30 209 81 252 26 479 36 798 38 986 23 460 68 150
46 275 78 591 4 487 62 410 86 292 63 51 18 896 94 967 30 117 20 467 89 180 44 221 76 327 2 779 41 406 60 493 24 593 55 545 12 712 51 434 85 762 11 285 14 298 98 451 99 273 95 149 54 994 74 893 5 201 65 200 58 785 22 21 47 572 59 864 91 182 96 610 79 714 48 938 29 449 53 897 43 830 61 114 90 646 50 506 52 277 49 559 6 115 93 792 84 52 73 341 57 808 64 646 27 390 34 146 88 915 21 501 0 567 13 128 31 556 25 810 33 103 32 529 1 660 17 628 38 574 97 289 37 93 69 195 40 104 70 613 68 69 83 788 10 318 7 833 71 605 72 969 80 145 19 247 67 512 23 269 39 187 9 788 87 115 16 533 3 236 26 452 92 488 75 738 8 365 81 62 28 134 35 411 42 53 15 18 56 176 82 24 66 166 45 942 36 1000 77 57
68 899 69 616 79 984 41 996 64 496 9 494 51 773 13 22 83 142 20 857 63 489 67 393 55 474 53 984 85 787 92 171 62 400 57 769 17 629 39 583 59 545 98 858 33 42 10 517 60 670 26 646 56 314 24 452 18 296 40 835 75 371 32 904 37 238 87 671 27 77 31 463 82 394 61 67 44 691 73 285 5 353 71 48 34 249 0 863 8 740 2 318 86 86 3 300 93 335 45 196 1 87 7 400 91 486 38 969 88 389 58 282 14 551 96 681 78 189 35 853 97 928 47 227 66 923 81 396 94 958 46 647 50 538 52 38 22 863 49 509 90 977 72 234 4 773 48 696 11 173 74 404 16 495 99 778 29 95 54 188 70 501 6 921 65 698 89 240 23 448 76 815 25 732 80 536 95 315 30 495 77 222 43 399 12 770 36 379 42 906 21 561 15 174 28 747 84 280 19 232
98 290 87 56 29 725 8 641 62 406 15 782 16 384 34 259 28 109 27 63 93 562 90 943 3 285 44 269 61 746 20 987 59 898 51 1000 22 650 21 553 36 791 69 277 11 89 6 997 1 674 46 87 66 950 79 851 19 467 41 151 96 102 67 22 45 489 72 647 82 834 92 350 2 761 74 69 12 144 97 513 73 348 95 947 17 908 71 418 53 307 60 866 38 890 47 542 9 1 0 751 64 11 4 107 33 46 48 318 91 722 52 587 65 332 24 11 39 402 32 663 30 360 18 592 75 550 43 223 7 286 50 303 94 132 88 493 10 161 40 121 49 958 37 169 5 342 77 728 78 759 83 319 68 892 99 959 25 263 76 221 35 834 13 745 63 691 14 248 42 204 85 494 80 332 81 110 57 996 55 490 23 746 86 15 26 697 31 264 54 820 84 613 89 591 58 93 70 847 56 450
60 938 57 334 64 745 71 704 6 800 69 403 23 601 81 691 96 91 52 261 42 853 72 139 94 631 53 914 22 854 25 550 65 518 15 26 39 116 20 266 88 29 68 42 97 466 74 936 28 427 44 845 0 430 67 972 56 750 76 290 75 103 40 137 87 609 98 601 46 59 45 489 33 422 41 871 90 948 9 530 84 284 82 946 43 39 34 645 35 357 13 582 14 281 50 303 92 759 51 725 29 813 63 130 85 5 18 157 11 870 70 414 21 169 89 379 5 262 80 889 58 960 37 893 93 121 8 150 30 282 32 525 95 449 2 225 79 308 47 154 24 102 59 953 73 980 66 353 78 842 1 958 3 248 12 584 61 438 77 305 91 924 7 467 55 484 26 675 86 758 48 320 27 475 16 886 62 487 36 84 31 40 99 575 17 393 49 912 38 496 4 181 54 175 10 495 19 862 83 948
23 54 78 886 34 850 36 442 98 670 41 718 60 81 92 858 82 788 63 662 90 179 85 63 46 16 54 24 70 13 9 664 27 397 89 974 67 347 32 106 2 818 6 518 84 474 64 531 21 373 66 561 12 127 48 234 47 247 74 673 10 8 76 693 99 952 51 456 17 269 59 874 88 759 28 206 7 305 44 655 3 605 68 354 20 659 1 885 30 975 18 193 25 476 40 710 43 439 80 285 81 364 71 319 95 526 49 60 72 118 93 89 58 144 96 962 62 932 75 930 38 867 69 129 8 472 42 792 94 469 15 844 11 177 4 46 37 194 50 139 22 518 53 183 61 743 79 649 0 882 16 742 65 502 26 801 52 772 19 336 45 318 35 215 77 961 91 826 97 781 14 867 24 784 87 804 39 869 55 7 29 498 83 439 33 201 13 826 57 797 73 178 56 355 86 454 5 468 31 736
91 355 56 187 47 788 20 622 21 966 76 486 82 396 9 552 12 264 40 253 8 234 26 851 6 735 52 161 49 966 14 773 3 462 42 926 87 446 7 913 58 578 2 150 29 878 80 974 84 749 27 881 65 545 33 503 96 92 35 353 77 608 73 741 44 519 37 802 67 486 31 585 92 677 93 183 83 278 75 102 25 650 5 951 4 793 11 410 61 542 81 719 39 816 50 293 70 330 53 857 71 386 51 507 74 337 72 913 60 674 99 204 95 177 34 608 15 849 54 434 36 798 79 858 23 667 66 514 24 705 59 962 46 336 19 483 78 634 41 486 22 674 86 636 28 719 85 725 38 478 18 410 32 351 90 836 88 145 55 863 69 127 45 536 48 960 30 902 94 24 97 61 17 916 10 459 43 676 68 21 1 840 16 360 98 171 13 581 63 808 0 993 89 918 64 769 62 816 57 113
33 159 44 608 16 214 22 382 65 235 92 610 51 61 47 847 70 925 88 750 43 991 78 597 14 889 7 631 20 550 35 191 99 81 21 950 87 519 32 688 74 535 17 468 58 907 64 268 23 72 27 654 41 251 60 288 90 417 19 395 71 880 85 222 80 505 13 761 93 749 1 736 3 195 62 395 31 849 89 932 75 814 34 175 91 788 10 829 48 746 38 963 97 766 61 634 29 466 86 240 63 294 46 792 37 128 8 479 40 430 98 979 30 969 66 528 67 169 69 137 0 271 56 938 73 341 54 591 18 533 5 92 94 851 26 798 76 898 95 874 42 815 96 509 36 709 81 4 68 686 28 26 55 737 84 960 77 444 4 882 83 469 11 327 9 440 24 997 39 539 79 596 6 452 49 776 52 250 57 657 15 284 45 98 12 107 2 828 72 514 25 392 50 13 59 479 53 980 82 916
50 461 33 165 57 867 16 319 63 173 58 480 25 824 80 471 36 495 54 864 56 61 92 44 62 359 20 838 41 30 85 733 64 587 1 918 19 130 31 760 2 167 49 691 68 762 46 46 8 681 43 180 60 868 52 228 73 662 15 236 40 884 37 62 69 111 10 375 93 32 12 638 51 435 71 177 48 55 74 866 26 906 72 465 18 173 70 524 6 324 61 370 98 181 34 722 44 788 24 466 47 116 95 358 28 180 23 451 3 149 82 288 4 646 42 462 17 351 7 879 11 500 75 464 65 911 84 32 89 796 30 93 94 99 78 653 29 380 45 281 66 445 21 462 5 102 0 926 86 280 22 164 97 232 79 359 32 330 13 690 87 778 83 26 53 717 96 487 76 637 81 340 91 907 35 518 88 653 99 63 67 958 14 895 27 530 38 775 9 74 55 590 59 409 90 474 39 40 77 696
55 490 47 205 2 759 36 526 64 358 15 363 9 65 21 115 93 806 90 304 13 471 52 639 66 379 58 868 41 586 56 774 33 21 97 364 91 344 87 427 35 674 62 402 81 630 73 237 46 454 77 708 82 560 80 156 99 321 24 90 86 594 32 845 7 570 70 857 51 186 28 456 43 230 11 4 42 949 31 587 65 564 22 539 37 522 25 927 0 528 67 716 92 999 18 712 3 314 1 477 23 190 61 178 40 234 34 115 50 611 69 559 84 403 54 956 74 757 75 254 53 945 12 657 89 470 76 557 5 192 16 64 72 689 17 399 39 50 83 982 94 943 38 392 10 573 60 474 59 638 57 77 79 511 4 220 71 903 63 872 29 622 6 876 45 530 49 177 95 209 26 615 68 96 96 569 78 948 48 555 14 317 85 616 44 660 20 132 88 224 27 686 98 736 19 16 8 88 30 935
75 959 53 692 3 893 66 79 99 508 73 970 59 951 79 628 45 995 5 178 1 855 96 179 72 743 39 933 68 609 76 931 83 665 29 184 10 682 58 982 23 895 38 69 30 84 57 470 87 895 26 614 16 939 40 524 63 750 32 75 69 691 36 507 31 649 28 915 14 128 18 139 47 535 8 718 64 378 95 138 50 417 9 889 81 131 51 877 7 527 41 235 94 862 52 156 43 89 56 100 61 933 62 443 33 342 27 38 97 415 67 356 17 92 77 675 20 644 55 570 93 957 0 390 6 542 13 433 22 939 98 94 42 567 78 817 91 352 71 44 54 81 82 690 19 828 49 373 37 78 60 625 34 179 2 35 25 420 89 736 84 642 90 471 21 396 35 675 4 70 65 937 80 416 92 15 24 482 88 512 11 583 12 749 44 883 85 580 70 166 86 548 48 9 15 304 74 700 46 637
42 548 36 534 81 954 92 192 27 792 28 971 35 533 0 699 95 119 33 929 14 969 37 811 53 114 74 323 15 260 90 547 70 12 76 531 62 61 94 153 9 210 85 152 63 463 73 472 31 67 67 275 78 982 6 616 69 40 57 456 48 252 12 882 7 415 2 217 68 216 26 959 72 338 50 558 71 588 44 785 55 663 66 353 96 761 49 889 5 548 89 6 80 177 10 478 79 986 64 440 87 89 11 695 19 210 52 727 54 913 51 376 30 8 25 429 20 217 75 9 21 171 98 639 32 562 29 205 58 237 88 385 45 383 65 29 43 958 61 34 86 14 34 644 59 623 8 775 16 702 38 214 93 909 77 315 23 302 99 481 24 821 46 268 22 672 56 94 18 318 4 153 1 672 13 89 91 295 84 327 83 549 82 979 3 742 97 419 60 395 47 17 39 634 17 314 40 835 41 741
16 478 20 836 32 800 17 962 66 539 86 182 73 718 78 974 35 840 39 215 33 392 29 640 50 497 70 723 54 222 72 936 96 65 93 115 61 178 57 134 79 573 6 477 25 421 7 794 63 910 75 455 82 827 60 123 26 618 24 519 34 512 23 419 11 112 65 774 19 877 89 839 47 607 48 324 5 883 8 61 85 994 36 173 52 59 68 534 92 617 44 464 71 423 31 914 38 79 0 808 58 993 45 699 2 820 62 3 81 558 12 690 15 966 80 231 90 390 94 542 56 873 42 317 21 378 18 379 13 488 14 678 99 370 46 270 30 406 1 3 74 371 97 967 69 454 77 977 41 306 37 919 64 147 43 536 87 424 51 329 55 269 84 860 27 985 3 301 28 233 76 244 83 154 67 759 95 611 98 304 9 167 10 350 49 987 91 216 88 734 53 441 59 913 22 288 4 739 40 228
31 862 78 367 76 985 50 288 86 656 12 687 42 242 45 648 51 642 59 767 79 531 99 63 17 150 36 83 5 183 43 424 2 232 16 837 26 799 25 877 39 816 4 469 44 738 65 937 18 851 73 964 48 463 28 473 0 455 98 542 64 684 97 20 62 169 24 902 33 745 61 12 55 365 91 251 80 350 89 845 93 41 14 328 35 718 63 394 37 959 6 866 60 247 32 831 87 901 21 538 22 239 10 808 69 642 38 986 52 669 85 217 46 831 68 781 94 128 7 623 49 367 72 254 75 56 56 67 95 436 13 170 81 63 11 359 8 664 47 722 88 828 3 81 74 494 71 745 82 812 57 564 15 779 90 340 34 509 27 966 92 555 23 823 29 768 96 941 1 348 70 76 40 954 58 98 30 577 20 542 41 544 66 639 77 28 19 508 67 420 83 84 53 404 54 856 9 672 84 757
52 118 47 319 0 310 83 288 31 203 98 60 92 665 48 251 3 118 61 893 7 628 43 434 85 448 2 991 64 101 23 366 97 402 73 286 15 310 25 425 88 486 74 204 35 760 38 989 81 123 91 922 1 323 57 148 34 283 33 908 42 199 44 538 66 666 67 263 80 760 84 487 26 661 18 214 32 138 51 442 13 781 72 514 46 521 54 103 58 303 29 344 21 394 41 72 60 841 8 908 49 308 63 873 56 338 19 419 6 253 16 605 50 799 90 886 62 922 17 463 10 694 65 978 68 271 40 195 76 265 93 284 27 655 96 194 39 88 94 523 9 633 4 204 22 75 55 310 77 903 89 288 30 283 45 508 14 180 20 943 95 524 99 434 75 281 24 511 71 522 5 446 36 996 59 779 78 892 69 875 11 317 79 416 87 817 86 318 53 902 28 762 70 205 37 20 82 439 12 404
26 720 77 14 22 932 29 519 92 260 20 733 15 107 16 730 35 146 0 488 56 549 28 575 52 687 82 301 58 145 43 607 5 664 24 963 97 183 71 739 79 303 45 925 37 536 73 171 21 712 62 619 54 583 13 876 76 421 32 435 6 852 40 386 27 953 59 573 38 277 65 350 48 557 31 811 63 697 67 832 91 822 14 975 19 963 86 381 66 95 18 375 89 47 61 971 87 624 78 812 55 628 41 674 90 323 33 545 93 878 17 717 96 150 25 310 98 199 46 142 36 522 2 659 34 897 1 215 74 983 30 642 4 282 68 724 94 58 53 141 64 693 70 343 60 372 85 511 69 897 99 323 3 136 81 87 12 808 84 146 9 600 44 894 7 158 51 82 49 821 42 538 23 908 80 338 88 433 10 443 72 576 11 930 39 826 95 978 57 387 75 768 47 598 50 978 8 398 83 871
98 126 95 646 33 258 13 58 12 648 44 834 24 227 38 295 30 981 23 942 14 848 90 654 54 403 63 109 42 257 57 632 11 784 45 100 94 269 93 597 28 12 97 93 56 391 70 845 26 225 71 171 35 349 58 456 9 874 52 312 47 133 72 250 5 997 79 931 51 164 84 262 59 214 78 213 10 229 61 307 76 410 87 986 16 186 88 508 3 741 32 436 64 137 43 936 65 200 36 291 81 38 0 154 31 746 55 706 40 9 49 804 66 874 17 819 1 788 18 308 27 614 29 474 68 836 46 233 99 403 22 158 25 369 69 486 67 458 2 20 21 891 92 140 77 275 41 54 82 819 34 951 83 561 37 257 74 403 15 591 80 818 4 780 39 491 53 518 60 561 96 724 50 25 7 241 86 673 85 332 73 12 89 904 19 104 8 66 75 109 48 791 62 157 91 285 6 955 20 471
8 184 64 338 80 138 58 455 32 925 4 206 43 110 62 523 21 973 95 734 19 258 53 79 72 185 82 906 74 519 30 557 83 491 57 504 86 507 22 698 40 195 51 172 0 72 75 711 12 898 34 845 92 502 27 242 59 167 29 243 56 7 31 925 88 692 13 709 54 492 41 542 45 804 70 367 26 377 73 422 94 411 28 864 79 953 55 886 33 810 38 313 96 815 36 186 49 485 9 641 16 531 89 601 18 179 23 198 46 70 87 757 85 521 99 359 14 530 50 181 17 948 48 349 39 680 15 186 93 281 52 719 10 527 98 767 91 530 61 196 47 22 97 457 5 88 90 642 77 374 7 934 63 712 68 366 35 999 71 706 69 187 11 581 24 6 25 892 20 421 66 575 37 455 42 223 60 722 84 395 3 917 76 772 67 568 6 309 1 667 2 565 81 949 78 621 65 454 44 125
34 990 33 297 90 569 62 515 57 280 93 10 35 804 4 124 31 151 78 724 83 162 16 536 75 881 97 46 99 606 89 309 56 102 11 386 79 666 84 552 55 111 68 935 45 523 64 451 71 551 60 641 27 452 10 56 19 450 82 498 8 221 72 955 96 305 85 530 2 247 32 997 54 655 25 506 50 111 49 549 70 820 95 647 14 653 81 729 7 955 13 345 36 593 21 2 52 41 1 155 37 809 0 893 63 477 69 205 18 544 42 406 43 399 41 908 30 958 9 976 88 262 86 404 22 384 6 15 17 233 40 196 28 524 77 254 74 849 61 999 29 836 3 619 92 490 23 923 46 332 5 992 15 341 47 962 48 737 87 150 65 43 76 502 20 105 59 818 91 368 12 946 38 49 98 641 53 177 24 795 73 46 51 256 66 315 67 861 39 427 44 51 80 922 26 786 94 140 58 343
82 154 25 829 12 693 89 948 8 14 85 709 53 475 3 434 48 771 92 853 81 484 91 20 46 279 21 632 97 605 10 146 47 868 14 185 70 968 62 464 20 27 59 225 79 48 83 76 2 870 13 466 7 635 78 853 40 959 11 496 95 34 45 191 17 30 41 24 68 616 77 603 69 75 33 104 28 37 39 874 19 248 38 789 72 462 94 986 16 298 27 492 18 906 37 866 84 476 99 408 67 299 98 391 61 328 54 202 86 39 58 273 88 755 57 671 32 339 76 928 49 620 4 603 50 235 96 616 63 969 52 283 43 168 23 579 15 349 93 936 42 510 51 877 26 98 87 407 31 745 56 267 5 535 71 414 73 548 55 509 60 830 66 401 74 701 0 995 65 597 9 938 24 376 64 139 35 966 75 367 44 310 6 176 22 165 90 414 29 530 36 918 1 886 80 35 30 369 34 778
84 417 14 338 61 659 96 535 7 931 65 247 21 306 49 931 62 986 85 538 73 238 80 920 69 100 64 329 28 842 43 518 10 229 16 926 38 95 24 421 22 171 46 432 8 770 55 376 75 391 53 29 70 509 51 174 89 403 31 796 97 247 66 899 81 26 5 360 27 88 68 899 34 433 0 257 11 974 1 790 29 440 58 957 83 933 37 70 26 604 86 652 54 718 92 269 67 84 77 777 39 983 12 52 19 814 20 940 23 3 25 190 18 302 99 268 35 381 56 548 6 522 33 530 78 390 87 953 98 869 74 552 52 577 45 589 91 6 13 937 76 872 88 791 30 276 3 994 63 445 79 380 36 848 60 806 59 494 32 484 93 215 50 119 2 925 40 147 42 939 48 344 57 827 44 453 41 429 94 760 95 713 71 203 4 793 72 440 82 875 47 938 90 949 9 278 15 121 17 866
67 407 6 130 52 315 70 196 98 715 7 205 14 625 89 733 59 14 49 26 86 20 91 839 47 377 72 205 2 749 1 495 83 557 43 504 46 383 13 337 74 288 88 660 94 803 69 695 5 346 41 708 21 545 99 177 61 815 55 716 12 629 97 174 60 888 3 625 75 709 20 64 50 336 51 163 71 358 96 886 24 832 33 213 10 694 79 507 45 743 38 166 34 514 8 19 58 442 93 791 76 772 27 30 73 892 30 716 23 160 17 501 15 50 32 288 78 483 87 66 63 142 81 592 44 265 57 92 4 157 36 50 16 322 31 527 92 751 25 367 64 720 95 738 48 179 77 603 53 823 84 618 18 100 39 854 0 545 9 972 90 404 65 754 22 5 80 296 19 860 11 316 68 331 37 81 28 373 82 672 56 559 35 544 85 14 40 470 26 264 42 113 29 962 66 873 62 172 54 317
27 493 20 237 67 594 79 590 96 955 9 240 65 795 60 737 77 197 3 217 73 845 57 918 15 1 82 685 29 518 26 723 19 124 5 993 17 177 80 190 84 7 48 234 16 32 89 729 63 428 83 664 81 639 44 640 93 547 6 993 64 617 35 966 8 405 66 474 72 753 12 205 2 972 24 423 88 294 1 813 74 573 38 444 76 188 78 867 28 779 23 564 43 827 69 907 52 233 47 798 41 150 86 801 31 612 0 768 37 587 50 456 53 971 14 244 34 946 90 237 4 676 32 495 95 115 13 894 30 252 87 312 11 744 21 212 98 650 10 142 54 724 45 712 58 480 68 866 99 599 39 138 46 895 22 259 49 672 85 564 71 598 91 80 70 70 40 789 33 320 94 976 25 906 61 689 55 135 36 477 97 812 92 918 62 120 7 343 18 456 42 889 59 237 75 93 51 301 56 71
12 440 96 479 1 682 10 72 26 107 2 927 59 933 56 245 34 273 99 989 16 138 58 874 48 808 6 57 3 796 5 639 49 302 42 604 7 139 17 248 83 509 46 127 69 714 39 732 88 125 44 773 18 923 94 883 80 276 72 613 70 850 54 377 32 340 14 7 98 987 57 543 25 889 15 855 95 704 47 464 66 597 75 47 71 203 4 105 53 658 20 519 29 452 76 690 28 748 43 952 51 608 84 993 9 192 87 255 22 807 67 830 23 93 55 853 97 160 74 288 27 590 89 306 68 195 85 510 33 200 91 857 62 58 78 595 35 846 79 287 0 845 13 840 63 919 31 893 60 145 8 341 41 713 50 430 24 308 11 867 82 716 86 914 77 359 52 680 37 853 65 344 64 472 45 389 73 733 19 922 61 387 90 644 92 342 36 162 93 653 38 843 30 706 40 187 81 853 21 302
55 935 46 522 57 320 26 97 23 379 17 803 6 903 28 562 64 232 18 8 13 390 35 5 54 884 80 556 30 243 62 273 36 951 71 454 44 153 52 968 67 834 53 793 75 145 47 460 88 9 48 648 43 708 29 996 31 980 41 799 70 791 87 862 37 832 12 916 32 764 84 278 92 20 99 485 76 593 73 181 63 683 98 667 34 111 8 493 49 926 56 763 82 840 69 984 89 843 40 998 33 670 94 665 42 902 96 294 20 557 79 898 16 738 91 241 68 68 51 780 39 915 61 626 14 301 65 333 95 451 72 794 10 102 59 196 9 776 5 950 85 339 74 744 11 159 60 234 45 442 0 622 22 847 25 547 38 739 78 657 24 220 15 370 27 362 90 700 86 30 3 981 93 530 83 899 2 733 7 207 21 648 19 600 81 836 66 720 58 353 97 161 77 367 1 775 4 905 50 238
93 250 0 411 90 65 99 744 3 79 23 753 44 284 70 365 48 483 54 528 20 774 16 584 47 78 51 784 37 114 52 166 26 622 82 617 1 494 98 723 9 391 27 936 10 845 65 651 28 769 18 636 77 857 8 109 91 69 43 343 96 10 60 633 2 261 12 728 39 88 25 777 14 671 86 501 35 737 38 582 72 654 15 85 71 743 31 834 55 558 92 140 76 561 73 242 17 994 50 695 68 348 63 407 87 347 94 39 89 254 67 522 30 223 4 796 62 559 75 844 56 963 46 54 42 949 64 256 88 950 61 824 45 74 7 568 97 348 83 113 19 620 57 116 85 604 74 975 6 481 79 673 13 15 24 504 36 828 29 181 41 245 22 667 58 897 80 289 59 446 5 721 84 512 33 128 40 753 78 882 49 529 11 476 81 317 21 465 53 861 32 64 69 233 95 417 34 157 66 455
20 898 44 985 47 546 35 195 81 977 28 674 52 136 94 138 15 78 77 874 87 447 93 811 14 301 41 401 56 31 62 566 64 99 42 849 58 879 6 218 1 741 70 459 78 74 95 736 85 125 68 459 13 168 9 252 91 819 26 301 69 4 31 468 17 756 37 489 0 831 72 384 60 729 11 722 27 496 66 641 34 934 88 949 4 45 50 695 90 221 48 685 24 323 32 915 75 270 79 179 97 223 83 803 96 366 92 386 98 775 84 228 45 514 23 57 25 551 2 857 3 574 73 361 33 803 63 489 76 926 43 590 99 70 54 303 5 687 38 667 80 989 10 851 71 675 12 894 89 740 67 630 7 624 49 322 16 34 22 26 46 668 74 227 61 59 18 512 53 327 30 805 82 306 8 155 86 877 19 397 65 633 55 618 40 271 59 81 57 207 51 195 39 372 29 851 36 908 21 419
65 585 92 488 31 628 33 890 37 506 35 295 1 533 16 91 36 443 91 277 18 103 70 625 23 449 8 406 39 920 59 868 17 934 82 454 21 137 26 931 46 452 88 21 43 80 14 340 3 753 95 368 2 370 48 31 22 19 61 732 30 301 72 624 79 497 63 382 28 903 84 995 83 246 24 278 96 959 98 202 85 899 67 690 94 854 71 394 19 719 11 751 74 961 64 84 87 469 10 970 52 790 81 855 40 611 69 28 27 577 73 218 68 650 15 108 50 826 76 471 38 391 4 630 66 28 51 52 54 109 12 25 44 108 78 491 99 996 13 55 93 356 55 233 89 818 9 957 58 979 60 91 41 316 97 914 0 307 25 652 42 874 57 981 20 911 75 971 45 356 80 775 5 655 47 201 7 213 32 503 90 337 49 105 86 211 53 556 77 574 56 728 29 271 6 141 34 902 62 572
66 95 81 332 20 408 23 441 22 221 44 554 47 179 46 102 14 140 36 748 11 338 93 519 21 631 15 306 48 23 18 163 27 902 83 40 42 367 9 541 16 533 0 150 13 181 89 520 86 235 57 154 1 678 85 11 33 796 59 605 51 825 7 764 99 595 40 403 94 841 19 808 79 376 77 164 38 840 64 305 17 538 80 855 58 841 96 881 61 985 50 15 56 202 35 203 12 90 88 13 78 245 55 857 4 352 92 12 60 929 53 247 69 99 97 412 73 610 87 966 2 248 74 503 62 185 72 181 82 733 76 607 24 425 70 818 31 359 10 848 43 728 63 71 34 66 28 330 90 445 29 263 32 940 65 638 98 148 52 503 84 422 5 817 49 100 75 689 71 592 30 15 54 250 67 516 37 344 95 415 91 275 8 720 68 503 39 717 25 59 26 413 6 504 41 957 45 813 3 827
19 14 7 386 34 245 46 755 93 1 77 158 78 578 40 45 41 476 99 244 6 354 51 171 91 702 20 209 76 745 87 434 80 378 25 649 18 394 4 113 88 862 28 86 52 592 68 266 83 125 82 827 71 553 98 966 2 1 9 191 35 184 24 373 64 953 89 677 96 525 72 803 74 354 32 873 48 227 95 502 43 141 8 612 75 135 33 363 70 989 5 688 37 752 38 952 1 539 44 791 67 278 36 4 50 464 56 917 58 339 60 491 90 102 69 783 29 185 73 630 55 387 23 811 15 975 81 135 14 195 92 599 16 980 31 218 10 625 61 461 79 582 13 70 65 786 26 620 27 294 94 939 22 991 49 498 30 468 45 614 84 477 62 125 21 83 11 704 54 874 12 153 17 329 42 893 85 749 57 339 66 982 59 287 86 99 63 261 39 182 53 931 47 962 0 506 3 28 97 819
63 723 18 225 76 4 90 291 96 49 87 726 13 877 11 527 50 297 9 971 24 778 68 617 3 405 94 943 81 500 0 817 80 248 12 437 20 118 86 388 23 272 89 925 22 532 42 111 52 979 69 663 54 616 27 149 70 808 2 675 48 698 36 404 41 140 58 838 98 652 30 918 88 141 71 727 16 679 1 779 93 694 82 944 60 486 39 788 66 127 91 496 38 205 8 682 62 8 47 437 19 213 49 357 43 490 74 510 95 871 78 969 28 234 14 543 34 810 40 42 26 747 37 670 6 51 56 632 84 702 5 770 33 128 83 309 21 385 31 555 51 201 4 684 15 738 29 756 67 963 46 420 61 70 7 669 32 514 65 17 77 491 45 877 64 291 57 412 99 334 10 613 55 907 97 280 85 721 53 912 35 335 17 438 59 285 79 534 73 10 25 635 92 360 75 904 72 316 44 84
58 602 1 286 9 821 32 180 4 114 16 955 33 830 72 372 8 448 25 850 61 135 87 833 46 911 36 786 24 499 71 764 45 345 90 5 48 149 27 906 82 422 74 638 52 365 3 972 55 875 84 449 77 186 67 1 64 3 40 404 99 958 59 62 2 757 20 307 15 897 51 128 68 73 37 362 14 786 69 425 94 312 22 883 26 177 42 646 34 735 65 263 66 474 39 425 98 399 83 257 63 743 85 130 49 541 60 958 97 462 81 328 95 745 6 81 43 353 73 366 79 381 28 307 57 568 47 16 50 988 19 991 89 303 0 764 86 836 17 780 96 773 10 790 70 105 92 219 5 587 23 260 78 240 56 408 80 796 38 192 18 85 12 182 44 343 62 788 21 369 31 659 91 798 88 111 29 491 76 291 11 259 7 734 53 290 93 776 75 230 13 806 30 908 54 174 41 733 35 789
42 14 33 645 51 689 46 816 61 449 7 39 22 808 2 487 99 85 78 122 8 748 74 165 90 845 53 568 9 632 5 972 52 606 71 481 21 602 3 373 89 941 29 586 6 146 83 572 69 796 24 367 45 437 36 90 86 745 87 140 18 734 47 717 14 588 98 97 97 850 72 18 12 10 23 332 11 798 96 555 70 818 76 768 44 872 57 811 58 644 28 514 91 510 43 525 32 33 38 485 26 142 95 605 17 595 41 468 40 804 4 118 93 969 31 436 81 209 55 91 16 935 62 412 79 78 35 865 0 720 50 45 66 781 80 137 65 737 82 939 88 256 25 988 27 700 94 598 20 281 56 751 67 581 15 842 1 405 60 397 92 285 34 209 30 590 73 668 37 168 75 691 84 835 68 511 63 61 64 796 54 614 49 611 85 210 10 52 39 594 48 174 19 17 13 172 59 262 77 985
79 811 54 163 44 291 22 582 30 935 60 448 69 614 95 844 66 734 36 674 56 834 38 503 20 335 8 171 31 253 4 69 74 882 51 772 86 701 78 844 90 955 29 554 75 695 35 646 11 357 21 814 41 788 24 326 65 617 9 602 14 65 10 909 57 674 5 86 26 281 39 501 76 613 7 307 50 385 59 407 17 2 87 335 33 495 89 911 15 425 71 431 18 856 25 309 16 388 62 75 93 629 23 983 99 775 63 106 27 81 96 553 34 550 12 759 97 698 42 287 2 436 28 787 68 425 32 345 83 419 77 754 52 712 0 117 46 380 94 930 64 255 73 507 43 716 82 69 67 970 47 481 84 362 55 975 19 243 53 503 92 497 37 291 45 943 88 365 98 110 1 593 91 184 49 800 72 160 61 666 70 951 3 667 48 302 40 236 85 427 81 450 58 617 6 664 80 146 13 82
95 920 64 737 4 667 27 909 57 778 22 423 75 134 82 121 65 196 78 529 11 905 20 424 48 958 52 522 0 671 47 506 63 284 88 450 31 319 98 38 32 790 79 13 35 631 60 328 50 124 36 872 97 250 84 60 68 970 46 287 45 525 42 864 54 572 12 868 87 322 6 96 1 382 30 755 73 935 17 723 61 731 86 993 89 807 66 243 23 160 99 746 40 978 91 538 44 947 16 905 2 699 59 1000 92 37 90 754 9 894 18 936 8 602 29 235 53 444 14 322 33 569 5 370 74 420 77 204 80 12 72 168 41 560 71 481 10 982 39 507 24 593 15 731 51 723 49 81 81 512 70 509 25 697 13 768 28 594 93 761 62 481 38 258 83 63 7 361 67 986 69 150 58 384 94 577 96 490 34 202 55 114 26 233 56 937 21 732 43 739 85 512 19 117 3 104 76 280 37 99
97 300 66 500 20 513 47 262 43 729 6 63 57 185 89 529 30 630 28 327 29 653 69 924 41 602 54 474 81 945 63 893 38 911 10 677 59 161 22 670 35 946 48 64 21 35 4 268 72 24 96 506 78 799 58 81 9 186 60 544 12 591 76 251 86 709 17 641 36 505 52 910 3 521 94 750 18 670 50 636 68 27 71 149 61 166 45 701 8 832 40 964 13 682 64 473 74 129 5 162 85 262 75 66 7 662 98 257 62 665 56 327 49 152 39 448 95 954 46 219 93 56 92 413 88 657 83 165 15 477 33 464 31 375 51 776 24 149 55 474 70 202 37 746 34 364 1 804 26 145 99 185 14 890 67 740 65 201 87 433 32 404 11 546 42 642 73 91 53 601 25 674 79 145 16 480 84 575 0 754 80 82 91 507 19 161 23 386 82 497 27 196 77 320 90 971 2 982 44 568
53 356 43 320 19 611 32 558 97 156 37 513 9 74 35 53 82 465 31 759 34 408 80 952 87 444 77 498 89 641 72 180 6 415 29 397 22 966 96 720 23 95 40 299 64 730 74 611 69 956 78 339 62 804 70 980 88 178 75 551 16 313 79 106 1 903 66 99 63 570 8 108 13 857 59 1000 25 318 85 275 17 979 51 520 42 596 24 779 2 68 61 371 83 775 49 872 38 869 10 136 36 685 41 422 45 829 14 736 60 118 67 704 81 163 30 317 84 670 39 306 52 294 65 128 5 111 55 499 68 92 56 823 47 982 26 201 90 518 33 101 27 695 58 200 48 900 93 27 12 648 94 654 18 706 20 252 54 808 95 517 15 534 98 191 7 186 71 796 76 797 99 141 91 754 21 735 4 682 0 770 44 906 57 474 50 114 46 153 11 777 73 421 86 142 3 624 92 585 28 785
48 422 30 667 4 179 66 953 2 455 60 892 71 585 97 579 5 505 67 520 15 800 55 806 12 143 41 484 38 929 45 566 72 299 1 854 27 954 34 634 29 557 17 856 77 629 79 655 95 296 43 248 28 844 53 477 11 682 88 875 58 640 49 783 73 654 37 279 46 405 35 736 81 24 91 800 59 635 68 97 42 532 10 146 65 492 84 135 52 27 19 117 21 157 87 729 3 11 8 351 86 978 78 231 44 609 20 299 39 971 93 518 23 86 69 679 54 445 16 608 36 532 85 51 32 310 14 56 25 59 80 141 50 417 0 795 74 868 90 466 18 50 47 50 51 1000 9 391 33 142 40 444 64 342 76 813 7 626 70 744 61 89 83 843 56 311 89 728 62 762 94 181 6 463 22 554 96 854 63 491 98 671 57 872 13 942 24 92 31 704 82 647 99 247 26 897 92 171 75 700
23 350 48 958 66 505 38 706 21 762 93 595 96 524 99 529 12 901 43 129 64 590 83 1000 37 824 1 191 8 372 72 3 15 867 26 28 53 198 79 191 28 294 22 175 94 70 58 450 11 302 18 915 3 914 95 201 92 351 7 38 97 328 20 297 65 330 6 624 59 893 0 22 46 828 54 649 80 777 36 890 9 27 62 243 17 579 34 61 91 310 52 23 30 261 35 722 87 168 44 739 88 67 70 979 56 544 5 881 75 438 84 331 50 720 98 11 69 175 4 737 13 823 55 250 76 338 10 548 29 109 63 805 68 289 90 314 32 275 45 398 24 249 60 643 89 261 61 417 71 517 31 2 2 709 51 575 40 230 14 675 25 485 67 647 57 260 47 127 19 857 78 979 16 691 49 661 82 350 42 608 41 860 27 948 39 571 74 31 81 879 33 3 77 539 86 320 73 666 85 609
95 115 22 423 17 201 61 320 20 366 84 607 53 986 91 307 63 595 44 978 99 411 56 105 7 463 88 778 49 59 82 962 34 901 97 706 59 737 13 158 42 383 2 862 12 757 40 965 81 551 64 793 67 97 23 441 52 390 65 94 77 652 62 575 31 552 39 750 57 307 86 85 30 907 9 799 93 276 80 725 90 370 69 437 0 344 10 495 75 706 4 58 32 84 14 894 96 952 18 218 26 893 60 528 25 116 85 610 6 69 54 833 28 695 76 478 87 518 8 81 19 892 74 849 55 50 37 17 24 502 3 7 36 621 79 894 27 182 45 583 48 488 66 516 47 631 43 740 1 522 35 531 46 625 94 139 70 892 78 487 58 429 68 126 73 962 72 473 71 219 41 615 50 57 89 267 98 238 11 752 83 393 15 569 16 705 21 183 5 521 38 3 51 257 29 96 92 922 33 607
45 550 77 66 33 473 1 11 90 854 68 843 36 492 73 744 14 712 13 391 63 15 93 106 99 858 5 932 21 195 18 124 85 560 0 153 24 749 22 712 60 386 16 29 11 599 83 276 41 640 31 467 46 189 71 96 74 652 82 595 29 637 70 804 66 988 62 804 96 876 47 439 9 611 35 534 34 513 15 98 56 932 95 364 38 953 61 706 32 634 88 806 97 158 76 876 55 510 86 797 7 588 75 683 52 485 25 359 98 274 30 270 3 301 69 186 92 593 89 149 44 733 91 565 50 453 87 849 39 998 54 546 58 148 57 187 23 634 8 776 84 535 43 332 17 704 19 805 26 421 27 748 59 216 4 753 20 599 48 663 81 753 28 165 10 267 37 705 64 428 65 610 79 472 42 714 80 525 6 343 2 458 67 973 49 678 12 802 72 779 40 714 53 152 51 223 94 535 78 980
31 535 79 246 48 258 24 580 47 376 55 911 1 88 13 716 22 610 86 641 97 560 21 616 66 990 29 895 38 382 90 998 16 564 64 764 15 971 10 230 93 499 76 598 67 380 27 221 32 413 72 709 34 916 74 292 51 437 63 871 91 271 12 253 3 542 23 12 75 684 78 629 54 809 69 564 53 325 41 701 71 898 25 497 52 630 26 354 57 144 30 519 7 216 59 941 44 591 40 23 20 385 9 981 14 460 82 939 70 922 19 368 73 532 65 516 45 541 18 873 35 921 94 687 33 160 11 851 17 482 80 590 88 706 60 939 50 446 83 730 99 633 46 595 77 493 89 566 0 374 2 539 37 43 49 599 58 518 68 642 61 858 81 272 84 317 85 779 42 939 28 675 39 761 56 35 6 672 4 457 96 360 36 822 87 193 92 714 5 608 43 401 8 377 98 199 62 713 95 530
17 388 42 372 12 896 99 291 71 495 47 668 6 123 89 286 50 620 78 149 13 404 36 155 29 993 48 699 65 52 27 804 26 940 94 904 86 221 57 169 24 493 58 9 69 507 32 543 1 304 66 428 41 376 52 772 11 93 54 45 35 804 34 270 3 118 40 471 55 718 74 305 73 876 97 519 76 729 79 439 39 806 62 949 87 325 60 809 0 400 98 780 88 408 61 564 31 92 63 481 96 337 59 159 91 231 44 680 38 857 84 217 22 194 20 785 28 215 45 263 49 260 80 146 19 455 90 219 64 8 72 678 30 606 83 944 77 960 51 987 70 492 37 930 75 894 43 665 68 94 93 722 67 275 81 62 16 774 2 895 10 950 82 223 33 962 92 216 4 146 85 257 5 215 9 126 23 620 53 926 46 743 18 767 56 368 21 250 15 606 8 837 14 759 7 717 95 460 25 253
30 839 71 603 13 288 19 715 53 479 88 471 38 266 2 826 96 189 78 15 55 251 60 665 35 223 3 496 92 860 79 689 40 130 62 265 87 999 29 236 90 154 4 694 47 373 8 368 94 414 1 131 56 197 64 600 61 335 9 424 85 78 68 555 74 325 50 956 67 929 21 669 14 94 10 106 18 878 25 492 86 900 36 337 12 730 48 166 6 850 99 279 17 378 51 294 26 395 37 173 31 334 58 173 63 558 28 165 20 677 75 669 24 618 83 423 5 960 11 312 84 2 66 420 41 862 97 367 77 542 15 338 70 428 69 302 81 550 46 326 49 430 95 205 39 666 0 616 82 735 7 154 72 483 93 192 42 169 45 218 33 544 16 510 80 529 91 166 52 606 27 823 34 898 23 450 98 512 32 612 43 588 54 697 89 222 57 588 76 185 59 20 65 461 44 921 22 268 73 129
9 323 7 24 81 686 40 472 82 557 4 802 30 734 25 745 21 47 80 832 45 188 5 849 36 207 96 99 13 531 42 684 16 846 61 617 73 801 3 52 54 92 14 980 86 988 47 519 17 471 70 724 20 658 76 839 35 616 91 301 84 269 95 514 65 226 50 971 83 185 33 82 64 447 98 849 79 323 72 327 15 697 66 354 88 689 12 488 71 106 60 774 56 256 44 209 90 809 97 606 77 365 2 143 43 114 32 467 0 916 53 150 49 136 55 401 31 126 57 435 46 569 18 457 93 883 23 822 51 782 37 419 62 236 10 598 52 173 39 890 92 291 94 17 6 230 99 962 8 137 87 811 58 806 89 629 22 356 24 243 69 595 63 730 28 635 41 566 78 805 27 311 68 104 48 851 38 125 26 53 34 849 74 669 19 45 75 490 59 82 11 439 1 4 67 253 29 490 85 145
48 620 21 97 14 736 10 145 96 929 92 940 13 243 86 133 7 728 3 698 45 451 77 437 69 121 17 578 52 487 31 813 56 187 82 474 47 300 16 496 12 715 55 62 40 886 34 800 51 280 70 308 54 790 50 2 37 390 38 883 29 409 28 599 64 550 73 730 57 480 65 812 95 694 42 813 83 737 30 723 35 242 80 865 43 690 11 194 72 390 58 33 62 717 59 634 63 638 61 697 88 972 79 538 84 757 20 576 24 82 39 881 75 383 0 555 36 500 68 603 93 811 6 179 98 490 2 251 5 600 66 864 18 470 67 526 33 850 91 528 78 80 8 560 22 97 44 568 81 699 97 704 94 319 25 643 46 104 76 318 53 836 99 320 9 925 32 189 26 368 1 437 74 897 71 932 49 156 87 546 4 486 19 790 60 197 85 825 89 692 23 585 90 845 27 193 15 238 41 628
22 752 79 417 62 867 26 145 7 809 81 361 43 404 3 546 27 695 18 501 98 573 12 15 41 639 44 555 72 297 6 598 93 327 38 819 66 542 91 652 10 43 58 926 9 394 78 255 68 696 23 727 82 481 90 822 1 771 99 39 15 356 17 80 51 669 73 293 24 104 5 457 14 790 8 177 13 120 97 787 88 690 4 433 16 199 56 777 57 236 47 421 65 462 45 303 40 718 71 941 31 614 28 861 69 18 80 35 11 347 50 906 30 120 2 83 53 966 76 390 0 741 39 375 35 421 94 287 49 52 96 262 59 344 70 261 54 388 32 964 33 627 37 81 89 989 64 837 63 611 95 632 84 647 52 115 61 951 34 221 46 226 29 792 48 917 87 644 77 812 86 869 36 557 55 796 83 258 75 376 60 846 20 996 74 702 67 68 92 907 19 222 21 137 85 386 42 482 25 208
78 126 94 958 13 985 52 767 90 43 33 453 21 69 51 446 58 836 42 649 69 296 15 77 25 966 60 471 48 358 18 165 0 981 6 472 55 757 87 263 79 130 64 627 82 70 98 332 37 748 31 820 80 204 7 983 85 345 71 293 57 160 44 751 83 42 41 578 16 46 95 977 23 889 19 259 49 568 84 650 53 775 99 259 91 294 39 897 70 30 8 590 97 166 27 315 30 904 1 791 47 405 92 288 12 755 61 502 59 442 54 139 89 257 35 697 73 403 5 968 68 896 4 690 24 999 93 277 86 218 22 662 81 175 9 395 76 570 96 373 2 697 26 966 46 172 88 973 43 603 11 199 10 511 29 353 65 473 66 75 77 491 56 911 17 35 67 172 62 273 74 695 50 581 3 85 45 195 32 824 36 324 14 819 28 632 72 596 75 818 20 279 38 884 34 780 63 127 40 848
32 402 80 6 90 924 72 486 63 855 4 722 71 829 75 625 12 349 94 341 68 202 40 368 10 944 21 580 42 945 46 13 30 760 37 386 41 652 38 525 28 100 39 20 35 3 3 286 25 655 58 10 56 486 51 41 67 298 31 728 47 618 11 190 16 974 34 891 88 453 26 815 9 300 98 359 5 398 22 125 79 195 19 860 76 582 49 150 29 996 60 746 81 629 20 817 18 917 55 913 93 387 96 560 84 65 57 187 33 356 62 971 7 865 8 933 43 935 99 542 65 497 48 456 27 51 73 488 50 689 70 950 54 583 89 660 59 94 87 288 23 644 85 565 83 749 53 525 45 240 1 291 14 555 91 220 61 194 82 154 52 988 13 482 15 62 92 729 78 870 77 47 69 716 6 120 36 425 44 659 66 113 64 698 95 533 86 678 0 809 24 450 17 160 2 901 97 806 74 626
93 323 23 297 57 610 31 127 44 335 49 929 38 222 45 864 30 113 85 647 0 573 69 990 88 312 54 424 67 640 94 5 80 751 52 581 87 726 34 111 21 859 91 655 36 975 47 522 42 274 74 303 24 469 11 680 61 30 89 284 95 704 82 677 1 645 29 877 9 596 37 430 84 726 12 910 28 362 18 932 2 218 35 359 6 320 79 879 98 941 3 904 83 221 53 71 55 920 68 873 7 629 4 102 76 756 48 589 81 821 33 42 40 292 17 119 75 948 78 406 43 943 5 885 59 631 65 576 39 353 60 225 15 487 96 901 77 910 46 551 62 976 51 689 73 410 97 128 16 257 70 627 64 56 63 68 22 323 25 956 13 772 19 239 14 511 56 392 92 823 10 594 72 209 50 69 26 367 32 530 58 795 27 632 86 760 71 950 66 503 41 464 8 843 20 81 99 813 90 602
6 162 35 584 29 221 40 915 67 629 61 214 63 642 45 500 73 148 87 754 97 556 72 839 50 905 74 826 57 463 16 512 42 608 12 33 92 205 60 671 38 375 30 908 85 469 93 466 23 860 54 554 13 558 83 464 66 568 71 769 52 196 22 680 82 710 88 318 56 285 84 855 39 159 24 604 79 305 7 776 11 781 4 934 94 564 14 269 15 58 34 143 76 282 96 988 86 92 43 622 1 277 26 30 51 495 75 584 47 894 17 745 64 176 80 453 59 78 10 612 53 546 68 853 9 575 21 355 32 111 25 419 46 548 27 688 99 379 90 495 18 841 8 729 98 936 62 954 89 657 44 314 48 162 0 762 3 570 81 463 55 15 31 462 20 823 58 403 37 805 78 923 33 698 70 495 19 999 36 60 2 99 5 226 95 989 28 400 69 818 77 774 41 992 91 933 49 461 65 27
41 535 40 427 61 174 70 309 8 688 60 580 50 972 36 249 31 134 43 839 2 429 9 909 12 244 90 955 76 381 86 597 37 131 66 681 89 261 94 273 73 886 11 522 71 267 20 995 53 839 85 271 27 825 81 439 45 733 28 688 59 325 74 412 77 901 25 196 34 189 97 959 19 602 39 639 26 956 22 54 38 363 87 978 32 957 84 682 79 119 7 107 17 139 54 13 67 295 48 221 69 267 83 227 5 96 51 467 21 72 80 6 72 131 65 550 44 304 13 809 47 163 57 343 75 855 35 182 10 547 62 829 24 960 55 363 98 217 0 951 30 643 93 38 33 531 3 798 68 528 49 178 88 596 92 890 95 311 23 618 52 75 63 357 15 713 18 385 64 185 96 444 58 950 6 940 46 965 4 113 29 932 99 592 78 21 1 886 42 760 82 237 91 267 16 988 14 229 56 452
58 954 94 809 85 550 5 509 99 307 18 792 51 577 91 576 90 664 79 450 1 723 87 653 52 100 76 171 30 250 83 80 22 726 47 840 13 706 10 324 88 784 66 339 93 407 15 328 42 256 75 361 68 460 24 46 81 522 50 427 11 359 86 928 12 55 38 368 20 561 96 390 80 551 43 404 64 389 3 650 48 799 33 985 55 819 29 525 56 462 36 172 57 858 31 834 41 290 14 443 89 496 8 320 46 850 26 794 32 79 65 837 27 87 71 636 54 407 4 965 53 900 44 887 63 185 77 394 35 655 59 960 73 991 21 773 69 331 23 582 40 62 17 83 6 859 0 506 74 413 34 236 25 13 9 428 39 741 2 36 95 337 28 833 37 436 70 436 16 541 78 624 67 463 97 371 49 142 60 628 92 308 7 269 72 341 84 691 82 410 45 358 98 875 62 782 19 77 61 176
3 91 42 201 22 641 98 375 0 915 2 570 82 771 30 710 44 277 12 86 35 607 65 539 92 240 16 951 15 473 19 141 89 446 25 762 78 739 70 222 93 122 54 636 88 192 96 555 47 313 5 477 80 523 77 200 58 298 10 500 20 751 51 968 29 50 40 130 32 835 18 666 84 448 43 196 79 937 33 672 46 450 28 415 81 468 55 985 39 562 23 664 36 236 45 974 21 521 64 843 1 88 76 498 90 127 41 713 99 782 31 330 17 916 61 279 53 281 14 244 49 277 34 185 95 192 97 276 37 998 63 997 56 727 86 104 73 720 69 156 52 740 26 925 8 720 91 691 4 121 71 196 48 956 7 808 57 33 59 868 11 498 83 153 87 704 9 595 50 215 24 325 13 363 60 199 66 289 38 750 68 65 62 854 94 570 27 910 6 669 74 285 85 297 67 950 75 841 72 934
17 287 31 102 84 848 38 26 87 858 42 606 96 256 1 374 54 73 28 819 68 587 52 75 71 309 55 246 25 897 51 485 8 40 86 350 94 899 98 421 61 542 34 326 0 78 18 42 14 348 30 280 97 801 62 378 59 713 88 233 75 845 99 550 82 79 89 710 48 641 37 651 27 950 11 708 19 495 77 277 21 206 90 598 70 687 16 542 29 406 6 175 33 325 53 460 36 486 26 471 93 401 7 65 39 37 32 746 69 491 46 636 2 96 41 332 10 1 56 132 23 800 67 993 74 311 24 869 65 351 50 665 44 834 76 931 78 334 58 880 66 401 15 131 22 774 95 556 3 640 13 601 20 505 83 503 35 618 91 932 43 956 85 909 57 146 72 646 79 148 40 599 63 966 73 720 64 25 49 886 92 913 81 930 4 283 12 315 47 116 45 831 9 416 60 954 80 792 5 559
58 336 1 744 37 474 35 758 97 949 54 193 98 219 71 162 76 762 83 588 99 371 52 393 15 966 64 555 17 490 36 897 78 365 6 625 53 283 57 930 27 836 12 208 21 805 40 950 29 831 51 611 44 78 14 216 2 80 63 470 73 719 66 618 46 558 48 742 86 718 45 440 68 776 49 434 32 300 95 394 18 836 94 872 80 636 34 432 26 513 5 861 77 236 0 429 25 933 59 268 30 996 31 318 9 236 85 312 20 368 74 412 89 814 43 517 24 763 33 724 90 99 61 808 50 778 84 648 8 965 16 614 38 482 4 407 67 130 96 802 87 343 92 95 10 389 69 448 22 90 3 259 70 968 47 879 39 549 81 823 88 192 56 596 23 686 7 536 19 805 28 745 79 231 72 345 60 173 42 36 82 518 75 240 65 916 93 963 91 486 55 511 41 233 11 742 13 688 62 190
70 472 98 285 0 623 73 725 59 591 44 280 14 335 21 943 84 400 87 774 24 121 16 75 53 682 60 692 19 454 29 68 99 436 97 295 66 117 90 872 15 79 57 77 23 451 88 710 12 551 62 102 17 990 32 352 8 422 82 280 65 638 30 576 48 437 63 984 68 433 13 231 96 56 33 228 50 593 42 153 38 548 55 188 46 883 76 540 52 607 26 882 64 839 51 246 3 892 20 23 61 311 34 918 4 834 43 756 67 278 81 635 39 816 92 162 10 679 37 322 36 440 89 873 80 679 22 867 91 277 78 333 77 16 28 258 71 554 95 255 54 467 86 251 7 152 9 200 27 920 58 110 56 931 35 200 45 861 6 371 85 466 31 260 5 233 69 375 49 857 18 925 79 236 25 452 1 813 94 669 47 901 40 86 75 419 74 693 72 23 41 74 83 677 93 282 11 953 2 561
21 98 56 31 33 153 26 554 18 529 78 899 59 36 8 238 52 258 27 346 99 556 7 389 13 697 85 234 6 22 75 334 49 191 40 988 90 215 86 59 12 567 28 250 61 436 50 931 15 418 88 872 68 970 32 889 30 584 69 579 83 520 82 89 36 148 46 950 66 319 51 755 71 274 80 899 24 410 87 24 29 455 67 406 94 800 89 553 54 429 62 13 53 12 47 952 57 826 20 716 19 77 11 486 14 12 43 414 3 895 45 531 72 155 42 149 96 629 79 427 9 659 34 418 31 368 70 510 95 492 55 776 23 593 35 984 22 255 1 187 73 615 92 319 16 472 60 638 37 982 2 524 76 691 65 426 5 780 48 264 4 284 0 818 77 777 44 567 25 583 97 163 41 58 84 602 63 576 64 378 10 746 58 614 93 681 81 445 74 126 39 586 38 366 91 483 17 851 98 751
65 453 40 903 57 127 18 80 39 671 31 279 3 144 60 560 32 262 66 596 1 693 53 930 79 499 21 914 44 671 61 4 94 917 9 983 37 11 47 61 54 423 92 721 70 631 35 173 88 742 13 983 28 854 41 932 81 357 95 409 19 170 20 330 72 792 15 692 78 677 42 846 84 586 76 173 98 148 67 106 89 67 24 807 64 553 86 635 14 377 34 800 0 227 5 671 96 929 93 605 30 988 10 279 80 858 90 470 43 647 74 204 68 527 75 341 56 883 23 790 62 383 46 143 83 745 77 807 8 747 16 861 7 678 69 174 55 483 4 764 12 245 51 943 48 789 91 688 50 557 17 767 33 819 59 416 97 433 36 126 49 175 85 314 87 898 25 93 29 734 2 727 11 278 26 703 71 895 73 865 22 218 38 788 45 911 99 497 52 900 82 736 63 146 58 598 27 670 6 27
86 183 57 215 98 559 24 769 27 128 65 666 14 364 21 105 55 781 64 269 91 150 97 955 22 4 88 513 74 88 67 147 62 927 31 6 40 288 39 218 17 795 56 777 85 503 93 539 8 552 19 259 33 471 92 755 5 785 59 923 79 80 69 530 77 914 23 836 82 798 16 78 25 521 78 745 53 707 89 86 41 619 71 156 49 805 47 620 94 340 72 126 87 83 45 452 90 305 26 344 84 633 76 81 7 70 35 177 10 902 13 855 95 791 66 208 4 742 44 403 36 885 11 345 6 641 51 846 83 600 73 37 75 519 32 160 0 611 3 905 20 230 60 74 58 945 18 873 37 793 42 900 30 441 68 189 34 143 1 284 99 304 96 217 28 582 38 776 81 172 9 459 80 770 63 347 52 953 70 278 50 997 12 3 43 434 61 27 46 836 29 788 48 189 2 599 15 508 54 517
34 427 35 175 55 696 92 799 2 170 48 799 84 464 53 126 19 281 23 699 73 103 90 184 89 712 70 957 21 585 20 11 66 138 87 389 68 663 50 163 30 840 91 903 78 217 98 649 67 299 27 237 65 414 51 71 38 933 64 117 5 187 99 287 3 604 83 678 26 950 61 388 72 44 1 956 24 213 18 672 42 912 85 707 9 376 82 404 12 837 41 631 47 840 77 798 39 635 96 578 59 139 6 293 25 857 22 55 11 445 33 352 46 764 74 844 36 747 16 356 31 779 63 109 75 367 17 196 80 722 10 946 86 188 15 267 69 634 56 634 44 757 52 517 49 801 54 81 93 950 79 51 14 699 40 829 97 174 71 125 60 332 62 790 45 56 37 706 0 136 95 820 4 412 43 187 32 890 7 91 29 975 81 414 58 533 57 833 8 140 76 647 88 42 28 560 94 165 13 480
86 303 15 558 42 626 48 184 72 792 91 457 85 420 76 90 41 845 94 849 52 863 75 692 50 168 44 726 28 914 16 832 25 105 92 408 11 20 31 720 99 592 53 534 35 925 93 194 21 718 77 350 33 606 22 555 54 352 2 50 96 646 67 888 7 784 30 972 18 82 12 999 37 106 81 152 4 967 47 924 95 601 13 744 59 71 87 184 88 411 24 853 32 342 46 347 74 176 27 200 83 425 26 10 17 546 65 849 84 706 71 308 82 25 62 479 79 897 69 630 43 750 5 246 55 562 45 655 8 354 29 439 89 191 61 709 90 258 10 377 64 603 68 950 56 881 19 229 73 571 57 659 70 562 38 663 34 320 78 462 0 40 63 688 49 37 3 549 23 573 14 985 60 17 58 231 80 355 6 234 39 42 36 571 40 658 9 120 66 231 1 792 97 231 20 981 51 143 98 838
18 893 95 600 27 179 4 691 16 90 88 742 12 733 37 130 94 689 82 161 8 148 23 534 87 919 65 148 15 485 80 541 35 324 53 169 6 952 64 943 47 680 62 729 22 307 29 182 49 816 77 611 66 519 86 231 38 140 2 88 58 725 60 350 61 422 14 26 79 852 28 88 9 992 56 901 97 563 21 257 10 314 36 702 89 965 68 351 90 120 50 456 42 782 85 350 76 620 75 37 11 400 1 265 25 317 52 49 84 554 0 50 3 43 19 178 5 366 83 601 39 317 67 204 98 870 13 41 40 521 17 162 45 418 32 536 72 664 70 287 51 648 48 173 43 499 63 546 31 848 93 851 33 142 96 927 54 987 81 348 91 736 73 562 59 248 41 521 57 668 55 646 26 602 20 789 44 399 92 924 78 778 69 826 7 750 46 31 34 68 24 891 30 195 74 44 71 400 99 672
1 307 58 271 30 280 16 536 50 896 76 761 39 569 21 881 18 966 24 470 41 656 20 579 11 876 66 730 13 930 27 730 15 378 32 988 60 15 47 842 0 401 40 378 97 700 7 949 49 866 96 868 91 780 43 552 80 47 4 421 48 11 33 316 84 264 89 939 73 423 56 663 3 516 67 600 87 635 86 963 36 365 45 297 85 729 6 119 78 709 22 395 31 187 10 113 26 842 63 502 2 254 23 853 59 692 44 274 62 971 9 615 37 31 52 318 35 27 5 92 8 658 77 239 99 863 64 991 95 530 28 101 17 441 42 479 70 827 38 170 46 771 68 109 74 805 65 947 90 626 72 660 25 495 34 929 69 310 19 545 83 538 71 713 51 481 53 954 93 716 14 223 75 905 57 67 79 264 98 626 12 788 61 819 88 279 55 928 81 847 92 69 54 357 94 826 82 211 29 354
38 98 62 283 76 900 36 116 37 675 93 986 75 63 22 142 11 404 63 214 15 288 92 439 23 525 91 969 29 502 3 909 32 198 81 485 19 715 66 678 33 120 18 892 27 51 46 65 88 690 31 36 26 176 41 843 95 589 43 358 72 215 73 606 16 828 52 543 83 220 25 428 54 99 12 432 74 725 28 441 10 546 57 280 35 965 42 166 89 486 67 418 87 647 86 586 49 270 64 889 39 109 61 827 50 613 97 343 78 92 68 106 90 448 71 125 69 886 98 165 24 205 21 661 8 155 44 45 13 22 84 611 6 364 34 784 14 537 99 554 55 431 59 569 7 941 40 971 56 280 60 259 82 467 85 871 70 794 79 173 0 814 51 246 2 10 53 959 30 473 17 713 47 867 65 338 48 924 58 977 5 796 77 662 45 362 80 354 20 2 1 485 4 11 94 114 96 611 9 252
53 400 7 116 38 385 74 338 44 680 73 961 47 230 78 617 4 86 32 622 72 978 59 130 55 53 79 864 97 223 58 453 89 457 98 964 75 341 31 885 9 275 46 283 90 343 27 930 86 585 18 626 67 808 33 424 37 655 5 384 36 635 93 581 16 326 17 337 0 215 71 16 25 447 62 112 19 499 57 621 13 805 22 793 69 787 11 237 91 988 20 204 95 567 96 266 50 161 94 605 14 220 21 112 88 496 60 1000 84 810 54 542 48 508 65 721 83 722 68 324 45 503 87 434 26 305 64 103 66 110 77 534 3 925 2 912 41 687 56 219 76 866 85 306 1 370 52 293 8 170 15 970 28 505 70 444 42 903 10 737 12 653 99 519 80 518 40 29 51 167 39 306 24 82 34 790 81 832 49 867 43 994 92 244 82 918 30 755 6 216 63 381 23 779 29 840 61 511 35 596
78 259 69 694 92 48 46 317 3 498 44 653 82 201 9 733 30 975 10 326 81 219 42 463 80 785 25 144 13 686 56 497 88 821 87 519 17 907 64 485 55 305 14 484 8 662 90 307 96 576 5 175 52 78 94 876 19 259 18 824 22 490 79 297 83 152 75 294 99 553 93 290 29 553 84 823 1 214 11 658 45 459 50 958 31 535 86 984 48 617 38 530 65 872 58 321 36 165 21 851 34 921 67 904 53 731 23 663 95 48 63 815 57 930 15 779 71 836 27 815 59 1000 98 93 35 160 66 748 97 441 0 942 68 560 43 476 54 459 7 493 73 404 20 966 72 768 74 710 6 886 77 351 51 353 12 330 24 640 26 191 16 172 37 120 49 127 62 194 85 362 2 449 4 702 91 547 61 984 70 417 60 433 41 451 32 151 28 185 47 767 89 143 76 490 33 82 40 986 39 207
13 204 46 380 17 39 79 595 74 939 47 972 7 940 44 344 33 725 55 20 9 275 3 528 92 317 18 188 23 898 52 592 38 146 59 278 1 563 78 179 32 93 51 807 60 983 93 803 34 324 45 338 86 930 84 447 4 864 43 182 99 403 25 784 14 519 26 632 62 443 37 46 12 935 50 227 77 103 0 272 85 256 90 115 65 491 30 705 42 37 72 818 36 541 19 197 69 583 70 866 54 340 39 2 57 669 88 865 66 363 89 972 56 507 81 314 5 565 31 625 67 718 63 527 75 606 71 371 48 674 29 356 24 988 98 379 15 40 21 104 40 81 27 179 73 736 95 909 16 382 87 36 8 742 11 910 28 757 76 38 61 268 94 720 49 99 96 126 97 316 80 217 35 112 2 289 64 856 53 149 83 836 58 511 41 256 6 640 68 392 91 499 20 679 82 518 22 103 10 295
72 19 22 805 57 111 5 228 36 975 18 436 74 175 66 399 41 407 43 277 19 182 8 230 69 103 71 933 28 29 59 962 73 223 87 309 30 131 95 95 11 927 0 393 23 892 86 911 61 371 17 517 46 757 12 581 91 852 40 544 85 398 21 260 51 259 37 400 10 532 25 736 79 314 14 205 49 762 82 796 35 185 97 26 4 931 20 594 64 834 56 709 94 103 89 378 68 226 3 976 88 304 96 242 1 620 80 888 13 392 50 627 29 347 75 83 54 288 31 252 98 251 45 415 53 759 83 608 24 501 47 493 6 317 76 250 27 934 67 268 84 211 26 537 15 722 99 601 81 658 78 366 70 674 38 228 32 388 55 434 92 128 52 79 63 378 58 37 93 26 77 943 33 3 2 889 39 43 48 749 16 350 44 741 65 418 9 406 42 493 90 957 7 732 34 510 60 470 62 871
64 981 51 404 84 582 0 432 40 606 22 671 39 716 34 661 91 195 46 670 43 152 54 894 37 861 30 196 11 590 31 860 67 103 88 170 12 451 81 539 6 791 80 903 5 331 66 235 36 339 71 75 92 908 86 328 63 724 41 673 55 506 70 450 35 380 50 538 69 80 16 311 68 336 89 614 90 496 8 979 72 834 4 502 48 303 78 154 52 381 59 269 14 968 98 404 21 317 29 397 28 475 62 919 27 531 65 149 99 34 45 35 10 363 87 80 1 840 17 398 19 442 73 465 76 566 61 256 53 807 32 970 42 916 38 312 56 148 96 437 79 968 20 813 44 657 57 817 13 285 2 170 49 461 83 470 77 547 82 457 97 290 15 27 94 399 58 144 23 900 60 532 18 560 74 480 47 46 95 306 26 605 9 793 33 34 75 955 93 366 24 460 7 122 85 304 25 749 3 201
73 815 20 293 43 233 67 407 54 109 40 227 93 775 49 42 70 217 1 369 59 860 21 310 28 760 61 122 76 964 4 385 68 206 32 511 56 200 36 831 97 184 9 229 98 368 11 15 99 398 95 505 92 205 17 331 74 840 19 616 55 601 50 941 57 724 80 668 84 46 96 212 35 129 52 272 24 831 42 430 51 588 34 412 44 39 45 487 63 436 46 796 87 652 91 664 69 580 13 50 7 176 53 515 3 188 83 821 79 116 85 27 2 932 39 801 62 688 16 8 15 711 12 189 65 875 33 639 90 808 31 756 41 636 6 33 37 307 78 515 23 147 0 498 72 202 81 314 48 543 22 377 71 282 26 414 82 397 66 808 10 978 8 442 5 569 25 33 60 112 30 757 86 53 14 896 77 608 18 39 27 147 29 280 89 977 64 141 88 24 94 741 75 694 58 500 47 855 38 793
38 294 43 730 51 214 12 394 20 80 90 7 79 41 67 608 56 222 30 619 71 426 86 108 97 341 6 426 4 626 88 876 40 679 11 162 59 471 28 460 57 581 58 301 32 17 24 590 78 228 47 738 93 154 54 194 10 2 82 229 55 322 21 472 77 309 5 247 15 364 63 682 44 537 94 696 45 729 13 791 96 100 65 104 76 79 52 738 53 488 35 582 14 669 85 401 70 244 84 248 27 758 74 906 61 23 33 401 17 623 60 807 98 562 87 592 49 447 26 330 37 569 42 741 72 146 1 668 75 614 83 750 8 250 3 534 62 113 31 680 66 506 89 123 7 648 46 458 2 120 9 325 92 415 0 594 99 255 36 532 50 357 18 899 64 702 19 805 22 539 29 734 69 617 34 759 16 232 91 973 73 49 81 241 80 166 25 263 23 747 41 782 39 67 48 405 68 434 95 171
5 925 90 531 58 313 40 367 78 710 86 323 54 537 96 993 3 551 51 619 22 651 33 488 50 244 87 150 46 340 19 827 79 452 52 880 23 474 49 289 80 787 57 691 37 726 76 882 9 685 69 31 99 144 32 29 17 489 13 846 8 833 18 891 24 168 62 278 0 10 74 624 21 417 70 7 48 559 93 690 63 483 73 580 29 215 12 921 1 550 72 614 16 226 88 599 4 790 84 996 81 999 2 729 30 261 14 927 60 265 64 547 38 691 6 114 68 406 41 171 25 685 77 383 67 860 65 579 44 399 11 52 98 840 27 129 56 87 91 628 39 564 66 260 34 224 20 625 97 540 71 373 95 943 92 744 75 70 42 197 45 270 7 709 82 772 53 485 43 707 15 757 31 711 55 63 61 324 83 195 28 265 26 724 94 449 36 946 89 62 47 687 85 373 35 449 10 848 59 671
69 658 95 588 77 438 84 875 8 73 48 47 86 177 34 909 71 787 9 981 89 139 4 192 21 199 85 751 99 68 16 494 17 825 64 433 2 706 33 602 76 106 70 198 37 540 1 85 58 242 22 251 66 931 0 340 23 15 68 945 57 286 39 206 45 504 28 300 30 888 31 323 20 130 14 417 80 280 26 127 56 926 97 740 73 917 10 918 93 862 15 207 50 428 6 50 42 578 91 606 25 479 24 328 3 796 53 687 92 620 67 41 41 956 11 768 12 391 49 620 13 240 40 913 96 453 55 89 65 779 18 944 36 910 5 768 74 408 75 947 94 126 47 647 52 476 54 223 79 240 44 234 19 526 46 383 60 823 32 845 81 268 38 65 59 123 63 133 82 739 98 291 7 916 61 693 83 586 62 483 29 919 43 37 87 796 88 620 35 754 78 636 51 552 72 299 90 980 27 790
53 591 3 601 18 806 39 136 70 193 1 188 27 737 56 680 6 156 38 302 88 995 60 426 29 290 44 358 12 625 51 85 79 205 41 309 83 618 81 461 50 946 82 945 67 581 54 57 40 184 20 662 47 16 80 580 35 419 68 547 32 95 61 417 26 633 4 840 86 949 65 591 87 793 49 661 57 746 30 76 94 651 89 269 71 625 0 422 43 943 75 169 85 789 73 908 10 110 96 401 28 64 99 148 36 95 25 990 22 359 78 174 16 71 69 675 9 436 74 684 93 136 2 970 59 665 5 85 37 772 64 59 23 511 63 271 58 735 14 542 45 433 46 42 98 535 24 201 76 448 42 284 33 225 97 158 48 259 77 711 91 8 62 588 95 882 11 206 55 404 13 686 72 440 92 798 84 845 15 648 21 82 52 554 31 667 34 629 17 432 66 478 90 132 7 774 19 647 8 357
23 185 83 757 7 785 53 430 21 5 73 255 44 426 10 857 92 890 41 272 61 783 72 320 80 714 94 553 1 173 93 944 13 639 24 484 82 907 8 279 48 423 97 640 0 78 88 471 25 320 40 288 16 287 66 56 54 812 4 333 63 898 87 148 6 913 86 988 60 270 37 676 74 312 32 683 38 812 56 888 20 575 75 452 62 174 15 940 29 541 70 908 34 381 22 878 95 722 58 421 17 831 85 99 90 673 64 271 91 291 52 209 79 3 19 14 77 538 43 871 2 40 65 781 78 212 47 153 14 140 71 80 27 748 55 656 96 732 39 759 99 857 89 294 67 596 81 582 31 730 12 879 9 647 57 537 5 454 30 603 42 818 46 285 68 853 33 792 28 909 50 562 3 758 59 924 98 791 84 685 18 309 76 200 69 621 35 417 11 576 36 368 51 910 26 149 49 911 45 574
94 54 3 289 73 471 80 959 57 269 53 242 17 673 58 357 46 108 16 125 68 227 77 180 40 803 32 832 89 298 22 904 62 714 61 484 21 850 30 131 34 634 2 159 88 269 38 869 99 278 18 877 10 548 95 811 36 812 83 231 55 444 65 186 23 298 33 68 81 991 29 118 4 446 90 579 82 966 91 163 59 567 45 411 50 617 69 260 54 49 28 506 93 259 1 105 98 593 49 625 12 292 56 67 48 942 79 713 35 548 63 627 96 240 97 430 19 625 64 297 42 584 11 473 47 614 86 225 25 474 84 444 74 560 67 559 6 219 15 591 85 853 37 611 26 36 51 871 8 923 24 319 13 544 78 78 39 603 0 454 72 488 66 158 60 808 20 311 7 856 92 678 31 696 44 870 27 886 76 383 9 230 87 44 41 606 52 976 75 32 70 397 71 709 5 966 43 252 14 535
0 952 51 96 49 154 12 834 44 320 72 126 79 350 20 227 27 676 64 681 94 726 76 514 85 827 53 917 80 82 47 908 60 453 38 860 98 948 55 875 40 876 77 524 15 877 25 600 50 92 92 472 2 976 95 939 59 100 41 885 1 160 62 546 96 73 34 530 82 962 89 485 57 886 8 883 9 286 84 26 71 465 67 351 18 112 10 283 6 252 97 604 13 589 58 509 35 975 42 805 75 460 3 556 23 695 26 450 17 954 54 946 99 45 39 653 70 762 7 95 22 61 21 805 90 943 19 187 45 137 66 971 5 871 29 766 87 602 48 554 93 335 36 648 31 939 69 484 61 933 68 844 86 314 74 519 83 38 33 551 16 251 28 630 56 44 4 103 37 322 81 387 63 698 24 382 88 981 78 635 32 664 65 798 14 284 73 834 30 214 52 870 11 526 91 213 43 615 46 179
9 737 57 647 64 980 38 954 82 69 81 931 84 217 13 305 25 934 88 232 0 848 34 101 4 189 5 331 49 568 90 6 56 322 69 909 16 417 22 247 92 767 94 125 62 263 66 978 60 235 43 713 47 449 98 608 44 834 55 310 91 749 79 238 42 710 14 591 39 890 7 883 33 853 80 529 21 113 95 166 11 270 86 797 8 664 45 204 3 512 59 127 31 804 99 263 17 522 53 84 23 507 52 890 78 521 72 80 10 92 32 264 51 585 67 669 83 491 6 909 37 658 29 696 28 517 61 908 65 166 97 93 71 204 73 640 27 245 74 506 48 903 12 95 58 630 46 185 89 834 1 727 93 226 85 703 50 109 26 916 54 478 40 922 15 939 2 410 87 621 63 360 35 818 77 589 75 207 96 490 68 825 30 608 76 891 19 71 20 883 70 178 18 556 41 61 36 407 24 100
71 650 76 914 74 121 54 303 95 904 15 617 87 49 70 875 9 854 6 424 2 678 10 179 73 515 35 213 96 22 46 892 77 80 28 761 8 565 44 547 41 715 45 269 97 31 78 590 81 127 20 393 69 147 88 67 55 61 16 467 39 647 84 788 40 801 52 109 14 578 99 980 24 419 83 767 66 714 61 796 5 167 90 443 85 43 34 190 32 732 31 1000 30 872 50 171 13 494 42 918 48 529 47 896 23 329 27 529 33 177 53 554 19 755 51 688 11 858 63 946 0 411 18 236 29 583 12 780 49 244 43 790 56 438 68 673 98 808 65 513 60 473 79 797 67 155 62 911 82 904 21 299 64 886 92 392 80 196 37 500 86 235 89 884 25 434 22 38 7 804 72 450 26 634 75 785 59 211 4 857 93 475 1 293 94 477 91 555 58 868 3 231 57 40 36 906 38 634 17 266
65 37 83 315 8 113 79 66 2 604 47 655 38 33 95 740 11 644 58 183 17 751 71 874 97 523 40 704 51 468 59 539 81 464 30 700 37 478 4 334 89 450 77 888 69 625 6 46 86 748 73 973 62 674 18 777 45 137 7 837 96 656 93 19 27 614 0 727 35 631 85 649 74 576 41 846 28 34 43 839 60 66 31 235 20 164 53 426 66 554 50 883 9 172 91 905 78 49 75 900 61 75 24 782 67 590 26 57 90 410 5 403 92 815 42 916 94 909 72 208 21 123 15 723 1 286 49 848 16 702 12 795 54 967 84 627 32 473 19 321 33 8 52 199 22 405 34 184 82 65 3 719 14 452 76 516 10 860 70 118 80 93 64 45 63 427 46 412 87 578 39 839 55 1 99 271 23 399 29 702 88 552 98 709 68 9 44 663 25 470 13 374 57 505 48 498 36 364 56 158
93 260 42 876 70 126 35 416 33 72 26 552 7 536 81 574 16 757 18 829 80 594 44 300 92 573 3 27 1 530 50 445 79 217 23 919 77 939 14 398 38 666 99 798 76 199 85 94 30 225 40 599 75 14 78 151 62 67 82 152 22 531 96 358 29 853 37 698 91 223 13 893 47 744 52 89 84 693 5 627 10 368 55 91 21 865 72 617 32 863 86 483 68 734 66 909 89 577 41 797 98 74 69 163 54 275 65 97 2 432 28 487 95 157 34 637 45 473 74 264 71 698 0 330 97 1000 25 502 6 360 4 353 39 433 59 364 17 576 57 614 43 109 64 824 8 859 73 762 90 109 19 832 9 190 58 423 87 153 11 751 36 860 94 493 88 508 61 860 83 759 56 738 20 165 12 99 27 555 63 429 49 988 51 973 53 287 48 731 31 710 15 27 60 625 67 379 24 648 46 680
47 148 31 388 13 908 77 716 8 536 48 126 75 883 97 980 54 983 84 325 95 95 86 943 96 847 1 666 30 875 52 820 15 1 2 533 81 458 90 823 24 957 51 277 53 433 89 258 74 832 9 463 99 314 35 376 11 787 59 853 64 374 50 141 91 521 26 229 22 158 73 857 23 749 57 987 39 581 43 947 19 789 28 297 83 781 3 234 76 911 37 962 56 277 92 735 58 278 71 998 72 85 78 334 41 505 63 111 94 862 49 12 18 680 6 147 69 648 66 874 46 740 20 914 70 552 42 503 80 890 7 383 67 118 65 588 61 660 16 732 5 809 29 840 27 244 21 518 60 831 32 484 14 190 40 583 12 261 85 529 45 513 44 930 55 256 36 701 25 425 62 561 98 909 93 941 34 628 88 554 0 755 17 924 79 654 87 848 68 395 82 226 38 372 33 318 10 617 4 1000
67 730 59 222 51 882 16 527 98 985 56 999 64 697 92 1000 8 49 18 334 21 688 15 662 24 686 62 51 40 927 43 575 49 138 57 652 31 492 91 66 53 967 23 184 35 120 28 995 19 351 52 593 44 314 48 698 65 18 83 156 36 506 2 33 87 483 30 45 10 572 66 788 7 480 25 323 14 862 94 162 82 396 55 298 20 760 78 154 41 162 11 392 71 39 88 649 1 152 60 431 99 358 38 632 76 750 45 25 72 114 17 930 5 89 46 698 96 521 33 995 4 441 84 623 37 782 68 228 95 403 39 132 13 691 63 442 47 507 22 635 86 987 12 992 75 874 32 929 70 234 81 169 85 168 29 786 80 148 77 103 61 111 9 789 6 151 97 793 27 171 0 546 79 711 54 342 73 905 69 703 34 884 50 321 90 667 93 154 89 897 74 789 42 582 58 209 3 507 26 871
64 280 94 333 39 820 49 355 81 217 10 829 62 683 18 191 73 493 25 167 45 290 80 740 2 99 31 929 88 220 29 538 4 229 34 278 42 929 50 683 58 316 23 316 89 991 90 96 69 775 97 817 59 326 93 599 8 88 15 246 72 872 40 974 35 195 78 764 77 348 57 473 19 692 37 891 85 806 21 888 84 684 82 218 52 588 12 748 70 39 74 624 48 471 47 88 32 325 86 873 30 28 67 988 24 212 36 428 17 470 95 740 9 526 79 865 53 570 68 719 61 196 66 752 60 719 71 875 14 111 11 740 54 368 26 766 92 782 6 479 38 687 7 384 99 169 27 871 75 391 56 332 44 297 43 286 16 846 28 5 3 618 0 807 13 437 1 525 91 238 41 516 51 926 5 145 63 959 55 629 33 281 83 720 65 288 22 955 98 451 96 602 76 152 20 890 46 515 87 182
38 725 92 260 65 690 84 219 44 177 31 819 69 799 61 560 2 539 91 127 49 132 29 959 12 197 40 965 68 944 58 539 89 949 60 528 11 778 95 675 78 915 88 401 19 710 53 151 98 790 24 338 55 280 97 919 9 555 30 817 54 26 56 35 45 35 59 904 76 115 25 901 10 575 51 217 99 479 22 899 75 579 86 766 83 877 27 432 28 180 4 350 35 753 13 954 16 47 94 564 41 254 39 38 37 824 85 122 62 175 74 599 50 124 6 315 18 810 47 542 80 867 77 989 5 537 23 276 67 429 87 901 8 383 93 370 72 512 71 53 34 764 52 265 96 235 3 184 73 925 46 494 14 818 0 86 26 803 57 637 1 559 70 579 43 862 66 318 63 129 64 882 48 821 7 477 81 60 21 488 82 229 42 99 36 13 20 955 17 612 32 203 90 87 33 312 15 736 79 479
61 623 17 411 54 849 22 999 76 344 95 345 58 176 27 755 48 220 83 714 68 235 41 105 78 281 42 403 3 790 93 712 15 315 75 999 11 431 2 53 70 139 38 573 14 437 0 362 85 596 30 413 96 142 99 668 45 69 21 397 19 716 4 254 71 800 18 936 62 404 20 465 72 807 59 925 55 27 49 149 79 741 90 549 57 76 86 897 84 632 64 662 56 898 98 310 80 641 39 901 8 927 66 314 47 965 65 744 44 727 5 152 31 420 13 729 32 644 74 380 60 19 25 703 34 558 6 420 87 768 12 63 82 94 53 874 24 410 43 431 67 88 81 839 1 450 63 451 69 595 29 802 73 953 9 617 46 991 35 573 91 544 16 822 28 89 97 968 89 446 36 92 26 117 33 343 23 306 52 3 94 721 92 446 40 965 10 859 51 602 7 645 77 866 50 340 37 822 88 327
85 526 36 357 3 181 2 596 66 742 80 601 60 988 37 527 31 625 41 423 1 863 23 569 94 27 61 432 19 403 16 332 62 970 87 460 13 989 69 140 45 713 42 117 43 666 88 151 95 815 84 245 8 444 38 214 26 51 59 108 98 222 46 243 49 822 47 905 44 957 82 426 33 437 79 681 93 155 7 37 12 738 6 190 73 560 4 959 96 718 24 966 21 327 11 650 74 413 68 341 17 682 48 619 30 478 64 813 97 635 34 435 28 893 52 649 20 633 10 257 83 454 15 81 65 227 70 195 14 184 90 160 56 148 67 484 32 140 99 185 51 219 50 743 18 369 72 408 35 773 27 153 5 990 63 421 57 241 55 301 75 547 92 251 53 320 86 481 54 428 22 326 76 16 89 365 39 634 58 339 78 51 91 764 77 992 9 833 71 24 40 482 25 15 0 773 29 798 81 62
74 558 58 365 8 952 7 194 95 274 86 994 27 378 72 869 79 318 62 424 84 759 23 849 24 631 82 761 17 436 41 72 13 335 52 701 1 964 10 89 88 804 77 358 45 184 33 313 0 403 81 696 91 762 43 517 28 806 96 446 11 711 16 460 4 496 3 247 47 832 18 969 73 369 21 888 75 243 99 557 5 3 89 515 53 227 31 571 63 239 68 660 48 816 78 509 71 692 66 484 2 723 87 653 97 277 65 111 20 971 57 421 26 990 9 985 94 725 46 544 67 147 32 333 38 292 80 569 98 861 15 709 22 589 44 241 64 634 51 725 70 637 37 7 35 664 85 994 92 729 39 879 54 77 93 177 36 378 49 237 14 766 83 225 55 635 56 826 42 106 6 354 50 64 19 613 29 850 69 759 34 253 59 574 40 48 25 783 30 952 61 107 90 993 76 370 12 860 60 373
37 729 50 311 82 554 23 453 33 265 72 882 92 854 67 760 44 343 54 977 64 924 3 978 77 594 0 760 68 166 98 158 36 983 56 123 7 787 80 803 38 158 93 313 46 709 63 899 9 547 5 56 78 94 87 797 89 249 55 379 8 568 85 890 49 641 35 808 59 536 95 45 2 155 96 797 10 382 70 283 25 663 32 827 61 860 4 721 83 379 51 411 62 113 74 501 94 801 90 533 60 680 42 525 41 763 73 784 30 858 34 580 16 382 22 76 47 132 26 499 52 312 21 314 13 166 91 188 45 624 27 957 53 274 11 169 79 577 75 714 1 149 31 59 43 738 58 778 86 973 81 799 6 405 84 816 18 975 66 178 17 554 20 518 71 100 40 294 48 191 97 154 28 511 69 748 24 62 14 166 19 486 29 513 39 819 88 909 12 202 57 910 99 864 65 617 15 892 76 79
32 368 37 50 40 590 11 717 98 108 52 961 54 932 91 294 3 245 75 122 57 589 55 210 58 991 24 504 26 458 89 169 62 669 41 658 17 585 86 944 30 79 0 411 5 94 33 899 74 245 85 72 95 391 77 828 59 519 93 322 49 666 27 489 84 307 83 219 76 702 61 684 48 209 25 621 43 203 69 68 81 70 23 406 97 679 65 360 9 899 42 664 28 757 82 276 8 82 63 452 44 612 19 28 45 733 10 55 29 969 70 733 39 515 35 557 92 778 87 163 80 815 1 802 15 121 14 477 4 414 79 400 13 89 46 741 99 429 38 42 6 815 71 475 18 77 68 406 94 848 7 593 21 548 47 49 12 587 66 698 20 129 64 829 72 827 53 195 22 756 34 526 60 668 36 491 73 927 96 874 67 47 51 983 16 941 2 598 88 379 56 126 78 142 50 709 90 610 31 419
31 340 28 67 81 821 20 929 37 605 71 352 30 85 65 817 46 173 44 481 95 999 23 982 64 407 7 624 86 603 50 146 62 375 91 91 87 746 5 145 26 344 10 130 73 753 2 691 89 117 21 978 40 614 96 104 98 622 55 471 27 286 35 579 41 281 70 518 75 784 57 97 66 314 24 584 45 634 80 163 9 393 34 490 78 974 38 838 47 175 90 105 43 808 85 356 1 348 72 11 67 543 39 963 59 95 12 241 13 637 29 668 99 691 48 65 68 973 8 526 84 347 94 304 61 744 58 185 76 658 77 845 14 268 60 830 25 113 15 616 33 690 3 611 51 846 32 201 49 866 63 29 82 861 88 941 79 213 0 574 52 22 6 746 22 79 19 206 54 858 4 308 97 335 74 277 93 531 11 633 17 196 36 46 16 368 42 782 69 221 53 144 18 218 56 797 92 757 83 14
59 605 56 118 79 394 75 374 7 686 43 82 42 105 26 759 27 310 88 126 86 479 2 403 0 72 50 68 44 502 30 764 76 141 35 942 33 578 49 323 82 737 47 212 97 599 72 579 21 873 92 901 73 809 36 460 84 468 39 449 15 632 90 156 6 11 12 213 25 590 24 639 95 366 5 224 31 573 52 551 69 893 93 922 74 186 64 648 60 271 99 341 77 648 3 34 9 843 29 411 8 147 53 57 17 889 62 999 83 674 41 313 32 875 54 768 67 552 40 154 98 669 1 655 38 759 91 659 51 126 19 697 63 473 89 187 10 226 37 440 11 764 61 787 46 182 22 285 80 441 28 576 85 872 34 888 58 578 55 748 96 80 71 384 18 494 14 452 65 486 16 301 48 834 13 4 20 793 87 755 23 845 45 974 94 649 66 25 70 496 4 9 81 811 68 991 57 64 78 534
13 359 29 647 63 689 2 270 94 190 50 9 62 537 67 632 71 373 27 642 42 95 8 743 86 321 25 488 24 46 38 559 52 702 32 372 9 177 89 440 59 280 14 514 10 981 44 43 79 565 57 868 77 229 97 113 90 645 84 706 16 270 45 667 54 583 73 766 48 841 66 748 47 353 65 668 99 182 46 139 21 963 22 767 75 946 91 261 64 897 19 639 5 608 56 303 61 379 49 614 96 349 3 713 72 699 35 217 7 995 23 301 92 187 18 548 43 588 41 967 12 280 34 430 70 17 87 183 20 158 74 756 68 334 85 985 82 546 60 257 55 371 98 806 93 990 58 379 0 194 30 211 26 420 1 257 88 903 76 839 78 867 31 456 95 529 81 603 39 199 80 253 33 716 17 713 4 192 69 909 51 768 40 479 6 201 37 240 36 18 15 253 28 906 11 555 83 509 53 857
97 789 80 805 20 357 42 980 44 50 99 778 61 960 78 774 1 631 23 715 3 513 32 164 5 872 6 134 34 161 75 546 64 494 96 145 50 652 92 435 62 31 30 882 88 286 68 501 67 643 25 890 63 328 84 402 51 190 41 273 18 883 8 576 74 278 13 355 82 440 10 650 7 459 36 479 39 169 54 424 77 150 26 24 73 951 87 938 71 503 28 28 14 1 98 754 93 23 35 634 86 542 15 398 59 46 76 48 9 920 89 244 72 106 83 163 79 765 0 649 69 238 16 536 48 571 40 826 95 866 53 191 37 207 38 548 21 396 90 55 47 34 31 382 58 547 43 756 49 144 24 36 4 500 46 725 55 774 91 47 27 675 56 922 2 343 19 151 60 456 70 27 33 900 29 90 52 971 81 996 22 174 65 575 66 269 85 669 94 993 17 323 11 813 12 733 57 247 45 349
9 83 99 942 59 805 25 237 78 492 1 147 80 390 4 598 3 131 74 638 57 330 84 21 27 609 47 791 81 931 95 353 69 56 58 527 6 332 22 370 42 394 89 131 73 271 31 511 37 200 91 203 12 345 56 695 13 986 64 505 61 419 49 921 43 867 48 887 28 280 14 159 21 453 2 730 24 374 82 341 65 744 8 291 16 771 41 616 38 706 97 228 92 590 17 105 7 92 90 520 96 358 11 120 32 209 36 946 29 555 55 966 53 508 51 47 98 183 26 435 72 629 71 352 34 137 94 965 87 159 54 312 88 934 18 778 67 713 86 724 66 260 33 253 50 927 40 104 44 180 35 148 62 396 70 278 19 51 30 298 15 70 75 889 83 773 52 232 77 342 60 936 79 519 85 215 76 75 23 750 46 296 45 113 5 42 10 853 39 258 0 221 68 820 20 531 93 387 63 641
74 580 46 269 67 51 54 425 97 619 55 665 17 209 4 981 56 10 93 592 98 486 16 729 86 164 50 335 84 558 37 335 47 629 32 134 28 382 48 15 40 850 2 473 15 630 38 782 69 366 88 453 41 405 96 604 81 503 23 725 29 907 71 743 83 867 45 994 70 168 1 805 31 242 99 89 33 334 0 183 80 33 11 70 3 405 34 770 61 552 62 862 75 523 27 479 91 513 77 298 26 845 18 721 76 725 44 255 7 103 72 878 90 629 10 675 94 364 30 207 57 682 49 178 78 371 19 2 85 489 9 70 35 878 20 143 5 718 92 461 79 552 63 63 8 172 64 92 13 330 95 448 22 999 25 521 53 625 73 93 82 846 24 279 89 240 52 586 42 688 43 83 60 574 65 958 51 602 58 811 12 436 6 225 36 298 87 501 14 317 21 380 68 283 59 789 66 634 39 496
68 573 19 121 75 801 45 391 13 152 58 79 77 201 73 495 25 133 56 686 4 749 97 501 31 633 5 737 23 811 72 462 60 791 82 848 37 351 84 104 85 273 17 697 51 704 46 215 11 955 79 892 95 575 76 315 67 828 57 908 33 576 16 535 20 513 64 32 42 535 40 212 6 568 39 922 54 560 1 748 21 734 36 983 35 394 94 3 14 989 27 165 18 353 48 792 30 686 22 587 32 46 62 241 74 423 43 201 70 470 26 924 66 801 88 425 7 460 63 794 3 304 87 117 52 755 86 565 78 199 71 648 92 661 83 115 96 984 55 169 81 985 12 275 93 246 9 705 59 132 53 171 8 455 28 894 29 262 90 436 99 440 50 424 91 832 10 990 49 463 41 968 98 439 47 877 69 23 61 457 38 360 0 197 24 300 89 622 15 880 34 537 44 684 80 443 2 518 65 718
80 333 32 376 14 728 8 631 22 352 74 232 72 487 97 58 57 946 78 360 15 1000 5 303 86 811 39 562 6 991 47 73 44 85 67 297 12 674 65 165 13 603 9 751 62 599 0 215 25 243 58 435 20 667 81 532 31 442 71 118 96 49 85 515 27 906 91 844 69 67 16 124 82 202 49 575 11 471 50 378 53 634 41 463 19 737 88 165 59 794 48 631 34 761 64 807 45 470 89 801 43 161 42 585 21 992 52 433 66 518 79 646 1 250 92 606 28 936 17 477 56 541 2 5 10 287 70 516 4 708 95 240 29 268 30 391 51 862 61 996 18 81 63 88 83 708 87 16 60 478 37 465 3 688 99 425 23 873 24 901 93 61 90 898 68 385 40 108 76 921 36 73 35 831 55 77 84 244 77 405 75 330 38 94 7 771 33 83 46 293 73 254 54 230 94 608 98 391 26 332
4 834 9 33 98 23 42 345 84 3 3 454 80 882 88 720 62 442 92 357 55 499 53 93 59 791 60 866 14 877 76 331 67 195 22 124 94 136 75 872 78 621 48 555 93 413 69 371 27 183 29 726 0 168 61 110 65 700 83 193 39 817 77 654 71 920 49 851 44 999 36 23 81 684 51 525 18 338 12 317 37 804 82 191 54 27 64 181 26 519 43 948 97 298 70 442 63 387 45 446 38 116 68 515 30 466 86 997 17 871 8 225 99 837 96 936 58 203 2 119 35 571 46 662 56 86 41 482 11 918 47 870 10 44 23 344 25 570 15 298 16 146 52 500 31 754 79 946 24 349 7 159 72 794 33 261 21 724 5 756 50 387 28 570 32 543 57 546 95 198 34 485 73 490 74 132 20 496 90 318 89 362 13 164 19 494 87 75 1 578 66 331 40 70 85 597 91 354 6 222
0 977 78 88 16 61 72 643 27 41 95 387 30 334 43 289 70 898 71 408 9 647 5 293 84 752 26 782 44 205 53 561 83 70 50 769 31 547 40 847 15 102 68 539 42 193 18 763 37 114 1 732 55 800 34 982 20 581 67 285 36 245 28 431 47 318 12 171 86 376 59 331 69 162 77 566 73 400 54 518 49 390 93 889 8 182 89 754 62 310 74 44 60 698 61 156 25 445 87 717 94 29 32 798 65 25 48 877 11 236 29 654 23 586 85 174 19 869 46 774 82 895 92 418 13 522 75 613 66 228 52 895 45 935 88 115 97 996 6 527 99 745 41 105 7 864 51 980 80 749 17 647 58 505 90 449 22 667 98 471 57 279 10 499 76 557 79 862 24 750 35 254 14 47 56 267 91 562 64 764 3 893 38 208 33 792 96 40 81 811 21 686 39 736 4 337 2 573 63 173
96 50 3 490 57 796 36 216 65 508 86 294 24 554 34 703 54 357 17 49 66 850 0 790 69 681 89 953 82 87 7 219 94 506 92 11 61 127 12 821 47 719 28 314 43 251 16 263 39 787 4 491 30 606 22 36 67 253 58 820 53 495 79 461 97 696 91 250 52 189 31 750 9 54 83 162 78 183 77 614 38 158 60 783 8 229 35 797 15 486 13 474 44 478 88 592 99 151 93 224 5 110 10 359 1 172 49 109 75 780 20 264 55 110 14 870 59 734 42 885 71 792 56 348 41 73 29 744 18 161 40 932 63 865 19 974 80 235 74 164 62 712 68 593 6 783 32 104 11 919 98 16 95 635 33 498 70 327 46 106 37 666 50 992 25 810 72 959 23 254 73 208 84 499 2 279 76 276 21 206 87 535 90 19 27 819 51 478 48 582 81 193 64 147 26 324 85 978 45 990
51 566 90 904 87 43 92 140 73 38 6 624 20 628 12 131 26 139 67 166 36 366 21 988 22 823 45 337 76 982 0 792 50 232 24 447 53 653 68 303 70 592 47 519 62 5 82 100 40 581 25 100 59 771 27 949 43 960 15 678 54 398 80 809 57 468 69 451 74 106 8 26 83 725 75 867 66 864 34 730 56 147 44 569 85 590 46 538 37 473 89 765 13 478 91 494 93 222 60 126 41 70 48 628 55 264 2 13 7 52 63 651 32 815 11 797 39 252 84 248 96 517 16 206 17 15 3 155 58 824 99 672 33 289 1 744 31 642 94 5 4 832 28 466 72 782 9 239 77 548 64 242 23 838 5 689 35 183 88 37 30 861 49 450 14 410 98 403 71 14 19 35 97 73 29 900 52 831 38 970 42 780 95 29 81 622 86 279 65 67 18 992 79 175 61 588 78 270 10 281
42 943 9 89 28 950 18 269 27 248 92 165 51 539 77 846 76 465 7 921 47 683 2 481 70 112 19 782 36 436 72 24 88 479 0 111 21 990 61 10 1 737 37 145 94 712 32 888 53 759 39 270 87 845 41 660 13 588 65 745 79 299 84 586 10 601 11 396 90 360 86 352 25 653 83 694 38 257 62 826 80 669 74 16 81 24 55 246 17 428 56 526 29 193 82 14 49 951 95 275 99 561 66 587 12 672 44 692 3 588 96 622 58 108 93 503 15 121 67 795 46 627 40 837 5 716 57 727 16 716 75 970 52 641 45 784 68 43 30 670 48 760 31 635 69 872 63 587 54 545 8 431 89 212 71 119 59 428 91 793 14 298 85 412 64 85 35 386 73 144 33 426 20 59 23 115 24 425 97 198 22 388 50 505 34 1 78 43 43 215 98 906 60 972 4 631 6 629 26 439
14 907 42 457 45 356 90 276 88 596 87 630 71 450 18 10 61 117 33 771 44 34 96 470 37 884 9 21 81 902 34 707 2 70 16 916 5 778 82 226 19 146 49 118 3 680 64 330 4 489 22 688 85 622 91 418 8 61 46 478 98 632 15 474 93 203 26 548 1 466 29 850 52 70 97 117 38 815 48 418 13 513 86 312 92 807 35 41 17 369 56 228 54 424 62 474 25 269 65 736 60 332 68 152 57 763 55 324 83 755 27 866 32 720 79 550 7 733 70 209 36 675 41 325 0 206 77 102 30 790 39 2 20 334 76 704 89 842 50 732 75 324 67 204 43 223 74 314 63 334 73 205 58 101 23 611 59 824 99 515 40 666 69 17 80 663 66 896 84 15 21 460 47 312 11 61 28 817 95 323 12 481 94 35 51 450 53 342 78 980 72 493 24 137 6 119 10 188 31 627
81 940 21 206 4 853 16 834 33 233 9 851 92 613 30 423 75 500 69 591 23 736 53 714 70 591 46 635 7 836 83 327 14 948 59 610 19 163 62 175 10 192 96 131 24 334 44 765 84 197 50 622 57 924 47 917 95 687 49 407 25 319 0 815 88 456 34 520 74 207 55 265 76 139 22 961 89 677 40 978 26 569 71 339 2 270 67 715 85 91 80 771 90 938 82 176 45 4 99 42 27 40 31 876 98 322 72 544 97 736 66 195 32 202 54 784 42 548 3 648 12 253 5 375 43 300 8 471 77 26 29 166 61 981 35 669 18 537 86 600 41 373 79 835 13 162 56 413 38 13 64 722 65 32 15 628 6 611 39 680 87 765 48 759 51 867 36 536 78 554 52 256 20 186 63 88 73 915 37 146 60 663 11 60 94 366 91 506 28 838 93 184 1 918 68 276 58 818 17 514
32 528 72 370 71 79 3 782 69 73 1 151 80 657 93 755 23 978 81 994 96 844 79 514 75 481 11 294 43 505 10 71 92 957 78 710 13 193 12 432 56 85 18 342 24 777 94 131 57 598 73 580 88 179 84 989 97 480 55 758 40 277 7 396 28 243 25 405 35 927 47 13 21 315 87 446 59 326 15 98 26 997 74 906 30 281 51 75 83 309 89 11 44 364 70 573 36 142 52 815 66 497 33 497 22 325 98 513 86 231 31 843 5 898 58 122 90 604 49 802 77 547 62 351 41 471 34 559 16 895 82 996 8 35 14 191 63 908 17 222 37 505 39 979 19 46 48 742 60 125 61 239 67 821 27 706 85 146 99 247 65 593 42 893 0 125 95 172 29 125 64 535 6 139 53 750 68 653 38 375 20 264 9 596 45 453 91 988 50 997 46 480 54 311 76 395 4 461 2 750
5 921 74 803 76 628 52 738 29 345 85 300 99 404 64 280 16 493 93 846 96 94 70 431 26 507 45 902 73 650 57 175 31 834 61 163 12 379 14 514 50 196 55 983 91 265 36 183 63 640 54 425 65 284 75 545 98 768 39 719 83 537 15 278 81 492 30 528 77 93 11 451 71 752 6 72 86 532 92 629 78 897 17 333 67 132 19 170 89 135 27 590 32 923 59 238 88 376 3 395 44 489 34 186 23 850 41 383 87 36 40 318 0 50 46 474 20 902 37 319 33 125 13 595 68 741 42 260 72 993 69 203 58 983 66 410 24 10 82 964 49 743 1 608 97 925 94 841 51 408 22 389 62 754 25 511 90 789 95 860 80 523 53 401 48 211 21 450 84 587 4 545 47 604 10 430 43 645 38 618 28 977 9 679 60 554 18 747 8 355 56 660 79 582 2 902 7 454 35 340
38 32 91 822 88 610 48 477 55 532 7 870 72 423 24 794 36 23 34 399 27 964 95 54 37 318 69 18 26 700 89 45 68 836 54 547 93 198 1 130 73 6 49 62 9 256 20 347 80 220 57 563 56 791 81 337 14 998 96 261 50 950 94 243 13 144 5 441 65 192 71 114 60 940 77 250 10 211 63 742 67 83 28 145 40 612 6 424 17 55 66 993 16 616 2 777 85 880 70 377 62 62 44 463 84 825 0 978 35 855 46 896 99 198 31 120 75 815 78 471 39 421 92 126 47 203 82 156 4 886 97 442 33 262 25 984 52 223 3 231 74 874 43 238 64 873 76 561 42 496 59 924 53 401 61 324 30 484 18 185 15 59 90 973 79 240 23 825 29 762 19 722 12 978 87 147 8 517 11 781 58 253 21 539 22 966 45 211 98 937 83 476 32 812 41 467 51 816 86 413
71 603 83 395 89 399 1 540 44 653 2 332 61 236 57 385 85 319 46 37 68 202 49 505 27 282 52 453 37 575 20 915 76 261 86 66 75 590 9 382 4 156 56 198 19 317 62 297 41 15 93 57 63 709 51 77 82 1 73 2 25 417 92 437 55 770 99 143 14 126 53 798 15 452 3 165 48 30 81 113 98 255 60 673 7 552 30 53 10 25 16 324 24 87 8 473 43 965 50 581 70 357 97 671 91 687 59 352 67 821 13 4 35 178 69 420 95 818 33 828 28 710 22 923 11 311 64 707 66 265 40 10 38 971 6 694 17 249 65 768 26 176 58 616 29 459 90 140 0 257 18 969 45 771 94 423 21 158 79 288 23 392 88 856 42 973 5 944 12 579 84 878 32 943 77 617 74 860 72 712 54 396 34 894 80 697 36 200 87 475 39 988 78 4 47 607 96 530 31 938
99 144 97 802 40 239 34 299 98 120 6 153 67 857 42 776 68 292 61 544 11 86 32 339 84 73 69 399 85 785 75 831 80 619 39 732 89 191 65 683 25 49 86 232 72 47 10 21 56 686 33 103 7 212 94 179 20 687 48 569 0 296 62 836 82 966 38 302 54 326 49 438 73 42 53 406 28 212 22 376 16 833 44 965 59 219 79 271 5 491 57 318 24 821 43 711 9 820 4 663 74 378 71 207 3 405 93 98 60 199 92 567 45 487 64 491 78 148 31 157 21 414 14 613 8 455 66 826 41 158 70 952 81 634 63 724 18 181 91 725 46 686 96 92 13 909 51 434 58 291 12 944 52 380 26 376 37 645 90 3 1 793 36 849 47 268 29 568 50 932 15 16 2 400 77 318 30 283 76 905 55 535 23 437 83 181 35 991 88 749 19 551 17 757 95 604 27 759 87 737
62 621 59 795 40 316 43 784 68 532 97 49 73 784 10 17 42 326 0 730 53 902 98 441 75 790 50 704 51 761 26 819 29 890 66 534 11 231 34 704 38 195 96 267 31 971 15 488 28 344 72 131 90 909 52 614 54 54 45 167 16 696 81 930 12 166 93 683 61 728 36 497 60 291 78 840 95 862 5 911 6 686 70 208 85 226 49 980 30 328 41 247 35 988 84 107 83 939 3 122 74 383 88 279 18 733 23 511 44 754 4 737 87 851 92 196 71 211 27 165 69 238 77 923 37 242 1 3 65 668 91 579 82 680 47 521 21 909 86 58 9 219 32 93 8 512 2 30 58 423 7 935 13 530 80 643 67 834 57 53 55 987 20 606 19 763 48 177 24 581 25 521 22 672 99 117 17 385 64 591 33 556 79 335 14 832 63 631 89 561 39 735 76 562 46 925 94 583 56 997
62 15 43 115 4 185 63 207 3 264 95 664 30 80 67 704 61 537 28 199 26 998 19 901 47 157 58 224 64 785 65 721 80 382 12 107 21 963 88 304 54 856 74 104 22 714 17 456 6 760 50 692 1 208 27 507 49 14 36 526 37 185 77 633 73 572 13 408 79 228 60 475 15 706 78 417 71 25 33 522 98 504 7 231 96 854 31 214 86 463 55 306 76 421 72 594 92 396 24 195 81 917 5 957 91 514 53 163 32 107 52 356 34 395 68 464 85 380 18 978 66 690 9 938 87 410 20 257 56 40 48 724 46 490 51 466 99 642 57 462 89 406 42 753 97 795 8 911 14 659 40 940 44 651 41 280 69 809 39 994 25 148 83 92 23 146 94 728 84 588 29 139 16 577 45 558 0 748 2 342 75 97 70 513 90 260 93 589 11 239 38 841 59 384 35 75 82 165 10 27
84 76 3 115 67 203 21 105 76 991 4 348 61 572 22 596 68 407 94 272 72 42 39 924 58 185 89 618 62 199 60 846 63 842 48 302 66 626 50 212 8 295 31 810 18 538 34 243 99 334 26 242 53 562 20 6 71 272 78 282 10 689 12 751 19 395 24 732 16 941 51 838 74 271 91 817 14 603 86 242 11 965 15 756 82 205 92 124 2 479 23 618 38 648 77 763 80 352 83 166 33 177 37 497 57 185 6 145 1 796 75 45 0 445 40 910 47 561 95 50 88 362 28 924 44 548 56 373 96 613 90 860 69 14 42 955 87 208 97 986 65 429 59 985 64 602 93 297 13 293 85 197 70 403 7 735 49 953 29 858 36 394 43 200 17 394 45 185 52 430 54 318 5 835 55 562 9 453 46 149 32 759 41 410 35 196 98 989 73 991 81 999 30 164 25 713 79 868 27 870
55 861 77 12 12 797 32 93 51 778 14 227 37 926 36 613 67 936 6 925 72 21 68 487 56 68 94 223 64 850 8 32 27 537 93 853 11 866 24 215 5 226 80 283 23 120 34 587 79 354 54 353 81 793 39 497 40 949 96 189 47 82 45 402 75 115 71 554 2 544 3 708 95 337 43 390 88 700 4 15 25 451 70 65 21 377 84 864 91 626 17 569 33 331 30 194 89 70 86 994 78 878 35 71 15 288 41 843 57 896 26 15 38 383 1 789 63 148 44 312 29 157 20 684 48 180 74 179 31 909 62 608 18 338 53 679 22 643 90 549 65 35 59 55 85 671 87 109 58 729 92 390 49 128 69 176 98 651 73 251 83 353 13 362 46 99 9 463 76 315 52 979 7 35 10 539 66 703 50 564 42 613 0 495 61 270 16 284 97 182 82 93 28 823 99 738 19 199 60 604
43 252 45 917 68 496 2 369 27 969 3 704 79 664 77 127 74 321 6 153 22 93 32 15 19 159 50 976 1 36 24 595 57 783 94 501 41 638 83 940 66 295 80 978 44 192 30 283 97 805 75 143 47 765 0 861 12 910 64 53 49 394 60 391 4 871 69 754 73 533 48 353 39 188 25 931 91 411 88 7 72 275 36 328 51 269 55 946 70 372 11 824 9 918 23 710 40 351 8 846 90 804 85 60 89 402 20 323 29 216 53 944 67 470 71 907 96 555 58 101 52 525 65 172 59 351 28 611 42 914 31 88 92 424 87 915 38 692 98 164 37 5 17 993 61 400 82 152 56 559 46 1000 78 395 95 95 93 61 62 604 14 977 33 897 81 160 7 937 84 853 13 540 5 618 35 705 86 333 21 370 54 942 76 762 26 352 34 67 15 708 18 981 10 335 63 746 16 148 99 323
80 294 30 53 72 116 74 122 81 230 64 655 94 311 17 733 19 648 13 544 85 876 0 178 21 999 95 852 66 912 9 933 71 690 7 704 18 937 44 474 87 838 83 416 37 537 42 472 60 372 33 526 31 75 51 201 75 660 84 214 48 109 57 437 20 869 62 845 56 105 69 302 59 879 73 799 34 218 27 654 90 287 11 231 6 864 86 852 35 903 77 761 22 567 38 118 58 480 10 339 4 538 41 64 5 940 47 259 1 968 50 363 70 300 8 674 68 129 14 49 3 291 32 910 93 335 12 685 65 742 26 437 82 387 28 583 99 152 89 781 43 858 54 253 24 421 39 856 91 4 53 669 25 51 92 357 55 242 78 407 46 273 40 730 15 857 2 79 63 685 52 709 76 639 67 751 97 637 61 410 45 473 88 844 16 529 29 127 98 686 79 183 49 699 23 699 36 140 96 900
67 205 96 548 92 773 55 695 77 958 5 1000 16 613 85 450 14 152 58 500 28 51 83 891 87 897 19 112 18 746 54 194 24 251 68 179 84 507 59 233 75 58 98 315 76 288 90 316 80 946 71 92 57 135 64 431 73 947 37 586 20 321 47 327 70 738 4 90 17 54 8 408 49 837 50 554 13 7 89 150 1 50 46 481 79 264 60 936 48 148 30 289 93 960 44 806 61 260 63 585 6 950 97 763 22 656 35 471 23 234 86 981 42 634 38 507 15 349 31 505 51 872 45 286 94 853 25 588 2 747 53 353 95 297 0 701 62 894 65 930 12 38 3 862 26 541 43 729 33 540 56 457 11 175 69 298 41 688 99 126 34 618 81 923 78 310 39 730 66 930 21 108 32 898 7 396 40 757 9 334 27 403 91 50 36 510 72 636 88 885 10 72 74 804 82 638 52 594 29 744
12 222 55 645 46 381 72 965 61 165 94 313 75 506 11 81 31 598 27 549 91 629 80 183 41 146 60 100 29 741 96 899 84 276 51 637 86 909 67 549 8 327 73 530 9 799 66 132 19 121 18 855 56 453 93 159 33 248 48 565 21 126 97 638 92 456 14 734 17 345 26 624 2 614 68 122 32 384 23 270 83 819 4 856 28 708 15 676 53 40 44 33 63 809 98 48 99 411 7 439 24 367 89 83 13 932 34 971 16 900 40 68 22 110 59 667 6 745 87 172 90 613 85 274 82 847 77 676 25 392 3 841 36 77 43 546 50 691 54 987 20 634 79 131 95 541 37 399 76 929 10 442 52 408 30 758 47 102 81 430 88 218 70 284 62 459 49 122 1 335 71 372 74 975 45 110 42 57 5 572 57 124 38 51 39 845 69 328 58 75 78 148 64 459 0 194 35 702 65 864
70 722 20 167 45 426 50 660 96 645 81 516 35 791 60 68 92 350 89 695 79 214 44 978 80 14 43 42 49 806 22 55 15 790 39 651 55 882 97 751 4 149 10 911 93 402 64 778 23 230 62 780 13 757 88 116 27 700 38 550 78 152 82 445 86 749 17 777 2 142 54 284 85 401 32 445 74 275 77 767 30 758 25 744 66 662 1 974 26 346 31 597 12 3 6 734 40 107 24 978 29 675 72 777 73 430 34 431 75 337 5 386 63 698 53 418 41 865 3 438 7 264 9 672 42 278 94 30 48 354 51 542 57 912 28 873 58 333 98 525 91 385 59 399 71 308 83 772 90 739 65 832 46 42 68 471 56 528 95 986 14 148 99 446 8 773 19 114 11 520 47 648 84 907 69 217 33 134 52 230 67 547 76 640 37 162 61 540 0 254 36 927 16 963 87 698 21 854 18 934
9 292 26 465 61 837 76 103 40 580 96 232 33 352 67 626 42 611 74 430 12 431 73 432 51 771 32 90 28 403 95 764 36 488 47 359 48 709 94 331 68 830 29 107 72 863 14 740 43 127 37 222 90 953 91 51 63 853 81 296 92 331 84 167 59 778 97 611 65 322 55 787 62 257 98 928 54 881 35 386 16 944 2 597 64 284 60 371 78 501 31 156 20 340 30 908 93 730 52 887 19 114 7 931 83 934 80 247 18 690 41 400 66 90 89 403 34 446 86 766 15 276 38 366 70 739 1 728 75 939 21 337 8 140 77 112 53 569 25 152 49 354 0 603 57 798 69 625 3 732 46 216 22 358 10 198 99 881 79 791 23 185 6 596 39 23 11 662 50 586 44 772 82 38 4 143 24 463 88 110 45 535 27 181 17 756 13 342 58 619 87 973 5 172 85 375 56 705 71 850
12 750 97 139 10 7 5 976 68 152 75 252 39 827 43 162 96 290 18 245 47 671 27 295 44 137 71 434 42 624 6 79 28 510 73 127 77 897 64 948 22 987 62 396 79 521 86 372 31 865 41 837 87 45 32 786 34 809 57 23 2 595 81 516 14 637 36 318 15 332 3 495 88 882 51 452 99 141 30 534 89 237 45 685 69 59 49 906 61 535 38 686 82 912 54 419 93 942 67 339 90 62 83 165 56 81 7 215 70 831 16 286 94 687 0 326 19 703 11 219 52 941 50 663 40 710 1 194 84 618 4 693 98 862 76 507 17 369 95 21 53 85 80 127 59 499 21 209 63 639 8 763 66 654 35 403 60 516 37 6 85 309 48 982 25 857 23 733 55 709 24 77 91 350 13 759 20 426 72 935 9 179 65 476 74 204 29 266 33 864 78 634 58 673 26 724 46 623 92 847
82 360 69 809 8 232 27 634 99 511 46 951 25 401 35 749 91 114 62 565 77 168 28 67 21 193 52 722 89 255 65 655 30 508 26 73 41 562 58 621 72 982 5 490 48 239 50 913 73 827 24 788 92 411 37 717 16 886 98 527 55 741 83 185 42 476 31 590 19 137 23 955 12 447 11 153 45 52 63 30 88 760 70 753 44 703 39 614 84 556 32 740 14 698 93 449 64 778 38 624 1 614 75 849 33 910 76 268 97 374 36 863 61 453 95 98 94 675 22 433 40 565 53 737 87 171 29 124 0 728 68 727 7 942 6 293 57 222 67 148 78 132 96 264 18 187 79 841 80 782 47 492 9 92 4 679 17 160 3 710 71 161 43 589 86 143 51 882 2 1000 81 657 60 37 56 696 13 766 54 783 20 582 49 106 15 610 90 287 10 61 34 4 85 104 66 369 74 864 59 436
28 623 88 220 0 534 21 977 93 728 85 676 52 601 70 656 15 483 29 761 82 603 58 954 31 823 12 700 51 793 69 617 17 934 76 325 22 446 27 953 10 299 41 959 26 910 56 11 73 249 16 381 46 952 47 517 78 393 87 502 72 790 49 285 42 31 97 68 91 340 8 140 9 730 13 707 54 139 30 343 63 302 40 540 32 497 55 929 94 496 50 825 1 423 35 813 33 221 61 83 62 263 25 302 2 799 95 87 18 759 4 129 74 614 89 959 90 358 68 538 11 310 77 772 3 562 37 396 84 538 39 401 53 668 71 133 79 758 14 612 20 361 24 637 80 953 99 661 64 101 6 495 44 375 98 129 75 606 45 103 38 153 59 776 23 170 86 324 67 855 92 194 34 990 66 463 19 500 48 600 81 789 60 145 83 572 65 327 43 73 36 588 57 197 5 999 7 697 96 400
65 382 11 577 20 286 49 685 3 416 25 128 96 435 30 216 57 240 87 431 64 402 28 782 71 494 16 808 77 45 38 829 66 710 98 628 74 279 59 906 42 857 52 750 27 792 33 365 61 918 40 961 72 6 17 105 58 498 41 90 47 535 88 480 62 433 37 809 23 904 15 684 60 871 93 49 39 208 55 799 99 720 9 111 94 182 79 260 91 736 43 991 29 683 97 542 82 817 45 937 63 446 92 726 1 807 8 11 13 843 44 170 48 25 12 592 18 318 89 489 0 318 7 846 46 386 6 259 24 296 53 53 81 545 67 381 83 586 36 11 68 14 50 914 80 834 14 845 35 327 51 509 78 843 73 736 56 744 70 428 85 579 10 390 90 694 86 374 5 995 84 188 69 210 26 332 76 480 22 543 54 837 31 629 4 868 32 6 34 86 95 716 19 330 2 515 75 973 21 461
24 37 55 580 23 779 98 133 47 627 4 662 66 728 35 22 88 859 74 513 38 273 81 265 26 944 62 30 80 124 40 142 2 337 57 452 95 9 90 335 28 535 76 994 20 895 34 148 9 706 10 159 53 703 85 655 54 968 51 918 58 657 11 815 93 67 44 662 48 482 6 26 63 134 83 69 25 55 33 578 42 300 73 460 89 896 17 395 30 781 18 613 46 804 60 83 87 925 67 777 31 884 61 799 50 387 43 598 12 911 0 119 19 675 97 93 22 210 29 880 37 944 70 10 71 865 49 272 68 266 96 517 78 943 7 558 64 679 94 190 91 526 82 222 41 114 1 749 75 955 8 188 69 749 59 135 5 633 15 369 99 635 3 805 77 880 21 257 52 63 36 662 72 641 79 533 56 442 13 380 14 810 86 163 32 205 65 276 45 521 16 747 27 564 92 471 39 598 84 573
53 619 67 582 39 561 60 230 70 832 12 218 26 253 15 394 44 716 77 185 76 136 85 731 69 111 14 325 28 696 18 439 80 303 0 150 68 803 74 335 66 157 57 808 58 282 16 492 31 532 46 679 91 844 5 557 9 239 27 614 45 923 3 819 13 413 92 984 79 717 33 61 10 827 2 982 88 146 50 319 64 207 51 886 84 268 20 117 61 173 71 716 78 319 1 974 34 752 59 843 62 415 72 916 63 622 41 396 48 449 4 111 36 432 83 79 55 863 43 561 30 709 6 383 21 499 81 588 35 330 65 640 40 422 8 696 54 56 89 844 93 142 94 369 82 98 24 74 90 98 37 596 49 417 11 536 19 747 47 890 75 565 97 719 38 282 7 62 29 779 56 781 86 1000 32 656 52 454 73 161 96 285 42 356 23 683 87 550 99 536 17 76 95 589 25 202 98 480 22 26
99 537 59 169 79 301 18 698 3 863 49 714 44 446 27 884 92 702 22 947 51 544 48 527 77 963 29 152 42 431 36 929 74 998 61 959 65 932 73 971 24 889 89 439 64 555 31 1 93 285 5 495 57 176 10 416 86 898 54 371 84 670 90 631 87 987 12 544 47 739 58 536 82 93 66 489 25 804 39 840 2 850 37 290 35 24 88 850 13 325 8 970 71 691 34 210 76 204 38 806 30 458 63 372 81 245 50 247 85 789 23 93 15 695 41 822 94 6 52 666 83 502 11 838 19 341 43 837 0 594 91 431 28 229 67 902 21 69 9 579 16 399 26 869 68 447 98 273 7 576 1 685 20 696 70 383 53 634 6 532 96 937 46 13 56 628 95 592 69 111 17 629 60 951 45 540 78 717 33 158 55 462 72 407 75 253 80 895 4 576 32 165 97 170 40 80 14 310 62 231
1 29 34 837 28 875 68 766 25 218 15 172 89 125 3 845 86 775 47 29 36 599 66 300 11 649 74 505 26 568 94 817 77 786 0 915 9 740 90 809 82 507 91 524 33 876 17 308 58 673 54 883 56 468 49 302 81 463 20 144 19 794 84 641 5 968 16 625 85 726 32 584 62 984 53 302 59 858 83 935 6 206 43 631 29 31 99 302 48 296 70 398 92 825 61 820 69 899 23 567 44 833 12 936 98 580 88 996 64 981 40 459 87 640 75 948 55 445 22 449 95 717 10 315 8 541 4 967 31 531 97 709 14 858 45 590 80 403 76 36 51 859 7 389 18 226 21 370 38 6 50 445 13 569 96 552 35 147 41 773 73 845 39 396 27 481 67 62 93 278 30 713 37 595 24 41 46 686 71 761 52 575 79 733 42 687 63 189 60 755 78 276 72 505 57 325 65 620 2 837
44 792 87 906 75 764 21 444 40 198 31 929 41 719 54 517 39 554 59 539 80 746 45 505 34 972 72 703 56 521 85 783 53 563 19 297 69 68 88 291 48 990 14 771 57 573 5 348 35 203 11 569 22 368 82 862 90 343 86 723 15 199 43 936 33 539 68 492 99 449 6 97 49 751 51 600 36 111 89 652 18 189 13 866 96 915 73 146 70 125 37 330 24 221 98 806 67 337 4 902 47 715 91 611 76 404 83 80 58 972 30 922 77 180 62 109 42 1 97 704 71 640 65 773 23 944 7 980 38 776 25 158 55 503 9 230 17 264 93 251 64 450 46 867 32 160 61 730 28 128 10 405 1 819 52 211 20 352 29 240 95 506 0 797 26 844 3 935 50 165 27 315 60 807 8 460 78 885 63 403 16 136 84 174 79 232 94 566 66 779 92 781 12 762 2 755 74 544 81 553
88 493 47 871 57 755 65 392 81 773 64 543 7 167 33 863 10 875 1 14 19 919 71 648 56 147 95 409 26 947 31 873 30 988 0 888 42 651 82 789 39 307 46 351 43 451 14 44 62 420 97 547 20 931 60 902 72 879 8 288 28 402 86 884 12 11 92 566 25 887 41 231 61 138 87 709 16 819 38 906 48 528 68 517 49 662 93 458 9 776 73 600 89 604 21 359 67 205 55 899 18 388 78 818 66 770 45 31 40 837 34 198 74 696 54 774 59 125 98 11 85 514 35 601 75 304 24 957 23 429 84 439 69 361 96 267 70 865 80 47 63 136 11 508 91 222 29 22 79 368 32 308 36 429 4 220 2 132 99 355 3 229 37 489 51 813 13 127 50 655 52 901 15 282 94 296 6 486 5 229 58 141 90 561 17 782 27 506 22 926 44 623 53 920 77 667 76 887 83 449
43 367 5 650 16 290 77 751 87 994 82 612 14 330 52 383 12 190 90 434 49 421 25 779 51 351 96 597 23 979 53 311 21 308 39 343 91 559 47 678 74 332 46 900 81 6 59 308 3 216 66 750 8 344 48 517 75 151 98 8 50 90 88 804 6 792 60 850 7 486 31 513 0 607 45 748 36 664 30 58 70 247 76 622 95 525 99 546 58 392 63 931 9 826 61 126 78 582 32 230 80 246 37 500 15 910 71 445 56 278 40 455 44 805 28 722 69 251 18 837 79 294 1 561 22 689 19 169 38 256 93 619 72 542 94 340 2 802 86 640 54 941 20 759 92 620 65 748 42 655 89 643 83 515 26 120 97 446 10 385 34 984 4 489 68 789 35 182 85 135 33 110 55 230 27 174 13 999 11 643 62 481 84 218 57 858 64 58 24 422 73 356 67 138 41 857 17 720 29 502
3 534 2 382 27 702 54 890 92 952 69 479 41 591 4 220 21 485 66 351 22 634 67 596 65 920 30 571 32 15 87 384 20 523 73 802 44 268 1 918 12 611 35 194 71 696 60 671 59 294 24 904 50 318 99 959 26 900 34 95 33 847 11 289 23 791 18 858 39 911 49 696 31 977 47 492 56 786 16 640 37 369 46 620 89 186 90 2 96 193 76 671 78 96 42 630 77 926 6 533 95 708 14 291 97 845 91 590 68 315 62 738 40 967 61 605 84 429 82 609 80 609 36 218 13 575 5 659 28 530 53 982 57 179 10 948 51 449 52 695 45 762 70 259 25 163 43 932 75 724 81 368 88 654 48 634 19 732 7 884 83 286 94 508 98 18 17 528 58 697 79 129 9 126 55 342 63 768 72 680 8 598 29 924 15 228 0 950 85 236 93 199 64 411 74 392 38 823 86 563
86 702 22 988 91 101 24 688 36 104 67 105 9 906 35 569 17 653 12 664 80 959 95 311 42 884 63 386 18 137 3 74 46 307 28 136 13 389 94 399 56 573 33 226 5 830 49 12 65 379 10 471 15 418 81 304 57 780 14 35 68 559 39 465 66 18 69 775 99 701 4 149 6 475 55 425 23 528 48 282 31 384 30 356 0 533 73 265 88 438 19 491 50 958 1 820 97 622 75 151 98 260 70 945 59 403 83 513 89 728 11 934 93 688 45 688 85 662 37 980 64 571 34 211 2 918 74 81 44 570 71 939 8 944 76 829 40 289 7 64 51 420 29 310 62 44 53 316 16 459 25 767 92 743 84 844 87 477 54 499 20 664 38 386 27 304 90 255 96 533 61 528 72 497 32 870 47 544 79 343 41 467 58 86 43 204 52 645 77 953 78 607 26 346 82 645 60 649 21 276
70 757 28 232 9 160 95 122 5 238 33 202 86 220 0 981 92 44 58 432 42 569 52 922 77 859 74 437 32 547 63 247 83 792 29 3 75 829 53 423 41 271 90 414 37 12 99 618 88 122 94 172 68 364 67 624 54 62 20 121 17 284 34 446 87 451 13 407 71 192 3 81 38 720 11 11 12 451 14 344 69 904 89 827 73 511 79 190 45 813 59 427 25 755 30 460 56 863 57 294 82 519 98 590 78 593 6 362 10 599 49 380 61 265 36 164 27 266 62 704 55 586 84 451 2 510 35 599 8 736 47 800 64 281 21 480 72 159 80 379 44 950 93 754 31 615 19 113 4 811 18 43 22 664 65 241 16 651 91 618 39 295 43 438 81 341 96 846 97 858 66 782 7 95 26 503 60 470 51 810 48 624 15 906 76 586 46 518 24 489 1 923 23 111 40 976 85 431 50 563
96 399 26 285 80 81 55 656 79 110 32 567 38 856 87 771 44 418 40 539 10 63 60 589 93 235 95 950 20 104 3 139 83 270 28 376 61 513 52 249 69 284 42 721 57 489 2 267 25 802 12 199 74 315 16 822 78 604 75 882 76 78 29 757 89 51 13 910 64 446 98 775 17 537 8 576 90 875 36 981 43 805 84 268 18 203 41 105 46 687 81 435 58 39 54 595 30 937 14 794 37 831 4 133 51 583 53 565 47 443 67 694 15 373 7 594 50 367 34 692 72 540 99 490 33 985 65 898 85 113 77 411 86 258 5 201 19 970 59 216 27 935 63 19 21 750 6 554 9 92 56 586 62 848 45 359 94 652 68 231 73 982 92 449 22 303 1 727 82 604 31 618 0 432 23 280 24 905 91 379 11 433 97 193 88 355 39 108 49 597 71 959 48 724 66 733 35 154 70 492
68 808 52 699 10 682 96 441 39 385 83 135 12 652 7 429 46 553 67 584 3 908 9 286 31 67 88 737 93 707 81 563 61 551 84 341 14 92 2 724 36 936 57 142 30 413 22 65 11 676 5 340 20 318 21 416 65 375 53 651 32 873 98 706 33 924 49 774 29 573 54 148 42 778 66 776 71 601 37 100 89 862 85 225 8 482 72 9 19 139 56 149 43 793 78 5 80 194 0 224 15 188 95 47 69 687 6 782 70 319 4 792 45 971 34 663 94 191 73 472 58 672 92 295 18 331 99 697 23 996 1 180 38 455 41 16 26 564 47 689 25 6 35 236 64 700 50 271 55 91 86 903 40 369 16 282 63 204 24 929 90 292 59 258 51 588 76 244 74 379 77 488 17 732 44 163 13 293 75 424 91 989 60 387 97 241 28 207 79 796 48 563 82 883 27 281 87 90 62 440
38 589 49 813 94 47 48 305 11 38 41 69 56 547 4 594 69 378 86 325 80 648 28 131 30 638 87 420 67 880 26 472 27 414 14 648 34 494 77 620 18 645 54 740 91 331 60 86 24 551 3 773 92 976 15 542 31 102 35 530 16 859 71 729 59 560 76 113 43 448 97 623 53 729 46 679 1 533 47 798 73 162 78 15 22 666 81 487 29 942 63 444 37 355 0 47 10 733 50 522 2 107 61 864 20 447 89 294 17 47 93 629 39 118 8 997 12 748 33 61 23 376 96 922 52 773 5 350 66 840 99 785 72 997 58 827 82 640 65 393 74 814 42 704 36 437 6 919 90 172 45 730 9 447 51 901 25 522 57 619 88 140 21 257 44 766 75 299 84 384 70 442 62 394 7 835 98 26 85 549 13 442 68 635 40 94 55 285 32 230 64 140 19 779 83 777 79 851 95 215
47 328 81 8 24 754 35 419 97 40 38 463 41 956 92 846 75 206 8 203 49 968 48 947 21 95 4 610 10 747 87 266 19 179 20 572 43 627 39 437 36 839 93 191 88 536 65 878 66 603 90 744 57 95 85 958 56 59 2 277 12 869 73 328 3 12 15 543 69 620 46 676 7 148 64 109 37 597 14 872 18 102 17 395 79 474 31 113 80 129 74 305 55 142 11 991 23 813 45 8 33 428 40 254 5 769 13 200 28 193 63 697 50 891 98 181 16 647 1 9 86 349 83 400 30 30 67 211 26 960 6 786 34 665 62 543 44 568 91 579 9 155 68 884 42 748 72 40 53 996 59 177 60 432 82 914 51 180 76 751 61 425 58 283 99 338 84 603 71 348 70 404 22 857 96 551 29 867 54 826 0 656 27 552 32 269 77 312 89 756 78 906 52 249 95 341 94 821 25 855
43 183 31 109 47 410 58 567 72 315 13 902 21 81 51 336 82 647 53 617 85 63 32 623 80 899 1 192 79 520 25 447 0 188 70 207 54 644 26 422 18 374 50 187 14 399 88 984 3 487 74 135 84 323 75 234 36 338 20 965 56 523 98 656 65 597 15 113 64 982 8 867 28 127 87 889 62 566 23 802 94 601 27 425 60 173 40 329 77 192 33 684 11 219 9 231 52 356 39 404 38 247 19 553 35 753 93 938 97 983 37 660 81 119 24 593 17 405 2 208 48 840 41 533 61 968 16 544 12 229 34 377 69 60 46 213 78 653 6 326 55 759 30 898 91 548 73 695 99 953 63 331 49 579 95 713 71 447 10 710 76 898 86 761 90 636 22 372 45 895 4 797 7 5 29 89 44 441 96 556 68 367 59 614 5 286 89 817 92 624 67 480 57 485 66 514 83 782 42 186
97 368 94 80 71 736 46 933 63 978 65 455 66 159 15 175 92 409 16 229 5 656 30 985 54 800 37 488 2 113 35 59 22 28 4 175 76 949 41 106 29 385 67 194 0 214 26 706 75 384 3 782 13 990 64 518 84 263 38 944 95 866 7 916 32 93 87 891 72 348 91 62 36 896 73 317 20 275 43 515 19 421 77 755 14 457 80 180 28 571 51 893 27 209 52 602 44 813 48 5 68 730 8 180 21 682 11 512 58 805 78 350 18 35 50 743 31 263 62 230 34 416 45 479 74 659 42 888 61 663 93 740 79 471 12 914 83 242 40 501 23 569 88 849 90 516 85 472 89 567 59 322 9 264 25 710 70 808 17 317 99 53 33 33 1 689 82 811 86 570 10 26 96 919 57 584 53 594 47 696 81 190 55 155 24 84 6 851 98 197 60 763 56 538 49 414 69 783 39 628
87 436 67 850 88 798 98 695 5 553 89 303 34 501 94 279 28 993 39 869 48 898 42 672 63 129 14 305 7 22 47 370 13 139 62 756 20 995 79 275 11 970 72 101 83 129 25 850 8 327 21 79 35 340 18 7 96 523 50 173 45 662 19 769 54 594 78 257 30 196 71 959 9 136 33 852 90 736 84 616 53 371 52 87 26 187 91 999 58 748 1 985 82 900 60 725 10 475 66 1 16 946 51 890 70 838 73 651 85 458 86 414 40 581 41 192 75 205 59 906 6 126 97 317 0 976 44 596 93 272 65 374 29 585 95 799 69 374 64 755 31 436 23 841 76 378 61 544 74 575 17 918 15 898 24 899 3 792 81 193 32 100 56 855 36 833 99 139 2 338 55 437 46 29 80 804 22 282 12 378 4 842 38 910 68 901 49 795 37 459 43 562 92 362 77 548 57 648 27 850
17 198 87 473 93 884 98 517 77 386 92 596 95 915 81 169 24 936 60 429 75 230 25 514 88 435 13 384 61 797 38 193 74 427 57 343 72 383 59 792 35 90 14 488 12 233 52 73 50 510 32 250 21 497 42 222 82 627 54 825 23 85 3 604 36 196 34 89 85 485 67 137 37 198 29 767 68 738 58 876 65 282 97 226 5 849 63 915 41 620 8 944 30 888 15 599 6 524 22 542 91 348 96 541 33 281 11 792 70 805 62 398 48 221 79 38 0 814 86 613 84 337 76 983 20 533 66 848 89 133 31 367 90 819 9 896 55 20 99 308 4 32 64 331 44 82 83 926 46 102 43 905 18 419 80 125 71 232 47 315 56 466 1 733 69 648 73 239 2 314 49 852 10 266 45 528 94 533 53 220 7 736 40 451 78 646 16 995 51 298 39 380 19 725 28 407 26 913 27 62
9 438 17 616 50 409 44 674 95 190 30 582 49 537 54 983 60 12 38 281 90 208 89 888 11 992 62 856 39 710 68 755 16 51 64 177 36 684 5 285 92 26 48 110 63 465 56 387 0 912 74 353 72 90 18 75 84 470 93 206 27 332 2 841 15 210 82 807 99 545 7 221 20 514 40 437 58 637 21 898 1 275 25 874 94 244 12 762 59 186 46 67 28 667 75 180 33 382 85 178 88 215 77 944 86 849 32 627 73 469 43 201 69 921 19 92 24 335 81 161 80 743 52 815 78 312 10 346 51 538 47 740 87 252 29 96 37 921 71 239 67 695 98 933 4 372 8 409 22 169 14 212 83 973 23 243 79 962 3 271 13 89 57 717 97 208 45 732 42 429 34 724 96 770 76 586 41 238 61 706 26 199 65 866 35 153 66 519 91 528 70 264 55 508 53 205 31 471 6 568
13 983 43 729 44 187 3 349 85 706 10 61 63 705 11 980 33 157 23 115 93 800 80 256 65 590 40 844 42 305 5 647 75 714 25 391 21 385 90 274 77 875 92 621 12 357 41 377 28 250 1 496 47 505 46 317 19 418 0 660 67 653 35 335 79 105 38 478 22 180 99 189 2 131 82 889 48 106 95 661 7 292 36 679 70 257 57 946 16 978 32 484 9 392 59 132 20 341 56 383 50 633 4 812 66 188 81 274 72 893 39 700 37 365 62 96 49 599 31 125 73 921 84 734 15 602 17 114 91 306 96 738 88 543 87 242 78 809 68 976 69 463 30 963 55 440 64 252 34 473 60 922 76 761 27 369 71 368 14 967 53 737 18 400 29 580 45 812 74 469 52 172 24 124 89 190 61 327 58 114 94 197 83 877 97 357 26 279 98 762 54 934 6 630 8 345 86 944 51 143
78 634 50 935 49 99 72 666 94 581 26 204 95 859 82 315 74 199 89 855 92 877 99 428 17 395 19 878 34 167 47 480 2 394 11 777 30 132 16 859 61 27 24 979 65 216 5 272 69 890 9 530 88 369 67 261 20 562 87 152 97 594 35 801 40 112 56 914 1 813 15 982 36 798 79 517 42 203 84 313 45 40 12 345 25 163 55 951 41 486 59 406 60 910 32 33 7 351 93 667 14 291 38 247 96 206 13 773 64 516 86 451 4 844 48 68 46 291 68 420 80 769 98 346 77 82 54 964 76 696 44 676 57 374 62 491 51 463 75 379 39 863 66 618 8 680 83 892 91 175 90 475 10 943 43 107 27 436 28 413 21 327 23 823 53 492 85 174 81 91 31 982 22 188 37 82 73 950 29 457 58 85 3 560 52 800 18 243 63 707 0 699 70 582 71 243 33 235 6 717
34 149 31 232 96 665 12 319 16 370 80 516 82 851 55 886 9 825 23 705 53 254 60 808 86 384 98 81 56 547 73 949 8 550 48 778 2 485 88 784 92 574 85 53 93 89 29 19 22 866 66 783 28 442 24 666 7 6 27 377 77 257 30 224 10 411 91 706 49 14 1 327 26 316 87 237 13 13 65 483 25 264 19 149 57 647 68 181 99 868 47 980 51 172 70 806 94 156 50 267 17 730 44 769 15 422 89 12 67 685 75 771 40 116 97 739 14 211 46 470 36 604 74 619 79 227 52 465 69 357 37 285 6 129 76 971 64 1000 39 234 78 376 18 550 32 993 83 266 20 101 3 681 95 736 63 862 72 731 59 622 41 352 11 231 45 929 90 58 81 772 4 465 43 756 21 514 58 401 5 34 54 90 62 987 35 972 61 349 33 52 42 34 71 808 84 27 38 303 0 698
61 164 35 665 13 816 14 603 31 335 82 444 77 313 91 512 18 857 57 761 88 805 26 577 8 647 28 633 85 243 60 319 5 770 68 729 34 442 44 942 40 181 79 664 39 306 97 68 58 697 27 282 95 858 17 792 37 224 86 866 48 644 20 398 56 954 54 716 78 169 22 847 24 654 96 472 0 634 73 220 75 121 29 18 46 332 33 667 16 796 71 566 12 935 80 579 50 773 52 256 93 451 47 730 42 389 15 546 66 440 19 38 70 185 98 464 74 233 65 983 45 111 84 709 32 19 25 123 9 431 94 856 4 280 36 140 30 155 90 808 3 82 62 508 59 485 10 164 49 230 51 464 43 660 1 616 11 759 69 563 21 297 92 802 99 884 89 697 72 148 41 147 53 311 63 100 87 783 67 393 2 195 38 219 81 91 6 824 7 713 23 334 83 951 55 24 64 767 76 583
5 674 16 130 12 142 71 98 8 817 7 581 30 358 54 261 58 569 4 965 40 528 49 658 46 115 98 635 51 983 26 569 55 327 21 751 80 308 52 298 82 94 56 241 53 725 42 169 27 552 78 864 70 762 83 394 28 438 29 74 25 268 36 668 45 750 1 434 96 257 63 186 73 433 31 135 32 592 17 868 47 202 64 961 76 189 74 284 57 93 6 70 65 978 39 325 66 649 34 27 68 811 38 38 79 667 35 150 91 28 75 403 0 313 94 40 11 353 41 492 19 352 77 448 87 578 2 639 81 875 67 986 95 576 72 137 48 32 99 351 93 840 3 914 44 256 84 126 97 956 61 119 9 995 14 344 33 32 90 24 89 822 43 537 92 112 22 393 88 754 23 779 60 339 62 358 50 122 69 772 15 371 10 400 13 137 20 111 59 620 86 772 18 21 37 968 85 159 24 571
54 324 83 633 79 939 35 924 3 513 75 186 16 6 97 717 9 843 88 109 67 285 14 1000 63 931 72 543 52 78 19 802 15 80 24 67 85 710 64 639 56 976 49 248 69 540 45 417 7 661 48 659 25 25 23 512 82 993 5 663 94 490 50 403 81 48 91 240 84 475 59 60 28 529 74 40 31 242 1 770 21 544 71 673 18 173 46 392 87 251 93 281 12 793 77 723 47 215 32 67 43 577 89 952 66 398 0 161 29 767 2 156 96 599 62 791 61 818 37 285 17 171 22 156 51 284 53 53 34 743 36 266 57 678 6 544 4 651 20 236 39 962 13 579 78 309 42 751 30 613 40 700 38 683 10 473 76 927 65 440 90 852 41 742 95 64 68 223 58 657 80 538 92 737 73 564 26 941 55 265 8 492 99 712 86 669 60 353 98 121 11 479 33 510 27 305 70 471 44 786
78 603 4 99 11 891 85 971 20 344 1 372 57 575 97 104 47 30 17 493 88 850 30 246 6 794 75 98 36 424 2 446 56 52 58 568 9 702 51 621 72 657 32 443 48 20 94 550 63 782 90 684 42 967 16 962 66 514 64 186 73 114 18 608 79 462 69 872 74 184 50 807 84 315 34 644 67 585 49 191 31 584 68 584 8 487 28 184 54 903 76 425 25 803 19 723 43 267 35 53 3 225 45 332 38 737 44 442 95 997 93 433 83 759 53 769 55 456 70 436 80 293 0 41 62 251 61 596 15 15 82 295 13 670 23 690 40 988 77 971 65 846 14 415 52 334 46 87 12 729 98 699 99 998 39 656 60 151 37 568 92 851 87 735 71 423 26 261 41 271 33 225 59 147 10 839 21 6 81 650 24 481 7 449 96 596 22 841 27 134 86 828 5 402 91 549 89 185 29 193
23 341 91 541 97 586 41 883 9 419 42 244 34 765 79 899 14 362 92 19 27 207 30 571 37 871 95 961 25 804 50 731 31 776 93 774 98 898 63 770 82 319 22 117 16 837 10 476 90 427 47 407 45 128 49 618 8 900 76 445 52 141 11 896 58 371 35 37 6 553 81 415 40 492 86 141 7 735 84 555 55 265 70 190 68 871 75 918 72 996 43 96 13 659 96 35 32 696 5 75 69 502 66 735 89 885 28 229 57 521 99 530 61 430 39 104 26 163 15 820 36 336 3 227 80 781 0 810 85 98 59 848 94 151 46 935 60 692 53 518 62 946 17 71 64 77 20 5 73 363 77 215 78 877 48 630 51 297 19 64 12 11 33 189 29 451 74 267 87 684 44 583 83 145 4 238 24 25 67 245 88 885 21 485 18 243 56 619 38 965 54 675 65 422 2 554 71 249 1 887
65 695 16 289 5 307 9 4 17 763 0 891 72 464 30 281 55 238 40 457 76 345 91 487 77 917 18 912 89 30 48 433 63 1000 15 373 49 480 98 149 33 120 23 845 21 265 61 736 12 232 38 778 6 163 70 473 81 483 43 983 79 273 14 227 85 970 92 484 10 486 97 438 58 504 8 269 34 80 67 127 87 212 39 477 83 672 93 644 32 146 45 88 73 50 57 668 36 927 68 717 24 643 2 451 19 390 62 122 75 923 26 827 25 332 86 195 56 209 52 269 7 572 90 714 41 165 27 847 4 808 35 66 31 934 99 856 1 206 22 39 51 361 88 31 59 506 54 196 44 490 37 506 29 693 53 56 3 298 95 234 28 978 42 603 80 54 74 99 13 841 11 890 50 439 82 809 47 434 94 970 78 755 46 877 71 143 96 97 69 784 64 56 84 974 60 455 66 176 20 687
12 746 57 964 50 542 39 76 4 45 71 20 88 131 21 189 70 852 67 453 62 188 89 173 75 463 69 801 82 276 30 473 91 819 46 927 80 18 58 573 26 534 85 107 37 471 23 605 83 15 17 470 63 766 56 176 47 903 15 768 52 720 90 582 79 632 36 498 66 3 1 682 96 384 72 528 68 486 98 290 84 169 81 907 14 396 49 435 6 961 38 173 42 42 24 498 8 906 32 709 44 142 31 917 28 421 73 347 16 407 65 704 93 847 5 550 27 483 22 868 3 392 29 696 76 825 48 370 25 267 87 219 11 748 7 773 43 191 99 796 94 696 19 364 95 714 13 454 33 292 34 423 54 37 9 410 55 748 97 529 45 480 92 538 74 937 77 620 41 874 59 725 18 471 0 211 2 292 20 148 61 860 51 32 53 539 78 275 40 120 35 742 86 585 10 644 60 333 64 816
59 615 33 117 80 332 63 936 20 801 75 889 40 441 14 597 29 582 32 396 78 541 10 651 70 698 1 608 61 54 15 254 13 74 72 149 8 421 86 113 73 171 34 574 58 883 94 784 6 903 27 886 85 441 95 375 9 461 30 296 46 755 56 913 2 604 51 942 99 831 18 410 47 139 53 26 98 744 87 688 3 96 69 544 52 234 37 908 7 796 24 300 96 81 5 303 74 632 65 280 38 251 60 223 25 678 62 182 67 678 89 665 36 181 55 436 88 983 44 616 68 74 48 685 28 192 54 699 12 168 19 579 17 181 79 581 81 85 83 363 41 196 50 542 64 376 90 689 97 46 66 239 45 506 71 594 11 478 93 11 21 904 23 201 4 221 22 136 57 506 31 569 43 624 39 269 42 708 49 777 92 735 0 366 84 830 76 949 77 474 35 946 82 305 91 633 26 802 16 742
55 961 34 648 65 353 59 162 90 658 19 427 88 935 33 833 81 96 50 110 84 570 9 542 75 855 99 564 28 225 15 417 38 107 39 138 40 925 17 649 43 5 72 713 78 812 25 636 87 35 32 709 56 636 69 442 64 803 58 971 13 385 48 104 73 900 6 631 8 43 49 920 4 112 80 659 63 639 12 405 3 338 83 979 18 879 27 276 0 736 52 765 98 617 35 646 70 813 71 775 1 41 5 714 60 78 29 833 46 132 85 79 45 734 76 49 51 498 94 47 66 705 61 197 31 815 22 224 77 577 37 162 79 798 26 436 97 504 10 812 93 778 16 136 2 523 23 823 86 59 54 249 30 672 96 889 68 969 95 154 42 860 11 498 44 216 14 522 62 786 74 44 20 225 53 659 47 651 67 885 21 96 91 141 36 663 89 651 57 215 7 153 92 230 41 735 82 942 24 970
74 790 32 330 8 261 39 181 76 225 31 132 69 921 87 545 48 762 12 907 6 934 70 513 65 99 59 264 49 55 58 287 57 822 16 710 67 503 40 939 97 47 36 764 46 75 95 952 85 2 43 618 50 966 94 183 72 382 22 312 92 216 88 670 51 525 33 193 30 36 75 248 4 159 80 702 29 357 45 832 71 682 44 959 41 452 53 824 2 728 24 285 77 9 91 83 37 477 42 67 13 203 61 867 7 756 56 627 14 637 27 812 89 669 81 709 96 792 54 24 23 924 11 577 34 831 73 204 28 441 52 406 68 619 47 287 86 272 90 955 63 11 60 738 82 213 35 522 0 703 10 459 55 406 17 733 25 913 19 396 93 196 20 424 62 297 3 472 99 126 38 422 84 52 66 110 18 732 79 584 1 392 21 158 83 78 5 88 9 583 98 80 64 847 78 51 15 149 26 756
3 457 82 469 45 951 73 483 66 502 93 247 38 882 77 381 57 280 61 427 17 621 46 428 22 326 39 400 0 917 1 110 48 915 55 385 60 179 59 56 16 636 96 943 44 219 67 805 18 590 84 655 28 988 19 758 91 362 68 375 26 687 5 787 49 23 72 761 47 574 37 591 65 778 40 226 34 778 90 738 94 811 54 204 70 200 25 361 95 951 63 247 30 98 58 160 80 246 24 343 86 734 7 799 36 649 41 815 12 853 62 842 4 282 20 395 89 66 76 746 13 183 78 187 11 924 51 505 9 844 85 867 99 970 79 267 64 220 81 95 83 171 43 847 88 444 98 620 32 175 97 261 8 980 35 394 53 501 21 794 74 10 27 222 2 985 71 815 29 197 10 171 52 689 31 784 33 476 56 952 6 21 50 544 14 977 75 541 87 841 15 713 42 37 69 871 92 473 23 497
42 744 94 803 46 384 6 168 85 189 71 815 75 516 60 998 47 368 74 756 11 633 13 26 49 93 8 104 37 592 36 292 82 30 80 472 62 4 56 844 10 961 28 274 26 290 53 220 81 900 83 80 22 186 77 392 67 382 14 832 61 422 68 118 73 411 27 921 63 662 9 728 98 595 70 401 88 549 17 399 84 727 99 937 21 755 24 937 54 849 43 778 91 712 44 923 65 336 55 384 41 146 51 121 12 301 32 732 52 411 31 74 29 949 64 600 59 435 20 194 3 843 93 772 19 349 16 15 5 408 0 973 95 528 15 468 96 682 72 933 35 252 18 819 1 182 45 606 4 399 23 549 76 76 58 375 79 356 33 558 57 502 86 177 30 750 25 980 50 972 7 739 89 806 38 454 2 543 39 458 34 391 97 298 69 487 92 293 78 682 40 518 90 940 66 196 87 307 48 399
2 318 59 648 44 551 74 16 25 425 8 629 62 400 66 290 1 864 92 733 0 15 31 978 9 188 58 470 48 269 42 673 79 906 39 539 67 670 49 141 5 279 90 313 71 451 22 956 11 984 24 80 23 626 18 648 89 930 26 425 27 403 7 742 81 746 16 414 70 393 41 849 38 443 65 404 19 956 50 492 6 538 40 14 54 191 57 300 45 167 85 548 55 99 60 91 53 154 69 480 20 535 87 993 15 672 94 833 34 562 46 637 95 369 63 456 14 263 91 962 61 334 37 416 29 980 86 284 12 724 88 75 4 887 3 570 56 912 97 167 10 596 51 861 47 662 76 591 82 831 80 14 21 402 52 901 13 555 43 247 17 202 75 238 73 598 98 463 68 422 84 86 28 961 36 985 30 333 35 987 78 23 77 774 33 565 32 589 99 33 83 774 96 695 64 658 93 227 72 534
85 556 39 200 5 375 33 36 21 1000 81 892 36 972 1 670 2 138 48 575 67 690 79 808 84 212 90 520 32 61 88 372 54 262 52 189 58 28 96 123 50 25 76 491 40 421 57 754 72 411 95 205 34 878 70 424 98 630 97 144 23 554 89 979 28 172 69 693 56 727 93 867 25 788 43 912 27 104 41 14 12 466 77 686 38 476 71 250 53 814 31 539 55 82 16 898 92 379 78 585 51 198 4 87 59 130 86 989 62 277 60 240 10 402 99 259 18 257 6 37 37 910 64 281 44 617 74 796 45 676 82 289 91 897 26 678 46 198 83 640 8 281 15 300 49 958 94 444 7 420 24 659 13 578 73 795 9 951 3 430 30 722 75 990 0 124 17 307 14 106 19 876 87 451 80 766 29 936 66 571 63 500 20 825 47 108 11 257 42 699 35 613 22 111 65 305 61 688 68 426
39 393 87 681 35 946 59 642 37 539 63 823 13 143 94 364 84 981 81 36 16 826 48 501 23 582 22 81 24 946 86 80 51 766 54 510 12 643 73 526 36 769 91 242 1 444 68 625 26 274 79 996 92 132 44 466 78 273 43 287 75 17 89 898 85 795 14 717 34 854 83 486 17 308 71 146 45 497 74 251 69 60 8 937 18 230 0 945 2 411 70 509 50 515 62 997 32 490 33 77 28 474 41 942 49 912 99 482 61 332 5 560 4 429 30 29 25 128 11 943 21 703 31 521 93 608 96 691 40 342 65 8 97 132 57 234 60 606 90 138 77 885 42 476 3 897 58 440 9 568 6 672 72 454 20 294 10 28 47 587 88 298 15 454 64 34 55 112 80 793 76 393 27 649 95 219 82 497 29 513 52 251 66 104 7 700 19 595 46 672 98 577 67 544 56 376 38 61 53 932
93 140 80 954 43 888 61 499 48 697 2 675 79 762 91 708 19 834 4 840 66 17 24 33 85 210 39 309 27 553 0 882 65 225 45 243 21 647 60 942 13 146 36 356 87 394 49 873 1 540 50 375 8 550 73 423 53 595 98 623 88 142 74 407 41 186 69 854 31 381 78 770 72 320 34 438 57 90 18 339 83 884 94 216 90 581 28 49 5 53 12 6 23 994 51 223 26 283 47 450 6 153 46 12 35 428 10 250 96 616 62 670 32 476 92 699 86 982 15 434 44 636 11 450 25 516 30 222 84 669 75 970 82 554 7 384 76 65 77 199 59 306 38 687 67 391 17 761 3 797 63 583 14 561 71 628 68 953 29 690 89 699 70 188 64 20 33 90 56 267 58 870 81 672 52 755 99 695 54 410 40 115 97 829 42 135 22 805 55 185 95 983 16 256 9 954 37 528 20 839
0 90 74 464 70 856 27 926 82 495 68 719 51 365 47 936 76 617 20 764 84 66 65 609 3 110 99 644 41 556 69 139 92 506 62 702 34 704 97 108 48 842 44 872 25 426 54 84 75 576 58 259 40 499 50 445 42 632 78 131 89 126 43 715 23 718 4 982 83 79 96 691 31 337 61 383 59 672 95 983 12 904 24 338 73 490 21 863 56 224 79 999 1 300 94 228 49 47 91 68 80 427 55 485 67 312 86 482 8 615 32 77 64 939 29 994 30 301 26 908 81 192 85 232 36 342 17 1 87 680 38 781 6 851 60 417 90 56 72 667 57 803 2 641 93 427 15 850 66 243 98 472 5 675 11 600 33 25 28 80 71 596 52 268 7 374 53 899 39 813 18 243 9 709 63 137 37 356 45 508 13 227 22 24 46 452 88 174 14 853 19 253 16 14 77 617 10 225 35 886
56 9 54 666 61 74 8 970 83 599 85 552 74 851 84 368 27 30 48 275 60 543 23 540 30 103 94 460 15 579 82 568 32 886 98 695 39 145 71 255 16 263 49 310 18 322 43 756 31 105 25 175 40 942 26 834 3 66 4 614 76 795 22 37 75 575 58 645 7 936 21 925 2 366 10 383 86 861 46 770 47 706 24 476 0 921 70 915 53 266 59 214 88 191 34 113 97 855 9 667 68 407 91 184 35 615 62 315 42 852 99 518 37 267 5 217 20 159 64 748 80 977 95 623 17 663 14 994 89 71 78 306 12 634 19 638 36 629 44 660 38 533 29 60 87 293 52 152 6 268 66 586 1 970 51 712 77 415 72 514 81 922 90 970 73 50 57 763 45 602 55 521 69 95 65 233 41 372 67 896 11 337 33 312 79 863 63 169 13 399 50 304 92 476 96 132 93 524 28 218
50 344 29 707 74 111 21 25 98 547 82 746 70 276 42 900 61 795 68 964 97 262 56 496 18 461 73 272 75 415 76 778 91 178 90 106 41 965 32 393 88 378 93 854 15 115 99 898 55 768 87 296 14 977 45 445 47 450 67 127 13 625 53 853 30 603 23 183 89 40 85 885 31 182 71 518 33 220 5 278 9 97 96 966 12 456 58 493 83 148 77 857 81 649 37 41 1 748 92 147 36 972 51 42 28 497 39 377 57 935 63 629 38 376 46 943 94 465 80 836 54 574 6 871 40 118 22 898 65 66 24 638 27 930 79 692 69 892 95 456 84 833 26 251 16 928 52 884 59 89 62 694 8 418 10 618 25 957 20 77 2 853 17 944 19 664 4 640 0 52 43 204 44 826 60 502 72 547 7 692 66 737 35 881 86 115 11 441 49 254 64 974 48 72 3 66 78 179 34 226
93 97 16 157 90 983 97 472 31 524 17 920 74 134 83 608 78 347 72 286 81 695 15 489 23 871 18 309 51 803 10 319 89 999 41 43 40 151 12 400 66 149 91 513 20 606 47 112 73 77 38 520 43 807 33 172 84 979 85 272 79 222 37 491 21 792 29 536 26 409 99 545 27 761 50 111 77 57 96 109 7 796 32 249 58 971 48 170 11 975 25 709 13 930 24 963 52 735 68 883 56 75 67 240 98 473 60 763 28 965 14 245 3 537 46 560 76 747 30 201 36 597 95 884 61 143 63 763 0 77 49 325 9 380 19 177 69 754 62 213 82 128 42 259 92 752 2 791 45 868 55 76 94 449 57 893 64 2 35 976 88 215 65 479 4 634 70 657 87 597 5 718 44 881 22 916 75 91 8 782 1 406 54 120 34 28 6 706 59 922 86 719 53 965 39 529 71 756 80 620
1 317 43 454 83 342 65 356 56 979 36 85 90 287 4 842 75 145 55 257 46 525 2 931 85 843 44 939 26 183 79 416 42 916 10 53 35 581 34 161 23 997 66 685 33 461 64 774 29 834 88 485 87 739 27 817 84 628 73 535 62 916 25 263 6 908 95 381 13 983 19 6 70 938 69 550 32 351 96 24 59 179 53 989 18 665 16 254 78 304 71 60 11 215 89 232 17 737 30 222 99 335 9 928 52 85 7 289 61 916 45 110 21 316 31 666 37 159 12 934 60 628 72 427 50 97 54 214 40 500 5 391 38 455 47 883 0 657 28 206 24 786 14 364 63 298 67 364 57 193 74 38 49 994 58 532 94 774 93 150 81 49 22 67 80 755 3 741 82 463 15 295 76 39 68 789 41 183 98 613 48 832 51 674 92 947 20 897 77 590 8 148 97 418 86 72 39 450 91 401
5 451 83 970 62 913 99 247 58 788 23 820 22 114 76 943 87 635 34 961 51 255 79 629 11 880 10 985 73 107 21 284 93 878 4 209 61 353 39 606 91 149 48 58 52 676 94 153 49 229 55 174 89 816 17 38 2 664 53 156 43 276 9 371 29 612 64 309 67 163 18 383 63 507 68 471 54 430 70 981 74 17 69 751 46 919 66 650 56 298 86 435 71 756 31 545 92 774 20 157 72 751 96 574 81 51 14 372 25 510 59 1000 57 172 47 85 42 627 80 87 60 411 12 175 84 394 26 732 13 224 78 11 8 954 97 264 28 357 65 706 98 938 82 469 90 208 41 912 27 954 40 177 16 947 33 887 15 851 36 288 38 628 30 951 0 732 88 521 50 52 3 768 1 930 75 769 77 559 35 786 32 115 19 772 44 327 95 316 37 535 24 466 85 132 7 17 6 795 45 653
89 636 28 688 74 811 9 545 96 427 81 226 61 27 84 229 72 223 88 463 95 195 69 566 31 403 25 193 27 877 26 978 49 326 45 378 29 292 63 449 76 951 41 146 60 299 0 568 17 472 33 504 30 255 80 272 64 332 1 249 56 705 94 811 21 13 53 175 15 260 37 230 34 862 70 377 3 743 65 370 2 690 66 376 35 960 71 261 67 696 77 945 36 558 19 845 93 404 16 742 12 281 40 157 97 906 46 271 79 984 47 136 91 217 48 215 98 606 42 897 7 386 58 569 68 441 50 741 38 260 24 537 10 937 75 105 82 790 4 607 13 402 83 101 6 24 90 118 5 398 22 250 57 350 99 714 18 418 20 623 14 57 8 696 52 475 62 143 85 988 92 696 44 589 11 895 73 256 86 813 39 832 51 603 59 637 43 669 87 159 54 472 78 429 55 451 32 710 23 452
1 286 97 130 44 607 29 18 65 69 45 324 74 225 6 17 8 57 49 529 38 94 68 716 83 979 21 259 52 968 60 125 36 696 54 870 46 927 18 706 57 816 93 85 22 817 14 553 20 358 79 551 9 935 28 120 86 500 88 961 87 935 30 989 42 483 55 461 73 715 16 580 63 548 2 752 11 766 40 127 23 190 59 464 85 406 19 79 64 860 34 572 13 923 47 921 27 906 35 855 67 898 75 700 15 76 84 244 71 870 56 639 17 955 32 197 12 148 77 575 50 285 3 334 4 105 81 870 89 640 26 916 82 2 58 239 37 355 78 92 95 471 5 134 41 744 51 902 10 86 72 981 66 346 39 831 25 480 24 696 61 519 91 614 53 57 69 50 31 978 7 70 94 129 33 65 0 344 62 754 98 298 43 924 48 820 80 296 76 878 90 749 70 537 92 276 99 447 96 937
46 732 60 621 8 682 93 243 56 388 22 220 51 441 36 473 74 71 98 384 0 419 87 527 99 618 89 263 48 122 24 296 82 692 12 575 95 312 33 827 40 887 21 731 58 983 32 297 17 701 50 513 77 252 28 292 69 443 47 607 3 463 30 195 73 740 45 910 44 746 90 475 63 325 65 183 62 35 66 88 10 296 26 658 55 296 57 33 4 487 80 278 11 158 70 73 13 895 5 459 61 966 38 601 41 711 92 194 76 77 68 698 67 979 23 110 34 814 31 753 81 809 96 724 20 422 9 588 79 727 88 21 37 691 16 264 43 279 84 524 15 418 35 597 14 625 83 659 52 100 7 41 29 251 72 896 97 180 42 473 75 719 25 141 18 471 91 639 85 561 27 493 86 769 49 324 71 820 59 26 39 616 94 406 54 376 64 276 78 831 1 261 53 857 19 884 6 833 2 760
3 575 29 438 47 512 68 181 78 950 94 701 72 137 84 149 67 202 86 824 46 494 74 381 58 544 63 178 55 608 49 737 77 867 43 280 90 166 98 387 26 306 30 699 10 710 31 633 93 115 53 597 71 719 85 669 88 166 51 744 35 233 12 197 80 744 65 354 89 353 50 995 28 443 42 901 45 277 61 591 22 158 69 202 40 625 52 273 64 246 24 254 7 403 16 251 1 529 57 533 8 569 97 546 39 362 91 51 48 781 83 629 95 582 23 530 15 497 2 173 21 914 96 381 56 621 19 973 76 543 32 18 70 955 18 404 66 587 75 662 38 179 60 141 5 573 81 875 82 344 99 456 20 285 6 909 4 958 14 721 79 606 9 114 73 670 59 605 0 528 41 103 27 903 37 349 17 814 62 895 36 203 34 748 33 169 54 982 13 995 11 499 87 775 44 620 25 232 92 539
31 372 45 270 66 935 14 314 89 963 41 446 21 400 47 662 83 65 40 602 20 548 91 671 85 94 95 906 53 544 49 890 2 89 32 483 30 994 88 31 96 758 72 113 7 454 98 196 36 687 84 561 5 326 92 162 19 173 71 60 37 748 10 525 76 57 28 479 3 533 73 602 77 323 27 871 94 693 15 432 17 965 57 346 35 56 63 409 68 246 6 489 59 260 16 754 34 223 54 314 64 977 52 462 18 475 29 938 80 145 69 281 26 23 65 608 22 826 67 792 4 675 8 124 58 949 87 158 44 453 70 46 86 546 56 536 48 689 51 667 12 514 13 370 62 815 79 489 25 633 74 723 23 681 93 700 11 590 50 427 82 230 81 250 9 512 75 14 60 224 99 121 24 606 78 272 97 887 39 704 0 443 90 911 38 64 43 650 55 909 46 473 1 133 61 183 42 584 33 258
80 922 74 244 3 292 45 207 50 457 64 251 13 24 49 225 57 987 43 366 12 857 39 521 24 116 60 285 25 627 4 722 30 690 90 575 59 282 91 741 37 129 93 309 72 909 65 685 17 397 97 881 33 336 71 10 66 94 29 133 56 629 1 859 67 337 5 145 22 975 83 556 76 689 55 172 38 194 61 464 20 577 69 395 46 594 48 39 32 668 47 72 78 614 41 648 77 131 96 18 89 752 75 723 26 979 82 506 21 205 87 781 19 512 68 93 95 980 85 22 10 514 63 621 9 236 2 159 0 563 92 227 70 526 14 284 51 529 62 775 86 156 54 810 40 398 31 984 98 164 99 2 15 10 84 903 58 70 88 819 34 98 79 821 35 262 52 654 23 799 28 636 36 501 42 667 27 269 44 139 8 691 11 209 94 102 6 940 16 745 81 626 73 187 18 647 7 46 53 60
34 454 12 809 95 896 21 284 69 943 46 8 88 13 29 806 90 945 7 597 47 69 71 399 77 472 5 676 22 77 70 35 66 258 85 231 35 243 48 842 58 447 17 662 99 193 44 918 82 294 75 739 25 536 63 952 96 37 56 610 4 539 45 816 97 964 94 686 80 524 3 746 79 887 53 815 32 823 87 605 1 367 64 471 43 729 28 848 78 139 59 539 11 228 6 854 20 264 31 375 51 930 68 208 55 802 36 290 83 211 40 521 16 686 15 169 73 934 62 365 27 198 49 311 91 952 98 194 61 279 54 682 41 283 10 561 19 675 23 33 84 950 74 790 39 974 93 689 26 85 13 418 30 759 42 623 50 901 67 866 92 309 52 536 86 926 14 888 65 291 37 92 72 245 2 87 8 82 9 121 18 397 60 485 81 121 33 435 89 330 57 569 0 259 38 337 76 713 24 851
42 902 99 19 36 119 67 179 66 243 17 863 48 525 91 825 88 199 74 315 43 741 4 692 93 525 13 357 80 916 50 22 87 357 81 63 52 59 71 100 35 13 33 766 82 123 86 492 41 843 9 657 37 308 76 279 54 284 22 670 95 923 92 174 49 828 98 304 14 798 61 848 47 114 34 981 23 893 38 849 20 799 84 260 32 991 18 119 16 907 10 387 27 550 31 310 78 725 44 287 68 224 85 419 89 61 55 149 59 931 30 262 19 983 60 405 39 60 57 88 79 750 11 190 28 243 83 668 53 746 63 700 70 319 6 738 73 463 2 878 3 386 77 686 69 236 5 956 65 184 75 816 62 365 1 654 21 282 29 44 40 605 24 200 72 969 45 177 7 332 94 530 26 505 12 279 25 977 56 459 58 4 90 89 15 188 0 885 96 223 46 682 64 419 8 515 97 549 51 293
19 462 56 95 96 470 77 708 57 553 66 873 55 196 17 418 94 246 35 474 0 442 97 724 78 484 86 807 79 969 44 673 11 872 60 376 90 865 91 515 74 94 10 624 62 672 29 246 65 60 88 79 32 722 92 933 39 195 64 538 70 549 24 532 38 723 82 868 81 599 1 679 54 106 33 78 76 622 20 154 37 25 8 979 67 804 26 218 53 188 21 886 40 78 61 560 34 467 99 700 58 711 84 678 51 145 59 830 49 453 25 90 68 632 6 439 72 568 14 80 47 671 63 612 75 666 31 283 9 106 73 969 13 352 71 492 2 844 7 32 22 283 28 307 5 12 15 300 52 739 41 914 4 481 3 748 45 121 50 26 69 850 27 859 85 888 95 540 18 759 16 372 89 319 48 521 46 534 98 202 87 853 12 542 42 139 93 389 80 250 43 831 30 535 83 570 23 613 36 133
18 907 75 250 52 511 24 218 38 857 27 642 57 211 68 600 44 647 35 842 55 177 64 153 19 1 85 935 42 14 3 818 47 979 49 211 26 954 34 649 66 464 2 492 63 901 56 677 81 881 73 378 67 814 40 908 6 829 97 954 60 178 46 399 58 985 13 480 10 694 61 362 83 141 65 953 87 313 33 800 92 835 21 646 50 600 9 748 39 141 17 644 70 943 23 946 29 849 36 369 15 753 0 731 22 563 28 505 31 413 5 543 91 15 88 222 74 293 94 285 7 618 14 958 80 507 84 726 99 581 16 46 4 251 12 672 71 4 95 485 8 39 48 726 54 801 89 683 62 251 53 277 20 655 82 416 77 734 32 649 43 382 1 441 96 521 69 629 86 475 30 492 98 983 41 442 25 953 78 405 76 849 51 695 45 248 90 610 93 389 79 711 72 256 11 353 59 146 37 48
87 370 0 545 64 259 12 151 40 467 55 941 60 237 27 984 46 998 34 989 7 807 56 459 36 213 83 135 32 741 19 483 39 956 80 611 88 673 72 281 49 986 81 652 89 551 13 421 69 556 1 497 25 971 51 324 8 88 45 316 78 961 16 997 33 347 21 306 43 864 23 781 97 16 96 489 22 556 28 714 37 997 91 712 68 558 31 269 52 699 90 111 71 10 24 304 5 458 95 512 11 558 86 711 26 86 14 509 73 482 54 980 67 395 38 929 65 184 6 834 41 464 29 195 66 386 30 411 58 571 3 44 98 466 84 965 4 9 74 946 92 81 48 959 82 488 93 373 44 448 77 297 61 587 53 614 70 524 94 25 57 625 85 616 79 962 18 858 10 954 62 758 9 543 35 175 50 71 2 876 42 242 63 590 20 133 99 410 59 857 76 287 17 246 47 323 75 685 15 491
87 292 76 284 45 91 26 266 39 178 28 655 6 71 35 741 78 425 14 167 17 783 71 66 30 932 24 550 99 673 85 53 62 673 44 467 40 450 27 835 68 973 53 63 9 44 56 858 60 546 73 54 97 851 57 821 43 15 63 187 93 573 15 772 12 869 10 891 80 500 33 871 84 905 46 428 8 185 72 259 49 770 0 119 58 54 98 933 67 185 90 848 37 967 59 164 22 40 48 574 51 478 20 979 47 145 32 782 18 675 25 532 55 508 52 682 86 612 34 800 89 68 54 775 1 279 74 826 83 718 31 428 91 97 95 451 75 343 50 134 96 361 38 888 5 554 61 488 23 702 82 49 29 562 42 48 77 785 16 691 21 682 13 13 36 241 79 964 11 415 70 612 81 977 7 422 92 302 41 970 66 192 4 725 19 591 69 948 94 605 65 186 88 670 2 74 64 253 3 226
23 354 68 890 75 467 60 513 5 715 32 776 31 330 70 432 99 117 78 595 27 10 48 397 62 891 94 651 97 724 83 58 25 530 36 407 65 36 69 590 21 996 0 131 1 90 57 519 66 406 82 798 86 757 58 713 10 782 49 329 16 405 59 351 81 780 63 684 15 611 93 704 72 699 40 259 37 919 7 782 88 116 52 717 85 197 29 656 14 968 24 701 53 198 51 456 44 312 79 289 38 454 80 150 35 171 8 896 71 631 50 970 84 947 22 465 30 922 2 681 67 84 91 318 18 533 96 663 45 586 95 407 26 261 20 107 98 638 3 3 73 761 9 256 33 596 39 577 77 520 12 735 34 684 87 965 17 785 4 98 55 996 64 807 89 653 13 116 61 598 41 77 54 51 47 524 92 723 43 320 28 448 42 616 6 948 11 364 90 56 56 245 76 96 19 512 46 886 74 557
64 87 79 726 2 107 17 42 53 409 77 877 59 639 11 742 3 372 72 73 84 665 27 853 10 705 73 620 5 76 55 586 52 386 86 118 74 785 87 38 16 474 30 736 54 915 69 616 62 448 35 351 14 563 83 758 7 162 24 499 80 360 89 449 40 522 8 367 47 730 95 447 67 775 6 555 22 252 85 921 65 555 23 197 75 780 70 557 50 356 81 470 9 952 96 934 94 850 56 392 61 598 34 791 48 508 29 53 63 279 68 319 88 495 32 947 21 178 4 701 97 252 37 268 90 305 38 421 12 92 57 394 19 306 91 859 92 330 76 464 51 932 41 308 43 78 25 699 31 268 18 85 46 338 82 791 98 555 58 267 20 90 44 190 39 965 93 481 15 685 71 779 28 433 1 239 78 234 33 797 13 1000 99 623 0 409 26 655 49 836 36 236 66 648 45 940 42 431 60 35
42 734 74 32 16 876 87 459 15 71 71 977 67 357 49 265 34 493 93 260 40 955 26 236 35 223 9 940 14 60 59 384 99 985 54 158 81 780 24 30 19 511 46 392 23 778 77 208 30 967 47 183 76 541 50 321 1 402 36 16 37 740 64 259 38 367 45 190 94 343 18 227 96 421 22 170 27 989 60 358 41 10 91 577 73 386 10 367 70 500 29 935 79 525 82 737 12 611 32 393 68 764 6 838 25 970 48 616 31 468 51 882 17 760 92 762 7 928 65 698 61 439 62 746 88 197 20 422 78 993 75 871 21 313 98 438 52 897 97 234 13 998 83 320 4 613 2 754 72 758 69 375 5 382 58 282 3 964 11 967 63 793 39 465 44 341 33 397 55 670 56 154 66 153 0 788 86 874 43 722 28 282 57 738 80 739 89 198 85 840 53 793 84 455 95 727 90 478 8 865
31 73 78 310 7 868 85 858 69 66 46 306 11 306 27 8 84 552 81 905 86 870 54 47 36 61 21 490 72 827 5 566 82 647 0 328 60 430 38 560 32 943 56 675 47 621 63 61 45 57 66 473 9 279 70 479 83 991 44 346 96 210 94 24 48 737 33 617 1 749 67 345 61 741 62 766 93 154 55 989 99 943 76 640 6 95 4 341 73 581 40 320 28 98 77 436 90 690 52 809 49 391 95 346 37 693 80 547 20 143 39 814 13 781 19 982 51 478 35 749 64 979 74 692 10 753 91 39 34 732 50 943 88 203 59 928 2 977 18 914 22 899 41 76 42 941 43 508 3 43 26 36 92 899 15 94 75 927 24 469 12 114 65 334 79 903 98 119 53 678 29 884 68 411 25 667 57 419 30 802 8 939 14 102 89 664 17 520 16 744 23 43 58 414 87 365 71 2 97 964


==> anc/Large-TA benchmark/tai_j1000_m100_3.data <==
1000 100
72 889 38 910 82 880 3 105 0 875 83 521 58 990 64 454 30 914 90 457 85 944 1 599 55 358 14 829 99 392 53 188 27 551 84 179 75 748 51 267 46 391 44 714 18 190 94 60 22 680 92 706 43 741 91 316 93 24 95 352 36 88 5 965 57 833 39 346 49 651 88 246 15 221 7 515 11 282 80 788 34 998 32 884 59 794 12 605 97 28 21 832 66 239 47 108 87 703 76 769 28 768 63 638 31 428 65 108 13 951 9 648 98 645 40 94 16 724 37 75 78 121 20 970 41 417 77 157 25 203 81 936 89 504 23 325 68 517 73 851 54 113 17 51 48 725 29 543 8 216 33 290 56 704 45 724 10 819 74 66 79 299 4 60 6 409 96 190 42 465 70 565 52 413 35 799 60 575 50 348 62 866 71 195 24 339 86 631 19 537 2 542 26 514 67 156 69 21 61 931
34 144 99 955 12 568 86 695 19 971 26 884 94 966 7 722 93 416 3 95 33 223 70 258 91 935 29 775 76 210 21 726 89 395 96 593 40 933 79 645 82 73 81 775 97 650 88 704 64 970 30 467 54 627 41 58 57 403 4 402 46 709 13 579 77 162 55 408 28 114 68 923 0 339 10 169 65 784 6 737 59 40 50 755 51 976 31 80 83 647 17 726 62 401 47 963 90 237 36 844 8 403 78 189 48 344 16 475 56 15 72 591 5 235 18 76 39 939 75 799 49 802 24 31 35 140 25 457 52 925 38 53 87 156 74 573 69 834 67 65 27 963 20 813 45 971 22 916 80 521 73 112 98 54 58 77 71 577 32 448 66 683 9 409 84 145 1 533 15 448 44 428 85 207 60 420 61 72 53 324 14 422 2 327 43 395 37 757 95 94 42 434 11 775 92 927 63 857 23 327
42 156 31 97 91 985 90 959 94 452 30 224 53 199 5 534 98 657 15 440 55 950 23 953 86 977 32 13 12 366 21 991 26 501 38 654 17 125 16 489 85 39 78 647 65 575 2 288 18 546 83 98 47 438 69 169 9 859 25 346 75 542 14 951 6 500 33 795 67 527 51 173 62 722 20 817 24 789 66 374 59 260 49 659 76 836 88 867 61 548 7 627 68 660 60 384 40 10 29 918 99 596 27 500 56 524 41 106 1 715 36 756 43 690 64 761 44 906 77 27 96 973 58 161 22 14 52 263 28 112 3 645 19 217 82 18 34 806 10 955 50 784 8 891 73 659 39 314 95 711 72 962 13 863 45 944 54 600 46 909 37 565 70 318 92 802 84 337 74 457 35 857 0 6 87 48 11 184 81 318 48 829 89 427 71 2 57 361 80 102 4 316 93 282 97 657 63 883 79 707
48 326 29 564 79 563 1 739 96 769 78 786 24 675 50 384 22 446 86 144 56 453 54 136 53 8 70 540 76 378 2 483 30 716 65 160 63 715 47 512 40 632 43 349 69 139 90 773 64 909 95 413 94 529 93 722 12 439 55 405 80 562 37 611 11 229 74 445 52 611 28 960 27 596 45 166 0 371 7 675 58 414 6 631 68 143 20 766 26 616 59 707 33 672 77 910 51 73 62 210 75 183 41 312 13 485 32 811 73 200 83 118 17 330 61 379 98 660 3 941 97 995 49 204 72 512 31 439 14 951 57 309 9 155 60 64 92 694 35 546 34 21 66 599 85 874 91 80 4 755 19 451 89 464 25 119 99 272 16 303 38 594 84 972 39 605 23 771 18 589 88 114 82 312 10 217 15 125 44 581 42 810 5 553 36 393 21 810 81 419 71 913 46 273 87 926 8 848 67 637
28 660 10 338 36 444 86 167 85 494 49 32 59 349 23 779 57 630 44 188 42 389 3 161 32 893 83 610 97 290 22 951 56 306 53 432 9 767 26 914 81 531 17 751 7 544 92 490 52 438 24 748 35 653 69 344 12 598 91 637 98 406 82 388 80 761 61 490 25 421 39 551 64 582 95 90 70 840 19 273 78 508 93 495 20 573 13 776 34 413 54 975 31 673 76 319 65 225 45 936 27 449 6 622 29 567 1 511 99 426 79 532 14 134 30 20 66 947 43 989 0 226 51 694 40 512 58 617 84 411 87 271 55 634 89 468 18 39 4 611 38 545 5 147 47 503 11 970 41 867 96 849 77 974 62 568 74 566 46 766 67 390 90 630 94 634 75 721 16 989 63 246 71 275 21 666 88 789 2 584 50 850 8 447 68 810 73 116 33 754 37 928 15 372 48 299 60 136 72 521
80 708 87 999 5 379 59 644 67 722 83 275 25 299 91 568 98 413 99 624 16 55 61 186 28 53 77 990 29 982 97 406 86 314 93 163 90 359 18 402 63 871 7 19 95 644 52 815 41 688 27 348 51 993 15 613 75 49 4 852 9 155 39 242 50 473 43 897 42 779 79 855 85 563 0 357 10 521 17 735 31 309 19 141 49 326 55 461 66 305 47 84 12 378 68 513 65 865 30 192 26 443 70 830 84 607 81 313 69 223 37 11 2 819 6 521 89 465 72 924 21 29 40 5 48 591 14 684 34 994 74 934 54 460 88 945 24 244 53 964 62 73 73 605 82 218 8 24 56 151 71 132 57 527 60 260 1 552 64 143 33 414 58 202 32 939 78 827 35 323 11 326 92 901 94 214 45 172 22 536 96 445 76 481 3 894 46 218 23 280 36 539 44 20 13 658 20 475 38 143
93 474 62 284 4 560 52 571 23 457 14 72 85 655 87 291 90 827 79 555 21 781 91 795 89 733 2 293 42 986 18 934 16 941 9 590 17 596 22 517 88 136 8 565 71 873 33 103 0 686 63 831 25 706 29 793 35 858 94 432 57 884 24 843 73 881 15 538 83 336 39 759 51 572 32 591 72 785 66 222 76 537 99 668 40 141 54 121 95 739 38 628 31 917 65 201 28 337 78 917 86 647 96 355 1 92 59 724 26 779 7 780 53 242 70 224 48 130 92 636 74 536 80 229 98 538 37 426 55 165 27 640 6 758 69 172 56 665 45 738 50 554 20 385 47 348 49 179 5 244 84 726 44 251 75 948 36 775 30 17 3 509 61 568 68 593 46 789 82 820 19 648 81 196 77 466 10 294 97 834 64 866 58 712 43 139 41 509 67 481 60 240 34 553 11 284 12 462 13 495
43 212 46 796 90 150 39 960 47 561 83 756 92 943 4 341 21 345 12 488 49 925 78 714 5 179 35 410 26 248 70 862 54 194 69 518 18 523 50 318 68 670 76 423 75 743 61 568 6 998 44 867 17 886 72 241 65 611 25 33 88 332 48 939 7 679 59 874 93 168 89 807 31 676 91 307 62 696 41 51 36 674 71 949 3 474 23 152 8 744 96 527 37 535 67 626 9 180 56 57 74 489 28 109 97 973 14 269 86 374 34 160 11 525 58 124 60 997 22 857 94 125 81 723 79 204 99 669 73 888 82 656 33 548 51 802 53 41 80 292 55 428 42 427 13 209 32 447 15 323 87 159 57 728 38 803 84 162 30 782 63 477 2 854 95 461 27 425 0 360 40 655 10 993 20 549 29 269 1 604 24 33 19 451 45 995 77 990 66 75 52 344 64 274 16 50 85 95 98 644
7 732 10 572 2 824 4 641 36 938 96 514 31 899 45 226 86 447 32 434 62 764 59 573 44 337 13 841 93 984 43 239 55 91 20 465 71 597 85 834 77 240 56 134 39 694 28 13 69 315 98 158 54 227 61 56 23 602 46 299 72 701 27 819 97 712 34 542 70 334 0 506 37 353 3 913 66 887 64 359 18 128 38 600 9 475 25 876 42 685 29 149 87 849 79 835 5 586 99 256 68 591 19 268 50 948 14 367 52 145 11 906 47 855 48 143 76 161 33 34 60 706 53 455 40 449 15 657 12 114 78 142 92 812 67 361 51 59 35 265 90 162 16 416 63 240 21 402 57 74 95 374 74 699 75 887 82 282 91 584 17 553 80 958 41 897 24 974 26 349 94 635 1 894 81 973 8 468 30 422 49 666 84 33 65 560 58 36 22 720 89 979 6 446 88 280 83 556 73 595
49 763 83 485 35 129 32 203 79 571 71 674 61 269 92 519 9 410 54 419 94 231 6 788 41 915 44 121 28 713 4 548 97 373 5 717 77 800 8 171 50 470 87 310 2 112 93 498 88 312 20 316 56 933 52 246 34 272 24 776 59 396 36 787 15 741 16 90 69 743 46 978 39 813 70 182 90 744 1 452 81 987 96 381 82 509 98 770 31 109 68 539 74 649 66 195 13 858 65 738 14 164 38 201 42 233 29 67 17 656 19 112 33 236 21 996 63 236 11 692 40 115 62 890 55 14 91 710 85 389 89 556 60 401 95 250 84 770 0 97 47 39 18 648 12 812 51 848 43 943 86 277 76 755 53 794 75 239 37 110 25 991 27 142 48 813 3 721 10 592 78 201 45 367 57 528 22 778 80 151 26 187 23 514 72 653 73 147 67 480 64 839 30 840 7 190 99 811 58 415
35 845 28 335 75 606 44 8 43 240 3 240 45 930 94 251 50 417 2 217 81 646 82 754 36 793 95 36 71 328 80 344 64 449 32 412 68 255 84 260 31 445 4 18 6 259 49 500 98 256 91 965 79 965 73 722 51 481 92 229 20 616 18 477 96 563 53 997 57 641 60 247 69 139 30 675 29 938 0 726 33 498 55 597 38 497 70 650 9 834 24 265 63 632 46 138 19 198 41 568 74 830 88 579 1 682 42 305 22 931 52 5 72 937 5 774 40 312 99 972 85 261 83 221 10 877 16 280 56 72 78 605 67 796 93 617 48 18 89 403 23 282 8 924 66 228 62 496 14 998 21 794 76 992 59 200 7 538 13 203 34 820 65 378 47 847 39 910 37 227 61 927 17 421 54 563 27 699 87 225 86 743 12 592 15 174 26 153 97 245 77 228 25 624 58 861 11 667 90 875
19 31 67 404 35 575 81 119 24 537 82 239 33 736 16 591 27 15 87 319 23 825 98 535 61 150 79 853 41 861 95 947 39 174 64 441 2 893 42 409 47 476 78 762 18 925 72 394 70 834 3 110 10 532 93 573 94 742 12 968 15 50 0 97 34 936 80 308 48 668 85 236 38 269 6 103 51 658 54 324 5 545 92 383 7 402 96 889 17 161 49 4 90 942 22 398 46 159 88 491 43 952 69 178 83 230 91 829 99 309 63 103 53 996 97 616 9 31 40 726 21 720 44 458 58 141 32 869 71 513 31 517 73 213 75 95 45 526 28 947 1 42 4 230 55 780 84 527 52 57 36 823 89 370 59 445 74 404 30 602 68 288 60 544 29 721 66 468 56 942 65 23 37 893 57 435 8 393 62 378 26 986 14 69 13 448 76 423 50 688 86 37 20 285 25 427 11 312 77 860
24 558 57 743 95 795 26 512 78 411 4 529 29 233 49 731 99 899 77 404 20 653 38 499 5 407 61 461 47 221 83 25 46 872 86 938 79 704 8 272 90 172 7 145 75 464 94 148 50 467 6 427 91 903 97 693 39 711 62 36 53 534 92 607 80 634 28 23 87 233 70 310 58 779 13 50 42 806 25 363 65 728 81 163 22 100 40 998 30 967 3 886 21 384 96 46 11 239 33 428 17 546 84 173 71 881 2 777 23 270 64 841 82 868 55 866 35 567 27 792 19 438 41 337 51 278 69 35 18 862 15 111 85 544 63 669 48 438 31 5 52 701 32 441 14 247 1 159 45 428 68 398 9 404 0 174 37 773 44 512 76 128 93 792 66 527 74 555 60 412 56 77 36 959 34 958 72 657 73 673 98 482 54 426 67 491 10 177 12 601 43 246 16 574 59 204 88 596 89 49
58 994 50 248 46 762 70 706 38 42 74 93 81 235 92 271 17 787 72 554 51 720 23 921 13 384 88 562 30 843 22 984 34 194 39 138 6 304 27 760 43 316 84 227 98 349 42 832 14 652 45 182 40 694 0 770 79 782 29 361 31 208 94 780 62 402 11 92 87 504 47 306 2 830 56 456 5 588 68 46 15 191 49 357 67 38 21 310 54 504 91 742 3 810 7 79 89 693 76 444 26 213 80 563 75 778 59 723 33 412 83 885 35 236 24 797 86 359 99 965 41 81 8 457 90 418 55 532 16 835 96 96 64 363 53 421 78 791 66 780 65 387 4 638 36 52 93 597 44 499 63 131 52 943 77 697 85 872 1 757 10 468 61 190 82 576 48 195 32 6 71 287 97 340 12 557 20 359 19 106 57 704 73 953 25 388 95 642 37 781 28 661 9 960 69 734 60 360 18 831
15 689 77 245 48 348 40 548 74 319 1 908 44 314 34 763 0 104 97 621 89 377 32 29 29 168 60 661 55 800 83 420 66 982 67 299 8 175 12 877 88 10 25 752 24 278 95 579 13 67 51 455 93 797 81 218 68 837 78 275 92 723 61 716 56 287 19 951 14 195 87 3 54 506 17 78 16 608 33 780 73 334 21 720 11 441 69 204 2 95 99 173 75 87 80 42 57 188 5 705 39 819 7 833 45 24 98 300 10 220 27 728 71 185 50 805 22 374 90 903 52 46 18 906 62 279 3 752 43 662 41 607 46 476 53 808 72 851 36 816 96 536 37 545 4 734 84 781 58 596 47 757 23 468 63 481 86 817 91 569 38 669 6 958 42 338 82 611 70 869 31 282 30 863 26 778 59 628 49 550 79 933 64 209 20 40 35 760 28 49 65 383 76 810 9 935 94 179 85 294
93 550 94 934 14 583 85 621 63 788 60 640 50 454 68 252 73 835 75 534 7 91 20 484 40 125 67 823 18 50 59 729 30 262 70 205 0 939 12 190 84 870 5 352 4 620 53 323 78 766 90 489 38 900 47 500 80 391 42 741 96 28 71 681 55 853 10 828 56 376 25 758 27 979 52 397 15 451 22 286 64 145 31 968 72 193 36 561 41 984 91 383 65 77 48 15 28 845 82 138 24 587 86 983 83 668 3 717 8 632 99 225 37 756 32 736 34 629 77 541 19 768 81 748 6 931 79 190 1 366 98 669 11 864 89 734 21 824 26 576 58 439 45 182 92 713 17 74 95 334 87 18 61 457 35 994 13 497 23 368 62 689 66 788 97 323 46 179 88 410 51 19 76 461 44 24 57 319 39 162 2 879 49 692 33 411 69 96 9 348 43 800 29 621 54 598 16 10 74 546
69 536 36 981 58 230 0 897 89 151 98 273 70 262 13 61 82 277 49 196 37 792 15 24 43 731 14 792 76 513 19 245 47 83 23 709 11 615 61 4 74 121 46 67 17 543 24 814 20 250 16 501 53 923 90 579 12 724 72 330 31 611 67 878 91 749 80 905 95 932 81 194 48 247 62 408 64 911 73 924 45 64 26 625 99 656 88 948 34 400 57 922 18 94 33 801 87 444 10 559 83 434 68 263 30 952 78 806 86 353 52 176 25 626 38 295 6 276 35 252 75 881 94 358 77 575 97 134 42 347 66 215 51 422 44 566 96 342 27 84 28 498 63 412 3 374 1 478 84 747 60 783 7 533 40 854 50 760 85 978 2 913 22 230 79 491 39 551 21 96 54 977 9 360 65 604 56 246 93 907 55 763 8 223 5 279 59 622 71 728 92 350 29 592 41 315 32 182 4 775
58 471 36 993 24 973 90 761 23 435 84 381 52 95 49 470 54 998 50 375 69 91 43 445 86 78 17 140 73 100 77 448 93 771 42 517 40 848 4 991 60 396 88 683 81 508 89 471 68 610 13 14 80 869 55 610 56 526 85 225 46 465 5 908 3 894 59 875 34 964 65 711 9 858 41 356 91 567 78 292 19 845 30 281 96 602 16 975 26 703 2 855 48 50 45 909 47 135 32 49 53 78 79 677 94 550 64 157 62 827 33 624 82 495 92 521 1 560 74 806 98 26 51 829 29 468 99 630 67 448 8 413 14 474 27 482 20 224 15 350 87 462 22 773 61 648 76 474 6 882 75 82 71 807 70 10 95 978 35 530 11 863 12 831 10 278 83 185 18 721 0 836 63 93 44 902 97 705 38 684 28 581 66 86 57 256 7 947 72 937 37 907 39 279 31 172 21 220 25 494
16 569 66 47 81 346 76 598 51 770 96 388 18 398 56 267 99 364 22 329 31 958 65 340 67 720 19 435 52 59 5 25 72 449 87 12 98 692 13 518 73 476 78 802 37 89 27 53 85 3 46 984 28 333 24 335 57 705 41 171 93 285 21 694 75 337 29 67 80 646 88 898 97 175 77 628 43 99 71 510 35 192 79 312 86 507 90 14 26 581 48 266 0 25 36 656 91 97 11 522 9 317 15 316 23 324 3 160 39 112 49 361 40 945 33 639 61 829 55 629 62 506 50 391 14 898 7 984 94 715 12 623 64 30 32 214 60 764 58 581 20 629 10 423 6 527 53 419 69 926 1 565 17 90 68 976 92 621 89 521 44 631 63 392 8 997 95 979 34 358 83 834 25 349 59 996 42 380 82 436 70 563 47 33 2 284 74 620 38 231 84 542 45 308 4 917 30 14 54 949
18 355 54 644 23 334 55 770 22 551 9 631 38 273 70 692 78 251 31 433 60 355 88 138 27 693 62 684 29 270 96 239 85 685 73 387 64 141 98 555 35 249 13 299 68 37 52 120 25 269 26 934 45 135 71 958 28 488 83 875 84 290 77 723 51 739 79 77 56 245 93 827 30 530 61 38 36 226 0 71 32 765 74 936 11 966 15 357 3 224 7 104 76 997 40 428 86 965 57 632 21 907 82 138 47 268 50 256 95 349 75 621 46 289 16 520 6 974 80 202 1 675 92 276 90 693 34 517 33 829 69 595 66 836 12 869 65 517 19 334 44 323 37 363 41 170 14 986 10 379 81 575 42 323 87 690 8 959 97 903 91 875 17 741 39 756 99 950 5 344 48 63 72 337 59 356 63 18 53 430 89 969 58 167 94 1 49 204 4 781 43 894 24 431 2 931 67 175 20 798
16 476 93 514 44 986 23 931 12 401 91 595 48 541 20 229 67 468 49 205 30 846 59 756 6 138 22 773 82 99 41 225 74 762 13 957 57 851 76 322 71 814 11 678 33 524 88 937 0 13 10 31 26 693 63 483 3 868 25 609 18 635 4 480 96 851 38 886 34 626 75 804 80 547 15 910 73 345 45 881 9 397 95 142 27 992 43 398 19 638 28 333 24 605 14 736 99 646 1 508 87 289 37 155 89 928 83 666 64 362 84 28 53 484 78 65 2 497 70 239 85 272 61 928 8 908 5 753 77 565 47 942 92 638 29 881 50 318 51 216 31 138 36 488 94 523 79 551 65 135 46 969 62 99 40 625 69 989 81 454 86 304 72 778 7 670 58 233 54 380 90 207 66 351 39 716 52 594 56 958 55 301 35 558 97 168 98 93 68 125 21 27 60 224 32 774 42 268 17 606
2 373 30 708 54 725 21 421 42 66 23 830 46 929 61 842 93 846 18 764 80 904 94 441 56 684 38 458 64 389 44 458 32 495 33 816 34 600 58 221 98 347 9 35 65 550 10 765 1 990 26 324 72 227 20 795 27 278 48 931 95 927 88 312 78 756 6 704 63 141 73 910 7 133 17 981 50 592 83 132 41 314 62 491 99 73 75 300 69 821 8 776 82 748 97 186 71 572 86 874 13 665 89 443 76 954 0 419 37 382 52 911 90 88 22 520 77 249 67 613 91 155 14 240 81 922 12 26 40 727 16 454 4 327 51 478 11 754 68 426 43 434 28 363 60 163 31 602 59 5 87 154 85 49 39 168 3 502 35 668 25 335 47 729 70 549 74 850 29 141 96 618 92 346 19 657 53 658 5 966 24 99 57 109 36 413 84 480 79 291 49 881 15 819 66 154 45 983 55 25
36 795 95 696 10 98 15 788 98 86 33 964 47 768 2 601 59 138 50 287 26 319 42 116 93 405 45 536 5 409 62 157 77 966 97 852 8 654 35 942 96 567 7 474 12 311 54 287 53 974 28 729 78 389 55 1000 83 643 61 209 14 912 19 90 84 429 82 27 20 99 79 450 37 101 56 14 43 933 80 419 64 908 86 311 0 426 6 103 23 600 68 340 11 992 41 274 4 553 94 893 70 846 48 499 49 58 75 623 81 406 39 207 92 916 29 903 32 348 31 267 51 92 1 39 69 734 24 350 17 596 99 728 66 259 74 778 57 126 46 836 34 992 67 853 85 477 27 894 71 165 25 48 89 734 91 425 72 359 87 331 65 228 40 649 88 406 44 970 73 290 18 146 3 638 63 441 21 928 9 508 58 180 60 703 22 121 38 144 16 422 13 930 30 251 76 257 52 773 90 47
14 101 12 369 38 478 66 932 77 615 75 927 49 619 41 804 69 307 81 482 33 945 28 685 23 201 21 613 40 971 60 594 44 264 91 111 99 651 10 368 70 33 85 117 53 392 95 72 94 277 17 415 9 628 32 904 20 615 3 324 0 956 42 781 13 148 88 738 22 75 11 130 73 695 39 366 76 560 71 342 37 505 61 588 80 595 65 244 36 374 19 236 18 7 92 948 1 378 68 673 78 273 83 602 54 618 29 879 7 422 96 912 90 223 62 888 4 187 98 493 47 372 34 340 67 910 16 81 56 409 8 339 72 562 63 20 6 449 48 343 51 824 89 170 84 518 82 179 25 472 97 821 58 685 52 802 31 919 79 791 15 179 24 205 30 402 86 953 74 966 43 509 57 761 55 341 87 936 46 505 50 471 27 557 35 942 5 652 45 686 26 423 2 144 93 823 64 567 59 837
89 17 77 391 38 647 81 445 74 333 0 410 46 829 91 162 31 930 90 947 34 736 37 268 75 383 15 47 27 749 36 307 59 634 92 323 41 845 26 275 8 622 30 124 78 565 93 444 63 169 17 27 7 728 9 145 20 395 57 787 39 799 97 515 35 106 64 544 51 25 40 698 5 555 54 870 10 525 84 7 96 667 85 787 50 516 69 793 1 643 68 354 25 292 3 610 12 202 56 989 6 806 83 181 86 540 32 622 73 49 18 774 55 488 80 10 29 576 79 821 70 152 88 874 44 622 53 281 99 737 24 800 52 498 45 374 65 819 2 338 72 293 62 826 22 802 87 46 11 584 49 593 82 146 47 683 98 315 95 67 28 169 76 191 71 984 14 847 94 407 33 706 42 382 58 815 66 753 16 142 61 26 43 439 13 898 23 234 21 687 48 243 19 506 60 618 4 550 67 980
60 705 46 236 18 697 83 110 52 52 26 33 74 649 89 513 49 744 1 893 44 631 16 282 6 285 81 85 34 135 84 974 53 793 4 517 72 713 36 794 68 534 90 52 12 666 96 282 48 773 59 220 67 631 33 724 28 433 15 73 23 729 70 288 14 65 19 710 42 300 97 223 5 605 61 134 56 393 13 252 93 26 66 510 9 836 8 419 32 776 3 780 95 104 55 245 58 912 17 187 10 693 78 45 45 731 64 447 69 868 77 274 47 14 41 271 85 49 54 881 87 218 11 652 94 495 91 967 79 199 20 300 39 770 57 696 62 185 86 883 24 790 71 95 37 155 7 751 76 829 99 370 29 791 63 423 30 357 80 760 0 455 50 591 43 903 35 194 51 422 75 530 98 748 21 20 22 56 65 669 2 778 40 887 27 544 92 36 38 28 88 92 82 872 25 707 31 248 73 782
41 675 50 875 21 290 97 189 4 823 74 543 48 886 87 67 17 206 95 738 56 227 40 356 46 3 54 711 19 339 22 599 10 305 92 891 99 934 53 899 18 975 58 19 71 398 96 280 8 736 34 598 72 413 38 852 73 807 59 671 89 298 88 102 1 256 67 626 93 907 62 850 55 858 12 784 86 532 60 969 0 752 7 985 13 550 25 933 75 895 45 420 47 211 43 246 39 929 91 238 33 358 85 620 94 832 11 189 42 503 61 889 90 758 64 591 70 892 2 890 51 265 63 772 81 67 27 82 83 580 24 396 30 299 37 531 9 888 76 727 49 483 57 698 29 291 66 312 65 826 69 613 82 671 77 709 14 54 15 420 78 738 5 365 80 264 36 826 26 757 52 438 68 148 32 30 23 30 79 458 84 798 98 210 6 633 28 581 3 88 20 183 16 979 35 62 31 160 44 755
12 70 61 599 69 574 97 672 64 217 91 531 56 132 29 730 92 31 52 324 31 894 65 189 71 80 62 678 48 256 50 49 47 484 90 371 16 287 74 811 96 715 39 187 2 87 77 409 45 266 70 679 89 692 28 521 98 601 19 434 17 901 99 719 79 928 76 518 37 2 13 65 7 606 53 343 66 438 67 176 26 900 6 973 55 31 34 541 15 390 94 179 83 546 8 830 59 137 82 479 23 508 11 420 86 347 3 910 80 364 0 242 40 883 32 189 33 548 58 148 75 521 36 390 78 397 27 561 72 144 1 181 44 882 22 111 51 552 4 926 41 797 63 522 93 64 21 830 85 886 87 992 14 689 49 834 30 539 35 828 95 54 57 399 43 176 60 221 5 216 10 487 24 159 73 930 18 661 38 717 68 979 9 436 46 712 20 149 25 926 84 544 81 172 42 843 54 787 88 567
29 234 90 630 72 822 92 84 93 386 38 529 70 503 81 954 71 957 27 526 39 389 54 400 69 121 34 223 37 575 7 129 28 286 23 914 96 997 4 796 2 790 12 152 5 998 55 245 62 2 83 955 24 563 84 766 46 199 94 74 26 712 36 990 87 423 73 82 68 27 17 179 35 651 45 770 64 957 3 631 66 414 42 259 74 829 15 869 8 885 50 466 49 100 30 502 52 99 97 196 1 11 13 588 57 129 65 293 19 416 61 419 91 651 9 908 20 776 47 159 33 117 56 327 40 134 95 158 0 188 11 750 31 697 63 26 16 577 99 823 79 940 88 394 67 680 21 845 59 559 22 263 43 535 41 741 44 987 48 599 25 81 89 688 77 451 14 895 53 259 18 510 6 190 86 953 98 494 32 957 51 721 82 599 80 667 78 237 85 624 60 211 58 621 10 463 76 685 75 14
1 695 75 514 88 897 94 969 72 6 43 481 24 792 35 635 47 257 29 732 89 682 9 559 5 742 96 313 78 347 10 481 30 294 12 696 53 859 3 845 50 16 46 576 41 249 19 587 64 819 74 17 70 131 13 803 79 765 49 895 71 785 54 146 40 921 34 183 17 112 84 686 16 461 58 513 59 714 82 364 33 217 4 227 97 554 31 307 73 492 63 14 36 997 39 772 45 256 81 966 66 148 18 905 32 509 80 723 2 46 26 175 42 340 92 55 28 891 76 329 93 569 21 852 67 459 91 146 15 348 6 235 90 36 0 87 14 1 98 507 48 978 62 991 8 451 77 861 23 209 60 23 87 239 55 488 25 727 69 326 65 980 57 469 20 661 52 18 7 809 27 417 61 995 22 502 83 399 95 434 99 171 51 513 86 94 56 272 44 421 37 747 85 27 68 778 38 642 11 406
64 198 84 330 70 293 8 863 88 841 17 214 73 83 22 376 38 261 31 44 47 771 58 627 37 343 93 361 65 865 6 604 33 120 0 246 78 268 72 540 71 794 45 71 62 999 86 494 1 629 74 681 41 285 54 208 21 442 12 976 99 421 83 408 11 743 60 354 92 573 67 536 85 609 44 452 9 683 39 136 48 840 5 686 56 423 46 270 20 732 13 997 26 636 75 580 55 765 24 558 14 701 53 22 29 976 77 474 52 908 43 678 15 597 90 714 16 958 80 982 23 733 34 544 81 58 30 49 91 369 28 327 7 424 61 935 40 582 97 593 35 126 87 555 2 541 10 899 4 605 51 187 94 831 25 774 89 203 63 172 79 213 57 221 98 482 3 111 69 205 96 766 76 534 82 435 32 777 36 680 27 555 68 536 50 201 59 143 66 452 42 373 49 488 18 838 95 416 19 95
94 277 74 809 29 311 71 367 21 656 26 430 40 59 65 607 8 948 67 352 61 74 0 825 95 956 11 720 17 775 56 963 12 590 87 280 92 656 49 218 28 132 24 605 14 370 6 266 63 857 81 377 2 120 42 816 50 952 19 137 25 51 22 597 58 760 53 58 64 43 3 303 34 821 83 475 69 12 30 589 84 544 4 415 66 884 54 182 31 494 86 169 7 824 73 143 43 5 89 116 33 262 39 584 76 379 59 318 18 534 16 457 60 553 20 985 5 833 82 982 70 773 55 518 36 811 35 412 32 437 88 142 44 86 9 831 68 863 47 990 75 700 38 57 57 878 79 462 37 117 13 881 90 766 91 262 80 417 10 54 27 960 72 325 1 757 77 455 99 274 51 960 96 370 52 200 23 678 97 588 62 692 98 363 45 130 85 624 48 902 46 88 78 392 41 889 15 570 93 114
10 171 82 627 86 726 33 464 54 98 34 657 69 859 88 237 31 561 52 298 8 406 7 45 17 227 87 304 18 729 63 876 92 756 97 582 3 868 25 844 22 667 53 677 93 789 96 642 94 580 42 963 77 191 55 814 20 875 85 505 73 342 70 486 36 941 0 391 15 440 90 782 74 928 66 430 57 655 83 853 30 908 6 329 65 716 13 767 29 585 56 809 60 861 40 427 98 871 79 180 11 895 91 160 41 564 84 865 62 303 72 353 81 383 48 483 47 313 14 409 19 596 23 584 75 300 4 253 99 1 50 508 9 869 46 293 64 781 24 55 45 63 80 439 51 792 12 391 28 165 32 24 89 518 67 643 68 222 44 703 71 133 2 406 27 591 49 337 61 29 59 564 95 134 37 946 78 127 43 628 16 746 38 142 21 94 5 530 58 920 35 260 1 50 76 488 26 489 39 308
46 540 26 176 6 471 91 933 28 516 1 17 43 894 79 357 31 22 9 859 0 527 68 238 38 267 24 416 2 96 78 745 50 931 44 146 90 375 63 34 30 24 47 939 53 149 94 936 22 677 61 749 48 887 33 23 49 886 54 222 57 16 3 20 20 177 73 255 62 27 64 972 92 482 45 257 72 675 77 170 87 477 89 573 85 245 84 243 27 260 66 807 60 861 86 71 8 977 59 718 67 966 56 582 76 21 23 890 88 806 4 588 41 446 93 250 52 901 51 843 83 447 17 146 55 342 99 539 18 209 65 230 10 717 7 665 16 455 19 157 13 345 34 113 58 520 98 756 5 563 11 201 21 622 82 629 71 244 25 436 74 43 36 621 14 782 42 24 40 403 39 519 80 152 75 485 69 412 37 672 35 245 15 321 95 386 12 928 32 182 81 877 29 55 96 777 70 444 97 462
61 311 72 384 83 770 85 680 70 738 74 997 95 606 80 526 9 659 54 144 43 32 58 318 64 486 48 466 5 315 41 693 27 518 57 45 40 697 45 687 19 875 10 537 51 476 93 272 14 922 56 732 46 110 8 100 78 295 75 950 30 242 15 528 98 126 55 254 65 587 33 979 16 311 38 68 96 866 84 60 4 312 88 595 50 605 31 625 26 500 73 674 24 491 68 353 86 33 60 984 76 564 36 695 49 192 29 338 12 925 97 323 81 405 52 83 1 777 79 231 2 110 59 758 53 259 23 723 11 16 82 915 18 473 91 365 28 476 6 164 89 66 67 648 63 361 35 538 71 975 94 448 92 171 25 665 3 311 21 560 66 746 69 333 99 5 42 392 62 629 17 159 39 676 87 558 34 917 47 232 90 43 0 871 77 222 20 440 37 124 22 674 7 352 44 35 13 830 32 386
82 284 9 882 97 170 83 958 80 130 94 786 31 162 77 95 74 455 51 898 29 645 16 373 38 971 78 574 40 72 5 622 11 544 46 115 19 951 37 620 58 591 59 718 33 1 17 178 79 197 4 310 21 768 90 3 57 915 69 835 23 959 93 455 61 779 98 529 62 247 10 314 28 622 47 197 18 210 65 387 3 314 30 458 50 601 41 190 34 545 43 945 22 553 1 294 72 477 6 395 86 663 39 443 35 967 52 915 12 381 7 860 55 703 42 597 68 588 96 97 73 365 44 326 84 161 63 479 15 990 67 582 36 533 53 784 70 450 64 793 75 668 26 527 87 386 14 837 89 334 88 334 71 1000 48 760 0 716 2 4 60 862 13 2 85 155 95 85 24 704 49 747 27 324 25 863 54 198 92 385 91 524 56 151 32 466 45 359 99 502 8 519 66 816 76 997 20 463 81 868
99 546 80 360 73 170 36 55 7 91 81 727 98 745 88 768 87 811 6 873 61 485 96 58 78 833 62 918 35 277 51 552 9 640 18 168 97 882 4 802 41 816 13 901 60 363 34 187 85 109 11 716 25 524 47 289 3 789 54 850 93 145 56 666 84 314 89 144 5 841 1 504 48 735 15 603 82 902 90 809 63 599 21 319 95 664 77 262 0 578 79 144 10 1 23 126 70 305 92 527 58 771 19 654 14 256 53 254 22 262 32 735 44 963 49 56 29 310 91 508 43 433 66 776 75 448 64 70 20 917 12 156 83 797 27 358 37 956 8 261 28 463 76 774 71 569 2 262 86 777 52 932 30 915 24 583 38 852 31 924 57 624 59 37 68 323 69 617 67 763 33 879 17 8 16 968 46 104 65 912 40 143 45 786 55 792 72 908 94 288 42 843 74 713 39 792 26 298 50 491
29 853 39 499 51 835 64 809 86 250 71 315 33 884 47 599 77 122 6 197 13 393 14 22 15 944 67 237 48 871 60 583 72 635 53 958 23 981 3 386 63 272 61 654 0 997 41 847 31 911 1 441 81 420 19 191 34 704 56 665 49 581 78 790 89 110 36 151 45 500 7 15 57 433 8 264 16 493 11 595 40 338 24 135 73 949 37 392 66 727 5 347 94 145 59 242 38 414 85 484 55 915 42 945 30 926 88 632 27 970 12 111 35 426 65 460 83 785 70 988 92 903 69 217 95 872 25 720 22 164 54 573 96 902 21 268 28 281 90 531 87 857 93 341 10 687 79 16 58 620 68 470 75 975 32 371 98 54 97 49 80 487 52 608 17 403 26 41 74 56 46 392 62 844 50 895 18 275 99 153 4 522 44 24 2 361 76 598 20 88 43 903 82 706 91 75 9 102 84 756
18 509 93 919 24 714 51 200 7 390 22 469 34 641 1 236 47 85 21 905 35 418 86 93 8 539 91 28 48 756 92 102 19 248 16 76 71 230 66 923 31 248 12 4 36 316 27 845 61 812 77 331 54 714 72 582 99 236 94 251 60 328 41 683 75 346 11 448 20 661 29 633 4 306 38 610 79 688 28 925 63 269 13 529 9 138 46 380 95 717 84 253 6 463 26 516 50 219 15 951 68 260 62 917 85 924 81 656 23 818 17 504 83 514 37 300 39 416 70 738 56 838 78 161 57 303 25 980 5 84 98 890 43 78 55 99 88 863 90 515 32 766 58 87 49 451 30 552 44 376 10 778 73 233 2 678 33 195 0 927 40 788 45 654 64 97 97 692 14 987 87 641 82 753 53 429 52 528 3 701 67 847 96 102 69 173 74 819 42 879 89 541 76 638 80 89 65 570 59 74
3 729 49 595 70 95 25 436 56 850 79 97 8 658 73 66 12 35 83 61 53 705 31 514 26 73 46 627 16 691 6 73 76 178 58 373 15 508 29 136 44 434 50 490 62 308 43 167 7 932 64 163 37 277 1 105 91 885 92 466 47 131 89 355 9 93 72 78 35 990 52 762 23 223 34 543 82 202 78 552 71 968 36 627 45 680 18 939 95 828 13 323 81 477 93 626 54 187 75 870 85 648 61 901 87 531 41 95 28 633 90 152 94 159 88 589 63 37 21 667 48 710 39 471 10 958 65 289 27 982 55 914 22 335 42 811 51 790 2 256 40 710 38 193 80 651 32 415 19 546 30 732 84 954 99 195 17 379 59 563 14 325 60 473 69 800 66 495 4 841 57 89 0 668 67 149 24 443 11 134 74 98 97 600 98 122 33 822 77 392 68 593 96 728 5 793 20 992 86 284
18 395 50 16 54 32 70 632 45 496 62 763 81 867 39 186 96 95 72 798 43 633 92 95 21 473 51 569 36 393 12 180 74 710 7 771 26 311 67 691 57 619 30 802 28 257 35 885 86 800 90 386 82 667 4 926 68 232 63 880 27 850 9 513 14 17 19 737 75 110 2 393 0 740 61 868 42 840 94 394 46 862 84 744 71 35 49 34 6 285 73 491 97 303 64 887 48 263 55 897 91 560 10 493 66 587 44 437 79 973 22 348 32 451 37 847 33 877 88 980 29 481 15 490 40 292 98 246 83 982 5 952 38 274 25 585 34 721 31 253 3 293 47 598 11 45 24 709 20 661 8 720 76 612 59 19 1 589 41 291 95 767 78 191 58 529 56 216 69 47 99 610 85 203 93 834 13 78 87 617 89 200 60 512 77 703 23 124 52 711 17 415 16 332 53 114 80 874 65 220
85 422 19 355 60 381 90 179 0 846 65 529 55 123 20 958 68 2 62 276 82 959 31 206 91 660 48 185 22 600 16 399 11 108 87 238 47 174 98 971 89 190 29 581 18 994 52 773 15 774 45 322 59 266 27 8 13 32 10 122 39 729 77 228 84 892 70 802 8 676 81 5 50 814 83 633 72 241 30 632 86 660 40 659 66 619 1 914 5 952 73 547 35 712 95 822 78 941 38 917 36 243 75 459 26 551 25 845 80 853 99 872 57 75 53 647 2 335 7 573 61 741 54 972 42 442 96 263 58 1 32 733 56 119 74 176 41 577 34 280 28 363 46 865 71 116 14 380 76 434 37 828 64 664 88 498 24 77 93 338 97 126 67 690 33 989 23 70 9 876 69 159 21 535 3 956 63 81 92 608 79 850 12 938 17 825 49 868 94 491 51 729 43 127 4 353 44 602 6 319
21 194 82 841 33 877 26 381 43 200 13 226 52 898 42 144 49 160 59 545 89 226 29 774 10 396 73 130 22 801 18 55 6 131 23 94 93 34 94 918 69 924 74 353 37 400 35 394 79 710 34 326 0 983 24 597 90 413 51 170 62 712 72 744 27 910 75 762 68 187 39 889 19 532 20 234 64 759 78 58 95 915 32 123 36 461 1 15 54 546 58 608 3 939 84 436 92 246 38 838 99 748 25 904 7 225 46 245 40 676 83 619 80 465 97 871 16 842 55 327 85 548 91 523 17 870 31 381 98 353 45 390 30 233 60 776 5 963 67 448 96 980 57 278 70 23 56 502 71 57 11 800 63 324 50 825 76 790 81 175 2 666 8 163 14 328 48 129 87 242 9 977 88 683 41 887 4 206 61 425 86 199 47 180 12 994 28 449 65 511 53 292 66 119 77 434 44 771 15 478
92 433 83 367 50 542 22 376 81 534 42 478 33 818 25 590 87 318 59 825 48 254 29 702 43 906 39 705 37 913 60 74 38 709 6 857 41 9 7 83 84 608 15 466 99 972 47 375 30 626 71 480 95 184 73 311 52 876 11 400 46 142 17 512 28 234 80 596 76 216 88 692 53 541 23 613 19 259 40 779 12 173 65 676 54 376 64 555 90 884 36 845 10 229 16 874 45 166 77 984 0 561 57 763 32 180 13 293 82 52 96 69 51 808 18 187 94 820 86 260 21 851 68 366 70 204 34 769 1 394 24 291 27 255 55 765 79 39 93 288 35 730 56 998 74 620 97 637 66 104 26 435 5 906 49 177 85 479 98 322 31 144 2 491 20 591 14 491 69 822 8 878 58 811 3 529 44 137 91 199 4 680 75 533 89 713 67 670 62 818 61 886 63 302 72 119 78 94 9 449
36 698 31 516 74 458 67 216 69 967 94 289 43 889 32 490 61 897 21 531 81 387 45 416 49 150 5 485 96 256 15 103 20 146 95 241 98 93 80 943 24 832 64 720 33 527 3 719 52 722 58 478 2 213 92 522 71 801 54 61 72 802 78 898 7 536 28 156 66 831 88 999 34 107 99 91 90 711 1 316 27 581 70 350 0 164 77 767 84 39 44 652 79 872 13 779 87 788 89 770 6 406 50 556 14 689 48 873 65 606 38 246 23 162 39 433 68 991 18 10 63 400 29 608 97 782 93 709 22 566 4 788 85 69 41 455 91 499 51 16 10 816 73 293 62 378 82 606 76 920 25 708 59 284 83 554 86 170 75 43 55 775 47 702 57 10 40 251 60 864 12 439 42 481 8 590 35 805 30 587 19 693 56 617 53 429 17 286 16 335 46 471 37 808 26 264 9 368 11 435
14 803 98 556 86 701 69 705 52 187 57 855 33 922 2 106 76 59 40 651 73 27 68 923 17 241 26 192 11 741 37 409 85 146 20 582 56 802 82 331 45 822 64 201 95 348 23 531 90 614 83 201 94 825 4 514 18 802 42 284 67 84 35 271 9 895 7 154 91 181 3 548 27 773 0 934 46 726 97 630 58 695 70 612 12 358 32 502 38 948 34 619 88 843 30 857 36 834 15 153 72 944 21 712 50 98 47 813 48 558 81 461 39 166 93 45 77 703 13 323 43 439 54 820 87 797 5 688 55 532 96 720 29 689 16 586 25 684 66 741 31 920 22 427 89 52 71 985 53 192 80 762 51 644 41 61 79 592 65 503 1 332 61 989 99 965 92 347 10 453 60 525 75 137 62 138 44 362 74 535 28 621 6 662 59 812 8 509 84 7 63 321 19 693 24 391 49 72 78 926
72 68 36 314 84 324 24 493 54 279 9 334 38 684 87 457 99 287 69 994 17 352 27 8 94 477 81 949 44 149 2 182 70 378 83 860 3 903 86 366 0 53 71 595 13 32 61 895 6 621 26 242 43 175 30 174 15 390 68 910 66 563 42 366 76 137 40 504 75 622 88 809 93 419 82 158 12 479 62 977 78 607 41 644 55 55 35 375 37 984 25 783 22 710 46 207 97 519 63 190 18 382 80 102 47 419 60 629 59 652 8 26 89 190 77 79 74 519 51 148 67 523 11 183 21 841 48 732 53 526 64 611 16 690 58 866 34 580 98 798 49 68 28 492 23 978 92 96 56 946 90 161 52 633 14 84 31 577 79 8 65 366 96 79 33 680 95 134 32 952 29 352 4 468 5 874 45 155 10 8 73 628 39 927 20 537 91 750 19 84 50 53 7 80 1 199 85 300 57 316
44 319 10 769 61 32 85 199 76 377 45 339 91 395 15 377 4 628 94 843 42 252 71 998 87 756 34 443 74 715 79 848 47 273 72 545 39 21 86 901 96 703 77 969 66 586 25 161 13 307 56 505 24 400 80 190 92 163 8 216 40 576 29 252 63 454 97 916 60 222 38 782 82 67 62 304 27 391 17 419 11 638 84 966 28 739 6 214 68 285 0 798 53 929 58 547 30 176 20 67 48 762 41 181 36 839 50 134 21 981 51 553 5 13 18 602 22 802 33 121 3 282 1 539 89 587 43 366 16 863 35 275 65 403 69 869 7 195 26 907 57 42 73 452 37 602 95 210 99 945 90 890 14 652 2 845 55 120 83 136 32 980 23 499 46 208 88 144 9 847 78 804 52 954 93 872 54 172 49 629 98 5 59 107 31 131 64 115 70 575 19 36 12 422 67 122 81 667 75 344
55 924 82 432 2 161 20 943 41 444 95 219 72 819 36 671 65 503 21 803 84 627 64 485 14 334 1 397 68 594 76 976 79 834 47 797 39 531 89 52 70 539 27 264 93 430 8 504 10 400 49 235 56 865 80 949 22 797 28 252 46 601 98 299 44 147 4 971 88 806 85 825 92 921 48 780 51 836 66 128 26 432 3 252 78 238 50 397 24 636 59 764 83 845 62 106 15 14 58 871 86 429 33 992 75 470 99 293 52 25 13 747 0 958 57 873 67 445 34 690 9 394 37 502 73 641 45 729 77 604 81 688 96 910 43 453 60 948 32 842 61 393 94 731 16 380 53 428 7 500 90 245 87 17 30 846 12 692 91 986 18 581 97 629 40 661 69 249 38 210 42 720 11 585 29 50 25 561 35 273 19 591 71 473 74 976 17 627 6 232 5 224 63 754 54 12 31 510 23 487
27 657 69 744 51 85 45 659 34 62 28 671 35 875 88 40 3 169 57 188 86 292 84 836 49 220 6 699 22 197 23 794 77 577 29 887 55 194 97 912 95 756 26 69 5 876 99 894 25 316 18 480 80 58 74 450 37 891 93 186 15 464 89 516 62 876 75 803 44 597 96 179 33 972 48 273 79 350 0 179 92 697 70 565 68 216 78 636 72 447 94 221 14 147 50 136 16 585 21 724 10 682 82 992 66 789 53 314 32 566 8 459 38 760 83 65 87 730 40 989 12 57 19 805 59 378 39 64 7 394 4 815 81 588 42 409 17 472 56 423 13 897 71 17 90 524 91 275 1 125 61 190 2 449 98 488 41 929 9 86 24 270 60 267 54 618 73 40 76 638 30 269 85 522 11 511 20 714 36 369 47 717 67 203 64 25 63 419 43 710 31 933 52 942 58 671 65 263 46 95
95 111 49 123 29 688 67 486 46 14 24 11 16 166 0 86 17 360 70 895 4 77 22 72 43 986 55 770 96 504 74 162 48 116 64 265 11 77 27 555 40 318 86 429 38 614 65 513 34 559 81 592 83 90 79 529 12 724 2 784 31 274 77 731 20 325 13 931 99 559 57 303 54 35 80 936 8 704 6 616 28 558 10 509 76 273 91 99 75 459 60 11 7 792 97 763 26 746 59 874 47 945 88 293 39 758 37 873 36 250 15 763 71 30 62 958 61 760 82 736 44 200 53 974 30 320 94 631 78 173 87 482 32 178 85 976 93 256 35 735 73 887 66 999 69 928 5 376 42 555 41 10 18 572 45 450 1 333 63 344 3 534 9 148 90 644 50 465 33 248 14 344 19 596 52 469 84 899 72 282 56 342 58 197 89 527 23 869 68 605 25 104 21 5 51 540 92 516 98 587
81 88 74 340 24 430 34 681 4 89 77 67 14 789 36 938 6 802 29 396 57 132 15 779 98 850 43 923 28 232 11 681 65 687 40 519 32 161 71 739 31 322 62 745 82 670 17 212 35 140 49 768 88 342 59 938 23 447 72 22 37 507 61 790 92 935 85 458 70 241 73 56 1 415 48 394 67 333 16 870 94 871 12 605 18 520 7 425 60 283 2 787 38 99 95 84 86 768 10 778 87 76 19 257 66 327 52 102 75 134 44 202 45 404 54 611 99 647 41 161 79 384 25 2 27 339 58 925 26 962 68 486 42 77 0 737 21 652 83 778 30 966 50 938 51 385 56 249 22 470 80 37 47 253 89 465 93 943 5 275 76 397 69 284 39 834 20 939 84 990 97 261 96 425 3 618 64 809 9 172 46 539 13 881 90 19 78 942 63 654 55 642 53 571 91 628 8 406 33 840
0 165 53 181 80 283 47 235 88 164 37 555 20 554 96 405 16 516 33 863 70 338 91 196 9 44 29 426 54 254 87 412 76 842 28 82 56 802 95 777 13 17 94 941 32 391 31 509 99 870 57 5 7 745 39 956 26 425 52 639 2 991 42 274 44 670 5 593 63 682 79 644 22 90 71 984 1 166 93 36 17 155 23 539 6 79 35 515 27 345 84 904 50 805 18 2 55 800 19 1 14 535 60 137 78 23 3 3 92 126 65 491 97 971 85 538 34 520 68 604 75 501 72 132 90 109 69 233 21 810 83 889 89 22 49 554 58 945 46 19 73 865 40 430 64 575 30 824 4 337 98 899 41 558 74 177 82 211 67 111 61 84 24 119 51 723 62 561 66 704 77 193 12 756 10 286 81 647 48 188 11 887 36 32 38 589 43 615 25 539 15 49 8 823 86 665 45 587 59 640
74 284 61 682 20 669 91 830 60 388 56 723 88 86 44 624 32 305 22 618 11 651 75 889 78 842 24 518 63 554 66 715 52 783 68 540 48 783 23 745 41 86 33 92 90 786 76 980 54 300 89 923 10 598 53 64 62 631 37 325 79 797 38 715 92 544 81 878 98 606 49 377 96 134 21 62 34 729 95 711 9 373 84 319 1 601 70 50 43 414 83 644 99 984 18 939 42 640 86 752 12 632 19 801 8 12 4 847 30 117 94 259 13 790 71 797 51 481 7 329 5 31 93 841 87 199 40 757 15 7 65 958 64 153 72 500 85 8 36 174 67 653 35 875 25 102 55 659 45 378 47 335 14 411 2 668 27 384 73 429 39 839 46 984 59 206 0 547 57 220 69 962 6 77 80 217 16 895 29 257 31 465 82 96 3 771 77 842 26 287 50 69 58 295 97 268 28 690 17 721
36 832 57 240 32 640 62 880 91 321 1 123 90 802 71 420 76 678 89 506 35 856 39 878 60 33 56 897 18 754 83 569 28 323 37 423 11 92 3 499 13 268 80 658 41 601 25 784 31 14 8 650 34 760 70 732 94 956 10 805 48 316 29 341 21 504 64 175 9 597 17 947 79 193 27 523 51 732 72 517 66 179 40 178 58 675 19 674 30 400 82 694 50 683 45 736 86 245 61 300 43 815 92 548 7 576 81 549 96 382 53 791 55 533 84 191 22 262 87 424 42 40 67 164 24 332 20 476 2 404 52 815 73 744 63 616 38 986 54 286 12 20 26 670 98 302 59 168 68 941 33 555 97 411 99 917 88 275 14 180 78 574 16 732 85 659 4 888 44 464 0 77 23 195 47 663 15 452 6 436 93 453 95 125 69 729 77 398 5 77 65 506 74 506 46 940 75 477 49 313
45 217 9 985 26 575 32 443 56 146 68 73 40 66 59 592 69 467 10 936 2 582 58 841 98 425 11 972 3 682 13 780 15 926 23 327 49 397 83 821 75 719 34 589 88 665 76 710 90 178 37 7 64 27 72 699 74 797 86 778 62 327 41 916 77 768 52 335 7 841 78 8 39 988 18 64 99 166 6 258 66 230 1 483 67 409 20 99 42 460 44 630 91 545 93 668 24 632 12 503 22 232 21 405 28 426 81 647 30 486 5 615 16 991 0 707 36 660 94 723 92 232 27 517 96 660 73 885 65 518 35 86 25 261 80 624 29 800 48 416 38 941 55 727 19 359 31 772 60 696 8 613 46 353 89 735 97 997 85 818 17 361 57 617 47 255 84 611 79 96 4 452 54 688 82 29 14 285 71 53 95 569 33 261 87 704 61 538 51 463 43 335 53 804 70 488 50 344 63 521
81 930 15 671 5 107 56 75 33 802 47 588 76 294 86 717 52 829 98 420 89 720 90 869 8 910 6 800 42 366 45 43 60 990 48 961 88 379 29 395 96 599 72 121 97 9 63 351 66 368 54 4 22 60 51 222 91 55 38 785 68 541 65 701 61 726 7 857 37 261 57 640 79 636 25 394 31 903 92 958 24 443 43 344 1 888 64 278 78 242 21 529 50 106 70 73 69 616 36 931 30 388 80 501 99 993 40 229 85 381 23 763 84 566 93 119 10 847 71 927 39 92 55 342 53 769 14 322 0 447 83 992 67 813 62 549 12 320 35 40 73 992 49 379 82 281 11 583 58 255 77 619 26 457 28 471 19 927 94 49 3 906 4 349 44 333 34 232 17 584 16 299 41 44 75 631 27 580 46 503 32 724 2 597 20 455 9 11 18 816 95 994 13 402 59 249 74 136 87 491
83 338 26 195 0 637 17 881 92 345 87 605 44 963 69 719 93 471 81 304 94 712 36 975 40 304 84 179 77 283 88 200 80 430 49 256 57 232 65 245 67 991 71 288 95 959 13 189 5 946 58 508 51 332 18 490 39 259 97 449 28 594 45 24 19 606 78 631 56 233 10 501 1 976 59 470 35 751 53 767 42 697 90 389 43 754 8 390 72 573 61 17 60 986 27 743 96 49 29 263 41 421 76 618 33 979 74 462 89 101 30 674 50 851 31 844 23 700 24 542 11 934 66 675 63 431 75 720 98 137 16 623 2 128 37 65 73 258 68 303 21 246 79 550 4 545 46 781 38 680 55 500 82 702 70 4 62 390 85 108 6 333 7 733 3 336 86 162 32 868 54 694 12 320 22 480 25 589 52 416 64 194 20 986 91 598 34 595 99 84 48 478 47 78 9 160 14 296 15 178
20 578 27 154 22 838 76 545 61 230 86 842 96 950 87 723 6 991 55 350 16 500 97 984 3 92 82 14 12 36 95 609 25 509 51 866 62 101 65 564 7 356 73 795 40 26 11 594 68 616 15 885 59 923 0 454 23 753 98 21 38 698 36 228 35 870 30 29 14 674 37 83 90 977 42 377 33 82 13 792 74 236 60 309 34 54 71 937 39 308 91 437 47 838 99 331 9 315 29 872 8 64 5 601 58 485 50 882 45 857 92 418 85 417 81 133 83 145 31 92 18 855 72 611 28 869 2 779 79 776 46 651 17 429 21 424 75 656 4 493 26 309 1 864 66 928 63 276 93 305 54 194 78 760 52 863 44 778 10 140 70 482 64 339 84 485 49 571 77 731 56 409 43 419 41 357 69 658 53 903 88 19 67 422 19 282 48 310 32 418 94 170 24 205 89 688 57 261 80 909
79 462 65 267 15 926 22 581 96 128 59 279 84 506 72 560 10 13 68 824 94 499 67 728 64 566 58 743 99 193 90 167 86 114 26 395 42 315 24 537 7 266 36 96 37 755 1 861 11 952 48 522 33 464 19 671 83 752 34 536 47 581 57 13 20 607 49 143 17 942 52 452 62 592 81 842 89 955 54 158 71 558 55 571 44 501 98 994 66 787 88 569 16 214 28 721 12 670 27 421 5 469 39 720 87 403 13 539 0 447 50 183 31 85 6 762 77 985 8 725 56 327 9 743 21 17 63 781 69 480 95 541 32 244 82 121 43 52 2 641 93 114 92 945 41 999 23 557 80 942 35 960 75 92 76 259 73 857 61 828 25 68 14 795 30 918 60 128 91 738 40 395 46 89 29 391 97 924 70 275 3 393 53 751 4 588 78 698 74 380 85 920 38 748 45 976 51 714 18 712
81 31 7 592 18 697 93 236 97 876 79 745 28 551 51 732 35 358 22 291 76 543 6 84 47 711 4 481 54 546 13 883 38 283 73 158 72 447 31 810 59 880 23 392 36 501 27 210 43 772 21 956 96 988 2 162 16 343 84 612 90 92 15 772 82 759 75 324 88 470 48 171 30 122 85 485 78 870 33 836 5 829 98 315 3 194 11 165 58 707 37 34 61 404 57 974 12 410 8 584 9 579 29 627 65 816 10 534 95 768 32 939 25 499 99 184 44 284 67 640 70 333 50 735 42 159 20 123 92 686 80 728 94 851 19 491 74 267 39 915 26 375 60 58 87 861 71 369 1 607 49 725 17 45 89 186 62 385 66 141 46 979 52 435 34 339 68 350 69 629 56 673 41 231 55 620 0 964 86 804 91 56 14 637 24 267 64 555 40 111 45 120 63 849 77 600 53 222 83 191
42 46 62 343 16 493 10 11 15 553 47 632 40 27 2 629 26 376 84 495 25 180 57 980 83 513 94 412 85 233 51 832 14 749 6 828 8 894 87 178 53 765 61 724 31 772 24 542 58 628 30 445 46 447 64 118 98 499 12 8 32 153 19 548 78 516 90 750 45 405 44 43 72 927 55 421 36 992 27 611 18 784 63 987 68 834 93 455 0 729 75 240 89 779 67 37 54 691 21 44 7 504 70 897 48 584 76 642 33 692 13 582 28 892 65 928 82 699 99 594 50 394 59 860 35 874 79 613 41 291 29 612 71 266 97 86 23 689 96 434 56 932 11 666 34 345 77 818 60 582 9 906 69 407 4 530 3 699 1 487 88 291 95 453 73 441 5 813 38 146 91 43 17 916 92 817 43 400 20 281 22 600 52 929 80 56 74 680 86 364 37 542 39 918 49 205 66 201 81 800
46 11 97 69 29 841 47 623 99 656 6 986 22 157 40 649 30 670 56 566 11 263 79 109 68 474 77 42 74 286 95 538 19 158 48 348 60 40 58 100 80 882 75 932 34 754 83 493 20 826 31 641 1 146 61 988 85 913 33 284 42 86 90 133 93 323 71 152 73 765 88 533 87 40 53 693 4 691 27 15 54 964 28 216 24 226 23 744 82 803 52 528 12 371 18 412 26 634 13 920 15 212 96 107 57 457 5 540 0 212 9 347 84 516 65 914 66 138 43 562 25 289 44 22 2 564 98 697 10 571 59 985 35 899 50 400 78 557 55 719 21 362 36 802 67 731 89 948 69 560 72 14 39 938 91 803 76 27 64 510 49 144 45 11 32 445 51 224 86 622 62 878 94 315 63 887 8 626 17 222 14 711 81 477 16 264 3 598 37 207 38 559 70 969 92 747 7 846 41 493
61 564 62 558 57 649 76 340 47 384 15 495 86 844 1 554 68 804 39 78 43 635 56 966 12 45 22 81 74 917 69 569 37 967 60 150 42 674 30 861 67 575 72 899 82 405 18 16 89 772 11 290 38 796 25 797 35 982 94 26 93 148 8 471 21 311 92 140 98 386 78 91 49 791 46 155 0 276 96 1 95 603 91 958 27 238 84 270 6 157 24 702 34 1 5 266 55 287 41 407 85 478 88 577 64 144 66 365 31 912 54 608 83 609 73 395 3 966 65 757 26 865 32 715 7 72 45 859 19 452 40 981 70 713 97 801 29 643 50 806 52 451 28 894 79 437 87 911 81 921 75 244 44 948 99 318 77 109 23 334 4 818 2 110 36 770 33 534 17 929 51 406 10 707 63 895 48 562 80 184 16 994 58 492 71 893 53 448 14 973 59 924 13 991 9 567 90 75 20 187
92 346 42 491 16 525 7 438 97 230 63 908 5 623 26 450 29 469 89 926 88 21 23 601 74 420 66 726 57 923 3 954 98 414 72 659 70 84 34 708 52 3 79 267 71 876 83 255 56 621 6 343 0 161 9 719 17 619 24 20 49 748 80 237 64 78 47 182 96 278 44 68 81 904 27 226 76 421 13 461 68 965 50 921 39 798 10 688 99 170 28 829 15 436 62 615 67 650 55 113 73 814 33 728 95 288 2 993 11 135 12 640 90 22 40 866 32 679 82 63 18 315 91 440 8 367 59 331 30 140 31 307 60 666 36 636 37 113 75 5 54 134 1 217 19 768 58 35 77 2 25 494 78 423 86 525 22 298 20 947 48 498 41 867 53 749 38 602 45 789 93 677 46 168 4 428 61 876 69 951 87 355 84 40 35 686 43 528 65 97 21 521 85 767 51 502 14 333 94 107
79 916 23 672 47 159 6 458 65 106 28 904 50 862 81 111 99 232 13 794 37 712 78 240 12 587 44 341 43 589 8 907 32 919 7 980 33 834 57 199 86 338 3 945 41 825 26 847 60 93 80 448 58 93 15 555 61 469 25 836 17 499 20 700 89 774 90 536 1 220 64 676 35 830 48 796 18 263 11 352 34 63 76 865 98 515 31 652 51 830 46 851 68 402 49 161 77 601 96 50 36 361 22 589 45 526 9 805 73 485 75 687 88 350 66 756 74 903 97 949 87 296 53 496 5 808 67 956 40 786 0 721 92 344 29 547 82 74 62 379 14 391 94 940 38 338 52 622 95 254 83 273 24 210 21 449 4 16 42 927 93 272 10 347 55 19 2 545 39 626 91 533 56 811 85 836 63 740 70 567 69 869 27 282 72 581 71 469 16 368 54 414 19 484 30 790 84 815 59 347
89 400 39 874 45 444 42 80 63 380 69 277 49 70 11 804 68 273 76 499 48 347 77 474 21 30 66 770 65 689 81 761 93 563 97 695 26 439 47 291 34 651 17 958 35 808 74 528 43 256 57 113 90 287 78 638 5 520 50 956 61 54 18 919 2 717 13 611 37 928 99 519 1 314 9 313 60 887 91 185 79 785 58 446 19 303 82 429 0 81 41 803 29 162 51 696 85 245 98 581 12 205 80 343 16 248 71 844 7 247 6 377 10 396 15 824 88 345 52 617 86 482 53 623 55 953 4 205 30 740 40 36 62 617 70 158 25 79 14 991 73 756 36 588 59 100 31 965 44 441 28 277 22 156 67 980 32 431 23 593 8 771 92 917 96 113 54 37 87 398 20 687 27 795 46 10 83 831 75 708 64 682 56 914 33 735 24 922 95 67 94 855 3 979 38 392 84 153 72 448
39 559 5 474 11 698 95 608 48 94 59 324 45 675 31 316 91 44 63 471 15 15 42 385 0 171 16 402 7 743 68 256 34 881 72 80 13 611 92 864 49 491 26 490 33 454 35 382 44 978 60 882 52 40 78 874 58 44 12 755 23 310 93 225 70 958 36 983 96 860 88 523 43 469 53 575 29 858 67 649 99 340 87 761 82 220 4 125 8 743 37 385 9 755 77 525 75 318 64 174 73 9 28 485 97 477 50 583 69 618 62 88 17 112 65 882 85 237 54 771 2 764 94 89 27 602 56 798 83 697 25 698 38 822 98 152 89 491 51 730 19 354 21 678 14 712 1 925 20 778 40 471 18 876 3 652 41 425 86 719 32 671 22 731 46 209 55 502 10 696 90 926 84 624 61 396 76 244 71 855 80 886 74 900 47 399 66 183 6 795 79 170 24 666 81 447 30 110 57 266
49 933 51 953 16 775 50 159 80 628 97 160 56 198 2 4 77 45 26 776 46 629 79 970 81 362 33 92 59 832 19 47 3 34 23 51 74 189 92 671 94 706 60 253 36 38 30 490 5 416 86 551 13 468 71 650 76 136 37 257 91 605 48 127 31 391 40 73 72 886 29 24 93 5 32 862 12 715 39 536 27 304 43 282 75 451 18 779 87 179 63 4 89 633 41 684 78 445 62 378 28 493 42 372 1 678 73 280 83 210 98 817 52 724 35 687 58 880 65 57 25 476 9 117 38 529 64 505 0 93 84 884 8 497 15 142 24 22 47 898 82 558 53 895 99 471 68 125 66 647 95 485 61 572 96 408 6 177 88 512 20 878 7 103 69 877 4 128 67 356 11 483 90 5 17 877 70 760 44 514 57 493 34 371 22 540 14 766 55 910 54 133 45 498 21 832 85 533 10 685
24 339 67 433 82 683 79 469 68 815 10 589 51 142 2 837 65 923 92 108 94 564 75 537 37 305 76 246 66 487 60 958 84 785 96 203 41 140 43 81 17 973 91 244 54 78 89 277 47 803 58 753 88 671 18 639 21 923 61 424 7 607 59 727 50 352 6 111 42 61 39 813 36 676 14 846 55 506 63 918 26 371 78 380 35 333 64 562 45 858 44 940 28 369 70 11 40 232 8 899 57 266 83 579 27 346 99 33 16 246 0 682 85 213 80 650 49 161 71 963 69 828 19 784 25 537 3 922 29 850 77 623 23 329 53 133 97 337 1 932 20 640 31 524 11 673 48 707 46 129 4 294 34 204 13 300 81 445 93 561 98 822 52 464 5 196 9 486 33 482 12 502 15 571 90 951 22 751 72 996 95 352 32 557 30 257 87 292 38 89 62 882 73 484 56 286 74 802 86 304
4 844 37 92 64 732 60 252 70 439 30 638 12 187 17 683 78 28 65 521 38 408 94 823 20 821 83 230 36 518 77 373 79 80 87 533 9 304 88 463 61 396 72 869 54 479 82 417 92 54 16 489 43 873 0 506 74 162 48 464 69 796 8 529 29 247 59 424 34 67 53 329 98 883 89 992 68 231 49 163 42 270 3 41 52 631 66 550 81 835 40 497 80 370 99 206 84 697 51 404 18 857 28 718 41 512 33 134 32 946 67 139 14 582 1 993 93 543 95 262 71 609 13 240 15 668 45 709 35 967 76 14 85 759 75 568 31 593 55 134 47 899 39 83 27 302 50 272 26 149 96 389 56 891 62 572 44 207 63 11 25 233 86 246 21 530 57 289 24 527 46 22 58 782 6 974 73 758 11 930 23 501 7 299 90 380 97 643 10 750 19 49 2 583 22 713 91 342 5 244
79 627 93 428 68 272 23 631 52 103 38 456 34 373 30 493 19 490 7 219 62 471 49 985 72 59 4 671 8 239 84 499 27 790 35 319 43 950 95 152 82 754 17 903 21 777 22 732 70 215 31 764 33 765 32 471 60 925 9 589 73 90 13 321 14 887 66 277 26 837 54 163 80 711 78 750 58 357 37 892 29 307 86 676 96 446 69 812 12 301 81 139 1 196 65 417 56 368 53 605 83 215 76 139 10 902 55 940 41 245 39 302 44 326 2 785 92 846 6 644 3 755 97 846 0 569 91 324 98 152 89 590 16 3 47 811 42 32 77 663 51 951 28 181 15 690 5 369 85 489 87 416 20 849 24 894 63 293 57 166 75 673 71 510 99 565 59 285 48 973 61 45 40 959 90 500 36 78 94 835 45 156 11 572 18 942 25 705 88 197 64 128 50 803 74 587 46 241 67 955
73 638 32 534 4 409 50 309 92 867 59 855 6 76 17 393 68 492 33 885 23 438 52 846 35 382 64 772 60 427 15 288 16 604 22 959 87 402 78 122 61 418 11 585 93 988 54 259 67 690 90 640 34 924 49 698 44 986 53 975 41 536 45 215 7 799 75 375 79 230 18 399 89 763 70 217 27 474 21 651 38 593 28 602 88 187 40 830 30 177 9 979 56 966 99 217 0 559 13 764 3 273 62 53 83 238 26 789 42 410 58 661 72 194 96 161 76 216 63 869 5 395 25 359 84 223 81 714 46 206 48 470 43 913 91 736 55 949 10 332 97 992 31 898 85 646 69 611 86 440 57 73 12 385 14 225 65 353 94 484 74 378 77 930 51 962 29 249 20 375 66 972 24 681 71 285 98 956 39 311 2 271 82 709 95 674 80 535 37 560 19 922 1 814 36 375 47 144 8 123
7 21 83 428 84 905 96 745 95 445 43 235 60 969 50 340 16 295 48 672 20 768 15 773 52 161 13 732 36 952 78 120 67 464 24 946 98 869 56 673 44 682 28 582 21 20 4 351 30 193 76 554 90 607 64 889 12 268 57 919 68 878 75 940 32 463 86 28 18 738 2 86 39 67 53 46 65 474 72 34 66 457 54 452 51 137 31 448 40 143 42 702 35 47 91 824 99 973 74 66 5 643 49 467 33 89 6 258 93 930 9 511 0 646 59 845 37 929 81 237 82 547 69 968 26 623 97 816 47 824 23 249 61 150 80 251 27 708 17 864 19 64 71 984 1 770 14 475 87 533 46 929 3 409 8 628 77 754 92 133 79 274 55 665 38 966 88 777 94 477 85 943 70 383 22 183 58 172 34 172 11 514 41 888 29 385 10 240 25 919 89 458 63 435 73 847 62 362 45 446
63 211 62 38 95 909 25 384 84 358 77 95 91 387 2 12 0 987 82 226 94 135 10 266 36 172 57 106 72 451 49 421 41 537 76 42 34 6 46 213 68 895 9 818 56 357 51 383 23 664 14 114 21 953 28 46 39 501 60 545 75 777 79 497 86 686 8 106 81 86 59 273 17 969 99 516 13 588 3 676 42 193 50 141 61 881 66 659 29 6 4 202 70 430 87 468 33 10 67 309 18 178 16 909 73 236 45 372 52 910 12 462 93 645 89 970 44 787 27 433 92 24 80 764 22 424 48 105 19 287 15 634 1 775 6 508 55 672 88 55 31 159 47 855 40 598 69 543 20 492 5 156 11 452 26 941 37 330 78 418 35 924 54 230 85 89 96 10 83 910 38 805 43 770 32 817 90 948 74 404 7 712 30 663 24 994 65 164 53 18 71 834 98 795 64 73 97 461 58 120
42 374 83 964 63 118 64 911 8 896 85 358 71 572 39 451 7 715 28 182 2 68 1 99 43 795 6 832 32 478 58 816 20 313 14 27 21 133 41 412 16 49 50 260 26 516 37 130 0 926 82 700 77 492 93 768 59 470 18 667 70 490 88 382 67 696 5 991 96 205 55 26 89 553 61 565 17 517 22 633 78 61 23 187 47 799 72 139 62 3 3 495 4 765 54 612 35 930 84 24 51 938 65 323 10 199 52 487 99 475 49 585 98 257 60 89 15 313 66 855 56 883 69 700 74 115 92 388 19 440 11 35 38 513 24 530 27 142 90 1000 46 787 33 884 13 584 29 573 31 336 94 742 12 887 57 311 40 218 81 897 36 307 53 720 95 206 86 498 80 620 91 400 34 417 73 301 87 685 44 190 79 214 48 859 75 88 30 64 45 61 9 461 25 52 68 949 97 669 76 316
66 274 28 771 72 642 16 215 55 528 47 835 5 810 83 928 44 500 70 805 76 321 20 83 0 355 31 888 27 4 63 388 85 338 33 50 23 458 32 804 98 776 87 745 36 951 77 464 19 463 4 820 67 922 68 654 86 855 3 25 74 230 17 380 12 507 29 635 96 94 79 999 91 431 52 95 92 817 39 189 40 542 22 427 53 718 10 423 38 371 48 12 13 185 42 151 25 261 57 723 88 50 24 170 90 510 35 324 64 935 6 873 84 900 95 610 81 280 78 906 82 166 1 978 94 568 59 550 41 499 34 522 56 211 50 959 61 731 93 182 18 163 89 960 15 953 69 119 2 949 11 809 75 176 58 912 73 528 8 365 26 531 37 535 51 109 30 353 99 89 46 507 71 434 45 916 65 557 14 776 97 809 21 822 43 820 80 789 9 670 62 238 60 143 7 382 54 821 49 60
13 696 12 723 78 562 73 103 47 745 44 772 70 634 9 27 82 87 57 671 65 62 67 675 15 286 59 496 51 104 95 680 3 703 89 291 6 109 25 51 72 460 52 377 20 643 86 53 29 293 24 53 11 252 66 136 14 2 28 282 81 497 98 168 90 648 38 723 96 762 49 140 87 969 8 222 18 577 71 556 43 804 0 214 56 846 74 894 34 67 45 939 7 277 75 776 85 483 92 944 4 652 27 772 79 167 69 617 64 488 40 467 17 645 91 359 33 560 88 287 94 962 22 362 36 417 54 306 37 233 60 810 1 976 99 28 77 686 10 201 32 542 16 917 83 865 48 760 30 525 5 136 42 798 62 869 55 425 58 599 61 770 46 94 68 226 63 609 31 328 93 13 84 886 41 517 35 817 19 695 23 827 21 233 2 593 97 458 80 514 39 612 53 486 76 851 50 967 26 628
48 884 68 650 85 429 54 804 99 780 25 298 43 694 31 718 64 363 59 897 50 512 20 625 53 686 11 504 3 308 82 999 89 475 84 775 10 688 41 982 58 395 4 193 26 603 39 865 79 84 78 167 93 368 22 266 57 315 17 115 30 452 32 830 97 527 91 451 18 770 65 428 45 888 33 752 40 390 67 972 36 805 23 475 77 487 27 649 73 557 63 379 55 861 13 178 14 142 49 293 44 969 95 26 35 218 94 128 74 28 66 722 83 71 29 43 19 456 5 816 21 957 88 574 34 562 12 967 52 610 70 178 47 497 0 802 46 729 8 630 51 41 75 638 28 306 76 823 15 936 24 755 71 43 96 818 9 730 7 454 62 251 87 305 6 351 2 630 56 15 81 905 98 97 60 817 1 902 92 484 42 556 90 755 80 895 37 159 38 678 61 819 86 346 16 906 69 863 72 953
70 796 87 735 84 242 34 471 62 76 57 505 27 296 78 76 32 298 59 859 28 366 22 511 44 367 8 345 9 733 21 518 77 136 53 831 4 111 29 546 64 636 11 685 55 329 46 519 45 645 30 35 99 748 93 845 94 115 3 335 68 630 39 662 54 196 96 640 7 533 97 965 73 736 37 405 41 548 38 943 47 432 95 679 14 718 60 273 65 934 15 224 1 102 35 629 86 552 16 103 52 49 25 74 13 294 5 98 17 236 56 774 2 299 49 430 33 143 40 19 69 81 80 389 20 827 19 780 48 405 75 348 0 927 42 803 61 961 83 240 26 518 58 608 24 872 66 381 72 749 50 911 71 596 79 619 67 872 81 31 88 107 76 357 18 372 98 267 6 376 82 503 36 271 31 318 85 398 63 115 74 116 92 584 10 984 23 416 89 66 90 831 43 171 51 184 12 804 91 428
90 669 65 581 81 267 6 468 24 566 35 111 57 176 84 415 8 396 80 572 85 510 56 672 75 942 18 244 41 915 46 530 3 926 2 984 7 160 54 499 4 209 74 447 34 270 71 823 62 595 36 868 30 128 77 788 48 859 58 168 22 431 49 773 78 246 98 951 17 728 67 558 39 615 93 170 12 242 66 947 91 708 92 928 20 660 47 981 43 564 83 817 94 395 40 818 0 500 38 873 21 657 82 360 42 872 14 478 55 577 76 182 10 887 69 526 23 703 27 478 60 704 29 615 99 445 33 619 28 601 53 900 15 183 68 147 32 382 95 465 88 544 64 473 16 910 79 740 25 782 1 842 63 929 11 992 70 8 26 385 59 933 31 135 89 904 52 721 5 768 45 555 96 691 13 375 44 496 86 313 37 756 97 522 72 638 61 170 50 249 73 224 87 737 19 848 51 302 9 246
58 575 74 721 33 301 45 59 0 758 23 659 35 336 52 938 77 393 71 524 92 453 26 650 94 646 5 237 1 295 90 163 36 692 24 883 48 869 43 927 68 562 69 305 75 508 32 139 95 602 56 469 17 488 8 721 21 908 65 629 99 8 88 684 37 863 40 430 51 142 98 206 86 490 89 249 14 262 50 305 60 913 54 251 28 294 91 560 57 691 46 591 31 700 97 889 7 904 30 865 10 670 64 811 93 32 82 570 42 457 19 654 16 367 6 587 72 325 44 370 4 588 96 856 20 144 66 631 55 977 47 923 9 759 2 206 27 556 12 578 25 524 3 660 70 708 59 654 67 280 83 193 73 408 87 1 38 953 49 424 15 281 29 171 78 543 53 565 39 751 84 552 79 609 13 461 63 921 76 9 80 205 34 615 18 622 61 990 85 500 22 342 62 665 11 246 41 891 81 823
69 634 52 546 98 838 57 342 4 990 20 644 37 279 19 911 93 680 32 623 42 588 40 667 65 153 6 819 26 791 50 58 9 435 55 399 1 566 77 583 33 756 45 195 29 659 30 372 60 414 31 450 15 806 5 858 81 763 11 960 48 183 78 597 38 725 28 270 68 632 99 811 96 636 97 655 47 302 82 583 10 296 61 469 51 136 62 430 70 790 58 45 3 351 59 485 17 416 12 780 80 886 56 141 84 141 88 796 27 764 35 61 66 8 14 32 64 804 73 714 7 4 44 536 67 718 94 932 46 484 76 720 74 966 2 632 86 440 41 19 16 441 49 414 36 132 83 648 21 480 79 742 72 507 22 246 91 262 0 956 85 938 71 882 8 59 13 429 23 647 39 401 75 67 89 93 92 439 63 900 95 633 34 767 87 886 18 480 53 316 25 456 90 570 43 718 54 148 24 712
77 561 45 494 44 822 1 662 59 144 24 274 13 730 37 631 65 701 88 882 28 118 99 722 38 148 82 661 19 531 57 843 70 422 18 350 52 797 49 754 51 512 76 106 54 641 84 567 33 456 53 700 81 510 39 53 46 394 5 419 36 310 86 104 48 184 95 218 97 182 14 556 2 72 4 289 6 433 60 323 68 471 10 869 11 667 83 883 26 939 42 625 64 921 69 50 41 959 72 246 47 262 92 310 7 847 66 871 0 111 34 613 93 267 91 562 71 208 73 278 90 793 79 619 50 624 85 283 43 739 30 539 29 887 31 108 80 7 3 128 58 257 16 224 9 37 55 338 12 242 75 202 67 259 35 810 23 464 56 142 21 716 8 838 32 992 25 687 89 168 27 501 40 817 63 142 22 429 61 572 20 701 62 41 17 323 15 738 96 886 94 637 98 389 78 695 87 733 74 401
22 322 73 59 81 533 95 10 53 915 74 830 1 911 78 988 80 552 93 292 82 718 11 612 97 20 14 130 62 490 40 127 48 991 72 906 57 842 58 53 23 369 63 358 64 178 28 776 92 651 31 437 55 980 67 323 99 362 20 927 30 251 7 673 13 925 10 79 56 803 69 556 27 790 36 36 42 693 29 30 2 261 52 243 71 774 47 847 25 792 89 29 88 134 35 843 96 367 18 505 3 358 86 119 38 83 12 334 91 282 85 776 34 519 0 910 24 175 65 793 43 158 16 354 79 334 32 807 87 892 33 654 54 110 76 874 75 129 39 609 6 736 51 58 41 1000 8 932 59 92 60 731 83 342 4 876 66 385 21 823 94 621 17 198 46 361 98 983 49 520 90 942 50 474 19 661 37 793 5 243 84 777 44 873 45 54 70 322 61 650 77 86 9 762 26 494 15 930 68 585
61 848 45 297 87 149 33 861 48 187 15 802 30 603 94 949 97 928 47 99 96 462 74 919 57 493 13 509 83 375 37 793 72 275 77 650 39 382 93 116 7 38 16 423 85 495 67 689 53 21 8 460 62 321 32 900 11 397 36 106 40 979 41 100 17 848 92 848 3 144 75 571 18 171 59 497 20 857 52 280 42 661 73 341 78 833 31 95 65 275 29 194 88 284 2 810 46 776 69 768 5 8 23 62 34 586 6 598 71 990 95 373 14 408 99 812 10 106 27 515 12 791 21 734 54 597 63 47 79 356 19 649 1 4 9 656 25 595 91 429 50 713 22 121 70 654 43 999 26 591 0 603 28 410 81 138 82 724 4 517 66 651 58 57 51 991 44 698 90 64 98 588 38 240 64 912 35 977 76 589 49 127 80 584 55 565 68 494 89 180 84 943 60 256 56 376 24 142 86 384
10 657 77 882 93 615 19 587 94 57 72 653 76 356 68 318 7 975 67 600 87 659 64 7 61 713 63 644 53 541 11 723 51 133 1 510 42 402 55 550 43 302 79 788 83 220 0 295 71 298 47 366 50 484 2 807 27 760 65 139 9 89 82 639 8 311 34 661 39 655 12 899 31 969 59 554 22 51 97 62 90 30 20 343 40 813 96 403 13 125 44 379 4 366 37 77 88 85 23 726 92 425 69 916 16 274 74 716 81 430 21 789 38 948 35 442 99 865 17 844 26 65 15 516 28 930 73 264 41 426 70 920 49 85 45 828 6 58 91 883 29 689 14 670 80 851 57 45 98 934 56 261 62 355 54 779 86 943 46 764 5 428 89 194 18 615 66 405 60 322 30 611 48 705 25 868 3 405 36 607 85 447 52 545 75 406 58 912 32 204 84 761 33 718 95 545 78 749 24 946
43 369 2 595 8 377 10 753 97 978 50 301 12 322 56 530 0 144 85 128 1 692 38 51 72 502 79 260 91 802 37 997 71 281 21 995 84 152 44 88 14 138 40 544 54 338 92 563 69 691 96 282 26 828 22 100 81 686 77 411 47 835 83 994 88 585 59 983 49 392 36 564 86 254 76 28 46 781 11 261 95 311 45 573 25 504 9 591 61 190 62 562 32 260 6 865 98 139 68 480 27 199 48 679 90 87 70 417 39 311 18 821 28 700 16 47 89 261 42 599 15 855 58 546 57 379 34 471 4 430 3 235 94 417 30 140 7 220 13 572 23 539 65 235 5 284 19 503 74 599 20 621 64 330 75 784 63 475 73 581 51 324 60 663 24 667 33 244 67 711 87 622 31 880 55 523 41 342 82 211 17 44 80 612 93 85 66 418 53 145 78 517 52 933 99 115 35 609 29 955
27 552 84 699 58 889 68 207 64 411 3 377 65 15 35 487 77 844 93 456 89 426 30 4 4 865 86 516 33 576 2 946 5 927 74 819 41 850 42 106 51 828 60 369 40 44 98 936 54 300 7 231 90 257 61 961 9 712 12 178 1 660 85 214 69 614 46 692 43 905 47 141 22 49 88 321 17 953 75 146 21 520 92 623 28 596 99 770 91 500 16 410 23 329 62 887 14 323 34 500 50 313 31 605 37 723 32 390 24 666 71 679 87 992 57 942 49 559 67 63 70 189 26 461 45 205 15 889 81 833 10 331 52 368 72 882 53 673 44 576 13 715 55 394 78 292 19 898 25 511 83 163 0 260 38 751 80 987 11 85 95 615 82 6 59 762 94 152 18 501 63 406 29 474 48 485 20 436 66 874 97 432 8 370 6 520 96 111 56 64 39 448 36 414 76 44 79 578 73 513
53 935 20 77 81 249 80 771 99 194 17 28 92 806 31 996 98 338 94 940 39 209 74 586 4 663 50 35 8 247 59 832 60 464 97 52 1 959 51 286 30 334 5 334 65 222 77 566 40 747 95 437 73 642 21 686 70 465 37 875 71 964 41 639 19 520 15 522 55 334 75 33 48 551 69 912 54 364 43 57 13 852 25 440 7 584 83 648 27 518 38 649 79 413 87 17 90 791 72 613 34 245 86 702 62 808 18 144 64 838 9 783 85 628 76 603 82 751 36 193 56 998 78 924 28 696 49 223 57 111 67 516 24 223 63 816 52 895 61 669 42 47 22 860 88 77 14 677 91 683 93 764 6 186 10 947 96 873 0 285 23 487 3 245 16 233 66 969 89 590 26 91 84 660 11 314 46 838 12 332 44 594 35 972 2 273 45 308 68 635 47 238 29 512 58 30 33 671 32 460
82 814 42 604 45 18 3 956 54 673 61 584 79 503 31 522 48 949 7 125 71 749 90 899 81 410 88 975 25 919 87 218 97 862 93 892 98 373 11 83 99 926 0 965 55 823 4 698 74 437 92 997 21 874 56 575 52 7 26 758 23 427 6 672 28 239 40 242 80 241 58 546 73 805 68 100 85 519 51 830 27 243 33 435 15 679 8 204 53 958 69 136 39 562 24 935 84 514 16 557 75 891 32 405 65 574 38 634 19 755 50 376 76 975 34 717 66 943 96 414 9 745 20 197 18 463 62 354 41 256 12 796 2 704 44 76 10 612 89 598 64 352 17 748 46 970 78 298 91 161 49 526 94 367 1 700 47 678 95 650 37 831 60 364 86 971 83 28 43 204 57 919 72 122 77 91 63 451 22 127 70 288 14 151 30 9 35 690 5 310 29 964 67 643 13 148 36 866 59 486
72 618 68 570 21 822 96 272 15 884 52 540 89 424 85 244 91 535 50 214 78 585 56 41 59 649 9 780 42 730 43 348 45 364 38 143 1 167 44 45 94 245 41 416 23 511 95 544 29 107 10 71 7 84 16 755 53 812 12 584 17 301 70 890 31 563 81 827 83 20 4 541 49 542 80 271 32 809 27 691 26 364 3 235 93 652 14 94 79 60 47 512 86 266 8 554 30 32 75 38 67 279 11 163 84 809 40 418 88 946 61 354 20 387 62 681 87 318 63 379 69 905 51 971 39 572 18 359 66 932 65 894 58 590 35 73 33 212 24 230 76 31 46 534 98 145 34 119 13 286 0 678 5 819 77 687 99 721 74 706 71 14 92 642 28 965 60 513 64 506 22 258 82 884 19 275 73 798 37 939 54 592 90 881 25 684 36 153 6 643 97 926 57 608 2 687 48 393 55 286
3 746 87 293 1 781 4 50 42 339 43 197 97 144 24 701 72 540 47 98 69 321 33 279 53 73 21 189 38 590 93 939 61 805 39 461 28 296 81 182 32 759 77 386 91 805 63 951 75 354 6 279 95 766 13 765 80 115 17 977 20 953 51 818 35 11 16 584 58 321 18 866 23 404 50 314 78 385 0 335 7 529 49 878 85 624 48 813 56 678 26 315 60 821 73 37 89 278 30 230 70 404 40 832 29 819 25 178 31 953 5 682 34 767 79 503 37 81 22 72 66 98 59 185 65 585 96 87 52 101 57 92 88 886 86 779 99 90 84 209 36 722 90 168 15 527 64 296 9 632 45 265 27 79 92 202 19 895 94 522 76 840 55 553 41 731 67 596 12 788 46 342 2 953 82 413 71 255 54 927 98 512 10 570 11 975 83 211 14 197 62 690 68 282 8 3 74 847 44 335
44 113 72 447 81 234 7 604 55 625 33 626 21 519 93 646 2 594 79 948 29 464 6 648 27 801 36 882 74 712 75 767 96 608 64 363 32 265 19 134 24 38 34 145 39 967 0 87 91 897 31 114 69 882 95 527 86 670 16 547 35 282 76 605 18 475 43 656 83 739 65 431 10 253 26 146 15 279 78 56 37 387 46 429 23 34 17 898 73 259 53 821 20 609 30 68 5 282 49 653 66 212 77 552 68 183 8 443 85 947 89 988 97 865 25 891 40 124 84 458 58 631 90 679 82 402 98 246 13 718 87 496 99 33 57 860 67 525 38 83 42 118 59 724 80 340 47 627 45 108 9 659 92 795 54 799 60 393 88 383 52 7 14 351 22 751 41 326 3 919 50 600 61 342 1 84 4 349 48 986 12 150 28 399 62 855 94 499 11 747 56 936 71 29 51 50 70 537 63 569
56 662 53 337 15 399 89 381 77 731 64 896 49 144 34 656 23 621 63 210 18 292 70 229 30 610 83 942 69 341 79 846 85 906 27 397 55 293 93 403 68 344 73 250 7 901 25 538 46 395 43 515 36 16 3 279 51 821 32 299 45 255 98 208 6 939 11 161 50 693 14 336 88 451 41 8 24 338 59 246 21 372 20 268 33 237 31 665 67 831 48 158 66 859 91 218 22 323 92 916 95 644 10 974 75 694 16 992 60 492 19 695 8 319 38 59 5 887 74 70 12 280 71 254 2 742 40 30 58 594 84 309 29 918 26 544 28 624 82 137 62 287 78 455 0 958 17 192 65 42 94 431 39 322 87 978 90 372 44 991 54 936 35 659 99 807 13 336 72 515 4 232 96 944 1 505 97 911 61 480 86 355 47 865 42 516 80 528 9 386 81 928 76 445 57 563 37 213 52 785
25 311 6 901 27 123 42 368 35 157 10 458 19 182 34 580 33 192 69 159 26 141 88 554 36 307 55 396 12 171 71 310 72 804 89 877 22 644 11 750 57 311 23 428 61 176 2 141 86 493 46 973 43 400 75 472 1 753 39 86 32 150 52 952 94 587 38 712 5 577 62 789 98 814 97 222 58 773 85 684 84 100 96 801 74 537 67 205 24 177 37 301 41 914 56 731 51 164 13 460 40 301 18 688 93 290 45 757 73 426 8 645 7 373 59 753 53 124 82 243 92 330 80 842 90 796 76 681 99 784 28 295 15 110 81 530 9 132 63 616 68 691 66 186 77 362 44 907 65 413 31 205 17 285 49 593 0 369 16 612 60 536 64 665 83 407 20 117 29 709 14 86 54 693 3 509 79 266 47 615 50 337 21 45 87 420 91 91 70 349 4 798 78 107 48 278 30 93 95 515
79 85 29 517 95 236 68 34 37 550 48 818 8 996 45 142 18 61 17 628 5 141 13 156 6 802 31 487 12 653 26 559 49 276 64 811 85 613 47 906 20 655 61 228 52 292 42 354 83 818 23 13 59 28 3 62 7 630 93 833 57 874 1 691 81 291 62 128 56 108 30 344 55 213 43 450 60 811 80 147 88 811 71 507 34 768 40 495 27 232 58 355 2 155 92 587 44 578 96 840 9 982 41 239 99 288 94 843 0 232 76 765 25 129 91 100 87 485 11 58 82 48 70 275 86 659 66 392 67 883 21 796 32 591 28 217 63 626 90 406 72 534 39 562 14 20 97 304 78 856 46 154 54 797 33 824 38 574 24 37 35 309 53 770 75 156 36 809 51 826 89 433 98 914 77 268 74 317 73 917 4 180 19 160 65 370 10 65 15 97 22 980 84 841 50 887 16 329 69 65
5 905 87 27 17 944 45 38 96 260 23 49 12 335 14 8 35 198 63 884 6 857 79 481 98 631 60 787 37 267 48 547 41 168 20 210 91 741 19 274 89 266 40 403 16 621 8 883 99 970 80 470 21 699 31 893 47 200 61 588 49 662 68 739 25 543 39 532 57 629 43 722 4 391 78 153 73 843 0 677 44 894 56 888 54 9 3 763 29 685 75 665 86 655 9 522 95 134 97 393 82 606 32 10 62 411 70 474 81 108 92 648 71 466 88 280 83 818 26 189 1 142 11 832 72 979 38 43 24 207 27 455 30 898 50 364 52 488 58 884 18 46 36 230 51 841 34 643 59 2 84 143 28 67 90 535 76 245 15 921 22 769 10 995 93 752 74 729 69 30 33 110 7 213 42 890 46 177 13 177 67 189 53 569 66 245 2 685 64 442 65 229 77 781 85 238 55 571 94 30
78 116 43 518 63 566 32 911 11 755 85 687 18 303 30 632 27 908 98 641 97 135 80 804 6 755 25 36 61 176 4 36 3 821 65 923 51 596 37 38 77 128 8 53 50 902 66 70 33 34 35 729 67 144 7 822 82 189 56 701 71 683 62 381 73 751 86 955 20 13 87 658 99 209 90 505 24 845 12 516 64 397 96 339 29 954 75 984 52 754 36 367 91 329 89 805 46 685 17 437 76 965 93 79 28 861 58 913 54 577 48 574 9 280 72 327 31 521 44 298 10 180 53 321 21 943 39 741 94 125 57 831 38 809 0 581 13 365 40 348 83 959 74 541 92 675 34 18 19 962 79 616 22 498 1 689 69 80 88 857 14 33 23 385 16 725 70 289 47 147 2 489 60 819 45 542 59 949 5 995 68 489 26 516 15 653 49 206 55 762 81 314 95 18 84 95 41 229 42 812
5 254 1 981 16 162 99 761 89 871 85 856 47 268 87 736 68 805 38 934 97 145 92 644 44 759 19 9 23 654 61 425 48 918 53 152 95 375 54 961 34 195 90 833 81 957 59 880 98 356 30 56 79 673 24 608 76 209 26 558 69 172 50 258 32 805 20 688 78 145 31 338 94 992 84 323 46 442 42 989 51 769 80 617 74 663 82 690 88 385 62 147 75 445 91 442 18 987 52 300 17 530 8 517 29 119 58 13 13 407 9 139 12 774 56 114 43 855 7 355 2 527 14 192 35 516 93 739 3 656 96 313 0 969 45 597 77 824 28 46 83 769 40 411 21 393 71 727 64 6 73 679 65 876 11 906 72 806 41 201 55 621 86 214 60 848 49 389 36 109 33 315 27 45 66 856 57 973 37 49 6 345 22 343 25 224 4 881 63 536 39 76 10 714 67 747 70 517 15 150
72 749 3 532 51 614 12 52 20 810 71 932 97 731 34 550 36 868 82 938 35 773 66 401 84 504 53 925 87 444 89 692 79 48 25 312 40 713 98 747 5 704 67 528 2 762 8 280 69 280 22 565 11 156 65 264 64 559 31 155 45 98 73 505 19 169 30 452 96 179 23 719 75 7 1 99 37 650 80 173 52 20 33 735 14 999 54 982 18 608 78 75 57 723 32 184 50 414 38 134 56 896 58 169 70 744 94 76 62 719 99 681 48 794 90 712 85 731 0 732 42 244 92 700 29 11 41 514 60 248 43 927 49 909 46 77 15 76 17 417 21 862 44 319 4 34 93 38 86 486 81 981 95 746 39 85 28 176 77 435 27 65 59 763 88 623 83 413 13 563 26 273 6 691 63 88 91 307 47 959 7 251 24 259 16 164 55 251 68 501 61 541 10 976 9 986 74 57 76 940
71 213 66 714 84 148 11 511 29 192 10 266 7 711 0 33 77 737 21 790 51 111 27 275 94 262 97 378 43 448 69 28 81 171 88 530 33 219 18 895 98 743 68 429 79 775 6 865 60 163 92 756 36 139 58 822 39 715 25 914 9 241 24 32 13 407 61 913 47 967 12 826 53 219 38 838 65 135 20 335 16 905 3 19 99 630 14 754 52 153 64 992 70 161 67 481 76 991 86 916 78 91 1 387 50 802 49 741 54 235 82 363 95 989 90 130 4 890 45 305 74 494 41 978 55 291 17 51 46 116 87 915 19 579 23 917 75 902 30 912 57 800 72 306 26 191 83 832 91 694 48 677 8 133 56 551 2 156 63 849 85 616 5 963 93 278 34 513 15 216 35 237 22 827 62 580 96 111 73 354 37 198 44 273 89 541 59 598 80 722 42 100 31 939 28 204 32 14 40 690
31 143 19 315 10 328 26 62 87 590 16 864 85 638 33 416 8 87 52 748 7 127 45 255 79 428 35 707 0 616 71 859 15 100 91 129 68 115 1 137 12 644 40 712 3 218 46 44 9 500 72 834 18 89 97 876 65 725 59 711 80 561 66 510 70 360 27 308 81 233 78 888 63 210 22 632 95 167 86 711 13 148 64 876 11 181 50 223 94 326 56 119 55 998 74 302 84 931 51 35 39 783 60 413 43 288 17 127 69 202 2 556 41 726 37 426 73 630 82 57 6 928 34 337 44 67 30 109 21 142 57 117 53 513 47 459 32 7 99 180 88 512 38 38 14 741 28 682 67 273 23 246 29 842 24 123 4 140 61 166 5 745 93 800 48 43 90 605 49 968 54 180 77 251 62 390 42 841 75 858 58 587 83 95 96 695 25 909 98 94 76 907 92 677 20 259 36 682 89 532
48 378 3 503 81 898 62 552 83 697 34 810 90 665 40 447 67 325 85 653 52 325 6 631 51 242 75 117 46 523 2 619 42 942 68 979 77 809 15 918 44 599 5 103 49 366 36 24 19 950 13 392 58 590 12 748 69 593 87 267 16 786 47 566 43 302 79 94 73 804 98 83 35 690 29 648 91 744 31 278 88 370 56 639 80 725 76 244 60 945 89 5 37 795 65 174 41 569 72 415 96 767 20 585 38 669 78 203 39 18 9 923 24 874 22 814 82 320 54 803 21 285 17 384 8 27 7 277 70 471 1 597 32 552 28 922 11 398 93 168 10 929 99 256 0 509 4 934 86 234 23 275 33 508 57 692 25 623 55 319 71 474 53 925 30 778 94 321 92 22 97 892 74 75 84 609 27 957 45 811 64 607 95 894 50 782 26 726 63 499 61 422 14 322 18 599 66 794 59 16
86 751 49 711 43 482 66 969 91 91 54 389 47 333 39 38 65 349 52 702 7 219 14 820 46 791 4 281 19 61 99 794 94 695 96 45 35 788 68 944 45 870 20 354 1 88 84 47 24 672 87 705 50 237 77 804 63 921 41 1 42 863 38 978 2 489 25 815 13 742 36 235 9 822 0 993 11 76 95 491 18 569 6 527 60 20 89 313 56 451 90 182 72 829 3 90 44 53 15 410 48 587 64 484 30 542 31 96 58 127 37 812 74 399 80 917 22 189 92 460 69 131 16 575 97 723 17 885 10 354 40 110 53 737 73 244 29 676 79 870 76 507 59 612 83 195 32 83 33 132 23 721 34 482 27 641 62 557 67 812 85 714 70 120 75 827 78 616 82 715 57 896 12 591 71 47 98 974 28 55 81 990 55 585 26 841 5 284 51 553 61 667 93 908 8 319 88 871 21 376
19 473 4 95 12 486 27 55 73 409 46 935 54 64 30 344 62 480 36 406 64 114 78 492 59 210 44 105 8 520 61 464 37 464 53 968 25 236 63 245 72 874 20 762 97 414 13 824 68 137 89 965 98 693 92 1 47 316 90 902 40 756 41 354 65 343 6 673 57 903 79 118 2 509 69 302 35 236 43 259 71 378 58 528 24 495 94 549 15 675 80 723 82 894 77 569 42 961 49 497 39 155 70 666 74 480 16 441 21 328 50 652 31 13 29 654 99 812 75 491 23 270 28 759 88 644 81 254 55 228 9 919 14 709 5 510 85 100 86 891 1 549 84 741 32 219 34 732 67 657 96 613 93 71 66 577 95 337 22 742 11 146 76 890 48 944 51 426 60 457 7 82 10 216 38 881 45 596 83 922 3 786 26 589 87 278 0 750 17 59 52 969 91 139 56 63 33 618 18 971
83 17 86 756 36 605 19 594 38 808 29 166 75 419 37 502 30 275 39 719 94 637 32 291 85 872 88 597 52 6 71 161 11 396 46 792 66 914 50 36 53 95 95 678 25 394 31 387 98 119 56 208 2 269 34 878 26 217 14 955 33 986 78 33 69 530 81 549 73 289 3 615 61 955 10 953 12 354 63 405 93 11 47 585 96 974 42 309 27 438 20 751 59 802 80 403 45 323 1 464 92 17 41 832 97 916 90 157 43 193 5 752 70 406 24 336 84 254 16 202 44 849 55 239 13 370 35 52 99 577 28 408 0 478 79 144 87 842 15 130 62 42 40 830 48 619 6 67 72 136 18 311 7 937 74 91 60 175 4 604 91 532 57 332 17 395 77 305 64 670 9 380 65 738 49 322 8 327 51 769 21 866 67 280 68 287 76 97 82 245 58 559 22 635 54 882 23 326 89 567
73 88 70 436 15 182 40 693 64 214 44 673 12 727 97 310 4 115 87 158 9 274 42 392 17 529 53 426 55 315 94 340 5 169 98 911 72 98 62 835 36 310 18 673 19 597 74 996 82 919 48 978 92 64 13 56 8 268 47 128 16 751 46 210 0 178 45 140 66 498 21 590 32 977 29 304 20 543 81 349 59 698 58 556 65 494 23 234 96 646 77 500 69 493 88 773 90 682 10 674 78 12 85 49 91 519 28 883 3 427 37 835 26 445 11 329 60 471 76 713 56 952 68 325 41 739 95 413 54 651 2 14 38 19 71 797 1 648 83 931 30 404 33 177 31 577 43 1000 27 128 34 464 6 945 7 920 99 405 75 262 67 980 49 776 80 285 51 270 24 213 79 52 86 576 89 968 84 598 57 888 14 205 93 168 61 994 52 189 50 8 39 403 25 407 35 342 22 389 63 46
96 927 4 301 61 986 79 325 38 981 53 383 15 331 22 412 49 196 86 969 20 999 76 965 99 75 33 982 52 232 64 63 5 53 82 782 36 800 19 440 17 285 75 92 24 871 46 519 85 967 43 588 59 912 83 64 12 554 6 135 0 499 88 309 50 601 68 28 42 982 58 325 71 881 11 917 69 388 34 723 47 628 51 867 54 543 60 806 35 268 13 599 74 306 9 816 56 747 66 471 26 239 25 918 39 815 48 57 29 576 18 235 1 995 3 606 90 297 45 89 62 481 78 678 40 618 41 725 23 580 89 812 30 90 16 334 37 897 7 293 8 702 55 258 57 157 73 867 28 874 14 660 21 233 44 609 84 126 72 294 63 867 81 26 93 994 10 654 2 895 31 434 32 308 80 153 95 498 77 472 27 174 92 81 98 934 87 926 70 485 97 948 67 482 94 47 91 987 65 651
28 145 8 684 68 142 73 931 26 99 18 883 86 258 32 491 50 904 7 373 90 97 42 234 95 896 38 106 60 715 46 549 19 305 1 188 3 777 31 971 81 32 66 580 97 466 14 285 2 808 0 940 55 496 99 796 63 248 77 811 61 701 29 832 88 6 71 942 43 592 59 555 47 57 58 433 41 476 65 176 92 909 20 722 56 967 80 291 54 688 35 838 6 927 44 295 96 217 5 666 11 464 10 70 94 864 52 864 49 347 72 728 22 632 39 172 87 153 51 458 83 769 64 746 69 333 12 810 75 171 78 806 9 375 57 742 24 68 82 992 4 572 76 318 85 634 79 314 17 379 27 588 91 317 40 631 84 363 93 102 67 667 33 889 21 784 34 301 16 719 70 127 53 580 98 286 36 836 45 378 15 113 25 411 30 907 74 162 89 997 23 493 48 684 13 849 62 479 37 31
22 920 40 716 87 246 88 826 59 429 34 250 16 369 72 633 12 643 80 2 74 561 49 160 46 732 99 821 86 626 26 750 48 553 28 373 43 160 69 700 15 7 76 201 50 703 21 585 90 752 67 326 57 467 84 539 91 373 23 779 38 949 85 564 39 545 61 473 79 199 98 423 3 201 64 685 27 854 4 205 29 512 8 36 6 358 83 897 62 559 5 114 17 661 55 988 70 482 24 342 11 669 1 29 82 325 66 213 52 317 25 553 89 573 94 490 71 625 81 155 32 219 31 591 18 189 95 88 41 419 10 347 73 945 75 145 42 803 45 152 77 6 44 582 93 358 53 839 7 175 33 748 60 345 37 651 97 730 0 834 54 109 9 95 20 566 68 302 65 835 51 36 30 151 13 255 96 950 2 58 56 732 78 54 36 521 14 562 63 914 47 918 92 145 35 807 58 937 19 309
28 445 10 239 21 28 64 454 25 219 55 945 66 838 29 197 1 980 18 325 75 944 78 910 77 119 37 802 40 735 44 306 79 404 0 24 43 906 7 151 31 646 14 667 54 633 27 858 69 299 76 256 16 945 2 252 97 992 38 823 95 564 88 166 62 509 52 325 81 469 90 835 42 737 22 221 6 969 13 857 24 182 9 851 23 33 67 98 92 620 4 589 39 436 17 757 5 764 41 462 8 329 99 620 63 266 45 223 70 346 71 603 53 142 61 908 87 13 82 468 46 964 86 585 74 692 98 273 84 663 11 271 58 876 96 119 15 812 91 559 20 842 56 931 57 642 34 170 80 177 85 156 32 640 89 467 93 265 59 188 26 479 94 841 35 385 51 212 19 815 30 860 60 845 68 27 12 285 83 347 72 338 73 323 3 529 49 344 47 798 65 65 33 613 48 457 36 102 50 543
67 474 92 668 56 167 22 423 1 365 29 182 48 565 32 174 59 543 43 600 96 298 2 450 44 922 0 942 19 798 13 770 3 758 62 733 25 341 30 281 36 492 90 713 40 110 94 966 76 122 50 96 55 343 98 274 27 469 24 238 85 190 38 167 89 517 61 326 28 338 63 618 54 82 53 826 42 769 47 485 4 836 80 736 14 355 88 476 83 952 26 1 66 683 99 649 97 926 57 494 45 853 86 862 70 871 12 825 82 618 31 711 34 365 41 621 5 729 8 369 33 842 71 756 74 561 72 531 49 778 7 299 37 849 46 951 64 333 21 331 17 744 60 533 9 900 11 671 15 504 20 117 35 957 16 621 87 260 95 998 23 794 39 315 77 603 91 816 58 83 93 520 65 877 52 643 69 756 78 948 84 994 75 777 18 41 10 340 51 834 68 783 79 581 73 934 81 695 6 971
26 146 44 733 30 110 96 834 87 403 56 289 5 925 18 945 90 358 39 423 9 782 65 294 16 957 97 473 89 33 99 867 20 187 34 241 3 73 45 509 86 27 49 7 4 764 59 727 48 524 19 629 17 6 29 958 14 2 94 939 74 175 84 929 12 678 80 339 70 592 81 440 37 45 71 339 95 958 23 669 79 469 40 11 52 413 88 235 22 348 76 834 24 293 63 209 15 531 25 346 98 802 21 91 68 32 7 884 10 965 51 94 1 745 13 201 72 800 55 70 31 420 28 398 73 879 69 406 54 340 58 170 83 850 64 658 60 693 67 672 47 439 50 916 8 665 61 988 0 916 75 898 6 467 33 316 42 306 92 953 85 984 27 788 35 549 78 792 36 469 32 310 66 904 77 939 91 788 41 588 82 781 53 305 46 184 62 355 93 690 11 325 57 704 2 102 38 119 43 166
8 681 46 220 82 292 73 43 2 467 57 815 28 240 41 543 26 693 48 594 62 172 22 692 67 853 1 766 58 645 83 128 86 23 55 233 18 808 87 161 68 559 0 683 94 992 24 613 96 914 35 174 89 52 37 354 30 782 29 874 20 188 72 727 60 603 4 547 12 409 5 85 25 777 11 176 98 20 63 326 61 40 65 264 50 214 39 848 59 150 77 666 45 15 85 734 7 634 71 97 91 451 16 900 92 672 40 402 81 598 34 100 44 566 69 948 93 72 79 234 75 787 74 619 70 532 47 712 84 687 76 377 3 66 42 663 90 734 99 202 31 221 53 427 43 574 97 778 19 486 15 841 66 839 21 805 54 863 80 791 23 602 95 842 36 644 64 1000 49 930 33 805 27 515 38 596 10 727 14 72 51 532 6 304 78 26 56 29 32 84 17 118 9 203 88 459 13 644 52 212
81 414 46 434 3 398 84 729 55 212 79 828 58 31 27 674 24 837 1 66 35 792 88 264 70 811 21 505 11 454 28 163 43 857 22 879 5 282 80 191 78 899 2 238 56 323 95 201 47 408 86 915 33 327 19 494 6 729 59 587 61 641 83 464 94 757 26 340 68 156 62 102 99 13 97 987 32 365 67 655 48 235 18 199 41 54 91 795 73 24 65 760 37 183 14 270 92 18 77 261 25 576 74 242 52 428 30 946 12 441 87 695 20 247 42 706 9 562 23 250 93 47 63 375 90 462 10 72 60 440 34 995 29 762 51 805 45 495 50 721 66 252 71 173 53 741 57 901 76 750 69 69 7 134 49 197 89 298 38 647 75 600 17 139 13 776 31 1 72 487 8 896 4 930 85 985 82 981 0 222 15 32 39 295 54 959 96 234 16 383 44 719 40 866 64 900 98 661 36 625
85 556 91 444 0 992 60 311 65 880 61 515 90 804 87 290 97 353 38 291 39 595 5 953 9 327 64 924 40 598 19 760 89 223 37 788 17 618 68 377 28 829 71 442 44 502 80 401 33 789 57 456 50 233 31 377 76 216 18 250 23 312 77 255 86 17 7 695 10 821 32 873 20 110 34 963 6 75 48 774 75 652 30 758 58 910 24 433 16 284 78 277 3 63 14 514 79 26 45 411 11 285 92 763 72 68 62 667 29 528 96 132 35 983 54 341 95 718 82 347 46 444 67 475 42 704 22 692 52 122 8 414 56 415 2 304 13 765 98 538 93 656 53 197 25 37 27 906 94 111 63 730 69 769 12 138 73 303 99 605 21 74 83 783 43 847 41 675 66 436 4 501 88 824 55 564 49 855 81 829 26 60 74 904 15 804 51 856 47 305 59 522 84 539 36 533 70 858 1 735
20 497 31 291 32 766 74 363 84 118 37 476 72 234 86 945 87 829 48 406 68 409 3 468 90 764 36 534 17 676 81 422 67 731 94 635 21 149 98 268 78 858 1 349 61 917 60 917 4 779 12 848 23 630 47 294 70 903 2 529 82 250 15 323 44 300 29 915 35 722 38 91 89 284 50 366 41 307 80 201 66 937 14 742 49 290 30 306 95 900 27 35 39 8 92 680 71 421 52 514 79 697 10 90 69 940 6 239 28 86 19 181 99 150 97 933 7 11 65 716 33 747 56 68 54 707 77 839 43 236 18 342 45 391 88 995 9 115 40 206 64 261 8 566 53 827 63 901 25 45 73 397 34 221 76 178 13 767 11 884 59 924 55 334 0 296 46 17 83 529 57 265 22 916 24 21 85 160 93 532 96 573 51 640 42 803 62 436 16 73 58 736 5 541 26 15 75 890 91 709
59 574 37 863 80 239 57 725 71 525 6 600 90 55 52 791 99 53 24 96 28 661 34 894 73 310 29 34 61 248 15 420 39 204 12 238 76 66 75 200 84 53 16 289 23 704 88 525 0 211 45 700 44 488 31 801 78 729 27 939 9 414 98 791 77 27 8 741 69 626 33 705 47 70 11 563 63 587 13 765 20 470 83 279 64 287 38 514 21 670 26 571 25 658 53 576 49 290 86 730 35 931 43 210 55 953 82 623 50 199 66 689 46 158 87 952 40 781 60 118 18 686 14 398 48 608 3 67 4 564 70 20 36 195 42 414 32 135 17 42 89 286 95 851 22 461 54 757 58 783 19 582 97 913 94 236 41 596 79 906 93 191 56 65 65 541 62 520 10 225 81 851 67 494 30 327 72 554 7 588 91 674 51 452 5 447 2 564 85 363 96 526 92 101 68 385 74 862 1 825
70 750 53 336 35 900 30 485 88 734 32 333 23 866 97 387 6 513 20 850 28 50 94 252 9 55 60 176 22 450 93 141 51 415 46 568 80 459 29 490 21 945 40 124 54 916 5 270 41 80 89 552 65 508 75 380 64 660 58 398 36 711 3 910 2 222 48 914 37 408 68 535 52 980 61 218 43 524 38 599 90 108 83 57 77 447 67 11 33 310 73 258 45 184 56 158 62 794 17 11 11 495 14 912 7 768 13 293 86 407 99 968 0 390 69 830 57 743 82 593 79 484 72 905 49 826 76 743 19 35 47 995 71 686 4 517 92 788 15 971 26 202 96 461 84 694 25 85 74 704 34 875 42 343 12 474 91 434 50 686 10 707 85 680 95 393 16 595 63 786 98 970 78 968 8 383 18 884 55 484 59 183 27 713 66 864 1 781 81 795 31 843 87 74 39 144 24 811 44 83
76 954 74 1 46 126 35 26 78 481 38 721 53 240 85 608 24 815 5 518 59 803 15 625 56 184 50 530 41 482 83 72 96 325 19 494 86 905 90 671 65 510 9 660 54 672 64 224 84 101 32 582 69 79 88 483 20 574 68 749 63 475 39 917 91 90 40 969 80 181 21 369 52 363 66 698 25 932 4 493 28 778 11 273 95 665 42 308 43 468 44 135 55 657 33 683 57 875 3 711 0 999 17 714 61 248 26 338 18 111 22 722 34 815 2 856 13 824 93 437 81 235 7 381 49 761 79 958 8 744 87 880 62 740 75 6 89 455 23 291 73 567 47 760 70 820 97 983 71 559 31 882 58 739 14 760 77 527 99 560 27 609 67 161 51 119 1 143 37 343 72 171 45 976 12 626 94 633 48 983 98 179 92 101 6 357 29 342 10 441 30 204 36 351 82 168 60 813 16 126
12 881 33 273 3 702 63 676 7 792 29 765 57 889 50 944 53 362 11 420 39 963 6 579 46 211 20 934 0 531 59 335 91 462 82 107 76 726 58 182 24 752 81 215 34 180 4 797 36 305 42 377 89 152 60 849 79 812 66 735 62 278 31 964 85 878 84 488 23 556 87 788 83 507 27 677 70 443 56 553 64 780 74 781 92 895 98 144 35 612 21 35 52 89 73 744 88 370 22 30 69 942 16 568 47 169 99 893 44 544 71 956 90 994 13 885 40 218 67 994 48 139 93 488 5 825 1 277 15 969 77 836 80 422 18 261 43 945 28 901 65 985 45 849 75 829 26 752 14 375 41 163 37 50 8 701 32 403 2 334 9 709 10 775 49 811 55 558 38 501 78 620 25 681 94 627 61 244 68 44 19 2 97 876 96 432 30 255 72 764 86 620 51 390 54 656 95 408 17 172
30 854 21 304 4 22 71 53 53 457 37 984 43 440 26 391 56 79 8 335 29 839 93 907 39 413 64 219 41 290 0 154 51 939 60 208 55 269 2 416 35 748 75 82 16 133 23 897 80 982 42 25 22 473 69 950 12 714 68 504 14 637 66 899 33 270 52 282 84 168 32 712 15 453 96 290 62 221 18 674 44 560 79 589 63 15 20 686 72 277 59 854 90 94 74 241 70 790 27 877 76 446 3 807 57 589 7 69 61 678 25 414 87 243 77 608 98 894 17 974 91 888 65 402 67 897 94 959 89 780 85 823 47 394 97 687 13 580 28 738 92 979 46 902 83 784 19 467 88 313 48 232 5 178 49 563 82 404 78 287 81 265 24 39 31 458 9 659 99 395 40 591 34 306 54 503 45 737 95 354 11 318 36 416 50 308 6 176 58 633 10 620 86 709 1 603 38 808 73 325
5 834 17 843 43 270 71 873 60 797 62 925 19 184 73 927 22 846 46 999 80 767 96 816 61 817 1 522 75 739 34 232 15 394 31 853 23 804 90 183 97 429 69 674 72 620 40 201 82 714 56 447 30 145 76 326 50 693 42 67 32 454 83 542 41 644 77 258 44 329 67 509 47 801 3 143 57 983 2 495 39 767 49 565 99 180 79 400 8 410 74 435 84 575 10 842 70 919 52 770 37 657 38 868 58 978 54 988 9 446 59 324 98 879 33 538 85 372 88 257 55 176 18 313 36 392 86 519 51 540 24 203 89 113 16 335 35 945 66 942 27 444 93 610 11 929 91 483 78 254 53 659 45 103 63 877 81 720 20 806 4 461 12 483 92 372 87 841 13 862 6 892 25 887 26 813 0 598 14 438 65 647 29 513 95 705 28 491 68 267 94 467 64 185 7 985 21 385 48 203
59 305 14 572 95 370 1 327 61 102 35 571 72 378 91 613 17 350 36 715 84 892 94 88 98 712 77 108 85 826 54 385 12 787 89 206 52 538 38 81 0 995 55 279 67 269 20 433 23 629 21 236 33 521 9 311 70 804 88 969 96 518 90 789 13 4 45 599 64 733 92 743 69 276 63 521 46 611 41 377 26 121 25 899 18 110 93 163 99 213 76 608 68 527 53 650 75 398 83 22 19 37 79 84 2 666 80 624 28 810 16 319 31 112 24 672 71 975 4 438 39 635 87 983 22 339 42 993 86 368 57 210 73 824 97 752 44 318 5 18 40 998 10 933 65 101 58 905 51 369 32 771 47 38 66 260 78 6 43 326 60 259 37 801 15 859 56 560 82 136 8 926 81 540 11 157 48 550 49 459 6 697 3 364 7 185 62 174 29 988 50 179 30 911 34 913 74 921 27 70
11 88 83 922 92 359 17 699 78 133 96 775 4 115 19 237 14 746 84 939 71 851 41 194 46 493 63 410 53 80 60 267 8 264 66 437 47 164 32 753 87 787 29 882 25 235 85 710 28 442 26 195 99 287 88 7 44 478 77 665 50 763 27 228 79 191 52 429 81 457 10 480 15 367 86 2 5 335 94 84 12 2 74 243 43 91 2 299 55 225 16 565 65 736 40 769 75 206 70 880 34 865 33 749 68 250 13 671 1 442 39 960 21 906 73 761 93 941 49 880 3 105 98 140 62 970 82 446 97 358 23 702 57 520 64 569 24 837 22 943 31 568 36 404 54 124 6 190 91 866 76 523 48 28 61 566 30 863 42 909 51 383 20 44 18 420 0 462 69 776 37 1000 95 304 38 364 90 566 89 614 45 973 35 692 7 675 58 624 9 90 72 169 80 585 67 538 59 81 56 920
24 692 66 241 76 76 84 98 62 299 46 648 60 987 79 911 69 591 2 321 26 896 36 915 20 590 5 133 77 556 15 496 19 817 65 688 64 370 37 984 68 697 14 204 99 89 96 885 17 417 7 96 98 287 59 832 53 253 11 92 49 520 16 674 54 80 45 804 55 678 80 234 21 67 88 158 6 899 12 387 34 97 58 426 29 865 78 944 13 119 63 518 32 155 50 799 38 521 18 971 70 348 44 928 57 312 40 711 89 869 61 169 23 783 97 992 10 901 43 55 1 237 90 401 35 872 31 563 4 637 93 772 56 402 95 502 27 600 33 12 42 877 71 106 94 173 48 238 73 365 74 607 52 838 91 420 47 453 22 111 51 900 87 557 9 75 83 375 92 781 67 452 28 142 86 546 41 817 81 460 30 704 25 547 72 469 82 741 75 398 8 311 3 30 39 925 0 396 85 444
60 959 25 438 61 813 94 914 62 662 4 943 78 904 68 829 66 464 44 42 74 751 57 428 82 981 80 298 72 657 76 449 34 646 10 487 93 335 65 125 12 19 14 936 27 972 42 487 75 673 96 763 53 117 7 217 20 992 6 564 23 112 52 896 59 779 58 503 35 409 46 246 99 801 22 923 85 567 36 501 95 144 79 822 67 157 48 506 40 529 56 855 69 268 83 579 31 710 43 268 29 965 9 582 86 528 47 216 37 661 41 88 11 958 2 544 28 938 17 383 98 775 21 219 49 642 97 837 3 768 38 436 0 242 13 321 73 514 77 869 63 396 5 411 88 290 91 74 90 146 1 324 30 972 32 215 24 830 84 296 64 322 70 374 45 44 51 585 19 213 26 849 18 751 89 521 15 287 8 576 33 976 81 172 71 191 39 800 87 678 55 591 50 283 16 817 54 791 92 25
43 804 68 729 23 804 99 916 26 667 35 682 10 450 78 888 27 25 0 373 44 357 13 581 24 237 83 458 19 567 87 706 17 190 33 134 77 118 74 615 98 400 20 262 25 300 48 907 1 556 30 86 70 88 93 131 82 527 80 145 9 193 60 704 6 748 89 580 18 939 58 587 75 430 37 667 55 410 92 744 14 230 65 55 56 51 53 701 67 611 64 459 69 499 66 925 59 431 22 922 73 966 62 85 97 669 54 600 8 625 63 217 41 105 94 305 16 244 47 436 61 16 45 41 34 151 79 379 4 583 95 208 5 189 38 13 52 71 32 89 76 766 12 545 84 349 88 240 11 302 49 132 81 96 15 735 46 963 39 750 7 156 51 435 29 804 31 831 86 699 42 639 57 28 72 315 36 539 96 5 40 22 2 663 90 75 71 636 21 571 3 334 91 854 28 627 85 998 50 405
61 666 79 352 0 913 39 808 5 811 3 605 23 624 18 31 45 249 99 863 84 635 54 632 59 720 32 285 44 442 74 954 90 213 92 450 19 664 67 755 77 166 65 118 72 426 24 551 52 242 51 23 1 457 69 469 87 504 70 648 16 595 95 232 10 676 28 971 66 375 78 527 14 828 37 488 46 15 91 897 35 576 73 666 34 344 42 761 57 232 31 754 21 245 22 1 71 336 6 787 4 506 76 598 47 990 7 505 50 252 53 752 41 419 85 470 75 438 13 924 43 120 2 442 58 662 86 488 27 696 36 855 89 22 97 291 48 387 56 647 33 254 94 918 38 644 68 138 80 926 49 331 83 664 20 695 26 233 81 584 9 918 11 206 96 86 12 696 98 694 60 448 55 840 64 159 8 106 25 116 17 997 63 575 88 713 15 408 40 756 62 348 29 522 82 399 30 31 93 600
68 390 2 532 62 800 55 971 91 422 21 60 45 584 54 11 10 395 49 217 76 11 79 764 36 741 16 481 18 495 23 85 44 459 73 985 47 330 66 575 17 601 41 959 61 123 88 394 1 488 60 11 6 609 70 613 20 703 85 985 0 905 71 978 7 415 51 781 65 107 95 300 15 460 26 523 72 99 92 774 37 199 52 507 32 269 96 265 89 224 98 806 24 857 74 41 77 841 34 423 82 783 99 260 31 542 11 960 86 532 43 145 30 201 25 464 63 50 9 329 3 754 56 102 67 981 97 348 35 59 46 973 42 818 57 148 90 817 83 908 69 706 28 622 4 710 38 689 14 748 48 162 78 68 75 721 27 705 64 999 81 428 87 454 5 209 84 355 80 580 13 694 94 659 22 15 19 87 93 452 59 937 29 12 40 31 33 477 8 946 12 740 58 309 50 505 53 33 39 71
27 889 97 763 25 362 93 688 48 989 76 999 98 901 30 179 82 235 65 768 36 67 62 605 11 800 38 459 1 525 8 288 54 328 46 459 24 653 63 866 60 32 70 441 92 476 77 625 56 98 13 408 68 842 28 421 18 11 78 659 61 107 19 553 96 521 87 372 85 31 31 632 79 216 83 273 73 362 84 32 42 35 3 853 5 514 10 582 91 728 14 584 72 768 41 710 37 924 7 988 4 5 40 300 80 726 74 165 49 245 86 180 33 344 57 868 23 425 2 306 26 495 69 793 32 982 0 951 35 300 17 298 66 355 59 945 50 826 22 996 16 537 6 622 45 80 90 4 12 275 94 125 58 921 55 539 43 468 39 249 64 278 44 36 81 943 52 946 20 350 75 219 89 202 34 842 53 372 15 524 88 380 47 41 99 302 67 901 51 173 9 445 21 734 71 305 95 765 29 913
23 729 3 786 43 228 46 569 93 44 61 594 27 713 50 303 55 63 17 510 74 998 75 366 95 874 45 984 8 777 70 321 15 132 10 239 83 397 32 894 99 122 2 109 60 110 7 460 38 588 42 765 72 460 98 614 79 259 85 495 25 199 64 587 84 127 24 81 30 257 40 651 71 365 56 835 94 945 89 865 81 694 54 519 68 723 6 560 31 306 90 492 35 276 65 547 44 75 20 86 13 428 58 156 1 303 57 307 21 212 77 80 41 748 52 716 73 535 82 22 19 1000 5 238 37 621 66 362 26 849 62 732 67 786 96 835 59 678 0 395 34 750 11 221 53 441 48 825 22 821 92 35 14 796 18 515 28 422 49 421 91 624 36 770 86 137 47 841 87 885 78 505 29 58 33 801 80 140 63 742 39 530 9 777 76 840 51 666 16 212 97 460 12 802 88 151 69 917 4 418
84 252 12 509 75 565 53 432 63 37 31 121 71 330 39 12 7 203 45 378 23 203 15 51 59 31 96 281 24 106 16 576 30 42 92 365 8 467 20 451 4 70 47 863 37 433 56 749 97 543 62 145 14 288 42 523 94 880 90 542 33 637 99 142 48 50 17 582 28 305 89 718 0 982 74 553 88 628 78 254 72 188 98 389 5 647 49 768 60 236 64 798 9 506 32 630 11 34 55 672 82 83 3 954 70 535 46 732 81 920 10 459 43 762 86 237 19 900 2 717 44 989 29 694 51 405 34 995 50 547 21 154 58 791 36 267 73 160 57 55 91 665 41 838 61 873 65 327 22 612 83 618 38 875 95 269 68 220 1 766 87 167 69 649 40 951 66 706 35 59 93 616 79 611 27 585 6 107 85 67 26 869 54 828 25 126 76 489 80 251 52 452 13 830 18 244 67 594 77 979
45 527 1 501 99 979 73 431 61 600 84 477 34 705 93 892 27 855 80 802 69 742 52 485 67 135 15 834 59 739 62 207 14 557 79 958 38 614 51 890 30 393 29 174 12 142 81 389 20 687 77 517 6 754 63 237 86 492 72 121 13 319 88 393 19 326 41 9 64 944 28 37 50 885 53 715 74 648 66 817 82 286 48 753 9 91 49 542 60 477 58 847 95 698 37 492 11 138 35 620 90 141 57 243 71 61 65 411 89 179 5 636 0 876 56 45 98 6 44 514 47 363 39 148 2 585 97 963 25 858 83 230 36 323 42 213 76 58 8 716 94 541 31 239 10 577 3 702 54 639 26 317 68 886 17 662 43 553 33 655 70 870 40 581 55 893 32 647 87 901 21 981 46 890 75 653 7 720 18 853 85 274 16 80 24 86 22 2 4 37 91 267 92 535 96 432 23 991 78 730
89 933 59 645 48 653 23 576 47 535 19 830 21 829 94 463 42 61 34 985 1 899 96 386 2 357 26 494 62 384 73 834 15 4 45 930 39 12 65 540 40 872 17 969 43 364 80 507 50 578 25 207 91 479 52 647 8 193 12 172 49 570 14 9 75 625 69 130 79 428 33 409 98 563 61 292 41 395 63 823 10 630 13 804 72 237 78 499 76 707 84 697 83 283 85 337 27 134 53 12 38 704 5 172 0 144 82 21 87 903 4 582 37 697 54 911 9 18 51 705 93 171 64 748 92 975 70 365 7 866 99 958 74 157 11 527 6 96 28 532 24 412 88 210 67 565 46 693 81 274 90 172 58 531 68 212 66 338 16 7 18 511 22 367 36 903 97 339 44 884 86 494 3 623 71 349 20 921 95 221 56 578 32 822 30 579 57 718 31 882 29 475 60 829 77 710 55 164 35 188
96 619 67 706 8 908 19 859 79 199 62 734 95 751 64 474 4 170 23 473 21 778 22 313 47 300 39 633 86 568 31 3 75 735 70 894 83 456 3 685 99 158 68 318 38 309 53 722 58 803 7 21 56 350 27 374 85 973 98 278 93 582 29 373 35 384 90 338 45 663 77 54 11 551 40 43 59 591 34 905 12 356 44 822 63 725 91 714 48 512 51 147 14 332 46 522 1 238 54 883 72 382 89 49 42 450 32 405 60 764 76 921 61 560 50 572 82 121 87 322 16 870 18 449 28 247 26 486 88 939 33 680 55 505 84 416 37 849 66 618 65 279 25 325 5 749 2 494 81 16 13 127 0 264 6 956 49 434 74 706 69 573 36 496 71 445 10 493 30 363 20 807 43 341 15 119 80 949 17 234 9 70 78 372 57 237 24 140 52 226 92 578 97 543 94 65 73 150 41 948
7 825 18 236 15 803 96 554 84 321 69 717 47 216 26 579 30 446 85 846 23 612 21 360 4 976 65 849 17 465 92 310 63 884 3 776 91 188 0 232 11 344 35 368 19 873 70 927 54 813 66 98 72 892 80 607 20 97 48 903 24 298 33 935 58 276 81 232 42 230 86 948 93 499 10 256 64 327 74 66 37 808 28 590 55 86 71 665 90 707 57 234 77 566 43 103 75 729 78 387 99 900 32 200 1 523 56 243 38 350 44 287 31 690 22 384 98 384 39 448 60 309 83 88 13 401 79 876 73 621 2 664 67 444 36 647 95 104 50 465 8 930 68 841 76 337 34 168 12 445 16 567 87 449 6 584 41 808 9 405 53 279 45 93 25 810 88 251 46 51 14 80 52 609 27 553 82 968 62 490 89 675 5 776 49 319 29 983 97 207 61 639 94 80 59 9 51 978 40 854
55 324 93 686 4 30 3 195 57 814 32 543 5 805 40 487 12 855 31 29 95 283 56 811 34 265 81 122 41 353 61 588 74 307 60 826 82 462 24 328 48 844 85 940 73 504 8 637 92 27 7 408 64 216 86 173 19 570 67 719 30 540 49 143 42 906 13 610 66 605 37 84 65 962 25 128 68 865 14 268 96 409 51 647 78 259 80 494 45 147 17 774 33 382 94 777 26 649 98 228 6 641 20 841 83 912 43 9 27 788 29 113 99 356 89 736 15 24 9 433 16 254 38 477 18 341 59 380 84 744 58 873 90 709 52 601 11 825 71 390 47 589 63 500 1 603 77 425 50 492 79 121 21 18 87 972 88 500 69 12 91 927 35 748 2 862 36 47 53 683 10 446 22 138 72 873 46 687 70 161 39 60 62 704 28 888 44 32 75 529 23 387 97 24 0 31 54 616 76 174
24 391 34 558 13 206 59 82 33 433 19 175 22 290 35 672 9 712 49 8 90 400 55 682 62 434 8 414 68 761 92 615 28 342 91 790 32 799 87 41 41 872 85 385 47 318 76 5 75 876 66 427 71 605 74 622 98 943 15 56 45 284 57 373 29 921 36 60 10 112 27 514 31 334 64 429 14 690 6 960 12 859 97 840 17 926 58 408 43 558 89 404 2 270 69 428 23 455 60 919 77 214 0 829 44 67 7 339 53 251 67 540 63 879 95 164 39 53 16 730 11 761 37 864 21 452 25 749 51 801 86 820 78 518 93 967 72 71 50 351 70 30 99 932 80 207 26 742 46 320 1 888 94 383 20 340 84 257 96 786 61 25 52 18 30 436 3 793 40 147 4 154 79 79 83 658 5 372 38 292 42 12 48 283 73 65 65 828 56 755 82 319 81 54 18 529 88 821 54 598
72 136 70 914 18 699 66 384 5 758 67 646 56 21 10 767 60 312 6 352 81 270 51 70 86 192 8 790 63 277 77 665 71 238 53 885 52 831 43 130 27 55 35 610 79 999 29 437 50 661 24 391 2 79 89 337 32 137 45 480 82 712 46 180 30 213 42 625 94 334 83 921 91 838 13 486 84 927 21 953 99 159 61 990 14 250 68 987 20 73 80 893 36 468 33 585 92 286 69 461 73 989 76 185 12 381 75 24 88 73 87 324 55 735 15 949 7 267 0 415 17 336 85 724 90 252 57 323 65 617 26 871 40 369 41 507 25 850 19 496 37 866 54 769 39 774 11 129 49 807 4 454 97 327 59 452 78 877 58 485 62 287 48 999 95 926 38 98 1 56 93 667 96 111 3 596 9 412 47 74 28 243 34 675 16 686 23 794 22 444 98 840 44 761 31 114 64 753 74 377
98 375 50 304 32 131 52 285 58 753 1 605 37 418 42 354 80 70 29 918 40 13 75 352 83 855 4 624 19 943 94 761 76 839 27 646 91 172 81 632 45 527 5 482 77 562 30 404 89 719 23 398 85 365 21 711 82 337 56 398 84 827 28 375 31 368 92 276 66 22 43 160 62 966 11 558 7 776 16 411 51 90 53 824 6 880 38 56 63 600 26 594 97 90 54 883 72 243 87 671 17 565 64 494 88 902 59 977 71 542 44 291 13 272 39 971 79 202 10 172 3 5 9 61 65 489 55 169 33 585 41 454 8 110 48 93 60 447 74 441 15 459 73 278 61 464 14 878 93 657 20 399 67 808 47 827 86 549 78 219 25 730 2 775 35 710 96 960 22 75 90 324 12 818 95 662 99 940 46 262 36 88 68 947 70 449 57 68 0 649 18 836 69 54 49 706 24 992 34 498
95 713 28 144 74 176 86 102 45 307 56 19 3 141 39 34 4 456 54 774 17 546 71 718 77 495 13 277 20 401 9 300 78 187 92 37 46 370 91 57 24 711 35 771 87 955 19 544 98 288 29 888 89 661 64 860 94 292 57 62 15 983 53 177 27 440 25 33 43 100 48 72 32 687 1 60 0 119 70 957 12 999 65 823 42 775 61 303 6 342 34 179 22 877 49 308 26 194 11 218 2 90 97 86 60 133 36 222 44 70 8 806 41 655 75 340 79 939 63 75 31 157 23 355 33 488 58 119 73 320 76 207 5 641 55 607 80 561 50 677 68 988 51 509 90 784 66 579 52 998 7 91 18 683 81 582 40 572 82 725 47 835 30 246 59 758 69 596 88 475 16 538 85 357 72 123 14 146 21 939 96 309 62 512 93 696 10 368 38 774 84 112 37 580 67 614 83 972 99 895
22 204 54 354 66 7 2 12 23 934 20 252 43 917 83 357 18 731 51 825 46 978 84 387 29 628 6 165 33 914 44 668 42 604 34 147 60 45 78 945 14 917 1 564 75 81 82 820 39 318 85 863 4 14 57 305 92 922 74 42 24 818 69 893 38 868 98 974 62 613 10 807 71 878 50 232 94 702 45 657 5 889 30 225 88 956 96 474 0 607 79 44 9 786 86 956 93 972 12 143 52 634 37 206 26 803 35 720 28 82 91 773 40 493 49 285 3 915 95 52 56 524 87 960 58 158 70 484 32 861 16 237 13 553 31 33 76 812 97 874 65 71 41 276 77 913 61 378 21 734 48 534 11 705 25 853 15 522 89 968 73 912 90 232 27 119 67 804 63 993 36 564 81 883 80 591 64 848 8 838 99 306 59 709 55 230 72 938 17 555 68 177 53 612 7 317 19 136 47 104
34 92 17 654 96 803 60 713 39 400 53 983 14 475 8 731 3 677 72 86 95 310 20 843 59 34 40 378 58 960 41 288 50 187 46 397 61 354 57 925 49 835 16 629 12 30 7 898 80 638 32 982 5 583 25 367 45 876 21 576 90 893 88 279 42 449 30 712 94 389 47 556 37 209 82 661 70 368 4 53 86 793 65 594 36 674 19 865 67 113 9 883 33 362 91 662 23 677 24 309 51 506 69 787 35 979 48 255 13 148 84 822 62 414 87 863 15 572 28 307 1 153 75 234 77 173 74 817 56 24 52 292 18 523 29 338 83 456 98 456 66 336 89 728 81 959 76 108 2 194 11 519 22 726 0 21 43 113 92 922 93 491 99 274 71 854 68 429 54 866 44 687 73 911 10 172 63 932 85 697 27 632 6 415 97 488 78 913 31 35 55 404 64 389 38 222 26 616 79 775
74 146 60 979 93 88 66 487 10 484 71 283 64 754 50 392 79 79 63 308 55 512 61 776 6 400 98 775 85 188 56 816 95 431 21 418 22 636 16 514 34 370 7 600 97 822 40 58 8 531 96 247 78 724 46 34 58 628 92 107 54 32 49 749 72 17 11 427 67 619 19 872 13 220 25 168 69 214 1 512 14 7 70 566 12 380 68 612 2 529 84 64 0 143 75 104 59 859 30 332 52 295 4 714 90 540 43 696 37 185 91 69 94 233 42 144 51 556 89 880 53 112 48 798 99 111 83 867 88 683 57 756 87 54 31 549 65 283 45 512 3 667 15 180 32 914 9 533 23 392 47 314 33 402 5 202 41 891 27 248 44 76 24 1 29 411 76 914 62 720 80 910 81 223 18 638 35 899 73 169 77 566 86 674 28 983 20 227 38 569 82 562 36 92 39 673 17 700 26 379
58 452 22 88 94 411 80 343 57 308 14 357 26 793 2 845 71 311 99 887 60 172 72 492 9 277 66 764 40 437 31 76 36 72 93 292 74 995 69 937 30 127 37 750 47 742 75 493 21 267 89 518 48 377 29 672 17 350 61 383 24 34 46 974 51 260 6 650 81 811 62 358 43 42 55 507 68 842 18 147 85 403 32 613 12 958 95 817 88 34 35 418 90 152 49 189 65 617 3 600 1 665 56 513 78 456 11 979 20 906 10 803 92 873 98 811 83 613 82 968 42 271 34 906 41 11 91 226 28 111 0 116 63 872 16 404 27 727 53 91 7 48 44 870 8 924 23 719 5 997 38 618 19 327 59 742 15 824 13 993 64 31 25 757 97 492 70 82 39 2 77 531 84 171 79 224 45 700 96 126 50 856 86 95 54 882 4 37 33 788 67 107 73 569 76 129 52 156 87 470
93 448 51 953 60 615 83 484 55 412 25 656 7 285 6 107 34 569 72 341 23 634 77 4 42 214 1 103 69 802 15 377 9 297 20 475 92 63 68 962 44 386 47 476 85 246 41 528 29 236 39 405 70 584 80 661 18 549 0 846 48 260 76 806 22 183 28 232 67 26 27 439 8 983 50 215 66 290 63 833 61 667 97 267 57 42 38 714 33 225 79 643 43 454 53 745 81 274 3 311 91 322 74 172 59 869 35 959 98 219 71 528 36 832 54 998 95 308 94 396 56 569 10 53 58 685 14 603 49 698 62 645 24 421 73 428 65 755 17 653 82 640 31 31 5 194 84 11 87 51 19 959 46 341 26 723 75 236 89 158 78 936 32 26 88 247 2 666 40 74 30 333 4 603 11 522 12 522 52 83 86 100 96 980 13 895 90 155 99 369 37 551 45 380 21 636 64 533 16 519
46 994 25 39 13 747 79 690 48 16 42 875 28 138 44 534 51 422 75 957 45 872 19 269 82 751 35 257 32 331 53 775 90 45 17 97 23 746 1 778 86 846 96 233 14 619 95 392 31 220 78 957 71 702 65 726 73 250 49 728 52 766 39 28 29 770 59 906 4 823 6 389 91 203 41 812 22 242 37 333 3 160 85 739 56 190 0 874 87 564 84 759 57 1 74 496 66 265 88 647 67 949 8 861 92 793 11 699 80 85 93 862 72 955 68 198 70 878 7 732 36 31 50 86 34 243 77 863 33 325 69 104 26 720 10 317 16 38 61 549 30 368 9 654 2 934 24 195 63 850 60 831 20 874 21 113 98 782 58 794 97 844 94 60 18 94 62 22 55 341 76 711 64 951 5 776 81 34 99 242 40 47 47 454 27 351 43 233 12 704 89 124 54 63 15 575 38 458 83 413
4 254 19 520 86 191 61 55 58 902 21 128 73 808 30 339 24 453 15 75 9 269 64 831 41 48 84 290 35 10 66 970 12 80 22 639 93 901 98 972 8 163 89 221 27 27 32 943 83 806 1 502 2 666 20 190 11 390 50 74 10 689 46 817 13 134 3 137 53 92 70 242 77 986 72 398 90 4 39 599 85 458 63 585 0 227 57 12 97 370 78 247 7 493 18 852 26 254 6 399 60 666 87 940 81 587 45 867 95 872 82 452 56 873 74 753 94 613 14 459 43 620 34 814 23 626 38 910 88 18 79 238 28 731 71 452 62 751 33 546 76 714 69 313 68 395 80 774 67 204 55 413 40 221 37 629 96 467 25 225 44 938 48 4 65 171 91 821 36 710 17 377 51 960 49 8 42 34 5 950 99 620 29 581 54 750 59 541 75 535 47 415 52 846 92 89 31 47 16 465
28 288 58 6 32 71 68 45 88 238 63 743 33 859 41 798 13 455 37 346 90 697 20 811 56 296 35 290 73 547 44 371 49 407 34 793 1 89 0 672 87 928 74 304 91 420 40 114 69 592 82 164 17 181 83 633 64 991 95 583 9 564 80 565 99 523 22 816 71 781 15 333 94 575 57 279 97 164 6 251 12 698 25 105 48 577 31 601 59 556 53 981 89 127 26 194 55 723 61 369 23 462 72 799 51 772 42 260 36 672 54 484 62 470 47 592 11 129 75 382 46 480 5 451 84 711 70 28 67 882 29 795 18 537 7 463 93 312 79 643 81 260 65 576 60 683 92 711 38 1000 76 268 21 826 86 96 3 602 10 118 24 551 2 908 98 675 77 985 19 44 78 765 4 789 43 792 52 875 66 524 30 157 45 541 96 917 85 498 14 795 50 314 27 498 8 91 16 159 39 679
1 535 56 999 33 703 10 16 97 278 85 646 65 483 91 346 4 335 76 344 73 921 24 131 71 820 89 438 7 475 44 907 42 323 55 32 95 22 75 42 66 444 54 164 16 726 60 120 46 978 86 23 53 350 70 27 20 423 27 500 78 483 17 520 99 799 11 559 28 848 88 857 12 215 0 828 59 716 81 15 82 990 14 744 93 887 51 52 19 313 92 403 63 884 38 600 2 789 83 457 15 344 3 967 57 837 69 68 21 313 67 755 23 124 52 800 39 73 22 634 77 444 74 626 49 282 5 438 36 525 48 430 9 627 90 117 80 873 47 419 64 201 96 398 40 180 61 997 31 553 58 231 72 809 94 183 45 73 26 581 34 135 50 267 41 590 29 816 30 586 84 840 6 736 98 386 25 718 35 239 43 610 62 309 13 607 68 634 18 630 87 294 37 995 79 64 8 685 32 650
34 817 84 929 78 668 15 723 99 651 32 435 57 426 5 159 35 799 94 7 25 734 53 813 64 532 33 923 9 509 66 748 52 607 17 333 90 361 59 234 92 476 2 928 31 53 23 822 43 218 11 598 22 660 58 835 26 343 24 227 98 922 86 274 47 163 21 369 97 571 6 931 62 1 38 661 83 599 82 167 44 712 13 670 36 799 68 164 49 608 91 949 60 313 7 638 29 567 19 269 76 694 95 375 70 915 18 137 89 445 50 211 37 42 93 580 3 705 80 946 88 381 27 97 72 973 0 962 12 627 8 991 39 192 42 369 79 466 41 424 77 507 14 212 63 936 87 351 85 336 51 599 20 591 55 276 67 724 96 266 75 327 40 614 28 45 81 964 48 830 61 260 1 311 16 198 10 906 65 759 46 767 69 582 4 399 71 599 74 283 45 710 30 996 73 848 54 417 56 9
55 672 32 232 25 611 31 106 59 2 62 832 89 756 61 617 9 702 93 557 64 405 34 211 30 235 87 251 56 96 19 61 6 185 67 365 94 774 13 740 40 680 38 883 53 964 91 588 51 483 20 568 2 223 14 274 7 60 99 758 36 48 78 216 92 937 48 201 72 891 3 6 33 628 80 325 47 665 8 895 97 712 23 100 74 54 16 247 95 31 28 280 5 781 73 46 82 512 29 737 42 575 52 273 50 366 17 540 54 10 12 30 85 900 76 793 27 806 71 962 39 405 0 271 26 859 24 794 90 168 35 646 63 78 4 402 66 152 15 1000 81 130 37 836 70 569 88 661 46 539 86 88 45 182 43 569 18 607 57 692 60 536 41 36 22 637 58 433 69 273 1 631 49 439 96 531 65 415 79 894 44 275 11 626 77 932 21 622 68 4 10 361 98 17 75 795 83 113 84 203
74 651 32 910 86 723 91 309 53 206 6 323 46 170 48 571 0 957 59 51 3 913 22 123 13 956 28 66 81 277 1 536 94 837 97 70 69 677 4 996 68 974 85 666 58 459 76 542 26 700 43 983 57 113 24 475 27 345 89 414 33 351 66 484 38 984 8 476 45 801 12 180 79 745 34 770 17 524 29 149 52 984 96 904 15 361 78 134 7 400 40 902 55 34 83 122 75 981 25 399 67 282 95 223 20 263 56 786 64 649 70 322 49 955 30 470 35 981 41 836 21 635 65 137 16 276 42 571 19 221 9 421 62 606 2 632 5 433 72 704 92 191 31 792 82 603 87 22 37 994 18 697 10 297 47 405 63 553 50 555 11 543 73 509 23 552 51 384 39 982 77 106 88 538 80 513 93 259 99 383 54 572 36 367 90 499 14 665 60 669 84 435 61 52 71 701 44 687 98 730
69 903 84 999 43 359 57 697 96 298 90 248 88 351 77 120 32 98 28 386 83 494 21 502 24 301 60 628 25 837 45 378 54 749 79 365 65 330 63 729 1 33 99 798 82 641 49 440 76 413 53 777 35 942 87 831 61 122 78 752 17 360 98 320 18 881 30 715 67 903 85 452 12 624 4 474 70 398 71 209 7 887 89 387 80 268 47 121 64 244 29 536 46 980 66 889 3 922 0 608 44 964 75 92 11 32 14 912 31 426 51 844 81 78 48 446 94 970 86 53 91 867 74 82 5 189 2 990 95 570 15 89 55 148 27 412 26 570 42 584 50 554 34 317 10 692 37 529 68 143 16 190 73 496 20 981 19 456 41 786 59 848 93 958 92 108 52 511 8 230 6 272 39 66 36 614 62 193 97 828 72 926 33 711 56 747 58 903 40 234 38 887 22 174 9 317 23 9 13 79
52 652 63 126 47 431 4 650 3 366 26 99 66 892 18 938 14 12 40 216 97 895 33 96 83 515 58 637 73 671 60 750 56 213 89 58 42 981 50 75 19 603 35 998 72 493 77 194 70 749 48 500 21 4 38 319 98 649 28 251 74 515 68 736 10 610 57 425 20 785 94 563 79 336 59 899 71 159 9 410 90 701 15 547 31 748 88 159 87 216 82 799 23 729 54 309 67 946 27 714 34 335 11 94 24 758 41 865 78 716 6 211 85 342 44 4 96 245 36 203 12 808 80 662 62 765 86 738 46 23 49 67 53 524 95 165 55 54 84 222 91 947 8 1000 64 551 1 308 13 179 22 708 29 82 43 672 30 917 0 824 45 273 76 868 17 44 69 787 81 720 2 232 32 951 92 780 16 586 7 315 65 850 37 54 39 374 99 715 61 452 25 531 5 881 51 130 93 412 75 107
53 949 86 359 87 252 73 465 55 590 47 782 63 624 84 882 21 341 96 54 33 704 77 91 20 598 74 252 25 152 14 607 80 236 91 985 40 560 8 538 45 989 79 597 38 304 18 12 59 208 52 934 70 932 72 789 13 474 49 537 28 461 89 81 17 143 68 723 22 519 71 281 62 206 99 605 56 455 54 470 97 150 30 746 23 957 32 202 94 860 4 23 29 767 85 61 93 543 64 774 7 718 35 489 46 98 44 638 39 945 88 466 51 296 26 746 36 559 42 997 31 839 24 508 76 683 90 860 75 34 60 806 37 296 12 772 57 538 41 125 10 315 69 675 16 144 78 883 6 448 67 361 2 433 9 23 61 421 82 762 66 355 58 531 27 947 95 548 98 615 3 306 83 962 15 116 19 228 5 44 34 468 43 967 50 635 48 975 1 106 92 688 11 858 0 340 65 418 81 53
39 344 10 123 93 266 23 870 84 215 9 667 31 119 26 811 73 847 88 986 30 158 0 329 92 118 7 318 63 123 82 705 53 886 77 166 91 312 29 820 32 63 4 263 13 13 74 271 52 700 16 607 97 502 11 567 89 890 3 816 14 690 50 690 87 169 1 769 22 247 6 818 43 599 55 407 24 811 12 686 69 330 56 547 15 638 36 510 37 964 25 976 18 163 45 859 27 444 60 188 19 69 2 56 33 630 58 833 76 310 70 673 20 612 98 686 64 451 38 143 8 989 67 38 35 923 71 758 96 652 61 909 68 406 28 587 41 765 86 323 46 715 62 428 66 752 44 790 99 857 85 46 48 759 59 496 17 519 5 389 65 460 94 626 95 191 72 692 54 996 79 787 34 36 81 641 90 64 51 602 57 45 83 292 21 890 75 148 49 754 78 84 47 348 42 506 40 931 80 286
49 571 51 586 3 736 36 731 2 91 66 904 89 939 37 212 26 517 97 936 54 66 90 701 67 596 20 923 39 632 10 779 9 757 21 996 57 539 38 875 17 355 96 654 43 816 81 785 82 770 92 268 44 410 76 785 34 996 98 60 27 266 15 22 80 920 40 841 69 233 4 341 94 136 45 67 29 712 65 461 84 521 56 413 52 96 71 733 55 766 13 843 48 654 64 961 11 221 86 182 30 286 78 491 75 395 6 950 74 360 50 946 77 227 60 275 79 32 42 34 28 897 73 23 23 15 68 207 85 501 33 307 0 616 58 199 88 763 46 341 22 781 99 332 14 424 7 411 5 703 12 618 87 303 41 694 1 299 53 843 25 1 24 814 95 386 62 516 93 658 59 438 18 722 8 748 61 232 16 652 35 224 19 473 32 127 83 55 63 639 31 270 70 632 72 309 47 369 91 629
58 680 55 712 37 788 94 109 99 524 95 333 5 672 34 80 4 91 69 305 6 653 50 548 97 483 30 127 40 202 92 284 42 173 62 914 44 696 64 10 23 373 83 356 7 749 57 163 88 826 54 465 13 244 14 471 86 116 48 443 75 833 45 859 9 51 18 218 82 290 85 861 19 891 87 328 32 609 80 203 72 37 11 150 76 511 17 553 12 490 89 847 84 931 41 245 96 704 66 871 61 671 49 857 52 959 90 415 2 291 65 468 39 421 98 248 81 595 63 421 53 501 38 465 56 507 51 709 20 47 31 630 27 59 33 815 60 145 16 335 67 438 74 535 91 762 59 995 26 404 71 285 10 159 22 391 3 624 36 277 1 255 35 784 8 795 93 291 78 937 28 944 24 639 29 232 46 405 47 607 73 792 79 4 25 1000 15 170 68 532 77 199 0 873 43 385 70 292 21 360
11 320 91 719 9 962 74 800 84 846 42 515 87 282 37 644 96 728 47 838 3 526 70 110 2 885 31 664 60 441 86 71 64 919 94 548 22 5 29 843 61 526 12 372 25 407 7 760 63 744 90 290 58 816 99 732 73 661 48 389 77 951 95 603 0 214 83 940 53 218 36 762 97 181 34 546 79 316 75 179 78 536 85 14 17 208 15 493 33 791 20 221 65 235 28 711 19 949 98 135 93 936 32 936 10 924 38 651 62 997 80 558 23 129 66 439 45 746 54 330 56 598 71 112 1 74 26 740 44 862 89 570 67 289 82 881 4 419 92 668 72 998 59 645 52 571 24 292 46 667 55 350 8 289 51 282 43 39 21 903 41 96 88 60 30 12 81 637 76 107 40 270 35 308 5 194 27 183 16 419 57 959 69 11 14 578 68 28 13 207 6 632 39 388 50 532 49 396 18 232
90 691 54 950 72 548 35 759 27 598 83 867 84 866 9 797 92 175 21 68 66 895 79 883 46 307 70 744 34 670 55 733 95 110 45 514 19 569 60 167 61 503 69 827 50 986 28 821 62 723 53 591 51 939 37 539 4 285 39 39 43 263 71 869 17 131 91 490 98 665 82 740 64 524 16 848 68 594 2 566 96 285 41 485 14 577 57 632 74 739 49 670 93 330 24 147 59 722 15 756 10 233 7 681 31 156 33 370 42 607 85 890 20 86 1 484 23 547 6 175 94 468 26 806 38 349 13 386 5 845 8 422 88 299 47 456 44 537 11 311 58 118 81 44 36 726 80 163 76 287 97 842 75 530 29 340 89 539 0 348 32 835 56 455 3 94 63 44 77 618 78 885 48 435 40 15 18 278 12 583 25 154 67 170 73 469 30 670 87 122 52 988 99 694 65 357 86 181 22 544
70 353 57 331 39 99 41 797 46 71 78 321 23 591 43 956 47 574 13 532 84 14 77 589 31 101 90 927 28 53 96 69 86 918 42 72 69 90 7 696 9 865 76 741 55 771 73 80 62 349 61 723 19 435 8 56 14 337 33 643 49 67 93 479 40 417 34 873 56 653 83 388 51 108 3 618 30 979 53 90 59 970 87 242 68 622 94 192 89 419 60 184 58 419 37 928 65 923 35 110 48 831 72 505 25 97 22 200 54 908 44 380 80 687 52 496 91 292 81 264 16 675 24 12 85 169 18 498 98 212 21 709 75 783 79 756 17 257 38 140 67 201 95 968 1 179 5 155 50 984 97 970 6 138 82 614 71 202 15 64 66 373 11 516 64 23 92 30 32 3 0 670 88 535 10 34 45 55 12 426 29 72 2 505 26 857 99 500 74 995 20 484 63 46 36 138 27 149 4 603
90 953 5 115 17 859 4 387 65 451 81 675 22 479 15 391 64 326 79 13 94 88 77 505 23 760 34 766 86 478 19 867 35 931 52 730 54 202 38 23 36 625 62 69 2 795 48 951 18 973 56 296 24 549 39 225 55 668 60 853 30 148 12 83 75 882 25 417 47 903 58 343 66 368 27 846 71 224 85 523 74 403 40 698 42 671 73 288 91 657 44 215 88 374 16 652 67 629 70 952 41 632 20 334 37 682 26 76 99 546 97 30 13 139 43 506 95 307 33 398 9 576 82 194 28 312 53 457 72 342 29 756 61 440 21 95 1 6 93 591 80 694 7 970 6 717 84 151 32 445 92 520 31 299 76 380 0 542 46 605 83 596 57 188 51 284 10 339 87 493 14 388 11 881 8 249 45 857 63 728 59 777 69 342 89 57 3 788 50 684 49 105 78 705 96 638 98 794 68 543
26 95 34 915 58 486 21 751 23 551 91 738 25 221 28 317 87 746 6 977 54 144 37 593 2 509 27 146 29 588 22 379 13 438 61 241 80 803 24 118 35 993 82 661 11 483 75 382 78 904 70 752 46 981 50 975 7 305 43 485 4 184 76 780 57 929 33 757 68 796 32 416 49 486 39 318 66 946 36 380 45 707 93 153 14 952 94 118 3 972 20 966 17 651 51 858 89 273 48 518 40 613 55 263 53 216 92 877 67 126 52 289 62 635 18 866 41 726 83 271 72 520 38 300 96 704 64 713 12 255 85 587 71 963 79 391 56 358 19 984 69 498 86 976 97 160 88 241 16 379 99 110 84 453 42 789 30 829 73 730 98 819 77 496 60 490 81 874 59 234 8 44 44 868 5 180 1 981 47 365 9 228 90 925 15 187 74 415 0 453 65 274 63 453 95 998 31 975 10 978
21 995 97 866 9 384 34 438 70 608 25 813 31 925 86 766 2 268 27 618 29 422 5 490 57 191 10 171 90 431 89 1 69 890 30 655 47 98 78 370 66 162 68 542 94 770 19 84 44 614 36 571 50 139 11 476 18 520 65 573 58 221 56 579 26 369 71 953 48 367 96 545 64 396 82 976 42 89 75 82 95 84 60 289 0 41 61 963 83 233 62 810 32 975 45 762 38 126 53 152 54 724 87 847 40 502 52 425 79 645 8 554 37 917 35 474 77 134 88 218 46 275 13 810 22 481 6 167 80 467 85 922 93 837 1 477 73 914 98 255 55 515 17 366 84 546 41 326 76 700 23 723 24 606 15 314 20 807 74 991 43 624 49 213 91 887 63 112 33 526 81 729 51 808 99 954 39 500 67 810 92 234 28 649 3 970 7 730 59 590 14 690 4 638 72 680 16 613 12 471
80 861 67 838 8 488 44 30 36 826 21 845 39 866 88 254 71 833 30 503 54 162 23 445 81 493 79 73 5 909 99 632 24 989 93 259 34 672 94 367 61 134 10 205 40 579 97 700 41 938 69 72 95 512 47 768 63 302 87 687 53 907 32 115 85 329 59 576 20 548 9 782 77 408 65 458 45 887 31 430 60 246 72 580 14 685 1 864 7 929 26 824 62 611 37 723 38 448 35 395 6 168 76 414 25 904 29 113 90 629 13 511 64 286 43 641 91 972 19 981 16 22 70 523 55 91 15 515 86 722 42 594 84 682 75 154 18 687 83 818 96 143 51 466 33 129 12 806 27 979 92 412 56 799 73 294 82 862 22 878 57 649 49 788 66 949 48 868 52 806 4 890 98 708 50 751 17 58 2 545 28 494 74 629 46 708 0 696 68 193 89 110 11 541 58 887 3 175 78 190
7 452 98 919 99 862 52 291 94 927 96 937 56 665 53 853 86 620 19 191 75 304 79 980 2 982 54 739 76 267 36 691 72 675 88 602 6 140 41 344 70 74 33 396 59 465 90 956 58 634 91 826 78 201 84 285 45 77 47 109 8 86 68 709 32 531 24 527 73 664 40 447 42 947 20 112 92 427 77 638 55 565 12 296 26 750 28 26 61 634 85 315 17 229 80 568 4 69 22 518 16 9 97 628 67 123 63 701 81 90 95 438 89 77 93 998 51 518 14 942 71 254 0 821 48 980 64 493 82 784 21 877 11 65 18 722 3 665 15 328 57 212 62 437 83 43 31 507 1 269 39 211 25 402 66 969 34 735 44 503 5 654 65 139 37 215 60 281 13 128 49 457 38 588 46 478 30 9 69 967 10 214 74 740 87 621 27 942 43 284 35 224 29 39 23 445 9 358 50 406
69 102 43 893 15 536 21 628 20 29 3 294 83 231 22 44 0 729 5 601 35 198 61 964 39 315 74 795 42 690 52 483 7 429 41 43 31 652 98 930 47 441 76 889 34 660 75 652 57 669 73 466 80 419 2 820 29 891 70 292 82 265 40 474 95 869 8 874 9 68 53 425 91 893 68 588 11 946 10 656 6 875 77 359 90 942 45 802 51 640 56 852 84 430 89 269 87 222 24 560 88 781 44 612 25 146 17 424 64 37 86 73 33 586 13 510 55 628 1 163 59 41 93 468 81 159 19 383 28 50 37 828 72 540 60 70 27 153 50 249 12 825 58 659 54 132 36 478 38 922 48 959 32 24 14 881 63 575 30 707 62 576 96 876 79 60 97 9 23 137 78 968 4 563 26 888 66 817 16 157 18 396 46 114 99 85 49 411 71 404 85 91 94 569 65 926 92 531 67 72
82 267 91 810 87 447 47 330 57 761 54 379 11 591 21 998 33 848 14 623 40 362 15 90 63 606 23 762 2 461 22 318 12 631 34 709 70 539 1 980 27 348 85 157 20 566 94 501 77 715 5 339 93 668 56 282 99 575 62 253 46 766 49 291 84 639 29 193 43 850 30 504 72 916 4 97 80 80 73 18 95 508 36 624 60 953 13 597 26 469 55 335 17 347 9 373 79 971 50 940 65 593 89 569 42 625 31 831 52 287 51 752 18 502 24 882 48 604 8 687 6 199 90 205 0 152 86 636 76 843 98 716 53 540 41 450 88 172 44 101 71 121 67 569 25 56 97 425 68 721 96 497 7 919 83 103 39 42 10 763 64 719 58 23 78 553 35 364 81 428 16 490 28 123 37 327 61 795 38 635 45 254 32 38 19 613 75 114 74 926 66 741 3 521 59 61 69 627 92 283
68 746 81 371 85 640 67 117 11 272 48 71 94 294 51 705 74 338 49 741 36 415 63 396 18 769 66 252 54 823 28 464 80 783 21 640 12 877 77 254 40 662 97 371 41 775 50 163 93 646 57 623 98 483 96 370 56 278 88 482 24 306 61 231 43 500 20 399 8 134 15 171 99 471 44 701 71 645 69 769 82 265 75 590 4 414 35 435 60 579 95 894 62 88 29 82 53 680 72 926 89 641 19 536 34 835 86 828 42 828 25 67 87 581 59 881 64 428 23 561 17 302 79 438 47 181 76 683 84 397 1 804 38 978 70 71 91 395 27 583 7 760 5 734 55 217 32 46 45 26 16 342 39 417 65 73 46 814 31 381 37 978 90 535 58 260 14 483 78 702 2 436 30 447 0 578 73 94 33 891 52 196 9 557 83 157 6 294 92 407 13 786 10 449 26 519 22 966 3 373
18 758 91 521 95 949 48 667 28 844 56 984 4 487 40 40 64 441 6 306 31 734 97 821 84 122 80 608 10 202 66 257 89 650 62 37 92 125 78 259 88 205 63 34 99 952 83 361 98 70 46 268 33 670 69 721 29 357 57 291 7 966 51 609 58 604 3 167 67 670 76 420 53 784 71 713 93 210 34 428 74 773 21 403 86 772 60 159 59 235 25 5 24 14 75 888 68 108 44 493 77 315 13 130 81 719 96 634 8 763 87 27 26 151 36 685 49 573 30 43 61 276 94 109 42 231 73 527 19 83 9 782 82 705 2 758 27 905 54 901 47 959 85 136 37 75 35 34 12 765 90 782 15 185 1 721 0 133 16 722 20 400 17 863 5 659 23 300 72 735 52 807 43 234 45 909 22 522 32 126 38 624 79 532 70 522 14 537 65 916 50 875 55 133 11 712 41 312 39 253
60 73 49 807 68 265 70 798 23 700 29 521 44 811 64 39 81 920 24 778 78 570 17 412 6 74 0 703 31 483 48 348 30 297 42 356 96 993 10 957 91 907 59 746 11 579 20 225 76 459 52 322 33 634 22 497 73 23 8 491 87 561 35 660 79 902 55 828 46 869 83 747 57 167 92 78 53 716 43 269 14 180 26 233 80 602 90 866 94 510 56 778 93 470 4 86 86 2 34 485 5 763 88 317 18 136 9 461 3 434 39 189 54 268 37 677 74 549 50 732 19 373 61 610 51 646 65 119 38 787 40 471 15 398 97 115 82 95 41 628 13 578 47 940 16 722 67 493 36 152 69 320 25 55 63 106 7 487 66 15 98 316 72 80 95 644 99 626 45 979 32 635 71 665 28 189 62 416 77 718 58 984 75 890 27 323 84 545 12 197 21 74 89 981 85 702 2 593 1 643
93 863 28 528 34 307 94 545 74 325 86 736 82 9 4 730 12 330 57 373 30 956 0 691 23 693 11 335 20 89 63 672 55 729 44 224 69 524 95 260 58 379 40 224 91 167 27 389 60 908 89 348 78 48 76 906 90 127 35 658 49 601 54 717 92 340 7 820 31 41 19 191 3 370 87 878 18 736 24 932 72 707 61 502 52 119 83 364 75 929 59 255 79 678 65 35 16 590 38 961 43 639 68 134 48 938 73 80 85 767 56 314 39 30 84 488 5 821 10 915 51 549 17 802 22 227 99 5 81 674 64 630 6 146 50 307 42 27 26 365 14 290 13 474 33 421 98 873 2 454 96 424 15 650 62 723 25 998 32 47 8 566 21 400 53 614 80 912 67 479 46 810 47 988 41 173 88 939 45 15 71 967 9 736 77 283 70 784 1 954 36 25 66 564 29 848 97 648 37 40
47 486 49 191 29 458 21 271 73 510 0 186 88 276 58 995 68 478 70 160 82 453 19 135 14 333 54 771 27 173 85 765 28 545 94 905 93 457 2 546 75 135 30 759 15 746 13 573 11 285 8 745 71 459 98 596 34 544 3 664 76 529 63 66 9 735 50 112 90 301 10 65 39 504 52 965 89 189 78 448 77 664 4 922 31 401 60 545 46 622 42 517 1 416 25 594 62 953 99 250 79 195 22 981 84 784 40 419 32 305 38 215 41 200 97 873 69 250 65 233 35 976 5 625 17 879 7 854 12 488 55 622 67 342 61 626 92 232 44 822 36 844 51 835 95 165 26 580 59 155 37 976 45 110 86 754 83 379 80 66 87 229 81 689 64 853 20 146 16 480 33 631 18 114 91 753 24 599 53 907 48 370 57 246 72 585 6 247 43 320 96 688 23 807 66 571 56 538 74 304
26 210 21 194 8 375 37 9 1 840 96 3 6 273 30 247 85 873 98 478 33 427 14 201 89 144 0 577 34 500 75 637 32 597 72 119 68 608 50 607 92 783 41 148 23 599 82 541 56 238 69 455 54 287 15 514 28 615 87 211 12 997 64 21 65 489 40 356 61 489 35 477 36 621 78 147 31 703 48 403 18 474 63 110 42 226 90 100 66 798 10 943 80 211 77 154 60 568 88 631 5 895 9 30 71 50 79 999 74 830 58 196 67 965 45 27 62 928 95 2 46 76 59 475 93 642 73 502 47 155 76 152 7 702 25 356 91 976 55 463 70 321 94 377 3 495 97 68 29 389 51 103 57 43 24 223 43 967 19 813 20 928 86 964 99 211 27 321 22 182 13 241 52 291 39 253 11 928 44 417 38 574 2 436 84 299 81 431 53 109 49 359 16 218 4 594 83 66 17 129
41 286 29 428 97 873 10 739 91 226 58 222 77 48 93 260 1 388 98 308 42 763 20 289 65 1000 70 8 45 192 73 397 17 743 15 206 30 241 18 413 88 820 54 515 6 951 37 227 69 951 78 219 87 52 92 924 96 571 51 46 8 553 61 376 76 106 43 406 14 254 22 718 48 864 34 311 68 264 99 369 95 780 3 171 13 100 71 155 64 971 50 297 2 250 4 789 5 239 84 665 79 276 90 304 38 141 25 15 86 998 31 27 19 316 57 922 60 616 89 961 74 169 7 56 12 767 46 662 26 456 35 856 53 514 11 302 56 925 33 355 16 735 82 482 75 632 55 39 9 669 49 120 39 110 23 922 67 709 40 405 94 164 59 992 28 938 44 50 72 967 80 256 21 391 36 289 66 855 63 921 85 279 52 938 62 850 81 885 32 16 0 926 83 292 24 527 27 817 47 15
85 988 90 334 60 922 98 274 16 722 33 670 75 491 48 738 96 357 94 783 77 341 81 482 20 833 39 548 82 92 83 127 73 421 12 203 31 790 50 1000 67 795 57 956 45 373 3 883 21 856 86 31 49 824 43 445 97 595 52 934 74 600 65 261 35 130 29 501 6 62 84 781 8 400 18 650 80 770 99 326 23 523 17 788 27 830 4 888 40 458 88 708 34 512 70 51 30 284 53 130 64 711 93 884 24 692 66 62 87 445 10 743 55 704 71 404 32 635 61 590 38 752 69 827 47 186 42 803 51 683 9 962 13 885 58 104 79 845 14 911 2 732 76 120 0 462 5 622 36 116 56 673 22 260 63 930 41 930 37 353 72 896 25 739 28 30 11 650 15 374 95 940 89 260 19 36 44 518 54 895 62 421 68 565 92 151 91 640 59 684 1 927 46 331 78 251 26 349 7 830
77 390 39 866 45 952 10 156 53 376 42 647 41 19 26 515 78 386 89 283 96 341 87 967 2 661 66 456 55 335 28 166 83 630 35 841 31 613 74 884 48 533 19 132 25 482 84 887 6 773 79 881 51 42 67 748 21 126 57 811 90 896 33 76 7 958 12 863 18 592 97 806 37 30 22 605 59 319 43 922 56 1000 1 618 5 30 32 559 29 679 9 687 52 726 73 642 94 150 80 706 47 213 44 221 13 947 81 400 3 982 88 135 34 341 92 211 75 607 46 189 0 951 65 821 86 788 98 429 50 97 30 154 8 433 4 514 95 284 62 627 58 724 16 809 14 475 68 948 40 193 38 151 11 497 36 307 27 479 61 29 70 925 49 819 71 967 76 561 93 410 60 789 63 197 72 506 23 11 24 858 15 624 69 239 20 204 99 944 91 779 64 381 17 243 82 182 54 694 85 540
83 117 82 861 55 574 11 12 24 269 99 661 62 632 4 681 17 176 85 121 97 30 59 56 87 364 33 600 67 208 40 885 96 279 89 409 41 500 8 691 56 843 60 266 79 232 28 983 70 215 13 45 34 403 9 609 98 521 48 144 29 299 90 127 66 447 92 191 49 490 42 56 19 508 86 752 63 114 31 746 2 176 20 899 30 119 14 385 64 937 46 860 36 916 73 261 93 917 57 526 76 181 25 742 74 290 43 430 16 275 77 559 22 596 84 849 27 191 75 628 65 717 21 459 81 926 78 345 51 780 10 381 95 714 58 560 1 76 54 434 35 729 39 46 6 964 0 270 18 846 47 459 53 999 38 180 7 526 32 221 3 642 69 418 72 941 71 672 91 467 61 227 37 335 52 140 44 625 88 273 26 314 50 114 12 966 80 276 15 320 45 276 23 496 5 76 68 147 94 257
44 391 96 871 91 217 75 649 54 690 41 79 70 55 7 459 87 426 32 355 47 34 71 657 39 720 24 208 27 400 79 796 6 610 42 316 50 493 94 650 85 304 16 624 9 58 11 248 92 837 31 15 83 351 74 829 49 489 5 295 8 201 69 886 77 779 25 234 29 7 33 615 12 980 0 113 10 54 40 372 1 519 58 542 37 445 57 397 98 420 14 117 18 923 76 999 62 556 68 151 67 460 26 741 21 358 61 842 35 522 99 202 48 680 2 816 38 903 59 433 53 666 19 9 84 401 15 867 22 924 36 184 86 207 81 84 34 343 45 488 89 592 56 643 13 745 43 473 20 459 64 596 88 818 30 123 65 872 63 796 95 587 55 501 73 533 28 512 23 551 82 363 78 693 66 227 52 890 4 674 60 276 80 514 93 406 72 808 97 101 17 685 51 28 90 133 46 372 3 780
45 215 76 104 4 703 72 515 83 884 79 848 15 151 82 644 92 486 81 672 67 180 44 671 86 238 18 37 56 631 39 137 24 455 80 855 48 641 28 479 0 719 40 313 96 784 52 109 42 810 59 583 49 195 62 159 88 137 22 468 97 818 99 626 33 495 21 869 9 296 26 672 65 12 35 670 85 597 90 287 51 995 27 382 34 236 13 565 95 934 32 825 38 635 2 43 94 729 23 634 3 113 30 330 78 20 43 971 17 386 91 606 98 914 31 67 47 269 89 725 74 846 50 562 66 358 69 428 12 381 84 828 54 56 6 503 7 998 14 703 46 138 58 147 10 822 20 931 8 954 87 578 57 9 75 886 1 736 36 777 60 146 37 417 16 921 5 233 25 412 63 394 11 572 68 321 55 513 19 38 70 768 93 252 64 191 53 147 73 988 61 12 41 91 71 111 77 41 29 899
66 373 9 465 44 994 17 466 50 547 89 514 90 356 39 472 55 258 2 319 76 160 22 952 92 238 98 582 35 437 15 960 26 795 75 219 91 458 49 449 87 716 72 622 14 553 41 160 79 393 45 530 7 239 86 32 34 486 84 260 77 16 70 865 18 773 94 686 65 352 13 713 56 398 58 719 99 860 61 509 23 397 67 73 24 415 97 757 57 281 93 239 10 41 42 858 37 453 53 449 31 793 0 316 8 232 16 13 60 795 6 244 4 887 33 308 80 4 73 690 1 281 81 86 88 234 51 292 48 107 96 75 68 273 21 588 3 906 54 687 20 128 85 373 27 886 82 160 63 226 52 898 12 607 30 631 40 217 64 611 95 519 59 73 43 156 28 532 29 550 38 353 74 105 19 932 71 933 5 380 36 502 25 423 83 914 47 241 62 593 69 912 32 290 78 139 11 416 46 543
77 909 35 268 92 987 34 259 54 834 53 935 17 917 41 820 55 955 28 162 71 9 58 887 32 844 31 839 8 320 2 215 62 813 11 157 51 129 67 708 64 439 23 576 10 962 80 395 39 427 40 105 91 499 15 938 61 654 45 659 63 826 85 342 9 249 26 476 19 608 30 283 83 436 25 644 7 491 33 703 4 394 20 117 29 365 75 435 3 752 50 886 79 265 38 407 86 160 37 766 43 349 96 913 24 306 46 650 88 483 90 410 21 233 12 675 47 794 69 229 22 683 73 815 42 242 36 965 66 770 44 746 97 533 99 346 49 385 18 672 89 864 27 679 16 632 6 826 74 545 5 659 84 864 98 171 60 650 0 858 1 578 78 998 72 251 14 63 93 169 48 62 68 334 52 232 59 544 87 641 81 916 56 574 82 606 65 130 57 173 13 608 76 830 95 618 70 237 94 203
89 107 86 314 6 849 39 424 70 601 22 703 24 769 41 346 87 318 20 42 33 776 54 818 73 776 94 603 82 286 37 897 8 832 15 833 36 726 76 81 90 508 85 9 57 731 14 128 21 834 42 961 58 790 55 730 32 743 19 400 28 547 12 347 83 144 26 404 9 882 66 894 59 488 3 310 48 337 34 876 84 73 2 382 71 390 75 972 31 958 88 487 44 601 5 187 61 44 64 359 92 896 62 425 1 832 68 254 69 637 79 152 67 499 38 336 95 586 13 89 17 939 51 488 98 845 4 204 91 483 97 2 27 390 46 452 56 283 63 5 99 877 30 694 40 890 7 780 78 184 16 556 80 271 77 96 81 522 43 146 35 607 93 772 74 496 60 595 25 113 52 668 18 877 11 905 50 782 0 322 10 205 29 631 53 100 49 22 96 982 72 445 47 497 23 954 65 186 45 720
90 60 3 799 85 9 80 683 72 815 53 320 77 124 11 198 75 105 41 993 31 900 59 313 7 544 55 555 56 993 84 869 98 595 76 895 71 654 62 895 99 389 61 228 89 626 78 210 27 534 91 847 47 410 48 136 29 892 34 542 1 329 32 996 96 896 83 721 87 953 44 439 36 171 25 821 37 51 40 358 66 166 21 110 88 403 24 268 65 176 33 649 19 791 9 609 8 634 68 763 2 46 94 822 73 535 58 866 22 989 50 620 82 719 42 214 17 252 74 529 95 691 14 378 79 848 46 462 93 818 92 933 23 553 81 815 16 154 57 168 0 372 12 375 69 355 45 260 10 491 5 120 20 733 35 865 26 7 86 412 13 945 30 253 97 480 4 748 52 413 67 927 15 771 28 810 6 193 70 735 64 474 63 588 54 439 51 276 18 674 43 360 39 32 38 833 49 782 60 174
68 360 85 549 41 176 56 879 30 955 88 381 61 216 10 648 73 410 77 496 79 149 90 891 60 558 33 295 35 832 9 842 82 661 44 552 3 728 8 896 83 377 32 670 11 879 99 438 27 157 74 166 78 748 25 791 84 180 22 943 94 362 75 89 38 146 66 207 0 926 50 448 31 604 81 687 96 6 17 801 37 651 57 474 51 972 69 936 71 251 47 879 93 441 19 254 65 538 52 120 43 303 64 218 18 867 48 335 20 135 24 19 39 242 4 892 2 449 5 303 29 235 26 509 95 690 80 707 67 459 23 219 7 392 1 880 12 592 86 668 28 848 72 382 16 300 98 75 92 184 54 680 59 940 58 336 62 465 6 427 14 624 49 829 87 380 89 500 55 187 34 974 46 462 21 957 36 25 53 404 91 310 40 980 63 72 97 294 45 651 13 785 76 488 15 540 70 42 42 225
65 708 15 762 44 828 47 683 1 506 69 934 34 919 27 695 5 959 33 766 75 243 97 478 6 651 49 192 86 405 43 234 85 244 92 160 26 288 24 891 98 239 4 871 53 831 3 794 18 321 29 134 0 543 91 502 99 907 9 616 8 449 41 264 66 284 45 524 40 525 55 885 48 960 88 143 2 810 95 17 25 926 42 757 59 19 83 562 64 496 38 336 19 475 31 984 13 836 57 359 71 441 16 406 50 671 76 452 10 446 52 341 87 8 37 938 20 203 82 14 61 186 58 256 17 488 74 810 51 36 73 111 94 824 67 120 93 187 54 124 60 496 80 985 96 223 46 242 78 85 30 60 63 490 81 855 23 757 62 561 56 149 90 329 72 789 22 732 14 893 12 85 7 490 39 841 68 962 11 140 89 884 28 254 35 64 79 435 32 396 84 145 70 855 77 325 21 879 36 766
13 701 45 167 41 10 95 685 15 292 78 647 73 389 92 863 35 821 52 874 93 692 34 123 87 611 59 25 88 768 7 809 22 829 83 527 75 357 14 985 25 827 11 370 19 324 0 465 48 922 67 515 90 729 10 538 56 874 8 508 39 735 55 877 76 740 53 997 46 255 85 664 31 601 54 482 68 343 29 959 61 494 98 453 96 223 4 672 3 260 27 931 40 822 57 991 77 580 58 70 42 259 24 179 33 831 47 103 94 993 89 43 66 27 2 117 62 290 50 353 12 721 16 510 65 212 51 553 60 803 71 521 63 176 91 309 99 788 21 806 6 431 30 529 86 208 26 227 9 767 36 709 84 874 49 372 5 972 18 493 72 844 23 901 32 594 17 793 81 1 69 175 44 109 74 1 20 431 80 885 64 739 97 825 38 272 43 697 1 738 82 613 37 359 70 896 28 444 79 929
37 807 25 415 70 921 50 40 5 615 79 713 1 675 49 119 32 802 4 182 6 940 39 916 45 68 84 801 75 947 18 464 12 710 21 102 76 374 63 87 0 226 68 350 36 634 74 384 78 74 16 792 59 805 13 629 99 715 51 614 15 60 29 473 82 807 87 985 95 417 72 392 92 608 40 10 89 253 54 200 2 496 52 551 73 411 42 306 34 957 19 717 24 148 30 941 14 794 44 848 41 167 9 287 27 913 77 717 61 552 64 41 20 677 53 287 91 665 43 86 23 219 56 774 83 711 8 727 69 528 58 873 90 51 28 286 60 405 31 875 46 97 48 109 62 384 10 849 86 605 22 403 7 781 66 143 93 233 33 842 17 817 35 994 96 523 88 528 47 479 81 429 11 435 85 31 55 979 38 867 71 595 65 955 26 51 94 269 97 991 67 104 3 310 80 857 57 347 98 822
75 84 20 376 27 4 63 922 11 861 51 762 22 870 28 874 82 207 93 664 68 285 60 100 17 447 2 462 30 176 61 211 77 184 58 139 48 471 53 119 67 137 90 686 74 325 7 753 43 456 84 503 36 480 38 592 8 516 18 615 13 413 73 562 46 777 69 381 88 881 86 811 42 157 10 349 72 651 71 235 3 399 40 503 50 957 95 71 56 735 1 298 24 593 66 494 25 56 26 995 47 7 97 150 54 434 64 150 79 356 44 67 6 269 32 375 80 295 21 251 52 903 12 190 76 174 94 409 65 30 19 573 91 5 85 251 9 130 39 335 5 174 92 746 14 713 29 558 62 100 31 87 83 510 37 833 49 673 59 573 70 500 45 16 78 32 55 966 96 468 0 174 15 661 16 157 81 478 33 98 98 480 34 341 87 67 35 602 4 632 99 708 23 193 57 356 41 516 89 992
28 185 81 346 43 757 57 109 94 298 14 50 93 135 49 159 75 560 53 239 74 38 1 826 59 559 12 807 64 901 46 876 61 593 54 370 8 210 7 972 68 839 62 388 83 934 13 697 56 948 21 639 84 992 31 697 26 589 96 528 71 441 29 997 58 765 27 604 33 826 25 133 72 405 80 246 95 233 65 885 35 801 15 840 10 83 48 795 89 941 19 468 45 283 60 244 91 686 34 126 11 545 52 51 55 709 50 616 98 533 92 389 4 582 9 953 77 50 73 364 63 439 2 539 0 297 38 501 5 76 66 559 44 378 47 752 79 87 88 488 23 479 40 612 18 12 30 512 76 108 6 308 90 459 24 603 16 590 97 810 70 111 99 366 20 276 82 734 17 747 69 211 42 915 67 324 32 924 85 284 87 443 37 343 3 218 36 642 86 991 39 750 51 272 41 761 22 986 78 465
16 714 62 721 86 252 47 879 56 22 80 68 95 141 92 736 64 764 20 7 29 680 38 898 75 351 7 391 87 56 19 314 77 133 42 201 83 25 69 913 71 443 51 933 97 109 88 649 14 282 8 696 96 951 99 786 25 230 17 301 98 996 74 69 3 996 53 560 91 533 11 996 81 403 43 151 45 313 78 516 6 556 65 212 18 112 44 408 28 372 26 859 39 706 90 83 9 544 0 469 13 637 59 81 79 191 30 359 57 726 46 19 40 875 55 138 67 670 60 38 12 897 70 911 89 582 5 823 23 537 32 439 72 838 68 589 84 79 50 820 22 286 27 570 31 199 34 120 54 896 48 175 94 712 24 744 82 452 10 788 4 159 21 748 36 163 49 345 66 532 93 494 61 1000 58 459 52 233 41 204 63 768 85 142 2 647 73 108 76 626 37 195 35 115 15 299 33 370 1 719
68 574 18 113 59 335 12 929 40 938 70 77 45 396 31 341 53 72 32 185 94 516 63 225 76 614 30 266 28 838 71 291 22 293 75 14 92 176 52 45 24 1 14 737 57 768 21 262 91 842 84 686 72 222 56 806 36 104 96 311 60 397 16 486 55 931 15 826 8 672 38 74 90 688 58 640 78 73 82 268 43 983 49 906 1 973 41 182 10 689 46 890 48 563 17 300 20 984 37 435 0 811 19 324 61 222 33 998 29 747 87 114 85 591 11 747 86 541 3 300 44 899 98 592 69 604 9 958 77 387 5 681 80 837 13 547 67 317 73 596 34 323 27 122 93 675 74 535 66 794 64 633 51 53 50 281 99 813 6 88 23 543 83 761 95 755 65 524 39 349 89 423 4 44 42 966 2 546 81 238 35 722 88 895 62 656 79 850 7 371 47 611 26 490 54 667 25 674 97 336
11 910 28 558 94 629 21 161 26 318 80 949 12 689 38 627 79 165 16 778 75 97 57 715 82 934 53 365 92 414 90 169 7 232 93 791 14 552 66 862 31 927 8 675 40 547 39 982 35 820 19 720 61 861 22 665 63 844 96 813 55 731 97 940 47 166 32 874 85 867 88 878 58 709 49 54 76 5 51 682 44 165 73 2 20 483 24 897 81 91 98 418 95 799 29 744 74 21 13 347 56 251 34 949 37 313 48 326 10 603 91 146 17 658 52 687 27 263 45 44 60 484 9 778 99 428 6 267 4 729 0 459 3 923 62 149 46 852 83 600 50 377 59 457 41 106 42 541 86 541 64 189 23 696 1 740 5 673 87 61 30 504 71 735 67 488 68 849 15 365 69 923 36 349 78 489 25 814 54 43 43 964 70 431 33 992 2 126 84 522 65 273 77 467 72 486 89 398 18 450
7 510 98 774 31 963 6 205 88 167 65 351 67 790 41 645 54 507 59 775 70 682 71 491 86 187 91 126 94 803 81 68 62 423 49 486 50 383 69 318 80 588 15 839 55 288 68 808 34 234 78 637 33 167 58 788 39 457 13 863 2 882 8 161 60 313 84 532 92 894 1 289 28 976 16 595 73 304 30 299 57 85 66 759 51 621 85 438 10 996 21 813 38 33 75 220 25 923 89 380 63 892 22 886 36 697 95 360 52 281 23 505 5 678 11 723 29 96 79 189 19 790 37 49 82 587 48 102 83 583 27 422 14 430 43 417 46 801 9 734 64 887 3 469 44 853 0 424 61 749 96 675 24 294 77 808 74 125 45 763 47 45 32 536 53 904 76 508 90 816 99 402 26 176 12 280 42 802 20 644 97 577 72 162 18 974 4 481 87 908 93 101 35 725 40 24 56 279 17 874
57 255 46 275 32 304 67 413 30 14 65 358 63 136 1 677 75 117 54 738 29 181 61 366 73 584 21 93 86 191 47 613 93 142 94 424 10 388 96 887 92 176 7 589 88 894 72 62 31 509 64 218 77 234 18 441 53 574 48 535 17 261 70 591 49 573 6 199 80 823 98 456 51 443 78 734 25 801 50 64 38 902 41 808 40 498 66 793 28 1 74 618 2 853 97 692 19 789 79 47 58 878 69 395 45 134 14 793 15 668 99 302 44 464 16 146 12 913 56 48 60 952 71 485 11 899 83 165 87 183 81 270 26 767 22 530 27 49 5 747 43 188 91 153 24 956 13 110 20 554 0 240 82 340 37 488 84 614 4 13 3 267 95 179 68 237 59 168 9 758 39 411 42 877 36 997 55 706 90 27 62 411 35 844 76 757 52 496 89 7 33 695 34 186 85 260 23 437 8 767
31 852 33 369 51 492 47 796 98 427 50 943 55 929 30 183 22 325 60 348 70 502 34 589 0 675 57 135 9 955 76 234 4 28 8 9 13 894 10 687 26 360 16 129 96 807 29 667 20 282 67 347 36 732 71 881 14 248 68 188 46 980 21 979 38 479 58 924 85 151 90 35 94 480 87 136 72 274 23 986 82 383 99 843 54 481 61 719 62 442 6 392 84 644 45 509 53 14 39 39 97 812 2 969 95 860 83 113 66 647 43 15 1 531 79 714 42 710 80 760 7 656 37 571 40 632 92 962 3 440 88 328 5 704 63 572 18 150 91 484 41 474 28 540 74 143 89 111 25 819 93 976 32 970 69 34 49 165 15 925 64 622 19 415 78 313 27 143 81 660 12 247 11 255 44 693 48 628 65 353 77 385 52 752 59 51 17 700 73 615 75 968 35 697 86 634 24 819 56 467
64 761 33 377 65 492 13 75 51 561 86 222 73 168 48 763 32 993 39 72 89 338 9 654 0 977 43 719 27 771 15 235 81 571 82 887 62 300 8 177 20 136 11 301 83 322 19 235 53 167 21 636 29 746 68 185 85 839 23 996 49 116 66 59 14 781 44 536 36 229 22 770 54 409 93 547 79 324 57 76 42 371 75 167 72 270 91 235 31 19 45 377 34 420 4 228 67 238 77 116 5 154 47 463 76 804 56 928 60 443 28 608 17 486 10 991 40 256 97 920 61 790 99 412 30 135 58 832 94 535 98 528 55 192 74 116 25 803 52 890 92 587 35 784 78 594 6 978 59 917 26 914 37 136 50 955 18 298 1 411 2 192 63 819 95 332 41 107 88 516 70 608 12 561 84 880 96 711 3 664 24 882 80 75 38 57 16 61 46 640 71 199 90 297 87 451 69 938 7 566
17 906 0 968 19 25 91 754 64 556 12 455 31 500 88 301 16 595 82 704 67 831 39 542 3 93 77 263 13 502 99 225 62 500 93 344 81 776 83 801 50 915 27 132 72 599 33 796 38 46 48 67 70 899 68 819 51 602 53 750 8 438 60 277 23 395 58 415 73 114 80 559 24 444 66 808 46 375 97 178 40 377 14 756 21 25 61 944 44 609 57 598 20 37 69 908 56 263 4 492 87 628 84 646 96 880 42 631 30 977 26 776 35 735 54 274 6 580 15 433 92 683 89 29 41 697 5 659 59 210 85 965 74 802 43 970 32 831 90 777 65 185 45 803 98 270 1 523 18 354 2 590 47 833 78 25 49 893 52 138 34 971 95 912 37 657 36 828 22 281 79 540 28 100 7 844 10 777 86 494 11 511 71 804 55 674 94 571 75 406 25 453 63 179 29 500 9 838 76 439
23 71 74 231 50 934 52 69 22 70 21 258 28 608 86 779 47 760 78 487 83 105 92 110 7 10 1 968 77 828 41 342 75 162 98 72 26 845 19 674 81 71 66 660 35 296 36 600 60 290 89 868 40 794 85 71 18 169 57 466 99 168 3 555 55 842 97 350 0 988 64 164 30 933 54 243 8 734 33 612 48 642 9 426 90 430 31 115 53 945 15 681 12 599 45 161 63 104 58 47 56 759 96 615 32 647 79 391 67 556 38 498 27 727 2 390 43 865 61 165 4 409 76 322 70 69 59 57 20 804 68 554 80 692 46 20 11 942 14 964 88 983 24 300 5 235 34 303 65 63 13 726 51 547 25 653 87 159 93 40 94 22 17 380 69 71 10 223 6 667 73 42 84 77 16 221 37 646 62 987 72 238 49 650 82 335 42 297 95 178 29 198 39 991 91 662 44 173 71 497
65 774 58 960 71 361 84 623 80 456 22 545 82 985 51 699 0 438 27 394 86 233 42 47 90 720 8 68 63 241 24 21 26 560 19 595 53 424 49 102 76 898 72 264 17 917 97 716 47 71 36 833 99 65 44 237 61 689 40 687 46 40 3 311 35 577 96 491 79 71 7 466 15 916 74 5 34 623 54 423 83 988 23 355 78 711 70 619 95 370 4 659 16 288 92 511 5 162 14 781 30 273 28 632 81 807 94 696 52 67 6 46 21 29 10 928 38 607 9 931 20 973 48 24 32 556 37 33 85 299 33 649 67 677 1 720 88 587 73 687 13 478 69 676 12 834 64 420 59 30 98 279 68 153 56 148 43 720 50 640 87 924 93 813 25 261 66 775 62 249 91 768 39 364 75 155 45 620 29 624 55 657 31 578 2 439 41 518 18 723 57 669 11 231 77 927 89 798 60 342
6 162 97 147 78 545 62 751 43 412 85 818 74 75 56 1000 34 712 55 196 33 479 91 915 17 308 54 477 25 518 13 384 66 877 37 396 40 763 96 112 19 777 2 455 48 97 0 697 84 716 95 277 39 945 47 949 77 890 24 991 35 520 99 943 92 132 3 108 73 885 28 475 7 581 75 479 29 416 50 409 69 828 45 415 10 294 9 590 80 68 90 299 36 225 93 966 4 86 61 128 58 325 57 610 68 64 11 408 81 557 20 433 27 583 70 712 38 731 12 79 41 40 30 103 42 94 26 887 49 565 88 286 64 510 65 894 16 555 67 953 87 379 32 750 76 551 89 496 18 195 31 891 22 841 51 826 52 571 83 910 15 184 98 927 53 325 79 419 71 781 94 119 60 855 14 665 8 396 21 924 1 380 72 213 59 181 23 738 82 356 5 107 63 417 86 359 46 823 44 259
37 688 83 98 66 198 1 988 26 967 79 540 78 946 39 551 96 918 80 701 24 318 82 763 34 712 29 789 93 367 88 368 91 236 20 945 65 109 7 722 18 120 11 69 27 649 46 612 68 773 95 76 45 326 97 534 5 317 48 265 61 860 64 621 51 929 63 112 55 63 89 606 72 655 36 631 47 278 87 102 40 617 92 147 42 656 33 801 52 793 94 536 70 969 74 773 10 304 53 624 71 569 35 618 98 902 77 15 21 934 44 880 19 499 17 121 59 984 56 197 32 644 14 304 75 82 15 498 85 593 49 278 76 617 73 17 67 780 25 668 0 836 30 637 23 596 31 813 84 595 81 989 4 455 54 138 13 309 99 502 22 398 2 458 86 65 8 140 41 314 90 333 16 670 57 709 62 156 12 685 43 470 6 691 3 786 60 794 38 837 28 316 58 334 50 977 69 735 9 200
30 288 66 392 13 599 80 982 28 660 47 880 61 245 54 242 84 278 37 463 39 863 89 903 8 370 2 666 31 288 12 797 59 376 19 635 77 125 21 527 7 172 48 229 97 460 42 260 58 748 96 585 94 152 20 640 27 898 83 251 16 191 52 359 0 385 34 958 75 36 6 525 18 269 11 49 35 632 92 789 82 955 26 485 56 572 38 364 85 287 93 91 79 217 87 688 95 469 45 783 46 1000 25 538 67 455 40 747 1 726 4 845 65 709 33 257 74 311 60 699 36 858 14 522 44 588 99 755 62 355 10 468 5 607 73 88 15 826 76 770 64 514 63 409 51 233 9 622 23 111 43 864 17 91 90 428 69 210 81 410 78 452 88 139 98 659 91 722 29 984 3 757 32 816 72 90 68 513 53 992 57 463 24 759 70 58 71 80 49 297 86 311 41 120 55 635 22 938 50 458
84 977 36 969 5 621 64 842 24 420 51 958 14 405 60 681 72 8 79 742 62 350 57 110 74 137 44 516 77 521 53 691 96 324 49 494 22 214 93 541 69 644 87 128 41 492 85 625 35 861 56 323 37 612 61 288 30 750 65 474 82 948 10 494 70 732 16 593 3 655 68 189 94 569 52 411 48 721 90 137 40 19 88 46 1 689 89 352 38 616 6 701 78 255 26 872 20 416 75 450 9 620 4 884 15 779 7 629 18 145 73 333 45 881 13 6 23 896 54 489 31 344 32 59 95 335 21 898 25 256 46 878 11 899 58 421 66 331 76 487 2 120 29 990 42 80 19 985 47 990 86 245 91 886 81 915 67 664 63 127 17 157 8 589 39 767 28 11 80 289 92 885 99 371 55 150 43 744 50 997 0 249 27 478 12 978 34 603 33 135 98 672 83 185 71 925 97 452 59 351
3 382 30 926 87 190 62 266 48 818 55 226 2 899 53 136 44 382 98 370 71 913 26 930 82 570 19 28 92 57 25 53 40 506 38 354 13 93 45 594 78 399 51 53 23 227 89 332 39 569 73 189 68 185 75 998 49 786 22 984 11 272 29 542 90 870 54 582 81 782 97 146 34 919 31 844 10 187 93 645 43 516 27 405 47 429 84 694 80 929 61 449 7 335 0 30 59 754 94 608 52 364 8 692 9 218 20 736 12 73 35 750 5 144 37 831 88 641 74 646 50 232 60 525 28 474 66 439 18 488 21 248 58 868 57 834 63 977 33 470 99 962 72 193 42 365 67 561 36 569 1 359 6 592 86 154 24 717 91 163 17 270 4 461 16 899 83 615 41 652 14 308 64 9 32 57 56 91 77 946 96 522 65 141 46 543 85 655 15 966 70 85 69 511 76 667 95 621 79 582
17 116 48 897 13 196 12 752 82 60 88 41 38 312 19 545 76 200 79 674 81 424 68 559 22 761 85 834 46 639 56 561 28 138 54 515 0 974 64 912 36 575 61 333 87 497 3 55 26 587 2 802 78 120 18 412 4 167 65 473 5 613 20 410 70 358 7 930 90 733 93 36 37 389 41 115 21 183 43 368 29 416 96 781 23 914 42 158 57 152 39 598 73 396 32 588 30 920 6 3 24 76 31 744 67 295 15 90 49 153 14 936 34 272 8 218 97 883 9 473 91 268 40 95 92 311 16 50 74 282 55 46 77 617 98 332 83 932 80 849 44 386 86 536 10 491 47 247 1 968 59 997 45 93 63 211 52 469 53 765 35 66 27 511 11 15 89 115 75 695 62 982 25 454 58 540 60 33 69 203 50 285 33 423 99 523 84 473 66 976 94 569 51 147 95 815 72 268 71 513
86 334 42 783 61 276 25 405 18 660 2 460 55 831 70 840 26 998 34 630 39 406 7 384 47 684 51 564 77 339 27 408 76 755 31 108 58 982 15 175 90 811 41 985 37 321 28 674 1 759 60 74 93 739 45 53 44 902 49 619 94 666 63 833 48 886 21 235 30 641 83 3 82 920 66 201 69 889 23 129 74 558 16 123 89 436 62 962 29 457 46 132 92 380 99 968 9 880 56 177 0 762 12 220 97 674 20 617 53 643 65 983 19 292 91 863 40 733 88 961 4 111 96 709 72 623 13 960 59 712 32 350 54 430 98 861 10 603 78 48 35 772 68 198 24 898 67 133 81 522 84 12 8 438 3 29 85 839 14 858 43 73 6 273 17 889 75 1 87 394 33 230 36 463 22 353 50 279 11 27 80 809 73 304 64 361 52 265 57 191 5 648 71 505 95 391 38 63 79 505
85 297 73 119 97 442 83 907 90 269 13 689 94 318 99 77 28 103 86 905 24 470 78 23 84 98 69 167 79 260 92 664 3 687 36 884 21 129 11 397 18 787 68 124 34 196 52 391 72 834 15 804 10 790 22 336 39 508 95 648 88 415 70 689 49 493 30 785 32 137 20 483 5 915 46 914 19 625 87 704 43 776 26 758 41 350 63 405 23 799 0 296 58 930 44 751 71 796 7 87 74 509 98 990 6 92 76 699 1 153 50 442 53 924 2 520 54 305 45 289 61 573 75 998 9 34 89 427 56 876 48 554 47 59 17 386 81 240 35 157 14 113 27 89 51 909 25 39 12 667 55 359 8 941 82 816 40 221 65 840 33 870 96 19 4 991 37 681 16 583 29 855 31 269 62 126 57 748 42 395 64 194 67 329 91 704 38 557 93 509 60 337 59 466 80 695 77 790 66 301
86 385 14 150 36 186 45 731 77 25 69 32 91 905 13 842 1 799 40 26 78 337 60 296 34 865 67 892 83 700 15 265 5 222 8 578 44 348 68 613 35 925 22 231 61 686 2 236 52 98 21 96 76 588 33 376 73 739 29 834 87 469 20 167 90 681 57 969 11 751 16 876 0 337 82 838 7 557 94 545 97 90 27 283 66 563 59 499 46 281 65 607 81 862 80 650 42 879 92 369 39 585 12 500 85 485 89 994 71 929 99 893 43 62 28 732 24 394 54 188 50 970 88 729 37 211 64 509 72 476 75 729 63 965 48 190 56 857 23 451 19 169 51 921 47 944 55 815 9 894 31 653 49 89 95 782 79 322 62 297 93 86 84 231 18 448 26 6 32 638 10 599 58 632 98 176 25 560 30 204 96 396 74 425 70 21 6 414 3 302 41 506 38 118 17 435 53 295 4 471
5 533 36 677 40 922 48 509 87 223 60 377 89 743 2 66 14 662 73 143 17 924 49 721 10 717 93 9 44 734 7 689 64 493 52 595 83 493 45 762 20 581 62 245 97 357 9 619 74 750 4 639 21 801 79 546 55 308 6 210 1 434 70 881 42 48 32 783 68 837 25 857 77 706 58 686 26 762 90 910 23 244 80 389 78 152 33 559 53 642 47 499 11 735 30 672 86 582 98 832 28 589 41 30 38 296 67 835 75 674 39 390 24 58 59 511 31 799 13 42 54 681 19 627 65 769 8 681 18 479 84 357 12 84 27 506 16 254 88 410 34 570 66 493 61 255 50 308 0 107 71 230 99 104 72 737 56 230 94 150 43 916 37 604 3 253 29 704 51 581 22 434 76 710 92 669 15 612 46 946 63 38 85 797 82 41 35 234 69 353 57 267 96 966 95 651 81 540 91 43
12 677 13 344 82 84 33 898 57 307 53 320 58 103 88 994 83 204 3 118 73 479 95 473 80 917 63 601 18 735 81 69 61 384 50 973 42 222 21 78 96 202 99 517 66 945 60 976 45 473 89 122 24 245 4 923 84 297 30 845 46 722 41 929 8 174 25 317 90 27 27 323 15 699 74 374 85 185 16 240 22 225 78 158 10 911 38 915 77 275 52 341 32 889 9 384 75 102 5 305 2 62 17 276 65 830 94 746 37 20 86 398 76 524 48 472 31 722 49 829 55 155 19 560 47 960 70 615 20 930 71 757 35 579 98 2 91 516 1 681 67 966 29 643 43 171 28 327 72 50 54 370 40 227 56 875 34 869 6 766 92 154 44 169 62 688 0 506 36 733 64 623 51 883 14 27 23 494 69 472 59 843 7 669 11 634 26 398 97 796 93 449 79 646 39 43 87 617 68 21
27 962 70 820 55 448 49 560 2 278 48 699 40 731 89 504 8 521 6 151 11 801 98 378 79 512 74 266 24 19 65 653 4 27 15 799 9 498 69 420 22 147 25 102 39 773 73 254 75 648 71 757 5 368 86 748 95 471 62 932 88 625 47 414 85 353 28 373 14 52 61 994 51 550 12 615 36 263 42 722 82 736 17 662 64 927 34 89 7 189 20 848 46 785 3 673 58 500 99 654 76 285 41 84 84 952 83 829 63 644 78 102 29 730 52 296 92 82 94 243 96 440 54 244 23 958 30 858 43 828 33 103 87 919 90 557 80 512 38 398 44 633 10 692 57 301 67 962 21 669 1 213 66 323 53 766 81 582 37 115 77 515 32 752 35 240 16 912 91 672 97 281 26 99 68 615 60 371 18 27 13 565 31 699 59 318 72 494 0 781 56 653 93 888 50 207 19 59 45 838
60 335 19 965 46 310 89 578 90 972 2 201 20 406 68 413 39 768 43 929 97 135 4 549 67 413 75 161 45 351 64 227 11 783 74 480 76 510 31 983 26 337 78 730 69 380 95 15 36 900 48 735 82 1 63 827 66 593 58 391 83 494 91 464 61 648 38 608 50 569 65 656 51 489 30 278 5 685 71 154 62 384 40 733 77 672 47 36 9 542 73 814 92 134 87 201 8 666 57 156 80 930 99 272 79 286 53 377 34 781 86 571 41 590 93 170 49 583 88 704 18 587 7 852 42 826 10 336 27 789 33 314 52 287 85 97 15 808 44 180 56 992 35 163 70 293 72 197 98 204 22 315 37 858 59 785 96 889 55 423 6 252 1 353 94 123 16 239 32 959 21 661 24 467 0 396 23 88 28 317 12 395 81 240 54 82 25 27 17 805 13 257 14 972 29 616 84 555 3 267
78 212 67 674 71 346 3 769 55 517 61 150 17 696 70 680 88 972 95 504 51 484 89 760 40 41 85 397 94 276 49 392 80 376 16 825 79 905 91 941 43 646 13 249 45 656 46 359 21 425 65 647 15 786 5 456 30 889 83 622 7 650 37 241 38 243 26 625 69 462 27 434 35 196 1 804 6 79 44 998 9 713 10 582 90 139 41 913 57 701 60 26 48 386 87 359 73 949 14 529 58 421 72 499 8 493 59 565 31 698 39 520 96 221 53 628 76 68 34 135 18 702 75 519 29 344 11 950 12 911 22 150 98 394 52 353 28 428 25 914 63 494 4 400 82 245 20 743 0 642 74 93 62 373 86 196 99 784 68 272 32 849 50 385 66 914 33 985 2 712 81 835 24 382 92 881 47 626 97 262 36 137 84 509 54 305 93 968 19 104 64 791 23 324 42 470 56 489 77 459
23 651 17 573 5 224 11 716 74 236 45 799 19 789 39 25 78 572 87 457 57 931 95 695 97 809 9 693 64 924 72 435 86 700 69 664 53 695 27 388 71 772 60 721 80 476 66 43 92 549 26 725 13 230 43 209 59 952 84 452 81 255 79 99 3 332 32 993 1 898 40 340 73 234 49 483 62 665 16 959 99 670 14 875 33 54 28 328 98 305 56 441 36 511 91 390 12 835 89 239 85 730 93 174 82 142 83 682 25 880 63 415 96 206 52 689 4 751 41 982 6 757 55 867 42 120 88 462 18 907 10 569 65 327 61 837 21 554 15 29 76 272 29 550 38 271 24 766 68 350 54 790 46 933 8 617 7 942 70 341 31 563 67 134 2 899 22 716 75 486 37 20 35 867 50 157 90 145 0 537 44 439 94 11 77 456 30 761 20 392 34 511 58 981 51 50 47 444 48 108
8 377 65 619 3 879 35 847 57 756 95 695 58 974 97 295 61 520 79 970 85 735 68 957 42 40 29 710 49 749 78 216 59 678 13 106 18 408 44 768 37 769 76 888 34 993 56 44 19 997 16 810 11 2 27 242 55 469 38 168 24 340 15 579 71 835 87 216 43 546 47 921 21 480 89 146 9 819 51 453 46 727 14 783 1 853 45 425 86 356 23 78 54 389 20 239 53 419 98 234 25 355 80 580 40 898 28 596 67 993 77 789 0 680 62 32 52 212 48 44 91 711 99 430 60 52 22 247 88 420 12 152 4 70 83 77 32 976 30 355 6 856 82 397 96 383 73 916 50 428 90 278 63 461 70 240 74 678 36 861 41 640 26 343 81 64 10 566 84 209 92 271 5 613 64 546 17 980 2 793 31 41 66 264 39 359 33 969 72 447 75 756 69 496 7 279 93 277 94 817
83 790 69 221 60 914 77 260 35 361 62 693 25 64 8 574 50 470 24 441 49 381 57 238 63 395 44 230 78 411 81 417 45 945 84 285 53 502 37 998 34 70 67 503 36 717 16 643 14 754 9 717 97 562 15 789 98 666 46 217 79 813 86 336 39 992 3 973 58 597 48 964 7 796 90 54 75 773 52 624 27 915 95 876 22 269 5 285 70 934 65 297 40 319 32 161 26 6 55 363 10 794 19 935 93 746 1 264 33 797 87 656 56 371 73 581 94 577 89 264 80 895 30 947 61 88 99 167 92 129 6 967 17 60 88 858 4 882 51 316 64 551 76 117 20 737 11 486 13 2 68 776 66 902 38 902 29 666 59 643 82 660 47 293 2 981 43 887 23 236 71 319 18 411 72 963 31 702 21 430 41 351 0 312 74 539 28 720 91 131 85 313 12 966 42 294 96 43 54 178
53 257 56 841 12 827 67 44 13 619 52 707 42 610 17 730 46 847 24 479 40 695 31 59 71 224 55 175 65 34 75 588 69 696 98 224 5 668 20 473 37 856 26 4 95 952 91 824 92 129 44 555 15 675 3 875 30 42 54 359 78 759 79 240 11 787 50 267 10 307 9 662 34 957 70 766 39 631 1 854 59 844 66 266 61 938 87 540 48 957 41 548 76 574 47 992 14 361 2 759 74 588 90 269 72 348 8 818 36 633 99 198 25 719 33 354 29 418 86 464 7 993 38 373 80 628 45 872 18 820 43 45 27 236 51 721 77 580 57 292 60 677 73 761 21 906 22 618 23 168 63 794 88 151 62 649 83 37 93 232 35 36 19 737 85 415 94 284 6 558 64 53 4 966 82 820 89 383 96 704 81 422 97 460 32 471 0 469 58 629 84 869 28 202 49 427 68 458 16 976
79 394 57 593 89 545 56 528 82 93 13 755 19 387 34 201 95 914 29 953 81 258 9 729 18 53 26 793 91 721 59 649 45 674 48 376 6 554 53 871 36 118 93 546 69 914 80 116 54 993 49 139 85 503 10 693 46 799 64 529 8 649 1 304 96 142 67 121 52 742 77 141 55 353 28 106 65 968 61 910 37 499 88 441 44 41 40 525 15 160 23 706 31 519 39 496 32 413 94 456 66 370 75 515 99 64 63 882 60 41 38 91 21 922 68 179 97 453 11 186 72 40 76 539 92 838 90 708 17 425 87 311 12 33 74 533 35 474 62 185 3 771 43 93 33 493 7 149 5 919 41 601 14 936 51 74 27 459 0 326 30 466 42 113 22 17 73 644 25 8 84 406 78 41 58 950 83 30 98 608 4 756 86 186 70 721 71 246 50 203 16 737 20 496 24 327 2 933 47 964
39 115 85 726 92 408 47 552 18 220 83 553 88 655 15 888 57 619 32 620 16 578 4 174 9 373 84 807 3 916 64 830 33 628 95 705 20 477 54 863 31 65 23 206 11 983 5 855 96 358 63 60 75 869 87 442 46 264 60 759 59 575 65 174 66 194 29 228 97 139 90 382 89 397 8 424 42 998 68 80 99 675 51 973 37 296 44 53 48 531 2 301 78 654 69 717 52 654 93 846 94 120 86 797 10 376 43 323 35 666 58 966 22 34 73 11 0 513 41 819 1 109 7 865 76 227 61 295 77 457 40 519 45 264 34 80 24 475 56 927 53 304 6 28 38 380 82 503 36 794 25 190 30 622 80 832 13 372 62 677 28 723 14 899 67 904 19 306 91 486 74 945 79 579 50 739 21 274 72 990 71 73 27 833 81 385 12 17 70 180 26 530 98 948 49 147 17 204 55 20
49 370 8 889 71 688 84 639 9 740 81 151 66 106 57 246 28 781 86 155 72 73 56 202 77 318 23 660 31 584 83 538 69 599 3 637 82 452 27 738 58 354 79 561 47 930 96 751 78 106 48 396 54 591 97 245 87 481 6 556 70 17 22 725 52 622 14 611 45 530 73 183 62 869 11 18 98 894 65 512 50 521 88 523 53 394 75 911 43 61 60 131 38 812 92 425 90 352 41 610 80 481 29 383 59 510 16 729 91 777 4 602 51 475 39 934 44 335 36 523 94 530 74 559 76 204 85 496 99 68 0 737 25 156 63 102 42 909 33 67 17 224 35 904 32 576 20 116 67 58 40 650 30 482 7 158 13 752 46 316 89 564 18 789 37 695 5 350 10 234 93 504 1 64 95 221 2 416 34 403 12 280 61 375 64 548 68 54 21 762 26 88 55 831 15 830 24 975 19 522
70 510 76 62 96 382 62 234 31 813 23 586 87 606 69 493 42 626 52 511 47 639 29 151 36 279 24 362 12 217 0 107 84 241 73 548 65 37 25 140 92 326 49 158 79 816 38 238 33 51 46 527 94 813 11 850 91 939 54 71 41 809 95 149 57 852 43 671 59 450 21 572 26 388 45 112 4 641 17 197 40 321 30 76 27 223 20 725 60 933 75 548 6 804 39 874 56 640 74 607 10 154 8 236 88 392 77 788 68 328 18 949 67 11 71 789 66 683 64 969 48 373 32 24 99 206 81 868 22 829 55 691 86 402 19 935 72 577 44 330 82 704 28 559 1 314 89 840 85 219 15 146 9 403 7 872 61 812 98 718 97 995 3 567 53 581 78 920 13 618 80 489 35 870 58 822 16 135 2 556 14 766 34 602 93 272 90 748 83 697 37 491 51 811 5 436 50 72 63 377
40 969 71 550 97 71 53 269 33 691 83 39 85 943 68 139 70 700 32 226 35 492 44 541 36 254 69 815 75 825 47 573 31 880 56 568 6 606 54 806 64 101 74 736 89 28 91 335 66 168 51 40 65 463 25 622 99 235 13 424 92 402 11 693 8 319 78 6 29 65 43 868 2 78 7 350 9 887 80 779 28 492 23 270 46 664 59 25 73 388 21 348 15 553 14 38 84 335 95 678 93 148 63 329 34 615 49 270 72 703 79 831 90 193 30 440 1 707 18 313 26 417 39 289 45 339 27 576 52 136 5 463 16 467 96 304 58 432 81 639 24 951 42 726 76 864 48 439 4 885 17 943 60 658 57 768 87 987 3 191 98 802 88 303 10 730 86 795 22 490 20 200 67 165 77 683 38 256 12 943 0 18 61 15 50 241 62 165 41 526 19 157 55 150 37 276 94 264 82 293
96 92 55 768 54 563 1 353 14 603 83 233 8 527 75 723 50 308 88 96 58 634 65 445 66 613 11 254 5 759 22 496 21 193 27 708 87 512 97 281 90 600 81 426 35 328 47 566 40 726 37 352 34 601 68 65 82 759 72 674 78 556 41 526 46 288 13 131 84 328 26 959 73 785 71 650 20 593 4 906 70 574 53 641 98 601 38 803 44 213 0 200 28 469 32 579 99 58 51 445 31 326 52 773 7 461 9 549 24 800 56 393 57 765 6 924 67 511 16 95 18 294 12 853 94 564 30 33 48 614 89 182 45 336 91 69 29 774 61 115 3 264 93 790 17 252 49 734 86 902 63 262 92 148 2 608 64 384 43 954 62 671 42 999 23 809 95 730 85 628 74 707 36 430 79 827 69 34 60 102 80 612 39 43 76 728 10 472 33 268 15 144 19 683 77 876 59 176 25 446
50 687 31 403 68 287 16 99 28 873 79 899 55 220 32 113 93 705 33 131 19 5 70 431 23 221 71 126 38 839 62 276 87 96 15 297 86 519 35 457 90 537 3 203 20 83 96 338 80 800 69 320 92 319 91 97 85 675 51 986 88 252 30 318 37 751 76 508 26 59 61 543 84 850 78 924 39 839 57 888 77 813 65 589 4 696 53 992 52 727 10 478 99 643 81 856 97 461 54 267 95 558 47 528 72 973 34 998 64 250 17 351 8 874 36 193 9 530 82 758 0 58 44 266 60 984 25 970 29 538 43 691 48 887 22 93 94 635 24 493 49 627 11 264 58 182 1 914 63 228 89 567 74 875 2 268 45 161 21 225 42 983 7 204 18 528 83 26 59 220 13 954 46 500 56 398 12 570 27 534 73 224 98 581 66 579 14 618 41 488 75 414 5 852 6 540 67 536 40 161
54 384 53 19 69 419 25 140 29 183 60 765 85 101 89 185 63 27 36 778 72 204 19 27 38 515 98 545 12 129 48 284 91 504 66 349 80 645 97 68 82 292 23 476 9 982 30 976 56 523 50 100 52 433 18 148 5 26 42 714 4 137 39 142 2 636 11 497 49 333 1 553 67 604 61 91 40 816 7 522 0 956 37 462 17 58 34 539 99 508 6 726 95 12 92 42 3 638 58 443 62 121 93 701 35 901 75 215 71 840 86 324 68 606 47 518 94 669 21 874 22 575 73 674 41 903 70 210 79 669 96 858 31 68 81 242 88 329 27 135 45 401 59 278 33 234 24 827 28 414 14 108 8 238 87 694 55 246 20 896 65 889 51 582 26 908 10 324 57 801 84 322 83 120 74 645 13 784 90 875 78 985 15 940 16 616 76 72 46 93 32 767 43 285 44 236 64 268 77 756
12 123 76 742 40 59 5 905 77 505 56 613 72 988 52 355 90 53 93 478 83 778 69 506 59 671 14 372 41 658 60 613 58 930 45 986 53 837 38 367 22 980 97 863 85 154 55 925 26 639 65 367 0 544 63 450 42 152 78 242 34 449 46 674 4 581 73 276 33 483 11 807 98 124 48 112 44 344 74 419 68 6 71 113 49 133 8 315 23 458 89 175 86 303 9 252 24 190 37 114 25 73 64 293 18 152 19 335 91 226 95 833 21 698 99 700 1 988 15 15 92 524 29 345 2 335 27 904 79 356 70 852 75 60 35 652 31 48 82 425 54 694 10 969 57 876 88 869 20 570 62 17 47 823 3 221 67 335 96 206 66 104 87 384 7 232 32 429 81 918 43 637 39 887 50 549 61 4 28 802 6 340 51 434 94 684 30 259 13 242 84 99 80 786 16 227 36 915 17 340
50 481 95 210 56 442 52 608 68 155 57 884 65 662 83 6 97 514 70 97 37 46 53 799 34 748 54 318 12 863 91 594 23 51 49 343 39 459 87 476 8 474 62 239 46 188 67 159 94 707 59 662 5 278 93 198 61 453 96 125 16 83 20 546 75 195 32 913 92 112 42 692 18 720 44 754 51 332 81 232 9 830 31 903 35 608 88 466 72 511 25 720 11 106 63 951 14 362 84 488 1 156 80 867 90 503 21 372 86 433 74 130 7 726 15 580 4 1000 24 389 69 544 64 462 77 929 38 924 36 201 73 761 48 372 6 194 40 702 45 588 28 721 98 793 89 457 79 331 19 945 82 851 27 339 29 563 41 68 71 274 78 857 26 556 33 36 2 92 76 279 43 440 0 535 22 247 99 616 13 275 10 474 66 605 85 384 55 585 58 640 47 412 60 433 3 366 30 794 17 29
57 161 86 542 61 808 13 878 29 293 54 922 32 854 84 870 95 655 16 211 62 769 66 581 58 42 20 679 8 265 72 70 30 974 23 589 14 969 37 754 33 543 38 558 17 801 63 321 76 944 4 242 96 317 21 615 68 141 56 988 50 710 35 970 53 846 74 700 31 918 75 803 87 631 47 375 88 81 34 48 48 804 42 172 41 959 82 997 85 578 26 469 93 725 99 643 36 585 52 656 49 179 5 862 46 165 92 137 94 449 10 598 83 940 18 623 19 195 89 50 55 362 60 384 44 636 39 595 7 159 67 617 91 166 90 37 6 35 43 853 79 967 64 781 40 776 22 185 45 607 81 798 65 253 12 122 28 526 59 215 1 427 78 332 15 795 11 513 0 407 80 401 25 286 27 127 69 728 98 122 9 999 70 343 77 155 73 444 71 16 3 607 24 218 2 450 51 309 97 677
67 268 47 642 99 620 51 208 29 918 18 119 93 279 79 917 32 462 12 563 24 567 72 950 75 560 46 183 96 394 71 853 61 945 63 280 57 77 95 225 98 489 85 71 74 893 60 603 25 262 73 718 70 830 44 528 68 115 94 674 59 127 84 274 43 39 62 737 38 61 90 141 35 802 76 921 92 419 65 987 6 331 26 451 13 51 22 389 34 996 82 642 52 375 48 967 58 551 50 500 39 840 8 367 54 802 53 124 86 800 21 906 16 829 11 593 78 58 56 586 0 860 66 574 33 95 97 391 14 808 87 143 3 972 17 305 81 504 45 381 2 862 9 615 64 558 77 526 4 712 89 744 69 892 91 220 40 587 88 972 5 396 36 16 41 804 42 725 19 159 23 371 27 732 10 79 20 445 83 81 1 65 15 225 7 299 49 322 28 817 31 864 30 339 80 918 37 646 55 743
8 29 38 572 47 381 98 420 86 556 58 872 67 217 25 329 23 579 4 143 34 557 95 302 71 437 72 672 13 390 56 656 42 220 36 416 78 430 16 424 39 522 61 546 20 949 18 90 97 995 28 65 68 818 70 400 57 20 77 707 46 424 41 19 91 332 49 429 80 635 5 894 89 552 96 925 12 754 85 663 69 821 63 688 88 582 55 426 99 534 79 864 17 320 84 75 32 766 3 113 11 66 92 728 19 55 83 864 53 707 43 937 9 441 2 184 10 670 15 37 87 590 21 75 75 972 76 106 35 66 93 754 44 269 37 208 52 856 62 881 24 686 29 411 26 671 81 658 14 365 64 100 7 707 54 364 50 472 40 955 31 224 0 320 74 851 30 106 94 794 48 119 66 952 6 593 90 184 22 443 65 776 1 825 73 86 33 137 59 176 60 895 51 49 82 288 27 359 45 480
10 398 2 961 47 147 77 475 86 436 90 10 45 516 23 640 44 944 42 393 74 312 96 427 21 414 13 145 65 357 97 548 73 541 49 364 80 662 63 622 24 628 25 438 30 509 66 673 50 912 51 185 6 806 70 215 14 575 64 530 71 596 46 168 79 831 91 775 5 644 61 35 60 120 35 812 59 647 83 793 16 568 56 721 31 854 7 583 11 701 32 449 48 318 17 576 40 813 67 634 57 34 9 332 95 865 0 572 38 152 69 474 55 72 89 959 87 748 26 709 81 440 93 373 1 456 29 694 27 679 36 201 58 957 28 853 53 639 98 107 37 939 99 981 78 680 4 858 18 12 33 884 62 64 34 236 92 447 39 435 94 981 19 85 41 601 20 360 82 715 84 625 88 565 15 438 8 105 75 968 76 60 85 222 54 750 68 365 3 656 12 892 43 689 22 242 52 50 72 904
52 846 37 412 20 988 91 727 54 156 2 967 87 424 40 333 35 747 95 958 24 623 56 113 0 307 42 849 85 613 53 134 29 95 99 275 59 306 83 258 30 17 65 102 23 244 57 805 49 759 46 261 66 279 43 335 77 59 34 862 84 863 31 413 78 512 55 59 60 485 92 458 47 144 50 220 93 76 36 303 76 546 89 2 6 487 44 463 33 385 25 842 28 588 4 209 86 760 58 76 69 688 96 234 62 962 18 543 21 750 10 414 41 582 72 155 14 787 12 435 70 391 7 458 19 992 11 178 61 417 5 987 38 530 94 963 74 159 39 941 9 990 8 845 27 602 82 149 73 782 51 455 63 556 81 700 22 224 68 245 64 563 97 456 48 326 79 930 26 225 16 773 15 232 80 694 88 647 75 704 45 173 13 116 71 234 32 184 67 673 1 75 3 806 17 217 98 904 90 807
31 750 10 718 25 657 64 59 43 958 75 99 4 85 57 13 52 544 30 76 66 727 14 559 8 546 63 653 40 942 34 925 72 305 56 830 71 741 28 688 12 807 88 243 62 939 18 270 36 703 84 94 27 766 97 523 87 890 42 585 20 363 65 584 54 409 17 716 77 992 76 6 26 90 78 191 1 171 83 911 95 705 85 949 53 91 89 442 32 443 46 357 73 788 90 81 60 648 41 958 22 480 29 752 58 345 69 630 55 393 2 484 50 92 61 15 91 451 49 574 74 185 68 694 13 854 45 715 21 628 48 306 37 49 9 617 96 203 11 270 94 362 35 72 6 802 81 242 16 666 51 930 39 602 99 476 79 989 15 264 24 480 47 495 92 583 7 635 80 1 59 925 98 818 67 444 33 635 86 943 23 460 82 601 19 967 5 541 44 574 0 668 3 571 70 899 38 127 93 505
13 28 40 555 88 558 81 347 64 40 92 737 95 271 26 636 9 945 14 792 51 892 12 408 18 590 46 526 98 13 84 405 70 836 71 222 20 515 36 769 19 897 38 122 42 21 30 887 16 137 0 2 97 350 35 199 7 817 1 45 73 350 45 417 44 209 33 11 32 620 74 942 25 31 96 302 17 477 87 211 31 142 37 19 24 110 11 731 60 566 65 816 63 382 55 304 69 52 22 347 23 575 54 358 83 202 47 748 28 155 3 132 58 554 56 48 99 754 5 8 67 203 94 76 59 290 49 997 8 782 76 962 75 768 61 771 6 723 68 179 34 450 41 452 39 44 82 529 86 47 4 479 43 971 89 152 62 782 79 50 50 423 80 560 15 123 29 936 10 626 53 953 91 160 90 733 72 502 78 364 52 896 48 186 77 493 93 74 27 574 2 378 57 296 85 260 66 229 21 712
49 335 2 469 39 225 14 514 12 911 72 888 30 466 24 638 23 338 5 809 13 809 53 759 29 729 83 179 10 122 87 100 71 92 40 6 65 625 82 269 54 849 85 802 69 586 81 83 74 443 42 692 66 616 73 891 15 914 47 996 57 719 88 783 37 592 38 681 28 270 32 122 80 500 33 818 9 419 98 469 41 96 4 297 6 82 20 962 55 220 77 62 79 281 78 860 8 325 67 366 51 866 48 417 27 392 43 885 60 300 0 422 75 344 68 879 1 731 76 205 70 272 91 471 97 411 21 685 35 147 61 698 86 428 89 646 22 766 17 99 64 639 46 552 99 958 96 924 93 847 62 255 45 326 92 693 95 651 26 397 7 961 36 324 19 480 31 476 50 726 56 394 52 107 84 782 90 74 16 918 44 251 58 579 11 911 59 760 18 733 25 46 3 833 34 708 94 129 63 125
65 361 37 416 50 458 25 515 59 555 31 364 10 403 47 739 69 378 61 998 86 621 27 251 92 516 55 318 64 197 53 803 79 8 33 925 39 330 68 928 88 859 93 29 74 988 54 10 94 921 95 724 16 360 90 190 20 697 60 899 21 104 43 440 17 522 18 445 22 671 70 169 97 865 75 983 14 634 32 385 87 765 80 155 48 122 62 778 49 809 56 640 6 335 78 433 76 296 57 137 84 534 34 257 13 792 66 760 46 322 3 509 52 597 89 727 19 41 71 265 11 733 81 579 72 261 67 558 82 212 26 470 9 211 44 272 98 62 58 391 83 128 30 438 51 865 40 520 41 767 23 750 35 838 4 780 29 952 8 738 42 84 12 259 28 58 1 739 96 932 7 219 73 641 15 256 91 220 99 92 0 907 77 131 5 699 85 841 38 996 2 752 45 715 36 830 63 185 24 507
82 236 24 410 78 913 86 21 19 60 72 530 79 256 73 698 89 917 4 159 45 309 22 91 76 111 95 278 2 707 48 227 77 453 94 338 23 829 83 184 80 748 33 976 99 915 28 719 0 341 55 111 6 841 42 60 70 555 97 306 18 726 46 685 61 584 63 27 13 450 59 146 81 522 43 245 32 656 29 332 20 923 38 430 58 331 8 799 91 14 14 871 25 341 26 125 16 741 71 50 51 978 84 856 31 168 5 919 64 644 40 803 90 343 21 251 50 552 10 965 47 89 85 517 74 781 17 412 41 997 15 294 66 869 93 42 52 189 67 413 69 603 57 526 37 987 68 52 65 604 39 698 62 556 49 890 92 27 11 901 34 49 9 886 75 741 87 60 98 324 35 109 96 299 53 473 30 399 56 240 7 941 1 600 12 128 44 373 27 491 3 778 36 648 54 575 60 599 88 584
91 603 40 749 32 190 78 982 55 459 26 205 65 206 25 537 41 693 13 179 18 338 66 614 43 709 8 26 80 664 72 529 45 956 89 549 61 179 68 791 6 695 47 594 64 628 95 56 92 420 9 939 88 507 84 172 46 222 34 843 79 700 49 49 7 439 33 34 4 309 67 790 82 909 90 213 23 355 62 736 38 981 74 485 27 725 1 454 51 300 81 602 69 56 15 426 87 557 44 11 96 465 12 791 60 68 2 133 48 169 22 578 36 809 77 734 16 362 39 654 53 600 0 621 93 584 5 912 10 366 86 143 29 979 19 571 28 702 70 824 57 193 42 457 30 705 3 869 11 464 58 936 71 555 63 914 75 129 76 724 94 386 31 597 24 192 50 606 56 274 73 941 83 584 54 737 59 772 14 472 17 20 99 204 20 909 21 864 52 927 98 265 35 210 97 178 37 301 85 802
36 74 71 483 22 683 25 707 79 108 53 558 30 384 98 535 0 342 29 662 91 135 74 418 43 63 27 245 54 525 77 760 50 93 32 47 92 149 67 785 2 168 69 14 18 827 87 298 8 840 58 602 16 894 63 449 11 137 64 581 33 870 76 301 57 604 70 808 97 748 17 735 26 938 68 485 95 737 14 561 10 553 31 627 13 783 88 913 19 617 66 95 44 348 62 1 6 976 75 573 46 164 93 639 52 665 61 123 21 62 55 188 15 500 9 158 47 791 35 780 38 23 82 724 3 635 83 265 59 665 12 181 1 834 23 659 84 95 4 678 7 630 45 808 51 552 94 659 73 883 81 780 72 107 96 393 78 208 24 533 65 344 89 149 5 930 28 334 49 788 40 124 85 407 48 510 90 142 56 433 37 519 20 308 80 78 99 708 42 807 86 754 39 502 41 477 34 528 60 962
11 704 40 741 48 252 39 233 31 342 76 644 38 224 21 983 66 1 12 589 60 933 61 432 41 721 93 434 63 177 34 523 62 340 69 373 0 82 15 820 44 2 24 765 9 83 96 567 87 844 45 921 20 511 85 75 55 748 90 556 52 594 91 745 19 120 4 373 83 470 64 984 65 1 8 841 74 899 26 295 57 480 37 511 1 896 14 238 81 167 30 312 50 934 23 441 79 693 28 682 99 205 2 881 89 835 70 967 29 373 32 345 35 668 84 406 97 598 27 274 53 122 59 846 7 491 18 803 88 827 10 387 75 761 80 929 42 307 46 478 95 686 6 655 94 954 67 509 33 653 43 306 36 606 72 500 78 437 82 804 5 155 86 390 68 665 98 291 73 159 49 828 56 723 92 261 77 442 16 161 51 441 47 218 71 491 13 143 25 361 58 917 22 214 17 874 3 273 54 304
48 104 59 560 47 191 33 188 37 645 35 361 21 879 41 930 20 393 96 464 68 11 54 585 26 851 75 910 70 964 58 852 98 832 95 671 32 135 2 207 62 51 55 11 82 243 86 790 40 42 14 804 66 847 42 858 88 588 18 647 34 512 0 561 99 918 49 569 51 904 69 401 19 725 17 335 29 331 28 216 24 429 92 762 81 274 56 123 9 384 22 453 12 674 57 401 71 403 90 724 8 415 64 348 60 18 50 835 3 33 5 923 87 668 27 40 67 737 10 718 25 73 52 942 79 117 94 576 6 71 63 799 53 151 78 562 97 740 15 437 46 860 23 34 39 566 85 92 43 744 73 63 89 718 11 288 4 558 77 567 45 740 13 559 16 253 7 871 72 347 80 523 44 823 76 606 93 277 1 423 38 35 30 142 61 337 36 154 83 58 84 760 74 992 91 572 31 310 65 684
57 384 78 612 95 286 46 362 81 912 59 364 22 463 91 104 54 26 23 235 1 621 89 920 96 718 83 101 66 695 10 468 16 83 2 472 34 744 30 801 94 360 87 733 48 313 52 46 68 665 17 376 93 59 25 239 14 205 36 94 8 739 56 90 20 948 88 859 86 791 62 173 55 726 58 829 13 84 19 266 40 919 71 873 3 866 98 993 69 14 75 872 27 263 74 456 0 117 32 413 44 408 6 865 82 211 4 70 49 383 90 128 11 508 51 316 7 621 15 167 84 506 31 432 72 208 9 57 28 69 77 820 92 160 35 607 12 453 47 172 97 388 42 746 33 537 18 103 26 874 70 518 80 544 76 182 39 115 64 326 67 85 38 175 63 836 61 170 24 96 79 254 45 545 53 874 73 566 50 721 41 900 65 230 37 882 21 887 85 987 29 572 5 325 60 340 99 504 43 380
68 514 55 483 90 785 66 579 82 372 41 121 39 792 12 770 35 248 32 417 93 262 42 939 78 847 20 602 36 72 98 816 47 900 73 841 44 323 6 48 96 164 95 836 22 83 92 926 24 619 63 845 88 847 53 871 84 258 76 919 49 817 21 80 28 174 75 376 81 857 48 658 87 709 60 578 70 905 83 955 31 930 9 927 43 115 74 330 59 592 11 585 86 551 25 663 97 906 62 484 29 665 64 732 30 801 23 657 15 31 3 220 79 439 65 615 69 711 16 743 5 296 94 304 10 15 67 159 71 776 51 741 34 503 19 610 54 687 77 31 7 560 45 396 58 849 26 603 13 48 50 496 99 355 33 793 0 917 17 43 46 696 80 498 52 279 57 757 27 241 18 35 89 115 85 204 91 778 37 450 61 529 1 959 2 617 8 452 14 639 38 405 56 146 40 240 4 198 72 975
86 982 95 756 9 618 50 248 44 258 46 458 58 32 80 512 85 148 94 438 92 240 41 87 83 352 59 479 32 81 51 364 31 888 48 63 71 619 36 306 47 914 17 545 26 136 20 124 13 3 99 566 16 740 11 461 15 201 74 436 78 868 12 726 61 519 6 204 28 963 18 541 22 393 42 902 8 534 7 334 81 279 33 979 56 25 19 553 84 967 79 71 4 595 60 623 39 51 91 657 10 989 65 570 64 809 0 528 88 696 62 409 66 25 96 507 27 963 3 773 37 313 40 829 72 380 69 419 82 797 55 292 25 534 5 269 73 114 52 205 57 552 1 695 67 337 43 461 29 174 97 147 34 105 77 246 30 57 54 730 35 269 93 644 70 986 49 424 87 116 63 739 24 781 89 538 45 632 53 631 21 512 75 631 23 694 90 312 14 601 38 464 2 140 98 456 76 831 68 525
85 593 95 521 74 601 47 974 36 365 57 192 24 251 68 947 35 785 73 976 45 656 51 808 65 162 96 421 12 1 63 576 26 895 3 366 76 970 92 772 58 778 0 998 32 550 84 704 10 844 41 927 59 505 4 739 71 672 25 707 38 827 40 442 14 57 42 696 64 733 77 408 44 759 18 647 81 339 21 835 19 445 37 658 33 642 88 29 49 174 66 576 87 19 29 805 80 894 52 6 69 909 91 842 50 285 8 307 20 729 27 205 11 182 6 168 16 111 89 72 93 566 43 698 79 702 86 350 48 823 60 285 67 328 13 791 2 596 55 887 82 347 34 624 31 639 62 95 1 988 5 918 46 134 94 192 98 991 54 365 30 197 17 670 97 65 61 425 75 796 7 203 9 78 90 944 23 929 83 54 53 239 56 546 39 201 22 488 28 395 15 166 78 495 72 941 70 742 99 354
21 327 17 380 30 471 1 382 40 668 23 291 31 282 99 638 70 525 41 898 39 263 74 330 33 671 93 753 9 946 87 972 79 428 3 417 82 849 19 30 14 577 38 860 11 596 72 261 35 61 92 675 46 926 97 694 61 101 86 834 34 491 54 827 27 428 91 929 4 290 36 369 76 592 37 466 60 153 57 633 77 760 65 113 29 647 2 730 67 897 68 565 73 244 62 136 26 56 28 466 50 965 6 747 20 257 43 689 78 180 13 686 66 838 63 165 53 477 89 97 90 284 69 386 5 347 84 854 58 599 44 531 22 432 16 365 56 462 55 512 96 411 88 604 15 625 24 931 42 268 51 455 18 191 48 405 10 99 83 792 75 644 7 594 0 655 47 835 12 999 81 862 71 250 95 872 59 681 52 722 94 345 49 533 8 897 25 975 32 506 80 263 98 213 45 38 64 166 85 198
65 60 68 729 55 782 90 427 94 326 42 602 33 849 95 246 23 756 5 430 34 515 48 8 62 212 6 268 35 218 92 193 18 341 87 576 7 282 67 79 57 777 31 399 36 376 20 581 41 240 99 15 17 132 64 603 9 721 63 117 26 263 19 536 96 84 37 314 46 348 44 112 75 642 15 602 43 507 76 979 21 286 32 82 70 544 71 317 39 549 40 870 14 331 2 283 29 968 3 436 50 296 98 392 77 603 54 736 97 686 81 204 28 349 84 357 74 805 69 246 16 312 49 949 80 384 88 358 13 554 53 757 73 235 83 658 45 794 22 952 60 150 86 506 82 983 0 423 25 566 79 578 52 914 1 393 27 781 78 412 4 164 61 477 85 176 89 447 66 209 59 73 51 726 24 568 30 748 10 5 12 217 47 531 72 228 93 513 38 493 56 806 58 612 8 1000 11 357 91 98
99 721 98 280 0 789 39 559 4 444 96 191 66 634 57 443 78 375 97 532 5 501 28 311 32 340 41 78 13 422 56 854 71 601 93 645 19 357 94 195 63 80 85 107 49 604 55 942 38 875 11 151 69 89 76 650 64 285 1 270 90 112 92 878 62 419 36 214 16 644 88 966 91 905 79 544 53 22 61 173 34 248 68 529 54 622 58 305 45 630 27 181 37 118 82 204 8 78 10 609 12 735 9 522 46 854 35 828 29 538 43 28 60 400 2 585 18 713 95 847 81 952 51 603 42 22 70 241 20 932 73 685 26 808 50 2 77 697 24 285 40 847 47 291 87 762 15 356 33 829 7 655 86 140 72 166 3 940 14 178 89 149 84 256 31 318 75 793 6 642 21 570 25 752 74 592 23 247 17 699 59 136 83 362 30 370 52 883 22 789 48 992 67 513 65 914 80 517 44 225
28 665 85 474 60 369 61 242 88 584 78 315 74 141 83 659 81 738 26 203 33 308 12 14 38 168 48 639 10 105 43 404 50 408 54 139 31 856 66 38 2 5 59 834 39 306 84 13 14 558 46 211 29 535 87 758 93 29 11 544 47 630 18 198 90 662 94 124 8 528 80 405 21 463 16 176 9 531 97 474 57 262 76 218 41 986 19 835 15 309 62 258 35 458 89 295 22 867 25 418 96 375 67 931 32 165 7 242 95 389 70 357 13 674 51 309 75 458 98 792 91 244 5 460 3 552 44 884 64 129 20 677 86 225 79 537 49 137 1 360 34 139 73 392 30 267 37 613 99 251 36 918 68 328 71 341 53 277 6 918 17 217 63 763 52 97 24 58 56 771 58 655 92 202 77 942 27 672 82 391 55 489 0 865 65 754 4 866 45 118 69 232 23 65 42 115 40 14 72 33
48 660 77 638 46 856 62 241 64 132 21 370 23 913 56 482 80 475 29 891 66 175 44 181 96 132 5 674 68 203 53 472 1 388 30 660 41 167 86 132 15 437 72 820 91 431 87 997 8 868 65 342 75 741 17 295 61 344 33 9 88 844 43 913 18 339 70 815 28 806 42 433 20 6 26 148 89 433 58 356 81 28 73 33 57 820 82 504 97 416 59 940 99 247 31 808 39 955 50 598 92 536 9 714 13 461 52 992 67 42 36 97 32 477 45 291 95 296 51 963 2 204 60 795 10 136 84 38 25 147 14 62 3 362 47 243 0 637 54 167 7 663 16 39 11 734 49 418 85 47 24 498 37 235 74 891 35 387 34 806 93 372 6 208 94 425 12 838 79 636 4 735 90 61 19 208 27 353 22 701 63 972 69 409 78 31 98 237 83 972 71 987 38 231 40 217 76 704 55 797
29 268 10 335 96 384 97 767 41 526 98 987 89 140 13 465 84 511 78 597 82 865 24 351 44 691 76 151 72 412 34 451 45 837 95 206 75 244 58 895 90 29 20 778 70 436 69 141 80 533 40 35 81 990 11 61 39 467 5 506 63 339 23 58 79 848 61 561 60 934 33 441 94 671 35 328 59 529 52 863 68 377 50 53 66 702 54 6 43 21 91 983 46 960 83 108 71 494 87 599 2 459 48 769 17 380 88 476 86 573 49 594 92 108 25 937 16 304 47 519 62 3 19 941 12 688 6 45 55 414 32 15 18 822 77 440 0 485 37 852 21 351 67 545 38 509 93 423 51 743 7 536 74 981 4 891 57 503 56 63 99 721 26 840 27 966 42 154 85 162 15 728 22 467 30 214 65 822 53 572 64 152 3 717 31 27 73 904 8 794 1 115 36 191 28 471 9 837 14 361
94 20 81 924 52 740 44 668 91 975 93 223 86 87 98 400 26 647 62 1 96 773 85 606 65 258 2 548 66 56 32 951 15 11 20 921 88 657 87 956 22 64 42 431 6 328 67 244 74 512 13 869 55 413 83 185 28 418 16 292 99 781 79 399 72 16 68 988 7 212 60 418 80 83 64 553 78 713 59 403 97 272 51 378 48 687 57 382 27 623 95 95 0 103 53 283 50 860 41 604 8 475 3 631 10 102 4 518 45 566 84 711 73 605 19 608 38 751 49 649 46 986 12 610 18 420 77 726 11 942 54 759 90 698 31 608 14 516 30 626 34 67 9 204 69 434 47 21 24 217 71 675 23 298 17 365 5 94 61 643 25 648 36 93 40 654 70 677 89 12 82 501 63 668 56 323 37 407 1 606 92 977 75 136 43 282 35 637 33 988 76 203 58 185 39 66 29 467 21 546
98 991 16 581 45 367 84 391 8 971 2 780 55 718 86 961 95 905 9 418 38 985 92 226 94 267 49 175 97 534 5 464 33 53 4 120 58 456 87 619 78 41 51 355 0 178 22 546 72 143 70 626 25 563 44 858 15 94 36 401 29 330 27 363 75 88 60 821 23 235 20 65 47 631 71 563 83 354 63 12 66 701 99 563 41 244 79 4 53 578 62 847 64 782 57 278 31 175 46 267 34 229 93 347 7 759 54 35 32 356 80 683 59 421 14 611 40 811 48 237 42 407 3 175 88 260 11 89 96 658 19 712 56 394 1 573 12 448 50 352 30 330 6 800 21 421 43 514 73 99 26 46 37 584 91 961 68 194 69 241 65 428 39 155 35 222 18 936 10 213 74 385 85 939 52 119 28 127 13 398 89 378 61 570 67 834 24 929 90 477 17 303 77 115 76 609 81 687 82 575
5 132 91 909 51 50 74 897 20 436 83 429 93 91 32 628 34 217 46 736 19 992 54 614 59 177 40 971 71 529 41 373 73 367 97 354 11 164 17 353 29 195 98 142 49 818 58 869 63 595 55 947 16 352 84 648 77 477 35 549 45 120 36 740 62 127 25 479 79 549 44 378 50 901 18 263 94 326 56 128 24 169 86 1 28 25 42 633 47 553 30 102 81 529 7 927 67 562 48 65 6 306 61 615 10 939 69 951 76 817 70 841 65 476 21 936 64 729 87 986 38 765 4 326 72 24 60 288 66 555 15 473 0 504 75 985 78 237 88 820 39 225 31 776 22 965 12 592 43 75 90 70 80 241 2 370 33 322 26 457 52 865 85 508 95 978 27 139 92 180 23 365 99 546 9 210 13 323 8 893 82 357 96 991 53 503 57 122 1 731 3 405 37 550 68 384 89 214 14 672
70 232 92 904 83 136 3 232 2 800 75 128 18 578 97 928 95 750 76 419 82 431 54 495 85 649 1 4 36 792 47 35 55 137 66 980 73 360 8 381 60 147 88 198 42 959 91 396 46 454 20 923 7 77 48 105 93 995 43 800 21 404 26 69 30 889 27 384 29 439 87 667 80 86 81 246 86 681 17 85 5 122 24 59 65 398 25 46 64 492 10 352 69 567 58 609 96 576 84 545 72 585 49 269 77 153 14 598 13 788 71 622 62 584 37 199 53 577 94 120 44 62 22 292 28 405 78 490 67 198 61 190 11 707 38 573 4 59 79 558 68 621 50 488 74 489 57 887 52 938 15 561 90 32 41 442 31 427 35 706 23 651 33 886 63 744 9 422 51 439 32 554 59 984 19 919 39 135 6 201 0 269 12 773 34 516 45 705 16 102 98 636 89 937 99 936 40 110 56 827
72 92 68 883 47 297 54 412 34 361 33 684 5 679 3 45 65 841 99 199 69 329 84 802 8 895 58 977 25 121 32 13 42 675 44 286 89 414 4 36 55 992 78 798 21 924 23 596 11 48 83 666 98 610 43 71 18 703 40 985 38 237 60 944 10 772 59 986 74 58 15 983 85 44 12 365 86 665 46 461 90 769 30 890 67 773 45 573 41 88 29 885 61 768 92 469 24 40 27 941 63 267 62 744 0 918 22 952 35 226 48 682 88 494 76 445 1 830 53 863 28 140 80 805 94 213 31 312 36 336 6 342 70 740 51 579 14 455 91 734 13 604 49 142 9 46 7 920 82 410 79 167 64 842 75 678 56 896 57 515 66 899 95 540 39 178 17 705 71 263 16 956 52 787 93 554 26 730 20 196 87 862 19 360 37 627 2 1000 50 296 96 80 97 810 77 61 81 746 73 437
39 526 43 307 94 756 31 795 34 59 44 645 28 77 9 708 51 608 20 457 92 959 70 666 45 39 85 206 15 56 68 378 49 893 42 311 54 363 80 649 29 929 32 683 40 404 10 998 88 713 19 974 24 771 3 131 90 920 89 944 95 312 25 266 16 589 5 584 83 693 23 344 59 244 64 261 11 369 38 928 36 343 78 928 65 928 72 431 27 528 77 585 87 144 58 623 69 61 52 836 98 502 57 666 86 534 79 504 66 727 22 965 75 522 1 516 96 555 55 254 56 53 12 246 76 291 14 348 21 951 6 41 48 587 82 946 7 678 50 307 46 51 13 311 91 411 62 281 74 799 33 613 84 602 97 671 73 22 2 459 81 979 26 543 67 208 53 249 18 261 4 132 8 265 47 120 35 554 0 13 30 218 60 44 99 526 63 913 93 823 41 240 71 265 17 867 37 650 61 724
27 108 10 115 86 654 21 548 42 736 7 430 78 296 54 320 25 874 74 644 88 72 63 700 58 842 33 556 85 334 61 875 40 875 46 366 93 30 3 957 34 701 51 940 92 662 68 58 71 78 53 174 1 935 70 433 5 215 22 417 12 46 76 570 49 690 56 819 31 207 4 509 30 138 97 621 94 559 67 669 62 755 83 357 14 704 98 204 41 456 23 511 66 578 48 603 60 155 95 752 43 60 69 166 50 6 37 391 44 145 18 107 47 497 90 433 59 567 9 613 13 277 0 231 81 324 19 185 79 829 84 725 77 505 24 572 87 28 96 569 45 976 38 7 65 609 16 286 26 298 82 192 80 543 39 821 20 921 36 926 55 881 8 543 75 20 52 713 6 699 35 409 72 209 17 931 89 587 91 685 64 284 11 287 73 574 99 601 29 62 57 773 2 703 32 998 28 513 15 70
8 179 38 678 89 703 83 482 57 120 30 379 74 131 36 996 72 348 31 528 7 719 37 295 87 897 16 511 97 156 14 48 1 318 66 479 19 952 26 943 5 25 47 190 95 114 56 954 53 456 43 995 39 465 49 680 62 255 80 369 34 10 65 616 79 963 82 561 93 865 6 315 13 445 29 663 88 542 86 220 84 770 20 46 96 472 54 747 60 8 73 171 81 448 4 832 32 299 92 763 27 20 11 66 77 926 48 242 18 964 24 60 55 93 90 553 3 521 51 880 67 222 15 267 33 905 75 492 59 256 44 444 94 960 99 526 23 227 71 455 70 448 46 708 10 831 61 466 40 665 78 388 58 953 98 464 69 995 52 205 85 472 12 147 41 128 76 873 35 878 2 315 68 519 9 663 91 170 25 680 28 867 22 505 63 218 42 736 0 18 21 679 64 757 17 125 50 785 45 365
73 822 86 382 14 445 85 16 11 909 4 288 1 572 61 505 79 400 41 713 64 378 84 859 83 359 9 81 71 999 51 759 43 333 34 670 39 526 23 121 54 58 66 2 7 105 87 742 17 205 98 955 65 360 53 773 63 847 76 991 89 432 35 855 92 483 95 361 62 256 49 412 22 497 31 20 30 142 97 411 29 186 72 931 90 240 82 310 2 229 42 883 10 255 13 304 40 408 68 38 78 638 21 260 88 491 38 781 91 1000 24 395 18 198 46 905 60 479 27 721 6 634 48 462 20 225 45 725 37 765 12 164 93 365 26 731 81 247 99 955 19 900 33 576 0 514 15 290 96 90 75 674 32 414 55 780 8 891 58 489 94 986 16 872 44 274 3 29 28 903 57 388 69 197 36 677 5 414 25 798 50 932 77 33 59 2 56 94 52 905 47 357 67 952 80 922 74 457 70 523
0 475 30 351 62 808 17 252 60 996 73 458 76 139 15 234 27 726 99 169 68 231 97 333 41 343 67 160 80 111 45 288 56 331 3 939 85 682 14 831 90 363 31 781 19 835 38 688 82 90 83 451 55 338 24 883 78 872 98 648 10 688 9 695 1 552 49 966 46 271 54 666 6 412 77 398 84 600 39 684 95 32 18 916 63 655 52 801 47 76 81 154 32 704 23 17 86 387 13 423 36 133 64 654 28 88 71 115 48 63 2 169 72 240 69 642 5 833 51 41 44 802 53 450 43 837 57 746 29 867 66 875 79 38 26 318 12 311 4 219 7 316 42 634 16 690 91 522 11 798 8 16 93 436 94 833 22 850 70 428 65 26 33 370 58 832 89 421 34 521 40 843 50 125 75 610 21 606 74 157 20 91 59 630 92 929 88 468 96 93 25 153 87 320 61 586 35 887 37 597
91 216 23 708 67 204 58 450 26 486 46 920 42 698 88 854 34 675 71 817 7 801 18 381 4 749 27 746 28 289 49 952 97 411 5 195 84 736 98 941 14 833 9 898 50 418 51 515 81 257 93 393 82 323 21 688 8 515 22 319 60 928 90 554 87 195 74 398 92 548 10 982 47 624 76 1 43 534 95 792 39 261 94 960 44 847 72 519 41 945 78 25 25 314 3 732 59 169 79 221 53 309 85 567 0 677 66 796 2 387 20 654 17 311 73 229 64 443 16 652 83 527 77 54 89 380 13 73 62 164 75 725 54 119 24 995 15 390 1 969 69 430 31 129 11 991 99 200 19 947 35 544 56 367 55 13 40 561 80 628 36 71 70 237 48 255 33 100 38 293 52 919 45 771 57 451 30 574 65 358 68 35 32 279 61 794 63 100 29 558 12 479 86 368 37 772 6 377 96 493
10 90 64 68 29 854 15 526 61 508 28 46 47 599 43 962 3 654 17 441 76 520 7 445 23 81 84 912 35 147 67 505 53 462 91 767 54 212 21 45 69 306 4 118 9 180 62 949 8 814 79 892 16 348 46 479 24 594 58 648 51 791 63 256 6 441 30 542 1 18 41 506 5 352 83 909 37 400 81 275 71 729 31 193 27 869 74 298 96 844 72 562 45 636 65 8 77 364 60 457 99 108 70 424 12 815 78 585 93 781 88 204 0 903 52 849 82 576 19 734 26 47 20 557 40 477 49 520 89 415 48 268 94 934 90 569 85 896 55 122 80 273 34 749 92 947 22 74 38 387 75 359 86 539 42 279 57 695 95 421 73 587 2 855 39 405 87 464 18 514 36 757 98 976 97 279 25 947 59 465 44 584 33 871 50 233 32 502 56 126 13 921 66 936 14 377 11 414 68 440
45 103 13 569 97 430 9 517 8 321 3 310 12 165 30 425 10 442 83 82 16 151 29 934 78 743 46 791 93 205 47 315 11 598 26 148 14 985 72 562 43 549 95 911 51 935 81 183 33 582 31 928 61 31 23 359 36 152 21 624 48 134 63 162 92 937 19 477 0 716 99 799 1 239 79 27 17 801 74 667 88 278 35 496 18 361 34 310 50 611 22 268 65 39 7 482 87 287 55 578 84 765 59 976 66 832 68 64 91 25 85 305 73 593 44 343 80 619 40 54 76 34 98 87 24 586 89 220 70 594 90 939 58 271 62 487 2 672 69 620 82 114 56 634 27 458 38 740 96 600 57 800 67 300 15 754 54 358 60 27 20 802 42 893 39 895 52 119 94 345 25 454 6 593 5 689 86 367 32 639 71 270 4 169 41 963 28 81 64 447 77 377 49 679 75 999 37 746 53 169
3 418 6 101 25 500 57 249 54 354 94 868 78 225 71 874 73 414 45 829 84 480 98 865 61 546 19 455 96 116 40 81 68 611 95 991 46 261 12 948 50 147 18 395 37 54 53 110 91 47 81 59 85 127 36 22 24 259 87 244 47 674 76 681 69 823 64 586 35 274 8 116 27 386 99 402 39 328 63 358 67 165 89 553 83 960 58 657 0 83 9 820 51 392 49 731 7 732 92 789 59 488 80 749 86 465 82 359 66 684 70 847 52 609 48 135 60 447 41 749 79 50 14 487 34 34 21 451 65 12 11 159 31 242 13 360 26 215 5 810 28 272 88 346 97 676 2 139 15 369 75 382 22 857 43 354 1 790 55 977 33 38 42 406 16 206 32 937 10 541 4 80 30 111 93 625 23 231 62 538 90 899 72 933 29 592 56 947 38 439 77 850 17 484 20 177 44 255 74 825
85 860 18 761 84 669 91 456 92 529 71 805 7 689 57 980 82 113 97 259 77 778 16 136 59 94 53 549 86 59 54 35 20 636 50 122 95 376 89 936 22 251 46 745 68 512 32 287 80 370 24 118 34 868 36 620 28 269 70 298 12 589 83 105 27 333 76 931 62 884 58 973 14 902 21 533 41 323 90 32 30 966 78 499 38 689 93 226 26 104 35 655 67 131 31 255 69 600 75 153 25 294 48 520 11 306 5 239 61 824 47 834 9 587 99 74 15 502 13 723 73 41 81 664 88 776 37 702 42 734 79 467 63 145 44 637 98 256 72 294 52 915 23 910 43 916 64 951 87 951 8 539 4 960 10 942 3 282 94 258 96 736 51 544 60 859 39 509 17 311 74 792 49 1000 65 335 29 464 1 931 40 865 0 797 6 501 2 686 55 548 66 300 19 564 33 191 45 903 56 308
72 722 27 180 99 141 6 968 40 103 22 683 46 135 14 377 74 993 82 631 29 564 34 583 19 13 80 732 53 715 13 611 3 608 67 128 84 757 38 300 81 187 47 398 68 879 50 860 44 181 78 96 15 237 48 702 93 850 26 856 4 731 28 934 31 810 1 123 41 357 23 804 87 228 5 467 60 774 7 943 8 889 97 399 85 189 21 835 66 973 96 89 94 827 76 14 88 959 25 868 55 241 12 52 77 218 63 119 9 311 39 381 71 285 65 907 91 175 75 416 0 197 90 565 18 944 61 631 52 690 69 456 79 518 37 198 20 46 70 418 98 343 32 280 42 130 64 177 92 97 24 833 17 211 45 962 33 86 54 978 2 897 49 742 58 393 59 364 89 360 83 298 11 931 36 956 62 72 73 273 35 14 95 839 30 591 56 952 10 227 16 994 57 687 51 301 43 662 86 641
3 474 18 517 50 719 33 554 21 552 28 657 57 316 67 221 63 483 11 412 80 425 58 978 49 146 72 796 29 946 70 159 90 946 91 690 13 183 42 581 12 979 47 623 25 102 37 326 32 782 66 918 77 927 88 653 56 108 26 568 82 544 24 33 99 490 96 367 1 985 93 775 14 953 59 27 54 162 94 580 89 290 23 283 20 736 36 60 45 982 30 449 65 326 81 130 4 619 61 468 0 240 78 60 43 226 2 42 38 907 62 681 84 173 16 914 7 649 83 698 95 519 8 124 10 600 19 963 97 132 9 726 98 474 40 525 68 391 15 579 44 695 75 513 6 2 86 506 55 14 41 978 76 560 53 713 85 667 46 480 71 583 17 283 22 186 39 725 79 809 69 509 5 610 51 69 31 825 48 953 73 628 60 471 64 650 35 813 52 179 92 618 87 339 27 267 74 325 34 414
49 847 84 678 81 959 66 777 77 546 61 206 91 832 32 554 93 293 52 752 14 68 89 765 6 914 94 485 80 240 7 163 50 35 33 452 0 149 25 46 83 437 51 567 36 885 34 814 69 330 8 471 28 459 48 171 99 244 12 181 24 999 43 303 79 573 71 710 64 535 98 847 26 27 10 218 23 385 68 518 5 841 58 354 46 388 9 270 86 225 42 955 65 239 62 612 38 798 76 267 85 329 75 70 87 325 74 855 22 31 41 444 72 419 30 614 82 573 3 201 40 609 60 646 16 364 88 796 56 445 29 809 92 761 67 303 78 331 39 763 35 757 21 923 37 152 95 859 27 985 13 942 15 391 47 220 44 322 57 890 90 276 96 223 53 730 54 139 19 141 1 838 20 95 11 29 59 873 73 479 63 5 31 888 70 712 17 787 45 958 18 545 4 827 2 682 55 330 97 878
92 309 94 813 74 818 22 229 25 358 45 664 32 453 60 289 10 392 53 522 58 582 80 355 1 434 2 850 34 437 85 81 52 938 3 712 24 649 75 973 48 279 55 309 33 135 69 837 59 485 70 863 29 556 37 946 71 322 84 381 19 662 8 559 39 469 77 812 97 625 12 824 78 646 68 924 62 558 35 356 83 104 66 762 98 46 82 505 13 59 67 370 57 348 41 491 44 399 7 944 81 600 56 488 86 355 42 659 38 471 40 539 87 578 96 880 63 360 91 827 64 871 5 830 90 426 73 359 93 783 17 75 14 529 43 816 76 949 72 555 23 335 18 899 50 204 21 463 65 495 99 201 49 77 28 250 26 588 89 573 51 104 30 683 11 752 88 202 47 207 61 415 9 265 15 543 31 453 79 895 27 262 95 231 0 422 4 530 6 360 46 489 16 232 54 895 36 771 20 145
4 887 45 137 82 676 13 993 60 543 92 302 75 260 79 183 27 514 1 150 35 386 90 324 68 441 8 653 52 214 91 703 77 487 96 637 59 338 55 836 23 441 11 699 86 459 33 196 89 426 25 131 39 541 17 441 97 355 71 747 56 734 31 134 9 176 16 634 28 88 0 602 20 709 19 851 54 282 83 551 40 743 64 890 7 232 6 859 37 87 57 305 67 574 50 970 10 385 22 543 74 652 46 766 61 131 73 366 15 107 69 676 12 97 14 431 99 838 32 700 43 173 2 780 93 388 58 605 42 67 81 90 38 473 95 762 62 227 80 345 29 540 18 549 72 968 34 266 65 444 21 551 85 117 94 812 53 795 84 857 48 559 24 498 78 84 87 530 47 966 66 997 5 521 76 61 98 413 30 345 36 621 41 77 51 184 3 294 63 33 49 73 88 885 26 606 44 594 70 726
78 236 77 22 21 55 81 13 50 96 35 946 30 128 36 307 38 111 90 778 80 954 72 694 52 30 17 75 8 423 12 11 46 926 95 747 64 954 29 537 7 187 96 485 0 560 70 257 99 90 13 853 9 602 40 917 66 74 89 344 75 159 39 298 97 108 60 715 69 838 34 363 37 397 86 287 56 610 4 83 15 298 27 622 24 158 62 895 82 898 10 61 73 559 94 22 1 479 84 573 65 897 91 749 43 654 55 127 11 73 79 795 85 703 31 684 93 946 53 934 49 342 6 62 57 540 59 145 45 599 5 31 54 598 88 75 19 649 33 508 20 20 18 228 68 689 47 741 22 364 16 790 71 71 92 716 25 674 41 246 67 741 48 863 26 683 42 197 61 996 74 595 51 926 28 736 58 929 2 415 98 582 23 208 83 781 44 19 87 213 32 119 14 882 3 180 76 99 63 880
72 729 32 973 53 940 89 537 91 848 14 690 12 207 74 56 22 768 68 396 8 850 28 991 16 541 48 4 86 19 71 389 42 383 60 998 9 202 15 331 66 782 31 212 63 474 61 960 51 266 46 59 54 430 43 313 2 872 82 798 87 32 36 504 96 280 76 182 97 92 56 87 1 227 37 795 78 196 75 433 3 91 90 945 25 445 13 646 17 410 59 25 23 286 44 625 0 844 20 827 11 752 83 80 7 921 40 965 30 385 19 416 52 242 27 483 29 259 88 250 73 325 85 451 79 377 69 829 49 228 57 571 5 962 77 481 33 799 64 185 21 214 92 677 93 362 99 159 70 125 98 182 67 537 62 170 18 599 80 941 24 767 95 221 4 918 26 172 65 518 50 815 47 455 94 828 35 785 58 85 84 504 34 278 45 582 39 741 41 443 55 844 81 23 10 616 38 113 6 747
41 479 40 747 0 442 98 104 11 185 77 91 86 72 56 124 6 868 87 602 36 635 16 333 15 812 14 618 30 903 1 538 32 10 96 613 44 345 45 530 57 51 37 471 90 569 49 154 10 782 67 816 53 578 73 834 94 678 12 266 43 796 23 314 9 495 5 11 59 827 26 14 21 518 22 351 62 88 27 155 92 953 83 342 72 741 75 493 2 110 51 357 79 294 24 422 47 872 46 420 33 659 69 653 88 651 54 460 61 514 97 249 78 489 29 850 39 377 13 529 18 293 20 692 55 361 74 505 58 732 48 606 68 918 71 523 28 27 70 201 76 339 35 303 91 876 64 34 31 994 34 64 82 930 65 563 66 833 89 749 84 116 42 240 95 992 63 705 8 711 52 599 99 871 93 584 3 915 25 77 7 805 17 566 85 719 60 705 19 19 38 525 50 297 4 192 80 526 81 810
80 894 84 172 8 235 26 949 3 799 81 241 32 430 48 876 35 684 29 910 42 915 0 819 45 35 54 380 99 557 18 769 22 17 85 183 88 116 74 18 10 961 38 277 46 401 92 605 78 202 14 215 25 710 30 977 7 730 83 356 36 120 41 721 27 601 58 348 11 302 49 520 39 608 70 224 47 204 1 931 5 288 69 740 87 752 4 42 21 847 86 37 50 965 94 843 34 926 76 957 73 29 93 747 90 374 51 648 64 274 13 697 33 672 79 922 15 253 91 913 98 603 72 111 17 160 37 946 2 96 60 958 40 839 52 957 57 522 62 651 71 704 24 434 23 162 43 111 89 731 97 713 12 246 75 407 53 701 61 89 28 529 96 102 9 175 59 1000 63 742 6 408 67 11 68 376 20 22 19 884 31 262 66 194 95 281 77 828 16 865 65 802 56 497 55 732 44 970 82 623
63 498 72 733 40 183 1 221 39 453 46 21 84 746 25 105 9 68 12 893 37 160 28 120 78 984 16 847 85 564 67 812 29 125 56 265 60 785 5 877 81 808 34 330 71 972 45 672 30 679 26 480 96 223 8 886 69 198 6 748 64 82 99 467 97 786 17 299 42 621 24 816 44 382 95 97 47 704 38 320 49 227 94 660 36 267 62 69 88 877 73 994 98 737 83 948 59 280 89 616 27 319 66 603 91 913 87 153 3 315 48 261 82 761 32 839 55 80 54 432 33 364 92 49 68 653 43 148 11 816 15 992 14 533 7 711 4 809 23 992 20 657 86 809 21 601 74 56 58 657 19 50 10 277 57 149 53 27 35 11 76 946 18 785 52 458 31 856 2 774 93 180 90 911 41 967 77 92 61 404 13 813 51 797 80 879 75 511 65 166 0 358 50 215 22 2 79 419 70 214
50 90 72 996 25 889 46 529 65 873 70 732 2 199 74 996 71 411 13 147 54 52 76 406 38 488 15 760 94 245 47 966 73 267 34 135 10 820 21 442 81 603 7 53 24 860 77 289 5 27 27 66 4 65 8 998 59 172 44 27 9 509 35 705 96 340 33 610 60 788 64 947 14 272 31 341 80 913 6 879 36 621 1 240 62 529 85 728 69 764 92 784 40 141 97 938 49 508 52 374 23 990 3 313 19 178 56 467 61 897 48 528 12 467 88 886 39 562 89 415 93 106 58 311 53 492 79 332 78 988 87 151 66 382 99 268 57 568 86 447 67 394 26 430 90 517 68 673 84 719 32 949 11 836 51 814 17 622 45 144 16 965 43 829 75 873 37 584 0 157 83 237 41 143 42 509 28 220 22 279 29 901 95 685 20 29 63 83 55 502 82 762 91 846 30 366 98 603 18 695
69 671 16 677 84 990 71 775 38 488 67 880 83 944 75 906 22 195 34 702 53 507 90 284 85 185 80 448 1 849 47 268 24 953 41 29 2 923 43 142 6 370 35 770 79 702 15 309 23 345 10 539 33 431 87 857 25 358 30 331 70 751 98 840 73 297 19 964 29 258 11 205 32 114 66 619 88 642 65 114 42 294 96 187 51 912 56 698 8 485 4 604 46 2 94 624 48 177 86 840 89 584 39 78 61 185 62 962 27 113 40 595 95 675 26 291 49 842 7 267 55 664 99 818 21 558 64 412 17 896 72 727 78 42 5 459 63 151 12 13 37 775 77 481 74 952 91 618 18 690 13 238 50 549 14 812 52 408 9 984 82 993 44 377 28 27 57 480 93 420 76 51 36 762 31 977 54 838 68 878 20 228 58 494 59 119 0 367 60 749 92 526 3 890 97 275 81 425 45 503
95 146 92 346 52 245 63 164 97 597 17 830 7 141 13 732 12 693 72 956 60 128 23 649 66 333 20 941 58 703 18 793 5 169 26 529 62 909 48 397 79 566 35 761 74 153 83 684 31 592 61 815 36 30 64 579 87 266 14 724 15 11 28 507 27 792 46 366 21 14 53 559 30 793 33 756 2 916 42 696 41 745 29 360 40 468 38 791 39 226 19 312 78 521 68 574 71 946 89 960 59 62 16 131 57 951 50 599 75 739 69 666 73 87 11 596 51 158 22 630 85 909 1 614 94 725 99 332 91 205 56 221 32 8 76 845 98 305 10 784 8 140 93 597 70 124 90 348 54 729 84 764 37 339 80 189 67 701 44 785 25 140 65 876 86 609 82 382 47 878 34 661 77 513 81 892 9 144 43 972 4 913 3 236 24 997 55 156 6 883 96 510 88 885 0 780 49 893 45 258
24 984 59 606 27 608 65 721 60 763 55 76 34 739 85 798 25 44 41 769 94 461 32 215 18 234 90 634 28 378 74 162 11 526 10 759 72 61 49 670 96 862 70 322 75 203 69 959 29 8 47 475 64 192 3 373 82 12 88 469 87 395 35 970 36 10 67 113 7 244 45 270 21 946 46 613 54 575 89 441 31 642 79 632 95 256 77 300 80 634 38 276 92 525 19 452 22 859 62 313 17 459 73 732 33 998 84 658 48 433 68 278 23 506 26 126 0 673 56 149 58 365 61 94 86 621 43 234 57 547 37 782 78 542 39 386 40 508 15 881 66 439 63 368 44 160 12 821 51 72 98 308 52 134 50 936 30 630 93 127 97 146 99 406 91 224 76 258 42 444 4 728 16 53 83 458 2 757 13 963 81 505 6 34 9 989 71 690 8 975 20 710 1 456 53 160 14 775 5 751
86 15 79 262 22 768 85 207 61 906 56 181 16 633 67 395 17 883 51 73 77 474 23 984 29 966 82 267 27 968 62 347 4 76 8 353 92 565 50 481 33 735 78 923 46 741 30 288 99 480 84 189 47 900 94 888 75 956 93 28 83 318 98 394 48 717 9 111 14 623 81 947 66 245 25 532 52 784 38 964 89 989 13 603 68 555 43 826 20 915 59 219 35 990 12 317 28 170 10 575 45 107 72 399 2 475 40 581 11 408 96 715 34 442 15 235 37 930 1 647 64 923 42 830 41 557 3 799 80 67 24 712 87 6 26 359 54 643 0 509 91 361 18 605 21 23 5 515 55 942 76 593 39 797 44 283 60 166 90 666 31 817 32 400 70 316 88 919 63 398 19 147 58 15 36 462 69 254 73 48 49 548 95 412 6 266 65 313 97 912 7 322 53 197 57 725 71 66 74 304
18 370 98 133 35 191 1 273 26 63 51 835 77 272 45 258 27 849 69 543 70 774 54 520 30 334 96 231 59 437 49 541 85 170 83 698 97 94 94 95 11 545 41 201 13 838 89 589 15 932 39 554 91 868 47 215 29 6 23 659 90 40 43 993 55 222 60 152 38 695 62 51 25 975 19 625 75 483 31 816 58 298 86 50 36 959 46 273 72 429 28 248 22 680 61 158 78 829 74 805 92 719 99 152 52 455 95 33 14 188 65 174 0 221 64 837 37 508 87 657 21 220 20 428 73 74 24 838 79 361 32 705 3 204 16 272 66 4 5 967 88 540 17 936 48 292 81 201 93 911 56 882 71 306 33 191 8 83 80 909 6 202 82 625 34 737 42 574 76 940 53 331 63 762 84 401 7 745 68 454 12 845 2 398 4 49 9 646 67 518 57 76 40 969 50 821 44 883 10 693
16 953 10 451 33 592 94 109 58 812 7 760 2 506 60 247 56 641 18 728 98 792 28 558 30 294 82 618 15 182 14 206 38 532 44 61 11 339 52 293 53 269 95 824 39 171 54 753 62 882 57 348 66 479 41 398 3 113 26 823 48 831 4 900 19 444 76 888 97 633 92 459 9 429 8 298 84 411 46 292 32 381 87 936 36 725 31 366 47 156 50 147 81 354 29 978 20 66 83 835 49 205 71 395 1 492 79 831 27 497 99 453 0 58 74 858 43 920 96 769 17 542 21 333 69 157 25 554 89 583 70 523 65 37 75 999 73 219 13 468 93 671 64 381 68 475 5 10 61 245 42 889 12 128 34 586 37 738 6 767 45 403 86 7 91 235 72 553 51 898 59 537 85 611 23 207 67 487 80 924 40 735 77 8 63 826 24 121 78 568 22 787 55 231 35 182 90 638 88 300
32 818 77 914 79 745 95 542 7 719 28 681 36 507 47 865 1 270 78 128 70 570 88 577 69 115 38 54 86 34 4 283 13 308 20 48 83 686 61 276 39 107 91 103 74 814 67 911 99 779 10 151 37 765 26 507 59 992 44 567 97 802 46 207 41 871 49 200 3 678 12 379 34 884 62 571 94 533 68 852 63 459 11 820 66 605 24 339 82 926 19 165 48 492 73 636 5 661 17 656 53 686 75 590 93 619 30 117 33 283 71 267 92 93 52 348 2 647 42 677 25 261 51 776 23 691 60 611 72 85 0 785 21 722 96 327 31 672 15 355 65 886 6 662 85 82 29 512 89 592 76 915 22 599 40 575 9 654 64 96 90 225 81 655 84 382 56 482 55 579 54 300 58 785 87 519 50 434 98 732 57 787 18 911 35 228 45 87 43 351 16 29 80 32 27 17 14 439 8 952
38 237 84 814 91 545 31 178 17 175 37 288 50 422 32 540 42 860 20 416 60 396 47 76 79 796 73 119 63 283 44 236 98 351 13 527 86 580 39 496 15 8 49 227 74 900 72 460 11 591 54 855 93 809 69 831 10 333 99 61 6 860 19 752 12 192 59 174 29 572 57 924 94 438 53 162 96 508 34 713 40 127 23 308 71 946 58 259 4 787 1 740 46 352 76 672 9 74 75 474 67 751 8 505 85 90 95 300 48 399 64 687 22 699 56 668 24 692 65 928 27 159 66 713 25 627 80 901 78 885 82 913 41 74 26 377 70 580 3 120 14 485 43 520 62 156 97 111 45 756 55 265 33 433 28 908 89 994 7 258 92 897 21 17 51 872 88 310 61 29 36 276 68 184 18 646 35 220 81 387 87 54 2 913 16 306 90 929 52 328 0 969 77 447 83 497 30 559 5 772
4 372 95 390 50 381 46 811 25 441 48 421 72 382 44 683 69 466 77 480 18 236 16 421 34 168 41 712 51 722 56 532 60 643 9 366 8 162 61 723 84 357 2 22 30 466 23 96 21 754 78 56 99 232 0 273 85 124 6 364 54 887 13 194 90 722 32 170 36 170 27 768 31 752 52 227 66 661 22 124 28 274 76 239 87 827 82 815 20 891 91 12 17 465 64 55 29 314 92 783 33 769 70 339 67 307 88 507 35 676 39 865 7 276 81 779 10 551 73 393 62 534 47 117 68 534 1 582 37 123 97 806 86 430 58 545 53 23 55 12 19 187 14 425 59 454 80 715 3 826 63 243 11 845 74 151 93 345 24 81 26 525 43 571 94 459 71 122 12 314 49 708 65 831 75 871 89 179 15 950 5 464 57 437 42 586 79 849 45 416 83 300 40 634 96 502 98 749 38 539
79 384 87 668 75 149 0 445 54 89 25 361 86 758 97 892 22 267 98 999 62 318 76 736 92 465 27 222 44 593 11 836 5 318 46 223 47 265 60 798 80 379 57 356 31 968 93 465 82 435 7 162 13 841 55 625 64 891 89 776 28 292 91 626 9 711 10 799 17 464 16 197 51 608 35 677 37 314 52 583 48 545 73 703 45 76 2 16 65 713 96 491 26 257 84 85 24 499 14 471 50 789 67 763 41 680 19 858 70 778 4 545 15 671 77 357 88 541 56 272 18 187 78 486 33 582 43 834 40 794 63 889 12 854 74 628 21 757 39 266 34 267 8 801 30 419 42 651 29 431 71 636 81 873 68 630 1 119 95 713 58 356 66 977 59 15 3 241 61 87 69 812 90 467 23 209 49 208 36 39 6 312 83 958 99 444 85 508 38 328 72 286 53 75 32 270 94 996 20 142
48 358 1 389 46 989 55 316 21 309 77 103 91 315 71 176 27 533 0 597 10 374 33 388 28 446 16 783 78 835 39 461 53 675 79 733 76 654 50 244 67 171 3 235 51 270 5 350 58 452 87 447 32 54 96 820 63 487 44 435 40 495 82 552 89 398 93 17 25 11 38 133 29 794 43 152 69 28 14 177 57 42 30 674 80 467 84 418 99 597 52 815 45 53 56 9 86 961 18 970 26 319 97 1000 9 300 35 165 88 347 15 996 95 991 85 579 13 67 65 983 19 858 36 610 73 441 12 989 60 426 4 868 59 361 47 320 22 351 24 928 23 46 72 474 75 443 6 538 37 465 11 382 42 189 61 539 8 105 68 276 17 307 74 726 7 692 62 615 70 526 66 481 54 291 34 349 41 327 90 188 20 291 64 58 98 408 94 681 92 640 2 841 31 893 83 992 49 236 81 977
34 576 92 85 8 653 3 247 51 876 96 32 82 397 23 14 55 746 28 833 93 171 47 808 9 239 33 854 30 87 61 711 4 79 48 195 1 738 26 764 22 554 78 485 5 27 58 715 20 524 60 315 59 710 88 241 74 371 32 49 14 40 77 331 64 89 66 114 41 445 98 253 18 305 12 977 62 58 35 948 90 463 40 892 95 615 24 673 54 496 21 886 91 676 7 2 75 865 57 912 39 68 97 838 83 531 87 867 50 687 36 620 43 163 27 548 65 81 29 97 79 720 56 28 99 224 42 564 19 278 44 699 6 643 80 360 86 655 71 689 45 613 13 949 70 937 49 473 0 985 73 515 17 235 53 186 94 728 37 245 31 569 67 578 46 461 69 294 52 431 84 161 85 698 2 906 72 585 10 648 81 636 63 451 89 425 15 461 38 976 11 519 68 482 16 796 25 401 76 322
15 753 5 347 38 722 89 430 9 772 19 826 40 173 67 539 32 434 41 989 91 846 62 532 83 842 6 583 68 90 82 928 48 648 33 749 56 681 86 433 59 882 13 420 30 66 22 853 94 473 46 736 31 286 97 199 47 370 12 266 45 340 63 682 77 260 44 204 26 276 55 145 71 964 37 780 17 247 79 909 50 988 23 28 57 91 84 267 35 802 20 146 18 973 65 513 28 740 95 545 72 719 76 902 29 266 11 26 0 121 64 51 3 164 75 32 36 275 39 690 80 938 34 655 42 184 43 377 96 938 99 160 25 31 98 299 88 828 85 700 66 91 81 243 70 402 27 170 69 619 52 662 8 507 74 943 2 563 58 276 49 598 4 745 92 513 53 818 93 908 10 736 24 556 87 584 7 462 54 929 60 29 90 322 73 110 78 113 1 42 61 781 21 321 14 714 16 776 51 768
85 225 93 293 96 718 23 884 8 833 64 812 6 385 97 505 26 730 30 602 54 585 22 414 53 947 62 322 63 850 56 668 21 301 78 353 44 742 79 632 28 868 71 233 48 800 95 100 80 777 14 931 3 964 89 913 13 956 76 343 98 42 2 675 38 383 73 355 75 330 20 433 67 86 50 526 70 553 94 983 49 315 59 672 91 657 58 698 57 614 41 800 1 423 99 823 9 945 61 977 33 573 68 72 90 649 88 410 77 128 60 836 74 456 69 921 81 444 27 482 11 512 40 195 87 131 82 146 84 610 43 714 19 412 24 592 32 940 17 811 5 896 65 950 52 105 25 347 29 936 83 4 55 995 46 22 72 627 0 119 47 836 34 932 51 668 12 363 45 17 4 9 18 215 31 542 39 15 86 239 37 540 35 179 10 944 66 673 15 900 7 112 92 846 16 238 42 32 36 805
76 984 79 217 18 842 59 888 81 410 86 193 54 371 22 345 45 126 75 906 84 987 96 767 39 761 89 783 92 935 82 998 31 889 1 225 74 460 61 478 9 554 26 169 55 649 42 673 97 336 98 526 91 171 20 832 33 918 13 972 27 947 32 898 69 997 7 985 53 698 21 155 52 216 6 269 73 788 14 469 50 356 5 181 36 746 87 637 64 45 29 868 47 785 71 852 24 532 63 207 78 177 57 160 70 5 94 467 80 680 58 855 85 860 95 878 4 484 99 640 17 287 8 574 67 439 68 190 49 79 25 298 12 692 56 497 90 872 66 619 38 489 28 202 11 272 93 310 2 141 15 811 51 916 30 873 40 888 0 433 41 686 44 567 77 354 83 24 88 587 3 962 48 851 62 561 16 184 60 876 34 170 46 930 19 733 23 130 72 906 35 634 43 922 10 630 65 78 37 735
88 238 31 911 59 724 52 534 94 582 12 663 23 247 28 927 98 506 85 617 56 447 49 866 41 387 13 868 90 732 16 937 35 337 72 769 5 88 25 532 87 817 54 709 95 786 30 379 69 588 32 19 96 710 71 92 40 178 15 353 68 809 93 257 19 525 11 269 24 35 78 325 81 251 84 709 86 637 18 379 75 291 9 880 33 554 99 658 47 152 62 267 37 258 48 889 58 435 17 356 4 570 61 379 74 250 38 757 97 207 82 279 46 911 29 861 0 712 79 232 60 84 3 753 50 828 1 899 20 498 26 90 91 416 21 106 53 881 39 3 22 131 67 716 36 642 8 98 64 421 34 134 65 328 77 592 6 41 44 467 73 661 83 223 51 804 7 275 57 688 27 759 80 734 66 763 89 267 76 412 42 197 2 304 92 123 14 40 63 784 70 937 45 658 55 33 10 49 43 217
0 358 45 870 36 948 21 494 90 636 9 795 1 388 97 777 63 991 8 870 67 861 85 754 98 298 32 246 2 44 43 927 14 814 76 768 58 210 41 72 60 980 48 237 81 527 51 859 79 836 40 139 24 148 11 887 68 302 65 773 35 153 88 567 92 846 37 554 75 13 71 373 95 973 27 832 31 459 56 944 64 714 73 298 17 417 49 371 22 759 6 61 72 516 30 219 66 552 10 59 23 96 94 965 99 398 12 90 77 204 52 970 83 482 39 301 86 514 96 753 93 653 44 284 16 867 61 951 7 875 89 170 46 193 74 381 57 985 59 387 13 262 25 653 78 988 54 544 82 770 42 42 4 880 28 929 87 706 15 564 29 626 53 533 5 611 69 157 70 45 34 673 19 295 20 467 84 848 91 955 33 406 3 858 62 73 26 281 38 685 18 829 47 203 80 595 55 508 50 545
84 331 15 170 58 833 25 415 37 57 3 363 7 699 81 603 66 249 45 748 5 265 50 901 83 240 29 778 86 480 49 252 64 20 80 333 71 379 78 618 23 749 54 737 21 413 26 240 92 536 60 553 48 426 44 662 52 514 62 577 32 219 8 327 27 264 55 8 24 289 17 111 56 813 94 736 61 328 34 370 90 542 47 220 76 397 10 3 93 375 51 974 13 451 28 69 75 176 89 954 12 54 14 810 0 178 4 346 35 626 30 565 6 948 88 342 57 118 68 110 59 722 18 359 11 826 40 842 20 988 2 257 77 264 91 867 96 341 16 667 73 823 85 579 65 74 67 140 43 985 82 201 72 850 38 292 70 7 79 342 97 821 63 92 1 651 19 103 74 461 99 643 41 306 33 207 9 73 39 670 53 308 42 495 87 241 22 362 36 356 69 53 98 939 95 593 46 131 31 47
51 340 82 207 50 9 16 554 39 306 9 728 45 955 8 644 19 598 97 9 92 912 30 625 17 31 15 943 2 221 32 14 67 185 24 807 37 665 48 64 84 149 65 59 18 338 77 616 56 786 3 374 54 214 95 997 61 753 79 437 43 742 5 270 70 734 22 793 55 485 98 115 99 378 27 37 74 150 76 326 14 813 7 704 78 891 20 524 52 785 80 856 62 794 21 522 90 515 36 556 96 114 26 373 12 258 35 611 4 283 66 626 31 849 11 966 33 667 88 863 89 857 73 647 64 5 72 44 69 567 34 861 13 52 42 121 57 134 68 149 23 374 6 190 83 557 44 414 81 252 75 721 91 417 63 729 85 429 87 719 29 957 58 308 94 225 71 562 28 53 47 905 1 435 93 683 10 67 0 903 86 136 46 437 49 808 53 445 38 229 25 598 41 380 59 958 40 125 60 330
86 585 74 758 48 375 91 341 2 290 75 391 33 886 35 141 38 993 26 664 52 194 55 274 73 917 49 763 98 619 56 851 32 178 12 474 96 174 62 383 88 547 18 829 23 881 93 780 30 250 20 66 70 56 80 663 97 520 39 305 68 90 95 256 60 161 67 475 87 805 84 401 37 94 17 943 89 157 0 100 64 846 81 680 83 868 15 182 63 462 76 134 29 212 24 956 94 389 47 104 34 192 7 640 85 685 54 411 21 840 58 264 13 747 78 938 22 651 61 235 46 344 9 386 50 63 79 57 42 392 43 280 11 180 41 678 90 359 28 753 82 38 3 346 66 443 27 797 16 937 45 744 44 173 5 81 31 335 8 369 4 321 36 192 40 165 69 389 53 109 65 190 71 468 10 413 72 815 59 593 92 995 51 639 6 294 57 804 1 609 14 839 25 738 77 353 99 240 19 647
32 272 40 410 25 909 0 35 37 462 8 243 95 68 72 531 1 501 19 600 21 921 88 150 75 476 63 447 97 497 48 231 12 352 69 994 93 711 4 591 6 529 10 747 16 130 51 919 43 520 89 356 64 659 33 271 35 613 62 986 49 885 11 376 99 237 41 581 2 365 5 299 30 33 60 911 79 993 44 356 94 506 45 782 3 445 98 110 23 976 91 232 55 256 53 564 86 297 70 930 73 749 46 137 82 646 39 117 66 950 65 941 59 425 67 717 80 50 76 453 42 259 9 879 58 695 74 14 83 51 38 639 56 99 81 805 7 473 34 235 50 708 18 102 54 272 36 304 90 864 78 527 24 897 20 911 13 198 57 544 14 708 17 259 85 715 84 761 61 986 96 753 47 449 22 71 92 758 28 461 27 34 29 733 71 762 15 277 77 138 26 588 31 997 68 580 87 26 52 95
88 850 22 493 19 889 34 261 42 532 79 898 17 733 18 523 11 949 35 240 82 39 76 37 95 534 81 304 16 93 75 25 27 273 5 413 97 521 20 497 89 874 14 925 90 390 40 955 51 260 53 79 26 658 21 150 31 463 62 615 98 783 49 667 48 959 55 816 29 516 8 166 56 969 94 663 96 81 60 631 74 678 63 295 43 983 86 906 12 642 64 823 6 822 15 151 92 70 59 556 83 808 69 54 50 945 84 124 68 994 39 131 13 69 0 441 61 987 58 881 77 310 72 317 73 877 30 199 41 381 78 696 1 65 28 980 23 195 54 380 38 111 71 392 9 961 37 561 46 627 10 728 99 36 66 666 33 898 80 149 45 934 24 506 32 508 85 722 70 751 57 740 36 580 67 9 7 475 44 463 65 210 25 257 91 165 93 418 2 265 4 805 3 833 47 249 87 964 52 740
62 702 0 404 47 308 25 520 33 314 31 256 88 229 2 749 28 392 58 181 8 679 16 568 11 365 23 468 9 415 91 138 73 953 90 682 60 877 55 952 39 480 56 845 29 937 4 568 77 936 97 513 99 119 17 138 26 876 18 800 85 969 70 264 95 23 43 172 50 779 89 300 40 77 80 362 74 306 48 733 59 427 68 557 57 326 98 93 12 383 54 588 5 791 7 425 19 242 21 913 69 731 35 478 46 825 79 151 20 589 1 581 71 379 41 847 94 74 83 770 72 5 14 111 24 636 45 895 27 977 44 568 53 945 30 24 92 829 87 234 64 294 76 627 22 752 65 30 3 909 81 230 13 623 52 120 78 767 61 932 75 846 37 487 42 706 34 453 63 258 93 282 49 434 96 241 82 995 32 816 38 374 36 817 84 486 66 516 86 290 67 859 6 832 10 843 15 762 51 640
51 272 58 676 97 590 17 731 37 43 89 20 27 696 32 24 46 635 90 554 35 642 77 158 73 801 29 965 50 197 23 490 45 831 12 848 65 85 95 994 92 922 56 15 2 384 60 259 88 285 28 466 3 509 40 280 6 497 96 531 63 49 25 871 14 744 78 252 31 844 64 193 75 49 5 498 0 858 49 278 55 693 83 224 26 414 71 419 4 464 91 698 19 209 16 410 8 747 30 575 69 160 7 275 67 631 70 377 1 164 66 36 57 748 62 797 72 282 24 242 61 863 48 889 43 650 93 307 81 450 22 295 44 397 54 194 76 317 18 509 33 800 41 734 98 354 87 101 20 22 11 1000 79 902 13 72 42 281 21 599 80 531 36 786 39 240 52 73 15 83 99 370 68 301 94 784 47 15 74 305 59 677 82 662 85 54 9 772 86 290 38 719 34 137 53 615 10 670 84 458
11 467 85 752 10 117 54 347 20 285 36 653 77 421 31 912 96 639 27 268 61 154 97 150 28 507 49 917 35 394 94 79 99 756 83 989 39 455 48 922 74 196 13 794 98 715 2 808 59 658 68 486 19 373 8 774 7 370 33 394 16 281 23 916 46 311 65 728 69 70 42 297 0 372 95 789 53 953 17 32 4 408 88 865 41 328 55 723 93 431 58 228 6 456 67 386 14 357 29 351 90 567 89 568 72 853 43 140 92 222 34 979 52 920 3 724 15 366 87 206 44 202 1 347 30 836 86 236 51 446 21 705 79 95 81 139 63 377 40 431 80 253 5 379 78 660 22 316 38 781 25 242 26 603 64 188 37 72 84 533 50 298 71 188 70 369 73 36 18 431 91 604 57 779 56 539 66 619 45 25 82 650 47 313 76 955 60 254 62 729 9 855 32 523 75 22 24 419 12 110
89 249 53 609 58 573 5 293 30 791 18 497 88 480 50 134 23 482 0 591 51 76 17 804 92 264 97 183 86 672 28 988 63 878 39 29 36 111 72 348 7 503 6 826 85 724 38 164 98 537 57 7 55 30 33 576 22 346 42 93 90 718 67 575 46 448 44 638 79 109 14 755 96 421 76 771 65 667 34 645 81 209 31 467 75 922 11 116 95 658 73 621 9 497 87 866 71 798 3 347 20 156 94 307 13 817 16 987 27 993 43 891 69 330 59 298 52 621 37 379 49 351 45 327 10 581 48 440 12 265 47 818 99 865 62 784 64 91 70 319 84 426 82 577 15 556 41 419 78 516 56 912 1 556 77 170 74 31 25 459 68 731 61 42 29 184 66 596 26 972 19 791 83 556 32 34 2 8 80 900 24 828 8 685 93 559 4 411 21 123 40 198 54 466 35 873 60 285 91 97
80 604 51 89 20 738 15 520 75 375 95 291 18 160 81 5 70 186 84 273 48 135 36 867 58 680 1 86 98 101 2 730 56 20 31 595 94 634 39 925 71 312 6 695 4 302 42 938 14 317 57 147 29 134 19 397 28 565 88 791 61 773 35 193 37 844 65 716 55 391 27 372 93 69 76 31 9 417 38 550 13 505 17 847 78 620 77 590 82 826 89 595 7 641 50 497 54 325 23 131 34 646 69 416 22 382 49 713 83 278 86 236 45 998 66 763 5 887 91 89 46 839 44 985 72 981 41 236 3 648 85 661 16 204 52 667 99 211 67 524 53 746 73 543 59 820 10 7 68 779 32 728 21 5 26 438 11 742 30 934 60 628 33 922 64 405 8 351 63 630 79 333 24 914 43 937 12 60 96 977 47 252 25 894 87 916 92 977 97 281 74 479 90 627 62 608 0 405 40 415
31 53 18 972 56 57 6 693 22 639 21 567 15 279 30 245 98 852 72 266 53 386 97 68 96 252 42 301 90 594 64 197 25 11 65 719 81 933 33 117 47 493 93 975 62 593 87 152 63 335 13 413 19 949 38 885 59 513 80 600 0 504 73 397 82 719 1 197 44 849 94 107 54 679 26 616 8 125 4 585 45 365 70 611 99 583 49 943 57 225 10 72 32 842 58 848 41 818 61 76 74 650 12 779 95 788 71 402 88 17 11 98 46 325 24 168 68 645 79 371 60 806 29 218 76 422 67 161 34 773 35 482 36 630 17 118 5 151 48 417 66 873 78 575 3 698 91 941 69 451 23 284 89 24 43 702 51 433 84 634 9 535 40 70 2 959 27 151 86 294 7 613 14 481 92 906 75 858 83 742 55 661 50 876 16 479 77 194 28 597 20 799 37 154 52 151 85 331 39 49
14 635 13 836 12 502 6 517 37 696 20 188 54 329 69 622 62 692 64 700 83 722 97 33 40 86 72 675 31 855 56 910 95 638 59 45 86 292 32 266 47 738 29 739 1 242 88 829 90 207 28 939 15 465 5 691 17 971 22 176 68 830 41 809 70 511 10 630 43 768 53 909 61 290 2 644 18 220 42 362 67 825 89 54 93 673 35 711 25 443 57 933 98 350 23 491 45 344 79 982 7 599 94 840 11 433 87 812 46 486 84 849 8 26 81 994 21 205 30 192 26 196 75 161 27 690 96 440 71 272 78 330 24 340 36 772 3 222 38 401 33 858 73 179 66 283 9 727 55 915 85 617 44 625 80 554 76 800 63 443 19 408 99 899 49 797 34 726 65 418 4 43 0 678 50 308 52 92 91 35 51 806 82 868 16 497 74 287 77 547 48 205 60 409 39 30 58 526 92 551
44 54 1 384 84 214 72 838 23 175 37 164 61 860 86 227 11 653 39 613 15 505 22 105 99 419 67 913 26 867 69 81 29 618 89 502 4 142 34 203 13 162 21 857 6 568 75 569 2 213 10 348 91 717 62 785 59 334 38 419 79 729 97 608 92 607 68 980 70 636 30 341 0 512 7 89 94 991 71 721 16 299 31 434 19 20 17 329 5 43 78 691 87 276 88 181 85 117 58 472 96 171 60 457 81 655 41 329 95 109 36 637 63 598 51 518 64 92 53 322 42 483 32 616 9 145 45 604 50 53 3 745 74 896 33 319 28 82 90 425 98 976 43 207 40 198 65 398 48 967 25 584 35 711 46 231 66 109 55 334 18 263 12 21 83 183 24 18 54 72 56 207 47 452 20 706 8 774 76 664 73 668 52 700 27 269 49 647 93 355 57 575 77 780 14 3 82 453 80 629
54 401 10 161 64 484 65 153 27 188 9 755 77 213 91 97 20 544 92 391 8 577 60 464 84 340 23 377 75 719 72 203 11 767 62 326 85 23 81 709 63 906 66 814 49 657 42 826 19 31 88 485 79 931 96 189 58 383 38 798 51 633 33 854 71 938 3 924 21 231 47 347 44 279 67 375 35 482 12 273 13 900 94 183 90 293 83 911 48 687 43 809 5 440 7 127 36 730 26 547 69 202 87 299 52 381 15 52 59 935 1 336 6 798 68 629 29 348 76 593 18 963 45 871 0 311 32 59 40 248 89 151 31 436 50 656 56 692 86 365 46 339 30 611 78 918 14 101 25 165 17 71 4 981 70 903 28 772 39 923 80 644 41 537 99 90 55 222 37 557 57 743 34 962 2 843 73 380 16 884 82 971 24 497 61 604 93 984 97 627 53 802 98 552 74 894 95 48 22 542
40 527 21 345 38 314 30 843 17 914 34 266 42 36 45 547 0 722 74 353 91 625 9 562 44 674 37 605 39 459 63 547 56 460 1 297 18 502 80 998 66 871 84 446 48 987 49 656 75 214 86 335 53 745 14 294 51 404 64 589 82 486 78 255 59 603 52 823 5 396 31 926 61 973 29 389 69 614 70 793 77 825 83 137 26 225 13 57 54 887 8 963 28 280 6 358 41 463 43 624 68 55 73 637 76 363 62 422 46 65 47 777 2 436 60 551 87 749 27 324 4 570 16 463 35 859 93 680 72 182 89 107 85 309 20 247 55 65 50 536 95 368 88 315 11 16 12 565 99 546 19 859 67 679 22 207 32 85 96 650 15 913 97 655 24 145 71 37 58 474 79 73 92 960 25 777 65 980 94 996 57 827 90 119 7 397 10 537 36 883 98 30 23 794 3 618 81 817 33 579
53 445 93 712 81 894 72 318 91 897 6 417 89 446 42 396 44 854 9 652 62 367 68 181 67 440 1 906 45 321 14 658 60 810 46 483 66 141 47 917 17 72 38 442 33 943 87 132 35 874 58 278 8 680 54 179 85 124 36 550 21 508 2 469 40 802 69 961 34 715 65 263 23 897 78 479 4 995 18 865 15 169 95 759 82 122 96 34 77 990 52 933 99 249 75 238 57 166 10 839 94 420 97 583 11 573 61 749 55 613 16 414 83 651 12 668 74 49 43 340 64 648 51 533 71 547 29 561 26 150 13 510 86 148 90 800 73 596 31 652 88 268 50 285 22 883 79 707 98 585 24 380 70 120 76 765 3 102 0 144 25 962 27 314 63 656 41 308 59 158 5 674 19 242 80 801 39 991 28 268 30 432 49 301 48 689 37 522 20 736 32 652 56 260 92 852 84 188 7 446
41 445 2 93 95 28 78 629 73 368 72 597 67 777 15 664 7 666 89 652 23 348 76 1 26 891 52 440 66 949 54 672 69 441 56 924 61 728 48 154 42 487 9 597 87 825 99 426 97 980 10 153 35 16 77 137 85 456 20 510 46 40 59 165 40 762 55 165 22 777 49 972 94 540 45 969 12 589 21 275 5 200 80 840 86 704 83 591 57 676 24 676 90 72 65 495 18 176 14 102 8 988 92 348 17 256 82 609 0 633 84 982 37 117 74 686 34 919 25 381 79 78 44 745 30 387 53 393 33 997 47 895 91 30 36 86 93 124 75 539 58 554 71 695 96 925 81 836 51 956 31 85 70 105 6 107 64 93 68 733 29 520 43 790 11 986 38 972 88 551 13 133 63 508 19 399 3 56 4 998 39 458 50 643 28 259 27 297 32 122 60 269 62 43 98 130 1 782 16 688
26 963 37 198 49 579 25 737 87 414 71 531 73 21 78 832 47 766 24 345 32 959 18 677 12 541 28 567 84 31 11 421 5 351 43 956 52 549 31 512 54 137 53 163 42 267 57 519 13 650 66 10 44 816 0 719 70 279 61 887 85 279 99 13 27 997 97 398 58 829 15 13 90 431 29 404 17 632 9 83 35 464 36 265 4 906 1 437 40 738 46 878 20 693 63 163 55 757 56 731 22 912 34 20 2 867 62 147 81 240 60 830 7 816 50 847 94 946 48 386 77 135 74 883 96 836 89 586 33 343 88 929 19 979 64 727 95 132 79 800 6 367 39 731 23 690 72 584 30 771 75 368 59 917 21 781 82 121 38 291 14 340 76 478 91 58 10 529 93 403 92 377 45 707 16 836 51 351 3 197 98 915 8 713 83 93 68 627 80 321 65 594 67 500 41 833 86 746 69 707
9 577 58 252 38 152 27 931 16 368 69 522 30 662 24 377 20 432 79 602 71 848 17 832 28 128 74 328 13 943 46 329 57 381 5 721 31 114 2 843 59 597 6 511 3 664 76 826 40 918 75 953 0 170 19 177 1 32 32 483 81 254 21 629 99 745 96 285 54 797 44 735 23 655 60 234 45 238 29 829 4 144 18 56 7 228 43 223 52 85 14 966 55 738 77 289 35 149 92 759 84 295 88 553 67 206 68 826 82 301 66 423 93 678 41 379 34 523 25 196 50 711 87 274 8 322 11 792 15 329 70 598 33 828 37 204 64 474 65 333 36 464 53 81 95 672 51 922 78 970 48 427 83 263 63 268 90 424 39 77 73 646 94 103 80 432 62 626 56 60 61 82 22 909 98 605 47 632 85 188 72 544 49 150 89 910 91 643 12 298 42 370 86 29 97 635 26 535 10 45
8 589 68 655 53 615 67 263 1 22 6 367 52 815 70 104 41 411 88 454 51 388 22 785 81 94 28 366 85 775 38 801 12 757 0 266 34 268 46 768 47 162 29 336 24 565 76 820 19 456 20 594 44 459 78 797 30 457 10 992 11 964 80 567 2 820 50 987 99 888 42 884 26 972 43 984 36 133 83 299 92 420 37 199 27 547 94 593 32 567 66 62 77 402 63 538 71 620 25 655 86 215 49 836 57 726 58 852 16 654 48 337 45 257 82 546 93 785 31 583 74 120 96 449 35 886 23 101 13 964 60 934 59 838 64 956 4 655 56 498 5 34 69 471 91 639 14 387 54 344 33 481 61 30 3 925 40 516 95 802 72 797 87 637 62 210 90 805 73 105 15 290 84 415 39 345 18 222 7 216 17 935 9 666 98 200 75 194 65 704 89 723 55 816 21 91 97 718 79 659
0 27 42 594 78 200 55 177 85 447 96 992 58 288 33 389 26 126 63 502 80 592 84 828 27 133 28 463 76 192 21 679 54 614 17 688 46 860 48 705 79 2 44 832 34 81 19 491 62 51 4 784 31 240 10 110 67 644 49 712 30 771 57 700 72 228 59 986 89 69 5 20 53 623 86 128 70 943 2 312 43 501 8 813 1 484 50 277 64 119 41 866 29 293 66 310 92 771 99 680 77 457 75 396 65 977 39 309 93 588 45 278 91 965 38 365 9 257 47 505 18 485 24 974 40 58 95 213 36 893 60 448 56 92 15 492 7 574 81 407 22 511 35 200 32 341 61 943 69 307 98 775 3 215 68 618 14 303 12 797 71 706 94 544 83 418 16 799 11 823 52 4 82 12 97 359 23 844 6 919 87 407 25 769 13 294 37 156 90 367 73 529 51 763 74 143 88 800 20 918
7 821 33 947 39 895 34 247 40 155 14 982 11 121 73 329 75 418 10 475 97 55 86 570 27 552 82 739 53 939 74 229 70 265 6 73 42 428 89 66 16 234 92 649 25 973 88 649 72 979 77 348 18 653 32 955 1 666 51 787 23 847 80 974 50 642 52 781 67 969 15 123 19 715 28 264 98 265 68 45 78 786 29 64 17 563 99 191 91 577 37 798 85 88 63 554 64 762 94 759 38 9 9 35 12 876 21 39 79 441 20 22 81 232 5 723 56 88 95 489 48 22 60 769 54 492 3 326 46 152 30 644 44 577 65 758 24 120 76 759 83 489 2 911 36 165 84 749 31 199 90 794 45 417 26 67 47 813 43 715 69 382 58 995 13 350 22 358 96 374 8 6 35 342 59 298 49 650 41 997 66 765 61 357 62 370 4 35 0 122 93 612 55 124 87 978 57 340 71 365
50 255 55 249 45 212 23 595 92 215 31 847 81 262 63 533 12 579 15 560 0 727 64 268 98 905 7 225 27 400 32 38 75 556 38 824 20 152 71 788 72 132 90 901 37 360 89 260 70 900 44 295 69 519 51 940 76 480 65 132 56 286 10 260 86 661 8 953 93 806 22 886 84 394 46 706 29 69 47 725 99 396 48 951 19 416 5 943 43 464 53 132 33 66 61 929 6 722 34 563 26 947 52 69 95 442 54 447 97 972 68 794 82 222 94 632 14 614 16 969 24 2 42 142 73 890 13 671 85 867 2 507 28 251 67 564 11 148 80 602 40 720 1 710 21 488 77 334 41 181 39 530 83 174 91 409 9 385 78 633 3 43 87 658 49 163 57 363 74 345 79 441 30 757 4 515 18 684 60 138 96 475 59 983 25 413 36 875 35 645 66 706 62 432 58 532 17 695 88 23
23 392 35 442 40 626 83 228 68 619 80 416 33 947 93 249 36 784 38 723 61 1 74 468 85 572 89 569 69 228 22 914 44 84 67 245 45 329 51 891 53 340 4 609 87 490 60 667 56 382 1 528 73 738 19 545 29 431 63 894 5 502 41 54 59 963 0 287 78 127 97 43 30 880 11 937 95 60 34 79 15 128 72 616 99 37 66 276 16 569 20 636 81 834 92 677 39 15 75 392 88 873 70 542 17 336 58 609 25 535 48 336 3 904 96 889 90 797 82 199 79 75 65 735 37 668 10 530 55 608 76 269 12 980 26 727 31 621 91 718 24 453 18 824 7 956 50 354 84 41 8 598 49 85 27 735 28 377 9 416 47 654 13 501 94 523 43 128 54 782 62 486 32 637 77 578 42 247 86 785 46 452 64 794 98 721 2 258 21 149 14 377 6 587 57 791 71 652 52 116
15 772 2 385 56 691 79 609 78 335 88 421 4 266 67 918 76 926 14 710 94 853 59 344 84 398 9 337 0 795 75 597 64 272 34 685 35 978 66 294 86 575 39 413 37 528 10 765 11 533 52 451 50 613 65 927 99 576 93 834 6 716 42 613 98 202 96 568 61 192 45 277 21 62 1 502 60 963 19 224 97 102 83 846 53 866 30 592 25 954 26 176 82 276 32 64 41 538 7 377 18 217 69 88 85 541 91 200 89 32 57 635 12 130 28 278 87 568 5 486 23 419 90 610 95 992 24 1000 51 354 58 286 62 826 13 985 38 188 80 209 77 242 55 984 72 610 71 818 70 684 92 212 20 38 54 13 48 443 49 591 40 466 43 206 68 734 17 818 33 148 31 439 29 630 73 841 36 469 47 39 81 506 16 645 8 297 3 842 44 787 74 919 22 914 63 103 46 491 27 472
89 789 84 658 83 656 55 322 74 870 77 333 14 815 80 841 0 542 93 325 75 372 91 476 18 282 40 56 73 141 41 155 19 344 50 214 60 974 98 60 51 187 10 499 49 664 47 389 39 277 64 511 85 594 6 912 5 812 36 959 25 17 96 286 94 261 8 676 65 531 46 849 44 837 67 845 45 632 7 595 22 559 34 428 1 521 58 620 78 359 37 115 13 483 79 228 28 181 23 801 27 661 68 470 35 822 97 588 20 612 57 188 9 988 2 348 95 360 70 493 43 741 32 986 26 639 24 152 17 969 33 564 59 663 12 163 63 444 31 766 4 809 82 332 53 636 72 742 61 473 92 348 29 893 81 539 48 42 76 51 62 888 38 843 90 894 16 116 86 914 3 288 30 707 69 590 15 488 56 446 88 145 54 131 52 937 71 244 87 904 66 657 42 604 99 541 11 399 21 586
28 807 16 642 33 463 65 635 93 73 20 190 32 30 64 590 56 192 86 781 96 263 12 219 45 788 41 225 77 678 50 962 27 37 30 914 99 777 76 206 48 983 31 841 14 243 3 142 25 59 74 498 40 162 73 717 4 898 24 748 7 696 9 988 15 834 39 543 10 918 29 129 54 971 84 24 47 684 85 535 42 139 75 387 23 686 90 601 91 909 69 310 89 361 53 748 68 881 94 638 26 907 95 144 35 661 1 745 79 623 67 962 51 472 55 799 22 712 0 601 13 807 58 525 98 717 52 675 81 305 36 47 82 947 34 660 46 797 59 914 8 688 61 395 60 379 49 115 66 755 44 440 92 848 21 7 57 466 88 373 19 747 6 880 37 459 71 417 5 612 11 233 70 203 63 395 83 197 87 167 38 893 78 617 80 48 97 595 2 595 62 940 72 519 18 208 43 808 17 751
44 227 50 214 28 838 10 581 14 564 75 400 57 714 4 797 97 376 92 296 93 581 80 899 70 975 38 413 24 70 37 628 1 66 71 678 35 547 17 533 11 851 74 486 39 7 49 472 54 640 51 588 98 437 56 516 91 82 78 541 26 354 99 727 0 634 32 968 79 977 6 539 7 322 53 310 88 64 31 923 18 841 60 484 55 903 15 481 63 536 2 391 20 193 73 861 12 626 64 299 9 275 65 763 87 569 72 736 34 185 67 650 19 563 86 401 90 960 77 677 83 236 13 322 62 286 69 423 30 12 33 869 66 693 48 208 5 697 16 393 27 879 41 454 40 127 52 801 8 876 21 586 61 276 3 212 25 294 96 849 42 65 43 757 58 557 76 987 89 306 95 89 23 727 45 347 46 830 82 25 47 735 22 19 36 577 84 691 81 822 59 204 29 559 94 57 68 143 85 87
2 660 85 302 14 580 66 891 26 943 33 824 76 319 36 891 12 789 55 127 57 739 30 763 52 953 35 496 34 136 78 327 75 657 44 454 11 333 88 832 9 148 68 270 99 399 3 124 38 911 10 5 59 120 27 161 54 815 86 232 13 531 41 62 50 224 29 128 60 604 22 5 19 724 74 920 16 540 31 473 92 768 87 500 48 914 69 160 64 720 65 608 21 550 40 53 53 891 15 530 94 518 37 477 80 521 93 941 45 603 72 651 97 184 84 274 43 270 91 730 0 86 42 549 32 252 96 751 56 553 39 810 18 185 89 721 5 978 20 787 17 569 79 198 63 633 7 7 62 729 77 195 6 193 47 688 90 411 8 879 73 76 58 440 28 672 98 581 95 329 51 49 23 280 81 860 25 273 83 872 49 174 24 196 46 162 61 533 82 639 67 215 71 563 1 498 4 161 70 738
72 966 92 365 14 31 98 359 21 979 71 940 94 906 89 288 78 809 35 436 19 372 45 410 66 71 7 806 97 774 86 148 50 345 15 167 83 762 9 730 77 494 55 602 76 754 32 386 38 822 63 772 53 775 5 426 84 113 22 387 29 582 73 516 1 43 81 636 74 381 82 800 90 555 4 456 13 987 36 60 30 955 24 730 47 61 79 978 80 674 26 335 70 940 33 46 59 932 91 587 58 748 95 395 75 315 34 108 93 400 56 833 11 991 64 925 27 25 37 149 6 209 65 753 43 294 85 356 60 101 52 882 40 708 67 45 46 461 69 757 51 14 44 67 68 795 96 196 12 785 8 787 23 215 20 392 16 558 42 304 41 590 99 152 31 538 87 465 39 35 57 170 48 99 49 716 17 111 2 573 10 816 3 345 0 861 88 689 54 731 18 598 61 336 28 668 62 555 25 50
53 581 69 745 12 761 41 47 2 821 93 967 80 260 36 217 26 75 68 491 87 80 54 70 31 164 21 659 16 58 67 433 15 76 75 633 59 94 25 511 58 444 4 672 35 433 65 477 51 241 6 101 19 571 99 396 7 337 3 997 46 252 48 939 45 775 13 191 83 31 29 847 74 774 97 118 73 331 81 152 49 297 90 238 55 518 27 131 77 153 20 816 60 549 9 320 92 640 28 459 40 775 94 831 95 418 57 145 82 175 17 492 52 979 24 883 38 8 30 548 70 851 44 58 64 75 79 435 32 62 56 379 88 755 42 28 37 161 23 750 43 674 63 804 34 303 72 908 71 780 50 803 86 153 66 642 39 361 98 632 96 227 76 238 61 713 22 23 91 659 84 549 14 231 89 2 10 445 5 46 62 888 47 962 85 170 0 743 1 173 18 40 78 272 11 274 33 747 8 756
15 274 77 51 8 476 73 633 66 631 17 401 83 527 67 899 91 528 74 558 86 402 93 574 81 763 35 701 23 63 28 556 39 29 92 703 47 101 78 986 9 244 52 210 95 461 37 289 63 435 41 807 12 893 29 252 11 622 36 206 84 538 69 538 32 325 2 56 61 342 82 114 0 206 26 785 22 161 13 486 50 323 85 968 87 627 6 326 65 386 80 44 48 359 96 457 68 683 54 860 38 844 25 314 44 284 46 931 53 941 88 261 18 313 7 47 31 56 1 485 99 367 62 629 4 116 16 531 59 319 71 874 76 355 49 181 42 96 43 280 27 879 34 136 56 293 58 939 19 609 64 867 20 974 94 911 75 996 24 651 14 138 60 784 10 472 90 916 98 809 21 509 30 443 5 835 57 656 45 818 79 514 33 77 89 830 97 145 3 157 70 650 51 931 55 477 72 592 40 932
68 497 90 986 89 781 24 430 74 402 31 972 64 191 46 171 94 928 98 346 13 426 82 941 33 252 76 367 32 926 50 726 62 551 85 749 3 611 17 926 10 12 41 278 4 654 83 945 42 798 93 312 52 561 86 596 65 405 22 604 49 680 34 372 67 340 23 956 25 55 38 835 29 566 12 214 43 58 45 881 0 743 19 482 37 213 66 891 78 551 15 156 72 786 70 194 91 305 48 254 92 744 7 658 63 986 36 965 44 896 79 93 16 964 99 957 60 315 30 332 56 530 58 420 26 752 11 529 95 702 39 177 35 858 53 436 57 566 5 767 87 797 51 936 1 14 69 305 61 497 77 57 8 718 81 772 75 215 47 645 55 220 20 155 21 552 73 668 96 341 80 755 2 485 6 645 88 364 84 380 9 425 97 534 59 741 28 689 18 611 14 247 54 75 27 604 40 392 71 852
59 965 26 137 36 45 51 110 78 872 96 981 38 562 2 61 90 654 17 938 63 105 50 971 22 156 24 250 72 54 32 863 20 249 10 694 64 921 49 501 97 866 53 906 34 518 44 495 33 10 23 166 99 126 77 546 74 735 37 403 94 742 60 248 76 384 56 728 69 141 41 485 43 282 54 321 16 868 9 416 18 706 48 883 0 582 55 624 62 164 35 454 40 110 87 72 89 394 70 471 52 927 31 401 98 417 71 73 86 110 75 530 8 750 21 344 5 949 95 878 30 269 61 474 58 665 25 291 29 649 45 425 66 386 39 18 65 640 11 977 27 835 92 856 79 998 15 635 6 575 81 672 83 746 73 612 82 860 57 18 4 165 67 917 12 172 46 372 28 878 93 999 88 717 80 68 13 259 47 3 7 346 91 431 85 667 84 355 19 315 3 737 14 374 1 80 42 568 68 281
90 405 48 785 54 35 52 944 70 862 99 165 83 650 45 375 12 296 16 790 69 732 41 482 74 405 18 130 21 227 36 996 82 21 25 743 95 639 5 368 84 487 44 802 35 124 31 89 75 211 9 11 47 346 34 23 61 338 26 633 87 218 53 638 79 167 73 366 76 248 96 53 37 31 86 782 97 899 81 472 27 963 30 818 14 194 20 323 59 439 93 739 57 465 7 827 62 114 72 421 42 633 89 330 88 630 65 698 63 413 0 495 13 122 49 527 60 640 85 592 77 482 50 967 94 548 40 493 23 608 78 394 19 926 33 226 15 100 8 778 4 437 38 233 67 343 28 954 11 706 91 209 71 173 32 692 66 9 56 103 17 321 24 861 2 325 39 47 58 858 6 398 3 217 68 551 10 467 98 962 43 659 55 8 46 297 29 87 1 875 64 546 92 741 22 315 80 649 51 644
17 217 56 213 27 325 69 916 46 599 26 860 13 952 66 97 48 421 59 280 16 512 9 362 65 685 96 411 18 928 51 866 55 73 94 811 2 870 86 291 89 524 87 544 37 477 84 324 79 107 24 804 95 907 22 841 39 746 62 724 80 917 32 677 14 467 3 362 8 87 36 999 57 169 33 403 38 456 52 710 7 242 12 236 1 337 47 537 77 227 50 236 81 806 63 16 97 22 30 181 10 69 82 625 6 943 5 133 4 548 40 176 35 116 49 396 75 279 19 990 0 890 70 361 83 470 73 68 93 940 44 61 72 597 91 220 28 959 42 947 54 406 76 532 99 617 31 819 11 329 71 961 15 383 23 410 45 707 29 556 88 134 92 752 64 780 98 27 90 721 78 261 85 874 43 782 34 161 58 528 20 660 67 300 68 243 41 606 53 297 21 411 60 450 25 140 61 982 74 928
58 838 42 945 98 694 50 504 88 917 56 330 79 875 69 596 49 205 67 379 13 243 37 202 96 731 28 471 9 527 40 574 61 142 52 261 4 429 72 677 60 525 6 807 51 285 24 393 3 351 76 287 82 464 47 230 27 745 36 265 33 820 78 655 70 81 32 7 26 868 68 710 75 986 83 501 92 964 21 191 1 440 11 170 31 459 86 111 17 963 8 447 94 25 45 230 5 1 22 207 0 392 34 334 93 868 2 883 41 231 53 999 15 346 55 993 44 48 10 121 57 491 71 584 38 715 18 693 65 942 23 227 73 300 81 233 99 556 12 72 80 480 77 541 85 190 48 659 87 237 14 422 30 97 29 459 84 735 46 695 43 511 91 249 63 166 66 239 39 402 97 185 95 597 20 252 16 906 89 399 54 182 90 609 64 118 25 503 35 232 59 142 74 287 19 272 62 618 7 413
85 863 98 598 4 842 84 436 7 89 21 722 90 374 10 356 71 786 75 41 62 692 9 637 46 244 86 158 16 221 43 500 51 292 36 972 32 356 31 690 92 706 22 452 59 492 65 242 79 701 39 992 74 23 29 310 80 601 87 546 20 299 93 454 40 416 24 979 68 590 25 415 67 605 61 492 41 731 18 940 82 625 6 74 42 149 57 948 50 940 73 914 33 408 48 895 8 5 53 897 34 887 2 462 0 477 5 814 17 775 14 694 94 965 88 55 15 195 28 345 38 816 54 957 3 633 11 81 1 794 64 389 55 257 97 985 56 32 69 907 72 582 95 67 35 682 63 685 89 957 27 919 45 819 77 809 12 51 49 719 37 73 60 244 81 827 78 4 19 632 30 857 44 596 52 3 83 609 91 82 58 168 70 810 96 207 76 213 26 801 99 418 23 178 13 158 66 239 47 344
92 236 87 909 6 517 51 347 5 449 11 868 45 57 0 260 33 404 61 344 46 385 4 861 97 213 21 673 55 883 52 448 76 247 68 623 82 469 19 621 26 45 99 923 96 900 98 143 79 252 2 319 38 152 57 747 1 275 40 659 90 251 12 270 74 295 53 629 8 882 91 187 24 987 3 652 65 356 58 566 27 797 29 473 49 488 17 399 50 316 13 755 43 628 7 270 18 557 25 701 94 736 32 951 59 349 78 934 48 816 64 402 85 9 31 893 93 920 23 499 15 849 77 367 95 730 88 881 84 291 42 335 89 19 83 356 72 83 41 704 20 715 44 40 56 104 22 170 35 19 60 145 34 578 39 254 86 425 63 961 80 167 9 648 73 719 67 485 10 734 69 912 81 770 37 961 71 283 66 861 70 230 75 163 28 704 36 343 47 279 16 131 62 812 30 207 14 98 54 845
3 197 20 413 63 378 79 671 47 82 61 926 55 158 65 565 2 259 81 32 60 39 62 239 8 530 45 675 5 592 10 292 13 530 95 821 35 238 14 22 24 29 31 90 92 239 59 89 21 284 15 711 78 359 52 841 26 392 17 625 38 453 28 447 44 534 22 767 54 396 69 247 82 934 36 457 86 5 99 138 46 692 64 83 75 266 50 387 12 263 34 186 98 213 4 103 91 992 70 585 80 647 48 598 16 653 74 216 25 21 40 561 49 714 76 202 53 205 51 343 96 401 1 346 58 750 19 688 87 840 37 521 18 613 73 645 72 153 39 575 23 60 71 433 32 48 77 868 6 357 7 24 57 29 56 97 89 972 93 939 83 305 42 671 41 250 9 205 97 13 66 11 29 142 67 102 27 397 85 237 84 918 68 705 90 4 30 372 94 659 33 131 43 634 88 833 11 642 0 435
10 744 20 92 29 279 5 456 47 819 24 534 97 356 95 12 55 959 94 484 80 320 9 147 53 835 61 516 4 770 21 199 59 802 64 232 70 964 79 956 37 242 88 644 1 205 44 651 72 637 15 125 66 527 56 77 74 909 22 512 26 583 6 229 83 317 99 244 31 322 36 123 51 706 78 894 43 228 77 593 91 104 84 663 27 236 69 219 58 761 16 316 52 356 17 872 73 688 34 825 87 757 2 847 63 612 85 42 28 55 0 688 23 768 89 360 13 325 42 537 75 575 65 637 92 903 71 993 14 684 33 500 93 393 7 469 57 976 46 720 96 121 38 860 67 557 41 711 18 390 68 432 50 943 19 658 60 788 86 852 32 530 98 212 12 483 62 85 49 383 3 220 45 175 11 62 90 184 40 33 81 75 54 300 82 258 8 666 25 7 76 386 48 915 30 351 39 200 35 522
42 953 82 367 22 438 95 49 46 10 50 766 74 57 32 206 0 409 3 595 30 156 18 727 24 422 70 460 91 924 38 311 55 303 6 342 5 490 89 320 61 42 93 453 83 236 92 89 2 61 80 83 17 258 97 372 44 236 77 265 21 99 87 439 25 849 49 200 1 568 48 436 99 450 52 962 56 848 16 583 51 196 98 482 45 507 43 324 27 278 71 645 86 355 31 827 47 288 94 979 90 868 64 113 23 610 35 190 69 59 15 588 53 513 36 86 11 396 7 26 34 812 76 326 37 654 58 63 20 541 19 806 26 66 96 489 62 59 85 302 72 849 4 545 12 811 68 260 39 19 54 513 65 367 10 627 8 851 66 148 13 967 59 920 33 903 29 38 73 12 28 226 63 134 40 618 41 780 79 845 78 115 75 442 60 495 57 610 81 494 9 342 67 352 84 607 14 793 88 732
56 719 2 350 3 615 24 736 54 163 59 925 58 432 72 656 32 501 76 618 27 986 47 79 5 87 29 729 13 178 64 340 62 483 68 555 14 424 99 46 94 937 33 524 78 912 86 182 55 80 53 618 20 61 51 521 98 950 4 957 65 208 7 809 48 491 97 279 44 470 0 615 39 943 26 17 96 903 90 238 77 291 79 447 50 315 57 839 45 541 1 561 85 679 43 837 88 109 17 271 22 149 61 572 28 972 71 873 46 578 80 595 89 613 11 552 93 184 66 539 40 307 60 940 38 860 21 203 74 458 63 835 82 18 52 82 31 106 91 243 92 396 6 256 25 830 42 908 81 850 49 536 84 123 70 325 73 995 16 366 15 716 83 865 30 921 69 9 8 218 37 398 41 130 23 918 10 304 12 770 9 779 87 857 19 956 67 10 95 200 18 88 34 258 75 392 36 767 35 229
5 179 14 656 8 266 20 608 4 842 16 703 81 82 83 511 40 95 9 321 54 265 49 443 78 589 89 357 97 664 62 545 0 318 25 991 50 911 67 937 30 558 27 555 86 963 31 950 37 532 72 665 90 129 96 842 32 317 98 489 93 97 12 806 15 3 61 835 11 566 7 371 26 387 57 331 80 233 66 504 68 292 13 56 1 365 73 200 41 891 88 184 92 846 53 39 70 812 43 434 77 667 47 505 63 795 6 175 28 226 84 247 99 688 23 277 74 570 33 166 34 256 45 106 64 156 71 566 35 896 55 457 79 59 52 717 17 613 29 236 76 994 75 269 58 279 21 895 51 740 65 137 87 836 38 316 22 31 48 63 2 552 19 233 69 82 10 849 46 842 24 506 95 389 59 366 44 402 36 715 18 368 56 329 60 943 82 263 42 988 3 987 39 725 85 278 91 549 94 714
32 595 85 654 14 313 42 852 78 403 5 641 88 874 96 793 76 618 80 551 99 855 36 805 6 903 81 104 86 473 62 31 51 720 82 808 13 729 52 746 19 480 91 295 48 735 70 373 3 934 67 812 92 997 40 752 29 687 75 205 61 106 89 69 28 522 31 78 87 266 24 545 39 540 95 252 23 706 9 998 22 466 90 972 20 970 59 942 60 364 45 492 10 755 37 718 63 50 4 198 72 640 58 453 46 109 94 941 1 202 64 391 7 344 83 909 8 699 12 474 50 472 68 323 34 875 84 108 11 78 43 126 2 969 53 543 57 94 17 665 69 985 55 570 98 792 15 415 97 764 0 262 79 275 41 561 47 989 35 642 74 441 16 566 66 368 33 795 77 998 44 728 27 773 21 699 73 162 38 327 26 938 54 316 65 726 18 468 25 927 93 42 56 59 30 908 71 930 49 194
13 94 2 639 95 674 68 11 81 991 84 444 76 345 66 200 80 537 65 451 27 547 3 318 24 980 35 774 83 267 49 768 79 942 70 877 26 693 98 317 38 808 59 685 37 318 1 611 52 596 56 404 29 383 58 178 44 653 48 859 30 737 7 519 99 671 51 288 33 890 23 403 6 533 69 751 14 541 67 944 19 689 78 485 31 208 74 616 60 869 85 473 54 599 97 409 10 377 57 183 45 6 18 465 17 910 16 578 86 523 40 841 15 167 39 438 8 642 91 665 47 135 62 183 32 482 72 673 77 213 71 633 53 132 4 783 28 212 42 69 88 92 96 282 20 79 46 52 36 713 34 418 89 170 43 795 55 630 87 57 92 475 50 251 21 731 94 546 5 143 22 92 63 373 75 933 41 746 11 102 9 122 25 228 61 46 12 828 0 393 90 461 93 436 64 149 73 621 82 76
69 105 89 320 0 635 51 779 18 39 8 843 95 409 22 545 53 925 41 488 38 438 15 805 44 761 21 405 23 536 34 22 9 289 73 335 35 361 4 649 72 681 76 626 74 619 99 733 6 262 91 7 47 978 80 70 77 129 75 674 92 409 94 716 58 55 85 470 10 876 49 103 97 726 3 248 57 412 30 881 83 98 19 805 26 722 11 392 68 30 70 457 17 675 13 7 33 830 48 765 56 161 86 17 1 920 36 244 25 562 78 513 52 419 24 194 16 785 90 336 40 167 45 369 42 539 2 676 63 732 62 722 12 84 88 809 79 799 7 325 54 344 98 830 64 71 67 948 71 797 93 879 81 974 14 210 50 709 66 595 96 51 59 603 65 202 46 977 39 620 37 288 84 498 29 52 32 472 60 731 28 322 55 344 43 498 27 289 5 911 20 711 87 682 61 600 82 895 31 149
75 710 85 6 30 630 98 204 63 534 47 867 37 773 9 285 76 981 52 61 0 269 95 180 73 563 66 678 29 929 97 54 42 735 33 188 79 672 64 482 94 850 96 13 27 2 92 441 87 215 91 460 99 210 51 235 80 862 83 308 35 490 74 520 48 352 71 512 53 797 43 383 28 4 68 845 5 141 16 542 6 528 90 741 62 476 38 399 93 868 36 297 41 992 69 140 59 200 78 2 15 128 19 911 22 965 39 60 18 835 55 592 24 721 10 399 40 168 54 411 11 612 45 691 86 199 31 989 82 88 70 119 2 614 65 147 34 29 57 662 49 608 56 711 20 394 1 455 77 817 3 664 8 752 25 208 23 28 60 877 67 8 50 630 4 13 84 630 13 741 89 788 44 506 7 72 88 748 46 261 12 20 72 354 81 232 14 231 32 76 17 984 26 370 58 846 61 592 21 596
21 605 65 738 3 348 64 675 95 471 53 103 26 677 59 715 4 596 51 399 78 66 38 879 86 725 19 94 70 299 74 325 46 318 1 417 36 899 82 109 22 228 58 123 33 594 18 374 9 301 63 118 89 131 20 262 44 922 11 499 54 565 39 981 57 567 88 846 85 428 43 991 7 156 27 656 32 919 45 716 14 532 93 874 60 924 41 6 6 194 15 188 12 224 25 863 49 771 80 63 55 947 79 92 8 846 96 381 10 575 40 257 29 64 75 827 94 649 99 130 72 509 91 679 47 385 84 276 2 153 13 860 90 308 81 454 52 276 66 976 98 585 5 183 24 27 30 862 35 728 87 941 17 891 16 508 83 213 97 975 76 897 50 931 23 932 48 424 61 797 71 206 67 7 62 305 73 741 28 530 31 819 0 249 77 438 42 457 92 9 68 707 69 701 56 674 37 336 34 692
22 491 46 664 4 471 63 936 81 327 37 165 55 576 23 200 52 501 68 668 66 704 83 874 35 828 1 336 54 468 99 782 30 749 74 547 3 845 87 1000 5 720 0 375 34 140 79 406 20 721 89 651 90 440 2 383 76 399 95 259 26 844 10 14 65 101 14 423 28 654 73 939 25 146 93 541 77 274 7 364 42 3 40 61 84 93 50 869 49 248 38 626 11 37 92 241 29 843 91 352 15 158 71 187 31 212 59 886 64 687 41 446 82 842 45 770 17 555 9 477 32 77 51 835 27 540 98 983 48 567 39 143 57 874 43 979 58 153 12 865 47 568 70 980 85 393 8 830 88 575 67 42 36 496 80 933 19 636 62 525 24 186 18 577 60 445 75 238 72 255 94 476 13 618 21 763 53 70 61 273 69 598 86 495 96 721 56 726 33 724 78 252 97 324 6 92 44 302 16 606
54 535 20 269 93 744 4 581 55 987 30 425 69 771 75 510 24 977 47 877 91 150 56 351 85 206 28 121 66 183 92 853 33 707 73 355 36 175 18 660 13 840 87 189 77 852 95 578 70 584 59 896 51 168 2 416 0 128 78 956 94 206 39 830 62 298 34 941 27 668 81 2 8 582 71 779 43 828 72 573 12 47 99 398 21 877 46 538 64 795 29 900 96 783 80 76 3 5 32 225 98 180 97 202 1 869 74 538 26 281 88 66 52 310 86 62 57 988 37 128 53 104 7 441 89 423 82 736 48 164 6 22 19 66 25 776 45 789 76 912 23 479 40 91 31 966 5 837 84 279 9 699 42 846 22 792 11 962 50 534 38 912 61 585 79 132 44 300 49 687 35 331 17 754 15 442 41 111 90 18 60 884 67 46 68 687 10 967 65 373 14 632 63 746 58 162 16 429 83 105
22 468 85 899 27 816 38 275 9 514 75 197 53 983 52 973 32 634 34 63 35 988 84 249 20 618 39 415 80 682 44 283 88 372 59 269 42 179 61 664 94 799 89 474 17 612 8 177 33 201 29 460 71 347 21 35 54 376 49 55 58 393 19 508 7 912 46 281 37 961 30 779 28 838 62 657 48 712 57 116 24 523 2 381 5 335 10 256 3 997 63 128 6 244 77 757 23 231 73 12 47 871 97 399 31 273 60 521 70 528 43 98 98 922 67 162 41 638 40 731 36 441 50 400 69 273 18 218 87 844 66 829 93 873 96 830 81 207 14 567 15 368 12 637 1 422 91 16 76 522 56 150 65 54 83 942 78 445 99 197 25 37 90 851 79 187 26 410 45 274 4 779 0 660 51 343 86 423 72 725 82 585 95 28 92 499 13 305 64 363 55 897 74 988 68 404 16 386 11 383
18 289 70 91 16 137 37 211 33 782 45 386 43 991 38 264 31 233 95 775 8 721 10 168 13 977 74 607 69 850 76 151 3 886 14 772 0 964 51 260 91 755 52 859 21 1000 6 732 85 184 48 422 88 626 17 173 5 508 54 466 97 688 28 436 82 504 19 815 99 705 12 811 27 111 44 143 22 882 42 539 81 609 80 421 96 220 26 697 68 391 84 220 20 265 32 440 15 136 7 921 59 941 36 668 56 506 90 654 93 145 75 358 53 901 23 755 89 562 25 185 60 145 50 139 94 336 55 167 30 679 98 240 87 83 65 280 1 861 66 324 63 208 67 545 41 955 35 918 9 841 34 213 46 171 71 269 78 747 77 819 47 574 40 932 61 545 64 763 58 864 72 362 49 206 2 726 92 661 29 725 57 767 11 785 79 150 62 466 73 398 39 965 4 300 24 227 83 59 86 735
20 829 14 789 16 501 71 39 67 331 33 477 78 718 68 343 73 818 36 951 93 93 30 522 41 586 86 643 72 813 55 646 7 90 84 668 91 275 99 31 25 886 26 846 43 717 34 978 89 695 1 924 57 845 35 98 60 593 83 339 5 101 39 131 94 42 69 846 11 572 65 481 31 845 66 950 58 54 53 811 24 638 3 462 62 194 70 186 85 825 29 665 9 373 37 616 44 643 21 352 46 645 49 815 4 930 75 148 2 192 23 903 54 193 76 124 28 426 19 970 56 619 12 540 42 636 40 472 32 808 82 994 8 802 87 379 80 109 74 590 64 997 10 366 38 606 90 189 50 511 47 879 61 247 17 834 18 78 98 37 88 424 77 42 13 895 0 536 92 814 96 74 59 572 27 284 79 734 97 479 52 616 48 377 51 549 81 266 22 382 95 651 63 491 15 262 6 482 45 136
80 582 75 559 97 167 45 747 8 227 39 593 23 888 25 157 19 255 94 410 6 706 41 506 2 835 99 61 90 246 15 511 18 918 24 828 10 885 56 254 28 444 59 1 74 811 44 123 70 189 9 145 26 454 71 55 30 856 73 958 27 688 87 302 34 782 7 743 36 272 83 983 22 147 81 206 64 760 79 743 1 942 48 781 3 15 72 403 49 274 51 126 55 405 40 160 5 230 57 334 98 615 33 696 78 303 63 118 35 473 52 860 85 93 17 206 13 176 92 864 95 82 47 125 96 154 84 448 65 839 38 249 88 564 29 77 42 281 89 783 69 283 62 939 68 304 93 920 37 687 0 98 21 369 58 81 86 385 32 447 4 729 11 749 77 262 60 319 61 121 43 921 31 171 20 992 76 930 16 619 53 264 50 875 66 462 82 248 14 129 67 801 91 293 54 505 12 719 46 81
2 569 68 41 14 926 15 708 62 737 75 286 41 687 3 437 46 642 43 73 80 758 79 392 65 508 89 235 92 774 28 190 64 160 0 78 90 112 8 874 83 32 50 46 98 170 38 140 23 358 66 474 55 196 19 975 93 462 51 755 82 870 48 448 18 616 30 23 9 205 58 29 94 973 1 298 59 516 73 520 26 467 33 123 36 471 35 887 74 323 69 758 29 267 47 410 22 376 76 883 45 201 39 656 31 650 86 754 91 42 25 61 71 88 67 680 42 708 24 36 40 628 6 555 10 171 27 821 44 409 37 111 17 67 57 396 49 535 54 386 70 513 13 630 4 903 34 594 53 681 88 64 21 698 81 617 5 25 97 838 77 771 87 314 7 837 56 4 84 941 63 747 32 844 99 844 72 583 20 54 52 136 16 973 11 405 95 206 60 635 61 869 85 56 12 715 78 124 96 459
24 637 72 769 74 769 96 891 89 658 93 651 26 919 99 671 63 348 43 296 84 436 56 14 71 383 53 183 40 462 39 67 37 61 88 261 95 92 3 989 17 512 60 168 50 794 5 502 16 138 8 886 23 386 10 35 68 713 30 911 58 237 18 639 49 1 83 412 7 386 22 180 79 105 20 802 91 277 2 463 52 807 85 39 44 209 29 431 0 255 81 648 34 264 36 786 9 990 21 324 51 214 90 547 97 886 19 329 54 526 47 323 33 914 80 841 76 236 27 499 31 585 46 56 32 538 66 12 64 15 6 949 28 38 11 468 14 711 45 707 86 152 55 198 78 533 41 50 65 522 57 348 38 103 75 447 94 704 42 27 15 356 61 37 12 6 67 834 69 477 35 366 92 913 70 424 25 656 1 154 4 574 13 2 48 651 59 394 82 326 87 326 73 981 62 418 77 779 98 368
23 824 63 497 72 76 67 822 69 707 45 238 56 460 68 313 30 140 0 977 71 345 70 19 53 562 66 98 19 417 22 143 24 369 87 578 78 590 74 17 33 343 57 165 37 34 77 763 95 819 97 297 92 774 82 945 51 461 49 973 86 372 32 459 90 464 40 177 46 924 44 844 50 860 61 638 16 379 58 875 1 601 31 569 3 592 6 774 48 638 99 633 28 241 7 205 98 670 84 994 2 394 5 338 75 700 62 702 64 189 29 435 83 622 43 552 10 373 94 105 35 252 89 820 14 340 25 409 41 988 80 830 13 805 85 141 36 302 60 973 20 204 96 590 91 954 88 12 79 601 21 639 52 906 8 741 65 979 47 825 54 897 34 330 9 561 81 319 59 571 17 786 26 148 73 797 4 518 15 764 27 840 12 26 11 750 38 298 39 849 93 343 18 999 76 93 55 730 42 179
18 27 26 897 43 417 60 36 99 515 82 333 5 39 0 196 68 674 19 50 21 11 39 334 57 445 10 662 46 214 81 475 75 655 53 499 90 281 59 22 14 449 41 24 1 466 73 704 65 119 83 308 58 814 93 296 76 317 47 418 37 616 27 499 86 960 88 14 77 816 95 76 70 41 91 714 63 263 52 448 23 340 20 701 64 878 32 144 78 919 56 985 40 94 51 76 11 934 62 39 28 681 34 89 35 995 50 585 94 408 3 486 9 138 49 60 42 439 2 809 69 179 79 320 6 955 84 145 72 89 36 694 44 715 80 647 96 615 24 477 4 508 15 838 61 562 22 680 67 638 98 364 55 378 29 711 13 572 87 60 8 858 31 577 17 817 54 882 85 430 89 803 71 590 97 810 33 276 48 648 92 872 12 421 38 212 45 180 74 982 30 465 25 745 16 566 7 680 66 331
61 273 21 394 71 682 30 916 16 265 58 833 79 336 65 397 17 778 23 534 8 780 6 704 68 472 73 357 57 731 83 565 48 800 43 785 50 542 92 830 88 793 62 402 55 397 11 248 82 756 19 378 27 109 56 806 96 854 28 443 39 537 54 395 35 740 64 479 89 878 37 580 26 597 29 274 9 969 87 776 45 811 10 928 67 156 60 925 49 3 2 143 44 445 98 48 18 829 7 961 22 103 81 216 80 293 3 424 12 449 40 55 36 367 69 629 99 501 46 878 41 138 33 32 91 28 77 492 86 563 15 382 38 596 78 331 52 658 34 241 14 595 85 216 1 177 25 842 84 445 32 29 5 385 90 11 53 490 97 540 93 847 75 644 42 99 59 666 4 676 70 197 74 706 13 869 51 90 72 363 94 505 47 708 63 946 24 328 66 683 31 713 95 234 0 747 76 519 20 581
91 411 97 121 51 140 85 609 57 481 17 447 33 894 45 573 25 652 72 198 61 53 50 335 79 860 63 585 7 598 4 521 80 353 94 669 53 755 15 335 93 896 31 533 36 510 82 27 48 385 60 554 38 988 67 71 35 821 37 299 12 764 14 135 41 550 43 791 90 758 44 480 59 742 55 596 58 480 70 737 66 753 52 770 64 964 3 84 65 383 8 858 0 389 88 929 19 625 95 660 78 192 81 16 42 21 76 242 24 672 18 88 40 373 30 655 27 881 89 857 6 361 56 642 69 678 74 82 84 781 10 725 13 231 11 248 9 645 87 637 29 394 98 677 96 460 32 173 86 57 77 648 23 716 49 979 99 20 62 806 47 448 46 775 5 189 83 972 22 414 16 732 71 178 2 664 39 640 75 708 34 728 92 668 1 817 20 204 54 410 73 997 28 293 21 769 68 217 26 382
8 177 51 821 74 205 83 692 72 873 25 650 90 18 63 798 89 584 61 778 14 942 22 652 12 882 75 897 2 598 97 752 15 710 91 895 93 145 9 773 49 767 52 998 18 796 40 954 36 857 37 484 81 84 92 467 98 177 27 917 53 610 64 525 66 230 35 241 80 872 60 668 99 971 79 21 0 434 7 83 55 966 46 777 84 640 88 510 38 58 28 301 96 472 86 711 54 337 20 865 17 232 57 356 16 654 11 527 19 385 23 946 32 254 65 391 95 983 82 464 4 974 42 223 76 676 39 810 78 944 47 597 68 549 59 623 50 39 21 155 31 917 67 954 43 650 71 397 87 157 24 954 73 702 13 225 45 469 10 470 6 851 29 292 33 411 85 561 41 184 26 621 94 114 69 797 70 283 34 344 3 455 77 647 1 345 56 10 48 597 58 31 5 435 62 84 44 472 30 651
18 857 65 30 51 718 44 703 82 513 62 257 24 946 60 931 78 464 1 416 93 682 47 272 64 33 10 828 6 528 48 624 35 275 57 251 73 437 36 761 3 100 54 709 31 417 43 318 68 748 0 802 49 920 58 939 67 844 91 691 11 414 56 258 27 173 20 907 92 131 41 551 88 925 98 58 30 834 38 340 74 645 75 367 86 643 2 482 71 878 37 350 4 232 34 885 5 57 77 157 83 677 53 474 85 637 63 991 33 280 89 895 32 195 46 676 28 40 9 47 61 6 79 38 25 851 69 930 21 647 55 735 97 87 94 765 52 708 84 396 59 257 99 162 50 248 22 768 19 212 12 575 45 758 76 270 81 658 16 171 87 615 29 344 40 110 17 427 80 899 66 485 95 777 39 400 26 476 70 562 8 83 13 145 14 38 23 272 15 594 90 77 72 722 7 957 96 766 42 821
67 226 2 26 52 245 63 570 48 15 65 593 34 778 31 859 30 294 26 592 29 55 45 784 73 577 11 606 78 628 19 744 97 593 40 449 68 856 89 403 69 97 61 34 53 508 93 973 51 358 55 142 39 543 8 632 3 83 58 913 24 772 18 428 70 249 42 953 46 680 32 942 50 844 96 212 0 447 20 507 60 280 95 167 5 934 9 791 77 186 66 661 85 923 4 606 94 459 17 664 99 640 47 93 37 591 90 335 57 767 27 774 64 572 10 547 81 15 84 735 87 110 59 639 62 189 80 166 16 671 12 612 41 598 36 611 33 28 22 327 14 960 88 906 91 922 75 232 83 457 1 331 74 823 92 80 7 127 71 624 98 286 56 61 79 238 13 346 82 298 72 300 25 40 44 488 21 27 76 861 38 318 23 822 86 735 49 964 43 205 15 694 54 111 28 641 6 188 35 357
17 98 56 749 87 777 93 28 76 936 90 903 51 284 54 473 49 188 42 938 41 508 95 402 30 861 92 317 48 965 84 22 3 158 62 416 47 778 60 112 25 48 75 653 27 719 79 992 37 113 55 650 80 336 11 592 4 246 74 274 19 581 8 208 50 372 99 178 96 647 57 414 44 548 89 247 13 492 88 134 46 213 98 626 15 326 7 457 66 724 72 340 70 345 14 861 0 686 45 108 10 107 22 753 71 30 39 26 32 959 2 651 21 473 24 783 94 18 83 696 91 215 34 443 53 814 59 48 23 404 73 539 63 700 81 115 69 76 18 965 77 708 85 844 43 710 65 193 82 449 9 432 78 855 40 606 16 600 36 955 31 903 33 997 1 958 26 744 20 673 97 286 28 41 52 554 58 835 12 550 61 759 6 11 86 158 68 858 29 707 67 304 5 903 38 66 64 566 35 72
10 692 81 52 12 553 77 288 50 914 72 852 52 961 20 916 26 699 68 798 90 555 67 931 27 93 21 216 83 895 15 799 8 21 63 806 17 498 34 536 18 259 94 675 13 419 39 821 40 887 6 312 57 615 4 318 98 441 92 549 80 823 69 336 46 6 36 554 47 887 76 390 49 654 23 680 42 514 87 88 3 995 22 296 95 273 61 435 5 220 38 736 54 970 88 53 78 935 33 598 16 653 93 467 48 669 97 842 37 458 79 561 86 166 44 988 31 918 41 676 62 86 71 671 9 125 43 80 35 128 24 633 29 249 99 354 64 766 84 631 74 392 58 545 73 75 2 914 96 924 70 301 51 231 75 712 65 435 11 908 28 834 89 937 32 527 25 597 7 852 1 879 56 608 60 707 91 704 59 904 66 269 0 344 19 721 85 748 14 786 55 859 45 605 53 749 30 923 82 719
64 654 42 767 5 23 22 490 73 23 90 774 53 384 35 807 71 908 55 358 70 430 79 288 9 650 66 4 30 683 28 955 49 629 81 711 75 161 6 423 54 528 20 377 40 168 78 588 68 47 21 792 4 380 25 845 88 545 58 507 1 786 69 427 43 466 32 139 93 723 26 695 18 468 48 553 13 194 92 779 99 709 85 310 34 63 38 5 82 923 3 162 16 310 0 545 11 956 76 884 46 626 7 706 44 835 24 803 87 170 62 813 57 212 50 391 52 277 63 427 80 33 45 591 72 130 74 673 51 581 12 776 10 313 97 757 36 365 77 918 37 61 41 318 56 55 39 762 33 282 60 704 95 402 15 16 47 171 19 827 8 845 61 980 31 869 29 272 17 684 98 33 67 200 94 896 84 12 27 325 91 83 86 776 89 776 59 980 14 622 2 996 83 716 23 736 96 779 65 135
76 766 33 402 8 606 68 676 72 661 15 200 99 732 11 93 52 674 58 642 3 159 5 653 83 867 43 370 81 703 92 604 14 294 84 488 75 661 59 15 39 59 44 519 42 593 60 377 27 586 77 480 25 187 57 50 7 635 93 320 9 462 51 657 50 44 62 993 88 480 98 673 69 661 4 90 35 455 41 750 65 63 78 116 36 70 22 187 95 475 70 914 0 420 86 322 91 192 1 859 87 246 97 935 55 124 34 96 74 122 47 985 28 35 21 524 82 724 90 893 32 534 48 237 38 582 54 864 16 338 12 214 10 432 56 289 18 129 17 694 37 584 46 58 31 614 20 457 85 19 94 929 71 498 80 528 40 825 23 599 2 819 66 327 6 190 61 243 89 28 79 236 19 476 53 732 63 520 29 431 30 806 67 842 96 272 73 682 24 992 64 296 49 756 26 406 45 450 13 312
46 286 62 599 40 355 53 274 19 466 6 461 96 226 38 779 71 969 69 113 52 808 49 246 12 541 70 168 89 338 57 393 80 647 61 247 90 930 59 71 25 980 91 611 68 396 7 917 92 630 3 563 51 566 41 843 65 263 8 365 67 201 83 106 39 512 2 849 75 93 5 868 20 247 43 6 64 128 45 796 84 735 97 407 0 366 78 851 82 1 76 370 35 781 17 476 16 761 32 973 4 96 85 861 93 83 27 893 28 363 98 250 94 524 36 268 31 174 56 880 77 853 15 310 44 850 99 138 24 146 60 320 79 1000 37 700 73 689 21 294 26 449 11 354 42 510 29 728 13 568 66 643 34 796 23 272 1 532 58 376 87 725 47 10 33 913 22 299 48 714 9 624 50 662 95 613 14 486 54 889 55 930 18 744 10 476 88 678 72 760 63 574 81 882 86 521 30 217 74 620
4 557 21 578 14 784 20 743 77 347 81 351 96 72 55 345 56 280 5 511 23 306 17 544 62 984 36 187 29 819 61 340 75 572 80 233 30 498 76 682 87 47 90 511 35 440 97 289 3 944 88 296 22 95 85 272 83 50 59 750 12 741 42 651 71 966 48 61 45 74 95 656 16 746 99 944 63 676 2 946 26 747 47 522 51 340 15 153 34 54 7 274 46 41 67 852 74 485 98 812 50 971 1 773 0 557 91 360 84 914 53 447 44 827 31 162 19 85 40 670 64 855 60 981 92 662 68 202 37 200 69 924 18 10 94 938 93 871 24 999 43 222 78 849 52 200 27 518 54 429 41 280 32 643 13 669 10 663 49 432 33 777 86 676 9 108 72 833 66 378 89 858 79 222 65 20 70 755 28 470 73 51 6 602 38 908 25 41 57 569 82 303 8 736 58 51 39 853 11 207
94 62 86 608 63 300 84 603 30 628 15 559 57 482 6 999 91 763 31 767 70 633 29 187 77 349 67 22 53 753 3 36 8 635 42 232 18 38 88 559 55 691 25 544 75 999 97 601 80 783 65 334 0 507 43 926 38 537 49 413 10 958 90 644 81 338 85 776 28 137 74 363 39 338 50 912 21 463 37 275 32 641 16 196 48 483 46 130 59 516 89 374 52 823 44 384 34 691 76 438 54 296 69 281 5 856 51 965 79 965 45 711 23 146 82 400 9 910 93 481 41 431 58 695 2 994 36 813 73 184 98 593 64 632 92 805 20 790 68 990 83 791 14 112 95 962 99 153 71 529 61 704 4 506 12 831 11 898 33 867 22 416 7 352 1 254 87 200 62 148 72 945 96 977 60 552 17 98 26 12 35 344 66 903 24 702 78 909 13 52 27 69 56 340 40 953 47 407 19 902
65 380 46 629 63 431 7 146 82 386 26 776 41 655 32 105 6 716 17 406 39 237 80 87 72 940 81 635 84 630 40 648 74 341 28 552 92 669 20 312 60 443 97 220 27 563 25 241 56 355 9 322 93 281 31 586 79 929 33 603 34 817 96 961 68 241 51 760 29 138 52 685 37 453 70 799 91 113 47 738 83 85 59 103 89 836 30 329 94 740 45 17 21 659 67 291 38 535 18 237 71 328 24 99 1 625 75 774 86 381 16 909 61 57 5 675 87 452 77 199 66 821 90 611 53 393 12 714 2 472 3 964 49 748 58 117 22 414 55 825 10 851 36 630 19 9 73 733 85 797 98 45 48 436 23 168 14 608 35 800 43 84 62 269 4 172 64 293 15 967 8 653 44 857 88 439 76 940 13 636 42 178 57 167 0 690 95 5 78 549 99 134 11 501 54 357 50 570 69 949
6 99 70 585 10 489 65 410 8 596 27 997 15 545 94 239 50 336 22 795 97 59 89 512 76 738 11 188 71 421 40 889 93 210 30 565 52 50 81 234 24 545 68 968 44 246 88 816 43 133 82 638 42 816 26 297 61 820 64 767 66 816 98 163 41 462 21 774 13 80 74 705 56 995 36 427 9 910 3 627 48 515 67 494 7 167 90 945 55 948 86 853 16 144 37 325 28 590 49 506 62 878 23 82 38 211 73 348 91 829 72 676 77 538 29 816 1 886 63 101 92 610 32 653 2 953 59 361 35 59 79 553 83 794 5 919 46 657 75 650 51 456 19 821 53 234 99 853 78 624 54 63 33 575 14 349 12 456 4 587 84 807 69 392 95 344 31 68 17 910 96 652 0 867 47 272 20 892 80 105 34 482 45 376 25 274 39 555 57 170 60 69 58 560 85 943 18 340 87 449
75 306 16 631 45 962 83 161 72 945 68 524 95 730 11 677 92 453 94 15 89 691 8 32 21 944 71 348 7 691 50 539 36 46 67 75 69 395 2 705 5 705 51 356 0 610 80 558 96 864 39 582 1 334 55 585 22 935 61 941 59 194 40 91 48 859 12 62 14 929 81 922 65 340 97 496 17 273 26 207 3 612 4 968 10 506 85 265 34 222 31 768 93 597 63 883 44 824 60 486 64 866 56 873 91 915 20 797 77 57 54 514 62 993 9 186 99 602 52 690 53 934 87 509 70 488 58 999 37 806 42 786 30 353 98 190 15 766 47 387 76 169 32 682 18 223 90 524 24 195 86 184 74 518 13 282 25 801 79 601 84 639 82 905 19 467 23 445 41 511 57 408 78 331 33 352 73 1000 49 275 66 817 35 92 46 231 88 901 6 675 28 435 29 665 43 840 27 692 38 551
87 668 46 427 49 797 19 801 26 611 8 462 93 410 24 634 44 785 25 653 37 891 34 888 36 391 39 863 99 266 78 577 63 544 20 706 3 260 85 557 86 313 38 556 75 432 65 891 17 918 82 552 70 125 96 187 69 424 73 4 84 873 76 827 89 819 88 675 51 971 83 16 29 827 10 12 48 138 41 683 12 830 2 821 30 247 94 221 16 876 6 709 68 876 57 912 71 852 9 405 55 616 67 220 54 993 56 386 5 643 18 27 35 321 31 67 92 508 53 466 58 109 90 25 0 842 1 972 42 740 45 111 33 78 4 604 32 339 66 799 21 48 72 855 7 863 64 127 62 65 50 339 14 691 81 862 59 589 79 152 77 61 60 847 40 459 74 658 97 186 98 977 91 509 11 40 52 90 23 608 28 578 15 908 43 414 22 468 80 683 61 535 13 758 95 83 47 323 27 640
4 343 61 342 0 599 40 177 70 410 99 485 24 76 3 751 57 215 27 240 20 752 68 140 37 120 12 707 72 153 32 546 47 178 78 868 30 290 7 629 79 390 41 140 87 916 45 398 97 623 63 360 71 345 46 712 56 347 39 508 19 380 2 153 74 132 95 443 17 4 22 295 85 409 77 101 76 646 34 764 83 813 48 868 44 602 6 111 43 945 10 469 26 694 1 16 54 461 90 464 84 359 13 656 55 953 81 132 82 615 73 163 16 946 5 339 59 160 11 771 58 817 14 780 18 502 86 866 8 733 33 483 62 602 28 988 36 792 15 257 35 730 98 854 31 703 42 321 80 686 49 631 52 811 93 313 25 878 60 217 38 877 75 777 67 736 91 868 69 575 64 939 65 725 23 176 88 445 94 478 66 275 92 428 9 473 50 609 89 445 29 784 51 70 53 265 96 662 21 219
16 597 37 167 17 340 89 506 86 571 96 745 77 817 62 982 11 348 95 691 19 558 76 368 26 960 12 586 8 200 31 788 60 539 99 229 30 252 13 823 24 315 52 272 69 990 94 831 81 586 84 926 36 733 47 126 71 876 65 402 25 259 43 481 27 266 38 602 51 688 56 627 10 268 80 657 72 22 48 729 20 270 61 616 28 608 55 154 35 281 66 456 39 323 15 797 54 722 82 806 5 142 93 703 73 280 33 755 87 542 97 495 70 127 88 999 21 858 41 624 29 881 45 666 2 510 23 963 91 252 50 950 59 779 49 366 32 367 75 684 74 250 34 364 78 886 4 58 0 225 6 442 58 237 44 926 9 375 79 836 85 32 53 346 83 641 22 682 63 705 92 908 7 959 67 314 98 307 42 808 40 704 90 539 64 467 18 764 14 770 68 827 1 103 46 448 3 975 57 222
82 215 13 664 96 553 16 899 90 471 54 991 81 581 59 804 78 958 8 985 31 605 66 19 18 769 65 478 79 936 69 452 80 697 60 22 99 548 47 699 24 843 44 621 57 724 53 554 64 886 25 253 28 892 37 206 11 959 0 258 63 481 4 23 41 728 56 854 97 910 49 194 87 287 33 482 76 216 72 141 10 66 12 405 15 243 14 103 40 489 68 772 93 758 83 41 77 44 3 102 46 810 85 853 19 771 23 891 29 760 95 449 98 588 89 1 62 448 75 600 92 479 58 82 7 981 73 198 86 390 88 45 6 165 36 509 9 240 43 23 39 327 52 441 32 973 17 78 55 685 91 100 74 267 45 378 27 689 38 702 30 438 51 248 61 740 50 589 84 991 67 53 22 201 21 725 48 75 94 899 70 897 34 861 35 12 42 19 26 191 5 558 20 989 71 423 2 27 1 808
97 359 71 322 37 308 40 66 61 137 94 623 65 982 72 798 57 228 26 859 91 60 2 351 33 180 66 1000 63 151 27 751 1 898 14 182 19 76 16 930 70 14 7 832 96 947 44 657 35 474 64 553 15 91 12 379 21 562 99 97 10 236 73 399 90 912 80 216 98 677 87 478 68 396 48 53 58 827 43 320 3 880 23 251 28 211 51 86 82 761 5 17 59 438 4 408 74 153 18 556 79 955 17 530 8 178 55 836 60 635 53 983 41 653 77 608 9 254 42 290 34 425 11 326 47 611 0 733 45 167 50 915 95 412 56 761 88 313 81 651 46 351 13 704 92 843 93 342 32 49 84 266 49 505 62 144 52 902 78 834 31 1000 69 994 54 732 39 436 85 370 67 162 75 413 24 917 6 577 38 444 20 442 30 567 25 356 29 811 76 340 22 784 36 671 89 505 86 510 83 950
54 364 3 966 69 439 38 513 14 552 80 336 72 908 71 60 95 513 94 736 61 626 76 618 0 851 64 477 9 921 28 761 68 914 40 887 10 900 84 134 29 545 13 610 65 828 62 829 11 929 33 172 82 668 79 986 50 413 16 477 85 368 47 281 91 146 70 906 37 431 81 358 90 652 1 390 87 759 22 458 6 716 5 910 17 671 86 611 97 534 45 247 2 471 49 839 96 910 75 831 43 588 7 709 98 98 58 156 27 17 44 32 18 395 46 708 88 471 24 648 25 445 99 683 83 188 23 295 74 118 93 707 51 690 77 629 34 715 52 531 42 670 92 808 15 998 39 350 35 249 12 595 41 804 59 62 66 875 89 698 55 995 78 501 73 971 63 703 56 536 8 672 67 443 30 84 21 142 32 889 57 472 53 334 4 147 20 103 19 944 26 803 31 724 48 708 60 100 36 600
9 241 50 98 41 85 12 449 80 667 10 851 16 675 47 253 69 706 78 701 15 488 67 204 70 443 2 574 6 674 8 433 99 263 95 41 32 824 83 998 31 231 48 764 94 868 18 473 28 306 98 789 87 526 74 713 0 177 71 241 13 74 61 220 56 986 64 273 97 120 85 241 59 992 58 962 68 65 35 692 75 180 49 439 88 673 29 740 54 445 21 989 40 800 34 453 38 554 37 35 22 978 79 202 60 552 26 636 77 310 73 419 39 376 27 738 90 804 42 366 53 895 30 680 44 951 51 573 57 441 25 68 62 851 3 940 24 144 1 7 17 992 76 686 46 534 96 26 45 468 7 643 81 50 72 712 11 374 23 784 52 390 82 970 93 870 20 907 33 255 5 11 91 875 89 801 14 303 55 64 65 109 92 781 4 853 86 947 43 561 36 663 63 955 66 53 19 322 84 839
66 559 7 725 72 940 24 157 68 275 98 266 90 403 63 79 82 776 87 792 56 235 37 126 21 655 74 971 64 801 79 933 81 792 51 93 78 630 36 134 33 539 62 517 19 36 55 715 32 404 80 543 83 705 30 990 43 340 40 369 26 673 52 886 27 594 60 425 93 312 99 334 18 272 23 977 34 740 65 380 48 474 53 876 58 984 89 75 61 809 38 352 46 574 3 533 69 694 59 48 94 188 8 848 14 978 77 108 9 623 5 627 0 602 75 31 41 573 25 222 95 600 28 653 70 860 50 68 22 708 13 399 76 112 39 910 12 49 96 229 20 98 97 100 57 132 29 950 35 492 85 50 45 280 92 375 73 872 91 910 42 917 10 550 67 912 17 690 1 302 6 857 16 889 31 458 47 881 54 928 84 833 15 827 88 146 4 244 49 735 86 645 44 185 2 834 71 657 11 343
97 170 86 224 32 256 48 966 13 315 89 819 70 393 66 97 2 271 29 3 33 853 60 316 9 153 22 115 67 887 34 839 49 677 46 416 85 109 1 19 77 824 69 278 53 72 18 800 63 951 7 130 57 718 88 334 54 85 82 951 56 959 24 342 52 519 19 56 37 356 51 171 81 697 65 135 35 147 11 931 80 939 39 88 43 351 96 732 68 526 17 957 94 285 87 757 64 553 91 862 90 233 28 138 36 808 78 404 84 855 25 299 3 612 15 3 93 885 71 114 41 549 79 450 31 605 27 543 61 259 44 56 99 913 6 521 12 892 75 429 92 863 30 971 16 336 50 506 23 956 10 9 20 89 45 726 59 509 98 438 40 998 4 661 74 416 76 420 58 223 83 759 95 601 0 422 38 330 47 755 8 536 55 45 5 700 73 942 62 848 42 381 14 875 26 12 21 883 72 276
16 960 71 298 79 377 85 975 18 538 9 69 13 935 26 64 12 925 4 138 20 331 38 999 87 314 37 347 51 70 5 516 78 680 82 59 62 491 99 87 75 480 91 846 32 940 43 116 48 70 90 176 22 595 11 854 65 875 49 689 35 598 28 239 97 672 19 361 98 804 2 425 30 613 23 854 39 196 40 180 72 479 0 318 60 844 93 669 50 111 86 643 56 31 47 903 69 783 53 643 61 896 54 920 73 248 34 649 96 611 6 282 3 88 1 412 59 963 80 301 44 999 14 321 95 342 89 742 77 296 36 471 64 588 41 806 84 588 76 783 46 286 17 10 8 657 24 782 31 124 45 810 25 274 63 721 42 463 21 519 55 497 58 700 88 77 81 134 7 328 29 183 33 250 83 708 57 508 67 125 74 619 70 725 68 794 92 490 52 502 66 686 15 948 94 416 27 22 10 818
18 612 95 630 97 187 64 36 75 457 85 310 81 358 13 115 71 495 59 265 9 954 25 323 58 769 34 434 88 165 73 477 56 761 46 252 84 30 10 381 7 320 87 328 54 448 72 252 32 754 29 190 37 364 78 474 43 408 83 408 4 374 67 177 77 57 21 846 8 142 69 625 65 250 28 825 16 855 79 603 40 930 61 480 74 572 90 997 6 107 17 320 57 949 12 697 82 594 41 436 20 833 94 746 66 704 89 105 33 6 99 4 19 465 96 467 92 827 31 486 60 97 52 754 38 375 63 951 80 870 39 531 42 467 98 50 3 817 68 980 26 50 47 664 49 782 48 496 86 649 1 817 44 763 14 307 50 816 51 550 76 142 11 539 35 496 91 190 45 998 30 707 93 295 53 770 27 675 55 765 36 119 5 671 62 682 22 794 2 374 23 944 70 409 0 345 24 622 15 414
92 521 77 155 90 451 30 85 16 473 20 967 89 469 64 491 38 462 39 823 47 627 26 24 97 248 31 781 0 408 36 13 11 432 7 851 19 930 51 611 87 966 59 614 25 676 62 504 57 384 9 558 49 142 70 912 40 332 21 965 34 499 85 14 52 230 48 697 10 936 86 942 2 861 74 520 37 204 53 744 43 791 79 471 3 210 22 587 98 165 67 855 88 291 5 12 66 266 4 180 65 17 76 25 14 444 81 211 18 719 93 534 84 909 15 608 91 52 56 363 83 924 82 313 80 214 12 424 95 492 78 931 24 922 8 14 55 166 41 695 69 994 29 524 27 138 75 552 6 24 54 170 45 881 28 371 94 111 50 262 68 230 23 451 99 80 44 177 60 883 17 921 63 346 72 588 58 439 71 853 73 907 96 356 13 181 46 155 35 171 33 431 42 808 61 516 32 904 1 466
19 298 95 984 54 459 78 658 27 292 58 733 71 561 70 67 82 256 41 767 48 270 30 95 93 794 39 588 35 412 91 86 45 397 20 962 31 442 16 807 62 705 42 376 68 736 33 185 43 562 8 110 98 150 5 216 80 285 60 762 90 259 0 999 56 819 85 223 25 635 12 486 28 176 96 547 97 506 53 264 17 661 67 414 13 358 73 868 23 425 83 403 87 993 72 302 57 566 1 196 38 227 76 746 61 544 52 454 14 350 4 292 44 864 65 214 46 683 32 750 3 207 2 46 29 18 79 319 34 326 99 865 6 174 9 181 49 362 86 982 55 927 7 47 66 189 77 372 36 297 50 161 15 919 47 483 11 658 89 468 63 820 64 218 24 673 74 9 22 63 51 243 40 162 88 482 18 516 81 127 59 270 94 430 37 746 69 847 21 903 26 439 75 519 84 360 92 968 10 154
42 366 79 954 71 283 48 386 8 548 22 109 6 917 7 640 87 489 51 449 67 836 19 907 55 593 37 665 97 32 16 601 25 930 14 74 98 359 41 71 45 343 96 717 52 51 30 339 82 363 54 519 77 86 0 123 85 682 73 538 66 94 75 97 60 609 40 226 18 875 13 430 23 230 99 214 24 828 46 544 89 802 64 784 11 10 47 161 35 290 9 771 61 61 84 45 33 109 81 56 88 746 10 568 95 192 57 701 62 982 56 689 91 869 70 683 76 764 63 439 21 42 80 218 4 418 26 55 93 918 94 451 28 290 17 63 31 422 29 905 32 412 74 762 15 894 83 221 3 273 36 424 2 963 38 901 50 170 12 41 92 589 90 521 65 295 20 351 53 586 49 658 27 691 34 133 44 68 58 70 43 548 5 183 78 765 59 580 39 345 1 647 72 457 86 656 68 645 69 337
78 546 60 172 97 56 59 716 57 33 67 516 80 956 40 54 35 848 51 572 61 460 34 426 89 556 25 664 87 305 65 585 19 592 41 991 82 486 54 474 1 709 83 973 66 923 23 631 90 357 45 532 50 760 47 454 93 623 16 727 13 991 72 680 52 420 3 18 64 923 86 73 44 288 5 257 74 480 88 325 33 916 98 499 49 440 39 372 10 401 32 794 58 924 56 17 6 159 81 138 71 988 26 437 21 883 20 396 30 221 91 642 53 711 0 311 9 865 11 255 2 883 15 105 76 997 69 792 46 169 84 911 18 371 28 550 38 622 14 287 94 152 31 442 99 100 68 86 96 680 17 945 37 805 95 123 36 741 62 717 7 171 77 607 42 615 48 425 70 810 73 919 85 773 79 558 75 910 29 895 4 761 92 894 43 585 27 197 12 554 8 740 24 644 63 695 22 203 55 22
4 175 81 698 74 73 42 321 32 660 44 993 0 993 18 208 62 710 84 462 63 920 89 864 55 975 77 208 11 996 6 802 33 534 93 209 50 360 78 798 19 320 48 306 56 733 3 592 52 949 98 341 37 547 5 970 88 699 39 535 58 743 34 254 85 832 87 792 64 398 16 862 49 280 92 792 91 304 76 370 60 271 23 816 94 408 35 901 80 984 71 122 54 288 75 869 45 4 96 950 30 593 12 381 24 255 57 603 68 863 17 416 53 732 72 950 31 771 9 100 67 272 46 729 73 803 14 641 15 916 41 899 29 652 51 941 25 68 28 648 43 447 59 621 82 92 79 173 7 857 20 450 66 875 90 674 13 653 83 597 21 63 8 660 40 116 65 728 27 656 69 934 99 717 38 75 86 17 36 347 95 439 22 824 61 272 10 563 1 299 2 276 26 935 47 232 97 694 70 946
65 875 66 899 99 556 46 701 82 90 73 544 15 505 2 449 91 433 40 475 1 768 6 7 35 419 86 733 56 167 22 675 69 214 77 767 57 641 75 812 60 552 20 529 64 3 51 816 67 87 96 488 80 875 68 969 27 637 63 650 36 257 62 792 98 522 97 151 85 369 12 860 94 996 16 262 11 297 32 543 81 545 39 465 47 838 48 766 93 933 78 622 53 947 37 547 79 151 21 986 26 785 30 216 13 693 7 332 55 154 10 337 43 257 50 116 44 822 59 303 29 579 76 934 31 153 87 317 88 397 92 727 49 540 19 337 5 846 71 114 0 912 52 696 45 582 8 952 14 353 90 374 72 640 25 890 17 183 18 666 54 37 95 172 3 959 83 130 4 485 23 167 61 88 24 143 41 817 38 251 28 714 58 39 84 4 89 496 33 385 70 907 42 496 9 279 74 864 34 557
31 628 34 386 11 903 62 808 37 523 2 324 87 463 99 220 28 816 57 46 18 780 15 684 97 325 68 983 75 529 17 238 30 923 19 56 25 410 85 382 74 932 83 953 96 570 84 47 20 716 71 539 49 765 65 216 9 654 5 3 70 96 36 158 72 43 52 552 32 933 89 155 35 373 38 521 53 98 39 331 45 649 58 422 42 673 66 311 0 923 26 377 44 666 90 49 43 540 1 688 54 948 88 210 59 790 55 771 60 90 98 643 13 600 10 604 16 26 6 646 61 868 82 120 64 642 29 88 50 238 33 360 67 700 91 829 46 640 14 884 3 768 79 424 51 64 40 13 92 951 80 134 4 771 76 389 78 741 56 198 69 170 8 198 47 745 86 503 27 11 23 299 73 887 24 366 77 795 12 559 93 900 95 386 81 638 94 608 21 105 22 517 7 601 41 975 63 488 48 170
99 127 1 239 39 275 31 222 5 520 47 608 53 645 21 845 20 168 28 695 61 216 7 153 15 99 66 620 92 77 73 601 36 446 64 375 29 315 68 788 0 985 46 143 85 694 48 104 71 976 96 505 79 728 89 844 4 769 87 561 72 70 37 214 44 552 10 944 25 825 32 313 3 429 26 859 45 253 11 503 82 47 84 683 41 70 17 535 18 626 24 806 95 294 43 540 67 956 8 298 76 899 12 273 42 158 50 385 62 837 88 708 57 918 63 102 40 165 78 142 23 209 6 874 77 329 54 356 65 877 75 50 51 37 49 574 59 716 38 305 93 995 19 794 83 756 98 710 33 435 13 948 74 828 16 162 60 677 55 443 86 521 90 816 70 635 69 179 52 847 81 385 14 748 34 546 27 811 30 467 9 595 80 473 58 909 91 941 94 78 35 442 56 363 97 369 22 714 2 593
82 712 84 863 33 580 86 728 76 83 26 106 35 770 70 962 3 220 65 362 66 488 47 348 2 921 7 309 5 311 48 539 77 415 89 266 9 848 14 374 22 52 30 52 74 838 92 361 68 641 17 807 97 817 81 786 25 797 28 74 53 342 41 436 80 365 57 265 8 852 54 398 59 384 72 893 42 833 36 784 98 134 27 178 75 915 6 113 44 976 55 734 50 651 64 959 19 122 13 201 1 948 34 636 73 245 83 141 67 858 60 273 95 330 88 659 79 757 58 202 85 625 31 543 78 148 39 997 24 487 40 146 49 678 90 64 16 358 93 610 56 539 15 191 11 590 61 176 4 721 91 487 20 481 23 301 18 460 96 522 69 69 71 546 62 205 87 639 38 866 63 923 37 387 10 125 45 347 99 966 52 958 21 844 43 313 0 342 29 151 32 512 12 795 94 311 51 534 46 346
17 578 92 189 69 84 64 221 80 417 86 750 71 639 19 314 49 409 91 88 82 364 36 17 85 138 24 344 52 86 47 749 56 998 6 48 12 236 93 658 50 912 42 516 30 489 97 765 31 730 25 442 18 173 39 712 0 156 53 123 73 89 37 808 98 72 27 370 10 736 35 349 22 737 4 744 84 217 59 118 20 860 44 914 16 800 1 591 89 7 40 112 78 324 81 472 58 927 7 282 51 195 63 3 29 478 60 241 13 362 72 937 67 1000 70 39 66 713 41 505 75 222 76 484 99 611 61 478 5 492 43 510 95 459 88 724 55 301 32 876 54 354 62 199 14 222 79 503 68 173 34 496 15 208 8 469 26 290 38 326 90 391 21 172 57 259 28 732 46 399 2 408 3 180 48 684 65 551 94 857 87 679 23 992 9 677 74 636 33 487 83 928 77 801 45 859 11 337 96 477
74 766 0 972 72 758 61 273 26 139 28 323 81 733 80 433 52 255 8 517 23 413 42 833 92 755 19 218 14 40 15 138 47 705 36 301 75 44 99 530 66 570 41 228 46 747 77 544 49 406 64 447 85 626 39 938 68 196 18 495 69 238 45 733 12 298 96 260 91 218 4 568 94 686 37 58 55 453 58 982 38 834 10 593 57 17 98 654 54 542 44 360 59 510 76 824 29 856 93 398 70 517 53 455 9 598 62 644 79 865 60 925 17 444 97 634 6 151 7 255 3 193 51 997 24 390 83 231 30 4 95 289 86 849 90 520 50 948 89 537 21 154 56 465 63 341 25 896 65 737 43 497 34 478 35 19 40 34 88 771 71 134 87 253 1 908 33 326 31 655 73 566 20 501 32 996 13 980 84 49 67 795 78 405 2 652 11 777 48 973 16 55 5 680 22 839 27 88 82 220
35 449 77 218 42 974 72 833 83 538 14 532 88 825 17 510 53 893 85 693 6 566 8 286 21 145 61 535 26 204 48 981 69 433 71 237 75 571 32 177 49 304 27 320 55 769 22 886 39 153 87 991 12 143 58 738 93 923 92 818 5 267 57 706 90 208 84 379 76 215 64 447 94 871 60 210 96 734 82 865 50 400 65 820 34 15 47 558 91 533 16 191 33 730 66 182 45 504 95 93 51 111 78 14 31 814 40 202 54 502 13 424 59 883 98 267 18 664 73 355 37 912 79 37 81 101 20 924 74 23 97 151 30 55 86 545 80 591 56 238 36 12 2 654 19 874 0 947 67 249 4 854 23 212 44 746 7 457 62 471 10 407 43 250 11 333 63 458 9 497 28 468 3 741 1 901 99 711 41 610 68 325 89 239 24 435 15 197 25 931 29 560 46 592 38 962 70 700 52 122
4 134 56 747 57 814 59 144 11 297 42 54 44 672 75 322 22 772 91 916 85 870 39 114 33 995 30 288 8 185 16 878 18 230 62 377 21 819 58 106 37 65 49 358 77 904 94 961 17 640 65 525 99 888 55 56 53 760 81 129 6 752 95 263 12 17 82 174 9 745 20 293 54 311 5 137 80 504 51 327 96 384 2 296 32 60 41 724 3 896 7 875 66 127 79 912 28 560 31 334 98 803 61 347 26 925 29 549 23 686 15 62 50 396 48 683 38 744 10 497 36 899 24 550 74 961 68 715 1 739 34 130 69 592 19 855 60 401 89 512 67 462 84 608 47 236 90 427 83 968 72 329 0 513 46 928 87 875 71 123 13 595 52 959 92 882 43 692 97 230 93 218 63 523 73 344 86 362 76 545 25 873 70 279 40 572 45 615 14 898 27 907 88 744 64 660 78 871 35 868
4 619 36 512 15 420 25 401 90 181 29 41 24 686 59 389 30 868 78 17 19 249 45 412 6 731 7 456 93 860 76 673 65 385 54 937 8 276 84 734 92 558 85 155 80 292 77 398 56 881 51 446 41 62 27 42 39 740 32 1000 67 268 53 726 82 281 64 844 46 847 55 847 22 142 16 165 10 185 58 820 26 787 68 260 74 454 13 246 87 540 91 156 48 124 43 318 61 122 83 870 47 619 79 993 34 589 95 598 2 775 73 714 17 380 9 601 94 755 96 564 71 132 14 777 49 992 21 578 5 974 42 567 86 684 89 766 81 443 97 116 20 829 23 594 63 235 52 452 1 348 0 62 88 683 57 840 98 78 40 942 33 941 3 766 35 989 12 543 66 713 72 926 31 94 69 999 62 794 18 91 37 244 99 830 28 811 60 253 50 338 38 20 70 240 44 623 11 749 75 145
85 656 92 866 10 831 33 107 94 288 19 93 37 504 99 359 62 852 43 639 89 639 88 863 36 782 1 779 31 671 52 364 97 632 71 246 4 677 80 200 24 654 70 521 47 237 77 499 12 357 73 997 90 388 21 48 44 393 82 271 65 727 45 220 38 258 75 370 54 195 78 378 29 357 93 900 68 14 86 965 91 513 8 478 69 955 18 739 98 568 76 923 74 427 23 419 16 118 55 980 2 886 13 787 49 862 5 69 56 650 72 304 14 543 51 136 57 34 7 18 20 77 53 380 34 255 42 859 95 156 87 89 30 28 25 413 84 192 46 203 17 267 60 885 96 856 67 577 15 189 3 80 6 280 26 585 9 687 48 688 41 950 81 569 0 696 79 474 39 44 63 940 59 734 61 312 58 60 83 152 66 505 40 974 50 370 27 144 11 7 28 539 32 674 22 467 64 215 35 630
69 403 13 600 89 993 64 314 56 180 35 363 99 474 30 912 93 434 36 561 32 621 88 16 8 755 83 12 82 53 58 515 76 837 4 435 72 503 14 735 55 440 51 666 41 28 97 112 96 314 42 193 3 653 25 272 38 169 27 899 48 159 66 291 68 251 49 429 0 709 29 465 77 729 15 337 95 333 19 728 37 370 90 271 28 907 50 398 80 452 78 543 22 993 73 72 26 797 20 821 40 808 87 474 12 847 94 833 54 528 52 668 34 138 11 713 67 619 60 772 33 748 81 958 47 960 75 158 61 196 74 856 7 652 91 925 23 732 39 935 18 107 57 4 63 836 43 135 70 307 46 718 21 994 59 87 86 969 17 622 24 695 9 198 98 365 2 852 31 934 79 954 65 641 10 109 85 718 1 486 62 207 71 46 53 103 44 512 5 1000 6 508 45 337 16 20 84 48 92 642
6 471 65 512 27 367 51 528 26 507 48 134 41 419 73 701 55 323 52 623 71 105 49 626 88 449 54 978 5 194 92 610 22 232 18 409 99 930 87 233 19 482 29 475 9 164 95 983 8 22 85 100 3 376 7 857 32 343 17 550 50 71 21 501 43 624 40 569 67 38 15 360 68 84 35 414 91 942 63 310 90 618 53 556 37 668 79 278 57 373 45 61 64 243 89 159 80 129 62 97 86 959 47 914 42 225 38 621 82 69 25 957 11 662 13 151 44 111 72 905 58 434 0 904 78 643 1 650 12 979 33 742 75 931 30 304 34 563 2 957 98 631 77 830 97 155 61 650 24 174 14 590 10 128 46 812 94 724 20 559 66 494 81 23 36 213 39 173 60 465 76 62 16 184 31 964 56 570 84 452 96 775 93 792 69 150 28 503 59 874 83 699 4 659 70 442 74 747 23 900
16 27 89 878 99 740 35 392 23 715 60 836 50 60 54 680 77 582 29 841 6 857 76 871 94 770 3 271 49 984 27 542 7 420 2 988 64 584 63 647 84 102 8 872 58 788 18 810 73 63 68 152 24 991 1 454 62 844 20 858 17 713 26 336 85 26 86 621 90 824 0 609 75 645 72 255 45 930 10 367 19 122 96 946 65 398 46 947 55 201 39 604 34 51 71 450 52 478 47 81 92 40 14 506 69 831 66 927 93 243 67 946 48 736 28 358 22 901 87 215 25 586 78 602 61 410 41 639 98 354 80 662 82 518 51 580 5 829 43 503 44 723 81 463 9 481 36 738 83 687 40 469 4 511 70 499 33 275 12 739 30 981 38 539 32 614 42 761 21 584 56 949 13 167 31 14 97 334 57 781 37 850 79 425 15 65 59 533 11 289 74 567 91 592 88 750 95 92 53 357
16 200 88 239 86 868 24 555 23 7 35 485 55 185 36 843 39 601 87 632 8 91 1 669 80 739 90 221 76 749 75 345 96 237 83 157 64 965 10 129 18 13 65 577 56 568 81 672 79 814 11 656 84 843 25 938 50 640 63 487 94 557 22 505 38 320 47 652 70 240 32 873 5 856 49 111 57 766 61 753 30 882 77 982 99 512 37 462 46 101 74 707 9 785 34 830 26 82 92 164 60 761 42 662 52 609 62 335 69 709 27 905 31 508 95 7 53 4 51 373 72 541 44 31 6 965 20 43 41 755 12 154 82 812 66 603 33 632 15 829 13 267 78 330 7 854 29 618 17 325 14 209 2 807 93 802 4 214 21 555 54 468 97 13 89 102 40 898 91 333 71 497 28 660 19 535 85 488 58 965 3 247 43 252 45 181 98 313 48 616 68 728 0 805 73 60 67 867 59 462
8 74 89 41 76 84 26 810 93 858 78 631 31 615 71 274 72 461 62 756 92 871 73 396 14 326 5 669 7 736 39 162 79 487 87 621 41 977 57 758 9 492 13 503 6 928 38 355 88 154 69 265 30 986 50 363 36 672 11 911 0 34 66 127 1 123 18 345 83 670 77 982 3 64 64 811 4 665 52 228 91 371 16 351 44 242 27 254 97 604 59 208 12 284 33 1000 28 993 82 693 48 863 51 523 32 774 95 209 22 917 2 502 47 513 68 851 29 30 60 208 74 226 34 71 94 756 45 336 25 679 42 928 85 379 21 713 10 54 99 168 53 240 19 109 20 300 43 877 96 274 61 604 90 235 55 162 23 278 70 489 35 711 81 359 46 436 37 657 49 185 63 486 84 919 15 985 80 797 58 636 17 802 75 956 24 614 40 431 98 174 86 790 54 458 56 770 67 680 65 847
1 576 30 386 23 895 92 375 35 829 79 444 34 307 61 938 16 374 32 694 54 321 53 1 78 999 72 670 28 35 77 645 80 770 9 403 82 756 64 1000 20 716 31 46 71 849 87 210 18 825 0 932 98 35 76 604 59 527 5 763 86 602 43 605 74 536 69 590 41 371 26 375 6 330 60 719 36 641 70 509 3 273 84 209 42 42 66 276 21 212 63 95 45 560 93 858 81 908 19 547 83 456 75 815 12 336 99 639 67 167 13 183 58 918 15 482 56 536 25 504 85 828 89 56 57 947 73 871 22 884 10 736 29 368 48 569 50 254 62 107 38 384 7 664 39 200 33 270 91 220 94 365 37 457 27 996 51 319 95 493 40 851 8 940 96 222 90 993 65 166 68 410 46 345 4 894 97 89 44 508 11 913 55 925 52 315 14 75 17 584 47 871 2 424 88 804 49 289 24 313
10 39 81 306 2 996 76 192 36 176 88 954 27 932 17 642 28 179 89 75 51 732 20 17 90 51 45 840 15 171 58 300 77 42 96 995 35 905 60 291 75 110 23 855 65 945 21 375 12 793 71 186 83 78 79 339 64 110 98 133 8 778 54 939 56 207 63 10 40 594 69 496 52 740 30 273 80 773 73 213 50 101 59 518 18 123 72 802 7 457 9 131 3 714 55 418 42 311 46 678 26 788 91 227 74 841 85 846 66 284 38 129 4 425 14 911 44 983 32 695 25 932 0 800 68 632 6 211 19 611 97 629 29 4 31 541 34 720 11 270 47 492 67 756 53 61 22 635 99 792 24 733 84 968 5 194 1 752 57 889 43 419 92 231 78 790 95 833 87 639 86 919 37 808 61 833 49 177 62 552 70 617 41 726 94 733 13 192 33 391 48 669 16 759 93 809 82 399 39 570
85 568 42 654 38 940 33 161 75 917 53 677 8 879 2 461 61 732 96 129 71 232 44 971 18 896 48 619 14 731 74 274 58 371 52 956 7 550 63 769 46 987 23 313 41 119 95 460 19 453 78 515 43 954 5 645 51 222 80 617 60 863 72 947 69 273 89 933 59 858 54 194 64 986 45 553 9 732 98 950 55 953 93 564 86 519 87 317 26 291 34 828 3 639 70 953 91 978 30 433 4 444 67 350 27 580 82 60 90 116 62 422 21 833 12 306 24 285 65 518 35 245 79 929 13 888 99 69 84 670 83 142 25 17 22 17 16 496 1 433 29 435 81 5 94 20 15 182 37 1 17 331 50 911 77 216 49 607 73 226 6 343 97 547 32 510 56 740 20 896 76 822 57 446 66 839 0 364 11 188 39 550 68 462 40 729 10 86 92 807 47 155 28 91 36 950 88 566 31 323
31 987 37 250 14 712 79 270 69 960 34 132 95 985 38 521 91 506 59 682 55 365 11 626 49 470 68 222 93 31 32 47 82 914 74 156 15 175 35 996 54 762 61 747 88 110 2 847 41 411 62 850 8 502 83 705 44 5 9 257 78 549 36 388 12 422 51 273 1 936 22 508 76 273 47 433 10 299 57 355 0 54 90 302 86 182 50 404 63 803 45 102 40 4 26 299 21 752 77 81 27 517 80 256 24 391 46 340 66 483 71 902 60 82 5 179 64 114 87 132 65 47 48 266 6 329 3 136 25 375 28 385 98 693 18 819 70 868 13 930 4 660 85 757 84 200 94 312 33 534 58 477 73 610 72 54 67 104 7 340 39 92 99 816 53 859 19 103 56 504 23 458 89 801 16 848 97 984 29 588 20 616 75 872 81 637 17 830 43 318 42 259 52 568 30 854 92 796 96 727
35 188 31 467 17 264 6 938 30 92 15 917 79 338 47 280 68 216 93 323 60 928 46 454 64 3 11 920 49 685 58 206 75 488 23 714 5 412 19 111 95 251 16 905 88 730 7 152 10 748 48 913 20 481 94 512 44 253 96 876 1 865 73 149 26 557 70 607 40 146 14 744 50 917 72 615 43 660 3 489 65 480 57 952 69 919 53 317 77 624 39 218 76 502 80 680 81 819 28 392 34 862 9 912 8 645 84 398 83 965 33 704 13 958 97 550 45 382 38 717 86 244 37 831 56 761 0 641 85 787 54 763 74 542 41 921 78 497 42 764 71 698 62 245 52 647 55 26 29 50 61 212 92 1 12 315 59 772 82 842 63 134 25 24 99 910 21 967 90 458 2 695 24 214 22 780 4 441 87 890 98 768 89 525 51 423 18 908 67 406 27 581 91 467 66 331 32 649 36 555
1 458 81 191 64 526 18 352 43 679 88 901 95 892 74 505 11 136 30 24 8 194 3 159 60 540 57 829 21 558 4 576 29 480 6 729 9 647 14 705 22 753 73 65 83 884 61 3 59 971 71 85 68 645 54 768 25 568 80 827 56 863 44 424 90 693 32 396 15 174 65 108 10 614 48 532 63 202 99 94 82 730 37 419 94 772 58 875 26 273 85 67 47 530 87 238 53 577 16 470 69 774 97 491 98 256 34 86 84 373 55 172 23 660 35 840 49 195 51 867 19 86 91 790 33 419 67 229 76 174 24 511 20 652 38 287 27 751 96 573 17 784 89 832 5 603 75 642 77 870 41 3 36 721 2 776 62 71 13 63 50 778 78 804 66 661 40 932 7 244 92 350 45 320 42 821 79 214 52 264 39 922 70 116 93 74 72 520 0 274 31 38 28 512 86 844 46 182 12 741
28 511 34 969 85 273 4 204 47 38 89 392 63 580 15 282 69 145 10 302 18 64 88 886 61 191 41 22 38 802 33 123 45 336 14 389 21 880 13 272 68 148 48 441 36 688 29 823 93 983 96 455 92 975 16 951 64 232 98 536 43 206 54 337 81 889 1 207 17 849 42 276 91 929 50 41 24 970 51 45 76 876 7 577 39 114 73 110 27 252 31 104 5 904 30 793 60 633 8 526 58 178 2 562 35 268 52 647 62 343 22 687 80 105 37 909 40 183 94 284 84 619 44 981 25 10 56 695 3 521 19 249 65 869 70 677 79 78 67 442 20 516 66 623 83 806 59 487 6 961 75 628 9 572 99 198 95 674 53 316 87 201 57 430 32 721 12 255 23 936 78 215 49 405 46 408 97 988 77 814 86 717 55 729 90 794 0 297 71 829 72 196 26 531 82 219 74 17 11 771
81 658 21 181 35 598 82 788 83 4 7 730 36 320 58 277 44 765 34 717 84 70 5 56 97 966 0 160 16 674 28 35 73 468 27 755 52 236 76 351 57 525 37 528 38 70 1 922 70 676 14 327 75 154 25 83 13 916 33 731 62 840 71 169 88 176 41 296 92 940 43 737 80 969 12 79 22 820 91 779 17 809 29 519 93 407 66 856 94 60 78 522 49 776 10 993 19 542 32 809 4 738 99 479 74 127 46 869 26 37 65 746 98 99 61 747 2 831 31 136 24 247 54 315 20 455 89 909 8 190 50 893 47 58 69 625 23 833 42 369 68 80 60 59 79 269 59 290 40 120 56 232 11 205 53 613 96 160 77 511 87 664 9 92 85 65 95 420 39 646 48 697 86 759 64 287 90 117 51 177 30 511 55 608 72 856 45 488 6 113 15 74 67 46 3 714 63 948 18 481
82 512 89 349 40 280 34 97 41 12 5 889 69 391 75 868 47 399 68 576 0 181 23 664 4 832 93 576 33 855 53 507 46 791 17 370 72 48 74 923 18 876 38 814 60 790 13 615 79 803 7 101 9 218 80 619 16 501 26 250 57 246 12 668 27 139 24 206 22 594 36 561 67 467 10 80 77 471 83 1 88 973 25 53 14 852 94 687 8 487 58 873 64 255 55 703 99 749 92 266 50 251 32 76 44 724 81 996 6 943 97 31 28 157 29 439 87 336 85 646 39 127 73 378 70 813 65 191 63 741 91 658 98 399 2 631 49 271 62 219 42 876 1 755 20 660 52 865 51 809 61 154 78 908 19 43 59 36 95 397 37 844 11 253 56 572 84 388 86 139 15 73 43 568 71 367 45 577 35 786 90 404 48 277 54 240 3 268 30 899 21 436 76 218 31 251 66 646 96 486
22 282 6 446 62 930 61 125 15 982 81 735 95 655 21 963 67 706 12 3 56 812 42 600 59 104 11 449 96 168 54 208 50 523 44 664 93 948 65 24 75 156 72 737 36 245 85 989 45 675 3 982 41 741 7 410 79 15 97 397 57 712 28 100 69 272 66 134 78 468 84 859 38 113 43 117 90 602 5 751 31 404 99 411 10 162 29 380 88 214 82 815 25 347 37 564 91 537 48 277 73 143 8 544 17 96 92 617 80 268 63 731 51 677 27 986 1 271 0 514 49 510 77 862 86 532 87 692 9 167 23 949 94 656 55 690 70 777 58 196 74 951 47 410 89 375 68 921 13 34 26 982 60 969 34 398 46 360 24 788 83 649 35 396 52 45 40 994 14 467 19 190 20 832 71 9 2 930 4 302 30 14 76 67 18 349 33 383 98 972 64 729 32 249 39 769 16 849 53 461
68 304 60 691 11 234 61 616 21 255 62 792 38 704 49 66 27 581 18 40 29 484 96 820 40 271 34 906 79 98 22 227 75 32 19 755 43 147 64 68 89 574 3 221 30 804 39 414 73 360 97 295 94 604 81 648 56 923 71 965 16 979 45 848 57 220 87 596 58 774 77 581 52 312 41 756 14 303 1 522 2 726 84 570 92 986 98 384 86 950 83 817 50 914 88 638 67 620 35 597 31 129 48 920 54 732 15 763 36 398 65 377 66 353 7 328 28 553 90 878 13 313 44 485 76 338 25 440 47 864 32 372 63 560 46 109 82 109 12 529 72 853 69 692 99 737 0 528 53 902 70 676 17 907 10 575 37 921 95 848 59 105 5 591 91 455 33 872 9 306 8 653 78 329 42 55 85 814 26 287 55 374 51 117 24 134 80 549 20 826 23 297 6 416 74 494 93 715 4 468
76 11 47 52 80 621 1 932 39 353 85 413 89 886 9 275 31 90 66 943 57 667 8 532 77 933 18 575 3 312 20 970 51 458 48 621 61 871 67 901 23 411 87 816 10 312 12 218 19 224 36 954 42 895 79 333 72 961 17 199 83 452 37 678 69 278 55 23 53 339 70 525 2 155 68 886 38 563 86 979 94 943 27 949 40 620 65 470 63 12 16 686 71 545 32 873 60 961 0 697 15 262 28 806 64 506 96 70 93 235 35 841 73 393 98 638 75 422 13 74 49 430 5 371 62 158 95 614 6 410 78 984 74 283 90 875 21 849 59 262 56 732 11 502 46 622 25 301 34 160 29 451 52 384 97 955 7 958 81 888 33 810 44 412 26 560 58 567 54 145 88 430 84 706 30 542 22 366 43 47 45 161 50 876 24 347 92 789 91 430 99 418 4 82 41 818 14 969 82 523
61 465 6 779 11 130 78 642 75 570 29 83 27 11 12 687 94 447 4 616 88 658 8 965 98 179 99 642 38 875 10 491 22 331 46 539 60 681 17 44 3 27 43 976 57 189 0 630 58 621 71 818 50 127 68 364 39 628 40 321 73 121 52 736 86 470 2 502 34 388 54 881 24 968 49 571 74 386 66 844 56 308 1 26 19 210 45 370 90 638 13 367 55 177 79 606 67 372 21 666 53 286 84 945 18 523 44 693 76 222 83 532 96 446 59 398 41 670 35 25 80 810 20 193 23 383 95 799 87 909 47 606 97 676 32 936 30 876 91 514 81 399 64 776 37 268 48 493 5 769 85 388 14 480 33 175 16 480 65 549 42 745 63 631 26 970 70 896 28 92 92 954 15 272 72 387 77 596 89 292 31 286 93 445 25 441 69 519 51 119 36 651 7 577 62 989 9 182 82 43
72 970 53 587 41 311 43 975 33 89 45 572 70 27 13 999 49 901 80 222 29 955 58 403 42 797 62 646 54 995 88 276 69 736 24 643 48 888 51 862 32 3 15 713 96 164 61 589 60 292 85 893 75 14 1 984 21 638 16 616 89 759 55 406 91 789 10 722 20 630 76 75 12 281 63 876 79 14 94 575 5 336 35 345 25 765 52 220 98 380 82 778 47 757 8 939 78 276 56 957 93 968 39 42 46 669 3 481 97 724 19 339 77 609 18 449 38 534 9 451 57 504 50 442 44 330 11 517 74 283 28 555 59 745 37 275 71 280 4 584 34 771 30 672 36 254 17 219 67 788 66 549 92 730 95 384 26 27 64 495 90 307 7 154 0 573 14 281 99 104 22 743 87 145 27 420 23 746 68 542 73 364 83 103 65 636 6 816 2 772 31 44 81 46 86 394 40 418 84 312
84 528 66 173 80 657 40 558 55 212 65 728 83 451 41 234 88 812 12 403 58 930 6 677 61 67 85 320 1 11 49 954 78 39 54 880 60 15 79 387 17 876 15 264 8 812 4 521 48 828 93 526 90 201 50 238 42 914 11 363 95 406 71 256 86 279 10 719 52 921 21 877 35 899 19 436 46 701 57 574 44 373 36 32 69 53 24 537 34 726 39 226 26 455 68 199 72 63 98 80 37 475 70 262 2 467 92 675 64 202 14 356 33 551 16 152 29 140 23 617 18 661 9 363 47 458 59 855 97 768 99 82 31 98 0 177 32 866 75 451 27 856 81 461 94 649 20 499 89 481 96 775 77 129 63 260 91 595 73 860 38 19 74 634 43 833 56 400 13 122 45 171 87 411 30 916 5 766 51 529 82 802 76 863 3 689 22 853 25 560 62 744 67 223 7 889 53 542 28 109
88 636 51 209 22 871 33 819 80 597 32 679 31 610 43 499 82 608 2 811 49 181 39 245 83 207 62 19 67 196 69 4 93 847 65 204 97 553 77 926 19 735 38 405 48 782 45 430 96 76 5 805 14 630 72 167 8 9 60 49 0 905 71 423 58 924 54 539 3 86 12 781 64 420 26 57 17 698 30 873 9 998 68 657 57 479 70 199 56 335 55 935 35 297 6 528 44 428 81 547 18 185 94 101 24 965 40 674 89 220 74 400 63 960 41 183 95 910 61 257 90 433 25 949 91 176 99 865 46 535 15 700 29 561 36 999 4 810 87 469 76 392 52 789 7 32 86 228 20 791 10 702 79 936 66 889 23 147 47 654 13 190 85 923 37 120 34 238 21 660 75 90 84 490 53 122 28 97 98 239 16 646 1 825 11 339 42 2 59 54 78 825 50 241 73 759 92 364 27 564
96 595 55 63 73 30 94 18 12 283 95 102 70 775 93 949 57 348 72 390 35 943 51 283 44 160 33 704 81 864 87 836 86 969 49 810 17 993 97 104 56 949 90 577 88 816 69 715 98 180 80 60 58 136 52 881 76 581 60 130 82 915 83 248 25 860 13 170 71 576 28 22 42 720 45 845 27 717 54 144 5 282 34 162 37 336 50 987 64 312 40 30 48 159 59 939 79 726 85 877 18 975 77 198 3 926 68 554 47 314 14 260 16 575 10 286 78 434 46 558 41 409 43 849 38 986 61 56 39 952 62 450 63 43 23 195 19 886 21 564 20 235 8 771 31 67 29 952 0 11 91 818 7 568 1 177 66 191 99 32 4 946 75 8 84 960 53 528 26 233 92 276 15 606 2 56 6 368 67 197 30 167 11 116 36 759 22 478 32 533 24 151 9 723 74 61 89 531 65 703
98 488 40 672 36 767 92 635 97 901 82 845 20 979 37 644 26 533 73 165 78 670 9 982 39 854 88 663 85 960 99 114 86 866 35 293 43 418 11 897 28 507 59 805 64 315 34 63 47 300 77 534 69 352 3 337 10 362 32 277 41 411 72 636 38 681 67 907 53 972 96 380 33 539 83 756 62 181 68 893 57 283 49 503 8 110 74 986 90 976 79 21 4 625 7 240 81 261 89 696 13 673 44 461 14 13 15 985 94 667 65 299 1 867 2 590 61 975 84 675 45 696 71 846 87 368 16 703 70 894 29 563 19 597 76 721 80 161 60 659 93 100 52 249 17 989 48 170 27 741 21 727 5 819 46 471 6 450 0 869 30 229 31 393 24 214 63 368 58 248 42 190 91 923 12 275 51 282 22 121 18 926 54 888 75 441 55 854 95 749 25 172 66 499 56 378 23 456 50 862
47 100 17 172 55 389 28 684 50 89 80 849 87 622 39 889 58 899 23 57 81 965 36 751 34 415 83 260 78 255 38 341 44 507 27 144 91 478 76 845 26 491 68 403 72 865 71 21 85 385 86 255 12 774 29 7 4 339 74 582 95 40 54 623 63 142 49 179 13 99 7 681 35 505 0 291 59 620 92 309 30 316 52 806 8 710 62 624 41 279 16 350 94 727 6 528 79 783 84 827 43 785 42 420 3 699 25 560 69 796 45 69 96 701 66 685 56 129 1 428 5 92 77 306 99 121 53 810 48 181 19 221 11 739 97 390 88 954 67 913 20 365 31 294 93 779 22 411 21 426 33 62 46 305 73 89 64 714 60 790 37 922 65 442 24 927 90 227 51 878 61 476 70 627 9 676 18 840 40 774 57 743 82 367 15 368 32 442 14 583 10 824 2 309 98 670 89 473 75 77
36 192 3 304 69 996 92 753 4 123 0 212 65 605 5 171 32 88 86 131 81 12 93 442 28 191 73 81 13 181 7 767 53 559 82 395 41 218 98 455 71 78 83 188 34 390 25 644 54 244 14 171 16 237 8 231 57 441 26 106 88 792 40 756 47 622 70 612 80 892 24 857 52 929 9 476 61 266 78 468 2 242 91 247 87 841 20 857 72 42 17 262 89 438 12 69 94 900 79 90 39 302 31 498 58 772 48 483 99 282 90 926 76 699 29 39 63 521 49 26 37 93 75 348 43 500 64 221 6 681 45 362 77 667 15 627 60 335 51 856 96 445 35 21 1 881 10 465 85 444 66 982 95 136 84 562 59 911 68 551 18 191 67 308 56 185 44 495 19 20 33 744 42 775 74 283 46 907 62 660 27 878 11 94 38 93 97 688 22 2 21 149 55 173 23 629 30 964 50 162
47 251 56 83 32 907 77 818 85 578 98 661 19 899 31 13 0 604 97 788 75 755 88 634 37 293 15 604 36 216 39 532 20 748 81 911 1 263 30 53 17 358 22 604 71 24 90 966 16 629 13 908 35 606 83 16 92 902 62 937 50 171 99 978 45 112 63 675 59 512 14 647 79 304 60 336 53 753 41 931 70 450 78 878 76 975 51 898 72 754 44 696 18 608 9 781 8 728 21 604 46 113 49 554 67 729 66 269 80 491 94 822 61 106 6 714 68 483 65 18 57 440 87 866 52 460 73 752 29 35 84 42 28 567 69 552 89 137 54 196 95 522 42 947 2 798 64 45 11 783 7 451 91 497 25 788 58 331 74 981 4 242 26 394 48 959 93 380 82 176 43 586 27 459 23 203 86 815 10 503 3 758 55 519 96 246 24 380 34 274 33 55 38 575 12 668 40 429 5 153
68 191 48 335 40 74 43 58 62 557 55 957 5 462 99 681 13 720 9 586 17 358 36 768 38 416 94 110 56 989 23 672 63 127 92 1000 95 220 19 961 74 473 64 654 83 674 66 795 65 981 35 460 60 147 79 371 30 472 4 118 80 437 59 541 14 135 54 396 7 517 97 563 1 930 2 849 73 872 69 31 78 129 98 887 49 918 93 843 50 406 87 700 75 64 46 570 25 801 34 161 47 226 91 50 44 978 28 36 42 356 37 65 90 57 82 508 41 314 8 881 58 890 72 628 77 452 6 690 76 821 88 743 45 568 0 746 70 529 84 686 53 106 18 459 31 560 85 792 12 573 33 225 51 142 57 719 10 404 3 206 81 283 61 611 89 9 32 788 11 928 39 749 67 815 24 63 96 790 27 474 86 715 71 933 20 626 22 882 26 725 16 138 15 844 52 380 29 941 21 4
29 151 7 488 9 896 66 855 67 179 43 544 75 841 77 702 78 590 6 28 1 116 60 776 22 969 53 640 86 558 18 243 35 406 13 428 51 864 8 887 59 736 26 281 55 682 94 393 71 235 2 259 27 373 54 194 33 690 87 703 42 649 97 300 47 631 91 818 99 5 45 857 64 405 96 651 95 572 93 831 21 777 14 166 37 700 0 684 10 399 48 550 39 747 74 274 62 233 88 790 83 202 82 751 12 34 17 677 11 419 32 171 25 777 24 620 52 71 81 303 70 929 84 412 61 784 79 719 34 293 89 89 80 653 90 675 16 129 57 685 31 172 76 904 40 947 36 994 4 281 50 286 15 40 5 920 56 285 98 637 28 436 72 735 92 410 65 769 30 289 63 154 41 523 85 135 23 352 46 320 3 632 73 739 58 414 38 368 44 318 20 640 49 957 68 672 19 941 69 146
16 548 71 306 22 988 66 44 33 121 85 548 13 519 51 649 72 458 90 442 79 600 74 105 29 827 4 579 99 892 84 122 60 937 67 820 26 588 42 88 15 325 58 4 2 115 32 123 19 285 12 382 48 167 68 307 37 132 82 772 39 473 80 27 1 209 93 559 35 775 41 103 59 70 21 160 3 657 50 507 43 503 38 249 52 760 83 169 9 562 62 477 57 650 24 430 95 670 70 696 7 155 45 386 47 859 61 332 98 101 11 91 91 561 87 418 49 680 78 781 97 693 53 217 54 332 69 688 92 286 17 614 0 451 88 981 86 646 31 665 18 492 20 686 73 708 44 727 25 282 89 818 34 342 5 585 40 611 63 737 8 699 81 129 77 444 14 186 6 790 96 836 76 682 75 711 30 847 23 432 65 499 55 873 28 284 27 251 94 851 10 6 56 397 36 213 64 155 46 323
9 469 30 596 70 179 90 679 16 220 26 258 78 800 75 967 6 58 2 341 67 601 96 63 68 205 64 410 12 891 8 571 91 755 57 599 34 317 61 834 11 379 22 564 7 741 47 116 20 742 31 653 66 81 60 928 37 899 17 663 83 306 79 61 35 80 98 332 19 667 72 171 85 309 62 437 13 503 80 948 49 322 33 179 73 752 51 324 0 848 59 217 87 844 63 90 24 301 38 234 39 818 89 306 32 73 29 266 1 251 42 233 23 702 95 100 18 411 45 252 50 908 81 944 74 622 28 389 65 450 46 478 21 503 84 444 58 169 94 148 99 372 82 782 3 146 76 391 5 565 27 892 86 648 25 121 55 284 10 506 69 312 77 920 71 86 40 458 4 621 41 895 52 759 43 660 88 696 92 611 14 588 56 837 53 660 97 148 15 474 93 2 44 439 48 198 54 436 36 359
79 117 40 251 3 825 24 800 84 559 5 167 96 164 38 210 87 41 8 999 99 109 82 495 73 472 13 798 4 621 48 997 20 754 72 422 6 591 19 850 18 800 64 239 37 129 46 550 52 198 67 304 71 914 57 45 50 596 54 535 94 981 27 376 65 213 12 358 41 772 90 630 66 852 89 484 34 144 83 828 80 190 0 325 1 820 36 798 69 170 49 256 68 602 70 1 44 925 59 19 86 213 43 511 22 643 85 324 75 542 78 373 97 696 14 662 63 929 95 692 7 972 60 526 31 79 11 906 45 84 39 450 16 879 55 957 29 693 15 901 42 854 9 428 74 884 47 369 53 694 23 722 30 665 21 737 93 690 17 240 58 26 2 578 28 279 76 573 33 612 88 974 26 173 25 44 81 748 61 76 98 477 56 619 62 283 91 815 10 70 77 83 51 664 32 169 92 840 35 105
25 999 35 356 57 97 58 504 77 335 12 158 14 941 97 808 7 585 55 558 50 872 69 967 22 525 85 471 39 919 17 914 94 719 44 536 27 45 90 929 5 766 87 949 24 745 3 668 83 365 37 893 49 517 78 894 51 51 52 849 84 801 53 285 67 429 40 590 92 958 75 914 38 563 1 103 70 959 89 195 81 391 65 851 28 17 46 866 59 473 66 414 93 827 96 634 21 608 80 350 98 840 48 310 82 236 41 109 99 377 45 318 88 287 61 605 13 536 20 806 74 826 71 437 68 904 6 485 76 587 32 215 36 416 54 919 47 387 26 811 0 966 79 279 34 110 18 203 10 600 72 445 33 156 9 980 64 941 8 904 15 980 11 198 30 530 86 848 73 8 56 720 42 97 23 858 91 980 16 35 4 732 29 817 63 672 2 225 19 871 62 613 43 549 31 226 95 84 60 731
30 188 38 315 73 791 69 1 59 394 65 723 39 786 66 724 11 144 74 747 43 571 1 616 18 566 33 378 6 272 92 691 17 688 47 762 83 293 52 310 72 768 54 83 78 989 62 745 20 731 14 593 15 172 56 522 75 856 50 60 46 661 10 778 9 498 77 380 25 231 53 716 91 311 81 519 94 498 12 251 49 290 45 809 4 472 85 247 8 539 13 23 0 526 96 283 71 533 97 88 35 833 22 182 98 824 63 536 16 54 19 788 24 741 70 721 40 122 90 512 37 311 87 73 67 640 31 616 51 897 93 467 29 313 58 421 48 586 76 938 64 381 23 398 89 237 84 209 26 655 88 280 36 213 5 856 80 687 42 308 41 342 28 564 32 657 3 661 68 111 82 998 99 203 44 188 2 619 57 38 86 204 60 434 34 302 95 340 79 320 27 425 61 685 55 106 21 840 7 247
42 982 82 113 36 750 25 112 50 463 40 847 54 918 49 495 11 906 90 834 9 224 56 426 13 590 55 444 32 897 92 767 43 905 61 739 46 937 84 998 78 233 38 451 5 152 4 852 45 690 60 826 68 2 63 856 17 25 66 655 1 730 0 847 71 895 95 504 15 250 76 895 99 594 62 559 3 632 33 705 94 733 27 769 41 748 12 456 34 864 73 243 30 478 88 121 81 618 22 505 39 588 21 310 72 442 58 668 85 129 67 747 57 510 59 742 93 913 98 3 64 50 8 693 89 33 20 879 14 330 75 450 18 332 37 693 87 91 6 366 16 312 51 466 31 195 97 1000 70 888 23 412 53 505 29 125 44 778 48 430 26 735 47 908 10 535 7 744 74 860 80 189 83 971 65 106 69 838 19 869 91 130 86 717 96 788 24 560 28 107 77 78 2 82 79 132 35 849 52 728
31 614 82 486 69 564 23 941 27 71 62 940 51 671 80 440 65 629 33 94 93 594 26 594 88 347 58 425 2 279 36 480 67 817 84 498 21 938 14 933 6 582 20 547 29 825 34 457 8 219 50 133 64 411 16 429 96 11 54 594 59 413 10 714 38 566 19 989 7 575 24 870 32 805 53 17 49 541 97 914 95 559 89 523 72 458 75 770 0 562 70 76 13 7 30 417 94 238 17 927 57 225 37 385 99 267 77 260 60 153 1 548 48 522 61 846 11 453 86 291 40 113 83 543 55 979 18 128 3 808 44 502 63 157 68 617 71 369 74 250 5 536 98 612 43 925 22 950 52 142 35 809 28 217 46 497 39 724 4 825 73 999 92 608 85 878 47 377 78 968 12 723 56 934 42 387 91 87 76 441 90 420 79 953 45 849 81 552 15 143 87 278 25 601 41 685 66 986 9 507
63 744 39 412 58 498 76 219 94 49 1 165 28 339 96 364 0 346 51 267 5 745 56 58 48 615 20 858 72 868 55 562 77 777 19 213 3 158 98 632 49 892 12 177 10 254 70 45 14 102 74 921 44 551 93 656 21 954 13 806 59 682 42 832 57 749 30 523 82 103 33 915 50 8 86 667 80 467 29 550 90 963 78 167 52 419 45 122 60 475 35 1000 73 575 64 127 54 659 61 805 11 330 15 1000 67 542 23 306 92 758 16 258 7 44 84 69 25 532 32 986 9 850 66 150 38 385 81 74 87 676 99 98 43 924 69 408 27 94 17 300 37 659 36 92 46 408 83 633 2 30 68 763 26 863 75 158 4 675 85 780 91 56 97 504 40 952 22 519 31 304 6 608 89 96 18 669 65 503 53 985 88 452 95 832 24 172 47 823 71 579 34 880 41 569 79 510 8 652 62 398
72 774 40 916 36 168 80 913 16 539 91 308 20 149 39 538 48 359 95 8 27 596 99 38 23 782 25 930 33 356 56 257 54 576 63 407 98 440 64 809 57 364 10 216 12 523 8 382 71 675 22 271 88 116 0 643 84 881 19 859 69 900 87 497 2 525 59 911 15 300 92 561 14 746 17 37 46 76 79 172 47 735 43 682 85 270 7 105 30 249 75 190 31 681 70 345 11 1000 81 75 58 482 60 907 44 582 3 32 93 436 6 383 76 436 1 425 29 320 28 961 13 791 35 604 49 32 42 44 55 47 9 554 94 189 89 249 96 73 67 543 86 712 21 939 37 42 68 985 61 397 24 55 5 35 78 129 62 500 32 645 74 181 65 833 45 970 90 5 18 826 52 475 4 524 82 833 26 403 51 801 77 755 50 534 34 127 83 822 66 459 73 141 53 816 41 423 38 677 97 148
61 346 5 72 11 757 74 292 19 325 78 575 82 525 3 614 83 266 72 183 35 760 66 647 81 587 98 796 41 52 95 70 89 138 53 181 71 862 54 942 29 3 43 347 51 425 94 740 33 598 28 52 21 265 37 407 76 964 17 180 56 338 88 710 97 611 50 841 40 638 92 154 0 932 70 242 46 419 59 234 87 450 63 540 68 730 42 149 65 45 91 280 22 532 32 968 31 468 85 851 27 71 38 915 18 97 13 235 45 174 67 266 48 103 49 123 62 407 30 13 47 790 57 132 52 718 77 652 80 79 75 225 79 527 64 811 12 507 9 253 16 113 26 414 44 885 25 739 90 669 23 201 4 896 36 745 84 398 60 567 55 387 93 129 1 706 39 765 69 986 8 645 24 742 96 985 20 638 34 87 6 777 73 852 15 900 99 91 10 607 2 314 58 146 7 554 86 621 14 522
48 526 92 556 19 148 78 734 4 945 55 224 9 390 63 553 80 864 6 587 69 798 76 639 75 804 37 731 82 940 28 766 87 759 26 958 8 94 62 367 57 759 81 908 22 306 61 921 10 136 65 550 38 935 96 514 46 593 42 313 23 620 16 563 49 568 17 483 36 80 29 311 71 345 74 857 7 9 25 367 45 457 13 938 40 456 24 821 11 922 67 332 43 537 53 715 70 303 97 177 33 808 44 840 54 583 3 725 84 527 21 134 83 974 50 551 47 756 27 603 31 127 14 593 88 823 77 921 68 318 41 230 58 745 72 428 64 977 89 504 73 121 12 416 94 623 20 59 98 776 5 805 2 417 0 521 99 820 86 880 30 213 59 706 60 673 15 447 90 273 52 463 32 115 93 64 18 828 95 308 51 577 85 942 91 816 79 472 66 259 35 841 34 468 39 730 1 876 56 946
51 454 0 705 9 522 32 400 45 877 25 216 36 34 50 625 48 469 52 933 87 937 56 697 30 436 10 933 86 597 19 992 82 433 35 717 15 355 58 107 68 748 76 31 43 161 94 297 66 176 21 351 53 539 65 488 40 349 83 185 41 931 99 716 92 915 33 10 22 873 18 779 54 969 27 343 26 258 84 608 5 643 71 973 12 357 69 753 85 185 14 534 81 945 29 471 63 212 90 45 4 882 73 979 24 283 72 214 23 818 34 951 44 540 61 821 78 212 97 752 55 655 96 225 79 339 37 998 13 364 3 141 60 625 31 621 98 29 6 811 1 197 74 347 38 213 95 365 16 716 46 574 80 144 28 49 17 895 42 177 91 548 49 416 11 293 57 123 62 309 77 956 59 335 47 373 89 263 2 588 75 265 8 830 93 644 88 493 67 785 64 661 7 805 20 486 39 712 70 201
2 725 28 112 6 789 20 336 11 642 57 768 78 305 67 803 97 668 42 643 39 821 77 314 91 728 7 485 96 31 75 265 24 494 90 445 79 388 76 22 93 453 18 577 41 887 56 702 26 145 22 81 30 719 15 844 95 611 87 603 63 903 35 197 66 311 27 10 83 503 61 995 74 139 31 507 70 504 14 19 80 803 92 263 36 333 99 765 37 241 58 310 16 493 48 224 0 737 12 358 45 132 55 295 47 651 32 935 71 785 1 564 10 634 73 882 46 163 60 871 4 281 68 614 8 356 89 588 40 149 17 62 53 584 51 990 81 494 44 546 86 742 13 419 19 119 82 393 29 53 54 22 33 141 5 952 9 522 34 763 52 708 84 777 59 101 64 315 49 28 21 835 50 412 98 276 88 162 23 186 94 783 25 235 65 659 38 459 62 163 69 545 85 364 72 439 43 570 3 600
39 230 13 817 19 31 70 960 0 597 80 149 51 991 44 138 58 519 16 118 40 955 12 760 69 129 3 204 73 154 56 862 84 892 36 609 52 579 31 410 55 311 26 559 82 265 78 868 49 910 67 391 57 399 29 457 21 152 35 880 34 730 77 426 6 263 99 667 45 750 43 532 89 105 65 487 66 769 81 372 37 955 93 29 60 907 38 401 94 796 9 490 30 791 27 149 59 543 91 676 8 499 4 905 76 395 71 899 98 899 64 77 75 469 14 430 68 109 95 937 48 509 10 303 88 893 33 866 63 878 46 548 32 360 53 956 85 326 22 643 61 445 72 456 15 557 42 41 24 927 83 59 11 123 23 935 5 888 7 324 90 954 2 681 25 920 92 143 54 587 41 836 86 579 47 546 97 460 17 492 79 376 18 187 20 439 87 423 28 821 74 44 62 157 50 474 96 992 1 428
22 161 13 166 94 905 65 315 53 26 99 189 95 723 43 842 68 56 86 887 69 73 3 989 71 96 89 604 24 109 61 806 83 458 35 957 0 787 19 983 8 864 91 108 93 573 32 724 72 225 47 500 45 176 51 322 6 963 38 119 44 931 77 416 34 182 82 810 58 599 12 809 7 29 97 31 48 866 20 818 5 752 98 798 81 118 9 342 92 741 96 376 50 862 4 572 59 270 73 723 18 625 55 905 36 779 26 355 1 511 37 272 49 312 78 43 75 848 40 515 66 713 85 231 21 84 80 492 27 137 74 621 54 269 23 468 17 994 46 456 31 313 15 215 88 47 90 321 10 507 84 859 62 798 14 234 28 785 76 235 16 33 60 808 52 16 57 588 2 219 33 557 70 955 25 715 30 472 29 630 79 275 87 440 11 493 67 856 56 216 64 612 42 270 63 354 39 670 41 202
25 934 59 271 87 659 74 701 33 849 75 322 48 948 64 934 7 638 79 518 49 519 1 16 69 544 70 833 99 427 16 747 34 996 30 773 92 908 18 224 65 228 80 51 73 491 76 295 13 242 46 804 12 594 56 795 45 112 6 605 14 93 5 271 15 684 17 814 0 156 47 936 81 922 44 887 68 429 67 798 2 609 84 263 93 438 71 951 31 799 82 635 95 872 58 570 9 360 23 304 24 687 62 981 43 402 97 741 40 166 89 724 66 748 54 127 50 103 88 847 10 908 36 634 11 376 3 246 29 104 72 921 60 761 39 851 83 477 41 883 19 90 94 724 21 315 32 890 57 170 4 756 96 770 26 753 91 730 78 518 28 165 85 217 98 880 35 125 37 76 55 168 86 543 61 234 8 135 27 767 20 531 52 418 90 510 63 78 22 274 53 763 77 359 51 526 42 406 38 908
91 791 27 922 55 639 35 46 58 657 31 923 73 862 54 891 7 692 5 167 22 205 74 434 36 478 87 709 46 145 81 59 59 335 52 1000 90 601 67 541 75 96 80 326 33 265 79 818 11 794 72 819 66 103 4 203 30 675 10 479 64 190 70 21 63 700 40 832 45 417 82 240 93 638 23 269 18 415 97 984 92 602 43 65 96 532 98 594 78 239 47 784 16 553 86 637 50 662 24 809 1 778 19 738 12 82 44 376 17 869 65 217 20 660 39 639 99 803 68 161 6 538 41 832 9 150 56 876 69 823 26 874 25 466 14 29 84 710 37 477 51 96 28 511 3 368 34 283 83 949 89 67 2 149 53 302 62 290 0 877 8 463 49 376 48 605 94 92 76 74 29 411 42 660 38 900 85 255 57 781 13 25 21 906 15 304 61 583 32 593 95 499 77 838 71 58 60 311 88 697
90 54 19 255 47 998 27 427 63 98 55 650 71 3 9 952 20 3 32 810 40 377 36 680 72 60 58 472 59 853 0 79 75 658 3 745 74 218 28 559 31 320 70 1 16 183 81 809 24 543 26 334 51 420 68 687 77 195 17 678 96 924 84 121 91 152 83 502 38 4 57 930 89 339 48 537 60 850 42 694 30 21 95 153 10 753 65 834 4 946 78 540 45 8 35 528 52 560 76 478 85 250 5 278 88 755 33 311 53 336 1 282 6 517 99 905 94 306 8 820 73 875 37 233 97 454 34 176 25 378 22 127 49 303 98 886 62 416 14 779 67 430 61 160 50 808 2 286 54 606 41 439 93 973 18 322 15 593 44 979 43 607 87 575 11 280 79 325 7 772 23 836 29 224 80 930 46 429 69 622 86 520 39 286 92 953 66 103 56 199 12 50 82 392 13 262 21 874 64 861
86 909 70 694 59 923 79 554 88 415 41 390 90 245 31 851 17 737 37 557 54 716 12 226 1 796 74 776 55 858 24 520 6 214 48 194 29 251 53 148 43 404 71 895 73 954 26 169 57 779 75 788 87 292 9 228 2 900 94 910 72 946 58 569 3 510 97 701 85 549 15 337 33 630 89 893 42 634 22 634 66 609 65 930 36 821 82 83 46 610 78 333 13 473 5 466 44 462 4 943 38 149 60 757 16 301 84 136 35 731 8 801 93 147 63 892 69 34 76 490 50 716 83 756 92 115 21 815 45 431 80 29 95 536 0 441 91 481 23 214 99 288 68 328 96 610 28 19 62 120 34 138 27 381 56 393 52 708 32 65 77 40 61 654 40 762 47 912 7 788 51 374 98 87 49 914 67 438 39 508 11 411 20 878 10 396 81 995 19 40 64 507 25 187 14 448 18 432 30 324
57 445 53 703 59 596 10 225 60 872 43 622 93 769 44 378 33 145 56 745 18 28 14 480 30 680 91 107 71 102 75 809 98 477 3 269 6 291 47 895 11 864 62 399 5 445 86 687 26 414 63 976 82 29 17 209 39 823 9 388 73 401 36 144 67 333 29 121 21 977 80 16 61 55 83 965 99 484 8 647 16 355 65 504 32 224 88 738 68 682 92 898 55 414 12 77 74 148 89 817 0 851 77 886 25 805 78 808 84 770 27 702 50 112 52 975 40 311 35 125 49 31 79 595 97 639 70 705 69 645 87 331 90 524 15 803 72 650 38 982 85 85 81 782 13 326 96 36 19 785 45 844 95 321 42 735 58 84 54 791 2 686 41 45 51 338 23 145 7 184 94 141 34 528 76 473 48 157 4 76 46 450 22 859 31 247 28 715 64 239 24 818 20 321 1 687 37 240 66 156
5 831 81 492 24 592 95 634 42 542 29 238 15 630 83 411 0 666 27 686 20 285 66 236 4 566 54 526 58 148 64 38 2 358 73 617 16 897 12 3 49 201 7 610 17 249 90 718 43 643 70 711 28 875 13 855 72 590 60 761 53 594 94 712 75 240 35 203 26 65 19 552 97 343 22 477 10 65 25 265 56 329 82 412 36 685 61 47 11 297 30 751 34 119 44 215 47 451 3 265 6 643 68 833 50 705 48 150 55 873 77 740 40 502 93 779 84 536 92 301 91 695 8 135 96 838 63 763 89 386 39 736 57 956 99 267 69 638 85 339 1 686 46 227 33 794 31 460 62 480 98 692 37 818 86 622 21 836 87 897 71 667 59 479 32 657 45 774 74 528 78 723 51 397 88 551 79 85 23 476 65 370 9 199 38 17 18 27 41 935 80 26 52 216 67 293 14 133 76 887
59 422 11 925 15 690 9 341 38 104 95 490 82 147 93 336 14 389 25 149 88 993 60 352 64 938 89 329 41 102 86 327 13 410 4 286 17 562 67 69 32 228 80 388 36 686 63 602 65 998 87 537 27 89 2 703 91 592 39 768 1 528 29 537 69 83 10 910 84 1000 21 555 43 649 73 970 49 456 18 334 28 550 74 808 24 10 98 992 3 787 44 553 90 264 33 343 62 35 97 587 35 915 45 920 31 839 52 953 81 366 75 321 78 892 8 615 58 105 79 134 16 516 37 900 12 714 5 508 50 34 30 251 22 573 26 984 57 655 54 576 19 972 94 467 55 865 96 516 53 530 20 445 40 699 72 533 71 938 42 482 85 688 77 766 0 677 92 997 76 721 48 182 51 679 47 808 83 310 61 503 68 995 46 445 56 281 70 53 23 493 34 468 7 790 99 960 6 349 66 682
46 614 87 344 92 572 58 674 96 795 14 125 62 78 43 299 51 646 97 600 8 287 11 805 0 676 81 810 55 755 10 960 30 887 5 295 90 966 13 156 18 409 38 213 94 842 24 255 69 243 78 455 82 662 45 902 73 195 2 465 61 435 52 452 49 236 44 7 60 810 56 840 93 591 89 502 25 273 3 637 98 768 20 95 99 597 12 155 80 459 15 988 76 850 26 350 9 365 40 320 63 309 65 280 23 471 95 959 27 490 66 264 21 157 17 462 7 561 68 590 70 965 72 209 39 164 59 241 35 211 19 840 71 539 79 247 28 322 83 949 85 224 34 81 67 860 42 748 6 671 64 201 36 546 37 839 33 397 86 944 54 87 41 541 31 794 4 168 1 718 74 239 47 840 16 139 77 981 50 119 84 779 53 911 57 393 75 909 22 99 29 102 32 977 88 343 48 132 91 902
86 734 76 123 5 183 28 617 50 71 32 885 41 945 40 690 74 740 34 848 98 25 8 197 91 273 7 563 16 39 63 793 1 682 82 609 61 448 90 574 3 509 49 612 14 774 25 317 78 482 39 568 6 268 89 80 21 231 72 24 23 967 93 942 59 377 0 919 88 897 52 403 85 701 12 60 83 79 10 770 64 397 35 619 80 201 30 912 22 782 20 332 99 674 71 71 84 989 24 571 68 141 4 107 75 610 38 99 31 63 19 852 51 5 11 855 56 276 73 553 65 692 29 831 13 402 47 981 79 726 62 307 26 410 94 649 48 858 97 631 17 189 36 694 95 201 77 435 67 562 2 885 53 539 96 318 44 789 45 965 42 69 69 894 33 348 66 247 60 647 46 703 87 675 37 490 18 524 54 422 81 655 70 862 55 363 43 168 92 760 58 999 27 810 15 652 9 855 57 312
5 330 13 129 25 983 30 657 87 245 73 621 94 264 39 143 79 52 23 996 27 870 78 935 7 725 97 497 32 88 63 230 17 202 3 68 98 52 74 696 21 157 84 936 36 912 18 147 24 39 88 376 67 932 12 103 44 488 54 365 20 859 99 740 76 792 51 142 92 945 2 192 0 52 64 989 46 366 62 612 48 61 69 954 10 223 91 49 26 410 65 974 50 214 15 724 19 93 11 678 90 344 81 284 85 75 93 874 72 580 1 116 34 389 47 441 9 356 45 33 89 340 57 955 49 132 31 65 55 697 66 707 83 831 77 638 82 650 96 382 28 296 71 614 58 689 59 140 68 126 43 920 75 942 61 922 95 777 22 949 80 421 8 306 6 841 40 545 29 618 52 560 35 383 37 805 53 97 41 65 33 762 14 50 56 450 4 898 16 307 86 203 38 849 70 626 60 101 42 519
7 660 34 717 59 403 21 42 16 613 54 78 76 62 90 64 24 759 82 569 87 998 39 613 89 838 72 594 0 341 73 388 67 447 12 613 5 627 58 953 27 991 35 475 74 548 98 509 41 503 31 13 8 550 69 542 83 252 60 529 14 719 43 648 36 669 92 6 99 715 13 237 94 437 75 397 30 138 93 676 11 665 50 190 63 248 95 320 96 428 78 700 46 7 45 96 56 485 68 758 19 607 32 502 51 402 26 427 1 805 80 63 44 366 61 257 88 729 33 942 6 941 18 90 66 241 40 189 28 905 77 284 38 955 47 65 42 789 85 212 62 544 3 648 2 462 17 302 79 396 86 274 64 58 81 899 57 266 4 569 84 832 49 927 15 925 48 351 22 879 20 253 65 841 37 122 70 99 25 426 71 919 91 591 9 906 53 587 52 623 10 336 29 436 55 524 97 528 23 659
71 681 56 358 55 179 1 833 83 332 90 764 22 110 94 158 74 805 72 955 77 804 50 892 54 893 76 187 99 481 27 647 95 2 53 374 73 843 36 965 25 802 61 219 98 485 32 540 63 933 96 135 14 149 42 71 10 443 38 746 49 421 47 519 82 364 92 1 12 919 46 306 35 902 60 126 8 521 89 778 4 145 65 624 5 527 3 732 30 527 79 799 6 328 58 339 78 903 84 280 19 849 57 266 28 664 48 217 26 670 45 619 11 731 69 499 17 303 24 174 97 1 43 873 66 711 93 160 9 971 67 89 64 575 37 231 80 9 2 877 18 905 40 816 87 458 81 526 59 449 15 310 91 530 29 503 31 758 75 848 0 721 68 337 16 798 34 741 44 424 62 272 86 583 33 670 70 143 21 529 23 2 39 144 88 122 52 566 7 281 41 484 20 650 13 720 51 673 85 261
23 687 34 896 9 19 21 190 26 59 71 898 10 77 64 717 18 434 3 46 52 574 39 408 20 878 69 404 25 134 70 234 89 335 24 51 13 227 22 170 61 991 88 175 11 64 0 721 74 195 32 133 1 624 37 334 85 781 35 475 50 272 86 351 16 22 82 793 67 803 27 798 30 546 46 894 63 367 78 638 48 876 6 129 66 116 77 944 56 632 80 389 7 309 65 190 55 367 33 463 96 687 90 763 28 189 54 879 53 46 38 382 47 366 95 433 15 431 29 481 98 631 75 247 4 608 60 58 59 226 19 509 2 332 51 645 42 17 49 960 76 650 68 123 31 931 36 235 43 877 87 628 94 108 57 512 8 423 84 405 45 846 62 416 97 766 83 581 5 958 91 607 72 424 93 26 44 529 14 679 58 99 41 507 17 502 99 735 40 837 73 249 79 53 92 167 81 250 12 119
6 556 78 675 20 772 66 179 80 891 64 754 87 757 25 712 50 197 76 146 1 120 52 625 79 695 46 865 31 205 84 836 32 605 70 330 40 323 11 977 47 232 8 338 82 727 74 990 14 308 51 151 63 891 98 592 27 677 7 708 44 394 26 344 43 129 60 147 85 384 38 640 48 192 88 56 23 911 9 120 89 689 62 773 17 916 41 25 36 687 4 959 28 519 49 436 83 288 59 12 12 353 15 952 65 541 5 600 72 440 35 599 93 893 37 827 2 734 21 516 97 837 73 544 99 488 91 932 13 122 58 884 55 506 54 566 67 375 16 385 94 592 75 71 33 570 92 823 10 487 68 758 81 896 53 950 29 473 34 337 39 921 69 410 56 56 3 578 90 910 95 627 22 90 30 66 45 247 18 439 24 842 0 945 19 225 96 47 71 903 77 215 42 269 86 27 61 822 57 337
67 419 65 650 71 635 91 59 98 261 92 619 77 741 39 918 27 104 63 257 10 655 51 751 33 845 47 550 7 226 66 108 79 567 24 559 42 688 48 371 69 36 26 784 56 915 12 449 38 486 36 244 1 620 95 820 99 620 87 2 80 200 19 742 28 537 60 615 89 533 85 910 76 910 15 853 3 794 32 165 49 163 44 117 93 908 11 553 88 400 2 846 5 68 21 569 31 498 8 601 40 518 84 742 9 50 62 520 73 981 58 882 46 983 54 163 83 954 50 137 72 67 94 319 20 116 81 232 23 859 35 516 86 449 75 318 74 80 34 641 16 730 25 693 55 139 30 917 68 996 61 901 90 958 6 829 57 475 43 406 52 613 18 853 22 385 82 399 97 307 29 709 37 972 17 424 59 720 0 274 53 654 96 656 64 752 70 469 4 766 45 284 78 823 14 852 13 988 41 173
75 153 73 523 99 25 30 293 18 414 3 359 60 532 67 229 98 50 91 407 9 537 65 374 25 139 21 343 80 77 32 170 45 779 2 426 78 285 64 518 96 846 50 627 94 187 56 671 41 773 62 800 71 506 23 349 27 448 17 420 4 793 46 944 26 3 36 919 39 347 15 30 43 511 49 173 52 544 85 279 69 769 44 912 68 20 16 405 55 904 63 746 76 725 51 203 7 320 82 523 19 90 29 1000 42 955 1 154 84 158 28 200 38 679 6 36 37 148 47 672 53 667 40 759 34 85 87 804 5 859 8 770 12 965 92 622 14 107 57 907 83 547 20 445 79 671 10 20 89 231 59 784 54 265 66 195 81 734 86 437 58 660 31 300 74 296 90 987 33 277 88 741 22 83 61 808 0 370 13 694 97 232 48 456 70 603 77 10 11 419 95 683 24 676 35 335 72 641 93 657
19 124 66 566 88 610 16 452 98 968 12 591 31 501 50 754 93 689 73 589 36 843 90 46 82 620 95 137 42 131 34 658 56 360 1 190 28 365 74 651 32 778 99 624 43 42 24 433 5 492 81 609 94 992 30 954 79 452 54 234 46 788 4 626 77 784 49 18 86 272 37 760 83 152 17 198 67 900 60 624 27 860 8 349 89 168 13 648 55 924 3 391 70 968 97 282 0 582 58 746 68 96 15 229 48 202 2 512 26 63 76 952 78 442 62 912 29 336 14 868 41 997 61 71 69 698 87 165 96 723 9 259 33 162 75 941 11 610 53 572 45 479 44 5 18 790 80 503 51 27 40 889 21 40 6 432 92 121 22 838 39 173 63 636 71 705 91 666 64 535 35 201 72 769 25 536 52 226 85 602 84 262 23 271 57 948 47 282 10 440 7 863 20 191 38 852 65 355 59 327
8 451 36 389 29 881 21 549 75 580 49 271 48 437 51 155 87 275 27 770 26 947 80 698 67 568 5 561 77 428 14 526 56 677 60 215 24 565 95 190 39 110 50 620 46 438 84 886 97 237 30 751 58 776 44 219 96 330 66 354 35 192 15 202 43 431 16 917 47 544 86 229 20 705 1 504 88 301 82 67 61 434 28 552 23 747 12 851 55 292 34 37 90 740 69 325 32 952 22 870 10 407 65 765 41 597 85 41 79 325 78 468 42 316 53 243 25 807 89 469 76 575 81 80 99 484 83 97 38 498 73 112 71 311 37 1000 13 841 74 398 70 660 2 165 31 785 68 854 18 835 45 956 59 348 92 219 9 277 4 282 57 364 94 874 0 460 40 425 33 8 11 310 54 279 64 831 6 620 91 769 62 226 52 674 98 82 17 563 63 180 7 282 72 87 93 762 19 290 3 363
13 329 44 767 73 49 36 661 63 52 58 705 29 17 84 634 16 596 71 160 70 164 90 547 60 148 46 167 79 606 81 175 34 413 89 183 88 423 41 81 78 82 96 253 97 755 65 965 86 160 21 887 32 67 83 815 94 515 11 544 17 13 9 65 72 764 67 989 40 806 7 799 38 311 76 835 3 759 12 63 85 416 66 967 98 493 35 530 56 165 51 306 18 826 61 18 54 807 87 615 47 986 50 440 39 514 19 651 33 744 80 187 24 732 26 767 22 286 64 278 28 994 59 180 43 3 1 942 91 470 69 877 23 127 68 406 27 797 15 578 55 643 49 354 8 469 5 974 52 323 4 661 95 587 75 678 92 541 93 407 20 978 74 827 53 163 2 622 37 464 62 607 10 587 77 31 14 274 45 457 30 177 48 697 99 392 6 180 0 186 25 311 57 27 82 458 31 201 42 576
38 323 79 784 64 47 18 205 53 37 80 287 20 595 13 246 90 242 84 319 48 169 33 209 62 395 12 903 88 391 50 40 56 295 42 157 2 530 7 397 81 303 30 558 99 695 24 165 65 801 14 123 60 757 3 327 72 808 44 617 82 16 51 536 98 477 15 483 8 169 25 820 23 415 16 350 45 336 1 50 69 621 71 209 31 844 59 260 17 956 87 102 32 681 27 866 19 501 0 138 95 312 41 138 22 758 77 149 73 700 89 6 47 720 57 541 61 656 74 827 75 808 86 286 28 903 67 593 92 855 93 966 11 627 4 299 83 796 78 760 96 7 9 333 85 770 40 816 5 856 66 141 43 420 97 933 35 534 6 840 29 420 63 176 58 64 94 602 34 587 37 216 39 221 36 25 49 234 76 815 70 927 52 262 10 175 46 452 91 50 26 865 21 484 54 430 55 883 68 616
1 530 65 865 59 27 86 955 18 483 78 176 19 795 43 535 92 204 4 528 68 321 79 718 67 417 23 93 99 408 94 743 11 450 32 755 85 702 56 855 98 507 53 307 8 198 33 172 22 698 5 592 81 918 49 834 47 689 90 357 76 228 87 900 34 396 71 677 44 497 48 1000 74 332 31 518 21 415 66 519 28 410 51 962 20 967 45 759 61 943 83 588 41 35 57 336 95 864 60 132 17 298 3 159 10 919 26 463 39 105 42 514 69 100 38 974 36 751 96 809 73 682 25 440 35 65 40 149 12 646 75 327 72 988 93 944 2 651 16 661 27 666 52 728 80 217 63 160 70 971 9 377 54 468 64 985 6 436 82 150 29 592 84 909 77 917 37 140 50 281 58 606 15 317 97 299 13 409 24 865 62 456 30 930 0 355 88 780 7 8 91 574 14 557 89 724 46 345 55 510
64 394 23 888 37 982 14 46 31 789 24 166 44 26 78 7 46 234 65 800 76 937 19 999 43 814 35 963 22 589 81 90 32 639 92 532 1 204 62 724 84 557 18 726 40 230 29 945 42 448 10 268 36 76 57 148 11 147 73 807 9 388 3 776 66 22 55 613 30 441 90 46 8 82 87 55 2 975 97 492 75 590 47 646 7 221 89 878 74 670 58 105 6 179 96 444 53 331 79 269 20 931 71 328 33 333 83 953 85 84 99 834 68 268 48 660 38 473 5 442 54 175 69 6 0 200 61 89 91 35 56 384 52 534 59 372 72 581 60 328 27 663 51 861 4 259 28 29 49 588 17 376 34 581 41 172 63 557 39 792 93 273 21 869 98 430 94 164 77 988 88 717 95 47 82 553 13 84 67 72 12 186 16 180 50 826 86 586 15 393 26 460 45 805 70 35 80 744 25 338
14 753 54 125 42 830 8 983 24 663 11 547 10 281 93 944 48 702 71 752 57 975 65 632 53 279 15 240 12 737 92 938 94 14 26 431 64 690 36 865 69 12 17 628 84 981 44 919 41 746 60 618 27 68 6 198 75 840 90 259 96 509 86 534 66 139 19 33 59 247 37 188 4 180 50 547 38 138 79 83 45 749 34 360 9 964 99 625 28 647 87 267 89 568 77 761 7 872 49 123 20 386 81 648 68 744 3 365 47 325 67 142 91 466 39 64 56 509 61 644 97 159 85 709 25 272 43 524 58 581 74 369 83 438 23 425 22 335 73 441 29 250 30 516 78 311 51 497 63 921 46 871 70 151 55 417 18 72 1 322 16 180 76 956 72 410 21 153 13 659 33 454 88 894 80 486 35 702 98 545 40 759 0 568 32 399 95 236 82 165 2 551 52 77 31 289 62 864 5 506
87 460 38 713 94 765 15 207 72 879 23 39 29 146 64 991 7 937 4 709 17 243 33 628 65 272 66 327 44 495 5 111 83 371 6 514 61 604 48 786 14 282 91 880 73 286 62 87 2 916 78 964 20 599 10 403 96 950 86 724 1 521 59 755 93 167 43 391 42 775 41 961 70 369 36 565 19 330 8 219 98 529 54 877 50 742 79 104 60 96 77 567 75 636 39 559 31 466 28 415 84 795 85 551 53 715 51 2 21 288 46 293 90 489 22 777 92 428 52 981 16 533 81 79 0 652 47 104 30 875 68 936 34 916 97 693 13 361 55 80 95 93 35 135 76 341 45 701 18 558 27 316 26 942 24 338 69 926 99 374 80 333 82 456 88 479 9 143 63 740 67 299 3 78 12 285 25 452 37 767 71 199 58 912 56 693 74 6 49 694 32 772 89 926 11 647 57 56 40 920
96 420 77 611 69 264 15 409 99 391 38 199 24 69 54 763 85 768 87 513 94 8 10 598 88 775 37 522 89 276 8 153 39 746 1 215 16 550 43 741 2 695 0 395 33 964 12 632 70 514 63 868 29 218 20 749 81 266 83 64 21 119 17 693 49 189 46 260 27 910 62 932 66 372 26 744 23 537 36 522 4 338 44 763 13 911 31 892 40 302 6 839 50 694 86 878 32 999 78 153 58 812 11 64 73 175 45 71 76 255 35 754 34 8 68 934 95 109 47 669 71 555 92 550 5 925 48 400 98 680 91 420 53 876 61 564 28 88 67 805 19 244 7 732 80 718 79 322 97 783 25 828 72 484 42 653 52 225 64 893 82 985 30 877 56 851 57 833 9 56 65 697 93 316 14 362 60 92 41 439 3 146 18 682 55 959 51 744 75 702 74 182 22 818 90 346 84 310 59 916
37 239 27 201 51 700 15 166 82 842 84 755 91 723 71 954 63 710 29 150 11 433 67 423 35 667 70 457 45 144 47 78 50 517 79 380 76 615 72 186 5 593 16 604 43 710 66 766 28 648 7 479 54 319 26 506 83 286 62 752 55 991 19 154 38 356 36 160 94 139 99 699 52 769 18 266 10 224 41 1 4 823 3 544 77 731 49 810 20 674 8 463 1 751 22 713 59 220 60 756 92 796 56 601 86 523 61 705 40 652 12 686 23 347 68 232 74 482 39 489 98 576 64 707 96 4 14 832 9 716 93 182 80 623 81 215 33 15 89 402 53 169 58 567 95 397 30 278 6 977 97 377 0 129 42 772 44 538 90 232 17 359 69 621 34 431 87 64 75 382 2 394 65 641 73 454 21 236 48 336 13 716 46 6 88 988 57 103 25 320 24 291 31 531 78 351 85 842 32 415
1 641 35 144 70 330 43 583 27 650 60 868 58 712 50 545 5 164 85 211 16 64 99 909 59 267 21 795 40 340 45 277 26 263 17 186 37 209 83 667 12 487 75 818 74 657 25 381 28 999 90 871 84 319 61 551 15 469 42 992 88 578 31 294 57 994 9 847 73 536 29 556 33 651 6 631 69 732 66 597 98 599 19 49 65 651 67 597 18 899 14 539 48 232 24 267 80 209 77 198 91 31 89 462 23 88 95 610 8 254 94 755 30 4 36 80 2 111 63 112 10 622 64 995 68 754 97 936 92 862 20 572 46 759 87 420 78 700 82 689 93 538 34 634 11 23 96 850 76 647 52 884 72 981 71 383 39 389 53 519 22 264 4 289 38 615 62 894 13 258 32 620 49 917 51 67 7 599 0 125 55 361 3 794 86 225 79 790 47 789 81 34 56 801 41 563 44 210 54 217
64 921 5 464 39 420 72 883 80 503 26 113 96 937 92 766 27 35 9 333 71 496 46 164 40 425 7 160 19 222 53 326 31 82 36 396 38 819 10 626 48 589 98 43 84 3 52 889 4 699 99 756 61 777 76 256 16 240 49 55 73 430 25 32 91 757 37 663 97 127 0 252 88 459 90 171 59 813 42 855 78 554 30 832 14 157 56 159 44 223 23 559 69 616 77 354 67 676 29 430 89 621 95 867 15 305 50 734 55 265 51 113 24 680 65 209 68 729 82 453 81 686 8 293 22 142 94 885 18 493 63 474 21 872 35 242 85 295 62 332 32 806 17 650 83 574 58 340 2 440 28 803 87 678 20 441 3 88 13 829 70 571 79 575 54 157 11 51 45 879 12 898 60 687 1 350 57 260 41 369 75 353 74 13 43 599 34 337 6 511 47 220 93 29 33 77 66 505 86 632
48 8 33 575 36 584 43 37 0 682 53 678 77 638 8 204 99 291 39 188 30 738 37 573 94 581 16 634 6 320 56 980 64 827 92 122 85 775 55 603 2 202 23 248 1 956 54 940 24 960 14 151 87 941 58 121 81 273 90 652 13 95 86 995 28 905 46 737 31 808 5 491 3 83 95 384 83 177 75 663 89 64 11 473 70 435 26 596 35 580 82 66 12 435 7 885 59 122 63 259 78 336 60 502 72 31 57 931 25 176 97 951 84 724 10 298 74 907 62 768 34 493 22 819 32 319 38 630 73 486 79 413 9 698 20 935 98 94 69 200 91 510 65 759 52 851 49 791 4 327 47 792 51 829 44 981 40 768 41 39 17 631 45 968 80 972 27 601 29 559 50 309 18 240 88 946 66 47 96 326 61 813 76 861 42 284 71 703 21 899 68 621 93 548 19 649 67 561 15 590
65 581 94 744 39 914 49 673 28 24 85 848 43 737 29 3 57 451 30 831 75 61 36 129 20 398 97 126 37 151 44 185 12 750 33 562 25 944 41 864 77 269 9 889 31 176 14 284 34 795 67 891 66 921 88 669 13 94 26 119 17 978 93 949 79 468 35 726 11 503 18 488 58 761 46 688 71 22 90 154 86 156 84 986 78 20 73 292 92 292 72 753 53 374 87 275 54 448 98 262 68 220 24 901 7 555 19 125 80 591 69 960 83 678 96 723 4 780 45 985 10 528 64 731 22 112 1 854 74 553 42 869 16 403 3 729 82 668 8 749 70 177 40 705 59 114 56 539 62 595 60 854 0 787 6 876 50 565 15 73 76 608 38 757 55 712 27 110 91 588 2 503 51 87 21 23 89 129 5 659 81 63 61 430 63 894 48 314 95 512 23 302 52 142 47 386 99 888 32 6
27 892 35 801 93 503 15 572 5 138 94 167 16 861 20 386 62 825 82 788 67 551 6 792 77 339 92 67 45 56 91 134 98 148 80 498 21 92 46 579 76 63 10 143 69 368 55 655 23 989 44 848 18 389 24 993 78 768 86 631 41 204 75 478 83 205 85 368 28 739 36 671 8 904 63 865 60 629 56 861 72 450 32 997 95 600 19 340 57 149 40 932 1 704 42 793 17 760 90 675 7 601 64 201 73 493 48 731 97 450 39 24 22 448 34 769 47 148 4 419 50 907 87 770 84 665 31 2 37 956 11 920 61 906 54 981 14 232 9 565 96 433 66 786 53 520 65 642 49 693 43 792 2 242 26 965 3 508 25 508 58 795 0 846 30 907 38 605 52 928 99 884 71 200 79 710 13 539 59 536 51 688 68 887 88 234 33 157 74 309 70 888 89 444 12 107 81 783 29 828
57 357 74 215 40 524 8 726 27 969 0 368 97 610 63 194 39 837 93 249 81 200 19 514 33 593 35 334 88 821 51 403 44 209 95 149 56 664 26 508 16 467 3 442 65 254 60 731 4 131 42 678 6 827 91 28 76 817 29 669 18 983 62 30 77 316 13 275 22 193 71 860 90 552 72 179 38 346 64 381 11 723 89 804 58 224 47 568 83 870 46 80 14 811 49 751 24 903 82 825 25 285 5 535 45 715 20 35 67 706 70 266 31 424 48 912 87 990 1 393 30 40 94 924 10 718 80 977 17 209 7 902 52 814 84 224 61 370 37 175 54 458 78 724 43 536 85 330 36 576 32 849 41 775 34 384 98 691 23 661 21 356 12 726 73 139 9 178 99 567 92 206 53 39 96 527 68 86 59 551 28 124 66 331 79 492 86 546 55 751 15 215 50 448 75 730 2 662 69 991
24 586 31 975 36 861 53 13 27 88 44 279 1 533 3 297 20 63 2 249 25 862 76 265 28 13 33 488 69 693 41 41 68 243 34 232 97 89 98 296 60 761 78 704 48 488 90 223 8 769 7 955 16 46 10 614 72 309 9 405 64 829 12 724 80 284 86 543 89 80 35 250 22 847 94 263 19 905 87 149 93 162 43 16 21 67 17 391 88 998 18 665 56 609 5 905 71 100 55 308 85 373 67 175 75 948 65 981 42 101 63 824 14 987 23 869 79 768 58 40 61 635 15 706 59 551 49 787 37 860 70 125 39 950 57 480 74 984 46 623 84 257 40 200 32 821 77 832 82 683 81 147 6 651 4 862 62 362 96 749 38 333 54 631 99 703 13 385 51 668 73 884 92 793 47 546 29 415 66 394 11 457 45 962 83 495 52 661 0 160 91 617 30 679 50 746 95 252 26 644
53 760 39 442 35 225 27 735 26 346 52 231 60 645 50 1000 73 504 79 532 93 964 49 666 44 82 86 733 92 402 21 666 22 245 99 728 6 447 58 794 82 480 47 238 87 260 40 976 48 821 94 130 66 396 51 906 96 24 67 781 75 965 61 456 38 699 55 724 97 390 4 773 81 671 64 783 46 147 32 683 13 168 36 382 71 803 59 779 14 352 31 65 1 2 76 302 17 939 8 348 16 995 74 515 20 50 0 926 34 101 63 30 45 633 2 149 18 159 7 889 3 611 80 664 28 158 65 913 85 173 12 201 41 730 37 223 9 712 29 916 77 209 33 593 57 1000 89 992 62 819 83 53 56 849 19 137 70 781 15 201 88 682 69 759 42 89 72 290 25 921 24 958 98 386 91 799 23 22 68 915 11 805 78 250 10 340 90 840 43 330 54 115 5 594 95 933 30 323 84 464
84 495 82 347 19 668 17 844 50 916 75 630 98 24 35 106 96 643 91 134 22 420 46 447 37 549 59 690 12 460 44 986 90 802 71 794 0 212 42 409 86 721 11 415 31 994 56 481 21 776 72 753 80 446 20 585 76 717 65 316 13 43 36 540 16 346 81 544 66 383 57 49 63 871 88 852 83 190 6 865 97 922 77 567 67 517 4 204 85 169 32 330 10 778 92 416 68 448 69 21 7 665 38 135 45 542 26 700 23 618 51 211 14 698 25 710 93 238 43 449 27 683 3 419 24 807 70 24 55 429 61 639 5 231 48 284 74 311 49 374 9 529 28 27 29 441 33 742 54 676 52 148 53 498 39 484 79 894 64 687 89 128 15 52 40 149 87 212 73 49 95 920 2 153 58 284 78 790 34 92 47 325 1 934 30 96 41 172 60 636 99 431 94 754 62 779 8 944 18 73
12 222 60 785 33 597 30 207 74 315 72 448 3 684 21 194 37 364 51 555 59 364 24 483 53 108 26 706 5 132 36 446 99 990 89 639 61 923 84 47 23 345 77 711 55 311 10 363 1 376 43 149 39 900 93 533 28 847 75 225 48 749 91 972 2 105 96 400 17 302 58 294 52 743 35 824 67 874 83 108 54 619 14 322 46 584 6 409 56 826 97 509 15 248 69 343 38 424 50 747 44 788 0 672 88 214 80 474 79 921 76 70 64 94 27 249 9 989 34 351 57 55 98 292 29 266 92 577 94 660 49 87 82 264 31 550 66 286 78 659 86 378 71 164 95 578 45 63 40 438 70 836 7 501 87 391 19 688 85 516 11 260 81 481 4 800 18 347 41 369 62 722 65 127 32 921 42 991 68 252 63 153 73 41 13 502 20 634 25 909 22 316 90 626 47 882 8 336 16 106
49 518 30 301 2 102 59 527 97 70 36 814 73 858 25 408 48 954 24 404 28 286 23 257 98 318 9 678 39 691 22 21 44 302 81 570 99 780 78 345 77 31 18 650 57 478 34 333 14 817 11 956 29 647 8 312 63 640 10 629 17 288 62 359 95 634 38 697 79 13 68 89 16 547 37 345 60 601 56 586 5 924 26 673 35 382 27 26 41 730 6 837 33 162 85 426 72 554 46 815 90 349 50 858 51 378 3 400 89 735 71 2 87 387 4 9 75 766 93 259 61 466 83 932 53 141 94 664 82 942 0 868 80 537 52 431 84 381 12 790 20 341 96 718 43 719 58 226 13 909 31 819 67 755 40 962 86 407 1 77 45 912 32 605 76 637 64 88 91 707 15 64 19 655 55 225 74 24 66 75 47 630 42 135 69 668 54 796 65 771 7 274 88 103 21 986 70 54 92 427
73 111 82 879 1 523 40 95 8 535 81 658 79 182 76 40 9 470 5 321 52 911 4 778 55 796 15 264 68 425 32 7 13 200 65 176 33 36 28 96 17 636 48 143 25 10 49 641 69 658 64 95 96 399 18 336 62 536 19 998 72 33 87 497 27 878 78 594 36 231 98 425 47 401 34 623 38 222 45 69 94 39 54 630 58 199 43 638 2 723 51 995 95 980 91 955 85 571 63 579 44 665 70 619 59 900 60 48 93 207 10 646 23 759 3 147 35 467 20 262 46 861 24 805 66 542 30 687 80 806 22 650 56 277 86 992 99 735 88 202 53 129 83 166 39 506 89 453 90 721 37 940 61 79 75 515 97 251 6 280 29 377 67 341 77 82 74 196 7 515 21 363 92 784 12 120 26 129 71 883 11 349 31 89 42 578 84 739 57 704 0 680 50 683 16 411 14 146 41 401
46 888 59 874 11 42 69 422 27 467 5 435 49 114 74 344 15 967 66 195 98 169 82 658 84 893 23 706 81 106 52 914 55 589 2 892 30 858 93 500 21 634 85 347 44 383 99 332 57 188 68 131 25 235 77 224 90 73 39 865 12 800 75 840 97 397 41 129 83 397 4 515 3 909 87 931 86 663 63 367 35 716 58 912 36 691 22 380 79 901 92 23 17 903 40 6 91 311 10 687 1 480 95 646 56 702 33 984 47 558 78 188 14 310 50 594 7 220 32 210 61 483 28 617 73 516 70 520 18 420 72 148 0 416 34 151 51 229 64 640 38 594 37 652 53 884 42 462 43 356 89 788 13 819 67 782 9 812 60 478 94 804 26 23 54 743 29 410 24 539 6 300 45 303 76 100 96 725 16 740 8 23 48 628 80 670 19 885 62 875 65 213 88 176 71 894 31 756 20 95
52 583 46 936 80 401 38 876 33 442 78 441 32 713 11 852 85 804 1 805 39 69 70 854 14 976 10 120 76 979 62 563 34 787 57 325 71 844 27 40 16 931 30 852 72 679 99 576 42 646 74 339 25 607 37 499 73 837 18 92 7 887 12 112 89 303 26 783 79 62 63 90 58 218 61 228 22 486 69 962 51 900 44 55 54 590 86 480 93 87 95 544 6 807 2 279 9 971 90 141 17 515 83 733 40 574 4 167 19 241 94 987 36 415 56 118 75 773 81 351 64 512 98 34 66 565 84 836 29 185 60 999 82 111 21 643 50 592 20 139 77 438 67 560 24 742 68 856 97 291 59 507 13 958 49 457 65 263 88 969 23 791 91 106 53 567 87 774 35 625 28 584 45 728 3 817 48 116 96 42 0 738 47 597 8 963 41 859 15 249 5 104 31 120 55 285 43 598 92 297
17 497 72 388 50 93 76 579 97 784 95 20 6 232 37 576 39 528 66 911 18 496 74 436 10 83 73 255 67 507 49 400 64 841 36 397 59 905 60 702 3 362 96 123 94 176 51 608 0 709 25 244 16 112 35 208 44 377 90 478 99 145 68 875 30 320 38 913 20 744 77 79 65 196 4 671 69 185 82 789 33 369 11 696 92 950 63 277 34 42 80 392 54 21 2 910 85 384 81 503 79 551 42 974 89 109 78 854 71 125 8 628 21 623 46 929 53 37 13 367 57 688 83 805 27 707 61 627 26 761 58 855 88 371 32 440 29 167 55 278 5 730 9 918 31 310 75 750 7 988 41 593 45 114 91 202 56 871 70 924 22 556 14 237 47 855 87 85 62 777 12 389 84 524 24 270 1 927 93 61 40 621 19 779 98 224 28 542 15 15 23 525 48 241 43 713 86 497 52 946
94 469 75 787 54 887 87 518 62 530 80 605 93 670 11 58 19 381 91 263 88 799 81 407 44 505 31 81 35 821 30 559 89 74 95 974 70 336 29 889 83 144 57 253 53 700 58 823 5 87 77 613 45 923 23 189 21 963 46 556 76 903 52 976 42 361 67 396 12 52 49 369 55 545 99 635 96 490 84 901 1 383 98 389 60 528 63 466 24 281 65 888 20 867 32 592 37 491 68 204 72 223 59 945 4 678 71 173 25 285 36 902 10 383 73 534 22 346 64 896 7 531 86 636 40 384 39 760 97 472 26 756 48 693 61 108 15 71 27 730 69 17 0 830 17 494 9 343 82 230 33 922 13 290 51 342 66 264 90 475 8 617 56 531 2 547 78 595 18 365 85 312 3 676 50 686 41 765 28 62 43 352 16 337 6 870 14 276 47 200 38 397 34 422 74 295 79 238 92 226
35 537 26 438 67 937 60 681 17 196 32 993 25 100 49 706 64 319 91 142 90 510 92 782 21 584 68 255 76 418 20 802 52 994 34 51 96 982 65 497 36 909 78 719 2 680 6 237 94 342 82 521 13 853 38 722 19 903 58 625 73 963 51 871 5 954 31 773 83 862 11 314 86 95 56 311 71 744 99 622 84 372 37 749 62 33 18 963 79 348 50 460 88 527 57 683 15 152 48 26 69 926 93 940 89 802 46 199 10 336 39 239 47 937 8 535 53 560 70 36 3 783 80 823 40 353 81 72 24 958 9 289 87 67 54 764 12 360 59 45 66 613 33 643 42 86 95 70 61 542 30 656 75 736 74 87 29 669 27 129 0 44 85 608 14 137 4 620 72 626 45 881 1 499 43 300 28 483 63 225 55 536 44 912 98 89 7 387 22 826 77 392 41 746 16 726 97 125 23 109
13 374 6 368 23 847 92 564 18 888 43 414 38 449 0 807 30 514 91 242 28 714 93 72 50 928 49 338 58 947 90 723 65 87 44 113 46 397 64 535 26 94 32 380 94 774 41 32 5 18 76 131 84 403 85 972 29 528 71 330 57 48 24 639 89 156 81 474 54 746 52 254 63 798 51 513 36 245 3 269 31 972 40 115 79 953 87 453 16 826 74 708 82 23 25 366 34 110 19 835 77 962 73 332 27 600 4 804 60 713 69 945 33 46 2 338 72 848 7 519 1 406 98 726 97 918 75 176 95 709 22 865 14 714 17 796 12 621 68 979 39 599 15 990 37 427 62 253 56 790 99 292 83 717 70 657 10 882 86 321 42 810 78 259 35 206 47 32 80 436 61 668 21 219 66 607 45 897 59 316 20 822 88 390 67 720 53 321 8 966 96 970 9 494 48 888 11 3 55 931
52 776 41 479 20 642 34 542 95 890 67 612 36 221 18 519 32 726 56 126 27 327 37 503 31 289 88 966 50 101 70 702 4 391 64 145 63 448 2 782 83 911 74 53 76 735 68 156 45 504 72 469 13 138 96 226 25 643 28 595 62 873 15 501 22 763 38 937 79 498 44 433 75 575 89 973 8 466 54 916 93 560 40 854 30 843 11 86 12 357 21 687 92 51 81 539 73 188 10 919 29 685 47 50 46 323 19 673 3 505 65 21 9 908 98 463 59 990 84 621 77 655 69 215 94 496 71 793 14 842 78 511 5 301 60 515 85 236 43 602 7 465 66 991 23 511 87 998 17 449 24 73 97 787 33 449 35 924 82 362 57 607 6 737 90 341 0 150 55 58 48 813 42 414 51 22 61 768 58 835 91 727 80 85 99 600 26 358 53 740 86 872 16 122 49 587 1 924 39 527
63 870 67 865 47 934 87 371 11 23 6 642 16 254 17 907 44 327 45 946 85 100 92 791 39 516 91 12 57 293 32 936 27 912 25 163 99 468 52 778 14 550 9 524 51 737 24 943 46 920 35 421 31 585 72 65 60 214 78 562 33 86 28 219 21 248 68 260 30 453 15 900 2 229 20 718 1 133 73 82 97 108 83 374 12 599 19 407 23 144 13 531 29 433 79 234 40 712 18 161 22 853 70 325 90 828 26 423 89 503 8 607 50 268 48 905 84 123 53 893 38 762 62 287 49 44 98 289 58 696 10 113 94 890 76 191 34 980 56 341 95 811 66 240 7 712 61 735 65 225 82 997 59 669 54 739 37 500 36 690 77 408 71 786 55 359 69 148 81 213 3 487 4 197 5 328 86 536 74 685 88 838 0 210 75 74 41 591 42 133 64 815 80 168 96 43 43 673 93 471
15 624 80 36 25 883 34 226 55 565 78 434 99 679 88 550 72 113 82 72 2 131 31 330 93 946 20 506 22 732 42 51 26 245 9 57 5 944 60 512 16 319 24 501 57 879 98 275 59 739 95 582 49 75 66 831 43 813 1 326 32 342 3 593 75 517 54 430 69 834 50 516 45 224 23 924 40 795 33 53 74 24 77 510 44 185 47 463 64 435 52 630 13 50 51 412 36 985 14 857 39 932 58 674 87 119 92 933 94 848 19 781 62 880 8 911 10 426 4 582 97 947 38 207 65 245 83 800 67 856 0 193 91 235 61 170 7 764 18 880 21 50 86 318 68 165 84 888 63 642 79 598 46 463 41 448 6 731 48 101 70 76 35 203 30 436 89 129 53 674 11 930 96 942 28 123 27 158 37 231 76 735 73 280 90 342 85 688 12 274 17 80 81 428 71 494 56 51 29 592
12 463 40 490 91 432 39 854 42 284 10 427 62 836 97 337 33 385 50 662 43 917 93 66 98 866 19 186 52 933 82 459 0 148 67 486 60 661 48 82 7 463 36 554 1 597 56 585 55 41 71 463 54 337 68 150 25 445 16 252 95 534 9 34 77 883 66 734 15 98 44 352 53 137 70 906 11 728 80 597 45 15 78 610 64 27 83 118 37 479 24 179 81 586 87 810 94 395 96 287 32 810 58 989 14 193 92 507 84 785 27 429 85 194 5 895 65 222 89 965 2 888 8 597 57 591 3 36 21 365 41 312 51 874 18 689 46 464 34 227 47 757 29 613 59 107 6 658 99 848 22 917 79 408 4 441 76 176 61 979 74 898 75 368 17 127 88 136 30 271 38 847 72 327 28 488 23 299 49 380 13 550 20 810 90 168 31 942 35 786 63 610 69 217 86 508 26 365 73 20
61 334 80 559 34 604 62 511 57 66 67 737 3 402 60 740 82 352 93 513 87 994 79 386 26 724 86 165 9 97 8 712 16 862 39 106 29 658 98 830 96 176 99 242 78 411 43 616 36 585 70 106 23 180 12 695 84 491 2 223 59 200 44 22 28 566 24 125 46 836 55 254 52 151 50 228 40 220 64 38 85 635 89 767 6 421 18 955 95 398 13 938 69 501 76 640 94 832 25 959 88 22 77 450 92 759 97 397 58 858 48 211 71 176 11 982 30 617 1 265 47 630 72 68 73 357 20 594 63 877 54 375 49 871 7 565 56 440 37 757 81 274 27 248 83 814 21 982 91 44 35 762 4 611 51 155 31 493 38 413 90 627 33 267 53 353 68 562 15 898 10 218 14 911 75 448 0 111 41 486 5 260 74 514 19 703 45 446 17 626 66 116 42 621 22 986 65 465 32 290
1 47 94 393 74 912 57 981 40 804 20 27 29 940 11 587 36 489 51 620 35 263 28 234 13 875 65 946 44 988 81 8 30 534 41 867 4 879 25 610 90 604 91 285 95 594 3 575 71 42 37 995 67 265 48 689 45 740 73 17 83 239 0 367 69 49 10 997 89 626 38 409 72 17 5 730 99 849 88 10 23 114 46 674 53 437 31 339 52 642 50 807 26 117 78 618 22 751 19 766 7 548 49 646 75 731 56 1000 63 62 43 333 87 579 98 303 16 856 70 996 9 358 34 881 85 244 80 786 24 370 6 260 66 755 93 905 77 553 84 743 76 678 86 690 21 723 12 952 27 549 2 445 8 374 82 823 79 336 59 498 64 729 42 542 60 228 39 383 68 390 32 107 62 300 17 926 47 885 96 396 92 945 54 969 61 581 97 534 58 45 14 205 15 421 55 74 18 857 33 240
54 457 73 893 17 919 13 673 92 808 39 938 9 361 75 147 43 474 99 117 95 704 97 29 82 343 4 575 57 177 21 681 85 131 59 385 48 602 86 63 34 262 60 639 49 698 12 429 53 311 61 900 6 78 37 725 65 840 46 771 78 247 32 971 74 28 3 344 94 321 7 281 62 181 26 948 11 847 22 82 56 683 71 383 42 922 10 519 88 495 38 381 72 665 98 585 93 589 31 592 23 193 35 556 0 176 50 85 29 230 96 411 44 303 5 390 19 690 87 862 41 901 81 691 30 193 18 973 77 902 90 134 27 824 8 688 28 710 51 554 83 434 52 869 25 284 80 319 40 817 76 132 84 251 14 644 66 582 24 154 47 16 67 321 55 232 1 776 33 399 79 953 36 592 16 880 45 369 64 120 15 941 63 500 91 217 69 439 58 651 70 699 68 724 89 809 2 527 20 424
79 550 36 976 92 901 10 352 0 865 8 145 43 490 49 72 5 72 91 921 3 982 54 665 27 17 46 579 73 609 50 929 35 201 68 567 45 262 15 479 7 706 94 536 62 380 89 683 64 759 23 945 9 761 78 47 66 993 83 501 17 442 60 918 67 810 13 731 14 30 21 960 55 614 80 490 24 121 74 279 16 625 88 103 82 467 47 545 59 907 30 872 38 48 75 946 93 176 34 291 95 51 39 613 1 357 29 600 40 859 52 975 99 573 31 687 71 240 42 368 65 617 25 920 37 518 2 454 85 414 81 838 11 528 98 728 19 647 28 702 96 80 12 252 4 667 6 258 56 211 33 198 69 450 72 676 48 330 41 310 76 954 58 49 77 98 22 917 18 934 20 804 90 101 63 731 57 813 26 300 84 474 32 903 86 528 44 140 51 855 70 492 87 581 61 636 53 895 97 909
71 801 54 945 75 582 35 165 24 827 8 414 86 825 3 229 99 627 29 948 76 26 36 171 19 665 82 310 5 713 27 411 45 697 58 578 98 255 2 37 79 716 66 52 95 628 87 666 64 243 63 133 84 488 31 892 28 917 7 867 93 806 92 890 83 231 50 142 55 997 56 565 70 787 78 239 67 800 47 185 72 441 89 652 44 69 62 715 0 401 68 188 4 163 39 396 42 187 80 268 41 68 90 863 73 6 60 420 12 282 52 741 48 301 59 209 38 958 6 978 81 224 13 191 51 195 97 347 91 238 53 282 20 121 61 367 10 503 22 497 18 862 57 295 88 744 25 224 94 959 21 131 1 88 37 889 30 260 33 267 17 991 14 174 11 641 9 655 46 879 74 702 32 488 26 971 43 2 23 18 49 612 34 546 85 115 15 898 16 609 65 469 69 8 96 864 40 335 77 736
44 173 34 569 99 238 84 906 27 988 43 923 61 323 64 256 39 744 19 40 10 376 80 484 41 402 67 806 42 689 7 359 89 314 76 967 73 827 37 248 69 911 59 532 22 583 12 135 58 49 24 897 40 156 48 891 25 307 52 245 94 131 55 901 93 343 15 225 72 139 4 439 13 586 11 602 62 5 47 788 91 702 29 125 18 587 78 868 49 686 46 886 70 849 77 196 38 428 17 812 35 357 0 297 97 358 36 236 53 442 65 599 81 872 20 833 14 672 96 170 2 659 92 533 87 888 6 912 60 962 16 583 63 107 85 985 8 773 32 473 30 970 68 916 28 862 56 572 5 376 88 527 9 193 31 586 83 436 74 690 26 745 23 264 90 923 95 481 3 717 71 342 86 994 57 452 45 18 33 53 21 585 1 669 66 770 51 788 79 187 50 934 98 386 54 366 82 25 75 364
58 97 42 475 96 214 3 676 4 476 54 417 41 357 17 872 68 534 6 400 22 599 55 253 88 621 84 503 45 818 50 276 70 376 82 222 35 987 13 540 52 36 91 81 28 3 20 929 87 342 30 717 73 495 90 291 9 507 16 826 1 889 53 533 85 523 47 869 64 956 5 71 33 395 21 145 83 181 67 675 51 898 97 754 76 278 43 161 94 67 61 261 81 740 48 63 80 833 78 399 36 72 38 353 79 74 60 513 15 738 19 689 75 226 34 565 71 208 65 818 66 304 92 199 18 303 27 95 29 381 89 611 32 489 49 115 10 201 8 935 23 244 7 804 25 791 95 860 40 148 74 842 12 841 37 503 93 950 11 878 99 686 44 926 62 221 72 72 69 160 98 305 56 666 63 913 59 562 2 15 24 12 26 441 77 54 14 946 57 431 86 278 0 309 39 952 31 656 46 91
27 608 81 198 1 287 99 296 17 99 95 843 88 781 89 499 73 337 65 375 80 349 78 891 51 899 33 559 66 391 68 389 50 321 82 77 92 263 7 654 53 675 5 824 79 884 10 219 41 777 49 341 55 509 57 199 18 87 77 585 71 286 38 34 93 348 63 524 67 600 22 163 13 794 12 267 64 86 42 458 35 584 83 203 2 227 58 148 14 258 34 21 6 457 26 164 19 850 46 682 15 829 8 619 9 888 21 228 91 895 29 875 54 933 24 798 84 333 87 590 96 981 85 137 11 846 86 734 76 163 4 501 40 148 94 888 60 846 47 944 59 667 90 786 69 801 97 286 30 190 61 269 23 657 16 365 37 584 25 569 45 887 48 323 31 648 70 636 98 453 36 670 72 62 52 431 56 653 20 832 74 307 28 629 62 773 3 197 0 869 43 353 44 599 39 707 32 983 75 603
24 389 40 621 41 111 11 342 71 410 9 795 78 728 83 225 53 427 1 474 59 920 61 248 5 260 7 532 0 316 31 822 84 695 64 603 85 992 2 721 74 223 22 519 88 595 79 778 42 98 36 113 27 190 17 872 25 997 65 123 63 53 14 304 34 946 90 527 33 438 29 755 10 253 15 889 4 687 35 28 95 388 58 905 44 780 50 484 6 756 13 865 98 230 67 180 96 672 72 127 70 999 89 39 52 205 54 487 68 1 55 769 21 417 97 673 23 662 77 391 47 633 48 466 43 954 91 100 56 338 62 330 37 349 76 414 57 863 8 857 92 85 12 787 3 953 75 630 73 697 80 979 20 429 81 398 18 424 39 19 32 6 66 829 16 7 93 883 51 412 99 156 38 65 87 245 30 541 86 24 19 273 60 418 28 567 82 51 45 131 69 795 26 119 46 897 49 112 94 609
11 404 95 32 98 592 93 433 57 181 14 469 47 10 1 168 86 33 62 479 28 575 77 150 69 925 51 578 65 869 58 890 53 759 30 459 82 199 37 506 31 10 26 363 5 793 6 965 20 426 3 306 0 370 4 616 17 455 59 289 40 306 45 65 54 543 80 955 7 707 79 299 32 820 8 905 68 436 89 22 99 429 46 449 50 759 15 146 87 63 64 162 85 764 52 296 44 132 12 159 16 671 43 365 13 508 78 157 90 133 92 516 27 8 49 35 91 100 23 759 55 358 84 437 76 616 19 842 41 766 39 885 72 129 96 292 60 778 75 870 38 10 36 634 29 132 56 966 2 317 67 546 25 602 33 768 35 249 66 393 21 725 24 707 34 630 88 697 83 832 73 955 48 623 9 619 61 867 18 274 22 109 71 837 94 6 97 466 70 13 74 864 10 555 42 114 63 544 81 696
97 468 3 42 13 417 44 576 84 292 71 140 67 179 45 194 74 394 38 889 83 736 10 689 18 399 9 589 72 102 80 699 32 656 5 729 36 955 23 646 62 560 17 843 49 50 35 605 42 605 54 588 70 102 2 526 40 906 41 142 52 403 22 628 61 917 96 399 88 748 79 861 1 167 20 614 75 950 16 695 82 129 69 897 37 452 57 19 65 806 73 553 24 796 48 6 87 339 93 818 86 999 77 64 55 634 63 195 28 141 92 667 7 614 14 454 30 446 60 226 51 345 29 893 90 254 99 283 64 769 21 930 12 184 33 395 50 682 8 32 89 99 27 404 58 797 0 635 78 650 46 885 34 525 4 441 98 692 15 758 85 682 25 508 95 428 68 343 76 87 81 717 43 420 26 684 66 349 31 974 47 466 53 967 94 43 56 739 91 829 59 562 11 221 19 558 6 864 39 967
56 129 63 534 68 252 62 782 99 993 55 204 0 829 11 610 87 498 78 154 22 563 79 416 50 91 70 328 66 72 18 365 84 585 31 812 97 425 75 91 52 775 95 581 29 206 12 296 36 739 92 29 71 731 83 708 48 732 14 440 91 385 6 76 47 591 19 685 21 959 41 760 59 297 40 1000 25 729 80 37 45 831 8 913 73 43 4 743 53 169 15 533 44 423 23 71 82 381 3 902 9 898 39 29 17 719 24 738 93 484 34 507 98 230 20 365 58 366 89 213 74 194 27 484 33 670 60 664 13 634 30 191 90 846 54 510 16 618 57 946 49 875 85 867 64 777 2 593 88 281 77 80 65 224 67 925 51 324 38 313 86 398 26 199 61 505 28 837 32 57 46 527 96 107 5 34 35 600 7 985 42 745 10 90 43 3 76 421 1 932 37 614 72 540 94 650 81 655 69 357
15 302 37 983 58 831 39 289 94 27 85 718 56 786 31 134 68 461 17 692 76 68 16 880 74 322 44 993 7 228 5 352 18 250 3 665 83 861 73 954 81 428 1 348 35 312 48 758 13 996 67 272 0 655 9 153 87 986 8 81 10 500 30 624 38 516 97 747 98 120 66 785 22 179 53 932 42 960 91 5 55 18 47 840 62 258 92 494 88 251 29 129 12 533 78 769 24 325 50 75 69 982 84 31 28 280 49 770 61 351 41 654 96 400 54 249 64 314 21 567 79 799 99 488 6 235 59 612 90 29 14 857 43 211 63 296 70 163 20 71 51 969 46 842 82 222 25 787 86 251 27 335 93 190 32 228 26 338 65 660 77 214 23 634 75 539 52 325 19 518 34 160 89 170 80 749 33 371 4 164 36 65 45 506 95 857 2 267 60 223 72 580 40 927 11 750 71 755 57 554
85 200 31 363 60 807 84 432 73 266 64 514 46 898 79 721 66 991 13 909 28 390 98 22 62 113 24 202 32 504 70 128 59 867 74 16 11 757 77 791 99 586 83 756 55 577 50 23 97 418 86 583 78 507 68 972 22 837 2 709 21 133 61 715 12 774 54 877 27 296 47 444 80 892 53 872 69 924 41 415 91 354 34 304 51 916 8 842 23 507 45 454 57 224 90 684 67 538 16 368 81 620 63 809 52 432 93 397 20 886 58 91 29 303 43 942 76 621 4 945 49 907 14 499 18 533 38 278 5 312 56 207 17 926 87 345 72 831 26 442 6 956 48 693 42 466 3 921 94 586 37 572 44 791 88 539 1 104 39 533 33 753 25 322 40 395 75 278 0 73 9 605 96 875 19 656 10 156 30 38 36 504 82 486 65 478 7 196 95 462 92 545 15 60 35 599 71 39 89 748
54 423 19 796 47 79 7 558 49 108 99 204 14 11 48 289 82 801 56 717 85 515 17 118 23 178 90 612 75 750 64 19 13 465 30 925 6 597 58 19 38 84 95 194 32 584 45 248 57 384 87 916 40 388 24 359 67 836 96 768 41 742 11 79 51 248 84 529 65 209 76 840 70 636 81 38 46 451 80 605 20 701 12 103 79 621 97 485 98 114 35 402 1 778 22 291 10 781 88 340 55 215 36 504 37 205 21 670 29 264 91 98 25 312 42 150 73 92 15 91 31 157 94 454 50 862 74 497 5 447 72 774 4 877 3 85 60 542 83 945 34 245 9 66 52 960 33 582 62 604 78 348 28 597 43 86 16 313 44 731 77 952 18 36 27 30 89 154 26 913 61 630 39 814 2 904 92 479 8 295 53 513 0 619 66 75 59 270 93 461 71 251 69 943 86 702 63 839 68 562
52 486 32 587 93 263 2 790 68 93 66 526 1 809 60 89 79 895 44 301 81 336 6 966 98 510 64 642 59 533 94 911 30 893 39 318 73 477 10 39 55 27 83 322 45 832 89 129 85 785 76 978 27 798 3 172 92 357 35 47 72 796 33 483 41 551 69 63 21 780 16 469 43 312 88 218 17 939 82 526 20 923 90 684 36 131 78 944 74 196 15 594 40 193 12 330 18 76 48 731 22 929 86 242 24 31 51 516 65 341 5 922 97 364 49 184 96 325 38 837 71 467 70 851 53 288 50 853 99 790 63 937 34 968 80 538 23 254 75 959 37 44 14 856 67 462 25 781 62 103 58 238 29 972 8 847 0 621 26 374 46 468 4 423 11 494 31 838 19 623 84 353 54 139 28 98 56 456 61 635 42 893 7 164 91 183 77 278 9 590 13 130 95 471 57 589 47 407 87 497
60 946 76 817 8 96 81 483 20 772 17 366 54 126 5 539 6 756 98 838 13 710 31 289 66 679 0 944 35 224 58 790 93 687 97 869 34 143 95 533 84 145 12 287 40 708 4 684 16 189 37 205 80 10 55 406 61 670 7 991 39 21 45 151 86 96 49 187 44 4 83 715 62 529 18 954 23 77 77 411 56 144 25 731 9 671 51 709 64 738 27 809 67 387 90 407 14 364 10 395 19 636 65 743 36 539 29 800 75 421 72 402 59 207 92 740 50 610 47 271 87 326 91 180 85 38 42 351 15 508 43 690 26 563 11 188 96 456 88 725 57 193 24 67 21 314 68 801 69 469 48 263 52 737 3 158 73 651 2 644 94 73 1 728 22 6 74 740 78 73 30 218 99 324 63 121 38 947 89 695 71 23 28 424 33 180 41 895 82 798 70 550 79 579 32 946 46 970 53 618
9 871 62 540 95 84 69 694 85 472 18 797 77 28 20 779 91 328 63 435 94 492 3 761 35 995 54 311 6 675 52 424 40 289 99 657 13 701 66 406 7 308 81 945 65 935 53 221 59 580 28 691 61 569 41 375 96 920 48 686 50 733 76 225 44 976 58 873 16 163 97 273 60 926 10 282 33 831 49 854 51 538 67 677 25 946 0 523 34 588 1 853 98 796 29 855 71 916 86 10 45 612 47 180 57 974 78 671 38 374 56 137 79 226 43 110 82 395 72 902 89 767 14 563 8 271 26 892 21 72 32 978 22 963 46 183 83 998 37 998 55 314 27 82 87 492 19 302 2 289 74 285 5 402 17 662 11 568 84 636 90 497 42 360 75 77 64 31 23 158 39 485 73 823 80 401 12 266 36 596 24 600 31 784 68 701 4 588 88 972 70 185 15 162 30 834 93 158 92 357
44 62 41 386 55 154 25 131 91 562 32 868 80 893 68 907 61 808 16 5 65 600 28 957 90 251 4 471 81 524 75 84 60 135 64 326 76 103 20 194 86 495 47 247 9 676 7 168 84 21 13 159 77 401 92 562 50 476 98 509 56 194 45 870 37 737 63 789 27 603 99 295 39 904 21 82 2 122 15 330 11 11 1 543 31 491 73 500 89 589 48 635 83 917 8 998 95 693 35 303 3 418 43 774 59 558 40 436 79 476 34 83 36 915 38 766 30 442 88 805 67 440 71 663 5 610 53 966 93 339 12 617 66 888 54 177 96 777 10 668 6 573 17 381 22 462 82 952 42 627 69 366 24 772 23 888 14 220 33 353 62 556 0 595 94 762 26 10 52 139 51 256 74 250 85 372 57 691 70 53 19 706 72 524 97 755 29 516 87 673 78 802 58 89 46 323 18 14 49 452
20 531 65 550 36 312 27 249 64 733 70 339 52 428 79 103 62 500 19 882 45 117 84 218 68 73 85 711 49 966 46 58 91 322 88 14 4 771 56 207 74 914 34 801 61 878 12 940 75 145 67 257 50 605 16 341 48 734 66 758 81 864 54 878 42 976 82 941 8 96 0 833 80 188 15 317 73 771 59 564 99 873 87 590 41 140 13 821 96 991 29 103 47 384 77 626 32 478 22 138 53 523 83 97 98 27 72 198 25 913 44 745 76 333 58 24 94 160 71 676 31 582 43 88 24 170 97 313 21 653 28 987 1 881 93 522 11 72 9 34 7 603 6 759 33 302 95 902 30 278 18 740 17 90 92 78 3 708 39 686 89 324 57 312 63 159 26 174 86 458 69 208 90 640 40 935 2 460 23 351 51 272 37 370 14 837 60 682 10 914 78 587 55 189 35 622 38 792 5 327
31 212 74 173 42 41 12 188 37 776 25 768 86 877 18 742 99 791 65 834 6 471 36 882 61 264 88 668 38 377 35 400 76 396 90 410 87 46 95 970 7 778 59 921 32 528 29 707 49 104 43 867 23 513 19 246 78 326 91 785 46 311 8 964 30 252 89 843 24 305 22 929 54 147 34 167 52 30 47 12 28 545 15 724 56 269 51 89 55 846 77 914 53 830 85 749 80 44 73 289 81 728 45 310 98 915 71 506 2 708 62 668 58 194 40 349 39 286 50 983 70 314 66 144 48 3 0 534 3 220 64 488 20 190 26 489 16 939 93 975 4 365 79 452 44 332 57 659 9 609 92 801 96 858 10 575 60 987 94 481 21 14 33 512 69 433 67 982 14 403 1 630 41 31 82 104 72 991 68 205 84 339 13 242 63 110 75 375 27 33 83 88 11 905 17 407 5 381 97 16
69 124 42 77 95 391 34 538 44 941 94 433 35 367 74 532 13 775 76 758 31 778 70 927 37 734 59 324 39 598 71 64 17 141 81 521 66 535 8 460 92 436 25 550 26 492 99 667 85 646 29 106 87 451 1 319 49 750 64 117 68 777 52 385 19 361 32 11 67 582 58 304 50 462 88 779 91 221 5 944 20 666 75 386 84 209 82 955 80 49 56 561 23 90 63 246 72 887 79 512 24 735 41 875 15 212 27 597 38 934 33 270 65 357 11 13 62 415 77 670 60 615 16 430 2 646 89 290 6 375 30 703 22 503 10 373 98 221 86 172 45 740 7 983 78 391 28 961 97 42 12 714 96 426 3 962 43 298 9 782 46 491 55 358 47 251 61 481 36 739 0 678 48 196 4 495 14 273 83 933 73 207 57 457 51 649 18 965 90 570 53 149 40 866 93 595 54 967 21 90
13 158 93 481 39 650 84 910 30 146 77 487 66 747 12 223 48 173 45 461 18 313 16 642 44 294 41 950 95 15 9 251 71 37 61 428 82 683 17 353 70 172 85 181 10 673 27 341 11 135 80 863 54 206 26 23 74 134 67 517 29 928 81 661 62 995 96 486 38 971 32 9 63 526 15 222 72 926 73 134 1 151 23 523 22 220 43 815 46 27 25 374 35 367 51 276 20 191 55 700 6 239 34 346 8 547 36 313 42 991 88 637 57 341 89 504 53 376 37 348 83 478 28 488 5 888 19 858 58 386 31 998 50 98 99 220 0 713 40 843 91 657 21 748 92 786 69 955 3 479 7 873 47 519 14 634 49 751 97 841 65 516 52 634 24 843 78 916 68 577 98 837 59 383 94 686 87 103 75 371 2 388 4 488 56 607 60 17 90 209 64 844 33 558 79 334 86 940 76 531
36 637 14 355 94 958 77 844 34 756 17 919 87 357 55 916 69 967 7 20 22 171 5 389 52 312 80 49 41 995 85 637 2 892 65 29 43 508 39 707 50 58 16 813 15 438 31 943 48 229 92 986 46 945 64 455 81 403 84 146 11 876 83 698 20 271 78 833 27 875 45 11 44 97 1 419 13 162 24 492 66 245 75 929 76 247 9 876 95 96 0 462 70 412 82 575 98 542 42 405 54 625 56 8 79 793 8 817 6 776 33 613 51 892 73 328 49 282 37 127 12 126 61 957 35 183 26 837 97 786 19 273 72 635 10 660 91 147 88 485 74 876 30 189 32 493 96 246 67 159 93 779 28 711 38 365 40 578 59 151 23 452 47 522 25 916 71 202 3 280 86 813 63 969 18 54 99 120 53 104 21 906 68 281 29 978 60 60 89 225 57 120 90 652 62 87 4 417 58 612
10 520 18 31 97 820 33 667 62 445 51 118 77 767 84 77 44 737 66 369 43 88 72 361 54 322 12 502 59 208 85 196 35 596 91 834 9 83 55 510 95 36 70 197 57 219 48 817 96 443 92 3 63 461 50 214 13 839 3 295 78 963 52 294 99 139 61 22 7 552 86 897 89 671 25 781 17 211 1 135 83 370 11 375 19 723 38 545 5 539 71 7 34 456 93 11 82 440 68 591 32 26 36 640 2 341 6 363 69 483 21 250 22 566 53 253 8 631 28 421 42 968 65 958 75 324 90 990 41 233 67 141 45 324 94 493 16 872 46 351 49 223 80 132 81 655 40 603 29 606 79 987 47 717 0 632 26 746 4 18 64 240 39 670 31 355 14 194 37 775 88 174 60 165 73 312 30 838 27 751 56 292 74 143 15 915 24 6 20 920 58 761 76 469 23 449 87 819 98 649
95 788 35 608 79 143 15 224 74 75 8 1000 44 166 42 243 63 882 48 749 24 281 80 541 94 296 43 404 81 337 58 446 93 470 59 443 99 852 77 656 84 767 14 229 88 231 53 873 39 115 1 429 65 331 31 114 96 451 38 862 12 818 57 235 85 446 98 876 23 480 90 496 11 258 41 163 83 870 62 949 76 535 67 259 3 657 4 161 7 269 19 228 28 321 56 458 40 718 36 484 60 550 22 909 30 5 47 122 73 701 6 399 18 813 20 390 49 281 97 942 69 119 68 431 64 428 72 325 27 444 89 472 10 172 55 920 75 689 54 464 87 651 26 468 86 712 32 60 50 14 71 745 29 706 9 588 92 935 0 40 82 754 91 31 45 198 25 427 51 213 13 659 17 658 2 173 61 766 78 405 46 989 37 672 21 102 33 209 16 190 52 348 70 504 5 247 34 568 66 882
74 826 48 322 21 880 12 966 49 24 42 622 80 820 71 354 46 267 13 501 81 70 96 893 83 311 51 630 11 856 40 271 99 538 54 780 69 577 36 719 37 295 6 454 63 789 29 812 68 619 4 448 79 267 0 28 86 367 25 829 9 233 18 132 44 291 73 574 2 426 26 669 32 892 60 156 85 351 67 167 57 525 30 918 10 107 24 693 8 889 82 175 90 55 43 765 28 960 65 232 17 95 56 385 1 695 3 853 95 868 34 583 23 634 50 679 66 696 58 769 70 717 52 126 75 225 72 290 27 104 78 112 93 572 35 150 89 864 94 522 76 987 98 285 15 570 38 25 97 217 45 404 91 203 33 789 88 409 20 871 22 828 55 260 61 295 41 135 59 329 47 655 62 574 84 476 77 431 19 595 7 257 39 7 87 381 14 526 16 917 64 15 31 988 92 899 53 891 5 262
52 368 86 516 37 148 54 199 96 905 70 755 62 613 84 302 66 187 32 789 76 89 67 563 79 496 64 3 49 526 19 501 72 136 95 567 60 551 53 663 5 863 75 455 42 497 88 946 65 220 71 841 4 874 44 671 87 970 35 556 68 627 94 31 82 664 27 478 50 270 39 137 23 19 48 895 36 874 69 55 25 275 14 945 26 211 11 117 24 938 59 251 92 143 90 110 93 489 6 288 98 139 45 277 20 781 55 537 99 284 61 966 81 639 46 580 8 674 28 663 2 217 34 94 58 863 31 750 29 523 17 564 97 549 21 192 10 318 38 338 30 460 56 978 3 656 77 879 7 555 83 880 43 606 41 957 80 855 89 672 78 392 9 128 13 199 18 722 63 197 91 163 33 623 57 302 16 247 73 441 15 691 47 434 51 98 12 742 22 483 0 247 85 294 40 875 74 133 1 95
31 84 70 344 40 825 55 941 13 286 54 49 41 613 10 24 78 166 53 896 30 233 36 997 80 88 26 35 4 901 16 953 12 572 18 425 56 870 64 160 27 523 23 382 39 919 3 493 75 739 63 328 95 340 96 182 8 861 85 726 38 138 61 946 43 84 33 940 92 891 74 850 24 568 62 285 76 197 58 178 20 960 79 646 88 514 45 483 37 15 25 499 51 186 14 990 77 125 71 600 97 284 34 502 35 189 28 478 94 412 69 339 44 503 29 232 81 974 32 991 6 748 82 705 66 1000 93 294 17 207 0 579 9 430 73 383 60 675 2 94 89 263 91 929 52 439 42 604 47 341 87 108 57 807 48 581 98 58 99 622 46 332 65 380 7 93 15 702 59 299 5 245 11 356 1 176 90 66 86 601 21 948 67 389 68 135 72 112 50 707 49 998 19 459 84 393 22 327 83 238
60 604 37 681 81 647 7 322 63 456 77 925 20 39 36 413 24 597 50 510 73 81 99 340 38 501 84 617 17 247 8 738 88 759 82 703 83 517 64 769 4 377 43 896 48 570 94 582 68 945 19 831 78 72 41 855 27 339 93 889 65 921 89 212 74 684 14 336 87 369 28 168 51 110 13 711 10 995 0 586 54 180 15 697 55 955 32 116 39 13 11 882 45 971 21 255 33 541 71 545 9 265 98 489 56 679 29 640 12 990 85 732 40 791 42 346 49 825 58 172 3 451 92 416 46 593 72 869 18 834 16 480 59 794 75 999 69 573 57 955 86 278 67 583 52 362 35 626 1 461 66 355 95 863 91 780 6 79 61 761 96 115 23 213 79 974 26 804 25 408 62 854 34 729 80 85 5 933 97 262 47 107 76 770 44 568 90 306 22 835 30 437 70 441 53 894 31 116 2 132
99 825 14 336 69 548 81 656 64 465 53 917 26 777 28 388 20 703 84 130 62 615 52 980 40 667 55 329 34 703 18 15 22 280 33 990 83 546 73 755 21 95 43 597 12 427 90 860 67 677 77 322 45 42 24 472 35 860 31 725 46 300 10 186 3 887 16 576 0 552 86 745 47 838 17 206 85 116 68 260 79 298 36 609 9 358 29 404 70 554 56 320 13 192 32 318 60 900 65 196 30 18 41 355 63 352 59 589 1 715 71 294 27 726 8 829 57 778 7 466 44 440 89 857 39 46 92 957 76 793 66 408 97 326 98 317 51 357 61 849 25 731 50 774 58 362 23 557 5 729 95 757 80 780 72 342 93 556 4 876 6 79 38 195 91 464 42 457 15 933 37 873 78 912 87 637 19 295 54 519 88 184 82 39 49 504 48 406 94 150 74 690 96 718 75 131 11 683 2 498
75 681 62 147 18 936 82 518 88 878 50 186 25 379 87 786 59 165 14 927 64 585 89 925 49 805 63 384 80 45 65 833 28 218 76 325 3 71 34 12 70 485 35 27 1 744 6 482 71 514 47 352 2 305 45 813 17 535 26 990 23 291 38 530 56 216 7 39 41 273 54 521 40 599 77 715 99 593 37 841 19 432 42 864 44 978 85 13 73 35 43 950 78 336 81 127 27 171 20 413 57 914 13 16 69 507 96 926 74 293 8 777 60 184 90 228 33 993 97 257 84 354 32 557 92 337 53 755 55 412 4 672 16 752 22 994 21 355 12 853 91 135 39 252 67 43 58 227 98 707 52 553 31 76 61 98 5 595 46 415 15 211 83 38 0 567 51 812 36 958 72 28 11 995 95 254 66 192 48 476 94 955 68 818 93 618 29 651 9 658 30 623 10 426 86 92 79 763 24 822
70 581 78 259 62 792 75 673 67 944 60 38 8 560 10 637 16 204 69 816 86 146 83 141 88 632 49 218 44 568 18 644 61 848 65 824 38 24 43 495 32 427 7 814 53 620 23 821 22 875 30 493 33 929 0 243 28 822 13 447 92 524 74 616 17 769 51 946 34 664 37 810 68 715 48 140 24 693 71 868 47 815 42 227 4 898 45 829 63 932 11 343 3 763 57 125 5 151 6 591 94 205 46 630 27 136 9 485 81 342 64 693 1 882 87 39 40 378 54 947 80 387 25 19 14 569 21 277 79 451 59 14 39 964 82 708 19 338 66 761 90 589 26 978 84 810 52 192 2 590 91 154 98 868 29 376 35 698 41 234 36 214 15 333 97 729 85 544 93 714 99 885 31 375 96 790 72 961 55 845 20 619 77 331 50 478 58 485 73 532 89 768 56 616 95 730 12 799 76 243
6 239 42 297 64 862 40 419 17 864 24 67 62 131 86 514 60 715 97 625 63 619 9 616 22 42 96 333 78 221 84 169 2 980 46 658 70 825 65 317 7 407 23 650 43 237 5 687 49 643 99 882 32 139 72 749 73 547 75 187 0 767 31 700 29 135 66 776 48 459 58 724 91 525 36 615 76 845 81 247 55 135 45 6 11 25 83 122 54 741 35 436 57 960 13 565 38 819 16 345 30 754 98 829 8 429 88 362 67 271 27 59 89 14 15 501 12 681 20 777 39 689 93 301 19 637 26 24 69 94 77 307 92 233 3 137 87 70 95 9 37 567 21 934 34 66 82 796 10 399 90 652 47 373 4 213 85 675 56 928 41 939 52 612 71 724 33 147 44 857 94 763 28 619 59 707 18 219 80 962 68 985 50 951 74 396 51 499 53 391 25 998 79 520 1 332 14 690 61 845
15 606 33 93 61 6 76 883 12 169 96 357 19 171 80 187 13 246 45 342 43 901 64 958 71 239 56 281 48 157 44 666 38 326 11 735 20 861 60 547 70 749 35 989 98 401 36 483 68 362 14 291 1 161 25 249 65 753 63 449 49 811 47 4 5 345 53 454 72 949 52 987 51 592 85 951 8 304 9 226 37 738 94 401 90 632 97 746 69 525 17 635 2 879 24 542 58 976 0 386 16 610 22 54 89 754 39 882 84 340 79 474 73 166 67 926 87 702 54 717 7 252 83 157 46 512 18 195 10 643 74 281 4 33 30 472 31 691 32 37 81 937 26 182 28 279 75 218 23 48 78 562 62 303 21 230 88 848 27 348 41 235 55 994 3 557 59 498 99 156 6 638 93 357 34 848 92 613 82 947 42 539 66 77 77 510 57 580 50 469 29 485 40 225 95 970 91 709 86 726
16 669 27 899 79 436 63 842 39 552 70 118 90 258 20 969 12 282 31 878 98 123 62 119 99 404 24 833 21 355 36 281 73 663 18 355 96 146 47 847 76 81 61 60 17 987 23 855 30 955 41 938 58 422 43 166 85 694 56 108 22 421 91 315 19 819 54 877 44 244 72 418 77 449 69 249 10 578 74 490 83 713 9 295 3 532 66 524 51 142 84 779 52 8 60 320 4 769 37 55 13 302 8 46 50 129 6 69 81 979 89 845 48 118 29 652 28 63 33 859 1 286 2 788 59 983 94 10 40 497 38 287 64 853 53 611 95 71 93 39 78 707 25 554 0 322 75 462 34 606 15 958 82 998 7 909 71 687 55 715 35 916 80 77 97 301 45 854 32 694 65 972 46 158 49 284 68 613 42 476 11 941 87 471 26 742 67 310 5 916 88 183 86 883 57 638 14 227 92 793
35 949 46 27 52 681 97 38 7 247 9 645 15 543 94 578 48 374 80 163 68 596 56 270 79 605 54 241 99 363 1 957 77 501 57 858 58 737 17 272 4 498 8 976 51 946 71 287 32 232 27 733 70 187 26 693 42 884 37 68 36 874 60 670 11 783 40 361 49 665 90 624 69 941 55 898 91 802 59 259 16 172 81 545 82 540 83 365 10 608 96 591 39 172 44 950 78 179 25 694 33 87 43 998 21 330 75 395 3 931 20 318 84 651 53 526 50 654 34 546 28 769 65 863 87 950 5 720 93 346 12 487 41 927 63 693 61 768 0 808 92 603 74 29 64 940 88 554 66 555 18 396 85 65 19 843 86 428 98 30 89 516 73 730 31 853 62 808 95 545 6 385 24 93 72 617 22 248 67 948 13 265 29 96 38 295 14 282 30 843 76 395 23 601 47 679 45 6 2 745
5 980 90 371 28 6 77 837 87 456 72 451 96 524 38 255 18 211 39 474 40 959 65 112 86 786 48 963 57 982 81 730 61 706 54 302 49 594 73 963 95 157 83 181 45 161 23 916 78 615 20 833 89 85 52 802 53 288 71 886 75 11 32 167 24 452 93 231 21 126 64 198 15 534 31 992 59 692 27 450 17 819 12 511 98 905 63 945 7 515 25 933 37 39 51 658 66 610 46 670 43 199 60 216 2 796 35 947 99 441 1 26 79 640 85 216 97 912 34 753 55 427 29 175 22 809 80 245 26 205 84 929 56 457 3 364 74 193 8 460 92 806 58 320 30 677 14 613 9 38 50 188 67 602 68 931 82 436 76 571 33 605 47 438 44 257 11 173 62 52 16 938 10 918 0 262 94 868 6 116 19 392 4 341 91 527 36 151 69 645 41 342 70 219 13 515 88 802 42 484
23 757 28 412 60 679 61 7 97 133 99 210 5 930 96 653 34 459 4 242 62 888 68 257 66 247 69 752 55 282 63 13 47 854 91 511 17 292 8 476 90 561 79 311 75 793 3 585 2 879 89 18 78 946 81 141 45 906 44 939 1 781 86 225 84 975 19 123 9 154 70 401 16 567 76 217 52 201 82 105 92 179 50 974 21 439 74 407 95 876 0 714 93 544 42 140 48 240 13 702 20 478 80 872 56 208 26 991 18 927 35 961 64 743 33 387 65 781 94 360 73 894 27 740 36 486 29 96 11 706 46 286 49 308 54 556 72 390 39 519 87 247 6 923 53 524 31 458 85 230 10 227 32 751 98 111 38 949 40 503 59 589 71 867 22 25 37 766 77 688 12 327 51 198 41 130 25 619 15 440 88 521 83 809 14 450 7 162 24 521 57 932 30 930 58 521 43 648 67 722
30 567 93 326 5 824 18 160 28 421 22 227 43 905 26 879 42 886 38 75 2 991 32 826 31 801 79 121 50 608 67 890 66 140 51 363 19 346 49 416 59 984 17 642 86 675 12 694 78 403 27 577 53 490 64 914 77 899 14 600 81 603 11 848 48 774 39 60 3 409 74 443 56 687 25 516 73 875 33 208 40 139 46 427 91 529 36 559 76 9 0 869 62 263 10 63 8 455 60 295 37 824 61 189 72 17 34 896 20 630 9 793 21 349 4 30 83 406 65 565 75 922 84 742 80 305 82 762 96 855 29 292 16 876 35 345 88 440 54 978 6 393 15 130 55 362 85 825 57 686 13 749 52 224 23 538 7 235 68 411 94 382 95 880 24 642 70 783 71 835 92 404 69 695 1 583 90 763 63 795 47 711 41 337 97 106 45 16 99 604 58 404 87 733 44 970 89 310 98 300
99 683 74 161 21 494 19 409 41 865 97 427 18 756 83 317 9 818 15 237 49 968 43 704 46 589 92 48 58 373 64 474 40 544 0 674 34 978 98 708 5 291 8 542 67 466 12 307 76 607 6 753 52 851 10 802 85 734 65 410 66 667 38 107 27 268 14 381 61 271 72 345 75 866 2 699 11 822 30 157 48 587 59 378 78 65 20 787 31 288 96 261 32 918 68 937 79 214 4 136 36 746 7 516 42 159 39 786 73 147 33 974 90 150 81 142 93 544 91 40 94 484 56 808 77 272 23 207 87 935 17 937 26 423 25 958 60 570 3 815 62 487 47 809 54 1000 70 572 53 43 84 185 55 578 45 50 82 607 95 888 22 608 89 880 69 867 37 763 80 436 63 19 29 366 1 711 16 274 44 467 57 231 28 377 24 875 51 280 35 631 71 614 13 537 88 906 86 619 50 676
63 341 46 130 50 397 47 587 16 380 84 385 58 697 67 548 56 352 14 538 31 597 60 676 7 427 34 486 90 954 19 380 41 398 57 301 2 392 45 425 70 447 93 356 88 861 28 603 75 185 99 255 17 214 24 804 11 933 96 331 26 838 20 871 42 31 44 536 51 563 6 378 54 387 38 170 74 320 95 417 71 806 4 156 13 189 76 112 8 185 53 216 59 531 83 949 52 568 81 172 91 403 37 112 73 314 48 84 43 262 62 944 36 432 23 967 10 7 72 876 21 16 32 937 66 397 65 898 9 171 82 142 61 949 12 559 55 450 22 366 86 68 68 636 33 568 94 265 25 433 18 369 89 137 85 871 39 33 5 641 64 872 0 860 79 84 98 329 78 45 49 239 29 965 69 918 30 790 3 142 77 40 1 410 87 572 40 944 27 675 97 635 92 670 35 174 15 286 80 432
68 772 36 159 35 399 77 433 64 194 34 102 41 967 29 354 46 124 63 146 27 704 45 627 5 216 21 738 3 712 6 607 28 534 16 979 84 495 33 215 11 749 73 775 87 331 40 291 59 759 42 756 74 341 66 572 37 909 93 974 90 780 48 721 24 645 55 314 10 448 20 747 38 111 8 224 70 833 75 855 69 535 71 691 96 326 26 200 81 429 86 553 82 873 23 383 91 689 56 402 2 959 89 48 76 281 7 919 4 398 22 450 99 821 13 104 67 279 98 650 88 745 65 153 50 114 9 332 17 761 72 786 19 161 62 520 94 396 30 610 49 293 39 53 95 599 83 503 57 780 43 949 85 682 44 669 47 36 0 812 97 216 1 929 92 866 80 885 51 408 12 992 61 299 52 595 14 528 25 600 79 252 32 466 31 745 58 27 60 868 18 904 53 293 54 28 15 598 78 43
50 997 55 224 93 749 99 319 46 255 73 442 9 49 7 108 69 565 85 322 8 694 89 914 58 977 38 979 66 875 35 474 21 700 60 319 49 888 25 83 61 942 30 914 67 144 24 694 75 679 28 552 92 718 6 782 4 492 87 436 68 724 15 807 77 678 94 638 22 127 48 570 96 892 13 767 57 502 43 618 91 992 40 940 63 761 26 902 36 543 86 413 88 31 82 259 33 954 90 785 84 191 1 773 10 466 59 888 17 360 79 299 97 472 54 196 11 916 44 204 62 722 70 301 56 759 80 769 32 170 12 872 31 422 34 665 29 897 81 811 98 570 27 299 3 768 95 591 16 555 5 19 23 959 72 923 20 393 18 68 76 854 19 601 78 702 71 806 42 816 41 343 39 504 52 421 65 368 2 188 51 794 83 374 64 180 37 740 45 138 74 814 53 638 14 314 47 237 0 952
2 74 20 610 71 702 86 731 80 689 36 272 83 262 53 142 77 835 95 776 81 22 97 801 91 932 85 419 30 152 60 641 29 933 47 282 16 443 87 879 99 835 12 642 1 84 3 511 9 453 21 477 8 922 89 984 31 870 5 545 10 850 11 212 76 875 68 615 27 713 56 365 66 535 38 434 7 696 64 666 58 113 24 385 94 137 45 205 67 279 49 683 93 952 59 203 72 100 23 446 46 485 19 63 88 44 0 956 40 894 42 915 34 953 43 715 65 162 69 564 57 206 28 719 96 720 25 856 22 904 92 239 26 413 32 471 63 13 48 56 14 4 18 267 51 748 82 298 33 279 62 118 75 668 37 85 74 844 70 287 90 65 84 255 98 420 6 784 41 497 17 301 79 573 35 703 39 652 50 755 54 182 52 814 4 250 13 802 78 714 15 601 73 126 55 13 44 622 61 532
55 592 22 960 86 845 21 302 77 65 20 830 83 516 36 918 41 15 58 262 38 783 33 425 82 72 18 632 61 113 78 165 88 756 29 273 89 227 98 502 26 171 40 105 31 188 4 370 42 189 9 229 19 782 2 82 44 696 12 822 63 129 79 719 47 228 76 254 99 473 93 23 6 795 56 826 43 427 92 859 52 844 75 536 59 445 74 14 10 430 7 222 25 290 62 612 80 386 14 884 48 413 8 468 34 801 91 928 46 709 27 948 24 268 0 956 67 207 54 959 30 667 11 622 60 482 64 654 69 389 35 20 68 499 53 136 73 558 39 241 81 952 85 15 37 94 28 721 15 634 16 361 23 862 95 949 90 867 87 639 1 54 17 411 51 199 71 614 96 546 97 693 5 88 57 359 49 443 66 236 72 33 45 429 3 737 32 65 94 452 50 571 70 566 13 551 84 398 65 775
40 310 52 729 24 368 36 55 99 803 54 740 76 233 5 719 1 117 62 984 18 447 26 491 2 782 46 808 39 45 73 215 66 323 93 860 33 510 77 369 32 374 41 831 21 592 60 984 9 936 67 666 30 611 82 555 23 141 53 116 15 408 3 272 56 768 59 116 44 551 72 223 91 549 71 125 65 712 96 403 68 933 0 692 42 339 16 437 35 652 19 705 49 340 74 12 75 822 25 712 85 14 90 437 61 952 22 315 45 144 95 2 27 220 94 286 50 820 28 178 84 380 12 326 79 156 57 230 69 95 8 406 14 1000 86 955 31 889 34 392 17 114 98 953 20 212 97 333 58 251 7 271 55 429 64 369 38 526 92 360 43 722 48 638 63 225 13 782 89 335 4 803 87 565 11 577 88 127 80 744 51 715 47 612 6 791 81 873 29 38 70 461 83 919 10 733 78 391 37 191
77 258 94 713 65 547 12 30 19 77 56 110 58 914 39 78 20 580 70 12 2 184 84 712 47 128 32 737 75 478 90 41 44 525 15 715 29 963 79 537 76 655 1 989 72 979 27 93 36 964 61 681 26 626 24 514 13 669 66 306 10 778 42 191 92 46 25 45 34 919 41 829 81 309 50 612 73 516 67 30 69 207 38 958 51 871 7 934 96 742 46 695 5 367 91 355 59 742 99 327 40 174 43 165 23 351 88 625 78 745 85 265 71 645 45 834 8 172 54 416 28 179 80 84 83 426 86 935 87 599 53 199 55 874 3 755 95 966 98 131 0 118 64 146 57 728 9 203 22 205 17 1 16 830 33 273 97 864 62 526 74 288 30 403 21 298 14 585 48 219 82 119 11 592 6 820 18 536 4 993 52 552 37 67 63 623 68 21 60 957 35 674 31 810 93 498 89 864 49 259
48 270 44 318 3 99 8 504 37 716 31 896 40 904 9 178 75 271 2 374 30 342 23 135 58 21 19 211 14 411 29 506 59 496 18 484 87 621 86 18 57 95 82 104 98 842 5 384 95 525 70 618 69 711 21 774 32 59 34 252 91 69 94 585 54 785 43 594 55 16 64 643 38 767 63 688 15 578 45 648 62 770 65 64 16 93 60 850 11 211 47 28 92 613 71 315 17 585 76 636 7 475 81 150 6 878 61 957 85 390 28 907 90 463 13 423 88 579 51 349 1 197 36 48 20 974 68 626 27 857 26 666 53 729 22 830 56 125 97 230 89 17 4 380 52 437 96 876 25 520 35 563 72 292 79 617 49 660 80 368 99 866 93 467 74 679 0 942 73 779 46 619 67 872 24 990 10 35 50 935 42 902 33 309 12 710 78 923 41 269 39 385 66 604 83 211 77 977 84 711
67 569 85 432 33 991 7 740 84 531 40 669 31 955 2 317 66 884 45 197 56 580 37 574 0 608 92 412 29 92 57 188 96 496 52 718 94 492 88 336 59 372 50 231 1 588 75 968 65 928 17 999 36 415 63 963 72 965 34 721 15 5 49 384 60 168 26 98 61 194 87 995 28 336 30 409 41 371 38 6 32 73 39 503 44 113 73 633 46 917 13 211 5 215 58 333 71 434 54 610 14 222 43 282 23 879 79 170 91 887 4 531 95 352 12 594 69 752 80 627 51 785 47 864 55 112 21 54 68 14 42 606 64 532 6 606 25 793 78 729 93 252 19 561 20 109 99 504 89 952 83 163 53 576 97 630 11 611 86 693 8 437 74 443 81 370 90 386 9 639 76 85 98 750 3 554 35 969 27 199 16 692 62 333 48 130 18 195 70 998 22 53 24 639 82 641 10 243 77 960
47 137 77 844 99 417 8 209 31 565 2 397 63 691 36 490 35 666 65 423 71 997 58 153 3 933 1 758 92 708 44 692 55 616 72 348 13 643 96 217 78 513 4 282 10 464 66 110 5 878 22 143 32 404 86 897 23 471 74 536 57 674 0 646 33 948 29 532 85 303 30 748 90 205 49 387 64 287 82 18 53 960 68 450 56 929 43 507 97 565 12 574 17 464 19 2 84 598 69 827 93 82 27 412 26 994 37 967 16 806 60 297 21 889 9 399 75 598 70 958 50 505 28 254 52 52 83 987 51 854 41 750 15 841 91 244 24 473 79 836 20 280 14 614 18 7 34 37 38 154 25 151 87 10 54 774 95 578 6 18 45 230 81 405 67 40 94 567 88 657 98 66 40 459 76 651 89 501 62 121 59 271 11 928 73 130 46 174 61 631 80 723 42 812 39 101 48 612 7 982
57 476 50 630 88 707 90 418 59 659 74 938 76 788 30 251 77 560 5 924 89 175 60 712 93 66 62 502 12 409 1 469 47 506 33 807 16 84 31 711 52 808 81 758 58 116 15 787 3 758 11 558 25 646 67 995 19 521 65 630 71 963 24 782 91 163 35 140 13 242 49 235 84 542 43 557 92 692 98 490 75 19 48 83 18 297 95 215 45 497 51 12 63 640 80 180 96 417 23 563 70 899 36 273 37 117 85 365 21 625 7 971 26 17 38 122 39 876 68 358 8 769 87 829 64 795 69 152 14 234 86 698 46 683 9 236 32 214 56 604 10 446 79 232 17 775 82 56 97 509 34 875 2 684 4 121 40 905 54 998 28 65 55 864 53 997 6 718 41 24 29 752 42 512 20 747 44 934 78 292 94 855 72 345 83 729 0 22 99 975 27 632 22 373 61 380 66 360 73 842
22 70 70 49 65 565 88 40 39 239 92 229 27 55 69 785 61 137 59 370 8 562 37 409 55 383 86 476 62 727 50 18 4 438 81 884 17 960 16 273 67 850 41 266 78 378 77 463 29 364 71 852 52 884 49 746 19 200 89 111 18 23 28 672 93 770 58 400 91 854 21 424 32 648 20 608 0 940 73 940 7 3 23 426 14 188 87 247 24 239 99 754 5 931 53 727 12 450 74 548 57 883 47 79 95 969 10 54 63 313 1 36 72 790 90 907 56 294 76 426 68 430 66 797 84 578 96 26 30 295 2 702 35 180 83 122 6 750 94 380 13 622 36 745 60 470 42 910 48 453 33 269 85 701 97 359 45 783 40 363 31 272 51 21 15 781 26 538 82 175 44 94 54 880 11 949 43 507 79 745 9 968 80 523 98 348 38 604 25 543 46 733 64 288 34 551 75 499 3 435
49 389 43 436 66 523 18 219 13 63 4 530 2 329 42 927 29 356 30 253 39 822 62 522 65 373 31 715 21 451 19 183 72 248 92 957 61 595 53 61 74 288 87 696 16 62 23 387 36 190 96 367 8 536 9 764 81 849 0 247 33 769 73 39 84 976 5 911 70 437 68 607 86 984 17 265 12 539 80 561 59 34 55 521 47 363 10 567 94 804 97 874 34 273 14 40 27 695 69 103 52 614 24 937 22 712 35 133 91 373 37 508 44 488 45 330 46 411 56 388 15 910 38 961 3 527 90 730 75 621 83 830 25 282 51 151 63 656 71 568 28 64 58 23 41 873 54 600 88 340 93 526 95 953 78 85 99 234 32 898 82 337 7 313 60 981 40 188 26 527 20 107 89 145 85 844 64 789 57 913 76 610 11 32 48 60 79 394 98 188 77 584 67 30 50 86 6 284 1 458
98 112 56 499 63 171 24 957 61 94 75 733 25 99 33 148 35 24 74 952 18 306 7 289 53 338 60 581 91 516 1 947 15 362 85 559 30 485 99 189 23 874 71 137 79 107 14 924 66 654 16 574 42 938 92 61 32 183 26 172 70 153 76 425 83 22 69 101 90 449 39 455 89 116 73 956 6 878 64 572 58 350 77 585 51 614 95 161 94 158 62 105 38 479 47 136 45 852 48 29 44 637 57 764 2 643 29 796 80 737 20 909 13 208 88 720 4 405 5 453 43 22 65 818 52 451 34 418 59 437 78 843 68 238 31 944 81 729 93 545 10 400 19 402 50 374 96 242 28 66 9 861 87 304 21 191 67 706 3 522 12 769 37 864 36 46 49 37 27 964 41 704 54 296 0 278 17 7 46 605 11 938 97 164 8 605 84 870 22 544 82 657 40 697 72 297 55 780 86 62
49 367 7 288 63 389 41 451 5 524 94 687 23 369 70 163 30 542 91 93 96 169 29 778 79 917 11 469 35 92 58 796 43 489 40 88 0 35 16 780 75 117 15 696 2 476 6 925 52 642 44 115 59 99 33 249 51 886 20 402 12 946 32 795 18 923 19 221 36 152 10 179 82 52 64 222 78 752 62 598 34 658 57 230 27 528 92 358 3 381 26 936 89 562 39 125 13 965 67 240 84 792 65 810 66 89 46 726 28 968 98 366 83 134 1 661 97 807 60 686 93 625 71 803 8 74 76 741 25 777 90 5 74 247 56 508 87 59 86 657 54 178 14 481 42 632 45 519 68 940 81 250 4 596 95 292 55 909 77 36 48 93 22 196 69 938 21 500 37 236 72 635 47 562 99 49 24 696 31 721 38 722 50 333 9 413 17 824 53 464 61 686 88 708 85 243 73 693 80 749
93 244 92 860 9 972 11 601 72 14 28 202 27 207 67 937 94 254 29 614 48 16 19 469 74 301 5 792 32 373 70 215 61 76 30 235 84 285 15 516 87 331 18 305 64 511 77 81 41 183 83 812 75 921 82 955 73 681 20 907 40 30 56 663 68 435 7 821 16 825 53 3 14 214 57 85 2 654 52 975 51 256 86 105 49 272 22 187 62 233 24 217 90 101 76 535 65 756 43 249 3 317 46 553 97 346 71 795 13 457 59 54 1 769 25 476 95 121 35 80 36 748 23 297 44 278 37 168 31 845 42 406 39 566 91 265 78 438 0 26 4 117 34 289 17 84 66 859 26 800 55 284 45 396 21 177 80 326 81 534 60 944 85 834 98 47 69 61 89 218 8 362 96 902 38 313 99 169 6 404 88 739 54 993 33 937 63 105 47 737 12 180 58 213 50 403 10 422 79 992
74 288 94 671 17 177 0 842 87 713 16 358 29 181 49 450 22 524 30 678 31 356 79 834 71 460 64 769 52 551 47 500 43 935 35 266 66 721 3 661 6 251 1 591 26 164 89 378 14 316 84 423 98 579 42 325 76 511 7 554 83 582 78 796 2 712 55 199 69 156 81 454 86 560 50 182 88 259 28 395 90 611 44 355 57 563 73 367 51 549 53 907 92 80 38 42 18 460 99 767 12 246 58 679 91 305 95 82 80 447 20 7 46 464 63 744 40 96 75 161 96 943 61 213 72 601 85 841 24 628 19 310 45 603 82 810 34 167 68 400 9 805 5 617 23 926 8 716 62 95 97 560 10 782 67 332 37 271 59 379 60 455 39 741 33 577 15 170 70 409 32 560 4 601 56 532 25 403 54 718 13 684 77 364 41 266 48 416 65 868 27 715 21 118 11 585 36 243 93 314
79 216 68 400 77 495 82 257 12 848 48 941 42 460 95 817 69 12 22 311 40 543 57 811 18 986 58 432 4 814 27 707 72 102 60 351 62 245 8 556 74 407 88 743 13 75 0 905 55 531 34 56 85 803 35 493 78 427 56 18 93 814 2 968 86 682 43 874 63 38 1 23 97 47 49 51 67 454 51 839 84 713 89 682 75 333 41 933 17 34 52 37 47 665 81 941 31 212 96 16 11 727 5 165 94 632 24 62 33 417 50 668 73 22 70 569 64 225 32 557 37 119 46 287 66 274 99 626 26 614 59 833 38 94 3 7 29 429 16 760 83 201 91 645 25 971 80 118 45 164 76 495 61 635 30 999 44 102 14 252 15 72 71 722 65 413 28 545 36 444 7 399 23 546 39 106 9 504 98 199 10 642 19 245 54 86 92 243 21 585 6 852 87 410 20 482 90 978 53 525
47 415 42 226 35 57 43 847 73 445 92 266 15 257 23 19 1 336 58 561 31 41 41 221 40 285 79 599 84 737 29 253 94 381 8 647 69 810 76 111 93 364 83 493 50 523 5 491 51 371 46 26 63 281 97 393 33 369 70 472 57 286 66 253 28 704 60 68 19 922 74 218 62 388 49 400 65 327 61 783 55 663 53 202 95 534 48 27 64 535 25 764 6 671 0 166 30 537 80 544 85 677 14 797 20 366 7 248 44 80 86 825 81 379 91 872 34 204 88 733 22 79 27 257 56 359 96 978 89 422 82 170 18 544 3 506 39 699 71 116 72 347 54 21 67 874 59 315 38 873 9 490 90 650 99 100 2 828 68 886 4 625 36 768 26 600 45 802 13 946 37 332 12 36 24 956 16 178 11 425 98 672 10 957 78 449 77 526 32 665 21 298 75 515 52 40 17 400 87 897
9 678 2 332 78 536 13 674 98 862 76 913 49 966 15 223 11 707 63 285 8 99 73 602 35 60 93 434 37 421 36 82 42 933 69 548 48 260 27 425 24 316 82 505 43 168 90 468 45 154 62 510 7 263 0 336 33 68 72 963 60 676 18 381 5 593 71 530 31 739 19 178 67 638 4 857 58 513 26 830 17 333 14 224 81 993 96 414 59 181 74 641 99 577 56 575 79 346 23 29 20 675 44 698 77 733 51 621 95 215 70 247 47 438 30 947 84 118 52 407 21 981 46 877 3 313 40 810 61 633 97 858 34 384 86 385 66 184 94 925 88 510 29 514 87 813 25 908 89 618 22 390 28 319 6 676 39 784 10 136 16 565 53 482 57 798 91 364 92 888 38 344 55 971 64 905 1 441 75 218 50 561 65 300 80 266 83 108 32 91 41 507 12 801 68 418 85 586 54 827
16 774 78 427 92 666 68 791 41 981 19 147 25 545 84 981 83 79 90 76 21 151 55 206 6 691 85 856 15 496 86 578 50 42 91 726 24 751 89 814 32 8 14 502 18 13 47 204 69 782 76 2 95 999 38 764 39 845 17 916 43 429 57 572 73 149 80 758 64 919 4 905 36 219 51 82 33 786 45 113 3 561 48 238 70 792 8 175 54 975 65 99 9 558 40 74 13 751 71 931 94 574 22 555 44 134 10 204 35 205 79 601 2 223 0 533 63 239 20 810 23 889 53 756 96 94 7 904 27 441 99 386 46 634 66 941 67 698 61 396 29 482 88 853 59 336 52 887 82 632 60 71 98 333 12 910 97 115 87 847 11 347 56 907 81 998 77 27 49 599 1 240 62 718 74 816 31 775 75 49 5 57 28 496 37 338 93 32 72 401 34 114 42 533 58 435 30 415 26 159
6 319 22 830 44 517 99 772 9 18 79 961 85 524 69 633 78 281 25 479 90 708 2 164 66 449 14 866 60 370 15 883 34 184 59 997 55 907 26 173 39 922 8 744 77 607 52 459 48 651 57 170 20 73 83 8 70 719 51 862 81 667 75 858 76 788 86 700 38 494 11 172 68 41 80 970 62 622 97 489 3 304 27 39 23 92 24 15 94 518 40 973 13 150 63 806 21 420 88 217 61 849 58 395 98 742 7 935 33 463 1 54 65 520 72 670 89 195 74 164 54 601 71 62 73 128 87 522 91 23 45 529 36 233 84 119 35 338 49 333 19 12 93 244 31 405 29 941 10 264 50 466 41 974 53 374 30 526 43 448 96 519 4 485 82 788 64 200 56 573 37 939 5 587 47 765 67 974 0 554 16 146 92 732 32 888 12 70 18 323 17 195 95 708 28 931 42 740 46 466
29 761 56 782 33 64 91 965 73 572 27 995 93 764 90 707 80 5 68 387 66 798 88 582 48 357 60 600 14 78 54 791 22 244 97 271 3 57 12 981 49 992 28 247 36 194 21 754 89 79 78 12 40 633 84 674 9 341 23 891 17 168 86 737 52 209 92 234 6 752 44 104 35 538 26 646 31 491 85 868 13 55 65 543 37 482 99 19 47 707 95 300 69 46 57 827 39 967 59 639 83 11 34 353 71 642 81 428 98 585 72 899 53 508 20 379 15 404 24 155 96 392 62 128 18 844 25 120 67 103 82 883 0 159 7 354 46 857 1 593 4 857 63 10 70 703 19 974 45 702 10 804 87 748 61 517 55 742 75 186 38 786 77 663 16 183 50 414 74 672 8 115 64 561 79 315 41 105 58 799 76 858 5 529 42 640 11 620 32 753 51 555 94 615 30 831 43 72 2 583
63 63 64 753 88 155 79 649 93 354 30 717 26 6 1 300 16 476 90 649 0 618 61 430 7 104 21 35 13 711 19 887 20 31 73 497 98 886 89 774 15 227 8 453 46 381 3 784 33 330 55 27 44 94 92 814 99 189 85 57 14 593 67 817 95 64 96 746 5 149 83 797 87 780 22 350 11 950 50 831 32 168 9 986 18 232 51 301 84 951 80 647 43 945 2 144 77 138 42 290 12 373 65 168 53 22 70 679 59 915 52 461 41 992 69 403 10 221 47 917 97 877 27 797 6 469 39 494 25 798 45 719 34 698 66 82 75 177 57 207 23 922 29 50 71 19 91 172 56 433 60 393 31 433 38 384 81 824 54 766 24 141 36 9 17 833 72 69 58 37 40 307 78 262 74 915 62 360 68 854 49 258 4 115 76 498 86 159 35 983 94 274 48 87 82 277 28 494 37 251
72 20 66 619 24 86 98 856 11 321 79 933 62 131 16 911 38 634 64 64 55 432 94 596 3 517 40 19 67 631 20 512 49 966 91 396 80 364 36 230 59 373 26 208 74 338 99 398 86 489 44 787 87 149 96 248 41 551 18 576 43 127 48 942 84 138 14 270 70 398 1 398 75 630 37 655 52 946 12 259 60 240 89 237 78 764 13 735 31 5 47 307 15 602 8 975 88 851 97 758 68 440 39 587 29 36 82 967 51 904 0 152 9 462 61 229 90 226 33 180 63 312 42 59 77 774 22 774 30 120 65 516 46 910 10 31 76 7 23 302 56 25 73 113 35 5 58 162 34 738 57 658 7 649 19 335 17 631 54 741 50 377 45 317 2 333 28 333 32 72 21 453 53 481 25 815 83 341 6 130 27 602 5 139 93 424 69 643 85 10 95 934 4 455 71 881 92 738 81 248
98 543 57 944 42 109 60 333 37 662 49 11 18 821 40 641 68 5 88 960 28 242 22 757 11 692 78 61 72 433 84 865 90 77 74 886 65 505 47 325 58 786 66 405 94 112 10 456 27 482 67 780 19 44 46 572 80 614 0 633 34 22 23 212 63 186 41 551 51 513 35 130 61 967 12 965 16 17 54 833 92 918 38 37 99 846 24 12 89 55 5 243 64 199 36 154 83 767 9 303 4 787 71 511 17 320 30 722 45 906 13 376 62 202 39 801 15 731 81 730 59 87 97 593 75 199 32 839 52 685 3 303 44 194 69 358 29 420 82 986 77 602 91 222 53 407 73 784 96 7 2 847 76 687 33 594 25 915 6 84 48 371 21 524 20 227 26 393 50 564 95 261 93 507 85 438 31 893 86 959 14 304 55 741 87 536 43 148 1 855 56 206 70 122 79 629 8 195 7 995
55 945 14 32 84 732 80 954 61 828 53 534 52 66 77 632 10 960 38 421 82 232 69 788 43 172 16 193 27 806 56 191 93 58 68 298 26 423 17 494 28 238 72 506 34 474 3 865 39 146 76 133 32 11 41 852 62 336 57 749 21 177 40 943 29 537 81 402 64 43 92 147 4 794 0 202 15 667 12 20 22 86 33 850 1 868 96 494 45 902 75 161 60 400 85 181 49 486 6 901 86 546 94 573 42 977 46 301 44 123 71 90 9 684 48 50 91 984 8 341 74 272 35 955 30 864 54 828 87 817 18 708 2 474 63 453 79 11 37 889 70 461 31 799 95 37 25 588 98 810 99 20 59 174 7 537 11 484 19 439 73 67 97 859 67 96 20 206 66 250 23 53 65 895 24 308 90 569 36 439 5 264 13 438 88 176 50 226 58 386 47 711 89 901 83 690 51 88 78 171
1 534 92 39 30 661 88 964 34 832 73 64 75 254 38 677 63 814 32 669 4 295 97 432 9 718 13 718 24 525 36 662 87 22 27 422 20 635 44 635 42 292 85 814 96 984 22 650 58 306 81 511 40 902 39 157 43 880 28 760 12 102 59 601 5 684 68 896 90 302 89 865 33 188 19 456 7 532 6 322 8 652 84 72 61 228 3 262 80 251 11 356 94 797 95 400 0 392 99 67 65 930 86 178 76 50 17 484 52 157 45 390 2 301 21 174 72 174 46 552 26 920 62 338 25 929 64 756 66 635 60 111 93 229 69 633 71 349 57 26 54 880 50 369 14 36 29 15 49 768 55 636 41 582 78 64 98 628 48 320 47 580 37 785 16 993 74 7 56 527 53 150 31 385 77 853 70 714 67 754 10 414 23 853 83 607 35 453 79 725 18 607 82 717 15 944 51 733 91 911
88 871 74 168 24 550 1 357 48 560 61 453 3 822 26 253 43 627 54 350 96 214 32 699 41 983 40 827 83 52 34 733 70 191 7 327 56 410 33 812 53 799 59 416 38 275 55 351 92 90 94 948 20 398 63 694 95 385 12 81 78 451 71 577 87 294 80 824 73 946 66 707 79 294 84 791 47 51 31 462 35 21 85 779 86 104 14 340 29 364 72 255 23 430 64 71 76 389 46 91 60 474 5 718 21 759 58 131 13 97 15 92 89 485 44 306 90 616 6 622 10 88 45 220 30 26 57 825 4 357 27 669 18 272 69 454 51 449 65 417 77 322 93 844 0 305 91 465 97 724 37 48 2 583 8 695 17 436 22 74 99 606 36 518 81 231 9 647 16 998 42 368 49 307 11 311 82 291 25 973 68 87 52 211 98 736 39 694 28 439 19 829 62 513 67 547 75 92 50 867
37 734 72 767 8 680 86 305 42 395 98 446 94 647 87 794 14 532 10 855 99 641 45 155 69 926 62 628 74 596 22 572 31 257 28 515 85 782 77 59 79 193 65 993 52 79 19 479 61 956 89 154 4 933 29 703 20 390 26 743 49 514 91 581 34 432 50 796 73 384 47 698 7 279 23 925 25 397 17 150 3 664 92 260 46 561 38 908 6 897 2 82 33 364 0 288 30 515 32 400 97 61 18 558 21 180 56 552 82 269 51 809 64 768 70 693 95 665 48 228 57 680 80 491 39 766 63 432 27 51 75 181 71 463 5 3 59 480 1 337 13 515 66 697 15 302 12 442 88 730 84 842 81 362 11 322 76 725 40 432 53 600 58 250 55 653 90 434 60 325 24 383 36 827 9 114 67 993 93 683 78 359 35 104 68 34 43 93 54 620 96 697 83 939 41 613 44 393 16 144
31 747 79 889 98 403 16 414 54 210 82 597 87 389 90 961 95 935 73 290 61 826 69 279 43 268 14 454 47 769 1 341 84 547 13 475 75 134 50 496 11 250 57 231 36 274 76 199 12 961 10 392 28 97 55 27 88 877 93 713 20 825 9 556 38 381 27 198 19 82 51 458 70 169 25 696 52 305 91 85 5 138 29 709 3 886 7 97 77 172 8 703 97 94 85 865 99 496 71 103 2 83 67 70 18 399 78 582 49 886 40 629 41 97 32 616 15 903 63 907 60 691 68 629 94 963 64 37 34 319 80 349 33 429 35 976 53 750 6 824 26 543 59 433 89 952 37 111 44 71 45 987 86 115 48 642 58 223 74 707 81 946 65 191 66 948 92 809 96 925 30 20 22 824 0 421 46 238 72 753 42 731 21 692 4 500 83 717 56 60 39 510 23 408 17 67 24 374 62 956
94 693 21 264 38 598 84 411 1 212 14 380 90 312 62 104 28 85 29 491 45 841 9 391 95 667 98 567 34 375 57 564 3 942 23 660 68 628 58 645 40 452 36 7 18 474 77 226 20 801 75 796 4 192 56 666 89 50 78 754 99 722 24 819 33 594 31 701 59 312 8 486 17 116 47 977 22 373 61 540 39 983 67 989 82 271 74 577 83 575 27 547 46 54 92 860 65 192 13 507 64 949 35 784 73 302 6 255 81 294 71 42 50 720 41 598 55 690 26 710 30 818 12 128 85 206 43 169 42 138 48 283 76 145 7 269 25 282 69 384 44 330 63 237 54 476 79 853 19 62 10 685 72 596 86 304 97 870 96 756 87 855 32 396 37 984 70 41 80 97 5 43 15 620 93 23 2 804 53 33 52 391 16 495 88 396 66 432 0 284 60 568 11 992 49 205 51 950 91 158
12 331 45 647 26 994 54 380 59 384 53 255 6 1 48 655 80 380 96 968 87 852 34 536 2 629 61 501 21 104 99 709 82 193 8 17 5 697 47 526 85 449 92 991 56 354 64 407 88 460 25 470 11 538 68 70 30 840 57 641 10 730 95 59 70 851 62 17 23 643 75 63 98 767 86 463 52 813 49 594 50 692 42 761 91 291 20 581 33 992 79 720 83 554 18 185 31 842 78 940 74 407 97 202 67 588 7 621 55 104 36 595 15 558 71 223 77 674 9 247 94 190 51 296 39 970 38 89 46 990 1 746 19 448 43 609 89 670 16 856 93 470 66 916 65 408 3 726 60 742 22 430 4 195 14 633 72 105 32 215 58 575 28 664 69 660 27 759 35 575 24 254 63 932 90 535 76 445 29 405 37 442 81 790 41 615 44 321 84 834 17 596 13 31 73 694 40 453 0 567
37 88 15 862 14 111 82 727 27 124 9 267 93 419 68 960 26 315 51 285 30 426 85 92 17 893 19 937 54 226 48 114 74 361 86 983 79 667 52 455 44 310 49 190 56 789 58 727 36 414 53 134 16 397 73 912 4 707 23 913 1 958 84 372 78 721 83 751 34 764 40 345 5 83 65 644 35 812 41 102 45 818 2 400 99 760 80 836 46 840 39 228 89 311 38 902 11 259 62 356 42 616 10 343 63 917 57 701 8 870 76 687 92 656 75 955 97 47 94 377 18 86 90 975 60 207 29 564 31 710 72 453 66 562 22 300 24 307 98 198 67 895 13 452 81 814 43 206 25 616 47 859 95 772 96 835 33 277 71 32 91 235 50 608 32 864 7 699 88 581 0 78 61 491 12 73 77 751 64 558 6 453 20 795 55 140 28 757 21 372 3 140 59 674 87 244 69 93 70 357
40 798 78 843 29 663 74 239 96 187 69 98 61 173 4 620 63 125 44 36 46 882 3 467 43 212 24 424 18 206 98 94 17 900 25 373 47 559 31 217 30 113 16 825 68 515 19 810 21 352 5 614 95 193 28 807 34 697 70 162 86 208 36 600 39 193 93 521 37 495 11 530 50 523 94 561 87 884 26 469 99 22 8 218 65 536 14 475 54 890 66 824 76 87 64 958 35 644 7 494 71 565 22 220 0 65 23 425 2 532 85 9 52 247 38 182 59 563 33 210 15 543 13 457 57 488 82 249 27 951 55 563 6 325 42 450 10 748 60 742 67 256 56 233 83 828 1 625 80 669 51 629 81 113 88 339 97 7 89 277 49 186 75 501 62 675 12 62 48 468 92 993 77 709 84 62 9 661 32 49 91 524 45 520 20 761 53 253 58 920 73 420 41 821 79 845 72 156 90 874
25 969 53 711 75 238 29 587 90 595 10 53 20 820 1 157 26 574 57 22 16 41 40 473 3 34 23 543 92 412 74 682 2 245 87 78 36 705 38 707 95 582 35 219 27 809 84 53 6 18 94 540 30 13 19 205 15 16 28 787 76 800 97 191 7 439 66 181 24 210 79 713 81 103 73 26 11 720 59 453 82 124 44 461 91 297 4 132 31 711 42 847 17 732 88 348 54 696 45 596 39 45 32 710 13 438 41 281 77 142 52 438 86 30 48 415 9 234 5 992 56 194 50 969 98 317 96 355 46 896 21 575 33 335 69 597 64 443 49 37 58 223 80 539 70 832 55 315 68 964 63 139 89 455 8 537 78 639 0 160 61 641 12 102 22 572 71 849 65 840 62 125 60 375 99 159 37 258 14 917 18 588 93 864 83 511 51 892 34 911 67 789 85 154 47 839 72 97 43 868
88 901 1 392 80 564 7 379 38 124 75 45 26 998 56 682 33 28 96 81 14 465 73 547 97 996 30 225 61 243 59 465 58 593 85 189 71 745 55 762 51 248 28 448 66 166 2 835 39 941 79 870 43 234 23 566 81 64 78 418 84 509 87 922 54 375 8 129 40 659 10 904 36 846 93 694 11 810 76 581 37 875 9 395 94 174 60 81 34 958 67 209 3 541 77 210 25 157 91 148 12 718 24 445 92 271 32 493 72 77 19 507 68 486 49 501 82 257 18 84 6 895 62 651 20 967 0 339 98 694 42 51 50 311 22 30 35 50 4 796 95 484 69 384 52 687 63 283 74 978 21 44 13 547 15 913 5 711 99 648 64 504 53 934 29 851 31 76 57 960 90 936 45 164 44 926 83 79 16 780 47 90 27 683 48 330 65 7 41 890 89 131 70 525 46 370 86 822 17 138
59 938 6 104 24 753 96 727 97 310 15 238 0 33 89 323 11 349 36 686 78 317 75 895 57 246 72 335 92 885 34 874 8 73 42 308 13 288 29 150 25 668 74 495 90 304 50 798 54 173 85 634 33 547 81 686 40 586 73 122 87 27 12 711 17 604 10 569 27 205 51 685 55 354 39 758 18 447 94 95 4 106 56 987 9 730 58 35 1 970 35 155 63 958 83 771 5 716 68 294 20 861 80 72 26 152 38 642 3 783 61 1 86 324 16 928 93 365 66 544 98 335 46 536 37 202 95 569 84 971 14 425 43 83 48 408 69 744 62 961 67 16 41 982 53 829 7 238 44 186 77 408 2 217 30 831 79 308 47 908 19 56 76 217 31 534 45 904 91 177 52 450 60 860 32 233 23 276 82 292 99 77 49 221 70 265 64 934 88 7 65 853 71 475 21 229 22 432 28 907
38 252 77 186 97 976 81 868 68 834 14 417 70 362 49 617 40 423 37 437 24 785 63 440 0 366 26 379 69 791 89 202 21 457 46 313 10 969 1 441 88 416 52 154 20 462 27 104 61 844 67 834 18 926 54 583 56 193 9 369 59 239 48 297 71 33 50 597 16 131 57 171 41 662 95 424 15 38 51 988 5 79 92 267 65 211 99 372 84 212 12 782 2 453 34 138 79 93 72 877 19 171 33 413 13 852 35 472 86 405 90 511 78 939 60 223 22 803 36 337 76 872 3 344 7 757 80 567 85 509 42 79 32 589 75 634 98 427 82 360 45 169 29 163 8 823 39 36 6 492 47 882 58 621 17 654 30 324 73 916 53 417 91 545 64 262 55 906 66 100 96 248 62 605 93 460 74 195 94 385 11 594 4 681 44 708 28 47 83 230 43 497 31 354 87 530 25 282 23 362
9 840 64 621 0 935 7 268 69 609 87 124 74 338 93 553 30 677 34 712 97 455 86 419 88 344 99 377 60 102 96 780 12 645 22 487 70 771 95 500 77 704 79 20 17 439 98 299 19 561 3 809 20 908 45 388 80 133 66 108 55 206 46 633 42 166 51 931 5 181 24 505 16 170 47 927 90 567 49 971 92 113 27 272 76 907 10 597 18 928 71 65 23 759 15 261 56 602 63 104 73 650 57 67 50 110 68 93 31 894 37 226 53 84 78 987 8 550 48 954 6 337 81 512 91 166 43 715 38 995 44 877 1 847 82 727 28 502 25 706 2 889 83 940 32 780 21 994 59 363 75 260 62 155 65 53 14 646 41 36 36 312 33 792 52 839 4 782 39 473 58 326 40 724 26 794 29 528 61 369 94 478 13 200 54 420 11 921 72 460 35 91 89 466 84 864 67 256 85 330
49 984 2 599 22 811 72 424 3 602 39 177 4 411 50 494 78 910 21 330 99 173 91 106 87 33 97 619 8 430 74 743 0 860 28 541 65 19 11 24 76 818 12 471 44 312 82 105 84 880 1 814 86 725 85 189 25 999 53 215 33 749 89 822 18 126 54 620 13 16 19 684 64 167 35 449 36 273 9 717 66 756 10 955 31 161 56 725 96 275 30 44 88 658 20 890 6 53 43 877 40 768 75 23 27 948 71 416 90 561 42 475 15 458 67 760 58 254 68 845 41 510 34 159 17 817 60 535 51 402 52 276 26 990 46 556 24 800 95 248 77 670 48 654 5 475 45 131 73 767 23 744 7 817 93 320 37 463 79 589 16 918 63 857 59 399 55 188 98 4 29 832 80 45 81 233 61 566 83 772 47 929 57 345 94 460 38 148 32 881 92 25 14 257 70 875 69 288 62 570
90 272 37 40 14 785 23 13 4 13 38 200 83 937 39 904 7 16 62 251 33 458 97 107 25 603 35 992 10 532 0 466 63 909 94 389 40 311 43 302 17 472 29 447 13 939 53 306 81 572 15 578 48 272 67 247 99 14 50 997 59 466 20 573 78 699 57 286 9 587 21 774 92 7 24 526 74 20 72 376 71 323 88 152 31 215 95 80 77 458 70 323 73 300 79 957 82 980 44 865 75 51 86 936 54 595 49 3 84 401 32 38 61 443 58 916 93 619 30 663 42 839 68 647 1 7 5 710 41 614 45 605 8 91 60 429 64 901 51 951 80 437 46 893 52 510 87 596 47 201 3 519 34 597 36 111 22 225 69 338 76 619 89 697 65 398 85 89 16 388 19 422 96 461 28 552 26 115 27 455 56 453 12 355 91 902 6 499 98 909 18 443 2 980 55 626 66 147 11 126
19 450 17 912 97 94 72 538 6 221 7 931 48 797 53 102 83 777 25 409 12 376 47 324 75 520 11 1000 9 980 26 599 24 31 74 531 10 21 95 45 87 786 61 470 13 963 62 897 42 712 66 791 89 855 23 576 96 793 65 985 3 511 73 637 79 659 92 414 46 37 29 771 59 284 36 768 56 142 94 55 20 690 16 820 67 670 78 200 93 951 18 883 43 96 76 828 38 8 91 966 80 411 88 112 27 700 60 78 55 97 22 355 39 945 33 230 82 105 69 80 32 161 21 5 1 404 63 414 34 621 41 196 98 964 44 173 14 536 49 8 37 585 8 567 68 676 90 268 35 501 77 737 71 954 52 534 64 711 4 693 30 258 50 124 70 677 54 469 58 707 5 835 51 290 86 30 28 436 40 436 31 31 57 871 2 617 45 291 84 574 85 116 0 209 99 933 81 505 15 603
81 980 74 366 89 849 31 18 44 562 69 669 79 179 34 883 76 471 60 540 70 564 21 158 5 155 49 55 29 237 24 833 54 909 25 216 26 346 36 350 48 271 50 757 55 549 33 321 85 428 13 999 71 320 99 581 72 614 88 928 84 7 4 546 16 181 94 552 64 507 42 340 96 754 77 891 40 386 37 195 59 889 6 338 86 396 2 531 18 53 62 653 32 449 95 360 0 181 7 378 53 550 1 959 61 196 75 21 12 367 10 203 93 270 20 500 97 374 27 19 67 959 68 822 30 209 3 165 14 398 28 647 45 58 41 945 91 318 82 858 19 40 66 332 83 165 11 892 17 698 39 512 90 612 63 649 98 476 51 244 22 23 65 725 8 634 23 725 15 264 47 849 73 17 38 945 9 364 80 599 56 277 52 899 35 295 43 348 57 365 87 896 78 179 58 682 46 835 92 261
86 211 17 831 62 583 52 483 78 149 67 557 90 171 79 224 77 510 32 847 72 481 76 235 66 536 36 236 65 201 39 364 1 559 58 67 13 55 84 558 74 209 85 844 6 721 92 354 41 507 23 623 57 774 22 640 51 768 81 459 4 457 48 372 42 796 8 349 54 325 83 595 94 527 12 474 43 59 59 409 64 158 82 595 3 542 97 953 95 827 25 309 91 192 56 320 10 964 24 169 5 749 33 878 49 897 89 406 18 981 29 138 2 231 37 761 63 415 45 360 70 25 26 927 75 593 7 250 15 967 60 479 61 748 38 441 14 974 68 439 16 132 46 430 44 999 80 825 53 286 55 825 28 844 99 409 96 42 34 276 20 92 40 390 73 879 0 662 87 616 93 338 21 78 71 136 98 630 31 232 50 54 9 469 88 923 27 514 69 254 19 458 11 446 30 307 47 146 35 600
26 983 39 303 90 429 79 666 3 206 9 221 94 789 28 71 23 752 97 839 51 51 17 38 57 363 88 422 8 785 63 977 14 619 31 452 41 263 53 992 7 246 47 991 50 142 93 266 92 145 11 887 81 173 82 562 61 46 59 557 55 650 22 908 68 133 84 967 99 760 0 370 89 910 85 140 21 902 1 416 37 449 19 417 62 801 66 800 95 301 48 989 73 64 46 931 60 13 16 647 70 885 86 285 42 345 10 762 27 731 71 924 74 912 76 443 44 362 65 172 72 810 96 103 29 991 24 673 49 44 98 435 15 273 91 275 6 541 33 825 64 7 18 495 80 565 45 403 87 901 4 384 30 630 54 224 43 974 56 177 52 442 67 680 38 747 75 317 32 996 83 286 35 241 25 173 40 666 13 161 58 920 78 366 34 464 77 30 5 311 12 341 20 1000 2 462 69 69 36 407
13 677 7 320 34 267 88 177 28 184 85 867 65 262 18 152 56 473 62 145 22 736 92 494 9 943 33 27 94 326 57 603 47 938 75 653 95 52 53 484 36 525 15 950 20 971 71 610 24 634 3 927 93 453 58 625 59 494 82 789 87 528 79 731 77 675 39 85 72 422 40 505 66 988 73 339 14 446 74 245 10 819 97 182 69 890 60 927 43 446 21 947 2 185 52 330 17 289 61 893 26 319 25 290 41 53 29 838 44 329 0 469 83 141 5 373 49 901 38 171 35 145 8 388 11 269 6 699 99 867 48 788 30 196 23 979 27 959 42 287 76 25 70 259 54 736 51 722 1 249 86 239 80 758 96 125 68 713 12 656 55 43 63 713 19 248 98 829 90 740 78 932 81 563 67 947 46 117 31 556 32 443 45 254 84 485 37 54 89 417 50 387 16 697 91 673 4 721 64 572
26 204 73 508 89 788 5 70 25 444 64 481 31 559 38 331 3 472 77 269 60 241 34 831 81 485 24 900 41 66 13 449 71 408 0 950 85 695 11 72 52 670 92 248 37 643 22 247 30 527 40 424 51 735 72 431 97 616 84 993 78 689 8 783 17 624 46 518 87 994 63 274 16 138 76 551 98 113 39 142 58 74 62 46 53 894 43 116 69 491 6 645 82 161 55 449 19 476 36 269 95 473 44 768 47 195 57 501 93 688 65 17 1 489 99 277 94 235 32 658 86 270 21 310 75 464 10 377 27 653 83 217 91 672 70 659 18 488 90 488 12 308 33 348 45 678 50 757 74 60 35 467 15 345 80 285 48 681 28 937 66 988 23 432 42 492 59 671 79 585 4 703 20 936 9 17 61 961 2 859 49 491 54 410 7 493 29 390 56 330 67 101 68 673 88 664 14 778 96 997
87 416 92 209 93 906 26 194 16 843 63 269 66 757 77 120 48 322 11 969 91 479 99 158 72 565 19 417 42 853 43 64 82 972 70 299 90 478 33 138 21 627 20 243 2 584 80 257 27 193 88 380 62 643 56 199 36 16 25 904 78 987 81 219 18 559 34 277 53 961 1 763 89 74 37 876 8 520 67 135 24 195 3 462 94 277 29 651 59 866 69 757 28 247 86 985 64 424 6 980 61 334 60 496 55 553 73 76 22 953 10 469 76 160 39 748 85 415 23 204 84 228 15 69 51 295 71 915 65 8 7 111 83 323 14 963 12 817 4 651 49 111 0 596 98 464 9 23 57 184 79 772 17 223 97 263 38 527 40 980 5 824 41 838 95 36 13 560 35 385 75 944 44 624 54 168 31 636 50 515 68 266 58 759 30 939 74 234 45 475 46 743 96 785 32 237 52 166 47 319
38 435 65 17 1 927 69 771 66 13 40 975 79 724 93 102 43 81 50 476 78 984 46 391 45 466 75 229 49 300 17 333 34 518 4 476 6 993 10 831 72 474 54 419 47 289 59 245 73 624 20 740 27 355 29 749 26 652 0 634 22 852 82 587 19 556 88 520 13 715 52 632 56 157 91 460 63 565 36 509 87 306 80 952 71 831 12 932 84 360 64 413 95 34 83 291 18 477 81 428 89 241 60 647 25 518 28 146 68 446 53 673 58 32 96 670 77 826 85 775 70 86 62 891 98 115 41 641 61 473 32 581 2 495 39 222 74 118 51 522 55 175 33 99 8 425 21 862 90 96 99 560 35 967 23 90 14 603 86 135 67 497 30 843 37 803 42 42 57 860 11 298 24 182 94 863 76 861 92 798 5 381 97 722 44 811 16 570 3 118 31 912 48 69 15 331 9 633 7 387
24 106 63 323 1 303 34 887 50 903 7 619 61 181 64 583 28 346 56 233 80 849 95 773 25 86 33 445 82 20 93 837 76 216 83 153 85 101 45 580 69 229 88 389 90 855 71 666 11 838 14 269 72 344 4 65 31 228 26 320 19 866 35 217 47 670 36 756 29 551 10 578 67 361 89 683 42 789 68 885 94 375 91 292 30 193 97 175 23 960 75 624 57 488 84 859 9 581 92 682 65 80 99 723 18 20 37 426 60 868 21 875 96 909 3 126 16 615 87 962 5 882 74 405 48 144 43 286 0 597 22 418 54 188 15 546 44 356 73 633 40 794 55 734 59 88 27 57 41 191 58 340 12 492 39 126 81 994 79 186 53 768 66 946 86 225 20 425 51 556 62 975 98 714 6 577 38 786 52 547 13 982 2 30 46 948 49 593 32 415 8 60 70 245 77 496 78 475 17 754
96 804 91 426 67 136 24 182 76 682 94 755 98 239 61 837 48 589 2 996 81 454 45 309 77 405 19 459 26 437 62 129 92 643 33 793 68 995 49 216 55 122 74 615 36 936 59 554 89 677 20 110 90 570 93 400 11 664 16 858 27 390 88 679 53 499 86 562 13 780 1 585 41 993 28 174 69 542 72 880 60 847 10 445 14 433 44 943 73 167 39 635 83 761 70 1000 95 612 56 563 84 307 7 91 38 768 46 367 30 19 75 329 97 825 18 889 87 238 52 182 21 155 35 404 71 234 54 132 51 687 85 492 43 218 37 938 40 984 0 607 29 718 5 441 42 262 47 854 17 719 15 102 63 588 32 28 25 223 58 16 9 868 57 530 3 431 12 856 79 194 65 517 64 386 31 936 82 421 8 717 66 303 22 170 4 674 78 674 50 812 34 670 80 91 6 237 23 749 99 983
41 69 87 400 62 308 79 418 91 31 16 131 76 723 53 692 97 334 18 884 73 693 24 808 64 325 63 306 50 562 31 857 94 458 42 526 55 497 54 26 12 292 26 311 85 992 7 848 72 200 3 369 86 950 60 128 80 627 96 889 35 418 90 306 49 786 5 223 39 621 78 922 69 205 47 648 93 289 13 567 58 418 19 22 65 405 67 521 34 629 92 127 99 593 71 284 52 349 33 695 74 564 10 284 2 770 95 707 68 861 45 907 98 131 51 123 8 310 88 758 82 172 57 139 29 908 77 921 28 556 11 750 75 843 27 538 36 140 59 256 20 383 17 673 84 875 30 22 21 453 38 377 0 95 46 44 4 487 25 971 43 23 14 131 81 431 9 640 32 227 37 516 70 699 56 993 15 165 83 550 6 358 40 365 66 785 61 360 48 504 1 6 23 846 22 11 89 779 44 128
12 449 51 767 88 182 78 135 67 23 4 105 22 167 3 852 64 80 91 990 13 873 37 435 52 691 19 694 80 622 81 165 14 844 85 151 77 157 21 805 98 627 36 125 20 44 40 744 28 382 25 395 84 953 96 310 9 414 57 505 26 202 17 904 34 279 42 203 27 357 30 549 5 296 8 657 66 185 1 5 18 779 39 648 94 859 95 440 53 279 29 868 47 933 11 724 63 432 0 672 68 120 70 106 69 632 48 748 49 747 65 308 6 231 61 794 45 156 59 309 72 310 97 277 60 546 90 677 16 266 86 630 83 685 93 799 32 443 89 108 75 278 62 440 24 860 92 199 2 416 99 30 55 181 58 721 54 672 74 451 23 451 7 898 46 856 76 93 50 578 31 151 15 166 87 828 43 249 35 991 71 348 73 895 38 667 56 57 10 153 82 451 33 518 44 308 79 621 41 497
31 524 3 205 72 217 97 594 25 415 16 111 76 748 35 97 23 178 59 274 60 667 38 334 69 714 19 738 2 32 39 75 65 179 89 923 48 675 63 140 10 991 44 286 96 462 36 360 17 25 51 883 53 441 95 70 30 48 84 3 86 903 24 534 9 207 79 64 11 480 81 822 71 393 56 155 87 877 57 821 83 209 67 418 73 754 47 368 6 224 52 132 66 629 5 342 43 296 46 434 32 237 21 249 55 869 61 884 42 333 13 612 74 420 27 853 94 168 58 731 80 107 1 189 34 295 18 556 70 407 14 849 15 262 75 761 20 221 26 120 0 796 37 182 93 192 33 484 85 737 12 133 45 185 54 379 41 418 88 467 7 197 91 682 98 327 50 278 99 584 92 373 49 974 82 982 64 199 77 237 90 953 29 382 62 563 4 318 78 786 28 118 8 985 22 868 40 926 68 429
62 335 55 210 61 615 23 512 43 513 74 774 71 180 16 577 90 777 27 268 22 635 92 142 94 549 8 30 44 903 85 600 35 667 84 749 28 325 91 972 51 135 17 662 75 791 82 338 36 772 7 852 69 315 59 783 26 897 83 837 6 710 88 665 37 955 34 972 53 858 3 542 15 569 9 83 98 23 77 226 30 821 45 179 50 574 38 387 72 966 79 922 5 704 52 906 49 594 47 455 73 28 89 937 58 840 31 188 2 120 93 899 39 363 54 417 81 559 20 428 33 939 56 25 4 505 42 295 24 286 10 27 40 744 95 774 1 812 29 672 19 678 63 649 67 728 11 451 32 604 13 414 96 866 66 146 46 382 64 825 97 713 70 208 78 210 14 600 87 14 12 396 25 159 48 366 57 939 0 961 99 186 18 482 65 835 80 507 60 307 86 587 76 35 41 915 21 102 68 874
12 246 54 215 52 542 76 900 64 582 27 433 16 884 44 930 57 302 40 954 35 317 77 183 34 389 78 75 90 977 75 30 61 644 38 776 2 455 4 926 95 513 26 682 6 927 9 555 65 548 8 599 28 96 97 905 24 822 86 799 46 383 50 639 45 250 36 270 7 153 51 374 66 916 47 977 15 191 68 733 48 454 74 847 94 664 81 523 22 257 1 805 70 518 39 32 53 447 63 902 99 598 58 663 20 559 85 421 55 770 83 884 60 659 87 513 0 268 96 822 88 964 14 644 49 480 32 505 59 333 91 423 43 308 79 228 31 852 56 726 82 340 17 978 29 509 3 915 11 37 23 254 62 457 30 58 93 980 67 776 37 204 71 953 42 295 19 310 25 931 73 665 92 968 84 697 89 484 10 77 80 962 33 846 5 32 21 782 41 884 13 453 69 211 72 424 98 763 18 761
80 949 95 149 3 125 85 516 37 496 44 92 66 471 35 422 21 217 17 774 45 831 79 539 92 332 76 260 10 918 89 471 60 913 81 56 1 461 24 798 18 555 97 31 49 480 87 547 2 142 94 768 62 56 78 573 72 336 57 532 13 467 48 281 42 976 0 714 32 494 30 304 12 795 64 957 93 618 23 463 11 710 5 260 8 468 19 861 83 774 16 918 82 655 91 420 31 131 28 399 61 820 55 615 54 619 36 148 46 1 63 772 58 370 20 927 7 24 15 677 47 935 98 255 50 454 67 121 6 11 77 48 88 852 56 299 26 490 4 562 27 634 90 100 65 835 51 360 39 247 14 49 69 292 22 400 43 886 53 195 25 503 73 130 41 258 71 927 38 97 99 462 9 801 33 130 40 9 59 831 75 599 84 811 96 390 74 254 34 738 29 669 68 984 70 764 86 802 52 719
50 753 47 999 7 883 17 1 82 589 53 936 52 59 9 925 8 956 23 255 95 55 12 144 80 792 40 788 99 802 58 708 66 369 39 91 63 901 64 523 37 374 62 707 13 585 71 322 6 455 65 683 92 505 35 535 20 414 16 97 18 453 75 265 5 67 21 689 68 985 19 35 90 342 97 534 1 445 32 796 74 520 48 864 56 989 51 878 87 442 3 498 44 1 96 232 0 575 67 750 54 23 61 171 57 974 78 600 91 379 25 614 24 191 43 4 2 664 28 814 46 254 27 268 36 161 89 645 98 653 79 282 22 905 60 653 84 188 69 967 49 488 77 729 72 340 14 798 11 142 42 985 10 82 76 151 81 570 31 769 70 471 94 323 33 100 34 36 4 931 41 809 30 433 85 330 83 793 15 876 55 996 45 875 26 46 93 9 88 761 86 703 73 155 29 600 59 101 38 452
31 194 60 486 75 193 55 410 90 414 73 12 39 390 71 86 97 115 16 249 72 386 50 73 36 460 96 319 37 104 98 397 25 547 42 564 53 998 77 699 69 299 12 279 99 240 62 668 21 297 84 108 5 17 80 266 63 641 93 54 56 426 35 154 24 245 40 104 74 107 57 881 9 312 6 640 23 751 48 648 68 649 95 89 46 420 8 813 76 963 81 372 32 943 66 871 91 633 11 786 52 382 2 478 20 967 13 609 1 71 49 740 58 395 65 880 67 503 28 540 45 571 64 216 18 364 83 310 44 512 54 513 0 75 85 340 61 711 33 614 82 614 92 260 29 736 86 86 87 317 3 209 27 144 17 864 26 853 15 768 34 633 43 746 59 302 19 645 51 58 4 350 38 327 14 576 94 57 70 490 47 324 10 456 88 668 7 594 79 271 89 521 78 87 30 612 41 885 22 293
6 167 51 776 42 343 3 605 34 61 81 202 94 560 57 546 74 383 15 597 55 167 0 596 19 112 26 390 22 578 80 941 95 768 58 482 97 986 36 603 50 62 48 661 46 598 31 793 7 465 16 72 27 944 98 450 25 134 10 230 1 228 4 585 64 540 71 403 70 574 54 783 60 955 53 738 89 338 18 601 39 699 52 465 79 95 13 606 62 489 84 379 20 685 35 26 40 724 93 410 75 758 91 754 28 470 38 238 78 345 86 741 72 750 43 263 41 777 61 234 21 498 5 43 8 132 68 84 88 497 87 284 47 895 59 151 73 735 17 777 49 295 2 605 30 921 83 527 44 2 24 546 77 272 29 932 33 300 63 960 69 587 45 865 65 902 14 216 90 125 96 729 85 720 9 574 11 38 99 2 66 735 82 927 67 238 56 390 23 298 12 178 92 723 32 318 76 438 37 800
12 715 55 924 4 626 88 49 38 29 66 556 58 173 72 165 65 2 45 191 77 290 49 475 85 154 8 147 43 933 19 625 61 288 82 754 23 968 97 593 47 839 76 572 75 191 86 332 28 30 37 756 40 738 30 751 90 78 39 141 6 872 1 854 17 493 11 631 96 471 21 729 5 147 0 218 54 714 78 386 3 802 7 93 50 868 69 991 42 618 84 284 52 993 15 690 26 666 51 476 56 116 2 954 74 107 91 723 9 51 31 278 68 918 92 329 73 543 63 390 29 774 34 933 32 527 62 758 87 200 36 534 44 539 33 408 89 455 13 855 57 830 16 237 22 364 98 605 71 373 24 1000 48 698 64 768 79 797 41 830 18 111 59 531 99 337 83 981 80 439 95 2 67 520 60 888 81 451 25 872 53 549 46 357 93 431 35 938 20 520 94 380 14 673 70 84 10 138 27 300
2 580 90 61 69 766 0 339 9 116 93 865 72 218 96 841 41 909 58 83 55 773 27 730 12 364 57 757 4 402 42 206 50 343 56 998 46 739 36 919 10 928 67 790 18 721 15 855 80 500 92 1 35 7 66 811 11 114 91 61 5 383 34 407 37 151 53 458 70 60 62 607 82 119 79 150 71 631 84 568 59 238 52 642 77 557 24 497 17 684 54 244 19 100 98 241 1 62 45 137 49 758 83 518 61 345 78 503 63 543 33 231 75 938 88 164 99 137 60 871 28 505 51 215 7 463 29 150 22 348 64 265 44 886 87 518 13 272 32 535 85 335 65 591 30 794 47 455 14 80 73 71 21 899 26 661 16 507 43 490 68 722 23 745 94 807 39 753 25 787 31 606 38 18 76 130 89 637 6 881 81 616 20 773 97 802 8 724 48 485 40 150 95 447 74 358 3 398 86 475
70 827 16 537 4 846 36 491 88 141 23 848 52 132 78 257 87 861 77 139 79 106 76 988 15 725 95 65 2 16 85 973 84 809 68 640 34 439 75 517 57 177 65 747 64 722 54 488 35 695 56 961 24 974 13 937 41 884 61 542 47 410 50 442 94 861 93 400 48 1 27 665 40 666 81 216 18 932 53 706 71 615 83 483 97 581 43 621 44 180 74 428 14 311 92 933 1 399 0 400 42 761 11 354 55 985 3 550 72 177 31 756 69 406 49 665 21 245 32 532 25 438 82 651 20 188 51 440 62 528 59 600 19 691 12 891 38 767 46 699 39 108 60 47 17 972 96 593 29 881 33 224 9 818 30 392 90 55 98 294 22 393 99 916 67 933 63 454 66 802 8 214 5 235 80 22 73 386 10 9 26 247 7 947 89 50 91 59 45 114 28 193 37 802 58 572 86 705 6 222
45 934 30 606 55 576 82 91 12 800 80 912 15 530 65 528 63 645 73 185 2 451 72 347 9 876 61 446 10 758 0 37 98 105 77 448 47 794 62 601 41 408 29 541 64 223 11 442 46 164 49 529 6 519 69 343 84 231 99 784 43 495 93 14 40 12 24 819 50 4 97 706 32 312 48 981 13 803 8 418 26 135 33 9 54 57 81 464 25 275 3 554 35 841 91 755 60 167 71 6 94 316 16 314 1 506 57 608 96 322 66 172 74 127 4 305 59 494 85 233 68 529 21 626 36 920 19 54 23 76 67 296 87 516 42 545 20 879 27 180 92 392 34 194 38 109 95 198 76 44 22 258 17 442 37 725 90 9 86 131 51 331 52 774 88 955 75 924 89 14 78 959 44 11 53 943 31 697 39 71 58 957 7 128 56 254 18 268 5 569 28 708 83 524 70 376 79 349 14 252
24 385 15 112 59 47 99 92 91 211 60 738 88 335 7 389 58 22 10 67 30 155 98 59 56 87 38 163 67 661 57 227 18 207 34 638 71 919 86 885 20 596 55 567 6 663 78 666 94 490 54 826 35 533 36 395 49 558 84 70 53 505 4 285 28 514 61 830 89 345 45 404 64 244 12 299 37 32 5 211 32 26 19 728 21 811 16 766 17 296 87 809 90 140 75 892 27 170 25 536 83 370 68 300 80 549 9 653 40 904 33 562 93 487 44 34 23 97 72 326 66 887 85 393 79 125 65 946 77 519 2 570 82 692 41 78 50 934 73 220 69 466 46 778 62 586 31 567 39 716 42 487 29 410 22 164 13 734 76 58 3 90 26 650 0 622 14 830 63 704 97 918 48 563 8 773 96 859 11 542 81 544 51 99 95 227 74 546 70 37 52 943 92 627 47 343 1 260 43 694
50 595 25 57 0 137 19 846 3 690 83 445 60 178 80 372 5 473 39 624 63 158 74 338 82 123 70 808 85 994 87 41 90 120 1 973 71 910 18 222 24 313 11 458 73 695 79 724 47 957 34 510 92 77 56 695 2 282 51 322 10 388 43 624 14 8 6 335 21 337 96 954 22 839 44 453 95 146 31 215 9 129 41 90 46 152 69 927 72 873 7 117 64 328 45 679 84 483 30 166 66 636 89 34 75 165 27 868 67 25 58 926 13 347 86 82 40 58 49 886 99 617 59 967 17 233 28 327 37 665 4 664 29 949 53 386 98 52 68 116 52 648 61 949 12 165 65 580 81 519 20 654 38 961 32 814 35 645 77 45 62 43 94 869 88 153 23 332 36 932 16 454 33 827 91 230 26 815 42 768 76 926 97 401 48 218 15 241 93 335 54 777 78 977 57 666 55 995 8 498
84 205 60 550 27 887 86 554 46 714 98 284 32 33 97 306 79 334 7 182 53 956 17 343 58 733 95 126 8 857 89 248 5 937 42 940 14 344 70 550 10 118 62 734 26 742 45 507 78 964 28 629 9 616 85 72 71 693 0 847 77 646 40 224 54 479 37 519 76 59 75 74 24 876 94 381 72 9 21 487 56 596 15 891 90 793 82 193 47 860 29 285 4 576 3 331 99 520 81 988 11 429 22 283 1 980 23 543 18 198 87 776 68 552 31 534 43 475 83 666 61 977 38 397 6 930 69 941 88 964 74 98 50 713 12 705 66 406 36 691 19 747 52 402 49 856 2 495 34 609 51 14 39 566 20 991 65 930 91 32 57 149 33 552 80 357 93 305 44 588 67 824 59 731 35 309 41 220 13 594 25 426 73 353 48 457 55 584 30 315 16 231 96 499 63 532 92 237 64 283
46 182 66 875 17 531 56 462 58 236 2 22 32 352 36 980 72 325 9 862 14 651 40 540 3 133 90 756 5 853 93 411 34 540 13 803 67 215 44 878 54 338 87 795 49 305 86 762 94 233 63 306 31 37 26 289 18 5 24 936 88 650 62 660 16 430 48 399 52 493 41 991 80 190 51 837 20 577 43 246 50 158 45 72 79 799 19 522 57 939 60 285 11 993 96 671 1 646 28 229 84 272 70 133 78 489 76 789 35 437 42 905 39 36 21 72 83 140 55 224 65 360 12 603 10 357 64 608 75 571 8 285 68 797 30 994 25 490 97 400 98 721 85 935 29 125 6 368 23 178 59 494 37 819 4 119 77 372 81 808 33 542 38 571 74 856 61 440 92 938 0 197 69 834 73 930 99 927 47 71 22 373 91 775 15 359 95 617 53 257 89 778 27 993 71 743 82 631 7 794
78 186 34 379 39 259 55 813 92 933 22 402 21 424 47 229 0 930 30 550 46 970 76 313 96 162 57 432 4 37 63 363 33 539 27 47 69 827 14 641 81 678 56 793 15 202 94 395 7 966 87 493 17 931 61 80 66 435 1 651 29 111 28 836 44 604 5 121 54 988 73 58 83 596 43 931 97 277 89 490 68 163 45 949 20 648 74 184 10 949 42 360 50 721 12 537 36 159 85 727 82 676 41 570 71 933 8 500 32 112 6 270 75 73 88 300 11 718 52 868 70 143 72 676 64 569 67 75 65 779 60 183 31 639 49 675 13 380 40 597 3 710 23 922 37 826 86 649 19 322 9 327 77 698 62 519 99 794 95 974 98 810 51 552 2 202 80 945 91 336 35 547 24 243 79 303 48 317 25 98 18 167 58 147 59 495 16 774 53 121 84 828 38 860 93 808 90 41 26 764
45 218 37 126 65 477 24 448 40 627 28 94 58 955 95 707 30 438 34 753 27 554 49 439 81 145 55 607 75 377 53 489 7 802 67 19 38 607 94 264 71 573 21 506 13 602 36 937 31 535 32 102 56 435 85 434 52 138 47 225 33 206 0 961 54 705 89 336 99 751 25 824 41 563 66 583 19 528 46 48 72 580 44 163 51 695 6 623 78 55 14 903 29 900 88 952 4 520 84 278 86 241 9 429 2 213 91 593 63 778 42 355 64 909 15 534 69 835 3 857 74 281 60 782 8 593 62 854 98 615 77 441 20 8 11 223 83 109 97 401 76 876 48 90 26 354 61 719 16 748 90 803 87 640 5 701 70 440 80 520 10 614 12 713 82 931 35 986 43 170 18 835 59 179 93 451 22 764 39 364 79 789 92 454 23 773 57 843 50 374 1 511 68 294 17 700 96 349 73 800
39 669 30 295 46 212 23 885 44 82 70 451 9 420 72 110 71 112 93 501 88 544 58 966 54 256 33 457 49 994 27 100 15 927 29 267 62 754 43 525 7 175 98 307 82 845 64 436 38 91 96 211 92 578 32 632 59 523 12 302 95 480 61 648 25 216 5 358 40 755 4 53 84 929 20 18 90 589 55 356 8 756 83 10 63 825 28 271 24 905 41 297 13 163 2 975 26 376 36 134 18 363 52 495 48 651 37 463 53 952 35 800 74 326 3 867 86 345 42 573 6 722 1 121 69 78 22 786 0 297 10 298 60 102 17 598 76 27 19 392 78 994 85 50 66 783 67 970 34 630 16 733 91 406 21 269 56 928 97 813 99 730 68 840 94 705 47 28 89 876 77 164 81 168 14 541 50 362 57 806 45 302 79 233 51 854 75 539 87 108 65 427 31 940 73 239 80 112 11 292
53 996 35 689 24 831 77 851 65 765 59 950 48 692 18 213 28 691 52 329 26 646 9 372 2 703 81 396 39 88 7 680 83 461 75 662 86 410 22 743 5 443 63 841 60 757 82 226 46 389 19 246 78 924 99 853 11 757 96 504 8 310 13 954 80 383 17 161 38 103 44 164 1 19 68 69 31 854 15 859 55 860 79 169 97 98 47 576 23 629 27 527 57 565 54 374 34 531 14 410 70 347 40 659 45 294 50 152 62 307 37 442 3 249 21 1000 76 692 29 943 0 113 30 209 12 27 84 598 10 146 56 229 41 168 87 632 89 692 64 377 58 185 36 555 16 757 95 354 90 158 32 908 20 856 33 861 73 484 94 364 85 611 93 826 74 269 71 844 92 334 69 94 61 612 49 14 67 175 4 772 6 174 25 410 51 379 43 912 88 4 42 890 66 399 98 432 91 37 72 363
69 380 14 55 60 113 21 320 48 977 55 302 93 224 13 572 35 242 6 481 84 1000 79 716 61 638 75 956 72 765 40 103 70 983 90 816 68 995 64 731 86 371 99 550 85 488 67 573 57 311 36 119 49 973 29 115 58 914 53 309 7 282 11 762 31 575 76 690 96 297 26 968 88 965 32 299 23 394 50 133 39 241 18 976 94 486 30 27 22 403 1 667 43 720 34 839 2 230 15 426 56 749 37 27 66 728 12 75 74 988 98 497 59 865 46 971 73 865 97 286 19 481 63 610 8 235 54 976 52 50 16 7 91 821 80 765 95 301 82 884 4 170 5 218 51 536 10 30 78 529 9 621 71 749 92 91 0 872 25 344 83 582 17 263 47 373 41 547 3 467 81 389 28 360 65 836 62 22 27 319 45 780 38 45 89 118 20 483 33 548 42 770 87 536 44 682 77 178 24 469
48 21 74 437 50 554 0 464 45 396 88 678 99 14 8 142 11 679 94 496 5 483 72 959 46 115 90 596 79 56 33 167 40 705 77 866 26 654 76 401 2 625 54 88 10 747 57 597 96 343 21 530 23 345 47 307 24 765 22 14 68 276 34 786 17 480 69 386 60 504 29 2 56 935 16 941 9 328 62 634 66 518 93 214 19 75 61 335 35 833 41 85 92 553 38 346 32 251 43 45 64 364 53 421 78 839 63 922 65 594 67 906 81 453 7 612 91 494 97 599 36 270 89 464 95 774 84 730 71 251 75 608 70 7 18 4 3 319 4 934 98 876 80 605 13 854 86 242 42 638 27 941 58 309 25 301 39 13 12 354 44 936 37 706 31 93 20 835 14 362 82 520 28 796 15 216 87 407 52 158 55 303 73 979 51 950 49 676 85 852 30 695 59 506 1 801 83 99 6 419
76 296 56 894 48 661 35 987 77 74 43 895 87 86 18 428 12 874 68 145 40 272 73 242 36 42 80 757 0 484 11 864 61 392 75 263 39 605 70 418 74 768 16 219 64 744 89 474 10 937 41 845 84 363 45 430 6 249 19 707 69 103 29 411 97 428 59 441 65 120 15 80 8 856 2 489 85 945 66 761 13 20 81 133 72 372 22 565 28 735 93 834 88 583 42 79 46 228 31 115 98 987 79 222 26 891 38 279 54 861 95 25 7 579 24 872 4 951 78 379 57 812 5 1 83 865 23 934 55 17 91 107 21 265 96 631 86 538 47 428 37 642 52 574 49 775 92 524 32 504 50 505 27 657 51 941 62 393 94 100 44 315 33 575 1 647 17 407 67 485 58 326 60 243 14 83 34 777 63 377 71 667 90 450 3 70 82 31 30 260 99 130 53 10 9 991 25 355 20 662
61 749 0 316 97 612 70 874 77 104 8 619 9 342 25 320 96 996 20 451 59 38 75 628 51 536 49 208 86 471 24 512 53 274 34 564 5 140 30 757 26 438 12 979 95 204 78 199 35 572 29 473 48 588 7 443 82 308 1 90 73 954 41 127 80 860 42 13 45 725 14 902 94 522 50 598 21 922 83 855 15 134 64 215 93 362 36 914 74 167 40 218 72 695 90 390 81 997 62 333 56 429 22 209 85 878 52 259 58 565 98 45 99 514 54 939 65 652 2 556 6 705 13 751 37 979 91 104 57 269 84 348 44 920 18 536 28 146 76 824 89 625 17 491 39 217 43 77 23 721 68 162 3 732 87 248 67 890 55 542 19 556 79 782 4 442 71 678 69 750 66 164 60 59 16 18 27 148 63 858 47 722 32 409 31 471 10 451 11 426 92 443 33 522 88 491 46 705 38 316
19 898 30 158 90 631 7 86 39 154 97 569 3 86 44 721 8 460 4 287 5 933 13 18 73 265 56 690 92 287 66 501 12 264 23 564 55 729 46 400 6 37 27 784 50 121 61 678 70 785 24 50 48 682 62 485 94 792 1 640 86 627 22 405 80 96 16 156 2 487 84 613 9 885 77 415 89 527 79 667 20 345 54 683 68 892 60 167 72 961 81 397 76 873 87 477 67 427 99 189 95 108 34 277 33 747 37 859 91 461 17 449 45 940 64 720 93 447 63 778 35 547 25 990 85 492 38 79 47 768 32 557 96 446 41 708 26 830 49 571 43 591 59 843 75 410 58 375 36 433 18 537 29 32 42 883 0 938 83 871 31 192 10 19 15 408 52 499 65 208 57 286 88 42 53 771 78 459 74 888 71 847 69 374 14 399 82 793 28 423 98 87 51 716 40 438 21 23 11 222
70 264 63 722 87 586 95 629 38 80 8 240 93 267 99 564 80 665 13 600 55 976 67 465 83 61 20 115 35 736 85 495 90 392 88 957 42 356 40 994 12 386 92 727 52 779 21 133 7 375 18 949 14 152 65 944 6 842 59 410 60 862 86 921 37 408 64 70 46 60 48 757 53 545 44 538 43 396 69 940 11 657 94 752 47 973 36 438 79 356 98 593 71 992 23 798 74 553 57 692 91 55 33 865 17 29 9 840 32 465 62 731 84 200 10 607 73 451 2 566 97 149 96 895 34 937 30 288 76 258 72 309 25 65 75 336 27 992 3 640 77 352 78 596 41 620 50 440 29 230 5 99 51 644 16 289 28 141 82 874 89 469 61 440 1 263 66 757 81 337 26 904 22 301 4 955 54 702 68 833 0 772 19 966 56 249 49 919 15 697 45 86 58 482 39 570 31 326 24 498
83 521 41 991 35 356 98 74 58 102 39 842 17 112 3 459 95 70 51 566 42 626 97 512 65 26 78 331 19 112 61 609 74 969 21 395 36 834 64 779 68 285 40 185 24 639 1 932 52 483 91 158 49 397 62 425 10 836 99 681 80 597 63 494 73 297 20 514 14 988 15 560 32 459 93 916 33 517 6 243 45 904 9 221 22 701 96 916 43 162 70 347 90 31 86 458 87 57 12 140 2 293 30 589 79 177 46 570 25 768 18 698 29 958 94 41 59 990 7 403 50 571 31 111 5 579 44 600 47 258 55 903 54 899 71 260 75 582 37 537 48 827 23 742 0 293 89 233 27 543 82 465 38 489 60 891 76 30 34 923 72 957 85 88 67 882 13 439 16 629 84 600 11 643 8 327 69 206 53 612 81 987 28 857 56 900 26 862 88 612 4 44 77 131 92 888 66 686 57 80
37 197 30 749 31 788 46 808 99 33 15 448 34 110 53 965 11 469 33 623 23 266 62 872 74 338 27 307 65 387 85 395 90 62 52 663 1 468 38 588 50 279 70 939 76 878 18 911 57 803 49 412 66 924 86 743 42 341 48 209 88 40 7 113 25 138 5 756 75 710 82 750 24 985 20 507 96 606 77 667 39 952 10 851 45 303 51 622 19 75 4 608 64 39 28 726 87 104 0 227 56 111 16 743 67 294 59 281 43 331 44 401 32 892 13 59 79 479 73 373 84 886 91 863 17 821 81 972 61 313 40 891 69 652 58 899 60 256 35 185 21 738 22 894 54 175 94 531 3 721 2 384 63 909 12 588 14 192 78 372 29 167 97 289 93 240 92 940 71 470 8 675 47 855 98 811 68 970 41 337 9 618 89 641 83 865 36 638 95 762 80 507 72 704 26 100 55 273 6 491
86 554 43 92 20 359 74 571 93 230 9 884 4 653 11 714 42 722 83 459 51 154 87 9 65 622 94 996 30 747 64 909 97 324 81 404 37 573 61 249 44 947 23 465 36 831 77 839 78 386 71 338 54 627 56 963 58 577 10 117 3 275 6 571 67 379 82 657 7 776 59 463 48 41 95 97 45 365 12 505 92 992 52 480 17 250 24 753 39 922 19 583 2 661 28 248 55 650 70 593 26 826 14 119 60 145 34 456 22 499 91 316 69 69 18 646 90 523 38 751 53 505 33 665 0 253 40 207 88 144 46 259 57 154 27 76 63 355 66 165 98 902 1 385 99 338 21 240 31 20 32 288 15 263 80 80 85 400 13 849 76 958 49 742 68 530 96 833 8 617 84 504 16 115 25 859 47 455 79 919 73 855 5 141 41 244 50 420 72 739 35 266 62 836 29 391 75 176 89 647
34 241 54 878 18 589 21 252 30 301 75 943 17 195 79 506 23 489 71 323 89 409 83 579 7 691 88 382 99 360 53 922 65 150 43 87 52 57 32 592 37 715 68 968 73 427 24 792 3 62 80 530 46 120 98 672 33 907 19 849 76 671 11 772 5 711 10 951 69 292 78 817 81 388 39 136 82 275 57 514 22 596 95 386 27 300 47 706 48 422 56 678 29 345 16 488 49 741 86 695 90 747 58 24 87 566 70 942 36 297 59 795 97 874 44 424 31 170 25 573 50 466 74 613 96 978 1 7 77 793 94 293 9 977 64 841 55 419 2 336 61 937 66 46 62 419 92 978 15 262 8 315 85 553 91 330 6 40 67 509 28 651 35 630 45 275 42 662 38 482 51 677 84 736 14 916 20 998 0 640 40 324 4 414 26 412 72 222 13 574 93 356 60 323 63 658 41 998 12 114
67 310 74 667 19 465 10 752 61 35 48 64 35 329 78 369 70 810 38 350 56 705 55 678 64 162 97 79 83 895 81 839 41 229 25 88 99 922 77 277 96 892 51 248 22 570 59 199 17 621 79 656 73 662 46 895 11 704 13 972 72 169 42 943 57 505 4 932 44 238 40 974 87 528 76 279 12 867 24 937 71 293 1 621 14 10 16 448 94 854 26 142 6 633 91 750 28 875 80 613 27 987 98 308 20 872 66 115 88 568 84 195 34 441 50 489 85 503 33 763 23 461 68 613 36 860 62 133 30 681 60 704 63 597 0 378 5 582 39 523 31 78 82 118 32 500 52 627 93 140 95 949 37 61 90 960 29 991 49 184 8 822 2 517 75 272 43 131 9 224 21 397 45 362 53 718 7 237 47 299 69 413 89 406 18 334 3 795 86 453 65 207 54 321 58 435 92 481 15 553
86 32 0 328 17 911 29 77 82 37 6 598 57 798 20 242 93 481 1 839 76 779 50 447 7 92 49 615 18 973 90 807 24 222 72 658 95 580 22 341 73 172 85 123 96 851 25 642 71 407 56 721 16 134 83 338 89 990 34 752 37 135 77 359 42 3 94 418 75 291 38 480 59 875 62 720 40 297 32 619 81 95 44 857 92 563 52 466 21 856 58 197 87 77 10 780 33 503 98 910 60 210 67 195 45 58 68 292 61 237 70 653 84 19 15 132 36 621 91 577 97 403 9 20 79 658 47 920 27 299 69 805 30 612 48 526 74 59 35 53 8 332 65 531 5 827 3 441 64 298 19 315 88 870 31 372 99 620 53 470 51 159 80 694 23 864 55 812 4 612 14 179 41 40 11 721 2 583 28 278 12 933 43 161 66 972 78 82 13 87 46 336 26 860 54 486 63 752 39 1000
55 559 99 923 2 416 78 152 19 265 10 315 79 107 85 206 32 571 90 679 84 119 43 721 65 66 17 668 72 338 31 469 58 125 70 220 16 408 81 891 5 959 75 693 77 921 21 748 64 205 48 568 94 673 57 851 15 810 0 559 82 578 69 468 62 925 27 316 97 292 73 981 46 964 50 667 33 908 6 631 47 714 41 939 61 618 42 152 74 940 68 302 35 292 66 305 30 489 3 82 93 368 80 863 96 199 23 219 34 911 91 273 1 450 95 839 54 821 9 260 38 48 53 710 8 197 36 678 22 376 83 804 28 546 60 493 24 273 76 437 26 336 29 123 11 31 45 900 63 376 13 497 18 384 98 15 49 114 37 5 56 284 12 450 86 461 67 673 20 259 88 6 89 442 87 665 52 160 71 694 39 207 40 385 7 731 14 814 92 303 25 609 44 453 4 601 59 950 51 246
3 388 9 533 23 762 32 821 55 319 43 709 22 6 44 711 48 795 65 771 53 144 94 492 14 219 47 263 38 458 83 149 18 150 5 409 42 534 61 770 10 18 85 55 99 274 8 469 21 703 63 331 78 787 56 449 95 55 7 133 50 725 96 554 62 225 31 816 36 448 91 842 97 300 82 779 77 63 58 13 16 537 67 238 81 250 98 2 89 97 24 279 70 404 27 503 88 693 79 40 84 943 30 744 93 941 76 639 60 786 57 771 75 112 26 458 45 916 2 691 51 330 73 276 0 403 46 742 40 580 4 841 52 413 64 85 72 628 6 994 87 680 35 945 33 509 19 469 74 357 11 4 69 322 1 68 49 686 80 107 86 188 92 952 28 232 39 678 15 939 90 929 59 940 25 792 20 681 13 893 41 432 68 210 54 658 29 828 34 379 66 615 12 696 71 596 37 685 17 155
92 955 97 437 56 948 57 573 78 173 59 426 34 915 37 14 31 931 98 650 13 245 55 700 94 335 82 795 93 655 10 248 50 42 99 643 5 884 89 560 88 520 36 370 1 202 35 282 71 540 49 503 43 121 52 87 8 882 40 941 62 748 60 647 27 731 86 281 32 808 54 30 0 539 83 867 45 145 19 442 85 214 21 31 96 700 6 24 39 945 24 823 17 847 73 363 68 598 69 262 28 613 4 104 18 119 3 260 2 446 16 768 81 819 70 769 7 786 90 747 53 422 11 928 87 182 64 493 44 786 38 434 80 871 95 536 91 156 63 419 74 756 14 638 9 282 41 773 12 24 66 993 47 680 48 214 25 756 75 930 77 225 26 897 65 755 30 434 51 707 22 775 76 815 42 583 46 515 33 911 23 474 67 686 15 943 20 641 79 967 29 562 72 795 58 699 84 510 61 639
36 763 57 830 40 486 44 534 59 96 76 608 38 724 10 301 26 334 30 598 60 610 6 697 56 97 46 614 8 196 14 899 12 495 9 359 31 747 13 340 66 345 54 221 25 484 55 742 50 435 79 453 87 51 24 129 43 547 28 753 96 528 71 479 99 294 58 488 82 484 29 909 83 46 65 717 41 221 67 854 69 504 49 546 3 173 5 749 91 921 62 746 27 417 20 174 37 297 4 560 2 133 11 34 70 439 93 719 32 397 86 414 35 12 94 558 84 46 80 791 64 732 0 279 48 98 17 788 42 727 95 277 85 451 68 319 78 567 63 464 22 255 81 937 34 745 92 207 39 817 15 705 51 661 89 320 52 264 45 313 88 723 74 262 90 337 72 438 77 571 61 464 16 968 1 954 97 631 47 634 7 596 75 767 19 365 18 163 33 576 98 561 23 219 21 762 53 373 73 457
14 775 63 509 4 909 47 266 19 167 54 375 51 290 45 818 81 850 74 869 70 957 89 855 58 402 33 990 55 347 22 243 1 113 31 285 84 90 85 965 76 256 96 548 5 1 15 125 18 367 60 303 87 933 30 596 78 214 62 889 44 920 49 246 41 802 91 487 56 131 99 765 27 516 79 240 82 820 48 659 57 875 32 661 7 411 88 699 93 89 25 755 52 975 3 21 29 203 95 97 21 678 97 45 37 378 42 768 66 385 36 510 73 367 86 783 38 181 61 624 39 236 6 728 46 774 59 242 17 309 0 955 53 278 72 886 10 293 69 916 20 988 24 57 26 196 75 251 94 335 83 747 8 838 67 201 65 433 80 121 71 895 12 50 64 513 92 708 16 883 35 475 23 712 9 789 90 922 11 200 28 837 40 200 34 664 43 538 2 93 68 362 13 179 50 956 77 226 98 649
15 61 46 121 23 44 32 439 82 202 12 812 38 925 84 649 8 651 59 940 10 773 55 82 44 785 96 849 13 710 17 767 69 261 22 143 21 586 5 447 7 627 50 214 51 601 43 433 70 783 68 947 52 735 74 322 3 560 28 151 0 82 48 577 20 898 76 170 39 409 49 17 61 808 29 244 11 927 16 331 42 381 35 256 93 423 58 340 90 987 24 621 95 554 78 218 80 933 41 114 73 68 18 303 26 959 45 205 97 724 72 336 75 629 65 984 47 322 36 941 19 329 54 272 86 467 1 652 6 166 62 356 67 95 83 212 14 698 71 542 99 308 30 155 31 520 89 633 98 515 64 508 87 11 40 296 4 792 66 833 2 215 34 814 91 512 9 329 88 16 77 336 92 371 60 495 81 350 63 563 56 584 85 863 53 785 94 843 57 576 25 212 79 894 33 985 37 530 27 843
51 548 73 360 62 742 75 678 34 992 44 244 48 901 98 238 4 492 22 479 5 109 81 600 16 982 31 913 91 19 21 90 24 740 99 188 14 593 39 483 37 958 70 722 19 855 26 604 35 996 17 707 12 517 43 119 20 534 58 462 78 495 65 858 8 763 3 875 18 545 30 752 57 80 23 499 46 314 88 197 89 842 61 549 9 357 84 459 86 743 28 646 42 425 52 629 13 159 15 852 38 243 6 176 94 112 7 303 45 834 10 793 95 22 97 397 11 488 80 975 27 450 49 792 67 808 71 198 2 265 60 806 47 194 76 341 83 654 25 620 59 396 79 797 1 690 82 591 72 315 36 310 33 702 63 258 56 791 50 575 41 51 92 837 85 980 68 570 74 129 54 152 93 436 29 666 66 212 0 252 53 274 64 201 96 661 87 642 32 130 55 883 90 973 69 722 77 981 40 505
66 636 75 914 97 400 14 90 11 823 7 505 21 99 83 116 4 231 18 967 43 671 62 803 61 166 41 675 47 201 91 396 84 429 80 408 31 643 10 529 87 249 9 453 26 434 46 226 79 556 44 200 73 218 55 179 24 968 99 806 93 445 37 799 34 70 95 833 39 402 23 785 96 813 32 647 89 858 65 835 76 334 45 755 17 463 3 318 36 331 81 562 40 77 15 644 56 560 67 956 35 874 33 541 53 626 60 196 59 258 29 820 64 211 30 758 88 698 51 421 77 8 6 20 28 166 98 381 8 322 92 926 90 71 50 414 58 368 94 4 74 876 13 958 54 926 1 376 86 953 68 523 19 879 82 941 48 37 16 229 72 253 38 510 22 733 5 207 71 753 20 908 2 710 25 795 27 974 63 792 52 728 57 826 42 376 69 313 85 405 78 285 0 682 70 379 49 305 12 804
64 141 75 493 61 388 2 992 22 884 58 380 92 59 29 582 94 668 36 953 80 4 19 754 9 817 32 435 31 928 57 149 24 556 6 907 73 155 27 773 95 361 21 659 45 38 52 160 26 660 81 537 85 918 50 709 74 115 77 294 55 837 62 647 25 23 20 549 60 383 13 686 28 540 4 226 5 527 51 60 18 312 88 809 59 727 54 705 96 152 72 736 30 79 98 883 79 646 41 146 40 996 83 325 70 919 15 249 66 514 8 211 46 161 39 447 97 788 37 759 11 889 34 361 3 168 33 595 7 658 47 489 17 944 14 596 49 722 23 238 0 955 43 648 12 758 38 754 1 514 82 740 86 454 89 72 87 941 99 859 56 796 10 472 90 222 65 767 63 349 42 40 91 398 16 581 35 586 76 128 44 340 78 25 84 568 71 626 68 12 93 173 53 219 48 53 67 636 69 455
45 1 69 13 67 825 16 286 95 723 91 120 81 944 23 296 90 191 19 359 5 408 44 940 87 176 41 551 94 157 72 918 11 535 83 27 86 848 28 69 59 435 4 736 43 49 37 93 61 483 30 76 92 183 34 33 97 325 82 180 96 190 64 529 35 191 38 825 73 735 42 499 68 778 24 206 12 677 22 641 58 582 78 985 2 499 31 767 0 544 88 307 99 356 56 400 70 649 47 646 77 594 66 404 17 136 10 74 36 944 50 1000 25 456 33 596 6 571 80 434 84 652 40 971 85 419 15 670 18 878 39 920 46 63 27 346 1 639 49 961 57 198 32 955 20 128 79 130 74 258 14 114 93 655 3 450 29 471 53 119 13 406 52 5 48 362 75 472 55 110 51 435 89 316 54 982 7 457 76 636 21 694 63 196 26 556 60 118 65 430 71 172 8 787 9 669 98 831 62 424
22 814 51 189 17 767 42 610 54 697 63 71 65 49 45 705 33 626 88 382 91 315 26 720 53 691 0 197 92 155 61 301 14 640 8 270 40 906 96 283 36 874 80 545 83 562 24 396 90 570 41 224 73 588 37 254 84 657 87 444 16 930 47 832 94 396 85 797 56 475 93 250 71 477 18 106 29 757 23 431 13 356 77 619 99 724 2 392 10 149 11 232 35 240 38 173 43 506 30 537 4 989 20 602 19 905 46 376 70 357 98 125 72 617 95 654 44 960 52 8 7 302 68 473 78 907 28 711 15 916 89 687 5 230 62 607 49 23 97 529 25 328 12 808 57 657 50 591 58 29 86 633 3 917 64 524 59 895 31 519 66 353 74 518 67 474 69 377 34 64 1 884 76 665 82 939 79 917 27 564 6 751 55 677 32 292 39 760 75 888 9 168 21 642 48 564 60 366 81 44
29 525 87 751 23 95 41 641 18 205 83 588 13 147 95 920 90 858 51 748 12 659 81 212 75 296 64 913 24 661 27 699 47 13 22 473 86 748 1 835 9 979 96 53 33 500 82 283 45 416 14 525 98 508 0 183 62 642 79 163 76 876 4 727 26 809 35 528 28 454 67 645 97 85 49 806 8 641 5 33 55 566 89 324 52 648 61 418 63 971 92 703 53 825 59 771 20 146 34 571 78 905 74 448 6 909 21 262 32 340 77 452 73 358 46 173 44 875 57 665 99 993 65 974 2 415 16 810 66 920 7 936 93 841 50 800 68 860 40 75 15 36 3 151 91 118 54 264 60 618 80 733 85 878 72 852 56 834 36 415 70 75 10 359 42 699 30 543 43 593 88 643 11 187 31 77 19 17 69 667 58 137 71 73 48 994 17 145 39 432 94 315 25 549 38 964 37 180 84 255
69 182 20 485 29 879 92 336 39 310 74 60 31 604 53 624 86 54 14 916 89 109 58 697 3 598 45 575 22 680 61 315 93 299 72 7 23 820 16 586 59 126 19 955 1 185 84 139 24 529 76 786 38 78 32 20 5 166 88 334 71 644 56 69 18 984 55 416 25 871 13 535 0 978 63 405 64 92 62 415 42 854 90 434 82 966 41 854 21 13 75 569 94 323 7 448 15 261 48 159 27 420 66 392 70 378 54 225 8 321 26 620 95 491 60 483 30 18 83 986 79 405 4 596 51 515 17 751 9 261 98 889 57 687 12 439 46 518 50 245 11 573 78 679 65 658 87 42 44 840 68 914 28 933 36 943 85 824 99 467 96 69 77 414 43 934 67 896 40 790 81 321 2 644 6 736 52 811 73 232 34 947 33 801 80 679 47 369 10 254 37 872 97 681 49 828 35 460 91 646
6 781 65 914 24 691 9 763 26 926 5 778 76 64 69 89 31 330 95 335 71 931 93 248 84 543 7 130 59 86 55 793 91 537 25 807 78 462 60 938 83 869 57 990 50 11 80 453 51 359 86 929 1 202 87 645 88 432 3 709 64 769 38 478 47 60 0 519 14 554 11 375 79 991 32 172 4 353 15 519 33 1000 27 84 90 751 75 641 81 877 12 397 53 385 97 46 18 766 89 856 61 315 39 70 74 198 49 817 46 590 17 634 43 163 92 304 77 113 40 873 85 7 54 7 45 179 20 172 62 319 35 424 30 742 36 416 70 848 82 653 56 607 99 896 13 282 52 851 41 178 2 333 42 5 94 227 48 123 34 35 67 64 72 766 29 183 21 616 58 688 44 997 68 745 73 964 66 645 16 171 28 56 23 160 19 465 10 623 22 694 37 556 63 753 8 457 96 355 98 993
97 870 16 904 9 72 40 440 84 69 94 310 99 175 88 381 28 978 79 905 38 615 21 979 91 796 81 495 50 550 36 525 85 505 69 917 61 839 29 943 1 194 80 612 18 252 33 847 71 986 74 569 30 645 0 443 10 192 63 375 44 69 95 263 17 739 23 602 54 861 86 939 31 69 73 499 53 514 98 127 26 88 82 291 34 378 46 468 25 558 42 814 52 948 65 825 55 205 2 758 70 21 32 174 56 542 90 401 35 327 12 441 59 254 62 40 96 612 58 682 51 582 68 124 14 400 92 989 37 141 15 279 45 93 39 12 27 486 4 644 48 303 89 894 83 788 24 125 93 655 64 24 77 969 6 183 47 470 57 223 49 38 3 52 22 807 87 23 60 13 20 180 76 55 5 650 67 482 7 529 43 424 72 824 66 24 11 422 19 792 13 224 41 24 75 562 8 729 78 625
28 883 48 535 58 850 94 815 87 49 0 802 93 587 21 781 59 530 15 255 75 590 82 795 29 98 39 178 63 760 90 948 44 866 25 595 40 910 4 95 27 561 24 431 7 837 45 24 43 426 72 648 67 282 91 819 60 374 86 25 89 32 92 820 5 58 62 487 35 319 95 173 14 931 85 631 47 673 88 373 51 110 97 736 3 537 18 249 6 420 49 13 53 109 77 346 68 338 42 322 61 874 34 212 8 447 65 103 12 886 41 374 9 759 37 182 22 504 73 594 76 165 36 333 23 188 64 170 19 277 2 441 56 722 69 501 32 590 99 375 52 62 84 405 17 551 54 536 30 395 66 38 98 929 71 752 26 89 33 350 31 353 20 915 78 829 96 411 83 249 55 653 81 87 38 21 79 52 16 412 46 575 1 154 10 808 13 197 11 25 57 983 74 641 50 655 70 352 80 674
69 87 50 519 45 710 37 545 73 913 57 969 22 864 66 694 23 155 15 665 79 296 99 370 38 283 36 987 41 725 63 266 84 322 86 181 7 142 43 467 56 757 60 350 34 371 49 894 90 427 61 611 78 964 8 280 80 625 74 886 10 603 65 168 92 281 1 819 48 604 54 317 26 834 6 897 68 165 64 660 70 336 2 705 88 584 13 139 14 620 85 15 62 277 81 893 95 662 25 402 71 596 5 706 39 374 33 49 46 273 24 770 76 459 97 955 51 104 91 175 29 411 0 867 40 184 55 612 52 401 67 335 11 452 4 341 82 460 75 331 77 724 44 348 89 987 35 839 18 258 83 365 42 695 53 714 87 80 93 175 59 697 19 185 9 312 31 624 30 747 72 383 17 251 12 795 32 491 27 987 96 202 98 736 21 673 47 505 94 123 58 553 28 769 16 694 3 547 20 213
20 564 0 804 41 178 32 43 27 913 85 221 47 421 26 68 70 665 62 807 72 620 29 540 49 280 25 357 37 475 2 807 64 207 45 398 63 182 28 53 67 247 24 437 14 78 88 137 68 456 83 500 33 696 87 820 78 615 4 725 95 333 57 888 53 230 82 318 16 156 23 676 9 581 84 608 73 474 40 644 92 598 55 309 97 980 54 649 90 302 10 723 46 292 44 260 34 856 75 793 91 911 89 794 3 275 19 101 71 559 11 797 39 636 43 976 86 620 65 688 60 558 81 543 13 261 8 948 35 717 50 767 31 316 51 99 80 987 1 347 12 144 21 552 22 418 48 541 94 916 52 913 7 864 38 167 98 644 79 131 6 464 74 492 61 72 58 297 42 388 17 593 96 673 36 416 59 40 5 417 15 457 93 513 56 603 66 193 30 239 99 715 77 143 18 521 69 767 76 989
8 351 28 467 96 945 17 326 48 304 59 268 93 112 73 577 64 840 79 740 22 250 87 632 0 795 69 596 13 967 91 907 92 197 95 522 57 450 61 773 70 50 49 788 11 884 40 948 6 864 14 39 2 720 68 779 39 502 9 546 4 906 50 725 90 670 32 348 67 641 58 312 81 949 37 87 23 499 98 348 10 44 53 767 66 80 78 143 29 31 30 875 94 654 97 390 34 882 71 647 21 243 52 810 26 612 24 195 36 282 47 380 88 267 38 580 44 436 5 382 12 47 76 221 3 575 25 832 51 379 86 378 65 621 56 36 84 29 18 48 15 283 35 926 45 391 60 468 83 570 1 283 16 606 33 135 31 691 99 926 62 408 41 18 46 210 77 545 43 163 19 388 63 773 85 14 74 512 82 37 75 422 72 737 80 6 7 854 42 780 54 521 27 114 20 544 55 792 89 52
14 12 66 901 86 859 52 324 19 238 54 838 41 213 37 634 24 29 28 170 53 200 45 997 74 378 61 408 68 843 57 279 6 594 8 258 23 650 56 765 13 9 33 342 30 691 73 912 60 174 2 610 26 108 0 797 16 120 5 419 80 159 44 789 10 942 62 841 59 735 84 857 40 75 75 867 31 765 29 239 3 424 49 58 97 11 93 938 55 876 96 965 27 929 4 856 58 959 42 361 92 838 20 501 99 204 46 434 90 782 7 583 67 516 22 787 89 778 48 775 18 31 69 430 76 918 63 275 71 318 95 784 25 811 98 618 12 172 32 300 47 5 81 717 65 387 17 226 35 350 9 358 11 354 70 196 72 353 15 872 94 572 83 501 91 443 38 987 88 748 36 206 78 780 21 306 34 268 77 207 85 292 39 267 1 677 43 358 87 824 64 922 50 489 79 783 82 547 51 690
61 92 94 400 38 649 57 90 45 697 63 263 55 551 72 647 97 209 95 554 52 430 59 171 64 262 60 275 84 111 36 42 91 62 99 510 75 392 69 709 78 642 58 889 37 36 22 62 85 126 10 991 39 841 50 550 43 547 81 608 18 251 28 902 98 512 77 241 54 870 16 968 42 456 46 747 68 257 79 297 9 348 5 683 83 677 49 45 35 849 47 845 12 588 71 647 27 212 70 221 0 847 34 908 44 866 65 964 73 920 66 819 19 44 90 836 40 358 4 691 80 624 31 961 7 255 76 488 32 803 89 299 30 376 96 420 3 722 33 44 67 399 11 534 25 447 48 802 6 874 88 386 56 48 41 569 62 264 1 445 23 12 24 904 51 20 93 731 2 751 8 463 82 723 20 294 17 197 87 106 53 331 15 93 74 211 86 12 29 395 13 663 21 913 92 996 14 578 26 946
22 115 4 780 71 511 18 253 43 255 34 348 36 151 41 174 92 921 24 682 44 214 32 120 27 489 91 939 29 212 30 629 7 783 31 803 65 713 13 844 42 13 33 53 45 235 61 191 38 66 63 279 1 195 74 964 83 830 23 518 51 841 25 550 26 793 85 569 8 380 11 943 64 471 62 100 53 675 40 156 73 374 21 524 35 513 67 301 75 744 17 489 99 155 93 992 79 675 58 925 6 445 48 609 70 990 39 224 37 227 86 559 69 135 78 605 28 412 15 573 76 879 56 493 16 704 94 924 49 270 0 710 54 522 72 410 2 843 20 87 19 160 89 106 98 100 3 251 80 119 55 96 82 492 84 695 88 724 59 846 57 978 90 538 10 717 46 255 66 774 77 776 81 886 96 727 14 534 97 51 5 352 12 182 47 839 60 758 87 187 68 248 52 920 9 911 95 348 50 10
56 967 86 401 27 874 74 138 32 159 29 435 93 603 90 211 13 329 19 465 14 883 26 852 91 623 34 773 83 460 39 828 6 768 62 1 2 409 55 397 24 437 8 779 67 484 75 994 46 882 95 861 87 240 49 822 72 720 7 273 69 560 36 202 57 824 18 550 40 422 54 34 45 810 89 913 76 864 71 484 80 571 96 210 64 685 4 502 12 277 47 241 25 734 51 156 92 360 97 262 20 719 21 203 43 358 50 91 31 60 5 933 37 701 35 366 81 337 77 593 65 685 23 526 70 529 3 390 33 609 60 481 15 528 73 844 0 882 82 703 17 292 11 623 98 55 28 407 22 446 79 608 94 353 9 573 30 607 78 826 84 747 61 148 16 749 48 926 88 951 59 85 41 325 38 220 58 155 85 244 99 690 1 703 44 186 68 780 53 611 10 19 42 542 52 271 66 83 63 981
7 443 17 755 77 10 65 487 69 272 66 44 14 329 15 478 98 999 83 458 34 299 13 962 22 772 38 383 94 694 62 666 11 418 36 727 99 793 42 970 26 688 52 420 5 368 78 570 57 898 76 573 32 690 86 252 46 196 70 707 18 308 75 57 82 953 95 480 61 758 37 584 68 818 63 596 16 107 87 252 41 267 64 645 88 46 85 273 2 143 28 546 51 199 45 403 59 915 93 932 25 709 21 347 81 280 24 642 72 502 40 703 67 706 97 551 89 650 47 429 60 222 9 74 91 822 58 796 10 480 49 282 1 972 54 975 23 122 74 780 29 31 8 814 48 800 71 571 6 284 4 546 31 536 39 370 79 756 96 525 53 576 19 424 35 334 90 852 92 984 27 561 56 873 84 755 80 926 30 925 0 655 3 883 33 768 73 128 20 69 12 402 44 283 55 933 50 200 43 407
10 482 34 184 41 825 88 624 94 755 9 638 28 961 42 418 84 724 46 971 92 384 2 684 91 923 35 784 49 406 72 105 58 403 36 198 48 876 60 592 25 785 90 668 5 21 29 881 75 830 31 88 81 823 99 407 68 520 47 310 3 550 71 140 22 96 8 195 73 495 51 661 0 536 27 252 55 705 64 588 50 774 38 824 86 231 66 28 59 913 67 614 79 682 12 764 16 293 1 204 53 868 78 971 98 817 54 198 85 656 39 804 30 109 33 63 23 869 4 750 61 368 96 719 11 585 7 539 57 392 93 642 89 898 74 347 52 819 14 736 83 528 15 12 82 90 37 974 97 398 18 112 17 254 20 680 77 999 21 596 63 106 95 513 32 837 6 520 80 968 45 281 24 724 76 631 69 96 44 81 13 950 43 509 62 170 26 662 19 255 65 648 70 644 40 672 56 497 87 980
40 632 36 358 68 442 29 135 50 821 99 576 63 737 74 486 51 870 32 145 43 815 37 74 33 119 79 487 5 914 16 971 49 867 54 695 58 725 61 903 41 795 94 370 15 59 65 206 72 393 27 478 57 971 26 701 47 258 88 810 53 861 71 398 12 186 2 595 75 91 85 208 11 50 95 788 62 227 31 600 87 124 0 557 30 288 97 844 17 743 25 458 38 456 64 168 67 862 82 838 83 432 56 567 86 954 20 837 59 355 70 479 8 256 6 299 3 258 44 753 66 30 90 900 77 949 23 555 46 358 84 145 73 871 14 188 21 117 42 875 22 160 18 692 91 653 89 344 4 61 24 85 19 662 60 711 7 258 78 506 96 508 81 913 1 351 52 427 45 818 92 502 76 536 10 338 35 540 34 73 55 14 69 45 48 610 93 226 80 603 39 216 13 512 98 542 9 251 28 422
29 666 30 788 35 773 72 452 66 605 96 646 24 233 63 122 27 377 42 258 67 100 71 207 65 483 26 460 43 303 59 184 22 686 44 371 83 422 25 884 3 641 94 597 4 940 19 391 55 476 98 55 36 115 60 33 11 436 86 100 0 873 52 378 51 414 28 129 89 334 79 613 58 320 93 531 33 274 80 70 20 811 92 414 54 75 40 777 38 53 46 956 84 916 37 537 7 402 81 662 91 306 88 393 39 219 61 617 70 280 64 410 95 983 14 880 47 498 18 266 2 917 31 929 13 622 41 349 12 868 48 463 97 454 5 563 53 402 57 972 10 234 56 22 17 160 9 297 32 539 8 86 78 158 82 507 45 715 76 66 87 891 74 835 73 847 49 93 34 149 69 243 50 22 99 715 62 279 1 376 16 795 68 7 85 433 90 872 77 174 6 139 23 488 21 857 75 490 15 282
50 598 65 316 21 855 57 85 81 324 17 692 20 143 83 496 36 460 1 271 5 830 8 528 43 324 24 976 79 506 97 596 28 900 67 182 49 826 54 901 89 657 38 892 25 939 13 748 70 714 85 806 4 398 37 950 31 967 18 757 99 997 46 422 19 889 47 223 33 844 56 495 71 284 34 206 16 308 61 908 22 346 69 371 84 954 2 335 63 97 6 855 73 759 42 90 75 620 27 934 74 297 76 301 29 296 66 824 39 830 78 228 0 540 48 981 98 888 40 796 26 60 58 260 32 572 88 779 51 87 30 985 86 989 10 993 7 595 53 441 93 605 62 750 92 203 82 483 87 324 64 801 72 679 91 820 59 849 77 651 23 465 95 999 14 389 41 726 96 376 3 575 52 943 11 149 9 469 68 555 45 874 55 49 44 499 60 213 12 562 80 132 90 124 35 774 94 981 15 214
82 182 18 850 90 991 74 338 44 356 17 163 42 830 78 765 15 560 51 661 34 324 85 610 81 359 39 205 60 515 92 324 80 61 59 182 22 643 3 513 49 559 61 330 4 734 84 920 24 144 71 106 45 700 83 775 65 19 2 514 53 834 67 403 12 951 95 452 72 6 9 836 33 560 75 303 70 518 10 20 7 490 73 884 94 518 87 749 29 217 6 52 43 79 26 244 56 148 30 689 91 317 76 78 77 560 68 280 31 945 35 85 27 456 20 792 32 365 36 942 63 593 57 682 8 415 89 83 41 60 21 404 98 412 50 768 55 757 66 388 52 430 16 652 69 457 38 493 11 400 62 190 25 548 28 9 1 6 54 889 14 104 58 836 97 977 96 782 93 385 0 280 64 344 48 941 86 446 23 362 88 362 47 455 40 282 99 841 37 56 13 458 46 352 79 478 5 400 19 354
43 957 62 652 88 452 81 257 31 303 33 605 68 384 20 11 93 108 22 695 95 754 26 688 37 901 12 442 89 333 54 638 53 705 6 974 80 109 87 891 38 710 46 189 10 679 15 388 19 514 79 938 47 449 66 365 21 928 78 997 39 444 65 638 14 165 52 509 3 722 85 461 25 42 49 24 18 202 91 126 74 693 70 906 63 385 41 620 57 704 35 455 59 322 5 250 55 171 77 743 64 70 0 323 44 828 50 317 2 463 56 530 90 949 42 451 48 614 30 303 24 110 36 910 75 860 73 271 7 785 51 578 40 806 34 807 72 205 98 66 94 729 8 316 96 226 13 822 16 941 28 977 11 700 27 401 69 71 45 142 83 698 97 77 29 726 23 970 84 69 61 830 71 278 86 349 9 406 99 584 92 635 82 77 17 896 76 317 32 725 67 427 1 821 4 39 58 674 60 808
32 133 92 526 79 538 63 993 88 152 74 871 5 348 87 516 59 621 4 842 81 709 43 422 52 99 49 430 9 648 84 363 23 236 15 979 85 577 76 393 80 474 71 371 20 988 0 754 33 169 77 669 78 299 69 436 11 565 21 312 70 924 94 30 18 708 61 953 29 688 47 457 13 195 64 961 75 624 6 617 1 279 93 430 56 267 3 550 99 818 58 525 36 546 66 451 41 174 72 360 25 508 48 370 17 101 34 785 60 285 14 642 82 382 53 187 46 889 10 911 65 612 22 281 68 31 96 341 98 384 39 767 89 656 57 784 35 351 95 721 2 911 40 834 28 327 30 491 97 722 62 626 44 611 45 365 24 647 51 181 31 933 55 723 19 530 7 196 86 459 26 335 37 146 16 882 38 242 27 299 67 852 73 760 8 887 50 311 90 950 83 935 54 541 42 627 91 94 12 610
19 432 51 570 26 51 84 37 60 736 83 427 76 185 93 117 11 977 2 781 95 210 34 838 59 431 69 118 82 368 91 835 64 607 3 832 1 951 21 758 35 49 99 592 56 807 94 220 53 122 72 61 81 71 20 195 68 245 62 58 4 893 32 898 88 545 44 983 37 914 23 6 74 910 16 314 22 122 54 829 43 1 96 70 73 601 33 345 55 415 18 277 52 825 40 235 65 966 39 248 24 72 46 568 78 263 41 87 49 638 86 21 7 512 9 783 27 381 98 490 50 350 6 207 89 449 14 958 15 479 29 998 31 342 48 320 87 646 79 726 45 233 0 308 38 71 10 301 17 543 13 378 25 34 36 798 63 641 70 871 12 940 75 683 90 169 85 870 58 961 66 428 5 343 67 207 8 479 47 361 57 44 92 642 80 171 97 975 28 103 71 865 30 910 61 851 77 901 42 583
76 890 40 977 6 267 55 480 59 879 43 543 5 232 70 334 97 11 83 731 23 398 79 853 73 757 29 125 96 79 2 500 95 762 89 690 57 915 14 160 0 81 74 15 13 727 69 383 81 673 25 870 21 538 67 230 87 386 3 616 12 770 88 63 85 112 9 367 78 716 45 619 30 188 4 855 32 575 48 512 52 422 37 744 61 217 86 647 82 757 58 434 75 116 98 573 94 462 16 406 63 73 19 211 34 523 41 805 91 804 8 892 66 938 31 936 92 135 90 394 22 319 77 930 99 801 50 910 15 540 7 142 38 327 49 426 27 532 47 864 54 458 20 453 60 319 84 395 64 577 35 594 10 191 11 543 17 861 18 605 56 434 80 964 39 250 62 860 51 32 93 263 53 134 44 861 42 516 1 56 36 986 72 961 46 808 24 302 68 245 33 173 28 120 26 680 65 328 71 905
59 489 66 401 2 316 72 600 7 771 71 502 8 744 24 42 33 416 41 103 39 118 23 849 90 913 28 871 85 621 88 782 56 590 58 66 93 833 87 687 4 738 25 331 12 30 16 632 94 66 38 319 45 108 99 722 20 522 54 281 53 228 64 468 61 968 46 763 13 441 55 301 9 340 69 397 49 546 40 452 52 524 36 589 43 764 3 284 95 983 91 228 11 964 62 71 86 791 84 17 97 681 63 317 77 745 27 236 60 688 1 505 80 377 15 337 18 777 78 368 65 518 50 310 81 327 37 495 14 644 10 995 42 949 44 841 68 985 17 574 0 604 73 234 29 439 31 207 21 193 79 50 34 280 98 639 47 91 96 209 35 448 92 56 57 346 82 43 70 428 5 688 74 371 76 793 19 120 89 176 83 264 6 644 32 94 51 99 22 636 75 990 30 347 26 446 48 124 67 271
29 739 45 611 93 593 19 616 16 749 70 545 80 530 77 608 22 633 39 867 91 775 66 465 12 973 64 651 76 64 27 246 68 543 41 707 11 787 95 3 85 813 32 128 35 373 36 385 69 24 81 44 67 496 51 285 33 839 96 438 20 130 10 347 8 712 94 744 18 622 48 780 53 633 6 733 88 732 7 265 92 349 71 285 38 579 56 595 43 258 74 974 89 727 13 729 98 334 84 632 49 14 25 477 79 618 0 30 21 308 2 372 17 919 1 572 63 374 55 263 72 253 83 825 30 395 99 194 46 443 3 66 28 399 40 369 31 304 15 360 4 41 90 322 42 328 9 64 14 660 58 387 82 634 50 166 5 779 65 417 97 326 54 829 75 341 37 394 61 876 23 220 62 729 86 960 78 151 52 8 60 955 47 322 26 329 87 650 59 11 73 16 34 400 44 773 24 455 57 739
59 190 64 887 81 159 8 470 22 302 52 809 19 542 73 741 18 330 53 621 3 872 69 121 20 682 79 459 21 911 54 837 77 751 98 824 29 24 66 289 10 741 74 139 67 282 34 384 15 302 61 285 9 510 27 16 40 788 96 229 55 402 68 709 6 95 35 461 45 832 26 978 80 476 39 636 17 436 16 773 75 302 42 129 87 274 99 598 38 326 47 233 62 821 82 92 93 302 92 845 25 309 91 668 41 684 71 555 28 192 49 839 30 378 97 551 48 657 85 886 14 249 63 541 32 413 95 572 1 638 31 886 46 146 76 425 83 645 70 397 37 74 4 455 58 266 89 621 2 446 84 155 11 983 0 681 65 606 90 65 60 566 44 287 56 124 13 236 43 24 86 217 23 224 78 105 72 831 12 138 36 670 51 855 24 942 33 658 94 268 7 901 5 784 50 398 88 359 57 463
6 85 3 239 78 789 39 391 60 457 0 829 91 662 80 900 2 31 17 999 65 252 9 874 57 172 68 218 29 153 19 565 74 125 59 460 50 343 92 251 38 234 95 612 93 946 43 190 52 92 5 808 8 738 62 794 36 649 94 537 28 797 22 241 20 609 30 311 63 457 51 960 18 241 71 205 58 103 96 6 64 228 48 129 76 995 86 441 88 201 67 322 82 512 13 780 44 96 34 622 69 600 49 705 73 494 21 47 42 729 79 911 81 169 37 570 31 76 40 96 55 229 15 828 47 694 1 498 99 164 41 320 89 929 54 824 56 36 26 393 7 693 84 388 53 242 75 689 66 128 90 499 14 540 85 396 77 837 83 261 87 652 32 812 4 216 97 663 70 241 27 209 61 520 11 775 33 56 24 293 35 597 12 347 16 927 23 201 10 984 25 215 46 658 45 423 72 202 98 273
77 911 61 614 0 813 44 274 4 403 76 563 28 998 99 532 39 743 59 739 36 108 56 274 30 726 42 553 62 939 64 537 73 261 83 829 71 193 48 353 6 781 97 84 50 17 57 999 49 301 41 990 75 614 10 747 90 439 25 912 98 495 93 592 5 381 20 414 89 297 24 485 54 333 95 637 51 546 27 896 40 112 67 914 87 105 38 490 22 384 9 147 85 172 72 451 43 343 33 240 82 97 3 442 32 141 8 908 47 534 2 720 23 841 91 902 34 412 16 162 13 368 17 991 70 885 55 490 88 932 74 759 60 310 19 489 79 963 80 361 11 32 63 531 96 993 78 223 1 473 12 358 7 384 26 843 21 695 84 128 15 651 58 940 45 453 86 749 53 930 29 497 46 6 66 962 18 88 37 565 92 117 35 545 65 936 52 55 81 439 31 313 14 982 68 300 69 25 94 224
69 898 72 459 52 187 87 368 16 750 75 357 62 302 57 548 27 921 4 864 92 137 1 238 13 373 55 519 95 303 15 134 48 890 66 15 80 885 14 265 0 429 51 759 3 15 36 427 8 700 19 653 59 314 67 394 28 336 68 41 18 300 64 761 17 469 85 889 2 264 61 925 76 853 35 193 42 509 26 376 5 240 33 172 39 446 10 255 21 552 6 507 23 604 7 426 82 737 71 353 9 896 50 528 89 62 54 569 45 101 12 373 88 518 93 652 94 1 29 585 70 190 60 19 99 172 41 69 79 128 65 285 32 914 91 716 40 384 20 173 38 123 46 748 37 975 84 372 98 721 24 953 11 377 81 406 43 513 78 156 53 201 44 419 96 162 83 21 49 565 25 221 47 667 73 394 77 756 90 33 56 777 74 866 58 579 30 540 86 270 31 114 34 831 22 75 97 261 63 899
70 212 88 591 53 970 30 759 27 4 95 379 96 327 46 462 57 172 18 235 48 512 14 321 58 440 26 947 90 328 44 298 86 231 50 89 84 237 23 518 24 289 82 592 8 470 75 736 69 429 80 978 55 348 29 580 85 166 13 729 17 694 45 156 73 341 52 586 19 391 89 378 1 139 31 790 93 827 54 35 21 677 76 734 12 799 68 132 64 522 65 867 56 237 3 916 4 488 78 432 99 695 16 726 87 586 6 324 25 203 74 905 71 334 62 119 5 332 47 965 36 474 66 313 34 369 63 701 83 567 20 321 2 871 79 619 81 806 72 561 43 458 38 308 42 495 37 316 28 800 92 34 41 929 32 632 67 662 61 352 59 595 9 710 40 877 91 669 33 17 35 962 49 684 51 832 97 259 60 889 0 713 22 636 39 191 7 543 94 969 11 560 98 670 77 659 10 468 15 630
77 747 43 975 98 111 15 205 81 128 28 663 70 601 54 46 26 371 47 565 9 607 35 120 51 438 36 231 55 651 69 240 67 412 75 894 90 62 11 680 49 767 45 571 72 806 92 330 29 815 87 440 38 235 85 346 53 261 1 409 44 932 10 14 32 397 89 557 34 39 48 826 52 410 39 565 23 445 13 684 4 195 99 271 71 51 82 641 17 179 57 15 22 813 79 106 97 598 68 643 41 917 86 886 88 888 59 882 3 777 95 405 20 880 25 824 46 395 8 367 63 705 50 792 66 553 0 87 2 65 12 287 24 421 78 255 33 298 40 616 31 255 19 785 27 885 76 442 94 398 18 415 74 663 21 346 37 823 84 23 42 612 91 214 60 172 6 319 65 216 14 712 80 589 7 481 96 245 61 179 73 659 58 923 62 454 93 69 30 169 56 653 64 313 83 872 16 710 5 184
29 171 43 694 39 589 1 144 61 742 7 241 49 958 69 533 33 790 12 245 92 949 98 764 19 361 17 163 88 903 64 461 94 764 62 482 6 765 53 393 71 858 10 836 70 90 87 593 67 567 80 426 82 734 60 774 36 379 86 85 97 21 55 400 23 203 20 539 27 82 85 653 25 345 48 849 75 700 16 969 57 579 21 275 65 715 95 948 77 713 8 533 73 68 38 781 50 528 13 997 0 855 28 273 24 675 79 992 96 650 74 471 72 778 26 637 51 806 76 291 15 555 14 42 66 823 81 965 78 468 90 737 68 201 37 477 83 978 35 710 58 886 99 30 42 451 9 920 18 941 40 604 63 464 93 705 32 900 5 643 41 23 47 204 84 646 30 397 2 805 54 394 45 151 59 864 22 849 31 489 34 948 4 466 91 899 52 842 89 911 11 81 44 363 56 837 46 88 3 740
93 302 98 995 7 912 50 591 43 658 21 944 38 143 3 95 83 659 88 275 45 869 75 531 16 319 97 683 40 606 12 274 19 107 72 696 63 686 62 55 49 777 79 114 60 635 73 662 42 161 66 970 80 626 35 362 58 116 34 732 39 938 9 588 90 335 11 941 28 837 76 130 48 876 65 23 56 637 89 906 84 917 18 734 32 483 86 169 69 202 5 166 4 610 59 628 81 370 64 755 71 130 20 242 61 341 25 93 78 553 13 28 24 136 14 294 15 820 92 842 54 10 41 113 51 939 99 548 94 283 30 176 52 138 37 433 67 653 46 66 26 483 6 199 31 226 27 295 29 649 0 120 57 85 23 137 91 952 85 678 74 997 36 34 47 712 1 523 68 443 17 972 2 513 33 47 77 532 70 825 10 8 8 630 55 186 87 735 96 399 44 245 22 838 53 327 95 266 82 337
78 664 34 747 16 598 69 997 72 799 25 642 53 188 97 526 66 451 50 985 56 579 77 780 27 455 63 639 23 724 0 551 15 141 70 101 45 583 29 83 13 626 28 80 47 162 62 66 41 320 14 388 18 426 38 245 30 690 37 679 85 10 6 199 8 714 75 32 22 648 39 253 82 815 73 402 96 7 24 206 9 986 59 657 98 375 76 899 94 999 19 223 7 873 83 754 84 128 99 523 44 542 95 685 3 69 91 903 2 856 42 754 54 880 26 980 51 632 90 143 32 453 92 404 60 901 74 37 58 767 86 260 89 414 33 133 68 158 10 788 55 79 5 307 64 836 49 684 4 912 21 438 1 902 81 533 40 668 36 272 12 608 52 594 88 84 93 233 31 785 11 833 17 691 35 922 80 798 71 905 20 317 67 472 48 730 57 489 65 664 61 192 79 203 87 387 43 453 46 369
39 336 6 491 43 320 30 490 40 134 60 8 88 594 51 609 37 810 46 54 86 328 25 893 41 961 56 902 23 692 12 809 91 723 81 347 82 329 55 782 21 829 78 593 11 565 57 459 58 486 99 299 52 231 26 876 89 458 19 217 8 647 73 108 35 818 59 973 27 269 75 136 48 724 42 760 47 33 64 217 71 654 98 246 93 954 9 629 96 646 38 19 0 434 24 955 44 749 16 232 63 742 20 978 32 979 17 286 22 356 69 413 10 732 65 422 70 333 13 644 3 407 66 194 90 825 77 314 45 183 18 836 79 490 49 975 2 554 7 73 15 649 53 865 80 382 61 153 84 109 72 420 34 820 54 557 87 562 94 291 85 701 76 837 92 341 62 905 67 554 5 102 95 870 14 145 33 696 97 797 1 958 29 430 50 207 74 3 68 320 28 248 36 931 31 356 4 12 83 84
2 443 50 861 92 318 65 342 46 967 6 386 74 957 77 886 36 79 78 833 82 24 81 836 57 111 32 270 31 59 56 25 98 694 21 100 26 879 1 427 72 718 0 949 59 847 71 533 55 46 94 798 54 942 10 497 64 994 75 42 45 23 49 75 7 940 40 562 19 540 4 19 68 52 15 717 44 168 95 614 89 395 8 114 18 712 38 442 63 957 91 839 52 355 43 28 47 477 84 276 20 91 62 192 90 274 61 89 76 148 29 892 16 943 83 177 9 737 34 442 79 369 39 698 27 590 42 296 28 665 66 730 48 895 88 77 97 697 93 976 60 776 85 386 25 812 30 67 86 990 3 162 13 989 41 779 87 50 12 55 22 897 23 442 96 990 5 947 58 433 14 863 80 704 35 841 73 816 51 903 69 963 17 622 11 747 33 576 67 597 70 286 37 446 99 539 53 188 24 615
67 115 27 845 31 409 16 340 86 573 4 683 53 366 93 543 13 419 69 703 41 747 46 79 22 615 1 43 30 516 81 161 73 382 39 777 59 559 44 22 47 699 60 132 45 802 48 777 71 212 83 567 14 689 99 707 96 534 42 360 75 61 66 661 49 37 3 985 84 824 24 377 89 139 87 851 55 612 0 862 63 481 5 278 9 11 18 22 82 747 78 490 51 353 29 637 34 742 21 923 58 798 11 144 20 309 19 509 62 697 64 256 91 697 8 244 65 614 36 594 97 671 76 909 72 655 56 476 10 187 57 95 80 800 61 797 54 618 74 256 25 860 38 466 7 133 94 501 28 22 90 233 52 713 70 914 2 890 85 324 23 3 88 738 50 785 35 307 6 690 79 420 92 307 40 686 98 797 26 642 43 815 77 254 32 819 95 111 33 846 37 919 17 273 15 540 68 54 12 637
67 565 38 503 91 794 32 575 35 610 66 976 40 391 55 340 69 21 1 201 51 601 26 112 31 939 70 290 13 259 59 51 87 85 3 519 68 102 61 311 30 940 65 430 64 1 8 845 21 863 99 408 34 118 2 834 5 604 83 100 20 398 81 779 96 202 27 82 80 226 60 26 72 196 10 955 92 346 82 515 58 162 84 378 25 107 9 960 23 658 97 311 7 481 46 92 14 196 47 880 0 725 33 704 45 434 52 692 53 87 75 473 98 566 16 390 74 964 42 426 94 702 19 98 93 730 89 763 48 699 50 823 39 473 63 878 4 952 41 681 86 836 88 65 28 261 79 642 95 541 22 221 18 218 77 812 6 710 71 314 49 769 56 261 15 187 57 381 78 940 17 816 29 230 85 447 11 790 44 972 90 970 37 835 76 606 73 547 24 169 62 187 43 941 12 641 36 57 54 80
52 665 73 735 84 649 27 844 60 962 39 147 24 697 82 677 75 433 95 38 90 199 43 913 36 113 48 737 21 430 99 497 56 693 4 221 53 473 20 827 83 81 87 894 71 550 68 296 57 917 18 835 70 61 86 630 12 596 93 772 63 863 6 771 44 819 33 792 47 748 66 279 45 772 76 914 62 388 59 996 31 802 46 816 28 927 13 389 51 999 67 456 22 281 69 744 50 506 7 487 19 597 80 457 94 116 85 312 11 74 42 837 77 673 3 261 64 491 91 880 17 659 23 900 34 967 78 107 79 898 9 273 16 329 89 813 98 409 0 372 38 747 2 533 40 466 97 615 41 739 88 745 72 249 81 71 96 616 5 734 49 237 55 212 26 821 15 77 92 811 54 814 14 283 29 462 30 189 37 174 58 558 65 444 8 776 74 174 10 918 25 725 1 243 32 926 35 37 61 436
35 539 20 956 24 208 96 108 61 995 15 983 63 575 9 427 49 241 40 264 27 862 67 880 38 788 50 78 41 118 76 859 87 393 81 941 58 582 3 800 19 661 95 9 66 610 55 952 44 805 53 357 92 46 21 780 46 57 73 130 60 772 7 206 34 583 10 830 65 209 39 230 85 203 62 523 30 102 56 221 98 812 42 625 93 929 32 706 89 578 16 842 78 916 59 543 90 740 94 903 23 309 36 591 52 934 43 524 72 845 2 134 51 95 29 628 83 229 0 405 25 96 99 786 33 617 8 520 13 744 1 942 70 616 91 590 54 789 97 961 74 796 45 956 57 374 84 485 6 548 18 359 5 252 22 403 77 281 37 180 79 318 69 682 11 662 88 765 80 483 17 225 26 560 82 459 48 777 28 169 14 621 31 667 71 973 12 90 75 641 68 542 4 916 64 145 47 707 86 64
80 710 88 90 37 774 40 349 73 882 11 48 67 971 20 963 17 92 89 510 62 980 99 944 53 156 86 209 4 772 0 945 33 272 6 516 32 434 46 235 56 233 94 983 66 307 63 482 36 547 85 21 41 223 92 332 76 869 87 17 19 396 91 169 97 329 58 709 13 15 1 50 29 270 72 430 8 154 70 762 65 384 79 127 5 767 3 781 59 249 93 928 84 898 7 356 22 65 95 522 74 92 98 826 9 225 55 322 47 404 44 31 96 414 14 944 10 568 77 238 12 152 35 852 52 905 23 188 2 346 78 652 49 44 50 904 68 964 18 43 71 461 61 402 30 651 31 25 57 559 82 785 25 515 27 907 48 22 54 820 45 611 39 623 26 765 21 988 28 446 15 831 75 834 42 533 81 650 51 751 83 431 90 408 69 681 64 764 16 677 38 758 24 101 60 940 43 1 34 939
73 801 84 892 38 856 42 756 61 786 12 929 21 727 4 814 81 828 88 510 5 546 31 733 55 41 95 543 52 470 94 797 44 548 97 48 74 323 40 361 62 484 50 470 85 513 22 918 63 740 29 911 26 491 33 898 0 63 19 792 45 873 65 31 24 744 14 619 59 503 92 846 58 760 60 755 67 195 98 129 46 89 11 270 15 220 6 834 3 87 51 573 34 454 99 569 54 823 77 395 43 594 64 734 71 39 9 768 96 65 41 427 7 916 1 761 78 721 30 725 72 283 80 693 79 305 91 543 32 111 86 894 36 22 93 299 39 169 27 234 2 328 70 278 28 486 75 838 56 999 57 679 48 754 68 110 90 583 76 316 47 722 17 699 35 138 10 288 89 359 23 33 53 684 87 45 18 262 20 484 37 130 69 258 16 797 49 383 8 84 83 345 13 360 82 472 25 282 66 544
9 361 69 691 49 194 13 993 86 950 32 321 92 127 78 824 39 325 74 85 1 861 46 897 41 266 24 556 34 249 53 876 45 281 99 182 65 630 75 422 22 926 73 629 0 282 60 501 26 937 79 545 50 95 31 911 8 280 82 189 54 661 19 16 21 861 58 906 97 860 15 750 67 535 44 997 27 919 12 26 51 12 7 192 72 853 55 894 57 219 56 346 81 914 52 645 93 863 61 395 4 74 10 412 29 360 43 913 25 269 48 267 98 588 70 832 94 301 88 175 3 739 2 465 64 148 76 927 89 856 62 426 5 419 90 465 95 91 40 574 80 117 71 81 28 347 23 816 17 811 20 341 33 873 84 617 47 920 59 296 68 447 36 44 91 596 77 601 6 56 42 419 87 918 66 975 83 1 38 360 11 307 35 387 14 181 30 73 63 611 16 50 18 38 85 912 96 746 37 726
37 687 6 14 1 532 77 864 15 215 86 124 28 530 84 132 63 63 59 238 18 641 57 264 19 789 46 140 66 257 34 650 82 745 62 438 61 859 23 310 3 260 35 764 69 20 67 81 76 41 42 727 65 142 60 284 8 972 47 392 30 230 25 456 64 695 31 266 5 856 24 715 40 515 90 974 27 686 36 517 70 443 51 804 52 264 26 250 16 299 83 920 32 549 53 731 98 352 79 424 44 471 55 331 9 306 75 25 54 821 21 819 13 964 48 817 80 930 91 962 73 997 89 85 11 234 72 413 45 190 58 719 38 285 85 487 68 987 12 211 50 476 97 501 88 279 81 518 20 297 14 97 95 831 78 652 29 643 49 544 10 481 17 5 43 342 7 498 74 902 0 91 94 73 2 566 4 770 99 658 87 961 71 47 92 365 41 956 33 755 93 55 22 321 96 928 39 191 56 359
47 907 95 30 74 272 92 704 48 327 84 146 53 631 52 481 70 621 93 635 63 816 49 493 82 120 6 391 15 556 32 912 39 924 43 29 4 733 72 494 34 39 2 310 27 200 0 240 7 912 77 960 87 533 21 308 96 468 61 945 91 314 28 487 73 184 67 364 78 933 85 42 64 657 33 155 66 936 75 951 11 847 25 74 12 799 20 254 38 880 56 36 30 245 90 352 19 425 71 164 79 116 41 591 22 94 3 905 59 892 35 288 23 19 36 191 5 58 31 806 88 651 83 30 50 890 58 716 89 789 80 457 45 728 16 767 62 767 17 158 55 735 94 422 60 987 46 29 81 732 86 335 37 806 29 622 26 213 42 591 14 535 44 19 18 299 1 933 8 493 9 959 13 391 98 187 76 993 65 66 54 265 99 810 10 266 97 923 57 523 69 825 40 295 68 585 24 780 51 323
39 847 63 485 17 632 75 378 65 260 67 55 21 693 1 323 44 662 19 827 93 288 76 152 7 980 40 320 62 382 88 939 59 78 69 901 2 71 58 126 26 558 14 552 91 532 32 772 25 956 52 485 45 121 54 731 30 224 77 783 18 606 50 209 37 379 98 654 33 871 84 824 86 926 82 869 95 987 24 648 61 380 81 894 15 578 5 399 35 892 92 205 22 88 28 943 3 782 23 454 34 102 6 260 31 302 97 939 49 191 51 864 42 278 66 486 96 984 87 685 55 974 72 423 38 177 57 15 99 887 60 371 83 688 56 939 78 438 79 642 70 621 16 264 29 620 27 147 73 863 4 257 89 529 11 558 80 229 43 259 9 584 71 253 64 778 74 753 13 230 20 304 41 535 90 458 46 908 48 420 68 308 47 372 10 901 94 335 53 242 36 511 85 89 8 138 0 703 12 544
97 159 42 83 89 820 45 504 55 449 83 798 41 3 54 425 4 249 47 792 58 746 2 941 37 34 93 544 31 485 65 74 29 793 35 883 59 840 81 270 5 474 1 402 76 785 33 891 86 919 32 529 61 652 73 567 38 419 80 278 46 696 71 914 20 981 23 740 14 735 11 445 77 656 66 804 92 315 68 228 6 135 51 911 28 75 7 15 50 926 34 106 39 981 25 371 94 99 17 191 57 77 12 343 16 932 64 148 56 84 44 566 82 978 36 122 72 708 99 9 52 618 96 211 75 127 60 998 79 285 30 497 48 896 91 305 74 645 63 424 49 609 98 29 8 768 70 807 95 683 26 830 62 321 78 392 18 372 3 862 19 713 53 457 24 699 9 979 22 85 15 102 27 607 0 122 69 929 43 157 88 157 85 66 87 802 67 86 13 744 21 743 10 329 90 885 40 851 84 553
45 980 38 365 70 778 19 320 42 766 20 651 71 879 96 999 46 647 5 468 61 48 65 34 63 742 28 628 76 461 24 573 49 482 83 524 16 431 84 570 0 792 4 919 98 620 54 462 48 887 73 369 86 527 33 769 36 87 80 645 32 269 92 337 51 88 88 281 29 170 31 802 23 767 95 464 15 954 2 148 99 675 85 708 81 316 34 64 94 702 67 173 69 968 18 344 74 215 37 139 1 96 57 450 3 308 35 668 93 797 53 33 12 796 27 506 47 129 8 561 6 763 43 636 68 393 82 493 13 558 55 607 41 806 79 486 56 766 40 833 25 785 11 106 89 995 52 986 66 171 62 710 17 669 72 144 7 551 78 313 58 279 90 333 64 55 9 615 39 824 59 751 14 323 97 999 77 966 87 644 60 648 75 538 50 215 10 927 30 436 21 952 22 538 44 460 91 552 26 257
61 952 18 755 13 119 77 764 69 889 99 628 75 299 11 960 85 672 17 400 66 279 97 532 89 656 34 384 94 270 58 901 21 992 0 325 57 2 45 404 14 153 93 371 51 793 3 113 50 833 49 362 78 26 12 544 70 488 40 706 22 677 63 638 52 16 46 922 65 785 44 616 47 826 82 157 6 903 32 304 54 554 39 915 29 947 27 30 37 708 35 823 9 291 26 863 87 928 81 970 95 871 36 620 80 369 16 227 38 544 71 569 5 900 79 600 43 830 86 248 30 276 24 614 56 770 23 425 8 434 92 946 19 362 1 561 41 409 33 794 25 899 4 677 62 192 76 234 15 384 73 601 98 616 20 718 90 360 31 49 83 941 64 969 74 622 67 258 53 178 7 112 59 978 88 870 84 357 96 511 55 181 2 323 72 681 10 213 91 385 60 527 48 634 28 566 42 295 68 202
59 716 51 221 80 50 26 648 93 772 57 564 67 665 44 18 63 168 21 970 38 762 32 575 1 74 53 911 11 282 43 908 3 767 8 583 7 225 94 109 72 462 62 160 31 338 2 414 92 892 18 170 99 896 70 964 95 541 75 795 68 763 22 305 54 613 83 284 15 466 90 55 79 780 23 875 16 531 4 492 0 63 35 405 25 390 89 350 81 923 98 176 96 847 52 220 58 437 27 338 65 18 74 361 45 557 14 626 49 457 55 766 66 409 47 369 42 937 20 130 50 134 12 748 87 235 41 440 56 169 69 249 48 446 86 238 73 803 19 172 36 249 24 741 34 171 91 837 64 62 85 490 10 453 76 335 84 99 40 768 33 160 17 599 5 722 88 703 13 910 46 695 29 328 6 357 28 940 82 966 77 298 60 871 61 17 71 470 37 595 39 797 78 876 9 874 30 170 97 831
30 174 53 82 18 440 95 120 56 222 88 140 10 256 80 382 96 843 76 625 13 607 69 66 28 852 83 377 82 819 62 818 91 179 26 387 1 976 12 968 75 409 98 606 86 757 43 55 61 75 4 685 34 782 21 178 23 17 94 514 33 906 14 401 39 599 50 362 92 516 2 248 49 941 31 312 59 287 41 518 60 393 93 17 32 818 68 255 58 772 20 876 65 611 78 822 27 858 97 964 22 639 8 51 99 195 5 283 7 664 16 477 72 894 73 540 71 472 51 220 11 966 84 149 3 650 64 917 52 36 81 24 17 504 40 59 44 555 63 420 25 662 29 934 67 403 54 973 36 373 66 243 70 934 19 140 87 940 24 32 90 270 37 860 57 9 0 290 74 599 48 91 42 166 35 453 79 393 47 744 9 270 46 631 77 805 85 399 38 934 89 617 6 568 15 79 55 192 45 387
10 854 78 293 21 131 42 291 95 998 20 14 60 575 44 378 27 340 73 998 89 260 39 595 79 716 17 112 37 786 26 97 30 481 74 128 57 530 35 388 12 981 72 525 85 124 77 167 14 995 6 341 1 882 41 817 55 808 19 500 32 177 90 637 34 328 16 765 46 840 64 673 45 797 43 43 93 433 51 360 0 586 22 732 8 837 69 772 23 62 68 595 40 100 33 76 80 420 7 592 47 10 2 197 71 400 70 686 58 125 98 576 24 955 81 298 96 154 25 456 29 951 83 147 5 951 11 638 18 806 94 297 53 11 67 99 86 476 28 486 59 98 63 329 9 534 4 700 87 765 13 966 82 778 61 218 91 766 50 254 54 814 75 327 99 665 36 892 88 148 49 953 84 69 62 517 92 691 76 153 66 66 65 138 52 241 31 23 15 469 56 512 48 412 97 94 3 959 38 221
90 656 52 580 83 172 78 824 7 690 96 137 82 126 49 222 73 524 74 465 79 226 64 229 10 377 35 959 22 210 16 22 37 824 91 591 39 346 6 916 8 741 25 344 11 486 66 716 94 442 30 981 0 704 40 912 67 774 75 479 44 984 80 787 51 308 47 617 26 219 20 643 93 780 23 615 38 134 45 302 77 478 58 651 5 796 27 355 32 698 72 333 92 531 14 383 4 349 63 87 62 157 97 880 15 766 68 130 85 258 41 665 12 71 2 865 84 99 19 690 81 375 60 536 95 257 54 235 33 212 3 616 13 812 17 917 69 613 71 762 57 944 53 461 76 526 61 237 28 441 29 462 99 493 55 454 70 271 1 825 56 929 42 979 48 148 65 756 50 162 43 492 36 51 98 245 9 43 59 158 34 163 24 153 21 172 46 653 89 280 31 638 18 804 87 726 88 651 86 553
74 92 24 910 9 399 80 620 22 767 94 386 84 301 50 536 37 797 32 501 44 794 26 691 55 431 69 215 43 123 70 701 71 661 38 360 34 731 0 861 79 322 56 609 45 811 30 411 83 169 81 34 66 336 1 610 73 665 91 694 77 227 18 492 14 620 63 896 6 737 10 841 12 109 95 584 8 163 49 286 97 32 25 413 98 704 21 686 47 843 86 969 65 277 92 440 85 850 54 716 46 927 72 556 53 393 61 765 36 424 68 371 3 722 16 300 90 813 40 90 87 694 17 69 15 24 27 730 20 184 58 322 99 513 62 128 4 429 29 777 48 759 35 212 42 296 59 660 67 605 7 984 64 922 39 851 13 655 33 535 96 198 93 666 82 891 2 711 78 915 41 80 23 357 52 812 76 986 51 926 28 875 89 843 5 279 31 415 57 207 75 936 88 317 11 18 60 915 19 292
63 586 24 833 9 934 81 198 87 482 73 758 2 309 67 933 90 95 75 113 25 933 88 447 17 125 10 264 83 828 51 817 7 20 3 92 60 295 53 4 14 390 6 307 12 590 48 88 40 561 82 15 19 140 66 112 97 15 72 507 84 691 99 921 50 992 47 805 22 524 32 432 16 857 61 325 52 635 64 519 59 374 27 784 35 73 93 916 56 747 46 785 18 356 36 751 71 440 8 13 92 337 94 981 15 419 76 369 85 634 49 949 39 927 37 483 31 690 26 391 98 129 28 249 89 236 96 404 42 924 79 745 68 52 5 142 69 747 34 63 62 421 74 692 65 115 29 140 23 202 44 258 86 611 21 393 77 736 1 291 38 628 57 96 54 1000 70 780 58 194 80 795 33 227 41 631 13 605 45 20 20 830 55 168 0 481 91 248 11 540 78 1000 95 976 30 681 43 251 4 491
31 810 87 390 71 542 85 416 18 379 52 169 77 218 29 213 83 51 1 381 94 749 35 380 65 539 78 809 28 64 40 686 70 602 61 750 25 701 81 58 33 247 58 73 56 315 50 481 44 329 7 21 45 454 49 378 14 322 96 848 54 988 21 813 66 11 69 360 91 427 20 542 37 305 19 962 67 757 92 832 48 933 57 87 15 757 63 508 34 225 30 36 59 388 23 669 62 797 24 740 80 300 39 648 16 202 53 684 74 790 90 205 98 438 99 986 97 174 26 492 47 166 8 915 46 780 13 647 0 466 55 456 22 118 41 642 76 977 10 452 11 8 4 681 32 270 42 749 68 950 17 15 64 906 88 140 79 816 84 662 72 793 12 691 6 724 3 503 38 425 73 58 82 658 2 775 86 924 89 757 51 880 93 877 60 534 5 686 43 542 9 356 95 50 27 682 36 476 75 65
2 360 57 187 25 167 69 835 32 745 7 266 31 466 41 169 81 403 12 350 10 753 82 852 89 895 64 677 79 737 27 75 13 488 95 254 47 156 78 805 90 158 58 313 53 104 76 439 66 736 62 684 24 447 72 609 9 1 39 762 49 929 87 263 3 257 20 578 77 453 15 377 19 228 45 658 55 71 40 39 63 791 29 413 91 531 22 221 35 630 30 224 44 575 65 543 70 523 33 253 17 135 52 977 84 866 94 74 8 90 88 502 68 448 28 274 93 554 5 435 51 569 61 925 43 473 4 86 56 160 83 6 26 415 54 400 1 609 23 441 46 695 97 205 60 714 11 111 67 337 96 508 0 697 85 447 16 531 21 791 42 207 98 451 38 568 75 249 37 698 6 804 50 994 71 654 59 704 36 491 80 900 34 140 73 783 99 685 18 56 74 484 86 177 14 394 92 736 48 149
46 685 12 283 37 824 67 669 65 289 0 557 78 696 71 956 94 651 92 926 81 815 42 976 82 87 54 115 60 298 90 567 77 875 9 468 68 429 16 764 19 694 75 284 83 768 22 161 76 446 62 328 99 323 52 461 48 273 21 884 49 92 97 834 95 604 20 988 93 469 4 501 59 295 39 494 87 859 31 899 86 17 11 314 35 416 40 341 32 303 29 442 72 922 51 544 53 656 14 452 47 677 57 228 73 581 6 705 64 11 69 14 7 540 36 89 18 444 70 843 61 403 28 85 85 104 3 20 88 761 50 57 30 673 5 433 66 200 1 772 84 342 98 819 63 375 2 669 56 826 44 387 45 948 13 404 74 212 58 408 26 63 34 562 43 127 38 440 10 705 15 565 27 17 8 287 96 787 91 516 89 440 17 373 55 19 24 916 41 392 33 791 79 561 23 981 25 442 80 76
78 65 13 644 29 487 3 146 81 49 14 645 67 762 16 932 87 57 31 900 5 907 86 259 50 130 92 25 18 967 49 207 36 295 79 934 15 741 19 383 53 104 44 405 91 516 4 132 97 6 47 995 26 671 46 247 6 625 85 596 43 139 60 562 28 796 38 25 69 935 51 170 68 178 17 933 74 106 77 183 82 706 9 463 55 627 76 381 89 878 61 860 94 41 42 370 2 850 0 501 70 723 93 956 30 455 75 97 25 418 41 654 83 743 72 695 37 362 57 615 96 914 84 986 52 71 73 40 39 63 59 672 80 365 33 976 58 927 66 913 7 255 27 334 54 92 1 857 21 929 45 137 62 351 63 618 65 322 22 31 95 614 99 201 32 112 35 681 40 756 23 106 8 407 10 887 48 250 64 347 90 533 56 397 20 851 71 611 98 604 34 945 24 670 88 981 11 131 12 160
28 428 56 973 82 222 38 421 48 305 42 469 50 537 19 405 16 16 15 820 0 244 65 633 68 903 87 468 9 504 45 129 27 538 2 470 96 64 23 258 95 107 64 788 39 594 58 236 4 807 66 483 79 285 18 186 26 291 53 52 36 293 29 374 49 917 63 381 73 137 61 48 10 39 34 472 30 830 59 51 54 703 44 191 5 68 22 637 81 706 8 739 98 902 33 97 76 846 88 960 71 351 55 363 12 751 90 782 99 800 31 767 70 233 24 367 62 910 6 694 60 268 32 728 47 784 67 14 83 662 80 365 17 334 21 668 3 746 74 14 97 581 13 193 11 134 20 424 37 935 75 175 35 714 93 609 7 495 78 454 25 356 43 772 91 354 89 751 46 601 40 189 51 841 69 83 52 62 72 321 84 715 86 889 14 460 94 85 41 783 92 620 77 914 85 394 1 7 57 445
1 780 39 770 81 281 72 441 86 298 61 890 44 943 75 769 68 627 15 43 71 550 95 610 30 264 76 382 79 787 65 89 67 269 19 308 6 137 85 637 92 258 93 879 37 984 4 272 54 160 18 473 59 999 46 643 5 358 69 295 12 570 62 246 84 835 3 289 17 902 49 801 58 878 51 137 34 153 43 153 94 962 96 61 78 128 77 514 31 565 80 43 32 128 33 965 24 487 9 968 20 877 55 759 98 472 82 364 45 601 56 814 22 362 83 830 0 212 89 297 48 750 29 240 91 121 23 699 60 466 14 286 53 730 13 443 25 408 26 921 16 794 10 851 70 706 99 490 57 208 41 98 21 289 36 461 7 867 35 664 11 284 50 12 64 265 40 918 47 205 2 324 73 906 8 536 90 152 28 504 27 201 52 992 97 238 74 977 88 74 66 24 63 614 42 903 87 198 38 964
31 186 6 598 55 276 70 745 86 127 9 367 36 635 8 526 81 174 77 346 23 978 44 910 68 951 5 789 95 704 89 830 48 886 19 588 21 903 22 937 47 446 62 629 4 402 15 510 10 873 83 798 93 840 69 690 72 753 3 630 17 217 13 800 97 569 84 532 96 237 87 882 82 965 45 512 85 236 90 378 46 416 18 484 66 800 60 545 50 485 94 727 59 782 43 827 75 989 61 822 20 68 91 742 35 86 26 7 14 356 1 589 64 804 67 475 27 614 54 141 73 97 7 423 92 805 25 67 40 433 41 456 76 495 28 23 51 537 71 528 74 352 33 170 39 933 42 521 37 64 65 703 52 520 58 445 53 120 80 673 57 374 0 384 88 565 32 129 29 62 12 27 49 363 34 770 78 123 24 749 56 690 38 292 63 538 11 839 79 494 30 632 98 245 16 773 2 704 99 430
2 574 23 92 95 778 53 849 76 207 6 788 48 120 69 908 70 110 52 492 38 90 75 468 64 479 63 781 55 6 57 705 91 721 34 844 82 634 51 953 21 930 77 135 10 399 11 915 4 118 99 130 14 401 54 301 35 963 88 238 85 843 24 523 84 864 36 72 37 639 78 701 7 420 0 370 97 531 30 259 49 978 27 248 29 511 98 983 26 906 87 184 86 563 1 711 18 107 65 719 96 174 83 94 79 293 16 932 56 993 25 271 67 715 5 588 22 481 92 653 90 997 58 345 13 699 19 705 60 796 93 767 80 322 39 816 59 230 15 221 73 861 71 16 94 153 28 468 46 332 68 216 81 932 42 392 41 792 62 985 3 649 17 199 31 690 66 733 9 759 40 442 89 451 33 443 12 892 61 736 43 35 45 163 72 600 32 546 44 494 20 948 8 236 74 446 47 472 50 903
87 657 85 987 90 553 89 40 57 726 34 629 10 948 84 961 65 169 14 998 93 993 51 155 88 854 56 586 21 67 32 954 71 429 70 789 45 691 98 163 18 502 62 67 64 339 40 517 75 320 80 547 68 135 4 369 27 614 16 945 7 861 49 847 78 323 82 702 52 757 2 910 22 341 50 983 6 252 95 536 36 324 26 855 17 691 47 576 73 822 60 298 79 500 30 233 33 283 24 471 83 420 12 44 46 387 3 848 86 708 11 493 61 816 97 969 69 617 66 323 99 262 35 915 29 76 58 898 1 726 76 364 23 60 43 975 81 458 74 173 91 391 42 943 96 179 20 856 38 944 77 812 92 118 72 579 25 82 15 253 28 53 39 541 48 618 55 649 37 257 41 196 44 858 19 920 9 101 63 537 53 466 54 438 13 566 31 785 5 921 94 973 67 831 8 216 0 834 59 246
84 458 60 676 57 962 58 947 15 360 94 699 10 77 27 908 22 585 26 107 19 936 79 20 8 662 48 620 34 17 24 919 1 715 28 627 4 754 68 386 62 363 90 998 36 557 31 167 67 372 39 719 75 42 2 44 96 98 42 311 70 475 7 575 56 703 95 632 97 968 6 296 59 632 87 174 51 54 69 795 3 99 12 523 61 267 74 752 0 860 17 703 32 741 86 193 50 278 63 745 83 768 72 15 91 174 49 452 80 742 45 329 77 428 55 288 54 904 98 875 18 931 53 899 65 787 13 511 9 152 14 964 20 214 44 146 33 631 81 828 92 808 76 661 25 912 78 882 38 606 43 743 11 865 40 290 23 650 85 827 89 29 52 129 29 367 21 59 46 210 16 55 93 97 35 121 64 968 88 793 41 601 82 38 99 237 66 873 37 910 47 841 71 326 73 429 5 759 30 989
39 224 43 618 58 565 26 527 36 949 30 474 49 622 90 627 3 353 97 953 22 196 98 58 9 612 99 471 96 892 7 498 73 946 86 315 48 322 24 818 92 574 93 997 64 937 42 552 47 94 89 854 40 392 44 986 34 783 41 63 65 48 54 965 37 152 12 722 69 779 31 653 78 733 77 456 29 367 14 801 66 330 75 688 70 743 45 274 95 679 63 321 20 858 33 104 51 811 72 988 19 876 82 593 71 585 68 457 15 51 59 287 94 1000 91 325 81 917 10 853 32 942 74 205 55 789 87 662 79 348 62 745 56 108 60 801 25 916 35 808 17 308 88 661 5 558 13 3 67 175 38 69 11 211 0 313 18 222 83 681 6 481 84 455 23 453 21 321 53 957 28 321 46 36 85 741 50 943 2 418 4 417 1 190 80 703 61 572 52 649 27 667 16 645 76 900 57 61 8 873
0 398 92 197 77 633 51 283 53 435 95 383 13 192 42 9 73 347 39 364 66 891 63 600 57 408 15 287 20 832 72 614 46 919 25 17 49 903 48 480 89 57 16 225 32 728 93 682 12 191 82 847 2 744 9 666 61 418 80 350 28 819 44 153 83 440 67 940 31 579 88 575 70 755 64 599 41 726 76 690 50 627 84 997 11 14 21 163 96 660 47 56 55 353 10 381 90 474 87 412 99 489 22 354 23 80 7 94 85 854 33 964 4 929 79 84 26 295 60 213 29 245 52 355 36 936 37 684 24 957 71 232 91 662 43 277 8 514 98 287 3 509 97 987 27 320 69 393 81 922 35 364 34 232 30 38 18 85 68 665 17 58 58 215 14 597 75 840 38 825 86 174 62 720 19 385 1 385 40 564 56 794 74 313 59 804 94 871 65 418 5 94 78 641 6 998 54 61 45 912
84 846 5 75 53 410 72 720 9 692 91 812 15 684 14 784 34 81 43 693 77 422 59 719 39 172 85 549 63 488 97 479 56 928 54 51 42 360 89 740 38 299 55 534 10 564 51 603 30 313 75 542 93 668 68 548 78 321 25 122 69 852 80 870 33 857 99 383 49 103 73 742 83 853 98 33 26 719 28 531 31 219 48 561 6 497 3 297 60 442 70 12 12 366 32 817 40 121 81 995 24 771 11 921 41 548 8 980 76 74 20 685 61 32 44 613 67 329 1 665 37 664 82 720 19 857 74 969 96 624 47 15 95 33 62 848 58 927 94 989 27 24 90 10 36 290 0 359 46 146 64 542 35 498 71 957 57 42 7 883 87 679 88 177 13 549 52 205 92 271 17 635 21 751 65 612 23 967 2 878 50 135 4 346 66 954 45 259 18 685 86 991 29 15 22 128 79 948 16 171
73 220 39 652 8 515 40 631 31 97 14 9 74 501 66 784 55 272 36 919 49 768 94 568 25 152 54 721 67 723 2 675 78 592 38 86 27 32 58 516 17 80 33 39 98 697 44 434 9 804 23 480 91 350 59 970 26 18 80 988 71 781 47 522 42 266 10 57 72 923 90 814 46 669 0 877 76 30 45 531 88 222 21 956 63 77 6 542 35 206 96 103 51 431 24 288 50 604 61 403 5 432 82 849 3 16 16 963 69 658 84 469 18 160 43 882 92 960 34 639 75 268 99 465 60 990 48 89 70 188 52 697 93 404 30 989 95 626 11 470 53 721 81 27 83 882 87 841 57 845 65 72 68 350 28 600 13 798 19 607 64 589 79 867 20 444 4 719 15 571 86 54 37 88 32 984 41 380 56 590 85 143 29 578 7 418 22 194 12 716 77 29 1 775 97 992 62 811 89 247
44 732 75 752 31 139 53 861 48 319 57 657 70 179 79 377 98 291 88 382 74 765 99 700 0 977 63 469 86 287 68 425 14 725 80 956 42 694 36 534 61 412 9 432 59 909 51 735 11 944 60 995 1 692 66 241 95 414 85 129 72 676 37 632 83 103 94 632 6 382 2 573 4 330 56 49 23 363 62 839 78 651 10 255 32 534 33 836 73 660 46 75 30 878 50 445 21 481 16 529 58 816 52 36 81 930 84 987 29 729 17 730 97 274 19 209 69 848 87 81 25 605 20 689 49 506 13 379 96 190 71 56 54 87 77 70 76 605 26 941 41 922 92 548 12 720 28 742 64 911 91 155 3 505 45 786 5 316 22 781 8 565 67 514 39 482 34 133 35 996 89 796 40 501 43 991 82 580 47 166 38 910 55 218 93 928 24 228 18 34 27 918 90 830 15 822 7 403 65 100
28 702 47 440 2 852 7 846 3 335 24 167 43 82 23 83 37 827 57 677 77 942 51 543 53 515 20 762 81 223 27 53 4 661 74 703 41 149 26 378 34 777 95 808 90 752 21 184 79 236 91 701 94 183 97 395 73 123 63 804 30 820 80 11 84 209 5 919 68 380 60 367 78 275 16 86 29 941 46 26 87 873 65 593 55 488 13 589 92 399 89 101 12 325 48 73 98 634 50 600 45 894 52 231 25 950 19 265 32 972 54 998 39 707 35 905 69 749 42 855 83 505 88 496 22 280 9 552 85 416 31 630 71 375 18 372 56 538 67 7 11 666 96 612 8 380 59 458 64 221 33 628 10 983 62 470 58 591 44 948 6 765 66 194 36 955 82 905 0 575 99 295 17 108 93 96 72 612 38 235 14 338 61 534 49 171 1 21 75 129 76 31 70 25 86 849 15 632 40 473
3 598 72 167 96 735 74 692 20 626 98 876 81 241 22 400 93 229 38 396 2 305 95 715 16 484 27 105 15 697 75 734 52 760 56 437 63 22 61 498 36 96 37 985 41 359 23 620 39 46 58 696 91 709 90 163 47 407 11 851 86 980 87 458 99 972 79 593 40 950 26 958 67 902 13 938 59 585 43 829 19 654 10 80 48 839 89 457 57 699 5 115 4 332 94 936 51 804 7 799 30 149 6 153 66 797 55 605 49 643 14 133 76 230 92 531 35 790 84 504 70 959 33 64 82 150 64 163 88 528 32 520 44 381 68 423 28 948 77 392 24 257 0 967 34 382 53 727 46 85 45 978 29 348 60 146 12 415 21 84 73 608 50 202 85 276 18 185 65 142 69 43 25 752 1 45 71 215 9 468 78 290 8 107 42 659 97 758 54 411 62 975 31 206 83 98 17 487 80 994
26 105 9 260 58 828 51 386 94 513 4 542 41 255 35 371 39 77 38 642 74 127 60 926 70 512 29 72 98 777 42 429 16 343 62 160 32 378 11 448 56 117 28 309 77 75 43 295 8 313 67 311 84 726 15 796 69 25 0 906 68 799 75 491 44 248 97 496 19 78 24 178 71 491 6 64 14 209 59 855 10 905 72 497 49 823 81 283 20 632 40 647 30 895 13 41 48 141 21 160 55 574 76 906 93 27 33 444 34 975 64 592 78 757 73 855 17 972 23 797 50 558 66 541 87 795 86 127 31 741 25 120 47 685 63 754 36 431 18 257 96 376 91 387 61 20 2 17 85 315 88 261 82 868 22 906 89 490 46 170 37 474 83 511 57 463 79 686 53 790 52 396 1 304 12 659 45 393 7 908 95 441 27 653 5 633 80 125 65 854 3 298 90 581 99 210 92 410 54 144
45 562 31 861 9 974 83 186 73 923 77 926 95 889 38 176 53 815 50 773 42 301 68 163 24 204 66 880 23 906 59 994 71 434 8 89 2 948 12 507 36 347 30 479 98 824 74 97 49 910 35 704 57 284 60 247 3 610 25 240 80 940 81 790 28 400 94 144 58 240 20 569 82 281 62 630 10 394 33 146 67 758 37 572 15 558 88 80 96 519 6 688 43 123 64 136 51 843 0 720 11 830 86 469 93 886 52 663 91 709 63 54 90 337 61 280 41 617 26 354 46 762 70 462 44 916 14 906 97 668 18 638 54 250 16 811 79 138 89 99 78 29 92 398 21 101 69 451 5 48 72 502 22 334 13 898 56 85 4 878 1 268 27 155 55 306 99 164 40 870 75 102 32 909 84 758 47 773 48 907 65 969 34 39 17 185 7 170 76 681 87 30 19 380 85 260 39 800 29 316
87 707 43 265 74 723 22 648 18 528 61 303 0 943 65 640 45 381 20 131 34 220 12 430 14 547 42 184 10 523 26 165 66 880 95 49 51 780 31 798 5 143 33 716 3 839 77 419 50 97 36 638 37 44 81 863 73 10 48 949 72 887 67 113 82 231 99 149 56 147 68 915 57 474 16 2 40 199 71 931 98 48 89 495 4 661 44 741 24 746 70 698 23 295 85 882 96 143 53 436 88 837 49 674 32 867 11 56 46 753 21 522 7 960 80 478 91 228 52 345 90 355 78 341 76 241 39 301 27 898 92 139 75 799 58 813 62 753 19 202 38 188 15 154 47 387 41 738 94 324 69 255 86 518 17 668 60 177 8 42 13 367 28 346 6 604 55 518 97 765 79 161 54 506 83 70 93 889 63 688 64 243 29 488 1 667 9 720 25 3 2 940 35 176 84 359 59 771 30 792
12 951 19 34 47 314 56 217 39 691 72 639 70 292 94 80 87 586 37 61 46 229 30 614 9 909 15 504 73 927 3 798 52 424 98 228 10 438 20 70 58 793 45 790 84 565 96 752 75 61 55 834 71 970 83 667 61 198 11 76 8 956 31 473 85 689 89 718 16 861 93 709 91 939 64 667 74 458 24 332 26 588 51 942 40 871 35 917 80 195 88 346 7 103 81 829 90 673 33 486 1 129 63 363 42 235 57 452 21 663 44 285 59 782 76 511 29 920 62 381 69 159 50 959 82 213 23 620 2 834 49 435 32 825 14 802 5 296 18 353 25 225 34 15 54 398 27 420 6 11 13 240 95 600 79 683 68 619 65 569 28 588 36 906 92 63 38 883 60 75 53 847 17 684 78 891 48 514 99 380 22 763 86 87 97 119 41 724 43 339 77 789 0 40 67 507 66 682 4 234
29 236 72 510 49 230 8 652 10 701 70 540 1 141 56 757 13 693 44 24 82 620 87 860 35 365 78 324 74 661 86 578 30 949 2 651 98 961 7 85 43 957 60 331 68 221 37 212 93 634 65 926 26 938 67 808 6 181 21 684 31 732 62 411 52 893 75 294 40 716 47 753 16 213 63 593 38 1 92 71 77 767 80 948 39 697 54 724 66 136 19 736 9 741 48 490 50 357 55 324 34 306 20 305 24 859 73 906 88 228 32 137 42 213 59 498 96 613 15 689 53 822 36 192 3 731 83 689 17 398 76 684 14 224 27 392 11 145 79 798 71 931 84 819 61 443 89 956 85 419 97 339 4 184 46 58 18 484 94 2 90 704 51 733 58 362 23 721 28 847 5 308 33 266 41 441 22 475 69 315 99 488 64 780 81 230 12 133 0 803 95 959 45 964 57 237 25 637 91 431
50 750 40 697 82 479 41 380 16 669 98 684 2 113 23 366 96 514 30 583 86 990 48 979 53 889 72 707 42 990 91 99 27 479 73 341 43 773 90 176 51 320 56 382 1 809 99 885 58 659 67 110 28 48 59 297 71 314 89 13 13 248 44 864 52 32 14 206 17 233 94 343 7 383 85 224 95 741 49 186 20 114 66 561 39 687 92 795 10 965 38 986 47 633 46 609 25 29 45 737 69 727 87 635 21 913 35 231 77 329 88 735 34 695 5 87 68 855 57 276 24 684 80 535 70 124 65 160 37 131 54 143 33 93 15 671 93 111 29 755 74 851 22 841 8 980 3 414 83 227 62 790 19 823 11 341 26 31 55 744 61 261 79 589 75 302 60 957 64 617 81 642 0 918 18 24 6 119 78 781 36 74 12 915 97 342 63 56 76 846 31 251 32 115 9 665 4 103 84 920
37 160 79 410 59 344 5 128 88 427 53 657 78 583 47 711 29 58 92 209 21 790 67 484 62 829 99 635 3 221 16 291 43 396 23 282 11 60 86 434 74 71 2 498 71 366 30 243 58 677 83 76 87 898 18 285 60 259 81 873 31 35 65 975 42 918 24 488 70 111 44 978 22 812 51 342 98 333 46 658 52 573 13 81 97 47 75 561 39 295 25 305 15 303 89 272 82 631 38 852 40 214 20 51 73 187 1 588 4 776 14 87 27 635 45 54 9 427 84 202 66 273 69 674 36 997 48 719 34 998 63 570 96 37 85 877 50 947 90 89 28 210 93 779 56 233 72 706 0 137 10 571 95 664 80 850 76 74 8 224 32 820 49 427 57 377 41 485 6 694 77 390 17 994 54 939 61 199 94 971 35 253 7 254 12 119 26 768 19 666 68 469 64 67 55 684 91 462 33 148
24 276 37 815 44 371 42 992 18 796 91 864 50 749 38 350 27 604 84 50 40 665 54 328 33 225 90 28 77 608 51 717 71 126 86 668 88 153 98 532 68 962 72 191 0 301 14 573 52 617 30 351 80 500 62 620 17 585 9 353 23 581 81 754 92 931 21 754 8 274 47 450 32 905 59 783 31 442 85 85 97 343 56 845 61 80 82 339 28 450 58 555 6 648 67 135 10 933 36 618 94 10 64 357 60 122 95 581 3 391 11 754 99 869 78 67 5 216 29 832 7 100 13 663 34 87 75 677 20 11 26 536 96 165 69 287 73 333 2 538 66 354 16 694 57 260 63 648 74 698 15 94 43 737 48 187 89 205 55 527 76 423 53 468 1 247 25 434 70 202 83 362 35 934 4 603 19 693 93 497 22 779 79 374 65 761 87 959 49 855 12 799 45 449 41 900 46 878 39 154
78 538 66 501 69 209 19 579 93 337 10 285 33 141 64 972 26 28 4 561 88 273 70 849 67 362 46 62 57 230 52 376 92 774 56 82 43 991 55 58 90 78 97 947 36 647 87 281 65 555 42 744 61 817 86 430 63 225 32 650 39 11 47 328 59 358 40 606 49 476 50 770 81 760 17 810 98 76 74 977 2 78 48 705 94 891 0 424 25 128 82 517 7 169 68 51 99 107 28 912 16 453 30 893 44 868 84 207 15 601 27 454 71 878 24 676 76 234 51 924 79 743 6 830 83 878 60 676 96 420 41 767 54 974 85 677 80 93 3 346 21 147 20 186 53 932 9 46 1 269 37 626 11 486 62 28 72 94 38 598 45 620 14 73 23 717 73 982 95 995 8 824 34 62 13 568 77 607 58 528 29 910 5 646 31 95 89 316 75 21 35 130 91 393 22 181 18 476 12 825
26 846 8 913 62 974 90 458 78 456 56 293 83 899 50 98 18 376 96 695 19 935 22 229 10 213 55 929 91 130 1 530 14 6 58 938 21 856 29 387 98 17 60 903 17 584 11 736 30 836 74 577 36 906 86 431 99 664 97 259 64 810 27 778 2 245 37 771 24 89 52 462 95 992 57 218 72 450 39 291 44 498 70 850 9 306 25 492 20 810 93 507 43 153 40 461 35 491 89 345 79 501 15 132 87 800 34 550 6 845 84 454 71 947 12 720 59 11 53 911 82 685 47 254 3 715 94 164 68 471 63 852 13 240 65 537 0 600 5 889 4 686 28 306 42 495 92 937 46 266 81 80 77 368 76 100 48 717 54 467 33 980 32 354 67 151 85 246 41 872 31 89 23 753 7 684 88 712 61 484 80 787 16 716 66 508 75 874 49 387 38 491 51 448 73 361 69 575 45 591
94 530 59 469 17 10 0 748 79 5 18 120 71 146 92 821 62 690 99 175 47 707 34 280 20 270 16 575 70 124 86 926 39 390 30 387 21 982 74 477 37 782 64 635 89 669 66 612 96 746 23 474 13 183 25 395 55 92 77 404 68 362 28 541 3 948 54 154 46 610 91 715 44 358 58 628 5 1000 76 86 36 580 80 185 87 46 1 360 14 868 24 270 50 806 26 695 75 445 40 705 8 443 81 591 97 51 52 1000 31 735 98 219 33 906 65 299 53 11 42 48 9 358 38 555 67 661 12 302 93 409 69 750 35 708 61 740 60 22 49 528 57 287 7 791 4 283 29 870 10 203 41 822 45 340 83 514 32 123 73 741 27 785 19 727 78 890 43 821 90 873 85 152 51 564 22 996 88 856 15 297 6 530 2 350 72 452 63 737 56 404 82 159 48 109 95 843 84 345 11 283
82 67 72 831 28 74 93 941 63 370 99 810 4 245 2 416 89 944 52 271 66 222 23 301 14 399 77 768 68 239 30 978 21 933 35 789 97 63 0 387 60 776 61 631 57 801 83 504 71 296 47 338 53 483 79 387 1 133 40 269 64 271 12 580 45 583 95 199 98 815 74 763 36 861 87 640 70 665 54 977 86 933 56 345 32 250 34 803 84 473 67 113 19 415 9 611 17 923 18 413 85 246 48 989 96 775 42 530 49 867 11 100 5 703 15 706 81 263 46 606 50 172 8 121 92 26 26 219 31 23 27 508 75 1 59 21 80 440 6 645 25 163 51 876 43 806 24 884 73 749 90 113 58 629 91 341 20 246 94 829 62 750 7 402 39 36 88 61 33 640 10 14 16 309 78 796 22 748 41 462 55 730 13 37 76 486 38 451 37 229 3 787 44 847 65 16 69 748 29 936
6 664 96 420 60 438 15 710 74 209 81 301 90 442 11 733 48 879 63 730 59 895 55 754 21 732 68 570 4 29 61 8 34 719 95 662 73 674 47 701 64 365 20 248 2 665 49 892 54 40 32 463 62 485 8 714 43 195 7 864 87 428 39 279 70 504 40 675 52 702 71 867 72 376 56 966 67 645 13 851 31 746 3 178 57 990 45 383 79 87 94 752 1 805 77 721 22 937 86 783 5 175 14 59 76 268 85 710 38 40 69 205 17 397 28 456 50 78 99 939 33 591 42 241 23 117 93 63 65 236 25 579 89 88 78 504 12 408 35 213 24 761 36 510 30 817 0 377 46 400 44 240 19 883 18 945 16 616 83 724 91 361 26 637 9 23 41 387 98 974 92 387 80 252 37 862 53 865 29 795 88 930 51 313 75 654 66 158 58 91 10 67 27 425 84 371 82 480 97 175
97 965 35 53 86 4 30 306 4 515 78 101 87 537 51 673 64 398 15 775 19 498 2 942 98 835 22 987 99 863 84 806 75 334 37 651 33 655 24 467 40 104 63 556 50 824 43 833 52 733 62 491 0 546 76 127 16 729 28 909 38 57 72 397 44 971 36 962 82 17 9 12 5 937 69 431 3 68 67 541 89 291 17 503 95 351 91 562 32 812 58 950 85 715 90 835 71 162 7 210 77 510 26 943 12 855 1 214 29 354 21 712 10 376 92 812 47 550 18 856 60 978 70 318 74 336 79 157 8 797 56 329 94 484 83 247 48 521 46 62 66 566 13 602 73 125 39 670 45 627 31 173 27 78 61 58 34 846 93 125 20 188 65 540 11 934 54 798 53 905 88 886 96 556 57 168 25 354 41 949 68 35 23 826 14 360 81 401 80 736 6 597 55 160 42 612 49 177 59 151
35 534 43 588 18 986 63 691 24 297 7 551 20 322 77 50 9 503 87 250 21 972 11 896 98 889 44 54 80 625 73 949 91 290 54 607 46 35 71 118 8 601 82 746 27 669 14 295 41 765 13 971 76 54 94 752 10 792 92 337 74 284 56 457 95 380 49 462 79 661 65 899 72 547 55 686 97 296 53 661 75 915 88 395 86 866 26 384 28 517 17 730 1 181 31 671 0 30 85 703 64 291 60 878 30 159 48 976 62 952 16 773 3 479 58 120 51 293 81 705 37 769 38 218 96 49 68 785 32 928 67 704 47 474 2 792 29 398 45 31 12 545 40 731 89 108 84 961 50 108 25 920 59 884 36 894 69 884 83 57 19 450 33 951 42 367 15 820 6 401 23 322 52 416 93 48 57 442 78 51 90 458 34 918 39 726 66 885 70 876 99 113 22 573 61 621 5 566 4 20
84 312 95 238 20 81 67 55 94 528 40 215 39 597 0 141 16 409 11 101 89 804 65 302 32 385 8 198 98 123 51 987 68 499 69 220 71 233 29 403 52 672 9 41 36 168 53 145 12 269 50 845 15 633 31 536 5 399 14 66 59 260 7 332 92 931 64 40 49 836 42 694 27 778 55 762 48 41 99 716 63 161 33 763 87 55 46 794 75 511 88 702 82 348 37 369 28 272 25 194 22 279 86 434 96 215 85 478 93 12 30 704 66 80 57 582 70 108 17 591 19 891 34 626 43 297 73 332 35 580 83 223 47 879 61 859 10 327 13 69 79 373 58 495 72 920 1 53 76 443 91 626 45 785 78 636 80 902 90 425 4 477 21 568 26 663 77 106 60 594 41 861 81 833 44 861 38 172 97 605 54 273 6 124 18 91 56 2 2 992 23 520 3 910 24 305 74 764 62 714
88 1 32 981 5 85 65 59 7 586 90 21 55 675 11 481 0 186 73 267 46 476 72 622 99 583 59 26 22 595 6 630 19 493 60 347 64 924 15 277 21 372 1 212 33 276 24 778 12 445 85 390 74 166 82 140 95 263 67 257 17 496 45 152 53 14 16 814 10 436 40 108 83 499 75 761 52 714 51 315 81 574 2 345 86 499 36 342 20 39 31 437 97 544 9 307 78 189 94 900 87 113 70 276 27 174 35 89 14 481 76 958 49 717 54 330 4 423 93 68 41 545 44 819 30 160 38 200 84 610 66 900 3 991 68 118 57 214 61 483 25 190 63 341 28 554 42 223 47 62 56 507 98 876 29 227 89 675 77 244 34 909 37 579 23 387 43 814 18 948 50 799 96 293 71 243 92 477 80 505 26 478 62 44 13 401 91 163 69 678 48 927 39 647 58 898 8 377 79 325
31 80 0 233 52 162 92 931 9 448 82 676 85 474 95 162 25 896 24 434 65 102 32 261 33 57 12 141 13 358 94 871 99 691 53 290 49 618 98 46 26 747 46 895 54 559 66 1000 5 547 79 902 27 839 91 216 59 811 81 669 90 615 39 141 58 85 57 574 7 426 34 232 75 582 45 962 86 2 36 831 51 553 71 541 2 662 38 339 69 845 87 478 70 151 19 2 18 23 73 46 80 525 67 186 48 298 78 586 4 727 93 435 16 282 22 742 84 632 63 984 6 233 20 560 17 20 37 786 41 337 15 503 96 233 42 168 88 432 55 174 61 595 56 134 44 961 40 288 97 680 60 177 47 550 74 665 23 650 29 909 28 715 1 855 11 538 30 411 8 535 10 684 83 914 64 723 77 524 76 249 21 179 14 897 3 725 72 496 89 437 43 55 62 927 68 390 35 605 50 519
44 320 60 787 62 920 9 875 27 52 88 495 21 598 3 483 40 879 1 203 51 242 53 106 98 645 70 394 35 958 22 78 89 332 14 898 5 419 93 90 29 827 72 26 0 414 55 90 64 908 58 945 75 285 2 10 67 836 95 504 45 1 41 722 13 284 19 6 94 550 30 978 87 872 25 927 61 670 77 430 79 260 15 456 33 852 71 487 26 639 97 129 92 99 20 478 76 623 69 351 68 887 84 253 78 468 49 877 57 883 56 652 16 241 52 982 10 993 46 333 73 292 82 858 48 585 8 229 31 647 90 683 47 761 91 431 32 599 59 579 11 42 54 598 7 890 66 99 38 707 83 998 96 326 85 578 36 391 99 328 63 420 39 576 24 737 80 785 74 403 34 982 17 984 4 941 50 712 43 477 6 189 86 837 37 339 28 335 65 257 81 531 12 302 23 661 18 532 42 133
97 718 0 526 36 480 23 510 70 292 29 9 17 932 82 197 41 173 99 344 21 332 56 959 20 805 28 97 96 838 92 704 40 563 81 697 84 215 88 513 54 726 74 479 22 980 72 62 16 973 66 387 2 757 15 560 63 699 33 233 45 51 93 514 73 617 50 566 44 906 58 882 3 270 57 398 94 450 71 694 80 122 78 751 7 479 6 559 87 440 18 77 4 297 69 415 68 921 10 131 35 230 1 963 65 997 19 91 79 994 31 485 5 965 91 770 11 465 12 696 32 548 62 555 60 123 13 936 48 740 39 230 51 342 8 54 47 628 59 317 43 490 38 590 14 407 42 371 27 125 37 173 34 904 25 969 46 239 85 146 95 665 52 879 67 295 64 639 86 4 90 363 77 508 98 932 89 960 49 200 26 105 75 800 9 685 55 510 76 784 24 229 30 2 53 706 83 663 61 135
50 211 34 427 96 919 81 153 33 737 69 976 28 816 39 749 72 442 2 521 88 883 59 381 85 127 45 240 27 384 22 90 91 972 10 844 62 982 97 272 21 314 55 290 24 89 47 852 53 832 7 199 89 117 42 819 67 169 51 967 44 808 94 625 75 766 58 3 79 662 52 371 40 252 73 851 56 166 16 705 68 304 87 80 6 738 99 627 54 767 95 4 80 620 23 607 11 947 65 753 70 331 26 940 13 503 82 106 8 933 98 319 1 187 92 986 3 38 19 7 14 603 57 391 32 703 60 807 77 145 30 971 63 410 4 807 5 484 37 527 15 738 84 975 64 736 43 371 31 375 9 642 25 332 17 6 71 518 76 635 0 635 83 911 20 72 36 38 90 922 93 718 74 905 38 77 61 57 35 282 66 464 46 181 78 165 41 232 12 327 86 973 48 721 49 484 18 64 29 387
92 212 18 416 73 151 1 491 64 206 12 214 16 615 35 340 65 708 52 203 41 12 27 145 69 627 57 722 34 976 25 801 19 369 75 713 20 745 30 411 47 158 3 780 49 799 26 649 77 778 23 405 84 259 96 952 63 153 61 173 10 819 28 426 86 857 60 90 94 635 74 32 91 852 80 900 82 773 9 167 51 417 42 573 54 897 66 5 85 444 7 77 71 471 99 400 36 94 89 535 5 209 81 268 62 431 56 420 21 326 0 415 39 15 11 602 46 265 95 931 17 837 43 872 31 224 8 591 33 471 13 585 45 609 37 114 38 440 88 978 29 430 58 629 50 223 67 834 4 137 14 780 79 676 59 781 6 443 98 417 76 541 68 669 2 149 83 300 15 695 78 453 93 402 44 331 40 593 70 715 32 52 90 290 24 817 55 962 97 235 87 112 53 322 22 57 72 476 48 54
37 861 41 396 44 430 82 867 11 740 70 444 84 648 25 281 94 830 53 262 20 125 93 398 90 884 51 229 3 714 71 992 21 290 76 4 72 198 19 785 54 418 89 524 75 664 34 858 69 506 58 958 31 407 36 911 35 77 99 223 65 226 17 959 27 735 5 293 95 416 61 982 14 370 12 849 48 809 40 568 81 670 28 267 46 812 29 572 68 309 74 52 9 970 15 979 2 909 7 77 57 63 97 524 86 310 98 418 77 625 32 46 66 275 47 130 73 512 96 401 56 765 4 797 33 406 13 657 30 155 83 450 87 416 59 280 45 374 42 828 55 530 50 278 6 633 16 369 67 538 62 168 64 166 60 487 0 466 22 626 26 835 63 835 92 728 1 146 91 91 78 359 10 83 38 3 23 912 52 55 49 108 85 386 24 207 43 961 80 852 88 385 79 820 18 551 8 780 39 806
7 156 67 842 92 446 70 103 76 962 86 764 23 227 0 828 45 25 4 441 71 862 49 272 44 768 85 851 80 670 6 237 13 763 48 129 22 522 25 588 15 894 33 636 26 876 9 734 52 756 43 822 5 439 51 634 56 838 81 991 31 877 27 564 58 136 68 317 66 433 37 133 17 445 11 159 47 340 20 525 54 82 14 430 88 683 3 386 65 72 77 737 97 77 12 539 8 179 53 755 75 826 50 477 21 872 91 747 38 166 63 161 69 227 34 72 24 997 39 1 90 158 98 743 89 329 57 949 18 85 59 634 29 847 28 415 73 590 46 495 42 512 87 87 78 831 55 122 60 307 19 203 72 960 62 760 79 728 41 646 16 503 10 921 96 855 2 683 35 330 64 105 36 246 74 79 1 118 40 179 84 129 83 377 32 142 93 42 61 756 94 7 95 992 99 758 82 76 30 598
49 274 0 159 3 644 4 405 81 178 40 162 10 84 96 751 15 27 20 717 18 259 77 379 6 98 76 807 89 373 11 498 84 400 95 257 34 679 22 500 82 379 60 772 25 959 61 367 94 469 97 798 68 713 72 653 67 261 75 916 83 820 12 624 51 884 26 333 57 388 71 317 59 136 30 744 63 160 50 587 46 797 39 843 90 563 47 862 38 570 62 482 43 192 58 964 70 551 37 360 5 846 31 172 93 772 48 149 64 139 17 990 8 236 86 692 19 845 35 314 55 920 87 872 32 627 42 505 56 360 88 67 91 491 1 570 44 845 99 50 73 253 54 450 16 970 92 815 7 515 85 395 14 113 41 852 52 20 2 423 79 786 98 266 33 286 53 602 27 773 21 268 9 609 74 498 45 752 24 419 28 403 65 596 80 517 13 894 29 734 23 907 36 251 69 13 78 21 66 943
55 573 42 539 33 949 68 520 35 847 26 549 46 617 34 502 41 4 51 523 47 61 43 415 95 13 61 394 63 300 4 372 79 780 45 516 84 437 60 888 93 406 62 621 9 280 91 821 70 135 66 778 1 527 24 421 97 960 8 128 78 615 73 626 5 515 87 934 11 558 90 522 54 695 59 681 80 646 37 123 64 7 38 914 13 487 22 527 20 924 74 917 88 963 21 388 3 843 19 185 50 523 15 931 27 282 36 303 25 815 12 618 28 987 89 753 56 371 16 560 0 11 14 672 85 549 71 389 18 996 92 610 40 418 30 204 94 830 82 718 32 712 58 166 17 789 49 581 53 254 23 251 96 100 29 135 65 640 52 375 77 311 98 327 72 695 57 143 86 918 48 484 2 709 83 663 81 181 31 549 67 926 7 754 75 744 10 425 39 130 44 557 76 636 99 936 6 167 69 480
90 217 56 593 93 555 9 74 33 724 95 616 44 439 38 968 52 216 99 107 59 431 15 953 16 460 47 194 50 357 10 865 83 40 1 562 64 822 14 1000 41 713 61 892 34 12 4 959 74 196 57 830 79 619 97 294 87 863 58 629 67 943 91 493 89 667 13 757 6 114 46 885 48 302 23 728 7 564 30 345 43 884 24 479 63 706 12 599 68 566 85 47 81 305 39 797 55 851 27 82 19 965 29 225 71 282 96 617 0 506 53 178 49 650 51 724 70 763 28 868 32 41 82 598 35 960 72 788 86 744 80 919 37 946 11 113 84 328 60 103 54 562 73 627 98 485 25 556 40 472 66 715 88 672 8 209 31 856 94 293 62 299 92 707 21 342 76 598 5 38 3 504 17 354 22 95 36 318 42 454 26 326 45 291 18 405 75 542 69 901 2 11 78 845 20 267 65 790 77 427
83 261 54 11 74 261 31 225 21 94 33 937 36 331 69 9 70 911 61 899 47 548 41 192 89 429 62 511 71 462 96 315 0 199 39 37 48 921 42 611 37 509 63 585 76 362 81 287 15 744 26 57 8 665 14 958 75 276 24 261 52 451 94 96 82 523 92 535 73 914 88 551 84 643 13 32 56 815 27 391 90 943 11 483 28 290 30 671 80 884 66 899 2 681 53 60 17 737 16 933 68 876 93 249 29 50 95 881 34 289 32 636 44 294 7 195 50 610 86 63 25 699 5 224 67 180 40 922 1 116 22 287 19 899 38 562 91 585 57 493 97 673 79 984 49 580 55 733 3 894 58 648 77 204 23 506 4 642 45 956 43 514 98 834 9 741 85 413 72 425 59 746 87 663 99 142 10 491 78 120 65 891 51 741 35 918 6 81 12 206 18 366 20 917 64 15 60 822 46 725
67 730 45 541 11 277 19 440 80 306 57 395 78 701 8 279 72 217 66 401 62 997 47 377 53 948 17 186 94 474 44 164 81 54 93 183 95 457 58 568 35 178 97 516 71 768 87 737 85 551 50 483 32 988 83 40 28 170 90 483 40 429 91 517 42 244 75 484 5 526 9 130 36 388 98 538 29 945 79 974 26 40 69 124 27 543 1 925 89 965 52 680 33 293 24 545 64 526 60 693 54 618 49 128 82 320 0 908 86 493 7 161 99 300 34 83 41 395 30 331 55 886 51 135 14 814 61 637 48 867 25 142 20 225 13 44 56 887 46 311 39 807 2 308 84 412 59 710 37 468 73 629 96 63 63 712 21 59 70 785 15 196 88 23 65 903 12 360 31 873 16 970 23 30 3 233 77 216 76 845 4 478 74 685 22 382 92 960 6 67 68 993 43 289 18 870 10 769 38 800
24 903 90 957 76 908 89 130 50 233 42 148 75 127 59 774 99 902 47 470 88 553 80 991 46 516 49 930 69 283 14 269 61 753 97 404 37 78 23 883 51 608 9 556 73 354 28 25 62 607 15 913 19 586 35 518 36 412 10 137 94 787 30 427 11 480 78 248 81 130 7 750 38 548 26 594 52 821 66 122 83 536 95 790 63 426 44 368 84 546 21 906 1 571 64 556 54 484 39 501 40 211 31 86 57 966 2 677 22 739 77 706 18 434 98 598 53 589 3 399 85 639 55 939 74 554 68 145 27 285 43 396 93 359 48 748 96 672 41 60 56 265 91 894 33 391 60 533 58 225 16 686 6 547 4 970 13 379 72 159 86 421 5 273 34 552 71 899 87 992 67 36 25 644 17 206 79 686 0 507 45 402 82 793 29 335 65 175 8 547 70 726 32 299 92 213 12 669 20 311
11 529 26 229 61 488 27 782 44 256 73 782 1 852 35 280 55 826 30 503 48 238 65 195 86 9 62 629 29 401 58 80 12 106 97 860 77 857 38 871 67 646 53 276 15 779 96 839 7 38 5 514 34 289 19 510 2 687 63 935 64 194 36 267 68 19 50 209 22 293 49 957 70 551 85 212 0 509 90 471 25 356 41 829 76 704 57 740 45 372 14 291 88 386 93 649 75 366 95 714 42 920 92 451 13 893 3 389 16 406 56 85 79 954 78 623 83 225 43 477 40 674 31 983 72 848 94 820 28 539 99 414 74 853 69 585 37 528 8 341 89 906 23 994 98 827 51 320 18 679 4 174 24 290 52 753 60 927 84 593 33 570 82 474 9 250 47 940 71 160 10 195 91 790 81 344 54 255 80 428 17 238 46 903 32 859 39 159 59 973 20 744 87 108 66 318 6 883 21 565
50 886 26 772 90 950 84 194 88 309 0 547 77 60 3 724 13 342 19 633 65 749 21 716 53 937 64 335 32 237 80 727 44 35 29 889 63 31 61 251 83 839 20 83 39 197 57 904 25 924 59 85 14 483 89 976 38 778 85 53 8 284 82 132 62 966 43 550 79 933 52 117 76 973 75 954 99 509 93 52 91 494 34 185 18 998 74 30 95 623 66 30 11 773 5 464 37 393 31 234 60 820 17 187 41 432 56 144 15 90 23 267 49 434 4 532 36 992 68 514 70 2 67 825 86 308 92 452 87 284 81 45 22 378 94 430 45 256 2 747 46 302 98 496 54 772 7 76 27 951 9 477 47 177 1 427 12 453 40 715 10 680 16 476 28 835 58 211 97 317 42 640 51 703 35 582 24 41 55 936 6 791 72 577 71 686 69 676 33 614 78 543 48 308 96 599 30 563 73 42
16 385 84 888 6 234 51 126 38 292 78 279 18 900 81 650 34 874 47 281 96 874 79 148 63 506 36 227 89 951 74 343 50 763 99 575 5 675 14 835 58 61 22 814 26 99 90 658 42 156 28 506 29 486 83 370 33 393 68 806 64 995 54 876 44 804 46 741 66 382 82 816 49 308 8 868 12 697 48 971 3 942 91 669 9 887 65 446 1 212 93 489 62 148 37 44 56 548 43 209 17 192 92 368 71 578 40 352 31 826 15 88 75 208 19 496 39 177 57 506 13 73 85 744 24 86 0 321 72 853 45 216 41 149 97 820 11 654 95 521 87 59 98 875 60 962 10 275 53 769 76 63 7 153 32 715 21 646 69 277 67 310 27 417 61 715 80 463 2 451 59 556 30 591 25 599 52 309 55 2 86 243 35 713 70 334 4 8 94 728 88 132 73 753 20 619 23 524 77 788
32 352 64 104 71 4 12 375 5 561 67 358 50 715 89 153 75 967 2 998 24 321 79 407 93 861 9 660 21 55 28 717 60 557 63 917 37 726 52 52 96 542 34 172 78 583 56 348 0 605 29 523 39 541 94 785 33 786 72 722 11 974 62 637 3 363 30 247 27 761 51 234 46 287 76 987 1 234 82 538 80 192 59 349 54 761 49 285 55 859 13 141 7 712 91 158 42 340 68 695 88 315 48 803 23 866 6 961 25 361 43 975 58 841 18 275 99 193 31 917 97 439 92 706 90 848 53 35 86 918 57 369 87 975 36 105 98 72 35 837 8 49 84 492 77 169 19 596 85 898 81 804 41 406 47 929 61 683 69 846 26 187 4 614 73 673 95 182 70 586 16 166 20 927 15 965 10 912 38 821 66 800 44 987 40 249 22 327 14 878 45 914 83 580 74 914 65 96 17 150
62 521 84 202 71 197 78 492 82 70 77 295 69 576 56 638 88 561 44 916 73 820 57 409 86 768 97 222 96 926 29 731 68 564 16 743 94 18 24 500 54 676 46 310 14 230 74 440 3 342 1 949 35 963 13 606 10 176 8 991 47 601 21 352 99 493 92 844 22 98 30 159 11 187 80 90 12 751 31 178 42 208 65 329 85 550 61 283 25 949 53 19 9 909 26 542 36 43 89 551 6 624 23 663 27 178 17 977 52 191 32 199 90 841 60 983 59 283 63 706 33 535 66 338 34 743 39 112 93 920 43 431 48 707 4 559 87 483 72 385 49 627 18 921 38 312 20 253 83 318 58 15 0 215 28 602 45 874 98 186 40 387 50 387 41 773 75 121 19 774 51 866 79 279 55 84 81 606 5 842 70 523 67 268 64 77 2 449 7 12 37 365 95 694 91 520 15 292 76 529
38 755 40 225 31 720 5 954 41 404 39 180 33 327 73 739 94 482 52 110 6 521 49 219 8 561 63 790 66 917 44 664 57 427 85 669 67 162 89 436 50 210 96 706 15 127 1 366 75 918 90 679 88 846 27 992 43 308 95 395 71 50 9 536 48 407 4 541 77 858 80 590 46 928 54 977 0 598 3 1 18 297 22 563 59 182 83 326 74 752 20 85 60 66 28 78 17 831 58 30 64 908 62 250 72 528 36 338 93 186 35 238 65 365 29 568 76 743 79 919 86 621 37 828 78 401 12 266 87 947 30 145 23 517 61 451 70 113 16 946 56 86 25 303 21 794 13 333 24 333 84 630 34 908 19 956 68 115 7 368 32 860 42 490 92 617 10 875 91 108 45 591 26 728 97 550 81 39 2 912 51 277 99 277 55 861 98 342 14 196 82 42 69 226 11 89 53 333 47 836
26 937 36 584 8 764 53 271 82 783 50 152 83 906 3 536 59 546 75 87 94 794 76 426 1 39 46 19 73 846 88 866 85 842 44 196 10 454 14 299 91 736 86 691 38 162 99 719 0 809 31 678 89 536 41 84 20 866 19 937 71 303 97 510 52 94 16 42 72 60 40 22 2 380 11 128 90 873 51 607 47 580 69 153 5 283 98 40 12 748 65 367 87 165 13 699 70 727 79 727 78 280 29 26 35 156 63 46 33 924 55 272 61 916 64 591 96 88 23 491 7 181 56 477 25 213 57 324 27 636 34 34 18 905 32 400 45 111 77 834 21 743 49 623 81 784 80 935 9 867 28 950 93 790 42 585 54 443 95 403 84 742 6 769 30 809 68 709 17 726 74 51 92 566 39 933 24 74 43 38 37 553 48 116 15 312 60 274 58 708 67 731 62 613 4 444 66 903 22 625
15 203 14 640 42 30 49 749 53 210 79 852 92 365 35 648 73 242 82 957 91 980 4 45 17 171 32 625 90 134 46 97 63 700 38 8 28 243 34 505 64 336 31 623 88 558 62 460 37 486 69 898 20 288 36 470 12 407 67 990 76 755 45 709 80 587 43 536 98 715 85 508 41 940 52 197 87 22 26 578 0 532 40 335 23 885 97 622 24 339 21 585 99 210 18 545 93 640 3 120 56 185 7 880 48 152 86 374 19 772 58 861 75 429 30 835 27 238 78 217 10 453 60 674 71 633 54 984 51 684 70 357 66 898 95 817 39 348 13 734 22 986 94 616 84 688 96 596 77 64 68 25 2 136 81 662 72 282 55 347 9 127 89 39 1 667 8 455 47 32 65 614 16 206 44 956 50 495 57 992 5 136 6 817 25 548 59 436 29 92 83 934 74 130 11 571 61 848 33 655
70 309 76 939 17 964 50 469 88 410 1 22 21 123 46 707 53 208 94 843 33 921 19 330 5 556 68 745 12 997 60 745 14 28 43 627 72 201 0 133 57 601 56 69 59 116 35 937 15 311 93 578 95 416 65 306 13 160 98 239 26 967 20 962 25 644 63 311 87 752 9 895 47 365 71 107 29 96 55 550 51 95 73 93 39 356 54 481 91 269 52 754 82 979 74 83 79 566 67 531 61 728 42 604 7 991 99 590 80 476 40 734 92 466 27 742 23 442 62 826 97 827 90 987 6 732 22 471 28 219 89 566 8 476 85 424 48 534 81 630 49 204 83 425 11 920 66 584 64 839 18 606 36 252 75 143 58 608 84 328 31 172 45 304 78 488 37 773 2 388 30 736 32 214 44 107 34 41 77 140 24 982 96 776 4 408 16 997 41 732 10 705 86 448 3 182 69 585 38 485
74 329 95 691 67 868 76 365 5 94 71 560 68 581 43 243 89 174 3 419 25 546 30 380 91 545 98 607 66 972 9 332 61 286 29 893 19 852 94 964 99 33 73 745 59 79 82 242 16 568 57 295 50 785 65 325 20 279 96 833 93 853 75 274 38 450 21 838 8 442 1 553 69 808 41 656 12 322 24 86 52 567 90 97 55 652 64 636 14 218 88 755 62 321 34 780 56 727 15 955 45 428 11 966 92 172 86 497 7 290 72 514 77 914 17 935 47 760 18 878 0 282 83 892 78 844 46 444 13 164 84 851 58 444 2 862 87 935 53 629 48 411 26 841 51 467 32 127 35 522 85 779 49 993 4 257 42 499 70 491 27 172 36 741 28 760 81 740 22 497 54 56 10 314 60 973 40 881 37 424 79 822 39 64 80 295 97 746 63 193 23 525 31 45 44 695 6 917 33 858
81 737 65 354 93 811 61 353 29 853 49 777 11 680 75 870 74 372 96 493 44 501 47 195 99 152 82 167 48 726 20 579 57 977 14 457 36 708 15 855 64 528 3 167 35 77 38 536 88 801 0 304 53 425 10 466 59 111 1 757 60 992 54 232 71 681 40 828 41 143 78 578 77 362 33 905 17 658 9 176 91 223 13 322 69 51 26 314 46 9 97 317 63 560 25 30 84 122 39 257 5 427 52 364 56 572 50 678 22 251 21 265 76 813 30 562 19 999 80 30 45 319 32 440 83 411 94 645 89 939 4 679 92 835 70 888 79 278 23 460 72 844 8 430 12 508 7 709 73 514 16 354 2 825 18 652 55 996 85 953 42 455 67 396 43 564 6 24 62 313 58 866 37 514 98 320 24 845 34 931 86 824 90 775 95 344 27 46 66 361 31 700 51 364 28 662 68 546 87 511
86 317 75 711 35 570 38 810 49 785 34 218 92 646 53 856 52 445 23 190 69 429 17 361 65 276 18 381 45 618 16 263 32 802 88 920 59 176 85 224 12 799 43 464 37 888 26 296 46 232 80 58 47 797 62 210 7 303 11 982 95 689 73 538 67 282 76 237 58 264 70 427 41 401 42 60 15 730 79 704 78 225 81 425 14 975 6 609 60 990 36 9 19 498 94 236 87 317 56 315 97 808 1 245 0 231 89 893 22 2 72 588 54 521 48 665 10 973 99 370 93 24 4 115 30 587 74 959 68 402 77 770 82 434 83 874 50 464 5 296 64 923 84 38 40 976 24 840 27 93 91 838 3 135 66 291 44 872 13 701 63 252 39 543 29 653 61 972 55 711 9 621 25 722 57 737 31 1000 98 37 21 444 96 264 33 388 2 104 20 437 28 721 90 113 8 498 51 829 71 165
55 51 6 306 16 260 10 478 43 704 19 879 76 973 12 763 27 453 45 976 47 135 80 309 90 548 4 792 96 181 67 296 97 213 49 365 95 621 39 713 99 585 87 548 36 694 25 409 58 829 9 954 78 130 0 523 70 243 46 49 51 75 18 864 21 701 8 877 75 706 81 300 65 955 38 634 88 610 11 956 74 652 94 628 66 83 1 247 42 312 14 51 72 675 13 854 35 356 64 561 56 550 82 801 73 711 57 336 31 830 2 920 53 889 59 957 28 303 44 474 93 164 3 811 62 793 48 238 54 746 37 270 79 920 63 980 86 950 34 741 17 168 40 830 24 391 41 539 84 961 29 176 60 678 52 626 22 914 50 873 15 272 71 716 91 442 77 597 69 783 23 223 85 250 61 833 26 404 30 596 33 655 7 235 20 751 5 709 32 187 92 547 89 167 68 433 83 123 98 225
77 804 94 125 56 219 32 628 43 786 90 720 93 45 35 692 1 80 3 979 69 952 27 14 37 22 33 235 99 509 78 762 10 502 11 268 16 373 25 585 4 832 92 316 71 495 91 80 70 329 7 242 74 406 89 420 87 151 97 9 28 862 44 193 76 475 80 412 72 615 98 491 64 537 36 744 54 474 52 736 88 787 63 616 41 456 50 24 31 289 34 721 18 682 38 458 83 413 23 28 85 459 68 868 67 715 21 289 82 666 42 694 17 702 60 461 26 900 20 364 14 310 12 91 79 398 6 726 57 965 24 848 73 56 5 638 19 296 75 702 81 100 39 230 40 427 49 711 96 374 55 443 53 685 2 924 15 990 65 953 0 643 8 49 62 920 45 421 61 152 59 102 29 181 9 937 95 114 46 805 47 978 84 591 58 656 66 298 22 470 48 542 13 847 51 284 86 66 30 202
25 884 46 87 83 640 66 779 67 244 0 371 61 814 75 68 48 151 40 341 87 636 98 445 15 898 96 176 6 584 31 552 16 524 80 856 34 291 27 341 26 241 44 491 50 117 22 810 14 50 76 292 13 851 4 731 99 637 7 796 9 481 19 433 69 96 10 551 78 954 47 74 12 521 62 337 65 668 42 54 2 201 39 235 89 961 88 745 3 544 82 446 23 47 58 409 24 418 30 179 86 729 29 470 85 814 71 852 97 279 36 921 70 183 94 922 57 817 92 914 37 651 79 548 55 345 45 194 35 489 52 289 21 813 72 65 8 975 93 739 18 435 56 597 59 866 60 648 77 456 63 545 74 359 33 566 64 33 90 573 11 206 54 298 32 571 41 823 1 574 95 341 43 717 51 902 20 851 17 875 38 107 81 599 73 844 5 689 91 558 68 702 84 273 53 786 28 150 49 3
42 610 85 823 65 625 26 142 50 931 31 721 75 310 21 952 96 716 7 916 16 434 47 344 19 940 86 866 44 620 14 14 93 261 39 56 22 596 33 791 5 706 8 929 38 269 94 654 1 301 24 861 84 44 25 868 32 486 28 814 68 608 87 83 30 414 99 79 20 593 63 573 56 234 71 130 80 654 3 83 43 978 45 964 97 246 10 349 52 320 90 766 91 120 13 94 79 470 36 11 29 558 76 200 64 1 88 913 95 268 58 635 89 2 70 678 67 263 57 397 27 915 69 569 74 408 15 615 73 479 34 105 92 887 62 580 72 977 0 758 81 749 17 335 82 542 2 18 98 930 23 368 61 263 55 916 46 748 18 602 35 367 6 673 60 545 53 924 77 699 48 911 59 588 4 114 11 775 51 807 37 187 12 855 9 541 54 766 66 161 40 593 83 56 78 816 49 567 41 905
37 135 57 498 89 758 15 934 43 933 16 579 12 864 69 197 58 908 9 989 50 356 19 895 98 906 4 670 65 312 1 95 45 396 80 158 92 656 63 678 70 808 41 148 29 140 51 781 3 255 59 929 95 224 81 991 76 54 73 385 30 510 40 272 0 765 62 633 52 926 66 485 32 832 18 377 72 453 91 193 23 156 27 496 83 219 96 138 14 748 22 294 61 606 42 478 10 961 36 675 67 356 17 765 60 304 7 441 56 638 21 292 71 981 90 936 28 777 85 915 39 581 34 182 46 318 55 732 20 841 88 408 75 232 84 312 78 342 5 482 94 733 64 320 86 234 74 423 68 926 79 389 35 201 6 166 24 937 33 900 25 405 97 809 49 158 53 89 31 36 38 723 87 334 11 39 77 75 44 453 8 791 26 722 93 984 13 148 99 108 48 409 82 566 2 659 47 153 54 795
69 706 14 977 7 349 68 357 2 626 23 47 36 472 55 541 20 796 94 640 29 755 26 886 60 700 88 645 76 791 41 928 49 872 45 988 16 238 21 411 81 126 28 524 96 246 39 296 91 477 24 760 73 844 86 708 30 608 72 854 90 661 43 154 18 319 93 706 37 663 46 316 59 608 56 795 53 406 40 166 42 195 65 26 97 234 31 367 80 123 15 491 33 86 50 516 25 551 19 466 27 419 62 35 38 681 44 219 66 11 83 801 35 422 64 885 95 602 34 456 0 604 87 732 54 751 74 225 51 562 6 593 84 184 92 370 32 680 13 329 17 251 99 748 1 72 9 191 5 937 52 595 48 484 57 470 22 108 63 706 3 791 47 152 77 146 85 227 79 192 4 12 12 82 82 377 78 688 98 831 8 978 75 922 61 573 67 705 71 843 70 627 58 799 89 787 10 253 11 690
0 311 79 82 1 316 31 290 18 40 16 443 17 12 38 951 32 653 85 139 80 408 58 463 70 282 41 601 50 205 63 392 47 719 64 419 88 894 82 123 74 127 6 578 33 241 25 173 30 239 9 563 87 190 52 38 23 313 28 266 94 504 83 800 92 520 51 917 49 260 39 142 66 902 68 394 5 462 40 22 67 146 20 782 69 859 19 893 34 725 73 284 96 450 97 13 14 147 11 350 2 419 13 677 84 118 89 258 35 217 78 901 95 926 81 524 24 156 61 797 93 414 71 684 10 766 46 81 43 184 76 988 4 992 7 307 57 424 60 689 62 997 48 805 37 61 98 451 36 76 77 712 86 700 45 186 65 795 56 599 12 679 3 423 21 558 53 961 22 131 54 60 8 815 72 183 91 119 90 769 99 968 42 211 75 416 55 556 26 100 44 840 29 177 15 668 59 195 27 324
85 8 71 474 69 604 53 767 11 260 24 797 16 365 95 430 97 330 23 984 34 629 40 569 52 791 26 770 12 611 21 997 65 104 84 250 79 744 73 814 0 117 70 37 18 823 72 957 62 92 67 854 10 788 64 298 38 481 28 336 9 314 14 934 31 427 36 387 74 239 51 624 17 658 56 1000 99 786 81 186 68 325 89 467 37 269 59 151 42 648 7 508 3 637 63 827 22 554 35 810 20 214 27 527 19 428 98 629 66 980 47 879 43 870 45 542 94 772 96 322 13 179 41 685 55 337 60 310 86 517 1 927 25 874 57 93 83 820 15 490 77 928 30 792 93 919 50 982 88 342 2 406 54 437 48 689 46 305 29 265 4 389 75 775 76 439 78 541 44 721 39 69 5 395 49 421 58 865 87 344 32 678 33 429 8 828 61 375 82 515 90 662 91 865 92 346 6 785 80 297
1 428 3 461 91 779 6 891 19 85 73 917 54 811 72 425 39 874 0 869 46 514 79 529 14 500 94 301 55 757 95 884 30 511 80 352 67 458 99 868 83 538 85 145 8 944 10 53 49 663 28 666 50 52 82 235 32 117 58 984 69 144 40 913 43 1000 25 22 47 502 98 617 26 162 15 612 21 466 20 549 81 515 22 747 90 325 41 872 76 420 78 496 24 966 70 49 44 58 18 139 84 202 29 621 27 885 45 339 52 293 51 105 12 360 86 49 64 377 57 617 88 731 65 709 5 315 56 744 66 12 42 952 48 421 37 900 89 884 38 471 2 565 36 757 93 349 60 56 61 901 23 858 31 753 97 565 33 276 13 175 34 350 17 602 92 578 35 127 62 326 71 820 11 544 7 715 63 563 16 96 9 566 87 28 77 248 68 750 53 102 75 906 96 194 74 440 4 261 59 209
62 933 47 578 75 602 64 893 70 27 53 888 71 111 26 699 45 559 6 310 17 717 28 107 8 536 76 680 2 356 51 885 20 761 31 79 84 727 95 567 88 853 92 125 48 518 41 280 68 8 34 557 66 997 7 740 85 80 77 378 82 890 61 69 4 194 99 34 69 52 98 138 49 601 91 622 50 846 43 118 16 386 58 713 94 275 32 496 23 963 33 290 46 572 90 979 59 857 1 536 22 389 56 313 29 313 86 314 79 581 89 233 37 374 63 432 12 732 3 921 55 361 21 577 57 559 81 58 73 887 38 793 54 350 44 887 11 380 67 519 24 535 9 865 0 789 78 865 30 724 25 611 87 499 36 348 10 727 93 660 97 451 80 284 96 397 40 270 52 875 18 939 27 520 19 642 42 583 72 290 39 831 13 62 15 257 60 602 35 873 83 949 65 447 5 5 14 678 74 417
69 399 75 334 10 246 53 751 12 93 1 330 33 890 64 542 58 109 88 281 3 456 72 78 27 235 28 997 2 589 63 961 18 335 56 878 83 283 97 265 52 111 65 951 62 114 59 158 32 589 21 633 51 323 82 562 44 776 98 129 16 335 66 307 15 310 79 768 38 814 77 987 26 806 57 808 0 371 7 584 29 987 11 118 95 372 17 355 19 669 71 841 54 16 37 479 85 906 73 53 67 225 68 872 9 242 50 403 60 201 45 710 81 24 49 721 90 425 76 628 84 804 94 793 55 445 78 113 39 773 47 881 20 267 43 163 6 868 61 167 96 818 36 482 42 860 31 711 91 319 22 240 4 957 92 258 13 874 99 451 80 735 35 564 24 727 74 301 5 212 14 755 86 673 87 265 40 862 34 543 46 73 89 913 93 208 30 26 8 900 23 520 25 545 48 877 70 738 41 401
87 906 6 948 15 483 23 682 66 169 11 479 70 388 35 793 12 710 98 166 16 903 36 178 53 315 61 817 68 152 77 818 63 864 71 641 41 876 40 467 95 52 86 246 90 909 44 172 1 16 43 574 78 280 8 963 76 789 22 79 49 743 51 402 38 214 58 417 82 97 17 92 57 376 5 459 2 223 97 770 37 733 19 904 88 355 14 207 79 616 27 862 81 369 28 116 0 923 85 195 3 743 55 584 67 797 33 36 69 257 39 704 50 431 73 715 74 365 18 735 24 901 62 868 56 877 7 594 84 546 91 212 31 322 52 19 45 275 42 295 46 213 32 287 93 326 47 956 92 674 29 654 54 892 9 855 59 262 72 143 34 17 48 4 20 791 60 542 13 341 89 963 26 906 21 931 30 18 75 36 4 214 94 95 25 446 65 695 83 416 80 349 96 643 10 120 99 273 64 859
99 353 47 702 59 26 78 812 14 229 17 951 15 24 6 92 3 482 75 26 18 337 90 447 9 502 56 224 63 54 12 726 66 992 25 231 16 91 80 391 68 917 24 357 28 897 19 976 92 122 2 821 35 277 8 255 71 756 52 393 62 394 1 137 36 395 22 173 95 849 73 509 83 325 97 75 86 841 13 940 46 359 89 457 60 145 61 600 29 149 44 963 93 633 34 414 96 27 45 637 88 689 7 105 91 732 5 146 77 193 0 340 94 679 79 130 84 104 43 564 32 363 11 723 54 353 98 296 64 735 70 503 50 751 37 614 31 523 74 606 26 809 40 779 51 197 49 920 27 24 58 302 23 340 57 889 53 173 67 393 41 537 85 817 10 663 39 21 30 731 76 791 82 539 20 378 48 153 87 17 65 788 4 584 81 178 38 579 55 562 42 309 72 752 69 506 21 503 33 386
16 675 3 483 31 212 48 108 12 778 86 636 95 74 23 749 33 61 68 463 51 932 89 540 15 694 11 351 28 370 97 695 4 365 88 240 83 481 2 460 99 978 25 360 32 230 21 415 80 358 94 259 8 385 34 162 6 170 74 543 17 582 60 351 59 857 36 478 54 486 69 731 37 506 73 785 44 996 79 200 91 357 71 207 90 404 55 370 67 478 38 418 9 358 66 763 24 583 35 146 76 952 75 230 5 800 93 736 7 937 14 460 84 650 92 665 47 490 27 390 29 210 22 13 70 871 26 207 43 929 20 299 87 371 45 237 30 831 10 891 63 610 41 293 57 399 18 199 82 335 52 488 0 6 96 31 72 134 13 773 1 37 56 560 58 940 81 812 61 967 40 256 46 402 78 637 65 788 77 432 19 593 98 307 53 11 50 238 42 7 64 456 62 326 49 270 85 855 39 453
28 815 98 253 78 599 80 606 60 249 88 538 20 59 81 881 26 617 16 817 12 727 94 273 71 267 45 5 33 625 95 387 36 425 7 578 59 429 74 876 15 774 51 76 3 234 83 997 40 433 42 959 11 257 57 988 93 205 66 612 70 662 0 296 85 109 63 548 41 471 96 736 91 829 2 740 19 114 89 353 76 843 21 606 25 564 49 611 65 725 52 48 47 211 55 350 5 196 79 242 23 124 82 46 87 357 31 617 43 241 37 416 35 537 18 940 34 98 50 968 48 154 84 223 77 588 64 945 53 486 46 996 32 800 97 752 13 408 99 874 8 586 58 453 73 97 10 279 22 89 24 342 29 646 14 362 17 742 61 842 30 947 4 30 62 902 1 39 56 269 54 44 68 746 27 129 39 917 75 168 38 790 69 400 86 681 9 253 72 734 44 172 90 916 92 288 67 379 6 136
42 590 74 446 87 917 14 480 70 814 83 363 96 403 18 184 30 595 13 232 73 335 95 634 65 850 32 792 94 901 90 868 28 778 2 775 40 129 66 628 43 427 21 231 33 775 81 504 1 509 7 169 9 526 49 478 35 901 41 213 82 966 10 133 55 50 69 798 57 961 71 751 17 614 39 652 78 638 58 739 62 560 59 847 85 264 24 667 22 542 60 20 64 549 79 927 84 63 51 152 4 50 26 467 34 215 8 767 72 252 19 316 31 396 54 487 46 345 50 138 12 277 23 318 86 341 89 987 11 842 92 300 88 153 29 997 98 862 27 983 5 709 45 421 63 777 44 497 47 878 48 536 91 10 99 664 3 67 15 324 56 666 16 978 67 633 52 805 97 627 37 602 6 151 20 616 68 656 25 259 76 644 93 821 61 582 38 808 80 483 75 510 0 200 77 246 36 401 53 206
50 944 95 567 32 101 41 736 89 345 13 804 60 326 12 461 76 882 98 606 34 347 92 561 0 589 42 793 16 923 58 283 88 605 51 973 11 236 46 207 99 733 40 666 74 849 94 650 49 374 87 831 77 77 82 153 48 457 52 711 73 564 64 655 22 898 24 777 1 377 29 177 37 981 67 675 33 498 96 431 6 642 65 170 28 128 47 793 71 940 56 441 44 194 10 379 26 824 84 971 81 433 86 287 27 185 85 142 18 933 19 894 83 264 72 647 68 55 25 986 62 752 8 291 97 112 7 435 21 920 91 721 5 726 93 68 78 209 17 106 36 31 57 361 4 7 14 106 80 902 53 688 2 877 63 534 79 539 43 801 45 385 15 769 31 799 38 570 3 294 66 797 20 61 59 340 69 328 9 187 30 779 70 820 55 75 90 871 75 144 61 62 35 996 39 379 54 232 23 69
67 337 7 253 61 298 23 784 4 228 90 592 18 706 58 865 56 378 95 284 81 659 37 343 63 546 14 131 3 740 68 934 60 458 73 106 76 491 71 520 84 3 28 607 87 144 55 482 49 228 75 21 64 944 12 45 53 188 98 898 35 178 59 992 69 873 94 697 34 85 25 663 5 37 74 208 32 808 43 930 11 384 42 456 83 628 78 340 2 713 50 460 92 676 22 797 20 142 85 209 65 621 51 695 72 756 96 9 93 304 88 2 44 832 45 323 16 420 26 124 66 787 86 618 8 376 1 216 91 484 13 440 19 102 79 810 21 335 29 208 39 59 38 733 36 3 40 333 41 707 82 673 0 818 48 154 89 130 31 500 62 193 9 894 6 925 57 852 27 431 97 19 77 863 33 230 99 11 70 260 15 608 80 470 24 14 54 665 30 583 52 67 46 879 47 584 10 519 17 710
84 573 54 930 68 664 85 991 91 79 39 991 26 645 60 148 77 135 92 822 69 579 7 423 4 318 17 349 98 393 38 115 21 833 10 786 6 514 78 675 44 592 33 204 1 359 25 207 14 535 64 393 65 642 28 900 93 694 15 548 99 694 24 886 47 419 94 706 97 850 11 20 63 703 87 50 82 316 95 849 31 78 42 303 83 234 19 98 80 848 59 675 96 211 12 1 23 925 61 537 73 773 8 181 48 277 35 567 90 799 56 652 45 748 76 982 81 958 2 742 22 5 43 208 13 982 79 399 46 174 37 597 67 958 53 880 0 217 75 378 57 454 29 18 9 546 58 591 41 828 3 529 49 796 18 34 30 889 70 121 66 567 51 493 71 651 74 760 5 92 32 985 55 75 89 112 27 657 20 310 86 287 72 535 36 383 16 584 52 970 50 684 88 464 40 279 62 487 34 991
55 799 57 571 51 413 3 638 50 16 4 914 62 516 20 688 96 86 94 216 34 334 66 288 83 683 12 402 93 1000 39 624 86 762 85 727 8 359 60 55 82 624 49 75 52 136 26 553 7 41 42 905 22 104 46 481 18 695 32 988 15 210 17 749 35 13 97 738 6 327 11 702 81 834 1 678 24 415 89 515 61 882 25 16 37 309 5 345 9 446 31 723 74 89 44 721 19 346 64 483 2 904 76 654 28 671 29 377 63 558 16 449 13 703 10 53 14 947 70 867 30 774 36 503 95 482 78 318 87 593 41 410 45 462 38 256 0 958 65 245 33 384 75 670 40 163 71 142 79 316 21 345 80 890 53 141 58 274 84 767 92 162 54 683 69 400 90 528 73 993 72 862 68 956 43 643 67 437 77 802 27 558 47 189 59 538 91 781 88 732 56 478 98 709 48 702 99 744 23 592
12 784 83 891 45 684 90 564 50 398 80 351 26 382 43 803 91 478 23 76 53 238 60 781 37 732 10 834 84 284 42 922 61 842 99 532 7 750 57 683 64 991 94 427 63 735 72 588 11 622 62 961 5 204 40 648 67 303 52 660 79 240 96 977 38 234 44 62 71 215 85 203 3 631 41 933 87 279 82 243 24 507 54 355 47 458 68 177 25 21 4 796 2 752 32 135 92 295 97 247 0 778 16 789 74 904 78 460 49 897 36 531 56 158 6 225 27 597 70 450 28 193 21 552 93 569 30 367 17 482 59 920 95 700 75 653 46 146 86 846 66 171 48 62 22 71 9 815 8 881 77 293 98 457 55 677 19 664 15 627 33 11 31 557 39 825 73 941 76 773 81 825 88 136 29 766 34 326 65 6 69 3 14 310 51 191 18 884 20 409 35 999 13 35 58 373 89 103 1 327
91 306 47 948 97 405 60 367 32 845 96 892 40 704 84 191 30 68 76 10 33 568 37 787 74 770 52 136 4 442 25 983 36 882 94 294 99 488 31 626 7 139 24 359 0 515 65 610 57 55 59 133 53 83 50 500 92 49 72 634 49 453 45 893 73 973 43 365 87 259 42 394 34 545 6 493 89 138 81 833 11 817 14 901 20 205 12 75 38 705 29 916 85 174 61 270 86 395 62 904 48 733 69 58 95 672 18 854 55 17 27 56 56 323 63 840 17 603 2 994 93 657 13 603 90 250 80 643 23 389 3 364 58 120 10 772 78 760 51 159 68 980 9 232 1 813 5 172 70 889 26 661 83 603 54 599 82 900 64 392 71 915 44 633 77 882 19 179 88 881 39 208 75 984 35 5 46 632 8 768 22 924 16 726 28 926 79 844 21 817 66 901 41 703 15 877 67 920 98 713
21 429 47 670 78 985 8 40 84 900 65 354 73 561 27 559 63 148 57 18 39 62 97 135 4 552 79 119 20 605 6 608 64 811 2 816 40 596 51 773 90 522 29 785 59 580 70 211 99 484 75 680 72 294 19 423 80 254 31 261 1 823 38 940 13 884 61 125 91 934 96 341 53 530 58 435 87 178 86 5 98 808 17 252 14 464 93 416 32 52 95 317 46 225 10 750 52 849 24 587 89 451 0 780 94 589 15 991 88 654 62 726 74 72 22 124 25 871 76 837 71 88 49 102 36 825 18 953 82 665 42 417 68 94 77 243 67 314 37 115 34 62 9 106 16 196 69 167 35 271 30 216 81 91 92 383 5 658 85 544 28 911 66 925 23 342 45 630 44 244 83 790 48 894 60 674 50 404 12 92 56 173 41 3 43 103 26 734 3 2 7 436 11 289 54 750 33 246 55 670
5 266 33 454 84 250 13 970 57 259 79 8 86 854 31 769 50 339 60 41 56 36 18 234 42 81 11 362 8 115 92 487 53 188 71 395 45 520 37 68 29 431 27 43 89 678 93 780 10 560 14 736 91 446 49 482 70 567 66 919 74 882 72 770 63 660 4 33 35 907 44 578 75 169 83 243 25 666 55 416 69 670 80 800 58 156 26 609 67 180 23 637 0 710 40 442 38 769 7 568 95 760 54 519 81 674 51 206 16 926 47 774 76 631 96 624 22 145 41 15 48 767 24 569 28 781 98 890 61 589 77 855 3 99 19 301 73 986 87 331 64 327 9 113 39 50 21 22 82 260 46 72 12 323 85 426 2 330 90 957 78 591 99 675 6 842 30 119 68 251 1 872 94 736 20 299 88 655 62 458 15 127 17 606 36 550 34 40 65 763 32 396 59 136 97 115 43 984 52 704
20 667 61 997 97 720 30 136 36 729 94 961 84 169 60 779 44 338 15 335 45 516 11 50 53 953 23 151 25 250 21 833 82 396 19 95 48 841 47 809 32 446 95 930 14 916 10 99 50 743 93 247 65 649 18 754 51 595 9 307 87 588 46 693 4 735 71 700 34 193 35 913 67 703 26 460 1 167 76 903 62 597 77 902 98 336 39 383 24 357 7 168 85 956 28 704 52 132 43 636 41 37 79 58 58 590 57 797 81 125 75 554 13 22 49 155 56 675 0 242 8 600 42 946 37 189 83 11 27 170 40 741 86 951 17 47 55 378 38 43 80 346 74 663 54 817 68 156 72 128 33 214 5 429 12 650 88 44 69 297 22 676 16 30 91 214 66 563 89 860 6 773 70 948 99 296 73 543 90 631 78 892 2 86 3 364 31 877 92 454 96 604 29 497 63 804 64 422 59 952
57 60 40 138 17 470 12 192 0 569 48 772 2 667 91 68 75 566 87 665 29 126 58 654 27 466 68 591 79 283 52 152 92 563 85 256 25 798 43 169 84 183 62 896 56 673 95 931 69 179 86 254 67 66 28 620 50 87 20 117 9 465 18 246 98 146 74 982 37 832 61 405 80 762 82 19 22 331 65 757 36 643 49 466 13 94 34 606 45 865 7 836 53 190 10 29 35 297 6 801 64 543 83 416 81 433 96 538 51 717 63 869 99 848 73 163 44 879 14 487 15 128 26 475 39 389 5 655 60 432 8 713 59 218 89 467 54 294 21 717 3 180 42 333 78 850 41 368 32 960 46 235 23 309 94 856 19 427 72 950 31 808 33 300 16 828 66 601 1 441 76 105 70 109 93 368 24 264 55 447 11 896 71 410 47 825 97 827 4 973 38 909 88 338 30 97 90 153 77 205
28 51 8 629 9 155 50 992 22 237 34 462 20 145 32 641 95 835 11 152 87 287 68 23 13 797 47 397 62 647 3 505 1 356 49 632 78 60 69 304 5 504 70 229 45 264 88 729 33 412 24 296 82 598 80 373 26 387 97 728 92 674 81 767 58 52 66 576 99 524 30 442 73 985 27 634 31 443 18 164 43 702 74 16 65 62 56 139 76 68 67 9 84 821 55 227 35 37 83 804 75 463 52 129 53 305 36 59 44 269 79 990 71 311 10 359 6 619 98 155 91 360 12 36 23 375 29 342 93 774 4 626 85 458 86 39 40 146 25 703 17 35 64 9 61 514 51 372 48 715 57 456 63 545 14 378 39 963 41 43 0 552 16 920 72 241 96 774 90 946 77 925 15 330 37 352 42 910 60 236 94 961 38 347 59 941 21 193 7 277 89 5 54 979 46 950 2 393 19 682
20 395 77 762 40 285 94 276 61 603 70 279 79 482 46 208 11 823 50 294 35 171 51 230 71 337 42 273 53 399 33 357 56 566 72 413 63 299 41 280 14 243 36 658 8 955 0 345 24 206 65 337 78 513 49 281 89 73 67 817 73 982 52 129 68 266 4 805 38 638 15 744 2 926 25 725 81 425 83 393 84 67 48 784 62 155 99 399 88 661 97 979 98 756 58 784 34 816 10 225 6 707 64 588 19 140 44 558 55 990 5 113 45 143 85 657 76 869 16 589 30 964 32 246 31 533 47 62 9 977 57 502 17 80 54 305 66 150 95 548 74 257 86 613 1 185 28 972 22 725 59 987 69 935 96 145 37 309 39 221 27 797 93 587 26 16 18 712 3 484 13 316 91 406 12 711 90 955 43 78 60 399 82 757 80 502 23 99 29 521 92 287 87 621 7 200 75 929 21 963
44 495 42 934 55 544 69 905 36 69 95 878 94 495 74 309 28 331 98 217 80 406 9 694 16 961 72 785 5 925 50 247 43 608 40 336 84 606 52 175 8 975 87 267 82 65 37 310 48 917 6 290 2 407 31 622 17 721 14 422 10 419 18 75 15 414 89 56 77 762 34 25 54 410 99 154 92 467 35 474 13 61 39 764 25 306 65 152 66 119 91 958 97 814 21 989 78 434 93 69 41 714 38 716 64 79 70 28 7 329 61 467 32 692 75 215 49 578 96 272 23 907 47 311 60 563 26 805 68 374 46 933 51 722 24 305 76 510 53 933 71 831 30 453 59 738 20 865 73 557 56 831 12 365 57 406 85 415 88 214 90 752 58 295 67 799 86 756 11 231 0 181 19 954 3 793 27 736 4 63 62 431 22 953 63 365 33 548 79 630 1 172 29 779 81 722 45 925 83 437
3 971 6 553 12 182 22 770 70 917 91 402 87 292 8 719 71 277 95 238 39 204 90 407 31 310 79 572 92 881 25 737 29 474 44 474 2 511 65 331 54 531 23 206 37 577 4 733 19 540 73 882 75 718 78 260 49 161 82 347 40 270 32 769 76 374 11 404 53 411 0 646 88 667 62 476 15 859 18 812 1 564 66 520 67 729 21 60 83 910 24 46 20 619 16 536 45 589 86 631 7 350 42 205 98 395 28 440 59 765 14 336 57 892 81 486 48 73 72 538 84 581 50 851 89 586 97 825 63 722 74 289 46 380 30 348 61 558 36 330 5 317 47 338 13 285 52 890 93 250 69 144 35 630 80 553 27 137 34 781 77 532 64 81 41 722 17 948 58 308 26 584 33 350 99 214 55 968 9 146 85 138 68 817 96 114 56 631 10 333 94 40 60 461 38 372 51 84 43 112
96 556 7 33 1 566 69 365 88 102 28 366 8 371 13 191 65 385 34 155 36 713 9 876 19 851 30 170 3 614 68 587 77 200 59 931 12 777 90 730 49 654 22 412 5 292 21 325 17 252 92 611 26 714 64 780 97 321 84 74 70 14 91 159 95 104 46 29 32 932 27 25 29 513 31 402 73 744 20 398 67 619 14 582 38 356 82 993 63 54 71 712 87 392 86 39 85 117 47 772 58 298 43 946 76 192 79 567 6 797 25 235 11 984 40 778 0 965 66 47 75 387 81 61 18 184 80 741 10 167 42 737 56 192 52 825 99 715 44 9 45 190 98 40 93 881 33 198 16 376 41 544 55 952 4 366 48 139 60 627 89 238 57 761 72 956 39 793 51 403 61 855 23 895 54 134 74 488 37 369 78 699 15 703 35 158 62 195 50 469 24 580 83 692 53 434 94 369 2 227
57 208 25 768 7 463 29 857 99 686 49 41 1 257 56 253 18 550 97 56 60 331 38 75 87 72 67 587 43 627 0 330 21 955 14 129 69 240 53 67 32 107 42 876 64 775 20 614 36 848 33 102 15 969 5 530 58 691 37 476 96 248 19 249 46 316 82 97 8 976 28 806 10 510 35 313 85 682 17 892 77 372 98 115 48 636 65 572 41 509 13 737 88 492 72 42 2 827 86 911 52 827 9 165 30 330 44 238 79 990 54 905 47 603 74 820 61 96 75 787 63 912 59 802 76 964 62 808 26 50 11 282 24 869 95 370 23 830 22 962 94 232 80 857 4 518 3 569 78 689 6 305 91 995 45 965 12 283 68 85 39 848 16 719 90 252 84 793 71 419 27 804 93 772 89 604 55 148 34 416 73 382 40 674 51 536 50 785 83 70 66 676 31 647 70 589 92 739 81 2
87 881 46 65 23 406 62 223 99 919 56 808 31 688 58 831 3 966 29 500 10 131 11 648 72 166 70 908 65 71 43 689 76 336 47 289 33 508 4 979 81 463 16 214 80 495 69 523 21 294 48 301 39 973 1 705 18 503 73 256 2 900 78 473 74 355 97 234 12 433 49 292 82 677 36 979 5 564 41 97 26 752 79 969 57 544 35 77 42 865 45 426 98 775 51 572 85 608 95 507 44 179 55 570 27 880 32 763 17 846 30 179 6 78 52 905 89 147 83 307 40 206 71 454 75 181 53 132 64 96 13 593 88 461 37 498 66 426 34 526 14 89 86 356 61 999 28 809 63 872 60 473 68 573 7 389 25 450 9 787 50 548 93 924 67 916 24 373 22 698 0 457 38 705 96 597 20 212 90 938 91 412 77 326 8 895 92 235 54 787 94 998 19 509 84 665 15 69 59 630
48 363 93 405 52 675 97 843 49 6 10 880 99 948 63 583 32 677 22 209 56 115 87 613 39 418 25 808 59 220 0 960 54 739 89 446 37 28 78 478 88 917 70 211 81 653 53 758 45 960 60 812 7 392 36 707 73 317 51 239 47 869 92 356 98 539 33 436 42 398 3 474 17 65 58 26 16 939 13 333 11 550 50 306 9 510 34 235 64 893 21 204 12 102 86 990 15 765 90 245 24 73 30 881 29 844 84 386 35 345 26 87 62 299 57 939 27 666 31 128 1 852 65 199 80 722 6 944 40 648 76 687 74 254 46 126 18 893 2 842 91 654 23 542 85 772 67 317 96 271 95 43 69 569 75 28 19 647 28 589 8 676 44 986 77 333 20 522 4 693 38 393 83 365 41 5 82 740 14 510 5 555 94 48 61 526 43 516 68 264 72 814 55 4 71 699 79 104 66 634
79 997 30 628 48 68 83 925 18 139 41 829 6 490 97 416 3 619 33 460 91 978 75 887 51 390 15 81 8 20 12 870 11 901 68 732 9 13 88 43 89 321 31 248 45 577 39 719 61 240 64 267 71 418 65 522 54 852 5 331 58 142 92 154 42 493 25 366 4 246 98 752 16 911 63 77 77 723 44 991 21 942 74 455 86 756 81 434 67 781 59 54 82 850 0 864 43 223 38 760 95 372 46 406 87 253 94 445 49 406 73 178 28 621 72 271 13 332 1 168 76 627 34 98 17 765 85 523 99 450 56 410 84 595 23 905 7 123 10 708 80 974 52 739 55 174 26 442 22 432 29 288 96 558 90 550 14 923 47 973 40 871 19 369 57 183 53 547 36 923 2 673 66 304 20 885 50 257 35 181 24 411 93 700 62 135 70 302 27 905 78 104 32 382 60 213 69 517 37 534
63 972 66 251 31 831 77 153 64 968 81 544 41 739 11 870 17 717 1 211 83 139 48 632 34 601 99 251 28 49 15 644 33 880 26 312 62 473 93 802 8 57 59 769 98 603 25 993 21 34 82 771 54 998 84 342 49 743 9 226 53 568 95 233 75 206 18 911 50 690 24 372 0 758 52 46 89 360 22 328 72 54 87 331 43 175 86 485 70 762 69 89 27 102 6 646 92 735 74 574 37 143 96 544 5 784 71 551 57 191 47 309 14 945 3 859 90 705 88 968 51 633 32 14 2 145 29 167 85 349 58 885 78 907 91 288 35 934 30 920 61 820 10 290 73 373 60 73 44 881 79 137 39 645 45 208 76 60 38 397 7 518 94 344 46 469 67 376 56 706 20 146 12 900 80 986 36 160 13 11 55 388 19 987 23 726 40 661 65 363 16 188 42 932 68 167 97 799 4 130
69 140 6 354 41 739 90 728 18 509 43 57 57 822 28 408 27 926 32 683 88 788 93 325 99 943 54 697 65 566 60 536 63 196 98 254 45 37 73 277 17 27 24 872 62 644 47 482 87 372 1 626 46 715 56 76 95 264 67 251 0 384 74 261 50 258 91 343 55 544 83 630 16 827 82 279 26 195 44 916 29 578 31 263 19 453 76 218 38 319 13 645 22 832 70 443 34 736 2 201 40 63 21 547 79 829 89 477 66 998 9 201 20 198 3 306 15 621 39 187 52 37 77 420 94 107 72 390 51 734 11 876 71 775 61 63 86 643 35 448 78 458 81 299 58 627 68 512 49 984 84 728 10 834 12 264 23 222 59 886 7 52 14 37 37 197 36 14 25 747 92 70 8 756 53 149 80 185 48 689 64 756 33 276 96 639 42 822 4 356 30 768 75 667 85 236 5 973 97 641
47 176 18 726 11 112 38 921 37 760 56 594 34 76 88 738 64 884 32 750 9 763 2 108 65 884 71 327 41 932 51 627 74 721 60 167 3 515 39 881 68 304 45 602 99 332 91 269 75 602 0 197 84 72 6 855 23 78 87 956 86 270 4 670 95 24 36 231 50 850 14 161 24 690 7 392 72 443 12 518 13 208 93 339 66 957 53 442 78 586 80 546 19 919 62 774 70 227 43 244 97 528 85 234 63 383 44 338 26 43 25 256 77 993 29 678 79 985 31 736 49 241 35 776 73 213 96 4 92 917 69 710 89 778 21 383 46 327 1 623 27 17 40 903 83 236 33 380 17 239 90 379 20 916 81 291 76 131 22 955 82 773 55 858 52 829 58 163 15 666 8 237 61 10 48 795 30 817 67 595 59 60 54 238 28 546 94 307 57 535 10 685 42 132 98 623 5 374 16 816
17 946 58 578 21 355 0 336 65 642 71 803 50 869 52 75 29 805 83 214 56 508 73 165 4 194 70 963 33 416 1 72 27 470 74 406 62 759 16 136 68 726 59 66 89 510 25 102 55 773 43 706 40 375 5 830 30 704 63 334 36 40 41 127 69 207 37 454 90 732 61 814 35 894 31 694 38 163 14 463 84 26 13 526 64 933 19 594 67 727 18 445 32 699 28 494 51 365 99 162 88 190 79 701 39 668 12 174 72 65 57 259 49 652 78 993 8 873 11 123 80 351 23 15 46 398 53 376 45 594 20 479 75 345 9 925 47 182 24 128 93 685 54 739 2 213 77 768 15 530 3 157 7 288 85 307 10 140 95 128 87 814 82 900 98 922 97 724 81 494 76 931 66 475 42 217 6 981 22 843 48 979 26 136 91 267 96 887 92 530 94 312 34 584 44 808 60 606 86 442
58 268 59 645 60 671 33 401 27 764 75 144 43 216 53 105 13 305 20 17 91 918 18 547 26 898 74 226 78 480 67 722 89 929 61 5 88 142 9 445 95 531 47 565 2 382 76 801 71 801 97 872 52 130 80 746 42 940 77 222 16 838 8 471 72 86 23 586 90 933 99 135 17 683 83 177 14 995 62 587 5 389 92 811 29 132 12 890 56 471 3 325 21 123 35 259 32 425 98 297 57 216 51 154 68 699 73 659 37 801 65 634 69 821 70 368 24 377 54 923 11 90 45 461 38 717 40 937 94 605 87 169 34 587 93 73 84 76 15 345 46 862 22 224 85 929 31 318 48 44 63 817 49 976 44 604 28 648 19 883 30 618 7 449 79 299 36 605 1 471 81 40 6 958 0 239 96 267 82 2 55 770 66 206 86 575 39 81 25 224 10 843 50 336 64 496 4 613 41 10
39 645 94 153 67 29 1 114 44 98 25 916 73 545 8 397 53 977 79 97 59 483 19 829 23 672 35 267 98 317 30 993 9 965 37 73 51 689 96 675 61 974 26 986 90 755 82 928 86 390 78 821 40 171 92 811 0 210 83 122 69 71 88 710 36 889 17 663 12 181 89 790 21 721 57 235 95 446 6 657 91 663 97 609 38 622 99 783 22 814 72 138 49 760 34 210 41 225 70 858 11 215 77 996 84 35 16 629 55 295 81 444 68 883 80 325 87 353 29 524 32 502 42 611 63 133 66 993 28 252 14 159 71 346 18 192 13 293 10 734 31 281 62 258 85 756 27 928 76 48 4 756 52 281 3 642 24 274 65 893 56 277 50 510 20 235 45 108 15 614 47 917 43 890 2 54 75 251 54 191 58 631 93 785 64 921 7 127 46 195 48 81 60 675 33 853 5 727 74 124
89 696 85 905 11 213 18 107 35 647 97 353 94 275 17 319 37 285 2 407 49 734 29 990 83 359 71 274 62 26 8 809 20 763 1 432 88 79 90 19 96 400 79 717 64 872 9 616 6 487 75 186 60 510 13 663 73 689 47 740 31 985 77 846 22 679 23 784 55 534 99 112 80 89 91 473 44 739 38 422 95 94 34 741 0 15 7 967 16 266 36 810 57 824 12 565 10 934 78 272 27 316 74 366 39 600 70 115 41 585 66 195 76 99 15 152 14 8 86 529 42 682 72 545 63 715 32 553 84 46 46 967 25 608 93 46 61 960 67 379 50 837 68 795 40 839 51 569 65 443 98 134 81 986 52 961 26 912 28 805 53 546 3 203 92 156 58 868 19 199 43 591 87 597 30 535 54 915 69 894 59 126 4 914 82 691 21 760 45 602 5 179 56 169 33 235 48 878 24 304
49 639 81 244 60 573 31 187 86 86 62 846 84 797 11 415 13 828 8 812 46 830 65 733 54 548 66 36 78 115 40 216 21 423 24 523 69 1 22 257 93 633 88 535 4 44 61 871 97 911 35 772 83 249 19 430 16 52 38 790 39 622 6 555 57 258 98 392 63 214 12 410 75 477 55 519 1 129 32 69 44 107 14 463 58 103 91 57 59 792 94 7 73 957 74 830 85 70 3 171 79 624 87 667 80 890 92 366 96 407 34 547 68 258 52 850 99 797 95 912 29 66 2 702 7 987 25 394 30 949 15 970 10 21 64 44 50 385 36 434 23 603 77 628 5 163 28 93 42 383 82 5 9 586 41 209 76 294 0 347 27 399 56 836 45 415 71 298 18 802 48 561 17 865 37 426 26 760 51 750 89 866 53 131 70 888 72 958 20 497 33 242 67 829 47 472 43 573 90 661
91 805 37 370 4 846 21 833 63 401 24 563 57 761 44 325 8 525 41 604 56 858 0 146 70 383 67 130 74 522 71 874 33 724 50 580 58 455 12 409 94 534 30 531 19 522 79 829 6 162 77 74 69 12 27 246 26 93 65 795 96 818 47 705 38 87 93 916 22 808 17 207 53 840 81 76 1 146 23 501 73 94 20 510 88 549 92 319 80 513 25 409 87 468 54 254 15 757 68 489 42 742 66 980 83 591 35 814 31 44 59 544 34 67 89 318 62 800 86 370 16 106 28 330 84 722 18 244 99 73 78 50 72 644 46 322 40 748 43 438 36 861 39 488 10 193 5 898 76 43 49 807 11 793 29 780 60 377 13 164 98 170 48 333 32 848 7 565 45 639 64 426 90 586 52 377 3 801 85 839 95 713 97 899 55 46 2 111 61 742 82 81 9 856 14 42 51 54 75 775
48 601 1 891 55 255 99 428 64 898 2 164 70 880 32 142 16 219 83 48 5 54 89 727 53 860 23 597 30 259 7 987 42 602 38 789 31 112 15 652 75 366 6 647 37 124 92 716 4 327 81 295 96 693 10 630 62 816 88 406 78 242 36 906 56 900 46 383 97 587 60 707 28 333 59 480 61 168 82 63 77 219 74 49 79 55 13 842 22 858 76 644 27 449 24 559 54 541 3 560 52 475 91 997 58 95 39 972 73 315 85 57 26 864 90 525 51 1000 49 550 18 212 72 644 43 788 45 581 95 15 93 359 41 222 94 522 19 829 87 610 63 359 44 166 25 990 14 570 33 503 50 891 40 982 29 974 57 640 8 119 12 755 68 802 9 695 47 31 66 200 20 465 35 987 67 631 84 286 21 446 86 182 69 148 71 9 0 223 11 384 80 79 34 417 98 791 65 395 17 734
69 551 8 199 92 50 73 56 19 791 10 608 14 770 33 348 34 766 48 215 54 434 52 406 43 952 66 157 17 503 53 600 23 220 98 554 30 512 46 321 97 476 91 926 87 129 96 253 4 604 74 395 65 74 94 785 55 403 5 683 61 47 26 753 1 407 15 873 90 387 89 600 72 195 47 614 27 141 22 842 31 76 71 99 50 173 68 833 42 881 3 662 45 440 60 427 40 912 99 579 79 6 16 556 80 574 77 16 36 661 58 381 6 486 28 557 9 934 51 313 18 923 70 814 32 526 57 248 75 425 81 934 24 615 67 858 20 589 59 970 49 580 13 473 0 940 78 951 12 524 84 739 95 673 21 352 82 749 93 963 64 456 85 368 39 450 88 499 83 440 62 921 41 615 76 840 63 518 38 255 25 89 29 882 35 604 11 549 7 650 86 119 37 8 2 449 44 930 56 819
2 873 95 613 35 946 85 277 77 948 94 861 12 898 79 201 96 836 48 665 10 235 27 14 65 32 38 782 18 678 91 19 88 743 15 813 63 290 7 779 61 670 50 575 34 757 23 537 31 514 49 51 11 298 93 642 55 361 78 286 14 657 80 878 0 819 81 438 41 316 92 786 51 622 19 491 5 533 52 214 98 719 9 522 75 973 53 790 97 900 86 752 90 15 20 775 72 158 68 487 45 155 28 55 67 788 26 816 44 511 32 577 39 490 62 45 36 808 59 884 99 256 37 793 29 198 46 760 82 87 42 487 57 341 71 604 84 247 4 204 58 320 43 894 60 324 70 386 74 520 21 800 47 143 40 457 16 426 54 379 17 729 87 740 69 558 73 523 89 170 24 718 1 747 83 47 30 487 13 447 56 448 64 235 76 857 8 231 33 254 22 68 66 34 25 29 3 362 6 319
34 851 8 364 69 134 54 886 2 841 74 467 58 791 90 576 49 87 93 423 27 473 14 84 72 508 82 768 68 862 10 130 42 524 89 869 35 366 65 566 16 853 60 540 11 407 18 610 99 72 21 794 28 814 86 814 3 527 47 731 95 670 94 319 32 582 77 375 96 621 23 897 37 930 53 962 57 271 43 418 71 558 5 862 91 41 29 837 31 540 61 990 12 423 33 320 70 280 7 9 19 74 50 978 76 272 25 857 46 193 78 828 63 240 92 280 17 112 36 155 84 427 24 950 80 766 30 167 62 171 13 290 59 528 15 796 40 721 51 266 81 59 39 794 97 880 67 344 79 47 26 811 4 940 20 251 98 455 73 664 48 784 22 871 66 956 38 344 83 389 87 178 85 561 9 151 52 590 6 916 1 610 44 582 0 792 56 938 45 821 88 69 75 216 55 751 64 443 41 722
34 820 13 872 78 488 40 644 76 715 80 554 5 725 69 761 57 504 22 795 53 671 52 440 33 401 28 801 62 441 71 339 79 991 74 715 43 796 65 797 63 862 11 610 18 454 91 380 6 276 81 699 9 728 23 299 87 303 83 156 47 730 55 167 95 126 1 640 42 225 96 692 50 569 14 185 37 377 93 43 54 173 75 209 25 125 97 490 85 199 46 149 49 699 27 112 26 170 84 527 20 629 99 219 82 276 15 718 29 34 72 296 30 946 56 468 67 467 92 614 17 956 58 500 10 273 39 776 77 604 35 525 0 355 19 421 8 327 73 800 98 53 21 574 88 78 86 146 51 229 24 627 45 830 70 558 4 151 89 546 64 563 61 714 12 105 59 469 36 204 44 748 90 184 32 903 68 71 48 306 7 649 31 739 94 725 66 499 41 420 60 408 2 520 38 628 16 242 3 245
42 225 31 602 61 871 73 389 3 871 89 529 93 962 48 23 34 410 19 80 38 938 26 813 78 101 47 546 71 323 97 855 0 833 23 713 37 950 29 804 43 854 20 736 70 326 15 476 22 844 86 693 16 511 85 868 52 744 69 273 21 313 63 150 14 603 67 822 90 322 28 501 54 972 10 316 18 457 87 730 4 238 59 663 56 550 25 94 33 788 88 65 82 296 2 693 41 296 94 879 55 310 11 363 66 779 39 19 17 439 68 846 36 230 62 358 64 350 76 599 49 48 32 479 84 36 65 430 58 272 80 589 95 745 6 57 75 170 91 93 72 341 45 360 92 111 96 176 5 785 12 105 99 452 40 171 30 387 46 163 98 29 7 412 1 686 9 521 83 498 8 415 57 120 81 253 74 807 50 682 24 573 13 453 79 762 77 579 44 872 35 591 27 678 53 140 51 210 60 981
24 196 43 400 76 587 83 725 87 937 50 141 91 909 5 512 2 522 36 998 37 937 82 797 9 3 60 411 14 521 70 57 19 736 62 727 74 340 45 269 93 219 34 878 78 424 95 315 17 668 79 41 52 601 97 54 90 839 67 568 4 144 8 846 88 766 33 426 47 527 65 45 89 423 85 732 1 928 11 273 18 313 20 52 23 285 53 14 98 488 22 360 59 363 44 423 26 384 48 840 27 8 56 505 75 470 71 501 38 779 66 853 51 65 96 452 40 330 25 975 31 847 15 243 73 542 99 943 16 189 42 71 58 780 0 468 72 591 69 288 3 693 54 208 81 45 10 193 30 148 28 516 12 974 94 344 39 191 55 728 41 206 6 294 21 815 84 103 68 835 49 931 32 226 46 477 29 317 80 937 63 640 35 206 61 332 13 571 64 58 86 109 7 380 77 851 92 182 57 397
3 355 92 93 16 239 52 440 49 835 13 603 40 114 48 849 20 338 96 597 9 595 44 288 70 846 64 740 6 829 76 249 79 335 45 948 31 745 35 377 68 565 95 436 90 406 69 735 71 880 67 395 57 775 2 691 55 151 53 297 62 146 27 950 26 360 38 567 7 324 87 597 42 5 4 412 98 250 5 243 88 280 75 13 12 786 94 977 84 389 15 383 60 840 56 373 78 494 30 708 37 628 36 165 93 220 0 840 99 537 91 910 33 673 85 511 89 865 11 213 1 314 51 70 83 499 18 401 59 105 54 178 39 351 10 540 50 914 65 976 28 944 34 612 23 475 32 330 66 168 82 562 58 870 77 171 24 849 41 661 47 475 73 575 63 983 22 132 80 854 86 922 19 668 8 791 46 832 61 244 29 283 43 1000 81 298 72 509 21 926 17 876 14 324 97 715 25 571 74 128
85 259 91 389 73 745 84 777 94 9 15 42 78 689 90 412 18 750 30 859 41 567 86 663 60 324 45 58 37 143 63 586 1 168 69 654 9 68 55 693 22 396 98 828 52 883 77 624 87 690 39 731 62 831 10 265 11 947 42 220 97 198 20 757 6 262 53 588 88 81 24 22 71 92 26 168 32 856 7 261 34 871 66 716 48 340 50 749 13 539 95 248 76 822 47 148 68 885 19 967 44 868 96 750 38 776 93 45 12 28 4 183 46 718 16 148 58 393 5 445 21 859 81 403 64 787 33 936 49 454 36 52 67 387 28 639 56 433 40 208 82 427 31 936 35 903 61 674 0 900 27 420 8 37 17 605 65 297 79 661 14 305 75 18 70 897 83 124 29 7 23 290 57 330 25 243 54 291 72 900 59 753 74 724 3 352 2 707 99 70 43 980 80 207 89 911 51 467 92 336
15 763 58 911 20 517 39 834 48 745 32 600 19 444 11 528 60 502 85 301 6 941 28 769 27 264 97 427 92 374 21 77 2 438 68 150 7 665 50 64 64 803 29 822 30 146 34 642 91 886 80 984 61 171 95 638 83 173 9 946 13 799 72 461 36 256 67 567 41 626 42 782 56 826 55 19 62 871 77 469 1 841 96 964 0 924 63 221 18 47 66 77 78 280 86 851 43 961 16 464 37 293 89 377 14 860 75 86 74 760 90 483 98 512 79 406 4 270 84 57 49 997 88 825 82 824 38 202 8 450 24 366 45 494 87 529 57 772 76 711 17 122 52 519 40 907 31 278 94 651 53 372 93 873 35 949 54 331 81 59 26 163 12 353 44 330 59 162 47 170 25 210 33 489 71 955 51 771 46 570 22 890 70 162 23 458 65 807 3 252 73 10 10 774 99 791 5 165 69 622
31 861 47 111 30 801 68 729 37 376 35 928 74 359 61 123 36 282 16 46 87 810 79 369 11 138 22 398 34 28 51 432 85 831 26 196 77 158 0 693 53 419 50 782 18 397 86 428 98 424 83 289 43 879 66 131 72 464 6 262 95 884 40 377 23 545 81 536 82 63 12 505 20 260 89 156 90 962 69 109 88 630 59 877 42 433 99 561 65 672 56 900 19 279 80 790 63 377 52 345 48 662 94 247 45 52 71 600 27 114 62 419 97 532 32 218 4 820 8 815 15 243 7 823 91 253 3 71 41 754 9 333 60 496 5 609 73 563 13 616 25 498 55 567 58 354 46 158 70 405 57 183 76 410 24 158 93 352 29 816 96 92 38 492 2 98 21 867 84 25 92 491 39 837 44 964 14 897 33 464 54 624 17 939 64 589 1 182 75 413 28 387 78 990 67 12 49 41 10 95
53 512 16 127 36 89 48 508 78 881 80 181 27 98 76 463 18 492 52 15 89 905 1 819 9 322 30 210 63 985 62 431 94 808 41 507 22 898 5 610 92 979 33 772 42 735 79 364 6 512 84 688 74 352 56 274 14 480 47 550 96 478 90 605 44 360 91 133 57 525 39 976 46 607 10 461 24 347 73 636 97 825 4 789 11 703 23 523 67 537 0 311 51 421 93 237 72 147 38 972 70 454 61 609 21 943 98 261 29 483 2 988 49 873 54 63 58 826 8 759 34 477 32 394 15 898 50 360 7 743 66 774 31 289 77 744 25 41 3 179 75 709 28 476 65 303 69 740 87 790 13 954 82 428 71 382 86 914 26 274 20 615 17 643 99 211 83 70 43 407 64 437 60 899 37 496 35 915 95 25 45 895 88 287 12 511 40 554 81 874 19 812 59 89 68 839 85 792 55 255
1 786 51 826 75 515 13 122 4 408 19 574 91 122 63 734 83 127 3 796 41 573 89 434 7 447 8 66 54 662 77 805 94 161 82 345 74 929 6 204 12 980 70 657 47 996 60 548 53 364 16 467 25 185 50 926 18 234 93 90 38 952 49 714 85 510 43 183 66 777 88 929 27 192 45 624 86 904 36 915 79 863 44 749 23 9 29 657 81 337 72 879 0 235 68 401 30 153 65 948 69 833 15 892 56 438 64 723 78 571 14 189 10 120 46 72 5 299 67 296 26 309 57 885 32 428 33 548 35 754 11 390 52 765 90 270 2 869 95 871 84 490 99 348 22 447 39 252 24 739 42 379 98 463 34 541 76 950 97 710 40 793 62 43 71 288 73 443 96 454 92 739 59 129 9 355 61 933 17 295 37 22 20 374 28 503 58 939 21 503 55 833 87 496 80 867 31 256 48 293
96 714 40 694 32 237 93 885 41 611 56 438 80 871 73 444 14 366 68 711 62 811 85 784 61 655 66 650 25 66 45 471 64 24 35 222 99 267 22 236 63 57 28 41 5 284 70 886 57 724 37 312 8 687 15 150 91 662 95 625 74 641 23 635 82 882 44 657 59 270 87 291 36 935 67 943 53 824 9 488 86 466 34 476 51 127 38 932 52 254 27 285 90 130 97 635 81 191 31 102 24 59 69 220 75 407 88 661 33 401 77 219 18 968 16 728 58 727 3 582 60 344 11 668 4 522 42 146 89 778 78 724 19 7 13 633 17 808 49 658 39 283 1 266 55 478 65 981 12 84 20 350 6 803 79 63 2 788 94 114 92 321 46 25 26 887 10 502 71 795 30 973 83 138 0 376 72 238 7 112 43 331 76 206 50 960 48 898 47 871 84 167 21 909 98 971 54 982 29 684
51 89 5 620 69 51 37 680 55 16 95 263 8 959 81 392 68 880 77 684 17 838 26 721 74 232 39 698 86 217 56 374 54 706 6 238 49 626 33 131 35 395 3 810 41 783 7 777 30 180 61 989 22 861 46 573 65 481 47 619 67 285 92 375 63 47 82 801 87 916 98 220 90 898 19 151 60 357 59 961 96 779 57 602 23 537 12 349 71 465 48 533 73 711 76 849 11 31 31 163 79 630 70 326 89 923 93 740 88 262 94 499 43 383 83 538 72 311 53 314 9 64 99 150 78 714 10 278 29 108 50 556 13 883 40 116 0 537 75 224 27 600 2 930 44 176 58 955 36 987 52 280 45 464 25 694 1 803 80 370 85 54 38 553 20 553 62 735 15 146 66 921 84 414 32 49 64 590 34 828 42 986 28 961 16 471 14 570 4 671 91 366 24 774 97 106 18 356 21 122
63 736 64 854 72 806 56 49 82 769 24 212 80 560 90 727 41 944 1 729 16 499 50 101 33 396 42 236 11 552 40 952 73 12 52 765 45 674 28 270 55 267 54 456 70 858 98 973 3 58 7 42 34 474 87 682 51 160 68 487 85 394 44 731 71 861 35 781 65 753 76 178 96 844 15 464 29 635 36 934 88 478 27 203 25 641 17 711 97 500 32 336 77 391 61 14 89 860 78 164 8 142 66 183 75 268 31 42 57 402 48 164 2 413 86 258 39 933 58 351 74 831 18 534 60 274 92 139 37 178 9 345 20 678 4 584 95 148 10 20 14 729 23 393 81 967 69 78 12 859 19 491 22 786 0 472 43 161 84 349 62 631 5 850 59 158 91 775 93 293 99 37 21 974 47 168 94 236 53 654 46 526 79 792 49 725 6 524 26 7 38 390 67 868 30 142 83 626 13 751
48 510 33 820 57 869 95 148 45 508 80 696 35 764 85 750 52 994 37 8 72 170 89 633 67 297 38 276 41 886 55 826 7 816 92 918 50 275 43 526 29 658 27 835 34 728 61 273 49 80 62 12 60 278 0 816 23 743 26 929 68 424 84 779 5 956 32 739 17 492 91 43 40 92 74 444 25 639 44 651 86 545 53 878 99 864 42 502 76 974 4 876 24 82 69 685 93 211 46 937 64 725 81 827 63 996 15 363 28 862 77 431 54 628 12 275 22 43 10 5 30 207 20 61 78 163 16 650 71 220 2 310 83 922 1 169 56 105 58 374 8 794 65 439 36 794 82 100 14 668 3 759 88 369 87 968 21 390 79 243 66 89 96 849 9 39 11 937 59 646 70 4 31 654 13 901 51 603 6 541 98 25 73 472 75 351 94 181 19 305 39 837 90 210 18 145 47 442 97 556
41 129 15 218 79 824 60 293 46 433 88 286 59 948 69 90 47 264 4 155 5 471 84 529 39 654 18 499 78 774 12 525 64 355 94 625 61 531 33 256 82 35 23 230 76 692 97 807 40 812 54 39 25 580 49 274 87 400 66 959 9 8 35 294 42 846 65 405 70 60 80 513 96 714 53 26 73 404 48 618 3 861 91 185 92 79 93 962 57 351 13 435 99 549 45 203 74 457 72 718 32 745 1 363 43 671 19 745 55 129 51 516 17 2 30 551 22 578 98 180 8 604 11 61 28 905 10 837 75 588 50 305 20 284 67 264 21 818 36 714 62 279 71 322 26 989 83 966 68 259 0 747 2 447 27 732 77 353 7 902 89 602 24 359 58 356 37 626 81 595 86 51 29 979 31 997 34 749 6 455 56 478 90 240 63 713 85 791 38 448 14 691 52 649 16 652 95 803 44 365
95 708 73 618 55 146 5 191 11 467 26 271 9 487 60 998 25 450 22 91 15 989 21 44 37 275 75 600 67 455 94 594 28 356 56 967 19 399 57 612 77 720 20 108 78 412 29 73 64 299 90 312 18 930 69 621 97 463 70 777 35 261 38 461 83 172 80 224 61 16 92 806 46 805 42 358 71 351 81 770 51 997 8 196 50 678 3 472 40 511 89 542 13 312 33 687 88 149 54 490 68 913 66 838 62 905 10 107 63 679 96 331 59 359 47 413 72 91 23 79 53 491 98 260 45 406 43 939 86 535 14 30 91 270 32 137 4 749 16 289 30 352 36 568 58 203 24 458 79 615 17 941 6 524 7 651 85 570 76 403 39 978 99 944 65 388 84 464 0 114 74 623 12 237 31 627 52 504 34 417 93 758 49 493 82 745 1 681 2 642 41 411 27 200 87 760 44 23 48 21
70 536 1 803 83 644 55 255 20 616 94 802 5 389 8 913 66 348 32 5 95 665 19 652 99 928 10 101 29 325 90 76 41 7 26 756 14 41 39 789 54 2 4 50 60 608 21 787 72 661 58 797 16 837 89 650 33 571 2 844 71 144 76 422 56 49 13 776 51 680 25 304 64 688 53 295 93 891 78 654 24 100 38 255 48 777 28 94 79 298 3 20 87 743 17 919 9 438 47 190 61 663 36 243 73 618 23 538 30 332 42 461 84 434 77 282 91 563 82 955 81 396 44 540 97 117 45 960 63 846 37 116 7 665 68 281 57 144 27 879 69 550 50 353 46 848 18 909 98 462 40 420 43 964 62 730 88 143 86 964 12 201 80 89 65 115 85 27 0 187 22 5 67 335 15 902 6 646 31 310 59 1000 96 347 34 8 49 396 75 665 52 767 35 569 74 179 11 793 92 733
34 867 65 124 0 298 85 190 13 36 33 411 51 636 42 298 71 434 86 106 83 824 89 113 81 630 11 425 60 889 48 497 53 457 77 936 96 188 24 852 94 939 45 284 30 864 69 5 38 58 99 705 41 704 75 70 25 583 67 402 68 14 18 57 3 501 26 498 35 562 28 546 79 339 1 126 97 311 27 85 55 1 54 409 46 110 66 217 93 775 14 251 44 965 36 568 9 256 98 575 19 207 20 858 40 101 91 704 95 703 31 293 84 726 74 119 73 519 15 699 10 460 88 788 21 626 63 264 12 642 22 70 78 698 39 151 49 962 32 400 16 91 8 480 72 828 2 259 59 343 61 863 5 896 56 218 7 35 62 52 57 573 29 750 64 846 50 771 58 794 43 190 92 865 90 456 4 313 87 898 23 154 17 425 82 868 52 740 70 235 6 295 37 671 80 308 76 335 47 265
26 661 82 719 12 533 29 23 46 79 63 267 59 829 9 689 18 671 68 226 27 471 25 762 40 778 4 632 67 611 11 52 91 380 5 210 51 834 52 121 95 486 72 37 96 196 78 171 84 74 93 752 54 707 76 601 58 303 79 560 56 269 28 630 66 784 94 766 20 559 10 999 36 38 21 870 97 804 7 929 16 278 17 911 80 845 99 133 13 894 30 330 81 226 6 706 92 704 89 873 22 294 98 13 71 601 1 789 85 257 61 190 34 499 2 899 75 80 15 146 77 894 8 445 37 623 45 665 62 350 57 913 88 926 60 180 73 622 55 352 44 57 43 613 90 394 33 837 70 969 35 954 64 402 41 303 49 248 83 615 53 618 38 701 0 802 39 583 32 454 31 174 14 310 86 143 69 179 48 730 74 524 23 791 3 817 24 928 47 393 50 629 42 429 65 692 19 910 87 976
37 586 60 124 0 911 5 879 85 63 70 416 95 191 88 444 83 868 49 724 92 808 51 272 68 974 9 236 8 592 17 35 48 994 74 67 82 367 31 624 43 686 19 959 47 149 16 403 39 419 62 188 15 777 6 200 61 791 55 451 53 339 79 377 65 255 64 255 73 523 13 164 33 585 67 717 29 971 40 439 30 695 32 141 89 815 27 553 59 87 57 985 25 293 69 678 35 336 38 337 11 255 3 782 94 144 75 80 20 678 90 930 56 688 44 526 97 120 42 132 52 401 1 51 80 794 58 939 24 167 77 901 50 536 14 936 34 115 54 574 84 193 78 928 76 335 28 14 45 281 93 590 98 779 36 368 86 718 66 131 12 92 46 499 21 851 96 957 2 220 91 495 23 442 63 849 72 517 99 234 87 956 81 103 4 166 7 631 71 557 22 81 10 600 18 521 41 51 26 407
59 154 43 425 33 37 49 42 8 585 91 682 32 49 87 930 77 52 92 125 35 429 38 583 26 779 9 590 68 350 52 353 14 863 37 90 18 127 58 628 78 188 7 275 30 473 62 395 73 540 41 122 19 681 5 863 88 725 82 168 80 304 65 205 4 226 86 201 79 956 3 162 85 848 6 558 22 819 15 499 31 423 39 789 90 167 69 477 27 760 66 94 44 997 97 677 55 85 71 324 28 64 99 342 10 763 0 695 25 251 45 893 93 549 94 890 46 155 63 234 12 979 89 150 53 954 81 797 13 95 54 538 21 24 48 955 40 672 67 621 76 460 17 956 11 55 98 434 23 105 47 545 34 511 96 975 57 555 61 407 75 178 72 650 83 465 84 179 24 982 56 887 95 140 50 793 36 214 74 410 20 181 60 293 2 492 70 414 29 438 1 805 64 509 51 457 42 454 16 585
72 957 80 156 60 912 81 576 88 434 82 258 43 365 31 48 19 364 65 340 23 533 87 834 3 105 91 918 6 245 30 39 89 175 5 490 49 467 85 859 83 267 29 671 4 861 59 493 47 142 17 365 73 927 27 895 54 31 41 1000 44 371 63 729 0 436 64 663 52 674 28 572 58 602 38 560 39 673 66 46 53 36 22 97 2 855 35 793 18 327 50 293 45 42 69 319 20 180 67 594 42 666 68 695 92 495 75 779 74 445 55 853 48 829 77 47 7 57 95 273 79 626 8 885 10 153 93 774 25 472 78 65 14 166 90 357 11 996 13 664 96 207 34 949 26 226 62 540 15 172 40 897 51 616 9 620 84 43 32 551 21 720 76 116 24 485 57 265 99 519 12 828 37 827 1 593 16 331 56 703 70 562 36 397 97 442 33 34 86 581 46 701 71 837 94 223 61 338 98 485
5 915 81 246 82 997 53 867 34 946 47 623 42 144 75 319 14 784 98 294 64 12 91 762 99 496 15 547 93 145 30 780 46 528 88 261 78 657 58 598 57 790 62 466 55 611 18 760 73 771 21 197 26 420 37 441 33 808 49 797 0 255 28 881 76 517 8 950 92 517 13 876 29 385 59 175 36 896 40 133 67 811 38 183 84 721 35 452 3 278 79 268 89 705 9 542 44 924 4 313 80 165 68 55 10 241 39 12 24 178 31 671 52 616 77 321 25 688 48 862 97 884 50 286 12 116 83 461 6 92 70 5 41 69 54 731 51 737 94 151 27 87 85 696 23 292 2 995 61 334 90 234 22 768 96 723 20 762 63 681 16 935 45 903 86 377 87 705 43 609 95 640 71 51 1 964 7 551 17 491 60 263 11 641 56 125 74 551 65 954 66 149 32 645 72 829 69 175 19 620
67 576 99 116 31 978 41 988 68 824 49 566 74 975 55 847 72 570 78 379 97 40 94 971 39 895 93 120 32 507 17 375 63 849 19 547 61 162 11 964 46 178 21 733 29 443 96 997 28 519 83 452 66 648 2 589 56 332 75 996 24 241 87 188 80 594 86 770 59 885 5 157 77 467 88 77 33 288 51 727 62 350 60 441 91 902 54 886 38 310 35 401 9 446 45 181 53 565 36 888 18 977 37 963 81 957 71 853 90 570 14 135 85 911 27 488 70 504 12 192 22 197 65 885 57 398 95 358 82 121 42 756 47 851 79 47 7 497 89 595 8 549 30 711 1 50 26 529 98 889 48 863 15 481 16 783 6 957 84 608 4 17 40 557 69 855 43 116 34 918 58 389 92 774 64 82 10 664 52 208 44 606 76 756 3 435 13 580 50 905 25 430 73 435 20 815 0 897 23 446
7 69 12 899 5 66 98 178 19 401 55 94 86 452 71 794 44 444 79 236 14 150 9 899 20 641 4 395 37 398 87 101 16 671 33 403 77 373 21 234 99 182 61 96 95 583 70 244 81 755 58 461 91 984 97 329 53 427 30 807 29 890 67 133 23 397 88 931 17 467 84 741 11 959 35 989 57 491 43 547 73 810 22 150 8 124 92 683 10 386 75 313 46 482 52 537 82 909 13 810 69 746 80 356 85 870 49 747 32 830 72 27 93 689 74 613 76 310 66 715 0 822 90 599 27 291 59 258 48 371 50 814 94 996 56 779 24 449 36 954 83 204 62 910 42 641 3 720 63 363 96 371 2 95 34 465 39 344 1 763 68 204 54 838 47 912 65 283 60 946 41 174 28 32 40 982 89 185 26 294 78 183 51 950 18 703 6 604 31 815 25 847 64 51 15 913 38 698 45 352
42 746 91 424 35 136 36 839 56 451 48 358 82 951 86 215 49 749 58 352 57 220 62 849 46 696 71 852 16 485 97 732 17 945 6 933 15 561 77 706 74 543 51 934 88 415 52 289 21 882 67 994 60 787 68 242 53 603 39 814 99 367 33 129 9 510 30 612 29 630 63 314 83 477 78 901 34 827 43 308 14 766 44 153 87 809 47 837 25 733 1 182 13 76 28 866 93 876 3 139 89 468 85 697 4 590 73 112 69 649 24 613 79 635 27 268 98 946 50 845 7 797 92 290 59 96 11 818 65 882 75 554 94 391 41 850 81 738 45 479 72 573 10 886 22 928 12 386 95 587 55 988 76 342 23 386 0 25 40 154 38 673 80 69 90 341 64 424 31 427 32 432 8 827 2 992 26 335 70 983 66 889 20 669 96 559 5 778 61 825 84 837 54 881 18 317 37 50 19 621
35 936 45 250 30 472 69 223 7 823 57 164 97 887 61 498 54 712 76 506 27 991 50 39 32 299 28 775 86 473 64 891 79 650 34 554 44 248 56 734 46 633 11 295 83 779 68 86 66 835 71 1 5 839 31 88 16 519 49 178 91 785 10 229 60 201 92 24 15 624 20 485 36 925 53 774 8 641 22 619 25 447 62 356 13 52 48 477 40 78 85 452 90 540 38 142 3 846 84 355 59 836 29 65 21 949 41 719 17 45 14 372 37 805 73 3 39 620 87 439 6 24 78 588 95 288 2 447 93 402 0 983 67 521 18 164 96 304 55 138 98 780 89 259 72 590 77 564 4 179 42 249 82 750 1 65 58 225 33 269 88 221 52 949 99 835 47 319 19 919 51 244 63 122 12 459 23 307 26 28 80 357 74 997 65 777 75 72 43 508 9 552 24 823 94 363 70 319 81 823
46 915 48 965 13 949 89 870 71 667 20 988 61 168 5 950 58 560 6 369 99 373 49 355 22 433 38 254 43 169 84 220 76 388 65 658 26 55 37 831 28 463 94 809 11 343 53 822 36 541 72 378 40 720 60 434 86 804 50 926 29 982 77 490 62 690 44 778 42 575 25 280 73 840 31 385 79 783 68 280 63 383 90 418 69 787 59 926 55 383 74 297 66 826 4 139 16 7 14 44 97 440 10 388 91 422 75 644 87 188 54 423 93 224 57 374 8 625 2 386 34 940 82 693 56 530 52 890 81 922 78 974 85 959 32 108 70 850 45 664 33 924 24 676 21 575 88 422 47 840 92 624 15 451 19 770 83 258 30 216 98 140 64 31 96 816 35 581 17 596 9 3 23 826 1 619 7 582 41 271 27 291 51 884 3 244 39 709 80 639 18 730 12 270 67 429 95 664 0 480
8 253 14 628 90 195 6 166 97 341 3 377 58 743 66 103 46 273 87 981 61 214 88 928 79 968 47 911 43 515 55 632 27 413 26 153 19 27 30 558 85 396 56 466 23 601 57 748 92 624 77 696 39 50 21 238 54 642 72 762 4 335 65 911 69 492 29 960 41 904 2 160 7 468 12 992 33 685 96 901 75 84 15 102 68 416 10 223 53 598 89 159 11 790 48 479 86 516 45 314 83 413 98 861 59 293 9 650 81 551 42 670 74 972 60 700 50 253 99 587 36 827 51 154 71 999 5 492 37 741 82 50 35 55 95 8 0 752 20 671 84 557 44 255 73 953 49 170 91 901 1 567 18 378 62 532 80 621 24 535 31 886 67 898 40 514 94 140 93 693 32 781 22 627 28 397 52 163 64 92 34 245 17 381 16 699 38 945 70 965 63 364 78 698 25 54 13 828 76 706
60 214 32 450 40 156 70 586 86 764 42 563 64 977 23 158 47 104 79 505 74 635 78 693 14 647 59 973 54 792 9 550 0 753 27 484 99 446 7 287 93 723 51 141 19 486 12 270 52 592 73 602 29 444 37 483 36 216 16 446 83 755 18 905 49 224 31 692 91 253 67 632 30 313 82 55 45 304 22 576 4 709 95 403 97 709 96 835 75 499 65 295 1 706 61 407 53 428 43 862 35 438 62 582 58 806 5 241 55 980 88 340 80 534 25 178 6 121 17 157 63 698 13 871 85 568 50 377 57 668 21 442 66 733 44 734 72 931 26 633 69 303 56 823 2 212 38 54 98 142 94 86 68 598 90 381 33 331 39 723 10 538 20 725 84 767 71 992 77 329 87 541 41 636 15 971 3 351 28 669 48 448 8 990 89 806 24 126 76 911 92 591 34 310 81 127 46 192 11 111
75 983 81 485 23 160 82 58 53 209 7 542 85 403 83 434 52 891 76 202 10 33 56 751 42 896 78 990 59 708 32 287 96 231 86 990 51 968 40 118 27 833 88 214 92 532 91 706 11 694 37 30 70 669 29 926 3 600 80 272 0 769 46 529 8 241 55 279 28 392 72 586 43 201 39 246 84 447 35 979 22 663 62 810 67 791 30 559 58 544 87 804 45 930 90 384 5 534 17 943 1 621 48 721 73 272 94 666 34 217 21 269 50 559 31 843 33 100 38 59 71 936 97 913 65 220 41 367 16 189 4 620 36 892 54 373 89 766 60 51 15 311 79 796 47 182 26 529 18 64 57 149 74 600 14 124 66 36 13 263 99 416 24 860 6 400 93 529 19 654 64 941 49 828 61 123 98 957 68 865 9 945 69 633 95 113 2 21 63 390 44 20 25 95 20 190 12 470 77 815
96 215 66 176 14 686 92 59 42 964 82 891 62 834 37 24 51 20 65 618 60 199 54 960 41 666 58 193 84 243 50 401 63 185 27 274 64 977 98 544 88 243 76 692 68 96 32 212 18 584 2 985 4 923 52 822 49 602 15 91 1 652 8 259 7 205 75 898 97 601 89 491 74 380 73 436 71 768 33 985 86 798 36 298 12 871 35 103 99 872 80 898 9 476 25 86 57 268 45 22 46 387 10 815 69 87 22 785 28 478 39 353 83 743 61 393 40 614 79 471 24 371 38 974 26 664 19 149 16 958 47 709 30 787 11 79 6 475 21 849 91 862 70 38 44 564 17 847 43 526 85 872 55 93 87 732 3 701 29 363 59 595 95 533 56 262 77 998 48 875 34 858 81 141 13 11 23 541 93 817 72 356 20 693 5 718 67 131 90 863 53 322 94 85 78 12 31 377 0 53
14 701 38 716 75 912 25 11 66 601 92 437 76 675 64 743 60 743 94 745 12 620 45 364 40 219 6 226 82 896 52 631 79 588 49 181 85 978 86 183 10 763 74 68 23 776 11 866 62 191 83 214 77 470 16 869 41 950 99 853 90 303 28 535 88 694 63 163 32 402 5 306 21 394 65 706 26 416 36 64 55 16 15 639 20 731 70 318 47 374 51 618 46 650 17 383 1 285 37 45 30 298 44 8 48 774 33 286 42 119 50 67 96 425 2 315 80 384 58 746 7 413 9 289 68 488 87 466 61 562 27 273 67 96 13 698 43 937 54 288 56 321 73 414 97 813 4 721 3 72 53 764 34 235 91 313 19 835 18 282 39 708 98 902 8 15 95 330 22 155 29 965 78 116 0 788 59 418 24 87 89 960 84 470 71 47 57 343 69 560 81 722 35 732 72 626 93 414 31 60
21 996 63 148 68 587 89 151 10 985 25 243 14 541 52 787 32 3 16 10 13 228 9 540 24 771 84 396 22 303 93 554 73 141 20 339 92 508 77 769 26 372 27 108 54 572 97 797 78 31 23 753 72 780 43 739 42 609 0 923 66 680 83 910 46 887 85 945 36 730 12 621 71 834 62 713 81 336 70 238 61 812 18 354 44 108 57 961 11 487 59 748 58 908 75 11 3 393 60 476 4 386 48 454 80 188 64 648 88 14 38 321 98 929 15 844 95 544 67 169 40 973 35 478 96 858 33 308 86 740 1 492 49 553 29 677 65 338 8 752 94 68 99 809 50 497 45 36 76 852 51 589 28 4 87 456 19 44 55 626 39 137 5 790 34 467 31 318 2 597 82 134 91 924 53 752 74 442 17 851 7 623 56 968 37 652 90 697 6 696 69 193 30 169 47 65 41 548 79 563
0 414 21 978 67 244 47 393 53 62 69 150 35 995 58 348 44 717 66 62 28 426 51 442 91 179 95 315 78 258 52 711 65 53 63 34 2 761 37 414 13 389 7 115 72 109 74 52 92 585 36 639 97 822 71 457 30 1 60 395 75 921 83 228 99 482 4 981 24 254 31 865 87 304 23 329 80 147 10 218 85 744 22 97 98 233 93 152 26 691 33 399 14 268 62 620 84 726 88 544 6 673 77 998 81 670 89 32 57 95 61 736 40 161 5 523 55 136 18 969 56 600 20 519 64 449 3 938 12 353 54 668 19 877 8 286 42 953 50 964 29 368 9 994 15 871 34 53 49 743 90 262 41 811 96 400 70 813 27 600 73 629 11 405 46 927 39 436 82 698 68 573 48 929 25 746 16 592 94 20 1 266 32 684 45 483 79 305 76 34 38 153 59 561 86 107 43 21 17 875
53 576 1 433 84 823 74 346 28 871 34 822 50 710 68 603 79 681 45 912 12 344 81 40 75 126 23 171 58 649 41 373 10 675 21 511 2 630 9 948 8 266 16 3 99 856 94 246 11 53 42 132 85 800 59 999 69 820 18 750 49 505 0 53 5 446 20 117 32 468 89 156 97 236 78 208 29 780 92 296 63 392 3 939 19 713 65 473 96 156 30 80 73 458 60 108 24 72 80 98 25 347 33 828 91 379 48 989 4 31 70 84 37 338 47 13 66 510 27 511 57 103 83 329 61 15 15 126 22 833 14 435 82 618 72 350 77 329 87 224 38 996 35 611 52 260 17 895 43 973 56 629 62 684 6 15 7 894 76 86 55 922 93 81 26 675 98 164 51 950 46 263 64 633 36 993 13 791 54 807 67 729 40 21 44 510 39 657 86 394 88 173 95 908 90 249 71 181 31 58
51 963 44 792 2 338 36 856 83 370 82 958 98 224 76 489 32 83 15 660 48 745 80 374 91 102 8 9 75 499 29 505 64 176 73 747 23 643 46 570 1 847 16 528 52 701 6 964 97 620 28 40 17 166 38 859 35 3 33 808 53 82 27 85 93 982 62 238 59 417 43 330 7 493 31 956 25 53 21 425 95 330 13 515 40 455 19 648 26 433 78 406 0 919 11 199 9 53 30 207 34 129 65 722 66 902 37 386 71 916 90 586 3 942 42 140 45 455 61 278 94 610 50 791 5 813 18 195 56 734 96 845 22 791 49 381 67 225 92 30 86 264 87 801 99 96 74 633 47 660 57 913 69 510 4 51 89 585 85 978 55 41 81 966 58 560 14 142 24 824 20 97 54 349 41 601 70 136 79 312 68 905 60 370 63 670 88 160 77 289 39 48 12 87 84 241 72 431 10 518
39 203 87 168 57 958 59 741 46 336 10 328 27 524 80 500 44 426 67 245 83 72 1 934 21 1000 76 604 78 650 62 41 38 810 91 58 93 890 53 926 84 798 36 632 26 928 90 298 61 194 16 944 43 75 55 72 81 684 17 687 49 517 23 160 86 534 45 694 99 843 32 576 77 477 50 22 30 667 8 510 88 48 25 599 89 814 5 103 75 573 68 46 79 149 19 311 35 71 24 73 73 287 63 253 52 148 66 648 4 544 94 714 0 291 47 546 97 854 56 222 37 210 96 185 14 685 69 80 42 494 31 699 95 490 34 352 72 420 58 718 22 949 6 530 12 892 74 575 3 567 13 145 41 733 70 454 33 523 18 301 51 643 7 586 71 993 15 986 54 93 29 333 85 973 60 31 2 171 65 379 9 31 92 736 11 781 40 205 82 355 28 848 48 127 98 708 64 640 20 711
98 769 17 60 57 734 65 740 59 18 95 7 13 256 45 983 37 68 58 578 33 49 78 846 99 602 27 944 39 860 21 841 86 790 62 945 81 267 71 692 60 856 61 807 50 521 14 713 88 641 26 461 0 403 40 31 70 718 69 60 23 800 82 251 54 175 96 748 42 714 10 521 51 759 53 803 20 221 3 135 77 454 64 549 48 564 79 86 35 49 25 352 93 803 30 638 9 339 34 802 28 358 5 525 97 213 44 745 94 25 32 692 7 690 22 479 49 561 63 959 83 333 80 289 84 671 12 678 6 139 91 178 68 861 24 164 75 765 31 800 67 561 11 699 52 654 72 131 43 391 46 426 15 979 1 725 18 498 87 573 66 216 47 11 16 147 19 967 55 343 90 998 89 898 36 119 76 779 4 158 74 681 41 916 92 411 73 268 38 625 2 69 29 642 56 259 85 107 8 498
10 243 13 842 29 696 80 41 15 841 4 776 38 157 2 38 20 148 91 997 93 918 42 866 33 137 55 56 62 932 18 718 1 297 17 546 51 337 50 796 37 321 97 598 85 503 83 18 69 721 78 900 77 936 94 60 81 990 56 393 79 873 3 782 89 962 74 445 36 40 59 779 28 619 66 128 60 620 32 452 45 657 46 633 96 323 6 56 73 881 70 53 0 902 5 396 75 551 61 145 41 625 23 232 99 368 71 804 24 47 68 78 63 957 88 971 92 35 86 600 31 907 7 234 82 137 40 348 19 944 25 612 30 106 57 934 43 912 90 40 12 782 39 50 27 933 49 240 52 612 35 213 58 621 21 94 98 893 48 448 22 701 53 62 54 991 34 807 72 764 64 402 9 269 16 124 14 698 65 606 95 964 8 874 87 135 76 417 26 416 67 513 44 976 84 68 47 796 11 102
25 187 77 866 37 785 23 932 20 492 26 372 69 838 36 435 78 913 95 80 65 686 3 99 18 320 93 13 1 231 5 757 74 64 10 558 98 526 42 422 97 884 63 80 66 31 11 97 16 564 52 250 99 522 9 936 28 910 60 640 34 242 2 711 91 714 71 148 51 568 55 741 72 635 83 210 89 444 87 735 50 768 58 878 68 683 30 163 94 331 39 756 73 236 40 814 59 769 88 827 53 356 96 219 15 784 56 335 48 41 35 984 21 535 31 385 90 932 75 718 19 334 82 637 86 991 43 549 84 855 8 865 76 710 54 169 7 620 17 261 45 355 13 510 33 464 32 563 49 777 81 427 27 250 64 877 22 530 29 718 57 435 47 909 62 428 24 508 70 353 44 612 61 286 4 923 79 76 14 315 12 584 46 366 80 669 67 335 85 1000 41 20 38 471 0 261 92 753 6 61
16 597 1 274 76 326 17 626 23 779 33 565 37 133 87 112 31 945 7 428 40 582 18 89 72 802 92 528 83 450 52 935 61 499 94 166 54 65 14 893 11 6 77 626 20 236 80 260 66 158 38 978 86 609 90 671 5 341 24 412 41 44 56 12 89 138 43 181 35 978 74 456 73 846 93 607 81 433 8 157 15 445 79 518 21 956 26 354 67 522 2 208 98 243 97 24 27 386 82 15 50 854 29 372 85 467 32 492 36 410 57 453 58 62 45 57 25 140 51 508 96 583 64 250 22 307 91 291 69 229 62 193 39 18 4 692 53 557 9 374 84 123 13 927 12 249 6 743 59 351 71 207 78 998 28 290 99 129 88 289 68 347 49 716 55 114 0 394 30 125 48 620 47 143 70 149 95 559 34 769 44 24 42 221 10 567 63 740 60 498 65 181 19 396 46 228 3 35 75 882
15 227 19 732 66 869 3 633 85 705 61 227 14 372 9 58 23 195 17 136 93 841 71 169 77 73 62 776 98 393 63 845 11 809 87 30 16 568 35 870 38 151 43 973 12 183 41 448 7 114 58 213 78 268 5 182 83 346 76 887 42 73 47 509 86 102 34 47 25 317 20 935 56 650 70 205 48 590 91 673 10 149 94 880 27 280 79 49 36 528 92 840 2 70 40 719 80 763 53 350 30 695 96 366 51 954 33 274 44 357 55 351 46 668 50 688 90 183 31 635 1 268 52 889 45 295 64 851 75 776 39 33 26 525 6 782 60 983 69 810 54 689 21 94 74 192 88 709 97 656 22 599 99 733 28 464 82 694 65 93 0 734 37 640 67 154 49 145 57 826 81 604 84 695 13 343 32 856 89 819 24 542 59 663 8 892 4 60 18 153 29 671 95 982 68 832 72 587 73 977
15 876 44 158 7 147 49 862 51 431 86 987 25 975 99 607 64 211 50 955 4 12 57 475 73 167 37 273 11 956 47 154 23 469 40 278 84 921 45 612 74 36 34 818 69 29 66 23 63 264 92 412 0 276 70 580 75 587 30 383 46 873 2 733 55 325 8 228 32 453 98 61 19 111 6 678 13 359 5 579 36 886 20 974 91 485 27 621 26 154 89 507 43 920 93 629 67 942 59 149 90 366 24 138 60 698 39 951 58 360 18 326 9 220 29 383 65 748 95 759 16 549 61 371 31 277 83 781 77 151 76 49 3 62 1 119 42 100 53 194 78 958 88 522 52 306 12 269 79 364 72 623 68 971 28 604 17 948 87 903 97 489 54 637 56 690 94 629 71 383 96 783 80 531 35 929 22 922 21 327 14 588 38 581 33 302 48 358 81 618 41 117 62 637 10 728 85 984 82 32
18 570 0 900 99 102 30 157 76 596 86 43 69 382 37 460 73 838 87 799 64 963 50 323 41 803 72 562 83 762 54 593 48 863 7 815 19 658 63 842 92 224 78 704 38 312 34 536 35 827 62 310 90 803 66 362 43 747 55 791 61 463 93 284 6 973 31 39 65 45 84 162 26 919 36 461 52 415 27 178 11 446 44 112 70 392 80 669 15 999 1 39 9 226 24 274 16 549 53 682 49 642 79 496 2 153 22 464 67 61 98 829 21 264 39 429 23 806 32 695 59 502 96 952 51 136 88 950 8 616 81 319 71 133 33 493 85 671 89 319 4 865 17 987 97 417 3 851 47 153 40 962 95 609 28 992 74 877 77 668 82 694 20 108 91 957 5 628 56 153 29 409 58 271 46 624 42 609 13 961 45 686 14 521 60 929 68 903 12 782 10 852 94 128 57 920 75 844 25 481
94 649 0 204 80 43 6 421 62 41 89 525 42 113 68 838 16 189 77 27 49 376 23 570 95 574 59 953 17 864 86 796 13 45 47 415 87 265 92 141 40 257 30 549 61 79 98 243 37 824 44 945 58 862 56 184 41 465 7 510 54 917 73 506 85 775 28 993 74 55 65 578 83 730 32 392 14 820 19 428 26 280 2 802 21 470 4 186 24 537 1 717 63 263 31 844 71 624 90 392 5 576 99 928 75 517 52 741 35 788 97 474 93 679 82 106 36 532 51 736 43 511 78 629 60 979 25 773 70 864 15 666 81 657 69 720 55 106 33 258 10 301 18 160 46 925 20 289 29 316 3 286 53 203 38 844 72 150 8 687 11 446 79 678 39 463 48 812 57 433 27 926 67 547 50 352 12 419 45 38 34 907 64 158 76 685 91 786 84 108 9 677 66 397 88 106 96 622 22 953
96 955 74 14 93 298 32 654 83 377 97 70 55 381 57 171 24 879 20 595 91 130 69 769 78 196 17 597 31 531 4 495 11 577 60 2 85 63 0 764 14 823 35 528 77 343 66 303 1 625 50 31 48 875 76 686 59 828 37 94 45 394 65 266 49 314 58 536 22 694 10 947 34 934 3 859 13 726 82 717 5 722 61 141 81 525 12 943 36 293 53 986 79 655 16 468 18 40 86 487 23 404 72 439 67 535 28 141 26 485 15 376 94 869 54 970 46 204 73 573 6 600 64 353 95 632 38 599 80 531 90 516 30 85 71 459 19 746 62 780 47 402 99 152 84 464 29 342 40 732 87 740 8 269 7 577 21 176 52 758 51 803 25 647 56 262 2 423 39 224 42 880 27 865 75 795 89 494 33 470 88 619 44 453 68 149 70 961 63 693 92 724 43 450 41 647 9 11 98 584
45 504 19 518 40 118 11 104 41 589 28 154 12 155 33 292 96 904 65 582 29 418 9 226 44 358 69 424 6 497 58 72 30 916 83 982 8 158 7 525 49 231 22 567 71 451 85 475 55 815 53 104 48 572 51 348 86 114 92 147 13 916 81 681 89 213 61 565 90 709 74 25 36 317 80 309 10 751 35 292 17 427 84 796 42 696 94 517 78 949 77 141 88 321 67 117 16 490 24 83 4 977 57 409 31 590 68 33 63 162 62 314 46 435 64 258 60 265 0 789 25 760 99 646 20 716 32 839 47 35 2 589 1 76 15 887 75 499 59 627 87 210 66 136 56 953 5 368 79 302 37 25 3 364 72 187 98 706 14 506 73 851 97 642 26 685 70 381 95 461 82 121 43 619 50 375 18 956 27 844 93 890 91 218 21 920 52 291 23 95 38 536 39 456 76 9 54 615 34 422
75 268 5 249 71 922 22 274 11 214 45 958 65 569 98 355 85 510 48 244 91 136 50 364 4 941 29 672 93 567 36 732 61 673 9 617 56 306 90 741 33 862 88 874 59 736 8 366 7 518 53 30 37 873 63 16 20 560 17 750 19 705 74 705 84 484 82 201 14 345 44 937 35 822 47 465 80 613 18 663 23 433 25 142 94 935 55 782 30 354 87 665 72 18 99 737 26 845 32 559 62 675 52 832 10 142 43 672 89 978 54 567 58 614 78 715 13 46 68 825 51 229 15 920 1 878 49 454 66 806 73 945 70 741 83 870 79 710 92 598 57 453 41 913 77 406 60 251 27 123 69 916 38 433 67 656 16 923 46 754 24 727 81 774 34 186 86 869 6 655 97 121 12 250 2 247 3 955 95 966 31 435 40 274 64 933 21 2 39 507 42 15 0 456 28 140 76 384 96 935
73 457 36 376 13 277 87 948 65 884 61 801 85 721 32 435 84 803 50 659 3 37 15 129 39 889 22 322 43 435 47 687 82 989 64 506 46 644 49 411 10 122 79 84 41 466 67 572 75 947 57 753 96 524 68 610 7 540 83 742 20 952 62 183 76 315 59 532 33 914 63 310 34 166 23 147 53 523 60 455 9 558 97 227 52 277 25 772 80 144 51 711 12 26 71 659 30 533 21 118 56 581 94 519 14 535 29 439 38 272 31 365 8 828 69 368 2 604 55 729 11 183 18 27 66 743 72 547 16 249 4 718 95 800 74 866 40 863 93 254 24 806 78 178 91 829 26 639 81 718 45 885 5 80 48 233 77 123 0 908 88 161 86 458 44 976 92 759 19 294 42 141 35 809 37 1 1 546 58 61 6 680 90 321 17 165 98 1000 27 19 89 734 99 966 70 626 28 378 54 299
66 612 65 428 93 430 77 491 9 996 78 257 97 669 63 121 51 725 43 149 54 155 95 150 34 15 52 554 61 810 49 719 56 826 76 713 35 938 48 131 24 931 38 33 86 379 46 950 33 361 72 263 91 823 68 309 39 598 20 379 32 661 23 951 70 649 58 970 80 760 14 379 67 240 81 805 57 990 22 788 88 514 18 454 28 788 59 718 96 779 16 874 21 175 40 395 26 649 4 47 99 749 92 647 25 195 10 795 90 626 19 628 17 697 85 686 8 678 0 571 71 390 31 6 2 444 7 920 41 394 79 429 1 630 44 184 5 836 98 537 73 132 29 474 42 37 13 551 6 523 89 743 84 695 47 5 3 370 94 7 83 597 30 891 64 223 60 1 45 932 53 461 15 632 87 679 74 951 75 584 69 14 12 860 55 792 50 310 62 684 36 875 11 418 27 712 82 133 37 861
96 36 81 7 25 779 23 543 4 896 73 934 99 36 72 509 34 497 62 224 49 351 85 39 59 746 22 330 80 653 82 919 46 916 71 580 77 698 1 275 58 672 39 529 67 106 21 237 50 386 15 768 70 360 9 68 28 142 11 863 69 802 16 479 66 396 24 987 64 616 8 582 48 647 89 807 45 603 60 333 95 12 17 350 98 947 40 902 83 398 10 614 53 393 35 82 61 542 29 411 30 347 97 243 74 239 36 141 47 566 38 953 42 336 3 752 51 21 93 55 13 378 26 46 55 959 19 673 5 745 75 43 32 991 43 317 94 392 92 84 87 629 78 19 31 93 68 268 86 594 18 362 33 931 14 397 20 568 90 272 7 534 76 135 6 272 44 661 63 850 0 561 84 181 2 469 56 76 57 609 65 54 12 32 41 10 52 81 88 122 54 40 79 430 91 185 37 651 27 46
45 549 17 690 58 788 55 362 48 407 97 86 14 191 94 285 54 655 37 794 10 623 28 420 95 897 25 644 56 20 43 716 78 595 21 439 88 413 0 612 4 596 82 720 39 992 38 763 32 58 67 597 79 269 63 247 72 80 51 657 90 729 66 327 35 995 71 102 16 389 87 302 53 366 96 127 34 70 65 564 99 412 26 665 60 64 91 59 29 474 59 726 68 788 20 595 98 999 77 909 22 481 36 578 30 243 3 409 27 486 40 588 83 877 52 788 15 702 33 210 64 473 76 336 89 204 47 994 13 974 6 963 42 349 12 531 1 918 80 156 86 493 19 252 46 366 41 726 93 705 49 264 84 461 61 240 2 900 74 759 57 58 70 942 11 869 7 316 85 70 5 944 23 837 50 502 8 560 73 684 92 583 31 454 62 39 69 258 9 208 24 260 44 666 75 469 18 974 81 974
96 955 43 321 17 85 53 623 61 123 52 653 56 92 47 767 30 823 32 463 6 503 78 476 8 959 63 166 66 421 68 269 48 759 20 688 80 265 13 247 51 951 55 72 31 14 67 182 49 461 36 579 65 459 97 322 38 290 22 304 79 70 9 331 18 810 69 89 27 981 59 346 2 613 24 707 50 255 41 861 95 307 33 646 3 841 74 95 34 620 45 185 87 685 57 42 29 796 46 525 94 197 70 593 75 30 99 284 28 141 11 887 40 744 73 846 58 638 54 686 0 516 5 160 90 903 21 829 26 606 42 609 91 302 12 689 4 505 82 474 77 413 76 694 60 13 19 578 62 151 89 282 81 11 23 595 92 73 44 366 10 457 1 309 25 413 14 994 39 448 93 644 64 450 84 668 71 314 7 648 37 800 85 845 15 994 72 49 35 383 98 872 88 348 16 709 83 71 86 183
12 195 23 24 15 57 90 892 0 81 6 471 18 77 47 706 79 177 58 209 95 509 4 213 25 448 87 466 70 279 63 484 85 434 72 661 56 976 49 33 92 361 88 149 33 419 75 243 19 313 86 608 93 208 45 897 52 214 78 912 73 274 38 162 1 375 39 808 37 169 69 821 27 356 35 496 74 766 83 514 60 113 62 85 94 485 84 988 20 23 42 576 89 460 81 652 66 368 71 49 55 626 80 707 65 673 44 832 31 467 11 715 48 20 7 839 77 472 16 291 32 594 34 95 30 171 21 213 57 312 53 46 99 688 22 37 3 521 13 594 8 486 9 776 54 801 51 197 29 773 24 623 67 329 98 333 2 458 91 454 5 502 46 742 10 910 40 141 64 708 76 430 43 141 17 339 96 360 50 740 28 642 68 186 26 28 97 326 36 895 14 563 82 523 41 326 61 601 59 207
53 844 20 985 68 515 23 663 18 395 95 124 28 321 66 752 49 754 31 243 69 789 24 390 30 760 25 727 60 767 47 108 6 360 75 170 56 364 61 750 16 82 99 882 85 585 86 59 33 422 81 120 48 929 8 866 64 212 88 981 3 626 57 287 67 649 4 248 70 950 46 834 51 868 80 326 63 30 54 501 13 935 73 774 40 680 19 48 72 385 10 928 45 161 77 811 21 464 5 801 90 669 14 111 50 68 22 765 26 739 43 569 65 702 17 106 59 350 94 428 92 879 41 29 7 38 78 978 52 621 15 460 87 398 79 383 37 624 58 335 84 950 11 234 9 219 93 244 44 552 98 376 97 966 76 101 89 183 12 727 36 944 0 343 91 540 83 668 35 634 71 130 2 259 34 617 1 319 96 528 74 2 38 86 82 215 42 548 55 225 62 43 27 595 32 545 39 740 29 808
30 43 97 988 74 662 76 322 52 314 29 606 77 880 45 658 47 11 13 994 64 215 48 146 80 597 22 152 91 612 23 239 75 298 33 35 70 612 1 694 19 85 12 973 85 504 39 469 7 170 18 901 5 727 9 7 0 607 84 146 21 559 31 426 15 408 34 223 2 370 27 937 62 593 37 179 87 789 41 345 59 900 94 708 8 132 61 435 79 674 95 879 11 577 38 245 43 150 24 14 73 564 58 101 90 685 16 702 17 420 20 715 28 186 51 860 86 476 53 545 25 838 14 788 92 48 36 642 69 228 63 166 42 46 55 396 88 971 4 853 81 266 44 835 93 980 71 21 40 146 98 707 60 995 32 633 96 520 57 434 72 523 50 414 10 542 66 752 83 98 3 271 49 555 6 477 35 612 68 421 99 172 67 85 56 331 54 371 82 102 65 2 89 11 46 884 26 423 78 582
99 388 22 817 36 868 0 434 82 689 38 515 88 821 87 576 10 565 52 681 33 85 55 434 4 909 76 447 25 102 54 502 51 464 67 923 81 1 12 783 72 211 80 621 56 563 95 88 28 738 83 418 90 259 71 879 13 897 15 725 19 735 58 35 49 696 73 659 74 102 84 292 63 741 75 825 5 129 57 190 16 715 53 116 94 243 97 545 7 296 62 205 47 128 24 512 44 340 65 335 60 369 96 420 48 101 1 342 27 621 66 309 46 839 86 142 50 987 41 525 21 209 2 925 35 132 59 600 89 316 3 862 26 485 42 627 85 12 14 931 18 386 37 816 9 457 6 358 92 375 70 635 45 335 11 436 78 367 39 277 91 561 32 959 40 72 34 186 23 68 29 478 20 158 98 97 64 607 43 907 30 187 79 455 69 49 93 608 61 200 68 792 31 539 17 799 8 981 77 684
61 956 32 765 25 172 14 18 9 899 91 210 95 4 96 700 40 871 16 48 3 817 89 910 75 147 41 830 84 249 56 820 10 21 77 728 60 986 74 487 65 765 57 620 81 318 46 803 18 43 29 651 17 496 68 544 45 305 47 169 90 873 55 115 1 167 5 836 12 131 35 601 38 334 6 869 11 71 2 287 70 132 58 910 49 33 30 921 4 54 13 681 78 817 22 989 87 132 48 752 20 37 39 755 63 821 52 526 28 993 23 756 69 716 8 472 72 377 62 443 34 274 31 826 43 21 92 252 86 915 83 594 85 459 36 328 27 93 88 131 26 523 59 290 98 210 37 81 64 939 50 961 51 23 0 51 19 91 73 963 33 260 79 610 66 507 24 698 94 892 54 220 7 8 76 965 82 551 21 213 15 717 97 814 93 371 80 748 53 678 42 459 44 42 71 525 67 624 99 355
53 204 71 440 48 613 89 784 85 332 30 749 22 27 3 811 41 976 18 57 10 420 87 328 72 795 95 962 4 664 29 199 23 365 49 660 98 190 28 284 75 562 39 541 63 402 94 292 42 383 69 347 55 616 57 316 65 312 5 440 74 663 31 847 79 335 59 599 52 568 27 52 90 128 92 246 77 589 12 178 91 520 11 679 38 39 24 865 14 307 44 797 54 440 40 527 47 452 50 855 25 56 93 819 0 831 64 268 17 402 60 537 46 515 83 796 35 646 7 235 19 947 99 919 37 818 20 360 82 187 66 620 13 801 58 363 9 904 76 896 73 398 51 899 97 816 16 481 96 289 33 650 6 961 21 973 36 575 88 29 80 709 45 860 32 673 67 487 61 339 15 415 84 219 70 442 34 809 43 755 2 213 81 499 26 541 68 886 86 702 62 704 8 59 78 885 1 659 56 761
13 473 70 631 72 304 31 897 11 846 93 258 40 405 25 959 57 272 66 1000 80 954 97 797 89 981 32 325 14 165 99 308 58 818 5 544 69 912 36 770 95 823 48 532 50 672 10 962 85 771 62 217 17 559 79 766 4 628 35 84 16 955 54 314 68 734 67 512 43 864 71 136 27 469 53 879 8 376 37 924 76 102 88 809 64 435 41 84 65 239 81 871 77 666 60 310 63 831 94 917 23 140 3 814 55 112 45 514 1 532 15 642 42 297 73 725 20 234 38 723 12 896 39 181 34 389 46 194 21 341 59 365 18 362 52 333 6 625 92 179 75 558 2 821 29 573 56 580 24 935 7 629 26 975 78 917 82 665 22 937 91 408 51 784 90 557 74 257 19 433 33 753 47 308 86 576 9 987 87 692 61 297 28 709 0 653 30 862 44 748 98 397 49 360 96 500 83 154 84 235
89 103 3 275 32 874 87 518 10 762 33 213 60 651 86 613 72 306 51 973 36 873 88 545 75 79 69 207 21 94 64 703 54 940 85 583 77 469 76 201 30 44 34 268 83 289 29 871 96 806 67 529 0 356 20 999 44 836 25 16 19 580 43 327 50 922 53 523 41 312 59 443 46 777 90 441 62 121 74 647 71 571 55 384 49 3 57 162 24 417 39 141 38 659 82 397 28 215 95 790 5 994 84 295 8 569 79 576 94 63 7 38 91 816 63 258 65 890 48 404 81 125 12 949 61 437 16 268 45 102 18 430 70 61 47 231 93 790 13 642 78 902 98 40 11 830 14 717 9 542 26 96 42 441 66 918 56 135 37 918 4 822 27 771 73 488 6 743 99 798 35 220 2 885 17 917 22 413 80 951 15 258 92 480 23 462 52 368 97 959 31 518 1 583 40 682 68 293 58 784
94 108 52 598 51 319 40 914 10 487 78 718 68 676 72 286 37 525 91 183 7 272 92 239 67 211 80 593 16 442 71 445 24 591 58 565 60 648 32 713 66 772 1 674 9 31 73 926 29 381 64 483 49 127 55 418 43 346 44 168 5 475 76 296 38 424 81 352 46 230 69 900 70 531 4 208 85 497 48 266 31 111 74 34 3 689 82 107 89 700 61 277 59 109 65 820 63 360 12 461 33 541 83 813 15 902 42 263 77 646 17 644 13 4 95 644 2 482 47 379 45 978 53 319 6 852 35 812 75 174 0 956 23 417 19 615 50 421 18 190 41 306 39 974 99 116 57 165 27 422 20 974 30 788 21 155 96 932 34 210 84 964 98 586 14 470 8 5 22 96 86 228 62 618 25 628 54 120 97 117 93 498 56 830 87 979 28 193 88 283 11 937 26 946 79 918 90 90 36 729
82 889 50 957 36 82 12 255 65 184 73 555 11 883 7 829 10 608 54 982 8 68 37 234 69 328 85 446 34 9 28 118 52 527 0 386 29 952 97 459 21 148 42 460 99 941 88 158 20 978 56 818 98 957 75 937 80 831 35 994 5 783 2 518 63 572 49 769 83 102 15 82 84 990 60 272 1 652 39 995 66 306 70 835 91 281 78 695 48 504 4 831 24 569 51 19 6 902 33 520 94 731 17 485 27 758 32 140 79 309 68 703 74 626 96 648 92 221 55 489 67 291 61 389 22 674 53 641 81 424 86 638 19 258 9 457 87 460 44 312 30 149 76 301 38 376 71 758 41 278 64 375 72 864 14 576 47 969 16 561 40 98 89 272 46 960 3 782 90 80 59 226 62 671 13 30 18 463 43 717 77 880 57 869 26 256 58 73 45 393 93 126 25 859 95 279 31 761 23 585
42 84 4 359 39 82 31 918 12 694 49 546 13 607 73 140 32 499 74 646 37 591 21 123 44 310 92 431 89 714 27 50 88 943 36 848 18 944 65 966 1 813 54 350 7 905 99 192 86 283 47 684 15 679 68 866 95 721 35 872 83 71 75 830 17 43 67 586 34 255 5 50 25 78 23 636 80 161 58 540 59 470 40 307 90 637 24 45 62 902 84 393 70 710 30 29 78 391 14 915 9 147 66 628 64 129 93 678 61 317 46 640 63 223 29 593 11 815 51 616 69 868 55 231 85 689 26 884 97 356 50 611 48 488 33 518 43 342 94 312 3 128 6 49 98 245 28 733 72 969 41 532 53 998 91 889 60 479 82 403 16 755 8 600 56 811 0 731 45 182 57 874 22 887 19 488 10 314 96 36 76 151 77 621 71 770 38 646 87 339 79 430 2 501 52 560 81 321 20 77
65 321 20 241 78 199 79 520 94 876 29 342 99 230 50 571 98 658 21 196 77 202 44 688 88 849 93 594 1 478 71 15 47 520 97 509 35 196 7 475 26 302 49 529 18 106 89 924 4 647 96 921 85 848 13 314 41 576 68 220 16 534 30 932 86 156 87 516 9 747 39 693 31 255 42 924 75 192 57 679 25 207 6 365 10 666 81 183 24 987 62 973 63 62 3 661 19 732 70 965 67 384 5 871 28 344 48 693 60 492 82 121 80 397 2 438 55 533 95 554 73 346 83 763 34 563 92 390 74 865 27 781 14 31 38 204 66 809 58 738 12 98 64 827 46 384 76 473 17 716 0 518 36 318 33 773 59 945 43 633 45 252 69 796 8 974 54 686 84 716 53 10 51 913 61 393 37 122 40 679 52 685 91 924 15 903 11 809 72 620 56 360 23 918 22 695 90 80 32 417
7 799 95 508 71 282 20 972 18 58 26 60 60 828 87 887 97 630 12 343 5 114 11 141 34 39 33 150 48 970 77 125 84 925 57 294 67 420 39 271 69 905 22 752 47 637 41 850 56 131 82 643 8 710 68 340 76 630 43 711 36 769 52 47 17 589 66 103 90 723 55 284 31 759 74 178 16 989 10 424 6 166 72 701 96 677 99 855 44 742 53 553 24 969 91 185 59 712 58 732 54 955 3 95 94 430 32 895 1 208 40 810 89 329 85 291 15 699 64 145 98 630 81 17 14 463 65 204 86 703 92 877 25 65 27 226 30 77 50 870 4 651 13 963 23 627 51 269 49 189 9 819 35 495 45 271 75 431 0 300 63 969 19 400 38 153 88 854 83 382 37 670 28 915 61 526 79 342 70 943 73 752 62 280 2 545 42 200 93 93 21 682 29 728 80 580 78 264 46 615
88 872 90 373 29 467 52 941 47 65 56 897 2 592 81 116 87 381 33 628 31 135 18 387 59 492 92 358 26 362 70 656 24 156 78 393 11 505 48 715 42 142 35 578 16 889 67 951 66 235 94 433 86 208 64 215 83 358 68 566 63 412 96 658 76 698 98 450 0 377 12 282 62 132 20 495 93 721 8 302 38 700 79 621 54 925 3 465 53 893 34 43 95 194 82 695 39 580 27 606 41 183 19 989 36 621 37 992 14 483 9 778 99 488 69 912 72 923 80 381 30 459 55 225 4 489 46 556 84 409 61 634 10 960 60 230 45 408 44 26 28 964 6 878 91 496 65 590 17 214 25 900 58 807 75 761 89 101 50 394 49 426 77 527 74 825 15 896 5 894 40 389 1 120 85 372 22 133 51 392 7 731 71 825 32 988 21 544 43 275 57 139 97 256 23 9 73 901 13 61
87 432 21 567 35 309 26 527 76 62 38 603 57 958 91 167 60 208 24 78 61 391 86 730 83 635 23 744 65 458 30 935 54 943 19 606 31 294 45 393 92 797 85 54 13 748 53 432 80 44 49 168 67 150 28 258 90 875 4 658 39 659 2 90 94 986 33 792 93 480 5 989 12 113 72 543 58 40 25 718 44 66 46 301 81 308 18 917 68 386 69 590 88 678 51 192 99 690 42 253 64 679 77 222 55 844 17 221 29 985 0 396 70 601 50 427 14 926 79 718 3 15 9 195 59 903 75 859 40 792 66 651 15 57 43 925 22 477 73 95 97 481 1 652 8 249 71 210 36 144 37 991 20 179 98 213 16 810 47 758 78 252 52 904 62 369 82 478 89 846 95 227 84 470 6 426 96 893 7 511 63 623 56 274 34 663 32 949 48 316 11 75 41 990 27 42 10 388 74 483
67 327 68 543 74 868 14 615 83 51 82 481 48 599 90 202 4 467 86 873 93 394 94 364 5 328 62 841 2 214 98 734 16 640 36 257 61 816 92 725 39 317 99 422 44 405 9 347 18 343 51 7 3 239 54 973 50 442 57 571 95 301 28 321 64 754 80 578 96 38 69 257 53 538 8 870 42 341 26 445 66 181 15 989 11 729 41 864 75 468 24 742 49 660 6 369 58 973 0 406 31 155 87 811 35 44 17 558 37 572 71 323 63 36 78 547 29 499 59 383 89 518 60 545 85 384 25 398 73 242 21 997 52 442 72 223 30 316 34 517 77 55 32 305 10 981 88 358 76 803 7 452 20 66 45 739 55 573 1 619 27 978 43 404 84 762 38 351 46 848 56 538 19 177 40 521 47 152 97 621 12 485 91 963 22 303 33 569 70 473 13 683 81 356 79 627 23 877 65 701
83 682 88 123 16 743 87 212 76 935 84 416 66 797 31 557 6 999 14 650 26 607 43 9 91 233 47 560 94 810 5 357 49 347 34 950 37 414 9 623 75 434 64 595 92 240 28 798 69 929 51 565 32 468 8 814 96 578 20 89 18 267 50 255 38 555 33 3 40 466 10 562 56 272 68 598 2 859 36 823 21 935 99 656 30 572 61 382 4 8 29 437 77 46 60 880 59 2 17 351 79 864 23 593 1 11 97 71 55 505 22 516 42 504 19 802 25 301 80 674 11 762 81 675 15 87 35 705 44 618 95 257 71 388 7 934 70 323 74 117 65 992 78 535 52 573 46 434 13 346 67 726 86 202 73 161 0 602 85 525 62 529 72 119 90 99 53 11 54 280 58 190 3 652 45 353 12 991 48 53 98 120 63 92 93 320 82 820 27 85 39 751 57 938 24 409 89 202 41 236
46 76 85 536 54 793 63 710 95 678 91 675 2 660 12 374 75 596 60 741 42 492 94 57 30 988 70 332 5 732 96 882 81 54 74 595 8 580 87 801 77 571 68 585 51 497 61 639 20 742 1 810 41 530 78 701 82 576 55 271 79 214 72 49 28 384 24 636 10 481 99 531 59 927 49 590 84 901 14 626 90 912 62 624 31 117 57 118 48 254 47 137 73 53 89 162 56 409 86 475 18 973 93 552 69 64 22 162 36 333 52 784 66 554 38 198 32 626 97 127 88 8 9 631 43 221 33 136 76 609 40 261 92 77 21 137 37 249 16 282 11 563 13 469 0 540 58 788 65 292 64 921 53 93 15 90 34 836 6 461 17 571 67 89 71 332 7 266 50 426 80 764 23 542 3 442 98 423 26 175 35 344 25 384 44 965 29 702 27 228 83 453 4 750 45 47 19 392 39 404
28 755 27 792 87 401 65 891 69 68 61 942 7 394 52 118 80 203 50 51 91 891 44 881 16 98 71 963 37 549 30 450 17 309 93 611 51 497 20 697 94 706 10 103 19 368 84 302 78 77 31 855 83 765 81 789 76 344 39 949 43 591 89 983 24 568 98 789 57 427 56 288 66 418 9 49 70 854 42 809 8 516 26 632 53 439 32 146 95 441 55 43 5 147 36 350 92 748 29 724 14 435 77 810 23 150 97 595 99 863 13 899 49 402 38 414 62 950 41 491 6 341 46 299 35 789 33 248 64 227 68 822 63 21 90 1 47 156 72 762 45 66 11 918 86 118 58 966 1 181 75 443 79 268 48 101 12 995 54 704 15 156 25 617 22 78 2 336 73 383 88 710 85 57 59 164 82 417 0 31 18 545 60 532 67 920 34 199 3 759 21 329 74 137 4 253 96 635 40 114
61 93 24 245 36 690 16 929 56 819 80 671 53 583 81 48 25 544 5 103 89 568 49 518 93 849 59 296 86 63 11 352 3 25 2 389 97 241 63 805 42 61 40 118 10 764 26 195 45 565 52 603 79 321 44 304 94 870 30 128 8 208 62 862 83 306 33 29 15 219 22 525 75 656 85 89 88 523 51 118 90 344 55 235 12 871 6 234 91 935 65 436 58 563 38 85 37 248 77 124 9 588 7 875 72 364 28 567 54 313 95 269 66 800 48 340 47 950 57 695 21 37 29 658 96 418 31 233 46 973 17 431 43 89 74 832 98 633 20 63 82 28 23 152 67 672 87 837 4 131 84 793 68 865 73 345 78 724 35 835 1 593 0 286 27 789 39 904 13 648 32 583 76 942 14 452 18 654 64 765 19 314 70 955 50 851 41 991 69 452 71 543 34 404 92 295 60 7 99 724
54 554 81 397 98 245 87 979 13 84 19 530 29 801 7 983 83 220 88 579 31 16 16 175 70 583 27 272 77 105 22 968 40 798 84 280 55 526 66 975 75 362 26 755 18 82 3 320 21 717 2 12 58 914 82 374 47 347 50 536 25 177 30 279 59 934 44 399 28 348 42 930 9 113 90 238 69 404 52 616 49 748 12 39 96 961 35 621 92 319 56 246 0 235 71 265 10 570 34 272 67 60 80 311 61 985 73 986 89 602 53 346 99 341 68 955 60 144 11 887 33 836 94 887 17 332 5 459 4 411 32 857 6 363 57 905 8 810 97 117 46 377 64 816 45 285 95 367 63 557 79 343 78 739 39 179 65 8 37 966 74 664 62 906 43 382 38 283 51 21 93 253 15 557 24 765 36 399 86 762 85 187 23 232 48 869 41 512 14 68 76 69 20 579 91 808 72 1000 1 501
27 147 95 786 2 235 56 963 99 635 61 665 71 78 23 707 5 569 22 364 82 132 92 235 17 323 65 842 52 551 54 788 94 180 60 673 97 144 64 20 18 313 47 59 74 5 63 364 28 129 73 342 96 692 66 409 34 626 25 215 42 694 57 618 98 57 14 594 0 919 72 860 88 273 85 376 46 330 29 677 30 525 6 221 37 521 20 411 44 568 3 932 53 666 93 920 4 145 68 570 62 278 10 477 89 813 45 660 43 163 39 672 83 669 24 990 67 505 69 491 75 750 33 722 58 297 76 778 51 46 11 296 50 560 12 913 91 716 16 784 41 988 9 512 26 441 38 465 59 286 79 636 36 195 49 845 80 293 8 882 32 313 31 411 77 267 1 659 90 88 70 800 48 233 40 671 13 163 21 452 35 926 19 959 87 657 81 389 55 692 84 747 78 385 86 586 7 331 15 412
57 120 18 221 92 567 26 96 7 779 83 925 63 933 40 8 30 1000 62 583 37 963 10 359 21 358 77 265 22 813 66 457 17 14 31 948 15 835 97 133 90 9 84 667 72 424 5 625 96 968 58 260 34 645 52 985 64 691 8 105 43 940 32 947 48 729 35 755 3 249 80 330 11 158 41 125 33 698 55 652 27 883 82 400 16 992 54 266 50 535 25 360 60 581 65 132 9 962 24 594 85 53 78 951 93 346 99 464 89 698 28 893 14 535 2 83 42 687 45 807 67 506 98 780 87 502 47 864 95 963 73 71 4 325 49 617 74 694 81 812 12 634 1 724 46 879 70 771 71 376 76 784 79 333 36 755 75 650 56 409 86 642 94 912 53 20 20 656 0 275 68 543 39 129 69 966 51 418 59 822 23 238 38 89 29 857 61 333 91 245 13 800 6 353 88 883 19 150 44 825
43 424 60 199 52 521 30 509 16 609 66 484 27 999 89 180 61 749 34 639 5 630 4 882 10 920 50 856 79 42 19 213 45 295 31 11 93 312 25 890 1 893 6 714 3 246 7 731 18 916 88 713 57 927 15 432 53 176 74 309 67 426 63 471 54 47 85 906 44 538 49 217 97 357 46 15 26 865 65 266 17 156 8 624 78 661 64 524 20 273 11 80 0 732 82 817 23 402 83 961 14 324 92 611 95 483 72 242 9 579 39 147 73 951 2 707 77 149 69 474 71 524 76 304 62 868 22 542 29 295 55 912 96 114 91 468 48 623 28 665 98 753 51 887 37 366 68 553 70 980 33 387 24 737 59 939 56 199 40 137 58 184 12 485 75 664 42 991 86 9 80 250 81 289 36 618 21 199 87 520 13 989 41 259 38 312 47 520 35 24 32 787 90 509 84 510 99 588 94 996
34 954 61 516 62 437 36 854 96 357 81 831 95 54 58 459 18 147 53 957 75 69 69 928 26 742 84 786 4 873 17 592 35 787 11 198 98 404 82 150 55 719 50 540 23 99 94 966 52 306 45 361 28 722 77 401 19 356 2 615 13 180 9 748 93 843 15 918 10 785 21 100 63 255 44 206 12 408 1 720 22 868 91 443 49 339 0 962 5 607 47 437 60 994 25 379 71 308 38 442 83 520 67 554 99 484 90 307 92 410 73 673 87 612 14 32 65 366 6 829 42 704 43 784 39 648 86 736 33 14 79 842 74 663 7 332 64 207 32 17 66 606 78 701 51 697 88 503 37 406 85 684 80 375 41 673 29 248 24 644 31 314 8 603 30 809 48 307 27 616 68 784 97 743 46 463 59 83 70 23 20 808 16 794 54 229 3 645 76 945 56 635 72 423 57 948 89 732 40 258
89 217 13 549 39 811 72 192 84 787 42 271 77 808 18 769 87 746 9 483 27 607 28 263 64 639 88 11 31 123 17 420 14 217 35 71 50 941 45 3 71 411 76 76 26 828 61 964 0 584 1 810 96 302 19 666 51 834 16 936 78 92 69 371 70 642 22 662 98 379 12 908 80 393 11 526 86 919 7 5 5 333 85 551 34 818 30 776 55 976 6 544 38 866 25 658 37 930 44 830 41 561 21 187 83 607 54 322 74 134 81 552 60 4 49 370 65 224 91 930 82 330 73 362 93 467 99 778 36 468 3 767 66 563 47 732 97 285 2 768 52 989 95 893 15 59 56 473 58 798 43 75 32 537 75 349 94 18 67 247 92 504 4 143 20 510 8 473 62 940 68 453 10 914 46 673 33 717 40 930 79 158 23 541 53 236 48 574 90 245 63 468 24 670 57 325 59 895 29 853
94 213 96 801 68 496 86 509 67 497 76 236 30 118 11 43 34 797 15 734 88 224 21 882 20 334 25 687 31 873 46 819 92 607 38 353 26 724 69 811 80 791 95 109 52 426 78 240 36 380 41 577 83 942 72 860 19 337 70 499 59 850 39 708 42 987 4 653 8 434 90 383 22 625 2 973 91 750 65 398 53 977 0 767 54 326 77 493 14 56 32 393 57 870 49 139 23 97 84 459 74 760 71 635 10 191 35 585 44 768 51 23 97 766 64 902 62 803 1 382 75 3 29 630 6 617 40 3 45 899 50 880 13 377 89 706 85 345 33 31 98 667 28 702 43 418 81 332 61 785 58 92 73 178 55 714 48 647 24 118 5 417 47 597 16 282 56 621 37 568 17 303 12 629 27 542 9 589 60 521 87 838 3 207 99 871 63 162 93 663 82 127 66 827 18 279 7 312 79 831
33 4 12 911 96 993 68 529 99 929 16 842 37 557 72 683 15 649 88 142 18 971 27 552 1 826 67 541 2 606 10 676 43 318 84 942 23 516 11 121 83 606 58 62 14 172 78 786 56 937 76 35 70 648 9 172 93 253 55 445 52 354 44 468 51 327 47 817 3 67 64 217 42 749 28 571 81 599 57 407 71 520 73 216 46 980 63 573 40 711 97 630 49 713 13 868 32 558 30 128 20 930 29 652 91 846 8 305 22 826 92 364 0 301 79 588 35 194 36 990 87 446 5 446 38 301 77 469 50 764 21 185 98 358 60 171 48 168 86 725 65 849 19 52 34 251 62 789 69 198 24 281 25 357 54 996 26 125 95 265 4 123 53 202 39 11 45 346 94 486 74 150 90 450 75 880 59 272 89 282 61 342 31 624 80 682 41 934 85 532 7 700 66 785 6 474 82 581 17 123
16 952 43 403 28 304 93 332 35 998 32 297 72 78 46 143 91 656 55 619 27 423 89 416 42 953 9 615 86 642 85 721 66 269 45 106 20 153 17 907 44 589 78 168 69 715 50 960 37 789 57 777 8 923 90 416 71 106 18 528 63 373 61 341 4 655 67 721 6 273 36 357 94 6 11 7 77 216 10 749 65 67 1 687 83 123 60 349 0 220 73 996 68 796 88 731 38 773 40 488 95 220 30 271 76 849 97 587 21 227 22 265 96 146 82 667 12 350 3 514 51 745 92 849 99 874 48 269 24 913 70 652 49 198 52 451 80 926 74 92 59 919 79 85 64 819 26 676 33 262 5 506 34 713 29 557 56 108 84 718 39 171 53 12 41 733 23 659 62 414 14 319 47 442 13 542 58 23 19 713 81 608 7 896 2 972 87 599 75 751 98 831 54 284 31 718 15 653 25 513
4 186 26 435 11 912 72 525 83 301 68 439 56 698 15 966 49 667 8 221 97 270 7 108 38 963 81 986 85 338 32 360 20 106 17 791 23 437 48 612 69 646 75 358 10 519 98 894 1 478 61 359 80 952 91 151 25 458 46 485 2 560 18 683 84 695 92 42 79 406 45 223 36 450 62 419 27 588 50 770 71 574 42 97 88 80 65 154 86 185 82 782 40 493 24 301 63 729 77 913 66 943 35 928 95 907 33 117 30 798 96 422 22 500 99 668 64 138 52 825 87 32 78 587 3 405 16 358 29 648 21 755 89 534 51 984 14 641 6 764 58 705 55 956 12 127 28 317 59 171 76 244 43 137 47 540 31 92 34 99 70 797 93 902 90 765 57 60 13 44 67 404 94 169 5 639 37 56 60 667 41 784 39 32 0 946 44 334 53 782 19 45 9 801 74 298 54 795 73 189
42 557 72 734 82 499 86 456 83 265 34 813 3 6 31 854 50 46 93 817 27 345 25 816 44 36 66 749 78 475 16 53 49 947 12 982 46 540 99 778 7 544 88 528 81 839 37 298 98 476 22 497 32 769 11 573 60 662 21 908 53 162 77 184 5 913 38 781 59 144 64 465 65 952 41 220 19 426 18 708 87 437 91 335 10 386 71 847 47 609 84 368 61 620 57 23 69 917 26 584 24 363 90 797 89 688 9 630 1 475 51 457 63 953 48 545 29 281 68 841 70 908 2 821 15 790 76 334 79 418 39 333 35 370 97 915 62 984 67 422 20 638 92 930 45 306 80 36 85 10 23 981 6 120 94 572 8 564 36 214 0 286 30 972 95 466 33 84 73 362 55 770 43 503 56 570 40 575 58 840 75 769 28 630 13 846 4 297 54 852 52 291 14 36 74 475 96 47 17 651
13 358 57 465 53 51 12 180 84 888 99 59 38 260 46 309 51 406 66 260 73 897 11 838 86 370 32 464 97 717 3 546 88 556 60 336 0 944 76 378 87 752 33 635 29 447 82 894 4 808 6 963 85 31 52 330 25 82 55 994 17 850 62 4 92 557 72 751 16 792 7 246 47 181 10 784 41 862 77 468 23 390 93 717 30 876 58 299 44 221 90 599 37 160 68 251 1 313 65 403 80 201 39 11 14 904 63 255 19 790 20 120 27 759 69 528 56 804 64 985 49 386 81 141 28 502 91 482 15 681 18 20 40 479 8 379 24 107 45 919 98 547 74 565 35 84 67 667 50 171 2 272 96 242 31 269 94 687 34 740 26 222 70 632 9 982 43 714 79 517 54 903 95 386 75 213 83 14 89 739 5 70 71 963 36 758 22 170 61 633 59 98 78 327 21 966 42 76 48 569
15 495 19 829 0 879 66 28 4 892 74 545 43 562 94 283 95 438 8 238 17 15 81 464 51 717 3 11 1 645 25 171 16 321 29 495 96 598 61 995 2 825 78 82 82 514 27 363 91 291 20 469 97 901 21 623 89 546 9 214 38 796 13 314 26 997 42 500 32 973 90 774 77 579 98 940 33 932 41 246 6 157 10 526 84 418 99 323 48 44 93 639 39 815 87 545 35 930 30 859 76 336 79 102 83 836 62 886 49 444 5 15 86 132 31 176 24 928 11 318 65 134 53 955 44 235 12 43 23 352 34 34 54 659 60 366 75 76 67 728 69 710 56 935 92 946 45 537 58 717 55 330 64 326 14 601 47 499 7 370 46 778 22 623 88 635 50 609 18 996 40 886 72 175 73 217 59 511 70 48 57 197 36 346 68 831 71 687 28 676 85 976 63 174 80 898 52 292 37 848
23 604 8 432 13 59 19 576 74 611 3 700 88 204 91 296 79 352 22 45 89 866 39 793 42 797 34 528 87 939 41 592 72 804 7 12 84 303 44 14 0 590 18 562 92 760 28 663 31 498 46 151 20 995 99 981 11 905 94 1000 51 252 43 737 26 685 16 393 30 464 40 430 50 82 77 146 83 636 70 370 75 709 85 182 6 715 35 897 38 289 67 945 57 788 61 184 24 792 73 861 86 706 95 58 21 446 93 97 45 28 71 242 29 666 5 847 36 549 37 118 81 950 76 344 90 855 33 869 2 477 25 751 12 880 1 573 48 84 49 958 65 167 9 707 62 41 98 905 56 312 64 48 52 352 63 541 66 834 47 788 60 213 96 476 54 129 27 409 80 59 59 825 4 903 97 767 82 955 78 970 14 182 32 103 68 792 53 799 15 593 69 759 10 991 17 589 58 352 55 289
8 373 47 758 34 890 82 696 66 952 13 433 21 669 93 880 45 95 98 434 2 41 81 32 43 901 52 670 14 218 80 575 86 313 76 30 48 988 28 312 55 273 90 997 75 177 60 476 39 525 15 983 33 622 7 579 88 280 57 80 59 68 83 502 30 712 56 798 26 130 49 499 96 975 71 708 23 207 38 614 62 938 74 611 64 749 63 121 70 535 91 663 36 129 29 840 68 643 27 316 99 311 9 907 77 473 69 924 11 555 97 505 10 903 37 86 89 210 6 181 84 162 92 11 61 175 12 816 46 370 18 912 35 689 1 379 79 761 73 867 22 673 0 254 85 396 58 549 65 314 94 794 87 340 31 387 40 281 17 184 4 766 20 416 3 148 16 260 44 790 51 970 32 71 95 609 24 443 19 151 67 857 5 90 72 971 53 612 25 629 50 59 41 167 42 169 78 932 54 866
84 2 36 645 26 920 30 868 49 19 92 562 85 276 28 816 64 626 72 37 23 479 52 730 81 462 43 772 80 335 46 886 44 260 5 828 87 986 9 482 58 173 0 126 24 839 39 414 76 431 25 589 59 211 69 210 18 635 74 614 99 96 88 604 2 742 31 972 47 640 6 404 75 985 17 128 32 863 82 886 34 523 96 66 1 854 38 604 4 199 19 726 68 924 60 941 66 288 57 725 12 999 33 414 89 720 71 143 27 16 70 444 65 664 91 930 37 221 63 59 29 914 51 282 50 727 22 973 20 882 40 909 55 844 15 882 73 267 54 513 16 727 13 321 56 958 97 293 78 251 10 145 14 645 83 641 11 567 77 158 42 709 86 738 7 715 41 859 61 874 45 966 93 8 62 584 8 876 94 976 48 990 67 128 53 39 95 553 98 839 21 858 79 737 90 140 35 712 3 418
7 213 28 267 94 720 49 564 72 660 27 291 71 137 58 644 97 891 25 705 51 244 19 892 55 711 74 511 30 697 29 435 31 69 77 263 52 564 95 134 12 214 50 787 17 722 60 334 0 152 42 663 80 411 35 903 26 128 85 84 1 834 40 848 43 282 10 849 99 495 75 3 81 523 90 888 18 717 20 794 91 694 88 194 78 887 14 348 21 83 2 688 36 222 93 691 37 646 98 991 23 14 48 883 16 419 4 431 87 558 62 618 57 687 66 608 33 142 82 910 69 57 45 690 3 459 46 199 13 744 32 159 6 734 54 843 39 646 73 519 38 867 92 543 70 186 15 352 86 588 89 305 5 427 8 584 64 29 61 143 83 792 47 65 96 683 59 907 9 725 34 439 44 614 56 598 24 304 63 673 79 558 53 789 65 514 68 969 11 561 41 285 84 97 22 874 67 730 76 703
29 721 82 717 91 214 45 775 93 10 97 32 47 535 62 447 20 117 64 740 3 547 22 179 69 201 86 977 30 439 18 345 25 130 90 368 89 133 78 911 68 689 10 588 99 117 63 232 19 862 6 678 83 32 42 492 43 346 34 492 84 127 73 91 71 169 53 910 92 394 52 638 72 116 80 764 24 517 23 731 96 693 48 247 76 932 87 483 41 3 95 275 27 735 15 457 85 206 12 117 21 784 77 217 50 140 33 503 98 921 28 938 11 282 38 445 13 19 55 586 2 590 40 547 67 122 81 900 65 793 75 413 32 916 57 104 54 730 4 666 74 576 31 744 9 757 14 662 8 931 58 83 59 587 44 411 94 309 37 176 66 107 39 467 79 602 70 184 35 798 5 805 1 773 36 39 60 168 56 337 26 127 17 169 88 523 16 58 0 661 46 422 7 949 51 383 49 919 61 177
57 697 12 997 30 701 56 475 1 27 91 397 66 452 76 918 3 229 19 509 51 566 44 937 82 7 58 430 4 432 74 551 32 731 79 754 45 189 71 196 31 582 48 120 67 807 13 342 86 3 93 373 92 861 0 147 50 938 27 552 41 177 47 573 38 829 28 849 24 552 88 71 72 170 40 47 34 420 52 218 97 661 49 374 73 23 42 600 6 549 46 706 8 533 89 820 2 175 39 450 61 172 69 652 36 936 11 411 99 672 35 837 43 779 75 328 21 831 96 162 15 906 18 627 83 875 63 160 10 137 53 379 17 574 70 472 90 447 22 386 29 167 14 561 64 102 55 81 65 314 59 298 23 249 95 306 77 646 85 906 80 45 81 18 62 712 78 780 37 152 9 129 68 701 26 882 84 231 54 959 7 541 87 356 16 867 94 181 20 179 98 461 25 675 5 277 60 369 33 739
20 549 21 807 71 280 92 697 32 229 94 90 89 797 8 74 91 104 4 283 88 615 86 644 50 139 34 884 11 972 43 655 82 772 76 828 59 963 70 601 66 370 67 887 80 981 93 663 47 577 29 794 95 93 79 626 60 901 1 141 46 830 18 675 38 424 33 389 45 988 83 692 37 606 40 773 2 538 5 917 62 789 84 328 3 187 57 688 23 139 53 926 22 740 0 233 52 231 44 441 63 174 19 901 14 865 68 434 26 185 24 462 13 750 16 445 75 396 81 513 87 12 56 910 10 530 58 317 85 468 35 934 61 126 96 543 30 53 51 278 49 663 42 302 28 532 99 182 17 838 41 64 54 1 78 243 90 812 55 23 9 438 12 747 65 881 7 732 6 857 97 534 31 551 72 358 15 512 25 107 98 421 64 79 69 92 27 19 39 199 73 884 74 941 36 798 48 811 77 358
96 829 40 937 33 734 84 706 39 170 0 97 42 829 98 481 83 571 13 559 20 912 52 132 73 819 78 647 3 784 48 937 1 611 7 70 35 489 6 186 51 290 80 935 79 419 87 288 76 688 38 331 19 491 89 148 37 400 95 651 54 102 21 461 97 404 59 531 55 437 67 867 88 522 47 572 77 59 56 831 99 163 66 902 92 268 28 277 23 316 41 521 63 440 53 71 75 918 74 542 4 605 45 391 50 705 8 255 9 955 34 840 12 397 18 655 16 880 10 714 93 168 32 63 25 204 85 720 58 388 43 38 27 758 68 672 94 8 17 444 15 733 31 494 11 662 30 668 65 132 29 461 36 605 49 388 60 173 64 875 90 909 46 634 72 214 14 816 2 143 71 900 61 944 81 851 22 167 57 4 62 964 5 841 69 602 82 463 91 952 70 627 44 649 86 840 26 599 24 835
25 176 86 245 42 359 81 602 7 8 31 149 17 420 13 969 71 504 39 805 98 594 32 762 93 435 84 286 46 143 35 90 40 330 91 765 56 479 34 701 1 890 74 311 30 785 52 718 26 208 73 254 60 415 11 826 23 705 49 572 58 459 82 800 43 879 89 915 70 908 61 343 78 901 18 206 19 480 55 435 4 563 9 560 87 331 72 494 94 61 14 839 64 6 48 551 45 878 37 420 62 427 8 946 15 82 85 458 20 965 51 964 54 856 59 777 83 612 79 633 96 583 28 150 21 30 90 203 99 656 12 81 0 721 77 225 80 416 68 642 27 332 75 362 29 401 69 752 67 606 41 884 50 775 63 624 44 974 97 886 24 293 95 222 53 633 66 102 57 554 3 563 88 802 22 303 92 838 16 436 65 348 2 891 33 910 5 786 10 923 47 137 6 767 38 155 76 753 36 731
78 911 67 837 52 500 92 167 37 655 69 730 83 364 26 496 58 444 53 164 9 267 28 352 73 861 48 31 17 893 82 620 42 455 24 605 22 830 13 820 70 76 96 722 8 811 41 398 14 531 29 5 19 712 97 981 11 488 46 479 60 681 39 235 5 652 89 139 66 796 85 800 36 31 62 650 65 267 79 662 12 106 31 993 20 88 87 555 99 33 18 466 30 122 81 554 16 909 55 732 7 804 50 494 84 376 90 352 88 395 3 436 56 641 74 833 63 288 93 148 2 888 61 335 68 700 72 411 1 92 76 880 0 456 80 665 15 487 77 355 32 991 49 282 34 107 75 427 94 739 6 219 33 989 54 76 25 60 43 466 98 600 64 269 57 383 10 914 23 277 51 57 38 891 95 642 4 862 27 628 40 703 91 521 86 90 71 831 44 775 21 801 35 50 47 785 59 933 45 509
82 698 65 474 36 563 60 215 95 156 38 732 28 711 83 259 6 710 16 984 78 352 73 810 98 955 67 450 81 493 90 323 72 303 97 323 41 829 68 388 35 420 8 257 24 865 11 977 59 554 58 541 64 229 19 927 85 60 96 944 70 333 44 152 10 5 30 130 80 428 14 755 25 800 79 481 52 368 26 807 62 215 34 267 31 34 32 124 89 460 37 217 61 889 49 142 63 707 87 352 94 70 93 974 88 920 29 804 57 361 21 655 5 197 17 539 66 603 46 506 53 212 43 723 86 461 54 543 12 243 39 873 1 598 2 113 3 997 23 943 84 554 55 68 45 76 47 345 42 229 40 589 99 381 56 325 33 943 7 62 22 12 92 756 91 569 76 860 50 630 9 561 4 365 27 31 20 174 77 429 48 36 13 566 51 111 15 397 71 266 18 765 75 920 69 329 74 771 0 916
0 165 44 729 65 897 62 589 71 986 74 453 34 605 80 697 63 922 57 866 51 691 54 191 83 646 82 180 31 954 17 890 78 354 87 21 47 32 43 318 3 913 38 8 33 565 97 767 73 680 7 554 15 182 27 246 92 168 77 78 22 194 89 369 19 685 79 931 86 929 13 70 4 892 52 597 37 503 8 684 1 681 88 220 76 448 10 198 90 190 96 868 72 638 48 20 26 415 2 98 66 206 67 311 40 698 23 208 98 169 49 169 45 837 59 638 12 478 64 287 18 224 41 677 20 645 91 901 69 473 84 825 75 254 61 236 25 6 29 58 21 711 70 82 11 45 81 191 60 284 16 558 6 303 39 128 58 217 85 630 53 227 50 878 68 507 28 807 32 966 56 89 5 101 36 792 24 960 95 717 42 311 93 548 99 611 9 474 30 296 14 290 55 461 35 711 46 588 94 74
92 620 17 395 5 208 75 918 10 785 55 503 90 410 83 323 35 101 76 371 64 518 67 283 44 784 96 236 46 667 19 521 25 40 66 646 36 133 86 552 49 470 41 876 74 371 70 967 60 93 50 873 30 816 0 989 91 692 81 10 52 87 21 661 61 795 16 266 29 615 15 206 37 890 73 553 77 542 23 418 24 492 99 698 14 938 43 649 28 226 95 464 7 531 8 521 1 580 54 244 78 140 57 820 51 315 18 829 88 544 97 534 31 514 26 685 58 41 22 754 2 323 53 156 82 363 79 296 63 910 71 116 39 71 9 613 89 51 45 448 62 308 94 159 47 145 34 425 6 776 40 826 65 31 4 182 20 613 72 276 12 343 33 639 32 438 93 250 27 267 48 982 98 448 87 189 42 279 80 875 56 22 68 581 59 406 13 811 84 916 38 928 85 329 11 44 69 893 3 478
50 930 12 783 84 848 88 468 74 63 20 251 75 101 76 764 52 137 92 826 40 142 72 805 2 612 85 922 32 920 98 852 23 665 86 946 80 513 73 871 33 959 17 502 36 275 9 9 56 705 14 682 28 774 83 128 81 984 46 103 61 828 68 71 45 777 91 709 25 998 8 151 0 906 41 389 26 780 62 489 15 373 3 384 82 122 31 689 35 279 70 338 97 182 48 64 96 26 89 797 6 173 51 408 10 543 59 4 34 941 38 620 5 55 79 789 47 141 57 708 66 776 13 857 60 385 78 666 42 301 11 539 30 258 16 972 77 46 99 90 95 170 39 94 54 687 63 581 7 653 24 755 64 188 93 794 22 915 53 528 67 802 1 259 49 730 19 901 58 161 27 670 4 272 18 897 87 814 90 920 94 494 55 705 69 132 65 125 43 112 37 684 71 314 21 846 29 568 44 326
62 296 94 247 53 27 7 167 99 435 88 364 76 91 24 751 0 200 72 952 82 180 3 569 83 5 21 105 1 666 66 945 54 459 65 763 9 15 56 395 93 32 95 7 18 315 57 130 31 849 43 48 35 4 68 705 78 788 71 859 45 53 73 481 12 907 49 520 34 2 2 920 10 196 37 265 16 409 26 698 96 318 84 653 46 884 38 919 98 223 61 2 17 163 81 241 44 384 23 877 97 15 67 168 80 538 41 287 87 185 64 851 28 273 11 278 74 289 22 429 58 694 14 924 39 515 90 114 30 427 50 352 60 915 59 949 36 168 42 48 92 41 63 39 69 146 75 696 33 16 40 598 5 907 25 113 86 256 77 800 79 381 13 1 29 595 15 546 20 687 47 10 51 493 8 593 91 530 27 490 89 620 32 460 6 550 52 695 4 71 85 652 55 813 19 461 70 947 48 562
45 785 6 653 12 48 71 715 90 169 65 531 24 563 63 938 50 110 9 908 23 357 61 354 88 356 5 658 18 976 7 478 54 965 80 422 87 89 94 120 92 735 30 25 34 529 39 498 21 334 49 967 68 421 57 620 76 524 82 912 0 846 2 922 43 460 95 780 46 891 25 977 62 878 81 659 77 946 72 519 14 28 67 606 56 773 44 324 52 827 10 261 99 417 27 280 16 14 84 174 55 866 74 962 79 901 36 847 59 291 29 707 98 578 86 648 28 553 97 789 38 524 41 976 83 999 37 763 58 956 64 642 42 388 93 942 35 93 32 955 66 488 19 248 33 49 15 299 26 534 13 321 89 766 11 678 69 395 73 588 91 759 48 878 8 333 85 262 53 535 4 631 40 406 96 26 20 480 22 326 75 904 3 387 70 673 1 207 47 282 60 783 51 527 31 778 17 889 78 69
93 410 18 336 59 234 63 595 4 312 5 952 96 747 43 454 49 511 23 529 90 97 37 966 61 68 68 99 35 292 74 445 15 225 45 934 54 671 87 717 24 10 66 966 99 132 44 299 12 376 77 714 98 660 9 340 75 983 19 152 48 212 2 82 28 26 41 62 86 675 11 610 73 774 42 71 97 840 47 350 91 92 94 697 33 120 34 178 16 800 62 903 30 101 53 797 81 327 84 968 67 850 56 198 78 981 57 962 95 818 85 432 8 268 27 308 46 321 69 932 80 697 7 664 6 211 70 930 39 928 82 377 55 472 79 387 22 727 32 670 71 873 20 557 1 200 31 346 21 372 36 764 40 881 92 784 14 506 52 202 51 765 64 216 65 714 89 123 76 941 17 160 60 255 88 191 26 49 83 370 10 564 58 740 72 608 50 182 13 864 29 368 0 392 25 676 3 861 38 912
12 767 39 192 26 26 51 496 97 632 58 378 74 768 8 872 99 793 52 432 22 65 44 198 29 568 65 771 15 276 73 94 72 374 82 691 28 733 84 187 49 172 79 120 88 522 19 496 95 330 36 454 27 473 25 344 59 679 91 180 48 36 17 934 62 794 24 377 96 919 13 194 61 382 94 35 90 712 70 745 66 413 85 661 89 660 54 568 32 995 50 340 23 907 87 564 71 731 31 127 67 58 33 168 41 672 76 193 45 574 9 516 55 961 83 77 4 32 10 951 47 679 5 132 64 4 78 577 46 179 40 981 98 403 69 520 92 560 81 490 63 737 20 877 56 432 1 458 37 377 93 393 11 347 0 329 2 4 6 25 60 122 7 288 53 960 77 651 21 745 43 218 68 61 35 900 38 130 42 453 34 395 14 880 3 822 57 225 86 751 30 93 18 487 80 768 75 836 16 197
55 898 56 338 69 151 31 406 81 824 47 428 91 883 64 431 48 531 76 404 42 610 97 489 26 885 63 939 16 501 95 303 33 819 11 215 17 578 98 412 20 377 1 108 82 813 3 448 71 224 40 239 84 354 12 590 87 898 21 23 58 470 73 725 10 374 92 424 22 493 80 537 88 431 29 901 68 925 78 126 60 903 23 617 86 514 59 208 45 64 9 210 35 851 34 625 43 131 8 771 15 978 18 120 4 130 51 933 24 897 74 418 54 855 57 89 52 648 7 432 36 944 5 92 99 83 96 437 85 18 30 520 19 71 44 202 93 66 13 306 32 229 2 224 41 219 37 125 89 247 62 922 72 825 79 139 90 880 25 548 39 444 70 803 53 304 65 363 67 544 61 84 50 205 49 747 66 497 83 684 38 829 14 23 6 4 77 565 28 328 94 288 75 481 27 333 46 50 0 93
68 565 81 392 41 206 23 932 67 43 46 52 29 446 95 162 84 2 87 521 36 359 71 277 63 162 9 203 40 913 11 427 45 232 42 93 15 884 47 182 44 466 34 300 33 566 25 799 77 836 1 365 76 257 38 195 37 664 30 76 74 394 35 942 20 923 32 114 10 715 16 179 50 548 99 770 48 579 62 382 3 417 66 416 91 379 65 990 69 642 96 902 59 105 93 354 19 150 88 293 22 113 75 727 21 772 82 412 13 559 8 475 60 250 0 128 31 82 6 625 18 465 49 768 53 898 24 465 73 874 90 28 12 698 5 971 98 545 39 506 61 273 57 376 94 263 85 492 92 394 51 846 58 711 64 233 14 827 83 118 78 726 7 862 52 218 89 203 55 5 54 641 70 91 2 689 27 898 17 906 56 599 43 103 86 714 26 823 97 655 28 202 4 484 79 290 72 150 80 848
13 967 45 609 10 124 94 590 55 451 84 961 63 407 40 782 35 165 33 56 74 187 98 649 67 148 48 822 37 666 75 893 41 344 46 559 62 87 58 539 29 506 43 856 26 196 23 840 38 854 25 995 77 548 80 485 36 478 2 624 65 267 99 181 14 632 95 178 8 585 81 122 11 1000 42 4 50 29 86 93 85 880 93 126 12 150 34 320 70 299 53 848 60 925 3 473 27 353 9 313 52 214 89 638 54 780 20 436 31 398 88 576 39 234 59 912 83 70 7 486 19 651 78 139 28 341 90 830 4 58 16 314 73 852 22 857 6 49 92 376 44 674 71 980 97 957 49 288 5 224 17 711 87 632 32 960 30 391 69 676 68 205 1 652 51 437 18 358 64 606 91 708 76 359 96 380 72 561 79 804 56 576 24 800 21 361 61 702 47 64 57 984 82 609 15 549 66 128 0 296
4 99 80 968 91 329 92 529 21 479 6 850 66 500 40 418 61 319 59 442 29 692 90 938 14 271 22 524 93 264 67 823 60 506 42 435 87 420 70 991 75 367 55 561 11 271 79 112 64 682 72 332 35 48 12 766 63 335 53 895 83 425 5 209 24 914 52 554 31 62 78 887 95 546 57 543 46 815 17 669 99 172 77 819 47 8 7 486 89 203 8 372 48 145 62 565 97 964 3 693 69 610 71 845 20 824 13 651 49 463 74 691 2 11 18 803 56 993 0 916 76 810 25 371 36 612 50 705 9 545 68 961 58 205 45 339 30 978 96 500 16 188 44 924 1 786 26 709 19 711 81 412 43 789 85 769 94 631 23 220 54 442 38 766 98 443 88 995 82 89 41 535 86 10 39 315 37 96 51 734 73 367 32 295 34 997 10 613 33 125 84 707 27 22 15 658 65 169 28 832
89 700 48 684 98 159 60 171 33 918 93 206 7 429 16 480 61 538 81 279 92 148 45 128 42 358 44 122 82 436 37 524 96 477 58 649 52 695 68 389 30 973 8 714 73 198 2 810 3 764 65 387 67 39 62 789 11 507 72 711 85 704 25 27 27 627 31 581 69 814 4 21 26 84 24 721 55 430 53 159 34 685 43 657 21 820 12 733 79 181 13 862 77 802 35 749 86 576 75 5 22 720 5 189 39 869 83 321 59 266 57 818 6 844 14 399 84 215 10 642 36 941 18 638 74 949 88 575 17 51 50 872 49 106 80 152 29 872 28 594 54 726 51 909 23 690 19 396 15 988 63 942 71 315 41 133 94 375 70 377 66 6 76 470 1 193 91 479 32 13 95 657 0 55 46 946 87 968 9 910 40 224 64 381 99 576 56 609 20 172 90 976 97 121 78 308 47 362 38 726
36 54 8 453 25 441 1 637 6 102 9 603 94 816 43 177 15 148 72 762 47 505 54 469 64 780 21 257 59 335 17 375 7 817 73 532 44 977 60 335 58 212 34 995 28 983 20 140 29 751 46 270 42 545 92 315 97 520 53 683 0 295 12 981 3 649 63 350 84 659 95 947 87 852 91 412 35 475 24 968 79 11 82 707 40 282 41 748 49 997 23 625 80 182 48 633 88 557 70 872 5 76 90 412 99 517 78 659 18 647 74 601 68 624 19 728 57 712 30 219 71 244 85 770 83 800 13 143 86 974 2 409 56 296 39 427 77 88 45 832 65 193 98 529 52 541 67 939 61 848 37 546 51 622 11 963 75 385 4 777 27 133 55 368 50 820 76 29 31 709 22 490 96 101 32 122 26 133 69 507 66 693 33 572 16 818 10 956 14 735 93 697 62 273 81 827 89 469 38 562
79 270 19 142 13 528 23 646 36 542 15 615 28 462 99 228 1 481 9 787 66 789 4 890 0 972 44 104 55 430 68 431 8 59 61 219 76 453 75 145 31 219 39 156 83 285 43 115 50 68 2 943 22 760 33 151 58 406 56 343 96 220 87 388 54 803 93 8 81 665 35 196 24 122 94 457 95 463 42 397 16 388 20 541 82 285 51 418 80 423 73 917 84 124 5 581 21 976 45 587 71 378 29 739 88 165 46 389 90 386 26 668 92 640 59 92 69 416 14 333 17 880 78 937 48 226 32 532 37 506 64 203 89 250 40 799 53 405 60 775 98 705 3 82 72 738 25 892 49 446 7 923 91 178 18 297 86 723 12 139 97 305 10 294 34 880 63 948 38 713 52 132 6 881 11 945 70 714 57 786 30 370 74 247 85 700 27 645 77 860 41 238 67 583 47 595 65 71 62 683
93 738 45 859 16 111 83 982 23 160 78 421 27 603 58 746 99 832 14 274 92 408 32 278 11 3 3 15 57 532 29 856 67 945 73 276 52 446 36 889 65 756 63 483 76 307 84 624 9 334 37 303 87 396 80 775 38 359 18 947 75 195 31 988 44 422 53 907 91 4 2 341 82 528 94 43 86 17 62 84 15 407 12 963 54 941 59 850 25 458 22 99 1 738 70 707 41 778 47 913 95 205 60 877 72 836 34 84 39 999 30 350 35 370 21 947 7 359 81 234 28 861 49 423 50 395 26 334 42 821 0 618 13 734 5 420 66 680 96 995 24 883 6 203 89 961 19 840 51 239 69 153 56 904 17 30 88 645 33 904 4 744 10 175 43 723 77 979 71 21 55 520 61 17 64 508 20 644 48 254 46 474 68 603 98 949 40 365 79 131 85 476 97 163 74 77 90 656 8 758
79 716 27 33 17 262 99 196 20 395 55 645 25 811 15 298 9 483 66 387 50 897 63 309 57 966 77 138 11 26 46 271 93 44 90 308 92 910 83 709 10 423 36 339 65 47 94 695 26 811 60 823 6 229 68 228 89 555 13 846 53 598 41 576 19 254 52 712 31 733 39 755 5 697 45 174 49 243 30 270 12 870 75 239 87 699 91 356 16 26 86 151 85 487 29 891 40 884 38 908 7 441 43 415 51 456 42 373 21 668 14 177 1 356 74 850 71 960 72 465 23 98 76 571 97 203 58 21 33 676 48 422 4 845 8 780 44 558 70 111 95 213 59 379 37 477 35 310 47 55 2 939 18 478 80 408 34 623 54 174 78 321 81 339 64 942 98 52 28 851 62 139 69 627 73 686 3 451 22 65 61 966 96 398 32 380 67 862 84 757 56 905 88 793 24 844 82 825 0 938
94 664 24 117 39 779 83 981 82 765 99 579 26 448 81 644 91 559 65 475 54 748 20 449 22 631 9 550 60 899 80 129 77 116 36 390 29 658 86 225 92 284 42 865 87 427 37 584 58 381 7 861 6 423 72 233 10 802 35 585 57 86 52 723 95 713 63 699 19 19 56 222 23 417 30 83 50 51 1 924 75 840 8 883 21 611 73 154 89 970 45 153 5 585 18 202 14 495 97 939 74 395 53 183 79 107 17 966 59 844 64 547 46 393 66 379 78 21 40 568 31 185 62 111 25 752 96 273 90 342 28 61 2 127 44 149 76 93 11 370 98 835 41 104 84 15 32 972 93 177 34 925 4 367 49 984 3 831 88 315 51 463 71 718 12 860 70 27 85 637 0 236 67 157 61 548 47 587 43 364 16 627 38 603 48 324 13 970 68 922 27 514 33 778 69 735 55 677 15 451
52 285 12 507 4 397 6 370 5 502 77 34 31 32 84 916 98 105 99 718 80 534 67 704 9 57 49 556 18 255 70 873 29 933 62 158 7 561 10 797 63 136 68 652 81 653 90 453 21 927 1 568 33 904 41 128 66 931 57 301 59 584 13 822 37 990 73 171 92 740 60 775 22 610 64 234 35 302 44 470 54 197 74 439 91 533 94 197 97 121 71 528 96 898 28 662 34 840 11 344 51 180 14 227 32 964 30 928 65 639 61 506 15 700 69 619 72 943 89 257 56 267 38 891 23 227 36 842 16 59 87 213 53 773 39 235 42 39 0 70 95 238 45 420 75 525 50 209 19 237 27 486 25 442 26 190 83 704 3 741 79 16 24 920 46 787 8 521 82 11 17 139 86 749 88 55 58 257 40 111 76 211 48 199 93 535 20 782 2 284 78 281 43 552 85 550 47 523 55 521
62 824 38 436 39 907 82 276 35 207 6 398 16 437 64 670 57 586 65 50 94 804 67 466 81 291 59 952 24 562 54 477 0 704 85 360 96 515 1 535 32 905 66 594 68 239 77 671 98 867 63 545 4 766 47 890 99 10 2 418 70 491 52 383 50 275 34 863 23 507 45 450 11 975 27 970 78 927 15 27 95 243 88 608 43 132 37 506 86 308 44 868 58 12 40 682 53 241 92 765 89 526 9 679 60 617 71 134 29 80 8 365 55 18 61 271 49 68 18 238 76 299 48 469 19 945 72 360 80 866 5 547 73 288 87 833 7 887 14 883 12 135 84 343 33 466 93 525 21 19 26 105 83 624 20 162 75 638 17 283 42 664 31 741 41 936 3 794 91 347 74 679 97 497 36 229 30 754 25 302 69 524 46 755 22 162 13 178 56 352 90 487 51 258 79 140 10 56 28 429
31 253 53 667 85 746 57 16 78 659 4 483 76 229 47 273 70 210 65 668 73 587 74 726 82 161 15 117 96 758 77 900 50 365 79 259 42 423 58 587 52 661 33 746 10 73 98 765 27 792 69 982 34 236 11 642 35 975 56 798 2 998 6 851 68 988 66 542 13 612 86 528 61 561 87 224 95 950 30 256 22 518 67 358 88 224 0 165 12 810 51 887 28 620 23 882 1 42 39 284 49 373 16 386 41 408 20 781 59 271 83 63 9 67 3 780 19 986 55 659 92 260 44 998 8 533 38 110 25 185 62 417 63 552 29 44 97 754 84 991 43 161 7 202 14 432 91 190 90 632 94 149 60 773 89 289 26 358 18 480 17 655 40 174 54 664 37 232 5 783 72 812 99 882 21 909 46 158 32 337 80 438 93 263 48 654 64 126 81 867 75 810 36 710 24 360 71 554 45 568
58 928 42 796 15 612 47 402 82 540 39 166 20 328 5 147 18 120 66 781 90 785 46 200 99 239 95 310 34 827 12 191 40 285 24 772 38 806 55 852 27 789 81 473 72 299 60 770 36 577 8 268 79 907 92 452 17 17 41 663 63 215 80 680 77 848 70 675 94 746 54 276 44 647 75 106 21 963 31 225 45 36 11 433 74 231 1 56 7 270 23 136 26 939 68 853 71 279 19 88 9 535 62 503 85 236 87 912 64 405 43 432 49 97 6 875 37 113 35 544 97 445 76 913 25 115 73 136 93 21 53 592 29 959 50 741 67 845 98 448 3 534 22 284 69 496 0 104 84 973 33 812 78 176 30 296 61 555 32 692 57 217 59 324 28 241 91 314 13 560 56 625 4 522 86 317 96 650 2 391 51 25 14 952 10 567 83 235 16 601 88 692 65 357 52 632 48 511 89 504
73 232 3 874 88 228 61 32 70 951 94 142 23 24 21 295 58 490 26 681 99 688 90 337 37 719 7 852 52 208 48 306 30 636 33 481 42 267 74 941 79 999 77 300 44 55 28 418 20 434 60 665 69 990 24 144 78 994 43 894 68 286 16 210 45 662 17 388 96 538 27 216 86 900 34 656 0 506 75 981 40 887 1 696 93 558 80 665 87 613 54 604 92 24 51 274 13 829 11 683 41 886 83 916 55 93 57 127 10 87 38 234 19 626 81 46 15 693 50 295 39 953 98 438 56 392 9 158 32 442 64 387 85 252 31 66 35 844 62 928 72 865 47 939 46 347 67 897 29 272 4 566 91 702 49 728 63 693 89 527 66 349 59 220 8 903 71 757 97 456 36 858 84 693 25 451 53 683 5 583 2 3 82 975 18 718 76 115 6 905 95 464 12 344 22 131 14 709 65 113
54 331 5 300 18 79 14 804 64 370 59 495 35 746 79 957 30 975 0 397 90 987 80 636 68 202 58 104 32 857 56 174 1 292 98 491 50 621 29 665 33 450 25 335 34 747 10 554 61 636 22 860 23 566 7 853 49 925 92 608 93 345 69 40 76 109 84 23 3 530 16 893 96 905 42 423 31 441 57 274 99 892 21 630 97 310 72 310 8 983 77 618 53 281 12 234 27 309 60 829 67 435 47 145 62 802 51 779 87 418 41 405 88 201 70 154 91 913 86 480 73 331 52 925 82 93 4 101 78 837 48 509 63 276 75 921 37 331 95 132 2 633 45 632 26 929 74 383 65 194 81 800 43 913 13 599 6 219 24 236 17 958 85 644 15 835 19 366 36 935 9 775 83 299 89 453 39 607 66 666 20 23 44 558 46 425 55 687 28 181 11 74 38 664 94 386 71 115 40 396
62 157 82 491 52 725 85 293 25 90 93 668 60 859 9 966 95 203 5 243 4 761 13 113 30 804 54 372 10 369 68 949 63 37 84 135 45 995 86 68 53 731 33 769 39 36 57 250 15 200 35 882 31 212 50 388 99 434 72 298 51 513 65 675 29 473 76 824 42 466 73 140 80 266 94 625 92 574 34 229 16 881 6 129 36 946 32 421 67 195 83 706 48 177 49 1 21 521 87 950 17 381 79 767 8 976 19 754 7 876 26 904 46 822 22 361 64 927 56 263 43 335 2 273 40 972 3 281 20 69 77 343 24 131 58 296 74 86 59 458 96 597 88 936 47 487 97 126 98 608 69 916 90 471 55 200 1 703 44 862 11 342 75 521 18 422 66 898 23 524 81 753 41 932 12 21 91 382 78 409 71 481 28 759 37 770 61 76 27 967 0 946 70 60 38 19 89 92 14 334
22 498 19 268 10 941 98 99 76 522 33 622 29 7 94 482 25 827 85 60 89 47 42 961 28 64 11 339 44 762 9 665 83 113 75 890 2 462 99 669 34 604 26 253 95 295 46 752 49 673 16 830 38 205 6 323 72 11 7 257 24 763 1 451 48 82 68 209 31 531 0 659 88 341 39 412 91 708 13 475 77 956 96 232 62 861 67 13 27 884 97 897 58 308 41 367 74 340 80 897 20 911 92 762 43 516 32 794 90 532 69 686 50 982 40 571 63 932 79 896 73 388 21 948 36 921 84 177 53 321 23 495 66 289 64 932 4 820 45 549 51 115 15 883 93 102 12 458 56 238 71 334 47 45 3 567 86 280 87 106 14 361 57 610 17 116 8 850 78 195 60 500 65 501 59 717 35 918 55 479 61 487 30 676 18 213 52 681 81 829 37 637 54 140 82 17 70 460 5 600
40 283 74 917 73 727 70 142 52 781 76 502 12 916 71 849 59 287 45 713 84 323 25 165 18 363 57 874 69 655 16 521 66 52 42 55 1 573 43 945 95 532 96 94 53 450 35 507 58 522 26 92 41 905 79 819 89 47 94 811 83 505 72 118 44 311 92 823 15 52 50 528 37 437 93 686 2 820 99 914 61 318 49 154 51 25 38 859 13 784 87 84 60 454 17 850 11 788 6 878 64 137 0 21 77 942 85 988 65 672 56 41 80 781 88 496 33 897 29 39 36 894 46 610 4 394 21 591 27 587 32 840 48 887 91 148 7 593 81 95 10 634 67 484 34 615 8 526 31 77 28 602 63 882 19 731 47 115 97 529 98 181 75 45 90 364 68 439 78 838 30 294 39 319 20 267 24 236 55 426 5 730 54 533 86 948 9 416 22 77 3 433 82 739 62 788 14 492 23 160
40 942 10 246 96 115 57 691 78 965 43 755 47 84 24 836 3 598 82 589 33 323 90 795 11 901 67 490 60 955 91 377 70 681 85 686 35 146 32 877 66 34 72 614 63 79 37 833 41 231 55 227 51 580 49 792 17 628 74 966 56 950 86 638 38 96 99 70 52 201 7 115 15 84 29 827 21 841 36 358 84 992 22 654 54 163 19 219 97 152 77 487 23 162 64 752 69 987 5 706 12 605 13 834 80 636 14 951 4 629 48 678 8 809 27 365 68 989 81 686 39 513 88 995 20 314 16 619 26 51 89 259 62 754 92 634 45 697 50 331 76 193 25 876 79 739 98 912 58 262 65 357 34 392 75 833 71 620 6 769 1 368 93 701 95 668 73 558 18 524 44 715 0 56 31 898 94 359 9 836 28 578 87 450 53 966 46 495 30 283 83 203 61 186 42 329 2 440 59 145
89 687 36 238 12 487 68 122 70 268 81 984 3 855 88 614 84 787 73 955 80 925 20 206 48 539 18 459 60 235 99 885 31 568 11 59 92 395 79 343 37 37 6 771 61 601 15 53 16 479 19 373 76 430 5 418 98 162 78 452 32 9 21 414 13 586 17 153 53 424 67 556 55 472 51 883 85 564 42 961 57 132 97 10 33 962 43 788 8 25 25 705 56 726 58 940 34 316 40 430 72 138 35 35 45 22 64 542 26 580 9 389 41 409 4 306 77 198 90 796 87 55 22 952 96 303 65 68 7 910 0 808 95 391 14 566 66 832 44 700 91 311 93 171 30 567 47 322 50 679 28 767 24 422 39 521 38 569 46 319 69 714 54 998 49 658 86 600 10 855 23 786 75 17 94 198 52 911 83 473 1 392 2 821 63 797 74 402 27 552 82 656 59 352 29 966 62 897 71 908
57 835 94 655 65 326 44 959 46 953 35 806 84 207 49 938 45 174 89 273 93 616 22 1 48 528 52 847 53 415 77 147 86 852 21 977 79 603 30 298 29 917 56 136 51 255 38 681 25 448 2 957 73 974 9 581 88 299 40 392 20 897 43 697 15 195 71 368 66 508 96 290 8 85 60 979 69 542 70 987 74 444 80 876 95 527 28 166 92 881 97 7 0 788 78 560 76 481 61 977 87 142 68 600 6 456 17 520 75 984 63 892 31 419 24 644 99 847 67 783 98 619 64 354 26 700 10 995 82 374 7 419 58 229 23 127 39 687 91 597 14 106 32 797 19 909 85 861 27 434 90 387 12 738 16 520 4 694 18 691 37 298 5 773 72 277 1 337 62 603 33 552 42 423 81 225 34 939 47 557 11 534 3 835 83 589 41 711 36 45 54 420 55 206 13 445 59 276 50 978
43 836 44 751 70 324 62 499 98 885 76 427 27 685 66 779 40 917 29 662 38 288 46 512 26 490 47 489 19 926 21 627 92 946 75 426 78 303 2 158 34 60 15 332 31 30 86 260 52 564 22 428 37 425 5 402 48 407 33 800 36 807 10 608 18 46 24 782 79 987 83 787 85 784 97 287 54 109 39 474 13 992 4 846 53 471 30 979 16 446 45 297 57 980 9 602 72 753 41 603 51 908 59 381 74 666 63 883 58 829 11 663 25 148 80 20 99 212 23 711 6 367 69 2 64 977 60 948 1 907 89 942 65 672 82 663 50 18 81 926 49 524 61 461 28 478 0 780 91 870 95 448 56 226 17 593 77 899 88 153 84 525 93 718 68 635 35 76 55 968 14 687 67 942 73 743 96 809 12 781 42 561 20 800 94 344 32 214 87 526 7 587 90 135 3 226 8 10 71 813
68 302 0 821 1 31 71 687 2 444 40 556 52 698 38 802 72 946 84 134 14 631 50 260 27 601 33 81 34 88 83 245 25 540 85 173 98 76 65 177 79 696 36 585 49 365 99 593 11 663 32 552 97 266 62 48 69 652 42 775 61 842 37 943 59 225 73 886 78 50 95 829 28 821 86 641 88 86 8 727 92 585 6 618 89 828 26 448 93 633 22 733 39 254 74 517 66 112 16 320 31 13 20 903 60 196 87 884 55 851 64 150 51 664 56 564 67 649 63 407 24 800 13 273 47 447 90 266 53 975 15 607 3 562 54 138 48 485 29 912 4 519 43 209 94 541 45 699 5 166 80 192 58 578 91 289 9 569 81 712 44 393 35 428 30 796 57 408 12 49 75 820 76 119 23 899 17 295 70 358 41 295 7 181 46 382 77 915 21 731 96 786 10 812 19 35 18 633 82 379
45 688 21 421 29 168 14 430 52 8 47 732 13 241 51 624 50 902 30 959 44 175 64 466 98 650 82 557 16 237 48 462 0 443 75 274 8 918 53 444 80 463 78 187 5 600 12 69 70 27 97 194 56 410 20 835 10 108 38 527 79 76 68 771 93 555 76 723 99 382 54 712 42 814 17 601 83 401 65 541 40 612 11 724 19 945 18 623 55 17 77 967 1 292 95 973 7 831 71 701 92 876 87 828 61 381 88 326 73 360 60 619 43 385 3 786 81 705 2 712 84 482 24 757 27 928 90 206 63 633 59 183 25 485 49 140 23 325 72 343 22 802 32 354 96 77 94 515 86 773 66 682 62 560 35 342 41 581 91 777 34 912 67 183 39 452 26 137 89 965 57 834 74 715 46 580 4 406 6 550 9 955 37 575 36 211 15 490 33 111 58 473 85 158 28 724 31 80 69 774
31 255 9 728 22 920 37 940 59 151 66 129 74 271 23 833 76 836 32 607 85 412 78 351 40 691 6 325 90 755 88 310 81 579 12 837 68 517 5 44 0 390 16 507 51 869 53 779 2 323 93 667 39 55 17 159 48 726 18 136 46 907 3 178 35 690 1 410 65 711 15 134 91 677 28 618 14 722 80 167 24 633 67 989 77 669 63 58 75 570 44 379 60 540 69 662 58 187 73 923 89 18 71 518 84 411 94 701 57 635 13 359 47 965 30 75 61 122 25 100 82 382 98 708 56 147 70 252 43 880 45 727 27 635 79 533 96 987 21 945 50 107 97 183 64 770 20 100 19 908 36 23 29 483 54 140 99 500 4 550 86 200 41 470 7 518 8 734 10 995 87 447 55 424 33 841 49 519 83 638 42 942 38 381 62 353 95 911 26 444 92 616 72 541 11 317 34 552 52 884
37 389 24 827 71 782 44 295 70 980 84 896 38 781 27 833 9 393 91 789 51 846 53 387 49 623 59 395 93 853 74 553 97 337 23 286 18 833 36 659 34 275 92 344 19 917 8 6 99 556 10 731 16 377 85 113 87 767 30 679 62 442 21 375 32 400 3 836 72 117 52 153 20 491 29 429 66 964 47 869 75 313 22 793 15 239 73 631 79 4 98 711 45 436 0 82 43 130 26 685 50 49 83 82 12 862 60 437 89 325 69 585 7 505 96 181 48 430 1 869 54 304 13 9 86 574 57 627 64 967 82 743 55 207 61 922 39 451 63 535 40 357 33 574 6 453 56 165 76 363 17 951 28 739 2 613 5 781 58 301 78 400 81 25 80 84 94 874 68 236 25 362 35 129 4 645 41 238 14 472 90 633 67 590 31 101 77 344 88 494 42 283 95 270 11 721 46 230 65 542
0 944 73 427 85 732 56 832 28 539 7 725 12 973 17 7 34 255 35 145 27 533 59 607 32 193 1 630 80 440 46 920 22 824 20 337 70 676 47 883 82 990 76 466 65 635 25 594 84 698 72 742 57 7 31 731 9 90 98 430 10 422 77 233 37 661 23 995 51 469 6 104 15 495 94 69 50 761 75 403 18 830 44 223 91 440 30 859 79 209 89 672 96 886 64 645 52 72 21 80 19 172 87 577 90 942 62 620 39 59 36 131 40 347 4 657 61 437 13 704 43 286 63 425 48 468 33 119 41 592 3 597 83 741 16 849 11 755 24 192 53 748 88 798 55 226 78 587 69 419 42 294 14 42 71 770 95 869 97 296 60 6 38 874 67 268 26 419 2 608 29 37 93 330 54 566 49 91 5 340 99 821 92 598 45 142 68 935 58 196 86 20 74 291 66 84 8 910 81 288
62 197 3 522 72 26 65 358 86 743 98 577 78 568 23 587 56 682 94 225 49 598 47 652 43 335 76 491 88 951 19 547 28 58 58 295 30 847 33 24 15 703 77 267 37 625 45 152 8 231 5 180 63 585 67 308 9 58 97 908 68 549 44 928 70 152 60 497 99 678 4 710 66 427 90 670 27 629 59 190 46 308 82 352 34 544 55 357 83 734 17 279 21 35 2 376 40 128 29 383 38 867 71 531 13 691 22 122 14 271 96 778 31 139 64 835 26 487 74 466 93 587 12 698 54 374 24 21 48 521 79 767 50 516 35 17 75 808 36 893 7 36 0 820 20 645 41 468 6 725 91 398 89 257 85 226 53 939 51 11 18 52 25 16 57 733 81 228 10 107 73 37 16 361 42 488 84 368 39 801 52 364 87 420 69 440 80 384 95 686 92 660 11 731 32 729 61 289 1 788
50 404 32 521 36 418 2 808 56 559 4 961 58 345 81 677 27 930 92 769 74 651 87 250 45 44 5 399 25 223 67 774 44 131 61 40 13 69 28 303 72 386 63 930 35 561 89 436 73 134 80 156 33 431 38 392 15 202 53 386 69 593 65 388 68 377 84 672 17 44 12 367 39 328 96 955 20 641 91 540 97 830 8 591 9 55 37 41 1 859 70 600 3 237 19 823 0 566 55 464 98 989 90 187 85 907 7 425 94 484 48 872 21 993 66 72 64 422 18 422 10 898 54 111 29 367 77 931 30 675 59 342 26 412 95 252 51 795 79 541 93 8 46 57 78 585 47 799 62 83 22 218 40 382 76 678 57 156 24 394 82 777 52 320 31 223 49 758 23 633 16 371 71 545 6 546 34 181 43 394 41 584 83 89 14 975 60 644 99 744 88 238 11 40 75 101 86 984 42 508
37 437 16 123 43 995 10 902 67 630 97 335 27 867 72 84 58 311 77 950 14 335 42 258 94 280 6 764 39 669 79 903 0 911 47 44 60 947 81 479 8 102 34 573 92 295 21 117 66 38 52 380 57 831 12 761 64 354 41 962 15 923 86 850 44 729 13 275 22 334 93 632 19 803 4 587 85 83 90 936 95 868 75 764 51 523 23 285 9 495 70 936 45 917 69 191 30 154 91 479 38 719 89 627 88 343 46 718 33 713 31 255 26 786 28 28 18 737 80 88 63 942 83 290 49 160 78 666 73 123 35 55 54 372 82 867 74 74 65 813 56 55 24 580 50 953 17 187 68 172 20 381 99 209 40 352 2 641 55 92 53 884 5 177 25 112 32 258 59 789 61 15 1 296 7 442 3 48 36 904 87 345 48 255 62 672 11 136 76 477 96 345 84 511 71 140 98 953 29 379
35 400 24 722 36 811 84 140 64 320 42 376 54 261 59 103 94 723 57 616 6 527 97 474 9 131 16 933 28 11 39 512 71 996 5 574 60 610 34 851 40 538 76 411 25 572 10 338 13 412 55 552 8 717 73 826 56 170 11 413 92 754 98 924 47 769 32 687 38 731 22 603 80 47 90 503 14 611 87 216 77 313 45 165 89 826 2 468 50 211 49 585 68 652 69 545 65 383 46 573 62 273 21 861 26 726 78 530 41 77 53 204 70 773 3 974 83 555 79 409 37 79 29 719 30 307 63 865 19 472 75 927 31 963 82 861 81 641 74 547 43 577 66 266 12 823 91 202 4 790 1 518 67 502 23 934 88 349 93 728 52 156 96 834 33 243 99 500 15 592 85 177 58 809 0 195 17 616 51 118 61 349 48 27 18 610 7 430 27 775 86 880 20 946 44 446 72 375 95 998
35 515 16 521 54 419 33 706 12 945 22 962 69 502 24 492 59 858 37 3 57 653 5 267 50 629 32 512 49 595 63 45 66 434 83 939 52 836 17 313 78 953 43 765 80 350 64 716 39 815 94 173 56 235 96 876 46 171 77 600 34 219 45 260 76 975 23 853 67 407 85 436 98 682 55 171 89 176 58 923 38 170 95 106 9 334 36 516 41 47 15 635 19 228 48 916 11 522 92 853 14 345 7 108 18 204 26 885 86 298 82 366 0 971 47 969 51 298 99 640 31 527 4 49 42 739 13 912 91 411 73 978 3 590 2 131 84 911 25 65 60 199 6 311 27 51 88 144 29 212 70 241 72 637 61 880 79 428 90 971 53 659 68 555 81 948 1 134 44 388 97 532 87 324 30 216 93 721 65 934 75 833 40 577 62 450 28 581 8 140 71 960 21 642 10 781 74 79 20 757
27 772 19 718 34 295 3 667 32 431 77 184 85 820 41 996 83 213 9 537 88 806 87 272 99 554 96 360 42 914 38 332 74 839 91 957 36 234 59 667 22 69 73 39 46 139 40 892 39 191 6 265 1 200 56 639 8 393 64 610 37 515 23 917 24 101 0 943 70 140 60 363 35 740 66 200 5 658 29 618 63 177 54 428 31 878 18 591 11 201 82 833 30 519 13 690 16 199 89 84 50 799 53 93 90 492 71 793 67 517 48 435 98 955 17 584 52 140 21 58 80 707 75 252 76 705 94 462 97 693 57 321 28 442 72 868 2 365 20 97 61 65 45 896 44 206 93 891 15 191 25 219 7 790 33 522 81 750 69 244 62 425 65 621 4 135 51 193 95 137 78 272 68 586 49 299 55 266 79 438 14 188 26 28 47 428 10 248 84 315 43 222 86 18 58 727 12 13 92 841
32 863 36 666 6 206 22 712 13 392 68 76 53 383 18 640 38 620 9 646 3 948 51 886 28 592 79 988 25 334 71 460 12 976 34 423 4 351 33 200 74 8 58 887 20 509 30 338 7 440 17 994 85 909 86 927 63 350 37 829 88 473 92 766 69 621 75 181 10 724 8 7 24 115 54 771 95 81 72 259 16 768 96 786 60 148 50 212 44 2 21 366 83 232 39 905 11 30 15 723 78 128 76 126 56 512 91 703 67 721 52 566 97 28 57 941 70 948 93 38 35 822 99 671 98 186 81 888 23 931 77 23 45 879 87 504 55 322 73 66 46 89 62 7 1 485 82 689 65 250 66 9 40 921 47 502 64 433 5 245 89 317 94 47 41 344 2 537 59 264 49 778 61 670 48 695 31 419 43 238 19 691 84 751 26 317 27 153 80 532 90 850 29 37 0 379 42 285 14 89
68 890 21 270 88 123 85 48 1 567 46 265 74 652 18 899 13 554 91 623 42 173 54 51 44 587 31 769 98 315 75 252 12 298 93 525 25 6 61 198 76 25 51 872 97 311 22 735 43 153 50 79 38 355 82 769 48 704 47 142 70 471 66 413 8 391 69 244 27 419 72 195 23 994 15 451 32 51 81 613 3 833 55 775 59 920 71 359 57 236 65 83 52 246 30 949 34 515 11 834 80 614 28 290 92 754 4 384 41 148 26 399 77 252 99 342 2 99 33 416 39 423 94 580 37 540 60 447 35 293 49 854 7 949 67 604 5 891 29 926 79 558 20 314 62 81 24 74 73 742 90 134 64 722 53 433 58 557 16 214 56 150 36 143 87 443 84 644 10 555 14 306 6 581 9 846 86 347 83 305 17 232 89 948 40 774 0 328 78 397 63 325 96 159 45 690 95 861 19 869
77 813 80 684 65 838 75 487 51 560 32 794 16 652 85 355 31 459 1 928 91 675 8 285 18 993 5 591 79 935 90 34 84 71 66 762 63 47 97 103 38 25 4 396 40 190 45 872 13 425 87 455 43 785 14 657 68 747 78 835 82 471 10 69 61 652 49 458 74 810 0 176 62 880 73 156 15 548 70 795 92 490 59 516 46 804 47 156 11 518 29 638 76 408 56 631 7 139 99 35 50 77 42 390 58 916 95 955 89 369 54 80 30 5 88 605 19 186 34 17 12 635 86 126 22 479 69 309 35 164 41 955 55 724 71 74 64 950 17 517 44 419 9 529 60 67 27 489 3 29 2 24 93 826 98 832 24 897 6 624 94 561 48 466 96 667 33 566 36 958 23 402 37 286 21 9 52 245 53 862 28 172 67 319 83 460 25 597 72 89 57 691 26 170 20 693 81 384 39 199
19 438 33 144 57 565 6 490 23 707 56 930 88 874 31 990 90 33 14 90 83 781 22 800 64 487 49 794 82 430 91 717 75 108 43 901 1 79 70 270 74 886 35 693 42 44 12 536 30 441 28 469 29 113 32 962 20 433 62 593 63 523 92 668 10 171 71 697 98 895 5 640 66 157 21 140 68 550 36 16 50 574 44 902 72 234 89 908 46 192 58 1000 38 18 79 453 26 186 77 641 94 297 40 651 11 442 93 558 17 437 76 312 81 400 0 787 65 460 80 231 13 341 24 886 25 360 47 924 84 242 45 292 55 595 2 954 61 661 37 762 34 662 67 171 99 855 41 578 78 203 95 759 8 577 69 536 9 738 51 172 54 860 86 16 53 616 60 941 85 199 16 7 96 340 18 91 39 715 15 722 4 420 3 781 48 787 87 62 7 748 73 189 27 919 97 85 59 6 52 953
61 896 71 425 92 709 57 291 7 566 65 761 69 403 18 629 96 772 30 942 31 443 59 620 14 365 27 784 20 81 41 640 90 656 26 730 80 725 38 21 40 943 76 238 47 582 45 353 97 902 5 726 52 427 51 538 64 446 15 624 72 389 28 411 94 33 42 845 50 288 34 683 16 408 56 519 21 72 84 403 37 463 48 21 4 792 19 714 82 418 0 412 62 742 25 215 1 554 29 459 95 531 73 201 83 152 77 643 12 302 74 654 78 714 10 81 39 104 63 678 43 355 22 426 58 650 70 372 2 828 66 794 67 682 81 329 60 904 11 768 54 149 79 788 17 798 99 346 13 958 55 370 32 159 24 288 44 173 6 6 36 648 9 527 89 730 8 117 87 729 33 869 85 393 68 504 23 531 46 732 49 888 88 879 93 961 35 966 3 986 86 807 91 893 53 179 75 24 98 344
96 900 1 25 3 334 89 909 71 235 46 264 22 353 2 640 4 936 24 648 84 320 56 193 11 174 36 746 79 872 91 763 75 264 28 809 0 17 25 508 41 654 70 827 81 358 5 831 67 133 61 951 14 2 99 8 69 49 12 525 80 325 29 587 94 630 7 676 31 983 63 97 18 636 20 292 74 91 78 160 85 529 45 361 88 124 9 837 62 896 32 176 60 870 86 257 97 79 37 729 58 915 95 245 21 590 53 33 23 230 51 20 13 539 39 307 35 852 76 132 98 99 64 731 90 134 26 15 82 883 52 935 17 707 87 172 40 116 48 306 54 667 93 142 34 157 38 150 8 702 66 686 65 954 68 212 33 874 6 81 77 659 15 875 57 132 72 568 19 767 27 932 55 14 42 672 47 759 43 734 73 702 30 846 59 631 16 586 10 767 83 345 44 143 50 477 92 632 49 515
47 552 33 173 93 339 0 789 17 633 60 418 34 177 23 518 28 57 92 987 65 136 52 984 11 671 96 130 64 198 36 840 74 990 68 53 21 311 40 864 22 340 31 794 49 146 42 594 87 410 27 390 14 515 4 571 71 949 90 242 88 889 1 625 38 18 81 482 24 863 59 555 9 537 61 531 98 616 10 204 25 488 82 313 15 435 44 403 79 529 30 994 2 159 97 42 77 798 86 395 7 655 39 968 6 552 73 708 50 878 76 429 12 382 13 738 46 966 18 114 67 59 91 274 54 586 55 939 43 360 35 5 41 236 58 226 75 1 72 100 45 249 89 529 56 444 80 881 62 736 29 68 70 195 95 567 84 529 8 168 78 867 83 760 5 802 85 492 32 245 48 137 53 741 63 827 3 169 69 883 19 413 94 746 26 467 20 537 66 607 99 908 16 990 57 665 51 590 37 336
32 460 12 545 7 206 79 507 16 128 83 712 82 874 96 776 90 994 0 662 93 42 62 497 25 609 45 576 54 796 35 320 23 64 24 260 41 26 71 702 59 687 31 325 26 372 77 199 78 642 97 956 63 772 99 856 85 630 42 539 58 936 95 919 8 959 67 87 11 605 19 806 40 8 50 338 13 238 68 819 38 498 94 625 87 492 66 790 44 869 73 769 51 847 84 935 17 244 55 17 1 147 69 4 9 786 5 260 20 838 74 629 88 747 43 781 21 701 60 396 15 238 92 711 98 287 64 540 46 478 61 584 81 209 34 541 36 296 49 810 18 184 80 816 37 823 33 718 72 205 48 21 91 522 28 525 3 42 4 159 65 279 86 716 6 451 30 929 53 792 75 387 27 656 70 984 10 188 76 242 56 926 14 860 47 217 39 456 22 398 29 203 89 221 2 938 57 21 52 364
71 236 15 37 27 274 33 845 59 708 50 720 90 119 19 34 5 708 43 824 13 391 47 755 66 227 84 969 45 933 24 48 67 293 7 278 9 861 6 523 34 959 76 166 38 356 29 106 25 52 97 283 35 649 36 864 72 760 87 448 91 167 65 391 63 377 96 774 52 539 93 981 99 246 2 147 46 272 58 480 44 376 95 736 32 826 79 958 57 613 22 701 56 559 16 949 1 179 20 979 89 305 80 76 17 41 77 533 53 41 98 532 82 585 92 4 21 254 8 383 78 546 40 790 48 106 26 187 14 722 85 930 49 917 42 11 55 561 64 883 94 67 74 235 54 217 83 487 4 248 81 525 37 193 11 666 70 308 88 973 23 56 30 772 41 146 69 725 60 118 10 3 86 946 28 158 51 294 73 14 3 134 61 412 31 744 62 728 39 674 0 700 75 796 68 541 12 836 18 157
16 209 44 420 13 587 59 440 79 747 15 473 28 45 84 53 72 714 76 862 46 888 11 275 40 375 86 221 67 721 12 12 42 338 58 725 8 19 32 379 97 870 33 550 81 360 90 667 78 502 96 370 2 811 34 29 5 177 93 875 62 445 51 957 92 401 39 275 66 942 56 242 30 186 36 563 3 668 9 56 26 621 63 628 4 415 54 44 7 756 38 508 45 77 99 915 1 584 20 469 55 856 37 983 41 854 6 856 21 77 17 911 14 472 73 345 53 521 89 554 85 839 0 615 75 212 91 520 69 951 87 418 10 407 80 69 52 483 27 945 43 553 98 731 71 863 29 752 77 277 88 579 48 36 83 739 60 744 61 871 31 957 23 993 74 190 57 887 35 265 50 567 19 596 24 14 64 250 18 167 65 168 22 64 82 826 25 710 95 364 49 586 94 629 70 255 68 602 47 942
73 193 79 143 87 873 75 938 48 401 24 974 29 502 17 468 51 978 53 318 41 518 2 996 84 61 74 372 61 447 89 430 91 75 47 824 56 542 82 490 80 119 40 50 25 355 35 18 10 156 62 947 49 514 6 599 98 839 76 541 68 354 44 368 4 40 94 40 90 392 72 529 57 482 39 322 67 958 22 204 64 346 71 474 1 924 97 862 50 740 85 26 59 192 15 744 63 72 13 246 27 946 28 64 65 476 33 973 52 976 18 572 77 299 20 715 95 937 81 355 38 875 23 904 54 709 0 240 8 500 69 497 99 801 46 588 55 781 11 313 7 873 92 22 34 360 32 603 58 301 42 369 93 381 3 959 30 342 16 442 5 157 66 767 83 210 19 885 45 389 86 956 26 418 21 795 37 754 12 618 96 349 88 250 43 427 78 621 36 678 60 1 31 898 14 790 70 457 9 494
10 717 3 982 33 963 15 887 96 977 42 69 38 766 50 169 73 966 36 335 23 259 78 560 84 213 86 605 51 306 5 699 17 5 1 467 2 126 72 475 57 501 56 331 52 620 91 696 55 277 89 678 68 209 83 352 13 229 35 882 27 467 87 789 80 767 29 724 97 400 37 458 99 608 76 875 9 683 98 298 75 33 49 919 70 277 18 580 19 932 11 284 40 399 88 335 64 634 74 103 93 318 20 694 43 673 53 779 6 567 7 600 94 699 26 688 4 882 71 464 21 370 65 282 82 492 12 251 47 175 60 617 77 684 44 91 32 553 79 738 59 935 39 247 28 43 92 665 8 982 61 12 67 46 34 89 90 205 16 85 31 670 22 50 95 231 58 778 63 681 54 382 0 941 66 720 30 529 69 512 45 301 24 309 48 27 62 25 41 527 85 38 14 256 25 9 81 595 46 823
99 577 44 382 3 190 1 950 76 655 81 363 64 212 5 692 12 680 97 672 23 79 78 857 0 366 68 106 16 589 43 59 93 865 86 624 19 295 83 202 49 117 52 417 24 214 41 572 72 894 29 188 32 641 15 848 96 215 75 830 36 105 25 849 34 491 7 882 79 669 30 201 40 755 71 128 67 473 66 399 95 701 82 397 20 729 92 527 33 278 57 898 69 60 65 884 58 414 22 212 62 940 17 468 37 929 51 783 2 793 60 784 88 654 21 639 38 581 77 614 31 257 27 13 50 834 61 878 11 403 28 587 39 256 91 349 53 97 74 300 42 3 9 793 55 786 90 723 13 416 45 186 84 201 48 14 6 1000 14 113 4 987 54 742 63 542 70 40 8 234 47 878 85 770 35 157 56 672 98 910 18 560 87 349 59 687 94 371 10 594 89 977 80 989 73 788 26 762 46 367
21 238 70 492 26 844 0 959 89 185 63 551 97 424 51 280 14 12 74 154 36 829 37 375 57 612 43 548 95 985 76 547 79 604 61 403 13 605 73 768 54 942 71 900 39 37 47 919 81 840 83 891 27 774 94 646 93 62 30 915 64 592 49 537 33 846 2 442 28 394 7 324 92 24 4 436 52 372 1 707 72 307 91 371 10 584 69 513 53 101 48 568 23 58 58 673 29 675 50 992 78 751 44 493 45 726 90 926 80 497 84 745 66 575 15 313 18 848 85 386 99 993 67 769 42 501 24 992 25 996 6 676 38 600 3 893 46 130 60 359 77 745 19 929 56 986 5 683 75 155 11 388 62 923 65 702 68 332 41 446 32 138 35 899 87 242 22 815 17 796 20 375 8 408 55 254 12 247 34 9 59 341 40 304 96 434 31 53 9 701 82 640 16 501 88 204 86 401 98 797
56 396 7 644 11 962 47 276 87 709 6 896 76 467 24 514 54 296 29 20 93 116 94 14 33 806 37 815 34 795 30 458 80 66 60 764 58 637 62 76 59 965 10 311 46 970 74 181 18 358 78 281 84 526 50 757 65 54 39 384 3 291 23 808 28 376 69 207 4 372 5 673 26 55 68 677 55 581 40 818 41 507 21 260 51 62 45 53 1 219 90 632 97 526 49 2 88 30 42 921 98 996 73 934 48 957 95 735 38 513 89 260 81 576 12 522 91 377 35 970 75 680 53 339 92 593 67 227 63 884 66 955 77 378 72 972 96 966 2 486 43 731 20 110 64 973 79 306 83 141 0 535 99 957 61 162 71 119 19 380 15 331 70 234 13 890 22 223 25 226 44 190 32 239 31 737 14 988 82 939 52 837 86 389 36 498 27 666 17 87 16 377 85 300 9 332 57 545 8 529
4 956 93 879 82 595 59 386 73 484 26 268 54 574 14 144 16 88 61 809 89 787 79 596 24 550 46 602 38 907 20 701 95 970 17 711 67 409 71 217 75 310 31 505 30 276 77 161 22 423 80 759 94 296 39 71 74 170 45 552 72 132 87 804 9 653 92 956 29 359 19 962 57 523 47 508 44 420 34 331 27 615 56 426 88 212 13 85 91 18 53 805 25 826 41 850 62 39 98 789 84 553 58 328 7 883 5 520 90 586 49 489 0 50 51 719 64 602 43 144 76 460 37 617 36 608 96 201 18 831 2 73 83 444 86 203 11 718 66 230 48 643 8 318 10 63 85 119 32 879 99 835 63 251 6 705 35 668 55 956 81 702 28 622 42 21 97 80 52 438 1 948 78 108 60 843 21 864 3 343 65 944 69 960 15 213 68 852 40 649 33 988 23 516 70 515 12 31 50 665
14 498 47 199 43 912 55 859 1 412 84 78 32 257 33 610 49 653 85 728 20 284 5 965 25 507 92 670 58 535 72 727 93 987 36 96 35 205 61 81 7 189 8 634 41 886 51 764 3 866 98 812 88 410 69 345 26 601 76 77 96 867 17 663 23 34 70 531 46 391 56 775 63 170 4 218 97 548 0 175 52 892 50 79 53 471 80 298 27 793 60 247 86 541 59 137 38 38 81 449 13 634 78 256 31 412 73 588 28 568 67 927 82 733 68 590 83 231 75 603 30 178 6 147 29 195 99 961 16 170 2 806 66 971 44 710 91 500 90 143 48 654 89 30 11 901 79 585 34 368 57 95 65 309 39 134 15 746 64 609 40 876 77 858 94 671 42 908 19 195 22 17 54 130 95 638 10 92 21 966 9 373 45 264 37 723 74 809 87 133 18 587 62 694 24 659 12 217 71 372
18 432 81 1 58 457 30 146 51 955 0 27 85 100 11 280 74 475 13 400 65 617 17 787 44 504 40 944 5 975 78 49 61 356 1 941 90 912 6 20 36 83 75 951 68 832 56 682 31 359 34 795 72 571 46 770 10 411 87 399 83 436 28 229 35 416 95 340 86 859 52 47 62 155 42 585 53 406 50 377 97 991 8 112 43 560 93 436 92 23 20 727 64 214 45 219 71 452 67 317 16 534 29 565 70 316 69 478 26 779 49 462 4 268 73 757 60 307 14 946 22 36 84 46 19 241 7 517 59 80 77 101 27 542 63 466 23 448 32 230 57 163 15 477 66 909 55 98 12 449 76 71 98 131 24 482 33 778 21 470 79 918 38 923 99 752 82 534 96 789 54 775 39 842 41 816 9 468 48 980 47 920 37 886 91 893 89 987 2 588 3 520 80 926 94 87 88 136 25 934
70 517 18 239 27 358 77 146 31 640 99 2 41 610 76 216 62 306 37 110 78 300 65 830 69 664 49 461 68 138 13 314 79 665 71 589 3 306 0 757 9 915 72 171 98 413 88 714 44 11 35 523 86 64 54 458 38 916 24 742 1 163 47 135 87 993 26 352 83 844 23 67 30 725 39 388 93 982 34 348 61 215 96 263 90 762 12 582 91 876 57 286 67 240 52 566 25 957 6 213 63 95 94 127 19 399 50 101 66 312 15 522 46 33 33 377 22 601 92 830 45 663 29 54 89 925 40 658 42 925 20 180 80 544 55 851 43 592 48 437 64 841 51 927 2 159 7 280 85 624 56 380 74 927 73 114 58 214 21 101 28 75 5 779 4 788 14 354 32 914 75 104 81 516 60 580 8 755 59 282 84 732 16 594 36 803 17 763 95 929 10 618 82 999 53 488 97 495 11 15
98 781 72 39 61 359 74 59 31 877 28 646 41 713 56 338 88 845 18 309 79 993 23 772 26 633 43 170 16 366 15 452 95 490 57 584 59 965 65 545 99 365 45 290 8 28 44 32 54 316 97 345 19 659 35 52 86 954 77 368 67 285 82 932 38 48 64 896 62 419 4 199 1 253 21 253 20 210 27 686 66 826 24 844 91 867 93 277 55 114 22 911 48 280 3 736 73 784 17 31 5 63 25 927 46 660 60 509 83 974 85 406 51 446 89 541 29 374 47 755 87 683 52 711 84 381 70 540 14 636 53 491 10 107 63 284 11 275 92 72 71 86 69 970 42 777 68 193 78 609 0 335 76 443 32 670 12 607 81 682 90 843 34 354 36 150 80 137 75 75 6 510 50 486 40 942 39 212 7 233 30 712 37 243 33 4 9 970 94 155 13 796 96 542 49 940 58 970 2 808
1 412 34 396 71 882 25 707 20 735 90 146 9 7 48 931 13 719 23 570 38 286 92 613 80 862 95 62 19 845 91 252 51 414 16 514 14 399 40 125 2 707 60 299 18 964 11 585 94 3 89 876 55 93 43 120 93 778 81 663 67 308 28 975 30 258 56 541 6 289 47 237 37 72 69 362 72 642 36 312 84 18 22 528 62 330 54 879 83 220 33 758 53 442 57 203 59 433 3 652 82 958 66 863 49 799 58 214 31 102 29 225 12 99 35 211 50 748 52 228 68 740 27 112 73 661 4 539 8 476 64 542 21 536 98 76 41 632 26 85 0 76 45 919 75 488 32 323 88 415 87 42 15 178 63 142 78 112 70 490 61 841 99 193 5 790 97 896 42 971 7 742 74 890 46 973 96 273 76 48 65 6 86 780 17 871 77 844 85 601 24 690 10 755 39 652 79 411 44 532
7 194 70 551 12 234 99 718 23 566 36 953 53 608 85 83 30 780 46 322 56 811 83 270 25 209 42 957 8 604 45 788 19 109 1 215 31 91 34 347 66 488 95 370 90 103 0 243 26 432 47 590 48 260 82 904 86 501 94 603 44 141 93 649 61 276 92 605 78 841 27 120 65 895 24 587 60 369 55 798 15 773 59 38 39 407 40 203 21 470 63 691 62 539 91 270 17 527 79 302 3 951 89 255 74 508 84 483 81 930 97 279 5 563 29 321 77 698 2 952 80 653 72 318 88 322 75 823 6 960 20 825 32 563 71 642 58 719 38 224 98 983 37 615 64 147 18 734 76 97 49 251 87 986 50 232 43 535 54 116 4 246 28 69 13 233 57 956 35 913 11 696 10 292 69 506 67 452 14 259 73 343 33 126 51 631 22 914 9 535 16 153 52 602 41 585 96 998 68 351
80 458 81 418 93 22 9 962 60 512 47 7 30 155 36 668 40 603 70 328 10 766 49 545 56 510 61 538 42 533 83 446 18 212 94 285 0 792 17 570 58 855 63 336 86 991 67 911 25 664 2 274 79 232 77 469 24 32 78 487 51 412 54 972 45 925 34 230 50 241 62 347 88 329 57 140 71 514 31 986 35 989 7 7 99 562 15 976 28 842 66 712 95 743 73 226 12 448 5 693 27 379 11 233 44 903 33 546 52 583 48 335 8 530 90 732 21 144 6 213 4 269 76 625 16 443 69 908 43 427 89 440 37 748 29 582 22 106 92 17 85 674 68 304 38 10 41 88 97 575 26 727 87 408 75 915 65 547 20 307 64 609 14 157 84 56 59 756 96 433 53 646 3 1 32 64 23 564 82 913 46 315 72 935 1 980 19 979 98 733 39 275 55 641 13 675 74 604 91 535
79 902 31 586 58 311 11 826 65 224 5 407 12 730 19 880 52 610 95 367 60 661 55 918 59 531 47 856 24 476 1 319 87 193 74 609 54 482 99 72 42 431 62 48 49 710 57 877 2 922 94 983 39 992 84 726 21 833 7 924 25 213 68 321 36 810 41 531 97 293 89 285 53 170 76 74 9 702 29 752 91 181 22 80 51 402 90 782 92 251 64 771 81 883 27 486 46 867 3 606 28 566 88 507 85 753 32 83 50 797 15 652 73 650 98 962 40 287 96 1000 70 969 6 86 30 274 0 562 18 219 71 552 14 505 13 188 80 244 82 491 48 896 83 51 56 972 66 571 44 812 26 631 35 740 20 730 16 880 61 69 37 738 45 105 86 433 38 371 67 741 72 911 77 891 78 408 69 330 33 177 8 589 75 678 63 292 93 134 4 584 34 596 43 330 17 262 23 781 10 380
48 435 41 470 60 243 83 573 69 589 92 651 15 8 32 238 56 370 63 273 24 719 93 32 16 60 65 902 66 304 57 527 62 967 97 928 96 645 74 37 9 756 78 399 53 840 23 179 51 143 25 792 5 98 38 300 19 302 54 575 86 654 84 480 79 762 68 593 35 500 58 722 6 906 61 347 26 730 99 438 29 538 76 523 0 5 91 203 31 875 72 505 59 573 46 32 70 563 37 417 27 646 98 399 21 421 77 159 82 795 7 795 2 828 87 935 17 141 28 215 39 986 89 777 64 745 11 100 14 101 85 526 47 127 49 846 4 192 75 833 71 870 30 324 67 15 44 357 90 750 88 154 73 27 43 806 12 85 94 572 36 846 8 326 52 939 80 234 42 961 50 344 18 281 81 563 10 745 22 161 13 284 1 31 3 585 20 487 45 72 40 773 95 120 33 833 55 551 34 933
10 227 33 537 44 505 99 19 4 925 42 986 11 237 9 56 70 90 26 922 46 773 38 871 89 427 93 149 94 175 23 33 73 180 39 635 50 112 3 686 20 18 0 311 34 612 1 225 98 88 78 429 69 776 91 766 51 856 8 688 60 17 14 362 32 798 67 685 80 437 79 735 22 984 41 487 18 846 68 59 65 826 86 744 66 967 2 132 96 287 53 856 49 983 64 10 88 401 5 13 29 939 61 392 40 849 57 48 35 952 52 569 82 386 13 975 6 534 77 851 7 200 45 237 21 928 74 891 19 14 31 554 12 823 17 709 37 773 83 152 58 150 75 469 81 57 76 419 59 25 15 879 56 444 47 404 54 727 25 319 71 270 63 107 85 118 36 990 62 172 43 798 28 365 48 27 30 285 95 434 92 788 90 425 84 860 72 708 55 664 16 634 24 288 87 93 97 196 27 656
39 271 35 672 2 489 37 683 36 392 65 361 68 85 41 765 6 888 47 996 80 202 16 678 78 5 77 999 14 869 88 356 48 174 18 269 24 375 84 770 59 659 44 1000 10 496 60 116 52 65 81 523 66 247 74 413 22 782 96 249 54 46 13 221 71 130 50 500 26 186 8 402 20 686 32 958 55 89 27 537 82 103 76 509 15 652 28 585 4 162 40 79 58 148 33 621 49 12 70 531 30 864 56 804 42 169 90 623 12 924 11 95 23 722 89 603 61 878 79 670 94 940 73 26 85 850 1 943 51 339 75 800 31 62 5 292 46 814 38 276 64 519 7 863 17 611 62 379 92 74 83 405 34 315 25 158 72 703 53 645 57 104 98 466 86 183 93 132 21 755 43 770 95 798 29 694 91 339 19 291 3 283 67 402 63 312 99 132 69 373 45 810 87 549 0 111 97 288 9 54
53 339 16 768 69 869 78 964 57 250 90 354 76 559 89 478 33 418 2 224 7 306 35 393 60 376 72 743 64 686 74 405 42 333 73 109 22 721 80 853 41 568 63 693 32 162 85 437 95 380 86 931 12 57 15 387 71 684 52 774 81 133 29 820 30 586 5 319 56 366 45 212 77 567 47 5 27 208 23 664 92 101 10 410 59 761 82 628 14 912 83 749 20 305 26 708 84 698 93 740 48 296 28 281 67 270 31 398 24 663 66 355 87 61 40 59 55 332 37 821 98 508 49 601 61 104 99 306 4 55 3 588 97 885 65 593 36 414 70 48 18 321 96 695 94 749 50 758 1 32 0 330 38 18 79 97 25 502 34 358 75 560 21 100 39 305 91 558 44 328 62 978 68 452 19 944 11 431 9 513 43 16 17 133 13 882 51 547 8 926 46 299 54 950 58 107 6 16 88 217
97 444 22 185 31 805 3 127 72 57 14 42 1 371 48 80 37 300 83 151 44 294 82 357 68 665 98 711 43 39 40 79 39 42 89 556 69 160 53 184 80 413 2 639 65 995 21 734 52 217 71 561 81 210 6 309 26 290 12 856 67 714 51 200 10 612 73 986 42 865 34 100 28 828 33 432 36 934 88 993 76 545 95 362 32 919 93 518 49 58 79 499 87 509 16 816 66 681 23 649 90 877 85 342 62 237 92 659 50 976 61 412 8 733 94 967 38 833 60 434 58 840 96 463 18 406 5 945 25 474 24 767 78 848 30 178 35 833 46 334 59 861 47 794 13 510 15 335 4 325 91 421 55 486 77 355 99 833 63 750 45 664 74 884 20 863 75 136 29 17 54 88 41 474 84 772 17 211 19 616 9 79 70 456 64 620 11 69 7 42 27 104 57 251 0 454 86 951 56 276
47 821 28 791 7 68 45 790 42 981 67 754 1 939 25 206 8 123 80 435 21 414 55 172 75 627 5 50 11 75 24 888 46 942 33 634 10 759 70 729 96 782 52 633 72 303 61 145 12 938 4 812 39 233 82 874 93 33 56 961 83 97 53 392 58 556 41 744 26 55 91 873 77 332 27 926 68 814 9 93 73 659 49 783 23 840 92 182 32 46 35 151 36 948 69 684 31 807 63 758 64 610 48 944 15 330 30 38 62 69 87 147 97 949 38 450 34 639 66 322 20 946 95 740 3 139 99 584 40 673 18 283 59 59 71 480 50 942 57 600 0 969 88 141 65 195 17 91 76 283 37 961 13 446 54 959 78 136 44 702 29 930 60 238 43 94 81 532 51 931 94 738 16 934 6 24 79 91 90 74 84 912 86 461 85 674 19 789 89 48 22 113 74 386 98 54 14 626 2 519
54 984 18 395 43 889 89 684 60 262 15 548 53 315 14 328 16 182 1 925 76 72 31 787 46 169 8 224 30 105 55 714 97 494 4 922 79 334 21 229 48 742 6 184 38 120 42 646 44 715 5 166 98 501 29 719 35 761 39 635 71 257 63 720 73 613 56 805 49 865 12 349 77 994 68 468 95 171 64 912 96 498 81 774 99 330 24 368 33 737 11 527 36 262 3 221 88 142 41 818 50 488 67 646 40 299 78 288 19 675 20 665 85 419 66 275 70 565 83 814 69 627 90 680 17 636 58 553 62 761 32 512 93 422 2 107 27 257 13 849 7 81 45 844 0 935 75 157 74 914 37 551 80 894 65 991 25 281 61 161 22 151 91 685 52 632 86 943 47 405 10 318 72 852 92 563 34 909 84 658 59 541 82 706 57 516 51 256 28 576 23 742 26 504 94 632 9 659 87 915
25 512 14 574 81 96 30 528 7 64 53 215 80 579 74 869 47 764 34 36 92 950 96 235 12 277 37 992 5 156 41 907 77 258 69 631 73 761 54 95 98 510 31 893 26 200 84 255 51 287 15 295 94 255 9 626 60 679 24 810 46 437 33 322 62 819 93 191 97 44 19 585 39 41 3 160 58 98 59 253 6 54 65 994 85 33 91 294 10 285 0 414 71 357 45 184 43 348 17 62 1 550 13 274 29 585 95 368 22 955 20 337 89 89 66 730 40 471 8 313 4 905 57 402 52 832 70 370 21 566 82 472 23 465 87 219 56 558 27 44 68 714 79 901 35 361 55 85 78 22 16 590 61 218 90 485 76 690 42 457 75 816 72 862 88 525 44 599 18 170 32 808 11 706 99 556 38 479 48 659 63 770 49 320 36 490 28 460 67 319 64 936 83 108 50 822 86 187 2 944
96 188 25 198 64 968 62 888 8 137 15 186 56 169 61 272 81 929 59 838 44 228 97 273 77 538 98 157 20 291 69 970 27 613 2 961 71 264 95 819 11 506 66 984 5 710 53 650 57 758 18 747 3 510 22 376 55 962 14 243 60 775 73 206 13 958 49 690 67 471 76 97 80 370 87 828 21 310 85 848 0 236 19 632 31 610 48 262 33 693 38 223 74 964 68 640 41 878 39 159 58 585 32 588 17 449 42 772 1 645 84 124 6 722 75 908 45 282 52 238 70 484 24 621 83 671 65 409 37 784 93 510 35 868 40 718 89 800 4 863 94 137 88 896 92 401 99 853 26 85 79 450 91 383 46 174 51 348 90 844 12 874 7 517 82 746 78 209 16 854 28 315 23 885 43 848 86 993 10 778 9 567 72 877 63 582 47 207 34 160 29 76 36 430 54 988 50 874 30 105
61 382 50 375 11 446 64 174 7 283 89 690 34 100 14 218 68 114 53 999 49 895 6 123 40 20 8 880 71 23 97 872 38 47 70 233 75 488 2 69 4 760 28 683 41 112 95 971 21 507 54 661 82 486 25 723 94 509 51 968 37 502 46 343 36 233 60 128 76 185 10 654 99 999 88 963 93 465 48 762 23 763 13 887 79 921 78 728 55 841 92 588 74 659 91 235 52 966 5 490 65 132 27 973 62 225 18 928 66 458 90 563 9 313 44 411 35 269 15 563 83 936 85 32 16 643 57 341 22 397 63 318 3 182 86 27 29 839 69 851 33 336 81 782 12 757 56 953 45 959 80 71 31 979 73 748 96 259 72 87 26 95 47 459 20 395 58 876 43 354 24 400 17 216 67 432 19 866 39 214 30 194 32 31 1 611 87 518 59 446 77 621 84 926 98 342 0 673 42 145
57 706 15 334 38 918 51 34 3 790 45 153 17 955 82 685 80 1000 37 629 30 882 90 384 29 376 92 486 39 339 64 14 41 318 42 533 27 567 9 648 73 67 49 976 81 343 44 980 65 147 74 791 43 923 25 892 4 23 53 682 16 454 8 445 76 81 98 338 68 670 21 810 56 456 48 707 84 74 7 149 35 908 31 90 23 397 28 202 69 275 77 217 6 447 10 360 55 882 93 444 91 130 87 421 62 903 5 839 63 49 0 101 66 635 54 470 79 165 72 662 14 965 11 56 61 945 78 194 97 409 67 121 33 357 47 930 96 664 52 763 24 641 86 828 85 561 1 824 13 71 89 425 18 477 59 415 94 394 58 398 20 800 12 496 46 38 34 108 60 188 50 462 70 205 40 366 83 759 32 736 88 104 95 391 19 196 71 379 75 415 22 965 26 903 36 896 99 375 2 14
90 322 77 701 56 866 94 461 97 997 18 947 34 661 85 457 76 618 15 484 50 410 32 866 9 678 86 206 43 102 38 273 91 484 12 625 3 213 35 348 60 540 63 416 42 513 73 282 27 328 67 399 87 874 82 745 7 30 4 930 26 551 54 153 48 554 92 494 41 298 5 972 81 699 80 455 0 370 36 261 29 822 95 900 47 346 37 875 98 600 10 458 17 351 59 528 75 828 66 36 46 574 6 906 58 532 99 332 96 28 31 557 61 261 22 929 1 783 72 626 69 507 79 60 14 298 8 33 45 27 74 352 11 590 16 782 78 776 64 903 40 619 57 667 93 268 2 339 13 878 89 386 21 584 84 536 68 716 19 637 24 880 83 691 44 405 39 292 20 549 52 294 65 876 71 770 62 190 30 371 51 314 33 261 53 25 28 674 49 699 25 984 70 682 55 433 88 576 23 39
61 790 41 487 83 851 96 222 37 930 30 662 51 994 8 501 95 100 85 227 18 162 81 28 43 755 75 610 99 180 32 495 23 243 88 138 20 981 74 79 49 864 15 683 72 296 26 413 68 300 45 472 71 542 97 603 65 51 84 180 3 142 42 1 11 851 92 237 73 263 19 385 87 154 9 1000 16 794 0 576 2 287 56 447 69 948 47 865 52 866 40 310 59 881 5 943 6 208 76 174 60 493 1 214 63 615 46 515 39 955 13 335 78 632 93 217 25 400 62 895 10 34 53 262 34 690 66 234 55 482 14 771 33 995 50 497 67 416 29 884 64 873 54 302 24 238 98 474 22 111 35 823 36 386 86 650 94 246 21 335 89 194 17 772 31 77 7 36 38 807 80 425 48 585 28 254 27 657 70 561 79 893 77 214 4 82 57 257 12 402 44 470 58 384 82 822 90 113 91 322
54 218 40 648 72 949 23 347 34 43 58 510 57 135 43 76 44 492 93 882 73 729 71 187 38 644 99 504 32 772 37 38 70 171 88 688 19 764 41 670 10 148 91 398 60 648 4 669 68 561 64 698 63 96 52 576 95 456 77 857 48 600 7 905 29 794 51 512 20 969 17 771 11 436 2 695 92 543 42 626 81 471 0 666 1 429 21 671 8 587 78 887 89 483 53 366 12 576 25 533 85 506 56 60 74 356 66 506 13 262 35 96 9 793 15 694 87 474 75 972 65 62 62 689 97 178 98 336 33 973 94 182 18 153 79 651 80 661 6 971 26 331 30 375 5 238 14 230 3 205 96 352 16 153 39 669 83 33 22 209 50 850 55 146 61 309 84 515 86 110 31 209 82 83 24 194 59 415 69 904 47 371 45 839 28 262 27 610 67 500 76 499 36 311 49 495 90 169 46 127
38 584 86 620 55 376 78 845 11 364 14 906 66 479 95 866 94 556 58 22 15 215 19 995 35 853 3 932 90 731 27 312 71 101 31 385 10 105 85 649 96 822 25 916 70 502 73 196 22 285 44 623 75 769 8 136 52 500 92 976 89 901 50 362 16 635 88 615 26 514 2 681 24 366 20 755 23 558 91 312 48 640 82 517 61 812 12 655 6 621 77 248 93 270 84 414 80 332 42 532 72 399 45 704 49 332 7 214 21 649 60 71 41 966 39 261 57 533 81 106 34 576 63 676 37 154 28 872 79 33 17 103 36 116 1 639 53 64 99 379 54 357 97 70 29 127 13 287 18 490 69 243 76 333 43 441 33 68 59 738 0 834 46 846 30 583 83 722 74 267 67 138 87 87 68 469 40 373 62 440 65 693 56 693 47 230 4 695 64 962 5 822 51 199 32 881 9 523 98 235
46 853 76 904 31 946 92 737 54 319 68 983 27 21 94 834 20 298 52 19 5 808 42 871 65 920 85 949 40 485 45 445 61 984 67 253 79 276 78 554 28 806 80 491 41 901 58 868 2 331 43 981 18 490 56 279 6 455 87 120 15 138 66 409 89 827 3 661 81 720 98 948 38 315 1 91 95 506 0 23 71 704 34 362 35 413 93 497 88 92 8 907 11 206 75 747 55 894 82 1 13 275 74 929 14 926 59 699 57 656 7 357 49 715 83 290 50 166 44 199 25 151 99 730 37 270 72 789 26 972 96 446 21 979 77 507 23 40 9 444 36 373 70 488 17 91 24 674 48 673 60 572 29 889 62 900 47 6 33 41 16 947 10 604 39 474 22 598 51 16 64 308 19 907 69 546 63 497 97 2 30 826 73 371 4 778 84 617 86 874 12 323 32 925 53 856 91 559 90 347
93 608 84 769 6 569 61 471 24 294 22 832 78 303 65 854 40 436 49 86 63 416 0 956 14 105 25 521 45 396 27 965 44 856 54 273 16 753 43 904 29 587 83 338 1 691 8 270 69 621 87 585 85 619 17 694 56 393 91 821 20 919 80 903 33 217 42 220 97 474 70 929 46 647 36 7 48 162 86 584 19 239 66 674 88 952 99 638 92 821 51 340 59 173 26 923 57 955 94 655 60 431 95 892 39 419 23 373 37 219 73 693 53 699 41 784 96 980 90 628 58 78 9 763 4 105 76 788 35 950 30 314 2 229 5 378 34 872 3 946 71 392 81 832 38 384 77 271 74 459 89 580 12 323 72 65 28 689 7 812 62 924 21 178 47 865 15 784 11 614 18 806 50 855 98 595 52 720 67 191 32 770 68 919 13 782 55 589 10 992 31 541 64 460 75 158 79 966 82 622
41 14 91 735 50 812 60 689 5 810 74 495 28 165 22 898 52 79 7 868 37 148 49 282 72 807 57 765 10 905 89 881 63 488 67 995 71 259 35 357 70 200 8 141 85 288 76 5 44 798 46 719 96 56 88 606 6 342 68 237 25 752 38 481 90 468 26 393 55 778 53 8 87 618 64 143 0 201 61 947 40 188 75 962 62 554 39 332 99 185 17 613 31 974 59 330 16 668 27 920 29 876 54 14 79 888 66 212 92 611 36 904 86 594 51 549 2 5 93 628 65 496 20 499 33 552 13 399 77 512 15 421 14 414 97 112 58 179 23 171 56 4 34 157 95 304 48 694 83 23 19 827 94 188 11 294 4 554 45 449 42 215 80 711 3 764 82 338 12 299 78 529 9 207 47 53 43 238 18 643 1 651 32 27 21 646 73 532 98 785 81 236 24 708 69 237 30 356 84 46
62 441 21 510 11 657 15 267 82 661 75 707 52 7 64 21 88 814 97 267 56 273 46 137 13 309 96 45 14 361 24 814 0 613 3 728 40 279 49 216 87 789 67 69 12 350 89 485 51 325 34 691 41 664 48 459 90 981 2 343 54 944 30 37 18 632 57 117 8 989 44 656 91 807 72 383 23 238 69 38 6 963 73 497 80 952 7 254 70 274 47 407 9 781 76 405 27 274 92 364 78 791 28 877 19 764 26 704 68 963 79 368 37 72 38 244 71 776 55 170 60 454 39 837 93 910 65 961 33 157 10 851 84 443 31 82 59 740 22 101 36 104 99 216 50 381 29 940 25 475 61 91 5 986 98 496 83 718 16 403 32 711 1 954 94 276 66 120 63 399 77 735 95 340 45 920 85 507 35 485 43 798 42 763 58 69 86 829 20 346 81 503 53 299 74 886 17 408 4 923
0 918 79 858 18 577 35 970 61 82 42 487 29 389 86 342 81 152 41 748 98 454 16 181 5 351 80 565 39 618 43 933 67 986 85 837 82 558 40 408 7 803 54 672 27 637 83 484 46 556 73 162 96 112 30 186 34 6 9 887 25 783 53 584 76 506 8 224 36 630 57 85 12 85 52 375 48 978 88 681 95 90 13 535 93 123 37 135 99 463 92 450 2 268 31 55 23 416 55 145 65 325 19 980 17 546 70 410 60 226 44 559 89 896 15 665 91 988 78 694 74 594 75 901 90 429 87 717 51 252 64 773 77 257 3 767 71 283 84 695 69 600 14 33 66 17 33 109 26 911 56 955 62 993 97 877 32 791 28 844 4 391 63 884 20 669 21 297 10 894 6 518 68 40 50 337 58 77 47 716 11 266 45 656 38 716 49 242 72 429 1 6 59 960 94 508 24 935 22 604
29 854 31 540 47 360 0 154 34 684 87 947 72 272 17 264 52 123 11 890 56 782 3 439 25 241 85 979 89 971 41 746 28 59 21 265 30 452 66 598 92 39 76 704 83 326 86 68 4 471 74 923 81 772 33 943 18 826 88 393 53 980 13 31 10 932 49 138 55 600 70 656 80 494 78 595 24 897 8 215 48 520 42 28 50 933 46 187 91 307 60 339 19 217 61 156 58 195 37 95 43 386 57 514 62 273 9 490 97 596 1 996 82 263 26 131 67 198 54 348 51 421 63 776 44 453 59 316 16 872 75 453 40 420 20 887 95 330 93 627 94 413 64 6 96 477 27 976 32 658 6 373 7 40 15 86 36 844 5 258 2 276 23 251 22 285 90 137 71 257 65 941 98 777 45 463 84 801 73 255 69 110 77 529 35 966 38 501 39 556 14 447 79 719 12 112 99 951 68 11
72 53 51 742 64 778 69 280 90 524 30 169 49 262 20 665 7 310 9 962 58 561 63 464 91 361 76 658 66 441 62 591 79 833 55 717 95 815 86 838 47 304 48 667 4 712 38 594 80 65 29 140 12 174 5 894 41 92 50 280 17 438 92 536 34 635 84 624 93 219 21 506 8 931 99 332 53 984 6 108 3 375 87 370 78 810 77 947 88 391 45 992 28 635 16 384 46 541 54 294 75 611 59 351 27 744 81 627 73 209 19 754 14 785 39 986 96 72 83 98 56 563 24 744 42 413 70 690 60 320 94 949 67 172 74 367 61 606 15 213 1 921 10 424 2 416 0 354 57 52 11 830 25 897 32 656 33 135 44 424 18 83 97 884 13 825 82 182 36 53 98 610 85 765 68 319 31 92 23 329 43 820 89 369 71 936 65 877 35 806 26 468 40 367 52 850 37 696 22 476
72 247 28 711 89 128 34 330 26 437 90 998 85 500 65 517 13 531 35 951 80 360 4 562 2 837 92 372 10 6 49 181 27 900 97 684 47 751 81 899 51 324 29 391 6 336 76 798 18 184 63 995 7 384 66 252 22 229 73 473 23 309 42 748 70 724 52 799 77 415 3 453 45 313 14 387 62 908 43 613 38 401 41 960 40 555 64 140 60 816 79 776 94 580 25 779 12 192 31 847 11 236 68 27 9 30 82 999 39 550 59 518 17 990 57 886 20 53 24 444 83 718 32 56 74 294 84 395 55 696 98 297 54 90 46 855 50 34 87 763 48 234 0 314 30 631 93 113 56 827 8 296 37 264 33 270 86 352 61 449 75 557 15 701 16 463 78 212 95 197 69 862 53 636 19 284 1 190 67 145 58 89 36 665 44 918 99 682 71 543 96 582 21 704 5 457 91 174 88 971
39 266 40 660 45 936 32 111 25 434 23 756 99 380 16 803 76 209 2 609 84 143 98 781 69 32 55 971 26 277 41 992 28 487 81 182 74 716 70 916 54 821 50 328 64 297 58 928 79 593 34 315 86 228 10 513 67 22 73 90 27 359 31 340 48 118 83 873 60 204 59 784 97 646 75 333 71 692 47 145 36 846 9 749 49 891 95 459 88 428 94 484 82 945 15 676 96 214 20 628 80 244 62 491 53 413 22 617 24 433 0 827 21 2 43 463 93 241 17 606 61 760 68 392 8 520 63 112 18 689 91 758 29 529 7 1 46 885 51 649 52 4 3 230 90 173 14 542 77 834 5 190 1 781 19 989 57 760 42 652 13 927 78 589 33 638 11 557 85 605 38 886 66 508 65 479 92 158 35 466 6 410 44 627 30 130 12 441 72 141 37 145 4 649 89 79 87 34 56 855
17 421 4 196 80 235 40 406 69 320 72 433 15 494 16 682 68 607 19 258 50 389 74 747 52 846 59 132 66 56 83 748 8 286 9 644 2 62 95 64 47 881 90 361 29 355 48 788 11 478 12 423 70 939 81 76 41 768 91 121 42 325 44 414 10 9 21 570 75 435 56 885 26 211 23 992 84 469 27 435 76 591 79 670 78 229 49 39 62 543 77 13 35 181 63 319 96 717 6 374 18 372 34 705 5 847 89 478 22 8 65 916 37 866 54 854 93 46 51 926 38 427 32 646 61 733 31 689 43 197 24 486 28 664 94 639 13 92 55 345 1 417 45 286 14 488 86 862 82 579 67 355 97 373 36 572 87 273 30 935 39 535 73 209 0 458 46 72 7 11 3 863 88 309 53 543 99 217 98 404 33 337 25 593 60 262 57 884 20 973 85 196 92 381 58 165 64 943 71 408
85 781 59 23 58 864 92 247 67 406 63 430 68 932 65 58 23 261 32 973 87 759 77 466 96 480 45 137 69 491 5 720 0 379 41 71 62 142 74 889 88 424 15 699 19 785 42 970 82 300 3 358 12 371 61 468 70 310 26 923 24 627 7 475 57 172 29 230 76 21 30 265 14 654 17 993 11 731 66 106 37 531 48 261 54 213 50 259 80 146 81 593 93 708 35 468 64 977 55 602 27 632 43 160 72 913 91 575 71 137 73 701 84 243 9 280 28 322 53 156 56 707 89 171 52 145 1 742 95 731 46 130 18 363 16 760 6 371 47 556 97 245 34 917 83 443 10 238 79 94 31 295 36 979 22 54 51 664 33 970 94 698 13 196 90 381 38 45 20 818 75 886 99 734 60 909 25 117 49 606 86 678 2 384 39 809 44 754 21 989 8 731 78 894 4 727 40 936 98 953
75 209 31 283 88 670 89 816 63 777 38 54 67 470 33 185 87 878 18 844 77 180 62 380 86 881 47 226 35 666 65 302 48 662 91 522 46 947 80 280 78 431 43 244 13 947 59 157 93 187 85 339 1 474 50 896 12 891 83 402 9 463 49 263 72 260 36 865 23 177 5 344 66 360 52 536 40 337 82 398 41 695 53 758 44 907 10 872 90 820 76 542 4 443 98 294 15 354 22 407 73 757 71 993 28 757 54 575 26 76 95 254 0 388 97 315 81 460 8 95 3 732 34 757 55 316 94 574 32 497 60 67 11 546 25 191 14 813 42 120 99 194 17 329 20 51 84 385 19 122 68 824 96 5 92 774 37 85 61 850 69 641 56 578 6 247 16 715 57 106 21 585 29 223 51 832 2 963 45 574 27 728 70 781 30 878 58 590 74 514 7 667 39 771 64 804 24 615 79 898
88 772 87 770 73 647 11 542 51 37 39 113 46 28 27 817 89 889 71 485 92 986 74 141 43 871 44 839 91 942 15 212 26 851 53 152 61 807 3 918 66 777 98 207 93 18 78 598 38 253 37 520 48 175 21 530 83 958 16 290 56 137 6 524 22 329 86 898 28 131 84 618 9 241 25 721 2 102 5 287 68 907 90 967 62 719 50 171 30 864 70 434 94 821 58 246 24 564 55 287 0 440 67 556 13 316 35 36 40 781 81 854 85 565 31 39 79 230 7 597 36 958 77 583 4 710 54 899 45 471 18 37 57 498 63 112 97 547 80 662 52 651 41 222 82 849 34 64 65 481 76 937 33 849 23 998 12 953 1 750 75 105 64 994 96 550 69 847 49 143 29 918 60 950 42 241 10 697 95 815 14 411 72 874 47 376 17 743 32 682 59 914 8 51 99 398 19 80 20 717
21 832 99 571 83 896 90 465 63 725 93 164 72 954 12 251 18 693 96 360 67 326 42 49 55 558 10 685 91 525 80 635 65 174 70 212 61 896 7 130 62 814 31 229 0 450 41 629 44 167 74 447 88 304 3 973 24 441 53 128 86 129 66 756 34 563 4 878 73 377 79 414 56 676 75 872 9 63 30 587 49 720 64 28 35 590 28 993 87 782 2 853 97 257 29 202 37 470 52 584 46 688 43 935 40 56 13 459 15 431 14 729 82 208 92 147 78 173 98 375 17 253 33 921 20 106 27 305 59 648 68 697 58 289 54 376 85 394 47 422 51 85 71 784 5 302 38 525 81 248 89 283 25 926 45 948 60 798 39 98 77 890 57 383 50 961 23 411 26 19 94 287 36 230 69 794 32 941 16 343 19 724 22 501 76 283 11 668 6 621 95 57 84 948 1 840 48 332 8 618
33 283 4 444 80 702 96 923 49 500 63 824 74 910 46 90 15 850 68 576 0 65 73 727 42 622 94 436 24 848 23 9 19 234 81 724 66 587 29 581 9 948 22 566 60 202 92 988 91 390 38 302 20 415 11 919 58 978 34 504 27 543 10 674 54 658 86 981 98 776 61 722 43 773 39 808 64 541 32 180 3 566 52 540 40 468 21 420 55 871 95 924 83 280 84 303 87 603 79 246 82 82 69 405 17 424 53 309 47 794 77 294 37 787 7 793 44 932 30 600 78 630 50 253 18 750 28 498 65 516 26 917 93 406 76 640 2 982 62 298 71 72 48 148 90 998 12 852 67 188 56 629 97 304 88 627 16 478 45 215 59 304 25 745 8 631 6 279 31 46 36 663 85 481 89 784 51 78 14 43 5 448 1 223 99 676 57 515 75 436 13 127 70 989 35 201 72 947 41 250
64 681 27 642 72 163 42 213 51 829 68 356 89 261 70 487 34 885 63 948 65 685 96 326 85 254 82 842 8 886 69 86 58 800 81 665 75 107 67 566 7 187 79 815 15 39 25 928 95 401 2 949 39 102 48 429 49 537 35 763 12 677 78 739 5 132 80 36 46 228 47 317 14 896 50 89 24 68 23 893 17 650 45 612 4 626 90 168 29 376 43 323 52 675 1 990 21 741 36 295 41 515 33 68 10 501 87 377 97 990 60 968 83 664 55 272 54 383 18 169 59 660 74 113 73 166 37 856 40 66 9 299 99 892 26 878 62 19 98 477 56 43 19 84 38 220 61 431 20 857 13 169 88 140 86 538 32 363 30 660 94 462 0 237 71 853 31 374 16 257 53 669 6 855 57 378 93 333 91 191 77 796 3 164 44 401 92 157 22 900 76 692 11 464 66 324 84 137 28 806
21 505 95 630 13 735 77 447 20 253 43 152 58 5 15 125 85 204 44 858 88 824 28 539 98 96 30 534 60 294 14 184 5 323 48 639 19 671 65 35 76 557 49 447 70 408 16 597 52 133 90 293 40 602 38 723 31 144 33 498 74 927 46 575 32 616 97 830 99 972 45 746 62 52 3 28 29 794 61 616 24 909 11 503 93 343 80 119 22 736 94 359 71 274 89 885 53 95 17 459 64 595 92 454 41 107 0 836 6 784 73 279 51 908 4 892 57 156 81 114 12 312 39 634 55 697 82 446 26 642 66 459 42 783 47 538 56 690 36 463 37 845 10 302 75 59 86 733 25 956 67 485 9 73 8 491 96 148 91 955 54 569 63 150 69 909 7 272 87 99 2 874 23 503 79 902 59 370 68 886 18 237 72 444 50 804 83 280 78 340 35 511 1 300 84 9 34 594 27 474
50 893 3 324 77 426 38 922 15 193 47 160 32 532 70 985 42 768 41 335 27 312 10 229 62 44 65 434 98 59 28 3 99 249 24 628 9 194 85 365 43 658 53 920 88 891 8 998 29 622 19 831 1 916 71 878 78 626 72 354 35 611 89 79 63 664 23 744 74 684 44 770 95 861 40 964 30 889 97 878 93 680 14 167 18 203 34 278 6 301 73 709 79 991 56 6 68 450 13 119 55 956 84 82 52 337 80 540 7 409 45 771 11 844 31 84 51 748 2 871 54 647 48 755 4 172 26 595 16 79 17 231 81 608 83 216 61 433 86 582 66 304 59 984 37 125 49 158 64 593 75 531 76 944 39 946 87 287 20 954 36 585 57 774 69 650 67 247 60 371 0 792 22 563 25 855 12 513 21 883 46 728 82 590 91 265 90 241 94 811 92 957 58 359 5 212 96 985 33 954
28 50 37 113 99 222 59 972 33 219 42 393 16 173 20 736 82 385 18 301 85 133 51 117 3 554 45 102 97 648 40 554 8 196 93 71 34 141 41 559 22 834 2 799 54 933 84 430 73 34 21 423 5 714 25 471 29 339 48 300 87 91 89 458 72 795 95 681 44 477 57 813 0 558 75 900 12 196 6 466 35 236 10 307 26 607 27 19 81 649 43 419 50 433 38 757 74 528 70 29 9 427 69 886 58 129 32 133 76 742 67 389 11 679 92 345 94 351 91 93 17 815 49 986 66 564 31 109 7 18 90 218 86 83 36 991 24 619 96 266 15 585 53 75 13 692 61 174 62 39 1 671 47 899 79 792 30 849 80 797 83 282 39 222 78 449 55 697 52 44 14 17 88 456 98 957 19 99 60 523 65 260 68 67 46 159 77 356 23 813 71 15 64 585 4 960 63 394 56 119
41 381 96 200 21 161 72 295 85 30 7 980 63 523 78 309 67 427 80 98 24 437 68 718 55 807 48 678 47 707 45 651 88 31 36 951 8 527 65 804 56 460 19 313 10 79 5 631 79 344 53 467 26 573 74 476 91 509 58 719 14 560 57 136 27 913 95 506 87 39 90 932 84 982 6 312 32 134 35 106 29 414 71 589 31 993 34 380 86 763 61 746 69 669 28 816 42 372 40 850 44 934 93 764 1 476 23 7 66 251 54 898 49 533 0 982 13 982 4 984 25 282 70 644 99 871 33 495 97 402 30 243 83 440 50 245 51 391 94 798 17 179 76 865 92 70 46 925 73 992 3 195 59 906 89 916 18 211 37 893 98 681 77 766 16 586 38 786 22 320 15 130 75 27 2 522 81 138 64 639 60 452 82 455 12 987 9 626 62 749 43 519 52 924 11 768 20 23 39 790
89 639 24 690 56 352 4 807 66 401 9 605 76 998 46 486 21 151 54 986 62 769 83 806 69 97 17 417 26 990 30 706 15 540 35 700 78 637 65 474 88 796 37 627 63 836 5 404 22 774 50 196 6 404 47 340 75 123 71 13 87 577 16 834 0 640 14 88 73 424 27 391 55 274 48 33 92 641 86 115 3 504 97 375 32 675 52 205 53 201 40 845 42 766 95 640 64 484 11 587 51 148 68 839 80 862 93 566 61 201 19 469 8 805 28 312 36 122 74 179 81 627 79 181 18 642 60 287 45 375 25 924 90 142 10 765 85 502 70 575 13 866 77 357 12 487 39 543 23 261 49 344 58 331 29 486 20 248 96 24 7 499 84 698 41 964 44 252 91 252 82 267 57 672 38 404 2 277 43 626 33 290 34 271 59 617 31 389 72 133 98 311 1 344 99 419 67 560 94 958
83 120 59 185 14 304 60 879 29 792 6 974 93 555 94 971 96 325 45 313 65 821 18 734 50 342 4 853 97 793 17 885 81 378 49 279 22 341 64 671 67 746 47 404 20 455 37 365 23 128 51 425 74 198 3 287 28 790 2 704 89 81 88 509 57 916 54 147 68 180 1 454 72 321 82 385 91 690 5 833 66 898 15 138 61 460 55 278 11 729 39 33 7 62 78 79 10 429 21 981 79 667 13 776 8 39 30 883 9 951 87 864 58 85 75 44 56 130 43 515 76 855 40 735 25 125 86 622 62 270 26 331 53 477 19 807 92 84 33 722 12 492 98 150 36 799 24 941 48 174 80 179 44 488 34 824 77 161 35 981 52 576 27 690 85 414 32 332 70 369 99 212 95 317 16 669 84 730 41 851 42 805 69 320 0 253 31 556 73 456 38 166 46 187 63 491 71 228 90 324
68 23 20 223 78 254 52 807 38 719 80 821 43 490 67 843 24 334 54 192 77 309 76 612 89 935 8 850 4 427 47 816 33 436 15 290 99 349 14 535 6 605 64 898 60 474 29 839 63 477 85 443 39 758 97 601 13 45 10 503 84 752 25 442 90 164 92 19 1 981 44 159 88 158 71 399 28 418 41 200 11 192 81 980 0 774 32 455 57 510 98 121 73 182 12 966 62 676 17 385 27 762 22 74 96 681 23 980 95 845 58 575 82 282 42 512 59 947 19 401 18 491 66 996 50 275 7 525 86 47 37 154 9 347 83 802 40 104 48 303 65 690 5 432 36 954 34 256 30 848 75 827 61 538 55 594 26 642 69 963 49 149 93 757 56 370 46 867 2 579 70 598 74 460 91 915 45 826 87 968 3 971 79 357 21 982 51 150 35 713 53 249 94 958 16 336 31 13 72 69
60 778 43 568 39 199 32 989 42 912 3 688 1 39 86 898 30 110 20 217 69 484 96 2 13 330 17 762 15 760 68 325 76 294 24 555 46 352 16 119 9 959 35 997 62 386 34 654 2 300 12 657 71 855 56 130 18 307 25 265 38 184 0 427 65 319 44 199 40 524 89 468 82 558 81 648 28 263 23 19 51 495 64 756 55 511 74 761 7 785 36 445 31 64 8 556 92 950 45 449 88 15 94 694 19 822 54 309 33 788 29 658 14 896 79 792 97 224 99 555 95 475 72 994 47 870 27 313 91 651 77 863 11 246 22 657 70 887 63 404 21 492 50 983 26 847 57 717 84 368 49 35 58 499 61 368 48 62 66 445 93 343 85 810 52 997 53 710 5 131 73 667 59 725 41 13 87 606 90 1000 67 577 4 74 83 562 10 102 75 461 98 162 78 346 80 990 6 529 37 672
22 17 70 97 53 626 92 549 13 212 98 113 28 218 82 435 90 583 6 753 35 670 52 619 36 470 7 714 30 446 11 313 50 521 42 531 19 929 47 489 24 211 14 941 80 798 51 425 27 948 65 664 99 583 20 467 83 257 29 885 85 136 55 861 68 173 94 450 72 246 38 894 23 914 41 891 69 426 89 911 54 200 18 331 1 636 25 283 97 366 45 638 26 940 34 837 77 942 4 178 2 860 63 461 57 297 96 346 74 298 58 830 93 484 64 390 31 978 73 903 12 739 49 835 78 887 15 964 76 130 59 154 56 106 16 144 44 939 95 328 86 75 67 617 60 457 0 506 40 156 17 456 37 43 46 74 3 734 39 756 75 692 33 682 62 386 84 226 21 791 91 636 61 410 48 19 71 591 87 379 79 664 66 18 9 109 10 402 5 28 43 928 81 827 88 215 8 51 32 318
5 13 44 76 43 802 63 910 96 15 72 994 4 882 85 207 64 401 87 450 20 702 33 475 36 920 37 89 71 720 45 94 59 910 15 158 19 337 48 933 50 57 23 332 29 415 9 289 40 745 34 359 51 736 58 631 67 323 11 741 27 429 93 989 25 363 31 946 7 690 13 451 73 574 2 767 53 834 65 995 12 573 1 401 0 576 47 782 70 413 88 274 68 80 90 133 74 556 17 78 28 339 97 401 56 982 69 99 18 633 83 87 77 205 86 525 16 665 92 659 30 999 62 694 98 276 76 1000 94 121 79 55 3 240 6 18 99 618 82 422 54 537 89 768 78 186 24 812 66 481 91 833 26 385 8 568 52 23 75 730 21 180 10 829 81 830 39 481 32 762 95 206 35 372 80 425 14 388 84 994 57 859 42 650 41 491 55 79 60 77 38 204 61 476 22 111 46 176 49 792
91 982 9 849 15 537 27 171 85 484 49 94 2 100 18 528 67 126 66 562 99 258 98 305 80 378 37 42 65 163 73 610 88 584 48 952 96 571 30 610 59 939 82 687 33 641 77 982 29 3 20 45 90 90 38 20 74 399 23 301 62 381 50 457 32 199 76 334 92 895 83 983 42 592 36 180 22 502 10 991 24 897 13 417 5 547 8 295 86 619 21 559 7 825 3 831 43 669 47 836 14 730 87 270 89 124 41 587 93 408 54 28 25 226 95 827 69 160 64 884 1 238 35 790 44 435 71 193 11 497 94 8 84 479 70 545 19 985 72 274 78 427 31 793 46 814 26 258 51 623 79 639 16 929 17 41 34 769 97 406 39 245 0 976 45 284 56 586 81 541 58 472 12 867 40 168 75 877 4 541 28 964 53 705 55 773 68 942 61 279 60 307 63 984 52 83 57 765 6 412
0 643 2 907 48 214 72 172 39 601 11 594 54 243 79 77 22 594 6 555 84 106 35 634 24 988 73 672 46 455 32 1 42 634 31 923 43 591 23 302 71 488 65 831 62 88 91 334 15 81 63 672 9 309 41 221 99 376 47 572 51 78 93 772 3 762 86 348 69 267 59 930 92 525 17 987 37 673 30 62 83 402 87 858 75 582 78 167 1 661 90 838 4 518 27 496 68 757 34 767 14 663 80 722 77 279 88 477 56 386 8 440 94 381 16 825 89 768 97 809 70 428 44 61 29 460 85 318 57 611 82 609 74 160 12 153 21 551 40 419 10 143 5 125 20 731 25 554 19 817 38 944 50 629 95 72 58 197 45 170 28 468 64 153 36 400 7 704 26 358 98 972 55 732 66 170 61 637 53 213 13 925 18 269 33 209 81 164 52 692 76 173 60 833 96 30 67 846 49 603
95 323 77 765 80 183 98 215 72 123 86 647 3 936 13 746 21 696 48 40 88 1000 59 555 24 410 55 885 29 406 60 828 30 280 32 886 62 484 92 512 10 974 28 903 94 23 84 395 20 555 45 964 26 403 63 574 12 136 15 998 14 595 82 117 83 69 74 333 71 303 47 375 4 814 7 732 79 702 61 834 5 690 19 860 31 915 75 832 2 964 90 790 6 236 65 242 52 178 50 913 93 508 40 615 44 67 67 652 76 131 33 808 39 830 25 600 46 803 91 844 78 653 38 77 97 139 89 443 8 40 11 744 36 777 1 210 96 214 73 822 42 888 49 202 23 615 58 223 17 289 99 476 43 660 0 833 51 86 87 597 81 80 18 864 57 562 27 986 16 536 66 935 54 524 70 577 9 333 56 854 53 226 35 291 69 275 22 257 85 537 34 129 64 58 37 160 41 771 68 282
42 305 30 752 57 666 17 983 84 842 32 845 12 240 67 348 45 952 87 18 75 457 91 875 19 78 4 63 99 424 64 654 8 721 47 590 77 207 70 912 72 85 81 50 11 394 83 48 25 198 10 436 80 914 36 99 78 405 27 755 79 999 86 894 13 618 71 687 7 119 21 237 54 928 35 499 0 483 15 83 65 988 90 148 85 545 56 694 96 519 68 218 62 252 14 374 41 811 5 939 95 911 97 858 73 778 33 718 38 89 26 310 49 850 60 626 48 961 1 925 53 773 9 692 61 763 20 15 34 837 22 559 16 131 39 408 6 525 37 251 69 694 23 221 51 258 40 860 94 425 24 235 43 752 98 390 55 929 76 334 63 537 82 530 92 585 89 683 3 104 46 696 74 545 44 98 66 844 59 857 52 147 31 603 2 912 28 879 58 242 88 676 18 639 93 323 50 155 29 636
14 805 60 867 66 998 76 359 89 384 83 510 45 149 15 575 19 781 36 269 16 578 22 443 38 799 99 416 20 824 58 334 52 675 10 50 80 192 47 895 18 87 41 435 57 268 96 857 84 968 51 240 97 511 24 318 4 203 64 840 92 779 48 693 93 979 77 245 26 517 17 780 91 937 1 909 39 339 8 572 35 50 50 21 54 485 11 96 46 282 49 633 65 681 56 361 37 710 31 722 62 288 9 978 25 327 88 212 72 535 30 2 81 835 59 219 90 344 79 611 5 149 95 810 44 158 71 998 0 92 21 783 94 688 63 185 70 402 28 342 73 92 40 119 61 675 7 25 87 877 68 306 13 461 69 985 75 767 67 839 6 686 53 123 27 735 3 101 23 617 78 858 34 360 29 100 98 243 33 340 85 208 55 526 12 666 82 460 43 729 86 373 32 556 2 956 74 3 42 897
68 245 31 429 41 342 37 291 55 987 54 885 62 6 87 308 90 12 24 323 35 735 78 875 93 807 57 209 79 488 71 343 43 96 0 183 30 84 77 497 82 564 58 648 18 459 13 516 15 244 6 107 86 375 2 644 73 551 33 697 76 218 80 745 95 520 52 493 36 413 96 454 50 103 60 45 27 92 14 346 20 35 4 76 7 293 83 419 65 549 3 513 29 199 70 297 53 752 25 831 9 286 72 830 85 252 63 370 1 677 26 608 11 73 51 579 74 749 67 753 88 521 44 880 97 865 28 83 45 998 16 203 8 892 99 139 91 747 23 317 66 82 47 417 21 903 84 327 32 228 49 121 98 916 40 885 39 759 42 25 89 445 81 208 59 156 61 303 10 741 12 998 48 9 38 767 92 277 75 399 22 638 34 62 5 645 17 551 94 357 69 14 19 484 56 827 64 360 46 358
61 987 64 202 13 462 24 300 32 515 9 441 91 928 12 842 80 175 10 427 90 126 3 411 57 316 19 988 4 383 58 368 62 940 26 536 48 197 76 652 5 754 31 20 94 23 70 464 17 296 37 16 73 800 83 443 15 773 50 760 8 797 34 450 65 578 47 342 20 763 56 256 36 179 55 54 30 134 6 986 40 491 7 550 78 879 63 506 14 752 74 647 16 821 59 909 46 885 85 684 82 844 68 291 67 742 52 94 87 347 88 803 66 766 77 681 21 55 51 529 0 381 98 671 27 885 84 957 29 94 33 71 25 701 23 896 22 548 2 330 44 834 92 421 60 908 53 226 72 582 71 866 43 389 75 390 86 554 18 10 89 276 97 670 81 650 11 377 28 452 69 272 39 423 1 811 95 739 41 397 49 559 38 833 42 384 35 156 54 591 79 25 45 25 93 512 99 552 96 425
81 473 49 808 14 279 64 103 59 173 26 299 82 879 79 240 69 671 11 445 50 841 96 115 57 236 7 779 67 315 84 249 37 137 90 455 20 551 86 348 73 387 56 848 51 682 92 641 24 803 19 530 48 997 1 659 10 191 62 757 15 856 89 109 61 86 22 812 40 962 0 876 32 804 60 109 34 165 72 63 29 907 85 592 5 535 4 700 2 603 87 229 53 515 41 560 95 640 43 567 78 862 83 746 94 153 76 159 8 805 71 452 30 265 17 614 3 107 33 335 63 182 97 490 52 953 80 419 77 223 16 44 6 654 46 512 36 691 74 828 42 574 75 659 65 660 39 226 27 791 44 168 23 971 21 346 58 198 55 737 38 965 91 667 18 696 99 584 88 106 13 772 25 629 28 631 12 862 9 763 93 206 35 569 68 464 98 572 45 255 47 332 54 649 66 138 70 592 31 38
90 711 78 165 9 181 29 489 8 695 88 600 31 238 2 853 24 552 34 429 95 544 51 312 71 684 35 112 53 386 80 92 16 90 55 837 42 956 96 477 6 174 40 190 10 842 58 685 84 219 77 181 54 54 83 783 76 807 18 651 56 651 25 68 37 580 67 483 61 950 5 269 26 534 12 189 64 511 11 517 66 512 68 506 22 62 46 106 74 417 50 289 82 184 73 681 14 93 41 173 75 608 19 971 85 62 94 123 57 466 47 407 70 321 87 923 27 603 52 805 30 317 38 882 15 556 44 596 13 781 91 641 89 533 21 265 72 535 49 55 86 7 45 686 32 925 92 366 4 882 0 978 36 689 1 996 59 597 79 698 97 654 33 560 98 155 28 364 69 641 93 182 17 178 7 595 65 398 81 489 60 544 99 524 63 575 43 492 48 910 20 396 39 911 3 30 62 694 23 228
24 629 36 215 20 113 77 234 68 868 83 835 2 897 5 733 4 967 42 202 44 701 54 204 3 546 25 130 66 139 10 316 48 252 14 906 39 255 87 989 56 392 18 875 28 98 33 255 90 114 34 829 78 598 16 862 17 263 59 651 72 829 52 543 53 565 92 372 13 730 7 918 38 73 89 215 86 855 61 942 11 784 15 650 26 381 46 132 63 605 94 687 80 755 8 768 99 257 73 724 50 933 79 672 91 481 71 565 27 821 82 683 88 697 37 400 75 671 96 471 6 246 98 533 58 519 85 624 84 482 95 344 32 253 19 942 35 176 57 901 67 776 65 865 62 166 47 942 70 545 69 468 0 315 64 763 1 726 31 355 76 670 49 663 97 823 45 674 74 926 93 211 30 301 21 507 23 712 12 946 29 534 81 803 55 299 9 489 22 286 43 523 41 40 40 448 60 567 51 686


==> anc/Large-TA benchmark/tai_j1000_m100_4.data <==
1000 100
6 342 7 237 77 672 98 559 18 836 70 212 32 388 49 40 34 122 9 351 12 599 36 413 55 737 53 642 63 709 61 387 64 197 20 143 41 116 56 609 93 113 28 342 2 563 27 36 96 263 65 570 76 241 80 912 15 429 29 307 52 26 69 904 94 619 89 713 99 443 71 3 81 697 79 899 11 431 60 907 84 166 39 220 54 922 48 267 37 91 35 678 45 562 10 228 91 277 13 422 31 398 72 28 62 593 90 92 58 975 97 356 85 219 0 46 47 779 68 172 19 271 86 664 51 488 4 669 67 256 82 625 17 821 5 794 87 974 40 877 46 332 59 60 75 626 16 115 88 340 57 945 83 341 22 298 8 619 21 448 26 839 66 365 30 153 43 716 1 4 73 696 24 343 38 419 3 793 42 813 44 599 14 369 92 44 25 824 78 213 95 270 74 736 23 699 33 842 50 928
98 295 79 839 6 217 73 734 85 667 46 48 68 978 95 219 22 5 9 171 29 557 21 419 39 383 80 510 36 769 25 614 49 45 20 300 92 290 65 813 8 253 86 876 14 376 42 45 63 871 31 718 35 212 34 919 17 952 91 561 16 942 66 202 90 505 28 611 55 129 30 390 5 668 69 334 15 136 75 14 96 614 82 315 3 546 45 217 57 696 78 343 10 753 83 876 47 440 67 646 48 609 52 48 53 588 38 280 40 907 27 363 2 134 74 742 12 57 18 502 61 651 32 433 60 748 4 402 37 974 44 880 11 497 70 880 99 162 54 819 71 642 33 876 97 492 81 993 0 368 23 157 50 286 1 130 56 142 64 604 41 136 62 98 88 834 51 326 7 962 24 643 94 340 76 863 87 220 26 669 58 393 77 421 84 998 13 269 59 449 72 318 93 443 19 567 89 60 43 239
46 968 51 633 55 811 21 995 23 531 83 958 27 963 90 884 37 46 22 44 57 44 98 224 36 187 82 603 58 576 33 339 4 874 68 962 25 559 54 965 66 61 9 103 0 999 88 376 61 108 1 618 43 729 41 425 16 228 15 190 50 214 80 336 81 299 72 38 92 377 29 357 19 887 91 953 95 165 6 521 10 60 28 585 31 479 48 62 79 204 49 421 85 679 84 700 11 368 47 232 67 576 35 362 18 813 53 758 86 47 65 837 97 218 13 412 2 264 77 263 56 14 64 169 5 947 87 607 59 246 75 684 93 670 30 824 8 972 34 555 12 292 39 97 63 883 7 117 17 171 26 745 24 71 74 357 76 747 3 613 38 665 73 987 96 850 45 456 71 488 42 937 44 781 62 494 40 12 69 767 14 265 32 916 89 715 20 163 70 64 78 887 99 646 94 480 52 423 60 159
86 310 73 162 80 667 44 792 57 432 34 580 63 819 97 854 25 696 99 534 18 57 45 202 43 601 5 414 2 491 90 453 77 82 49 985 64 870 95 599 24 989 93 294 14 290 42 349 47 929 91 776 11 480 87 685 40 31 82 119 39 287 20 863 75 801 62 793 58 422 36 977 0 526 16 441 81 381 21 111 7 35 51 732 78 268 52 246 59 11 23 221 37 29 46 548 72 487 98 324 48 405 65 397 83 233 74 31 61 93 3 844 79 746 13 821 31 567 6 196 50 548 10 499 56 804 70 778 17 793 30 909 19 522 38 394 69 562 71 50 41 531 89 762 9 620 53 844 8 984 85 222 33 532 29 307 28 260 35 249 92 67 22 446 96 406 1 788 66 685 32 621 4 751 67 839 12 452 15 245 54 625 27 114 94 673 76 577 26 144 55 94 68 210 88 169 60 834 84 452
4 967 47 58 51 673 99 489 88 823 28 794 14 58 86 750 32 439 80 310 89 422 92 504 94 610 7 601 87 566 6 32 90 461 81 483 83 587 93 672 60 697 95 845 65 291 56 936 16 243 69 644 22 656 12 5 54 488 62 386 20 186 26 454 9 842 63 484 72 949 34 578 1 512 85 208 53 445 19 49 11 273 15 768 25 597 37 885 41 944 66 876 8 480 46 332 0 156 3 55 59 847 73 29 68 207 17 64 70 424 27 205 55 630 35 850 29 239 78 701 84 975 33 290 79 527 71 42 76 550 77 894 31 841 44 264 97 683 13 557 48 397 38 396 45 613 42 406 23 71 57 540 96 578 67 592 5 136 21 221 36 126 40 715 24 637 74 834 52 440 61 450 49 693 50 51 43 69 98 446 82 411 58 81 91 28 2 680 75 955 18 220 30 328 10 522 39 802 64 864
85 652 27 866 99 23 28 178 82 344 88 388 43 949 70 778 1 114 39 459 49 298 23 119 91 640 14 564 11 266 17 945 19 66 53 680 72 228 54 319 96 357 89 108 0 846 38 909 51 977 80 614 59 973 24 258 67 491 97 573 75 756 58 316 36 167 33 77 40 421 48 880 20 606 65 94 79 918 10 362 90 525 64 697 69 667 95 877 45 894 6 758 37 850 44 479 94 871 84 645 21 571 62 652 29 641 76 559 2 837 68 758 22 795 8 680 5 486 50 150 93 68 71 987 46 971 26 745 57 24 16 513 4 77 52 146 77 402 87 408 15 149 66 680 34 255 86 901 12 6 74 724 55 771 41 46 78 664 61 185 98 837 47 573 9 261 30 856 42 765 81 156 31 4 25 326 83 278 60 922 35 35 92 677 18 87 73 208 32 938 13 620 56 307 63 395 7 995 3 363
11 80 58 286 90 269 14 792 35 53 0 243 12 159 21 783 81 4 69 101 77 953 98 482 95 111 99 933 10 439 82 460 52 879 20 72 48 567 50 91 40 223 78 649 87 297 18 258 44 823 56 480 65 86 62 504 26 540 59 470 53 441 4 609 80 229 2 484 67 267 16 590 45 593 22 408 15 851 6 291 31 76 63 602 64 706 46 741 85 920 30 1 75 851 73 975 37 184 89 493 39 745 54 608 9 824 88 425 71 580 84 810 83 56 32 439 19 499 29 945 24 296 43 687 1 325 27 69 34 389 93 270 3 859 36 782 41 760 42 807 70 36 60 36 13 936 25 80 68 476 72 825 61 966 17 340 79 39 7 987 91 719 49 776 5 552 55 273 57 127 66 252 86 62 97 864 33 751 96 585 28 821 76 603 92 881 23 929 51 122 94 166 74 587 47 831 8 200 38 101
82 71 36 236 10 25 96 494 21 339 47 995 15 366 7 727 0 524 11 650 51 703 14 653 88 749 16 853 66 766 74 682 71 638 9 168 34 621 18 2 57 928 17 105 79 56 55 626 40 76 31 144 85 309 53 38 63 227 23 133 46 896 50 926 60 528 84 276 20 35 76 356 78 522 94 830 30 267 13 612 70 254 89 639 98 653 68 336 97 665 90 1000 35 359 92 783 43 234 6 489 69 100 29 530 86 718 64 173 45 663 67 451 41 598 42 297 27 233 5 562 39 674 59 466 26 461 52 837 3 849 33 202 91 360 58 530 72 984 83 631 93 446 56 69 99 496 73 152 25 303 87 225 80 189 2 917 44 529 24 885 49 752 37 370 61 815 62 420 12 502 77 647 81 143 95 552 65 961 4 543 22 730 32 957 48 612 28 339 1 140 75 230 54 708 19 811 38 299 8 942
45 250 23 392 3 460 91 44 22 438 97 969 41 88 77 620 79 325 69 1000 12 214 80 622 20 402 68 767 64 619 70 382 25 99 49 845 89 28 10 143 11 778 57 807 40 52 18 572 85 916 56 820 28 416 17 509 35 303 16 50 13 824 26 562 62 964 24 7 93 49 2 711 9 363 71 917 6 77 84 676 78 982 65 444 38 355 54 304 21 230 36 541 96 27 72 538 58 818 94 417 92 546 44 947 8 46 27 300 61 371 55 443 1 359 7 570 43 823 51 454 81 340 83 972 74 259 48 427 32 441 98 598 34 64 42 249 73 421 31 416 82 104 37 230 53 380 75 375 88 468 63 526 39 151 87 255 60 203 67 708 50 614 30 56 33 804 15 864 4 919 29 906 76 948 14 437 47 248 46 567 99 611 66 646 52 289 0 731 90 209 19 644 59 965 95 466 86 326 5 726
42 639 62 814 71 207 1 190 6 730 16 563 56 349 73 796 48 216 53 290 65 343 40 241 18 332 43 142 41 591 76 586 96 539 57 270 9 690 67 287 66 180 91 879 51 961 38 175 26 817 39 854 77 797 22 738 87 77 30 591 82 808 89 379 98 421 31 213 78 934 46 431 2 52 81 230 20 113 80 966 28 223 4 721 93 876 64 277 63 663 74 383 97 47 13 750 47 820 55 580 72 154 34 685 25 262 29 944 14 645 19 767 90 23 37 62 3 452 94 577 45 125 99 113 44 320 59 98 83 739 54 190 85 431 58 134 35 375 5 266 8 774 15 560 86 838 95 440 12 525 50 788 24 172 68 175 10 8 52 814 32 816 21 870 60 806 23 674 33 395 27 13 84 395 11 833 61 625 7 506 88 296 79 636 69 160 92 244 0 546 70 321 36 526 75 207 49 232 17 511
40 551 20 60 83 670 44 599 43 835 48 524 32 950 26 345 28 574 5 882 22 702 0 704 16 281 2 562 41 916 67 867 66 783 21 522 9 558 87 233 60 578 72 771 30 87 6 664 63 115 1 99 73 340 90 714 81 464 88 371 94 220 19 733 99 215 4 928 31 749 71 574 82 377 11 249 54 140 35 201 24 434 52 75 18 692 53 823 95 869 78 516 37 408 89 492 55 148 58 34 12 923 29 971 34 893 68 719 70 276 51 457 10 305 8 260 33 880 15 971 80 390 42 767 45 424 57 141 79 364 36 202 96 689 69 793 38 116 91 113 93 433 50 151 97 819 92 120 65 359 61 959 49 119 25 839 3 100 39 672 56 537 84 995 47 126 77 652 46 120 7 273 14 100 62 498 23 566 17 714 86 931 76 511 85 36 74 502 98 806 13 763 64 833 75 982 59 748 27 932
24 751 82 642 84 188 96 529 8 262 80 571 6 35 89 196 33 482 97 103 91 454 69 132 42 1000 98 167 71 171 51 870 43 142 85 30 76 681 63 712 41 88 28 304 64 201 60 419 56 382 49 132 57 124 87 706 93 523 23 432 3 411 90 195 31 584 15 656 2 942 30 456 14 143 11 714 47 564 95 842 65 444 67 89 9 105 34 540 17 797 53 419 0 590 79 551 29 995 38 9 83 498 37 431 1 96 50 787 44 373 21 401 74 56 40 230 62 893 19 511 39 285 72 556 45 818 10 626 88 402 5 670 48 765 18 883 54 321 66 839 22 278 61 70 52 616 16 976 68 257 35 627 78 261 77 603 27 658 86 498 12 763 59 391 94 984 36 362 70 949 4 984 73 77 55 39 25 695 32 847 13 662 92 838 26 724 58 645 75 685 46 437 20 897 81 360 7 988 99 804
77 192 5 127 17 100 60 274 2 745 29 952 88 755 98 486 12 932 73 540 19 364 59 611 36 490 70 283 33 448 69 534 15 257 89 721 21 875 13 591 65 829 82 68 20 746 27 594 48 323 41 25 50 960 38 249 9 361 37 210 23 103 95 928 43 994 34 231 14 251 80 796 64 589 49 46 71 122 0 161 90 61 46 520 85 24 51 430 58 356 54 585 16 239 79 295 18 824 91 155 22 12 78 207 66 367 67 344 61 325 32 920 75 119 86 578 57 910 11 881 8 374 97 170 83 714 1 698 31 176 81 849 99 303 26 711 62 47 40 301 92 282 3 247 10 925 4 139 93 890 94 456 84 332 44 422 42 921 52 712 45 623 87 954 68 196 6 578 24 378 56 848 96 187 47 796 35 587 55 182 25 468 39 649 74 364 28 897 63 170 76 519 72 440 53 26 7 907 30 279
80 811 48 66 73 840 22 549 46 967 91 299 71 629 2 571 66 512 89 429 50 536 13 718 41 225 40 378 14 174 4 516 30 872 23 31 61 761 60 857 1 316 95 663 55 430 32 437 74 511 90 669 77 602 33 875 68 726 38 309 56 45 82 464 76 925 98 384 87 743 3 686 93 343 7 659 84 926 0 117 83 44 96 555 27 346 9 373 16 979 45 815 31 71 57 106 86 246 20 961 58 810 37 300 18 61 54 850 75 135 47 513 67 227 10 761 88 479 12 242 79 269 85 280 92 295 29 167 64 377 6 332 70 859 39 167 97 763 21 839 35 361 44 249 78 498 17 419 59 2 5 872 19 937 49 452 51 276 42 774 94 665 8 163 99 346 81 584 62 531 63 683 36 893 69 954 24 572 11 954 15 139 25 711 26 970 34 478 52 166 43 470 72 675 53 569 28 880 65 356
50 92 97 258 56 170 53 355 36 551 54 537 88 84 18 308 78 878 3 575 47 550 82 518 9 155 73 992 71 93 14 762 92 146 15 286 91 474 39 738 17 598 81 219 75 916 27 462 94 64 67 162 49 854 95 955 83 567 22 187 65 603 5 553 99 249 61 185 1 709 80 759 2 447 35 346 84 189 69 837 74 30 37 291 38 420 96 229 60 946 33 108 32 760 41 774 30 229 44 991 90 579 72 343 29 37 51 9 0 53 89 21 28 220 13 714 26 466 77 729 24 505 62 15 58 663 8 81 10 147 93 257 11 77 4 481 57 14 76 849 52 263 40 358 25 998 12 771 34 352 64 7 85 864 20 428 63 142 42 720 98 233 59 322 79 740 6 948 68 509 21 894 23 971 48 990 86 881 70 624 66 919 31 764 16 733 43 88 45 464 55 617 46 657 87 316 7 335 19 285
71 520 72 67 15 961 22 68 78 682 59 332 73 160 33 800 40 979 76 988 43 588 25 227 39 41 98 338 7 528 10 549 26 723 87 401 19 49 27 294 45 980 70 778 4 186 81 8 55 639 17 538 86 618 12 396 85 541 54 783 53 359 93 672 20 25 60 755 34 124 92 410 2 589 52 83 9 86 14 732 46 949 96 822 97 684 44 724 24 249 50 533 5 924 37 686 36 249 6 188 64 387 89 416 68 9 51 210 66 492 56 210 38 915 58 42 77 2 21 608 57 755 63 118 31 329 67 677 80 686 1 461 65 646 29 845 32 364 69 298 82 870 90 887 95 380 42 817 47 900 23 286 91 526 48 381 61 397 3 315 75 644 8 483 49 565 16 257 99 402 0 269 11 356 28 52 35 685 41 516 79 899 13 254 83 272 18 37 84 224 74 560 94 849 62 726 88 218 30 833
75 946 96 774 39 262 50 190 38 307 82 918 63 927 44 390 68 116 11 264 4 660 58 409 33 88 95 458 79 380 30 541 31 230 52 255 36 269 6 356 84 201 72 555 29 705 87 909 35 199 42 768 17 713 1 133 53 639 5 913 20 44 43 522 60 187 66 611 48 632 24 908 88 317 3 619 81 498 9 112 92 438 27 928 19 816 37 402 16 314 89 614 59 395 46 639 69 711 34 756 91 162 12 405 22 748 62 459 98 553 26 991 23 5 0 707 56 49 32 608 13 501 90 371 2 744 73 3 78 269 21 157 80 801 8 325 64 344 28 100 55 87 67 304 94 113 51 618 76 443 77 852 25 276 71 587 74 302 97 484 65 113 40 464 14 288 47 819 57 168 54 72 86 718 49 881 61 870 41 353 18 409 83 509 99 469 45 39 10 219 93 89 15 513 7 143 70 77 85 149
26 623 80 99 99 668 47 681 48 80 96 858 18 611 25 346 11 187 19 891 0 209 3 376 72 649 67 982 38 171 59 258 23 786 95 911 29 892 56 854 34 677 86 112 75 200 27 105 8 164 46 682 68 520 13 967 73 486 37 799 7 280 97 904 2 606 66 639 14 717 91 887 70 864 92 604 51 250 6 496 81 700 78 572 40 33 21 46 28 451 16 988 1 678 5 782 93 822 54 868 50 127 98 315 32 527 74 722 55 328 43 127 85 695 4 510 30 924 10 714 65 174 20 816 22 149 62 722 83 761 82 577 71 788 87 120 69 213 24 420 15 388 53 851 39 673 12 138 9 761 52 971 58 26 41 340 84 758 88 635 79 849 64 441 35 404 45 92 63 199 36 445 60 422 61 491 44 392 90 194 49 489 76 38 33 525 31 869 77 90 57 160 89 899 42 263 17 703 94 782
63 474 82 710 36 991 9 461 5 352 32 512 1 229 30 586 70 667 41 884 39 240 27 982 51 813 55 309 67 518 52 972 74 841 34 931 4 454 2 305 57 461 38 847 0 805 59 838 15 16 16 347 86 777 20 837 21 170 85 485 7 73 78 886 8 939 98 158 44 285 25 612 49 811 93 810 3 826 26 993 19 225 84 86 81 221 46 474 89 495 40 9 95 945 66 768 23 539 73 441 76 300 77 933 99 48 87 708 31 812 58 688 92 906 83 815 37 622 75 748 88 41 43 989 61 479 62 299 10 685 53 168 96 11 24 850 17 704 69 541 35 835 42 266 54 841 72 959 65 308 79 307 22 548 45 915 80 674 18 156 29 822 56 267 50 116 11 995 47 47 68 10 90 528 91 717 6 488 97 795 33 751 64 979 12 4 14 126 71 947 94 330 60 971 13 679 48 29 28 293
99 161 47 220 28 932 98 17 59 38 81 988 70 728 19 981 36 726 39 839 18 716 73 212 75 121 91 389 67 353 87 184 56 36 6 271 80 551 79 668 82 246 62 884 60 662 40 157 43 807 74 753 50 251 92 567 72 898 45 353 84 903 93 64 21 164 42 228 11 505 34 451 68 533 46 407 95 164 52 788 27 523 55 104 5 419 3 611 54 613 58 875 97 240 88 142 76 941 78 830 48 988 8 399 38 655 14 534 83 280 65 775 9 54 33 52 24 915 31 645 25 510 53 872 51 916 30 824 37 252 57 560 94 183 64 428 16 297 41 125 89 309 7 836 96 765 32 962 1 739 86 413 61 913 23 681 85 381 49 275 44 365 29 372 2 403 22 267 13 727 17 277 66 281 26 195 71 853 4 475 20 925 0 865 63 154 90 577 69 642 15 23 35 220 77 285 10 241 12 616
2 335 8 178 57 479 41 434 94 378 40 418 29 793 13 88 56 502 24 251 47 747 74 82 55 175 10 724 92 313 88 907 5 420 49 157 66 45 71 231 73 312 22 593 48 807 36 959 60 867 78 89 32 235 79 898 62 290 63 893 85 403 42 650 27 178 53 361 18 117 7 785 9 165 96 211 90 312 58 6 43 651 81 349 44 88 99 551 11 345 54 803 12 689 16 476 93 23 98 546 17 408 33 166 76 491 82 922 61 156 25 538 21 972 50 258 1 171 69 950 89 369 84 895 51 42 3 791 65 575 6 384 0 789 20 804 95 697 64 449 77 956 83 67 30 842 15 690 52 446 31 134 14 870 37 836 86 607 35 874 46 14 80 39 38 869 26 772 59 258 19 755 75 185 97 399 4 281 45 945 39 824 68 398 23 141 72 116 34 545 67 826 28 65 87 914 91 465 70 601
94 820 23 641 32 954 66 317 25 567 44 328 53 490 81 188 78 946 29 675 22 311 17 552 37 645 18 274 77 305 49 589 56 786 3 431 43 264 10 858 30 808 84 642 42 716 70 126 74 489 20 546 59 12 14 233 97 989 54 258 65 470 45 260 96 128 61 542 50 5 40 685 4 287 51 17 68 432 47 587 46 40 72 93 62 70 75 307 67 639 57 413 41 600 95 309 16 117 93 634 38 351 79 830 34 370 39 216 35 381 92 714 89 859 86 477 71 951 80 469 21 327 76 646 31 847 15 863 91 843 12 997 87 977 64 450 27 270 9 338 98 235 26 809 82 54 13 461 33 335 83 767 52 985 48 134 2 261 0 552 5 208 11 409 8 297 58 168 36 422 24 745 6 893 73 846 28 190 55 888 99 543 1 645 7 194 85 24 19 738 63 655 90 120 69 593 60 642 88 798
48 783 73 151 29 161 47 593 8 79 98 471 49 271 44 103 82 126 40 55 37 718 79 155 22 207 75 87 13 987 3 924 84 357 80 872 23 136 14 103 59 198 78 247 43 887 66 259 52 946 50 573 5 697 65 441 97 403 0 606 96 21 19 998 46 110 57 860 26 964 27 663 83 655 87 832 41 360 42 848 18 547 67 317 20 245 90 553 89 447 91 585 68 824 99 813 72 158 32 256 11 436 34 944 81 471 1 679 7 539 77 20 60 645 38 329 95 801 35 528 15 215 56 873 62 469 74 974 33 32 39 661 85 137 2 87 51 626 70 468 88 440 54 526 24 515 25 180 16 279 21 973 92 674 6 666 93 284 36 424 61 107 9 495 17 283 4 724 58 965 12 419 76 736 53 979 86 236 10 576 28 102 30 504 69 882 71 134 31 150 94 889 55 833 63 190 45 211 64 934
15 676 50 822 67 570 97 444 77 163 24 600 99 360 39 725 74 997 93 519 95 875 70 864 20 840 34 295 82 898 89 681 72 428 27 823 76 72 1 149 68 285 96 294 83 276 98 965 7 559 3 63 35 532 25 28 78 660 54 507 16 752 29 270 10 929 88 890 12 571 40 303 56 783 71 717 0 699 38 349 9 773 43 410 79 106 91 155 13 826 17 141 49 533 2 874 61 648 47 16 55 354 44 790 32 588 84 431 86 918 75 19 52 434 21 482 87 452 8 147 57 414 26 944 37 354 41 629 65 933 73 892 63 45 90 850 19 346 30 247 4 437 23 103 18 148 45 138 92 860 66 466 33 524 6 845 11 551 60 692 59 797 58 201 94 247 69 178 48 868 5 471 14 273 62 151 81 71 85 491 51 793 36 9 46 802 64 120 28 94 22 238 53 892 42 265 80 182 31 579
45 296 59 618 22 930 48 728 2 663 78 369 92 245 21 348 63 923 72 179 53 70 96 905 11 951 50 151 82 629 16 580 56 658 31 641 7 369 17 691 9 258 76 133 98 959 13 451 51 349 37 585 62 224 67 421 89 450 0 221 86 578 44 244 1 678 8 713 69 318 29 133 25 339 83 427 54 681 43 147 18 515 33 987 20 500 47 695 24 594 70 117 12 862 23 585 42 833 6 11 87 938 49 173 14 423 58 692 60 443 71 684 73 146 64 269 35 667 80 638 93 907 65 699 66 947 39 185 68 368 30 658 79 365 40 465 3 226 36 212 84 813 38 180 95 887 88 81 75 878 10 872 77 354 52 864 94 825 90 820 61 54 34 760 74 688 4 584 81 850 57 869 97 536 55 17 99 798 85 514 27 581 28 765 46 43 15 999 26 807 5 231 91 697 32 615 19 802 41 352
63 970 97 377 2 124 37 283 88 755 34 209 35 168 92 18 69 371 62 771 52 215 74 378 11 564 6 859 82 358 46 96 26 39 5 179 41 250 50 814 85 644 68 18 48 80 66 830 19 431 81 453 83 633 31 826 38 533 15 277 49 835 17 526 94 438 39 174 73 971 60 923 43 669 55 383 89 277 79 984 96 10 42 114 53 614 58 391 32 176 10 929 84 481 33 993 13 642 21 939 59 918 75 391 23 457 3 954 40 609 0 398 77 649 64 482 57 214 45 966 78 457 16 961 95 626 76 727 36 993 80 261 90 556 98 585 25 206 18 406 51 883 65 438 91 33 54 418 20 881 1 494 47 630 44 38 93 629 24 535 72 951 12 176 86 406 61 871 87 136 4 358 99 475 56 776 22 934 27 986 30 552 71 6 7 633 29 501 28 339 14 472 9 545 8 892 67 437 70 64
3 684 47 652 10 316 74 481 18 533 93 278 29 836 70 612 9 897 87 382 8 605 84 783 46 370 7 14 34 16 22 499 69 990 1 978 79 212 59 504 17 786 11 120 6 781 52 167 23 832 76 294 43 476 38 915 66 248 33 351 25 377 97 741 27 763 73 19 24 429 65 819 58 322 12 314 94 340 55 461 90 565 86 317 40 239 21 611 63 624 95 154 71 992 32 966 4 775 14 106 0 806 53 258 64 362 31 408 60 977 19 556 28 211 68 952 44 279 61 230 82 676 81 473 51 157 26 820 16 22 80 977 98 889 37 498 15 781 62 427 57 764 36 540 72 871 30 567 96 653 48 433 83 59 5 63 67 248 50 269 56 206 54 570 85 926 13 922 2 120 35 887 77 166 49 58 88 69 45 343 99 89 39 20 41 768 20 718 89 603 42 376 75 570 78 672 91 678 92 537
18 112 28 813 54 344 56 678 53 50 1 728 20 956 8 996 43 280 14 802 92 646 57 860 37 879 86 301 49 144 47 244 39 257 80 640 29 114 75 685 61 827 35 950 2 302 71 601 3 248 76 267 82 873 0 487 26 674 96 997 72 606 5 476 97 704 15 706 21 685 65 527 91 988 73 708 52 1000 74 368 7 691 27 542 48 253 88 158 32 71 90 65 83 504 31 493 84 42 79 719 77 776 99 273 25 40 10 507 13 850 63 25 69 343 81 131 98 547 64 218 12 595 24 964 51 150 89 591 95 658 87 833 66 901 22 906 55 350 58 55 59 444 38 634 9 201 33 383 45 562 85 65 6 242 46 872 94 961 70 808 41 693 67 345 50 348 23 569 60 873 44 409 36 360 40 265 34 987 42 643 11 27 68 184 16 216 19 33 93 730 30 902 78 8 62 915 4 694 17 692
8 558 89 572 88 470 94 900 80 484 26 442 6 48 19 590 87 771 34 448 38 944 9 497 72 704 17 841 95 523 79 554 77 146 24 515 65 358 43 787 86 655 76 382 41 111 66 531 45 934 22 48 60 469 91 150 84 824 82 966 70 580 29 369 2 832 69 825 97 272 75 76 99 281 36 474 51 331 78 972 54 399 55 675 81 785 98 436 53 165 83 668 58 744 23 743 39 118 35 695 85 86 49 701 25 167 28 1000 5 802 16 624 3 161 57 180 61 516 56 81 50 884 40 581 62 697 73 308 90 239 42 688 7 559 13 957 27 733 32 660 20 31 44 717 4 841 63 262 93 496 37 357 12 426 64 669 21 727 47 189 31 33 18 87 74 260 71 882 1 423 46 246 11 353 15 514 14 860 96 891 10 212 48 541 67 458 59 533 68 667 30 770 33 472 0 270 52 647 92 26
5 154 18 203 76 760 7 781 15 166 11 573 98 544 77 536 14 809 70 233 1 109 42 56 6 344 16 352 66 966 82 726 97 859 35 715 39 846 64 678 23 515 22 24 87 38 99 221 24 788 28 313 80 781 37 390 88 806 69 695 58 275 13 442 74 502 59 515 73 147 92 978 45 697 12 84 29 327 90 74 60 16 17 202 52 637 40 595 55 862 71 230 9 478 79 829 25 543 47 748 91 655 65 856 10 835 31 30 36 73 3 973 72 88 89 270 51 596 8 870 33 550 0 551 4 8 44 446 54 571 21 217 20 547 57 158 26 327 93 303 46 399 49 277 96 121 84 463 34 619 62 939 43 720 95 493 75 305 2 643 78 287 48 572 61 848 63 27 27 664 56 442 30 104 83 969 68 649 38 343 50 394 85 611 19 787 67 146 41 482 94 435 81 351 32 592 86 125 53 686
46 947 10 962 88 644 44 343 27 186 55 274 70 915 61 812 56 722 34 561 5 27 6 412 54 527 45 240 32 411 30 900 72 853 15 657 16 302 4 645 42 234 22 97 60 221 47 620 97 386 96 188 43 589 75 566 76 644 57 693 62 563 94 333 52 402 37 785 82 612 80 563 38 238 1 111 99 706 50 538 95 911 25 102 49 816 48 493 40 907 63 994 87 430 33 255 81 342 41 613 23 680 3 270 21 521 24 406 69 81 36 475 53 118 92 217 59 917 98 785 7 848 67 843 79 571 31 112 85 855 89 360 91 82 51 813 17 161 12 594 14 635 29 672 73 308 39 592 90 771 83 81 86 463 9 841 35 372 11 135 74 977 66 195 78 282 58 999 71 761 13 333 26 536 8 29 68 748 20 109 28 773 77 226 19 109 93 718 0 57 2 883 64 567 18 402 65 153 84 401
2 534 82 936 5 322 31 98 9 676 95 82 58 106 33 436 30 695 8 894 4 498 78 265 13 399 29 935 1 511 94 779 26 974 61 55 93 1000 90 942 97 8 66 387 11 410 41 372 46 529 23 195 40 871 81 545 83 14 47 717 71 510 64 788 57 211 42 588 53 531 20 822 55 460 0 58 56 551 59 386 73 167 98 695 38 506 84 833 14 38 99 269 37 549 19 704 67 179 72 642 36 68 50 65 96 525 10 609 34 184 80 771 18 95 89 941 16 523 88 63 51 782 48 547 27 556 32 592 25 787 86 171 54 835 17 686 3 103 28 850 60 151 39 231 69 235 44 432 45 362 43 202 35 2 77 153 87 14 52 898 79 214 68 530 65 432 92 131 91 359 21 737 49 675 76 988 74 770 6 129 15 216 63 608 7 686 85 625 22 489 12 195 62 682 24 24 70 933 75 254
39 722 57 496 63 629 65 616 54 840 20 884 25 469 53 713 91 470 12 342 47 199 51 979 46 474 59 834 29 657 97 287 78 955 68 873 22 278 43 449 35 504 26 426 24 914 95 706 62 592 36 371 40 831 99 88 74 596 7 24 23 525 30 44 13 976 11 558 14 847 73 335 21 592 17 687 93 912 9 745 80 111 70 570 85 955 48 712 0 595 96 78 50 66 4 530 2 757 3 691 90 463 71 720 60 388 83 221 27 326 86 735 42 361 16 917 56 203 52 523 58 220 44 150 5 136 37 970 87 702 92 689 64 239 75 410 76 576 31 910 34 46 94 704 41 473 28 680 98 968 38 806 61 469 67 459 81 847 19 688 33 776 79 404 55 848 49 836 82 258 77 69 84 447 89 83 45 780 8 155 10 905 18 152 6 608 32 966 1 657 69 372 66 703 88 101 72 770 15 556
19 277 51 596 66 859 52 560 54 566 9 531 63 344 95 504 42 380 53 708 1 733 60 60 98 176 30 432 93 61 5 953 20 926 65 134 29 601 64 11 25 917 69 257 32 845 84 20 15 163 2 965 92 156 6 975 23 456 59 422 28 499 86 457 31 849 44 325 37 387 82 781 14 613 87 344 38 928 75 722 67 292 55 605 27 79 13 444 83 922 48 131 96 492 11 763 70 555 97 37 21 281 10 571 18 697 12 643 4 114 57 489 85 585 26 414 36 93 73 183 74 340 89 280 16 144 58 437 41 537 47 446 0 491 94 356 7 88 8 868 35 116 56 456 49 609 71 387 39 873 76 569 24 386 46 345 43 336 91 630 33 431 72 397 99 426 61 479 22 244 90 757 81 318 79 637 77 534 3 830 40 633 17 368 50 432 88 455 45 547 62 44 78 954 34 859 68 334 80 961
81 579 11 689 56 40 32 622 49 159 5 913 52 903 26 930 47 907 90 309 87 244 68 918 84 349 73 250 21 504 4 746 38 337 50 418 53 307 37 875 60 742 89 488 19 955 69 789 18 48 82 871 85 73 55 331 25 854 10 638 0 336 65 520 42 187 91 260 29 607 94 745 97 42 95 564 44 94 27 17 33 482 83 789 51 453 77 728 66 977 13 457 64 87 34 209 41 693 62 744 80 501 75 871 20 774 7 912 8 647 16 563 98 919 12 691 45 926 63 580 86 611 76 101 59 421 61 556 48 900 1 585 72 966 14 611 35 718 30 895 54 705 6 651 46 994 22 396 23 918 96 895 15 319 71 758 99 636 17 928 28 243 36 529 58 322 79 221 78 232 74 219 24 2 67 390 9 641 2 665 43 150 57 253 92 51 39 708 31 90 70 346 3 345 93 452 40 769 88 426
46 15 9 895 20 404 85 499 11 872 36 957 39 637 89 398 14 851 55 691 63 258 26 74 34 168 29 259 56 372 45 825 91 505 64 268 76 319 37 905 79 107 0 35 10 132 6 913 74 180 97 518 69 730 24 397 41 574 86 680 47 508 72 633 7 897 96 479 54 91 15 374 8 47 53 126 18 916 49 260 42 521 99 982 73 437 66 988 77 351 31 688 83 216 19 383 35 773 93 432 90 114 48 737 16 929 75 423 3 749 33 836 95 672 67 615 94 514 28 195 5 688 65 83 17 58 52 940 27 336 30 939 25 707 87 848 13 228 51 401 70 832 82 266 4 605 57 395 1 441 81 537 40 349 61 237 60 202 50 820 44 680 2 114 12 631 84 369 98 534 71 791 58 589 59 730 43 197 22 308 78 124 32 213 80 915 38 512 23 889 21 255 88 889 68 744 62 87 92 940
86 587 49 675 55 989 83 597 61 595 30 277 5 995 53 774 17 78 45 662 72 158 11 235 71 198 34 886 93 203 39 287 87 383 78 32 42 760 59 656 74 565 20 832 8 478 31 202 70 50 12 138 32 883 54 230 62 430 51 769 84 804 18 535 80 999 37 192 77 871 95 690 99 776 89 40 66 926 60 415 96 717 50 535 79 799 27 800 98 932 92 137 0 561 85 996 94 559 26 286 48 722 25 705 33 358 13 536 76 515 19 380 65 2 28 175 16 717 38 718 58 764 2 50 3 700 36 573 43 756 44 156 67 329 21 939 68 590 10 401 64 486 46 799 91 742 97 412 41 587 69 463 57 372 52 222 63 869 73 503 15 243 40 229 35 814 14 416 4 731 88 863 7 688 24 608 6 878 56 305 47 314 9 777 1 760 22 672 75 61 90 209 82 183 23 923 29 425 81 590
30 754 34 315 52 352 83 140 96 894 49 345 44 180 94 892 62 891 40 186 54 132 61 714 73 982 53 41 26 993 29 419 9 584 33 873 27 279 87 121 10 51 45 725 15 744 11 949 1 580 12 247 74 290 41 160 36 612 65 841 99 105 35 574 63 640 95 787 66 367 42 487 92 313 70 193 84 287 80 763 71 446 14 632 88 433 89 426 8 125 28 46 0 783 4 45 38 80 19 211 39 606 82 940 21 4 72 839 68 657 47 133 51 685 81 753 60 296 69 606 17 726 2 562 22 885 32 183 43 276 31 556 86 951 98 639 5 90 25 930 91 335 78 105 97 311 6 813 24 256 7 354 3 643 77 31 56 916 59 634 58 473 46 552 79 753 64 437 76 398 48 619 90 650 18 677 13 576 20 621 93 610 37 390 16 857 55 705 50 315 85 525 23 859 75 658 57 844 67 926
43 525 52 630 75 610 67 465 24 12 97 980 60 173 4 151 30 597 99 650 84 595 9 351 87 814 17 965 8 594 21 224 39 436 94 453 78 687 29 130 74 471 7 108 55 508 95 669 58 706 23 108 68 141 61 389 81 879 10 738 27 587 48 73 12 375 70 627 20 730 32 711 45 911 63 785 31 429 47 653 11 566 22 625 98 857 51 38 16 547 41 581 15 63 37 424 25 987 53 881 66 35 6 382 1 104 34 932 89 50 69 207 3 957 54 661 42 616 50 73 86 357 28 655 62 431 83 51 49 44 0 587 71 484 46 191 33 182 96 649 57 131 72 224 40 611 91 914 35 794 92 349 64 708 80 644 56 771 59 985 85 7 76 355 38 452 88 999 5 21 93 193 65 344 18 583 36 317 19 682 73 448 79 983 14 210 77 254 82 356 44 297 13 359 90 403 26 651 2 765
93 379 71 399 10 339 13 331 21 496 96 967 74 874 42 447 83 581 77 519 25 507 15 785 23 179 56 183 35 268 94 231 99 596 95 245 66 507 51 474 46 807 48 629 82 649 90 650 45 256 7 538 2 167 31 279 3 53 73 415 24 405 81 13 36 508 6 191 30 818 29 699 98 903 85 837 62 533 41 96 18 906 12 665 76 273 14 586 75 283 54 960 27 928 89 52 47 599 43 879 5 14 61 123 88 526 17 355 49 566 16 534 34 957 8 783 91 267 59 72 57 121 68 387 84 68 11 316 44 339 92 574 52 682 58 675 72 399 63 144 20 750 33 268 80 318 22 631 28 555 78 625 69 764 32 428 38 59 39 449 55 668 9 728 64 398 70 256 60 911 26 648 40 277 65 647 67 715 87 986 79 236 0 697 19 592 53 763 50 269 97 996 37 406 86 887 4 953 1 248
74 898 96 532 82 714 75 135 78 383 63 308 7 533 43 753 48 746 90 813 71 643 47 219 16 798 94 646 2 870 10 811 44 173 93 360 37 456 54 730 29 984 13 78 15 662 45 646 62 469 51 843 39 860 81 747 83 176 4 639 3 707 92 742 12 181 40 397 57 301 67 934 66 577 28 20 52 353 77 671 33 656 55 656 61 194 23 132 99 24 0 717 59 754 19 600 69 229 1 71 24 851 14 193 17 990 42 128 11 254 34 634 18 677 89 127 27 653 6 764 64 28 84 681 22 242 86 104 87 43 46 231 65 755 88 507 31 974 79 4 21 525 32 791 38 466 70 65 30 565 95 249 26 136 5 167 25 142 76 436 91 866 97 153 41 644 9 786 56 83 72 67 85 319 50 194 98 51 80 226 73 555 60 867 58 176 35 250 53 92 8 171 49 416 36 406 20 535 68 484
81 187 45 367 35 956 76 412 43 965 38 156 14 408 71 495 85 921 22 283 97 62 46 347 28 937 61 553 73 869 8 320 54 882 44 756 94 525 77 378 21 164 13 650 98 651 31 276 30 975 59 917 56 989 41 43 19 777 32 334 6 255 50 20 89 4 67 130 33 467 24 883 49 165 3 925 75 846 96 545 40 742 5 562 57 759 80 745 52 550 82 741 36 452 16 655 48 342 29 165 39 509 78 173 60 492 47 97 4 33 2 20 84 884 69 350 51 375 88 155 17 594 25 434 74 189 87 231 95 333 10 944 55 244 65 791 20 925 0 544 92 461 62 867 1 5 72 178 93 892 11 793 23 340 91 367 99 466 70 915 26 205 42 789 12 746 27 512 66 934 86 797 53 41 9 813 90 637 7 986 15 48 58 744 34 46 83 648 64 877 79 137 68 738 63 822 37 533 18 126
15 770 23 961 29 591 11 425 31 241 74 327 36 202 26 376 75 575 18 277 51 422 27 200 94 722 62 501 22 104 88 343 34 566 50 184 38 791 80 405 14 69 85 860 32 59 10 782 54 266 9 626 35 357 5 463 68 151 71 303 92 449 2 58 17 439 25 700 98 193 89 943 67 902 53 580 60 795 41 265 24 156 16 217 72 251 61 179 8 880 20 20 45 491 3 461 21 689 1 271 6 406 87 39 76 88 4 648 43 564 78 712 13 201 73 21 65 255 0 723 48 545 56 999 96 789 66 119 86 593 81 725 79 366 19 74 91 552 7 597 47 789 93 833 95 391 55 208 90 428 59 287 57 133 40 811 49 520 58 887 97 867 99 526 69 59 64 959 39 898 84 275 83 48 33 123 42 112 46 789 77 153 12 931 52 706 70 747 63 428 82 339 37 531 30 263 28 900 44 773
52 579 93 855 68 868 49 668 36 667 96 431 50 510 16 343 47 876 35 880 40 746 34 705 77 615 11 977 4 954 7 753 85 951 64 913 69 210 90 51 72 875 29 886 43 989 58 50 59 215 26 542 8 378 37 656 14 362 95 231 15 853 98 395 10 251 75 957 28 418 91 142 20 196 9 288 92 333 31 481 80 657 70 726 2 461 71 910 78 914 22 476 25 655 89 554 56 675 42 421 62 750 30 515 76 676 66 164 39 623 51 140 17 765 65 676 46 67 1 130 3 426 12 266 41 438 84 834 18 52 23 723 45 477 67 826 97 767 27 656 53 388 21 248 5 656 61 586 94 101 57 851 38 943 32 299 44 877 99 76 13 354 88 715 83 224 24 560 87 818 74 827 48 373 82 125 0 550 55 546 33 572 81 598 86 925 63 762 19 531 73 781 6 546 60 934 54 376 79 396
99 752 66 418 96 513 3 913 10 796 57 199 46 519 92 843 11 178 29 498 38 569 24 53 70 952 91 871 69 925 20 414 67 903 54 975 42 825 4 545 27 839 93 531 0 848 62 176 87 706 76 932 41 368 52 441 59 929 39 961 56 887 5 258 97 586 13 708 22 454 88 294 17 763 1 618 86 630 45 268 48 897 37 292 40 751 60 432 78 89 7 974 84 944 28 392 19 191 94 60 61 984 6 173 89 965 65 732 82 195 72 748 25 107 98 756 21 96 32 144 31 517 30 521 8 199 55 598 80 154 34 321 50 344 9 501 12 352 23 374 77 446 83 951 81 725 51 103 53 643 14 985 68 441 26 940 36 965 64 443 58 287 73 781 33 510 43 724 47 194 85 128 16 905 95 893 75 36 2 894 79 176 49 344 18 50 15 89 44 331 71 53 90 475 74 612 35 755 63 840
58 799 49 391 22 852 71 331 47 325 61 789 96 609 29 556 16 628 75 972 53 425 11 266 1 635 98 304 45 471 76 729 79 140 52 412 18 847 34 80 19 938 40 902 81 28 68 747 23 212 25 606 60 607 48 914 5 226 56 907 17 306 64 637 27 20 83 722 51 987 37 378 74 818 26 828 72 684 8 69 12 542 4 866 9 271 14 891 67 54 80 447 7 838 88 802 93 413 65 315 43 176 39 424 41 385 0 872 46 952 70 719 84 391 69 787 44 640 59 2 2 394 54 568 85 915 89 575 33 67 32 210 30 671 50 641 36 467 28 822 63 569 86 8 57 571 21 650 35 627 3 655 24 436 62 552 38 664 66 410 91 451 55 481 82 745 92 306 73 692 78 152 95 240 13 231 87 415 94 964 97 592 10 857 31 768 77 881 6 888 15 594 20 440 90 443 99 973 42 123
69 682 73 936 47 260 60 770 67 432 84 385 96 1 38 821 35 75 70 77 7 185 95 46 31 473 11 131 40 284 83 130 29 976 55 249 79 431 90 839 88 585 25 462 80 198 37 466 85 672 15 56 94 310 27 259 57 80 98 114 36 335 61 38 99 227 64 790 76 737 19 894 62 727 20 635 51 918 53 175 16 260 82 115 77 605 14 368 43 554 63 212 2 527 24 476 6 528 34 225 59 354 30 156 97 567 81 516 39 235 56 906 17 421 9 178 74 920 1 84 93 453 75 187 48 979 87 451 86 579 44 628 50 699 8 1000 13 469 12 339 49 629 89 802 21 461 23 750 46 272 0 814 41 244 45 697 68 213 78 987 42 337 58 746 92 549 72 232 33 350 71 898 10 100 28 573 22 379 5 147 66 692 54 395 91 676 18 64 52 789 4 641 65 653 26 710 3 655 32 364
80 31 99 709 13 546 16 186 21 658 4 810 59 69 34 994 33 586 49 717 11 923 89 412 35 462 52 561 81 531 44 201 2 651 71 789 29 558 56 566 39 791 6 447 73 604 27 731 41 433 31 568 18 543 23 210 75 750 90 215 95 353 76 142 69 111 53 414 54 514 64 786 88 126 12 635 46 905 78 322 24 391 14 196 30 963 9 82 83 724 8 411 63 906 51 586 48 488 55 593 94 933 82 314 36 157 93 618 37 541 10 264 19 816 42 852 1 455 74 99 91 978 67 373 58 677 84 402 20 618 98 545 97 152 15 118 17 918 40 237 79 768 66 905 57 569 26 915 43 971 86 490 50 134 5 354 32 388 60 351 92 698 85 704 3 411 28 517 61 88 70 903 96 19 38 510 68 782 45 306 62 696 72 63 0 668 77 155 25 775 7 933 47 789 65 282 22 984 87 364
55 142 54 955 1 582 94 428 35 643 84 533 23 455 8 896 26 993 32 115 59 902 88 28 25 486 90 225 4 102 10 514 16 60 69 196 33 513 38 769 20 117 87 870 98 471 85 43 78 793 99 900 91 2 95 506 77 754 5 174 18 174 31 254 30 640 71 435 86 814 34 5 41 89 79 175 75 625 27 847 70 192 97 914 74 180 60 693 47 150 83 269 76 73 17 86 28 478 80 155 15 29 62 454 21 970 81 34 50 655 6 819 63 204 53 398 67 155 19 252 58 351 89 872 51 31 46 825 82 771 12 224 24 701 2 914 61 862 0 548 36 359 64 677 43 256 14 75 37 25 93 854 56 744 96 578 57 88 29 453 39 266 3 442 9 561 49 479 66 58 68 437 45 292 48 218 11 449 22 539 7 166 44 402 73 782 52 133 13 190 72 112 42 577 92 397 40 927 65 53
26 280 55 456 33 92 28 443 30 756 45 825 13 899 43 596 18 126 21 76 10 88 46 690 35 195 25 363 92 858 29 858 31 559 65 552 64 234 61 597 6 246 3 600 4 327 58 645 22 765 0 976 27 623 69 232 57 62 9 623 81 696 38 340 84 554 47 848 44 365 85 784 54 873 99 170 87 404 67 338 93 190 14 373 41 252 75 418 90 798 62 523 74 667 80 874 5 158 7 153 78 693 82 112 19 764 48 337 11 498 24 34 94 286 59 758 39 382 17 109 12 623 50 434 15 484 60 610 1 328 23 71 37 964 68 334 98 515 97 952 83 41 66 740 70 370 77 876 2 752 42 721 49 718 8 703 51 282 63 459 86 420 16 460 91 362 32 95 96 802 52 946 79 674 34 525 40 735 89 642 76 168 36 363 95 352 71 883 88 422 53 323 73 110 20 146 56 351 72 57
52 229 74 993 59 325 70 982 93 792 91 474 14 312 36 986 73 1000 69 329 46 33 39 745 44 307 55 51 15 260 4 205 9 297 41 359 82 244 43 275 80 106 10 800 87 224 8 477 68 780 49 276 89 307 11 723 20 872 97 60 21 330 34 263 25 251 22 711 81 470 32 892 67 995 90 957 24 233 18 514 63 407 6 646 99 621 16 873 29 985 38 237 64 912 95 406 83 440 40 588 0 364 28 823 31 525 98 661 61 355 51 551 57 327 7 130 27 407 92 447 2 26 26 617 58 423 54 522 47 10 72 288 60 318 45 42 62 350 56 545 77 982 5 564 17 736 86 250 78 42 85 917 84 113 37 715 71 968 65 832 42 768 48 405 94 501 12 733 19 83 3 364 96 251 88 743 33 782 76 608 75 374 79 290 30 32 53 422 1 780 35 462 13 638 50 846 66 10 23 285
61 247 82 840 95 363 27 709 77 806 32 840 49 459 43 539 4 534 17 403 42 794 50 173 65 864 60 533 93 29 90 473 76 807 45 137 79 494 98 103 97 709 55 180 44 419 67 367 10 734 12 710 73 908 68 577 5 698 35 174 47 790 24 424 34 425 26 673 13 269 94 737 52 446 96 934 87 622 33 878 80 350 25 313 83 34 3 553 15 330 99 474 1 406 78 583 6 543 29 529 21 87 56 475 18 71 40 649 72 540 74 84 48 753 31 614 7 404 28 13 59 235 71 580 86 541 54 566 92 431 14 181 38 46 88 396 11 508 84 735 75 813 51 394 30 971 16 776 69 674 91 634 41 530 39 670 8 525 57 68 19 606 58 152 22 427 23 721 36 841 37 626 46 299 66 308 2 995 89 329 85 158 63 46 70 76 53 468 9 581 62 317 0 63 20 610 64 933 81 745
87 467 37 838 74 573 6 379 73 139 57 540 11 376 84 842 23 397 83 127 58 646 55 498 36 464 76 520 0 637 43 587 7 358 3 157 89 420 20 188 54 889 25 11 99 504 32 874 31 290 98 570 44 712 40 241 15 148 14 940 86 283 16 701 29 575 95 169 18 322 82 989 8 697 72 394 24 775 67 893 10 47 51 127 85 788 1 343 45 673 41 391 96 745 59 93 39 195 47 596 60 589 52 878 66 199 4 577 61 189 80 675 53 896 12 25 33 539 88 868 75 146 92 518 71 558 63 243 94 613 2 858 64 271 56 133 78 328 49 829 22 700 35 32 90 691 9 179 13 477 48 414 17 300 93 561 26 875 81 549 91 419 27 884 19 592 79 80 38 321 21 583 69 586 34 773 65 379 30 231 50 506 5 147 42 445 68 404 77 881 28 1000 70 881 62 118 46 945 97 229
68 38 86 713 90 769 4 503 99 21 67 471 76 771 27 595 9 959 66 161 58 927 7 93 46 491 21 74 20 547 85 852 55 292 30 655 77 898 62 701 88 510 74 238 57 136 25 99 44 937 93 379 83 648 8 608 98 918 40 1 3 116 10 587 96 790 80 115 22 668 48 374 24 58 69 367 89 763 1 930 50 861 65 699 11 682 32 633 33 78 29 64 92 647 64 760 42 738 82 767 70 81 54 951 36 678 37 812 45 538 53 135 39 474 56 294 26 471 6 743 15 112 91 279 95 628 73 778 71 172 52 895 97 872 41 200 63 174 18 895 5 416 0 935 43 354 16 20 13 632 49 831 31 265 81 75 35 355 23 407 59 544 72 835 34 467 12 703 87 62 84 851 38 572 61 643 51 660 19 625 14 467 47 280 17 149 75 844 78 357 28 854 79 572 94 223 2 922 60 562
68 228 49 331 41 760 37 495 85 610 53 359 6 347 94 545 86 343 28 383 14 866 77 317 99 107 81 382 34 565 52 280 65 75 80 600 60 690 7 11 47 875 48 313 74 343 39 128 29 582 78 524 59 874 32 859 43 914 50 985 91 149 23 256 55 121 87 535 21 773 46 701 0 849 90 673 84 409 17 443 16 573 11 847 20 903 83 783 69 301 67 828 73 634 18 767 57 945 44 40 36 272 56 491 63 579 13 969 31 256 82 130 2 17 35 139 95 8 9 310 1 370 33 809 45 781 27 373 42 160 51 510 66 684 30 445 19 475 58 229 12 333 76 130 8 991 75 649 38 503 98 55 4 636 89 26 92 366 61 240 10 323 54 117 64 985 15 983 70 608 22 910 71 576 72 107 3 2 97 308 24 531 25 193 79 816 88 978 93 726 40 558 5 958 96 942 62 553 26 10
83 988 53 191 85 115 50 970 14 792 86 520 52 118 42 339 3 282 30 587 37 341 97 622 71 869 58 644 64 754 45 364 96 638 41 907 56 597 75 95 47 820 82 629 12 263 73 290 63 320 90 864 11 269 32 206 89 30 68 841 40 23 9 251 22 865 2 636 99 552 29 599 4 692 59 831 51 528 1 998 8 477 78 52 91 252 17 454 23 268 98 497 67 695 39 197 25 401 88 765 27 162 94 593 20 172 19 65 10 896 76 732 62 838 80 704 79 389 61 674 7 869 69 116 65 956 87 817 18 508 95 911 13 102 43 612 44 624 74 828 16 384 84 692 36 151 31 552 92 294 21 987 70 388 66 775 48 12 77 822 6 717 46 727 34 164 24 254 55 230 35 243 54 585 81 571 38 830 72 837 26 106 57 246 49 238 0 124 60 226 93 737 33 466 28 669 5 956 15 702
13 480 21 361 34 195 33 897 35 750 49 555 72 160 97 490 58 888 6 620 98 45 9 939 38 870 1 133 66 854 56 578 12 636 44 672 32 967 59 307 31 268 88 588 18 856 20 702 96 182 70 211 93 110 45 936 69 775 37 297 83 859 89 81 91 599 16 235 86 237 78 297 2 348 54 570 3 844 76 471 92 197 52 931 85 853 14 808 95 857 50 836 7 316 24 48 39 645 77 28 0 182 82 593 23 844 75 368 62 260 51 941 47 440 26 62 57 187 71 857 42 975 43 967 5 337 22 424 30 826 19 942 74 202 84 504 4 535 48 168 40 408 11 630 81 582 36 503 15 841 8 57 55 736 25 47 53 162 80 221 28 787 27 435 61 730 63 543 10 866 73 309 94 553 17 968 87 505 41 33 99 775 68 920 79 87 90 604 67 25 46 384 29 140 60 542 64 13 65 411
87 778 2 673 89 903 39 858 29 535 22 661 85 805 11 699 81 984 93 946 27 797 43 125 10 274 40 929 84 334 67 59 79 370 98 880 61 651 80 930 66 621 68 640 53 172 31 433 9 369 5 132 64 95 46 692 59 802 94 623 26 788 90 109 24 960 58 522 18 606 12 136 16 198 30 10 34 597 7 696 48 118 56 482 47 32 36 387 13 399 44 970 76 935 28 679 45 608 70 324 49 823 32 704 35 367 3 926 75 255 99 560 55 690 38 273 17 151 57 57 91 887 72 477 73 721 37 850 50 111 20 527 33 63 15 715 52 908 62 272 77 284 60 558 51 260 97 171 95 31 74 84 96 958 4 138 21 41 14 985 82 345 25 85 63 992 8 998 69 947 86 41 88 68 92 57 6 271 78 873 19 862 83 539 65 280 23 596 41 713 1 926 0 426 71 923 54 392 42 496
32 392 53 68 33 447 92 776 30 279 16 495 70 366 38 668 57 914 84 61 61 208 62 421 10 415 79 56 24 58 96 112 25 358 87 804 95 870 88 937 68 906 58 64 74 599 2 366 8 352 14 720 83 807 46 773 66 61 36 618 49 389 93 563 29 364 73 314 28 266 15 122 44 980 42 493 67 938 23 910 60 311 18 695 4 528 12 829 9 799 51 809 31 905 86 585 19 20 55 258 80 427 72 603 21 289 35 305 90 743 75 341 5 508 71 980 37 833 52 515 85 163 17 872 81 464 99 575 20 124 3 558 6 689 69 961 59 45 65 158 56 470 98 391 22 794 27 427 41 948 82 766 94 957 7 651 76 498 47 317 34 712 78 441 11 453 64 154 1 974 45 272 40 768 26 468 48 655 89 838 13 265 50 621 77 858 97 882 63 655 91 9 54 333 39 756 0 391 43 471
90 152 63 576 26 350 33 75 22 543 50 479 99 305 52 61 48 198 64 314 70 296 49 450 76 551 28 371 68 9 56 108 75 854 11 322 5 112 98 801 0 598 85 96 3 716 86 349 7 285 21 388 37 789 30 677 18 954 89 704 9 226 2 666 16 775 81 871 39 511 55 61 23 929 1 941 58 667 83 149 12 972 77 226 87 535 29 322 43 564 53 797 73 643 71 453 72 54 51 98 82 819 79 982 15 61 38 375 66 166 84 369 32 592 41 537 88 911 46 446 45 144 13 301 80 108 97 188 4 520 92 821 17 708 94 202 54 661 91 410 19 262 10 418 62 725 78 601 96 348 69 418 25 844 47 739 44 590 36 711 61 497 65 12 57 795 59 16 24 871 31 536 14 171 67 700 42 223 40 237 27 567 34 114 6 307 60 729 74 634 35 795 20 493 95 121 8 377 93 654
38 518 88 386 84 365 78 32 89 131 81 568 24 930 30 909 56 58 34 377 91 855 94 231 70 842 8 629 25 782 87 434 96 184 42 909 18 646 19 346 63 566 39 4 58 355 20 250 41 982 85 86 22 248 29 322 82 908 35 292 53 946 99 996 92 465 90 489 28 253 51 299 77 908 50 317 57 957 27 328 60 891 14 515 5 979 67 650 15 799 9 864 4 519 13 337 10 165 73 555 17 796 31 736 80 545 54 835 47 215 65 557 95 885 98 482 69 377 45 981 75 503 12 324 61 668 66 825 21 57 11 91 1 338 74 519 76 938 33 147 3 697 0 639 93 490 43 725 36 403 40 875 83 746 72 386 16 754 23 945 62 58 59 366 37 561 52 608 64 516 44 390 55 261 86 357 6 277 26 879 2 290 48 201 7 180 71 245 97 370 49 432 68 635 79 60 32 904 46 193
56 915 68 415 99 667 81 29 86 84 87 899 16 702 15 782 23 793 11 646 34 676 61 853 63 714 24 913 48 97 91 472 92 571 14 312 85 795 26 430 3 874 64 562 37 399 44 88 46 990 38 57 76 376 22 735 50 938 55 160 60 83 41 596 30 481 49 636 35 798 65 879 29 124 90 72 66 990 5 951 93 383 82 185 67 832 19 506 72 809 10 258 33 351 57 283 17 386 73 229 71 140 95 694 1 439 0 839 43 228 70 328 84 465 8 399 83 67 20 159 80 787 36 675 4 430 13 11 6 114 51 998 69 574 52 321 54 431 96 178 88 201 42 706 7 152 31 846 78 362 77 484 59 925 97 148 39 448 74 156 25 773 94 114 75 885 47 975 27 881 18 122 98 517 62 628 89 992 12 72 58 350 21 23 9 314 40 392 79 278 28 92 53 689 32 866 45 848 2 566
97 920 98 195 68 657 41 28 17 871 96 801 36 479 42 894 44 903 78 474 12 224 31 770 52 480 33 322 19 136 35 173 67 67 11 247 71 301 60 376 5 65 18 362 38 253 0 513 28 554 86 293 72 967 1 523 58 841 77 155 47 679 50 827 10 740 23 457 26 634 30 751 76 698 62 727 89 497 66 933 53 782 45 586 49 979 84 102 8 160 81 473 14 179 27 925 75 738 9 522 79 537 21 848 59 55 54 705 13 612 37 866 16 519 24 172 56 221 3 458 7 664 90 998 57 335 22 763 4 527 80 886 88 98 43 177 92 860 2 659 91 286 20 957 73 347 85 686 32 381 63 909 82 7 40 180 83 553 65 299 93 969 48 199 34 869 99 496 51 30 64 896 15 808 6 797 29 702 55 155 69 219 87 566 70 137 39 222 94 76 61 652 95 772 74 927 46 603 25 389
28 185 84 186 39 98 3 961 17 157 87 148 63 473 40 724 61 442 33 614 10 127 65 699 0 549 72 249 81 421 92 917 67 562 55 363 79 132 96 480 13 819 5 732 46 223 26 252 95 767 90 120 85 803 51 248 88 776 6 744 74 138 83 23 42 293 41 23 37 167 27 574 11 53 52 966 25 188 22 413 60 349 56 220 15 296 93 40 47 793 23 694 36 844 14 249 57 591 99 567 58 556 53 772 1 689 73 916 43 611 18 71 69 336 97 846 21 431 86 427 75 542 31 125 48 427 80 931 59 164 12 982 77 219 89 864 62 626 2 481 98 426 38 958 19 709 78 153 32 120 91 895 54 202 49 48 94 632 45 426 76 209 7 815 82 77 4 592 34 948 71 751 70 220 16 739 24 423 30 591 66 540 8 651 50 258 44 474 29 522 9 829 20 962 68 212 35 401 64 306
51 222 63 721 17 527 12 450 46 900 16 738 68 755 82 908 19 515 96 213 78 35 52 683 45 388 95 671 33 217 0 702 88 10 54 345 25 53 70 332 15 632 39 429 59 934 21 257 89 241 80 211 30 98 87 418 69 699 27 884 4 758 94 513 42 661 5 882 26 663 93 830 58 415 20 186 28 246 57 362 22 185 1 775 97 417 64 920 83 276 72 148 56 111 67 475 71 684 23 854 65 756 61 910 14 487 77 356 50 994 43 404 48 295 9 443 6 560 36 613 24 451 7 562 85 780 8 825 91 932 84 727 98 677 79 548 99 43 31 37 18 780 35 950 92 248 73 683 81 992 37 438 29 549 60 473 75 920 41 130 66 872 44 985 40 627 32 261 11 544 76 304 90 419 86 478 74 479 3 864 62 328 53 657 2 414 55 259 10 217 34 365 47 270 13 366 49 382 38 41
34 770 24 456 72 305 28 819 45 443 12 645 7 338 22 463 27 515 47 883 6 714 20 944 5 914 33 680 13 415 93 550 38 711 59 574 39 286 37 172 1 870 14 805 67 398 69 756 73 808 52 171 70 945 30 554 85 944 21 354 31 62 79 114 48 570 98 414 10 793 43 119 68 958 80 825 58 829 87 705 75 386 50 61 97 568 19 345 76 485 54 622 78 580 40 140 26 544 16 9 99 381 42 426 56 263 64 333 82 678 65 122 53 621 96 805 55 630 4 732 57 422 9 414 81 840 11 314 74 309 62 267 15 737 36 395 61 198 77 507 71 723 0 990 91 598 46 404 29 414 18 216 35 382 63 502 2 869 94 27 49 991 51 350 41 94 8 563 66 703 92 637 88 243 17 597 95 17 90 733 3 758 44 758 23 467 60 712 83 442 32 517 25 841 84 868 86 828 89 326
93 399 84 351 32 704 41 396 57 299 80 595 96 584 48 34 45 441 44 414 46 775 33 687 3 816 21 400 34 212 6 188 9 825 85 914 13 482 43 810 40 304 51 256 25 500 71 205 50 100 4 810 77 870 99 855 30 512 23 829 68 167 52 186 8 396 88 376 60 666 27 54 73 885 64 358 78 283 5 731 16 584 74 584 95 894 83 644 19 119 65 244 67 996 55 384 2 138 62 542 22 47 59 326 26 495 31 705 56 653 75 468 81 836 10 649 37 185 98 316 15 264 76 616 79 820 0 284 49 1 70 780 12 763 14 688 35 1 94 338 72 810 24 222 89 474 11 1 7 166 58 342 86 1000 20 629 17 864 36 28 47 134 61 62 69 750 39 788 63 664 66 588 53 307 90 752 92 199 1 209 97 847 82 521 18 92 28 748 54 449 38 911 29 940 91 533 87 424 42 351
91 993 87 450 75 529 1 480 82 929 76 565 43 539 60 202 3 95 54 527 7 174 59 292 80 448 14 846 94 210 64 584 73 440 24 22 77 644 57 45 13 107 70 487 67 99 27 576 32 391 45 218 68 929 17 553 16 278 2 761 98 37 6 69 29 834 61 546 23 661 38 397 58 841 69 1000 56 176 74 162 12 72 92 791 34 850 22 20 10 724 95 402 65 617 66 462 83 923 81 722 15 868 5 375 79 873 47 212 62 627 89 111 42 135 99 736 8 449 93 539 25 70 88 418 33 774 96 48 44 384 0 719 51 929 19 712 46 623 21 238 26 371 20 524 55 352 9 112 53 342 86 703 63 599 4 541 49 253 11 594 72 102 31 733 48 797 97 817 40 856 35 127 41 9 18 977 50 167 36 322 39 899 71 36 52 245 84 117 30 262 37 243 28 880 78 565 85 201 90 30
8 495 93 43 81 238 58 923 77 321 49 135 33 672 45 49 13 501 73 421 87 122 67 888 7 163 31 378 36 13 54 672 39 193 55 755 62 986 46 354 65 626 79 338 69 501 89 582 23 722 92 71 43 634 28 322 83 820 41 919 56 2 61 787 50 604 63 571 10 117 51 195 35 944 52 335 94 571 64 432 57 921 38 853 9 878 26 989 90 656 82 301 2 655 4 391 40 651 37 28 66 873 18 894 84 902 27 319 5 203 74 614 0 350 60 642 88 14 59 409 29 562 34 833 96 238 91 122 53 930 6 689 75 54 15 489 3 345 12 828 16 116 21 518 19 447 42 136 86 435 70 988 17 191 1 955 20 776 78 27 47 616 97 357 44 492 24 81 68 62 25 570 71 71 85 191 32 728 22 795 80 254 11 916 14 124 30 151 95 747 72 944 98 135 76 603 99 331 48 207
76 305 9 115 53 630 85 728 86 268 38 699 88 767 11 8 62 293 0 655 83 994 1 248 35 28 20 668 28 893 5 688 77 54 2 449 79 927 45 814 97 666 19 613 16 294 55 399 41 56 36 622 48 109 96 601 13 836 39 643 81 609 84 499 93 266 82 343 99 93 17 873 87 140 57 131 69 804 32 671 29 495 73 382 49 3 70 946 80 876 52 227 78 9 23 686 43 738 72 952 98 742 58 927 8 56 18 14 40 65 33 911 46 48 51 482 14 110 44 392 91 79 71 535 30 20 94 279 34 257 68 861 3 397 89 30 7 938 65 202 64 334 63 909 21 279 59 963 37 430 90 228 95 379 24 864 31 988 25 606 61 206 15 449 67 97 56 269 26 695 27 529 22 484 12 375 50 778 42 757 6 300 54 690 60 580 10 305 92 312 4 505 47 787 66 992 74 754 75 891
35 691 32 341 87 659 90 476 38 107 20 3 41 256 52 410 1 630 78 853 45 97 16 414 84 302 88 83 67 994 15 677 53 370 79 929 3 579 74 51 64 624 21 750 22 890 93 251 28 270 42 318 23 377 7 924 82 538 8 44 76 433 12 235 31 474 4 800 10 885 96 521 17 214 81 969 48 180 33 818 72 217 9 951 71 838 34 10 27 190 47 775 63 439 86 211 2 38 69 980 29 762 14 135 36 80 24 878 66 173 70 134 91 922 58 234 59 826 89 133 55 340 54 894 5 573 19 867 25 84 18 511 57 985 11 625 80 267 68 601 62 246 49 158 73 119 50 874 98 453 99 764 56 754 83 907 75 724 51 898 77 967 46 380 92 124 85 687 13 796 26 59 44 623 95 112 97 899 37 105 30 176 0 998 40 691 61 449 6 459 39 927 65 108 60 398 94 843 43 359
71 912 65 480 62 658 8 595 14 476 40 274 13 243 15 633 61 894 70 667 42 67 57 47 21 728 93 966 16 638 31 695 6 450 91 97 34 942 96 388 98 270 84 751 89 687 4 149 25 917 77 394 76 925 56 890 95 239 36 265 54 7 43 783 41 464 52 281 5 21 63 748 47 333 85 387 23 612 27 838 50 286 72 650 9 434 7 470 83 750 1 87 49 676 78 580 12 653 37 307 26 782 44 160 64 471 35 960 92 498 90 884 86 764 67 460 53 41 3 409 55 280 24 603 88 840 48 941 45 494 17 584 59 10 94 38 18 606 66 952 33 227 32 342 11 390 68 956 0 532 22 442 20 68 58 657 80 490 10 721 79 89 28 213 38 281 97 77 30 736 60 519 82 311 46 689 73 38 51 35 69 995 29 504 87 988 75 626 2 27 19 589 99 976 39 498 81 469 74 13
5 914 43 511 36 381 29 325 35 754 20 13 65 398 64 704 58 934 50 393 56 956 28 73 6 937 96 251 19 69 14 258 52 256 16 298 80 896 74 223 87 30 90 132 73 717 66 226 92 367 3 696 95 420 41 556 47 793 62 723 34 234 8 612 27 454 60 435 2 222 70 975 83 382 11 307 23 978 31 12 22 34 44 707 57 221 0 274 93 931 33 418 81 829 25 601 53 457 59 211 39 730 54 562 17 871 79 563 94 829 97 452 67 148 98 267 12 943 15 644 38 37 42 413 75 86 32 416 48 381 21 111 71 666 89 920 51 286 63 239 45 318 78 25 72 905 77 922 40 786 99 720 82 642 61 222 24 742 88 191 68 831 91 720 26 584 46 975 85 503 9 66 76 798 69 666 10 615 18 397 86 543 13 987 49 559 37 559 55 836 7 293 4 772 30 792 1 757 84 516
46 159 12 847 37 669 0 284 76 106 48 308 50 23 97 781 36 50 38 578 98 322 2 767 89 415 71 379 77 240 32 944 70 505 95 479 72 125 22 815 57 373 42 667 61 554 27 108 17 253 10 562 62 840 85 566 18 558 11 779 40 74 58 592 14 635 23 182 73 204 59 801 79 150 9 500 6 424 26 518 16 455 96 954 80 543 54 927 63 61 55 513 1 84 90 267 92 841 83 542 47 908 82 344 15 402 87 953 84 578 28 395 34 698 69 340 68 479 25 176 49 984 24 154 20 462 56 527 13 159 4 825 67 374 64 163 5 436 93 37 65 456 74 600 51 205 53 755 60 816 33 632 52 348 7 239 41 497 30 506 43 410 35 410 45 161 39 577 81 465 86 19 94 660 99 324 31 890 44 328 75 580 3 343 8 389 78 490 21 861 66 421 88 255 19 491 91 263 29 255
2 238 58 277 25 685 51 182 47 824 52 528 50 90 29 33 31 641 82 367 99 643 73 579 76 682 17 975 46 375 81 997 43 695 7 437 27 923 13 811 96 113 57 299 24 163 42 534 4 514 55 175 75 235 86 374 54 752 79 177 91 307 59 713 0 744 70 318 93 497 20 108 15 364 98 77 65 456 89 604 69 151 21 662 68 46 95 290 61 132 6 186 11 243 87 49 36 639 71 619 40 789 38 485 94 819 53 384 49 369 5 402 85 75 12 117 30 67 14 742 28 244 19 805 48 711 37 772 16 167 34 941 67 153 77 494 22 637 41 327 1 982 8 118 80 426 23 807 64 109 72 881 35 428 78 526 62 296 60 832 26 429 74 712 45 68 44 141 63 948 18 724 56 648 33 838 9 675 97 184 32 11 83 841 39 33 84 302 88 46 10 205 92 478 90 150 3 736 66 152
62 487 58 625 33 760 37 50 65 440 92 896 48 941 39 357 70 518 80 143 8 978 96 856 94 711 81 946 4 821 54 134 9 680 77 746 16 958 12 72 28 470 11 851 43 989 50 108 32 833 41 573 17 28 47 871 76 634 74 614 73 780 30 342 13 646 26 504 67 715 84 125 69 394 44 980 22 658 52 227 59 646 82 82 83 341 10 498 46 150 24 500 45 908 29 942 61 259 56 294 88 215 72 754 21 577 23 292 20 862 68 649 34 721 89 161 31 645 3 23 53 775 79 990 55 847 93 309 66 814 0 583 64 922 63 635 1 839 25 326 78 696 36 493 15 104 57 275 35 542 19 477 86 545 2 233 75 596 71 953 85 841 18 981 5 821 98 624 38 992 90 133 95 137 60 958 87 150 91 315 14 294 40 505 99 504 51 821 27 270 6 960 42 83 49 115 97 265 7 135
23 792 6 204 63 954 56 73 26 432 89 284 22 648 38 611 76 265 39 462 33 163 98 257 20 247 81 978 28 150 10 279 49 142 88 252 83 948 65 774 70 786 14 873 30 82 47 537 92 850 1 118 52 716 74 459 60 529 78 599 3 28 95 806 16 828 12 664 62 542 96 626 4 2 55 52 48 319 59 761 27 357 90 719 73 603 41 435 37 551 17 794 61 573 42 107 87 247 91 771 68 185 58 109 54 243 8 614 34 382 50 154 67 248 29 277 71 503 53 482 75 260 32 407 7 232 79 948 44 629 13 96 69 758 40 405 66 346 82 388 43 911 86 250 84 159 93 265 0 225 57 452 72 638 94 784 31 94 24 272 19 128 15 207 25 677 51 847 5 220 35 231 97 196 99 529 64 726 80 933 36 385 45 273 11 873 46 56 18 664 21 493 2 391 77 942 9 87 85 756
58 812 33 50 70 805 43 756 61 691 32 990 66 169 7 967 24 72 83 57 97 942 16 385 0 413 76 933 18 396 3 489 81 424 79 911 56 298 74 537 29 889 35 84 90 743 37 364 4 306 85 725 19 489 14 356 57 999 9 135 89 852 93 460 30 132 73 521 67 692 64 256 5 214 78 371 62 750 45 280 38 98 92 591 25 704 95 707 59 785 86 615 42 889 52 653 28 781 60 291 51 251 71 487 99 157 68 148 91 301 47 208 10 924 77 18 13 421 26 229 49 96 87 527 63 107 27 906 46 95 88 654 34 312 31 229 84 547 2 459 40 973 11 99 6 198 44 921 80 776 39 145 1 41 98 682 82 506 41 969 22 654 54 318 96 668 55 647 50 621 65 579 69 943 94 7 21 939 23 732 36 906 75 198 72 47 20 962 53 126 48 209 12 647 8 964 17 278 15 605
60 863 35 276 49 682 24 604 48 137 27 376 57 59 46 376 47 240 74 114 33 193 4 296 1 950 86 948 3 407 8 325 78 934 73 315 84 192 37 871 12 948 18 567 53 379 38 625 97 920 68 236 85 82 41 173 23 49 39 912 63 457 94 677 70 886 0 537 89 65 26 319 52 616 62 26 92 316 90 116 59 907 76 962 29 923 95 758 67 411 96 234 71 546 55 580 75 275 20 65 7 717 17 107 42 681 69 86 51 829 65 514 81 766 50 232 22 27 6 730 14 345 31 229 83 981 64 528 2 731 54 837 25 318 43 225 28 997 66 459 13 263 79 329 16 677 34 144 40 267 88 279 93 552 99 3 15 753 36 489 10 113 77 81 61 386 72 895 30 1000 21 973 45 683 11 606 56 741 82 172 98 404 91 92 5 460 32 895 80 38 58 835 19 579 9 878 87 844 44 157
29 653 0 30 88 192 51 602 94 995 15 255 45 431 65 816 68 17 17 988 19 670 33 391 79 116 64 591 60 235 22 103 83 211 30 536 91 513 12 721 50 243 80 274 48 523 5 568 85 684 86 923 28 417 18 714 72 153 92 326 11 208 7 726 97 85 76 15 87 324 44 740 26 608 4 122 20 433 77 147 54 474 75 24 8 7 81 691 70 670 6 303 31 860 56 72 24 39 57 212 89 195 38 823 99 457 78 128 49 498 71 32 42 958 23 492 3 241 43 992 27 33 61 483 52 254 21 954 35 415 93 691 40 174 46 466 25 521 62 622 66 214 32 70 10 566 16 627 58 855 73 753 53 726 39 693 84 256 9 301 1 345 63 725 37 645 2 643 67 821 69 528 90 326 13 642 14 135 41 599 96 866 55 955 98 257 47 935 74 698 36 237 82 385 34 445 59 522 95 881
19 874 93 584 47 74 83 36 58 467 33 770 69 83 23 716 16 550 87 772 53 788 96 49 22 772 35 965 1 12 78 658 6 243 24 783 77 850 17 977 26 737 0 647 99 449 86 84 61 26 42 719 62 647 29 969 66 349 94 281 65 933 74 549 34 94 82 954 79 792 95 657 81 780 97 736 13 69 37 41 41 34 80 402 60 604 27 194 55 275 67 459 85 147 49 808 20 582 48 674 9 732 25 129 2 58 3 793 31 897 8 466 73 842 14 655 36 947 32 99 52 313 76 356 38 225 4 113 5 33 15 1 70 30 90 545 45 101 7 642 10 91 50 212 68 327 84 209 12 772 64 347 56 284 28 896 54 479 59 160 21 491 40 987 88 902 44 334 46 988 18 863 75 622 57 591 51 797 43 595 89 448 30 912 91 264 39 850 92 316 63 826 98 912 11 241 71 462 72 16
2 466 35 459 7 305 53 464 18 81 17 223 22 31 91 768 62 257 15 386 23 811 95 303 67 973 58 247 66 317 11 141 3 949 80 400 9 492 10 767 82 695 30 607 56 403 64 107 50 653 85 165 60 82 78 28 28 599 45 638 8 197 21 3 71 623 29 279 27 601 36 322 59 899 26 406 34 450 74 174 73 952 33 533 75 931 96 881 13 249 0 834 76 605 19 64 87 847 31 381 5 232 46 992 69 466 43 310 37 135 49 224 83 718 52 635 89 701 84 947 97 49 41 180 72 814 32 548 54 136 55 323 42 121 68 918 63 754 16 555 70 753 40 647 88 844 92 692 57 91 81 953 77 875 25 943 24 602 12 485 65 136 1 484 6 501 14 420 38 341 98 94 48 890 20 235 86 998 39 792 90 547 61 914 47 547 44 839 51 799 93 273 99 201 94 779 79 116 4 63
19 377 81 746 79 904 37 321 20 664 44 835 35 295 9 628 51 333 93 68 41 191 64 143 99 898 6 857 22 759 88 543 14 842 36 946 92 142 31 144 0 456 76 327 91 976 94 621 45 528 59 386 7 298 42 237 40 55 29 201 27 47 80 698 84 492 48 143 72 307 11 511 62 690 70 702 33 164 43 53 61 942 96 4 16 273 77 466 12 739 68 591 34 883 87 783 8 133 30 461 17 312 69 572 50 42 13 196 95 14 10 778 74 20 67 467 82 460 15 900 54 500 26 875 89 748 65 315 60 729 63 526 3 261 4 157 98 845 25 322 66 197 24 425 83 944 86 690 53 852 85 978 97 646 57 602 47 916 2 966 18 363 90 4 39 12 49 753 5 87 73 300 75 419 32 931 46 725 38 764 56 209 52 890 23 621 1 309 78 1 58 829 71 145 55 491 21 147 28 183
65 853 1 651 17 135 0 612 3 199 37 100 50 28 62 819 39 6 73 615 95 390 84 280 38 536 94 916 99 565 30 117 93 315 63 954 10 218 20 340 90 484 31 19 25 245 54 924 92 502 82 226 21 577 24 541 59 963 74 2 5 105 61 641 18 206 43 340 47 436 66 906 97 600 91 420 36 684 52 994 7 249 19 145 49 613 51 930 72 495 15 759 80 712 89 923 68 634 57 291 67 623 78 539 58 328 14 602 42 483 69 476 2 595 96 638 48 169 81 247 76 496 53 966 77 35 83 760 26 236 40 865 13 26 70 558 6 375 27 895 22 266 34 449 32 746 75 996 29 990 45 632 23 28 41 266 28 66 11 831 9 240 35 154 56 79 71 474 98 731 55 534 85 664 8 960 64 561 16 174 87 500 33 142 12 351 79 885 46 261 88 142 44 299 60 303 4 621 86 629
58 583 74 945 2 544 54 518 10 469 93 701 7 548 26 686 19 84 92 377 78 324 3 533 1 689 40 867 11 733 73 933 72 857 22 763 32 808 5 947 94 66 55 485 9 838 12 7 66 705 85 97 33 458 28 929 80 654 43 297 27 575 25 618 56 93 65 998 36 50 59 724 57 429 49 119 13 611 83 591 81 867 79 920 34 133 14 17 75 393 48 203 38 341 47 73 16 319 44 829 52 487 21 545 87 339 35 855 15 467 4 701 68 621 77 103 0 487 45 628 67 979 98 731 69 118 71 706 17 692 96 562 62 166 64 951 89 168 53 799 20 863 84 720 23 932 86 147 31 640 50 544 70 844 42 573 76 595 6 410 8 856 39 904 18 592 61 342 95 681 30 297 37 912 46 942 88 845 51 316 24 192 60 683 99 109 97 594 41 173 90 297 29 792 91 49 82 94 63 388
57 561 54 976 99 909 76 349 38 868 82 445 21 752 26 845 67 390 58 606 55 884 96 324 97 761 80 48 3 921 66 630 4 150 91 735 48 344 81 924 32 765 19 642 25 272 2 418 61 305 65 138 89 216 63 650 36 215 6 79 16 144 90 69 88 492 0 687 44 448 77 97 13 30 43 668 62 858 22 443 83 907 92 577 5 827 23 730 15 238 28 601 47 604 14 846 56 552 53 139 18 815 20 691 1 978 10 558 35 901 37 590 94 673 46 101 98 596 72 522 74 506 68 311 27 134 93 495 64 493 60 687 73 21 34 857 49 399 12 690 45 722 50 552 41 615 17 890 39 596 30 97 24 378 9 254 87 654 75 456 51 961 29 643 7 785 52 240 70 56 11 308 42 465 8 737 86 354 79 713 84 252 85 5 31 160 40 95 33 572 59 719 78 192 71 20 95 422 69 56
19 602 96 13 28 363 88 440 45 30 94 286 56 196 11 445 69 833 53 981 49 410 72 10 41 367 79 659 8 531 61 535 17 874 86 240 71 817 52 849 57 696 70 106 38 532 32 559 68 194 66 769 60 88 6 40 34 25 12 43 90 505 48 299 15 468 2 575 33 946 51 149 1 988 47 152 22 750 40 689 18 768 83 864 36 750 99 927 29 908 62 382 13 976 85 388 7 28 24 158 0 241 64 993 35 7 55 859 78 889 65 947 59 103 27 435 30 204 25 654 14 924 44 151 20 73 9 526 42 816 67 685 77 60 4 380 23 581 97 581 87 46 31 914 74 787 91 676 95 492 81 339 46 710 26 728 63 37 39 306 93 739 73 737 3 924 58 389 98 59 84 368 82 22 76 773 37 401 75 543 21 965 10 5 5 453 16 260 80 35 54 237 89 3 50 332 92 762 43 794
45 165 2 272 66 808 18 339 19 733 93 766 22 273 32 251 82 479 30 638 46 516 92 726 98 971 5 791 63 799 73 561 31 296 33 990 26 367 4 571 79 892 34 490 36 975 39 50 52 864 29 47 80 649 76 843 37 704 8 902 20 859 38 530 50 449 59 549 65 265 6 514 60 467 89 336 13 265 94 689 55 645 57 587 68 811 35 987 85 983 91 186 67 702 75 634 7 907 42 488 87 512 62 375 53 653 1 976 28 86 72 983 51 530 24 236 17 809 88 13 56 876 97 176 3 698 40 912 69 187 90 281 41 276 99 256 77 216 71 223 64 359 74 899 23 555 11 468 78 389 48 46 61 380 70 488 10 621 95 538 14 598 21 835 58 774 9 317 54 263 83 181 44 869 81 754 49 717 25 294 12 287 0 734 47 995 16 189 84 546 86 256 27 904 96 783 15 645 43 828
37 32 2 695 91 256 52 563 39 620 47 252 72 799 8 451 71 13 54 435 93 544 3 535 11 182 21 961 99 883 22 355 49 759 35 61 74 681 61 998 64 446 98 529 32 661 67 667 34 488 17 19 33 384 86 918 42 741 75 644 1 569 20 848 80 161 92 524 6 961 5 959 23 766 26 335 89 379 55 126 19 735 29 496 43 282 59 644 95 272 88 585 70 6 78 547 87 185 82 884 96 30 0 95 41 153 16 593 73 865 24 624 76 559 44 733 65 88 79 686 40 212 90 403 53 99 25 681 77 284 45 25 12 67 57 914 31 876 69 242 56 335 28 642 85 469 68 315 60 729 58 869 50 78 9 317 13 864 36 697 94 328 46 758 4 480 7 185 97 266 38 91 30 350 66 521 81 21 83 262 10 325 48 989 27 394 15 504 14 151 62 330 51 632 63 300 18 741 84 681
59 306 48 8 69 511 63 891 29 372 25 528 60 127 14 206 65 622 95 793 8 919 13 379 75 537 41 103 78 803 16 248 45 406 3 539 62 169 66 33 68 478 89 796 1 677 57 518 43 428 85 584 19 417 30 504 5 887 28 272 56 962 73 94 35 819 58 462 33 693 91 79 44 607 11 827 12 496 83 683 39 746 18 161 42 286 99 259 72 127 90 946 93 74 27 553 52 735 71 428 20 549 26 204 9 261 2 89 17 98 47 372 23 388 82 199 36 934 81 431 70 733 34 816 46 53 98 350 50 813 77 591 92 695 24 504 37 675 80 984 88 722 96 184 4 303 64 866 61 57 7 741 40 926 86 277 32 610 53 518 97 882 55 698 0 214 87 112 6 847 38 651 22 273 76 141 54 536 84 887 67 905 10 491 15 559 94 970 31 355 51 126 49 907 79 751 21 536 74 571
14 596 70 883 31 959 28 66 55 274 92 680 66 437 54 686 86 947 5 514 65 199 99 541 76 884 26 905 41 904 57 831 44 319 47 732 60 294 18 333 62 930 15 918 90 422 94 767 12 256 67 352 3 656 98 905 88 65 73 835 56 589 48 459 2 941 0 216 58 652 24 332 85 870 75 86 40 389 69 794 79 306 53 38 96 581 25 585 81 175 29 854 82 231 87 222 68 426 32 417 23 708 27 742 20 664 22 72 77 201 89 544 52 717 72 671 45 935 10 651 33 547 19 294 42 528 91 133 78 482 43 314 83 757 9 530 4 926 36 504 8 973 71 829 59 974 97 189 16 815 1 494 50 665 61 925 17 904 39 848 64 923 80 942 84 840 7 229 74 869 11 104 93 751 49 129 35 834 30 963 34 110 95 744 38 629 46 997 6 711 37 437 13 336 51 223 21 390 63 96
26 760 1 514 48 209 57 450 34 260 43 675 38 195 79 256 9 204 44 513 15 878 90 530 91 271 32 871 62 54 2 487 72 100 17 954 53 315 35 143 14 490 82 632 78 975 99 260 18 859 36 939 70 374 76 990 40 667 60 793 94 978 98 306 47 886 29 441 55 502 28 238 97 583 92 748 80 507 52 99 59 734 24 166 41 414 63 624 83 265 12 672 25 418 64 399 54 571 68 931 56 306 16 94 50 705 77 802 75 727 19 756 31 433 49 28 65 239 27 877 95 238 42 909 4 727 5 548 46 446 51 361 10 887 33 269 85 740 69 732 3 435 96 188 39 49 58 425 93 283 81 525 67 558 21 460 8 16 45 153 86 332 89 934 37 398 66 289 30 533 7 61 11 569 6 562 22 699 88 485 20 192 84 670 74 285 71 311 73 399 87 739 0 379 61 229 23 80 13 290
5 535 6 431 47 201 51 94 2 259 32 581 26 64 28 182 95 577 34 129 25 11 77 297 81 605 83 471 56 173 65 261 16 343 29 701 21 139 72 716 3 189 99 553 84 948 66 708 35 69 67 436 93 358 8 466 86 768 19 193 78 814 1 802 91 827 15 889 33 911 96 221 97 678 18 214 48 244 71 439 45 391 68 882 49 64 7 491 85 593 27 139 54 362 82 782 74 221 13 277 75 127 46 509 38 539 20 533 31 792 17 364 61 562 94 686 98 226 9 164 43 587 89 969 53 860 69 920 22 836 30 917 57 282 55 413 70 528 76 113 39 560 64 315 0 451 41 338 58 795 36 260 37 556 40 470 79 50 73 207 52 451 87 203 88 722 4 81 80 249 63 884 24 422 12 394 42 759 44 353 23 845 59 783 50 255 92 587 10 510 60 17 90 751 11 681 14 534 62 162
13 548 19 25 44 642 49 175 56 394 50 622 21 600 88 678 45 18 52 426 4 832 15 581 74 348 16 897 76 544 80 820 46 76 69 539 98 516 83 257 12 721 23 803 63 517 73 183 17 896 68 768 26 464 38 625 96 871 35 215 31 191 57 832 8 878 60 571 30 301 10 199 99 776 34 907 65 163 59 823 64 230 27 270 91 464 81 548 2 709 18 85 29 693 32 211 42 94 82 580 28 229 0 190 87 755 61 543 39 131 58 206 20 466 72 518 53 103 55 524 94 777 9 373 71 169 5 356 41 745 54 674 37 166 77 318 89 752 3 475 33 23 67 154 62 70 93 939 1 230 78 375 84 729 90 57 24 700 25 840 11 932 40 894 43 286 36 765 79 458 48 545 6 742 51 305 66 633 92 400 95 110 47 909 14 793 22 221 70 415 86 592 75 531 97 466 7 511 85 161
15 46 57 115 59 489 77 603 19 541 9 767 49 503 6 899 84 597 70 914 43 2 20 745 65 306 14 882 92 602 52 961 39 361 53 764 21 865 50 77 44 8 10 723 48 665 34 761 96 290 8 980 71 430 22 346 95 935 0 880 99 598 28 587 79 920 61 735 86 661 17 950 16 119 97 694 30 613 56 116 37 724 46 828 90 627 4 137 75 741 33 751 82 85 27 391 12 381 80 374 85 327 25 757 72 245 5 658 88 508 74 515 55 65 81 78 36 802 47 157 11 409 38 64 54 38 41 290 78 775 76 971 93 983 2 199 3 592 51 458 83 567 18 693 13 723 32 635 67 907 29 244 94 407 63 446 26 435 35 18 45 226 42 65 66 797 31 221 91 243 64 377 7 108 69 344 98 961 23 727 62 806 24 453 58 213 73 132 60 724 40 207 87 601 89 651 1 722 68 707
48 796 43 369 72 174 39 651 19 486 69 563 10 717 59 238 75 965 76 981 47 713 13 976 21 955 15 378 49 151 70 297 37 110 55 309 51 460 5 460 23 327 6 507 14 488 84 70 89 974 85 42 92 251 2 25 12 570 98 306 95 627 30 197 82 791 16 271 93 272 34 90 25 360 38 712 96 447 88 92 83 540 99 359 78 554 80 410 18 796 44 269 91 632 77 285 67 178 24 282 29 993 90 898 46 958 63 5 4 42 8 429 26 226 74 446 65 383 22 650 40 821 1 854 86 46 97 120 7 397 28 847 79 360 54 493 58 485 41 134 87 715 61 352 31 566 60 177 62 858 52 839 42 818 57 870 64 150 11 141 36 884 71 562 3 285 50 623 33 226 9 395 0 385 81 836 27 332 66 427 94 68 35 479 17 127 56 361 20 95 73 834 68 706 45 493 53 674 32 377
71 354 4 128 83 485 77 312 54 777 2 886 20 773 63 233 53 97 70 857 57 603 82 110 16 702 65 955 68 62 35 111 50 641 32 192 46 377 42 801 0 560 90 813 49 551 61 828 55 427 6 817 26 826 76 487 80 306 62 694 33 739 22 625 39 995 40 212 85 563 44 926 91 647 31 379 73 912 86 909 34 204 43 122 51 52 75 667 1 541 78 441 58 944 3 958 37 53 81 655 27 173 89 7 10 898 87 73 17 683 59 316 5 726 74 872 48 34 14 945 19 594 29 22 52 645 95 411 15 139 41 820 28 312 94 296 99 38 96 475 30 342 38 799 24 191 66 517 8 85 18 840 47 597 72 55 60 117 23 447 67 242 79 782 12 51 92 354 98 734 64 26 25 628 45 604 9 803 69 867 88 588 97 621 11 980 56 527 21 55 36 392 7 494 84 574 13 111 93 546
92 888 25 954 44 628 32 874 16 727 67 734 54 153 3 505 40 850 72 537 24 179 96 366 84 37 93 879 68 725 38 774 89 912 82 13 15 62 90 895 69 103 77 606 49 340 81 744 39 949 55 463 76 682 48 79 10 465 87 92 60 501 95 798 20 219 59 621 75 588 31 363 47 544 53 312 1 405 13 522 57 304 62 348 58 725 73 81 12 681 88 439 97 128 80 647 17 301 37 5 78 934 23 922 14 30 0 173 21 446 2 581 4 249 27 450 66 564 9 890 98 216 70 907 52 485 50 665 42 426 22 207 63 108 61 949 86 685 51 137 34 766 65 663 6 588 19 211 28 279 79 682 74 219 30 130 41 567 94 346 99 103 45 526 71 199 18 921 7 771 35 740 43 325 85 944 33 100 5 914 29 48 64 734 46 294 83 871 91 749 36 480 26 936 8 941 56 423 11 877
87 363 81 707 57 933 46 101 82 408 6 491 71 622 45 621 47 534 61 604 63 528 3 26 98 723 4 741 5 229 91 680 10 826 68 879 13 143 17 461 54 19 29 222 66 210 64 215 84 488 22 236 94 623 36 38 28 755 60 674 83 586 44 447 38 317 23 251 40 633 15 558 89 777 30 111 92 989 99 312 73 167 95 721 33 429 34 10 8 205 35 365 7 437 1 114 14 416 20 514 55 166 88 368 48 824 90 591 74 758 80 368 9 297 75 654 42 912 86 734 41 478 76 674 19 575 49 894 85 376 26 206 37 5 51 672 58 276 59 587 50 840 24 445 21 266 12 69 32 859 43 960 11 113 65 563 52 34 27 788 18 593 39 265 0 238 53 237 97 448 79 3 16 601 62 141 96 694 25 665 78 524 70 215 77 788 56 202 93 588 2 128 31 631 72 350 69 908 67 254
6 547 40 196 95 91 42 800 38 426 14 124 39 230 28 928 33 860 97 834 67 896 52 89 34 344 26 135 85 541 16 593 99 632 68 726 70 606 20 516 49 978 56 288 84 959 65 762 92 723 30 229 45 213 98 86 5 407 2 200 88 299 18 820 69 19 48 845 23 451 62 71 10 20 50 1 53 737 76 772 9 712 36 198 86 915 44 222 35 473 54 58 83 925 22 391 15 530 61 995 77 138 46 199 7 146 78 921 12 252 3 852 0 230 66 591 32 188 4 831 37 139 80 1000 57 869 29 670 90 81 79 842 89 851 41 300 24 355 25 386 58 505 43 833 47 954 71 948 82 920 60 743 91 697 72 316 31 668 64 330 73 100 63 22 59 911 94 75 81 594 27 686 87 481 55 858 74 977 1 749 8 351 19 325 11 216 21 138 13 832 51 641 75 607 17 256 93 55 96 323
95 379 55 457 36 795 40 372 64 263 15 751 48 98 29 855 86 220 38 122 96 91 26 624 31 744 59 228 0 331 87 115 94 277 49 573 33 312 79 390 5 864 75 979 2 105 13 60 90 858 82 49 58 542 67 647 63 355 60 339 20 68 56 602 61 754 77 52 23 873 93 192 54 401 11 748 41 381 66 363 71 541 70 537 19 593 7 301 99 684 65 80 12 722 46 916 6 207 42 488 16 525 98 670 47 599 8 652 4 303 50 82 88 363 37 547 45 508 72 550 14 703 30 726 1 293 85 50 43 337 51 173 53 767 74 345 9 373 35 462 17 462 18 31 69 433 91 187 39 257 44 611 22 754 52 454 89 406 10 474 81 221 62 100 25 878 57 477 92 698 3 412 78 19 68 793 84 866 21 43 34 294 32 273 76 617 80 405 28 750 83 434 24 582 97 513 73 571 27 835
68 248 28 817 64 656 65 894 53 683 58 221 94 574 79 439 18 520 34 731 33 445 92 937 10 26 83 949 78 933 59 663 99 69 61 200 86 259 52 630 16 521 2 380 8 344 72 836 85 956 13 220 98 675 30 940 89 229 91 548 50 31 15 458 29 844 35 98 80 327 69 925 45 952 56 763 36 813 76 590 71 649 74 579 3 330 7 524 75 947 82 583 62 648 19 825 44 76 37 59 88 851 81 532 6 484 87 731 55 813 17 883 95 891 93 976 84 881 22 21 60 594 12 698 32 104 67 586 21 279 96 124 54 695 47 464 40 747 90 769 77 842 42 891 20 120 24 176 48 521 5 143 46 636 41 374 63 400 51 549 49 907 70 329 1 269 66 616 57 105 14 101 26 83 39 643 23 252 4 189 9 571 73 121 31 823 25 431 0 218 43 384 11 131 27 780 97 445 38 242
7 569 97 754 80 545 37 882 30 755 43 368 57 55 45 176 90 664 14 654 20 948 40 513 28 54 65 199 46 951 25 590 62 9 83 20 59 996 63 214 67 690 44 494 24 381 79 907 47 99 4 655 60 368 84 670 18 414 70 181 53 180 48 176 85 525 9 852 96 45 89 799 98 349 42 551 3 879 81 825 10 620 66 587 71 175 6 223 54 41 16 992 86 588 51 497 0 466 76 669 55 5 38 50 23 592 72 183 87 692 2 856 94 80 50 405 15 224 91 626 22 683 73 67 8 88 78 398 61 300 74 33 49 875 34 366 26 649 1 656 33 21 19 878 13 659 36 305 58 652 95 317 99 688 68 129 5 561 88 22 12 416 39 948 77 689 92 762 69 580 21 861 82 995 29 283 35 18 17 711 56 708 93 623 27 669 41 187 11 822 64 167 31 410 32 87 52 247 75 716
69 533 94 999 55 134 0 925 9 746 90 131 33 352 6 318 20 607 58 157 23 240 4 177 82 702 25 101 3 70 98 770 89 169 66 283 5 774 76 265 36 174 97 807 88 945 40 769 43 522 65 144 78 921 60 504 77 810 13 744 26 677 32 171 14 316 81 337 37 164 54 88 99 700 10 719 45 871 61 487 8 122 46 752 95 415 19 789 47 161 50 404 80 54 22 574 59 187 85 205 56 369 44 638 21 359 48 179 86 922 18 117 12 733 27 479 16 581 35 221 28 680 74 746 63 248 29 569 7 26 79 193 11 813 87 275 42 582 70 623 67 804 57 130 71 606 62 31 92 489 38 319 49 316 93 460 51 734 73 866 34 710 52 64 41 185 72 902 1 971 17 597 53 925 83 933 84 281 2 435 68 22 75 561 30 969 91 351 96 342 15 977 31 811 24 580 39 301 64 780
45 643 93 848 52 693 82 301 34 813 12 774 76 83 99 346 87 468 15 395 33 593 81 83 6 934 77 71 85 881 30 372 28 259 10 98 51 444 50 695 59 860 14 849 39 553 92 945 70 113 78 196 69 353 47 655 48 139 74 45 84 142 43 501 54 856 3 422 97 244 1 178 96 116 18 479 88 816 89 516 57 556 71 468 27 437 41 571 38 734 19 847 68 317 23 237 58 629 62 439 5 748 26 438 90 441 42 20 31 825 66 673 67 459 95 597 32 62 13 823 8 654 44 112 75 14 25 226 56 656 17 829 98 350 2 263 60 791 80 520 83 508 0 855 21 657 61 882 65 228 35 664 79 52 37 3 22 778 73 156 29 933 64 6 20 521 9 478 11 924 53 56 49 658 86 268 55 331 63 198 46 160 24 21 4 471 94 106 91 736 40 425 36 432 16 457 7 975 72 15
60 19 1 829 80 731 16 367 61 902 58 258 73 835 24 421 43 371 68 23 66 891 25 766 81 198 28 452 79 975 38 843 91 889 30 610 57 368 71 415 34 687 40 602 64 21 70 998 15 20 33 606 63 753 51 500 54 3 53 678 87 482 2 894 83 10 20 793 62 298 96 833 41 144 93 817 86 502 92 758 56 967 44 448 21 236 88 727 84 837 36 668 50 329 90 73 48 372 31 381 23 1000 10 493 12 704 69 519 67 271 3 933 42 729 11 993 55 860 46 151 18 958 26 480 99 132 0 665 13 906 14 408 49 820 97 233 27 227 6 409 72 113 65 63 39 844 5 946 74 353 77 27 45 397 85 764 78 356 89 732 52 393 32 605 29 301 35 580 98 733 47 888 4 963 95 965 9 608 76 678 7 301 22 15 8 741 37 123 94 778 82 746 59 429 75 327 19 261 17 139
49 410 39 911 95 591 54 845 84 70 94 687 3 975 89 829 20 795 73 511 85 108 40 345 5 860 88 15 92 788 13 805 56 815 33 56 70 845 12 244 55 630 96 313 63 296 58 944 74 19 97 10 42 669 51 903 35 569 31 881 45 25 27 378 38 105 41 927 21 93 2 458 8 114 79 373 52 417 4 521 77 738 1 792 47 541 24 579 30 281 11 543 82 71 7 311 50 629 17 293 72 96 32 318 37 999 22 503 16 401 61 862 66 380 44 995 91 764 15 963 9 536 62 115 0 869 78 907 76 61 80 445 75 927 68 332 23 338 99 152 46 843 98 69 93 335 67 933 86 675 71 966 81 740 18 735 65 164 43 964 34 128 48 865 10 482 28 173 14 679 59 971 87 485 60 780 19 197 64 360 36 953 25 818 29 920 57 847 6 572 83 657 26 154 69 452 53 673 90 454
59 75 91 187 69 985 58 859 4 781 66 320 12 521 13 462 77 441 52 565 18 102 90 377 97 831 8 233 36 541 71 454 30 650 60 50 16 647 3 575 25 762 43 423 34 922 87 936 67 371 93 988 7 859 73 2 28 683 94 858 63 30 65 820 46 225 6 474 83 848 21 447 79 345 78 614 29 268 81 951 51 812 32 709 22 898 26 338 62 748 57 217 54 902 55 606 1 124 84 919 64 812 38 515 85 406 49 866 39 393 61 969 23 527 10 524 15 428 50 135 44 221 72 74 80 460 9 682 27 192 70 306 42 107 68 559 98 430 56 548 75 104 47 941 92 825 35 458 40 50 19 834 53 139 82 685 41 464 20 488 24 194 14 462 45 334 17 179 48 486 95 46 88 2 0 226 76 702 2 171 89 221 33 375 99 723 74 143 31 661 5 517 37 757 11 686 86 382 96 333
26 529 91 900 35 537 42 685 9 932 43 160 27 445 46 253 15 145 8 105 33 761 69 400 55 142 13 932 68 619 2 500 66 885 45 679 17 155 61 477 88 6 4 757 74 401 85 484 18 138 53 999 75 382 57 495 94 170 14 635 73 134 98 366 78 310 7 643 63 650 1 361 54 217 16 940 10 212 3 417 30 121 58 729 24 243 56 98 90 133 96 468 65 175 20 601 83 312 86 793 76 614 64 744 44 986 99 335 52 37 25 451 48 517 92 500 84 826 77 862 36 300 62 148 95 318 28 813 59 240 82 333 49 968 34 983 12 52 80 945 29 164 81 728 87 800 47 121 32 99 93 458 22 564 70 539 6 732 67 223 39 946 41 472 38 264 37 598 71 213 11 421 60 667 50 999 97 793 40 251 23 95 21 981 51 944 72 805 79 202 89 175 5 995 0 78 19 551 31 602
82 26 13 172 62 954 40 383 5 970 8 597 1 181 21 780 37 85 87 532 79 920 72 130 81 824 26 512 83 69 24 907 38 69 88 273 51 641 91 605 11 353 85 960 4 759 33 824 69 480 45 219 23 55 42 551 46 108 31 865 59 995 78 294 2 893 55 632 15 505 0 529 7 458 22 136 39 629 95 557 50 701 16 267 9 182 48 510 27 93 84 460 3 497 89 747 97 981 70 122 12 155 93 953 49 762 63 815 60 527 75 187 20 49 29 889 41 455 52 875 25 455 36 652 30 904 32 800 54 818 53 225 96 654 67 779 98 805 61 800 71 142 77 7 68 241 10 901 17 659 94 654 44 542 6 626 90 439 74 642 34 569 47 185 28 467 65 727 64 911 58 164 35 747 80 402 43 480 66 603 86 552 57 261 19 759 73 217 99 897 18 938 56 157 76 364 92 692 14 433
55 182 75 951 86 413 3 896 93 787 79 510 31 961 22 982 27 702 54 229 51 653 62 141 13 781 84 716 80 895 96 546 25 445 0 451 63 702 45 961 90 679 91 726 59 406 92 449 12 864 10 838 18 163 78 626 28 235 83 412 77 191 76 407 40 945 43 298 60 446 7 59 36 137 56 824 35 262 23 996 46 522 38 648 30 285 34 959 94 101 47 823 99 202 68 166 70 967 88 864 82 933 85 101 53 372 2 254 4 387 98 789 37 560 66 261 16 842 1 722 5 790 24 62 89 787 20 816 33 195 8 910 49 629 58 157 26 677 32 833 15 573 21 682 81 614 14 632 67 331 44 403 69 876 72 85 87 473 57 785 95 578 65 478 39 461 6 593 42 817 17 702 71 93 29 939 61 816 48 851 11 530 41 832 19 756 64 581 9 412 50 912 52 800 97 397 74 973 73 656
72 941 47 125 21 99 30 333 15 236 8 897 85 477 23 831 56 888 4 306 54 454 78 477 99 194 41 875 96 383 66 201 9 4 29 946 45 127 79 655 35 399 86 205 5 854 37 175 82 607 50 405 22 911 34 29 94 707 38 20 71 772 43 817 60 467 61 671 89 611 95 168 0 283 26 392 2 269 62 327 25 628 97 522 81 607 67 798 87 546 73 601 20 570 14 529 16 936 36 710 52 102 3 126 80 310 51 413 44 299 1 116 64 437 98 379 19 919 42 633 92 849 83 903 69 940 77 669 49 397 24 595 31 65 59 944 40 53 88 543 70 808 18 653 65 116 55 386 75 976 91 298 32 150 10 646 46 593 12 405 74 448 39 951 27 100 93 372 58 132 17 152 84 677 11 521 48 80 28 970 33 425 13 224 63 630 68 337 76 482 6 743 57 374 90 566 53 185 7 497
50 199 95 522 44 346 69 950 57 948 71 750 96 539 75 59 21 771 14 924 37 47 84 545 94 250 35 649 49 303 89 621 6 194 20 882 86 904 52 19 66 558 32 615 59 592 10 808 38 468 99 736 45 473 17 931 85 289 80 339 29 176 19 214 27 292 34 551 92 639 70 887 1 304 82 441 18 910 22 750 93 853 40 200 56 841 81 698 11 65 23 31 62 595 5 508 83 479 8 110 41 736 4 735 79 441 24 629 0 615 47 499 58 930 31 671 64 687 54 325 78 116 63 926 91 273 2 556 39 912 87 809 43 451 12 259 13 597 25 775 61 212 77 406 76 743 33 654 16 611 26 234 3 536 72 205 53 458 15 310 7 221 67 10 51 144 90 680 55 719 9 937 28 141 97 301 68 442 30 617 98 566 46 361 60 802 48 156 42 608 73 207 88 416 36 500 65 625 74 398
42 245 85 965 32 490 0 608 70 886 8 66 62 528 81 703 37 829 87 744 66 618 39 126 4 480 3 25 27 597 97 866 22 347 74 566 26 59 50 892 31 712 40 84 47 603 28 596 93 383 36 505 20 321 11 570 13 928 34 3 54 902 89 676 68 813 71 670 94 354 58 151 10 341 19 536 75 182 12 700 16 859 64 43 23 670 48 26 43 717 95 550 46 163 5 369 21 776 77 888 73 927 2 290 45 793 7 202 24 473 49 952 15 622 29 192 98 225 35 434 17 787 14 700 65 302 67 225 53 849 61 982 51 162 38 169 30 257 6 748 63 183 56 477 44 462 41 914 55 51 72 675 88 384 96 719 78 278 82 41 57 452 60 91 86 596 79 411 91 913 9 776 99 350 92 139 83 981 59 973 52 475 25 499 84 206 1 825 76 252 33 937 69 325 90 314 18 133 80 280
51 389 39 490 33 752 42 279 79 378 15 490 80 107 89 528 66 172 8 70 4 41 12 191 36 762 26 709 22 335 17 805 73 939 31 187 11 492 9 184 62 71 47 604 23 147 81 16 77 212 30 239 25 934 14 793 0 318 38 717 72 352 92 896 93 926 61 589 46 548 60 284 96 690 3 710 69 340 40 955 87 925 35 992 88 178 71 374 91 605 67 951 82 402 95 857 24 443 98 413 55 16 57 139 59 832 19 466 48 6 54 886 37 338 52 339 97 126 18 116 6 214 78 700 20 950 43 967 50 287 75 403 86 353 56 650 44 436 53 715 83 153 13 585 65 968 41 441 74 355 58 209 68 235 63 103 70 707 5 598 29 694 28 731 34 534 7 72 90 324 64 691 21 695 10 569 32 524 2 175 85 513 76 157 84 698 99 234 49 171 1 166 27 189 16 606 94 657 45 268
4 851 18 988 70 887 68 181 42 985 47 741 14 97 94 550 12 543 62 256 87 85 72 262 97 64 77 177 50 266 93 707 53 647 56 857 52 658 27 564 9 708 22 72 86 491 11 610 69 798 76 148 64 83 31 772 95 963 83 708 65 217 82 382 1 195 60 589 46 193 13 780 20 259 28 888 41 887 44 80 35 789 54 919 75 197 92 510 26 844 29 682 99 783 45 705 40 421 25 83 32 188 17 892 81 417 49 97 58 839 24 391 74 583 84 877 51 707 21 739 48 678 90 639 66 333 91 108 88 920 78 195 57 451 0 722 71 43 10 934 2 515 23 804 15 961 59 207 34 398 85 298 73 351 5 628 67 875 96 53 63 42 36 306 37 903 55 437 3 253 43 624 79 490 33 406 80 567 89 433 16 198 61 520 6 218 8 996 39 217 19 274 38 6 30 282 98 177 7 883
49 764 89 299 98 367 87 188 23 575 25 205 67 932 50 861 55 972 68 770 6 40 26 282 97 314 27 988 99 9 72 922 85 740 17 208 94 456 0 300 11 604 76 85 45 744 78 623 96 922 58 247 43 848 69 756 77 697 31 244 90 768 84 450 41 363 22 850 36 320 28 678 42 331 13 668 70 99 48 244 29 800 16 879 12 50 73 502 9 393 91 61 88 574 30 712 44 203 19 261 86 725 15 830 83 648 35 476 80 869 24 667 1 554 46 772 40 679 60 727 32 758 4 999 82 347 14 363 75 171 63 337 38 761 93 212 92 929 65 600 3 688 71 994 64 318 59 57 18 847 33 12 8 403 81 511 61 640 5 763 39 510 66 410 74 93 7 47 57 897 56 418 10 98 21 425 51 519 34 743 62 954 2 974 79 663 54 183 53 782 20 540 95 977 47 938 37 968 52 172
25 853 35 654 59 142 93 813 76 619 49 626 47 905 92 329 24 772 21 945 80 477 41 102 71 504 13 637 3 963 43 691 39 561 9 404 60 674 66 116 51 645 32 836 68 285 11 556 65 481 17 407 90 270 77 999 58 872 28 635 96 375 85 33 67 19 2 865 86 529 69 142 89 322 97 663 18 125 83 31 20 705 40 884 48 136 14 702 55 837 44 744 57 717 78 982 0 14 31 86 45 698 72 41 8 935 70 614 94 307 42 592 27 280 87 299 30 85 99 649 98 989 23 878 79 35 5 40 54 743 37 677 63 61 7 292 95 488 19 500 74 303 64 244 91 388 46 814 4 910 6 582 1 251 53 680 33 652 16 212 22 458 26 10 29 20 81 4 34 986 15 859 73 186 82 835 62 520 38 600 61 441 84 509 36 371 52 136 56 376 50 179 12 757 75 615 88 655 10 737
70 360 8 637 57 67 45 475 24 562 3 499 64 393 4 11 33 955 67 769 51 671 89 738 18 27 42 143 59 94 27 481 97 385 76 974 91 28 16 522 52 30 71 561 62 678 54 944 14 383 40 205 34 498 5 399 96 657 32 171 39 338 2 250 92 807 48 630 13 101 9 920 7 879 26 686 66 503 1 825 19 115 22 31 50 993 53 586 61 460 72 230 81 579 84 339 47 944 98 114 85 726 82 586 0 260 79 235 58 94 21 686 77 253 23 761 30 772 93 609 68 511 37 451 6 866 49 562 60 465 78 851 90 184 10 871 41 400 94 963 69 99 12 604 11 319 15 822 44 445 73 650 43 560 25 957 88 424 38 487 36 509 46 268 20 299 80 845 31 887 74 305 83 879 86 458 75 504 29 960 87 572 56 916 35 268 63 6 99 964 17 206 55 761 65 464 95 465 28 196
60 695 97 14 3 802 83 375 10 962 16 450 62 440 99 493 82 13 42 591 18 887 5 368 23 537 41 1000 44 553 14 801 77 524 61 383 37 620 98 209 57 116 19 870 11 708 46 820 34 250 94 333 96 939 31 538 0 883 21 513 24 844 45 91 76 441 87 13 1 823 43 599 25 921 63 815 93 630 92 559 35 310 68 177 2 38 20 667 33 787 48 795 85 50 89 697 49 237 64 794 36 914 70 535 9 390 80 135 73 352 65 477 69 46 54 278 40 571 4 50 51 740 91 801 6 404 13 665 27 859 32 241 15 342 66 255 29 616 84 433 38 195 12 828 22 759 56 110 79 897 53 932 26 596 30 711 59 995 78 313 39 479 72 597 71 260 95 599 75 722 17 399 74 966 52 323 86 76 55 589 50 616 7 641 47 272 28 718 67 791 90 216 58 399 88 448 8 843 81 452
65 753 10 427 89 866 49 577 1 715 13 667 91 698 70 462 77 683 63 289 96 784 0 69 7 471 75 380 78 998 79 414 85 435 62 737 92 592 14 659 66 17 29 468 18 935 25 291 28 994 60 146 45 447 83 574 39 523 35 301 88 347 82 730 64 779 73 851 5 176 42 640 98 304 67 915 72 863 54 766 19 778 56 580 30 756 90 226 12 103 2 124 97 996 46 207 22 342 43 963 71 739 74 167 94 791 17 298 57 699 55 214 21 487 20 490 53 41 40 662 16 73 41 109 52 657 58 701 68 408 32 675 34 681 3 191 50 545 76 410 87 323 86 744 9 941 61 910 99 381 93 394 31 725 6 945 47 802 11 152 69 486 48 527 24 459 95 525 26 123 80 992 8 816 4 364 84 170 36 619 44 400 15 181 33 559 23 995 27 41 38 976 51 684 37 280 81 393 59 441
80 378 72 613 36 259 21 328 13 905 16 874 86 821 47 667 91 315 69 150 26 773 99 587 88 783 75 706 65 12 90 240 1 714 87 236 63 971 43 418 61 896 35 975 32 746 57 517 12 103 58 987 68 744 97 671 22 308 28 335 14 908 98 322 46 95 20 808 79 305 15 849 67 146 71 363 49 457 94 352 50 303 78 175 9 313 66 84 45 383 19 792 39 785 77 156 8 510 48 242 54 399 30 939 53 492 24 371 34 617 89 715 74 879 6 970 82 816 93 720 3 892 18 578 85 93 83 910 73 372 4 445 27 947 10 567 11 691 60 423 56 620 84 453 41 28 81 592 51 920 62 824 59 327 40 637 37 800 95 965 33 365 96 789 17 816 42 68 29 291 55 835 92 210 0 492 25 745 70 140 5 488 7 293 76 79 2 222 52 289 44 601 38 949 31 810 64 197 23 168
30 248 96 704 52 988 9 630 10 941 55 590 36 816 72 515 65 590 57 21 95 763 74 792 71 545 89 257 59 602 31 105 97 16 26 434 67 409 42 379 22 667 13 323 60 313 93 739 24 409 7 679 12 308 27 736 17 670 35 883 39 161 43 286 3 422 11 475 37 355 99 904 90 640 41 525 1 76 5 569 69 758 16 244 75 6 56 431 20 760 81 10 0 210 34 149 45 488 47 974 15 170 73 492 92 504 85 862 29 176 6 629 79 471 54 904 88 890 46 789 66 707 94 99 2 141 98 837 76 953 87 637 23 494 14 373 82 464 51 240 8 584 40 357 21 795 49 502 91 199 61 424 44 92 86 589 80 291 38 157 63 150 25 906 78 600 68 723 18 116 77 350 84 818 62 672 28 21 48 591 33 70 50 198 53 16 4 494 70 260 19 379 58 396 32 456 64 153 83 91
17 264 63 331 61 848 52 596 70 586 72 7 79 600 51 318 75 267 80 958 14 865 18 885 44 655 11 113 46 392 36 36 86 786 84 833 71 43 98 976 60 686 90 807 78 358 94 102 24 513 76 688 31 683 50 618 38 716 82 793 81 839 22 597 2 758 43 251 20 41 65 402 56 478 13 354 5 559 21 469 49 8 28 856 8 225 19 8 26 326 67 265 83 414 69 820 48 128 1 322 0 581 58 344 85 175 37 835 23 596 15 425 29 19 62 423 10 476 73 70 33 780 7 748 35 102 53 71 6 861 4 763 77 30 25 66 45 204 59 653 3 478 68 441 91 430 16 447 93 102 92 779 47 736 39 36 97 134 64 5 99 249 34 414 27 734 30 461 32 235 88 281 95 917 12 283 40 608 9 876 57 133 96 405 41 9 54 852 87 888 42 221 55 313 66 703 74 620 89 321
70 336 44 826 68 633 61 182 80 827 42 424 39 276 27 802 1 345 13 199 49 204 96 877 29 289 47 120 28 921 46 107 35 895 59 851 95 916 41 857 93 397 11 781 76 553 86 281 2 630 25 631 4 938 48 659 45 822 52 924 63 910 75 154 56 581 53 623 23 926 30 857 74 298 31 38 78 871 6 808 7 660 58 343 8 803 62 831 15 332 71 261 97 938 10 317 9 790 19 407 24 863 54 813 50 142 36 725 94 445 66 230 98 440 82 408 18 184 73 14 67 15 92 653 72 751 90 226 64 615 84 38 89 647 38 452 14 903 91 141 69 964 55 738 34 221 5 638 22 512 16 471 0 333 26 424 83 366 60 928 17 789 88 263 3 240 79 677 32 496 99 953 85 316 81 385 33 466 87 834 77 661 40 304 57 338 37 335 12 14 20 189 51 347 65 260 43 665 21 637
5 773 66 26 74 286 11 931 25 938 37 409 59 351 34 769 98 482 41 261 52 976 63 360 97 815 31 480 80 268 95 212 16 797 94 244 51 754 50 302 3 193 83 851 60 430 4 391 87 570 77 181 64 900 55 142 48 421 79 509 72 976 27 799 62 450 85 89 29 553 47 569 71 4 57 43 13 868 40 745 75 702 14 577 1 52 96 968 28 81 35 518 45 110 92 750 12 578 43 458 58 779 7 761 42 224 82 293 21 527 24 462 10 755 70 611 61 7 89 459 19 208 73 509 38 24 78 390 30 417 56 12 54 929 90 518 65 585 15 482 9 466 20 28 91 813 99 807 84 950 33 29 36 294 22 581 46 356 88 367 26 68 23 640 67 892 6 181 49 676 53 61 93 644 17 241 69 121 18 998 81 970 44 37 2 225 68 320 76 908 0 638 86 270 32 297 8 651 39 950
11 205 67 33 95 542 0 117 97 779 64 660 53 627 58 842 54 851 52 920 34 888 7 875 86 53 28 490 3 600 65 663 35 601 59 584 91 713 55 404 40 872 57 650 80 553 89 171 17 907 85 521 6 969 82 620 19 325 9 548 94 618 27 382 69 67 29 356 23 972 41 399 71 852 63 19 39 110 88 749 78 484 74 293 77 383 70 607 62 522 83 266 33 235 90 291 18 81 30 768 26 161 25 548 73 436 56 857 68 329 38 63 98 995 36 870 47 243 72 106 84 970 42 568 32 131 96 762 20 384 10 198 81 1000 15 944 93 269 46 64 2 475 16 912 51 596 75 799 12 789 76 957 49 240 14 839 87 601 92 948 21 827 5 210 8 721 13 827 4 417 50 721 79 741 43 734 45 868 31 474 61 646 66 366 99 49 24 345 48 720 22 278 37 279 60 284 1 662 44 267
9 672 53 840 70 879 29 847 96 167 14 97 54 190 24 963 76 97 66 810 18 503 45 919 38 617 61 817 99 261 27 39 20 60 2 390 72 929 10 579 78 475 79 568 71 341 57 443 44 750 23 12 64 71 46 637 73 53 11 787 93 185 21 117 84 314 74 446 8 445 31 535 1 586 41 361 5 189 90 324 22 531 19 313 47 512 0 535 37 656 59 747 68 817 55 427 94 767 28 539 35 714 82 243 88 227 42 814 36 286 13 685 40 357 34 692 51 851 63 756 17 965 87 949 39 518 67 472 12 815 6 327 25 745 33 628 83 289 52 673 75 551 85 420 98 233 50 767 91 81 92 313 58 483 43 67 3 353 80 635 4 727 32 396 15 507 7 514 97 897 56 6 26 675 86 752 77 266 89 806 62 985 81 46 95 492 65 55 60 961 16 490 30 699 48 534 49 599 69 130
76 551 63 390 78 488 88 184 74 222 4 249 47 260 64 841 26 86 18 420 79 16 32 979 2 408 40 878 58 624 53 643 34 648 33 493 65 977 59 577 91 329 94 541 31 667 25 1000 87 990 8 85 60 262 7 382 28 250 46 31 70 412 38 524 67 625 49 948 83 260 17 186 62 808 96 642 13 935 15 747 22 575 3 12 42 123 29 920 45 287 5 452 52 285 19 747 95 789 93 175 80 515 23 154 39 182 92 501 97 288 84 358 6 830 20 179 37 648 68 56 57 793 50 791 21 123 71 191 81 618 12 576 69 887 56 360 24 609 72 287 16 477 44 474 89 991 82 69 36 990 14 148 30 22 35 467 66 847 41 278 85 292 51 336 27 343 61 529 0 182 10 43 48 737 86 996 55 112 9 325 54 916 77 988 43 178 11 409 98 160 90 46 1 239 73 691 75 652 99 636
1 879 47 411 28 227 38 491 68 100 10 205 65 196 14 173 32 290 19 22 85 240 90 463 40 752 76 172 21 663 96 665 26 155 39 842 23 867 41 805 43 625 16 23 6 158 99 206 13 866 24 866 61 544 8 286 27 467 92 676 58 480 84 572 60 533 88 466 57 731 54 193 93 18 80 438 64 587 78 37 18 527 29 729 22 943 89 931 98 341 59 559 20 136 4 270 77 354 37 518 17 507 69 294 5 141 75 652 44 66 53 802 11 750 67 677 33 934 0 355 70 795 86 30 42 103 94 299 36 607 87 841 72 939 79 705 25 348 48 173 12 109 34 610 51 386 97 593 52 685 66 654 62 144 63 293 55 198 35 988 81 911 56 772 2 156 45 66 3 775 49 930 7 652 46 965 95 624 50 319 91 110 74 553 31 98 15 437 82 805 9 53 71 56 73 827 30 559 83 375
53 279 96 134 23 503 28 472 16 637 88 257 70 160 43 611 73 261 27 849 75 444 77 599 18 751 6 464 31 947 85 654 81 643 38 420 80 247 26 425 60 758 3 98 34 116 57 739 13 373 42 572 67 493 44 327 58 166 24 725 46 369 45 294 65 127 99 605 25 197 90 833 7 494 89 374 92 59 19 591 87 687 50 97 8 496 9 755 39 820 36 965 61 635 91 598 66 678 62 669 74 736 10 836 48 346 37 949 21 597 86 158 63 807 68 521 78 812 52 3 32 540 30 330 12 703 76 147 22 839 72 686 97 682 35 778 11 727 41 266 4 570 82 302 15 683 98 175 95 812 49 205 69 243 0 991 17 800 5 285 84 812 64 626 94 491 55 617 20 530 59 17 93 796 54 61 56 309 14 46 79 174 29 63 47 334 71 430 83 876 2 562 1 59 40 389 51 636 33 408
32 318 95 436 60 634 9 267 35 676 52 441 26 397 82 200 36 33 41 3 77 782 63 800 18 968 70 47 81 468 17 564 92 832 34 644 15 805 75 269 21 779 13 249 55 887 69 326 59 384 98 278 64 85 54 86 20 576 67 917 43 165 29 190 58 269 62 358 51 934 72 35 38 246 10 577 31 510 8 616 48 904 89 364 11 585 7 419 76 647 6 113 96 783 37 746 50 682 19 562 68 420 14 658 42 540 85 244 40 203 27 468 65 446 88 661 93 660 3 188 74 553 5 972 97 858 83 32 56 938 44 644 46 482 12 577 23 407 45 12 25 749 22 977 78 230 30 790 33 998 61 225 99 740 90 330 2 559 87 101 86 778 71 238 66 838 0 751 53 996 24 764 57 997 80 261 39 684 91 416 79 623 73 416 4 443 84 644 47 606 16 746 1 767 49 442 94 178 28 355
49 16 59 854 22 596 96 7 3 629 42 614 34 792 1 911 10 108 66 718 26 721 25 979 19 654 79 260 21 478 13 721 61 616 44 597 72 890 71 85 5 102 51 426 20 226 80 878 12 570 28 987 70 879 36 936 56 18 83 382 15 651 50 994 32 568 75 539 29 400 16 846 86 347 11 151 84 788 39 161 27 218 63 323 38 665 52 487 57 545 65 937 64 833 0 308 77 196 23 539 98 238 55 649 8 96 35 175 31 863 81 641 97 505 99 171 37 63 85 982 60 126 58 569 4 680 82 621 90 385 47 591 95 357 74 867 67 82 24 662 2 349 89 754 40 67 93 188 94 266 6 909 78 934 68 864 73 89 46 260 18 875 53 482 7 861 88 235 14 486 76 324 17 684 48 101 45 61 43 25 91 75 92 41 69 702 33 489 87 69 54 630 30 431 9 502 62 270 41 433
42 384 33 878 71 447 31 719 19 106 5 437 90 658 38 753 65 59 50 838 9 300 21 652 15 305 18 69 92 754 89 33 79 20 70 301 26 28 0 216 88 425 12 753 94 519 4 251 64 56 47 841 17 863 22 58 74 775 2 259 7 81 36 683 32 311 56 531 72 638 75 148 48 988 39 209 37 227 62 215 61 307 67 494 45 453 3 8 86 220 25 82 27 723 77 342 54 710 59 100 57 452 16 460 93 617 51 439 84 983 29 610 81 407 63 630 30 489 96 269 68 476 20 812 53 816 69 79 6 13 35 986 43 478 91 596 82 781 66 478 80 794 46 571 34 705 60 996 40 497 11 414 41 333 97 204 85 162 24 454 76 640 73 919 52 934 78 245 8 627 10 327 14 958 44 233 55 919 28 955 23 711 1 714 98 315 99 771 58 144 87 377 83 165 13 518 49 796 95 780
39 1000 3 958 83 715 88 522 77 363 54 989 86 619 92 680 47 875 35 758 73 299 37 469 21 606 58 290 57 968 87 64 78 384 40 997 61 65 26 100 95 596 69 348 96 805 75 70 24 760 4 702 91 573 11 83 42 914 30 756 34 403 55 280 10 113 28 182 66 161 29 983 82 52 23 60 32 831 44 194 1 223 64 365 15 644 94 24 53 229 71 288 33 349 49 145 0 959 16 149 65 12 22 840 25 361 99 350 67 192 41 444 14 14 31 703 72 842 76 922 52 266 7 527 93 256 63 187 74 749 20 90 12 922 18 182 60 928 79 117 43 753 50 474 80 992 13 790 45 183 9 417 85 543 17 357 90 274 84 428 5 233 89 802 2 931 8 935 59 284 27 204 62 643 98 721 48 305 68 227 81 556 38 371 51 152 56 404 19 53 36 986 6 488 97 599 46 24 70 979
24 619 32 517 1 702 65 762 39 567 86 355 31 498 18 246 84 713 51 798 61 194 27 756 26 621 34 642 49 561 35 87 63 224 46 219 94 946 67 753 59 958 74 487 88 711 78 905 23 128 43 654 11 512 54 153 16 357 4 574 58 696 52 306 12 985 97 512 15 88 6 22 72 227 37 329 95 383 76 434 21 688 5 222 66 849 89 502 30 797 42 127 13 219 85 475 9 457 40 766 68 793 33 912 60 705 83 741 19 519 28 560 50 37 56 593 2 148 80 747 7 856 90 142 3 741 29 887 36 782 17 152 64 254 57 107 22 638 25 396 82 458 96 713 99 158 48 81 53 427 70 830 47 821 81 863 98 205 87 639 44 411 38 834 73 181 45 137 69 725 55 994 77 832 91 908 14 189 62 754 8 494 79 133 92 391 10 210 93 493 0 727 41 278 75 404 71 73 20 21
34 116 91 800 12 809 93 727 60 112 47 404 26 421 50 207 73 226 14 860 71 699 48 671 49 986 25 865 69 273 61 120 62 983 97 401 17 933 63 809 65 387 87 692 81 473 18 818 20 875 35 398 90 938 24 948 99 309 53 117 46 815 37 120 80 626 10 465 9 14 59 304 42 507 39 602 36 610 92 318 23 711 55 931 43 985 83 151 0 970 75 26 89 186 57 563 41 642 11 552 58 268 82 708 77 699 16 555 79 913 94 296 66 698 5 821 44 425 13 796 33 823 19 921 29 435 2 591 40 883 52 786 74 46 96 465 21 121 1 544 95 278 56 998 85 937 70 512 78 330 22 155 30 519 31 766 6 586 8 804 7 667 3 938 67 718 38 111 28 505 32 756 4 626 86 593 15 80 64 997 84 950 76 466 45 88 51 916 68 289 27 631 54 852 88 809 98 261 72 709
97 832 26 641 77 725 7 389 91 924 70 967 22 788 78 528 81 437 56 44 93 455 27 584 52 373 95 818 33 362 2 24 83 745 60 50 44 49 3 769 23 153 8 416 31 92 88 338 1 276 47 168 19 454 40 196 37 697 28 16 21 959 85 463 53 474 84 666 4 900 99 108 39 955 13 732 71 536 55 833 36 281 98 541 64 13 51 362 14 237 20 982 25 347 74 210 63 911 16 610 41 969 10 181 38 255 90 300 87 465 75 857 17 7 34 948 9 476 89 857 96 125 72 509 86 743 0 93 67 661 57 654 18 622 73 890 32 738 59 235 76 77 42 905 15 445 62 263 24 270 43 583 5 470 50 264 66 132 68 297 61 903 65 319 46 574 30 393 82 9 94 499 54 103 35 105 45 973 80 585 11 610 58 123 79 541 6 554 69 42 12 194 48 707 29 465 92 448 49 345
17 831 34 895 92 390 3 678 25 190 56 117 68 992 23 203 47 261 22 597 60 506 1 769 61 205 93 950 41 660 67 801 6 489 28 450 59 555 2 384 21 283 43 373 27 769 24 565 16 476 85 60 50 428 70 155 49 50 19 376 57 900 63 782 62 35 4 718 64 646 81 84 32 888 46 52 82 758 55 233 13 317 7 762 94 201 29 910 10 333 42 914 40 272 96 904 74 531 35 405 14 728 72 665 51 419 53 500 18 327 36 173 98 350 99 776 48 801 91 114 71 68 87 158 9 864 69 508 88 404 79 850 52 58 75 509 95 375 78 183 26 532 38 534 76 75 65 201 8 269 86 173 73 676 80 655 37 965 11 587 20 900 97 232 83 676 54 271 44 922 0 73 15 519 90 44 89 345 39 168 66 725 45 669 58 623 84 416 30 527 33 185 12 694 31 441 5 758 77 518
19 656 86 123 16 943 36 454 28 563 68 303 98 369 2 144 33 716 74 450 69 983 44 509 91 471 9 87 8 601 97 681 55 501 47 424 14 445 87 17 18 710 71 329 79 275 85 143 17 366 22 241 72 246 13 14 58 364 50 869 40 870 56 68 81 469 43 3 57 882 83 308 92 392 95 152 42 986 61 405 25 170 7 366 53 523 59 99 93 633 64 246 73 636 45 376 32 990 39 94 46 94 11 742 3 492 12 150 6 984 51 899 23 285 4 237 67 959 5 634 63 963 96 755 0 21 80 746 78 323 99 163 29 225 31 285 94 590 82 224 84 260 20 575 89 874 10 168 52 444 75 897 30 166 41 920 66 545 90 865 1 210 26 670 38 140 62 824 76 220 48 581 37 296 77 815 65 727 21 161 70 416 27 135 88 718 35 271 24 232 54 212 60 111 15 200 49 352 34 21
98 506 86 666 34 635 17 842 59 696 22 27 19 182 32 610 70 761 65 235 69 716 36 65 11 78 6 436 42 125 74 522 12 653 67 913 0 991 56 439 46 434 72 520 57 525 63 898 75 90 10 597 21 411 14 846 73 115 52 13 79 364 55 191 58 424 5 228 37 531 8 147 89 369 15 995 96 109 18 931 71 246 77 425 97 152 85 602 99 684 94 229 90 869 83 273 31 905 45 222 93 840 81 885 13 977 62 903 26 824 30 446 92 178 3 609 95 818 88 412 53 549 25 47 24 520 39 296 68 83 66 64 47 775 80 492 27 415 91 173 43 390 40 192 1 691 4 200 84 866 28 362 38 858 60 212 54 446 64 313 23 980 51 823 20 640 29 791 49 744 48 265 16 423 44 168 87 219 9 895 2 377 41 227 61 367 82 233 76 136 7 700 33 24 35 140 78 228 50 803
41 815 37 636 78 524 85 893 44 857 38 138 77 678 55 316 48 986 28 806 4 166 73 118 96 811 58 361 22 995 30 55 23 571 89 186 5 237 20 300 45 865 62 59 69 419 42 933 81 375 93 423 24 817 84 214 66 426 33 562 18 534 10 667 2 710 17 709 75 555 57 773 49 950 79 492 97 600 19 764 91 970 59 126 43 753 40 947 52 929 50 209 61 605 92 571 95 198 11 735 72 287 39 293 88 439 53 1 90 277 1 136 32 607 87 934 26 30 35 179 65 70 70 215 71 289 36 975 54 542 25 459 16 616 82 348 27 246 3 914 76 795 86 511 0 732 12 633 56 769 46 21 34 3 21 369 60 10 98 54 47 92 67 171 63 815 29 984 7 569 6 780 31 547 83 103 68 5 15 929 80 315 9 254 8 903 64 160 51 336 94 749 74 5 14 74 13 614 99 48
62 476 20 752 6 309 61 799 85 806 31 697 14 68 29 983 97 709 67 414 59 837 27 84 18 507 8 739 32 299 94 793 63 908 86 274 74 609 5 510 48 955 51 693 39 188 84 653 55 26 53 959 71 16 60 153 99 437 42 759 44 833 28 107 90 101 9 922 45 424 83 74 58 698 11 917 82 125 41 942 16 114 35 500 89 971 47 490 43 14 54 594 33 687 77 779 0 524 21 837 96 114 98 961 68 239 24 373 87 494 80 914 22 282 50 441 30 301 3 45 65 716 66 381 23 157 78 417 95 164 36 236 19 144 75 667 88 518 64 158 37 936 56 966 81 750 26 711 40 408 34 994 70 217 1 636 72 229 38 731 79 732 4 338 69 731 92 253 10 28 91 797 17 932 25 49 52 804 57 610 76 939 2 839 12 780 15 473 73 23 46 80 49 614 13 66 7 603 93 494
47 621 20 835 78 154 35 802 88 734 95 259 44 680 23 154 60 129 12 182 26 139 25 349 45 840 41 30 92 264 77 708 16 509 59 706 58 738 22 415 69 387 48 989 36 966 63 17 29 891 98 278 31 234 19 722 61 687 49 464 53 699 93 735 33 626 9 21 94 358 40 887 18 390 86 940 15 782 64 612 73 592 81 259 17 484 62 684 54 150 0 843 3 565 24 668 1 400 90 575 46 709 72 600 50 4 57 544 10 41 21 481 67 803 56 617 7 746 65 3 51 106 37 561 55 446 4 282 99 275 38 858 96 936 70 689 6 329 30 445 5 911 11 646 80 19 39 320 97 373 91 453 8 807 75 934 89 230 66 880 84 672 27 985 52 96 76 504 28 554 13 70 79 449 2 554 87 986 85 444 82 948 83 649 14 515 34 835 71 414 74 595 32 963 42 685 43 509 68 451
50 108 20 300 40 295 37 563 38 654 80 280 69 264 71 956 74 457 44 538 43 438 53 564 89 745 39 339 56 367 21 210 11 698 25 474 59 626 15 184 63 923 7 822 49 627 57 70 78 151 93 184 4 535 70 959 73 102 42 163 61 775 23 754 99 154 66 691 33 354 95 912 24 373 13 48 60 571 94 980 28 208 52 373 12 226 26 620 10 79 96 833 72 190 32 331 22 520 91 810 58 592 88 848 8 978 6 928 35 787 82 998 29 265 46 749 87 487 19 329 86 640 62 831 77 796 98 178 81 680 45 352 18 140 54 135 5 844 84 362 0 737 14 314 16 503 79 218 2 902 17 860 41 525 34 72 76 466 30 326 36 199 51 376 97 671 85 940 92 658 83 896 1 728 75 231 48 31 64 670 67 704 68 821 55 516 90 598 31 288 65 190 27 49 47 93 3 456 9 982
84 688 49 493 89 719 36 130 35 739 41 877 7 190 58 681 99 137 18 227 4 750 87 128 76 291 69 169 71 762 24 834 72 313 26 282 9 47 27 915 48 898 95 343 52 55 83 551 59 576 88 667 42 461 47 435 22 242 98 39 90 667 20 767 70 883 11 762 31 424 64 327 73 488 97 617 75 573 45 813 33 846 92 551 74 966 82 485 54 665 65 273 19 734 93 517 37 282 6 353 66 603 85 6 50 88 14 380 77 312 12 283 38 303 96 802 94 529 51 597 61 70 32 162 40 481 80 40 67 938 56 992 8 256 91 566 57 744 17 860 34 961 43 518 13 672 5 135 81 807 63 217 79 861 55 836 29 55 0 81 25 609 39 313 30 928 60 973 68 533 46 489 2 279 62 797 44 941 15 976 1 455 23 311 28 730 86 922 3 14 10 692 21 250 78 544 16 491 53 35
48 746 15 824 42 660 31 151 19 27 17 264 4 532 68 63 34 402 52 582 32 912 82 682 1 730 63 919 67 730 76 204 74 652 95 634 92 495 70 826 51 454 69 352 30 556 41 894 21 626 20 691 24 238 40 639 56 221 90 104 43 422 60 481 36 976 59 130 46 970 86 820 55 843 71 772 83 49 64 91 26 69 49 19 84 631 94 164 13 312 66 46 25 894 5 887 77 826 93 651 14 990 62 932 57 502 44 951 45 163 58 638 73 361 11 913 50 764 39 782 16 632 97 707 23 316 61 53 98 854 78 414 2 977 29 473 33 684 8 946 53 690 22 939 80 937 47 127 99 334 0 747 72 721 28 706 18 335 96 665 87 218 6 199 38 918 27 273 9 33 54 408 3 432 65 810 85 467 37 119 81 549 12 291 10 304 91 206 89 625 7 570 75 393 79 840 35 67 88 75
99 794 81 771 97 84 59 425 40 971 95 333 60 146 98 436 69 632 25 944 78 890 30 527 5 665 46 116 36 715 49 876 1 299 73 415 4 863 9 223 68 189 70 443 6 749 35 772 3 175 51 228 76 9 47 717 37 349 58 684 32 358 18 860 39 73 72 734 2 554 42 482 65 142 82 547 48 695 66 378 12 385 91 900 8 113 63 692 45 194 23 100 86 547 71 745 21 897 61 737 44 612 67 208 33 355 89 632 22 920 11 508 10 275 90 626 92 721 29 626 34 693 83 406 0 732 27 626 15 46 52 964 41 376 57 921 31 935 80 251 26 800 13 112 17 24 20 160 14 170 24 46 62 258 88 621 94 448 19 781 54 117 84 129 87 868 53 755 56 472 96 321 38 297 77 231 7 46 16 419 85 396 74 69 79 413 75 202 50 137 93 152 64 995 55 875 43 858 28 571
24 489 18 603 82 114 23 957 81 17 40 635 84 168 57 734 34 964 17 929 11 231 95 226 83 28 22 132 21 426 29 865 90 632 92 699 7 421 13 217 0 678 85 875 99 855 32 929 19 98 91 692 72 259 77 714 78 853 27 966 71 981 79 436 16 185 44 869 41 2 14 978 75 592 9 470 61 48 35 723 28 413 70 109 87 380 52 230 50 570 53 245 33 867 42 913 37 456 97 75 31 856 38 310 68 326 56 87 59 364 6 875 74 256 12 975 26 36 73 324 55 608 93 298 2 212 80 871 88 50 86 350 1 961 8 868 5 178 54 327 65 213 67 991 89 456 96 829 20 299 60 988 64 731 66 904 76 337 43 269 36 604 98 947 63 886 25 330 62 97 58 90 15 561 94 70 30 602 49 49 10 913 69 706 48 296 51 842 4 363 3 713 45 721 39 586 47 646 46 944
50 161 28 402 38 251 90 263 64 562 99 885 25 311 72 943 57 924 21 322 97 586 79 42 7 159 17 280 66 306 52 594 87 285 94 16 18 777 47 679 68 85 56 420 6 526 96 1 84 978 75 555 4 255 48 86 41 170 5 213 83 828 10 744 89 866 24 617 40 326 42 806 44 623 54 337 9 366 19 982 1 551 26 886 60 602 88 868 49 990 14 926 37 674 20 929 69 596 36 198 77 785 78 170 80 636 62 86 8 287 58 668 71 704 45 568 70 899 33 681 61 392 51 347 27 494 34 874 13 89 93 50 55 786 98 521 63 994 0 493 82 266 59 506 76 537 2 369 95 203 32 734 86 628 53 785 43 464 15 507 22 748 12 360 73 539 23 355 31 308 74 113 11 239 30 654 85 599 92 213 3 435 67 479 91 47 39 208 16 417 65 921 35 850 81 929 29 92 46 564
24 239 28 836 69 648 38 88 10 231 12 398 64 243 48 340 78 830 6 100 4 281 13 60 56 592 66 945 46 453 72 525 95 784 34 178 27 219 1 709 71 156 76 111 57 812 22 660 98 580 80 440 90 328 82 377 50 466 8 569 54 127 7 979 88 811 45 44 47 907 40 837 96 563 85 738 94 941 83 788 0 655 58 213 9 328 79 560 37 716 84 645 31 443 70 29 61 925 26 525 77 695 73 181 32 769 14 329 59 344 17 531 60 827 29 615 30 217 67 750 33 371 20 534 81 424 63 849 36 618 62 519 3 409 75 683 35 755 11 71 55 702 74 728 51 116 42 503 44 339 39 99 53 820 41 64 43 375 25 350 52 334 68 654 19 391 99 88 15 252 89 776 5 373 18 185 2 159 23 616 49 862 86 101 16 618 21 973 65 10 87 883 91 47 92 979 97 684 93 448
74 569 91 172 21 304 54 565 46 160 58 253 84 948 34 474 25 379 70 231 30 999 59 813 31 368 48 601 42 55 20 739 23 343 96 607 87 967 63 930 50 413 4 81 97 453 49 640 55 588 47 641 45 873 35 572 39 471 16 482 7 337 18 415 81 946 73 290 67 225 71 878 69 816 8 541 94 344 52 967 1 919 77 190 2 990 61 902 22 463 64 241 79 362 92 27 62 328 93 458 66 848 26 689 3 704 86 12 6 15 32 349 83 611 14 399 12 273 60 249 28 93 75 513 95 531 57 444 37 355 38 696 40 388 76 360 99 24 15 449 89 251 27 544 11 979 5 200 0 113 68 148 80 254 85 780 17 261 33 803 36 873 19 398 41 486 24 587 43 733 51 638 13 523 10 599 78 108 90 986 44 686 9 198 65 797 53 396 88 464 56 540 72 871 82 543 98 342 29 751
54 627 39 718 97 888 99 424 46 339 90 609 47 34 60 692 17 905 18 725 24 340 12 47 13 456 0 110 49 812 6 148 31 215 36 851 32 756 23 554 65 988 68 383 33 5 20 182 80 581 92 519 37 138 94 249 29 513 43 429 3 162 19 751 34 349 56 256 89 29 76 699 82 347 55 38 7 199 28 706 73 101 66 583 88 211 81 411 14 7 44 743 63 823 48 919 57 619 30 407 4 597 59 578 78 965 51 336 93 537 8 806 40 630 71 430 61 886 70 577 79 367 1 685 52 484 2 283 42 987 11 435 91 156 84 54 38 743 98 586 27 468 58 489 50 430 15 159 95 749 85 555 64 76 41 228 25 89 69 289 83 860 16 134 10 387 74 716 67 797 45 292 87 799 77 458 22 47 72 909 53 360 9 783 35 307 62 300 96 80 86 679 21 529 75 363 5 594 26 987
95 531 87 945 52 811 82 22 37 23 61 514 70 239 18 803 19 282 64 433 98 800 23 37 58 359 69 900 79 410 71 714 9 318 89 316 21 458 5 437 50 98 17 856 29 988 46 823 8 219 13 877 76 579 72 569 92 546 51 476 47 331 11 384 81 979 90 296 68 18 40 709 54 868 77 466 73 413 32 352 53 580 14 731 41 840 66 64 39 519 25 813 36 973 63 50 31 158 96 838 2 14 24 556 65 635 0 338 88 421 35 309 22 410 15 389 7 600 16 331 55 515 34 218 59 698 48 104 74 923 26 50 94 452 57 465 93 450 43 228 62 355 33 796 75 400 67 341 20 915 4 446 10 697 85 605 80 794 38 87 42 256 49 86 99 743 56 275 30 583 3 33 84 744 27 829 12 868 1 855 91 443 97 961 78 999 86 928 45 620 60 103 44 479 28 676 6 286 83 887
74 173 36 116 71 765 88 749 81 417 8 36 73 615 33 91 48 56 21 63 6 859 56 309 72 759 24 927 31 673 3 69 80 233 58 7 49 265 60 899 84 12 79 407 77 672 87 801 93 818 17 876 5 253 96 113 19 300 98 537 69 322 95 987 45 56 32 502 29 846 12 590 61 611 92 899 94 679 26 762 99 209 20 945 54 653 83 728 90 617 7 229 9 65 1 927 75 374 70 250 37 476 78 36 30 104 51 450 2 660 38 21 39 434 34 552 67 841 16 594 44 292 68 533 91 702 27 896 59 624 47 790 65 91 43 899 25 145 46 110 55 328 86 480 13 40 22 229 85 155 52 844 14 897 63 45 18 386 53 373 15 762 89 892 28 357 50 995 82 35 10 683 0 378 42 329 64 312 23 354 41 724 97 798 76 828 66 37 62 845 40 83 11 360 35 927 57 448 4 377
80 753 70 602 24 508 0 288 31 424 23 561 73 555 82 374 42 674 67 426 10 793 55 730 48 296 58 178 52 271 98 484 65 961 12 742 49 150 7 731 97 51 83 876 90 209 19 386 88 8 37 517 28 220 61 592 64 5 43 703 79 273 46 738 93 126 95 202 94 425 9 511 35 77 62 327 45 439 53 753 26 962 11 936 63 584 66 99 38 668 77 776 4 671 72 395 21 654 27 648 92 949 75 205 59 997 15 651 84 133 41 97 69 933 60 639 76 758 71 554 47 418 86 465 87 425 39 860 51 460 57 371 78 650 74 561 85 836 32 684 91 588 14 184 3 484 5 108 2 37 89 795 54 827 99 890 6 561 40 916 33 174 68 349 30 58 16 387 56 570 22 387 18 804 29 862 36 269 8 49 25 743 50 558 1 988 81 736 13 502 96 138 17 231 20 944 44 92 34 50
52 529 72 404 82 766 10 577 85 436 37 465 6 155 49 280 40 505 68 604 33 729 90 699 76 149 88 56 2 169 67 227 91 327 4 872 99 226 12 791 26 125 93 343 17 699 43 47 74 959 20 849 97 506 98 95 11 435 47 822 38 138 54 693 92 743 34 835 25 537 94 671 42 334 63 196 7 743 80 252 75 969 24 786 71 722 36 965 51 599 96 453 83 255 73 287 3 127 57 750 62 595 78 480 69 218 0 532 84 639 70 875 55 838 31 825 64 898 81 26 8 932 48 551 18 248 16 575 5 907 21 573 14 248 53 463 15 310 45 872 13 508 27 51 9 544 65 632 35 889 28 68 66 552 59 344 86 278 22 323 1 103 39 481 95 946 56 11 87 750 41 300 58 126 29 644 19 893 46 322 89 193 50 244 77 718 79 210 60 594 23 147 61 80 44 541 32 96 30 299
18 976 39 42 3 614 36 762 61 481 40 841 84 586 90 838 96 260 92 454 55 812 64 676 79 619 10 229 76 260 78 357 95 535 12 100 80 996 0 742 21 265 17 377 31 701 66 714 52 373 14 640 47 221 99 238 67 59 69 249 73 837 29 441 50 311 1 701 83 489 5 621 33 825 8 363 41 377 93 894 91 559 35 979 9 605 37 950 81 734 71 5 23 125 98 747 62 879 56 447 63 133 44 870 7 277 11 970 4 880 49 121 2 197 34 120 48 68 43 908 88 191 15 748 53 635 19 235 46 249 89 989 38 674 65 536 82 219 57 656 87 50 94 920 58 125 97 402 13 163 26 437 16 12 25 375 42 448 45 320 6 307 22 945 28 662 74 368 72 958 75 433 77 711 59 548 51 930 70 955 68 571 30 904 54 153 32 9 60 374 86 407 20 42 24 583 27 164 85 150
11 4 61 174 65 752 35 681 83 818 91 935 93 180 58 828 30 186 33 597 76 139 52 936 63 344 99 215 94 490 64 520 1 56 92 225 80 277 78 830 71 401 84 583 47 607 42 671 39 732 67 710 18 289 23 720 56 28 79 790 96 315 20 428 73 607 13 471 54 112 49 635 7 90 5 998 14 859 9 800 48 516 81 629 74 480 45 607 98 1 66 253 82 974 50 473 6 670 8 256 24 712 87 997 75 868 90 767 31 234 62 493 41 333 37 893 53 305 69 882 68 76 38 46 85 315 10 133 12 873 88 720 46 590 77 892 25 314 32 620 34 605 89 109 59 485 26 321 55 772 72 745 15 753 51 342 97 932 40 728 28 85 19 329 44 58 27 845 21 128 22 1000 4 266 86 357 36 376 60 931 0 378 2 402 43 182 17 284 3 793 16 70 95 446 70 205 57 478 29 927
20 876 58 805 27 908 13 446 83 770 36 478 44 723 95 851 90 390 64 46 34 674 0 648 7 808 45 375 55 328 89 488 50 721 91 781 26 987 48 548 42 527 54 900 62 503 22 866 16 982 28 124 71 640 81 571 10 329 79 90 56 3 87 711 43 13 2 540 69 190 14 104 11 486 33 648 67 344 46 775 93 938 72 753 35 131 4 374 65 756 94 112 25 406 18 107 51 68 59 379 29 863 96 958 63 777 76 532 66 198 21 528 37 944 60 753 1 396 82 152 88 502 68 891 53 546 99 243 85 185 41 237 70 894 97 510 98 189 38 587 31 417 73 907 57 467 80 300 92 116 61 334 84 108 15 942 49 624 78 723 32 779 39 245 30 596 52 886 9 928 8 415 75 753 5 367 3 544 86 927 47 130 40 768 23 770 6 684 17 383 74 956 24 301 77 573 12 537 19 517
82 437 70 107 84 48 17 634 20 964 80 203 42 407 3 988 24 605 56 174 69 889 25 995 33 955 29 727 30 157 37 985 22 456 68 65 45 853 14 403 46 347 63 362 76 413 55 72 6 608 97 776 83 950 32 543 49 131 31 535 11 658 27 153 16 575 34 484 66 338 12 248 81 793 15 560 71 595 58 763 60 754 92 596 67 191 23 279 93 177 94 734 44 519 54 563 5 622 48 766 59 910 74 136 26 603 41 839 18 145 21 27 19 598 47 245 0 43 9 417 87 985 77 983 51 21 38 294 10 98 28 657 50 658 73 905 36 933 64 274 89 521 75 207 4 592 1 548 52 892 98 835 86 15 43 877 65 133 2 439 99 350 72 705 79 519 90 402 40 461 62 346 53 474 85 342 8 613 13 749 61 777 57 812 7 161 78 530 88 478 95 335 96 688 35 752 39 38 91 729
80 926 90 930 63 894 91 702 54 58 5 762 68 220 28 755 62 427 74 497 35 931 32 586 34 307 57 344 15 398 30 726 46 101 37 158 17 213 99 333 3 731 38 862 2 245 10 950 71 256 41 763 27 378 49 784 81 365 52 219 8 992 82 493 24 879 94 302 73 263 95 386 43 701 47 754 51 141 58 396 13 943 48 997 75 893 88 432 56 810 23 837 92 509 76 14 65 960 26 327 86 405 6 67 98 60 39 266 21 171 12 130 96 67 0 847 50 932 29 263 22 734 7 8 9 629 42 512 69 308 84 570 33 335 60 872 89 220 18 576 72 9 14 656 11 577 31 357 61 784 79 652 67 334 53 174 83 897 93 992 70 808 66 569 1 982 45 53 55 283 4 878 78 263 44 588 36 580 85 817 59 128 64 70 25 566 20 817 16 89 77 582 97 801 19 448 40 75 87 411
60 636 27 175 90 77 29 989 3 227 94 830 57 286 47 683 21 980 31 773 23 301 63 623 13 291 1 969 24 333 67 279 89 317 53 838 46 380 83 473 39 329 79 198 14 307 86 402 2 658 73 211 65 663 58 187 80 162 30 751 0 790 87 976 71 185 32 357 16 21 50 550 85 155 40 883 7 182 97 497 91 655 25 207 68 775 49 975 99 891 54 267 55 845 59 316 10 549 78 662 52 880 76 155 75 717 20 481 61 631 5 246 9 558 81 282 43 549 95 339 64 323 6 792 35 107 15 427 70 950 96 108 11 317 44 23 77 547 33 201 48 865 66 617 26 620 51 272 4 489 19 372 37 950 74 778 93 418 84 129 82 24 98 138 41 237 88 200 34 355 17 350 62 523 18 631 92 861 28 410 12 629 69 986 38 200 45 585 42 17 56 127 36 815 22 474 72 752 8 180
9 969 73 467 68 501 92 696 54 342 61 532 7 136 51 691 45 702 83 786 42 360 62 130 58 913 27 750 55 384 39 907 64 897 24 234 36 280 66 977 72 547 80 927 81 540 69 756 44 853 8 934 21 721 14 649 98 913 63 201 96 676 46 282 65 32 3 317 59 277 90 33 50 658 76 623 53 280 95 182 67 833 89 624 37 788 23 754 38 397 93 422 1 84 35 32 84 2 88 304 11 76 18 783 0 718 40 637 48 61 13 30 78 350 52 906 43 97 2 165 16 632 17 174 10 27 99 155 19 467 20 668 6 237 32 194 33 3 85 325 4 837 87 667 34 233 77 815 41 113 70 230 75 959 25 85 74 487 86 619 71 913 15 396 26 489 82 902 60 423 57 424 56 606 29 883 97 175 30 913 49 668 28 798 91 767 31 325 94 865 12 709 79 368 5 155 22 865 47 324
36 894 30 689 25 618 77 29 28 92 18 723 67 739 50 402 41 556 84 753 64 379 33 768 63 172 27 27 92 894 54 738 39 12 35 476 81 513 7 359 46 396 78 464 0 239 32 553 74 107 68 34 95 684 93 179 4 418 29 767 38 358 26 630 49 534 60 641 88 4 97 728 15 781 98 449 85 903 42 377 87 552 55 284 6 845 22 403 56 526 48 848 94 308 47 310 5 993 3 596 61 851 52 430 76 81 13 634 24 116 80 794 2 175 45 249 86 750 89 809 53 349 83 531 79 183 37 82 14 968 19 927 16 567 69 840 40 311 58 284 59 904 91 656 10 62 90 196 72 385 57 385 20 35 96 216 43 993 75 671 11 337 9 782 23 784 31 412 8 715 66 395 34 441 21 468 70 632 1 910 62 700 99 619 65 740 71 635 44 329 73 397 82 304 51 249 17 231 12 649
97 816 73 121 35 482 59 83 30 474 16 515 71 506 93 973 87 726 80 774 91 344 9 185 99 137 28 180 11 628 33 237 68 676 17 664 6 361 62 364 78 537 34 629 7 458 69 605 63 749 29 364 51 359 32 82 75 945 96 793 19 495 22 304 8 779 84 659 53 513 74 93 13 193 26 974 60 654 48 227 89 37 86 503 25 861 76 679 98 52 45 371 77 530 10 126 40 849 65 780 43 129 2 630 44 991 4 617 38 52 15 564 70 11 41 465 50 580 24 735 37 783 88 836 52 973 82 655 92 883 95 734 3 570 31 379 20 631 14 769 49 199 81 223 64 563 79 502 39 437 47 294 90 575 67 735 5 839 66 706 94 54 12 780 83 212 72 861 54 325 56 504 85 462 0 514 21 994 42 631 57 839 46 717 55 808 58 695 1 395 18 884 23 838 27 519 36 504 61 441
38 183 63 80 98 9 7 629 68 892 37 983 27 291 45 258 91 861 75 324 71 855 6 997 50 424 36 747 60 638 49 806 39 96 23 356 18 659 41 157 47 822 11 113 90 361 52 963 67 557 34 668 9 453 28 770 1 647 87 122 44 359 33 18 17 861 42 271 79 658 64 81 30 988 0 311 83 763 25 358 97 899 89 934 8 454 81 379 21 321 61 534 13 43 93 396 55 331 40 171 12 976 92 888 35 27 69 44 77 936 31 803 19 164 85 168 48 833 54 101 78 154 88 185 26 899 4 299 84 263 65 610 96 333 86 992 58 175 99 361 80 641 62 695 20 541 82 89 56 447 72 944 51 782 70 800 73 24 95 877 14 635 16 159 76 129 10 535 22 405 94 3 46 439 29 162 59 777 24 726 66 297 32 25 43 203 3 651 15 465 53 120 5 670 2 741 57 741 74 564
56 857 10 802 68 386 28 73 35 462 85 353 78 984 87 256 69 388 27 493 84 656 42 834 29 956 13 501 20 105 57 950 91 632 23 882 88 339 36 243 11 919 86 708 79 803 54 835 62 14 30 217 52 740 59 180 22 664 48 955 71 127 53 115 5 486 39 949 94 145 21 727 89 42 72 666 26 107 4 608 70 541 12 690 2 671 95 458 40 337 55 249 93 766 51 98 66 576 45 646 17 366 83 115 18 643 31 493 19 369 82 341 60 359 8 505 97 553 46 196 0 865 61 754 64 927 92 152 1 138 25 934 76 186 90 694 33 526 47 119 14 877 3 498 38 871 32 114 75 689 9 103 73 94 43 935 6 362 98 869 96 537 24 442 77 238 41 254 15 152 16 772 81 495 67 613 65 178 7 326 37 994 80 995 99 660 74 204 49 184 44 559 50 465 34 578 63 882 58 106
26 750 74 238 98 241 63 36 93 644 99 89 19 923 60 790 56 440 28 907 46 250 90 45 73 127 27 666 65 414 76 223 33 739 21 503 57 411 43 262 10 827 58 765 24 109 94 270 45 406 49 942 25 256 16 613 12 608 18 572 61 588 55 590 75 93 44 49 96 117 66 321 82 474 71 860 89 120 83 307 52 307 81 681 13 98 20 573 31 319 88 507 64 259 23 963 38 615 41 376 47 975 50 204 36 118 40 145 9 605 84 329 29 923 95 917 15 273 6 452 92 537 85 481 79 132 7 431 48 55 35 126 69 275 54 749 77 739 5 471 2 685 32 241 53 138 86 357 59 765 51 345 70 595 11 256 42 16 87 622 68 985 72 60 37 416 78 547 91 863 4 919 14 543 3 376 22 981 80 235 39 304 67 202 62 417 34 588 30 254 17 1000 8 817 0 7 97 440 1 116
61 597 12 12 83 148 24 917 29 418 22 530 73 792 90 645 58 216 80 158 75 113 30 51 3 493 9 88 82 482 68 376 60 874 91 202 21 286 7 158 66 91 96 293 31 272 76 321 70 692 13 377 93 711 27 190 87 495 41 593 48 728 94 11 53 59 74 953 40 59 18 18 28 222 37 214 84 856 16 93 34 882 78 264 97 818 20 271 64 206 72 622 81 553 15 605 23 43 88 414 62 190 19 960 51 919 69 415 55 703 39 423 38 671 49 989 52 754 63 765 4 308 57 864 44 462 65 172 89 248 77 850 45 813 8 357 43 562 42 179 86 366 95 614 1 566 67 771 85 112 56 822 32 960 6 579 46 280 26 256 36 526 92 976 71 91 99 777 33 661 59 421 25 743 2 375 54 116 11 531 5 499 79 121 14 741 10 680 98 336 50 957 17 82 0 122 35 71 47 442
21 644 41 734 74 25 69 195 5 94 84 826 2 245 99 139 40 496 6 275 7 244 37 443 49 487 81 347 70 585 96 150 97 642 86 2 3 829 33 350 90 872 20 848 91 319 93 909 43 333 67 501 0 424 26 433 87 884 95 341 25 59 55 372 39 613 64 628 82 235 18 319 71 847 32 761 92 536 79 835 50 177 85 962 78 729 36 28 77 579 22 644 44 277 58 459 48 378 38 84 54 589 23 918 45 144 52 959 65 9 66 422 76 265 15 187 89 11 94 156 98 425 10 288 34 1000 56 944 35 340 42 143 29 474 24 600 47 446 9 389 4 194 28 578 63 913 73 355 57 571 62 279 88 996 75 486 31 890 80 875 83 760 14 286 11 906 16 149 51 214 17 197 59 389 72 839 68 828 1 773 8 380 13 874 60 735 30 390 19 583 46 138 53 459 12 620 61 96 27 81
90 533 1 593 69 321 55 283 9 81 88 108 82 310 39 358 61 551 92 309 62 109 95 259 20 296 78 723 16 690 27 397 64 7 32 13 11 327 65 237 35 563 47 921 34 193 26 504 58 89 91 188 54 813 94 758 99 670 48 463 29 521 63 575 14 218 5 410 18 360 53 331 81 183 74 751 37 989 87 422 72 801 60 782 51 689 73 823 15 288 67 265 36 575 0 988 13 960 38 539 50 900 22 460 68 282 77 394 19 884 30 496 80 883 3 869 76 15 75 399 23 194 7 867 4 619 49 892 46 15 28 163 31 363 84 558 40 87 85 106 52 685 25 372 97 892 41 924 83 594 57 91 66 649 24 418 71 798 8 645 89 619 93 116 86 919 2 752 45 939 79 859 43 170 98 608 70 225 21 365 17 328 6 681 96 418 42 206 33 816 10 702 44 378 59 200 12 999 56 975
45 756 70 639 52 146 23 547 44 581 36 980 41 996 46 978 14 673 31 971 82 651 91 332 10 206 4 923 94 300 8 548 62 621 11 425 32 647 53 579 65 703 72 577 43 893 34 106 89 875 20 667 2 653 38 464 68 333 0 222 76 327 16 507 1 115 87 163 78 624 48 151 73 97 25 993 60 4 42 56 3 84 54 728 93 697 96 214 37 899 85 820 56 391 92 140 51 202 59 32 6 366 21 213 95 41 83 44 63 169 69 764 47 297 18 493 67 934 71 269 5 582 88 856 97 247 30 862 17 391 84 667 75 778 58 916 55 42 49 839 40 420 77 699 29 789 80 885 86 685 57 429 81 144 13 812 24 309 61 334 7 126 35 45 90 693 19 498 50 115 33 451 39 775 98 436 99 295 12 298 28 391 64 836 9 463 27 939 66 363 15 715 22 765 79 185 74 758 26 182
76 38 26 19 4 250 54 53 50 761 38 502 16 867 59 919 84 680 45 310 31 417 11 140 14 974 24 50 82 190 66 702 73 265 42 393 28 398 39 837 44 529 63 860 65 411 67 862 70 510 2 282 12 648 30 31 78 32 37 162 52 998 47 417 79 399 34 680 32 106 81 194 49 779 1 23 99 551 77 727 85 534 0 503 61 816 43 707 64 86 8 99 55 550 29 398 69 559 40 755 20 631 80 252 88 852 96 465 6 392 9 600 5 334 72 201 83 505 15 693 71 869 94 850 25 326 48 138 68 963 41 35 62 415 7 872 19 304 97 836 87 877 86 817 22 96 13 394 56 380 18 934 35 569 98 806 92 736 74 108 57 465 93 163 58 64 27 317 10 532 95 851 46 576 60 567 53 338 36 533 51 298 75 627 17 871 91 548 89 364 23 564 90 836 3 431 33 717 21 665
55 284 31 584 8 120 41 777 14 201 87 60 92 459 25 378 42 532 84 694 46 226 4 590 19 67 69 1000 26 836 85 187 75 508 88 519 70 39 20 389 13 584 32 297 59 560 53 578 97 843 35 718 73 354 86 802 67 352 89 576 54 112 99 33 72 778 7 761 71 518 44 571 27 540 21 536 28 120 82 139 50 474 65 943 74 814 64 383 22 337 37 187 15 896 47 563 91 617 93 353 34 347 12 336 76 659 45 370 2 198 43 985 23 157 6 267 9 406 10 754 40 410 66 235 16 204 3 302 77 350 36 865 79 969 62 291 18 439 48 202 94 648 39 796 24 480 81 388 60 225 63 699 17 359 33 778 96 678 56 689 38 774 90 781 1 278 29 275 78 407 11 395 52 328 30 554 49 360 80 726 98 569 61 912 83 741 95 684 68 142 5 362 58 221 0 734 51 613 57 198
17 709 75 503 96 54 54 162 36 345 89 323 25 527 65 582 73 201 92 137 19 724 74 264 93 848 11 367 60 246 85 74 55 719 21 536 18 570 8 930 71 912 97 773 78 458 94 454 50 87 20 85 35 561 98 665 16 242 48 82 42 640 95 167 37 170 52 234 15 726 29 545 44 378 77 494 4 700 24 589 88 147 83 451 64 237 12 981 59 898 49 882 6 245 69 26 33 129 41 46 53 265 58 725 27 522 14 874 28 812 1 369 67 347 30 700 32 218 39 993 56 690 7 34 13 500 26 370 3 786 2 391 45 500 81 476 62 22 76 666 57 771 5 314 46 466 80 548 90 710 23 971 51 921 31 516 84 311 34 821 0 872 63 672 87 96 47 982 61 442 40 338 9 362 79 630 66 477 68 309 43 467 86 452 99 529 91 50 38 174 82 363 10 281 22 883 70 109 72 488
42 338 30 804 44 345 14 627 86 704 68 97 78 362 81 232 57 736 28 911 62 938 43 385 17 232 63 251 96 931 11 305 75 475 77 545 19 129 15 152 2 120 32 747 85 306 49 422 7 674 37 542 40 194 33 166 84 19 38 746 35 163 56 985 16 345 74 502 58 346 9 747 53 650 71 701 20 533 79 550 92 548 98 585 24 752 8 17 61 637 69 474 55 295 50 476 88 761 90 763 73 477 10 347 67 986 34 618 3 330 64 44 97 954 54 242 89 844 95 343 60 604 70 223 36 221 6 530 48 592 13 413 72 618 4 86 83 637 18 436 22 427 1 577 47 592 52 284 41 214 66 152 93 459 99 674 27 830 25 377 39 993 94 612 87 249 82 107 45 902 65 103 21 128 26 690 5 956 0 610 31 47 23 667 91 616 29 54 51 100 46 936 80 346 59 28 12 572 76 232
60 563 31 523 68 145 12 238 66 105 28 965 91 576 81 213 9 678 3 486 80 46 74 653 75 575 90 408 25 555 84 788 72 80 46 421 2 887 22 164 29 165 87 994 13 856 79 948 6 83 41 979 18 918 69 990 73 308 95 217 4 862 20 45 58 689 34 606 76 434 16 929 94 731 10 65 59 393 57 289 37 250 64 234 62 627 50 195 5 566 26 747 82 557 7 682 89 892 56 800 42 971 97 365 96 152 77 13 45 499 35 936 93 313 11 43 52 966 17 410 65 298 47 895 61 930 98 490 55 316 78 999 88 490 27 630 71 601 8 906 32 63 48 105 53 987 24 379 99 447 44 896 39 51 51 80 14 580 54 674 92 910 43 101 67 176 83 778 30 298 40 273 36 916 23 250 19 222 85 522 38 544 86 542 0 575 70 322 63 701 1 802 21 638 33 253 49 534 15 176
33 743 60 661 76 20 17 522 67 141 14 556 56 216 99 528 62 217 48 533 25 92 54 495 28 626 69 536 13 307 58 382 2 510 7 240 8 151 18 918 37 390 31 299 26 753 57 646 38 263 36 477 83 498 24 408 19 973 0 137 42 728 45 612 63 738 49 541 74 37 61 422 50 92 89 921 86 338 1 998 43 749 97 892 52 760 20 405 79 156 47 803 72 23 87 447 59 585 90 527 88 751 23 897 41 781 65 458 5 124 22 463 95 575 94 6 98 639 91 706 4 915 78 433 44 822 15 53 27 774 64 968 92 702 6 923 82 261 46 679 70 767 30 735 16 762 93 11 40 406 35 936 80 88 71 676 85 248 39 262 68 862 34 323 10 745 9 357 66 303 84 139 73 677 75 173 96 379 53 887 55 774 3 643 32 574 11 608 81 132 77 465 12 62 51 321 29 994 21 836
84 658 11 377 23 557 57 631 33 333 52 972 43 952 30 652 47 74 67 535 38 74 83 298 75 466 53 518 21 553 63 200 48 808 2 444 26 704 29 996 15 270 46 549 74 980 4 696 45 33 36 883 62 820 40 521 54 766 27 188 93 991 96 694 86 256 78 332 31 559 97 930 24 754 25 316 58 275 20 565 17 750 41 759 10 874 34 237 69 952 7 413 42 11 65 276 95 341 35 710 68 682 72 255 5 637 50 780 81 933 89 3 90 479 39 245 28 484 73 220 76 660 37 508 44 311 85 27 55 867 82 115 1 537 91 675 32 28 19 143 16 826 9 32 12 160 59 128 22 571 66 492 70 21 99 692 92 330 49 247 18 288 88 551 14 966 61 419 64 931 87 192 60 900 79 954 51 30 56 499 94 551 0 220 8 921 3 550 13 695 77 208 98 24 6 523 71 256 80 286
53 207 1 697 41 83 55 599 21 100 86 671 26 865 54 770 89 213 9 919 39 172 43 908 32 670 61 682 92 152 85 435 95 933 97 485 80 174 70 575 48 809 67 504 72 746 18 398 33 260 63 727 59 842 60 306 20 665 35 367 91 327 82 569 66 448 46 814 15 304 51 928 31 79 57 167 76 801 88 485 78 203 65 249 5 115 64 576 12 868 3 900 34 37 74 340 13 54 81 671 93 192 7 672 42 723 71 320 19 552 36 669 98 710 28 313 94 46 47 36 49 699 17 931 44 274 38 326 0 131 56 978 83 118 75 70 14 731 69 861 8 118 37 326 24 971 68 16 50 667 30 109 79 468 23 168 73 183 77 570 52 971 58 634 6 811 22 824 11 258 96 376 29 741 2 782 4 870 62 345 10 661 87 26 16 795 45 12 90 469 40 169 27 235 99 185 25 417 84 173
30 205 61 476 12 636 53 204 84 794 24 231 91 546 34 345 60 979 69 962 96 684 63 193 26 663 11 2 99 510 50 132 48 33 20 891 19 309 92 85 31 157 75 899 4 372 10 752 59 915 81 325 32 821 68 344 55 724 47 695 38 76 18 490 86 170 85 216 90 735 82 713 25 644 5 961 41 82 21 758 97 958 51 895 62 936 56 548 0 895 95 818 6 676 67 710 54 420 23 86 64 532 22 390 94 106 2 251 70 479 33 562 73 272 16 627 36 93 13 220 93 355 7 607 35 453 9 807 42 268 15 814 79 684 52 194 8 468 40 867 83 905 77 242 72 927 65 962 27 958 74 696 37 102 17 656 71 352 3 691 29 999 80 828 57 911 78 276 45 735 44 421 66 441 89 133 43 23 87 833 88 385 98 276 1 380 46 199 28 478 49 186 76 904 14 929 39 822 58 562
69 471 8 74 71 745 40 352 14 844 38 352 94 673 26 736 98 369 53 46 36 551 19 792 99 421 80 529 67 345 44 659 10 896 63 597 4 799 97 955 82 954 1 979 3 374 79 738 11 970 76 969 5 348 33 229 16 827 45 598 21 833 70 22 29 624 22 440 39 166 32 836 24 351 74 4 58 792 30 881 72 868 41 649 27 69 52 344 0 932 31 186 6 255 23 169 15 114 90 998 60 126 95 906 73 175 49 830 2 767 96 659 55 354 25 210 62 402 81 494 17 391 9 904 12 410 50 666 13 291 91 874 61 830 42 227 35 286 20 139 47 236 68 343 51 625 88 926 87 997 65 231 92 423 77 442 28 468 64 600 89 688 78 510 34 983 46 717 43 129 18 549 86 40 7 11 75 207 59 878 56 710 66 840 85 329 37 475 54 580 57 193 93 270 83 748 48 563 84 951
75 732 30 296 71 883 15 381 35 519 92 711 65 612 38 529 80 18 26 670 13 164 73 532 52 240 59 159 3 105 46 600 11 907 62 93 61 277 37 853 98 54 53 337 63 378 24 920 12 790 66 964 4 19 87 872 31 994 90 594 84 434 42 622 83 860 72 175 74 312 56 872 67 128 94 593 95 199 48 530 10 729 8 665 76 883 34 619 88 275 33 663 39 167 50 591 32 315 55 369 5 419 81 694 21 794 60 167 18 627 89 960 6 824 54 406 47 507 91 323 2 926 40 256 64 815 44 195 82 676 25 453 41 527 36 924 70 337 14 136 19 192 43 511 57 936 68 767 28 533 49 439 58 551 78 928 16 652 96 935 51 860 69 397 29 597 93 290 27 424 9 620 45 941 7 94 20 613 17 158 22 1 0 893 79 876 97 138 23 206 77 490 1 598 86 989 85 29 99 717
62 37 29 663 68 427 11 194 66 107 93 781 75 167 40 972 23 936 63 103 67 445 90 298 16 625 31 902 94 415 86 804 88 123 3 12 0 275 17 996 47 192 43 767 76 680 32 691 28 440 57 331 4 458 60 103 9 304 96 659 84 501 99 150 59 112 24 428 54 486 27 73 22 230 87 79 89 516 25 696 33 585 10 696 51 974 49 438 77 536 91 959 81 910 37 817 14 760 82 115 18 403 80 816 41 284 61 310 73 500 46 433 5 207 30 713 53 240 65 270 85 885 8 44 58 163 98 547 50 751 92 802 26 659 36 295 48 134 83 263 44 185 20 885 38 975 2 999 70 26 42 358 7 92 79 5 74 973 97 228 56 651 95 260 1 847 12 893 15 919 21 422 34 650 13 186 72 68 69 510 52 308 55 307 19 601 64 628 45 132 39 634 78 630 6 92 71 15 35 72
23 165 5 91 1 544 82 247 27 77 8 304 21 119 37 310 80 792 40 211 74 176 94 66 11 327 59 613 97 828 24 951 76 500 0 147 56 45 68 171 50 772 55 80 44 186 90 635 33 264 35 853 78 386 65 565 85 608 30 88 67 214 77 473 22 928 96 935 28 807 41 468 87 799 6 351 75 239 19 66 71 850 60 445 61 339 57 839 29 728 51 912 43 630 13 715 66 326 86 481 7 25 95 624 98 411 16 321 91 317 53 449 2 85 20 45 58 467 12 472 84 874 42 632 34 643 4 548 14 563 38 574 89 338 46 22 49 627 36 864 70 439 26 382 39 773 69 952 81 443 15 791 52 587 3 811 64 32 31 123 92 19 32 918 54 794 9 308 83 964 17 542 47 315 79 737 25 862 72 184 62 411 45 473 99 135 93 761 73 196 18 566 63 730 88 644 10 843 48 961
59 227 40 206 63 802 97 439 33 645 96 687 53 355 19 997 81 292 79 440 69 167 2 29 71 54 24 907 83 357 29 684 28 315 22 315 95 102 60 55 39 342 93 9 80 356 37 834 35 500 36 632 98 419 89 804 67 194 91 470 58 752 6 563 54 35 14 831 5 318 76 231 17 222 70 711 74 591 4 886 92 998 3 388 27 87 20 491 82 963 44 158 78 661 43 780 41 437 61 76 21 859 25 775 45 25 30 644 87 172 8 607 34 629 18 63 12 605 15 681 13 461 94 143 64 228 38 589 55 32 47 197 9 69 86 716 23 836 26 419 65 780 57 669 11 813 66 387 56 812 50 259 7 109 73 554 10 774 46 887 32 342 72 125 48 677 99 501 42 403 85 590 1 438 31 69 62 756 75 171 88 550 49 753 90 80 84 931 68 667 0 998 51 789 16 598 77 924 52 425
8 299 82 720 33 285 67 959 64 822 56 113 29 386 28 737 63 610 45 20 53 620 41 978 84 441 61 258 4 498 7 718 46 560 85 362 21 927 5 680 24 288 99 504 39 361 68 512 60 768 13 991 43 130 9 216 96 895 79 932 98 415 80 130 76 727 54 273 65 814 3 464 83 109 11 754 18 708 78 599 35 941 10 487 87 100 27 464 19 843 55 966 91 868 51 252 30 804 57 853 75 570 71 740 31 427 70 433 15 475 48 819 59 711 73 278 97 604 66 496 16 873 34 740 44 650 12 219 95 12 38 154 49 723 93 587 52 693 20 393 90 727 94 194 92 282 23 272 77 121 14 734 50 591 22 751 42 224 0 101 37 251 47 98 17 371 2 380 1 561 62 292 58 833 32 772 40 411 26 317 81 909 69 730 36 960 88 354 25 8 74 937 6 806 89 640 72 305 86 981
78 523 30 292 4 519 74 183 40 309 83 850 17 664 56 864 43 898 79 112 58 162 12 644 69 553 85 893 57 174 14 197 96 391 65 708 24 556 93 993 23 230 3 855 0 786 94 521 36 136 1 490 62 38 55 166 25 265 26 174 5 123 45 594 51 194 81 558 47 208 34 720 48 314 16 97 66 755 31 922 49 319 75 60 97 709 7 517 10 226 73 451 13 671 52 51 61 809 46 908 19 739 32 45 88 838 9 729 63 453 18 818 95 12 68 960 80 376 41 952 38 841 44 344 20 981 33 318 91 207 28 250 87 238 35 827 82 773 84 762 90 184 76 335 99 219 6 384 77 295 60 413 59 11 98 975 21 787 29 489 72 282 2 2 42 432 70 27 11 413 53 278 39 284 86 296 8 921 67 344 15 162 54 338 50 2 89 43 64 347 71 892 92 61 22 878 37 428 27 355
54 650 9 272 70 658 74 612 83 585 36 657 13 530 0 294 14 294 44 94 30 245 80 412 76 174 4 224 68 153 46 146 45 449 50 362 87 371 97 936 56 562 28 741 82 591 49 464 27 241 3 42 21 298 42 888 26 129 98 140 1 439 53 733 25 445 78 15 52 870 29 716 88 318 95 993 90 579 93 190 2 920 63 747 37 754 79 119 77 923 24 979 12 184 35 315 94 148 47 2 17 316 48 294 60 555 38 877 59 557 40 518 85 896 31 698 32 269 86 232 23 831 18 729 99 611 89 659 61 866 96 196 39 599 62 500 92 94 84 149 58 230 15 455 75 189 11 802 16 373 65 8 33 18 34 143 43 281 81 635 20 236 55 25 10 333 22 558 67 497 69 114 72 422 73 648 57 788 91 774 71 440 51 166 19 530 7 417 66 212 5 338 64 709 41 387 8 17 6 792
42 531 67 961 63 718 98 207 59 521 88 608 14 74 26 424 28 865 74 48 57 458 91 847 7 68 58 748 53 393 71 523 44 216 85 418 11 239 84 843 37 257 83 339 22 464 78 574 65 622 72 736 34 229 75 199 50 419 64 782 87 792 56 540 45 884 92 233 36 256 13 577 15 385 79 273 94 853 6 158 51 668 80 194 19 941 24 762 9 279 33 550 86 501 81 610 89 643 30 391 70 43 1 898 68 716 66 484 99 936 77 214 27 456 18 426 2 291 0 205 97 390 73 564 10 632 5 259 93 307 46 728 47 256 52 82 43 111 17 695 48 90 29 156 39 838 55 177 60 215 54 328 35 963 90 243 69 556 76 542 40 183 4 390 82 408 31 168 21 495 8 173 20 396 49 312 32 852 23 403 62 706 95 64 16 547 25 662 12 982 3 890 61 668 41 388 38 498 96 276
55 160 41 568 59 334 98 935 35 28 22 457 13 756 77 909 26 211 9 576 39 450 12 900 19 287 93 292 99 608 89 411 92 968 14 99 58 241 49 712 2 341 76 791 97 462 94 804 7 294 68 282 4 566 67 956 23 813 83 56 18 866 56 525 31 625 33 128 73 460 47 682 86 978 20 398 95 624 84 605 65 299 87 584 57 699 5 928 8 584 60 811 70 640 82 942 27 665 63 833 24 49 38 812 30 895 6 897 53 515 72 877 44 108 80 68 32 26 46 78 96 247 74 247 43 859 29 831 54 940 71 114 85 257 25 235 11 450 61 219 15 270 21 196 28 534 40 432 3 659 75 29 90 566 50 831 1 780 81 54 79 207 34 876 48 530 52 614 0 7 42 239 16 220 51 760 62 615 91 782 37 656 45 252 66 344 69 262 78 730 36 8 88 23 10 410 17 551 64 803
9 987 40 502 74 36 50 607 81 690 65 43 55 927 3 56 99 827 96 102 97 119 31 637 94 991 17 999 49 232 30 114 78 385 41 43 51 702 68 783 28 132 77 47 19 91 98 369 20 372 15 634 54 451 39 907 86 484 13 21 75 948 84 225 33 223 58 785 59 972 35 512 66 562 29 925 61 970 85 397 82 814 44 67 92 591 7 121 48 387 26 246 10 757 67 341 71 240 83 635 43 589 38 168 21 648 6 712 12 631 90 154 4 814 47 141 11 194 0 116 76 697 79 318 25 107 89 719 60 546 52 426 72 2 42 301 64 650 22 195 5 57 8 448 2 113 14 826 62 246 53 557 1 945 91 526 95 327 24 3 57 529 63 281 34 813 18 286 69 301 37 167 16 825 45 451 36 691 32 292 88 458 70 944 93 456 27 849 80 393 46 2 73 913 87 899 23 764 56 993
94 670 89 216 41 599 49 884 91 72 40 694 6 393 79 20 10 748 76 746 70 561 5 272 61 447 65 402 85 425 19 421 86 905 16 464 55 435 22 871 48 574 98 427 99 137 9 809 27 735 46 11 59 361 73 21 71 704 67 657 1 724 60 104 28 538 43 369 87 496 8 373 96 448 30 317 82 451 69 332 90 239 74 359 26 480 78 231 77 47 50 890 42 590 45 761 72 30 36 78 93 323 97 740 58 436 25 46 13 153 2 813 0 737 88 519 66 559 15 453 29 34 56 784 47 928 62 119 39 946 35 377 7 360 51 33 24 373 44 785 53 778 21 865 12 504 52 392 64 910 31 405 57 756 17 549 68 296 92 943 32 770 81 253 38 653 37 451 63 488 75 593 33 631 54 471 95 97 80 98 84 871 83 246 14 403 18 556 23 945 3 16 20 834 11 596 34 923 4 378
29 578 85 831 93 984 86 669 65 841 9 481 35 225 11 358 36 315 79 479 96 75 62 769 44 655 73 513 12 124 77 131 76 431 60 223 55 526 2 627 98 517 91 487 80 582 19 795 52 560 6 97 38 470 82 129 43 326 17 87 4 270 50 260 67 364 90 804 13 930 8 622 81 320 24 967 64 485 59 725 89 967 57 564 42 259 66 189 87 491 74 871 20 12 18 406 58 876 39 734 26 900 21 885 0 760 33 35 45 871 63 521 30 701 31 938 69 930 14 852 40 562 28 125 97 236 53 357 32 582 23 418 68 140 83 310 99 328 7 949 71 740 25 207 51 69 92 271 75 131 88 742 94 400 15 443 16 753 37 424 56 420 5 473 46 891 78 161 41 733 1 185 47 678 95 612 48 69 10 733 70 152 27 239 61 474 84 371 3 242 22 455 54 364 49 110 72 905 34 939
99 229 14 688 23 380 11 695 37 9 53 558 58 376 43 616 40 844 85 408 69 279 17 934 57 411 70 243 30 504 7 459 68 770 0 845 81 519 2 111 74 765 15 461 8 829 87 910 51 34 41 604 16 514 20 310 76 572 84 940 45 279 35 496 62 130 67 315 29 352 94 474 61 430 98 67 13 70 46 823 59 794 6 898 82 491 55 716 3 548 52 65 12 279 34 712 56 42 9 780 80 447 42 159 5 784 64 253 75 13 1 123 31 631 60 821 48 450 22 472 33 927 21 615 73 104 65 417 26 517 47 666 27 189 18 796 50 472 83 748 28 209 91 95 77 117 44 710 66 240 86 726 19 291 90 872 63 419 39 843 25 753 78 809 49 777 95 240 10 27 36 138 79 779 96 723 54 211 92 416 89 142 24 134 4 468 72 365 38 881 32 627 88 473 93 890 71 965 97 769
0 76 15 227 28 948 12 29 68 347 93 943 47 747 71 887 41 749 2 946 72 217 42 824 4 779 59 273 33 906 3 341 91 537 54 273 66 981 65 819 30 371 83 804 53 616 50 151 34 956 5 409 77 133 36 960 61 882 89 287 14 62 27 788 11 542 9 661 32 213 49 115 94 839 80 633 10 526 31 596 45 558 26 172 24 693 64 155 35 900 44 303 75 188 46 291 55 599 38 500 73 445 67 445 97 155 90 338 52 134 87 661 85 926 57 614 99 386 1 782 98 276 81 699 84 748 20 634 22 801 18 287 48 422 29 263 8 909 86 441 21 695 7 873 79 169 62 450 40 11 69 320 96 296 16 895 25 373 92 430 70 288 39 416 76 224 6 983 58 336 43 512 74 843 88 341 17 555 63 178 56 458 78 871 51 139 95 604 23 969 19 182 82 1 13 499 37 348 60 316
98 937 75 443 7 305 23 577 80 202 50 144 60 759 79 427 76 2 65 366 51 576 21 625 85 305 20 633 30 50 42 188 3 276 34 810 99 843 43 275 59 530 88 135 61 74 47 857 2 27 74 454 12 379 81 413 10 508 70 821 22 514 90 950 44 518 63 329 1 481 94 977 96 23 86 234 31 284 46 81 11 560 5 735 52 978 71 217 83 669 36 363 49 766 91 160 40 164 0 347 84 371 53 90 33 917 38 714 69 734 95 975 55 144 27 900 66 341 57 571 32 747 6 219 54 6 72 514 15 402 8 361 56 346 24 269 82 137 9 499 62 264 37 124 29 862 13 310 19 653 4 954 35 865 26 218 16 985 48 280 14 69 58 303 87 518 18 15 17 896 77 463 68 434 89 966 67 918 78 794 93 155 97 915 28 588 92 944 25 650 39 874 41 824 64 671 73 920 45 912
41 542 13 465 76 141 93 618 34 22 11 440 20 71 79 967 97 921 14 145 53 831 35 726 22 937 6 491 55 296 89 790 46 936 60 162 96 225 37 648 40 441 39 845 71 42 50 682 48 859 47 24 27 203 17 523 23 164 74 966 65 231 62 159 21 354 44 726 86 95 66 54 68 493 32 817 19 188 5 573 85 456 42 286 94 668 36 24 63 958 80 122 73 422 78 426 0 393 67 623 28 512 87 43 1 77 30 328 54 581 7 284 56 99 31 582 83 541 72 98 58 466 4 458 10 396 82 397 26 256 88 280 52 532 61 140 24 567 43 244 12 150 8 631 59 258 70 963 25 692 64 873 15 398 51 769 99 794 3 600 18 742 92 402 33 779 90 761 38 302 57 583 75 248 91 477 81 345 69 560 98 219 45 138 49 926 9 912 84 490 95 799 16 309 29 585 2 502 77 305
57 120 71 69 97 491 69 915 10 124 47 542 28 730 1 485 88 327 35 3 40 866 39 539 8 475 16 975 22 110 44 832 30 936 50 159 45 184 23 544 12 609 77 208 53 450 11 871 79 428 63 83 65 573 49 969 48 517 18 446 60 891 52 415 27 268 25 377 7 798 76 386 17 394 41 305 19 260 98 728 86 515 95 340 85 722 99 360 58 669 70 770 92 605 84 779 46 496 83 372 94 647 26 729 64 389 36 339 34 966 42 293 80 272 82 984 5 745 93 655 43 90 59 404 2 588 51 36 14 799 87 675 20 412 21 307 56 471 6 185 33 996 75 70 62 296 90 977 55 268 38 491 67 120 15 382 31 715 66 207 74 344 89 640 81 227 29 406 0 308 3 294 4 963 91 609 24 191 61 370 96 819 9 404 37 251 32 701 78 376 13 138 54 222 73 567 72 543 68 672
94 672 5 291 59 630 33 276 14 529 64 549 43 550 73 248 51 375 12 153 57 829 84 990 29 557 90 241 19 32 60 361 46 160 72 715 15 213 87 221 85 35 88 517 91 670 67 45 39 610 62 878 47 258 11 295 0 883 27 570 1 293 9 702 97 184 54 521 95 496 55 196 41 409 66 908 10 947 18 682 52 335 40 181 31 55 78 29 81 995 65 131 4 168 22 470 6 517 16 807 70 903 8 551 58 145 86 870 99 502 13 349 48 963 77 826 30 685 96 382 92 115 61 391 50 866 36 849 26 764 63 560 17 852 7 836 35 38 21 923 80 904 56 805 93 339 24 112 2 804 44 17 34 383 38 57 32 25 89 379 49 696 75 470 74 71 76 274 83 405 53 568 79 200 71 169 68 19 23 63 98 886 20 228 69 987 45 819 25 496 42 260 82 247 3 843 37 271 28 991
35 291 32 830 27 656 62 271 20 232 52 876 77 970 79 5 40 835 8 279 42 782 26 970 80 437 4 843 93 39 11 754 24 739 31 312 97 127 83 925 6 718 2 928 9 9 23 195 17 245 54 833 50 525 10 412 81 686 68 552 51 829 87 569 28 875 59 960 22 375 56 130 64 745 36 334 90 379 21 581 94 972 89 58 92 612 12 143 58 191 74 972 65 691 3 67 73 944 37 696 85 775 84 340 76 839 30 648 15 737 19 473 88 758 18 749 69 828 45 548 33 60 34 578 13 562 16 430 71 916 38 541 41 313 61 755 48 843 60 986 44 140 53 13 55 903 72 141 66 742 0 496 82 474 57 412 99 289 39 865 95 366 96 831 98 564 1 292 25 906 7 629 29 484 86 408 14 147 63 516 78 153 5 881 47 910 91 165 75 673 49 74 46 665 70 649 67 66 43 373
94 457 68 876 60 785 18 241 27 198 48 741 78 576 23 487 31 883 62 238 98 283 26 777 3 866 69 831 45 379 56 662 59 197 54 601 72 460 46 142 21 22 8 169 7 649 63 7 22 655 10 692 0 840 51 978 37 38 35 937 5 247 1 341 14 184 12 864 49 77 34 838 75 855 61 509 6 382 38 864 97 414 50 424 2 30 95 405 83 921 64 948 90 959 53 905 79 113 89 762 71 270 32 526 58 253 19 497 24 407 76 785 92 612 39 204 33 489 74 777 40 575 88 681 20 403 85 103 16 484 42 553 47 86 9 518 84 76 17 169 43 557 11 41 29 742 36 964 41 982 55 755 52 765 28 819 44 788 30 847 15 76 82 194 87 734 93 748 96 890 67 679 13 311 99 620 66 457 80 602 70 768 57 82 81 280 86 28 65 163 4 702 91 192 25 69 73 974 77 919
57 99 48 686 85 991 16 315 83 680 41 951 87 943 45 662 72 571 81 807 64 783 11 668 89 650 75 558 26 823 66 5 82 939 34 208 29 678 55 372 25 257 94 520 98 491 14 51 42 349 17 494 7 386 65 983 18 424 37 951 68 890 6 572 50 654 58 791 33 19 51 293 96 71 2 414 0 44 5 650 61 480 78 356 53 11 77 774 36 198 70 658 40 238 95 707 92 266 90 359 86 254 27 205 76 320 88 523 74 356 22 456 24 794 38 731 56 260 12 878 59 849 69 954 13 629 73 609 91 139 15 49 39 106 93 257 52 920 62 915 79 843 63 443 54 494 9 439 10 676 8 775 20 5 44 754 97 151 23 204 3 357 1 776 49 774 30 474 47 371 32 39 4 264 21 971 31 531 80 361 28 629 71 958 84 55 60 748 35 917 43 146 99 461 46 223 67 834 19 388
45 310 30 923 31 486 64 197 33 995 50 827 71 894 98 724 80 218 91 34 46 774 7 979 21 79 53 16 35 863 20 903 62 654 34 792 76 203 8 689 57 68 37 129 38 913 26 149 22 821 36 327 52 124 55 156 79 423 72 645 48 678 81 642 60 150 29 642 24 242 27 149 82 817 78 533 49 566 11 512 39 498 18 605 73 207 13 660 42 715 12 554 44 455 47 42 87 604 1 610 56 817 84 719 85 433 16 617 94 501 65 812 68 359 28 88 69 239 90 73 9 975 19 832 25 666 86 6 43 875 2 259 0 506 17 574 23 486 59 352 54 39 99 816 88 601 70 113 66 405 96 267 10 127 32 994 5 736 14 61 4 97 92 745 51 365 58 952 74 518 61 84 40 732 97 409 63 938 41 99 75 810 89 79 77 624 93 283 83 787 3 181 6 810 95 140 15 116 67 108
9 477 64 760 74 333 38 96 63 258 62 817 90 725 99 156 39 174 87 853 46 585 69 188 78 619 95 328 34 549 76 512 59 719 71 455 88 171 4 768 67 530 82 436 25 432 20 337 98 142 15 403 11 83 26 986 8 487 84 360 0 954 70 251 51 281 79 506 23 45 57 715 77 641 13 1000 72 755 94 667 22 972 18 839 58 75 83 485 33 763 37 509 47 187 53 187 65 824 36 261 86 356 68 925 91 306 50 423 80 919 55 627 66 604 96 603 7 744 61 546 60 437 92 186 43 289 52 359 81 392 24 425 28 866 35 246 75 291 27 787 6 91 32 61 12 652 73 2 45 956 31 490 10 496 5 498 48 948 44 429 93 957 29 90 17 733 14 931 42 583 89 232 41 473 40 809 3 312 54 655 1 526 30 385 97 832 49 568 85 868 16 228 21 197 2 138 56 784 19 948
92 107 44 287 30 977 12 749 34 12 88 37 59 71 5 383 15 147 33 765 93 339 51 338 86 883 63 627 45 338 27 231 26 76 17 683 57 27 22 679 69 581 29 340 20 224 84 763 90 893 25 308 98 265 43 519 82 443 50 320 28 139 96 139 91 750 76 310 7 944 99 631 13 663 10 257 42 448 9 906 18 579 74 728 24 566 41 919 81 732 65 731 37 733 64 709 78 70 83 459 68 529 85 138 6 47 58 510 55 130 1 275 47 960 97 731 53 234 71 418 21 616 95 912 94 880 52 381 46 440 72 437 60 629 79 375 49 313 54 860 77 524 2 29 70 377 11 360 87 719 39 319 32 77 31 55 38 820 56 304 23 672 14 934 0 430 67 28 8 266 75 223 35 888 73 934 40 164 4 569 19 252 48 795 89 471 62 493 61 802 3 918 36 124 16 640 80 276 66 281
31 126 9 329 44 86 99 964 51 812 71 177 22 651 2 46 21 962 60 514 37 2 96 781 28 335 10 830 70 31 92 307 34 178 64 949 94 926 13 271 85 229 90 322 24 179 43 645 87 596 95 355 48 453 54 115 81 919 17 435 16 657 97 313 33 986 65 821 72 2 82 53 23 766 45 191 42 773 86 56 56 112 77 481 41 243 74 344 83 335 55 776 15 248 5 162 91 387 38 60 59 49 57 459 76 761 79 210 93 115 19 620 73 779 52 631 27 373 39 64 61 916 40 482 12 215 58 604 30 489 80 179 88 428 36 746 62 411 98 366 0 651 68 873 75 489 1 999 66 820 4 996 14 995 63 529 7 181 49 997 69 81 29 815 84 844 20 566 18 473 46 765 53 311 47 908 32 936 67 876 6 831 3 385 26 96 50 344 25 499 78 828 8 655 11 448 89 337 35 175
96 880 93 402 56 463 95 341 7 995 89 144 22 496 67 174 86 575 27 83 37 162 9 960 0 528 70 162 50 716 45 884 17 747 34 311 13 812 65 546 20 663 16 654 15 62 99 785 42 478 81 419 3 593 31 759 23 664 48 311 90 988 55 649 36 376 10 6 73 206 28 945 19 328 60 633 71 579 69 809 85 960 97 219 66 602 35 616 51 564 84 970 2 675 79 224 30 827 83 675 53 854 43 264 92 291 46 634 77 359 8 981 40 970 68 485 6 5 38 816 87 960 91 916 94 905 29 900 5 808 52 680 39 820 88 55 64 397 1 517 63 386 47 443 82 250 21 877 4 98 33 415 61 361 49 258 11 887 57 638 80 212 78 311 41 993 25 348 72 330 74 627 26 492 76 209 58 106 14 428 18 555 54 779 59 971 24 92 75 261 12 204 44 692 32 987 62 349 98 677
92 727 67 720 68 7 98 765 50 912 34 317 96 22 89 947 77 19 60 790 63 307 19 684 76 363 80 717 91 992 62 153 16 479 72 438 3 43 23 672 29 360 37 170 52 254 85 629 48 549 17 594 2 355 31 604 83 927 18 986 41 436 39 486 25 225 4 719 45 136 53 790 12 430 54 351 87 794 86 39 22 310 55 795 94 316 90 476 73 172 15 147 21 793 38 43 57 311 0 470 1 231 84 599 74 344 95 540 79 299 88 488 36 251 97 987 10 559 42 953 44 902 46 266 47 798 24 126 71 542 93 62 64 65 99 704 66 977 75 470 28 402 81 303 27 783 40 101 11 869 59 346 35 41 13 259 7 886 6 102 82 116 49 32 20 485 51 753 70 599 14 295 8 998 33 570 61 55 5 906 58 653 43 407 30 468 32 728 56 31 26 321 65 92 9 679 78 220 69 688
81 709 63 808 45 897 56 167 12 368 92 510 27 626 99 516 80 625 11 594 89 716 17 630 64 603 88 695 19 104 6 667 18 16 71 125 41 867 34 461 3 982 78 180 86 570 10 793 58 893 48 150 26 747 40 908 13 765 61 393 94 343 70 713 84 493 53 359 2 788 24 587 42 110 73 428 28 79 60 140 72 278 49 812 29 894 65 696 83 688 4 167 33 940 59 49 55 976 95 362 85 309 87 7 76 908 30 995 62 345 44 84 46 927 74 201 15 342 21 609 37 311 20 261 16 381 39 785 50 838 36 561 90 167 51 544 31 229 5 779 77 713 97 23 38 820 32 933 0 202 96 119 57 503 47 701 75 893 1 726 14 651 69 428 98 705 35 235 67 574 82 742 23 14 7 683 22 299 9 949 91 443 52 678 8 189 68 905 54 139 79 273 93 859 66 592 25 270 43 976
92 770 9 230 82 219 91 928 35 664 95 865 26 418 41 342 56 76 96 828 98 239 45 176 65 372 61 438 54 900 89 342 13 846 19 710 31 126 4 819 77 400 80 110 66 47 74 518 48 658 83 657 69 348 17 752 79 617 7 105 42 940 49 393 38 879 14 305 68 225 57 628 3 542 43 116 36 979 73 851 62 876 71 929 28 775 70 472 84 927 87 332 59 335 81 498 58 601 30 841 60 380 90 864 34 103 50 727 86 574 46 933 67 348 1 159 47 324 23 272 53 659 93 440 24 358 8 270 20 729 11 561 32 7 25 367 64 9 18 442 72 593 44 770 76 449 12 71 21 625 10 125 94 809 78 457 39 593 97 885 63 196 99 555 85 868 27 294 88 111 22 70 29 76 5 711 6 182 40 746 15 919 52 270 51 6 0 377 2 320 37 235 55 605 33 185 16 194 75 764
9 197 43 199 41 919 76 61 30 912 45 34 86 551 88 201 5 390 78 11 98 980 18 249 17 681 22 567 1 754 39 984 94 217 31 902 14 492 95 721 35 660 13 427 66 889 27 29 52 157 63 264 49 710 62 285 73 37 68 126 83 101 3 672 51 639 21 758 34 899 89 913 85 309 93 367 29 135 32 705 6 217 42 4 77 765 58 116 87 614 71 793 25 75 20 498 7 444 36 194 46 227 23 749 24 34 72 552 90 967 61 642 79 781 50 921 47 299 67 78 54 463 60 531 57 284 55 526 28 339 53 740 38 751 48 259 56 933 59 513 19 548 75 880 37 367 91 330 26 816 97 393 0 421 16 126 70 330 12 898 64 562 15 696 99 773 92 561 74 947 4 133 33 700 11 193 44 890 81 904 2 389 82 28 96 629 84 828 8 444 40 356 65 916 69 958 10 144 80 942
74 810 4 325 26 266 42 891 78 267 81 983 18 993 24 628 72 788 91 169 75 435 27 410 59 719 84 290 41 894 1 584 23 861 28 780 52 645 55 957 73 582 10 857 38 886 14 409 76 709 39 358 82 360 79 284 46 463 2 118 98 793 77 374 99 506 40 54 17 86 5 838 36 97 0 216 35 428 54 610 68 877 33 86 66 522 53 567 25 464 21 325 89 562 9 278 95 995 94 20 43 565 67 475 11 280 86 743 34 171 32 323 50 977 60 644 56 236 92 226 88 951 8 1 62 600 13 727 96 383 65 912 97 890 87 148 31 199 30 441 85 20 12 557 29 54 6 594 45 44 83 684 15 513 69 565 63 452 16 727 37 465 44 854 7 152 61 583 49 634 19 872 71 104 47 917 51 143 80 683 22 204 58 955 64 409 70 987 57 551 93 965 3 183 90 336 48 501 20 954
36 590 33 526 81 174 95 419 88 385 1 49 76 188 83 382 45 325 64 278 3 305 62 503 27 363 41 416 17 402 96 484 93 113 85 278 90 112 97 164 28 538 38 998 57 461 20 539 56 704 87 816 66 643 71 228 77 172 98 593 39 440 68 252 52 133 73 547 11 582 72 111 61 220 51 341 75 135 19 393 94 16 12 540 99 269 59 275 92 13 8 166 63 231 9 447 10 728 13 478 29 128 54 954 74 717 89 937 24 802 5 854 37 745 79 180 34 568 69 185 30 444 48 208 44 81 15 229 35 574 23 59 40 175 43 693 6 730 70 820 82 623 32 944 67 783 25 619 47 276 18 925 0 299 26 875 46 492 14 580 58 971 4 652 86 844 31 749 80 462 49 161 42 735 91 823 7 584 65 67 84 826 55 198 78 193 2 80 22 299 53 490 16 237 21 348 50 551 60 713
30 767 43 850 38 826 87 896 23 662 77 687 35 457 3 659 73 522 93 403 25 356 80 358 10 359 31 68 17 928 19 431 90 1000 29 889 5 49 27 83 64 231 33 585 55 548 15 113 51 553 75 662 86 618 95 447 9 415 96 489 7 264 67 23 45 206 22 506 11 363 26 453 12 152 94 147 99 130 98 376 18 732 13 371 54 284 14 586 41 832 16 642 83 264 81 70 78 519 60 46 40 659 72 613 70 901 62 777 48 99 53 445 69 942 85 644 76 810 46 607 61 991 66 981 91 823 58 115 8 141 57 504 65 383 56 162 34 474 74 813 52 169 28 440 32 246 50 918 88 342 92 812 37 593 84 402 4 223 63 109 20 310 71 235 39 505 97 259 1 732 82 273 44 683 79 302 2 30 68 833 6 224 59 919 49 362 0 901 21 976 36 226 89 967 24 209 47 193 42 364
20 927 39 527 7 955 89 903 13 524 84 656 77 944 79 767 72 31 85 128 74 946 14 480 19 91 43 836 3 431 31 102 76 56 10 275 49 544 47 953 59 972 82 46 64 143 60 179 86 644 30 734 56 398 81 367 33 672 42 856 46 733 91 55 52 812 61 583 71 819 73 530 70 690 75 118 50 526 95 784 48 21 23 432 2 541 69 668 41 65 99 286 40 818 87 85 24 854 4 204 55 949 62 880 6 388 1 153 0 300 97 30 35 584 15 554 63 87 16 478 32 204 51 2 26 175 54 662 29 580 68 567 66 950 93 571 98 772 25 339 36 106 12 363 21 440 94 254 53 476 57 339 18 516 17 661 90 85 67 938 58 226 27 345 88 879 38 25 28 785 34 670 80 881 22 437 65 650 92 894 45 445 37 747 78 206 83 282 44 548 9 886 11 844 96 20 8 449 5 160
87 767 48 884 74 442 57 771 38 747 23 613 9 58 39 171 0 328 51 499 94 764 41 490 72 687 35 476 67 907 69 623 55 369 31 472 78 580 20 44 58 879 64 886 33 781 56 346 61 780 50 340 27 895 82 987 24 543 76 578 36 302 34 524 44 589 52 116 79 649 99 797 71 499 90 667 80 165 85 462 60 553 54 286 75 980 13 104 4 906 84 642 45 18 32 230 5 183 89 627 42 656 49 62 17 195 19 694 81 442 92 207 96 497 66 789 73 700 91 120 18 578 25 797 14 993 68 987 1 683 11 264 6 475 40 997 37 284 46 370 28 535 86 962 30 35 47 930 98 847 59 81 29 966 63 959 70 931 88 234 3 159 95 436 22 578 2 584 93 249 83 857 43 362 8 399 53 369 10 616 62 607 7 378 77 641 97 833 15 144 65 201 26 334 21 266 16 397 12 630
5 864 31 855 43 20 16 354 54 954 78 26 89 451 55 601 39 831 63 319 12 48 32 367 77 981 70 366 17 269 98 885 60 270 36 165 23 887 75 836 76 848 87 626 18 109 20 157 53 695 11 378 88 245 27 234 67 280 8 473 33 714 82 333 40 302 68 62 9 218 29 955 62 18 10 586 74 108 65 516 35 283 24 613 28 727 81 241 19 557 79 141 92 453 46 506 93 485 30 733 73 542 91 708 13 426 85 806 44 305 57 228 38 840 4 340 52 797 94 227 95 519 86 119 2 654 42 997 7 24 96 915 26 939 34 719 84 111 3 255 83 132 41 93 21 51 51 671 0 962 61 941 69 179 59 598 15 142 49 859 72 259 99 668 1 147 25 826 64 140 90 432 22 615 58 916 48 457 45 74 71 412 14 566 97 37 50 768 6 886 37 683 80 2 56 682 66 717 47 348
45 461 25 468 32 841 81 664 64 726 86 656 29 437 9 398 68 307 79 229 93 629 4 668 33 803 80 592 78 977 48 394 76 152 10 677 65 988 75 905 34 806 24 178 20 614 23 857 83 160 44 16 89 908 52 387 6 473 55 415 11 794 61 516 38 96 37 85 5 887 16 115 14 965 91 883 26 110 18 600 1 913 31 141 15 565 88 288 27 194 77 331 47 342 7 705 72 3 56 672 8 467 53 334 12 74 54 14 74 254 36 55 57 938 0 564 71 574 87 25 62 41 42 110 3 670 58 149 90 988 73 983 28 696 60 272 82 23 17 694 41 39 19 455 95 745 46 410 49 842 22 916 96 667 69 290 30 140 63 193 85 881 92 430 84 312 67 880 50 473 59 156 43 33 97 636 39 505 51 960 2 544 13 848 21 45 66 227 35 559 70 762 94 726 40 526 98 194 99 548
35 278 64 499 89 813 10 783 66 95 82 608 88 728 58 211 28 219 8 585 4 488 50 832 51 262 11 794 68 15 40 826 42 432 6 318 23 115 32 989 81 7 59 894 45 980 41 669 95 130 85 761 61 151 56 959 73 56 99 516 52 568 25 186 97 542 26 479 27 164 75 796 39 951 90 852 7 636 1 923 69 245 87 444 33 621 98 880 38 926 5 24 34 37 31 121 86 243 9 209 12 664 84 76 67 674 83 44 3 480 18 699 43 19 22 974 30 411 16 593 19 239 78 215 46 614 77 295 80 156 20 102 29 936 17 635 53 485 72 138 94 793 49 165 92 318 54 191 76 89 70 511 13 934 93 413 2 269 47 17 62 341 65 353 57 884 91 255 96 997 44 590 79 479 48 71 55 141 14 428 24 159 71 74 74 159 63 723 37 353 36 543 21 19 60 108 0 836 15 926
86 981 11 12 19 771 48 816 58 58 90 974 40 534 59 664 56 88 65 940 53 387 47 102 31 563 25 642 38 106 42 728 75 451 83 983 70 302 45 861 89 571 43 40 5 143 52 352 72 485 66 707 46 644 33 341 13 712 30 149 95 429 84 587 20 211 1 904 96 695 9 446 77 956 23 301 12 105 7 256 3 897 14 426 35 468 97 267 67 624 39 976 91 143 15 621 81 986 88 267 69 688 64 89 41 714 10 919 63 494 76 94 57 347 68 923 54 483 55 934 60 439 87 949 0 951 34 277 2 436 92 306 32 8 78 780 82 664 79 152 18 582 21 433 85 430 24 90 73 138 99 13 28 57 37 55 16 151 62 393 26 45 4 719 51 369 80 38 94 357 74 787 6 433 71 776 29 70 50 840 36 706 93 494 61 635 98 176 49 270 22 632 44 962 8 965 17 386 27 693
34 923 32 898 0 481 89 73 9 369 78 424 5 163 51 335 39 297 59 666 29 478 64 760 38 360 65 742 75 253 3 736 55 705 62 145 42 188 74 442 95 715 12 813 60 910 69 896 90 472 31 73 19 246 6 985 79 570 84 469 67 689 86 918 72 673 99 969 30 693 66 674 24 208 37 289 25 395 46 302 21 877 47 591 7 247 44 423 94 222 96 661 92 472 80 869 70 897 45 141 10 35 83 552 91 372 54 439 57 890 56 969 93 196 98 214 20 882 77 786 16 793 40 655 41 874 81 923 76 565 63 799 11 231 48 258 26 397 71 41 14 269 35 326 23 544 1 592 61 575 87 888 73 933 52 135 18 799 15 87 58 858 8 403 85 90 22 263 97 927 82 441 50 298 28 420 49 944 13 305 17 63 27 409 33 337 68 590 4 592 2 567 36 364 53 177 88 619 43 548
60 174 22 458 4 204 63 307 30 359 70 211 76 762 23 49 20 432 18 936 12 589 35 51 16 871 67 878 51 220 92 89 37 566 17 511 80 355 87 775 42 762 44 120 53 305 41 944 6 679 27 903 73 935 48 991 21 745 66 156 89 93 33 860 68 509 52 130 50 15 71 176 36 310 47 218 10 468 25 317 82 291 13 405 45 487 11 796 58 133 62 284 43 822 65 60 72 703 78 94 24 240 9 860 34 94 56 829 39 276 81 789 0 968 97 461 29 92 64 39 28 225 88 370 55 688 96 279 85 328 5 565 86 863 7 17 91 904 90 706 26 273 40 456 3 58 49 449 54 784 32 551 69 440 93 96 46 492 57 491 1 108 94 473 38 245 79 543 31 167 15 461 8 35 98 763 83 502 59 861 95 626 99 507 14 895 75 336 2 138 61 239 84 385 19 942 77 770 74 236
85 393 87 247 80 516 64 622 99 497 33 41 32 188 68 584 5 555 56 77 46 250 30 10 96 403 1 397 53 383 61 613 86 162 78 60 12 339 84 591 48 303 98 673 47 133 15 222 38 992 94 82 14 173 36 50 55 342 22 593 2 891 75 947 74 398 29 741 79 762 71 395 54 532 70 200 91 951 4 258 59 306 27 424 51 563 73 501 11 943 31 821 66 328 69 258 7 858 81 22 60 425 67 691 10 533 45 984 34 817 9 60 77 159 92 660 52 653 76 763 6 330 8 827 97 174 25 771 49 683 18 56 26 711 58 76 19 255 95 67 89 813 28 178 40 306 21 910 90 908 35 240 41 339 0 21 3 358 39 562 82 884 17 79 57 94 37 332 72 438 13 147 24 979 43 683 83 9 44 921 20 328 16 333 63 952 50 71 88 736 65 551 23 683 93 452 42 623 62 379
7 710 94 572 60 547 20 372 13 863 33 457 84 425 6 712 73 157 35 234 96 28 63 264 31 388 52 219 22 641 24 319 99 540 36 136 93 294 74 613 40 265 39 287 67 473 29 543 21 62 4 585 89 836 8 420 76 371 1 461 14 189 27 230 83 501 16 202 18 20 71 619 11 164 5 974 30 646 91 912 62 296 58 15 37 87 68 169 15 548 3 85 55 180 66 815 2 525 41 107 82 246 56 390 42 908 44 440 38 235 10 498 26 743 49 158 81 406 95 86 92 686 28 311 17 31 25 712 90 344 80 182 50 805 72 228 9 838 70 305 86 671 48 628 79 311 0 73 61 890 85 353 65 979 69 131 12 596 54 352 77 748 87 255 88 1000 64 956 23 902 78 946 43 83 19 195 34 775 46 946 97 587 98 576 51 896 32 565 45 119 57 821 47 628 75 694 53 64 59 491
4 656 90 734 94 879 72 264 89 608 23 931 82 641 48 555 37 611 98 895 69 773 32 606 61 300 18 784 66 127 5 160 75 978 36 679 10 604 22 663 77 65 86 647 57 701 78 151 81 175 67 197 80 585 51 969 96 451 91 286 46 635 68 811 21 503 58 145 14 683 30 992 83 326 53 897 43 488 0 708 19 8 47 335 71 379 50 373 73 59 79 923 2 71 31 273 64 948 17 588 85 892 45 217 27 747 59 900 56 706 52 967 29 508 62 225 99 923 55 641 97 954 20 713 13 274 8 233 33 782 63 437 39 55 41 984 44 453 40 32 34 908 16 663 24 983 84 573 49 178 26 666 3 468 95 811 38 468 7 497 76 721 9 566 92 501 74 244 42 408 54 282 60 78 65 963 93 366 15 790 11 47 35 151 70 957 28 451 25 967 87 457 6 202 12 600 88 319 1 788
83 577 68 956 53 16 73 521 4 636 12 758 60 709 29 288 5 11 13 508 21 259 50 77 49 197 71 239 79 292 51 807 95 172 33 135 62 355 74 856 69 919 27 904 38 755 37 561 59 888 7 1 75 840 36 310 45 590 0 148 72 438 34 377 25 862 6 655 20 40 90 510 77 178 97 455 86 329 2 898 32 235 63 99 9 599 93 697 87 163 39 340 19 325 18 115 70 675 91 583 98 295 52 242 81 147 31 763 76 504 41 338 89 80 96 846 10 936 14 893 1 439 40 759 78 442 88 338 65 16 24 359 47 17 99 57 17 110 94 506 15 842 54 670 43 354 46 563 80 972 44 888 64 591 8 233 22 212 58 421 23 593 35 12 84 917 42 860 67 447 16 963 30 541 26 174 3 703 11 38 82 651 48 641 55 776 61 971 28 693 92 499 57 187 56 776 66 942 85 528
20 11 35 659 95 267 44 839 60 635 49 873 43 638 27 735 76 62 81 129 55 356 47 842 19 546 88 933 42 866 31 139 62 454 54 52 77 989 80 609 6 611 30 734 65 230 52 8 22 822 91 734 61 76 56 472 39 91 68 509 8 851 99 388 25 629 0 720 93 906 10 34 66 186 38 840 87 690 26 50 5 884 69 890 28 59 50 532 89 18 83 171 59 313 12 266 34 445 96 802 32 227 33 47 29 982 16 522 64 668 11 356 98 29 36 426 90 546 18 557 85 828 51 602 45 244 79 340 15 218 57 236 2 761 46 905 48 531 63 909 97 555 73 140 70 508 74 791 21 859 84 265 86 469 3 340 9 470 53 711 41 840 7 521 82 708 72 637 92 765 24 884 23 921 67 825 58 32 14 612 1 301 94 807 78 578 37 148 4 606 13 690 75 123 40 587 71 277 17 946
64 818 38 515 32 534 85 642 61 347 36 171 59 336 20 540 21 127 62 220 58 461 99 324 30 914 51 916 3 52 81 542 37 925 27 162 66 986 35 580 96 859 95 680 75 199 74 928 97 633 4 374 73 212 70 931 77 799 57 792 89 306 72 791 50 115 33 742 84 597 86 647 19 308 87 772 49 208 40 153 5 844 7 589 92 930 88 725 48 855 23 761 56 655 43 373 26 592 42 296 24 577 98 393 34 939 28 970 2 749 25 38 17 197 15 500 91 978 60 154 6 527 22 777 68 35 93 822 31 914 53 379 16 982 1 656 78 196 52 580 94 821 18 61 11 96 47 630 83 474 65 439 76 212 44 810 12 264 67 480 10 212 80 177 8 924 71 132 82 420 69 213 79 810 46 620 0 450 41 19 90 596 14 188 63 50 39 520 55 334 45 546 54 91 13 789 29 524 9 657
49 647 80 664 88 116 8 474 29 359 12 528 34 808 92 494 54 501 11 229 46 900 91 819 53 699 74 377 84 215 40 584 39 993 5 223 68 916 56 798 17 860 50 207 73 767 13 405 65 202 94 274 58 925 78 576 16 946 45 480 69 788 55 846 64 295 32 700 0 353 57 126 59 854 83 897 60 297 85 942 28 445 66 340 18 631 62 552 31 187 33 21 41 268 96 130 37 511 20 467 43 85 71 816 42 352 72 186 14 422 90 656 51 27 9 356 35 220 25 498 99 939 81 729 63 809 98 10 82 59 36 244 79 232 47 59 95 775 67 805 15 144 93 322 48 841 1 868 23 973 87 236 2 839 7 552 44 345 89 805 97 977 61 204 38 426 75 422 6 648 22 987 24 230 19 586 77 682 4 592 76 929 52 229 26 506 3 252 27 167 21 370 86 885 30 460 70 77 10 183
70 967 30 910 40 665 80 807 23 940 48 393 31 218 89 860 53 546 78 647 62 937 44 454 67 923 95 680 52 879 96 573 90 305 11 667 58 905 75 255 64 866 8 179 59 727 36 558 50 331 68 748 34 858 45 617 22 265 35 16 54 595 18 405 81 547 55 219 14 984 92 752 51 810 47 831 4 497 72 43 93 754 28 261 2 49 49 33 66 459 16 929 41 336 43 279 9 808 32 752 37 397 42 306 61 808 79 65 82 57 3 688 57 883 25 621 33 775 5 468 97 924 60 308 91 519 29 474 20 317 12 285 87 273 6 946 39 217 77 354 73 775 74 980 63 698 94 118 10 700 27 297 88 162 13 476 76 16 69 778 1 927 65 13 7 525 24 96 99 312 46 685 26 236 56 215 17 220 15 739 19 224 98 415 0 914 83 204 21 61 71 864 84 786 85 986 86 249 38 545
95 826 1 166 58 928 30 901 25 942 87 743 71 142 34 996 97 79 88 813 62 460 46 657 51 739 98 743 72 606 19 549 13 765 73 61 0 796 36 287 2 603 99 259 77 892 28 286 53 942 59 595 55 656 6 557 7 623 81 206 84 619 47 649 54 644 27 70 78 695 42 154 76 569 35 691 60 963 48 387 15 132 22 712 74 72 40 728 56 737 31 433 43 362 16 436 4 212 18 524 57 316 14 716 85 780 41 137 92 356 66 468 90 996 9 935 23 822 44 267 79 6 89 268 29 732 83 805 67 657 37 360 69 370 32 381 94 25 3 511 38 479 50 325 61 525 96 561 20 152 24 28 17 171 70 408 10 639 39 90 80 32 21 637 64 17 8 275 68 780 12 576 82 406 63 717 52 905 49 578 33 353 11 216 75 885 65 344 86 934 93 154 5 469 91 382 26 875 45 164
66 553 44 550 60 15 12 12 18 567 90 644 93 608 37 911 30 623 33 527 34 993 78 723 16 629 99 694 87 728 43 534 42 917 28 236 62 93 8 799 72 305 88 57 51 118 67 999 58 662 10 959 65 135 97 667 31 853 54 670 23 599 53 337 4 693 75 604 1 302 61 917 26 885 41 501 89 859 48 111 19 23 47 826 73 82 98 938 46 192 11 921 91 258 71 891 83 477 57 137 2 933 24 708 3 487 15 569 59 768 0 108 56 439 77 468 85 906 32 213 95 116 5 618 70 546 69 298 39 81 14 118 49 289 50 771 82 252 38 655 17 478 45 758 21 625 6 414 35 352 7 908 13 405 96 451 63 566 36 781 9 438 55 788 27 75 86 321 79 136 52 684 25 933 64 36 29 554 22 987 81 604 20 364 40 207 84 23 94 888 92 282 74 193 80 351 68 955 76 667
18 616 15 352 82 725 51 850 14 351 20 710 21 694 28 924 13 767 73 705 84 559 32 488 98 637 71 137 88 977 61 625 97 519 1 223 68 567 31 841 47 517 53 185 23 88 25 491 83 634 57 650 50 964 44 813 35 393 77 268 78 888 11 537 8 980 43 842 27 4 39 550 66 631 70 239 86 865 92 80 3 443 41 885 79 800 59 144 17 383 36 563 4 526 89 433 48 217 95 54 94 715 62 897 5 418 19 986 67 290 69 439 46 656 49 525 54 907 93 944 90 93 22 336 7 164 38 896 33 252 75 387 64 974 2 63 76 500 26 300 52 531 40 265 99 548 24 540 96 102 37 562 87 574 72 638 16 763 63 29 6 785 81 812 10 445 85 799 60 127 30 432 91 438 65 4 80 109 12 860 55 9 9 309 45 49 34 455 42 507 0 861 29 181 74 213 56 640 58 751
32 873 97 825 70 370 0 950 56 911 41 290 47 421 89 16 75 320 90 167 93 838 34 536 80 476 50 791 14 417 52 454 2 39 15 761 98 593 6 174 37 799 25 997 22 842 69 570 53 713 35 38 11 178 87 316 48 611 68 373 84 982 13 235 91 756 5 891 43 794 94 681 67 848 24 210 21 584 23 160 27 368 82 569 10 34 57 575 85 486 9 986 45 218 46 341 16 901 18 689 55 318 73 936 79 759 71 379 81 753 33 425 20 353 64 104 76 900 38 872 3 529 7 615 44 676 39 680 58 968 8 61 65 77 12 959 74 186 61 682 86 677 31 181 72 257 51 320 54 67 66 102 96 609 63 888 30 981 17 525 4 311 83 443 78 369 29 86 77 795 36 146 19 299 60 552 62 949 92 274 88 574 49 926 42 732 99 559 40 542 59 1 28 680 95 852 1 177 26 836
4 713 96 709 10 846 7 443 80 881 45 441 40 653 44 312 52 724 58 919 34 174 33 267 74 336 2 939 12 38 84 662 13 703 62 517 29 292 25 338 50 209 68 623 97 970 0 506 46 631 92 241 63 191 24 322 53 418 27 675 43 481 64 939 48 930 1 590 19 936 42 190 56 411 18 855 69 453 49 306 23 321 86 601 5 857 83 444 11 996 22 126 90 938 17 482 36 950 60 682 21 304 91 612 79 529 61 716 85 918 30 455 39 735 57 441 65 404 28 759 88 345 47 439 81 602 67 873 31 408 35 123 78 838 55 506 71 338 51 575 54 582 82 295 75 684 59 491 87 986 3 379 26 871 93 119 14 848 6 38 94 637 73 883 66 675 41 984 70 610 16 148 72 358 98 874 76 455 15 139 37 409 8 284 99 537 89 90 20 622 32 337 38 624 9 38 95 94 77 44
94 532 14 572 92 797 96 333 21 306 84 794 16 12 1 19 17 84 32 787 91 765 2 776 22 783 30 13 73 736 98 540 53 422 71 155 5 52 54 191 40 700 61 570 50 722 63 30 15 782 10 819 83 571 65 384 59 342 60 492 48 546 3 470 29 812 25 531 95 652 49 526 68 295 82 24 81 236 26 411 76 953 57 549 66 251 75 250 86 785 35 996 89 20 87 730 39 370 93 550 36 414 34 729 69 553 62 892 74 946 20 672 58 828 78 435 0 941 97 170 23 61 44 273 51 375 42 334 8 318 28 62 72 985 19 830 27 374 47 66 13 918 45 804 38 249 18 273 70 344 56 976 88 494 90 789 85 499 9 968 6 914 67 496 11 927 55 781 33 459 77 499 99 415 80 549 4 343 31 472 7 190 12 827 43 778 41 873 37 185 64 831 46 325 24 620 52 663 79 331
88 284 21 276 39 214 53 235 3 592 54 852 92 111 86 919 89 283 81 466 10 217 7 73 6 443 59 597 35 851 47 598 38 717 42 605 99 339 23 867 9 323 44 518 55 708 12 958 61 400 98 520 56 692 27 397 8 447 68 630 97 955 66 334 1 660 30 329 96 447 33 869 4 570 25 225 29 61 15 315 82 508 65 167 95 434 43 529 34 439 67 898 77 711 70 1 16 484 57 172 24 83 28 37 11 380 64 448 80 346 0 607 49 587 14 370 50 483 41 20 83 167 2 811 71 40 17 126 45 314 79 7 51 150 18 916 32 355 94 269 48 556 84 136 90 124 63 242 91 217 46 485 60 716 74 842 26 710 19 370 85 620 58 461 93 650 37 992 76 254 52 10 40 4 78 204 5 489 62 179 73 843 72 449 75 521 69 52 22 802 31 309 13 812 36 945 87 679 20 86
83 863 41 891 2 842 65 73 39 759 11 190 38 955 43 503 77 532 48 130 54 452 18 29 19 856 47 876 29 662 64 286 88 77 69 417 46 847 89 679 36 491 49 966 86 112 21 286 94 817 37 303 53 749 23 680 50 571 16 98 45 302 55 30 95 578 82 991 20 203 92 739 98 658 99 863 27 612 90 581 40 373 10 901 7 70 87 421 33 292 66 773 63 641 97 749 25 397 44 304 68 678 79 213 4 744 60 809 32 294 34 337 22 35 56 967 85 454 71 283 62 86 81 584 35 271 30 840 58 641 1 334 42 249 74 626 17 713 80 112 59 551 6 154 51 185 67 112 52 710 8 31 12 85 26 572 3 48 75 991 61 306 24 275 78 485 84 97 9 281 5 86 72 497 93 725 14 435 0 777 96 192 31 641 70 311 76 989 57 309 15 192 13 358 73 115 91 938 28 521
90 607 51 879 6 698 99 906 98 702 48 166 23 490 24 558 33 999 42 829 67 847 49 818 27 32 57 463 76 441 46 336 50 701 34 155 96 84 62 670 0 677 28 760 95 255 97 471 8 706 59 894 93 85 26 835 10 798 84 315 64 657 5 93 89 232 1 710 7 487 12 145 88 278 40 923 30 750 32 616 47 853 16 667 41 225 15 17 20 635 14 616 78 940 13 550 70 830 53 10 39 12 94 984 74 613 36 977 18 127 29 328 85 676 60 975 58 747 56 668 65 229 9 689 21 859 75 985 52 497 2 34 77 931 91 811 86 279 38 964 81 364 92 30 68 835 17 412 80 219 61 176 55 112 45 552 19 468 73 374 31 664 82 896 3 301 4 688 44 535 35 535 72 981 83 441 11 784 79 372 66 795 63 926 37 511 25 81 69 354 54 323 87 70 22 791 71 530 43 460
7 107 43 524 84 234 90 247 98 7 45 523 82 825 42 404 16 9 19 446 18 781 33 925 12 952 27 145 25 323 65 176 29 391 58 190 91 852 57 846 55 131 99 473 68 720 34 311 28 225 92 544 83 692 1 76 56 850 54 57 76 111 85 121 73 360 74 448 61 11 95 701 10 778 59 715 62 735 26 903 87 691 13 875 97 153 88 239 72 25 94 257 8 409 22 214 20 218 70 763 64 784 23 803 24 857 44 666 2 927 53 106 69 101 41 665 21 717 38 899 60 506 67 972 47 536 93 589 66 641 96 755 9 652 63 165 11 122 3 697 75 433 51 807 78 875 46 301 36 134 79 479 6 184 32 972 77 164 0 349 37 778 14 361 5 950 52 235 39 45 31 83 48 476 50 4 30 840 81 817 80 207 89 410 4 385 15 420 49 367 35 188 71 185 86 873 17 616 40 10
43 811 26 145 73 154 3 87 76 515 69 719 60 935 21 234 14 257 37 526 66 136 51 113 31 884 52 141 67 681 2 802 19 571 12 272 82 347 16 159 27 343 84 851 4 480 24 358 8 364 45 957 79 537 63 970 50 222 81 303 6 891 54 385 28 681 33 224 1 856 92 387 46 96 5 326 23 161 61 172 64 415 36 547 72 393 53 630 97 700 35 690 91 237 56 462 15 240 11 788 83 288 47 472 30 212 57 11 20 347 80 178 34 438 48 251 70 217 98 731 77 547 41 664 0 905 71 958 32 94 89 64 10 157 13 455 74 439 9 773 59 935 25 840 22 295 49 543 90 90 58 600 94 599 68 356 40 134 87 489 62 160 95 605 85 182 55 172 86 917 96 54 38 924 17 76 78 884 93 897 88 261 44 707 29 300 42 401 7 78 99 741 18 505 75 846 65 717 39 255
41 258 88 321 90 253 51 307 48 244 55 917 37 593 59 523 68 943 70 624 36 801 63 808 17 870 60 493 92 538 49 494 84 204 19 288 79 336 94 557 66 938 87 621 85 327 93 15 52 973 89 869 34 447 95 17 72 972 83 301 2 278 38 456 46 487 97 45 3 903 0 225 69 2 16 42 24 472 56 580 43 425 78 417 62 257 80 726 96 950 29 577 23 16 76 314 73 543 6 355 47 786 64 548 33 154 44 497 22 44 39 138 67 658 27 264 30 687 75 998 53 299 98 707 25 498 99 708 20 344 10 237 40 738 81 509 1 87 8 747 42 412 35 174 9 922 86 876 61 306 31 920 11 382 7 341 91 668 32 356 54 520 82 349 58 822 21 435 57 347 12 42 45 392 50 567 14 6 65 399 26 211 18 290 74 611 77 243 28 222 13 9 4 283 5 750 71 32 15 204
53 84 73 266 9 105 34 893 77 308 67 60 38 921 88 938 15 199 95 790 48 754 59 577 86 141 45 962 81 913 54 863 62 919 56 845 0 174 2 660 26 671 83 557 87 902 74 135 17 79 41 8 19 950 91 146 31 922 49 755 78 144 43 313 29 359 3 908 37 938 92 189 76 205 18 645 79 969 97 487 89 920 33 134 23 493 39 715 98 208 63 669 13 862 58 347 70 818 60 60 55 124 99 532 72 976 30 663 61 388 11 714 35 132 6 352 57 270 10 467 25 451 80 817 16 435 69 466 28 76 65 533 40 380 68 362 96 103 82 436 42 838 52 4 94 242 14 338 8 282 21 672 32 311 1 10 93 297 20 452 75 721 84 692 4 628 90 652 85 661 24 360 36 193 27 574 5 182 51 37 47 665 64 960 66 593 50 659 44 783 71 137 7 815 22 689 46 155 12 376
32 704 69 812 4 924 99 709 82 764 14 61 0 437 91 290 94 948 84 86 90 294 83 974 34 664 96 385 16 555 72 806 36 802 80 220 3 777 65 576 23 888 47 540 2 765 26 133 17 167 58 837 76 423 53 818 22 730 50 972 51 763 73 572 27 818 20 402 55 792 7 421 9 152 46 829 38 161 8 895 66 909 85 556 29 314 67 36 24 890 95 758 11 885 89 952 56 620 59 808 75 161 52 44 35 55 42 538 13 724 30 855 98 811 1 884 68 191 62 690 61 436 41 450 28 904 19 505 74 779 70 337 64 845 77 89 43 906 87 765 25 804 71 659 92 789 10 265 31 439 12 659 93 276 18 313 86 605 97 325 48 237 6 407 49 84 81 5 57 950 39 113 78 50 60 809 21 976 15 747 88 756 5 885 37 183 33 327 63 965 44 794 45 525 40 733 54 543 79 317
56 711 7 960 5 112 45 16 30 352 82 255 97 820 35 311 62 321 17 949 19 600 73 953 85 498 25 886 88 343 10 880 58 609 93 862 61 621 75 799 89 401 99 367 24 184 49 15 18 359 20 358 90 751 6 749 69 142 68 515 54 723 65 196 2 426 15 188 0 946 40 251 33 497 95 765 50 410 55 323 94 126 9 981 12 858 48 320 53 791 92 1000 59 828 14 905 27 918 38 309 47 23 74 429 11 628 23 715 16 562 34 475 43 161 79 749 36 162 77 886 1 129 91 535 4 292 41 899 67 136 72 411 71 230 83 497 21 14 96 717 8 623 52 900 84 174 28 367 46 135 64 430 76 704 78 889 22 873 70 59 81 430 39 329 60 798 87 815 51 796 98 916 3 531 80 182 26 944 37 278 63 242 57 631 44 601 86 315 13 254 66 574 32 373 29 994 31 767 42 845
82 882 14 27 23 278 43 862 92 862 64 365 6 955 33 431 76 505 96 70 51 818 93 971 17 344 16 184 39 59 18 137 44 669 70 884 2 1 89 859 35 977 20 486 41 754 27 37 77 100 81 333 54 349 57 944 68 988 5 597 28 299 63 858 83 417 49 819 58 755 59 980 9 481 80 412 30 753 73 584 66 159 75 803 94 417 79 84 62 597 24 797 4 557 61 519 87 595 69 642 38 719 45 743 42 816 47 922 7 128 55 101 48 29 86 809 40 966 32 622 36 425 25 121 97 604 56 622 85 967 50 562 71 507 29 939 19 484 88 545 34 838 90 140 11 756 84 178 12 180 15 804 74 548 26 163 99 631 37 46 72 98 21 791 53 657 13 558 98 968 3 260 95 110 78 906 65 424 60 906 0 780 31 12 8 121 22 744 46 127 67 541 91 96 1 244 10 713 52 407
28 74 18 622 67 86 29 158 87 77 76 121 80 654 91 789 25 127 88 136 11 492 19 921 13 814 98 897 38 563 36 964 5 758 37 617 97 849 24 784 66 929 86 924 9 259 49 389 4 8 8 958 53 663 65 785 30 728 85 875 2 1 68 803 51 616 75 696 83 677 58 700 99 439 95 700 39 67 81 395 35 978 21 502 63 705 44 836 62 187 55 988 31 786 10 796 7 901 77 957 59 388 84 131 43 99 70 308 27 247 57 814 82 257 17 49 23 442 60 680 46 963 26 502 16 311 33 108 3 665 74 643 94 47 72 602 92 852 14 814 96 792 42 99 41 970 50 682 52 394 54 651 61 325 22 939 47 153 45 147 93 338 78 932 79 293 89 999 56 748 64 405 32 117 71 922 40 961 1 620 73 970 34 900 0 557 90 366 6 64 12 254 48 394 20 178 15 639 69 458
86 65 9 843 67 456 38 473 94 554 16 368 59 650 24 690 80 560 32 874 8 829 31 164 74 592 98 649 40 222 17 641 49 23 56 523 57 184 83 903 66 515 78 51 53 700 81 795 0 650 28 993 33 343 4 796 29 599 69 547 47 466 92 713 5 195 36 320 55 823 61 257 85 223 3 893 34 911 15 182 26 576 77 38 68 872 82 932 7 923 12 266 71 396 60 883 19 696 73 795 91 973 35 294 58 236 42 169 50 36 76 280 22 118 99 427 97 216 62 987 84 731 10 889 2 932 51 900 14 308 54 800 1 26 93 406 23 37 18 427 11 347 65 369 44 185 95 850 87 128 88 607 6 897 41 410 89 658 63 403 96 259 20 561 25 814 27 622 21 567 72 555 52 101 64 447 46 45 90 326 79 16 30 774 43 458 75 223 39 944 48 982 70 10 37 280 13 211 45 109
32 599 35 966 95 467 76 825 85 559 20 266 9 224 40 856 73 724 12 708 88 430 83 828 33 340 99 519 65 297 77 369 53 745 43 894 4 37 42 156 25 227 98 633 14 330 86 91 37 377 26 283 38 108 23 443 78 679 24 995 94 544 16 721 71 769 70 92 66 323 41 377 8 686 52 731 39 677 22 148 18 392 61 742 36 962 47 442 7 39 57 332 31 33 21 212 58 885 62 772 0 574 69 44 30 220 29 437 91 82 15 179 90 236 50 31 3 850 64 647 92 657 97 117 51 677 17 264 67 569 82 976 68 150 10 885 28 762 6 137 1 682 96 527 87 738 74 394 60 75 48 425 27 656 19 633 2 883 81 2 75 528 93 66 49 141 46 586 5 997 63 904 89 676 55 157 34 494 56 608 13 927 72 422 84 546 45 299 79 812 44 947 11 1000 80 645 54 41 59 745
71 512 66 614 43 603 49 756 30 245 28 685 3 845 37 525 53 972 78 332 27 370 55 881 73 69 23 884 7 21 80 321 11 328 10 30 85 341 13 315 35 580 99 202 93 455 48 677 9 944 77 888 18 299 95 801 87 660 65 961 83 161 97 425 84 498 34 153 25 388 90 248 39 678 72 243 75 236 54 139 22 693 79 192 86 258 26 746 40 833 47 446 8 972 42 447 46 186 74 874 92 128 29 658 0 57 45 993 59 485 32 942 1 342 76 864 41 221 58 844 12 913 70 550 33 751 60 138 4 309 19 523 44 442 91 599 51 73 20 72 96 979 64 357 67 864 50 882 15 447 6 196 14 384 63 300 69 428 81 735 17 463 88 984 24 113 62 718 52 378 56 377 61 55 21 895 68 919 16 688 98 943 36 193 5 666 94 642 38 522 2 950 82 85 89 90 31 424 57 372
72 633 50 792 33 936 14 425 0 145 19 773 30 254 41 409 16 645 20 458 73 170 57 470 55 468 93 868 67 141 6 530 63 898 81 910 52 959 88 747 11 401 59 164 32 932 94 771 85 420 86 559 49 469 27 163 43 271 90 97 75 506 29 380 10 634 68 343 28 109 24 978 39 348 98 38 17 249 76 334 18 444 80 995 34 282 4 358 61 683 31 268 37 103 79 315 95 478 60 236 15 226 12 78 53 391 96 679 48 424 89 303 66 578 47 930 22 651 54 348 46 709 58 613 65 92 84 563 38 457 40 49 7 958 99 468 23 198 5 960 35 135 69 990 44 402 13 573 1 863 91 164 45 306 62 809 97 75 26 76 9 233 82 383 51 147 78 540 21 941 87 293 71 255 3 505 70 665 74 447 56 889 92 541 25 501 77 713 36 219 83 124 2 514 64 441 8 793 42 244
42 585 78 951 50 169 45 126 55 283 75 587 10 799 25 149 51 43 57 57 49 453 73 610 17 152 40 98 5 824 37 426 93 191 99 666 62 405 30 76 11 805 80 874 36 650 79 43 3 425 28 26 82 306 97 508 44 136 20 261 54 568 39 940 87 922 96 504 60 397 24 122 15 2 26 664 71 460 33 564 1 691 21 423 53 650 23 377 63 582 77 331 32 99 90 90 56 832 61 131 64 247 18 318 14 696 16 887 8 788 47 240 59 367 2 755 13 773 34 279 12 287 65 751 98 880 52 698 31 766 35 718 66 558 95 653 84 268 88 313 72 227 4 325 19 439 46 640 48 733 85 780 0 640 68 436 91 769 38 370 70 166 41 956 43 856 67 712 76 393 83 642 22 297 74 114 81 841 94 472 92 993 69 656 58 181 9 540 89 733 86 745 27 647 6 526 7 368 29 69
66 580 10 210 70 648 28 92 36 609 47 503 1 442 3 664 6 362 93 603 40 886 38 317 2 52 76 288 77 677 65 377 18 90 57 174 96 574 86 931 49 45 26 446 34 177 14 84 52 491 42 113 7 187 92 524 74 882 82 859 0 728 54 59 50 991 67 527 56 302 85 102 13 175 5 656 63 165 29 273 43 494 32 2 45 869 31 815 89 678 72 811 95 361 99 883 8 423 78 585 60 159 48 625 81 597 91 512 75 65 41 567 15 464 58 160 23 557 25 713 62 180 53 145 37 184 44 398 46 800 39 69 61 362 4 477 33 540 80 352 16 571 24 963 83 795 19 734 90 588 71 220 59 224 88 321 12 792 73 298 22 205 79 757 55 512 98 247 17 455 35 355 11 493 21 444 87 797 69 638 30 145 84 244 20 167 9 229 64 143 27 616 68 252 51 741 94 265 97 351
19 331 22 67 59 495 96 433 32 483 62 515 0 21 87 936 73 414 2 367 27 46 70 380 43 592 9 456 79 572 88 218 82 221 78 738 61 706 8 416 64 961 53 295 63 33 83 935 52 593 55 675 91 918 17 509 44 758 69 670 56 908 36 630 5 690 54 923 35 670 58 527 80 923 39 973 7 653 40 903 68 596 28 161 18 647 46 667 93 171 13 252 31 985 12 300 81 925 75 457 84 715 15 470 20 861 47 551 11 249 3 544 85 628 98 493 37 243 23 475 74 883 66 811 76 490 16 704 10 44 95 383 77 578 51 275 48 574 60 504 24 911 89 838 90 302 41 34 25 832 45 155 38 594 92 294 67 417 33 666 34 842 57 581 21 996 30 115 99 888 97 554 6 703 49 697 1 86 29 609 72 617 42 724 65 798 71 208 26 749 50 553 94 140 4 32 14 633 86 719
35 632 0 751 45 761 20 216 18 872 17 558 36 572 83 874 80 427 1 146 68 305 98 281 50 600 46 353 21 122 37 939 93 788 8 883 48 885 86 152 42 666 11 99 28 52 64 388 12 908 97 696 43 443 79 91 72 512 56 348 78 590 91 583 73 366 55 928 96 157 27 825 49 262 3 522 33 776 31 146 75 479 69 172 54 916 60 244 19 458 47 162 95 136 62 402 24 733 59 840 34 241 52 512 92 891 26 350 65 720 2 689 57 185 77 249 9 510 71 331 70 195 74 318 76 582 15 673 61 604 81 590 53 600 58 301 14 141 51 681 16 262 67 703 40 828 29 232 7 207 22 991 41 630 30 507 44 682 89 547 82 984 99 27 38 357 94 381 90 487 39 926 32 642 84 805 10 432 23 117 6 426 25 718 87 993 5 755 85 388 4 215 66 29 88 252 13 366 63 584
35 239 85 719 89 788 94 487 66 854 27 794 2 759 62 102 22 183 42 457 0 652 21 131 90 217 63 706 17 525 50 940 1 201 40 776 47 925 84 348 60 149 71 265 59 237 32 871 78 589 5 694 9 28 49 533 82 758 79 687 72 259 61 767 12 697 86 689 52 254 65 644 80 368 8 190 36 670 51 669 13 817 93 102 69 939 98 893 31 507 10 15 28 423 46 991 92 844 81 199 38 454 57 355 97 733 4 953 83 305 74 377 30 741 73 244 88 482 56 17 64 778 14 428 41 802 55 692 11 423 19 306 20 974 76 866 29 63 15 879 43 608 99 217 23 40 7 25 75 282 44 782 16 386 25 447 67 453 26 268 53 358 48 975 33 663 3 766 24 684 87 961 39 283 77 770 58 484 18 832 45 955 54 61 91 78 95 61 96 120 6 117 34 446 68 855 70 770 37 814
86 751 4 139 28 691 1 53 37 160 13 291 21 589 58 322 33 147 16 599 76 564 41 502 43 274 0 789 65 934 19 73 32 277 18 909 75 135 74 662 30 478 42 886 89 634 59 661 79 934 71 495 22 681 69 565 47 872 87 339 63 357 38 156 66 570 95 532 15 697 82 892 96 677 24 762 72 465 27 637 9 218 49 873 80 840 52 217 40 908 55 108 67 550 78 271 93 764 81 625 23 689 5 119 97 143 56 915 64 923 34 983 53 532 29 606 31 193 11 688 44 490 61 963 62 203 26 880 51 991 98 160 54 583 77 324 48 787 2 282 60 376 91 322 83 842 17 1 7 397 20 825 35 360 70 121 45 92 88 109 46 630 36 849 10 764 25 387 8 99 94 682 6 2 85 981 50 463 14 798 90 955 73 730 39 793 57 506 92 41 68 349 12 720 84 97 3 921 99 120
18 990 73 342 32 400 20 510 54 776 61 333 9 110 63 554 68 18 39 15 2 691 1 159 24 727 14 393 64 830 29 604 41 990 97 176 6 268 57 779 5 425 15 355 25 125 77 847 50 119 95 548 21 138 82 616 11 817 75 260 52 579 79 405 59 922 26 114 85 421 28 892 78 343 44 472 71 352 38 216 10 149 80 891 34 959 27 72 86 706 83 932 4 881 56 928 89 372 47 152 67 860 55 678 19 326 30 56 99 785 87 420 72 745 49 126 40 930 31 365 22 479 8 757 51 848 37 725 60 363 62 899 91 961 7 937 58 396 94 854 92 263 93 568 16 887 23 736 43 596 17 365 33 500 46 312 81 793 36 186 13 577 96 414 12 382 69 210 76 787 65 827 0 4 66 923 84 868 45 587 74 414 3 351 48 742 35 72 90 941 70 910 53 341 88 516 42 770 98 417
99 98 6 506 46 919 80 269 84 539 96 794 68 911 88 977 57 392 11 423 74 548 25 934 5 825 45 599 23 567 41 955 35 436 97 54 63 89 28 258 56 50 17 879 54 600 0 643 8 729 58 569 87 46 2 842 94 116 65 593 64 276 1 903 13 262 59 98 47 739 85 506 93 757 77 406 92 19 44 881 61 619 29 191 18 92 53 272 98 57 67 654 52 738 71 276 43 260 34 295 51 550 79 468 62 273 48 447 42 566 16 892 50 932 40 348 89 751 49 135 78 628 9 207 90 905 4 912 70 747 10 984 30 553 66 741 14 274 22 183 27 12 60 1 3 81 76 2 55 966 91 429 73 267 33 400 21 571 38 170 86 287 72 592 15 309 81 325 24 516 39 743 75 492 83 407 95 348 36 772 12 619 32 480 37 217 69 66 82 871 7 496 31 822 19 377 20 731 26 522
19 900 44 305 92 46 12 717 60 580 69 133 9 510 25 624 98 28 64 192 96 582 55 217 81 955 53 774 36 91 42 657 15 518 29 457 82 420 80 960 62 221 90 479 84 544 74 433 31 584 26 636 28 577 20 74 23 178 94 218 40 446 71 491 87 392 52 153 6 158 95 960 21 771 77 156 75 888 50 996 4 384 86 386 85 392 97 52 22 577 32 942 34 428 88 133 63 669 51 780 27 716 56 859 18 402 39 463 7 248 47 639 66 611 30 988 79 379 68 643 8 132 37 629 45 645 99 342 59 930 67 819 73 703 91 79 49 624 11 211 54 103 43 55 65 244 57 427 17 660 58 944 14 159 0 58 38 931 2 195 33 715 89 737 70 999 35 179 13 744 24 114 5 512 46 20 16 711 93 755 41 674 76 943 83 848 3 207 10 150 61 309 78 110 1 137 48 301 72 941
3 663 84 558 17 665 21 412 70 666 51 142 75 206 81 296 66 769 52 383 48 149 68 753 47 606 87 606 61 370 9 669 60 866 8 674 86 307 97 582 67 752 22 527 56 449 6 817 12 857 72 356 69 707 36 742 20 144 24 66 19 629 39 159 1 21 10 881 13 408 11 112 59 759 98 440 65 267 74 681 62 138 45 824 80 799 29 370 7 561 96 183 32 56 79 332 33 69 63 612 16 783 15 824 82 619 44 819 25 292 93 182 28 11 54 511 5 929 34 84 94 796 50 463 42 362 43 257 41 254 90 279 31 265 85 357 18 656 89 28 37 357 76 135 49 591 30 75 53 98 73 266 26 808 57 414 0 813 4 109 58 396 40 164 38 86 95 542 2 410 23 836 55 383 35 186 77 379 88 486 46 244 27 875 64 599 78 334 71 152 91 255 99 981 14 718 92 23 83 592
59 983 67 239 69 443 76 406 82 844 84 963 0 797 78 949 24 958 16 474 30 693 38 292 31 772 85 374 53 981 71 172 26 163 45 157 83 127 21 272 11 869 3 36 88 911 74 815 29 971 81 67 62 924 36 196 7 990 19 752 52 311 92 166 44 49 55 3 42 654 28 169 14 667 90 827 4 283 33 176 96 753 68 204 37 508 91 852 43 64 39 494 34 728 87 110 2 672 32 987 12 527 94 437 54 980 93 28 10 760 75 789 57 565 47 832 15 736 22 852 50 110 13 771 6 350 73 106 64 299 65 215 80 964 35 660 70 299 89 393 27 567 8 949 51 740 41 938 20 423 5 338 66 333 61 880 25 386 9 168 56 375 40 385 86 964 1 853 79 620 98 780 17 153 49 655 60 514 23 636 48 82 97 205 18 545 72 105 58 630 63 72 77 887 95 716 99 168 46 109
66 246 8 439 79 710 91 922 84 267 41 280 86 481 54 90 59 359 12 120 36 920 37 767 71 34 38 227 80 728 95 163 5 475 81 158 73 455 27 819 55 548 32 408 21 638 34 153 3 442 57 767 16 883 64 124 44 531 6 624 11 6 22 638 9 192 74 971 67 116 14 706 97 818 13 440 53 23 1 968 99 889 92 194 42 727 7 502 51 191 69 54 76 945 70 852 43 490 45 743 23 429 39 340 33 729 2 738 28 558 93 469 87 702 40 649 47 347 17 779 75 65 58 855 96 354 62 732 52 302 15 943 63 972 83 177 29 661 19 65 4 628 48 455 18 743 68 753 90 664 85 857 50 120 78 501 49 194 20 452 65 864 30 404 82 9 31 230 56 99 35 14 88 176 0 516 72 832 60 643 10 536 24 303 77 151 89 108 46 257 26 706 98 324 94 136 61 860 25 987
13 80 80 604 83 356 95 35 58 654 56 715 52 402 4 292 98 443 77 989 16 648 59 302 17 254 84 95 74 421 36 53 18 784 34 199 97 479 45 859 72 45 92 337 24 615 2 174 79 56 85 115 30 622 37 149 66 93 3 530 87 446 71 180 93 143 48 719 29 51 12 314 43 186 53 634 25 840 82 475 76 946 22 233 44 485 20 503 46 499 99 501 51 390 49 246 9 474 75 601 88 863 38 102 91 48 28 519 86 812 41 714 70 511 40 697 90 757 11 17 39 429 78 233 62 871 33 961 81 366 96 286 32 405 67 390 60 94 1 27 10 213 57 426 69 467 64 701 94 359 23 882 31 737 15 362 68 216 61 795 55 655 63 48 35 853 26 448 27 22 89 721 47 947 5 841 42 538 14 377 19 627 54 289 73 137 21 857 0 698 8 508 65 249 7 132 6 791 50 163
46 894 13 306 81 446 96 382 45 577 8 910 3 546 20 45 67 852 21 105 2 758 27 346 85 921 33 170 63 148 57 958 93 347 6 107 84 543 15 695 75 636 31 568 83 891 97 506 70 453 52 94 22 205 58 651 80 540 71 325 90 980 95 895 98 631 64 12 24 295 36 994 53 328 25 72 40 384 12 81 51 217 38 480 30 542 4 310 26 630 34 672 61 232 62 876 66 865 69 48 88 757 7 782 60 57 23 145 19 721 54 288 59 596 18 851 0 106 11 641 68 371 87 653 94 745 39 396 78 613 92 67 35 51 14 417 5 803 28 45 37 167 32 421 73 915 50 178 10 394 82 643 56 48 29 784 47 774 9 781 99 495 1 566 16 889 44 899 72 924 91 408 76 698 86 86 77 547 48 478 65 862 41 730 89 234 17 434 43 160 42 126 74 587 49 571 79 432 55 977
12 488 80 827 49 906 86 43 93 399 19 994 70 983 0 685 39 133 83 693 45 121 59 742 75 775 47 639 79 119 43 211 95 715 65 490 14 424 98 793 1 317 27 897 18 549 71 498 74 309 20 325 23 215 89 275 35 886 87 26 57 448 81 126 78 626 44 46 94 253 34 480 17 385 25 869 38 537 21 536 11 104 16 444 42 349 64 123 15 61 92 680 3 11 5 976 46 9 85 514 53 689 99 117 6 815 82 186 73 291 61 38 97 857 91 532 54 234 58 684 68 9 29 979 33 520 24 274 48 509 77 697 72 5 7 15 41 292 62 984 13 627 50 457 63 757 28 184 40 350 37 95 60 14 69 45 88 592 84 456 22 362 10 132 51 641 90 293 96 204 67 411 4 443 66 536 9 736 36 490 8 603 55 176 76 233 52 274 30 627 32 106 2 757 56 888 26 349 31 246
78 348 27 621 75 730 10 323 84 111 43 573 96 825 16 271 1 670 99 890 82 427 24 446 76 746 13 869 17 338 55 958 41 785 26 617 5 634 8 662 94 807 18 756 67 320 35 657 20 249 19 962 87 295 40 507 92 62 44 767 2 49 91 726 86 406 88 497 97 682 69 921 63 204 79 136 3 665 74 406 48 920 47 419 29 392 90 471 32 517 72 209 15 954 12 428 62 385 93 200 60 612 77 107 81 811 65 677 25 188 57 36 31 534 33 113 36 670 21 464 6 388 58 164 42 782 30 278 68 478 45 688 89 839 64 377 83 919 37 477 98 242 50 802 34 465 23 292 59 330 0 253 38 247 14 66 71 68 9 138 54 89 4 708 80 949 7 875 53 606 73 266 52 723 95 109 22 452 85 985 28 29 66 925 49 634 70 760 11 647 39 488 51 463 46 598 56 725 61 878
86 204 12 142 68 680 3 476 41 524 84 497 91 695 94 662 96 972 72 655 13 781 14 253 23 588 28 217 9 200 62 82 2 821 60 853 19 938 4 415 63 678 85 455 69 488 95 222 31 55 20 985 6 776 67 409 38 358 82 711 77 271 46 533 98 975 43 593 34 440 21 819 24 781 93 902 5 361 22 116 90 232 1 321 81 568 65 25 37 351 75 427 47 627 40 444 25 637 50 189 74 196 78 15 32 416 55 159 99 379 48 391 18 76 58 322 0 45 26 916 10 710 97 679 30 251 92 768 88 220 8 634 61 589 16 881 54 330 49 326 29 445 7 229 71 247 33 726 53 785 17 433 89 710 45 93 56 960 79 686 59 384 73 483 51 525 57 176 11 527 15 829 64 537 80 764 52 934 87 152 35 603 42 446 39 796 36 9 66 114 44 437 70 87 76 780 83 572 27 35
81 844 56 423 7 39 1 204 39 701 17 458 16 252 37 410 18 44 27 125 83 491 3 987 96 100 58 846 9 650 8 984 50 910 57 997 20 903 78 402 45 825 74 366 46 317 13 859 80 803 21 923 22 507 32 478 75 948 49 851 31 535 28 573 68 170 71 539 48 370 11 469 89 14 2 391 63 797 23 512 6 605 99 70 77 802 43 942 62 555 30 551 35 253 92 969 15 691 67 651 55 89 84 964 24 289 65 937 54 631 40 974 72 272 38 679 60 889 26 105 14 727 73 796 53 636 85 186 94 669 25 40 90 884 69 716 61 462 0 508 76 457 47 62 12 902 87 507 4 752 95 861 66 931 42 164 52 948 79 959 70 7 82 851 86 499 93 902 33 282 98 187 51 693 91 180 97 302 36 851 44 999 64 361 34 444 59 498 88 958 29 927 41 156 10 256 5 263 19 934
49 785 61 378 63 819 35 97 8 723 28 649 62 744 86 387 98 446 56 792 42 899 15 135 10 960 87 353 75 472 6 796 16 832 34 315 25 652 58 825 5 130 4 121 26 154 32 218 71 23 7 706 22 874 20 935 44 473 60 304 73 152 93 381 39 811 95 111 72 80 51 836 17 607 94 917 48 511 78 349 76 282 46 840 14 556 23 469 83 866 45 784 33 686 31 474 68 919 89 91 99 759 21 216 36 135 30 254 57 662 70 273 66 852 74 887 50 443 43 575 24 304 29 420 12 283 11 615 97 49 90 503 67 707 2 196 52 183 18 409 82 392 37 285 92 569 9 895 84 813 91 373 55 608 38 886 47 815 85 108 64 404 54 687 13 699 69 518 96 202 53 254 27 143 0 976 81 479 88 485 1 773 40 819 79 102 65 512 59 243 41 511 19 349 3 997 80 536 77 997
5 22 31 722 47 545 89 257 78 913 88 818 0 393 83 562 12 951 69 597 26 864 29 447 64 65 30 571 19 370 61 143 70 103 38 565 1 840 14 357 35 356 93 825 37 772 45 743 65 718 60 640 55 709 96 929 33 892 92 669 49 699 20 283 4 881 91 124 40 124 48 219 53 333 85 260 81 237 84 704 94 2 7 266 57 404 46 189 42 803 8 580 54 602 99 502 25 825 62 463 52 134 43 683 3 847 71 62 39 989 80 622 41 973 58 360 59 909 98 25 27 891 51 204 22 632 77 913 21 699 44 427 76 102 18 441 68 793 95 33 15 660 82 413 75 990 67 410 36 129 87 36 13 543 17 414 28 318 79 848 34 924 9 24 72 581 24 262 73 621 63 769 50 66 97 788 56 631 10 291 6 959 23 964 90 964 66 245 86 44 74 156 32 41 16 458 2 227 11 486
21 448 1 318 82 690 88 75 62 430 87 663 40 17 31 175 57 943 30 843 68 227 0 417 49 581 3 452 95 969 97 482 63 24 76 637 38 178 90 495 15 383 96 495 80 79 73 628 91 940 89 92 36 298 28 847 66 294 50 991 12 95 56 831 41 72 2 14 22 867 77 847 47 311 51 270 33 57 67 442 46 281 35 161 16 75 25 124 64 976 59 814 70 142 54 99 26 845 78 406 72 366 81 369 8 522 75 886 69 624 61 159 83 864 6 478 19 831 17 719 42 847 85 509 71 69 37 806 48 660 84 526 24 995 58 500 5 780 32 707 11 45 98 90 10 615 7 228 55 316 93 510 13 256 65 956 94 599 14 654 4 337 86 193 52 684 79 455 27 859 39 702 9 55 92 64 60 538 43 390 45 333 99 424 53 247 18 303 23 371 20 417 74 160 44 801 29 247 34 767
57 682 71 970 80 584 8 113 43 886 12 927 44 394 55 475 81 346 24 56 11 753 3 133 89 750 10 873 58 775 14 916 34 278 36 353 66 664 46 211 54 336 72 697 70 842 26 838 51 171 7 75 52 659 38 242 45 328 40 451 87 146 17 724 18 300 30 110 20 704 19 77 50 355 94 702 48 143 9 726 79 937 35 424 96 368 49 878 33 377 5 811 56 603 76 437 13 297 75 924 47 55 78 468 28 964 41 266 22 18 39 4 27 727 23 787 77 138 29 159 31 816 84 721 60 145 32 558 16 415 95 957 82 727 67 312 21 265 61 446 0 409 1 20 37 209 42 174 91 8 65 620 93 271 63 458 69 685 6 158 86 141 25 875 59 215 90 983 92 428 73 550 83 383 88 174 74 974 97 324 15 339 68 91 4 276 53 590 99 319 85 602 62 751 2 858 64 930 98 616
9 91 69 858 66 827 63 1 52 904 91 255 54 852 12 763 28 466 19 890 80 703 8 914 97 249 62 330 39 286 22 633 2 243 81 719 10 223 68 266 79 76 31 994 49 355 92 98 44 103 64 431 1 8 7 284 61 439 15 848 29 284 34 968 25 775 70 63 59 770 33 536 27 359 26 7 78 745 76 615 75 776 35 456 90 96 89 238 20 334 17 53 94 902 40 941 6 268 42 380 41 85 24 874 82 614 53 889 95 879 96 976 87 551 45 39 83 392 50 991 98 283 60 180 21 523 56 580 36 239 84 808 18 217 55 118 67 261 46 306 58 499 57 285 30 843 88 935 65 201 16 70 23 771 38 48 11 308 4 406 99 133 43 718 93 13 48 763 85 288 51 685 71 40 14 842 74 664 13 922 32 251 5 912 3 577 77 403 0 625 86 249 73 729 37 793 47 676 72 886
38 700 97 4 36 318 51 695 10 65 79 588 67 848 11 357 58 889 0 863 61 635 63 178 87 696 65 348 66 316 49 40 48 373 39 410 7 877 45 155 52 804 5 373 19 254 24 491 47 178 42 743 73 459 72 273 43 360 90 359 2 735 35 182 26 536 1 249 6 350 28 27 57 420 96 66 80 152 27 240 64 647 22 221 74 585 30 372 4 867 37 63 8 469 44 678 55 625 3 948 14 777 98 446 32 488 50 36 76 780 15 395 95 740 69 509 84 733 68 810 70 263 16 358 75 70 71 776 59 246 78 509 93 598 12 940 33 578 20 29 34 933 81 307 91 159 17 936 60 344 85 737 18 161 9 221 94 572 62 369 29 586 83 750 89 199 41 545 53 864 25 257 31 442 21 213 92 491 56 385 86 210 77 15 54 948 82 736 99 326 13 56 23 545 88 659 40 259 46 206
15 150 44 866 48 219 4 729 46 5 53 162 20 77 41 315 70 798 91 105 17 813 35 556 74 273 67 102 75 548 56 671 73 960 72 642 88 26 40 13 10 330 86 799 81 1000 16 324 1 770 8 307 33 506 14 819 47 910 9 833 93 769 30 717 52 219 21 412 29 903 63 47 23 350 36 809 39 188 95 400 6 174 64 80 89 541 7 620 83 45 43 774 13 796 82 509 32 652 25 443 45 618 62 814 78 614 42 779 31 937 69 5 38 805 58 283 84 535 92 901 61 873 90 145 54 36 28 437 19 191 27 776 37 836 22 609 34 422 24 879 55 560 49 538 51 772 71 381 12 823 5 885 50 431 11 700 26 722 79 205 85 920 98 983 96 182 77 389 68 362 2 640 65 802 59 606 76 889 60 179 3 271 99 418 57 621 18 16 66 863 97 899 0 685 87 625 94 191 80 362
10 624 32 321 72 926 55 887 45 142 66 229 36 136 57 722 27 902 11 978 44 556 58 349 35 529 78 794 99 392 73 622 52 155 80 52 65 575 63 28 93 298 50 303 23 920 43 789 41 206 2 315 70 784 4 529 1 513 79 764 34 386 24 711 14 8 76 811 98 451 90 802 67 551 94 155 40 18 59 592 86 787 33 197 81 764 16 279 77 121 92 969 62 934 21 196 91 44 13 338 19 875 56 433 39 763 75 555 60 670 85 242 48 169 47 316 96 617 7 229 31 758 8 932 15 451 69 668 42 803 18 337 54 552 17 184 49 595 26 75 5 379 6 659 29 949 83 793 37 767 82 265 51 669 46 927 0 211 87 140 25 618 95 565 38 259 22 899 28 18 30 405 12 19 71 175 89 530 88 24 61 327 53 130 64 530 97 837 84 949 68 716 9 933 3 127 20 188 74 763
20 654 47 986 10 302 1 566 12 198 19 778 46 689 81 70 22 762 76 456 57 59 93 50 49 616 31 298 75 11 65 733 72 266 58 342 96 621 79 750 62 972 64 251 94 941 52 252 35 872 8 412 90 469 3 380 48 537 50 321 45 834 92 496 60 484 73 515 28 856 77 566 95 402 51 100 13 733 99 34 16 58 71 705 39 523 32 521 70 107 21 62 27 183 74 643 33 407 88 996 23 583 25 524 18 804 53 521 83 377 69 991 59 532 66 356 85 958 37 799 7 908 67 987 14 701 86 84 30 417 91 339 11 219 41 974 63 870 61 611 54 248 80 898 26 882 36 318 43 686 0 502 84 863 38 707 29 907 87 226 9 21 42 594 56 229 4 84 97 981 89 917 17 253 2 208 98 522 44 497 5 508 6 307 15 297 55 880 24 178 82 410 40 993 34 693 78 829 68 628
32 893 55 299 19 63 72 488 87 631 82 297 62 328 86 76 1 239 59 678 17 602 91 708 26 49 4 861 99 604 57 771 52 628 0 925 24 614 31 793 21 550 20 848 65 819 51 361 41 957 9 958 81 501 56 110 94 200 74 973 10 882 64 202 49 628 75 791 68 267 14 394 8 667 85 184 45 414 3 593 88 719 84 459 61 977 70 143 71 453 48 728 42 799 12 765 66 28 7 452 90 768 22 488 43 708 92 828 69 96 27 192 44 363 60 519 47 241 79 836 58 554 36 560 50 220 6 52 30 487 37 349 23 811 83 611 35 684 34 199 63 218 77 278 93 908 18 102 2 756 38 669 73 710 25 536 28 194 97 365 96 282 78 789 46 902 11 880 54 848 67 314 89 694 76 794 15 840 39 513 53 27 95 688 33 620 29 841 16 401 13 751 80 569 98 719 5 649 40 175
52 956 77 753 45 698 7 722 72 370 25 474 59 199 24 692 88 688 85 527 54 874 18 768 14 209 9 869 68 357 49 653 87 526 0 429 92 609 11 580 47 535 76 62 94 24 40 415 71 240 36 405 61 140 98 551 86 199 44 75 91 595 58 954 12 953 57 226 97 570 34 207 46 140 39 517 95 462 48 87 56 759 43 4 80 729 41 498 96 30 89 105 50 138 29 963 67 674 35 810 55 885 33 34 8 757 90 267 13 922 4 779 5 691 63 487 28 178 99 600 70 148 42 627 3 187 51 240 26 190 19 703 65 204 2 786 6 623 31 754 53 340 60 306 17 783 30 65 84 133 81 335 79 644 37 763 66 614 15 470 78 672 20 740 1 527 32 831 38 53 93 524 73 653 10 458 62 953 16 939 27 45 22 29 21 132 74 564 64 853 82 501 75 846 83 547 69 534 23 206
48 270 76 348 94 502 21 162 4 845 3 250 39 554 6 490 70 632 10 688 65 880 23 739 43 980 17 575 95 258 88 503 87 76 75 301 67 839 79 455 7 422 50 230 63 619 14 35 49 69 2 370 81 743 5 822 29 631 13 67 47 659 55 816 45 478 98 401 53 216 68 633 34 99 25 587 41 610 86 335 42 502 16 908 89 234 58 701 37 914 62 448 46 138 24 216 74 486 83 658 11 250 40 582 90 647 93 3 1 856 44 645 66 528 56 409 27 899 51 910 99 292 82 314 0 168 28 324 19 674 71 859 36 45 12 173 30 374 15 777 96 539 38 732 69 417 52 419 18 786 72 599 64 943 32 146 73 452 78 492 80 622 77 167 35 955 26 923 54 246 84 39 92 550 91 776 59 788 97 893 20 646 61 497 9 488 33 84 31 624 85 294 60 87 8 671 57 859 22 793
92 939 43 728 53 760 97 147 85 469 52 785 5 314 9 311 37 533 11 866 68 971 2 704 33 472 38 759 87 942 10 307 65 984 39 533 51 227 82 624 49 722 8 930 25 244 23 251 56 553 84 110 72 303 24 89 58 480 91 129 30 860 95 721 83 20 59 42 47 782 99 192 7 375 67 42 12 710 73 185 0 449 81 955 3 603 16 919 48 985 13 792 36 198 1 408 29 82 40 834 62 106 50 641 34 873 54 435 61 881 63 376 46 370 22 339 27 689 44 610 86 90 19 469 98 653 78 361 26 622 76 750 21 800 32 489 57 715 79 769 64 796 88 439 55 207 42 881 77 81 41 934 71 381 35 332 66 201 31 920 45 30 14 32 90 495 80 198 20 18 89 182 69 880 70 428 17 143 96 56 4 738 74 716 18 64 28 535 93 258 15 877 75 430 6 389 94 930 60 295
34 708 60 580 17 726 7 974 32 908 46 673 98 607 78 593 59 583 38 665 51 985 15 998 99 538 23 534 65 671 41 244 16 148 11 821 75 415 58 580 5 523 12 496 63 903 85 204 82 807 50 755 40 158 80 153 68 486 72 933 91 248 49 233 64 127 61 717 86 353 44 371 56 226 97 750 84 547 42 531 14 228 95 17 47 35 71 14 81 144 74 13 25 773 30 534 73 177 48 470 21 80 53 338 10 924 76 599 13 51 62 822 6 586 67 901 33 135 26 658 8 204 22 713 28 295 90 953 70 39 24 17 83 881 77 609 79 559 1 877 96 313 89 802 9 31 66 801 31 515 69 52 2 854 18 596 43 189 37 673 57 469 3 899 0 215 35 956 55 117 87 610 19 907 94 613 29 638 45 736 88 887 93 867 92 74 54 54 39 201 20 716 27 745 36 37 52 306 4 500
21 605 96 41 75 643 26 87 34 621 7 133 1 796 91 708 11 142 64 700 43 364 62 505 72 405 48 65 29 146 81 165 17 794 45 868 77 202 86 342 49 423 56 746 39 91 90 648 27 430 66 927 85 173 9 806 46 544 88 539 18 504 12 600 58 993 36 622 28 143 99 985 5 193 67 865 78 147 15 171 40 278 55 883 73 37 22 185 87 989 82 300 71 107 50 489 83 359 32 634 19 532 68 317 69 192 33 341 42 654 97 149 3 131 6 889 65 996 52 962 13 641 79 800 30 622 59 665 20 880 89 81 38 152 0 522 41 40 31 841 61 956 74 68 24 73 80 644 53 148 4 198 35 24 14 600 51 151 2 477 57 904 47 159 84 869 63 237 94 469 70 911 10 942 16 998 44 484 37 335 23 316 60 837 95 935 98 680 25 841 8 235 76 108 54 933 92 578 93 262
3 29 15 961 75 819 86 482 85 890 37 564 44 101 81 996 11 866 47 409 74 202 83 27 49 249 78 255 82 297 22 667 67 507 27 882 16 13 54 767 17 855 1 574 29 952 71 579 20 303 0 287 58 717 30 283 33 939 53 191 88 714 31 483 50 13 57 693 35 276 72 555 8 791 63 254 21 413 92 751 7 40 91 667 48 752 41 177 95 278 93 351 26 941 69 123 52 638 61 739 46 664 19 229 2 447 98 384 84 428 24 791 68 412 96 393 13 725 89 468 56 40 34 554 23 603 12 579 18 707 28 520 42 834 40 82 5 635 62 327 45 831 66 450 38 598 25 538 60 285 6 626 94 171 80 282 64 412 4 968 90 545 87 758 59 947 36 747 97 423 9 580 76 565 65 158 55 211 70 921 77 983 51 921 79 638 32 307 43 969 14 418 73 924 99 432 10 515 39 516
46 913 27 474 87 655 9 737 98 879 81 921 38 748 74 833 78 101 85 277 49 267 65 447 35 561 53 527 94 490 59 996 54 317 91 163 76 629 45 259 61 879 44 781 80 797 71 232 67 291 66 260 34 361 40 350 88 36 36 623 11 568 70 499 73 191 55 43 17 545 47 634 56 664 50 774 4 826 16 749 95 174 32 603 42 220 19 468 62 105 24 946 97 128 33 470 68 364 20 843 82 723 28 291 84 989 93 287 2 60 14 253 79 570 75 924 6 78 37 969 96 549 15 19 57 128 31 861 86 328 69 599 23 754 58 535 39 132 30 972 90 483 72 863 22 267 25 665 21 373 41 762 7 742 26 771 12 562 77 421 92 368 99 976 0 608 64 978 3 369 83 525 51 343 8 570 48 254 60 788 1 668 52 487 29 102 5 766 13 326 43 252 89 720 18 809 63 197 10 724
51 272 65 38 36 786 32 788 46 384 19 689 12 138 85 318 45 731 17 174 67 620 3 883 75 957 29 325 30 778 69 148 80 46 37 297 77 484 20 396 25 797 50 10 2 39 4 862 97 913 6 493 22 693 23 374 55 211 87 133 93 838 0 535 76 871 42 305 73 877 33 625 18 793 78 866 96 693 43 316 11 789 99 198 82 322 7 733 84 775 35 14 5 964 90 684 41 728 81 256 44 701 24 416 56 698 59 914 1 604 92 575 34 123 52 948 70 626 71 254 54 909 86 80 28 914 53 834 66 182 15 49 47 454 26 88 98 227 62 549 27 628 94 799 95 399 63 233 79 423 10 176 21 489 61 16 49 234 64 959 48 420 68 382 57 135 58 401 83 97 39 71 88 334 60 73 13 479 72 991 14 537 91 873 8 362 16 318 40 580 38 921 74 464 31 594 89 298 9 783
99 488 23 145 20 458 5 796 17 742 22 489 72 224 87 727 14 201 15 758 95 888 25 584 30 222 98 400 86 158 19 899 45 573 7 965 73 201 46 310 13 609 65 970 69 182 3 137 82 302 77 594 92 288 97 121 55 386 60 208 61 125 11 937 91 493 39 239 36 499 33 287 85 357 56 36 88 761 51 166 48 722 83 860 57 291 59 532 74 81 50 79 0 174 8 170 35 868 93 233 89 121 75 547 42 238 49 617 18 988 41 35 79 157 47 272 43 346 54 118 31 120 90 855 32 770 70 579 4 887 10 469 12 100 52 451 1 833 38 836 96 6 76 929 71 552 64 879 37 686 80 95 58 98 27 722 84 938 67 306 94 217 26 78 34 747 66 556 29 98 53 400 68 304 62 420 6 651 28 676 63 743 44 468 78 940 24 91 40 414 9 527 81 440 2 990 21 224 16 469
31 934 83 398 34 931 29 692 86 23 36 994 78 766 51 804 17 356 28 748 41 199 22 655 99 552 7 433 40 354 21 532 58 432 37 802 62 774 97 743 64 300 82 643 9 618 12 150 54 173 89 872 87 669 80 714 74 158 70 975 44 915 73 712 43 343 4 134 55 931 53 875 88 380 6 354 8 925 63 136 26 956 3 409 19 689 49 910 79 149 75 124 13 819 95 312 15 437 30 933 66 522 91 832 60 996 77 937 72 295 23 113 59 581 45 801 33 115 52 305 50 795 47 11 42 298 10 81 92 552 96 272 94 171 39 987 27 657 68 898 46 457 93 527 48 757 14 92 81 12 2 666 25 68 38 734 20 856 69 235 98 404 11 539 84 800 35 27 90 599 85 873 5 907 76 97 32 809 61 588 1 812 0 751 18 157 67 639 71 399 16 732 65 70 24 368 57 175 56 407
10 219 80 951 71 781 84 637 28 844 45 971 83 772 79 647 39 337 16 145 67 295 86 187 87 690 70 593 11 51 40 188 56 673 46 807 37 41 8 505 57 380 31 995 90 387 22 168 96 622 30 382 50 384 75 893 78 365 99 650 42 99 38 139 93 798 4 700 9 134 74 405 47 180 26 536 54 4 98 233 85 704 21 41 15 203 7 521 97 202 19 564 73 424 23 936 92 654 66 423 89 757 64 390 27 874 82 4 48 918 13 112 60 452 91 212 94 385 76 887 36 480 35 34 49 251 5 819 3 358 52 869 55 71 2 411 63 802 24 664 69 33 1 876 0 413 81 562 88 513 95 652 12 601 53 974 62 235 6 593 32 626 72 702 33 851 20 59 51 480 34 57 59 678 17 43 29 505 18 270 14 908 61 79 43 91 77 731 58 938 25 283 44 943 65 855 41 188 68 493
17 553 95 32 70 391 20 948 82 380 49 425 41 332 10 446 64 611 30 876 61 64 50 365 12 994 97 872 48 432 94 390 42 370 39 687 85 282 78 766 75 907 26 663 37 791 59 840 52 588 18 587 90 213 53 39 99 814 0 293 92 9 43 141 69 134 60 762 15 921 47 942 68 689 86 330 65 920 67 932 31 619 58 146 89 842 93 87 38 592 19 96 71 983 76 240 87 987 28 650 6 149 51 795 23 829 79 764 2 965 29 623 77 180 22 892 3 240 91 4 24 101 44 683 8 739 36 919 57 269 98 611 54 133 33 452 88 713 62 183 55 297 80 537 16 221 72 340 46 239 66 339 74 345 4 202 14 796 13 504 25 792 34 254 56 306 63 704 21 290 9 696 7 995 81 168 27 338 5 747 40 967 83 844 35 865 11 262 32 181 1 369 84 777 45 847 96 437 73 348
73 326 81 319 25 700 72 378 1 294 28 485 7 793 54 429 52 826 19 91 65 948 40 792 30 172 8 959 37 766 0 744 99 248 78 263 18 500 87 167 70 119 38 381 45 533 67 885 89 671 56 466 21 819 58 813 85 654 2 961 17 286 59 241 36 453 5 579 43 947 93 43 97 938 51 379 39 52 34 18 11 949 86 830 44 882 62 405 77 148 46 297 10 45 76 391 22 218 79 718 91 460 48 599 84 314 69 828 50 943 63 914 33 505 53 753 6 417 82 63 24 985 12 671 92 364 75 439 23 170 68 345 35 141 94 1000 80 76 20 761 98 166 49 276 9 927 47 431 83 594 13 290 95 483 88 823 96 555 29 633 60 147 90 80 42 575 4 284 15 476 41 517 27 217 16 551 3 516 61 210 32 892 57 733 55 526 71 508 14 450 74 739 31 26 66 724 26 267 64 92
55 280 48 50 13 417 34 561 47 949 84 75 88 776 36 749 56 478 53 95 1 323 81 418 18 697 37 777 99 225 97 460 23 236 20 860 19 231 40 928 83 205 77 318 45 887 30 33 49 344 89 755 44 398 93 511 50 919 14 33 90 195 7 899 4 123 74 724 21 459 27 324 76 281 28 901 29 505 59 255 75 632 54 563 10 810 24 87 64 471 80 358 51 191 17 865 68 684 62 804 69 445 38 282 43 374 94 163 26 622 70 535 85 484 98 458 71 594 82 577 3 198 91 204 67 224 72 411 61 713 8 673 35 653 79 257 25 585 39 602 63 184 2 383 57 638 22 665 31 940 92 483 95 897 0 59 12 956 16 800 15 848 58 339 33 726 52 40 11 837 78 693 73 558 9 716 86 221 5 235 32 963 42 315 65 20 46 367 66 374 87 334 60 445 6 78 96 118 41 68
45 759 43 45 5 201 23 119 36 836 35 419 80 229 84 697 83 763 55 499 0 29 44 804 68 493 56 308 33 135 91 933 89 636 86 166 12 570 61 276 82 400 50 467 8 28 26 83 46 35 60 72 15 882 4 425 31 420 40 263 94 297 6 857 74 1 88 123 85 729 65 892 37 701 18 350 95 425 28 271 16 753 47 642 21 717 93 602 64 295 1 234 87 140 97 551 58 913 24 317 52 54 30 75 41 304 34 639 72 699 7 292 63 9 22 675 39 726 75 623 66 425 48 600 49 217 14 829 51 337 11 855 27 122 42 273 57 557 10 958 99 3 79 953 59 231 54 957 29 976 20 966 53 753 19 643 77 329 73 377 62 47 71 339 13 374 90 900 96 130 32 105 69 410 98 203 25 96 81 362 70 425 78 389 76 401 38 453 2 467 9 827 3 77 67 661 17 42 92 923
58 209 6 992 41 416 1 153 73 81 0 175 81 546 61 139 65 183 85 905 46 33 12 455 77 33 90 654 91 999 54 852 23 473 75 798 78 862 92 250 44 590 18 60 76 908 8 791 9 487 62 874 87 331 21 278 37 328 67 18 50 301 95 862 40 93 56 453 93 660 66 908 25 203 86 436 30 567 36 998 55 630 63 178 14 377 16 542 74 253 19 794 98 388 71 967 68 770 13 337 88 891 99 751 82 621 53 202 20 501 72 960 42 888 34 691 28 445 22 668 47 949 5 25 10 245 31 557 64 108 97 340 38 779 59 943 11 545 84 217 45 244 52 307 80 322 83 344 33 533 96 696 17 302 79 1 89 49 35 696 2 864 70 856 29 693 26 420 3 443 94 506 32 743 24 189 49 151 15 587 27 868 39 936 60 58 51 670 43 760 4 597 69 731 57 352 48 744 7 181
42 311 20 865 41 876 21 117 51 454 14 792 84 881 95 843 38 31 2 666 69 219 0 220 71 64 34 582 9 887 70 103 36 146 30 848 18 366 53 858 19 561 27 632 33 733 10 239 91 666 6 358 72 505 43 514 66 877 96 869 87 625 64 122 57 593 16 569 28 884 17 153 35 831 55 158 75 249 88 882 22 598 11 926 54 949 80 542 68 381 93 303 60 526 52 19 39 184 85 191 23 710 1 74 26 114 82 148 83 828 48 283 24 985 94 116 32 477 45 79 5 510 65 774 49 832 12 850 25 235 58 468 81 422 15 451 90 576 61 662 92 944 7 825 31 14 47 595 78 355 62 139 86 668 13 662 63 406 97 36 98 216 73 627 29 996 8 666 37 85 79 981 40 645 77 842 59 698 76 381 4 47 99 49 46 468 3 785 44 546 74 721 67 714 89 254 56 120 50 38
96 885 97 284 62 571 55 316 2 467 72 901 80 201 18 559 85 769 54 560 36 99 95 479 88 997 90 409 7 331 4 350 89 238 74 805 29 659 76 374 41 659 43 220 28 491 11 436 14 208 60 920 71 626 33 275 10 8 66 564 9 758 82 999 27 36 0 195 67 990 40 583 73 681 17 823 30 476 77 222 65 383 57 978 19 752 24 238 68 469 91 148 13 576 22 617 93 794 12 185 99 836 38 533 6 607 15 358 58 829 21 523 39 433 78 832 35 110 1 773 50 138 81 322 8 474 64 42 98 655 70 257 61 653 32 239 42 915 20 621 52 599 56 411 25 946 51 790 69 779 31 719 84 419 94 8 37 941 75 616 87 109 79 677 59 546 63 130 83 498 45 598 53 506 44 819 3 624 47 685 26 264 5 474 86 228 48 410 34 330 46 450 23 490 92 176 16 195 49 934
97 375 33 12 73 494 27 227 55 703 8 937 47 622 60 972 1 291 5 714 50 264 91 806 74 874 4 917 93 882 24 282 17 24 64 328 81 789 88 288 13 980 90 484 14 621 62 318 30 515 12 946 18 169 53 244 82 34 92 750 46 590 22 34 69 832 3 703 40 718 78 673 54 18 75 303 43 989 39 19 38 89 51 197 76 437 32 849 21 142 15 517 84 383 77 423 87 629 16 73 49 66 56 277 19 743 70 599 0 824 57 461 94 897 68 230 89 299 85 963 36 106 6 693 2 72 9 494 34 658 65 762 20 209 83 818 35 470 26 764 48 518 67 416 61 608 96 414 37 918 66 971 31 756 59 593 63 231 80 94 86 13 79 196 29 637 10 23 98 221 99 154 95 439 45 971 71 251 72 465 7 237 23 309 52 591 28 202 41 517 11 294 25 905 44 290 42 214 58 922
4 784 39 244 69 83 57 61 76 118 97 504 61 577 63 512 46 312 17 804 41 188 3 596 64 596 14 46 45 979 88 962 98 435 62 907 86 460 16 156 74 750 31 583 92 690 75 867 10 20 47 50 26 835 9 839 37 553 72 498 96 358 28 44 7 595 66 995 58 250 73 143 51 70 71 360 29 737 19 413 12 120 55 916 48 195 0 412 33 62 34 674 99 983 30 97 2 165 35 277 68 620 25 869 84 308 50 893 77 182 83 644 8 182 38 647 21 676 27 555 49 862 82 519 90 551 59 678 52 756 36 476 67 477 87 619 80 964 24 649 65 962 13 766 6 501 81 980 20 8 70 970 91 567 5 588 22 429 42 233 85 206 23 636 54 435 60 496 94 971 40 758 15 158 78 914 18 705 11 166 44 758 93 759 43 133 32 324 56 795 95 449 53 182 89 757 1 704 79 643
53 780 79 191 76 401 88 663 65 934 55 687 36 838 38 2 96 619 78 305 30 194 39 429 34 970 87 339 68 357 77 59 90 661 81 951 25 964 50 346 16 776 22 866 83 35 57 480 32 272 27 598 19 473 9 260 24 14 8 384 3 697 73 133 51 970 63 87 28 161 98 755 91 340 13 882 75 451 66 240 58 974 94 876 4 113 74 747 89 70 37 960 60 781 23 513 99 760 97 778 42 486 17 96 20 544 6 73 18 655 29 785 72 124 44 384 45 482 56 377 33 839 43 203 84 466 1 980 2 130 85 604 7 950 41 871 92 462 82 466 11 201 35 881 59 317 40 346 31 454 14 28 93 582 47 781 95 32 26 806 80 622 48 182 67 488 69 55 71 188 49 230 61 416 15 422 10 253 21 206 12 556 5 20 0 286 52 400 54 752 70 581 62 712 86 411 46 748 64 990
64 30 30 289 91 773 81 215 7 842 48 406 16 285 85 271 69 421 80 679 70 514 63 326 46 53 55 973 6 772 97 188 17 80 60 29 98 880 4 371 53 135 2 373 37 730 87 963 86 919 89 204 92 583 11 834 14 824 59 326 21 40 57 53 96 184 84 500 10 786 25 736 40 626 42 388 23 155 43 678 66 456 68 914 47 7 94 622 12 480 35 323 19 648 77 962 73 25 41 841 76 412 3 541 5 455 90 640 31 800 8 560 15 684 9 163 67 299 51 864 62 423 18 308 88 77 61 112 32 417 74 879 50 526 20 871 27 249 99 65 54 667 33 710 38 378 13 66 1 651 26 48 79 26 75 692 44 447 0 926 95 475 24 647 72 520 34 598 52 975 45 595 58 363 22 503 78 596 28 313 29 895 93 284 83 239 36 711 71 55 39 203 65 684 82 622 56 539 49 320
28 612 68 529 55 313 2 651 76 959 18 587 82 89 80 746 39 993 60 245 63 462 53 84 89 65 99 492 30 576 19 428 90 940 1 387 38 358 7 894 43 257 21 930 94 480 40 753 74 157 42 435 91 379 59 801 33 582 34 764 41 526 96 431 84 541 31 62 67 314 48 40 37 885 66 625 47 766 71 895 61 640 3 762 13 640 45 487 46 464 58 82 12 271 22 130 95 459 35 300 72 845 81 791 83 751 8 634 73 274 32 323 23 861 56 644 70 428 92 759 87 43 97 703 75 691 9 345 51 353 98 278 85 896 88 866 62 389 86 632 11 438 69 243 65 858 5 389 17 233 52 261 54 259 24 638 10 562 57 52 64 934 25 560 27 764 50 494 36 547 77 613 49 681 20 318 44 692 6 367 16 710 78 64 29 798 93 114 0 678 4 192 26 557 79 173 14 50 15 212
99 238 24 300 51 781 63 618 69 965 33 781 17 965 65 135 54 455 26 628 0 461 62 494 59 906 42 38 52 912 75 137 45 761 82 254 49 889 77 870 50 828 64 24 13 334 58 249 18 252 55 912 27 914 22 50 88 987 15 982 48 713 6 131 40 378 34 408 89 918 76 713 87 28 38 939 53 448 5 900 47 232 39 824 83 148 84 316 7 644 4 127 19 972 92 170 2 732 25 899 57 133 97 528 73 218 11 538 93 342 86 214 41 936 35 910 1 60 78 74 9 721 95 253 72 923 43 211 96 301 85 818 74 286 66 498 28 907 36 989 32 119 81 822 44 552 67 894 46 43 90 458 8 662 37 49 94 525 70 293 98 905 10 646 3 970 71 462 23 539 16 673 68 188 12 178 56 22 30 809 14 752 20 388 61 193 31 71 80 267 21 775 91 492 79 316 60 177 29 563
32 294 78 135 71 181 64 338 85 926 77 834 12 141 53 69 96 478 91 632 19 461 14 800 9 187 18 933 79 492 13 566 44 9 33 953 89 364 43 34 55 900 90 755 94 338 27 972 58 449 65 255 68 293 41 76 97 802 5 19 87 619 22 839 50 1 46 692 52 199 99 67 7 476 37 119 26 607 45 488 81 934 93 94 42 674 8 4 70 391 83 274 31 735 20 387 72 425 23 751 36 112 73 954 66 731 49 721 75 133 60 894 38 59 34 953 1 117 6 414 28 228 17 572 4 176 24 490 84 248 21 216 3 512 54 574 40 166 0 699 74 37 76 191 35 932 61 546 47 207 2 928 88 616 95 906 92 678 11 953 48 400 39 423 56 654 80 693 67 914 15 447 69 559 86 135 30 61 51 210 16 576 59 601 62 894 63 433 29 547 82 544 25 663 57 759 98 356 10 327
62 225 77 464 88 683 5 702 31 323 14 197 25 865 29 286 34 827 32 113 7 791 70 492 2 632 75 204 20 601 22 432 8 514 67 313 41 738 12 810 11 857 10 685 59 857 24 760 47 971 18 895 23 681 61 685 58 874 80 150 21 695 91 49 42 833 30 860 69 236 76 537 38 94 52 813 27 858 44 619 50 91 43 451 94 220 84 337 73 223 97 746 86 717 28 623 71 74 4 315 81 795 83 42 60 957 3 535 53 156 51 767 90 159 46 74 26 982 57 790 72 109 17 825 89 349 13 809 15 657 79 265 68 981 54 748 37 891 85 766 99 40 66 675 55 181 45 788 39 529 98 962 96 367 35 878 87 223 16 541 95 219 49 489 1 389 33 829 93 268 48 851 65 758 0 860 74 512 56 461 64 438 19 29 40 92 82 331 78 411 6 259 36 246 63 516 9 746 92 684
18 709 41 434 95 583 84 689 21 892 37 168 60 972 47 789 97 558 65 707 86 666 55 607 11 812 36 918 71 822 35 902 34 114 33 374 6 250 51 217 19 999 9 86 46 436 63 664 67 891 82 552 57 84 16 906 88 731 56 849 74 983 53 292 38 927 91 512 44 241 96 570 3 669 90 971 20 359 98 541 24 351 29 317 2 58 77 241 58 87 73 488 4 432 48 938 43 682 17 243 92 164 75 434 10 242 0 712 72 22 49 234 40 526 22 549 7 517 30 3 76 220 83 500 50 408 31 455 59 39 25 129 70 420 93 977 78 835 32 248 68 936 1 422 64 101 39 145 89 44 12 542 23 680 5 201 8 880 79 411 42 82 54 782 52 49 94 973 45 869 27 590 99 854 26 423 13 825 62 413 81 520 80 890 28 615 85 505 87 840 15 59 14 80 69 283 66 763 61 604
89 243 6 229 76 624 86 724 48 398 64 538 31 275 72 211 29 820 7 911 54 58 44 447 87 69 55 324 28 611 81 828 26 147 91 126 2 888 97 859 20 520 3 980 93 411 74 474 96 869 67 156 37 772 73 548 69 222 68 394 88 898 40 52 95 585 21 716 34 446 56 915 19 37 70 829 61 579 13 644 99 231 15 724 24 473 39 368 66 607 84 656 18 1 1 380 50 785 53 274 25 650 47 11 43 463 32 79 36 202 8 816 38 757 82 177 46 192 12 452 60 941 92 273 9 174 98 568 58 360 16 714 59 253 65 680 17 989 80 405 77 336 23 508 35 148 57 933 5 210 71 244 0 284 85 30 75 804 52 392 14 762 78 911 30 166 4 817 83 731 22 985 45 911 51 735 90 888 79 91 63 320 27 824 41 656 42 340 10 970 94 714 33 804 62 524 11 928 49 493
20 284 33 591 55 127 31 792 35 271 0 398 17 361 53 318 16 503 96 275 34 537 84 245 69 387 79 178 42 314 63 379 58 494 76 431 88 880 54 397 11 53 24 312 95 655 61 173 48 469 19 24 40 466 90 255 62 883 43 132 46 964 15 448 26 973 2 933 27 459 37 260 78 717 4 323 28 682 38 11 6 406 73 115 5 853 86 502 71 455 21 605 39 360 32 436 52 965 13 860 74 496 41 636 23 886 1 770 64 643 97 470 77 71 30 984 50 747 22 522 44 294 12 783 56 797 7 740 65 436 75 782 91 360 47 803 67 90 99 728 70 185 18 637 89 396 83 817 94 475 98 361 92 971 36 813 59 676 80 480 85 685 3 365 29 275 93 136 60 207 57 327 81 998 10 959 8 642 68 704 82 840 9 856 72 83 25 897 66 630 87 389 14 421 49 787 51 699 45 202
38 129 76 665 19 193 45 697 2 397 92 473 67 376 43 656 3 803 98 934 33 780 47 675 91 712 10 925 40 710 71 54 82 29 46 257 63 245 94 812 57 442 0 205 16 557 88 421 24 318 49 926 37 797 31 751 39 884 7 235 55 422 61 948 22 367 5 777 93 928 48 996 12 477 62 71 95 567 60 823 68 786 51 715 36 930 11 577 17 868 35 328 64 524 44 618 87 75 65 333 73 211 52 625 66 403 78 290 54 918 32 37 96 370 25 689 99 420 69 967 21 452 41 407 50 119 81 311 18 7 27 958 70 664 77 865 15 144 14 848 89 20 8 827 80 340 58 242 75 371 42 15 6 635 97 339 34 881 1 992 90 14 26 223 59 902 79 538 4 993 72 156 20 968 28 147 23 268 86 408 53 376 56 663 84 43 74 781 85 906 9 221 29 222 83 995 30 421 13 980
59 715 3 80 33 427 94 264 22 70 26 94 54 835 46 655 23 594 50 9 47 762 45 467 64 738 1 131 85 864 97 140 89 489 17 126 75 230 14 451 52 407 0 974 25 981 40 613 95 860 12 32 29 169 39 346 93 559 58 315 11 173 90 281 51 944 88 154 98 977 87 42 41 524 13 770 73 262 19 847 68 742 86 422 55 345 81 456 66 538 21 517 77 286 62 458 34 885 20 157 31 260 79 323 72 112 63 454 43 142 65 388 80 787 48 501 92 570 27 99 44 823 42 187 56 930 61 372 2 788 99 730 60 616 82 516 91 641 18 852 24 503 4 146 35 761 30 639 16 748 36 570 57 722 76 1 38 939 5 736 37 146 6 876 70 134 7 941 10 722 84 189 67 945 8 688 15 812 53 359 71 616 28 716 96 121 49 736 74 649 69 490 32 779 78 588 83 983 9 499
53 305 67 718 29 467 97 596 57 705 36 184 25 935 39 207 62 383 83 994 1 501 38 538 26 980 71 223 73 625 80 46 68 586 21 176 20 176 37 669 23 604 56 123 88 552 7 513 33 34 11 636 44 830 58 949 65 473 81 510 46 631 32 611 85 401 86 469 12 726 42 274 60 625 99 211 75 868 13 104 0 365 3 574 90 422 82 396 78 951 72 795 94 128 77 633 22 708 17 41 35 104 64 816 74 709 48 332 70 397 95 845 2 189 49 628 18 61 43 939 89 571 93 137 54 414 9 615 10 509 4 645 6 972 63 526 61 796 76 631 19 193 16 524 51 663 47 671 96 827 87 434 24 824 31 379 50 816 41 507 69 114 14 901 34 548 66 939 8 556 55 574 91 611 92 21 52 15 15 892 45 370 30 535 40 51 84 283 79 919 28 452 59 400 98 794 27 49 5 958
27 656 99 957 15 449 32 637 72 42 58 859 78 256 14 17 17 537 39 731 77 299 28 312 36 883 10 864 22 90 83 484 68 245 84 974 19 134 53 564 6 252 37 407 86 224 92 965 85 334 82 215 35 406 64 733 25 639 69 952 52 256 20 388 38 384 13 67 29 929 98 536 2 193 51 620 88 489 4 411 62 823 1 472 95 815 59 347 48 529 56 414 16 572 76 550 0 212 79 671 97 699 44 247 7 991 63 659 93 876 9 377 33 216 67 274 26 695 41 863 3 573 21 155 24 806 18 630 66 791 5 388 34 68 31 624 90 409 61 879 87 161 47 198 30 638 91 758 11 511 45 289 89 592 49 91 94 911 96 389 55 205 74 414 43 108 23 362 75 476 46 547 60 522 57 448 73 958 65 935 40 423 80 46 12 431 71 919 50 791 42 111 81 99 54 229 8 606 70 402
24 557 27 1000 32 518 68 45 25 51 19 959 74 72 49 510 30 814 77 755 18 31 97 453 51 781 65 550 88 848 86 408 64 968 96 827 94 637 39 380 63 962 99 554 37 25 20 734 17 864 52 568 66 487 85 908 73 295 48 953 44 451 84 394 91 218 56 876 79 657 46 636 53 944 54 994 71 980 4 597 55 36 80 89 81 511 89 266 58 702 15 483 87 600 21 134 28 831 92 702 34 243 98 323 69 74 5 40 90 258 67 314 45 485 47 249 50 801 72 863 59 807 12 53 35 719 61 820 8 251 0 836 36 401 60 319 13 11 75 544 11 881 82 67 78 352 38 339 93 661 16 609 6 565 26 418 95 210 42 640 40 740 3 113 9 638 10 896 7 720 29 316 76 276 2 423 14 258 83 376 62 834 33 637 23 351 31 900 41 311 43 115 57 213 70 415 22 465 1 499
97 726 0 879 4 227 91 739 76 86 98 803 5 947 15 412 84 383 22 918 7 737 11 18 64 948 73 825 72 67 86 359 8 418 21 531 49 125 68 16 80 937 96 287 66 286 24 675 9 834 89 42 79 366 32 731 93 276 48 760 35 364 62 746 88 559 16 731 51 204 52 899 6 145 10 934 45 966 12 137 19 630 77 868 70 65 29 519 44 74 55 688 87 557 54 132 39 306 14 128 34 969 63 546 65 961 1 691 60 737 95 804 25 990 56 52 18 313 37 898 75 995 99 123 17 351 28 474 20 808 92 302 78 586 23 61 31 846 43 769 50 953 58 635 82 904 69 191 85 255 27 315 90 659 81 171 42 930 33 251 47 286 3 832 74 730 53 9 46 324 61 89 36 607 83 868 67 934 30 158 38 147 71 658 2 750 94 427 57 246 26 398 59 439 40 47 13 576 41 693
38 528 6 902 48 2 95 958 24 967 50 155 80 389 39 620 10 242 22 230 61 740 89 881 65 296 90 382 98 998 64 152 86 318 92 451 17 859 53 583 66 158 19 610 40 192 99 408 72 922 49 374 52 653 94 786 18 22 56 863 88 339 96 320 1 996 74 634 34 299 37 358 82 665 70 69 87 578 45 156 60 92 51 701 0 40 47 817 81 550 93 646 59 648 91 388 73 724 62 462 63 922 44 313 36 634 46 6 7 852 5 231 4 739 11 30 14 15 68 794 21 491 43 772 78 638 54 802 83 917 97 993 13 185 79 119 67 800 76 632 55 39 75 47 30 276 25 76 42 666 3 990 69 499 33 725 57 772 16 329 12 522 15 438 58 1000 20 887 8 870 23 46 84 843 71 620 26 508 27 736 9 354 28 771 85 705 35 418 77 637 31 535 2 528 29 591 41 936 32 990
3 994 18 89 75 754 47 595 68 327 65 390 1 510 13 262 21 50 98 134 77 455 70 322 23 395 51 271 72 361 82 979 32 262 97 20 26 954 86 347 59 985 57 777 45 952 83 815 0 955 96 579 85 628 52 770 38 56 7 176 95 547 34 446 63 225 36 499 73 790 79 578 12 136 76 217 61 95 19 620 31 393 49 981 78 204 42 908 35 940 87 404 67 608 16 187 48 454 88 319 80 212 56 367 17 256 5 139 22 669 41 604 44 567 8 870 33 159 62 376 4 450 24 423 15 120 89 555 93 819 66 234 39 303 60 392 2 20 84 864 40 954 30 613 27 139 11 111 55 639 69 443 25 256 54 483 20 282 74 610 37 291 10 248 6 6 94 581 58 562 28 747 92 503 46 61 29 504 50 492 14 795 81 252 9 530 71 906 53 17 43 209 64 874 90 171 91 401 99 11
90 438 92 750 81 11 25 243 11 540 47 464 91 20 78 954 79 412 57 975 67 204 86 532 40 183 94 413 28 314 96 624 16 709 32 949 61 768 53 702 69 834 52 243 58 923 89 540 45 570 82 467 65 443 74 884 64 28 43 234 50 737 6 293 71 291 46 640 44 598 7 396 36 135 9 586 29 256 68 206 35 179 87 467 88 271 77 909 3 719 14 226 12 710 1 462 13 837 20 196 8 589 31 531 22 17 63 703 39 604 93 777 76 593 5 368 97 146 19 896 0 604 49 801 51 426 41 490 99 335 55 515 18 295 72 18 73 194 33 363 24 934 21 883 80 698 98 996 83 178 23 306 54 983 95 322 70 598 62 417 30 285 37 558 75 418 59 792 38 176 26 539 60 704 10 674 27 265 66 131 48 425 85 834 15 558 4 62 2 177 42 680 56 709 84 833 17 641 34 947
64 456 18 191 56 371 33 108 75 356 67 455 76 223 65 637 5 355 78 593 48 92 53 357 92 538 94 718 82 283 38 330 58 901 12 299 41 725 95 601 26 807 15 625 1 621 7 652 50 517 83 469 54 152 11 680 16 530 27 663 86 785 63 674 60 725 51 889 0 721 84 70 21 950 80 510 98 635 57 660 17 248 96 700 23 30 39 800 25 791 44 991 6 236 88 971 69 731 91 796 20 727 72 219 34 326 52 30 45 18 22 836 68 39 47 65 70 45 93 385 59 409 77 569 42 243 55 924 14 893 40 893 49 478 90 813 97 115 2 14 62 458 29 322 79 616 3 678 4 855 61 683 35 601 73 239 99 584 9 1 28 286 19 257 81 424 71 771 31 986 36 447 32 468 89 277 37 831 85 582 8 940 74 557 24 982 87 827 13 891 46 355 30 572 66 184 43 29 10 372
81 688 40 979 58 72 92 451 37 128 33 435 84 803 94 773 80 972 83 256 30 860 23 7 64 506 77 958 51 558 86 806 7 72 73 37 47 79 35 699 93 545 10 985 4 919 18 409 22 310 20 865 76 124 14 428 19 214 26 549 99 771 95 600 69 816 46 41 9 97 61 771 70 37 55 696 67 615 63 560 34 707 27 951 39 924 42 817 8 403 91 456 38 316 66 920 62 772 31 167 1 30 59 138 45 777 28 485 71 580 88 113 68 45 72 862 3 715 0 620 43 135 78 289 50 170 54 629 13 40 89 436 75 688 36 495 11 761 98 777 21 134 5 497 79 314 82 888 52 267 53 275 24 869 90 522 96 326 15 277 17 617 44 480 2 694 6 687 16 579 41 318 74 934 48 552 49 654 57 224 32 612 12 758 60 619 87 495 29 440 56 966 25 140 65 703 85 938 97 777
32 602 21 512 57 732 20 492 16 6 88 783 43 231 93 290 78 532 25 33 71 929 8 856 9 996 36 748 72 51 49 700 54 291 68 89 40 513 61 379 1 342 44 729 98 843 64 934 13 94 90 179 85 753 63 824 86 303 70 184 12 539 22 383 83 330 69 20 10 790 29 732 67 771 84 720 58 938 66 424 76 540 81 632 82 88 42 309 39 152 55 830 31 185 7 383 45 941 79 354 2 570 96 125 94 744 60 39 52 124 89 944 41 516 74 570 48 767 99 895 77 693 51 313 6 607 75 43 27 559 26 958 50 182 92 254 30 484 80 207 38 793 47 523 17 986 0 924 4 47 14 122 73 426 23 460 87 484 65 611 46 741 37 11 18 68 62 140 11 433 53 580 5 754 24 728 91 641 35 663 34 760 59 414 19 299 15 472 33 489 28 563 97 635 95 868 56 826 3 413
52 333 19 952 59 584 49 358 37 200 11 384 57 571 60 209 7 333 63 24 23 143 26 356 2 79 82 107 12 883 65 297 44 956 94 605 35 34 13 619 21 801 69 239 46 303 15 394 83 701 68 983 31 366 67 955 48 556 92 121 8 694 50 342 5 99 90 535 53 554 3 421 33 339 98 744 41 686 73 471 77 718 91 767 10 391 71 942 80 735 22 323 14 91 36 595 56 518 99 55 6 560 4 11 55 865 96 485 70 897 28 310 58 414 74 19 9 18 17 981 20 220 61 594 47 828 66 493 18 930 51 799 72 436 39 852 89 303 79 857 93 310 34 7 42 153 81 214 78 424 62 493 16 1 24 945 30 57 45 276 75 11 97 108 29 984 76 902 54 459 38 733 86 320 0 423 85 267 1 193 88 385 64 198 43 57 25 194 84 666 40 742 32 85 27 846 87 450 95 992
8 888 25 862 88 615 38 598 14 873 52 191 24 878 84 270 9 433 2 512 30 16 65 193 74 574 47 489 48 765 16 15 80 860 86 748 3 602 77 33 69 831 10 867 92 54 87 571 13 766 42 870 18 227 75 820 61 177 39 278 19 856 27 123 46 867 93 651 78 331 4 480 23 794 41 727 20 604 40 900 81 691 34 885 72 164 70 237 35 211 55 457 94 332 11 626 83 369 67 350 49 283 56 368 50 943 62 454 6 375 66 599 98 6 85 177 89 316 82 548 57 913 15 165 32 882 51 843 17 2 44 45 96 208 64 680 36 769 33 658 63 575 45 386 73 475 7 411 99 778 97 413 68 287 54 794 91 825 1 979 43 236 90 253 29 757 0 167 28 390 37 373 76 366 21 541 12 391 5 159 95 368 79 857 58 154 71 197 31 499 26 27 59 106 22 336 53 402 60 779
34 274 32 939 19 443 96 238 79 142 62 95 53 949 2 981 52 430 90 695 29 120 30 751 68 730 64 823 86 822 51 843 15 225 55 54 61 736 24 860 60 180 78 957 48 123 92 856 31 711 75 915 69 281 14 15 71 864 12 710 76 443 70 749 33 744 37 248 59 692 35 91 95 118 84 980 1 297 6 889 56 259 40 787 43 621 22 272 17 104 41 336 42 985 57 743 74 651 46 892 45 160 11 989 4 873 85 318 65 945 83 445 20 573 73 243 10 694 28 339 50 750 5 454 25 129 63 865 97 231 27 708 49 630 9 918 7 1000 88 70 72 355 89 332 80 522 67 412 99 867 87 820 38 696 91 747 23 570 0 232 47 481 26 954 21 964 94 981 66 913 3 191 36 911 77 915 8 55 81 513 39 942 98 835 18 482 58 153 16 223 44 996 13 652 93 18 82 324 54 193
56 41 32 466 69 869 93 547 80 168 67 540 97 599 59 942 74 704 89 380 27 534 85 170 11 574 68 646 78 6 24 945 28 530 49 867 12 951 75 343 43 434 79 617 41 135 48 483 39 150 54 853 46 561 86 961 25 987 76 416 73 899 37 666 38 427 83 259 26 781 4 673 63 953 62 33 40 653 57 90 22 618 84 712 31 72 53 377 64 439 66 706 94 27 13 179 23 391 9 206 44 656 17 485 51 266 91 702 55 587 70 392 47 776 95 158 92 196 99 270 87 327 14 920 16 87 96 420 65 251 36 310 18 527 6 315 1 504 33 997 52 777 81 476 0 628 58 538 90 292 72 88 10 815 98 580 7 199 61 225 34 508 5 413 35 883 29 761 71 369 19 590 21 735 15 45 2 418 42 574 50 939 8 925 60 861 45 583 77 420 82 19 30 566 20 62 88 549 3 821
43 570 78 245 64 631 15 864 3 856 60 718 86 87 5 635 62 827 90 470 57 189 32 662 88 85 10 651 84 446 93 574 92 670 1 676 69 903 4 510 30 2 46 868 49 74 79 314 12 648 35 450 23 437 47 947 96 126 76 423 6 605 14 90 44 202 28 685 74 650 59 715 80 212 48 65 16 956 65 824 66 119 77 5 42 915 83 302 20 486 31 45 0 324 39 480 8 475 52 611 50 495 9 911 82 122 34 593 94 581 58 467 54 461 51 739 17 87 40 888 98 577 7 334 38 218 18 327 55 405 56 865 19 799 95 560 29 554 73 974 91 31 68 345 21 742 41 53 89 971 72 246 75 627 99 278 81 521 11 861 22 781 85 880 87 634 53 692 26 960 25 107 37 697 24 681 36 343 70 39 2 238 13 486 61 433 97 623 63 576 33 912 45 846 67 861 71 74 27 194
7 936 53 514 76 812 70 427 37 197 1 330 72 754 59 680 10 248 51 634 87 161 15 863 57 423 19 392 98 582 58 313 65 487 17 238 95 409 71 995 63 67 74 905 97 622 83 818 35 932 81 564 90 580 33 48 49 738 92 852 28 526 36 103 54 569 79 888 12 104 18 113 0 167 46 216 39 148 80 194 99 721 42 174 68 1 61 962 3 677 89 261 82 357 50 979 24 2 26 837 94 345 91 851 21 124 52 287 69 667 40 526 93 196 29 843 64 89 13 108 2 484 11 156 27 1 23 234 75 400 20 245 32 790 14 592 43 352 45 179 30 660 8 478 22 810 67 758 60 700 96 740 62 820 73 76 25 619 9 852 5 911 86 460 4 358 66 718 77 447 6 596 41 744 88 376 85 271 38 88 56 859 84 48 78 553 47 888 31 557 55 472 44 771 16 804 34 794 48 100
16 757 67 478 34 775 6 250 96 839 45 908 73 103 30 735 26 304 14 297 12 278 71 306 35 65 20 999 76 34 19 616 2 720 78 124 87 82 21 411 75 304 60 582 51 31 40 999 80 5 55 787 43 775 46 699 57 85 36 793 11 8 8 872 56 666 53 295 31 697 32 449 44 460 68 118 9 220 23 703 54 260 94 24 70 944 25 952 82 460 28 371 93 724 72 364 81 474 0 122 98 853 84 995 69 522 48 553 10 472 95 454 15 891 97 266 39 411 50 321 41 154 17 593 1 701 88 377 7 186 52 544 29 422 4 824 86 14 66 992 61 41 24 658 63 789 85 69 59 7 99 2 92 796 13 340 27 77 38 23 83 777 37 507 3 573 91 53 5 787 64 694 74 98 33 865 49 479 79 378 47 508 18 316 58 262 22 503 62 708 77 779 90 610 89 895 42 90 65 33
61 63 41 589 60 986 15 66 99 334 39 691 67 772 94 821 76 92 74 45 49 51 70 644 0 650 64 116 25 973 84 779 62 342 6 664 33 809 48 243 77 830 46 949 58 456 2 698 65 900 30 440 91 697 45 201 43 213 1 694 36 368 13 434 34 652 85 849 42 73 93 19 88 564 86 824 56 414 18 859 20 762 55 186 63 481 37 992 23 721 3 527 40 947 57 371 11 607 82 715 29 866 4 121 95 12 97 344 44 497 32 614 51 226 27 831 98 625 19 168 69 408 31 282 72 525 83 141 17 385 80 569 24 148 22 26 87 618 16 183 10 928 92 618 59 737 79 928 52 763 90 207 73 369 5 961 50 553 35 816 68 297 28 652 89 416 66 454 9 204 81 335 12 188 14 796 26 779 96 144 78 687 21 788 38 447 54 327 53 365 75 16 47 155 7 456 71 574 8 715
96 397 38 755 71 821 74 805 23 461 6 442 95 869 32 28 2 646 65 166 47 452 52 350 70 754 39 318 83 351 26 760 68 555 18 950 16 12 15 361 85 387 56 744 25 95 13 464 57 364 48 785 36 372 17 390 24 116 97 146 80 227 62 458 75 865 72 769 55 834 41 704 43 290 20 708 79 356 87 389 66 853 86 898 0 343 53 273 40 837 51 14 92 244 30 617 4 868 19 137 27 183 5 191 84 278 14 434 78 589 49 57 60 534 54 236 91 254 31 251 69 961 9 188 42 904 11 666 94 800 35 854 89 555 44 911 59 292 29 843 82 707 7 307 77 426 45 633 21 944 90 893 28 974 3 383 81 849 64 813 12 339 46 755 88 655 10 732 58 968 73 146 8 958 1 274 76 159 61 196 33 750 67 820 98 311 34 633 37 784 50 248 99 161 22 564 93 771 63 222
72 215 81 258 96 375 90 173 66 536 60 927 36 617 19 422 83 1 42 46 15 172 0 25 77 886 6 626 58 793 16 419 45 173 11 501 50 165 59 345 54 211 28 564 40 897 63 395 71 584 27 174 85 15 37 792 53 238 79 160 29 552 68 777 99 799 32 774 56 154 88 29 44 300 55 599 65 79 61 353 17 578 64 406 12 321 87 209 31 110 39 904 18 617 20 816 92 977 80 863 25 374 94 736 52 295 38 178 4 683 14 542 97 698 75 550 69 186 10 909 49 187 62 454 9 636 41 173 1 72 73 82 89 314 47 120 13 345 34 327 35 574 51 321 74 861 91 163 76 570 5 697 86 922 46 683 93 626 67 687 21 193 2 675 30 638 98 507 8 911 57 609 43 383 82 80 26 887 7 726 84 83 23 548 24 597 48 90 22 684 78 773 33 119 95 699 3 298 70 217
7 100 66 353 93 361 60 970 96 46 72 802 51 109 98 4 4 731 37 397 2 154 5 716 87 975 50 181 83 368 26 951 49 222 71 884 0 587 99 581 58 301 88 281 10 288 12 40 53 664 70 711 43 484 62 932 81 238 20 28 54 831 27 261 19 32 40 499 17 85 6 304 80 113 11 558 44 45 69 879 65 304 39 867 48 179 28 684 31 760 82 594 85 936 36 216 91 928 38 64 1 433 34 265 56 590 9 867 46 349 97 134 45 279 89 563 59 591 86 537 33 690 3 505 55 356 47 192 90 258 57 863 29 102 75 167 18 314 15 603 30 447 13 525 32 947 25 497 64 82 78 529 67 328 63 717 21 410 74 570 95 715 73 538 16 598 23 104 79 104 52 641 41 844 61 226 14 23 42 457 77 707 76 389 8 311 24 207 84 173 94 93 68 102 35 954 22 224 92 83
22 285 93 286 30 590 29 67 3 592 34 700 47 970 76 761 71 835 84 298 51 547 45 296 36 672 14 836 43 662 73 270 58 374 26 238 12 275 1 96 40 547 68 748 87 834 91 157 6 881 96 1 99 262 18 361 39 23 74 512 38 999 63 169 69 606 13 67 54 702 48 77 82 868 83 589 56 73 61 215 23 510 64 726 50 790 80 991 77 357 19 579 53 292 17 440 37 963 75 655 31 653 60 563 65 384 62 274 4 992 0 342 57 253 25 587 32 100 42 704 85 257 28 277 41 534 94 291 24 505 27 212 8 43 21 103 98 114 35 147 55 113 88 863 49 427 52 988 66 823 9 26 95 950 15 459 44 278 11 257 89 613 10 799 92 455 70 760 33 89 59 125 97 547 2 386 5 581 81 250 78 458 86 461 46 121 7 581 16 619 72 823 90 195 79 952 20 2 67 556
95 799 13 353 77 567 87 861 31 951 48 497 54 75 63 119 88 806 20 368 74 430 58 781 29 743 3 650 51 36 50 378 62 459 79 610 25 198 80 463 32 374 81 442 9 956 27 293 82 155 46 996 66 384 96 528 86 942 47 216 19 469 94 305 56 711 40 435 26 327 91 942 72 959 1 824 55 773 68 767 57 226 84 493 70 521 15 616 21 196 36 853 30 296 78 422 90 137 6 997 89 476 69 696 92 941 98 486 97 598 34 412 4 914 14 806 43 505 22 690 7 295 11 10 52 419 17 625 0 605 85 796 53 357 60 564 18 445 44 837 75 953 37 449 73 797 23 152 61 906 5 262 16 346 49 507 83 919 12 696 33 888 45 330 10 18 2 169 93 300 39 2 71 653 64 309 65 434 42 70 28 764 8 786 38 338 24 962 76 741 59 393 99 742 35 706 41 516 67 5
66 311 47 565 5 483 89 31 17 956 11 124 37 71 10 443 74 196 88 689 99 158 35 443 23 315 93 85 72 44 15 670 34 849 3 506 68 164 54 845 79 288 61 90 4 379 77 338 9 876 53 738 67 657 78 861 76 61 32 607 82 913 13 36 69 63 21 643 14 520 41 238 26 587 98 300 38 266 36 364 0 438 28 578 20 135 8 20 92 135 73 714 40 389 45 460 18 782 29 139 51 623 81 664 90 480 43 884 91 411 46 728 56 631 31 577 7 146 27 856 6 358 60 8 24 776 85 709 59 67 62 956 57 35 22 337 2 317 1 318 55 720 87 348 16 156 86 666 58 809 65 719 70 823 39 509 64 266 49 885 52 89 83 345 97 107 19 785 42 117 95 186 80 824 84 366 25 209 71 688 30 60 50 511 63 991 33 418 44 853 94 196 75 917 96 859 48 592 12 877
44 78 62 148 24 885 67 350 41 538 42 814 11 333 75 327 83 536 47 2 90 280 15 967 72 132 68 902 7 331 95 933 16 388 26 206 69 486 78 290 45 12 52 301 22 444 25 286 21 41 1 431 82 739 57 341 60 267 33 429 53 916 4 54 80 547 93 899 48 660 12 744 85 588 63 737 32 145 39 898 38 814 6 556 96 352 91 181 77 397 20 913 99 819 28 999 29 496 94 285 30 16 66 119 74 501 3 988 18 588 54 352 73 906 2 812 55 736 86 605 40 183 76 221 5 577 0 423 34 440 81 999 19 307 10 846 36 30 61 456 56 96 79 377 46 372 14 921 35 617 17 211 9 862 71 963 37 639 49 693 31 606 64 707 65 220 51 378 97 369 23 344 27 947 84 626 50 694 98 261 88 758 43 366 89 183 8 71 58 885 70 133 59 968 13 644 92 628 87 250
16 84 36 62 86 358 98 675 92 454 82 195 47 30 62 605 30 797 21 954 55 12 24 449 52 617 75 468 84 828 74 533 54 90 66 237 97 538 61 272 28 153 9 934 11 353 57 694 88 517 56 392 23 260 68 260 63 815 35 94 44 900 64 561 83 322 95 743 79 327 81 530 72 145 60 943 40 18 46 584 38 997 27 626 78 909 65 711 7 670 34 156 39 365 91 341 19 526 37 647 51 455 17 685 0 597 42 2 50 719 26 400 67 303 58 43 22 32 41 424 89 498 2 769 93 310 90 688 31 340 96 944 48 888 71 298 43 73 80 665 1 82 14 918 73 313 4 574 20 510 53 812 77 536 29 119 87 786 85 727 49 840 45 260 8 101 59 766 69 777 13 319 5 410 6 856 94 552 12 532 25 87 10 44 76 597 15 545 33 312 32 178 99 30 70 372 3 548 18 529
48 481 98 693 97 370 72 21 92 591 54 210 6 484 58 644 2 260 91 705 30 720 21 502 66 395 65 573 56 104 31 559 47 735 79 303 76 408 78 283 88 932 15 776 36 813 29 876 19 147 11 201 4 20 81 67 7 92 62 384 39 120 26 521 77 102 44 463 67 797 71 416 0 410 59 842 22 362 42 579 83 870 60 309 38 4 75 974 89 749 33 304 45 500 24 235 25 259 51 808 34 931 14 611 96 598 3 315 9 244 90 894 50 777 74 127 40 415 20 415 32 370 23 383 87 862 41 494 1 227 12 731 13 849 49 515 27 406 37 475 69 612 63 404 94 633 85 201 93 408 17 451 35 617 55 896 28 534 16 207 52 978 43 444 57 903 8 414 86 644 82 679 10 522 18 796 99 354 53 357 64 277 46 762 95 964 84 782 73 748 68 333 5 693 70 757 80 624 61 850
20 63 46 25 40 46 6 284 30 737 59 335 42 608 32 225 4 994 44 434 78 785 28 7 70 96 51 129 66 818 80 166 22 265 61 851 43 354 21 218 10 451 85 985 98 882 26 976 56 167 47 791 79 670 49 586 37 415 34 137 82 271 92 17 90 656 7 831 77 165 17 438 88 683 23 764 94 162 97 157 27 366 63 313 36 914 55 166 68 128 89 553 29 302 86 761 62 9 48 640 99 568 1 462 72 303 52 365 8 305 3 262 93 581 74 313 50 118 9 153 67 486 83 955 53 497 5 429 87 615 35 953 71 708 33 367 54 931 18 221 60 200 41 90 24 600 91 609 15 787 11 161 38 110 19 521 57 32 25 762 95 280 13 52 75 81 84 322 81 123 58 654 39 191 16 151 69 659 73 301 96 810 14 117 31 357 12 766 64 988 45 16 76 919 2 340 0 327 65 219
93 908 74 812 46 247 25 923 13 172 90 207 92 170 67 948 8 327 15 861 68 700 30 21 79 978 20 610 42 712 21 850 57 794 50 480 4 848 71 526 41 533 87 810 40 245 27 971 70 753 96 183 43 730 11 616 37 492 0 667 86 707 66 406 75 386 19 430 9 459 47 998 38 301 34 31 52 387 12 674 54 807 6 793 16 678 69 111 1 987 64 327 10 9 55 108 62 497 59 535 61 848 99 929 24 744 5 169 44 451 53 335 80 373 7 11 32 768 35 672 17 2 49 698 56 786 36 291 22 755 29 215 77 816 94 190 95 9 58 683 60 304 91 168 14 929 39 688 82 737 48 394 23 671 33 398 72 920 76 841 89 83 45 839 63 378 88 668 73 78 78 368 3 793 83 420 51 46 28 92 85 50 84 252 81 173 65 374 2 859 26 86 98 528 31 251 97 665 18 600
50 563 69 969 73 351 72 769 15 210 81 176 96 411 53 100 13 346 21 4 83 66 42 864 41 661 61 92 65 156 58 433 7 309 0 978 1 706 14 527 52 8 23 471 87 404 39 864 60 265 91 418 10 711 28 693 31 239 79 501 35 291 17 558 5 127 82 861 86 387 49 531 20 85 4 636 62 110 93 328 44 704 45 316 99 730 18 411 16 171 63 938 95 792 92 373 32 927 36 700 46 218 24 99 94 406 76 448 97 17 9 585 64 434 12 619 55 868 3 506 84 860 33 683 68 298 80 750 8 689 88 474 30 664 59 944 85 391 22 151 56 942 70 522 6 197 54 18 98 580 2 791 77 648 48 260 71 963 19 557 66 890 47 681 40 102 75 462 25 988 51 355 29 230 67 153 78 780 38 980 74 60 37 186 26 530 57 80 34 18 43 706 89 77 11 84 90 699 27 372
45 83 44 687 38 529 75 766 85 741 63 443 56 573 81 960 83 816 52 264 36 848 91 708 66 656 9 102 32 864 5 409 17 183 31 524 87 295 71 158 72 387 19 306 37 446 92 80 61 894 89 239 77 326 57 544 53 127 78 672 46 63 55 380 23 486 97 534 48 921 43 952 64 492 90 754 14 176 80 905 20 144 10 712 34 909 24 814 3 239 84 662 8 966 6 75 7 619 16 975 30 448 27 3 4 476 40 840 41 571 69 385 50 796 58 21 74 4 59 707 0 715 1 689 95 608 65 876 82 763 94 577 70 467 25 717 26 294 47 156 93 721 86 87 60 820 33 658 15 636 68 175 67 489 21 853 18 44 39 758 12 483 79 760 98 540 13 316 51 657 88 98 76 513 42 665 28 102 73 415 29 222 35 320 62 165 22 764 11 962 54 856 49 47 96 476 2 427 99 247
37 88 4 204 8 4 38 149 47 471 59 88 90 994 5 267 93 804 54 840 29 76 73 735 66 156 77 506 56 577 15 325 21 359 92 757 22 819 20 571 31 907 58 111 79 153 61 361 91 1 64 332 18 530 95 851 52 789 3 75 48 293 74 972 65 860 76 623 12 382 0 337 68 638 1 359 13 835 43 639 84 770 53 602 67 492 6 921 62 513 50 323 87 441 2 731 41 594 23 324 19 493 86 644 40 485 78 906 75 240 72 859 39 891 97 741 82 635 16 738 80 178 94 322 14 508 51 599 36 39 11 743 96 170 98 68 45 580 57 139 99 2 60 437 30 769 35 503 27 159 69 458 85 78 88 69 89 249 55 64 10 599 46 979 28 564 33 648 63 760 25 100 49 241 9 387 24 176 17 340 81 930 7 600 44 426 70 469 42 134 32 204 34 133 83 395 26 764 71 149
92 950 72 544 98 61 23 155 52 276 30 476 63 442 9 19 1 89 18 413 29 540 39 618 71 168 47 791 4 691 16 466 77 641 74 369 87 798 17 332 95 530 91 852 56 665 20 898 34 472 76 80 65 261 80 559 54 275 48 60 84 137 33 150 97 503 24 786 70 302 96 764 83 414 3 757 59 128 60 643 88 699 89 720 90 728 0 619 62 514 44 44 75 934 22 127 15 508 99 989 67 156 82 882 10 86 57 514 50 454 36 636 8 392 21 23 19 190 94 213 93 435 26 80 37 811 40 540 45 860 14 309 31 602 11 420 27 565 85 165 73 493 6 460 5 515 2 128 38 399 69 385 49 466 13 165 51 522 28 611 68 812 79 700 64 279 41 617 46 520 61 905 42 484 53 297 12 207 55 565 35 892 43 568 7 771 32 347 58 569 78 562 25 120 66 788 81 684 86 743
4 924 7 768 23 53 19 411 14 499 11 946 38 342 24 664 40 890 22 486 8 409 28 265 31 701 46 697 84 754 21 685 66 893 2 949 82 520 97 78 83 113 26 752 69 477 89 494 41 933 52 168 81 332 47 470 16 120 33 269 96 586 5 834 50 711 79 794 57 805 58 627 90 967 61 50 91 185 65 546 1 760 85 67 64 193 18 710 80 476 86 970 62 995 36 363 78 975 9 203 42 116 67 127 30 225 34 994 63 867 6 506 77 342 49 923 95 322 48 729 39 487 35 922 45 342 10 159 99 978 56 632 29 575 93 273 76 260 72 836 54 827 92 332 13 438 73 761 71 774 68 462 43 701 53 873 60 684 17 365 59 515 44 366 12 862 55 840 87 748 15 888 88 963 74 664 94 651 20 113 32 206 3 938 37 210 98 73 70 949 25 716 0 529 51 726 27 554 75 761
25 493 21 939 26 122 23 19 67 370 87 228 43 522 36 580 74 219 81 939 51 762 40 545 82 342 59 323 39 186 44 460 28 949 71 543 52 608 58 396 18 998 70 437 30 108 61 947 91 429 16 772 90 235 53 988 12 31 88 207 11 999 69 534 96 639 8 101 54 824 93 570 83 230 60 542 33 219 38 685 22 995 0 741 20 712 89 114 68 810 34 461 98 946 62 495 15 617 2 185 6 672 13 794 79 221 4 451 75 152 84 49 46 851 35 472 80 667 14 195 5 482 78 423 77 244 97 469 45 630 49 444 92 850 57 277 29 368 86 406 42 548 27 516 85 504 65 761 73 36 55 940 32 333 19 576 95 484 3 919 37 971 56 875 17 5 94 727 66 851 72 16 7 255 41 23 31 744 1 897 63 891 48 269 50 381 76 203 10 524 9 546 47 365 64 14 99 99 24 792
71 690 16 405 93 826 42 639 18 783 14 788 35 320 8 795 23 953 83 297 48 99 38 646 92 704 75 961 0 220 67 125 28 659 24 896 6 652 2 114 58 497 87 419 69 605 72 654 25 92 12 718 56 43 43 728 73 816 44 317 88 345 17 119 80 562 55 713 52 415 11 504 91 659 7 18 78 609 13 972 41 708 53 203 82 452 27 152 36 67 20 174 1 49 65 738 64 51 4 405 30 604 85 830 33 514 68 986 37 654 59 483 47 675 39 732 19 629 5 876 70 36 31 719 34 278 81 406 3 907 50 598 49 545 89 307 32 65 61 679 29 555 79 73 97 328 22 947 40 337 9 315 46 609 90 528 21 280 95 817 74 998 62 733 98 185 45 950 86 270 66 202 77 273 26 390 96 902 76 394 10 215 15 570 84 189 63 950 60 863 99 698 51 320 57 15 54 460 94 741
20 236 8 255 4 978 56 304 63 379 69 532 25 624 90 737 83 845 42 498 49 812 66 158 60 175 34 124 98 441 28 7 75 297 58 551 87 196 96 837 64 394 91 227 15 668 27 797 16 206 9 231 43 128 30 5 3 743 50 664 84 154 53 706 37 753 26 525 18 505 38 340 89 495 85 2 59 324 67 486 39 876 17 711 94 938 61 134 45 884 48 101 5 439 76 157 97 441 65 124 46 857 6 587 33 529 31 796 88 633 73 962 12 228 78 822 82 276 72 821 52 491 7 829 71 617 40 918 32 764 92 839 13 565 74 753 47 482 51 122 41 234 93 712 80 289 35 925 24 854 99 723 23 632 70 836 95 520 11 43 10 151 86 959 22 405 36 524 79 592 81 976 0 480 55 221 21 834 68 927 54 169 44 357 62 680 77 628 29 4 19 604 2 992 14 271 57 922 1 907
13 551 1 279 79 485 62 625 80 769 17 446 99 44 31 835 88 743 11 742 50 319 65 534 91 777 53 114 9 36 89 796 75 395 98 771 96 31 40 969 2 373 19 102 7 897 76 633 85 937 4 150 22 95 12 617 15 633 39 19 16 804 6 518 73 489 57 214 10 889 83 69 45 936 0 847 95 136 63 736 30 924 82 94 47 168 67 914 68 355 52 251 77 962 26 184 25 262 69 754 44 514 24 363 18 64 23 422 58 841 38 126 64 44 37 145 87 911 81 688 33 388 70 437 71 574 72 519 60 270 61 730 46 26 5 682 20 777 92 181 14 37 84 720 3 733 27 569 54 975 32 594 43 153 35 820 41 298 42 442 49 958 34 161 66 403 94 399 86 440 93 917 78 284 8 318 74 748 29 168 48 199 28 822 55 29 56 962 90 645 21 512 36 457 97 696 51 293 59 466
78 480 35 890 58 544 18 414 65 125 91 474 39 832 3 227 10 309 61 346 54 753 49 984 45 85 99 778 30 856 82 264 0 448 24 885 28 232 36 631 89 29 7 160 63 731 53 815 14 455 95 734 60 46 52 311 17 294 64 451 50 877 85 257 42 211 48 299 23 525 62 198 86 256 76 597 84 696 19 745 73 174 31 561 97 531 4 773 66 264 13 619 12 372 15 603 27 413 2 948 1 599 41 788 11 187 83 380 67 824 46 687 44 230 9 934 6 762 77 119 87 129 80 967 79 750 25 68 29 651 90 20 72 280 40 565 74 778 70 383 93 667 68 687 26 382 81 389 98 332 8 261 88 75 56 384 59 939 38 812 47 490 75 36 34 14 51 153 33 506 92 288 69 313 20 57 5 720 32 579 43 856 37 204 55 741 21 769 16 589 94 615 22 534 57 936 71 476 96 413
64 383 83 979 10 707 96 626 29 209 8 786 90 863 23 188 79 299 24 172 42 762 71 486 67 444 2 706 59 585 86 618 5 726 32 25 40 810 92 322 98 534 25 508 63 530 60 754 45 192 99 548 77 60 6 966 80 472 81 997 95 262 27 812 21 139 12 190 48 190 89 766 18 684 91 428 49 450 74 774 22 162 4 339 87 988 97 198 56 455 41 987 88 460 9 163 35 107 3 243 28 7 75 421 44 46 58 940 66 790 73 38 15 629 84 540 85 97 13 780 33 900 69 638 46 138 0 933 94 722 17 3 76 231 11 878 72 490 52 199 19 375 20 72 34 830 37 26 47 501 50 887 36 62 7 9 54 338 55 560 51 229 31 368 65 613 43 983 30 916 26 279 16 758 14 986 1 616 57 302 68 904 61 374 78 311 39 310 53 988 70 508 93 848 82 502 38 218 62 343
50 280 79 230 63 691 35 468 98 953 75 700 55 658 38 470 47 381 84 121 42 848 72 398 17 920 37 390 60 743 20 76 13 163 83 912 6 598 5 84 14 309 24 950 58 99 39 671 40 132 8 403 28 944 73 405 91 841 7 468 56 172 74 300 95 74 22 447 41 817 12 888 68 817 4 429 81 309 23 767 97 49 19 135 71 930 21 952 1 808 92 721 10 481 85 447 45 128 93 893 18 492 66 679 88 376 87 982 89 208 94 925 76 432 15 503 33 113 59 668 43 810 70 712 82 479 53 611 16 11 27 548 77 479 96 255 31 544 51 650 9 604 36 702 99 14 65 998 29 548 32 25 52 338 67 764 62 359 34 485 48 511 3 208 78 42 11 359 30 949 86 36 64 42 25 377 49 846 0 703 2 252 69 958 46 901 80 103 61 706 54 685 90 360 57 19 26 855 44 893
76 492 42 775 82 483 59 358 86 479 74 364 8 890 2 751 11 776 58 787 97 950 69 962 81 298 87 582 36 981 30 640 79 968 57 572 44 598 4 402 90 811 43 119 66 837 23 117 16 575 32 508 65 830 84 721 96 412 13 702 3 590 92 303 47 55 26 183 9 540 18 772 12 400 89 172 25 359 14 486 48 391 33 979 73 617 85 625 67 592 55 92 37 121 52 15 24 909 49 673 39 271 21 818 34 371 45 819 98 192 51 199 29 548 19 355 5 673 46 857 20 931 40 162 41 848 10 759 28 831 83 630 31 997 17 523 68 359 60 777 7 704 75 128 80 731 0 919 22 197 27 447 71 795 35 380 6 194 54 182 64 17 1 303 99 753 70 446 62 457 38 79 15 904 93 543 91 105 77 889 50 694 88 626 72 11 56 19 78 984 53 291 61 967 63 464 95 89 94 712
37 293 99 856 22 473 38 187 57 369 14 828 34 188 19 480 33 55 96 451 25 347 4 771 90 102 9 211 55 840 60 433 51 521 39 919 67 114 36 33 83 432 73 801 89 105 87 736 56 549 29 253 62 27 0 997 24 922 1 610 5 637 28 791 2 896 75 502 80 125 69 321 92 339 58 284 23 708 68 735 53 945 18 117 6 361 97 649 50 905 13 936 71 977 35 873 48 456 88 687 45 922 65 873 21 678 59 208 26 342 30 254 49 776 79 596 81 494 70 171 52 830 76 584 16 316 17 20 27 164 7 629 82 474 44 168 84 510 42 374 98 304 64 489 32 165 43 909 10 392 72 132 85 374 3 635 63 246 86 135 91 106 94 979 41 76 15 780 78 272 95 705 61 738 12 201 77 813 20 484 66 698 47 224 93 910 74 996 54 50 11 890 8 733 46 42 31 202 40 995
50 535 85 596 37 757 18 722 43 486 71 169 78 676 97 560 58 506 21 487 88 326 53 202 84 826 82 422 15 484 52 804 69 424 77 360 46 384 35 764 11 995 49 208 98 774 70 8 28 430 91 909 75 699 90 118 6 245 31 217 47 290 54 918 87 24 89 666 44 870 55 221 76 944 32 20 34 297 7 49 83 455 92 384 86 362 65 412 48 580 59 334 67 653 27 575 20 491 2 842 39 717 0 868 23 683 79 166 16 997 74 704 81 425 99 316 41 164 80 547 26 507 8 110 68 406 42 93 30 831 94 508 51 951 61 655 63 400 3 337 13 250 17 147 14 746 96 739 93 112 29 450 9 29 4 941 1 604 22 1000 40 462 72 243 73 995 62 605 5 788 57 304 64 522 10 802 25 317 56 191 45 543 38 438 95 609 33 21 66 313 19 269 36 790 12 711 60 932 24 236
41 698 27 902 86 180 91 907 42 568 96 35 37 579 81 455 44 969 72 424 62 301 64 907 35 115 63 701 49 336 88 538 17 968 89 188 38 562 90 732 92 525 54 898 29 771 53 555 19 731 83 666 33 433 95 200 75 403 67 767 50 585 60 999 40 897 98 301 48 43 71 380 6 459 24 149 7 743 9 776 68 299 23 284 10 76 1 444 82 552 16 526 84 992 51 648 78 459 46 388 8 601 18 857 93 149 61 511 66 777 39 229 14 86 3 192 56 120 30 796 0 904 99 663 69 27 55 749 36 514 43 555 97 627 4 66 77 440 80 596 32 33 20 793 79 400 45 523 76 757 94 655 31 335 57 74 15 405 21 555 28 370 47 197 58 418 65 61 85 833 59 277 52 303 87 745 73 181 34 629 13 563 22 572 5 867 12 779 25 909 26 546 70 368 74 437 2 351 11 433
65 420 7 124 40 107 1 565 4 331 24 698 82 435 92 873 9 766 16 940 80 941 42 607 59 1 43 427 31 730 26 892 87 397 49 205 47 480 62 643 83 173 6 163 46 229 35 964 85 670 94 967 19 12 45 153 22 552 27 85 86 980 84 261 57 801 18 10 10 276 96 537 79 497 76 597 15 403 61 636 28 120 99 24 77 35 66 615 33 747 93 178 25 822 14 754 17 357 39 517 44 408 64 230 32 834 41 800 88 988 70 136 5 431 73 696 50 707 90 919 48 245 98 96 0 502 30 778 72 77 63 513 69 53 8 841 23 781 67 375 11 377 78 838 75 608 71 571 3 947 56 807 13 452 91 878 2 496 53 364 89 861 34 225 20 267 36 423 37 719 21 606 38 186 12 221 81 745 68 378 95 694 60 967 54 948 29 73 52 145 51 85 97 210 58 630 55 804 74 600
69 444 26 326 95 664 53 874 92 308 70 416 36 66 85 653 33 329 89 811 35 372 4 492 67 809 55 500 43 846 56 850 65 249 68 338 98 644 44 589 63 15 73 56 75 89 15 638 88 784 96 486 20 225 0 481 40 358 28 4 62 724 9 763 41 841 46 101 12 606 29 724 51 863 23 507 10 755 78 435 39 990 34 509 11 504 27 272 5 797 97 2 58 884 37 226 86 171 13 896 64 254 22 966 24 471 66 278 52 488 60 128 82 350 77 746 93 409 47 209 16 380 54 896 80 73 38 358 31 905 57 327 99 789 19 969 71 157 74 57 17 626 79 238 18 918 42 928 7 334 84 547 59 189 30 120 2 130 87 292 48 865 1 212 83 955 94 867 6 468 25 680 45 496 32 617 76 690 3 297 81 462 91 867 21 687 72 788 90 919 8 684 14 152 61 162 50 834 49 395
75 945 58 782 79 892 97 961 49 406 2 895 14 219 55 193 68 366 30 633 94 226 98 724 10 217 25 82 36 561 61 416 80 554 32 164 11 172 65 468 40 463 54 166 18 476 63 931 89 885 33 631 85 203 64 42 52 801 67 400 19 65 8 600 23 441 95 588 91 843 83 873 44 817 84 640 38 515 7 614 5 746 69 993 15 2 78 309 34 620 73 206 51 250 92 769 9 804 48 907 31 129 88 398 39 241 93 582 96 567 66 947 45 153 72 786 27 424 87 468 20 256 74 822 76 989 71 458 29 168 77 834 57 357 82 490 56 724 26 533 37 297 21 615 41 934 46 861 43 942 42 748 86 321 3 636 81 27 90 98 70 48 62 851 13 713 28 530 59 757 17 406 99 651 50 680 4 254 22 547 16 3 12 637 47 866 0 633 1 780 35 311 60 938 24 265 53 878 6 919
11 906 19 675 40 819 87 910 47 566 70 480 66 368 48 661 8 121 30 135 35 736 76 16 82 65 39 607 26 954 0 13 7 519 17 272 18 755 80 199 77 754 71 486 91 22 62 258 5 43 68 707 36 448 44 18 50 563 24 519 94 240 2 197 12 856 14 46 52 243 89 201 59 943 3 87 42 390 98 627 97 891 95 541 22 740 20 189 83 27 33 132 38 256 31 819 85 378 67 145 93 100 63 691 55 208 23 70 58 663 92 686 61 198 9 713 41 318 84 191 1 703 74 24 79 401 45 367 28 457 64 331 43 6 34 235 21 123 54 325 78 19 56 323 51 977 90 736 86 924 29 935 72 266 25 885 57 725 16 864 27 171 96 637 37 602 65 928 32 452 49 639 6 706 60 383 88 911 73 150 99 417 75 299 81 730 4 214 10 172 69 795 13 338 53 828 46 624 15 840
53 31 23 583 81 419 48 504 94 175 40 870 11 244 83 593 16 338 58 46 47 663 51 199 76 253 99 848 46 328 25 274 92 274 96 14 55 553 62 775 60 988 85 912 20 295 34 184 5 968 19 920 54 158 64 699 86 215 2 925 26 308 80 540 10 392 1 96 33 851 15 736 74 850 56 705 78 544 30 991 82 487 8 980 77 513 73 989 93 164 36 158 6 140 67 469 57 830 17 334 66 274 52 946 71 558 31 762 97 698 29 516 59 189 91 535 12 289 90 907 87 922 27 772 63 792 0 195 24 488 98 268 45 390 95 93 28 69 41 398 39 148 79 341 61 93 42 179 44 87 84 501 50 598 38 539 32 392 88 422 3 795 7 828 75 32 65 101 9 892 21 632 37 663 4 946 22 653 18 889 35 675 14 17 72 258 69 988 13 14 49 170 89 108 43 352 70 880 68 891
30 77 19 409 84 491 63 464 32 296 31 789 86 142 54 476 53 268 88 578 94 121 11 71 41 967 6 810 22 255 67 908 65 559 16 541 98 482 70 198 15 292 18 378 89 344 50 358 68 321 60 745 55 738 12 524 9 201 93 807 5 886 8 575 99 486 13 950 27 938 14 554 64 308 52 344 33 689 42 918 80 613 61 265 74 11 35 910 75 781 72 855 2 828 49 435 44 238 28 95 40 542 25 980 0 438 38 956 3 594 39 785 24 147 36 534 34 18 76 196 79 529 87 261 56 58 97 221 57 675 82 457 81 101 10 633 21 309 91 240 59 308 95 614 47 386 7 298 26 585 83 278 46 393 85 357 37 90 17 853 4 866 66 672 96 993 51 360 48 103 1 702 29 895 92 668 77 438 23 193 73 880 20 696 62 226 78 855 71 858 90 425 45 280 58 302 43 64 69 368
84 216 7 360 25 676 21 377 73 626 14 587 93 960 85 315 53 87 51 752 59 677 16 327 78 978 40 477 24 741 44 615 20 395 66 113 81 850 91 252 92 203 88 372 8 234 47 243 67 103 80 537 72 634 86 990 32 299 22 880 90 743 15 747 87 847 68 692 69 723 13 363 43 567 64 494 30 117 42 281 79 724 29 652 17 817 56 836 50 440 1 114 95 167 6 355 2 838 5 99 38 248 4 221 76 232 61 972 45 386 37 954 98 563 0 333 23 220 77 593 82 445 3 589 62 925 46 366 34 319 28 313 89 496 83 407 71 37 41 568 75 897 55 644 48 978 97 166 58 467 26 777 96 368 36 427 18 762 33 370 74 885 49 408 11 235 65 138 54 289 52 261 10 204 57 999 31 108 39 985 70 86 35 117 63 372 94 879 60 559 99 973 27 964 19 786 9 932 12 442
98 401 60 149 15 363 20 833 18 326 50 138 80 494 75 738 4 159 56 868 5 4 64 335 24 922 12 866 45 169 52 880 66 73 27 955 55 950 90 992 43 604 96 201 78 403 59 799 81 620 3 740 79 73 86 277 6 643 1 100 83 108 62 40 85 806 34 737 57 686 73 290 77 300 37 386 99 111 63 571 38 336 11 665 33 447 82 54 74 122 28 296 16 758 30 50 9 213 49 42 23 98 25 751 88 97 61 568 97 256 68 451 46 760 14 478 51 183 89 897 54 286 91 610 32 109 40 572 71 265 31 832 44 581 39 773 36 304 26 589 7 704 19 527 70 520 58 94 93 888 13 163 17 898 65 875 94 356 42 685 22 832 2 918 41 133 69 242 53 734 72 498 67 832 0 141 29 405 8 706 87 788 76 44 10 962 47 576 92 299 95 499 48 870 35 14 84 45 21 725
37 110 15 492 61 511 42 283 77 747 69 678 92 859 3 11 4 788 31 313 97 969 11 645 75 631 18 915 14 443 74 892 20 119 73 68 66 863 95 952 26 294 94 797 81 5 50 996 13 452 60 539 7 760 53 737 58 248 59 15 43 330 85 62 47 987 45 901 29 743 64 194 78 836 33 903 0 3 10 56 1 309 49 286 84 512 32 294 28 709 93 677 88 16 19 194 6 599 80 649 72 713 63 256 55 936 83 777 56 694 52 589 76 766 41 566 68 418 67 985 17 395 46 86 54 55 98 925 9 377 90 884 30 853 2 681 16 944 27 500 21 510 34 688 23 826 96 789 25 557 91 459 79 31 8 799 40 999 87 518 82 276 38 382 12 755 39 899 22 399 99 939 24 715 36 209 57 589 65 469 35 748 86 600 48 805 51 433 71 785 70 836 62 917 44 139 89 11 5 492
66 106 43 952 55 534 4 22 77 141 90 890 34 805 63 145 64 856 16 207 1 62 56 382 57 537 10 734 26 223 59 819 65 245 9 222 95 567 35 53 99 774 97 189 33 282 29 426 71 431 38 162 40 925 85 297 62 132 74 905 58 207 31 502 21 782 67 928 83 848 89 358 48 524 52 98 68 739 6 707 2 53 24 143 54 319 70 756 39 722 14 661 73 308 51 957 11 553 5 976 37 392 80 342 30 883 13 74 19 409 72 650 32 975 92 655 53 20 81 966 44 632 47 663 23 77 22 636 46 633 3 408 98 256 78 620 88 873 75 592 12 11 50 190 60 970 18 844 20 598 93 646 86 667 69 856 49 179 45 172 76 549 96 196 7 128 28 447 42 314 94 695 61 740 0 197 36 633 41 578 17 317 15 985 91 943 27 435 82 239 87 434 84 55 8 373 79 233 25 212
74 490 7 256 27 138 0 182 75 650 92 291 34 737 60 599 89 560 17 778 36 794 93 389 91 741 50 365 86 276 38 812 22 758 16 728 32 463 95 383 8 48 76 136 3 731 42 589 1 179 23 185 6 483 82 979 63 779 73 17 9 856 99 691 37 42 70 687 59 851 49 70 69 497 71 582 53 506 84 595 79 197 55 296 80 100 40 940 30 22 14 553 94 207 98 657 62 426 96 961 47 630 78 347 24 89 19 317 66 649 64 215 51 297 44 211 20 636 65 772 33 346 68 64 67 138 2 315 5 964 52 889 12 2 13 875 39 340 83 282 18 167 45 54 81 846 85 645 88 957 58 708 26 740 46 514 15 631 77 770 97 788 31 127 41 598 90 918 21 415 4 965 56 692 35 785 29 958 61 72 72 343 28 129 43 400 48 888 57 56 25 770 10 174 11 760 87 11 54 425
58 647 92 851 93 169 28 333 76 991 6 758 45 1 83 250 65 730 24 109 25 534 98 323 0 359 17 158 2 586 14 435 35 223 84 500 59 648 50 361 19 901 39 129 7 990 31 118 9 631 60 908 4 241 21 59 52 154 74 754 62 91 68 459 37 733 34 44 23 207 47 99 51 668 12 149 42 853 91 826 41 740 15 615 94 985 30 129 77 302 90 97 70 910 16 768 3 653 43 926 32 72 48 689 26 529 82 988 18 23 46 853 53 70 49 800 61 103 73 754 1 118 80 491 64 845 56 542 96 475 11 291 55 692 88 155 44 49 29 585 69 988 99 759 85 520 57 106 67 428 33 326 75 791 95 68 97 223 63 286 5 91 8 375 36 66 89 991 10 176 66 741 27 461 87 909 71 607 40 279 81 920 20 700 13 133 78 486 38 293 79 30 86 716 22 555 72 115 54 651
54 82 16 651 97 11 8 6 86 407 42 387 75 227 90 160 96 413 77 28 92 15 34 628 94 256 6 882 1 304 85 998 46 812 78 615 52 509 70 320 93 462 83 455 26 718 48 195 44 563 43 79 98 31 2 198 80 772 56 951 10 729 69 694 59 843 95 945 23 812 3 403 66 127 20 934 21 889 37 482 28 564 71 628 67 5 17 60 32 462 64 277 82 711 9 2 27 739 68 734 74 426 38 355 11 464 25 754 33 757 45 341 65 700 36 995 91 168 31 707 40 97 61 669 19 386 87 113 29 960 7 743 47 741 18 657 13 140 39 790 76 371 49 640 58 903 60 512 35 906 84 859 14 545 12 18 24 922 0 792 88 128 81 519 55 968 30 530 79 633 99 605 72 115 5 324 4 539 15 877 53 339 57 833 62 220 63 991 50 473 73 790 89 382 41 464 51 698 22 301
97 545 44 425 82 933 76 855 42 724 89 725 72 612 16 68 36 990 13 910 41 743 47 722 24 135 35 253 67 907 9 736 60 748 43 916 59 914 74 294 86 750 46 682 99 444 98 611 6 268 90 458 64 12 92 163 20 751 91 272 75 717 93 107 8 843 80 242 50 723 21 977 32 326 23 310 4 238 55 213 17 521 51 582 69 912 40 30 11 627 0 996 10 528 27 730 28 573 52 788 73 367 79 342 87 952 65 581 22 872 56 750 81 802 30 3 63 309 85 218 33 72 88 932 83 428 39 278 7 598 37 52 78 504 1 980 77 785 57 856 95 36 25 671 5 365 14 668 94 530 84 687 19 426 38 609 62 922 12 508 18 953 68 431 70 54 2 128 34 613 29 18 15 794 45 638 26 429 53 756 48 425 66 657 3 150 49 631 58 514 71 459 54 12 31 149 96 169 61 883
61 65 84 750 40 474 8 489 44 55 92 413 62 425 67 497 19 455 78 119 5 133 50 561 69 676 82 321 89 307 28 801 17 73 6 742 98 302 72 286 20 191 74 538 11 28 64 331 23 499 99 525 51 587 75 997 90 596 88 743 49 635 80 705 26 538 12 860 36 125 87 437 38 66 57 437 41 65 55 272 3 758 93 963 79 214 96 374 85 153 34 560 95 649 52 259 10 592 13 932 7 96 83 907 30 372 35 369 25 929 22 68 45 740 77 195 37 716 15 658 39 144 46 951 71 631 54 325 31 312 16 335 81 536 21 680 43 50 24 512 76 653 68 416 9 595 86 104 97 143 4 871 53 517 59 519 60 821 70 124 42 246 2 193 18 885 73 481 27 985 0 604 94 605 33 313 14 166 91 525 29 824 58 603 48 628 1 201 65 532 56 832 63 783 32 643 47 392 66 341
72 37 23 505 92 994 95 181 71 122 36 27 61 182 32 383 73 531 96 826 62 731 74 287 30 831 66 512 47 40 88 659 43 826 34 857 63 284 13 204 2 139 82 789 70 283 22 407 9 829 11 834 76 12 79 263 7 307 60 154 25 471 93 209 68 332 59 686 27 612 6 924 98 615 78 479 64 199 16 163 65 736 10 860 28 767 52 224 86 447 0 973 35 334 54 310 97 162 4 427 42 890 49 235 67 209 3 817 99 26 1 624 33 39 77 11 5 157 18 479 48 432 14 82 41 843 53 456 37 158 69 490 85 215 81 904 80 390 24 160 26 852 44 710 94 127 56 938 38 909 89 891 75 386 50 325 15 561 90 934 51 821 21 573 12 795 8 769 45 162 31 61 46 719 58 523 87 749 91 643 84 585 19 299 40 434 39 367 83 391 20 493 55 868 29 1000 17 895 57 508
15 747 0 979 40 163 18 293 52 997 21 81 70 144 23 380 33 165 53 227 85 839 17 942 39 544 57 357 89 962 64 954 28 500 20 92 35 296 90 604 83 707 22 669 95 244 41 310 60 357 72 748 31 560 86 437 99 853 14 653 30 79 51 486 49 666 96 547 97 455 61 284 25 845 12 339 32 461 47 752 80 450 5 836 93 27 46 995 82 511 88 853 26 477 29 258 59 89 66 10 42 433 45 270 81 238 55 77 9 412 69 766 56 230 50 197 92 801 7 116 8 483 54 190 43 980 38 658 94 287 62 245 76 757 37 151 2 100 27 413 19 536 65 441 78 190 3 67 71 881 13 496 10 837 77 754 74 294 58 581 67 239 68 164 63 308 24 774 91 538 11 510 44 355 1 615 34 911 98 55 36 702 6 629 48 738 87 125 84 866 16 466 73 86 79 876 75 392 4 745
16 373 74 659 29 69 14 325 19 765 8 604 52 38 51 370 76 655 65 232 9 377 4 991 0 8 53 893 70 967 18 479 33 458 27 14 94 262 56 859 5 173 44 837 21 115 48 157 80 15 92 991 1 460 96 828 6 19 7 188 37 972 54 63 20 709 95 553 10 815 50 527 63 971 93 588 45 77 31 717 88 104 79 539 35 524 75 501 60 586 41 290 69 269 86 750 49 267 40 383 87 425 25 759 23 60 90 972 91 965 43 24 24 589 34 688 84 704 61 410 28 642 47 634 62 285 71 540 73 776 68 379 32 380 13 827 97 917 3 934 89 898 26 917 78 316 64 575 38 105 57 298 66 608 98 926 15 835 58 583 72 840 99 639 83 152 67 8 39 353 42 911 11 519 82 194 12 41 17 788 85 880 36 562 30 679 22 809 55 936 46 821 59 993 81 485 2 350 77 405
20 933 22 855 70 402 52 613 39 89 4 192 80 205 90 482 82 726 33 429 60 876 40 493 71 830 74 288 18 526 76 449 3 678 61 706 9 61 69 541 46 335 23 767 56 921 13 23 83 567 95 613 29 63 58 118 21 772 87 466 94 729 31 946 96 568 85 490 1 128 25 34 38 176 6 410 26 732 68 905 42 991 32 660 78 740 73 390 77 616 98 655 67 784 43 774 97 489 49 314 5 603 27 152 88 322 45 949 12 79 11 229 36 852 93 443 7 393 24 394 44 174 50 808 2 883 28 20 54 595 19 147 51 680 55 303 91 816 81 73 57 458 0 403 30 377 47 326 75 567 65 179 63 643 92 872 15 58 17 651 14 500 8 122 16 294 35 925 34 143 64 801 48 253 53 864 84 923 89 327 59 839 79 735 37 619 72 505 41 70 62 945 66 688 99 767 86 574 10 89
73 403 44 472 37 850 48 300 72 55 0 272 59 714 27 643 93 314 77 415 99 328 46 348 39 476 31 798 87 105 81 785 20 697 97 761 56 561 96 781 84 73 11 460 32 503 6 886 51 646 13 147 4 328 23 692 67 773 5 770 33 575 15 484 34 677 38 301 80 426 47 545 53 277 42 893 85 415 22 224 92 498 83 304 3 982 63 678 49 590 90 11 55 920 98 384 8 772 89 351 41 853 25 38 52 168 17 854 76 220 24 638 88 508 50 272 94 219 74 497 36 796 60 942 58 694 2 924 95 139 62 626 19 540 70 60 66 959 91 353 43 629 9 734 1 239 21 367 82 159 75 379 69 420 64 581 68 960 61 405 65 893 10 592 35 366 86 905 28 437 45 273 26 498 78 481 16 752 29 653 18 355 57 116 14 171 12 417 79 143 54 748 71 728 7 252 40 108 30 547
0 217 83 929 53 629 57 387 73 612 81 943 94 424 62 289 86 828 2 983 40 252 87 69 46 8 25 297 97 432 47 977 6 621 31 562 76 14 64 291 45 215 30 278 66 606 37 721 59 180 61 519 85 79 21 392 72 497 33 288 5 8 44 681 18 494 17 672 34 157 69 329 4 549 49 766 43 333 39 595 82 873 78 509 48 976 95 532 12 64 8 596 22 558 63 258 32 234 20 221 96 843 51 58 65 724 28 831 50 718 74 797 19 109 91 515 41 464 80 222 75 730 58 264 55 810 71 522 84 460 52 571 9 136 29 621 36 103 92 630 70 146 3 357 79 550 13 907 89 432 1 893 11 778 98 470 10 741 26 304 60 794 35 189 77 605 24 328 90 788 99 820 67 464 38 434 42 857 7 241 16 728 14 696 27 870 88 705 54 87 23 323 56 734 93 901 68 698 15 602
94 678 47 189 14 154 56 395 71 281 79 494 57 657 27 45 77 121 97 803 7 273 2 144 17 375 60 46 62 880 64 482 48 882 76 329 30 424 51 222 74 643 4 462 53 723 22 475 13 25 6 599 11 627 0 782 73 792 96 130 72 911 8 701 61 813 52 589 58 674 89 978 23 156 50 986 90 774 10 71 46 410 99 383 21 190 37 500 41 743 3 789 43 1 36 355 39 315 59 50 15 938 26 420 80 17 67 677 44 643 20 154 84 505 45 318 95 938 86 521 38 703 66 495 34 276 12 42 87 416 92 123 40 654 24 764 68 349 78 154 82 699 29 9 88 577 54 190 16 32 33 978 75 556 69 653 70 763 9 928 65 154 81 475 85 177 31 656 83 358 98 91 18 494 55 162 91 815 42 737 49 775 19 831 25 517 1 831 28 628 93 196 63 956 32 891 35 538 5 719
24 927 5 314 63 61 28 581 26 577 10 571 8 610 41 885 98 220 71 586 65 218 4 141 92 732 70 959 59 146 39 743 46 517 9 898 99 920 79 303 6 289 84 214 61 72 18 460 37 423 56 543 7 644 35 864 89 565 91 305 21 802 93 926 12 718 50 767 36 695 16 759 78 574 0 708 1 665 13 89 53 866 51 825 81 866 77 701 73 100 85 4 17 321 23 307 2 68 44 681 27 115 19 220 64 395 58 56 52 15 88 916 57 737 14 770 20 566 68 922 72 526 38 777 60 633 67 613 25 453 30 180 80 949 66 412 83 77 3 963 47 177 82 514 34 793 76 397 42 504 96 429 45 767 33 164 22 882 49 954 75 38 40 946 74 221 62 790 86 448 48 202 90 641 95 155 31 655 11 229 55 536 32 637 97 196 43 783 54 452 94 136 69 794 15 37 87 803 29 848
83 145 53 878 28 102 74 892 14 415 81 339 99 7 44 496 72 201 18 364 43 512 69 590 94 143 30 353 10 145 13 41 25 69 29 345 27 633 93 845 50 661 3 771 76 382 64 846 88 602 86 759 91 223 82 523 7 688 60 103 42 854 49 615 2 255 5 695 38 171 0 580 48 287 46 358 90 716 63 4 20 37 22 8 85 33 52 581 78 211 12 682 6 755 39 464 54 501 11 258 24 525 57 255 58 416 89 800 71 714 35 816 98 125 77 484 31 382 36 219 66 259 1 229 61 225 80 548 40 67 96 883 45 118 68 740 37 477 97 563 19 625 67 579 47 167 21 620 32 543 23 362 79 918 75 962 59 560 56 672 73 509 87 23 51 807 92 419 15 578 84 577 4 546 8 553 65 448 41 300 33 132 9 258 17 791 62 604 34 176 16 19 55 960 26 894 70 665 95 890
29 20 91 228 34 900 94 497 95 293 42 692 35 215 75 697 54 196 43 325 33 459 17 333 58 840 15 365 13 500 52 343 61 944 63 857 76 449 55 251 14 352 64 49 93 359 37 70 77 776 41 159 32 48 12 730 39 995 60 397 28 945 46 161 22 178 24 448 71 825 7 219 96 944 72 932 73 76 30 823 48 305 50 149 85 336 68 986 26 731 10 472 31 167 3 718 70 575 86 476 47 291 90 786 1 537 88 152 89 33 44 466 98 410 65 122 84 603 0 107 69 543 19 377 51 809 11 685 36 314 79 184 56 498 2 53 25 510 87 88 82 964 9 398 92 985 53 585 40 203 16 716 80 458 62 84 8 206 27 621 97 289 38 143 78 573 49 299 18 358 99 926 81 407 20 426 5 617 66 802 67 952 57 195 83 88 74 849 45 551 21 827 4 928 6 899 23 85 59 459
51 899 49 636 6 1 41 108 45 976 57 522 50 113 29 942 43 744 69 21 4 171 71 302 26 339 16 429 55 522 64 682 89 819 76 565 83 348 37 34 35 1 25 555 36 976 80 909 74 828 3 16 73 349 90 997 53 368 23 706 19 157 5 72 91 906 39 43 30 952 66 492 0 858 1 22 77 805 33 958 15 105 47 270 44 379 88 678 60 266 22 715 14 902 38 995 81 365 2 378 9 406 98 247 11 198 65 55 13 881 62 966 59 732 58 674 96 424 21 25 86 638 32 51 68 478 7 721 94 704 75 251 87 397 24 482 34 499 67 177 61 771 84 342 93 402 54 813 70 546 42 82 82 464 72 108 18 934 17 785 92 336 40 33 8 423 97 643 12 932 78 108 31 6 28 994 95 343 79 146 10 27 46 993 56 590 85 785 48 53 63 458 20 144 52 374 99 595 27 394
32 103 84 901 56 760 69 530 90 143 14 116 18 700 66 653 0 403 59 261 29 460 34 745 31 167 65 406 28 420 5 956 67 935 62 222 37 163 52 556 11 278 6 510 12 324 91 747 25 508 30 297 49 797 57 286 86 591 93 274 60 656 82 400 7 346 43 57 89 103 80 855 64 67 15 17 61 188 40 347 53 901 33 793 94 398 76 214 13 550 74 445 48 544 19 45 16 979 47 608 85 316 63 658 9 520 55 112 96 981 2 106 68 836 81 398 24 586 4 18 87 344 38 345 27 446 44 753 71 56 92 478 39 724 95 329 97 114 42 454 98 551 99 584 54 132 45 980 50 320 26 78 72 154 17 577 20 177 75 594 41 901 10 302 83 710 78 677 70 591 3 917 35 187 73 98 8 834 21 853 51 760 36 193 1 168 88 528 58 274 77 63 79 797 23 354 46 619 22 308
15 41 59 112 28 137 24 104 64 610 60 755 72 964 94 746 33 839 14 896 4 49 78 199 45 903 11 117 62 636 27 268 6 399 0 258 34 674 8 256 87 378 99 833 9 524 97 704 67 947 2 539 39 736 31 816 18 294 21 385 69 73 80 603 46 588 23 860 58 694 98 984 52 909 19 137 55 56 85 1 75 728 16 124 42 925 47 936 25 798 68 600 73 426 84 737 7 909 81 353 20 518 13 390 44 264 29 606 93 153 83 483 66 444 76 966 40 203 91 583 82 645 88 230 32 49 79 531 41 406 49 332 65 594 63 634 37 488 54 571 61 119 71 157 53 298 90 67 70 409 22 322 77 526 43 884 26 365 51 392 74 244 30 239 92 410 10 802 89 320 86 689 5 172 96 133 48 599 17 701 50 776 56 880 1 495 95 333 12 263 35 423 38 852 57 485 3 792 36 428
38 118 40 172 34 470 70 91 14 152 62 599 57 737 75 880 7 908 31 244 77 416 20 727 28 681 72 816 8 652 65 839 87 487 55 453 16 263 26 924 39 817 51 956 47 763 9 135 58 697 17 850 44 320 66 117 48 929 52 418 36 365 33 305 42 373 22 568 41 504 61 238 95 167 96 565 63 864 12 141 82 82 43 84 90 999 64 912 21 832 29 247 27 446 46 945 83 575 10 31 1 688 18 889 69 606 73 246 11 88 99 481 60 109 86 731 78 455 45 790 71 170 5 337 84 373 3 597 49 592 81 668 50 753 6 915 56 730 92 145 67 835 68 623 54 478 94 505 79 919 74 431 59 548 88 594 89 380 85 836 37 309 35 730 25 546 91 483 15 689 24 201 80 819 23 8 30 64 4 529 98 528 0 913 97 426 53 837 2 468 93 596 76 27 13 131 19 997 32 854
91 646 64 367 29 390 37 233 99 114 71 830 1 762 32 322 90 890 88 388 75 324 87 92 97 269 16 154 19 730 30 36 72 582 43 223 62 679 9 314 34 447 39 154 12 511 47 168 3 6 6 993 78 69 18 986 42 818 2 938 84 89 25 947 68 486 49 331 83 725 70 232 63 139 81 959 85 454 0 954 77 293 61 736 41 392 92 654 56 116 76 668 11 482 31 473 26 106 89 502 93 569 55 42 7 604 40 641 67 745 57 376 52 498 44 467 45 637 13 852 80 792 21 620 73 775 58 133 20 551 23 393 17 452 33 46 27 998 38 553 69 855 86 78 8 857 60 132 82 165 65 548 50 548 74 27 24 1000 5 837 22 81 54 648 53 237 15 68 14 821 35 139 66 41 28 580 94 512 48 645 36 808 98 181 59 987 4 277 46 406 10 920 79 980 96 597 95 398 51 401
53 885 26 576 31 527 72 48 68 652 8 26 42 311 29 764 6 475 18 356 0 880 19 309 63 718 33 610 61 847 97 36 17 564 93 643 28 627 79 57 90 711 2 989 44 570 15 73 74 102 25 738 45 111 71 458 21 770 48 179 43 496 92 4 23 726 46 431 73 724 81 317 94 207 84 519 14 234 66 705 78 691 47 826 57 364 10 445 38 366 89 992 37 642 91 646 24 407 87 941 49 219 59 915 55 929 32 933 58 879 3 740 9 85 54 614 60 336 64 757 56 53 88 206 70 990 13 138 69 899 22 642 1 889 77 113 39 200 34 168 20 777 65 903 5 825 85 257 62 90 51 16 27 836 35 54 7 732 67 71 75 904 86 646 30 174 98 133 76 458 40 938 36 794 11 434 95 780 83 686 52 196 50 781 82 168 16 756 4 772 80 818 96 842 99 941 41 675 12 79
56 971 91 439 32 882 66 794 11 850 69 494 25 221 19 795 71 621 0 936 30 687 93 937 28 669 16 690 24 711 3 140 37 431 26 984 86 296 68 239 52 463 46 293 57 607 62 912 33 55 94 519 34 53 79 949 40 470 81 493 5 124 10 52 77 580 75 401 92 903 7 215 54 856 20 812 73 194 13 866 67 860 1 226 23 432 45 442 65 177 90 779 76 275 82 12 53 780 31 731 41 789 42 15 72 554 84 55 17 229 88 680 78 680 12 724 97 166 89 656 27 458 15 526 83 18 21 500 95 941 96 57 44 812 60 960 98 993 2 216 4 443 36 768 64 198 58 88 49 298 74 917 9 639 63 320 18 612 99 137 6 524 22 663 55 341 14 39 8 49 38 249 29 67 51 713 50 940 87 175 59 387 85 504 61 588 43 507 48 441 39 746 70 205 80 157 47 471 35 955
83 16 18 133 49 742 39 818 33 278 54 974 53 315 87 102 90 909 89 882 16 344 50 334 66 932 91 191 32 739 21 498 47 888 77 454 99 716 2 305 76 801 24 493 51 440 68 391 52 71 95 560 1 211 4 563 14 670 15 816 92 146 57 243 60 112 86 39 26 926 96 964 29 593 75 671 12 901 69 185 85 222 0 959 7 898 36 439 88 303 59 673 9 397 6 148 64 691 55 915 37 901 93 538 48 907 13 896 44 601 28 243 23 631 41 2 70 726 40 786 98 76 25 94 82 979 78 996 65 471 34 907 74 768 58 817 42 155 62 568 11 317 20 475 84 662 67 338 63 639 27 754 80 330 46 344 31 421 72 305 17 727 61 579 22 24 30 208 79 285 56 172 3 833 5 831 94 935 97 892 35 421 81 764 19 548 43 442 38 43 73 770 71 343 10 581 8 55 45 630
13 631 61 198 79 407 88 542 89 240 48 336 77 898 59 897 78 320 43 447 93 776 50 461 10 654 25 626 7 587 73 377 57 964 37 727 15 709 42 167 27 245 74 466 24 109 87 421 47 553 16 273 71 305 81 705 45 686 51 439 95 999 41 871 8 9 4 827 64 798 92 72 35 346 84 948 94 423 3 528 11 462 60 172 58 481 29 828 17 797 21 605 2 858 99 119 32 27 98 756 56 177 54 496 23 116 0 289 55 656 44 97 75 576 46 472 62 112 83 862 39 351 70 175 26 20 6 671 91 558 1 92 34 695 14 52 33 271 22 691 52 858 97 533 36 839 68 425 5 622 28 859 80 432 38 240 53 239 9 78 69 103 82 319 86 761 63 668 65 504 72 228 18 652 76 115 90 397 85 433 30 931 31 387 67 910 49 377 12 43 40 467 19 778 96 493 20 479 66 22
99 699 12 880 52 752 82 362 13 896 54 883 56 209 6 453 33 476 9 197 23 936 7 996 10 475 83 723 76 88 51 785 46 741 36 504 63 636 50 776 86 675 73 625 89 799 18 398 98 271 11 352 85 871 88 751 22 704 53 650 42 895 55 850 78 274 72 247 96 891 29 787 74 300 41 6 5 911 77 566 38 371 45 178 40 328 49 850 62 684 97 862 58 76 80 146 90 559 25 504 95 333 35 19 60 367 4 636 64 432 37 874 39 629 24 168 91 132 47 126 70 628 16 943 8 414 28 325 61 128 59 181 48 170 15 222 1 608 87 494 79 227 71 842 67 970 69 371 17 51 84 223 26 341 65 506 57 791 2 762 27 874 93 192 0 210 66 457 20 924 30 966 19 218 14 211 31 566 92 454 68 951 3 717 44 100 94 912 81 223 32 977 75 137 34 765 21 126 43 148
9 919 44 359 4 179 80 69 35 598 40 171 99 902 43 325 28 491 73 668 85 46 95 720 68 26 33 653 72 855 17 302 59 735 52 307 57 816 10 901 6 181 38 373 15 778 32 343 8 577 76 337 45 813 96 556 67 953 13 796 61 317 12 660 29 334 64 973 98 441 53 955 47 65 3 270 56 276 66 897 83 946 20 160 86 188 24 909 63 539 34 155 81 104 77 789 89 643 46 103 2 879 84 517 19 558 69 345 42 67 14 937 48 314 11 669 16 197 7 305 27 540 21 133 31 770 54 216 0 273 18 899 65 754 87 657 74 337 37 65 5 545 49 127 50 589 30 50 71 383 91 558 23 465 70 644 1 858 22 203 36 412 97 117 60 603 26 469 92 733 75 535 79 46 78 23 55 592 93 202 88 539 25 780 39 190 51 492 58 801 41 453 82 963 94 295 90 314 62 697
40 664 42 967 0 26 29 434 58 936 55 6 54 569 66 80 25 416 7 838 93 296 50 452 18 272 98 763 65 880 41 75 22 46 80 915 68 221 39 549 83 546 9 402 37 658 53 657 74 619 3 278 57 439 91 919 62 664 33 332 90 253 69 161 56 499 31 501 70 9 52 871 19 144 20 16 47 559 14 821 26 180 17 133 12 262 94 188 4 993 59 547 23 633 76 42 60 421 30 375 6 622 36 486 21 385 61 411 84 935 5 948 35 911 64 574 15 630 67 449 72 5 49 61 13 582 89 460 81 823 2 950 97 908 77 793 11 273 92 236 43 389 73 379 45 857 32 236 10 864 34 238 95 163 63 227 85 812 99 614 48 958 87 842 8 484 44 615 51 692 38 815 75 47 16 506 79 711 24 161 88 341 78 936 27 998 96 487 28 338 71 430 82 471 46 438 86 703 1 205
13 518 23 326 75 878 99 517 92 692 81 863 41 947 54 118 0 291 77 189 1 267 30 491 14 45 59 189 33 732 3 779 43 285 72 235 63 675 88 229 51 501 4 226 28 557 44 327 55 278 69 79 18 5 8 355 85 766 40 506 74 556 36 559 35 420 6 617 9 263 15 648 95 239 79 323 26 18 83 562 90 692 58 374 70 531 62 53 2 262 97 926 22 961 11 200 29 504 71 947 53 650 98 859 17 542 32 397 48 188 39 908 84 914 20 247 47 99 34 80 37 394 46 469 19 89 60 635 94 262 93 67 7 980 25 270 91 599 68 163 80 162 21 236 12 267 24 186 52 423 87 9 38 789 16 512 89 623 65 623 96 906 45 851 86 703 56 879 66 246 50 583 49 389 67 328 73 141 42 156 61 312 10 471 5 37 64 739 27 1 76 932 31 97 78 630 82 225 57 564
25 504 83 892 41 829 74 368 69 172 85 293 22 781 98 754 81 383 88 496 90 842 73 703 56 534 29 831 49 61 71 949 78 394 3 19 31 204 50 922 18 76 6 610 13 167 96 846 43 613 26 113 80 817 68 735 72 736 27 127 38 906 16 999 53 175 54 521 14 193 34 212 7 801 58 363 21 903 30 691 24 502 4 345 17 895 64 322 42 497 95 867 60 201 67 801 93 660 40 830 52 805 20 892 92 298 75 509 94 773 33 688 79 805 9 19 32 684 46 391 97 352 19 995 51 834 36 146 11 158 35 942 0 433 23 818 61 489 37 800 77 602 48 674 59 231 76 96 86 433 66 461 45 527 2 834 8 247 1 776 91 169 47 443 5 749 28 251 12 948 44 384 55 734 89 273 57 545 99 548 39 534 65 153 62 172 70 356 84 959 82 457 10 514 87 608 63 898 15 950
78 974 37 192 18 250 96 163 41 126 11 936 15 388 62 403 59 139 81 706 36 418 65 540 89 358 93 927 45 551 85 746 69 621 14 25 73 918 52 53 28 668 19 928 5 947 71 457 95 137 67 335 79 667 43 488 88 816 80 154 24 887 92 718 10 901 27 630 46 370 9 336 48 560 60 69 47 196 72 905 38 425 70 437 44 184 76 731 22 29 13 532 39 968 35 15 91 906 7 491 17 792 29 777 3 588 49 539 94 488 33 946 31 466 82 448 84 650 34 843 30 546 68 329 56 492 12 820 0 425 77 392 97 360 55 334 4 455 26 644 8 110 1 707 58 207 23 961 61 755 90 368 16 500 25 585 6 370 99 131 21 774 54 201 64 393 42 831 50 900 32 778 74 279 2 881 98 612 53 531 66 842 86 383 20 726 57 456 51 5 40 36 63 734 75 728 83 974 87 506
37 408 79 536 88 549 38 580 22 998 63 456 21 696 8 375 34 341 2 503 13 531 1 37 6 374 42 713 57 621 60 213 29 120 30 297 19 871 84 754 33 234 89 43 0 445 14 166 35 62 17 667 5 902 66 923 72 866 93 372 44 297 91 319 86 848 12 438 69 709 49 737 51 804 52 191 39 115 70 748 59 86 73 172 74 967 55 415 58 157 64 637 20 336 18 942 48 484 71 499 43 873 28 937 4 81 85 854 68 392 78 182 98 200 80 207 32 876 15 453 53 710 26 558 75 548 16 745 31 633 54 689 82 619 41 590 96 317 77 530 36 319 95 715 62 137 83 220 46 112 24 94 61 576 56 234 67 910 25 118 94 692 45 172 50 947 81 777 47 613 76 327 11 119 92 570 10 494 87 263 9 146 97 806 27 449 23 59 90 597 99 900 65 753 3 581 40 634 7 927
61 348 89 861 52 169 86 601 55 332 8 514 6 932 27 789 74 707 34 332 46 578 16 593 97 364 44 264 1 856 42 78 38 585 47 553 14 374 99 702 80 662 7 760 36 933 40 753 11 228 37 327 2 310 91 156 68 938 28 647 49 734 72 383 56 206 10 44 13 21 45 920 12 537 94 810 3 950 62 537 20 793 67 919 93 361 78 747 43 88 69 93 87 220 73 550 29 489 35 57 26 384 9 334 25 179 60 789 23 96 32 307 77 918 70 462 15 500 79 621 88 250 50 419 39 667 90 922 85 470 33 371 81 887 83 942 5 846 31 321 24 418 0 358 22 367 82 415 76 783 71 249 75 124 19 508 41 507 18 59 92 954 95 52 4 243 48 799 98 848 96 706 57 991 59 200 66 808 17 772 84 467 64 516 51 467 21 875 53 246 63 22 58 249 30 622 54 779 65 478
8 30 4 138 66 853 87 367 93 288 44 616 78 400 41 493 33 756 77 739 7 34 25 913 26 888 52 996 65 481 76 675 27 659 23 644 57 734 70 683 74 745 63 29 5 726 89 491 11 451 73 421 37 674 21 621 3 539 71 1000 20 916 30 28 64 13 59 762 95 298 2 361 81 712 10 318 15 423 60 621 36 4 90 485 38 132 51 62 83 230 88 470 6 198 62 152 9 975 80 262 58 497 14 753 54 147 40 149 46 691 75 440 13 716 97 325 82 843 12 555 32 767 1 927 47 175 39 972 35 422 69 652 45 237 79 440 16 332 61 964 96 434 53 156 94 280 68 447 85 270 31 260 91 617 42 998 84 160 17 161 55 312 43 805 34 453 48 397 28 754 22 327 86 940 50 838 99 164 72 910 56 901 67 926 92 329 0 173 18 992 29 59 19 751 98 476 24 659 49 735
2 544 65 624 21 203 76 278 15 700 68 52 49 42 3 751 29 244 93 240 17 441 62 666 41 929 38 748 0 45 42 972 56 435 71 897 8 390 24 42 13 246 74 212 60 901 70 647 36 886 10 40 11 563 55 827 27 651 45 679 48 654 91 603 73 423 85 228 23 958 20 719 30 45 81 264 16 62 54 621 61 236 84 376 97 511 69 799 63 288 72 751 46 374 35 954 32 194 50 637 79 645 80 246 31 117 58 572 83 254 12 717 1 665 39 930 92 796 57 850 82 430 44 560 34 324 77 216 64 446 33 718 28 393 14 700 78 21 51 704 96 902 43 120 37 860 66 209 67 339 52 428 90 152 5 795 19 442 47 355 88 298 6 512 9 708 4 327 99 527 26 41 87 621 25 882 95 752 98 320 18 22 59 851 89 148 86 747 7 9 75 785 94 720 53 576 22 830 40 911
15 881 47 327 22 28 95 148 19 473 73 169 10 172 67 166 79 909 2 787 76 575 14 922 96 719 17 751 56 528 57 530 13 503 21 599 49 420 3 971 44 676 5 366 97 534 83 122 0 97 90 461 81 751 89 75 72 794 65 215 61 547 35 470 59 693 43 234 93 998 75 118 68 734 31 379 39 453 92 991 34 299 7 596 99 49 29 116 74 230 85 276 42 733 91 626 54 73 33 611 80 257 36 572 9 179 86 720 23 104 70 803 51 232 63 706 40 500 45 658 8 384 62 31 53 546 18 804 52 854 37 740 71 863 25 322 46 664 58 922 87 873 48 429 26 486 98 793 78 186 32 644 11 459 60 92 4 127 55 795 1 25 30 496 12 672 16 16 84 553 82 874 66 624 64 587 38 863 28 844 94 963 50 641 6 140 69 380 77 303 41 509 88 310 24 650 20 595 27 332
60 970 74 475 35 581 17 395 1 410 16 991 73 376 6 295 24 361 89 355 98 858 12 161 52 106 63 107 96 971 65 180 51 873 18 416 95 969 85 580 29 305 94 570 43 425 86 493 80 709 15 690 0 448 42 789 61 138 20 127 53 391 87 959 68 457 75 187 57 285 99 245 10 483 31 424 33 494 69 625 58 709 46 637 76 49 38 696 62 266 79 39 37 168 19 124 8 632 59 814 28 448 77 764 32 666 50 549 13 808 82 914 23 453 47 381 11 871 9 624 91 607 3 895 56 438 92 728 25 873 71 924 34 260 81 679 48 341 30 243 41 952 49 125 67 418 44 413 54 865 72 948 84 276 78 337 22 698 97 251 7 961 83 351 64 953 55 790 14 302 45 467 2 294 4 763 70 712 5 89 66 721 93 763 39 519 88 39 90 228 27 187 26 669 36 419 40 920 21 958
19 516 83 633 14 859 42 529 28 821 92 913 21 166 18 266 4 860 17 500 5 469 76 126 80 737 81 873 30 568 63 542 50 882 6 336 78 239 66 613 64 971 85 937 95 770 65 736 15 824 73 946 99 686 11 211 87 313 0 836 44 691 93 732 77 404 7 249 79 42 13 606 59 313 89 780 94 820 88 605 97 38 23 644 57 766 74 472 96 147 1 990 35 473 62 464 39 528 24 310 46 405 60 355 84 258 9 651 55 830 53 869 51 908 82 980 61 62 38 93 2 106 91 715 32 866 33 727 31 449 47 44 71 945 22 387 41 891 69 449 90 903 12 593 49 86 75 134 58 832 3 758 70 676 34 916 27 247 86 520 20 93 72 724 10 334 52 619 37 920 8 641 40 376 45 845 16 921 54 818 98 482 68 492 29 308 36 563 25 705 43 330 56 679 26 840 67 981 48 346
13 582 42 933 68 330 63 362 3 656 2 677 91 887 6 668 10 607 79 629 56 823 77 219 98 229 26 267 58 485 49 758 30 817 37 824 62 981 99 268 95 609 60 344 72 550 32 709 96 10 71 474 4 915 23 793 29 107 5 352 92 513 55 719 41 951 33 485 38 658 57 340 81 216 46 933 74 191 83 638 50 353 59 926 90 893 14 803 44 996 39 801 80 759 34 491 21 891 78 245 24 545 88 135 17 58 97 24 11 716 31 524 48 968 54 515 70 869 73 752 87 127 94 761 28 481 27 608 89 497 84 499 45 555 0 107 16 354 75 363 52 709 67 335 19 77 51 435 1 613 82 382 53 143 61 554 69 494 12 156 25 959 43 354 40 448 18 1000 15 663 76 849 47 10 65 245 35 348 86 313 85 68 9 835 22 192 7 526 36 473 64 271 20 241 66 708 93 681 8 436
20 587 54 291 76 820 36 316 96 960 98 512 34 706 10 55 60 344 16 1 42 904 11 382 88 731 71 44 53 38 79 709 31 987 51 164 66 171 13 843 8 903 43 474 46 281 70 351 72 74 48 908 68 734 28 736 87 387 47 260 4 999 84 113 92 493 29 912 37 577 45 216 27 870 49 233 39 274 56 34 15 468 5 786 65 281 24 325 21 99 22 55 14 150 89 168 18 636 80 63 23 148 0 243 78 136 2 664 3 187 73 63 75 642 25 326 99 210 97 601 58 282 95 439 9 146 55 416 82 61 6 870 90 654 32 8 94 802 44 489 64 295 40 467 52 263 83 26 93 227 59 492 77 50 26 287 67 557 38 575 19 709 61 502 1 704 85 232 63 584 50 296 33 788 69 398 74 506 30 424 17 244 41 28 81 458 62 977 91 990 12 660 86 543 35 369 7 905 57 312
12 432 50 14 76 485 38 903 35 70 9 596 66 724 19 312 3 757 61 96 7 799 41 149 46 737 58 667 47 683 69 935 30 446 5 990 99 626 1 746 43 255 62 383 39 53 71 349 34 560 42 838 53 319 98 105 23 631 90 854 49 13 21 363 92 253 6 915 78 202 48 400 22 435 85 452 80 271 94 396 93 335 26 901 52 351 40 263 86 686 54 733 55 329 2 428 89 627 75 758 82 719 28 718 84 22 81 766 65 755 37 570 29 408 60 521 18 649 63 292 51 442 56 985 64 175 32 983 24 301 17 843 11 400 15 340 13 276 16 103 68 457 8 861 25 133 87 300 45 715 95 135 73 895 10 149 72 783 70 634 20 14 83 732 4 759 44 727 79 225 88 842 74 825 67 357 14 189 36 616 31 455 33 615 27 466 91 180 57 457 77 957 0 227 97 676 96 293 59 526
36 883 5 536 76 12 49 327 97 579 19 263 53 189 25 162 90 680 92 793 48 759 82 70 63 689 30 316 42 224 89 415 84 6 1 270 43 907 37 698 0 11 33 277 72 654 51 504 26 92 41 998 34 721 8 20 60 372 56 304 55 946 78 986 2 422 23 412 52 830 81 157 10 484 96 660 11 738 98 869 27 285 28 189 50 224 62 796 86 368 38 586 59 140 66 588 73 647 87 318 14 198 18 343 58 360 16 13 54 82 17 961 35 925 9 720 70 683 13 294 15 251 46 164 99 454 80 828 67 679 4 878 77 226 94 84 31 924 39 749 69 374 83 139 21 434 6 987 64 779 95 231 88 920 68 593 57 480 24 977 32 410 74 95 29 45 12 606 85 909 45 693 91 815 79 936 7 839 44 472 93 961 47 983 75 732 65 172 71 580 3 920 61 956 40 963 20 221 22 128
24 336 42 111 10 573 31 776 47 883 62 826 78 110 51 52 14 557 12 679 5 448 71 929 67 521 9 364 28 308 26 907 11 473 50 447 64 784 59 536 48 80 7 746 66 497 45 829 57 53 19 988 84 215 54 387 13 855 53 165 44 602 91 85 95 60 76 438 41 138 21 936 61 332 93 435 68 900 8 135 37 578 56 206 29 504 22 938 40 690 81 674 33 639 88 675 49 725 99 560 32 826 34 182 69 146 65 321 89 302 27 506 4 168 17 40 36 300 77 799 6 214 96 35 86 413 73 70 20 579 16 870 46 874 82 351 70 225 18 484 3 689 43 44 79 563 72 676 15 171 87 312 74 144 97 956 52 931 90 738 58 176 63 252 85 249 30 548 2 315 0 65 94 653 1 795 35 817 98 820 23 863 80 850 55 636 60 366 83 226 25 743 75 801 92 83 39 353 38 962
66 318 90 673 72 209 0 918 55 821 21 75 79 639 94 53 80 118 76 14 24 627 18 620 26 619 59 391 15 17 34 800 57 949 64 254 6 544 70 691 83 53 49 164 45 396 35 535 28 756 42 797 25 782 22 422 29 203 11 681 88 363 85 339 52 431 2 853 17 657 97 977 38 748 19 664 44 790 13 111 95 818 73 669 43 739 58 436 39 21 14 157 93 990 68 668 46 614 48 830 1 533 53 991 37 295 10 579 20 294 56 282 40 524 12 481 87 228 61 109 99 605 74 988 71 635 27 280 92 24 9 812 77 908 4 763 67 35 96 535 30 789 33 424 91 655 51 84 8 8 7 583 62 344 63 873 54 819 32 6 23 457 50 578 65 375 36 651 3 388 89 559 60 578 16 15 98 559 5 168 78 504 75 161 69 570 86 383 47 550 81 484 31 845 84 731 41 855 82 878
47 791 23 660 4 223 43 286 44 536 15 808 33 893 67 488 8 512 11 257 25 509 73 649 87 41 41 496 64 219 37 842 35 591 34 106 49 900 29 627 76 713 89 725 10 790 30 69 65 271 72 856 77 528 1 755 55 162 16 133 5 332 28 950 81 451 71 715 80 25 57 612 18 971 53 644 68 358 31 453 0 858 12 71 58 152 21 105 69 972 14 131 97 484 84 377 86 277 39 434 56 144 38 440 70 877 45 45 48 211 79 158 26 327 88 281 42 509 6 178 17 123 78 142 92 633 13 376 91 363 32 448 7 192 60 62 54 515 40 700 19 359 93 31 52 50 20 905 51 88 75 795 27 853 85 752 9 350 95 11 96 746 61 281 83 945 2 620 63 937 62 51 36 322 50 344 82 335 59 440 94 545 90 979 66 180 46 715 24 258 99 760 74 109 3 119 22 462 98 889
79 148 32 693 20 901 18 141 6 267 67 353 68 664 64 409 39 279 96 794 31 933 82 46 9 321 30 348 73 693 74 978 77 616 85 156 42 727 84 398 88 850 72 535 49 239 91 555 5 106 90 63 71 785 26 194 59 195 10 667 78 487 34 167 94 290 81 594 83 203 95 889 53 153 1 268 62 942 58 49 25 744 89 597 35 310 63 932 44 990 56 407 87 390 24 430 12 470 46 99 37 831 14 37 69 949 8 619 47 764 17 295 98 775 51 391 22 452 33 641 66 785 27 234 93 921 43 166 97 985 41 184 23 197 11 424 76 609 99 822 4 940 29 549 75 939 50 254 61 100 80 529 57 30 19 878 28 761 48 332 86 719 21 180 38 253 0 456 2 227 54 760 36 556 15 802 60 784 16 894 92 438 65 642 45 508 3 534 13 862 40 40 70 837 55 242 52 319 7 213
98 471 11 636 81 127 50 699 77 900 26 505 91 323 46 242 7 805 88 565 34 569 35 745 86 743 22 60 30 85 99 749 71 801 51 522 95 51 92 384 68 130 72 721 16 563 0 993 63 943 89 645 21 579 33 75 87 762 25 349 24 38 17 693 55 622 57 663 31 210 62 407 40 439 37 96 39 280 18 819 54 398 10 192 9 68 45 759 94 954 2 6 38 220 52 950 41 746 61 837 32 933 73 125 23 239 65 66 19 48 53 337 43 79 84 993 75 124 90 898 1 788 6 563 76 437 69 404 85 995 15 854 42 115 64 587 93 7 28 729 48 53 27 552 67 110 12 467 78 660 44 292 58 868 79 935 70 756 97 543 36 707 20 77 8 885 3 574 49 900 83 360 74 680 82 919 66 727 96 407 56 981 60 778 47 23 59 179 13 665 80 326 4 353 5 508 14 500 29 412
78 370 70 984 87 688 42 604 31 376 99 1 25 566 73 867 71 185 44 618 93 947 35 430 43 480 16 38 8 912 63 237 56 190 57 749 15 231 76 822 95 36 9 371 10 553 83 765 14 375 67 350 74 548 22 518 18 725 82 517 38 986 23 983 52 483 79 128 46 581 62 700 77 793 47 632 92 830 80 696 20 493 90 35 81 701 17 644 84 468 11 659 49 346 21 8 69 167 66 861 1 154 68 668 26 498 60 985 55 93 30 161 53 680 33 283 96 484 5 552 27 98 0 196 6 105 19 598 86 110 59 685 2 950 3 276 7 676 24 610 50 975 75 159 64 36 36 767 28 84 13 712 34 707 89 714 37 774 48 914 54 53 58 572 4 875 88 218 65 740 40 597 12 765 39 768 29 934 98 811 61 28 85 10 32 173 91 759 51 68 94 271 45 367 72 108 97 233 41 583
9 318 51 772 40 823 59 172 7 626 63 361 28 38 94 580 85 282 44 821 25 122 39 910 27 114 47 215 97 40 81 671 88 943 23 211 33 93 57 176 10 749 49 540 72 761 22 6 78 489 91 320 79 856 1 669 18 818 5 968 43 681 32 90 53 130 56 227 70 600 29 308 35 283 98 446 30 734 60 653 61 85 87 898 96 184 14 835 68 316 20 865 74 93 6 557 13 574 93 438 75 952 3 236 16 801 84 505 90 726 52 729 71 499 24 788 73 361 45 709 66 612 17 622 58 571 19 352 46 189 15 849 48 47 67 265 80 892 12 169 36 497 99 647 0 431 26 467 38 21 55 394 21 398 64 535 92 636 31 161 69 733 83 284 54 652 2 865 11 391 42 727 8 215 65 822 37 662 76 864 50 835 95 633 82 239 34 209 89 986 41 830 86 611 77 707 62 983 4 225
74 639 81 382 68 665 94 541 60 77 83 461 63 861 73 376 62 827 21 148 76 675 75 958 43 537 9 896 37 387 71 225 86 809 92 953 3 832 19 722 35 487 96 398 17 354 49 278 0 208 20 829 82 210 16 64 54 327 69 165 70 870 42 311 93 65 23 394 31 724 7 876 99 866 51 940 87 99 41 250 57 889 36 69 61 149 45 274 80 574 40 965 84 250 18 809 59 524 38 812 66 478 58 897 56 114 11 867 26 809 24 993 39 579 27 759 32 271 79 554 65 805 22 283 15 14 8 47 12 79 64 336 95 373 6 807 28 355 29 540 90 869 89 627 78 939 13 597 46 647 14 550 5 807 85 856 4 668 30 438 50 357 55 451 77 684 47 462 91 914 10 963 52 862 25 573 33 60 67 26 72 222 34 647 97 706 2 8 98 588 53 405 48 803 1 581 88 809 44 83
25 307 83 193 60 53 76 119 48 388 78 944 90 708 50 953 15 977 9 453 77 935 86 99 1 582 98 938 19 926 30 630 53 395 87 593 39 419 47 910 72 431 28 379 64 978 88 131 6 129 54 74 4 940 93 550 27 42 81 772 14 707 2 836 5 111 51 279 84 464 16 2 26 970 43 11 85 304 36 413 91 671 65 665 75 461 20 876 99 620 71 798 12 400 69 829 10 234 33 947 70 428 46 472 80 769 13 781 58 135 0 484 97 264 17 924 38 602 62 636 57 761 96 778 44 359 92 366 23 122 8 697 40 169 79 624 67 432 68 233 55 911 89 823 7 134 94 238 34 51 37 549 42 60 56 250 32 959 11 598 66 147 61 20 95 439 29 215 35 884 31 484 18 161 24 116 52 272 59 401 74 57 49 549 21 290 22 978 41 457 63 908 45 929 73 21 3 94 82 85
45 586 67 103 3 758 83 970 24 450 26 713 61 269 0 690 80 560 98 699 71 326 55 750 25 241 52 263 75 286 89 552 94 437 86 333 87 509 28 800 9 711 72 767 76 502 5 284 50 795 31 696 74 550 13 451 59 895 63 621 23 545 41 902 34 476 68 1000 36 15 17 563 54 814 73 317 64 638 99 136 40 390 16 460 4 305 62 768 82 265 97 178 18 790 12 693 8 913 49 643 42 46 84 459 32 169 77 120 37 957 19 85 92 982 48 208 35 865 33 126 14 569 91 175 90 183 29 421 21 321 10 992 78 577 6 110 27 662 66 776 96 939 85 249 43 600 20 257 95 85 22 474 57 222 53 599 39 283 79 996 15 690 58 963 30 760 69 714 70 209 47 913 56 778 11 172 46 905 44 136 2 86 93 538 51 723 60 437 81 860 88 912 7 639 1 948 38 549 65 718
23 815 61 173 15 281 78 155 60 372 38 87 7 125 39 110 16 108 99 763 1 33 35 32 41 262 27 464 29 488 3 793 5 892 28 110 36 224 30 813 81 950 83 985 21 978 47 539 10 312 55 396 19 603 42 882 33 193 71 671 85 561 57 512 6 420 72 727 18 673 98 169 93 460 80 257 82 845 12 568 13 737 44 419 89 20 24 365 64 135 45 862 11 617 4 619 88 61 86 435 67 669 26 397 69 851 56 209 31 15 68 476 92 364 32 160 46 418 94 255 62 11 77 998 90 80 37 784 75 42 25 812 40 274 95 15 8 110 43 204 74 841 87 221 96 846 17 65 50 847 51 815 53 122 76 506 70 351 20 493 65 689 59 380 84 563 52 550 34 658 58 115 22 979 73 946 91 28 63 109 54 579 9 172 14 49 66 268 0 374 2 481 97 421 49 102 48 295 79 905
90 661 73 779 47 606 37 537 27 658 22 650 30 895 43 795 96 20 1 919 60 358 97 243 18 211 21 485 23 399 64 150 34 441 31 700 86 922 65 313 16 364 72 431 32 803 19 899 50 159 26 998 91 7 28 248 5 376 14 507 79 707 52 980 61 28 0 202 42 775 25 120 45 543 2 985 48 240 92 411 15 80 13 642 88 739 54 968 95 48 6 786 70 428 51 840 11 299 35 519 55 782 99 84 4 591 8 274 9 446 39 890 83 649 78 390 76 920 94 153 57 920 40 933 44 139 7 258 93 233 33 950 62 232 12 477 89 65 85 212 66 125 75 237 56 169 59 526 38 857 84 849 17 467 81 238 58 320 10 624 98 859 20 409 24 509 46 760 77 673 82 690 49 743 63 59 87 667 36 939 67 100 69 207 71 624 68 425 41 451 80 841 53 687 74 10 3 390 29 749
98 565 54 502 58 724 8 436 0 669 60 847 79 604 51 602 24 209 52 255 33 925 76 82 12 279 87 965 5 827 77 73 32 768 20 435 47 267 21 44 91 602 42 270 84 968 37 447 57 436 41 899 99 502 36 140 74 993 16 555 40 916 56 275 13 166 82 643 10 559 69 20 68 110 3 242 93 233 66 998 45 470 1 863 72 800 39 363 11 130 4 983 95 618 49 218 71 301 14 320 2 534 15 976 94 176 48 381 61 518 28 821 70 218 19 895 6 714 88 727 78 805 23 740 29 158 97 533 27 201 31 270 63 939 73 705 65 202 25 90 17 154 62 330 30 461 75 388 96 908 9 573 44 440 86 772 50 848 38 664 46 566 80 255 92 420 81 348 18 154 64 820 55 292 26 860 67 963 83 224 89 1 53 902 90 134 59 737 22 792 43 796 35 722 34 332 85 923 7 191
2 244 71 260 54 125 12 698 21 386 42 992 10 247 4 286 80 325 7 847 1 96 67 359 47 55 55 706 35 785 68 154 34 684 97 550 45 174 46 513 87 342 6 396 8 912 20 5 38 72 95 375 58 983 76 767 84 652 72 442 26 597 5 747 15 688 73 891 78 934 17 833 28 178 32 504 37 355 56 105 36 68 27 76 64 446 48 514 92 844 89 446 3 848 24 552 96 362 18 63 31 478 70 592 39 140 65 62 86 842 53 337 91 23 83 601 9 766 11 496 49 27 22 626 19 171 69 31 52 329 40 356 93 879 57 44 41 761 66 400 81 581 88 570 61 443 29 744 99 175 90 30 25 71 14 903 59 422 0 608 60 473 63 284 94 874 33 196 62 156 77 465 51 693 44 508 75 287 74 188 85 833 98 700 30 60 50 153 16 394 79 705 13 589 43 442 23 54 82 455
37 778 42 364 52 401 3 125 41 589 91 63 45 86 11 663 64 879 96 426 46 359 57 216 8 411 32 960 62 589 60 698 40 48 16 211 94 363 72 772 12 508 20 35 86 709 68 190 67 867 58 51 25 142 47 572 29 943 55 881 65 527 17 661 2 33 36 712 18 379 5 199 70 262 7 308 83 871 30 16 88 734 93 169 71 95 66 747 92 877 53 903 82 859 1 702 69 340 78 158 73 633 49 428 0 882 56 715 84 749 51 339 87 387 79 924 26 371 98 84 97 627 13 934 76 452 48 627 89 804 59 96 74 534 50 626 85 162 23 699 9 542 39 278 19 160 35 472 4 706 44 277 75 900 54 310 34 89 28 507 81 741 6 271 95 827 31 192 21 357 10 78 22 813 99 143 80 785 43 184 63 436 15 805 27 845 77 780 24 555 38 404 61 564 14 311 90 112 33 316
48 221 61 312 27 648 7 5 14 970 63 101 12 467 21 35 64 34 84 41 32 826 50 70 42 550 19 371 81 733 49 604 31 761 58 291 43 241 89 710 24 208 99 859 35 942 93 644 77 601 98 207 11 943 38 94 68 239 17 91 91 347 5 720 15 731 66 384 37 616 69 664 52 783 96 859 18 167 25 583 3 989 56 218 45 394 73 594 76 332 28 300 16 434 80 917 34 978 13 683 51 206 30 307 71 749 55 592 92 549 95 451 10 91 87 164 36 772 8 274 82 569 22 407 33 875 86 842 29 856 44 479 2 826 62 692 0 756 74 998 20 442 67 639 4 183 47 735 85 286 9 620 1 139 57 887 46 399 78 485 54 884 59 445 65 127 41 594 23 819 26 277 39 253 90 40 79 367 72 255 75 711 70 271 94 477 83 702 60 662 53 350 6 913 97 624 88 459 40 421
45 357 49 777 48 343 0 342 98 918 37 300 18 912 31 968 60 998 77 727 32 296 85 602 13 387 54 202 36 240 79 585 57 895 6 340 82 33 33 454 55 393 95 450 61 491 47 999 40 784 92 877 46 454 12 872 67 568 93 903 51 126 11 758 74 829 30 577 1 580 63 680 9 588 75 924 88 63 90 306 80 433 2 170 78 9 59 815 4 931 14 368 27 157 3 562 20 860 99 443 10 623 65 713 72 893 42 691 56 428 94 647 23 862 89 369 38 112 39 805 76 162 81 552 91 871 41 684 69 929 15 755 86 915 44 777 64 919 25 787 17 828 97 277 84 121 83 899 26 269 58 280 87 104 53 970 73 819 7 250 43 127 35 404 96 993 28 925 5 647 16 110 71 214 50 826 22 169 52 868 8 816 19 655 66 59 62 624 29 658 24 202 70 772 21 809 34 905 68 109
56 313 3 470 28 476 55 606 31 874 85 589 82 658 91 249 18 63 0 485 66 973 25 476 50 891 30 964 69 964 47 407 4 707 38 790 24 974 23 966 14 960 12 491 78 90 45 788 6 839 44 915 71 988 15 165 33 770 60 1000 10 18 41 753 86 560 8 208 80 204 67 816 70 295 65 758 76 106 40 238 57 242 27 972 48 567 68 85 88 333 94 999 37 475 11 817 49 821 42 39 35 55 51 876 89 989 5 642 43 762 39 463 75 803 79 644 73 536 87 201 64 145 9 756 53 681 1 263 32 319 62 590 34 368 97 816 77 229 59 384 26 418 21 924 52 758 74 692 17 614 95 809 46 545 98 401 92 924 96 417 22 425 29 70 81 734 19 803 2 156 58 621 16 443 13 516 84 553 83 287 7 514 90 106 99 130 36 641 93 772 20 13 61 241 72 259 63 706 54 858
51 527 45 265 74 757 22 645 7 336 49 600 57 797 34 571 48 754 25 470 91 441 33 634 1 659 80 22 18 245 55 405 62 154 5 167 3 538 31 151 8 190 76 201 96 39 84 451 97 100 0 227 15 213 13 86 30 60 38 891 82 104 75 10 12 258 24 307 90 745 11 655 68 162 50 100 65 536 58 864 66 572 21 82 47 663 61 48 44 80 32 508 83 730 52 519 94 339 95 270 42 11 16 613 19 287 79 821 87 234 72 897 69 728 39 654 89 185 23 870 85 307 10 771 86 173 26 595 53 473 56 555 93 760 2 493 60 441 37 789 46 924 67 500 81 132 27 145 43 682 28 983 9 42 14 331 88 968 4 444 59 722 70 797 17 313 35 856 73 470 63 135 36 455 71 719 20 445 98 502 40 35 6 801 64 762 54 622 92 781 78 554 41 289 99 933 77 671 29 811
44 874 70 806 26 59 92 378 30 526 12 998 55 821 58 627 39 62 51 303 53 564 19 769 20 315 28 279 43 794 93 678 14 737 48 532 29 658 33 858 22 500 71 814 38 801 16 267 66 716 40 649 90 461 62 474 32 413 76 589 86 10 18 454 61 959 35 12 11 75 24 447 21 501 0 399 75 670 83 112 95 569 74 69 4 512 77 426 85 116 52 209 81 320 15 26 73 186 65 879 99 72 80 606 47 268 2 212 41 837 31 905 78 839 42 351 10 407 25 136 91 170 88 959 84 332 6 856 79 990 60 106 87 560 82 511 89 926 7 94 5 935 68 547 64 389 23 968 36 202 3 522 59 678 57 392 17 904 1 64 72 911 9 741 37 476 63 335 69 863 13 266 56 836 50 54 45 982 97 12 54 250 27 80 96 956 94 375 34 915 67 943 98 441 46 180 49 444 8 749
88 156 53 985 63 133 1 287 47 335 74 837 95 166 96 54 64 391 62 734 3 205 36 884 51 530 87 937 68 82 80 864 6 233 86 373 42 586 13 69 22 53 83 333 90 871 99 629 72 614 65 40 9 633 17 693 8 718 75 439 78 277 67 918 29 875 35 226 93 115 24 696 70 468 11 863 46 614 21 154 20 987 31 448 19 21 48 562 97 177 30 72 98 670 60 349 38 575 50 186 61 946 34 220 2 720 56 661 0 652 16 700 66 652 73 200 92 403 57 856 18 351 71 758 33 494 54 261 49 81 15 270 27 951 85 850 7 806 32 954 58 544 82 162 94 989 41 114 81 186 40 807 69 958 25 517 55 213 79 388 4 29 44 963 12 570 52 959 14 699 28 609 26 708 5 121 76 27 89 729 77 60 23 683 84 426 37 838 43 852 39 976 91 943 45 737 10 643 59 25
87 75 47 107 51 567 9 937 79 922 77 488 45 113 97 61 16 447 44 12 85 738 83 175 21 590 62 877 55 188 15 536 86 354 2 452 43 899 66 215 38 119 93 681 30 898 20 107 26 642 68 658 99 601 35 456 29 876 28 743 61 796 10 73 54 949 1 61 95 664 64 939 74 933 69 246 81 390 12 146 72 70 3 722 98 402 96 771 24 246 52 716 82 701 53 660 19 937 13 898 59 190 8 659 48 331 46 674 50 63 34 754 31 898 57 582 39 547 17 620 42 10 71 892 84 174 63 159 23 114 14 997 70 493 37 254 73 939 41 176 92 421 90 1 33 753 25 202 56 743 7 755 18 34 11 723 75 368 27 72 94 548 4 768 65 127 76 601 36 419 91 57 58 208 88 830 67 632 80 63 32 846 49 598 60 877 40 428 22 149 0 102 89 44 6 646 5 796 78 380
53 592 94 473 10 481 81 726 57 347 16 472 99 487 74 4 49 542 34 120 44 675 84 567 62 567 30 281 82 268 77 164 12 261 91 26 98 689 27 1 61 559 43 232 97 556 11 803 73 970 93 867 95 156 41 138 96 657 24 741 69 464 22 321 2 543 3 319 6 999 65 909 54 552 67 761 88 301 0 914 76 941 35 590 15 72 18 365 83 382 80 834 17 833 48 993 7 474 23 937 50 917 85 153 78 930 58 502 14 363 21 479 68 148 72 860 28 872 26 511 63 348 4 932 47 70 86 35 8 756 5 908 71 67 38 11 56 851 36 56 51 286 19 560 33 692 89 504 1 508 20 390 79 717 29 566 64 193 45 940 13 416 25 986 9 546 32 681 40 495 90 108 66 158 60 157 52 408 75 765 92 861 39 849 42 880 87 402 55 529 37 228 46 708 31 470 70 473 59 386
43 474 54 402 24 757 5 843 63 590 67 708 29 891 0 950 40 961 19 66 8 591 76 608 81 211 77 897 50 98 57 173 73 265 27 550 88 258 34 10 35 722 64 680 36 999 30 540 47 259 75 288 95 685 59 576 94 282 97 791 99 613 90 664 62 256 78 282 93 942 15 975 55 744 41 148 84 521 56 569 37 556 69 33 32 218 39 818 87 390 38 218 52 618 72 170 4 804 2 89 79 201 44 513 23 477 7 490 6 385 58 540 45 336 89 53 3 214 12 124 60 499 46 972 53 514 66 408 91 457 86 989 65 157 82 839 14 581 26 957 48 273 49 868 51 171 21 799 33 931 11 38 68 446 25 160 17 286 96 954 31 44 74 24 71 297 22 487 85 285 10 784 61 481 70 478 16 570 1 770 13 153 42 324 83 347 98 985 18 613 80 486 92 609 20 614 28 175 9 104
80 378 41 844 13 640 54 354 8 802 43 385 5 752 77 735 48 583 4 569 93 641 96 539 19 253 34 736 35 325 71 560 72 743 78 124 81 393 20 893 21 655 51 245 95 337 73 740 79 205 38 330 87 770 59 486 94 20 69 9 23 142 88 614 3 298 45 819 75 930 57 614 9 950 52 114 30 172 15 346 65 619 84 23 37 16 91 623 12 11 31 564 99 594 63 359 1 23 17 739 68 149 44 717 89 514 33 873 6 634 86 447 55 854 47 627 97 741 14 965 61 126 64 683 10 217 62 124 50 938 76 887 2 619 83 495 74 913 56 726 49 299 16 162 18 209 70 776 26 743 25 692 39 42 0 449 98 675 42 426 58 544 24 377 27 291 85 594 22 351 29 99 7 681 36 506 28 777 66 248 46 57 92 853 67 571 32 127 53 41 82 207 90 398 60 532 11 862 40 414
57 976 86 794 36 642 18 485 26 795 1 358 92 218 99 197 90 518 61 594 64 956 55 906 58 591 67 466 45 349 89 200 65 426 91 846 95 1000 70 961 49 515 39 924 78 435 84 220 13 303 44 306 43 828 59 666 7 24 60 109 27 513 74 392 53 64 6 873 23 20 66 453 32 293 41 542 12 461 97 767 81 939 83 411 33 649 54 510 76 7 24 849 9 209 96 236 3 639 31 135 15 981 73 487 62 903 17 5 52 167 46 797 51 806 38 127 20 397 72 827 14 799 40 928 93 590 19 514 28 171 68 384 88 525 56 622 29 516 8 212 0 627 11 260 22 821 30 137 35 671 98 1000 5 133 87 772 79 313 25 120 37 26 85 912 2 700 69 641 77 546 82 445 4 873 94 788 10 772 50 170 80 760 42 404 16 53 75 696 63 666 21 318 48 919 71 210 47 202 34 93
6 148 46 828 61 89 72 738 83 976 29 447 24 385 34 301 68 580 45 846 23 697 4 122 89 175 26 240 70 135 5 978 67 807 0 970 47 645 32 557 98 485 9 176 27 130 85 177 19 110 31 360 21 1000 64 466 48 750 92 156 50 309 40 974 96 40 87 730 22 763 73 147 8 176 25 897 91 571 52 792 94 81 71 210 53 911 36 485 95 850 80 817 30 588 76 311 1 811 17 742 55 846 59 852 90 181 33 84 13 597 78 839 56 560 43 446 88 774 57 89 62 734 60 585 84 293 58 933 81 244 65 754 16 173 97 997 39 297 63 268 86 738 38 566 10 583 18 621 69 125 51 285 66 591 74 383 7 895 99 76 49 609 42 670 44 361 35 950 12 768 82 707 20 944 54 234 79 684 14 356 77 54 2 599 11 9 75 101 37 107 93 661 15 717 28 743 3 355 41 563
70 199 24 955 26 880 99 59 29 587 98 492 41 80 10 582 38 410 64 462 78 730 85 525 96 286 57 111 34 146 68 277 14 987 7 80 31 692 90 534 6 288 95 655 59 285 23 760 21 245 12 877 92 604 17 907 8 815 56 303 16 144 74 785 40 87 55 859 37 827 11 162 81 504 30 913 65 852 43 116 27 167 80 403 3 771 75 637 97 245 53 315 36 117 84 439 89 464 86 207 72 663 32 46 93 216 2 427 15 511 22 937 94 797 35 724 33 629 73 770 49 997 28 108 50 601 42 940 87 899 20 967 25 975 62 64 77 259 45 465 79 581 54 836 39 802 46 338 18 293 83 377 69 547 61 335 88 565 19 535 82 212 76 485 9 884 63 719 51 79 13 612 66 287 60 180 67 708 58 183 91 522 1 31 48 196 44 868 5 578 52 350 0 944 47 604 4 310 71 345
46 80 19 712 94 614 39 321 33 487 32 789 63 36 3 372 5 596 34 742 36 39 48 177 40 131 7 166 1 407 55 924 80 978 49 254 30 162 38 31 75 824 26 449 57 685 51 630 96 927 9 713 15 718 23 173 93 802 17 389 24 942 10 320 92 770 87 354 67 188 97 686 74 635 81 683 28 581 98 419 59 651 2 678 31 863 79 857 70 250 4 204 78 964 20 235 64 724 88 301 37 253 73 453 58 852 27 742 6 564 53 123 22 11 52 368 62 307 86 92 14 878 77 846 16 394 91 642 21 821 29 83 89 355 71 553 8 232 61 757 11 563 95 690 18 396 85 770 66 713 60 252 43 859 44 93 12 456 90 477 83 298 68 205 76 681 54 706 65 371 42 755 84 570 50 753 35 795 56 453 72 27 47 807 13 814 41 852 69 167 99 739 25 302 0 966 45 799 82 621
24 219 70 33 67 754 3 189 60 740 4 509 9 945 34 932 61 852 75 725 39 110 40 489 28 31 6 722 78 525 29 370 30 499 91 411 1 883 31 148 69 988 43 268 15 851 94 602 11 968 45 842 56 824 26 158 44 105 18 889 49 548 76 959 33 416 89 499 97 54 20 263 80 375 42 965 90 810 92 311 2 247 27 351 66 659 55 385 95 264 19 159 79 620 14 178 88 607 58 947 73 852 74 578 7 697 84 361 57 375 87 297 22 982 8 509 5 473 41 808 93 449 21 703 82 685 38 177 54 620 86 269 46 980 85 292 68 456 23 948 47 241 0 344 81 865 10 463 35 929 63 754 17 856 64 826 36 353 99 996 52 939 51 358 96 855 65 829 50 263 72 632 98 466 37 41 13 830 83 792 32 238 53 157 71 43 25 899 48 199 12 41 59 657 62 382 77 543 16 746
34 44 68 520 1 874 55 227 54 303 77 530 40 766 56 791 42 268 60 445 92 545 57 566 47 931 80 760 50 179 45 946 62 706 58 53 96 642 72 372 31 306 36 935 53 475 71 568 39 74 48 938 44 774 28 962 98 20 89 223 3 387 91 227 99 422 23 187 35 121 10 980 20 939 75 891 16 422 94 357 26 696 59 197 19 904 22 331 65 131 30 62 13 289 49 164 84 429 93 500 81 937 17 888 97 992 90 319 66 573 70 246 41 339 32 745 6 238 73 207 11 586 52 78 12 909 21 60 4 770 43 850 7 298 86 895 63 603 61 566 2 203 27 256 24 55 88 135 33 865 14 135 69 823 5 67 37 591 18 16 38 316 83 384 64 804 9 768 82 146 74 3 79 551 95 18 25 145 15 266 78 434 67 15 87 893 85 15 51 688 8 232 76 774 46 201 0 96 29 57
55 82 35 520 92 499 34 803 59 429 68 925 43 362 1 14 72 899 78 836 58 304 73 154 53 900 36 935 41 502 83 256 95 350 51 920 63 542 28 138 57 577 33 738 5 808 22 931 39 531 69 236 91 552 13 44 3 875 9 644 56 520 50 132 64 715 31 596 0 97 40 83 49 679 38 620 87 325 84 388 45 843 47 308 96 800 25 157 66 625 82 667 76 93 48 116 32 558 20 905 60 421 21 216 30 662 97 237 18 522 86 8 24 598 46 132 71 953 11 820 98 472 67 895 10 350 19 646 52 948 62 447 75 417 8 788 94 201 81 808 85 175 12 814 90 203 88 295 74 956 79 966 61 958 54 113 93 883 6 112 80 312 4 82 99 968 65 304 29 13 23 711 44 772 70 467 7 220 27 136 17 680 42 563 16 751 37 933 77 477 26 242 14 776 15 540 2 520 89 746
60 30 62 269 50 171 1 430 78 471 84 610 99 86 5 449 30 823 26 262 29 997 42 449 28 711 32 200 11 883 15 151 56 665 81 948 94 396 40 486 98 432 76 886 74 416 58 678 59 412 36 44 33 179 21 172 61 226 79 512 0 417 95 496 46 395 89 590 93 327 10 562 17 267 75 168 63 940 7 961 16 825 92 900 8 567 67 714 87 727 3 502 64 330 65 969 54 687 73 303 51 780 80 431 22 581 97 834 49 509 14 985 82 612 85 967 90 442 77 792 72 848 96 838 45 880 13 626 88 315 12 881 41 717 44 181 19 227 71 454 23 642 43 747 57 88 35 616 83 5 25 375 86 859 53 721 4 930 91 786 55 746 70 494 20 145 69 185 48 585 18 319 27 420 34 559 68 450 66 913 52 991 31 579 37 989 38 666 6 146 24 734 47 114 39 865 9 410 2 707
33 27 20 367 84 155 13 795 25 887 14 462 87 826 72 356 8 257 90 28 50 686 12 477 9 687 30 35 75 703 2 400 76 214 29 993 47 79 63 109 21 851 42 511 1 422 19 895 17 973 82 801 64 97 78 678 95 758 99 817 61 34 77 24 54 983 45 967 49 994 44 660 46 899 4 569 60 907 51 997 86 940 89 387 94 659 18 695 93 474 91 28 31 722 24 857 15 778 79 589 23 340 10 63 80 747 81 670 98 218 38 186 67 716 35 310 83 715 88 166 11 152 52 958 26 369 69 185 56 28 74 547 62 814 85 971 16 647 66 671 65 772 59 38 58 432 70 51 3 331 37 867 5 86 6 419 27 822 73 958 55 480 32 206 34 927 40 768 39 725 48 848 53 993 97 327 28 293 22 230 36 172 57 988 41 207 7 37 96 338 0 440 71 964 68 359 92 584 43 732
88 808 29 683 52 481 48 859 75 609 76 991 25 204 90 222 31 783 78 557 1 638 59 357 47 692 26 944 41 122 21 997 60 613 58 122 22 549 0 682 15 710 9 187 7 838 92 866 63 52 68 424 56 450 45 443 46 44 87 189 65 542 34 362 49 417 6 896 94 141 4 281 64 843 3 868 54 546 93 124 89 378 72 94 12 439 85 529 10 385 23 1000 71 371 53 41 37 8 11 544 2 875 32 927 50 394 84 588 39 831 74 964 82 62 91 996 38 157 99 477 19 824 43 499 61 603 42 946 20 583 67 364 70 669 35 859 18 362 51 837 55 127 57 9 79 875 40 658 14 37 81 590 28 477 44 641 17 614 36 338 96 386 83 830 13 310 77 915 24 5 86 195 73 578 98 368 30 679 5 749 8 367 80 730 16 509 66 685 95 963 33 695 27 454 62 817 97 933 69 669
20 370 40 767 12 841 80 816 7 301 94 229 21 891 2 896 26 851 57 576 66 421 78 921 32 974 64 328 65 180 92 80 90 435 3 444 9 276 1 319 30 411 0 863 54 3 72 966 60 941 86 662 70 747 68 143 49 448 48 612 17 33 27 955 75 159 50 645 19 875 74 21 29 429 99 451 73 159 35 531 11 367 45 440 93 982 53 469 95 97 88 145 38 119 6 652 24 952 8 99 22 256 33 808 46 271 31 22 34 183 18 53 42 310 82 2 39 318 23 843 55 820 44 857 87 21 5 841 67 261 62 395 15 417 76 222 41 334 51 128 79 283 58 99 43 773 25 158 83 532 96 56 71 574 85 391 81 812 47 106 37 480 69 525 10 298 59 189 98 967 52 237 28 197 61 4 97 498 63 798 4 640 13 642 56 52 36 380 16 756 14 500 77 312 91 422 84 48 89 205
21 381 28 952 58 884 22 941 71 193 5 645 47 227 49 559 39 410 41 500 48 903 68 606 91 543 73 174 64 614 33 747 11 838 62 818 88 593 59 293 50 38 9 837 83 878 18 430 75 292 40 417 26 259 74 214 13 476 20 673 72 291 77 799 27 453 92 694 80 782 8 300 57 463 63 385 34 632 14 238 81 480 23 326 97 595 29 860 4 697 10 577 55 256 38 238 82 192 66 191 99 825 94 510 53 711 93 396 15 354 84 132 67 993 65 492 96 326 56 885 3 229 98 840 90 926 45 631 61 963 78 408 76 780 7 268 19 43 1 831 54 70 16 384 46 637 35 439 6 966 79 904 25 995 24 498 51 661 89 425 60 34 52 930 12 288 95 282 0 560 17 454 36 35 32 704 86 807 43 777 31 569 70 444 2 943 87 152 42 630 44 130 85 106 37 32 69 772 30 737
70 889 6 194 43 113 91 322 10 500 44 12 57 906 74 598 96 511 36 997 27 616 0 897 42 8 89 221 38 393 35 829 63 92 31 119 50 954 39 117 22 449 54 828 28 312 29 639 79 886 88 580 55 318 41 84 60 247 87 531 76 64 58 479 37 845 90 303 32 933 99 471 68 90 92 914 33 540 24 699 23 370 11 8 73 310 40 225 4 325 85 245 8 809 3 444 2 193 25 716 69 652 66 672 84 540 78 912 1 334 71 266 48 375 81 233 17 58 86 328 97 85 67 678 12 621 82 66 21 235 26 849 13 679 20 948 19 147 61 731 16 863 18 754 51 792 5 468 77 801 49 759 15 94 80 55 59 547 94 649 52 737 93 656 65 246 83 36 46 283 9 715 62 864 14 657 45 396 30 642 34 206 98 275 95 417 53 715 75 526 72 439 47 143 7 404 64 66 56 453
49 809 2 900 32 321 87 167 83 510 46 271 17 335 55 348 72 94 48 541 73 277 96 994 36 754 95 455 9 868 82 390 76 419 7 519 56 194 8 897 15 106 27 460 45 703 43 641 93 735 69 615 38 65 28 552 6 726 16 477 80 459 78 174 29 115 53 816 13 788 47 30 74 614 61 764 21 612 57 823 3 417 37 780 44 313 54 297 40 583 64 534 1 856 66 890 52 903 63 938 86 432 33 420 23 893 79 50 98 775 35 661 91 842 75 326 42 320 41 27 58 970 77 391 94 700 20 386 18 963 24 813 70 197 0 531 51 717 14 472 10 602 88 42 22 333 12 239 39 244 31 812 81 155 60 569 89 320 85 219 97 436 68 654 30 917 99 696 92 682 5 616 4 381 25 436 62 238 26 499 59 448 84 227 50 544 67 38 71 83 90 69 11 141 19 654 65 624 34 890
25 432 40 966 79 791 9 178 0 715 76 180 50 586 2 726 46 700 69 331 58 743 54 774 72 437 73 360 67 678 98 992 5 747 38 747 59 938 68 186 57 408 86 564 62 357 14 932 90 332 71 975 49 883 20 573 3 639 11 950 32 665 60 648 33 865 26 954 89 438 15 210 61 818 55 622 17 479 82 819 34 29 45 968 21 777 29 751 31 687 18 580 16 831 10 280 39 110 52 86 23 636 65 42 30 468 56 36 13 930 80 555 48 299 91 686 37 569 42 588 1 250 43 451 28 571 83 592 41 957 97 281 64 676 47 424 99 548 85 688 35 894 4 280 7 138 93 420 36 803 84 330 94 117 12 54 77 20 75 469 92 157 63 126 27 422 74 809 51 829 96 766 88 676 95 242 87 319 6 726 78 279 22 767 8 716 53 487 19 675 66 446 24 313 70 382 44 387 81 821
85 733 84 872 56 349 59 263 12 855 97 796 62 895 90 538 48 156 39 938 81 169 20 121 37 494 22 126 63 876 42 147 68 928 26 80 7 608 40 767 3 413 71 851 66 275 95 225 60 377 57 464 13 277 51 142 75 519 47 950 21 49 72 360 99 194 80 192 41 70 8 966 82 743 4 364 36 212 27 267 45 631 29 747 31 369 78 858 17 891 35 394 54 235 91 539 0 504 46 196 30 264 2 764 83 410 79 321 65 769 34 759 94 188 9 40 28 173 76 740 11 77 43 812 93 817 61 931 96 262 70 406 92 782 67 32 49 1000 10 559 50 19 18 83 98 875 6 471 5 857 87 538 23 650 52 807 16 998 88 166 89 242 64 247 69 488 14 703 15 8 55 485 74 611 53 117 19 258 44 596 1 646 86 100 77 109 32 725 24 40 58 459 25 646 33 516 73 128 38 585
78 69 87 369 79 202 32 828 21 684 93 833 28 309 27 943 18 765 10 336 57 577 12 79 56 241 47 878 50 238 95 499 14 461 33 891 81 71 76 814 22 206 90 80 9 229 80 499 36 333 92 620 63 89 64 619 73 446 19 335 3 769 89 653 52 730 2 214 35 708 49 155 94 589 97 260 67 801 62 12 43 506 65 410 71 696 48 820 88 570 4 435 55 492 86 973 17 875 75 974 98 464 11 879 54 525 84 744 51 263 25 179 45 512 77 5 37 672 1 912 7 273 15 51 58 174 29 584 8 131 6 19 99 229 72 131 44 170 59 229 68 144 20 694 41 147 53 744 13 720 30 39 0 352 82 99 23 255 16 783 70 376 34 738 46 227 60 380 91 930 69 784 39 349 26 426 61 57 83 101 31 985 85 894 38 299 5 436 74 616 24 191 42 68 66 428 96 418 40 953
59 440 29 329 52 255 91 55 42 62 17 838 15 620 62 620 36 808 18 249 7 899 38 318 13 830 24 196 5 138 66 824 22 306 44 219 21 318 48 403 31 934 80 255 3 881 4 280 87 986 71 62 30 750 50 364 37 729 51 156 65 925 1 329 26 267 64 330 60 362 12 301 63 22 20 761 23 800 40 48 97 253 67 827 49 763 81 823 28 731 98 503 6 339 41 696 82 640 73 919 27 724 89 162 58 2 45 335 47 467 90 99 11 31 54 676 72 451 32 773 39 279 85 839 96 500 61 190 93 462 56 109 74 413 43 50 14 503 92 892 99 801 2 975 70 404 8 116 75 525 25 901 33 865 94 911 9 849 35 976 19 905 69 679 53 509 55 587 34 257 16 738 57 835 79 123 78 432 88 548 46 514 68 845 10 792 84 370 95 443 86 557 83 22 0 334 76 508 77 412
66 556 67 492 12 282 25 797 11 216 86 40 77 691 50 428 81 270 60 65 51 881 72 387 46 873 82 166 5 771 96 339 29 214 87 796 28 869 71 939 18 745 97 713 92 408 75 904 90 609 14 432 0 117 31 138 9 326 13 57 6 770 27 246 99 331 69 452 34 927 83 909 26 510 15 826 70 50 98 192 10 325 3 704 74 598 59 166 52 635 39 609 57 546 85 84 93 543 40 39 56 886 91 360 62 989 89 614 53 225 23 466 49 166 16 117 30 877 36 24 21 379 47 610 61 60 2 348 42 751 94 408 35 108 55 84 22 314 33 15 76 766 64 773 48 241 44 177 54 20 7 133 17 651 84 829 65 504 20 844 38 543 1 89 79 185 58 118 63 945 73 296 24 264 80 576 32 299 41 742 43 354 68 884 45 120 8 108 88 478 95 827 78 12 19 333 37 62 4 581
40 679 71 116 90 258 61 728 97 232 23 895 24 783 68 819 83 206 96 548 27 471 17 270 80 410 8 750 25 306 86 192 79 720 34 508 87 483 44 764 59 732 21 446 42 141 94 841 47 538 9 965 39 596 88 157 67 126 30 542 76 696 89 917 50 641 32 731 60 731 78 492 72 181 20 303 73 340 70 549 63 392 51 331 95 364 48 870 81 164 0 505 41 438 98 187 16 839 93 540 66 148 58 292 35 38 77 346 22 908 1 853 3 572 14 64 29 537 10 376 7 281 53 592 46 686 74 480 54 302 38 745 12 949 43 236 26 588 85 251 57 902 92 575 36 796 37 630 69 987 19 928 99 657 91 926 28 120 75 875 15 953 49 277 13 896 55 251 65 75 64 469 11 858 84 826 56 803 52 480 82 435 31 6 45 897 18 422 2 372 5 394 6 623 4 330 62 548 33 318
47 369 40 962 3 993 63 276 50 422 25 809 21 600 94 537 93 781 28 762 55 28 62 955 64 483 76 499 71 699 36 469 9 552 14 836 44 843 97 884 48 650 68 866 80 732 32 717 58 258 8 205 78 887 96 230 39 370 34 602 95 652 54 509 46 279 53 21 84 338 49 953 31 612 86 632 38 62 85 155 42 924 26 304 16 15 61 168 69 769 22 226 33 992 83 870 66 826 91 674 19 412 74 968 11 526 23 547 37 272 29 712 89 488 2 680 60 82 13 377 88 283 7 805 90 672 5 118 18 140 82 395 6 3 43 385 65 599 10 374 51 267 77 524 52 570 17 493 27 451 41 270 20 614 45 318 24 548 59 930 30 651 56 891 79 336 0 634 98 907 75 165 35 181 81 612 72 935 87 251 67 634 57 550 12 389 70 903 1 357 99 355 4 147 73 933 92 586 15 42
93 725 84 809 56 977 79 623 11 91 75 764 14 942 64 936 1 934 61 986 21 916 40 294 83 401 31 572 80 19 7 302 54 724 60 637 65 61 23 11 9 475 71 867 36 1 90 850 94 205 24 883 20 191 95 890 77 816 19 193 62 539 0 645 47 114 82 291 22 252 42 576 74 795 27 169 6 708 50 899 34 502 39 932 96 657 3 781 5 766 4 728 57 258 10 479 72 309 51 767 87 214 46 123 29 464 59 11 88 381 12 833 16 14 63 471 67 466 30 293 8 423 58 50 70 816 78 745 45 225 48 298 32 450 68 307 35 406 28 593 49 559 86 122 38 682 18 615 17 810 37 962 25 872 73 131 53 7 76 898 33 843 41 463 91 114 69 558 98 90 97 535 81 826 43 14 15 37 55 477 13 226 92 970 52 836 44 381 99 39 85 48 2 527 26 600 89 693 66 84
35 96 42 351 98 493 16 27 29 725 70 390 28 673 9 75 49 985 52 698 4 561 84 330 20 762 78 376 7 93 55 434 22 413 65 84 3 930 69 686 44 493 77 819 33 586 62 36 64 971 79 485 57 676 54 295 48 520 56 186 83 922 11 167 85 117 46 16 61 761 74 175 76 763 24 134 19 988 39 148 67 583 99 657 53 545 38 909 96 557 72 568 25 453 89 378 30 525 15 933 10 99 36 221 80 683 71 507 21 943 93 679 51 512 94 575 32 609 37 305 50 46 66 580 40 765 13 697 92 169 26 143 63 136 17 125 82 489 73 84 5 389 47 167 18 772 6 506 12 164 68 476 41 1 31 818 45 660 60 690 23 46 88 607 95 504 90 686 86 427 81 842 75 5 14 768 34 495 87 894 58 620 91 972 8 608 59 146 27 394 0 925 97 721 43 872 2 428 1 143
61 51 22 754 81 896 95 521 1 494 90 932 55 911 35 742 94 705 39 961 57 447 2 631 49 613 51 909 25 733 67 950 8 167 65 524 27 376 10 233 88 101 12 182 99 784 79 553 76 848 60 552 14 388 62 911 89 823 0 616 64 315 96 922 30 228 28 541 29 627 84 959 45 64 56 688 69 630 42 221 59 401 68 707 82 234 58 395 80 588 46 140 48 79 87 393 7 734 26 133 74 723 83 576 86 716 20 900 71 249 17 791 5 914 6 866 11 641 85 339 72 416 19 787 47 304 38 330 91 177 52 585 4 704 66 692 98 269 92 740 97 699 18 926 24 615 3 290 75 689 77 52 33 712 43 375 78 569 54 810 9 762 37 305 44 611 13 568 70 913 31 443 36 636 40 912 53 419 50 52 34 435 73 501 16 945 23 795 15 176 63 690 21 749 93 130 41 228 32 315
84 571 98 300 7 868 67 492 19 996 94 795 28 135 72 965 88 30 10 170 27 343 41 574 46 535 65 500 82 396 99 77 1 992 8 176 29 460 81 49 62 87 34 562 52 231 50 865 43 588 44 966 78 510 73 159 18 493 71 35 93 147 6 706 25 797 2 482 54 852 89 404 56 519 70 242 91 393 60 82 22 808 79 442 14 605 90 689 32 674 3 298 69 250 61 75 31 621 40 510 64 69 59 69 51 57 47 919 12 960 74 52 68 678 85 848 35 166 48 740 39 708 55 434 13 649 97 901 21 999 87 628 23 935 96 362 58 106 66 763 11 59 53 767 33 980 45 418 49 440 26 46 76 351 24 398 42 841 77 22 36 325 38 41 63 603 20 889 80 5 92 697 86 156 16 281 95 676 83 140 9 836 17 766 30 647 15 354 5 937 4 950 75 508 37 406 0 98 57 337
94 993 57 546 55 161 89 776 66 276 44 711 91 795 64 634 21 649 45 94 16 900 14 659 85 250 6 494 37 99 71 425 62 89 93 594 27 589 53 804 35 216 20 542 61 325 51 945 96 178 12 374 29 937 11 707 24 578 39 651 2 975 3 479 52 825 13 91 33 423 63 794 5 533 42 868 98 570 0 833 87 453 43 36 69 744 72 580 95 617 34 608 46 872 1 968 79 998 26 151 56 672 99 993 88 184 67 643 78 252 41 576 76 367 82 899 18 83 49 878 50 260 68 512 4 461 59 109 90 661 25 306 10 552 86 927 38 452 36 933 9 746 58 830 23 182 70 702 48 921 28 295 92 191 83 892 77 622 54 92 31 842 15 677 17 920 60 356 80 150 7 782 97 949 84 56 75 349 32 462 65 395 74 717 22 998 19 567 8 133 30 410 47 538 40 82 73 265 81 765
52 60 79 247 82 94 66 70 81 889 6 278 44 515 55 287 67 38 90 21 28 818 78 494 42 433 15 230 38 219 37 785 80 488 89 419 27 613 34 125 61 806 92 809 22 175 58 91 53 348 7 959 60 221 72 712 40 996 71 9 45 262 39 687 49 632 63 365 47 42 46 5 57 537 13 545 76 745 59 856 91 484 3 47 97 983 95 861 87 46 14 103 51 35 68 397 54 793 65 719 48 110 30 643 36 630 77 449 8 89 31 20 1 226 74 489 18 968 62 307 69 934 98 154 32 419 25 441 64 486 11 884 96 362 99 46 93 11 43 459 0 704 26 150 9 755 4 959 29 81 83 123 17 54 23 948 84 29 41 826 10 500 70 637 75 639 94 813 5 906 50 442 35 534 21 893 86 396 20 387 33 546 12 281 16 252 19 448 85 339 24 567 2 56 73 663 88 123 56 470
72 602 87 152 40 740 32 846 79 953 60 696 21 396 54 732 19 620 70 529 55 77 51 174 81 943 9 170 46 737 53 935 58 766 75 648 25 34 11 480 22 910 82 745 47 600 85 612 50 579 1 384 61 883 92 493 67 908 36 306 80 704 90 224 94 267 76 636 71 681 34 962 95 936 24 815 49 269 42 526 57 101 78 809 2 519 10 828 7 60 41 217 84 505 37 495 16 221 14 871 38 265 96 891 65 548 39 206 93 332 77 840 15 855 28 958 18 423 12 184 31 733 59 466 43 725 64 465 99 673 86 387 13 59 6 160 91 310 0 15 69 103 97 411 17 197 35 682 68 990 44 104 98 441 62 607 33 364 27 647 45 164 74 811 23 119 66 840 88 618 4 446 3 652 63 3 8 523 29 686 73 819 89 643 20 814 48 330 26 263 52 869 5 721 56 521 83 581 30 691
49 550 12 668 2 214 5 999 95 175 41 790 26 71 15 470 11 481 39 271 76 942 23 524 7 46 40 503 14 335 57 621 79 644 59 437 22 252 93 831 97 636 1 756 91 139 90 786 30 357 64 711 82 641 21 24 75 727 98 313 20 676 65 183 54 763 10 691 73 671 63 600 4 551 18 515 70 166 85 771 37 816 69 341 81 337 45 993 17 432 24 977 99 582 61 869 78 527 67 617 87 759 77 632 46 45 31 68 43 154 8 409 27 109 48 836 13 679 80 485 25 557 38 145 47 860 44 616 32 243 60 288 92 436 74 264 52 714 62 771 19 607 53 793 50 410 16 750 28 755 55 699 96 821 89 99 34 752 9 437 51 125 72 779 0 880 58 620 84 915 86 298 42 805 35 228 56 554 83 37 94 277 88 25 68 490 3 195 66 769 29 778 71 705 33 685 6 563 36 731
78 131 35 436 56 470 75 246 74 194 81 397 95 735 98 982 93 994 1 179 8 1000 29 823 58 75 37 881 31 438 77 381 21 25 48 442 41 752 66 367 38 160 54 975 49 344 70 319 53 720 61 676 44 14 18 490 43 968 55 928 51 816 25 950 5 207 20 992 72 894 80 853 60 494 87 119 46 993 86 893 57 90 27 163 85 60 92 249 6 85 3 622 45 218 16 447 52 804 50 903 73 471 17 862 47 675 65 630 32 299 12 756 59 188 26 945 9 761 97 970 76 734 7 477 69 621 15 733 89 74 67 340 82 300 40 378 30 593 68 519 22 454 96 853 10 98 94 704 79 942 64 933 2 887 24 823 33 130 42 488 88 575 23 655 39 85 83 726 71 703 28 772 4 146 84 980 19 761 13 964 34 956 90 904 0 982 99 159 62 880 91 524 14 439 11 180 36 940 63 473
44 719 69 121 48 297 77 825 49 373 6 542 56 859 89 889 20 302 26 343 46 529 70 577 27 407 75 884 98 984 10 802 19 159 12 151 91 306 72 683 34 83 3 242 35 100 83 591 16 228 4 170 97 213 8 878 93 907 15 612 28 737 82 935 86 948 14 866 9 550 87 655 25 792 21 385 79 887 22 992 17 844 18 147 51 139 66 521 23 527 43 68 47 930 84 814 85 713 55 859 37 718 64 4 99 783 30 823 38 668 74 275 61 52 60 243 78 62 45 240 41 465 11 663 52 777 42 542 31 412 58 981 96 993 13 513 40 302 62 941 0 661 73 734 68 575 94 797 59 149 36 10 90 468 50 993 95 552 81 630 24 864 88 59 39 706 1 476 33 697 53 103 76 666 57 896 5 537 67 397 92 833 54 782 65 334 32 979 71 894 7 660 80 467 63 198 2 551 29 859
17 276 9 390 56 946 48 904 88 529 22 860 32 602 13 481 36 298 59 280 68 973 66 126 27 489 92 603 20 2 91 166 37 284 45 349 75 592 74 35 73 225 70 676 49 49 29 243 82 445 35 83 95 973 51 828 31 237 64 346 21 515 2 515 23 966 72 288 62 938 3 536 96 815 39 729 26 206 77 810 76 876 10 77 61 991 57 27 93 246 69 360 53 163 63 719 97 933 12 935 58 371 42 742 90 975 54 301 84 26 25 780 38 170 14 98 40 530 34 946 65 358 85 45 83 329 18 298 47 647 16 574 80 257 11 204 46 590 0 963 43 550 30 56 33 494 44 956 15 576 19 583 87 284 6 965 71 864 1 707 67 159 28 792 4 918 41 31 60 863 99 156 50 273 8 812 98 739 5 974 52 409 24 802 86 378 81 906 79 726 78 615 7 923 89 534 55 211 94 223
95 864 23 795 5 84 0 992 66 245 55 705 33 165 43 176 27 863 38 102 77 293 54 709 70 415 59 227 99 503 52 673 21 5 74 915 50 865 32 993 62 250 26 825 42 821 24 64 19 894 18 61 13 125 93 68 86 367 46 506 84 339 28 789 60 491 39 751 35 999 65 437 85 661 3 544 72 553 71 513 47 627 87 800 8 238 40 170 78 368 88 389 53 96 10 64 96 989 81 585 44 438 80 764 76 619 34 952 6 443 20 688 37 876 15 323 25 162 75 838 89 23 17 143 82 807 48 202 83 513 7 146 56 728 90 268 63 601 9 589 49 706 41 806 79 92 97 311 73 752 11 278 1 87 94 371 36 334 14 216 57 236 58 727 31 101 30 580 2 235 12 623 4 855 45 663 64 257 92 135 29 353 91 993 22 246 98 290 68 553 67 554 16 456 61 385 69 948 51 753
67 5 26 627 13 170 32 379 88 134 33 893 83 974 79 564 84 936 55 607 9 597 49 646 23 92 31 867 5 128 52 635 7 485 58 882 96 333 36 352 51 57 20 861 40 479 19 304 53 297 98 717 21 237 14 745 75 739 57 335 60 744 50 928 87 79 91 792 99 518 18 12 1 398 70 944 30 884 97 233 10 782 76 990 46 457 82 500 45 138 54 528 43 765 86 390 92 350 0 125 74 984 89 879 12 896 6 50 22 807 90 888 68 731 24 469 48 225 42 596 71 157 16 665 34 536 81 172 65 264 27 358 37 986 61 478 2 942 38 84 56 399 66 265 8 565 44 556 94 949 39 64 78 298 15 795 35 864 64 960 28 106 29 180 63 461 59 928 72 867 95 849 69 573 80 828 93 193 4 302 77 79 3 358 41 956 85 610 47 662 17 290 62 783 73 626 25 490 11 291
77 219 73 716 17 802 8 895 56 586 40 477 52 159 62 429 95 976 30 751 49 35 42 870 5 612 18 195 51 32 67 599 71 140 80 583 28 174 21 257 39 654 25 324 13 804 85 83 44 315 46 126 33 616 11 749 27 69 58 689 36 785 91 361 98 346 43 124 0 985 69 56 83 929 70 813 19 329 60 375 72 352 48 257 29 180 20 228 38 952 68 102 78 285 54 424 99 824 82 943 86 501 1 843 7 351 22 491 55 468 16 687 81 374 15 50 75 265 53 58 3 17 94 277 50 764 93 723 89 829 24 521 63 505 90 712 47 589 9 495 64 231 6 418 74 943 88 196 35 878 76 358 31 843 12 480 23 472 87 752 10 20 96 637 2 582 32 142 45 815 61 894 34 699 92 278 57 320 84 289 79 741 26 597 59 876 37 683 14 543 97 245 4 817 65 390 41 796 66 506
35 458 7 849 80 415 68 178 90 23 28 708 86 918 54 983 19 969 52 223 64 500 43 698 42 714 66 246 13 477 53 173 23 715 69 667 1 564 0 124 46 71 60 800 65 433 14 769 56 613 41 983 85 278 73 588 45 987 72 80 71 24 11 731 44 829 36 750 26 523 16 747 84 613 97 542 58 982 55 811 51 29 57 245 31 622 22 746 92 824 2 53 70 479 40 229 3 438 76 212 10 844 75 886 47 662 61 226 24 455 74 75 8 510 94 220 38 181 98 962 95 61 63 98 93 329 12 831 4 754 21 81 91 864 62 546 50 142 9 501 20 68 32 248 88 844 27 71 33 938 59 820 89 832 25 511 6 567 96 833 29 373 18 519 30 815 79 134 83 233 15 507 82 246 17 503 49 987 99 488 34 855 5 373 48 565 81 192 67 241 78 577 87 460 39 663 77 274 37 770
54 204 38 254 34 172 47 224 80 449 20 394 55 836 83 932 60 632 28 791 99 705 77 174 10 283 79 742 31 537 12 898 59 372 29 392 52 263 72 433 51 617 6 430 33 353 22 543 2 853 78 247 9 726 88 558 57 848 11 885 67 933 0 975 13 892 40 532 19 592 93 624 48 432 74 152 85 431 98 62 86 442 94 730 8 209 64 984 37 253 18 462 16 950 49 85 92 403 42 492 69 648 50 212 73 699 87 289 71 271 4 862 95 491 3 610 90 331 62 210 21 169 41 565 84 900 97 845 25 203 17 508 26 270 46 531 39 263 45 182 14 225 27 279 70 396 61 395 91 604 53 594 81 391 35 83 30 473 56 819 1 978 43 668 63 44 32 4 7 686 44 975 58 733 24 941 89 738 76 422 5 853 68 400 82 548 75 708 15 477 36 24 96 83 23 744 66 385 65 718
35 263 71 272 56 180 31 313 16 553 86 102 62 141 2 145 97 84 89 329 32 415 68 993 6 781 88 419 69 727 22 903 58 574 10 18 23 822 46 673 82 845 39 710 98 166 85 965 54 276 61 542 59 986 45 260 17 562 24 383 65 638 30 197 90 471 55 361 51 781 13 490 26 116 49 704 79 865 29 265 14 497 72 700 87 292 40 337 0 16 47 957 99 142 20 551 52 382 41 256 21 680 81 252 63 522 67 446 74 628 48 740 42 470 15 855 44 808 70 558 36 443 34 602 7 31 64 771 5 545 43 391 38 623 18 181 84 547 94 972 75 634 25 437 27 969 3 320 50 844 53 289 60 711 12 175 83 555 37 496 96 547 28 459 93 917 11 107 1 276 92 891 80 643 66 195 8 925 33 859 78 354 76 753 73 745 91 911 19 210 57 949 77 265 95 125 9 464 4 22
51 873 74 606 84 454 46 178 87 64 96 745 69 610 88 316 95 270 39 757 27 308 9 168 40 328 75 224 41 233 1 443 54 854 11 8 71 333 70 203 45 502 22 645 82 701 80 856 28 882 97 770 83 187 13 615 43 380 10 310 3 506 17 121 57 433 26 451 60 648 4 212 64 467 7 162 58 20 91 334 31 265 20 425 16 293 5 241 78 849 79 459 19 466 53 279 25 862 18 834 92 496 89 539 37 5 23 635 90 590 2 305 32 688 99 38 12 212 36 540 67 925 59 720 50 258 77 971 63 289 56 759 98 341 35 622 29 878 66 849 34 628 48 699 72 756 81 689 15 617 0 855 86 620 94 56 68 722 52 163 33 303 8 252 76 7 21 797 6 125 42 559 38 247 14 328 49 913 61 55 24 507 93 121 62 361 85 213 55 868 44 534 73 652 30 532 47 248 65 61
15 348 38 832 43 815 5 711 36 683 6 369 52 555 0 928 96 34 78 827 66 654 76 435 90 821 57 610 41 159 88 926 47 514 18 31 34 524 4 679 79 784 24 250 20 371 30 10 82 588 99 866 58 379 94 856 16 390 7 569 72 957 28 117 65 490 26 237 44 984 54 326 1 731 13 84 27 282 45 549 63 898 55 495 19 874 74 699 49 404 9 225 67 338 48 657 92 289 29 813 22 267 2 443 83 328 85 970 93 560 10 394 87 257 91 68 40 820 62 252 80 147 64 55 25 928 8 793 37 195 68 354 14 333 69 565 60 190 21 710 51 639 84 189 75 741 53 306 95 802 56 904 98 544 97 765 61 102 70 484 81 718 3 158 46 286 17 849 77 15 86 11 71 695 12 862 89 316 31 845 11 156 42 150 23 887 73 796 59 982 50 910 39 396 35 988 33 304 32 15
64 609 38 444 49 344 20 866 29 162 46 758 13 602 15 445 86 156 54 888 59 238 79 184 7 860 75 902 69 50 36 332 25 904 99 146 35 523 0 929 87 722 81 994 96 828 16 570 93 54 30 475 37 801 33 856 28 633 66 935 73 22 84 311 74 368 78 297 48 768 10 649 3 139 17 353 39 957 62 949 50 310 94 416 42 519 65 604 82 927 8 737 41 963 88 304 45 711 52 866 1 328 61 913 70 807 58 847 27 763 80 421 14 212 18 953 4 688 11 850 53 956 92 975 98 762 2 843 56 40 26 849 31 19 89 14 60 780 43 533 12 936 76 846 22 305 68 385 24 796 19 386 97 132 23 835 90 893 21 889 5 848 63 368 67 731 34 336 6 926 9 543 47 956 91 561 51 893 72 657 95 156 71 729 57 756 32 944 83 346 55 23 85 99 40 617 44 142 77 580
14 218 57 991 54 991 7 131 81 969 61 702 73 785 76 383 16 479 56 184 84 179 9 363 44 855 93 751 1 798 15 642 99 468 71 536 8 930 28 444 83 925 45 488 52 251 49 241 6 395 32 246 31 920 96 61 60 703 17 845 11 260 34 952 35 240 48 524 43 341 72 993 37 658 50 691 53 138 85 654 40 339 69 148 97 650 25 435 24 976 5 220 92 87 67 76 87 676 79 245 64 674 75 521 13 80 82 633 22 112 77 637 78 885 88 869 90 17 55 442 4 998 74 207 70 953 39 638 19 59 3 710 20 960 63 394 68 769 29 53 65 668 51 916 66 805 59 739 23 526 86 299 46 719 10 274 27 642 21 106 30 707 94 817 58 848 36 524 26 330 80 952 95 623 18 298 33 191 47 192 98 353 38 251 91 558 12 477 62 818 42 889 2 759 89 978 0 826 41 980
56 896 34 951 47 802 25 989 73 992 50 832 76 571 60 761 10 448 79 885 3 89 97 312 1 572 94 706 13 527 72 217 99 647 69 106 87 653 55 60 11 525 18 117 4 492 70 899 64 289 22 675 32 665 6 46 42 7 82 491 86 80 92 657 39 564 19 869 58 24 49 804 46 417 59 81 96 372 48 368 51 591 21 794 27 530 20 873 38 188 15 274 95 700 12 20 74 299 24 10 45 909 14 942 81 962 8 462 93 661 77 358 2 821 7 604 44 445 85 560 0 671 23 239 63 670 68 135 78 9 83 596 26 123 65 838 57 619 28 8 37 151 9 908 67 304 53 28 30 521 61 114 88 958 16 222 62 172 84 105 41 282 98 37 52 571 40 565 17 882 29 209 80 729 43 904 75 772 71 988 33 559 36 340 90 701 31 185 66 911 5 617 54 771 35 920 91 69 89 327
81 915 59 338 1 766 63 273 72 343 83 527 52 664 99 758 33 295 30 170 44 401 73 253 60 768 94 190 68 115 76 500 77 379 12 192 69 332 64 733 87 36 80 48 40 20 9 550 41 978 95 269 31 120 3 155 15 286 51 915 53 836 67 498 65 933 42 28 85 310 47 443 39 728 90 712 75 245 18 482 36 251 49 226 91 215 56 403 10 170 23 730 21 506 79 256 2 302 71 992 11 514 20 130 6 407 14 915 58 777 55 194 48 428 32 414 34 101 70 866 35 751 22 835 54 604 27 829 19 796 38 64 88 362 0 671 26 631 17 563 5 891 50 234 93 860 62 658 82 292 37 151 89 34 78 659 29 763 74 901 84 113 13 797 4 871 43 633 16 819 97 842 66 634 57 451 98 335 86 609 7 946 61 448 24 632 92 644 45 479 96 129 8 684 28 83 46 16 25 303
78 520 3 755 43 22 13 442 58 65 20 958 62 674 86 885 12 501 91 480 83 418 40 375 85 72 11 771 31 446 94 1000 96 571 75 544 28 401 18 389 79 742 69 123 70 155 88 923 87 342 90 745 71 219 57 957 16 578 93 585 68 914 29 345 19 879 10 788 49 755 55 45 38 396 22 250 9 358 53 329 74 128 25 450 99 348 2 441 89 342 15 382 4 188 92 738 8 866 27 505 1 588 5 654 21 238 95 790 6 603 50 206 51 966 39 414 36 627 63 387 33 306 84 429 41 877 98 304 44 777 60 930 77 237 54 472 80 17 66 738 46 452 26 727 52 549 81 951 59 619 17 216 42 976 73 882 76 621 72 971 32 702 30 194 14 318 47 304 56 170 35 551 23 296 61 477 7 258 0 184 37 476 45 631 24 199 64 341 65 317 34 944 82 416 48 266 67 200 97 30
8 757 11 257 6 511 30 620 37 937 43 171 61 885 78 447 1 513 38 762 92 205 77 527 68 114 17 406 97 491 26 984 56 191 54 58 28 612 51 164 41 479 36 410 60 473 67 910 87 757 9 468 44 53 22 806 75 481 50 688 31 832 53 188 64 732 2 517 19 509 45 427 96 353 69 241 83 550 72 963 71 518 62 404 13 911 66 355 63 498 52 114 27 120 80 409 10 121 7 419 39 467 34 535 15 906 88 257 76 158 20 812 25 849 48 765 70 275 95 388 24 873 94 751 91 794 32 30 29 905 14 384 79 216 57 568 73 999 98 645 42 552 55 984 99 323 86 882 33 712 21 273 49 626 58 681 12 607 5 368 89 10 47 14 16 251 90 147 85 749 59 104 0 71 81 21 3 527 93 790 35 25 4 48 84 770 82 883 18 513 40 951 46 409 23 919 65 517 74 279
38 561 29 372 47 393 55 434 0 411 57 618 95 116 27 887 72 326 31 863 6 855 46 393 67 65 15 967 53 614 12 602 87 310 78 779 45 217 89 476 33 602 62 201 5 820 59 20 63 905 96 992 65 201 42 772 7 279 25 398 19 952 86 836 70 849 79 97 83 589 28 580 1 658 74 478 9 911 92 296 58 985 24 249 56 361 35 295 76 816 75 169 61 817 97 466 44 575 13 975 10 262 71 494 77 247 98 139 2 215 48 990 84 51 3 779 94 503 4 201 32 712 39 82 34 316 41 11 21 941 51 1000 37 734 64 674 93 917 80 131 30 365 11 912 17 241 8 538 60 395 91 727 23 155 69 666 68 504 20 598 18 294 82 855 81 93 49 375 66 481 14 201 22 560 43 193 54 418 85 912 73 694 90 953 50 439 16 789 99 718 26 233 40 399 36 78 52 226 88 810
60 752 54 613 36 985 85 75 80 841 94 671 31 864 5 957 38 215 51 348 70 31 63 530 11 326 76 776 8 335 24 730 48 93 25 637 96 345 32 770 10 332 93 794 47 330 75 169 56 513 1 52 90 226 72 440 97 509 28 327 64 884 45 590 44 518 66 864 0 792 4 477 20 285 95 387 65 308 82 260 2 808 17 493 33 649 50 562 86 690 68 197 46 298 12 836 98 502 99 620 15 263 40 299 83 51 27 493 78 335 84 709 21 969 77 18 26 268 16 238 41 298 52 717 67 768 13 203 74 595 55 112 3 574 29 330 14 585 87 338 43 892 57 233 19 121 9 831 37 172 73 714 7 432 42 834 22 769 91 352 18 57 62 505 79 230 6 826 23 221 59 726 53 354 69 224 71 900 58 509 39 440 49 334 35 753 88 918 92 123 61 772 81 724 34 353 30 823 89 47
12 618 72 689 53 458 58 720 34 623 49 351 91 786 57 695 41 291 75 228 63 152 7 884 4 217 44 738 68 281 71 177 46 876 92 184 6 374 32 759 54 293 24 360 77 545 94 500 1 888 9 526 27 640 64 646 69 973 15 87 55 118 3 663 2 130 42 99 13 644 84 12 67 53 61 225 89 775 76 556 45 670 90 382 40 131 26 498 28 523 86 530 43 550 37 70 48 78 47 735 14 23 88 998 56 97 50 750 10 861 96 540 22 290 8 560 38 907 80 485 79 977 20 558 11 617 17 422 29 46 35 13 60 54 21 18 51 847 36 281 99 729 66 236 85 583 30 933 25 895 81 678 70 691 73 941 23 127 39 916 62 878 59 856 16 546 78 112 82 348 97 509 65 630 74 947 95 395 87 120 93 289 0 412 52 53 33 729 5 802 31 456 18 538 19 682 83 195 98 294
33 187 14 787 22 426 60 741 21 185 85 36 62 535 26 997 43 772 2 550 96 937 74 543 31 543 53 286 19 337 1 426 94 57 9 119 24 616 35 971 32 966 99 547 40 172 64 80 23 284 55 638 92 525 91 273 93 226 79 975 13 14 54 691 28 530 6 651 0 680 66 443 77 232 52 375 16 600 29 811 3 810 48 250 4 496 97 140 63 359 57 678 61 106 50 680 10 628 82 113 72 57 17 106 41 57 44 204 58 410 89 149 51 483 95 15 20 536 76 45 90 850 73 790 59 662 5 38 78 426 83 61 69 36 37 128 81 888 7 651 98 525 88 788 49 674 56 150 27 159 42 109 34 217 39 3 30 169 18 645 68 90 65 872 87 19 15 611 75 287 71 304 47 719 45 862 84 829 70 993 12 125 8 593 46 479 36 502 11 548 80 323 67 751 86 892 25 901 38 825
62 932 16 780 13 457 14 755 38 736 59 188 36 779 72 688 96 248 17 713 95 848 7 158 3 687 47 454 49 995 2 986 91 492 29 114 28 29 82 672 61 919 30 80 79 914 44 392 4 483 78 1000 31 6 93 797 92 333 10 430 1 166 42 963 8 954 9 332 84 243 63 916 55 727 15 625 76 736 88 584 27 898 71 197 6 957 64 447 99 342 90 488 20 661 68 379 5 44 69 558 89 746 0 567 22 252 67 513 24 977 81 702 57 51 32 827 56 695 43 105 12 302 98 573 85 850 25 361 54 69 11 225 37 812 74 501 65 795 60 481 23 26 19 320 21 738 83 211 94 252 52 819 33 595 77 441 58 629 45 219 73 243 97 681 50 601 75 134 48 593 18 342 39 774 51 127 40 116 46 88 34 563 70 683 87 369 86 583 26 718 66 615 80 161 41 407 53 850 35 832
85 569 7 496 80 245 92 663 47 556 89 437 91 503 97 55 2 947 33 303 55 198 58 204 45 621 26 134 61 63 3 106 66 433 52 83 39 703 20 815 32 168 56 629 28 79 54 254 15 40 6 846 77 678 82 553 48 42 64 849 51 272 11 426 65 701 50 98 14 108 59 630 42 60 86 673 4 492 87 510 63 82 76 533 8 213 75 876 78 430 27 250 53 511 60 46 34 313 30 102 5 982 83 106 73 84 46 693 98 14 35 175 17 951 49 887 21 493 41 435 16 796 38 315 13 571 93 806 37 194 1 651 90 517 95 762 36 38 0 603 79 782 23 814 68 683 29 647 40 862 25 62 69 42 71 952 31 93 57 224 9 133 81 18 22 872 18 693 67 413 99 205 19 628 12 521 84 795 43 454 88 593 70 521 94 155 74 10 24 325 72 401 62 621 96 486 44 970 10 512
18 950 62 734 96 305 85 32 50 59 33 200 10 637 40 381 95 717 78 660 6 701 64 866 47 912 87 795 59 817 93 522 46 685 26 176 2 446 31 618 77 872 91 735 74 708 19 904 63 468 68 649 99 876 12 511 56 881 81 329 17 767 54 883 98 808 28 686 3 26 73 731 14 893 4 405 45 534 51 984 24 803 41 699 69 851 83 712 55 358 39 444 57 85 21 567 16 306 44 27 25 95 60 603 89 905 32 358 72 75 84 483 9 121 67 132 97 219 42 947 34 627 48 22 38 914 66 958 49 896 29 288 65 524 86 553 7 638 94 667 37 4 70 800 36 840 79 144 5 404 88 191 27 716 43 762 0 223 53 983 11 334 90 161 61 851 80 851 15 874 30 983 82 74 75 318 71 599 23 976 1 415 35 155 8 399 13 555 52 157 22 271 76 538 92 615 58 603 20 639
96 962 73 580 2 316 66 218 19 505 14 544 18 595 36 947 93 238 38 498 47 548 51 670 68 215 87 734 13 654 21 124 79 536 45 509 65 820 23 365 88 362 54 233 92 459 39 1000 5 479 44 482 40 677 9 58 53 186 7 600 15 820 84 865 64 131 46 557 98 258 52 331 70 48 89 486 6 781 99 584 29 175 58 382 50 80 11 504 80 863 76 455 78 716 83 179 32 255 25 526 30 735 42 812 95 710 69 409 26 19 48 289 63 650 12 424 8 614 17 57 28 724 77 582 24 977 67 674 33 232 61 970 43 842 81 654 71 42 82 742 74 565 37 577 75 452 85 595 0 935 41 746 27 700 57 335 59 306 1 107 34 746 49 948 4 541 62 519 10 344 60 286 55 99 90 352 22 658 86 665 20 596 3 202 35 276 72 965 16 656 31 975 97 539 94 159 56 703 91 663
22 803 7 445 36 342 50 883 69 800 72 557 97 277 12 766 47 97 1 827 0 532 90 178 41 910 60 269 58 874 29 171 74 738 59 436 75 752 87 769 10 51 96 825 20 754 5 143 80 398 93 690 68 709 57 795 67 432 82 16 9 967 61 210 25 824 4 822 6 751 45 177 33 280 54 96 85 373 2 234 21 305 16 557 17 188 28 305 48 686 62 867 91 860 18 50 89 865 65 286 39 476 32 298 98 674 40 988 81 93 66 318 38 663 76 936 88 266 46 131 15 836 51 489 34 748 23 699 71 347 94 982 99 9 78 793 52 319 26 832 11 804 63 225 79 914 42 100 14 664 73 191 31 55 84 467 70 886 53 786 37 138 30 480 56 502 92 741 49 763 19 254 24 289 44 962 3 217 55 460 95 941 83 907 77 883 27 549 43 954 64 494 8 785 13 664 35 874 86 524
66 618 1 401 55 590 32 71 83 375 94 282 26 907 70 678 36 836 84 122 75 755 63 814 91 399 59 135 25 31 44 86 49 817 72 987 73 490 61 903 24 17 65 105 71 425 58 998 67 176 60 138 28 247 18 440 8 335 7 208 23 245 13 193 31 444 15 951 20 655 43 784 79 764 57 403 69 745 0 963 96 210 14 930 92 96 2 178 76 381 45 854 40 501 10 67 81 776 9 950 53 68 16 601 38 51 95 947 86 635 90 145 4 95 29 571 3 645 80 612 64 431 17 619 37 271 22 74 97 90 34 549 78 674 74 401 56 21 11 419 87 679 99 953 62 980 30 823 5 33 21 515 85 561 54 178 27 803 89 150 35 101 19 381 93 498 51 725 77 700 88 911 98 901 41 96 50 702 82 867 42 482 48 477 47 519 68 901 39 810 46 436 33 903 52 145 6 444 12 956
3 549 16 791 18 615 89 957 45 391 57 775 61 113 40 779 99 533 76 438 74 981 10 843 50 732 46 594 31 953 0 973 4 550 82 776 59 765 2 471 62 454 63 711 24 112 47 290 65 729 91 952 35 100 67 298 20 944 87 325 15 745 69 143 6 466 78 59 75 784 29 283 97 911 70 677 94 21 64 880 21 735 33 158 49 784 7 135 77 784 73 699 96 613 98 383 52 366 44 603 5 111 56 913 34 925 25 811 72 915 12 348 1 803 9 514 39 664 88 833 14 625 32 222 19 429 51 893 71 559 42 618 60 587 8 462 54 159 48 869 53 322 28 388 55 681 26 159 85 39 22 302 83 830 30 266 66 154 80 174 17 905 90 787 27 141 79 834 38 639 41 596 58 409 92 624 86 863 36 839 93 3 37 453 43 45 84 736 13 540 68 530 81 488 11 280 23 582 95 627
22 691 91 338 99 745 41 285 26 609 76 444 38 886 83 148 56 81 69 924 75 491 86 190 16 545 66 108 97 629 9 112 37 71 84 716 11 52 60 314 67 915 7 466 20 840 25 185 63 944 58 32 40 9 93 666 61 937 72 682 35 860 95 438 74 96 17 106 53 513 27 782 49 226 68 202 44 297 62 852 50 822 24 965 73 461 45 475 3 588 18 835 13 74 15 245 21 426 28 831 19 649 30 271 23 65 33 391 51 131 80 34 4 831 88 408 10 201 0 553 90 230 81 475 1 89 71 234 31 482 47 391 55 141 96 348 98 271 36 700 34 877 5 715 94 968 39 649 59 52 89 498 65 124 79 931 87 841 82 765 52 571 46 907 12 668 70 490 92 823 42 435 57 520 29 332 43 78 14 317 6 216 54 588 85 435 48 127 8 962 77 796 32 684 2 262 78 800 64 585
83 838 26 662 79 61 64 805 32 340 11 748 33 164 90 453 15 647 14 617 82 372 94 462 10 399 78 731 43 633 63 775 49 248 58 73 40 92 45 19 74 896 42 122 25 98 20 621 30 876 56 635 76 817 99 496 57 218 8 772 24 239 38 482 59 34 16 229 21 61 71 149 27 373 67 730 86 89 98 162 12 807 80 792 51 865 6 498 35 290 84 651 23 195 3 34 19 288 81 469 13 442 34 970 97 337 18 765 69 746 53 610 44 653 66 714 70 748 39 129 22 193 54 163 75 70 29 756 48 630 28 820 68 746 52 536 36 472 95 775 88 406 50 916 46 858 91 700 60 484 73 885 31 166 77 590 92 39 62 583 1 138 2 844 61 638 85 901 72 415 4 985 9 789 89 886 5 290 87 145 93 639 0 364 41 21 96 272 7 968 65 618 17 944 47 936 55 151 37 745
92 393 73 430 45 544 31 343 52 779 80 754 28 623 94 485 78 138 93 114 43 481 7 971 65 508 15 410 57 148 70 970 88 187 27 633 59 920 67 117 72 376 6 891 16 853 83 53 53 793 75 703 82 483 95 640 29 939 74 732 58 152 4 501 81 267 1 565 86 275 25 95 11 901 99 117 18 16 90 76 49 544 34 585 85 293 8 88 51 961 77 217 37 545 79 651 62 195 47 899 76 964 56 723 91 457 17 892 66 338 35 567 14 754 42 787 20 865 98 578 13 731 46 493 84 65 40 912 5 714 23 494 22 3 87 88 89 222 36 634 63 50 19 422 44 828 68 376 38 942 64 340 2 389 10 816 97 160 71 964 12 635 21 321 61 536 96 501 39 578 41 945 9 970 26 759 55 971 0 786 54 343 33 924 24 612 30 973 48 887 32 110 50 427 3 518 69 396 60 863
4 393 74 572 69 409 42 761 31 411 33 467 51 874 68 986 91 340 25 464 54 181 32 979 57 343 75 960 24 878 87 885 95 295 38 294 21 945 36 665 85 89 60 999 65 640 16 27 77 305 20 363 52 629 41 842 92 362 97 466 48 977 46 366 82 218 35 952 70 338 62 462 94 313 50 983 63 147 81 302 30 122 19 215 34 517 90 954 9 409 2 525 64 419 93 833 47 349 1 845 84 132 55 352 67 703 12 285 3 122 80 217 78 320 6 408 71 647 17 265 26 994 40 460 43 783 49 635 61 124 88 209 18 224 99 644 15 553 28 989 79 710 10 380 66 338 0 849 27 451 23 525 37 72 14 242 89 523 7 100 86 390 29 932 59 934 22 977 45 762 11 146 53 127 5 860 76 68 8 146 39 250 96 926 56 887 98 345 13 738 72 65 83 789 44 627 73 215 58 541
38 8 31 828 61 550 49 168 4 922 39 968 87 659 70 714 58 526 20 876 34 930 72 210 92 607 32 567 11 411 17 408 67 462 81 96 55 804 41 183 12 25 74 757 0 168 22 766 15 511 80 573 44 557 8 468 52 32 46 51 40 692 48 478 95 97 19 183 91 961 27 967 76 61 16 715 78 186 21 842 98 903 51 767 37 596 29 103 97 813 10 593 24 616 96 816 5 406 1 124 14 317 42 846 54 235 47 244 73 735 85 493 90 291 56 564 7 670 18 17 43 273 57 940 83 417 99 547 13 520 75 722 60 497 64 164 50 31 89 931 84 850 79 468 26 992 66 438 30 204 35 303 65 610 62 166 63 480 94 190 69 558 28 218 23 846 82 590 93 462 71 835 36 739 68 30 3 993 6 713 45 87 53 842 59 908 33 482 88 124 25 47 77 587 9 848 86 587 2 370
31 461 70 190 47 729 84 810 11 4 83 287 74 727 79 471 30 435 6 187 93 511 63 757 64 515 10 846 54 778 71 81 25 78 2 559 90 798 60 750 52 149 27 634 41 925 18 5 45 189 51 810 44 497 48 175 8 531 32 319 67 891 17 151 55 441 21 792 19 235 13 825 96 200 94 5 15 785 38 530 12 493 39 523 49 674 98 794 34 217 85 692 78 582 0 269 97 80 9 299 53 326 37 313 69 458 16 986 29 468 42 820 14 784 80 568 20 698 91 118 4 783 28 305 26 660 5 799 87 704 50 99 61 394 77 797 65 504 7 859 36 982 66 715 43 634 68 315 76 628 88 825 1 979 82 808 62 222 22 748 24 78 33 395 72 751 3 347 46 189 95 948 99 415 23 965 40 81 81 934 89 357 35 514 75 457 86 692 73 908 59 108 92 310 56 966 57 732 58 385
25 807 57 471 36 225 42 720 59 600 14 941 27 841 33 670 85 557 94 206 46 14 48 340 55 997 41 412 18 155 30 495 82 714 6 173 22 787 51 475 19 580 93 410 84 982 49 252 81 669 16 170 5 53 92 147 13 215 83 490 79 812 76 194 63 306 77 499 44 319 40 940 50 610 1 256 88 949 0 940 86 404 56 626 24 449 90 216 3 225 37 986 64 184 4 841 75 59 98 490 58 69 89 282 23 973 12 536 99 647 20 539 47 856 29 88 72 196 2 25 38 759 66 757 69 327 8 443 32 596 71 716 34 356 67 524 17 851 53 478 52 228 91 160 28 84 95 799 54 445 35 700 39 526 61 23 15 65 9 647 96 231 26 85 97 542 31 55 45 312 21 243 11 246 87 873 68 373 7 578 62 924 60 593 80 867 78 723 65 735 74 458 70 41 73 398 10 916 43 874
60 377 32 115 42 835 31 797 68 880 46 75 70 36 15 861 37 409 54 506 33 434 71 387 77 728 52 571 81 869 16 52 7 625 76 679 25 822 6 411 89 809 21 844 20 875 97 967 8 981 24 22 45 674 98 16 19 831 43 749 58 418 30 252 86 246 62 899 64 46 12 32 4 141 56 1000 3 91 99 421 55 252 75 988 93 912 17 233 41 594 84 512 36 317 59 695 48 509 69 369 23 467 47 604 51 56 2 378 39 291 83 167 90 546 9 877 38 747 27 764 5 895 18 645 91 692 22 940 34 320 78 579 87 855 65 973 53 478 26 804 1 397 10 634 61 892 85 187 28 142 35 783 95 962 67 960 66 177 63 555 11 870 44 844 80 602 82 89 49 965 57 744 96 393 40 685 74 94 73 265 94 383 29 184 72 704 92 410 88 340 13 344 0 762 14 543 50 340 79 552
98 632 1 705 99 544 24 303 46 670 6 730 75 104 83 447 87 604 18 455 62 78 71 708 0 297 19 317 85 462 43 870 4 652 64 233 61 633 77 765 58 414 56 312 2 593 65 633 12 83 11 912 21 567 28 467 72 840 73 945 22 840 26 332 54 430 49 252 25 822 84 120 57 524 82 750 32 186 34 925 78 19 52 496 33 240 40 398 90 690 88 767 69 619 60 327 51 34 45 275 80 111 17 260 68 380 35 774 91 981 96 234 37 159 47 691 89 504 70 506 36 621 3 264 66 975 95 237 86 653 55 841 97 148 8 561 13 555 29 306 50 529 48 695 31 603 41 609 23 978 63 469 74 350 81 14 44 117 59 55 30 827 7 992 20 638 16 661 5 406 67 846 53 415 92 297 10 669 79 54 9 461 14 639 42 135 27 53 38 246 94 9 76 864 39 780 93 190 15 334
9 40 14 395 0 128 22 631 96 297 3 749 55 449 62 462 4 735 95 431 27 993 8 290 78 258 23 758 18 91 47 891 36 718 13 76 61 780 58 775 92 812 87 967 68 504 42 935 7 73 26 894 43 279 80 706 29 628 6 17 19 399 45 851 15 317 49 564 54 507 97 649 85 241 32 951 98 586 52 531 40 738 67 413 83 298 34 518 46 651 33 671 10 986 31 332 72 962 1 541 77 911 90 259 53 998 51 680 16 22 39 175 57 791 94 431 66 145 2 645 71 156 30 467 65 181 82 789 89 800 88 409 44 911 48 74 60 94 35 748 64 974 38 514 41 220 91 197 76 508 56 437 74 836 21 368 25 287 81 308 59 996 12 124 75 964 63 111 50 895 79 438 93 675 24 586 17 133 11 539 99 13 28 253 37 877 70 360 5 794 20 375 69 539 84 495 73 951 86 374
80 901 68 809 86 44 22 630 39 55 90 842 44 252 96 692 25 142 45 237 58 917 77 101 94 2 29 765 0 392 74 784 4 92 24 462 1 210 55 460 19 623 2 758 53 649 91 839 10 843 31 771 64 339 42 525 95 212 43 337 54 183 28 33 73 841 98 824 99 431 63 35 93 209 40 912 34 13 17 958 56 864 37 258 9 674 57 436 23 318 18 165 60 277 97 177 87 169 83 890 13 433 41 385 46 945 8 92 35 432 26 927 71 521 32 47 62 995 75 539 48 325 81 276 49 787 27 86 84 119 3 678 89 890 85 141 11 500 30 860 82 43 36 920 14 539 59 771 5 544 65 782 50 238 70 48 12 114 72 279 76 969 88 583 21 386 79 285 67 439 20 482 6 430 52 208 7 91 16 794 38 232 51 405 78 292 92 3 66 176 15 90 33 330 69 511 47 802 61 657
4 806 6 161 71 418 95 478 60 590 52 940 27 612 38 934 42 237 35 992 67 48 62 446 75 872 79 9 9 930 70 501 65 237 63 420 61 728 72 231 11 815 0 614 97 916 36 423 89 444 19 978 85 1 41 457 25 783 33 359 94 35 10 337 12 417 39 972 16 487 14 27 73 187 53 777 74 833 30 552 96 158 50 11 84 517 90 17 20 155 34 692 43 181 68 324 47 63 86 517 76 320 7 424 37 86 3 768 93 100 87 918 83 673 88 558 17 498 15 518 32 777 66 858 91 232 81 107 23 555 18 608 48 277 49 84 45 174 99 286 13 989 2 88 31 191 40 805 24 587 46 277 59 518 1 859 92 214 5 93 26 561 57 753 58 620 54 670 55 102 82 364 56 708 44 677 28 310 98 602 77 176 29 310 78 949 21 947 8 407 22 186 51 262 80 714 69 944 64 629
23 284 89 870 49 210 51 722 19 331 7 57 83 321 92 934 66 532 60 948 35 762 37 638 41 919 99 973 98 8 31 982 50 83 27 446 13 247 88 943 55 633 80 443 56 838 3 196 8 575 78 864 18 418 6 234 72 752 97 660 20 605 32 385 62 472 30 735 12 277 70 171 28 862 67 171 48 448 68 703 14 426 87 489 40 117 43 866 54 981 53 524 65 271 2 92 71 104 26 394 38 371 76 562 81 661 1 148 46 656 42 341 69 994 57 555 96 462 4 727 16 372 85 301 94 894 61 229 11 183 33 915 91 954 47 429 5 507 24 176 10 350 74 877 90 971 58 968 79 363 39 222 93 583 29 978 64 461 86 827 52 618 17 868 15 106 44 490 9 526 84 90 73 578 45 77 34 826 77 314 36 982 0 69 75 77 25 398 21 689 95 829 59 621 22 823 82 36 63 462
55 192 89 475 99 942 65 12 38 524 54 171 27 832 86 828 68 26 23 812 78 806 9 536 50 748 52 936 51 809 87 513 98 543 3 583 63 729 66 288 96 364 7 71 33 592 30 345 5 585 6 78 90 258 1 412 77 485 17 775 72 328 28 289 34 344 11 49 92 452 83 583 15 704 61 344 56 943 94 146 59 248 39 701 70 94 73 943 88 331 36 873 35 155 81 524 40 390 16 466 44 792 64 225 75 924 79 687 71 230 91 621 43 323 74 62 4 276 20 823 48 939 2 567 45 498 26 778 49 751 19 53 97 277 0 595 58 876 53 833 31 677 41 722 76 310 22 594 80 650 24 163 67 98 69 557 42 22 85 112 47 686 25 684 21 851 14 877 84 557 57 294 62 869 93 375 12 303 32 692 82 626 29 353 37 932 60 739 13 454 18 909 10 145 8 739 46 796 95 804
19 787 30 3 78 430 45 162 55 633 62 582 2 77 17 449 49 702 67 934 1 460 99 592 11 203 92 11 96 159 5 399 70 315 8 760 56 809 29 226 82 608 39 803 65 659 34 344 73 396 15 55 7 304 64 670 32 394 31 648 57 549 24 61 61 546 71 530 25 150 51 373 20 315 38 958 59 468 60 684 44 842 6 273 66 690 94 176 36 553 88 531 68 303 43 524 76 988 13 745 47 222 77 442 98 340 27 72 21 576 95 894 26 502 75 95 87 667 79 962 3 294 40 375 18 908 16 699 91 997 69 370 84 153 52 439 22 681 90 477 85 617 97 370 93 403 37 955 35 116 80 820 53 612 23 247 81 599 28 88 58 497 50 101 12 287 48 107 89 286 74 590 33 343 83 119 4 743 72 119 41 149 0 484 9 97 10 245 14 54 54 610 63 302 46 351 42 570 86 533
75 720 98 935 32 538 63 5 12 101 76 630 92 782 23 504 69 184 35 875 79 347 30 998 70 553 18 160 42 465 8 354 77 346 10 426 16 19 54 872 14 474 64 618 5 808 1 983 73 583 43 501 51 206 93 493 80 116 52 140 17 126 21 633 45 410 39 825 84 146 62 905 3 211 89 927 72 315 95 304 71 121 59 588 36 16 44 100 40 661 86 550 22 584 20 257 11 572 55 599 27 608 90 413 47 988 57 102 50 808 81 81 26 36 96 291 67 808 4 969 19 713 28 655 87 953 83 49 97 173 46 542 34 358 56 531 91 145 24 282 66 16 48 841 9 779 74 53 49 9 15 699 85 564 7 66 53 840 58 854 6 832 94 449 41 987 29 434 78 232 33 789 31 459 61 566 25 764 68 340 82 265 88 393 13 305 65 914 60 734 99 392 2 259 0 618 38 433 37 727
93 476 43 851 76 265 15 758 85 187 89 426 90 642 40 826 97 567 33 18 86 77 63 116 57 978 38 533 95 695 16 146 51 467 10 893 74 203 48 264 6 59 59 947 75 980 39 595 98 618 79 859 11 427 47 946 52 98 3 26 28 543 42 345 8 328 37 606 87 946 55 99 94 419 26 288 41 999 14 203 49 245 88 920 4 274 73 343 32 230 62 38 25 160 46 370 36 624 82 696 50 766 24 924 9 702 61 733 20 357 69 720 83 565 58 556 66 10 0 11 54 932 99 338 81 884 45 20 18 512 23 214 68 375 92 252 44 336 53 827 60 477 64 658 78 200 31 665 35 908 34 275 71 824 7 488 56 843 2 333 1 548 91 275 22 893 72 79 77 775 30 949 84 584 17 135 67 456 65 610 80 688 27 63 13 527 19 548 29 13 12 629 96 977 21 401 70 299 5 141
27 118 12 669 77 431 21 901 38 732 13 802 39 743 3 860 49 284 4 24 30 882 66 712 65 882 0 370 56 439 42 676 10 155 69 111 33 602 28 650 61 279 74 242 91 489 72 58 9 813 45 95 19 188 51 599 81 350 84 89 54 403 76 42 80 33 37 373 32 993 90 726 7 630 86 525 34 862 44 447 2 143 17 562 8 3 87 551 79 655 18 193 20 375 63 527 89 662 64 920 58 94 22 46 40 453 57 230 31 832 43 905 15 140 68 844 82 664 41 663 16 148 53 380 71 883 78 536 59 22 60 388 83 864 1 833 55 153 24 727 97 359 25 631 93 987 23 824 62 458 73 958 67 103 98 332 96 808 52 580 35 997 75 963 92 144 26 575 36 207 11 347 47 499 5 911 14 279 70 449 85 498 94 593 29 486 95 548 50 822 88 897 48 383 99 800 46 751 6 892
84 498 77 332 9 852 28 879 46 13 44 425 40 409 53 792 50 373 73 815 70 751 26 823 21 282 38 413 15 309 83 344 60 880 35 116 39 748 23 216 82 978 42 25 14 376 41 840 2 993 8 46 11 50 76 163 31 985 45 836 98 490 99 505 96 805 24 759 56 962 65 813 85 849 4 590 0 934 34 18 51 397 94 989 89 240 32 84 19 634 71 41 48 664 68 262 13 149 1 431 6 360 88 848 29 808 17 729 92 189 5 570 16 576 47 470 58 737 87 393 74 113 91 557 7 278 63 612 90 293 20 142 52 21 37 853 62 643 97 461 25 348 43 399 75 180 57 28 33 150 30 688 66 154 27 99 72 437 95 988 36 121 61 423 10 714 81 651 55 543 22 180 54 213 78 424 79 448 86 656 59 128 67 495 93 889 64 614 3 413 69 723 18 942 12 260 80 976 49 929
32 256 94 330 65 392 79 324 90 550 20 6 92 775 85 246 41 588 57 592 38 672 98 743 18 113 0 783 37 792 47 357 96 898 24 615 10 517 40 97 13 356 45 80 25 771 77 713 75 47 8 668 16 269 31 704 83 302 35 988 97 297 4 918 6 826 68 575 27 964 89 805 54 30 64 737 55 925 33 545 19 902 70 284 49 198 84 51 69 944 3 581 42 268 60 419 44 101 88 293 43 608 80 687 82 313 72 218 11 61 71 972 87 157 28 562 93 306 26 407 52 894 22 116 81 770 95 433 5 910 53 587 36 494 56 365 66 937 21 287 14 669 48 151 73 794 91 393 74 18 29 355 7 155 99 987 86 531 17 871 63 756 12 634 50 258 78 455 61 994 9 450 59 164 76 771 51 25 62 524 1 534 58 430 34 236 46 910 39 432 67 629 2 305 30 743 15 618 23 993
39 722 46 13 35 539 61 172 63 254 55 621 13 672 14 796 28 854 17 447 29 385 92 535 0 955 81 963 96 327 57 308 38 468 72 36 87 18 64 105 44 781 54 239 59 159 82 959 19 28 6 167 15 502 22 22 31 773 62 793 67 898 66 205 53 62 43 759 78 906 18 962 3 412 85 860 58 244 21 746 41 76 42 699 73 673 9 782 86 798 7 628 88 540 47 203 4 411 68 691 89 188 98 884 10 495 45 702 36 368 48 798 1 193 60 900 20 970 71 544 30 296 90 349 75 692 56 652 50 488 2 681 99 943 83 774 34 954 26 401 49 875 97 209 74 833 80 356 65 761 23 640 70 808 27 615 79 244 76 520 12 890 37 181 95 149 25 199 24 425 11 430 33 766 5 368 51 984 77 967 94 254 40 327 91 276 8 69 32 275 16 843 93 653 52 887 84 158 69 861
58 546 32 608 19 272 59 388 92 674 22 926 53 411 90 58 73 55 95 418 94 307 3 886 41 693 18 396 0 363 71 22 40 609 96 506 81 83 60 769 50 452 64 293 62 167 8 783 89 327 42 968 93 188 80 166 49 600 63 349 79 699 98 170 29 698 75 494 33 192 85 599 37 523 57 93 39 228 55 374 2 631 99 281 83 126 11 442 13 577 4 861 20 432 17 702 54 274 77 798 72 53 47 581 88 170 91 969 9 233 87 637 97 435 5 343 34 9 38 320 74 966 66 335 68 234 10 625 67 933 35 574 82 989 70 816 61 735 21 389 12 199 56 786 26 610 7 694 36 863 43 664 28 890 69 596 23 49 86 361 46 287 44 847 16 448 27 727 1 78 31 297 14 136 76 971 15 694 65 712 24 56 78 350 48 482 51 56 25 414 30 982 6 574 84 109 52 421 45 609
82 491 67 473 91 154 69 369 28 189 6 632 55 173 27 403 63 395 23 422 1 842 64 917 14 902 95 920 54 982 75 428 11 818 62 176 9 7 29 287 8 243 20 87 85 693 51 140 47 113 83 894 33 452 21 341 77 779 68 269 98 347 94 615 16 346 15 919 22 671 97 206 59 708 5 264 90 89 50 896 93 953 7 29 70 486 48 997 43 898 24 206 39 741 45 159 76 669 72 914 65 179 18 444 12 421 19 359 53 970 60 509 0 143 58 835 88 40 31 347 61 7 96 213 32 36 57 45 89 472 49 786 87 387 74 856 40 683 99 996 36 337 86 691 42 639 25 421 71 427 37 181 73 711 10 60 52 760 78 758 44 249 41 146 26 16 17 391 38 546 79 204 2 589 81 310 46 543 80 381 34 270 66 450 13 686 56 671 35 779 84 480 92 59 30 701 3 978 4 192
15 134 95 408 8 288 41 599 75 354 66 732 33 267 62 329 40 385 51 447 99 780 80 714 18 954 34 525 52 282 55 186 44 541 1 811 26 777 27 347 17 405 81 182 70 602 48 640 90 132 11 575 25 700 79 708 84 636 22 197 86 480 85 75 59 513 64 863 32 386 35 105 13 941 94 333 19 363 10 989 69 915 36 729 68 563 42 250 29 861 74 464 16 276 54 106 37 433 53 943 78 602 76 831 98 486 39 683 82 239 77 104 5 604 14 185 67 875 83 732 87 442 50 495 57 232 45 46 3 153 56 901 30 227 7 149 0 557 58 620 71 847 61 950 91 123 65 953 47 683 12 648 4 70 20 405 46 396 28 156 49 876 89 588 24 93 23 255 9 870 96 848 2 202 31 302 97 268 92 490 6 53 38 293 60 238 93 77 72 807 43 355 88 736 73 71 21 696 63 830
41 957 51 332 2 386 31 110 57 156 56 640 3 520 43 369 91 576 53 633 95 588 84 251 33 769 24 15 82 381 66 615 85 560 77 889 69 695 93 270 40 935 42 238 97 276 99 146 58 63 25 940 37 969 5 160 87 643 39 656 7 628 59 673 61 458 52 11 72 137 92 851 62 282 89 564 34 780 9 648 26 104 81 128 38 864 8 51 94 852 15 636 16 286 48 346 67 672 10 434 60 930 36 36 14 65 6 463 86 463 4 857 54 655 96 168 32 970 49 160 30 895 78 140 35 548 74 569 63 855 45 171 20 432 64 128 19 313 29 737 71 69 98 2 76 889 73 310 70 894 11 632 90 161 47 925 1 349 50 205 65 851 55 103 68 598 22 917 27 662 80 300 79 175 88 52 44 106 23 125 75 413 13 992 17 630 0 864 18 914 21 523 83 681 28 729 12 251 46 897
10 205 5 834 6 254 34 275 68 127 65 255 78 297 94 102 84 99 28 280 52 596 21 563 46 565 81 652 61 96 83 572 54 202 59 462 25 170 75 839 69 677 19 791 66 976 56 882 70 117 85 936 77 980 48 835 79 180 37 145 36 894 96 787 99 994 40 675 53 11 15 591 18 192 67 375 86 372 44 945 50 24 41 913 32 634 22 58 57 289 62 396 91 396 63 348 11 921 89 243 49 971 51 984 39 644 71 953 30 821 2 243 87 185 16 758 3 637 38 437 9 139 80 759 26 620 93 392 74 132 31 249 4 817 47 201 29 101 7 161 76 644 72 366 13 91 58 755 43 296 42 244 14 852 17 445 12 262 1 627 82 247 73 959 95 270 23 648 90 962 92 193 60 985 45 120 97 772 8 873 88 266 0 908 27 162 35 143 64 490 55 5 98 471 20 679 33 987 24 941
90 5 76 43 21 668 48 824 6 320 30 514 8 683 81 549 67 497 89 561 91 986 33 157 51 369 15 660 75 64 12 846 53 371 93 482 55 863 29 908 43 132 88 578 98 942 86 645 44 262 9 461 37 452 78 783 35 168 11 257 41 237 50 769 64 377 71 303 3 362 39 403 19 923 14 443 38 168 34 50 42 701 49 782 82 299 61 796 1 353 0 121 28 796 83 860 65 148 2 519 5 853 57 595 84 275 87 759 60 349 7 411 17 299 97 437 66 590 52 345 16 289 85 196 63 164 20 127 32 824 92 59 26 760 79 19 31 496 68 385 94 259 96 727 23 44 22 774 10 806 4 789 72 164 59 391 25 926 45 855 99 1 56 629 80 501 74 737 69 127 27 971 18 515 58 804 73 980 13 515 70 436 40 111 54 879 46 612 62 482 36 172 77 948 47 521 24 19 95 276
85 123 2 521 55 310 50 360 86 496 41 894 74 943 34 445 22 526 69 324 67 706 42 683 87 485 7 97 9 108 47 602 25 979 92 67 53 141 61 281 26 6 49 202 70 905 27 957 68 134 37 523 98 133 56 587 21 825 48 38 58 71 31 514 10 49 16 518 91 983 28 440 59 528 52 930 81 922 80 919 8 571 29 204 97 717 43 171 51 636 73 525 64 246 18 107 4 242 24 970 76 45 17 521 0 828 23 552 30 722 89 128 94 330 82 976 6 369 95 73 13 900 83 830 65 816 54 226 71 908 78 380 39 137 96 372 11 326 35 598 32 386 14 719 40 448 45 226 3 850 99 684 63 180 75 118 79 670 90 158 66 562 5 117 1 26 57 278 20 258 84 599 93 395 19 466 38 568 33 44 62 776 88 442 46 480 36 373 15 505 60 590 44 585 72 56 12 48 77 263
90 246 46 430 37 644 51 889 26 415 17 258 38 293 11 905 98 118 33 744 73 98 53 201 20 166 28 271 65 125 19 629 5 46 80 572 70 400 32 329 54 266 79 741 2 992 68 665 74 602 60 199 75 127 42 28 23 516 31 797 84 193 40 670 39 213 49 358 57 893 27 561 71 381 93 336 99 835 14 615 30 441 76 863 92 540 12 167 56 985 96 652 58 444 45 425 89 777 61 300 91 140 13 744 18 421 64 326 47 276 22 419 35 198 24 512 86 982 95 111 67 969 81 279 78 703 85 509 63 751 34 337 52 86 15 315 77 503 59 610 1 238 36 746 41 446 7 294 72 41 87 164 25 257 94 89 97 938 29 719 82 570 21 865 6 356 83 843 66 614 48 108 3 497 55 524 62 335 69 812 50 850 44 547 0 941 43 419 88 798 8 159 9 727 16 77 10 622 4 596
4 351 72 33 53 812 44 430 15 356 21 851 5 212 61 148 79 353 26 665 16 107 24 699 30 842 89 96 74 308 2 78 35 943 64 538 37 274 45 695 39 409 23 38 31 407 50 413 12 154 67 597 90 482 96 681 81 505 11 396 19 607 66 599 38 259 34 147 82 993 27 382 14 837 92 809 13 451 48 755 6 629 73 913 1 452 65 1 43 304 18 133 76 168 10 285 91 494 41 77 58 219 25 377 29 650 22 76 88 120 51 975 8 437 80 576 75 976 28 95 17 90 98 396 52 830 47 31 0 581 70 547 9 472 57 927 7 109 95 835 83 728 86 582 60 152 99 796 59 872 85 292 62 894 87 68 68 611 3 956 63 781 42 368 78 648 71 997 84 683 77 368 56 322 93 63 33 499 49 704 32 707 55 845 20 454 36 959 94 599 97 50 40 323 46 974 69 820 54 948
48 969 8 814 18 120 5 976 94 320 32 830 52 763 41 8 37 528 0 944 15 899 54 880 61 194 10 55 89 798 67 193 57 770 84 656 91 129 14 503 23 134 17 529 60 575 20 198 56 912 3 954 22 54 13 308 59 903 40 207 69 996 29 890 34 36 87 887 49 263 62 460 44 536 6 164 79 73 95 771 64 691 74 551 88 746 21 172 45 951 35 207 82 383 25 919 27 339 53 62 73 353 50 277 75 483 26 401 2 1 81 718 85 853 66 529 9 703 30 583 33 711 92 170 39 761 97 981 36 627 11 808 58 192 70 896 93 316 46 809 19 871 4 175 12 755 1 740 55 165 86 788 31 410 7 675 28 90 76 123 99 833 51 711 98 317 63 740 77 311 43 57 16 780 71 971 68 528 80 808 38 485 24 120 83 669 42 604 78 641 65 264 96 962 72 806 47 761 90 400
1 384 80 818 26 168 22 929 75 923 31 482 18 319 21 428 8 589 37 712 12 752 58 250 6 681 93 343 29 443 54 209 65 444 44 279 79 316 71 815 59 774 64 867 39 765 43 660 84 831 87 593 38 311 77 688 7 68 52 237 27 900 76 462 20 784 32 554 98 256 36 828 14 607 23 750 9 646 15 400 99 46 49 873 74 695 83 64 3 462 88 402 5 69 78 206 42 184 91 638 66 237 2 766 72 794 40 574 17 443 94 62 0 631 19 547 10 407 16 761 35 485 73 441 48 590 45 423 68 816 24 333 90 356 13 301 85 540 96 245 95 876 61 860 25 208 47 698 46 538 69 361 86 845 60 532 28 711 55 777 70 869 82 603 63 516 41 6 11 705 34 5 33 290 89 570 57 875 62 865 97 718 51 374 67 778 30 454 53 786 92 496 56 564 81 848 50 14 4 992
82 206 0 481 24 734 53 437 11 222 19 936 38 157 34 128 49 130 14 249 59 79 6 572 84 65 48 505 5 268 3 393 56 663 93 371 26 816 16 300 42 382 91 572 78 847 58 620 83 439 68 216 74 406 94 900 41 728 75 679 43 933 86 656 95 656 20 191 89 888 81 934 21 806 64 230 28 341 12 58 17 504 35 149 67 871 79 893 96 959 39 340 40 281 8 595 90 230 99 878 72 463 4 736 18 12 15 762 36 374 22 943 70 431 61 930 55 916 10 327 88 753 98 52 63 370 97 338 1 463 27 211 29 222 45 474 9 603 32 297 47 964 13 970 23 315 80 867 62 877 31 391 51 618 57 953 7 408 87 410 2 853 50 736 66 60 69 155 25 704 76 606 33 264 52 930 77 999 73 626 54 633 60 797 46 73 85 693 92 499 71 338 30 590 44 609 65 659 37 727
52 9 16 748 42 88 28 254 83 536 93 113 87 962 11 6 7 984 51 699 6 571 33 304 12 806 59 815 30 123 8 519 97 544 41 213 74 287 25 442 98 114 63 274 19 217 96 618 84 493 99 862 92 283 88 627 29 50 56 837 65 68 15 217 45 988 40 868 46 517 14 847 36 226 44 153 47 661 91 103 34 492 73 975 32 976 5 97 38 493 70 741 23 463 58 954 61 191 39 658 50 937 1 619 20 373 49 296 77 800 21 850 43 977 67 834 86 486 71 114 66 942 37 418 22 901 0 306 35 463 90 275 53 814 75 836 13 910 3 24 24 593 64 316 76 489 89 96 85 299 2 515 72 503 62 991 4 430 54 519 95 337 55 914 31 706 57 40 10 699 82 30 26 625 94 170 79 793 48 277 68 80 69 186 81 519 80 14 9 674 18 791 27 704 78 304 60 7 17 119
92 952 80 139 35 649 96 235 99 749 86 987 97 375 28 984 66 24 64 433 10 322 13 26 15 122 73 360 85 204 24 302 27 681 60 593 56 545 31 589 2 202 14 420 76 78 83 161 90 576 94 371 77 942 43 941 93 986 74 316 47 932 91 861 21 123 23 188 63 146 19 678 7 67 11 867 51 263 69 788 68 483 45 503 42 88 0 975 9 446 50 560 38 5 25 153 40 418 3 461 41 84 29 575 18 550 87 946 98 651 39 417 49 390 70 767 12 6 95 607 44 729 71 462 20 913 34 665 79 244 37 408 59 792 54 699 81 735 4 340 61 362 53 636 62 661 32 837 5 731 6 842 48 257 22 423 72 208 17 44 88 819 89 566 26 134 65 324 55 322 67 907 36 732 33 382 30 108 1 460 75 647 82 193 57 785 52 295 46 195 16 360 84 718 8 771 58 494 78 349
37 381 35 651 29 113 15 228 49 801 83 239 38 353 7 416 51 367 10 232 5 546 61 188 84 240 95 232 18 682 16 488 58 483 87 252 85 899 31 501 80 151 40 104 92 162 93 767 32 550 75 189 34 653 46 382 21 549 90 425 91 298 50 57 79 273 14 875 99 122 59 424 57 419 98 457 56 180 26 724 52 484 74 472 6 454 62 437 20 868 41 31 4 582 39 55 78 475 66 16 55 510 73 810 68 362 72 405 76 742 12 13 67 948 23 35 0 908 60 303 17 847 33 653 69 438 45 473 53 879 82 984 54 48 13 227 77 297 42 126 89 137 43 473 3 548 65 394 36 384 71 202 88 971 48 15 81 828 28 574 9 928 97 484 94 1000 63 89 47 818 86 560 11 965 25 751 24 871 22 606 19 658 70 14 1 269 64 365 44 119 96 987 8 355 30 551 2 775 27 722
73 516 44 452 21 276 61 861 84 83 28 210 97 380 2 776 66 130 11 979 37 49 83 991 68 604 49 67 34 78 88 565 98 91 7 829 9 805 35 706 72 27 90 857 27 941 15 815 59 150 16 708 51 297 12 889 75 177 32 211 53 196 85 304 89 395 46 533 91 616 24 356 19 757 39 269 43 598 36 115 74 221 5 289 80 744 60 488 82 357 55 450 57 795 87 771 38 112 30 528 14 648 48 305 58 597 22 129 20 792 17 176 70 259 81 437 33 351 56 729 65 221 25 937 0 322 41 795 64 455 95 430 78 811 26 552 93 718 99 726 6 91 54 78 79 607 71 251 45 439 47 516 67 85 52 692 92 619 29 318 40 902 62 220 31 930 13 152 63 647 8 696 96 128 4 435 10 307 50 173 77 7 23 854 42 707 18 252 76 309 3 972 69 351 1 988 86 383 94 246
66 66 21 202 49 830 12 894 6 268 67 238 89 584 64 943 2 346 84 765 14 866 58 995 29 840 26 31 96 33 63 51 69 654 85 165 51 200 41 365 27 24 77 833 18 195 73 789 71 519 44 609 43 922 7 994 40 309 94 985 62 553 79 691 1 414 65 356 78 404 80 374 92 729 19 415 56 320 45 941 88 558 31 642 72 893 98 430 20 506 9 44 68 783 54 942 15 78 32 970 13 156 8 857 11 390 99 411 95 704 93 616 37 573 10 579 46 851 23 455 53 989 38 106 61 524 48 194 82 452 47 616 39 488 74 595 28 498 52 560 17 395 55 387 22 215 35 406 16 350 4 723 50 954 87 878 75 633 34 797 57 563 33 315 36 416 5 396 81 634 3 56 70 233 60 436 86 913 59 814 0 14 91 408 25 980 90 67 42 302 97 183 83 609 76 291 24 806 30 793
36 786 29 502 59 292 35 355 39 208 80 326 13 444 73 293 9 121 18 411 3 739 62 77 82 266 7 516 15 729 1 194 34 887 72 212 57 940 84 70 40 319 90 215 47 223 50 432 85 773 45 784 96 137 38 742 86 601 14 552 92 106 46 20 53 798 10 941 21 760 93 427 12 172 64 357 11 656 27 753 30 53 97 613 37 9 83 328 74 677 19 242 0 578 54 54 4 450 49 923 89 867 63 297 87 363 16 345 55 776 58 772 61 253 67 644 41 98 75 611 94 185 22 972 17 976 6 903 56 593 28 177 52 844 65 86 51 177 26 143 23 424 79 938 8 834 99 481 24 110 95 628 78 521 70 697 5 751 98 13 33 527 68 913 69 35 88 401 31 314 76 297 48 727 42 472 66 960 43 5 32 101 20 178 44 339 81 986 2 29 77 335 71 576 60 45 91 889 25 632
34 426 45 745 15 983 62 965 33 563 21 139 92 95 55 940 93 683 10 107 84 652 67 947 68 161 66 305 52 360 56 378 78 614 86 378 51 415 5 464 58 697 82 606 57 398 36 768 89 877 99 335 27 220 77 151 74 502 19 943 7 838 13 485 38 786 70 790 61 569 54 854 30 941 91 199 65 576 4 316 6 781 53 454 8 494 17 67 1 533 94 289 80 581 37 264 46 452 16 80 71 269 9 711 24 549 2 154 18 952 29 216 43 257 14 357 25 594 87 796 41 872 39 818 0 134 72 946 44 207 42 371 3 571 23 416 11 820 50 905 69 37 88 592 85 909 31 854 49 288 48 626 32 382 28 604 59 264 22 776 79 240 35 576 98 99 40 474 97 15 81 591 47 568 76 557 83 180 95 859 26 809 60 330 73 730 96 137 20 436 63 513 12 604 90 179 64 608 75 121
37 787 61 869 21 122 15 941 92 773 27 886 59 366 79 156 70 920 62 141 85 563 31 660 63 551 8 437 80 791 2 756 5 963 75 999 90 482 52 597 54 259 14 362 24 39 67 253 64 550 71 290 98 197 44 200 35 765 53 850 38 452 29 810 46 126 84 887 57 282 26 85 58 3 73 818 50 813 4 676 47 224 0 313 43 827 60 882 91 723 17 700 34 429 33 930 81 295 78 311 41 482 51 292 30 241 11 401 45 647 39 952 56 947 36 607 72 277 88 698 95 950 96 565 74 467 55 106 94 866 69 178 32 290 10 78 13 153 99 183 6 312 12 383 87 226 25 69 49 683 97 885 68 930 65 688 76 447 22 840 77 180 18 475 83 547 89 604 40 777 9 249 7 110 20 743 48 995 1 709 28 535 3 707 19 451 82 783 66 762 42 67 86 850 93 764 16 350 23 331
95 877 71 248 31 555 20 656 87 369 51 83 11 241 92 265 34 614 24 885 41 947 17 249 78 777 16 375 5 483 33 826 86 281 57 472 90 87 98 888 30 490 85 232 14 113 46 247 73 440 50 885 45 692 29 369 68 843 96 783 23 354 83 152 76 145 97 82 15 234 82 141 42 682 43 472 39 311 81 874 4 389 44 216 26 28 72 602 8 527 77 903 40 492 56 243 91 139 37 137 22 198 6 717 48 421 9 876 79 37 55 2 28 537 32 426 47 77 62 914 35 713 1 377 27 49 70 1 0 339 94 328 25 370 2 959 59 400 66 400 89 690 3 757 18 785 67 428 13 271 75 775 99 573 84 319 64 266 60 682 7 317 58 433 38 711 69 515 80 424 74 485 54 112 36 129 52 258 19 466 65 882 49 536 10 943 53 564 93 336 21 547 12 742 63 814 88 742 61 541
4 712 82 559 48 982 56 388 2 504 83 182 23 494 46 11 13 988 26 299 37 19 43 171 38 906 55 195 32 119 29 269 96 398 78 743 50 541 95 558 22 239 99 514 42 845 62 391 27 170 90 557 57 11 84 680 36 677 21 225 6 138 40 985 67 462 64 417 30 310 15 749 24 124 94 889 3 887 91 219 63 371 11 550 71 562 76 242 33 413 1 4 77 385 69 528 19 516 80 662 28 778 70 711 49 988 86 837 41 989 12 21 74 973 75 88 87 470 73 150 81 686 45 549 47 635 61 632 35 397 58 169 14 928 20 883 17 187 8 609 85 174 52 379 66 124 97 598 31 146 51 467 54 764 16 727 72 321 44 776 34 981 9 573 68 161 93 351 92 5 65 928 98 251 0 508 53 708 7 689 88 197 60 632 25 172 89 348 59 116 39 878 10 417 79 221 18 118 5 458
87 144 47 403 17 165 90 606 67 219 70 725 52 536 12 163 32 274 98 336 58 803 83 264 76 534 44 26 9 727 75 314 85 950 54 910 57 877 82 432 6 301 37 988 97 283 84 346 77 443 61 812 35 529 33 598 28 31 66 255 4 645 74 54 22 454 48 979 86 986 68 457 45 13 19 609 29 7 25 620 94 339 24 524 51 596 62 957 26 762 18 423 10 160 79 452 72 660 7 988 2 470 27 271 43 57 30 549 80 845 59 832 5 982 13 161 56 902 71 61 40 626 89 189 81 793 1 451 14 723 31 907 78 216 88 56 42 758 49 404 0 61 96 748 39 211 20 942 23 127 92 339 99 398 73 922 41 671 53 378 3 913 34 372 16 794 38 827 93 407 63 192 95 471 91 382 50 595 15 646 65 520 55 446 46 711 21 585 36 245 69 998 11 866 8 81 64 707 60 870
33 241 64 707 98 228 73 590 21 965 8 834 15 113 81 37 82 829 31 125 87 506 95 14 52 162 77 533 45 5 66 224 93 472 51 336 72 157 85 153 78 301 74 559 39 674 40 206 37 338 16 672 10 374 89 33 80 782 43 681 11 728 22 144 86 882 6 194 27 185 25 70 63 375 96 349 68 300 88 200 75 596 71 981 59 835 56 542 32 251 91 288 97 460 76 227 54 923 90 587 13 386 48 243 20 400 2 16 57 872 34 793 92 182 70 286 65 256 49 282 9 5 1 142 50 666 46 737 83 310 61 909 18 552 47 856 3 620 53 539 7 598 30 688 19 342 67 182 38 575 5 797 28 41 14 156 55 178 84 304 17 10 79 451 60 180 99 682 29 472 41 271 23 623 12 706 62 584 44 823 24 39 36 300 94 442 0 636 26 117 35 863 42 97 69 400 58 221 4 280
50 200 79 798 80 210 2 184 96 864 14 764 68 2 56 231 54 486 90 666 72 308 91 3 87 473 29 726 15 565 23 81 18 361 37 389 40 969 22 23 7 595 39 895 46 799 89 467 52 505 41 848 21 886 59 692 8 214 32 151 5 91 75 307 19 927 24 885 17 141 0 957 36 261 42 747 82 823 99 920 66 567 86 48 77 172 65 495 71 285 95 942 70 146 51 28 97 151 63 408 67 364 25 297 92 396 28 922 62 155 45 995 34 334 88 149 85 719 38 860 35 2 61 638 48 152 53 204 69 693 58 721 60 481 4 242 43 778 9 847 47 460 13 316 64 969 6 585 20 96 49 673 57 425 1 256 10 390 84 615 78 606 3 963 98 828 83 191 12 718 16 260 55 208 11 761 27 405 30 295 44 903 93 268 31 968 33 72 94 726 73 630 26 502 81 544 74 364 76 685
26 803 46 876 42 779 83 568 62 14 48 466 86 867 40 805 38 978 94 864 32 591 74 703 69 658 34 635 30 555 54 467 15 229 37 265 66 586 70 39 31 882 56 115 0 879 50 464 53 877 92 843 7 193 19 767 52 814 9 22 5 810 33 936 90 555 77 285 24 632 39 174 97 892 47 590 28 386 76 702 99 316 1 506 81 911 25 502 79 527 23 475 96 463 4 714 3 279 27 60 2 981 29 419 16 945 57 549 44 492 73 396 6 652 61 585 22 935 51 803 21 137 67 877 20 941 12 719 82 638 41 680 60 73 36 268 58 357 63 346 95 600 11 913 18 362 64 146 80 979 49 66 87 665 55 600 78 772 59 255 8 654 91 19 71 629 35 616 45 382 89 903 84 259 17 859 65 938 68 823 72 266 98 236 85 300 14 324 75 987 88 815 43 169 93 119 13 384 10 117
26 151 80 345 36 217 6 129 50 776 27 92 79 214 62 446 22 797 23 556 99 284 67 855 5 702 44 704 78 685 84 818 61 397 9 352 74 552 30 962 43 882 21 130 85 319 35 415 97 433 57 460 88 295 39 340 70 880 56 872 72 315 32 365 16 708 13 591 75 113 66 915 53 388 77 827 33 534 71 534 69 21 2 870 45 301 3 782 52 356 58 936 51 786 7 525 55 218 95 345 10 757 38 228 48 745 94 500 19 138 63 593 8 45 15 427 89 950 47 354 82 390 24 421 0 532 14 737 87 178 11 145 76 813 81 947 73 79 18 621 41 69 96 446 59 126 49 8 83 986 93 71 31 923 17 208 92 320 64 382 29 89 40 920 12 760 28 182 65 562 37 306 46 255 54 397 68 988 1 173 4 290 34 116 25 808 98 275 20 703 90 883 42 492 91 274 86 311 60 685
42 983 65 101 4 336 83 939 63 964 30 302 27 903 61 927 44 896 34 330 80 531 9 743 12 710 62 160 7 44 79 108 0 338 2 464 58 777 76 471 57 923 15 381 90 385 35 263 50 609 94 974 29 26 45 401 75 333 59 750 96 86 91 796 41 536 88 182 82 235 47 791 67 108 86 684 28 769 77 138 32 950 71 971 98 758 52 182 1 709 78 126 8 525 53 346 87 589 60 122 89 238 18 51 17 972 33 551 81 407 92 798 5 622 21 602 38 967 19 469 40 403 85 338 56 275 24 605 51 317 54 317 64 90 93 208 20 368 36 95 99 371 37 627 69 538 74 423 26 198 14 598 22 155 23 69 70 544 10 59 55 174 31 211 43 264 66 949 13 636 84 760 95 958 97 79 16 458 73 443 72 347 49 829 68 857 3 74 6 812 39 219 25 275 11 574 48 224 46 17
31 149 61 3 15 353 4 967 83 504 44 481 93 279 29 339 99 154 21 114 78 880 8 948 32 129 30 689 88 772 67 361 64 432 34 755 5 12 39 539 63 698 57 493 90 154 43 380 91 410 96 329 25 132 18 403 47 621 50 910 3 634 42 422 28 240 94 578 58 463 87 434 33 643 66 687 77 741 89 505 17 255 35 688 6 209 20 432 55 675 23 767 52 557 60 252 69 250 38 324 26 388 79 657 71 113 92 227 54 992 80 63 68 788 73 835 19 15 41 889 86 816 62 511 75 732 53 483 48 83 37 594 74 18 36 207 84 104 7 620 11 76 59 92 81 62 97 11 12 951 40 612 2 40 22 944 98 833 85 505 13 687 0 688 76 250 16 483 9 460 27 59 10 448 51 952 14 834 24 972 46 362 95 600 56 927 72 278 70 594 49 444 82 380 1 903 65 645 45 987
14 858 18 75 79 631 49 672 65 524 23 280 2 319 99 924 93 51 38 385 19 106 11 891 76 388 87 66 48 443 9 46 8 734 25 455 81 208 59 156 66 152 45 129 57 264 10 685 35 967 26 134 96 632 13 565 60 685 28 580 72 260 37 938 53 829 74 538 68 483 63 82 75 27 42 666 36 220 54 107 52 137 29 631 70 229 86 976 22 523 24 847 3 546 27 101 88 572 39 453 78 786 7 816 56 930 0 678 44 789 12 980 71 68 50 477 95 769 21 915 94 764 69 245 89 548 97 399 20 39 47 883 64 788 30 365 98 704 32 14 77 490 4 574 51 317 46 468 80 677 31 20 41 826 92 634 61 659 5 805 67 1 6 71 90 954 17 791 55 884 43 558 1 229 15 984 34 225 73 694 84 226 16 241 33 459 62 159 85 488 40 39 82 345 91 27 58 494 83 597
63 416 10 943 87 38 90 89 94 676 27 437 73 648 57 281 11 404 12 968 17 19 48 498 67 930 89 234 0 438 75 733 83 738 14 293 9 301 91 159 64 234 41 932 32 791 18 763 21 320 43 381 61 588 25 549 26 674 65 103 95 772 44 318 68 885 78 298 45 483 82 87 3 993 52 734 49 384 42 508 13 164 84 315 88 397 79 239 35 563 55 538 20 704 5 974 81 8 40 560 74 512 93 730 66 196 4 533 80 364 39 861 50 277 36 412 51 909 6 63 33 723 71 41 70 867 46 324 59 757 69 521 60 189 34 885 38 153 96 155 54 378 19 234 56 784 86 994 85 109 37 978 62 623 92 819 23 918 30 446 47 546 99 130 53 482 98 880 8 507 16 355 76 156 2 851 24 136 1 655 7 85 72 591 77 219 15 518 31 775 58 235 28 802 29 507 97 144 22 303
92 951 81 848 33 802 24 70 73 354 93 286 75 383 69 4 2 619 13 569 87 745 94 234 96 980 38 775 86 376 59 843 98 530 28 883 22 868 35 673 95 284 55 250 47 162 21 833 39 643 19 769 57 524 97 72 67 626 10 73 34 993 27 176 91 904 11 289 50 700 56 828 83 504 23 846 3 520 4 636 54 210 71 968 66 976 37 636 6 858 63 196 78 396 9 463 84 237 51 522 61 704 64 540 5 876 48 82 82 167 16 826 53 754 58 120 41 990 68 494 20 831 7 89 8 451 31 397 52 231 77 177 36 171 72 216 42 789 15 67 0 410 49 460 99 728 40 244 70 638 12 794 44 688 14 556 32 989 60 650 29 402 65 498 89 532 25 198 88 822 62 859 80 217 85 494 76 98 30 454 18 368 79 105 46 263 90 295 74 394 26 194 17 193 43 798 45 668 1 654
26 389 1 971 58 316 46 936 44 394 16 57 55 278 64 543 37 738 85 748 92 748 60 110 80 346 3 832 31 772 76 693 9 941 17 255 20 123 66 393 77 791 27 439 5 127 39 237 52 5 98 934 41 811 21 178 54 418 93 2 14 931 62 907 90 3 73 593 68 183 47 806 57 220 53 562 96 749 51 943 7 380 83 503 29 391 88 639 2 435 34 856 86 723 61 92 33 757 95 708 0 881 22 118 56 62 38 526 18 967 8 926 59 340 11 794 75 480 12 930 67 876 36 123 48 628 69 945 99 941 45 290 81 337 97 480 32 185 13 445 72 743 23 150 74 898 65 345 78 193 70 395 35 993 94 149 10 494 42 119 6 521 50 750 40 663 19 498 30 755 82 184 43 260 4 720 71 938 79 888 84 984 63 110 49 982 24 635 15 747 28 926 87 646 89 849 91 597 25 962
33 934 56 92 20 943 17 441 73 376 71 743 81 966 39 715 52 255 0 565 57 145 21 347 67 575 76 880 45 282 34 744 80 81 86 594 16 849 79 847 44 290 42 355 8 860 2 865 88 962 9 807 62 283 69 933 58 882 19 163 95 231 77 218 22 798 70 868 32 579 94 338 99 219 27 229 13 322 91 342 36 642 54 835 6 488 37 402 89 938 38 318 78 861 72 93 75 612 11 646 43 924 87 992 82 672 97 599 63 618 14 840 68 485 26 859 64 329 93 58 74 653 66 763 98 524 5 418 60 342 65 697 85 533 41 247 53 285 46 645 48 770 59 662 7 822 24 210 12 918 25 570 28 886 40 309 30 444 83 813 29 1 10 169 4 655 50 950 51 655 90 1 84 892 61 943 15 914 47 699 1 625 49 897 3 723 96 213 31 639 23 878 35 234 18 688 92 506 55 835
55 715 23 901 69 745 16 576 97 149 68 224 98 681 52 518 20 759 63 824 39 236 2 588 31 588 83 807 40 967 33 189 60 365 71 564 70 289 22 585 41 333 58 523 93 879 99 694 64 688 0 718 90 748 87 692 57 580 92 362 62 494 11 866 86 130 36 385 53 532 3 280 35 30 84 463 19 979 4 418 34 49 37 115 80 296 96 269 88 496 13 716 94 255 79 769 67 949 38 733 56 594 17 587 25 571 59 639 66 182 74 406 24 720 85 177 45 695 28 821 10 707 46 46 54 316 7 192 78 884 1 924 32 653 9 849 73 171 61 724 21 113 14 490 18 424 95 203 5 460 6 524 91 914 72 676 29 293 15 502 12 371 75 495 43 509 26 241 42 568 50 858 49 379 82 132 47 847 48 571 77 685 81 416 51 633 8 687 65 945 89 546 76 94 27 666 30 618 44 728
39 56 37 811 47 574 12 994 77 792 23 787 85 124 1 575 64 565 36 963 20 787 93 489 44 67 13 767 89 453 74 334 95 335 60 354 91 826 80 355 40 329 26 791 38 97 15 879 94 698 58 1 67 161 42 674 69 437 53 80 2 78 87 496 75 962 70 65 68 296 83 830 72 429 59 576 96 733 81 344 45 310 46 580 65 182 73 356 92 105 66 544 63 646 9 703 88 853 34 546 25 919 8 241 24 626 31 985 98 495 7 511 57 891 28 944 21 784 3 798 97 475 84 169 78 398 19 135 5 485 0 256 56 433 76 163 33 315 48 389 14 706 55 644 32 232 41 717 71 594 22 341 61 377 16 446 29 101 52 783 79 965 86 453 30 142 62 809 54 926 50 518 90 132 99 740 4 616 18 559 10 50 11 648 51 470 17 697 35 173 6 791 82 612 27 732 49 486 43 76
62 830 22 735 41 903 30 478 83 24 28 856 8 450 55 791 26 887 7 438 46 53 64 931 15 268 86 208 34 458 5 464 42 745 72 681 70 571 45 793 54 220 36 747 89 98 53 774 74 952 38 149 81 679 85 820 97 827 58 43 1 547 68 773 31 899 2 161 4 936 80 675 52 337 29 707 78 675 59 86 71 367 13 11 51 546 75 815 95 885 6 904 21 56 9 976 3 551 99 375 92 456 87 963 24 963 48 873 65 310 61 596 66 191 79 881 19 752 88 91 77 127 23 936 69 515 14 346 49 956 40 375 98 666 82 231 60 784 37 784 17 57 18 166 20 693 73 881 11 161 16 559 96 885 93 599 12 732 35 895 84 645 91 539 56 879 50 85 57 987 0 531 47 920 44 908 76 718 27 360 90 709 10 968 63 532 39 246 25 107 33 791 32 310 67 198 43 784 94 557
79 480 10 924 43 920 70 235 63 389 96 925 17 188 45 902 76 104 69 554 61 90 15 928 57 341 83 609 77 413 59 837 86 829 5 806 56 852 84 139 30 448 42 710 22 48 46 446 4 325 6 867 89 351 81 352 1 325 39 465 28 863 33 106 52 254 40 747 88 684 93 722 34 467 3 923 35 897 20 537 12 89 80 973 24 733 91 695 92 132 21 670 18 277 95 836 74 599 65 446 58 760 64 814 97 163 14 527 98 736 0 379 55 623 68 489 9 467 19 650 62 998 23 340 78 801 2 882 66 862 53 233 71 672 50 302 37 300 87 174 44 116 60 147 51 804 16 380 94 810 38 344 31 502 26 221 32 635 36 273 72 933 49 711 7 462 75 120 85 930 41 352 54 726 67 736 47 557 90 598 29 347 73 543 8 299 27 4 13 908 25 808 48 571 99 882 11 866 82 402
45 50 5 178 71 87 97 697 86 566 67 802 83 845 42 759 32 648 81 107 17 268 96 518 10 714 6 13 77 299 79 460 68 888 76 637 58 720 4 76 53 476 80 124 21 250 11 669 78 377 14 917 24 491 94 929 25 697 19 298 34 788 51 548 47 674 89 171 13 592 8 887 61 683 52 589 91 498 99 760 27 924 9 59 36 75 95 432 31 883 26 60 48 291 84 97 0 627 30 32 92 809 82 745 7 423 85 352 28 566 22 583 39 765 12 753 66 211 46 745 55 269 73 581 40 746 93 295 15 368 43 614 65 98 1 744 62 566 70 272 88 149 50 656 20 551 63 642 56 252 49 10 38 651 23 496 18 690 90 544 37 622 54 48 44 533 69 124 57 99 3 894 16 785 75 761 2 441 72 159 59 54 98 747 87 123 33 902 29 674 64 64 41 513 35 479 60 586 74 497
57 11 63 582 45 593 64 785 87 566 78 459 40 299 16 202 48 455 1 748 55 915 96 414 76 213 27 670 13 521 24 72 65 859 59 746 88 23 86 911 31 611 3 984 39 74 15 908 51 294 94 907 89 390 84 689 4 487 68 305 18 882 60 934 11 303 0 460 20 731 42 417 6 155 95 986 25 461 72 529 83 75 77 726 73 68 85 128 43 996 46 600 23 848 28 410 99 676 34 344 67 390 58 86 36 277 21 826 2 283 22 312 47 194 80 518 79 227 17 392 54 447 70 888 56 432 97 523 66 262 26 695 44 71 50 227 38 356 37 331 5 533 41 238 52 674 90 608 12 767 8 8 74 862 91 970 53 446 61 846 30 546 19 476 81 376 98 864 35 644 10 976 14 291 71 146 69 861 62 221 93 597 7 520 33 622 9 144 32 280 92 187 29 43 49 73 82 817 75 596
3 427 57 196 61 215 35 187 11 176 94 599 15 384 9 900 67 289 64 798 59 695 32 343 38 616 82 545 84 42 50 987 66 797 25 391 79 720 49 487 60 912 7 394 43 48 16 428 63 158 89 310 23 780 77 546 2 531 90 223 27 717 85 78 98 646 0 758 86 127 33 973 68 154 93 479 88 901 39 111 30 920 99 995 29 488 17 642 54 706 76 621 48 40 8 298 1 131 34 242 62 573 74 923 58 826 12 770 56 207 10 11 97 13 81 670 36 234 24 998 75 145 70 445 80 198 19 638 73 312 21 951 69 906 47 391 5 644 96 541 26 744 87 989 40 31 41 850 46 292 45 755 52 733 44 90 37 78 53 657 14 137 4 838 78 735 95 305 22 804 91 889 65 792 18 118 31 109 83 395 92 781 6 609 71 394 13 991 20 81 42 873 72 988 28 418 55 187 51 534
81 177 68 251 54 958 33 179 97 898 58 25 77 95 94 429 30 45 34 678 47 111 67 588 4 349 24 254 69 672 32 766 31 133 93 843 14 685 61 706 46 820 45 249 9 738 57 671 20 505 36 41 51 354 92 474 65 552 16 156 44 615 5 582 86 261 37 302 76 59 63 339 42 621 84 972 41 126 25 125 48 661 59 531 10 33 78 712 52 154 83 671 35 262 60 509 15 14 40 204 91 675 8 988 55 844 66 885 95 675 6 254 26 211 87 14 72 876 17 501 73 767 62 952 23 216 99 522 64 797 96 809 7 515 12 363 88 204 56 254 0 915 2 367 53 17 89 334 13 846 1 23 18 843 38 787 82 877 79 739 43 6 50 240 29 485 39 414 19 171 22 538 28 110 80 760 74 76 49 44 3 133 90 246 98 484 70 43 71 620 27 807 85 405 11 66 21 914 75 349
54 811 34 603 49 197 0 958 17 910 20 11 45 226 57 679 21 702 72 649 94 647 59 900 89 767 62 779 90 241 5 262 15 139 42 4 2 231 29 601 18 398 13 726 85 463 82 681 52 149 19 864 60 102 71 457 69 688 97 500 98 107 64 727 83 375 87 576 27 733 92 519 48 352 63 862 46 219 3 91 70 862 77 122 68 770 39 940 43 869 66 192 33 337 51 935 93 826 22 384 61 416 96 767 10 592 88 327 37 567 75 131 30 93 4 539 32 547 28 987 74 467 16 74 67 43 65 836 55 42 78 240 6 985 81 886 91 570 26 475 14 75 58 639 53 311 99 860 73 209 25 406 31 277 56 197 24 394 8 277 36 235 50 809 1 671 47 796 12 612 7 276 23 305 79 302 86 784 84 57 11 702 41 82 95 481 38 602 80 166 44 841 35 681 76 55 40 300 9 534
30 385 86 478 36 175 49 935 50 76 82 971 14 737 26 271 19 419 91 956 81 615 7 717 55 105 27 756 93 31 24 116 39 918 10 514 31 80 58 656 64 865 71 365 72 347 95 554 28 823 89 790 60 319 1 736 59 96 97 714 21 514 96 868 77 968 51 67 90 147 54 943 92 931 5 578 32 964 34 10 9 746 17 762 25 934 45 713 68 402 22 932 84 292 43 437 18 843 61 475 41 450 73 76 62 38 98 971 4 702 48 582 53 136 44 315 99 108 70 111 66 427 88 892 52 503 3 828 75 812 67 669 8 659 6 116 12 903 85 797 56 8 38 524 29 366 80 668 78 153 13 463 94 729 0 989 69 419 37 33 40 487 46 772 57 257 2 934 20 490 79 816 23 620 47 3 76 193 74 518 11 111 63 1000 83 23 42 18 33 496 16 65 15 360 35 34 65 59 87 736
20 492 13 673 0 313 4 833 32 740 97 636 42 229 64 834 50 2 17 164 33 807 38 852 96 725 8 321 39 698 44 50 83 873 94 592 28 272 86 765 61 701 6 417 77 557 62 257 48 790 12 63 47 560 73 384 58 849 34 916 49 446 98 761 11 750 82 865 15 641 23 37 88 280 60 407 63 902 45 614 43 160 93 21 66 284 35 923 3 930 40 814 74 744 92 804 24 775 37 630 22 70 65 951 52 321 30 577 99 145 54 717 59 317 70 648 72 220 10 565 18 827 71 729 26 945 76 442 51 713 87 481 29 286 25 51 41 661 31 825 7 168 5 7 79 41 2 378 91 783 36 466 95 561 67 527 84 961 19 385 21 88 85 294 78 154 16 806 56 264 46 362 75 849 1 120 9 289 81 760 90 822 80 227 27 105 14 491 68 944 69 927 89 697 57 846 55 35 53 128
54 208 77 526 28 398 64 425 19 384 29 218 5 170 68 901 39 638 56 47 57 439 24 244 67 168 55 996 61 409 60 270 4 215 36 503 42 935 75 479 37 204 41 195 72 516 65 839 99 559 15 447 8 534 63 756 91 594 94 395 3 412 90 39 87 412 33 497 73 597 2 304 84 185 34 174 9 220 93 783 74 751 44 708 46 959 66 744 32 539 76 549 12 382 14 146 1 834 47 766 79 80 31 660 21 396 30 910 20 441 95 284 17 26 35 225 18 145 50 982 26 384 80 581 82 86 6 45 85 398 49 888 89 657 96 33 10 720 40 844 88 86 23 229 0 517 51 808 86 917 48 91 53 261 38 605 78 581 83 207 81 356 13 106 11 816 98 197 58 403 97 740 70 178 27 592 7 453 52 365 59 851 43 71 22 351 92 663 71 84 25 174 45 521 69 150 62 214 16 551
56 545 65 439 61 166 12 42 59 239 49 841 68 644 34 192 99 506 52 135 32 363 27 872 33 761 83 742 78 195 18 941 1 591 58 793 28 298 85 388 95 77 36 559 24 65 55 253 30 459 84 566 51 882 0 581 90 690 89 22 50 575 87 598 23 424 37 900 41 278 40 668 53 182 44 393 11 794 91 172 77 375 75 831 48 139 8 403 17 758 81 376 3 956 35 72 88 234 57 746 6 45 19 575 67 870 62 683 86 999 31 235 15 81 46 453 54 653 47 799 21 396 45 797 26 474 9 802 94 625 22 766 14 61 38 621 43 225 63 629 96 889 92 169 72 622 42 65 66 361 76 442 73 207 13 850 74 800 80 250 70 738 7 627 5 191 2 315 93 531 29 244 39 816 16 773 60 643 82 888 98 383 97 784 4 412 71 240 20 185 64 951 69 328 25 930 79 740 10 153
72 722 4 762 50 574 25 549 92 348 75 250 47 345 18 889 71 599 65 777 43 219 41 639 59 913 94 334 64 301 77 837 37 641 93 496 79 209 68 447 5 574 10 716 38 566 22 851 31 381 57 617 11 9 95 217 29 881 42 483 15 233 85 805 6 381 83 82 63 268 58 451 51 877 80 278 17 704 78 421 24 979 39 905 86 785 96 611 55 317 35 113 28 593 82 312 20 411 8 33 81 703 67 806 0 406 12 892 62 886 88 693 74 948 27 909 70 285 44 509 87 561 46 221 36 455 30 613 99 127 56 634 73 1 91 583 40 189 54 952 66 729 48 522 89 918 14 686 9 942 2 675 60 777 26 56 1 386 76 249 33 62 7 173 53 987 49 604 97 48 45 132 61 641 34 2 32 21 90 256 69 955 21 13 98 786 16 949 84 362 23 836 13 795 52 109 3 927 19 357
56 81 74 740 78 88 21 148 34 581 12 756 60 253 11 82 44 328 40 854 88 369 83 908 2 461 51 926 35 396 79 119 0 398 76 937 66 581 31 341 72 163 54 46 80 821 58 95 67 121 77 494 73 967 48 176 86 934 15 129 43 563 89 193 90 395 99 631 8 658 68 918 24 659 64 799 94 915 33 12 3 400 42 639 52 116 28 525 41 373 16 585 18 628 32 610 47 837 63 967 7 485 97 107 20 642 65 651 55 896 91 862 10 266 14 765 27 209 75 450 84 900 5 873 36 297 50 535 13 225 9 308 45 721 37 701 39 469 19 27 6 668 17 85 46 700 70 16 23 294 96 263 95 209 71 258 93 745 38 984 29 706 85 480 57 494 81 960 87 439 1 874 49 96 4 86 53 73 98 333 30 972 82 697 25 776 69 96 92 780 61 852 26 477 59 79 62 68 22 892
86 494 26 100 60 508 14 857 13 408 32 588 54 419 55 735 85 982 29 69 58 709 88 248 76 359 47 259 75 75 95 231 37 558 97 921 27 776 78 611 10 243 56 186 83 548 21 743 65 351 24 556 1 82 82 642 53 820 3 661 28 396 98 920 9 627 33 957 18 670 8 828 6 311 4 920 42 8 43 968 68 167 12 718 84 364 67 275 35 865 46 473 77 920 52 397 17 226 49 779 70 622 79 650 23 594 7 233 71 302 96 313 80 788 87 759 30 237 93 727 89 347 15 641 20 863 11 741 40 855 44 740 64 359 16 899 19 7 2 751 48 984 59 687 62 361 45 185 90 260 63 374 38 573 0 616 61 761 39 454 50 64 57 307 92 612 31 622 25 947 22 157 73 21 94 482 91 131 51 239 74 98 41 6 99 500 69 280 72 751 66 966 36 351 34 971 81 987 5 929
9 931 42 237 59 359 85 704 89 15 69 202 40 87 91 286 58 429 94 916 14 835 8 613 67 307 10 446 31 399 51 122 1 283 88 675 43 933 44 31 83 802 52 630 74 933 62 684 20 429 26 693 23 523 66 96 12 415 71 183 60 622 79 449 32 623 64 151 3 113 19 30 75 798 33 37 55 138 61 910 90 63 50 399 49 432 99 239 54 759 48 833 25 170 13 604 56 284 16 606 37 299 53 260 46 146 72 145 98 433 7 723 78 120 68 317 36 988 35 159 24 650 86 101 45 780 96 833 57 711 41 104 84 179 87 270 73 330 0 117 28 321 18 418 47 966 70 968 4 807 77 808 76 226 17 294 92 403 82 71 2 444 22 290 65 314 95 756 15 170 38 332 11 251 5 712 39 275 97 219 34 272 80 623 29 700 30 263 21 296 27 613 63 15 81 677 93 256 6 452
11 766 75 728 55 136 44 854 73 789 50 56 19 937 40 715 23 189 27 178 12 620 29 784 41 621 59 356 80 758 94 276 9 963 51 395 25 816 37 960 7 889 54 987 77 138 2 659 6 794 69 322 0 727 22 87 57 651 70 385 74 804 52 771 32 942 5 304 65 970 96 62 68 98 3 789 90 580 8 797 46 271 1 433 66 634 79 737 98 629 84 351 45 83 87 168 33 76 43 338 31 377 36 758 30 981 26 58 21 510 99 271 95 808 58 202 10 533 24 364 18 383 64 33 60 684 28 904 89 959 82 394 63 357 85 102 13 583 78 651 49 715 14 49 17 226 62 111 72 737 38 855 88 326 39 432 20 766 61 907 81 526 92 372 93 5 76 766 56 349 4 971 97 9 48 889 34 9 47 155 83 494 15 873 67 975 71 15 35 914 86 527 53 141 42 866 91 731 16 459
94 626 1 828 70 218 19 76 60 426 11 976 2 133 83 87 56 926 4 282 18 226 63 754 16 352 36 911 46 846 42 916 30 444 69 770 28 918 75 875 0 377 22 384 15 501 17 193 10 255 35 658 44 141 54 979 98 27 40 781 39 617 86 399 23 78 89 727 32 750 90 370 5 532 14 183 99 265 80 380 37 327 55 961 82 235 71 777 93 668 85 654 38 874 84 196 8 869 66 684 6 337 33 986 47 790 91 583 67 696 76 344 72 363 3 795 48 398 95 617 96 854 57 269 41 722 21 168 88 743 81 21 20 457 53 855 24 291 43 418 27 442 13 322 34 439 97 450 31 374 87 979 52 446 9 724 25 787 26 491 73 598 7 245 59 303 78 745 64 889 51 314 68 865 61 2 65 471 79 152 12 107 58 661 45 137 62 262 92 587 77 865 50 376 74 900 29 786 49 318
59 884 90 395 66 652 51 325 50 993 24 248 15 733 6 389 94 755 43 198 72 621 69 59 7 562 17 687 96 146 61 45 68 712 2 663 29 541 55 507 91 96 86 853 77 607 1 82 27 673 14 342 82 313 65 46 79 679 44 72 57 674 74 52 31 747 87 880 30 563 58 457 39 753 46 968 23 375 22 139 47 823 33 329 88 590 36 18 71 501 12 792 48 528 37 738 4 111 63 560 42 119 21 575 11 600 62 77 83 566 80 933 3 937 41 784 18 726 49 124 97 159 26 604 20 991 60 380 54 995 99 363 95 642 81 411 40 50 32 797 25 861 67 728 10 973 0 159 64 848 28 515 98 651 92 4 70 837 19 451 76 634 53 379 84 269 89 267 78 924 9 612 75 340 35 938 5 678 13 560 38 686 56 837 8 748 73 772 93 116 52 508 85 104 16 257 45 590 34 358
8 826 93 308 25 125 51 297 41 809 56 893 82 32 94 146 68 40 50 990 37 243 22 565 88 275 14 74 10 953 59 658 12 392 16 143 78 94 4 892 60 891 52 761 70 887 90 119 83 178 48 501 76 701 85 29 95 767 34 102 32 188 17 645 28 292 29 320 30 537 92 66 84 792 79 543 11 130 86 883 40 456 31 890 43 608 18 299 64 673 42 778 66 264 36 543 26 337 61 433 0 335 5 792 96 765 67 809 69 27 87 381 9 813 13 50 46 342 3 398 99 948 89 286 44 29 38 86 1 396 55 517 58 368 49 670 24 62 77 145 39 418 63 130 6 487 80 189 71 631 54 259 19 998 91 183 57 701 45 240 98 321 23 542 62 452 2 882 27 767 35 194 97 783 21 251 47 537 20 407 73 20 75 825 33 298 15 77 74 104 81 140 72 374 7 176 65 851 53 794
9 838 12 495 73 323 55 532 22 937 18 34 57 725 61 847 87 942 3 893 16 374 96 433 84 901 83 403 27 367 67 853 26 702 0 249 47 671 35 677 17 858 90 521 78 338 75 83 95 350 5 223 38 719 77 820 44 285 60 180 37 944 8 385 62 293 14 692 49 522 30 892 23 498 11 182 52 317 31 435 69 222 15 216 32 237 88 524 6 970 41 20 1 846 74 190 97 150 10 450 19 831 65 127 20 12 40 883 91 221 36 727 72 843 94 160 86 216 93 416 29 343 70 261 89 226 46 296 68 422 33 782 56 907 7 157 99 910 24 444 13 875 85 757 82 297 34 811 48 551 50 798 66 58 21 507 42 620 43 904 71 338 63 209 81 114 28 917 80 227 25 362 98 15 79 586 4 998 76 436 2 677 51 726 59 335 45 584 92 61 54 803 53 910 58 383 64 618 39 37
49 729 5 592 92 531 86 638 48 428 96 428 74 896 99 324 50 987 98 206 30 758 29 8 85 46 52 90 89 909 2 524 41 803 62 329 6 630 80 80 34 458 54 150 65 538 31 504 11 673 59 273 10 742 3 310 27 288 63 661 55 819 8 87 76 767 87 879 26 497 67 77 68 243 32 13 90 236 36 369 45 879 4 889 56 615 15 546 93 831 37 513 43 636 84 727 28 776 60 685 44 909 73 564 94 884 82 852 88 85 72 940 40 945 9 618 75 184 1 932 18 273 78 154 66 537 42 800 22 12 20 716 25 954 19 540 69 993 70 804 71 894 21 857 16 4 77 743 17 971 14 898 61 985 13 882 47 555 0 553 97 734 12 641 95 561 38 43 79 383 81 208 57 192 23 317 83 499 58 65 33 775 46 970 39 972 53 835 7 729 35 850 51 756 24 564 64 673 91 368
0 563 97 27 24 931 55 744 38 500 57 788 84 46 35 995 71 631 27 609 10 837 52 72 94 234 99 233 58 213 12 721 23 256 32 79 8 312 87 31 81 419 82 170 3 664 14 387 85 454 50 324 20 223 31 123 66 499 80 34 25 355 86 701 59 572 30 399 44 783 37 26 33 117 45 677 18 517 89 218 34 390 76 505 40 544 93 912 65 830 83 946 22 261 61 753 21 858 42 310 4 761 51 279 70 886 49 448 54 549 13 701 1 426 64 90 68 887 6 246 96 582 67 738 41 923 60 446 75 992 19 885 17 710 73 20 7 298 95 445 92 242 43 794 36 529 90 368 39 382 16 923 88 471 48 583 69 829 62 600 28 74 78 383 9 487 46 503 98 982 29 87 56 212 15 577 77 613 26 750 79 620 91 70 2 663 53 577 11 605 74 240 63 341 5 431 72 284 47 328
85 574 58 353 20 996 5 528 0 796 23 336 84 500 8 167 63 337 72 732 30 426 6 634 83 92 95 95 38 789 65 869 28 536 22 364 41 249 66 734 26 499 47 775 50 276 61 90 21 211 60 899 59 381 97 334 12 84 24 546 68 908 94 324 45 495 52 508 27 772 10 144 7 221 62 742 77 117 57 686 76 153 48 422 54 47 32 826 86 899 43 626 81 632 99 676 42 704 98 754 73 654 88 838 96 47 49 760 87 49 33 259 3 615 34 914 82 87 75 181 2 148 90 329 36 323 19 19 25 784 31 746 56 584 69 198 11 517 4 31 40 655 92 422 70 481 80 297 67 568 71 621 74 435 46 795 37 204 51 728 91 938 16 510 17 393 1 470 29 29 79 325 9 391 64 462 13 5 35 172 44 960 15 889 14 54 18 642 39 621 55 209 78 516 89 296 53 835 93 845
50 835 4 629 53 236 24 450 58 71 95 815 11 65 49 663 73 465 96 16 29 717 10 69 1 51 64 931 47 573 9 497 36 330 16 129 35 620 61 624 22 578 85 749 67 595 75 542 86 281 5 360 6 934 31 138 60 233 83 825 59 233 82 809 94 625 34 77 98 689 56 950 69 957 76 215 79 407 48 411 54 289 74 20 78 695 20 79 30 605 13 749 97 71 91 580 62 210 70 210 17 114 28 219 92 291 2 440 43 53 87 575 19 654 81 374 99 57 66 11 18 66 52 498 32 991 63 632 72 907 65 811 45 274 21 430 55 320 7 10 26 493 12 782 33 694 41 282 42 669 3 403 57 517 88 505 68 945 77 723 39 840 89 434 37 383 38 29 40 34 71 673 25 616 44 257 0 148 14 258 90 283 23 206 93 211 84 358 46 208 15 764 51 790 80 611 8 962 27 511
65 509 51 502 55 823 93 804 87 397 40 392 58 308 17 363 21 224 76 794 18 249 38 785 88 857 61 927 52 661 68 881 16 317 34 125 64 570 71 207 49 421 89 22 9 560 92 233 91 360 13 961 67 376 53 58 8 493 72 944 44 94 56 851 22 166 28 879 41 290 37 56 25 553 45 592 23 896 12 917 97 56 42 101 59 851 48 283 15 776 0 963 36 672 26 915 60 126 94 943 30 646 14 742 46 517 57 320 96 932 95 719 86 13 99 448 10 347 47 805 74 389 80 88 50 827 85 864 73 713 43 911 79 609 39 127 75 926 90 623 69 949 7 668 27 538 63 501 29 481 35 133 3 242 70 835 24 38 81 560 83 707 54 195 11 769 2 962 19 257 20 18 33 251 31 212 82 678 78 806 98 254 66 58 1 378 6 326 77 362 32 161 5 689 4 901 84 200 62 797
13 130 95 202 75 478 37 788 8 947 4 6 18 745 31 698 39 506 51 187 92 25 50 378 61 166 69 110 9 710 90 886 14 373 55 401 41 688 43 372 42 431 78 576 56 540 1 93 2 279 3 981 83 386 0 26 10 209 65 26 76 299 23 53 45 350 11 627 28 857 5 705 59 29 64 77 66 926 44 304 80 837 91 263 93 414 27 559 26 237 57 187 19 225 22 295 6 452 25 41 77 464 36 731 86 420 97 745 71 57 81 137 67 136 98 698 17 758 47 735 58 471 24 484 21 519 46 668 52 321 20 199 12 512 29 568 16 990 35 717 84 885 62 584 99 414 15 795 32 649 30 346 82 627 74 215 49 438 73 601 72 274 60 350 53 559 87 437 68 729 88 845 38 810 94 259 63 962 33 274 34 281 70 845 96 421 7 327 40 103 85 253 79 829 48 649 54 575 89 11
32 800 23 851 17 752 37 417 80 730 33 226 13 102 1 55 14 819 24 565 0 18 81 663 8 900 28 860 63 513 45 623 48 834 19 369 88 521 90 279 44 393 84 551 27 568 87 326 35 777 31 309 6 351 82 102 75 838 7 679 52 476 70 592 47 905 41 578 5 477 9 37 89 68 46 746 42 272 55 74 74 467 91 706 93 472 83 230 79 150 68 126 16 505 56 52 59 475 92 256 71 557 50 600 51 896 72 278 15 31 10 432 60 966 62 461 69 612 53 984 73 81 2 972 43 665 97 690 4 604 65 951 77 520 40 808 18 137 57 653 66 804 96 55 94 990 54 329 98 236 34 730 49 891 25 602 21 709 67 40 22 304 3 647 78 143 76 603 12 948 64 803 29 729 86 886 58 712 30 584 39 497 38 90 36 961 61 612 85 755 11 429 95 644 26 149 99 283 20 631
0 244 92 481 53 86 58 258 13 248 38 990 7 66 50 630 12 720 8 299 79 735 17 119 2 525 96 537 70 173 26 716 23 240 4 306 40 180 90 268 69 138 88 76 72 498 45 918 33 651 67 570 89 734 39 901 63 439 9 304 94 756 37 958 29 346 3 336 22 18 76 848 15 884 31 902 28 743 64 911 11 96 59 420 27 947 24 45 51 790 25 331 21 842 57 694 10 561 68 759 20 890 32 486 73 922 74 565 34 235 81 73 61 75 80 595 98 830 56 518 41 24 47 836 19 238 35 505 93 623 71 336 75 363 78 708 87 392 91 940 6 262 54 49 82 816 97 506 60 927 66 831 65 88 14 776 44 162 84 174 18 522 52 365 48 928 30 808 1 259 62 382 77 401 49 958 5 732 55 284 95 679 43 21 85 754 83 791 16 277 99 795 86 54 42 923 36 511 46 250
20 495 89 509 16 452 91 351 38 643 81 586 31 149 94 303 88 349 63 36 73 537 53 488 37 552 33 490 52 737 98 319 71 585 1 987 60 95 87 259 62 298 41 143 80 268 48 204 70 803 13 274 18 286 97 121 0 932 40 390 67 632 21 814 68 661 10 323 55 19 90 678 35 38 3 318 27 3 76 339 56 234 50 76 30 228 86 567 93 974 28 9 23 395 47 709 17 168 58 745 42 153 72 137 84 770 82 897 99 946 36 361 74 630 6 11 5 476 19 855 57 724 29 693 26 195 11 172 75 766 9 941 78 617 46 346 7 580 59 739 77 131 64 790 4 747 85 715 65 750 15 776 51 761 61 557 54 832 24 200 8 932 43 299 96 404 66 927 69 792 22 614 44 149 83 383 79 903 25 829 95 67 49 416 39 818 92 356 34 115 2 512 32 350 45 317 14 857 12 470
27 138 2 869 19 521 73 156 53 677 63 181 42 516 74 758 26 76 65 795 62 373 54 611 49 913 51 429 33 786 80 15 32 471 36 594 66 896 92 690 52 746 67 725 23 520 94 649 0 267 58 134 64 78 13 47 75 729 14 703 99 232 91 143 56 308 20 48 61 811 21 121 34 458 95 615 59 944 37 215 81 732 97 864 38 646 85 986 70 411 22 380 39 937 47 334 31 620 3 729 30 473 96 414 68 251 17 510 43 333 8 854 12 875 71 545 88 734 79 931 4 587 46 927 40 576 82 105 1 612 7 304 6 923 76 241 15 568 98 196 90 224 69 172 60 253 25 670 48 879 78 241 41 310 45 667 28 989 44 47 16 410 10 863 35 890 57 944 18 742 24 685 83 169 5 410 9 821 55 784 84 720 89 866 77 776 93 714 29 551 87 543 11 89 50 984 86 854 72 681
95 801 72 985 93 247 22 4 97 330 43 906 12 739 15 605 29 686 84 599 52 888 60 839 71 822 37 623 78 816 0 2 64 471 56 245 65 757 3 690 59 982 94 638 54 664 9 415 44 300 90 628 87 665 46 334 50 149 61 182 76 512 41 339 74 802 92 33 77 82 58 993 67 999 27 248 19 615 38 376 89 751 49 923 99 232 53 106 24 675 34 367 48 527 8 570 86 657 79 306 7 799 91 929 16 193 85 441 21 249 13 486 31 267 28 520 14 608 82 170 70 196 55 13 33 517 75 69 39 408 83 449 23 732 36 776 51 913 73 44 88 623 35 944 98 29 66 300 45 505 40 931 17 806 11 537 4 914 5 635 26 667 47 425 57 521 69 556 2 451 30 123 80 921 81 756 20 449 68 194 63 138 1 422 96 100 25 96 18 760 6 890 10 182 32 308 42 377 62 797
96 812 81 721 7 111 10 8 56 756 17 845 85 405 95 783 67 658 74 731 60 447 54 601 1 526 37 325 80 634 3 423 99 167 27 17 94 402 26 787 49 331 22 870 61 562 11 599 50 894 62 188 13 54 55 814 76 247 52 886 64 901 69 395 73 371 83 741 88 594 29 60 35 737 28 442 14 418 12 938 33 244 84 639 48 88 98 472 18 527 89 490 51 363 90 846 59 898 20 239 23 745 72 393 6 411 25 626 79 885 43 368 57 808 66 606 0 171 42 77 70 593 38 612 65 957 21 631 24 378 2 323 86 598 44 184 75 494 92 888 16 763 32 680 45 55 8 586 46 209 63 933 19 930 40 237 93 410 41 604 53 184 36 633 82 10 31 801 71 646 77 167 30 797 39 102 9 518 58 320 91 691 4 348 97 854 78 281 5 499 15 20 47 879 87 254 68 293 34 944
40 104 14 154 74 108 54 764 22 344 6 1000 92 704 35 370 24 635 97 762 30 226 86 526 32 620 53 243 26 952 84 414 43 384 83 107 94 976 59 173 33 555 29 975 81 114 37 30 15 812 34 642 20 86 41 599 56 331 39 996 88 28 42 761 62 859 23 612 25 794 82 122 0 651 51 181 38 272 98 277 13 422 71 835 28 671 69 15 31 170 78 401 18 160 9 807 79 606 47 753 49 338 61 9 96 172 44 743 73 611 36 726 4 886 21 890 5 119 89 436 66 349 10 991 16 950 55 558 99 612 87 603 3 224 12 184 57 867 1 189 52 76 2 705 50 399 76 903 75 182 68 292 65 879 19 231 17 198 27 933 95 954 58 398 91 485 46 477 60 948 67 636 80 155 63 690 48 991 72 589 85 620 45 934 90 670 64 740 70 889 11 658 77 765 93 667 8 530 7 856
87 84 81 900 77 873 45 154 85 315 98 879 80 962 83 281 75 879 84 881 86 622 24 821 19 849 97 885 71 471 32 862 49 96 92 713 3 694 30 245 41 229 18 504 76 240 47 235 63 13 82 79 56 71 53 11 55 75 59 782 29 348 1 406 14 571 6 70 69 803 38 404 66 540 65 113 25 911 74 209 17 165 23 170 95 452 50 20 0 376 46 970 64 211 22 463 72 859 36 452 67 72 15 491 8 43 43 94 16 95 21 404 44 43 68 812 35 525 52 789 88 211 5 315 89 51 79 7 99 52 7 454 20 301 62 427 54 863 33 697 51 1 28 914 61 5 91 152 90 419 2 276 31 433 94 610 27 45 70 957 11 130 10 600 42 684 78 985 12 621 57 388 60 310 48 672 37 455 39 255 58 967 93 186 26 63 13 91 34 610 96 895 4 706 9 218 40 436 73 651
45 544 52 177 99 149 68 797 38 300 17 253 21 840 15 443 59 610 48 280 91 546 55 916 20 936 18 952 43 303 42 697 37 655 75 757 62 264 35 153 94 587 65 484 25 536 66 487 6 637 53 596 69 270 30 418 22 66 24 172 93 957 50 769 3 236 54 32 78 590 95 441 76 110 2 982 60 727 44 36 81 781 36 801 8 861 96 440 82 554 19 801 83 453 4 193 74 341 39 477 97 905 41 28 12 611 40 551 29 854 84 385 73 815 98 946 26 977 77 699 7 687 67 954 27 409 79 856 64 573 89 183 28 992 71 384 90 470 70 104 11 596 46 483 1 24 13 24 0 914 5 300 9 900 47 120 85 842 61 956 57 794 56 377 87 765 14 44 32 676 31 179 80 331 88 563 23 115 10 271 63 145 86 783 58 70 92 958 49 383 33 20 72 873 16 932 51 424 34 686
76 393 72 781 52 34 61 789 90 549 71 970 27 198 23 548 86 785 73 415 53 346 36 62 67 4 37 140 29 745 81 934 30 385 54 358 40 860 15 129 74 427 51 650 7 873 60 98 19 58 2 877 83 114 4 361 1 146 18 987 50 465 8 425 57 266 25 954 11 967 39 252 12 714 35 586 87 348 24 286 26 805 33 507 97 216 82 763 22 606 75 587 65 192 56 510 31 407 88 298 13 292 49 15 9 285 69 972 28 518 16 695 77 24 3 867 58 213 95 235 38 630 59 903 79 415 44 371 99 846 10 51 70 213 14 998 32 346 94 364 34 680 0 892 63 37 48 384 5 913 89 175 46 28 41 201 78 566 62 911 55 418 43 293 84 705 85 985 45 116 66 123 17 114 96 867 47 939 20 20 98 709 42 646 80 575 68 164 6 702 93 737 21 536 92 675 64 153 91 574
19 32 62 117 31 326 42 715 28 941 65 442 47 441 43 951 82 682 4 506 33 528 22 534 45 765 89 585 56 157 20 147 52 371 27 155 61 627 29 777 64 344 34 244 41 318 68 703 25 315 75 782 93 35 40 622 30 965 71 648 21 446 70 472 92 658 72 312 73 923 50 630 53 144 23 989 49 732 12 277 85 652 15 467 59 72 2 871 95 525 44 139 86 829 51 778 16 112 5 894 60 349 91 639 39 626 7 671 14 675 13 625 74 420 46 946 54 49 96 175 38 848 83 133 3 986 81 480 63 323 35 865 67 362 84 2 87 731 90 725 55 293 76 863 6 839 11 607 18 445 32 325 10 869 94 479 88 357 78 760 0 942 1 779 97 530 17 439 66 366 36 361 58 986 77 983 57 304 79 372 37 460 48 696 8 558 9 821 98 423 80 82 99 862 24 901 26 983 69 163
6 41 42 61 69 369 56 432 59 469 5 987 1 280 25 181 61 346 29 777 74 896 98 763 68 105 23 3 73 464 11 453 97 47 86 589 60 149 91 199 4 802 80 703 10 9 64 156 12 867 40 94 88 930 67 618 15 625 71 24 13 70 8 108 94 102 89 955 48 732 46 20 78 915 75 602 39 807 82 715 55 487 30 549 62 980 83 254 37 44 33 196 51 498 65 886 38 962 44 377 81 545 41 397 72 901 9 727 21 442 18 664 2 98 66 698 95 255 47 861 76 271 17 36 58 420 79 490 27 872 77 465 53 970 26 671 19 381 3 752 45 941 96 290 34 960 22 7 32 155 50 845 93 13 92 874 0 796 14 534 16 299 35 655 87 649 20 795 28 919 57 993 31 166 85 455 7 751 54 646 99 401 70 278 49 996 43 935 52 932 63 937 24 160 90 701 84 887 36 934
66 319 97 722 44 254 0 711 38 939 35 75 88 474 51 125 26 847 23 248 25 795 14 409 74 421 43 268 32 659 61 182 4 187 79 368 71 870 40 663 42 999 98 39 64 733 36 249 65 964 27 701 7 330 57 76 12 485 59 25 85 454 63 275 5 662 69 428 81 358 45 909 95 305 37 356 1 5 28 224 72 494 9 690 92 826 2 962 31 276 83 21 58 537 93 795 54 708 21 872 76 720 73 258 91 894 86 343 55 296 53 914 34 331 46 769 30 75 78 424 89 488 77 58 56 468 29 428 17 652 90 728 75 826 87 74 96 489 60 8 84 487 22 708 62 598 47 325 82 365 6 158 99 645 80 556 10 184 19 517 52 792 11 750 24 575 33 348 3 39 15 659 39 723 48 253 70 716 94 135 41 530 49 33 13 824 18 532 50 221 67 652 8 622 20 524 16 45 68 928
84 669 71 673 52 885 90 308 8 3 59 92 42 801 49 88 70 628 89 526 36 620 87 840 41 74 28 942 79 527 1 426 98 847 78 791 64 965 32 702 33 509 54 196 97 379 63 354 74 535 2 939 29 877 99 39 15 832 30 180 23 668 55 43 75 833 43 677 3 507 58 796 37 145 45 939 88 137 61 957 80 508 6 703 83 937 50 144 10 278 86 538 24 716 95 24 73 329 26 302 18 649 66 338 93 897 47 627 94 706 17 512 56 193 7 851 67 232 69 89 25 551 44 11 65 769 85 712 22 634 96 814 82 781 68 720 38 772 48 79 13 609 46 329 27 618 21 675 19 730 81 89 57 368 76 248 12 755 0 674 9 345 34 622 5 386 4 891 20 748 11 945 40 972 62 734 51 907 35 160 72 681 31 862 92 493 77 453 14 530 39 387 16 907 60 217 53 63 91 148
69 960 0 19 28 421 26 967 56 521 35 77 10 76 40 624 81 140 97 660 83 951 63 275 51 37 62 890 60 357 9 407 4 35 65 809 33 892 48 658 49 473 92 454 68 829 18 107 96 912 42 367 15 514 46 792 13 993 66 706 14 172 99 332 93 641 37 828 57 634 29 292 39 550 45 875 59 211 27 399 86 206 94 625 41 212 55 120 98 246 71 557 53 958 11 769 21 160 7 599 54 566 89 382 95 470 47 904 64 712 76 723 91 986 22 596 31 654 73 954 30 256 3 565 84 241 44 101 23 891 20 653 16 395 85 260 78 716 38 768 32 643 5 380 70 602 52 811 79 215 87 917 74 947 36 269 25 432 75 997 67 776 34 384 12 679 77 286 8 966 24 996 90 589 17 441 1 161 6 553 43 465 80 446 58 571 72 214 61 714 2 210 50 618 82 827 19 396 88 562
16 512 33 943 57 968 62 762 74 12 38 767 51 11 70 877 49 485 86 548 91 384 36 8 72 391 25 31 95 426 1 471 22 462 13 228 7 314 79 547 29 895 32 169 96 743 44 599 63 255 82 897 47 771 30 438 81 66 93 97 80 137 73 12 90 845 4 421 9 821 59 829 20 504 41 168 76 844 35 453 34 707 99 527 3 291 27 660 71 633 87 193 5 867 77 901 67 682 52 677 18 137 98 460 68 306 58 1000 97 548 55 747 89 311 94 674 60 368 0 815 78 776 37 163 8 231 46 595 14 568 10 223 19 479 2 601 88 770 56 43 42 183 21 136 85 783 39 722 11 170 31 103 53 306 6 673 15 470 92 652 64 477 66 460 84 855 65 713 69 868 61 219 75 373 26 211 45 415 40 908 12 364 50 881 43 6 28 806 83 529 24 902 23 380 17 943 48 650 54 306
19 510 67 179 98 942 3 851 46 509 80 385 53 260 25 572 31 879 1 652 52 264 58 495 99 411 18 347 40 464 28 436 16 659 2 757 7 836 55 382 11 628 48 989 54 900 21 374 89 745 78 77 79 460 15 623 88 678 94 154 65 618 34 333 62 336 61 452 64 167 38 522 22 130 5 592 59 564 73 374 75 42 82 420 57 236 10 715 72 458 8 527 33 615 97 947 70 362 32 410 86 736 83 406 95 434 69 727 20 508 77 427 30 813 66 564 35 2 45 482 87 538 29 100 93 762 14 612 85 636 63 451 12 438 41 824 91 217 90 275 43 93 6 332 44 944 4 568 84 46 96 259 76 483 71 628 60 754 39 80 26 868 56 543 51 858 17 632 74 916 81 935 42 599 9 957 36 439 50 536 68 593 49 837 0 475 23 273 47 895 92 301 24 14 27 851 13 845 37 115
35 727 81 990 3 116 55 103 40 325 28 137 12 987 96 237 16 797 90 774 41 419 42 89 91 239 43 360 39 984 50 543 29 559 1 258 59 155 68 79 94 465 67 45 31 132 85 402 47 509 84 45 5 621 33 763 61 875 34 608 56 402 83 836 25 816 54 501 20 741 78 916 71 254 60 589 93 142 65 690 11 369 38 960 24 343 8 585 7 846 48 536 18 933 64 496 80 774 77 490 88 842 49 21 72 256 32 966 92 624 52 5 10 893 95 659 19 456 36 810 17 749 86 439 58 608 15 922 51 831 13 635 44 971 70 648 14 301 45 32 30 907 62 721 46 398 4 520 73 585 9 229 21 397 76 939 53 389 57 783 99 574 63 436 27 929 22 651 37 65 97 55 89 863 69 4 75 903 82 801 26 732 66 119 87 897 23 468 2 748 0 503 79 65 98 254 6 284 74 133
85 560 35 493 68 414 69 532 30 558 77 145 0 71 59 39 11 31 98 837 2 309 23 608 53 395 13 196 44 628 82 909 49 150 54 532 62 407 84 889 50 182 71 706 94 444 64 716 28 524 20 218 97 160 38 24 63 625 34 896 24 842 16 649 81 969 88 928 86 444 5 120 52 765 99 702 74 851 39 285 67 538 37 899 96 864 87 334 40 639 55 285 19 582 12 912 78 717 83 626 17 404 25 560 48 207 1 609 46 405 93 959 61 856 43 365 45 426 10 72 47 475 36 894 14 122 15 511 42 726 90 566 92 168 21 408 95 688 51 261 7 602 80 697 22 273 6 737 72 322 3 293 32 561 79 429 8 733 33 734 70 544 89 757 41 480 26 974 9 61 29 739 58 171 31 154 66 378 76 242 18 230 60 332 27 245 91 349 65 472 73 491 57 593 56 282 75 214 4 153
92 242 98 960 70 496 81 969 41 216 7 594 42 407 71 979 82 803 33 703 40 491 93 389 69 549 35 87 59 201 55 511 6 757 28 237 48 738 31 675 9 503 75 748 13 838 45 352 68 144 62 143 58 191 79 226 96 352 15 16 64 915 85 943 73 304 90 36 65 64 84 168 94 139 80 466 46 300 51 90 63 857 53 590 18 421 27 888 39 574 56 87 95 210 66 479 26 794 50 321 49 957 14 605 1 929 47 903 8 320 76 447 21 418 83 897 4 140 5 862 87 909 54 165 61 577 86 893 23 758 16 693 37 680 10 194 17 486 20 421 38 876 24 798 12 256 60 40 97 230 32 571 77 817 36 678 89 904 43 577 29 209 25 796 34 313 44 933 30 334 72 384 91 207 22 70 74 495 0 831 99 571 3 813 19 86 52 828 88 942 11 513 67 703 2 887 78 138 57 451
35 973 52 113 24 955 61 445 0 844 27 431 42 604 50 746 75 241 96 810 20 198 23 498 87 989 40 690 46 234 51 685 84 616 95 418 34 360 45 241 33 667 19 508 41 840 39 394 8 62 99 162 69 14 13 20 92 999 53 86 98 99 16 208 36 532 47 727 89 478 56 985 31 376 86 305 3 897 78 186 85 457 29 743 54 399 6 246 15 203 22 583 77 300 12 91 2 421 10 834 76 925 94 571 18 936 58 678 17 231 32 625 26 312 44 50 71 315 25 837 68 971 73 518 91 927 48 764 65 863 70 373 55 167 79 167 82 201 62 888 60 546 49 173 28 415 57 216 66 250 59 832 43 86 9 535 64 451 88 145 93 751 37 875 7 92 4 353 63 173 14 216 11 123 81 806 30 338 38 177 97 931 67 230 90 95 80 931 74 497 72 530 83 34 21 422 1 69 5 922
60 266 18 33 94 451 62 633 17 198 21 225 75 120 67 989 59 899 90 125 34 274 76 21 25 28 47 833 71 697 28 999 50 892 64 757 5 514 3 661 89 399 29 122 14 617 95 19 48 958 1 784 39 462 74 696 99 633 15 583 78 737 23 727 65 263 68 120 58 200 88 585 19 522 40 438 8 495 26 720 54 277 43 319 84 54 6 138 69 479 79 897 53 974 20 840 91 105 11 675 61 341 42 962 81 227 52 153 92 458 16 906 70 93 72 123 35 202 97 209 85 969 57 115 0 249 82 881 9 454 49 553 10 28 41 441 56 102 96 332 83 146 36 814 86 113 77 383 63 547 31 468 46 27 55 182 80 353 24 577 37 225 38 500 45 299 2 258 66 505 4 339 32 73 44 501 98 431 7 414 27 809 30 106 33 988 12 238 73 456 13 350 93 400 22 280 51 268 87 981
37 720 46 983 41 998 34 491 71 283 20 523 43 869 60 688 8 110 50 277 18 205 7 494 31 256 76 989 15 319 25 896 39 327 22 763 45 130 9 816 42 633 49 423 38 407 1 285 94 615 17 741 44 706 55 632 75 20 54 440 28 292 6 817 4 803 16 506 58 685 81 307 23 790 33 29 96 111 13 448 61 987 26 601 30 878 62 210 53 985 65 691 98 724 14 40 64 8 86 358 72 817 47 681 73 686 40 400 10 391 5 208 92 30 3 611 48 979 90 491 19 723 32 967 78 480 67 186 21 59 27 449 56 693 77 361 70 982 2 146 24 607 68 426 84 502 88 999 57 801 93 18 69 352 91 96 83 823 66 38 35 936 51 895 79 859 82 202 87 195 52 366 80 822 59 869 11 662 0 981 29 728 63 957 85 820 89 199 74 683 36 930 99 516 12 17 97 706 95 650
23 553 88 582 96 495 74 617 2 58 5 258 56 49 39 290 42 874 94 593 45 812 63 430 31 427 70 130 25 843 41 47 59 363 79 597 47 864 22 698 87 473 68 742 8 76 34 695 49 880 37 230 16 474 89 407 64 834 58 173 73 422 60 313 84 128 11 421 29 420 51 704 20 917 33 806 92 394 95 173 38 411 77 114 62 7 76 364 99 725 10 220 40 741 13 294 57 539 4 257 27 249 35 786 81 148 80 771 72 372 46 440 32 86 28 894 97 241 82 340 18 153 75 649 17 887 67 195 21 353 12 699 61 233 69 550 24 594 3 392 65 281 53 120 36 710 9 470 52 667 85 485 44 82 1 936 71 445 90 920 55 639 83 886 26 733 14 505 48 388 98 879 78 322 0 306 91 408 6 140 66 252 15 949 50 917 93 242 7 392 54 484 86 96 19 844 30 180 43 692
50 989 92 699 18 241 28 830 68 520 23 499 65 109 46 803 2 558 30 507 91 904 54 988 66 594 82 792 59 55 84 476 57 451 99 22 78 556 21 754 94 770 74 469 52 975 12 454 7 402 0 179 96 781 11 71 22 200 9 188 25 143 43 47 98 562 3 667 47 742 26 604 33 364 41 484 95 337 17 524 83 197 58 496 75 697 51 108 55 920 87 243 19 580 85 141 20 998 81 589 61 525 24 92 64 585 71 971 4 477 79 892 93 644 56 553 34 91 39 697 40 70 62 415 29 615 70 660 89 589 86 325 35 732 72 238 60 183 80 332 44 315 31 907 1 403 90 11 8 436 53 133 73 310 16 690 45 456 88 106 32 290 10 183 6 242 49 675 77 377 36 683 37 267 38 81 14 831 48 583 15 885 5 406 63 37 67 824 42 375 97 126 76 874 13 620 27 784 69 144
20 804 34 497 2 183 18 140 55 620 14 769 84 958 39 419 67 456 56 131 94 270 29 446 64 385 9 192 71 246 33 188 96 669 98 296 99 861 75 443 51 559 95 298 40 223 92 786 4 674 49 789 3 709 21 16 61 373 11 357 53 284 91 901 74 760 41 589 87 984 78 788 19 100 77 613 48 818 6 377 30 729 89 88 85 580 73 709 58 593 42 669 27 165 63 842 15 129 70 368 80 311 90 357 82 736 44 693 59 30 66 928 93 184 38 544 1 163 7 144 86 442 62 483 8 823 83 442 28 454 57 37 24 99 0 61 54 864 37 300 88 636 76 604 16 909 50 807 10 764 22 187 5 620 79 178 69 395 52 490 26 218 68 294 72 941 25 331 43 238 17 604 46 444 36 60 45 980 13 990 31 310 81 658 12 885 32 243 65 378 60 666 97 99 35 845 47 444 23 205
11 618 58 737 82 560 71 575 52 657 76 994 70 627 34 116 46 680 5 249 92 485 3 656 59 276 79 190 12 802 0 881 85 606 56 820 81 223 36 308 97 154 41 788 99 642 66 88 39 682 7 216 15 595 2 283 29 170 94 633 93 175 35 519 28 999 69 192 14 171 24 288 72 145 43 70 40 269 47 796 62 296 10 569 63 285 83 832 19 450 21 75 44 931 84 275 13 802 53 792 86 771 48 882 30 316 9 796 6 115 16 880 18 813 96 278 91 269 57 838 26 744 8 189 67 935 89 30 33 291 22 958 80 928 20 576 73 616 23 911 87 293 1 160 4 655 54 411 17 346 51 157 37 785 90 722 25 436 32 118 31 367 74 644 68 570 45 882 95 505 98 51 42 884 49 812 50 874 75 802 61 564 78 514 38 721 27 301 88 146 77 105 60 411 64 222 65 507 55 86
16 571 55 745 70 345 44 91 85 723 22 869 80 293 53 492 96 204 46 400 36 681 62 373 94 210 63 485 10 250 74 178 95 691 14 621 58 43 1 906 78 974 27 71 52 853 92 33 97 744 21 693 23 874 75 865 24 553 65 453 48 993 98 452 43 933 12 304 50 923 7 545 91 655 17 811 33 644 90 40 42 768 35 391 64 837 45 355 4 565 99 311 68 342 81 524 37 894 73 517 41 138 13 389 34 67 6 50 61 707 66 1000 56 825 59 649 19 59 89 203 11 978 30 694 20 420 60 711 88 859 0 368 84 640 38 830 2 47 8 495 67 194 15 550 87 8 5 596 86 701 72 982 47 357 79 157 76 435 93 132 54 183 82 25 28 397 3 921 69 94 29 790 31 146 83 522 51 737 71 444 9 435 77 380 49 699 32 77 26 531 39 994 57 568 40 916 18 699 25 926
72 470 89 872 6 763 54 826 69 57 93 371 84 173 68 578 17 375 43 899 73 612 51 888 27 458 81 788 24 386 92 290 60 148 94 119 4 982 40 372 87 276 23 300 15 260 12 374 57 950 98 727 61 111 18 563 10 705 2 786 90 354 39 21 76 266 47 359 66 948 7 223 78 926 45 40 59 297 8 937 99 493 82 5 16 581 30 770 62 954 20 73 31 771 25 773 36 271 11 506 53 492 85 210 71 533 97 603 28 236 83 295 41 681 19 991 13 310 49 531 22 146 77 356 80 863 64 144 32 382 52 298 26 632 37 290 46 804 34 703 50 261 96 304 44 421 95 232 75 202 5 110 56 868 86 278 1 413 0 908 55 868 65 850 67 407 91 511 58 801 38 62 33 988 3 962 88 950 79 234 70 243 29 121 74 373 35 320 21 503 14 193 48 822 9 309 63 859 42 95
22 447 71 956 81 716 46 252 48 489 89 568 93 296 76 930 39 587 41 421 17 972 91 589 47 280 21 212 54 699 18 96 44 427 32 905 45 739 15 307 53 867 16 619 13 402 11 655 28 433 0 776 6 894 26 182 10 790 7 314 75 817 56 810 78 178 61 666 96 707 90 232 95 911 59 527 40 849 62 527 3 764 24 475 2 836 77 859 55 909 9 707 69 997 36 825 8 600 42 881 43 484 64 951 92 730 85 383 86 471 73 842 83 392 38 889 99 263 34 226 63 442 37 648 14 183 98 278 52 801 33 367 50 862 19 215 4 433 72 940 66 212 94 972 97 34 12 444 58 512 65 194 74 448 82 395 49 424 60 190 20 195 35 192 30 466 29 648 67 601 31 337 79 351 68 45 1 254 51 743 70 496 5 633 84 278 27 648 23 112 25 319 57 841 87 125 88 193 80 360
71 221 38 840 79 330 56 195 73 170 41 517 34 750 59 326 91 966 6 633 88 904 49 258 67 441 11 587 7 354 77 156 25 594 31 157 33 717 30 485 83 160 13 998 50 411 20 504 0 606 47 104 84 464 87 355 16 734 9 370 10 215 19 924 17 670 23 801 51 921 64 577 43 599 55 208 58 8 68 604 8 962 24 824 81 297 5 737 95 997 12 437 93 520 15 318 4 83 98 16 36 309 2 486 45 554 48 802 3 309 76 425 1 478 89 484 70 860 57 132 72 123 62 320 18 381 26 696 61 559 22 723 94 92 35 490 90 398 66 561 60 178 32 246 52 287 85 525 65 1000 86 985 28 316 44 212 80 264 37 738 29 735 46 533 82 700 42 947 21 527 40 39 53 81 97 626 14 218 63 63 78 670 92 238 27 996 99 20 96 367 69 785 74 326 75 761 54 951 39 977
42 130 95 62 58 786 16 26 60 387 70 3 28 320 33 668 66 841 59 403 45 733 23 988 48 105 49 184 62 733 86 217 24 428 40 353 82 309 4 518 19 902 2 733 1 253 32 719 18 614 25 738 87 377 27 209 39 134 83 903 85 503 52 803 5 456 78 954 72 250 46 771 15 288 47 911 35 429 64 246 67 65 77 677 8 68 21 736 26 775 90 622 56 148 99 244 31 868 13 748 54 443 55 568 74 542 41 115 97 2 98 473 81 589 79 318 7 471 91 46 96 474 53 609 36 638 57 579 0 995 29 88 14 520 92 69 50 916 37 835 6 572 61 645 51 959 73 600 12 609 93 650 69 516 9 99 30 934 34 311 80 12 65 203 88 752 17 695 63 278 71 108 89 3 20 56 10 276 94 140 11 276 76 411 44 584 68 820 43 419 84 558 38 312 75 70 3 822 22 684
73 322 62 894 69 719 23 387 1 560 61 926 21 384 87 55 94 932 7 617 74 805 80 871 13 839 55 36 85 280 53 684 92 50 58 820 6 203 30 618 46 672 5 680 10 301 91 12 16 427 20 844 54 39 41 616 89 99 31 278 19 248 37 564 98 421 8 441 81 21 57 332 68 800 93 356 72 588 75 994 59 371 64 23 4 711 2 608 22 986 90 865 28 455 34 492 25 559 97 568 27 294 79 937 49 156 38 846 11 926 77 838 63 271 99 668 9 200 65 493 26 479 67 542 35 180 71 634 32 707 47 66 84 807 44 933 51 154 96 30 82 603 70 767 42 141 29 166 66 168 60 429 36 40 18 975 24 192 88 684 76 535 86 379 14 192 52 137 83 501 50 745 56 179 78 43 15 832 0 688 40 401 12 464 39 273 48 688 33 300 43 416 17 407 95 109 45 171 3 626
18 874 22 609 73 279 80 986 64 925 62 828 13 26 72 267 1 342 7 930 53 744 96 870 81 543 99 922 54 38 91 79 55 670 24 287 23 711 71 753 68 234 66 917 5 398 79 142 84 212 63 393 20 733 60 20 29 677 14 517 17 28 50 983 31 926 89 911 2 469 11 919 44 633 4 140 21 963 40 694 88 127 12 694 77 299 85 408 27 428 37 160 59 555 83 495 82 996 10 266 86 800 51 411 56 145 38 198 48 771 67 594 97 580 95 909 35 83 78 841 36 648 70 230 61 342 74 391 41 983 90 844 16 192 34 370 52 612 69 395 25 102 19 233 26 64 92 247 76 789 32 853 6 600 3 746 47 60 57 269 43 739 9 824 0 896 46 748 58 65 98 127 30 765 45 241 42 158 49 88 75 650 65 219 15 638 94 677 8 317 87 751 39 67 93 966 33 382 28 72
48 186 0 780 70 8 57 713 9 4 10 649 3 561 36 746 32 792 30 10 94 995 63 220 49 910 62 499 96 795 98 11 27 86 84 53 45 591 66 127 47 126 38 342 1 421 67 983 68 674 5 77 25 382 64 571 77 182 6 16 52 393 39 667 26 207 83 500 60 276 76 850 74 664 95 768 91 205 99 433 85 409 56 103 23 6 97 753 28 353 12 712 34 823 44 385 11 636 19 243 7 950 58 151 2 735 16 491 18 721 82 127 59 240 69 450 24 268 29 374 50 363 86 214 87 502 42 281 71 687 46 694 35 974 80 167 13 872 92 640 33 123 90 111 93 821 22 203 72 648 31 936 14 625 89 619 79 278 37 747 17 399 21 486 20 364 65 663 53 182 61 490 88 690 43 89 51 524 8 969 41 587 55 453 73 775 15 419 81 817 40 901 75 686 78 926 4 682 54 557
29 447 1 548 43 968 92 145 77 674 40 346 27 174 89 740 11 834 34 208 96 438 70 910 15 91 45 393 60 31 30 24 63 654 18 977 82 716 99 263 16 402 78 182 0 560 84 395 39 581 2 388 13 469 6 699 72 745 10 473 8 957 22 527 59 537 25 850 61 343 12 658 98 890 90 568 32 67 88 546 58 983 53 531 74 929 91 828 14 836 62 305 17 242 28 305 68 228 94 58 21 162 9 599 56 702 23 467 7 534 66 493 3 922 67 318 57 688 41 888 73 106 54 530 42 521 76 387 83 811 44 828 46 846 48 278 5 931 64 66 36 595 65 325 86 868 80 304 93 11 38 75 97 806 75 841 24 506 52 348 85 475 69 683 49 530 33 548 71 20 26 71 20 953 79 983 4 833 50 75 31 684 95 494 87 134 47 574 19 828 37 3 35 233 81 448 51 23 55 521
43 343 83 675 49 410 16 34 36 126 70 458 9 122 86 510 64 573 91 941 33 762 71 965 47 200 21 718 62 374 20 794 98 168 5 67 97 470 41 517 27 47 10 1000 55 422 85 267 99 393 8 288 72 218 50 723 56 694 3 800 24 431 84 31 82 732 94 960 38 277 39 277 95 297 87 951 48 784 73 274 4 558 45 18 7 478 14 50 65 255 30 792 28 307 92 230 93 414 0 853 42 23 44 354 11 552 77 521 31 905 51 273 67 639 22 349 78 278 79 760 63 103 2 801 81 962 12 445 37 316 69 28 90 790 6 234 13 688 96 985 89 378 66 625 80 243 58 299 75 250 23 213 15 3 52 493 18 700 26 762 88 59 19 569 29 674 25 11 35 271 32 690 40 811 57 318 1 701 60 719 61 268 17 678 74 751 76 455 53 859 34 13 68 389 46 308 54 820 59 620
48 680 9 734 62 572 13 344 70 249 77 413 76 931 72 459 2 216 53 497 78 823 95 724 98 505 35 97 61 739 69 51 59 264 89 239 4 710 51 421 32 861 19 157 6 632 37 401 90 603 43 846 16 951 25 725 11 994 86 883 33 696 41 96 42 812 26 120 8 74 12 852 68 61 24 682 44 852 14 511 91 691 81 592 64 86 56 815 66 613 23 299 54 324 63 799 80 344 0 612 5 103 1 635 7 372 27 872 83 518 57 380 92 566 82 50 18 147 46 648 29 927 93 661 49 184 84 705 50 849 20 508 22 583 21 776 87 961 15 313 58 745 85 638 75 687 39 574 52 670 97 479 96 195 38 763 17 835 94 899 40 451 79 756 99 154 47 458 88 991 28 870 60 723 45 172 30 813 3 479 10 216 31 546 73 367 36 455 74 271 71 932 55 570 65 454 67 768 34 72
74 34 62 820 25 942 91 427 12 754 81 263 78 203 61 984 43 255 14 252 37 675 7 923 11 260 0 189 33 715 49 1000 53 472 71 219 68 898 41 524 96 715 45 608 39 253 23 423 32 296 46 908 34 425 64 621 42 652 2 955 1 145 97 632 5 205 75 167 73 32 55 820 83 893 99 814 65 576 80 934 63 262 13 914 94 641 18 810 56 791 21 633 86 813 93 791 66 797 19 810 4 648 70 689 10 253 59 507 24 877 17 747 79 261 35 25 26 451 3 215 72 458 47 756 57 630 40 460 44 268 60 150 89 386 82 163 22 414 9 913 52 59 38 670 16 458 69 186 88 511 87 372 92 305 29 230 76 429 6 885 50 816 98 111 31 759 48 727 85 446 15 619 95 891 27 659 20 562 90 377 36 400 54 975 67 441 84 688 51 995 58 393 30 389 28 966 8 144 77 508
7 9 76 666 86 710 30 914 11 968 77 159 26 443 99 207 87 494 24 798 16 327 4 309 64 815 45 831 72 397 91 441 0 371 52 755 32 916 68 690 73 915 61 616 41 716 31 993 63 637 58 714 38 995 95 257 78 698 2 195 48 831 15 821 21 793 56 327 53 870 84 904 23 293 81 942 59 97 51 853 34 553 40 246 25 343 17 859 27 492 57 205 94 542 83 660 69 975 62 416 12 652 96 227 37 940 75 19 89 211 20 648 93 824 43 990 33 291 82 946 54 305 79 672 60 74 29 904 13 187 97 306 5 118 35 763 88 483 80 186 85 139 10 715 19 775 9 626 14 504 39 956 3 917 70 973 65 36 74 444 47 295 36 894 66 118 71 492 90 480 46 869 98 866 50 513 22 841 6 535 42 319 49 503 44 868 67 961 92 437 18 817 28 386 8 424 55 900 1 767
86 120 46 312 74 799 52 340 93 91 68 574 51 128 99 610 6 308 88 444 38 237 50 285 60 879 62 594 35 48 3 961 19 749 70 451 73 740 45 992 24 90 47 443 55 675 79 956 27 769 54 418 22 932 13 13 33 27 25 101 40 322 65 152 96 262 90 82 64 16 5 349 0 306 34 510 43 41 59 739 14 623 28 782 57 620 56 698 53 738 85 782 42 268 95 836 32 190 8 8 2 189 69 465 9 319 41 924 67 858 26 277 75 491 44 24 7 940 37 384 72 809 61 541 15 213 91 643 12 315 80 287 49 811 89 722 84 279 11 462 23 968 21 122 71 432 31 901 18 229 1 343 63 621 48 319 58 167 20 434 78 687 76 313 97 82 30 55 94 486 16 783 4 345 17 31 39 173 66 231 81 640 98 958 36 537 10 44 92 465 87 154 82 345 77 936 83 746 29 86
76 279 5 114 99 208 85 947 77 197 61 775 66 845 72 834 33 571 57 56 12 796 26 912 83 677 74 72 27 5 54 70 56 752 93 969 13 148 89 500 4 101 60 634 71 964 97 690 81 230 79 14 36 929 22 51 59 782 10 995 75 59 35 126 25 213 88 14 2 479 53 522 84 129 98 992 11 287 0 885 63 880 6 567 14 185 78 553 16 602 92 76 40 789 55 956 65 355 58 68 95 463 91 858 34 118 47 533 73 117 64 313 52 725 28 855 42 139 70 169 86 212 24 36 49 770 48 526 9 862 43 61 96 991 44 867 82 80 23 243 3 791 29 397 19 609 51 951 94 568 21 401 7 851 41 174 87 475 20 563 38 363 50 125 62 806 15 756 18 387 31 796 68 910 30 926 67 754 1 98 39 153 32 968 90 209 69 478 80 49 17 385 8 750 37 805 46 933 45 250
43 165 4 844 16 169 0 877 77 386 38 563 80 550 86 804 95 292 83 524 72 77 90 343 60 355 50 344 68 292 8 662 57 26 14 853 85 203 73 183 22 328 23 533 42 360 76 172 99 256 93 53 5 926 94 284 96 552 39 720 67 652 29 236 89 510 21 296 45 690 25 850 37 14 34 121 91 407 10 654 52 217 15 498 53 910 13 453 46 480 92 280 32 590 71 620 7 374 59 913 26 680 88 197 2 435 30 858 11 812 3 705 56 700 84 206 97 244 69 2 78 904 62 651 48 650 81 564 66 318 64 578 17 149 70 552 79 530 41 187 63 263 44 779 12 998 24 851 18 410 65 537 61 709 36 995 47 776 1 106 27 899 6 158 28 674 87 719 75 40 40 286 54 216 20 116 74 811 33 308 98 367 35 593 49 803 55 66 82 49 31 782 9 193 58 79 51 255 19 554
0 897 49 926 26 945 30 496 96 520 32 27 35 349 93 367 10 599 70 676 62 270 73 549 51 629 76 151 68 212 2 839 15 267 20 726 80 705 52 591 43 560 42 571 1 84 22 571 48 293 63 697 57 990 66 878 59 11 46 258 92 850 16 197 47 672 36 647 41 882 88 200 38 489 91 255 40 772 83 810 33 601 5 590 3 563 72 167 64 272 17 625 45 282 12 18 85 959 11 612 89 667 87 56 84 807 28 128 23 902 7 348 69 449 24 940 65 613 58 144 82 632 29 999 94 212 6 484 67 195 75 792 54 326 9 879 50 174 79 482 8 162 18 303 56 288 19 383 81 621 13 142 61 568 21 87 60 913 55 483 97 536 34 861 14 410 90 322 27 452 71 990 25 193 44 378 4 4 53 119 31 386 99 560 74 756 86 995 98 184 39 381 77 636 95 302 78 449 37 553
12 372 34 512 48 372 49 114 71 16 72 993 88 998 7 29 89 625 85 557 30 59 38 167 63 339 82 989 78 722 99 25 27 563 35 290 62 194 28 350 47 265 37 86 97 600 53 299 96 379 51 817 94 515 76 386 17 154 36 605 2 286 91 802 32 797 13 166 44 740 52 942 98 19 43 457 68 411 81 152 60 135 31 664 19 70 59 146 92 692 67 832 50 318 23 633 25 951 46 159 80 980 86 351 61 324 87 925 33 693 9 43 40 97 41 22 4 663 11 159 15 431 56 216 6 203 90 702 45 598 16 752 79 848 42 424 0 432 93 147 26 375 14 75 39 222 64 628 58 14 21 320 74 622 57 545 24 708 77 631 73 22 5 962 10 523 95 471 1 859 75 287 55 843 54 246 66 842 70 997 3 994 8 18 65 679 29 197 22 386 20 258 18 460 84 968 83 163 69 971
96 841 92 835 12 464 99 219 87 634 24 307 1 470 83 116 49 654 76 206 3 661 82 957 86 235 85 38 75 555 43 27 0 327 62 186 71 102 4 735 79 634 33 26 59 976 35 828 41 271 91 455 25 680 44 648 29 65 17 548 97 98 52 53 47 10 54 253 84 760 42 498 48 399 37 323 18 425 50 210 60 199 80 578 77 272 72 513 67 378 13 503 11 865 61 71 30 359 74 472 9 228 55 666 36 5 68 970 46 747 8 132 73 995 23 441 45 96 95 566 58 451 39 848 2 536 88 327 16 200 66 13 10 44 5 758 57 937 98 704 93 270 53 624 51 318 38 1000 27 968 40 30 63 511 31 986 14 215 69 782 89 476 70 719 65 23 22 364 28 847 94 992 21 713 19 364 20 534 15 161 32 608 7 663 34 828 78 527 90 305 64 760 26 407 81 135 6 415 56 226
94 228 60 309 82 662 35 352 4 430 1 277 7 592 49 360 76 70 29 642 25 476 55 341 83 181 39 785 6 220 74 79 54 820 11 665 67 669 9 249 0 164 46 681 89 322 21 791 40 242 43 13 26 825 42 994 44 978 57 879 85 223 17 522 72 492 50 854 27 151 91 207 30 100 65 798 53 21 10 779 56 827 45 755 22 889 69 623 41 796 62 787 95 167 92 65 84 593 2 416 79 364 18 591 90 491 80 382 78 883 63 170 73 287 71 223 34 293 87 594 38 726 77 592 96 94 37 114 93 278 13 400 58 188 14 840 59 180 19 541 61 379 86 243 51 939 31 154 88 796 68 137 81 893 36 809 66 164 64 324 70 696 32 649 23 664 16 49 5 580 98 764 99 15 48 13 15 129 33 64 12 559 3 715 8 190 47 752 24 441 75 310 52 300 28 214 97 17 20 792
49 449 28 79 41 438 86 941 71 976 75 619 94 792 14 487 72 781 6 959 2 199 16 790 65 398 81 321 43 679 92 500 30 901 47 511 3 585 67 410 27 875 73 973 88 678 40 531 58 271 55 777 45 588 98 883 48 747 84 101 33 75 25 963 83 895 91 816 90 673 0 812 13 751 46 809 78 505 12 965 5 103 42 817 64 35 37 250 29 7 93 75 61 245 53 731 79 306 18 299 63 758 50 511 74 784 68 161 57 251 76 379 60 196 95 393 23 571 66 60 21 95 89 919 19 965 24 700 32 323 17 108 38 153 31 235 15 180 85 832 59 292 4 670 99 560 87 283 39 349 10 981 11 784 34 244 44 788 8 187 9 814 36 100 69 426 22 903 96 710 70 192 62 100 52 434 20 914 80 594 7 305 82 836 56 165 77 403 51 779 35 128 26 545 54 383 97 378 1 40
82 883 62 572 78 660 50 870 99 204 58 464 27 865 60 313 80 579 63 999 86 26 6 232 76 742 3 806 95 617 87 158 2 608 90 695 7 324 75 90 59 876 14 977 19 371 8 673 9 207 37 571 20 513 16 443 73 828 34 788 56 768 65 455 77 177 51 826 54 501 81 539 13 334 42 318 43 242 48 204 36 790 12 128 68 386 15 462 47 333 67 125 83 351 71 768 79 874 40 89 29 199 31 872 94 727 55 434 64 941 46 382 88 587 38 795 10 68 72 816 57 1000 93 785 25 175 49 658 98 560 85 382 5 219 30 311 0 379 21 567 35 22 28 496 70 851 24 204 1 504 32 352 52 792 23 260 44 247 4 538 45 160 61 171 53 250 33 839 39 366 97 577 91 195 89 288 84 267 74 167 66 695 18 604 69 570 22 25 96 266 41 110 92 373 11 963 17 907 26 439
23 486 33 841 56 743 5 539 60 415 80 487 70 969 7 195 98 3 81 865 1 103 32 478 62 773 42 824 22 968 84 252 82 878 28 106 20 825 99 873 38 469 46 292 3 327 47 458 86 502 25 823 44 878 10 128 31 469 43 821 48 304 21 166 26 227 49 678 2 106 63 32 4 591 71 699 79 264 41 906 69 57 75 958 14 161 12 458 40 39 67 700 52 5 91 403 6 410 0 552 94 674 61 279 76 427 15 366 19 462 57 520 18 415 39 456 74 183 89 699 37 754 17 488 58 438 92 337 27 775 83 51 66 490 9 691 77 622 96 118 50 609 29 698 97 934 85 344 78 298 59 1 54 1 11 396 53 957 16 167 64 623 55 801 73 819 90 949 8 803 34 864 87 418 13 680 72 978 30 569 88 233 35 139 93 529 68 121 65 658 36 836 24 598 51 572 95 757 45 441
11 351 87 12 63 985 55 567 73 471 45 884 12 13 19 191 76 791 13 523 5 437 85 77 8 569 2 560 22 784 95 702 57 359 10 702 56 654 65 926 94 722 81 292 72 503 86 228 42 215 37 468 32 31 90 498 27 515 61 45 26 277 17 364 88 704 44 744 38 363 79 772 3 128 9 500 1 871 33 672 97 229 36 926 70 808 68 1 39 195 89 736 18 493 96 552 60 349 48 988 0 407 91 703 50 220 49 182 41 742 74 58 40 222 52 668 4 321 43 24 46 331 7 762 75 23 58 890 14 483 84 454 92 531 66 302 62 972 82 509 69 805 30 568 24 607 98 272 67 842 15 862 23 393 54 527 64 765 34 183 80 647 71 967 59 231 77 111 20 571 35 867 78 594 47 249 21 700 6 621 28 164 25 250 16 178 29 551 53 815 93 790 83 654 99 955 51 701 31 737
30 831 64 35 54 625 33 276 10 481 25 13 82 224 68 745 74 264 28 759 38 494 66 749 86 707 93 667 95 540 1 306 48 788 12 103 83 935 34 414 16 939 69 412 39 213 43 715 49 322 96 808 55 697 4 300 53 828 76 354 27 430 0 984 99 422 41 634 61 583 77 342 46 759 37 258 98 860 7 614 40 516 21 133 94 362 84 64 24 556 51 499 52 362 59 499 18 770 3 358 42 985 15 563 78 249 63 668 87 495 72 944 71 858 91 281 79 584 5 872 57 824 44 615 6 673 31 8 90 813 11 709 35 493 92 924 81 205 58 306 22 973 47 488 29 896 85 349 97 597 70 618 80 22 8 395 73 259 19 863 32 306 60 339 26 131 62 358 20 137 50 257 75 446 13 133 45 388 67 597 23 153 14 526 2 312 88 143 17 378 9 949 89 287 65 546 56 765 36 457
63 775 57 266 21 820 67 108 87 297 43 499 34 565 48 233 47 596 92 544 79 829 28 273 61 720 86 756 58 178 24 482 66 366 23 400 1 623 49 141 74 4 99 786 97 424 75 298 59 759 81 934 77 341 0 66 11 713 95 427 29 28 90 73 4 426 65 573 76 503 42 702 41 650 13 811 62 852 89 248 35 172 64 293 5 947 8 367 10 895 98 779 69 714 84 676 3 862 30 412 50 676 70 485 19 503 56 890 52 513 9 993 25 409 83 710 7 655 33 892 82 494 78 262 16 478 45 880 6 400 94 776 40 513 93 721 12 736 80 305 96 31 55 395 44 473 51 318 88 649 38 26 60 187 46 518 71 143 27 950 31 596 22 146 91 660 32 41 17 705 20 634 39 856 18 510 15 922 85 502 68 123 14 743 26 491 53 405 37 326 72 931 54 694 2 150 36 6 73 906
37 542 48 152 16 562 10 399 12 359 95 16 3 708 72 649 97 937 24 415 39 189 5 237 83 27 93 133 71 888 81 804 98 901 75 422 34 712 27 53 67 501 66 959 31 157 15 494 54 579 52 46 21 298 9 756 80 944 64 819 50 66 86 557 92 241 44 950 7 945 6 70 17 826 57 438 8 951 85 670 20 293 32 955 60 767 69 38 40 361 78 73 62 654 99 603 65 647 18 146 4 846 49 338 45 520 19 191 88 810 94 774 2 547 89 323 53 444 38 241 22 899 47 244 73 506 0 485 96 492 82 638 59 496 79 726 63 470 25 61 68 110 35 278 1 690 14 478 74 978 58 260 56 817 36 899 11 625 29 866 28 668 33 570 41 430 84 145 90 982 30 450 43 525 26 899 23 670 77 769 42 361 76 413 70 313 87 676 91 489 55 711 13 532 51 443 46 314 61 745
73 703 65 672 1 822 12 500 56 460 71 764 18 114 83 187 97 367 5 423 67 93 51 396 92 120 34 338 36 716 78 686 13 299 0 498 90 618 17 504 39 697 26 20 4 205 22 220 76 911 82 39 66 860 99 767 44 996 81 954 52 692 74 861 79 489 42 387 27 322 23 957 28 928 96 729 89 138 68 751 35 431 58 799 94 838 40 854 48 782 20 686 60 43 59 926 62 387 64 670 30 349 72 50 19 919 16 720 31 35 77 930 61 994 14 666 69 125 7 872 55 417 33 440 85 10 53 238 47 776 50 731 15 958 57 45 84 986 95 241 75 296 41 228 24 557 2 338 46 505 45 243 93 555 9 890 80 320 11 755 87 538 25 135 54 499 10 21 21 765 8 881 91 384 37 459 38 460 43 696 32 610 29 775 98 751 6 535 88 663 49 222 86 336 70 604 3 30 63 192
80 621 43 176 87 854 4 942 5 21 73 121 55 761 52 49 7 234 9 529 65 23 76 955 86 908 60 851 46 295 42 460 45 551 58 730 30 561 67 28 13 554 93 262 40 262 96 759 47 577 39 364 74 185 17 538 2 229 19 200 0 335 61 545 51 110 44 578 77 369 38 98 21 802 68 626 54 378 6 545 64 352 85 913 95 428 31 305 78 725 50 198 53 605 41 388 35 88 94 241 33 991 48 95 11 249 10 871 57 814 69 429 24 555 97 251 62 506 99 263 79 803 88 877 26 220 27 917 20 216 15 538 56 565 1 803 8 610 90 504 12 225 75 482 22 480 98 836 14 11 66 649 18 522 28 882 91 314 34 665 84 468 16 512 32 785 3 866 83 347 59 112 25 469 36 253 92 570 82 160 81 543 70 887 89 318 49 263 63 33 71 271 29 56 72 422 37 677 23 37
23 280 77 8 39 697 27 158 20 599 70 392 76 135 46 888 67 29 71 766 92 777 14 86 15 928 56 413 29 329 17 184 22 766 81 132 34 775 4 123 68 2 86 910 5 36 60 704 10 866 6 129 40 450 72 228 16 673 32 384 31 582 62 756 25 393 48 821 66 950 69 282 44 96 38 871 59 797 36 144 54 859 95 779 87 646 97 464 83 832 88 258 75 277 9 997 79 293 47 623 65 432 21 898 41 334 78 939 42 820 74 741 99 267 80 343 85 492 89 944 49 928 18 125 61 517 1 236 7 335 94 460 11 981 57 537 0 720 98 422 64 65 73 343 93 440 37 767 51 237 3 642 50 215 26 156 24 455 82 750 19 171 2 526 35 989 55 95 63 371 91 74 53 428 43 667 52 502 45 174 90 754 12 654 13 985 96 530 8 155 58 609 28 399 84 800 30 744 33 913
7 402 5 521 49 575 72 423 57 624 1 830 26 211 48 609 6 138 60 447 46 403 79 749 98 110 16 108 4 360 68 669 66 124 45 318 22 640 99 188 73 413 20 361 3 401 89 115 91 279 90 593 36 359 30 992 87 381 0 933 42 941 37 683 58 611 14 532 50 314 32 910 64 776 74 939 29 499 78 489 9 316 63 584 40 711 28 224 80 928 35 598 34 56 38 833 52 325 12 133 83 68 88 421 53 469 17 797 41 611 51 651 55 734 71 943 76 147 39 747 82 101 62 968 86 320 96 46 77 999 44 323 13 983 2 63 10 530 85 946 33 785 65 814 31 322 92 33 25 157 56 593 84 815 24 247 8 54 93 191 47 780 69 481 94 172 15 219 75 274 21 901 59 422 67 873 23 939 95 352 43 285 54 992 27 835 97 228 18 755 19 516 11 985 81 450 70 66 61 495
76 347 81 919 12 290 38 307 43 711 15 806 34 362 23 374 19 222 72 243 60 152 93 979 67 986 50 839 29 475 57 649 84 249 54 253 91 557 87 642 33 738 83 23 92 687 70 346 45 612 51 566 32 612 68 570 16 101 55 28 63 591 69 720 2 536 78 575 96 217 5 317 48 720 94 717 6 2 99 410 82 833 26 111 28 73 64 736 59 550 18 395 47 103 35 435 42 60 30 698 86 781 44 938 7 542 39 874 56 493 46 53 98 362 65 777 36 246 62 403 40 456 85 895 74 66 90 304 3 435 9 38 52 930 25 575 22 592 61 257 49 305 11 330 58 59 31 254 4 765 13 843 89 266 8 321 97 626 53 365 73 113 37 983 24 928 71 156 95 131 10 924 14 669 77 630 1 866 21 961 20 126 66 340 41 662 0 621 80 822 75 809 79 777 17 935 27 369 88 662
30 180 46 909 28 690 66 384 58 18 20 693 71 41 25 967 55 882 22 645 33 472 14 139 76 138 93 816 35 588 10 541 53 990 68 880 89 857 61 711 59 864 47 451 36 223 19 601 23 530 4 820 15 760 17 289 99 79 88 230 8 731 91 334 32 7 0 623 6 875 83 513 24 569 84 239 1 344 38 545 52 3 64 435 86 999 77 2 45 773 97 938 44 461 7 577 37 483 78 60 67 471 26 318 27 889 13 682 90 429 54 13 3 937 51 190 92 500 95 523 70 815 50 744 65 979 94 203 80 366 49 233 81 174 98 386 2 300 74 512 85 694 60 357 69 608 18 879 31 825 57 108 9 548 42 73 72 717 29 811 48 509 34 666 79 144 63 541 56 855 82 523 11 892 40 606 41 806 62 320 73 6 75 555 12 431 87 1000 96 549 16 504 39 989 43 585 21 975 5 662
30 927 6 101 27 95 50 302 17 422 13 197 64 779 61 567 22 333 66 8 85 746 44 456 91 705 74 15 4 443 82 298 59 912 55 361 58 320 25 621 71 262 62 822 5 658 21 574 36 442 69 226 1 310 89 641 24 935 87 305 75 596 8 401 97 470 60 265 63 840 26 809 23 729 43 168 98 513 14 30 79 946 37 387 29 951 35 11 2 122 72 751 81 915 52 336 54 326 88 888 19 22 32 825 67 436 15 516 83 571 57 438 11 427 76 811 7 768 9 228 48 464 42 278 77 823 95 175 51 365 68 729 33 628 41 90 99 556 90 70 12 23 94 845 0 817 80 630 56 713 45 554 47 397 40 655 10 339 53 308 92 55 70 645 3 449 96 876 86 613 38 62 93 958 73 497 46 400 65 783 49 889 84 11 18 365 39 68 78 85 20 28 31 648 34 608 16 399 28 900
28 363 73 521 29 432 98 928 78 404 71 326 3 331 96 510 86 749 15 977 44 512 93 432 85 349 60 259 12 182 4 50 56 268 66 584 45 15 67 274 68 611 62 280 31 269 9 723 8 26 22 855 69 250 65 253 17 499 64 946 51 870 97 164 91 819 94 870 10 90 92 324 24 481 21 47 34 609 81 510 36 583 39 425 57 982 33 482 47 622 37 207 42 711 43 977 6 150 59 630 55 273 23 461 0 74 19 108 75 694 35 95 54 314 83 747 58 514 82 140 2 954 46 628 88 835 70 678 32 656 79 121 1 391 38 539 61 123 99 988 63 183 50 492 5 46 40 325 52 728 25 524 80 68 20 508 53 778 72 659 11 958 87 699 27 186 89 654 18 520 14 983 48 882 26 332 77 849 49 475 30 865 7 183 74 993 84 489 90 421 13 381 41 205 95 174 76 931 16 683
12 390 0 329 13 193 65 61 43 415 34 536 75 628 60 44 49 309 87 238 48 395 88 684 91 601 72 941 45 284 93 745 17 441 68 692 29 948 8 934 80 917 46 357 25 522 31 209 47 148 63 510 94 613 85 782 7 311 59 721 35 20 99 263 69 53 26 11 92 236 50 749 30 974 40 437 44 28 78 117 70 11 79 738 81 68 67 906 19 810 38 358 84 460 76 186 61 496 57 175 97 297 82 608 22 695 64 340 39 178 27 950 73 359 9 374 86 817 42 413 58 385 1 750 41 700 95 491 83 382 3 509 89 715 37 703 77 606 54 26 36 701 62 203 4 732 10 636 56 235 18 359 66 686 15 356 21 582 24 782 74 411 96 405 98 596 52 367 14 21 90 723 16 45 2 82 11 775 53 829 51 564 71 605 33 968 23 649 32 785 5 547 6 788 55 43 20 883 28 568
78 219 29 369 5 90 24 755 96 779 90 454 75 371 25 303 6 601 76 89 16 765 14 352 4 901 89 833 17 929 3 599 33 59 74 151 50 702 70 642 11 614 86 640 9 594 45 131 20 191 39 790 93 860 52 163 99 827 15 842 59 518 67 859 27 898 92 288 53 977 22 199 32 644 72 558 58 960 88 503 21 270 94 986 10 95 64 108 47 722 98 936 82 572 23 307 38 261 95 333 1 867 31 784 54 273 91 283 63 167 56 51 46 211 42 81 7 196 37 536 28 359 84 765 40 58 66 349 30 295 44 633 87 100 49 461 62 122 41 456 34 959 2 387 65 593 81 947 19 350 48 606 26 638 35 141 18 2 0 344 13 533 80 87 55 198 83 290 8 492 68 64 69 80 79 648 12 727 51 221 57 324 85 892 77 524 73 353 71 195 60 186 61 565 97 145 43 904 36 783
83 691 70 903 85 59 8 927 20 16 94 656 64 15 62 226 39 157 31 444 91 342 51 274 90 162 22 418 74 380 65 931 47 708 2 269 95 688 5 167 48 768 96 519 14 111 35 517 46 654 25 345 3 739 10 725 37 24 86 964 61 113 6 683 50 50 68 127 42 392 23 566 53 596 99 461 57 221 52 708 30 947 66 2 21 4 67 988 69 950 9 618 55 241 89 695 18 579 77 558 75 340 71 283 58 377 16 60 60 34 82 430 49 225 80 921 54 368 84 860 13 814 76 606 29 259 28 796 7 275 88 629 36 91 0 165 44 307 40 534 1 398 4 681 72 852 93 170 12 808 59 83 17 45 15 931 97 848 26 594 63 294 45 94 24 278 73 322 33 807 78 542 19 769 92 691 34 337 41 878 98 645 11 888 32 168 81 355 43 337 38 615 87 842 27 564 79 935 56 528
2 41 35 839 20 908 40 539 26 460 77 465 11 479 21 154 78 100 28 417 48 646 86 793 42 50 53 817 74 84 1 318 29 558 95 250 60 631 99 136 3 418 52 60 73 262 15 704 66 108 54 767 14 584 45 710 33 259 90 56 69 800 6 170 88 137 25 675 85 564 75 856 97 399 50 674 81 620 80 151 79 366 89 263 46 751 27 838 82 657 17 20 38 49 96 123 72 440 71 212 93 154 16 554 68 384 18 21 37 800 94 998 4 142 34 589 0 860 19 255 49 570 51 38 41 714 91 800 7 328 84 496 36 258 47 67 67 409 44 945 76 715 92 236 22 760 64 3 56 863 65 471 63 625 9 898 87 442 12 246 31 324 32 488 8 156 98 939 62 911 43 119 55 182 57 359 59 457 83 387 39 25 5 380 58 411 10 722 13 786 30 501 61 497 24 480 23 873 70 168
83 270 19 507 17 905 15 469 69 270 43 584 84 226 94 871 45 180 14 1000 47 946 78 955 88 308 5 890 21 378 22 137 46 643 95 14 62 228 92 278 42 410 30 395 89 755 48 315 13 698 32 894 61 610 87 926 38 969 96 793 10 375 74 636 33 914 1 883 77 361 25 239 58 347 52 769 20 331 18 481 85 840 3 225 27 397 72 950 56 821 75 534 37 240 68 263 12 848 51 949 35 439 39 880 40 93 8 971 80 997 71 879 60 51 41 201 97 145 26 191 50 739 57 653 9 62 93 281 86 801 0 38 23 103 65 326 81 924 53 83 29 120 31 700 79 791 28 849 4 639 64 242 67 962 49 176 90 753 73 865 24 786 82 616 66 577 11 193 55 732 59 917 98 740 36 405 63 74 2 244 91 648 44 724 70 460 54 977 99 707 6 53 34 368 76 551 16 935 7 550
17 948 32 507 33 235 87 305 66 823 83 861 27 733 0 476 18 359 4 971 82 395 78 811 99 878 72 868 73 248 57 28 8 990 15 518 46 492 11 311 96 851 5 733 34 317 37 872 65 200 69 537 74 673 85 938 50 793 6 890 44 822 70 458 38 895 63 603 58 776 59 405 79 195 95 208 60 929 22 343 71 514 20 893 10 648 84 969 49 990 40 828 54 344 47 238 56 29 14 338 90 1000 89 402 12 650 45 983 91 3 75 168 61 10 7 745 64 342 2 54 28 489 88 660 19 679 93 303 3 859 94 848 26 37 41 181 51 686 52 230 55 594 77 736 39 876 67 936 9 508 62 912 36 175 68 205 76 355 24 747 86 133 97 781 30 166 13 467 81 307 92 223 43 254 98 647 23 326 35 605 80 980 21 948 29 612 1 944 42 254 31 1000 16 553 53 590 25 804 48 676
35 366 18 540 71 409 22 995 96 195 67 857 74 845 49 819 59 821 37 594 54 319 10 422 53 507 30 419 92 136 27 173 38 2 11 312 46 571 24 122 64 769 55 825 89 976 77 273 79 239 98 867 63 424 29 379 13 200 51 81 8 170 41 742 21 886 68 270 47 660 91 708 28 707 76 53 23 478 42 589 66 549 33 95 39 344 1 36 3 451 72 784 87 579 80 580 86 476 93 743 14 741 84 157 94 479 4 616 20 998 6 135 65 620 12 8 81 743 83 761 73 377 15 196 32 739 5 199 62 313 82 455 34 502 40 790 69 888 99 446 48 466 97 916 75 337 44 345 7 640 25 641 56 648 61 760 17 451 2 116 43 931 95 631 90 96 31 812 9 443 36 896 57 90 70 820 78 400 85 147 26 434 50 841 52 867 16 61 58 43 88 979 0 29 19 915 60 475 45 413
95 460 57 689 96 470 80 323 88 935 46 491 99 733 14 736 51 254 18 310 24 755 72 633 41 620 12 708 8 32 53 274 64 233 50 227 83 119 6 610 0 208 11 937 55 842 23 293 13 831 82 175 34 933 89 134 22 157 87 454 90 488 32 31 16 854 31 666 15 206 52 647 61 849 77 825 97 466 28 686 56 858 69 104 40 265 76 56 35 748 42 235 62 322 71 315 98 806 65 55 1 330 92 79 7 318 27 70 86 693 20 810 68 972 79 741 38 846 85 941 48 117 63 485 67 800 81 542 21 968 70 13 91 677 66 298 84 324 94 192 29 763 10 39 58 648 33 952 59 599 5 811 4 365 74 799 73 113 44 933 78 766 19 382 60 599 37 438 36 936 43 76 17 646 49 43 25 148 30 444 2 98 26 218 45 9 9 916 75 423 47 447 39 390 3 421 54 376 93 154
60 197 90 868 23 797 55 390 74 283 51 76 34 546 33 912 26 52 82 981 43 593 62 922 38 620 41 557 24 274 78 171 1 248 25 457 81 161 29 21 93 27 52 73 75 685 35 283 69 525 70 702 86 521 6 901 85 629 28 480 54 220 10 745 63 439 47 976 22 427 80 800 95 848 4 310 88 573 27 874 65 462 79 16 3 695 2 119 67 869 53 40 20 534 68 435 99 452 56 313 9 914 30 308 98 22 14 110 84 75 15 467 89 525 7 15 5 691 39 461 40 384 13 1000 92 378 21 261 17 933 66 448 97 625 18 160 32 634 49 11 64 342 59 469 94 605 87 860 12 830 16 95 57 788 58 811 83 633 42 920 45 735 50 79 77 758 31 635 44 209 19 304 72 671 37 86 11 13 73 779 46 424 96 971 61 540 48 715 36 553 8 553 76 829 91 744 0 75 71 412
33 470 95 975 60 999 63 77 67 583 89 126 13 706 2 759 32 510 14 394 90 357 40 712 78 156 80 991 30 752 34 800 48 279 3 907 81 382 74 809 36 313 37 583 56 396 72 490 84 549 50 163 6 916 96 66 66 233 97 413 11 334 53 950 31 175 93 574 62 181 12 519 44 110 91 489 54 951 64 3 8 390 7 649 82 726 59 86 86 321 77 190 83 685 9 268 92 308 39 651 61 876 19 582 70 293 85 87 43 220 22 775 75 422 17 62 20 310 94 546 71 79 24 947 88 813 58 50 1 914 16 908 26 204 0 485 25 912 27 842 76 170 42 534 98 81 99 180 79 690 73 302 28 241 23 791 87 847 46 182 51 93 4 340 10 629 49 203 29 957 38 214 57 442 35 390 52 44 41 158 15 180 47 199 65 794 5 589 69 324 45 21 21 970 68 709 55 440 18 453
51 727 6 508 66 974 86 661 22 314 48 326 73 331 54 860 72 807 21 287 40 172 33 456 81 526 38 530 94 140 23 794 93 509 36 304 80 309 99 666 90 106 53 752 41 586 1 915 31 973 88 791 95 744 52 75 64 476 46 133 32 348 29 602 17 945 69 148 15 815 91 4 96 78 89 605 44 375 59 172 74 585 28 816 98 863 10 350 24 74 85 360 4 887 75 801 58 9 37 586 78 342 77 464 16 588 3 928 49 355 65 540 82 918 5 918 60 179 43 984 47 156 56 727 8 101 62 640 76 329 45 893 79 722 14 934 11 225 39 491 13 328 2 922 42 490 7 641 18 389 61 438 92 654 12 700 71 256 68 147 70 629 9 607 27 171 63 612 26 400 83 634 25 789 97 269 67 280 0 189 34 132 57 695 50 373 35 105 55 47 84 267 20 74 30 947 87 777 19 944
53 582 23 598 27 442 40 675 97 214 24 244 65 968 58 906 69 309 5 328 18 868 52 949 13 725 67 691 19 231 66 201 98 615 86 770 76 274 38 842 4 703 11 336 73 580 96 789 88 955 35 493 71 414 93 783 32 426 99 234 0 43 92 854 60 553 59 952 57 259 90 170 2 888 17 469 10 719 34 390 85 932 31 322 22 710 81 225 61 45 7 707 14 654 20 212 77 696 47 347 30 567 6 1000 75 95 41 148 50 881 79 541 1 563 51 176 84 21 15 817 87 860 80 216 46 385 16 187 64 351 55 854 29 669 56 91 26 366 78 344 62 755 37 608 95 734 94 52 68 828 3 165 44 642 43 802 49 796 82 401 72 204 91 139 39 39 21 137 70 132 25 260 45 534 12 884 48 481 89 927 9 826 63 771 42 68 54 878 83 289 28 796 8 700 33 708 36 861 74 538
15 515 64 586 49 433 7 218 17 816 51 571 47 528 68 851 67 198 63 157 27 950 48 811 12 658 25 692 80 480 30 395 2 746 82 245 35 463 95 214 58 304 1 28 73 655 38 339 46 677 42 122 59 686 10 540 84 187 0 558 40 375 16 899 24 539 50 903 74 774 85 264 86 893 72 147 52 623 41 265 66 486 29 55 71 175 26 439 57 356 89 652 97 916 83 72 87 844 81 762 28 816 61 447 91 868 11 124 90 1000 32 324 96 773 94 263 75 708 98 977 92 904 14 8 53 207 44 554 21 722 19 513 65 445 99 424 3 954 62 872 56 948 5 82 43 351 54 213 33 244 37 336 6 118 78 685 20 344 69 534 9 664 18 783 93 574 70 682 31 499 8 475 4 651 45 474 76 631 88 114 36 407 77 452 39 145 79 310 23 856 22 500 34 380 13 767 55 99 60 419
29 187 27 438 9 677 89 874 34 819 16 594 67 943 56 516 17 397 79 68 18 424 49 496 40 57 87 641 23 380 73 3 85 606 55 629 71 98 72 201 86 719 21 54 43 860 26 156 5 567 76 260 51 944 83 43 90 349 48 842 31 915 37 488 14 482 15 745 62 796 3 110 97 335 44 666 84 326 54 236 60 68 46 582 45 136 28 339 80 764 11 796 53 239 22 296 93 20 2 965 77 827 10 790 99 617 96 160 61 70 50 459 30 129 7 373 39 249 20 309 63 737 92 88 32 681 33 65 78 510 88 437 35 974 91 664 70 232 65 442 75 244 47 743 95 896 81 653 68 347 1 673 69 859 25 834 74 321 64 139 98 550 42 729 36 504 58 435 57 497 66 547 0 425 4 846 24 240 8 39 6 671 94 445 52 692 12 981 38 65 19 339 41 121 59 453 13 519 82 726
85 856 74 533 89 14 94 143 2 493 91 222 55 454 20 472 57 539 1 81 12 992 18 721 69 643 62 860 50 349 87 350 42 115 93 251 72 602 76 265 77 931 19 372 92 192 33 655 23 898 13 347 54 32 32 154 61 567 40 31 3 147 11 155 17 757 84 63 27 663 47 329 68 486 70 797 16 765 39 338 64 896 81 197 41 55 67 293 63 316 22 905 28 928 24 418 73 715 71 621 96 148 5 303 86 883 45 697 46 62 4 456 98 384 53 289 59 24 25 73 21 350 9 85 43 253 51 403 34 705 26 709 36 179 88 41 49 591 56 229 31 12 66 621 29 510 82 625 80 107 35 420 78 488 90 565 60 243 0 731 37 669 8 876 58 739 10 717 75 239 52 11 30 574 97 346 44 760 99 824 14 704 65 77 79 743 7 732 95 642 83 370 15 890 38 651 48 766 6 378
65 894 93 92 58 126 12 444 28 497 73 145 20 815 25 290 2 880 27 949 33 427 21 141 36 693 66 788 83 764 77 558 72 273 50 492 56 948 47 763 95 127 7 590 17 169 92 545 41 32 54 321 90 870 69 932 76 595 59 539 94 509 82 697 23 324 45 773 0 865 74 635 14 909 53 218 39 599 30 114 91 427 22 827 13 212 68 5 67 263 57 754 26 817 71 823 81 317 48 57 29 260 46 93 34 537 49 743 40 257 85 819 15 237 60 894 8 285 55 406 19 583 3 380 10 507 70 657 86 999 6 595 9 159 97 631 80 351 87 967 99 351 43 425 11 795 84 884 37 218 35 573 61 775 51 98 38 176 42 180 63 784 79 310 16 25 52 214 78 754 4 190 18 27 44 212 32 305 98 984 31 275 1 978 75 196 5 887 96 604 88 7 62 515 24 995 89 21 64 866
11 297 70 941 93 740 39 739 25 108 98 740 95 912 37 523 46 329 82 78 16 941 8 89 31 725 28 831 3 65 92 905 10 111 36 215 22 211 1 203 89 817 86 75 84 323 96 374 57 981 79 706 63 940 58 519 44 691 67 610 19 470 77 906 7 928 69 879 13 961 72 299 90 907 17 671 42 923 49 722 21 18 18 117 45 506 2 185 81 681 64 327 87 62 15 379 71 194 55 318 0 853 29 10 59 136 53 747 6 274 60 245 33 445 78 289 41 856 68 604 54 572 50 954 65 312 14 890 12 961 80 721 85 426 91 430 40 132 88 921 51 303 74 838 32 836 35 16 43 301 56 760 4 528 34 956 62 13 38 334 26 857 76 969 99 374 24 462 27 19 48 139 30 460 83 443 52 642 5 150 66 155 9 139 23 41 73 832 75 581 61 238 94 46 20 920 47 547 97 488
93 754 76 245 15 216 3 835 95 860 29 125 16 793 61 268 36 965 91 209 65 185 83 536 57 942 84 865 8 361 51 202 49 93 30 449 63 53 67 908 87 519 75 791 18 833 44 24 97 119 1 520 23 10 80 266 82 173 77 991 31 161 89 660 50 545 13 345 2 98 59 661 70 878 38 888 92 227 24 695 27 597 94 433 19 24 45 747 9 630 52 60 98 139 79 772 73 779 60 448 20 376 11 900 25 160 6 528 62 759 34 79 56 746 4 310 55 347 46 58 32 576 22 482 78 935 37 311 40 567 21 640 17 480 71 584 68 343 5 755 53 574 81 246 96 595 12 50 47 508 43 765 85 910 66 293 74 470 88 197 28 264 86 627 64 570 54 144 69 497 35 636 26 872 41 195 0 836 48 142 72 987 33 843 99 60 7 958 42 121 58 989 39 309 14 637 10 935 90 201
44 241 77 493 98 566 79 20 83 179 29 918 49 810 72 697 93 312 69 777 5 928 67 940 34 865 89 424 53 47 64 19 40 445 0 392 47 336 88 528 57 420 87 60 68 224 6 383 56 718 74 623 28 756 82 513 60 617 92 717 42 443 81 147 58 66 12 359 65 943 31 110 46 106 22 586 59 941 1 467 84 722 3 307 97 861 2 867 37 906 71 9 18 43 16 496 76 218 66 974 61 747 23 724 26 564 70 571 99 804 27 284 15 928 7 496 95 147 51 432 48 151 33 437 14 64 32 2 73 868 35 759 63 669 90 584 62 788 80 506 91 627 13 960 78 614 96 527 10 263 41 119 75 574 45 275 21 274 11 701 85 227 54 901 4 462 17 49 38 512 52 609 9 460 20 789 36 888 25 581 50 234 30 262 43 866 24 247 86 553 55 266 8 412 39 937 19 181 94 997
81 364 0 370 41 646 38 514 86 738 6 242 44 900 79 243 77 945 95 570 57 743 47 638 93 236 25 614 58 980 66 860 68 77 33 504 69 635 99 550 40 417 52 290 4 629 53 38 46 263 2 216 27 876 13 751 94 895 83 192 65 898 17 90 55 647 54 950 28 403 29 247 85 505 16 216 15 735 9 260 34 392 70 386 82 879 73 469 23 569 72 439 80 633 89 160 10 831 39 918 18 887 1 355 22 518 92 157 62 601 96 357 21 185 97 924 87 491 3 341 36 687 42 920 14 121 60 659 30 648 91 802 48 22 20 2 11 470 90 555 43 316 88 606 26 399 63 503 49 542 45 743 31 974 61 972 12 738 5 362 59 609 24 781 74 946 51 361 84 645 32 855 19 793 56 374 7 37 75 415 78 818 8 705 98 890 67 749 64 724 76 963 37 644 50 618 35 667 71 959
53 247 73 418 43 304 22 764 28 817 47 565 34 824 52 577 75 79 84 200 91 458 51 382 76 519 96 674 99 289 80 578 56 473 90 406 66 945 32 998 95 663 97 621 40 15 30 838 19 331 7 628 65 705 77 663 83 935 59 833 74 685 39 282 48 839 29 982 67 358 72 299 50 643 88 744 26 128 64 838 81 264 45 639 63 373 49 879 33 447 11 849 31 832 60 684 12 437 36 149 42 294 37 337 93 177 8 137 16 516 98 560 27 469 0 825 44 524 21 179 24 956 23 421 89 385 38 367 35 889 14 765 46 338 13 55 87 600 5 555 68 172 41 530 20 662 61 733 15 407 17 2 71 522 69 870 62 666 94 322 54 967 86 193 9 971 6 931 78 170 3 825 25 655 10 435 1 766 18 527 92 239 4 394 58 215 57 176 82 227 70 778 55 59 85 962 2 288 79 811
35 468 30 524 80 134 6 993 0 739 66 568 17 629 93 51 28 38 31 845 55 981 71 432 59 698 29 525 33 84 36 111 40 612 11 463 50 745 32 403 14 361 12 538 42 744 74 433 86 285 58 712 53 239 8 952 85 72 60 298 18 493 9 52 38 629 68 109 56 674 63 375 4 604 3 9 72 186 2 461 91 735 37 978 84 483 1 314 46 162 75 61 98 205 96 274 10 731 44 177 52 785 7 668 97 681 73 503 39 954 88 20 69 433 5 127 48 73 22 956 90 372 26 624 82 668 94 654 81 124 43 20 65 582 77 200 34 133 25 350 99 874 45 357 62 712 21 825 57 81 49 476 61 515 64 710 67 779 27 95 16 484 92 617 70 378 89 818 19 492 87 297 79 225 76 558 24 849 23 738 95 820 54 353 13 563 47 489 15 226 78 276 83 56 51 83 20 620 41 393
82 42 42 82 25 953 57 774 65 182 86 757 58 994 43 627 85 257 15 611 63 641 20 195 16 267 93 268 49 679 34 850 70 629 51 60 39 546 48 668 91 798 92 597 89 61 10 550 26 513 74 920 19 25 5 915 59 138 29 671 32 82 44 397 56 856 23 226 88 428 22 46 46 549 68 724 6 604 69 873 18 7 78 689 81 403 79 802 64 595 62 102 77 645 7 255 30 584 12 805 71 544 99 570 67 142 4 956 40 784 41 940 37 778 38 657 2 791 24 383 28 353 35 276 52 242 83 807 80 985 96 385 75 278 31 151 53 807 84 440 9 489 90 940 3 555 13 843 72 118 8 272 87 193 0 763 45 872 21 181 95 664 36 608 55 567 97 923 61 485 47 819 94 833 60 712 50 154 33 249 17 367 14 723 66 943 27 470 1 392 73 749 54 410 98 707 11 860 76 805
21 35 34 63 69 150 29 591 15 496 60 157 77 580 91 848 65 752 46 399 70 443 80 304 72 355 64 911 89 804 44 444 55 862 50 662 37 283 52 231 17 85 25 467 94 694 35 612 53 912 54 649 3 738 96 411 43 600 41 925 30 72 88 589 63 11 4 235 92 975 12 254 48 442 49 116 9 84 97 631 66 284 24 726 78 388 67 12 33 364 16 584 73 786 61 880 98 126 42 904 58 531 75 827 71 959 2 772 68 974 0 214 59 873 86 641 13 906 19 971 82 549 23 299 7 952 79 571 87 411 8 729 47 944 85 317 18 989 10 524 1 399 31 80 57 203 81 628 76 125 74 302 14 999 27 439 51 861 84 805 6 32 38 183 22 125 62 234 28 908 26 983 39 749 95 388 36 334 5 450 99 157 11 747 56 359 20 639 83 775 93 971 45 80 40 869 90 4 32 921
10 974 59 263 96 563 8 192 29 398 38 157 92 819 85 560 58 104 31 631 99 697 67 652 32 393 68 262 5 13 6 71 42 496 53 336 12 679 37 227 36 210 97 863 62 743 94 373 18 520 1 888 89 418 63 672 0 94 52 267 84 760 87 68 43 119 2 4 45 186 61 43 9 404 17 660 98 442 70 80 86 859 46 748 95 291 30 820 54 508 65 984 20 903 64 806 76 559 79 820 13 414 72 238 51 441 28 198 48 244 50 855 35 150 93 119 14 524 90 831 49 144 75 623 19 128 44 588 26 213 83 668 40 331 27 876 4 270 34 551 55 133 82 513 78 548 33 723 71 765 80 415 16 550 22 738 69 78 39 700 73 525 7 838 56 944 23 451 91 760 74 721 60 239 15 4 66 635 88 754 21 689 77 459 47 306 57 725 24 248 25 60 11 156 3 629 41 495 81 280
60 571 11 664 54 994 1 631 58 783 65 911 91 678 81 714 0 578 10 737 92 159 51 107 21 110 42 435 37 672 7 924 43 451 41 638 52 549 48 40 79 357 82 548 50 693 32 626 77 777 85 808 8 603 90 648 6 112 98 666 69 116 46 131 73 653 47 556 80 283 96 158 83 48 29 629 64 759 62 681 9 269 66 271 28 558 19 601 89 622 88 270 20 915 15 181 53 373 72 807 57 626 2 287 78 750 5 82 84 861 94 629 95 865 34 822 97 623 33 844 67 773 55 520 44 701 26 624 75 792 14 392 61 701 93 850 49 219 68 984 99 166 17 783 56 994 70 841 18 399 24 80 25 50 45 211 59 891 36 235 30 458 71 193 76 402 40 30 74 684 35 143 39 652 31 387 3 485 86 106 4 374 22 764 38 24 16 690 23 894 13 908 27 937 12 710 63 427 87 816
32 12 66 220 30 814 51 520 88 6 1 739 92 317 12 238 23 700 29 791 87 22 64 402 40 640 41 640 97 49 45 167 7 362 17 144 49 254 70 30 53 98 9 271 44 277 52 413 48 475 85 181 22 460 82 323 38 883 47 547 36 187 59 323 8 448 84 6 24 923 73 194 96 397 10 673 72 837 37 198 27 737 33 461 95 832 31 598 54 488 74 504 63 490 60 920 6 763 2 376 98 831 83 347 21 723 50 386 90 839 91 145 34 291 71 548 19 914 56 720 26 931 14 675 39 775 58 902 99 777 93 993 76 650 15 663 25 50 69 790 65 515 4 85 28 510 89 418 79 803 42 370 86 993 13 893 77 714 78 740 16 853 55 579 18 588 46 157 3 397 67 175 62 186 80 750 20 645 11 891 75 244 43 560 35 85 81 601 94 20 61 831 57 260 0 858 68 518 5 420
73 761 49 40 1 771 8 653 20 477 89 337 28 381 47 283 16 748 87 355 80 61 94 919 32 267 7 478 22 896 41 233 84 75 77 819 78 424 88 135 45 755 38 447 58 574 99 383 29 140 51 339 91 982 96 17 95 93 42 316 34 51 76 892 48 311 10 634 60 785 36 148 86 227 61 215 68 737 64 460 72 176 33 653 57 439 12 165 25 121 63 868 92 663 19 27 24 962 9 768 59 46 97 168 40 506 21 771 85 213 66 648 70 796 62 932 23 568 35 673 67 201 55 27 11 501 52 804 81 464 46 847 3 616 27 628 37 501 5 766 50 35 18 298 71 263 79 625 14 627 4 707 69 818 13 546 6 990 31 15 26 877 39 459 83 168 15 478 65 759 93 284 2 812 54 304 82 771 75 991 74 112 90 705 56 290 98 420 30 665 0 24 53 791 43 924 17 317 44 819
70 541 78 101 46 592 79 985 16 221 62 601 5 510 97 771 37 348 24 731 35 360 21 16 36 585 39 39 26 913 68 627 32 828 23 701 89 928 49 779 58 338 65 514 28 120 95 343 99 829 84 346 57 962 98 636 96 145 11 22 29 692 90 428 59 217 17 485 41 107 52 780 34 191 64 859 72 340 67 707 71 394 13 923 80 897 87 370 91 330 77 346 42 471 94 973 44 71 53 10 83 971 69 756 92 599 4 887 40 157 85 254 93 527 20 418 48 900 60 315 2 417 25 439 31 865 33 283 51 59 74 981 9 976 6 512 86 688 43 505 45 929 61 902 73 48 22 663 7 493 82 795 8 163 10 303 27 108 63 950 75 170 54 912 76 99 88 96 50 566 15 531 12 562 18 433 66 138 30 527 1 692 81 185 0 947 14 412 47 792 55 757 38 369 19 390 3 84 56 889
3 397 1 928 45 577 73 920 43 114 51 666 60 889 55 205 18 648 31 105 53 453 9 212 5 235 71 42 38 251 33 875 23 690 97 194 70 285 79 927 36 76 65 229 15 309 30 780 29 221 24 489 8 412 44 132 86 813 56 262 82 970 67 507 12 874 59 980 61 631 63 325 94 772 0 625 6 48 77 644 78 654 40 238 90 381 4 26 85 117 11 789 16 720 91 808 68 864 7 657 27 680 37 681 20 287 14 129 75 803 64 198 72 913 92 242 62 138 28 78 47 757 58 856 98 366 95 841 50 890 46 481 41 376 74 73 2 946 57 567 76 822 83 998 19 353 87 920 66 578 48 877 35 259 17 988 21 756 26 572 89 435 42 202 80 832 34 700 93 457 69 366 13 602 88 75 84 355 54 307 99 590 25 6 81 956 49 569 10 444 96 527 52 873 39 755 22 552 32 481
97 920 23 48 62 448 9 917 11 476 57 740 74 294 27 383 18 587 47 171 2 693 44 490 61 824 89 17 12 601 78 389 31 900 5 921 60 775 95 809 86 984 81 720 69 131 8 831 41 925 71 916 50 393 14 979 77 156 46 486 36 611 73 279 42 546 65 89 94 569 56 253 43 483 4 719 84 190 32 126 88 328 96 103 55 175 45 304 82 211 63 676 37 966 40 318 16 246 20 741 34 861 6 882 76 739 13 100 17 471 68 32 85 30 67 86 64 872 51 991 39 911 54 254 21 844 90 249 92 276 7 350 70 613 66 228 0 579 10 795 98 614 3 324 79 357 53 35 33 196 99 839 52 118 29 710 35 973 28 413 30 865 22 614 1 896 24 858 38 337 93 77 72 132 26 98 49 650 75 290 91 853 15 872 80 245 19 95 59 952 58 10 25 378 87 161 83 824 48 156
62 472 75 213 89 313 53 831 88 888 15 84 64 186 96 750 27 184 87 490 41 912 99 445 50 331 2 865 58 429 82 15 8 605 65 909 44 919 42 586 23 493 49 388 1 876 31 489 14 635 72 388 6 892 11 670 46 104 20 464 35 167 66 745 30 317 29 681 69 757 61 682 43 84 77 29 90 372 39 927 68 59 85 54 18 348 92 650 83 271 45 161 40 135 59 43 10 452 25 706 26 676 28 805 5 210 4 553 97 98 84 615 36 164 60 419 78 401 51 225 54 971 76 639 79 421 17 657 70 239 67 610 80 660 63 201 21 21 94 938 9 134 0 575 81 443 91 972 34 789 93 249 37 248 73 539 32 890 22 690 16 378 71 78 19 206 47 966 56 511 55 20 98 754 38 190 57 213 52 966 95 814 74 704 7 989 86 777 13 206 48 94 33 161 24 486 12 123 3 425
59 407 30 216 28 517 51 185 70 477 86 706 21 662 96 844 47 916 56 258 69 162 25 642 58 322 95 262 90 139 12 512 13 703 50 881 37 416 39 753 91 489 97 514 92 245 73 877 32 731 54 682 78 606 19 252 64 368 72 832 53 550 17 20 84 109 18 770 81 556 7 115 85 333 29 298 60 660 66 433 31 262 34 635 45 196 74 404 49 576 77 398 14 837 61 266 43 606 98 93 2 609 48 573 87 509 76 603 5 364 35 958 67 569 24 535 79 794 83 985 20 575 11 491 6 304 94 880 4 797 68 901 9 767 65 246 88 982 44 257 16 555 3 715 55 482 38 113 15 587 62 199 10 753 57 90 26 720 99 741 36 432 1 396 22 328 63 757 8 236 82 981 23 652 89 566 75 156 42 931 46 237 33 542 52 603 93 749 71 502 27 855 41 682 80 420 0 619 40 369
21 109 50 19 53 791 40 646 94 468 85 144 64 115 33 669 83 985 69 942 8 282 49 934 2 737 11 96 47 401 66 951 76 3 39 364 51 788 90 329 71 558 89 714 34 444 75 186 12 264 19 336 5 596 18 871 88 80 46 436 74 291 43 342 98 253 14 116 30 380 24 774 29 863 59 181 27 208 84 427 22 235 81 742 67 694 96 986 17 397 68 248 82 976 32 421 10 350 4 236 63 159 62 459 13 932 70 761 6 881 78 295 95 737 54 817 38 686 92 475 86 907 73 15 80 179 72 922 42 394 15 872 37 981 87 279 79 865 45 899 31 831 52 125 28 676 91 789 77 687 99 715 61 600 55 261 7 794 20 787 93 792 23 553 16 664 36 256 41 483 60 92 35 842 9 626 44 626 57 804 3 440 65 768 26 567 56 220 58 447 48 672 0 418 1 931 25 639 97 333
11 461 83 758 21 131 44 358 23 231 38 225 67 506 95 519 31 862 64 509 55 10 91 567 92 749 16 767 36 492 90 885 15 325 80 989 4 834 47 663 57 280 5 254 22 221 65 528 98 664 29 548 97 452 25 293 82 366 8 888 9 998 45 461 27 471 46 35 24 920 39 451 6 649 96 93 17 483 30 841 66 355 77 900 2 788 43 986 1 330 0 65 42 583 40 188 14 400 85 42 99 214 69 297 7 774 84 352 76 290 34 201 60 699 88 390 52 325 86 981 79 581 28 701 51 526 73 850 48 803 20 189 87 83 3 479 81 221 10 460 19 149 41 229 37 371 35 604 78 741 72 507 13 939 75 341 93 69 63 371 71 46 50 599 68 697 59 181 94 882 18 785 58 507 54 837 32 754 74 547 89 838 53 499 56 680 61 436 62 923 70 328 26 621 12 297 33 831 49 304
12 440 94 515 32 510 76 392 21 42 67 652 81 152 90 796 57 611 60 5 16 753 75 13 58 757 34 791 52 407 97 478 48 165 65 420 62 404 8 770 54 650 51 289 98 611 20 396 87 318 95 267 0 480 7 755 49 841 28 282 89 816 18 303 73 357 72 886 79 552 42 892 29 789 85 77 55 793 15 634 61 878 46 495 68 160 22 358 4 167 53 622 13 564 83 513 88 765 77 597 2 761 56 203 5 903 33 123 50 65 70 820 23 537 10 692 66 570 80 783 27 963 40 269 59 627 9 291 30 177 82 826 99 216 17 607 44 782 3 589 35 356 25 865 14 137 36 29 64 974 86 643 24 466 41 977 6 893 96 410 45 142 19 135 47 365 71 52 11 149 93 686 74 955 84 534 37 789 31 356 38 253 39 976 1 160 91 749 26 194 43 86 92 792 63 209 69 361 78 3
54 138 62 736 37 310 27 812 12 472 36 340 44 807 51 822 70 521 4 987 96 485 17 221 56 731 25 72 92 109 47 170 82 153 55 525 14 654 90 183 57 431 69 207 73 253 21 707 42 826 68 206 31 587 79 845 11 365 93 864 13 841 98 590 72 69 86 641 71 298 1 264 76 462 80 24 83 950 81 621 24 55 52 785 39 976 46 101 66 41 40 746 61 861 87 887 33 909 9 365 30 420 6 459 60 650 41 489 2 997 7 242 95 798 58 741 16 362 35 459 23 452 38 770 28 810 88 651 10 820 59 948 94 556 85 920 26 912 29 157 49 753 5 754 84 434 15 686 22 474 74 31 64 67 3 747 75 953 99 409 53 926 50 305 45 715 77 461 89 635 48 966 8 82 0 483 18 792 67 797 19 593 91 429 32 170 34 13 97 497 65 927 43 801 78 222 63 761 20 185
12 97 88 871 77 90 78 939 93 325 74 686 38 264 91 822 65 854 24 909 26 276 80 283 69 377 31 221 73 854 85 18 21 286 0 554 54 152 57 129 53 932 18 707 45 822 41 735 15 547 75 124 44 378 39 988 94 625 66 610 84 356 43 943 3 694 47 914 19 350 64 667 10 899 16 982 68 741 34 79 42 669 71 285 81 939 79 257 63 648 30 806 67 650 83 86 60 238 32 721 72 555 28 88 5 487 98 762 37 788 29 69 14 626 95 882 61 936 35 616 52 689 11 428 86 553 17 30 23 226 82 465 9 160 55 766 59 450 99 393 51 349 62 38 36 269 58 591 89 938 13 159 7 176 46 975 20 745 56 628 40 360 6 942 90 655 76 132 92 819 4 918 2 968 33 714 27 163 1 989 25 185 87 925 49 131 50 729 97 572 70 281 48 786 96 922 8 854 22 545
62 893 3 812 34 229 41 62 25 185 31 607 21 797 97 977 77 46 29 45 43 586 39 761 96 743 35 575 4 623 20 386 37 789 90 492 70 141 28 490 64 499 40 7 9 639 36 273 8 165 13 308 71 498 81 925 24 386 30 896 45 746 83 86 58 280 63 370 23 568 12 132 98 454 66 481 88 55 51 612 95 92 99 795 72 894 59 377 52 519 6 542 92 1000 0 653 84 2 50 151 44 687 91 51 60 598 67 182 86 479 56 727 73 185 93 754 1 318 80 253 76 764 82 406 2 561 87 819 85 663 69 167 27 426 32 652 42 959 22 689 7 838 57 418 15 128 74 77 65 970 75 847 19 581 47 793 16 566 53 744 10 980 26 124 18 690 89 183 55 559 68 412 14 221 79 427 33 677 54 118 38 100 48 342 17 351 61 585 94 431 49 603 78 262 11 720 5 799 46 402
4 217 0 714 71 620 50 777 70 444 55 832 44 795 87 688 73 661 52 50 79 685 42 185 84 136 3 518 11 474 77 707 76 187 18 214 8 92 26 290 7 123 17 333 51 721 41 700 30 861 83 165 57 280 98 906 54 577 40 320 46 620 99 65 91 592 6 218 22 262 80 452 29 70 48 703 95 60 15 416 43 186 72 854 62 776 97 915 12 483 49 761 24 764 86 306 33 733 37 80 60 289 61 6 74 953 81 657 2 359 56 850 35 402 28 999 32 487 45 204 66 860 63 820 47 588 16 717 82 727 89 923 13 167 36 735 25 729 31 727 78 658 1 306 92 569 27 841 23 388 53 779 75 23 90 842 68 107 34 377 14 402 67 638 58 864 96 445 88 138 64 521 69 436 9 957 94 275 10 729 5 233 38 653 20 235 85 31 39 587 93 4 59 170 65 811 19 133 21 862
84 664 63 11 88 336 4 51 28 437 30 903 17 861 2 659 32 946 78 908 76 924 75 924 77 437 10 692 68 677 56 402 23 585 79 278 42 908 86 793 83 276 52 368 34 826 0 394 48 66 15 29 82 286 12 48 49 382 95 972 40 674 20 85 51 225 45 263 60 978 70 22 26 355 66 52 13 239 1 48 35 846 74 964 16 281 57 118 44 155 6 173 18 628 90 528 72 316 27 423 92 57 91 929 81 344 61 431 97 414 50 941 43 789 29 595 71 376 54 165 3 951 89 251 58 915 9 201 99 791 46 960 69 644 85 321 39 559 19 108 55 310 98 559 96 345 53 925 47 592 25 148 5 263 93 623 31 472 36 134 94 414 33 525 14 705 11 570 67 956 73 460 21 920 80 932 22 880 65 852 7 645 37 777 8 120 41 180 87 732 62 85 59 925 64 289 38 10 24 541
67 516 10 331 27 173 50 571 91 790 19 828 58 517 95 658 59 830 99 229 22 47 13 453 84 482 94 462 24 152 62 184 42 379 25 802 21 365 81 66 16 935 48 933 77 169 92 246 34 710 98 531 32 569 39 501 4 577 88 695 43 609 56 217 47 278 79 396 15 657 28 528 36 648 73 691 65 770 69 139 70 892 35 450 33 131 86 90 66 286 51 21 78 592 75 550 61 858 9 484 97 873 3 331 83 350 38 65 41 673 7 568 26 460 37 52 63 509 5 693 76 798 12 421 6 356 60 439 30 306 2 797 17 670 96 314 8 749 49 481 93 565 68 140 71 4 85 147 64 776 20 394 72 709 31 903 0 679 80 313 46 364 1 464 45 600 89 571 44 353 54 405 55 488 53 269 23 655 57 507 82 613 87 713 40 400 11 655 29 304 90 44 14 955 18 344 74 624 52 629
66 744 48 831 46 305 31 721 83 786 59 237 57 276 40 368 3 971 33 695 32 272 90 61 53 686 52 440 58 462 34 783 10 933 50 163 80 866 21 807 54 874 8 508 94 269 19 885 5 299 29 618 73 607 44 739 70 918 15 506 51 402 62 150 99 772 61 467 42 434 22 669 47 651 35 962 11 185 37 799 87 740 28 298 86 23 49 93 68 267 26 345 38 614 67 289 25 228 20 778 30 579 92 122 74 194 60 874 98 401 14 597 63 978 56 305 16 719 84 34 88 327 2 328 4 978 1 224 13 871 96 145 79 317 85 317 41 395 24 751 69 340 55 629 77 684 7 323 89 281 39 238 17 848 75 384 18 197 95 831 97 707 43 611 76 536 81 875 6 826 23 787 93 396 72 878 91 811 0 713 71 572 78 810 64 625 27 996 82 978 45 222 65 652 12 764 36 733 9 468
75 101 81 112 23 985 52 902 65 622 51 478 7 825 80 76 63 856 87 111 84 831 35 756 69 862 30 517 48 556 29 766 60 135 37 649 79 595 97 171 50 385 36 885 56 560 64 114 11 345 2 587 24 31 13 262 90 839 58 824 68 998 47 984 12 317 18 633 33 540 5 180 45 528 62 96 41 91 96 842 93 488 85 771 53 24 61 660 77 802 98 761 15 812 67 183 40 148 17 265 20 739 14 264 1 632 83 330 54 817 19 412 74 890 16 217 46 468 25 931 86 132 31 698 34 165 72 307 22 305 92 670 89 776 32 141 6 957 71 236 70 243 91 221 21 595 76 784 43 980 78 835 88 25 28 981 8 202 3 241 95 222 10 912 44 381 55 233 4 428 0 962 27 58 38 589 66 449 9 906 73 567 49 202 26 871 57 597 42 621 99 521 82 34 39 490 59 986 94 795
37 553 3 935 73 70 57 225 69 22 89 785 53 614 70 405 86 841 87 628 82 788 0 969 44 313 58 832 40 216 29 2 26 585 4 68 62 999 2 8 52 337 16 257 61 386 35 477 18 27 85 597 36 994 78 831 51 374 34 587 13 558 48 908 20 409 42 28 38 559 75 257 91 285 30 116 7 731 32 495 46 388 90 75 41 877 80 291 10 456 88 166 25 766 33 344 64 779 99 193 17 181 5 194 84 990 47 204 28 442 11 882 54 294 59 119 31 400 45 385 43 785 68 427 83 896 98 563 50 663 96 823 65 946 12 970 93 347 76 508 1 647 15 212 74 247 49 285 77 818 60 98 92 391 21 470 22 581 24 549 81 183 23 304 66 119 27 103 55 630 14 510 95 683 94 555 8 611 97 703 56 124 63 467 9 326 67 96 71 748 19 740 39 16 72 293 6 556 79 952
44 316 53 980 59 789 34 663 0 639 7 791 12 262 47 659 83 211 24 556 65 855 46 711 87 831 32 514 73 513 54 250 3 571 38 690 92 112 27 558 40 326 63 704 16 329 13 272 80 586 2 484 61 117 6 707 89 552 82 761 21 648 30 798 39 253 25 826 75 819 37 662 99 166 52 812 58 429 85 337 76 688 69 220 9 200 49 561 11 416 29 253 51 672 98 24 78 617 5 397 95 846 81 894 84 556 1 878 14 275 15 573 86 89 72 428 48 104 67 997 55 995 23 224 57 818 71 889 17 362 56 264 60 3 62 884 97 618 96 216 33 435 19 833 88 681 79 753 70 790 42 455 26 758 10 428 64 454 94 429 74 989 18 868 31 817 28 255 93 823 22 773 43 974 4 853 41 990 77 933 50 513 36 437 45 37 35 461 20 646 8 268 91 406 66 371 68 2 90 830
89 830 56 568 6 29 45 87 1 931 21 585 48 51 51 141 22 333 9 892 79 786 20 381 92 442 13 481 38 77 64 422 82 492 85 642 43 647 4 573 95 477 53 745 76 388 94 174 50 523 11 964 62 65 36 508 15 694 90 87 19 92 73 590 87 381 57 311 63 38 84 463 26 169 75 350 52 92 68 263 78 794 96 208 91 869 58 251 83 461 17 681 7 990 44 733 55 295 71 177 35 81 3 833 29 403 33 429 66 724 40 350 31 167 30 178 86 158 77 509 59 637 99 256 74 724 27 66 39 413 14 914 8 818 54 428 12 376 69 558 25 269 5 890 98 119 80 549 42 436 67 371 88 457 70 416 2 967 0 218 60 132 37 524 61 976 46 237 10 971 18 676 24 407 93 704 81 246 34 554 41 33 49 875 32 640 72 226 23 768 16 285 28 273 97 739 47 229 65 330
47 3 89 515 53 778 77 536 40 57 81 118 1 404 37 267 13 987 73 290 64 150 54 904 4 135 49 354 67 897 79 916 45 842 88 4 95 23 41 57 69 188 33 345 99 479 62 153 0 98 16 241 57 266 9 522 42 636 3 713 31 852 5 671 26 582 19 314 2 614 10 511 18 437 43 295 7 281 63 365 36 215 94 771 15 37 96 267 97 948 84 860 50 911 34 923 30 868 17 376 76 144 71 499 98 414 27 546 65 394 93 132 24 840 11 97 85 695 90 639 75 516 48 118 35 26 91 301 23 415 61 319 58 278 44 162 39 821 74 197 46 373 12 325 22 152 29 926 21 600 92 327 14 160 72 640 28 542 78 389 87 76 20 931 80 544 6 163 86 318 52 706 38 657 82 591 51 973 56 590 32 498 66 288 70 628 59 470 55 539 60 937 8 936 68 62 83 310 25 685
51 38 54 67 23 526 31 496 55 851 81 161 15 53 74 176 11 469 19 265 32 298 98 95 20 934 27 995 3 633 13 518 97 802 7 236 76 997 0 39 46 822 41 411 44 193 71 911 67 1000 42 781 57 436 87 654 82 517 93 459 85 978 30 837 50 757 33 142 17 247 12 42 26 963 16 719 95 798 2 155 21 600 52 204 84 864 90 101 80 88 70 890 1 321 29 367 94 292 38 292 43 188 47 328 53 918 78 6 72 918 89 562 6 404 37 712 64 824 79 529 8 243 34 154 65 278 14 612 99 876 91 881 86 588 73 959 63 252 28 651 77 688 48 162 49 190 40 964 62 35 69 450 75 387 56 150 66 258 96 898 18 666 10 750 22 17 35 366 36 434 9 929 88 558 45 803 39 859 83 987 61 859 5 318 92 765 60 111 59 957 4 424 68 673 58 672 24 306 25 186
44 124 97 554 86 815 92 451 34 881 28 118 41 743 59 331 64 565 57 713 87 40 8 915 32 310 19 624 55 680 18 708 50 837 30 185 16 605 79 376 0 19 99 361 46 561 90 688 5 192 63 166 2 388 91 299 24 646 58 72 69 308 15 776 11 916 39 9 10 903 21 185 51 343 73 493 53 289 48 140 78 962 13 224 54 857 26 287 22 142 23 699 66 21 74 542 96 948 20 347 81 646 68 708 94 327 67 78 4 567 60 84 89 704 95 586 43 759 40 283 76 641 6 996 52 662 98 269 38 402 1 138 17 235 62 256 84 138 88 526 3 308 31 648 47 77 93 671 85 551 37 520 12 708 65 213 72 373 42 554 61 203 71 705 14 431 33 595 7 707 82 471 70 824 29 790 9 960 45 185 27 634 36 635 49 965 83 801 56 316 77 732 25 642 80 930 75 241 35 868
93 224 13 795 87 708 17 780 84 827 59 770 78 151 99 148 80 134 48 785 77 651 66 234 52 261 26 576 56 722 43 802 24 787 94 751 92 464 95 442 47 956 0 197 5 312 16 568 96 909 69 834 89 435 98 458 61 24 23 677 71 203 97 138 14 355 74 187 60 469 19 492 36 735 72 453 51 445 83 349 28 431 15 996 1 164 10 371 82 711 70 508 55 844 53 755 41 315 11 890 35 804 79 571 30 953 57 659 90 910 22 204 46 143 62 3 38 670 76 451 29 622 42 119 65 38 39 756 49 249 73 47 3 524 85 907 40 478 81 875 31 613 64 977 2 130 86 41 27 154 67 872 20 524 4 993 91 920 54 700 58 207 21 45 25 743 6 245 63 499 34 495 50 760 37 76 44 502 9 169 45 953 12 106 75 619 7 412 18 733 33 728 88 524 68 581 32 260 8 910
34 604 43 810 16 794 70 820 5 877 46 845 45 763 89 46 65 960 77 322 3 900 63 999 41 268 85 771 62 941 28 558 8 301 23 214 99 602 94 421 13 541 64 719 86 561 61 260 98 793 19 391 96 78 95 705 32 50 83 689 7 641 87 49 57 364 69 389 66 121 52 24 25 563 12 563 93 538 36 937 33 224 31 5 84 810 0 138 48 724 22 433 92 578 1 855 47 420 27 962 42 616 54 26 51 250 21 450 58 344 80 668 9 92 75 830 56 235 91 99 4 253 81 462 67 952 20 23 15 74 18 527 37 798 14 650 26 904 59 287 2 548 97 284 76 104 90 564 49 983 79 984 88 68 44 402 60 299 40 63 30 899 82 79 78 189 29 343 11 760 17 685 35 365 71 447 50 265 10 875 38 145 6 314 53 3 55 720 73 860 68 413 24 123 74 869 39 69 72 735
87 263 86 862 78 692 84 76 90 235 41 421 70 735 28 750 11 784 29 690 74 499 56 40 9 423 14 771 6 118 71 968 44 331 23 108 37 265 24 409 99 44 89 372 2 51 48 826 82 695 13 836 51 513 1 527 42 266 43 540 95 105 0 890 69 734 96 899 62 430 67 189 15 590 25 986 79 846 76 46 58 900 36 894 35 982 38 847 61 595 65 625 7 711 59 513 4 279 49 76 83 178 80 246 81 448 39 291 72 743 34 496 88 613 52 557 91 843 30 784 53 276 27 286 16 728 31 654 50 536 26 130 22 950 64 266 94 828 97 545 54 607 17 862 68 612 55 810 93 312 75 992 77 708 57 253 60 860 40 199 8 767 32 640 18 779 33 665 21 401 3 821 92 159 12 134 20 736 10 103 47 199 98 333 63 117 45 968 46 284 85 793 19 193 66 88 5 344 73 520
38 338 82 52 24 263 47 872 91 845 21 896 95 462 84 526 87 949 49 666 0 608 57 949 85 361 99 517 18 688 16 671 98 596 32 30 73 768 55 490 15 46 33 95 81 56 4 386 61 584 66 438 58 882 75 639 14 85 42 121 65 745 11 995 69 788 7 720 60 666 17 562 94 881 97 638 40 3 96 886 6 707 25 182 72 265 77 150 79 384 46 246 51 93 64 851 80 485 5 778 31 126 50 895 68 346 62 456 20 890 54 954 56 658 13 820 71 261 1 26 89 848 48 608 93 597 59 990 76 660 26 113 2 844 23 551 63 765 36 344 12 340 10 468 30 297 35 523 83 545 88 568 39 632 90 760 8 239 92 866 28 871 19 205 53 925 9 89 27 104 22 503 74 73 34 250 52 726 3 830 29 427 78 984 43 22 45 585 41 702 86 950 44 305 70 491 67 504 37 267
30 998 87 81 28 723 73 355 29 28 44 822 64 796 81 214 25 245 36 438 93 25 74 664 16 463 43 579 26 744 41 188 7 348 90 895 2 450 24 965 15 633 89 495 54 974 6 11 1 603 35 328 82 410 75 806 32 613 20 553 50 916 11 123 46 590 52 757 99 494 80 728 33 40 13 99 48 480 69 893 3 395 47 220 83 232 62 880 71 600 18 904 57 348 10 941 53 634 88 53 65 232 63 553 61 374 42 917 96 123 79 761 51 971 5 218 37 756 76 788 39 972 94 433 91 242 78 201 84 307 72 801 17 920 31 942 9 424 0 878 14 912 68 423 66 726 95 911 27 854 34 207 97 775 98 648 70 461 4 830 23 534 19 100 60 351 38 160 55 490 58 370 85 38 8 309 40 130 45 523 56 208 59 146 49 91 12 550 21 863 77 339 92 727 86 816 67 910 22 11
19 120 3 523 58 23 50 762 46 442 33 426 59 601 22 537 77 271 26 822 40 607 38 301 98 564 79 440 37 764 45 566 87 992 27 212 56 666 49 475 80 436 64 742 62 75 34 884 43 94 14 491 0 782 88 308 74 792 63 247 39 563 41 512 60 909 68 174 52 34 53 688 78 76 30 513 73 964 15 74 28 173 54 240 17 77 94 757 82 616 97 918 90 746 48 888 25 637 72 421 85 165 75 143 12 229 86 759 99 343 32 407 81 248 11 982 13 373 84 152 5 520 23 72 83 707 6 132 55 603 8 995 69 324 10 95 21 846 95 729 89 804 51 629 65 916 91 880 36 205 71 754 2 902 70 145 16 733 29 466 31 548 96 594 4 25 93 222 1 194 57 258 67 3 9 927 24 853 47 817 7 222 44 91 42 509 61 642 66 626 92 641 35 557 76 430 18 91 20 954
86 477 71 53 66 988 58 942 37 25 94 211 0 465 78 80 8 922 55 470 3 970 95 392 79 258 2 279 98 659 69 307 21 85 53 652 49 792 23 328 4 523 68 721 72 710 90 297 96 193 16 815 29 197 99 268 32 863 33 306 84 201 89 197 85 885 30 874 6 416 20 667 41 927 43 438 91 998 26 788 63 536 18 167 45 883 75 53 34 730 82 649 80 575 25 873 56 483 24 161 50 916 48 957 83 859 39 746 74 113 36 54 40 466 9 723 60 903 35 976 7 735 88 61 5 963 10 373 62 914 73 91 57 748 28 134 22 123 59 699 42 87 76 296 51 60 38 459 19 438 12 318 1 633 81 737 52 712 65 102 47 208 64 756 13 762 87 355 54 939 31 425 46 138 77 847 11 131 70 194 92 684 14 427 44 46 61 809 93 261 17 636 67 481 27 645 15 645 97 843
4 321 88 143 18 578 12 450 52 762 65 268 24 751 75 142 3 539 80 150 39 19 51 5 67 169 62 721 0 174 25 21 1 135 60 815 2 103 71 423 76 823 56 905 36 16 13 326 91 779 38 779 42 195 28 576 21 172 82 867 50 990 22 88 86 868 55 6 8 841 85 461 94 494 79 398 16 328 72 522 32 187 64 683 87 428 23 483 89 760 43 669 63 268 37 529 77 498 40 179 9 666 11 434 53 532 6 324 90 640 59 280 68 431 57 408 30 200 99 20 31 776 14 257 74 403 7 71 29 320 27 155 15 921 10 693 66 965 49 933 69 743 92 406 41 269 83 524 84 647 26 610 47 162 70 763 61 265 34 744 93 81 48 504 46 432 20 700 97 5 96 957 33 647 17 83 5 113 19 274 78 913 44 324 98 578 35 676 73 848 81 388 95 842 54 756 58 750 45 630
0 89 81 742 58 703 76 709 45 630 80 20 31 832 72 223 97 724 40 455 73 512 12 385 9 703 8 290 66 292 10 217 99 38 18 523 75 89 3 460 16 770 38 518 54 698 41 108 88 508 39 719 20 938 59 5 55 150 34 932 32 427 28 148 60 855 94 333 5 725 90 940 1 282 85 209 25 722 6 903 98 704 71 486 70 878 63 806 89 993 57 428 36 340 30 917 69 426 92 879 64 779 2 486 68 985 62 984 83 15 11 304 37 716 29 159 43 756 24 476 23 527 19 14 47 278 27 859 13 100 77 701 15 556 95 519 65 188 96 725 21 122 87 13 48 700 51 635 50 277 91 772 56 187 82 692 46 226 84 285 14 855 17 887 93 312 42 510 86 368 53 364 78 652 22 61 7 468 79 511 74 546 4 965 35 145 44 624 67 209 26 408 52 794 49 810 33 920 61 282
25 569 64 885 10 380 3 509 13 18 45 203 2 867 36 686 84 312 70 908 43 739 54 667 0 616 65 159 48 396 66 576 16 115 5 549 15 20 14 957 89 50 93 667 26 681 78 29 11 106 52 556 99 961 19 62 37 950 32 192 22 813 49 936 68 268 31 814 79 972 73 27 34 904 95 369 50 836 94 817 27 948 40 506 1 67 17 501 9 745 82 65 72 939 77 119 4 703 46 225 20 76 71 78 28 880 7 64 92 620 87 784 83 723 90 335 60 305 18 921 29 797 12 828 55 671 74 445 85 289 47 74 41 29 96 740 35 8 53 746 30 506 33 617 62 852 98 40 8 445 91 230 81 934 80 772 6 202 42 928 57 960 56 411 51 376 24 395 38 868 59 617 88 911 61 674 63 595 69 517 23 783 97 941 21 401 86 18 58 315 75 847 39 454 76 998 67 381 44 730
8 192 7 977 26 875 78 217 47 563 76 739 86 87 48 26 62 435 38 761 4 244 51 431 89 281 74 558 49 332 16 360 24 504 39 971 0 830 35 198 84 259 19 291 58 389 2 38 73 328 66 717 68 468 22 528 34 812 85 886 9 126 79 251 56 442 95 434 55 626 40 263 94 175 64 87 43 83 98 374 83 868 28 262 52 253 25 839 42 238 70 895 93 435 69 753 87 378 63 33 88 118 3 425 18 530 53 491 1 688 5 672 81 740 6 809 50 239 92 924 65 2 12 238 71 317 80 625 17 476 31 650 44 227 36 140 23 545 67 608 96 294 37 988 57 781 61 167 75 762 41 917 13 372 21 307 27 794 30 738 15 485 14 231 91 354 99 575 97 881 29 729 20 508 11 496 77 187 82 251 33 934 59 105 60 130 10 689 90 101 32 610 54 233 72 788 46 747 45 383
2 455 19 322 33 379 39 10 75 762 78 975 28 742 74 773 62 263 6 532 81 933 56 992 47 364 20 130 64 614 85 571 36 863 77 291 12 781 46 961 88 183 49 966 67 191 93 825 11 768 48 629 15 692 84 290 3 276 25 444 18 565 10 930 41 77 32 64 60 888 8 179 52 599 7 50 42 293 50 106 16 562 43 663 1 552 17 110 45 221 91 989 23 935 0 426 24 638 53 140 95 670 58 342 13 422 5 630 9 30 71 120 66 425 72 36 14 964 92 723 89 979 82 135 27 933 61 41 69 974 79 648 38 951 98 227 54 752 51 901 21 803 86 833 22 994 97 608 26 551 70 663 80 627 31 629 37 1000 57 999 30 882 87 639 34 308 65 541 73 243 68 784 83 573 29 132 40 120 59 724 55 122 90 834 63 665 96 817 94 656 76 890 4 607 99 293 35 93 44 958
13 409 71 419 79 461 74 278 24 738 47 147 96 661 19 129 31 506 54 421 85 285 48 71 57 352 70 682 93 707 16 778 59 505 37 423 35 810 36 759 89 202 61 615 39 50 20 460 17 834 9 500 49 504 98 151 40 403 46 322 33 830 94 8 67 967 69 440 91 182 45 980 63 246 64 772 92 807 86 296 26 406 60 513 87 130 75 902 82 988 76 343 0 743 27 119 81 598 90 216 38 792 14 733 55 43 80 891 83 783 56 228 41 642 77 494 32 995 18 164 4 943 51 764 29 198 23 365 95 36 88 969 73 890 52 72 12 276 7 542 5 257 50 878 28 402 72 366 1 212 68 808 2 617 78 244 6 35 34 313 11 549 65 718 10 451 84 748 8 494 53 594 42 798 22 781 62 869 15 979 30 69 99 799 3 878 21 288 43 312 58 442 44 581 66 73 25 861 97 326
93 222 25 951 80 799 49 928 58 236 6 167 39 350 5 872 38 675 14 563 92 236 79 45 46 642 63 174 74 744 15 238 29 927 67 865 59 996 36 173 62 198 66 78 95 424 8 938 88 373 72 856 47 857 3 202 86 526 35 389 34 532 75 361 65 560 43 746 27 284 76 379 32 671 55 265 7 308 69 211 48 879 1 689 94 695 90 142 23 416 51 354 53 650 84 519 41 811 12 692 52 34 26 376 68 115 9 155 70 706 19 673 11 463 87 73 24 13 37 376 42 900 89 648 98 554 45 230 17 887 83 946 71 974 56 970 22 663 20 71 77 635 81 836 96 433 40 466 54 229 44 320 82 821 60 817 78 613 13 580 18 94 61 935 4 959 64 312 10 575 30 199 85 638 28 954 16 49 31 783 0 256 50 666 73 337 33 519 2 20 91 273 97 878 21 340 99 895 57 497
64 824 55 558 87 493 20 776 33 908 9 850 39 581 83 767 11 580 95 196 75 302 8 633 86 363 38 461 77 453 51 11 68 406 71 949 4 825 29 159 78 694 36 766 43 245 41 396 66 235 67 821 40 100 57 421 85 330 56 413 44 284 2 20 60 510 5 945 90 241 0 683 16 773 81 557 15 25 91 911 54 417 35 274 49 824 31 266 46 815 28 260 65 402 63 627 3 204 22 594 18 37 92 724 14 523 94 42 47 642 79 320 62 964 61 238 37 576 59 999 17 230 52 807 6 648 84 223 7 909 82 388 25 584 88 696 76 703 74 783 42 719 45 197 1 776 73 76 69 135 24 58 30 349 12 423 80 192 89 350 58 237 21 617 53 872 34 638 27 868 72 622 10 601 70 595 13 513 19 575 97 595 26 562 32 615 99 871 93 897 48 142 23 177 96 676 98 136 50 908
62 783 92 323 22 633 36 875 6 5 24 808 94 959 3 94 11 362 27 641 78 844 25 711 73 326 60 326 57 598 29 337 89 252 17 464 9 311 34 786 48 359 39 451 12 82 32 939 68 993 72 977 42 977 93 694 47 558 16 348 14 660 65 27 1 784 37 639 19 555 81 807 15 204 99 57 20 325 44 177 55 945 85 280 61 545 0 426 84 489 23 14 10 313 53 121 70 351 4 218 41 743 33 88 88 224 38 486 97 856 82 198 75 663 52 737 7 469 64 162 90 681 31 48 63 8 77 881 45 983 51 37 98 107 43 92 91 1 50 124 5 244 13 929 26 799 95 310 86 532 87 755 80 867 8 500 21 359 76 785 54 66 83 538 46 911 56 241 30 90 66 389 28 513 2 631 18 902 69 530 58 617 96 710 59 540 49 485 40 400 35 937 74 631 71 211 67 171 79 598
24 416 23 148 89 136 51 191 72 367 75 824 85 490 47 39 98 760 73 125 50 275 65 958 71 569 62 586 48 873 86 361 99 959 88 716 55 17 35 553 37 985 77 690 46 680 21 870 57 68 81 30 38 633 18 903 19 221 2 411 40 864 59 969 1 469 10 598 60 45 92 898 30 798 34 466 0 68 28 993 94 588 39 604 27 418 31 243 41 391 43 287 22 658 15 700 52 173 3 237 68 645 8 825 56 892 49 52 69 599 95 926 76 277 25 280 58 94 11 401 53 444 12 810 20 694 79 937 16 172 90 389 70 768 96 244 32 848 17 976 5 337 7 588 64 267 14 797 54 886 13 998 74 617 93 542 78 990 45 495 44 831 4 447 61 640 63 242 6 980 97 883 80 978 33 34 84 747 36 438 83 411 91 657 87 481 66 740 67 665 26 707 42 673 82 701 29 716 9 98
27 127 95 358 83 812 3 750 60 26 86 285 82 885 50 337 63 354 14 121 85 464 75 572 26 112 90 851 51 446 89 185 12 205 31 517 61 509 32 903 49 635 84 533 11 37 34 275 52 168 41 693 92 332 97 697 0 616 81 91 71 877 17 55 37 706 94 272 9 544 98 818 99 3 66 504 33 507 8 888 68 831 70 293 91 941 62 753 1 190 16 407 6 19 23 602 42 202 64 188 22 644 28 839 48 23 5 344 79 39 19 789 93 716 13 33 72 988 30 713 15 766 77 874 21 976 20 152 59 179 44 586 96 554 38 533 80 515 36 40 18 706 58 776 53 771 40 774 55 330 45 121 88 260 35 502 67 420 24 193 7 864 47 525 2 594 76 8 25 204 43 163 69 13 74 817 65 257 78 876 29 613 56 62 4 901 39 47 10 488 87 577 73 558 46 912 54 374 57 657
67 103 24 195 75 592 0 645 83 579 43 943 15 752 66 976 26 518 44 77 7 764 68 225 61 882 18 116 46 469 74 125 21 191 39 915 38 148 40 123 17 532 9 922 82 843 22 156 14 218 69 717 25 337 41 150 51 929 6 245 3 879 49 491 37 73 94 349 97 848 70 914 93 970 85 798 32 590 81 954 78 679 73 535 92 823 10 663 8 789 12 205 33 903 95 698 96 618 45 867 2 278 65 577 52 993 13 214 58 2 29 304 60 593 53 648 99 447 47 394 90 269 5 239 54 883 80 840 98 591 23 889 71 990 27 429 59 949 31 278 86 551 84 291 50 261 42 441 89 746 62 814 4 909 48 116 64 476 1 836 11 11 19 1000 57 633 76 541 55 387 63 614 88 669 28 500 36 223 87 685 35 847 77 730 72 344 16 632 56 364 34 979 79 723 30 947 20 943 91 95
91 879 97 922 5 486 33 552 14 571 78 878 6 776 28 587 11 804 52 325 10 866 82 653 68 12 89 501 57 513 21 451 37 423 35 212 40 849 23 950 73 422 64 567 94 812 15 201 93 518 4 965 38 815 39 392 92 515 59 400 32 446 53 695 70 421 96 735 42 424 26 388 54 421 18 722 85 93 3 490 83 289 30 148 47 483 58 899 88 571 34 86 36 120 99 601 76 616 56 742 66 322 75 880 80 820 8 107 41 506 20 788 1 522 29 395 13 224 43 603 81 17 25 731 44 543 77 847 2 451 17 658 31 993 24 579 45 127 27 226 62 709 95 366 84 334 7 372 74 260 79 824 0 866 60 152 86 980 46 752 61 386 63 870 67 244 71 144 98 155 72 756 50 422 49 791 48 449 16 956 87 762 19 201 69 811 9 696 65 551 90 444 55 28 22 429 51 764 12 345
73 637 74 794 24 613 56 876 25 247 19 859 38 105 54 90 11 879 32 174 45 280 62 191 41 987 75 433 3 802 93 817 34 600 17 54 36 19 16 797 20 566 43 709 83 578 71 900 85 483 98 556 61 697 26 297 15 628 72 5 69 103 29 346 4 371 23 84 1 896 91 176 95 529 57 787 76 22 77 44 58 532 51 757 96 897 90 376 84 452 14 907 79 193 87 936 10 280 42 246 52 813 21 595 99 894 27 442 89 180 97 378 0 727 80 514 68 241 78 491 30 552 94 182 37 708 31 138 92 61 40 662 22 666 12 581 65 512 18 338 39 382 49 443 8 367 64 744 67 305 6 792 9 260 88 872 82 62 59 415 66 421 46 887 13 144 2 333 48 900 47 14 81 628 7 917 50 970 70 375 44 379 5 894 86 356 60 364 28 536 53 189 63 487 35 308 33 536 55 784
59 439 89 626 74 975 40 953 50 659 10 347 61 878 56 51 44 5 25 956 52 130 35 516 4 301 9 622 81 617 45 902 94 957 60 687 55 374 66 179 38 807 95 238 77 220 42 949 0 811 32 483 98 950 82 888 53 677 29 888 39 413 47 53 16 995 86 112 51 907 80 339 79 251 22 211 65 52 76 892 92 323 41 771 62 612 93 953 28 987 30 950 91 923 1 811 34 28 14 16 3 445 13 303 12 676 87 396 46 839 7 53 8 665 83 823 5 604 84 462 23 595 21 841 90 997 57 631 88 959 58 856 70 822 63 134 24 245 17 83 37 781 97 736 78 3 33 497 18 734 99 684 11 946 6 403 26 410 68 224 64 710 20 564 43 390 31 318 54 732 85 636 48 816 96 618 75 28 72 291 2 660 36 243 73 589 27 192 71 508 15 235 67 439 49 782 19 734 69 637
44 100 22 424 75 151 12 426 20 464 86 585 59 45 61 152 11 624 21 882 10 499 0 600 65 559 7 889 69 213 42 826 16 858 48 506 96 851 79 183 43 509 93 597 14 283 19 139 63 439 99 323 73 783 71 229 51 937 41 902 83 757 13 460 54 132 66 733 32 213 35 639 5 303 78 873 91 965 82 801 98 584 90 287 28 65 46 336 27 250 53 393 74 774 15 465 2 588 72 155 97 101 1 993 6 698 9 519 94 173 24 506 26 461 30 566 33 177 92 656 88 38 67 788 29 280 70 991 49 833 87 238 39 924 68 19 57 444 38 163 17 282 56 700 89 453 62 604 8 280 52 932 55 251 58 105 18 661 40 285 31 797 4 554 3 1 84 732 85 615 95 439 25 13 60 876 81 100 36 300 34 894 64 361 23 541 45 820 50 219 77 754 80 638 37 528 47 14 76 90
68 242 6 812 46 248 91 243 2 957 35 407 7 292 8 527 63 623 37 862 89 45 78 796 65 481 90 708 62 811 38 483 29 31 98 663 73 377 79 86 42 38 75 537 20 490 48 204 34 903 95 569 56 706 11 802 43 113 15 190 77 257 85 839 13 477 59 545 17 858 57 340 30 635 16 44 22 770 18 134 64 514 71 874 10 715 76 745 3 324 67 947 53 352 80 331 66 311 41 604 31 187 92 851 55 504 0 58 32 26 5 12 4 835 88 257 50 681 49 74 82 877 21 525 72 832 25 431 33 722 99 564 70 437 45 418 96 891 51 350 36 765 74 996 14 303 26 818 87 923 83 505 12 274 39 622 47 643 1 592 44 635 61 106 9 232 24 207 27 518 94 162 86 449 97 686 58 803 69 806 52 395 60 69 81 414 23 192 40 456 84 533 28 301 19 434 93 701 54 520
45 8 10 593 73 313 88 71 29 922 55 378 92 113 18 438 36 559 82 55 22 552 76 149 2 94 79 381 7 884 11 990 41 613 34 253 28 108 71 389 97 379 33 214 9 285 62 377 3 864 95 820 60 836 69 478 0 33 99 535 24 181 50 101 25 976 87 290 12 778 39 97 26 697 80 773 13 576 64 686 86 839 47 954 30 995 61 607 63 596 38 633 81 34 37 828 52 31 96 520 56 901 49 191 5 512 43 163 19 403 74 809 85 991 67 140 15 888 90 798 77 219 68 415 8 187 51 306 59 870 78 68 48 805 91 494 72 541 4 745 53 933 98 115 27 670 16 387 93 385 54 786 17 274 32 290 44 128 1 877 83 754 35 743 42 266 65 382 58 629 94 66 46 456 20 394 14 599 21 548 31 112 75 776 23 406 40 13 70 305 66 628 84 214 6 883 57 309 89 499
23 388 61 929 6 428 66 563 32 104 19 23 60 93 45 961 51 179 55 148 37 704 65 478 62 944 92 772 33 742 80 62 40 23 95 591 81 522 90 382 75 420 94 729 68 953 17 434 72 991 53 951 70 796 58 200 25 492 30 692 88 911 15 716 57 970 93 520 42 921 78 17 73 785 54 474 21 700 12 985 28 836 96 434 8 742 84 977 43 335 39 214 79 190 83 348 22 658 41 262 34 11 2 467 77 874 63 222 10 150 38 877 11 9 27 928 14 400 97 353 20 636 4 475 56 37 35 613 5 178 29 92 69 528 74 553 44 237 59 143 49 664 91 445 7 137 9 418 3 576 47 756 99 273 1 886 86 309 0 436 31 73 98 307 26 552 64 491 50 398 46 535 82 723 85 144 89 113 13 539 36 400 48 642 24 962 52 122 87 189 16 785 76 841 71 695 18 12 67 863
68 168 96 458 75 783 33 707 63 445 76 470 46 897 79 954 92 356 78 546 99 327 28 754 44 136 50 818 53 237 61 892 14 10 6 905 41 468 11 237 72 682 31 93 35 682 42 657 25 898 36 864 56 338 10 221 86 851 47 526 64 882 23 776 82 278 7 32 19 68 59 397 48 933 43 971 40 572 49 991 34 946 3 221 58 104 8 801 71 524 74 566 1 133 98 929 29 155 89 359 16 270 62 120 93 121 84 715 65 632 95 954 4 936 94 958 39 545 26 572 9 338 18 61 66 422 81 238 85 716 37 612 69 411 20 423 15 532 0 838 5 22 88 311 90 593 24 324 17 125 32 246 45 473 80 429 97 941 70 942 51 189 54 670 21 924 60 263 12 49 2 743 55 166 22 647 87 896 57 690 83 188 67 75 73 333 27 104 91 948 38 775 13 980 30 314 77 265 52 382
45 174 90 961 44 754 34 807 7 555 30 322 27 369 52 300 97 722 50 466 26 898 36 752 92 84 5 73 85 835 79 668 77 807 67 846 59 698 18 190 32 654 0 55 3 585 2 886 84 870 64 771 95 591 47 110 65 307 87 647 82 513 94 550 81 833 78 905 76 942 58 57 10 934 61 724 80 536 73 296 11 324 98 608 53 949 88 25 60 133 63 301 99 869 83 628 71 135 13 356 29 535 15 985 56 831 62 26 46 164 49 417 42 937 24 626 35 197 14 967 55 373 31 166 17 415 8 211 38 14 25 586 91 676 1 363 23 741 39 437 74 982 96 710 66 698 40 948 4 181 43 903 54 570 69 253 86 736 6 498 28 292 37 909 16 632 68 486 33 461 41 46 48 431 72 31 19 115 93 457 20 560 89 390 21 367 12 812 75 280 70 32 57 243 51 376 22 209 9 704
92 739 2 89 6 952 97 514 44 905 9 507 51 620 90 885 53 792 94 981 34 871 98 251 23 2 3 309 41 890 31 1000 68 293 14 640 4 280 20 37 67 808 0 92 12 76 99 536 54 435 48 988 95 263 75 554 65 108 37 782 30 817 18 508 83 414 38 77 60 97 26 439 21 700 66 23 55 888 57 215 33 844 69 498 47 551 72 698 88 710 8 47 59 985 80 923 71 51 1 531 39 10 74 742 49 819 46 22 79 383 28 927 84 447 61 322 64 304 87 244 81 237 27 554 36 760 11 515 40 409 50 52 77 125 16 161 76 328 45 285 70 283 63 937 96 256 7 359 13 755 78 789 62 788 91 529 42 560 73 811 25 860 10 3 15 874 19 919 29 872 93 309 89 51 85 649 52 477 86 819 58 375 32 315 82 840 35 119 43 49 22 970 5 968 24 67 17 385 56 510
91 576 90 297 53 841 51 503 35 698 0 73 98 311 80 742 96 167 85 638 94 788 20 749 28 522 58 477 24 691 60 868 47 13 78 939 7 277 44 593 1 666 33 634 87 977 59 699 39 188 63 928 30 778 95 627 64 159 73 989 43 928 14 184 50 441 48 462 86 168 42 293 8 676 16 875 93 847 72 33 81 868 61 729 18 810 31 203 32 594 84 380 49 449 71 184 21 819 15 525 2 737 41 939 74 691 54 244 83 593 9 487 10 51 67 363 29 901 92 796 37 674 52 278 65 678 75 444 97 479 40 722 6 714 55 40 45 756 62 625 11 207 26 980 68 302 77 319 36 427 34 123 56 681 25 885 22 48 38 888 23 336 46 456 4 267 12 99 13 67 88 52 3 395 66 181 27 321 79 666 89 822 70 416 5 412 99 147 19 503 17 365 57 285 76 1000 82 76 69 219
50 884 22 592 38 844 14 929 36 825 79 717 55 982 47 520 17 281 0 827 86 548 98 608 58 928 21 622 35 471 80 485 30 957 87 927 13 148 90 750 66 547 52 258 82 899 61 835 15 475 60 151 39 448 44 768 67 15 41 603 89 554 6 586 68 714 9 187 56 857 31 236 33 11 20 829 69 886 42 350 40 976 59 10 94 322 25 715 88 86 99 68 96 152 77 206 45 871 4 472 54 878 12 217 97 157 46 967 57 926 7 257 95 810 43 447 49 740 76 769 71 810 53 937 32 80 2 441 81 200 10 647 1 827 84 202 3 925 92 324 37 982 16 177 51 344 64 287 65 77 62 926 48 871 73 510 34 971 78 121 74 563 5 339 8 287 70 336 27 898 26 101 93 13 19 774 23 101 11 310 29 679 24 723 72 186 75 516 83 649 28 628 63 492 85 367 18 181 91 311
3 430 70 262 67 331 66 374 25 335 6 206 88 10 43 389 19 358 50 663 93 980 55 121 12 719 9 573 16 811 99 743 39 390 52 32 34 433 28 959 96 424 46 376 89 414 0 723 92 810 44 946 53 67 62 319 90 985 51 719 82 355 61 503 1 720 80 487 48 241 30 975 2 551 23 65 75 883 42 347 72 312 10 909 11 974 21 644 20 598 56 585 29 460 58 268 85 470 47 156 94 409 45 910 84 735 33 498 97 4 60 893 74 710 86 493 5 64 54 535 26 538 65 340 22 249 71 861 7 351 79 731 4 595 8 962 15 214 18 966 41 606 37 701 68 569 40 763 17 487 35 533 49 755 98 923 14 928 24 457 87 702 64 645 76 976 95 697 77 887 32 560 27 21 91 196 38 108 31 738 36 565 81 39 69 397 78 841 59 11 63 446 13 400 73 885 83 727 57 786
90 870 69 617 23 367 17 919 58 588 13 572 67 481 49 897 9 436 96 80 54 579 83 51 27 105 31 702 64 777 60 715 92 10 32 76 25 917 55 85 98 733 51 61 71 85 78 378 73 917 22 347 46 934 99 373 12 918 10 691 53 583 72 83 16 21 70 597 41 856 80 364 7 829 5 134 15 801 39 370 34 980 88 812 85 927 66 541 95 868 4 317 33 897 40 624 84 485 65 588 1 153 3 140 76 719 87 202 48 165 29 950 21 646 43 397 74 565 11 392 77 414 97 367 59 32 36 337 37 534 45 30 44 591 19 921 75 185 26 475 8 211 30 206 86 311 35 73 79 674 52 972 50 570 2 220 62 964 89 20 20 740 81 188 14 36 68 548 0 30 18 12 28 346 82 559 56 731 57 323 93 933 94 168 47 868 24 943 61 517 42 672 91 580 38 841 6 79 63 274
66 939 42 560 75 650 40 879 57 273 60 765 9 391 53 308 83 800 85 993 69 997 3 628 22 763 45 7 74 210 17 746 13 517 21 633 95 230 49 239 34 514 73 162 72 744 5 316 55 51 29 709 93 908 63 485 87 181 79 993 27 901 4 706 2 488 0 922 35 972 80 579 89 621 90 740 33 874 23 24 24 169 12 374 82 770 81 818 56 855 10 673 36 23 32 618 41 241 1 212 86 629 51 747 62 38 46 869 16 292 28 662 97 455 47 374 65 287 38 426 20 28 91 906 88 299 30 334 71 236 96 339 44 595 39 101 37 105 77 561 7 872 50 693 26 74 99 368 76 77 78 116 14 146 25 727 67 136 58 375 18 509 6 288 11 261 59 144 31 27 48 425 52 277 70 595 94 285 84 102 64 587 19 117 92 397 61 153 54 319 8 914 15 842 98 616 68 996 43 978
56 32 97 176 7 700 88 438 24 262 74 611 76 3 21 621 50 601 62 412 67 544 64 406 93 198 51 835 59 816 82 97 38 501 83 1 60 501 45 726 39 113 10 81 81 812 75 449 58 860 17 681 6 340 13 249 44 759 90 108 99 762 96 68 1 502 26 918 48 530 40 313 73 794 2 771 3 560 52 9 5 305 25 780 34 420 92 578 79 440 69 551 63 67 49 394 53 968 9 554 80 730 94 220 14 486 23 499 86 30 70 842 28 972 66 263 30 47 84 544 77 414 71 533 54 483 22 32 87 959 35 430 16 158 19 320 33 754 47 324 15 559 68 676 29 244 55 412 65 902 27 625 18 574 0 465 4 330 41 655 42 664 46 647 72 303 95 777 37 313 98 992 31 564 11 517 78 355 85 286 12 427 8 282 91 628 61 582 43 849 89 211 57 575 32 37 20 501 36 655
27 648 52 306 56 917 33 234 20 663 44 207 78 652 59 444 34 484 29 902 24 145 85 12 77 257 0 884 50 80 64 353 4 85 63 980 10 123 69 532 86 324 87 659 55 572 65 941 72 436 48 171 94 353 57 792 1 82 23 854 70 866 30 412 25 435 84 681 40 598 95 560 54 207 13 682 46 169 58 210 99 903 73 696 79 851 39 341 98 247 32 222 53 850 19 831 66 991 67 459 38 351 11 549 18 691 6 705 83 566 5 875 12 386 3 903 7 735 76 35 16 900 41 117 43 361 17 144 97 357 71 908 22 414 74 953 14 702 28 744 92 2 96 613 88 323 42 20 31 957 8 815 47 998 62 816 35 136 89 7 61 106 9 512 15 220 51 482 90 876 21 228 37 342 2 392 26 300 91 296 60 78 45 24 81 418 68 719 80 319 75 554 82 706 36 905 93 745 49 272
12 482 59 438 25 2 82 858 79 651 6 157 31 531 11 245 9 594 2 710 57 398 38 599 5 531 70 817 47 126 49 753 66 187 68 921 87 863 24 761 27 500 23 440 88 12 58 995 84 46 98 311 62 911 34 860 67 32 97 666 4 650 80 875 26 413 94 831 20 893 85 741 22 475 81 465 19 257 76 451 44 88 42 933 3 521 60 785 32 309 13 144 17 232 86 373 16 708 50 827 63 461 77 586 89 158 51 668 0 203 96 25 53 653 8 802 28 133 10 923 35 336 83 581 40 199 91 189 54 413 56 503 43 943 93 177 99 944 15 595 90 290 72 477 73 978 65 897 92 691 75 314 78 477 33 338 39 591 45 218 1 59 69 966 41 76 74 527 48 167 71 488 21 664 61 996 30 955 95 235 29 573 52 539 37 672 7 348 55 538 18 315 64 892 46 771 14 709 36 226
11 86 8 366 13 188 4 127 20 621 71 572 74 275 48 437 38 358 41 348 1 271 76 957 79 61 81 607 44 185 15 91 49 306 80 560 0 646 7 746 66 692 5 711 65 252 52 775 25 652 59 108 42 647 19 447 70 872 72 46 30 122 90 750 56 336 64 664 23 153 75 941 17 981 28 436 95 666 50 519 43 637 61 24 37 76 29 936 32 28 55 642 39 927 22 307 94 108 99 368 27 883 45 854 6 709 73 928 21 949 14 300 57 887 36 249 54 20 26 383 31 676 35 861 78 650 97 967 82 731 89 923 16 78 77 956 40 495 91 5 12 310 68 772 63 326 34 979 53 809 10 249 67 157 84 369 9 34 18 282 92 961 33 116 96 753 24 540 69 520 2 941 83 252 93 341 62 590 3 239 47 315 46 13 85 459 87 747 98 913 88 762 58 546 86 589 60 718 51 254
98 389 26 562 53 473 62 959 78 860 49 377 60 75 74 811 16 652 87 35 39 903 64 293 29 148 73 8 24 165 92 856 65 434 59 951 95 38 17 583 96 564 33 194 45 465 77 511 52 747 34 540 67 908 79 314 14 490 15 512 76 663 88 377 20 876 18 295 25 946 99 581 30 683 10 149 97 734 1 690 23 885 70 361 93 817 66 296 37 649 46 583 28 771 5 759 72 216 13 548 7 78 90 806 21 654 22 6 4 994 58 896 44 671 9 709 11 630 32 292 48 158 54 433 31 27 35 152 43 929 50 569 68 954 61 434 86 424 41 21 38 894 40 618 91 709 56 657 27 908 81 430 19 413 71 327 55 303 6 403 47 188 2 872 3 376 42 702 63 879 12 262 82 674 51 125 69 755 8 585 89 643 80 132 36 227 0 532 85 111 84 271 57 982 75 307 94 135 83 185
69 447 65 308 66 150 72 455 64 94 24 751 77 324 14 540 87 684 95 203 93 780 20 914 30 643 10 566 1 280 43 786 27 84 92 376 5 916 44 800 90 811 35 213 28 952 70 6 42 836 46 933 21 855 53 235 37 337 59 458 48 836 25 735 49 347 54 61 94 716 91 486 36 109 39 253 3 894 34 94 97 561 40 238 57 711 71 855 4 690 16 426 56 27 75 247 67 272 9 558 8 38 89 630 32 434 7 380 18 392 45 341 60 78 19 168 11 422 0 150 76 428 17 625 31 469 51 887 29 881 74 46 58 850 82 497 26 799 61 10 12 125 98 64 83 617 41 669 47 588 6 158 23 347 63 553 50 412 68 720 96 48 62 358 38 314 15 692 55 390 80 394 85 383 33 677 2 141 88 593 99 697 52 438 73 389 79 836 13 439 86 215 22 132 84 409 81 125 78 918
11 694 51 407 91 221 67 501 87 391 75 500 35 839 9 531 31 436 97 238 16 839 48 466 60 800 10 818 77 964 64 381 38 114 36 692 42 921 54 964 81 611 92 467 65 277 71 853 93 478 43 200 68 285 69 529 20 817 34 891 59 993 79 328 33 655 74 802 89 379 28 241 24 535 21 88 7 483 26 674 53 64 85 485 86 200 99 825 30 987 40 183 14 410 57 45 22 162 13 413 37 619 44 60 96 975 17 636 29 243 58 9 55 677 47 440 19 939 90 841 63 11 27 672 5 889 50 267 2 327 49 823 15 282 62 26 66 247 88 547 0 726 1 440 25 906 82 859 80 724 8 256 46 525 3 705 18 678 23 80 83 258 6 122 41 704 32 218 76 139 39 278 52 498 4 213 94 572 56 689 72 141 73 228 95 887 61 349 98 994 78 235 45 992 84 953 70 862 12 26
99 752 15 369 54 362 28 280 80 736 92 131 61 766 75 772 1 571 49 292 21 917 73 226 13 694 76 830 97 476 50 825 40 876 5 39 12 645 33 157 56 169 16 214 42 896 23 350 6 168 60 364 53 768 38 173 88 272 72 52 90 275 98 677 17 865 22 272 89 179 52 453 51 444 62 554 10 627 34 953 82 697 79 780 19 467 81 216 96 90 27 645 71 244 77 606 32 461 20 153 36 247 11 926 9 695 48 219 39 455 57 763 69 723 74 217 8 495 65 947 91 753 47 748 93 958 25 457 95 164 14 251 26 7 41 877 0 908 29 875 18 677 70 2 3 930 64 229 85 740 94 269 30 986 46 780 37 731 24 717 31 282 58 897 84 997 44 498 7 569 35 5 43 806 45 774 86 803 59 962 63 67 68 211 83 705 78 711 55 954 2 240 87 837 66 278 67 569 4 563
77 755 59 923 67 738 44 444 93 371 23 491 51 548 8 52 2 18 19 534 88 837 50 481 5 888 45 163 62 195 26 335 70 485 81 719 76 450 73 724 48 605 37 698 60 663 74 616 83 707 49 142 29 155 69 382 27 929 57 628 34 284 43 404 1 917 36 805 75 877 95 987 56 431 21 562 96 350 13 379 39 758 61 880 92 222 3 263 15 651 30 283 6 492 85 584 55 238 98 414 58 102 9 472 35 884 72 892 52 616 7 454 14 970 24 327 54 982 46 385 40 987 33 483 90 469 10 826 17 493 97 157 80 587 25 603 38 650 0 205 68 191 41 477 42 435 99 189 64 75 87 851 63 222 53 221 20 542 65 537 86 672 18 693 4 614 89 536 31 189 79 998 91 986 22 305 32 564 82 877 28 862 11 795 12 840 78 989 84 943 71 51 66 345 94 64 16 327 47 719
20 730 69 250 6 19 17 535 58 595 48 690 59 871 9 104 66 310 73 901 99 427 71 766 47 782 18 664 22 710 11 726 63 36 1 410 98 209 3 701 13 508 52 677 7 855 21 528 16 420 75 599 60 928 84 793 78 644 57 81 92 373 8 515 50 896 32 971 86 821 68 227 30 963 29 529 14 262 46 931 23 950 27 423 72 776 28 635 26 470 37 780 70 883 76 678 94 980 96 206 56 160 35 207 10 717 97 754 82 429 88 430 4 530 2 925 0 50 34 274 40 858 77 469 51 161 74 388 24 83 83 685 61 315 81 870 36 111 65 921 85 604 54 471 5 931 31 302 90 176 95 957 80 211 45 37 87 104 49 997 19 761 38 220 15 997 41 865 67 45 62 568 25 677 93 63 43 958 89 868 53 346 55 393 91 695 12 399 79 640 44 982 64 492 39 836 33 855 42 205
52 28 79 187 77 262 56 314 95 936 98 248 97 809 51 670 85 81 29 61 18 865 75 527 27 288 94 721 58 650 24 953 43 183 6 100 73 90 82 223 90 125 7 502 71 612 93 307 57 127 16 739 61 932 55 517 83 570 26 292 53 566 19 747 5 276 11 838 96 903 65 454 30 674 28 71 92 85 34 20 49 588 74 506 67 922 62 703 10 157 38 17 32 156 47 266 37 999 40 594 42 312 76 499 21 75 86 351 64 508 72 426 60 726 25 798 22 732 91 388 54 119 48 81 87 379 4 884 44 684 33 891 70 332 15 455 39 21 17 25 46 561 8 50 13 616 12 384 84 552 89 811 45 123 81 952 99 46 23 248 3 809 69 100 14 859 20 791 9 819 80 773 0 365 2 987 1 376 59 827 35 873 41 936 78 119 36 391 63 124 68 372 50 697 31 344 66 847 88 298
47 75 12 624 62 153 21 596 9 769 31 2 3 790 86 596 43 423 67 338 57 758 93 655 66 137 64 440 58 280 29 527 19 858 91 555 13 989 55 563 17 409 20 727 51 993 22 613 87 695 89 306 42 875 30 96 35 13 78 128 40 494 79 19 0 11 56 953 54 921 65 951 74 179 16 196 95 17 94 921 48 324 45 683 77 510 71 116 46 338 27 90 98 650 24 6 36 755 83 444 85 102 70 101 63 949 73 381 28 551 59 262 38 722 75 566 37 5 34 522 96 61 69 152 39 188 97 446 44 775 92 808 8 508 84 77 6 474 60 571 50 579 41 116 76 231 33 742 32 611 23 929 10 210 7 117 15 438 26 569 4 3 80 190 61 364 72 485 82 384 88 321 52 343 25 728 68 293 18 894 1 902 81 960 99 422 2 947 49 198 11 78 90 459 5 801 14 559 53 331
70 450 74 106 37 2 33 194 79 739 22 481 9 360 87 652 36 204 81 413 5 646 16 3 63 421 17 859 46 869 13 623 45 270 85 600 19 142 14 351 38 580 11 464 77 682 56 213 34 362 53 46 68 279 4 360 92 172 99 880 58 974 82 254 2 551 84 461 1 641 35 542 7 173 89 206 61 307 83 976 67 980 75 143 0 456 64 722 30 718 44 617 90 443 62 295 80 379 29 357 15 6 97 846 21 90 41 926 94 812 98 501 6 567 20 204 18 867 47 39 52 646 39 697 54 309 26 753 3 758 28 129 42 741 51 693 88 664 76 947 57 230 25 97 10 471 91 190 93 183 95 935 27 713 24 778 23 715 50 290 69 643 65 469 8 430 12 834 78 380 59 934 71 897 31 132 40 864 66 169 49 502 48 385 60 980 32 983 72 903 86 416 73 281 96 818 43 953 55 467
66 305 39 58 48 534 44 971 56 783 75 951 74 808 91 841 30 539 86 435 89 1 51 834 54 355 17 299 82 263 21 878 99 805 93 762 34 205 8 102 20 72 27 834 60 29 69 375 22 11 32 296 62 858 61 215 2 781 13 18 64 73 7 75 45 307 16 944 6 831 12 466 19 337 1 701 37 117 80 98 73 800 15 248 76 529 29 429 87 37 36 547 55 607 25 455 26 433 72 943 52 228 57 135 42 629 79 930 97 491 10 808 70 110 31 598 59 384 81 227 58 758 49 879 47 409 5 530 83 67 78 137 68 5 24 291 43 489 98 492 71 236 63 543 84 2 46 453 96 79 9 974 50 150 65 482 77 1 40 209 3 942 95 185 92 410 28 244 67 385 14 277 4 396 33 670 88 18 85 215 11 654 23 558 0 745 41 557 38 438 94 844 35 53 18 377 53 691 90 41
51 259 96 329 13 769 38 915 92 360 9 502 20 198 61 889 72 946 26 915 99 929 73 192 14 725 80 4 69 426 94 968 15 186 53 1000 85 84 81 134 74 346 93 493 98 487 10 590 86 320 28 503 54 907 75 420 35 300 27 444 3 535 0 39 36 323 42 223 50 214 5 284 1 692 17 807 29 651 30 290 57 510 40 43 11 995 78 391 16 589 63 108 76 577 64 135 44 675 88 871 70 168 90 171 84 523 21 909 91 17 22 70 52 704 95 249 79 468 32 575 41 100 19 950 39 395 67 227 37 333 2 475 47 705 66 187 48 978 71 115 49 330 18 398 82 116 6 845 31 452 59 3 23 463 7 861 24 267 34 61 62 176 58 397 4 259 33 674 68 408 56 699 77 654 65 410 45 454 97 240 8 813 87 321 25 338 46 643 89 499 43 433 12 870 83 536 55 477 60 71
10 735 62 696 87 806 53 55 11 553 9 757 78 583 68 879 3 186 82 538 83 876 15 622 66 396 17 502 95 233 35 15 31 998 36 931 75 275 21 62 42 508 93 31 23 803 0 573 30 202 64 598 39 789 32 579 67 648 60 858 51 87 7 546 91 503 46 912 28 237 38 427 70 226 45 976 99 273 61 424 98 64 12 737 49 199 59 598 40 725 55 6 22 671 47 349 80 96 65 345 33 820 48 630 84 808 88 739 79 817 2 496 74 319 73 477 71 147 18 502 94 656 26 510 14 178 69 721 92 269 58 33 50 73 4 269 54 569 43 609 72 60 63 962 29 205 41 221 90 169 25 354 44 478 13 474 5 352 86 10 24 483 16 393 6 52 8 6 56 260 81 303 97 563 34 806 1 70 20 650 37 698 19 423 89 379 85 71 96 754 57 287 77 22 27 5 76 719 52 265
51 140 76 53 92 566 78 609 66 878 34 497 31 70 33 436 39 147 74 494 11 56 9 399 93 290 99 343 30 273 14 59 7 166 48 183 45 574 58 914 68 930 83 43 42 118 1 305 55 875 53 226 64 427 49 153 6 869 88 353 72 234 26 531 29 421 47 455 20 347 63 968 28 390 60 314 90 978 61 514 57 656 97 693 15 475 46 923 80 634 37 639 75 821 3 232 0 456 44 760 35 989 85 329 38 104 65 674 59 715 52 704 12 22 62 706 81 745 41 299 21 935 86 633 79 392 95 407 40 658 32 628 27 821 36 275 84 594 22 476 73 121 16 231 17 617 8 59 98 598 94 712 19 103 69 508 91 605 50 401 96 984 2 925 10 732 4 598 43 947 77 732 87 284 18 504 89 366 54 43 56 625 70 64 71 543 13 937 24 483 5 602 82 406 67 63 25 98 23 16
46 966 39 860 19 686 6 399 98 834 86 293 35 220 55 146 69 444 28 644 80 476 87 290 17 624 8 139 48 327 79 863 5 864 90 349 85 31 84 197 62 313 66 322 63 326 13 661 14 162 43 269 52 184 89 567 61 644 9 676 30 349 56 337 50 901 37 116 83 310 88 999 71 807 82 54 53 857 41 63 16 813 57 721 77 40 64 495 27 190 75 509 15 459 24 837 60 514 76 441 22 854 51 699 23 345 36 34 91 237 47 694 54 523 4 897 67 3 78 689 40 834 3 600 74 194 31 755 94 347 1 744 72 381 21 441 59 948 29 2 34 490 12 513 95 223 45 400 10 307 44 420 92 637 81 39 70 467 20 927 68 270 7 12 2 53 42 767 38 988 26 456 93 976 18 510 58 95 25 929 32 840 96 718 49 11 99 478 97 934 0 25 73 597 65 558 11 895 33 715
66 741 39 622 18 666 42 212 52 902 83 110 43 970 9 118 22 600 40 14 3 235 68 951 29 151 92 226 86 922 94 483 60 564 26 143 91 589 6 786 78 489 75 881 49 650 1 241 12 178 21 146 81 436 41 584 80 119 88 289 51 775 7 552 69 150 46 5 85 885 17 78 97 445 0 549 63 689 48 744 90 821 84 85 55 832 62 2 20 658 15 887 93 119 33 757 30 879 2 467 64 536 31 702 87 222 59 860 65 350 19 399 57 261 44 649 23 632 98 636 13 844 35 165 58 691 72 587 34 491 10 900 4 471 27 321 96 345 77 850 32 347 50 509 95 839 25 609 53 261 28 28 74 618 71 38 56 106 37 648 38 567 11 33 79 179 24 477 45 298 67 872 36 768 47 410 54 719 16 823 76 503 99 568 5 737 14 277 61 685 73 323 82 144 89 126 8 261 70 113
30 845 29 641 0 750 24 11 14 394 47 221 37 598 89 136 38 100 66 509 98 821 25 184 63 442 41 316 58 20 28 908 45 960 18 31 5 764 77 632 81 652 11 198 96 483 93 129 61 745 20 343 22 10 4 297 48 321 74 367 49 410 76 276 23 230 36 821 69 156 53 646 75 929 91 125 65 367 73 923 17 284 68 558 90 380 59 770 84 675 15 481 51 534 60 319 8 212 2 70 3 934 85 667 83 807 64 309 34 714 46 539 99 217 67 829 19 365 55 546 33 843 97 812 21 794 72 772 44 495 16 836 86 18 54 160 26 210 71 158 13 413 57 576 7 637 40 838 70 709 82 136 87 734 43 235 10 646 62 457 56 99 12 233 79 665 52 881 6 318 80 845 35 192 50 457 31 476 78 772 32 452 42 739 9 152 88 928 94 233 1 581 27 933 92 825 95 924 39 534
83 744 86 380 76 955 45 412 17 515 14 810 53 722 97 184 25 822 82 103 64 454 3 807 52 513 26 276 37 946 95 389 96 804 39 500 57 927 91 424 85 663 62 905 35 817 92 886 78 341 94 792 6 420 49 844 70 379 50 751 23 965 98 941 56 263 90 33 88 437 30 963 42 716 0 396 32 392 77 253 74 409 19 88 79 468 69 196 2 113 16 451 81 989 15 620 43 853 99 437 65 365 38 340 73 341 89 470 84 721 21 385 67 231 93 143 33 854 7 157 55 798 68 116 46 314 47 664 24 363 51 275 8 80 87 720 71 985 48 465 13 475 44 747 27 202 20 106 59 755 11 822 36 311 5 890 1 566 22 1000 41 109 66 261 54 229 75 880 31 891 40 1000 10 351 61 927 9 288 29 994 63 188 18 604 80 641 12 866 34 999 28 355 4 904 60 438 72 591 58 673
76 8 71 661 55 359 45 894 70 637 99 106 72 584 21 567 61 129 22 437 96 88 86 102 1 552 11 503 66 612 39 305 89 965 6 891 15 593 3 204 95 717 80 724 97 688 81 348 69 193 78 854 57 520 30 530 62 458 18 301 13 214 32 495 29 181 79 172 2 279 26 42 28 390 17 11 14 518 35 35 91 224 0 120 46 104 65 83 24 922 60 256 19 732 83 851 37 22 54 474 59 17 52 373 88 683 58 617 34 704 16 146 77 338 41 68 47 905 51 697 44 629 94 900 9 713 20 889 85 323 92 329 40 656 75 499 73 105 23 185 25 241 7 935 56 818 84 662 50 370 63 410 12 335 64 843 53 715 10 401 93 690 4 3 68 852 42 252 31 588 90 646 43 135 5 714 36 367 49 56 82 733 87 612 8 69 33 48 38 805 27 513 67 479 74 554 48 150 98 910
42 866 16 761 45 61 87 823 98 67 52 805 71 450 19 999 92 155 36 764 95 317 56 264 85 38 69 17 80 342 53 511 79 774 76 934 22 722 18 591 57 804 54 774 4 177 2 576 46 662 14 36 26 933 30 532 86 892 50 186 8 133 27 230 17 165 43 39 51 567 32 847 31 678 83 959 77 484 78 342 6 2 37 496 12 852 47 411 90 838 33 735 96 379 23 361 64 339 88 173 84 44 48 46 39 326 99 218 62 953 93 912 94 108 81 996 10 269 59 885 0 535 28 604 15 232 21 831 60 502 67 677 5 778 49 498 74 704 9 858 82 891 70 523 44 961 38 746 29 190 3 175 55 389 41 667 40 230 75 646 35 737 24 480 20 465 68 714 65 641 7 240 61 289 34 80 58 972 73 909 72 169 91 41 63 107 97 589 11 645 89 797 13 425 66 313 1 802 25 477
58 205 53 352 98 540 35 691 88 978 36 327 76 182 92 928 33 927 62 815 29 372 67 850 75 714 6 739 74 661 87 392 3 872 44 444 39 989 45 564 61 480 71 155 50 318 90 124 2 885 17 210 10 166 55 924 4 666 66 799 81 171 16 99 47 567 14 854 19 499 46 880 11 170 1 186 20 753 40 938 7 537 18 288 96 937 79 385 85 748 8 89 43 981 54 268 25 848 69 969 56 88 57 616 12 437 48 360 9 863 83 241 49 689 42 117 94 880 65 40 28 605 13 682 95 554 70 817 72 757 22 872 68 308 34 664 77 557 51 1000 26 353 63 264 64 167 37 690 24 561 93 504 52 641 41 198 21 36 15 602 60 948 0 949 30 143 78 848 84 943 31 962 32 480 38 581 59 809 86 667 5 198 82 622 91 886 80 198 27 922 23 747 97 625 89 946 99 834 73 670
12 55 3 923 78 148 20 111 69 36 89 361 39 440 70 897 30 671 29 198 71 942 80 85 67 40 21 850 45 350 87 609 16 875 33 837 53 302 66 540 59 596 72 928 9 278 82 768 84 9 55 376 63 911 25 549 40 39 54 864 37 834 60 574 6 13 27 146 81 270 14 586 34 445 90 249 18 193 74 754 98 729 73 830 23 327 10 762 79 554 68 310 50 928 1 925 75 411 22 164 52 956 38 801 85 404 24 384 57 138 88 380 48 426 61 963 19 694 92 610 41 780 94 742 83 912 93 668 65 537 0 526 7 729 56 919 2 85 26 502 95 881 32 374 47 123 4 10 43 932 51 628 31 411 13 683 11 947 35 810 58 436 91 547 46 582 49 969 76 261 62 527 77 383 99 621 36 910 42 100 15 818 5 695 28 252 17 679 86 944 64 141 96 369 44 165 97 11 8 951
71 345 12 804 4 180 61 73 43 728 10 716 73 144 9 32 87 866 52 438 51 393 93 723 27 339 0 831 5 201 22 560 64 28 63 976 59 993 67 527 92 127 88 870 16 79 53 783 37 370 98 281 57 326 35 227 82 711 28 651 25 599 32 281 23 708 84 615 91 766 70 759 29 334 11 787 18 367 3 866 41 657 65 83 34 575 7 228 94 866 39 819 38 55 56 321 55 789 68 657 15 643 72 439 60 138 80 853 50 305 2 431 13 98 17 750 83 93 30 300 1 32 86 163 78 778 75 375 19 667 20 450 95 154 42 388 97 856 8 80 81 326 90 797 47 732 31 62 36 657 44 793 48 198 49 468 46 422 45 561 33 443 40 389 6 635 62 855 14 452 77 950 99 229 66 379 74 682 54 92 89 34 26 955 85 345 69 737 96 254 58 686 76 266 79 883 24 637 21 741
52 282 39 665 28 904 4 350 91 928 3 3 10 394 44 855 87 668 66 373 35 226 97 844 57 307 45 295 89 939 63 485 48 647 38 148 58 454 74 862 61 355 5 461 96 97 88 740 8 44 40 386 93 985 90 985 53 211 54 524 42 547 99 949 37 432 55 618 33 457 51 377 29 208 73 525 71 248 26 432 75 46 20 450 23 581 41 949 9 136 82 516 11 376 14 939 60 208 56 44 31 624 70 285 43 275 50 46 25 14 65 939 95 231 83 137 86 190 77 157 22 509 1 562 18 96 13 7 2 726 62 189 6 237 80 618 84 937 19 50 7 989 76 122 21 834 47 912 68 501 27 369 32 991 24 553 85 797 49 103 12 980 64 473 15 96 79 948 72 406 16 451 81 349 0 588 59 236 17 522 30 442 94 566 67 178 92 322 36 64 46 617 98 375 34 481 78 121 69 708
47 583 52 685 0 982 24 712 26 763 55 306 37 709 32 67 49 987 59 800 46 104 73 612 91 773 22 783 87 937 76 78 81 31 50 184 80 225 15 308 13 393 85 42 45 128 71 951 31 678 10 982 57 542 89 655 94 569 65 351 93 688 72 35 99 213 83 481 34 126 2 158 35 244 51 573 20 82 23 129 62 889 29 662 82 155 43 63 69 953 25 683 18 247 56 512 6 987 8 665 84 479 90 958 74 953 44 373 27 212 66 886 33 774 75 547 1 935 39 211 41 615 19 429 11 886 79 877 4 495 5 643 9 715 78 664 88 499 61 740 38 142 95 965 63 68 48 375 21 683 54 50 14 874 40 968 3 158 30 902 92 645 36 154 68 435 67 461 53 431 60 141 12 442 16 644 28 918 58 269 64 479 7 322 17 78 86 895 96 824 70 436 77 898 42 752 98 895 97 715
19 866 37 227 31 887 40 355 13 177 38 943 28 396 67 331 90 598 79 179 46 43 75 996 84 546 33 663 8 752 24 863 91 385 97 968 43 615 86 824 62 145 52 855 54 34 14 265 20 520 58 528 59 849 80 276 66 618 61 826 96 399 51 489 44 95 16 679 89 961 87 864 36 483 32 841 65 617 0 124 11 103 53 783 23 753 4 261 64 502 99 155 45 660 6 327 22 794 9 962 83 454 77 652 17 364 39 119 1 379 76 835 73 650 34 476 3 165 48 787 47 130 63 926 5 639 57 600 12 981 70 219 88 158 72 272 7 159 27 667 10 584 56 707 74 779 50 937 2 236 93 877 60 867 98 308 15 201 41 2 25 469 26 70 92 971 49 116 55 98 21 720 71 376 35 252 78 424 85 288 29 328 69 963 30 119 94 424 42 363 95 379 82 56 68 476 81 340 18 199
30 936 27 888 68 923 35 259 89 821 92 291 70 609 24 721 88 640 84 500 64 812 4 658 62 592 15 56 63 850 6 606 37 624 94 109 47 811 58 48 90 974 22 255 40 687 10 592 43 900 98 812 72 918 87 782 97 907 19 789 2 966 18 872 59 531 8 907 36 87 82 16 1 552 77 452 7 715 55 421 38 551 81 609 79 81 32 141 31 750 54 165 51 720 78 308 25 505 34 148 14 224 93 819 46 832 13 781 99 293 66 336 83 406 61 702 76 133 49 493 29 28 11 426 85 281 73 256 42 860 48 586 60 616 17 15 23 490 96 181 57 254 53 589 21 804 69 141 91 315 56 109 67 867 95 224 74 96 26 178 0 985 52 935 39 477 9 721 65 514 33 119 44 54 80 796 86 72 71 489 50 268 28 644 12 702 41 984 5 287 75 378 45 782 20 55 3 817 16 914
62 254 33 540 11 174 5 108 88 108 4 469 89 56 43 368 81 691 71 382 15 750 31 670 24 318 30 428 47 180 49 831 36 233 25 312 63 878 2 27 82 119 50 323 22 7 54 144 94 13 14 203 6 374 83 91 34 397 68 191 87 759 76 471 32 408 65 789 42 96 90 319 60 291 79 701 23 986 75 65 48 706 40 818 72 919 85 802 1 242 93 85 18 875 8 544 86 543 59 157 29 890 77 303 12 662 20 327 73 985 38 859 9 709 16 261 37 745 28 903 53 815 70 718 45 494 46 200 61 795 67 275 39 55 99 962 26 972 80 705 98 662 56 957 51 420 78 368 92 878 13 34 66 329 21 375 84 884 96 136 7 713 55 297 35 989 64 53 97 402 57 480 52 527 95 115 74 722 17 492 3 653 91 594 44 709 0 208 27 834 58 875 69 565 41 554 10 463 19 128
21 764 9 125 66 63 76 542 99 501 2 845 91 303 60 260 53 552 97 478 3 99 74 475 27 916 50 57 77 188 75 169 56 734 79 923 54 821 29 635 20 136 59 516 69 453 67 439 87 821 6 305 58 63 86 915 62 873 5 143 41 796 44 862 80 822 92 381 14 19 39 489 4 569 63 732 42 759 93 538 88 770 34 494 13 446 70 781 65 306 45 520 49 345 55 174 35 311 25 989 11 695 64 967 98 499 12 256 19 701 17 274 24 483 84 365 32 904 52 965 28 203 94 685 8 555 46 880 43 335 96 589 95 564 78 243 26 132 61 986 38 856 10 176 51 852 22 498 31 383 33 946 37 112 0 346 1 514 23 129 30 153 18 360 47 777 15 299 16 431 73 268 83 169 89 873 68 842 82 392 36 18 90 67 81 735 57 513 7 895 85 529 48 658 40 944 72 471 71 903
15 194 84 42 7 600 71 275 22 954 68 752 87 979 93 903 62 427 13 836 76 498 92 221 77 375 72 241 40 326 17 180 24 616 65 597 95 158 69 158 37 711 41 262 73 457 16 675 94 793 98 29 32 125 55 166 10 795 48 28 21 248 89 177 96 47 9 688 39 867 64 191 35 543 23 459 27 78 97 734 86 541 44 81 8 78 88 968 31 301 60 668 61 379 53 668 52 626 45 406 11 487 42 974 5 405 66 890 19 353 4 847 78 861 63 376 12 983 1 530 79 360 2 683 74 122 47 141 58 679 85 793 90 787 14 112 57 527 34 622 50 740 26 117 29 692 18 901 56 817 91 988 51 712 25 237 99 212 6 577 49 721 46 83 20 8 83 748 28 377 30 170 38 806 33 693 81 583 80 620 75 843 59 130 67 283 82 763 43 795 3 943 36 438 0 952 70 198 54 977
97 367 10 511 51 312 66 279 86 106 0 93 59 223 67 37 78 12 77 791 68 653 11 974 75 297 58 9 52 109 98 469 61 614 43 480 14 763 71 352 15 19 89 525 62 468 27 682 29 880 35 94 34 413 57 908 40 240 28 586 88 175 53 679 65 459 32 624 42 591 36 640 49 293 16 997 74 916 2 728 55 180 38 8 92 122 45 999 13 495 63 556 99 723 26 741 84 57 93 745 25 45 17 757 76 181 81 663 4 511 23 558 41 332 83 257 80 189 90 526 8 977 37 898 87 283 70 477 96 686 39 638 69 205 47 732 7 744 64 967 1 317 19 337 5 108 82 699 6 870 60 240 3 325 30 158 12 453 46 559 24 910 72 714 33 64 50 454 79 361 56 231 48 326 95 177 18 682 94 808 44 310 73 907 20 62 54 508 9 132 22 953 31 61 91 893 85 30 21 448
14 878 11 985 19 525 39 172 28 314 72 363 54 894 65 662 46 32 88 214 57 264 92 816 17 136 82 357 60 336 31 152 63 91 37 969 77 304 15 280 52 959 5 327 16 70 93 406 53 873 69 725 0 24 84 101 7 67 96 986 79 646 43 158 34 53 76 111 18 72 25 508 68 919 86 758 29 750 27 443 4 436 33 285 80 102 51 524 24 739 81 215 3 928 23 456 71 951 67 191 61 974 20 270 32 111 21 138 94 823 41 123 13 751 98 896 74 714 2 317 75 93 55 254 26 360 45 868 66 104 85 372 64 386 70 197 6 241 44 302 78 746 42 133 89 974 8 601 99 453 22 526 36 932 38 380 90 629 62 657 40 122 50 760 48 341 91 848 87 653 97 557 58 758 95 526 1 781 10 810 83 23 49 950 12 438 73 728 59 977 30 997 56 658 9 852 47 256 35 141
13 532 42 672 25 925 94 711 91 144 92 213 76 696 6 59 7 86 30 959 17 419 5 495 46 798 51 29 32 586 87 122 62 893 75 883 60 15 90 532 81 173 41 950 3 994 27 428 36 75 19 259 11 541 96 677 43 41 61 268 50 653 34 726 31 212 66 176 10 892 73 37 47 416 44 926 18 748 78 615 85 279 70 646 39 830 77 270 71 984 79 220 48 280 29 599 35 868 9 794 83 909 63 527 52 92 28 136 21 63 97 322 58 911 0 579 24 8 16 496 45 480 33 335 8 781 84 597 22 835 95 794 54 19 99 603 14 1000 15 167 53 100 68 357 64 264 82 356 38 906 26 202 1 92 69 825 80 92 98 661 4 446 23 884 20 694 65 501 55 79 72 149 12 834 59 750 86 103 88 731 67 5 74 755 56 259 2 682 40 317 37 869 57 976 49 930 89 494 93 445
22 861 88 757 87 436 84 378 98 287 7 564 5 698 64 512 1 47 89 542 29 945 94 261 17 254 92 743 15 828 76 945 55 616 48 273 71 696 70 817 49 54 34 481 74 521 54 56 37 749 79 496 77 408 82 491 8 357 38 772 52 49 60 951 41 116 46 211 16 112 80 914 75 80 97 588 42 771 28 802 85 123 18 738 93 315 11 414 65 904 59 173 45 900 40 679 31 597 90 454 56 508 21 594 72 337 14 39 12 272 99 117 81 700 35 69 53 962 26 291 62 438 86 196 57 343 2 54 58 551 61 925 95 396 27 752 78 398 4 390 24 129 19 334 63 238 68 238 6 38 44 250 13 970 25 875 67 298 47 211 66 632 30 570 39 314 23 771 9 483 3 291 10 758 91 21 73 219 69 134 36 543 20 280 83 16 43 741 0 565 96 149 50 596 33 616 51 981 32 545
53 46 37 983 74 856 26 839 95 98 76 952 5 494 88 325 61 141 6 645 41 121 91 33 42 503 85 953 50 351 31 73 58 401 30 111 27 887 13 284 55 182 54 686 87 188 43 535 21 918 24 541 38 631 40 160 71 54 99 47 49 958 86 665 1 619 57 171 12 939 44 57 70 732 8 420 69 416 29 933 67 32 46 903 90 606 45 734 48 212 75 22 97 909 66 135 51 719 47 240 36 750 84 254 81 705 35 658 92 772 4 332 63 253 73 855 10 825 82 219 0 232 3 423 2 364 64 315 23 666 16 127 68 991 83 392 28 121 60 940 14 311 94 172 98 324 96 629 89 902 17 693 25 533 39 829 20 794 56 778 65 344 11 122 9 208 62 191 77 264 93 669 22 187 15 618 79 625 52 502 59 518 7 954 34 8 72 603 78 834 80 836 19 750 32 252 33 616 18 289
6 91 9 935 80 216 79 271 4 512 57 571 75 74 45 425 48 45 24 283 84 210 60 326 35 953 44 257 88 977 94 868 71 711 34 36 74 238 28 982 2 845 54 183 49 627 78 633 41 704 46 799 51 828 13 319 92 580 27 697 81 210 76 798 11 840 14 174 21 766 25 665 55 574 16 141 33 289 89 272 93 775 52 187 15 607 17 798 8 805 59 801 53 229 95 847 82 810 77 209 43 880 66 420 31 798 96 358 38 20 85 973 29 190 1 928 7 966 67 305 91 95 0 337 42 577 86 93 3 603 47 63 69 244 99 791 40 706 73 246 26 29 64 845 90 577 5 297 12 431 23 743 72 24 50 85 10 935 98 806 87 853 19 363 56 589 37 727 36 911 97 887 39 197 32 152 83 157 62 961 18 988 65 846 68 268 22 168 58 864 30 521 61 303 20 214 70 193 63 821
70 529 83 276 61 916 44 949 37 510 18 138 68 638 15 517 8 559 30 643 92 540 76 900 12 389 90 163 38 721 31 860 73 244 56 230 96 810 91 624 69 841 20 471 63 827 46 58 13 919 66 817 43 852 34 142 32 706 9 590 39 398 2 462 47 806 6 481 29 624 78 666 81 314 86 314 48 478 55 387 3 14 5 894 0 208 84 453 97 604 28 991 53 945 93 863 65 259 87 239 54 438 10 168 33 573 74 117 52 430 57 984 88 779 45 410 82 601 40 160 22 839 35 595 36 561 16 703 80 534 4 643 58 213 95 738 72 72 14 859 50 285 60 326 62 104 94 225 79 567 1 525 67 303 17 403 11 720 99 411 19 365 71 734 26 870 41 108 21 551 59 256 42 386 24 485 75 628 64 661 27 763 85 243 23 569 51 970 98 469 77 139 89 245 7 540 49 689 25 583
26 838 41 516 71 166 80 850 34 394 9 921 70 213 63 801 52 946 4 274 66 258 12 389 91 809 94 207 39 806 69 129 0 122 49 858 97 721 2 308 7 495 30 216 78 365 19 92 8 918 92 742 64 607 37 616 93 86 32 817 54 134 21 615 31 927 57 854 55 181 15 730 6 783 44 651 99 765 72 171 22 873 86 544 61 363 28 801 53 272 43 309 25 122 88 65 85 10 51 18 16 97 27 426 36 704 18 621 47 373 79 429 59 817 56 875 82 681 29 912 98 949 3 134 89 617 68 661 5 991 24 271 10 7 96 811 13 500 38 449 76 444 75 121 11 649 77 458 20 160 1 290 84 873 62 766 58 37 45 242 48 467 83 873 46 454 81 259 35 746 14 137 42 901 67 652 73 326 33 382 74 417 90 263 50 191 95 767 40 78 17 918 65 298 23 131 60 967 87 641
52 141 59 800 63 30 26 270 0 292 60 827 57 460 9 997 24 526 43 940 67 661 5 727 21 769 36 197 49 882 51 755 27 705 66 296 80 210 1 956 34 392 70 186 11 138 40 186 50 48 23 664 48 41 45 716 72 604 42 588 30 553 55 559 73 804 47 380 19 455 7 14 17 927 53 311 62 204 61 206 37 995 46 605 44 436 77 780 39 880 88 626 69 547 13 709 94 802 35 830 22 815 16 9 65 197 41 636 68 689 38 877 71 587 83 725 99 141 87 468 64 417 6 345 33 257 8 10 93 928 58 489 90 371 31 565 98 319 3 667 82 242 97 88 81 429 79 715 86 854 56 685 78 516 32 139 29 644 95 350 28 137 75 759 91 322 84 567 12 224 20 767 85 777 76 340 15 357 92 242 14 944 89 131 25 909 54 539 96 356 10 254 18 267 4 739 74 517 2 255
98 710 45 251 14 716 96 536 56 111 71 203 20 481 6 14 64 25 44 836 88 1 19 809 32 553 97 607 68 317 18 115 9 549 22 848 52 430 57 498 84 625 59 378 43 924 72 380 54 332 15 40 58 949 91 542 5 985 63 245 34 490 94 833 23 130 69 361 10 85 12 145 87 702 2 17 53 999 75 627 36 315 82 666 28 775 7 803 93 815 8 849 1 637 89 967 39 688 11 282 78 284 37 740 85 964 83 699 86 573 46 475 74 506 92 892 21 840 38 215 81 375 17 317 42 422 76 965 13 125 50 27 95 34 65 937 66 862 48 473 24 998 3 641 73 302 67 336 51 729 49 440 90 734 40 419 4 454 35 49 0 309 80 257 33 392 29 278 47 369 55 383 30 545 70 188 27 683 99 81 62 546 61 852 25 905 16 645 79 229 77 145 41 21 26 869 31 678 60 169
63 842 51 911 29 648 98 467 17 406 10 402 97 851 71 219 21 667 62 975 95 139 33 612 77 560 64 330 1 637 42 571 9 485 14 139 43 210 3 139 11 131 57 358 65 30 59 883 47 674 81 699 44 434 48 688 88 420 37 682 12 829 45 600 34 926 36 311 35 473 25 541 24 807 75 21 20 130 60 177 40 721 55 235 49 25 66 852 74 261 38 360 2 655 23 584 96 603 0 620 16 37 82 181 28 335 86 364 79 808 26 766 39 958 70 617 61 786 30 62 18 544 76 934 13 675 85 536 89 672 69 565 53 143 5 715 84 214 67 229 78 905 83 742 7 573 92 177 58 405 4 5 15 712 94 960 50 82 8 976 68 824 41 124 46 662 73 724 32 561 93 993 19 948 31 169 27 683 56 196 54 449 22 680 72 851 99 518 6 461 52 982 91 217 80 356 87 868 90 321
24 741 72 588 90 508 71 565 3 291 11 790 52 592 78 748 51 957 23 940 49 179 76 72 26 47 88 936 75 73 18 118 32 918 15 369 46 439 94 537 89 234 63 897 10 579 27 72 83 979 92 693 33 342 38 469 77 231 31 698 29 69 22 27 4 729 67 721 96 351 45 587 19 934 66 158 84 657 25 667 69 128 7 219 82 613 79 764 97 605 42 988 36 969 80 910 58 850 73 31 14 580 54 186 17 897 87 530 43 827 74 108 93 315 70 120 86 130 2 147 81 982 44 73 30 702 28 14 48 598 85 605 57 63 13 668 16 938 55 789 34 914 8 744 35 134 20 71 41 972 60 135 50 950 99 876 61 292 5 624 39 346 40 399 53 263 65 680 98 572 62 860 47 231 95 662 21 942 59 730 12 973 37 553 68 745 9 590 0 555 6 52 91 289 1 134 56 142 64 339
33 796 38 175 40 961 44 254 93 129 71 140 62 365 21 727 27 813 34 611 31 204 94 664 12 64 42 509 67 981 5 478 32 238 65 698 85 81 36 332 4 410 29 151 83 460 18 726 96 173 1 390 97 335 75 443 90 164 88 423 20 779 77 701 55 760 23 240 66 192 86 681 0 390 59 558 56 707 24 981 76 830 22 839 35 206 8 83 78 585 6 958 14 849 11 417 73 636 45 154 10 70 63 121 95 442 87 804 69 474 92 380 16 685 13 3 41 951 72 614 26 132 28 21 60 647 98 510 74 841 43 188 46 675 3 997 25 209 81 466 79 970 49 112 51 990 58 211 48 165 50 531 37 42 52 414 17 175 7 628 61 169 82 487 30 177 15 113 19 601 68 308 91 771 2 88 89 430 53 490 99 583 54 985 80 62 47 539 9 704 84 225 57 243 64 126 70 920 39 6
96 599 99 828 85 414 27 610 72 785 65 802 62 238 92 614 5 589 98 520 60 395 21 516 76 434 66 653 54 184 50 953 29 605 57 324 9 548 42 701 79 380 14 7 83 723 44 920 52 412 39 630 68 905 73 955 15 331 19 980 63 417 0 352 7 850 59 167 43 132 3 472 61 354 28 578 77 302 37 183 94 544 71 240 30 90 13 21 12 675 1 807 75 461 88 771 20 697 16 535 45 840 8 768 82 865 32 94 23 527 35 816 53 276 80 809 86 198 51 896 81 85 38 456 95 659 78 352 46 943 36 543 91 631 69 773 22 814 70 541 84 919 90 386 58 541 10 723 56 535 18 738 67 103 40 962 11 797 93 37 64 913 97 361 87 451 17 85 33 84 89 378 41 486 31 275 2 816 4 512 48 868 74 371 55 684 49 80 34 522 24 321 26 419 25 40 6 451 47 958
16 928 85 696 17 821 55 363 6 10 9 716 14 870 61 809 67 202 35 435 38 316 83 626 92 1 33 447 3 641 41 463 34 631 77 721 54 949 65 959 43 934 5 688 0 150 53 777 71 749 24 630 26 714 30 487 74 856 25 255 84 213 63 71 2 893 49 231 48 686 15 118 1 721 78 263 93 451 79 491 11 249 81 852 19 501 60 926 21 397 99 244 56 359 88 651 27 118 12 717 23 72 39 871 44 512 62 284 45 424 94 422 70 835 52 759 10 351 97 862 29 100 73 592 40 824 76 403 91 776 86 918 90 956 82 320 68 64 59 81 69 691 51 551 7 463 95 362 87 726 37 869 32 801 98 133 64 344 58 45 96 526 28 332 42 211 50 839 57 652 18 89 8 46 20 269 75 403 47 903 46 132 72 714 4 993 89 910 66 64 80 143 31 238 22 441 36 668 13 571
73 874 70 974 22 505 66 343 61 322 71 289 37 49 80 883 62 753 7 341 47 944 38 200 50 875 36 552 76 153 60 915 25 189 77 114 64 981 59 467 56 984 19 130 46 870 44 687 85 493 90 573 72 793 52 735 99 610 28 940 10 82 96 389 89 450 74 984 82 306 54 471 84 907 67 581 34 707 17 941 16 105 41 48 27 228 14 321 20 336 91 583 51 31 42 264 32 734 98 331 49 312 1 3 21 119 40 524 18 801 45 594 95 530 94 314 8 72 15 534 13 497 0 963 63 202 12 873 83 838 48 885 39 768 11 205 53 72 86 986 55 520 29 653 35 309 4 291 5 919 88 420 2 313 81 579 69 129 3 544 43 821 65 305 30 203 87 923 78 195 57 561 93 784 6 262 24 902 68 32 97 128 26 177 58 846 31 209 92 159 23 379 79 121 9 345 75 977 33 459
67 341 74 796 27 691 57 577 53 953 17 641 31 685 47 228 93 668 78 289 52 427 71 857 49 101 9 471 72 851 48 188 87 465 81 77 4 921 56 871 22 667 76 171 33 957 13 708 35 430 63 628 66 838 36 832 29 854 43 783 92 936 83 782 65 453 6 318 23 585 89 620 90 425 69 503 37 786 82 950 60 554 28 109 10 873 68 942 40 706 2 666 70 67 0 645 98 557 88 59 7 590 1 417 99 407 97 976 79 588 42 250 54 797 8 486 21 843 24 738 86 643 58 667 20 90 12 553 30 229 62 382 64 838 44 898 85 921 75 72 25 483 95 414 18 761 14 747 39 262 16 403 59 663 34 893 50 319 84 328 41 346 61 849 26 92 55 480 46 157 5 26 15 384 38 792 51 742 96 613 45 42 3 791 11 667 91 442 80 282 77 113 19 904 32 398 73 798 94 399
92 470 89 265 61 507 3 951 31 549 27 727 82 735 55 316 90 178 9 861 41 235 1 282 21 660 70 457 10 582 39 120 36 88 52 598 99 493 81 386 86 493 77 907 12 231 42 873 15 354 87 431 6 428 25 122 75 139 56 332 18 541 14 40 58 426 80 309 76 534 16 550 17 153 13 76 4 824 57 917 47 966 11 644 66 788 44 854 97 64 91 944 23 498 62 485 67 630 22 767 78 743 65 123 88 471 37 77 73 669 84 414 26 596 64 303 40 740 24 959 33 665 95 58 0 382 38 639 20 154 5 64 29 480 48 455 49 442 46 152 50 581 45 491 8 935 43 305 96 477 68 778 28 586 74 915 32 386 51 972 2 218 63 466 60 147 71 160 83 704 7 831 19 201 79 681 34 405 72 285 98 199 94 765 35 919 53 981 59 262 93 474 54 234 30 783 69 686 85 909
77 716 62 477 18 849 57 112 26 849 40 261 37 138 67 855 39 229 30 420 28 115 51 616 23 896 64 97 43 36 96 405 65 115 87 701 25 543 73 718 81 576 49 349 86 39 2 463 0 352 68 153 47 401 89 620 76 39 44 525 20 683 6 701 3 121 53 185 98 914 75 762 59 928 1 398 56 567 99 196 63 261 58 688 66 433 21 797 71 956 8 515 32 46 11 789 78 636 91 83 50 98 48 394 36 387 12 852 15 83 52 75 80 265 92 834 10 515 31 1 74 947 95 550 14 908 42 35 7 32 4 230 38 810 93 884 24 616 27 336 5 305 84 939 16 807 46 739 33 832 82 839 97 849 72 273 55 69 83 781 79 728 17 797 70 704 41 31 22 649 13 789 88 668 94 11 61 445 35 372 34 672 85 637 29 227 69 959 9 475 19 314 90 107 45 689 60 382 54 666
31 101 84 486 66 643 0 401 48 511 56 105 33 131 18 610 4 717 54 826 72 718 87 16 29 75 25 215 1 435 49 691 95 446 55 805 68 544 75 363 9 665 96 411 90 579 59 653 7 444 13 827 42 662 63 495 97 374 5 535 81 225 65 768 2 59 98 756 47 442 6 841 22 744 89 269 39 831 27 851 15 835 32 287 50 628 86 171 60 280 91 260 28 512 51 497 26 527 14 815 21 770 37 825 69 873 64 67 62 401 46 75 43 160 76 71 12 560 41 517 52 518 17 658 94 729 99 363 88 574 34 671 61 464 40 408 8 295 16 157 35 296 11 444 80 455 78 734 58 460 74 602 93 260 67 978 45 155 70 965 38 190 85 143 57 998 53 246 3 16 19 599 20 950 36 157 30 837 71 974 83 918 44 785 23 255 77 95 24 776 79 789 92 210 10 802 73 987 82 58
14 599 19 212 25 482 97 939 66 789 6 482 87 144 46 577 78 578 23 971 33 775 60 915 84 960 28 514 83 937 2 889 93 138 43 885 31 629 22 965 24 485 90 981 89 619 45 431 44 844 37 778 9 475 49 116 85 91 99 897 94 703 27 242 65 693 53 653 40 960 3 787 5 737 61 784 81 998 58 35 32 255 48 60 86 754 21 903 42 569 36 851 29 893 50 548 20 516 55 31 34 884 69 721 38 334 79 855 47 643 17 499 41 113 7 318 12 733 77 147 16 541 88 857 56 710 54 685 13 580 72 85 75 544 68 1000 52 831 71 971 30 689 73 477 11 95 98 866 62 270 92 366 1 21 82 399 96 41 67 428 0 82 8 666 76 749 95 941 70 970 51 160 74 202 35 872 59 83 57 617 18 156 91 262 4 437 64 646 39 622 63 407 10 801 80 281 26 332 15 526
85 555 60 664 56 406 88 730 53 892 25 791 94 128 16 42 77 968 37 593 30 814 3 301 75 167 9 203 63 317 20 619 51 719 81 349 61 341 4 811 47 158 66 430 7 250 46 593 27 541 86 682 59 10 31 763 71 64 5 19 45 937 12 873 78 417 55 666 35 119 58 960 84 181 23 808 39 396 14 577 13 759 17 845 62 386 64 946 50 72 49 716 0 712 96 448 67 792 72 929 73 79 95 711 93 45 57 72 52 956 97 273 92 2 80 836 24 598 76 214 99 300 70 992 19 314 28 622 38 990 10 333 32 995 18 736 21 372 54 233 1 221 82 470 91 260 15 840 83 976 79 936 43 952 74 26 6 697 29 793 89 152 98 185 2 76 41 121 44 173 69 604 22 966 11 536 48 736 68 709 42 263 26 756 34 505 8 468 90 421 36 128 40 868 33 574 87 243 65 761
70 197 84 190 73 928 18 373 74 300 9 741 12 476 29 642 95 996 20 521 89 78 72 105 0 437 32 920 69 304 77 853 62 609 14 615 80 884 34 380 61 788 37 939 31 680 96 192 51 228 66 131 16 348 40 170 7 784 92 784 44 532 38 997 30 381 99 178 15 585 35 442 76 123 85 857 49 914 3 405 97 695 24 237 21 617 11 971 68 418 2 274 42 480 65 367 6 886 28 499 86 825 88 944 52 392 50 377 59 413 91 367 26 377 43 625 90 948 25 626 55 398 23 952 1 491 63 753 33 664 57 331 13 92 87 218 81 278 93 511 46 991 54 165 58 278 82 441 19 399 78 326 48 466 79 44 17 151 75 178 64 791 41 621 10 690 22 575 8 441 27 172 98 410 47 533 39 675 83 753 4 513 67 251 94 835 5 345 45 539 36 880 56 761 53 420 71 261 60 671
99 463 47 539 23 102 5 494 32 124 41 955 90 115 33 99 54 435 8 425 30 897 38 778 42 897 4 857 64 803 74 680 89 468 46 607 83 252 98 733 75 902 66 665 96 350 27 490 22 9 31 479 25 561 29 511 68 620 77 848 28 191 12 135 78 108 62 178 94 324 69 907 6 46 10 254 76 387 73 39 36 776 88 430 67 595 16 285 24 999 2 907 92 704 59 60 49 675 7 727 0 86 17 620 91 671 13 228 70 785 34 873 19 941 53 967 39 568 56 674 51 614 21 101 48 511 18 525 71 607 80 280 3 699 50 873 37 903 61 973 60 305 1 975 20 909 14 502 82 680 45 781 55 222 57 919 44 605 35 880 58 84 97 15 93 612 43 582 40 282 79 37 52 276 85 78 9 452 72 588 65 964 26 388 11 491 84 229 15 153 81 429 86 942 63 271 95 433 87 691
75 972 31 422 91 530 5 69 65 998 96 621 4 828 0 263 80 514 6 361 99 573 98 417 64 537 8 379 9 51 94 62 90 818 88 321 40 612 92 940 12 120 35 947 51 913 87 290 46 390 24 333 30 233 20 323 3 307 2 37 97 922 47 478 61 521 59 843 7 738 15 455 71 495 25 904 41 43 45 574 85 102 83 556 17 805 48 2 73 304 49 560 68 694 26 137 29 140 69 773 56 460 89 590 18 294 14 55 39 787 60 144 78 380 23 137 58 986 1 835 79 476 19 710 63 912 93 374 21 265 76 817 38 28 37 800 67 940 33 634 95 810 42 367 74 158 72 766 86 737 11 887 34 3 53 713 32 665 66 283 50 595 27 739 84 754 52 667 77 235 70 148 44 535 82 826 55 112 16 965 13 106 22 770 54 411 81 269 10 393 36 94 43 496 62 988 28 798 57 676
60 625 98 608 39 892 85 94 72 663 97 449 69 485 91 244 70 128 31 179 28 264 12 751 79 276 13 64 52 24 66 764 33 305 14 615 86 72 93 195 17 999 21 701 3 907 95 10 29 22 0 238 94 608 51 467 58 683 99 408 42 994 18 144 61 698 34 685 35 309 64 446 15 125 88 259 24 292 46 661 76 778 57 793 2 592 45 138 47 514 63 920 54 331 81 430 55 486 68 139 92 891 1 495 77 692 41 261 25 530 4 129 27 928 19 174 7 745 9 609 37 94 36 673 22 61 6 374 73 19 65 173 11 258 96 884 44 555 8 454 26 196 90 606 74 100 16 311 20 924 10 151 80 50 71 583 67 327 59 350 38 100 40 325 32 451 30 180 78 844 83 641 50 210 53 98 62 140 89 80 87 217 75 323 48 356 23 859 84 154 5 436 43 328 49 717 56 94 82 260
89 5 33 919 94 935 63 388 38 948 23 562 4 128 62 684 45 607 68 568 59 432 6 62 20 753 44 296 11 675 25 76 19 987 42 716 56 65 95 425 17 280 84 209 9 555 16 718 64 409 29 474 49 399 75 876 8 757 39 256 76 837 27 529 88 840 74 546 85 305 97 137 37 829 79 765 80 777 48 730 72 438 43 49 1 385 12 988 13 592 5 592 46 642 53 275 21 707 65 196 3 873 98 915 91 591 66 547 58 787 0 470 82 323 24 689 35 822 10 60 99 190 86 955 87 923 81 376 57 496 67 811 83 296 51 939 96 371 30 341 34 426 22 208 40 403 90 165 93 447 7 763 69 668 28 114 54 777 77 607 55 931 18 451 70 319 92 498 52 253 78 749 32 654 50 359 2 147 73 886 47 868 14 359 36 431 41 89 26 365 61 997 71 104 31 718 15 606 60 981
41 9 73 309 29 815 99 672 27 57 49 319 90 902 33 455 97 627 76 882 96 974 50 585 23 565 45 263 39 711 10 580 30 437 66 985 17 430 0 268 94 823 95 403 24 293 12 42 98 684 89 14 70 30 62 611 8 309 52 343 51 64 16 443 34 853 80 754 40 588 42 231 28 940 56 317 68 394 6 277 13 544 59 434 18 900 82 656 75 773 22 794 85 676 71 971 26 957 77 835 36 1 54 585 9 587 91 622 88 45 20 15 31 97 86 927 67 922 38 191 1 410 58 450 69 426 78 930 19 882 53 766 65 174 46 473 79 393 64 425 35 566 21 823 72 150 63 808 15 352 57 742 84 616 60 961 5 691 43 469 32 120 81 679 93 947 74 531 11 18 55 825 7 471 25 732 48 771 14 520 3 581 92 157 87 588 2 538 61 608 47 172 37 548 83 104 4 776 44 713
13 516 75 504 69 832 25 627 48 451 79 632 73 100 0 552 38 386 54 312 66 65 58 541 78 714 92 602 50 414 82 830 26 945 77 281 65 272 91 427 14 492 64 187 33 780 12 936 45 398 72 725 39 414 7 463 41 727 46 729 22 286 30 779 18 600 16 542 86 554 42 772 85 666 67 317 32 246 4 306 55 350 95 835 31 327 15 135 35 199 63 800 44 768 97 662 60 100 9 50 93 500 88 578 27 345 74 446 1 338 52 493 96 109 59 813 17 399 84 398 94 831 70 15 57 125 98 469 10 225 43 255 40 656 68 174 51 383 90 963 71 65 24 527 5 969 23 166 34 804 99 768 56 787 6 555 29 316 49 310 62 406 61 528 81 287 21 156 37 159 3 533 11 996 89 887 83 365 20 384 80 824 8 717 19 736 53 182 47 16 87 905 36 901 76 151 2 944 28 925
47 982 14 7 89 898 3 948 52 814 82 245 16 515 58 26 4 434 12 426 54 111 61 35 19 187 42 903 94 564 45 285 68 712 28 859 78 996 93 988 73 521 39 128 30 629 55 512 32 758 72 393 70 915 25 964 99 237 2 66 81 492 26 765 64 211 48 284 84 940 53 365 75 481 56 611 51 143 62 187 77 496 9 878 50 292 35 49 11 656 92 347 80 641 85 754 23 193 5 188 27 672 67 102 38 773 10 906 13 425 36 995 24 445 60 740 91 874 15 377 79 263 29 940 20 458 69 394 63 89 8 782 57 779 33 437 98 392 95 150 66 637 43 878 71 113 88 901 22 687 34 659 97 968 74 472 44 640 76 165 87 599 86 429 59 555 96 985 41 254 65 642 7 402 83 58 1 417 21 588 31 890 6 549 46 215 17 641 0 364 37 377 18 966 40 922 49 427 90 721
53 636 42 881 4 633 49 927 67 369 57 771 2 12 34 166 84 800 25 281 45 742 51 820 77 252 83 737 5 378 14 66 3 567 47 348 54 74 85 322 35 78 10 396 22 502 44 924 75 928 16 620 48 694 79 885 60 845 9 356 24 913 69 124 46 364 99 327 32 46 12 370 74 660 13 858 7 383 80 742 8 12 30 980 61 582 6 770 97 158 91 405 92 248 41 285 64 702 1 284 36 822 59 566 15 320 18 72 52 378 87 81 76 599 93 451 17 558 62 386 56 626 78 166 26 736 95 3 71 802 70 213 27 305 86 291 66 486 43 345 96 965 23 782 65 719 98 219 55 806 89 139 50 415 88 428 94 881 58 446 72 564 20 894 31 978 73 777 81 803 33 581 82 242 40 665 19 904 37 472 21 286 28 764 39 561 38 719 0 220 29 922 90 746 68 920 63 287 11 231
70 676 18 985 21 97 8 523 64 694 94 556 14 832 98 955 91 637 55 194 29 433 54 352 7 7 68 933 92 121 51 161 95 172 33 543 60 139 57 632 73 669 41 96 97 179 74 383 19 919 47 368 12 913 5 813 0 57 72 858 9 2 36 608 25 808 46 136 1 800 99 368 62 396 44 161 38 721 42 262 58 963 37 684 27 205 85 48 49 179 22 319 65 800 26 466 20 901 23 792 87 448 17 514 75 373 59 336 82 129 52 343 56 270 78 471 83 68 71 207 86 378 66 480 81 638 53 476 3 831 4 762 28 348 10 18 69 221 84 927 48 549 11 208 32 76 88 621 13 296 96 673 39 955 2 518 80 107 76 990 50 83 30 119 24 773 90 578 34 594 61 986 45 724 67 625 77 931 63 551 93 856 6 997 43 330 31 982 35 185 79 638 40 229 16 770 15 691 89 533
43 271 65 122 61 583 74 766 86 526 35 881 34 78 69 816 4 996 87 16 99 862 25 83 84 842 89 477 6 343 94 836 7 368 68 571 92 247 90 71 26 82 97 469 76 329 10 674 71 701 50 456 47 981 98 986 48 31 24 980 11 881 30 325 62 795 59 606 16 380 38 75 54 396 55 869 8 915 1 737 93 641 13 319 3 877 21 131 51 927 64 512 60 633 22 950 37 20 73 519 36 271 19 615 5 39 91 44 67 580 58 915 77 334 9 89 17 95 66 484 44 959 14 997 18 400 52 253 81 927 79 135 12 273 39 67 72 281 95 501 78 460 29 903 80 79 45 688 33 307 31 412 28 340 63 427 56 391 82 90 20 946 88 577 49 496 27 692 85 38 15 681 53 756 46 772 41 849 96 999 75 163 32 921 2 834 70 840 40 46 57 186 23 159 0 225 42 423 83 362
26 563 8 972 59 492 67 216 43 945 9 648 12 790 65 305 34 966 46 755 62 54 2 236 98 5 47 55 87 830 39 842 32 100 93 559 10 53 23 320 40 115 4 869 49 628 81 995 53 877 78 537 36 166 5 719 7 975 27 863 52 573 16 500 60 333 50 22 95 279 79 373 97 604 64 793 82 128 28 310 35 602 56 955 88 688 99 249 61 385 44 580 72 69 96 261 63 291 90 954 84 675 24 269 48 664 41 278 38 280 18 120 70 386 6 533 57 397 29 121 15 529 30 431 51 870 74 93 89 267 3 983 83 242 94 229 45 211 21 863 69 949 76 375 20 442 31 896 86 499 17 557 73 963 11 163 91 704 37 778 68 552 22 647 54 883 0 852 80 579 71 79 58 481 75 443 85 791 14 943 1 53 33 860 55 668 42 947 25 573 92 962 13 321 19 788 77 728 66 98
9 51 5 112 83 915 47 785 12 92 16 349 41 155 3 324 23 543 90 378 85 908 73 484 66 312 62 401 94 784 1 620 97 312 56 813 0 220 38 640 78 718 93 388 95 780 17 580 10 970 14 105 29 439 39 838 70 146 57 889 11 149 52 297 44 7 79 639 48 708 50 358 46 970 64 254 43 618 24 697 91 888 7 59 32 365 63 790 45 325 81 717 40 382 13 335 28 157 51 170 19 389 68 987 35 85 74 967 96 797 21 956 67 151 98 979 69 200 37 108 80 684 31 897 33 469 89 637 92 660 99 728 72 709 75 748 18 426 87 224 59 806 20 313 2 227 34 603 4 95 88 198 71 69 8 638 22 314 76 713 82 827 6 555 30 527 65 440 54 206 27 164 58 757 26 184 36 256 86 838 25 555 15 130 53 346 42 952 60 573 49 963 77 926 61 150 55 970 84 158
70 6 74 590 39 506 66 752 29 419 15 494 62 533 37 671 49 818 31 552 51 135 25 448 67 97 83 44 14 503 99 348 52 631 73 192 58 791 43 574 26 313 20 22 90 910 2 875 64 856 24 178 19 112 3 663 50 152 56 7 40 111 80 272 97 900 88 565 8 67 21 137 92 373 95 537 44 85 1 541 7 58 81 400 77 57 32 6 18 144 55 513 59 361 13 281 30 642 54 671 98 631 41 304 23 669 22 807 45 843 84 740 61 978 35 444 12 994 68 148 53 166 17 405 28 519 33 566 9 423 16 480 96 291 27 337 79 588 38 853 4 41 36 669 72 743 85 450 60 772 82 608 34 423 0 854 46 457 87 685 47 725 91 987 94 457 42 883 78 496 6 877 93 343 11 207 69 828 63 154 10 1000 71 663 48 950 65 157 57 472 76 221 5 210 75 139 86 512 89 476
29 245 35 649 6 269 62 665 67 543 89 552 12 597 59 441 45 760 0 599 66 595 54 347 94 867 18 347 26 282 10 938 78 975 93 540 98 293 58 858 51 90 75 583 42 741 15 188 32 273 81 428 85 556 25 951 84 387 7 363 37 222 69 413 61 715 43 680 79 31 3 543 57 172 90 376 28 127 95 54 16 343 13 999 47 914 92 447 63 767 44 904 48 597 11 298 50 942 88 256 4 779 17 992 41 984 83 7 52 101 49 134 33 837 99 692 24 127 34 978 97 565 76 771 39 119 82 169 53 435 60 246 77 393 5 18 55 468 31 878 96 974 56 523 40 465 86 316 14 892 2 966 71 423 38 240 64 22 36 703 72 568 91 613 73 827 70 837 68 251 23 671 8 500 27 898 22 726 19 650 21 791 1 489 87 227 30 40 74 425 20 259 9 977 46 894 80 592 65 478
6 553 71 229 32 479 57 259 49 385 16 576 10 162 99 426 68 78 14 806 82 753 73 212 9 914 1 38 88 730 13 725 35 197 12 602 41 919 93 276 94 599 26 450 95 950 34 608 63 411 11 525 85 719 5 992 64 944 36 478 21 232 38 183 69 281 4 265 37 333 31 243 52 364 80 305 3 275 61 649 81 256 2 823 44 11 74 190 62 751 43 537 77 340 45 612 79 155 70 860 33 577 46 607 48 909 8 215 27 458 58 435 23 432 39 7 22 526 18 180 92 772 67 440 30 837 29 553 72 287 96 759 20 884 75 838 98 222 66 17 60 26 17 781 78 401 0 798 51 919 90 337 53 612 84 512 89 517 86 510 55 73 91 986 28 22 40 136 97 499 7 239 50 980 15 646 25 542 54 913 76 184 19 123 83 946 65 106 56 539 59 745 87 559 42 674 24 408 47 90
68 434 1 741 2 498 20 396 63 245 58 848 42 585 4 592 36 460 41 392 51 384 27 560 18 979 21 527 30 282 88 986 65 582 95 661 5 987 38 126 35 281 19 15 44 171 99 64 52 822 66 734 31 61 84 834 16 212 90 358 7 302 61 489 83 388 57 9 76 800 97 217 47 839 11 176 55 838 22 496 89 236 46 157 32 330 71 309 50 878 92 584 87 370 0 651 72 801 64 388 37 986 24 845 40 589 14 493 25 650 45 32 59 755 43 393 81 248 6 303 70 4 15 848 79 705 77 95 29 769 48 57 12 616 86 208 80 725 17 226 3 385 26 717 78 431 8 371 28 687 73 800 94 460 67 856 74 665 54 261 98 617 82 338 9 140 60 721 34 374 13 177 91 178 10 742 85 61 93 135 69 592 96 422 23 418 62 867 39 637 33 666 49 341 56 961 53 934 75 238
52 594 8 531 95 886 56 738 50 370 94 414 42 43 87 55 89 10 77 524 54 20 38 260 71 777 70 209 72 270 32 549 83 248 41 908 68 230 76 591 29 114 78 100 73 896 69 754 2 10 75 700 10 158 16 723 14 267 60 221 61 645 49 213 1 850 81 174 30 322 13 548 3 337 40 754 57 825 33 118 7 773 27 983 86 373 92 509 80 54 63 510 93 508 47 733 6 551 43 572 51 938 44 543 19 563 0 220 85 182 58 968 97 440 4 534 12 153 88 105 55 184 36 96 9 730 46 443 11 17 18 472 31 383 59 415 25 462 99 587 48 39 79 735 24 751 67 653 62 274 17 956 65 644 20 77 82 817 66 741 39 359 28 412 64 58 23 385 90 870 21 91 37 652 74 482 35 424 22 254 53 137 96 94 45 751 26 224 34 257 91 59 15 339 5 804 84 235 98 142
93 184 1 869 70 751 27 607 44 86 6 755 69 262 87 757 21 902 18 418 60 171 99 298 13 428 23 305 97 331 55 714 24 551 40 668 19 679 48 246 80 654 39 887 29 283 45 975 8 957 74 39 67 614 91 313 11 229 73 310 41 818 5 414 42 89 72 195 35 550 59 731 90 860 49 44 0 214 32 947 22 96 20 961 3 460 61 358 79 954 52 622 30 480 78 638 16 265 96 557 95 259 50 870 7 582 58 853 56 873 82 584 14 717 54 539 46 261 15 105 9 905 4 147 98 518 92 490 85 221 63 891 34 639 33 902 31 671 57 164 75 733 68 747 25 719 86 494 83 377 64 823 76 197 17 696 2 309 53 857 28 497 12 880 10 483 71 840 65 60 62 925 89 217 36 516 38 948 88 142 81 657 43 975 37 940 94 254 26 629 66 711 77 18 51 591 84 312 47 964
48 849 28 184 16 727 53 768 72 183 24 85 71 14 75 920 86 105 56 281 10 31 80 462 7 315 35 451 70 189 78 23 42 956 23 930 67 750 32 40 41 453 84 189 39 823 93 456 14 234 2 980 29 466 12 817 17 217 79 333 59 707 66 105 43 576 91 820 47 160 82 856 81 299 8 490 31 670 89 141 96 394 83 568 22 40 5 873 46 17 94 224 52 211 64 903 4 626 76 872 11 597 69 71 0 693 3 541 30 315 15 814 6 951 74 568 60 146 27 484 9 888 44 543 99 485 34 177 95 758 73 954 65 157 40 124 38 792 97 632 98 567 58 850 20 149 87 831 54 982 19 792 55 626 88 236 25 818 77 285 37 658 18 36 13 857 26 446 61 495 85 624 50 777 1 863 45 239 21 558 51 263 57 859 49 891 63 18 92 418 90 545 68 857 33 553 62 113 36 747
64 73 68 981 76 339 48 627 97 116 70 450 99 909 36 821 55 440 8 531 15 213 74 251 45 64 80 434 91 518 75 905 95 464 54 11 46 428 42 526 93 151 44 643 86 359 73 427 98 749 31 26 59 669 49 195 63 604 24 50 52 568 5 823 51 571 94 235 30 326 78 693 72 468 3 349 90 263 11 220 28 15 9 89 83 50 16 895 22 264 19 493 38 688 82 20 65 276 53 961 23 666 40 639 39 161 88 730 32 861 84 519 71 611 0 43 43 235 41 365 67 834 4 67 29 550 26 53 69 617 25 320 81 886 89 827 61 314 77 205 37 834 35 91 27 580 50 522 6 771 18 60 56 350 1 777 92 451 85 354 58 262 2 792 14 541 66 678 87 778 17 632 10 574 7 101 62 616 79 337 60 352 13 386 96 921 20 24 21 808 34 440 12 832 33 446 57 902 47 960
53 80 61 246 13 473 36 164 25 739 31 826 93 261 16 446 42 847 20 186 99 636 81 343 56 754 97 99 98 169 38 792 28 399 65 440 62 253 94 550 43 705 33 576 69 600 44 974 72 148 9 779 55 921 12 909 40 475 88 258 10 489 45 802 51 539 68 298 24 209 22 83 66 23 60 717 23 84 84 489 87 213 76 669 75 726 92 817 80 253 15 973 77 668 57 111 74 362 41 991 1 710 49 73 96 537 59 651 95 215 64 685 91 799 63 291 6 653 34 136 19 887 48 456 67 268 11 61 5 352 58 431 90 573 32 702 0 340 73 742 39 211 4 841 71 269 2 398 47 870 82 290 35 243 70 668 8 792 17 593 37 441 27 959 14 5 89 216 29 685 79 696 30 856 46 52 83 133 85 233 7 537 3 757 21 951 78 724 54 643 18 235 86 713 52 249 50 929 26 215
18 128 70 851 93 48 30 683 97 236 62 175 16 327 57 495 38 351 85 194 34 443 65 617 8 398 17 343 72 239 7 736 10 568 9 962 5 641 96 997 56 540 31 643 82 344 23 439 60 944 94 450 41 113 49 841 44 412 81 483 79 833 89 90 2 4 86 142 78 757 55 985 68 340 45 831 29 181 12 739 22 862 92 725 74 647 76 411 35 759 88 328 71 415 46 500 15 383 39 20 84 812 54 526 27 407 43 765 4 86 73 162 52 405 58 973 0 611 21 540 98 691 80 481 20 154 1 60 95 246 47 501 19 15 91 793 48 226 33 23 40 436 36 91 14 587 64 799 75 464 50 755 37 110 13 145 99 89 67 625 87 126 90 515 6 494 59 42 11 874 69 81 32 607 24 588 42 155 77 979 51 798 3 823 53 580 83 288 25 350 26 609 63 874 28 522 61 529 66 326
27 43 38 205 45 208 1 211 46 131 13 941 9 20 83 45 62 969 90 355 85 330 75 3 93 240 63 659 89 26 8 349 25 713 96 150 40 1000 6 631 94 518 59 247 86 27 91 254 22 209 23 139 20 980 61 301 74 739 0 26 16 633 51 340 87 33 77 829 52 822 56 782 5 697 39 67 65 509 43 878 95 66 82 76 55 628 35 413 98 25 12 929 66 565 76 171 4 440 57 853 2 20 79 848 81 97 48 12 21 465 53 325 32 768 73 735 36 413 15 11 49 990 44 217 7 937 97 959 18 106 99 818 17 705 19 817 78 122 3 949 14 336 11 976 58 607 68 935 80 718 50 917 33 726 31 671 41 604 42 352 71 387 64 980 47 623 10 306 92 760 67 984 69 979 72 920 28 684 70 575 84 263 60 872 29 774 24 19 54 710 88 764 34 496 30 584 26 262 37 96
77 729 52 247 41 761 53 953 98 651 10 825 81 985 27 52 36 307 67 449 16 769 4 744 6 822 86 407 94 446 82 914 25 232 15 725 49 476 42 931 56 736 89 183 71 541 28 544 29 432 73 708 48 668 20 701 30 113 99 955 78 528 61 422 43 299 9 820 8 548 62 932 13 761 23 525 75 203 45 97 26 515 90 653 68 360 7 552 92 29 32 305 11 812 39 716 65 133 18 416 34 729 5 595 57 866 79 636 38 115 55 550 70 168 66 128 91 302 95 312 40 87 97 57 35 283 46 296 2 155 47 202 87 900 44 413 1 615 88 712 21 446 72 590 51 915 50 542 96 111 84 827 74 620 76 310 22 685 93 811 19 274 63 669 0 990 60 626 12 501 83 34 69 437 59 111 80 672 24 851 37 402 17 16 3 896 31 635 14 891 54 714 33 310 58 292 64 622 85 721
38 264 54 877 27 681 71 215 30 854 8 208 82 88 79 773 50 735 91 67 24 389 37 836 29 516 34 200 55 630 99 670 83 524 17 923 15 904 20 870 57 7 44 920 95 162 60 417 2 983 66 807 70 820 52 903 46 952 96 973 11 750 36 618 48 319 98 944 9 477 69 546 49 584 88 974 40 416 80 90 89 546 26 27 25 33 84 826 32 822 90 501 65 335 13 602 21 877 43 965 4 447 3 584 14 951 41 893 5 251 73 615 72 415 45 488 31 723 56 188 1 59 74 602 93 408 22 806 6 258 86 854 12 920 85 657 53 79 0 62 33 491 67 534 58 58 77 274 97 52 19 771 47 229 78 888 92 75 63 498 42 35 35 956 94 631 87 537 10 964 75 644 18 57 7 702 68 286 28 707 62 195 51 141 59 534 39 952 64 247 61 471 81 404 76 362 23 125 16 440
64 700 84 282 62 68 43 574 53 673 31 309 30 50 16 473 77 548 81 269 22 415 39 107 10 122 96 35 49 979 54 85 12 451 68 698 19 295 94 155 75 791 72 379 45 801 4 749 36 451 97 953 5 297 34 75 50 217 92 232 48 648 40 845 21 518 14 111 65 33 56 444 24 948 69 263 35 759 6 584 25 856 47 31 89 118 28 631 76 718 32 254 70 750 0 223 78 448 58 212 42 282 1 592 82 518 71 836 15 183 3 281 37 367 90 266 63 208 41 301 8 21 46 573 74 214 60 106 2 62 59 34 80 260 7 414 33 55 57 853 85 1000 52 6 20 12 11 260 44 86 95 76 93 779 99 385 91 247 38 172 87 854 67 124 98 790 66 715 88 246 55 763 29 627 61 869 27 509 79 871 73 505 23 889 17 628 86 285 13 34 26 667 83 307 18 965 9 994 51 855
97 247 59 986 95 816 23 157 67 37 6 182 55 721 25 437 37 365 88 330 56 319 98 447 81 498 32 375 60 863 29 791 76 365 43 828 27 816 61 676 17 369 51 780 21 527 84 764 65 866 3 523 63 688 4 38 19 159 26 357 47 319 28 595 18 566 48 107 1 148 80 505 82 262 12 818 78 556 10 270 86 16 31 874 87 412 53 541 34 687 38 825 93 345 99 24 16 262 13 777 91 691 90 307 75 832 68 197 77 728 74 320 79 539 44 571 15 244 45 277 35 286 9 861 62 198 7 950 11 913 30 914 96 382 36 543 73 708 8 877 49 843 14 403 70 456 72 295 2 49 89 202 42 945 33 54 5 239 50 714 64 53 54 880 39 391 57 221 20 350 71 597 24 126 92 843 94 291 46 561 22 163 52 476 40 165 0 491 83 316 69 388 66 173 41 510 85 260 58 627
4 291 68 425 18 290 44 968 65 889 57 660 40 555 74 97 55 942 23 457 60 134 67 706 42 158 29 829 76 520 31 856 95 950 54 162 92 894 58 784 61 718 14 882 17 808 34 632 46 343 63 690 3 486 88 762 43 172 26 41 51 785 59 657 7 718 0 995 66 748 21 577 83 751 96 678 98 924 20 303 99 543 89 520 12 642 53 146 22 213 84 987 94 330 62 861 48 997 35 646 11 564 85 875 69 864 38 618 87 911 49 989 75 393 45 790 71 629 30 226 9 708 1 479 10 546 32 452 97 49 15 927 90 766 86 283 73 94 50 896 6 986 13 472 72 67 70 198 81 959 91 88 5 14 64 454 25 522 2 475 8 246 28 607 56 123 24 696 77 725 41 620 39 293 27 535 16 671 36 82 52 672 93 378 79 623 78 956 33 802 82 153 37 57 80 681 19 740 47 809
89 738 79 151 11 784 42 304 50 3 82 310 56 201 35 143 49 21 41 771 65 75 38 876 48 374 96 7 47 865 63 131 33 545 55 612 81 533 8 673 64 412 69 684 21 129 58 429 94 379 2 413 67 221 43 3 20 434 31 797 23 914 4 382 13 223 10 549 26 291 45 626 39 702 70 989 84 395 97 515 30 670 98 141 85 401 66 213 32 728 90 291 22 880 24 281 5 600 80 854 59 843 75 344 0 45 61 958 54 902 86 951 46 26 74 381 44 791 12 527 36 783 9 526 27 939 17 192 72 641 40 577 88 414 34 554 18 950 28 528 57 306 3 976 95 709 83 241 51 416 14 321 78 441 62 616 19 661 60 964 1 887 15 151 29 651 25 967 52 725 91 973 6 345 16 548 68 546 99 209 7 917 77 793 93 420 76 298 92 805 87 627 37 285 73 621 53 629 71 486
41 439 17 129 12 562 7 35 88 638 95 954 63 877 39 222 75 653 22 176 5 699 55 458 4 704 38 883 84 330 9 132 56 200 97 389 59 966 60 265 68 422 47 772 58 210 79 885 48 479 37 667 83 730 89 953 34 805 10 565 92 244 32 648 53 726 64 933 74 375 30 342 67 821 51 44 69 563 85 733 31 727 72 768 80 784 49 510 24 976 15 253 35 579 61 921 99 604 14 210 28 107 16 864 82 521 62 739 81 594 25 54 87 225 11 751 54 207 18 319 21 78 6 677 46 192 29 780 42 846 91 872 43 452 90 239 73 814 76 588 8 742 98 797 19 947 50 259 20 54 66 68 77 931 71 521 94 122 57 226 36 994 93 24 1 946 45 327 26 385 70 969 78 569 44 265 23 817 65 88 96 175 40 658 2 877 3 986 13 379 86 656 0 172 52 534 33 150 27 945
1 494 46 157 13 355 3 96 52 22 63 647 62 642 51 472 35 110 32 84 38 188 19 940 95 57 49 811 29 16 14 905 27 113 86 946 98 548 96 697 84 376 9 283 25 696 28 909 78 948 36 64 79 276 17 798 64 940 33 67 74 929 81 776 71 919 59 764 7 181 73 979 11 68 18 447 60 776 57 639 10 83 20 721 99 412 87 595 61 898 42 479 47 1 41 410 44 196 37 923 15 70 93 475 2 621 8 892 85 292 22 276 24 904 83 353 77 124 53 98 21 73 56 626 69 993 43 176 58 238 5 556 40 448 94 961 72 936 55 710 45 284 30 539 68 264 4 748 26 934 91 530 6 484 39 376 88 617 34 878 31 8 0 391 67 963 75 595 54 585 16 975 82 496 48 27 50 926 80 147 70 673 97 986 89 439 66 233 92 530 90 661 23 735 12 809 76 464 65 951
53 950 60 98 22 633 98 434 14 551 63 42 17 46 58 511 39 337 65 529 74 779 5 114 61 48 42 691 76 736 4 300 49 715 83 840 0 176 27 270 73 752 59 514 91 718 54 952 82 644 40 971 16 543 34 171 55 455 12 784 81 706 15 57 92 3 29 333 13 892 41 991 69 589 75 854 28 609 97 811 36 413 32 512 30 797 18 904 89 736 44 578 20 152 31 844 90 349 57 323 77 7 2 514 9 364 50 409 72 567 6 704 87 713 23 555 68 581 21 263 7 376 48 580 8 449 96 578 38 283 88 421 47 225 1 398 45 159 19 205 43 442 95 405 11 709 37 679 78 145 56 582 70 796 66 464 51 279 86 804 35 515 26 388 85 563 67 369 33 780 93 260 84 505 25 848 64 804 80 766 24 352 94 724 52 632 99 450 46 505 3 527 71 361 79 780 10 140 62 699
21 416 67 826 71 949 64 487 56 332 94 739 43 971 54 679 88 520 13 322 79 705 18 627 47 346 11 319 82 822 20 169 86 310 22 568 80 695 96 537 24 913 70 897 59 940 68 550 74 697 23 813 25 391 57 980 52 394 93 959 62 496 44 730 49 379 77 330 60 534 50 822 35 847 28 289 89 1 66 447 98 48 42 147 15 651 78 123 19 702 90 695 31 781 92 597 41 620 84 88 7 85 1 258 58 603 73 246 63 260 8 49 10 736 46 969 76 710 53 957 75 849 36 210 5 395 9 504 4 566 87 999 37 506 16 893 27 954 81 787 29 829 95 530 97 880 69 200 99 136 45 656 33 514 39 738 55 835 14 417 38 796 34 681 72 823 0 573 30 391 12 266 83 821 48 841 26 330 32 979 61 266 3 485 40 643 91 641 85 47 65 543 51 755 6 904 2 220 17 281
91 624 57 798 23 900 13 572 46 276 18 564 87 380 56 832 37 874 34 602 75 726 62 569 67 384 81 686 93 658 88 407 65 200 63 121 27 907 98 986 49 241 72 534 89 95 97 544 54 451 50 880 1 953 33 797 51 480 28 702 38 81 42 382 59 925 55 614 43 170 86 202 40 552 66 204 24 92 78 157 17 675 60 988 10 680 95 826 44 558 21 316 39 329 99 892 80 307 76 359 26 122 20 177 71 979 77 351 85 466 53 788 35 430 45 610 3 172 92 77 19 776 36 368 29 187 2 463 5 766 9 142 15 43 16 654 74 192 58 858 11 819 22 267 30 809 82 404 4 46 94 942 96 729 32 573 31 56 41 95 79 524 25 703 70 230 90 241 48 339 47 33 61 206 73 899 84 816 8 733 12 70 0 611 7 62 83 175 69 8 64 249 52 511 68 292 6 939 14 846
59 560 82 845 41 117 60 536 3 679 74 631 16 660 58 243 55 389 89 8 56 908 2 21 34 573 48 199 10 74 11 5 24 36 78 88 52 943 5 673 20 523 90 692 37 761 69 124 85 936 18 441 6 419 12 952 87 459 98 507 66 301 81 309 36 740 15 526 23 78 32 126 92 698 4 303 7 645 38 532 29 773 33 358 27 560 42 729 96 133 45 530 49 203 79 995 25 492 99 897 51 842 8 92 43 334 94 666 21 722 73 82 44 737 47 937 97 585 28 943 30 127 9 150 70 534 76 871 61 368 17 747 72 507 91 137 53 909 14 696 54 63 31 549 39 679 35 613 68 920 83 248 62 286 65 395 22 685 80 671 63 885 77 831 86 674 88 406 13 131 40 340 95 989 46 771 26 437 93 940 75 261 1 243 67 222 0 451 64 858 50 144 19 128 57 640 84 567 71 199
90 356 22 760 16 284 91 698 80 342 38 201 13 104 30 974 46 940 9 656 78 164 57 443 98 69 45 87 42 147 8 923 18 22 4 943 14 461 29 121 65 248 62 421 15 827 76 168 7 957 58 828 2 964 25 461 63 481 20 336 48 782 35 498 68 653 53 330 88 569 66 615 84 62 3 645 96 685 83 847 27 548 0 475 55 923 89 516 74 751 33 908 60 33 52 216 49 108 21 45 86 855 75 946 54 605 73 225 64 743 50 905 10 983 71 247 41 594 79 264 77 109 82 111 23 452 85 206 51 162 99 370 37 961 40 529 59 411 97 301 67 514 5 902 81 250 92 753 87 320 36 167 72 887 56 227 47 33 26 505 31 185 44 691 94 999 28 297 1 58 61 219 70 550 6 971 69 905 19 894 93 94 32 303 34 657 39 730 11 70 24 104 12 679 43 395 17 90 95 530
35 313 67 446 64 299 65 376 6 969 34 150 97 37 92 367 45 937 33 751 75 790 18 578 51 560 84 693 58 1 29 690 43 642 25 543 46 122 87 466 50 950 93 182 27 309 44 925 26 833 24 276 78 207 31 244 42 673 95 739 15 694 17 104 2 524 72 779 21 349 82 224 9 118 52 934 12 7 88 496 28 496 40 4 53 868 57 294 99 174 47 143 66 537 32 626 11 273 10 890 20 178 83 857 8 387 38 131 3 507 85 878 48 746 41 73 63 404 80 646 96 427 74 532 36 650 1 678 62 224 73 1000 54 642 61 619 90 772 7 885 4 505 91 46 89 330 77 279 22 247 39 866 37 814 56 852 55 714 59 931 70 403 30 711 60 439 14 453 94 692 13 721 16 931 69 158 79 606 76 502 86 119 81 961 0 42 71 883 23 722 68 208 19 417 5 98 98 552 49 917
14 751 50 671 74 561 22 413 98 18 35 187 30 892 64 610 75 764 82 250 79 170 27 387 73 804 13 979 20 943 42 866 68 812 19 275 72 986 95 65 41 427 53 255 31 686 60 946 23 577 9 884 84 754 3 898 11 683 89 580 86 595 55 10 38 709 83 984 69 833 4 978 70 580 21 900 88 710 56 49 16 254 34 316 59 331 12 765 62 968 99 465 71 469 0 403 49 535 15 871 61 508 91 308 87 971 47 134 40 845 26 69 28 221 8 291 97 109 66 9 78 202 10 715 1 829 92 629 63 343 76 740 36 214 32 735 25 548 39 791 54 138 90 732 43 797 2 157 7 209 58 389 93 931 17 757 44 53 57 861 29 194 96 72 6 909 81 258 5 459 33 297 48 54 37 221 52 250 51 796 77 88 94 39 85 666 18 546 80 348 46 554 67 348 45 334 24 140 65 994
87 422 51 608 74 210 17 286 44 416 38 147 8 362 75 871 20 362 61 780 27 516 28 779 19 233 93 985 55 57 13 70 3 176 72 980 36 799 59 695 1 491 81 83 30 127 50 2 64 871 29 326 98 412 60 71 2 757 86 724 41 86 62 198 63 814 96 977 23 148 52 300 18 728 37 232 78 544 7 607 9 479 14 713 12 237 31 619 71 463 24 1000 83 139 85 86 10 13 25 74 67 371 99 598 79 749 4 252 15 310 57 533 73 197 43 594 92 855 58 270 21 865 32 968 77 313 53 647 49 384 26 152 54 499 0 738 33 348 42 457 70 17 46 266 66 183 34 993 16 540 68 343 45 776 76 599 6 209 82 613 91 845 22 487 47 942 84 719 48 787 89 899 56 32 11 220 5 360 65 394 88 315 97 307 94 834 69 79 95 201 39 105 80 816 35 801 90 836 40 588
63 854 84 770 96 542 88 922 6 310 82 7 97 973 65 755 10 545 80 747 45 653 22 472 44 326 75 408 2 469 54 310 16 49 94 99 81 91 48 587 58 517 0 547 32 19 93 748 76 100 43 334 25 482 99 896 90 530 87 727 74 490 95 637 70 530 26 279 29 854 50 485 83 208 57 647 33 309 24 412 7 886 9 352 77 699 36 441 64 266 15 944 20 531 71 303 21 460 55 698 66 921 52 590 86 470 42 816 14 987 18 27 60 196 56 111 69 360 3 945 73 842 41 118 5 785 98 74 61 221 4 204 47 644 35 934 39 978 72 598 85 567 92 638 19 906 34 706 51 609 91 414 12 623 1 316 38 60 23 925 78 256 53 18 13 911 17 122 89 104 30 429 11 208 67 653 31 229 49 31 62 990 28 950 37 397 46 963 40 773 8 326 27 354 79 813 68 187 59 625
85 494 9 143 71 223 83 357 33 762 69 653 41 137 60 633 32 592 24 887 55 540 47 749 61 136 57 8 94 328 49 674 17 103 7 735 84 925 15 949 13 28 12 266 76 978 96 861 88 453 42 217 75 762 67 838 6 382 28 222 40 680 63 578 91 689 19 879 90 554 23 380 53 105 36 29 8 392 44 216 56 248 66 637 99 560 27 306 34 617 73 217 97 338 25 545 29 488 52 674 35 382 77 464 82 645 59 851 18 398 39 777 21 559 45 29 79 645 26 806 5 981 11 123 50 559 70 534 3 208 10 649 64 586 0 216 93 988 38 478 78 258 20 590 37 893 89 475 68 483 4 505 81 886 2 255 22 967 65 549 14 717 31 976 16 903 46 569 1 819 98 232 51 782 80 446 86 559 87 306 74 313 95 962 72 538 43 263 54 995 48 767 62 837 92 218 30 949 58 684
1 158 70 300 44 267 91 568 52 346 64 396 56 121 55 190 79 860 43 631 18 348 35 218 27 388 28 128 0 373 26 558 54 155 25 452 16 632 58 65 42 42 63 156 94 43 71 541 50 586 96 616 57 266 92 491 88 205 31 333 19 439 24 589 10 108 22 562 12 686 41 40 9 243 81 77 85 415 29 852 48 263 87 885 60 205 69 378 74 439 93 627 59 179 66 393 51 608 99 762 2 534 13 36 23 882 45 912 78 798 5 907 95 112 49 56 40 590 46 773 8 493 38 766 47 426 77 663 98 570 76 358 39 944 97 68 21 284 20 17 84 632 32 264 67 682 62 333 86 21 80 586 61 588 72 31 75 189 17 662 90 630 4 104 53 109 11 909 89 764 33 321 6 150 37 938 73 336 68 860 7 308 34 521 30 279 3 449 65 172 14 917 36 410 15 914 83 845 82 366
87 241 51 116 2 872 43 782 52 705 70 466 32 458 25 463 80 285 10 759 74 728 53 667 40 442 76 240 34 785 27 622 16 261 66 844 83 991 84 820 29 664 86 233 17 415 65 395 58 649 38 532 0 441 14 453 31 923 33 852 61 601 98 300 8 749 28 747 20 275 46 161 63 849 5 962 1 742 3 292 75 72 36 496 30 175 4 226 9 384 13 655 18 414 71 61 37 423 72 188 95 397 94 982 62 929 15 537 57 845 49 487 6 670 73 992 81 483 54 544 68 975 45 646 67 656 93 737 92 270 39 425 7 998 90 455 89 45 22 48 50 310 12 932 26 751 82 485 69 30 55 567 91 267 60 329 56 535 88 437 99 288 24 469 96 469 42 307 11 346 77 209 41 48 35 226 78 593 21 363 23 344 59 261 79 386 44 237 85 381 47 185 19 647 48 755 97 948 64 361
39 330 61 719 20 773 62 126 7 960 44 419 19 785 37 935 73 400 67 51 70 890 59 275 48 410 2 964 5 602 47 128 16 980 80 485 94 621 66 398 32 784 21 360 79 755 40 286 46 633 33 549 14 269 24 256 10 908 69 732 53 769 78 254 71 388 8 724 23 433 63 331 64 261 34 741 93 133 58 870 38 554 76 774 86 465 87 577 43 739 77 556 98 625 56 801 18 990 29 105 99 752 84 641 88 141 50 492 26 760 51 807 35 424 82 98 4 940 95 411 52 129 68 80 1 402 65 120 3 110 85 156 90 228 75 552 74 172 36 376 54 165 81 968 49 774 45 113 6 849 83 781 22 573 0 818 11 901 13 113 97 33 91 776 9 189 60 566 17 534 96 538 28 652 25 910 55 194 27 160 42 590 92 621 41 242 89 132 31 186 72 179 12 141 15 177 30 419 57 530
86 584 29 278 45 261 34 664 97 256 99 167 85 709 11 761 72 678 42 913 93 170 95 165 90 36 26 912 35 383 78 537 48 614 22 695 4 450 17 141 70 532 25 730 84 366 10 425 69 908 73 499 16 485 15 901 9 844 21 696 56 818 87 195 12 893 54 62 91 914 61 35 76 827 64 244 62 338 1 219 58 664 32 22 74 596 79 489 6 889 24 643 52 859 5 735 80 233 36 126 94 806 65 177 0 873 27 454 98 482 2 445 50 217 7 290 81 23 14 264 38 367 23 357 59 284 71 33 46 750 28 977 75 407 60 436 55 611 40 219 31 325 68 950 8 177 96 163 82 791 49 992 77 796 33 239 18 573 20 738 66 650 88 715 83 45 19 13 41 774 57 879 43 252 92 340 3 814 39 708 53 109 89 312 63 908 51 716 47 999 44 591 67 1 30 13 13 728 37 753
49 421 12 82 6 824 16 478 32 812 82 431 31 272 2 791 43 674 66 614 61 513 9 471 71 399 70 451 60 753 40 198 58 398 99 88 98 465 67 691 88 719 94 254 34 202 14 546 79 348 74 905 59 125 47 417 54 649 46 254 86 761 41 75 78 36 76 763 44 831 55 704 13 780 64 915 69 18 87 866 25 559 81 838 24 811 89 427 96 123 80 841 90 440 39 760 26 341 45 254 28 140 37 748 1 992 0 11 95 610 33 122 53 470 97 71 17 251 11 92 7 418 56 519 51 639 91 513 84 437 92 972 62 832 15 558 72 903 29 749 63 522 22 900 10 406 83 729 20 558 38 713 75 186 35 425 5 390 52 654 23 913 18 326 50 507 73 221 21 454 85 423 65 66 36 316 27 755 19 660 93 389 57 922 30 824 48 492 42 77 68 317 4 348 8 143 77 261 3 438
32 456 7 249 37 402 76 650 58 379 36 100 62 503 94 917 18 312 55 856 33 765 74 613 45 860 4 690 50 776 35 392 80 819 65 271 8 596 24 371 79 66 27 59 43 342 83 849 44 63 16 978 25 295 47 732 87 84 53 449 21 51 99 235 54 587 90 2 52 936 10 495 6 883 42 147 77 26 40 91 84 65 66 482 92 323 59 624 57 850 1 695 88 432 12 403 69 908 56 782 13 518 51 852 81 741 48 903 68 819 78 252 17 835 75 444 86 682 41 977 73 826 63 686 11 470 89 608 3 292 82 172 22 319 97 521 96 546 72 538 39 827 29 608 71 345 20 850 34 131 93 701 23 232 19 129 26 318 9 273 38 85 31 832 67 484 60 563 0 496 15 229 14 432 46 486 5 264 28 118 95 209 30 545 49 489 98 346 2 210 64 692 70 366 61 156 91 196 85 777
3 723 64 132 80 357 38 246 71 612 47 956 9 26 62 630 6 121 50 92 20 592 24 86 45 587 31 450 94 184 79 899 26 880 75 746 91 145 95 398 98 882 87 77 60 16 63 632 14 965 39 385 84 10 13 440 97 807 57 581 40 514 7 78 44 419 90 863 25 317 83 283 22 958 81 876 93 243 5 775 96 714 74 420 2 120 8 383 33 40 27 647 86 816 92 953 21 632 88 8 85 626 68 317 11 5 34 940 77 915 56 530 41 724 46 935 17 995 48 417 73 186 51 476 37 645 28 562 15 781 16 894 55 319 42 274 65 483 78 439 99 490 30 342 66 111 35 612 52 451 23 782 43 914 29 796 58 368 69 640 32 493 76 492 61 142 82 560 18 397 59 448 54 7 12 914 0 15 49 783 89 673 67 284 19 883 53 779 1 833 4 258 36 606 70 292 10 543 72 487
63 703 64 409 5 267 11 852 68 883 21 666 16 821 60 337 78 339 75 612 66 682 58 806 46 731 67 738 86 82 84 484 69 454 6 812 23 159 30 276 29 93 39 263 94 760 65 308 92 350 54 321 99 963 62 66 28 657 40 335 38 561 52 974 13 374 88 45 95 610 74 744 73 338 71 240 45 786 2 115 14 49 7 404 0 332 57 181 90 709 27 798 1 314 51 851 4 140 80 781 24 655 97 366 33 904 43 73 93 779 22 820 31 655 32 80 76 246 82 917 9 219 41 801 18 576 55 755 26 532 15 63 8 564 37 60 12 641 56 252 36 245 96 696 35 966 70 631 47 97 87 969 85 767 42 883 59 98 17 651 25 979 49 534 83 763 10 178 53 868 50 531 89 616 19 34 98 282 44 676 91 694 61 176 48 647 34 831 79 57 81 123 72 61 77 691 3 428 20 21
56 276 9 744 2 35 28 476 77 96 99 305 59 197 54 399 83 958 82 23 41 966 73 391 90 263 15 403 27 64 88 325 50 246 22 271 7 953 49 706 84 155 1 793 87 343 91 862 29 98 21 957 61 80 32 168 94 182 8 870 64 439 38 47 31 606 85 369 67 968 62 955 12 361 16 423 14 5 5 251 33 278 6 437 66 153 79 732 58 613 19 609 13 993 36 938 3 49 86 786 97 611 4 734 95 566 42 772 35 262 98 764 96 719 43 399 93 953 39 136 47 945 69 28 81 576 17 245 70 244 52 484 23 384 65 353 57 503 11 588 51 636 45 424 46 570 18 104 10 112 37 484 75 991 72 115 63 906 48 190 68 562 55 192 30 585 76 372 25 32 24 897 40 590 60 318 34 723 0 889 80 367 89 294 26 579 44 944 78 42 53 60 92 697 74 163 71 799 20 451
32 517 41 301 44 838 72 820 12 815 56 702 69 463 21 580 0 834 66 429 18 656 93 885 65 36 63 645 46 409 87 142 7 587 96 738 38 675 43 136 52 698 68 647 36 15 24 870 90 912 94 302 76 692 9 87 80 994 74 299 88 584 39 460 17 206 97 749 86 647 31 440 82 88 1 433 77 82 11 833 22 42 60 596 83 686 34 482 70 940 73 637 48 381 61 74 54 828 28 606 75 706 45 541 47 319 4 405 79 902 71 620 37 813 84 867 26 599 33 235 23 882 27 431 10 816 40 176 16 928 91 24 14 340 95 755 85 666 13 230 50 388 2 70 89 564 57 484 5 936 3 194 59 862 42 996 19 826 20 459 67 391 81 102 64 550 78 513 25 302 51 471 99 5 6 517 62 356 29 162 55 401 58 628 49 486 30 85 53 915 15 939 98 390 92 715 8 24 35 391
89 688 48 609 11 194 76 655 17 250 78 487 59 971 50 697 3 189 68 950 60 700 62 461 46 417 18 920 6 331 45 938 69 996 43 136 61 939 81 139 75 602 2 775 9 133 82 686 98 409 95 304 53 621 49 505 71 460 1 289 34 247 65 977 85 79 20 374 72 976 90 552 94 770 83 956 38 617 73 434 22 630 52 302 88 94 33 308 66 452 27 968 97 805 14 554 91 565 5 830 84 66 55 820 31 860 30 943 74 608 4 948 13 296 29 748 77 481 16 558 0 509 23 431 24 6 56 724 8 618 96 385 42 594 21 13 44 862 63 788 35 480 41 426 12 324 37 82 58 574 15 981 19 805 26 616 86 881 79 622 57 572 93 75 32 855 67 731 10 444 47 981 39 220 92 779 25 374 80 820 64 900 28 487 99 879 70 1000 36 936 51 565 7 918 40 694 87 843 54 51
11 932 89 109 93 148 91 316 50 627 5 836 57 278 25 778 68 465 71 287 75 754 80 825 21 46 81 620 84 806 6 908 41 744 88 998 17 535 4 814 56 864 62 765 65 586 35 150 23 229 74 56 16 977 69 808 15 903 9 57 90 49 45 700 51 166 79 59 86 847 33 390 77 897 0 866 70 283 32 145 12 394 47 262 22 852 40 408 14 998 24 894 97 851 44 35 30 314 34 989 55 244 78 994 66 665 49 964 92 559 39 505 10 547 2 452 63 37 29 216 99 952 48 93 19 486 85 606 64 234 58 416 42 39 27 10 67 295 83 990 26 952 8 261 46 173 59 915 95 676 94 383 20 721 54 219 31 922 82 868 76 280 87 863 36 256 1 283 37 726 73 563 28 671 98 387 13 917 61 79 96 481 7 554 53 141 72 768 43 959 52 508 38 82 18 939 60 287 3 436
32 603 33 661 98 787 24 354 39 15 85 146 42 37 21 729 72 594 6 712 8 566 80 660 86 581 57 423 41 566 13 676 35 819 77 183 22 165 27 632 49 423 47 262 25 504 15 794 44 387 7 404 40 391 88 290 19 796 17 117 18 996 79 769 89 753 4 555 56 502 20 260 9 698 46 61 51 787 23 371 28 22 70 289 68 804 74 517 93 356 14 57 50 554 92 82 0 995 43 900 11 510 97 173 2 165 87 580 10 150 48 307 63 798 96 487 55 332 75 580 58 610 36 524 12 664 1 453 84 493 81 508 31 830 16 280 45 956 29 115 38 58 64 625 90 712 83 241 5 552 91 525 78 235 69 682 37 8 30 769 71 379 66 598 76 382 52 412 59 931 34 189 82 48 54 850 99 337 95 587 3 120 73 375 65 338 26 468 67 897 53 428 94 705 61 396 60 271 62 408
18 887 85 405 15 231 94 590 90 253 28 446 36 525 41 799 34 165 74 317 49 925 98 572 33 62 93 417 11 161 31 467 51 701 81 278 64 601 60 699 76 528 69 133 52 968 58 805 82 543 96 767 92 99 73 81 61 396 71 487 37 197 2 922 65 473 7 569 66 765 88 719 43 736 95 323 39 65 62 951 67 685 70 990 3 500 38 744 44 688 29 641 53 762 99 205 89 87 79 130 30 789 87 761 22 825 48 545 17 1000 40 172 23 940 84 124 21 456 27 145 19 736 45 905 57 683 16 449 91 469 42 835 80 872 97 160 54 806 13 835 83 790 20 25 8 801 10 386 9 25 4 305 59 198 24 905 0 503 68 93 1 733 86 214 26 832 78 657 72 533 77 27 46 908 14 991 47 439 75 676 12 670 55 504 5 609 63 453 50 46 35 521 32 398 6 830 56 885 25 36
82 570 29 892 13 769 49 418 65 52 58 525 41 736 52 163 73 668 53 439 87 2 5 738 56 652 44 117 9 111 33 15 76 482 79 207 36 623 27 786 74 291 22 325 70 320 28 425 60 36 90 257 46 274 55 782 3 874 25 390 19 519 71 208 1 345 20 80 59 334 10 804 34 18 15 721 67 678 32 625 4 845 47 973 26 951 8 685 84 390 77 675 45 893 11 734 63 764 66 897 48 142 0 601 92 812 94 835 23 275 78 337 30 852 68 519 39 643 95 676 64 772 6 768 83 946 40 208 54 631 98 156 38 592 89 941 37 486 14 44 31 350 75 663 21 430 61 281 57 740 86 219 81 968 16 597 80 134 42 523 35 566 17 405 97 773 96 16 99 806 12 345 93 793 85 43 62 287 7 284 51 636 2 272 43 623 24 415 69 242 91 119 72 607 50 629 88 349 18 696
85 350 44 698 41 20 40 882 65 570 58 789 86 123 10 721 34 294 8 463 5 863 33 994 91 861 97 798 93 240 21 828 51 685 39 131 57 616 1 300 64 422 38 21 45 754 30 788 81 977 27 535 82 460 32 114 89 638 95 277 4 959 69 193 71 757 28 790 72 341 79 166 77 286 84 526 29 866 12 417 48 348 19 739 3 506 46 142 11 349 31 834 61 746 76 583 14 461 43 550 59 339 23 536 54 95 88 260 75 218 53 558 35 565 37 381 13 315 22 397 55 351 96 825 94 411 16 780 15 103 78 844 52 220 18 623 2 53 90 32 74 779 17 297 6 71 36 767 50 989 42 868 49 720 68 539 70 120 56 319 83 193 87 453 66 295 0 874 60 382 62 414 98 317 24 817 67 143 7 668 20 611 25 211 99 134 92 13 26 876 63 814 73 928 9 585 47 477 80 688
20 132 18 599 16 674 60 708 34 737 37 703 75 940 64 752 95 549 3 111 53 47 90 23 52 791 30 676 68 311 45 656 98 814 71 591 9 202 2 449 17 787 38 921 85 464 11 33 8 40 39 892 36 784 65 377 48 892 69 224 73 389 93 270 76 407 31 647 86 309 12 639 4 96 19 134 59 497 99 461 55 310 49 944 26 24 29 483 28 970 23 944 87 863 5 147 50 484 7 123 97 363 10 675 81 509 74 103 96 671 67 346 77 921 0 44 35 233 43 707 42 767 32 966 57 198 56 309 44 393 83 316 13 702 40 516 1 510 25 712 79 234 63 952 82 143 33 907 51 290 66 271 14 679 22 660 61 923 72 978 91 747 41 429 47 78 62 57 94 736 88 419 78 283 80 196 21 620 15 368 27 764 70 143 92 453 6 254 24 702 58 192 89 982 84 81 46 154 54 40
38 640 58 754 32 195 98 580 94 525 51 988 16 647 91 168 46 624 72 413 40 440 41 647 82 536 75 315 12 805 57 273 84 650 49 400 43 513 26 320 92 638 64 683 50 821 24 713 66 714 21 108 88 785 6 756 42 411 69 404 61 413 44 240 96 835 31 151 79 934 55 23 45 140 74 831 53 669 97 792 36 802 4 550 33 921 99 943 18 142 9 952 23 636 20 957 77 902 59 218 29 603 87 125 78 610 71 259 22 215 2 317 93 474 13 797 19 561 37 213 89 332 68 808 5 763 15 911 14 225 1 604 60 865 28 978 47 311 30 240 62 637 73 309 80 297 95 580 11 594 76 365 17 850 67 463 0 481 48 795 56 320 34 878 54 87 65 117 86 965 63 962 25 752 70 599 10 58 27 780 3 252 85 70 35 684 7 416 83 503 8 929 90 424 39 867 52 527 81 36
1 394 87 683 93 86 4 634 8 433 97 754 44 672 86 934 47 983 21 677 54 534 89 854 96 812 25 39 37 488 30 293 5 874 38 765 66 90 18 236 29 468 70 158 27 997 95 444 98 23 94 385 16 646 72 186 11 458 43 619 24 348 74 799 42 802 19 523 12 963 84 435 69 326 75 252 53 189 32 766 20 378 22 703 50 472 64 402 81 199 82 370 76 227 56 992 65 550 3 688 88 954 92 94 0 21 15 390 79 585 17 250 80 427 45 608 40 116 63 918 48 181 39 686 9 981 35 48 99 267 83 622 46 743 34 676 77 660 85 719 10 7 13 32 33 694 41 983 60 299 31 972 7 539 68 770 67 27 14 532 71 781 28 503 52 971 73 163 36 73 90 112 78 66 58 381 55 129 62 271 51 701 57 194 91 156 6 544 26 293 23 994 49 272 61 183 59 471 2 729
3 160 35 990 30 34 70 577 38 448 62 218 98 27 10 550 61 205 95 235 81 652 41 234 71 218 31 302 58 819 68 406 4 876 75 169 52 398 33 633 48 871 94 435 17 269 15 144 76 426 65 237 83 712 2 682 53 22 19 81 60 95 64 31 84 172 1 821 77 792 44 85 47 460 91 948 85 419 67 486 56 521 29 946 26 258 73 665 55 441 74 49 69 348 49 331 79 515 12 613 51 561 93 154 89 329 23 888 54 87 5 950 66 301 32 746 42 634 50 892 57 392 87 569 24 491 78 65 28 709 72 921 80 847 63 87 14 965 97 833 86 400 6 55 36 779 7 234 16 481 90 75 0 775 25 940 37 411 96 486 92 744 21 46 34 461 13 587 9 418 40 314 18 592 82 495 99 720 43 3 20 648 88 204 27 195 8 867 45 966 11 890 22 248 59 814 39 994 46 932
34 511 23 933 21 286 10 741 12 247 35 423 9 382 50 53 13 104 4 43 53 868 76 132 20 25 33 402 62 96 63 201 56 111 37 316 30 132 24 495 48 751 81 834 2 61 45 197 69 354 1 484 58 565 43 592 87 335 16 470 94 254 49 296 98 615 38 403 86 145 70 940 14 666 8 14 15 773 77 570 19 807 44 689 18 459 65 615 26 640 84 301 57 477 36 303 3 51 91 180 51 639 27 2 60 909 68 966 73 725 39 516 59 874 32 14 67 388 97 566 7 312 0 480 64 966 52 246 92 569 46 9 5 701 80 912 29 846 89 331 90 808 93 807 99 216 66 612 83 323 31 445 88 826 17 194 54 240 85 994 28 755 11 597 74 388 75 956 78 608 96 944 55 557 25 436 22 70 6 190 71 879 82 249 41 21 72 109 47 54 95 147 61 64 79 994 42 533 40 326
68 72 42 865 74 909 91 744 10 840 70 70 35 273 41 249 50 396 32 261 34 782 53 910 51 723 69 778 92 688 73 74 25 75 44 126 16 72 14 818 43 947 61 183 4 74 72 515 20 859 55 723 37 450 82 931 40 840 11 65 54 934 46 936 59 701 13 972 89 999 94 512 48 995 78 836 26 953 85 303 31 736 22 459 67 722 9 839 97 654 71 537 7 951 62 823 86 162 87 588 98 266 8 618 2 301 36 271 17 760 84 226 81 943 47 798 27 447 19 449 49 167 23 499 83 76 99 156 12 927 29 728 1 314 76 941 30 724 39 354 65 567 75 75 28 884 93 839 24 600 18 848 58 888 15 748 56 989 66 102 3 865 6 685 90 679 77 727 52 799 88 753 45 190 21 793 60 780 79 584 80 743 64 842 5 510 38 653 95 819 63 165 0 516 57 546 96 939 33 264
54 256 28 109 50 142 26 689 30 266 48 725 45 845 81 821 94 174 87 488 86 398 29 829 55 84 25 413 9 44 32 614 98 437 75 232 91 336 44 243 12 5 42 616 18 241 2 985 97 396 4 241 64 14 47 263 33 806 79 374 88 964 59 440 89 266 53 335 67 956 78 982 58 464 90 402 57 267 10 508 16 11 62 89 6 981 70 576 83 151 11 80 14 468 3 51 43 436 66 802 36 66 13 310 8 808 74 911 65 414 77 12 23 450 40 972 39 338 35 710 71 754 63 527 68 507 5 863 95 215 7 773 38 899 96 436 51 697 56 249 69 57 52 383 84 509 99 35 46 279 21 353 85 838 76 819 73 795 27 697 72 160 82 177 20 919 37 902 31 343 17 435 24 84 34 612 19 527 80 410 41 307 0 159 92 477 15 641 1 276 22 689 93 842 49 466 61 543 60 697
76 920 50 671 66 312 47 27 84 685 91 722 10 64 3 509 41 245 5 538 1 22 60 253 49 716 87 258 33 620 96 765 4 24 11 200 68 286 45 544 53 828 24 839 95 133 26 220 29 826 17 17 62 418 59 972 39 144 51 252 74 726 99 440 73 763 36 839 92 302 72 851 55 657 27 946 32 884 34 769 93 56 54 8 14 664 15 339 56 636 43 530 70 725 78 777 22 390 12 616 64 608 21 138 61 296 2 894 58 116 38 331 65 948 20 82 25 441 98 42 28 100 9 758 89 954 63 877 90 605 16 638 0 853 94 804 81 605 97 775 19 758 86 736 31 731 52 801 35 293 57 182 44 589 69 123 46 710 8 420 83 724 37 386 85 799 67 959 75 461 80 253 48 563 88 455 18 49 23 488 42 61 7 599 79 939 6 923 30 633 82 380 40 905 71 943 77 764 13 426
61 452 38 980 41 851 87 782 89 770 77 714 49 433 85 627 22 115 68 890 78 435 27 892 29 440 4 911 64 133 98 3 6 503 95 551 57 855 93 916 70 427 7 384 42 546 80 865 10 97 1 737 35 685 23 570 56 733 66 174 92 804 14 472 59 867 94 319 97 776 0 159 65 505 13 742 88 753 54 118 44 153 76 83 15 975 3 804 18 205 69 621 12 56 34 561 2 779 60 839 21 500 46 238 45 720 53 21 67 29 43 26 40 417 8 306 63 474 62 225 24 724 47 352 16 931 20 595 17 957 37 314 71 870 19 847 11 316 26 377 36 192 48 890 39 188 32 985 25 199 28 400 75 951 83 632 30 932 9 870 82 549 74 91 50 446 79 113 58 11 5 188 99 33 90 454 73 287 96 923 55 422 91 831 51 706 84 720 86 500 33 239 52 711 81 187 72 820 31 218
16 432 35 568 79 570 40 84 87 775 77 210 36 767 89 77 8 106 48 723 61 12 14 69 63 472 25 477 69 865 57 210 64 552 43 216 42 83 54 106 47 240 22 929 2 435 78 71 99 699 74 171 85 979 65 647 97 836 72 988 33 356 50 85 6 743 59 54 60 372 23 584 1 911 84 593 46 507 0 173 18 930 45 434 88 868 19 947 38 64 94 994 31 8 76 275 29 58 4 630 98 229 92 562 82 968 51 214 86 518 95 13 15 283 44 883 90 725 56 680 83 401 52 530 27 132 71 323 32 910 68 312 21 640 17 609 96 967 34 809 66 822 41 550 91 610 28 642 12 96 58 404 80 514 9 382 3 128 53 138 11 207 67 608 13 845 20 730 81 746 37 231 73 955 24 709 49 582 7 583 5 605 10 150 70 169 55 337 30 677 75 472 93 186 26 465 39 124 62 444
40 652 46 776 62 886 13 306 73 408 45 254 28 428 9 996 1 514 27 517 49 821 88 18 80 706 70 741 95 150 0 541 41 851 7 879 2 374 5 556 99 376 83 193 64 815 12 556 38 793 78 757 71 406 23 728 14 357 21 214 97 588 72 917 91 930 89 232 55 197 77 119 90 23 43 330 30 117 54 494 47 339 10 859 35 786 20 367 86 919 34 350 29 597 6 536 82 158 42 252 85 922 26 700 36 885 18 405 16 175 63 47 24 588 74 674 65 770 61 279 84 44 4 82 37 834 68 903 96 979 76 518 67 183 15 537 44 307 98 619 3 486 59 174 17 762 48 724 19 309 57 317 79 474 92 410 58 45 56 399 93 791 33 425 94 845 81 43 87 105 69 167 60 802 31 483 11 279 39 324 50 628 22 257 66 540 52 33 51 676 53 863 32 766 25 255 8 986 75 74
52 144 30 980 3 532 48 586 47 450 72 852 32 96 18 545 53 903 45 562 71 90 87 13 66 68 42 826 83 593 22 524 4 96 9 324 34 203 31 315 27 974 58 951 95 369 91 443 70 999 1 944 54 486 88 360 20 573 40 845 73 40 28 975 0 731 76 114 68 265 21 228 96 848 57 671 79 64 50 797 75 194 19 956 98 128 6 711 55 670 35 170 25 506 69 227 77 358 8 712 13 806 93 276 44 348 51 86 56 645 38 655 89 995 37 202 41 578 49 247 26 684 97 365 67 679 11 293 14 318 60 176 81 51 2 825 84 951 94 224 39 553 86 487 17 95 61 779 46 628 16 984 80 884 10 622 92 790 12 716 99 399 62 926 43 616 7 529 33 821 74 151 85 508 65 771 36 306 29 923 90 534 63 424 59 512 5 682 24 753 64 646 82 62 15 107 23 221 78 100
17 268 59 317 46 654 96 410 51 850 64 380 40 249 95 854 57 351 42 523 90 127 39 315 14 319 74 898 70 300 6 39 69 590 24 380 56 641 23 370 98 482 54 424 53 405 92 391 13 93 45 962 47 642 10 880 73 335 18 846 80 796 72 794 83 450 79 432 52 212 87 250 2 39 65 778 58 651 30 826 36 894 81 931 71 410 35 845 75 658 94 865 15 294 44 994 34 3 33 187 9 625 20 952 22 877 91 773 50 803 28 711 25 142 66 696 78 568 85 694 37 381 68 149 0 483 48 351 99 334 4 886 8 288 1 139 3 330 82 946 38 798 97 443 43 851 93 443 88 107 86 652 12 668 76 478 11 858 27 38 63 87 5 790 41 184 49 545 60 521 16 244 67 469 62 749 61 88 77 527 84 765 26 653 31 604 55 349 29 782 89 270 21 355 32 683 19 699 7 649
56 855 7 959 61 879 81 187 77 482 99 527 35 798 50 582 37 962 92 197 87 981 5 134 76 367 60 818 19 946 85 474 0 512 96 860 45 886 54 260 47 294 26 437 6 726 8 447 12 385 69 177 52 609 91 596 72 38 90 196 11 628 78 617 24 90 94 605 33 201 20 391 31 952 43 835 10 830 66 646 4 822 2 11 40 530 25 15 30 646 51 699 38 114 83 221 17 784 28 822 32 674 34 425 23 557 70 292 67 655 44 73 74 934 41 605 55 137 49 181 58 251 1 843 36 294 3 622 22 655 84 233 89 240 86 970 14 608 88 571 63 665 98 744 73 837 97 603 64 885 29 260 42 321 68 965 93 598 95 808 48 156 9 984 21 213 27 864 71 680 16 594 82 524 75 504 53 976 62 326 79 504 15 804 59 365 65 949 80 340 46 539 18 26 57 222 39 297 13 873
58 607 17 539 2 281 99 272 43 308 75 442 74 539 0 131 10 307 23 644 91 232 13 854 7 399 70 973 82 156 76 317 73 844 40 585 37 512 11 383 55 172 45 544 83 877 34 590 84 128 8 949 63 467 22 510 42 872 86 641 68 135 41 288 77 17 72 358 38 811 27 891 12 269 50 427 89 823 52 621 66 553 35 860 14 925 44 563 4 599 87 994 30 226 46 195 98 828 95 318 56 584 15 570 24 716 90 125 16 649 69 743 32 849 9 129 51 839 65 163 62 75 97 413 93 470 18 803 64 785 5 250 39 810 3 419 36 941 33 994 88 829 49 865 60 110 96 632 67 248 31 339 78 167 6 882 59 203 54 390 25 141 92 325 85 208 26 5 79 869 57 812 48 834 81 186 53 884 28 4 94 851 80 308 20 960 1 654 61 722 47 621 71 780 21 394 29 292 19 894
2 737 87 76 83 641 22 401 0 199 52 534 19 839 11 731 96 507 30 834 37 28 5 68 13 410 1 2 92 100 7 716 95 884 36 966 50 595 12 916 26 308 4 177 25 492 18 950 20 500 60 889 91 336 71 730 55 285 49 985 78 339 29 271 77 211 8 684 57 760 74 722 38 71 44 80 47 652 31 653 63 39 27 557 48 664 88 711 80 920 94 193 6 224 33 148 45 691 61 161 32 368 89 33 76 317 54 366 64 191 90 414 35 553 3 81 41 179 10 184 58 32 28 260 53 836 75 362 68 57 62 943 34 485 21 351 56 979 93 92 65 436 69 127 14 407 70 928 67 675 43 452 46 354 73 782 72 167 99 743 16 400 79 233 66 670 42 540 84 869 86 965 98 309 97 135 82 964 15 475 51 159 23 737 17 819 39 175 24 946 59 531 40 389 81 40 85 308 9 13
46 127 49 844 68 539 2 164 99 863 8 717 34 449 59 542 48 797 0 300 67 606 17 91 91 901 58 520 85 64 5 234 98 509 9 11 35 837 27 701 57 930 12 138 80 809 65 674 42 343 61 871 78 835 15 30 69 245 20 924 75 449 30 448 18 246 26 725 55 45 10 760 19 778 53 643 66 951 7 386 4 293 60 433 14 961 23 267 13 472 39 5 6 890 44 190 25 988 11 980 28 370 72 892 83 813 71 90 73 660 74 862 89 595 51 550 79 545 54 632 38 795 29 382 81 49 3 91 93 636 1 35 63 597 36 687 64 334 40 427 82 712 32 492 16 845 62 535 76 436 77 203 70 356 45 849 56 912 52 214 47 51 84 108 41 287 96 800 87 403 50 472 90 364 37 402 43 272 97 920 21 121 33 659 92 941 95 866 86 615 31 868 94 590 24 106 88 904 22 37
51 278 85 371 46 296 20 983 22 441 71 404 43 250 63 199 13 284 67 138 84 543 83 12 80 137 3 535 70 521 1 485 47 150 94 775 54 309 19 578 14 221 55 219 82 943 4 669 15 918 38 477 5 128 99 196 52 744 33 990 31 466 37 271 81 270 18 455 12 172 32 496 50 870 35 762 92 256 87 812 11 462 36 204 62 354 91 852 0 840 79 745 49 332 9 288 17 908 89 172 97 388 65 921 2 323 41 146 88 247 76 657 60 633 7 562 58 934 86 58 40 125 34 987 45 391 44 719 6 651 42 650 73 239 27 171 75 40 39 590 72 338 93 772 28 765 74 17 77 37 69 835 29 812 26 886 53 451 66 859 8 295 96 850 25 260 23 228 59 225 30 625 95 748 48 899 61 964 68 181 64 63 57 920 10 817 78 741 98 546 56 483 21 31 90 840 16 173 24 491
89 666 7 580 50 12 67 45 76 292 71 8 53 61 9 645 73 778 1 34 29 292 39 556 43 917 49 853 46 65 3 983 70 865 97 419 85 379 38 95 58 74 74 75 98 30 19 834 94 858 40 712 45 280 21 246 82 719 52 173 16 314 18 109 44 649 12 80 80 402 6 82 30 617 91 50 47 549 17 270 59 989 69 448 20 449 92 254 2 153 48 226 95 168 65 85 83 79 51 798 77 256 10 498 96 159 13 384 0 304 14 582 5 985 26 623 22 533 11 668 8 615 86 967 60 539 28 165 36 112 72 110 34 359 90 527 35 719 93 885 87 265 23 961 81 858 88 662 62 231 32 413 33 854 63 605 68 980 4 283 56 16 41 476 64 815 61 806 55 214 15 150 75 968 42 390 66 796 37 640 31 629 25 217 99 235 54 391 84 915 79 110 24 4 57 218 78 664 27 640
57 746 38 893 92 637 43 995 94 901 70 502 93 353 91 382 24 378 26 280 29 945 22 317 85 136 69 130 81 476 79 529 51 709 58 468 39 746 64 462 0 935 20 869 25 700 83 762 42 615 49 307 14 694 61 157 62 840 47 872 63 425 33 633 75 758 8 517 44 718 54 375 84 633 50 470 7 309 95 835 74 888 40 489 30 899 56 710 5 394 96 428 97 938 45 982 15 799 17 179 71 874 76 212 13 853 10 835 12 381 4 897 72 288 86 286 9 33 77 286 52 305 68 467 98 206 88 151 19 463 89 177 3 535 65 562 60 130 80 584 87 197 53 162 23 627 35 692 6 55 1 219 82 234 55 870 18 894 59 881 2 336 41 617 48 925 99 410 78 739 46 686 16 957 21 612 11 136 73 429 66 750 32 636 90 570 27 41 34 946 31 476 36 120 28 646 37 788 67 808
82 709 3 233 97 934 26 686 71 57 98 668 91 304 19 95 11 765 55 724 33 964 51 390 6 884 76 617 88 885 18 156 47 125 14 666 59 368 79 814 75 676 17 315 61 635 69 996 92 544 8 596 25 963 42 126 1 199 50 503 89 882 93 333 5 158 86 957 24 868 99 427 83 901 9 901 94 850 78 248 22 871 64 306 72 272 21 58 48 63 45 976 15 249 77 192 38 774 7 731 43 314 54 787 53 921 95 508 46 156 31 377 80 598 40 266 85 203 4 632 36 791 67 704 20 355 28 572 87 920 68 712 10 235 62 53 39 355 35 484 63 993 27 752 16 27 74 892 96 725 13 151 23 197 29 889 12 242 44 248 66 674 73 317 0 983 2 87 34 553 58 493 90 939 60 505 41 97 70 773 49 63 65 598 57 484 52 342 32 837 84 745 81 520 56 238 30 742 37 128
70 615 76 660 91 874 97 131 64 110 75 142 11 992 86 939 18 514 38 721 1 718 37 928 7 774 8 308 53 58 25 958 54 97 90 458 4 902 17 109 29 661 42 42 48 274 69 244 80 698 40 700 3 268 81 146 89 769 94 203 27 386 57 736 15 973 58 945 16 496 61 990 50 683 47 563 52 885 56 721 34 482 45 275 9 56 87 333 60 525 98 860 77 464 95 965 33 510 21 213 44 553 96 716 20 157 32 277 84 242 59 95 49 774 88 263 66 938 71 321 5 48 12 338 30 59 92 514 14 769 51 720 31 248 68 837 43 391 65 209 22 680 24 101 63 993 13 283 19 740 0 323 23 468 26 720 55 741 85 830 41 482 46 317 79 942 99 472 39 837 74 594 6 209 2 281 10 818 93 666 83 229 82 699 36 240 73 169 62 205 35 57 78 207 72 453 28 92 67 484
90 941 49 338 84 957 66 603 19 739 31 638 36 935 13 302 33 975 87 350 45 396 67 919 55 99 35 915 52 627 20 710 21 34 81 661 99 820 88 344 70 11 59 954 27 441 0 219 10 742 42 618 83 28 46 921 8 843 76 210 47 978 93 694 17 674 92 908 37 319 78 399 48 196 64 7 6 564 82 217 94 569 32 944 26 891 58 219 11 443 18 909 12 739 40 130 7 648 3 890 39 454 62 463 5 373 74 370 24 616 73 222 89 69 75 619 63 763 53 574 69 233 54 694 34 213 1 72 50 129 61 857 51 931 97 806 15 41 16 843 56 631 79 561 57 871 22 668 9 412 2 598 29 152 28 726 4 530 86 487 23 658 96 692 80 477 98 370 77 228 43 566 85 1000 14 712 72 130 38 598 91 839 71 68 25 845 30 146 60 522 41 589 95 903 68 206 65 45 44 762
79 116 74 605 16 972 19 697 89 228 50 860 77 820 7 933 88 84 9 411 58 749 63 314 44 781 75 993 70 443 61 397 22 300 3 939 28 244 64 748 25 264 23 208 99 988 55 719 27 483 57 196 43 476 78 482 86 503 5 319 80 529 36 969 97 242 98 250 35 80 95 135 32 340 8 733 47 623 51 210 67 69 56 847 62 7 42 142 45 924 92 691 52 165 29 260 18 634 94 28 53 840 60 215 26 780 40 341 72 189 96 972 93 327 68 983 91 31 38 27 17 734 14 144 6 850 87 654 46 983 82 172 48 302 90 477 41 93 83 283 81 400 11 731 31 286 2 71 76 684 10 112 0 11 69 144 1 903 73 924 30 496 34 749 54 769 84 253 12 722 4 441 66 216 20 693 15 597 37 808 33 607 59 316 39 192 49 325 13 653 65 109 24 384 71 714 85 226 21 967
56 136 50 282 98 389 23 2 25 962 44 774 57 600 35 84 79 200 70 242 72 357 4 200 86 683 77 747 36 610 10 233 68 77 97 992 45 119 76 824 89 610 93 306 55 624 26 984 42 528 95 418 52 790 20 42 54 239 67 229 51 145 43 770 30 107 46 542 9 512 53 845 69 359 39 656 33 744 41 725 74 460 18 454 92 970 96 131 63 288 81 818 31 815 17 936 90 809 99 302 84 615 29 864 34 272 78 666 19 767 5 996 47 586 82 146 32 57 28 866 1 465 60 907 66 941 38 138 75 58 24 907 8 630 21 655 65 824 12 914 80 119 91 921 88 558 61 464 3 20 37 411 64 401 83 157 85 964 40 622 62 203 0 927 2 708 73 729 71 972 94 555 27 224 6 843 14 251 7 707 58 866 15 631 16 763 11 264 22 4 13 258 48 577 59 628 49 290 87 301
47 969 41 463 23 889 1 337 77 984 34 644 25 973 6 227 84 211 35 624 3 310 57 62 13 807 30 630 18 505 60 840 72 498 38 201 17 485 21 282 19 407 76 871 85 84 22 15 94 431 96 735 26 322 11 752 32 362 40 599 43 530 8 697 59 790 91 172 67 291 73 20 28 454 44 142 64 561 10 960 80 275 61 647 83 64 62 709 2 152 87 577 86 92 66 999 97 407 14 129 37 940 46 893 71 537 48 324 54 460 7 653 12 963 20 836 88 770 5 437 74 844 42 134 52 344 58 608 81 498 45 420 9 896 92 548 0 253 50 322 82 718 24 380 27 67 15 327 36 734 33 767 78 19 89 522 95 423 70 804 99 421 63 286 51 560 55 287 4 214 39 852 49 158 90 5 93 713 29 532 16 487 69 216 31 305 53 263 68 153 56 775 75 187 98 499 65 52 79 166
46 432 63 172 48 166 15 221 45 585 12 180 20 277 71 623 36 179 39 943 53 687 55 769 44 577 35 701 51 437 50 621 13 521 58 828 26 990 2 35 75 127 4 706 40 136 42 51 28 589 57 100 91 529 77 321 5 612 22 974 97 859 99 421 33 972 61 952 49 46 30 5 27 55 37 600 83 280 66 666 62 36 9 642 17 96 54 4 41 456 88 65 19 824 1 515 94 295 69 136 60 592 24 179 16 447 21 362 52 590 7 419 84 837 14 546 70 731 90 138 80 273 81 304 73 26 23 238 79 37 93 217 85 914 18 914 6 699 11 746 25 91 0 700 68 340 3 352 72 325 86 176 98 100 78 846 43 499 10 684 95 371 64 444 87 815 56 962 65 39 29 113 92 479 8 323 67 277 47 14 32 45 38 846 96 94 34 486 89 372 59 37 74 190 31 141 76 54 82 191
25 768 74 539 10 978 95 784 44 84 31 37 46 795 70 266 68 27 8 625 81 516 1 109 40 114 82 924 16 952 27 250 92 490 59 690 54 550 6 72 55 864 49 122 60 569 35 433 71 103 50 419 84 397 19 45 37 227 12 686 80 997 48 585 43 465 4 505 52 50 63 931 41 363 76 501 11 302 7 148 88 31 66 774 32 511 15 138 18 599 36 556 98 471 3 865 93 211 22 970 89 471 94 510 96 922 9 482 53 980 77 824 87 472 23 123 72 258 34 11 97 633 67 545 30 117 47 514 24 500 13 616 5 38 38 96 90 643 51 276 64 786 42 595 62 862 0 951 61 279 28 14 56 671 65 640 26 751 83 290 29 48 91 796 58 591 33 64 20 872 57 340 86 634 14 69 75 149 45 91 79 102 17 235 73 580 78 98 99 664 21 272 85 276 69 723 39 898 2 436
10 120 12 166 89 747 41 940 68 619 75 482 70 200 66 934 45 821 57 948 34 758 93 513 46 268 63 77 5 649 53 659 35 126 29 115 56 934 72 174 61 498 80 839 16 165 64 632 85 847 2 390 20 586 49 173 26 12 82 654 92 683 50 283 17 727 11 198 24 500 55 986 13 497 94 715 47 294 84 46 9 718 14 507 22 638 32 378 28 42 73 976 51 393 33 387 90 959 77 43 60 749 4 838 99 235 23 481 95 227 25 247 54 527 48 55 96 905 65 167 44 394 31 77 71 876 1 609 74 267 39 698 88 434 78 865 86 318 18 317 67 997 43 161 97 781 7 11 38 36 27 122 8 1000 21 137 62 852 15 339 69 608 79 15 83 91 81 241 76 133 36 383 87 829 42 204 98 703 58 25 6 991 3 97 91 665 30 13 37 481 19 393 40 41 59 469 52 457 0 437
39 748 17 276 88 810 90 524 92 943 36 686 32 148 95 123 54 97 70 541 6 156 46 904 47 932 37 981 1 308 77 691 26 794 40 13 33 438 71 50 15 268 76 18 75 873 85 295 24 141 31 130 27 798 65 296 28 893 89 746 20 685 4 411 10 313 13 357 25 608 21 827 64 400 3 681 82 841 14 27 62 393 35 95 19 207 12 222 91 416 43 783 66 964 38 665 56 15 84 166 34 546 86 302 55 65 63 389 93 851 59 550 73 114 81 151 45 600 83 417 78 970 94 150 0 25 11 877 9 96 23 723 42 404 41 633 96 771 30 488 29 889 67 781 98 76 22 676 87 225 79 808 8 623 18 210 61 990 58 653 80 568 16 510 7 198 52 619 50 3 57 54 74 209 49 864 5 43 68 752 72 178 99 769 48 740 69 870 44 707 51 273 53 117 2 90 60 488 97 923
72 972 29 63 99 414 85 213 79 982 80 679 8 508 94 931 78 694 76 891 4 639 17 109 35 162 38 794 2 204 28 943 27 421 56 144 98 815 13 651 7 214 24 514 54 608 63 836 33 368 31 140 51 757 70 177 55 627 30 159 34 82 65 765 86 17 75 690 87 709 77 303 3 658 97 780 82 86 57 859 84 704 0 340 93 651 37 12 92 287 50 373 45 906 62 148 59 908 95 601 21 464 73 657 53 198 89 416 12 423 83 790 40 514 52 253 19 259 22 115 68 208 43 573 69 237 49 626 11 579 15 485 44 785 1 512 90 166 74 560 5 202 81 859 71 306 60 858 16 54 61 902 14 964 91 995 20 988 88 718 10 75 48 795 58 593 39 920 32 487 96 278 36 962 23 314 26 269 47 213 67 323 41 82 25 895 46 569 9 374 18 407 42 864 6 756 66 648 64 578
28 941 65 390 24 61 34 72 81 231 42 336 31 107 36 55 3 654 73 425 23 764 7 698 44 543 40 275 25 310 33 563 26 653 30 857 57 781 21 397 94 742 48 680 29 232 51 75 4 756 62 38 96 16 46 351 13 220 67 651 77 132 68 659 88 395 75 723 54 466 39 838 41 132 18 100 8 64 86 884 27 415 6 747 20 824 91 140 72 308 79 765 53 570 10 919 99 956 11 180 52 276 64 770 60 256 45 337 16 789 5 104 35 443 43 577 70 791 90 664 0 290 78 141 50 42 63 62 87 949 37 346 84 477 38 432 69 933 49 713 15 367 85 551 82 548 55 675 9 380 83 944 97 357 59 469 58 195 74 198 19 128 93 188 66 476 92 798 95 904 56 126 47 719 17 343 61 248 2 173 98 703 12 316 71 103 80 872 76 334 1 967 22 893 89 799 32 610 14 427
14 869 36 579 72 837 35 334 43 874 92 607 41 674 33 545 90 334 60 335 63 915 9 318 89 438 25 964 73 344 21 957 91 937 50 137 34 201 24 330 98 431 38 246 22 965 65 319 1 566 48 934 82 299 32 26 79 1000 88 999 62 941 0 402 75 576 93 749 67 421 70 491 96 675 64 747 81 752 57 644 7 916 71 327 53 967 12 849 55 688 61 625 87 716 37 634 78 120 51 264 15 889 5 495 13 516 69 257 49 380 17 414 68 140 45 101 6 207 23 555 2 482 39 669 52 219 18 115 16 444 47 525 42 805 3 236 86 229 44 138 11 97 58 316 4 995 97 897 30 715 77 661 46 499 54 446 56 524 31 946 85 200 99 733 84 153 29 441 40 635 76 849 8 120 27 589 20 916 19 39 95 828 74 535 10 343 83 390 59 879 66 704 94 490 28 261 80 415 26 157
39 403 19 296 91 409 95 799 60 646 90 577 44 762 75 333 45 931 58 239 48 709 1 97 93 694 3 526 47 478 83 901 16 304 70 562 57 533 8 424 74 171 20 929 36 535 6 848 24 27 66 157 88 550 67 725 21 456 52 970 17 936 4 736 9 784 99 354 25 365 55 318 10 889 28 714 33 561 22 965 78 924 63 785 81 938 92 234 18 565 77 141 15 548 84 45 42 303 51 545 98 384 97 138 27 789 62 935 46 579 61 516 73 811 26 390 79 739 68 223 69 994 82 592 71 500 40 386 43 938 0 27 80 216 96 416 72 714 41 274 54 45 86 410 37 435 14 455 29 495 89 962 38 386 23 783 49 479 85 926 11 172 35 18 13 900 5 592 53 989 7 797 50 830 64 982 31 489 87 566 76 786 34 498 12 251 30 539 59 750 2 576 94 187 56 208 65 262 32 831
74 242 38 299 12 511 91 654 80 850 50 77 17 33 25 53 7 801 24 120 31 634 3 517 0 276 77 440 76 901 61 581 68 687 64 39 26 210 56 690 1 570 29 352 87 407 93 802 66 504 4 559 32 940 79 61 85 529 90 44 16 331 28 488 98 111 19 162 69 430 13 815 37 582 2 920 48 435 47 942 27 189 6 884 35 163 40 821 8 425 72 135 81 496 82 14 44 920 11 817 62 484 92 420 75 186 14 905 33 558 86 674 30 588 54 800 99 120 18 972 42 903 60 331 9 260 96 974 23 861 97 52 43 604 70 984 20 404 59 396 49 305 5 2 10 210 15 159 84 540 88 458 63 720 21 323 46 152 51 567 34 324 94 398 71 448 52 393 95 846 67 76 83 780 73 263 57 436 53 970 36 791 58 252 41 225 22 170 55 548 39 470 65 664 45 539 89 199 78 149
32 310 93 236 62 920 87 837 12 901 2 860 27 945 51 96 34 653 13 793 39 689 85 811 31 494 41 860 21 57 1 299 37 976 44 133 89 28 94 988 6 299 88 345 33 164 73 342 65 610 5 340 10 255 17 60 19 474 43 868 20 833 45 506 61 665 68 204 98 986 8 242 66 426 36 849 90 240 35 763 50 77 40 149 42 591 70 991 56 514 15 5 69 429 26 568 3 662 59 633 25 763 22 838 72 134 53 688 84 421 76 879 48 600 79 942 47 778 54 196 18 874 30 843 77 830 24 787 57 634 91 1000 58 981 23 710 11 900 86 641 4 939 99 176 81 786 49 641 96 351 7 215 60 141 0 503 78 310 80 515 74 42 14 972 52 987 82 897 75 672 63 261 46 876 64 292 71 798 28 699 92 864 83 841 67 570 97 788 16 892 55 205 9 835 29 333 95 645 38 837
23 464 62 639 4 567 91 257 56 913 98 468 63 908 73 831 36 563 1 188 96 537 77 8 87 330 68 512 94 306 79 616 2 302 72 738 8 70 45 39 71 344 14 695 70 805 61 879 29 814 51 642 28 213 3 890 88 754 9 367 80 940 40 570 34 185 92 80 47 528 84 364 7 47 19 815 33 458 16 34 99 279 32 993 46 202 67 427 86 304 11 971 93 411 66 433 65 340 49 276 17 135 55 822 90 154 60 551 26 629 89 740 10 203 52 187 44 734 13 304 38 609 69 872 74 640 50 474 53 396 48 737 75 946 54 532 59 398 15 616 83 78 82 660 30 390 24 394 22 564 18 392 78 666 43 913 6 291 5 845 64 53 37 432 27 898 58 780 76 752 85 438 21 653 42 746 25 852 39 754 81 539 57 842 20 166 95 151 12 668 97 369 35 620 41 148 31 560 0 21
76 292 5 755 39 67 51 803 32 707 29 19 70 564 20 588 71 274 92 501 47 333 45 11 17 133 42 224 83 861 40 845 80 462 73 705 82 848 9 517 89 662 48 362 99 680 35 468 25 932 88 557 24 957 75 746 96 582 94 38 21 280 93 755 7 979 57 627 26 389 33 665 58 979 34 296 10 783 13 481 95 654 98 419 16 37 1 149 8 569 91 57 87 370 0 958 55 192 53 763 19 514 52 619 30 957 41 400 84 392 77 434 59 886 61 24 6 229 38 210 79 157 90 131 22 396 37 243 44 441 64 452 31 440 23 482 81 993 50 93 74 166 12 325 85 49 14 640 27 623 78 111 49 853 66 543 86 910 72 561 11 578 36 696 63 656 56 790 15 804 43 377 60 553 18 81 97 194 69 188 65 834 2 636 28 110 4 503 46 920 67 743 54 736 62 699 68 489 3 444
26 34 90 158 47 224 63 387 70 486 6 471 55 952 25 359 3 220 77 773 19 124 97 836 46 72 60 485 72 237 29 75 5 304 0 103 87 525 71 779 11 739 50 100 86 912 35 118 66 900 96 405 40 810 93 621 74 582 75 147 42 443 76 433 68 457 59 902 51 911 9 183 57 579 95 636 22 339 28 503 18 891 15 681 43 586 36 97 69 150 45 597 13 269 88 757 73 188 16 527 32 321 7 86 17 108 14 604 37 313 58 921 12 908 91 611 83 972 78 888 89 181 92 824 20 178 49 789 85 899 98 171 61 225 24 349 2 163 31 804 38 332 30 260 27 157 34 830 67 482 84 470 99 888 33 493 39 836 53 153 62 756 10 421 54 952 80 669 56 107 64 888 8 43 81 476 52 857 48 356 21 684 44 396 65 283 82 583 4 899 79 878 94 84 1 223 41 784 23 330
32 546 82 979 44 383 80 913 1 526 47 71 40 881 27 62 91 826 30 200 55 951 97 250 56 590 89 125 48 647 62 276 85 491 58 165 43 505 78 537 60 712 25 915 76 83 54 53 99 435 67 139 96 521 7 614 42 151 93 240 24 232 52 424 46 891 81 155 18 777 0 243 38 252 6 986 64 195 53 782 84 609 13 155 28 401 31 630 20 595 2 611 83 427 9 15 50 344 90 767 87 144 69 621 73 477 5 22 26 376 72 743 36 872 88 401 14 512 37 521 17 568 77 688 66 167 8 581 71 508 63 83 3 917 12 614 22 728 33 297 10 404 74 416 19 391 41 704 68 78 16 343 65 370 98 730 39 710 45 306 70 494 51 313 4 610 15 859 35 3 23 615 95 278 57 679 79 904 61 76 75 276 86 901 94 932 34 732 49 583 21 436 29 920 59 228 11 464 92 877
47 113 38 553 31 831 65 762 91 841 37 638 60 131 54 665 66 524 48 248 89 300 84 978 43 400 61 759 16 677 73 697 36 574 58 195 6 536 93 399 90 926 78 808 28 642 71 723 32 871 92 576 97 965 14 985 33 195 12 76 50 308 99 325 30 624 17 655 5 385 74 846 87 795 29 670 56 578 82 162 46 696 41 352 27 979 96 977 0 676 24 814 63 605 3 136 25 387 39 638 44 275 75 853 11 934 20 538 86 133 57 218 52 372 68 312 88 373 81 488 59 761 35 110 13 87 4 34 53 308 51 237 94 590 70 74 21 562 83 255 49 473 1 491 72 576 69 5 76 61 34 637 95 5 19 825 2 324 10 535 22 46 55 540 79 355 26 772 98 20 7 94 42 457 8 940 18 328 23 408 85 691 40 614 77 182 67 423 62 660 15 623 64 479 45 440 9 898 80 353
28 584 27 994 14 284 34 731 55 144 85 316 45 863 65 609 30 767 78 500 70 840 32 1000 46 770 25 97 17 500 80 240 82 307 67 822 64 314 91 142 4 798 23 700 58 410 83 797 59 550 0 826 3 368 47 985 68 93 40 756 79 624 60 87 93 642 52 197 8 877 24 588 75 997 76 154 26 837 44 945 9 878 54 876 86 796 73 632 12 620 96 625 29 497 41 797 13 689 88 880 74 885 16 132 66 730 6 912 1 575 71 323 36 709 84 884 42 829 18 315 22 579 81 92 37 982 72 913 48 581 77 571 92 26 15 907 98 746 7 889 89 258 87 497 97 390 99 45 38 556 11 74 94 967 63 80 50 111 35 32 95 425 39 672 33 933 10 537 19 274 43 31 90 670 5 27 49 95 51 336 69 705 62 59 53 164 61 270 20 270 57 649 56 403 31 57 2 159 21 604
67 164 37 518 85 996 34 166 95 379 14 777 79 453 88 499 25 392 61 50 63 882 49 467 56 63 70 57 31 535 62 378 39 967 32 87 50 19 69 721 7 536 53 202 9 648 76 378 45 797 10 845 17 277 72 885 71 954 43 154 54 574 26 634 55 471 27 317 35 717 38 170 42 170 65 222 82 602 73 607 74 234 24 394 30 358 33 940 93 575 80 783 84 773 41 802 16 696 91 498 48 18 60 889 59 948 22 687 90 620 44 559 52 322 87 604 98 190 23 888 66 372 13 443 28 429 77 594 75 110 58 42 64 234 19 115 92 845 5 240 46 831 6 465 20 458 51 766 81 790 21 214 12 645 36 263 94 821 47 759 97 870 15 350 99 582 57 455 18 823 86 299 4 3 96 508 29 302 0 97 11 143 1 446 3 23 89 543 8 959 2 927 40 389 68 680 78 231 83 668
81 577 41 754 83 825 10 606 88 171 0 832 35 616 19 733 54 693 25 516 48 226 62 794 38 504 47 477 1 836 89 415 36 854 94 64 76 824 74 838 16 286 20 14 70 898 4 627 30 309 87 266 9 288 50 822 34 610 13 29 78 943 65 961 39 762 58 464 66 138 68 610 22 866 77 973 2 822 90 317 14 827 17 995 28 825 49 794 57 736 95 180 24 608 26 6 67 923 5 132 43 128 71 233 69 589 75 592 53 708 73 579 82 148 92 209 52 125 80 843 85 926 32 4 15 464 84 622 56 156 12 151 98 968 59 1000 44 666 18 977 33 325 45 403 61 459 11 39 51 789 46 137 97 194 60 751 63 574 37 623 42 475 7 59 6 893 21 800 79 887 55 587 86 961 72 546 8 143 23 239 64 929 40 122 27 479 99 832 3 828 96 47 29 636 93 986 91 607 31 981
48 480 63 265 27 472 81 409 26 90 3 212 46 130 76 444 12 699 39 274 96 689 61 390 71 82 59 71 47 373 32 528 28 370 93 971 41 404 55 573 29 65 68 72 24 488 60 174 13 17 62 335 82 416 5 9 58 548 23 734 90 833 21 189 95 976 14 815 85 557 53 765 40 178 0 863 42 932 67 558 6 262 83 1 51 551 56 663 8 669 36 783 34 868 97 500 19 711 25 372 22 346 66 127 73 520 1 985 4 150 94 276 88 135 15 915 45 151 65 574 7 281 87 253 31 460 64 59 74 757 91 160 18 214 78 354 9 632 89 267 50 208 99 836 86 24 70 480 33 522 44 942 54 62 92 524 52 564 49 921 17 429 11 66 75 656 79 948 69 543 77 838 37 112 16 815 10 366 57 977 20 535 43 404 35 591 2 894 30 51 80 788 72 603 38 895 84 16 98 916
49 48 47 701 81 720 70 250 29 245 10 18 32 734 61 719 75 554 31 428 13 579 99 715 6 109 28 417 5 215 48 40 89 513 35 362 0 233 45 556 94 473 83 69 77 714 95 782 34 275 71 299 19 147 84 500 63 431 72 554 86 7 96 983 1 622 20 40 18 139 43 36 37 712 22 69 90 433 58 735 12 958 25 187 16 540 62 822 21 94 80 925 36 886 93 71 42 652 97 761 52 685 53 527 56 893 54 155 66 445 46 672 98 175 76 696 4 71 74 6 30 445 78 180 14 190 41 951 57 223 82 640 8 802 55 861 2 726 33 667 50 613 65 521 64 444 9 148 27 947 59 421 69 370 51 665 11 680 24 565 15 347 85 391 87 889 17 819 60 902 3 895 91 92 88 919 73 961 39 841 44 779 68 367 38 472 7 840 23 851 67 448 26 133 40 746 79 467 92 537
58 850 47 202 44 472 97 537 51 698 50 499 14 205 12 149 82 101 30 691 17 328 42 911 11 842 19 697 20 280 94 365 60 110 79 365 83 346 43 229 25 755 67 259 49 107 61 155 15 141 48 324 93 824 1 895 6 253 86 473 36 665 46 86 34 664 21 108 5 796 22 171 13 442 62 141 65 485 92 945 27 260 59 173 90 123 84 456 0 981 8 115 35 310 45 921 29 692 99 953 78 676 40 192 73 131 72 434 2 892 76 461 31 239 16 882 66 714 70 487 23 268 33 138 10 96 37 974 85 510 98 670 89 109 71 811 28 690 52 125 55 375 41 598 4 354 9 101 74 501 38 475 24 736 95 48 56 447 77 83 91 338 18 454 80 159 68 962 75 195 88 241 87 304 63 258 96 155 69 399 7 948 26 596 81 972 54 288 64 285 53 190 39 173 57 100 32 169 3 133
64 604 0 7 2 896 60 512 53 316 52 181 65 137 95 822 81 311 58 700 50 832 9 750 63 540 30 66 54 796 35 913 96 561 91 388 40 358 28 614 27 964 22 311 11 724 78 186 7 979 51 191 83 914 87 433 68 219 99 186 76 154 5 686 79 790 18 768 89 355 82 226 80 966 21 482 32 605 94 797 25 382 71 740 43 452 72 734 85 15 42 263 98 42 23 80 77 295 19 335 16 511 70 36 10 895 24 6 36 68 93 885 33 467 62 380 4 670 56 308 45 964 90 52 37 917 1 944 3 658 75 716 38 220 86 161 74 155 69 448 66 371 57 642 97 633 29 411 84 919 20 705 88 391 49 595 34 932 31 684 26 459 55 743 47 265 67 953 15 735 39 920 12 809 14 833 13 314 46 242 6 626 73 579 17 332 48 6 8 574 92 649 59 886 41 237 44 775 61 57
35 375 32 483 0 824 5 138 20 820 31 181 54 654 40 441 13 391 48 528 37 181 67 391 84 864 16 584 49 207 41 392 68 969 23 113 46 775 8 539 65 730 6 22 11 684 24 313 47 413 52 388 18 505 87 260 91 693 44 425 58 609 63 989 56 399 7 263 22 583 36 298 88 907 15 895 19 948 96 554 74 228 39 563 45 602 83 951 28 233 98 725 55 469 77 319 12 152 43 837 17 713 85 510 50 113 26 627 2 847 9 203 92 670 38 689 33 641 64 877 29 578 95 492 82 828 78 490 93 87 27 839 10 486 79 805 97 322 71 236 69 101 99 282 42 953 72 288 90 719 75 382 94 124 21 402 25 864 59 112 60 833 73 400 34 517 70 21 62 514 89 437 30 303 86 477 3 73 4 771 1 571 81 96 51 347 76 577 66 943 61 484 14 114 57 193 53 967 80 671
7 805 68 329 58 13 99 795 78 962 92 459 49 815 39 722 91 708 28 587 69 482 93 999 74 487 9 149 85 981 6 351 22 672 59 161 31 1000 35 874 15 426 45 548 97 227 79 810 5 939 0 68 37 987 89 327 75 797 65 336 19 247 71 932 42 968 10 537 2 793 57 529 41 997 38 968 8 72 12 678 25 205 98 414 32 401 51 985 55 167 16 570 77 222 34 917 24 505 30 506 14 375 17 919 60 910 29 58 33 37 94 165 83 382 70 946 56 726 48 478 40 499 64 919 36 786 66 912 4 799 1 584 3 4 62 682 72 811 96 243 47 132 50 950 95 123 46 788 26 961 61 378 87 461 80 145 23 276 73 780 43 672 86 901 13 407 54 256 67 985 84 583 11 420 52 7 27 776 81 62 90 819 20 53 44 361 63 691 18 427 82 63 21 414 88 43 76 154 53 16
61 586 88 368 90 632 79 647 15 73 92 955 50 261 47 926 70 404 30 224 67 946 43 440 9 952 14 565 91 53 69 392 28 110 18 48 1 230 40 475 76 285 25 557 45 582 82 122 48 554 94 513 65 168 22 894 89 978 55 494 10 712 80 359 99 6 12 210 35 879 31 771 87 821 37 414 96 769 84 440 38 576 8 465 20 245 54 542 13 719 97 743 2 947 41 284 77 585 51 753 32 701 95 789 5 808 64 322 19 420 83 342 21 451 16 51 63 315 93 416 75 53 62 235 3 64 26 892 78 483 7 103 6 959 24 920 29 258 60 26 59 793 72 972 27 574 46 585 49 81 71 809 85 664 73 878 98 671 11 847 36 615 81 94 58 54 42 193 23 367 53 265 4 384 86 368 66 895 68 150 39 865 33 920 34 420 57 488 74 544 52 475 0 939 44 233 17 394 56 416
73 372 41 826 79 177 76 648 0 778 20 220 65 778 97 645 9 343 70 62 57 860 80 959 10 28 4 91 8 380 77 732 27 517 95 311 28 814 58 218 85 643 86 694 63 30 62 684 16 844 61 33 52 212 82 176 51 445 45 886 75 69 18 585 72 847 36 26 55 806 12 582 26 311 14 254 83 716 24 926 40 272 74 668 54 359 37 214 92 867 39 844 22 701 69 128 7 14 98 87 13 754 90 657 50 299 66 511 23 925 44 648 49 79 31 393 2 758 34 782 35 811 25 800 64 468 33 166 56 839 60 319 32 571 89 867 71 314 67 563 94 226 38 440 91 710 21 491 48 163 78 752 3 161 59 205 15 603 1 19 93 86 81 830 88 505 96 729 6 898 99 293 17 356 84 134 87 354 11 220 30 948 29 626 68 929 5 436 42 283 46 236 43 88 53 533 19 373 47 994
81 278 42 167 37 425 51 464 90 887 8 711 41 388 30 322 78 281 75 969 66 347 52 64 82 729 47 607 43 486 50 573 44 340 26 259 36 925 63 971 79 330 28 943 1 642 92 520 9 836 60 78 32 61 83 197 29 22 27 182 70 414 19 472 49 752 85 93 40 597 23 280 22 558 54 29 48 398 24 168 2 112 45 398 38 905 0 523 58 724 71 942 95 53 25 530 64 174 11 967 4 76 12 524 34 473 97 245 74 762 62 115 69 808 20 530 18 799 59 575 56 621 13 856 21 68 89 865 67 291 77 115 5 458 93 782 72 951 99 545 35 14 46 158 31 289 3 382 57 872 98 64 17 969 84 648 76 867 7 820 87 116 10 83 88 167 80 420 16 733 73 346 39 386 15 896 94 128 14 428 55 869 91 60 33 850 6 479 53 426 61 800 65 780 68 491 86 196 96 69
31 622 81 293 53 935 92 679 13 249 6 814 70 150 49 979 7 189 87 280 83 211 38 438 94 441 79 845 67 929 56 431 20 216 1 115 73 69 18 498 52 648 62 848 3 75 34 290 44 735 41 942 40 437 19 106 10 518 16 179 17 998 15 889 89 767 0 287 76 301 78 128 71 755 46 195 30 253 80 336 37 420 88 987 93 569 68 645 77 649 9 887 32 93 36 865 59 760 91 332 26 871 27 350 14 373 66 290 69 564 65 244 96 905 22 801 97 432 5 323 75 102 42 749 21 397 98 558 72 151 60 211 55 652 86 164 11 884 74 31 29 858 58 836 54 938 95 92 82 505 61 540 12 705 64 702 24 872 4 942 45 264 99 24 63 397 48 936 51 667 2 437 35 110 84 246 8 292 47 157 43 55 39 935 33 536 25 478 85 877 90 480 57 712 23 916 50 433 28 320
17 839 13 647 16 697 37 306 45 251 60 255 59 96 94 232 72 493 5 767 9 597 88 147 31 619 33 531 99 882 7 860 91 597 47 223 28 595 19 589 56 588 40 709 42 414 83 329 58 894 95 90 12 410 64 204 48 807 6 686 82 951 53 560 71 113 73 967 55 261 14 958 89 68 50 777 70 609 3 573 68 960 67 404 63 810 87 506 35 647 51 713 76 410 23 349 11 16 39 442 66 760 57 883 86 758 29 70 10 42 90 885 44 999 78 77 38 607 26 373 15 56 54 670 98 418 75 952 18 942 1 411 22 451 61 764 84 623 46 533 30 256 96 415 43 15 4 266 41 265 36 553 93 271 65 351 27 65 92 912 74 255 25 675 62 784 79 966 24 60 8 11 21 430 69 625 49 749 77 915 97 577 85 102 32 655 52 175 34 615 80 587 2 697 0 414 20 271 81 56
61 41 18 704 95 562 99 505 52 277 15 252 81 335 93 803 23 110 27 633 16 620 87 320 76 967 63 687 62 497 5 65 78 187 19 544 82 726 60 447 57 524 13 208 54 676 53 421 67 352 96 798 64 169 24 910 9 334 30 526 48 581 0 6 49 703 97 21 90 434 44 832 12 63 1 232 77 624 38 324 47 18 10 593 66 158 70 450 65 227 4 144 22 773 36 872 34 392 29 490 33 190 35 339 86 193 79 896 14 908 7 21 91 296 55 174 84 108 11 164 85 314 68 14 51 897 25 459 46 755 37 920 43 92 50 735 92 984 94 721 26 32 56 120 28 918 8 182 80 827 6 562 17 136 69 635 39 137 2 823 88 893 72 212 3 683 21 547 45 480 73 406 41 405 98 131 32 25 83 27 59 788 40 914 71 985 58 937 75 190 89 458 31 59 20 862 74 532 42 523
43 189 14 306 95 442 69 604 44 998 50 33 57 584 37 971 47 89 89 708 71 33 24 986 66 576 65 842 21 152 80 744 63 700 92 800 10 258 31 49 35 912 90 970 74 798 18 964 81 734 85 661 45 89 33 367 99 793 97 851 86 423 39 560 46 642 87 921 19 988 68 642 29 797 70 224 55 416 38 458 77 27 30 94 48 944 34 622 40 555 11 393 96 393 0 601 94 98 52 504 54 656 88 693 8 226 64 6 79 421 7 589 23 366 22 308 84 78 42 94 56 147 49 529 93 72 16 858 72 377 13 432 98 808 73 120 76 57 15 975 3 151 60 587 20 170 41 775 75 188 5 181 91 500 25 989 51 331 59 344 9 253 28 172 26 739 32 914 12 345 67 252 27 485 78 410 6 484 58 363 62 393 61 555 1 315 53 422 36 827 83 492 4 577 82 157 2 274 17 705
92 517 88 32 54 561 33 297 45 785 27 706 49 719 50 925 44 357 99 225 62 697 70 234 67 442 71 646 72 279 35 123 86 659 74 191 77 419 80 799 14 397 61 622 83 85 98 482 82 879 96 990 2 956 78 354 66 204 48 746 15 712 17 961 93 957 76 10 79 475 30 57 59 164 23 146 25 502 69 257 68 540 58 889 75 103 34 819 60 364 19 755 12 319 46 399 81 610 53 795 87 450 10 647 56 844 95 417 37 856 3 696 8 137 11 348 5 848 41 602 26 94 13 220 7 988 39 964 64 5 18 510 9 408 91 991 63 264 38 765 28 428 21 397 51 627 16 921 20 809 42 206 47 936 55 751 29 344 65 127 31 667 43 349 6 958 90 895 94 134 97 880 85 572 32 439 73 639 1 804 36 98 52 86 89 36 40 95 4 844 84 78 0 129 57 986 22 500 24 271
27 497 76 173 91 319 11 885 30 656 64 974 46 956 48 528 6 873 60 518 33 462 41 192 55 795 85 432 66 803 97 363 9 750 80 439 62 558 58 645 32 500 10 75 90 31 43 667 20 946 35 767 31 201 94 420 65 453 82 906 52 452 74 132 29 18 96 240 19 825 0 477 26 94 53 28 79 475 36 901 57 916 17 4 28 301 63 407 87 365 56 89 49 86 3 582 54 129 50 226 84 49 59 781 8 971 23 412 42 417 39 620 88 259 47 400 24 50 38 944 86 701 2 945 89 395 69 98 71 575 73 1000 44 543 72 410 34 400 4 790 45 762 67 40 61 436 83 253 92 793 22 126 81 52 15 971 14 418 75 341 98 906 95 364 37 699 25 235 7 210 51 835 21 670 18 278 40 900 1 902 16 826 12 760 5 557 78 379 68 837 70 535 77 725 13 178 93 197 99 871
63 460 3 152 33 806 44 726 42 630 48 604 85 797 69 707 22 62 56 131 72 867 68 284 62 462 49 467 11 22 25 563 31 124 71 573 34 825 73 357 9 464 97 516 96 956 80 175 26 730 86 317 7 302 65 109 81 976 8 658 13 30 74 320 28 357 93 247 77 298 88 162 66 149 94 663 59 374 35 849 70 317 67 99 39 990 15 406 91 864 99 361 52 951 47 626 54 644 37 126 89 423 6 572 40 740 16 856 82 797 78 913 4 502 60 426 45 859 58 880 50 411 75 28 2 216 95 241 46 79 87 390 17 442 41 889 76 262 5 969 0 304 36 244 98 167 19 658 18 902 83 128 10 405 29 324 1 794 61 714 90 560 51 369 14 459 20 888 84 739 30 900 32 249 57 714 12 454 64 390 24 711 79 597 53 59 38 316 55 413 92 222 23 510 43 793 27 450 21 239
14 269 44 845 98 143 31 593 81 591 60 961 70 959 3 94 88 665 59 302 5 74 65 737 0 475 95 986 2 769 11 461 62 713 10 214 34 707 58 863 4 22 51 974 16 902 63 320 36 107 9 389 66 458 43 523 74 997 12 237 15 679 96 160 80 517 79 952 55 174 73 626 86 89 45 823 97 589 37 603 85 687 89 180 40 244 76 690 54 33 8 757 48 541 99 862 20 36 39 408 49 529 30 282 87 58 82 517 41 381 69 661 64 144 83 661 27 907 23 436 32 858 38 493 24 804 21 7 35 250 6 551 33 659 26 965 75 368 13 997 46 341 19 180 71 683 50 498 1 37 53 129 25 678 61 895 18 852 72 240 22 358 93 415 28 461 52 377 90 511 91 280 92 414 94 943 7 133 77 454 68 835 78 206 42 568 84 542 67 101 29 521 47 2 56 340 17 680 57 813
22 714 18 865 27 826 56 309 21 91 92 804 20 758 11 634 12 862 57 164 53 385 38 519 3 339 72 487 26 364 91 31 88 935 95 866 69 479 5 219 16 303 81 622 10 959 0 908 44 75 60 75 54 487 19 417 62 702 90 548 77 418 66 598 37 746 49 990 33 64 25 121 67 504 55 54 24 806 61 386 31 141 71 582 85 824 82 590 59 64 2 692 39 546 96 1000 63 663 45 256 32 500 73 317 15 642 86 527 87 475 36 2 94 911 65 128 74 884 84 516 64 748 29 891 42 892 78 748 41 324 35 145 50 907 43 85 97 728 28 868 58 64 48 859 23 887 4 564 7 133 70 378 99 504 30 746 98 610 14 168 13 380 47 861 40 95 89 208 1 545 75 870 9 643 51 916 80 776 8 74 83 410 46 726 34 192 6 949 52 724 79 411 93 436 76 85 68 88 17 460
51 239 70 18 25 55 28 43 96 312 75 95 31 101 56 7 99 136 1 917 49 697 82 251 36 352 33 837 9 294 64 777 55 720 68 696 18 147 41 62 13 402 3 445 65 957 47 970 52 125 11 541 23 660 42 959 17 470 20 735 27 234 69 644 48 224 90 955 30 152 29 533 46 628 35 189 66 531 45 248 26 252 62 320 2 347 78 550 12 441 98 533 80 549 77 371 40 892 92 127 74 366 73 701 4 817 14 467 39 759 8 381 87 136 83 97 6 177 60 789 54 342 97 361 93 862 81 391 53 576 10 261 95 71 94 93 5 111 71 138 91 587 59 794 72 127 16 953 44 52 37 203 84 745 89 80 34 270 38 628 21 113 15 880 86 553 85 123 19 961 24 194 63 70 0 211 76 772 58 387 32 551 50 960 43 544 22 978 61 38 88 169 7 162 79 202 67 535 57 983
93 949 53 32 26 898 39 792 97 829 4 563 61 432 1 312 37 622 85 362 35 615 24 741 92 42 45 726 59 440 23 870 51 983 60 286 40 54 13 936 17 670 69 129 81 481 88 316 28 48 31 972 14 264 36 391 25 219 32 215 19 229 47 919 0 458 49 854 87 755 30 799 41 771 5 625 34 746 18 392 29 818 70 112 48 83 99 829 80 851 57 919 79 879 16 193 38 661 52 866 50 137 7 559 98 41 84 5 77 708 89 965 71 834 43 259 90 375 20 181 6 94 91 369 21 694 56 153 9 154 46 541 15 370 2 715 76 533 10 752 64 792 58 695 33 611 63 750 22 126 72 142 82 617 83 862 27 378 3 440 74 512 73 370 42 645 11 868 44 714 65 333 68 940 12 775 96 570 55 835 62 888 67 911 78 520 8 522 95 787 86 554 54 122 94 507 66 691 75 936
33 502 71 245 89 76 95 274 58 483 63 406 17 165 12 261 65 744 50 151 92 724 49 279 47 244 62 243 6 477 18 837 11 757 67 963 91 677 29 230 51 324 80 33 87 974 48 496 56 757 93 175 25 451 59 845 31 124 83 892 15 755 30 97 7 195 98 442 26 914 66 907 72 568 24 215 19 19 43 197 54 355 77 565 52 282 14 658 34 613 79 624 9 477 69 972 86 781 96 828 73 147 5 63 16 668 46 769 42 157 35 477 38 392 81 532 23 289 21 326 37 13 55 683 27 61 94 555 4 799 74 868 84 680 85 368 3 333 36 498 57 636 64 828 39 831 0 373 22 8 88 142 76 856 53 350 20 738 70 277 28 534 99 20 40 969 32 540 61 222 97 773 8 993 60 377 2 661 68 381 10 600 41 345 13 881 45 748 78 485 90 457 1 231 44 343 75 616 82 659
54 269 22 157 73 996 12 771 6 367 29 180 89 857 68 37 66 55 74 128 94 703 76 942 70 45 37 807 79 117 59 771 52 830 43 244 86 543 4 609 49 1 2 893 30 365 53 826 84 509 82 675 3 568 26 385 99 638 95 535 97 583 80 130 0 942 85 83 58 368 39 65 83 512 14 548 92 139 41 901 47 439 88 842 72 208 40 153 64 717 35 649 32 473 17 71 42 641 15 175 77 457 7 25 90 840 65 650 81 212 61 325 55 611 69 525 75 112 5 564 38 249 98 311 33 297 78 616 60 923 67 233 87 219 48 688 91 77 18 466 1 88 19 889 25 317 24 569 27 857 9 938 44 148 28 333 8 929 93 460 57 353 10 580 45 342 13 700 36 29 34 879 31 320 56 255 46 273 23 94 11 148 63 673 16 963 50 701 96 442 20 273 51 792 71 674 21 889 62 309
77 11 25 586 5 93 1 965 76 587 85 128 36 207 23 671 48 59 78 873 49 843 73 350 6 835 88 927 3 135 70 87 17 92 44 215 56 327 62 523 43 993 69 625 75 29 82 674 53 569 86 596 20 53 29 458 63 784 90 587 81 31 22 347 55 845 74 248 19 14 50 886 84 951 94 291 52 61 42 762 45 328 16 816 40 153 12 122 65 148 95 106 87 770 99 510 57 426 83 735 66 275 79 509 28 753 97 610 10 257 54 4 15 662 26 711 64 760 67 869 59 41 92 759 31 456 34 71 32 32 39 280 8 758 61 814 38 819 58 935 89 39 41 967 98 943 46 965 91 384 24 595 14 174 27 92 13 794 51 85 35 427 60 804 37 385 96 697 80 155 93 110 71 435 11 274 72 767 9 348 2 885 7 744 30 854 21 50 47 176 18 381 68 967 33 46 0 939 4 475
1 205 7 144 94 962 18 827 36 755 92 629 87 660 5 36 89 998 95 358 55 675 43 519 49 442 32 896 37 53 75 587 90 829 53 680 58 887 62 377 48 455 85 645 80 776 47 790 44 275 2 985 51 131 56 496 96 863 4 861 65 431 82 695 35 551 68 553 98 97 8 826 59 649 24 53 79 377 27 955 61 849 76 350 38 314 66 744 60 428 9 536 21 202 14 79 54 721 77 116 88 937 74 629 17 963 29 751 71 743 97 99 67 316 11 848 41 54 13 981 42 996 93 843 83 439 15 912 30 319 25 702 12 168 0 224 72 484 64 7 45 819 22 947 40 601 31 64 28 49 34 134 39 372 6 504 81 205 70 970 16 133 69 287 86 326 84 737 63 807 52 374 78 44 50 931 23 157 3 849 19 852 10 560 99 337 46 402 57 390 26 993 33 847 73 923 91 340 20 664
14 177 38 640 46 613 42 568 66 612 86 262 21 63 74 843 52 407 40 972 10 226 93 678 98 347 97 117 56 345 68 811 16 838 77 358 37 324 22 122 91 650 99 322 72 705 54 436 44 506 25 304 45 578 6 151 15 861 53 293 60 311 80 511 24 963 41 244 64 188 76 855 63 292 23 279 85 621 8 35 55 352 92 744 83 837 47 793 73 521 19 376 50 406 67 820 36 581 4 531 9 435 5 237 28 591 29 55 89 162 61 942 59 869 90 15 0 925 35 692 30 28 43 712 88 279 33 905 49 855 75 391 94 364 11 330 69 71 70 332 71 833 2 532 39 412 62 184 79 226 18 86 7 594 31 446 17 442 96 771 84 855 58 337 34 421 13 878 20 64 78 522 48 354 65 690 3 539 12 900 87 556 26 45 95 199 51 47 81 360 57 897 1 224 32 412 27 240 82 607
13 151 4 787 20 486 31 208 54 822 22 247 85 44 38 49 19 921 36 771 61 384 43 730 8 480 91 388 98 62 83 43 17 665 34 618 76 861 15 459 24 594 28 963 66 379 30 623 92 780 14 222 48 580 55 196 96 635 33 529 95 38 49 825 37 898 50 336 82 40 64 595 69 203 58 739 40 480 72 958 68 580 39 42 63 252 10 437 62 341 27 39 9 57 1 335 23 966 12 400 45 751 90 590 5 542 86 416 51 694 67 773 41 478 11 146 46 449 6 917 75 748 73 745 21 472 56 572 2 371 3 414 88 467 59 643 80 663 97 894 60 506 18 994 65 686 16 135 84 307 94 498 25 234 99 1000 81 347 77 630 87 579 93 810 32 861 57 407 47 530 71 687 35 944 70 403 0 297 26 694 7 866 53 17 74 821 78 799 89 323 29 868 42 893 79 729 44 188 52 490
71 29 60 430 25 646 89 703 46 91 80 847 78 343 50 19 43 538 33 665 96 608 73 492 5 925 91 164 62 602 32 33 74 339 52 900 70 902 39 509 34 448 28 942 75 371 57 140 1 589 27 409 16 650 23 405 51 422 55 950 21 446 0 364 88 777 7 749 49 568 65 115 95 447 77 717 41 886 30 76 72 450 15 968 20 771 2 390 67 358 6 89 64 362 48 817 8 940 22 147 3 644 87 855 47 617 68 639 81 849 10 258 38 542 54 633 19 315 29 668 86 481 63 40 18 598 13 943 66 368 12 544 94 715 37 137 97 645 59 726 9 508 26 275 92 261 56 63 90 354 61 774 84 427 44 357 14 138 24 35 85 250 79 583 82 606 98 726 35 975 4 388 69 47 17 966 11 717 99 532 31 512 58 196 83 9 45 995 40 78 42 901 36 998 93 35 53 244 76 717
75 811 41 189 78 523 87 890 74 384 25 643 15 471 47 498 18 712 68 157 17 292 88 386 8 560 44 22 39 895 30 125 35 830 31 666 61 665 93 813 73 5 83 582 97 838 69 136 33 188 24 396 34 988 62 170 19 758 99 714 60 55 7 939 16 540 46 934 10 409 13 645 76 478 14 568 77 239 53 149 84 146 20 796 4 662 28 643 6 883 92 122 98 220 55 991 3 394 54 788 0 612 12 802 45 962 64 99 79 721 94 702 51 709 85 951 42 947 2 723 58 844 32 433 57 480 23 120 26 636 82 806 71 761 52 242 80 268 49 826 9 453 70 315 67 931 48 70 91 492 43 442 95 550 65 121 72 17 86 570 90 351 96 342 29 419 66 226 21 145 22 775 27 509 89 281 38 672 81 206 11 680 50 484 59 894 1 716 5 658 40 542 36 335 37 320 56 624 63 995
1 982 65 573 4 895 14 288 89 632 5 304 58 896 57 650 64 374 69 229 77 362 99 89 62 841 27 589 95 530 48 801 21 238 75 390 74 797 83 86 37 689 93 791 51 518 6 713 12 365 28 102 35 34 46 659 53 489 73 481 82 841 44 44 0 199 38 797 2 79 31 880 60 454 91 534 55 680 18 752 61 247 9 867 92 323 85 57 22 244 15 141 76 749 54 114 94 356 56 468 84 358 67 991 71 668 80 750 19 465 88 741 81 224 47 845 78 484 13 58 3 126 63 916 40 408 45 914 11 547 36 302 17 170 79 568 33 815 90 290 29 808 87 511 24 60 66 791 32 95 23 348 16 436 70 960 59 209 20 451 25 608 26 517 96 900 30 266 52 285 50 886 42 757 72 365 49 960 98 44 10 804 86 63 97 618 39 61 34 921 7 49 8 47 68 427 43 396 41 83
32 345 50 123 96 338 60 724 18 825 3 829 75 339 14 376 5 325 68 180 17 553 59 37 41 309 44 564 7 187 4 841 43 544 63 443 80 167 6 588 97 396 25 430 13 294 90 638 55 450 62 961 83 728 93 997 84 543 19 90 0 977 64 700 33 406 89 306 82 724 39 939 69 243 30 33 85 371 40 287 95 435 54 813 35 881 81 79 21 624 45 223 26 934 46 770 78 137 34 130 98 562 48 376 27 693 52 240 1 997 92 683 31 368 87 931 57 458 2 457 91 766 86 797 99 796 24 737 66 748 71 701 10 569 22 632 65 638 73 327 29 539 77 359 61 307 36 646 58 317 8 395 79 452 47 456 42 67 37 872 56 428 88 846 11 746 94 162 16 858 23 495 53 926 38 634 74 785 9 24 67 802 70 906 76 448 49 42 28 402 51 149 15 277 72 391 20 637 12 110
85 637 66 810 18 47 40 363 6 943 3 907 90 42 75 141 8 686 10 60 4 156 12 31 38 293 32 460 39 259 41 673 47 461 42 253 96 869 97 344 26 81 34 115 68 13 9 915 72 531 14 75 24 583 17 229 31 71 35 229 37 973 57 986 45 757 1 192 44 386 69 423 83 428 56 57 11 427 95 771 84 122 49 367 23 110 60 164 28 880 43 455 61 682 77 31 71 538 63 391 74 846 98 728 0 988 51 792 48 894 70 586 16 288 22 541 91 31 33 459 93 397 21 810 55 196 46 263 80 305 2 891 62 497 29 848 5 590 20 995 94 861 59 791 54 147 27 606 15 748 30 649 82 225 86 755 99 858 73 641 88 606 78 185 92 428 64 342 52 695 25 404 58 449 19 305 79 221 76 12 7 342 13 413 53 378 87 299 89 982 36 290 50 670 67 497 81 776 65 912
84 834 42 102 16 914 81 61 95 509 35 19 24 92 3 380 98 252 86 589 27 903 5 362 8 676 32 639 19 245 12 966 50 860 93 426 82 82 83 452 17 86 49 972 53 879 91 973 72 676 55 979 64 479 29 791 80 631 6 724 65 515 56 453 52 666 97 341 21 144 1 875 31 789 90 106 89 664 22 216 79 406 77 120 40 22 71 511 34 969 51 100 18 347 33 524 28 464 92 583 62 805 54 24 99 630 10 1 78 439 39 729 38 46 85 118 68 204 59 946 94 761 7 841 15 21 75 762 4 155 20 492 47 642 48 939 74 191 66 33 43 861 69 225 57 481 13 656 25 106 36 284 14 865 44 382 58 818 88 364 60 864 63 174 67 239 41 369 37 122 45 815 0 482 73 748 70 379 26 265 76 576 96 718 9 143 2 652 11 691 46 867 30 970 23 856 61 869 87 201
76 870 88 931 64 263 8 755 25 90 99 314 74 199 17 765 65 791 84 816 57 488 33 819 97 30 12 732 83 731 90 82 20 581 52 393 94 164 93 635 7 273 54 223 63 991 78 768 11 534 55 314 80 761 15 724 67 289 2 676 91 587 62 747 21 622 87 540 19 729 71 514 46 269 26 866 16 985 31 581 37 464 18 109 4 695 27 476 14 703 6 251 72 566 56 73 30 452 3 485 5 120 42 504 47 555 66 93 35 70 79 907 77 193 85 748 44 899 22 73 49 526 39 740 59 322 96 955 50 364 82 687 41 793 34 19 48 775 32 563 89 661 40 809 81 767 9 842 38 997 28 83 53 968 68 330 98 882 51 671 0 499 1 29 73 459 69 945 13 269 43 286 36 848 60 716 70 453 58 433 29 125 10 151 86 747 45 53 75 86 23 605 95 900 61 458 24 649 92 456
40 410 67 905 99 550 32 636 23 168 60 820 84 683 62 812 21 739 31 170 65 149 95 323 34 101 69 607 15 673 1 248 37 211 73 382 96 145 27 71 6 13 3 612 77 738 38 656 7 558 91 683 72 161 87 783 71 481 82 551 36 94 5 807 41 211 92 512 16 273 35 35 52 536 8 301 26 944 10 803 0 438 28 681 44 178 22 79 53 110 61 677 80 534 46 331 97 345 19 594 94 581 83 999 74 158 14 401 78 815 64 690 11 145 90 921 66 753 57 426 85 432 98 163 29 891 89 843 68 495 25 702 42 120 39 546 59 843 55 34 2 727 49 828 17 924 75 907 70 918 81 504 58 699 88 676 50 966 48 461 54 867 18 605 45 305 76 449 56 924 12 323 13 952 86 536 51 26 24 435 9 321 79 389 63 140 33 98 4 550 30 32 20 928 43 164 47 649 93 492
33 564 35 743 4 651 31 124 64 800 47 547 12 972 55 737 21 247 1 552 27 660 10 842 34 813 26 204 54 832 50 625 25 74 41 624 32 41 67 6 62 899 80 917 90 798 19 434 11 58 22 656 77 937 57 210 79 4 92 760 61 111 53 182 87 320 71 136 23 273 82 341 83 744 38 405 86 784 68 839 28 152 17 861 5 909 81 191 9 723 93 866 96 598 14 994 84 564 65 66 70 941 91 208 7 722 6 836 56 306 3 446 44 957 40 921 73 433 20 270 13 477 89 949 58 342 78 652 94 803 74 537 63 453 37 77 66 846 48 982 46 182 43 14 15 207 45 119 59 829 2 630 24 257 99 427 8 808 0 217 85 391 76 566 42 185 60 946 30 426 95 684 72 115 39 117 36 658 18 993 52 738 16 206 98 841 29 744 97 675 88 353 49 55 75 389 69 315 51 575
55 392 93 753 42 67 69 281 61 858 5 490 88 912 50 117 30 219 89 132 39 513 85 578 53 167 20 257 72 761 48 953 36 94 45 864 32 629 92 714 18 900 74 284 95 216 57 648 16 779 25 244 10 585 27 18 24 43 84 218 11 254 60 783 71 185 65 963 81 698 91 677 21 837 62 138 94 209 6 590 33 365 76 809 79 877 23 208 86 967 44 325 43 857 59 624 4 364 52 244 73 482 15 514 80 152 98 38 0 134 31 871 67 710 12 805 96 492 58 763 2 401 51 979 56 467 47 753 9 717 7 734 1 703 90 846 66 851 77 971 82 198 87 415 64 731 34 84 22 672 37 648 17 668 63 47 14 813 70 250 35 759 38 181 46 160 40 72 28 450 3 154 97 497 49 815 41 136 78 624 68 297 83 663 19 701 26 51 54 358 13 98 75 295 8 289 99 870 29 919
94 73 20 696 15 329 55 619 16 913 1 899 25 775 21 70 48 17 63 243 35 88 18 277 66 659 87 782 61 122 52 698 58 173 77 774 90 477 4 180 28 363 36 824 8 587 79 811 89 436 82 735 65 299 9 676 68 789 24 718 78 660 59 677 72 434 31 863 96 799 54 55 7 771 19 818 6 613 80 909 30 267 67 572 45 551 13 757 93 147 29 659 23 805 56 225 76 669 64 92 33 734 46 114 38 869 12 442 32 6 85 307 11 162 37 92 40 901 51 693 99 850 73 977 41 852 10 348 81 795 60 322 17 467 84 77 5 182 22 4 57 486 70 682 69 301 14 904 42 854 39 772 71 549 27 145 47 75 62 940 88 943 86 66 91 335 98 502 74 153 0 321 97 406 49 82 75 770 34 708 50 882 53 80 26 810 43 678 3 267 92 503 2 551 83 566 44 939 95 779
35 340 21 629 93 599 78 561 60 844 14 226 46 761 90 655 59 548 89 51 1 322 58 149 42 655 2 754 67 454 86 322 20 43 11 18 79 624 82 493 44 568 10 740 57 268 43 585 26 185 88 802 34 267 33 427 97 595 62 247 76 201 70 163 64 762 74 778 17 978 30 853 51 587 48 333 32 99 87 931 52 180 13 614 95 238 18 553 45 128 40 553 23 589 83 20 75 214 37 279 8 759 31 911 80 489 69 120 22 832 73 796 77 611 3 321 38 42 12 580 98 658 47 569 36 906 27 931 6 652 15 190 16 629 49 43 41 807 9 247 84 850 7 403 5 577 25 149 24 881 4 619 56 726 71 659 81 400 96 647 19 976 50 631 72 599 99 678 39 49 66 276 91 233 28 630 61 444 0 813 68 611 65 997 85 697 53 48 55 25 63 614 29 95 92 445 54 388 94 990
90 955 35 866 23 136 74 563 57 119 70 60 6 257 98 48 16 534 52 940 29 309 19 311 76 28 41 12 25 604 31 52 44 195 45 596 34 205 83 937 21 440 78 925 59 259 7 323 4 507 54 16 37 260 24 912 50 429 67 748 30 377 62 508 32 684 65 355 39 833 80 199 12 98 46 224 9 353 51 244 20 348 0 168 94 222 89 344 73 910 55 2 60 867 22 933 93 92 95 475 86 558 42 987 69 283 1 346 68 508 99 594 17 13 48 677 26 133 92 198 10 804 63 982 18 690 79 207 84 198 15 62 58 139 97 619 88 438 96 245 43 749 36 43 8 83 53 715 72 329 64 239 87 242 75 973 61 335 14 766 40 367 28 815 56 953 91 823 85 121 49 290 3 652 66 725 77 491 5 371 2 881 13 530 38 94 47 888 82 963 33 795 71 36 11 167 27 104 81 724
91 463 16 549 45 338 89 816 1 144 53 368 46 904 24 838 26 468 51 642 15 773 78 323 33 777 68 378 93 714 2 329 56 782 31 9 94 287 18 737 49 536 13 573 22 100 65 938 32 408 85 101 47 822 5 221 75 538 40 810 28 374 44 100 10 1 37 966 41 315 19 999 88 94 3 557 61 591 52 59 54 704 12 860 77 631 36 672 83 629 67 210 70 644 8 341 7 886 57 761 80 399 86 513 20 304 39 217 63 706 60 985 55 775 69 906 64 233 72 209 17 333 21 763 92 703 42 617 71 960 97 532 50 988 43 406 87 50 76 284 35 460 99 161 48 314 4 568 90 899 34 320 82 440 30 433 66 597 73 239 62 973 0 929 58 706 81 187 29 160 6 689 27 190 25 491 38 485 96 610 84 359 95 883 74 265 98 766 23 215 14 630 59 185 9 666 11 986 79 551
87 727 64 883 0 657 3 844 70 350 55 673 65 564 7 896 63 645 26 276 96 743 88 459 84 247 76 642 4 3 51 985 79 172 6 803 33 189 47 228 50 792 37 985 23 844 10 486 66 289 85 167 60 500 68 95 89 822 83 60 29 855 78 950 59 154 41 884 38 659 54 656 28 792 98 884 22 463 53 3 21 81 27 440 36 79 5 190 62 689 9 562 44 655 81 239 91 311 86 257 13 867 34 432 39 203 49 276 57 925 80 599 2 218 42 521 71 144 56 592 32 932 75 159 52 9 1 713 18 391 92 188 45 118 20 762 77 172 48 860 69 687 67 558 16 391 99 967 15 208 12 707 94 301 40 45 90 152 19 450 73 630 24 200 35 980 74 347 25 833 14 510 30 181 93 745 72 263 82 498 17 352 61 309 8 663 95 646 97 948 11 578 46 265 58 167 31 542 43 836
49 646 46 501 72 24 14 413 52 740 76 758 34 896 18 470 99 856 29 118 43 812 57 270 62 180 23 692 73 332 78 810 79 656 25 956 63 584 56 385 55 948 87 36 70 704 88 531 41 892 20 118 86 178 8 550 89 412 98 9 15 334 37 564 36 987 28 204 51 606 74 52 26 748 33 120 77 249 84 155 3 886 6 537 10 135 81 191 90 222 32 81 83 150 38 288 71 507 65 657 19 906 60 171 82 119 35 573 17 756 85 84 47 205 48 58 31 937 45 552 54 685 95 998 44 907 1 613 4 541 92 364 0 350 67 518 13 842 69 483 68 24 61 686 75 468 80 131 12 411 97 856 50 639 66 651 22 151 59 17 5 933 64 281 40 184 21 419 2 441 7 167 91 967 93 758 16 111 58 518 30 788 24 397 39 216 53 90 94 617 11 803 42 57 96 682 27 898 9 936
3 482 16 978 14 449 0 19 75 604 86 463 58 702 28 22 35 108 74 110 46 987 93 705 94 452 42 881 13 949 6 900 80 49 48 879 17 174 11 156 19 183 73 287 25 856 67 241 36 848 77 665 49 364 5 978 70 659 2 937 64 601 69 389 23 97 7 888 24 744 44 111 26 755 10 65 41 483 71 84 81 600 29 941 53 918 9 516 34 219 96 724 32 869 27 554 62 688 57 273 45 205 61 282 38 239 40 56 72 32 12 703 47 521 92 574 20 904 50 142 78 856 56 285 98 804 83 506 90 427 18 787 95 288 66 989 97 854 8 62 68 830 60 775 31 696 54 486 43 515 85 678 15 366 51 447 65 693 79 819 89 717 52 353 76 168 91 621 22 5 33 950 37 424 55 476 84 376 30 535 63 344 4 411 87 346 88 955 59 425 39 699 82 563 21 661 1 838 99 121
87 335 75 473 86 740 30 259 81 343 2 107 60 463 43 428 84 385 56 405 13 952 40 521 37 530 94 683 12 995 45 887 8 451 39 123 71 596 22 483 15 105 65 294 99 649 9 342 97 806 98 646 53 779 32 459 95 174 82 492 21 150 54 479 90 84 33 615 28 56 78 99 6 18 23 514 18 110 66 520 24 175 93 570 25 730 61 689 92 499 57 234 38 953 50 166 29 79 19 894 3 809 5 994 7 135 85 145 55 623 17 442 41 825 89 739 88 206 49 367 11 775 20 874 62 892 68 603 80 559 14 67 0 294 48 981 74 517 52 629 59 636 51 784 83 326 36 867 35 895 77 446 69 517 73 420 58 63 26 588 67 123 76 585 31 825 79 283 4 7 16 82 10 86 91 451 64 165 70 93 63 847 1 635 27 187 72 572 44 723 96 193 47 190 42 145 34 891 46 2
54 779 97 969 35 677 19 479 74 409 96 939 61 228 59 653 69 100 40 964 86 945 33 287 62 701 39 256 18 299 55 82 76 116 22 382 84 161 50 469 65 480 44 768 7 96 57 234 23 741 14 46 72 201 49 982 43 132 81 294 6 122 27 25 29 528 28 866 4 44 38 401 1 620 67 231 99 12 98 282 80 579 41 437 91 107 83 890 3 231 94 335 0 144 77 804 68 875 92 345 58 294 88 316 9 700 82 393 51 440 89 505 70 26 5 92 95 368 75 612 8 52 87 278 30 559 52 532 60 425 10 493 2 310 26 667 25 435 47 330 13 803 48 296 56 726 15 805 71 552 73 642 79 503 21 652 24 774 85 437 45 71 20 695 34 855 93 148 46 583 16 523 66 792 17 588 64 29 37 346 42 653 36 449 32 636 90 291 78 902 31 951 12 370 11 787 53 951 63 903
81 90 59 384 86 678 46 564 68 298 72 870 91 517 50 361 21 256 44 312 57 744 8 105 90 53 4 148 40 816 92 546 64 931 35 931 93 926 87 94 75 115 1 827 73 507 36 560 69 407 29 876 13 180 28 848 15 502 6 187 48 243 94 235 14 949 95 838 78 472 19 978 63 123 61 733 67 894 7 492 47 517 84 817 82 610 37 931 74 464 79 100 41 791 88 857 53 510 31 828 0 869 96 956 26 399 34 477 23 464 70 109 22 624 99 394 32 956 54 809 71 945 10 848 80 901 2 306 12 937 76 311 45 445 77 845 24 108 25 206 16 135 9 120 62 700 58 58 60 777 33 288 52 341 11 258 39 134 18 604 42 98 65 794 3 513 55 50 85 14 56 787 49 414 66 684 27 797 38 371 97 570 98 319 30 657 20 782 43 867 17 240 5 208 89 136 83 993 51 954
54 626 87 829 66 660 77 536 93 152 29 160 94 919 78 755 15 984 96 916 59 530 28 81 42 941 33 922 86 606 84 107 60 419 49 888 50 178 6 34 68 673 62 98 70 258 11 565 10 15 37 432 8 439 61 33 17 831 56 460 18 489 83 797 20 96 27 254 98 688 89 480 43 821 75 726 3 275 23 226 79 964 2 109 48 935 22 484 57 874 55 256 34 361 41 516 0 251 97 809 13 775 16 89 51 88 47 876 72 657 64 232 82 521 76 756 85 725 73 473 63 170 12 824 80 296 74 409 67 371 44 877 25 464 36 172 69 22 31 280 9 334 19 606 65 21 40 656 71 241 53 119 35 548 88 982 26 389 90 73 52 162 4 355 95 339 5 991 46 349 45 804 1 314 99 988 7 939 91 908 21 499 14 324 32 813 58 190 81 490 24 651 38 374 39 133 92 720 30 16
79 673 12 59 98 870 87 430 35 800 78 610 5 412 15 383 16 745 47 738 22 607 2 901 55 715 82 264 65 304 53 399 14 830 42 391 37 809 24 252 57 80 50 973 56 603 11 615 38 316 52 805 84 644 67 879 40 62 13 396 26 124 51 505 44 513 1 698 95 422 69 300 76 9 61 120 36 43 92 697 45 428 94 608 23 705 80 973 28 50 81 661 77 907 86 621 63 686 25 656 72 179 96 549 4 853 17 651 30 771 91 669 99 324 46 22 68 960 60 944 71 6 83 885 97 263 32 738 3 18 74 866 48 834 88 301 10 235 85 700 0 171 6 264 7 721 54 587 29 353 93 925 39 68 18 118 34 480 8 509 89 897 9 627 21 427 75 659 59 894 70 339 58 989 49 945 27 319 73 280 66 236 19 515 62 819 41 771 20 135 31 494 43 80 33 902 64 886 90 244
39 18 35 275 91 80 96 32 62 203 14 631 28 74 1 104 19 29 43 895 31 403 65 931 50 675 25 701 58 565 45 185 78 350 26 223 83 445 71 737 60 514 12 612 90 4 73 371 99 552 44 819 9 886 46 571 5 487 97 291 63 567 84 526 2 804 20 329 95 949 15 885 42 72 6 41 18 873 3 43 16 968 27 924 49 39 10 68 17 488 34 561 94 37 57 388 21 177 56 955 13 393 59 209 51 330 85 72 33 314 8 446 64 122 77 642 86 937 30 20 98 227 75 899 81 624 76 471 53 626 40 121 68 40 38 739 24 395 72 964 32 817 80 754 11 938 92 360 37 202 36 115 55 268 70 316 4 448 52 671 82 660 0 509 74 459 67 643 54 105 48 119 89 60 93 5 7 876 87 658 47 243 69 62 29 720 61 997 88 574 41 691 79 978 22 369 66 291 23 351
96 216 23 236 45 662 2 432 67 950 1 249 40 782 15 572 97 475 52 377 72 713 59 688 6 554 24 552 86 584 82 500 53 477 34 614 60 118 61 695 20 75 62 616 54 754 30 323 99 98 63 34 31 987 0 229 38 984 80 636 39 587 74 955 73 587 92 342 9 916 87 706 28 505 32 457 26 911 88 402 71 345 48 428 64 884 76 208 43 864 4 840 36 180 51 809 14 336 35 656 11 490 17 142 18 163 49 464 7 192 22 33 29 653 81 617 57 477 95 313 47 583 37 893 58 196 55 157 12 392 25 62 68 872 65 995 77 470 46 190 75 347 78 908 70 290 44 26 42 454 16 390 85 18 33 464 19 435 89 125 66 272 91 450 5 518 83 183 50 471 84 838 8 34 94 130 13 925 98 123 21 15 90 301 69 620 41 682 93 169 79 184 3 971 56 998 27 557 10 880
15 194 27 306 54 84 75 467 1 539 82 526 97 146 46 324 88 955 40 190 96 600 17 588 74 127 87 887 26 197 44 766 91 844 20 493 42 923 61 812 3 775 67 870 52 6 93 931 45 755 83 605 73 624 4 672 85 960 70 277 92 951 12 413 63 616 53 682 23 87 13 572 55 742 68 517 41 20 98 631 36 96 25 996 31 384 62 138 14 691 30 931 0 507 24 62 80 45 66 819 71 225 57 274 9 37 48 37 18 229 33 16 32 926 51 316 29 979 56 241 8 451 72 876 69 754 79 662 58 373 77 506 78 712 37 452 11 432 60 762 76 416 2 931 38 572 10 823 64 367 84 363 16 966 90 595 65 93 99 796 43 846 6 67 81 606 50 368 35 700 39 725 47 944 34 199 7 532 94 833 5 615 22 359 89 608 19 841 95 787 49 622 21 85 86 839 59 723 28 150
28 781 31 649 7 379 73 707 1 395 54 819 21 705 53 380 50 110 99 658 96 710 65 595 78 604 83 240 5 575 95 107 43 888 60 369 69 979 29 389 49 375 93 465 23 119 22 463 11 956 76 775 20 885 30 770 64 43 34 290 62 228 91 790 48 154 98 615 52 400 90 756 61 835 97 732 75 450 46 639 67 950 80 516 58 138 86 616 89 699 14 536 68 288 0 301 33 550 51 398 41 699 84 966 27 643 92 544 16 617 10 731 55 473 59 859 18 820 74 797 13 899 44 730 45 742 15 648 88 497 71 959 56 939 25 321 85 189 94 862 47 733 70 658 6 393 39 646 2 637 66 23 9 110 82 197 26 549 38 124 77 600 37 895 19 179 24 717 40 349 32 930 63 503 17 993 36 660 35 448 3 733 87 412 81 474 42 402 12 766 4 464 79 695 72 638 57 489 8 871
61 903 42 397 63 935 9 24 2 733 34 676 82 628 5 147 83 842 56 276 88 361 7 563 55 939 49 96 38 263 97 439 80 977 59 515 33 78 52 692 24 465 37 899 22 531 60 547 40 28 14 254 16 768 30 802 90 945 89 447 44 653 92 506 62 541 91 181 0 180 75 493 15 765 45 241 6 322 3 505 76 738 51 585 53 41 19 614 46 52 95 654 18 715 31 432 93 130 86 70 65 250 99 760 26 828 17 975 39 434 77 869 29 60 12 73 84 695 13 355 35 145 74 295 58 955 71 654 50 747 64 346 67 576 20 845 94 453 57 337 41 171 79 549 47 19 27 888 10 697 11 33 81 941 4 380 8 660 54 435 25 76 32 113 36 710 87 18 96 682 69 888 21 911 73 536 78 870 1 737 85 657 23 942 98 724 70 344 28 775 66 806 68 715 72 375 48 22 43 180
9 184 78 456 16 564 96 219 75 617 79 469 58 917 64 160 88 299 68 647 38 357 61 981 45 844 44 335 42 535 66 180 63 621 99 163 17 516 24 285 89 831 50 784 11 648 85 566 72 719 5 769 47 182 62 135 82 708 69 794 76 59 80 791 20 852 70 979 30 40 59 822 43 711 56 420 65 881 84 191 28 603 94 434 53 138 48 777 55 254 7 347 8 498 18 932 27 146 87 371 37 423 34 795 29 643 32 572 40 577 19 57 49 988 2 259 0 907 60 260 57 16 77 637 1 339 22 657 26 116 86 830 6 219 4 826 91 881 13 937 83 864 23 59 39 199 67 681 90 752 25 805 21 981 95 530 81 689 97 420 33 350 3 269 35 908 41 724 93 837 36 471 31 631 14 707 15 929 73 741 74 386 51 82 92 915 46 85 12 138 10 574 71 28 98 668 54 673 52 333
53 996 63 224 92 223 2 279 38 325 95 713 37 386 98 907 29 854 19 121 77 784 26 706 7 339 28 636 71 117 82 356 42 562 43 814 14 168 83 606 81 840 55 472 18 56 9 821 39 538 15 935 70 788 51 146 85 600 36 121 3 31 46 49 59 531 6 700 74 642 23 999 4 648 33 949 11 396 47 983 78 460 22 770 66 509 88 929 27 55 86 517 89 504 94 785 72 781 56 941 93 830 84 687 34 679 99 314 5 783 90 584 40 321 79 397 13 260 67 633 54 84 96 850 8 264 45 891 44 515 64 467 48 525 68 607 16 555 12 578 69 954 75 622 91 540 21 514 20 218 1 6 80 876 97 626 41 296 76 965 10 531 25 824 58 374 50 995 31 761 65 958 32 373 17 216 24 723 57 700 73 151 52 791 30 844 0 634 60 856 61 254 49 960 62 775 87 819 35 355
70 972 64 403 18 513 89 148 56 81 76 565 80 372 99 467 33 456 74 642 12 705 5 76 20 519 32 315 29 244 46 421 36 961 83 617 73 318 87 953 26 172 77 56 10 633 65 272 91 292 45 253 52 972 67 799 63 509 38 165 97 449 34 727 2 102 79 468 14 188 68 757 85 736 44 807 55 199 35 422 53 157 58 414 82 808 6 476 3 558 78 97 71 908 41 913 27 997 30 862 48 988 24 782 15 281 84 668 22 750 66 777 4 8 86 264 62 743 16 258 0 335 21 201 37 900 75 640 98 108 11 98 94 199 28 252 1 420 95 3 59 950 72 753 13 185 7 532 50 400 23 767 40 339 90 376 92 721 31 611 9 832 93 554 43 61 81 132 39 694 60 830 42 681 8 301 17 980 57 510 49 445 25 754 69 249 96 111 47 925 19 921 61 540 88 120 51 935 54 38
78 330 29 583 16 407 1 642 67 575 64 880 70 653 6 929 95 619 17 82 94 312 63 343 27 997 97 584 96 508 25 503 8 38 86 153 26 759 66 248 43 84 12 884 36 554 74 92 55 599 50 547 7 771 33 325 24 465 5 451 81 127 56 951 90 342 79 318 31 324 62 492 76 266 18 5 47 732 53 584 59 522 60 133 99 605 15 810 35 930 83 932 20 526 68 723 91 326 73 960 49 580 82 878 77 572 52 877 42 507 69 76 71 903 75 841 48 344 92 594 65 55 22 510 32 595 89 50 46 403 98 635 45 426 58 699 44 928 54 951 87 688 85 942 19 603 61 483 13 604 10 662 72 386 30 835 2 438 23 667 41 513 88 465 39 148 37 435 3 505 14 861 21 467 0 573 93 738 11 917 28 769 51 820 40 457 38 53 9 511 57 604 34 69 4 180 80 581 84 140
41 340 77 323 14 613 63 431 25 442 19 882 74 57 23 89 12 577 72 448 67 424 56 971 73 580 82 270 44 891 45 739 57 541 70 33 52 446 18 724 79 551 36 627 22 730 94 541 37 429 42 189 28 8 35 216 91 401 30 891 0 40 43 777 76 809 40 220 50 999 13 249 20 292 71 956 32 103 2 238 58 571 6 551 54 96 93 137 84 994 80 196 3 820 98 219 49 437 85 676 10 9 55 244 46 247 48 167 69 951 96 114 7 126 17 753 88 641 51 427 75 635 4 501 16 104 38 936 60 389 31 278 78 963 92 566 5 13 83 54 97 227 39 329 33 764 64 525 21 563 24 214 9 48 87 488 68 564 66 518 99 325 1 331 62 694 11 115 90 465 8 676 95 116 81 272 89 952 15 814 29 678 47 233 59 342 61 790 86 793 53 580 65 955 26 654 34 604 27 218
56 840 48 828 35 361 74 238 21 136 94 774 20 324 49 833 63 705 7 932 17 79 51 376 98 922 99 505 39 899 4 827 95 871 31 383 84 276 6 178 86 975 8 351 73 76 62 373 67 126 46 906 58 647 0 368 54 311 10 759 23 638 66 442 36 609 15 162 68 941 14 601 33 595 43 477 25 135 27 452 1 194 11 773 41 457 96 789 82 814 85 715 61 772 22 904 78 597 30 301 52 588 2 692 77 935 40 657 59 725 19 821 29 809 5 93 76 998 64 315 47 45 45 278 79 237 57 570 69 222 32 83 70 706 55 223 24 737 60 30 44 816 80 772 72 646 83 943 75 598 92 201 81 455 37 476 28 803 38 335 71 952 34 392 18 56 50 890 12 468 3 502 87 943 13 106 16 144 89 299 42 497 90 326 97 112 65 598 26 958 88 70 9 688 53 301 91 509 93 339
65 582 92 573 98 972 7 261 35 186 15 213 9 865 1 920 54 679 26 792 16 550 12 332 10 499 96 237 41 139 39 904 72 794 2 845 53 454 71 203 8 977 19 376 62 173 90 534 40 822 0 228 22 524 97 713 77 533 36 795 99 106 68 368 21 614 17 447 51 950 25 74 69 530 75 133 4 295 13 807 30 131 67 668 56 641 50 299 43 643 34 56 94 19 85 906 82 749 66 183 93 613 63 354 87 632 79 512 33 614 60 272 86 898 47 203 28 756 84 272 46 481 61 88 20 829 91 652 58 317 80 88 37 474 57 80 3 457 29 882 55 804 59 944 48 440 31 635 78 670 81 479 64 820 5 341 6 186 45 117 18 745 24 163 44 15 88 812 27 496 73 662 70 992 49 239 42 240 14 847 11 296 89 46 52 736 74 986 38 426 76 123 95 903 83 259 32 757 23 531
78 555 62 559 59 596 3 697 71 408 46 545 74 275 43 405 91 785 77 144 53 229 47 308 17 610 83 826 25 219 67 412 2 270 11 104 81 791 27 742 23 60 49 45 1 726 60 921 92 548 55 283 15 76 51 863 57 944 7 372 50 690 64 822 85 357 98 746 37 962 19 877 48 329 86 731 29 739 26 784 96 806 33 381 76 1000 61 275 58 412 18 114 40 858 12 351 66 982 41 152 20 726 79 355 63 586 90 808 13 289 42 363 84 900 95 592 75 576 35 125 93 732 52 383 30 813 10 438 8 171 28 789 36 131 44 1000 69 533 89 485 99 594 72 894 4 233 73 272 22 974 9 510 45 684 14 310 54 514 82 969 56 314 87 131 24 850 70 586 32 918 38 708 5 6 0 728 88 890 80 845 94 274 21 994 34 7 39 833 97 10 68 926 16 656 65 365 6 379 31 118
34 66 6 145 70 757 4 536 10 683 82 612 54 644 28 489 88 292 31 139 38 510 94 381 17 777 72 973 30 719 86 909 15 509 50 550 93 936 62 677 32 298 18 150 8 894 95 281 0 62 1 518 76 686 96 931 63 265 89 414 46 358 40 924 78 427 23 270 33 727 99 381 52 970 98 887 45 158 9 216 35 233 67 812 51 162 91 192 73 869 75 419 11 281 47 930 65 497 77 610 29 939 19 246 14 25 37 143 7 463 56 238 85 451 64 545 92 724 74 33 27 961 5 516 60 759 44 596 61 955 81 349 24 548 12 807 69 162 59 747 3 936 66 32 20 183 22 910 53 907 68 94 87 218 41 87 84 475 80 27 39 375 90 819 79 531 49 214 48 474 57 580 36 706 97 445 16 195 13 134 71 760 58 756 43 509 2 419 25 252 26 700 42 176 21 260 83 592 55 75
31 558 8 685 62 774 96 915 28 987 23 732 48 820 92 618 67 13 52 205 85 18 73 358 94 747 6 461 32 293 76 539 53 282 91 73 97 555 30 218 10 883 3 986 9 351 44 679 89 336 86 415 77 215 35 991 24 837 2 319 47 120 41 764 88 811 64 890 37 203 83 463 55 887 61 74 74 649 7 185 16 570 38 859 93 138 70 286 69 65 59 868 58 611 81 894 87 341 78 290 18 702 0 785 26 853 20 800 14 155 98 423 63 671 84 276 29 693 5 273 22 206 49 8 75 943 66 71 43 364 34 476 11 61 51 63 56 585 25 421 99 902 71 63 39 380 12 596 13 847 21 647 54 630 79 869 45 92 19 358 95 54 50 554 60 863 90 631 33 102 46 476 80 259 15 383 68 661 40 926 57 329 1 758 17 710 82 430 72 753 27 840 4 334 65 200 36 422 42 335
63 515 39 968 14 504 79 399 41 111 80 500 97 813 99 781 5 452 90 644 55 889 58 309 32 945 57 951 28 617 9 831 53 803 98 299 65 616 60 692 75 191 46 136 47 985 83 123 92 243 34 250 89 851 0 99 6 652 45 714 82 450 19 884 59 938 31 416 38 82 26 446 88 216 67 678 35 415 86 765 22 328 87 332 29 360 37 936 27 908 70 715 40 833 49 628 68 246 71 152 42 472 23 522 54 312 21 496 17 503 77 122 24 104 78 434 15 648 33 219 85 763 52 894 51 855 61 144 72 491 12 888 18 897 8 280 1 307 95 104 62 866 66 169 64 127 20 49 13 100 4 34 94 984 25 371 50 963 96 764 93 461 69 480 48 718 44 21 76 909 2 752 84 472 10 369 74 609 30 290 56 756 81 340 36 527 91 951 7 15 73 953 43 320 11 212 3 751 16 824
47 491 26 92 51 50 66 783 79 451 78 951 58 425 9 336 42 611 11 916 10 107 80 43 99 490 76 222 87 870 59 944 73 810 83 246 16 304 85 331 98 578 91 476 37 427 89 420 92 267 55 731 5 959 25 969 20 559 86 385 31 418 46 131 95 717 77 911 75 427 54 98 70 705 48 3 84 820 88 318 61 985 40 40 49 357 8 3 53 51 29 847 21 580 93 159 27 818 81 196 23 770 82 772 28 63 15 927 97 242 3 597 33 195 50 789 4 123 18 358 34 83 30 210 22 525 94 36 90 428 17 733 63 360 57 406 6 422 74 609 69 895 96 831 72 181 44 460 12 372 0 889 43 906 19 5 36 469 67 960 52 561 60 783 68 988 1 64 24 972 2 244 35 724 38 19 39 164 56 896 7 847 64 435 13 199 14 900 65 309 62 649 45 581 41 882 71 214 32 71
97 916 35 540 46 841 79 680 47 812 29 228 56 773 7 202 21 269 68 935 67 844 57 133 53 20 80 843 20 968 48 771 82 565 28 313 98 205 72 692 36 498 49 145 44 414 85 108 4 569 93 962 62 884 96 859 52 379 34 850 88 169 74 58 76 801 27 208 99 83 71 965 75 377 2 443 83 4 66 65 42 455 33 183 6 445 18 899 38 631 24 708 31 915 81 922 61 974 37 218 10 802 86 354 12 560 90 605 51 70 9 694 84 107 3 992 1 384 13 465 95 611 91 777 89 749 0 169 23 304 8 274 22 811 11 369 17 913 77 359 50 588 30 770 63 731 58 81 26 261 15 661 16 605 65 86 39 385 43 495 87 651 55 298 94 454 60 457 45 938 92 94 19 985 73 227 78 475 64 459 70 261 14 237 69 297 25 403 54 886 32 474 40 556 41 317 59 452 5 809
32 872 41 939 22 691 93 785 1 15 5 545 47 183 9 160 21 531 38 308 61 5 45 656 58 952 57 941 52 261 56 471 8 830 89 809 42 907 98 449 99 548 49 150 74 693 77 492 95 455 24 260 64 527 82 920 50 267 84 845 40 378 30 489 97 705 92 642 15 67 33 994 63 758 51 916 3 439 31 904 55 484 96 28 88 540 48 88 29 369 11 624 20 403 91 558 27 333 65 658 53 242 37 227 18 474 85 38 39 742 2 258 90 428 68 855 23 133 62 431 12 263 16 887 17 625 34 260 76 624 60 370 4 489 59 642 70 388 26 125 19 290 28 944 83 940 6 297 0 274 35 835 73 642 25 94 43 541 75 658 36 485 69 741 7 976 14 413 44 896 66 382 80 675 86 642 94 258 67 98 71 588 13 955 10 998 72 750 78 654 87 983 81 586 79 501 46 929 54 27
60 588 79 665 86 18 89 821 1 329 24 726 23 443 26 189 5 127 16 283 96 150 92 409 78 426 7 414 45 99 58 435 63 396 12 490 85 96 14 801 94 797 67 951 88 776 99 752 53 35 20 479 21 604 25 6 83 522 80 872 70 142 17 979 98 372 6 771 9 653 76 483 38 380 84 864 93 171 41 195 4 861 29 532 39 450 42 109 22 487 37 32 72 692 55 265 47 873 33 15 91 178 43 754 87 650 15 740 74 572 75 411 2 161 10 309 69 1000 68 180 52 557 0 496 66 958 30 597 35 807 81 464 46 295 48 37 59 644 95 764 3 29 77 735 54 398 44 540 27 398 90 122 28 65 56 817 73 818 11 588 65 795 19 608 8 948 18 450 36 301 34 979 71 726 64 214 82 414 62 396 97 948 61 406 51 935 32 439 49 203 31 773 40 833 13 803 57 42 50 648
92 570 49 356 70 526 3 183 71 663 82 56 77 844 11 790 10 876 48 27 38 352 44 174 85 558 96 114 50 610 80 733 20 489 15 801 17 520 39 295 23 77 66 377 13 198 91 8 5 763 59 226 87 42 67 815 37 270 53 888 57 700 94 320 33 581 42 613 18 330 27 262 34 500 26 923 81 946 54 954 73 882 76 332 14 681 75 333 68 894 95 768 58 217 79 559 40 251 88 426 6 551 16 81 55 426 25 144 97 169 84 637 7 878 35 861 52 414 69 423 21 138 29 356 78 688 62 8 47 55 31 443 24 773 83 488 32 178 65 458 8 332 74 821 63 962 12 246 72 770 98 340 56 503 46 991 64 372 93 707 61 966 22 706 4 934 41 824 99 449 90 379 43 66 86 714 0 819 19 667 36 717 45 602 1 353 51 338 89 715 60 29 28 132 30 386 2 739 9 585
49 187 11 664 10 444 84 665 42 646 18 822 69 191 21 55 37 621 25 481 47 879 38 741 43 534 79 717 92 755 3 777 26 534 74 680 53 444 12 338 67 335 20 346 91 881 99 923 62 679 65 271 36 600 58 851 64 553 54 622 78 775 28 645 73 701 70 409 59 72 75 875 7 490 94 705 98 595 50 283 83 868 46 501 72 126 24 283 23 929 55 647 96 224 31 910 87 613 60 307 41 915 89 498 66 293 93 13 29 271 9 781 68 520 2 94 71 283 30 421 39 65 90 666 22 294 13 633 51 434 33 514 8 460 81 551 48 875 86 321 5 788 52 794 45 440 77 620 0 878 88 711 76 800 95 99 35 562 4 709 19 274 27 55 56 771 14 286 32 10 82 287 40 459 17 62 1 968 61 963 34 728 6 176 57 705 15 324 44 108 85 207 97 296 80 206 16 10 63 432
72 245 61 611 5 716 87 561 92 413 41 845 1 874 97 886 90 410 78 863 28 940 56 24 79 89 81 872 54 521 14 170 17 153 57 774 26 168 19 330 53 283 18 227 88 380 68 159 52 349 51 846 50 180 20 837 0 905 43 9 74 408 70 683 59 611 98 835 23 416 77 245 94 855 12 201 36 414 47 947 45 792 64 445 35 612 8 653 24 94 85 539 46 864 89 921 66 63 71 644 42 100 6 779 76 277 37 969 9 161 75 191 40 544 16 126 32 476 25 118 83 11 91 16 62 201 99 651 55 145 48 860 82 340 22 297 96 50 31 870 65 286 2 539 60 473 3 667 21 932 11 863 69 61 30 331 15 820 63 600 44 479 7 502 93 329 33 886 39 243 27 186 49 605 13 908 73 911 80 670 95 782 10 550 38 384 67 815 58 337 86 597 29 852 34 940 4 763 84 913
95 475 55 263 65 679 25 706 68 599 6 19 5 329 28 106 66 50 46 325 70 593 37 138 15 446 54 704 49 532 27 592 48 375 63 513 8 708 36 722 17 821 78 387 57 167 75 706 90 62 47 96 11 813 56 45 96 624 29 558 52 395 81 657 67 476 21 401 43 252 12 971 88 622 41 842 42 815 2 627 87 401 64 108 89 404 53 445 61 327 86 366 13 728 31 292 62 38 18 826 34 97 79 316 82 886 38 858 10 411 60 964 44 895 74 513 72 736 35 879 83 560 99 173 1 6 20 878 26 578 73 239 0 618 32 219 3 163 98 156 16 794 45 548 7 174 94 244 58 888 84 290 92 55 40 828 91 611 77 366 24 580 39 874 23 912 93 639 4 248 50 989 9 533 76 234 71 929 33 326 85 38 69 638 59 545 14 335 80 320 97 554 51 81 30 182 22 795 19 982
92 65 19 309 99 5 87 267 78 621 64 498 69 281 27 832 77 970 81 694 28 95 5 162 41 46 14 764 37 125 18 22 60 204 11 121 30 835 68 294 52 15 74 426 73 603 10 263 94 566 23 334 59 871 36 475 35 766 31 713 93 133 65 823 25 469 48 449 29 878 88 619 24 50 44 345 40 412 21 209 32 947 3 736 89 937 6 572 4 678 53 965 20 220 39 95 66 1 95 793 57 383 91 718 33 196 62 489 96 508 98 813 80 460 49 991 50 702 82 308 56 467 15 508 2 91 16 667 79 3 46 940 61 311 72 944 54 74 43 766 70 364 83 666 38 934 55 78 75 741 1 952 26 265 97 752 0 482 9 931 51 656 84 851 12 774 71 877 8 574 58 520 90 620 42 45 67 342 85 814 13 560 22 889 63 349 17 204 45 786 47 334 76 470 86 10 7 700 34 150
97 303 63 268 66 285 87 678 89 16 46 835 44 31 24 339 14 148 29 986 3 122 4 777 6 544 64 210 20 227 60 8 98 288 61 338 30 439 95 483 58 649 96 399 9 530 41 814 42 937 22 108 70 212 25 963 67 418 90 694 11 83 36 393 79 782 85 375 86 236 49 674 43 773 28 741 38 842 75 416 78 545 59 38 76 425 92 635 37 67 35 73 26 364 0 881 33 390 31 460 72 42 45 770 48 496 94 670 47 335 77 303 53 713 16 161 39 471 15 407 83 445 21 70 40 182 50 926 32 699 8 164 82 939 34 578 73 280 74 222 55 715 1 426 65 254 81 176 52 785 88 910 23 141 7 182 10 259 18 421 2 132 71 457 54 872 51 927 5 312 91 671 62 957 93 792 27 667 19 950 69 967 13 694 80 488 99 316 57 394 84 207 17 707 56 262 12 224 68 241
45 870 80 115 38 926 94 79 60 477 40 269 62 64 41 213 12 371 87 603 48 829 30 577 78 142 39 637 93 805 24 998 1 365 79 830 70 214 63 78 4 697 36 215 82 126 17 275 14 809 15 774 99 675 86 834 61 464 47 194 85 71 83 292 77 546 55 241 81 879 13 155 98 100 2 240 19 74 89 389 6 616 68 574 73 14 50 304 42 311 95 333 33 877 67 83 53 914 96 422 11 495 49 724 22 193 27 945 25 170 90 587 16 548 88 294 75 661 18 730 8 920 43 483 72 50 23 39 92 736 91 442 84 89 97 992 76 965 59 789 32 193 64 186 74 73 0 233 3 9 9 526 58 277 71 452 66 245 52 281 28 979 34 341 35 380 7 670 51 133 69 295 31 158 10 97 65 540 37 361 29 99 5 99 57 501 54 509 44 207 21 621 20 350 46 659 26 626 56 555
73 542 89 625 20 11 22 664 3 394 55 577 28 820 31 191 57 667 18 159 41 792 91 852 52 365 68 525 4 889 77 864 14 699 67 878 63 607 72 259 17 30 96 731 0 995 53 161 34 173 60 421 69 201 38 980 56 53 94 760 64 956 15 561 32 538 11 903 43 851 65 82 45 206 13 250 84 857 54 671 90 773 19 465 26 914 51 402 61 836 25 996 47 866 27 630 79 590 66 817 82 512 9 763 29 269 37 24 35 639 16 720 46 994 23 742 71 836 39 13 70 268 10 700 85 267 48 773 92 716 62 828 8 917 6 284 59 377 2 736 33 101 97 187 87 863 1 431 83 192 21 925 86 899 93 548 76 82 95 820 58 681 5 988 80 181 88 941 74 550 75 836 7 596 98 333 99 10 42 853 78 685 40 967 50 29 24 741 49 773 30 883 12 90 36 107 44 974 81 620
80 144 82 855 93 307 46 53 17 453 18 443 67 589 41 473 83 686 11 458 14 974 84 407 43 434 8 268 76 514 62 414 5 125 13 619 21 461 33 715 56 991 12 53 63 263 35 652 75 620 81 398 2 244 24 95 49 535 74 89 65 753 0 76 99 815 90 419 78 889 58 659 79 220 44 460 55 245 45 204 31 258 66 330 48 322 30 690 6 4 20 724 29 403 50 698 85 668 4 208 38 335 39 582 37 159 25 738 40 710 94 80 71 318 91 154 97 550 86 53 9 374 73 473 15 490 72 48 34 745 95 263 51 785 42 376 1 630 98 859 70 204 7 760 69 835 16 768 96 729 23 112 28 515 64 113 32 341 57 189 77 58 22 641 60 183 68 786 59 589 52 441 53 151 19 864 3 606 27 799 26 293 92 418 61 685 47 871 10 781 88 342 54 299 89 369 36 952 87 736
43 752 73 614 69 567 54 561 10 508 13 248 7 361 55 695 56 442 34 150 46 611 58 978 32 265 16 505 90 679 35 347 17 116 44 405 82 965 91 152 47 209 5 871 20 509 78 376 99 567 25 352 50 735 81 208 57 152 33 187 53 898 3 248 72 598 60 593 89 337 26 837 22 698 71 294 18 52 93 259 63 695 70 15 59 170 28 46 92 157 24 875 31 411 51 501 75 338 86 379 68 500 77 388 83 243 62 143 6 948 21 269 66 896 27 199 80 35 23 322 48 269 8 763 30 187 94 826 19 828 61 599 37 750 40 334 45 456 67 614 4 271 85 318 2 621 84 225 12 332 65 4 52 11 0 660 11 977 41 277 9 474 95 462 88 584 29 367 76 423 15 508 42 516 49 796 36 932 1 992 74 838 97 746 87 645 14 115 39 582 38 571 79 103 96 660 98 779 64 944
66 35 53 299 20 861 6 589 82 600 51 567 4 519 8 849 58 39 49 545 42 851 11 269 55 551 36 595 80 478 71 598 12 561 90 544 7 722 2 633 30 815 48 440 98 450 88 930 92 429 19 416 76 216 24 696 18 385 78 461 73 338 35 952 26 118 13 819 87 172 56 349 33 620 15 630 89 31 47 505 97 220 81 972 3 30 52 947 23 807 86 917 46 89 54 125 38 710 91 200 83 410 61 576 25 860 69 67 14 789 21 246 85 568 29 318 99 805 68 612 95 655 67 149 72 617 59 786 22 630 37 480 64 726 93 697 96 85 57 281 0 286 31 320 63 503 28 618 1 150 44 506 43 293 70 768 74 461 27 599 34 482 41 392 94 952 10 853 79 449 39 876 75 562 65 916 17 723 84 481 50 313 77 763 16 758 45 160 40 236 5 266 60 431 9 800 62 928 32 789
21 199 48 37 39 706 81 817 63 955 37 495 65 503 30 846 86 349 28 153 42 287 80 113 83 536 33 531 0 791 64 965 78 65 52 759 34 822 58 622 92 466 84 309 85 295 69 265 46 472 75 659 32 805 94 483 62 940 18 413 55 606 23 677 13 454 43 845 88 854 74 529 44 340 26 950 95 292 11 27 79 747 71 251 60 41 20 631 25 485 40 511 15 333 59 987 12 520 66 120 7 115 8 248 61 280 45 126 54 469 19 995 76 18 57 994 9 210 99 290 38 241 77 820 27 996 50 245 96 470 4 941 16 294 82 955 1 296 10 653 14 898 97 214 6 995 5 986 98 737 90 588 24 908 70 375 89 588 47 698 68 795 31 764 3 247 35 823 49 73 29 967 73 421 91 835 41 25 22 471 56 471 93 363 87 411 67 505 72 861 53 569 36 51 51 586 17 711 2 492
69 816 99 767 52 917 25 97 24 145 94 995 33 3 3 333 48 250 11 686 90 352 82 528 72 484 63 295 53 230 65 639 2 914 60 702 37 492 30 375 21 39 84 392 7 310 4 169 73 733 47 1000 95 350 92 486 18 297 81 815 20 204 66 840 71 571 57 759 1 561 17 146 97 41 27 410 80 777 28 29 54 66 87 994 59 719 40 137 15 496 51 612 19 954 68 708 12 391 56 230 10 741 75 946 13 450 86 865 35 437 98 385 0 548 36 269 31 283 70 247 38 116 29 312 74 329 61 730 89 650 9 515 96 833 32 996 88 551 76 281 34 41 50 273 16 209 91 341 8 651 77 239 22 243 5 87 79 593 45 857 62 899 23 954 83 902 58 335 6 652 55 469 14 415 67 286 42 412 44 628 26 752 39 72 43 904 49 818 64 243 46 783 85 204 78 853 93 179 41 723
47 887 90 118 36 750 30 597 54 954 58 764 74 433 99 887 21 561 88 484 10 886 24 515 94 442 59 335 89 657 98 437 71 923 56 704 97 528 12 405 28 408 57 504 68 168 35 269 22 34 77 544 3 956 86 35 15 971 25 931 72 329 46 131 31 669 62 525 83 917 53 797 34 418 45 947 85 517 84 342 9 406 81 800 92 46 1 78 95 881 65 658 26 555 78 749 55 833 40 935 13 717 96 754 51 181 61 215 14 849 11 842 18 988 2 775 80 922 23 593 70 771 75 639 64 200 16 584 32 781 73 841 79 673 52 852 0 29 63 454 48 203 44 935 20 815 67 311 37 547 91 965 6 468 43 341 38 544 7 44 76 540 29 581 66 561 49 777 42 542 5 692 93 229 60 595 4 419 33 826 27 321 8 910 17 177 41 70 19 635 39 895 50 803 87 590 82 110 69 967
77 173 40 529 45 238 97 638 14 582 59 428 27 595 76 613 95 942 62 709 58 11 55 423 19 743 60 935 0 336 12 405 6 264 41 226 53 377 47 853 20 851 32 302 50 619 92 590 8 968 17 204 63 920 2 123 44 699 85 281 93 232 69 145 15 201 56 712 61 420 37 271 88 24 64 819 28 418 83 209 22 620 46 246 99 226 30 233 29 925 36 336 34 766 96 786 11 558 66 406 52 192 33 26 25 953 73 190 42 950 39 812 65 421 31 845 10 177 70 543 7 434 91 661 5 36 94 943 75 707 74 135 4 719 24 414 81 993 68 985 23 586 54 550 3 633 13 180 18 335 90 326 21 380 89 380 51 200 48 398 38 165 57 772 86 680 98 504 71 751 16 366 87 646 82 181 80 196 78 837 35 315 84 641 49 26 72 679 26 516 67 813 9 527 1 874 79 636 43 551
90 30 18 449 93 225 83 104 7 922 13 978 39 526 10 290 43 935 27 320 50 721 75 139 19 1000 85 777 40 483 2 738 77 178 91 291 69 701 84 61 96 240 95 231 36 914 92 637 56 56 47 138 22 583 79 158 23 795 26 628 0 542 66 735 67 713 70 55 88 834 64 898 86 858 30 990 31 989 60 609 15 98 46 959 4 613 82 390 11 652 63 703 73 382 25 300 98 151 17 296 53 289 61 407 34 350 5 865 89 9 78 373 21 496 1 226 55 62 58 392 37 624 38 627 41 27 9 665 81 616 97 880 72 945 76 42 62 494 33 995 6 679 28 391 32 681 57 334 42 481 80 402 87 84 51 131 52 701 35 786 24 920 16 642 29 253 59 312 3 153 48 926 54 710 44 926 65 639 49 980 99 503 71 404 20 108 45 281 94 877 8 640 68 693 12 303 14 267 74 49
51 738 92 788 24 703 84 249 70 839 5 648 7 424 77 372 95 245 82 528 14 83 90 41 21 187 47 348 19 709 54 284 79 581 72 593 20 931 4 165 34 111 0 155 15 237 10 985 94 531 67 643 36 345 52 98 48 870 42 177 23 139 81 934 89 336 11 143 61 346 43 817 66 466 18 177 1 38 31 480 73 938 60 332 59 126 99 227 71 554 13 330 64 814 56 590 9 583 58 783 91 445 45 85 22 229 87 20 33 68 55 945 2 704 75 741 93 418 39 795 68 581 26 785 96 237 17 155 27 959 8 742 41 356 65 301 44 477 38 542 97 711 62 905 80 80 50 394 12 672 49 222 3 859 16 649 63 98 28 931 74 267 85 21 78 103 86 266 32 198 98 922 46 521 53 600 88 304 40 772 25 782 37 37 30 288 76 380 6 534 35 981 57 377 29 790 69 800 83 192
7 44 74 354 98 688 20 236 64 331 73 85 33 726 11 797 46 544 89 428 37 680 14 935 12 932 88 653 4 671 55 472 17 236 34 241 23 286 53 372 63 958 42 394 50 951 48 861 31 521 92 397 82 449 97 63 68 634 13 299 5 908 47 718 15 411 27 602 21 780 81 485 41 870 6 363 16 323 69 292 84 559 45 296 96 809 91 37 93 239 18 660 60 535 22 187 44 853 26 174 77 714 56 455 40 703 80 491 52 578 75 960 28 790 19 176 79 834 10 478 85 431 35 753 66 882 70 228 39 262 94 449 62 959 1 32 3 29 65 670 38 373 58 855 29 595 9 368 87 227 32 610 72 911 54 582 61 492 0 167 86 563 43 972 2 142 25 246 30 766 51 613 36 931 76 441 49 202 59 602 78 573 67 166 95 252 71 748 24 759 83 76 57 545 8 547 99 430 90 712
97 533 20 27 12 46 57 283 7 495 52 416 33 689 90 105 59 281 15 319 77 778 78 425 95 532 54 760 45 392 86 372 23 256 76 227 44 710 38 508 69 168 22 782 28 71 65 354 80 428 39 304 64 942 19 732 83 200 36 413 6 100 70 169 87 594 13 255 93 195 32 834 47 65 2 749 1 999 66 575 56 905 8 530 4 692 91 83 72 66 89 821 0 635 30 478 81 416 25 545 51 222 27 861 58 422 26 760 71 411 46 567 10 172 48 857 50 965 55 510 11 767 84 130 53 661 14 17 79 447 9 916 82 320 18 186 75 396 60 738 96 978 31 560 43 834 29 853 73 936 37 35 41 203 5 872 3 291 40 616 67 123 62 626 98 488 49 608 35 167 24 973 88 53 63 265 21 191 34 330 68 630 74 936 92 642 42 7 61 533 85 369 99 25 17 159 16 208 94 414
90 892 3 484 68 60 29 816 93 664 80 347 72 904 22 468 42 514 21 155 47 84 55 741 57 909 97 532 35 392 48 882 76 319 11 681 32 497 40 995 84 457 37 17 75 606 49 382 45 230 36 263 73 177 64 656 31 195 13 924 89 889 17 762 77 52 67 534 38 116 7 2 65 368 69 423 71 161 96 826 83 578 92 229 2 883 0 170 87 393 28 513 4 962 46 517 12 105 59 790 6 780 9 842 26 784 51 760 18 417 82 682 39 93 86 615 98 580 74 336 53 82 58 750 1 85 60 146 81 474 88 612 79 667 85 99 66 957 34 767 70 687 14 138 54 217 52 567 61 755 62 82 20 947 41 70 5 34 78 423 99 811 56 714 15 513 95 554 19 381 94 541 24 643 63 329 91 820 10 706 16 562 50 134 27 233 44 547 33 745 43 442 25 849 8 715 30 631 23 246
79 860 96 957 1 781 87 574 26 738 15 48 94 345 43 691 7 712 76 527 86 987 33 363 13 248 61 561 18 68 44 966 75 231 51 602 66 743 34 400 97 423 31 564 28 624 35 702 50 293 60 718 48 128 70 751 53 829 62 142 69 91 52 720 10 89 0 806 90 744 24 156 92 761 77 417 73 279 19 455 56 196 85 417 25 290 71 149 21 948 37 654 39 530 95 459 98 544 27 740 78 754 23 353 93 563 14 74 65 16 16 499 54 577 38 490 89 448 55 907 2 538 84 194 5 307 29 757 64 695 42 102 40 620 20 687 63 129 82 344 49 491 81 962 74 114 72 606 6 859 99 473 80 731 58 261 45 790 59 949 41 980 8 487 46 480 12 346 17 898 88 63 9 64 3 474 47 858 22 605 32 699 11 268 67 4 68 986 4 819 36 33 91 259 83 881 30 773 57 891
78 568 30 880 76 513 56 153 60 686 75 66 86 890 96 499 0 233 32 779 85 300 11 263 23 200 80 751 55 909 58 158 36 561 21 703 19 652 93 943 54 643 34 721 88 766 37 277 28 239 91 507 50 896 59 47 83 16 51 403 92 359 99 132 7 425 46 430 68 91 16 672 8 118 62 795 18 914 73 688 97 514 33 123 72 728 84 870 1 39 74 944 10 956 77 353 47 517 61 695 9 366 2 453 38 833 40 555 65 125 25 530 24 591 3 216 26 261 13 532 98 722 27 840 45 93 52 926 4 104 5 965 66 783 31 931 43 307 79 724 95 144 67 619 20 386 22 690 39 215 63 470 94 502 35 382 57 899 12 408 17 984 64 482 70 52 15 145 6 352 90 607 81 284 42 751 82 336 71 701 87 927 69 99 44 399 14 780 49 213 29 37 53 289 89 450 41 512 48 45
26 731 84 617 71 576 54 863 42 245 15 523 25 940 16 642 96 81 99 61 75 780 30 477 88 455 18 533 13 74 64 854 61 859 10 970 28 654 0 81 35 134 11 231 36 304 65 745 58 920 1 147 72 80 52 534 53 856 82 680 85 458 45 203 91 330 79 477 29 326 7 858 60 607 92 586 83 827 20 471 81 651 97 112 49 564 89 430 19 423 74 835 9 42 43 66 90 846 86 502 46 920 27 922 38 709 70 841 59 422 22 242 77 732 51 880 68 933 48 796 87 817 6 995 41 506 40 849 23 731 32 645 93 190 2 712 50 924 44 4 8 81 57 168 39 640 69 877 98 446 31 982 5 586 63 809 76 442 94 846 56 814 73 71 3 782 33 584 55 409 34 543 78 308 17 497 67 812 21 385 66 623 62 115 24 472 37 984 12 835 14 930 80 19 47 830 95 731 4 771
71 104 55 108 51 337 77 859 83 69 59 118 97 264 46 113 15 702 60 434 99 477 74 633 12 423 23 939 52 604 42 406 43 398 91 958 84 295 31 987 1 711 81 680 13 257 9 79 24 73 10 410 25 201 41 739 66 838 37 698 53 890 86 720 69 888 29 47 30 351 40 234 36 806 21 41 68 636 33 867 20 390 63 498 48 223 56 757 3 372 89 853 49 381 87 864 26 897 72 713 39 138 82 676 8 183 54 378 88 728 35 548 93 160 76 725 73 528 64 463 6 798 45 702 5 471 90 196 94 886 58 904 44 175 7 17 47 270 92 208 38 279 70 728 57 469 85 358 2 837 67 415 79 74 95 456 28 967 19 218 4 124 16 381 32 241 96 135 17 896 62 419 34 432 80 174 0 353 22 990 61 189 14 795 98 170 65 350 18 854 75 226 27 463 11 971 78 238 50 189
74 482 44 912 90 701 62 621 25 297 96 169 47 530 99 730 18 588 17 2 35 260 9 81 88 108 73 661 7 568 77 321 29 799 26 816 80 397 34 106 28 112 38 361 98 779 89 195 92 572 71 286 75 530 21 430 53 111 16 645 81 79 20 666 93 557 66 797 1 993 24 244 22 532 32 280 49 842 27 316 30 998 67 965 42 953 84 231 64 605 33 974 0 900 55 142 79 383 70 267 82 490 10 530 68 658 91 464 69 750 51 802 37 192 23 186 63 808 4 860 8 371 41 122 60 638 94 964 19 308 11 635 45 784 72 571 13 540 39 742 58 441 78 110 61 166 56 375 43 57 31 706 6 68 48 483 36 664 76 921 54 189 95 488 5 868 40 572 86 265 46 234 97 723 50 526 85 771 15 278 57 916 3 840 14 5 12 660 59 200 65 38 2 178 52 838 87 638 83 141
80 812 17 447 73 164 55 887 35 861 96 42 24 874 19 781 92 723 69 232 1 632 42 935 77 685 95 541 29 191 56 507 15 314 86 256 32 821 93 200 85 401 5 493 89 698 71 446 75 850 94 297 99 184 33 629 88 452 50 290 3 375 54 518 14 912 38 512 63 934 97 273 91 930 81 507 53 334 78 172 45 519 79 474 26 192 8 916 36 738 84 149 9 855 41 739 21 305 49 304 70 872 18 95 57 501 37 557 43 6 90 395 74 791 83 885 4 594 67 76 61 981 27 618 28 487 13 786 39 611 0 748 76 571 23 441 72 831 62 182 30 250 11 539 47 13 46 644 51 557 6 923 20 873 65 796 64 288 7 801 10 387 40 902 34 689 58 837 82 91 16 40 98 667 48 514 60 294 12 819 59 426 52 880 44 594 68 676 22 713 25 205 31 83 87 384 2 480 66 426
75 912 52 503 30 642 6 966 7 879 77 235 26 178 53 521 51 469 87 573 8 373 56 351 18 906 36 956 85 210 93 871 81 409 27 188 32 166 19 566 65 77 99 559 1 213 72 253 97 910 23 458 98 827 0 76 80 395 46 519 76 224 41 889 66 66 74 506 24 449 69 57 57 131 73 18 38 691 49 282 34 634 62 862 44 235 3 19 84 419 60 137 10 433 43 800 88 520 96 651 95 307 91 773 37 790 5 374 79 694 2 486 21 358 17 938 94 167 11 890 63 599 50 69 9 39 20 82 40 704 14 779 39 85 82 105 67 323 13 165 33 605 61 113 15 78 71 241 89 502 12 719 64 907 28 310 22 850 16 205 90 62 48 274 47 462 42 331 54 263 86 467 78 865 55 889 83 133 59 390 35 386 92 42 68 235 70 671 25 177 29 736 31 879 58 597 45 184 4 705
43 749 21 665 52 627 32 675 19 2 95 459 38 226 63 281 77 20 82 433 13 503 90 50 86 847 55 749 15 114 17 514 96 338 58 962 35 155 70 479 23 8 3 227 67 55 74 114 25 371 51 848 71 483 59 272 41 315 49 310 29 623 10 221 54 915 68 337 98 385 81 580 84 948 62 168 20 930 57 196 11 428 37 446 47 246 7 802 97 534 14 544 91 621 22 247 36 453 75 400 30 734 8 143 0 899 44 973 93 19 73 318 2 411 34 845 18 912 65 630 83 695 89 680 69 789 92 737 46 139 60 850 87 139 39 183 72 120 28 420 16 75 56 325 40 133 61 264 50 626 80 962 48 824 64 55 12 505 99 847 33 866 5 976 79 496 31 595 6 761 4 152 53 963 9 976 66 87 85 889 94 172 24 197 26 47 45 73 76 992 78 337 1 408 42 575 27 182 88 769
97 490 8 523 83 297 37 670 75 709 14 539 43 735 9 542 41 712 88 622 47 859 46 285 30 335 38 519 24 517 3 511 62 358 0 264 70 721 84 453 92 275 36 248 19 716 48 290 22 440 28 227 23 194 64 817 42 429 17 204 21 933 45 141 33 500 87 473 51 896 50 868 89 38 49 811 4 154 86 249 7 563 94 65 11 150 12 573 99 271 15 856 34 55 13 881 67 8 2 673 85 625 82 18 18 587 65 183 57 499 74 617 77 534 93 355 26 648 91 838 35 360 79 798 61 964 16 17 66 493 98 282 10 268 39 100 80 622 32 21 72 630 95 680 31 357 53 492 29 320 58 667 40 269 25 752 71 764 54 939 68 488 69 639 52 425 78 378 81 491 90 633 20 333 1 237 55 980 76 773 96 966 60 802 63 828 6 296 5 536 56 246 44 727 59 938 27 992 73 249
57 559 21 765 69 319 93 919 47 697 28 922 60 579 63 955 79 255 85 698 16 135 54 906 43 44 94 557 26 475 92 209 64 503 20 99 58 230 15 971 91 439 44 317 24 511 6 827 49 60 84 871 81 652 77 179 3 238 86 260 46 993 40 895 19 927 98 430 59 466 14 793 96 883 82 241 52 372 75 338 35 48 33 570 88 789 72 841 22 736 62 993 83 844 0 187 34 667 87 720 1 467 12 487 4 330 70 239 5 513 53 492 67 646 48 222 50 868 74 866 17 775 7 334 78 763 29 962 55 537 65 500 9 586 61 723 90 264 41 907 39 871 66 818 27 548 11 845 95 609 2 357 73 231 25 917 13 408 76 476 37 699 18 732 97 991 8 652 99 666 80 239 51 974 42 217 71 61 23 881 30 436 38 280 36 325 32 650 10 10 56 31 45 848 68 796 31 331 89 153
94 947 57 997 67 279 13 225 4 751 1 622 25 591 73 98 9 470 14 447 55 210 71 664 68 716 81 236 95 662 41 807 59 914 92 273 89 307 96 591 51 53 17 53 78 201 64 968 32 837 91 958 5 778 82 472 61 154 20 345 60 81 65 998 42 569 83 3 52 785 23 90 30 269 15 210 99 595 26 667 12 840 56 137 28 336 33 156 10 88 93 988 69 77 48 948 98 535 7 496 97 228 29 912 36 682 38 813 70 14 53 720 58 11 76 932 31 878 72 787 54 618 11 23 2 993 0 847 34 54 66 313 24 970 75 473 46 681 19 924 80 938 6 845 18 98 8 16 49 172 45 659 47 420 44 982 88 982 39 238 77 604 50 746 43 908 79 930 87 272 3 846 16 311 37 665 27 634 74 257 22 795 62 874 86 940 85 643 84 886 35 176 63 21 40 803 21 747 90 370
86 913 24 392 64 407 3 84 22 687 5 528 78 947 47 945 17 357 79 104 16 407 2 434 29 518 55 393 61 96 85 16 28 371 56 539 65 673 76 394 19 159 96 177 93 605 27 451 58 171 26 697 62 644 33 36 4 667 38 405 9 531 8 641 43 808 31 75 30 710 39 643 98 100 0 733 1 361 53 778 70 213 83 582 63 308 35 876 37 912 44 330 72 900 12 606 60 807 23 617 68 318 34 557 80 653 21 640 71 71 52 289 49 917 48 843 14 232 89 856 67 515 66 491 90 981 11 59 32 954 82 880 41 995 50 767 87 861 20 491 75 25 59 634 51 793 95 915 97 520 77 799 13 887 6 554 84 484 15 600 40 328 54 131 74 53 92 79 73 49 7 138 42 759 88 881 25 869 94 335 81 556 57 135 36 586 10 473 46 156 99 819 69 59 91 571 18 859 45 443
96 565 56 606 78 520 34 237 85 918 21 371 52 654 62 216 74 391 55 707 82 964 60 674 67 466 32 581 25 199 89 211 64 174 41 675 90 151 16 293 75 135 3 89 98 614 95 199 66 619 48 34 20 725 5 340 39 999 94 345 23 369 4 501 13 472 61 234 84 739 69 184 12 894 24 195 19 341 63 762 31 35 9 282 99 439 91 88 15 97 71 620 50 762 0 782 17 912 30 430 46 716 76 323 81 15 44 28 80 2 36 953 45 291 26 468 43 812 11 124 37 347 97 902 79 633 38 287 49 43 86 562 7 899 29 29 1 407 77 86 70 182 54 410 8 703 88 19 35 170 57 519 14 465 53 251 58 208 87 572 42 261 22 313 73 754 51 429 65 345 59 20 72 466 28 412 68 965 33 993 40 604 2 191 18 809 93 557 92 272 27 501 83 618 6 220 10 23 47 522
81 475 89 41 74 415 25 260 14 480 4 482 46 425 59 738 92 662 29 134 42 904 54 544 24 215 75 390 48 4 64 561 57 105 36 918 87 140 73 106 55 142 56 887 12 11 31 167 6 742 76 626 53 601 30 92 9 616 93 770 50 497 91 650 84 464 94 167 40 691 52 436 44 258 86 667 22 880 49 965 5 572 80 442 95 275 15 967 97 442 16 27 85 279 66 930 37 595 33 5 72 851 96 320 83 553 41 184 67 259 69 537 26 334 18 962 21 312 47 8 20 601 17 362 79 511 58 961 51 288 32 804 63 94 3 709 45 424 98 489 62 803 99 956 88 863 78 890 0 575 34 261 11 251 10 138 28 616 1 861 27 819 35 902 23 300 65 865 19 491 90 305 82 953 43 18 70 213 68 1000 8 457 77 477 60 979 2 926 71 339 7 739 61 321 38 325 13 509 39 932
55 694 0 770 8 973 21 227 46 740 7 307 33 487 96 101 62 229 77 856 51 984 53 348 17 789 26 412 27 258 19 731 83 783 41 902 79 832 92 741 11 615 64 72 34 281 35 270 69 311 5 883 1 737 48 413 45 661 10 237 68 291 36 604 3 42 75 520 56 35 66 662 72 965 86 96 18 567 65 772 95 773 82 609 84 582 58 580 32 742 76 291 43 745 88 863 47 114 37 755 80 526 30 382 71 33 85 231 57 523 99 720 20 219 14 989 22 543 61 689 49 642 28 320 91 460 74 138 67 45 97 953 39 105 98 850 15 423 9 814 40 716 89 422 2 975 24 313 87 549 73 690 31 512 93 256 59 469 52 476 29 584 90 876 42 597 81 281 4 885 54 520 23 403 70 550 13 731 60 744 25 727 63 573 12 51 50 307 16 196 94 258 78 990 6 975 44 643 38 265
32 303 10 120 48 281 25 158 62 654 40 36 82 816 19 649 81 584 4 446 65 595 61 652 68 852 55 789 60 866 37 914 45 744 86 576 7 374 84 813 26 138 91 944 27 366 28 52 42 884 5 58 92 336 34 560 29 454 17 519 14 580 96 369 74 983 59 898 1 634 51 401 52 566 99 958 0 484 35 693 20 650 39 57 93 181 50 604 6 802 97 665 69 505 33 357 71 751 66 970 47 422 72 401 94 141 70 33 16 248 41 74 78 40 15 816 44 803 13 983 89 636 64 5 22 177 58 661 24 676 67 865 49 363 57 539 75 924 73 915 43 804 18 354 31 378 85 206 90 898 63 343 2 807 80 862 38 293 8 751 21 284 77 530 95 218 88 902 3 903 87 414 46 561 23 27 79 861 11 129 54 873 98 76 30 697 56 821 12 374 76 241 83 587 36 176 9 345 53 319
55 164 63 534 19 934 88 20 58 805 84 313 65 699 81 946 60 327 29 30 51 932 26 755 64 69 76 349 34 83 96 439 57 693 25 157 27 812 10 436 0 182 33 681 53 559 16 890 37 444 3 107 99 463 24 385 73 414 67 228 95 799 82 658 4 137 77 309 85 220 1 640 9 877 40 941 70 134 75 641 91 813 38 95 52 640 71 708 46 828 39 934 20 591 45 97 97 83 83 248 61 831 35 991 11 527 15 845 93 808 47 782 94 839 30 555 59 775 74 274 87 731 28 216 78 450 80 776 36 959 31 258 17 388 6 712 90 383 41 174 66 726 86 135 62 542 44 507 32 518 49 24 54 543 5 882 21 393 92 87 23 196 13 413 22 52 72 450 2 116 14 145 42 656 7 956 43 678 98 105 69 284 48 30 89 52 18 184 12 612 56 156 79 468 8 179 50 255 68 74
60 216 43 617 50 815 85 953 10 157 71 663 55 954 57 43 14 792 33 748 59 669 73 502 2 940 11 662 53 367 12 216 48 713 18 200 41 83 17 335 86 926 81 305 92 400 4 27 28 23 67 425 46 739 75 243 9 145 40 186 63 116 45 969 72 778 27 689 23 886 79 939 54 326 47 951 22 327 24 119 35 293 95 497 90 223 76 642 3 512 98 112 21 598 34 253 66 177 7 118 6 102 38 700 39 202 8 918 32 856 51 628 68 462 84 422 99 834 19 329 56 845 93 84 65 998 36 617 80 787 0 970 49 109 1 953 89 927 91 143 64 818 97 65 88 96 94 36 70 436 96 150 74 827 44 943 83 835 26 869 20 434 16 719 69 324 87 503 13 767 25 14 82 839 58 773 61 767 62 500 29 30 15 457 30 145 77 85 37 768 42 310 31 397 78 65 52 99 5 270
54 689 85 347 74 215 1 638 7 463 97 89 84 455 50 23 83 171 35 512 38 635 30 828 71 159 27 616 9 57 93 723 59 121 73 75 75 43 6 186 76 413 48 366 44 385 5 520 53 340 92 817 90 239 58 117 86 486 96 49 39 617 60 806 21 859 0 783 34 122 19 25 99 749 41 453 43 469 94 553 15 417 68 716 78 26 31 151 79 813 37 717 66 162 14 685 89 451 42 650 25 262 13 72 67 331 23 840 32 145 40 497 62 111 95 460 4 815 11 296 20 960 24 791 88 813 36 175 70 183 69 471 22 815 8 510 12 317 63 995 18 48 52 719 45 235 3 466 56 956 64 368 46 278 61 993 49 562 65 801 28 346 26 895 55 541 51 249 29 575 33 463 80 570 16 706 98 713 72 634 87 731 10 901 2 761 57 558 17 874 81 619 91 153 47 503 82 849 77 713
70 229 16 519 99 630 26 759 45 565 9 285 4 725 17 637 54 847 10 856 55 701 93 458 36 649 1 319 65 588 83 907 30 612 97 766 58 518 3 893 72 36 62 62 75 785 35 807 67 707 57 554 81 908 7 78 27 174 50 818 96 726 46 950 80 432 66 542 13 658 73 474 23 498 42 593 77 632 68 193 31 516 40 375 28 695 90 709 95 469 71 644 64 87 51 961 98 501 88 906 8 723 15 174 84 980 5 878 76 115 52 450 60 924 89 576 25 895 53 190 47 497 85 862 12 784 29 762 21 545 63 228 61 329 6 135 44 15 69 961 19 834 74 424 41 513 24 577 59 205 94 102 56 313 33 226 48 801 0 31 34 760 92 758 38 700 82 338 18 254 20 685 87 478 79 586 43 167 78 355 32 808 39 61 11 623 86 501 14 27 91 911 2 502 22 235 37 589 49 648
36 415 17 395 58 599 8 582 27 714 0 242 95 298 20 792 19 153 49 775 82 703 21 153 86 456 99 334 39 941 45 525 51 894 89 518 74 53 24 459 83 728 31 80 98 506 56 575 38 468 90 476 63 69 85 315 53 554 40 730 34 741 43 545 67 495 66 937 25 122 88 704 42 715 76 543 13 442 7 616 55 155 75 86 96 61 33 683 50 233 1 311 64 731 2 275 46 199 79 494 91 670 18 346 6 890 68 546 84 210 78 345 30 643 65 647 4 648 77 681 23 121 54 538 57 938 60 728 69 178 29 600 93 153 44 632 12 145 81 579 92 490 73 498 59 368 87 619 15 87 26 826 70 975 47 269 11 201 97 767 52 221 5 354 72 339 80 689 14 259 94 134 37 170 22 967 62 968 10 402 9 385 71 21 61 431 48 289 41 945 28 310 32 837 16 788 35 766 3 436
17 502 23 243 24 548 71 593 81 815 63 905 10 544 67 56 50 46 66 890 46 235 95 965 12 725 40 116 28 617 3 190 43 46 25 63 5 312 56 981 62 688 15 825 90 996 29 747 73 56 64 938 61 311 59 162 11 827 47 410 45 6 37 151 2 719 94 330 85 271 93 642 22 178 84 94 27 381 68 411 42 170 49 508 57 558 4 955 41 699 80 25 97 92 88 260 99 583 35 937 83 32 79 542 8 807 86 896 82 741 98 767 36 760 1 978 77 864 65 262 30 953 32 764 74 973 87 341 76 249 21 853 7 196 6 944 33 757 60 212 75 267 39 486 18 591 20 255 13 261 38 123 48 282 16 973 70 120 0 895 58 978 91 49 9 428 52 743 34 944 53 211 78 151 96 574 92 555 89 740 26 94 72 807 54 146 31 358 51 70 19 394 44 334 69 79 14 217 55 9
89 277 32 272 36 35 21 189 67 113 12 686 13 444 18 410 37 951 80 155 69 152 81 211 93 514 63 490 94 866 68 52 11 312 75 510 85 119 72 443 51 997 45 213 48 919 28 65 20 779 66 982 9 758 16 450 23 347 71 772 31 984 78 599 74 133 39 966 92 156 61 500 25 124 14 645 0 551 27 347 38 173 53 545 55 257 99 749 30 29 91 856 97 389 56 232 34 98 44 892 58 729 87 697 8 42 65 120 5 510 73 231 17 600 22 391 54 521 29 194 90 717 96 569 33 200 7 30 50 18 46 274 98 808 62 560 15 612 82 377 1 747 49 179 43 209 95 722 86 47 2 735 70 494 6 520 35 817 40 904 57 731 19 27 52 97 60 310 64 326 42 569 59 615 83 614 84 132 77 325 79 931 41 332 24 214 76 257 26 26 4 107 47 40 88 368 10 461 3 779
25 997 68 285 93 803 63 222 28 790 10 705 97 630 70 767 52 169 32 197 49 923 36 119 64 494 47 917 40 899 18 565 62 709 35 389 54 895 33 226 94 755 4 251 73 816 3 702 69 540 76 376 19 964 41 434 7 234 85 244 55 340 0 803 57 419 21 293 71 283 20 431 37 1 92 428 48 266 88 856 6 18 23 620 77 62 24 282 91 80 87 144 86 666 83 187 17 243 44 199 43 208 65 126 13 66 15 623 98 451 56 355 2 857 66 835 12 625 16 111 45 557 26 890 81 828 51 731 84 378 96 94 75 871 60 100 39 165 42 685 78 566 11 246 90 989 14 616 74 294 8 549 59 436 89 14 95 11 30 458 38 628 1 820 27 993 22 695 99 693 34 731 53 338 61 807 67 739 9 790 58 21 29 877 46 212 5 182 50 448 79 711 80 294 82 164 31 940 72 334
34 807 11 250 85 343 6 485 29 854 33 942 67 311 13 644 78 607 49 60 96 26 55 640 42 997 20 119 28 163 3 952 71 911 18 20 17 647 77 791 32 301 69 355 84 573 25 233 64 235 22 555 24 299 92 923 98 660 50 201 4 205 57 500 31 562 43 533 63 537 27 266 36 970 91 521 60 798 81 26 90 813 26 166 65 851 15 672 89 816 45 85 41 700 35 46 53 253 0 182 94 422 62 53 68 450 47 361 8 700 5 174 73 751 19 983 12 810 61 580 30 222 2 395 66 383 51 792 97 163 59 579 80 255 40 335 48 595 93 973 7 414 37 420 83 520 88 856 46 881 82 46 54 530 76 744 75 703 58 605 72 914 10 229 14 933 16 15 21 680 52 985 95 62 99 609 86 908 9 852 74 209 38 836 56 945 44 998 87 764 23 830 79 966 1 368 70 895 39 714
2 486 40 775 37 635 35 989 88 575 18 510 65 738 81 446 98 335 58 663 60 536 67 145 96 323 59 589 86 238 8 823 23 562 4 313 72 863 45 518 0 133 33 855 78 740 76 313 74 706 21 893 64 370 77 684 50 254 53 112 57 203 95 38 17 287 49 298 10 34 13 282 56 332 22 500 51 112 52 260 68 916 28 171 71 683 16 45 15 635 27 234 82 558 32 915 61 899 44 789 43 860 36 960 3 351 48 837 47 710 97 822 63 987 31 772 91 92 80 612 90 847 89 255 70 56 93 503 46 954 92 611 11 822 69 63 79 539 62 85 6 895 84 268 7 315 41 698 14 565 19 582 75 855 87 664 85 745 38 734 66 825 25 215 12 488 26 69 42 181 83 888 39 396 29 590 34 921 73 136 30 639 24 130 94 726 55 240 5 602 9 641 54 924 99 845 1 19 20 24
86 353 24 343 59 837 61 499 16 418 65 16 13 81 41 527 53 474 8 203 78 963 25 84 18 199 21 86 76 639 33 646 96 268 47 869 55 498 40 328 51 905 82 476 81 653 85 964 15 15 39 985 71 468 43 288 89 367 9 692 3 590 4 920 62 394 50 204 52 196 35 499 67 395 19 584 11 692 36 157 69 737 1 334 34 935 70 106 60 121 79 915 98 854 83 50 92 352 74 472 88 380 0 205 97 965 17 469 91 693 22 259 68 517 44 581 28 804 77 552 42 840 46 285 7 257 30 347 64 865 48 418 12 970 6 890 63 340 57 278 93 928 5 420 58 887 49 183 54 882 66 994 73 578 45 964 10 624 32 563 56 187 26 893 72 102 99 34 20 539 84 54 94 80 95 470 38 76 23 831 2 620 14 398 31 260 75 851 37 882 29 999 87 971 27 731 90 593 80 683
48 807 52 47 49 811 28 272 4 873 51 664 45 673 59 122 60 504 73 741 89 649 44 222 40 140 70 511 1 179 3 884 71 997 75 467 10 507 84 239 0 194 88 244 41 969 96 805 53 85 30 995 13 925 65 630 95 491 17 940 8 805 76 475 97 26 99 62 74 681 18 820 63 443 72 726 87 181 85 365 6 894 21 464 39 557 20 78 92 509 29 644 25 840 31 606 19 345 37 921 32 331 7 27 78 1000 91 745 64 126 94 729 67 72 50 624 12 116 93 493 11 726 83 217 36 276 54 700 9 647 69 799 26 468 35 580 42 344 77 982 16 109 27 423 47 1000 68 556 66 985 56 152 62 234 14 23 82 121 22 324 24 665 86 939 90 851 33 334 46 197 61 784 98 905 34 582 80 290 81 630 2 461 55 71 79 543 43 894 58 344 5 579 57 532 38 559 15 682 23 894
58 916 63 410 48 595 71 516 99 514 10 970 96 64 84 288 86 928 73 459 26 938 25 890 52 979 27 470 93 880 87 235 94 402 1 286 9 972 77 144 47 293 53 922 50 259 41 353 64 483 12 823 79 454 28 661 97 243 17 561 54 590 37 564 21 196 55 103 56 700 60 848 13 360 68 432 29 974 46 49 18 43 76 53 89 758 16 780 90 610 80 173 82 461 72 351 3 766 15 287 33 708 6 603 67 567 92 967 91 699 35 743 65 221 4 360 95 58 66 53 78 690 19 242 75 4 81 83 31 4 88 801 11 332 83 208 40 534 62 754 85 144 24 296 59 14 45 362 30 954 22 310 57 257 51 76 42 878 20 830 98 986 43 407 69 13 7 308 2 290 14 690 70 767 39 988 23 906 34 165 49 280 36 423 61 492 32 125 8 377 0 358 74 487 44 747 5 447 38 446
69 144 84 291 77 625 17 25 47 134 94 572 45 994 5 517 31 878 19 464 82 887 2 467 33 949 56 553 87 539 60 182 30 148 35 6 71 901 3 861 24 373 32 865 76 387 15 759 8 716 27 79 18 736 0 154 57 761 46 931 85 232 62 224 86 906 55 655 43 413 23 183 25 454 90 232 22 778 66 835 41 676 48 76 51 572 65 139 78 9 81 91 28 449 20 556 14 280 7 639 95 784 50 446 34 955 59 706 58 96 52 417 63 696 16 259 11 397 89 147 83 304 49 940 93 677 79 801 38 897 26 395 91 240 9 47 75 826 1 802 68 942 74 686 10 846 36 485 61 202 53 665 97 762 21 664 39 436 96 372 13 865 98 170 37 885 54 10 70 280 80 946 67 91 72 930 99 451 88 845 64 644 4 636 44 789 73 201 92 8 42 629 12 535 29 746 40 367 6 165
5 808 41 886 56 529 52 137 67 490 99 302 19 412 49 98 58 541 17 427 6 856 21 90 54 797 61 547 32 607 45 638 96 127 53 599 30 840 84 340 10 841 46 298 94 706 72 170 92 222 39 192 60 278 37 160 85 753 36 352 59 789 97 972 75 161 31 992 68 520 26 896 70 811 18 691 55 911 71 978 88 614 98 922 63 105 47 912 29 559 2 700 51 122 90 293 91 644 79 619 81 106 83 949 20 382 14 165 64 994 28 993 33 735 44 27 78 170 62 583 57 227 3 186 27 502 13 385 74 876 24 603 93 375 16 848 95 5 65 529 50 821 87 125 34 704 7 367 22 426 4 835 42 618 48 459 25 706 9 405 69 548 89 83 23 519 76 752 40 845 8 115 73 529 15 236 35 859 86 431 77 842 38 588 82 497 0 307 80 127 1 784 66 370 12 629 11 138 43 859
22 380 77 460 41 532 48 694 80 751 56 63 61 425 70 952 0 732 1 380 74 628 43 216 59 683 27 115 82 129 62 121 20 116 38 55 13 385 34 640 75 767 78 569 50 744 65 365 17 560 85 768 76 346 11 548 4 330 92 497 47 260 96 487 81 644 16 246 14 128 44 362 15 512 18 566 87 472 64 818 68 520 97 762 8 723 67 562 51 340 23 207 88 437 36 940 69 70 24 293 73 384 35 313 3 799 66 363 6 73 7 269 94 586 93 356 12 598 89 986 9 965 52 922 19 579 49 247 2 649 72 725 25 451 55 532 91 47 40 912 5 299 26 653 28 546 29 289 71 115 30 233 45 459 86 235 58 998 99 573 32 879 31 378 83 393 39 890 46 846 90 146 54 368 98 424 57 764 53 484 95 868 63 293 79 610 33 509 21 305 10 543 37 951 42 813 60 979 84 25
56 583 5 729 95 600 1 381 25 374 59 558 61 257 62 974 36 534 81 811 32 146 42 49 52 339 50 273 9 57 26 808 86 376 3 570 2 163 87 890 46 83 74 506 38 26 4 779 71 35 6 895 79 690 90 755 78 362 41 593 17 563 29 677 98 677 49 469 14 345 65 206 15 832 76 820 99 831 66 48 43 94 23 851 35 403 54 667 13 158 31 623 18 178 16 87 7 18 24 550 73 244 80 223 27 417 48 5 70 922 37 597 88 268 57 850 53 892 45 575 93 134 97 165 84 335 8 827 34 452 55 568 44 340 40 141 83 732 11 23 58 739 77 1 72 201 51 958 69 198 75 470 0 972 33 999 82 842 12 634 60 727 89 292 96 24 19 660 20 564 47 382 68 491 94 922 22 858 92 747 30 857 85 783 10 263 21 446 63 892 67 72 64 785 39 742 28 267 91 604
32 22 80 252 42 297 10 582 93 515 60 786 57 439 73 960 46 25 54 181 35 709 22 542 52 220 45 287 96 707 72 764 55 38 44 428 82 430 49 268 74 153 65 278 40 359 50 528 18 353 34 799 63 709 97 848 56 863 91 26 6 82 70 737 64 42 78 447 59 107 86 579 75 15 41 153 16 569 17 92 27 338 77 182 53 989 28 774 31 45 37 874 15 729 85 570 30 413 3 248 88 905 19 736 47 28 76 127 61 568 8 85 0 784 1 436 48 526 26 983 68 283 29 306 89 959 84 79 23 988 95 538 2 671 81 499 66 658 98 849 24 194 20 447 12 665 83 893 51 896 79 31 36 101 33 651 9 237 14 252 7 715 58 168 99 111 67 281 90 575 11 657 94 904 69 897 13 680 92 594 21 740 38 376 43 800 39 64 5 348 71 906 4 408 25 220 87 736 62 899
32 440 25 244 63 588 58 163 1 355 83 183 52 529 43 709 45 561 65 844 90 84 28 702 21 718 46 591 15 148 12 493 67 887 56 906 61 893 17 211 40 813 9 125 93 409 69 407 48 987 11 961 51 174 74 750 14 90 66 702 31 907 10 998 60 227 8 479 34 724 72 102 84 108 50 263 91 181 62 204 85 588 81 906 7 26 20 154 87 936 16 586 68 837 44 749 38 560 23 773 41 289 80 572 4 268 82 327 79 500 70 658 30 655 77 297 6 89 75 407 76 38 36 646 33 995 53 665 42 114 71 518 88 533 22 771 55 872 98 801 27 782 18 271 37 514 95 945 39 435 24 437 78 983 29 676 59 877 54 832 35 885 94 981 73 401 96 633 0 671 92 30 47 46 86 523 49 593 57 821 99 745 26 242 64 840 13 264 3 108 89 928 19 479 5 365 97 221 2 534
1 292 64 418 25 954 93 67 63 592 92 77 0 51 5 388 38 518 8 762 11 80 65 672 56 3 85 296 3 497 69 879 43 723 36 318 37 948 76 326 15 197 90 719 66 537 16 274 40 420 10 406 6 706 68 839 46 278 35 728 26 390 52 179 17 994 22 869 30 421 88 835 45 370 9 802 67 61 14 410 79 144 47 247 28 242 48 442 73 373 24 280 75 53 89 128 83 292 2 858 54 763 91 681 53 46 33 547 13 366 31 858 42 886 61 646 41 986 98 937 49 452 96 859 97 757 60 62 71 727 12 855 18 617 84 813 99 51 20 708 23 166 74 146 4 75 77 535 44 496 62 193 78 928 86 186 95 88 50 546 57 511 51 822 59 767 21 510 19 96 94 807 58 628 29 912 81 355 80 652 87 174 27 530 82 981 55 657 70 622 39 131 34 40 7 627 72 852 32 946


==> anc/Large-TA benchmark/tai_j1000_m100_5.data <==
1000 100
19 453 80 652 11 61 84 739 4 757 44 561 27 643 61 112 15 179 9 420 85 426 29 620 78 624 74 591 24 709 12 939 31 834 43 994 30 593 83 5 5 175 58 561 47 821 73 938 57 809 23 481 53 277 93 49 72 645 10 64 2 368 94 478 34 158 54 918 16 908 35 446 95 926 6 987 50 228 33 424 51 429 17 982 18 776 52 209 38 122 28 64 26 194 96 524 70 486 99 659 39 481 62 892 71 504 32 194 21 878 86 40 91 491 88 110 60 404 66 690 40 891 55 513 89 293 42 963 68 494 46 811 8 959 63 519 98 408 13 687 0 541 76 64 87 991 81 178 56 225 41 74 65 805 1 767 37 888 69 506 67 956 59 465 22 382 97 395 64 116 92 990 75 768 48 527 90 919 77 261 7 345 45 991 20 813 49 948 79 716 14 503 25 691 82 232 3 504 36 497
15 727 19 617 42 417 86 500 59 167 84 569 56 211 4 561 89 799 40 322 90 210 46 457 87 592 60 329 54 29 68 310 30 54 85 427 7 521 9 293 32 202 20 138 94 97 71 989 16 310 27 555 95 458 6 343 1 936 52 992 14 893 18 689 5 325 21 245 57 334 98 17 3 711 39 529 50 162 55 146 25 377 26 859 35 333 80 846 97 423 43 54 96 633 48 873 83 498 24 739 72 194 49 301 41 673 61 594 79 719 33 887 53 867 51 684 65 227 38 926 92 745 0 807 29 913 70 947 67 345 75 847 34 294 78 337 73 677 10 278 91 224 64 346 2 657 93 560 13 429 62 572 28 115 44 453 99 366 88 623 69 78 58 867 45 298 66 27 8 350 47 824 17 607 23 746 77 608 36 977 63 771 31 231 11 98 74 714 76 473 81 10 37 501 12 563 82 750 22 642
94 179 77 50 92 411 26 701 54 587 5 611 97 870 18 695 32 42 39 465 47 753 63 268 23 107 61 327 80 188 48 612 81 119 79 584 36 301 16 690 55 920 76 311 22 174 24 232 28 351 14 340 11 103 98 523 56 269 40 124 15 658 72 951 88 567 89 924 53 118 75 191 52 10 66 457 44 259 85 587 20 366 59 734 74 741 37 262 71 600 96 539 30 235 86 530 43 991 50 15 8 134 4 107 64 767 41 282 27 895 90 373 0 492 51 250 3 817 42 210 73 638 31 8 93 438 29 420 9 291 6 581 68 654 49 907 17 923 83 46 82 177 13 204 87 293 21 833 33 982 69 839 12 270 70 731 84 868 60 555 95 801 58 224 2 429 10 536 7 402 38 142 91 859 45 152 78 949 67 903 65 970 35 426 99 884 19 537 25 142 62 133 1 701 34 35 46 973 57 326
58 321 35 254 14 644 16 558 56 521 38 54 53 960 36 195 68 948 2 115 95 547 51 770 18 331 98 480 74 359 30 789 20 989 13 639 26 862 99 638 80 742 5 927 96 295 77 688 6 842 12 892 42 45 46 918 85 368 97 234 3 761 32 428 92 665 88 957 69 56 71 366 15 32 27 439 31 216 44 240 90 163 72 583 93 908 4 2 61 984 25 570 24 758 10 816 70 347 48 9 59 732 17 716 40 763 49 823 94 179 22 888 89 797 60 533 86 96 55 308 33 855 37 436 34 382 11 712 8 807 1 927 50 729 75 767 82 964 21 978 73 657 91 832 57 682 76 562 87 82 79 650 62 355 0 715 43 432 63 499 39 777 78 408 67 880 28 965 7 416 65 51 45 170 81 765 23 752 64 177 54 915 84 874 47 912 41 312 52 750 19 823 29 534 9 543 66 82 83 588
18 587 87 147 94 79 15 191 63 139 51 210 60 890 61 507 57 954 46 590 4 824 43 682 23 114 8 72 20 647 2 589 88 201 25 181 77 320 56 124 97 191 48 426 62 689 24 948 36 46 71 911 42 559 28 12 16 2 59 107 30 24 79 443 83 951 44 613 10 127 37 611 91 154 85 705 19 616 67 418 54 344 13 663 82 235 29 3 80 178 17 988 76 109 78 664 34 362 81 619 45 162 32 673 86 704 33 660 27 936 53 238 93 45 39 959 64 236 49 212 95 64 96 78 35 103 52 888 1 990 14 940 38 163 98 166 7 204 58 829 90 304 41 212 9 481 68 51 21 348 69 240 72 495 0 58 47 270 12 82 89 832 66 625 92 227 11 127 26 444 99 341 65 322 74 604 3 712 70 20 6 906 22 947 31 723 55 323 5 251 40 485 84 947 73 340 50 9 75 436
10 965 38 400 11 877 13 284 53 376 43 405 8 599 95 717 64 882 14 172 23 406 39 887 24 69 87 130 26 623 36 699 56 42 50 160 25 708 27 546 59 253 62 793 52 267 28 557 81 784 47 423 76 16 72 399 91 954 67 539 44 221 98 283 94 120 65 295 21 429 80 933 12 235 6 250 3 616 61 576 35 322 7 79 78 752 83 476 40 662 99 338 45 195 0 737 20 595 57 201 97 841 74 500 63 575 32 122 55 645 60 853 70 923 5 558 73 89 66 595 58 998 84 794 31 65 82 37 77 49 18 918 15 258 71 294 2 861 17 645 75 92 49 555 19 745 16 463 51 921 79 300 4 527 37 526 30 810 42 580 69 806 86 115 88 327 34 735 89 890 22 132 90 899 85 848 92 767 48 877 93 435 41 396 9 517 54 463 46 395 96 526 33 109 1 417 68 801 29 544
3 778 43 482 87 725 26 834 80 691 58 753 98 253 99 562 36 405 57 625 77 584 5 201 96 733 38 844 83 488 2 982 10 938 64 482 34 858 56 801 63 233 88 614 92 842 91 582 25 250 50 125 39 271 41 275 13 960 75 244 15 13 30 944 21 382 52 926 23 10 70 739 49 357 40 311 71 728 93 124 55 66 48 359 9 345 72 708 12 572 79 702 14 321 24 333 89 747 46 808 81 205 22 453 65 332 86 398 67 353 90 269 1 905 44 713 0 71 20 56 76 429 47 347 53 868 61 987 74 453 45 780 28 676 7 312 31 394 73 245 32 502 35 270 8 763 95 757 59 570 69 944 97 640 60 774 94 230 66 744 42 721 17 763 62 944 11 928 18 476 16 432 19 254 68 29 37 550 29 798 54 473 27 41 51 777 6 338 4 616 82 123 85 699 84 648 33 337 78 829
70 399 6 601 47 778 23 698 87 389 95 326 92 22 7 346 98 204 52 208 4 259 59 803 90 432 27 406 58 727 72 245 16 311 13 386 20 931 0 667 14 349 41 121 43 40 37 657 76 199 94 12 36 446 79 614 96 900 64 671 32 140 88 111 3 320 42 462 66 545 55 253 1 930 19 791 5 753 51 429 85 821 78 872 60 939 48 51 99 700 21 198 97 887 40 842 84 742 54 47 81 53 33 361 69 730 15 333 73 312 68 269 17 212 71 959 26 906 10 191 31 308 8 757 74 617 82 954 80 736 93 960 62 815 9 580 29 584 24 307 12 919 35 774 18 631 91 322 44 211 89 562 25 417 65 470 75 907 67 768 45 688 61 442 46 976 49 413 28 713 22 446 34 526 30 928 53 851 50 573 57 791 38 250 63 423 86 389 39 493 56 362 2 411 77 322 11 80 83 290
93 105 84 831 13 845 21 457 38 157 3 314 34 199 85 86 10 195 69 75 49 135 60 70 45 182 9 377 68 351 90 634 82 94 29 977 98 53 99 472 30 697 74 700 57 379 37 860 95 82 89 579 23 738 80 362 70 182 31 529 46 511 7 987 17 987 0 966 79 550 40 514 41 363 91 388 24 891 14 146 16 295 63 752 32 472 36 430 66 743 81 262 83 615 19 116 54 253 62 257 47 769 50 390 26 545 96 790 67 472 48 295 77 327 25 748 1 295 86 751 8 893 20 770 55 321 28 283 18 408 6 20 76 102 73 964 52 454 97 700 94 250 22 50 2 895 88 321 51 688 58 588 72 205 43 295 71 901 39 591 33 170 12 274 78 326 42 881 75 16 59 984 61 571 27 689 5 243 64 339 53 925 35 589 11 187 4 743 44 34 87 430 56 14 15 22 65 450 92 108
82 450 75 165 22 530 95 402 67 240 30 947 43 629 9 902 89 52 13 518 84 602 69 799 39 361 34 905 81 929 48 371 60 273 53 358 21 23 6 204 20 162 10 236 80 498 78 863 1 349 83 525 41 566 77 241 31 519 26 631 24 893 49 85 35 42 66 205 93 141 14 334 62 774 47 169 98 915 11 502 28 985 74 8 12 77 37 817 15 22 94 562 90 789 46 97 33 513 42 684 23 706 16 438 70 537 4 932 52 49 76 370 45 126 85 168 17 288 51 270 44 849 40 676 25 739 97 764 73 227 2 206 38 248 91 187 68 502 36 823 56 932 88 896 18 215 58 929 8 400 87 856 99 93 29 823 0 199 57 878 61 212 50 638 19 758 3 882 64 538 59 70 72 862 55 889 65 826 54 620 86 238 92 755 71 935 27 288 32 192 63 133 96 328 5 829 7 974 79 499
35 338 30 562 14 110 47 690 96 3 59 245 55 609 53 319 10 530 32 303 21 689 81 760 64 901 38 184 44 720 26 205 84 378 67 447 15 446 48 689 70 695 22 269 61 138 51 587 89 509 72 295 19 537 63 372 6 334 13 143 90 109 78 620 45 39 68 374 1 700 93 982 11 681 17 488 95 482 69 92 56 850 28 379 92 881 42 904 34 56 80 221 29 724 49 225 58 894 86 458 94 171 7 790 52 447 24 327 12 273 66 506 40 614 77 526 33 33 74 132 99 32 27 782 91 943 50 513 65 66 39 997 2 27 20 720 25 916 98 109 73 679 83 266 43 175 75 225 31 50 18 781 82 50 9 819 71 974 62 484 54 200 36 875 5 403 0 628 76 142 79 670 23 470 46 796 16 296 57 184 88 869 37 202 3 403 85 647 60 905 41 422 97 781 87 582 8 358 4 774
83 649 59 778 39 70 17 510 75 318 24 349 19 273 2 233 74 679 62 892 89 745 70 448 6 77 12 719 79 642 41 590 14 273 46 165 18 935 43 566 26 414 34 786 86 231 67 969 97 866 36 494 13 567 71 312 25 477 42 106 93 425 55 266 8 27 68 497 64 593 65 282 69 548 4 721 96 768 80 673 88 106 32 230 28 154 78 131 99 370 87 457 23 858 77 64 63 483 85 34 37 654 1 402 15 340 81 279 53 733 82 214 7 138 11 783 76 500 61 289 95 143 16 935 48 384 72 744 98 70 84 136 57 429 3 524 35 91 49 892 31 213 91 864 40 512 9 259 58 613 0 48 90 1 56 486 5 905 22 600 10 449 21 359 52 136 73 670 29 22 66 907 30 194 50 165 44 535 27 181 33 326 54 863 51 405 92 321 38 367 60 134 94 927 45 425 47 998 20 711
53 200 40 159 80 564 98 419 84 676 16 864 77 462 23 715 0 416 74 161 95 651 65 816 72 150 47 561 64 777 93 901 32 336 90 499 89 187 30 881 34 236 70 790 39 679 28 292 87 461 8 18 5 771 1 182 57 266 69 906 82 672 45 566 20 672 66 552 62 607 79 350 29 915 44 241 33 304 76 953 35 393 56 999 17 538 2 893 52 895 12 613 97 668 37 107 31 454 73 834 85 290 63 791 81 349 99 445 18 188 55 550 86 586 42 633 60 544 3 972 27 794 78 213 38 615 58 200 7 37 43 811 21 548 83 628 4 304 11 506 26 393 14 484 71 178 94 315 24 340 10 810 67 440 46 101 25 927 19 132 61 796 22 565 48 405 96 259 75 639 15 669 9 368 51 896 49 631 68 719 36 800 6 821 50 972 13 903 54 222 88 542 41 621 59 115 91 742 92 42
46 736 56 583 82 179 48 122 70 278 69 17 21 924 35 756 89 268 66 502 87 756 85 812 79 462 20 751 31 423 30 712 55 350 54 187 98 121 50 359 28 106 67 730 59 849 16 477 90 964 14 452 39 450 71 325 33 746 36 988 72 818 15 820 42 134 3 660 73 395 74 357 83 40 9 150 57 102 97 343 0 391 78 652 96 848 68 527 32 672 13 820 12 717 80 747 19 933 49 788 6 313 77 125 84 774 86 422 93 78 29 280 18 316 61 16 40 855 2 490 51 90 47 722 88 874 76 901 10 855 38 165 44 188 45 651 58 198 34 109 11 311 65 934 92 887 99 666 23 55 95 378 25 614 94 201 63 874 91 88 81 392 52 154 8 685 26 135 24 414 22 638 27 123 37 105 41 587 64 606 1 648 5 999 62 551 43 147 60 84 17 218 75 374 4 901 7 420 53 312
89 75 48 962 77 314 62 190 26 597 6 710 29 804 94 936 1 132 14 393 63 306 19 930 43 773 0 290 88 121 99 50 84 640 50 502 95 732 12 917 59 339 41 380 93 579 37 274 13 87 65 208 45 836 86 623 44 272 33 930 32 901 74 366 98 226 35 330 55 443 34 315 90 463 71 379 39 732 76 325 42 526 11 697 82 105 54 86 91 501 85 672 47 776 20 657 72 407 81 618 2 262 15 215 75 792 16 45 5 474 36 734 80 525 38 495 25 36 23 695 61 968 17 382 49 924 51 546 27 689 7 481 18 511 28 928 78 17 56 60 46 411 87 933 21 952 9 268 3 68 64 864 31 46 40 176 69 168 24 248 66 807 4 695 57 980 30 93 22 551 97 860 70 258 60 71 83 300 58 35 67 794 92 567 73 179 96 431 53 69 52 449 8 363 68 929 79 144 10 938
63 206 16 671 26 349 38 340 21 414 58 775 78 78 10 803 13 372 37 958 48 987 55 603 77 499 91 49 18 835 49 16 4 163 88 687 1 38 0 762 8 218 50 273 82 17 70 147 87 589 22 655 40 75 93 454 54 596 23 553 11 316 86 277 90 907 43 422 89 326 7 639 94 524 44 436 80 435 61 388 57 594 72 237 42 710 51 942 15 961 19 363 67 846 9 447 60 929 27 456 2 908 73 529 75 666 36 268 84 981 25 62 69 57 64 987 99 995 98 988 96 664 29 962 74 535 53 508 14 427 34 910 65 57 5 968 92 151 6 314 59 824 39 615 41 605 66 91 76 284 95 910 81 836 83 793 56 904 32 68 52 77 3 748 30 814 46 178 71 448 17 888 62 339 47 725 28 595 31 519 33 929 68 793 24 691 97 690 35 171 45 540 12 459 79 180 20 843 85 389
58 73 35 442 99 408 0 295 6 488 43 611 33 667 1 750 12 808 59 384 40 496 13 444 84 650 24 791 51 553 75 840 46 831 61 522 37 222 70 860 15 737 78 295 23 169 32 9 14 225 73 172 92 918 71 689 27 6 69 514 98 600 77 377 72 287 8 234 3 751 17 513 85 144 89 848 22 437 88 513 55 705 63 603 41 231 86 810 49 301 45 861 76 481 30 239 2 101 97 670 36 194 38 518 82 388 29 503 7 631 93 598 28 494 79 173 16 971 9 126 31 665 96 557 81 468 53 488 94 726 67 6 21 201 50 760 44 873 74 943 20 911 54 997 10 643 4 302 66 547 62 419 91 201 39 162 19 290 18 963 83 549 11 462 64 948 26 616 65 322 87 59 56 806 42 430 95 374 68 376 48 991 5 976 52 696 25 49 57 99 34 574 47 48 60 825 90 579 80 282
24 462 55 389 28 573 4 173 65 402 18 910 9 623 48 539 56 211 58 402 88 263 50 920 63 747 78 824 35 550 66 13 43 191 67 887 69 948 97 579 74 93 75 530 20 141 68 571 53 614 47 409 2 40 57 999 51 722 82 799 10 864 49 393 70 419 1 364 59 875 16 886 37 730 89 990 38 815 36 894 17 702 96 497 71 77 52 226 25 259 14 688 73 494 26 114 32 374 87 238 60 11 39 515 95 535 29 518 64 905 41 874 91 999 62 715 83 224 19 648 90 121 99 21 76 468 33 65 61 933 85 673 94 836 86 154 21 583 12 811 80 904 8 111 31 510 23 27 30 360 81 150 11 857 22 721 79 128 5 11 13 44 84 470 98 295 0 393 92 280 72 464 77 391 44 770 42 992 45 338 34 423 6 267 27 255 54 486 40 339 15 783 3 104 46 232 7 365 93 39
26 997 91 264 85 853 25 610 88 81 60 171 69 572 3 79 81 657 23 295 63 294 53 980 93 948 36 745 70 790 31 825 17 300 40 581 94 891 56 998 52 893 14 977 64 48 22 510 50 122 32 967 24 594 83 607 68 311 29 29 61 250 0 111 74 248 10 682 96 794 75 149 84 681 59 583 21 349 43 192 6 407 35 375 20 822 45 152 39 651 46 308 11 562 71 927 41 855 13 48 9 506 99 180 1 505 79 950 76 865 12 996 44 444 49 675 8 204 90 29 18 670 54 875 15 295 55 136 86 589 95 892 4 172 80 914 28 626 72 553 47 334 66 512 87 455 57 292 58 52 48 372 77 12 73 868 82 96 16 728 30 413 51 822 65 503 37 966 42 992 62 571 89 804 27 905 19 619 38 6 5 637 34 108 92 402 2 280 97 775 67 653 78 270 7 634 98 54 33 462
67 169 74 414 92 844 16 648 52 221 75 795 9 562 47 115 68 252 41 715 33 844 70 799 31 938 39 290 60 95 89 984 78 903 59 797 62 398 71 242 65 762 90 541 81 18 12 217 20 343 69 815 32 320 27 642 29 792 66 161 56 604 7 260 10 689 2 938 38 299 87 989 76 181 55 631 84 998 61 170 58 367 43 846 44 610 88 471 21 963 3 153 63 764 79 431 22 690 50 608 23 203 40 385 57 364 24 123 34 590 6 527 8 128 53 899 49 236 95 756 0 903 91 956 98 834 93 129 18 607 15 802 54 374 5 420 17 283 48 700 80 795 85 565 94 888 42 169 26 150 19 54 64 858 46 445 1 140 28 415 51 876 96 760 72 134 36 260 30 479 82 196 25 885 37 419 13 818 97 138 14 152 99 909 4 711 45 471 77 53 73 177 11 303 83 568 86 163 35 991
89 299 57 855 54 301 17 256 59 123 6 64 67 307 95 335 12 596 9 845 37 587 65 396 44 258 42 409 77 373 1 141 20 846 58 461 78 715 33 321 75 80 90 310 24 87 32 739 27 789 34 743 45 647 8 95 80 291 93 736 25 868 5 780 13 370 19 99 40 633 97 470 28 501 55 734 46 310 52 199 47 822 49 58 41 227 82 41 26 847 48 863 96 546 56 26 81 620 11 194 36 165 85 949 84 335 76 732 99 967 66 841 10 963 98 784 68 623 0 544 4 170 83 144 2 862 15 174 63 594 79 605 7 850 21 756 92 154 70 505 22 771 61 120 50 242 73 850 23 98 38 531 88 48 16 78 35 354 71 102 69 751 62 238 74 590 14 626 87 642 64 808 3 450 94 915 53 287 39 277 31 654 51 488 43 814 86 243 29 757 91 217 60 888 30 720 18 460 72 685
40 437 25 556 91 861 47 423 86 797 30 153 54 323 28 909 23 152 3 890 70 416 27 317 60 474 73 13 39 27 62 524 36 958 37 598 94 837 99 709 95 987 34 978 98 10 88 434 69 348 72 325 7 596 71 681 55 816 93 88 77 779 1 262 57 450 8 770 16 530 18 769 26 92 61 570 10 827 74 548 59 772 81 918 32 506 51 700 24 585 80 83 87 774 33 57 13 486 42 394 35 476 92 387 67 4 58 955 11 342 20 275 41 367 50 329 76 881 66 731 53 575 29 818 75 788 14 339 49 550 56 449 9 76 21 105 78 249 22 745 89 420 65 420 43 16 12 560 52 762 0 941 5 183 82 445 19 573 48 411 96 527 45 552 64 778 17 994 38 159 79 181 84 638 68 862 44 115 6 301 90 134 97 186 31 543 63 57 46 82 2 791 85 397 15 3 4 304 83 795
83 146 57 995 19 260 96 648 76 583 94 834 88 181 63 326 59 306 30 487 4 139 95 775 80 109 10 924 1 613 18 228 79 606 69 316 22 991 50 57 70 254 5 19 85 768 42 801 12 510 72 730 39 617 33 591 53 346 7 109 11 17 90 211 21 545 73 155 46 902 87 646 32 381 27 81 41 903 89 106 9 677 98 908 14 221 86 760 65 594 20 657 82 895 78 783 55 223 31 250 26 932 44 454 64 889 45 928 13 194 68 22 51 942 75 512 54 366 58 935 6 898 24 139 91 757 38 262 23 428 62 117 49 855 2 583 97 823 81 810 99 659 56 37 77 884 3 608 60 661 93 163 84 909 28 301 66 205 15 342 74 869 35 438 71 937 52 417 43 19 61 648 40 122 47 100 25 44 67 615 17 948 48 194 36 208 8 697 29 454 0 622 37 517 16 806 34 954 92 562
96 584 44 799 95 615 76 67 80 83 88 591 67 761 90 220 69 312 98 162 9 602 8 381 43 691 68 625 74 738 55 71 70 397 50 783 79 450 48 407 37 509 34 444 30 231 56 997 24 177 14 603 28 569 17 849 92 650 5 433 93 363 75 57 77 341 82 245 26 589 53 832 7 294 39 247 21 516 97 662 27 144 45 270 49 172 72 928 59 311 64 433 78 156 47 20 3 486 62 609 18 519 25 396 51 995 57 426 65 259 20 484 38 952 10 461 66 738 31 361 83 46 89 603 12 454 84 657 4 898 22 216 63 914 15 377 13 593 16 417 94 747 29 750 71 600 35 755 60 709 36 235 23 339 81 338 85 554 54 900 91 991 1 706 40 677 11 45 61 364 52 70 0 501 2 859 6 842 73 731 19 421 32 252 42 956 99 527 87 424 46 77 41 306 33 852 86 505 58 776
53 8 55 131 58 513 82 272 87 884 94 726 83 490 40 115 80 77 91 87 60 1000 84 490 13 951 15 822 12 72 7 792 37 635 52 419 62 16 65 357 10 402 17 792 68 189 23 798 99 442 46 554 1 268 67 986 14 82 32 524 20 792 18 707 97 535 79 248 16 898 92 759 41 745 98 619 6 647 95 371 47 192 63 284 44 291 89 11 70 536 22 737 74 467 36 816 50 403 35 157 3 240 42 398 75 693 9 698 72 183 2 369 76 59 19 511 51 366 71 884 30 693 64 278 56 745 73 565 38 523 29 765 11 898 24 320 90 147 49 278 45 47 5 894 69 744 0 757 34 606 81 442 25 806 48 6 59 3 78 345 96 466 26 169 85 914 43 379 57 951 86 83 31 447 54 642 39 563 21 138 8 906 28 550 77 808 4 100 61 177 88 810 93 582 66 965 33 142 27 447
31 805 79 571 7 544 42 434 97 80 45 519 62 269 60 565 76 190 18 891 75 668 17 671 80 827 0 914 90 48 21 832 51 371 22 9 67 433 50 38 99 806 35 320 41 973 43 605 29 334 73 420 40 732 12 766 61 149 24 836 10 25 3 31 72 268 33 494 70 892 86 395 5 670 55 198 47 268 84 429 91 908 2 330 65 786 34 886 20 745 19 37 46 800 57 465 94 365 69 254 92 89 88 32 83 367 54 180 32 290 27 229 11 572 82 912 95 438 1 686 63 588 98 615 26 607 77 61 89 323 6 291 71 520 16 419 87 861 30 245 38 456 85 497 56 531 52 513 28 976 96 683 48 818 58 253 81 142 37 553 36 338 93 655 68 762 8 235 15 196 53 387 59 757 13 289 25 285 23 166 14 122 66 156 44 943 78 889 64 277 74 469 9 375 49 877 39 968 4 767
18 689 1 392 83 860 86 555 63 319 9 210 7 188 73 465 15 265 96 415 42 916 34 933 91 526 41 784 70 745 84 701 39 744 62 264 68 643 71 686 29 110 6 80 66 573 88 310 31 867 90 663 40 950 65 418 37 667 13 874 51 935 2 420 94 854 23 276 89 396 25 304 0 805 19 226 47 736 30 523 93 786 57 206 44 752 50 753 4 652 78 781 75 522 58 346 81 775 3 815 77 847 24 568 54 530 69 291 95 267 99 191 22 562 17 908 28 262 14 985 20 420 61 996 27 594 56 157 45 280 32 436 67 676 85 483 8 209 49 669 60 584 97 639 64 920 79 422 21 174 35 472 82 353 98 66 87 657 11 188 59 709 55 669 46 133 38 778 53 374 76 515 48 840 10 571 33 369 26 205 43 593 12 685 52 462 36 1 80 917 92 886 72 771 5 372 16 105 74 497
20 286 29 871 33 466 3 336 32 681 35 12 27 808 0 383 66 824 76 611 53 257 24 881 68 118 50 765 60 250 95 809 74 285 23 28 9 831 49 870 55 661 16 573 63 916 85 988 46 827 51 987 72 564 98 299 31 83 86 201 34 902 70 990 61 769 22 428 17 592 89 803 15 856 65 923 80 628 82 26 25 477 62 556 2 207 44 531 94 54 26 964 93 776 21 576 4 124 48 362 10 470 67 876 90 376 42 448 5 50 92 727 69 450 99 959 47 27 83 608 57 92 8 310 56 992 97 270 38 885 6 112 77 432 13 634 37 657 30 303 73 213 12 604 11 414 64 48 41 623 43 928 39 697 87 861 59 101 1 477 40 935 91 784 71 727 96 274 28 632 45 555 19 871 52 861 54 517 88 745 78 205 36 370 81 490 75 152 84 761 79 740 18 879 58 382 7 444 14 243
21 856 54 749 20 935 91 522 50 828 49 709 58 949 64 651 67 315 55 820 9 69 69 306 77 841 26 52 38 119 94 619 1 799 22 105 46 687 97 360 15 216 18 229 85 367 12 387 83 761 74 794 16 575 95 68 4 442 88 420 63 696 52 512 37 561 53 368 71 815 87 215 90 366 98 317 11 701 43 344 99 656 84 454 23 458 73 883 17 102 76 184 31 665 82 66 29 475 75 654 28 975 13 557 48 912 42 367 39 653 47 761 80 501 14 721 36 862 56 12 57 259 30 516 44 794 2 695 51 776 61 837 41 944 6 344 62 645 8 309 78 722 33 171 68 596 81 374 19 954 32 245 59 323 27 274 89 115 3 253 65 454 45 991 66 114 10 224 79 353 5 795 96 963 60 903 70 498 34 464 35 120 92 790 93 165 40 44 7 572 72 555 25 769 24 919 0 694 86 633
70 72 68 498 5 625 48 377 72 684 37 97 10 424 58 540 35 356 56 316 34 159 97 39 75 62 96 976 13 244 50 100 26 142 33 164 93 37 6 753 92 29 0 355 24 579 86 359 65 661 32 262 47 979 36 584 45 648 59 331 25 382 1 182 77 185 22 766 21 446 2 29 12 66 52 922 19 337 64 492 53 188 49 259 63 970 43 589 60 133 80 651 39 826 79 862 27 468 9 200 15 862 89 555 69 504 73 463 99 938 31 882 83 742 46 815 85 443 54 227 62 857 7 124 29 714 71 906 84 996 98 286 23 189 57 682 38 723 20 741 67 359 4 384 30 512 91 244 17 192 61 257 76 185 16 127 18 263 40 889 74 630 11 466 87 979 51 761 81 576 44 127 41 465 42 100 55 85 88 827 8 648 66 582 95 640 78 246 14 512 94 970 90 94 82 782 28 825 3 118
33 251 16 751 62 928 69 333 99 699 1 113 93 620 81 41 64 757 20 725 72 823 22 66 52 529 85 277 21 224 47 808 29 353 68 439 42 253 25 305 10 958 6 758 35 741 7 359 73 962 77 198 18 636 39 641 59 802 92 650 12 295 26 828 19 23 5 979 87 295 50 894 53 922 37 487 86 916 57 367 66 588 48 35 46 142 43 437 89 8 63 30 71 200 58 834 88 424 96 788 17 865 15 860 84 908 97 492 70 191 38 249 32 41 49 695 44 760 61 324 67 165 78 365 55 203 23 969 91 65 75 366 14 417 74 424 27 624 98 385 0 2 8 97 60 916 51 453 13 265 34 541 28 992 80 785 45 601 9 797 65 287 95 178 79 217 40 866 24 219 3 257 90 890 30 16 11 514 76 670 82 842 94 423 54 803 31 581 36 625 4 79 41 262 56 67 2 505 83 903
1 786 4 301 32 683 46 218 75 896 5 509 80 859 24 904 87 996 56 859 50 901 82 188 7 836 77 316 33 849 59 183 40 864 85 1 68 794 72 656 81 41 51 318 61 189 12 253 66 127 44 29 41 797 42 27 29 627 74 142 92 715 47 511 31 299 67 878 23 410 22 751 18 204 11 162 28 729 79 311 25 673 13 614 89 961 26 19 2 113 54 126 65 302 95 950 20 167 83 839 34 515 48 805 43 891 94 739 0 926 53 156 39 670 10 56 30 26 49 74 71 538 98 396 76 203 58 835 63 24 36 631 64 213 69 754 45 171 14 285 38 445 84 841 99 82 86 727 62 593 9 63 70 659 17 140 97 955 27 300 21 651 78 793 8 800 3 388 73 786 37 794 55 895 57 413 16 107 90 971 19 781 52 807 60 57 35 377 15 134 6 368 91 364 88 982 93 70 96 433
6 283 73 300 17 685 80 616 48 644 0 593 58 680 88 650 38 79 22 555 59 196 25 381 82 616 49 929 31 558 81 159 45 915 47 662 18 886 71 543 3 2 98 371 56 354 1 198 5 554 43 287 39 887 21 337 20 764 72 677 14 210 60 694 23 263 63 763 65 980 7 721 86 522 90 42 2 140 40 786 91 711 36 463 78 590 94 516 79 548 10 517 93 233 76 268 15 147 66 100 61 367 30 756 68 769 57 162 97 645 19 883 50 123 96 60 26 162 37 883 84 596 4 122 29 501 34 567 95 635 46 156 44 471 64 495 52 337 85 173 70 799 89 353 51 657 69 211 27 668 92 382 74 232 41 47 8 261 54 638 83 980 35 103 55 652 77 720 87 809 33 685 12 578 9 267 16 838 42 340 67 508 53 50 28 39 75 911 99 2 24 15 13 651 62 878 32 424 11 391
14 957 95 333 38 934 82 157 46 16 20 419 58 298 8 558 51 379 11 324 67 285 33 665 81 188 39 83 94 995 42 89 70 896 25 936 84 44 57 32 73 265 40 570 26 223 45 697 15 169 59 105 69 23 88 498 89 563 61 602 35 109 31 101 27 321 74 464 86 132 55 889 9 831 96 347 53 988 63 506 99 462 93 496 43 807 12 625 37 485 28 933 91 695 24 561 16 10 54 719 71 256 56 240 13 111 90 698 19 98 36 413 47 391 30 172 52 334 0 452 1 503 62 662 32 433 80 836 50 585 64 688 66 703 97 42 18 492 83 104 76 695 60 675 29 664 41 79 48 421 75 747 23 61 79 656 78 373 65 773 68 947 77 606 17 442 6 645 10 67 3 449 72 166 34 50 98 317 85 500 44 244 49 754 5 355 4 694 7 289 87 513 22 466 21 682 92 409 2 690
33 1 52 854 54 566 63 472 45 682 0 277 39 123 28 753 2 22 68 1 25 727 23 776 75 741 64 529 60 61 36 325 32 267 30 930 49 305 40 555 26 102 6 509 10 772 17 103 44 51 86 941 65 256 19 512 18 792 71 475 27 807 98 870 87 132 48 976 84 261 13 219 91 811 78 718 79 631 73 721 1 406 43 491 82 867 12 991 88 863 56 939 57 439 66 340 53 402 50 681 61 901 21 190 70 414 76 458 11 36 51 742 42 875 74 943 8 418 3 932 99 902 35 21 72 909 34 939 58 616 62 466 4 897 92 273 77 605 7 653 37 411 9 886 55 695 38 219 94 845 85 694 81 275 67 730 47 82 95 460 24 979 89 411 5 601 46 980 96 27 93 153 20 438 41 749 59 879 15 769 83 187 22 114 80 313 69 85 14 335 31 60 97 217 29 48 16 989 90 326
54 684 28 576 83 661 36 100 58 663 45 683 92 743 0 624 48 509 40 184 5 475 35 10 97 780 27 4 46 126 12 804 57 870 61 213 23 311 63 655 49 491 25 742 53 184 51 262 8 468 78 671 34 664 69 733 59 786 20 712 7 77 26 133 37 837 24 298 15 62 14 607 71 129 99 450 32 399 47 594 52 258 56 43 80 630 17 699 66 504 75 382 4 290 82 576 39 885 21 129 85 179 3 49 89 772 73 898 16 884 67 555 77 628 33 406 91 757 55 394 2 905 81 419 74 757 10 859 84 28 29 334 64 901 43 227 38 56 1 385 6 728 88 751 41 198 19 837 30 742 68 98 93 619 96 888 42 24 70 548 65 276 11 834 60 358 44 341 79 140 9 106 86 619 72 366 98 324 50 760 31 978 87 927 94 745 18 951 76 578 22 195 62 228 90 569 95 13 13 677
49 258 57 774 6 558 55 253 88 404 41 395 20 849 21 114 93 49 39 211 89 540 72 182 8 686 2 757 71 475 38 329 74 472 68 449 51 290 18 202 90 953 35 928 4 555 58 265 52 334 45 47 47 511 17 618 63 505 79 463 29 33 92 367 61 322 99 829 27 438 81 238 32 56 23 321 62 769 66 873 16 766 97 493 50 219 1 656 36 824 69 148 80 143 84 567 19 188 44 980 64 540 42 405 87 342 28 961 25 211 31 123 48 988 86 200 24 176 40 900 59 8 5 597 30 542 12 159 11 980 15 201 34 411 85 158 9 551 91 939 78 515 73 419 76 166 37 626 14 272 13 422 65 782 98 788 83 790 75 189 70 357 94 142 22 533 53 681 26 512 56 329 54 807 77 824 10 735 0 693 3 698 60 516 96 597 82 701 67 392 33 1000 43 220 46 894 7 177 95 522
37 381 82 453 83 746 61 290 17 700 41 420 56 951 58 989 24 42 95 665 52 236 39 478 1 269 64 748 36 897 98 98 6 946 49 898 26 660 33 94 90 259 47 290 77 960 20 552 86 91 59 676 79 98 63 646 34 541 29 401 25 109 42 878 50 885 76 387 53 468 27 628 0 942 73 689 60 308 69 97 94 115 99 679 38 948 74 886 75 369 65 496 15 325 31 285 8 353 11 521 32 939 62 456 85 300 22 172 18 86 5 257 23 519 2 965 89 194 40 437 97 789 12 661 48 297 70 974 43 68 66 832 30 939 10 331 45 71 91 133 93 204 68 774 19 979 9 26 72 228 57 34 7 318 3 121 87 580 16 126 21 161 88 227 28 923 13 491 96 814 78 519 44 784 92 518 46 148 71 878 14 922 55 802 4 183 35 655 67 275 84 749 51 877 80 738 54 124 81 509
96 516 37 675 18 738 15 487 64 566 16 309 7 70 73 460 31 574 47 593 23 626 14 201 46 389 72 714 5 374 82 105 75 181 68 285 33 915 39 689 34 647 74 658 98 319 21 351 94 983 49 633 84 655 28 208 63 957 58 132 32 947 85 37 95 127 70 239 91 410 3 825 57 57 97 462 79 423 11 938 20 879 0 716 62 643 43 497 52 89 99 219 38 962 54 200 71 933 24 388 80 402 29 623 1 491 78 924 41 45 10 522 50 353 19 58 81 791 53 123 59 919 12 553 56 195 25 887 83 733 76 158 66 1 93 272 60 208 30 672 77 10 8 831 92 267 69 446 35 628 26 851 42 738 45 569 9 568 48 866 2 882 40 80 67 241 36 603 51 149 90 514 88 63 61 102 87 153 65 988 86 609 55 265 89 976 6 422 44 826 27 87 22 834 17 148 13 346 4 511
22 846 38 6 66 197 76 607 99 672 4 524 46 936 27 250 7 436 82 18 31 583 16 517 60 360 20 324 28 92 37 522 57 512 41 262 10 795 78 951 29 819 50 587 56 25 18 175 12 443 36 856 73 970 81 98 1 602 52 955 13 369 80 715 87 936 79 173 54 826 45 510 68 240 23 834 32 243 40 996 0 706 15 857 5 138 94 196 51 620 86 12 58 968 42 912 33 345 2 262 61 99 90 849 49 99 93 563 64 305 83 752 53 365 89 529 47 584 69 946 74 321 19 57 26 66 63 47 44 33 92 722 59 102 17 568 91 129 39 666 9 858 71 298 84 457 35 809 55 676 48 635 62 232 34 941 88 264 14 568 8 147 25 172 6 860 70 113 85 358 98 537 65 735 21 33 30 489 67 470 3 559 11 469 72 76 95 914 75 98 43 353 96 493 97 743 24 741 77 225
10 830 60 602 69 856 57 387 47 484 4 376 17 10 67 975 43 57 11 34 40 664 8 383 41 867 56 5 62 753 7 409 16 438 85 585 12 382 34 846 78 644 99 531 53 477 2 622 0 933 96 848 29 572 25 986 92 721 55 313 30 458 39 958 42 322 54 574 66 809 50 473 97 655 36 80 20 872 59 42 37 507 18 992 1 965 9 769 23 141 27 317 61 24 86 807 6 744 84 413 94 538 73 354 14 538 95 508 45 60 26 713 71 969 63 914 15 548 32 945 74 929 89 660 64 786 28 106 49 355 76 673 44 42 48 857 72 360 35 79 33 490 98 834 24 83 31 577 65 66 82 585 51 380 3 816 83 91 91 430 13 880 68 124 79 544 88 315 38 662 22 348 52 329 93 578 81 197 5 601 80 327 19 800 90 232 87 308 58 282 70 393 77 436 46 87 75 421 21 726
86 560 96 23 43 11 3 426 69 907 60 756 45 11 10 364 95 628 9 378 11 111 1 417 55 618 52 487 67 171 5 34 98 900 92 177 54 864 46 230 41 627 51 75 8 808 4 860 78 555 27 892 16 243 75 719 15 232 24 709 33 792 82 797 97 598 25 933 59 416 99 158 20 16 81 523 31 773 64 94 49 378 18 534 83 720 89 479 68 963 85 756 70 391 94 990 84 793 6 422 30 653 63 783 58 296 57 900 32 339 21 376 44 870 37 898 91 292 7 288 79 517 80 646 66 887 61 706 26 652 22 29 28 813 50 714 77 575 56 50 34 266 48 74 90 986 40 370 13 137 2 873 14 893 39 214 73 296 62 553 93 489 36 446 47 699 71 859 23 609 29 47 74 932 88 385 12 59 0 993 38 752 72 544 65 406 76 463 53 412 19 369 42 414 35 459 17 518 87 530
46 970 89 597 2 224 33 965 72 327 14 832 17 696 99 44 42 557 78 794 25 515 86 264 12 703 91 358 77 383 32 93 24 864 15 640 35 912 9 483 49 601 62 356 13 482 68 260 6 719 23 971 8 605 55 781 95 201 61 507 31 983 1 690 50 895 28 961 87 243 4 387 45 830 74 454 69 431 19 389 29 552 10 324 44 187 97 862 22 736 34 27 53 765 66 825 48 939 84 388 58 746 41 586 38 810 51 664 88 983 98 782 64 820 80 510 36 269 73 154 30 440 56 825 93 99 3 503 52 768 47 282 75 573 39 119 16 338 40 246 67 99 94 503 43 184 63 62 92 156 83 88 90 479 81 791 20 993 96 11 5 92 54 694 27 198 26 441 18 594 7 882 71 539 70 972 59 281 65 77 60 801 21 846 57 784 82 256 37 703 76 860 85 923 79 683 0 964 11 390
2 687 77 190 3 311 9 550 87 178 22 54 42 651 46 962 55 17 84 511 51 6 44 608 35 209 18 218 41 960 68 901 91 734 1 836 83 225 86 353 36 378 53 123 80 755 21 843 33 821 72 94 19 103 66 981 15 594 88 624 16 483 58 635 76 483 73 64 79 929 57 534 28 531 40 768 12 419 7 647 71 513 95 663 20 698 27 714 14 532 49 653 54 69 99 113 67 130 90 363 74 182 23 657 11 299 45 429 47 585 93 469 34 594 39 757 81 807 97 998 26 379 85 197 92 39 60 588 52 639 89 57 94 387 48 931 50 581 13 662 24 648 8 148 17 156 25 531 59 367 70 359 65 355 61 947 4 744 10 66 96 689 29 643 63 175 69 881 32 1000 56 534 5 975 30 114 75 203 6 963 38 34 78 811 37 33 43 319 31 178 62 19 98 890 64 477 82 42 0 561
11 702 37 287 4 454 15 181 47 165 83 799 96 929 78 281 88 441 89 614 18 606 50 52 36 311 8 992 17 878 90 787 43 773 58 187 56 399 94 820 28 365 20 74 16 557 91 784 72 903 87 162 7 698 34 444 74 350 3 592 64 762 65 301 86 496 75 596 10 986 73 229 30 433 1 423 32 126 40 710 85 697 52 980 19 369 99 594 63 681 77 438 84 103 46 109 55 646 13 166 98 231 92 144 2 660 25 479 22 196 14 234 93 187 6 57 59 771 5 908 35 639 51 53 42 222 27 866 53 265 82 619 97 911 26 481 61 467 76 14 45 480 69 489 95 457 70 449 66 383 48 17 21 747 57 89 39 344 33 418 44 607 67 718 60 658 80 41 38 387 24 262 71 235 0 532 49 280 23 416 54 639 62 135 9 530 31 82 81 692 12 715 68 388 41 176 79 113 29 245
78 856 51 858 94 853 40 199 77 76 64 576 62 11 2 517 34 304 3 244 56 771 30 173 0 604 8 948 85 724 31 260 42 743 58 843 22 438 44 409 4 602 88 124 79 372 1 169 43 682 84 306 16 702 39 326 11 212 92 54 6 829 7 596 19 907 70 973 63 855 53 274 57 662 33 61 24 490 50 241 23 437 80 61 41 333 26 149 9 481 35 542 37 258 21 356 83 83 36 506 52 96 13 935 32 460 95 520 91 293 67 565 10 612 72 176 38 433 87 7 74 623 17 185 49 285 27 451 71 289 90 980 15 802 76 712 60 714 68 189 73 463 48 690 55 485 25 182 54 418 12 435 65 282 5 256 46 31 66 679 96 100 97 415 81 566 45 986 29 500 93 872 59 415 18 536 69 212 75 986 98 57 47 712 61 296 82 334 28 23 89 38 14 14 20 604 86 828 99 995
13 542 91 187 49 990 16 772 15 333 30 645 69 317 81 476 45 28 41 557 4 455 20 919 95 901 66 998 78 892 1 388 25 965 0 961 21 196 63 941 54 925 50 458 56 721 92 238 79 154 37 728 46 591 48 920 29 957 74 919 22 639 71 681 93 997 9 740 32 755 5 66 2 688 12 212 77 204 60 277 35 81 7 345 88 919 44 632 27 595 42 930 11 566 17 154 14 883 8 798 33 770 6 177 40 51 53 941 43 86 36 62 86 107 34 555 94 807 61 126 3 18 65 650 57 976 84 725 82 523 62 123 64 115 38 617 10 51 67 280 76 849 28 984 72 230 80 393 90 194 23 32 47 129 31 841 75 487 51 849 52 786 85 108 24 324 39 320 58 891 73 527 97 36 98 75 70 518 19 52 18 941 89 996 83 43 96 801 59 771 87 356 55 44 99 84 26 512 68 117
87 249 68 973 7 321 81 763 90 655 54 936 19 244 39 928 75 692 65 445 50 189 18 692 27 350 99 238 33 7 77 110 35 961 20 124 91 703 61 393 11 535 17 862 24 733 62 317 12 857 85 152 28 764 34 40 51 348 57 348 38 497 21 617 16 255 52 343 98 368 79 577 70 313 76 42 31 457 44 231 72 847 94 220 47 18 3 687 10 851 4 888 89 398 93 950 88 680 66 48 80 667 82 820 46 634 55 230 14 513 78 478 49 722 67 627 53 598 29 166 60 15 2 214 6 639 59 338 83 456 15 762 8 369 36 967 9 206 97 4 30 758 26 311 37 159 32 912 13 346 96 542 73 909 84 271 69 37 22 284 95 445 58 975 92 931 0 848 43 75 86 815 5 711 71 314 41 658 1 173 42 895 40 835 56 545 45 487 74 944 64 708 25 137 23 586 48 385 63 735
24 428 82 874 22 126 70 685 3 680 44 718 38 979 90 21 88 864 1 327 13 632 14 46 45 987 17 357 89 92 25 849 98 629 96 750 39 322 15 790 43 884 42 572 64 857 61 234 74 270 12 850 77 439 54 442 87 190 0 491 68 181 33 742 5 381 58 598 36 717 55 381 28 629 65 706 93 879 51 32 53 680 67 538 30 28 10 886 46 879 83 958 49 562 72 692 91 110 6 558 35 766 29 686 23 677 81 810 99 928 84 183 75 634 37 51 78 792 41 561 56 386 52 192 7 822 79 33 66 366 63 782 59 151 26 746 11 458 47 664 8 508 32 388 73 593 9 286 69 276 71 313 48 156 21 37 60 225 50 124 4 929 16 723 34 840 80 398 85 40 76 629 20 858 92 150 95 385 18 111 97 296 31 36 94 345 57 135 40 723 19 939 62 276 86 158 27 161 2 297
24 124 55 436 38 772 84 172 35 231 82 319 96 396 40 834 27 199 43 120 73 445 12 877 65 402 88 362 76 627 98 689 57 850 13 687 52 401 54 379 29 655 90 577 58 154 86 137 32 544 19 154 66 958 53 816 63 369 77 737 9 942 36 469 62 615 56 330 8 995 89 260 0 478 33 592 51 833 1 486 69 675 68 353 49 617 30 611 31 790 87 358 94 987 70 852 17 166 37 789 85 250 97 307 95 841 59 342 74 562 67 49 3 595 21 278 72 861 14 348 83 923 42 803 46 514 28 411 45 38 44 773 22 391 61 856 6 755 41 285 91 189 93 17 23 853 78 101 5 202 18 210 25 783 11 732 81 117 20 466 10 609 39 252 48 321 16 680 75 665 99 433 79 556 60 795 92 341 4 392 64 354 26 539 15 13 47 105 34 306 80 103 50 909 7 691 2 898 71 236
44 800 84 243 37 422 74 30 80 344 75 888 96 876 2 158 9 914 66 638 12 331 52 921 85 495 25 862 5 434 50 968 28 916 73 846 65 653 41 473 36 283 97 330 31 265 49 274 92 762 42 126 13 577 68 797 26 594 67 310 24 585 14 988 39 578 34 589 93 200 23 562 30 961 87 463 88 403 91 860 62 579 70 603 59 163 58 994 17 259 48 632 79 112 11 766 46 734 10 2 51 200 53 912 64 928 35 953 78 272 61 619 21 840 45 319 32 67 83 24 60 350 27 212 29 472 57 389 76 813 55 8 72 533 22 913 90 780 56 268 3 106 33 446 98 222 81 269 63 849 69 924 82 529 47 13 4 905 43 254 77 852 95 352 15 873 19 75 38 713 89 593 1 465 18 532 40 250 86 303 16 597 94 517 7 295 0 751 71 395 99 401 8 166 20 551 54 171 6 190
4 852 6 683 63 398 45 178 23 783 59 736 84 663 37 105 2 670 54 219 22 935 3 652 98 216 89 557 77 181 73 984 39 793 42 774 97 721 79 64 49 483 76 378 16 129 99 751 52 449 94 724 44 405 71 574 55 983 40 518 30 853 66 126 82 405 78 322 50 35 60 35 34 826 8 528 17 355 5 926 56 550 12 285 10 679 24 205 74 919 27 812 46 630 75 208 43 517 81 308 14 228 48 731 26 265 13 469 41 845 62 459 85 512 25 999 18 971 0 207 58 453 64 218 92 440 29 773 80 580 38 204 31 77 69 493 9 948 95 738 7 720 91 366 33 724 72 590 87 508 21 387 86 622 1 449 83 626 68 658 61 416 11 534 28 462 70 977 93 63 57 803 47 269 88 709 67 614 36 92 15 841 19 360 96 53 90 334 53 551 35 526 20 245 32 173 51 336 65 845
39 87 7 394 42 387 33 302 4 324 68 900 21 924 37 532 13 407 15 985 36 493 97 696 22 823 46 250 61 730 40 742 65 433 59 953 17 163 16 896 44 858 54 823 8 523 41 598 0 25 87 878 88 670 75 454 70 699 73 600 51 823 1 757 50 176 72 875 98 630 94 818 47 235 25 969 49 849 83 83 11 64 45 88 12 634 48 903 26 357 99 354 69 814 86 775 23 131 30 794 64 429 62 769 81 230 78 508 31 21 77 107 96 103 95 215 67 873 43 937 92 627 66 979 19 983 35 27 6 764 60 625 28 455 32 461 9 621 18 843 91 856 34 156 55 219 71 288 74 468 82 522 14 391 3 188 53 172 89 567 38 464 20 122 79 414 57 196 63 142 76 767 85 298 93 613 56 385 24 501 58 261 2 34 90 712 5 504 10 36 29 809 27 901 52 80 80 650 84 380
59 277 95 732 64 972 97 435 28 662 56 135 52 338 84 790 16 441 89 826 34 840 14 866 90 654 77 710 20 931 3 837 44 871 62 36 88 183 32 14 30 37 73 307 15 364 63 870 1 262 40 196 92 994 26 213 68 489 80 597 60 161 78 179 79 448 24 457 25 547 99 836 41 275 49 625 57 941 74 599 37 366 48 65 81 360 86 219 75 896 10 793 50 390 35 743 83 388 53 46 58 408 98 820 82 733 38 309 55 669 91 208 47 851 93 603 51 380 94 554 36 50 69 780 6 802 33 118 71 817 27 174 42 511 31 636 21 400 2 665 61 619 85 265 8 314 18 125 66 982 39 337 45 674 70 168 96 237 46 862 17 970 43 139 29 441 19 546 0 871 72 695 76 937 11 342 23 664 12 801 7 959 54 325 22 150 13 920 87 864 9 440 65 149 4 495 67 293 5 830
23 47 27 875 17 183 69 463 66 474 36 634 73 911 92 885 22 16 61 958 67 204 90 232 57 845 50 173 42 397 5 964 33 582 47 862 95 526 14 594 26 116 77 682 29 423 83 992 52 591 55 781 49 120 74 821 59 975 94 8 3 833 10 309 54 62 20 236 46 701 13 509 31 162 6 980 99 471 30 516 39 222 41 991 76 157 38 311 63 96 51 289 11 801 19 783 9 101 91 662 88 799 64 824 98 457 28 722 97 664 70 585 24 427 93 552 56 380 45 411 85 412 53 836 8 247 7 103 16 432 82 255 78 650 80 977 96 717 25 55 32 10 60 515 71 720 48 312 34 774 15 415 2 184 44 139 18 73 1 357 35 410 75 346 72 600 21 381 40 171 4 797 37 654 58 274 89 228 84 28 65 386 79 396 62 783 86 601 68 186 43 655 12 672 81 520 0 89 87 301
50 87 72 551 89 84 33 725 95 98 57 428 70 266 69 590 93 200 81 24 27 513 11 780 92 760 15 710 82 166 79 293 16 615 21 887 4 796 62 449 58 168 55 429 2 70 14 404 68 485 96 418 98 663 24 58 59 348 19 460 71 782 48 613 88 982 13 111 75 320 77 806 56 913 28 160 51 173 0 870 64 796 83 866 54 13 29 463 35 235 49 879 32 331 86 780 94 968 91 603 6 703 46 969 65 473 18 800 66 34 85 673 8 674 84 946 90 50 1 914 10 143 74 559 42 526 76 679 40 947 97 573 25 323 5 770 73 319 17 575 63 692 60 99 43 962 52 725 36 320 78 98 80 198 39 752 31 365 20 189 41 251 26 183 12 979 53 614 44 693 37 520 45 60 61 916 87 121 23 126 34 7 47 973 9 661 30 76 22 771 99 757 67 613 3 227 38 385 7 437
88 593 87 118 58 754 55 675 76 651 45 95 5 919 64 761 39 959 63 629 66 264 33 661 52 708 54 189 68 188 35 181 95 167 4 810 72 879 61 212 57 598 23 75 82 994 70 629 53 946 75 151 73 867 28 347 65 317 92 63 21 813 37 523 74 363 44 176 71 123 77 840 51 622 98 563 97 574 81 576 2 841 80 259 38 911 34 103 29 86 84 979 8 717 78 656 20 883 47 217 60 271 96 523 25 910 50 851 46 726 12 552 14 82 99 132 19 834 26 735 41 906 32 619 30 661 42 761 7 377 91 841 48 76 69 838 40 524 6 781 94 489 93 100 10 64 27 597 85 166 18 416 79 693 59 635 90 348 36 341 16 316 11 522 9 489 1 646 24 805 0 499 56 256 3 881 86 936 62 752 83 514 89 59 13 797 31 340 15 899 49 890 67 96 22 518 43 840 17 578
1 852 46 40 14 19 31 151 58 32 50 568 7 593 76 212 89 350 2 258 68 899 70 159 94 824 6 271 48 944 54 97 74 702 27 903 93 124 84 845 77 266 72 935 78 801 25 131 55 333 37 430 69 628 73 570 97 114 98 610 56 635 21 968 88 384 45 506 59 762 28 551 22 373 67 607 0 284 79 135 40 469 66 76 44 527 91 153 26 906 38 311 85 632 43 415 51 133 13 211 95 486 99 542 60 147 63 931 62 754 12 133 34 396 83 205 15 508 16 797 5 596 3 57 49 825 4 580 86 948 20 109 82 784 65 639 9 203 35 614 29 972 41 380 57 733 17 965 18 267 53 642 47 22 30 363 10 654 52 469 61 464 87 891 75 17 8 313 96 63 23 555 33 274 42 995 24 438 92 301 39 870 90 311 71 171 64 416 32 783 80 465 19 333 11 286 36 402 81 771
59 326 13 506 37 884 84 872 38 443 70 385 94 877 24 619 50 96 16 426 4 636 98 471 63 856 47 538 71 90 34 219 55 490 46 88 95 780 89 833 78 120 30 82 17 279 79 860 20 201 72 434 83 512 87 356 39 342 53 897 45 579 43 248 49 362 12 359 86 889 82 526 64 514 41 668 91 751 66 457 23 108 11 453 68 961 27 528 93 876 74 318 51 133 40 935 32 264 1 184 8 36 81 140 60 421 7 144 69 899 52 625 61 988 97 244 56 984 58 313 80 932 57 522 15 225 77 736 90 219 54 447 48 29 92 115 18 903 25 649 0 310 26 97 2 670 96 914 35 310 31 189 42 205 28 321 14 150 21 337 3 670 73 495 5 94 22 248 9 130 6 426 36 14 76 736 99 454 62 681 88 715 29 219 33 619 75 997 85 574 19 721 10 733 67 344 44 998 65 499
43 981 96 374 59 406 94 302 87 690 35 636 12 544 65 353 40 370 79 985 72 537 9 741 92 86 86 343 3 326 41 257 82 507 19 126 66 60 37 495 38 485 73 222 4 742 97 263 77 22 88 974 26 7 78 981 58 356 63 854 55 407 30 529 23 817 5 845 1 842 17 99 68 300 57 760 89 660 80 361 10 388 84 296 29 945 33 367 53 765 16 79 60 113 36 250 47 859 69 398 91 512 44 905 0 379 56 414 83 260 81 208 24 737 11 721 21 711 71 322 8 364 99 652 75 645 67 674 61 334 27 20 15 623 51 118 95 832 20 209 32 790 93 137 6 490 76 3 34 907 7 36 85 391 52 464 14 138 42 608 22 463 25 328 39 880 13 850 70 86 2 965 49 553 46 579 74 346 45 594 54 76 64 459 18 57 31 822 50 123 48 130 62 321 98 381 90 905 28 995
99 522 35 636 4 808 10 877 34 646 46 799 68 43 91 622 57 672 96 696 38 342 61 847 60 282 8 334 70 550 92 70 20 960 50 752 14 978 44 60 64 986 74 804 58 872 76 620 29 240 11 281 51 869 75 596 63 445 18 813 93 844 45 844 1 670 54 108 71 632 17 552 95 516 56 430 66 437 24 931 65 700 40 627 85 312 26 554 0 88 79 493 19 798 53 946 27 655 9 130 78 546 94 863 87 71 86 213 52 168 13 954 67 635 33 320 72 103 36 725 31 343 97 944 15 276 55 510 21 528 69 213 90 825 32 423 59 625 88 917 16 300 42 14 81 696 25 92 22 795 28 558 5 271 62 945 82 950 77 192 3 830 30 96 49 325 73 15 84 381 48 247 89 904 12 535 2 823 83 576 39 214 6 401 47 715 23 898 7 348 98 950 80 532 37 148 43 79 41 437
93 240 14 455 63 989 77 275 82 294 69 911 37 654 86 22 33 912 20 566 6 696 17 790 48 344 80 765 1 552 66 617 61 183 89 664 38 972 59 761 34 633 78 764 60 12 47 99 98 676 30 575 29 154 70 319 53 614 52 740 91 767 4 863 71 430 10 370 68 476 45 726 31 683 21 288 18 818 90 407 41 338 42 728 25 625 57 527 40 923 11 221 49 445 9 16 97 386 67 786 50 959 44 355 13 291 99 488 32 448 56 96 62 470 54 523 94 88 51 493 96 971 84 882 35 828 27 49 58 175 16 161 72 765 73 604 88 284 0 69 43 213 79 373 5 446 55 323 87 797 75 295 95 706 76 333 15 738 8 545 39 417 64 234 26 863 3 985 22 626 46 337 65 835 24 684 81 958 12 986 74 970 85 420 23 149 2 177 92 450 7 710 19 766 28 895 36 412 83 95
21 683 5 375 23 162 26 420 12 755 82 874 94 936 14 834 93 753 90 880 63 963 60 936 27 841 87 612 3 758 33 495 45 491 89 178 72 659 4 586 46 944 39 471 38 950 78 888 91 1 41 421 2 957 68 516 40 152 8 938 62 340 15 765 86 950 64 236 95 222 48 823 59 467 28 267 52 21 25 637 83 11 22 3 81 746 29 296 79 646 66 964 1 736 98 985 56 880 69 743 88 723 20 919 84 687 76 512 51 998 6 494 43 140 73 3 49 138 58 268 96 160 30 540 17 762 55 161 75 903 0 831 53 739 37 82 74 882 47 856 67 794 57 186 31 126 65 369 42 869 10 654 9 914 92 374 85 43 16 155 70 815 13 989 44 95 32 647 97 496 61 815 99 119 34 192 11 424 35 710 54 428 80 613 77 890 7 659 19 450 18 287 50 932 36 541 24 543 71 595
81 149 55 551 89 9 84 527 50 597 33 846 95 87 63 878 79 524 29 981 38 753 40 554 57 82 88 760 51 940 14 45 22 22 78 850 90 925 10 756 70 842 39 123 34 367 37 281 15 875 92 929 30 352 19 963 86 599 11 377 71 469 45 668 44 167 49 274 23 198 18 407 75 652 94 7 91 197 20 403 96 390 80 607 32 727 62 201 24 279 47 43 13 381 83 718 98 822 35 171 77 220 69 293 27 831 16 933 64 544 46 453 93 295 76 627 4 264 52 121 3 150 85 343 36 442 17 874 87 653 28 398 56 703 42 398 31 655 82 839 8 977 48 986 66 756 54 215 25 457 5 540 0 472 60 994 6 534 59 46 61 267 41 943 67 287 73 543 72 633 7 496 12 994 99 364 97 425 9 733 1 845 43 974 2 803 26 476 21 913 65 576 74 483 53 855 68 630 58 944
20 282 52 827 30 81 60 375 10 555 83 320 78 59 25 583 72 163 23 977 71 939 77 1000 11 242 95 274 22 796 9 70 13 398 46 609 98 681 68 27 84 790 35 331 92 340 6 245 14 60 50 148 38 854 70 19 16 252 64 681 48 904 53 145 24 641 17 294 81 745 65 542 45 215 57 311 56 288 42 438 74 699 1 133 39 625 19 153 26 558 2 432 55 277 29 695 99 608 88 923 18 193 82 14 75 602 90 409 59 753 62 625 37 740 49 417 51 997 33 127 80 412 47 776 32 241 3 950 91 288 0 876 7 795 89 242 85 19 8 657 97 758 63 509 86 619 54 370 44 979 58 532 27 788 41 5 94 223 28 412 5 773 87 771 69 871 76 720 79 31 31 754 66 263 34 816 21 510 12 593 43 35 67 455 96 88 4 688 36 565 40 545 61 59 73 90 93 485 15 839
6 731 12 416 44 527 75 601 2 177 33 771 15 85 22 78 94 55 70 181 21 349 51 555 36 575 32 796 54 94 73 918 4 700 57 492 55 396 77 509 8 728 93 528 35 67 16 728 52 60 10 893 9 183 13 864 86 686 83 787 19 506 24 291 72 661 1 897 85 247 37 933 62 896 87 596 76 388 31 299 28 372 11 195 84 181 18 847 50 988 61 938 71 2 3 732 78 827 99 66 41 594 58 421 64 413 47 785 17 305 90 654 39 371 23 523 7 573 91 470 38 285 45 820 0 758 46 616 56 394 20 376 67 684 59 4 25 715 26 770 79 3 34 583 63 918 88 493 65 97 53 236 68 719 48 114 95 136 92 197 43 600 27 215 66 86 30 26 81 424 60 600 69 81 82 844 5 162 14 589 29 977 49 375 89 980 42 960 98 726 40 714 96 328 97 537 74 24 80 892
41 712 99 832 80 6 45 597 40 346 59 238 19 222 3 86 12 283 51 768 35 338 27 358 76 320 24 400 36 916 15 938 90 423 65 290 55 112 47 495 92 68 9 529 58 984 22 127 87 528 70 955 68 309 60 670 38 459 79 992 34 624 44 225 5 754 23 378 63 593 75 290 21 28 46 57 88 791 6 89 8 286 81 358 74 46 61 426 20 999 7 274 1 151 89 167 69 845 11 466 29 953 67 339 57 70 52 721 82 253 97 235 77 467 4 138 13 783 86 568 17 318 37 984 64 656 43 589 50 901 33 797 98 289 72 257 18 439 10 491 56 234 0 186 49 379 62 962 16 136 94 647 73 792 66 727 95 669 30 607 26 254 14 517 32 120 53 891 85 867 83 34 42 758 96 805 48 530 31 113 78 289 39 812 84 878 2 935 25 372 93 733 91 165 71 660 28 137 54 80
35 671 74 152 42 377 26 851 6 966 48 976 77 211 82 815 11 71 21 916 87 760 27 637 1 246 3 598 68 162 23 324 97 632 64 48 75 413 38 579 14 801 37 882 44 318 18 293 94 247 8 352 96 976 66 142 36 774 45 60 98 997 22 840 59 545 63 293 17 73 43 506 79 530 20 931 65 338 88 502 0 257 25 749 39 668 16 190 51 657 33 481 30 634 95 802 34 992 9 952 31 335 78 528 90 541 58 339 50 210 32 248 89 979 92 638 12 463 72 51 4 260 53 840 76 714 80 616 29 145 54 956 40 838 57 234 61 989 41 839 69 228 84 994 71 122 47 590 13 951 62 756 19 155 28 267 24 268 70 216 2 168 67 411 83 135 49 32 5 832 91 320 99 817 93 201 85 593 46 974 7 366 81 840 60 531 52 124 10 146 73 738 86 842 55 74 15 556 56 807
78 34 45 577 60 370 83 460 99 149 74 946 46 412 51 92 36 728 7 951 0 213 14 795 44 156 55 880 33 491 28 439 37 415 93 668 49 528 18 59 90 523 71 685 52 929 66 217 17 175 40 853 53 315 48 83 25 617 29 682 88 718 31 246 98 909 22 796 64 106 87 723 67 127 96 207 62 454 56 867 9 132 65 562 16 407 94 815 86 711 72 818 77 805 76 497 59 639 68 35 13 234 12 355 57 157 32 437 35 667 75 778 89 748 3 503 95 169 24 486 61 401 27 898 54 617 43 977 6 994 80 948 69 7 85 25 91 795 5 416 8 474 82 60 92 659 70 95 2 328 10 239 23 85 39 293 4 682 84 171 19 298 50 170 79 531 97 468 1 556 38 819 15 770 11 63 34 998 30 868 73 110 47 128 63 959 20 365 81 313 26 662 41 653 58 62 42 941 21 859
29 966 45 208 88 428 48 955 24 329 17 722 13 868 53 944 14 155 97 261 25 958 20 679 19 486 74 404 86 455 2 348 59 132 16 859 70 640 90 229 67 313 52 626 54 688 35 45 55 70 18 758 92 722 39 895 50 706 4 630 57 697 12 213 28 163 89 621 56 343 78 828 40 810 46 448 3 341 37 982 1 301 44 165 76 189 99 107 75 789 91 926 7 451 85 380 15 944 81 513 34 170 94 919 22 921 32 365 9 619 84 720 23 675 47 59 87 367 72 114 58 237 69 542 82 694 96 586 73 975 10 761 83 809 38 931 27 778 71 388 42 521 31 540 36 734 80 274 64 882 61 810 49 93 43 899 95 634 6 651 79 676 62 800 5 452 8 809 98 794 41 448 0 449 11 286 33 25 66 230 63 310 60 562 68 658 51 677 30 200 93 63 65 925 21 113 26 588 77 229
95 749 60 147 38 147 77 71 71 226 1 929 25 466 54 280 66 672 94 15 46 416 86 939 65 101 56 206 21 33 40 999 75 64 87 183 29 912 42 323 89 557 79 317 37 737 52 739 22 997 50 692 16 636 98 95 49 114 14 297 11 341 31 372 12 424 82 760 62 872 39 874 34 286 51 228 4 777 88 346 15 412 36 655 76 594 0 865 32 463 2 78 3 558 7 317 47 200 59 527 85 323 63 450 69 66 45 706 33 973 6 858 99 682 80 185 64 84 74 119 61 321 83 109 55 455 96 78 58 149 67 903 41 922 84 906 26 382 44 984 57 283 27 698 10 444 68 366 35 795 81 832 53 645 43 643 90 488 20 935 9 932 13 963 70 966 28 928 17 549 48 402 97 613 73 497 23 365 24 479 8 950 78 459 18 287 91 777 92 520 93 742 72 473 19 205 30 311 5 875
81 261 2 409 17 292 48 758 32 723 89 656 21 631 90 302 67 780 9 379 79 368 46 786 12 705 97 400 36 822 38 105 0 698 74 409 66 23 40 606 61 778 37 347 96 598 31 655 25 400 18 33 52 442 77 512 7 889 29 821 54 243 71 137 60 728 16 123 43 839 20 584 26 567 27 810 47 619 45 972 15 359 44 584 70 837 33 48 99 764 5 185 86 982 10 704 98 172 92 939 13 309 3 588 50 742 80 256 11 62 41 726 22 799 35 513 34 674 65 248 69 423 82 764 91 640 58 711 93 458 24 786 55 505 8 110 49 235 68 16 75 393 19 593 1 955 63 15 56 705 4 87 42 463 62 898 51 114 73 130 72 7 6 268 64 252 94 623 59 795 28 899 95 636 78 620 39 408 23 973 84 492 85 235 87 832 83 605 14 356 76 690 57 976 88 866 53 670 30 11
98 827 23 757 39 807 73 31 4 555 16 76 59 242 67 698 43 279 2 376 1 206 20 499 6 912 66 767 84 416 60 595 69 334 77 599 29 411 47 671 54 384 28 312 75 619 58 483 21 529 81 525 0 202 36 341 40 557 33 623 41 938 63 436 35 706 86 981 34 913 44 267 65 580 26 715 68 186 7 213 90 41 93 342 48 63 87 150 76 403 79 994 3 324 9 84 50 75 88 944 49 680 11 865 70 859 92 344 46 501 5 438 71 812 45 86 13 422 97 437 31 110 18 468 38 704 94 779 99 110 19 124 25 65 52 1000 17 977 8 936 56 549 82 676 95 95 27 920 14 432 89 368 74 771 78 599 83 6 64 135 10 911 55 59 51 549 85 719 53 492 61 959 30 620 32 919 91 247 15 599 22 877 80 630 24 982 96 63 62 357 57 21 72 522 12 559 42 197 37 827
78 407 60 495 71 913 70 356 5 407 44 627 41 829 94 693 87 485 55 836 36 600 85 862 34 964 9 987 98 400 39 148 77 744 81 522 33 341 32 522 68 876 58 665 40 722 10 755 22 226 24 322 46 989 11 815 52 586 35 250 29 576 63 792 62 690 57 492 95 96 64 736 1 995 12 963 88 403 83 200 56 180 80 403 67 207 8 767 74 464 96 125 15 797 49 109 4 954 47 590 73 220 84 259 31 641 25 26 38 97 23 426 42 310 92 218 99 668 27 316 14 138 97 536 26 551 0 394 43 101 19 274 18 383 89 307 61 545 21 59 91 733 76 502 50 197 17 130 59 518 3 365 45 629 65 172 75 422 7 478 82 15 51 389 90 188 13 190 30 392 66 14 93 15 53 364 48 877 86 787 28 518 2 880 37 310 72 181 6 428 54 974 69 988 16 943 20 418 79 915
9 115 94 815 42 431 97 475 33 427 90 643 0 803 6 524 81 784 99 204 76 457 22 458 68 274 62 164 43 322 19 816 71 647 64 872 91 254 84 32 2 659 73 634 66 190 95 799 37 682 61 973 47 637 82 664 89 12 96 573 87 949 57 475 17 263 78 91 59 621 46 466 30 227 27 931 15 488 39 992 38 150 8 194 24 345 56 766 16 792 23 671 70 74 53 700 32 232 92 636 25 813 41 712 50 29 58 233 88 425 67 253 34 930 54 165 69 134 80 955 4 633 52 634 83 763 5 783 31 208 49 796 1 572 65 64 7 992 10 782 63 170 51 645 86 953 85 650 28 411 44 46 75 884 74 794 26 552 79 797 55 897 3 767 13 597 14 225 20 815 12 197 35 19 11 951 77 226 48 409 60 569 72 484 45 406 18 768 29 250 93 700 36 337 40 158 98 911 21 104
99 687 73 688 88 741 35 208 55 647 39 774 59 681 64 525 91 963 77 776 95 984 17 425 40 941 78 100 47 732 81 990 56 644 86 929 25 456 84 39 34 358 68 476 80 228 69 487 96 175 43 180 75 148 66 236 22 184 71 524 53 826 2 1000 31 147 97 348 60 589 74 580 38 443 54 972 4 745 51 792 1 608 85 95 0 157 5 987 67 863 10 664 93 516 24 604 87 905 7 427 33 539 48 299 50 914 41 826 14 554 42 527 62 297 37 738 12 854 90 797 49 792 94 474 27 482 52 377 20 577 83 400 32 157 89 525 13 360 18 224 11 463 92 403 63 104 46 665 45 989 30 232 72 741 21 478 15 884 28 287 16 753 82 510 76 578 23 254 61 466 26 960 65 967 9 377 6 368 79 918 70 635 44 82 58 556 36 517 8 786 19 618 29 876 3 911 57 930 98 895
85 484 35 693 43 821 94 777 48 38 51 804 61 602 0 970 96 914 39 610 91 861 72 322 54 696 69 509 36 199 92 972 56 354 81 377 34 456 50 41 19 319 44 764 21 512 89 551 53 218 2 392 31 542 20 293 58 457 40 820 46 888 99 638 30 602 55 207 49 945 64 463 57 71 18 986 83 408 32 623 75 698 22 641 97 941 68 538 28 564 78 854 4 622 79 842 63 174 26 153 14 104 27 114 25 315 84 560 41 106 15 848 90 917 82 367 23 954 3 447 95 596 77 669 86 979 16 454 7 533 59 379 8 838 80 449 52 527 33 192 29 181 11 689 12 873 38 86 1 751 87 371 47 638 70 811 93 605 45 514 88 571 71 181 60 563 67 401 9 735 76 350 10 979 66 729 65 585 6 87 98 51 62 891 24 272 17 620 74 358 13 940 42 899 37 892 5 688 73 434
99 689 91 643 92 235 1 934 70 730 9 933 23 871 39 504 42 365 6 369 50 374 2 937 30 619 29 544 61 350 41 106 49 352 18 817 56 527 11 895 19 386 27 763 34 332 28 823 10 841 90 310 79 998 20 210 21 223 83 726 98 964 89 855 38 33 67 805 31 903 69 441 87 251 17 491 12 418 78 374 85 739 58 93 46 775 47 612 65 275 54 927 66 380 35 688 96 17 93 831 97 84 84 252 63 324 53 976 74 409 86 676 0 901 40 991 45 416 59 886 94 237 72 662 43 197 33 868 14 757 51 51 3 61 26 903 76 951 75 644 57 419 48 433 73 452 81 593 68 682 64 118 13 767 4 621 52 681 44 536 62 487 5 530 32 492 77 806 36 435 22 945 60 151 55 249 8 925 37 371 82 173 25 795 71 56 95 607 24 135 88 84 15 646 16 161 7 817 80 610
53 690 34 362 10 198 39 812 21 189 76 442 42 699 1 387 56 644 90 31 5 513 82 62 36 38 94 488 51 732 99 736 14 19 26 690 88 1 81 832 70 511 41 878 84 748 3 981 85 614 91 910 40 415 30 916 38 82 57 474 64 974 22 87 29 264 32 796 95 311 9 972 23 561 68 348 35 536 83 727 75 116 73 904 8 385 37 669 50 641 44 763 33 664 11 214 65 400 25 144 31 339 13 246 62 391 66 972 49 407 24 488 72 370 27 142 59 7 89 967 43 605 55 316 45 473 18 131 98 309 48 739 12 139 20 636 79 957 2 66 19 123 4 351 60 413 6 876 78 996 74 514 97 284 16 624 52 747 58 836 71 670 87 559 47 353 17 774 69 936 96 993 63 620 80 561 0 168 61 276 46 190 15 907 28 554 54 810 77 366 67 969 86 173 7 853 93 973 92 714
47 269 72 930 81 545 0 357 16 129 71 872 67 78 5 880 18 316 33 515 24 491 77 423 6 73 58 161 76 24 74 237 2 199 1 945 86 237 28 394 52 372 43 219 35 229 55 753 62 350 90 631 32 489 30 461 92 972 22 798 54 169 91 208 12 940 40 55 21 230 69 815 95 830 27 447 37 699 15 716 50 468 7 800 29 506 82 561 26 853 34 460 10 323 73 431 78 495 41 279 48 814 36 65 89 554 93 503 46 1 97 760 14 588 94 153 96 302 56 843 11 503 4 928 75 148 53 466 13 246 88 332 8 486 57 1000 85 702 23 821 31 632 60 898 87 314 9 587 51 477 3 112 80 558 63 148 65 230 64 55 70 357 44 449 84 749 66 825 83 166 98 981 49 919 38 874 99 905 42 506 39 960 45 863 20 224 61 98 59 641 25 253 19 80 79 287 17 4 68 379
28 519 2 391 65 720 36 950 5 807 86 440 22 496 16 439 95 160 96 540 64 669 88 490 87 196 46 865 72 436 29 294 85 892 38 912 51 899 37 628 15 896 23 703 30 852 33 686 83 732 67 69 42 900 18 733 27 838 48 306 80 61 8 55 62 187 79 209 59 71 61 899 92 633 81 467 10 662 98 378 75 223 25 488 45 909 0 228 93 225 54 332 47 784 97 652 70 560 19 228 20 767 43 849 7 566 89 436 78 718 9 850 34 319 68 391 82 209 58 166 77 347 11 18 49 37 1 461 14 368 52 773 40 434 26 830 39 972 32 943 35 477 66 469 3 184 99 69 56 65 50 96 60 440 84 886 31 29 13 447 17 270 90 726 24 345 44 431 21 943 74 749 91 290 6 633 63 893 4 588 57 949 73 459 94 548 41 115 71 224 69 602 55 328 12 146 53 268 76 274
44 307 56 370 70 831 98 909 80 437 26 222 13 997 43 844 33 323 40 404 23 567 58 572 14 82 68 786 36 684 55 935 90 758 51 518 27 867 7 942 99 283 87 695 96 907 86 841 1 324 0 729 39 362 54 307 81 217 65 665 46 241 74 4 35 139 47 358 34 273 75 300 6 835 84 96 16 494 24 161 48 41 97 264 30 665 42 262 12 625 28 74 9 740 2 488 61 591 60 563 11 247 83 317 76 435 38 820 19 903 69 331 50 679 77 664 49 758 91 531 4 462 29 808 41 14 78 904 82 719 85 304 5 166 10 16 59 342 22 342 62 87 25 310 79 220 93 782 67 784 71 632 45 557 53 373 31 670 37 740 94 191 63 920 17 808 32 282 89 522 3 216 21 958 64 502 66 715 88 772 57 137 73 406 15 458 8 131 72 205 52 410 92 60 18 429 95 644 20 412
83 747 41 540 43 84 84 701 4 112 66 164 0 776 72 872 46 11 2 140 31 37 86 416 13 146 59 449 55 434 35 874 19 533 22 390 65 771 77 54 48 706 1 537 74 127 14 448 30 219 62 460 90 948 94 101 63 781 69 231 10 525 64 820 11 772 93 391 81 306 49 210 58 402 8 997 47 45 15 210 20 887 53 93 42 405 27 751 61 899 78 377 73 3 32 335 36 710 7 658 88 154 60 663 57 464 52 747 6 308 67 917 37 660 75 530 29 679 79 142 92 287 21 387 91 310 70 524 45 823 34 498 97 795 76 970 33 798 23 141 50 123 44 480 95 662 68 284 82 138 16 990 3 654 87 814 24 869 40 47 54 187 39 681 80 959 28 124 18 82 9 189 12 179 71 929 96 961 98 390 38 48 17 704 99 613 51 709 26 971 85 864 25 550 56 698 5 701 89 73
71 47 78 399 47 133 15 471 56 866 26 835 75 585 63 537 94 864 77 730 7 182 4 565 20 518 87 678 39 15 33 826 84 379 21 325 35 761 12 313 73 46 25 438 51 597 9 888 6 124 36 472 11 55 61 140 58 463 14 330 30 612 90 867 45 850 1 529 46 800 0 332 79 432 92 425 34 285 99 515 28 237 27 450 81 232 2 429 97 708 96 334 82 21 50 924 38 440 10 925 62 226 18 439 19 7 31 758 53 729 98 442 86 303 22 530 66 223 69 773 83 468 32 278 88 762 70 107 5 714 52 845 16 992 29 234 80 837 89 935 57 634 23 337 24 344 93 539 44 871 3 603 8 730 59 548 95 285 55 919 49 724 67 802 72 514 85 929 65 831 54 776 17 449 37 569 43 27 68 958 42 168 74 190 60 291 91 83 76 757 40 646 48 780 64 1000 13 977 41 917
41 979 95 987 91 333 19 863 14 270 61 319 3 209 39 683 47 939 97 245 58 475 57 679 93 932 50 857 27 573 4 978 96 484 23 299 26 215 92 722 33 708 24 79 66 371 13 339 89 230 65 764 69 216 34 144 98 939 6 878 53 102 45 137 52 864 67 105 86 865 71 441 99 154 62 555 28 128 70 218 1 394 76 547 7 860 83 175 46 76 81 100 87 342 21 782 73 937 40 792 20 41 36 353 79 973 80 435 16 15 54 448 37 499 74 646 63 120 49 148 5 148 8 491 72 484 88 826 2 142 94 756 32 370 90 722 82 425 48 763 22 977 51 963 10 261 31 125 17 675 18 780 64 487 25 352 77 10 15 66 44 794 56 405 38 819 59 1 75 978 30 660 35 847 85 761 68 492 12 724 42 79 0 903 11 458 55 699 29 936 60 732 43 331 78 920 84 772 9 62
72 926 84 866 0 952 74 545 24 814 4 212 43 517 7 682 96 737 26 377 55 197 45 1000 94 795 63 830 36 887 78 119 11 441 23 720 91 70 38 354 44 751 37 218 21 531 10 636 65 58 89 634 47 379 93 308 35 185 76 993 40 4 51 51 27 382 85 766 95 425 64 362 70 291 13 439 41 508 28 805 73 440 29 227 83 931 80 454 48 928 87 710 86 427 53 399 68 707 16 865 1 201 19 152 98 687 69 5 14 984 71 761 58 271 6 708 42 620 9 132 8 638 92 165 30 669 59 675 22 220 67 82 60 431 34 585 75 583 66 679 61 958 81 848 99 69 46 25 56 255 33 758 17 590 20 81 49 498 62 188 3 254 97 316 88 308 57 798 54 760 18 416 12 480 52 608 32 918 90 453 2 653 82 418 15 708 77 773 39 915 31 506 5 157 79 345 50 103 25 403
32 126 98 786 25 438 87 719 17 614 71 17 99 999 65 158 75 759 91 171 2 904 85 355 69 166 93 189 77 962 6 599 34 533 15 752 7 993 33 781 82 747 88 704 64 459 21 977 44 865 28 199 3 43 23 878 67 309 61 1 41 445 29 962 58 635 79 219 84 481 78 368 38 783 12 53 49 509 47 537 35 944 50 122 72 2 57 480 94 686 4 440 19 353 5 217 52 956 68 680 59 158 74 45 18 352 90 675 8 266 11 101 96 416 86 678 97 319 95 481 1 119 66 628 26 629 43 364 20 444 30 903 27 626 39 429 83 315 48 643 60 381 24 180 73 181 46 7 9 571 70 310 31 219 76 817 56 347 62 312 55 688 80 404 0 460 92 68 36 396 51 312 89 774 22 555 16 700 10 591 40 181 81 255 42 703 54 383 53 818 14 891 13 868 45 817 63 381 37 626
23 687 91 141 90 101 1 289 59 874 5 952 43 855 39 250 35 880 14 659 31 997 29 862 99 597 82 257 96 941 48 758 45 137 79 901 47 499 10 349 97 203 2 549 78 345 88 645 64 954 46 663 37 810 26 941 6 639 8 334 60 958 20 101 11 102 80 153 71 895 72 358 28 988 57 840 74 611 85 240 25 906 77 60 83 474 38 688 94 543 56 298 87 15 81 566 76 972 41 540 30 596 52 945 40 928 17 140 36 950 19 255 61 172 54 686 53 311 12 61 21 665 75 769 15 850 69 80 4 861 27 17 33 281 55 757 93 709 58 652 98 42 32 131 92 76 95 94 86 688 24 419 66 906 68 620 34 374 63 161 7 48 51 386 89 990 50 274 16 695 65 713 18 615 84 113 67 160 70 841 13 926 3 112 22 446 73 902 44 475 62 887 42 847 9 322 49 172 0 436
99 130 14 455 52 432 6 808 59 771 34 431 74 609 89 642 24 530 91 842 0 660 46 938 19 9 56 547 5 685 79 612 20 884 98 392 73 883 25 686 71 442 42 412 66 242 27 240 70 634 84 138 75 264 17 127 15 633 67 632 57 559 86 878 33 216 8 190 55 553 31 746 78 506 58 233 30 410 3 393 4 707 76 145 23 471 10 438 7 156 2 499 32 676 39 683 29 562 96 611 44 507 94 211 18 480 93 418 63 569 60 850 81 489 47 800 40 42 51 76 16 927 77 463 49 221 54 519 92 953 62 883 43 658 82 79 50 510 26 737 83 607 12 12 80 801 87 827 97 114 65 601 72 45 68 566 85 753 21 19 11 711 22 592 9 197 69 364 95 635 90 321 64 957 61 867 38 423 45 773 88 143 37 786 35 468 41 307 36 953 53 684 1 402 48 13 28 414 13 873
79 203 86 660 37 292 16 559 83 744 64 887 92 529 42 446 66 967 59 512 52 6 7 32 81 182 2 739 31 204 60 764 80 625 46 412 78 155 53 286 0 848 58 700 99 594 68 396 90 972 48 903 45 64 82 71 55 856 44 165 73 553 11 196 50 292 25 796 47 628 74 486 26 820 62 6 35 137 38 666 36 687 56 196 72 304 97 863 49 995 13 567 8 652 9 488 19 606 34 254 65 975 10 487 84 520 54 401 61 23 77 271 91 524 21 81 40 910 17 6 96 5 15 330 98 39 24 581 69 661 29 990 3 124 5 574 12 433 57 791 23 493 30 401 41 184 28 640 71 995 6 827 87 778 93 560 39 778 76 395 95 726 63 757 22 644 43 834 18 371 32 201 20 523 85 879 14 776 88 619 89 295 27 12 94 943 67 429 75 189 70 920 1 523 33 997 51 704 4 658
63 755 86 3 43 113 3 446 78 711 16 910 33 274 92 48 10 599 51 611 72 145 60 58 39 387 81 163 15 280 32 923 87 541 55 63 27 593 70 903 14 723 76 795 31 374 80 21 12 576 99 764 58 438 65 817 57 122 7 71 90 444 50 846 42 62 73 344 1 754 67 15 18 911 6 716 37 971 21 986 85 718 75 275 94 829 54 337 98 740 64 213 68 525 4 879 23 10 49 880 40 269 62 748 41 161 91 243 89 720 82 613 19 46 5 418 28 398 24 723 71 589 36 439 93 979 13 414 35 246 69 825 95 82 79 389 52 253 84 116 44 752 97 93 59 715 74 133 47 339 0 428 45 819 17 815 66 944 26 184 8 319 20 31 56 627 9 217 53 367 77 208 83 889 96 424 25 443 34 980 61 42 22 827 46 465 48 153 2 115 30 726 29 368 11 555 88 935 38 895
54 61 61 939 56 101 78 181 63 962 27 796 20 981 62 502 8 324 3 757 12 653 88 436 30 830 31 856 28 64 76 52 14 881 93 815 50 93 18 587 35 421 60 341 36 821 67 964 19 905 7 776 80 806 38 114 25 30 58 305 66 613 97 647 69 730 34 429 5 904 91 399 87 880 13 76 24 433 2 4 95 108 96 707 68 647 70 462 51 252 72 472 55 711 43 582 46 794 11 202 37 783 98 448 21 919 10 698 33 27 82 507 15 314 48 553 75 641 0 207 59 205 9 840 23 518 40 265 44 24 42 134 90 20 29 29 41 943 71 450 1 699 26 465 4 70 81 717 77 59 74 954 84 997 32 314 17 108 73 782 79 143 47 262 83 989 99 861 53 484 94 982 6 273 85 756 22 71 52 417 39 455 49 271 16 121 57 379 92 248 65 131 64 260 45 378 89 708 86 661
1 252 34 737 20 973 71 810 3 935 88 775 19 773 62 100 9 630 0 435 14 996 29 598 78 875 80 126 5 209 95 917 36 194 64 197 67 377 25 11 75 109 97 10 22 334 51 176 56 303 61 470 81 502 16 191 94 794 84 677 55 173 10 250 70 187 86 78 53 253 27 123 65 843 68 581 52 377 40 153 79 321 98 6 54 785 45 331 26 443 93 792 43 64 85 380 59 332 73 76 77 969 7 555 13 807 76 961 30 744 23 437 31 673 47 406 17 205 6 17 82 357 8 91 44 699 46 72 74 697 57 12 2 438 92 72 4 597 69 594 96 347 66 995 32 748 60 96 99 97 33 536 72 378 37 775 21 149 63 382 35 262 89 510 41 381 15 912 11 978 48 874 83 282 58 698 91 813 49 934 38 152 24 767 90 921 28 167 12 569 42 628 50 376 87 263 39 829 18 388
25 897 97 308 11 174 78 352 23 177 72 835 18 608 0 378 52 325 59 734 58 702 95 463 83 708 69 136 96 775 88 664 5 577 76 865 13 216 89 707 45 981 79 571 46 107 75 275 10 819 20 471 67 340 68 912 70 941 26 36 38 932 6 651 99 173 44 621 47 767 17 867 16 109 43 270 51 329 74 805 19 56 41 19 27 469 4 412 34 41 53 45 84 165 55 997 63 689 24 522 30 805 28 501 80 183 40 912 39 186 7 873 37 519 42 293 14 305 94 402 21 789 71 606 8 553 33 75 82 394 90 962 9 34 57 488 62 757 81 242 48 367 2 581 1 814 91 456 50 39 93 24 12 347 54 761 66 602 3 300 31 349 32 297 60 887 73 546 56 813 61 785 85 986 49 286 35 712 15 471 22 545 86 812 87 890 64 610 29 192 92 758 98 902 65 103 36 515 77 187
79 723 67 22 33 713 68 677 19 475 87 843 86 264 64 790 32 125 99 417 1 667 53 952 70 698 95 137 27 304 46 264 6 885 10 459 43 349 51 838 45 523 85 975 98 243 49 404 54 833 11 667 83 75 39 129 37 989 56 961 62 181 76 504 89 229 58 907 9 552 80 930 72 924 2 438 50 604 94 860 0 363 34 936 52 426 21 510 29 804 47 792 40 717 97 114 84 593 92 801 4 714 93 557 30 971 7 738 88 162 71 581 55 199 25 13 57 152 31 911 22 826 23 906 24 710 28 92 38 126 36 463 41 858 60 167 3 580 17 806 90 678 61 390 59 81 5 731 75 45 35 274 69 574 74 648 13 17 78 692 82 407 20 864 65 778 16 70 15 389 44 940 8 201 14 572 77 374 12 581 26 530 81 277 42 874 66 711 91 88 18 658 96 809 48 365 73 970 63 673
78 512 99 959 69 107 8 350 85 819 22 813 35 864 82 767 70 100 59 119 90 66 62 450 4 553 60 51 2 419 76 214 30 612 11 657 57 21 45 699 7 764 31 198 28 190 63 823 19 392 40 243 48 288 18 909 81 444 88 890 13 684 93 996 24 108 33 309 12 727 51 489 91 373 37 939 53 125 43 786 74 571 67 279 41 570 98 385 92 269 97 950 73 392 26 137 5 773 14 917 20 618 49 607 46 27 89 421 72 534 0 488 86 137 87 148 79 865 77 379 71 746 95 537 39 341 56 35 34 499 61 700 23 502 3 804 55 995 29 239 66 770 65 119 96 727 6 869 52 750 42 91 32 150 27 934 84 333 68 538 21 163 17 228 50 251 38 557 94 473 9 893 15 48 64 837 25 809 1 685 83 793 16 415 75 654 47 591 10 824 36 883 58 914 44 175 54 699 80 882
15 433 58 760 38 338 72 129 94 883 37 309 74 202 19 918 59 728 21 350 8 87 62 982 55 347 91 569 43 510 93 672 73 721 39 634 96 32 26 42 75 683 69 849 12 754 83 702 68 214 90 463 16 97 23 424 85 708 20 252 78 59 52 447 1 379 82 311 33 881 56 605 0 92 95 851 17 673 36 133 25 630 50 667 14 848 6 936 60 345 57 986 64 261 18 76 92 222 49 209 71 312 79 930 87 235 63 654 41 729 77 538 81 877 67 973 76 525 99 445 28 214 54 94 34 338 51 959 89 814 22 402 46 636 97 695 61 37 42 211 48 321 53 948 4 670 9 504 10 6 98 829 7 768 84 810 40 613 35 517 65 110 45 229 32 814 66 570 86 470 27 982 13 634 11 353 5 831 80 710 30 798 24 623 70 563 29 192 88 196 47 950 3 812 2 725 31 646 44 178
67 139 62 41 35 596 36 855 24 979 99 617 55 133 33 945 76 380 13 892 94 409 54 584 79 492 78 571 38 917 26 86 45 15 28 310 50 64 44 973 3 639 77 789 19 226 42 258 40 792 72 79 80 237 69 640 8 786 10 363 90 611 5 939 43 617 59 825 32 727 14 170 49 553 75 291 53 856 6 520 21 202 85 429 83 567 27 703 82 371 96 390 61 81 11 601 7 851 91 58 71 336 41 244 15 667 17 230 2 461 52 473 60 48 68 472 73 376 29 474 63 596 34 912 12 336 70 590 9 412 97 910 51 349 25 778 30 660 57 865 56 715 65 789 46 446 92 537 22 817 23 144 39 481 64 203 31 335 58 416 66 230 16 991 0 223 88 825 89 758 84 438 74 641 4 577 18 8 1 685 95 434 86 47 93 855 20 673 98 232 48 606 47 247 87 670 37 692 81 897
7 304 69 560 51 938 74 941 75 883 58 365 41 828 86 853 16 33 94 597 46 546 61 718 5 339 13 7 52 742 22 505 70 348 42 297 63 388 64 942 8 875 76 19 44 519 78 434 37 877 30 161 3 999 20 952 15 311 2 203 65 838 26 349 59 89 89 659 12 217 27 851 79 213 77 267 43 380 80 668 66 919 49 528 55 614 60 361 96 863 38 38 23 708 11 398 84 833 24 426 28 97 68 635 82 590 83 286 21 635 67 138 45 347 39 820 92 841 18 399 62 79 95 355 0 544 97 785 31 251 17 935 48 813 36 836 9 105 34 912 88 733 14 400 91 295 71 545 81 224 35 338 33 469 93 634 32 563 57 493 10 481 85 237 6 789 19 221 72 380 50 546 90 970 99 16 53 222 47 223 1 915 54 41 40 868 29 88 98 22 73 473 25 794 4 966 56 121 87 300
71 123 0 39 1 234 92 774 75 317 22 187 19 90 60 632 83 474 98 886 27 217 82 251 2 488 44 374 69 555 8 72 51 114 86 579 20 631 18 25 55 48 29 174 49 16 79 439 91 954 74 7 56 628 84 641 52 442 28 815 66 50 26 822 46 254 76 278 23 880 88 776 39 92 32 258 9 251 54 693 5 393 3 46 72 800 14 491 17 930 21 434 25 375 73 735 80 108 65 676 7 783 97 818 48 470 61 723 67 148 50 328 35 180 24 756 58 629 43 838 95 471 70 939 34 378 94 903 13 399 31 136 15 355 36 900 16 954 57 851 12 604 90 294 78 599 77 709 37 493 53 577 10 155 89 421 41 365 45 223 47 565 40 523 33 102 6 29 42 205 93 724 99 683 11 406 81 358 68 507 87 766 4 386 30 397 96 769 85 55 38 259 59 329 64 400 62 79 63 460
14 834 10 778 53 555 41 79 39 215 44 520 23 923 99 705 92 831 77 298 18 449 26 355 96 233 81 283 82 871 21 488 30 495 63 477 78 642 86 166 28 469 45 104 34 891 9 211 88 968 22 754 64 292 51 366 35 793 91 252 4 144 84 214 79 664 8 881 55 386 20 827 90 894 67 980 5 207 97 79 89 83 31 405 61 464 59 617 6 397 33 127 95 456 66 758 24 746 25 449 19 268 60 876 72 173 68 391 70 400 69 868 73 364 13 244 65 302 29 147 48 794 32 838 52 497 7 109 83 640 27 94 11 200 12 15 40 55 50 699 38 694 16 784 74 225 87 786 80 389 43 882 36 325 71 84 0 411 75 547 3 929 56 76 49 245 54 643 17 825 94 803 37 561 98 185 46 757 62 138 1 664 15 966 47 833 42 268 58 903 85 742 76 287 57 557 2 990 93 382
72 599 70 650 60 401 45 766 55 294 57 326 99 13 48 789 74 516 92 567 11 157 43 155 12 463 76 59 79 578 75 640 49 749 42 666 39 113 78 758 36 431 17 897 5 742 88 173 22 338 10 360 6 134 83 483 31 607 51 425 40 178 34 965 86 673 13 805 91 815 2 591 89 62 85 797 50 555 15 788 21 591 26 866 93 866 96 547 87 42 33 89 4 278 23 294 28 255 69 454 56 173 90 56 32 207 20 444 67 492 30 482 68 40 18 871 53 953 95 849 29 277 1 502 46 167 81 376 65 674 77 824 24 779 3 766 47 126 61 418 73 707 97 900 64 625 41 386 35 93 0 997 38 700 63 243 62 69 66 754 58 72 80 541 19 57 37 841 54 15 94 424 71 855 9 729 27 431 98 13 25 150 7 285 59 573 14 505 8 281 84 83 44 598 52 487 16 688 82 895
4 552 13 569 27 297 79 576 89 111 90 491 24 276 64 367 44 651 18 876 60 140 19 672 81 839 56 889 17 704 76 95 68 764 42 1000 63 946 31 944 32 52 7 206 38 767 94 850 52 691 87 557 50 917 26 513 75 328 91 822 67 27 25 590 43 305 12 479 77 945 33 782 65 972 85 145 69 673 88 708 70 362 0 56 84 669 58 499 45 829 93 655 29 248 46 141 49 203 11 360 1 129 53 545 95 323 51 886 98 161 92 380 55 155 39 503 57 70 20 694 82 572 37 624 22 128 40 24 66 342 28 303 48 288 16 591 74 965 2 351 3 641 23 848 5 877 97 796 47 942 41 48 6 313 14 796 30 491 8 494 83 166 96 653 36 888 72 384 61 559 10 968 54 480 78 607 71 970 80 266 59 432 86 664 99 679 73 675 62 290 34 423 35 721 15 125 21 321 9 730
75 765 68 499 66 423 42 495 55 719 41 467 96 107 90 843 12 988 28 338 22 110 51 921 47 307 5 146 13 340 0 171 87 124 36 946 56 799 9 751 31 394 59 378 88 863 17 521 6 917 73 994 3 703 80 673 37 447 49 574 16 57 67 257 57 993 83 560 29 793 85 670 72 110 94 610 89 646 84 104 7 453 23 197 70 765 14 927 76 444 98 356 11 376 4 68 58 711 93 174 54 444 91 425 21 336 97 332 92 784 78 254 71 521 19 312 18 961 15 209 33 917 50 837 38 258 99 673 79 908 26 25 46 209 48 879 43 61 53 980 10 965 44 282 40 694 34 419 52 115 32 693 64 30 61 398 95 560 2 327 30 572 74 442 69 665 62 191 39 905 25 323 60 942 35 746 77 152 82 250 8 629 86 795 1 501 65 239 45 250 81 469 24 283 63 515 27 12 20 752
93 360 23 861 55 923 54 693 76 19 64 903 0 158 95 200 13 550 42 772 21 361 2 521 40 174 89 840 91 451 10 15 92 871 33 172 20 341 17 370 51 989 98 284 85 975 69 819 73 93 38 791 1 620 53 82 46 890 18 363 56 358 65 412 44 563 29 466 27 541 88 479 60 313 39 557 14 928 6 859 86 959 5 795 57 318 36 382 15 346 94 454 61 230 41 492 74 760 90 706 32 658 43 354 72 68 47 66 58 818 48 469 62 967 30 730 45 885 11 548 37 924 70 275 66 610 31 311 22 690 75 398 59 709 79 826 67 724 68 752 83 654 78 754 84 596 99 446 28 659 50 482 19 11 35 518 16 629 9 674 81 30 34 601 63 520 49 29 71 611 52 129 97 427 24 614 4 425 26 138 96 992 87 79 8 285 82 272 3 350 7 325 77 409 80 94 25 609 12 171
84 271 20 278 60 683 63 609 29 491 10 530 66 908 5 168 64 302 94 821 65 613 26 493 96 407 59 222 0 811 71 672 9 291 50 290 25 710 2 672 11 102 38 966 40 489 16 806 76 906 69 294 75 428 44 786 80 388 62 397 32 893 68 253 98 350 83 353 4 269 77 436 19 950 48 530 90 126 93 749 35 966 17 151 27 730 99 962 39 485 13 564 51 487 21 703 78 507 36 804 53 159 46 137 86 889 92 552 28 996 67 517 57 471 41 601 82 529 61 75 47 247 22 95 15 219 33 445 18 510 97 70 52 14 7 263 45 859 74 18 1 548 6 877 42 560 91 872 8 144 73 619 88 430 95 16 12 585 56 589 70 581 30 906 49 850 79 436 54 696 55 532 85 526 58 82 31 351 37 325 43 945 23 314 81 990 72 833 89 857 34 863 24 547 14 154 87 235 3 767
14 5 26 535 68 506 3 419 80 119 75 491 1 555 30 166 53 876 39 293 94 388 7 759 5 205 24 696 42 730 95 149 43 406 96 382 98 754 85 807 88 62 90 574 78 151 76 869 23 77 82 222 6 986 49 414 60 504 25 663 27 336 61 54 29 535 40 820 44 861 54 108 73 376 77 174 21 182 87 694 71 997 84 416 17 156 58 921 55 696 15 425 12 76 97 217 19 622 11 579 28 956 79 784 83 49 20 983 31 896 41 295 72 160 4 443 51 474 92 151 70 122 93 834 32 392 37 410 35 799 0 774 64 488 16 155 52 751 59 428 65 766 33 751 91 827 36 859 18 758 2 926 74 313 10 523 66 828 22 442 34 134 81 30 67 784 13 579 38 396 45 174 62 680 63 684 48 291 47 635 46 598 8 614 89 596 56 287 99 457 50 62 9 720 57 584 69 799 86 941
42 295 50 144 51 743 7 245 63 628 87 877 58 340 45 803 48 693 64 968 17 742 27 694 2 641 10 308 96 3 31 842 15 402 39 61 40 267 35 928 95 538 28 131 77 881 86 198 20 898 52 777 71 661 24 390 5 854 23 990 33 614 61 190 62 356 6 520 94 733 57 940 41 523 36 511 76 797 54 92 13 512 60 405 21 534 49 807 83 203 16 336 92 880 82 977 97 88 3 258 59 421 78 968 80 978 79 534 32 343 84 908 74 130 66 374 26 449 67 47 88 333 99 493 37 658 98 106 56 843 89 566 12 147 11 553 65 340 19 135 75 786 90 180 9 557 25 718 47 375 72 371 69 472 38 399 81 724 68 678 0 729 73 31 18 729 4 958 22 261 14 584 85 701 34 147 53 6 43 825 70 905 46 443 55 377 1 680 91 518 30 940 44 152 29 207 8 927 93 158
64 490 39 809 24 145 80 1000 78 864 87 63 23 790 10 325 3 124 70 364 26 185 94 563 36 450 82 817 31 412 7 424 38 432 68 517 50 142 35 713 58 970 46 701 18 264 92 800 42 918 86 572 75 766 53 929 71 918 62 727 74 875 8 777 47 179 12 680 2 852 11 724 45 374 55 348 97 311 95 385 91 131 5 835 22 301 85 988 66 551 76 180 73 402 34 385 67 576 93 267 19 590 98 120 51 147 20 272 25 819 0 225 61 919 28 492 43 63 79 364 63 561 60 578 9 236 65 269 81 114 99 616 37 330 1 579 13 467 41 353 4 254 30 748 84 641 14 617 89 947 88 663 77 114 57 620 6 111 49 357 52 399 48 451 56 545 40 428 44 452 17 964 83 542 59 98 16 218 27 717 54 139 33 978 29 950 15 764 21 925 96 534 72 491 69 838 32 756 90 202
59 442 37 594 9 942 58 40 31 530 27 937 94 496 29 782 44 666 92 885 8 878 21 88 7 482 49 211 50 932 24 514 85 362 51 854 72 381 34 319 64 58 20 129 30 400 81 759 55 785 90 585 35 188 17 896 0 186 67 525 1 16 95 756 48 288 54 235 97 532 62 19 22 82 33 464 61 70 79 509 6 33 28 891 13 405 47 166 36 758 56 238 87 946 78 726 16 136 74 690 77 52 93 396 25 500 99 527 4 234 71 486 75 821 15 677 70 963 53 88 89 627 2 610 96 849 45 463 3 856 91 743 98 876 80 384 84 581 88 121 52 763 57 441 40 203 39 978 83 806 14 308 11 525 26 833 32 671 76 44 82 235 12 404 23 910 10 973 43 226 41 817 63 235 42 349 68 575 65 396 60 439 46 952 69 594 19 79 18 739 86 316 38 807 73 540 5 506 66 243
85 623 75 360 83 691 48 414 11 925 39 829 96 710 36 220 35 125 2 623 71 399 37 919 92 119 42 640 80 616 59 383 68 353 49 459 17 721 78 573 74 386 72 441 86 851 77 214 13 387 23 635 62 827 38 386 84 312 16 796 15 898 14 328 64 564 20 458 45 824 33 240 43 227 91 138 32 680 31 444 44 608 12 253 47 719 79 620 34 367 67 882 3 638 7 341 82 565 41 377 40 112 98 197 1 275 65 898 18 525 52 965 6 402 19 504 55 924 61 187 60 456 0 117 70 151 66 859 53 464 69 154 50 552 95 730 21 400 27 171 30 922 4 879 97 124 81 734 56 954 99 14 22 128 54 302 89 436 5 314 29 490 25 536 9 234 8 791 51 86 24 201 63 511 46 161 57 667 94 906 73 426 87 692 88 706 28 129 90 358 76 697 58 575 93 909 10 662 26 169
95 16 59 141 68 662 29 769 99 75 70 174 74 964 84 451 55 813 77 800 1 246 57 685 85 292 24 339 3 93 72 327 37 717 53 3 82 766 13 190 61 658 86 917 62 682 14 825 80 899 52 717 88 331 32 548 60 29 28 486 76 463 91 553 81 225 30 773 6 281 25 191 10 867 97 354 43 410 58 316 2 250 45 59 33 135 89 39 15 23 79 919 34 852 63 115 49 239 47 260 92 334 48 41 67 555 40 854 42 678 94 717 98 759 8 477 19 18 87 762 93 15 22 57 16 621 18 685 23 796 4 21 35 191 41 643 11 478 69 141 46 967 31 864 21 732 51 613 7 364 71 445 0 320 83 23 17 931 56 405 38 790 20 385 5 603 9 412 96 650 44 537 54 820 66 324 64 1000 39 613 78 94 12 582 50 207 65 619 36 494 75 98 90 327 27 50 26 795 73 739
32 346 23 700 4 415 0 305 92 743 97 160 9 17 71 508 63 785 44 848 91 671 61 425 24 718 83 748 41 624 74 261 33 267 6 888 51 560 22 340 55 549 72 73 39 909 80 580 16 690 50 463 52 470 17 715 21 486 82 896 99 923 65 401 67 946 25 890 15 623 60 820 40 302 12 490 30 882 56 918 77 143 70 173 58 923 11 789 88 508 89 65 43 971 84 583 49 946 53 306 69 60 20 279 42 520 64 773 28 641 3 552 14 725 76 666 68 855 62 693 45 596 79 443 94 393 54 811 87 386 93 811 18 49 59 244 26 158 19 469 35 122 38 977 31 135 2 90 29 227 81 323 8 884 96 782 5 782 90 742 86 364 37 712 95 478 75 994 85 965 7 396 10 294 57 943 66 706 48 631 34 727 73 820 98 254 36 550 13 226 46 804 78 181 47 780 27 499 1 910
74 890 73 174 48 918 56 904 53 995 70 980 18 547 10 983 93 761 11 222 0 109 22 94 76 123 30 736 80 569 26 120 35 258 79 892 46 498 31 491 17 974 77 891 37 377 27 572 83 296 50 975 19 409 41 128 62 209 38 560 66 449 4 814 6 863 98 201 42 770 92 935 9 456 55 246 3 128 24 23 94 23 16 909 63 510 15 931 23 156 20 630 89 210 1 414 86 656 85 359 90 359 7 594 96 278 29 481 67 609 60 784 87 204 97 145 47 588 44 396 40 137 49 619 45 621 58 456 25 89 68 114 32 714 99 802 71 851 81 77 84 557 72 813 95 499 43 894 2 523 64 537 39 164 52 900 13 355 8 448 12 277 51 43 88 259 65 535 82 804 21 757 61 804 57 36 59 745 78 191 75 269 14 538 33 625 91 754 36 917 34 783 54 587 28 205 5 794 69 590
49 326 62 132 31 358 40 757 17 761 13 551 44 993 96 381 71 565 74 689 3 746 10 65 11 653 19 362 30 455 21 302 32 94 37 844 93 421 87 598 91 49 97 671 55 993 95 424 48 709 9 921 7 924 38 567 57 65 47 317 59 317 63 437 34 463 53 495 61 32 68 509 27 364 22 722 90 500 70 674 82 884 39 206 2 219 43 791 20 227 99 937 52 282 54 811 51 870 33 113 24 160 75 784 15 560 69 299 8 500 80 161 23 361 41 787 1 967 56 998 79 280 64 224 94 792 60 565 26 704 50 259 67 734 89 439 28 729 84 508 66 816 16 404 85 534 45 569 72 704 0 883 5 908 77 356 25 503 35 306 76 122 12 760 6 730 4 823 14 211 98 376 78 801 46 673 18 824 92 956 36 624 86 126 83 179 58 305 81 407 42 737 88 191 73 131 65 644 29 951
28 51 49 481 62 8 40 87 31 157 44 510 66 79 18 220 4 387 2 695 71 905 38 928 36 900 34 710 16 862 56 542 35 510 29 170 89 478 20 908 87 424 93 153 42 957 43 755 81 727 53 243 47 654 30 509 77 463 98 692 37 383 10 642 65 95 90 941 0 610 6 415 9 63 5 495 51 811 21 412 14 37 69 430 70 765 50 511 12 274 3 150 45 936 97 154 41 380 94 453 63 597 64 318 25 260 54 429 76 794 61 723 92 400 19 972 85 864 88 269 27 803 13 473 15 297 22 876 1 648 72 180 91 688 75 792 60 990 7 11 17 753 48 583 32 813 39 637 96 79 95 93 82 927 86 861 55 852 23 271 99 281 52 773 79 731 83 268 80 968 8 924 74 721 68 264 46 177 33 334 58 578 59 430 84 809 67 998 57 24 78 689 26 115 24 98 73 910 11 63
18 912 32 243 96 83 49 667 5 32 0 992 62 483 7 405 98 150 20 230 35 215 59 256 58 194 82 694 51 891 14 528 66 665 85 115 69 552 99 998 97 447 34 238 41 248 52 154 80 244 81 352 9 455 25 756 39 51 24 643 29 162 43 127 55 39 70 357 16 47 84 890 27 857 12 875 76 940 26 371 83 725 46 542 92 3 1 570 60 755 13 884 89 507 28 536 75 417 36 853 15 970 31 723 44 645 22 880 73 126 8 367 93 287 30 578 91 627 87 506 17 781 21 11 67 982 6 803 88 49 54 341 68 785 78 320 37 421 4 993 2 711 19 540 40 175 90 64 77 671 61 449 3 919 71 242 23 261 63 791 48 141 74 951 72 171 42 225 65 383 94 624 95 304 53 480 47 200 50 89 79 15 86 774 64 957 57 965 56 24 10 417 45 217 33 198 38 67 11 123
12 192 8 632 1 32 71 682 77 520 49 112 7 316 44 760 95 651 74 694 58 494 34 425 31 617 88 556 2 40 20 372 13 203 46 490 84 417 96 145 40 378 24 608 89 159 37 182 38 494 43 159 54 386 41 797 55 826 97 196 5 427 86 165 92 621 45 418 62 187 22 811 75 220 17 859 9 696 19 716 52 842 6 426 3 58 93 98 39 449 90 608 64 92 16 466 65 642 36 778 33 318 48 630 61 697 18 771 69 751 59 475 14 452 99 275 70 856 67 697 21 674 66 516 87 484 10 42 51 504 23 956 4 699 82 473 57 838 80 708 79 198 72 409 76 681 28 868 56 269 35 879 63 681 91 904 30 179 32 101 15 163 11 44 85 651 73 91 27 377 60 375 68 124 98 356 29 348 25 935 47 680 53 714 78 12 0 361 42 314 26 231 50 862 94 386 81 342 83 114
69 212 26 231 21 706 95 682 66 939 73 94 91 778 18 690 48 414 50 296 16 850 47 169 43 31 53 579 99 748 10 877 35 894 30 871 71 73 55 323 78 2 88 69 81 44 44 253 14 532 39 63 2 722 42 232 4 291 37 512 34 430 29 9 11 857 84 321 5 841 3 996 86 669 33 101 52 542 46 449 15 666 1 626 67 172 85 260 24 597 82 245 56 484 8 854 51 707 75 752 41 786 63 949 80 225 93 538 77 281 65 109 79 733 70 651 49 663 57 489 83 314 6 634 0 936 76 618 98 881 9 86 23 622 89 627 61 394 94 861 87 357 19 767 59 2 12 564 22 565 27 727 92 935 64 676 40 49 62 236 96 94 38 349 68 996 25 173 60 341 20 90 90 787 58 870 13 389 54 464 32 645 36 429 45 431 97 228 28 831 17 514 7 728 31 425 74 269 72 858
49 119 9 706 67 83 15 640 0 995 45 226 64 41 91 449 68 233 48 677 18 21 35 834 23 90 94 763 95 178 62 320 10 548 77 561 43 470 27 340 38 39 12 179 41 561 5 265 63 1000 71 274 93 305 96 75 19 242 20 702 22 74 14 694 3 439 16 976 8 195 1 760 29 503 89 991 40 453 54 76 2 904 85 341 11 124 47 588 24 131 30 205 98 552 53 602 80 399 52 251 73 861 61 499 92 935 57 527 31 269 46 281 87 862 59 560 88 744 17 819 7 691 55 281 60 650 13 379 4 567 33 811 66 83 58 107 99 147 28 759 42 908 51 917 44 967 21 646 69 772 82 694 39 621 81 175 74 906 65 231 83 252 84 4 72 885 90 824 25 665 97 241 26 80 32 344 56 575 76 153 79 465 6 325 50 871 86 735 75 416 70 436 34 643 36 447 37 445 78 518
78 484 34 695 7 786 43 432 51 275 91 661 60 95 56 653 12 141 46 998 42 517 75 666 31 719 94 519 24 922 50 973 85 873 2 468 48 627 64 611 97 215 21 555 9 744 33 853 98 282 22 636 11 408 40 462 82 438 39 359 45 662 15 180 55 428 47 226 35 163 26 56 19 416 76 646 58 67 74 859 84 821 93 245 10 524 6 823 16 723 30 146 62 8 87 488 63 67 96 580 27 948 65 749 61 185 28 848 14 888 54 135 72 864 83 539 23 159 80 789 36 276 0 969 88 153 29 104 92 793 89 13 73 116 95 826 68 289 53 221 38 810 44 230 49 474 67 520 17 827 79 940 66 93 18 479 52 442 77 908 41 763 57 102 1 653 86 652 8 18 99 646 4 727 81 759 69 565 20 904 59 768 13 844 25 994 71 79 37 60 5 880 32 365 3 578 70 800 90 33
12 66 92 30 46 536 28 201 61 184 70 76 1 678 29 411 62 233 47 332 52 422 68 493 3 773 8 861 98 893 11 17 65 414 69 87 26 375 91 122 75 174 97 983 44 47 76 848 87 540 7 935 78 969 73 751 24 990 36 672 84 227 72 202 53 232 80 580 59 787 95 168 32 651 77 548 83 778 60 457 4 273 55 395 21 782 37 887 38 773 33 190 99 229 66 483 39 919 90 352 30 589 27 98 88 573 31 981 63 40 86 796 58 485 71 67 50 557 6 922 57 7 43 529 14 818 67 169 54 303 15 117 20 701 40 711 56 999 16 357 74 194 10 225 85 644 94 609 35 527 19 158 34 831 13 235 45 139 89 860 48 908 22 973 5 60 81 229 18 615 82 254 42 24 79 317 41 586 9 296 93 924 25 891 64 931 49 105 0 184 23 890 51 978 96 723 17 667 2 611
93 41 0 746 71 435 44 736 7 428 54 186 97 356 84 839 32 343 58 859 53 186 25 385 77 599 61 378 35 986 69 550 40 712 6 77 68 938 33 799 47 678 85 930 75 249 76 312 1 552 8 732 70 969 4 576 22 622 55 516 64 281 17 366 62 891 18 432 56 399 50 842 21 197 95 802 67 331 89 861 42 337 51 456 72 814 66 557 31 564 65 235 90 761 86 9 79 213 5 790 14 538 15 110 63 382 41 229 34 201 57 284 43 561 49 391 2 994 9 872 91 62 60 658 96 515 52 846 48 450 83 778 38 836 12 322 82 212 23 965 11 182 88 155 20 706 74 70 92 524 10 157 36 928 27 548 98 894 46 994 80 624 28 526 24 389 73 941 19 309 45 493 3 441 78 762 81 657 99 182 94 101 26 877 16 647 59 170 13 604 29 973 39 995 87 804 37 733 30 645
12 221 79 271 67 578 27 487 68 116 47 617 93 791 42 149 44 919 92 328 51 805 11 686 9 382 25 16 95 870 82 617 26 560 49 934 91 450 55 464 1 782 78 395 31 888 73 972 70 44 28 448 38 145 0 137 33 816 65 795 86 343 41 455 10 923 56 300 54 515 40 76 74 836 13 158 5 299 2 1 81 652 14 837 37 138 77 335 7 116 29 152 75 377 3 301 20 314 96 115 83 947 85 826 63 763 21 509 18 671 32 265 80 706 97 152 17 798 19 102 43 30 76 906 22 252 62 483 98 794 52 751 72 716 35 159 34 366 24 633 39 156 53 4 45 563 48 397 88 608 30 907 15 508 58 107 50 130 61 838 16 640 64 826 69 79 99 458 94 372 60 293 90 220 84 63 59 244 23 582 4 663 8 582 46 730 89 374 57 258 87 486 36 631 6 870 71 571 66 98
3 447 74 237 99 663 72 602 8 722 14 22 25 420 65 349 90 900 37 668 36 934 73 176 70 285 24 221 23 905 21 126 19 460 92 145 11 205 89 395 38 135 80 182 39 968 4 918 88 710 5 962 35 61 57 955 91 342 45 403 76 314 66 211 48 817 86 318 27 527 26 481 84 658 44 962 33 866 58 281 46 894 31 432 0 248 6 182 16 222 34 50 49 390 97 696 55 321 77 421 59 453 17 425 87 207 2 180 43 556 47 227 68 248 93 122 28 407 32 208 20 810 7 852 67 102 54 125 96 2 95 208 41 872 62 547 50 209 56 534 61 86 71 795 98 1000 51 450 69 748 15 694 13 287 29 499 22 306 94 374 78 590 81 508 42 457 52 269 63 919 40 356 1 208 18 888 75 930 82 283 10 934 30 487 60 712 12 363 85 386 64 331 9 548 83 280 79 103 53 677
85 875 57 54 28 771 52 655 64 572 43 255 69 550 65 9 95 979 60 661 72 648 9 555 66 39 33 738 91 995 99 426 14 147 25 297 98 408 3 753 46 946 6 552 84 285 80 556 73 699 61 101 78 124 38 460 42 644 55 938 90 503 18 522 97 3 89 46 12 679 88 682 93 312 31 170 0 35 53 806 23 542 5 196 11 686 30 723 16 248 17 91 8 225 44 948 50 872 63 81 45 424 62 674 83 299 67 310 82 337 35 604 26 648 29 670 24 990 86 73 34 79 58 777 27 44 19 263 40 734 68 26 54 28 70 534 76 79 81 703 71 926 4 959 59 613 1 500 10 446 41 451 51 349 94 444 21 663 56 353 39 130 92 790 2 819 32 63 22 552 47 752 77 644 20 523 36 402 7 714 79 373 13 375 37 687 15 793 49 986 75 664 87 711 48 446 96 767 74 201
95 188 49 691 24 972 28 137 12 852 73 905 55 77 43 253 15 298 27 313 78 743 32 323 79 460 61 221 92 350 0 532 2 559 74 378 64 108 44 373 16 694 85 757 11 133 30 923 8 202 41 239 65 166 23 352 26 19 10 918 37 779 77 126 35 325 36 593 38 527 3 431 99 86 97 607 88 646 57 199 46 627 60 973 48 279 9 918 68 210 50 906 84 997 17 86 21 123 7 137 72 693 33 165 34 727 29 387 90 321 80 575 66 363 47 398 87 3 40 236 1 126 81 541 96 438 20 929 91 821 53 173 98 741 89 742 69 735 5 626 45 519 18 259 76 260 52 188 56 26 86 648 59 98 63 729 71 900 67 575 42 647 31 696 54 769 25 256 6 250 22 679 19 839 4 233 82 653 93 898 62 381 13 976 94 347 75 329 39 914 83 583 70 311 51 812 14 105 58 274
86 453 87 974 24 114 2 287 23 329 78 427 76 724 28 675 4 677 89 974 51 151 77 301 88 961 70 596 48 686 57 745 13 515 65 799 46 641 73 108 67 486 36 240 30 841 53 335 81 542 75 268 55 188 56 826 49 353 66 202 94 440 39 190 83 505 37 22 93 244 45 158 3 591 54 757 95 26 17 427 22 905 18 501 5 65 11 987 26 828 29 120 25 975 41 670 58 485 50 246 47 828 85 356 44 824 21 379 69 513 6 254 38 348 14 76 27 111 80 632 0 526 40 785 79 597 99 791 84 154 96 672 52 945 32 61 33 544 31 750 68 655 91 286 62 370 59 114 90 551 12 309 42 804 1 472 35 361 9 384 64 300 43 447 98 100 92 78 10 737 60 600 7 908 16 913 72 512 61 163 15 1 8 611 19 90 97 767 71 652 82 89 34 881 20 70 74 365 63 598
62 97 65 771 10 159 97 782 35 371 51 185 5 141 36 928 67 741 42 361 89 294 39 670 33 621 48 423 54 868 98 268 78 852 50 314 15 379 80 163 59 415 32 478 60 620 86 529 16 721 14 328 18 577 4 311 2 29 56 837 12 315 22 871 30 398 68 695 99 783 24 471 3 801 75 454 76 103 93 830 11 674 83 126 79 348 38 210 27 708 1 202 57 609 84 604 13 741 52 390 87 620 7 953 41 989 96 153 72 413 95 997 88 671 26 55 94 529 9 398 49 759 44 81 37 824 85 242 74 452 81 351 29 338 55 966 6 687 28 564 8 344 73 701 91 897 21 700 31 839 61 89 82 436 46 477 17 815 43 825 69 504 53 758 40 369 92 878 45 117 70 840 90 888 20 979 63 544 71 528 66 23 19 74 47 894 0 678 23 888 77 325 25 141 58 406 34 308 64 399
38 890 99 17 78 638 54 560 14 597 5 446 71 433 29 830 86 753 81 378 47 834 82 951 40 576 66 201 69 793 70 560 4 844 88 799 42 305 55 184 89 327 24 416 95 487 53 78 68 780 74 936 43 559 21 355 20 318 91 201 25 321 12 46 30 942 1 783 22 211 96 355 72 610 63 257 32 920 11 286 79 961 87 70 39 550 48 394 83 795 41 168 51 949 92 609 16 709 37 322 26 755 76 854 85 434 56 186 23 293 10 159 59 269 50 579 60 488 27 376 65 668 8 619 45 782 49 862 34 966 35 115 75 900 3 530 97 868 80 640 98 495 9 773 19 949 52 52 44 118 67 902 90 388 58 970 57 651 17 365 6 541 46 261 2 956 28 211 33 69 84 275 15 814 7 872 62 30 61 819 94 737 31 817 64 449 18 792 0 870 36 700 93 222 13 73 73 204 77 321
97 719 11 471 7 858 28 815 42 100 76 170 23 191 77 455 34 407 78 752 75 582 3 577 2 23 61 539 40 966 71 586 60 842 86 814 85 309 13 255 46 778 5 932 50 684 64 40 1 75 47 421 51 773 56 788 72 379 80 357 70 721 68 196 63 591 22 811 48 534 89 727 36 543 81 259 62 325 95 586 18 312 39 200 32 746 37 145 88 128 74 418 24 549 14 743 41 54 15 223 69 894 20 894 54 438 19 34 17 389 26 771 82 340 87 997 6 271 73 73 35 633 99 339 44 477 4 672 45 233 10 311 12 54 55 401 30 973 93 570 98 804 8 706 9 67 25 973 49 236 59 921 52 915 92 204 0 183 21 118 94 885 29 955 83 526 91 873 84 814 16 64 31 930 96 253 66 418 67 220 90 737 27 240 65 275 79 215 58 181 43 624 33 887 38 983 53 550 57 451
23 743 13 245 88 184 74 506 41 964 0 508 9 31 50 52 75 493 36 903 58 462 89 835 11 123 42 509 69 936 56 821 72 301 57 211 18 366 6 522 63 391 29 447 32 78 34 644 43 629 62 5 39 244 24 807 16 694 82 336 61 27 80 735 90 948 27 22 65 548 30 721 92 495 94 320 35 191 83 847 46 569 25 661 5 623 70 475 49 396 31 954 86 768 95 126 33 56 40 248 38 36 97 526 26 793 77 90 84 266 53 162 66 28 22 913 67 552 15 99 2 842 37 149 47 983 98 250 93 782 64 835 79 949 60 600 54 896 55 966 44 417 68 293 48 476 21 859 20 590 85 192 19 236 7 253 12 370 99 664 45 202 1 305 71 897 3 61 76 146 14 751 96 346 91 366 8 508 78 590 52 243 59 480 10 535 17 211 51 664 87 215 4 401 81 342 28 95 73 348
19 611 78 689 90 479 87 115 38 769 26 349 43 303 15 128 58 112 86 506 65 139 48 878 21 903 94 563 12 128 88 923 25 160 0 205 84 137 6 852 63 896 81 466 73 338 4 792 39 250 55 173 54 770 61 651 96 314 50 404 95 630 47 442 42 204 30 413 66 671 60 5 13 893 67 687 75 110 10 518 91 474 35 758 68 110 29 837 52 661 97 322 17 431 53 325 83 574 3 917 20 955 51 303 34 213 70 623 27 521 49 896 8 973 98 1000 18 679 76 322 9 444 5 201 46 13 24 492 89 360 85 679 99 645 93 559 64 844 80 53 62 846 14 446 32 183 74 901 31 975 23 288 57 229 56 858 41 592 59 542 79 951 40 605 36 85 92 115 11 926 22 42 82 396 45 837 7 381 69 607 71 957 33 407 44 956 16 473 72 529 77 832 1 513 28 794 37 339 2 756
45 233 93 331 0 684 1 244 79 4 87 553 43 771 82 340 14 230 70 87 46 560 31 770 56 481 64 448 8 321 90 238 13 56 28 392 52 606 69 978 49 591 94 910 59 791 19 543 66 46 11 520 41 710 25 921 35 36 33 43 37 527 51 849 86 240 3 60 18 852 29 589 97 307 6 688 63 340 62 141 65 689 91 309 44 211 24 253 26 479 21 923 17 269 57 682 85 486 75 883 20 500 96 579 50 901 4 418 78 290 39 702 23 621 53 913 32 536 67 67 48 53 72 885 5 628 7 73 99 502 42 310 74 289 88 299 80 961 10 934 76 697 73 423 12 317 55 151 60 85 83 283 58 380 30 649 40 541 89 900 34 941 54 736 84 290 2 692 98 356 9 62 15 657 81 567 68 581 38 82 36 939 47 394 77 289 16 268 71 199 22 489 61 55 95 419 27 825 92 724
6 891 7 214 61 43 54 621 41 892 76 851 83 929 50 176 27 254 48 911 85 227 58 535 19 296 81 483 52 884 53 721 74 817 11 391 84 352 94 919 57 764 44 253 25 194 69 107 9 474 17 45 14 746 89 997 86 750 56 961 59 414 35 475 92 539 28 772 29 472 95 580 18 866 45 140 42 229 30 289 82 560 71 136 37 277 23 336 39 964 93 864 63 622 91 375 22 30 46 704 70 115 47 922 62 243 96 400 32 914 10 184 51 269 26 795 72 107 34 1000 2 192 21 274 79 477 43 860 87 823 64 293 31 307 73 703 3 828 88 45 90 523 33 192 8 38 80 696 36 622 55 739 15 725 1 338 67 683 98 448 75 865 99 29 20 511 68 787 97 600 12 469 60 871 40 375 4 151 16 587 78 262 5 375 66 384 0 107 38 593 13 963 77 689 24 588 49 360 65 635
84 837 19 75 17 303 44 947 79 588 6 372 64 83 52 315 39 814 48 135 45 752 32 242 82 652 89 507 41 814 70 863 96 599 33 858 97 941 60 675 83 810 46 72 99 949 51 550 58 898 95 704 59 832 23 772 2 463 49 381 42 75 5 572 15 34 21 962 26 887 68 477 85 166 18 488 16 910 50 653 37 163 57 546 69 649 8 456 3 989 24 317 35 351 27 857 71 179 87 465 53 303 47 344 81 116 75 998 62 726 61 184 90 516 30 829 13 492 76 492 56 739 54 181 36 641 7 677 12 527 92 903 98 269 72 210 34 208 14 302 28 461 10 229 1 545 43 886 86 162 11 590 94 535 9 904 77 467 29 375 25 641 55 991 74 818 80 818 65 751 0 410 20 284 67 554 66 567 91 238 31 890 88 69 78 123 4 727 38 341 93 19 40 791 73 60 63 775 22 303
0 534 52 540 97 916 30 230 75 36 26 240 19 718 56 192 58 493 25 855 3 792 59 530 85 476 8 928 22 234 14 510 11 897 69 375 5 748 53 704 12 218 89 199 44 262 36 149 83 570 45 528 65 283 38 906 84 166 92 46 61 870 32 70 50 316 87 710 7 309 94 318 28 103 20 797 47 34 86 131 29 869 33 262 67 649 99 937 46 465 17 272 1 235 42 150 9 292 62 346 88 232 68 133 43 39 23 756 63 724 4 295 64 403 55 547 70 440 74 94 51 697 81 832 93 17 80 341 54 750 73 559 57 726 91 166 31 590 77 559 79 307 72 713 49 810 27 554 48 938 10 118 18 236 34 746 78 489 21 208 71 862 40 582 95 494 15 14 66 578 37 928 98 743 96 583 76 756 82 645 39 47 16 98 35 68 60 640 90 907 6 31 2 976 41 83 13 506 24 340
57 918 2 891 77 898 27 368 19 191 37 750 91 992 39 702 73 735 3 748 83 591 8 127 48 145 43 431 25 674 79 887 28 872 82 825 76 852 86 466 53 32 70 281 62 444 47 82 7 754 51 385 23 31 9 344 20 942 61 374 95 445 64 556 67 659 85 197 22 646 34 43 4 66 30 839 84 429 89 229 68 945 49 337 15 490 29 767 38 347 92 858 94 942 55 643 13 188 41 281 32 111 31 410 21 275 59 195 50 36 58 332 88 104 42 382 99 66 72 420 17 980 35 446 74 532 11 738 36 664 10 673 60 881 97 350 26 518 24 928 56 400 33 734 63 300 0 116 98 678 14 316 44 655 40 475 71 600 93 231 16 531 69 950 45 572 90 701 78 80 46 72 87 633 81 170 75 873 12 93 96 864 6 975 5 383 18 820 80 210 1 577 54 698 52 11 65 256 66 669
3 327 77 165 0 762 50 766 73 852 33 939 88 751 61 978 57 768 43 692 14 203 15 943 17 673 40 546 66 791 21 829 29 61 54 587 2 921 5 816 67 266 34 880 31 204 45 909 60 633 68 46 78 235 44 126 85 324 28 710 1 583 16 980 42 41 83 491 75 417 72 64 80 126 52 776 39 328 79 854 95 884 25 747 97 659 86 942 38 185 9 914 71 155 58 880 82 685 4 201 12 768 35 412 70 318 91 700 8 340 62 555 46 823 49 399 48 764 63 429 41 187 84 344 53 106 76 672 99 95 47 749 59 168 13 81 56 6 90 952 64 567 27 651 26 518 22 420 96 949 23 209 18 703 36 770 93 333 30 617 74 892 89 869 11 80 20 904 24 730 65 622 55 762 98 132 37 189 87 956 6 920 92 169 10 770 7 539 32 749 51 243 81 623 94 688 19 971 69 349
40 799 60 431 32 510 94 460 62 210 25 106 7 924 45 724 6 304 88 206 58 353 34 156 53 678 74 555 73 383 36 104 33 97 13 864 16 411 46 715 67 648 50 464 10 355 17 727 19 494 89 453 0 611 30 283 93 972 98 615 9 350 21 503 68 910 44 225 70 738 99 143 27 420 86 809 5 860 78 178 1 352 42 114 24 803 56 510 69 583 18 72 95 880 29 89 11 240 90 911 12 811 61 134 3 170 77 47 82 289 26 363 38 363 47 424 52 905 57 987 64 434 92 943 51 214 75 509 31 518 63 322 39 206 54 831 84 823 23 318 87 906 59 520 35 698 65 594 96 70 66 433 22 835 72 663 80 888 76 935 83 635 91 719 85 885 20 489 28 272 37 118 15 135 79 920 71 987 48 658 43 971 81 655 41 333 14 443 2 654 49 720 55 979 97 214 8 384 4 41
98 633 51 892 61 281 52 377 73 227 10 706 90 831 57 19 4 526 21 804 53 698 58 94 78 589 82 659 32 702 48 470 70 455 47 713 99 360 9 83 7 293 2 789 11 732 91 323 41 265 24 687 6 443 12 207 3 123 19 297 25 338 63 367 95 965 88 711 59 613 35 963 50 934 39 669 75 338 85 999 14 388 67 508 29 626 49 993 79 522 62 249 1 659 71 322 44 937 28 682 72 176 13 319 0 595 54 590 55 642 33 188 65 162 16 144 31 567 74 20 97 23 69 334 60 841 36 271 40 991 37 372 93 138 86 152 66 56 94 113 5 475 17 457 26 121 15 363 22 380 96 797 18 935 20 36 43 941 23 770 81 348 46 664 80 579 87 82 84 65 30 449 45 63 42 292 8 933 56 217 64 112 38 964 77 326 34 275 68 761 76 443 27 491 92 383 89 925 83 508
66 140 54 952 52 630 13 589 63 97 49 36 36 260 99 574 29 536 58 31 10 915 76 289 38 170 37 956 45 750 89 581 11 924 47 930 17 144 23 825 14 908 74 238 22 65 15 906 92 633 32 355 82 301 60 193 91 429 96 874 25 72 70 724 46 999 69 135 42 502 55 55 51 192 56 443 6 439 43 735 30 408 8 248 24 951 1 827 20 385 95 124 41 916 68 471 85 368 80 572 64 721 84 30 40 884 67 348 44 935 71 403 27 207 28 33 83 474 61 724 33 281 4 260 7 530 26 4 75 716 34 259 12 136 21 788 18 179 81 381 35 312 94 773 77 43 5 129 86 479 57 92 53 459 93 859 3 521 48 914 9 760 98 773 90 413 97 559 88 841 2 142 0 941 87 163 31 378 19 570 65 885 78 304 39 795 50 694 72 236 59 160 73 296 62 750 79 72 16 574
77 540 94 245 20 988 89 619 81 894 60 607 0 829 84 824 21 110 19 158 79 154 90 395 7 673 55 88 37 161 56 608 36 959 39 41 47 15 51 709 8 566 23 602 97 983 65 738 92 391 45 542 53 532 50 763 2 199 68 277 70 722 98 915 27 608 57 255 30 550 33 119 11 957 54 310 66 541 31 988 16 189 46 928 62 946 52 85 38 246 10 784 42 489 25 789 43 739 96 184 26 617 93 646 75 720 72 781 29 751 18 796 67 106 82 55 5 597 59 602 63 515 6 20 73 737 83 654 78 179 95 488 12 402 34 602 99 875 88 786 91 877 32 946 14 635 41 390 49 453 24 430 44 284 13 411 9 673 85 83 28 583 76 992 86 472 69 178 64 299 40 232 87 383 3 180 71 822 35 590 80 155 74 840 61 499 58 815 17 674 48 363 22 930 1 763 4 924 15 987
47 21 50 415 16 191 23 968 88 134 67 723 98 640 57 751 19 614 39 203 4 877 12 469 17 952 79 12 26 415 87 172 11 444 30 476 71 757 44 733 43 232 22 390 66 155 20 594 8 25 48 569 76 465 41 134 3 423 85 453 14 488 53 324 68 686 36 521 63 648 73 897 92 73 83 99 80 821 84 135 94 409 18 29 28 248 90 102 69 699 46 376 52 458 31 665 38 927 82 904 40 955 75 19 15 956 89 428 7 472 49 692 78 649 91 848 51 130 5 196 93 623 62 145 21 675 61 466 2 771 59 100 25 964 10 913 55 983 86 907 81 10 35 400 1 248 24 357 9 576 58 876 72 82 97 433 64 725 70 133 6 343 37 39 65 981 96 434 34 279 29 827 27 830 60 17 77 656 32 671 74 353 99 695 42 943 0 819 45 328 56 1000 54 823 95 876 13 191 33 868
39 918 41 174 88 795 62 983 64 144 85 463 34 311 44 539 76 730 22 562 89 197 99 555 66 736 17 773 37 17 47 806 94 99 2 623 92 745 19 630 87 458 63 593 7 297 25 365 69 793 16 824 74 388 71 835 32 111 54 732 86 604 42 543 9 249 98 425 13 42 30 743 24 124 73 663 28 857 60 589 90 520 43 648 93 917 6 264 27 464 29 813 61 209 33 236 97 93 77 941 20 150 14 471 0 818 65 892 75 175 56 593 35 675 45 531 31 857 36 647 51 30 67 826 78 969 57 292 48 828 68 31 58 845 80 381 10 961 1 729 83 708 95 215 70 398 4 86 15 529 55 328 38 544 50 557 5 290 53 422 49 794 23 912 8 224 40 544 59 485 12 434 84 815 79 783 11 767 18 33 52 85 81 608 82 153 96 960 72 328 91 801 46 907 21 404 26 103 3 485
44 810 37 849 46 66 67 894 53 834 13 560 27 574 31 382 50 734 88 487 68 392 3 290 6 228 40 365 36 611 85 332 60 462 65 304 70 981 77 771 76 59 90 165 26 587 38 993 21 540 30 403 35 285 43 689 58 602 75 333 23 885 34 74 86 812 81 602 79 912 62 309 95 206 24 539 11 183 14 167 66 662 42 800 97 95 33 803 1 480 93 495 94 956 52 639 29 522 41 762 17 397 28 121 78 145 55 924 56 944 61 591 39 98 7 376 69 814 89 224 45 653 74 509 10 665 20 297 49 27 12 778 4 738 54 711 19 360 84 946 80 576 5 270 57 571 99 572 8 843 71 853 32 163 92 418 25 950 73 719 51 244 91 308 22 58 59 886 9 471 87 913 63 71 18 877 64 575 47 105 2 381 83 130 96 952 15 145 48 681 16 398 0 202 82 371 98 244 72 11
67 675 61 962 9 733 64 945 15 130 91 799 8 423 81 212 6 343 74 243 20 517 1 582 35 337 83 786 24 361 49 652 84 983 57 128 14 972 44 400 82 768 25 315 27 295 46 203 65 903 58 428 85 473 23 708 28 821 10 315 13 57 41 298 68 186 42 830 50 923 86 354 79 86 59 261 48 576 33 909 70 202 69 190 45 213 4 376 12 556 62 424 54 110 3 537 99 231 19 478 36 979 93 988 56 65 26 98 52 680 63 23 55 606 78 826 43 355 5 800 88 817 18 684 38 895 94 753 39 59 31 962 11 53 51 949 95 860 90 978 2 610 34 202 89 142 16 117 87 947 98 763 71 794 29 842 30 156 7 224 66 778 0 286 37 249 73 292 21 909 80 698 96 428 17 883 22 521 76 584 40 493 32 606 47 602 92 803 77 208 53 693 75 681 60 235 72 231 97 759
18 224 7 250 17 736 71 985 92 817 94 46 47 970 63 409 29 102 86 531 8 345 35 357 83 212 58 884 72 913 25 733 68 377 3 622 87 303 52 698 4 900 21 954 19 322 96 217 74 371 90 308 75 272 53 640 81 759 84 636 31 502 69 804 73 749 89 993 91 992 80 245 39 478 78 253 77 598 43 318 55 309 67 433 51 311 40 573 41 600 16 485 85 79 14 907 45 840 26 596 98 148 65 840 20 107 61 210 93 910 12 542 36 897 44 515 42 61 11 840 9 115 66 626 95 733 33 1000 88 327 56 306 27 708 97 250 15 720 82 541 46 500 23 392 1 923 62 782 70 475 79 178 99 780 30 197 37 895 2 913 57 502 64 966 32 952 6 9 28 410 0 742 5 446 54 233 10 703 24 860 60 905 50 848 13 456 22 456 34 440 48 966 59 883 76 635 49 401 38 980
17 613 37 850 72 302 8 817 29 443 7 960 80 537 32 826 10 315 97 966 66 702 3 276 16 97 84 306 26 367 1 617 89 493 41 938 99 957 69 525 48 506 34 715 87 594 22 916 25 90 28 538 95 299 21 675 78 268 54 862 36 954 55 151 35 680 57 985 23 827 60 637 94 737 88 129 14 332 51 295 13 121 93 207 91 951 43 304 74 618 42 930 64 196 63 508 65 960 38 201 86 623 52 167 19 501 20 148 85 609 62 993 79 452 53 365 81 355 18 114 4 943 24 705 56 941 70 672 40 452 76 733 83 692 67 506 90 994 5 582 44 506 6 47 33 58 9 329 27 975 92 984 98 336 49 388 59 117 61 415 39 504 31 879 73 673 75 739 46 973 77 762 45 805 15 977 2 796 68 957 71 619 47 680 96 488 12 926 11 180 0 745 58 471 50 346 82 143 30 665
22 738 50 707 74 341 25 757 47 57 5 274 2 240 76 561 44 501 60 442 93 828 23 117 71 599 80 617 99 758 59 412 64 933 49 315 94 865 98 594 67 933 90 492 87 199 56 289 55 474 32 202 28 956 10 168 19 836 88 821 9 543 85 769 70 660 65 884 97 74 12 453 6 756 42 821 83 552 68 759 13 965 79 913 26 550 77 858 86 682 27 562 81 562 53 511 58 786 7 113 57 904 46 407 18 379 48 600 21 988 69 273 62 186 91 681 84 473 17 752 24 871 3 889 34 904 38 108 33 220 37 485 31 716 72 804 20 550 0 839 89 698 52 277 14 149 39 197 11 23 8 818 73 910 30 942 36 761 54 808 78 487 35 10 1 511 51 563 92 778 4 829 61 228 66 939 43 163 45 911 15 95 75 349 82 804 29 755 16 918 96 255 40 360 41 506 95 529 63 188
16 83 3 19 80 803 52 104 63 280 58 626 26 74 82 265 38 173 41 722 94 640 56 266 15 913 22 656 7 162 40 685 37 502 32 238 43 69 23 211 39 945 84 280 36 697 48 763 99 671 50 246 97 486 13 6 21 793 46 119 83 299 19 979 6 991 42 494 69 645 76 764 33 731 77 636 55 524 91 155 53 220 87 105 86 170 73 930 5 780 96 112 17 948 28 14 47 347 93 63 24 275 67 991 9 994 85 120 81 692 25 855 71 659 18 951 29 339 65 564 60 605 45 631 0 455 70 364 79 22 2 235 61 462 1 364 62 402 64 422 54 177 66 781 8 976 30 472 49 99 57 203 44 123 92 718 20 867 27 475 78 997 88 501 59 808 12 297 89 751 90 674 98 868 72 123 68 606 4 937 34 457 31 70 74 480 95 832 75 689 11 155 14 229 35 206 10 66 51 525
1 792 21 518 48 629 25 865 89 203 9 514 53 503 68 162 31 274 52 966 39 361 65 753 93 528 15 27 73 818 42 726 32 239 5 436 41 309 0 949 86 707 35 344 30 101 99 87 82 469 16 444 66 988 46 12 2 830 12 76 50 611 84 938 29 345 64 686 10 628 61 877 80 947 18 212 56 587 75 835 7 102 55 340 28 947 90 459 23 553 81 613 91 13 51 689 77 435 17 528 40 610 87 960 13 198 19 209 6 410 8 29 74 217 49 800 63 550 67 651 37 38 98 384 36 279 44 625 60 962 85 724 57 841 47 732 14 386 92 601 62 410 33 402 27 803 26 692 58 685 38 972 71 882 72 56 78 619 83 319 76 898 4 276 69 345 34 592 20 547 95 919 54 324 11 521 24 72 45 497 94 913 88 301 97 73 96 31 22 25 79 115 3 191 59 186 43 529 70 658
21 934 6 325 77 752 97 898 34 196 12 105 40 562 15 890 41 536 64 384 46 794 54 268 74 870 79 466 30 764 35 593 73 855 84 142 63 296 17 194 72 372 81 801 60 922 95 548 89 267 82 868 18 342 33 983 5 291 62 949 25 736 51 747 31 690 69 797 92 610 4 304 11 574 9 537 99 360 75 625 14 271 8 671 68 965 3 595 55 459 93 151 43 752 48 664 22 580 50 387 29 40 90 346 98 964 59 693 19 204 10 254 71 528 96 852 32 808 52 55 88 219 42 289 70 402 27 836 53 953 78 972 61 291 94 895 0 108 23 591 16 849 80 371 56 563 47 163 67 272 38 425 26 534 76 623 66 312 87 39 86 423 28 554 91 194 37 742 13 714 65 769 57 997 36 630 20 837 85 57 24 357 1 808 58 538 45 443 49 739 83 607 2 817 39 255 44 159 7 164
36 514 22 366 93 881 60 877 26 241 15 464 68 944 13 986 62 866 71 446 78 714 44 212 8 476 61 134 96 66 58 753 73 258 32 369 75 375 81 552 88 340 11 554 18 329 77 557 92 604 24 389 14 302 17 618 79 93 84 849 37 19 66 595 59 462 20 963 28 926 41 524 56 387 86 665 2 304 87 657 74 644 64 368 63 816 83 594 69 583 34 331 95 178 51 808 29 161 57 920 85 607 65 168 70 354 94 192 21 294 3 884 52 975 53 411 76 920 31 472 25 208 7 942 4 217 12 584 40 345 99 186 80 267 0 19 33 302 30 434 42 52 6 515 10 400 16 121 67 647 35 612 49 620 82 69 1 320 50 247 72 131 5 508 97 657 45 371 48 444 90 441 54 378 91 630 46 85 98 587 9 133 55 693 27 624 43 155 19 95 39 102 38 570 47 312 23 875 89 238
90 103 8 336 38 192 87 828 7 785 16 213 84 867 22 161 34 280 46 865 25 87 95 130 57 227 96 248 39 232 86 43 11 52 37 305 18 120 83 714 45 154 14 640 30 489 54 805 73 904 23 947 89 729 70 41 44 915 80 111 4 131 21 89 6 304 72 518 9 993 78 991 71 876 55 255 97 295 66 178 60 589 82 755 58 468 56 804 67 13 51 55 63 282 92 710 76 144 65 875 24 468 52 154 28 771 3 597 0 591 91 757 26 620 53 995 98 921 74 471 48 632 5 476 50 622 12 872 99 47 49 465 68 2 62 881 69 916 77 229 20 49 35 12 93 768 79 509 43 33 19 129 1 943 32 406 75 201 42 295 64 466 59 971 81 795 94 43 36 587 85 128 33 764 88 607 41 432 10 990 40 829 13 866 61 278 31 114 15 386 17 608 29 838 47 396 2 576 27 646
92 645 6 393 22 259 49 900 10 174 4 430 13 820 31 999 64 386 42 194 5 970 24 706 75 824 19 766 3 40 73 848 77 695 8 659 23 652 63 265 33 647 85 704 15 832 28 959 44 920 30 87 98 337 17 619 20 291 7 267 84 93 74 337 40 476 38 25 76 458 0 997 36 689 86 127 37 57 56 328 53 772 59 981 82 929 83 883 16 492 60 439 50 935 11 118 32 634 94 772 9 603 69 22 26 847 29 958 18 55 70 393 52 619 96 766 45 736 34 679 87 432 80 547 99 463 68 615 54 325 41 503 88 321 65 291 58 95 78 310 61 746 62 937 81 145 2 540 72 497 51 430 43 588 97 226 27 61 89 705 12 801 95 909 39 989 79 490 47 859 57 75 35 524 55 813 90 451 25 282 46 843 67 647 1 363 93 871 48 257 21 828 14 923 66 984 71 598 91 362
70 586 95 135 36 933 19 901 41 772 94 307 0 999 87 304 57 58 7 500 8 277 44 389 31 360 33 179 6 789 55 449 4 983 97 540 42 405 27 463 20 155 37 809 9 606 11 599 65 430 64 828 15 712 52 107 39 971 45 200 75 339 5 430 88 327 34 93 3 341 10 497 74 754 85 950 63 952 81 139 71 148 58 832 26 171 49 725 25 554 89 66 78 632 62 95 73 863 66 676 60 574 38 50 32 807 23 269 24 541 56 227 61 103 53 341 59 486 68 9 79 712 86 771 43 21 91 195 46 99 13 876 76 471 22 913 99 918 16 913 96 525 14 877 84 893 28 499 51 163 77 997 30 3 83 934 98 634 12 329 69 71 54 639 2 433 18 291 90 228 21 475 92 107 35 784 82 713 48 54 67 697 80 297 72 223 40 477 17 856 50 150 29 217 93 424 1 181 47 904
48 253 26 480 49 181 24 785 67 456 31 560 50 458 19 339 11 569 98 91 86 567 75 665 91 987 82 730 70 92 78 310 5 822 93 512 18 645 74 1000 95 783 99 668 58 117 47 736 46 548 44 394 66 48 27 74 71 68 94 135 51 493 65 515 23 443 14 54 6 642 7 483 60 75 40 84 32 595 21 249 38 197 25 884 80 546 22 77 83 223 88 424 96 650 9 310 59 40 16 486 12 439 55 849 53 103 77 458 33 124 35 26 13 66 52 453 84 408 64 554 1 162 39 234 17 707 87 94 42 883 57 369 72 578 63 199 56 841 85 762 76 666 54 747 45 637 89 935 34 217 79 512 8 920 28 318 41 959 43 568 10 279 61 474 3 228 97 686 20 620 2 973 37 292 73 691 29 949 90 588 0 637 92 676 36 141 81 687 62 201 68 836 30 801 15 443 69 567 4 786
60 629 40 982 6 427 0 223 81 21 47 527 10 806 72 638 46 120 55 679 19 920 41 400 43 510 80 536 22 90 85 419 20 914 9 688 32 424 96 518 53 146 90 985 26 723 61 268 8 555 50 377 99 445 51 698 17 210 67 938 97 941 78 726 5 277 15 277 58 611 66 391 2 184 23 79 83 918 13 267 68 260 36 488 69 360 16 169 11 530 42 627 25 987 87 820 31 421 37 839 74 468 86 136 88 972 21 298 94 174 93 612 33 407 64 581 24 90 84 60 29 961 44 904 75 98 30 737 63 548 56 874 89 949 57 175 38 395 45 764 7 956 12 708 49 664 48 971 95 99 52 256 82 998 73 881 71 708 18 973 34 120 91 495 28 237 14 660 27 8 1 833 39 497 77 537 70 53 3 198 4 332 76 645 79 931 35 930 62 792 92 174 98 54 65 50 59 101 54 349
20 521 41 811 22 470 52 683 71 224 27 927 92 598 37 953 50 207 44 77 9 160 76 291 24 977 54 172 47 702 98 15 35 658 19 939 11 570 87 152 97 528 80 680 38 488 67 898 26 12 62 572 69 500 91 921 40 615 8 104 28 368 30 979 86 903 63 230 99 54 55 54 78 905 3 477 56 252 4 559 73 176 68 242 75 773 66 832 23 787 5 504 89 99 21 85 36 533 13 557 1 659 57 12 65 278 39 184 81 353 93 318 17 879 46 642 15 410 84 734 64 163 79 544 33 585 18 989 96 72 31 178 88 897 45 232 77 373 48 196 16 345 2 167 72 422 61 686 51 69 34 194 53 186 0 57 83 497 95 130 74 222 32 353 49 576 60 585 43 202 10 954 6 835 58 87 25 921 90 432 42 294 85 642 70 550 12 727 59 396 82 937 7 121 94 867 29 290 14 509
4 809 65 733 67 817 51 996 21 276 3 859 48 293 43 940 13 122 52 539 58 339 78 33 1 48 31 44 99 487 27 611 42 624 16 520 88 91 54 631 17 293 74 442 59 83 36 759 32 788 75 648 64 597 60 897 50 510 87 149 29 359 91 433 8 194 23 926 11 41 10 772 14 359 7 118 49 561 61 10 73 319 76 913 5 45 2 223 84 920 97 945 37 954 39 478 6 412 44 600 85 508 79 90 15 320 89 339 28 551 35 739 19 953 46 880 56 969 81 809 62 802 41 668 0 66 24 280 68 362 71 818 18 4 69 73 33 251 38 331 98 61 95 264 63 317 34 399 94 235 25 311 80 649 12 286 77 239 22 774 53 426 20 862 45 490 86 709 30 301 93 721 55 748 26 41 9 169 57 914 83 827 40 638 96 801 90 443 47 904 82 391 72 655 70 934 66 910 92 119
8 835 34 311 67 724 30 467 72 208 26 946 3 10 4 870 99 879 37 526 33 720 97 800 21 766 95 517 73 625 74 660 82 384 1 31 52 566 87 205 36 88 93 522 77 359 25 44 89 488 28 784 12 325 27 305 42 515 14 749 94 723 92 251 81 379 41 796 76 763 24 349 38 188 85 717 80 501 45 520 31 728 53 844 75 145 19 327 54 996 68 953 40 526 57 443 84 367 18 592 44 931 39 875 71 26 50 229 91 738 60 575 64 115 23 462 78 445 11 889 17 556 29 540 61 240 86 545 15 880 7 630 65 806 9 300 51 102 79 52 16 944 59 448 98 734 49 750 90 488 70 711 56 576 63 487 22 235 58 125 46 148 32 673 5 573 66 415 48 539 83 630 35 663 96 90 0 525 55 440 47 971 2 733 13 756 10 782 6 512 62 589 20 310 88 179 69 417 43 3
33 376 83 316 78 207 9 299 93 821 67 982 72 271 75 380 99 214 55 746 6 959 26 695 31 707 37 959 2 217 4 870 39 839 52 994 53 570 85 746 56 450 36 291 40 332 74 344 10 17 48 447 89 575 27 818 24 720 68 62 54 103 76 646 73 23 0 697 16 543 3 845 57 922 94 650 80 731 82 266 20 370 90 287 21 115 29 124 41 905 11 52 15 995 35 978 60 819 97 948 43 143 66 691 45 735 46 924 30 268 25 927 87 885 58 276 19 346 84 701 49 194 92 722 5 62 64 321 38 679 28 189 12 795 91 25 59 960 71 12 86 872 1 429 61 792 18 729 98 365 17 673 50 745 8 93 63 847 70 73 96 801 88 504 32 27 14 264 47 72 79 165 69 919 7 892 65 302 95 352 81 468 13 497 23 770 42 949 22 760 34 160 51 692 62 814 44 592 77 956
72 204 59 497 15 114 47 570 86 796 56 588 44 312 9 666 73 1000 64 590 25 984 10 790 5 310 28 115 98 193 52 22 41 720 33 323 35 729 23 949 8 519 43 471 12 681 55 275 83 497 38 593 89 610 80 144 57 971 48 680 3 824 50 178 39 105 99 957 77 540 93 787 49 986 0 869 88 712 32 915 58 410 82 531 79 580 22 309 18 567 68 416 53 805 97 264 63 500 14 234 92 197 4 108 54 19 96 294 21 142 94 967 85 13 90 60 87 71 91 108 13 526 81 742 36 281 76 166 31 436 46 508 51 275 19 710 17 606 40 999 84 178 45 95 78 706 30 7 60 445 2 706 70 590 6 4 1 500 66 275 29 303 11 230 67 800 65 87 20 928 34 993 16 93 26 216 74 66 27 936 75 661 95 15 61 298 69 580 62 454 37 269 71 209 7 722 24 331 42 798
87 37 68 231 75 681 98 587 70 228 55 120 86 8 8 186 46 736 60 250 26 161 1 827 56 230 61 666 95 646 17 513 33 937 16 387 85 124 76 620 43 956 27 98 45 166 10 839 42 620 94 239 64 500 89 371 80 963 41 234 48 472 81 791 66 737 71 88 65 145 52 266 18 885 72 929 11 152 15 127 4 250 39 150 37 888 36 804 24 652 22 764 59 819 9 583 82 18 2 984 25 551 74 516 29 357 13 662 44 639 50 351 38 494 83 250 6 781 63 331 99 175 90 874 0 438 12 150 5 111 32 926 49 302 69 297 31 225 35 149 7 891 79 607 21 782 57 917 23 797 73 513 58 198 47 431 53 586 34 227 97 302 40 692 91 88 93 711 77 876 88 592 3 188 14 60 62 630 67 130 30 863 19 42 20 160 96 388 84 704 54 933 92 876 51 838 28 173 78 692
47 755 12 657 74 547 58 141 62 42 9 83 49 549 91 990 42 608 65 454 15 168 67 970 19 451 16 788 88 117 85 95 31 331 81 676 76 432 45 632 33 638 61 538 17 734 46 20 51 506 73 398 79 843 55 562 24 810 35 667 26 161 89 462 84 655 66 866 20 997 38 197 8 352 34 570 87 131 83 993 82 269 90 622 5 553 93 297 75 132 63 76 80 305 22 17 96 718 1 990 21 688 72 593 40 580 14 318 77 828 11 612 13 3 99 762 78 475 36 887 53 254 71 18 54 294 2 892 43 203 50 258 6 436 59 931 4 934 60 224 30 115 94 220 69 921 92 676 56 873 70 227 10 45 41 375 27 809 0 384 95 258 18 193 23 241 57 506 86 786 32 963 37 287 29 983 68 684 48 597 39 60 44 274 52 989 98 542 3 505 97 698 25 488 64 670 28 22 7 691
74 670 56 193 52 242 40 172 54 985 94 130 60 236 45 180 85 354 44 665 76 607 99 217 31 58 61 611 64 749 11 302 97 214 57 140 65 306 72 121 79 843 86 524 53 689 42 510 17 449 39 347 4 53 27 715 37 893 9 562 63 501 30 98 84 318 41 288 24 474 5 460 68 816 28 117 43 821 32 400 46 71 47 671 19 769 88 992 78 35 91 734 49 800 77 580 89 426 96 166 0 482 81 29 73 340 10 265 75 72 7 560 16 792 38 38 20 270 50 68 70 91 58 978 22 494 93 538 66 16 25 625 8 905 3 937 13 827 1 25 67 265 55 835 14 328 51 524 95 19 59 80 62 225 92 272 83 192 82 445 6 332 21 612 15 842 29 424 98 395 71 369 23 51 69 554 80 996 90 42 34 168 48 865 26 705 2 666 12 877 35 593 87 242 33 817 36 203 18 871
80 646 84 986 37 476 28 466 3 825 12 332 32 655 60 574 22 167 23 619 42 111 58 870 15 623 46 378 78 518 94 725 81 458 86 928 7 838 69 682 74 947 73 700 8 424 56 837 21 649 34 125 44 518 25 818 4 7 35 683 33 482 6 105 40 732 10 516 68 682 67 440 95 406 97 532 57 299 70 614 17 386 45 468 96 178 71 820 92 670 0 605 31 162 76 314 9 384 20 585 75 319 1 610 77 15 26 807 49 689 27 989 41 959 48 521 14 948 18 513 43 202 13 699 82 908 89 860 87 330 2 651 47 446 65 544 61 107 19 439 98 578 30 155 91 13 29 191 90 373 24 769 72 591 38 584 93 946 5 152 53 375 99 82 16 416 79 992 11 974 85 511 52 111 83 653 66 432 62 761 39 964 54 906 88 193 55 598 64 772 51 460 36 635 59 50 50 198 63 8
25 684 64 586 84 992 15 130 51 548 8 768 35 595 24 891 40 357 20 568 46 771 56 606 94 67 30 86 43 590 6 727 4 707 65 609 21 647 34 440 47 87 12 552 76 938 71 506 75 199 13 480 55 247 19 812 89 540 54 727 60 500 32 931 63 613 58 848 59 370 26 639 9 485 99 83 67 2 27 501 38 76 36 168 28 888 17 510 82 857 81 560 16 637 33 307 87 601 49 600 10 467 31 123 18 281 2 275 45 226 98 331 5 872 96 779 85 376 70 705 91 408 37 852 0 540 73 230 83 35 86 413 48 147 66 517 14 473 53 820 72 420 69 59 88 264 39 228 95 734 80 85 7 653 74 886 52 729 1 641 44 686 41 497 79 274 11 538 78 922 42 775 93 880 61 499 57 888 68 102 29 683 50 967 3 556 62 839 97 68 77 27 23 240 92 710 90 351 22 305
14 119 88 615 73 686 18 434 69 748 97 657 60 47 54 102 15 226 63 698 35 702 55 883 85 853 53 335 46 293 66 120 39 53 99 318 61 343 29 261 2 802 25 314 48 20 4 33 42 579 72 850 96 542 41 559 67 329 0 839 57 243 8 239 95 848 28 975 77 395 44 12 9 750 52 139 50 385 91 7 5 988 31 73 74 175 3 47 49 474 78 439 6 538 81 42 23 302 21 181 68 436 30 173 22 628 89 397 32 32 20 28 19 386 38 882 37 88 33 711 13 650 1 538 47 770 26 978 76 411 87 290 16 817 36 247 70 409 80 380 90 160 43 473 94 608 86 119 45 385 10 615 40 344 59 796 56 748 51 940 11 922 93 752 79 635 84 775 34 545 64 907 65 154 12 660 83 204 82 979 98 252 62 582 71 408 58 365 27 32 24 671 17 618 7 66 92 514 75 525
42 729 2 258 73 942 77 979 74 866 7 464 62 496 25 769 80 541 75 426 49 887 58 113 90 893 76 443 39 103 30 512 96 461 37 950 22 398 5 572 97 686 93 313 3 974 1 280 85 109 47 124 56 97 65 865 55 249 31 908 15 187 72 476 51 562 28 905 11 833 21 215 46 941 98 136 0 159 94 137 6 788 81 862 60 791 33 670 70 66 43 994 16 486 53 642 8 60 89 260 29 744 27 865 41 595 92 400 82 308 23 985 61 366 67 138 59 290 91 573 78 445 88 909 44 816 26 528 63 584 57 860 45 796 54 642 9 534 95 579 38 20 18 857 87 385 48 731 64 201 86 142 14 502 10 120 24 690 19 211 99 514 12 409 40 189 20 423 83 760 79 236 68 696 84 406 52 464 35 611 34 182 32 903 36 129 69 999 4 837 13 859 50 87 71 55 17 411 66 223
63 288 73 5 74 169 15 950 23 112 69 397 16 56 47 583 41 788 53 851 89 968 95 950 1 811 79 136 75 992 61 649 12 73 35 513 9 767 66 393 56 349 30 236 78 889 54 67 57 810 28 903 7 749 33 186 85 819 82 455 6 187 93 611 40 472 36 289 97 323 25 221 29 637 27 593 4 768 49 539 87 73 94 429 50 452 8 295 71 267 68 285 45 933 76 532 60 65 3 458 77 165 59 952 22 211 32 536 2 183 91 604 65 468 96 401 26 277 34 290 80 344 88 231 38 399 14 386 55 425 48 149 70 526 84 945 98 196 13 219 52 166 24 974 86 264 19 276 31 746 90 170 44 543 83 261 20 713 99 300 10 276 64 349 51 710 46 462 37 420 5 755 58 317 81 519 21 298 0 953 17 145 72 797 39 99 18 763 67 379 11 391 92 24 62 620 43 869 42 965
75 425 71 893 36 709 32 845 82 646 53 386 87 453 94 755 31 785 70 332 15 415 14 644 29 919 72 812 38 189 47 295 2 62 33 186 92 846 40 39 6 880 11 171 18 517 95 401 41 670 55 952 79 796 83 367 73 336 99 945 97 870 46 55 20 520 8 453 52 25 91 84 78 310 96 436 28 170 68 263 1 206 27 860 67 819 59 873 69 38 26 228 44 239 24 239 89 179 25 41 4 926 76 994 65 924 98 706 0 348 64 993 74 14 86 114 48 860 39 142 34 462 17 105 81 435 62 739 21 253 90 15 13 423 58 239 63 61 42 455 23 413 54 344 3 802 5 515 35 665 77 942 50 484 51 90 49 688 56 370 10 961 61 467 60 554 7 809 37 783 9 44 85 52 30 50 12 303 57 243 22 49 16 359 45 917 80 64 43 729 66 547 93 260 19 630 84 721 88 761
61 486 66 237 0 66 25 860 28 321 79 741 90 230 55 936 36 814 4 808 73 508 10 436 20 347 29 588 40 685 58 19 5 135 37 595 93 423 44 750 68 709 19 49 1 639 56 119 30 738 84 530 27 923 33 52 63 481 59 454 26 301 31 823 47 94 98 699 81 356 70 630 51 432 42 628 43 981 6 779 72 463 71 75 11 823 77 578 8 996 14 320 91 539 97 498 95 440 50 461 60 826 12 10 96 765 76 816 39 160 22 802 34 945 65 787 85 607 45 315 92 576 41 268 38 287 75 204 80 505 74 324 69 296 3 898 52 673 57 55 23 178 83 579 16 436 48 319 67 708 21 319 89 18 13 692 94 841 18 859 15 429 54 140 82 104 46 827 88 65 24 387 99 914 62 915 32 965 86 167 7 911 53 347 49 846 17 43 78 889 87 413 9 690 35 14 2 170 64 20
81 73 92 679 40 34 98 667 29 792 61 64 1 680 45 895 82 536 25 532 36 297 89 873 64 331 37 557 4 639 35 588 73 198 13 518 87 513 48 255 94 714 9 522 20 872 66 936 39 477 86 384 24 425 80 102 85 749 14 28 52 22 18 977 90 437 12 450 78 647 16 272 79 720 71 497 27 751 32 446 30 369 38 882 33 553 62 753 28 469 67 980 17 129 95 713 88 257 58 758 5 663 0 666 44 101 50 520 46 990 76 486 75 594 68 142 96 66 3 546 7 271 10 161 55 192 49 995 56 999 51 380 57 656 60 773 34 519 93 72 63 581 2 952 69 259 6 621 41 85 65 111 42 192 26 365 70 283 83 894 19 332 77 398 8 154 74 943 43 426 59 589 53 668 99 681 54 929 47 17 23 745 31 606 72 804 11 187 84 499 97 464 15 813 21 360 91 502 22 703
1 634 96 184 31 845 9 681 68 89 44 502 47 679 63 423 28 880 36 892 94 769 32 15 10 5 60 195 53 373 73 635 40 556 27 148 82 80 95 702 0 999 39 686 91 496 8 382 3 799 26 764 4 588 11 899 25 441 87 714 46 943 69 682 50 724 42 772 15 996 66 30 64 879 54 115 2 101 41 228 30 95 38 925 48 182 78 337 71 294 13 976 43 804 98 154 75 351 86 323 70 980 51 911 93 958 19 504 17 718 77 942 79 965 6 674 37 159 88 88 5 976 7 735 99 990 12 225 80 546 65 242 57 54 67 521 55 201 83 856 22 634 76 74 29 188 81 52 89 576 92 342 52 13 34 441 58 452 97 79 35 753 90 348 45 61 14 914 59 555 16 148 61 636 24 113 56 201 18 871 62 360 21 755 23 591 72 602 85 807 20 122 33 520 49 580 84 271 74 256
52 883 32 623 50 867 36 367 38 961 13 717 81 297 71 204 45 340 96 779 84 903 16 607 35 43 14 220 82 310 99 562 98 819 6 477 95 31 7 795 85 480 72 344 77 826 34 808 91 185 41 47 21 214 75 454 12 809 53 223 76 939 90 518 1 673 8 671 60 2 86 437 74 738 59 227 26 446 92 630 33 41 89 361 63 844 51 358 55 500 25 279 94 501 66 499 57 376 62 871 78 244 20 114 56 365 17 425 4 659 23 532 73 625 31 235 93 144 18 548 79 441 61 823 54 717 11 775 3 247 46 281 44 525 40 521 0 980 70 892 39 290 58 496 88 902 28 496 9 796 5 679 65 325 27 977 22 332 69 249 2 32 87 719 67 78 80 624 24 885 83 678 29 381 19 529 42 197 47 906 64 704 30 134 37 125 49 168 97 698 48 192 15 177 68 715 10 168 43 238
73 219 9 754 32 243 10 974 40 521 68 779 60 613 64 439 15 733 98 286 67 112 71 785 4 565 90 800 18 570 77 289 45 283 31 3 87 557 74 373 17 823 96 622 86 26 16 401 72 625 33 598 29 862 59 179 43 891 14 705 69 45 91 289 11 434 55 882 23 907 62 629 80 901 76 334 7 362 81 593 36 85 94 106 61 37 37 693 30 677 27 935 26 778 35 51 63 772 99 259 66 446 82 667 5 261 53 581 52 3 49 432 8 424 56 389 58 285 12 574 34 705 51 790 21 802 41 118 39 45 93 720 44 279 13 951 70 509 97 766 85 735 28 19 19 764 20 145 50 710 65 939 6 27 78 583 83 796 48 104 89 923 47 812 2 486 54 151 46 362 0 395 95 638 92 752 24 486 42 57 25 18 84 92 88 919 38 502 3 106 75 960 1 698 79 105 57 667 22 386
40 447 64 294 5 969 20 526 87 628 99 447 67 857 89 998 22 250 69 485 76 540 29 292 36 357 94 1 75 935 52 813 60 10 42 155 34 527 8 869 82 584 27 445 39 666 16 296 88 265 57 574 80 673 90 284 68 362 78 63 35 170 59 977 54 662 79 251 28 746 26 905 45 497 11 855 19 88 25 698 0 128 74 883 86 700 77 989 92 310 85 309 1 350 6 522 38 720 55 289 21 939 71 146 91 202 10 847 72 465 41 777 24 955 12 809 9 68 81 318 33 587 37 150 62 770 84 208 56 390 30 408 66 633 3 270 13 696 95 719 93 696 4 843 70 431 49 920 23 722 96 549 15 313 48 685 46 799 32 536 47 322 50 106 18 628 98 28 7 951 83 569 97 523 73 312 31 25 14 979 44 958 17 489 58 953 51 868 61 789 2 931 63 178 53 130 43 119 65 666
10 853 59 825 23 557 24 429 26 925 12 661 58 161 35 312 29 402 46 854 20 325 0 189 89 243 76 665 39 185 27 479 54 28 9 873 31 676 4 602 87 448 19 273 40 683 71 786 16 135 37 612 42 208 17 558 2 600 14 539 51 90 93 456 97 411 64 43 50 170 6 645 82 229 79 952 1 253 96 252 98 918 30 370 73 157 22 628 77 991 92 339 48 163 49 830 91 828 67 241 44 631 61 748 85 722 52 878 43 224 99 324 78 418 28 650 18 295 62 862 7 195 21 458 25 141 36 486 90 454 55 375 94 292 74 221 56 355 88 957 38 107 47 203 41 705 8 318 15 740 86 545 83 722 69 459 13 63 3 494 66 252 72 910 70 433 53 472 75 292 5 415 95 240 34 653 33 166 80 689 81 901 57 741 32 287 84 336 60 484 63 805 68 299 45 130 11 815 65 867
91 458 59 815 66 326 46 465 88 958 6 158 93 227 43 616 97 464 79 301 64 490 68 899 38 760 26 548 61 30 83 564 55 738 81 391 0 863 29 911 16 853 48 823 44 263 89 433 53 200 52 979 76 299 1 988 60 582 11 152 18 943 49 290 72 336 82 290 37 498 87 43 10 137 75 566 56 921 15 166 95 133 7 694 28 983 13 656 78 930 90 487 77 642 99 707 69 553 5 787 27 153 20 206 51 838 14 654 71 281 33 149 57 50 96 319 63 967 24 117 2 170 74 869 98 208 40 414 50 712 86 643 21 948 47 717 35 807 9 370 25 865 41 949 19 685 65 129 67 275 39 474 94 313 58 699 34 345 30 825 31 635 84 678 80 955 3 71 23 259 73 859 85 191 92 397 4 713 17 143 42 99 70 325 62 684 22 757 36 21 8 484 45 974 32 29 54 335 12 883
66 596 60 125 28 382 75 515 47 636 22 147 1 89 64 708 73 479 55 732 97 750 43 763 72 614 44 156 33 880 18 374 15 456 86 226 95 309 30 845 20 481 53 7 54 508 19 47 58 319 41 747 77 291 50 414 90 478 59 829 79 295 5 336 11 155 13 493 7 373 23 627 16 902 25 55 92 845 89 548 2 128 80 742 91 958 40 587 84 404 52 698 0 876 8 255 98 394 78 887 21 446 26 514 35 62 68 916 3 268 63 712 96 152 57 37 48 814 76 218 61 356 14 909 39 280 70 937 83 409 71 956 4 250 42 617 74 951 62 385 32 723 9 428 36 177 12 724 10 845 29 583 65 426 37 899 31 387 93 333 27 133 87 214 99 823 82 342 69 340 38 73 51 17 88 980 85 522 56 966 49 322 24 434 81 116 17 764 67 199 46 641 45 153 34 584 94 280 6 505
79 795 80 854 84 872 55 248 22 174 56 604 58 975 94 346 51 877 42 587 59 282 61 125 37 308 72 667 49 4 47 607 54 943 38 810 3 46 90 694 65 66 20 593 48 659 67 100 8 522 63 876 74 494 92 230 6 184 11 539 15 980 89 639 7 478 73 313 86 270 40 61 9 530 45 816 33 607 16 384 27 136 75 543 10 188 64 82 13 419 39 10 5 89 77 712 23 924 83 644 1 336 66 515 87 771 69 572 76 76 68 443 4 562 57 369 12 380 14 809 24 130 95 282 2 859 85 512 46 460 34 191 29 260 36 911 71 377 96 694 31 218 62 933 97 398 0 243 41 245 30 954 93 367 91 71 25 226 52 661 26 133 19 635 44 274 43 967 28 682 32 137 70 490 18 691 99 624 50 183 35 266 17 385 88 217 60 521 53 855 21 38 81 442 78 923 82 147 98 794
13 353 77 160 98 172 5 997 36 445 20 153 45 394 86 414 6 204 33 813 32 26 88 426 19 175 81 393 38 480 9 926 78 682 46 509 66 617 79 145 71 480 14 475 92 942 74 592 4 748 22 797 94 484 52 71 2 898 27 297 53 1 90 825 89 3 1 411 42 553 91 13 30 111 87 167 16 710 3 149 58 317 40 122 54 654 55 587 0 702 31 45 24 798 28 59 95 760 99 468 25 69 80 63 84 942 69 9 83 187 43 923 56 981 39 927 49 328 11 318 76 241 17 774 7 761 37 473 93 661 50 259 57 556 61 663 60 122 68 585 10 813 51 777 34 759 41 544 82 466 72 461 18 175 47 664 12 505 8 170 96 224 29 578 23 273 67 523 15 735 62 11 75 949 70 61 65 304 48 38 64 981 21 847 44 987 63 733 59 535 85 941 73 51 26 572 97 227 35 393
14 809 47 178 7 564 49 119 99 781 64 468 37 377 8 611 60 372 6 304 98 388 63 681 15 581 56 179 1 466 91 976 2 813 33 376 45 905 27 284 24 354 26 37 4 240 16 998 50 69 46 275 32 327 77 138 67 768 95 618 76 808 23 662 30 599 3 750 20 237 68 362 18 868 36 947 51 25 22 848 83 74 44 568 38 579 11 122 0 835 48 603 13 988 84 946 55 773 90 969 61 986 52 745 28 415 31 784 25 101 82 640 74 689 21 891 73 782 43 332 62 273 75 801 54 904 58 234 35 690 86 186 94 102 78 863 85 143 10 487 40 4 19 506 59 494 65 829 57 370 79 177 69 983 53 990 39 171 9 613 29 355 70 996 88 68 87 651 41 530 92 362 71 47 89 255 12 85 97 225 81 63 66 687 17 866 5 60 93 142 96 929 34 189 42 753 72 363 80 442
60 51 9 381 44 423 17 956 72 410 15 106 56 670 2 459 37 333 86 271 21 123 58 941 77 572 41 469 8 203 78 196 16 79 6 337 26 100 80 601 74 251 5 930 48 271 92 838 66 285 29 369 83 240 10 407 19 740 7 376 11 38 59 478 51 931 42 873 12 198 22 755 55 876 95 772 64 314 24 756 4 672 0 924 34 695 91 287 52 338 61 318 13 308 65 449 88 531 67 55 98 206 28 601 40 560 49 682 82 120 36 166 23 185 14 666 70 976 87 49 27 267 63 218 73 197 75 41 53 108 68 991 45 236 32 273 30 270 38 734 47 442 96 664 97 613 25 127 46 516 3 717 71 490 57 438 18 522 85 357 69 898 84 458 54 986 90 419 1 233 43 515 76 456 35 938 99 816 79 469 81 387 31 770 89 957 93 699 33 491 94 516 62 170 20 386 50 719 39 364
58 758 25 628 50 195 21 170 23 727 56 638 12 446 65 293 71 137 69 190 91 305 15 693 18 183 90 764 75 876 26 811 20 584 78 915 77 251 70 559 9 54 49 508 0 293 2 213 44 608 60 360 6 565 5 630 46 576 41 80 95 745 54 806 48 670 47 251 82 120 51 791 30 618 94 179 37 985 98 114 11 801 57 260 22 38 10 661 93 311 92 314 28 975 79 245 89 539 36 518 80 971 83 281 55 640 39 284 87 745 34 936 64 263 43 748 73 709 7 313 88 938 24 508 32 895 99 845 14 236 81 350 27 253 62 307 29 28 96 251 13 272 3 792 84 960 85 732 45 4 35 608 76 157 40 104 74 536 19 782 4 621 59 215 53 678 31 75 1 994 42 113 52 333 66 335 17 102 72 380 67 633 97 145 86 445 38 345 68 452 8 396 16 10 33 602 63 910 61 697
82 926 71 178 14 744 79 763 16 960 53 984 85 399 51 459 13 934 44 418 18 563 87 1000 58 617 74 282 72 359 48 82 23 951 91 327 0 291 24 492 45 849 8 611 92 645 41 524 47 845 46 708 19 838 49 456 43 878 22 890 29 336 65 862 30 295 97 260 54 509 64 247 5 39 39 935 69 147 31 210 15 877 59 748 42 756 37 817 52 445 83 612 32 826 35 290 3 131 78 26 2 656 40 420 63 908 95 470 56 539 70 692 17 37 57 538 6 111 99 531 38 163 86 586 73 990 20 173 89 537 90 997 93 787 36 345 68 311 11 738 25 501 75 944 66 679 28 513 21 159 94 348 77 612 61 448 9 612 98 15 12 171 62 686 26 800 1 996 4 315 7 919 96 201 10 981 81 465 80 229 34 332 67 755 88 380 60 375 84 524 50 292 33 688 27 601 76 238 55 372
9 678 58 895 47 616 61 338 69 520 23 775 63 391 20 125 13 529 55 802 89 72 99 260 83 939 27 799 65 246 14 919 26 995 92 677 30 850 19 141 15 358 54 170 7 473 46 242 96 511 75 780 43 751 77 757 35 337 28 323 12 833 49 684 80 238 64 410 84 928 95 276 78 970 40 688 32 922 97 656 60 202 6 799 25 378 59 5 79 854 45 593 22 111 68 201 4 846 71 345 52 226 5 54 76 992 62 637 81 578 31 22 53 135 72 830 11 2 48 12 66 671 1 273 18 265 90 445 94 325 37 646 91 138 2 121 29 612 41 122 56 530 67 226 8 394 50 867 93 942 87 952 21 65 3 375 42 343 73 974 38 121 33 329 17 606 74 660 86 42 85 946 0 434 44 154 24 864 82 128 16 721 88 390 34 663 36 677 57 66 39 531 70 694 51 999 10 472 98 102
54 576 23 31 37 979 31 149 68 709 46 857 88 913 8 431 29 263 15 495 33 418 69 290 5 760 77 601 42 993 36 917 14 497 95 669 76 958 86 586 74 581 55 231 19 264 6 287 64 789 44 285 60 504 67 730 45 388 34 266 35 561 50 535 94 450 25 573 13 51 70 919 39 334 91 549 18 750 41 422 28 949 2 147 40 188 66 481 26 959 56 836 58 311 49 787 27 176 24 345 99 554 78 35 53 908 57 741 7 876 96 651 52 940 47 283 87 782 84 727 90 469 62 418 51 102 30 271 22 55 81 622 32 92 89 803 73 923 3 547 12 874 43 443 16 446 4 688 10 704 82 272 92 275 17 574 63 365 93 850 83 52 1 260 20 610 79 415 85 248 71 345 48 408 11 845 65 704 0 748 38 482 9 324 59 836 75 779 98 277 97 987 80 875 21 327 61 563 72 925
37 783 64 152 38 911 89 776 54 423 51 34 40 915 49 282 1 142 57 932 4 502 29 831 14 176 16 529 3 841 20 780 22 765 18 500 98 384 73 642 33 414 97 741 72 542 86 567 31 901 32 962 36 9 6 286 53 121 63 660 58 636 26 209 9 390 60 680 34 91 19 745 30 699 59 29 15 561 24 747 0 525 76 153 71 342 48 38 27 169 66 27 67 956 79 324 45 111 91 668 93 809 95 237 23 394 2 112 68 247 46 395 92 188 74 498 17 22 77 406 41 862 8 761 90 787 7 916 82 916 65 701 10 401 80 867 94 559 47 901 42 830 62 335 81 852 28 897 5 505 83 427 78 91 11 151 44 983 43 493 39 858 25 845 52 853 21 339 75 975 12 538 99 288 87 140 61 76 35 992 84 752 69 677 85 557 56 337 96 499 88 408 13 597 50 438 70 838 55 42
74 758 82 334 92 862 53 418 37 208 34 129 38 164 73 577 47 449 71 658 23 158 75 394 81 682 17 386 88 995 45 984 57 474 79 614 41 591 90 558 76 235 6 447 84 884 15 943 68 770 63 634 59 553 8 739 22 245 94 364 24 364 99 386 43 741 40 164 7 476 16 440 46 219 83 389 48 242 64 405 20 535 60 38 27 69 55 536 0 587 14 143 39 140 44 719 70 470 56 250 26 974 33 462 62 196 19 932 89 373 61 385 72 699 32 383 85 185 97 168 67 896 69 677 52 129 11 990 9 792 96 211 80 581 51 390 87 667 3 607 77 679 1 507 5 490 93 976 13 527 66 649 65 785 18 481 78 446 36 869 10 864 49 697 95 946 50 886 58 267 28 474 30 167 12 647 21 169 35 507 25 423 91 331 42 234 31 677 98 225 86 83 2 690 4 30 29 677 54 886
37 914 84 126 90 103 69 518 57 638 5 876 38 586 58 243 67 136 98 955 13 771 75 870 72 827 99 118 46 614 48 340 30 772 78 69 70 471 65 669 86 939 52 516 27 943 56 48 1 815 31 246 2 110 19 413 93 415 10 43 79 759 85 150 32 470 15 27 61 567 35 995 8 718 96 750 50 687 3 648 49 356 88 225 76 586 47 389 68 180 6 95 43 320 73 459 51 555 81 146 66 224 39 582 9 795 63 292 54 508 80 947 0 236 59 903 87 878 12 679 55 356 34 988 18 249 14 641 94 721 41 548 36 986 83 253 42 94 16 657 62 557 25 38 82 266 21 688 20 44 26 296 97 662 40 126 28 34 7 39 22 404 23 28 95 142 24 903 89 677 91 520 60 283 4 505 44 99 33 105 29 588 74 542 17 509 77 647 71 501 64 691 92 265 53 396 11 588 45 841
67 819 78 691 42 927 88 992 17 916 82 468 68 927 56 336 86 686 61 905 27 425 45 660 26 515 71 504 62 902 49 731 53 366 99 28 5 912 57 12 8 521 0 26 69 37 25 973 47 773 60 166 75 752 73 640 23 72 91 32 52 234 19 563 80 825 76 903 12 944 34 979 32 295 93 815 1 806 4 260 83 279 9 402 43 745 77 910 74 156 33 801 28 474 7 359 31 593 3 356 13 639 98 18 16 250 44 526 2 891 10 946 14 409 39 22 24 998 20 429 65 532 48 139 89 927 35 191 94 691 87 88 29 181 54 793 58 431 21 888 38 661 59 830 85 158 96 614 11 438 70 386 37 260 63 667 18 200 95 239 55 259 40 20 64 83 15 878 79 395 97 640 50 780 92 110 84 180 22 995 46 82 72 636 81 328 30 370 36 903 41 968 90 134 6 684 51 730 66 799
20 369 71 928 61 729 92 154 96 343 69 177 7 515 87 995 85 213 25 395 79 68 95 543 72 536 66 576 43 114 24 540 57 46 17 332 47 876 48 352 21 251 93 537 37 762 60 683 77 671 12 208 42 615 78 211 56 701 6 165 63 859 50 594 74 967 45 461 31 93 65 854 1 605 51 991 94 246 44 980 62 932 29 116 89 488 67 490 10 555 14 84 84 726 76 440 80 48 98 758 58 837 13 386 11 881 16 100 35 696 26 717 86 543 70 105 88 233 59 699 52 261 28 560 9 203 3 469 2 910 18 314 40 677 34 428 49 756 41 956 22 721 54 715 81 21 38 634 73 58 75 29 32 208 4 556 0 907 19 335 8 606 39 628 55 309 99 401 68 227 33 208 27 177 5 478 64 171 36 106 97 459 15 221 53 513 82 57 83 999 46 780 91 75 30 300 90 461 23 576
81 713 8 883 91 88 31 508 75 788 28 474 13 37 37 523 12 476 67 155 85 327 46 779 33 146 69 887 84 663 40 224 2 420 44 80 43 728 80 386 42 279 53 542 18 33 64 685 57 478 93 484 3 683 6 579 47 232 52 838 73 450 68 72 4 160 0 2 89 497 76 361 65 126 96 632 77 702 15 737 71 643 24 383 10 892 1 602 78 673 23 861 50 55 87 884 88 921 79 58 26 203 41 606 14 222 48 122 70 477 90 958 63 175 59 237 5 867 16 262 97 507 98 237 27 31 55 118 9 692 95 395 25 278 62 567 92 709 74 967 21 64 56 939 45 320 51 122 83 896 7 543 32 616 11 9 72 730 22 105 60 797 20 633 58 748 94 148 30 134 19 961 66 973 99 221 61 873 17 264 86 755 36 962 39 590 29 156 82 921 49 726 38 690 35 36 54 268 34 955
97 894 27 523 67 575 56 948 62 303 29 617 82 917 36 550 94 569 5 24 33 579 40 787 74 277 19 872 14 752 15 490 99 66 25 471 75 812 77 582 76 119 39 665 59 398 45 361 21 599 46 783 13 554 92 229 96 541 9 751 42 775 3 800 89 454 95 24 93 735 34 545 8 422 79 497 49 15 37 467 63 594 35 421 88 598 86 533 85 469 47 396 32 587 16 171 52 86 57 449 44 503 72 373 11 510 23 587 83 633 65 553 64 376 22 899 55 360 84 47 73 889 80 137 17 907 53 210 91 415 0 355 50 444 58 638 41 734 51 596 69 148 38 730 98 645 4 300 48 712 30 996 18 112 70 969 20 864 66 427 2 430 28 466 90 288 78 949 31 722 60 444 43 264 87 77 71 751 6 595 1 534 68 1000 24 124 61 647 81 915 12 413 10 999 54 216 26 147 7 974
88 206 79 127 56 54 49 640 67 856 59 10 97 28 74 27 37 146 31 364 24 85 4 694 86 198 80 887 25 965 64 522 38 94 52 14 48 223 66 945 94 110 11 532 99 401 96 579 73 351 50 379 55 253 90 573 2 400 23 354 28 535 3 374 42 247 71 534 98 962 76 751 33 414 81 979 19 222 78 55 46 664 26 655 36 964 61 32 54 402 41 483 18 338 7 202 58 422 82 39 43 385 85 89 70 579 5 609 69 107 9 5 27 209 21 698 53 867 20 566 68 560 14 733 12 341 39 562 44 328 1 396 17 692 60 437 63 530 13 449 95 58 34 212 84 270 10 143 47 690 32 406 40 78 75 250 72 689 65 655 51 600 83 177 29 251 45 314 89 697 16 710 15 74 91 298 62 156 0 848 22 394 92 709 6 17 93 278 77 871 30 237 57 987 8 839 35 760 87 381
14 418 22 34 63 165 42 517 12 175 38 999 93 562 60 546 9 638 72 897 24 656 28 981 76 221 10 865 51 929 13 854 54 275 94 976 45 778 56 781 43 364 21 152 59 941 83 428 44 161 67 792 87 507 34 140 66 844 69 762 8 417 39 667 7 945 90 762 33 818 53 391 74 223 27 541 25 618 70 842 81 174 68 940 11 282 20 674 41 227 50 243 55 207 40 203 16 887 75 146 19 117 62 659 57 630 88 400 78 657 1 17 73 507 4 863 49 829 86 779 6 496 85 744 32 268 96 379 98 946 23 164 48 925 95 518 92 20 65 172 15 580 2 809 91 818 18 581 36 491 52 672 80 622 58 275 84 649 97 428 31 288 26 25 79 937 82 263 64 229 5 275 99 467 30 383 35 834 61 296 71 999 46 93 3 994 89 367 17 61 29 978 77 331 47 284 37 18 0 517
79 447 17 63 1 93 8 883 11 703 12 442 71 784 96 155 3 337 57 293 27 298 74 925 43 770 88 664 30 777 83 22 9 614 31 620 5 125 49 586 28 892 77 414 19 895 70 415 25 199 33 849 94 648 87 186 68 79 40 191 73 38 90 841 48 703 13 748 4 985 95 796 53 975 2 367 67 68 20 841 47 545 10 973 51 647 44 146 92 856 75 428 52 369 54 324 91 885 65 937 60 979 37 911 36 308 85 62 98 432 34 973 62 731 24 867 39 528 84 825 50 738 45 704 93 532 22 422 59 717 69 557 64 924 63 273 18 359 97 135 89 659 55 955 16 985 78 255 72 916 32 223 58 112 7 127 6 182 38 173 86 101 76 988 14 331 99 944 29 125 42 11 21 990 26 674 15 905 61 874 66 915 23 226 80 816 81 980 82 760 46 487 0 224 41 807 35 233 56 364
92 67 6 310 16 458 93 72 60 798 62 230 10 949 66 865 52 109 32 576 26 187 15 444 98 890 68 714 45 919 95 971 3 141 78 362 83 982 84 675 25 677 11 112 88 267 47 465 31 613 72 958 1 879 86 129 87 433 57 591 94 565 89 347 19 479 23 881 40 308 70 674 30 147 79 864 8 717 37 90 99 859 73 968 29 788 54 806 56 673 51 15 35 420 5 131 36 271 21 221 0 219 61 708 80 108 41 674 42 517 2 418 27 709 85 314 71 364 28 800 9 599 49 127 53 732 82 961 69 248 64 739 63 533 75 470 44 869 96 719 76 90 50 760 22 182 74 629 90 974 39 366 24 942 81 303 67 886 97 652 12 719 34 563 58 777 18 232 43 946 13 900 33 4 20 338 91 836 46 333 55 459 77 503 4 484 14 36 65 634 17 618 48 632 38 304 7 177 59 496
93 559 36 73 11 614 16 310 53 762 9 699 82 220 63 41 19 564 50 646 64 617 89 978 60 417 7 245 2 957 95 660 42 618 59 577 80 638 69 251 18 758 55 282 54 288 84 563 44 588 68 450 39 810 33 194 24 557 13 637 34 309 35 667 62 574 8 312 52 509 56 856 88 435 79 421 46 434 22 299 3 328 66 256 76 32 73 137 31 376 92 850 6 146 23 572 25 809 26 431 21 397 98 883 71 831 37 598 41 976 90 384 15 596 27 396 29 330 49 789 20 249 0 805 45 972 81 772 72 230 43 721 5 677 96 802 61 405 14 911 85 484 32 679 48 973 40 161 1 848 51 301 65 554 67 451 58 20 87 3 91 682 4 465 94 542 74 285 75 275 57 684 10 206 78 601 77 855 38 504 12 652 28 424 86 657 99 517 83 314 47 206 17 266 70 384 97 616 30 1
51 748 20 566 21 471 1 746 89 408 73 812 24 29 66 883 38 274 41 502 70 295 56 726 79 690 83 538 76 405 75 509 96 126 33 224 81 550 26 115 72 730 80 737 36 533 84 109 55 634 14 768 69 363 86 95 64 750 6 937 85 956 50 935 23 548 18 261 17 694 8 536 71 356 99 47 47 747 59 766 82 92 19 582 43 336 94 192 45 140 9 688 29 757 93 935 92 548 57 295 97 941 16 105 32 521 10 98 39 144 30 802 65 358 95 979 34 868 13 25 11 7 48 736 42 355 40 402 37 265 15 304 98 253 2 125 7 302 12 109 68 581 88 298 54 180 46 976 90 441 91 118 78 773 77 13 25 356 74 823 67 233 53 396 44 150 4 449 62 311 5 481 28 699 60 562 31 179 27 105 58 192 0 352 35 929 63 929 87 553 61 101 3 736 22 940 52 752 49 876
34 161 17 489 49 505 53 843 73 670 56 879 79 993 19 364 23 728 4 974 43 652 20 98 30 937 75 340 55 469 64 356 13 737 66 960 47 880 16 633 3 283 21 758 46 628 63 361 81 15 29 776 70 500 22 892 72 811 77 437 87 172 91 937 80 490 57 888 97 681 40 149 83 927 60 952 98 145 12 302 45 706 71 15 85 442 5 834 89 88 62 354 9 342 14 361 90 738 6 700 32 132 31 748 8 196 96 767 33 354 54 216 11 38 27 800 99 974 52 499 69 167 36 245 35 660 59 514 10 588 78 414 24 586 61 796 82 609 44 814 15 623 51 871 65 406 18 764 39 977 7 981 42 659 95 634 0 14 88 226 92 118 93 305 38 995 25 405 74 457 28 463 67 280 86 361 68 249 1 263 26 996 41 638 37 864 76 931 84 85 48 49 2 676 58 183 94 887 50 125
75 425 73 461 89 134 93 660 24 89 12 929 66 367 29 950 21 108 1 577 3 552 80 316 69 443 6 315 50 760 34 490 16 309 30 987 77 361 10 543 46 509 59 631 55 322 43 538 61 723 25 520 64 913 26 890 49 318 63 47 79 814 39 578 33 675 78 978 70 978 86 912 90 487 40 698 54 30 51 329 44 704 82 642 62 112 0 74 18 498 53 966 58 881 7 157 9 150 97 446 48 618 47 158 71 437 94 669 13 76 84 177 15 42 83 738 42 38 76 387 68 917 32 258 27 113 14 9 67 187 56 648 72 56 5 728 22 355 85 779 35 259 99 58 60 452 45 362 96 875 20 962 88 986 92 38 65 824 98 300 38 759 95 260 37 869 11 516 41 414 19 766 57 173 4 89 36 306 17 548 81 687 2 942 91 573 87 484 31 261 23 989 8 877 28 292 52 955 74 80
49 25 19 776 84 18 83 838 62 154 41 980 22 996 88 669 75 180 14 319 1 850 6 394 53 700 76 362 5 816 34 363 11 435 56 396 89 826 43 5 46 8 61 227 80 745 36 503 8 899 38 1 21 966 16 714 15 222 70 17 93 719 25 371 24 430 79 428 32 551 68 351 52 143 66 421 86 567 95 626 27 471 4 749 63 178 87 163 98 264 51 355 72 655 9 632 69 281 45 308 74 599 60 473 91 214 42 266 94 174 96 236 33 787 59 829 2 807 23 285 97 648 90 475 30 472 81 871 82 294 31 373 17 693 71 963 65 272 99 703 37 720 92 427 18 517 48 291 28 782 12 36 39 769 29 812 3 868 57 910 58 75 47 306 54 80 40 82 44 73 13 526 50 133 35 991 73 656 7 803 67 526 20 40 0 432 10 775 77 835 78 925 85 444 55 469 26 417 64 229
26 31 80 337 48 740 59 77 72 282 40 79 61 512 85 767 57 210 49 120 87 317 83 722 10 454 41 993 68 865 98 186 55 838 36 90 95 423 22 484 65 543 73 537 74 557 86 921 4 163 25 432 67 787 46 108 82 589 92 113 93 951 51 345 11 994 91 692 24 78 43 691 96 691 84 227 79 205 1 394 27 751 0 595 33 445 17 480 18 405 29 823 53 157 9 599 97 935 63 722 64 641 28 569 35 667 5 425 14 105 54 530 66 227 23 203 99 676 75 550 44 508 77 838 90 75 76 299 69 619 8 582 56 618 13 602 3 563 15 796 52 121 45 816 60 388 30 722 50 841 78 651 47 85 37 159 42 977 39 947 6 858 71 803 7 608 70 503 58 249 34 376 62 869 16 337 88 702 89 787 20 139 21 631 19 118 81 470 94 936 2 607 32 88 38 3 31 605 12 798
19 415 61 199 41 119 35 653 53 149 34 656 23 211 75 360 86 362 30 884 79 633 76 364 0 154 26 88 43 895 17 381 15 44 37 994 51 847 85 1 62 558 95 876 59 643 98 197 77 302 78 582 8 396 22 458 13 147 16 966 2 57 88 595 57 187 31 918 83 653 89 85 36 598 40 634 63 713 80 275 87 855 18 436 92 857 70 69 74 530 90 598 25 51 45 789 48 129 81 947 97 953 4 471 50 736 3 851 91 296 21 842 14 153 27 218 11 353 24 494 58 634 1 483 29 612 33 644 52 594 46 510 64 605 55 316 72 747 96 867 82 47 5 799 71 832 69 617 54 204 12 635 99 656 10 808 38 287 6 500 93 811 73 511 84 664 28 277 9 241 67 803 47 446 32 491 60 386 94 301 66 436 56 9 42 64 20 711 49 738 65 45 7 56 39 27 44 356 68 615
16 864 33 935 55 607 54 905 76 658 34 953 18 63 4 976 85 942 2 194 66 903 26 414 31 199 8 522 87 720 51 120 28 228 60 985 29 26 3 155 12 278 58 397 82 616 48 902 93 896 0 653 47 429 88 812 91 490 37 833 9 821 59 976 13 633 78 611 7 647 63 101 36 801 23 414 24 982 52 82 14 450 73 969 20 7 43 454 56 264 19 152 89 660 30 541 46 876 72 880 90 151 74 815 39 256 71 149 10 819 27 625 57 464 99 378 17 691 69 11 92 844 1 507 22 294 41 885 83 322 32 234 64 490 11 150 77 744 67 741 49 493 35 283 70 887 50 464 80 155 21 17 96 843 40 333 6 610 44 583 68 775 15 628 84 705 61 538 97 421 94 592 86 879 75 190 5 331 25 89 98 792 45 614 65 921 95 479 38 385 53 473 81 487 62 577 79 221 42 985
9 996 68 82 57 832 52 449 4 545 43 468 5 216 1 258 80 75 36 708 19 4 17 250 72 103 41 146 70 885 89 74 35 777 46 332 18 497 23 346 85 205 95 822 8 782 40 43 69 878 91 927 22 531 53 480 93 852 60 443 77 18 27 906 37 168 67 873 13 226 79 663 87 643 3 560 54 337 61 286 63 669 59 939 86 215 42 490 16 498 65 358 97 77 25 737 30 279 64 531 26 301 31 631 94 690 7 830 74 19 20 156 56 542 14 769 78 952 39 782 32 669 50 221 62 207 84 620 55 97 75 150 82 840 0 993 90 595 34 881 58 195 12 9 96 773 15 476 11 359 2 252 29 475 48 770 83 704 73 955 81 763 71 642 28 902 51 547 47 701 21 292 98 354 88 365 99 998 76 207 24 116 49 200 33 791 92 817 66 119 45 204 44 570 38 340 6 46 10 988
48 564 18 121 29 344 72 423 43 502 28 45 0 519 27 26 87 662 25 924 99 335 39 870 4 466 85 134 30 9 97 305 76 92 26 236 9 991 13 196 70 217 22 423 41 10 66 872 83 444 80 790 5 207 53 158 95 264 96 841 67 536 12 962 81 594 14 191 69 742 62 851 11 132 73 1000 84 636 58 338 98 702 33 776 88 480 93 404 20 944 7 897 78 882 55 581 71 570 32 915 56 887 94 779 42 676 89 179 60 679 68 788 61 497 40 965 2 674 64 901 63 638 65 15 6 873 19 313 23 737 44 340 59 833 75 386 37 764 49 634 82 218 51 830 91 673 74 193 45 350 1 1 47 528 46 528 52 493 3 19 57 715 16 981 79 629 77 630 92 890 31 808 86 47 35 951 54 594 36 556 21 468 8 182 90 873 10 148 34 127 24 915 38 693 17 783 50 155 15 631
98 74 33 951 72 365 62 428 74 706 51 203 16 589 95 522 79 774 48 470 60 86 2 568 50 771 14 156 8 877 5 771 57 584 11 874 15 414 53 573 88 428 61 711 9 865 73 645 64 820 41 2 96 700 81 662 52 506 54 769 82 706 87 943 99 649 32 315 49 25 7 447 20 941 12 355 75 929 21 99 67 207 29 33 31 88 71 382 28 278 93 671 39 451 24 532 3 18 68 157 92 759 37 146 22 713 58 313 0 694 91 125 65 164 10 686 84 893 27 381 43 420 25 696 97 985 80 806 42 174 34 346 4 505 77 244 23 926 94 716 78 919 38 224 45 703 86 324 26 665 66 803 40 496 19 295 70 796 1 893 56 299 17 964 69 88 46 427 35 583 63 518 47 686 85 571 55 669 89 477 18 549 90 429 76 495 30 375 83 332 13 39 59 28 44 335 36 459 6 405
41 697 1 690 61 226 34 780 85 873 78 355 43 787 57 898 26 317 87 962 20 347 76 563 77 615 38 877 5 451 65 282 25 400 68 835 90 61 27 298 99 154 37 649 36 602 56 888 35 623 84 795 69 360 28 568 96 496 74 488 71 641 7 776 80 602 54 882 16 494 39 492 88 626 83 65 3 834 9 431 73 897 11 356 48 20 92 698 40 43 53 763 82 197 23 469 4 810 44 643 58 407 91 968 2 207 8 919 81 942 70 628 62 360 97 879 15 320 51 370 95 389 98 752 93 31 45 783 6 621 46 312 79 112 22 908 24 781 75 276 30 12 12 806 86 848 52 415 50 436 14 142 33 923 29 761 19 417 63 86 21 967 72 907 31 89 18 22 17 513 59 426 47 134 66 611 55 862 0 200 42 216 94 812 89 576 49 530 60 27 67 432 10 910 32 902 64 251 13 967
92 679 99 742 33 403 22 675 5 262 27 298 96 558 44 882 38 514 14 357 86 805 58 259 25 725 48 30 51 78 36 91 64 620 89 608 57 621 90 179 10 285 0 520 41 853 19 280 52 276 11 156 53 807 76 822 13 897 49 691 29 875 95 698 79 619 78 492 54 493 4 410 45 352 69 838 85 774 24 563 55 572 20 65 16 411 50 144 3 222 43 848 97 891 32 129 23 195 83 388 80 961 21 823 88 882 31 574 61 329 72 962 91 22 2 424 12 608 75 574 94 66 93 120 40 133 34 736 30 406 47 434 68 211 39 632 87 104 77 937 42 392 17 509 66 150 26 618 8 872 18 327 63 432 35 174 74 2 81 245 37 387 60 554 82 252 46 339 98 967 73 332 15 883 67 400 62 105 70 483 7 874 1 314 71 717 56 931 65 307 84 142 28 132 9 76 59 916 6 448
19 371 45 503 16 41 42 507 13 76 97 836 58 16 11 221 37 645 7 67 55 625 12 434 83 543 29 29 69 299 60 716 6 881 94 86 10 188 34 948 2 378 23 9 14 481 89 591 73 638 48 687 81 99 70 984 51 192 36 222 91 483 90 86 99 861 1 203 84 852 27 570 38 489 78 868 93 918 44 479 0 27 74 659 32 763 33 534 77 739 31 754 47 618 35 452 66 876 65 320 56 49 18 427 39 373 87 566 9 968 4 738 50 345 25 529 75 225 5 49 8 358 62 780 61 683 20 478 28 675 96 369 76 421 85 933 21 874 79 875 68 767 64 344 72 349 26 819 22 405 98 250 71 149 46 278 54 821 82 321 43 997 63 575 49 439 95 848 52 309 92 254 88 548 80 622 15 826 40 324 53 991 67 311 41 139 3 602 30 33 59 124 57 223 86 230 24 665 17 385
24 850 30 168 81 528 36 915 83 550 15 199 19 641 14 5 44 734 42 547 69 495 96 206 13 70 58 327 74 106 99 696 63 646 46 357 79 825 16 127 41 262 4 413 87 843 45 587 49 675 35 84 62 921 48 132 10 270 31 885 64 466 9 2 91 942 0 238 92 818 40 759 47 724 11 882 27 333 60 385 67 677 18 766 3 870 25 567 80 213 70 282 77 292 23 510 5 469 34 55 97 699 1 689 8 951 98 623 12 472 93 316 88 33 66 981 22 502 90 19 94 245 51 202 6 151 84 44 26 921 2 297 32 244 95 13 37 442 50 176 28 997 73 987 52 179 57 803 55 972 20 560 21 388 33 974 89 491 65 320 68 654 72 359 76 926 59 320 56 402 61 526 7 715 54 92 17 449 29 563 43 878 78 740 71 150 86 570 82 41 39 962 38 368 53 668 85 585 75 426
23 228 95 485 88 643 25 942 24 951 14 310 50 757 16 21 68 16 94 839 98 490 7 264 71 572 6 299 66 341 30 57 34 796 10 447 8 959 77 336 43 800 60 864 78 443 53 131 84 495 18 864 49 974 48 568 5 270 2 325 36 436 33 555 62 838 54 30 63 325 31 407 37 827 29 395 32 551 9 587 87 918 80 704 96 45 45 938 74 692 19 29 35 21 22 766 89 959 61 45 91 928 67 547 90 74 38 521 21 410 82 988 57 130 40 809 27 825 52 780 83 432 72 278 86 418 15 754 92 204 75 463 85 150 13 626 99 307 39 358 51 452 69 12 12 24 64 525 55 425 28 708 3 897 4 899 59 754 97 85 56 88 47 781 58 738 17 794 44 538 81 170 26 966 73 203 1 165 93 832 76 934 41 592 42 106 70 117 79 775 11 341 46 201 0 219 20 651 65 194
61 884 5 274 43 649 27 406 65 540 71 307 14 409 1 496 33 352 12 383 56 168 15 249 13 316 67 490 16 921 49 865 93 389 45 128 77 141 82 76 86 658 24 794 35 377 32 209 92 359 89 156 37 894 68 79 44 899 8 710 94 566 30 124 18 746 39 997 20 698 31 12 26 573 36 789 55 161 58 954 85 660 76 30 70 98 72 110 97 261 80 472 42 482 28 227 19 854 88 765 23 713 4 148 59 519 17 393 63 951 75 290 99 259 54 976 10 276 21 356 95 685 29 68 6 869 84 236 50 920 60 57 48 115 38 610 7 158 98 320 79 557 3 999 2 642 41 516 52 909 90 400 9 321 83 820 66 808 53 837 51 482 57 981 78 831 73 909 74 591 11 492 40 59 64 1000 22 627 81 869 91 662 96 465 46 763 47 211 34 484 62 701 25 570 0 524 69 879 87 172
93 461 90 327 98 850 63 835 6 109 78 229 15 997 79 180 88 50 62 610 25 728 13 107 57 68 19 78 71 971 49 869 96 589 85 884 97 794 52 583 22 771 36 727 55 958 28 440 99 289 1 972 77 317 60 140 73 309 5 224 38 604 91 430 87 660 81 142 56 675 75 178 24 834 35 93 84 894 59 476 16 934 95 852 65 364 47 536 30 345 0 963 46 361 10 663 44 879 54 584 64 382 9 34 17 790 43 250 66 440 7 655 50 172 72 861 41 510 31 589 14 309 94 922 20 260 33 589 67 721 86 722 80 988 4 135 89 124 76 272 26 260 70 110 68 191 45 680 23 730 58 633 11 29 3 464 12 876 61 111 39 856 29 665 82 125 18 950 48 457 69 481 2 290 92 40 83 102 27 713 74 178 8 427 40 965 53 694 32 275 42 524 51 143 21 311 34 514 37 175
34 576 85 985 95 882 5 173 40 83 72 754 27 582 90 906 65 146 44 976 69 625 55 265 57 707 47 733 41 402 21 767 93 311 3 18 84 454 67 753 0 68 64 133 32 726 13 403 31 474 79 368 35 135 98 959 73 594 78 55 39 711 14 157 91 25 37 686 46 749 63 285 92 141 71 773 28 306 61 142 89 783 1 513 87 948 25 514 60 598 16 727 48 114 51 696 38 500 43 896 20 441 52 301 68 282 42 188 58 932 17 873 66 551 10 684 2 698 70 426 6 581 11 976 18 202 99 511 77 212 50 641 22 537 30 338 4 192 80 877 88 724 56 226 82 822 45 437 29 641 62 676 12 412 97 108 9 839 19 830 23 614 49 502 15 607 96 409 26 404 53 722 74 402 83 824 8 121 75 830 81 785 7 17 59 654 94 718 86 820 36 190 33 757 54 752 76 874 24 592
44 242 63 615 14 215 3 18 19 683 79 65 49 468 10 341 34 625 36 87 18 896 48 701 0 718 24 817 98 555 23 695 21 718 68 796 6 291 55 709 41 147 93 218 8 664 2 808 17 232 22 764 90 667 92 769 33 903 54 901 37 964 9 612 58 806 40 966 1 463 96 529 45 355 16 377 91 320 70 952 4 497 82 885 15 998 83 8 42 691 61 326 73 387 72 205 13 661 59 573 56 524 39 484 53 674 38 339 81 507 20 75 62 79 28 846 57 602 84 898 71 462 78 653 51 338 76 864 65 623 43 654 26 233 46 220 88 418 95 410 86 594 74 953 66 984 89 977 60 470 25 508 5 511 52 959 67 113 77 637 35 299 47 450 30 528 12 848 75 825 97 807 80 214 87 647 27 591 7 184 69 973 64 382 94 232 99 781 85 265 50 906 29 883 31 332 11 704 32 943
69 603 34 462 45 46 30 700 1 970 0 127 73 117 99 309 80 326 35 657 32 866 90 725 96 165 20 870 4 35 63 62 36 957 65 824 74 740 28 231 85 244 29 960 11 32 24 200 23 254 66 839 18 45 44 765 97 597 22 459 27 248 31 837 14 347 89 169 48 512 37 710 43 866 83 4 16 287 19 438 3 301 5 424 93 738 71 832 56 688 84 86 76 121 15 18 98 953 12 436 88 386 33 175 57 98 46 447 39 864 62 29 61 262 21 872 64 609 49 685 10 713 92 184 60 950 8 931 52 101 91 265 13 923 75 561 38 238 2 227 6 358 70 764 78 879 86 776 9 132 77 474 68 326 59 773 87 535 7 55 53 250 47 261 40 868 41 779 58 757 94 923 26 72 67 9 72 612 79 459 50 139 81 462 54 971 95 86 25 325 17 620 51 61 82 273 55 372 42 379
69 202 85 521 60 256 75 371 95 73 33 557 61 733 93 880 15 12 16 199 99 264 41 754 49 539 13 416 25 69 2 463 96 737 62 807 48 389 44 416 94 395 6 950 11 613 81 805 36 735 40 570 14 897 66 165 55 713 82 821 1 231 3 191 19 976 34 961 10 736 91 678 32 335 0 442 35 466 79 412 45 535 73 289 7 760 83 46 63 497 97 865 43 635 84 248 42 994 90 760 37 393 46 821 92 160 76 444 51 620 24 100 9 681 23 303 64 158 27 826 22 138 87 720 50 616 30 697 65 381 4 959 39 570 80 274 70 580 31 997 78 68 17 388 98 281 89 126 54 443 74 600 28 656 56 844 72 464 58 440 18 564 20 313 86 858 53 28 8 470 88 496 71 932 12 969 52 461 5 881 57 681 26 831 59 911 67 719 77 851 38 973 47 133 68 640 21 931 29 307
7 964 41 937 90 834 67 403 0 928 13 890 2 46 34 356 92 483 12 533 65 65 20 285 89 251 81 679 17 851 97 923 62 762 31 168 5 912 3 943 43 871 32 373 85 725 80 519 42 281 94 23 82 91 54 119 47 676 24 431 11 485 79 404 53 700 21 241 87 382 6 53 8 190 75 754 14 772 18 446 45 71 37 744 57 922 99 466 86 427 26 164 63 297 91 500 93 687 73 478 38 173 52 506 29 883 44 382 39 998 60 727 58 599 4 426 49 189 22 123 35 926 68 809 48 287 88 578 27 792 72 362 76 62 95 870 23 57 77 450 59 226 61 377 56 919 10 856 28 238 19 571 25 401 74 175 16 279 36 572 40 122 70 112 66 120 84 910 50 53 9 160 64 856 15 234 78 195 69 445 1 253 51 446 30 87 98 425 96 722 71 472 55 531 46 337 83 444 33 946
7 603 52 740 33 282 74 786 11 383 17 827 61 474 13 116 55 375 48 986 46 929 44 542 93 887 62 752 53 554 22 592 83 625 70 480 99 360 79 158 20 625 10 668 42 727 77 875 66 492 12 515 76 612 45 891 65 490 43 752 23 388 25 421 26 826 31 383 73 434 49 100 29 684 56 331 51 259 5 177 1 274 82 881 18 299 86 967 0 536 15 131 14 898 78 658 4 67 19 498 72 713 24 220 9 902 34 379 67 702 60 750 58 47 35 340 97 16 81 967 96 216 92 212 37 92 85 420 90 353 89 580 30 837 84 884 54 242 68 982 57 202 63 231 98 86 91 120 88 746 8 723 95 700 39 21 75 339 64 498 3 63 36 433 47 263 21 99 69 965 94 462 40 231 2 459 32 933 27 775 38 890 41 16 50 17 59 249 80 814 16 738 71 339 87 817 6 72 28 686
69 204 40 902 96 446 39 952 26 792 84 380 14 833 89 13 25 485 38 514 3 944 55 291 27 362 61 649 22 943 83 405 53 795 13 705 37 207 91 174 21 979 86 713 5 694 98 385 97 859 8 491 66 759 32 979 2 430 19 410 75 605 73 270 36 951 29 448 9 289 11 578 90 626 48 969 56 636 74 338 87 895 94 302 49 134 57 49 82 62 77 790 33 508 68 503 72 524 71 735 16 367 64 467 63 451 1 781 65 961 62 823 35 935 76 37 44 891 59 611 54 13 79 561 4 82 30 351 34 214 17 696 85 369 92 464 12 873 50 49 45 735 28 710 95 207 46 20 20 745 18 856 70 128 15 909 51 570 78 36 93 779 10 878 52 526 81 391 80 178 88 464 6 406 67 245 41 532 99 813 47 238 58 598 31 372 7 253 43 147 24 661 23 454 42 778 0 160 60 374
98 994 44 162 72 255 66 604 40 761 48 114 27 636 62 988 87 212 54 874 2 485 38 865 5 437 78 176 49 86 32 253 80 325 42 484 7 410 88 896 61 628 60 702 6 779 94 360 55 951 18 335 16 202 22 222 67 91 46 42 30 378 93 801 63 687 95 288 33 183 31 385 37 360 75 2 19 540 71 937 74 351 77 599 8 682 91 658 28 493 20 283 84 204 43 929 51 310 90 56 73 223 50 332 89 363 41 955 99 544 86 70 11 569 3 293 76 5 47 348 15 232 82 948 1 413 4 771 39 238 65 374 59 443 12 408 96 977 68 826 34 862 56 260 52 451 35 859 58 436 97 538 9 399 29 977 36 468 0 871 24 515 26 277 92 715 45 796 69 438 83 625 14 975 23 755 57 176 53 675 17 599 25 700 64 665 79 380 13 3 81 690 21 89 85 832 10 840 70 431
85 879 34 436 52 603 82 680 2 229 4 431 43 143 79 278 59 929 74 143 46 810 22 931 61 350 70 514 56 138 10 238 75 72 38 733 49 284 7 906 3 775 78 243 55 621 71 585 68 403 66 30 29 489 13 608 17 350 36 315 9 273 5 976 97 767 44 613 26 418 58 609 14 122 84 313 30 800 80 770 77 92 63 673 67 882 12 305 33 709 40 104 24 670 48 603 11 662 81 585 54 837 50 193 47 482 18 636 96 1 35 136 95 25 91 805 93 67 90 531 64 47 19 218 45 10 41 487 6 404 39 50 8 966 51 499 86 700 57 733 28 810 88 226 60 535 25 291 72 663 42 942 27 962 53 813 21 45 31 186 15 476 69 706 37 812 83 859 65 53 23 495 73 801 98 149 32 40 89 887 87 373 0 966 1 794 20 482 16 879 76 497 92 891 99 981 62 802 94 330
79 361 54 110 74 57 51 953 46 35 21 841 2 998 43 532 63 211 75 668 53 2 12 485 31 565 60 916 76 494 42 453 93 244 22 170 35 921 80 611 96 340 66 398 36 202 77 638 14 202 85 214 70 629 37 466 73 967 49 995 17 875 7 634 19 571 83 584 38 361 71 731 41 951 78 903 97 251 72 969 61 619 30 370 91 769 6 585 98 957 0 795 59 63 95 537 4 995 50 73 48 107 81 263 87 560 33 671 99 432 16 501 13 170 45 867 29 447 1 566 34 141 32 896 8 253 82 936 18 40 39 840 25 199 84 486 15 540 89 521 44 833 57 624 10 109 24 962 58 319 40 585 92 954 68 227 55 491 26 805 62 742 9 63 86 493 5 957 52 705 90 999 94 497 28 384 65 520 3 163 56 353 47 912 27 240 23 743 69 755 20 39 11 35 67 977 64 398 88 428
87 993 3 555 86 374 15 445 42 743 18 257 8 111 70 898 26 37 40 864 68 238 6 508 91 201 94 792 57 554 34 920 64 506 41 344 95 353 58 468 67 439 74 229 85 104 7 37 22 45 43 486 50 523 32 546 23 31 47 551 49 746 0 441 73 336 48 496 9 236 37 932 63 340 20 114 21 205 11 360 53 204 75 909 56 219 90 178 35 392 96 721 14 583 98 245 77 975 76 711 28 182 31 388 46 683 16 242 54 911 61 88 44 511 19 528 45 135 52 343 55 570 93 311 33 744 25 291 78 509 65 22 62 440 99 578 59 64 30 809 36 157 79 502 4 723 17 808 2 167 10 499 81 672 89 445 24 414 72 336 39 358 51 936 82 106 92 884 5 591 13 632 60 434 66 935 97 835 80 296 12 260 1 730 84 622 38 988 69 99 83 307 27 749 88 135 71 342 29 129
21 678 72 275 12 692 17 937 47 717 89 859 44 150 68 747 71 355 20 344 49 205 58 284 90 144 33 854 41 995 9 776 40 505 70 571 2 829 38 275 85 293 51 580 24 373 28 389 77 577 50 139 62 719 98 16 81 540 25 160 76 489 30 375 91 228 56 779 32 101 36 141 69 663 61 20 94 355 67 158 42 462 35 191 15 391 31 502 74 548 84 359 99 347 43 76 83 996 80 654 92 661 73 435 87 32 79 918 18 544 75 253 16 494 22 151 0 264 7 180 54 749 37 789 8 407 13 751 82 629 48 997 46 829 86 981 27 876 95 517 6 924 63 329 64 237 39 189 4 289 96 394 1 811 26 886 55 910 45 133 59 500 5 701 60 501 78 329 3 824 66 227 88 879 19 903 23 513 29 540 10 619 97 492 53 404 34 346 11 258 52 469 57 37 93 62 65 22 14 14
74 505 89 651 39 339 77 839 4 901 6 159 16 62 81 59 99 148 76 86 63 906 21 262 96 413 40 981 95 817 10 354 15 587 69 311 33 503 54 510 35 181 28 415 12 499 78 628 60 414 64 275 52 623 8 117 65 944 92 706 48 326 87 580 98 865 57 466 41 221 19 147 2 472 18 560 32 386 30 614 51 513 14 229 85 865 58 58 43 939 56 553 70 494 67 801 80 210 59 366 29 900 46 910 49 344 13 580 7 812 91 647 68 575 83 308 38 969 23 76 11 178 90 972 31 288 34 890 53 281 84 494 50 142 73 235 93 771 62 365 36 409 24 374 17 654 0 429 27 728 55 87 82 754 26 741 79 158 97 251 45 291 9 612 25 322 37 443 61 61 94 509 86 506 66 762 42 42 3 337 71 126 47 812 5 983 75 136 1 657 72 581 88 917 20 595 22 673 44 347
8 899 7 952 65 664 48 713 43 832 77 75 3 963 58 176 59 70 17 374 84 440 45 324 41 746 33 85 75 916 82 289 71 512 4 912 74 338 25 449 23 404 70 558 26 448 63 291 69 875 80 194 16 403 30 184 10 704 12 181 24 811 28 589 62 594 95 784 21 498 52 536 79 794 11 563 61 829 89 218 46 163 44 447 86 917 51 40 40 450 37 389 56 327 81 797 91 341 6 865 66 551 96 575 88 792 72 598 94 748 67 612 0 762 36 743 5 820 20 601 22 190 87 576 31 152 32 230 97 965 57 167 49 571 14 570 39 201 27 689 42 780 19 575 92 709 34 909 15 411 18 258 98 584 53 959 83 15 54 601 13 504 2 123 73 941 38 521 68 355 60 399 47 566 90 115 1 672 9 891 29 696 85 546 55 556 93 831 50 108 64 555 99 449 78 505 35 887 76 73
37 305 91 57 25 706 12 757 66 472 56 979 55 724 31 727 98 703 21 457 80 936 51 571 78 981 29 122 60 833 43 130 45 80 13 667 46 737 15 252 2 433 62 561 82 673 0 295 32 902 20 144 73 563 7 63 16 840 95 922 17 171 38 658 99 485 6 679 4 396 35 342 11 448 53 774 75 151 86 842 96 884 49 798 23 702 14 822 50 752 33 747 58 790 89 727 42 316 72 16 3 827 94 387 36 89 71 773 27 933 92 53 79 223 26 725 28 400 34 230 22 672 44 975 77 370 90 953 1 393 8 239 9 822 41 416 81 289 65 113 67 653 19 88 69 930 48 425 70 100 59 686 74 341 68 193 93 776 57 836 84 530 39 448 64 390 83 124 61 565 88 723 18 759 47 80 54 787 52 107 87 361 85 20 10 84 76 908 63 337 30 897 97 955 40 773 5 523 24 422
98 904 51 152 11 812 33 133 97 894 21 815 84 447 46 751 6 272 86 137 64 572 94 261 95 359 87 528 0 807 32 284 58 527 70 728 48 428 76 980 24 959 59 535 85 640 36 141 29 503 30 811 62 914 8 887 41 452 88 492 54 601 28 356 27 687 83 32 79 167 56 180 7 900 53 980 44 835 75 317 22 741 2 406 67 524 65 109 50 6 38 772 96 649 9 222 81 740 49 672 23 222 89 692 31 183 18 803 82 409 20 518 72 231 13 162 93 387 47 366 52 402 5 674 15 602 66 87 1 99 17 52 3 362 90 866 39 335 91 852 4 27 25 517 55 792 73 364 34 206 69 993 16 468 68 496 78 154 35 966 14 968 37 782 60 643 10 165 42 838 40 116 26 82 19 449 71 366 92 797 77 279 12 155 80 49 45 801 99 923 63 825 57 464 61 920 74 522 43 3
38 699 3 259 16 845 77 441 22 230 70 984 88 166 52 60 45 333 63 296 26 804 19 64 7 720 37 742 87 167 8 26 53 833 15 574 97 381 73 692 13 698 89 895 95 275 84 930 56 292 55 367 48 919 72 208 58 355 24 769 57 258 34 922 59 765 33 429 81 251 86 455 40 217 14 149 50 766 85 147 35 180 12 392 74 796 99 360 47 190 51 485 68 364 17 8 25 603 60 621 27 679 10 170 23 582 46 348 92 785 91 30 28 1000 31 278 5 996 96 583 78 958 18 59 4 598 66 76 6 152 79 958 62 170 2 290 1 966 36 368 41 644 67 690 43 557 20 195 54 22 69 2 64 751 9 782 61 928 71 763 21 497 76 700 65 788 93 255 30 838 83 209 90 47 98 181 42 288 32 275 49 828 94 906 39 382 80 376 0 267 75 125 44 866 29 434 11 414 82 494
87 873 89 700 71 843 16 476 13 133 7 743 35 582 76 691 12 640 99 405 65 182 41 559 67 30 97 353 53 440 29 495 51 877 22 393 24 401 32 536 23 649 64 10 10 788 52 309 60 536 83 591 74 939 72 984 96 780 81 525 54 690 58 16 78 223 2 925 69 808 88 215 43 496 75 294 19 871 30 438 93 723 55 31 8 74 14 903 68 415 20 463 4 502 59 743 57 961 56 577 48 153 92 886 9 990 49 263 80 984 79 52 46 350 40 601 5 612 84 714 77 852 33 242 47 908 28 914 45 858 6 464 37 814 63 52 38 889 86 22 70 198 73 567 44 286 62 287 39 489 21 32 31 664 15 113 94 180 1 137 61 573 0 420 98 333 95 585 18 468 42 990 66 315 26 260 50 174 36 388 3 890 90 71 34 742 11 151 17 838 91 82 25 127 85 280 82 257 27 914
73 357 27 585 21 567 59 650 76 243 77 914 54 798 81 749 2 908 61 541 11 724 47 195 30 981 1 446 70 728 56 350 78 287 40 914 52 738 13 39 39 210 42 899 84 383 92 82 50 581 17 102 82 797 9 443 37 811 31 738 94 29 68 971 15 655 14 612 98 342 25 203 57 560 33 179 90 733 35 187 45 703 75 933 95 58 65 936 12 621 80 12 58 647 96 320 38 50 28 729 60 546 23 795 97 832 53 347 69 921 62 808 48 270 74 84 26 445 44 696 85 600 18 369 72 750 22 987 6 980 89 123 19 134 64 22 43 559 87 279 49 387 86 974 66 254 83 494 8 508 10 988 0 905 55 649 79 76 32 444 16 209 3 302 41 556 99 755 67 530 7 455 71 795 4 716 93 324 88 669 5 657 91 248 34 324 36 593 20 89 29 968 46 223 51 634 63 221 24 576
25 30 29 8 76 995 6 561 47 508 70 836 77 324 11 915 53 909 26 538 96 677 63 726 9 233 73 548 5 919 38 803 98 150 18 484 56 594 12 780 13 788 24 797 65 814 81 380 23 681 93 887 17 289 46 396 60 525 21 133 51 773 20 163 27 927 97 181 94 145 16 777 8 822 90 451 19 375 58 929 99 893 4 722 33 246 7 793 1 814 45 848 74 286 87 231 35 351 37 429 10 776 41 761 86 809 68 808 59 568 30 265 34 301 44 718 52 83 69 652 49 873 14 920 72 82 71 469 43 224 92 832 78 417 31 18 28 16 85 455 79 153 3 770 80 181 39 862 64 177 75 442 42 739 66 183 0 76 67 923 48 56 62 943 2 947 54 410 82 168 61 530 91 99 22 924 89 66 95 763 84 105 50 667 32 888 55 23 88 842 36 657 57 596 40 597 15 392 83 776
87 829 30 708 62 310 64 971 67 689 89 840 79 460 32 629 75 564 42 867 54 990 99 444 77 839 5 132 40 55 73 489 90 524 35 711 36 835 69 903 49 894 13 113 68 865 70 942 38 245 51 126 94 712 25 563 81 71 71 640 31 905 80 510 66 122 96 614 83 329 6 455 19 813 20 799 41 850 33 605 21 599 1 897 10 144 52 277 50 583 85 323 3 398 24 475 28 26 2 523 4 899 22 376 53 483 9 540 46 751 58 673 88 565 29 72 57 55 45 543 86 52 61 214 98 504 8 40 48 530 93 536 0 784 65 834 56 853 39 668 60 632 12 447 34 981 15 949 55 805 95 785 91 676 92 749 78 566 18 684 72 174 44 873 14 208 76 250 23 575 63 161 11 533 27 775 7 956 17 883 74 964 59 546 16 657 43 786 37 321 47 100 82 514 84 64 26 613 97 432
74 909 79 949 34 968 5 431 4 724 47 451 18 403 35 918 20 945 91 216 62 10 68 767 92 451 39 87 40 110 45 937 55 941 11 619 63 25 43 965 19 540 14 105 98 634 46 358 93 537 52 841 41 33 44 404 57 213 80 16 49 693 58 133 82 609 72 470 70 376 32 744 42 256 33 679 28 540 51 40 6 476 1 40 73 422 16 937 77 861 89 687 15 969 54 306 0 8 9 447 13 878 85 14 56 644 53 271 50 495 27 377 26 144 94 614 69 179 64 660 25 584 60 6 86 131 10 198 87 254 2 442 83 547 71 287 65 868 99 852 90 637 12 449 21 296 66 304 22 751 78 613 88 529 81 719 3 52 95 119 23 982 67 112 96 888 38 24 59 86 24 521 61 37 8 790 30 706 31 966 29 387 75 730 84 862 17 964 37 501 36 533 48 606 7 373 97 942 76 439
44 373 88 848 5 57 81 326 25 761 18 236 8 144 21 152 16 371 31 241 95 85 23 718 51 946 10 595 74 980 54 93 71 471 72 611 99 233 11 633 34 882 32 948 62 902 42 256 22 492 14 591 52 389 17 952 29 582 97 236 94 676 33 46 70 607 7 854 41 30 90 884 26 219 57 121 20 997 24 830 27 198 86 290 75 438 3 650 2 464 91 75 48 509 69 361 50 658 89 737 65 231 80 782 92 374 13 284 40 663 85 394 68 733 37 291 4 1000 55 402 58 995 76 770 36 641 96 550 46 196 87 993 0 54 78 310 59 202 30 570 63 691 67 426 84 526 56 790 82 115 39 727 1 220 9 76 66 543 77 689 15 987 12 759 6 115 60 242 93 25 35 715 73 986 28 717 45 846 83 916 49 721 19 239 53 303 64 635 38 809 98 331 61 179 47 6 79 694 43 496
12 954 79 275 47 317 19 714 39 944 96 393 94 730 41 977 58 225 44 667 10 407 27 57 28 631 38 633 52 944 93 71 82 63 73 844 53 203 65 973 18 82 91 110 66 334 84 843 81 255 9 348 68 769 17 378 5 822 7 786 32 562 31 558 46 599 30 585 20 687 3 727 1 296 2 327 6 790 76 836 78 461 16 763 67 256 21 549 55 810 51 667 70 84 95 539 60 356 59 556 36 199 61 262 88 886 25 757 45 185 14 906 89 296 69 769 34 444 71 103 42 1 72 207 15 686 62 212 33 477 99 743 50 445 22 112 43 425 92 947 23 586 54 588 11 803 63 320 26 918 57 280 64 727 29 688 35 473 77 873 4 396 49 638 80 961 37 307 75 918 86 565 83 175 40 65 90 508 0 964 13 806 56 606 48 785 85 394 87 661 8 279 97 880 98 10 74 516 24 487
36 976 88 875 64 843 91 582 32 31 50 263 99 413 72 983 92 963 26 854 9 763 94 53 83 780 84 862 46 861 25 777 79 453 7 329 66 188 82 570 28 921 47 331 74 771 40 322 48 274 73 815 57 60 85 521 54 548 68 557 77 895 24 297 4 808 0 722 1 684 30 693 23 461 89 780 49 978 98 646 90 457 80 87 17 344 12 427 33 342 44 977 56 472 15 364 38 959 5 111 69 332 3 291 22 865 34 554 2 160 71 176 20 239 96 402 60 695 21 912 62 85 67 429 35 370 18 217 86 822 43 699 95 67 61 324 37 505 51 1 76 640 6 160 58 726 70 145 29 874 97 975 63 679 16 970 52 461 27 727 13 289 19 257 14 146 93 639 81 826 45 892 75 176 53 763 42 20 10 966 65 658 87 751 78 911 41 277 55 753 11 860 59 453 31 876 8 994 39 714
24 895 27 924 92 243 12 322 59 837 30 734 0 358 14 973 28 27 9 966 76 152 31 15 64 807 81 525 77 99 86 66 93 454 47 477 17 192 25 393 21 686 52 289 29 512 7 634 57 190 34 977 88 633 70 278 87 706 19 959 80 326 20 896 8 371 49 377 45 799 5 191 42 155 38 371 95 80 85 658 46 118 63 320 90 573 96 911 66 428 62 805 22 403 65 656 15 779 91 50 74 530 43 803 44 929 48 38 16 151 69 501 73 463 54 206 98 229 3 762 60 81 18 841 4 539 84 443 50 681 33 507 78 161 51 804 97 604 79 236 39 428 40 121 56 100 99 588 83 689 75 541 58 837 36 654 68 934 1 174 61 59 10 14 71 780 13 392 41 336 55 232 26 617 72 772 2 28 35 951 53 586 6 909 23 925 94 94 37 373 67 216 89 454 32 614 11 780 82 541
19 51 54 173 72 581 8 726 30 194 34 879 87 247 27 786 46 781 20 668 81 600 40 207 22 116 61 622 65 697 58 114 39 752 13 669 53 835 59 100 85 442 93 336 31 106 28 51 76 34 9 746 99 375 75 121 83 156 68 391 38 564 50 549 52 100 17 42 62 89 11 589 48 186 78 60 79 515 49 173 80 137 51 307 43 684 24 174 84 321 14 717 47 286 12 6 35 604 57 55 82 768 7 135 37 174 15 622 56 75 23 231 41 677 45 713 91 39 86 708 5 376 32 857 71 582 3 234 2 60 97 287 25 138 1 42 92 593 69 424 6 690 77 808 60 292 29 679 36 119 95 377 94 990 18 735 4 765 96 215 74 81 63 51 98 558 90 451 66 314 64 389 42 576 16 30 89 866 44 935 33 887 26 948 67 38 55 761 10 213 73 277 70 23 0 247 21 461 88 809
14 548 74 854 37 783 49 776 13 523 0 124 42 141 47 555 36 86 60 841 66 124 51 410 28 402 96 557 10 367 63 363 95 99 22 967 34 46 64 748 85 756 75 96 5 691 35 853 27 514 98 786 32 93 23 845 7 768 39 464 2 837 4 999 71 885 84 83 16 294 15 872 67 57 40 533 88 338 1 840 25 343 8 670 93 967 11 51 86 924 87 481 81 392 41 75 57 486 79 931 30 224 3 564 69 183 33 287 61 697 77 451 82 433 29 592 38 266 43 724 50 779 91 316 12 344 76 791 80 186 44 762 21 251 26 213 94 411 48 992 9 449 52 333 46 140 24 931 18 16 78 278 54 762 31 587 70 933 20 672 6 533 99 714 73 34 92 875 17 792 65 258 58 83 97 427 62 693 59 184 68 777 45 183 90 973 55 233 56 184 89 605 19 901 72 847 53 387 83 891
55 596 43 207 54 543 21 844 18 929 10 187 68 493 33 70 16 601 95 823 90 329 25 780 74 662 96 650 19 920 51 365 31 299 82 139 78 326 39 471 73 331 94 925 12 301 98 121 34 58 69 305 62 58 70 541 15 28 60 95 80 89 11 206 14 601 41 96 67 72 84 83 7 898 44 906 35 385 52 727 42 189 17 545 85 554 36 677 2 787 29 191 38 462 72 621 66 827 58 984 97 390 22 765 3 848 75 548 4 90 77 695 32 253 9 49 56 505 86 595 83 89 64 997 37 433 23 353 47 502 93 565 61 360 49 709 6 163 92 653 8 241 89 863 0 145 45 941 91 482 63 469 87 794 30 835 99 689 48 768 53 605 81 371 13 983 88 1000 50 142 20 328 57 957 28 829 79 67 71 405 5 491 76 219 40 738 1 277 46 992 59 225 27 381 24 451 26 731 65 70
19 736 30 935 51 967 31 416 66 625 40 686 42 302 45 370 21 941 20 901 16 724 60 529 11 676 47 361 18 588 86 292 57 547 27 605 32 345 33 142 78 63 41 529 58 218 69 402 9 185 80 676 22 16 59 17 77 941 79 6 29 492 98 106 88 668 84 29 15 689 54 535 24 426 44 578 94 657 13 47 83 906 97 286 48 132 53 958 65 509 28 38 91 803 5 989 70 17 50 528 99 722 87 583 55 574 8 401 1 283 14 218 38 492 12 221 71 807 0 414 75 24 3 186 64 544 96 45 4 621 93 50 25 259 34 71 17 872 43 43 10 745 7 65 2 996 74 548 35 948 73 945 90 379 67 286 95 206 26 608 85 646 62 564 89 540 72 364 63 587 92 481 76 242 46 793 61 686 36 141 39 457 49 764 81 19 82 787 52 619 56 620 23 607 6 874 68 287 37 461
88 326 33 910 91 976 71 50 74 462 56 211 8 408 11 454 15 467 92 509 54 297 32 71 95 444 22 406 73 220 13 656 49 563 81 981 37 51 65 250 78 554 80 447 6 720 72 478 51 825 20 493 24 849 40 257 25 324 67 786 12 835 17 941 90 80 5 311 85 595 18 599 38 934 64 733 79 900 41 778 87 96 48 231 50 42 4 784 31 873 96 401 10 461 69 536 62 497 9 200 59 849 52 313 27 342 77 624 30 970 35 649 61 510 39 604 28 21 53 554 70 745 19 621 82 98 43 74 23 683 89 770 42 326 99 373 86 535 94 313 34 836 66 569 46 503 75 751 57 939 29 190 7 160 16 210 2 59 1 336 44 618 98 776 93 337 14 602 45 285 55 875 83 867 97 665 21 775 58 844 76 461 63 74 0 754 26 920 68 921 84 505 3 291 60 483 47 100 36 55
59 644 15 856 53 285 78 895 60 916 12 867 77 578 3 981 18 604 21 987 1 627 9 411 89 90 36 31 55 663 52 986 6 106 29 644 17 573 73 41 8 752 90 32 84 299 35 77 45 147 51 942 83 658 19 261 32 51 25 910 31 451 27 25 14 179 98 272 10 114 68 719 64 474 4 53 81 728 11 441 2 971 37 907 70 296 13 798 92 644 72 795 50 311 95 347 75 891 42 176 62 582 34 126 7 668 20 6 86 963 67 167 58 464 46 44 43 347 91 508 24 160 87 671 82 53 65 135 33 215 79 637 74 416 48 758 69 741 54 363 47 332 66 622 23 32 85 203 57 622 40 341 41 868 97 246 49 221 22 395 30 211 80 754 63 545 96 444 28 496 61 584 76 467 39 37 88 293 44 845 26 447 0 272 93 413 5 402 56 287 94 141 99 836 71 490 38 977 16 703
31 298 15 487 22 841 0 233 76 30 12 394 66 105 11 115 34 367 25 229 27 244 53 125 89 502 46 38 32 194 94 782 61 55 90 491 86 853 93 609 65 759 16 477 51 483 13 141 28 319 36 915 75 468 88 408 24 326 59 491 54 91 2 935 67 221 47 478 37 42 41 485 48 59 43 185 23 518 74 509 10 745 96 76 85 201 44 213 92 232 62 673 69 326 63 457 26 270 35 379 18 207 95 745 81 832 80 33 21 386 79 529 77 113 64 77 38 226 99 451 97 529 20 909 68 650 9 194 30 105 78 693 73 836 6 357 17 242 52 206 33 128 14 63 60 645 55 471 72 440 70 823 40 557 98 695 50 448 19 913 29 65 4 748 58 355 3 584 82 717 71 852 56 424 7 198 83 224 42 421 1 715 57 161 39 313 84 227 49 40 8 332 45 402 87 686 91 491 5 287
82 999 86 20 67 971 11 964 14 616 79 10 83 109 69 344 45 641 99 155 89 452 87 481 68 466 62 26 88 485 25 210 36 467 18 658 28 313 93 120 52 400 95 752 2 516 34 816 3 442 15 881 20 979 33 192 73 285 56 630 74 18 64 510 49 710 6 960 7 963 27 193 39 437 85 745 40 187 4 242 24 296 57 9 66 470 76 438 37 1000 92 81 58 627 29 603 35 428 50 368 44 154 80 484 26 43 41 960 97 369 53 171 47 200 5 652 94 678 72 458 48 246 10 144 16 919 78 423 31 994 54 61 46 877 81 433 8 976 98 352 51 679 38 35 60 398 55 701 13 163 21 796 71 581 32 61 42 223 23 799 0 349 75 265 70 366 96 790 17 584 65 546 30 758 59 935 12 591 43 407 61 413 84 984 77 872 90 186 19 932 63 4 9 265 1 592 22 988 91 522
37 639 22 298 7 749 52 542 43 919 97 180 96 78 88 630 18 869 84 962 90 814 17 451 13 539 29 146 46 449 62 98 64 329 68 810 5 518 51 30 44 475 36 687 47 373 78 436 89 344 53 351 45 974 98 315 12 782 20 204 11 348 95 181 24 915 8 805 80 849 34 847 42 327 93 202 27 683 83 497 99 309 31 59 59 92 2 298 85 976 71 422 73 335 26 899 65 650 76 876 58 534 60 942 79 928 56 287 77 313 81 779 10 65 66 994 67 137 57 702 50 741 15 565 69 378 0 73 30 123 94 155 49 607 9 842 86 714 32 362 63 103 92 32 28 865 25 182 35 485 75 575 38 370 72 602 4 565 70 662 1 136 82 500 61 386 14 441 54 650 41 796 48 325 55 960 19 424 3 473 33 352 23 619 40 346 21 320 39 433 87 592 74 72 91 394 6 114 16 235
50 588 7 528 66 245 60 993 45 372 51 901 20 820 87 40 28 571 58 377 16 110 93 238 35 943 24 358 69 974 85 397 27 541 42 425 81 638 39 192 56 320 48 622 41 529 23 557 1 81 44 640 18 693 29 39 78 505 38 132 76 567 25 734 64 689 97 832 53 337 65 885 4 770 32 46 36 38 90 744 73 585 84 383 26 23 17 832 70 410 19 822 88 278 79 21 13 621 74 682 89 710 14 255 49 134 95 935 68 462 21 112 98 910 54 769 67 619 0 665 92 696 62 222 82 490 37 48 9 174 63 935 46 431 34 819 8 841 61 3 22 351 43 852 57 47 99 625 71 674 12 112 31 710 86 511 2 909 77 605 55 823 47 508 52 956 30 704 91 870 5 566 6 700 83 833 59 30 10 904 40 485 80 260 75 713 3 820 96 831 11 60 33 117 72 385 94 332 15 573
82 450 90 529 52 379 65 374 21 776 33 514 78 469 80 658 91 686 18 983 70 208 19 122 39 237 26 842 76 33 37 328 29 963 74 984 61 998 10 66 20 603 34 897 86 785 64 961 4 369 17 682 0 345 98 878 83 499 84 897 28 251 6 664 7 27 57 460 13 974 88 948 96 210 51 335 42 963 24 145 89 855 43 248 44 315 55 478 67 956 25 896 2 842 53 915 93 281 38 209 5 322 47 945 87 122 50 774 68 355 46 151 36 115 69 428 56 333 22 650 60 45 54 435 92 760 30 984 71 656 27 464 66 555 8 64 94 664 48 211 40 937 14 202 3 4 31 319 49 433 77 399 99 297 23 731 85 500 9 452 95 365 73 933 45 786 79 313 16 87 81 70 35 773 97 624 63 412 41 573 11 775 75 196 1 189 58 324 72 544 32 952 62 44 15 457 12 711 59 456
87 661 76 146 71 337 41 368 97 306 48 753 43 240 57 88 80 854 35 15 27 715 96 584 26 395 5 696 16 91 45 30 44 846 10 794 13 381 99 953 91 24 58 531 79 171 82 576 11 368 89 583 55 150 85 668 19 172 40 115 4 846 64 287 70 207 39 793 30 121 74 840 69 324 9 456 14 962 72 573 61 592 98 198 0 793 81 427 15 102 1 717 53 417 46 388 23 348 54 464 42 622 56 909 88 970 25 193 95 725 31 67 6 83 73 520 77 766 75 42 78 812 8 881 34 332 28 738 29 417 86 363 18 317 38 910 21 295 66 441 12 772 22 594 67 468 51 471 52 756 68 712 93 114 59 714 17 231 90 551 83 107 65 404 94 709 62 297 7 351 60 850 24 936 92 16 2 816 50 788 33 716 84 676 37 854 63 537 47 228 32 155 3 335 49 733 20 631 36 653
49 78 37 248 93 90 83 467 82 324 20 827 25 967 92 404 73 836 69 553 32 675 11 884 48 144 31 464 88 205 71 977 34 586 81 332 62 129 8 810 15 141 57 638 3 93 70 399 58 793 6 910 12 99 13 488 28 628 51 282 85 581 59 963 45 606 41 665 0 143 1 380 9 902 30 272 60 278 64 347 63 168 5 544 98 263 7 285 23 24 79 83 68 42 61 520 2 175 94 713 74 556 40 728 27 140 72 459 52 516 77 646 54 247 55 387 36 693 24 691 75 62 39 390 22 330 14 601 99 650 65 767 50 905 76 834 35 428 38 138 21 750 95 568 84 705 80 673 91 704 67 600 47 973 19 270 89 640 46 243 26 876 96 486 87 213 10 299 86 443 53 398 78 269 44 206 97 884 56 741 90 718 18 826 4 736 29 910 43 475 17 886 42 975 16 848 66 874 33 400
51 252 57 771 33 474 90 544 0 428 10 665 59 737 29 272 4 52 78 127 98 867 75 110 74 986 70 711 92 104 72 96 66 740 7 564 52 564 38 819 41 149 12 992 22 186 73 960 67 862 48 533 61 410 79 332 44 457 32 422 28 943 13 682 77 56 2 810 23 270 84 487 34 332 39 861 16 144 71 185 91 346 58 234 20 512 8 997 82 168 64 680 15 456 97 387 40 805 43 776 89 238 24 361 60 622 56 121 11 908 85 873 31 716 17 712 50 533 26 111 42 459 99 719 80 699 46 188 76 246 96 408 47 542 54 408 62 86 93 983 30 775 63 159 69 369 55 25 86 74 18 843 95 15 68 101 9 570 25 673 94 216 87 134 35 814 21 899 49 410 53 746 81 745 65 569 37 662 88 250 5 672 45 885 36 657 27 413 6 164 3 866 19 785 14 707 1 119 83 912
1 629 87 956 93 587 66 111 47 279 11 291 58 998 0 628 2 758 17 554 7 362 53 333 10 955 28 139 13 465 62 965 80 893 69 488 21 765 72 477 45 704 75 263 19 165 77 960 25 120 85 566 86 836 55 88 8 796 31 71 46 28 14 410 92 558 23 552 42 976 38 331 56 815 9 761 67 294 27 646 6 710 76 467 57 443 99 99 96 169 4 442 88 633 32 533 95 260 34 350 98 916 89 976 90 870 36 996 61 10 37 140 59 300 54 28 97 136 65 3 44 269 82 630 26 17 16 307 22 340 5 974 3 833 91 729 41 988 29 361 94 368 24 779 20 22 51 659 52 363 49 103 43 621 81 871 84 92 39 501 40 915 83 674 50 329 12 797 64 716 63 468 60 2 68 183 73 464 15 996 70 84 79 38 48 575 35 479 30 67 74 663 33 132 78 36 71 484 18 836
73 452 20 255 31 696 47 431 36 248 99 704 35 252 40 285 33 37 25 255 10 773 48 57 79 397 16 335 41 122 97 810 13 663 1 980 38 466 89 827 15 561 17 626 85 779 66 772 71 629 4 811 12 644 87 234 74 906 18 325 34 819 62 832 43 665 30 662 65 888 5 280 45 440 23 668 60 355 94 730 8 644 2 278 67 441 3 791 39 935 69 288 78 305 86 618 42 801 95 983 37 756 58 492 28 650 93 314 64 83 21 259 32 389 92 608 98 899 77 823 57 993 24 556 51 371 91 281 84 393 72 306 9 558 0 264 96 363 59 861 55 428 80 936 82 614 81 318 68 971 88 561 22 324 63 475 46 546 14 10 50 535 76 977 70 54 56 848 27 120 52 760 75 486 49 711 90 226 29 82 53 481 61 235 54 237 44 511 83 48 26 883 6 647 19 40 11 437 7 235
54 997 61 605 31 370 37 629 87 887 19 325 42 935 50 643 0 921 51 474 55 155 75 108 4 637 62 311 93 395 58 633 83 750 17 567 32 17 98 634 15 232 60 900 74 940 43 369 81 803 47 672 26 229 16 939 12 718 34 99 40 538 64 422 44 857 20 889 24 971 11 372 78 410 57 783 85 681 35 283 28 369 95 538 63 686 67 670 5 655 80 61 45 528 76 875 27 873 48 629 6 632 3 393 2 219 82 66 36 871 90 862 70 759 84 580 9 399 56 643 22 548 18 295 25 47 91 141 96 323 89 173 72 697 97 481 88 709 46 895 1 829 79 51 14 793 73 176 71 705 49 250 59 106 30 461 99 472 33 491 10 844 86 636 29 102 23 217 92 831 69 561 38 526 94 446 77 148 66 407 68 378 7 465 8 236 39 673 41 306 13 860 52 896 21 69 53 137 65 576
66 51 18 977 69 264 5 967 57 260 28 774 52 349 9 646 96 944 31 773 59 679 2 797 84 724 26 26 97 576 11 53 48 872 58 60 35 165 75 333 33 654 70 485 79 738 81 632 71 130 65 101 1 886 91 678 60 164 3 405 42 78 39 133 7 168 20 474 4 670 22 597 87 287 14 129 98 705 82 429 36 414 37 49 8 825 23 237 93 100 92 457 19 634 53 673 34 522 54 303 85 697 40 318 67 995 90 354 15 579 6 532 95 930 55 253 77 808 88 512 99 586 74 233 38 574 76 381 24 760 47 901 16 841 51 791 56 445 83 181 12 384 49 883 41 361 45 980 10 739 50 782 21 881 25 374 68 944 61 881 13 585 27 287 44 245 0 670 64 788 43 170 78 432 63 985 62 200 73 199 32 323 30 470 80 807 86 277 17 955 46 251 89 959 94 343 72 431 29 241
83 307 76 541 25 909 4 93 33 843 81 594 45 496 27 957 85 583 15 694 50 430 52 81 8 329 58 415 97 878 72 328 84 551 29 577 36 822 9 372 59 840 89 247 22 19 31 451 1 262 17 252 53 242 12 507 98 225 13 523 30 355 3 368 39 957 2 231 38 613 20 893 18 698 70 736 79 340 78 958 32 825 0 387 19 447 64 765 55 782 73 532 24 614 54 593 69 720 23 50 67 601 77 983 35 190 40 688 42 196 63 996 61 76 75 532 95 727 99 392 90 442 21 853 5 801 91 792 47 430 16 910 82 220 87 161 10 752 88 449 94 435 14 972 28 27 60 378 56 48 7 490 41 604 6 321 49 131 86 829 92 314 96 187 26 813 48 232 74 630 62 398 65 267 57 724 34 68 44 959 68 21 11 457 93 671 80 42 71 198 43 85 51 666 46 613 37 926 66 612
28 43 26 794 82 554 77 540 60 74 91 39 21 509 83 587 69 951 46 347 13 96 38 839 75 450 50 575 5 758 86 82 1 404 85 502 48 187 64 768 53 475 54 658 41 42 25 839 9 818 78 565 11 964 73 570 89 558 32 634 96 182 36 106 61 389 74 158 35 652 37 1 62 714 72 109 39 930 45 548 12 395 99 589 70 610 4 428 97 156 15 73 76 935 67 745 22 700 92 611 7 632 29 812 34 836 56 642 23 104 87 439 84 840 79 179 47 450 16 108 59 398 57 719 80 441 58 999 2 156 90 353 40 326 49 96 27 630 8 50 14 691 95 17 55 468 24 267 93 924 10 872 81 370 43 990 20 117 0 25 98 658 19 466 18 726 31 884 6 708 66 649 42 68 51 494 71 861 17 223 3 889 30 111 65 717 88 545 68 955 94 295 52 130 33 320 63 154 44 949
89 659 49 225 26 571 20 582 47 503 59 498 62 154 78 278 65 27 68 2 66 964 44 911 0 930 77 926 5 330 57 459 39 190 6 492 36 129 9 143 79 597 60 501 52 439 12 598 34 232 96 916 17 128 15 14 58 349 7 150 63 926 31 852 40 268 85 925 90 543 55 287 54 222 86 549 28 88 97 267 93 73 64 913 32 936 25 645 42 408 11 363 3 895 13 966 99 111 84 151 18 661 75 590 16 981 22 658 43 695 10 542 98 882 2 52 35 387 4 841 50 168 45 71 70 157 91 192 24 829 1 115 38 947 94 649 95 614 53 40 30 339 37 907 27 280 87 231 80 100 81 641 67 912 14 518 23 345 92 600 72 843 21 390 41 402 73 71 51 327 69 482 29 341 88 898 61 32 19 325 56 90 8 803 71 742 83 864 48 676 76 718 82 508 46 720 33 971 74 222
58 388 2 800 27 366 34 65 45 533 29 624 65 181 39 389 69 510 55 50 22 989 94 838 15 181 20 348 30 813 1 654 47 536 11 239 13 765 16 871 50 541 25 603 99 111 3 472 19 461 51 125 92 261 9 945 63 50 70 926 93 810 41 548 49 2 90 257 71 717 43 682 44 308 31 320 28 207 78 159 52 223 79 851 46 638 18 316 53 633 66 303 62 906 87 847 76 765 82 111 24 268 77 865 88 222 4 394 48 359 57 492 64 968 0 905 75 110 86 126 81 382 36 850 26 205 59 830 32 693 5 949 89 788 83 274 80 40 8 275 91 694 72 171 33 525 67 54 74 408 95 54 96 588 98 642 54 292 38 799 84 312 42 302 21 237 73 484 23 758 61 542 37 437 56 851 97 307 17 72 6 835 12 377 85 746 68 48 40 936 60 48 10 426 35 707 14 392 7 60
86 925 15 621 93 430 78 483 35 477 52 503 41 191 87 343 28 538 64 64 29 585 40 137 1 279 24 431 44 157 42 995 6 602 46 962 60 359 81 849 7 897 79 230 66 990 63 589 26 522 76 388 13 935 62 807 99 427 16 52 20 844 30 397 31 904 59 897 70 146 71 900 37 707 73 921 0 696 48 331 36 534 92 351 97 323 65 864 47 308 8 422 51 46 61 658 38 149 58 100 98 927 23 331 43 576 74 952 94 957 57 391 19 723 72 938 17 5 82 965 18 654 21 334 91 972 88 929 5 837 49 325 39 199 68 939 95 428 27 192 84 862 45 384 90 293 2 945 96 239 4 602 50 116 89 616 10 918 32 815 77 428 14 366 25 522 56 907 54 579 12 202 3 235 53 651 83 216 22 46 55 808 85 952 34 653 67 29 75 829 9 59 69 215 33 379 80 265 11 163
72 82 25 576 69 901 85 616 57 234 64 219 88 937 60 123 12 444 16 24 28 129 51 836 38 179 55 837 46 572 56 743 47 590 30 383 27 685 6 324 61 982 37 843 49 210 11 914 40 190 95 411 84 82 73 440 74 955 1 424 63 268 80 176 19 547 18 967 66 194 9 616 65 226 13 497 86 740 81 821 14 567 5 626 75 97 45 190 93 925 97 510 35 225 82 794 39 29 23 99 44 701 90 680 0 857 4 239 53 440 68 201 33 915 83 351 91 463 71 356 50 724 89 168 58 267 96 38 87 961 34 854 15 88 17 43 24 152 98 647 8 941 42 357 48 880 41 475 79 700 59 960 26 662 54 643 36 76 99 328 67 644 3 594 92 521 94 848 52 436 22 36 29 70 62 976 78 322 70 634 20 784 31 714 2 223 43 527 21 411 10 449 77 298 32 579 76 387 7 766
41 353 33 657 52 641 30 64 22 973 68 878 4 309 49 943 29 427 51 665 1 690 56 534 3 103 80 33 8 109 64 587 2 579 14 952 93 391 37 571 18 925 48 306 36 474 79 415 40 775 78 609 92 368 6 133 81 80 71 329 28 279 73 117 35 312 23 667 16 745 76 633 24 136 21 224 67 336 75 679 91 480 44 164 47 511 72 998 88 706 54 36 63 747 59 899 82 483 70 477 69 216 66 567 95 378 26 187 5 920 96 198 38 873 11 698 58 822 61 159 32 433 39 85 9 289 55 387 50 738 84 521 10 860 62 220 85 831 15 772 89 74 83 283 20 368 77 903 65 287 53 406 31 113 12 238 42 529 25 92 19 888 94 976 86 293 87 310 7 628 98 103 13 38 27 517 99 256 17 470 0 985 34 346 45 815 43 74 74 740 97 501 60 298 57 646 90 740 46 957
93 589 26 663 34 262 23 752 61 959 8 872 86 237 46 89 83 712 29 51 96 474 99 644 42 261 60 165 57 978 35 870 41 191 80 13 17 649 82 365 11 73 64 153 7 932 92 369 52 960 87 636 75 300 85 519 15 765 4 808 25 231 19 920 74 574 98 20 55 968 95 954 59 355 66 130 14 254 36 866 44 411 70 264 21 843 76 85 45 63 79 656 5 763 18 666 47 878 16 718 40 132 90 773 20 872 49 214 6 12 67 10 2 735 84 24 81 742 0 724 63 798 88 905 51 415 50 578 3 821 65 791 31 421 77 724 37 413 78 672 54 678 72 560 69 198 62 840 43 206 12 347 1 393 71 869 89 987 94 942 30 935 39 648 33 75 24 671 32 600 9 163 13 501 38 465 68 151 97 777 27 781 58 137 73 970 48 871 53 656 10 285 56 136 91 813 22 391 28 427
0 572 28 688 29 697 78 84 16 294 85 391 1 49 66 243 22 16 31 488 9 295 89 566 8 629 32 415 54 258 87 480 3 157 64 946 94 963 51 488 15 822 83 444 91 429 45 201 60 781 82 724 98 504 79 951 33 538 24 665 99 588 95 619 70 401 13 604 61 955 37 811 23 661 50 666 62 903 69 105 86 63 36 877 44 51 88 670 92 364 49 134 39 502 80 539 71 420 2 633 48 745 21 788 97 983 26 596 65 426 73 234 30 82 43 389 25 777 77 411 74 383 84 624 19 544 52 935 96 387 63 458 55 911 46 34 93 760 12 652 20 957 6 633 7 819 40 151 67 947 41 915 81 728 47 881 14 218 27 678 35 873 57 154 5 717 17 194 53 429 11 470 90 297 68 654 75 510 58 894 4 576 18 733 76 203 42 125 72 157 34 732 59 331 10 700 56 650 38 763
65 419 56 50 47 422 51 182 88 239 11 324 25 826 75 295 86 173 42 909 72 290 68 850 9 543 40 938 22 657 37 829 82 726 83 492 31 261 89 145 76 844 30 35 61 361 55 697 70 330 63 492 67 257 95 246 62 928 8 807 50 312 24 508 44 539 2 711 90 558 98 149 69 88 73 582 35 870 0 336 43 983 46 109 10 659 26 510 93 658 36 941 16 482 59 305 66 269 4 917 6 994 13 9 5 192 17 256 14 768 32 275 77 664 34 66 96 535 23 800 45 308 74 735 39 213 85 88 18 154 92 392 80 161 33 738 57 273 28 235 12 457 27 601 1 114 41 901 15 935 7 692 87 312 81 511 84 67 71 90 60 214 97 619 3 780 19 215 94 471 52 161 48 440 64 568 54 97 91 410 21 964 99 351 58 163 38 992 79 293 29 796 53 613 49 120 78 300 20 936
22 687 39 421 92 111 67 758 96 434 80 762 26 725 7 425 3 434 52 188 45 666 54 20 14 77 0 482 40 920 71 994 16 173 85 721 64 134 94 275 30 969 24 456 20 346 4 615 27 554 57 149 49 195 66 578 42 537 89 43 70 626 44 468 72 302 74 25 93 942 90 612 28 427 62 655 84 750 75 376 31 134 88 855 73 625 9 43 8 198 5 62 95 473 46 132 65 893 41 934 87 118 17 863 29 476 98 25 13 591 33 531 69 356 47 100 1 620 50 103 48 888 83 22 91 935 51 657 38 881 78 427 79 216 11 629 37 945 56 993 97 376 55 6 34 992 43 606 68 125 59 628 99 949 77 724 6 556 21 218 58 220 25 931 63 564 61 146 53 278 35 265 81 711 36 368 18 30 2 976 82 532 23 848 76 296 12 404 60 191 86 917 19 668 15 255 10 787 32 199
15 184 67 779 82 766 21 15 19 715 16 124 45 146 11 826 83 790 87 463 2 139 8 824 48 197 28 499 73 52 88 88 80 539 68 611 62 356 29 514 63 268 26 220 47 118 78 64 64 779 76 121 4 911 55 441 51 268 70 289 86 665 14 916 89 652 43 410 85 324 42 294 41 572 50 780 30 395 31 761 61 13 13 204 58 180 33 289 44 965 37 451 99 657 12 667 24 335 98 115 0 972 39 852 38 497 71 694 3 256 36 771 59 375 72 578 74 898 52 644 34 149 93 477 57 542 40 362 22 601 27 713 69 590 65 416 32 199 17 492 81 709 54 69 94 110 20 78 92 826 35 674 49 287 79 936 23 264 66 680 5 678 18 830 9 242 1 67 60 434 95 152 6 188 77 389 75 758 97 435 53 805 56 976 91 818 7 862 96 592 90 908 46 323 10 588 84 65 25 145
90 518 65 990 28 820 61 578 87 701 3 882 51 730 9 958 24 536 80 76 63 405 89 4 68 669 10 391 64 747 86 810 49 786 69 111 62 303 11 522 74 174 73 534 43 338 18 658 53 847 14 50 84 97 33 310 5 447 52 1000 25 840 92 724 91 520 55 911 54 540 36 420 30 86 76 163 26 142 38 594 2 156 27 892 19 212 83 682 48 558 41 938 8 209 77 574 7 949 95 567 98 773 45 199 20 418 40 266 46 831 31 629 78 458 4 563 42 646 88 685 82 687 12 512 67 695 71 78 47 143 21 187 32 721 1 88 59 597 17 781 29 340 58 178 96 174 34 972 37 8 79 886 72 942 70 956 94 826 75 427 93 505 81 917 60 345 99 318 16 125 56 232 35 975 97 815 23 652 57 815 66 875 39 563 22 528 13 472 50 763 6 899 44 783 0 366 15 926 85 440
34 278 67 213 41 256 53 306 12 10 49 832 74 423 69 588 73 217 81 728 23 554 30 213 85 167 10 82 52 945 17 445 83 189 31 134 66 807 55 17 79 804 61 728 99 996 22 94 95 22 77 445 11 767 93 758 90 149 21 884 87 881 19 26 94 70 33 566 59 84 71 661 7 221 54 619 47 323 65 920 78 812 24 139 9 755 98 559 15 78 18 29 58 479 27 751 60 165 3 776 42 209 36 314 44 603 0 379 51 708 39 561 97 742 50 699 16 255 86 884 72 789 32 449 45 220 13 169 14 263 38 285 63 974 89 935 29 835 35 379 26 328 43 838 64 441 82 200 70 939 46 702 62 655 5 297 68 752 92 472 76 640 2 336 84 75 80 244 88 464 25 181 37 304 57 48 91 850 96 421 6 280 48 369 75 322 8 657 40 243 56 833 20 814 1 29 28 281 4 518
44 735 35 787 7 148 73 771 61 918 82 275 27 261 65 173 55 273 52 866 16 231 28 404 33 188 53 253 86 169 3 332 10 820 68 80 59 212 14 535 2 216 63 751 39 252 0 800 99 232 57 791 97 340 60 679 4 927 34 242 74 738 20 884 42 933 18 446 85 489 76 34 58 853 36 681 15 230 41 545 38 70 88 43 17 626 89 615 6 852 81 584 48 405 12 813 13 646 77 417 93 564 45 674 24 402 25 413 9 65 95 918 32 477 75 265 96 281 30 709 78 199 37 137 87 412 79 646 56 186 66 529 8 909 62 62 69 563 98 925 26 600 70 630 71 474 1 978 49 667 47 846 29 588 92 415 23 245 94 44 11 104 22 35 84 780 51 701 21 942 90 124 54 275 5 695 31 354 50 57 43 543 67 465 91 976 72 661 83 115 40 895 64 906 19 753 80 250 46 821
91 405 72 324 22 697 25 368 93 698 5 249 59 351 80 828 70 760 76 206 84 388 62 173 49 638 40 52 1 599 57 85 3 598 18 472 14 196 15 438 7 325 79 573 38 570 74 933 77 983 33 51 90 659 82 428 61 304 66 808 58 60 95 83 56 773 44 481 20 516 83 538 30 273 32 438 68 978 36 884 87 940 37 343 97 471 42 27 81 629 73 231 24 538 27 605 28 800 16 923 50 938 89 264 94 666 45 959 78 102 10 287 35 753 2 958 39 560 31 689 11 889 85 75 9 81 55 474 23 537 43 105 75 790 64 624 60 692 98 363 65 55 8 564 0 596 46 553 67 104 29 563 13 184 86 423 4 313 53 761 92 174 69 660 71 656 54 817 52 900 96 196 12 167 41 578 51 840 19 50 47 887 99 57 63 952 88 254 6 651 48 751 34 612 21 615 26 410 17 504
99 31 8 5 65 412 66 736 31 308 53 597 62 877 19 809 59 20 51 802 52 760 78 77 75 198 68 716 60 83 24 724 72 480 20 480 9 600 48 35 89 274 71 4 55 555 17 561 79 242 12 701 73 711 5 543 77 601 83 383 30 996 87 524 21 493 74 392 86 651 39 530 2 352 67 321 29 458 18 736 96 253 98 562 80 130 46 733 82 242 47 9 91 813 50 470 37 593 57 599 81 470 76 4 10 249 97 967 40 473 38 413 4 738 1 908 13 849 93 261 84 6 6 62 70 472 36 577 23 234 63 632 15 633 88 695 7 516 32 521 85 881 0 741 94 686 22 532 14 644 92 869 95 792 16 487 44 756 3 2 35 756 43 197 42 789 26 627 54 819 28 896 58 779 61 544 90 261 27 687 56 757 11 781 25 198 69 839 45 195 34 746 49 643 33 97 41 946 64 740
45 100 67 136 23 960 44 516 6 420 13 381 46 66 66 850 3 651 90 345 18 564 40 54 52 53 86 918 22 776 99 506 83 546 15 938 33 639 55 447 76 126 36 273 39 678 71 811 63 836 21 838 65 384 68 708 73 828 80 806 48 937 30 188 89 276 43 698 28 690 38 840 37 250 60 783 81 16 16 31 94 839 61 19 31 759 72 843 9 102 47 493 32 5 25 463 1 844 34 929 50 721 14 478 57 98 74 952 7 617 62 859 79 718 98 504 97 107 96 947 92 280 41 613 8 611 26 35 42 688 17 803 2 188 87 510 19 276 56 359 27 234 77 135 29 903 69 649 78 147 88 848 24 806 75 176 93 206 35 933 54 292 49 122 82 579 59 1000 51 517 70 414 85 426 53 482 4 695 64 961 58 568 11 130 20 860 12 289 10 972 5 261 84 876 91 897 0 808 95 314
2 120 87 401 51 819 67 304 53 737 22 376 59 267 5 415 30 151 92 353 13 848 60 208 91 453 39 601 76 787 89 50 86 946 95 9 26 877 11 410 36 507 88 171 18 652 6 358 33 123 78 765 24 824 64 726 54 476 15 21 44 148 65 439 7 935 97 312 31 904 55 526 23 456 68 884 49 948 41 813 32 925 58 694 96 838 1 805 79 437 29 520 93 908 69 304 46 181 19 243 61 797 77 737 99 797 4 21 48 66 34 995 75 634 66 870 56 187 42 106 84 245 80 293 17 99 81 338 83 392 85 66 94 285 16 203 82 24 73 704 3 88 71 701 28 141 10 345 98 830 50 246 12 727 14 517 37 275 52 341 43 483 20 473 9 784 27 682 45 283 40 600 57 38 38 356 74 196 72 217 25 704 21 934 47 209 90 340 62 506 8 671 63 852 0 202 35 670 70 108
76 757 59 8 28 189 7 685 67 123 44 367 18 466 43 753 6 223 80 868 3 906 37 974 31 520 68 495 42 200 17 121 52 512 23 194 47 317 38 166 74 70 64 992 84 76 35 141 93 53 96 591 71 340 53 409 75 946 0 195 90 774 30 766 95 867 32 993 39 518 20 878 60 658 65 349 50 527 89 456 46 664 29 704 79 471 98 279 83 535 73 81 97 178 87 698 69 424 55 102 88 186 1 701 62 643 41 904 22 131 58 355 15 573 61 513 4 477 54 669 11 972 66 75 86 147 49 924 19 718 40 382 51 320 48 855 24 999 45 309 5 257 56 873 14 280 99 981 78 557 25 987 33 525 92 139 34 425 70 993 13 799 36 289 9 857 72 36 77 792 26 621 8 809 81 644 27 310 12 479 10 697 16 943 57 878 91 52 21 951 2 754 94 698 82 947 63 422 85 770
14 741 61 604 90 700 82 792 55 802 95 448 15 337 83 471 13 341 19 913 47 683 65 35 54 913 88 278 40 695 24 112 74 161 18 715 48 9 97 124 26 306 73 283 9 229 80 466 84 669 36 755 68 959 8 492 72 635 39 613 21 420 6 404 4 200 78 301 42 571 76 935 30 242 58 124 2 262 44 550 99 507 17 470 28 762 0 51 12 618 45 874 10 870 71 548 43 313 91 806 63 537 77 607 52 47 38 108 66 108 53 803 93 604 31 124 20 150 29 750 59 237 11 223 27 910 5 272 98 558 94 318 56 323 57 171 25 276 16 133 62 136 22 838 85 445 96 344 67 867 46 620 86 798 64 368 37 444 79 390 33 804 7 505 1 555 70 410 49 223 92 851 60 250 87 581 50 312 69 556 81 450 41 380 34 76 3 486 51 465 75 339 23 960 89 562 35 856 32 609
53 964 42 232 37 699 91 608 84 684 88 754 43 90 44 532 65 785 64 852 62 173 21 840 9 591 67 618 3 900 41 959 27 271 34 839 11 931 83 21 7 693 14 764 10 141 19 11 45 188 75 285 61 248 17 817 1 285 74 244 71 478 92 939 85 854 35 857 47 996 82 155 23 31 5 743 52 18 56 519 98 263 36 571 55 387 90 630 78 542 73 83 70 495 2 156 72 740 25 489 49 276 93 559 54 494 76 491 20 68 57 262 8 33 99 281 46 911 40 269 97 670 79 370 81 992 30 855 18 830 33 754 13 310 24 73 58 191 59 844 15 929 86 511 94 965 63 120 28 828 39 733 60 748 77 530 4 626 32 236 51 536 38 247 95 800 89 911 96 328 87 684 22 498 80 505 16 495 50 357 66 354 26 972 48 898 0 110 6 260 29 880 31 640 68 842 69 661 12 271
53 339 15 541 69 313 13 961 7 317 87 816 10 971 60 1 11 477 21 217 22 423 89 91 37 545 35 884 73 780 99 528 47 6 2 115 23 85 62 952 61 930 34 821 55 190 90 762 92 243 49 710 8 12 39 219 4 984 86 346 82 445 3 968 68 381 45 191 67 711 71 90 50 644 33 614 81 12 44 502 25 742 64 293 43 43 95 277 41 474 32 525 9 858 17 551 42 260 91 827 20 7 98 231 97 511 36 102 46 646 78 843 27 933 88 260 38 901 96 258 80 818 72 768 40 227 74 474 63 289 24 164 18 527 70 309 30 334 12 255 85 756 0 135 77 691 19 795 83 170 58 999 65 830 75 877 52 480 94 855 26 247 84 18 28 509 59 290 79 304 76 731 54 7 5 82 16 269 1 373 14 562 51 498 29 810 57 535 93 618 66 134 31 364 6 153 48 484 56 406
48 248 79 141 88 806 32 593 24 671 3 437 68 855 34 723 71 427 40 481 93 25 75 429 56 267 63 746 31 563 95 86 14 778 42 456 16 195 39 27 26 454 27 725 30 41 73 248 87 885 74 124 55 718 10 179 58 905 64 513 70 379 35 905 92 220 8 967 33 14 41 543 28 879 62 840 94 40 90 959 23 548 38 684 29 954 47 773 1 435 0 433 69 37 99 61 19 689 72 250 83 8 82 540 4 93 84 368 45 100 5 871 97 101 21 58 61 180 50 787 37 597 43 10 80 936 15 2 51 751 66 254 67 825 98 270 89 862 52 912 44 943 25 238 78 164 12 466 54 765 22 403 36 812 53 481 60 230 77 357 57 970 49 781 7 913 17 959 6 286 76 690 85 728 46 507 11 975 91 654 65 351 86 883 9 172 2 839 81 663 18 917 13 422 59 464 96 874 20 426
82 369 8 16 65 657 66 92 48 761 86 104 30 912 40 730 92 425 32 447 3 323 56 345 35 367 87 316 63 371 24 296 81 908 23 662 70 641 54 920 88 247 91 827 77 339 90 862 38 81 28 163 7 460 59 415 72 507 46 201 84 949 74 55 15 995 96 822 80 201 55 237 69 446 21 329 44 175 53 863 20 327 25 519 85 432 43 61 11 254 39 627 93 721 10 388 64 563 6 922 12 274 99 834 22 866 2 237 52 932 71 561 33 985 45 988 26 170 50 907 83 731 97 684 14 94 76 856 73 641 9 413 19 373 68 214 0 431 4 218 60 748 41 21 57 506 29 301 95 281 5 613 67 481 34 902 94 535 31 239 98 297 89 600 62 73 61 454 17 290 18 553 16 719 75 288 49 823 36 372 13 294 27 612 79 35 78 85 47 370 51 242 58 838 1 248 37 519 42 769
81 96 8 390 64 629 50 521 21 812 97 909 66 890 19 22 12 405 67 194 2 17 72 381 11 327 68 878 18 672 59 750 46 68 42 810 39 303 28 502 1 775 35 97 52 588 74 952 34 365 51 17 96 572 41 520 71 815 4 164 47 644 7 460 0 884 55 529 76 933 93 23 75 636 48 371 62 766 56 555 5 607 44 579 78 611 25 313 65 507 95 286 31 676 14 600 27 341 89 541 91 960 54 857 61 623 79 21 38 528 10 107 53 79 70 235 16 496 84 575 77 24 45 94 57 848 37 882 60 505 13 216 94 993 24 754 86 884 6 282 80 522 3 623 23 538 22 739 30 674 99 848 69 953 29 901 33 624 92 151 40 415 73 773 9 503 43 938 85 696 58 429 26 661 87 343 32 179 82 607 63 811 98 379 17 996 15 472 36 502 20 879 49 834 88 726 90 739 83 351
82 416 94 528 71 642 62 48 60 697 98 81 68 57 51 814 23 116 77 768 83 962 72 743 29 48 73 79 79 231 96 728 44 360 99 237 64 417 8 273 39 167 65 834 56 527 59 535 35 367 30 143 67 596 47 31 58 475 3 904 89 737 80 210 93 493 57 847 26 618 19 417 40 850 21 910 91 221 27 902 20 681 48 209 25 140 53 4 4 386 22 381 38 444 76 293 28 11 66 777 46 558 87 526 70 150 1 80 63 490 36 880 69 582 12 991 0 868 31 414 32 968 88 297 5 167 13 862 95 263 34 765 90 701 11 462 14 823 92 984 74 793 9 357 61 123 16 541 37 75 24 203 42 491 75 462 78 226 45 365 50 789 2 685 17 449 86 937 85 195 43 523 15 240 54 186 49 173 55 28 41 227 81 105 7 245 52 549 10 31 33 624 18 913 97 884 6 912 84 348
95 830 24 107 44 473 19 271 53 111 26 560 1 91 6 422 4 701 61 275 8 254 91 694 30 160 16 532 32 501 55 974 63 540 73 657 58 763 67 793 72 847 77 82 21 844 9 378 45 142 47 929 2 375 28 748 27 88 15 673 71 959 40 453 33 594 74 402 50 105 46 535 88 553 13 669 68 456 84 995 0 286 34 210 52 691 29 330 51 515 42 804 79 840 92 513 81 516 39 206 66 625 7 584 10 673 36 53 48 533 64 175 12 215 31 353 56 738 89 661 17 927 54 968 35 230 25 239 37 478 75 865 59 133 70 178 5 907 69 10 87 925 11 349 3 232 23 215 57 773 99 693 90 680 85 616 60 964 94 958 98 262 65 901 83 406 86 947 96 662 49 376 14 504 18 963 82 501 22 543 20 605 80 952 62 2 78 837 43 641 76 437 97 480 38 236 41 298 93 763
56 964 26 58 20 7 32 984 50 137 9 269 37 649 93 925 84 211 31 131 15 942 43 66 70 640 67 66 80 500 87 264 60 506 73 801 38 706 6 994 63 690 91 745 0 274 71 849 28 527 8 588 90 91 17 843 10 331 99 336 39 363 86 175 92 822 55 224 2 402 64 992 14 420 65 264 53 666 11 956 48 33 22 18 47 234 21 295 72 333 54 466 18 121 85 545 94 603 95 794 78 655 23 832 83 787 58 459 42 727 7 91 88 231 57 897 74 297 16 269 30 651 62 649 29 661 75 170 82 581 96 394 4 346 76 465 69 284 19 637 68 804 89 222 77 718 27 714 12 691 61 683 34 505 25 608 59 136 45 658 41 634 81 729 98 379 24 162 52 236 13 192 44 375 35 243 1 97 40 488 33 823 3 799 66 212 79 738 51 738 97 960 49 518 36 994 46 538 5 392
62 63 16 55 35 499 73 152 6 709 2 557 71 22 14 241 3 240 57 313 8 333 61 425 65 854 38 288 83 505 17 218 70 641 42 772 63 231 78 453 36 934 45 764 53 729 46 430 50 418 72 191 94 344 96 508 58 277 21 653 39 736 25 847 97 768 54 506 48 428 60 534 67 186 87 200 47 896 90 357 76 998 1 144 37 229 40 520 93 753 41 244 89 630 74 854 26 495 68 436 15 242 0 596 33 581 85 867 49 291 10 916 18 433 4 469 84 51 19 619 13 477 92 615 12 758 82 28 99 155 29 851 86 626 9 124 24 578 56 535 22 802 5 355 81 335 91 289 52 19 23 843 44 191 75 385 43 310 7 225 64 792 30 827 34 116 77 333 32 591 69 807 55 520 79 991 66 412 27 447 11 565 95 624 98 227 20 812 59 864 28 58 31 699 88 13 51 809 80 613
63 601 22 486 75 619 34 127 12 455 66 65 76 355 89 807 83 269 46 179 49 797 40 111 21 417 64 365 13 129 55 731 27 83 29 845 16 349 44 842 6 313 72 921 41 796 50 328 99 50 33 400 81 660 54 213 47 846 26 989 97 141 70 6 3 466 39 81 58 110 23 686 79 322 53 515 95 505 85 568 14 654 67 110 35 694 37 156 71 823 56 527 57 182 87 212 4 3 32 946 17 486 86 977 28 43 20 936 43 195 51 143 80 422 36 175 2 956 42 106 61 815 91 902 24 851 60 947 92 802 73 331 1 238 38 195 15 604 18 396 94 874 96 882 7 895 45 990 62 655 48 796 74 252 10 549 84 910 5 354 25 619 93 896 11 878 30 280 82 671 0 536 69 446 77 776 59 373 19 525 68 110 90 931 52 570 8 765 9 294 31 159 78 388 88 338 98 184 65 401
4 825 98 87 23 889 62 480 14 652 13 999 25 346 36 52 72 134 34 689 29 917 81 25 66 904 64 604 92 35 89 692 80 199 10 987 86 194 20 816 16 392 45 669 56 20 91 197 90 459 96 45 1 755 41 431 30 125 0 72 5 296 21 182 75 941 65 944 78 506 19 383 94 152 97 756 44 460 59 358 18 903 54 217 77 599 76 838 68 486 51 370 79 119 24 487 67 48 8 135 70 466 7 627 74 654 39 901 17 66 12 589 61 14 26 938 6 508 87 470 50 944 15 515 43 857 71 446 48 700 85 692 55 66 73 603 35 919 99 547 40 48 2 24 57 349 11 713 58 905 22 53 53 88 27 390 28 143 95 719 63 286 33 112 3 378 38 677 9 296 93 943 46 190 32 886 88 15 84 337 37 679 31 897 60 10 82 821 47 88 42 779 83 850 49 438 52 356 69 431
2 782 19 558 79 844 7 909 77 442 52 276 75 630 86 218 5 242 81 460 17 991 44 607 71 381 43 641 63 647 68 177 31 317 83 369 32 258 64 148 87 474 91 613 14 375 35 460 82 974 30 955 54 74 55 50 29 131 48 435 61 564 38 416 95 745 39 50 58 202 45 433 85 636 25 222 9 483 46 368 89 137 21 871 28 186 20 315 53 1 96 998 94 268 8 915 12 175 69 837 90 43 88 715 10 67 42 394 0 305 66 851 13 705 60 298 37 48 74 232 59 395 99 630 3 662 26 33 72 139 57 300 92 87 70 569 97 645 18 516 56 258 51 500 23 849 78 605 33 85 41 47 6 870 15 100 27 413 11 993 98 58 49 984 22 429 34 640 73 6 67 861 80 503 76 113 65 534 50 68 47 137 4 512 84 471 24 331 62 103 93 768 16 401 1 822 40 87 36 695
1 699 10 857 61 81 89 953 32 485 84 672 86 36 36 344 23 249 34 470 63 494 94 509 35 811 28 950 9 820 78 837 57 304 11 570 5 135 6 283 79 458 12 558 3 744 73 350 56 729 44 479 91 762 64 870 80 718 99 909 95 597 77 609 2 681 31 394 69 827 39 772 46 882 62 926 47 979 29 640 93 652 76 521 83 332 26 987 96 517 53 35 22 187 41 472 19 307 81 316 24 277 20 804 30 729 85 515 18 576 50 582 92 46 7 549 52 899 82 66 60 894 17 965 98 854 51 225 87 922 13 90 70 949 74 977 38 563 25 129 48 534 68 789 15 436 67 655 75 361 4 921 0 157 37 699 43 967 45 780 71 852 59 119 27 659 40 529 54 342 21 353 90 198 88 876 33 3 8 378 16 551 97 174 66 311 58 338 65 191 42 85 14 764 55 125 72 73 49 756
65 789 74 862 66 936 35 138 11 198 92 263 4 132 24 641 94 807 97 506 33 892 58 533 5 631 34 135 87 639 15 550 28 453 36 675 63 102 19 420 47 290 78 841 3 753 51 551 57 874 93 711 17 617 16 480 54 834 73 192 96 429 48 680 89 683 50 617 90 943 31 459 40 516 56 659 12 134 25 959 75 22 49 652 20 782 77 943 6 64 21 153 52 940 29 855 68 915 72 276 99 11 79 427 86 896 88 750 42 29 61 576 13 478 9 938 10 451 76 751 38 376 27 582 18 29 30 673 80 634 0 966 95 397 84 900 46 220 64 567 39 93 91 193 2 359 1 973 60 457 37 854 69 852 71 665 41 623 62 871 43 812 82 2 81 651 45 460 83 314 14 254 44 879 59 126 26 205 32 726 7 912 85 20 8 425 22 468 70 803 53 525 98 477 67 921 23 654 55 433
80 400 84 15 33 772 88 897 16 725 37 56 41 424 18 191 30 621 12 226 58 659 47 538 53 987 72 999 42 800 3 930 1 410 62 157 27 180 60 629 89 875 61 582 20 651 21 452 87 91 92 269 36 557 39 686 11 473 64 422 97 672 31 622 94 189 28 360 54 647 95 395 14 628 74 187 2 224 50 4 67 608 93 224 15 956 77 862 85 925 52 905 76 871 51 475 8 918 10 981 65 415 71 809 32 805 70 504 9 369 91 780 17 441 4 213 44 334 99 265 26 138 38 849 55 469 90 536 63 992 81 782 29 395 46 556 75 553 35 464 24 549 40 819 86 842 19 455 68 766 5 989 57 693 48 242 13 604 6 387 0 512 56 716 66 396 7 421 43 494 79 566 83 414 73 983 25 975 49 393 22 323 78 529 45 979 96 478 82 386 59 90 23 124 69 204 98 539 34 176
73 120 13 92 36 539 16 815 77 485 80 348 31 117 5 532 54 224 28 47 81 690 35 332 74 990 53 654 62 535 64 918 25 939 4 317 33 597 51 609 85 225 47 660 43 46 84 619 70 440 72 368 39 771 41 368 63 612 21 574 6 787 55 555 48 244 3 619 89 981 57 436 23 263 0 347 97 758 29 950 96 785 1 948 30 686 98 187 8 219 7 798 99 237 93 215 68 816 95 665 76 868 60 654 22 531 90 611 12 501 2 235 14 342 50 973 44 108 19 486 38 814 58 88 83 895 42 272 40 914 65 697 87 97 45 6 11 282 46 647 69 476 37 992 82 493 27 693 20 276 56 285 88 578 91 720 67 673 18 813 61 584 15 382 26 733 94 954 17 185 92 761 10 596 75 52 49 401 32 991 71 40 78 136 24 612 66 775 34 740 79 564 9 669 52 610 59 929 86 233
81 828 18 980 59 452 14 734 86 831 62 910 51 528 46 701 71 601 43 801 47 272 93 652 13 927 60 344 22 245 88 562 73 271 10 626 94 573 77 187 54 964 6 595 17 669 21 210 30 604 38 799 15 917 24 659 44 810 75 506 82 153 74 794 58 423 89 271 90 113 37 379 34 580 92 778 0 22 29 143 83 986 87 804 63 812 96 207 23 947 85 923 4 143 19 688 3 113 41 419 65 462 20 740 69 587 57 901 45 797 98 921 91 625 2 347 64 86 56 136 79 789 76 397 11 479 31 508 67 993 42 763 84 134 7 364 5 735 99 175 66 801 28 119 32 395 25 429 80 67 27 211 97 501 8 395 61 745 39 338 36 251 78 463 16 970 55 610 68 291 72 402 48 860 49 480 95 390 33 183 35 772 26 416 53 793 9 919 1 533 50 171 52 108 40 596 12 834 70 517
55 965 66 840 65 142 31 689 54 855 12 313 10 696 30 76 76 603 60 979 90 805 73 915 95 417 80 635 98 406 9 818 39 544 43 404 63 992 84 442 82 945 58 671 83 514 7 974 75 810 18 267 20 992 32 755 46 982 92 391 74 166 87 577 59 761 23 256 86 73 38 162 94 242 44 4 97 800 81 885 77 441 70 785 1 664 35 351 27 703 36 594 25 580 91 912 24 925 61 431 4 635 29 261 93 813 64 689 40 164 57 927 33 941 48 783 2 68 5 912 37 82 8 519 21 472 15 661 11 944 26 908 89 134 69 484 79 784 50 680 68 430 71 147 47 490 41 423 56 478 49 266 16 82 96 969 85 74 62 471 13 871 6 873 28 75 45 37 52 718 14 782 19 422 22 695 99 669 53 301 51 421 67 606 88 716 3 721 42 603 72 493 78 878 34 953 0 185 17 45
79 116 38 796 5 830 41 410 84 627 78 899 50 731 39 817 19 396 8 922 12 979 24 996 10 41 97 53 77 329 73 292 47 248 96 924 3 53 61 626 11 663 67 675 90 487 45 514 72 719 93 664 80 724 95 988 37 726 98 209 30 85 7 352 76 292 46 977 51 564 58 285 57 327 31 463 54 666 2 294 17 18 92 212 34 396 87 59 59 936 16 735 70 908 60 895 1 87 74 678 29 212 4 275 23 15 94 355 27 173 36 214 13 761 25 720 56 325 64 791 6 900 69 385 42 551 21 473 18 635 75 277 82 373 15 929 81 387 65 320 14 168 63 583 88 552 43 496 9 704 99 23 52 967 40 866 85 983 26 651 53 358 66 201 32 287 83 71 62 600 0 330 28 676 20 728 91 269 49 446 35 28 33 513 48 494 55 637 89 771 22 60 71 621 86 148 44 339 68 506
95 322 14 130 22 913 65 127 24 443 34 325 98 11 13 29 80 723 50 292 42 13 86 331 15 907 84 136 26 18 47 281 54 159 37 588 66 16 38 899 58 567 85 54 57 484 73 800 30 69 77 697 88 125 45 77 10 774 27 520 52 13 11 587 12 177 6 9 5 801 48 122 39 925 43 372 71 657 21 952 87 24 44 111 40 91 19 843 97 321 17 271 3 610 33 350 8 567 60 285 72 340 82 139 63 467 96 810 70 474 9 109 32 271 31 225 23 792 2 281 61 754 25 95 83 428 20 185 0 124 69 145 74 179 62 148 56 107 99 523 75 375 51 222 29 73 41 416 46 957 94 79 16 372 89 443 76 530 59 498 7 941 28 385 79 950 81 764 78 588 64 856 49 457 35 255 90 312 1 264 4 929 91 827 55 293 67 85 68 142 92 424 36 822 53 94 93 589 18 674
97 298 25 389 54 264 55 424 32 34 80 451 24 102 35 251 82 552 14 216 89 767 41 504 70 636 7 947 68 440 26 355 64 544 74 172 34 557 10 544 63 459 60 444 57 28 0 742 77 155 49 333 30 406 91 251 69 459 9 396 1 833 20 478 28 556 85 559 4 776 81 901 71 296 62 316 75 124 96 147 53 194 61 736 78 195 65 573 66 560 73 1 45 807 67 522 2 514 5 553 40 114 38 269 58 53 48 167 56 85 44 640 18 224 83 131 87 1000 11 791 72 664 33 926 42 907 23 822 94 679 86 916 21 699 8 535 3 343 6 503 59 641 95 396 51 756 29 129 90 924 17 101 46 311 19 358 37 135 39 759 27 374 47 627 88 557 22 26 43 281 16 255 50 768 31 125 76 616 15 652 13 25 79 511 12 745 52 866 99 681 36 68 93 885 84 169 92 318 98 291
60 298 1 752 34 282 66 593 88 515 9 23 2 102 35 988 55 155 10 309 84 539 56 581 40 400 45 399 54 305 95 802 6 892 91 278 98 928 79 439 0 992 99 836 73 587 83 17 11 689 22 402 59 318 42 814 20 924 39 801 3 516 64 189 52 93 69 499 4 179 23 862 97 123 29 597 85 771 24 669 36 728 14 676 74 585 93 48 5 412 32 368 80 530 67 66 18 441 53 529 63 930 51 627 96 410 62 245 33 805 90 782 87 660 78 996 50 789 72 768 28 6 76 880 30 706 37 376 41 421 71 164 38 119 19 727 58 160 47 415 7 825 27 412 82 803 75 973 49 179 48 396 26 70 43 883 65 4 25 157 15 941 31 908 16 802 92 822 68 795 86 381 94 232 70 165 17 495 21 194 12 611 81 316 13 217 8 291 44 698 46 641 57 422 89 342 61 379 77 376
6 558 5 610 63 947 35 855 82 655 26 933 98 70 64 341 66 147 0 419 99 804 65 496 43 748 15 923 67 668 58 691 89 775 87 200 25 186 46 928 61 638 4 489 77 555 54 535 91 696 92 341 57 50 9 667 94 987 10 471 62 44 36 997 3 370 37 905 11 485 17 800 69 745 34 312 48 877 31 680 28 541 21 388 85 509 29 687 41 89 47 18 95 355 72 182 44 778 32 144 70 678 60 356 20 244 96 541 27 755 12 198 75 758 78 811 68 461 38 139 16 561 2 633 93 59 7 267 22 406 97 105 83 76 19 443 52 164 81 882 74 726 18 136 50 33 42 875 71 443 73 270 88 592 23 421 55 173 90 795 84 729 39 796 33 592 86 517 49 206 59 386 1 133 79 684 24 33 80 544 45 536 51 477 56 907 76 433 53 543 8 500 30 279 14 365 40 955 13 30
94 397 44 359 89 227 52 280 60 483 27 11 23 819 19 56 39 694 3 96 68 564 26 78 45 478 56 917 31 772 11 350 99 807 61 308 72 822 58 708 70 828 55 296 82 541 96 828 90 262 17 68 0 299 15 662 84 850 2 465 47 318 4 875 8 624 16 331 85 433 95 814 78 711 63 465 49 624 67 538 24 751 83 143 13 692 88 299 74 190 86 473 34 759 71 795 46 244 54 455 42 442 21 325 62 570 98 792 5 698 7 454 1 565 36 516 79 106 35 684 53 777 29 34 30 849 93 118 75 504 91 602 22 420 40 918 43 474 77 568 66 6 38 175 69 86 12 133 64 147 18 119 59 518 65 508 6 436 97 210 73 832 20 654 37 645 33 608 48 537 87 259 76 411 41 380 10 21 14 230 9 169 57 882 80 705 32 123 28 873 92 845 51 322 81 111 50 23 25 610
37 766 89 668 85 217 64 276 10 39 15 656 81 219 99 365 8 320 54 65 50 272 58 765 73 968 91 791 83 410 55 322 94 596 62 581 16 266 17 141 87 145 65 126 61 811 60 852 48 863 93 864 30 265 86 338 76 977 56 400 22 855 18 183 97 688 42 122 3 774 23 589 28 487 63 34 47 714 35 752 26 938 45 548 36 821 32 897 25 832 46 212 51 87 5 752 70 127 69 299 84 389 0 963 34 678 11 704 31 726 90 55 78 461 57 646 20 173 33 649 1 745 72 295 24 697 40 290 49 525 95 45 82 752 71 949 41 586 9 312 21 625 96 134 98 302 43 770 44 769 77 273 53 955 74 571 7 462 29 324 39 830 2 505 52 911 79 282 68 40 88 599 13 724 19 877 38 921 75 73 6 130 59 600 92 112 14 666 4 423 80 454 67 975 27 114 66 651 12 881
90 227 20 119 61 407 69 379 54 250 44 918 2 456 47 810 39 13 56 230 74 411 53 996 40 597 84 530 96 797 64 640 65 113 77 209 8 970 75 980 28 837 50 220 68 691 93 552 43 735 62 283 97 405 78 295 51 179 27 884 42 468 60 901 19 663 52 385 17 583 4 609 1 968 30 676 59 956 48 672 5 243 72 994 73 340 21 187 10 920 12 362 66 673 63 207 87 352 70 969 91 308 18 583 24 663 11 307 0 580 55 456 16 716 85 399 99 225 67 417 58 670 15 583 13 614 3 940 82 545 22 299 26 524 6 669 57 758 80 321 49 875 76 911 7 136 89 683 29 83 92 13 38 715 25 22 81 129 95 684 23 23 45 186 32 958 83 682 41 594 37 738 35 417 86 66 79 475 46 490 71 797 98 304 14 522 88 704 31 989 9 899 33 838 36 169 94 819 34 412
11 815 53 561 36 984 50 386 25 297 84 805 83 662 63 831 61 794 66 721 48 425 70 658 71 426 28 881 73 939 88 689 68 873 69 726 47 487 80 899 39 96 5 952 30 686 21 104 59 845 31 602 64 325 81 190 19 89 97 815 74 40 77 153 45 382 79 942 10 55 86 381 82 986 93 188 26 606 67 723 58 233 2 759 56 91 0 38 27 199 75 643 87 881 90 985 76 82 8 227 22 849 85 791 35 933 3 77 17 368 98 198 14 241 78 434 15 19 99 648 44 575 65 760 91 863 40 600 51 633 62 470 42 581 6 94 37 526 16 300 72 266 32 247 96 796 13 669 52 173 57 652 94 935 7 26 20 962 49 612 18 472 38 404 29 843 41 297 4 761 46 981 60 270 23 652 89 652 12 379 43 66 9 382 54 971 1 882 33 995 55 5 95 451 24 789 34 701 92 631
53 642 49 585 96 853 36 229 26 367 86 150 29 946 21 103 11 664 70 675 40 707 67 352 98 414 42 813 81 882 18 110 88 918 74 995 69 934 41 688 79 777 15 329 50 838 31 508 59 562 14 575 17 233 9 436 44 759 51 814 37 371 30 68 80 417 87 487 32 2 24 67 33 566 5 847 65 815 6 780 0 526 16 634 48 911 83 936 19 546 56 115 91 281 76 609 82 776 93 181 1 242 22 453 72 395 13 921 85 556 57 301 75 960 99 253 77 549 4 514 43 51 84 933 71 260 64 723 47 776 66 81 90 486 12 428 23 893 78 563 94 318 89 431 58 244 28 787 2 492 55 232 46 543 95 857 35 380 20 615 73 804 60 245 97 311 92 567 54 384 45 30 7 767 52 238 68 544 3 894 8 195 39 81 27 642 62 63 25 770 63 534 38 938 61 861 34 493 10 101
55 240 92 318 38 741 97 707 36 679 18 434 85 44 67 36 20 129 78 971 11 871 73 148 83 53 69 177 49 912 2 387 56 51 59 965 86 411 45 971 99 710 47 688 37 190 43 639 41 648 6 327 28 739 66 961 58 100 87 661 30 946 33 416 14 396 19 309 89 479 25 981 51 762 93 938 27 84 9 720 91 660 62 510 70 543 26 980 63 657 31 99 5 555 8 515 95 335 16 713 3 540 0 431 64 711 13 21 74 884 32 247 1 745 98 18 90 723 44 938 77 441 94 94 96 747 35 483 17 507 75 188 23 529 61 832 46 994 57 625 53 255 80 785 34 404 42 389 82 527 40 434 52 929 88 376 79 690 65 557 15 514 84 55 7 31 4 351 71 319 68 98 48 671 24 709 21 665 60 107 10 196 22 91 76 894 12 292 39 810 72 976 50 538 54 653 29 918 81 642
30 194 45 986 49 963 5 81 32 692 60 669 14 243 22 795 48 483 87 941 59 226 20 60 12 343 19 858 2 895 31 191 6 417 81 539 27 180 89 413 99 52 66 630 61 644 21 24 28 646 10 283 16 916 75 629 72 37 9 830 44 370 79 261 69 463 84 952 36 210 91 238 56 66 7 841 33 272 1 258 58 115 23 332 4 983 46 292 17 538 47 702 80 992 41 666 98 841 67 732 34 630 78 507 96 813 38 456 24 374 13 759 88 222 35 327 70 5 57 869 77 545 76 379 40 97 71 957 65 692 43 904 50 585 8 939 85 585 62 5 3 329 90 380 51 532 95 850 18 45 29 969 0 287 94 632 54 174 68 389 83 149 86 408 11 715 53 492 26 202 37 500 42 463 52 986 64 665 15 460 93 504 25 916 92 368 82 855 97 584 74 159 73 230 39 263 55 844 63 220
5 949 31 406 78 466 52 181 20 267 37 770 41 239 95 407 97 562 98 291 79 54 21 459 53 262 6 197 60 765 93 683 56 911 72 863 15 722 62 485 22 228 12 126 77 530 70 679 88 888 58 214 54 610 30 583 92 153 7 463 43 471 25 621 42 970 40 448 0 431 51 393 99 723 3 322 33 386 68 386 18 167 83 835 65 387 66 410 86 307 8 342 55 273 85 387 24 302 13 468 96 795 46 709 17 755 16 369 28 120 4 456 1 747 75 397 27 283 11 681 35 744 26 405 69 77 23 243 50 260 67 885 87 957 80 363 34 409 38 485 19 618 10 679 89 826 59 765 14 82 49 267 94 893 45 230 63 275 61 418 81 84 44 567 73 798 32 710 2 49 91 224 36 907 39 685 76 999 48 223 74 999 9 136 90 175 57 805 84 891 29 472 82 272 47 683 64 391 71 455
89 768 53 438 50 763 36 993 73 303 99 109 16 933 38 749 98 299 18 315 31 158 8 76 11 45 79 693 6 863 19 756 24 274 55 857 66 210 63 601 67 950 9 201 88 595 27 257 84 691 39 499 87 733 7 802 94 736 49 342 58 73 65 939 2 269 54 891 62 801 70 284 44 322 72 653 13 522 64 442 74 222 78 727 26 800 85 723 3 357 47 697 17 875 82 882 93 115 96 950 75 71 29 888 46 726 0 461 21 554 40 711 56 752 37 762 25 431 42 76 80 145 20 817 34 943 41 649 32 371 83 998 92 87 4 724 60 815 61 995 51 892 68 767 22 605 91 935 14 883 10 284 76 352 52 368 35 741 1 429 59 616 15 13 33 120 71 950 57 601 77 554 69 857 30 696 90 329 5 528 12 724 43 178 23 295 81 984 45 6 97 973 48 583 95 628 86 946 28 149
25 730 35 875 40 800 10 352 5 378 54 799 66 212 18 812 84 330 51 133 32 170 61 273 43 892 8 656 47 351 17 55 44 925 46 898 70 842 97 669 72 403 74 264 21 146 6 744 53 518 41 752 98 617 95 613 49 340 96 162 91 734 22 51 57 295 69 384 80 224 60 168 78 49 0 19 31 654 13 566 24 264 3 212 48 204 19 577 87 876 88 196 76 168 56 272 14 108 30 729 81 123 16 949 36 129 65 269 45 907 20 315 83 19 50 124 77 924 86 11 55 903 37 762 64 271 62 163 12 602 38 758 2 675 29 267 23 503 59 279 89 151 39 630 67 348 71 578 99 857 1 706 85 115 63 805 27 481 90 867 34 444 7 427 11 327 28 34 75 688 58 709 68 4 94 565 79 856 4 913 33 596 9 916 73 148 82 169 26 280 93 527 42 463 15 394 52 586 92 279
58 223 41 135 73 945 98 632 47 99 72 882 8 445 16 247 69 366 15 647 90 236 88 390 63 160 53 149 7 75 2 385 82 803 32 466 37 328 17 332 22 442 64 346 56 236 50 259 78 782 68 147 42 478 25 757 33 418 94 207 35 866 60 502 11 158 36 247 1 105 93 408 84 2 21 489 43 538 54 493 59 944 31 86 13 350 48 436 26 483 86 83 61 841 45 989 38 167 6 257 12 405 97 307 55 558 9 915 24 792 23 869 0 217 96 452 71 389 19 240 46 312 44 642 92 296 74 61 20 344 62 59 81 451 28 10 49 235 57 122 14 46 4 848 87 814 95 230 27 851 91 929 18 243 66 711 89 703 51 675 99 311 76 286 40 965 52 934 30 598 5 937 80 765 34 501 77 402 3 751 75 569 65 180 70 539 79 598 67 71 29 471 83 56 85 414 39 179 10 11
70 715 29 969 93 428 38 580 24 787 74 378 82 359 71 737 34 755 57 520 4 321 89 511 67 88 90 733 81 317 39 457 97 215 59 703 32 885 86 537 44 69 40 474 43 22 56 534 92 48 20 599 78 388 52 449 23 907 31 86 13 780 61 205 77 975 49 51 99 577 21 740 96 996 12 32 1 653 55 320 17 911 26 367 15 449 72 653 87 357 91 266 53 849 28 504 45 134 51 529 94 654 33 275 58 885 18 959 64 447 76 368 95 307 35 122 60 578 42 543 62 988 85 125 80 827 83 318 66 833 68 340 69 295 25 356 10 164 8 635 73 819 47 547 50 723 9 994 30 397 48 40 0 227 2 441 54 564 37 543 41 189 88 396 46 516 79 671 75 374 16 428 19 201 84 640 6 897 98 330 7 45 5 597 3 255 11 720 22 292 65 233 36 263 14 902 27 36 63 570
61 112 41 582 22 419 94 485 23 419 47 325 39 952 80 20 0 93 18 942 97 515 2 579 43 882 32 4 72 313 66 491 74 798 49 659 55 440 31 984 85 252 33 804 12 49 26 94 57 849 98 508 42 971 70 99 58 971 30 95 56 179 10 392 11 820 45 22 14 249 51 993 24 234 16 843 59 663 44 231 48 344 1 484 87 675 63 239 36 223 68 308 83 851 15 489 79 278 86 489 89 400 91 518 96 978 17 787 60 474 81 742 53 118 99 107 88 963 46 550 6 787 95 19 90 977 69 579 76 538 84 863 92 939 75 957 7 222 28 400 4 828 9 923 21 216 78 321 37 421 50 823 77 450 38 712 73 85 13 549 62 229 3 723 19 844 8 413 54 773 71 427 52 613 29 771 82 577 35 114 93 498 40 511 67 689 20 245 65 449 25 310 64 353 34 278 5 307 27 781
6 234 88 112 28 197 97 860 4 200 31 111 58 456 77 23 55 550 74 556 57 660 71 836 44 980 80 395 36 777 84 74 13 283 32 369 75 229 52 871 29 55 25 189 65 402 90 707 59 995 87 177 37 127 94 926 12 139 19 709 70 574 51 635 60 794 49 800 56 486 62 944 72 956 34 44 82 159 33 675 30 726 98 853 24 482 27 378 2 882 23 918 54 971 39 791 0 334 92 968 21 583 40 318 53 52 46 839 17 440 45 805 3 612 48 260 18 399 64 343 22 157 14 80 86 88 15 156 8 626 35 924 43 137 9 345 83 537 96 914 78 373 61 55 73 848 93 319 63 645 38 499 89 472 1 520 81 334 7 57 5 676 10 285 42 494 50 870 79 114 66 782 11 831 99 921 16 135 47 705 76 926 20 60 68 82 91 453 67 901 85 245 95 590 41 655 26 20 69 204
89 707 68 918 2 47 34 152 62 831 6 765 26 625 9 18 51 677 84 916 67 462 42 301 76 399 3 403 65 253 90 833 59 320 15 629 31 173 37 107 13 626 96 476 35 135 85 794 43 630 52 231 70 401 40 665 94 107 86 741 71 842 57 820 10 925 82 292 49 537 73 664 29 950 8 563 56 344 46 132 41 411 66 632 69 142 30 518 36 45 17 639 14 987 27 195 91 400 97 391 1 580 18 495 63 504 92 330 50 86 93 869 38 382 54 634 21 847 44 508 58 691 64 211 79 24 22 422 87 428 5 368 80 878 32 909 4 147 74 286 48 296 98 652 11 502 0 383 45 155 39 848 28 913 95 964 99 209 61 650 7 158 23 90 55 601 78 130 83 125 33 223 88 935 72 64 77 126 25 145 16 780 19 938 12 499 60 684 47 288 81 245 20 563 24 830 53 612 75 986
81 793 9 473 63 988 60 744 73 971 34 444 68 209 65 231 93 534 97 726 42 77 0 672 33 15 51 512 66 351 16 806 85 252 4 126 14 599 56 336 24 601 29 282 5 812 87 671 99 647 25 244 8 544 22 543 31 799 23 34 52 629 39 387 21 916 11 464 1 209 17 553 12 158 7 453 53 580 70 119 6 170 57 121 78 890 19 73 40 175 26 910 10 588 92 545 55 83 83 747 88 425 15 585 3 804 13 559 38 346 72 919 84 467 82 88 79 651 90 198 54 651 61 584 32 278 41 741 75 888 59 360 44 985 2 158 89 138 50 892 48 535 76 213 74 112 43 835 77 749 37 979 36 401 80 737 64 834 20 718 96 109 69 826 18 417 62 702 86 690 94 797 27 980 71 367 45 540 58 83 47 718 49 974 98 804 95 451 35 730 28 586 91 216 67 748 46 642 30 289
7 227 16 590 20 408 30 140 38 251 51 317 77 832 81 495 5 9 70 243 23 966 15 865 85 182 48 816 59 356 26 964 36 104 28 497 80 292 64 538 61 84 73 346 87 988 0 557 3 261 11 633 8 367 40 640 60 746 83 617 37 143 74 319 21 550 82 863 98 913 12 735 66 921 14 125 95 353 18 108 49 44 13 9 24 684 10 278 54 714 45 9 65 989 93 703 55 738 90 901 58 559 9 563 53 56 71 840 39 257 69 92 52 763 72 476 68 311 92 682 43 905 50 922 22 477 46 547 34 87 97 355 47 7 41 452 17 533 19 766 35 595 89 948 96 742 27 815 94 792 99 289 29 245 33 175 75 952 57 562 25 962 76 558 86 505 2 456 32 548 42 882 4 529 84 770 62 49 1 250 78 447 6 988 31 937 63 395 91 679 88 282 67 153 56 598 79 45 44 310
71 899 1 197 48 699 49 604 80 402 60 368 52 125 82 311 12 867 92 177 93 466 47 258 33 583 99 199 77 621 88 837 21 77 62 667 3 905 10 545 46 684 25 437 98 235 16 738 44 14 89 9 61 601 8 520 86 769 24 732 20 73 5 146 65 647 15 421 68 940 38 752 23 29 76 322 40 233 51 411 64 296 27 968 97 869 50 403 56 811 81 302 66 992 28 164 57 341 59 871 70 300 94 310 83 488 73 218 74 487 29 616 18 276 35 736 36 671 13 585 26 570 7 945 11 229 43 586 85 725 91 851 9 218 0 379 2 138 34 32 14 54 75 696 96 336 41 170 55 63 22 480 69 274 32 262 53 574 39 258 58 818 78 755 90 806 6 397 37 768 63 85 42 222 4 738 45 511 95 498 72 582 19 848 84 89 67 664 30 766 87 676 31 1 54 602 17 929 79 778
35 38 29 69 22 592 1 236 48 527 8 963 72 364 50 462 2 433 52 11 94 627 20 548 6 174 75 690 98 531 25 633 38 752 5 826 90 261 74 309 70 412 46 477 10 193 34 169 9 337 49 935 83 295 15 42 73 727 36 478 71 694 99 424 26 812 56 607 54 405 59 730 61 225 58 669 81 390 89 241 37 732 77 600 4 715 33 493 18 703 69 360 14 728 17 143 41 341 23 869 86 360 30 180 85 581 51 717 67 196 47 826 11 575 43 968 32 54 12 898 44 731 92 20 16 172 76 35 80 945 28 240 93 23 21 775 68 122 88 615 7 779 53 924 95 622 31 707 39 393 45 977 57 855 91 866 97 400 84 234 79 243 55 770 60 435 24 266 3 839 62 213 42 996 0 933 40 46 27 513 96 821 87 527 63 9 78 943 13 143 82 212 19 240 66 349 64 491 65 877
87 719 74 834 5 334 46 948 85 859 75 326 98 283 36 452 51 924 82 500 88 904 37 31 34 189 89 468 55 105 50 926 0 502 12 177 69 515 53 935 96 179 44 284 33 785 79 126 1 341 71 995 78 859 54 810 17 214 90 658 63 485 41 122 6 698 86 356 61 540 32 236 29 321 67 630 8 306 4 530 66 472 73 592 25 26 15 546 49 128 26 209 20 608 43 593 10 310 65 262 3 703 99 771 7 697 23 342 42 542 30 73 95 67 39 909 77 421 62 879 9 118 70 147 76 249 91 361 93 272 52 633 18 271 48 345 56 793 13 607 80 133 35 328 24 433 38 629 68 892 28 663 21 903 40 540 14 266 27 272 84 516 22 127 31 20 45 462 64 85 2 867 59 504 11 37 58 127 72 713 57 776 81 264 19 213 83 292 97 875 94 982 47 357 60 132 92 109 16 191
10 401 26 733 14 487 5 312 40 434 83 612 50 329 88 929 30 502 76 904 84 868 2 48 15 26 72 561 42 676 61 540 19 779 16 655 48 34 31 495 55 261 7 785 12 336 78 152 18 911 86 417 27 934 46 93 75 366 77 249 36 369 90 170 49 837 91 500 23 379 70 312 74 846 67 219 54 486 47 77 57 795 82 962 6 769 66 683 71 413 59 479 85 157 73 560 9 190 4 718 38 290 95 506 80 642 11 92 39 922 94 564 68 503 25 78 89 103 29 226 22 309 69 972 8 512 34 157 96 280 37 144 52 254 93 859 1 771 32 501 97 557 53 166 24 351 65 94 44 551 64 7 99 570 33 109 63 138 79 95 13 386 21 124 81 658 92 554 0 792 87 579 98 321 20 544 43 481 28 151 41 954 45 977 56 391 51 403 3 677 60 957 58 831 62 229 17 476 35 805
11 444 12 671 0 340 54 881 88 425 84 281 47 288 83 327 7 635 89 776 45 336 14 397 51 380 59 197 76 214 16 627 97 644 24 332 60 233 37 248 10 498 44 655 67 922 98 887 5 745 6 247 39 412 34 925 30 278 52 375 20 81 91 274 22 413 28 732 21 615 25 154 87 586 90 165 64 433 94 983 58 869 46 683 73 810 66 77 71 128 72 53 41 764 35 617 68 50 69 723 95 70 49 31 57 270 81 988 65 797 50 478 43 469 56 414 40 305 1 986 9 671 93 841 82 984 31 127 99 953 2 601 85 872 74 108 78 225 62 663 96 718 15 931 8 389 48 242 26 252 75 628 13 545 36 327 79 838 77 185 17 151 33 18 29 789 80 417 32 824 61 720 23 901 38 540 19 169 3 819 55 217 86 584 63 297 42 609 70 398 92 518 27 254 4 129 18 765 53 868
78 184 94 938 73 610 59 816 39 13 83 458 99 858 25 605 91 828 17 73 22 465 2 293 72 125 65 400 77 393 24 252 35 45 84 440 46 575 7 44 66 863 0 403 21 231 88 619 54 742 62 665 29 647 19 677 44 431 51 744 37 953 13 630 5 315 85 164 96 35 87 960 34 867 55 743 8 704 56 190 82 436 52 829 67 305 42 99 63 689 18 670 98 358 45 506 92 448 40 881 79 294 61 827 31 621 15 713 14 631 27 78 64 418 30 790 80 191 26 607 86 960 49 459 38 785 97 766 47 991 10 872 1 459 93 665 74 737 12 548 41 355 23 761 6 141 16 992 28 962 4 974 48 272 95 786 70 377 9 312 71 958 81 493 90 128 53 147 33 621 68 289 58 414 11 245 32 370 76 493 75 218 50 528 89 757 69 254 36 687 57 727 3 8 20 625 43 895 60 478
93 541 72 837 9 863 94 778 74 389 34 710 21 311 26 714 73 636 68 376 1 77 22 777 78 322 32 129 36 143 8 713 14 125 42 560 25 174 39 606 37 402 87 88 60 571 17 484 43 858 28 11 33 841 96 37 19 449 6 285 88 450 79 83 80 10 48 150 99 758 54 694 58 549 49 779 15 190 5 347 92 947 66 371 90 62 51 674 77 121 13 649 0 856 40 234 35 815 95 706 31 70 20 323 2 381 71 804 89 7 3 575 62 803 76 832 83 579 57 734 53 222 47 646 41 666 18 556 16 259 24 676 56 790 4 577 7 68 27 419 11 265 10 126 23 55 45 983 12 224 84 319 59 174 86 336 29 855 97 81 82 273 50 329 55 319 38 417 91 455 65 453 75 786 85 342 81 620 70 9 61 175 46 188 52 516 69 913 64 585 98 774 44 694 63 211 67 890 30 231
90 36 21 994 72 268 77 709 92 102 35 256 44 728 57 267 49 78 42 652 46 240 52 242 25 62 96 228 34 614 80 331 16 669 19 182 88 944 33 787 74 105 27 617 56 427 86 787 71 743 14 715 43 964 54 371 75 254 68 182 47 942 70 915 20 9 85 612 6 949 29 238 39 338 76 443 41 969 64 371 67 788 48 88 98 646 10 569 69 74 60 244 0 184 40 622 37 563 87 909 82 140 17 20 45 926 73 124 55 98 4 1 22 866 84 726 9 327 53 137 79 366 65 97 62 838 81 914 15 608 1 429 2 734 38 596 61 393 66 660 91 447 36 315 23 965 24 63 11 86 12 74 13 824 50 759 26 761 51 390 83 340 58 365 63 948 95 236 59 95 97 318 8 81 7 240 18 698 28 7 99 693 32 675 89 524 78 113 94 223 31 56 93 244 5 424 30 989 3 619
82 334 53 830 48 375 12 494 93 620 50 759 56 132 96 930 46 838 35 856 95 795 1 814 79 373 61 289 31 66 47 207 6 673 57 901 83 202 36 404 68 338 58 594 69 212 11 669 19 395 91 433 34 876 92 376 44 210 14 475 38 404 45 383 54 300 23 741 89 492 71 913 67 806 51 506 81 396 15 643 18 927 33 588 85 988 59 747 60 753 40 423 16 163 2 225 97 950 88 42 52 507 99 339 65 231 32 690 17 814 87 419 63 319 13 773 5 546 90 143 80 318 0 64 73 95 9 436 78 161 55 206 72 970 75 424 26 495 4 469 77 762 41 107 66 615 30 918 86 655 64 817 62 405 3 49 39 162 8 199 27 811 43 907 10 535 49 911 98 12 42 637 84 16 70 569 76 988 37 250 94 420 20 264 25 659 28 237 24 780 29 335 21 512 7 220 74 117 22 686
75 850 16 69 11 673 36 117 98 866 4 651 85 816 55 107 14 780 52 397 99 749 48 795 10 108 26 251 0 667 8 4 49 326 32 902 95 910 61 756 79 693 73 147 34 821 31 760 71 325 80 724 53 413 27 138 38 109 18 875 13 930 56 8 23 99 5 692 54 766 7 709 15 251 83 94 20 124 89 774 64 115 2 181 21 206 68 739 46 678 6 575 12 226 37 191 58 784 45 72 25 131 1 262 90 392 81 349 59 180 94 379 92 785 19 426 96 503 22 379 74 163 66 440 93 444 88 537 76 632 50 671 77 557 9 783 43 256 24 59 17 46 29 54 70 381 82 950 33 346 39 674 40 835 67 58 86 1000 30 148 87 191 72 817 65 780 69 485 3 760 42 595 28 346 84 52 91 923 63 179 62 182 57 101 47 384 97 671 78 823 51 647 60 210 35 729 41 122 44 615
29 596 70 951 12 114 5 910 25 279 24 92 40 956 95 252 3 120 14 584 19 945 67 919 46 262 28 379 57 261 66 644 17 121 99 921 82 949 63 425 15 142 48 651 89 470 2 740 21 455 39 754 85 711 81 188 26 247 79 344 87 832 36 882 84 619 92 485 0 908 73 203 77 92 53 475 98 746 42 605 33 914 11 718 65 290 6 571 50 258 71 507 45 482 13 879 1 423 16 52 9 152 23 755 18 79 72 934 83 314 38 300 22 668 74 375 47 265 93 292 52 11 32 39 31 140 37 275 68 849 94 146 80 457 30 664 69 529 54 454 59 46 56 393 10 835 58 120 78 6 7 997 91 519 34 270 75 271 61 18 51 30 4 440 43 575 35 785 49 25 60 375 90 159 8 74 88 67 86 818 55 40 62 340 41 129 76 426 20 66 44 293 27 594 96 625 97 836 64 747
7 370 98 923 92 773 97 829 76 848 27 392 68 273 51 697 57 447 22 542 25 95 32 954 1 914 53 551 67 439 73 549 65 961 42 996 15 473 74 80 80 208 62 542 95 433 33 120 49 734 78 700 12 30 43 78 90 475 23 350 66 665 17 870 28 506 40 909 77 907 91 627 39 430 29 133 37 887 58 874 63 161 93 88 94 759 6 465 14 311 41 103 5 923 87 988 10 354 50 144 54 340 31 980 0 191 70 743 21 454 34 100 59 901 45 10 84 740 85 433 69 366 64 350 96 381 60 485 18 845 61 439 36 188 20 233 44 215 8 816 13 973 30 109 88 935 2 311 55 643 26 821 79 890 38 300 24 639 86 209 9 865 47 790 4 587 35 593 75 844 3 738 56 709 89 707 46 619 52 801 48 479 71 947 82 728 81 796 72 771 83 5 16 32 19 383 99 131 11 842
2 881 30 479 50 622 55 821 56 910 10 601 36 31 35 65 0 805 41 553 21 320 3 601 57 465 52 716 49 812 99 427 75 179 79 274 72 873 98 962 6 979 1 267 69 284 44 174 15 237 66 293 19 511 59 842 84 959 53 15 37 333 85 362 7 39 64 589 93 79 68 999 33 649 20 105 48 927 45 433 80 845 8 674 22 321 40 136 58 519 51 924 23 697 61 94 88 464 24 188 39 615 4 468 81 322 27 437 12 39 82 528 42 505 67 788 29 613 97 608 32 37 74 268 11 38 16 750 9 772 63 951 5 442 14 495 77 196 13 874 18 198 83 625 94 406 28 492 78 46 89 337 87 222 86 411 17 879 31 919 90 399 34 763 65 961 47 54 38 252 96 123 70 812 46 268 91 992 26 933 25 410 73 74 43 391 76 946 60 218 62 632 92 134 54 968 95 917 71 937
13 509 91 962 38 25 78 462 52 741 67 530 4 835 31 681 1 3 80 757 71 993 33 968 22 668 26 195 25 222 17 124 96 940 18 977 94 830 14 790 79 935 42 69 47 561 57 997 84 144 12 974 10 397 90 438 86 983 6 589 5 339 28 856 63 861 21 883 99 324 59 194 32 260 95 225 44 309 37 364 55 634 24 718 74 85 58 151 56 4 20 465 40 591 30 714 61 854 50 347 66 386 3 90 43 240 16 303 8 542 46 108 83 53 7 313 68 746 81 626 93 197 73 33 0 601 45 841 72 394 97 275 75 658 87 219 82 240 11 556 76 990 64 149 89 414 35 698 49 141 39 87 29 401 85 960 51 369 19 203 34 407 23 773 48 452 92 508 53 400 41 864 65 918 36 860 69 585 9 922 70 870 88 130 15 347 54 184 2 833 62 255 98 280 77 268 60 649 27 259
59 397 35 455 52 149 32 585 85 787 23 165 4 46 8 468 57 720 19 100 75 865 30 380 70 971 77 114 51 688 25 536 18 244 93 251 14 628 16 281 84 809 17 964 76 213 64 785 45 621 58 951 63 417 13 167 31 322 74 411 54 755 66 600 47 456 61 223 53 931 21 4 62 958 3 355 1 844 87 714 55 381 99 474 50 498 34 272 96 349 65 656 60 162 44 443 92 422 88 13 20 468 6 455 95 208 38 523 41 563 2 323 43 158 24 881 69 117 40 365 89 237 86 420 81 613 36 30 79 643 33 295 56 294 15 481 71 939 67 159 37 474 49 469 11 37 7 270 98 409 68 516 82 489 5 970 9 997 26 239 10 260 83 264 90 586 29 1 22 235 73 114 39 715 48 117 78 868 0 619 80 319 94 764 46 421 12 899 91 691 28 647 72 716 42 908 97 225 27 989
26 261 31 655 57 990 18 337 20 506 91 867 36 745 55 844 17 836 21 291 43 606 24 834 10 336 4 835 83 115 23 68 65 509 53 103 87 642 68 369 48 418 93 392 2 941 38 961 88 525 56 60 32 552 98 864 76 133 1 648 50 296 47 156 54 625 39 277 69 74 80 107 8 465 45 485 78 918 77 923 13 626 95 48 84 385 70 695 27 24 73 263 44 930 74 899 6 867 9 212 97 172 63 821 85 356 64 156 14 26 89 232 40 689 28 115 61 738 34 902 66 188 60 18 0 624 59 513 16 466 92 119 33 339 29 454 72 919 35 121 12 540 67 206 82 174 22 269 75 938 46 754 62 758 96 554 3 491 25 691 71 873 15 999 37 765 41 436 81 110 79 420 90 531 94 564 49 990 99 851 19 251 7 732 30 99 52 284 58 100 51 409 42 980 11 631 5 740 86 766
35 14 63 466 24 271 57 129 96 109 70 87 6 229 95 304 52 968 32 656 65 642 22 488 3 194 0 714 46 561 69 122 13 356 54 667 64 986 18 250 53 911 45 698 26 720 90 150 80 416 61 290 12 32 71 999 15 69 94 450 84 659 28 871 58 236 9 596 23 644 56 263 86 538 59 696 99 261 87 891 51 792 40 228 78 476 62 309 37 426 83 18 42 115 93 267 92 618 29 814 10 757 21 750 66 313 25 802 36 108 76 704 55 861 41 744 73 408 31 313 82 622 75 980 48 746 97 181 17 163 89 996 79 910 50 637 49 570 20 4 74 575 91 617 4 292 44 194 14 340 85 23 77 614 8 363 2 408 81 67 43 52 39 616 27 768 34 468 38 720 19 769 67 45 7 358 16 768 88 36 5 977 98 688 68 254 30 41 33 14 11 260 1 329 60 165 47 514 72 247
66 768 87 273 71 623 17 669 96 615 12 639 0 391 29 450 77 162 47 1 2 4 48 967 92 886 1 109 36 525 26 911 21 583 95 353 57 869 51 348 90 732 33 7 85 430 97 995 43 791 84 277 88 299 83 49 61 216 8 44 80 123 89 384 6 257 59 794 32 72 30 259 74 244 4 262 42 623 98 394 45 313 27 256 68 259 86 537 94 916 91 354 24 82 64 947 78 91 69 759 10 833 81 775 5 908 79 375 67 867 99 812 19 493 44 36 38 540 55 807 56 486 9 724 23 101 35 565 37 1000 31 843 82 288 46 503 63 209 16 812 18 578 13 890 15 503 49 51 41 144 7 583 22 250 3 803 28 714 65 502 40 839 73 951 53 317 20 105 72 238 54 399 93 69 25 448 52 461 39 953 70 903 58 65 11 805 14 441 34 540 62 866 50 306 75 631 76 273 60 997
63 73 97 204 29 523 33 750 52 394 42 184 50 585 58 516 10 348 2 674 32 2 78 994 93 991 26 861 74 365 43 752 31 309 62 196 85 287 36 627 51 818 5 362 53 966 79 61 57 315 99 392 59 916 92 210 12 931 98 404 28 256 30 97 87 127 44 730 1 71 21 436 17 659 91 442 89 424 14 68 95 478 72 421 47 740 15 923 81 825 88 373 22 772 34 687 54 149 60 249 76 141 24 896 83 905 9 641 66 150 68 63 77 67 25 180 16 362 37 418 18 870 46 180 65 385 11 784 94 481 45 787 0 217 3 926 82 281 38 580 90 481 40 275 41 764 48 920 20 622 6 958 8 590 86 35 70 495 64 426 39 250 73 970 7 259 35 764 75 782 61 916 56 43 84 177 71 80 69 498 13 785 19 614 27 455 67 884 80 63 23 229 49 994 55 618 96 461 4 160
34 773 89 851 65 890 26 390 88 483 2 326 8 731 51 887 53 765 79 363 42 666 47 686 32 575 48 868 54 446 56 962 18 684 85 933 29 608 28 168 82 264 71 325 10 622 91 873 94 971 83 640 0 992 13 60 72 54 14 59 22 703 36 944 38 974 68 684 95 405 37 823 11 469 20 603 6 640 1 650 90 431 73 872 33 225 24 309 62 506 49 538 66 593 43 31 67 607 60 121 81 354 86 641 25 838 80 66 57 843 5 992 12 334 75 525 84 958 30 569 7 497 31 891 70 628 87 952 41 933 64 153 76 112 52 612 21 127 19 308 16 264 23 882 3 587 77 184 61 215 58 853 17 766 63 81 59 400 15 271 98 84 44 869 46 677 69 231 93 790 99 316 92 470 97 959 45 403 4 764 27 982 39 616 55 535 35 526 96 46 40 556 74 977 78 663 50 989 9 264
76 974 25 748 74 839 62 20 56 875 6 485 81 937 34 89 90 175 96 692 13 207 27 590 91 87 4 291 11 573 73 278 46 131 80 455 33 818 89 321 54 894 58 524 8 99 88 885 77 716 59 262 48 844 12 217 78 612 0 178 84 336 92 535 66 412 49 455 32 897 41 900 85 115 40 437 75 819 67 589 61 441 51 32 10 43 87 847 14 179 39 688 65 710 2 42 20 723 19 168 95 844 36 427 17 461 18 544 23 555 69 373 71 484 60 50 22 175 38 579 53 730 16 958 79 655 26 421 43 878 83 978 93 955 72 285 1 392 21 602 86 145 50 157 57 888 55 895 98 599 52 390 31 93 24 951 70 387 94 807 7 417 99 194 45 447 97 504 68 761 64 12 9 800 5 42 47 587 35 811 37 621 15 726 29 904 3 975 82 676 44 246 30 217 63 632 42 904 28 596
34 285 2 377 38 855 20 229 55 408 82 184 83 848 71 369 67 200 26 86 97 338 65 234 39 953 29 657 49 759 56 446 12 312 48 643 16 271 93 362 73 677 8 335 75 945 1 957 59 601 33 816 21 260 47 615 74 479 64 334 14 580 7 492 28 127 68 222 42 200 92 473 80 405 11 932 13 104 31 658 99 57 6 144 77 932 86 429 52 583 3 34 0 336 61 527 19 550 22 755 50 492 25 136 90 110 37 618 30 991 66 373 23 274 85 751 4 91 36 995 60 254 98 575 10 219 45 379 91 346 89 613 54 306 95 414 40 315 69 714 18 733 51 214 63 307 96 32 27 768 78 86 81 151 43 528 44 799 76 735 72 559 58 262 17 714 94 792 53 882 24 62 15 468 57 274 46 311 32 278 88 533 35 221 9 472 5 592 70 498 62 522 84 425 87 538 41 918 79 31
0 415 74 859 19 131 43 912 37 251 78 220 99 953 16 96 46 437 17 904 55 503 8 499 32 717 1 658 4 255 11 263 90 229 97 10 61 586 64 551 69 83 82 603 80 45 24 155 71 635 35 84 18 700 72 744 21 656 68 305 20 731 36 311 83 907 86 869 84 868 54 941 76 252 87 662 95 290 25 599 63 125 98 965 29 644 65 135 7 127 10 745 2 293 58 503 28 195 45 599 39 704 88 233 56 691 15 128 13 592 52 272 73 977 85 903 38 878 66 479 94 565 3 61 91 764 50 132 42 596 41 179 33 302 14 89 12 147 23 851 77 648 30 31 31 867 40 252 34 410 49 583 67 375 26 352 93 905 57 70 70 977 5 723 44 927 62 795 47 858 75 690 79 722 96 633 6 1000 60 54 81 898 51 300 53 417 59 572 27 964 48 106 92 838 22 2 9 804 89 639
36 619 93 864 61 391 67 364 98 731 88 272 45 382 17 622 18 305 49 563 41 966 62 39 34 233 6 202 72 557 29 163 13 876 23 54 35 103 65 432 74 882 70 532 85 966 89 810 7 410 71 832 55 1000 15 35 40 189 92 805 9 754 80 812 81 577 42 175 26 67 79 475 75 746 44 709 86 979 84 209 20 666 46 462 90 290 32 165 31 472 64 919 68 197 82 514 76 943 33 86 53 451 28 763 4 317 56 846 37 437 94 111 30 884 11 927 59 660 38 988 66 110 50 345 77 397 19 700 78 905 96 645 60 791 12 518 87 530 99 168 22 157 73 107 63 869 8 861 21 167 43 799 95 347 91 310 47 699 0 855 2 652 48 367 24 81 97 829 83 580 16 431 51 516 3 876 58 322 54 611 14 700 52 162 39 939 27 633 57 568 69 154 5 158 10 214 25 424 1 675
43 560 27 724 11 505 51 585 31 463 74 76 93 610 37 790 28 188 70 868 26 596 20 332 84 890 48 68 22 798 63 17 49 723 53 323 35 429 24 8 64 329 3 265 46 171 42 176 83 113 82 569 14 879 38 635 73 692 94 654 65 682 1 549 68 280 19 294 92 714 45 167 72 180 9 854 47 55 25 935 15 640 30 812 62 786 95 246 69 114 29 155 60 870 88 205 8 485 7 95 5 6 36 245 77 332 71 909 50 958 80 402 2 597 58 510 54 534 99 435 78 328 21 496 12 913 18 160 44 902 79 585 33 140 4 280 96 807 85 481 90 594 98 991 23 532 86 498 67 883 34 880 66 43 13 263 61 821 56 845 16 552 6 566 41 211 76 408 57 24 39 11 10 217 89 780 75 129 52 91 17 842 32 29 87 854 40 962 0 937 59 609 97 535 91 329 81 163 55 17
88 244 25 551 15 670 94 808 81 658 39 275 22 107 59 487 37 191 51 716 58 366 6 227 23 711 17 965 86 190 38 492 96 528 13 767 45 544 77 314 10 171 92 637 34 710 80 750 62 305 54 710 40 365 27 498 91 221 65 987 79 340 42 310 73 833 52 814 72 528 7 232 55 936 89 554 78 76 24 207 26 50 9 349 32 278 14 309 99 766 83 31 33 285 76 446 53 489 74 581 12 639 35 1 67 957 8 343 71 838 95 234 87 902 29 706 2 226 66 145 64 493 50 82 69 354 93 883 36 583 5 32 98 604 11 578 43 280 90 36 31 324 63 804 41 425 82 527 60 577 47 101 18 649 16 160 57 491 30 858 56 407 97 201 4 993 70 195 20 717 3 821 84 7 85 948 44 240 61 88 21 772 19 913 28 836 75 531 46 817 68 899 0 92 49 970 1 22 48 986
2 152 47 612 37 295 49 617 31 511 53 671 18 763 77 937 97 636 9 733 36 941 19 267 61 837 5 519 42 187 56 62 10 589 79 772 32 892 24 33 4 660 98 509 20 999 70 205 46 772 95 673 87 518 57 626 35 764 16 288 25 681 94 485 14 178 78 551 65 655 1 683 73 729 12 623 64 616 99 468 54 466 90 297 41 725 3 334 50 79 6 914 44 505 86 405 26 411 21 239 45 977 13 332 29 701 96 942 39 478 38 995 40 459 63 760 7 812 17 390 66 546 58 726 74 211 43 221 0 332 68 119 8 450 48 141 59 891 71 884 62 91 81 890 67 457 23 881 55 961 52 391 84 546 11 24 83 103 30 284 85 553 15 475 93 570 91 627 33 496 72 189 69 126 89 783 27 843 28 149 22 111 80 353 92 499 88 328 76 158 34 96 51 296 82 603 75 731 60 148
80 640 28 626 11 841 86 792 74 628 92 160 69 325 79 145 34 154 82 755 96 792 31 367 37 165 77 979 39 932 81 168 62 656 41 519 32 523 45 907 87 90 95 243 10 571 85 127 35 114 12 826 46 286 72 169 5 92 38 588 4 510 58 796 17 116 25 629 2 958 84 40 90 63 48 290 26 179 3 769 20 450 61 208 0 489 51 307 78 930 49 19 53 378 71 711 75 170 89 352 6 409 68 589 73 922 7 199 54 637 60 622 70 60 56 248 99 521 16 284 14 427 94 649 67 248 64 296 43 892 13 1 19 918 76 776 22 807 8 580 88 585 59 547 83 766 23 364 15 686 27 18 47 875 40 216 1 88 33 149 50 777 98 419 30 308 97 319 66 769 57 324 29 152 9 952 91 141 63 686 24 937 52 581 36 712 18 755 42 12 55 989 93 76 44 762 21 692 65 258
2 358 38 193 77 602 65 34 60 164 14 913 45 659 1 818 66 54 76 661 10 595 18 342 31 482 7 334 20 47 95 335 63 233 29 591 75 608 19 761 39 736 91 103 47 572 82 944 73 161 8 736 40 118 78 335 53 503 89 915 57 541 72 524 3 577 51 46 34 11 97 651 92 581 85 212 58 164 0 574 49 158 80 287 99 622 71 494 24 952 27 572 52 871 36 32 90 832 25 490 5 610 70 143 88 825 17 841 56 348 79 377 87 489 42 299 9 907 61 953 35 394 26 442 28 197 98 25 64 596 11 14 22 438 55 730 86 951 46 728 84 332 59 10 96 63 44 289 67 197 83 840 32 1000 15 216 48 560 13 926 54 777 4 60 68 305 62 964 16 477 23 158 12 989 37 685 21 52 50 969 93 829 30 240 41 576 69 665 6 320 81 894 94 563 33 350 43 441 74 938
10 54 46 907 33 184 59 266 61 125 72 391 76 636 37 825 26 710 86 824 83 622 48 446 14 896 84 190 28 441 97 500 56 455 43 531 0 757 91 431 27 294 17 829 11 786 6 976 74 750 49 598 47 586 36 541 88 506 89 520 39 807 77 920 30 741 60 936 19 804 80 482 67 827 50 814 70 224 34 828 35 941 40 638 82 197 1 970 7 656 42 166 38 150 20 125 9 941 4 636 90 998 24 779 31 274 78 124 3 422 95 268 58 503 53 11 98 566 55 124 65 846 52 667 13 165 16 904 32 905 5 819 64 428 96 175 75 647 22 433 54 692 44 494 68 313 45 391 15 144 63 352 62 695 85 80 81 597 79 409 99 368 23 85 29 693 8 685 94 806 18 129 66 667 57 193 2 128 73 837 41 777 93 453 21 745 69 368 25 238 71 821 12 758 51 111 92 435 87 227
19 268 28 941 93 820 66 963 37 607 68 639 18 380 96 91 17 784 41 823 72 649 61 412 43 142 13 442 29 702 83 81 59 373 73 416 5 839 23 899 30 836 52 832 48 815 79 606 94 688 25 142 89 630 63 860 32 206 60 906 74 423 53 844 44 310 50 957 65 301 69 591 54 955 45 386 58 805 4 231 49 783 21 367 15 230 39 795 26 355 7 511 86 61 77 411 0 659 80 558 46 37 64 869 99 312 75 384 67 124 11 850 38 432 24 78 9 553 55 121 20 304 8 182 10 826 31 357 34 465 70 734 14 778 16 741 76 208 88 652 3 126 85 264 81 32 27 213 51 584 36 578 97 434 57 736 78 981 56 752 91 156 6 350 22 562 90 116 47 184 42 881 12 740 95 453 98 827 82 382 1 380 62 647 84 30 92 112 71 400 2 642 87 737 33 458 40 279 35 137
30 619 97 977 1 629 22 514 84 190 3 828 21 164 2 317 27 800 16 817 48 140 73 506 41 732 69 885 61 57 59 604 9 719 57 519 15 778 96 164 42 838 80 697 13 786 93 675 38 388 83 916 75 183 52 503 33 146 51 208 40 104 58 513 11 767 46 461 53 132 60 361 81 703 23 848 91 541 92 759 66 40 49 421 68 540 62 351 25 743 39 14 86 838 37 472 14 497 79 317 24 435 70 33 88 262 50 868 65 127 26 552 6 711 44 782 31 897 76 497 71 832 8 145 74 770 85 871 12 913 54 443 36 192 67 762 98 766 77 30 89 296 20 141 0 559 5 778 99 793 17 274 4 177 82 917 19 189 64 29 72 251 94 985 63 491 87 338 78 45 90 658 56 999 29 171 43 867 95 98 32 84 7 482 47 327 34 724 18 392 35 416 28 356 45 425 55 309 10 904
2 271 18 666 12 167 57 258 58 688 52 66 21 737 5 679 53 159 4 399 20 898 72 950 11 737 48 638 80 270 49 770 24 369 47 384 54 735 51 16 42 971 92 172 96 786 27 728 98 876 43 426 50 14 7 671 32 53 87 273 59 262 82 102 66 902 41 878 38 536 78 716 35 920 74 619 46 110 17 251 8 539 65 287 76 874 69 601 99 70 6 607 73 159 30 853 90 860 56 673 97 378 37 595 75 947 44 136 60 255 93 814 77 921 94 457 28 208 88 857 91 647 83 265 22 48 13 835 15 559 25 905 3 870 39 764 81 490 86 399 67 869 40 456 16 442 29 578 68 960 9 151 14 742 63 977 33 235 26 447 61 332 79 137 31 653 45 615 70 56 85 282 36 809 71 664 55 291 34 844 95 251 1 162 19 463 89 227 64 816 10 824 62 638 84 252 0 854 23 265
17 363 19 475 61 674 84 404 20 896 7 723 57 281 34 823 37 214 8 577 5 94 6 716 14 948 49 653 73 762 87 9 44 214 69 525 39 162 63 914 45 902 95 616 75 642 86 917 25 560 3 756 53 935 2 450 47 120 67 381 85 723 93 477 66 694 28 755 59 953 55 338 91 65 24 790 42 263 82 979 76 370 68 977 52 732 9 184 56 615 0 720 26 71 71 236 27 984 83 7 65 919 77 704 80 214 15 744 4 369 31 911 88 343 54 424 10 316 50 102 43 735 99 728 46 633 1 493 32 992 58 491 33 733 60 189 30 274 94 416 41 968 78 456 36 605 89 838 97 448 13 368 16 515 35 782 48 671 23 901 12 899 70 226 51 20 92 383 18 744 96 977 62 813 74 68 29 992 72 987 81 426 22 886 64 888 90 839 38 108 21 36 11 629 40 159 98 700 79 660
38 629 80 796 15 192 20 58 54 188 8 852 5 688 12 623 34 626 44 164 68 239 4 296 17 210 9 796 51 805 18 650 67 86 49 326 77 281 19 615 33 390 78 417 66 740 86 304 62 839 92 856 88 536 53 199 16 824 48 51 21 296 46 520 74 143 59 951 25 945 55 620 57 490 58 199 75 254 60 497 97 26 39 670 31 17 64 145 91 434 28 599 98 501 50 428 85 701 81 387 37 1 2 453 84 285 83 934 63 199 10 687 29 568 82 455 14 562 89 770 3 445 61 834 71 70 69 334 7 989 99 492 43 305 27 834 24 788 22 434 40 167 94 370 56 366 11 911 41 91 30 387 0 46 52 512 65 49 13 291 93 450 42 485 32 42 45 418 23 538 1 862 36 790 95 951 35 328 87 543 79 341 72 513 70 633 76 106 73 473 47 51 26 417 96 904 6 211 90 530
81 157 9 651 83 430 85 766 5 66 12 891 3 193 8 811 76 491 56 11 39 221 29 683 99 535 0 127 61 278 26 617 1 841 31 245 90 903 78 116 91 337 55 604 33 358 73 263 93 128 87 869 59 367 68 121 18 945 51 85 75 820 24 822 62 658 63 717 11 17 69 657 14 154 41 502 28 741 34 372 89 748 4 324 21 373 92 270 98 666 7 454 86 699 52 975 37 157 64 174 13 396 22 547 35 112 95 555 88 88 38 273 47 829 27 585 72 458 44 678 36 127 42 650 30 454 58 19 80 374 25 195 16 242 45 512 96 113 32 909 97 421 53 307 15 878 20 895 19 381 79 689 10 213 17 533 43 757 49 720 65 707 84 583 46 35 23 790 66 642 74 247 50 351 82 666 48 413 40 440 77 671 60 53 67 728 71 888 57 167 54 692 70 614 6 475 94 6 2 317
28 621 83 324 43 636 20 100 48 221 9 799 51 80 22 897 90 534 34 704 75 998 14 839 8 22 72 506 1 749 85 955 42 545 7 781 97 975 35 495 27 475 77 191 33 929 11 242 71 185 65 438 24 250 67 206 40 926 76 743 32 185 23 182 64 345 31 910 44 559 10 370 19 588 3 178 66 667 86 601 55 751 88 180 56 804 73 497 0 11 94 292 37 561 89 573 59 674 6 520 58 92 50 148 46 675 60 466 5 462 78 418 84 221 80 317 61 4 98 821 79 257 63 876 38 590 18 614 13 97 30 63 12 112 54 82 91 871 70 563 47 122 26 21 53 534 4 820 69 50 87 106 49 333 16 745 25 682 45 464 21 106 36 157 74 691 68 580 2 227 92 693 99 912 95 495 17 943 96 19 62 696 93 85 57 763 82 414 41 619 39 969 81 881 15 132 29 325 52 320
49 163 1 221 45 73 3 841 52 853 86 37 25 469 21 837 63 785 23 213 44 867 36 680 2 459 66 294 55 911 50 676 87 972 95 252 80 876 8 471 97 317 46 507 70 594 59 617 91 169 62 337 27 874 71 44 17 237 24 736 48 490 31 31 93 844 13 509 18 611 69 137 14 922 88 818 15 455 35 679 4 754 53 556 60 65 76 986 96 483 83 858 54 189 38 896 94 997 41 139 79 710 10 93 72 777 34 842 67 782 51 773 19 775 85 209 22 128 73 425 37 705 77 175 39 985 81 636 57 37 74 720 5 973 61 385 82 872 90 823 92 406 30 915 65 517 16 818 11 608 43 400 26 740 47 594 9 848 68 643 28 104 7 910 0 690 29 893 99 265 58 139 33 993 89 351 98 904 20 306 75 609 64 990 78 825 56 974 12 800 32 659 84 346 6 400 42 523 40 726
28 498 70 601 18 206 98 278 94 69 83 907 79 235 41 296 35 676 61 292 47 132 86 922 15 305 52 24 45 643 5 387 89 176 81 619 92 390 84 577 51 817 55 296 16 976 72 510 27 793 49 624 99 938 71 983 4 368 96 818 67 769 69 82 53 918 23 987 29 241 11 764 54 799 9 259 68 184 33 725 12 190 76 684 56 149 58 177 39 181 37 639 66 622 3 915 21 618 80 285 85 201 24 791 97 301 93 534 82 218 36 701 1 877 25 114 2 948 64 149 6 651 59 194 46 275 14 187 48 527 22 810 73 981 10 641 95 638 0 989 77 401 43 299 88 365 74 173 32 847 44 547 8 359 62 389 20 991 34 777 87 34 19 989 90 654 57 711 60 544 38 42 42 995 50 791 13 914 31 711 78 96 17 609 7 502 75 132 63 844 30 868 26 409 65 889 91 669 40 768
11 55 35 679 10 67 67 894 90 287 31 251 48 143 73 181 40 460 62 568 74 738 29 66 25 982 16 296 42 930 28 971 5 56 57 150 22 439 93 768 88 82 8 715 45 724 14 318 56 766 30 764 6 953 44 1 4 975 33 636 24 526 65 350 12 230 71 811 21 241 59 610 26 135 50 35 96 952 27 443 70 456 9 50 2 667 86 441 58 89 55 857 7 488 78 535 84 734 43 480 89 570 1 260 64 466 52 875 51 539 97 657 47 686 99 445 75 326 13 615 81 239 76 952 41 234 61 702 34 718 95 679 38 689 15 204 3 240 72 728 98 559 83 936 85 198 20 208 94 165 49 714 46 743 87 236 77 580 60 697 53 457 68 642 39 55 37 280 17 614 54 179 0 34 82 670 80 147 92 165 23 127 36 192 69 964 63 664 19 119 91 157 32 3 79 53 66 253 18 535
72 608 23 78 4 182 83 185 76 418 5 630 98 37 30 561 10 980 78 230 14 899 26 811 68 883 29 569 96 939 46 767 35 163 87 901 59 604 53 872 52 296 57 855 60 519 6 762 27 506 79 673 3 16 67 223 41 426 11 506 8 114 20 670 45 42 80 946 84 755 9 905 38 193 37 472 91 79 47 690 39 156 32 947 0 128 94 33 93 480 95 865 42 66 13 180 55 755 40 679 34 437 19 732 43 842 85 766 86 84 56 664 66 533 90 398 64 426 31 48 70 463 25 426 22 60 24 471 44 906 7 215 50 729 18 102 81 471 97 914 54 663 62 417 82 395 21 142 15 503 1 809 48 645 69 486 12 416 51 949 16 155 63 245 17 289 61 549 36 437 2 287 58 248 75 749 71 673 49 300 88 176 65 267 89 381 73 401 77 935 92 717 33 620 99 578 28 389 74 106
35 471 47 952 61 304 79 11 36 837 68 835 74 925 8 397 16 461 92 796 32 953 45 430 57 880 25 74 12 605 50 881 66 436 77 695 39 984 58 376 98 210 78 629 88 198 4 325 43 25 24 59 72 342 6 477 69 604 76 494 99 10 28 977 31 910 81 998 71 351 60 610 49 478 93 606 95 724 2 281 7 21 19 655 63 512 64 497 5 668 37 458 89 708 97 66 11 43 73 176 67 759 23 418 82 596 30 608 33 520 40 65 80 662 52 147 91 822 51 665 85 958 56 432 44 116 90 904 3 167 83 407 20 656 14 916 53 570 70 284 87 522 65 210 0 793 17 67 18 18 29 59 15 309 41 546 54 634 94 964 46 719 21 495 55 163 22 728 1 955 42 254 62 187 13 204 38 33 96 383 34 915 48 439 86 69 75 155 10 527 27 667 26 151 9 873 84 367 59 508
95 389 21 313 19 315 79 748 53 268 45 971 56 979 99 961 92 469 17 933 31 907 23 892 62 195 66 744 63 486 96 671 39 219 5 814 86 226 34 74 37 165 55 762 7 361 73 889 9 831 0 251 67 616 85 750 82 809 71 982 36 832 75 174 57 435 10 216 18 537 43 123 49 290 15 893 72 422 78 750 46 417 29 391 70 676 51 486 77 700 32 103 54 813 65 746 48 200 81 593 94 841 12 430 24 855 80 287 98 244 41 813 61 488 25 285 6 650 22 572 20 522 3 460 91 310 42 55 64 536 40 221 93 194 68 754 35 904 4 547 16 409 1 134 11 918 89 149 26 312 52 470 47 862 50 615 38 883 44 292 28 239 97 525 8 173 87 461 30 746 58 460 33 551 76 190 83 106 60 540 14 937 2 498 13 845 74 109 59 222 27 241 90 440 84 260 69 945 88 486
37 66 77 731 74 110 94 653 44 903 13 899 75 76 47 463 65 156 80 918 86 462 25 283 97 730 28 197 87 872 16 339 66 187 98 531 21 639 34 328 95 722 54 164 19 113 32 539 38 191 83 198 31 556 39 746 18 664 89 962 10 387 11 275 29 451 24 519 73 802 57 391 2 615 52 652 12 18 8 230 49 275 92 871 53 16 45 491 43 158 14 70 22 192 72 267 6 926 96 113 60 984 4 776 46 236 88 242 36 991 41 724 93 804 61 843 63 572 99 445 90 418 20 611 55 938 82 452 85 608 62 380 69 961 30 257 79 532 26 492 9 176 71 430 5 222 7 957 48 422 81 150 42 135 35 995 23 889 78 594 50 101 1 722 59 541 58 192 33 628 64 930 0 326 40 161 51 727 91 720 68 553 84 797 3 555 27 618 15 388 56 390 76 612 70 966 17 750 67 245
81 976 91 63 10 297 34 996 82 850 16 830 20 164 35 593 59 186 70 33 44 637 60 956 53 207 9 506 54 524 61 750 86 742 38 39 93 370 22 766 21 772 75 705 77 24 94 969 96 535 72 555 55 932 8 980 76 475 97 521 56 191 80 625 98 881 30 898 3 690 74 476 36 306 66 916 78 558 13 81 47 465 41 163 14 138 57 836 5 342 19 613 49 7 89 973 6 574 17 741 12 232 4 742 58 256 84 266 11 141 7 410 31 3 15 347 52 279 28 275 73 539 51 785 39 662 42 160 46 2 68 593 64 477 92 946 43 443 48 284 27 287 69 657 67 761 29 701 95 747 40 159 25 662 65 207 2 843 83 625 33 241 85 200 88 19 63 966 24 958 23 838 99 308 45 805 37 961 32 613 26 896 0 647 71 725 1 698 87 384 50 142 79 799 62 118 90 569 18 129
28 616 91 922 53 501 82 389 7 23 51 204 6 909 5 241 66 548 89 900 95 404 38 982 85 337 11 437 4 199 23 177 86 852 49 67 62 25 14 407 77 631 61 989 12 563 43 996 22 840 39 951 24 880 64 927 41 435 80 928 19 623 8 365 2 94 45 754 48 810 36 745 58 925 17 131 27 283 68 349 46 76 10 351 79 333 9 688 20 91 81 64 84 576 76 484 83 587 42 267 29 551 98 322 25 311 67 192 73 940 78 237 32 614 75 510 94 68 70 871 44 428 60 304 55 548 31 452 65 488 0 888 13 482 34 409 99 377 56 647 3 153 57 288 16 561 47 934 92 428 40 276 74 851 35 68 30 707 59 99 63 457 90 52 1 859 54 732 33 38 87 113 37 512 96 726 72 907 15 49 88 790 26 363 71 245 21 452 18 533 97 848 50 459 69 600 93 555 52 362
16 485 35 419 19 883 98 758 0 1000 57 395 20 875 78 284 10 606 43 301 93 467 77 369 64 874 45 288 73 289 90 984 65 433 62 197 41 122 54 429 36 548 47 534 23 571 86 478 68 850 40 72 30 957 27 814 17 498 33 494 71 247 39 622 61 39 63 187 60 358 38 794 26 636 24 108 11 975 96 270 67 118 72 719 91 60 52 523 69 561 99 404 82 957 28 746 55 802 7 551 18 70 37 668 4 620 94 415 95 351 83 508 3 15 89 782 85 601 6 633 58 914 42 749 87 707 74 499 97 41 2 940 46 524 88 929 56 74 49 611 75 867 50 357 1 465 5 679 29 179 25 301 44 211 14 900 92 866 79 447 53 975 21 564 80 857 15 808 76 320 70 97 34 661 59 817 22 520 66 93 31 324 13 158 8 263 9 195 48 947 12 388 32 649 51 25 81 756 84 967
88 869 92 37 56 333 50 917 33 593 89 689 22 307 80 170 5 779 46 684 62 902 30 713 11 795 25 271 71 133 1 36 78 684 75 248 34 27 94 89 69 9 96 46 0 337 55 809 93 740 99 282 40 571 72 949 74 33 8 39 87 887 35 703 45 962 70 774 42 767 6 258 31 452 82 160 81 176 37 375 98 262 77 320 13 155 10 158 43 401 19 340 29 249 9 373 12 531 61 912 27 747 28 624 60 142 36 879 66 359 41 949 14 21 32 552 67 526 86 426 79 127 15 777 58 203 21 502 23 236 39 122 38 822 20 385 84 564 44 616 68 662 91 48 4 223 7 564 76 318 48 217 17 359 2 624 26 870 24 967 54 505 3 525 95 906 97 954 49 571 52 300 63 703 65 887 85 527 16 39 83 410 64 232 51 350 73 907 57 803 53 703 18 736 47 837 90 406 59 116
19 399 32 662 7 890 68 728 47 619 5 292 42 946 12 870 63 680 61 750 83 274 95 429 94 756 67 27 48 579 38 284 24 580 17 72 71 151 58 971 18 966 26 300 55 497 84 785 53 33 54 930 59 675 77 464 65 841 10 259 25 867 73 169 89 663 30 237 6 15 3 836 2 501 51 179 39 365 23 121 74 399 27 506 16 527 33 868 45 173 9 582 49 452 37 713 29 69 92 335 50 162 91 884 86 245 90 731 87 975 85 323 52 846 35 393 8 95 56 146 93 100 11 31 43 592 99 115 44 98 40 153 14 977 66 848 0 426 98 719 72 33 15 118 82 530 80 393 1 988 78 328 21 626 34 690 41 279 57 341 70 202 22 822 97 213 28 983 46 945 79 208 75 146 81 497 69 896 36 693 4 324 96 668 20 132 88 463 13 866 31 246 76 419 62 103 64 525 60 591
13 150 21 338 79 739 44 217 32 788 83 430 30 338 17 204 24 991 6 258 43 633 92 284 39 583 1 808 91 482 16 16 45 229 69 967 27 876 88 759 23 19 74 945 94 445 73 392 49 190 57 773 63 957 36 94 18 717 29 298 19 318 9 670 78 916 26 858 15 127 59 207 67 881 76 190 31 591 14 365 68 935 56 772 46 918 93 794 0 673 11 313 77 551 85 458 54 726 51 972 38 138 12 369 35 746 62 865 4 743 8 571 34 326 55 871 98 925 25 599 37 942 90 47 82 544 64 121 28 680 97 345 87 584 65 955 89 276 40 156 99 334 42 727 22 391 72 954 71 74 2 419 5 858 33 38 60 615 52 658 20 903 81 891 84 632 80 299 47 811 61 706 96 813 41 336 75 271 50 239 66 789 53 598 10 481 86 201 3 207 95 363 48 95 70 716 58 172 7 569
64 939 78 349 89 347 53 757 16 242 73 753 71 664 22 788 58 471 8 138 90 247 84 412 26 413 82 543 87 546 50 466 59 273 30 567 9 490 12 589 37 741 55 482 75 419 28 365 27 361 93 428 33 152 76 105 83 317 80 31 62 317 72 909 74 377 94 940 20 891 10 676 52 293 25 597 68 541 38 24 95 220 99 554 17 378 47 755 77 467 81 86 2 812 51 744 56 56 39 581 43 477 42 843 92 526 1 445 57 297 40 298 35 372 91 581 41 182 21 655 60 165 79 830 66 31 46 923 29 530 14 597 63 585 32 824 18 747 5 378 48 893 4 379 86 510 65 417 23 588 7 260 34 294 15 666 36 33 67 723 45 180 44 231 61 351 31 513 96 515 98 282 0 491 11 776 69 981 19 480 54 141 70 592 88 275 3 165 24 768 85 447 49 154 97 933 13 961 6 244
86 785 95 820 1 924 88 553 74 415 39 12 23 449 56 418 34 681 73 337 80 670 50 478 76 809 89 210 62 230 83 201 67 762 53 350 24 615 10 275 77 640 28 215 82 273 84 89 94 789 13 136 98 683 55 998 3 693 33 863 72 439 44 973 41 131 0 111 87 861 69 694 96 420 59 462 68 286 9 827 60 433 25 861 97 247 14 253 16 811 35 857 38 517 27 192 61 943 79 212 40 335 31 71 26 833 66 969 46 839 75 646 2 84 90 603 51 539 70 914 93 871 30 720 32 792 5 895 29 772 57 215 43 302 85 862 63 938 12 27 37 286 22 456 91 26 19 3 47 703 18 756 92 318 54 800 42 241 20 433 45 733 58 706 49 305 15 617 99 508 6 415 36 826 4 770 52 518 64 513 71 21 7 33 21 788 11 387 48 623 8 61 78 488 17 616 65 233 81 582
96 403 60 776 77 381 79 24 35 879 41 191 89 236 26 192 62 94 40 884 99 76 43 881 24 129 27 123 47 679 25 379 73 309 76 535 82 511 92 74 97 575 63 112 86 501 54 526 14 312 53 836 52 744 22 708 44 364 8 629 56 691 45 24 16 397 11 864 39 183 12 445 65 68 83 717 36 520 23 483 21 71 10 224 58 476 74 580 42 366 91 42 31 477 48 411 1 728 72 644 57 112 3 313 55 650 75 242 69 934 13 621 37 567 29 928 66 752 19 312 15 756 80 92 32 687 67 650 90 338 68 783 38 577 46 740 85 950 64 777 9 424 6 827 49 933 7 216 98 428 51 101 4 505 84 509 20 537 17 100 87 409 95 659 81 299 28 196 59 436 2 460 5 734 18 83 71 662 50 370 94 370 0 172 93 411 70 135 61 643 30 407 33 24 78 34 88 422 34 433
17 393 25 527 9 864 36 323 74 757 37 841 59 449 61 185 29 317 24 686 42 413 8 930 58 652 54 935 51 83 50 543 87 881 10 371 71 879 0 922 48 567 19 295 85 530 82 445 14 877 20 172 64 569 3 627 47 161 60 357 73 27 11 287 68 160 18 35 95 739 93 455 69 625 1 270 84 486 49 164 94 543 45 394 56 470 44 609 63 29 16 933 31 621 4 46 33 323 76 121 90 614 52 576 72 887 80 826 53 516 75 998 27 119 30 669 43 462 91 18 7 915 86 626 13 858 65 187 97 496 66 360 81 310 34 187 15 726 96 12 99 999 39 753 23 211 28 518 2 272 92 206 98 960 55 272 6 460 89 84 67 225 79 939 62 830 40 847 83 538 21 135 5 309 57 420 88 533 38 839 22 558 26 633 32 745 41 423 70 841 77 520 12 324 46 716 78 414 35 907
90 184 33 174 52 376 34 741 66 212 26 548 38 511 92 115 11 977 27 908 62 820 4 14 60 293 7 365 89 757 87 189 15 501 42 435 69 528 97 499 2 298 44 414 58 332 3 2 71 958 64 616 95 835 46 131 45 240 63 457 73 116 37 692 94 428 75 41 18 214 79 412 56 830 74 577 19 182 23 222 5 668 12 534 61 545 47 879 51 851 72 227 54 741 93 341 68 130 29 641 31 745 30 447 86 595 35 94 57 366 8 67 77 448 32 264 88 53 85 56 84 770 82 268 91 399 13 121 83 180 36 640 28 707 20 681 70 806 49 425 21 2 99 241 25 13 41 377 67 679 55 468 16 440 50 904 81 43 96 84 9 118 22 198 10 173 48 467 14 859 6 267 98 710 80 511 39 250 76 723 65 657 43 602 0 171 24 658 78 793 17 357 1 749 40 567 59 910 53 137
19 831 84 640 23 775 78 722 34 569 52 354 14 307 75 145 56 880 72 154 64 259 92 36 54 790 67 405 95 535 37 492 27 87 38 105 59 769 42 650 65 231 33 646 12 246 76 918 79 458 94 757 5 936 44 782 43 236 55 43 47 504 17 104 90 935 16 673 15 945 53 709 22 874 89 916 8 720 49 393 91 102 21 164 96 328 60 107 70 44 85 723 93 667 80 781 48 290 35 395 61 922 28 728 39 957 87 12 51 621 45 72 6 553 9 194 62 782 30 239 98 331 2 335 86 151 18 593 77 351 7 594 0 100 88 580 40 765 26 531 97 963 74 233 82 390 99 705 46 304 20 819 36 509 32 59 63 541 13 875 66 705 3 639 1 775 68 894 31 327 10 706 71 43 25 340 81 124 83 693 58 439 73 837 50 96 57 64 11 942 24 873 29 173 41 845 69 11 4 388
79 375 80 228 99 535 68 717 34 614 43 687 25 701 32 810 3 358 31 145 96 778 90 170 33 280 1 880 20 738 4 214 45 97 55 699 95 717 35 581 60 152 91 265 2 497 12 714 81 325 57 817 83 665 19 996 47 653 0 840 56 683 59 778 82 698 42 826 66 528 7 353 62 639 39 96 76 724 86 203 58 313 63 602 8 765 49 198 13 897 53 97 5 240 72 206 38 175 22 443 93 214 94 415 77 872 75 780 11 246 61 956 74 840 65 998 9 757 37 37 15 170 87 133 92 768 98 513 48 835 16 106 89 386 21 72 67 151 51 993 29 369 36 746 28 212 70 33 78 434 17 826 44 307 26 447 41 85 84 457 69 333 85 391 6 787 24 80 50 753 30 713 54 179 10 526 18 827 23 44 52 245 27 313 73 857 14 953 88 566 97 309 46 743 71 791 40 226 64 254
49 650 50 430 24 695 34 124 92 233 26 810 97 589 64 458 63 376 57 414 94 860 72 947 98 919 37 130 54 743 93 842 31 143 9 627 35 380 23 107 25 236 53 814 5 269 17 68 52 533 69 201 11 168 58 202 60 896 91 117 79 594 40 113 89 907 20 51 42 979 13 491 78 262 16 186 28 187 27 156 85 444 56 939 12 907 45 688 30 521 2 425 39 693 10 690 65 117 99 952 38 61 86 450 18 333 51 57 41 873 87 249 96 411 59 503 77 244 82 868 1 764 46 385 15 976 68 779 70 903 19 692 67 441 95 781 36 862 8 852 29 871 73 866 48 612 21 624 61 556 44 356 47 575 33 39 6 996 7 691 4 831 55 962 88 769 62 964 22 724 81 344 32 150 14 477 75 406 71 392 83 540 43 903 0 709 3 982 76 256 84 344 90 753 80 69 74 445 66 877
84 28 66 421 87 406 5 817 95 236 86 217 65 300 7 316 4 37 31 465 75 61 38 218 49 722 57 879 97 150 99 758 33 476 26 375 8 63 25 435 85 699 28 184 32 580 51 336 18 593 16 41 63 869 11 366 82 398 73 522 30 571 12 615 23 150 53 408 56 770 22 372 91 119 34 228 88 342 17 674 69 647 52 25 96 326 36 379 42 730 1 817 41 134 92 941 59 944 47 571 43 976 21 881 79 181 39 738 55 714 60 338 50 42 62 29 45 395 67 911 3 2 6 86 20 30 93 543 70 151 2 434 14 857 76 992 40 858 89 52 19 488 37 508 72 201 15 830 90 922 54 593 74 850 27 685 94 517 81 819 77 62 24 863 68 454 71 832 78 633 44 516 29 760 58 704 9 998 0 750 10 118 13 127 83 576 64 735 35 972 46 673 98 898 48 870 61 662 80 417
43 880 14 237 84 596 93 413 40 119 74 321 65 470 87 561 50 471 1 919 82 433 61 78 4 897 21 184 92 228 94 735 76 251 25 105 60 436 34 112 54 296 89 505 56 210 57 4 36 76 78 887 83 55 62 881 15 333 80 168 71 134 27 602 9 878 63 18 17 895 35 97 16 669 52 512 2 220 32 615 46 740 5 531 12 556 38 89 18 45 39 265 37 974 64 744 53 86 81 156 97 135 29 270 91 99 23 602 41 180 30 240 7 147 68 332 73 211 88 4 55 267 42 933 99 740 19 176 67 103 69 529 72 341 24 484 66 895 79 55 3 562 10 574 98 198 49 461 33 636 48 960 13 293 8 502 51 960 95 336 20 246 59 555 90 608 45 604 22 317 77 859 6 407 28 127 70 912 31 528 86 806 11 525 96 960 0 208 58 60 47 351 85 296 26 92 44 242 75 155
64 441 78 921 80 987 47 747 88 312 25 888 39 91 99 368 53 511 22 764 69 911 57 395 81 712 73 416 1 114 36 791 59 753 72 690 42 128 5 431 20 896 71 432 51 314 14 312 23 200 40 973 67 154 68 946 58 124 55 136 34 41 75 56 2 24 13 458 84 420 98 913 35 927 48 202 16 173 92 363 33 950 28 798 96 982 50 324 95 912 97 728 27 640 10 284 93 707 52 115 12 969 91 626 70 103 90 368 37 68 6 761 65 327 0 209 3 827 11 574 49 16 19 730 87 791 66 609 77 22 21 943 9 136 76 454 31 446 46 333 8 568 15 431 18 54 82 233 26 305 45 471 56 153 29 695 85 607 62 510 38 198 32 593 30 232 86 492 94 632 54 404 74 392 44 764 63 57 24 760 89 441 7 751 41 687 61 604 17 360 79 857 60 256 83 971 4 675 43 36
87 746 99 471 10 942 97 111 43 795 72 288 88 349 11 506 34 519 39 441 30 459 68 129 44 104 32 440 57 608 21 474 56 120 75 16 7 154 50 845 3 82 59 469 12 395 83 944 37 526 70 43 6 216 8 940 18 363 71 698 0 937 67 871 58 822 20 122 35 532 63 166 29 529 17 264 28 140 24 175 5 735 16 882 41 263 23 425 84 508 14 989 19 518 61 464 94 162 74 792 60 541 47 825 46 158 85 708 98 786 36 958 90 672 69 498 93 890 78 446 26 393 86 217 48 639 66 532 76 407 95 795 42 750 80 139 4 956 65 148 31 716 91 891 54 621 89 366 64 737 9 178 52 262 96 347 81 717 82 690 15 931 33 296 25 14 2 946 77 577 27 641 79 748 92 956 40 138 55 591 73 780 22 435 51 439 53 76 45 400 13 855 1 729 49 863 38 399 62 567
70 840 74 704 52 913 61 585 58 92 91 961 89 35 33 896 12 170 64 14 84 577 42 507 76 830 75 507 35 593 45 886 98 351 28 121 11 324 2 120 80 848 25 77 72 976 49 752 19 130 13 285 86 912 99 292 4 239 67 968 10 917 81 823 95 537 40 625 73 309 26 38 30 881 27 326 44 322 46 64 77 620 62 267 56 638 31 592 82 400 1 71 87 98 23 520 20 132 15 24 39 710 21 52 71 493 51 496 97 675 88 952 14 316 47 827 18 36 50 942 8 429 60 99 85 458 29 744 92 931 37 458 38 350 55 238 16 503 59 531 54 882 66 749 78 360 83 766 36 889 94 204 43 204 65 582 48 541 22 628 93 676 68 217 5 231 34 948 7 829 69 787 53 968 63 870 17 467 41 287 3 606 32 146 24 320 6 259 57 659 0 628 96 474 9 63 79 856 90 508
58 411 40 98 38 342 0 691 19 146 75 801 82 205 45 333 17 79 11 573 96 525 48 951 67 267 89 504 76 138 95 981 49 325 98 348 8 973 81 48 86 361 7 407 99 188 29 107 91 92 42 214 62 4 51 801 72 395 32 789 28 45 66 317 12 280 39 649 78 572 37 582 52 294 71 714 24 870 53 372 60 844 3 889 44 871 87 883 4 405 92 185 31 851 64 443 85 601 65 701 13 580 22 665 5 84 77 646 63 650 47 319 14 924 15 663 9 216 55 610 94 248 41 359 79 619 30 445 43 75 56 826 34 574 84 642 16 328 61 5 70 720 57 336 90 488 80 108 35 231 68 582 93 438 54 962 97 558 69 106 23 740 21 147 88 194 6 870 1 375 26 9 59 90 27 15 73 388 50 602 2 389 83 972 18 990 36 706 33 813 25 704 46 824 74 114 20 97 10 867
84 84 48 149 54 608 37 187 34 166 36 363 26 57 85 650 17 235 15 804 31 960 12 637 55 707 88 842 19 555 58 857 80 573 93 947 28 834 18 194 97 106 20 874 1 5 30 481 50 801 75 105 91 215 16 849 3 946 61 645 14 552 59 742 63 950 6 518 41 729 27 410 46 675 9 258 2 264 70 885 71 446 8 397 11 780 94 529 35 561 73 94 92 434 79 160 83 980 77 225 66 69 39 898 99 191 52 36 53 109 68 718 81 374 72 793 76 798 95 396 62 349 45 839 98 113 7 677 29 506 25 709 69 735 87 112 38 979 4 309 5 362 21 602 22 92 60 968 0 718 10 545 89 835 24 499 82 12 57 37 23 47 64 398 65 424 96 180 40 322 78 117 67 680 47 640 13 191 56 109 33 821 43 631 51 486 90 684 86 470 49 582 74 669 44 973 32 471 42 603
43 321 46 415 1 105 15 78 0 50 86 858 89 115 22 274 84 132 96 293 87 702 91 966 32 985 33 254 12 966 79 571 47 644 68 559 82 788 52 290 35 793 63 305 7 896 54 332 2 65 41 664 20 772 51 900 45 33 50 299 65 508 70 204 57 281 60 390 81 321 37 923 49 322 24 718 67 109 48 496 44 297 80 24 98 129 72 934 26 432 42 742 97 195 13 116 61 252 64 191 11 651 23 416 5 273 66 530 59 811 9 119 78 537 17 455 58 223 85 555 76 91 53 946 93 882 25 194 6 528 74 813 10 80 77 759 21 737 88 744 14 458 55 951 30 677 28 424 73 572 29 482 94 543 90 689 99 923 27 899 71 499 3 433 16 850 38 998 69 345 56 291 75 91 40 334 8 18 18 141 39 42 95 960 92 888 36 150 4 629 19 271 83 514 31 703 62 560 34 932
21 204 29 709 75 366 22 498 2 733 32 672 67 10 35 660 50 610 25 956 27 922 51 556 41 240 20 529 8 725 53 624 18 470 69 521 42 147 72 530 73 913 82 325 91 19 13 557 90 234 49 652 80 466 28 320 47 50 45 817 36 567 66 296 62 333 56 856 95 692 89 398 60 388 59 270 48 110 26 273 79 629 17 546 57 685 24 282 94 901 61 315 10 807 6 651 7 141 83 103 52 759 0 106 74 154 93 933 84 308 98 744 76 438 54 615 9 564 99 888 55 645 14 56 34 151 64 806 5 258 46 6 81 639 31 742 43 655 16 116 37 301 65 38 40 347 71 391 87 783 12 289 4 534 38 123 86 797 92 985 11 808 78 425 30 780 44 648 97 680 15 495 63 362 77 547 1 241 39 612 68 823 88 196 23 958 19 550 85 932 70 642 96 533 58 874 3 230 33 767
53 314 78 567 74 531 21 190 39 194 77 40 32 101 64 999 49 896 91 460 23 572 70 360 3 93 28 748 71 125 31 953 63 224 2 776 97 920 18 92 5 429 30 998 37 296 11 792 52 833 57 512 66 364 42 913 17 52 54 489 96 546 72 853 24 495 25 276 79 483 62 437 26 389 34 832 43 370 40 974 76 958 88 236 7 325 1 747 10 983 81 355 85 974 38 881 22 757 56 588 58 780 89 486 67 551 14 817 47 402 86 919 12 932 87 354 33 153 46 5 16 634 15 286 80 953 98 811 75 509 90 5 45 410 92 879 84 712 19 220 95 706 29 58 83 750 41 589 68 567 8 390 61 201 51 875 73 35 93 763 82 836 55 295 44 272 36 70 0 308 27 522 65 1 50 478 20 344 35 88 69 336 60 580 94 626 9 653 6 254 4 158 59 214 48 7 99 661 13 216
27 975 24 223 77 25 94 257 2 329 15 85 4 133 50 37 64 977 10 567 76 481 40 60 88 480 56 805 80 225 46 550 79 446 17 36 62 793 8 457 81 868 92 830 18 989 38 673 31 298 66 635 54 229 34 730 25 807 98 246 58 174 28 517 53 94 3 381 95 995 44 885 35 981 16 566 91 458 33 789 45 570 9 539 11 299 86 680 32 486 84 842 71 819 78 220 43 875 60 44 61 391 39 307 1 498 51 232 29 108 65 88 49 772 63 251 75 427 5 875 89 227 22 237 73 321 67 88 21 161 13 547 6 925 0 394 85 950 52 853 96 763 55 256 68 311 19 100 72 741 93 970 70 681 87 634 97 793 74 706 42 446 82 749 90 366 48 33 23 990 12 185 26 72 37 973 14 110 57 329 99 723 47 988 59 846 20 458 41 364 83 95 36 524 69 525 7 482 30 878
95 799 1 622 90 548 50 524 0 110 8 237 81 580 97 79 3 966 57 841 72 441 40 198 62 786 93 84 26 210 21 927 44 589 76 991 98 870 42 964 22 987 79 730 15 265 61 89 71 77 35 296 16 9 7 389 84 108 24 733 5 295 18 907 58 501 20 253 65 112 78 12 85 834 92 739 82 827 91 970 9 73 69 234 37 245 89 459 38 621 51 868 43 328 63 480 60 226 25 796 88 610 23 513 46 519 45 362 10 890 68 928 29 260 87 810 86 773 33 678 49 851 99 241 13 198 59 277 6 611 31 734 2 573 55 476 52 790 47 273 96 966 12 64 73 741 67 99 11 770 48 77 14 730 70 473 34 995 56 665 94 778 17 262 41 312 77 913 74 278 53 475 19 624 39 827 36 654 83 630 32 612 80 263 4 926 75 357 28 957 30 850 27 61 66 773 54 605 64 280
47 88 8 883 25 817 73 53 58 502 94 678 93 436 50 377 64 932 13 607 37 943 24 262 35 201 68 31 90 299 91 319 34 155 74 995 6 905 78 118 21 584 38 822 30 833 49 162 42 537 51 348 75 224 31 12 14 745 83 558 77 333 71 508 95 867 72 78 60 41 63 805 56 121 82 921 44 190 84 689 12 49 79 916 18 208 80 666 57 778 2 892 81 801 23 471 55 180 17 886 53 697 33 911 0 981 4 439 16 450 19 756 69 88 48 666 10 729 29 111 87 825 9 300 86 352 43 813 62 931 5 869 11 681 27 403 1 106 46 46 36 125 22 291 66 252 88 33 59 67 7 2 97 785 99 985 65 796 89 357 3 364 54 255 15 802 41 200 85 970 61 742 92 809 52 114 28 584 39 596 96 718 76 865 40 321 45 37 70 252 26 285 98 196 20 405 67 813 32 20
91 116 34 58 67 341 24 105 12 801 59 996 23 771 93 162 5 323 80 698 37 609 46 221 78 503 22 442 7 546 36 149 30 259 57 685 61 795 85 887 69 155 64 869 87 850 43 211 65 238 92 955 48 451 35 882 94 186 6 313 82 362 96 403 25 203 29 249 41 938 74 481 49 227 47 400 39 484 33 573 76 268 21 75 88 211 16 979 31 585 89 788 20 700 14 291 95 866 15 665 54 828 60 303 3 358 13 185 10 865 79 316 86 555 83 108 84 242 26 407 56 49 45 118 9 75 81 437 4 836 62 591 51 832 0 863 8 904 17 322 99 610 77 840 73 983 98 392 75 512 18 516 55 518 44 552 42 613 50 374 11 830 32 542 52 431 19 206 68 358 70 573 2 144 28 310 72 357 1 538 90 669 53 104 40 269 66 127 38 836 27 838 63 163 71 304 58 882 97 349
24 595 6 877 40 322 27 94 51 969 85 356 39 410 70 738 97 522 59 291 86 936 18 426 14 609 56 439 41 193 58 9 78 229 28 892 43 842 69 478 48 103 57 778 77 440 64 161 72 546 99 912 79 209 7 105 47 763 98 591 32 733 68 504 50 912 34 710 92 183 8 180 35 397 10 829 83 542 76 571 37 417 26 904 1 73 90 746 67 695 93 178 20 999 11 986 81 745 13 11 87 627 21 240 74 350 60 480 25 918 52 767 61 428 2 278 54 783 80 75 75 177 4 626 82 541 12 589 63 347 0 8 9 918 16 366 88 696 15 998 17 328 96 2 22 943 84 731 36 60 30 779 44 573 42 666 95 890 55 135 23 980 45 461 66 528 46 111 49 838 31 176 65 780 38 132 94 351 53 932 91 561 29 968 19 32 62 404 89 6 33 446 71 448 73 799 5 737 3 1000
55 725 76 354 59 763 53 67 16 440 23 321 8 869 50 729 37 415 56 794 31 81 6 371 43 52 28 543 9 843 17 336 2 26 90 822 45 118 92 422 75 543 29 166 72 115 36 36 42 245 65 776 83 476 24 225 33 683 82 368 68 646 21 581 27 537 47 254 4 37 20 891 26 617 74 301 89 145 91 519 15 944 93 72 64 422 46 289 62 675 71 260 5 2 34 734 87 479 85 286 11 376 63 832 66 224 57 313 86 177 98 410 12 875 70 316 79 170 67 289 49 448 73 118 13 712 40 18 95 247 14 279 69 552 54 12 61 860 84 108 32 307 97 514 80 628 0 574 3 23 51 680 44 263 7 760 41 353 77 702 19 920 48 691 81 733 38 742 22 135 10 376 99 416 18 902 60 535 52 282 94 477 78 667 35 3 39 149 96 20 1 874 30 324 25 583 58 649 88 420
77 102 97 929 49 960 47 269 7 393 24 633 2 438 62 425 36 82 41 848 66 434 25 412 8 25 42 171 88 211 60 372 82 246 63 624 79 707 64 654 6 381 16 15 99 665 72 449 44 16 65 466 35 181 94 226 15 396 74 51 40 436 73 517 34 523 3 616 50 91 96 766 85 248 23 789 20 895 14 33 38 658 19 167 13 187 28 756 58 591 76 992 93 628 68 286 12 746 90 876 80 998 61 620 69 840 89 319 70 906 83 912 51 275 11 881 43 639 27 326 29 769 75 439 22 556 32 205 10 399 1 590 52 40 71 486 45 967 92 126 48 504 54 93 39 530 46 346 30 343 95 857 91 30 55 704 98 989 17 625 84 487 67 641 9 558 53 780 78 164 33 142 0 883 37 701 59 305 21 860 81 366 87 874 56 882 26 207 86 662 31 487 57 311 18 767 4 203 5 628
36 450 61 928 76 83 68 944 45 605 4 404 27 459 71 368 28 945 3 581 47 17 97 128 39 74 41 538 32 574 5 724 91 350 53 840 57 361 12 731 95 612 96 2 77 166 66 929 63 697 38 806 0 46 52 544 80 269 56 997 18 504 70 394 83 300 78 127 42 445 72 854 22 689 21 937 19 722 48 868 81 797 29 796 8 710 79 478 1 173 2 147 50 674 25 302 99 546 90 569 94 816 34 46 75 433 44 36 40 668 51 64 93 90 85 362 37 160 62 978 88 966 20 254 26 420 49 293 55 338 15 143 58 482 87 947 84 321 89 510 54 752 86 994 43 589 65 18 6 798 67 201 11 526 17 217 16 727 30 14 74 699 24 837 10 548 9 802 35 108 59 704 23 812 98 818 60 595 73 286 33 888 69 235 46 55 92 198 7 842 64 184 14 24 82 740 31 406 13 115
3 313 43 766 27 825 28 22 67 478 86 953 20 286 94 116 24 119 7 55 88 223 19 58 71 45 15 423 55 505 10 963 60 546 49 274 38 896 42 972 12 549 33 397 63 225 58 245 16 674 54 728 64 15 52 425 23 464 61 329 98 204 17 722 84 596 96 214 21 497 65 531 14 684 32 805 25 730 95 756 74 821 26 42 91 816 81 268 78 965 66 53 50 178 0 958 36 541 53 924 2 14 93 10 46 838 37 36 97 952 30 782 13 181 11 976 35 605 83 425 39 393 9 716 5 546 75 365 92 656 70 209 18 357 77 638 47 505 62 788 99 997 87 43 6 661 80 917 90 790 22 560 73 847 76 545 41 564 57 805 89 962 48 77 31 577 8 807 51 34 72 568 79 713 56 393 4 10 29 227 1 794 40 15 59 965 45 807 34 250 69 70 82 384 44 779 68 896 85 27
79 588 69 841 22 533 49 119 17 377 10 428 9 571 21 675 56 374 32 313 83 547 29 854 93 142 97 470 46 157 84 456 80 308 6 987 74 384 54 154 43 151 57 980 36 961 39 789 94 584 2 360 88 40 34 427 31 464 4 945 81 495 33 534 52 455 85 352 15 636 67 243 11 31 8 572 23 941 65 713 35 7 90 391 14 755 26 988 45 651 19 765 53 311 41 257 42 865 30 810 91 552 72 246 82 46 73 591 1 575 20 280 99 607 95 689 3 794 75 983 98 940 24 118 86 117 60 306 47 70 70 660 76 303 12 434 71 546 92 136 66 815 89 734 7 237 13 112 78 23 48 91 5 63 87 430 51 193 25 13 27 436 50 417 40 695 16 695 62 461 44 353 61 679 59 339 38 550 18 471 58 306 64 278 63 88 0 55 37 950 96 275 55 654 28 171 68 377 77 138
52 405 78 837 40 950 37 741 97 797 29 608 57 740 43 391 7 260 62 388 39 849 60 330 68 298 22 140 15 55 70 3 83 127 0 965 92 453 75 579 18 752 30 510 8 38 24 501 85 344 55 703 49 982 14 559 67 835 64 823 63 728 19 495 13 6 20 758 74 996 80 267 51 882 99 67 58 798 91 653 34 624 48 123 81 363 21 321 50 406 76 639 71 461 38 469 59 887 77 928 56 797 44 28 47 377 12 130 41 7 95 774 33 240 45 322 1 705 72 56 79 576 90 989 10 862 5 411 2 159 23 327 35 183 94 324 31 89 36 413 46 777 93 487 65 117 61 135 17 386 9 569 89 885 73 373 27 660 88 513 6 851 69 733 16 748 3 249 54 222 82 943 87 852 4 719 28 468 25 317 53 812 42 794 66 202 96 986 26 32 84 356 11 830 98 357 86 571 32 731
46 605 62 386 40 793 18 851 82 9 99 797 9 346 56 244 50 914 64 884 24 242 69 347 35 518 38 737 81 677 94 863 16 323 96 760 78 624 30 642 4 232 60 747 53 18 57 715 22 972 84 696 58 130 48 892 10 38 49 971 61 946 43 757 33 171 72 397 80 1 68 916 41 30 83 25 31 103 3 422 29 42 44 999 89 369 6 287 23 971 79 959 86 452 8 346 14 499 97 547 65 566 74 61 77 912 76 737 5 824 25 253 54 218 70 700 95 15 21 993 88 515 90 78 27 170 73 5 59 239 1 492 71 990 34 702 32 930 17 238 98 565 85 220 93 657 92 89 36 398 55 121 20 808 91 731 45 957 26 173 75 107 7 739 11 875 39 388 52 664 42 378 2 568 12 548 0 330 13 346 87 933 37 854 63 880 67 953 15 750 66 208 28 308 19 729 51 588 47 381
44 112 24 192 35 937 0 578 65 586 16 127 85 309 13 302 54 904 79 978 64 349 61 245 42 950 39 251 71 491 81 113 11 501 20 659 63 200 33 678 75 757 36 13 76 118 29 799 7 459 46 256 34 515 91 746 87 518 19 266 67 519 1 637 57 963 32 100 98 166 95 292 31 857 45 142 17 889 84 121 78 847 66 119 89 431 27 654 37 9 10 392 59 465 21 753 92 81 23 54 28 748 30 100 97 594 3 43 48 495 18 81 94 671 49 160 86 627 74 703 70 434 26 377 25 162 96 755 60 217 2 157 56 601 72 565 8 179 58 896 69 399 80 838 43 745 77 127 99 232 38 323 82 959 90 983 6 419 40 121 62 449 68 850 41 966 22 965 47 450 55 207 12 747 52 654 83 120 93 909 50 588 5 834 88 180 4 251 14 51 51 1 73 573 9 639 15 380 53 866
95 932 61 138 63 563 79 497 48 938 91 205 87 122 89 513 84 693 64 266 36 979 6 747 78 185 2 304 92 228 65 147 25 444 62 252 23 648 47 684 51 794 53 193 16 578 73 312 76 839 5 949 17 300 98 149 60 427 34 831 43 925 41 967 77 639 50 776 58 337 67 454 49 310 14 861 86 955 97 324 7 334 8 678 82 86 68 949 81 686 93 902 22 881 57 851 66 73 90 456 70 56 10 245 46 425 42 314 15 839 44 900 83 855 37 17 26 114 11 994 56 623 4 521 99 383 80 271 0 840 74 566 13 541 30 721 45 984 19 604 40 686 55 231 72 775 1 463 69 504 21 746 20 322 75 616 31 665 88 721 96 136 12 909 29 416 33 295 28 201 24 692 9 409 35 147 71 274 38 979 52 592 39 548 3 716 59 903 18 359 32 679 27 557 54 616 94 490 85 7
30 678 64 493 12 776 96 159 94 259 24 89 19 788 57 350 59 82 0 377 78 841 55 384 34 195 7 392 32 92 21 485 28 694 50 330 73 827 70 9 60 993 17 481 20 372 65 640 4 744 62 775 43 248 33 107 69 279 22 625 85 566 92 938 84 196 13 556 91 315 76 640 42 879 46 976 66 703 25 582 29 923 90 269 82 316 38 805 16 662 10 37 26 680 71 708 27 140 53 872 37 601 6 137 75 682 35 950 41 328 8 296 52 22 99 893 61 726 54 414 67 484 44 423 3 355 9 448 31 60 88 654 39 525 56 213 83 119 93 855 18 965 14 908 51 711 58 801 87 598 68 900 11 382 63 352 49 215 23 430 1 879 98 907 74 248 2 656 77 169 80 214 81 353 72 961 45 98 5 28 89 565 48 101 40 856 79 996 47 917 15 340 36 755 95 671 97 906 86 507
30 382 91 852 24 210 54 470 93 348 87 968 4 396 83 592 89 767 58 205 84 230 35 297 36 555 79 974 8 787 43 898 16 617 25 748 32 843 48 312 23 272 56 840 72 714 29 187 67 30 61 822 90 626 73 18 11 453 34 802 85 180 44 261 77 32 97 249 98 754 59 375 33 548 41 807 20 632 47 558 14 140 76 704 63 665 99 335 69 716 52 765 22 462 10 979 78 591 51 526 18 961 49 312 17 28 86 686 6 168 5 509 15 403 80 279 40 588 31 47 82 942 12 59 50 953 75 385 60 178 26 460 55 576 95 331 62 269 46 849 9 224 37 409 94 577 70 261 65 260 81 134 96 638 38 973 28 974 64 278 0 551 71 918 92 616 42 405 3 34 68 945 74 643 66 127 19 515 2 124 21 481 7 517 27 42 53 743 39 508 57 600 45 560 88 15 13 690 1 438
19 201 61 306 16 104 93 438 85 475 63 624 52 395 11 753 65 86 41 442 29 581 15 519 55 291 81 593 77 620 3 187 83 54 9 990 33 335 13 685 18 88 25 938 89 74 27 954 79 629 50 553 95 82 66 73 67 69 39 719 0 490 71 132 45 742 74 751 84 522 8 689 86 94 58 556 54 297 10 829 64 350 68 854 88 257 28 404 31 818 80 540 75 97 38 551 73 77 36 728 42 185 26 10 69 945 72 851 51 470 49 376 70 388 47 133 20 165 7 438 96 894 40 993 99 84 48 586 91 847 43 691 32 844 78 70 76 773 14 191 59 571 12 948 2 635 24 839 82 582 17 671 35 342 60 785 6 723 92 323 37 945 5 675 44 692 1 947 53 88 46 916 87 24 62 141 34 929 30 368 22 819 21 644 90 238 94 543 23 254 4 498 97 247 57 586 98 265 56 776
35 701 68 267 99 869 51 923 46 849 44 849 52 574 71 700 36 291 31 301 79 381 63 845 81 79 92 196 16 68 7 427 32 145 49 328 48 331 19 700 37 585 80 477 77 760 33 959 90 258 2 838 91 202 27 402 74 20 59 297 75 430 45 939 78 537 50 454 98 642 72 983 41 669 66 807 42 919 84 913 14 926 18 548 30 245 0 336 82 179 24 198 10 886 53 143 3 689 55 701 93 204 69 490 94 217 23 145 58 6 22 730 60 573 96 593 39 773 28 765 43 697 29 140 70 862 88 477 54 182 1 90 87 504 9 211 13 841 89 237 17 180 11 520 12 19 85 609 73 157 97 552 21 73 38 830 67 397 8 147 95 908 47 150 56 703 25 921 76 395 40 687 20 883 62 130 86 812 26 654 61 163 5 551 57 489 65 670 4 109 6 88 15 919 83 588 64 497 34 611
3 2 88 808 82 706 95 725 71 789 52 914 81 905 96 345 47 254 76 926 58 309 38 178 89 325 5 174 30 271 70 319 54 252 62 491 75 282 0 722 97 618 46 960 23 560 56 468 78 354 77 667 39 535 2 233 36 297 65 32 90 626 69 955 44 773 83 3 10 580 99 926 9 608 79 490 12 503 64 231 25 92 27 517 80 50 72 922 7 296 84 131 73 762 33 254 85 113 59 666 92 351 94 239 63 932 37 651 41 55 6 544 40 167 1 551 57 640 91 315 53 215 60 842 19 111 31 423 16 620 68 915 93 206 43 61 20 369 49 916 74 833 24 439 50 320 28 837 66 897 26 156 18 907 13 495 11 618 14 828 48 676 98 439 21 431 51 477 35 309 61 626 4 302 42 928 15 556 45 111 22 621 86 251 55 30 67 638 8 139 87 620 32 469 29 811 34 236 17 854
81 44 99 166 95 772 75 259 52 615 93 530 78 125 94 559 27 919 47 240 71 412 12 588 39 635 59 991 63 597 38 287 67 642 14 2 55 143 43 663 17 157 13 87 26 753 30 485 25 402 66 871 85 644 49 324 62 594 10 119 51 891 58 375 57 132 84 266 87 732 98 473 36 907 64 529 88 138 9 381 28 90 2 72 19 668 50 210 83 656 56 517 29 45 6 802 60 919 92 24 97 230 31 504 79 566 32 586 35 129 80 148 53 398 46 955 77 332 45 677 91 745 61 244 90 621 40 369 70 598 68 429 89 509 7 132 48 449 0 117 24 157 44 906 41 112 4 604 37 501 1 411 11 97 20 726 65 196 16 994 18 607 42 870 34 913 72 841 33 843 82 116 96 456 22 557 73 806 86 101 3 392 54 858 74 140 15 797 76 57 69 923 8 933 21 892 5 722 23 360
80 494 14 802 54 641 29 732 93 564 40 680 78 492 63 265 25 912 83 85 47 636 4 635 46 798 43 681 39 922 90 766 94 416 82 113 36 562 68 260 27 55 26 528 37 395 8 271 79 217 1 607 65 48 42 295 99 766 77 161 31 97 89 569 70 4 72 709 20 682 10 749 49 387 21 744 95 781 53 466 33 115 50 926 45 732 3 16 23 497 61 549 92 518 87 361 16 1 56 15 69 667 5 124 38 229 66 698 15 523 86 152 85 899 35 141 19 352 88 674 57 356 52 441 18 92 9 691 7 1 48 145 55 612 91 434 58 416 13 848 12 636 96 337 51 133 0 526 6 125 73 589 84 260 32 950 67 193 62 215 11 938 75 527 22 303 98 163 17 691 59 949 97 450 2 626 30 445 28 875 34 4 44 112 74 116 24 408 71 320 81 827 41 47 76 99 64 988 60 78
90 792 85 107 55 597 39 26 5 305 27 520 19 149 35 720 97 218 82 552 80 183 7 965 75 231 67 519 49 59 15 562 50 325 22 998 57 149 60 719 8 405 88 150 94 624 83 428 58 425 34 401 38 256 36 852 48 836 98 78 28 605 84 902 13 783 99 207 11 203 47 513 53 877 78 408 12 886 74 483 6 87 96 831 21 371 30 526 31 132 86 738 17 266 68 47 51 160 14 377 62 944 10 997 79 214 9 433 45 993 54 595 42 936 23 786 93 666 18 794 56 451 59 710 37 963 29 998 63 424 64 239 2 427 71 554 25 940 40 747 81 143 16 42 26 281 4 286 46 579 3 726 44 485 91 925 32 161 76 742 95 16 70 306 65 886 41 983 72 68 92 833 20 273 61 144 0 5 69 22 33 984 1 873 89 671 66 280 43 227 73 97 87 631 24 702 77 561 52 273
93 522 56 909 25 657 55 539 10 649 19 467 38 369 36 553 5 614 33 219 12 746 3 475 85 944 30 101 64 149 78 17 42 850 35 849 26 862 2 240 96 963 16 792 0 879 74 365 92 70 22 247 41 96 83 228 8 369 43 377 44 49 23 803 49 754 18 160 51 282 11 680 71 262 17 776 46 354 81 987 79 267 62 552 95 19 60 65 97 285 76 550 57 863 69 847 28 702 59 133 27 164 84 999 29 630 82 310 72 882 58 962 20 203 32 1000 9 302 94 842 61 753 7 765 86 311 73 219 40 874 66 91 13 53 1 493 6 233 98 555 67 721 14 96 52 569 88 337 50 952 21 925 4 866 87 993 15 385 39 597 48 979 68 434 34 62 91 545 45 907 90 970 31 735 53 717 54 73 80 958 47 721 63 241 70 452 65 804 89 494 37 117 75 669 24 647 77 278 99 712
34 705 53 590 14 36 39 997 82 450 31 657 7 483 5 587 78 116 65 905 48 231 16 640 19 981 4 956 75 320 11 889 67 902 61 129 29 800 93 240 58 454 72 654 57 814 90 3 54 318 32 347 28 347 94 949 18 111 22 450 92 410 85 387 43 223 36 902 79 245 44 981 42 315 21 717 95 682 96 374 3 374 71 948 0 396 98 266 15 424 27 197 59 438 51 436 9 602 63 343 80 954 17 617 40 885 69 291 64 88 87 476 30 834 50 318 23 850 68 591 25 68 38 495 66 988 24 490 37 754 56 903 89 737 97 436 76 184 1 480 13 744 33 931 88 821 8 572 41 869 60 81 83 144 81 507 47 196 35 549 12 27 62 968 20 137 84 91 45 770 77 225 52 835 55 921 6 629 26 273 70 711 86 263 2 808 74 131 99 424 91 619 73 76 49 477 46 603 10 638
12 494 97 399 35 329 8 670 71 85 52 110 63 638 7 544 2 377 78 170 46 431 29 25 28 463 72 520 77 673 4 706 93 801 1 37 94 75 49 710 24 746 76 408 81 637 65 498 38 807 39 241 45 450 51 864 30 177 58 252 10 825 62 223 87 303 37 685 60 34 27 242 90 393 36 223 85 19 57 531 14 31 69 205 96 906 95 644 47 39 6 563 82 717 83 74 43 534 73 170 54 349 92 831 55 206 50 150 18 233 70 810 3 349 16 238 91 759 0 85 11 558 21 32 61 381 32 123 40 401 75 670 74 438 19 876 5 885 17 841 98 240 20 46 26 182 13 296 9 234 15 738 42 345 56 893 88 66 86 744 79 997 22 868 84 900 44 447 64 860 67 201 23 79 68 789 31 966 89 317 99 658 66 55 34 470 41 364 59 156 53 759 25 758 80 119 33 401 48 623
43 118 73 417 33 48 42 838 10 562 23 840 54 721 39 6 57 921 51 897 46 684 59 750 31 41 50 808 25 709 97 467 41 480 88 435 30 859 89 518 61 838 19 522 66 567 92 410 6 310 34 974 21 770 7 173 38 995 82 163 83 176 8 289 69 952 37 651 52 816 13 93 87 623 55 176 78 269 93 772 45 594 28 269 47 351 27 714 99 672 63 249 14 434 70 111 1 200 94 514 98 713 75 825 9 569 85 18 95 235 17 714 12 466 81 89 3 331 24 371 35 733 18 542 91 229 79 563 62 350 15 355 74 76 76 817 36 889 32 68 90 9 64 250 67 945 49 595 22 86 77 119 68 341 0 940 60 873 80 894 84 238 4 280 5 708 65 475 11 331 96 632 20 33 2 90 44 853 48 576 72 986 40 932 26 767 56 341 71 718 29 844 86 732 53 573 16 552 58 637
52 236 95 185 32 178 4 650 80 722 34 897 6 583 59 193 64 293 69 556 82 605 43 909 9 334 74 866 5 481 67 814 31 977 85 385 50 29 66 503 35 260 1 456 58 988 26 676 75 668 96 804 41 135 21 198 81 591 29 876 54 512 42 461 17 813 2 939 16 731 47 192 91 271 94 745 70 356 55 268 49 690 87 118 92 99 99 407 51 541 39 773 37 924 12 16 65 925 33 216 97 251 22 365 68 26 98 910 73 965 46 999 89 266 28 941 71 546 84 14 56 843 83 102 79 135 77 693 11 478 53 692 72 360 48 666 44 575 8 272 38 130 88 36 0 793 86 701 30 894 25 553 18 758 62 819 40 521 13 67 19 372 23 882 10 504 60 791 20 587 63 732 76 889 93 794 15 547 24 95 7 365 14 615 90 203 78 149 36 738 27 57 45 348 57 258 61 733 3 586
26 812 23 522 90 420 50 342 68 158 52 845 89 650 16 423 18 702 96 552 7 27 62 245 76 810 56 345 51 247 27 834 10 413 72 639 67 660 20 631 93 445 61 875 85 355 6 39 29 412 87 39 43 717 95 390 84 99 24 649 77 543 30 205 98 306 14 635 19 704 94 517 2 701 86 835 55 35 79 300 53 25 64 754 48 967 0 801 39 332 71 804 42 564 13 9 82 281 99 891 69 145 8 292 21 395 75 655 66 169 88 183 28 257 3 326 44 644 58 870 11 376 80 60 63 129 33 766 22 62 57 79 34 896 47 604 73 618 65 858 5 13 46 206 9 626 32 580 81 418 92 892 60 188 37 796 25 196 45 801 83 718 41 132 4 669 74 852 15 16 12 143 38 530 17 238 59 559 70 71 1 82 40 335 54 253 78 983 97 855 35 666 91 844 49 954 31 601 36 129
12 578 19 503 35 213 70 142 67 541 49 746 88 437 11 440 63 839 13 599 89 474 31 518 24 525 69 365 16 68 62 875 43 34 6 853 10 426 47 846 51 713 55 166 75 724 48 28 94 975 44 975 39 469 97 157 64 327 30 752 4 135 46 992 87 471 1 965 25 383 59 43 28 655 65 575 82 663 50 59 98 498 17 353 79 802 57 716 66 13 68 316 83 490 45 589 9 612 8 672 20 525 86 884 3 324 42 975 52 670 74 433 53 635 22 719 26 808 40 306 29 499 7 949 15 557 33 371 90 494 38 760 54 885 5 23 71 172 37 513 61 546 76 367 84 271 58 933 14 152 81 86 96 727 60 884 21 522 23 447 95 170 56 657 78 783 99 163 92 859 41 518 80 788 0 435 34 307 27 988 77 539 18 446 36 133 93 124 32 889 73 351 91 507 2 741 85 453 72 687
66 151 73 314 55 883 42 202 3 156 78 151 90 49 25 392 40 178 44 672 62 489 76 907 67 24 10 590 57 221 29 632 95 451 84 79 50 273 80 724 4 413 8 897 13 898 65 340 74 617 9 194 18 573 34 257 20 59 97 207 32 682 81 854 89 621 27 352 61 862 12 519 24 51 0 940 94 976 6 40 71 360 56 38 33 355 45 439 48 561 14 299 19 762 46 79 60 256 88 62 35 587 49 130 31 419 47 578 85 762 28 970 58 690 96 356 91 534 82 708 22 168 23 547 64 376 51 761 52 753 21 541 70 47 39 2 83 610 43 919 37 457 99 632 36 733 11 672 72 628 54 318 1 483 77 354 2 75 59 163 38 308 17 399 98 588 63 431 79 307 69 812 41 118 92 258 75 301 53 84 68 183 86 628 16 128 93 636 7 932 26 260 30 151 5 86 15 714 87 312
34 347 22 764 38 784 40 165 29 598 50 707 53 576 86 884 37 281 3 922 60 123 81 953 6 702 8 373 19 641 54 321 59 895 28 650 75 818 20 304 5 661 0 719 67 206 84 141 16 469 41 750 58 680 78 26 13 77 35 791 42 642 12 627 31 12 80 440 83 250 24 506 74 807 82 187 36 850 25 189 69 79 10 788 61 590 96 845 71 496 98 110 63 382 92 275 32 877 26 705 73 730 21 801 11 183 14 937 77 461 55 251 76 189 52 126 93 923 48 768 43 148 65 708 99 204 88 945 90 551 46 935 79 322 9 268 51 43 4 692 1 255 64 917 72 121 17 606 44 792 30 690 70 655 23 788 49 750 56 682 45 952 89 556 66 875 33 177 27 854 97 158 18 553 85 170 15 194 87 567 94 454 57 554 62 619 2 777 91 148 7 317 39 578 47 915 68 493 95 911
90 734 87 754 38 739 25 233 46 915 0 92 91 165 72 197 93 126 7 212 65 574 1 992 10 835 59 935 68 256 84 52 57 735 70 898 44 518 94 135 83 658 66 278 15 951 23 323 22 660 28 209 33 197 62 27 81 616 35 186 67 661 78 774 48 829 69 425 63 178 61 195 88 321 73 657 21 58 43 946 76 721 55 586 82 586 16 851 85 852 17 439 71 677 5 237 52 174 20 1 50 344 45 108 41 943 13 166 39 737 9 576 24 867 3 34 2 125 11 231 77 605 54 712 14 784 47 974 8 852 74 157 58 679 29 681 4 648 51 649 56 930 26 676 18 69 75 642 42 878 36 525 60 214 98 551 40 367 49 937 79 565 27 575 53 978 37 271 19 87 97 188 80 112 86 5 99 133 95 103 12 862 30 533 6 244 31 200 89 465 92 3 34 526 96 369 64 272 32 350
6 746 36 153 91 970 84 488 51 254 70 440 87 790 27 500 86 829 58 548 4 657 45 195 32 835 61 639 62 745 38 267 99 500 30 218 7 472 65 837 10 29 16 835 59 269 55 505 67 595 1 142 72 869 49 488 78 32 75 275 13 335 56 358 8 116 53 268 2 356 54 722 82 415 44 296 39 701 37 371 57 444 26 473 28 751 21 545 52 386 5 647 89 897 69 420 92 932 98 391 18 174 93 125 47 784 64 963 66 886 24 312 41 53 0 711 22 55 31 882 48 773 12 853 60 841 90 341 40 842 63 598 95 702 42 581 35 613 17 14 20 384 29 14 77 673 25 586 76 141 85 956 96 438 79 713 3 110 46 895 83 706 68 236 43 893 34 857 81 378 15 364 73 268 94 221 97 694 19 686 33 155 71 789 74 482 50 29 88 745 9 32 80 760 14 108 11 84 23 310
86 779 23 318 24 371 37 242 11 703 14 292 4 592 68 995 21 652 27 146 46 171 66 566 84 994 60 423 82 194 65 308 97 510 51 240 90 381 63 276 8 994 10 312 72 621 38 868 55 890 17 701 30 652 85 441 43 994 62 1 79 896 28 409 99 694 2 996 80 290 87 489 58 186 45 315 5 347 56 48 67 304 83 671 91 373 42 151 44 647 26 60 19 831 88 163 69 40 76 44 35 35 48 41 96 860 0 296 92 498 59 604 74 274 9 810 25 167 22 494 40 781 7 802 31 656 61 529 54 641 70 651 16 752 47 937 52 518 3 337 73 146 36 40 39 357 93 482 6 633 13 397 29 247 15 238 98 210 50 170 12 133 75 860 34 331 20 320 95 42 77 90 57 229 41 721 94 213 71 888 81 812 49 2 32 603 53 514 18 31 89 339 78 257 1 817 33 915 64 124
10 239 5 76 54 762 23 870 46 128 22 536 82 368 8 812 87 413 7 497 68 630 47 732 53 929 81 948 38 792 41 301 15 255 36 555 64 546 93 574 52 208 58 659 99 399 57 609 1 321 34 150 90 57 0 955 32 538 35 912 92 997 83 480 50 233 31 648 49 45 24 759 88 380 30 189 59 817 75 824 28 221 4 234 2 744 66 574 65 31 84 623 61 24 79 453 14 983 63 366 11 965 67 600 74 767 40 351 9 670 62 23 72 964 97 816 42 291 91 932 71 38 27 213 77 10 33 456 29 48 13 760 55 849 20 895 89 549 44 773 56 46 80 237 6 403 45 804 37 691 43 691 25 708 12 947 94 429 60 474 3 646 17 344 19 699 85 571 86 517 51 704 16 859 96 160 21 158 70 119 26 440 76 347 95 460 18 948 69 800 98 873 39 496 78 808 73 458 48 578
48 217 15 243 74 53 89 879 33 947 21 555 32 555 53 728 66 963 40 987 35 972 95 778 86 384 85 988 26 951 72 370 29 310 3 114 49 115 64 337 43 525 84 989 60 932 24 915 70 550 92 417 57 865 30 573 55 61 11 317 28 778 6 611 75 761 46 341 9 320 39 139 52 609 31 740 8 444 22 641 13 433 78 594 61 57 91 784 94 26 67 174 56 333 0 930 54 311 42 216 88 970 81 316 23 59 58 70 68 780 99 961 36 336 96 944 25 811 63 994 14 899 4 42 87 215 62 894 45 452 51 526 76 699 20 580 90 457 77 299 17 131 47 434 5 225 50 518 12 223 80 448 7 910 27 707 37 370 1 223 98 60 41 272 44 716 82 759 97 238 38 478 65 802 16 777 93 607 71 133 18 744 59 170 19 814 69 491 2 541 79 321 34 715 73 793 10 108 83 22
13 751 65 579 68 483 52 830 9 512 45 505 29 188 12 495 4 137 72 790 48 473 98 412 89 704 76 44 74 708 86 765 14 296 93 170 80 668 88 719 60 847 37 268 63 60 2 235 26 882 34 685 10 94 38 166 18 661 23 660 75 301 44 885 54 671 19 928 28 456 97 482 6 953 27 912 84 642 78 583 0 951 67 948 21 6 46 694 56 855 70 946 71 535 15 42 24 991 62 686 96 238 64 510 8 771 94 129 51 13 79 592 59 588 87 516 40 96 61 26 83 964 22 689 73 299 33 589 47 677 35 334 85 358 69 593 50 113 36 951 91 230 30 998 32 564 3 568 7 301 90 256 81 78 25 972 49 337 66 947 17 829 20 852 58 314 55 227 1 80 92 175 42 717 31 581 11 310 39 754 82 118 16 416 41 764 95 709 77 58 99 386 43 661 57 362 53 82 5 841
66 339 87 978 65 211 27 342 48 284 31 246 91 747 38 279 35 241 23 439 22 694 58 202 92 488 84 162 39 166 83 81 60 993 50 164 45 945 69 415 94 381 24 957 63 484 33 805 76 226 77 924 97 678 61 841 54 435 25 248 80 479 64 763 98 596 26 533 78 431 13 629 11 788 7 347 5 307 75 151 37 91 79 327 30 962 4 661 67 643 0 52 18 45 42 589 43 227 62 298 12 821 68 712 41 141 20 777 56 719 71 253 57 697 99 138 89 210 74 92 90 715 49 810 3 777 47 638 28 280 59 420 85 436 73 318 19 526 14 714 86 353 44 220 40 217 72 720 81 712 96 406 8 97 82 669 95 772 29 3 93 825 15 814 1 725 32 662 9 155 46 649 88 34 17 707 70 758 21 267 34 59 51 713 53 89 16 894 55 493 2 284 36 98 10 243 52 495 6 638
78 447 27 656 23 858 40 985 90 118 92 390 28 85 30 883 83 160 38 489 76 134 16 607 51 304 39 285 18 268 63 260 54 185 86 1 89 457 75 36 1 941 93 979 69 925 7 51 72 74 87 792 17 254 10 354 19 6 64 406 48 764 8 431 31 796 91 784 59 728 85 531 4 903 67 701 29 301 0 607 3 723 95 253 42 127 58 980 34 595 55 281 71 423 73 454 37 276 66 654 61 648 44 68 88 153 21 974 60 692 46 814 56 616 53 435 24 304 26 739 68 785 47 904 33 111 11 63 65 871 13 310 50 41 32 933 84 23 74 896 35 508 12 142 52 350 9 28 22 531 80 590 36 191 79 239 2 778 43 736 45 649 62 403 82 412 20 126 70 718 77 967 14 508 81 903 15 576 57 91 5 511 49 332 98 503 6 415 94 219 41 904 97 166 25 607 96 457 99 724
76 355 22 893 7 773 60 421 3 308 50 779 28 326 98 595 49 199 10 627 82 889 34 862 48 586 21 725 58 544 41 871 5 530 32 740 52 864 81 16 54 655 90 309 67 576 79 793 18 675 29 821 33 333 6 936 8 219 9 575 17 899 64 924 62 838 42 382 71 189 56 566 93 611 83 597 65 221 13 909 61 8 86 241 45 648 4 965 85 309 70 607 59 80 84 282 19 702 75 943 31 813 55 567 69 463 66 604 47 982 20 261 2 74 92 39 14 593 96 930 97 796 44 624 1 66 77 17 99 405 30 921 88 768 57 583 74 294 0 422 89 299 68 193 53 693 73 524 51 82 63 327 26 20 80 797 38 65 27 245 72 752 91 734 95 535 87 422 25 821 36 845 15 741 23 597 16 359 46 338 94 291 11 986 40 131 35 824 12 789 24 14 37 708 43 328 78 26 39 675
33 817 54 851 68 317 91 218 35 387 52 778 55 540 78 482 64 997 83 828 89 886 30 682 72 332 43 403 79 338 21 491 20 254 16 171 51 698 70 749 97 879 44 8 31 606 53 765 66 150 25 435 63 333 34 815 4 654 76 240 48 79 49 542 65 352 84 839 17 118 10 37 81 558 61 854 57 954 98 689 22 850 92 511 58 835 46 645 12 909 3 539 67 769 86 897 7 580 36 947 71 512 42 57 38 589 45 662 29 504 13 661 56 399 37 940 82 264 75 26 39 631 24 453 26 946 95 604 2 671 77 439 93 346 11 478 85 729 15 275 80 64 60 552 69 833 32 267 0 957 99 843 28 696 27 130 18 753 14 701 41 725 59 839 9 611 73 628 40 30 23 752 5 979 90 680 8 12 62 599 50 961 19 753 47 836 87 531 94 256 74 201 6 498 1 134 88 333 96 608
80 872 90 438 46 905 45 75 67 77 79 347 32 398 29 176 2 240 56 308 35 487 89 97 52 491 10 174 8 63 75 354 72 885 7 250 57 947 62 9 54 736 49 497 64 92 18 345 91 345 17 446 28 509 21 130 33 461 24 729 27 227 19 768 81 888 97 404 40 498 76 334 6 945 0 523 78 52 20 768 23 378 13 573 58 116 41 922 88 556 63 577 12 233 5 57 84 895 25 15 38 302 61 475 96 878 86 573 15 526 74 461 95 993 59 594 60 909 1 985 26 524 93 794 9 705 3 458 94 53 87 63 73 375 44 758 31 251 55 208 36 66 11 950 92 850 51 769 39 423 4 525 48 610 53 790 68 836 16 451 22 999 70 509 50 199 99 525 30 28 65 927 43 362 34 82 47 241 66 787 42 123 71 364 14 707 98 248 37 570 69 369 85 666 77 788 82 84 83 670
94 526 90 221 55 277 52 743 4 218 75 187 20 338 28 461 72 539 95 417 38 892 29 708 50 130 30 542 93 105 7 960 40 797 47 740 68 516 62 612 16 604 81 917 32 485 48 758 83 174 63 836 5 123 78 162 64 204 80 975 25 645 3 978 34 45 41 679 45 160 69 583 13 513 26 665 10 58 33 742 21 394 65 189 36 782 86 786 18 644 37 248 39 193 6 561 76 877 53 888 89 89 71 750 31 958 70 299 49 469 58 955 67 794 56 644 35 638 46 217 19 318 15 492 24 981 22 238 42 22 11 193 92 831 23 657 98 521 82 861 66 459 91 852 43 346 27 286 51 85 54 990 12 400 60 509 97 490 59 581 14 527 88 525 74 211 1 277 79 581 84 43 17 799 57 303 96 345 87 268 61 153 73 57 2 917 8 895 85 193 99 862 0 492 44 303 9 734 77 730
64 102 19 589 4 697 52 539 6 89 30 353 29 989 16 135 51 426 97 314 65 674 89 295 83 673 82 890 57 680 86 549 27 594 43 447 36 945 48 551 73 976 62 543 87 64 85 343 11 516 39 195 9 677 33 54 1 75 79 630 23 82 17 277 76 749 21 619 61 56 34 856 47 266 80 273 44 962 12 703 75 231 41 388 10 915 53 490 93 374 90 896 70 900 68 497 14 44 15 316 50 181 63 477 45 955 22 761 84 381 31 71 42 616 77 582 55 269 69 778 28 79 40 850 3 814 66 703 13 978 2 484 94 331 96 382 24 761 0 50 91 865 46 659 5 755 20 573 49 130 54 13 56 370 78 605 59 777 32 214 7 61 67 414 38 513 81 583 58 894 60 383 88 342 99 508 92 332 74 506 71 532 8 159 72 476 95 93 35 14 37 388 18 560 25 517 26 927 98 288
45 497 91 393 41 509 68 791 6 969 67 906 69 523 51 297 13 1 1 301 57 173 32 112 86 377 10 777 39 286 75 920 83 454 80 236 72 894 26 579 33 125 21 669 25 832 3 80 71 518 11 413 61 71 19 239 20 236 93 768 87 80 7 52 62 504 94 641 50 474 88 174 53 357 99 847 49 882 9 203 76 679 95 970 16 595 12 482 59 525 84 873 63 75 34 852 60 813 73 452 74 369 89 631 90 486 14 17 78 251 8 993 66 337 52 486 15 364 70 894 97 969 54 633 29 681 47 597 0 305 79 919 27 500 5 173 96 100 17 31 55 634 38 896 43 848 81 403 30 672 42 393 28 68 56 322 46 363 65 271 24 625 22 356 77 92 40 766 98 780 36 404 18 242 4 982 48 369 82 619 2 49 44 178 37 627 58 950 92 992 85 624 23 352 31 926 64 304 35 320
23 250 0 944 92 433 14 18 18 312 62 849 38 535 51 760 72 539 8 592 98 89 11 781 63 548 12 848 6 762 37 434 44 691 16 88 52 656 34 147 91 522 39 944 10 890 80 890 84 616 83 386 68 359 41 351 3 545 53 83 67 913 79 26 43 738 50 813 25 609 30 863 86 827 69 82 47 556 97 869 4 814 61 183 31 890 2 411 93 563 36 346 76 295 5 951 77 582 35 362 99 731 82 133 15 872 55 786 71 964 66 520 29 577 94 529 45 11 75 520 33 848 89 185 90 724 26 120 1 489 87 369 74 326 95 946 27 413 96 130 28 995 21 770 70 304 22 378 42 66 32 292 48 291 58 680 60 920 24 42 65 833 19 726 7 693 49 678 54 991 59 636 20 338 56 481 73 997 78 694 17 672 88 157 40 289 9 820 13 595 57 29 81 362 85 834 64 566 46 55
0 802 99 755 95 480 93 427 13 421 19 615 16 77 44 499 69 662 2 606 43 431 29 479 52 425 80 368 81 915 48 964 61 507 28 418 3 696 41 576 88 925 33 543 37 785 58 716 84 296 6 961 72 628 54 566 18 258 49 114 53 83 40 635 22 326 12 564 11 920 60 389 20 378 27 752 86 822 89 118 73 306 94 975 32 466 46 866 90 738 97 251 26 208 98 682 85 704 21 417 30 290 78 26 83 256 45 470 42 268 65 272 5 881 63 299 76 314 75 231 74 885 57 878 36 258 70 768 92 165 87 846 55 134 35 852 66 35 79 91 4 210 50 745 77 761 82 647 15 821 8 166 68 487 38 269 34 90 9 844 71 946 96 733 14 469 59 443 47 176 1 288 24 627 10 686 56 456 31 54 39 666 62 356 7 445 91 250 67 583 23 148 17 332 64 519 51 383 25 68
70 11 56 234 50 341 94 806 33 873 42 883 20 546 76 672 86 581 14 945 37 3 11 374 99 142 26 808 15 252 24 894 49 353 64 610 51 442 3 584 16 737 2 303 31 551 9 416 27 161 1 562 95 78 32 217 73 845 19 931 61 94 34 568 92 623 10 218 62 91 41 618 91 901 12 294 66 631 45 419 75 871 48 442 17 568 87 436 0 86 90 729 68 428 47 384 77 64 46 294 63 383 38 955 69 152 89 650 82 765 18 944 5 19 71 898 98 771 97 21 22 165 54 164 57 599 81 253 44 786 83 727 60 256 65 666 74 976 36 165 25 679 79 988 88 825 6 886 85 325 29 843 43 87 58 937 80 271 39 69 52 216 96 9 78 525 21 860 84 817 40 770 7 664 35 143 8 639 13 878 30 161 59 635 23 57 4 385 67 830 53 942 93 264 72 165 28 207 55 449
95 112 48 443 41 247 20 159 92 225 56 391 96 854 72 845 46 582 21 542 32 27 53 480 71 982 66 911 38 39 14 46 19 17 6 779 62 533 43 866 65 610 77 346 51 509 25 824 86 467 54 43 16 447 60 976 82 367 17 280 9 885 26 482 4 608 39 932 70 994 75 599 28 704 80 538 90 94 67 712 23 269 98 875 3 955 45 190 37 846 52 27 31 466 57 501 97 362 35 345 91 862 61 293 2 640 34 594 30 699 94 406 85 376 44 352 15 447 74 503 50 280 55 940 88 934 24 403 47 476 29 29 64 844 42 58 59 509 8 371 13 450 69 743 68 297 79 989 99 788 40 835 87 963 73 819 33 242 84 445 27 457 89 513 76 906 78 916 0 124 10 433 7 870 81 203 83 69 63 916 12 553 5 351 11 322 1 404 58 541 18 408 49 335 22 897 93 849 36 881
17 442 92 246 1 926 87 310 11 967 13 815 75 864 6 282 86 586 81 682 24 698 19 258 2 778 41 567 50 602 59 930 53 178 5 973 77 684 34 97 9 724 70 570 55 218 94 827 58 583 25 102 45 944 68 315 66 255 78 725 76 877 15 747 54 435 33 927 60 806 39 986 82 721 27 150 26 973 46 696 90 686 64 91 40 487 30 313 10 874 71 718 23 780 83 931 31 199 79 256 65 111 95 974 35 731 96 382 16 628 97 32 18 803 8 956 93 337 56 730 61 487 4 292 67 189 21 770 29 501 57 810 14 774 51 509 47 829 98 877 43 407 37 913 74 347 89 636 48 958 99 868 44 963 3 778 69 675 42 669 7 775 85 351 72 396 32 125 84 668 63 213 88 325 62 521 12 627 38 868 0 229 20 543 22 723 73 618 91 596 49 67 36 467 52 579 80 761 28 325
74 885 83 680 23 648 30 192 1 230 51 223 48 528 72 97 18 619 95 7 5 723 6 154 13 885 2 671 64 486 32 178 39 253 43 138 24 192 35 595 45 378 63 280 49 424 85 648 86 431 20 348 22 807 68 809 28 338 9 397 44 588 16 772 77 7 57 812 94 350 56 506 12 523 54 457 96 852 55 947 19 956 58 538 93 729 11 71 40 694 8 738 17 859 31 498 92 824 41 433 87 394 62 290 82 53 7 181 71 334 97 160 79 63 37 789 10 353 4 209 26 734 98 182 75 851 0 440 29 309 53 868 60 52 33 978 78 669 14 967 67 269 76 6 50 275 36 31 90 895 84 247 25 685 70 117 73 701 66 103 46 627 99 367 59 630 80 177 69 296 65 912 91 274 52 627 3 695 27 634 15 406 34 167 21 418 81 296 61 82 47 468 89 853 42 989 38 247 88 622
19 865 8 899 69 566 64 742 68 437 2 665 11 292 5 831 94 391 12 508 29 969 3 119 40 984 81 496 51 408 84 93 46 294 34 163 6 145 44 454 53 835 17 926 92 474 32 142 20 146 47 553 61 44 75 181 98 746 18 530 24 721 78 687 73 994 42 242 37 164 72 448 49 36 31 252 60 529 58 419 71 407 82 762 76 843 25 221 85 325 54 286 22 676 50 562 70 547 79 898 43 335 89 475 30 423 26 413 67 689 7 691 52 251 14 411 21 750 56 741 95 711 74 863 96 416 91 92 10 389 9 328 28 67 35 558 99 558 59 869 16 412 55 646 23 466 48 125 13 71 1 596 57 749 62 431 97 247 39 740 66 205 0 947 36 64 15 880 63 239 45 908 77 216 90 522 38 897 27 595 87 812 83 65 41 946 88 241 80 40 65 567 86 14 33 144 93 830 4 678
8 974 79 351 22 320 11 621 12 980 5 40 20 472 18 627 87 739 83 247 23 876 55 110 98 789 56 33 93 599 4 39 48 559 37 510 75 714 60 806 57 831 62 669 3 330 63 294 80 606 38 547 82 251 40 829 71 24 28 368 65 763 70 331 26 319 77 622 9 801 96 932 73 695 32 774 2 499 50 779 14 773 92 297 39 247 51 812 52 385 53 608 43 617 67 38 69 811 84 656 94 812 10 644 89 346 24 749 1 636 31 463 95 582 85 298 42 831 58 994 0 327 76 35 7 620 19 713 13 535 29 943 81 491 49 494 17 826 99 317 34 620 15 97 36 478 64 865 35 20 97 612 74 101 27 643 61 26 72 56 91 591 59 733 16 392 88 448 45 789 21 159 46 589 66 848 86 208 30 697 90 375 68 785 33 928 78 916 54 294 44 228 41 817 47 861 6 355 25 864
27 399 33 495 53 743 48 34 15 578 11 412 88 560 55 792 68 748 49 520 14 46 35 506 98 215 40 946 32 484 28 885 6 989 41 999 61 362 79 157 57 839 70 181 31 144 1 991 91 46 93 313 42 108 67 560 22 880 19 101 18 604 89 445 65 858 38 961 7 352 99 521 94 93 85 653 43 486 36 100 82 619 16 705 58 289 87 318 60 152 13 674 44 316 84 320 66 469 54 65 21 199 95 690 2 535 74 664 52 308 17 231 5 134 97 308 73 476 86 402 92 794 34 786 96 827 50 219 56 352 83 400 23 218 47 905 46 970 81 89 71 427 64 566 72 957 30 403 63 150 80 338 4 412 29 321 78 378 59 477 24 634 39 440 8 832 90 700 77 508 76 337 51 17 26 566 10 780 75 386 12 144 0 196 69 722 45 137 62 498 37 68 3 677 9 190 20 346 25 17
94 791 63 859 58 609 64 176 35 471 62 346 69 18 48 456 59 288 65 604 99 492 46 471 50 447 51 866 42 816 9 662 19 258 95 153 56 971 17 952 16 635 89 511 86 693 76 356 87 180 75 740 53 463 44 996 11 36 26 872 72 436 79 682 40 31 15 343 5 878 3 558 37 412 67 979 98 401 71 670 88 216 27 86 39 749 36 715 97 81 22 761 23 765 25 859 74 53 54 174 82 980 73 1 0 640 43 975 12 863 30 677 32 667 24 466 2 629 29 985 52 34 4 546 31 580 93 841 34 398 96 682 49 85 6 285 78 641 20 248 92 23 1 119 77 593 80 747 55 993 28 724 38 539 84 451 18 369 41 177 10 169 85 252 70 818 61 940 13 734 7 358 83 186 90 987 47 645 8 484 45 153 57 972 33 962 68 15 91 365 81 411 66 304 60 447 21 75 14 177
22 90 37 661 36 208 25 695 95 701 6 152 28 125 93 319 80 178 94 746 55 801 12 443 91 586 60 966 17 456 14 469 67 697 42 496 31 209 29 994 49 293 62 105 39 78 34 612 61 968 18 981 89 380 88 90 41 537 70 291 48 522 84 638 64 674 98 968 15 175 77 691 7 242 99 704 53 460 2 968 69 442 47 843 24 664 82 742 86 908 81 208 79 706 19 818 87 183 27 321 78 913 75 15 97 375 52 842 10 1000 92 259 51 98 76 31 26 773 4 756 43 365 83 225 33 128 57 471 66 69 45 212 59 553 54 253 74 690 58 744 8 506 50 115 16 382 44 522 9 268 65 924 46 459 5 15 85 381 63 749 68 873 3 300 30 774 40 252 71 15 72 61 38 467 20 958 35 337 96 864 90 396 1 372 0 360 56 805 11 17 23 545 73 64 21 117 13 282 32 347
9 651 82 195 52 980 7 819 71 210 98 899 59 207 78 795 75 67 15 990 96 668 67 715 35 598 77 567 17 612 40 199 90 801 48 909 93 884 74 33 55 780 64 430 63 765 87 78 68 839 91 20 45 79 70 640 10 719 56 198 1 789 80 816 14 463 44 830 26 108 21 565 62 227 36 242 50 806 0 733 65 600 60 89 94 27 6 15 24 455 19 828 28 847 39 107 16 281 84 711 37 150 69 23 33 421 86 179 3 11 76 390 73 724 83 545 49 584 51 919 34 85 11 205 27 208 99 488 72 100 38 12 5 120 20 436 30 485 46 395 97 925 32 696 88 390 54 237 41 895 95 750 79 659 25 561 92 890 53 4 22 547 29 118 18 861 81 453 85 552 47 996 4 243 57 521 12 84 13 169 43 79 2 571 8 102 66 116 61 805 42 255 89 484 31 945 58 852 23 222
73 419 37 153 39 791 0 415 55 41 19 62 99 906 75 724 81 220 94 320 41 426 84 62 58 267 3 607 68 893 44 422 77 90 42 5 66 193 72 738 30 275 4 543 51 857 52 87 33 463 22 992 80 977 62 25 97 397 16 290 10 522 83 660 53 681 9 250 45 865 96 158 26 886 28 646 95 690 50 548 87 222 36 294 89 51 63 934 56 989 20 381 7 955 34 383 25 902 12 122 48 625 23 972 29 685 98 495 65 952 86 585 5 116 49 733 40 584 70 762 38 337 27 802 67 56 47 845 15 477 79 753 8 599 78 98 92 135 69 868 61 419 35 291 90 830 82 199 46 393 1 142 88 653 57 84 93 298 85 500 71 129 18 303 2 438 6 357 32 511 76 150 74 986 14 762 21 568 43 871 24 605 60 991 11 86 91 878 17 569 59 651 31 504 13 905 54 693 64 293
81 369 53 745 54 279 92 789 16 879 66 7 87 127 10 316 73 24 17 569 25 326 33 81 85 39 14 592 29 829 80 104 63 427 23 607 44 555 97 737 27 592 47 682 84 198 94 387 45 927 18 937 56 866 88 675 61 704 74 791 26 559 96 469 28 497 78 619 91 116 50 685 86 318 0 666 76 698 2 251 57 384 64 895 58 956 5 649 59 283 48 513 99 738 6 162 24 982 93 487 3 925 9 32 42 319 15 978 13 845 32 298 36 47 70 839 62 46 72 200 39 961 31 199 90 912 98 925 1 105 49 101 41 581 8 896 60 303 11 4 69 766 37 223 75 746 52 427 65 999 79 88 21 337 19 94 46 465 71 789 20 549 40 921 12 398 43 36 4 554 83 683 82 599 34 776 95 532 30 549 55 121 67 671 35 607 51 142 77 870 89 721 38 398 68 740 22 47 7 746
36 125 71 737 47 767 39 428 63 970 26 288 94 987 80 428 91 398 49 754 61 462 58 262 60 642 4 577 62 97 8 560 92 252 13 161 82 79 1 169 18 9 7 646 53 687 28 196 41 236 20 686 50 947 89 813 48 357 22 627 96 197 98 878 42 277 69 789 52 144 10 430 72 157 55 450 97 740 95 47 67 702 44 179 23 52 59 794 85 787 17 724 29 946 81 626 3 738 99 199 74 379 73 593 64 890 21 919 54 308 57 611 79 975 6 388 90 195 46 53 84 888 33 903 68 379 87 545 66 346 77 123 14 103 78 33 37 837 38 462 31 783 43 766 19 652 51 827 70 680 65 172 34 818 24 566 45 206 9 643 76 792 15 803 11 189 88 133 5 731 0 803 93 365 27 463 12 346 35 739 83 428 30 438 25 909 16 611 2 709 32 967 40 160 56 408 75 678 86 754
42 255 51 47 34 967 59 820 99 484 83 303 58 918 31 24 84 677 61 729 56 416 86 474 2 488 12 303 19 850 11 680 1 72 35 14 16 853 36 908 93 945 71 513 47 464 57 90 3 358 15 691 46 272 85 475 88 301 14 857 62 570 32 420 4 984 76 234 43 368 26 958 89 868 73 659 29 578 54 506 70 918 90 379 30 84 41 289 72 953 24 376 23 142 48 221 33 396 40 269 28 705 75 696 39 833 44 529 63 396 74 807 0 497 67 844 8 142 6 154 98 914 13 472 65 759 7 187 18 626 94 706 50 559 10 128 20 965 95 556 64 360 66 503 52 899 69 368 91 135 55 141 22 341 53 747 38 460 82 50 97 37 49 899 37 948 27 189 77 205 25 558 87 116 45 616 80 488 92 713 79 382 60 895 78 253 81 474 21 824 17 755 68 619 96 555 9 207 5 637
20 862 85 244 82 67 89 9 97 510 61 771 31 564 79 505 9 736 5 498 44 514 65 842 45 622 63 909 34 202 12 480 49 842 8 62 19 284 78 249 33 209 57 183 73 737 92 896 48 866 90 963 87 698 96 464 95 709 26 682 38 180 66 146 39 856 75 872 0 360 46 326 94 165 84 408 74 927 21 882 4 391 6 946 67 106 54 882 25 43 17 462 32 15 59 820 69 412 22 299 93 191 56 110 64 695 72 977 2 205 99 343 88 453 24 575 70 769 42 406 11 238 53 58 43 146 98 947 40 938 81 963 47 611 3 432 77 330 55 804 10 964 52 796 37 654 18 191 1 257 51 396 30 264 86 34 15 663 14 750 13 102 58 386 36 419 50 859 76 629 60 795 41 285 35 472 7 24 16 26 28 529 91 730 27 448 29 584 71 622 83 315 68 254 80 699 62 167 23 525
57 795 56 778 89 296 6 834 47 168 85 988 27 539 63 278 9 74 65 534 92 15 99 474 81 741 18 672 20 458 76 957 69 841 87 698 35 757 12 1000 78 786 53 240 22 462 91 647 21 137 71 455 25 811 29 743 72 816 34 947 62 258 70 385 55 243 4 71 58 789 10 921 43 298 11 415 74 211 49 731 19 659 0 29 42 98 44 579 41 4 94 351 28 592 14 767 46 766 75 545 88 26 77 979 5 669 32 717 80 827 98 464 82 851 36 939 17 653 26 411 23 261 60 574 30 950 83 550 38 614 96 61 59 930 48 517 13 767 51 739 73 278 1 191 45 312 93 556 86 437 7 134 64 127 24 868 95 859 67 213 52 863 40 37 33 982 90 29 50 533 84 948 97 741 3 915 68 20 2 793 79 201 39 834 15 544 37 626 61 104 31 737 66 423 16 411 8 632 54 625
60 636 52 323 45 528 20 934 34 957 75 478 78 682 83 167 35 228 59 683 50 93 21 995 82 834 14 529 44 920 22 345 38 727 43 555 28 392 61 380 53 815 74 253 97 74 93 937 30 174 92 17 85 492 66 599 6 460 7 147 64 117 29 674 90 844 13 669 41 253 98 900 4 454 42 927 32 71 77 425 79 180 3 695 91 876 99 229 84 10 37 82 95 481 56 972 39 606 46 228 12 312 69 589 26 223 36 497 73 668 8 412 57 251 72 856 1 93 89 243 55 144 51 137 2 692 15 628 40 220 86 555 18 361 23 853 87 783 9 852 68 880 70 153 10 294 80 926 94 41 0 367 58 787 47 818 54 959 63 961 16 415 62 452 27 136 31 579 67 42 96 155 5 203 33 966 17 578 25 283 76 321 48 224 81 615 19 841 71 17 65 602 88 631 49 138 24 999 11 518
6 357 96 33 75 239 92 794 88 3 74 851 47 851 46 5 57 937 64 520 98 573 33 853 1 830 39 160 45 902 2 475 20 963 71 687 0 340 73 524 59 287 81 415 43 10 78 820 65 837 66 96 90 913 86 9 67 546 84 207 62 276 51 882 89 802 55 816 41 122 99 490 12 250 60 697 38 949 82 732 87 440 31 877 91 855 94 172 85 214 53 442 37 700 32 224 36 806 34 528 8 410 24 2 52 295 4 734 28 341 23 603 16 78 15 50 30 663 25 629 27 512 42 108 29 660 13 292 17 875 61 119 69 276 93 723 5 637 58 46 35 178 48 639 63 124 19 631 10 201 76 58 11 836 3 31 21 463 68 110 95 679 70 394 44 977 22 163 83 750 26 180 14 397 54 55 18 998 77 961 50 735 7 489 72 86 49 470 97 307 9 130 40 197 80 794 56 217 79 761
79 568 4 92 49 879 3 450 80 121 91 130 81 344 63 970 83 91 37 131 66 458 98 217 92 393 78 178 69 717 39 404 31 775 62 815 45 24 35 902 20 521 18 212 67 645 12 506 46 47 54 481 55 421 58 288 65 282 51 908 97 46 5 729 73 408 59 808 10 688 50 793 87 203 15 601 42 287 48 9 2 392 96 778 36 507 64 373 11 402 71 115 25 219 53 24 34 207 93 458 56 80 70 250 9 371 77 764 68 886 52 692 95 528 16 664 72 541 82 504 14 415 40 449 57 150 89 639 60 840 32 118 99 592 1 792 19 918 29 960 23 699 30 770 0 414 6 551 28 964 38 343 8 285 21 489 24 510 47 373 86 865 94 497 27 514 44 25 13 688 74 655 88 941 61 714 33 429 76 49 84 328 90 455 41 633 17 942 26 845 85 55 7 733 43 83 75 69 22 620
62 438 15 628 45 342 19 818 77 361 11 464 0 482 8 905 82 630 26 497 64 155 2 124 17 930 13 799 21 610 12 398 6 788 5 825 99 70 73 81 22 633 57 55 78 106 95 346 88 66 52 726 33 552 53 492 70 555 96 281 76 713 97 551 51 263 14 992 90 94 85 285 1 183 92 144 86 128 3 777 80 833 40 575 47 964 36 844 25 205 94 777 71 755 23 565 16 579 18 268 27 886 84 676 60 736 68 365 69 550 79 196 58 416 41 614 72 793 48 491 32 53 74 556 4 841 39 519 81 581 98 360 87 54 54 846 65 858 83 194 89 932 56 658 63 866 50 365 46 855 28 975 24 559 29 684 38 851 30 466 34 473 59 647 67 640 44 217 10 999 49 761 35 418 55 985 7 597 37 801 9 846 42 143 43 375 93 482 61 809 20 911 91 540 75 617 66 299 31 362
97 230 48 724 6 488 19 752 57 557 31 450 7 687 35 706 53 643 12 58 49 772 22 314 25 378 99 859 77 712 87 353 5 570 45 101 86 728 89 957 30 575 71 451 1 915 0 294 61 863 20 846 39 484 81 827 47 880 4 535 66 24 84 765 73 728 21 120 41 753 34 135 60 374 40 879 33 473 78 728 59 510 43 872 95 123 23 544 46 355 68 22 17 346 65 811 63 692 92 398 18 157 24 612 13 664 76 297 2 490 28 65 90 278 83 491 94 735 91 991 37 958 52 564 51 625 62 90 72 515 14 699 11 971 3 947 56 2 79 10 93 512 36 463 42 507 50 362 82 859 67 391 29 702 15 764 70 51 69 169 74 370 26 856 8 645 32 915 9 558 10 558 27 297 54 487 55 362 58 479 80 943 85 991 88 408 98 991 44 874 38 406 64 180 75 473 16 418 96 657
93 139 24 494 16 840 81 880 85 999 41 964 91 738 99 893 50 600 65 216 62 542 67 160 32 831 5 407 94 339 48 892 66 636 29 118 15 179 59 666 55 767 37 668 42 893 72 840 90 627 20 729 31 88 73 109 68 911 82 214 34 169 18 571 38 558 3 328 33 13 19 682 44 30 74 586 36 42 83 989 0 701 84 438 8 351 22 132 63 928 51 287 53 869 10 101 75 701 98 134 76 109 58 191 77 72 64 664 35 280 78 548 46 299 56 672 14 222 80 242 97 855 2 454 60 518 13 887 71 791 69 891 7 444 49 887 4 739 96 576 47 80 6 628 70 346 52 130 25 515 39 320 12 800 23 924 43 5 40 425 54 135 27 842 30 434 88 249 57 834 45 901 87 931 1 97 17 853 86 31 28 480 11 890 92 320 89 77 79 43 61 928 21 850 95 212 26 183 9 428
33 906 96 193 68 904 99 212 50 249 0 74 47 501 94 937 46 884 65 34 7 840 88 204 82 45 78 93 63 822 95 213 14 304 24 856 41 361 67 122 55 499 44 227 27 442 97 705 53 159 34 439 64 756 17 922 23 804 32 110 6 205 40 44 1 192 98 667 84 669 18 290 25 816 36 967 37 105 61 714 74 663 60 341 87 521 93 178 51 315 77 611 62 517 21 239 26 591 9 805 89 991 38 515 42 499 70 775 66 705 91 282 57 232 12 543 35 367 31 378 56 271 48 269 16 423 86 236 8 489 58 345 5 53 49 51 90 809 28 831 10 771 45 264 72 118 15 432 81 38 2 928 3 61 73 696 85 403 83 146 69 195 79 240 75 976 13 169 52 527 39 184 54 984 29 602 80 870 4 987 71 966 76 586 22 184 20 246 43 923 11 928 92 280 59 950 30 306 19 2
30 465 27 325 57 160 34 895 81 436 80 889 37 209 8 424 58 334 19 465 36 141 94 204 59 166 6 893 82 594 46 798 41 397 78 921 63 435 76 853 16 717 20 13 25 262 71 376 39 652 45 644 10 684 68 427 53 874 12 767 86 481 55 107 49 93 17 870 64 915 4 706 75 14 33 674 84 247 91 264 14 180 69 650 72 830 23 486 3 111 50 824 92 999 99 800 97 47 51 614 65 903 38 910 28 403 18 578 2 979 29 399 61 197 44 228 5 934 11 451 35 810 74 40 89 126 21 866 13 687 83 629 77 440 93 566 1 144 85 81 52 4 26 643 67 402 62 358 0 731 9 255 56 456 98 300 87 540 40 649 24 483 48 620 32 863 22 314 43 161 73 991 47 113 96 610 95 568 66 961 70 638 7 145 88 973 15 301 79 316 60 332 54 517 42 758 90 579 31 535
59 972 99 472 90 843 60 29 53 756 80 617 18 991 58 201 91 509 68 799 32 741 33 167 73 867 23 654 85 647 46 253 35 830 78 798 15 819 37 695 49 938 20 279 11 678 89 476 79 174 7 43 74 752 84 643 25 426 50 406 67 193 63 521 98 449 19 820 65 258 43 394 93 134 16 655 0 486 3 304 2 843 69 315 76 134 5 85 88 789 61 369 86 475 8 690 75 787 96 604 40 215 62 866 42 541 22 179 87 349 36 606 57 314 47 3 17 839 51 277 1 569 92 385 82 45 72 567 94 665 28 209 13 291 54 902 97 708 64 189 6 20 9 26 95 462 44 462 55 226 31 592 30 923 21 176 77 120 70 982 83 623 48 189 38 47 52 421 29 767 45 761 34 532 27 347 41 492 12 172 39 234 10 980 81 1000 26 889 4 884 71 837 66 649 56 19 24 283 14 637
83 714 77 687 39 173 54 937 40 185 60 394 63 207 22 954 33 403 72 719 8 153 94 564 90 451 23 93 21 335 80 686 29 514 46 363 93 969 70 257 13 49 74 513 76 224 96 662 81 850 49 189 52 296 12 585 43 908 50 782 6 549 48 548 59 604 16 176 78 438 30 561 87 336 28 988 44 431 31 232 25 456 1 539 47 642 4 777 64 902 65 320 32 125 2 479 10 468 69 271 99 551 75 386 71 428 97 814 0 427 7 263 3 602 82 470 27 239 89 997 92 126 20 773 26 679 73 430 86 78 84 308 62 74 5 488 85 241 35 864 24 111 56 775 18 286 58 847 51 600 37 833 98 402 45 449 66 75 61 654 19 176 36 713 15 474 55 498 42 282 88 686 53 625 9 745 41 966 91 194 38 340 57 845 17 796 34 166 68 395 14 479 95 596 79 392 67 310 11 40
72 557 59 938 81 322 75 746 87 576 13 88 49 190 65 200 97 947 92 814 82 591 53 238 85 209 48 316 41 478 45 183 74 975 46 23 33 52 57 609 84 297 91 716 62 156 89 607 28 410 24 268 61 702 16 475 7 307 3 735 4 836 29 685 40 594 47 358 96 973 5 789 14 996 99 849 37 968 1 665 56 302 80 785 67 955 12 347 34 21 17 564 21 592 52 75 58 86 60 379 76 736 51 172 36 695 31 713 9 514 64 677 43 51 63 786 54 60 94 294 2 269 77 125 93 906 11 893 86 404 50 912 23 981 26 20 39 509 27 727 88 122 98 521 66 735 42 536 10 595 78 114 19 823 22 822 55 315 15 978 69 35 38 463 35 899 68 13 8 283 83 468 25 978 79 931 30 972 90 69 70 305 95 293 73 279 44 287 20 708 32 18 18 558 71 692 6 868 0 563
38 799 4 780 57 281 54 131 43 353 52 797 8 5 50 29 68 34 25 189 13 68 0 561 84 819 39 663 63 519 61 415 5 995 71 18 17 808 16 399 67 736 51 962 94 376 1 426 10 749 70 808 45 932 22 752 79 597 92 61 19 814 96 63 99 742 15 295 53 656 44 748 69 456 47 445 26 251 98 954 7 236 21 333 90 853 2 132 3 978 49 679 95 9 86 48 72 482 23 622 62 521 30 851 12 644 74 155 35 846 37 243 29 540 60 933 88 512 76 196 80 917 18 881 82 833 97 275 64 454 32 777 6 715 77 344 83 545 42 901 24 274 65 132 31 744 78 915 91 356 34 639 85 267 59 83 33 421 81 100 11 52 40 460 9 464 20 451 55 372 48 397 27 775 56 499 36 382 89 953 66 715 41 842 75 976 58 386 93 95 46 858 87 331 14 912 73 711 28 579
6 640 50 719 52 294 24 687 66 986 32 114 34 308 92 269 80 802 71 447 10 167 84 245 18 269 14 641 93 825 8 917 57 594 59 140 96 495 17 166 53 424 51 561 95 649 62 886 0 653 98 142 63 277 78 434 49 849 99 568 11 846 4 616 47 368 42 631 16 243 97 423 35 966 2 215 85 770 23 403 73 724 81 639 7 682 40 777 83 873 61 264 20 120 39 491 43 773 3 452 21 425 58 600 37 311 60 1000 54 71 28 395 68 854 36 719 77 463 90 838 9 284 64 884 27 318 48 948 67 902 79 19 31 660 44 992 30 768 69 701 12 793 82 333 94 869 25 391 5 844 91 322 89 180 65 686 29 58 45 377 86 623 26 369 1 523 55 45 75 213 88 458 41 360 87 454 70 575 72 674 76 473 46 347 33 24 74 472 15 571 38 66 22 69 19 606 13 262 56 718
57 387 38 593 77 997 10 462 99 72 25 34 9 87 12 206 1 690 78 174 22 530 35 692 88 100 71 510 44 759 2 818 54 679 5 316 62 504 27 627 87 277 83 435 84 582 39 155 86 449 13 865 21 479 92 919 56 722 80 388 96 973 46 662 7 125 3 942 53 826 14 851 81 130 70 454 37 167 79 920 15 527 73 132 59 740 29 168 61 17 74 25 90 882 97 713 43 322 31 705 91 140 30 229 8 164 64 246 24 427 50 716 58 867 45 146 20 472 65 199 41 1000 40 336 49 389 72 819 51 193 85 792 60 69 68 423 95 630 69 669 19 386 32 68 23 439 4 477 94 589 28 673 55 818 36 20 17 911 48 688 75 800 33 389 42 598 63 329 16 503 26 375 93 412 89 680 98 906 6 999 34 154 11 541 18 836 52 504 82 241 76 152 67 531 66 372 0 113 47 815
89 145 93 229 47 746 71 534 94 927 48 932 82 472 11 354 21 858 52 101 66 212 56 282 83 631 32 69 59 476 26 962 74 666 37 506 36 965 45 165 17 370 73 589 24 159 3 854 29 945 0 14 67 999 58 691 98 8 30 917 79 354 40 111 7 759 72 120 99 228 77 771 15 41 91 126 61 169 86 968 44 565 12 446 14 243 4 499 50 66 90 245 54 450 68 613 23 26 39 674 5 745 55 806 62 87 64 152 41 701 60 726 92 188 80 639 69 521 33 232 31 898 76 23 96 396 88 179 87 434 22 363 65 404 18 958 27 442 85 310 57 388 49 351 46 513 10 220 81 57 2 487 53 204 25 335 20 202 42 670 75 235 97 629 38 14 63 135 28 446 43 474 70 863 35 848 8 344 9 968 95 148 84 753 16 214 19 519 34 756 51 286 78 833 6 658 1 758 13 282
12 646 3 824 9 974 17 426 19 591 65 780 68 602 96 971 2 587 52 50 11 474 73 385 27 992 69 213 67 710 20 565 18 697 35 274 23 529 0 873 99 90 14 803 87 139 4 780 47 776 30 737 49 357 76 797 64 614 61 65 45 941 32 741 60 530 56 889 21 658 70 542 98 469 58 544 42 641 88 537 40 145 93 23 82 997 94 273 90 382 95 808 28 862 72 522 75 61 8 977 48 304 62 989 50 502 33 213 46 308 78 3 15 260 57 783 5 179 25 35 13 429 84 148 43 15 6 114 77 504 51 788 80 660 89 862 74 559 37 909 34 963 59 31 26 452 55 172 10 72 91 907 63 400 44 920 1 73 24 956 86 302 85 757 54 471 16 575 53 999 81 810 31 889 83 780 7 398 97 328 39 291 66 805 38 627 22 983 92 990 29 758 41 117 79 382 36 409 71 919
1 136 80 766 10 261 13 336 34 735 49 429 40 918 19 202 88 51 84 186 69 973 99 342 28 585 52 689 64 706 82 116 63 521 33 621 5 663 59 538 53 154 29 85 67 552 44 263 74 716 11 501 9 415 94 275 97 622 77 306 36 699 96 981 65 45 39 65 27 816 41 24 7 374 42 556 35 963 73 747 12 930 79 690 21 868 81 244 57 432 2 34 25 309 86 120 14 553 93 900 30 18 92 649 47 757 24 892 98 182 0 797 58 707 89 532 56 837 48 894 6 965 85 669 23 161 51 580 90 18 72 737 31 235 32 451 68 812 18 336 75 723 61 274 87 490 46 764 4 419 95 602 37 337 54 459 22 597 70 126 62 155 38 466 60 205 3 269 91 353 20 817 45 410 17 258 83 516 71 638 66 973 8 188 15 103 78 561 26 732 55 503 76 873 50 665 16 441 43 958
10 471 65 306 87 562 81 226 24 326 93 276 33 278 55 404 72 638 25 401 40 221 83 19 38 474 64 98 67 894 48 587 91 763 66 38 2 446 15 258 0 836 47 601 98 628 9 144 58 625 79 125 82 226 12 242 4 337 96 447 43 125 95 163 21 850 61 528 26 581 68 416 70 203 62 750 29 872 69 142 92 109 90 535 50 242 63 187 60 450 34 410 99 263 32 853 54 320 74 66 86 208 56 59 8 527 3 231 73 260 23 118 89 805 49 482 31 14 75 611 84 140 19 229 20 60 13 832 35 153 94 126 78 551 16 480 30 101 52 622 85 734 59 301 36 176 44 737 46 830 53 633 5 537 27 948 88 637 45 193 18 802 28 366 57 700 6 631 14 424 97 757 51 601 71 658 39 329 22 878 17 852 41 516 80 278 7 65 76 154 77 368 37 696 1 918 42 573 11 718
36 703 99 456 64 157 9 980 75 597 63 692 78 967 87 290 60 832 86 413 15 475 72 586 97 999 22 504 59 324 49 851 85 556 95 727 33 89 96 153 79 31 94 333 54 424 10 202 67 668 48 749 89 834 4 879 62 19 25 895 5 482 68 789 91 445 83 279 88 982 1 959 70 134 55 563 3 528 58 522 29 182 80 290 65 495 39 940 27 121 32 932 14 214 6 274 45 294 19 425 92 766 38 829 13 13 30 850 74 263 93 944 37 546 69 342 90 658 12 337 2 822 0 234 40 570 82 385 71 524 44 769 28 360 51 26 17 97 7 683 24 774 73 940 31 924 57 717 46 91 11 859 34 494 47 61 43 485 8 449 66 859 41 919 81 61 76 564 26 718 84 89 98 556 42 211 18 619 53 136 77 708 50 194 61 565 20 821 56 761 35 464 23 1000 52 328 21 646 16 561
73 288 55 527 30 3 0 357 93 17 50 523 82 4 74 556 87 504 6 87 25 157 28 644 62 294 11 917 47 314 48 112 51 141 64 295 57 627 33 743 53 19 38 639 21 277 76 799 77 356 12 84 46 859 85 860 31 212 44 761 71 27 2 496 45 57 70 299 84 133 29 344 69 751 39 512 54 822 56 233 16 717 75 814 9 59 1 870 92 260 66 903 32 81 40 615 34 656 72 503 99 545 81 335 91 655 90 7 67 816 18 914 36 263 23 546 17 437 88 297 35 348 80 152 27 764 22 252 83 167 24 396 86 384 8 339 5 658 52 671 79 540 3 136 63 191 61 936 13 634 94 84 43 353 26 433 20 821 59 877 78 850 49 22 98 513 4 80 89 899 10 156 58 931 14 337 7 98 68 59 60 554 42 301 37 509 65 506 19 37 41 864 15 302 97 646 96 182 95 703
86 791 3 46 1 908 2 12 36 892 47 606 72 902 25 106 29 367 21 710 65 955 40 748 83 799 56 359 48 927 30 182 97 490 52 657 35 104 98 79 9 441 74 227 63 359 38 330 14 555 0 241 88 1 73 551 33 969 7 611 58 589 82 227 45 649 4 8 78 656 79 593 71 726 22 294 32 396 11 235 19 261 18 324 54 543 5 513 93 946 57 294 96 384 16 228 34 129 50 964 77 244 31 832 43 320 95 976 94 742 60 932 39 465 55 745 59 918 70 847 84 758 61 729 41 232 12 689 28 245 67 176 81 501 44 139 80 731 51 459 20 823 27 996 24 701 26 205 62 853 8 857 69 65 92 8 15 294 46 223 23 171 89 487 76 19 42 464 91 187 13 955 66 189 68 473 99 892 75 840 37 190 90 740 17 808 49 156 10 355 85 398 87 887 6 699 53 455 64 942
64 294 33 562 1 3 62 297 2 611 58 510 51 329 24 350 80 527 93 632 71 639 98 723 94 717 83 528 36 529 19 332 44 15 76 154 85 664 26 650 59 447 37 889 4 958 46 24 3 747 35 503 5 843 99 965 29 674 88 702 41 313 60 7 92 763 89 902 78 660 53 941 22 604 49 427 20 22 13 654 81 64 34 746 84 439 45 11 70 450 10 225 79 545 23 734 30 758 21 824 47 281 54 342 95 903 6 232 16 417 9 800 75 211 27 934 39 355 32 644 91 954 66 203 12 752 8 985 18 853 56 971 40 63 68 853 43 756 31 976 7 497 73 996 82 912 72 299 25 176 65 396 57 687 14 615 0 848 17 484 67 517 90 482 52 798 74 839 63 183 28 208 96 637 61 105 86 52 38 333 55 567 48 84 77 788 42 335 97 360 69 527 87 978 11 974 50 815 15 300
98 734 88 369 80 422 14 125 37 427 70 935 90 72 56 714 32 303 49 342 66 74 42 153 91 953 71 467 47 570 79 874 82 788 3 559 26 804 95 870 81 778 83 114 1 100 77 292 25 428 16 438 12 277 93 7 62 541 28 875 54 976 72 776 29 807 41 306 7 576 57 75 51 621 45 816 85 954 10 248 33 223 36 474 92 123 13 769 65 636 94 576 44 753 84 507 2 842 97 655 53 267 31 19 78 272 8 870 0 789 69 478 64 157 5 156 38 547 89 4 74 690 52 20 34 854 9 226 20 146 86 607 59 677 61 412 76 706 55 141 40 443 21 155 63 10 39 159 58 318 23 800 68 643 43 955 17 680 19 277 87 868 67 221 18 654 27 356 22 157 46 735 15 590 11 703 35 388 73 709 6 357 24 347 75 389 96 463 60 830 99 465 48 475 50 356 4 303 30 690
32 838 46 975 18 86 60 415 85 445 97 441 24 17 13 810 95 691 23 963 19 234 40 629 39 598 27 533 78 249 9 365 88 18 92 336 63 587 37 586 56 524 50 517 77 881 72 86 53 354 3 280 20 627 26 943 16 720 54 380 47 419 66 747 35 237 58 492 5 343 44 119 64 964 71 619 59 598 80 756 74 86 55 801 31 291 93 654 25 973 34 291 48 871 67 674 12 988 10 878 33 281 91 100 49 490 0 999 96 648 14 915 65 845 82 698 45 138 86 577 30 66 76 21 7 941 98 746 61 675 99 880 84 522 21 808 94 730 11 179 17 273 29 137 1 170 90 716 79 512 4 54 42 244 28 491 89 885 57 672 69 191 87 220 83 219 52 25 51 449 81 321 38 529 8 868 41 546 73 689 22 637 43 643 70 960 68 457 2 768 75 811 36 100 15 941 6 435 62 326
57 571 41 332 82 40 97 604 2 569 65 445 7 659 91 359 4 737 77 969 61 767 84 434 11 943 30 39 80 669 73 188 52 414 22 773 21 239 34 583 58 317 9 90 95 202 81 200 43 211 31 270 83 50 5 122 3 348 96 786 76 79 87 372 36 308 29 409 75 614 42 315 60 945 85 514 50 754 33 429 32 173 24 425 90 817 8 268 19 656 68 97 67 691 1 778 89 692 6 49 64 213 71 615 13 314 92 760 63 276 10 701 0 706 59 150 56 613 26 540 45 567 88 440 49 497 74 447 38 777 98 111 40 934 86 441 99 844 72 22 12 865 23 973 46 678 17 583 25 414 66 346 28 550 15 121 27 730 47 975 20 56 55 743 48 256 51 240 39 221 53 456 62 920 35 885 18 207 94 902 69 334 14 283 54 321 79 261 78 782 70 378 37 709 93 139 44 61 16 483
32 456 67 806 27 730 15 523 74 624 47 534 96 956 34 472 19 941 92 849 86 421 29 6 2 973 37 212 45 140 24 391 66 34 42 853 54 81 83 45 13 646 95 242 30 857 21 309 52 295 91 29 35 273 75 18 51 253 85 551 4 750 12 387 50 359 69 325 76 267 63 491 56 742 18 868 57 981 39 586 9 58 22 453 79 273 93 396 77 96 62 844 73 797 46 294 31 293 23 227 87 435 72 873 6 220 97 646 65 529 7 925 25 603 11 611 90 878 82 915 36 348 20 400 81 663 88 359 64 47 17 992 8 367 48 32 61 381 55 811 80 94 43 941 59 191 84 545 33 744 40 5 58 701 68 203 5 518 1 547 78 530 98 527 89 546 14 197 53 908 44 830 16 819 26 215 94 426 28 243 3 129 99 281 60 743 0 442 10 786 38 585 71 811 41 154 70 115 49 934
77 320 95 384 91 202 54 179 10 729 90 842 8 312 76 76 39 367 55 477 30 116 67 961 23 277 7 676 80 59 14 188 6 747 56 742 52 835 66 999 26 769 4 506 61 302 38 823 3 273 34 65 64 180 13 7 42 975 92 407 48 818 58 427 43 548 20 216 74 423 75 330 99 637 98 604 12 932 1 782 85 738 49 982 47 315 79 588 19 107 40 695 45 96 96 458 41 749 59 481 44 661 84 138 68 426 33 27 17 90 60 802 57 23 93 760 83 249 94 892 18 494 36 396 27 880 0 545 89 724 24 789 50 543 28 645 37 589 35 9 97 193 5 71 53 707 2 658 21 215 32 240 25 302 15 163 70 400 22 629 16 53 29 677 86 573 81 946 46 786 9 530 69 168 71 133 51 692 63 405 72 797 73 213 87 678 78 332 31 953 62 829 11 477 65 636 88 855 82 168
58 23 39 87 88 641 21 954 60 310 18 692 4 356 1 537 84 491 7 444 90 724 14 135 49 24 28 548 79 718 57 141 23 302 11 556 61 429 48 13 13 773 40 323 76 371 36 532 32 794 75 908 37 41 99 578 43 570 65 905 62 843 26 392 0 189 46 986 38 786 31 804 33 342 98 490 86 317 81 268 9 687 93 71 77 162 35 861 72 41 92 76 50 437 16 542 2 160 69 988 74 755 59 294 78 597 45 677 82 225 42 879 56 150 91 559 52 605 20 789 51 608 10 1000 83 478 19 991 44 364 41 445 94 752 6 793 54 408 25 174 8 87 67 515 5 748 64 15 53 541 30 602 96 292 66 447 15 342 34 361 47 910 71 735 89 112 97 844 22 65 27 537 80 81 70 832 24 654 85 9 73 248 95 482 68 74 29 580 87 654 55 595 12 177 3 964 17 197 63 988
8 615 37 734 6 686 72 988 27 607 70 233 79 745 20 115 77 983 80 370 92 741 62 602 71 226 61 680 73 472 89 786 83 949 39 265 57 296 31 821 13 438 69 167 19 831 42 636 18 981 91 3 17 645 66 742 59 31 74 932 93 527 86 242 36 55 90 460 24 22 81 986 60 397 32 448 46 595 4 940 45 819 0 553 63 61 84 341 23 114 85 140 55 517 87 132 34 60 52 938 95 289 1 297 10 834 99 300 76 981 14 704 67 77 47 992 26 712 49 470 40 945 29 872 38 25 11 31 22 6 35 157 68 410 64 217 44 968 5 448 58 221 78 456 3 455 43 216 41 28 65 711 21 825 75 829 15 725 53 408 12 994 48 440 50 481 96 640 97 893 16 565 98 326 54 378 82 549 9 342 33 898 88 734 7 493 2 173 94 800 56 846 51 541 25 109 28 567 30 269
45 742 50 438 4 838 1 180 53 204 83 955 95 596 17 283 87 450 89 42 78 515 68 144 96 964 9 175 51 981 74 54 72 21 28 277 48 126 30 45 62 49 55 210 82 505 0 570 79 965 40 990 35 303 66 836 39 763 22 576 31 561 97 83 94 649 63 29 19 111 29 68 81 185 7 638 34 10 70 692 37 827 61 332 84 299 76 185 13 926 80 923 21 70 85 152 20 94 71 200 16 569 46 982 27 807 60 25 92 55 18 575 99 823 65 111 56 250 44 292 59 970 24 882 3 292 91 797 6 519 52 810 41 470 47 523 58 503 75 469 8 897 14 312 11 870 25 826 5 546 49 102 36 907 98 552 54 27 32 273 2 450 42 971 33 524 26 105 57 1000 73 741 15 457 43 287 77 318 64 109 86 229 90 684 88 966 67 735 93 44 69 785 10 498 38 792 23 830 12 230
95 333 38 563 57 487 23 218 32 873 21 917 31 867 56 772 88 503 84 170 22 863 15 620 19 966 30 314 11 714 85 697 45 338 72 75 48 787 52 544 58 269 5 396 12 948 18 54 70 908 33 843 36 988 1 154 65 160 71 491 59 139 4 57 82 93 94 566 43 286 75 855 9 583 0 891 42 290 79 175 24 128 97 948 78 157 39 79 40 590 8 95 47 72 63 291 60 305 96 263 99 376 66 621 81 554 53 974 76 580 61 502 49 631 86 465 83 633 77 396 73 756 68 128 26 993 44 895 69 403 37 848 34 515 87 753 17 132 7 159 20 723 50 834 16 111 28 516 98 410 13 365 54 534 6 528 29 200 3 747 90 624 64 965 25 230 80 754 92 336 55 801 41 632 14 569 62 116 74 911 2 407 91 971 67 801 27 866 10 997 51 389 46 204 89 623 35 370 93 726
61 916 62 894 77 267 86 242 80 563 66 540 15 890 42 43 13 946 26 505 4 384 12 204 46 732 95 937 22 223 57 155 18 587 30 265 31 29 29 275 9 191 90 799 0 2 63 739 68 517 21 526 94 42 79 79 92 292 47 989 35 262 72 336 89 858 91 875 78 533 88 979 52 149 45 826 84 1000 32 931 54 870 82 837 51 228 98 51 11 352 6 902 1 504 49 700 50 775 73 497 40 717 36 8 17 371 83 494 43 797 65 977 55 427 60 575 71 485 87 896 28 22 44 671 69 596 3 85 58 684 16 715 14 870 99 704 53 916 5 840 7 386 23 27 41 815 85 168 74 78 8 468 76 265 10 82 56 621 96 410 59 248 70 509 19 22 25 547 20 180 64 601 67 230 81 535 39 335 33 410 75 664 2 261 48 486 24 265 37 537 38 112 93 277 34 609 97 240 27 606
57 505 1 219 13 314 41 813 40 15 35 903 47 436 27 930 84 402 53 384 2 89 33 247 66 841 62 289 81 988 74 864 95 15 17 514 34 815 59 827 21 756 85 338 87 265 94 642 69 393 49 711 45 702 46 542 14 233 16 337 48 249 28 17 31 179 88 295 79 797 67 439 58 659 20 453 30 905 63 586 25 80 51 899 37 801 91 233 15 536 56 539 7 169 83 893 22 136 77 798 64 653 92 584 75 264 72 187 76 243 50 66 97 883 71 333 23 226 6 769 38 20 32 144 96 228 42 428 54 884 82 600 78 935 9 340 3 104 68 686 18 257 70 296 4 742 86 952 12 817 55 3 36 520 19 12 26 547 44 716 73 610 24 857 60 587 61 570 29 158 80 634 65 75 90 690 52 343 93 399 5 552 39 742 8 922 0 289 89 174 43 436 98 64 11 98 10 347 99 264
12 752 13 623 31 265 62 951 2 305 29 620 82 997 63 681 6 61 94 42 30 405 24 250 43 218 46 599 98 199 15 901 90 530 59 618 48 572 34 669 87 810 92 545 67 947 23 354 26 535 97 521 49 577 57 380 56 340 78 97 81 182 69 96 0 816 91 812 71 828 28 644 5 477 66 985 95 777 21 72 70 195 85 648 11 627 39 178 83 363 41 931 99 451 65 6 18 768 73 943 79 834 9 793 51 15 52 830 10 592 53 8 32 47 58 939 7 35 45 266 27 755 33 369 60 213 86 894 47 613 64 951 19 870 54 874 84 933 55 220 96 560 36 938 88 463 35 731 20 202 16 673 3 170 4 843 22 172 40 23 72 100 50 38 77 9 17 63 75 723 44 308 37 955 89 596 25 590 38 131 14 528 74 320 61 250 42 821 68 801 8 568 1 921 80 662 93 700 76 311
83 269 70 217 8 831 17 717 36 755 1 190 5 661 43 539 85 602 50 538 47 190 77 734 31 170 23 66 33 78 64 342 16 65 35 53 84 223 82 874 40 152 59 166 60 234 25 186 89 165 4 27 75 665 10 521 62 178 45 685 20 616 56 124 6 234 99 228 65 122 67 315 32 620 71 70 42 504 29 83 18 176 95 43 72 300 51 854 3 174 49 496 69 668 0 288 90 54 24 583 94 729 34 726 7 618 98 799 74 671 53 517 81 559 96 189 79 559 13 581 11 546 80 687 87 336 38 344 91 976 73 408 27 997 48 234 30 86 66 349 39 376 92 950 52 919 46 59 19 891 68 227 57 748 76 75 2 487 26 474 58 965 61 28 54 838 41 773 9 774 97 835 22 362 28 381 63 509 86 265 55 889 21 552 44 767 12 392 15 480 78 725 37 202 88 371 93 244 14 349
34 717 70 266 8 167 23 144 49 348 76 207 58 400 53 313 88 640 86 152 94 915 52 576 51 675 11 529 71 712 59 737 95 41 74 53 97 888 93 478 4 922 83 745 1 521 33 694 56 68 77 317 55 706 54 936 66 429 60 48 7 434 73 88 10 357 87 127 32 931 25 421 18 338 19 401 35 68 9 108 61 782 27 162 22 845 98 549 89 331 82 962 24 307 39 48 99 575 15 937 64 707 41 875 69 738 91 482 96 947 75 883 29 76 36 345 50 324 47 20 62 252 26 858 17 748 78 680 44 811 90 232 65 664 57 296 38 942 3 166 85 894 12 305 20 682 46 997 81 216 6 645 16 978 72 11 28 597 30 437 43 684 0 732 84 65 21 553 5 891 79 64 80 765 40 348 45 685 68 41 13 193 2 414 63 652 42 783 48 702 31 607 67 41 92 697 37 192 14 941
50 524 97 2 5 632 35 699 62 32 87 118 66 96 84 782 3 756 43 96 9 496 76 996 49 621 56 889 8 22 45 299 71 294 77 287 96 961 91 380 48 970 44 96 29 158 40 650 2 80 69 793 99 547 60 619 7 420 14 103 11 49 52 698 18 191 27 465 59 64 28 781 68 117 64 672 30 866 22 730 34 868 82 477 17 601 39 65 89 388 81 437 37 212 12 286 80 770 13 699 23 188 4 679 95 894 10 442 47 366 33 204 21 173 19 653 78 929 46 999 85 905 70 270 63 390 73 361 31 715 0 63 20 248 55 821 94 11 51 656 65 777 53 142 92 902 41 917 72 572 74 225 79 334 36 555 57 441 98 350 15 712 24 16 25 418 93 321 83 295 1 332 42 469 38 791 86 894 67 799 58 506 26 799 61 682 16 208 90 196 54 846 32 933 6 864 88 980 75 591
69 767 17 9 74 657 45 749 98 903 71 638 63 748 51 230 76 536 92 312 72 592 9 967 59 679 27 609 60 343 20 302 48 592 57 617 12 415 41 344 32 8 7 107 24 835 86 223 64 324 70 36 35 574 91 223 42 929 93 567 5 778 61 173 62 685 25 119 89 247 16 508 10 163 30 66 43 751 23 54 33 892 54 662 14 77 84 28 53 496 1 740 29 174 28 466 49 909 97 926 26 64 96 954 58 686 13 93 18 624 2 27 6 4 77 171 47 288 94 581 37 866 8 698 22 580 40 772 56 330 78 783 44 141 31 103 65 525 38 527 52 495 3 404 75 496 88 908 67 717 99 330 66 290 11 283 81 765 80 602 68 609 87 926 36 101 79 922 83 445 21 593 4 132 90 775 85 452 34 851 19 446 15 167 82 901 50 443 55 111 95 953 46 280 0 164 73 889 39 153
78 578 30 727 95 137 72 756 85 118 89 355 24 579 71 972 29 551 50 724 91 422 40 624 87 906 58 77 42 121 33 700 88 48 27 283 8 597 6 352 11 98 22 463 1 413 53 287 90 517 39 319 35 183 98 471 3 629 81 619 74 471 41 80 67 429 77 295 43 489 83 978 7 324 62 906 28 715 12 935 46 307 32 233 44 341 56 634 66 403 60 880 20 313 68 67 5 964 34 510 19 317 57 737 76 592 15 420 54 879 84 650 82 223 31 707 14 488 96 706 92 803 0 111 73 633 70 669 36 779 9 707 64 122 17 890 80 940 63 434 26 378 37 879 23 987 51 959 16 32 52 539 61 120 25 18 65 960 55 964 10 677 18 432 4 9 21 742 49 164 93 925 48 699 47 724 97 558 86 577 2 686 99 462 45 895 75 380 13 725 79 63 69 447 38 503 94 777 59 289
85 324 17 745 63 443 58 159 79 435 59 458 4 409 41 887 65 117 26 832 42 242 80 259 7 846 97 275 75 652 77 491 32 953 54 799 66 394 9 520 46 463 95 502 38 92 82 183 30 318 45 391 73 918 84 568 52 974 31 7 49 218 22 202 19 815 70 378 57 834 91 252 81 326 99 390 23 293 25 635 34 638 87 93 6 563 28 299 15 491 35 221 10 476 72 732 40 690 20 789 98 378 39 699 13 901 24 670 37 551 60 537 96 258 53 843 71 40 50 468 74 267 51 39 14 393 2 496 1 688 43 226 47 267 36 690 67 328 76 951 21 704 29 473 8 39 11 573 69 415 27 441 94 801 18 688 89 83 12 837 33 845 0 348 92 438 16 505 3 661 62 717 55 259 90 9 5 705 68 725 78 40 64 793 86 11 93 371 61 986 48 185 56 61 88 468 44 67 83 405
84 70 12 921 76 430 31 671 0 124 56 989 87 475 88 321 29 780 46 833 32 14 11 227 3 165 61 78 20 338 6 77 96 946 81 919 19 179 45 914 35 494 13 800 80 409 44 185 57 81 24 526 43 384 83 80 28 529 40 261 68 469 63 992 22 388 34 744 16 579 58 952 92 137 5 960 2 642 49 566 74 871 71 44 86 337 47 537 89 501 98 114 9 987 23 668 50 793 55 143 36 949 69 663 95 108 60 153 62 295 10 792 65 946 78 678 21 873 93 274 30 759 77 632 64 53 26 31 25 845 91 279 70 162 66 479 52 699 59 939 17 201 37 421 7 551 42 53 39 248 41 562 33 755 73 161 14 123 27 569 72 445 94 35 54 131 15 678 18 393 67 834 79 223 90 980 53 722 48 885 82 814 97 249 85 229 51 1 75 143 4 272 99 238 1 588 8 720 38 699
15 452 80 689 42 626 47 530 28 823 65 752 55 126 74 300 35 618 94 665 11 113 99 721 25 35 3 29 76 666 46 323 27 704 62 274 40 148 0 799 89 987 95 729 1 430 66 59 59 854 30 741 20 800 6 629 13 794 75 34 68 401 14 333 54 545 17 719 53 219 44 448 86 628 69 569 49 416 32 947 45 790 79 214 4 958 21 384 63 983 61 771 84 909 85 136 26 932 56 378 2 362 19 357 10 948 60 100 8 436 91 314 98 118 31 415 57 427 83 882 92 638 39 68 38 304 52 314 88 342 41 983 67 736 36 428 16 929 81 436 29 610 5 513 96 235 70 539 18 944 9 954 58 996 23 655 50 866 97 666 51 491 71 104 43 253 78 540 73 775 37 107 72 275 90 60 87 337 24 523 22 620 7 709 34 133 33 687 12 283 77 799 82 911 64 840 93 675 48 298
52 643 9 596 1 648 61 291 18 613 62 412 80 570 8 378 72 550 31 718 76 419 15 78 58 520 68 16 43 506 27 197 47 353 30 362 88 456 34 164 95 291 21 942 40 928 25 704 75 196 78 919 98 540 32 998 87 521 63 899 65 90 71 485 66 837 45 375 57 533 14 46 5 399 64 950 22 816 81 773 70 858 24 412 39 701 97 303 35 535 10 957 54 748 29 583 60 205 2 733 36 831 55 127 73 120 53 500 44 314 99 927 13 134 26 576 67 744 3 101 17 246 38 263 59 48 91 250 19 364 85 655 49 198 12 829 86 943 6 108 23 982 42 582 4 316 79 670 74 516 93 193 92 987 41 123 90 343 84 492 77 471 69 312 94 36 56 167 89 52 37 192 20 70 16 663 33 104 7 854 48 291 83 303 82 715 50 597 28 153 46 781 96 523 11 970 0 159 51 100
8 336 22 122 98 113 34 50 71 847 27 205 18 844 52 344 43 522 10 303 9 95 38 169 31 884 83 959 51 466 93 321 19 339 49 718 76 432 53 532 39 854 62 733 40 80 24 689 3 21 75 411 65 130 90 553 96 47 73 778 81 492 78 63 11 150 30 253 42 628 17 181 45 376 79 704 89 696 67 976 80 15 2 292 21 521 12 754 88 216 94 6 7 526 82 226 25 321 13 770 33 405 20 818 85 618 72 817 91 92 55 573 0 470 16 764 36 54 5 539 64 636 61 228 35 177 6 898 58 821 54 120 74 780 15 898 66 786 59 58 63 165 29 597 47 478 48 591 14 256 86 546 26 134 44 648 46 652 1 909 69 162 60 49 97 232 32 316 99 475 4 606 28 179 87 472 23 692 70 173 77 521 50 582 57 293 92 404 37 889 56 617 68 546 95 752 84 907 41 214
32 826 55 375 23 119 22 556 11 355 63 442 78 217 75 926 13 755 51 331 73 200 14 454 35 194 94 215 85 429 82 527 28 971 52 927 95 601 91 167 15 801 53 657 3 944 74 847 46 974 43 942 33 921 20 57 62 287 21 1000 57 391 8 189 10 387 61 338 47 682 39 784 56 962 67 580 93 654 66 865 30 970 17 985 7 38 12 953 38 157 1 567 40 409 45 831 92 31 98 154 31 130 65 221 37 51 80 277 50 725 25 786 9 980 48 950 59 253 18 365 34 129 26 597 54 475 16 787 86 618 19 505 88 418 24 781 58 615 83 423 29 317 79 265 96 880 27 151 76 17 41 50 42 823 97 533 84 71 72 7 44 786 89 801 49 897 5 542 64 356 77 460 36 790 99 419 2 363 90 592 71 49 68 49 81 964 4 818 60 604 69 395 87 42 6 486 70 354 0 143
87 846 54 279 48 577 91 287 35 168 57 898 12 726 69 238 9 332 75 957 49 283 27 276 55 920 47 42 85 868 30 918 2 250 25 522 74 527 71 189 8 542 14 808 50 897 15 985 67 300 21 267 98 981 13 481 6 640 19 366 82 303 43 218 80 363 58 704 37 463 66 538 46 7 24 548 96 9 93 799 18 560 5 716 32 681 81 497 36 406 10 543 63 996 28 481 38 303 53 740 31 26 70 77 51 249 72 217 90 880 78 41 61 813 99 957 97 586 22 99 42 231 11 470 16 317 73 122 23 338 56 863 92 266 89 164 94 481 52 226 83 822 4 339 44 384 65 374 68 654 34 188 26 992 29 501 88 256 62 92 95 145 76 37 7 501 20 750 79 74 33 217 77 211 0 437 45 836 3 875 84 767 86 99 40 692 39 248 41 847 64 772 60 847 59 344 17 110 1 562
70 313 36 80 25 96 79 829 92 606 28 518 66 349 41 934 48 785 55 776 33 627 49 761 22 723 19 42 97 699 68 749 40 754 83 386 44 6 32 650 27 603 4 961 90 289 29 845 74 547 47 633 54 747 0 274 14 991 35 677 51 727 63 671 65 227 62 970 31 293 77 369 3 799 38 432 16 162 34 94 11 942 39 516 82 616 24 590 67 384 95 574 93 33 78 990 6 840 1 145 87 901 94 234 80 775 42 684 91 251 86 7 15 911 96 397 12 563 81 450 89 812 85 613 88 394 26 40 61 316 7 19 2 183 46 931 53 976 73 617 17 714 76 830 98 42 59 405 99 972 58 854 21 798 43 517 71 410 69 77 5 741 18 187 52 403 37 547 30 549 8 96 50 873 64 883 57 164 20 679 23 268 10 951 9 491 72 793 75 817 56 649 13 984 84 97 60 282 45 520
92 579 74 772 44 24 67 435 61 978 2 991 63 571 3 437 53 928 73 644 21 890 49 285 34 800 9 690 94 733 25 440 52 279 99 303 76 743 98 293 23 455 56 877 13 506 51 509 77 96 22 783 26 963 24 926 47 194 97 567 65 796 96 794 4 733 33 685 80 456 16 584 68 825 91 581 54 977 88 119 1 905 45 878 89 581 32 874 29 802 58 75 71 159 8 389 31 922 60 536 75 986 84 595 55 748 81 50 83 400 35 137 93 904 78 370 19 177 46 874 30 350 36 152 18 799 0 335 70 979 50 993 43 454 11 691 10 636 48 869 37 809 62 80 59 663 14 695 20 63 38 906 41 346 28 74 57 245 27 766 5 875 69 508 7 245 64 887 86 54 17 929 66 588 42 453 95 981 87 231 72 721 39 265 6 481 79 370 85 473 82 850 12 671 15 83 40 287 90 485
25 398 12 937 46 504 61 685 51 221 94 372 29 813 3 31 1 690 30 746 93 523 22 488 9 572 8 217 10 420 42 309 98 802 0 616 92 976 2 671 11 228 5 98 74 78 54 73 59 407 97 943 7 203 35 783 17 351 21 984 95 638 58 829 66 324 64 535 37 402 83 481 88 751 15 17 38 930 81 550 32 302 16 281 84 20 48 750 4 547 28 963 34 500 6 698 43 331 62 1 90 449 73 593 68 850 14 341 41 836 24 964 44 507 18 972 56 756 71 626 36 477 76 283 50 911 86 789 26 770 78 81 53 171 27 703 80 281 60 153 72 443 57 90 87 883 49 458 67 101 23 83 39 2 33 148 47 920 65 850 20 990 85 345 40 578 19 441 13 521 96 782 52 240 77 911 99 66 82 29 69 775 45 703 55 303 91 737 75 383 63 258 31 963 89 292 79 447 70 829
18 63 19 88 13 507 16 496 60 781 76 120 54 570 73 725 27 271 50 683 32 20 4 809 99 62 93 637 9 1 22 226 94 527 5 193 3 660 83 989 84 383 24 934 66 111 68 827 23 239 65 557 78 248 92 7 41 11 20 596 7 681 26 223 95 525 42 427 63 718 36 156 14 607 90 961 62 383 75 783 48 69 17 81 35 900 70 282 59 72 58 175 38 80 47 601 37 574 57 560 87 503 89 643 74 703 30 179 44 673 46 593 77 123 79 499 34 96 67 689 39 295 49 54 97 446 45 55 8 999 0 365 12 136 85 313 21 117 61 495 52 791 91 421 11 759 64 764 29 853 69 434 86 735 71 980 43 68 55 720 51 652 28 994 10 562 1 605 33 205 15 736 56 505 6 508 82 326 98 464 72 459 40 756 80 563 96 419 25 186 53 154 81 569 2 650 88 773 31 228
43 996 73 464 91 111 95 548 23 531 27 704 22 194 3 693 28 344 37 87 19 201 38 821 36 267 49 960 11 819 63 518 51 222 69 33 83 331 41 986 90 59 55 711 1 83 68 83 60 466 67 530 34 537 7 829 15 511 32 103 50 626 10 841 89 144 13 182 78 907 88 814 42 876 59 23 0 135 99 694 64 334 35 542 47 755 79 514 82 841 62 832 65 261 16 867 44 517 21 201 75 90 66 574 45 880 70 420 72 750 93 515 4 265 53 662 57 94 98 675 74 685 84 855 81 338 12 115 6 460 48 742 14 631 8 825 77 277 30 432 33 945 17 242 39 398 46 516 2 925 52 37 86 720 9 990 26 100 94 608 58 679 18 438 31 883 54 477 92 328 56 388 25 991 24 224 87 99 80 859 71 399 61 544 40 335 20 911 76 706 96 775 29 301 97 980 85 271 5 248
5 612 70 364 72 147 11 644 8 611 83 477 27 20 26 385 46 350 67 285 86 948 91 920 93 392 78 930 6 906 87 537 99 823 10 10 32 523 90 709 31 300 50 108 85 254 37 72 13 137 62 18 69 644 58 593 76 22 54 756 48 86 64 247 60 700 36 777 43 417 7 177 44 386 52 892 15 180 63 938 30 766 0 81 73 682 96 88 14 59 79 531 97 443 92 752 53 104 49 883 42 173 3 191 94 754 95 615 71 488 22 791 65 544 19 508 45 334 98 772 17 491 55 18 23 665 12 706 88 625 74 779 59 167 9 925 16 159 39 870 20 761 35 621 21 947 61 47 77 449 4 20 82 364 81 659 28 849 18 188 75 761 57 674 2 57 68 586 40 54 56 974 1 232 84 913 41 894 25 506 89 492 34 309 29 746 80 753 51 644 24 237 33 95 38 965 47 122 66 524
50 13 70 336 36 134 10 716 33 683 84 594 73 646 56 839 19 128 53 359 83 706 75 899 49 61 72 36 11 419 67 817 61 775 5 854 6 292 46 107 4 656 38 752 31 336 81 208 88 261 99 319 64 987 1 517 12 385 28 595 23 173 14 969 41 448 87 900 47 617 43 53 85 105 91 774 16 755 21 710 17 395 18 51 9 144 44 128 63 576 30 252 48 776 0 769 58 766 97 171 3 86 60 776 80 842 7 736 68 688 94 544 34 664 92 710 82 225 40 348 89 861 20 530 54 804 74 457 51 917 42 919 69 404 62 546 86 737 71 936 13 566 26 900 15 336 79 27 57 344 96 920 22 998 2 814 29 499 66 222 25 922 35 418 76 683 65 92 95 609 24 864 90 943 59 810 55 472 45 396 37 372 8 392 39 190 52 653 93 868 78 527 98 80 27 541 32 931 77 465
39 751 97 723 0 715 36 615 78 572 24 291 60 77 3 317 52 859 32 495 72 464 2 427 8 325 99 893 58 110 91 235 14 567 47 628 53 697 55 105 65 616 64 203 66 86 93 932 85 24 51 1000 9 39 79 816 31 196 82 530 63 412 95 110 33 846 27 596 30 196 21 657 84 898 49 143 56 493 40 908 71 35 17 346 5 603 90 261 15 507 28 32 70 293 19 273 34 745 13 639 94 139 59 835 42 125 61 528 83 51 18 364 80 839 44 376 50 388 20 944 1 406 12 602 23 273 69 803 11 284 26 526 67 447 62 790 41 598 73 106 87 410 89 778 25 562 22 436 43 353 76 184 29 449 98 697 96 378 86 714 88 796 38 845 57 496 75 969 48 114 10 728 16 129 7 597 81 71 46 80 37 748 74 66 6 553 54 721 4 832 68 245 92 596 45 86 35 799 77 707
86 462 28 602 32 913 74 986 10 476 14 976 51 117 83 367 61 35 54 147 87 690 73 643 4 962 20 195 69 140 66 338 77 44 99 589 62 658 64 297 21 524 67 477 63 677 70 860 6 786 93 610 56 627 96 345 38 746 92 655 52 856 81 396 2 675 42 74 90 286 41 568 45 669 19 370 11 811 25 519 60 196 88 330 43 721 34 62 80 945 48 780 36 452 75 480 68 303 91 692 26 76 53 813 1 483 22 802 30 913 65 575 95 348 46 635 7 822 82 945 17 322 44 205 9 303 5 525 29 372 15 693 35 708 24 304 55 177 13 471 0 944 98 987 3 216 39 913 79 987 76 105 78 171 33 597 18 506 23 64 16 574 57 848 8 201 58 590 31 574 72 92 94 663 27 770 85 148 50 670 12 439 37 443 47 768 49 669 59 815 89 169 84 162 71 872 97 353 40 414
70 20 23 50 89 15 20 913 98 724 80 926 85 739 49 871 26 854 83 208 87 948 79 630 81 942 76 967 0 781 18 199 32 802 77 182 37 680 44 807 69 333 55 385 51 184 27 538 41 760 12 994 73 108 5 261 30 916 50 816 75 311 74 615 67 235 54 16 28 396 82 898 6 844 94 139 47 486 33 836 56 972 10 548 31 798 53 245 86 906 63 868 17 302 52 980 29 571 71 124 25 698 66 90 9 124 34 174 97 582 43 931 58 214 36 561 88 906 62 620 78 932 3 767 65 907 7 157 35 752 1 604 16 347 19 549 95 331 22 653 8 312 90 764 15 43 57 859 45 442 68 786 24 598 42 355 2 694 84 241 72 693 11 547 4 488 60 17 93 413 40 562 38 533 21 208 92 846 91 636 46 526 61 523 64 950 96 58 14 672 99 638 13 528 48 130 39 697 59 356
32 574 30 96 33 413 51 908 71 942 10 833 37 918 85 720 13 319 68 591 81 538 42 11 90 925 59 854 62 966 72 950 67 618 1 129 75 633 95 270 69 253 98 770 89 435 4 686 40 855 87 333 58 948 9 861 78 407 6 791 16 361 43 156 41 632 70 800 57 81 54 766 65 976 34 538 48 317 27 36 55 105 20 901 83 294 11 404 92 781 15 777 79 993 7 325 77 610 12 31 60 925 22 594 8 245 93 589 3 541 96 953 0 730 73 92 86 425 14 806 49 290 39 839 99 991 25 753 45 325 76 353 19 847 44 64 74 423 56 779 66 836 84 506 17 967 38 650 46 614 64 954 23 106 63 993 97 452 47 780 80 935 2 104 18 302 52 439 5 875 21 409 35 641 29 343 82 388 88 466 91 684 94 781 28 91 24 100 50 944 61 534 26 475 36 831 31 484 53 301
84 902 42 120 14 358 53 797 4 278 52 304 31 317 40 88 15 993 5 698 72 787 3 645 54 5 80 912 66 504 64 897 33 379 90 490 25 298 48 285 89 713 62 629 17 897 92 271 51 7 98 876 12 78 22 480 10 187 21 702 41 164 70 281 82 752 49 875 20 863 73 35 87 473 27 988 78 520 76 866 74 860 36 878 45 114 61 876 46 761 79 27 83 543 2 68 19 794 77 101 32 588 58 838 88 476 6 176 85 60 0 246 8 755 37 235 99 48 11 50 24 948 44 410 60 363 29 328 43 475 28 659 7 835 26 333 39 493 71 50 94 835 59 148 16 56 97 140 23 438 34 407 63 823 47 956 30 655 50 596 1 674 18 286 56 924 9 343 68 562 81 678 65 800 86 304 57 577 96 220 95 247 67 113 38 48 69 870 93 796 91 367 35 114 13 113 75 790 55 658
20 838 70 990 96 130 5 330 10 450 82 109 93 442 28 168 15 826 22 601 47 155 71 982 80 136 1 384 86 796 38 188 69 366 23 636 51 602 50 560 27 287 98 627 76 553 53 161 90 819 52 872 39 876 41 336 45 241 66 795 36 101 97 540 65 230 6 236 3 249 85 88 9 484 91 919 87 387 63 835 64 895 24 652 19 824 4 436 92 113 8 255 83 490 67 280 94 12 62 287 84 422 73 186 16 495 0 525 95 833 49 157 18 970 2 570 81 959 21 937 12 292 13 781 57 347 60 64 56 28 31 632 32 995 42 283 40 396 34 454 78 43 68 6 88 705 72 635 37 362 11 924 17 815 59 15 35 66 30 120 43 986 89 641 77 664 99 2 58 511 54 805 61 299 75 82 46 664 55 481 29 225 25 541 14 967 26 938 7 557 44 585 79 586 74 237 33 133 48 110
83 188 79 724 95 808 43 794 82 925 88 128 66 501 46 561 17 767 53 309 49 422 81 744 72 169 3 975 19 435 89 244 18 609 39 127 50 171 31 348 99 650 92 386 65 182 40 896 30 110 24 870 37 270 36 492 35 892 69 81 91 299 76 637 84 658 86 664 75 373 74 54 14 950 78 984 26 652 63 975 60 102 32 909 9 580 8 99 73 232 20 125 48 389 68 205 98 211 28 432 4 182 70 671 87 188 38 375 56 153 41 350 97 709 2 709 93 362 6 869 94 231 33 110 25 169 22 12 0 937 34 155 52 631 61 772 5 73 96 375 80 157 21 82 12 70 13 146 67 575 64 294 42 840 54 895 85 616 23 48 11 599 58 363 45 743 62 518 7 673 55 701 29 151 77 643 10 192 47 804 16 469 15 735 27 335 59 322 71 594 51 927 1 84 44 611 90 912 57 849
87 481 3 945 27 122 80 639 1 413 8 264 70 795 67 501 22 576 99 257 81 241 33 680 94 547 13 797 57 418 24 85 79 117 18 584 96 732 32 500 47 971 31 495 21 579 92 247 90 399 23 679 56 755 20 530 50 201 44 548 77 982 85 777 17 803 55 682 74 455 97 688 37 109 6 716 9 117 91 451 36 897 19 495 2 771 35 675 83 962 78 689 25 244 71 834 51 326 69 707 66 124 28 323 41 42 58 25 76 281 49 881 75 700 59 42 48 520 26 466 86 179 84 872 82 309 39 327 42 778 95 838 68 194 63 547 52 468 30 969 62 536 11 757 98 826 65 436 43 740 54 372 34 960 29 676 16 352 7 87 12 757 46 620 4 746 5 638 60 889 61 710 14 418 72 408 15 73 53 759 93 117 88 10 40 733 0 190 73 735 38 328 10 883 89 385 45 21 64 683
76 301 87 611 33 840 62 119 9 253 85 798 13 398 78 848 30 552 7 881 60 850 77 136 41 904 18 806 84 300 75 800 59 276 23 131 64 515 83 25 55 826 70 266 8 70 79 461 63 373 14 391 56 434 1 799 96 857 31 462 61 86 34 372 89 547 45 967 47 594 66 356 53 206 68 799 88 166 86 9 17 760 12 348 16 7 35 171 51 59 67 916 28 356 3 581 24 567 44 931 74 846 22 216 98 445 90 831 25 798 52 561 82 942 29 209 21 961 10 178 99 761 2 67 65 414 81 122 15 988 80 656 6 809 97 977 36 690 5 949 69 376 71 557 57 395 43 922 48 281 46 946 19 537 27 844 93 350 92 193 4 118 58 994 94 577 91 8 40 555 50 122 72 834 0 994 42 860 38 296 39 944 11 954 32 583 20 210 26 404 54 649 73 827 49 75 95 409 37 218
63 293 93 746 61 119 50 126 6 805 5 638 25 311 49 450 3 887 65 824 64 544 90 777 48 493 45 229 75 360 76 726 98 635 11 327 68 534 89 970 85 883 35 727 44 764 56 942 14 798 26 544 71 483 94 678 81 291 92 411 69 902 91 26 73 906 79 611 19 744 23 778 47 458 9 732 15 666 32 382 31 664 40 45 21 972 7 975 27 217 42 431 36 941 70 541 82 550 39 113 83 334 20 958 10 150 57 274 33 624 78 64 12 114 51 50 30 438 62 163 38 754 16 581 96 789 2 462 99 269 1 324 17 399 74 948 41 21 54 753 97 527 52 203 8 785 13 752 60 720 72 737 77 644 37 589 29 70 59 299 43 619 53 182 18 629 22 675 55 571 58 510 67 912 66 181 34 1 87 538 88 162 46 6 84 995 86 51 0 585 95 42 80 275 4 393 28 984 24 225
85 988 39 289 18 299 17 940 68 149 70 611 96 590 47 34 60 963 23 138 31 390 53 714 91 796 29 192 43 257 97 628 33 85 32 918 64 713 38 160 88 804 20 757 79 523 26 706 99 914 62 236 58 62 98 553 34 96 9 582 49 743 36 235 67 146 7 799 92 601 25 47 30 897 19 875 35 930 14 326 5 371 76 659 3 1 55 30 44 69 93 709 57 652 77 741 95 504 46 302 28 438 89 910 1 897 86 127 6 596 63 619 69 163 0 585 10 921 56 56 52 71 12 71 84 615 78 879 15 651 40 63 54 982 8 942 22 769 87 284 50 378 11 185 27 430 65 243 4 124 37 404 24 187 61 911 2 499 21 306 82 456 83 35 13 723 48 307 90 764 71 428 72 971 73 581 94 986 66 625 74 28 51 58 42 477 45 71 75 526 16 394 80 483 59 141 81 469 41 493
17 968 92 689 96 640 16 663 88 146 49 638 81 594 20 152 26 217 23 155 43 929 94 423 63 681 74 64 59 796 67 915 58 336 61 303 83 170 24 245 56 442 47 613 46 629 1 637 32 645 50 780 8 246 62 687 75 502 70 430 53 786 87 481 35 610 4 368 22 201 90 469 45 273 0 601 37 127 42 262 7 92 29 133 27 580 80 120 65 543 82 410 99 350 2 361 19 938 9 534 51 798 48 133 12 969 72 35 6 232 78 915 71 260 97 729 33 323 84 394 25 761 30 750 93 521 11 702 21 788 64 476 69 121 95 941 85 456 18 967 13 640 52 585 77 168 60 809 66 126 3 18 91 951 89 12 73 644 44 617 86 589 79 604 5 747 57 467 39 970 36 70 31 463 55 896 34 173 40 177 14 699 98 799 10 894 15 176 68 439 28 704 38 626 41 176 54 404 76 485
54 436 57 636 5 687 49 886 91 232 25 195 23 564 27 912 36 323 58 531 63 706 6 769 2 790 32 612 94 828 77 538 0 25 39 947 3 144 82 953 97 933 55 905 76 440 11 698 85 122 67 88 28 150 78 922 29 23 33 98 81 757 22 800 86 783 18 629 71 202 42 512 83 176 30 495 56 617 15 494 9 376 46 386 10 172 93 35 41 680 8 75 14 879 19 910 38 498 1 109 61 494 88 130 62 71 20 46 45 647 69 496 74 625 72 778 24 453 35 281 75 615 47 516 65 273 17 866 48 175 87 462 99 349 68 685 50 61 70 496 51 947 31 680 53 418 60 397 13 463 21 396 89 904 44 494 26 414 84 691 12 578 98 489 4 854 95 991 40 88 73 18 80 996 96 467 43 103 7 924 16 37 90 305 37 775 92 403 34 556 66 376 52 23 59 721 64 26 79 406
31 547 41 332 29 132 13 922 93 941 85 425 89 358 25 63 10 498 18 791 12 926 23 54 35 363 17 426 34 371 82 819 56 859 32 690 55 99 40 905 67 729 91 151 87 388 97 749 69 307 19 667 81 10 27 436 6 50 70 485 59 255 84 586 80 421 79 485 78 105 2 112 49 134 62 609 50 854 60 905 96 256 48 819 28 490 24 937 77 978 38 44 73 425 0 939 75 205 72 810 22 336 8 613 57 97 21 697 83 405 95 930 54 942 99 904 39 631 71 796 1 582 14 875 92 39 16 779 36 736 11 169 3 358 66 823 64 391 30 849 94 121 37 310 90 465 9 102 44 736 88 946 98 547 45 796 74 964 20 34 65 994 86 661 26 318 7 99 53 980 51 285 58 156 52 275 68 349 42 342 76 662 5 154 15 718 46 465 33 575 47 310 63 799 43 482 61 303 4 913
36 989 61 942 93 693 15 409 47 527 23 684 8 290 48 836 30 378 99 181 26 817 44 69 68 237 21 825 27 826 59 415 0 910 79 208 63 301 19 389 31 659 95 593 7 588 11 996 12 981 72 58 84 530 77 438 75 719 42 517 28 55 64 940 45 220 5 660 85 453 25 503 66 70 73 753 86 237 50 843 22 419 9 748 54 914 16 912 88 74 55 977 40 376 92 638 87 28 20 573 4 405 18 820 58 381 81 837 83 917 82 157 6 745 43 835 90 372 60 664 97 155 37 782 91 668 51 987 71 873 13 429 35 206 67 972 46 252 34 849 56 813 2 547 57 275 49 436 38 366 39 134 17 510 10 441 53 499 41 458 65 648 70 808 29 623 14 692 24 422 3 150 89 429 1 858 96 477 94 119 33 473 69 600 52 624 32 458 62 839 78 946 76 934 98 256 74 50 80 851
35 770 95 775 60 293 61 984 80 732 64 921 42 158 36 292 53 389 99 76 97 657 9 545 32 968 7 630 71 760 5 264 69 147 67 519 23 919 87 173 55 229 31 691 62 149 91 994 20 657 10 250 19 727 13 701 11 697 65 702 25 223 82 137 51 662 74 41 27 67 39 239 6 259 79 120 84 880 90 326 58 898 15 919 12 732 77 830 72 854 45 914 22 866 1 373 26 360 89 934 85 168 47 83 96 485 52 706 16 941 78 137 50 571 0 101 70 823 98 393 29 564 40 301 18 265 46 625 21 580 86 833 33 825 73 578 94 69 3 748 57 775 41 960 34 594 93 807 75 585 63 621 48 648 2 441 44 211 81 614 43 39 37 749 92 236 88 737 66 192 54 232 30 660 14 185 17 682 68 358 59 450 76 656 49 429 8 841 83 834 4 257 24 255 56 692 38 68 28 591
83 332 55 578 8 295 13 165 6 488 27 862 46 947 50 122 78 104 92 726 42 31 34 464 88 231 54 721 79 559 90 514 89 324 10 450 66 903 51 752 63 481 57 209 99 165 47 56 14 46 85 964 82 264 71 995 93 156 36 423 59 135 41 993 37 374 84 157 74 509 35 865 86 897 0 561 9 784 17 593 98 124 48 302 12 1000 97 791 95 386 61 895 69 797 52 138 38 916 87 228 2 161 30 56 45 20 23 601 76 420 81 252 67 925 3 653 96 54 32 139 1 918 53 180 60 496 15 84 43 773 25 817 70 891 65 818 31 224 29 196 22 882 4 159 64 438 44 508 58 196 7 838 80 580 73 817 75 537 94 941 68 876 24 600 20 102 72 54 40 440 19 348 5 595 28 192 49 972 56 69 26 105 33 838 77 674 18 560 16 913 91 156 11 279 39 315 62 736 21 730
12 98 72 787 71 558 83 15 24 732 46 844 43 126 30 362 34 170 45 484 39 976 93 695 55 920 3 332 37 98 23 533 25 113 42 660 94 645 66 96 26 137 47 642 59 4 88 256 99 563 18 271 80 631 90 269 29 390 40 942 75 181 86 389 58 570 9 394 32 760 44 876 98 73 5 539 67 546 36 351 95 448 2 316 77 470 53 77 92 796 41 380 7 33 15 18 27 634 64 222 6 840 87 169 51 439 8 456 22 475 65 941 28 678 11 749 13 678 4 388 38 752 76 215 63 864 62 257 85 653 54 4 35 116 19 476 57 72 52 860 89 349 56 968 60 497 74 341 16 175 20 993 96 468 14 82 33 248 61 809 73 727 97 287 1 502 21 749 0 769 78 113 17 106 50 624 79 838 70 950 10 777 69 236 49 215 31 257 68 596 82 952 81 454 84 287 91 733 48 762
2 655 59 515 89 530 65 10 42 402 73 634 4 22 18 9 68 644 86 205 67 354 32 773 23 590 17 657 85 211 58 546 99 325 72 196 63 181 5 798 39 376 90 141 47 902 93 569 74 657 69 592 25 365 75 150 84 242 46 678 56 760 82 683 37 609 10 685 76 637 7 65 57 134 48 153 26 616 13 632 12 617 60 278 91 468 36 107 80 312 3 401 19 829 41 547 40 198 83 314 66 385 14 370 97 824 22 632 62 375 94 759 71 872 45 929 1 199 49 249 24 868 27 812 51 529 38 25 16 154 64 734 34 650 31 296 55 778 54 765 29 282 15 290 88 685 53 459 78 680 92 886 44 579 35 803 61 918 52 476 9 264 11 297 28 369 81 578 33 72 21 385 95 97 70 442 8 522 87 224 30 759 50 155 0 9 20 462 98 460 43 898 6 773 79 664 96 878 77 876
28 505 39 545 11 805 78 523 44 357 19 208 70 116 37 900 50 555 41 690 66 291 81 873 77 175 40 13 51 490 24 495 96 327 9 518 8 600 12 238 80 450 1 863 62 904 48 720 76 989 98 649 45 69 49 208 65 232 89 257 75 100 25 97 54 240 43 514 61 208 13 864 21 725 3 888 46 468 99 383 95 339 29 596 16 472 36 14 23 38 17 337 94 998 34 48 15 343 32 905 22 351 27 720 14 516 33 188 93 823 69 598 59 547 57 15 26 511 10 489 72 94 84 597 56 617 35 370 60 946 52 525 30 853 55 987 5 25 64 263 38 578 68 203 97 912 67 348 74 1 2 512 18 163 88 225 7 219 47 671 85 405 86 391 87 651 20 322 73 339 4 891 79 598 71 678 92 544 91 141 6 639 0 424 83 427 42 575 90 191 31 964 63 436 82 644 53 825 58 90
15 854 79 898 74 692 28 262 4 53 49 197 97 530 99 697 37 545 82 930 51 773 68 769 96 180 22 980 35 832 1 394 7 557 30 935 77 931 13 959 40 367 69 247 46 113 89 202 87 475 72 787 31 476 56 683 48 393 0 564 58 352 38 56 42 734 93 876 17 805 8 377 41 639 25 381 94 702 16 447 71 52 98 559 84 670 54 121 32 776 47 629 57 826 55 75 45 693 36 820 78 650 52 43 75 868 39 705 91 337 90 497 86 938 63 406 50 995 44 818 12 86 59 929 18 494 23 385 53 750 11 833 85 145 92 523 6 138 60 158 80 826 70 973 43 256 3 300 65 388 95 844 24 454 20 147 73 317 19 481 27 7 9 311 10 669 14 479 62 60 81 423 76 730 66 818 33 444 29 611 83 129 34 862 26 646 21 983 2 287 64 505 88 251 61 14 5 477 67 190
15 497 12 229 85 274 97 927 69 889 46 766 47 586 53 246 95 874 86 285 40 36 41 720 55 383 52 451 66 154 18 807 80 635 28 92 50 713 51 426 2 573 13 71 37 8 38 27 26 870 29 66 1 686 88 773 73 839 61 991 24 404 17 919 63 808 89 150 92 81 39 601 54 651 99 520 76 156 79 587 68 775 7 454 75 460 57 453 83 305 96 860 0 828 21 662 5 892 10 478 65 82 64 20 11 313 48 389 32 950 98 228 72 290 67 557 19 376 45 927 16 496 9 942 36 202 25 442 43 956 4 957 77 981 6 552 82 714 56 263 93 31 14 678 42 434 31 634 20 593 70 282 44 929 22 447 60 911 90 593 84 548 59 751 58 393 23 652 81 828 78 769 8 319 87 638 30 581 91 726 71 25 34 53 35 296 3 770 33 188 94 506 27 689 49 550 62 816 74 318
22 210 61 958 36 262 32 795 52 182 79 332 20 447 10 453 99 187 87 976 6 840 3 411 9 542 17 701 21 330 74 518 54 954 2 832 26 701 66 237 1 779 95 319 0 461 18 937 71 357 51 948 53 964 8 500 39 378 56 229 45 207 55 809 31 952 33 562 41 861 60 80 30 424 34 314 92 666 73 265 5 635 89 177 23 498 90 834 11 487 96 322 75 248 47 46 69 655 29 237 91 390 44 636 40 889 93 470 59 239 24 881 19 505 94 626 62 560 88 867 50 795 63 342 68 486 78 652 38 726 81 342 46 561 49 895 35 883 58 734 85 493 77 906 25 389 83 777 65 769 64 191 42 58 84 523 57 240 13 737 12 671 82 333 28 61 97 664 27 539 48 45 16 724 67 129 86 714 70 519 4 500 76 212 98 393 37 493 43 288 14 283 15 937 72 558 80 332 7 677
81 996 91 749 15 237 40 652 18 397 69 465 31 473 84 673 58 28 47 637 62 134 96 297 23 607 92 499 7 759 44 348 77 732 87 385 90 728 68 763 21 946 8 584 41 762 37 251 10 432 20 637 98 66 36 170 2 117 75 327 3 476 74 741 72 71 39 828 42 966 73 963 45 855 80 31 22 455 33 506 12 889 76 322 9 550 16 772 94 265 43 403 50 486 26 941 99 521 34 175 65 903 19 748 88 23 55 600 57 160 24 508 52 315 78 372 64 904 79 422 54 782 4 492 86 285 17 580 95 55 53 829 5 628 61 876 6 663 82 198 67 222 27 559 59 820 97 519 46 651 60 373 66 186 38 882 13 640 14 119 30 141 85 825 89 988 63 841 56 884 11 420 51 177 32 802 25 887 49 940 35 310 48 769 28 809 71 89 83 105 70 230 0 72 1 605 29 66 93 530
30 857 63 507 61 626 46 531 25 657 13 143 12 306 65 544 76 375 93 916 19 569 20 926 0 829 2 940 45 277 86 477 24 812 16 295 44 170 32 426 79 231 87 379 84 200 50 809 41 912 18 115 6 982 95 846 59 271 55 144 64 37 3 936 62 305 69 665 52 688 91 915 78 277 48 72 33 591 57 193 96 818 15 467 60 451 70 653 82 156 10 163 98 708 54 531 83 429 28 349 5 510 99 927 74 264 97 843 51 617 94 41 14 832 56 126 72 752 11 281 67 160 1 105 49 417 85 236 66 972 40 829 31 979 29 307 35 260 81 925 80 998 17 397 73 960 89 533 8 68 75 353 21 103 38 940 58 462 92 578 9 794 22 243 71 313 88 710 90 349 37 777 47 647 39 573 27 974 23 716 26 825 34 219 43 238 53 142 42 594 77 193 7 924 4 578 36 743 68 319
20 321 36 249 70 635 92 214 46 670 83 814 64 943 65 453 31 537 99 418 86 310 90 491 89 295 24 980 93 55 9 115 10 3 71 633 11 708 69 793 84 972 54 908 72 503 87 679 75 765 48 850 94 276 95 644 4 134 55 540 49 817 81 658 52 632 8 394 34 185 39 202 67 638 57 425 37 152 51 78 28 967 21 504 33 522 5 611 6 943 41 853 22 717 3 905 77 917 23 471 43 636 97 425 74 792 27 871 53 549 85 418 18 306 40 488 96 962 73 663 45 727 44 584 82 691 19 697 12 6 42 18 25 917 26 516 62 150 59 586 1 844 66 696 79 92 17 828 50 932 60 959 68 32 15 233 0 165 2 421 47 424 29 943 61 317 32 833 13 748 58 211 78 535 16 119 14 113 91 590 56 297 35 392 63 793 38 545 98 491 7 911 76 207 30 463 80 339 88 304
86 520 6 462 77 142 45 415 63 293 37 496 28 345 75 297 19 677 29 852 71 366 41 419 50 280 70 748 88 929 58 486 12 990 79 940 20 338 78 708 64 157 73 206 22 621 38 634 16 417 91 876 56 221 72 921 53 550 92 107 18 903 66 266 59 554 49 864 52 522 57 846 48 973 93 2 99 437 10 311 4 426 13 171 7 641 23 351 96 887 51 940 98 805 89 427 47 680 68 652 43 273 65 579 90 75 14 157 69 218 35 873 31 28 84 644 30 979 34 179 87 560 55 363 60 61 83 390 25 78 46 516 3 981 97 489 1 9 32 92 2 763 0 460 74 107 81 345 40 4 33 500 11 140 17 938 76 309 5 964 8 992 26 642 15 976 95 8 82 222 54 400 94 651 27 841 42 900 44 469 80 971 9 832 67 856 21 235 61 776 39 745 24 738 36 479 62 506 85 350
14 181 69 267 31 217 13 876 86 444 66 283 75 370 94 982 23 457 62 857 74 565 92 901 89 800 44 783 63 811 84 241 24 51 71 449 43 797 4 558 95 935 67 796 76 496 3 365 33 747 41 751 68 685 53 910 28 920 64 428 19 213 78 463 26 764 9 763 72 513 5 68 79 801 7 836 98 823 45 179 97 35 1 678 90 912 21 746 83 6 32 433 91 839 15 287 93 725 82 573 57 780 85 148 20 287 30 285 65 366 6 470 11 236 49 851 87 488 88 168 58 590 40 912 17 914 39 81 51 571 73 344 37 144 2 366 60 806 77 544 0 247 10 973 22 237 29 246 50 156 25 815 18 741 55 212 38 607 36 281 34 225 42 799 96 28 61 200 27 274 12 538 70 490 35 862 48 368 8 722 52 28 80 173 56 311 99 534 16 518 47 63 46 37 54 286 59 938 81 944
51 399 92 812 48 303 86 16 88 363 46 403 34 355 83 905 2 848 53 851 70 687 89 201 6 634 1 933 9 753 24 660 21 834 63 305 87 119 12 106 13 410 55 74 91 31 79 888 14 470 26 747 32 452 50 150 93 998 77 225 97 378 73 812 58 112 61 932 81 586 57 802 52 154 30 146 15 593 99 858 3 717 49 818 33 668 59 84 84 213 38 738 20 846 18 278 11 269 39 366 65 841 94 790 27 135 5 150 25 227 29 190 80 585 22 402 40 568 90 570 47 683 36 492 44 13 95 392 17 661 67 594 16 613 10 165 96 502 62 783 71 292 64 464 19 215 41 61 69 312 75 958 42 118 68 130 54 848 76 225 56 70 43 188 8 717 72 709 0 643 60 609 4 197 66 505 7 323 74 799 28 422 37 286 45 392 23 317 31 551 85 823 82 938 78 900 35 562 98 653
5 474 47 702 57 310 32 134 67 850 22 937 39 530 7 442 56 736 0 240 99 571 14 729 95 840 42 623 50 270 35 164 87 465 33 168 53 193 91 703 96 848 98 183 31 387 15 879 54 576 55 454 36 876 24 382 8 556 48 798 19 975 28 752 1 547 2 739 88 373 6 728 60 218 84 738 43 915 69 781 68 79 89 785 76 19 45 315 20 609 9 780 75 160 40 503 11 29 29 920 62 786 16 778 37 532 71 693 64 194 52 417 41 72 30 501 66 456 3 399 74 789 58 779 65 856 59 840 21 516 97 561 63 210 44 587 93 618 72 923 26 513 61 594 10 200 49 602 25 443 73 217 78 524 92 118 94 471 4 313 85 756 90 227 18 686 34 440 83 746 79 286 82 87 13 15 70 675 77 116 38 374 12 288 17 426 27 951 23 599 80 657 86 954 46 654 51 860 81 929
17 832 53 840 82 927 69 358 23 791 13 301 61 697 91 409 66 349 25 777 68 384 95 847 96 698 27 318 26 839 75 972 87 504 43 109 50 335 48 574 10 814 65 96 88 347 83 307 42 663 24 719 9 866 52 504 47 880 32 669 29 566 19 760 44 655 71 798 78 169 33 957 58 791 34 575 97 831 3 390 20 879 63 186 57 998 77 220 94 218 16 269 85 298 93 978 92 105 41 142 62 645 80 666 22 85 8 893 28 475 49 254 60 313 38 782 79 220 37 777 64 219 39 265 76 171 0 27 7 371 59 144 98 155 31 666 89 844 86 380 35 642 12 996 1 920 54 252 46 357 81 438 2 625 51 500 73 722 45 887 99 409 30 942 4 13 11 950 74 418 36 95 14 162 90 428 70 890 55 208 15 473 18 816 72 343 21 135 84 840 5 694 40 672 67 826 6 530 56 339
94 283 26 64 74 701 30 919 79 587 61 724 41 810 66 359 62 730 80 143 35 645 65 277 2 876 69 352 7 163 88 575 37 356 32 890 77 236 83 873 87 535 4 714 75 798 67 976 57 878 89 52 34 673 21 125 15 994 27 665 8 545 45 353 56 16 50 191 22 982 58 243 3 652 5 485 12 31 40 843 60 65 73 569 84 77 85 82 6 582 38 24 9 196 72 976 53 117 0 954 18 588 19 954 28 109 64 663 39 190 46 958 71 663 99 562 54 705 76 620 44 893 47 512 16 565 97 843 68 14 1 733 23 895 11 44 96 679 13 484 86 34 25 671 24 380 95 960 90 823 63 257 43 947 91 739 42 531 51 495 78 721 48 618 10 143 31 257 59 302 29 684 52 645 17 822 14 716 93 246 33 398 82 559 49 357 98 716 92 384 20 739 70 690 81 69 36 941 55 359
96 496 82 780 1 23 60 343 97 788 6 158 77 487 65 30 8 143 89 757 94 876 4 206 52 261 3 1000 17 217 50 260 30 688 86 652 32 40 87 739 73 249 78 676 22 506 23 219 41 342 57 232 14 656 80 502 99 703 56 525 90 532 48 271 33 811 21 929 28 104 47 823 38 856 51 441 49 536 69 509 85 511 59 857 46 156 37 457 62 461 66 39 34 149 40 894 68 653 0 52 84 241 93 714 24 347 20 400 13 906 26 379 53 357 92 337 35 944 76 615 11 602 31 671 44 887 88 144 10 164 58 600 36 683 16 290 79 33 15 459 67 656 7 866 64 765 55 707 63 854 61 269 2 852 74 106 45 33 12 875 75 235 27 367 18 238 71 758 9 142 43 293 5 986 83 602 91 156 70 466 72 885 39 467 25 6 42 505 81 699 98 198 29 615 19 4 54 875 95 653
23 214 14 689 13 969 75 754 35 398 87 624 82 446 83 902 0 774 15 158 31 543 84 7 30 356 12 945 95 483 97 148 74 197 29 625 45 637 92 663 72 544 16 639 51 570 55 830 85 680 40 981 80 404 77 229 3 584 11 729 53 845 34 307 64 569 89 223 61 88 41 423 7 926 4 715 47 488 76 880 10 809 48 456 99 388 63 230 68 374 1 23 67 490 56 840 42 149 94 319 54 281 27 43 88 693 18 549 9 683 60 59 33 924 36 552 71 686 28 97 24 907 5 220 49 52 20 657 81 982 59 10 93 736 25 727 32 33 58 8 39 17 37 126 70 566 21 898 66 860 57 124 91 620 38 756 46 137 78 966 79 201 6 282 43 488 96 475 65 751 62 415 69 28 98 559 26 21 73 342 22 405 8 695 90 212 44 529 17 236 50 995 52 826 2 27 19 551 86 341
31 860 51 316 48 492 12 613 72 267 89 857 56 130 4 510 47 193 33 749 2 899 54 433 81 766 62 232 16 174 80 20 44 27 63 729 25 290 71 134 23 63 82 563 99 660 65 457 15 103 75 194 88 73 59 621 61 568 67 913 8 695 92 757 27 185 14 434 37 405 49 528 5 140 58 161 60 524 21 911 0 459 13 549 1 453 57 494 77 423 55 635 93 393 66 8 97 275 40 952 90 888 86 955 11 607 30 755 24 377 83 301 69 609 17 510 46 640 64 842 79 189 36 687 73 525 96 443 18 813 3 23 84 969 34 493 10 732 20 982 45 884 85 411 9 197 28 920 50 442 52 456 26 377 74 616 41 564 94 941 98 284 22 504 70 530 91 11 32 577 95 786 7 854 53 734 43 604 68 206 35 659 38 159 29 781 76 761 6 253 78 180 42 741 19 990 39 395 87 941
59 216 97 819 42 695 45 22 51 698 72 27 75 494 98 620 44 471 94 235 8 434 19 62 24 83 73 60 22 988 26 466 62 944 31 268 0 727 34 464 35 629 68 176 40 729 81 511 95 491 92 754 83 547 49 562 47 635 99 275 91 383 36 783 63 491 69 94 2 112 90 684 11 224 17 873 14 53 76 230 88 998 96 472 16 888 7 607 78 850 79 32 74 443 10 315 6 600 12 788 66 474 1 184 77 144 67 24 30 43 85 287 56 60 86 240 80 762 18 35 37 693 48 363 3 905 13 701 84 746 21 426 29 917 23 705 65 698 4 231 55 276 52 353 5 937 53 235 32 130 82 308 57 823 27 816 41 938 71 843 58 414 38 800 61 449 43 16 54 826 64 128 87 567 33 227 70 939 50 405 15 183 28 738 25 509 93 193 60 662 20 268 89 297 39 578 9 632 46 314
17 876 55 712 13 221 33 906 92 765 64 328 12 123 46 402 47 884 23 465 3 997 97 374 61 422 37 322 15 529 89 326 86 245 96 527 27 464 56 790 32 876 65 534 69 358 99 67 1 33 34 578 91 201 57 391 42 755 52 556 21 254 35 186 10 938 73 976 7 223 54 533 70 101 18 947 95 240 16 355 85 391 75 479 84 521 43 231 24 499 6 120 50 342 66 356 78 55 36 318 44 154 0 829 5 325 71 408 83 739 74 626 40 67 38 649 25 102 88 51 9 956 39 434 82 35 41 124 59 960 72 140 14 547 2 757 20 390 48 560 29 686 4 989 51 162 81 428 28 433 87 587 58 338 80 820 26 396 77 656 45 386 93 707 98 338 76 908 22 791 68 277 31 417 8 539 49 265 60 291 67 546 62 260 90 681 94 105 30 466 19 734 53 866 11 263 79 183 63 456
39 140 92 202 41 366 6 75 72 283 68 943 53 257 25 517 0 734 51 379 75 150 38 445 79 515 76 978 94 402 13 742 1 536 88 594 59 222 78 875 9 837 28 955 32 943 22 69 64 782 48 277 7 433 58 300 87 444 49 150 73 270 15 839 77 826 16 735 57 543 24 625 14 660 71 169 45 445 99 651 43 940 26 321 10 874 35 936 66 391 47 878 54 633 96 880 42 324 23 243 18 36 56 708 89 773 60 165 31 531 21 971 11 694 67 810 93 506 52 824 4 362 29 708 3 356 61 113 80 892 62 105 17 980 37 251 2 635 40 472 55 690 63 783 30 919 95 26 82 314 46 723 12 128 85 459 36 616 19 150 33 943 50 244 74 111 83 244 86 291 97 406 5 98 34 770 44 117 65 716 81 410 84 55 69 376 90 733 70 949 27 456 8 951 98 813 20 704 91 30
71 163 99 624 39 875 42 157 18 316 4 906 64 635 56 75 43 668 61 29 83 453 28 459 62 835 0 424 46 493 16 518 49 509 75 993 87 78 32 902 22 616 93 255 77 628 12 838 34 58 96 366 20 486 95 48 51 711 8 735 85 904 98 28 11 287 38 100 63 476 15 234 84 902 68 461 36 928 53 869 31 694 19 986 33 291 24 844 60 967 54 29 7 560 29 510 37 174 25 34 1 197 23 338 26 907 10 879 13 886 45 688 89 308 92 690 78 762 90 999 74 767 9 611 58 152 76 579 3 485 69 632 35 898 27 178 86 698 6 391 52 694 5 956 50 121 82 979 41 590 21 685 67 333 73 309 44 966 81 193 70 186 14 782 40 123 72 122 17 601 47 383 2 714 65 697 94 978 97 286 57 966 91 959 55 52 88 429 66 523 59 382 80 760 79 880 30 792 48 73
89 204 50 419 1 26 44 68 22 851 64 262 56 658 6 521 86 761 72 686 29 633 49 929 17 908 25 793 63 202 4 956 34 991 9 853 97 597 5 69 92 744 14 461 0 468 51 884 99 441 45 529 77 103 8 297 2 500 82 585 81 890 95 802 84 839 76 639 66 390 26 25 93 623 96 606 23 692 61 869 42 360 87 722 12 277 98 868 32 138 80 165 90 88 30 706 53 640 73 219 40 851 20 928 39 330 11 676 43 146 75 835 85 443 7 547 55 678 58 152 57 141 3 599 69 596 37 10 52 87 94 213 31 950 88 423 67 8 59 104 46 719 48 805 54 550 38 79 10 624 83 740 13 863 62 73 16 272 36 208 35 313 15 151 27 784 21 814 91 741 65 165 74 124 19 568 33 733 60 487 47 469 78 167 68 238 71 821 79 555 41 244 70 833 28 434 18 80 24 811
11 340 28 655 17 880 74 140 72 94 45 927 21 916 0 543 81 103 70 958 78 214 65 404 52 765 85 963 64 183 20 284 68 27 55 407 24 972 49 687 91 548 66 633 16 47 98 227 30 589 86 719 9 570 79 957 38 601 76 827 47 870 22 808 93 830 63 519 71 313 12 71 26 124 84 287 56 238 87 920 80 878 40 658 8 495 36 168 51 577 77 268 69 845 13 69 29 529 96 611 2 872 57 659 95 627 88 180 4 642 33 414 97 685 82 978 53 205 32 97 27 26 99 914 90 189 6 177 94 34 75 261 15 88 83 658 10 701 41 643 73 74 50 947 31 88 14 96 1 742 3 16 5 328 18 182 25 670 39 932 43 947 59 472 92 171 58 153 37 15 54 357 67 984 62 454 23 290 35 505 19 145 44 260 42 824 89 444 7 681 60 508 46 987 61 869 48 625 34 592
48 69 40 311 34 676 24 861 17 409 75 885 6 991 1 562 85 335 7 973 63 854 33 735 9 238 42 103 96 185 3 53 80 467 56 137 72 486 51 878 47 408 39 328 41 64 29 729 2 417 95 557 46 494 23 68 8 967 78 337 43 622 12 334 61 559 30 86 38 431 54 368 5 29 67 908 70 470 13 191 68 729 83 29 97 352 22 842 50 284 36 14 91 7 18 514 45 716 74 506 49 312 82 762 69 835 35 444 20 25 60 428 25 734 10 17 79 935 66 382 93 881 89 767 27 77 64 239 11 376 37 518 4 281 44 834 92 528 32 714 84 464 62 446 0 579 21 746 16 682 58 439 99 395 52 328 90 184 28 277 81 174 94 501 88 186 77 822 86 583 73 312 87 77 31 651 76 517 53 259 26 985 55 348 98 325 14 51 19 857 71 817 57 139 59 994 15 428 65 934
12 950 28 634 9 64 11 377 99 521 7 312 88 694 51 259 2 685 42 146 96 296 52 961 20 716 60 742 53 631 25 727 85 408 57 305 14 690 77 328 45 682 58 857 64 328 89 548 10 103 54 720 31 662 40 102 8 549 66 933 78 860 73 720 97 187 56 952 3 778 93 845 46 486 41 186 29 745 26 339 83 472 21 695 33 52 1 804 72 850 80 321 82 116 37 543 34 42 16 690 4 682 35 392 23 48 95 742 19 520 5 200 92 299 43 850 86 433 55 90 76 161 24 189 63 519 48 324 47 331 38 633 65 139 49 446 44 14 17 886 68 374 71 458 70 662 67 972 59 334 84 895 0 93 98 418 18 53 74 628 27 289 79 624 36 36 15 846 90 28 62 845 22 396 81 254 69 389 61 958 87 717 94 362 30 692 13 212 39 455 6 774 75 450 50 264 32 982 91 543
91 590 92 630 1 899 65 452 10 157 31 284 50 420 24 809 63 417 79 45 58 574 19 889 0 826 6 142 43 153 46 39 72 674 8 443 41 730 26 609 34 329 9 471 68 670 84 634 77 785 94 247 85 217 54 579 53 740 13 858 18 95 70 117 99 154 23 256 15 346 87 501 16 727 59 819 56 442 21 668 67 329 78 222 32 570 90 194 25 159 86 288 47 407 73 15 2 444 14 437 17 180 88 398 4 259 62 82 71 16 11 94 80 85 29 994 7 889 55 885 37 934 95 570 51 762 27 307 74 469 22 30 82 712 42 753 36 834 98 470 76 370 40 661 83 914 39 40 60 471 44 451 30 701 35 355 38 137 57 993 93 169 96 165 97 87 3 583 61 311 81 26 28 640 33 553 49 347 12 777 45 635 20 522 66 490 89 757 75 268 69 55 48 300 5 973 64 561 52 461
70 512 13 88 57 658 8 351 89 247 92 809 4 671 44 129 79 832 17 906 38 115 25 930 90 483 20 752 36 502 84 673 67 441 98 835 24 137 78 256 40 504 15 112 37 602 30 333 85 805 59 821 81 1000 43 154 49 218 50 857 42 240 47 267 7 679 63 645 76 637 27 320 87 788 69 619 21 183 95 262 56 949 74 857 55 930 1 982 72 574 29 970 5 231 71 49 75 774 94 890 93 112 11 94 51 192 52 907 12 644 58 914 46 739 64 105 66 754 22 523 9 628 91 934 0 851 26 601 80 378 2 714 41 872 39 713 65 95 96 867 14 586 99 384 97 390 68 157 35 593 83 568 28 239 18 703 6 348 62 754 73 96 19 922 86 967 61 720 54 566 32 118 16 83 3 349 53 457 34 282 82 343 23 988 31 421 48 696 88 716 45 50 10 500 77 315 33 438 60 481
56 81 4 678 14 14 78 401 98 352 23 410 16 140 77 637 85 594 67 523 86 970 91 312 81 500 8 320 5 92 39 418 84 6 47 93 18 188 65 235 93 513 2 86 72 569 49 658 6 442 12 547 87 72 46 826 1 523 13 435 63 339 48 754 40 497 68 686 97 621 19 399 29 384 52 691 58 32 54 529 25 506 89 554 95 317 75 431 62 950 90 199 69 946 66 743 24 925 9 963 59 634 26 758 36 977 15 777 22 583 61 800 83 454 53 618 32 498 33 749 92 826 45 398 64 851 43 913 35 593 11 840 55 740 50 278 74 808 30 476 21 79 73 335 10 979 57 463 60 728 79 419 17 939 42 811 31 950 44 644 27 295 34 134 80 675 51 716 3 147 41 822 76 58 94 188 96 342 37 91 70 272 88 448 28 253 71 776 7 171 38 209 82 5 20 336 0 687 99 72
41 142 57 353 63 175 11 564 30 258 40 392 87 345 34 561 43 53 21 425 48 402 18 461 60 95 97 56 27 761 83 176 3 588 6 497 19 760 49 839 52 573 22 416 80 700 59 709 94 920 38 742 76 469 28 71 25 186 77 34 12 137 31 58 13 436 79 791 5 308 23 300 29 939 9 47 78 722 37 851 26 945 36 540 67 76 82 574 73 538 2 806 16 113 14 654 88 73 44 343 65 580 4 640 66 712 53 231 15 251 17 290 93 375 56 908 47 904 75 559 69 43 46 417 0 752 70 353 45 152 74 802 54 320 72 610 92 633 20 641 10 760 98 975 89 788 51 577 50 968 42 594 91 875 35 413 68 630 95 658 61 412 81 723 62 10 33 817 86 507 8 690 64 849 39 466 85 173 58 661 32 253 99 556 24 133 1 163 7 238 55 424 96 772 71 252 84 201 90 915
64 161 26 219 93 286 99 656 57 664 82 899 15 592 38 133 52 431 0 703 6 974 5 856 18 739 37 57 51 982 78 831 2 65 1 734 9 905 34 393 28 936 71 341 56 346 7 411 47 116 4 418 32 496 24 99 3 542 44 372 31 634 40 786 53 590 98 119 10 586 8 362 74 803 87 718 67 386 94 709 83 233 66 185 88 875 54 77 60 25 20 806 72 197 17 717 90 846 65 663 96 689 81 619 86 171 19 913 46 410 22 368 23 947 12 692 76 553 63 118 27 352 80 363 21 320 36 61 50 341 33 778 55 470 95 905 89 855 35 111 29 129 79 516 97 630 62 983 77 562 48 947 45 569 92 366 14 226 41 952 84 111 16 865 70 667 59 996 13 42 42 12 69 321 39 38 85 742 11 283 25 991 73 197 75 936 49 103 91 741 61 198 58 9 30 424 68 887 43 354
31 146 53 193 97 754 18 102 22 265 76 748 95 527 78 704 60 689 23 771 16 642 87 828 94 576 91 688 55 484 73 505 56 497 46 362 7 371 77 370 51 842 28 549 80 100 65 988 45 25 93 300 0 743 25 137 90 31 38 757 17 889 89 823 3 190 57 945 62 359 48 97 13 815 27 446 11 998 34 119 64 60 43 371 92 975 49 884 58 468 39 280 69 615 68 308 32 228 37 808 66 397 9 416 81 731 67 244 29 533 54 480 99 462 71 141 2 162 41 811 6 938 14 765 35 376 44 822 12 369 52 730 63 262 82 295 84 307 26 296 50 754 15 4 98 93 30 10 5 111 20 613 79 751 47 293 8 122 21 539 19 568 36 249 75 850 4 779 61 100 33 645 74 390 96 307 70 469 85 886 59 80 1 688 83 343 86 875 40 847 72 10 88 165 10 96 24 954 42 100
18 146 39 757 48 408 13 724 4 618 64 195 56 45 77 755 67 255 32 242 70 503 41 17 47 695 76 122 94 751 51 160 20 938 0 916 57 90 79 435 28 81 53 875 31 959 29 140 50 162 33 173 60 691 9 791 27 136 66 344 40 800 69 326 17 663 61 803 36 860 21 745 89 406 16 170 35 486 65 33 85 333 11 861 45 411 22 474 8 78 55 910 38 638 92 155 24 704 26 141 19 687 12 931 90 222 82 18 59 514 30 546 84 622 10 501 7 368 54 337 5 517 42 837 15 291 75 991 49 319 88 44 68 34 72 849 81 429 2 156 80 173 37 780 62 439 52 400 71 930 46 938 78 153 63 257 6 477 43 279 97 123 98 308 74 15 83 999 23 767 25 580 95 173 14 591 99 863 1 265 86 538 73 316 3 263 58 676 34 631 87 779 93 246 91 797 44 494 96 614
22 890 46 28 55 278 32 832 82 97 73 745 47 248 3 158 21 604 53 520 77 840 86 657 40 822 41 548 27 823 85 500 52 426 20 631 79 989 48 574 70 618 74 763 62 84 28 405 44 604 38 816 30 584 92 664 60 791 2 595 91 411 6 678 95 819 83 95 17 989 39 944 64 799 11 66 33 248 19 648 42 644 67 455 94 521 90 581 4 830 34 91 61 610 63 332 58 370 15 78 59 237 1 564 76 779 35 520 68 731 12 926 99 743 14 366 57 763 80 960 0 478 78 744 66 638 7 860 72 435 5 88 56 62 13 441 88 643 93 584 10 439 75 318 96 763 65 456 25 198 49 974 9 30 8 819 81 278 23 773 45 35 37 950 50 545 54 397 89 749 36 92 18 852 29 909 98 4 69 937 26 67 51 15 31 601 24 577 97 187 16 708 71 246 43 603 87 910 84 423
9 732 3 871 51 617 10 11 61 854 12 825 68 514 59 657 26 67 48 82 16 781 53 434 64 265 75 386 36 878 11 685 27 740 83 220 56 864 66 157 90 903 69 565 4 156 17 330 25 57 79 450 67 238 5 27 65 344 92 333 54 473 22 685 7 188 46 779 82 106 70 499 86 857 87 398 38 449 85 290 2 208 29 218 91 820 34 711 50 32 28 462 39 807 89 911 96 742 40 217 80 702 33 978 15 123 74 927 95 595 49 957 8 236 84 374 58 426 52 115 47 245 76 761 31 993 43 384 13 159 21 632 6 677 0 930 71 353 32 794 55 584 81 764 73 10 77 984 63 663 98 912 42 388 62 375 88 416 35 536 18 836 23 602 30 880 78 336 14 70 93 898 37 618 44 276 72 86 60 867 41 604 20 122 24 633 45 412 57 212 94 156 97 690 1 802 19 864 99 316
60 752 24 921 17 178 90 92 5 293 75 345 50 762 30 521 36 809 62 513 89 957 83 243 23 956 8 418 6 396 47 12 10 267 49 42 71 111 86 458 4 522 56 316 18 416 0 499 39 184 64 785 72 293 99 236 41 512 28 365 27 485 45 998 20 196 68 968 1 963 34 685 76 212 73 455 79 96 95 902 7 715 48 534 80 139 98 845 92 298 44 277 96 804 77 888 74 446 43 980 78 782 55 308 85 253 31 620 32 626 94 882 82 406 87 508 84 872 81 557 88 118 25 28 21 569 37 626 53 343 69 482 54 640 46 724 38 995 61 423 2 774 22 972 70 566 97 692 57 757 16 682 26 969 52 862 63 844 3 138 29 19 59 276 9 321 65 85 67 658 15 593 35 686 91 187 42 95 66 698 40 546 33 898 11 48 51 733 13 951 58 238 12 631 19 51 14 379 93 677
1 479 44 261 90 544 27 774 50 766 30 455 81 423 70 509 80 726 89 907 93 954 26 589 65 998 72 316 69 878 67 355 68 550 54 93 58 703 57 2 24 328 49 590 55 717 56 849 94 809 14 930 16 861 53 549 0 14 79 368 6 498 60 556 95 140 59 852 29 322 51 615 4 864 88 314 33 877 77 163 39 773 85 518 83 432 78 637 46 891 37 714 38 920 35 871 15 636 84 869 64 282 42 452 23 899 66 509 61 352 11 283 32 14 71 593 40 717 92 819 97 122 73 837 48 81 31 916 22 557 21 874 63 280 86 221 17 670 52 417 7 988 47 248 87 744 19 684 34 443 2 750 96 454 18 290 36 892 8 496 5 921 9 725 28 779 20 691 99 61 82 274 25 28 41 655 12 146 45 140 75 436 43 461 98 117 62 973 91 770 3 410 74 446 13 26 10 597 76 276
23 437 84 569 36 503 72 783 14 422 50 722 78 23 9 461 32 123 1 983 52 965 44 384 69 753 80 209 54 782 88 525 30 706 53 945 96 439 90 391 38 193 10 152 15 302 91 213 68 989 7 996 11 755 20 265 5 829 77 511 4 830 48 446 43 433 34 701 6 787 13 101 18 273 76 10 70 160 63 596 12 431 33 941 66 455 28 668 59 455 58 869 16 638 87 725 99 31 55 839 31 412 26 400 67 209 21 649 8 822 27 249 42 773 19 214 89 735 82 318 45 987 62 998 49 183 61 745 51 39 29 826 81 194 64 350 79 357 94 673 22 49 46 945 3 268 47 889 85 814 40 7 57 255 97 677 95 280 56 399 37 926 86 455 2 263 17 910 60 843 98 803 24 209 75 899 39 200 93 896 73 435 25 845 92 230 74 196 0 395 41 71 65 185 35 50 71 138 83 373
56 839 22 731 47 903 31 31 36 191 98 78 93 879 28 335 18 910 85 373 84 984 54 359 7 276 48 862 65 972 83 484 9 814 37 570 94 68 99 777 67 468 51 638 27 466 61 722 52 314 59 835 62 408 11 742 19 20 16 428 3 606 42 719 14 747 12 11 69 750 17 450 68 756 46 465 87 620 63 653 45 920 75 385 89 170 15 74 38 38 91 583 26 96 13 487 79 467 96 754 80 664 90 998 64 892 70 570 71 128 35 384 60 371 66 568 78 64 34 497 50 269 82 810 73 499 20 80 21 676 30 887 74 82 88 78 43 952 24 821 6 228 55 960 8 680 77 556 95 450 10 378 33 686 49 166 72 94 53 834 29 97 76 46 1 396 5 910 0 276 44 11 86 745 57 988 23 979 41 455 97 592 40 196 4 702 81 1000 25 180 39 635 92 814 58 954 2 735 32 487
2 309 6 606 29 856 14 402 45 930 95 860 81 475 22 773 79 929 49 384 30 859 4 914 82 521 48 980 89 19 93 982 74 927 54 298 36 66 78 553 23 969 12 180 47 700 50 995 60 717 63 154 99 605 28 941 37 318 87 591 68 728 8 881 69 872 97 353 32 710 62 504 20 899 31 563 70 146 75 478 27 196 52 577 24 137 9 723 53 730 65 486 3 72 42 616 26 331 72 837 38 181 19 900 34 135 13 99 39 871 51 619 43 76 41 125 94 90 17 778 88 360 67 284 98 338 55 297 86 382 0 641 58 625 18 741 90 335 85 30 61 395 7 369 35 89 66 571 92 678 56 112 33 14 96 738 10 480 5 706 11 3 83 160 77 697 76 89 84 505 80 832 1 391 16 238 64 57 91 461 71 879 44 541 25 471 21 595 73 369 40 266 59 73 46 235 15 797 57 478
41 825 9 626 6 258 54 378 68 974 72 692 82 398 96 790 76 865 25 410 50 527 58 55 87 931 36 949 26 359 17 595 1 228 98 406 94 214 91 618 7 702 19 589 30 1 29 483 62 24 45 17 43 65 3 800 93 990 47 626 37 367 53 847 22 582 13 9 59 355 33 421 99 765 74 512 77 195 11 545 70 496 2 635 20 936 40 131 79 679 18 795 34 109 64 175 38 483 52 931 63 865 21 866 57 73 75 65 10 755 84 496 85 782 67 531 61 869 81 319 12 266 86 626 71 681 15 507 46 529 0 480 56 361 39 791 55 204 42 170 51 923 49 925 48 343 44 801 65 400 92 802 31 131 27 787 28 14 8 929 4 835 60 1 88 235 66 394 78 588 73 709 95 602 97 263 16 814 14 571 32 474 80 939 23 151 5 312 89 586 83 479 90 375 35 307 69 537 24 130
57 742 29 550 63 649 60 29 61 377 77 672 84 268 99 880 3 899 12 667 42 254 32 164 2 904 92 822 72 354 75 486 68 733 87 694 64 145 16 845 44 123 36 470 55 124 43 16 83 835 39 479 23 515 1 615 19 43 41 509 90 599 73 60 0 502 5 969 80 297 48 517 81 754 11 132 67 494 82 874 65 667 4 55 56 417 85 237 69 829 28 44 21 168 62 427 86 911 76 520 34 884 45 461 66 714 24 247 49 391 98 867 53 360 7 452 79 786 35 142 31 570 91 36 33 702 6 904 30 618 94 126 74 360 54 323 78 735 93 897 58 290 71 490 8 311 18 114 40 196 95 896 27 351 17 800 20 186 10 883 14 69 88 462 15 639 9 284 52 6 37 284 96 727 13 687 97 348 22 234 47 746 89 905 25 527 51 987 46 716 26 602 59 469 70 161 38 745 50 929
56 772 54 483 20 334 99 478 70 435 14 936 52 970 48 472 68 329 23 750 33 372 1 204 50 421 90 980 82 38 79 782 40 924 53 936 58 671 86 111 4 914 27 886 51 431 15 212 62 151 42 61 16 547 71 79 97 763 22 975 35 640 69 116 6 220 29 454 78 484 46 793 9 555 13 78 47 808 75 2 3 287 57 378 17 529 93 321 66 690 88 118 45 862 74 847 72 984 73 679 11 892 87 513 8 813 85 482 36 181 18 730 98 702 37 688 38 816 92 609 96 575 10 4 7 978 2 455 32 388 95 445 30 249 64 103 80 884 28 279 25 520 34 602 94 399 76 360 26 367 49 918 77 936 61 866 21 26 24 882 65 645 5 660 44 234 39 881 67 379 43 893 84 593 81 512 63 471 31 966 55 47 91 14 89 63 0 666 59 97 60 31 19 687 41 822 12 577 83 44
35 112 63 631 91 136 11 531 99 26 75 476 20 456 86 39 98 426 69 281 32 143 19 844 41 479 49 668 70 893 85 361 45 607 3 248 2 910 44 194 81 430 9 68 5 923 60 128 33 246 76 864 47 771 36 264 17 826 57 531 66 167 52 741 62 612 43 579 96 76 78 106 83 175 88 834 64 169 37 536 15 622 67 217 79 943 30 424 28 899 26 212 39 305 74 462 4 516 51 585 42 89 23 27 94 232 50 31 27 938 55 989 24 408 48 383 53 20 0 549 87 864 59 689 71 41 54 316 22 60 16 534 92 390 8 243 13 495 6 749 80 214 21 438 10 375 34 45 29 280 95 483 65 181 14 254 73 457 46 973 38 664 18 420 82 724 61 440 84 329 93 945 77 454 31 592 72 977 1 525 12 46 7 355 68 198 58 28 89 161 97 615 40 997 56 341 25 948 90 257
89 441 25 995 79 202 11 915 15 665 65 106 92 414 95 385 77 32 56 231 27 618 44 297 98 686 94 844 45 61 34 244 64 260 41 783 4 644 50 125 3 965 18 934 24 911 71 189 78 519 22 369 60 204 9 969 31 105 68 283 67 665 21 353 74 31 19 126 90 410 83 877 51 368 86 443 82 155 7 582 40 881 16 315 33 784 88 158 72 234 63 557 8 568 39 741 26 469 96 140 38 711 97 665 13 832 55 940 87 266 70 913 75 240 76 642 14 310 10 174 17 669 93 237 29 993 52 198 42 469 61 404 73 810 46 695 35 672 30 148 84 485 43 397 20 115 69 902 37 894 66 608 99 648 47 180 28 535 36 45 81 418 80 686 59 525 62 454 57 726 1 358 85 996 23 793 53 301 2 547 12 162 32 514 6 862 54 902 5 217 49 302 48 320 91 791 58 166 0 909
5 245 92 642 50 671 88 3 57 394 19 404 61 418 37 163 75 132 96 444 62 248 7 200 12 924 59 752 86 536 42 242 44 387 82 5 53 695 3 33 65 848 20 986 84 294 98 289 54 502 60 290 9 524 24 883 22 531 10 380 32 642 49 587 87 219 40 857 70 85 90 115 58 916 6 561 95 110 79 596 68 89 36 850 26 878 71 571 51 386 99 926 43 925 4 608 29 75 93 167 89 281 38 695 67 784 83 66 2 828 47 800 15 650 11 998 39 662 56 377 74 19 45 303 85 417 31 494 81 686 23 467 28 484 16 306 35 42 69 872 63 735 78 93 33 781 72 776 13 949 64 370 91 589 80 323 14 216 52 236 77 810 66 488 97 918 27 308 41 991 34 239 17 912 8 426 55 319 1 917 94 484 73 493 21 860 48 236 0 928 76 152 30 434 46 622 25 559 18 852
78 539 37 271 48 201 23 540 41 899 29 949 26 474 5 945 68 868 56 621 51 60 95 530 82 100 52 610 36 536 46 423 89 729 57 308 91 312 90 162 92 367 38 843 65 664 63 955 76 577 25 111 53 947 79 647 98 67 3 422 0 66 97 900 67 928 70 488 59 639 84 52 11 943 81 595 45 64 94 483 96 848 27 822 16 15 58 694 99 925 50 980 61 973 31 434 66 364 88 511 35 854 42 14 7 464 64 525 74 776 54 799 13 38 60 236 87 510 22 502 71 958 9 542 32 242 62 7 85 104 21 257 86 862 28 929 12 573 8 182 44 11 34 309 93 840 47 83 73 779 24 229 43 689 80 959 10 232 1 50 83 305 77 42 19 744 55 81 75 45 6 255 2 72 49 948 72 265 30 382 18 517 39 297 15 525 40 794 4 665 33 865 14 597 20 444 17 283 69 87
63 522 7 330 86 639 33 890 37 278 93 752 49 613 97 705 46 60 78 1 18 998 94 859 69 182 28 26 99 560 72 152 38 873 8 139 17 322 24 47 13 731 64 707 16 179 70 308 2 109 57 575 90 414 79 877 0 915 12 246 74 967 14 330 73 664 53 652 52 385 10 607 34 230 83 153 62 976 5 960 91 963 77 838 58 289 20 416 84 279 22 395 43 586 81 101 96 898 60 439 66 372 95 571 76 586 4 509 85 309 67 51 87 170 80 152 19 602 89 392 6 839 1 35 36 233 75 863 61 820 50 528 30 388 45 768 21 485 40 602 51 754 98 453 44 400 59 720 92 887 56 974 25 959 15 617 65 236 39 94 55 874 11 119 3 505 82 901 27 954 54 418 9 583 71 35 88 673 35 602 41 514 42 670 68 428 48 783 29 300 31 344 47 250 32 48 26 813 23 977
48 694 83 687 4 589 85 564 72 896 11 982 1 548 96 600 9 603 0 872 34 224 79 125 40 471 10 110 84 710 38 617 64 78 73 708 77 53 2 471 47 444 39 160 59 235 30 322 33 583 56 846 25 963 55 427 32 230 28 11 43 846 89 381 86 990 50 76 61 862 82 537 26 304 13 993 57 170 27 235 3 470 71 780 93 363 7 832 87 492 94 256 5 110 88 107 66 627 6 808 51 42 98 954 31 536 60 350 17 809 22 377 21 780 90 452 54 795 92 947 69 380 70 906 80 853 12 585 16 417 76 68 81 425 41 121 20 986 52 799 65 687 75 27 18 837 63 689 68 105 46 698 67 693 58 154 15 461 74 46 95 244 29 587 53 179 24 474 19 98 35 473 78 846 45 111 37 414 91 717 36 952 49 596 23 665 99 779 97 317 8 664 42 482 44 69 14 569 62 854
7 723 44 852 62 30 95 772 75 411 93 643 82 590 84 360 1 605 98 431 51 295 6 598 25 318 64 7 22 276 3 723 96 300 97 276 18 128 56 671 11 337 40 308 29 805 16 379 58 607 86 674 9 699 41 495 26 470 19 466 70 332 83 406 13 232 59 603 14 875 32 761 55 613 57 429 77 557 67 476 52 954 4 220 45 481 61 81 80 237 87 737 78 473 90 327 76 19 71 859 12 834 37 246 88 339 30 991 34 943 43 418 69 307 89 1 35 209 21 370 92 280 8 134 72 100 65 148 17 107 0 368 50 115 74 199 73 134 23 197 85 300 5 476 53 191 28 772 38 893 79 993 94 27 10 476 42 749 39 515 68 92 60 723 2 824 91 600 54 349 36 520 47 51 49 255 63 898 66 799 20 373 27 92 48 28 15 518 24 910 81 132 31 90 46 640 33 161 99 81
70 123 65 205 38 349 4 794 35 400 43 211 71 98 83 331 44 207 59 422 53 406 86 276 74 153 39 624 60 959 68 632 33 893 32 309 94 226 40 972 63 630 75 789 26 43 85 658 36 415 24 870 67 622 13 714 64 695 9 22 19 33 54 532 8 536 0 90 11 36 84 876 92 305 5 838 41 377 25 634 50 995 48 858 89 278 80 429 81 408 73 221 78 466 28 11 95 319 20 792 34 115 27 575 12 109 15 265 87 197 6 360 57 613 90 475 10 503 2 170 66 576 18 558 1 1000 79 604 23 520 77 377 99 735 51 557 98 366 69 104 30 240 42 707 88 515 29 939 72 610 52 714 16 740 55 718 37 477 14 589 93 918 91 86 97 417 7 251 17 265 61 607 21 17 47 825 3 569 62 919 22 214 76 369 96 488 45 37 58 633 46 588 82 911 49 36 31 896 56 729
37 91 6 310 61 922 96 442 67 772 23 847 39 437 56 31 38 696 17 871 80 132 33 425 66 535 3 123 58 335 24 125 68 15 86 209 29 162 32 186 16 480 34 406 97 384 87 969 84 42 28 855 25 416 49 793 59 818 60 1000 1 197 27 276 15 196 20 211 2 307 92 370 9 962 11 536 71 741 55 232 43 762 77 765 19 556 99 356 30 301 52 427 91 154 26 247 14 604 94 574 44 901 41 479 62 678 73 878 83 46 65 88 76 68 54 926 40 433 95 775 64 669 72 777 46 183 74 699 45 701 57 996 22 847 13 784 81 800 18 99 0 52 89 345 31 965 93 772 63 232 8 169 42 269 53 594 78 6 7 839 48 555 70 983 50 572 88 524 10 981 75 58 47 271 21 305 90 456 85 920 69 705 4 441 35 531 12 962 5 197 79 841 82 914 36 523 98 11 51 824
66 58 12 541 27 71 81 423 6 12 4 167 59 420 65 918 43 523 19 132 52 230 1 951 96 439 72 106 57 717 86 331 54 636 3 366 13 53 48 800 41 804 85 297 79 619 32 556 89 65 87 617 14 922 15 233 75 719 92 639 17 914 49 669 25 598 16 48 83 426 28 636 50 709 34 986 60 861 88 244 93 129 9 821 61 744 99 141 23 142 29 187 30 835 24 755 21 485 76 645 8 638 5 818 31 355 64 612 80 179 73 764 63 690 90 961 95 265 0 377 36 864 2 801 82 537 78 332 67 901 37 569 33 585 55 294 39 715 11 594 62 517 94 90 51 222 35 80 97 590 84 916 7 978 69 989 44 755 20 198 70 844 42 925 71 404 77 441 46 441 98 925 18 645 74 772 47 386 10 621 56 983 68 228 45 609 40 511 58 530 38 977 26 925 53 572 91 359 22 104
0 178 59 26 55 315 32 226 28 380 13 507 12 981 9 136 53 977 16 612 46 336 34 385 64 910 31 584 27 755 29 995 17 2 80 769 74 934 56 353 60 655 52 867 44 816 45 847 22 854 25 741 26 499 15 247 50 506 86 68 68 337 39 654 33 61 1 510 19 968 10 57 61 975 58 416 42 688 11 838 67 478 23 189 75 486 38 24 69 327 20 147 65 649 54 626 3 121 70 739 4 817 83 39 99 514 84 261 8 127 78 732 92 612 72 990 76 928 94 475 79 151 62 991 66 555 89 845 49 234 48 355 81 754 47 898 85 876 77 964 82 389 71 64 95 893 6 155 41 105 7 638 96 122 90 298 63 528 73 180 88 348 43 72 35 826 93 153 40 18 97 360 21 354 5 81 51 621 36 294 18 227 14 841 37 857 91 944 24 25 98 295 87 68 57 308 2 612 30 987
91 575 40 108 52 430 7 828 49 729 17 106 4 398 27 1000 55 803 19 58 3 309 31 236 54 214 63 363 22 366 8 780 78 984 43 497 86 955 34 728 59 70 80 970 92 490 77 932 2 124 29 970 50 758 46 482 93 799 9 750 96 354 48 797 16 155 75 954 61 960 32 669 69 888 98 879 89 112 85 266 71 991 76 941 15 716 83 326 42 539 67 568 45 712 90 828 10 827 47 994 79 583 65 903 13 444 20 901 33 952 64 217 58 122 36 91 60 631 28 313 97 583 99 244 11 40 84 855 95 445 6 307 26 535 62 935 81 109 39 565 73 739 37 471 94 42 72 167 51 961 70 911 38 103 87 628 12 444 56 804 14 669 30 896 18 530 25 129 5 561 88 675 23 809 44 307 0 474 35 277 41 689 1 839 53 776 82 274 68 387 74 555 24 600 66 379 21 199 57 182
15 44 33 401 75 108 14 324 68 967 9 966 64 183 57 585 6 990 60 410 87 894 80 265 91 722 54 887 32 23 47 586 88 194 51 393 37 562 74 264 71 822 76 493 59 117 94 707 40 558 44 45 62 6 53 422 61 688 55 30 8 411 17 886 30 241 3 534 49 821 72 821 96 939 90 277 65 531 34 106 7 892 89 943 1 787 81 271 28 311 52 130 27 691 78 623 42 172 10 195 26 542 22 689 85 370 84 455 45 946 98 158 67 429 18 113 77 550 50 323 35 299 92 543 69 672 20 867 82 640 19 129 48 148 95 749 63 553 66 384 86 353 93 237 0 605 79 670 39 246 43 233 23 984 11 319 12 2 73 554 36 777 2 699 24 673 21 333 46 923 25 824 29 482 4 173 99 993 16 728 13 389 56 583 38 978 41 748 31 642 70 730 97 981 83 293 58 997 5 257
44 862 21 58 71 269 55 766 90 317 30 571 63 940 10 276 26 792 12 737 67 560 27 545 16 623 93 463 53 528 1 958 58 829 31 225 68 235 19 589 52 78 72 720 74 329 6 646 79 684 35 24 60 197 17 422 7 484 24 230 85 858 29 420 92 517 39 96 0 579 83 697 80 200 45 435 42 887 61 540 65 491 2 603 94 97 75 15 59 592 54 163 37 149 88 185 22 427 46 121 49 39 4 345 40 384 84 733 77 77 41 579 82 834 73 190 62 741 9 810 13 793 70 681 91 377 11 227 89 147 33 735 38 270 87 906 32 683 76 641 20 573 98 812 28 782 96 731 15 80 78 608 3 426 81 626 25 526 23 602 86 753 43 979 99 386 56 828 34 411 18 242 36 286 48 947 50 27 69 803 97 693 8 804 95 968 5 289 66 829 57 154 14 435 51 33 64 179 47 678
55 784 31 154 60 609 68 217 61 245 86 739 82 835 98 672 90 559 15 592 23 295 47 732 69 748 37 867 1 594 42 940 65 84 4 507 92 759 76 410 81 577 83 460 41 50 89 176 77 613 5 443 30 43 46 917 66 322 22 731 38 510 62 407 48 188 13 785 57 295 99 414 16 483 96 192 67 644 9 131 84 365 26 194 59 570 74 444 73 72 58 188 97 1 10 901 94 541 95 725 72 412 21 691 70 792 52 971 45 304 43 408 17 812 71 746 24 118 14 295 34 371 56 17 33 931 88 19 12 155 7 258 79 196 18 968 78 205 0 630 20 535 8 109 91 350 75 291 28 717 40 101 35 368 39 836 29 308 19 537 2 627 85 171 64 625 87 979 54 245 6 605 53 434 49 490 44 161 50 834 27 642 51 653 11 19 25 231 3 253 63 773 93 745 36 82 80 555 32 355
39 862 51 705 4 458 42 411 18 240 38 584 17 763 95 100 83 545 36 893 78 759 57 205 81 546 67 362 45 883 34 342 79 659 22 30 73 78 52 656 65 648 16 192 8 3 66 530 49 62 53 665 23 226 13 673 37 67 75 684 41 80 61 419 11 634 64 157 87 23 74 808 2 942 5 932 0 881 85 317 35 94 9 701 68 646 77 598 30 271 59 629 25 749 84 984 24 615 69 674 76 654 58 504 28 109 96 367 19 902 92 467 14 135 12 707 80 612 60 155 33 891 27 469 99 512 63 59 62 159 88 62 54 995 32 720 94 172 43 451 97 866 40 827 98 132 50 230 55 124 7 831 48 60 3 936 21 891 20 995 1 53 91 365 86 615 56 813 44 941 47 467 89 13 70 956 15 954 93 136 90 439 6 8 31 942 26 968 10 318 82 440 46 414 71 808 29 290 72 55
51 725 74 818 75 146 93 188 14 534 89 653 10 646 40 68 37 439 11 1000 90 145 41 470 2 296 68 755 22 117 48 147 6 682 27 425 44 279 26 680 81 916 20 654 38 73 12 234 9 905 95 505 50 118 64 469 84 598 69 639 15 888 65 497 36 463 86 996 97 621 34 745 16 625 7 390 46 240 62 777 47 930 31 592 13 220 23 459 63 989 72 783 8 811 28 702 35 745 73 245 25 973 29 829 43 273 96 207 17 268 55 671 80 158 99 885 53 180 66 223 57 561 59 686 67 792 33 250 71 829 77 878 60 848 52 753 49 184 91 237 94 574 0 874 56 842 85 316 79 383 5 367 4 975 3 95 42 247 61 579 76 647 92 130 88 237 24 988 21 780 82 481 39 590 58 306 87 715 98 424 19 813 54 50 45 123 1 219 78 552 70 583 83 139 30 883 32 701 18 918
35 488 30 30 97 812 84 444 65 332 91 49 27 606 57 118 85 778 29 509 28 795 2 228 36 454 62 596 19 90 75 636 64 290 78 142 10 569 81 423 34 50 76 892 50 308 63 674 37 65 99 672 80 234 41 178 4 405 59 751 25 867 20 700 6 429 24 741 8 549 82 345 43 50 87 19 52 582 53 403 74 283 9 78 46 652 44 47 95 739 14 999 12 960 61 223 54 94 21 531 26 577 51 858 58 137 73 143 42 541 49 866 38 934 56 546 88 906 55 177 68 631 11 15 60 27 70 49 39 666 1 349 66 654 0 271 92 962 71 141 33 194 45 891 94 702 16 87 3 790 86 439 83 619 77 752 40 532 13 489 69 453 79 292 93 924 47 711 7 962 98 717 90 773 96 174 5 887 23 142 22 686 48 191 32 180 72 366 17 827 67 639 31 451 18 908 15 371 89 945
26 23 92 587 21 974 64 922 84 222 88 874 16 908 13 712 83 832 95 771 86 625 50 912 68 114 20 149 63 884 17 75 29 603 35 721 44 158 62 220 93 696 42 918 54 120 5 248 90 82 87 225 59 478 33 91 36 245 72 28 99 328 14 163 3 212 8 369 32 606 1 515 15 240 10 716 51 819 81 110 25 96 40 443 19 987 22 318 47 186 27 442 60 198 18 440 23 431 94 31 45 406 43 46 75 324 82 415 38 549 78 9 69 460 55 91 9 488 48 392 12 356 37 507 89 32 80 809 24 319 6 156 71 599 73 571 76 847 46 825 91 775 70 142 57 125 30 940 28 822 98 160 77 184 65 471 39 206 2 476 49 281 97 132 53 681 11 393 61 247 41 317 67 209 85 316 0 974 79 984 34 37 58 59 52 499 31 779 74 48 96 304 7 946 66 456 56 636 4 973
76 568 82 517 88 860 87 986 75 821 7 235 92 767 31 729 15 897 85 936 70 688 71 722 52 703 66 979 19 633 29 376 34 471 84 540 42 552 45 375 81 261 12 485 10 178 83 744 68 606 30 513 20 12 57 250 35 459 28 272 44 281 91 239 96 927 59 276 95 342 63 608 73 602 65 219 32 65 14 494 51 608 26 369 24 343 46 414 8 516 9 81 11 812 43 920 54 989 47 183 4 957 98 445 2 139 64 565 6 682 50 226 72 610 18 865 23 440 33 941 40 205 48 832 60 547 86 715 93 559 67 97 0 256 62 595 36 834 27 344 37 544 39 731 3 898 58 605 94 848 89 61 99 99 17 264 79 438 5 821 22 63 80 972 78 126 90 682 1 541 25 93 53 602 97 206 55 83 56 503 61 320 41 580 21 788 38 141 74 445 49 733 13 748 69 842 77 303 16 295
66 640 53 87 5 680 46 515 85 266 97 714 39 31 47 425 48 938 88 831 18 73 64 154 31 769 57 262 36 341 87 90 11 319 19 816 24 644 40 648 80 596 91 719 37 439 13 195 8 395 56 658 67 179 32 554 7 507 23 697 14 807 81 848 6 695 22 747 21 574 49 67 15 645 72 554 62 920 90 688 92 60 83 800 16 611 12 556 2 174 10 536 74 287 30 857 75 645 1 147 96 854 82 291 68 178 54 365 4 554 44 86 60 880 3 43 0 377 17 22 61 895 25 708 42 860 50 234 34 581 77 777 28 845 52 510 26 719 69 146 84 22 86 12 45 973 93 79 63 503 43 959 95 387 20 7 41 567 94 619 76 11 35 665 78 292 55 588 29 616 38 637 70 53 9 257 89 526 51 381 58 372 71 309 33 13 98 117 73 9 65 498 99 109 79 980 27 666 59 170
98 75 75 318 85 831 0 515 57 681 68 728 18 841 58 494 41 523 56 520 48 187 59 53 50 230 66 998 54 1000 45 454 80 83 9 218 77 884 69 273 37 177 96 171 82 111 24 906 49 993 94 425 81 652 64 930 72 987 2 57 27 951 6 41 67 997 91 866 5 797 47 416 88 772 30 256 78 854 76 854 4 363 36 205 51 733 42 41 70 440 65 607 90 48 74 631 20 550 32 330 19 850 73 672 28 573 7 450 92 62 16 633 61 70 71 500 89 855 55 560 83 34 93 554 12 874 79 911 38 315 46 586 52 589 17 999 97 882 87 547 62 545 86 467 23 702 21 275 60 818 63 117 29 766 26 647 1 263 13 489 25 822 95 839 44 173 33 476 43 454 40 621 3 214 84 672 11 545 10 627 22 183 53 823 39 624 34 630 8 759 99 377 15 422 35 578 31 114 14 165
8 655 33 579 77 638 83 480 35 265 59 494 22 333 40 292 29 629 94 34 25 801 42 464 48 655 15 630 68 895 89 824 30 944 47 880 95 65 88 425 17 229 91 31 39 359 92 835 9 728 32 750 86 592 97 435 71 12 1 422 53 826 90 620 74 415 34 839 16 425 62 266 73 904 78 322 76 740 72 403 12 295 69 293 31 187 26 49 93 900 5 868 18 485 50 112 7 743 61 592 57 550 23 593 79 614 64 759 46 637 14 441 11 838 3 209 19 755 44 857 82 385 56 458 28 255 66 186 27 462 0 584 52 623 99 972 51 302 60 627 41 393 54 492 49 553 37 307 80 760 63 520 84 497 67 35 75 354 38 280 70 559 2 201 43 54 65 539 87 162 4 190 13 539 58 211 85 678 24 96 55 475 6 438 20 112 81 809 10 606 98 218 96 24 45 92 36 427 21 356
79 727 48 236 11 553 97 764 63 864 14 745 29 188 92 465 4 563 8 760 84 444 55 525 71 572 33 909 31 487 93 164 37 82 77 624 60 70 58 631 76 124 69 273 73 964 62 847 59 582 72 161 9 43 5 368 30 465 82 999 2 169 21 900 7 824 20 707 96 560 40 464 68 38 87 498 49 276 41 639 28 846 46 823 56 965 36 457 26 194 61 138 54 220 75 16 0 949 91 680 80 1 25 767 57 876 6 391 51 355 65 768 15 950 67 460 66 89 44 944 95 461 64 203 74 878 90 680 89 29 12 522 24 858 42 843 18 345 78 91 19 298 17 439 94 629 86 652 23 154 39 522 34 821 16 452 53 537 83 18 45 500 27 820 43 458 98 593 32 970 50 375 38 539 88 276 85 269 1 80 81 262 47 606 99 952 52 639 70 901 13 757 22 745 10 271 3 298 35 1
11 731 10 47 65 228 18 236 81 188 61 427 85 758 52 139 0 737 34 150 43 666 2 272 14 870 69 862 76 155 8 792 70 170 36 660 74 288 67 232 12 318 90 423 75 220 63 479 4 470 93 300 48 266 99 903 58 608 66 28 23 957 89 590 87 698 71 634 19 894 88 444 22 864 13 951 44 143 21 528 29 323 55 500 50 796 47 691 54 877 49 627 96 361 83 992 17 256 7 427 77 446 78 775 26 78 82 470 59 800 92 485 31 667 86 976 27 457 95 434 62 215 24 110 68 863 15 22 5 120 42 569 38 970 53 736 3 925 72 430 64 111 30 669 16 765 9 579 80 602 37 498 41 813 39 744 45 328 28 766 73 712 32 295 79 698 1 374 91 385 33 121 25 270 57 806 98 92 40 647 35 95 20 801 6 530 51 346 84 828 94 78 56 19 97 391 60 558 46 839
63 342 91 434 51 995 30 702 73 244 76 286 6 240 77 359 50 59 96 815 32 444 92 348 39 974 42 772 46 535 21 33 34 42 65 532 81 705 35 797 11 459 5 748 43 103 23 641 88 516 85 474 24 376 60 16 36 742 25 97 66 293 61 859 9 176 1 705 20 591 89 296 62 508 86 546 4 907 48 678 12 594 44 997 98 96 83 256 27 246 72 999 69 490 82 459 15 469 94 195 70 998 14 550 55 413 78 179 10 301 97 157 2 930 58 587 45 702 71 738 68 332 67 554 79 44 38 793 74 702 99 437 84 879 56 622 80 626 26 810 31 510 54 133 3 639 16 398 87 18 0 85 17 693 59 707 93 341 95 466 29 287 41 418 40 337 19 453 53 599 33 344 90 838 22 387 64 911 18 416 7 211 57 855 47 723 28 62 37 494 52 692 13 853 49 643 8 830 75 187
70 664 79 154 98 909 25 518 0 486 47 125 12 580 51 319 86 973 65 885 48 182 81 367 53 604 52 492 83 966 76 335 36 699 46 233 49 229 29 148 11 272 5 831 14 675 68 459 74 702 15 106 44 551 77 169 88 568 75 999 32 409 30 573 87 476 58 679 54 677 38 621 64 458 66 976 78 34 55 802 94 507 37 376 67 680 13 337 21 183 60 671 35 657 20 774 7 310 9 415 45 294 59 991 18 120 28 475 90 250 10 634 99 409 3 601 73 459 27 396 6 884 91 469 71 900 72 895 43 184 26 796 62 312 39 632 69 120 56 602 2 594 89 274 31 955 19 56 34 88 92 458 33 372 41 309 85 573 80 240 40 21 97 960 50 517 17 710 61 868 93 263 24 299 84 296 4 256 16 168 63 919 95 89 23 396 57 825 42 835 82 654 8 537 1 637 96 388 22 400
33 499 7 966 22 806 1 332 65 90 90 706 89 688 58 903 10 856 75 636 12 903 74 336 80 914 68 207 19 727 97 30 20 592 87 137 34 203 86 202 26 430 17 122 85 317 48 747 16 109 78 887 13 954 54 956 55 260 41 127 9 149 8 948 49 79 96 210 77 475 61 986 95 922 60 529 52 214 71 643 25 55 93 94 46 603 23 634 27 803 66 881 14 959 0 986 62 774 69 443 57 14 39 43 72 769 79 731 40 28 32 878 28 362 84 195 44 892 36 943 83 267 45 638 98 629 5 990 50 698 31 464 38 173 29 354 99 297 35 538 42 478 4 227 81 924 59 200 18 301 63 618 3 66 47 401 70 513 73 879 67 389 11 99 51 928 6 767 43 508 15 136 76 997 21 424 2 736 37 273 53 182 24 826 82 292 64 957 30 642 94 75 56 389 88 5 91 352 92 351
22 441 4 584 17 730 42 667 73 292 61 862 91 680 34 508 26 981 74 419 98 209 11 337 82 23 36 379 15 85 67 466 51 867 16 532 88 870 70 811 55 387 45 212 1 756 21 128 43 961 99 192 93 631 75 263 72 774 84 894 25 343 80 813 33 151 46 143 53 704 47 278 81 778 63 84 48 378 69 789 62 542 87 92 39 892 38 835 23 808 13 264 28 224 92 64 95 50 0 540 90 698 54 971 57 710 41 202 10 930 37 248 35 288 97 987 7 633 31 821 89 929 85 893 86 552 20 512 30 304 40 916 3 43 2 465 52 235 56 782 79 933 18 431 8 483 6 688 9 61 32 498 78 45 29 158 5 38 19 53 65 485 58 315 76 125 77 934 27 493 94 429 83 723 68 155 44 316 66 563 50 810 96 594 60 626 64 455 14 645 49 765 71 630 59 10 24 104 12 328
29 490 13 168 85 30 38 472 0 951 57 633 39 529 67 426 17 34 64 713 18 787 33 733 48 424 26 85 75 923 70 318 78 286 40 410 68 124 21 478 77 824 19 588 55 208 46 146 89 691 54 703 97 642 81 822 5 711 50 110 87 681 83 510 56 316 49 6 27 440 37 467 16 805 32 846 41 442 76 823 4 490 2 309 34 427 61 317 35 487 7 767 25 297 92 223 86 658 24 973 10 689 8 22 11 138 58 57 91 207 47 336 15 515 9 947 60 133 14 617 84 470 82 355 45 236 99 576 22 572 23 492 79 721 88 60 69 635 53 792 36 318 1 412 52 874 28 581 95 721 30 312 73 678 71 76 90 834 96 855 59 983 63 499 42 270 43 717 31 453 3 62 74 657 72 153 20 76 80 542 6 608 93 881 94 294 62 669 65 492 12 402 98 703 51 541 66 963 44 543
80 556 58 949 48 512 79 669 27 357 88 903 85 499 84 530 36 361 33 73 25 579 3 1000 31 105 64 54 26 303 43 257 78 213 10 920 71 484 42 848 7 586 73 988 83 169 23 506 53 421 35 617 8 438 57 319 21 113 59 814 22 779 86 657 68 916 28 528 40 701 46 272 99 944 51 262 17 19 94 135 37 45 92 313 12 102 60 486 49 283 55 66 30 999 54 861 13 245 38 834 98 331 69 162 67 674 2 504 75 585 39 320 34 125 63 963 62 517 1 332 70 597 14 444 4 509 82 196 61 726 9 6 18 24 19 655 41 694 96 389 44 838 15 147 6 308 93 320 91 753 66 551 81 218 32 909 0 619 24 189 90 3 50 864 97 955 95 203 52 103 16 359 89 903 65 7 76 236 20 501 77 741 11 157 29 7 45 793 5 956 72 806 56 816 47 570 87 69 74 382
54 932 27 50 84 599 51 98 0 835 87 75 90 736 36 533 94 401 22 946 64 239 53 814 35 26 70 247 58 310 52 583 93 38 38 734 69 342 10 20 2 805 15 77 63 306 88 501 82 916 8 978 81 349 47 874 41 5 26 129 65 760 76 979 12 965 62 519 6 452 86 553 98 406 28 822 95 885 37 724 72 661 56 381 9 487 40 650 17 990 44 850 4 162 59 985 33 675 97 111 96 681 75 281 18 100 32 463 61 761 85 225 25 864 30 363 49 717 29 724 55 537 45 718 57 958 89 920 71 550 67 169 14 263 13 499 3 418 48 779 11 814 68 602 39 513 80 809 60 294 16 655 24 35 78 686 7 554 92 454 99 233 5 23 83 597 21 772 34 405 74 942 46 861 19 221 66 14 20 224 79 5 31 96 1 760 42 525 91 609 77 145 50 458 23 356 43 589 73 180
70 289 53 48 39 806 86 320 30 170 2 796 78 266 71 720 35 789 22 670 10 563 5 113 48 261 57 322 1 998 59 72 34 435 6 998 0 682 27 988 93 874 25 37 16 860 18 91 47 894 43 539 50 744 69 620 58 30 24 4 99 905 12 208 94 584 3 193 66 785 8 373 88 3 87 576 96 189 38 184 67 448 54 678 37 688 26 199 95 890 82 748 45 384 75 265 62 28 92 4 20 829 83 283 55 946 91 470 40 789 29 935 11 343 19 827 65 532 13 818 21 941 14 437 7 649 51 427 28 724 33 833 61 868 84 619 81 553 79 658 36 36 17 550 56 776 44 907 32 989 4 932 49 981 98 81 73 78 42 971 9 571 85 419 46 376 64 293 76 431 89 519 23 987 31 866 41 671 52 906 74 547 68 858 72 604 90 483 15 647 80 41 63 55 97 564 77 970 60 887
32 216 55 142 75 162 50 915 1 49 93 9 82 214 71 643 20 529 67 533 49 429 88 275 25 228 8 583 18 377 17 703 58 8 47 291 29 259 77 351 42 194 22 851 33 568 57 366 9 487 54 841 83 880 34 791 14 167 15 775 53 663 35 541 98 899 70 768 6 661 21 396 40 271 97 810 11 264 84 801 37 946 24 427 23 713 62 539 76 907 3 373 68 508 26 933 43 526 63 824 7 1 56 202 94 996 72 922 80 455 60 531 46 657 78 597 69 872 19 167 59 22 36 661 66 848 51 560 86 822 0 668 27 247 73 86 2 686 16 644 38 350 45 234 85 438 95 769 10 46 89 769 74 444 65 265 30 459 61 915 28 72 99 712 90 352 39 143 48 265 81 804 92 461 64 189 52 950 87 938 5 467 79 663 41 817 44 267 13 543 31 645 91 46 12 678 4 949 96 99
23 746 9 963 74 788 95 306 58 599 85 449 11 607 38 96 47 163 87 333 20 476 16 932 18 895 26 665 2 693 25 26 84 701 4 60 69 956 94 607 32 955 19 315 8 532 35 482 86 125 57 132 72 274 59 295 56 511 68 186 96 995 78 537 3 63 60 210 92 246 63 588 93 169 80 401 40 746 6 332 55 540 90 832 0 802 88 573 48 706 13 221 73 549 76 224 89 949 66 223 7 603 29 142 44 84 39 221 97 992 64 44 70 701 91 724 62 925 33 931 1 732 77 932 81 948 15 403 61 778 79 685 10 569 17 428 27 953 49 811 83 393 34 425 42 131 14 699 75 106 5 577 21 539 41 801 71 777 98 947 37 283 45 432 54 283 36 589 52 460 82 405 99 307 28 657 50 228 46 312 65 594 53 621 24 714 22 655 43 765 30 142 51 725 67 609 31 1000 12 536
76 946 43 972 50 601 89 795 47 772 25 540 23 167 6 742 45 38 83 105 94 880 4 633 13 788 19 299 70 834 7 578 22 376 3 589 65 57 73 518 71 192 8 435 15 279 41 793 11 884 85 161 82 746 67 964 48 429 58 233 36 40 52 234 9 169 28 616 42 501 20 279 84 283 12 54 96 653 44 237 10 800 62 601 29 293 37 901 66 140 93 157 30 427 31 838 74 731 18 394 77 790 5 341 35 811 57 409 81 791 16 386 0 879 97 340 92 279 80 258 63 78 32 858 17 755 46 846 72 634 49 587 34 627 86 80 99 149 75 766 21 48 87 469 91 996 78 829 88 35 51 283 98 824 64 697 95 858 90 464 14 42 40 56 26 269 56 972 79 275 38 375 39 207 1 509 54 534 24 741 33 720 2 85 60 85 68 23 59 967 55 162 53 975 27 409 69 357 61 905
96 700 84 855 54 373 64 512 46 599 68 513 78 463 19 175 71 250 35 940 70 195 58 562 91 672 50 107 44 875 59 918 30 627 41 545 49 962 14 365 88 78 60 857 76 896 94 696 33 332 27 236 81 535 10 152 28 615 73 78 2 728 93 296 75 221 74 158 56 759 25 683 8 645 85 304 63 669 62 262 23 719 15 1 97 867 99 137 9 394 92 94 77 980 34 511 26 951 12 826 52 364 16 615 90 938 36 362 98 269 18 903 66 600 13 302 22 336 87 292 39 652 7 270 29 368 17 841 40 260 31 454 55 58 67 577 51 393 11 448 32 928 20 50 89 636 80 725 95 813 47 664 83 707 43 503 53 956 0 699 69 914 72 702 6 105 4 727 79 639 42 965 86 177 37 174 1 270 65 648 48 525 21 732 82 995 3 196 38 848 57 230 45 974 5 163 24 66 61 111
16 7 85 851 46 502 76 345 12 451 91 762 10 486 80 893 79 304 0 289 51 806 9 111 56 906 26 601 30 950 52 520 60 720 11 910 39 648 41 1 88 368 31 551 87 194 33 58 84 39 32 990 70 350 19 556 25 749 34 906 24 76 58 217 75 877 42 839 83 833 5 830 81 570 72 743 45 152 57 153 74 996 65 743 55 895 69 453 62 882 59 1000 2 13 73 167 64 42 93 89 92 40 1 925 90 548 54 302 43 19 66 970 95 652 67 846 94 500 48 856 68 86 23 302 47 691 50 298 63 820 15 774 77 102 36 773 96 795 7 69 61 865 89 675 6 452 8 439 17 891 22 835 4 806 20 367 82 517 18 160 99 464 49 161 3 715 14 420 29 588 28 33 97 948 38 737 86 344 37 586 78 935 21 373 35 758 44 988 13 27 71 231 27 882 53 789 40 825 98 10
16 868 27 346 3 805 97 869 60 787 12 387 83 454 53 364 59 450 21 65 43 535 44 255 14 319 78 284 6 558 80 332 92 942 2 485 66 882 5 723 9 860 50 212 79 978 20 943 65 703 4 871 93 769 26 588 73 883 82 904 64 101 72 289 62 247 24 362 41 158 51 380 75 854 48 40 30 844 52 76 49 138 54 874 45 281 85 327 35 35 86 845 15 637 1 688 10 508 42 317 11 744 56 996 17 623 84 705 94 875 28 282 61 375 70 11 90 368 68 701 99 498 31 899 74 319 7 247 37 154 88 584 22 434 34 475 47 569 91 802 25 976 32 495 63 850 89 526 13 454 58 92 0 831 71 343 96 180 23 596 39 988 69 774 38 435 19 895 81 162 29 813 46 420 8 802 18 112 40 389 95 284 57 133 67 44 36 762 77 155 33 94 98 687 55 48 76 436 87 479
2 47 27 325 13 935 1 1 70 622 47 155 34 754 25 556 44 343 17 855 77 222 10 820 81 577 40 651 31 990 51 793 33 116 83 668 56 682 87 35 50 616 24 777 93 185 90 216 8 84 28 409 36 325 94 940 85 148 58 95 4 80 91 844 23 133 76 133 0 397 21 167 62 250 69 570 61 57 22 25 59 136 68 530 43 457 96 605 95 182 26 392 73 269 79 870 5 630 66 402 49 305 32 418 89 745 19 129 72 540 15 236 92 911 37 868 86 337 97 412 48 716 55 920 41 987 6 797 20 86 88 806 16 806 64 563 39 642 99 993 45 584 38 631 54 438 35 146 42 751 60 713 82 393 80 10 14 444 7 209 74 495 52 939 46 588 3 201 63 529 65 507 98 1000 18 971 57 681 29 438 75 586 12 26 67 699 84 624 9 392 71 39 78 902 30 124 53 405 11 651
67 530 32 203 6 250 46 236 65 948 61 100 58 628 64 422 81 205 18 428 17 15 87 727 47 457 83 547 30 169 0 318 48 34 75 387 74 233 8 241 11 477 53 669 7 621 96 210 28 252 9 650 24 707 29 958 72 498 60 138 22 136 86 714 66 422 10 773 16 956 41 242 4 151 93 412 45 718 79 23 56 150 89 299 39 331 43 475 92 432 20 101 63 882 59 668 68 506 62 276 52 363 21 516 37 735 14 251 82 878 25 793 95 133 31 90 85 937 91 117 51 230 70 22 3 273 26 76 71 970 5 34 15 704 77 333 1 826 35 30 33 343 76 336 54 351 12 186 98 395 90 202 50 737 2 407 19 988 73 120 69 828 94 186 23 395 57 813 78 244 88 438 38 401 49 241 99 345 27 197 42 628 36 985 44 925 40 898 84 284 13 53 80 579 34 646 97 660 55 67
98 66 79 806 71 605 31 85 3 110 26 925 27 604 4 920 19 24 16 747 41 579 38 524 47 267 55 818 74 188 84 675 21 799 56 728 48 978 66 736 43 636 97 814 18 370 2 286 93 548 9 932 63 191 80 130 39 667 62 310 17 388 46 958 28 954 34 655 12 305 29 818 89 526 83 817 60 344 95 209 14 592 59 86 82 178 57 741 64 181 52 431 72 531 1 480 67 734 20 374 70 204 6 49 76 538 96 961 11 487 75 871 10 78 53 270 78 28 99 813 35 935 87 501 91 674 37 554 30 287 65 207 68 146 51 564 81 707 92 121 85 469 88 880 22 181 73 37 77 990 69 496 7 589 33 485 54 466 58 425 45 322 44 804 49 132 42 312 40 311 8 875 36 981 0 937 50 80 90 781 5 577 61 956 25 635 23 928 86 892 24 4 32 12 13 169 15 523 94 453
44 497 98 146 86 759 45 434 7 68 67 938 92 691 14 720 58 247 22 25 18 551 60 202 5 433 62 270 16 974 89 833 54 262 64 424 75 610 87 816 85 670 24 293 80 432 55 274 50 788 66 546 65 293 47 776 41 822 13 648 90 463 99 307 9 660 96 343 1 888 83 818 31 825 69 706 8 517 97 897 25 111 37 830 71 126 15 686 38 223 3 712 77 502 23 617 19 437 33 162 12 569 0 519 36 930 21 498 40 341 4 331 6 404 91 296 30 137 46 706 53 832 28 433 76 835 63 369 43 416 59 589 20 926 56 741 34 791 61 89 78 840 52 135 57 832 93 553 73 273 72 34 51 71 29 494 10 263 17 466 11 679 68 472 94 127 81 859 39 787 26 728 42 406 70 739 84 600 49 157 32 349 2 549 79 695 35 169 27 915 88 59 95 897 48 526 82 276 74 415
43 803 86 747 22 39 19 590 3 352 49 381 64 278 24 26 94 862 93 652 10 214 50 498 78 712 98 443 83 518 26 856 47 563 53 915 55 261 58 622 90 293 28 461 69 228 88 974 13 391 38 714 8 874 33 933 29 251 82 689 42 558 41 131 2 688 46 571 27 623 11 914 77 874 85 279 31 936 16 521 61 151 66 125 99 447 48 292 87 188 25 217 59 28 68 241 21 702 40 479 74 351 67 961 71 797 45 637 73 114 95 649 44 43 18 473 30 462 17 844 70 498 76 495 35 177 57 103 62 19 36 703 91 588 4 464 9 586 84 162 20 195 0 276 5 383 65 799 63 222 54 636 1 568 12 406 89 557 6 787 97 769 39 119 34 720 75 958 52 830 79 504 60 572 23 361 51 231 80 666 92 881 96 122 81 74 56 567 7 48 37 76 72 871 15 378 32 26 14 531
44 116 32 298 35 524 62 294 60 697 50 468 70 391 63 726 14 854 95 444 56 795 88 25 49 424 96 225 91 300 31 995 0 522 51 594 85 580 75 403 66 752 61 737 86 584 2 557 73 87 99 506 45 383 65 385 52 713 15 415 13 565 48 223 10 28 68 532 89 86 34 764 82 322 29 562 1 533 18 310 93 107 19 794 38 300 41 665 6 270 4 15 7 366 23 899 58 263 26 488 39 672 5 522 87 98 42 129 40 431 8 40 25 77 27 630 28 211 43 656 37 76 3 299 54 872 57 480 72 758 71 955 16 405 69 474 17 317 59 11 64 429 53 769 20 683 98 601 36 931 11 820 22 975 55 838 84 731 97 506 78 71 33 118 47 708 92 195 12 384 81 256 46 465 21 119 9 249 80 182 77 487 94 253 67 469 30 139 79 584 83 330 90 886 74 235 76 189 24 404
22 607 73 708 64 947 84 305 40 434 89 327 78 485 68 465 94 561 44 371 91 271 16 133 79 688 88 382 23 722 95 410 60 126 69 1 43 835 34 758 85 333 28 255 49 591 61 254 13 423 38 329 83 241 66 449 93 960 33 337 41 883 32 853 8 363 17 761 39 563 18 780 11 581 2 832 7 876 82 930 71 773 10 376 5 782 3 94 75 365 20 735 9 824 48 475 87 634 74 487 50 202 59 649 15 150 62 716 98 879 46 573 53 375 26 930 24 759 76 330 6 433 99 417 81 786 36 746 45 454 58 390 72 56 19 373 65 62 92 663 96 390 56 220 54 633 0 498 35 764 55 379 80 145 47 186 63 513 4 153 25 597 31 256 90 583 67 605 57 280 52 562 27 860 29 686 37 89 77 562 14 853 70 975 12 667 30 54 51 607 21 822 97 876 86 31 42 672 1 872
73 450 77 328 87 15 49 603 36 785 15 317 10 940 58 774 51 962 54 765 6 290 42 489 33 838 23 998 84 345 37 685 78 488 3 796 89 72 18 23 68 152 72 421 5 888 40 262 53 467 30 196 19 116 1 950 62 192 65 263 20 565 95 737 31 581 22 784 86 249 88 842 59 648 2 309 17 763 82 149 92 571 83 268 26 206 60 830 9 6 14 238 13 266 56 940 32 16 50 974 4 2 21 370 55 832 61 127 70 604 80 546 35 341 96 551 29 999 0 678 98 678 63 652 93 123 38 213 47 324 11 946 41 650 90 6 85 27 8 494 52 837 7 427 79 7 64 993 43 129 24 709 69 796 46 444 97 696 66 528 45 173 39 629 28 931 12 67 25 838 94 436 91 101 44 511 81 621 74 100 76 155 75 961 48 219 67 873 57 56 16 494 99 785 71 194 34 85 27 82
73 293 16 395 55 141 62 181 75 716 34 723 63 767 29 530 67 697 6 564 99 605 12 268 45 900 24 820 80 241 66 864 95 846 57 911 92 887 83 562 87 504 11 183 93 493 44 725 68 979 58 233 22 166 43 482 25 938 85 789 84 599 37 355 17 547 30 746 9 361 38 157 35 13 81 603 40 813 74 744 56 916 41 106 20 669 78 461 77 511 86 992 7 55 89 963 94 691 71 702 59 221 46 397 4 648 48 226 13 119 72 299 88 473 70 946 97 491 60 644 27 809 19 670 18 410 8 293 91 409 42 797 49 179 39 776 33 574 51 591 23 621 32 780 0 647 69 234 36 142 3 429 15 132 28 420 21 401 53 624 90 809 47 907 1 244 26 430 98 994 65 588 79 431 76 50 61 346 50 790 82 768 96 56 10 740 64 186 14 692 5 955 31 858 52 82 2 920 54 915
47 443 48 83 2 478 79 698 49 750 46 872 26 210 32 746 14 61 62 724 77 948 82 605 97 454 98 475 73 696 6 495 80 843 99 494 51 9 22 116 21 857 31 66 83 796 43 610 71 133 18 148 56 776 55 98 20 634 45 259 50 748 93 305 8 528 10 281 42 153 16 357 3 30 64 655 81 798 44 295 65 72 72 157 76 603 12 316 59 507 17 635 34 53 86 998 37 445 88 990 74 183 69 861 60 946 5 346 35 130 13 46 75 642 19 153 63 787 85 558 41 278 4 749 39 435 27 630 33 561 91 872 25 180 9 850 15 723 53 653 92 94 58 367 61 583 95 658 54 874 90 361 30 375 66 485 87 326 23 406 36 918 7 280 94 287 0 515 29 419 78 330 96 893 11 153 24 605 70 891 28 704 40 979 84 266 1 524 67 704 52 422 57 250 89 665 38 882 68 373
25 184 95 636 52 334 83 784 2 936 10 40 18 149 21 793 65 115 16 198 19 576 27 68 17 608 51 295 93 516 99 736 75 534 28 926 96 994 4 845 62 740 13 249 44 147 56 876 66 601 67 332 39 128 15 413 98 839 53 498 8 823 80 786 24 489 77 658 84 201 72 918 26 134 81 642 90 793 36 96 50 6 58 82 89 719 82 194 85 489 14 143 22 363 97 673 74 71 45 898 79 517 71 952 35 210 55 740 20 408 9 229 48 559 46 657 23 431 34 744 92 268 42 327 6 199 63 964 70 235 43 289 30 133 0 331 94 164 40 356 31 457 59 890 54 993 73 773 29 63 11 758 61 3 37 372 86 534 41 129 47 211 12 682 49 394 33 45 88 354 91 867 3 980 57 172 87 313 69 239 60 641 7 161 32 685 38 699 5 759 78 655 76 786 68 166 1 404 64 861
66 480 20 235 21 857 45 474 71 339 17 11 88 604 94 442 43 532 48 340 34 275 83 37 63 589 4 881 9 252 37 512 89 562 80 679 68 202 32 315 15 875 85 330 0 817 62 190 51 854 31 186 81 314 11 961 16 945 67 437 49 195 54 126 22 773 26 2 8 710 13 869 60 390 47 63 98 161 73 788 40 127 65 928 28 229 64 41 52 2 93 117 10 80 38 269 87 277 56 558 72 590 36 247 74 328 18 621 97 700 44 882 23 675 59 81 75 133 58 484 55 317 70 978 35 13 86 836 79 374 7 262 24 3 46 510 1 486 50 31 39 51 90 111 91 695 77 726 6 761 30 976 57 101 33 960 14 234 78 753 12 615 69 795 92 396 95 891 99 509 84 206 82 270 5 537 2 952 96 571 27 514 53 940 61 921 19 49 42 335 76 410 41 897 29 962 3 260 25 91
73 816 3 149 71 710 28 727 32 570 5 553 17 298 69 111 50 683 70 632 54 446 38 102 95 171 81 443 30 793 86 388 68 789 20 151 2 651 98 824 87 457 40 420 46 303 7 846 23 777 89 422 64 846 66 452 83 145 76 34 58 85 33 405 80 992 96 863 35 262 18 713 94 171 47 742 37 412 42 97 41 320 97 207 65 823 27 498 88 919 93 321 77 232 59 206 67 901 84 462 44 223 63 937 4 650 34 665 45 584 1 422 57 875 15 117 26 708 16 191 85 730 29 163 52 515 62 939 31 577 75 711 78 574 6 95 82 701 14 880 22 755 79 516 12 583 56 570 72 131 43 96 19 758 55 826 24 893 0 404 92 272 48 5 91 5 13 329 39 456 11 741 51 367 90 760 53 569 25 625 49 733 61 821 21 792 74 24 9 945 10 511 60 927 8 282 36 668 99 399
0 942 58 843 92 972 11 834 29 852 96 61 93 20 83 948 49 804 99 825 77 197 64 131 76 699 16 233 7 322 87 885 13 933 1 405 12 946 17 559 82 959 15 672 42 527 43 412 67 831 47 190 91 811 66 662 69 207 45 868 39 906 60 675 30 369 48 700 21 986 44 71 90 884 35 52 94 415 28 634 59 685 54 370 68 867 24 342 31 769 10 758 65 850 52 144 14 950 55 548 51 756 20 832 73 994 34 996 72 524 89 414 40 699 33 264 19 605 98 395 27 141 50 298 70 893 56 17 71 130 84 903 97 265 2 120 81 203 26 443 63 255 86 527 57 869 80 370 46 539 9 35 61 439 62 16 22 1 74 326 23 568 4 751 41 201 78 343 38 309 8 435 75 417 53 441 88 592 3 795 32 476 37 419 95 996 36 821 18 208 79 317 5 997 25 646 6 590 85 713
33 252 78 86 84 410 71 61 25 240 41 484 99 330 63 588 61 360 88 307 59 875 13 331 11 309 68 24 24 934 70 327 83 797 82 967 17 418 73 184 53 962 74 545 8 331 55 282 64 769 54 420 32 329 46 617 51 709 22 223 69 315 6 510 49 316 29 257 9 394 58 642 27 282 77 645 21 410 76 509 19 489 7 755 14 307 45 148 97 146 89 110 26 798 90 821 28 797 43 301 94 611 60 120 98 373 91 953 35 527 0 412 92 487 1 866 44 18 95 602 39 464 31 190 75 790 42 778 15 14 62 223 23 516 3 665 18 695 48 432 40 433 86 164 2 22 38 644 52 542 36 515 85 484 50 443 80 469 12 84 66 482 72 353 47 735 65 891 81 277 56 292 16 890 79 996 20 67 57 907 4 272 10 325 93 385 87 174 67 859 30 138 5 455 37 510 34 700 96 654
58 155 64 777 96 499 14 194 70 498 3 841 62 240 59 998 34 741 71 139 17 392 2 594 80 104 6 279 39 819 87 423 56 142 13 145 89 202 95 638 21 528 38 506 28 551 30 124 9 436 43 147 25 868 66 306 85 258 98 904 82 141 50 685 1 786 22 893 77 602 4 710 29 881 49 80 54 700 61 328 10 883 45 538 86 961 8 816 84 786 40 627 26 187 47 638 69 36 46 641 73 490 16 520 60 691 5 909 27 618 88 437 31 77 63 506 68 823 19 549 15 756 0 106 48 661 72 162 74 960 23 399 37 404 51 90 90 216 83 787 44 1000 76 660 36 416 18 581 94 990 35 685 33 293 65 985 79 963 41 982 97 379 75 530 92 247 42 556 20 951 81 350 67 206 55 147 7 304 53 94 57 39 32 144 24 840 52 233 12 334 78 178 11 49 93 436 99 124 91 499
87 443 63 664 32 878 4 361 84 226 90 687 86 123 34 555 23 116 67 44 28 358 44 546 77 743 69 375 73 164 92 415 15 353 12 298 52 287 21 771 16 82 9 628 75 481 64 190 61 99 89 495 43 77 45 743 80 378 19 47 74 983 94 261 25 69 11 865 99 19 71 456 42 468 50 301 27 250 91 623 47 59 53 514 22 458 59 223 81 357 36 813 68 213 0 716 85 388 98 46 58 985 29 887 41 805 95 751 24 416 31 76 83 953 13 849 78 29 54 735 38 13 97 68 70 247 96 995 56 723 37 283 57 67 79 494 48 1 66 866 7 401 5 364 46 791 2 446 40 265 35 647 72 287 3 295 62 526 20 256 55 685 30 532 10 984 93 812 26 974 82 451 6 48 65 62 88 77 76 171 33 356 39 117 8 351 1 880 17 418 49 266 18 560 51 82 14 569 60 736
41 55 47 299 53 979 15 192 87 484 51 763 73 824 30 111 22 106 25 538 17 212 16 895 92 888 86 649 9 871 27 407 83 729 99 629 28 413 26 104 85 363 52 529 6 860 78 581 2 709 93 774 19 595 18 397 44 889 64 386 24 899 75 729 94 497 11 299 54 477 8 20 84 421 46 206 81 898 72 380 48 883 20 921 32 98 98 932 23 312 45 1 69 92 55 67 65 594 34 24 59 956 5 741 10 40 82 558 0 242 56 411 33 945 89 371 40 223 95 689 29 609 50 407 71 563 68 701 80 210 62 158 88 370 21 279 66 751 63 419 96 853 13 473 67 820 49 776 35 748 3 204 58 849 12 87 97 73 14 724 57 957 42 185 74 424 36 393 31 159 4 528 37 818 77 172 76 392 90 298 70 201 38 914 1 685 91 485 79 494 60 336 61 320 43 593 7 654 39 899
24 909 89 863 2 667 15 834 51 114 63 332 48 830 94 499 90 240 95 833 67 722 20 270 25 831 91 315 12 685 46 906 96 950 80 394 23 528 27 802 56 279 83 496 78 189 76 748 11 432 5 623 17 559 39 830 0 462 69 295 62 269 14 157 71 76 10 516 37 985 72 803 65 458 44 600 40 757 35 748 16 761 41 354 4 933 19 877 6 162 60 642 85 511 33 146 52 350 50 711 54 943 8 59 3 936 92 504 7 335 28 242 45 191 34 235 68 572 26 811 30 720 97 157 59 996 84 368 31 8 53 647 82 115 55 840 47 758 99 161 13 196 77 652 1 111 81 957 38 28 74 558 58 75 98 371 66 803 9 726 36 189 88 725 42 844 75 250 29 969 64 542 57 324 61 641 43 813 49 971 73 519 21 468 79 850 93 286 87 293 32 801 18 604 86 891 70 300 22 814
20 564 62 298 8 391 42 262 27 719 95 144 79 644 15 563 26 607 11 617 73 556 34 905 4 303 40 422 2 867 58 667 75 260 59 222 77 15 81 660 0 719 39 765 66 773 86 555 13 519 6 918 82 727 65 964 50 852 10 174 49 185 1 151 70 646 24 87 89 299 18 112 32 412 48 77 54 73 35 674 96 832 83 521 25 30 57 320 53 295 69 415 41 424 37 314 21 775 33 238 9 108 22 688 51 697 45 827 99 42 19 486 47 781 30 530 56 571 55 700 76 157 12 163 78 127 52 481 43 346 74 317 46 995 85 188 23 634 38 817 63 279 5 326 91 324 14 174 7 718 97 303 29 58 71 28 67 566 94 331 87 956 92 255 60 824 64 337 98 750 84 338 90 889 44 648 72 671 61 269 68 655 17 662 36 634 88 805 80 471 93 767 31 962 28 471 16 491 3 918
76 551 78 617 52 26 57 35 77 405 6 708 63 103 67 673 20 947 12 377 68 899 49 771 87 273 47 975 64 125 43 210 17 42 62 630 85 1000 40 341 92 281 93 52 16 382 1 350 73 312 60 530 19 152 97 653 4 372 25 306 61 471 32 891 83 524 0 327 69 85 37 309 38 440 15 272 99 165 56 659 55 591 44 82 59 193 75 604 51 304 8 337 58 721 70 840 10 650 39 99 80 713 50 706 54 311 89 738 95 396 3 711 28 75 11 564 36 189 86 175 26 987 71 673 23 548 81 991 27 248 41 224 79 853 9 689 90 922 30 925 42 900 35 809 14 761 72 899 88 941 74 900 7 679 33 410 18 736 65 375 13 594 96 981 34 545 98 857 91 853 66 804 29 725 94 478 45 326 46 105 2 857 21 922 84 530 5 584 82 269 48 566 24 949 31 943 22 694 53 89
90 478 70 536 61 9 76 30 93 358 42 224 59 890 49 766 17 905 27 613 18 804 33 434 31 493 99 968 4 444 0 832 94 487 29 740 44 862 1 895 38 102 57 379 26 769 98 560 55 863 39 748 79 166 13 307 37 135 67 482 53 987 25 739 16 847 74 668 47 655 85 343 68 569 41 52 11 590 60 222 45 993 43 975 91 475 82 718 58 151 40 688 36 621 96 865 92 369 73 177 88 730 9 885 24 30 62 895 6 209 12 167 22 437 81 712 28 388 66 923 46 827 19 308 34 130 89 490 14 611 7 45 75 858 86 96 77 383 72 277 65 859 52 896 20 629 30 131 32 993 54 303 71 598 8 209 83 65 15 298 21 40 5 204 23 126 50 429 48 610 56 65 3 548 87 218 84 871 10 353 69 722 35 465 97 620 78 241 80 901 51 130 63 644 2 544 64 791 95 76
7 388 23 493 64 958 46 721 68 296 4 893 90 664 55 408 79 571 93 94 72 444 99 758 22 406 25 483 94 508 88 619 21 232 98 717 16 808 75 845 42 979 17 322 73 76 44 859 77 295 12 388 39 305 43 239 19 384 36 520 54 872 49 384 81 923 5 978 9 994 96 27 53 78 67 434 32 150 82 22 58 468 66 797 47 226 29 970 92 856 83 850 38 970 69 458 51 265 1 38 86 887 74 236 40 316 84 615 95 774 62 858 80 608 2 554 31 185 60 413 3 298 28 554 76 603 97 312 48 56 15 342 41 197 26 644 59 475 65 165 50 630 57 941 70 565 13 656 30 543 20 600 33 898 18 52 6 980 27 455 85 788 24 242 78 462 61 59 8 606 35 677 34 717 63 789 45 106 14 704 52 147 37 17 56 94 0 233 87 604 10 575 11 24 71 838 89 721 91 279
26 2 3 290 37 60 38 368 97 162 17 108 28 30 61 214 86 928 41 749 31 580 92 774 11 82 29 588 39 736 27 87 71 621 50 511 10 764 54 710 96 945 93 840 91 361 84 781 70 559 25 170 94 741 56 498 59 495 40 214 7 619 34 256 58 641 22 814 57 437 81 932 62 413 68 37 15 356 53 318 6 767 60 474 16 904 69 250 74 530 72 199 52 211 66 730 48 173 12 330 44 815 88 786 35 898 24 55 45 568 64 231 63 843 4 128 8 468 49 661 98 536 19 106 33 863 14 891 18 587 21 109 43 316 83 853 87 157 85 928 42 261 51 742 0 729 65 318 73 731 13 80 75 814 32 705 30 473 2 482 55 802 46 209 82 691 77 308 36 321 90 585 99 484 47 122 80 589 89 199 5 245 95 851 67 167 23 926 9 545 20 573 76 980 78 346 1 933 79 638
7 700 14 215 94 157 15 177 54 579 12 821 49 881 10 780 37 218 83 428 78 375 5 378 30 632 9 41 74 835 87 921 81 833 59 626 4 881 60 594 43 937 50 148 6 58 68 313 29 618 41 102 65 4 97 184 48 752 63 785 95 172 51 468 16 142 98 198 44 184 62 755 34 794 19 756 88 839 56 1 28 595 77 829 66 457 21 142 90 683 76 676 61 227 52 37 91 71 92 678 40 74 69 635 32 731 57 338 13 905 2 170 70 106 25 349 85 838 79 770 22 747 96 870 89 6 20 571 26 256 1 395 38 121 24 849 8 112 3 183 67 560 46 84 39 828 31 17 71 403 73 226 84 295 93 73 55 471 0 452 23 686 75 185 11 716 42 370 36 759 86 885 99 549 47 628 80 333 53 705 33 777 27 654 35 257 64 646 17 262 82 582 18 61 45 153 58 349 72 605
46 219 64 568 32 976 2 56 47 154 31 858 89 280 1 771 0 840 93 441 66 684 45 969 13 715 23 54 26 899 81 953 94 33 73 450 99 186 12 104 27 255 17 885 42 337 41 504 98 238 9 277 6 864 5 842 40 850 60 300 34 776 18 61 80 541 55 941 77 812 86 74 67 89 51 941 53 685 25 459 8 882 50 883 75 669 20 872 10 601 35 771 15 787 70 830 30 157 16 789 95 21 82 261 19 747 33 108 90 100 79 332 36 127 44 126 56 569 48 323 68 371 61 407 57 221 88 60 74 180 52 178 62 854 29 606 71 748 38 61 87 446 4 704 76 697 39 432 54 838 78 831 3 589 59 794 97 671 21 524 37 439 85 704 63 705 43 29 84 22 92 547 24 868 69 902 83 262 7 645 58 4 28 308 96 475 65 255 72 898 49 790 11 66 14 194 91 709 22 704
4 647 19 152 13 47 51 853 50 537 24 590 54 363 16 576 18 770 77 609 80 629 59 919 10 683 1 521 23 210 84 405 32 876 70 591 44 998 68 835 33 632 87 582 58 317 61 594 41 319 91 745 9 753 28 903 93 197 62 865 78 666 92 539 42 783 79 273 46 555 76 710 3 886 17 264 55 129 14 16 65 797 20 538 15 119 75 723 22 837 11 28 60 972 56 488 85 39 72 674 99 846 21 597 95 689 89 238 49 368 0 736 34 858 94 599 7 375 88 899 27 39 48 204 57 282 74 748 98 24 30 859 97 976 86 799 38 533 47 547 69 323 40 250 2 897 83 322 31 778 45 589 66 505 64 460 90 948 67 692 73 366 25 393 43 904 6 602 81 189 71 393 5 530 29 227 37 728 8 94 35 296 52 559 36 126 53 614 63 778 82 150 26 525 12 980 96 752 39 108
56 984 28 498 74 661 8 779 18 723 61 165 67 153 0 7 16 75 93 13 68 53 46 194 33 651 12 720 69 760 9 245 20 49 31 986 73 198 43 423 63 111 7 58 17 447 44 581 25 357 26 940 29 326 51 94 47 11 1 142 55 936 78 466 6 460 48 874 2 68 40 431 3 871 60 783 80 42 5 47 42 119 59 876 62 924 15 49 72 570 23 907 19 465 82 234 70 223 86 357 89 688 90 288 10 344 36 895 14 538 24 275 75 951 71 169 66 512 50 656 79 357 96 927 32 731 95 451 58 582 37 454 27 875 34 369 84 160 64 684 4 359 83 440 11 889 30 900 35 187 87 755 49 736 21 141 53 600 88 85 39 548 38 407 91 957 97 241 98 586 92 105 77 579 99 340 22 410 65 409 41 862 52 816 57 688 54 297 81 831 45 701 13 872 94 962 76 886 85 302
16 234 49 40 58 205 14 102 74 550 51 498 71 168 78 781 34 457 68 836 92 857 10 387 89 477 2 555 66 760 21 935 1 438 28 140 45 55 69 924 11 657 56 817 15 363 31 545 76 607 81 145 60 774 44 467 75 255 38 995 73 18 40 402 77 346 12 791 41 688 30 837 72 744 4 65 70 214 36 442 59 432 24 427 54 983 99 934 86 196 47 565 80 413 22 373 79 939 18 36 7 225 88 959 13 360 98 668 48 995 97 224 87 111 32 331 55 29 62 257 37 536 53 484 65 577 93 664 43 444 5 748 52 123 82 345 17 772 64 981 90 586 35 487 83 153 96 157 26 176 19 396 33 759 42 930 94 32 50 312 20 90 85 972 46 311 29 361 61 434 95 863 9 491 91 912 3 579 0 27 8 816 25 860 57 109 67 170 39 49 84 573 23 219 63 173 27 236 6 358
66 879 60 307 58 726 7 40 54 130 43 151 50 830 45 328 71 648 12 821 76 334 97 244 89 106 96 794 68 995 17 439 48 261 26 333 3 685 91 654 34 448 56 485 49 762 84 686 92 604 86 664 0 998 35 853 30 220 82 812 83 253 8 673 55 443 36 534 64 504 77 136 24 924 63 454 41 926 2 646 11 189 74 731 4 378 98 885 27 621 70 144 1 386 21 292 37 788 28 178 39 232 31 286 81 610 23 181 52 9 62 429 9 511 40 466 29 586 46 691 20 922 53 599 87 947 78 773 85 621 22 35 44 668 15 844 67 965 19 132 80 179 94 874 13 560 61 607 59 392 95 726 33 599 25 467 90 424 16 715 93 459 38 411 18 477 5 571 57 492 75 254 42 31 47 219 51 396 32 869 10 571 14 292 88 161 69 160 79 569 65 886 73 202 6 325 99 788 72 48
64 409 99 406 9 531 69 312 34 247 22 158 40 908 74 795 91 637 24 552 79 208 28 562 59 918 25 19 2 354 78 602 65 922 12 326 36 25 19 102 33 685 6 628 0 980 51 731 35 583 38 452 4 917 70 336 41 724 81 672 21 958 10 984 11 51 82 952 87 696 42 629 16 796 76 707 30 795 80 538 48 363 58 641 52 368 3 309 68 537 5 695 57 914 90 767 89 617 66 31 88 10 32 953 84 96 17 708 67 362 45 478 46 37 39 95 71 921 26 439 13 169 54 521 72 621 23 791 20 312 94 598 96 703 18 315 37 605 8 626 77 304 50 789 27 292 43 515 14 50 86 206 63 184 53 290 49 745 97 685 29 805 92 271 44 384 15 177 47 696 31 144 83 735 75 638 61 58 98 533 7 90 60 527 55 795 56 203 62 622 93 297 1 83 73 644 95 196 85 328
55 68 8 504 87 608 39 689 43 428 94 66 22 955 52 162 0 591 67 712 63 572 77 825 51 473 66 952 23 893 90 200 89 248 97 740 35 817 18 522 11 928 13 546 3 884 27 573 42 776 21 875 38 331 20 44 25 761 14 830 92 723 12 831 85 759 49 352 19 53 82 281 44 560 57 25 33 286 10 150 50 186 59 478 65 845 16 511 86 401 26 447 24 230 81 524 88 326 71 477 7 412 9 796 41 827 61 882 80 811 34 348 5 50 75 628 6 586 40 74 70 158 64 447 47 87 78 884 2 969 4 142 83 557 76 994 91 708 99 246 62 801 84 933 79 709 53 591 60 58 95 722 29 819 69 360 36 471 31 439 15 685 17 750 46 610 68 793 37 928 32 705 93 474 96 128 1 87 45 347 74 54 58 671 56 581 48 101 30 389 98 771 54 926 72 735 73 659 28 864
83 323 59 20 16 718 53 139 87 644 28 912 82 159 40 455 46 600 68 247 23 595 56 599 48 944 26 28 32 273 91 117 58 858 52 50 14 862 44 933 84 978 79 218 29 580 92 161 55 386 36 258 67 73 72 441 20 25 33 190 30 532 85 46 18 826 37 174 5 138 81 836 54 603 25 540 6 927 22 650 47 630 12 944 61 448 63 607 93 309 64 986 2 204 11 747 38 470 95 43 19 235 65 255 62 214 70 48 74 87 21 354 4 530 71 452 75 71 73 768 27 848 45 64 57 243 66 905 42 412 24 42 77 209 9 916 90 599 50 760 86 213 69 734 41 57 34 495 88 592 96 291 76 39 13 4 0 960 3 688 15 680 17 342 80 845 78 82 31 969 7 390 8 515 49 822 60 704 43 861 10 659 99 694 1 670 97 384 89 212 39 205 51 678 94 146 98 855 35 871
75 82 51 295 31 88 93 440 36 468 80 560 64 496 96 816 6 330 21 607 72 519 18 335 74 907 61 776 38 423 10 410 97 998 91 507 33 668 32 242 29 937 69 714 60 184 87 830 85 575 62 427 99 683 19 117 1 275 56 635 68 71 79 82 35 521 95 405 3 841 23 884 78 260 86 198 59 852 65 640 57 834 15 798 5 367 88 221 92 179 76 318 7 279 20 292 66 400 73 360 77 503 49 82 63 257 98 607 52 435 26 532 90 63 50 412 34 445 24 742 41 792 8 970 2 798 89 200 12 448 11 663 28 958 46 973 71 165 22 543 43 743 40 873 94 923 45 398 44 435 70 718 37 653 13 2 54 975 58 483 55 301 48 379 9 215 0 362 30 523 82 640 16 64 17 204 83 90 4 295 47 100 27 388 14 496 84 297 81 936 42 340 53 636 39 384 67 426 25 968
69 25 8 845 49 598 42 509 74 777 21 626 37 384 54 637 66 389 10 913 11 915 27 163 25 440 97 671 61 416 80 349 30 676 83 473 89 763 16 771 78 532 77 833 26 295 5 10 79 64 46 901 62 289 71 77 56 447 20 444 39 993 4 720 63 551 40 470 47 469 7 714 92 752 22 687 58 521 91 144 13 894 45 743 41 513 3 368 17 629 1 833 23 871 87 736 18 559 43 14 94 975 99 507 55 209 88 205 14 303 64 173 33 228 6 282 50 724 12 828 44 262 52 584 35 192 70 883 85 89 15 148 32 208 72 3 98 740 73 840 19 706 82 392 59 517 67 8 65 963 34 198 90 416 75 324 36 374 68 287 95 49 2 506 57 177 84 618 24 685 76 744 51 2 29 408 81 294 53 843 28 599 31 462 96 542 9 263 48 10 86 627 93 83 38 236 0 843 60 509
82 49 45 937 9 359 95 484 97 309 25 967 57 791 35 866 5 781 70 845 78 323 47 429 67 757 89 307 69 101 85 59 10 92 91 221 86 315 21 505 28 293 36 734 51 172 14 944 29 553 83 950 50 35 80 740 88 370 48 642 38 161 3 330 13 387 44 391 12 45 92 70 56 555 46 778 31 223 39 94 43 576 90 998 53 186 98 967 49 560 75 115 94 599 96 994 7 914 11 760 64 150 42 82 93 43 52 590 63 992 20 836 65 629 34 904 87 600 66 179 55 394 18 938 81 959 27 616 19 254 2 197 59 215 37 347 23 546 60 996 84 519 72 840 30 349 40 350 79 477 76 32 6 69 24 784 41 379 8 483 71 259 73 86 74 592 17 559 32 444 1 22 0 382 77 504 61 12 22 506 15 43 26 404 99 502 58 664 62 313 16 969 54 86 4 911 68 417 33 702
7 431 63 792 44 837 30 123 29 152 28 487 56 362 9 157 85 801 1 44 5 212 49 762 98 979 52 562 33 99 97 357 23 750 62 308 73 28 99 575 19 308 3 319 68 571 93 819 6 330 94 888 0 403 25 459 70 975 13 458 69 424 42 972 51 421 86 691 20 339 71 883 10 605 2 477 95 389 61 938 82 287 15 756 37 423 31 980 8 334 34 161 32 910 84 432 18 290 64 690 87 236 58 45 92 223 91 347 88 41 41 291 47 507 57 533 65 545 83 953 80 917 78 57 81 878 46 481 16 553 50 74 35 606 27 780 75 536 89 148 22 272 90 763 17 772 66 373 53 848 72 875 11 801 14 814 77 386 21 212 48 654 60 309 24 427 74 942 54 195 4 139 76 890 40 129 43 445 36 261 45 350 55 719 96 805 59 929 39 641 67 688 12 622 79 215 26 178 38 242
59 61 60 57 20 873 37 595 74 667 17 625 25 75 18 397 89 534 91 861 2 629 94 292 83 966 24 913 42 61 12 95 71 323 87 26 43 339 88 784 73 507 90 946 6 39 39 98 46 945 95 413 56 581 35 142 80 673 15 135 11 859 68 346 52 112 77 872 97 387 13 119 47 425 82 781 62 747 31 133 76 162 22 67 79 330 70 701 34 149 0 842 45 845 1 994 64 186 96 509 8 192 29 773 16 154 58 586 85 768 21 620 26 158 65 274 93 948 54 871 36 438 33 518 51 340 75 183 50 293 44 91 72 210 7 66 66 874 86 68 28 557 55 919 53 233 3 252 10 645 78 922 63 704 48 684 38 568 23 117 57 254 92 127 40 755 69 508 19 277 5 983 9 812 41 683 4 864 14 363 67 444 61 22 99 664 98 568 49 290 32 820 84 129 81 1 27 19 30 777
39 489 8 20 93 709 11 855 18 568 99 210 10 850 69 785 1 874 32 963 66 619 30 395 7 946 84 828 26 706 54 161 3 753 74 974 4 881 82 650 94 804 60 764 92 384 41 520 86 523 77 977 91 337 70 567 5 214 79 491 46 929 19 352 14 906 88 392 44 199 29 370 96 281 76 771 61 774 42 403 15 272 67 443 48 943 27 496 20 937 50 825 51 888 85 271 25 777 83 27 21 873 24 989 6 340 23 114 40 37 34 449 65 908 38 844 59 717 36 547 72 481 78 471 22 632 53 867 45 778 95 595 97 383 17 114 28 882 98 899 80 308 16 343 75 837 55 632 35 715 37 144 89 233 52 297 87 889 64 906 58 994 49 730 73 657 47 432 81 934 13 584 12 526 0 156 68 511 63 175 31 858 33 749 2 478 56 905 62 36 71 125 9 925 57 3 90 360 43 77
26 37 96 357 85 993 0 535 44 662 51 677 62 362 75 656 73 829 52 529 86 962 99 160 11 831 57 303 18 165 88 799 29 476 82 395 90 959 79 734 81 847 87 29 25 275 65 327 31 522 66 267 10 50 14 346 16 14 6 522 68 943 49 174 95 63 35 533 50 439 80 120 69 94 3 464 20 247 39 514 41 977 60 244 94 421 64 27 5 685 89 406 54 40 27 863 13 924 1 806 98 844 23 923 37 657 61 193 2 829 74 439 32 639 21 748 42 869 56 280 19 410 58 638 53 384 36 649 34 325 4 528 30 180 55 581 12 114 7 83 28 255 77 572 97 913 22 726 72 281 43 960 59 480 71 563 8 312 76 282 40 144 48 413 67 657 84 390 83 896 78 512 93 812 38 272 9 666 70 973 15 705 46 953 47 788 63 777 24 799 45 10 91 169 92 809 17 428 33 211
82 286 33 763 18 950 58 65 23 721 19 492 93 119 41 170 66 147 16 234 89 911 45 102 29 118 14 333 27 51 17 140 30 865 53 31 54 396 88 957 46 912 8 500 49 315 74 90 63 456 92 496 85 1000 72 365 34 129 44 500 22 945 39 926 59 573 21 397 7 951 28 421 76 605 12 393 31 189 87 774 80 594 57 854 9 626 61 502 32 56 36 913 81 341 73 184 5 519 55 552 90 912 94 333 68 379 69 461 77 318 52 574 50 316 13 879 56 206 91 167 0 376 51 518 65 313 15 945 40 195 78 579 10 224 25 292 11 225 24 866 6 54 97 632 67 466 84 765 95 548 96 350 79 820 83 294 64 44 98 400 37 919 86 960 38 974 60 633 71 617 2 858 4 430 47 986 48 761 43 810 99 742 1 778 3 777 35 986 75 895 62 641 70 941 20 26 42 115 26 562
1 457 17 370 6 758 22 971 12 351 27 329 63 491 38 826 79 436 33 367 68 507 57 998 74 916 14 715 69 352 39 686 3 308 16 322 67 615 30 370 89 230 62 221 56 92 35 804 65 746 99 333 58 127 0 786 45 167 91 726 37 141 70 876 93 385 19 29 64 290 86 172 11 948 55 367 4 417 66 902 10 550 59 48 42 774 34 238 31 275 82 181 21 938 2 929 7 714 26 558 50 374 83 833 73 685 48 99 25 643 80 520 81 574 71 482 77 230 8 24 15 660 88 651 18 505 72 956 96 829 43 240 60 868 85 575 23 557 40 188 87 435 44 23 20 861 75 262 84 489 41 293 54 679 29 58 9 58 46 788 53 982 61 916 32 782 28 972 47 98 49 122 94 497 52 730 51 80 13 670 98 351 76 94 92 81 24 964 97 549 36 152 5 417 78 758 95 826 90 151
34 543 80 394 47 749 36 752 55 621 31 572 30 904 70 351 86 173 53 997 85 562 69 373 19 419 44 704 81 371 8 943 43 522 71 805 83 312 39 542 76 638 60 4 72 542 94 576 21 81 23 439 49 411 59 139 45 881 22 532 20 720 6 89 67 822 66 718 24 635 62 381 91 401 98 7 41 408 65 800 33 544 11 748 68 335 79 935 1 231 95 445 74 170 28 133 54 152 97 279 18 517 40 921 3 563 61 408 29 56 99 92 48 240 89 551 51 608 92 833 58 489 17 125 90 569 25 169 88 605 5 852 32 560 15 930 16 807 93 938 46 268 7 907 77 197 14 945 84 581 13 694 64 620 26 415 50 117 35 59 78 337 37 829 4 204 57 45 96 827 56 495 87 527 0 372 12 980 2 63 9 712 75 998 10 773 38 181 52 496 82 66 63 593 27 599 73 681 42 35
61 50 49 801 72 193 52 565 77 336 42 250 16 704 50 735 57 360 7 411 91 458 80 693 10 225 96 404 83 384 68 376 70 786 59 876 69 833 85 620 21 342 64 828 23 831 35 359 51 434 75 129 78 388 73 25 44 365 36 453 20 2 8 468 63 694 86 817 89 345 93 417 43 620 95 201 74 196 99 444 60 262 15 684 84 101 32 14 88 59 94 998 40 639 9 837 97 691 79 628 34 370 22 618 5 405 62 851 19 952 29 222 33 314 11 93 13 590 26 698 14 150 27 881 53 39 47 969 48 279 18 661 45 402 30 52 17 133 92 235 67 948 12 251 0 690 6 870 55 248 46 811 41 707 28 848 87 475 82 224 98 164 3 97 37 580 2 816 65 370 81 310 31 32 54 737 90 610 66 411 56 508 38 240 39 511 58 406 1 555 76 919 24 689 71 434 25 896 4 282
58 488 83 420 67 925 21 847 71 991 63 790 13 1 99 831 39 190 45 14 55 377 32 789 93 280 30 146 36 277 37 546 23 308 34 922 51 171 16 771 98 798 48 241 56 553 59 912 25 581 20 810 89 747 82 113 84 696 24 819 12 837 52 727 44 337 76 592 79 75 65 948 3 955 46 127 43 44 94 704 68 904 0 604 17 860 42 993 27 491 41 841 92 488 72 94 87 445 14 907 85 845 9 128 33 443 11 411 90 913 38 837 19 620 10 583 40 963 28 251 97 784 26 301 53 559 1 246 29 35 91 83 4 25 86 598 35 665 66 390 22 131 77 799 69 28 47 798 6 922 18 670 73 865 81 898 54 282 15 341 75 569 74 109 70 449 57 980 7 835 80 356 60 385 96 197 61 838 8 578 78 759 49 753 88 21 95 923 5 369 50 675 62 827 31 513 2 893 64 9
10 325 94 750 24 668 83 107 25 575 54 567 69 901 32 834 85 582 15 153 98 358 8 654 92 653 47 964 20 549 90 43 27 404 56 552 61 148 84 281 77 778 36 543 87 491 97 191 64 339 72 697 96 367 22 356 81 292 79 158 43 169 23 297 65 763 95 108 35 898 73 510 30 844 3 29 37 274 19 184 99 918 60 483 34 952 58 555 48 805 16 323 91 27 13 858 14 600 78 788 26 14 40 816 33 946 53 978 2 2 75 330 21 326 6 908 59 430 9 963 17 739 18 622 4 554 5 755 62 623 66 91 42 425 52 781 67 408 93 10 88 917 0 844 89 189 49 588 46 116 80 881 71 204 76 424 57 407 63 923 74 20 50 579 82 788 51 548 1 842 41 879 12 385 7 484 45 74 38 767 86 817 68 893 29 731 39 620 55 92 44 962 70 237 28 983 11 590 31 108
87 390 7 844 64 649 35 570 51 423 49 631 81 830 13 28 52 326 14 357 34 559 56 884 15 541 33 426 12 168 62 106 50 471 90 322 91 4 28 267 94 835 78 670 98 484 72 133 27 801 4 886 21 490 11 490 38 817 63 477 9 692 71 150 70 387 73 317 67 956 59 534 74 289 82 96 60 899 45 487 97 896 8 96 83 30 10 160 44 446 43 860 20 585 19 830 36 69 23 711 86 15 16 170 77 381 17 990 32 260 0 208 93 352 68 182 2 42 25 743 55 991 96 408 30 903 80 40 6 794 40 258 47 168 92 468 26 917 84 907 89 862 79 311 24 606 31 19 37 767 76 555 5 810 75 37 58 568 88 515 57 319 95 330 1 78 3 181 48 932 85 874 54 764 69 90 65 989 41 329 61 486 46 741 99 475 53 669 39 547 29 37 22 848 18 280 42 290 66 89
95 112 47 246 34 100 23 975 79 803 57 883 24 823 43 34 59 935 53 362 52 2 90 78 91 658 21 854 45 100 28 72 5 733 26 695 84 96 44 886 58 795 83 396 49 11 15 800 81 497 94 47 54 197 14 242 33 593 27 745 46 989 63 696 9 326 3 330 35 951 77 117 30 468 62 53 12 569 1 175 41 439 4 766 20 676 96 482 11 729 61 169 42 470 88 295 67 842 93 40 64 436 60 17 51 335 72 9 89 252 37 933 18 429 50 58 2 544 31 371 75 559 7 10 68 63 74 421 65 556 40 829 76 325 66 666 71 748 39 875 38 179 99 320 0 240 92 669 98 538 70 996 78 561 55 493 56 376 22 87 17 576 6 354 29 933 32 647 19 605 97 613 48 247 25 310 73 860 8 483 80 905 86 420 13 561 10 126 85 178 69 636 87 892 82 898 36 26 16 917
2 783 53 210 91 503 64 223 45 301 71 836 9 774 5 600 82 781 50 464 62 318 15 474 4 163 54 176 10 165 27 843 28 704 18 660 83 158 84 153 48 296 46 357 99 570 25 152 66 9 78 467 29 851 72 137 95 387 11 310 80 216 88 280 51 979 68 157 16 514 30 458 7 561 13 727 0 782 77 889 65 146 63 524 96 355 24 606 97 864 17 326 61 123 41 978 38 812 55 449 8 366 35 513 81 958 26 724 93 313 76 587 52 51 34 628 1 774 86 840 31 830 44 268 98 661 21 920 79 785 12 290 47 88 87 916 33 754 43 633 75 125 14 612 32 275 59 918 56 732 19 518 37 25 60 745 20 344 67 632 94 534 74 794 73 35 69 946 49 370 39 677 58 329 40 35 85 13 23 788 36 247 70 422 92 591 42 256 3 988 6 192 57 768 89 380 22 869 90 225
19 819 38 254 27 511 63 349 86 533 64 402 43 109 60 334 7 124 50 572 56 634 11 680 22 490 92 330 15 744 80 81 16 281 44 28 9 95 61 994 54 816 40 649 41 665 82 246 67 611 47 279 49 730 68 846 29 586 89 38 76 716 35 806 39 432 5 578 24 929 18 456 2 171 72 444 52 818 10 907 65 91 26 124 14 884 48 463 97 387 73 116 0 490 6 960 13 677 85 692 46 141 84 661 51 122 87 637 98 241 37 644 99 287 8 964 62 961 71 139 25 499 20 390 74 475 96 781 90 77 53 442 36 37 81 872 93 378 23 256 3 559 91 775 28 516 17 628 57 410 12 913 31 342 30 422 34 398 42 453 55 891 83 577 1 913 58 783 32 167 94 286 59 595 77 596 95 29 88 692 70 87 33 670 4 608 66 710 79 140 21 756 75 469 69 986 78 370 45 137
14 829 47 609 77 935 59 680 82 537 96 744 61 569 86 169 39 510 10 850 63 374 31 562 37 336 80 831 52 543 55 173 67 354 17 118 34 579 66 298 25 603 2 362 29 983 53 353 50 556 26 916 22 532 56 518 0 990 38 253 94 657 83 905 79 89 99 21 91 79 35 632 9 968 23 141 54 772 62 212 57 488 46 357 65 902 90 677 95 494 8 427 93 185 4 35 48 864 45 578 64 212 20 834 76 483 44 891 75 398 58 281 40 100 49 794 27 590 28 127 11 707 60 871 89 984 74 842 84 330 88 943 13 355 87 5 72 643 21 318 32 431 6 573 69 615 30 740 98 76 3 313 68 435 73 625 16 557 78 780 36 884 43 246 7 315 1 737 97 179 85 458 41 895 15 681 19 180 12 789 92 247 18 875 5 760 42 396 33 938 51 217 81 787 71 266 24 967 70 418
78 520 41 672 97 302 6 66 38 640 15 345 92 42 32 275 12 521 7 364 36 102 89 13 63 211 68 614 53 493 59 353 94 574 83 203 79 814 11 694 19 575 28 345 9 740 91 574 75 745 72 217 48 235 42 41 93 240 71 611 74 182 87 884 49 889 66 566 82 222 35 53 20 510 10 33 43 469 0 701 17 518 85 832 50 529 60 226 95 248 70 686 98 755 64 400 18 47 90 123 57 663 4 252 40 529 62 746 39 494 88 125 45 698 69 938 67 640 61 599 16 934 81 855 46 517 37 29 29 636 8 996 27 426 80 162 56 246 33 359 1 721 76 196 30 372 13 18 51 624 24 326 25 360 26 545 55 668 73 265 21 268 86 669 14 751 58 238 99 848 84 996 52 52 34 354 3 375 44 914 23 707 54 127 5 113 22 440 96 888 31 595 65 372 2 207 47 262 77 62
60 107 42 65 82 273 84 549 25 745 11 141 40 569 56 398 36 750 10 397 16 426 57 960 17 832 19 661 5 377 99 233 26 717 41 770 87 969 0 603 89 653 94 917 24 122 61 764 77 292 21 59 58 19 51 880 44 909 65 194 67 655 96 29 46 546 8 138 71 619 3 107 79 679 62 253 27 271 74 294 14 991 86 517 78 883 70 417 15 559 23 480 1 209 45 297 38 62 81 706 68 752 9 3 66 758 83 360 55 561 92 883 76 20 52 524 43 818 98 114 95 18 2 274 64 440 20 763 6 934 29 830 80 577 93 170 7 500 34 887 85 807 18 513 39 599 75 844 91 193 12 81 72 932 13 178 35 203 59 449 33 47 73 535 54 22 47 374 90 863 69 478 37 851 88 928 50 204 32 175 97 8 48 308 31 305 4 426 22 509 63 459 30 596 28 840 53 984 49 390
85 19 18 110 97 700 58 44 23 441 61 911 30 888 26 842 28 621 38 797 59 372 37 262 21 443 72 596 22 815 73 112 56 28 67 411 25 195 66 814 10 577 17 16 74 138 6 202 43 941 54 166 20 882 62 722 50 560 87 917 64 436 91 299 3 615 96 927 1 714 33 251 65 193 76 227 31 814 45 386 11 661 4 855 99 263 5 724 95 519 57 806 47 702 35 934 52 449 84 204 60 216 68 474 93 134 29 626 89 84 83 529 82 754 63 731 34 884 15 435 0 149 80 866 70 520 32 142 53 54 19 605 78 317 27 945 86 92 77 698 7 117 79 708 48 480 39 492 14 640 8 102 98 606 94 930 41 761 49 130 13 2 44 516 55 531 46 327 75 360 9 619 24 874 92 883 2 124 88 492 12 838 90 123 69 575 36 321 81 401 16 778 40 563 71 773 51 178 42 171
71 974 69 105 8 770 49 748 92 10 81 559 16 60 37 729 62 541 54 10 59 354 29 402 99 92 66 72 4 922 87 771 50 834 80 110 15 935 85 158 94 47 96 94 43 36 17 918 51 444 36 639 41 891 14 946 68 74 90 257 42 220 70 285 22 850 89 556 44 369 58 70 27 103 95 492 53 870 9 545 73 727 6 771 12 414 86 425 97 553 21 243 74 792 3 888 25 49 2 846 67 33 65 764 75 191 10 708 72 114 91 480 31 661 1 848 98 58 32 252 19 615 0 696 33 359 64 562 11 940 55 807 28 54 7 727 57 739 84 936 78 530 18 449 52 721 79 569 63 537 48 347 23 454 82 130 13 985 26 10 88 592 45 648 30 90 39 51 60 472 35 771 20 589 5 300 76 320 61 712 47 898 24 507 38 197 93 123 34 504 56 879 46 242 40 102 77 652 83 521
53 186 3 166 98 525 2 822 58 735 9 736 84 222 41 500 35 248 49 480 30 74 74 430 65 20 87 337 82 110 90 342 47 30 44 374 21 432 69 479 38 633 24 507 72 430 83 92 97 338 27 393 88 937 68 439 14 29 17 284 39 113 13 330 37 840 99 547 62 945 86 500 0 940 45 940 1 394 81 504 23 929 43 457 57 942 79 440 10 41 77 491 8 763 7 410 4 77 76 713 15 936 61 124 48 483 12 669 71 99 46 785 26 257 60 979 96 264 11 112 93 67 78 79 70 343 55 357 28 425 89 322 64 92 16 918 42 300 33 824 75 546 40 588 29 791 22 842 36 545 95 636 18 610 85 699 34 43 52 89 32 681 80 617 59 855 66 872 51 979 6 689 67 821 5 856 19 990 56 855 91 385 73 867 31 400 25 937 20 930 94 38 63 337 54 439 92 786 50 417
25 372 81 74 23 511 74 187 95 236 17 726 47 968 31 733 34 819 78 877 14 324 89 625 67 478 42 833 40 419 55 551 30 436 64 645 72 112 91 563 70 69 36 344 24 30 56 183 94 439 21 816 15 200 59 641 65 828 2 823 46 709 39 600 54 448 44 757 16 96 28 984 73 838 50 49 5 837 98 168 51 993 60 485 69 592 96 692 38 432 27 917 80 152 66 684 90 195 86 323 10 272 20 440 76 650 45 211 48 93 58 486 0 341 19 702 13 331 57 274 77 982 97 453 32 227 82 913 11 91 68 684 49 399 61 9 99 751 79 336 87 967 62 448 7 504 9 54 92 779 29 264 93 707 1 306 6 264 8 12 12 979 85 817 75 760 43 114 83 433 63 731 41 402 71 621 53 86 37 240 22 56 18 69 4 403 33 118 26 47 35 733 3 833 88 220 84 106 52 170
66 373 44 807 84 479 4 531 48 515 99 726 83 171 62 208 15 291 46 803 91 753 71 739 43 33 13 993 54 813 86 373 67 566 57 477 47 231 80 303 36 732 18 994 5 939 42 423 26 583 87 917 14 782 9 875 88 855 19 178 33 123 8 829 78 522 56 96 0 218 29 818 50 559 63 688 39 362 45 208 59 436 27 845 81 878 58 204 73 209 30 448 93 603 49 774 65 341 97 196 7 842 95 2 24 734 76 160 64 360 12 339 28 463 20 678 10 522 6 541 21 529 37 88 17 238 69 727 90 292 1 706 16 701 72 372 53 743 60 975 82 893 31 237 89 203 2 995 96 347 51 284 61 69 52 266 77 398 3 727 98 579 75 164 40 230 74 399 41 126 35 622 55 362 79 661 70 709 68 182 23 257 22 504 92 946 38 747 85 721 11 461 32 126 34 294 94 236 25 795
34 31 99 881 49 136 44 641 48 706 87 290 1 365 16 807 29 596 65 795 12 209 47 246 2 98 21 818 52 903 81 989 58 832 96 456 23 279 17 297 19 614 69 353 35 654 71 96 26 663 92 135 28 230 3 474 57 843 89 226 15 753 22 572 43 973 46 664 62 391 0 138 5 934 50 685 82 607 6 400 33 72 79 231 24 385 90 350 30 639 91 265 73 226 66 542 37 681 95 18 4 921 86 851 20 359 88 849 67 982 7 192 60 371 68 776 80 898 41 329 25 857 59 442 56 938 98 250 27 330 94 225 45 813 10 67 18 564 32 352 14 597 54 60 40 109 70 978 55 450 63 299 85 702 31 22 75 842 77 823 72 701 74 536 11 69 93 487 9 354 64 628 53 396 13 293 8 139 84 137 78 737 61 312 36 203 97 872 83 882 38 666 76 517 42 728 39 327 51 144
25 934 48 912 16 11 8 447 76 800 65 352 37 536 58 489 98 3 15 684 32 371 27 363 23 423 38 805 97 358 73 258 81 140 28 662 47 828 80 426 22 282 85 160 14 87 17 955 60 61 9 522 26 685 52 904 5 96 6 241 49 833 56 885 46 434 12 384 29 846 95 252 74 469 40 172 33 711 44 596 94 795 42 879 3 961 83 591 61 595 88 999 36 818 68 663 53 234 4 810 18 370 10 740 92 453 7 8 59 687 90 188 20 738 77 348 86 176 84 111 78 623 19 680 72 991 75 638 31 690 21 557 82 993 69 944 2 847 13 236 87 434 70 961 11 336 35 636 67 41 71 263 0 647 34 264 39 99 63 858 96 358 93 668 50 371 64 847 51 656 57 540 91 495 99 537 89 200 62 969 43 629 30 349 54 151 79 601 66 5 41 120 45 523 1 242 55 792 24 527
91 147 15 546 13 246 40 866 44 807 62 902 48 110 23 950 51 220 68 621 31 526 0 967 98 574 5 161 96 26 7 982 79 181 72 769 59 9 61 764 8 298 83 702 99 611 64 939 69 939 85 464 11 390 12 501 92 2 75 891 86 992 6 196 25 556 60 908 81 303 66 597 90 613 78 18 77 788 63 946 30 112 21 539 18 726 70 634 3 364 1 348 47 35 67 974 80 827 16 388 97 49 88 971 58 956 95 733 56 515 39 152 49 256 43 744 29 463 65 227 38 962 36 285 41 628 17 492 20 687 26 980 71 385 35 853 52 252 74 339 33 848 94 52 42 263 76 140 10 25 24 919 19 454 34 201 45 699 54 675 87 676 2 575 50 509 53 553 93 58 28 197 4 475 14 438 32 962 22 407 55 908 37 917 46 574 73 803 82 72 9 699 27 743 57 751 89 143 84 478
86 162 49 277 47 909 78 851 85 516 64 53 38 121 95 603 55 231 13 133 11 372 99 201 19 108 72 823 7 31 15 850 43 528 14 679 88 614 20 705 4 68 57 280 53 729 77 647 44 436 75 714 93 184 70 204 73 641 31 825 87 542 34 68 37 529 65 973 40 767 68 553 27 196 41 114 1 291 60 720 98 602 30 379 9 237 32 43 12 432 21 448 5 76 90 363 3 282 79 577 0 888 39 687 23 322 91 846 2 689 66 77 18 758 8 877 62 153 92 292 59 792 61 366 84 538 67 20 22 95 76 550 51 626 89 626 16 154 6 655 56 467 71 804 82 221 80 712 10 495 46 229 74 92 52 118 35 672 69 302 83 204 28 239 25 998 45 802 63 233 24 478 81 897 36 139 33 858 97 688 94 918 29 654 54 9 42 154 50 7 58 568 17 94 48 597 26 131 96 364
36 931 58 239 33 781 6 114 92 322 0 839 88 647 3 61 53 147 35 125 27 735 68 361 61 50 73 652 23 50 21 62 50 765 62 900 39 413 65 686 96 675 5 680 97 451 26 279 14 551 81 225 29 265 7 622 75 356 80 821 25 485 91 569 60 387 40 856 10 100 49 982 4 287 43 837 28 362 34 893 72 330 18 97 86 133 78 574 41 136 98 924 9 946 11 65 74 473 71 36 57 521 83 457 46 476 42 600 85 861 59 819 24 351 32 991 48 187 8 177 15 556 37 394 94 780 30 781 17 93 99 628 31 973 63 516 44 687 20 973 70 844 79 202 56 668 22 29 90 669 13 643 82 490 69 195 77 346 95 893 67 202 84 978 64 801 16 376 2 483 19 21 51 591 12 518 54 845 45 759 89 810 38 933 52 145 47 121 93 61 1 30 87 957 66 801 76 860 55 753
74 718 96 747 89 207 18 231 13 38 94 759 9 164 80 995 70 141 81 511 14 397 16 590 88 91 50 210 77 624 78 799 99 603 59 258 66 373 98 83 4 403 60 383 31 698 82 382 0 793 22 534 43 890 38 470 24 496 8 649 63 181 83 351 35 752 53 308 75 409 36 737 25 635 47 585 54 102 3 771 17 627 79 9 95 302 65 546 15 273 23 728 91 915 41 682 10 568 55 171 48 107 34 711 84 600 20 249 2 271 29 320 87 87 21 219 92 417 68 737 58 41 6 442 42 300 73 628 26 104 11 747 27 533 45 316 57 784 69 801 40 614 7 733 33 241 64 79 86 876 37 259 72 991 90 344 12 758 76 829 97 774 44 389 1 734 56 405 51 958 39 514 32 660 19 848 52 398 28 726 67 942 62 708 93 301 49 790 30 916 46 355 61 628 71 885 5 223 85 659
51 792 61 665 97 202 92 511 42 491 60 236 53 576 35 557 48 466 28 957 44 493 4 44 1 41 18 892 31 497 3 562 0 538 67 919 5 991 58 368 88 772 30 699 78 459 99 915 75 800 49 810 71 210 39 136 94 223 63 101 45 420 85 915 65 664 17 230 87 972 24 523 50 349 8 261 66 776 38 902 12 309 11 829 72 491 23 140 84 133 95 946 76 608 6 274 13 415 37 546 40 202 32 22 55 564 73 941 86 174 14 906 98 669 59 858 41 578 54 791 69 117 16 727 57 759 62 511 56 507 27 76 21 729 33 959 26 204 91 5 89 735 10 487 77 909 2 818 7 478 79 256 47 157 46 125 9 192 34 713 43 825 64 464 25 282 36 117 93 810 70 360 22 803 52 132 90 433 29 130 96 119 80 77 82 122 74 304 68 756 20 493 83 630 81 839 15 581 19 366
25 930 26 865 42 761 28 735 22 901 85 866 79 992 12 740 69 767 92 137 2 516 44 642 16 429 20 661 55 874 80 881 58 994 64 841 11 620 24 318 54 679 33 781 66 239 96 172 87 250 65 987 91 119 82 727 7 908 9 539 53 171 49 644 8 445 52 923 21 123 68 984 67 18 31 903 75 822 19 932 23 830 35 201 83 376 27 602 61 479 98 917 60 296 94 30 36 839 43 643 18 951 15 652 39 20 62 321 51 180 3 930 56 121 45 284 76 197 46 697 0 378 59 812 29 120 40 78 84 911 81 2 17 272 63 407 73 560 47 190 13 691 86 860 74 87 90 961 30 120 99 756 70 642 95 267 57 686 4 361 34 319 38 730 41 975 77 681 14 163 93 281 50 915 37 410 5 859 78 536 88 273 97 41 48 988 71 350 1 864 89 582 32 61 10 839 72 820 6 704
76 410 12 899 46 733 59 193 50 684 23 758 84 897 94 933 31 603 28 349 42 161 0 228 17 813 83 739 41 104 44 754 29 400 61 528 36 544 90 120 95 540 24 907 96 743 88 128 69 853 57 20 20 999 19 402 58 116 93 425 9 292 86 198 78 268 22 10 64 342 11 157 47 106 45 899 27 822 5 977 63 205 33 334 25 748 40 925 60 245 98 354 99 327 81 570 2 561 35 788 3 527 39 952 77 888 1 344 51 212 91 5 71 801 37 772 75 897 7 557 16 886 15 809 18 866 13 310 34 371 87 863 32 467 49 550 26 685 74 68 92 203 82 475 53 21 66 913 43 381 80 55 73 427 56 137 72 991 62 855 4 784 21 447 38 131 97 654 6 412 8 51 89 819 68 354 65 69 70 696 85 601 79 443 55 705 30 829 54 197 67 299 14 891 48 614 10 503 52 287
75 169 51 790 11 388 42 672 71 574 26 707 74 374 98 878 68 675 99 719 73 36 5 802 86 113 47 406 66 529 44 110 48 786 45 649 43 952 22 468 34 749 69 285 95 165 64 888 59 943 36 440 62 918 77 514 12 303 61 51 87 400 4 468 3 322 52 437 29 726 32 884 96 877 89 17 88 500 58 654 55 578 67 725 23 667 41 762 30 505 54 381 24 125 46 213 92 735 91 829 31 319 18 319 60 684 79 960 81 855 94 952 70 486 13 127 65 290 37 783 85 659 80 73 35 480 20 97 25 652 7 291 0 796 28 618 1 622 21 221 10 307 50 292 8 738 97 481 9 638 72 505 15 947 76 192 38 515 56 430 53 47 93 291 57 981 2 318 39 359 40 155 49 99 82 999 33 849 16 981 90 478 83 494 17 13 84 662 14 828 27 74 63 820 6 750 19 346 78 735
25 148 11 948 71 327 93 658 13 376 47 398 58 467 6 916 8 460 5 451 67 566 17 317 4 14 82 8 36 517 95 310 61 993 68 667 99 359 28 290 44 715 62 575 40 366 59 466 33 686 70 28 12 280 85 972 66 100 88 874 76 853 19 663 45 603 74 2 73 939 23 310 72 496 94 185 75 662 50 214 21 152 79 346 38 19 20 430 81 25 15 231 18 323 84 194 16 983 43 444 98 141 64 660 14 602 9 488 60 788 29 272 24 629 89 848 97 384 69 249 46 785 1 946 65 600 63 821 78 824 87 763 48 717 39 883 32 318 2 989 86 929 26 764 96 746 30 417 7 22 53 885 51 42 92 237 35 932 56 303 54 732 34 466 10 426 83 129 27 401 31 108 41 230 3 995 37 979 80 975 77 375 52 495 42 624 90 866 55 863 49 62 91 687 22 939 57 367 0 549
81 982 20 471 71 298 30 10 69 926 64 20 97 835 77 206 88 350 19 997 31 867 22 297 91 405 50 409 87 698 75 373 27 700 5 440 74 583 42 792 85 831 25 987 28 954 10 809 23 547 61 199 33 671 26 62 95 195 52 493 45 677 98 600 37 589 17 754 2 972 43 940 60 153 93 358 15 414 7 582 80 666 16 347 70 468 4 460 1 493 38 412 24 33 46 292 21 222 72 999 58 443 13 483 82 666 94 113 48 837 14 267 56 455 65 868 73 370 83 856 29 856 63 871 34 189 0 168 39 197 47 898 84 44 99 85 51 239 12 629 44 754 8 648 36 272 6 324 54 955 76 275 79 121 35 97 9 794 18 90 55 509 41 734 53 751 11 591 66 475 90 805 89 868 57 66 62 977 67 454 92 774 49 273 86 147 32 508 96 977 40 649 3 643 68 420 78 292 59 345
67 747 95 435 42 44 96 848 59 878 76 459 61 109 9 939 69 756 70 146 92 34 52 44 7 956 98 424 2 557 74 585 87 596 28 866 71 979 65 800 36 411 39 728 38 351 80 381 91 208 88 231 78 926 54 800 97 964 45 219 33 842 21 110 75 802 48 485 23 352 13 154 8 494 1 189 77 189 12 911 19 67 3 213 72 149 57 836 5 151 34 121 4 676 26 45 18 649 30 238 22 989 82 891 53 59 6 142 16 863 63 255 79 682 17 541 81 128 51 592 40 690 41 556 32 314 89 622 90 127 47 688 37 418 14 418 10 574 62 757 29 823 20 164 56 777 25 852 94 295 24 584 86 218 66 238 99 29 84 143 58 791 85 500 43 847 60 213 46 731 11 21 31 780 49 284 73 326 27 3 35 755 44 93 83 50 0 786 64 662 50 278 93 142 68 638 15 853 55 788
56 744 59 512 80 783 57 190 40 19 17 188 33 356 15 483 94 753 32 674 89 958 95 50 44 641 77 271 25 189 82 100 90 537 42 888 92 649 0 384 73 687 2 939 72 706 30 643 50 153 88 794 76 572 60 1 4 181 69 212 51 335 86 293 66 170 54 65 8 434 10 928 22 445 70 145 20 727 36 625 67 472 93 426 78 394 7 842 35 412 61 869 99 211 63 491 9 368 79 556 1 651 37 398 91 218 48 354 43 451 96 574 5 553 71 590 83 55 53 844 81 517 12 734 24 498 74 767 26 791 27 420 14 307 13 103 18 610 21 519 58 133 65 959 84 155 97 809 19 989 41 909 29 948 87 24 3 508 98 343 38 899 64 700 68 484 34 171 11 330 46 156 52 568 49 354 23 920 6 261 31 380 47 891 39 229 55 303 62 531 28 264 75 74 16 150 45 111 85 423
28 47 27 154 83 890 74 63 46 542 59 643 80 652 60 685 78 500 85 214 76 470 3 410 12 240 82 788 43 66 69 282 58 996 96 605 30 838 25 908 68 137 86 552 0 909 17 345 54 455 73 869 81 173 11 83 98 481 35 834 72 512 77 539 56 439 89 718 93 330 13 903 53 637 95 165 45 497 57 542 33 529 50 177 67 395 18 361 10 202 6 905 15 97 94 385 62 307 21 417 42 456 38 319 37 391 32 741 92 680 71 667 79 191 66 291 75 358 29 468 22 479 99 124 26 652 16 464 20 894 14 343 5 616 31 970 51 500 65 491 55 858 41 470 19 350 64 622 61 759 4 377 70 812 23 630 39 83 8 977 2 100 90 35 47 667 63 638 87 1000 84 736 1 889 7 613 40 434 48 740 91 664 49 927 24 935 36 145 97 838 9 970 52 265 88 528 34 298 44 236
34 207 17 511 41 651 40 791 48 639 71 361 31 856 95 597 52 44 90 56 62 998 56 841 61 3 84 209 93 820 60 727 70 438 87 636 94 2 65 26 75 315 47 262 83 896 54 385 67 119 42 925 33 859 7 812 20 268 96 359 32 26 3 849 16 298 64 991 81 447 85 733 10 786 19 166 49 96 30 73 21 61 69 506 43 925 63 667 99 211 27 493 82 189 57 678 39 239 77 53 88 249 12 759 68 423 79 667 74 402 1 380 92 2 15 922 11 182 13 811 80 706 28 646 24 125 53 397 38 41 98 447 0 17 58 742 37 208 55 577 73 116 72 33 25 699 26 856 59 805 6 236 9 968 66 357 29 410 45 549 18 742 2 480 8 25 76 656 50 522 86 776 78 401 46 918 5 484 51 535 36 939 97 107 44 976 4 443 89 974 22 100 14 481 91 578 35 232 23 467
29 768 85 77 3 656 13 113 30 634 57 39 74 760 27 255 59 423 86 211 58 849 93 113 66 934 23 416 12 918 33 888 6 863 81 458 36 242 41 362 62 441 2 581 26 518 78 343 67 545 9 704 88 835 87 739 60 652 5 428 77 253 20 675 63 547 55 408 52 592 89 382 46 22 25 427 64 468 18 170 96 964 75 988 39 924 90 319 7 573 98 193 70 117 48 356 32 490 0 307 42 594 82 924 17 45 80 290 11 404 97 68 65 658 79 690 37 6 72 397 8 695 68 802 71 262 61 176 43 24 73 356 84 40 44 683 14 642 51 766 49 628 1 910 91 858 31 996 94 800 28 874 4 150 24 560 40 729 54 87 83 784 22 72 56 394 35 848 10 796 15 857 45 439 47 782 92 255 34 629 95 796 53 941 99 910 19 407 21 182 38 159 69 849 76 799 50 371 16 587
1 52 55 462 88 309 66 506 25 205 53 135 37 665 29 86 14 197 31 720 44 726 13 591 91 645 47 533 18 745 39 355 0 994 35 687 16 710 52 960 71 226 50 933 17 512 73 377 83 582 67 551 11 409 46 68 98 594 8 939 87 726 6 556 78 591 28 463 89 450 70 816 43 602 57 873 3 259 76 119 72 30 10 22 61 969 80 966 95 28 94 253 84 666 21 647 90 51 45 191 69 362 65 431 7 482 97 102 74 40 68 229 79 281 64 623 96 12 54 466 85 832 34 965 24 69 22 297 60 103 27 28 86 535 2 109 75 525 92 230 63 529 93 25 26 533 12 453 38 388 81 432 62 66 15 606 19 328 30 18 41 707 4 342 82 809 23 615 48 401 59 940 32 974 77 499 40 53 5 123 49 930 9 398 58 638 33 666 36 219 42 855 56 104 51 977 20 832 99 836
8 145 55 394 32 1000 49 25 70 326 50 138 71 549 39 282 57 778 92 19 1 568 60 439 46 734 0 839 75 590 15 283 44 395 94 275 91 791 11 608 23 668 72 365 61 591 47 196 36 897 86 588 37 486 31 488 52 183 78 483 19 98 56 898 93 203 66 881 18 324 33 265 24 437 2 696 80 240 88 584 67 537 12 975 48 574 4 602 10 544 62 790 51 485 82 16 7 213 64 414 58 183 45 905 97 60 95 611 6 584 28 23 43 101 22 624 35 272 17 114 68 270 3 381 40 144 38 739 16 142 30 862 90 785 85 943 5 486 83 547 26 623 53 494 59 658 89 112 25 389 98 671 74 637 20 488 54 939 87 290 34 347 77 923 79 778 76 913 99 583 13 345 9 39 63 516 27 765 29 433 65 582 14 111 81 258 96 155 41 278 73 594 21 951 84 727 69 634 42 678
82 189 4 616 47 312 26 911 84 746 15 360 79 58 1 850 60 193 27 920 52 675 77 204 91 128 34 372 56 307 14 748 40 403 64 978 71 723 38 918 72 693 92 997 30 908 37 341 44 543 33 386 89 201 10 92 95 25 50 766 59 733 75 122 74 134 69 610 8 927 48 616 73 36 51 76 28 530 78 535 43 912 62 971 80 977 93 843 6 392 63 879 2 527 9 214 31 410 18 930 85 589 94 610 70 451 61 247 24 605 5 599 58 857 21 390 68 827 23 949 53 921 65 264 41 428 86 471 66 245 97 829 39 462 16 524 54 453 46 568 83 791 55 467 36 350 42 540 88 513 29 330 3 17 11 910 57 754 20 235 7 562 25 502 76 938 99 372 81 384 17 235 0 414 67 265 90 972 12 857 22 866 45 664 98 3 32 122 13 980 96 689 87 94 49 846 19 331 35 296
39 1 13 776 35 637 87 633 36 504 55 520 10 176 21 814 77 780 3 358 37 744 50 96 30 397 0 993 67 743 6 152 90 914 12 436 49 651 60 576 95 453 92 745 15 674 7 427 33 458 25 710 84 928 34 861 68 549 65 529 38 137 51 192 29 458 47 888 42 154 81 765 69 128 43 41 82 1 97 91 74 751 9 459 57 245 28 183 53 89 88 912 20 272 48 217 75 557 14 423 61 656 45 382 18 574 56 458 66 213 1 439 40 674 89 785 83 710 86 789 63 102 23 825 4 252 93 152 96 895 52 348 73 176 98 771 32 715 24 62 8 328 79 917 70 294 62 625 41 892 94 486 16 857 11 22 44 535 31 811 19 380 5 489 78 265 26 945 85 644 46 927 72 889 22 147 17 928 99 55 91 104 59 135 71 109 27 650 58 241 76 307 2 706 54 24 64 580 80 391
16 262 37 88 90 170 19 607 1 356 74 844 7 610 33 832 44 968 53 535 98 682 55 492 88 732 54 228 80 129 10 212 58 732 41 396 21 593 32 193 51 376 64 675 86 99 67 446 87 839 96 72 28 731 48 14 11 7 31 248 50 738 34 861 2 931 99 133 65 873 62 918 75 918 52 384 69 987 81 401 30 868 27 792 46 860 42 966 8 456 59 781 73 766 91 779 92 608 82 750 40 866 0 149 76 117 89 755 17 771 29 558 97 190 26 712 18 22 13 652 79 371 15 775 45 317 20 562 85 807 78 809 57 459 47 973 70 127 12 488 22 635 3 517 56 424 84 492 93 433 68 318 39 789 72 88 24 450 63 578 71 693 49 136 60 327 35 332 5 563 9 562 6 931 77 228 66 927 61 790 83 14 43 442 36 338 38 619 23 731 94 433 14 951 25 759 4 84 95 121
63 4 21 378 74 469 83 713 57 360 37 600 78 614 48 735 32 871 53 577 68 137 31 117 69 864 5 543 82 868 71 514 91 767 80 259 17 201 52 202 49 767 6 573 88 56 41 12 66 439 81 38 85 278 46 206 55 357 54 363 94 230 39 78 13 313 59 408 60 734 73 775 75 808 27 967 36 93 30 270 22 512 96 92 95 289 38 337 10 555 70 22 64 357 51 3 98 221 58 348 34 847 56 582 42 792 33 289 45 111 0 741 50 759 16 573 12 515 77 165 1 887 43 242 92 975 86 464 90 465 35 256 15 706 67 365 8 692 76 813 24 501 28 399 61 119 3 605 40 68 47 200 97 844 4 753 20 327 29 394 9 152 11 223 14 994 25 674 62 375 2 30 65 959 72 466 93 373 7 68 89 334 23 370 84 967 44 495 99 851 87 570 79 296 19 596 18 621 26 430
35 583 80 335 19 95 55 429 99 454 93 943 24 335 77 184 50 173 41 517 96 948 64 100 98 589 85 793 46 541 23 28 20 73 47 177 32 253 13 351 17 958 2 440 92 674 37 817 34 971 11 814 39 908 62 816 12 763 42 937 79 691 88 910 70 799 75 224 29 697 84 781 72 729 97 176 9 70 86 684 61 188 76 357 43 811 4 309 14 791 22 863 16 622 59 831 44 560 49 110 5 12 83 303 82 109 40 899 36 876 31 247 30 253 63 740 6 736 68 496 67 862 65 187 94 103 53 169 87 743 1 557 51 502 52 987 95 189 57 954 27 701 73 560 10 28 15 598 81 573 58 848 45 283 33 683 28 303 66 616 74 66 18 384 89 272 69 95 26 183 54 754 78 624 71 942 8 275 0 605 90 378 60 852 48 876 25 6 7 534 21 955 38 715 91 537 3 778 56 970
84 142 97 107 32 695 14 232 39 136 77 699 75 16 99 354 13 900 62 754 56 477 37 329 76 193 30 251 27 229 68 955 60 255 83 424 2 402 8 996 18 328 90 451 17 318 40 153 5 849 3 670 41 980 70 624 94 263 88 128 67 450 6 767 92 359 15 949 66 114 80 576 23 14 87 168 59 191 74 934 34 551 55 255 1 164 50 936 28 667 0 404 43 184 69 638 4 546 16 35 91 598 45 340 25 751 73 756 64 497 21 634 20 570 49 15 33 173 98 821 72 536 36 783 63 912 12 694 42 981 52 493 54 776 95 189 31 945 19 426 85 94 65 730 71 583 96 488 81 479 29 159 38 690 61 598 89 868 26 437 53 259 44 814 46 247 86 354 51 646 7 716 58 502 10 252 24 243 93 469 48 316 57 901 9 640 78 649 22 90 35 306 82 507 47 319 79 445 11 802
47 668 61 740 28 497 56 376 4 921 74 608 67 724 33 812 71 172 99 501 26 93 97 612 65 295 52 420 31 595 42 242 12 480 21 982 9 497 59 251 16 431 45 588 6 687 35 868 51 652 22 635 89 964 55 808 8 517 18 807 37 519 90 122 27 565 94 451 36 61 98 716 60 401 88 115 10 301 17 674 43 564 11 126 32 672 34 406 13 82 86 251 77 236 79 633 58 249 63 78 40 215 0 186 69 59 15 439 76 864 41 646 44 928 30 600 83 801 72 196 81 481 68 865 57 80 50 659 96 599 54 154 87 789 29 67 3 226 5 300 49 183 46 493 64 861 38 892 80 303 20 248 62 55 53 445 95 430 91 945 7 716 78 505 73 498 85 822 82 314 1 900 48 995 19 327 14 360 2 757 39 804 70 145 93 824 23 17 25 870 75 673 84 70 92 765 66 174 24 673
27 88 63 320 22 614 98 354 91 813 23 812 81 496 11 70 93 890 64 223 1 295 36 40 41 79 58 170 90 336 19 723 0 145 61 277 13 750 92 699 33 400 66 436 56 412 35 748 52 208 83 267 62 266 78 686 53 774 12 897 72 387 25 122 77 536 15 876 74 525 59 403 57 215 80 657 9 695 6 275 37 864 55 502 2 865 73 169 71 429 18 974 42 77 87 124 17 955 28 15 84 539 82 47 14 565 89 532 10 354 49 937 8 5 39 338 38 131 99 87 26 266 94 522 65 751 46 249 21 710 85 994 97 25 45 598 43 246 4 63 30 494 76 68 60 965 5 852 96 337 86 616 70 570 32 256 51 19 29 150 3 5 79 726 67 136 54 934 95 761 16 838 50 132 40 755 69 979 7 100 88 12 75 513 31 888 24 298 48 969 44 2 47 197 68 351 20 838 34 214
13 376 8 803 84 11 77 133 59 540 51 262 6 531 14 161 19 874 46 396 82 320 79 13 69 546 87 839 83 855 24 556 66 153 32 593 42 253 94 671 67 228 29 179 35 208 1 23 39 299 70 375 98 618 28 851 92 89 22 175 44 448 74 374 50 696 9 289 45 98 47 321 7 49 86 239 20 939 48 433 38 377 53 743 65 199 12 444 11 423 0 276 4 780 85 837 88 330 5 982 62 657 89 329 91 575 2 245 71 260 33 597 72 423 99 965 73 472 68 334 10 47 97 854 3 971 15 181 18 546 34 355 37 357 49 693 81 945 64 901 43 828 16 586 40 491 60 876 96 461 17 872 57 759 41 569 54 77 58 333 63 582 27 75 93 485 80 156 36 22 25 884 30 940 61 71 56 736 75 391 95 566 55 680 52 139 21 200 26 378 76 132 90 978 31 687 78 490 23 972
5 896 47 979 43 747 28 242 70 380 7 904 45 93 33 884 46 703 85 188 19 764 8 824 25 674 52 963 41 620 94 245 61 141 10 557 29 555 23 617 63 482 24 561 20 953 81 508 83 576 66 993 16 971 55 280 98 860 77 297 88 716 60 244 9 473 44 941 27 380 57 804 71 120 18 910 58 403 95 918 35 259 13 240 86 990 64 291 54 75 37 971 90 578 65 495 17 593 26 36 79 279 51 31 72 289 40 856 38 211 11 79 32 227 68 476 80 624 48 678 96 116 59 348 56 711 12 766 4 145 74 382 49 99 87 851 1 707 89 506 67 123 14 400 75 230 76 265 99 583 21 296 39 379 6 190 34 468 78 144 15 790 62 917 82 210 22 790 42 434 0 607 92 714 31 965 2 967 69 671 3 917 97 369 30 718 93 668 53 624 73 737 36 899 50 51 84 812 91 582
27 17 21 57 64 697 86 62 79 252 93 938 89 171 43 925 2 440 88 561 60 645 63 977 70 303 24 732 16 449 97 857 29 431 90 770 69 281 32 337 12 921 34 100 87 408 59 212 5 238 71 918 33 602 57 519 92 876 41 217 77 82 96 710 28 854 40 358 75 2 31 709 73 178 23 160 6 453 95 421 76 500 7 743 49 497 46 809 10 992 94 373 8 624 55 796 66 517 25 950 14 533 74 737 19 485 1 225 11 243 68 253 78 80 30 853 37 105 80 357 45 928 53 778 22 970 44 848 98 895 84 470 9 729 56 153 51 364 35 168 67 338 81 972 48 629 18 884 58 164 39 874 3 990 13 115 0 890 54 507 62 696 91 79 52 761 50 214 4 885 61 160 65 683 83 680 85 864 26 414 36 434 42 319 17 481 72 243 38 792 47 49 15 182 20 524 82 723 99 846
18 197 87 268 8 470 98 422 55 101 11 477 43 146 89 193 17 69 12 660 64 37 80 154 66 308 3 927 69 721 32 495 19 232 21 470 40 92 34 271 29 378 72 444 45 927 50 480 37 278 20 760 42 528 56 876 90 760 95 276 62 867 97 607 52 474 9 657 16 733 14 88 99 490 7 701 15 440 30 505 88 88 41 418 25 3 94 365 85 718 79 332 22 889 54 974 5 96 76 119 27 354 6 384 49 90 75 235 24 382 74 469 82 281 77 237 1 221 63 941 96 913 67 635 2 572 57 769 33 294 38 507 60 91 23 188 26 647 73 969 84 266 10 816 78 236 53 171 31 24 68 33 46 208 47 306 59 878 81 919 93 177 39 255 36 352 13 885 0 932 91 648 61 307 86 417 4 350 28 574 70 789 71 320 44 134 92 636 35 933 65 175 48 414 58 782 83 51 51 568
25 503 95 195 0 618 12 919 11 124 90 969 31 210 69 624 80 647 59 156 68 130 55 328 30 264 42 114 43 115 14 460 8 645 86 982 75 632 21 513 34 978 78 111 60 522 77 25 26 105 71 284 88 655 36 7 56 749 61 734 87 874 94 31 22 952 52 738 91 526 49 373 45 789 17 353 73 724 40 504 44 432 48 86 35 316 1 571 2 625 84 92 7 895 28 736 51 983 32 738 98 395 99 313 20 193 24 947 3 352 81 820 4 63 89 6 13 128 96 402 10 576 64 311 53 292 5 261 33 949 37 296 82 609 47 20 15 250 74 520 41 529 97 820 62 125 29 325 9 405 70 348 23 879 50 289 58 800 63 613 83 191 19 351 46 615 72 60 54 46 16 592 27 293 18 334 76 821 39 510 67 267 65 207 57 474 85 61 93 733 38 118 66 402 92 73 6 863 79 497
13 568 58 504 20 854 26 824 70 267 87 860 73 99 0 489 61 118 44 588 49 546 86 767 10 689 89 521 79 457 9 303 50 341 75 665 57 507 80 866 65 165 67 313 43 973 84 864 83 136 52 243 94 408 93 167 29 227 51 17 35 637 91 183 66 922 37 965 18 807 28 393 19 879 39 112 55 585 53 292 71 803 85 731 16 744 36 467 33 26 40 885 14 403 95 630 62 4 5 281 68 208 82 491 6 925 31 315 22 296 90 194 3 45 12 31 74 146 69 466 1 835 7 373 64 125 30 651 21 965 88 581 2 415 81 809 97 187 47 380 15 643 59 185 48 498 24 384 45 383 17 803 99 988 11 374 4 771 72 293 76 500 34 253 46 718 23 216 78 815 77 398 42 402 27 856 38 838 60 379 96 439 25 765 56 496 63 849 41 934 8 209 92 661 32 851 98 819 54 102
20 701 39 540 44 790 38 221 71 142 12 985 23 307 67 885 29 388 47 585 69 69 43 655 97 739 82 505 96 121 58 770 86 137 55 80 40 534 80 751 76 239 81 820 72 643 2 139 9 181 64 800 74 577 11 420 25 565 54 643 42 888 48 994 30 743 62 205 18 469 4 68 3 164 78 928 51 832 77 148 27 7 91 889 52 155 53 232 28 725 7 122 6 431 17 350 16 13 21 421 98 889 45 755 92 99 84 742 0 338 89 144 56 822 35 678 83 164 75 297 87 553 13 24 60 631 49 707 68 743 50 554 65 116 31 66 90 15 5 698 61 713 14 684 41 743 66 130 15 547 95 94 94 149 63 146 99 282 79 464 8 889 57 504 33 142 32 799 22 942 93 590 19 487 24 712 1 815 85 552 26 426 37 60 88 974 73 424 46 751 36 484 59 744 10 744 34 87 70 314
38 12 78 883 57 603 67 281 8 154 42 25 72 224 33 371 19 168 63 69 89 503 27 13 82 751 95 13 14 769 77 528 73 205 25 974 75 167 79 855 93 284 71 945 28 703 2 48 30 432 7 909 54 923 47 858 68 205 39 394 34 107 41 121 18 542 37 775 12 450 35 128 58 970 21 425 66 823 74 315 51 41 62 73 76 210 49 72 10 669 1 489 81 134 9 650 46 868 84 99 5 982 3 114 23 481 45 877 64 856 52 130 15 346 24 836 16 566 29 991 85 676 6 372 91 227 0 707 90 578 97 970 87 850 4 635 50 765 48 231 80 90 69 820 31 437 40 249 92 775 55 77 13 54 60 919 96 722 36 273 26 598 61 168 86 512 43 867 83 354 20 393 53 367 11 150 99 608 44 282 88 117 59 56 22 160 32 643 56 603 65 227 98 203 70 792 94 879 17 928
31 5 19 998 11 671 87 240 23 952 98 41 38 729 41 488 29 294 77 363 39 728 63 120 21 879 18 699 2 688 34 96 96 11 53 936 45 674 37 815 85 31 74 897 58 260 76 154 5 412 32 946 89 840 13 94 25 798 20 717 54 988 4 282 92 200 12 474 91 210 43 571 24 460 15 796 47 373 40 373 90 760 64 26 61 740 46 251 62 653 70 447 69 851 30 540 50 480 3 511 99 685 81 146 97 227 71 422 56 886 8 912 79 118 93 134 66 93 28 743 95 943 42 972 44 214 80 805 86 321 36 608 33 21 1 339 22 168 59 352 88 431 27 65 52 426 6 192 82 946 0 552 26 289 9 15 10 198 83 659 72 830 14 633 84 875 57 379 49 519 55 341 94 89 51 54 17 49 68 450 73 502 67 699 75 921 65 603 60 321 35 309 16 779 78 891 7 494 48 834
18 486 11 727 32 763 93 382 80 207 49 423 37 23 17 609 6 729 35 81 9 90 79 457 69 583 19 938 40 392 81 765 2 824 44 65 98 807 45 632 42 921 48 763 50 679 34 902 52 648 96 780 3 553 57 662 36 388 76 880 27 112 88 308 28 74 85 334 55 772 94 282 41 731 82 814 89 494 73 50 43 305 58 407 97 526 8 699 66 848 84 655 30 104 7 13 87 321 63 912 90 45 23 762 99 250 83 387 92 5 10 108 33 497 24 748 25 746 60 445 67 703 64 938 1 39 21 631 46 9 77 281 54 168 5 128 31 426 68 310 20 123 15 529 62 77 75 774 51 404 0 579 91 573 29 844 12 879 74 159 16 799 61 85 47 38 65 913 56 887 72 569 13 963 86 368 70 192 78 720 95 31 38 28 53 872 14 382 4 792 22 540 39 351 59 317 71 65 26 980
91 864 40 685 63 835 99 384 71 151 2 939 28 361 35 199 70 739 21 371 25 402 24 710 80 789 61 323 81 48 45 919 90 94 48 198 42 821 27 639 76 768 26 938 92 437 87 17 46 402 36 215 33 62 43 610 67 895 66 755 14 556 88 802 41 648 11 879 96 721 38 67 8 166 51 320 37 353 69 194 15 916 75 562 23 924 56 647 85 560 3 208 73 101 6 738 79 530 1 136 20 536 32 652 7 677 86 807 4 80 93 703 95 787 65 137 31 445 50 971 49 86 60 34 62 860 17 854 68 800 58 742 57 297 10 152 52 748 98 258 19 40 9 760 74 61 12 213 16 145 18 750 44 68 78 310 55 122 72 925 64 7 54 179 22 870 94 268 77 125 30 723 47 843 13 290 82 398 97 793 39 98 0 172 5 943 29 317 84 535 83 133 34 387 53 401 89 536 59 600
63 309 39 757 29 850 68 245 90 27 67 983 62 142 72 838 28 412 57 170 98 435 94 556 13 881 99 386 65 981 73 555 19 953 43 490 4 60 87 23 37 351 70 178 2 111 81 81 82 558 74 488 16 543 52 514 58 245 91 769 42 920 76 698 15 598 69 740 50 562 5 317 34 656 33 988 85 310 24 988 41 844 77 360 31 468 84 580 55 484 79 425 30 273 22 180 7 783 36 623 21 141 66 600 71 770 25 808 23 466 44 749 47 721 75 606 80 105 9 480 95 355 26 580 60 983 0 128 89 930 64 445 8 741 92 517 61 9 6 769 59 61 78 251 40 929 14 724 97 296 88 199 27 324 20 205 32 900 96 52 35 91 46 944 53 987 83 683 12 723 45 176 11 647 93 917 18 529 3 821 54 761 10 205 48 951 38 30 51 329 17 751 56 646 1 843 49 687 86 440
48 299 30 977 79 592 74 464 29 367 75 58 98 812 80 747 41 734 16 169 53 420 63 751 54 608 10 760 55 50 97 274 19 486 25 430 91 296 65 52 77 13 88 135 59 82 20 29 0 534 56 817 83 912 68 843 49 950 78 513 44 716 84 81 1 176 81 921 34 642 45 855 14 969 18 558 62 844 70 882 93 396 31 769 7 381 73 617 26 75 23 578 90 341 12 475 46 735 94 932 8 963 13 512 67 383 6 298 95 82 36 938 47 836 43 868 11 274 61 735 39 45 4 829 64 887 9 574 2 918 87 939 76 439 37 980 32 779 50 876 40 900 71 282 22 691 5 954 86 425 51 685 99 312 57 227 3 225 35 537 58 402 72 512 42 516 85 586 89 179 27 8 52 379 33 817 66 109 28 440 17 434 92 552 24 528 21 289 96 597 60 898 38 16 15 174 69 523 82 922
27 218 42 424 49 567 10 358 61 903 81 592 74 494 9 575 70 345 3 392 48 619 1 344 73 995 46 422 91 717 56 433 29 54 6 6 34 250 11 87 71 485 24 515 99 221 98 713 28 130 7 242 65 914 96 874 90 721 32 628 84 458 23 118 52 610 83 45 37 779 21 114 97 428 69 853 38 551 8 173 87 157 18 851 95 28 4 901 58 822 94 393 66 996 31 775 80 19 88 552 2 250 67 999 79 65 39 385 50 429 36 536 57 439 30 628 78 130 93 256 54 183 89 681 60 777 15 739 75 86 41 289 14 786 59 35 51 495 26 424 82 56 43 609 76 422 20 657 63 723 0 594 33 551 40 461 16 964 62 841 5 351 64 66 55 73 35 101 44 203 45 756 47 656 22 526 17 661 92 755 85 520 72 858 12 996 13 969 25 164 77 998 68 227 19 286 53 57 86 699
28 290 23 650 76 190 58 151 91 336 85 438 18 315 61 357 87 211 84 775 42 721 46 186 99 422 67 752 54 105 39 341 49 48 71 659 24 313 86 794 82 421 35 635 48 154 95 138 31 294 8 585 93 869 94 531 15 20 33 994 4 363 43 600 53 546 65 425 11 892 36 581 30 272 80 510 55 879 64 713 51 524 74 930 60 784 96 343 78 595 2 862 10 95 92 467 68 868 56 319 81 317 72 22 34 382 77 224 38 258 27 878 57 304 69 349 83 906 62 478 6 910 89 335 50 366 88 573 3 588 41 696 63 878 1 581 79 90 75 5 13 268 20 778 70 983 14 939 98 516 59 892 52 290 7 463 5 167 66 771 47 684 44 846 32 311 29 911 97 241 22 998 12 805 40 81 21 38 45 935 37 990 19 754 16 924 17 762 90 924 73 22 0 370 9 244 26 8 25 859
18 353 83 454 23 606 51 868 77 832 57 669 48 409 82 933 62 816 60 961 16 773 21 946 13 226 7 772 49 563 88 312 37 85 15 953 63 726 80 496 41 803 66 374 75 205 56 723 10 427 71 607 58 498 68 279 0 153 32 624 24 631 96 693 61 313 14 207 50 960 38 395 29 748 39 916 81 219 28 869 22 17 46 78 87 164 65 651 27 316 78 748 79 45 9 999 2 755 67 236 17 571 72 477 43 901 55 971 76 252 64 247 91 654 85 498 6 444 44 348 97 462 98 9 99 94 74 437 90 559 31 427 45 215 52 500 36 709 53 765 70 671 59 128 4 336 8 228 94 153 86 473 3 268 19 570 84 834 47 773 69 586 93 685 30 734 5 117 40 383 95 332 26 397 54 296 25 930 42 199 35 989 20 913 33 211 34 562 89 953 1 279 92 911 11 741 12 824 73 321
37 512 6 411 11 352 93 124 62 49 29 397 23 224 12 138 66 200 58 299 36 45 71 273 86 212 10 270 7 20 32 605 76 405 44 973 0 383 97 187 13 258 47 121 96 699 61 123 85 590 39 583 68 277 88 904 56 92 59 770 16 684 64 880 57 658 24 331 79 954 45 979 42 26 77 30 9 341 53 458 55 290 50 242 54 498 43 533 63 317 82 284 74 889 27 608 83 995 90 377 40 195 49 139 80 707 70 430 20 80 67 709 78 457 65 77 69 237 35 876 22 707 92 247 17 274 4 204 87 157 94 856 89 818 31 738 30 724 95 227 75 275 18 939 26 16 38 147 91 454 98 526 34 482 60 140 8 328 73 354 41 653 99 76 33 447 51 229 15 649 84 929 2 569 48 475 14 330 19 87 28 37 21 511 25 527 3 478 46 309 5 401 52 383 81 614 72 467 1 324
37 6 24 8 76 352 22 914 60 860 2 611 73 779 71 999 12 183 35 552 78 471 89 751 10 719 38 858 68 862 40 245 57 255 28 669 62 473 14 401 23 51 20 922 61 889 56 820 63 789 88 588 97 712 80 571 52 466 31 858 67 689 39 702 99 9 30 841 18 526 17 252 86 588 85 398 75 304 77 581 65 783 43 45 3 776 96 779 74 37 4 128 42 476 90 230 6 313 83 512 87 422 44 595 16 754 33 625 84 382 59 16 8 560 32 749 0 880 7 551 27 572 48 303 64 72 15 84 98 548 19 162 1 938 93 180 34 291 9 102 79 486 21 60 11 678 92 487 95 552 54 923 36 219 69 690 58 542 41 117 82 909 26 940 81 530 55 509 94 282 47 448 51 375 13 255 50 949 66 173 25 673 5 959 46 423 70 378 29 29 91 729 49 921 45 935 72 335 53 638
12 164 83 249 61 867 30 887 45 193 57 594 10 211 77 410 59 317 53 795 88 254 85 510 65 164 64 590 52 538 42 60 97 663 13 276 47 752 16 404 50 551 26 352 0 518 66 321 94 57 71 814 34 331 86 642 55 188 40 556 7 731 9 630 24 485 99 435 41 57 81 899 22 164 93 169 68 748 54 195 2 335 87 207 21 314 91 204 84 980 60 34 32 794 35 67 98 268 11 880 19 758 18 124 95 35 33 521 48 597 62 840 17 420 36 56 90 262 89 787 79 682 31 260 25 520 46 440 43 129 5 383 14 695 23 796 44 386 49 666 76 16 63 516 4 557 29 291 27 478 82 508 74 129 80 812 92 613 6 133 3 391 78 353 8 668 75 434 1 797 70 246 72 432 20 712 38 718 73 306 37 563 69 255 67 454 39 117 28 243 96 217 56 588 58 513 15 230 51 373
43 104 90 663 68 459 91 128 74 67 93 298 97 645 14 298 70 566 39 240 32 953 27 664 33 563 0 850 85 214 38 595 84 328 69 353 31 212 37 517 58 378 55 803 50 172 57 675 73 373 52 521 48 104 10 531 8 289 53 14 83 92 29 331 4 489 65 838 99 697 62 4 45 621 46 496 51 67 6 169 12 120 89 354 47 176 94 504 66 108 61 920 87 992 75 475 81 896 34 936 16 164 92 667 41 523 67 964 35 711 17 611 77 507 76 573 19 130 71 604 44 598 36 593 80 444 95 186 72 682 25 553 9 94 15 586 42 232 82 442 2 964 96 86 60 970 63 630 28 359 1 823 21 677 49 197 64 511 30 878 78 122 59 221 88 774 18 231 54 775 56 420 5 280 26 274 22 563 98 773 79 94 86 559 24 118 11 807 20 738 13 349 7 878 3 70 23 429 40 96
43 934 76 331 20 796 67 69 72 449 23 543 79 393 53 226 35 260 45 520 51 926 66 63 89 794 25 157 56 588 64 403 40 553 77 428 87 826 30 821 60 41 71 429 16 368 18 992 10 901 14 587 38 387 42 553 50 106 75 487 33 539 31 576 36 28 6 16 73 1000 91 25 61 928 98 259 44 404 48 806 63 396 41 330 95 585 11 819 28 115 9 996 52 275 27 173 96 301 90 306 83 536 94 351 70 722 57 793 92 4 62 163 5 327 21 697 99 226 7 370 32 161 93 305 78 60 12 512 49 855 68 636 80 435 84 327 13 324 29 396 46 426 17 174 22 641 81 873 97 685 74 429 19 81 88 110 15 919 39 464 65 862 69 953 59 209 0 102 34 402 58 965 37 638 26 316 1 760 82 870 4 987 24 203 8 640 2 480 54 564 47 779 86 225 3 564 85 130 55 122
49 152 23 335 92 160 53 518 50 647 82 201 66 197 56 602 37 218 17 159 69 564 0 232 78 2 84 494 83 822 43 100 71 852 1 709 11 209 59 104 33 468 8 389 48 970 89 377 12 315 97 280 25 135 72 221 52 263 65 723 70 551 3 560 67 89 42 305 63 114 77 562 95 306 93 373 29 613 64 182 31 863 27 323 74 645 47 985 35 92 46 260 55 317 20 181 10 309 60 853 91 731 26 658 5 967 15 651 36 372 40 808 86 604 28 637 87 704 21 155 44 790 88 517 90 880 75 931 62 787 39 892 14 988 99 790 61 230 6 545 38 441 57 172 32 231 13 758 68 671 19 720 4 816 30 592 16 57 45 302 24 256 79 488 9 350 41 597 81 389 96 707 22 516 54 715 58 970 76 706 80 884 18 143 98 760 7 431 2 880 51 319 34 545 73 101 85 41 94 870
41 871 54 66 49 798 73 602 48 123 64 300 20 550 2 463 96 690 26 925 68 790 1 267 24 202 13 572 9 462 32 855 80 106 62 305 8 686 45 215 28 767 18 333 92 191 55 111 61 307 85 644 4 108 76 449 87 831 59 776 63 350 91 399 30 513 53 571 7 471 27 49 3 962 81 392 22 406 56 940 11 542 86 399 83 873 60 48 82 694 14 99 23 345 42 972 72 306 74 802 88 567 94 711 5 135 95 200 25 316 36 430 34 129 16 856 31 847 58 517 43 66 6 273 19 807 69 492 90 257 79 920 97 952 57 200 66 821 51 672 15 283 39 898 99 512 29 107 71 469 46 224 35 385 67 203 70 849 78 502 98 489 75 921 10 578 89 705 38 464 0 649 93 721 47 880 77 488 37 296 12 381 65 759 52 958 84 500 50 544 40 993 17 633 21 782 33 181 44 577
24 483 67 478 21 912 0 501 62 548 97 564 18 662 78 776 35 334 84 470 75 788 28 122 81 492 1 91 32 227 72 158 44 363 68 586 12 976 29 289 71 250 53 880 73 810 34 986 51 342 8 500 66 565 7 882 82 398 31 225 50 555 74 840 43 494 15 911 25 202 13 441 90 758 54 654 89 953 83 419 38 602 3 721 20 139 42 325 88 837 5 163 52 246 33 341 76 982 99 248 70 910 85 157 39 597 61 386 91 331 59 635 17 871 49 407 65 689 4 115 86 68 58 843 23 461 14 323 16 834 30 112 6 437 36 354 94 218 48 670 47 368 56 814 69 784 19 824 98 77 46 754 79 873 55 933 45 800 37 704 60 533 92 112 87 319 57 848 93 203 64 69 63 170 22 837 80 724 9 695 27 817 96 32 11 927 10 547 26 559 77 124 41 412 40 11 2 308 95 13
10 453 58 64 90 849 37 21 91 653 3 207 18 277 35 357 44 388 13 878 62 940 48 108 34 99 29 764 79 422 7 711 87 306 4 402 30 750 69 709 36 650 22 698 21 337 77 422 74 724 76 874 50 406 8 95 57 639 54 973 96 309 66 229 2 777 28 886 38 304 6 956 27 517 17 818 16 990 49 658 11 83 72 393 23 206 92 213 83 957 60 465 99 593 75 989 51 949 32 31 0 680 82 847 68 788 42 418 81 76 61 95 40 5 89 142 64 357 67 34 71 360 14 778 78 786 19 69 5 907 53 111 45 991 33 318 24 443 94 373 26 757 88 549 9 816 73 251 46 291 39 734 93 286 70 962 95 714 59 142 86 888 56 207 47 934 97 614 63 823 25 716 31 232 1 473 85 919 80 194 43 984 55 519 15 395 52 493 84 936 98 843 12 375 20 116 41 172 65 56
30 667 20 51 85 582 59 314 49 936 31 503 87 606 34 220 8 283 66 517 39 334 76 902 51 550 71 551 42 75 67 528 98 510 61 388 24 191 28 679 40 471 9 443 22 956 0 146 15 379 81 580 16 643 53 99 72 617 80 931 69 26 95 301 93 530 23 242 19 100 38 6 37 104 82 177 25 691 14 706 70 423 60 661 12 280 91 961 97 837 10 642 65 843 27 614 92 646 29 558 77 446 68 477 45 295 88 980 83 131 78 225 4 852 13 994 2 958 36 279 21 630 96 120 56 710 35 898 90 340 73 28 50 341 41 812 32 418 94 86 46 694 52 581 54 719 84 573 74 478 1 283 17 792 18 709 33 859 64 743 11 650 89 374 48 529 75 351 3 613 47 698 7 531 26 102 58 308 86 114 57 431 55 564 99 368 43 829 62 106 5 699 79 540 44 911 63 699 6 831
84 284 23 890 83 636 68 217 55 830 21 955 82 578 37 289 76 3 2 443 77 270 22 925 20 295 7 72 5 963 29 554 6 35 19 1000 69 1000 11 253 14 244 48 730 41 16 58 551 90 236 10 897 79 532 25 859 27 991 33 141 52 563 31 677 39 576 95 495 74 448 28 753 73 521 78 585 66 33 50 421 54 522 64 136 36 224 61 69 32 104 47 880 40 74 62 57 53 383 57 522 35 372 97 932 15 2 85 788 93 710 96 171 94 431 65 589 0 840 92 87 81 944 86 291 30 817 59 890 72 548 89 971 38 38 12 2 49 860 88 365 60 799 75 349 67 625 80 17 4 637 26 522 8 378 43 50 18 48 9 655 98 947 44 741 51 413 1 125 99 786 34 557 16 484 13 860 3 739 24 927 56 952 45 355 42 796 87 509 46 624 91 400 71 682 63 426 70 890 17 504
63 986 39 521 31 311 49 972 17 388 79 426 1 194 88 65 64 113 65 617 76 138 20 850 21 989 46 828 48 606 75 116 27 463 91 906 51 352 3 94 38 14 82 291 72 970 34 506 77 350 73 695 22 93 68 420 9 752 23 991 69 393 78 815 52 47 44 242 37 559 93 638 36 694 83 133 19 474 60 638 7 840 55 107 5 595 85 413 13 103 16 564 53 292 28 302 90 966 86 341 30 308 6 397 67 210 40 435 54 649 97 329 99 155 33 437 2 644 92 251 11 952 58 366 42 478 89 778 41 464 95 404 25 73 32 408 62 413 24 800 10 721 8 516 0 491 26 258 74 337 61 732 56 695 80 440 59 25 71 87 4 466 96 467 94 125 50 957 84 933 57 966 98 802 45 932 35 702 18 923 66 481 12 272 87 704 81 340 14 918 15 85 47 177 70 739 43 906 29 708
59 117 68 279 16 500 94 984 52 407 85 587 91 270 2 12 45 152 34 412 13 395 71 851 53 392 99 199 46 23 22 363 58 897 28 453 32 15 36 118 27 52 11 77 63 768 60 335 12 883 86 588 31 171 97 230 57 589 92 267 54 989 83 24 24 560 62 404 48 469 39 934 15 960 77 730 73 71 79 615 64 885 5 549 40 526 41 349 55 276 8 47 14 62 7 945 67 716 98 478 20 646 30 828 56 504 75 502 21 684 69 452 49 252 78 211 29 539 81 983 37 369 25 279 3 128 87 751 70 947 35 878 38 571 33 185 43 321 42 324 23 496 90 787 74 428 10 734 80 516 4 426 19 144 9 502 66 5 18 597 82 433 96 853 76 243 84 874 95 271 1 412 26 762 65 475 17 145 93 123 89 457 51 269 88 296 50 13 47 965 61 972 0 66 44 94 6 919 72 270
29 495 2 259 13 28 26 275 51 336 55 212 57 571 42 213 30 43 60 960 21 385 38 602 76 379 24 357 43 424 39 443 36 733 84 305 83 398 69 833 35 933 62 499 9 562 49 379 77 558 18 224 4 289 33 150 22 321 23 362 50 647 93 177 65 197 10 771 3 361 37 811 56 797 98 778 17 638 47 644 14 743 46 472 78 966 94 125 90 600 92 290 27 251 5 196 15 285 11 395 32 476 61 848 31 748 73 877 53 897 86 358 34 689 74 83 97 368 99 334 71 300 59 606 79 382 1 189 48 592 8 722 58 137 80 495 7 455 66 573 64 106 68 96 20 992 40 603 91 944 0 120 52 835 28 905 82 695 81 481 96 587 89 20 19 336 16 822 87 994 72 141 63 130 44 546 95 762 12 699 85 214 70 57 25 223 67 973 45 152 6 703 75 691 54 891 41 785 88 259
45 233 82 575 47 121 3 8 78 139 2 710 68 490 32 960 54 71 15 117 48 952 98 437 76 348 63 809 90 853 9 638 29 458 19 887 26 265 56 290 79 536 51 957 75 230 5 620 70 167 14 467 96 929 23 11 11 443 91 874 84 949 37 956 65 377 53 591 38 81 66 374 36 756 59 915 77 258 12 370 97 250 35 450 87 323 92 925 31 44 62 886 69 48 1 892 99 218 46 472 40 715 50 355 58 84 55 91 41 789 22 713 34 350 88 949 52 766 72 948 20 835 30 346 28 896 21 988 81 490 0 174 89 926 93 751 4 398 80 679 17 946 33 833 67 351 86 797 61 299 42 749 94 454 18 175 44 621 6 196 16 85 8 804 7 330 71 312 24 549 27 938 95 599 60 78 73 129 49 342 13 290 74 863 10 264 25 521 83 119 85 329 43 88 39 330 57 306 64 558
49 30 8 838 17 942 50 905 41 282 73 986 51 92 10 536 59 910 22 696 55 664 76 834 81 663 97 165 45 813 30 631 60 805 85 158 93 888 80 734 65 181 23 914 1 74 83 207 62 525 42 377 46 374 75 262 44 911 72 39 69 267 94 584 52 567 9 756 95 844 31 54 38 983 27 587 96 723 66 675 33 713 84 845 74 836 29 523 61 76 87 674 70 413 19 226 58 816 79 779 12 323 13 430 82 148 37 174 25 544 32 337 48 703 47 679 3 505 39 863 20 987 53 328 2 796 99 329 88 677 24 245 6 471 0 164 63 849 54 590 15 138 7 553 91 315 18 298 57 238 4 58 68 120 14 468 67 848 89 933 64 859 90 533 71 734 78 128 43 131 98 486 92 418 36 641 40 626 56 823 21 708 26 561 34 512 16 457 28 129 77 717 5 238 11 133 86 578 35 231
93 318 35 479 72 952 80 968 21 727 82 674 30 634 25 658 81 679 89 649 1 97 70 334 68 906 48 47 51 523 22 529 28 583 20 596 49 843 61 875 37 49 2 173 85 226 86 894 78 130 43 943 29 391 27 831 95 211 0 175 66 66 9 764 45 713 44 601 65 94 18 962 97 938 34 827 8 724 10 665 31 973 94 781 87 44 55 142 90 104 99 831 52 55 39 646 62 802 75 831 15 784 84 826 47 40 7 61 56 952 17 835 77 29 40 877 63 281 98 427 60 779 41 393 53 714 5 558 54 958 88 112 6 145 64 595 3 143 73 647 46 712 26 227 12 663 91 250 19 910 50 364 92 65 42 520 14 141 96 634 36 194 76 656 32 692 83 595 24 756 13 851 71 290 69 605 57 382 79 903 11 339 59 527 16 183 58 101 33 400 67 121 23 905 4 153 74 46 38 664
4 915 12 92 55 737 97 634 6 431 8 199 0 914 30 306 47 730 90 213 86 979 33 273 32 601 77 861 53 715 60 329 80 345 83 203 22 924 9 31 84 767 17 674 7 370 19 613 15 886 50 593 18 150 1 937 92 582 51 543 36 665 28 957 76 610 54 132 27 196 87 355 56 946 99 893 39 508 43 653 88 855 85 723 63 355 44 351 69 925 70 697 41 433 20 154 96 130 95 585 42 722 62 421 81 421 5 538 2 88 94 730 52 434 21 231 67 905 45 562 91 537 79 175 29 100 10 742 40 710 64 516 98 757 57 715 24 316 13 26 66 896 35 753 34 835 46 615 3 546 14 160 16 817 74 801 61 131 73 439 11 924 25 264 65 375 31 683 68 524 48 425 71 171 26 833 78 583 58 12 93 173 82 320 59 975 75 868 37 141 49 142 72 342 23 160 38 248 89 509
18 905 80 922 75 179 58 129 70 226 24 155 38 892 69 617 78 136 31 560 89 355 65 807 12 26 97 494 84 472 7 478 79 72 94 438 98 991 39 927 17 898 88 540 9 406 51 480 66 818 16 162 25 271 44 634 8 84 56 700 35 16 77 85 2 422 40 144 28 672 67 522 83 474 33 652 92 948 49 180 73 712 53 19 72 720 11 804 55 832 26 245 21 713 81 448 32 326 46 738 15 694 50 624 99 542 95 59 42 255 63 788 91 31 1 630 68 422 5 77 13 716 36 972 60 866 86 359 48 477 47 72 0 611 20 79 41 924 90 758 27 24 61 823 74 748 29 989 3 763 23 979 10 412 14 418 43 966 54 951 6 896 62 571 76 918 37 431 93 144 22 13 64 141 52 914 59 866 4 291 30 815 87 924 57 83 96 652 82 875 45 71 85 419 19 342 34 329 71 485
27 55 38 213 61 754 12 149 69 535 82 418 14 578 71 799 13 111 44 306 48 706 62 286 89 411 81 460 11 954 55 241 7 20 67 198 92 236 35 469 21 551 37 917 31 413 23 19 60 309 9 823 16 612 20 905 28 229 30 384 64 516 65 960 19 740 45 148 26 247 47 322 32 111 68 303 17 144 3 613 24 896 8 839 79 186 36 353 59 228 63 66 29 495 75 586 43 5 90 850 54 928 56 233 46 19 51 313 93 4 0 109 77 301 91 115 70 884 50 386 66 797 25 575 97 498 4 68 6 866 86 185 40 322 2 794 96 679 99 687 18 73 39 345 5 416 42 782 22 618 85 812 80 197 73 336 10 720 84 277 57 999 95 676 41 589 78 203 49 424 76 483 15 600 34 415 83 903 53 298 58 237 72 933 88 401 52 265 98 167 1 284 74 147 33 679 94 561 87 433
12 219 36 743 59 418 86 159 83 758 13 595 29 454 63 387 48 300 65 203 44 889 79 295 55 528 16 122 95 470 20 893 54 411 98 310 4 518 81 445 5 984 17 570 39 692 58 213 53 539 80 1 43 702 70 189 34 939 85 633 73 966 14 156 97 214 51 218 88 366 11 282 60 564 49 890 21 201 27 602 61 35 87 630 0 702 92 283 89 897 41 926 94 424 23 821 46 297 47 534 78 313 31 979 71 172 9 237 25 173 19 784 42 393 35 804 45 306 84 306 56 967 7 892 99 326 75 14 6 806 82 500 1 689 33 446 96 950 8 798 68 577 93 958 32 512 38 613 18 220 66 295 28 136 50 862 2 527 64 589 30 164 67 943 22 509 69 948 76 470 3 792 37 228 72 434 62 293 77 877 26 602 57 104 74 810 40 997 91 429 15 730 52 582 24 938 10 151 90 769
51 985 47 805 5 896 11 130 28 757 72 13 77 717 42 325 10 881 60 172 52 935 55 43 86 585 90 215 98 831 96 372 95 395 82 335 44 157 76 461 39 981 84 952 8 807 17 683 3 537 23 894 2 198 33 694 68 386 32 943 58 613 6 261 75 361 56 378 43 859 30 962 65 24 50 857 64 824 57 209 31 167 21 189 69 403 27 490 9 141 53 447 62 818 83 713 46 62 41 382 85 779 7 774 25 819 81 370 92 583 1 230 4 504 29 740 20 519 22 398 71 950 35 296 16 134 67 247 91 393 15 304 37 53 26 482 0 963 78 718 74 166 48 960 49 455 66 949 54 281 14 935 99 914 89 573 73 410 45 109 88 316 18 841 94 427 63 458 34 685 12 495 97 293 40 390 13 962 80 203 93 682 79 980 70 118 87 880 36 326 38 522 24 637 19 404 59 428 61 470
59 148 89 151 76 133 22 406 97 92 77 280 67 107 96 324 2 846 12 700 53 451 8 444 16 696 23 796 82 57 60 156 18 981 95 217 99 181 66 399 30 115 26 375 93 876 83 685 31 726 36 619 4 874 56 899 38 762 34 315 32 962 81 882 1 870 98 136 6 960 11 31 75 955 37 298 9 149 40 271 69 707 15 625 54 570 65 652 28 151 20 979 42 880 70 744 0 161 3 687 17 844 35 260 55 280 25 132 63 888 46 902 74 778 41 846 10 876 27 550 79 924 91 223 72 716 24 291 80 468 44 6 85 171 19 766 88 936 90 23 92 549 50 674 47 527 86 687 52 330 21 191 33 997 57 641 58 342 62 890 49 484 64 882 78 373 13 970 94 381 71 990 84 372 73 874 51 686 14 277 39 323 45 790 7 582 5 973 61 134 48 124 43 644 68 964 87 587 29 168
45 902 54 51 83 525 64 171 52 749 91 90 77 647 31 305 85 804 17 468 14 797 73 478 65 338 84 176 12 332 35 613 97 309 94 168 99 450 82 997 0 47 15 954 25 496 69 312 37 157 22 601 74 260 34 328 10 113 58 783 72 906 26 768 89 321 27 345 81 475 48 245 13 784 11 159 20 294 44 864 51 355 39 942 61 834 47 921 59 222 7 868 16 998 88 856 55 621 33 448 5 999 60 139 6 479 24 211 87 385 53 856 9 844 21 759 75 969 29 373 23 375 50 866 42 398 2 52 63 374 96 791 93 312 3 348 76 302 68 929 62 905 79 734 38 756 8 533 18 57 40 757 78 278 4 819 32 245 80 320 67 688 57 288 46 215 36 488 30 707 19 300 98 801 43 217 1 32 95 627 66 762 86 375 92 938 49 322 71 867 56 141 90 360 70 159 28 651 41 741
57 554 48 157 66 726 46 983 55 627 76 315 27 861 85 16 4 253 35 760 25 759 2 753 78 947 3 686 83 854 68 72 67 759 32 632 30 796 6 864 94 876 52 784 88 867 31 728 89 413 69 89 61 612 81 690 44 836 50 134 36 39 84 154 28 791 54 662 47 913 40 617 21 157 90 189 0 212 20 509 16 311 14 944 49 312 62 318 42 841 59 996 64 279 9 680 97 351 38 691 11 422 23 536 18 125 8 444 19 664 26 941 56 438 22 206 24 781 58 661 86 638 1 161 34 567 91 897 93 835 12 553 15 277 75 78 70 574 10 295 33 168 65 536 13 264 87 470 41 530 29 748 73 623 82 439 53 495 77 115 92 280 39 962 45 452 7 287 74 862 17 289 63 956 71 491 80 392 79 122 60 770 98 315 43 41 72 50 99 952 37 356 5 153 96 25 95 477 51 458
55 137 10 21 19 414 35 413 7 956 40 118 86 91 27 847 76 496 41 275 28 914 93 77 66 516 4 472 98 905 67 319 18 332 31 621 21 28 63 469 69 295 34 868 30 903 73 735 83 458 33 950 25 38 51 833 3 909 14 746 9 712 61 362 26 139 65 395 57 537 2 632 8 479 87 989 82 934 97 378 72 801 42 716 1 404 13 434 88 552 75 57 32 706 46 972 36 794 38 458 91 789 68 607 90 631 96 613 54 809 77 374 80 676 92 73 94 548 74 419 52 283 37 761 60 199 12 714 62 479 17 405 59 959 0 326 15 117 70 350 58 720 5 786 64 470 45 398 48 720 29 246 44 153 89 834 11 809 47 691 22 813 78 950 39 344 81 445 53 516 56 83 85 835 79 324 49 763 84 951 23 840 43 319 24 887 71 33 95 168 16 446 50 9 6 311 20 906 99 714
13 194 3 462 79 604 44 3 90 706 65 349 72 164 82 941 56 297 61 742 21 684 48 600 36 520 24 795 9 836 67 763 12 330 35 961 63 810 97 309 96 93 22 395 46 844 14 47 2 917 98 158 80 934 69 17 70 695 32 460 47 447 73 967 75 354 27 736 45 438 42 960 41 473 4 109 20 674 77 4 43 238 89 114 66 614 11 951 87 960 51 510 10 827 1 29 8 509 28 900 23 784 39 700 57 859 40 763 68 845 81 241 50 697 95 773 60 477 74 704 38 778 49 394 30 570 29 651 18 857 53 576 19 810 25 446 86 840 93 49 31 855 71 997 52 450 0 441 15 300 5 235 37 817 17 819 55 419 94 296 64 449 85 767 99 827 92 717 88 132 26 554 62 23 91 935 84 959 34 665 6 170 59 534 7 233 54 43 16 206 58 578 83 547 33 19 76 452 78 761
17 611 25 551 85 270 7 566 3 531 51 576 8 169 93 633 83 166 82 182 28 806 74 407 91 699 39 311 80 446 56 894 13 745 42 203 12 365 24 751 9 867 44 991 26 240 94 697 90 973 97 36 77 417 22 478 88 188 11 644 95 137 36 140 76 757 55 617 45 245 38 954 23 619 65 186 72 97 43 196 19 316 53 154 15 24 32 470 84 781 86 542 99 822 34 961 30 321 5 803 31 645 41 900 98 777 18 250 50 907 58 426 48 77 62 874 1 517 68 372 70 880 79 880 75 236 73 276 14 10 59 516 57 174 2 909 63 192 0 235 69 8 47 185 96 966 64 829 67 143 52 529 6 716 78 651 37 150 29 875 46 830 81 127 35 873 92 859 4 981 20 311 16 976 27 424 71 987 61 727 33 959 21 473 66 676 87 930 89 882 49 236 54 31 40 637 10 822 60 923
82 380 95 480 8 843 53 140 41 104 24 458 50 709 23 908 14 4 47 632 87 962 52 151 31 284 37 521 15 710 49 398 17 59 1 841 76 969 99 213 77 371 66 408 29 210 4 136 13 442 65 262 91 678 75 385 10 256 60 774 81 57 32 633 38 829 0 820 59 276 79 161 7 632 62 452 21 391 34 643 51 249 96 97 83 206 3 282 28 680 19 758 33 815 2 394 63 991 57 84 27 76 22 214 46 802 74 201 6 36 71 925 61 223 80 201 43 716 64 687 67 208 69 804 84 458 72 257 73 910 40 484 68 682 54 755 30 71 98 681 16 593 9 347 86 824 35 802 85 487 12 576 89 5 58 810 94 338 78 532 25 637 11 213 92 413 18 166 26 955 56 30 90 127 55 444 93 383 5 134 39 144 88 10 97 788 70 971 45 14 20 257 44 234 42 419 36 38 48 655
55 139 87 83 23 911 7 862 18 59 24 592 76 232 47 20 52 856 16 225 20 809 60 543 29 441 36 855 97 374 17 154 93 227 73 322 27 80 78 97 33 119 26 530 3 742 71 181 42 247 30 151 40 154 95 140 4 583 38 349 58 422 91 664 59 680 9 119 31 84 48 890 2 15 8 639 34 373 82 219 94 765 37 375 63 769 25 399 75 520 13 255 49 845 89 854 51 110 21 915 67 835 35 968 28 937 65 104 41 755 1 85 61 510 86 491 14 231 79 910 72 608 68 911 96 797 10 547 46 937 81 465 43 677 99 514 56 945 70 873 6 730 90 465 12 895 53 415 80 94 44 520 77 12 62 904 50 733 84 566 69 799 92 764 39 996 88 518 32 563 54 373 83 802 15 285 74 700 45 493 85 340 22 131 11 8 66 228 5 807 57 708 64 251 98 613 19 902 0 642
33 275 56 364 2 780 88 9 24 635 89 655 61 163 12 158 3 186 47 974 42 475 49 357 87 859 62 936 32 318 17 806 85 807 38 835 43 32 75 42 28 662 72 240 52 868 65 40 20 765 67 145 36 97 27 486 45 90 51 183 11 875 31 998 4 347 59 812 6 126 41 992 37 964 15 42 26 30 13 630 34 918 44 646 91 977 54 736 97 653 16 357 74 838 8 475 9 458 99 193 5 295 55 264 86 984 48 831 79 802 14 103 1 394 19 433 96 222 21 263 71 801 35 603 76 424 94 435 98 147 46 4 68 892 95 514 81 478 22 115 80 721 63 74 78 389 0 643 69 253 58 282 77 649 64 349 25 760 84 83 93 9 82 952 53 693 70 499 18 660 23 616 39 955 7 390 66 539 83 896 57 978 73 176 29 516 50 461 40 752 92 795 10 377 30 320 60 579 90 954
42 22 83 319 53 489 32 824 7 225 82 242 6 11 24 736 41 845 86 357 80 576 63 666 17 119 4 423 94 957 55 454 12 969 46 381 70 691 76 88 98 292 18 971 97 545 47 288 40 200 44 616 20 584 36 932 56 695 54 677 30 486 65 957 8 32 75 19 92 713 29 595 10 736 11 390 60 989 68 102 64 186 61 633 26 761 58 762 39 439 43 631 48 964 66 613 19 33 81 531 57 109 62 481 45 921 85 813 89 232 72 129 50 16 91 114 21 164 35 201 16 3 99 222 33 249 71 86 95 247 34 505 22 231 52 879 96 476 90 931 67 33 1 983 73 343 37 157 79 297 23 976 84 175 93 798 13 269 87 494 38 840 49 334 59 679 31 557 0 606 69 883 78 330 2 991 25 489 51 149 27 752 14 238 74 903 77 992 3 944 9 555 28 728 5 486 88 77 15 920
80 963 38 294 97 778 52 456 16 765 42 949 27 706 28 937 2 185 72 919 35 68 1 11 84 899 69 450 48 139 39 56 36 767 73 904 49 739 89 72 12 631 95 767 71 663 61 271 43 201 86 334 30 768 79 197 66 126 74 806 85 8 50 835 82 423 93 762 67 317 24 117 20 931 14 133 90 384 41 312 56 755 33 959 7 645 11 881 51 862 63 827 4 502 92 983 54 808 31 544 25 832 3 294 44 861 17 274 40 694 10 121 15 932 22 164 75 356 18 891 99 190 91 981 29 620 8 666 81 582 59 324 5 532 37 609 88 746 21 449 64 41 23 649 47 272 77 209 96 949 98 555 46 676 0 989 62 155 58 148 32 285 68 360 26 603 13 637 53 192 83 851 34 977 6 622 60 19 65 47 57 200 9 215 45 652 76 687 94 172 19 291 78 242 70 399 55 5 87 441
25 673 94 588 41 16 97 88 26 35 30 202 14 431 70 782 3 650 40 524 86 232 68 293 75 66 15 291 90 955 54 907 8 907 29 46 44 684 38 852 22 580 92 587 24 705 49 782 53 995 99 767 76 438 67 497 45 145 71 551 11 292 73 521 32 66 36 260 37 528 16 305 61 794 79 85 27 535 59 742 35 915 9 779 17 135 78 941 56 155 43 758 0 313 19 834 63 858 72 535 83 107 96 254 82 146 4 698 57 282 52 996 5 535 69 955 55 308 1 24 28 438 64 377 89 123 23 980 91 289 93 963 10 398 66 401 80 480 31 606 34 153 95 6 48 524 33 704 98 53 6 368 50 692 7 436 47 923 39 734 51 611 58 234 62 641 2 200 77 777 21 362 42 735 46 532 84 989 85 405 12 595 81 668 65 604 18 561 13 928 87 831 60 827 74 31 20 693 88 186
81 489 41 266 42 154 32 411 36 112 31 189 89 262 62 10 90 490 95 874 97 700 12 613 19 87 21 435 34 387 51 822 9 204 82 327 11 740 92 491 46 336 75 595 10 663 74 457 23 769 8 737 30 734 73 446 6 148 35 658 61 147 39 178 25 865 68 612 52 101 16 641 58 900 88 672 14 597 85 504 5 335 29 418 77 288 66 481 91 829 3 14 71 709 40 444 43 217 15 812 17 318 49 324 26 117 27 679 28 771 47 836 87 752 93 247 56 873 65 220 13 639 60 625 7 906 63 876 78 155 83 576 38 399 98 315 4 851 54 67 70 720 79 476 33 184 94 651 45 923 67 814 0 454 86 590 44 411 99 639 22 203 96 109 18 584 76 492 55 504 1 326 50 196 37 159 64 796 24 159 72 886 57 766 2 464 53 472 84 703 69 284 20 453 80 323 48 402 59 254
29 818 75 427 92 601 19 900 20 361 89 702 96 74 98 761 91 921 70 57 38 576 54 305 1 270 15 478 53 606 24 543 69 676 67 436 99 62 37 72 82 163 57 236 8 112 21 47 17 28 87 603 33 654 59 294 12 234 55 473 65 828 28 190 30 492 11 284 56 453 76 899 46 55 74 82 52 960 93 22 5 744 64 593 97 618 27 768 32 542 39 349 60 189 42 160 6 918 83 965 50 949 23 730 44 928 61 10 13 595 77 525 41 119 22 902 72 475 18 550 36 86 9 260 2 72 88 302 84 510 63 194 26 824 51 541 86 876 66 752 94 370 48 297 45 479 16 460 58 579 3 967 78 199 95 755 0 759 25 693 68 961 49 173 43 509 35 849 71 55 7 966 14 972 47 946 80 12 40 685 4 737 79 713 62 53 85 131 73 715 31 907 10 195 81 249 90 837 34 662
0 309 8 462 79 650 24 461 9 243 11 980 82 632 37 906 19 341 16 86 55 594 75 55 15 458 63 160 42 913 73 473 36 380 39 715 62 909 76 666 30 88 93 348 59 486 14 834 41 587 52 79 51 215 34 912 1 104 48 565 86 66 91 506 35 871 58 399 70 590 85 847 44 599 47 654 98 140 45 533 56 892 17 769 67 626 46 653 23 292 12 402 5 662 69 935 27 107 72 637 74 645 38 42 90 630 29 406 61 484 89 500 4 396 28 502 3 458 6 427 40 25 97 442 92 617 60 454 88 508 83 448 2 177 57 195 13 656 81 646 32 85 94 597 68 32 7 913 21 993 25 785 66 779 53 167 84 816 77 165 99 864 18 273 78 421 54 814 20 323 33 289 64 343 96 149 50 28 31 964 95 8 65 358 43 665 22 907 87 670 26 28 80 770 10 588 49 600 71 876
59 194 25 512 48 701 4 692 5 909 33 833 64 701 79 960 68 597 86 522 81 939 63 441 89 439 37 67 56 562 67 914 8 338 19 463 32 765 61 369 47 815 77 523 2 915 84 69 42 852 75 934 49 343 18 714 44 211 88 80 80 182 12 791 99 632 69 712 95 481 29 288 27 47 66 350 72 90 73 861 10 4 24 873 3 523 83 254 20 964 74 157 94 857 70 801 46 64 51 21 0 64 90 90 11 554 85 114 62 425 87 717 78 367 13 629 6 70 57 979 26 109 14 439 41 447 82 719 45 566 21 138 28 740 93 236 60 979 58 154 38 874 54 997 43 500 23 550 15 771 1 304 22 667 96 750 53 630 65 744 55 424 40 840 9 573 97 941 35 23 31 346 30 637 71 586 17 638 50 454 92 841 52 995 16 170 76 13 39 767 7 345 36 794 91 353 98 788 34 724
85 699 40 300 4 3 33 524 53 314 29 638 92 104 21 395 51 648 37 303 7 363 84 106 97 895 13 658 75 160 44 79 47 523 43 257 48 180 46 584 39 828 96 467 22 298 2 511 34 256 16 295 20 659 89 961 28 661 57 683 66 475 60 844 69 628 23 814 93 24 83 693 78 433 38 574 12 782 70 156 6 351 10 654 94 774 11 396 15 168 45 976 3 325 68 531 0 730 56 779 99 320 1 314 90 566 71 841 8 877 80 881 72 394 95 720 82 141 35 675 36 445 19 955 87 830 86 121 25 986 41 140 91 621 62 773 65 470 52 848 26 601 9 421 32 524 64 478 76 970 58 562 77 584 79 278 55 287 54 77 42 569 30 19 63 143 24 789 27 639 59 868 14 928 18 199 5 155 31 20 81 804 61 242 50 518 17 20 98 1 74 189 73 858 49 594 67 775 88 296
43 956 42 601 25 356 27 276 48 819 46 756 86 467 5 752 73 139 38 368 71 668 82 825 8 866 20 285 52 925 70 476 16 628 99 472 7 101 50 523 92 865 72 952 81 985 12 163 2 779 4 355 61 704 77 494 13 894 88 349 47 569 18 17 29 936 84 685 1 620 54 220 39 825 87 155 68 54 94 321 35 908 45 217 98 270 32 899 22 858 79 902 40 460 21 989 6 280 63 513 57 601 93 619 78 687 83 632 75 962 34 401 15 937 51 140 37 630 76 839 65 187 60 489 0 31 36 837 24 286 31 191 30 693 56 993 53 552 66 600 62 342 80 306 89 527 44 615 67 738 95 191 26 942 97 601 58 298 9 401 17 752 3 651 11 128 55 442 49 840 69 303 64 490 74 425 96 51 19 532 91 992 59 900 28 542 85 184 33 733 10 632 90 921 23 989 41 627 14 767
40 541 33 406 1 575 78 86 13 313 55 341 15 867 97 154 71 568 54 594 79 626 63 215 25 479 70 113 49 86 88 725 38 178 2 601 22 813 39 407 44 814 76 949 36 746 9 241 86 913 6 704 31 256 19 85 91 846 50 834 84 906 0 106 82 476 41 417 51 533 30 274 12 918 80 198 67 663 64 191 58 685 11 558 4 64 73 649 89 914 56 505 81 6 5 478 3 872 69 602 99 736 46 686 93 965 43 20 10 360 37 346 87 194 21 725 23 115 68 25 53 624 29 377 8 13 35 830 24 122 27 894 92 821 66 498 85 385 20 743 96 512 62 385 47 730 57 664 77 297 65 932 18 244 26 165 72 198 52 778 17 886 90 775 95 934 28 731 14 629 42 428 74 318 75 451 94 571 32 290 61 18 16 592 48 211 34 48 59 545 7 464 83 121 98 160 60 826 45 777
12 799 28 349 50 587 20 350 29 49 56 933 74 480 34 811 42 274 16 499 98 944 80 822 53 208 38 660 92 203 58 674 79 82 69 67 88 703 66 97 57 882 49 723 32 122 11 133 1 397 14 809 35 618 6 179 5 598 72 892 67 656 2 540 27 515 78 18 65 67 59 482 48 936 41 688 63 81 8 171 21 751 55 277 62 464 81 669 51 738 26 156 33 947 15 102 89 255 90 964 9 688 7 831 93 129 36 373 10 614 64 709 85 895 18 641 3 172 97 915 68 142 83 389 54 228 19 711 24 450 39 595 4 294 71 559 99 202 37 686 94 145 45 816 96 280 40 912 87 780 70 147 25 472 46 427 95 435 22 301 44 264 73 586 75 45 31 169 0 702 91 531 52 650 17 899 13 928 61 941 77 866 43 812 47 995 60 560 23 553 82 917 84 543 30 668 86 390 76 994
61 546 38 233 47 227 62 61 45 553 83 928 96 278 42 612 25 990 44 286 53 462 17 408 0 322 30 739 92 450 72 819 79 867 81 962 55 379 31 109 60 521 88 879 33 465 67 2 68 3 84 943 65 179 95 755 86 39 98 217 27 168 63 16 56 766 29 336 74 979 34 440 6 869 37 473 3 892 19 52 2 240 46 320 23 672 26 606 73 969 32 129 18 626 75 809 40 150 16 773 41 203 5 357 94 873 76 572 50 221 78 937 69 632 9 673 36 662 77 61 28 69 89 254 54 800 1 372 13 272 91 700 8 941 14 674 71 345 80 143 64 439 97 344 21 738 58 557 90 694 57 161 10 152 4 881 66 522 11 639 24 394 7 544 48 432 49 439 93 617 59 671 51 210 70 446 43 216 20 543 35 303 22 478 87 982 85 911 12 178 39 98 15 342 52 436 99 166 82 546
74 96 81 606 34 950 88 74 57 304 5 746 86 282 73 501 87 867 84 16 59 678 69 410 94 2 22 40 20 37 31 224 76 160 79 358 4 92 99 492 49 525 26 783 54 265 45 443 58 805 50 279 10 577 3 862 38 971 44 537 98 440 23 546 37 238 25 18 55 780 13 1000 53 806 51 778 2 171 71 392 90 648 92 576 17 738 72 900 40 164 91 233 43 223 47 260 7 376 97 868 28 230 85 367 70 309 11 637 80 552 18 816 61 511 19 124 6 122 0 780 12 515 14 657 33 250 16 422 36 216 32 703 93 892 30 365 65 608 48 714 15 978 52 892 64 960 24 430 96 578 89 571 41 123 21 501 42 921 75 111 77 853 83 197 63 757 29 179 82 643 46 884 35 425 68 224 62 64 39 216 27 905 66 753 1 289 67 607 9 613 8 996 60 58 95 216 78 235 56 725
85 26 52 245 31 237 60 829 96 105 80 846 99 857 73 642 82 155 33 426 27 391 48 468 13 972 67 268 81 13 0 476 40 890 16 288 77 318 42 352 63 210 58 193 71 442 70 327 51 251 29 848 69 255 45 790 88 439 17 787 23 797 64 116 5 560 53 239 34 71 78 593 36 727 98 427 90 260 39 781 20 111 9 12 10 749 44 696 3 873 46 110 22 858 68 462 15 888 18 222 4 558 94 108 25 284 24 217 89 545 72 916 87 636 14 471 28 539 74 64 6 196 11 674 47 237 65 135 19 358 55 893 38 580 76 25 54 821 86 139 66 975 21 241 35 613 32 782 75 544 12 574 7 447 95 496 84 303 2 997 41 328 61 329 92 514 56 567 79 112 62 741 49 881 8 355 83 32 57 297 37 957 30 720 43 180 97 610 1 201 59 416 50 921 26 611 93 752 91 924
45 656 28 561 42 678 86 360 35 752 84 900 85 371 27 51 65 738 56 52 9 498 32 246 92 534 82 197 29 968 95 390 48 403 58 201 68 247 15 520 70 59 22 985 74 514 0 360 79 972 93 567 72 667 20 453 26 347 41 491 40 912 39 60 61 836 94 528 1 12 80 984 30 612 23 811 54 834 7 787 53 551 67 727 8 309 99 516 60 805 98 887 69 506 57 997 16 352 19 513 81 823 25 527 47 481 76 907 55 125 24 764 87 936 52 846 44 632 36 201 46 697 4 435 89 343 5 510 21 331 50 654 90 207 51 668 33 77 3 310 12 138 43 354 77 170 10 373 2 445 64 579 75 731 38 410 37 535 14 583 73 555 83 913 11 605 62 636 31 334 91 812 63 858 6 226 96 722 97 896 59 68 17 40 71 952 49 615 13 618 18 30 34 12 66 877 88 241 78 264
9 919 6 913 80 374 99 875 24 750 50 90 38 469 17 831 23 67 51 715 61 968 39 361 79 145 31 189 14 244 98 796 0 966 69 935 81 429 64 699 94 473 91 4 4 506 40 582 46 266 18 26 26 987 13 695 48 729 5 250 20 927 72 760 78 582 62 49 85 906 97 674 83 600 3 394 63 467 30 508 55 417 45 677 87 427 96 583 92 454 70 720 76 345 47 946 56 669 73 681 75 763 35 62 37 927 2 925 16 423 27 352 44 292 74 424 77 720 19 390 11 254 22 513 49 4 42 568 57 78 12 857 1 930 95 773 66 299 90 329 21 841 28 279 88 297 58 133 59 339 10 492 29 269 68 984 82 704 53 89 54 55 93 101 71 695 36 533 67 120 89 159 52 839 34 32 43 979 65 270 41 20 84 814 33 832 32 327 7 94 15 532 25 931 86 870 8 299 60 222
11 300 12 458 98 764 62 370 92 295 50 198 17 316 37 173 84 787 10 144 80 949 28 55 93 672 42 239 89 573 23 261 56 881 91 942 2 606 94 812 8 953 74 999 22 540 53 917 71 171 95 574 59 423 27 145 68 49 54 227 4 760 45 162 5 70 76 915 55 280 38 355 69 855 58 588 36 907 78 341 65 803 21 347 18 884 90 207 87 236 51 92 39 986 7 722 33 134 96 629 57 264 43 126 24 572 44 895 47 603 30 437 35 754 40 154 75 4 63 258 15 236 48 789 83 349 70 548 6 366 26 918 52 72 79 61 99 621 1 804 19 563 72 17 60 658 16 294 46 824 31 438 66 527 85 79 64 161 88 815 81 946 29 225 14 512 67 724 3 902 9 699 97 245 0 522 25 297 13 849 49 233 34 875 61 873 86 895 82 886 73 361 41 47 32 593 77 409 20 28
72 757 4 17 44 688 83 677 19 899 34 86 65 102 17 390 47 309 94 853 74 846 80 649 75 569 20 231 1 972 24 258 7 837 95 111 23 206 31 513 38 469 41 134 43 289 16 384 36 642 52 133 37 232 99 429 50 22 63 366 35 215 13 148 60 307 67 303 26 255 62 341 98 163 12 821 40 42 30 573 55 731 51 9 73 973 39 259 48 689 32 873 8 150 28 138 90 916 14 382 86 739 9 38 3 754 54 252 78 17 69 109 22 780 88 884 71 462 11 83 42 86 58 666 64 334 97 665 61 347 18 339 46 386 0 972 10 238 2 888 49 272 77 94 29 227 56 911 5 43 15 19 45 363 70 196 53 90 25 201 68 206 82 748 92 366 33 92 27 579 85 945 76 253 66 710 84 427 96 743 89 621 79 840 6 188 57 849 81 146 93 432 91 233 21 497 59 271 87 39
3 711 78 763 52 395 33 5 48 554 95 68 64 995 6 922 63 717 82 52 30 246 65 820 61 673 13 469 75 518 11 913 4 941 83 543 94 521 67 664 10 980 23 258 80 167 21 744 86 236 32 719 19 318 41 340 37 418 45 644 18 746 87 625 76 26 14 922 39 352 71 30 15 252 92 139 8 745 99 271 31 83 54 541 47 676 89 62 40 8 68 78 9 404 60 998 84 51 26 852 36 345 46 69 17 713 93 546 90 410 72 254 98 441 66 224 49 616 56 64 28 232 38 400 34 797 73 295 91 364 35 784 7 251 97 13 43 902 12 217 88 266 96 340 55 536 25 299 5 697 44 2 59 62 62 755 16 958 81 466 53 610 77 266 74 464 50 891 0 351 42 979 57 689 1 39 22 207 2 24 69 82 85 522 24 832 51 745 20 686 27 621 29 985 79 179 58 72 70 470
25 738 74 17 72 33 44 982 77 889 94 50 54 745 47 607 90 521 66 374 56 647 14 311 80 861 73 918 38 372 87 805 39 203 29 935 89 489 84 903 16 923 30 547 69 984 8 693 85 462 70 732 59 152 24 54 68 44 51 558 92 843 28 198 20 245 32 176 41 610 37 568 50 665 79 190 17 576 7 886 22 396 15 350 31 179 46 354 71 441 78 4 97 863 11 791 88 647 21 501 55 4 13 489 49 337 33 436 2 952 48 862 18 175 65 309 95 480 0 279 3 113 83 308 99 207 34 407 82 756 19 457 86 601 75 864 98 53 26 338 40 497 10 36 96 651 23 660 76 327 64 278 36 25 9 248 52 389 35 445 57 193 5 54 62 936 42 898 1 76 43 193 63 236 67 463 60 925 91 375 6 944 61 924 45 989 58 706 53 945 81 975 93 953 4 232 12 443 27 591
26 617 79 924 13 586 60 798 57 946 18 142 84 510 88 464 81 642 94 142 27 836 77 204 90 419 4 512 42 737 65 190 14 880 63 36 50 393 30 110 44 717 21 526 39 118 17 737 87 852 33 725 25 181 5 329 86 346 99 945 68 859 48 340 74 800 34 846 0 525 12 198 92 564 31 96 56 684 52 972 16 840 89 26 43 150 38 358 72 602 80 814 2 433 93 560 54 611 49 187 66 91 47 222 28 124 6 918 20 318 85 417 51 545 36 71 23 527 7 634 29 161 96 370 83 565 55 345 62 134 73 61 41 542 9 930 82 223 59 444 58 989 15 501 98 998 3 591 46 696 76 505 95 987 69 61 32 910 19 829 64 38 53 792 97 574 70 18 24 724 22 412 67 906 61 280 11 377 37 973 10 171 40 316 75 972 1 844 8 285 78 667 45 944 35 485 91 507 71 829
33 190 89 793 7 222 58 264 57 608 66 227 59 462 35 432 13 161 44 952 86 467 17 473 14 936 63 792 81 253 68 49 37 587 11 4 65 576 78 324 77 687 69 179 75 124 80 652 93 574 46 197 10 848 45 5 49 402 51 339 79 174 38 619 29 397 84 512 43 138 62 241 34 643 28 432 73 228 18 623 21 599 3 60 87 77 0 911 20 538 52 727 82 718 92 148 60 595 55 369 90 651 99 543 48 584 26 365 85 471 22 583 91 298 40 56 25 169 96 92 24 967 2 105 56 300 36 649 12 976 6 135 95 101 97 771 27 3 94 484 64 461 88 74 61 907 15 868 4 622 23 284 19 195 70 17 5 107 47 696 53 410 9 455 72 312 54 597 41 391 83 983 74 256 71 992 67 694 32 194 16 205 30 836 39 107 50 876 42 257 76 721 31 155 1 18 8 100 98 459
22 291 98 761 79 7 42 910 3 928 89 293 16 948 77 595 85 20 4 354 40 609 41 474 78 162 59 891 36 193 90 12 86 561 51 404 8 834 65 755 39 821 45 854 84 438 73 336 94 771 91 607 6 49 47 313 44 266 87 68 55 569 96 949 57 263 82 972 71 852 80 13 34 849 76 913 38 19 0 233 10 460 61 918 64 27 28 884 72 657 2 976 75 204 13 86 1 930 15 858 50 867 11 828 24 970 20 169 53 394 63 653 74 419 33 520 54 944 67 843 49 185 95 801 29 531 14 308 68 124 92 505 48 96 88 573 69 236 7 743 9 701 32 858 19 909 70 481 26 359 58 188 52 841 25 306 81 365 62 159 23 748 31 68 83 365 97 583 60 115 56 262 5 868 99 743 43 230 93 354 37 209 35 797 21 237 66 590 46 123 27 157 18 382 30 156 12 297 17 65
16 292 5 1000 67 664 29 482 65 355 71 446 3 255 90 917 36 728 32 518 34 974 60 589 42 118 15 165 37 381 95 777 69 499 63 329 62 521 88 201 85 633 18 176 99 889 52 658 92 160 1 758 91 215 57 716 96 904 89 153 14 305 64 77 97 165 4 778 94 135 38 100 11 971 77 3 17 88 26 779 66 753 6 71 46 341 22 370 28 122 10 938 27 271 50 692 70 646 9 519 81 444 13 824 86 823 56 288 47 724 25 527 59 743 49 813 23 762 8 988 73 479 68 796 84 189 83 109 43 426 19 713 30 183 40 461 80 777 78 874 2 789 58 507 24 175 87 154 72 597 55 474 0 436 61 368 51 614 74 46 7 583 82 323 33 313 79 680 93 325 45 324 44 533 41 366 20 854 53 528 54 184 31 938 21 334 98 689 12 297 35 157 75 129 39 248 76 450 48 368
14 904 95 592 75 868 29 191 90 160 7 922 55 722 43 891 77 49 3 721 69 640 67 474 56 540 82 585 61 980 37 588 35 358 46 625 51 986 89 821 13 729 72 746 87 733 78 154 24 514 5 811 12 161 54 90 41 373 79 795 85 878 97 730 45 932 30 298 48 31 58 509 91 655 47 267 62 249 28 615 20 749 16 826 42 247 33 780 70 968 93 670 10 258 81 409 84 711 92 932 17 461 53 718 96 253 83 152 57 102 50 727 76 46 2 496 27 729 32 342 11 818 44 599 38 823 71 311 94 474 1 74 68 931 98 192 15 360 60 402 8 877 63 698 52 539 39 255 21 720 74 712 9 519 59 78 31 830 88 611 26 139 40 455 73 779 25 551 22 604 64 413 65 558 6 638 49 135 99 226 34 436 86 815 36 356 66 791 0 343 4 395 23 590 19 517 80 444 18 628
0 622 48 251 25 882 96 65 45 8 23 388 22 614 51 554 71 925 76 388 15 188 61 477 30 735 7 983 63 319 21 771 36 435 46 230 53 618 98 875 13 89 88 823 95 479 29 88 44 711 55 95 84 116 92 169 62 987 26 767 56 86 69 61 47 943 79 136 1 29 24 512 32 919 85 389 80 463 37 599 70 198 57 948 34 160 42 540 11 694 33 248 90 63 99 174 86 879 78 110 83 596 64 57 28 271 6 153 50 758 16 429 77 567 59 244 10 753 49 598 67 702 97 196 39 836 72 975 14 646 58 224 19 752 41 531 4 980 52 5 18 413 2 730 3 662 60 242 93 295 66 820 35 957 31 381 75 485 91 621 9 266 81 457 73 162 74 93 68 437 27 749 12 668 87 178 17 272 40 409 43 338 94 549 8 786 54 207 89 747 38 726 5 863 20 476 65 482 82 781
94 261 85 930 19 981 87 534 0 841 5 243 64 892 22 288 4 288 31 988 76 150 53 154 51 258 20 868 12 951 59 986 44 744 54 911 47 271 60 980 25 54 57 275 91 540 82 411 95 660 13 862 92 143 36 599 55 686 29 850 28 820 65 923 72 595 58 502 79 203 67 177 96 883 2 851 17 3 6 565 32 706 33 248 10 566 43 35 66 49 70 962 48 536 46 382 45 603 90 643 52 65 24 333 68 829 89 717 37 66 11 188 83 655 81 556 63 828 35 573 15 519 71 61 98 644 16 392 34 885 1 695 77 674 27 614 88 840 73 21 8 561 74 414 39 415 97 748 9 553 23 467 86 509 93 15 78 512 42 554 21 43 62 133 26 679 80 531 18 281 3 308 75 216 30 395 14 504 38 412 69 125 56 164 49 878 40 586 84 340 7 298 41 140 50 15 61 400 99 754
45 725 36 517 31 345 35 769 38 492 96 590 16 298 66 126 37 96 15 664 53 235 91 493 68 676 40 545 55 517 84 489 3 591 86 707 56 75 17 957 47 202 78 843 2 56 33 864 39 703 87 588 9 555 74 315 30 15 69 227 13 751 67 311 42 292 14 519 82 911 60 144 85 141 52 456 93 446 92 256 73 784 90 577 21 381 28 833 25 817 11 410 97 782 44 499 5 729 32 6 61 277 54 366 99 114 50 470 4 735 49 61 94 694 29 376 58 610 41 239 71 80 51 992 18 900 83 611 59 434 12 392 34 63 7 287 8 397 57 535 72 113 63 989 77 151 98 84 95 99 20 67 1 159 10 742 6 295 64 525 62 108 76 314 0 348 70 561 46 915 65 559 23 279 88 319 75 103 27 137 26 551 22 187 79 699 80 728 24 882 89 489 19 299 48 308 43 398 81 515
19 473 91 591 25 287 84 105 27 499 83 303 30 687 98 366 68 761 81 983 79 389 46 180 93 628 92 642 11 796 4 539 39 370 48 419 32 635 99 267 41 199 65 259 95 917 90 267 78 781 53 344 94 487 35 437 38 131 7 494 51 871 59 96 21 604 80 476 74 212 43 257 55 895 8 230 20 872 60 975 34 724 69 739 42 1 31 74 58 710 75 794 86 831 0 496 63 891 64 14 54 497 1 11 14 184 56 819 17 968 87 842 18 993 23 891 57 957 33 795 85 79 26 226 67 902 10 42 97 59 13 18 71 395 66 928 49 942 3 548 24 599 61 978 96 291 82 692 16 154 76 77 2 444 40 151 72 147 52 419 73 689 6 292 5 747 50 813 22 383 15 708 89 813 77 158 9 452 29 31 44 393 70 591 47 425 12 445 37 912 28 228 62 961 45 125 36 657 88 970
79 134 41 525 44 378 10 523 25 635 80 599 1 322 24 424 77 843 48 989 47 611 53 33 14 8 40 865 2 918 98 172 75 752 54 987 84 223 27 664 82 762 72 775 38 151 0 317 71 87 81 762 19 759 57 867 93 907 78 673 95 154 60 59 50 978 22 934 90 900 20 125 56 15 11 712 88 375 63 142 55 672 4 270 76 836 67 654 46 597 39 624 3 886 6 284 59 191 8 411 45 298 52 415 9 398 37 742 16 234 17 226 21 587 62 261 86 306 28 378 43 988 12 426 32 34 97 895 96 486 58 282 94 497 7 781 99 324 68 147 65 875 15 390 18 37 74 865 85 497 13 61 34 724 51 543 33 702 35 209 30 73 61 296 29 42 69 693 42 981 64 346 49 856 70 40 26 946 92 819 83 946 91 6 89 849 66 811 5 772 87 562 23 69 31 182 73 534 36 46
98 61 51 924 43 706 56 633 77 607 15 175 14 638 49 267 26 800 92 169 71 132 48 408 55 88 3 615 37 508 86 119 13 834 80 189 44 283 91 541 17 993 79 919 19 85 28 259 1 613 40 898 95 549 32 929 68 37 63 101 69 926 10 501 53 287 81 783 5 138 2 212 60 363 62 310 35 671 24 484 47 534 82 305 66 730 0 340 64 609 4 147 7 75 38 696 27 657 65 229 50 336 70 28 22 50 72 158 34 581 87 388 52 381 36 873 83 897 33 615 31 625 54 715 94 5 58 14 89 893 67 712 11 725 76 932 25 971 6 146 85 9 90 635 46 929 61 924 42 757 75 728 59 961 45 553 29 131 21 925 12 912 74 724 23 987 93 490 57 531 18 19 84 561 20 622 39 413 30 21 88 276 9 943 8 205 99 405 96 271 16 628 73 484 78 507 41 8 97 844
37 517 82 205 20 798 54 533 62 941 35 487 26 392 24 186 57 906 96 572 91 297 66 858 11 720 98 487 68 719 93 761 89 718 78 803 12 642 80 157 97 360 77 555 99 202 46 223 51 381 21 774 86 801 49 476 44 56 72 971 60 231 79 768 73 388 27 270 95 645 65 134 4 672 90 324 18 601 58 669 87 754 28 256 38 864 0 682 67 8 76 162 84 417 9 742 7 809 31 825 16 438 59 309 33 410 10 293 94 430 36 899 34 685 39 835 2 286 85 498 55 820 64 854 71 22 74 20 75 219 69 334 40 911 3 457 56 635 5 784 30 74 61 126 23 915 42 90 1 92 19 378 25 465 70 729 47 830 29 438 50 271 92 305 32 992 83 241 15 960 88 848 41 989 22 437 48 329 53 623 45 210 43 537 13 756 17 734 6 576 81 268 52 296 8 931 63 826 14 699
92 221 14 495 39 584 97 31 3 899 54 157 6 353 38 14 91 34 84 112 66 207 81 628 60 739 19 752 2 596 86 333 68 902 17 248 1 83 73 682 0 613 7 551 28 250 98 654 49 253 27 152 94 675 12 372 90 765 15 633 40 577 42 247 5 40 26 981 75 119 34 469 35 940 18 886 72 780 96 225 74 156 37 178 78 115 61 844 95 11 58 865 63 623 77 535 43 903 71 937 55 788 29 351 22 573 79 301 48 624 36 405 85 955 45 296 51 793 59 57 76 552 21 506 70 392 82 594 65 408 83 214 44 963 31 341 57 476 93 672 8 240 89 760 50 790 88 381 16 580 47 626 13 626 69 936 11 548 10 409 62 727 52 990 30 619 32 991 87 101 99 688 80 563 64 689 24 865 67 339 25 527 41 973 9 196 46 925 4 964 53 800 20 666 23 645 56 135 33 986
60 901 93 431 81 633 85 671 98 354 71 252 34 896 41 714 46 419 79 178 57 47 62 648 6 180 27 469 49 134 33 326 18 433 90 713 69 532 51 215 88 308 10 259 70 96 2 78 8 517 58 563 64 911 84 501 30 681 12 640 55 200 26 360 67 821 87 328 73 812 38 977 65 156 31 482 95 113 24 777 35 572 42 195 59 229 23 559 43 215 40 336 89 271 94 232 66 981 97 6 83 9 3 883 37 791 29 276 96 641 32 679 0 430 15 402 76 592 54 580 78 490 53 89 11 842 45 795 63 399 22 838 28 171 16 515 7 393 14 100 61 411 82 945 48 368 50 733 47 824 56 147 21 918 74 517 5 803 17 577 68 478 75 35 39 941 9 544 19 431 36 644 92 247 13 220 99 829 44 678 91 240 20 162 80 473 4 910 72 865 25 959 86 511 52 286 1 221 77 609
19 565 89 103 82 236 34 648 26 339 83 118 98 334 16 816 41 333 68 166 78 101 39 453 90 702 94 763 7 580 66 163 12 759 43 398 33 868 79 498 77 909 54 74 87 813 73 194 55 425 40 593 62 904 91 233 60 96 48 363 65 3 28 38 45 891 61 365 46 6 2 377 50 897 24 130 76 779 58 537 59 528 69 377 32 603 29 921 95 42 11 146 97 306 31 112 92 724 14 414 75 524 5 963 88 266 52 922 21 458 0 186 38 590 44 231 42 268 22 212 4 88 70 474 57 19 85 663 18 719 30 603 80 118 17 920 63 982 1 860 15 345 20 363 27 513 35 504 6 719 8 904 81 358 67 125 71 452 72 922 96 553 99 663 13 157 56 757 10 496 64 883 9 443 93 235 53 869 74 540 51 786 86 459 49 74 84 118 3 999 36 160 47 638 23 541 37 1000 25 65
2 734 50 904 52 294 18 33 97 623 83 816 91 134 64 781 14 255 34 807 39 373 22 118 0 459 47 647 70 153 68 179 7 451 19 800 35 604 5 924 31 170 75 60 96 483 93 740 6 226 23 339 12 606 58 4 71 652 57 903 24 808 77 880 89 181 69 995 20 221 88 1 1 868 38 933 55 323 29 838 26 655 74 36 81 746 21 152 99 669 49 912 10 613 56 889 95 55 46 573 92 362 65 735 79 472 67 59 42 926 41 850 76 628 9 566 90 257 53 864 8 284 3 613 61 289 4 410 48 303 59 616 33 467 27 13 85 516 37 827 80 164 94 167 60 267 72 561 44 869 62 67 30 780 36 991 25 213 63 899 82 832 11 855 84 792 86 153 17 780 13 965 32 621 66 282 78 683 87 218 54 478 28 55 51 395 40 394 73 176 16 890 15 56 98 948 43 771 45 169
49 244 68 206 40 59 12 962 73 464 3 642 17 972 11 436 25 12 31 648 96 693 64 885 62 826 58 929 63 379 51 125 46 689 99 686 52 662 87 134 35 37 95 355 65 856 34 534 23 164 67 892 41 449 22 491 37 180 77 258 59 761 79 315 15 911 94 865 38 861 28 444 72 104 7 441 6 986 80 742 85 560 81 967 84 592 29 51 21 161 19 192 27 469 83 16 75 660 18 978 2 563 91 508 74 293 43 502 45 147 71 121 82 436 26 469 1 184 88 235 86 671 24 566 9 705 56 532 97 618 69 186 53 478 16 2 66 721 70 28 50 268 57 910 54 316 90 624 14 723 30 906 20 769 92 279 4 300 93 518 8 72 0 236 76 632 33 198 78 415 44 935 48 828 13 852 36 46 32 123 42 809 10 21 47 221 89 461 61 799 60 755 39 865 55 427 98 938 5 607
26 181 69 695 27 549 29 984 0 629 18 887 56 666 72 645 78 758 5 147 43 595 41 346 58 2 49 42 40 59 52 466 6 687 4 832 24 382 16 210 89 455 96 256 83 759 92 182 82 26 12 426 14 536 35 882 10 567 2 226 67 364 53 31 45 994 42 237 91 73 47 432 77 783 93 96 98 929 51 447 3 820 66 447 97 567 64 249 80 413 87 534 81 470 94 515 21 833 79 263 62 557 37 248 15 194 86 497 38 431 84 560 7 82 34 730 74 791 54 14 48 657 73 1 28 409 75 110 95 866 31 314 63 908 55 361 1 165 39 39 32 723 90 326 57 112 13 95 88 195 11 615 65 550 36 429 71 398 9 285 44 105 23 496 17 246 25 177 70 900 68 210 99 237 20 57 30 329 61 232 19 161 50 899 46 946 33 397 76 837 8 512 85 963 22 67 59 723 60 360
76 508 32 935 53 534 67 590 13 468 4 840 24 259 34 223 83 800 78 572 21 383 97 717 74 940 94 198 1 275 91 795 37 232 5 640 45 309 70 644 66 932 51 880 3 793 64 732 61 926 15 987 18 972 2 610 48 824 9 643 17 696 38 8 60 279 55 486 80 876 88 153 27 909 46 189 23 3 69 190 99 816 75 773 44 277 49 325 43 412 19 445 73 346 6 135 33 603 22 28 8 306 96 660 7 517 39 295 54 579 14 878 77 427 58 877 20 538 30 150 12 516 89 615 25 122 11 198 59 106 93 358 98 498 79 933 65 719 52 818 81 200 0 984 56 290 95 301 31 427 63 139 72 78 82 490 57 119 47 668 26 681 50 445 71 170 85 472 41 201 68 689 35 11 28 52 29 18 10 8 16 178 87 738 62 213 92 730 42 842 84 126 36 395 40 964 90 659 86 564
20 871 5 692 62 141 27 464 7 857 21 544 28 582 79 114 89 614 50 168 72 572 26 308 44 589 22 230 24 327 94 641 34 461 60 112 68 61 82 907 4 410 13 111 57 257 85 409 95 998 14 960 0 806 67 908 33 211 19 861 90 853 42 316 15 559 6 663 66 86 52 291 83 137 73 321 78 154 99 38 1 672 84 236 40 559 46 916 86 107 25 131 38 549 47 452 58 659 37 506 64 894 56 599 87 52 59 712 11 987 75 959 96 394 41 998 3 145 97 755 8 609 48 619 92 714 35 680 61 605 55 597 29 287 81 821 69 959 9 22 51 907 17 731 18 409 54 177 30 107 80 375 91 104 2 79 63 506 88 318 12 848 16 611 23 825 53 884 71 383 45 86 43 300 93 536 36 479 98 471 74 31 65 423 77 271 10 419 39 319 32 692 31 499 70 821 49 117 76 609
88 535 6 202 87 117 16 141 21 819 12 699 74 749 49 154 38 24 11 712 46 424 45 233 37 745 0 142 92 315 24 661 47 980 2 964 26 879 52 521 28 360 50 888 63 525 96 982 61 889 65 17 69 264 10 452 41 966 3 728 56 827 35 108 86 244 70 896 23 43 44 809 82 635 73 407 80 935 90 449 68 198 95 992 19 637 40 939 25 624 78 15 58 190 43 807 57 602 79 848 98 697 72 612 53 241 14 372 9 14 75 90 55 980 76 657 15 648 22 557 84 691 60 236 8 301 7 914 64 483 77 638 67 930 94 745 62 198 18 696 99 255 89 399 48 623 66 173 91 51 54 663 81 171 85 947 31 312 93 525 5 835 33 708 34 766 71 79 51 614 13 999 30 718 4 304 97 963 83 6 20 620 32 785 39 332 59 237 36 904 27 966 42 527 29 54 17 318 1 739
56 478 60 291 88 793 71 593 28 150 40 449 57 94 30 329 68 636 16 805 17 484 83 564 76 35 79 654 48 282 7 693 95 811 86 518 5 601 36 947 90 739 46 926 92 937 44 54 43 823 47 589 18 263 25 597 50 644 63 653 91 67 45 202 75 784 0 539 31 287 21 347 73 200 10 713 20 180 41 886 12 321 42 169 97 679 74 840 55 71 15 392 85 337 52 234 13 668 94 556 35 348 77 600 64 584 98 724 62 488 72 215 37 895 70 179 81 742 22 827 51 392 11 360 29 676 69 258 26 857 34 516 78 439 1 624 89 648 61 57 6 807 27 264 53 716 59 108 39 860 87 868 32 163 66 783 33 430 58 682 8 621 19 438 14 690 82 451 93 77 9 835 49 32 38 584 2 999 84 744 24 17 4 859 67 340 96 473 99 39 23 727 80 347 65 131 3 12 54 974
55 955 19 501 86 724 27 997 28 435 31 865 82 415 65 477 77 826 70 359 13 142 61 625 7 914 33 671 75 503 26 375 72 110 16 752 54 292 68 149 83 349 79 538 50 821 85 826 32 991 87 973 20 838 14 182 15 156 53 979 30 435 73 454 67 100 56 697 92 431 42 408 43 393 90 949 98 780 38 751 0 448 66 340 81 661 58 707 4 519 9 691 62 904 93 529 36 224 40 208 5 967 78 675 52 51 3 405 91 605 46 787 41 283 48 711 24 253 25 417 37 630 34 257 59 550 74 47 44 296 80 392 60 740 69 797 88 481 89 835 11 784 51 717 64 842 95 746 63 415 76 293 71 536 2 687 49 871 35 557 1 783 45 69 99 710 23 724 57 719 12 275 29 669 96 220 21 828 97 597 84 794 94 998 18 383 6 128 17 995 8 475 39 98 10 520 47 382 22 752
64 89 88 944 67 718 16 676 12 316 63 4 24 559 44 466 87 361 69 30 0 3 59 774 92 662 42 844 61 653 31 526 38 412 9 795 83 746 13 462 40 39 85 314 86 839 6 288 18 618 75 149 8 118 4 142 37 815 30 507 34 970 21 381 94 516 20 951 1 2 82 696 84 609 23 288 50 683 46 950 90 502 65 677 7 957 25 561 60 482 68 433 66 71 36 572 29 574 2 822 51 271 97 416 71 87 80 274 11 201 77 187 17 426 91 979 55 537 43 909 99 794 27 103 49 948 10 24 5 830 70 836 52 408 93 972 41 686 57 361 62 549 28 421 78 291 22 935 19 683 3 82 58 870 98 600 39 730 26 298 72 784 35 546 14 296 73 676 47 1 79 920 96 620 32 3 54 597 74 782 33 250 48 740 45 472 76 774 81 8 15 70 89 378 95 268 53 117 56 301
86 350 32 210 47 409 95 219 31 60 55 497 98 632 38 268 13 287 7 341 91 120 11 852 90 968 97 419 88 385 65 31 44 649 58 857 8 756 56 748 82 38 21 986 96 300 14 191 57 893 87 326 23 793 61 66 83 94 85 370 2 668 25 7 41 238 48 8 16 877 77 621 59 454 67 894 42 104 62 316 0 104 99 619 39 438 92 182 60 953 73 388 93 671 68 804 80 914 71 34 17 117 70 851 15 304 76 141 45 67 26 65 79 988 4 33 18 661 30 768 53 229 10 531 64 170 29 93 33 41 6 96 49 787 20 269 28 203 50 458 84 527 12 262 1 246 3 352 9 935 52 789 24 247 43 969 51 21 74 41 54 536 63 285 89 298 81 882 46 265 72 888 78 884 35 375 94 146 75 52 36 190 22 4 19 459 5 241 37 641 34 444 40 476 66 884 27 33 69 129
15 504 44 466 69 274 27 717 94 620 8 999 58 289 78 867 37 870 71 319 41 535 0 999 39 720 89 455 14 640 6 295 53 108 45 929 80 266 17 597 26 906 62 51 33 937 32 714 70 68 3 515 75 895 67 896 56 874 29 249 34 145 88 988 30 985 64 673 63 412 86 926 83 871 92 219 36 118 9 582 73 346 61 905 79 338 99 197 46 54 84 524 19 67 95 341 49 965 85 451 65 233 13 46 76 224 35 890 81 401 42 454 40 332 16 555 72 31 96 708 77 296 87 787 11 143 82 962 47 443 57 795 68 994 43 92 7 570 66 433 24 523 22 729 74 343 48 827 31 752 12 293 2 325 90 736 1 470 52 72 59 920 23 955 21 22 38 847 50 457 54 156 20 884 60 429 5 95 18 949 93 118 98 21 10 506 25 854 28 673 91 199 55 816 4 437 51 110 97 917
9 730 19 334 74 588 43 120 16 881 55 682 75 239 95 876 46 818 85 15 12 39 34 748 7 353 88 140 8 755 64 316 80 745 78 287 49 92 93 281 38 601 13 245 83 710 66 599 37 394 30 526 52 865 96 343 14 414 47 90 20 118 11 162 77 755 57 60 18 845 15 527 97 300 58 777 44 491 89 261 61 856 26 677 91 832 42 622 81 372 2 131 48 751 25 992 72 451 33 430 39 806 35 584 90 406 59 328 24 573 70 445 87 695 6 46 62 252 76 495 31 951 73 103 51 405 0 378 54 712 1 680 40 945 17 67 68 276 98 245 65 102 5 613 71 68 86 205 22 302 56 16 67 989 50 635 3 779 32 736 99 612 82 116 69 182 21 213 29 306 4 362 60 55 92 988 45 659 41 28 28 774 36 873 10 840 94 663 53 680 84 407 23 693 27 982 63 53 79 718
22 597 38 505 65 702 82 248 14 249 47 605 69 245 3 600 96 735 37 568 50 429 66 119 76 71 97 455 98 575 67 772 64 881 25 830 60 126 24 912 4 266 88 955 11 59 35 683 56 662 57 47 80 322 32 590 20 199 79 162 45 93 23 990 74 563 71 218 68 951 28 961 86 356 55 999 39 864 26 137 51 913 40 23 73 495 58 882 8 513 72 1 53 431 92 426 52 519 59 960 31 208 62 964 27 642 54 198 13 206 33 848 91 516 75 234 70 975 5 403 43 906 21 583 84 365 15 734 83 866 99 939 29 755 89 965 36 392 9 809 34 621 12 247 2 332 7 107 18 992 93 389 78 477 42 39 90 968 49 905 6 705 46 780 44 64 85 117 48 628 87 2 77 916 95 556 81 501 94 548 41 723 1 361 16 809 63 731 30 424 10 34 61 151 19 432 17 600 0 72
56 962 64 581 91 262 82 534 70 101 23 256 98 593 35 148 52 736 0 77 51 471 86 39 2 377 42 264 80 539 39 294 15 238 22 260 77 585 71 363 69 615 16 146 25 155 49 437 37 752 36 585 75 812 28 302 43 332 1 462 84 89 45 486 89 885 48 288 40 383 17 371 90 384 54 643 58 128 57 514 8 134 7 87 74 264 21 751 41 668 92 805 67 603 20 156 9 20 3 958 59 265 61 346 96 940 83 47 34 953 63 146 47 37 78 484 85 267 38 222 30 798 97 648 62 10 55 322 6 886 14 38 93 782 29 920 24 73 5 352 10 672 73 740 53 954 79 385 19 862 81 228 26 542 4 737 76 598 68 451 46 169 31 845 12 200 60 756 18 146 99 200 94 788 50 613 32 945 33 122 27 386 88 15 66 705 44 858 87 264 13 960 72 9 95 603 65 206 11 187
17 28 82 777 22 389 36 981 98 640 84 255 21 590 35 269 60 980 24 527 45 896 93 127 66 42 30 229 33 857 4 724 46 924 99 200 6 317 86 730 49 171 76 669 18 300 39 548 29 746 12 961 41 958 26 958 16 441 65 603 88 602 75 527 50 173 79 77 3 460 80 354 64 453 95 565 40 948 77 139 73 712 19 364 28 939 2 899 10 2 47 50 94 833 61 176 90 901 58 339 44 90 69 108 71 804 81 682 31 967 34 824 67 11 27 761 74 552 7 846 32 602 8 506 38 599 51 480 52 513 42 317 59 272 0 711 20 125 5 591 55 460 85 563 96 687 15 131 56 413 91 44 68 486 54 679 14 140 1 139 62 275 43 550 87 542 78 945 89 115 63 901 97 421 13 857 25 273 57 588 48 858 53 308 72 881 83 452 37 593 92 546 9 410 70 383 23 293 11 351
60 395 11 72 2 146 38 874 45 902 10 248 68 545 81 237 12 401 69 50 79 478 41 265 94 377 48 252 89 549 66 690 23 1 78 362 51 291 63 675 85 9 61 953 59 809 43 853 73 562 8 20 87 67 17 265 49 733 53 695 90 151 52 864 15 307 80 662 42 937 26 746 67 607 31 888 72 779 62 675 9 40 25 398 99 426 95 287 44 19 93 466 7 436 27 398 34 829 0 109 39 333 97 712 21 357 28 857 91 672 20 605 37 712 36 880 98 874 56 369 71 854 77 159 50 211 3 195 55 978 75 587 54 974 70 937 4 832 74 70 5 584 47 426 35 566 13 742 86 493 32 495 46 253 24 347 1 222 64 95 18 697 57 626 92 54 33 285 30 603 76 754 40 428 29 184 14 248 96 490 19 931 6 831 82 738 22 406 88 836 16 559 84 772 58 780 83 941 65 66
23 979 78 303 31 331 80 934 67 832 65 391 52 859 11 567 66 371 63 635 83 231 68 962 47 625 30 813 61 292 92 503 55 349 42 464 43 495 16 721 7 493 17 520 98 743 93 558 39 659 87 893 35 966 73 862 72 412 46 278 26 58 94 993 18 38 41 806 12 312 33 346 62 418 88 774 51 88 59 426 28 376 38 471 91 107 13 482 84 994 81 681 69 57 10 201 89 273 64 557 44 199 48 709 40 804 85 484 49 597 1 522 36 663 24 250 25 326 6 620 14 743 82 843 97 408 8 595 37 571 74 760 32 476 5 882 58 831 3 181 99 296 54 732 2 234 19 530 22 599 77 564 70 79 27 596 9 226 79 431 96 161 4 288 20 583 21 408 71 968 76 635 0 864 50 71 60 576 57 545 34 239 45 455 15 664 56 512 53 741 86 186 29 24 95 712 75 594 90 844
69 155 97 9 23 710 66 761 6 884 30 361 75 750 19 932 40 309 21 176 78 74 13 453 73 827 95 162 72 92 22 493 54 38 15 425 45 971 84 601 28 892 24 485 32 189 64 65 76 236 71 841 36 547 98 532 11 400 16 138 77 966 12 602 90 747 18 966 3 559 25 629 68 610 62 23 86 636 27 725 94 856 8 915 59 191 33 447 26 66 20 825 46 232 51 561 56 457 14 626 47 259 61 244 88 557 0 90 70 820 65 31 42 902 44 353 10 263 81 372 60 902 93 275 58 388 55 881 49 675 17 848 34 295 79 837 91 952 37 240 29 790 67 76 89 651 63 639 41 235 57 729 39 193 85 361 50 881 83 927 99 918 92 618 1 140 74 917 53 577 48 52 2 201 7 612 43 771 35 174 80 636 87 366 52 416 38 342 5 601 9 20 31 966 4 747 82 442 96 155
31 674 29 25 5 350 83 301 60 147 13 689 4 75 98 464 78 462 48 180 59 923 21 285 68 104 51 741 64 681 89 847 34 746 49 568 30 711 96 149 17 422 19 507 84 496 12 966 52 129 73 911 46 688 90 288 23 193 91 699 88 483 3 909 6 37 71 981 15 203 33 715 50 219 92 701 81 419 65 214 55 108 39 985 72 48 26 893 76 276 53 703 27 960 28 589 40 326 86 154 67 546 36 870 57 532 35 875 18 461 38 704 24 756 77 387 44 917 85 361 0 271 7 371 97 727 82 286 69 659 45 689 62 62 80 603 22 264 1 343 20 934 63 417 79 95 42 25 11 670 47 387 10 37 99 459 25 483 87 341 8 200 58 693 41 367 32 466 9 913 54 228 2 352 70 352 43 207 75 798 56 588 74 906 93 188 16 177 37 802 95 410 94 209 14 400 66 213 61 977
28 749 88 419 38 50 30 340 68 26 57 666 73 48 72 420 42 536 60 503 40 327 7 147 53 83 52 949 99 928 24 502 36 664 61 616 66 469 62 611 93 197 54 754 84 602 2 744 19 654 56 15 55 184 89 909 5 755 83 758 76 475 14 376 34 662 10 165 69 705 98 891 67 347 94 8 81 642 32 916 95 553 20 973 87 751 1 65 79 757 33 831 78 380 37 757 3 853 97 796 4 991 92 204 74 306 65 149 15 50 29 703 31 614 91 219 82 653 35 4 50 165 86 480 64 412 71 869 59 937 43 617 48 24 41 339 21 229 39 174 49 273 51 215 17 835 70 658 96 473 18 684 75 161 11 62 45 596 22 293 90 957 85 997 6 251 58 911 63 578 46 3 44 584 16 754 0 515 80 167 13 244 47 217 77 468 8 298 12 956 23 683 9 303 27 522 26 235 25 878
37 988 48 240 30 448 5 424 43 394 36 99 19 415 71 257 20 938 8 142 47 606 10 800 79 716 24 605 0 998 26 8 98 81 28 119 91 33 66 438 27 254 14 232 7 962 59 426 58 794 6 734 38 496 55 96 76 423 74 30 45 381 81 578 23 428 65 123 93 203 18 604 77 923 51 58 3 822 57 939 75 830 84 644 54 981 92 842 63 213 13 673 82 361 69 347 64 786 21 653 16 512 99 975 87 942 52 634 32 931 61 122 9 748 62 274 31 971 11 654 53 499 35 103 94 707 41 114 68 585 88 290 73 519 12 382 95 410 34 44 40 850 44 118 25 288 50 924 97 205 33 104 85 725 96 749 60 819 17 324 72 523 15 898 89 545 70 16 86 109 42 793 78 995 49 421 83 950 1 122 39 266 2 193 46 575 22 531 67 1 4 882 90 231 56 305 29 839 80 179
64 874 85 477 87 111 48 214 15 940 50 168 93 602 71 750 12 215 25 876 0 967 19 64 58 303 89 217 73 200 37 326 32 847 65 297 29 718 63 175 22 469 31 409 6 887 41 302 94 504 42 956 55 499 67 254 35 482 9 733 92 871 59 623 52 64 40 625 76 808 36 663 75 742 21 678 46 353 5 32 81 287 60 700 82 824 95 81 96 610 16 199 4 250 98 564 99 929 53 438 47 943 84 292 86 907 24 475 3 128 45 225 10 705 13 95 57 805 20 98 1 222 8 225 54 379 66 573 43 399 14 947 72 714 39 926 68 570 97 666 61 421 51 601 70 859 80 368 44 659 83 349 69 769 30 311 7 514 62 832 91 551 38 940 26 515 88 753 34 86 79 229 27 400 11 806 77 839 18 144 33 130 28 258 78 631 56 26 74 720 17 986 23 508 90 265 2 497 49 309
19 204 30 991 71 458 39 646 10 988 98 19 22 804 2 359 36 622 27 477 31 284 13 76 26 132 73 958 3 502 87 425 55 248 59 242 28 628 64 336 14 30 32 147 61 975 76 595 75 713 20 899 33 777 4 330 54 730 50 926 42 889 84 410 92 232 70 529 57 677 40 155 86 249 29 483 35 118 44 827 63 942 1 158 15 525 85 20 58 612 83 938 37 523 82 447 67 935 43 151 81 999 5 36 56 649 38 724 94 648 88 224 24 96 93 233 9 66 0 64 77 678 90 797 41 94 62 256 45 682 18 661 95 697 91 355 6 83 53 850 79 558 66 806 8 909 7 237 89 96 48 141 34 156 49 130 99 936 78 953 96 845 69 87 17 477 68 677 65 301 60 55 46 281 12 836 97 888 25 511 23 295 51 746 47 115 21 371 80 91 72 291 16 702 52 742 74 714 11 859
87 761 68 205 8 449 88 26 89 447 29 879 83 513 50 219 96 536 16 451 70 231 97 890 12 16 67 6 0 266 91 65 95 957 93 520 21 462 62 997 15 470 28 665 90 725 81 545 78 838 53 877 52 589 41 135 38 800 47 809 23 997 86 646 45 21 27 456 74 984 25 301 79 800 33 135 17 84 35 234 32 443 44 946 40 181 57 463 61 282 60 161 55 851 46 433 80 53 6 650 4 178 49 279 59 84 76 92 69 591 65 972 3 930 13 205 56 224 71 760 11 580 99 801 36 292 72 977 7 259 1 39 64 370 58 562 94 317 75 170 43 766 51 245 30 313 84 345 77 846 63 210 10 873 92 947 54 226 48 524 66 146 9 627 26 730 22 188 73 791 5 195 20 498 85 77 18 500 19 312 39 832 31 275 34 350 98 482 14 861 82 792 24 464 2 894 37 370 42 604
35 248 76 346 44 914 80 913 87 784 43 645 31 733 92 241 49 656 59 176 46 654 20 868 30 8 97 253 12 250 78 657 90 515 58 354 83 632 98 680 4 536 99 210 79 192 45 826 94 522 24 417 5 940 27 574 39 631 77 609 86 83 16 418 84 94 63 710 19 292 23 353 73 121 62 258 65 824 1 974 68 146 69 797 72 416 9 990 7 338 29 13 82 781 22 547 60 733 51 366 52 727 18 675 56 793 96 951 25 845 70 875 28 220 50 993 36 419 88 169 42 637 38 132 14 362 48 973 13 387 71 607 37 33 6 579 85 771 91 588 75 337 74 335 10 413 47 502 33 638 11 285 15 85 53 960 0 785 67 653 40 271 61 899 21 770 3 344 95 675 26 851 32 323 66 769 93 105 34 318 8 88 64 2 17 238 81 59 55 931 54 898 2 668 57 131 89 500 41 920
37 631 81 294 53 69 46 287 30 980 26 134 28 811 68 758 42 508 92 88 55 736 34 267 59 510 0 180 18 886 27 523 50 851 62 241 83 46 52 96 14 347 9 645 63 70 93 376 22 173 24 81 49 497 21 854 99 123 94 110 23 105 76 855 57 860 98 462 74 527 40 691 38 739 97 817 80 435 66 493 36 148 8 842 61 207 95 465 82 863 33 109 89 429 12 370 43 805 88 519 39 394 75 453 31 287 91 74 6 658 29 229 10 511 58 420 3 34 85 899 90 198 54 731 78 732 84 754 17 532 45 271 60 933 70 797 56 101 20 811 16 667 51 462 25 169 72 994 96 690 7 779 5 484 47 730 4 309 19 559 64 124 32 536 77 794 67 58 2 946 13 840 1 230 69 198 65 279 41 302 73 584 11 919 79 271 35 550 15 58 87 166 86 403 48 164 71 961 44 491
69 920 41 921 12 262 96 292 33 677 13 115 59 956 71 950 61 859 85 944 30 354 64 910 44 965 49 119 14 579 72 365 76 806 20 419 7 200 47 446 26 689 25 540 79 888 93 629 10 364 65 780 3 126 28 654 66 662 29 579 68 704 6 263 8 999 70 575 45 568 74 315 50 127 60 539 90 459 27 172 48 190 87 171 0 14 75 388 82 179 31 881 18 617 54 752 51 344 53 32 91 172 16 82 83 763 94 507 89 54 36 289 63 503 57 16 98 636 5 351 77 240 81 702 32 486 78 599 52 150 55 272 92 421 2 465 56 393 67 517 23 857 24 963 42 851 73 661 15 767 80 821 37 987 38 731 1 896 40 809 35 53 97 554 84 772 58 758 17 190 88 333 39 469 62 352 11 174 22 710 95 321 9 13 99 62 46 314 4 726 43 502 34 825 86 352 21 554 19 560
93 343 86 316 60 699 42 574 26 228 45 117 6 200 66 997 76 832 3 151 13 755 33 867 61 447 83 69 53 462 29 333 24 728 50 439 74 578 36 332 84 19 82 155 71 31 47 955 80 500 67 491 43 478 63 192 59 772 57 667 70 426 17 740 88 566 99 238 10 172 41 729 81 503 68 724 18 798 95 591 0 79 38 834 54 847 2 659 52 460 49 702 98 957 94 188 92 461 34 469 58 601 8 283 37 388 89 434 30 436 19 679 87 581 1 205 12 600 79 129 91 859 28 39 40 289 90 939 15 754 14 917 51 418 22 448 85 359 31 840 5 948 72 304 16 187 44 248 75 208 21 579 78 630 20 920 46 334 39 415 4 73 7 258 27 950 65 64 56 76 32 776 97 908 48 778 11 773 96 28 23 201 73 374 64 850 77 909 35 492 55 551 25 894 69 127 9 743 62 8
38 215 7 461 90 165 92 236 27 377 63 741 91 466 86 777 58 683 99 176 10 747 80 729 64 990 8 156 74 349 29 511 73 206 32 224 67 369 5 491 12 801 96 324 44 941 57 514 16 125 40 379 65 309 93 149 28 359 42 118 33 920 94 987 4 565 25 206 3 192 17 582 22 884 98 229 45 993 15 847 83 141 87 73 47 482 35 615 21 299 2 486 53 57 62 940 56 720 82 63 14 97 69 636 76 333 55 769 66 671 52 224 60 408 24 308 23 75 18 928 88 856 84 855 78 625 77 287 71 476 9 335 41 782 31 995 54 593 34 939 50 600 46 299 68 626 6 759 85 207 26 469 51 170 48 659 0 744 89 419 30 53 95 504 79 479 61 25 39 476 97 838 81 756 70 806 19 87 1 517 36 423 43 365 75 573 13 270 37 254 72 695 59 384 49 276 20 893 11 190
66 315 32 869 1 124 97 32 65 413 96 607 7 372 21 286 10 951 92 969 89 699 29 856 22 905 80 887 13 264 6 736 25 131 33 977 94 80 52 999 64 7 45 873 30 487 56 143 54 652 40 647 17 994 11 423 76 812 63 538 12 560 50 700 93 391 53 757 44 73 67 178 19 449 41 708 61 119 69 575 90 239 59 546 18 113 75 24 46 255 55 441 71 175 84 195 3 221 98 492 48 623 43 424 42 386 39 644 88 374 87 404 15 734 91 310 37 162 74 899 24 86 16 781 51 300 31 577 0 697 8 17 49 995 28 366 82 340 38 363 62 859 70 164 4 550 58 947 95 741 79 582 2 989 26 497 83 72 81 966 99 599 72 77 78 189 68 947 85 509 73 347 77 16 34 558 9 90 47 862 57 258 36 711 23 617 5 384 20 835 60 1 14 916 86 883 35 501 27 286
5 953 55 143 59 476 9 952 99 623 19 497 39 282 67 38 0 894 90 972 10 71 51 519 86 828 71 294 57 237 35 790 70 356 31 489 32 825 26 369 80 329 88 85 69 470 6 864 3 481 41 599 52 123 4 431 15 812 92 632 60 885 98 392 20 420 91 781 16 263 77 600 84 790 49 254 37 693 25 228 22 678 40 709 14 913 87 688 21 473 50 268 7 276 38 739 97 244 2 459 62 310 85 955 65 698 74 901 63 249 79 1000 58 218 28 423 56 408 72 608 93 639 33 148 13 629 27 839 83 928 17 688 73 7 42 936 45 696 66 559 12 18 30 564 43 657 78 624 36 289 81 309 96 489 75 763 54 118 44 456 11 55 1 844 53 498 24 749 46 734 61 428 64 208 29 125 23 328 48 995 82 36 95 207 89 262 8 667 94 162 76 966 68 851 18 4 47 224 34 651
56 65 83 440 45 453 26 154 11 163 7 122 31 715 42 956 96 9 9 519 32 415 22 56 14 186 52 249 13 378 70 158 91 380 64 612 30 103 27 938 38 287 79 15 51 437 97 641 20 711 80 225 6 207 44 972 61 312 41 982 23 487 8 478 46 652 89 188 40 873 68 395 2 624 29 958 49 659 58 302 47 229 12 444 3 339 37 263 76 138 93 357 59 680 92 888 5 806 48 602 54 418 53 723 86 259 85 632 10 726 98 458 78 270 69 282 99 970 4 170 35 851 94 489 81 951 71 836 82 190 67 209 90 299 65 25 74 364 24 81 77 734 50 434 21 336 95 894 15 485 57 898 28 1 19 732 16 794 66 192 33 168 43 483 62 869 63 260 18 328 88 865 73 955 25 349 84 990 87 586 60 325 17 341 0 360 39 441 55 388 34 778 36 34 1 738 75 583 72 882
4 779 42 566 19 679 37 130 59 302 1 977 8 754 64 283 74 60 16 403 71 427 24 146 7 551 33 369 44 859 82 826 83 74 77 335 43 513 49 535 46 220 38 437 99 901 54 130 6 283 36 931 3 842 97 996 79 989 0 426 20 513 32 777 66 361 73 417 75 242 29 443 14 604 22 72 65 974 28 344 25 992 12 405 5 528 93 73 91 887 23 409 89 321 50 863 26 669 94 229 67 643 95 684 17 971 60 374 55 997 10 172 21 624 13 354 57 366 92 182 96 186 84 207 90 901 86 2 27 434 85 39 61 244 47 73 70 510 48 545 98 796 35 860 69 247 34 646 56 12 11 306 31 547 58 494 45 635 39 617 68 77 41 224 9 877 18 392 80 584 87 507 2 507 30 814 76 35 81 755 72 266 52 283 53 550 88 259 63 198 40 554 62 810 15 643 51 848 78 751
49 703 63 262 66 578 89 579 78 375 44 139 97 267 75 144 29 783 65 766 22 749 37 915 19 14 3 811 17 756 71 494 41 822 82 190 48 25 52 734 18 600 96 57 38 493 12 688 32 556 23 667 67 169 13 515 26 862 2 146 6 538 60 650 25 363 46 13 33 938 84 673 95 2 51 88 14 945 20 912 74 728 57 644 27 27 61 561 7 956 98 2 10 10 35 754 47 986 93 828 86 908 31 680 50 939 91 865 68 416 24 192 8 689 76 123 53 370 4 147 0 384 1 55 54 246 64 37 55 639 80 80 11 361 39 346 72 406 34 103 42 531 62 46 90 482 87 356 5 240 28 399 88 20 59 202 56 837 30 570 92 552 36 434 16 816 85 222 9 288 79 262 77 161 43 729 81 376 40 431 83 517 58 741 73 245 94 622 21 833 99 310 70 927 15 548 45 11 69 658
47 206 24 95 32 547 70 390 54 336 79 769 55 641 23 113 3 592 50 566 85 409 40 512 27 898 0 546 13 665 34 230 48 971 16 956 75 795 20 268 14 382 41 947 88 13 66 812 33 289 8 860 61 126 35 622 72 782 71 45 59 643 45 38 21 477 99 241 82 64 64 819 78 623 91 944 83 234 38 164 93 669 65 10 18 120 12 720 28 623 73 321 6 658 53 346 57 960 9 352 67 490 86 800 19 735 7 411 36 424 17 951 11 433 98 116 22 905 68 436 92 457 58 991 60 791 89 249 96 457 46 627 94 851 52 18 37 586 62 174 74 71 31 403 5 408 26 171 69 248 77 656 2 233 15 35 30 969 29 544 51 532 90 741 87 659 43 183 76 646 95 291 4 992 1 239 97 311 80 459 81 95 44 642 63 659 56 990 39 281 49 567 10 661 42 257 84 770 25 750
80 694 20 797 59 395 0 529 10 323 94 309 36 708 4 290 75 188 82 347 34 16 90 739 15 897 99 240 87 409 2 6 62 727 88 351 37 625 74 265 48 712 31 916 3 10 52 565 5 825 45 190 25 142 14 356 47 837 28 205 13 288 46 468 72 30 42 970 54 867 85 524 86 59 84 515 83 561 61 898 24 269 8 575 60 635 56 719 18 988 91 140 40 680 17 96 39 847 30 434 29 169 7 426 38 561 63 987 95 57 93 416 64 782 53 322 6 729 89 444 26 36 97 678 12 689 27 360 77 903 98 929 81 635 23 216 1 565 16 753 9 802 55 406 50 584 66 482 33 792 96 432 58 626 71 189 73 588 67 978 32 522 69 66 79 618 68 924 21 796 65 309 44 125 70 569 35 575 76 360 11 184 78 899 49 928 19 789 22 122 57 957 51 52 41 726 92 431 43 639
50 259 48 371 39 435 69 328 10 312 61 543 51 881 45 459 52 21 80 624 35 154 94 560 83 467 7 25 43 906 87 829 2 103 15 181 28 612 76 41 16 920 20 962 17 445 58 70 42 468 4 960 36 406 12 368 62 722 96 869 81 515 70 70 68 835 27 742 5 704 82 620 24 34 98 452 77 987 84 674 64 482 49 792 55 293 85 893 38 871 9 852 29 978 21 360 88 420 99 544 92 801 95 695 90 523 26 486 86 853 41 263 66 460 0 683 25 961 23 13 33 869 13 506 75 402 71 850 6 991 57 558 11 606 53 312 37 849 73 259 31 378 44 99 54 694 89 642 8 545 93 870 65 825 67 991 72 409 34 881 59 417 91 41 30 608 78 581 22 391 14 430 19 476 79 988 18 644 47 784 3 791 60 448 63 48 40 440 97 385 46 582 56 397 74 773 32 687 1 445
21 322 54 761 28 490 5 641 44 139 3 913 25 251 72 455 90 646 24 847 52 690 48 237 63 96 16 13 66 469 83 872 1 694 91 799 32 189 98 240 88 800 57 590 68 69 9 692 78 383 55 173 29 428 67 829 2 399 7 98 42 242 13 626 53 680 36 466 96 558 65 376 15 622 22 377 80 870 35 684 47 425 50 662 19 944 12 142 45 607 43 871 20 477 97 187 11 868 85 605 61 798 56 647 92 788 82 574 46 294 26 829 79 215 49 939 4 967 64 78 76 795 62 478 81 304 93 705 75 24 10 859 41 908 34 724 86 172 40 247 38 566 14 904 51 639 71 369 33 456 27 754 69 592 30 275 17 531 59 683 39 686 77 524 6 537 89 422 0 12 87 342 31 646 95 577 23 420 70 16 58 381 8 354 73 348 84 895 94 711 37 775 60 605 74 190 18 606 99 162
90 576 12 758 74 711 32 191 3 747 58 203 78 654 68 52 94 985 77 470 54 795 87 764 99 848 84 400 30 563 73 239 34 764 57 970 5 562 70 474 86 577 52 854 44 667 8 950 65 645 50 337 6 482 83 600 38 4 2 623 37 888 97 420 17 469 0 147 1 414 31 359 26 570 91 290 76 982 53 808 46 509 18 235 4 890 9 441 81 549 29 661 69 951 71 912 89 288 25 77 92 612 7 876 42 346 55 874 24 893 39 919 43 20 75 487 33 21 15 111 93 376 66 852 45 64 96 224 79 761 27 689 95 726 67 970 64 175 36 865 98 467 59 610 40 807 47 646 88 851 72 671 56 274 48 879 60 667 82 876 80 372 28 635 16 795 62 445 61 748 13 808 19 687 20 551 41 620 35 653 14 773 85 641 11 414 23 712 63 424 22 89 51 382 10 189 49 299 21 412
38 599 85 723 5 866 87 470 75 285 53 932 62 50 97 986 27 858 82 18 73 169 24 950 94 476 1 137 43 528 92 79 8 243 81 996 7 917 48 100 50 600 21 943 14 44 89 161 16 857 10 142 80 526 47 27 15 602 35 473 31 946 25 627 78 613 83 998 77 575 12 192 55 330 23 529 4 492 45 101 34 778 54 161 88 286 70 253 41 276 60 34 66 9 69 70 37 418 57 754 44 162 86 481 32 766 99 794 30 809 96 372 58 774 72 164 3 292 49 370 52 552 64 932 17 349 68 945 0 326 33 748 98 470 79 29 65 898 11 839 42 939 19 285 76 117 56 466 61 894 67 746 71 688 36 834 95 89 28 392 59 942 40 582 20 915 93 290 29 865 90 338 2 909 13 982 46 153 84 68 39 598 22 666 91 963 18 335 63 403 9 474 51 238 26 418 74 218 6 928
83 425 67 661 29 589 80 70 95 944 98 127 36 101 58 114 53 69 44 230 38 44 63 383 8 954 14 148 78 980 84 252 41 557 93 882 24 782 66 3 27 149 9 628 5 994 70 824 56 881 65 368 76 213 47 891 75 424 90 628 1 225 54 589 72 395 61 828 64 182 40 707 25 774 68 93 94 590 62 570 33 301 32 121 26 870 21 871 57 723 13 111 79 601 81 233 46 926 60 174 92 751 69 718 87 647 82 54 48 826 0 198 74 229 55 963 20 497 77 352 22 232 28 607 59 693 86 112 73 403 43 490 49 288 37 857 97 260 34 32 91 62 96 276 31 133 39 784 10 468 45 101 85 796 23 965 3 325 16 215 18 848 50 963 4 428 42 188 12 586 7 143 15 211 17 410 89 595 2 43 51 826 71 237 6 700 35 477 52 619 11 933 19 767 88 346 30 337 99 852
65 37 24 396 58 945 31 470 8 34 26 822 97 113 25 981 57 882 86 176 32 118 38 881 66 943 62 380 19 393 92 664 90 546 70 355 27 537 74 751 4 870 99 556 42 908 63 773 93 421 81 186 91 606 1 520 69 218 16 529 84 292 43 823 76 910 72 389 48 499 6 675 98 126 59 320 14 410 29 659 82 945 80 350 23 150 75 994 45 991 21 877 54 923 34 487 71 988 28 838 15 624 61 657 7 980 89 83 36 131 94 845 39 17 85 828 9 148 18 654 37 256 5 914 88 702 78 887 30 658 41 791 47 839 68 544 79 238 46 480 56 177 96 546 60 844 51 577 55 433 67 217 87 156 64 915 3 757 0 357 52 860 2 36 12 771 33 29 49 944 22 83 77 140 53 977 10 884 50 654 17 63 83 761 13 349 40 426 35 474 95 488 73 958 20 166 11 3 44 215
83 663 95 357 31 172 56 191 23 7 6 806 74 541 47 239 61 618 12 145 39 804 1 29 43 917 49 889 78 647 67 725 69 326 91 200 66 26 8 148 87 537 17 540 34 364 82 191 50 509 63 716 33 428 44 613 21 38 3 94 88 633 90 765 18 691 72 177 75 502 52 486 46 15 11 921 65 460 96 825 7 365 94 588 24 882 0 277 45 356 10 264 59 472 84 135 28 482 99 671 20 793 29 195 97 301 68 441 36 391 48 243 92 236 38 596 15 40 77 411 30 853 71 434 73 62 58 231 9 384 70 352 4 60 57 610 13 384 55 374 27 188 2 172 60 337 16 119 40 925 80 438 54 340 26 391 51 562 76 341 89 840 25 140 86 198 98 337 42 699 62 890 79 595 22 81 93 599 64 623 35 443 19 677 41 831 85 504 32 957 53 144 14 408 5 790 37 1 81 648
92 965 75 361 36 567 52 650 28 434 84 487 63 344 13 239 71 714 0 760 6 184 27 69 83 924 17 577 82 452 43 531 57 856 68 652 95 262 55 110 61 400 50 768 90 727 8 745 81 897 54 394 59 68 14 276 18 113 2 296 69 57 33 955 78 434 87 238 4 753 29 985 35 284 9 695 22 912 99 674 46 609 74 793 56 536 32 634 85 354 40 853 53 7 23 525 66 639 16 601 80 42 34 876 51 708 79 316 45 98 96 1 15 119 44 206 58 477 24 375 65 317 30 345 10 80 38 664 48 804 3 256 42 872 89 628 31 355 19 267 93 864 88 331 73 718 94 212 97 308 11 320 1 814 98 105 64 316 20 107 5 997 37 118 49 132 60 89 7 175 41 198 76 736 67 345 62 524 25 606 77 125 12 757 72 338 86 638 26 827 21 939 47 375 39 837 91 222 70 752
9 348 80 880 18 404 71 432 11 981 74 942 96 281 44 60 73 124 46 179 34 741 92 224 23 518 68 111 19 503 16 215 87 437 60 427 13 212 66 630 10 245 90 879 67 264 58 763 43 490 48 98 30 212 50 312 86 598 75 31 84 992 17 679 6 169 7 465 28 600 72 243 22 177 8 955 15 786 95 184 55 929 76 455 93 320 29 705 83 517 0 848 12 537 31 844 42 531 53 333 57 98 45 796 32 589 47 429 85 937 35 139 27 659 1 410 81 274 54 586 82 438 65 948 41 802 4 46 88 543 33 91 38 513 70 217 97 582 64 47 2 789 21 242 3 359 94 439 52 673 77 625 24 534 40 421 36 596 56 219 62 795 61 539 99 942 91 935 20 569 59 828 63 621 26 459 25 752 98 353 14 542 39 542 69 458 5 534 37 344 89 514 78 555 51 608 79 474 49 557
97 641 61 214 22 484 96 181 19 91 83 705 58 298 78 445 68 894 90 962 10 765 17 1 74 570 55 150 25 436 21 346 41 876 28 80 91 145 37 110 34 333 32 619 54 718 20 487 75 831 35 266 14 93 48 38 7 415 81 839 79 247 1 860 13 589 85 900 12 572 69 189 16 193 59 993 82 489 63 145 30 841 62 898 70 472 8 88 72 437 23 804 67 305 46 930 36 963 98 613 31 46 94 560 15 29 56 133 84 517 71 258 52 184 86 196 76 878 11 46 80 928 43 2 33 692 2 665 65 448 89 253 4 641 44 254 18 13 3 602 24 513 53 665 42 442 50 667 92 329 5 726 45 766 9 345 38 512 77 810 40 809 49 950 73 219 88 309 93 654 57 202 66 519 26 83 60 74 29 961 64 167 39 230 47 531 6 853 99 254 51 714 27 723 87 252 95 574 0 548
33 748 74 8 91 879 24 48 52 845 53 647 13 803 21 317 10 243 92 472 20 822 27 55 34 499 39 1 67 875 86 409 14 731 15 119 50 377 83 581 79 592 88 978 31 860 59 834 57 210 63 716 62 952 97 537 43 20 64 791 89 129 87 12 75 104 22 360 70 53 96 650 36 175 73 316 30 403 44 523 61 102 56 549 6 509 7 629 71 188 76 841 93 145 5 321 12 920 45 239 72 486 19 925 68 895 77 486 11 505 8 79 46 115 95 52 41 662 35 458 55 711 9 624 40 884 49 704 17 166 58 845 38 729 82 349 66 76 80 28 94 565 0 475 37 509 32 621 90 667 42 623 84 177 65 889 54 10 16 280 28 385 69 734 81 962 99 855 1 571 29 352 18 17 23 855 78 96 60 497 3 733 98 747 25 679 4 333 51 788 47 990 2 75 85 516 26 487 48 403
54 487 49 908 93 477 88 49 45 722 99 347 9 644 27 242 6 373 69 102 71 378 90 873 40 282 72 137 4 729 33 838 41 278 57 316 2 657 36 912 83 71 20 974 19 296 73 358 80 201 43 152 53 764 23 857 64 609 1 648 98 297 58 321 31 477 52 664 30 14 95 890 91 219 76 923 37 386 26 714 77 621 8 908 14 156 92 850 24 430 11 427 28 24 82 623 66 879 55 69 3 197 18 181 35 242 65 927 67 619 78 535 39 120 97 406 94 394 48 533 74 518 59 22 86 837 21 194 96 545 5 620 10 670 29 320 68 250 79 906 34 443 87 83 70 197 84 344 47 350 32 359 44 699 7 265 81 138 61 174 60 832 75 521 15 657 56 74 38 623 42 680 46 746 22 947 12 49 50 867 16 304 25 238 51 116 62 200 17 526 13 923 63 744 89 732 0 239 85 305
14 357 53 148 33 218 9 856 37 392 73 284 58 258 1 658 17 36 52 118 85 155 56 871 30 85 96 26 60 48 23 275 86 121 70 214 13 234 11 550 29 455 0 419 61 283 26 529 62 449 6 213 7 953 55 208 38 677 36 540 27 150 75 56 18 966 15 579 35 419 50 717 28 267 49 45 66 69 87 208 98 805 59 663 21 760 69 925 54 180 24 677 78 799 5 557 97 331 57 773 51 766 47 764 31 55 92 482 8 567 39 480 48 663 89 46 41 688 40 780 64 741 94 88 4 550 79 689 71 243 88 389 12 283 43 96 20 265 84 966 90 722 99 750 25 771 32 302 67 35 65 116 34 950 42 447 46 202 80 90 68 731 76 832 63 626 91 784 82 756 72 668 3 791 16 409 45 356 19 25 74 65 44 868 81 707 93 964 2 685 22 472 83 543 77 710 10 821 95 611
82 814 97 549 42 927 16 887 46 736 72 906 74 803 30 506 8 41 11 682 31 933 84 432 27 500 61 955 19 403 47 559 6 779 67 677 69 361 2 839 48 18 70 226 5 936 39 788 21 12 96 195 50 381 89 417 0 486 81 569 41 845 7 451 10 551 13 557 22 278 25 71 3 833 28 844 78 777 55 241 1 369 76 627 29 668 34 946 95 521 33 362 80 380 54 548 36 624 75 424 79 943 60 6 14 215 17 252 45 39 92 7 52 516 68 251 43 883 86 632 66 859 53 2 71 887 56 555 65 64 26 745 32 588 94 442 24 170 51 178 73 139 58 509 23 393 37 422 64 770 87 308 44 720 59 979 12 329 90 853 9 158 88 819 4 622 35 850 99 862 40 163 49 60 18 858 93 726 85 262 83 34 77 906 38 84 98 22 57 968 62 560 63 260 20 671 15 669 91 828
77 663 54 328 95 700 96 995 39 990 57 294 99 596 72 98 33 332 82 839 84 230 86 419 93 961 15 416 22 234 52 543 3 418 19 764 10 586 18 16 76 142 97 761 79 512 47 586 91 156 4 152 66 723 43 902 75 960 41 177 56 973 8 673 64 44 92 129 14 888 87 255 81 539 48 121 16 646 34 528 12 753 42 92 45 800 61 621 71 382 89 428 21 654 67 674 30 113 17 930 78 517 63 167 68 713 62 752 35 759 29 268 94 855 49 821 40 141 5 848 23 407 46 740 32 743 38 54 6 294 70 193 7 147 83 709 69 741 1 882 13 500 28 443 55 787 44 653 26 242 59 205 74 313 85 444 80 327 25 205 20 206 90 409 36 858 11 193 27 875 65 831 50 972 53 428 58 321 98 504 88 432 24 115 31 414 51 69 2 560 73 158 0 655 60 357 9 986 37 312
49 983 29 188 71 249 95 509 28 894 64 47 58 400 46 80 3 453 88 18 87 337 52 926 35 989 78 606 8 476 94 610 40 831 31 50 53 83 98 878 97 62 39 949 10 626 85 466 14 73 57 798 15 564 22 909 0 372 55 912 67 144 36 325 37 158 13 301 9 547 66 556 42 766 5 309 82 303 63 657 47 166 41 979 25 72 34 248 60 178 74 300 51 783 83 416 93 530 62 773 76 440 24 910 12 922 48 745 27 54 91 475 18 690 38 444 92 607 19 295 86 602 80 390 84 2 99 224 81 86 77 975 4 668 73 467 43 87 30 75 65 289 11 789 7 121 1 83 16 544 56 495 26 97 69 424 6 200 44 228 68 231 89 36 50 302 61 745 70 369 45 447 79 801 96 280 33 704 90 99 20 436 59 304 75 507 32 836 17 34 21 116 2 441 72 743 54 897 23 630
89 973 17 678 98 532 81 912 88 114 86 254 50 428 99 263 53 197 72 941 62 74 79 909 77 714 38 787 75 163 12 849 15 967 84 36 82 637 61 917 30 757 13 30 87 569 0 156 71 772 97 462 64 878 36 318 18 350 9 617 60 293 37 113 44 4 66 778 85 308 24 22 65 28 23 415 83 874 49 549 96 964 25 248 22 329 52 949 80 841 33 333 63 345 41 900 59 296 14 355 74 32 95 168 34 757 93 491 42 784 70 736 51 706 67 310 58 257 48 417 47 311 19 689 28 470 16 633 3 176 4 409 43 844 2 82 31 980 1 204 76 491 29 595 55 25 8 44 69 497 73 857 5 581 68 432 94 428 54 37 32 168 27 640 40 998 10 802 20 621 46 261 78 902 57 598 90 351 56 898 6 168 45 147 35 256 7 155 91 582 92 728 11 149 39 865 21 215 26 984
70 765 22 976 96 542 39 287 19 424 32 245 99 143 92 669 15 517 33 62 63 138 4 760 11 291 5 32 80 545 10 354 44 305 56 159 71 350 28 788 1 841 47 398 16 222 34 813 62 590 58 123 45 218 3 716 55 359 2 174 81 580 65 166 77 860 75 158 35 62 87 836 8 861 66 16 61 653 24 580 98 914 37 365 69 685 54 586 6 469 83 822 26 503 38 634 67 860 68 591 76 254 20 453 86 626 84 725 78 359 74 470 14 893 59 901 49 485 50 328 12 650 91 635 42 860 27 662 79 540 18 323 29 590 48 606 94 500 13 192 31 554 90 579 53 347 43 855 40 242 25 229 21 714 9 335 51 67 7 479 73 610 41 463 72 256 82 29 46 24 89 3 57 199 23 232 93 184 88 773 64 13 97 368 36 82 60 844 17 901 85 173 95 666 30 716 52 139 0 121
67 633 10 417 14 479 62 381 27 410 45 41 8 37 93 311 65 135 87 302 99 178 31 301 96 649 69 732 70 33 2 704 12 989 61 933 83 931 94 280 16 332 38 494 33 204 71 392 89 540 17 126 9 538 78 918 3 66 23 315 92 1 22 433 66 321 35 320 75 954 34 831 7 275 64 487 36 690 0 178 55 438 90 407 24 630 52 47 1 914 29 914 59 373 42 451 51 487 60 534 56 77 63 417 82 428 98 446 53 983 49 420 95 106 57 804 58 839 48 502 44 47 84 373 41 260 81 99 11 126 5 921 13 846 88 197 4 643 86 517 91 893 76 900 72 156 20 31 28 901 25 970 26 891 80 445 39 943 50 152 46 457 19 907 37 508 15 201 74 605 43 631 18 922 32 81 77 129 6 771 97 801 79 865 85 693 68 118 21 383 73 978 30 589 47 151 54 735 40 579
54 933 93 367 14 905 21 488 51 949 33 977 13 579 60 673 45 480 25 137 84 500 72 189 19 486 31 903 1 321 92 145 76 762 86 95 32 745 61 842 82 277 63 117 15 323 28 242 70 809 42 58 97 223 29 697 77 794 10 182 73 426 57 916 91 62 50 681 49 579 67 531 75 814 9 474 3 634 44 857 0 836 71 594 4 912 34 469 69 436 88 518 2 330 17 40 20 256 58 648 47 791 90 378 94 707 26 841 16 233 5 382 39 535 23 973 43 504 52 774 85 617 87 50 55 202 24 812 81 386 66 694 48 959 79 703 12 481 89 29 65 360 22 470 38 556 41 668 96 623 18 676 78 710 8 253 40 658 59 576 7 386 68 87 30 801 53 271 56 37 74 313 6 999 46 81 64 610 11 338 83 550 35 565 37 367 98 88 62 283 99 553 36 244 80 932 95 112 27 450
15 612 25 502 5 200 45 540 94 491 3 523 53 453 47 390 41 240 39 727 82 45 57 14 35 733 4 184 48 547 79 780 87 441 9 49 66 786 67 14 55 14 90 791 54 965 75 760 76 918 88 708 44 25 73 933 1 193 16 773 20 316 31 486 91 289 30 978 23 598 59 358 62 246 0 146 78 613 26 352 69 6 42 137 37 216 17 941 81 164 13 279 72 545 63 526 7 777 56 965 24 85 77 722 19 552 86 135 40 144 61 772 60 835 12 49 43 265 58 749 70 596 27 887 50 45 22 121 33 957 6 557 32 279 14 65 29 841 84 471 28 877 99 540 74 619 38 446 2 302 96 474 80 524 95 832 8 615 34 319 10 603 11 338 65 973 49 72 51 572 98 685 71 500 21 606 97 819 64 163 36 278 46 172 89 977 93 644 85 616 52 454 18 253 92 353 83 358 68 920
73 999 45 532 96 551 38 936 84 909 75 474 21 331 61 313 2 160 58 574 20 56 70 717 14 465 85 12 27 12 80 270 37 757 92 750 90 109 63 377 19 120 31 118 89 956 78 415 29 901 64 585 40 464 62 337 36 980 39 12 91 71 5 864 82 956 94 182 99 16 54 151 26 751 44 74 33 11 47 13 93 317 67 327 42 897 69 371 81 889 30 606 18 488 7 598 17 632 72 95 68 71 15 209 86 119 43 399 79 360 23 170 12 612 88 626 56 595 66 215 49 333 8 314 6 151 98 5 97 949 41 474 53 11 9 557 24 901 11 553 10 451 50 635 32 663 76 470 59 998 77 636 65 181 1 564 52 100 87 932 60 24 51 410 4 293 25 890 16 405 95 410 74 597 28 464 55 497 22 963 0 555 13 130 46 678 35 870 48 113 3 506 34 630 57 906 71 725 83 766
74 891 72 836 42 710 55 607 18 961 48 374 45 707 86 558 5 579 38 906 6 525 67 637 90 538 9 844 76 748 93 848 24 940 29 498 89 615 83 630 79 313 3 720 57 341 19 912 47 345 81 748 41 321 70 996 4 586 82 811 95 859 50 958 71 461 21 462 61 232 75 852 44 247 58 733 49 355 92 589 84 325 40 637 37 789 62 821 35 337 20 761 87 336 34 127 2 570 39 747 43 970 78 872 14 880 23 589 54 421 16 468 0 212 66 593 11 707 97 135 22 309 28 361 36 375 60 674 73 703 10 435 25 814 64 895 46 206 52 957 63 788 65 35 7 329 53 873 13 514 32 88 91 698 99 37 30 981 98 556 68 609 8 218 56 971 96 833 1 296 69 974 80 39 31 906 51 242 27 912 88 228 12 590 94 916 33 952 77 413 85 396 15 797 26 912 17 914 59 820
9 218 41 179 65 968 92 302 63 866 12 201 29 728 75 481 38 56 61 348 4 983 28 745 3 591 53 954 44 741 72 582 0 168 90 15 93 286 89 286 79 342 43 973 49 383 88 934 37 315 27 619 26 467 2 250 33 219 13 920 81 395 19 262 94 438 71 451 68 251 69 560 64 748 67 521 36 25 1 445 42 936 58 345 6 601 5 396 16 223 21 567 17 196 7 947 22 106 14 467 10 159 39 380 82 62 11 165 8 696 78 243 98 661 30 960 23 659 87 727 60 725 77 792 24 538 34 258 73 959 50 473 66 867 56 399 35 482 46 78 97 179 83 863 20 726 48 826 76 952 80 264 74 612 54 518 99 813 52 803 86 186 57 280 51 382 95 8 47 77 15 204 70 683 18 560 32 783 31 305 40 770 84 807 25 104 85 163 59 557 62 476 45 592 96 649 55 650 91 958
26 474 71 955 16 273 44 821 56 869 4 25 68 968 65 362 23 60 22 802 13 898 18 475 31 741 52 448 62 215 25 199 81 687 1 620 61 189 98 474 10 540 66 756 83 588 24 126 89 574 91 982 11 495 57 487 27 494 48 783 59 453 94 265 87 639 17 60 14 991 53 384 63 665 90 316 97 837 43 540 60 762 37 928 84 602 7 383 76 399 35 792 21 622 19 460 73 640 40 748 20 857 51 261 64 225 85 595 74 300 32 113 70 140 54 604 5 796 75 1000 96 412 6 398 47 568 49 373 15 173 72 54 2 842 42 871 93 783 58 733 78 451 77 827 55 673 29 931 9 422 88 450 30 755 79 844 12 534 95 395 38 667 45 165 3 27 50 84 39 641 46 676 36 48 69 298 33 942 67 969 34 920 41 611 92 959 8 996 99 655 86 156 28 440 0 692 82 773 80 724
18 491 36 145 24 37 52 148 1 399 14 399 95 516 85 873 80 461 23 712 48 420 94 152 53 702 64 53 12 824 82 596 97 889 75 889 81 682 13 767 2 561 46 794 7 792 84 867 98 434 38 452 67 926 31 140 21 492 5 243 32 428 40 284 73 784 20 12 99 688 57 626 86 183 90 889 6 559 56 888 22 314 41 872 0 892 19 439 72 452 79 528 92 387 9 633 63 644 10 551 60 39 96 75 58 23 49 82 16 479 26 317 39 394 71 665 37 520 43 591 74 989 33 670 27 444 69 706 93 530 55 322 59 184 50 441 44 517 51 277 8 643 4 490 29 390 47 600 35 786 87 724 30 417 3 248 42 632 78 382 61 791 15 634 68 307 17 546 70 765 66 781 89 58 83 53 54 586 77 336 62 154 28 627 91 879 25 705 34 384 88 883 76 142 65 639 11 360 45 917
71 725 91 517 54 324 24 972 36 68 22 20 31 705 56 76 1 41 72 180 79 339 85 592 68 197 26 390 25 553 59 448 78 240 18 744 86 467 39 294 12 335 88 286 97 16 62 476 94 126 17 281 2 476 48 923 61 928 5 511 35 14 33 106 16 347 49 456 96 871 14 705 74 641 41 272 9 318 77 113 47 880 51 269 64 713 34 475 23 251 8 935 53 166 20 249 55 474 67 718 70 792 50 173 6 533 21 677 63 805 89 636 80 662 52 386 28 876 83 998 10 731 42 990 95 164 69 196 75 387 65 151 30 903 76 631 73 680 19 591 87 189 90 193 57 90 45 281 44 29 37 890 15 725 0 984 46 695 38 698 29 744 92 532 11 532 7 205 4 135 43 66 32 39 98 776 66 443 13 390 40 29 84 439 27 772 93 920 60 95 99 640 3 344 81 144 82 640 58 863
45 638 7 679 31 826 70 407 25 987 53 140 79 699 30 410 81 510 91 439 27 189 78 573 54 679 99 421 88 356 9 499 57 153 36 833 43 720 90 5 74 449 98 619 22 370 33 979 3 142 69 744 2 459 34 289 50 480 48 238 68 783 67 136 19 334 63 458 23 377 24 295 55 632 71 592 44 888 52 887 77 330 94 414 10 527 6 488 15 881 85 846 32 195 11 875 56 376 35 846 51 629 93 173 60 308 95 405 89 15 5 645 76 782 37 156 64 43 58 843 49 974 42 518 46 943 73 468 80 493 75 294 20 205 97 894 59 371 0 220 16 263 87 844 62 678 1 827 12 247 17 134 61 452 41 858 83 61 29 665 65 712 86 804 39 458 8 134 18 624 40 311 84 552 28 450 21 239 4 838 82 772 47 826 66 487 14 699 96 988 92 968 26 278 13 781 38 803 72 550
53 817 20 761 7 284 18 854 99 670 58 184 91 891 60 635 3 803 69 493 90 150 1 200 6 20 5 873 29 322 74 507 33 409 67 29 51 650 98 734 27 318 64 291 89 19 14 762 37 869 84 306 82 603 59 567 49 654 93 756 54 119 88 149 32 782 92 309 71 107 47 16 87 181 63 170 73 613 75 460 34 889 79 124 25 3 0 557 38 513 45 640 26 234 9 585 81 628 85 148 56 640 97 356 55 863 41 400 68 625 10 823 11 669 16 366 86 982 95 183 24 208 62 231 76 53 57 677 13 702 12 300 83 673 77 311 23 144 50 141 80 369 44 971 19 868 4 538 94 262 48 43 78 346 43 956 17 134 31 842 65 491 52 407 30 807 96 81 70 429 46 191 42 413 22 902 28 27 61 859 36 987 72 161 2 393 21 82 66 704 40 444 39 854 35 777 8 225 15 887
38 938 11 950 91 549 61 894 28 742 16 572 57 494 23 311 93 539 49 219 14 882 65 955 76 627 98 195 42 241 87 625 18 444 55 117 83 97 35 577 6 491 47 870 95 782 43 452 21 45 62 537 50 861 17 933 9 168 45 400 22 255 27 444 25 536 46 551 80 171 32 527 63 677 69 469 70 932 31 733 2 570 51 767 52 274 59 961 86 536 92 107 90 628 53 839 96 441 84 102 30 227 41 214 66 505 37 82 73 281 72 114 74 95 75 192 77 240 10 717 99 953 97 485 34 176 19 905 71 277 56 236 36 888 0 60 44 132 89 497 64 662 79 161 94 344 12 837 81 609 88 311 3 623 40 987 26 723 15 152 7 648 58 997 5 885 60 120 85 650 13 852 24 330 78 256 68 731 33 290 67 837 82 358 20 286 54 437 4 415 39 963 48 326 1 131 29 384 8 392
91 943 3 53 5 431 13 134 83 964 69 465 85 525 50 145 7 218 90 384 55 467 74 904 33 892 96 808 68 523 22 667 1 552 44 807 4 908 58 441 84 750 95 941 32 512 47 910 46 825 60 396 30 408 87 373 99 942 94 183 42 743 71 1000 62 705 21 796 53 651 29 417 76 160 77 111 9 840 10 403 18 239 63 837 37 902 89 938 40 161 97 266 20 451 31 236 98 368 8 431 36 788 88 450 81 244 16 315 0 796 92 103 38 951 24 853 14 143 11 884 15 970 82 307 39 920 65 662 49 808 6 91 67 687 51 205 66 648 48 123 93 318 56 729 73 312 72 582 17 266 28 979 27 532 52 342 64 95 35 61 19 358 86 361 43 37 26 695 59 536 25 122 2 766 45 655 23 621 78 316 57 713 80 100 41 125 54 437 61 17 34 343 75 823 12 829 70 214 79 143
99 497 92 385 74 741 12 48 72 355 6 976 78 995 93 783 84 49 53 650 59 741 36 500 7 607 58 888 96 27 65 635 76 159 70 188 8 306 85 393 9 837 55 294 0 657 94 329 52 924 56 367 63 708 16 712 80 138 25 798 41 36 87 67 57 182 91 933 28 239 81 578 62 970 54 447 38 379 64 961 66 83 43 720 18 278 31 475 82 373 17 417 98 826 14 316 24 780 22 22 47 844 37 497 29 605 46 382 45 131 67 478 2 763 33 47 95 533 19 332 88 949 97 547 30 917 40 556 5 660 73 867 32 241 60 285 10 483 68 574 26 72 20 118 75 479 3 693 15 673 39 712 42 534 11 311 77 150 51 787 27 244 69 188 21 496 48 676 71 496 50 264 79 404 83 823 35 749 44 591 13 402 61 439 23 308 34 327 90 350 4 567 49 887 86 750 1 87 89 708
47 312 55 825 92 773 70 937 12 824 7 773 40 553 73 262 87 876 25 974 24 52 71 7 35 954 63 602 59 609 21 748 86 825 26 281 51 822 99 474 5 630 72 812 42 429 6 629 97 307 76 295 82 970 98 224 74 2 80 212 30 493 13 931 4 463 50 940 0 247 41 416 52 491 77 685 9 217 57 818 46 557 44 395 81 815 43 618 65 443 10 52 27 68 54 167 90 782 95 741 23 687 49 169 56 67 2 938 58 403 93 650 66 726 61 86 67 797 22 578 45 609 48 775 18 446 91 582 94 170 14 860 88 265 96 44 15 819 39 359 79 774 20 318 83 523 19 793 89 940 11 208 68 930 34 526 17 69 53 184 3 585 64 558 33 851 38 721 32 816 37 901 1 48 28 291 16 41 84 1000 8 660 31 346 62 313 75 372 60 896 85 562 78 311 29 949 36 191 69 492
60 365 94 327 50 468 2 456 55 916 10 269 74 573 24 919 18 292 52 284 19 287 70 419 17 248 49 346 56 964 99 325 63 792 42 297 5 448 72 778 45 152 33 266 25 201 34 148 4 814 11 31 16 573 15 265 59 857 28 578 41 13 36 938 7 572 57 771 26 358 31 546 44 746 80 554 53 200 27 593 66 444 39 161 9 408 6 76 22 886 77 717 64 528 91 386 20 399 13 785 0 919 23 517 82 455 69 799 35 539 58 483 76 907 90 764 37 497 96 185 85 500 92 895 71 551 83 555 30 749 32 550 47 898 3 466 81 595 89 876 93 665 73 450 14 543 97 491 84 930 21 95 86 223 62 794 12 642 65 748 68 851 79 347 67 96 48 447 8 930 78 452 29 331 95 156 98 285 43 111 61 138 40 893 54 83 1 545 87 226 46 883 75 948 51 371 88 338 38 659
16 713 93 760 12 394 55 64 80 768 79 492 31 450 5 64 22 830 45 941 94 23 4 142 74 637 42 34 25 824 10 444 9 701 36 108 90 799 96 843 57 887 29 996 87 138 23 457 97 684 62 91 73 1 6 517 64 908 28 56 70 147 58 857 11 442 38 162 84 833 99 869 91 292 7 226 13 628 68 364 21 785 92 587 35 146 19 101 59 347 72 633 52 851 50 768 18 893 85 619 75 674 83 699 17 630 2 183 60 999 88 297 63 258 1 633 65 777 39 286 51 129 46 527 77 904 30 761 76 609 47 20 89 201 0 373 69 55 44 887 53 163 37 70 61 243 95 431 98 231 33 861 56 577 49 13 3 788 86 776 54 732 24 126 40 984 27 353 34 53 20 452 26 730 78 825 15 993 32 16 14 420 8 329 71 80 41 902 48 911 66 485 81 554 67 92 43 110 82 621
30 76 24 88 78 405 84 794 57 432 43 638 90 538 27 417 20 707 42 251 94 417 62 326 44 415 93 273 0 365 68 569 53 161 70 263 5 762 46 6 81 173 92 155 51 784 85 371 47 829 49 415 3 514 69 83 21 120 88 830 87 493 63 57 73 943 39 593 12 540 61 876 4 84 91 3 16 208 79 350 6 659 77 213 64 196 54 696 72 866 98 622 56 726 40 14 14 885 75 547 71 226 83 866 97 690 38 327 32 177 67 712 8 387 41 927 80 206 45 309 59 809 22 613 95 993 60 813 31 582 36 742 10 845 15 920 52 59 50 34 13 468 17 688 58 712 33 800 28 50 2 241 34 146 18 859 1 622 86 813 23 630 19 341 74 325 48 987 9 124 99 151 66 353 11 539 29 718 37 786 65 143 55 281 89 192 76 733 96 190 82 172 7 914 35 627 26 331 25 626
27 113 64 136 43 570 99 874 12 212 2 824 44 135 38 917 14 625 59 372 80 394 33 497 83 143 82 842 39 312 94 364 84 935 70 775 52 374 62 18 57 292 10 804 5 377 91 674 58 545 47 139 78 345 36 275 17 569 6 548 37 44 18 23 75 914 79 944 55 614 21 849 19 531 93 897 71 286 77 496 95 940 60 788 92 956 40 96 34 525 69 540 63 671 54 177 65 591 24 348 35 331 8 806 67 110 46 297 32 215 90 405 9 392 81 874 41 509 96 998 86 127 16 685 98 106 22 937 15 666 61 103 66 45 7 232 51 930 45 831 88 692 53 287 31 824 73 63 4 354 26 676 50 564 23 712 68 21 1 414 74 680 48 506 11 772 89 190 29 402 42 293 87 182 25 612 49 265 0 38 56 566 13 608 76 703 3 49 97 418 28 518 20 349 85 856 72 162 30 789
83 764 94 949 89 469 50 364 75 359 21 426 70 431 25 969 62 38 27 58 3 880 41 808 0 662 2 331 84 926 54 748 40 268 9 395 24 34 73 69 37 80 85 980 7 584 81 710 47 950 67 78 59 456 38 161 53 791 22 599 39 345 60 586 92 438 64 417 76 237 30 493 5 767 79 208 71 744 13 44 96 282 10 750 61 138 32 329 1 493 49 445 15 452 68 989 26 927 98 169 17 391 58 890 42 25 56 656 43 560 35 315 52 703 29 134 95 71 46 206 97 300 23 249 33 15 12 619 8 460 51 790 20 304 86 261 91 722 99 126 90 1000 88 817 57 834 34 448 87 752 74 591 44 593 69 212 72 290 93 412 78 504 18 177 4 241 11 137 82 656 36 444 45 600 80 500 63 975 6 599 14 581 28 322 55 720 19 345 16 655 65 61 31 649 66 639 77 721 48 903
18 630 99 335 39 851 10 76 71 411 34 204 66 38 17 565 94 334 37 19 29 205 27 942 5 947 58 601 48 579 23 437 70 377 53 263 65 727 51 429 38 593 25 699 79 428 6 135 35 863 46 716 7 445 60 100 61 634 47 625 96 262 52 402 97 597 86 807 54 637 21 656 80 784 15 446 19 695 87 687 30 872 88 382 74 607 98 87 92 778 78 451 76 474 67 779 59 904 14 482 50 590 75 778 33 370 2 39 28 969 22 963 56 606 8 485 81 973 3 516 0 202 72 305 20 249 13 503 44 125 90 907 85 763 64 466 45 989 63 497 95 273 1 857 89 908 77 474 73 430 68 282 32 988 9 956 82 10 12 917 49 929 41 907 83 867 62 822 40 382 91 927 69 479 93 432 26 303 42 808 43 540 57 440 4 53 24 961 31 846 16 427 55 921 36 510 11 799 84 845
97 376 16 771 3 470 98 359 86 84 13 66 6 446 36 684 41 211 5 712 79 838 63 80 44 712 14 741 25 681 11 166 47 368 68 287 53 452 1 852 19 279 0 362 43 21 15 557 42 945 62 414 49 851 35 795 60 652 26 804 20 280 29 422 82 978 37 254 87 826 89 270 18 557 64 715 21 1 28 73 46 235 33 947 17 556 55 977 90 817 50 541 57 884 99 949 67 244 73 131 54 890 92 938 23 394 52 686 81 972 12 894 96 935 8 908 69 642 71 882 45 956 76 450 58 735 39 65 27 865 48 375 84 603 78 361 4 259 85 840 75 133 70 388 34 505 72 441 9 798 31 819 22 296 93 526 61 425 66 176 40 143 2 207 65 118 59 359 51 813 88 505 94 462 10 185 95 790 24 567 80 232 32 564 91 252 83 12 56 738 7 570 77 385 30 291 74 988 38 859
47 795 66 157 97 334 65 82 85 761 91 966 21 49 61 58 0 738 37 693 12 571 24 691 48 861 95 206 98 68 23 565 15 314 76 734 22 269 94 391 73 311 57 634 72 345 53 365 5 351 10 45 70 820 41 852 2 862 60 124 99 256 6 578 26 215 16 7 82 286 38 863 32 46 8 846 63 225 87 898 39 689 34 989 80 574 25 626 42 777 59 670 55 840 96 626 58 102 92 521 3 336 88 287 79 537 62 283 29 665 83 713 81 171 84 921 40 337 86 523 69 546 28 815 27 316 43 841 18 725 13 329 7 723 11 326 77 780 51 812 64 377 67 407 90 834 89 826 93 838 1 272 30 887 20 57 17 797 45 400 78 862 36 383 52 760 31 955 19 789 9 557 49 931 44 892 46 811 33 140 4 46 71 509 14 596 74 920 56 220 54 781 68 727 35 943 75 544 50 372
53 88 14 390 85 711 33 406 38 842 63 177 28 824 88 593 97 364 95 909 51 712 90 421 0 252 44 908 43 459 57 400 10 498 7 883 94 556 81 851 92 347 72 899 70 494 23 620 24 966 73 483 76 747 26 432 86 98 32 958 25 297 49 117 59 894 77 38 4 365 98 361 48 19 69 429 64 271 62 571 42 468 34 708 39 429 99 948 66 710 18 258 16 372 91 857 31 154 1 610 41 976 56 112 61 383 27 274 9 69 87 709 79 92 17 99 13 198 3 144 96 395 29 706 52 683 93 516 30 625 6 10 47 88 35 766 75 290 22 699 37 879 84 664 68 746 2 75 15 1000 78 249 20 334 45 711 5 975 58 435 40 33 55 631 36 283 11 489 74 739 83 124 8 399 82 315 65 67 67 294 50 442 19 247 46 397 89 398 12 825 71 430 60 222 80 964 21 43 54 944
59 684 47 198 19 941 91 869 49 475 15 366 72 748 51 353 25 970 87 471 56 344 57 810 52 300 4 564 60 241 62 545 71 659 84 317 30 281 35 171 99 614 44 198 98 336 54 875 40 235 38 198 61 935 21 878 90 216 14 409 86 324 36 323 69 731 58 298 33 612 96 245 8 794 66 361 85 807 2 966 22 949 64 629 23 580 73 321 79 167 50 438 5 525 46 916 3 99 76 561 27 494 55 681 31 322 80 657 95 303 67 207 10 987 26 830 29 785 53 778 93 172 42 493 16 949 75 267 82 437 20 356 89 80 37 37 68 844 34 360 83 635 45 518 81 154 48 997 70 966 0 702 12 253 94 817 65 460 88 31 41 535 92 909 9 90 97 960 39 843 77 409 17 730 6 456 78 479 11 195 74 404 18 532 7 325 1 564 24 515 63 77 13 156 32 343 43 597 28 153
47 668 18 143 76 252 52 68 95 807 90 492 75 307 34 794 81 242 0 537 79 570 48 276 83 723 93 981 71 146 53 93 89 772 26 460 46 356 1 872 70 509 72 929 33 467 58 512 10 48 4 898 31 682 15 955 43 46 22 720 92 720 19 404 2 695 5 266 38 752 66 452 32 567 35 741 73 701 67 260 14 683 3 242 64 515 40 385 24 235 91 692 61 56 74 524 42 666 45 876 80 962 29 253 39 992 94 451 20 730 87 859 65 568 99 435 57 902 37 331 28 661 16 226 8 508 21 347 86 928 51 164 9 449 82 778 77 413 7 781 84 218 97 566 11 956 59 712 27 826 50 800 68 691 56 166 13 707 55 144 6 328 41 774 36 384 85 465 23 211 98 829 17 454 44 409 78 346 88 275 12 914 63 720 62 647 49 674 25 893 60 826 96 900 54 483 30 37 69 858
40 495 47 734 34 45 44 908 20 752 21 102 37 341 50 671 31 543 74 800 91 348 67 166 53 178 99 382 30 961 97 474 72 836 36 132 78 921 16 590 71 578 9 349 14 443 98 958 89 55 85 379 65 824 70 988 13 911 46 265 32 374 29 160 11 232 0 935 51 963 3 644 77 300 90 682 80 6 76 769 60 907 54 45 10 369 69 154 64 766 93 584 66 243 55 331 39 326 92 723 86 842 4 149 8 131 26 39 48 533 15 609 17 216 59 521 62 39 75 374 27 212 96 428 81 208 1 473 19 76 61 730 2 998 45 368 12 395 56 422 23 922 57 739 22 355 79 625 18 405 84 671 24 485 35 656 41 304 7 312 43 869 58 158 95 490 83 147 28 777 52 131 88 548 5 573 38 488 63 440 94 345 33 404 73 423 49 38 42 961 82 496 6 542 68 507 87 405 25 972
61 714 54 976 68 460 18 975 87 51 89 433 1 580 72 962 39 206 35 721 49 973 95 190 44 357 83 194 38 311 99 835 82 209 34 558 45 827 75 815 29 602 93 694 37 791 81 177 5 413 47 284 11 491 19 961 26 364 3 926 16 929 62 166 84 396 6 378 50 378 77 371 85 144 7 192 15 274 14 135 0 690 94 401 23 133 8 479 51 186 43 466 22 276 79 450 55 479 21 773 71 936 17 921 27 890 28 860 42 783 91 618 86 242 24 730 9 691 36 104 78 969 66 832 70 295 48 984 58 854 33 81 59 486 80 153 10 500 41 283 64 188 13 265 52 688 63 178 67 526 46 769 73 96 32 43 92 869 2 188 53 38 40 178 96 397 20 41 69 115 98 112 4 556 30 690 74 329 90 428 88 597 65 481 31 617 12 389 97 924 25 934 76 851 60 249 56 133 57 887
75 220 33 389 86 341 42 525 63 818 4 722 8 162 29 654 55 890 72 760 92 534 39 797 24 666 74 330 78 838 27 930 99 475 50 181 5 690 36 495 95 278 16 374 7 29 60 192 13 976 76 63 26 27 52 950 19 216 54 142 37 538 77 568 91 157 32 955 49 738 82 230 68 364 30 459 97 110 41 180 84 86 23 557 89 636 40 1000 6 721 94 729 98 865 35 728 59 149 83 976 85 365 51 306 71 39 58 652 31 862 62 874 17 890 47 189 61 185 18 689 67 9 88 172 14 883 80 824 66 785 79 816 15 893 20 42 34 571 70 866 3 246 73 422 93 959 56 415 9 346 96 537 0 28 45 363 11 632 64 271 57 949 25 116 69 930 22 34 81 957 53 218 44 366 90 321 1 811 21 368 87 241 12 118 65 784 43 287 28 658 10 268 38 85 2 992 48 972 46 306
70 602 53 660 27 798 95 673 41 706 2 642 42 525 10 390 92 978 88 675 49 617 5 708 51 535 55 654 9 44 54 505 76 823 6 3 89 815 47 235 68 199 46 758 77 143 67 839 28 964 33 675 20 124 12 710 29 14 30 544 26 26 3 93 19 542 82 939 65 969 91 783 57 593 84 296 75 991 1 673 4 620 24 823 78 270 85 185 43 895 23 417 73 191 13 100 48 206 34 733 25 693 93 667 7 938 87 83 99 343 64 593 8 183 90 851 38 917 72 956 52 630 40 811 69 660 59 421 45 763 66 108 96 580 22 702 86 153 81 23 50 494 58 495 11 785 62 690 35 35 32 900 15 689 37 593 31 176 94 991 61 793 63 650 36 894 18 925 21 888 60 801 39 438 83 160 74 917 80 13 79 465 17 625 98 227 71 141 16 981 44 831 56 388 97 171 14 99 0 800
22 198 20 483 50 661 14 467 0 906 34 559 93 734 46 568 95 505 8 67 35 170 68 541 76 657 38 703 69 428 39 958 92 46 1 143 45 590 56 887 88 36 72 531 94 963 28 961 29 167 4 763 87 737 44 503 40 717 15 267 91 210 55 283 84 468 79 967 90 1 6 250 58 110 80 547 52 65 32 793 97 443 27 682 70 153 77 907 86 69 9 489 33 324 96 488 36 22 25 230 75 510 53 867 5 805 19 10 85 160 18 800 37 560 13 905 48 980 43 360 57 508 73 346 60 180 81 514 3 919 12 23 65 125 21 216 7 62 78 971 47 593 89 27 11 387 26 626 83 962 42 388 67 463 63 930 82 442 24 913 74 301 59 948 2 839 61 31 23 406 49 727 17 940 66 634 62 697 54 593 31 139 51 967 99 98 16 851 98 839 30 649 41 291 64 136 71 541 10 496
26 377 71 953 63 626 91 963 94 717 30 744 85 967 77 205 21 531 31 423 98 418 78 667 82 519 89 141 58 343 42 361 72 379 33 36 44 363 75 892 70 845 2 58 22 633 88 687 86 157 60 9 1 981 6 597 73 853 99 429 32 261 68 983 79 489 0 506 90 688 17 683 67 173 36 248 35 70 9 802 95 374 23 788 87 527 43 764 8 648 66 788 55 449 25 250 27 631 97 574 48 617 45 848 13 178 51 269 10 474 92 5 4 809 28 489 11 219 96 240 14 943 40 595 80 866 47 641 12 730 3 722 41 294 83 25 18 231 16 372 37 27 5 687 34 819 62 261 24 31 39 207 93 77 7 629 46 289 57 289 54 199 69 313 20 129 76 868 61 219 56 864 53 650 15 517 38 897 74 304 59 204 81 88 52 582 50 549 65 495 64 193 19 233 49 733 84 505 29 808
96 152 47 603 92 328 60 95 41 975 66 293 54 844 75 817 49 128 77 412 36 803 24 952 61 582 95 761 68 424 22 867 67 483 62 727 28 790 9 194 91 578 48 728 17 870 27 960 26 175 55 495 11 1000 52 940 70 322 72 783 99 893 39 36 4 538 21 838 0 531 74 246 29 670 56 522 8 931 32 692 25 535 90 943 20 988 30 356 94 705 44 721 63 490 98 457 6 824 1 892 84 73 97 969 58 879 53 414 7 411 35 692 79 388 43 942 10 265 3 894 19 384 2 955 57 286 50 801 16 754 34 371 71 375 51 962 5 643 73 655 87 263 89 30 88 348 69 991 12 447 81 520 18 267 45 791 37 59 93 370 42 373 14 117 64 959 82 70 15 405 38 630 46 512 23 456 86 371 80 197 78 983 83 338 65 47 33 775 40 760 76 267 31 20 59 214 13 409 85 685
57 627 20 343 47 430 96 873 46 156 68 770 85 961 76 506 94 33 81 934 13 638 86 802 75 542 6 62 41 869 99 549 82 768 38 932 73 905 40 224 25 902 3 632 72 821 60 173 56 965 53 222 43 334 24 950 10 605 58 937 15 404 90 164 27 361 50 752 26 290 64 571 12 980 89 563 77 132 22 187 9 30 30 217 51 48 0 798 55 919 61 434 37 326 80 505 84 642 91 780 93 57 98 905 2 418 79 484 42 767 1 515 78 363 71 691 92 749 65 487 45 751 39 403 29 572 33 778 34 665 18 220 36 984 66 983 5 582 44 623 7 462 32 370 88 799 83 742 48 117 52 793 97 219 54 678 59 222 16 94 28 906 19 362 74 478 87 381 63 436 49 605 14 330 23 895 8 855 70 3 95 593 4 937 69 592 67 757 21 869 11 988 35 40 31 864 17 227 62 169
39 112 69 465 38 667 1 945 49 976 77 783 95 881 26 902 73 544 65 580 66 617 86 50 45 858 85 473 29 162 23 762 94 86 11 158 52 25 70 958 15 253 7 835 84 974 36 744 43 610 19 381 40 267 93 318 32 322 83 88 78 241 67 238 35 340 33 189 76 493 6 869 17 148 68 17 42 648 18 131 14 225 4 3 37 420 51 815 53 766 46 719 57 178 92 827 74 166 61 675 87 792 91 404 20 160 63 493 90 431 24 712 3 34 22 583 75 651 81 867 55 866 12 680 89 332 2 136 88 512 21 904 44 250 96 945 0 879 31 424 48 397 56 860 98 738 58 468 62 714 25 954 64 499 79 894 99 689 10 964 97 127 47 184 30 627 16 188 72 53 50 990 5 98 9 341 71 669 34 110 27 568 54 656 41 141 80 892 60 873 13 29 8 863 59 654 28 477 82 130
48 414 75 808 42 269 8 603 19 503 49 821 30 559 26 822 35 477 62 156 78 173 24 25 81 340 41 219 17 271 74 915 53 599 70 994 31 393 57 587 79 525 68 950 43 591 55 849 97 846 58 792 73 44 64 896 21 508 28 617 15 90 82 588 77 605 83 701 93 980 34 109 36 860 95 914 27 736 37 568 67 471 12 723 22 552 99 319 60 67 84 949 39 279 98 892 85 707 38 965 29 784 69 687 18 432 6 299 94 250 96 513 44 738 50 136 40 801 91 141 10 117 52 464 87 502 86 970 20 351 71 939 11 862 72 319 5 5 9 430 23 608 92 284 13 261 1 848 3 695 66 448 33 231 2 572 7 39 46 156 63 813 4 747 90 861 76 884 32 89 61 226 47 287 80 149 16 333 25 343 56 723 59 536 88 429 0 916 54 916 51 41 89 433 65 918 14 942 45 180
37 30 9 613 13 691 15 541 25 789 43 247 32 238 83 474 87 195 1 395 88 820 33 87 96 63 36 527 98 578 26 390 46 803 73 95 94 346 14 809 79 666 61 923 24 735 0 877 72 967 8 179 82 768 51 637 74 150 41 817 76 706 80 696 54 868 52 779 45 989 64 136 29 384 28 332 47 136 62 752 55 165 2 175 90 577 20 937 56 520 81 903 67 229 7 193 38 436 85 333 65 349 53 744 57 285 78 182 21 353 75 864 39 305 69 520 12 822 77 913 49 298 86 914 40 484 22 55 92 169 3 270 31 979 48 457 10 924 50 443 30 827 23 78 58 880 91 395 89 978 63 429 70 658 99 421 93 471 84 745 18 151 17 368 11 254 66 239 19 595 95 446 16 749 4 454 60 166 44 120 42 411 34 170 6 955 35 211 59 472 97 637 68 666 27 943 71 712 5 411
76 469 59 216 36 1 57 344 50 768 80 147 47 243 84 200 88 945 51 767 29 87 9 202 87 543 79 909 89 664 94 802 3 375 85 797 28 103 74 730 98 786 61 430 52 146 81 836 55 2 92 586 78 844 30 934 15 595 86 876 72 624 37 91 54 878 42 559 70 47 40 386 6 617 99 660 20 201 67 789 18 426 17 887 2 256 31 544 65 282 43 927 12 175 35 228 56 471 4 792 32 178 13 895 21 593 66 335 26 720 91 210 69 414 62 289 19 18 24 279 10 472 1 728 39 647 71 476 68 860 22 747 77 992 11 681 90 647 45 369 23 511 95 233 83 209 44 298 5 333 0 840 16 899 49 506 93 936 46 746 48 836 96 291 8 907 25 548 53 719 82 934 60 303 73 369 27 920 41 389 7 496 63 611 97 6 33 128 34 250 14 636 75 755 38 666 64 818 58 487
44 637 14 47 61 345 70 800 2 721 94 92 46 27 75 445 42 910 32 283 24 286 27 88 78 164 79 906 8 70 62 954 67 424 87 71 90 77 93 237 43 199 80 866 18 792 31 757 30 583 13 23 3 612 45 429 4 877 37 702 72 439 99 474 54 921 33 769 92 700 34 86 97 575 49 473 11 366 66 811 60 142 91 694 19 669 98 105 17 219 47 681 68 95 7 910 15 240 0 951 57 725 5 761 73 685 69 924 86 822 53 163 29 192 58 289 56 82 55 131 1 417 84 125 77 780 51 733 83 726 50 531 81 162 85 902 96 550 23 885 95 953 6 950 74 337 16 333 40 402 35 794 65 692 12 924 63 969 39 477 89 139 64 921 36 820 9 610 59 902 26 271 82 560 76 73 25 102 41 531 52 230 71 971 48 649 38 777 20 93 88 460 10 736 21 578 28 442 22 357
93 18 84 372 9 778 35 674 86 490 67 958 11 288 12 270 5 828 25 622 60 201 19 177 91 421 71 218 54 524 0 972 29 479 32 487 82 784 90 161 1 843 27 265 70 558 30 753 72 129 58 367 74 902 6 547 28 651 66 802 13 573 53 358 22 305 95 994 88 955 79 900 75 693 47 653 44 683 34 563 80 806 55 365 42 779 81 264 56 626 87 173 62 891 85 874 48 324 45 712 65 291 15 329 4 789 14 645 98 893 99 225 97 78 57 539 38 546 61 375 17 908 77 261 50 537 73 86 76 244 64 659 69 81 7 910 41 606 49 341 8 295 36 2 59 359 89 12 52 531 3 613 20 998 21 918 83 365 26 609 43 136 18 365 96 13 94 827 51 790 31 694 24 48 92 182 39 332 33 73 40 350 78 626 16 509 2 946 37 384 68 889 23 698 10 10 63 1000 46 686
6 961 1 58 48 305 59 562 71 34 93 886 29 133 61 148 5 605 38 722 98 932 28 28 18 783 78 428 55 946 97 421 49 468 82 357 12 42 73 77 81 726 27 461 51 798 4 546 56 963 21 778 8 945 9 314 79 188 84 493 10 107 91 7 62 386 14 273 60 755 65 421 46 748 30 240 3 924 94 210 54 787 44 468 13 190 92 833 88 958 35 567 95 469 58 66 41 985 0 312 70 287 2 9 7 920 83 483 47 870 17 922 80 978 25 923 76 629 96 454 85 793 45 414 19 256 89 861 36 573 22 21 42 212 67 960 33 40 53 943 39 669 31 25 20 612 75 953 77 54 57 954 64 49 87 124 52 995 16 214 15 107 68 954 43 411 11 576 66 487 34 990 90 793 50 454 99 614 23 40 24 522 72 313 40 451 37 538 69 81 74 220 26 174 63 275 32 797 86 687
70 747 14 29 30 308 86 183 59 828 97 788 18 977 33 411 89 347 94 589 35 600 82 509 24 572 48 352 99 27 47 283 68 791 76 452 91 717 52 18 51 195 72 486 65 163 87 62 40 174 62 326 21 211 20 880 79 265 5 350 36 204 6 701 3 248 58 127 95 933 61 926 23 248 49 825 78 457 66 265 69 64 11 591 1 984 53 644 12 50 4 109 10 322 45 697 81 891 7 352 83 572 17 794 75 678 13 112 44 724 85 154 50 975 16 700 19 377 0 22 41 610 39 970 57 212 26 814 96 484 64 449 56 587 31 732 29 794 8 669 25 932 98 800 54 390 22 374 60 119 71 661 38 280 67 190 90 244 74 92 92 888 80 589 15 27 32 291 77 777 93 363 37 826 55 729 34 209 88 113 42 57 84 833 43 606 9 836 46 753 73 192 2 323 27 7 28 883 63 300
97 631 67 227 15 382 77 804 41 702 10 134 21 168 44 14 11 865 4 638 94 509 89 25 48 473 65 552 79 573 7 807 33 257 31 674 2 632 59 470 26 417 52 601 46 125 96 740 76 319 1 607 28 24 64 533 49 920 40 340 56 665 92 715 8 900 30 1000 12 777 14 24 54 71 93 907 83 448 95 474 82 131 0 921 88 962 34 931 62 35 90 429 91 816 98 460 27 571 80 761 86 866 74 110 73 987 60 911 87 282 69 413 66 970 43 464 53 84 61 258 9 967 99 878 25 913 19 779 16 531 36 591 32 195 84 665 5 722 35 201 57 363 3 445 78 161 72 932 50 998 58 231 39 433 13 953 75 670 63 573 70 305 29 213 37 124 81 197 17 130 6 145 71 196 85 183 45 691 18 306 47 673 23 218 20 637 55 48 68 215 38 522 42 81 51 125 22 471 24 930
3 334 79 587 11 325 9 371 61 959 98 74 40 989 77 113 86 752 73 806 65 228 10 166 82 504 90 377 74 627 16 638 55 754 15 114 14 470 12 775 41 191 93 121 31 51 89 538 22 878 32 133 76 774 96 578 35 939 51 772 29 873 60 680 26 645 0 39 38 1 49 121 56 848 72 488 36 236 68 229 20 835 42 449 4 942 83 516 97 925 70 554 66 970 87 566 47 521 27 637 18 870 54 751 21 640 57 698 24 759 62 982 92 69 63 770 58 523 75 929 69 491 91 891 59 262 52 303 39 707 2 111 94 956 37 537 19 882 1 473 53 158 44 310 71 207 85 789 8 359 81 809 95 866 88 371 7 798 78 681 43 32 46 8 33 478 34 677 48 411 30 744 13 752 25 266 50 71 45 244 5 586 80 682 23 727 6 379 17 561 84 402 28 533 64 801 99 802 67 25
2 192 78 49 30 311 12 992 96 904 34 216 72 181 7 523 40 701 83 872 49 641 52 970 46 213 97 997 69 763 27 644 88 909 79 704 62 402 63 729 9 463 36 773 18 439 4 153 31 145 16 427 67 238 89 182 53 950 55 615 28 855 74 820 93 702 47 13 8 995 76 137 71 969 57 237 66 274 92 244 84 272 68 550 38 921 73 446 48 228 3 145 82 112 61 863 90 616 64 149 42 930 32 7 11 713 87 546 45 830 56 883 81 399 41 940 14 578 60 167 29 747 44 430 70 7 26 718 65 192 33 776 95 151 85 75 5 582 19 423 39 603 17 866 75 585 25 864 91 169 6 665 22 472 20 408 21 555 80 981 99 410 98 643 37 403 59 122 43 875 10 855 50 282 86 170 51 891 23 420 0 960 58 153 15 912 13 26 35 581 24 603 1 554 94 759 54 382 77 170
26 372 94 20 52 115 91 40 48 771 80 875 39 118 67 966 47 222 59 511 22 22 10 983 45 549 73 295 34 57 61 156 99 871 28 104 66 824 8 676 0 515 38 758 62 100 57 607 5 144 77 887 32 926 93 135 7 160 35 213 50 268 21 604 53 7 72 446 56 360 41 611 90 697 65 66 83 138 6 386 69 241 95 824 12 502 76 650 92 951 49 780 23 184 9 409 27 481 24 441 51 132 96 652 2 290 3 423 74 130 20 893 70 183 79 89 84 286 37 831 82 478 19 246 71 454 15 763 17 506 36 522 60 188 87 109 86 745 85 113 55 475 64 992 25 158 11 599 78 255 29 547 68 418 16 703 43 213 42 439 31 214 14 614 89 361 98 533 63 731 88 90 1 399 18 241 81 762 75 804 58 1 46 949 44 336 13 927 97 191 4 675 33 1 54 997 30 244 40 4
22 38 29 309 76 717 17 6 13 393 75 322 56 692 70 900 54 44 48 427 90 779 19 920 30 225 99 578 69 101 77 462 53 348 5 196 74 702 12 293 68 541 89 540 23 338 38 591 81 546 84 644 44 787 0 474 62 49 20 217 11 652 78 842 64 379 85 521 34 298 87 933 32 204 40 820 88 731 55 619 50 103 94 188 6 46 24 48 72 535 41 499 67 546 91 624 86 640 8 936 1 995 9 54 14 499 28 349 95 766 10 488 60 120 93 247 15 566 2 122 47 614 51 979 73 671 61 597 52 758 45 866 27 416 35 732 46 294 71 496 42 566 33 307 36 161 92 199 25 187 16 117 97 715 3 795 63 149 7 360 18 283 49 242 26 778 79 415 58 777 66 10 57 394 65 188 4 902 96 934 83 605 98 415 31 379 21 927 43 667 59 104 80 794 82 619 39 210 37 389
7 521 20 508 81 162 15 656 26 925 58 455 70 181 38 273 74 746 73 640 87 954 45 555 12 928 1 95 88 368 68 965 30 562 71 297 41 495 98 271 43 681 19 133 93 587 17 839 56 141 29 792 59 42 22 631 14 459 18 24 39 60 33 293 64 881 24 986 65 811 75 895 79 478 96 1 16 648 92 160 8 48 11 980 95 940 52 676 84 725 3 682 46 488 53 548 10 315 99 916 54 436 25 734 6 475 50 311 67 716 42 212 40 287 72 524 91 673 94 543 80 741 63 454 13 43 0 559 9 195 62 688 44 108 23 962 31 674 47 600 37 240 51 40 55 512 86 884 82 57 5 270 60 157 76 375 34 990 77 991 21 23 49 720 97 339 78 107 66 657 89 496 4 452 27 322 57 894 83 846 69 476 2 626 28 227 85 464 35 666 48 201 32 403 61 336 90 58 36 279
42 492 73 105 23 770 53 138 41 118 12 708 87 371 48 240 92 956 6 907 26 415 58 643 56 515 93 945 0 786 8 748 13 487 50 421 1 784 99 167 7 613 77 833 16 710 17 574 72 99 79 203 97 357 57 548 30 628 75 559 19 425 63 761 10 912 88 287 32 841 96 837 11 959 84 64 52 446 54 323 59 38 34 474 49 510 69 723 2 450 45 883 14 90 68 508 25 186 74 377 91 27 40 116 64 937 21 499 61 532 76 181 31 760 90 954 37 529 67 223 78 907 33 705 28 141 27 612 47 642 35 958 44 273 80 267 86 735 3 596 29 304 89 828 98 47 66 630 15 647 60 781 24 705 43 474 38 610 71 335 83 884 36 992 62 682 5 696 20 438 85 334 22 114 9 53 70 510 18 498 81 801 94 60 39 403 46 250 55 386 4 476 65 525 95 371 82 734 51 25
45 657 71 924 43 788 39 296 10 387 0 766 75 902 11 427 8 340 33 866 1 797 57 849 59 890 36 607 46 535 13 285 67 791 29 103 92 772 76 801 82 633 86 549 31 41 93 768 52 920 83 902 89 779 26 901 64 807 14 441 79 701 84 779 62 642 55 211 56 629 44 977 81 158 18 363 74 680 5 601 47 182 30 471 25 54 91 494 65 889 12 906 51 696 58 24 97 832 87 298 48 718 66 734 6 45 34 962 2 269 35 414 27 496 70 73 24 357 53 923 20 851 73 900 95 33 80 580 38 741 3 959 23 272 61 789 77 876 42 603 28 944 21 341 90 755 99 525 17 458 85 667 4 971 7 755 94 224 41 925 60 638 37 308 15 59 72 518 54 190 16 818 22 842 96 475 50 468 9 918 19 252 98 75 88 645 32 793 63 934 40 1 68 567 49 899 78 521 69 543
68 505 67 994 20 698 83 776 29 600 61 495 4 925 54 882 65 438 38 584 22 412 23 143 96 636 12 374 33 424 11 927 66 905 27 364 74 627 36 475 72 859 51 691 9 804 34 176 10 1 37 323 64 473 60 989 57 715 24 578 32 635 50 131 73 865 5 338 59 779 94 657 77 401 90 291 45 707 18 697 43 76 79 205 70 703 1 571 30 800 6 383 2 185 39 835 62 992 17 865 85 868 71 833 84 406 40 490 97 617 15 534 46 427 58 511 86 77 55 830 69 718 47 457 75 916 35 398 0 296 41 90 26 894 89 26 53 153 28 19 93 703 44 891 56 915 99 709 88 333 48 220 16 627 7 490 25 474 95 672 80 80 98 623 49 745 76 194 42 620 78 961 82 30 91 169 87 567 81 552 63 406 52 709 8 107 3 116 14 846 31 778 13 275 19 443 21 863 92 832
46 788 75 661 92 382 44 940 27 917 87 92 89 370 24 183 6 227 56 707 10 111 47 937 53 229 15 729 84 975 61 538 63 783 65 106 81 200 9 37 55 89 66 283 25 145 4 577 60 247 45 200 38 246 94 461 73 60 71 651 17 922 34 119 43 191 96 11 78 52 58 697 39 224 70 671 86 883 91 848 1 524 69 261 72 603 99 226 83 707 88 84 50 401 33 604 74 435 54 922 62 707 97 390 79 718 12 347 26 56 37 588 30 390 5 63 82 647 57 257 67 944 64 598 77 468 16 202 51 670 68 466 28 741 59 580 40 559 76 97 36 283 18 915 41 745 3 446 0 355 98 456 22 351 21 939 93 164 35 693 85 293 19 685 20 235 90 25 8 544 13 764 29 777 48 267 52 35 2 454 11 551 80 868 42 755 95 831 7 160 32 950 49 468 31 374 14 244 23 51
11 829 61 407 18 374 73 331 57 335 35 480 44 835 99 109 91 963 48 811 8 786 46 297 5 808 29 111 22 907 62 776 40 132 9 963 7 872 66 609 13 218 93 304 6 312 19 745 84 386 49 802 1 338 25 822 45 86 86 651 23 151 39 816 88 320 97 612 82 760 10 493 36 313 68 681 75 415 92 391 4 596 26 623 80 377 20 995 98 409 52 524 31 400 34 441 3 662 42 99 16 807 53 11 72 568 12 91 37 335 38 941 71 687 89 324 24 223 27 479 58 343 79 653 81 960 54 153 87 411 32 492 69 366 47 532 94 780 96 643 76 354 65 121 83 703 0 571 2 636 67 536 78 28 15 136 64 934 70 759 28 218 74 601 43 660 21 29 30 121 17 530 33 416 60 722 14 151 41 880 59 130 95 93 55 84 90 496 77 124 56 369 51 425 50 708 63 315 85 997
51 203 99 915 10 625 43 167 23 798 24 700 27 496 22 940 29 68 67 95 30 113 5 766 75 357 71 704 3 386 25 427 70 960 90 912 34 390 2 710 39 383 74 506 93 695 87 580 62 848 1 111 6 830 31 732 81 488 76 687 56 163 77 916 9 219 94 501 80 176 84 157 72 718 35 717 50 511 32 210 21 254 7 996 88 645 58 98 63 521 98 988 4 470 19 944 92 265 59 299 8 471 66 187 41 577 48 63 40 538 42 887 12 128 28 680 53 892 0 783 54 139 79 18 97 899 78 124 96 735 11 557 65 163 95 727 73 148 38 467 16 776 14 703 61 973 85 757 33 189 46 128 26 91 55 778 91 787 64 592 20 945 17 293 18 645 44 175 57 387 60 298 89 936 83 499 36 72 37 798 68 8 52 276 47 142 86 912 82 702 69 810 15 196 49 639 13 901 45 402
60 850 20 641 15 748 95 231 46 333 53 948 91 102 61 51 73 224 0 597 4 197 82 305 6 620 44 972 66 765 56 789 54 327 41 80 21 156 45 995 98 346 8 92 7 615 16 697 57 997 11 989 33 304 99 434 67 629 5 775 9 380 70 656 43 62 55 851 87 200 90 821 28 51 50 847 39 476 40 750 23 786 10 210 32 352 38 589 27 725 94 98 18 403 24 601 92 203 35 884 25 578 59 532 31 989 72 503 68 997 51 401 42 812 80 22 58 517 47 160 83 191 36 680 76 618 3 23 14 882 97 478 52 321 81 790 34 363 2 352 1 371 75 967 22 918 13 348 64 288 84 369 79 193 77 196 65 578 49 104 88 145 19 155 71 887 29 730 17 467 37 899 26 318 89 88 62 655 30 646 63 122 96 495 74 862 69 392 12 868 48 210 85 532 93 637 78 802 86 134
46 640 75 508 59 638 11 241 32 801 67 503 7 770 79 872 63 843 58 150 61 367 52 596 83 727 87 695 76 101 51 16 9 376 99 357 53 285 56 554 5 194 97 146 31 810 18 131 62 45 19 745 2 605 36 485 1 423 34 389 45 568 96 752 16 327 39 247 23 50 33 809 12 989 25 112 55 529 54 479 21 832 84 364 71 790 69 699 85 40 26 271 64 922 27 547 81 241 95 887 42 143 4 659 44 297 70 501 68 137 47 658 82 840 13 569 15 787 41 556 86 814 74 137 37 542 90 697 57 467 10 845 78 851 30 625 98 368 20 914 14 554 93 506 0 795 88 266 72 763 3 640 28 607 8 308 22 618 6 471 92 170 24 606 91 56 38 744 77 568 66 43 49 940 89 286 43 588 50 890 73 880 65 771 60 863 48 85 35 168 17 84 40 481 94 786 80 133 29 398
15 260 85 186 5 919 47 284 71 825 91 387 94 978 53 294 63 506 56 461 46 631 3 471 48 854 83 813 39 4 32 851 29 363 68 601 6 406 93 859 38 549 73 577 0 641 4 575 92 493 14 238 21 98 8 199 12 253 97 746 52 468 18 989 35 103 57 259 49 782 9 194 11 845 34 365 66 422 60 580 19 852 17 195 25 919 96 360 22 906 1 330 72 294 26 290 74 870 7 674 54 259 13 359 58 374 95 274 64 426 16 171 36 603 78 399 10 800 37 907 77 578 90 633 61 123 42 521 41 148 31 266 88 987 59 160 45 876 27 515 75 197 2 483 99 128 79 724 40 766 67 542 62 817 33 168 89 307 23 520 76 133 51 619 24 359 50 796 55 436 20 249 87 487 98 91 84 863 43 13 28 927 65 103 69 628 82 802 86 591 80 158 44 558 81 465 70 112 30 745
71 346 5 864 53 841 57 744 61 716 78 555 41 678 18 228 45 144 25 106 63 23 54 617 14 788 17 215 87 487 68 606 19 2 47 890 91 507 0 379 81 780 40 115 38 954 99 621 52 368 32 219 16 124 49 1000 51 539 50 447 58 83 36 898 46 290 62 577 37 846 21 528 82 795 94 901 42 413 92 823 88 962 24 942 48 838 85 65 55 279 66 667 80 878 2 787 39 381 8 929 74 235 86 383 28 62 90 773 43 582 97 834 77 449 64 254 30 214 10 51 12 910 84 909 75 47 23 279 67 488 20 315 69 738 6 854 96 729 56 245 33 374 72 171 44 492 79 246 11 292 60 125 89 363 26 265 93 72 13 61 3 616 34 498 65 779 29 403 4 905 83 176 70 997 15 369 76 892 27 968 73 968 1 972 98 66 35 729 31 576 7 899 9 713 95 448 22 687 59 909
57 10 27 176 15 789 93 563 91 457 14 23 5 308 40 879 85 218 21 616 60 865 92 16 67 224 7 856 17 279 16 595 1 568 86 319 58 829 41 448 78 301 11 142 19 320 54 590 75 685 43 199 64 11 63 163 65 745 81 325 10 586 77 67 42 922 87 321 25 375 22 500 37 558 70 174 45 475 71 861 76 257 90 41 61 982 9 49 99 352 49 177 82 18 26 492 44 177 28 991 79 570 55 992 4 623 13 730 8 888 73 436 48 458 3 194 97 731 46 978 24 851 0 758 56 823 50 244 33 932 72 252 62 367 2 82 29 270 96 797 69 357 51 706 59 892 66 35 34 90 68 388 53 389 52 535 20 377 83 129 95 919 31 763 30 910 98 288 39 687 23 721 35 85 47 932 94 277 84 574 89 852 74 102 12 739 6 375 36 698 32 962 88 806 38 198 18 337 80 392
99 630 63 657 27 86 76 274 36 592 67 295 64 298 37 981 24 770 33 495 66 169 98 974 55 654 31 760 6 719 59 370 89 576 97 823 60 818 88 353 14 746 58 216 28 203 17 257 15 327 5 716 32 950 46 3 61 627 96 554 77 433 94 811 38 713 19 246 72 634 2 617 18 655 4 979 50 936 0 591 22 348 71 534 54 459 92 519 13 330 16 600 41 184 81 835 26 247 20 440 29 269 35 96 3 197 9 867 1 499 43 191 91 272 95 912 70 928 10 105 87 895 69 725 44 404 80 671 93 676 90 247 25 716 84 355 47 927 7 498 79 178 62 687 82 15 48 830 78 190 21 192 53 271 39 10 34 581 85 438 42 223 49 647 11 544 45 427 73 681 23 579 51 616 30 621 52 628 56 817 65 460 57 962 68 463 12 762 83 397 8 951 74 435 75 490 86 377 40 141
43 466 24 513 74 827 26 665 4 126 17 548 62 572 1 6 68 641 29 415 42 451 65 592 72 828 11 234 31 888 76 776 58 60 44 133 10 118 18 535 33 663 93 233 40 182 67 265 59 557 63 165 23 488 27 96 14 793 35 986 98 613 22 106 89 269 2 771 46 872 71 680 94 533 49 4 15 579 48 635 7 301 53 46 78 989 50 173 99 724 80 260 57 529 70 617 69 825 88 925 81 474 52 497 56 444 86 430 87 810 19 394 32 350 13 243 28 578 47 390 34 730 75 66 66 859 8 765 92 301 61 973 91 692 36 649 45 473 16 562 84 917 79 885 55 301 5 72 90 423 85 352 37 585 95 976 38 374 21 788 54 668 0 142 6 415 73 422 3 600 41 514 25 403 64 49 97 542 77 391 39 646 83 804 51 619 60 480 12 689 20 724 30 700 96 650 82 619 9 671
96 302 43 898 73 94 10 991 69 846 36 659 65 918 59 670 42 127 93 451 67 884 30 156 51 786 21 868 48 857 53 539 80 431 24 978 15 854 33 339 25 209 99 118 55 336 61 831 76 416 72 230 5 849 3 890 87 584 8 958 45 969 52 327 88 551 11 383 97 324 40 605 39 300 12 298 28 332 0 611 63 163 27 186 22 127 19 717 44 517 29 363 66 908 74 171 18 308 82 867 75 199 13 51 60 131 16 747 71 476 86 474 89 372 4 321 81 32 9 84 1 444 38 894 62 779 64 413 37 73 77 855 90 457 68 803 91 419 78 106 14 624 58 363 50 128 49 799 6 675 31 236 26 130 23 32 56 269 35 115 46 723 2 463 34 746 83 28 32 681 85 458 47 575 98 890 84 316 57 61 17 930 94 156 79 11 20 773 7 252 70 293 92 743 95 148 41 762 54 293
25 280 23 998 42 523 31 305 7 627 8 471 15 852 78 827 46 701 68 103 19 999 66 783 91 921 17 843 12 250 48 900 26 837 99 64 20 84 52 59 34 27 5 694 60 794 50 800 36 907 65 320 75 208 97 874 37 830 86 356 69 195 80 648 47 965 89 939 88 618 59 217 55 279 51 918 92 413 79 440 76 858 70 698 21 102 40 291 77 529 10 2 87 389 98 278 0 876 93 528 29 511 38 401 2 606 4 704 58 734 1 627 71 159 3 889 81 59 54 680 64 401 44 865 67 640 43 326 14 823 83 660 61 122 24 809 72 881 62 304 85 636 6 646 13 901 9 552 53 887 41 962 27 776 90 906 22 925 94 591 49 666 56 351 74 189 57 15 32 288 28 615 95 120 82 232 11 98 30 839 45 970 73 69 16 452 35 120 84 164 63 317 33 611 96 509 39 983 18 779
64 629 88 393 4 187 23 313 73 26 41 306 7 957 63 425 61 466 49 294 87 102 65 681 78 452 17 864 14 944 91 626 81 126 95 887 98 493 5 181 34 890 99 324 30 8 8 243 59 429 60 741 62 780 40 384 2 963 22 251 77 627 82 443 12 654 76 636 31 350 47 885 25 518 50 446 55 52 36 883 46 370 70 873 29 750 48 465 97 948 21 984 51 671 69 797 32 891 68 68 92 448 10 326 84 434 16 60 35 425 44 359 90 702 93 492 74 276 33 875 0 516 52 977 45 108 83 246 71 513 86 207 26 331 54 670 79 155 6 519 24 688 1 925 38 380 94 273 13 367 66 284 3 1000 53 634 37 555 20 797 15 252 43 337 89 95 18 637 9 382 27 811 58 466 80 964 42 315 39 17 75 608 56 491 57 835 67 748 85 933 72 592 96 153 19 909 28 668 11 609
76 126 87 58 36 646 17 747 0 710 64 912 43 151 55 605 26 178 93 514 57 858 16 86 34 284 66 772 24 844 71 192 19 866 83 614 29 526 75 695 20 761 18 368 65 548 74 202 13 98 48 639 14 890 25 341 30 666 23 737 2 734 10 936 12 972 97 18 46 553 41 432 79 809 28 452 9 312 94 256 78 832 50 892 69 647 32 156 86 736 38 183 21 52 8 905 6 353 68 65 7 137 42 12 1 835 54 357 11 3 92 542 56 655 80 94 22 856 99 496 52 282 90 24 60 581 58 385 45 679 96 860 53 205 61 129 27 803 3 399 49 558 39 585 67 20 62 798 4 838 63 346 35 979 91 31 40 659 95 718 51 681 33 823 98 431 89 966 31 286 37 108 81 242 72 393 15 812 73 758 70 2 59 206 5 490 85 119 47 277 44 983 84 997 77 739 88 615 82 746
54 864 80 350 0 167 59 629 73 604 13 825 43 323 97 252 60 642 77 433 75 140 51 586 91 973 40 828 88 597 57 826 20 614 98 912 78 197 28 985 25 663 82 426 8 636 22 491 72 8 4 352 69 241 24 870 86 304 7 452 63 514 84 542 35 299 74 389 45 213 3 206 99 218 61 515 64 627 17 520 16 593 12 847 58 925 6 329 41 809 62 845 56 222 2 140 29 886 10 343 32 800 11 665 34 91 15 71 21 850 96 394 37 928 14 8 39 71 23 290 46 814 50 729 94 586 27 778 81 385 89 360 48 341 47 898 68 572 53 767 65 1 26 576 36 419 71 310 52 192 55 416 30 265 67 253 33 758 38 896 95 946 93 483 66 862 79 358 76 811 85 392 92 577 18 864 83 406 70 763 44 361 49 136 87 921 31 345 1 83 5 722 9 981 42 411 90 99 19 19
7 885 48 586 32 362 77 585 18 21 58 770 26 714 76 769 85 977 21 928 95 690 54 305 66 287 75 9 45 100 93 690 38 653 96 89 73 676 14 1 0 724 27 477 31 668 69 962 52 775 94 917 25 298 15 9 79 892 41 409 67 107 78 943 23 392 33 975 42 408 43 974 57 418 62 911 60 910 80 866 72 133 11 75 89 765 5 963 47 481 68 165 50 534 30 138 97 292 36 903 20 431 55 736 86 657 16 162 46 171 61 374 22 458 17 419 34 10 24 364 51 234 4 112 81 384 71 474 6 827 92 107 74 825 8 900 64 62 29 248 19 650 82 389 28 898 1 681 56 635 13 228 53 643 10 924 90 976 40 267 37 971 87 485 98 151 59 826 91 663 83 5 35 124 3 359 44 96 49 847 39 663 88 967 63 562 84 187 9 383 65 750 12 257 70 473 2 736 99 751
57 326 48 955 78 80 94 232 66 298 49 575 29 152 34 93 56 34 69 928 2 470 47 280 74 344 82 984 36 510 60 34 22 162 87 756 5 649 16 513 63 459 40 180 13 166 1 533 65 880 70 413 39 660 85 320 7 14 92 885 98 226 24 290 96 366 53 658 90 685 11 406 12 362 77 440 61 777 50 221 26 577 37 453 18 299 9 485 45 758 93 867 76 483 52 277 30 55 95 385 0 735 27 696 35 145 62 918 68 138 80 451 71 705 28 91 32 955 59 445 86 461 72 348 46 2 91 674 33 865 23 267 20 317 84 356 64 846 58 928 88 401 3 646 41 981 75 81 14 652 83 366 21 961 67 994 31 303 55 847 6 370 42 298 8 409 73 40 89 365 44 90 81 175 19 573 10 656 25 90 51 967 79 696 43 428 17 73 99 12 97 331 38 284 54 120 4 436 15 364
30 138 77 772 25 820 97 989 31 905 21 511 33 205 94 919 81 253 58 338 83 544 57 412 66 158 43 705 55 277 9 390 70 307 13 299 90 337 52 598 4 514 50 284 41 838 96 308 36 366 74 72 29 372 8 544 27 154 11 815 72 397 91 476 69 586 26 232 93 326 16 110 0 546 32 851 37 714 75 429 40 221 34 358 3 1 62 631 38 111 54 883 51 941 84 36 85 998 60 597 49 949 99 339 35 283 10 102 42 618 59 535 78 711 14 302 5 542 1 550 63 232 22 762 48 245 2 158 7 299 92 726 82 948 76 796 65 619 23 400 46 822 12 323 28 887 47 155 6 206 18 309 71 778 44 668 86 566 80 888 24 92 95 989 64 438 17 872 79 830 73 700 39 208 53 229 68 843 67 975 89 407 61 265 87 882 19 958 88 480 98 184 45 479 20 732 15 865 56 660
71 537 95 500 3 175 51 580 2 766 54 500 53 995 40 921 19 555 32 480 26 436 41 933 77 616 8 702 70 24 79 344 49 56 20 946 39 579 27 888 24 838 48 310 28 955 87 188 11 74 45 599 93 346 83 437 86 587 42 342 12 66 66 306 58 671 52 281 74 911 99 646 21 990 13 942 44 293 46 992 94 573 43 403 69 819 37 895 76 534 29 205 56 263 65 952 57 300 38 36 64 705 96 238 33 412 92 383 68 916 85 52 90 383 36 905 31 22 60 105 75 220 67 439 59 177 82 817 16 234 6 428 62 890 50 300 91 67 72 916 84 527 25 534 18 365 30 89 10 550 78 18 55 274 80 101 61 920 98 403 89 799 35 565 0 236 22 913 9 177 63 542 1 304 97 164 14 363 5 679 4 930 15 449 73 924 81 891 7 4 17 518 34 542 23 897 47 822 88 147
82 681 10 746 23 686 30 926 97 422 70 14 48 442 62 915 15 768 36 379 60 510 7 311 51 324 76 587 98 833 19 87 18 161 91 624 74 610 50 274 64 802 26 895 16 120 33 79 43 737 40 767 4 366 37 180 39 414 49 884 57 62 93 301 84 316 73 469 79 412 47 749 8 181 87 150 55 651 20 668 94 756 21 578 41 413 42 662 13 632 1 472 5 244 89 851 17 808 61 145 22 494 56 184 71 193 77 548 27 949 88 153 24 949 34 454 31 756 86 81 80 846 81 865 25 261 2 696 67 512 32 320 90 151 29 759 96 309 65 804 54 221 45 763 68 10 0 254 72 714 11 868 95 38 75 706 99 680 9 369 12 2 63 940 69 841 28 186 85 940 46 889 44 188 58 850 52 654 53 917 35 705 38 502 6 467 59 180 14 152 83 878 66 522 3 343 78 866 92 224
92 307 68 230 82 755 90 675 58 710 60 436 51 312 86 62 67 691 96 835 80 707 29 13 55 347 63 965 61 357 73 413 48 918 4 748 97 659 64 710 76 350 20 38 71 449 30 514 53 673 5 929 22 714 9 597 27 20 62 591 94 274 45 51 8 818 79 470 3 579 47 528 6 852 23 63 77 595 65 744 34 786 0 760 54 607 84 212 14 528 18 64 38 433 12 893 89 883 69 703 37 892 87 185 26 259 83 864 2 472 85 711 52 491 78 228 1 185 31 712 44 627 43 571 88 946 46 164 10 607 36 553 35 655 40 62 70 400 59 196 19 256 49 846 41 480 98 773 66 673 95 521 13 739 16 898 91 350 75 414 42 529 11 463 7 892 24 415 50 231 25 333 72 995 17 882 56 773 21 16 93 799 74 187 57 243 15 936 33 462 39 785 32 189 99 628 28 588 81 666
79 822 20 557 3 201 73 387 81 632 6 527 7 733 85 167 30 737 38 319 53 242 49 259 60 737 66 688 21 703 31 92 61 552 36 97 15 821 19 46 84 877 33 579 41 433 37 635 18 80 4 289 42 658 77 956 13 777 83 569 92 29 44 182 50 370 55 961 54 668 90 900 25 303 23 271 58 430 27 764 67 606 47 722 93 512 96 49 75 193 98 719 80 832 43 549 51 265 86 592 11 706 10 897 2 612 32 319 72 163 57 770 76 863 69 715 65 403 9 977 78 287 64 293 22 112 12 24 14 800 97 954 62 77 29 204 71 545 34 268 87 153 28 899 63 607 70 551 88 108 39 99 8 725 16 749 45 837 74 61 59 277 82 135 46 326 40 964 48 985 1 489 24 481 5 366 56 778 35 17 26 876 99 918 17 10 0 596 68 695 91 651 94 372 95 348 52 382 89 432
76 313 51 705 39 418 97 81 68 222 57 667 62 338 23 183 34 464 73 265 58 704 53 952 83 938 3 330 32 710 42 118 48 549 54 286 2 894 40 634 99 838 67 367 35 137 50 605 1 534 60 641 45 639 10 115 79 755 20 435 56 285 7 868 33 899 91 602 61 901 43 432 4 456 15 513 18 999 92 862 82 743 8 974 36 750 90 450 93 147 96 499 29 325 38 153 75 263 86 136 74 551 46 346 95 456 98 626 30 270 84 346 87 144 22 274 19 540 13 380 55 855 37 268 80 413 47 91 21 540 77 818 72 462 17 925 27 330 70 317 44 158 24 175 52 45 65 72 81 722 94 343 85 180 9 969 16 687 28 178 49 656 25 116 88 768 66 978 26 666 63 181 41 96 14 203 11 708 6 794 89 193 69 834 71 741 64 979 12 643 0 770 78 728 59 103 5 984 31 365
80 46 7 628 74 788 13 996 95 695 5 346 6 602 25 499 67 808 91 941 28 457 43 796 14 335 90 446 57 285 94 998 88 162 18 685 47 698 75 210 63 157 77 332 4 652 87 985 48 66 10 979 30 762 32 165 97 290 9 131 52 800 72 723 54 642 42 177 66 939 17 290 89 417 92 90 61 368 24 19 37 429 79 357 41 870 23 916 53 966 83 578 44 370 34 291 50 546 16 565 45 408 84 155 65 991 93 214 19 399 39 926 8 352 15 680 12 382 26 392 59 47 99 995 11 578 98 355 20 952 82 193 27 753 70 452 73 462 38 850 36 521 49 361 51 134 33 701 86 10 40 934 55 241 81 251 78 594 1 795 31 824 68 769 2 15 85 955 29 432 76 562 62 431 69 292 64 308 60 150 0 11 22 230 3 938 58 92 56 146 46 681 21 190 96 279 35 434 71 479
19 426 69 104 60 105 54 403 14 439 45 247 30 249 59 669 26 925 55 439 52 162 56 804 67 870 46 526 63 242 6 470 39 649 79 373 13 567 27 399 91 891 25 698 76 797 33 395 9 391 21 640 77 835 1 98 38 598 70 912 2 704 41 287 3 762 51 598 89 595 92 172 86 716 0 506 81 48 22 734 4 518 31 185 84 318 78 881 64 490 83 927 43 581 65 328 49 833 16 763 5 781 23 507 58 335 96 40 94 953 72 469 18 444 29 660 66 299 40 1000 88 886 82 927 71 457 90 559 98 849 12 137 61 829 68 160 32 873 74 391 8 402 73 173 36 119 87 996 75 546 11 158 7 454 34 233 37 748 28 300 24 905 93 513 53 587 47 516 95 758 57 875 44 738 17 822 10 802 99 284 62 956 50 337 48 160 80 32 85 952 35 933 20 5 42 517 15 961 97 260
73 330 79 652 96 875 2 493 71 204 58 357 80 553 50 479 3 776 93 407 40 956 75 167 30 96 28 841 37 862 64 718 11 18 26 327 74 125 85 906 52 440 99 228 82 915 33 567 19 106 42 832 72 673 25 170 1 399 44 718 66 708 35 682 60 171 43 789 88 168 45 899 77 842 67 385 69 992 98 216 4 259 36 965 49 640 41 189 56 439 20 831 63 426 48 222 10 41 68 681 34 132 12 247 32 296 51 487 9 763 0 968 17 663 24 2 38 145 59 621 61 565 62 896 5 617 94 448 7 256 83 941 15 396 86 619 13 637 57 194 92 427 95 230 22 986 87 704 6 876 78 529 31 373 47 977 55 347 18 135 8 861 97 868 65 437 84 791 16 454 53 139 54 650 89 640 14 482 27 34 21 235 39 776 46 459 76 166 90 566 91 617 81 437 23 904 70 651 29 968
85 1000 37 285 31 982 51 204 0 443 60 795 67 437 61 768 9 148 5 538 94 308 50 420 62 76 69 68 42 244 46 206 4 79 11 642 76 10 43 281 80 465 93 77 45 827 44 887 97 220 15 654 82 749 33 977 84 918 52 411 72 49 49 511 24 152 66 766 3 365 26 421 89 625 96 763 22 126 13 125 12 152 78 557 48 50 7 755 71 313 8 358 20 243 73 2 65 582 2 378 56 160 87 712 79 199 95 863 64 742 58 152 57 325 41 331 88 843 63 532 32 127 17 553 98 187 77 308 92 208 27 705 23 611 55 215 34 560 35 123 28 683 86 125 91 702 30 752 47 985 74 872 29 215 70 709 83 784 21 181 99 384 19 277 59 776 54 586 36 184 75 210 16 502 53 765 10 545 25 360 81 604 68 94 18 381 14 566 90 884 39 426 38 588 1 266 6 277 40 614
24 396 0 199 17 392 3 916 12 330 85 405 1 365 36 789 15 340 42 854 18 310 61 371 45 129 7 209 90 421 31 490 46 16 89 972 38 817 5 914 83 653 37 994 41 396 58 675 23 2 50 831 84 648 53 206 70 514 82 620 27 407 22 12 68 488 80 68 92 666 81 734 59 895 52 82 87 737 60 943 47 915 56 796 32 937 25 546 26 916 8 400 96 540 91 467 78 3 95 721 72 907 14 461 62 172 4 622 30 46 66 744 6 755 11 639 93 539 79 772 48 524 35 461 74 5 64 878 43 298 2 621 73 148 99 318 57 601 40 345 16 10 63 147 88 920 69 20 39 838 20 860 49 861 76 503 51 442 98 707 19 740 34 244 94 486 55 368 13 283 33 254 77 95 86 760 71 748 67 179 28 698 10 479 54 678 75 120 21 114 29 353 97 397 9 295 65 810 44 585
43 725 90 703 85 229 69 740 31 622 54 568 37 1000 29 381 39 209 99 218 9 872 78 406 66 713 2 121 25 952 50 487 11 717 42 687 91 611 26 334 12 634 30 230 46 32 34 204 51 597 22 640 49 36 52 712 36 285 64 85 18 849 75 378 23 359 28 856 82 291 45 390 4 139 17 767 44 315 60 994 94 772 20 93 83 813 89 742 21 669 92 237 93 220 38 24 87 863 72 637 32 398 27 840 58 407 67 541 47 922 53 551 48 12 73 570 19 573 63 135 59 910 41 876 96 163 68 998 16 106 95 112 33 867 62 973 8 746 84 994 56 580 86 839 57 497 76 475 80 211 10 497 0 260 79 963 77 175 40 349 6 212 70 252 65 179 5 658 98 617 55 747 71 210 81 99 15 568 13 947 24 418 35 394 3 996 61 943 88 583 1 457 97 555 14 163 74 135 7 45
49 863 18 624 56 822 47 576 48 565 73 922 83 360 63 257 5 50 54 912 37 603 31 922 92 849 99 304 7 768 61 38 34 114 87 844 55 494 6 909 71 188 17 349 72 86 76 733 24 187 84 530 58 374 45 638 11 941 52 381 22 949 33 211 96 310 98 306 51 5 89 888 20 3 46 533 19 438 64 140 39 251 67 727 25 854 3 548 21 154 69 644 91 559 94 17 68 863 74 629 93 473 95 64 80 229 85 797 90 63 75 724 44 239 79 306 53 446 66 170 88 237 78 417 30 63 12 673 77 955 62 662 65 597 32 52 16 776 13 335 41 994 10 933 57 532 29 612 1 740 8 215 2 842 9 102 60 717 23 832 82 53 86 801 36 8 26 601 27 959 43 775 70 127 0 316 28 324 97 426 50 650 42 329 35 246 81 677 40 137 59 333 15 450 4 671 38 811 14 503
51 575 67 230 70 535 72 752 19 31 78 844 79 287 49 215 0 461 3 48 17 333 10 86 39 502 43 500 63 294 8 292 60 525 80 391 36 19 59 560 24 143 56 886 54 662 12 7 46 717 22 851 96 49 44 66 9 119 40 282 69 874 50 231 23 197 57 52 99 354 30 641 14 857 53 18 26 501 90 71 42 872 52 536 21 165 47 311 27 432 66 43 74 743 85 461 25 84 92 664 13 879 16 420 82 850 76 187 97 206 61 63 64 701 86 105 6 433 91 252 33 6 58 202 20 214 34 533 45 861 41 254 7 576 98 165 77 606 37 579 71 377 48 524 95 703 1 216 84 567 11 207 15 413 4 626 28 815 62 951 18 287 35 952 81 6 29 724 87 570 55 580 93 431 65 93 5 43 73 897 89 782 94 839 68 651 31 316 83 971 75 888 38 228 88 816 32 786 2 647
69 194 67 194 5 816 16 433 76 269 22 941 88 192 46 346 77 851 34 507 74 75 35 183 12 522 26 146 80 765 30 84 3 299 2 574 87 108 39 935 86 58 63 344 1 828 33 543 57 674 10 339 84 422 64 418 93 358 99 310 97 967 62 162 49 9 81 355 53 788 61 444 42 879 6 276 28 532 55 21 4 645 19 293 58 198 60 304 7 994 43 769 96 568 13 72 17 985 91 780 24 985 40 879 27 751 65 162 73 535 78 49 25 807 21 987 36 898 44 416 89 957 18 308 92 394 94 716 31 544 32 67 95 571 68 751 29 304 48 743 59 982 75 906 23 454 11 449 79 36 70 727 72 243 83 683 71 411 98 901 85 297 50 315 9 131 82 921 14 758 37 963 38 802 41 287 52 182 20 145 45 43 66 877 47 168 15 126 51 206 56 872 0 289 54 222 90 9 8 94
20 173 93 803 89 291 68 351 66 780 65 277 1 745 56 632 34 872 8 554 78 730 77 469 70 509 22 486 38 205 49 483 99 290 67 671 53 706 23 15 62 676 54 488 7 30 40 382 82 801 3 24 45 8 91 683 35 353 52 710 80 896 59 854 84 993 58 44 16 400 90 815 36 530 87 948 63 378 48 223 18 886 13 67 17 808 81 270 24 898 85 553 61 891 0 103 6 455 50 994 86 99 64 228 47 323 15 165 11 462 95 751 73 524 74 94 72 948 51 255 5 749 55 761 10 974 96 611 39 801 94 861 97 142 57 246 75 292 14 867 92 74 42 823 25 824 43 362 76 971 26 139 33 549 44 793 28 850 31 553 98 466 21 720 60 225 2 114 32 960 69 523 12 183 71 524 27 111 83 899 4 957 29 81 41 47 9 531 46 590 19 864 37 568 30 4 88 700 79 184
91 373 30 45 10 717 77 781 39 803 2 915 4 749 40 736 66 496 31 265 59 476 0 447 11 631 61 660 52 752 41 846 95 247 83 246 8 477 65 976 92 19 57 397 3 993 84 486 6 469 75 863 82 12 51 275 44 51 74 604 89 373 96 41 78 915 79 95 70 8 36 228 73 467 76 778 50 410 85 762 58 921 55 126 80 295 7 387 25 289 9 884 29 747 24 18 34 197 93 595 28 765 63 424 98 230 13 366 19 562 5 1 37 817 60 489 68 709 99 301 54 749 38 424 53 692 20 406 69 529 71 476 16 478 67 337 62 786 12 835 72 56 23 659 94 42 87 531 56 695 43 25 97 181 22 426 15 31 49 876 48 324 35 109 32 154 17 543 81 708 88 531 64 829 27 566 86 961 21 622 90 348 47 365 33 603 45 485 1 46 14 634 42 531 26 936 18 683 46 264
32 127 55 954 82 961 67 945 50 529 61 252 13 998 73 367 15 590 35 756 94 344 37 70 0 306 27 489 62 376 43 978 57 576 46 265 60 782 56 433 86 919 26 465 22 693 51 109 30 393 11 128 41 567 34 353 6 421 44 336 80 395 95 940 74 692 16 154 29 602 36 374 3 720 79 422 10 290 70 270 90 144 8 308 2 242 99 318 1 257 33 162 78 284 53 837 81 55 20 906 28 440 23 767 12 625 98 582 71 109 77 650 39 986 54 931 49 418 92 15 9 771 18 720 47 859 58 850 40 757 45 25 17 927 69 552 24 493 21 396 96 110 42 853 88 689 75 479 31 640 38 351 4 870 52 28 68 81 85 603 48 628 7 611 84 776 59 946 89 401 97 186 25 367 66 943 5 290 87 427 76 237 63 896 93 713 14 530 72 750 83 710 19 935 64 505 65 12 91 450
50 50 80 747 32 663 62 198 66 938 90 393 4 959 37 838 11 822 98 484 56 411 68 289 59 620 12 944 6 674 99 640 39 469 72 760 9 303 84 417 97 886 0 780 47 194 93 312 42 723 18 852 10 256 73 539 52 758 29 272 74 92 8 297 57 357 64 318 87 599 92 446 77 842 51 958 38 452 53 821 33 979 70 325 75 238 49 819 1 186 2 684 60 194 82 267 85 168 30 533 3 185 67 668 86 586 25 442 46 342 63 875 81 173 31 722 5 398 24 414 94 997 16 728 35 557 78 559 83 441 43 465 7 556 20 9 48 499 58 274 76 184 79 778 44 755 40 116 71 175 45 484 36 179 22 45 26 580 17 769 19 797 27 116 14 170 34 251 61 265 13 185 91 636 65 910 95 659 28 646 69 635 96 427 89 417 15 358 21 497 41 945 23 745 88 657 55 210 54 106
55 489 28 513 57 506 2 319 80 329 78 124 9 601 32 689 30 426 31 678 1 91 33 837 75 530 15 994 62 229 48 819 58 159 88 221 82 58 85 260 61 857 41 551 47 659 79 85 89 797 59 686 74 980 3 316 67 651 13 313 60 307 98 782 29 281 52 447 5 164 16 498 45 72 90 329 39 400 83 878 84 180 71 274 0 596 96 252 20 754 91 642 11 518 23 72 18 602 50 473 35 834 44 313 7 563 97 926 43 10 12 105 86 149 65 780 24 532 76 739 8 42 6 894 73 701 72 888 92 766 38 615 63 315 14 126 95 126 42 520 19 265 27 878 26 981 17 959 77 155 64 752 69 208 4 32 53 105 49 629 54 163 56 699 36 281 81 825 51 797 70 113 37 693 34 883 94 855 25 940 87 867 93 978 68 338 66 691 40 355 46 845 21 693 22 623 10 427 99 919
63 782 0 573 59 23 96 894 12 40 65 791 27 364 9 495 22 834 14 769 67 547 10 199 39 184 78 517 41 339 95 736 83 795 42 436 85 263 89 342 57 524 31 762 54 710 60 717 71 927 19 108 16 522 50 537 30 930 46 833 3 720 64 490 23 835 45 834 84 942 25 266 17 985 75 839 73 747 80 843 62 595 8 72 43 175 7 18 4 173 40 589 66 667 68 842 91 362 90 354 49 860 32 239 1 11 92 738 69 401 58 456 87 228 53 702 13 668 48 352 34 568 11 194 47 318 15 273 72 563 29 381 76 2 21 765 18 885 51 420 52 443 81 706 93 311 70 930 94 177 98 809 37 773 99 533 82 607 35 92 61 332 5 103 20 416 77 730 36 325 26 935 74 936 2 664 55 175 44 412 33 391 28 45 88 451 79 167 24 472 86 658 38 497 97 98 6 792 56 772
65 224 56 664 4 297 26 263 68 930 10 449 71 38 85 33 42 717 37 162 50 881 69 345 17 414 36 16 32 808 66 730 64 57 0 215 46 799 44 136 62 547 88 683 27 78 55 469 90 712 3 722 99 555 80 880 51 473 8 796 7 723 59 338 84 157 93 904 75 649 29 463 86 456 52 436 40 233 63 526 1 529 72 864 22 166 31 517 53 956 54 440 91 479 76 316 73 697 18 172 61 633 67 963 81 372 30 350 15 446 45 827 39 563 13 336 79 67 97 638 98 942 43 103 41 519 89 261 58 240 19 512 14 527 35 276 74 149 5 461 34 118 70 371 92 140 12 75 20 514 96 116 16 851 47 155 6 770 25 211 83 225 77 564 21 947 11 63 33 70 2 10 49 882 95 724 87 559 57 981 78 59 23 723 28 446 48 392 9 80 94 911 60 343 38 539 82 838 24 892
31 901 91 216 77 593 75 461 21 34 52 663 62 232 90 826 30 789 12 574 48 603 79 837 65 438 71 625 82 953 41 311 95 533 97 394 70 830 3 52 80 417 40 589 73 449 44 56 2 52 0 122 14 971 38 428 6 827 89 647 64 611 50 665 85 180 74 545 27 383 47 48 43 304 5 160 23 214 28 651 32 936 86 381 98 880 36 868 59 347 88 1000 72 310 83 296 42 965 81 690 92 998 35 190 37 892 87 571 54 519 19 346 61 716 34 577 58 59 60 153 33 698 99 423 11 882 17 305 68 390 67 573 8 315 55 519 96 753 16 498 84 590 63 460 66 782 39 122 69 340 57 932 56 917 25 733 4 80 9 508 1 346 45 815 76 127 26 992 7 973 22 757 94 666 93 622 46 386 78 426 49 117 15 882 20 608 13 454 18 39 10 759 51 911 24 808 29 810 53 631
99 42 26 184 41 668 89 271 9 717 57 484 31 132 58 354 45 520 79 460 64 449 85 969 27 80 1 868 43 44 34 539 92 727 19 790 67 798 3 959 74 250 88 801 13 995 50 715 29 400 78 794 71 870 40 799 33 499 84 341 48 254 82 259 83 639 21 800 97 846 18 874 52 887 24 804 76 331 55 386 90 191 86 905 70 206 39 585 42 972 77 765 93 889 69 822 15 575 0 649 32 510 36 336 95 968 35 776 7 171 23 967 56 591 16 765 20 138 60 253 44 422 65 968 11 165 61 849 94 867 14 820 22 967 80 200 91 778 30 744 10 981 51 784 62 86 54 800 68 395 98 2 17 200 4 831 96 370 5 995 59 104 49 763 6 680 53 855 73 344 8 614 63 920 66 731 25 553 72 164 46 200 87 526 81 732 12 518 38 306 75 491 37 3 47 465 28 138 2 605
71 320 4 379 86 438 63 279 47 202 83 236 60 67 10 71 38 753 6 973 36 20 65 854 70 663 59 817 67 126 40 24 2 390 1 228 20 47 92 202 19 280 84 211 51 868 0 524 99 18 7 578 76 409 16 997 74 762 50 524 93 108 58 501 30 831 88 202 49 827 43 748 12 183 68 555 8 347 57 460 13 619 45 932 44 666 98 789 24 847 73 93 11 692 31 997 18 478 39 56 79 762 42 545 78 459 61 838 34 426 56 117 91 954 27 304 22 207 64 900 14 652 3 607 82 96 77 837 52 961 72 496 90 503 97 402 53 264 89 664 80 984 17 54 81 490 32 591 5 889 35 514 85 173 25 292 66 344 46 4 26 180 33 685 23 303 9 340 15 164 37 433 75 61 28 516 62 689 55 277 48 599 29 260 54 959 41 327 69 132 87 687 21 52 95 730 94 630 96 14
73 786 47 78 68 523 57 727 89 819 50 179 9 411 3 66 48 181 55 866 19 141 12 607 4 493 59 8 96 458 21 751 39 159 58 864 29 411 15 21 85 603 36 508 34 597 17 473 5 588 71 792 82 842 35 289 40 387 6 155 2 412 64 532 26 136 32 618 70 387 87 213 16 32 10 771 99 294 51 984 91 426 95 715 33 766 92 916 98 619 38 532 43 421 90 333 22 889 27 959 18 150 88 580 86 973 42 186 44 54 97 758 79 905 7 598 49 159 76 886 14 89 28 831 84 86 23 840 56 487 62 713 80 378 24 987 66 862 11 35 13 5 77 513 54 312 69 235 93 344 41 926 20 563 74 934 63 974 53 675 60 766 31 26 25 994 8 454 81 473 52 402 67 53 37 296 1 18 94 620 72 775 61 314 65 740 45 971 78 975 75 317 83 90 30 949 0 278 46 61
28 722 80 688 25 645 34 472 71 756 91 245 58 807 17 105 33 689 36 473 66 280 32 508 22 929 94 476 37 285 73 597 48 885 15 504 77 550 43 282 65 571 98 656 82 398 11 513 8 927 79 186 3 603 38 79 35 422 99 755 21 281 18 335 64 302 63 77 31 753 10 611 40 634 85 31 5 846 67 225 93 202 19 761 50 304 60 357 1 582 53 323 72 33 7 319 88 635 57 657 42 621 26 745 78 822 49 325 97 631 59 904 52 758 30 169 6 167 46 780 96 998 86 455 14 815 47 149 54 112 0 887 20 805 39 276 61 821 76 628 24 418 68 971 87 72 29 227 69 257 27 66 44 339 45 649 13 371 62 119 83 952 89 912 41 959 81 169 12 882 23 6 56 896 90 265 92 69 16 923 4 710 84 30 51 815 55 916 70 206 9 267 2 346 74 969 75 461 95 919
57 18 78 687 97 184 56 201 30 760 46 506 74 607 93 510 34 25 82 843 84 591 68 929 67 393 9 82 91 975 52 637 22 393 37 393 98 211 33 962 17 296 89 724 87 828 23 386 54 333 66 576 6 120 8 486 64 290 38 887 53 741 0 866 95 756 20 461 25 553 45 937 42 215 96 899 27 526 90 78 73 782 16 862 77 233 39 593 31 681 47 642 65 857 50 323 1 559 28 128 48 132 83 78 12 874 70 393 86 853 59 715 35 379 21 998 15 698 49 785 71 346 51 54 99 306 55 207 61 895 43 27 69 564 62 406 41 311 18 625 94 434 92 854 85 46 32 604 76 693 60 451 3 387 10 269 58 826 29 68 81 33 2 824 13 905 26 545 7 881 19 829 40 382 14 310 80 133 88 809 36 280 24 512 63 64 5 705 79 255 44 834 72 305 75 851 11 764 4 516
90 150 84 144 51 40 4 105 66 228 40 506 59 6 48 516 42 405 12 166 27 396 91 743 61 379 31 237 30 356 32 887 47 624 9 917 25 930 85 199 46 440 69 527 67 222 49 295 44 30 87 397 20 201 62 672 57 731 78 194 56 164 17 815 76 862 15 165 3 291 39 124 11 989 38 412 19 801 5 399 72 369 50 969 97 197 53 446 13 864 70 987 77 955 29 900 35 883 8 508 92 821 88 737 37 368 1 866 6 679 16 98 80 762 14 173 94 747 73 157 52 156 33 204 2 785 10 156 68 741 83 420 26 600 45 131 28 148 54 605 7 186 81 775 79 877 58 91 71 89 0 485 75 476 36 198 63 479 18 357 41 622 65 438 43 668 23 105 21 816 60 368 55 57 64 245 98 167 93 901 34 185 22 29 95 630 86 789 96 631 82 437 24 821 99 535 74 385 89 473
85 894 46 123 24 748 10 954 45 540 68 159 71 426 30 562 87 100 82 458 23 391 80 532 37 421 18 608 21 82 97 899 43 132 74 323 59 422 98 997 3 648 22 42 11 767 32 907 61 949 57 297 17 665 60 888 4 436 42 620 29 652 26 595 48 983 95 873 25 549 67 91 7 1 1 617 73 798 86 719 47 788 40 811 39 54 76 871 65 141 90 982 35 571 62 698 77 2 12 72 52 475 69 149 91 83 75 879 5 321 94 772 0 278 28 211 38 149 9 1000 53 388 19 239 44 773 36 245 49 474 8 682 16 223 81 695 88 34 33 238 56 201 78 393 55 783 15 180 93 175 58 121 34 712 64 594 51 315 92 547 14 947 50 195 83 891 63 664 20 195 6 185 79 668 31 747 70 380 13 305 2 581 41 537 66 875 72 507 99 302 89 506 54 219 96 564 84 967 27 184
20 242 33 202 65 109 61 99 54 586 45 603 74 991 26 790 52 403 76 890 49 887 85 522 55 389 80 16 66 811 68 444 3 396 41 291 14 211 51 30 67 972 59 621 39 230 92 495 60 788 12 172 17 117 57 15 37 887 77 553 31 41 36 332 94 197 73 975 78 680 48 698 25 880 62 2 98 370 10 706 44 914 28 10 8 794 88 930 79 612 32 762 64 112 0 533 30 321 81 409 1 979 83 118 71 330 38 341 86 619 5 246 46 170 35 871 70 821 15 56 19 329 22 654 93 560 42 925 29 887 21 707 9 381 82 706 63 686 91 183 4 307 11 266 99 241 69 813 95 320 24 120 43 523 56 687 90 468 40 349 97 1000 27 192 6 710 18 546 72 905 50 107 87 194 47 931 34 243 96 71 23 123 89 784 13 894 2 880 16 402 53 553 58 891 84 530 75 528 7 590
79 191 52 900 60 344 72 192 94 485 56 799 86 837 93 976 87 87 88 434 44 907 4 361 40 492 7 947 91 874 39 852 30 957 5 308 51 941 64 624 75 42 33 728 37 889 34 92 20 674 18 577 76 985 24 443 80 871 89 431 22 294 45 947 25 456 73 558 12 723 63 210 83 312 97 413 10 118 90 797 84 491 61 830 28 395 31 486 15 33 95 447 21 379 70 521 13 547 9 876 8 489 67 459 85 627 6 687 19 469 36 136 43 160 77 206 68 282 69 704 38 190 11 222 47 394 57 420 29 628 65 985 71 473 16 947 50 663 41 242 1 62 46 92 58 932 55 521 98 254 66 983 81 483 74 687 42 27 96 996 14 191 59 263 17 682 49 279 32 330 99 663 54 986 78 967 2 669 0 514 3 408 35 154 82 332 53 76 92 544 27 615 23 904 62 777 48 878 26 103
10 927 23 122 38 130 80 696 54 6 17 317 86 89 18 968 97 390 51 648 74 264 33 66 16 468 27 601 19 700 13 544 26 314 22 525 52 309 66 718 57 580 92 699 2 273 44 150 11 973 96 676 85 116 94 470 63 592 48 370 71 869 55 426 62 298 84 802 89 484 7 991 46 196 6 799 58 320 28 477 42 654 37 189 72 957 1 439 83 55 79 206 82 178 93 899 98 193 29 252 31 345 87 592 49 458 40 668 50 271 47 521 53 493 15 67 5 43 78 909 25 566 99 904 12 163 77 80 39 149 60 85 91 898 24 258 9 618 68 524 14 791 75 498 95 751 69 410 32 174 56 167 67 299 90 322 41 225 0 618 3 10 35 25 43 138 36 819 64 762 73 993 61 39 65 326 8 680 4 524 30 440 20 546 21 129 45 183 59 612 81 118 88 749 76 536 70 423 34 200
90 733 71 702 84 825 36 851 93 781 52 796 22 1000 28 965 20 629 16 449 15 861 46 611 9 97 31 879 60 572 74 649 67 256 68 669 91 845 51 785 59 42 64 531 24 551 37 134 76 11 50 890 44 60 39 159 57 988 40 494 1 248 92 67 56 737 63 914 19 707 13 333 41 36 62 414 8 46 48 901 66 560 4 670 70 634 89 832 49 426 95 474 80 60 2 374 33 66 78 398 54 444 97 30 83 792 47 965 30 341 10 664 58 432 86 663 5 247 45 174 81 1000 42 468 96 896 25 64 11 33 29 347 98 17 87 875 3 672 65 364 55 892 35 757 61 905 0 695 21 900 32 479 85 1 14 983 18 133 69 575 53 906 43 782 6 466 77 81 72 308 82 549 88 997 26 786 38 902 17 840 94 736 12 961 79 131 73 485 27 907 34 723 99 849 23 591 7 335 75 801
72 550 0 467 62 983 29 751 23 915 18 62 45 814 36 427 6 930 69 481 53 483 80 16 19 724 47 810 58 425 99 591 43 107 57 352 13 267 60 473 55 822 85 707 30 837 70 587 7 627 42 117 71 749 52 487 2 302 92 321 54 504 4 395 17 712 65 311 56 505 75 520 40 219 82 528 79 213 81 504 63 353 27 996 41 90 3 549 12 629 67 734 89 862 34 402 44 345 86 961 78 283 24 73 32 734 14 538 11 24 95 361 84 906 66 465 22 619 37 624 64 828 59 468 5 210 8 141 25 851 31 482 46 857 98 883 10 172 88 634 1 389 94 715 91 995 39 301 77 967 51 961 73 704 97 694 21 644 26 48 49 290 74 517 61 642 76 645 33 826 28 786 9 989 50 645 93 790 35 108 90 768 96 348 48 710 68 470 87 111 83 995 20 947 16 514 15 960 38 917
2 227 69 262 32 50 22 534 41 514 80 824 52 821 93 649 86 522 9 390 94 265 99 244 62 347 82 438 16 843 14 586 51 669 12 591 53 82 78 677 60 138 30 835 23 184 45 965 83 273 72 641 65 700 43 202 97 245 26 363 11 412 36 578 75 956 74 553 59 399 58 919 67 483 70 487 27 40 6 528 47 895 44 682 81 191 56 434 79 86 31 587 33 874 19 235 3 228 7 613 48 497 68 579 73 377 85 873 54 983 4 480 39 408 38 507 40 772 1 732 63 219 98 840 37 183 20 813 21 34 88 823 95 473 84 385 34 626 8 601 35 117 87 67 61 730 17 518 89 915 49 278 46 904 90 117 76 508 18 885 71 794 25 192 77 847 15 197 5 745 24 138 96 802 66 336 29 288 50 326 10 989 92 807 91 714 42 397 64 96 57 747 0 289 28 299 13 652 55 688
83 219 40 39 0 167 30 854 49 903 8 565 17 57 52 485 98 38 99 194 2 740 77 252 65 732 38 236 74 720 64 606 90 469 96 619 68 364 41 554 91 300 51 687 58 977 95 670 79 71 69 455 85 552 84 184 54 414 1 443 82 356 18 336 24 459 61 295 48 538 55 692 37 107 70 877 57 701 88 641 47 130 53 790 39 942 4 756 35 429 27 732 76 40 43 555 28 961 5 199 22 641 26 954 81 761 44 706 3 285 12 869 92 884 72 25 23 45 89 535 46 333 11 338 45 172 21 405 36 340 32 877 42 90 16 586 71 10 59 369 25 362 80 96 10 473 86 652 97 214 50 728 66 778 75 286 7 106 33 934 14 9 56 675 63 542 6 236 67 74 60 883 29 541 20 145 34 351 15 640 31 922 93 237 73 233 9 243 19 98 94 428 87 803 13 755 78 692 62 196
24 631 66 868 71 77 7 725 82 912 52 472 75 337 31 909 86 918 5 684 40 268 19 68 13 512 97 858 79 190 76 35 89 500 45 510 11 332 61 932 15 186 10 815 81 627 99 13 34 903 84 220 49 616 57 231 43 445 63 576 28 739 9 126 1 495 26 683 72 306 67 804 98 345 94 391 22 386 33 926 2 30 69 436 80 160 78 442 44 740 21 280 64 29 68 891 32 667 0 143 42 703 91 772 20 243 62 578 83 741 74 797 27 194 6 799 25 203 3 20 65 140 87 613 53 947 60 443 56 181 35 90 73 885 88 881 48 506 58 68 96 77 46 416 95 166 38 744 36 506 54 299 14 312 50 634 59 223 23 842 41 449 30 625 39 851 16 923 90 292 17 238 92 11 85 847 8 679 4 193 93 711 18 590 51 829 55 200 12 873 77 439 47 469 37 750 70 625 29 176
66 502 63 667 95 758 19 183 73 833 77 285 22 320 54 163 40 408 37 699 82 177 33 922 78 5 60 178 86 897 51 239 88 155 50 638 15 17 69 303 91 729 4 86 13 7 72 729 75 621 31 677 81 648 46 752 71 773 70 169 87 260 62 854 90 152 24 1 0 850 67 942 94 83 89 943 93 900 43 806 68 112 83 176 52 814 48 648 12 649 26 388 20 464 92 355 85 106 6 231 27 587 5 570 28 845 80 75 29 792 64 625 38 406 76 679 30 628 11 480 56 918 8 319 41 904 18 62 84 702 21 177 98 340 23 290 97 1 1 586 59 515 42 320 58 164 17 892 36 106 14 647 65 298 49 453 9 667 61 83 53 167 45 988 55 494 79 964 34 870 47 282 25 486 35 347 7 446 99 954 3 297 39 427 16 815 96 486 44 401 74 547 2 306 57 168 10 137 32 943
37 471 28 858 23 305 3 638 10 720 9 915 29 178 34 492 77 867 43 191 27 669 59 660 68 373 32 849 16 901 93 137 85 529 67 679 54 717 49 625 41 407 76 402 5 44 58 879 96 466 55 969 30 21 15 99 84 546 50 881 38 419 13 864 11 216 53 251 52 570 72 155 78 296 2 450 48 601 66 107 24 712 20 255 97 499 44 8 75 39 71 699 18 444 99 932 31 17 8 176 90 865 60 361 64 727 56 405 12 656 70 902 89 923 26 484 1 719 33 337 91 785 36 393 6 552 39 130 73 529 62 249 86 802 25 266 40 184 0 228 35 915 81 431 82 494 94 297 88 233 80 213 19 843 95 949 74 8 21 258 4 563 47 872 63 925 42 246 45 185 83 20 65 561 7 484 17 239 57 434 79 234 87 258 92 835 61 795 98 531 14 793 51 45 22 160 46 172 69 785
11 108 6 390 90 452 73 773 26 377 5 849 53 330 3 894 24 948 20 4 46 780 83 38 54 338 55 562 19 190 65 52 14 392 22 69 95 396 32 143 98 649 8 921 78 235 93 664 48 707 30 795 37 161 57 849 13 264 91 499 67 933 49 139 68 833 18 915 81 569 1 713 15 300 82 107 74 748 43 495 59 358 96 259 72 876 60 830 9 99 70 524 31 768 7 167 23 442 56 83 44 596 12 881 66 110 38 395 87 685 36 761 63 263 77 638 51 357 88 541 94 992 45 936 29 865 21 45 80 473 42 672 47 237 58 582 99 644 41 723 97 201 27 180 40 612 85 702 86 964 76 332 0 954 61 360 79 527 33 427 75 522 52 419 4 613 2 158 62 770 25 349 64 38 16 815 92 466 89 127 34 587 28 953 35 238 69 321 17 987 10 201 39 521 50 295 71 452 84 201
32 500 58 557 41 446 11 993 37 244 82 50 35 921 12 100 43 194 26 740 94 862 20 85 97 155 63 144 25 451 87 452 89 384 51 579 79 536 92 448 46 960 78 859 29 567 21 122 1 865 93 987 86 81 71 628 4 645 30 815 34 890 13 413 23 209 31 324 44 878 6 163 47 801 88 3 84 246 14 99 76 271 49 234 73 539 99 607 45 131 80 366 96 771 75 341 85 132 60 850 27 920 15 399 39 13 68 21 66 262 8 716 18 330 77 130 98 653 83 563 50 18 61 809 22 84 90 488 48 982 19 966 3 631 17 780 28 167 36 275 16 935 7 269 72 654 55 935 69 536 5 839 40 277 54 282 0 720 64 781 53 211 42 244 74 482 24 641 56 653 59 49 2 194 9 475 95 536 38 106 33 68 62 105 52 178 91 780 65 197 57 300 10 904 67 373 81 747 70 386
6 42 58 104 88 744 39 229 7 883 67 303 29 26 82 824 8 221 84 256 28 686 83 849 1 233 4 677 78 762 93 600 95 188 96 92 80 954 33 994 11 421 75 519 24 233 63 258 38 610 68 233 26 378 73 973 72 611 85 503 41 615 31 1000 79 646 69 414 86 686 49 185 71 393 74 182 81 4 57 694 90 239 53 434 22 369 30 77 2 161 99 635 40 707 12 209 56 734 19 89 48 303 92 606 94 541 36 221 32 746 35 538 3 911 27 278 54 893 20 136 21 697 44 126 60 607 14 226 66 599 13 568 9 916 51 594 34 189 15 64 42 924 25 333 5 199 76 526 91 886 89 965 46 536 61 473 70 179 10 473 16 479 98 365 77 543 62 787 64 629 52 104 87 777 17 326 59 667 47 806 65 308 18 913 37 217 23 559 0 383 55 213 97 897 43 842 50 79 45 711
46 746 20 577 83 644 10 234 65 128 80 336 76 320 49 564 26 49 24 594 93 44 15 267 59 251 5 907 82 885 54 900 37 664 43 988 73 347 17 968 30 227 8 70 94 386 81 308 22 845 91 270 48 274 79 811 62 8 28 665 77 465 61 402 67 61 23 36 68 609 31 943 34 696 1 291 52 884 56 759 4 409 16 140 18 490 98 83 27 582 53 551 60 373 92 990 99 875 2 580 0 116 44 742 50 884 64 33 39 684 32 380 40 729 69 687 35 645 19 57 21 64 45 40 97 336 42 952 89 409 78 407 14 990 41 762 95 610 6 435 71 708 3 617 74 739 75 657 29 283 11 229 88 500 55 278 63 4 85 37 47 658 13 366 51 264 58 563 87 352 86 44 12 981 25 926 66 474 84 254 9 964 90 260 57 525 33 923 96 871 38 108 7 587 72 972 36 593 70 102
61 818 84 821 17 302 34 272 12 436 79 175 93 601 8 269 82 41 3 3 11 204 67 484 69 536 58 748 94 114 31 147 36 501 20 170 47 529 56 77 10 748 89 911 87 331 27 831 77 884 25 951 14 875 64 147 44 230 50 881 41 244 18 375 83 37 63 956 76 581 19 37 59 799 68 720 42 865 32 864 5 489 53 115 78 572 57 64 95 762 74 516 66 455 98 626 99 134 96 799 62 68 33 631 46 322 52 61 48 125 88 950 70 247 60 64 81 591 80 73 54 727 92 104 7 132 4 489 24 485 22 949 15 622 13 7 39 825 55 73 40 623 43 200 35 225 2 169 86 797 37 300 85 531 16 928 23 939 72 372 28 782 97 904 73 83 21 773 91 441 0 374 75 168 9 917 49 203 29 312 65 959 26 369 51 265 6 286 90 37 1 648 45 191 30 579 38 43 71 768
48 774 20 726 56 423 50 179 67 651 19 553 73 909 62 253 94 783 6 125 46 418 3 517 18 627 1 440 79 937 83 654 81 324 99 308 66 886 15 225 43 324 31 901 88 703 32 408 86 65 4 991 44 155 38 41 25 151 76 434 91 890 63 877 52 840 68 131 98 397 87 836 61 436 37 608 54 519 77 647 30 212 78 271 27 544 47 866 75 759 64 427 0 658 39 996 41 296 84 181 21 348 74 188 89 303 72 779 85 564 80 594 69 451 24 135 34 465 17 423 53 817 92 143 60 423 8 529 93 366 59 396 29 588 82 111 51 240 11 601 14 455 28 998 95 907 36 18 26 824 45 838 49 944 96 742 57 82 13 148 42 288 55 955 90 61 10 428 22 910 40 221 71 233 2 922 5 346 65 650 12 397 33 421 58 33 35 429 70 588 9 634 16 738 7 973 97 937 23 784
85 884 83 681 71 921 45 197 92 515 65 2 7 239 67 637 61 537 6 533 43 462 91 993 78 489 42 627 19 935 46 316 47 702 74 431 62 98 58 925 21 130 97 148 26 329 59 961 29 3 5 745 95 647 25 713 40 184 64 441 33 8 38 772 49 466 20 811 34 746 77 729 96 189 73 603 17 961 70 635 88 662 66 827 18 785 72 72 89 958 75 225 31 188 27 88 1 604 14 206 3 27 44 623 13 752 32 409 52 449 84 703 11 300 63 430 23 755 16 581 81 965 0 638 15 724 80 701 35 95 2 443 50 877 39 877 9 432 53 848 79 170 4 500 8 562 28 156 60 687 48 493 76 572 94 457 93 649 36 348 86 362 12 837 98 737 90 379 30 256 37 276 24 43 69 729 68 366 82 912 56 477 10 952 54 453 55 878 41 739 22 313 51 472 87 342 99 655 57 454
1 598 85 119 16 197 40 596 10 547 13 332 30 5 62 939 73 510 64 383 66 242 53 940 6 814 69 25 84 255 83 542 61 269 96 323 11 129 99 828 43 62 91 620 92 848 0 831 67 91 44 879 89 383 35 971 42 823 19 159 56 810 22 744 2 283 80 163 95 711 70 256 58 644 75 56 81 102 41 952 39 257 98 271 7 506 51 436 63 146 71 621 97 377 50 100 46 444 78 512 33 352 12 909 45 425 24 637 26 408 59 837 55 228 15 363 31 677 52 407 49 178 65 923 9 892 20 799 29 332 90 447 68 4 48 434 82 793 21 28 86 486 23 637 94 144 38 885 72 255 14 473 76 84 32 493 74 404 79 120 37 432 87 505 8 996 57 63 47 505 27 832 93 985 5 599 25 11 54 71 88 736 28 225 17 339 34 909 18 121 36 302 3 12 4 824 60 304 77 648
69 158 24 187 66 313 80 433 4 872 90 605 3 75 17 646 37 14 30 406 53 91 85 911 54 590 38 440 73 65 32 358 40 908 43 264 96 135 33 201 98 341 23 919 74 126 56 637 84 200 70 682 47 723 95 601 9 928 27 586 0 431 50 421 58 271 28 161 61 68 25 350 34 701 93 682 94 211 75 423 14 334 42 187 72 954 45 852 99 569 67 714 2 490 6 278 8 700 36 825 76 871 88 878 62 757 46 687 12 721 79 960 16 404 29 37 39 648 18 86 13 692 57 186 5 252 77 533 89 296 19 787 31 538 59 624 71 138 86 570 49 290 82 560 83 254 64 209 26 605 21 357 52 454 1 403 68 293 55 3 91 191 41 104 22 932 15 123 7 32 97 211 81 462 35 693 60 162 65 522 87 643 51 895 44 275 10 642 78 412 20 725 92 533 11 892 48 615 63 797
16 483 24 143 70 78 45 717 79 604 33 283 39 849 85 147 69 672 77 807 50 684 28 929 38 503 52 480 44 627 73 556 57 937 46 327 95 913 93 63 90 792 26 990 48 48 34 921 97 937 53 502 76 507 63 551 94 930 4 688 18 40 40 655 58 37 96 702 99 833 32 802 3 851 60 501 68 289 47 77 11 804 10 402 23 11 19 973 55 594 64 150 78 582 9 980 86 69 54 95 42 470 27 340 0 737 1 948 30 916 91 383 61 371 72 420 98 69 65 881 82 891 56 412 15 264 25 738 83 644 12 644 88 640 37 812 62 822 80 732 51 105 29 797 14 461 35 560 22 944 5 521 13 250 71 85 59 235 67 968 36 255 43 127 49 616 89 71 92 736 17 128 21 306 6 622 7 533 2 55 8 53 20 470 31 796 41 179 87 75 66 876 84 715 74 131 81 879 75 230
18 243 90 539 91 398 63 672 15 176 5 29 31 69 8 819 2 237 88 809 25 230 26 980 38 612 1 658 29 532 99 445 87 891 45 855 79 726 4 482 3 874 34 651 93 137 33 9 49 705 74 610 43 469 19 279 77 887 48 792 21 593 51 683 46 373 65 983 82 699 20 362 73 544 53 884 64 456 83 54 84 125 6 463 58 145 66 251 0 888 42 614 86 158 95 168 68 277 16 93 37 877 98 430 72 79 61 347 85 923 67 145 47 886 89 132 35 451 44 207 27 987 94 247 81 188 22 273 10 760 52 843 97 588 13 14 54 842 40 779 69 35 60 414 36 512 55 498 78 546 59 386 39 454 62 709 32 794 56 766 9 346 11 180 23 297 7 975 30 143 50 53 71 144 70 295 57 175 76 421 24 672 75 954 12 620 14 11 92 314 28 340 41 391 17 147 80 293 96 465
63 490 99 828 62 410 51 960 58 385 85 791 15 244 11 253 43 178 54 124 82 916 38 857 73 581 41 195 75 616 17 593 89 847 80 811 47 587 61 520 94 753 4 98 34 1000 31 394 14 893 13 698 19 440 66 606 52 368 87 700 10 987 46 470 70 339 5 980 55 323 95 758 60 764 74 497 36 52 8 175 78 57 79 879 0 879 91 799 88 644 77 867 56 462 68 935 28 146 21 674 50 610 39 545 2 158 71 798 69 631 18 859 24 947 49 591 65 74 48 820 93 214 59 266 16 769 33 706 84 513 27 80 7 352 44 486 86 196 81 85 22 988 23 61 9 79 53 650 67 80 1 899 90 66 96 258 6 509 12 566 30 437 20 423 98 967 29 524 76 723 37 558 32 18 45 226 3 145 97 293 64 499 72 11 25 821 26 527 42 587 92 801 83 18 35 818 57 462 40 347
23 935 19 126 67 162 84 490 28 623 78 641 86 819 26 402 95 491 0 395 58 307 60 850 75 739 2 492 14 807 22 87 90 189 11 757 85 212 21 563 8 532 5 978 38 576 9 350 61 681 45 169 71 662 7 78 74 839 40 975 65 545 77 697 92 96 41 656 1 793 80 556 98 373 43 80 53 452 10 102 33 299 70 75 64 771 15 70 83 865 93 990 18 293 54 949 79 86 44 192 29 154 48 922 87 911 81 704 97 109 66 225 68 934 4 140 32 437 17 503 47 46 69 787 55 509 62 100 88 75 72 368 12 278 50 69 94 303 91 939 35 6 46 564 89 646 63 165 52 626 82 423 16 99 36 329 73 727 39 802 27 363 31 410 42 838 24 410 6 119 59 820 76 462 99 160 13 224 25 923 34 276 56 53 37 803 96 178 51 845 49 384 3 892 20 425 30 100 57 353
11 406 17 814 89 86 85 433 12 536 65 182 25 50 30 873 90 804 67 240 92 479 39 3 6 425 18 303 24 22 94 872 7 272 83 954 4 207 36 223 80 963 34 346 72 855 68 231 16 433 56 247 44 374 84 665 52 567 58 871 88 951 45 573 96 736 76 732 87 944 95 48 74 437 21 609 50 977 43 471 60 712 10 817 79 370 81 602 19 946 64 836 38 861 5 200 55 333 29 974 93 611 28 58 78 995 35 398 41 891 62 879 31 277 53 976 51 836 33 244 61 352 22 143 86 531 9 477 27 665 99 531 71 968 3 637 69 153 40 842 15 651 42 726 63 28 47 879 97 972 48 237 23 628 73 916 14 32 77 845 57 586 13 300 32 623 54 350 70 244 82 338 2 507 91 730 66 258 59 1000 75 827 20 764 1 643 49 397 37 613 8 493 26 852 0 397 46 322 98 388
57 128 59 342 2 18 56 897 73 452 29 901 5 241 49 527 93 17 28 51 23 490 87 724 14 852 1 776 6 471 17 134 84 74 85 650 51 699 30 435 16 821 80 378 0 582 86 669 32 284 65 179 72 784 24 184 78 390 39 632 40 425 91 521 71 415 15 888 69 964 96 101 68 243 76 905 55 244 3 812 83 455 44 318 74 63 95 560 90 127 75 190 88 279 27 78 37 858 64 107 31 735 92 207 13 465 62 363 9 995 12 963 58 551 47 751 22 512 46 355 60 467 61 390 82 642 50 761 45 608 67 453 41 444 11 470 77 37 35 325 66 402 43 456 81 960 18 241 89 275 21 974 99 854 8 170 26 891 42 554 48 70 97 265 63 596 94 354 33 467 25 584 54 588 52 338 10 344 38 325 4 721 70 161 79 685 53 532 7 921 36 398 98 616 34 584 20 223 19 824
75 407 85 198 91 119 84 543 12 370 20 743 52 763 65 418 41 974 55 967 18 710 83 846 58 795 3 70 69 165 5 959 23 623 56 987 2 726 30 310 50 947 71 304 4 560 78 39 13 963 8 990 87 122 98 54 76 931 88 590 36 31 22 918 53 525 9 848 6 151 16 734 15 287 64 12 94 218 49 448 95 306 38 211 44 213 0 982 1 205 61 960 32 238 54 515 42 695 39 609 17 724 77 188 96 996 73 108 51 624 48 825 31 543 27 576 97 464 86 844 21 85 28 345 19 346 10 629 37 922 72 959 59 142 57 159 14 173 29 84 60 868 89 195 99 710 82 656 34 140 47 463 40 985 43 955 68 860 80 866 90 538 70 990 93 436 11 526 46 71 63 390 67 853 33 579 26 421 79 678 35 496 25 668 92 131 7 256 24 812 81 880 62 651 66 23 74 655 45 296
6 895 83 396 7 189 38 528 31 880 17 964 55 398 57 611 34 505 15 58 73 658 56 175 52 154 74 822 45 312 53 234 90 440 97 665 81 516 23 288 92 242 70 508 18 758 25 74 36 559 84 20 59 223 96 157 94 891 79 764 13 23 71 60 44 121 16 296 54 210 21 2 67 553 98 601 32 833 9 64 95 338 87 545 4 804 91 727 42 195 69 893 75 181 39 459 89 132 27 522 10 288 76 293 33 66 85 645 48 390 26 651 43 343 19 779 14 49 88 237 41 903 3 882 40 690 49 879 61 470 11 578 80 398 29 318 99 480 65 884 5 887 86 401 2 889 35 909 58 143 22 990 30 994 82 206 66 631 47 365 72 453 28 228 37 589 93 293 50 496 51 911 46 140 0 121 20 245 68 841 64 733 78 799 63 482 12 533 60 836 1 749 8 676 62 689 77 917 24 752
3 279 17 905 37 173 72 42 79 64 34 745 9 125 89 159 10 195 1 455 56 681 41 805 63 248 92 691 99 255 83 301 30 624 13 812 20 243 2 378 98 86 42 545 4 720 6 773 12 873 22 128 93 512 78 562 85 518 87 182 54 692 91 499 52 274 29 836 32 839 61 343 0 588 36 890 46 676 86 727 95 585 94 19 75 417 58 581 5 138 96 228 90 707 70 249 11 560 14 450 33 312 64 329 82 319 71 823 60 204 74 516 67 608 27 465 50 691 28 123 16 752 39 207 49 894 18 644 80 710 44 361 7 768 35 773 19 426 55 203 51 456 66 530 25 865 21 965 40 33 24 91 31 309 69 922 53 436 47 652 68 897 38 107 62 319 84 570 73 866 88 24 48 775 23 87 77 617 97 466 65 65 81 563 15 294 26 360 76 959 8 39 57 46 45 3 43 230 59 414
84 420 53 656 45 403 93 355 63 558 71 170 42 254 37 665 29 238 83 610 66 302 38 339 12 73 31 540 82 644 74 817 13 389 2 895 15 964 33 803 98 219 14 128 86 406 87 725 43 100 95 795 96 899 55 160 0 231 81 768 21 595 28 368 5 880 1 902 48 739 26 143 85 581 49 255 97 331 73 461 18 146 92 399 27 670 70 658 22 940 61 657 47 403 3 34 24 922 94 184 50 800 88 436 20 480 91 560 60 326 9 543 64 653 65 311 76 439 8 522 68 757 4 435 46 564 75 718 19 377 11 664 30 835 90 689 44 345 62 118 77 246 40 362 23 363 36 53 67 703 89 84 72 589 78 710 6 191 7 98 58 239 16 232 57 862 59 685 56 52 51 220 54 300 69 213 32 855 10 197 52 502 17 17 41 747 79 519 99 812 34 396 25 714 80 203 35 304 39 351
85 591 59 164 22 81 26 301 58 511 50 81 46 981 60 734 77 865 93 895 42 869 73 620 79 415 75 51 61 690 31 708 48 572 44 425 49 93 52 233 19 165 38 251 2 356 15 275 23 717 67 73 72 145 90 22 21 425 18 546 37 140 12 899 45 514 87 661 39 177 9 352 25 584 63 518 80 204 24 276 97 179 30 96 62 409 78 307 3 229 6 43 16 752 91 210 88 156 95 179 82 93 65 136 94 276 20 557 47 278 92 938 64 424 66 262 7 253 33 937 29 360 76 905 51 197 28 857 34 919 68 733 99 586 17 433 14 724 8 473 27 105 40 266 89 848 13 573 53 22 57 725 35 943 11 286 55 597 74 606 83 887 69 381 84 104 4 727 96 430 5 294 70 463 86 690 10 680 71 832 56 261 1 559 0 813 43 453 41 823 36 326 98 369 32 63 54 415 81 714
11 725 63 533 54 279 90 715 12 900 44 89 73 410 58 53 7 272 87 136 52 140 62 970 59 810 33 69 31 529 9 825 48 992 29 338 40 403 91 889 69 72 26 900 82 653 95 534 72 211 21 281 17 844 38 358 30 717 78 897 99 126 20 865 25 233 83 303 84 154 56 83 1 993 39 746 43 639 76 432 61 907 98 876 55 321 71 282 65 376 36 566 2 646 77 354 49 70 97 758 18 382 37 473 50 133 10 390 45 41 47 257 6 158 79 370 16 298 80 877 35 166 81 30 94 249 74 137 8 435 32 321 64 767 96 615 53 814 42 842 41 850 67 472 60 590 86 990 27 840 57 660 15 174 89 779 51 41 0 694 46 980 93 749 28 509 24 670 34 410 92 730 22 316 4 188 23 697 66 499 85 796 13 262 19 233 70 41 14 285 5 982 75 382 88 466 3 321 68 43
59 925 64 207 69 423 51 891 72 612 31 587 13 430 23 106 2 167 5 354 10 198 88 321 8 878 34 763 48 387 43 614 47 860 16 556 25 699 37 603 90 218 55 816 44 639 84 310 96 834 20 648 32 558 39 685 57 112 60 267 92 556 26 875 62 42 3 795 93 545 76 603 63 985 73 686 91 798 87 128 45 735 35 669 85 603 97 711 50 640 28 781 14 564 86 170 11 974 67 375 65 170 29 666 49 284 6 182 46 509 21 320 19 804 27 925 24 895 33 296 42 796 74 234 94 604 36 274 82 178 61 403 17 374 78 518 1 985 41 420 30 644 18 820 52 356 15 698 38 930 75 701 9 279 71 366 53 972 79 745 0 173 12 833 80 277 98 702 89 755 58 393 83 620 40 801 77 715 22 485 70 677 99 349 4 990 56 163 81 358 68 949 7 553 95 411 66 352 54 567
28 8 40 448 72 573 22 928 77 784 60 947 26 225 21 478 39 885 18 275 88 200 89 645 10 804 69 989 94 255 81 729 37 483 73 715 23 87 7 61 96 181 85 820 46 948 80 870 62 969 92 729 75 453 19 744 78 914 16 639 14 476 58 27 15 562 6 6 54 260 98 376 20 639 8 77 30 402 25 550 29 647 4 791 24 995 55 475 56 944 51 550 74 413 87 313 47 944 45 714 36 107 53 712 86 523 68 62 91 304 64 233 76 347 82 200 38 453 79 646 27 386 41 475 43 253 3 412 34 459 42 211 17 629 5 610 71 382 35 844 63 625 95 457 13 154 61 671 32 714 99 391 12 340 44 65 65 715 9 561 97 910 2 922 57 771 93 301 31 107 1 151 33 901 49 897 11 239 50 893 90 610 52 980 48 780 67 171 83 537 84 31 0 143 66 178 59 765 70 32
49 96 17 12 24 588 90 475 66 952 52 518 25 183 44 564 37 549 62 715 53 149 51 437 97 241 2 318 10 811 70 672 60 89 98 123 55 70 77 931 46 713 34 987 89 401 43 830 1 677 40 707 64 714 22 873 69 682 27 936 74 702 80 622 26 610 4 56 15 901 35 992 87 510 33 600 94 624 50 439 21 471 42 822 86 943 6 577 13 773 7 898 79 855 71 399 93 120 75 806 67 168 54 945 29 85 31 495 12 581 81 999 38 208 76 934 14 997 28 853 59 488 30 432 48 846 11 353 72 184 61 782 96 873 99 821 56 193 9 858 91 392 84 435 95 893 85 911 83 692 23 530 78 30 8 235 20 852 16 532 68 309 57 932 0 31 82 993 58 495 63 827 92 907 5 36 88 241 3 826 19 182 45 343 18 589 41 998 36 265 32 429 65 773 47 265 39 324 73 716
49 355 81 167 94 852 38 926 83 251 8 130 78 209 67 330 9 920 56 460 42 709 51 540 69 299 72 712 22 311 7 469 46 979 0 630 18 949 11 312 39 46 20 57 74 56 31 467 2 149 91 839 17 369 12 678 82 805 99 876 55 730 37 763 88 978 60 867 71 295 86 882 23 470 54 275 68 282 89 855 4 719 41 313 96 398 1 210 64 663 76 424 80 68 62 611 25 525 79 154 70 649 3 704 85 593 65 697 90 729 32 157 21 780 58 622 34 660 36 767 35 109 40 637 50 590 43 981 98 176 5 659 92 341 48 795 52 538 19 773 30 635 61 380 15 983 44 263 16 219 14 275 93 596 28 566 95 593 77 718 26 273 6 491 47 778 53 736 59 974 63 876 24 843 33 962 87 750 45 928 27 669 10 757 66 425 97 182 84 941 73 374 29 83 75 931 57 514 13 750
41 458 95 678 61 728 27 285 12 101 80 266 82 49 79 227 90 279 77 919 83 843 24 379 63 51 5 277 8 733 42 268 65 586 36 271 34 787 3 332 72 39 68 208 46 801 54 755 26 180 97 468 45 35 84 794 19 198 78 765 96 819 39 991 33 882 13 561 47 532 76 838 40 11 93 20 71 579 22 629 4 300 30 232 53 398 9 828 2 407 99 805 64 700 21 55 44 776 58 862 17 68 32 425 70 236 48 714 25 594 15 39 29 555 7 795 81 868 86 838 98 740 74 663 35 731 52 770 87 472 6 121 51 908 11 68 62 382 23 924 59 598 43 382 94 390 73 155 55 86 20 846 38 513 31 407 1 990 37 854 60 965 88 853 92 36 91 732 10 687 57 531 14 718 16 275 67 401 0 920 18 468 50 76 56 603 66 941 89 598 28 154 69 285 49 700 85 12 75 361
6 490 39 35 90 908 18 650 30 409 25 53 29 318 9 958 59 381 23 317 16 788 36 172 77 525 4 520 86 485 44 225 66 381 52 462 26 384 73 675 38 155 81 260 55 734 98 746 37 246 57 970 67 400 35 115 19 959 95 444 40 136 61 507 24 668 68 407 8 643 15 404 21 162 94 170 34 315 60 999 74 304 53 870 62 547 2 606 0 539 71 571 12 836 33 684 13 195 10 544 56 549 69 196 80 252 76 478 70 447 48 531 3 8 22 618 64 806 11 819 27 858 49 86 32 99 89 813 85 694 96 707 46 270 51 153 97 404 17 965 50 281 31 101 28 788 79 459 63 872 91 544 82 619 14 433 72 901 87 370 20 811 65 948 93 536 84 498 1 241 7 89 5 67 99 27 75 959 88 418 47 923 54 652 58 546 42 486 92 370 41 907 83 110 45 500 43 178 78 101
95 981 37 460 13 4 31 340 89 126 79 250 3 662 25 861 94 842 34 408 88 643 48 861 5 10 58 862 30 501 11 936 14 693 86 929 47 54 42 614 63 214 87 45 16 11 23 995 99 161 49 560 59 217 84 137 28 934 43 597 60 66 26 155 33 150 69 394 1 224 0 800 12 458 90 359 38 186 29 747 2 204 45 690 41 164 53 611 73 333 50 227 32 448 44 92 22 461 96 825 39 219 66 825 76 33 24 768 36 299 9 787 17 654 18 384 61 812 64 427 71 379 83 699 7 618 77 592 46 453 93 98 72 480 52 302 55 581 81 196 54 167 40 643 70 844 56 261 78 450 20 831 57 54 74 927 80 310 67 271 92 140 51 823 21 583 15 230 97 443 10 910 75 926 35 889 6 451 4 258 27 367 98 197 65 138 68 289 91 222 62 272 19 302 8 538 85 153 82 488
51 321 63 928 41 561 81 548 87 382 48 755 7 410 20 685 88 243 34 892 42 522 97 184 82 175 98 797 16 926 73 659 4 994 25 227 80 120 17 481 72 564 13 258 53 349 62 444 46 125 39 763 15 322 33 638 70 572 69 356 36 207 31 396 3 884 54 620 29 772 5 960 99 432 60 89 68 784 85 113 6 774 24 720 30 848 10 305 21 409 27 385 43 548 26 635 75 33 96 60 77 965 92 310 56 670 59 507 55 547 8 771 50 170 11 982 44 467 93 439 23 220 47 389 35 422 38 917 12 464 83 454 67 188 86 243 19 107 22 67 49 815 1 535 65 77 94 255 58 277 52 767 0 855 28 949 95 301 40 610 66 4 2 452 90 290 45 277 18 620 91 515 79 213 37 990 71 28 76 237 32 100 9 583 78 841 64 297 74 569 84 447 61 850 57 386 89 286 14 883
37 942 90 149 15 676 54 148 53 298 84 460 58 587 85 109 24 573 33 510 8 548 70 252 51 87 68 712 35 666 41 218 62 931 13 301 16 759 63 265 17 934 11 997 66 642 93 193 36 960 79 549 3 781 9 726 91 279 64 514 55 405 71 906 1 218 46 443 34 76 52 379 29 683 14 75 60 920 10 144 27 398 31 472 26 918 50 525 12 854 92 331 40 657 6 432 45 407 32 884 81 660 5 288 83 838 87 177 2 848 95 970 0 612 80 578 7 270 42 975 22 921 28 445 69 854 23 261 59 822 89 321 39 136 4 231 96 427 86 729 38 440 44 924 72 319 97 439 48 631 67 50 73 45 25 234 75 180 20 596 98 387 94 197 82 841 61 183 78 222 65 77 49 738 74 101 99 10 47 359 21 832 18 460 30 702 57 628 77 572 76 839 19 860 88 443 56 871 43 566
28 557 16 737 25 701 17 228 68 995 97 111 50 43 43 269 47 696 80 511 20 94 7 826 54 484 48 780 72 98 81 611 62 444 27 846 2 284 18 959 41 37 11 271 61 999 14 603 90 377 51 829 57 586 24 621 26 392 98 812 44 291 85 955 66 719 92 399 96 397 60 917 8 686 78 987 39 509 4 180 79 459 53 473 30 163 65 885 35 181 94 549 31 411 3 22 63 587 58 367 33 258 95 220 89 698 40 958 49 142 10 791 87 421 86 812 38 271 75 59 99 695 88 298 55 986 42 251 37 796 84 928 74 4 34 579 56 565 91 321 12 482 13 698 69 683 23 249 77 415 29 674 1 34 22 516 93 592 36 46 5 903 9 917 32 713 82 360 0 581 64 727 73 2 15 508 83 592 71 76 67 684 45 876 76 868 21 367 6 334 52 376 59 144 46 648 19 844 70 561
39 252 0 284 45 334 43 587 56 90 24 533 6 335 84 677 52 793 35 117 54 468 76 558 79 827 36 651 1 212 26 814 65 273 9 880 86 631 92 174 31 645 82 1 94 831 59 573 74 92 68 105 29 539 78 240 50 846 41 753 72 3 8 652 15 862 55 399 66 877 22 843 81 109 10 521 14 934 58 745 5 187 96 900 20 516 91 178 40 509 34 398 48 288 2 979 44 498 90 635 16 817 89 409 28 319 12 392 95 947 7 881 17 59 61 738 46 839 77 925 63 44 27 234 30 428 60 272 80 392 67 231 3 91 11 471 97 560 13 872 23 360 71 619 64 871 83 413 73 860 57 919 21 224 47 96 37 351 51 874 99 317 4 286 38 459 19 250 53 188 33 724 75 645 25 982 87 572 49 335 85 580 62 189 93 933 88 644 42 811 70 480 69 21 98 113 32 955 18 417
47 527 97 694 93 441 11 359 52 374 45 507 23 888 62 383 48 768 50 896 99 887 84 832 66 822 95 411 34 779 13 195 67 823 25 849 22 255 8 670 15 563 3 476 9 887 82 995 2 373 89 453 21 493 35 497 6 290 75 127 43 546 77 663 24 167 88 136 90 470 57 992 40 399 37 196 83 67 0 400 7 849 86 23 94 748 4 17 73 8 36 391 38 587 92 858 42 68 46 460 70 807 30 637 59 517 33 741 65 548 18 116 81 40 32 185 17 253 80 391 76 195 98 654 10 828 63 60 78 770 27 409 79 402 51 835 19 180 71 514 72 195 31 925 20 991 56 131 60 320 87 561 58 607 68 966 28 928 1 34 44 982 91 488 12 664 69 944 64 534 14 822 96 911 29 842 5 722 61 890 26 71 53 997 74 618 85 242 54 765 16 972 39 821 41 549 55 522 49 84
82 593 18 347 30 434 72 602 2 790 27 120 89 801 37 531 29 816 76 164 21 541 1 431 4 355 95 730 42 263 10 715 41 337 99 747 0 283 73 282 56 863 63 607 39 71 52 808 87 926 92 855 91 73 53 371 36 181 71 185 14 56 81 206 35 283 12 497 97 844 8 483 57 330 26 25 59 562 80 516 75 559 22 741 84 288 58 525 61 662 49 517 24 471 46 26 34 515 79 728 64 934 77 529 47 491 83 897 11 194 9 52 70 185 40 209 43 291 51 381 50 332 68 929 48 554 3 534 44 117 86 537 31 887 17 588 33 119 98 386 90 343 96 743 55 831 94 637 32 747 85 721 23 707 6 686 60 380 62 904 5 111 15 232 13 130 16 482 88 210 54 86 93 643 20 556 67 255 45 259 65 608 28 687 78 224 74 423 7 731 69 487 19 76 38 383 66 229 25 369
98 609 99 976 12 893 83 409 78 693 90 887 87 947 19 933 92 174 28 704 72 314 33 930 30 914 79 217 84 595 32 361 4 632 46 818 67 766 82 157 10 325 47 539 18 836 54 571 20 467 68 425 94 856 59 351 60 284 89 815 27 588 13 31 1 700 2 526 17 63 35 950 70 636 53 721 96 876 95 423 16 635 81 615 77 214 15 300 86 223 3 989 57 951 25 634 62 537 40 359 91 656 85 74 75 679 66 107 14 547 11 935 50 483 52 131 22 124 41 679 71 136 6 373 56 294 44 993 43 180 58 240 63 313 34 169 73 137 39 829 8 513 74 922 76 582 65 456 49 827 0 137 36 371 80 529 45 920 97 409 38 401 23 588 48 292 26 817 42 432 88 833 21 176 24 942 9 410 5 888 51 755 64 318 55 148 93 621 31 823 61 195 37 389 29 419 69 896 7 903
31 807 39 753 36 887 40 786 16 563 34 766 29 501 2 566 11 481 20 442 79 467 61 411 26 765 23 954 27 294 22 308 98 964 42 343 81 304 84 588 3 94 55 508 18 841 8 102 60 254 88 475 89 477 66 137 15 580 64 571 59 743 9 708 93 267 52 623 14 427 53 555 92 694 94 518 83 264 69 438 87 518 37 418 12 460 17 10 5 983 32 247 56 274 7 119 73 929 25 362 58 127 77 958 65 353 30 316 50 915 90 892 71 647 51 730 43 890 46 775 19 499 62 282 68 922 24 915 0 969 85 428 91 614 49 890 38 627 13 26 48 209 57 358 1 333 96 574 75 799 63 604 54 988 70 575 21 797 4 983 45 696 78 367 86 513 28 990 80 625 44 91 99 508 72 923 82 845 10 600 67 699 95 897 41 559 47 175 35 21 6 65 33 36 76 636 97 479 74 857
22 430 93 393 84 219 73 586 9 651 29 706 52 943 11 228 27 544 41 253 69 530 54 592 72 159 42 568 62 617 78 50 55 481 1 102 88 896 30 81 89 700 81 151 85 108 66 836 43 340 95 667 65 525 15 170 31 816 60 875 40 384 13 302 58 500 3 869 50 298 51 661 98 52 10 770 32 978 25 574 90 936 14 805 57 469 37 382 45 618 96 570 23 717 91 540 26 628 46 920 48 723 20 375 74 159 8 516 61 889 16 954 28 271 87 532 68 932 12 945 0 338 83 789 17 7 2 748 24 751 86 162 92 539 70 669 35 131 64 817 47 242 39 62 80 262 53 867 94 299 63 308 18 892 4 408 49 79 82 730 99 328 38 957 75 570 36 812 71 635 19 596 34 525 76 881 79 754 77 501 33 169 7 59 67 294 6 6 5 966 59 719 56 68 44 556 97 97 21 331
89 476 36 973 98 556 83 89 38 279 59 372 51 359 44 551 7 594 82 912 31 812 60 383 21 752 54 154 26 696 48 698 22 43 33 825 0 437 14 516 20 362 53 123 78 29 3 628 24 407 37 410 84 585 32 315 43 735 94 376 35 808 42 230 16 820 68 105 93 843 90 441 15 736 40 708 95 29 52 618 61 439 70 389 99 47 18 23 65 647 81 34 13 969 71 398 87 116 55 496 72 53 85 375 25 476 80 857 2 678 10 911 23 89 86 876 64 70 39 500 27 493 30 266 6 292 88 960 34 431 96 944 19 52 47 948 69 139 92 382 9 793 77 378 91 128 45 635 11 454 50 879 97 355 41 954 75 786 56 235 57 498 8 437 79 201 67 822 76 98 63 476 4 775 5 497 73 1 17 242 62 47 29 222 46 800 1 405 74 386 49 766 66 664 58 200 12 940 28 421
41 542 20 198 76 480 56 27 38 337 2 381 11 731 6 105 19 183 81 325 3 470 57 22 60 279 95 4 74 813 86 878 30 306 18 815 17 948 14 502 96 451 23 158 47 177 58 486 84 541 12 709 21 77 48 3 64 236 90 355 88 389 46 408 15 107 80 345 33 589 68 96 40 205 24 304 79 435 78 171 55 559 53 143 52 905 77 555 29 154 72 320 0 540 36 265 26 982 8 366 70 658 83 961 61 738 59 182 49 648 13 31 39 601 94 446 91 177 66 780 4 358 31 278 7 835 22 129 63 528 67 290 65 276 99 807 45 528 37 825 85 138 69 504 71 823 43 253 42 759 32 381 51 301 93 831 50 683 97 93 27 132 9 814 92 348 1 367 89 987 44 564 75 512 25 301 98 638 16 893 10 963 28 301 5 299 54 165 34 748 35 516 82 927 62 237 87 705 73 233
63 983 29 410 77 563 36 20 7 331 94 802 35 533 68 721 64 356 19 211 24 30 92 365 42 886 11 338 73 694 38 564 31 753 71 165 14 965 65 908 72 610 49 462 89 86 62 697 61 342 30 180 99 450 88 198 80 430 8 151 17 129 50 341 46 277 58 784 69 764 53 971 1 495 22 603 91 606 37 587 32 356 56 482 21 65 33 181 66 330 39 991 41 140 81 731 43 121 25 717 90 634 9 160 27 319 3 164 23 510 6 141 76 452 85 839 60 650 44 473 51 104 26 820 12 687 79 829 87 760 0 231 83 863 95 545 55 951 18 755 47 350 2 182 75 169 74 830 34 735 96 65 82 315 97 488 59 123 48 729 16 94 93 968 98 236 78 773 20 11 67 603 70 959 28 93 10 1000 15 794 52 256 86 995 4 456 45 358 40 216 57 973 84 529 5 859 13 897 54 507
39 791 62 990 37 298 85 447 49 902 96 749 1 773 54 334 38 316 94 241 27 934 67 641 47 717 83 826 11 703 64 128 53 48 99 784 16 558 71 364 3 71 52 953 61 824 88 735 66 588 6 51 77 438 43 915 69 190 89 848 15 278 70 699 73 91 65 689 2 373 48 570 75 927 81 713 93 447 0 886 97 59 58 47 9 737 23 49 45 25 25 327 95 678 92 4 35 396 14 22 86 222 78 135 46 476 98 55 55 309 8 713 82 671 74 759 20 631 31 417 57 995 41 122 91 185 76 351 80 391 19 207 90 531 60 842 59 570 79 935 51 865 56 855 4 475 5 253 28 113 26 130 12 247 30 547 7 487 33 565 18 665 21 209 24 483 17 730 50 940 87 530 40 212 22 550 84 732 63 941 32 430 44 316 34 19 42 948 68 399 29 426 13 287 36 117 10 408 72 468
62 128 57 11 82 783 18 396 58 768 55 48 60 697 91 147 21 483 39 561 32 764 41 935 40 133 96 478 53 938 66 640 20 403 24 212 12 249 75 536 2 697 69 433 16 944 99 127 11 635 35 612 73 356 70 536 52 159 34 870 65 729 17 716 15 975 25 233 80 948 95 617 84 125 83 931 76 813 67 174 4 464 61 127 22 154 63 558 23 859 28 680 27 310 85 662 0 788 19 587 71 728 64 237 42 393 77 192 46 120 72 247 74 886 30 660 8 996 14 901 29 956 49 79 47 425 3 741 89 395 56 149 98 837 10 834 6 296 13 787 43 441 68 144 88 258 59 167 97 596 37 446 94 886 5 564 45 435 50 688 92 539 90 945 51 325 38 199 31 392 81 141 87 714 78 944 9 569 36 986 33 371 48 758 7 392 79 403 26 812 86 388 93 679 1 898 44 406 54 315
47 628 85 306 83 938 28 324 20 166 56 334 55 752 87 83 62 196 10 245 77 29 14 793 86 29 82 475 44 915 29 900 49 354 71 877 11 218 68 885 72 935 50 480 19 564 78 629 6 336 12 166 80 478 26 957 42 896 33 334 96 867 61 409 63 749 91 255 18 275 21 456 53 984 4 321 13 776 30 994 40 568 1 952 74 321 46 150 25 326 84 101 64 103 48 39 9 611 76 403 37 981 8 939 93 789 58 947 66 612 59 992 65 848 73 933 22 580 17 427 60 226 90 619 39 663 35 398 32 583 45 139 79 496 67 789 99 867 95 946 2 881 57 726 31 774 43 7 94 650 89 123 15 481 69 11 70 45 75 884 97 958 3 851 98 341 38 845 24 630 16 927 27 31 23 450 34 629 7 755 5 849 54 59 92 543 41 559 51 120 81 152 88 542 52 428 0 749 36 266
23 731 87 294 98 951 37 611 5 570 49 329 19 748 67 835 6 994 83 345 88 24 4 968 64 113 93 474 9 257 63 177 69 543 20 312 54 809 90 951 76 65 96 972 55 10 29 321 59 278 32 868 11 288 80 146 99 54 0 302 35 255 33 649 3 381 85 385 78 294 50 13 56 719 45 623 94 635 61 739 15 926 74 51 24 494 22 957 25 711 7 603 13 50 92 337 16 595 28 58 44 134 27 867 60 873 51 557 72 201 65 912 84 233 1 175 26 932 68 632 77 379 42 228 21 833 31 911 62 229 89 431 40 393 18 224 57 651 43 880 48 900 34 190 41 353 46 717 36 641 17 49 14 100 97 603 47 486 53 441 91 871 58 265 79 809 10 875 82 858 8 489 70 516 66 933 75 724 86 37 12 543 95 774 2 297 81 258 52 848 30 111 73 502 71 35 38 93 39 849
22 369 30 189 7 426 50 265 27 6 84 274 95 422 59 591 48 733 35 901 64 24 73 351 24 15 70 889 14 295 8 177 34 150 71 381 63 246 51 91 20 756 93 16 56 495 3 689 92 140 45 37 33 766 89 526 38 285 97 35 96 542 90 74 53 293 36 692 31 26 5 864 82 18 21 160 37 641 98 707 19 996 29 717 42 212 75 820 1 814 26 61 62 676 78 699 15 275 4 596 17 428 57 407 10 157 0 965 9 150 52 395 80 104 6 512 76 193 11 440 25 989 44 466 74 216 79 433 65 243 61 800 2 758 72 239 66 904 85 457 40 325 99 321 41 590 16 760 68 335 88 695 23 888 13 27 86 475 69 915 91 691 81 747 83 321 39 661 94 978 58 960 43 425 18 26 28 385 12 727 67 701 32 960 77 475 60 579 55 294 49 505 54 55 47 710 87 212 46 345
12 725 75 202 41 912 4 717 82 511 49 377 87 715 54 202 60 474 42 645 95 234 45 839 76 460 18 557 80 313 51 633 59 335 37 900 73 123 21 241 56 411 47 727 61 244 83 555 96 898 77 155 57 286 81 166 28 397 91 673 98 359 23 491 30 117 86 672 38 76 9 260 25 115 74 621 43 983 5 362 99 256 94 32 50 283 71 923 53 848 6 582 15 576 88 382 3 921 32 63 19 890 1 660 63 955 46 356 72 732 85 133 79 447 89 471 10 426 31 316 33 217 16 726 97 484 39 696 14 34 13 661 52 798 78 648 8 142 27 527 36 60 62 147 24 349 84 529 68 691 26 481 11 189 66 59 65 387 20 729 0 548 29 612 93 8 40 95 64 115 92 944 22 824 44 969 58 158 34 601 90 495 17 447 67 927 69 120 48 389 70 406 55 667 2 974 35 114 7 223
54 469 73 435 58 104 21 328 50 334 96 226 6 942 19 558 36 790 65 959 1 493 49 421 91 419 23 62 85 578 13 95 7 408 26 418 81 716 37 532 8 730 78 270 95 760 75 972 72 92 9 451 64 809 30 558 83 466 5 791 46 579 55 268 52 226 69 862 90 998 77 854 84 974 89 992 60 655 53 719 18 502 34 527 92 314 47 95 39 899 33 762 11 540 10 750 41 558 29 819 88 493 32 914 25 71 76 570 28 523 48 758 71 738 4 252 67 665 82 311 74 291 27 244 45 310 38 363 43 890 57 371 93 34 59 264 61 210 80 55 24 876 42 647 70 587 0 262 17 78 2 683 20 23 66 269 22 186 15 650 56 154 44 665 31 182 68 454 87 914 98 41 12 306 97 480 99 414 62 630 40 314 86 523 79 731 14 872 94 255 3 920 16 497 63 223 51 784 35 99
1 669 38 379 29 343 82 897 33 824 68 680 85 86 50 261 23 140 19 145 15 55 91 910 24 414 89 719 2 27 10 565 80 255 96 623 79 482 83 112 49 332 74 726 45 569 67 431 52 534 44 641 81 282 46 880 3 772 18 77 42 229 94 939 60 156 54 895 72 205 75 812 4 384 92 450 98 261 99 640 93 829 34 251 27 208 37 997 41 951 6 890 77 152 87 563 7 585 48 151 97 7 40 129 64 313 25 695 78 121 17 254 61 751 90 890 30 907 88 349 8 677 39 137 73 780 32 436 86 714 36 529 56 9 63 465 70 361 0 375 43 999 59 104 14 247 51 47 69 569 22 470 20 106 65 493 26 346 84 235 55 892 66 247 35 180 62 544 53 647 9 677 95 159 58 933 16 458 11 974 31 725 5 181 57 994 71 504 13 618 21 569 76 852 47 892 28 561 12 541
76 422 5 460 93 25 1 539 41 213 69 609 7 14 24 74 52 625 95 509 43 756 65 714 98 325 47 338 25 463 11 487 22 875 9 997 88 790 73 336 20 596 36 475 4 541 26 955 8 205 67 926 48 625 16 7 54 269 42 547 49 335 44 781 90 51 51 932 92 710 29 347 81 260 27 197 71 883 30 598 87 866 75 37 39 466 50 364 55 272 31 259 89 482 46 972 86 722 38 586 3 898 64 466 21 865 23 571 91 959 57 307 60 820 68 109 10 935 61 393 74 818 12 820 32 1000 72 163 83 564 62 235 17 162 80 117 14 184 19 127 78 699 56 143 70 687 33 281 53 817 2 636 84 232 15 327 85 986 13 962 18 406 34 289 94 919 0 976 40 444 37 579 45 799 82 793 59 945 58 419 99 312 28 220 77 375 6 353 35 440 97 261 66 541 96 798 79 793 63 132
65 444 88 658 34 963 51 840 0 518 58 830 98 12 27 351 41 626 31 355 92 338 23 804 67 60 28 37 68 529 11 86 25 178 73 231 72 440 7 321 63 706 87 92 94 606 97 92 85 111 79 567 38 290 99 326 42 554 13 896 50 992 56 221 59 236 90 76 61 743 46 533 83 521 84 15 39 175 60 873 17 689 37 193 55 904 29 33 18 57 57 130 62 125 30 568 40 990 10 891 16 400 80 952 89 153 64 355 66 999 45 980 86 398 32 34 3 276 77 898 9 199 52 54 74 458 82 396 12 949 71 599 96 635 35 74 21 174 49 441 48 638 81 373 26 898 95 38 76 438 19 986 91 367 36 813 75 102 53 209 93 837 33 275 4 721 15 616 5 76 20 68 47 310 14 1 54 689 2 118 1 760 44 798 70 776 78 707 69 939 6 348 8 587 43 81 22 338 24 467
75 296 1 351 64 974 32 104 26 1000 14 742 81 257 39 284 84 260 77 249 92 873 38 621 79 818 97 867 24 192 12 375 27 654 33 860 55 447 87 295 68 508 50 815 49 987 85 636 10 977 74 715 51 40 58 626 73 449 67 716 48 490 42 332 82 842 35 237 62 370 57 573 56 648 5 349 46 61 99 476 70 842 47 371 3 201 30 418 53 362 65 263 90 544 41 72 60 602 28 894 98 223 31 889 21 882 76 97 23 704 6 770 4 222 45 67 72 372 94 554 78 555 20 413 88 869 37 626 7 210 25 160 16 342 19 506 9 453 52 286 80 350 69 52 63 535 29 718 61 809 44 562 71 865 8 786 86 423 59 175 2 278 93 967 95 361 54 36 18 239 43 344 34 13 40 714 83 947 22 486 0 243 36 703 66 382 91 824 13 343 11 103 17 539 15 955 96 495 89 168
48 52 83 319 31 87 88 122 36 742 70 278 22 552 10 481 68 569 20 274 99 279 65 185 69 805 39 105 12 521 67 404 90 225 84 743 89 356 45 242 57 188 42 953 35 761 54 54 93 158 95 625 16 710 53 617 1 881 74 43 32 560 58 486 2 73 98 27 9 141 27 449 75 802 66 488 25 479 13 373 11 737 94 665 64 797 51 520 30 275 26 683 81 108 49 205 6 553 19 428 24 330 29 517 72 637 56 703 77 755 43 891 76 654 52 756 8 324 41 507 17 775 96 587 5 485 82 462 14 927 47 525 33 844 3 613 87 793 38 696 78 788 79 207 80 107 59 397 85 781 61 810 34 211 44 327 46 148 60 434 18 213 63 225 91 227 86 392 71 714 40 732 7 292 21 257 4 483 23 317 37 998 73 249 28 875 0 848 55 914 50 389 92 98 15 531 97 920 62 427
40 958 20 152 5 594 65 918 97 707 93 320 70 738 31 473 59 867 61 217 60 71 99 383 25 225 88 444 98 27 23 93 73 687 6 21 54 664 87 741 83 56 2 832 81 560 1 776 74 200 77 884 92 308 84 71 80 607 79 607 46 532 96 525 11 932 30 342 0 470 13 116 45 550 62 535 49 465 91 707 56 726 71 421 10 385 64 561 75 800 39 679 32 493 34 130 3 697 44 134 12 787 8 355 67 50 7 1000 24 438 26 882 53 514 17 158 42 342 16 239 69 674 27 350 55 758 14 217 22 361 95 486 76 810 47 174 89 320 43 158 82 623 35 411 28 136 66 392 50 604 58 420 57 23 85 655 94 70 41 233 72 770 48 665 51 546 86 670 29 252 21 875 68 388 19 717 90 205 33 719 37 172 4 817 36 446 9 812 52 600 15 450 63 896 78 267 18 724 38 768
18 412 41 777 67 885 90 109 81 965 2 134 15 846 80 308 59 730 56 568 29 458 89 464 32 263 63 180 79 664 71 771 37 955 55 931 39 949 99 468 17 229 65 173 74 163 83 731 76 95 40 621 51 822 66 740 62 941 98 849 16 879 33 317 60 151 1 476 97 458 92 278 24 809 48 881 23 258 5 356 64 980 96 94 7 413 77 410 73 69 19 995 42 466 78 333 50 563 11 214 31 806 10 555 94 446 86 4 52 774 8 79 43 515 47 581 36 694 58 219 85 780 82 469 45 96 9 482 95 764 26 323 13 329 28 552 69 504 21 824 54 173 75 169 57 321 25 381 53 282 6 659 87 62 93 393 27 922 68 522 0 223 35 262 20 763 22 486 38 892 46 727 4 137 12 746 84 83 88 208 30 602 3 51 61 857 44 202 34 842 14 427 49 535 91 425 72 237 70 345
3 966 91 500 65 98 7 335 1 982 57 705 95 527 33 384 74 967 78 690 66 478 16 380 35 771 18 520 47 31 55 273 13 571 96 226 80 160 72 559 89 333 37 266 34 400 11 152 42 215 10 308 5 713 43 619 94 366 61 972 75 275 23 452 32 391 24 411 4 613 54 625 53 462 93 518 0 158 40 531 84 53 82 843 2 217 97 543 59 660 31 640 50 80 88 808 9 999 12 394 85 488 29 107 87 445 81 479 73 746 21 335 41 724 17 920 36 465 25 807 6 858 68 375 19 607 76 69 44 247 30 377 71 626 26 948 77 630 39 103 15 684 45 314 92 354 8 439 83 160 20 1000 22 253 60 690 48 904 38 336 98 212 27 10 56 396 79 754 28 286 64 946 69 588 49 163 51 643 99 546 14 255 63 530 70 818 58 637 86 468 90 224 67 810 46 456 52 181 62 708
58 218 4 274 95 804 48 192 27 324 31 883 77 790 54 635 88 684 44 482 60 396 76 700 64 526 68 278 52 672 99 791 25 525 96 273 47 52 92 528 37 160 56 100 3 558 73 809 70 512 35 403 69 287 62 841 13 844 14 199 91 459 41 84 63 357 22 785 9 668 20 489 2 597 40 538 45 935 82 748 39 442 21 396 50 432 17 447 24 353 42 11 72 304 97 959 85 286 46 566 34 460 59 178 36 311 71 277 29 650 6 720 94 864 19 6 49 141 90 981 81 826 33 223 79 607 10 425 7 516 66 34 12 934 98 409 18 763 78 376 26 951 15 558 75 757 43 211 16 983 23 375 32 586 38 653 57 985 8 694 83 747 84 150 67 545 89 77 1 829 61 142 51 823 28 683 80 951 87 952 65 568 86 374 93 478 5 430 55 782 11 390 0 994 74 119 53 639 30 20
12 617 41 162 67 779 21 726 60 185 10 605 19 670 90 504 66 683 9 6 42 774 45 504 8 715 24 630 48 775 94 365 44 188 78 853 76 866 50 565 54 368 38 470 91 372 18 418 64 221 80 472 71 186 83 616 52 411 51 245 34 923 99 174 56 642 65 491 17 894 82 95 37 745 98 892 55 745 29 604 47 457 35 213 39 451 59 312 7 536 0 184 23 642 25 799 97 401 70 173 30 166 31 571 40 776 43 676 3 951 69 756 74 859 20 272 5 841 11 891 28 181 26 784 89 557 27 44 13 628 1 143 88 428 75 582 57 386 93 198 2 980 96 881 61 136 68 19 84 805 58 578 86 750 87 161 92 477 33 85 53 376 46 235 73 783 22 704 95 443 63 966 16 435 4 856 36 365 15 218 6 199 62 795 49 305 72 84 14 338 32 297 79 226 81 867 77 649 85 327
77 415 22 701 76 171 60 257 79 717 28 598 95 959 37 796 44 682 56 845 69 637 94 757 54 893 40 922 66 906 10 777 83 724 26 919 75 421 12 234 6 253 46 403 99 286 20 387 68 701 30 477 45 575 90 185 86 95 24 363 14 498 71 357 4 133 5 718 32 249 78 746 38 538 48 769 62 45 34 408 84 352 42 927 18 342 23 938 67 796 59 791 11 810 7 882 21 247 13 485 57 217 36 431 74 872 63 590 39 476 17 528 43 789 97 847 9 493 29 88 58 361 96 994 33 778 41 926 0 319 16 30 82 364 98 439 55 500 65 417 35 620 87 754 47 443 72 101 73 460 1 648 93 98 2 557 49 315 8 54 51 921 64 563 81 266 50 281 80 355 3 823 52 484 85 541 15 13 61 581 88 691 19 690 53 355 25 404 70 221 27 467 92 626 31 463 91 566 89 340
32 856 82 145 31 366 90 791 58 295 18 466 0 779 74 891 43 241 14 472 50 929 71 811 96 350 57 36 49 206 64 70 28 704 83 59 16 699 77 807 85 927 34 197 37 500 69 483 42 377 78 973 40 800 24 307 25 177 99 485 62 819 51 989 3 48 8 350 94 81 73 131 1 433 59 241 15 630 20 800 97 38 39 29 98 9 91 282 70 241 55 501 67 927 60 905 29 85 87 957 22 627 76 402 72 570 45 345 95 211 88 608 46 391 53 362 33 446 4 24 44 369 41 406 68 561 12 703 5 18 75 67 26 873 54 210 38 989 23 944 21 650 80 154 79 470 89 143 81 494 47 298 36 942 19 627 11 386 84 862 61 652 35 178 65 194 66 554 27 40 17 31 63 293 30 204 9 848 10 895 56 299 52 935 6 581 2 877 13 282 93 12 7 848 92 940 48 472 86 831
20 494 10 793 3 835 27 492 1 283 31 851 54 604 68 637 80 139 6 24 47 531 13 1 45 235 59 189 29 635 98 18 4 365 99 729 58 982 33 506 9 226 14 87 62 491 88 939 39 330 65 766 85 667 18 778 35 48 50 22 2 60 71 431 86 737 77 953 12 901 96 476 55 35 5 172 97 688 21 471 66 377 23 753 0 693 87 150 34 852 82 986 64 355 49 806 70 342 51 900 95 513 53 752 28 208 89 422 92 51 32 353 24 500 17 572 37 400 72 148 61 60 76 524 81 368 42 70 7 817 8 820 19 419 16 373 91 168 63 206 44 341 67 390 11 591 75 578 56 973 41 322 43 493 38 678 15 29 46 132 69 487 30 812 90 28 74 881 84 878 48 160 73 270 22 477 57 550 52 453 79 581 60 78 25 58 93 923 78 481 26 847 36 27 94 143 83 259 40 203
96 720 97 398 70 959 68 140 91 614 81 911 54 383 11 431 88 912 69 221 80 965 99 462 25 371 77 53 9 409 92 50 66 152 31 634 63 432 13 74 43 804 71 67 32 701 45 516 89 373 74 606 75 25 85 287 95 634 17 779 56 727 55 603 83 341 72 848 20 506 16 958 61 293 86 156 36 631 64 411 15 211 53 369 7 711 47 33 51 478 84 707 37 205 39 533 79 626 93 856 4 134 49 773 60 180 38 163 73 694 30 795 46 504 24 817 14 894 22 258 42 971 57 999 29 683 41 695 2 77 10 734 6 251 21 839 52 230 76 149 28 665 19 921 62 433 27 193 87 384 0 936 59 389 90 274 78 483 33 848 48 664 94 445 26 483 23 730 18 415 1 578 35 130 40 573 98 65 58 553 67 876 82 859 3 409 44 822 5 821 34 445 8 162 12 790 65 237 50 172
70 829 88 941 3 208 5 749 50 309 99 742 96 667 18 904 28 428 64 494 47 713 19 910 93 494 81 109 78 651 55 620 98 971 86 898 4 85 90 400 40 355 85 753 21 405 89 31 30 713 35 492 15 783 60 256 20 986 2 420 37 556 95 369 25 983 51 866 27 650 43 980 38 365 14 582 16 756 44 317 61 990 33 563 92 281 65 707 11 953 48 613 76 490 53 136 32 132 22 672 31 85 9 527 45 225 71 446 41 175 83 241 49 871 57 236 8 358 34 996 42 663 1 387 54 469 73 505 80 47 59 574 69 736 75 216 72 812 39 588 67 215 6 962 36 448 63 12 94 632 66 715 10 587 46 240 56 389 87 162 82 141 29 688 7 724 58 286 17 521 97 427 68 677 0 654 24 46 84 84 79 254 91 733 23 479 77 95 26 675 52 369 62 58 12 191 13 105 74 503
58 822 13 789 89 73 62 20 49 325 23 391 52 210 17 474 9 649 67 42 40 119 19 213 30 419 64 389 29 896 72 369 1 102 78 5 37 380 44 858 90 618 39 982 96 371 91 191 36 885 47 437 99 914 63 516 27 348 35 975 26 784 16 299 73 279 45 940 56 237 92 39 14 642 42 622 21 851 60 612 68 151 71 992 0 164 88 798 57 921 41 829 51 338 93 428 83 556 50 223 6 710 3 129 12 752 80 552 79 417 15 567 8 773 70 472 18 646 54 920 20 400 25 787 94 472 4 226 81 739 31 790 97 95 28 654 86 882 82 150 48 742 98 30 69 217 7 861 11 280 10 632 55 356 46 51 74 385 5 116 75 791 32 909 61 617 65 366 53 220 38 140 59 19 22 8 33 602 85 788 87 188 95 495 2 290 77 375 84 38 43 439 66 221 34 670 24 548 76 430
47 354 56 59 31 128 22 419 76 388 39 950 4 296 37 705 89 303 42 842 61 144 69 907 79 203 90 331 45 824 81 750 88 289 13 527 99 774 11 565 59 154 85 398 24 983 46 405 66 183 14 279 60 254 82 830 28 267 75 776 26 999 64 203 2 245 33 105 84 525 67 406 0 626 19 654 80 87 48 563 6 543 51 848 36 410 94 663 8 300 20 199 21 184 72 124 23 163 96 381 65 254 92 404 91 136 83 385 34 499 5 952 12 355 52 967 41 340 9 524 71 8 32 945 10 356 18 304 97 720 62 188 95 553 93 981 74 632 87 586 15 146 49 618 50 231 43 879 73 132 27 803 63 622 78 618 55 260 25 157 17 248 35 82 7 430 30 480 70 656 16 834 68 924 54 233 98 977 3 771 53 155 58 179 38 320 1 540 40 176 29 418 77 935 86 144 57 351 44 596


==> anc/Large-TA benchmark/tai_j1000_m100_6.data <==
1000 100
32 729 80 709 63 68 31 824 59 582 98 217 99 382 17 733 44 415 77 225 91 829 50 786 53 148 78 29 64 134 40 429 33 379 47 989 90 818 24 344 38 120 2 275 55 618 37 60 92 944 60 93 72 354 54 686 14 897 35 542 5 215 16 66 19 401 27 508 51 966 42 452 41 818 88 164 96 707 56 733 75 439 25 945 8 42 74 962 21 414 9 956 66 718 86 649 76 506 12 669 20 140 62 725 84 996 34 752 43 579 49 432 93 261 95 803 67 570 81 288 13 298 26 884 22 269 83 130 85 340 23 135 28 382 46 275 87 946 65 332 29 676 11 942 4 70 94 831 58 555 82 127 97 418 15 361 48 87 79 502 89 893 30 996 57 854 7 776 6 717 1 332 70 714 3 799 18 818 73 145 69 711 45 97 10 165 36 353 39 15 61 134 52 379 68 2 71 199 0 954
10 170 21 765 0 94 18 875 71 207 67 278 14 402 91 69 8 346 33 48 58 646 47 785 44 303 1 974 12 12 31 564 93 289 95 180 28 987 60 68 13 700 30 283 66 421 96 253 69 919 85 563 26 888 23 969 27 893 6 595 35 791 36 438 29 615 40 36 99 340 97 232 37 135 81 99 65 308 46 928 89 899 83 981 77 855 53 861 38 69 64 750 22 930 86 527 4 475 78 378 62 699 45 899 63 527 15 924 72 392 79 271 24 317 80 692 7 485 74 623 51 84 57 339 2 888 34 848 19 875 43 843 92 882 50 426 49 234 41 578 25 37 32 139 20 626 54 757 48 749 16 142 5 146 70 624 87 692 3 963 90 967 76 179 75 269 52 672 42 855 98 473 55 692 84 85 68 682 17 642 73 345 88 772 94 325 82 688 9 239 61 583 59 604 11 127 39 909 56 20
37 883 28 598 18 753 17 732 2 90 96 522 83 100 49 489 32 531 63 769 59 590 10 469 99 369 47 323 74 942 82 223 91 103 94 589 35 661 62 177 6 641 93 176 20 880 70 853 46 283 66 694 21 337 98 125 58 117 8 941 80 33 48 994 14 679 40 723 5 252 19 517 61 399 86 225 7 264 1 225 75 916 51 117 54 659 11 777 53 766 85 975 92 937 72 725 22 988 50 541 77 887 44 288 27 673 36 378 68 791 56 477 33 499 31 257 15 984 84 240 25 498 87 367 89 521 64 161 69 730 26 54 81 441 34 114 76 693 3 958 65 446 23 130 16 576 79 367 73 81 9 290 52 992 4 673 67 818 38 221 30 425 13 372 95 102 39 621 43 627 57 395 55 89 71 216 42 697 60 107 0 993 88 786 24 79 97 610 90 897 29 571 12 319 45 923 78 806 41 689
77 456 38 630 9 298 52 160 85 388 67 459 21 690 56 622 30 845 23 831 49 422 43 716 62 123 59 583 65 509 55 214 93 236 72 553 48 35 7 491 61 249 18 763 47 16 11 895 58 656 57 835 19 661 14 446 27 355 29 69 79 470 97 756 51 733 75 547 20 46 66 328 22 316 1 814 45 116 28 879 33 696 0 907 25 57 40 268 36 630 44 609 53 442 37 989 13 249 83 695 32 200 78 825 41 374 60 379 12 505 64 125 26 786 3 468 54 842 94 782 16 482 89 65 17 668 6 408 84 518 8 866 81 497 74 309 88 308 73 92 31 841 71 10 86 101 70 3 5 277 10 235 68 437 39 351 15 927 4 199 92 836 34 361 35 388 82 798 76 140 96 647 99 511 63 390 2 223 69 555 91 964 98 605 80 679 46 866 90 157 50 961 95 409 24 248 87 780 42 731
89 31 36 368 50 670 67 27 4 352 93 833 0 920 86 924 30 598 98 37 81 105 2 200 94 931 73 619 26 628 91 422 64 793 10 524 77 504 65 399 72 37 90 682 18 141 13 801 99 471 53 501 84 510 35 963 96 721 8 135 31 349 29 967 82 481 32 775 58 935 16 861 66 21 75 899 56 710 68 44 59 914 69 358 44 445 54 443 70 593 41 953 9 779 79 566 95 751 60 885 71 839 83 220 1 863 92 439 78 188 42 269 87 270 61 237 25 993 46 89 19 274 21 245 14 592 33 68 47 488 3 612 97 808 88 637 15 321 52 963 85 490 6 806 37 128 76 534 12 213 63 566 80 954 45 455 27 510 17 801 51 714 39 199 20 839 5 585 48 185 57 613 55 66 40 670 74 143 11 111 24 395 49 177 23 480 43 268 22 336 7 150 38 622 62 276 28 429 34 576
96 526 2 503 50 16 80 46 89 970 22 186 69 342 14 803 74 83 88 553 77 128 68 187 82 256 84 462 79 829 35 273 5 55 8 975 6 189 95 910 59 495 9 358 42 784 41 365 3 672 33 842 18 569 43 921 87 119 86 954 28 474 48 15 85 34 75 282 93 557 72 72 29 140 67 302 49 252 1 983 12 238 10 267 32 301 11 593 13 107 61 221 70 830 27 106 91 246 34 475 81 657 98 35 44 393 94 911 16 804 52 913 63 508 25 25 62 752 39 122 57 505 97 139 23 19 78 665 24 536 60 247 40 700 7 937 45 228 90 309 47 122 30 253 53 993 17 481 83 522 26 6 15 584 46 513 65 556 37 902 66 840 38 52 21 265 76 281 36 995 4 557 92 18 64 483 0 738 19 807 58 48 73 532 71 518 56 850 51 139 99 136 55 548 20 740 31 729 54 12
54 548 59 484 20 958 50 499 1 982 53 263 21 50 73 214 0 522 97 461 84 380 3 586 64 795 85 397 13 585 78 402 43 966 80 757 61 32 7 493 87 741 47 302 11 741 58 707 38 98 82 196 70 272 16 242 15 746 46 76 72 505 8 597 89 209 57 926 51 27 12 563 95 395 19 385 66 122 30 533 31 126 65 917 77 186 62 481 76 698 79 876 40 813 52 412 42 417 96 122 55 953 6 189 39 961 81 740 28 276 69 44 94 731 23 125 24 604 75 169 34 839 74 259 9 208 92 760 68 462 26 759 49 460 4 442 5 867 22 243 56 821 91 72 83 495 60 63 10 354 33 640 44 257 14 612 63 802 88 938 32 710 37 257 98 800 90 780 45 586 36 548 18 888 27 994 41 491 48 512 29 525 86 937 2 725 93 844 71 232 99 210 25 744 67 309 35 807 17 820
86 283 29 90 64 272 50 410 6 11 12 916 72 528 15 364 87 820 1 217 16 100 58 993 4 658 60 670 66 91 51 409 95 708 53 353 84 990 5 833 42 990 33 961 80 637 78 272 85 530 65 693 44 416 74 470 18 299 62 497 46 982 45 165 30 925 40 552 76 789 93 743 73 100 2 995 17 215 59 751 75 975 56 447 41 230 3 955 81 616 91 468 13 476 31 719 26 84 8 905 35 425 67 413 57 546 38 717 68 225 9 160 99 401 28 689 97 593 77 537 98 842 34 818 24 414 39 336 79 719 71 114 25 763 88 980 63 398 32 229 22 765 83 853 55 351 48 497 49 980 10 838 47 182 96 647 21 96 14 305 61 668 82 551 37 549 36 283 27 832 0 808 7 893 90 126 70 126 54 716 69 897 19 389 43 514 52 577 20 164 94 290 11 507 92 996 89 139 23 3
49 167 87 737 45 581 29 44 63 678 78 525 80 875 76 190 60 845 62 572 5 803 73 540 85 514 8 695 11 999 93 678 0 7 36 429 84 765 19 486 24 37 13 474 10 739 92 208 2 463 30 69 95 602 75 351 67 439 17 587 37 180 71 186 41 576 9 849 89 474 96 742 32 354 83 862 55 6 81 741 69 732 43 175 22 97 42 340 20 89 64 293 14 987 38 234 54 889 47 137 82 325 26 428 35 211 12 199 15 476 39 205 50 124 88 312 53 645 48 931 1 742 31 273 46 687 52 477 58 368 74 881 91 681 33 176 40 22 94 696 56 105 59 401 21 997 4 403 65 62 99 237 57 141 18 788 61 411 68 979 44 627 23 111 70 649 66 555 16 10 79 223 6 759 72 529 77 22 90 70 98 81 86 409 34 828 27 587 97 42 28 678 25 25 7 686 51 183 3 462
69 414 8 855 18 569 34 173 6 421 25 205 68 182 5 338 79 154 97 794 87 725 98 934 9 649 41 227 10 389 42 480 29 744 46 974 45 625 54 414 37 376 49 740 28 153 83 815 66 974 36 470 12 656 19 899 95 912 16 123 40 38 55 51 73 286 4 55 86 130 43 589 85 607 52 296 71 861 20 184 77 997 82 210 65 853 35 454 89 446 1 667 32 388 23 767 74 440 62 336 94 917 93 186 11 584 21 917 84 299 44 183 57 510 14 940 91 510 59 416 24 745 33 429 22 267 7 389 53 779 92 548 3 774 70 606 76 320 72 57 81 767 13 139 56 752 27 568 26 806 78 16 90 71 88 808 30 516 61 868 0 494 96 393 48 95 39 377 67 687 15 782 51 970 80 30 64 930 99 907 75 71 58 831 2 151 47 392 63 802 31 526 60 631 17 643 38 907 50 715
67 188 28 435 50 471 75 143 38 745 92 336 2 116 20 558 58 743 45 481 71 959 21 819 89 198 62 69 0 28 22 581 79 540 40 811 16 777 41 783 36 981 55 733 64 520 90 710 47 791 43 127 33 279 27 763 65 896 70 454 51 221 19 984 6 430 76 755 32 619 81 887 24 859 61 150 35 316 15 918 63 708 60 847 29 555 26 927 99 268 98 264 86 872 87 268 11 193 4 711 53 430 30 272 42 563 48 112 8 708 10 504 96 396 46 70 13 957 17 840 23 729 73 50 78 751 93 386 91 363 12 644 44 205 97 761 14 994 95 782 5 65 52 355 82 199 84 129 25 466 31 869 68 420 54 999 57 285 69 713 72 35 39 575 37 763 80 59 74 784 49 582 66 607 88 9 9 779 18 515 59 778 83 40 56 270 3 475 7 293 85 923 77 687 1 923 34 810 94 751
92 2 88 260 17 848 73 690 23 959 30 129 40 9 26 481 4 651 44 884 37 625 97 609 42 158 27 718 14 29 7 709 38 520 79 653 54 958 35 358 85 408 9 951 80 137 41 17 68 547 56 941 67 652 87 401 49 325 6 739 91 462 86 638 45 984 0 260 65 612 93 718 18 614 81 947 33 420 34 847 83 988 10 492 29 992 32 742 52 61 77 384 64 336 89 322 47 671 69 624 43 404 75 650 25 599 19 720 61 669 60 821 12 876 72 885 36 711 5 768 53 810 3 297 1 750 74 737 84 6 82 411 59 161 24 291 22 313 63 628 46 711 71 898 2 523 31 91 51 84 15 278 90 701 70 971 11 992 8 165 66 218 48 418 62 365 58 9 55 683 28 226 39 940 95 657 16 990 76 725 13 523 50 674 57 738 99 553 94 748 98 118 96 426 21 755 20 716 78 85
9 947 49 567 35 638 22 904 96 508 82 646 79 620 75 941 21 113 24 928 66 889 19 579 47 844 85 657 72 510 76 279 60 33 2 176 99 24 69 376 53 547 74 322 51 162 18 501 90 840 48 262 57 773 87 591 92 335 0 537 11 408 12 513 40 369 36 745 6 885 20 355 91 971 52 591 67 17 10 741 15 86 50 950 42 847 80 161 61 193 71 88 46 315 13 313 38 764 14 319 64 278 29 512 95 673 62 360 41 235 25 244 70 833 77 812 43 428 23 417 8 665 78 849 54 594 16 193 56 215 63 14 45 935 93 79 89 620 68 875 65 425 37 428 4 408 17 958 33 110 97 32 86 397 5 666 7 759 81 378 30 1 44 738 31 834 58 107 73 507 28 76 34 216 3 980 27 49 94 128 98 591 83 784 88 364 39 783 32 917 26 812 55 73 84 617 1 586 59 658
35 932 72 775 24 184 11 421 13 515 23 735 75 634 38 103 31 236 7 237 62 278 0 862 90 116 85 406 79 928 32 510 59 389 9 504 16 445 70 672 5 731 17 286 78 281 34 591 39 636 73 672 98 77 66 419 15 594 26 63 2 608 60 342 22 214 95 733 18 921 80 60 45 362 92 515 81 286 33 185 21 274 54 28 57 92 49 154 63 768 67 831 64 12 46 893 65 284 93 314 4 126 84 428 3 764 58 737 86 469 52 532 55 141 99 310 27 351 74 348 69 446 53 523 51 351 56 633 6 630 36 163 43 736 12 454 94 994 82 814 87 840 20 969 19 980 76 523 1 438 48 169 25 146 50 367 10 642 47 155 28 242 14 84 41 456 96 932 40 360 61 894 42 481 68 601 91 964 37 214 97 110 83 514 44 251 77 105 8 897 30 781 29 200 71 971 88 18 89 230
62 390 92 413 56 818 57 460 85 5 67 262 16 880 12 295 34 190 77 685 30 318 18 781 41 773 5 596 58 631 0 789 45 698 93 728 51 735 10 371 7 948 24 845 81 263 15 753 44 299 74 671 36 755 9 230 79 632 43 459 37 994 80 592 39 307 86 787 90 842 31 318 87 912 29 73 47 821 71 336 4 960 49 483 6 523 82 320 70 47 17 28 78 814 38 929 50 359 3 972 8 916 94 341 60 393 20 285 69 229 28 182 66 35 61 94 88 345 97 762 1 202 64 237 27 676 19 929 53 805 55 589 98 586 96 194 32 419 83 120 25 209 65 985 48 155 42 661 40 183 95 53 13 918 68 466 11 929 72 343 63 3 91 853 52 540 14 293 89 119 23 780 26 428 84 235 99 894 46 76 54 239 73 387 22 283 21 463 33 429 75 76 35 303 76 519 59 663 2 94
44 378 91 143 33 625 70 477 71 963 66 856 30 668 84 467 21 349 24 960 60 44 69 568 26 361 12 208 40 707 15 533 53 946 34 356 94 177 22 103 16 553 45 581 67 385 73 246 4 861 85 203 98 929 32 781 54 790 36 412 56 45 55 724 59 863 27 754 9 320 42 536 2 766 29 368 25 520 39 141 52 305 6 604 65 948 63 994 89 366 51 832 48 493 61 90 68 486 93 139 14 279 38 171 5 776 31 229 28 139 62 199 80 470 20 7 50 506 86 120 13 446 18 552 17 592 97 169 0 767 35 333 47 586 79 447 3 630 19 400 99 717 11 86 83 588 72 105 95 429 8 792 1 533 90 730 77 286 43 40 75 352 49 747 23 675 74 109 37 558 76 726 57 873 64 178 46 993 96 606 82 590 92 226 87 178 7 256 88 772 58 200 41 143 81 980 78 780 10 469
47 791 69 749 58 960 78 219 68 660 28 834 91 450 24 598 46 244 59 785 92 242 29 130 50 27 63 794 16 304 89 496 75 560 95 495 53 94 45 418 51 586 30 283 6 601 43 853 26 223 61 88 2 708 85 263 22 402 25 67 88 785 20 438 18 39 73 914 60 613 0 976 79 235 4 157 44 919 14 481 76 277 36 274 23 853 42 118 96 562 17 299 10 450 21 552 8 850 37 274 12 904 57 972 40 125 98 676 41 518 11 672 62 897 32 235 55 30 74 208 86 508 52 678 56 798 7 782 87 432 70 83 9 896 19 952 94 327 27 453 77 520 54 539 3 188 39 560 66 338 83 766 33 476 38 73 80 62 5 361 81 343 49 147 97 497 90 44 31 823 48 12 93 257 13 332 1 876 35 574 72 85 65 424 15 489 84 633 99 886 64 2 67 518 71 6 34 389 82 801
49 899 53 662 13 675 75 314 0 294 17 392 19 279 38 615 91 762 28 674 73 775 90 952 82 20 34 327 96 415 29 734 79 74 30 415 68 847 36 263 71 219 45 948 89 492 64 699 85 533 63 176 76 461 65 805 2 943 24 844 5 192 74 797 54 891 4 116 22 209 31 474 99 847 59 454 86 590 3 229 80 745 12 393 26 466 6 56 7 965 60 762 32 428 35 941 15 252 8 241 33 931 84 356 18 626 61 618 50 192 21 12 9 292 92 543 93 416 87 355 20 549 40 51 10 45 78 609 27 580 16 58 69 568 58 494 39 819 52 93 88 981 95 803 1 61 66 153 25 138 83 134 51 701 81 207 11 581 37 863 41 656 44 310 77 314 57 207 43 735 55 443 67 222 42 545 46 107 48 419 62 931 94 881 97 172 56 983 23 399 98 88 14 472 72 990 70 435 47 730
0 173 61 897 7 454 53 86 78 827 92 336 94 804 50 132 35 537 24 66 13 278 42 774 81 650 19 337 28 887 60 309 62 291 86 940 52 408 33 4 34 453 97 398 82 184 39 281 93 985 11 828 26 156 12 616 27 893 67 643 77 135 75 130 87 449 6 983 3 350 90 586 32 574 18 633 83 603 9 104 55 372 40 48 47 243 10 95 58 198 20 264 49 134 84 609 56 485 5 144 69 387 98 538 15 309 1 693 95 557 46 561 31 120 73 500 41 646 38 819 72 581 54 709 68 799 37 986 99 837 76 59 16 209 66 387 4 682 17 464 45 603 2 205 25 292 85 997 22 808 36 277 48 401 63 374 29 596 80 799 14 335 96 868 65 411 71 967 91 681 74 661 70 678 51 261 44 845 43 406 59 987 23 438 88 910 64 624 30 311 8 87 89 907 21 624 79 155 57 325
46 395 22 17 64 489 75 312 23 787 27 428 15 369 9 750 50 317 71 607 68 36 87 731 4 998 17 172 89 12 63 766 80 165 19 808 54 846 85 303 94 539 12 908 98 677 3 29 97 187 69 456 93 428 49 740 30 376 44 59 95 880 86 403 53 797 42 679 90 296 11 260 20 821 16 242 43 706 26 724 18 200 78 479 79 571 6 266 81 190 55 411 83 514 67 669 66 19 59 163 88 361 41 845 48 943 77 554 36 865 58 52 47 505 0 665 37 914 57 606 25 47 33 551 76 500 1 458 51 797 31 856 40 372 56 757 13 303 28 898 7 470 74 132 70 605 99 434 10 668 24 247 60 2 8 205 96 400 14 550 2 288 21 995 73 748 84 243 62 669 34 437 72 211 38 686 65 98 39 151 32 851 61 511 5 373 82 745 35 826 29 6 91 829 92 695 45 978 52 215
84 861 71 417 14 355 66 482 11 24 36 805 52 235 90 854 2 655 4 631 88 828 87 637 91 241 76 242 54 954 46 371 40 800 34 105 30 119 39 608 94 364 7 878 22 733 23 261 69 142 28 804 27 992 56 451 62 331 0 920 96 590 60 311 51 787 55 730 48 131 65 953 35 285 45 850 74 157 10 380 93 289 97 37 57 936 16 880 53 281 33 374 89 503 26 363 85 477 70 865 50 865 3 86 31 497 59 195 12 668 6 483 13 133 38 29 44 600 24 69 43 874 5 983 77 66 61 760 37 412 67 674 72 331 25 191 79 768 18 758 9 285 47 196 78 987 80 194 17 826 41 354 68 996 58 473 29 440 98 46 8 975 83 697 15 37 21 868 20 511 32 320 82 307 42 766 1 663 75 831 49 232 95 351 92 606 19 192 73 708 99 414 63 765 86 924 81 896 64 614
79 317 96 133 49 48 35 386 85 842 86 146 21 516 66 942 91 734 16 217 15 57 47 448 76 347 44 838 13 983 55 557 56 505 6 234 67 654 17 889 38 40 89 487 57 362 70 830 4 579 10 472 5 936 65 445 95 825 25 869 72 292 29 851 75 689 88 683 80 681 31 810 34 9 3 210 74 275 82 113 98 91 90 745 94 581 24 302 62 981 23 748 11 570 33 135 2 443 83 973 97 186 87 752 60 796 36 81 14 803 9 558 51 509 0 433 61 505 37 922 45 261 48 832 26 140 50 450 41 695 43 396 27 332 59 705 20 637 7 782 81 876 99 966 8 208 77 996 54 720 42 75 46 313 78 694 52 84 32 500 69 946 53 141 64 258 1 471 71 702 30 927 68 151 93 419 92 945 22 208 28 291 58 344 73 917 18 882 84 884 19 822 12 811 39 325 63 478 40 954
29 250 85 73 38 681 46 563 49 399 28 944 70 446 45 595 80 738 75 833 34 415 73 569 22 232 14 71 11 123 54 747 74 690 90 136 18 290 82 800 23 106 88 945 94 315 56 515 44 965 8 287 79 856 68 540 15 257 87 96 84 450 31 81 71 948 69 64 59 255 41 634 2 62 58 472 81 172 25 738 67 861 65 256 91 816 5 393 99 27 62 197 0 176 43 695 55 782 10 110 42 184 32 338 47 667 61 584 66 36 78 616 83 232 95 610 6 979 98 792 39 597 24 738 50 813 72 195 20 766 35 902 27 41 52 336 57 616 86 967 26 758 53 637 63 181 97 184 4 4 89 890 1 78 3 140 37 573 77 191 33 748 92 485 17 93 7 429 30 794 51 961 64 187 21 426 19 939 93 103 13 923 96 726 16 163 36 992 12 666 76 483 40 853 48 240 60 141 9 161
8 257 60 507 59 486 80 727 9 287 14 12 77 933 67 478 66 525 12 241 35 23 32 383 21 728 50 842 83 653 0 517 36 354 56 881 72 467 55 341 20 921 81 275 26 651 25 602 4 592 70 116 65 389 19 253 99 396 52 129 29 174 10 409 28 453 73 695 45 539 46 724 6 727 3 377 22 56 90 978 64 940 15 910 34 1 37 772 82 808 76 425 2 915 48 334 87 328 75 938 79 1000 40 133 63 431 91 682 94 662 41 943 58 647 88 596 43 779 16 397 69 128 89 262 18 167 95 59 84 361 97 799 98 62 61 905 93 440 17 202 53 769 85 234 5 103 31 33 71 735 49 753 27 77 24 173 62 845 54 675 1 46 23 369 44 671 38 615 13 481 96 431 74 874 68 330 78 748 47 986 33 696 7 584 92 877 42 11 39 478 30 557 11 815 86 302 57 981 51 89
57 111 85 228 41 283 34 641 53 971 78 180 16 262 94 26 93 254 71 411 25 53 69 593 24 90 31 411 46 147 52 102 43 242 80 39 33 465 12 63 54 139 29 660 72 678 86 577 18 639 56 218 67 973 30 105 39 765 7 994 99 532 32 336 45 136 68 171 38 988 66 533 8 618 82 581 98 418 4 876 37 245 23 958 61 65 11 844 27 311 1 218 20 433 64 206 76 511 26 741 50 736 42 650 0 352 3 452 83 371 60 44 87 809 13 978 36 602 5 595 15 110 21 470 81 573 70 754 75 622 65 250 95 231 96 688 88 266 84 902 79 734 90 202 92 975 58 83 28 523 48 272 51 696 59 764 97 236 44 4 73 116 2 526 55 395 47 110 22 719 9 40 40 691 35 565 77 583 17 381 91 335 63 681 6 334 14 766 49 407 74 724 10 134 89 221 19 295 62 647
69 854 96 381 89 918 32 944 84 880 92 989 15 632 11 152 67 532 48 827 18 976 7 123 74 684 70 325 23 262 88 385 43 885 12 274 24 489 99 761 19 55 39 735 47 33 82 13 58 361 42 278 44 899 40 713 21 524 9 257 83 802 53 37 97 122 20 876 16 462 5 682 25 643 80 441 30 708 81 657 28 44 10 668 26 130 50 743 52 228 35 391 72 237 34 925 78 308 93 712 66 737 31 859 33 883 98 517 6 92 36 869 56 387 57 50 55 807 79 565 46 676 77 794 41 946 22 872 37 762 68 161 45 203 13 149 71 253 49 626 59 979 8 983 54 589 76 260 64 637 73 740 1 568 94 959 86 500 63 447 90 10 38 285 14 856 65 568 51 128 61 435 75 716 60 218 2 993 4 830 62 479 27 605 87 465 0 115 29 517 17 746 91 962 95 599 85 233 3 564
43 610 78 45 31 665 92 62 34 84 48 678 3 590 56 335 99 163 2 674 14 863 90 442 49 882 45 516 84 673 16 258 22 489 36 468 71 509 29 555 91 821 5 478 70 102 40 876 86 335 97 608 18 693 51 64 9 23 7 945 98 355 8 475 61 549 74 453 44 714 93 178 4 915 55 405 25 968 60 11 20 418 80 131 81 113 73 164 30 16 42 587 47 768 33 343 58 411 1 893 53 99 63 219 15 61 83 974 65 96 21 70 95 908 26 166 28 679 64 406 23 124 57 541 27 837 66 423 6 547 54 71 94 705 76 702 72 104 50 375 75 432 0 868 41 817 67 887 12 160 13 295 19 304 87 645 88 914 77 314 62 946 59 817 69 433 17 405 39 620 89 19 79 346 10 647 82 34 37 553 46 119 35 735 68 757 11 382 24 820 96 459 85 487 52 142 32 708 38 663
69 350 5 582 63 456 74 599 62 587 2 585 64 54 9 688 25 223 8 205 90 83 1 976 73 129 80 645 23 109 91 990 28 214 55 103 31 223 33 660 88 885 87 100 51 993 39 993 34 606 79 824 56 259 38 955 16 222 67 927 4 766 17 265 11 569 21 256 93 991 98 263 75 901 83 198 77 929 42 971 32 311 40 505 41 254 15 396 47 229 26 460 85 665 53 850 29 799 0 767 76 747 82 512 54 362 61 652 57 649 84 470 86 203 59 279 71 934 78 747 50 28 27 174 12 578 95 944 18 22 6 768 44 46 89 968 7 491 58 146 66 571 36 203 3 710 30 348 35 199 68 234 52 986 45 42 96 267 19 812 14 508 37 159 92 355 97 847 99 901 10 260 48 610 20 35 94 976 24 318 81 530 43 568 46 725 22 190 13 869 70 319 72 631 65 410 60 516 49 942
9 24 77 120 56 985 73 773 2 519 54 442 61 362 30 662 85 483 21 397 22 701 37 178 67 447 89 59 62 634 31 726 40 826 74 889 28 226 15 788 25 369 45 51 94 946 11 685 6 524 57 579 18 244 39 444 66 786 68 841 32 274 58 454 38 729 71 380 20 759 3 158 53 790 93 991 95 660 49 845 26 13 34 967 35 708 72 686 33 430 29 392 83 429 50 279 0 100 12 278 86 683 52 748 14 355 59 441 64 331 82 958 65 950 1 747 47 321 99 1 88 146 51 403 23 398 91 179 5 18 81 572 48 121 24 215 75 527 46 71 7 729 60 10 4 980 43 660 13 684 69 701 55 788 96 848 97 151 80 8 98 344 27 296 44 683 17 440 19 129 92 492 84 472 36 456 87 838 90 543 8 937 16 227 79 171 63 931 78 75 41 361 42 934 76 657 70 747 10 351
89 263 7 966 2 555 12 545 27 683 8 265 33 361 53 435 83 949 59 352 57 925 95 613 60 346 97 971 23 716 68 916 67 791 70 136 42 429 94 357 45 705 41 501 31 992 3 301 43 305 28 253 29 742 10 884 16 194 66 505 78 849 5 857 49 456 61 880 11 689 19 166 84 735 79 209 91 863 52 611 74 453 1 637 92 290 24 944 15 557 99 898 85 947 9 452 73 745 71 337 77 583 90 139 75 843 46 561 54 938 0 461 62 288 64 781 55 42 20 617 22 529 44 928 26 719 56 880 18 416 93 313 98 644 32 334 14 932 51 585 87 738 96 890 69 952 38 121 81 458 17 423 47 678 4 89 6 757 63 556 36 363 39 843 58 754 48 806 25 431 13 102 72 42 21 581 37 476 34 839 50 772 86 483 65 497 80 385 76 72 30 465 88 634 35 925 82 482 40 812
18 293 87 813 39 13 13 436 51 315 68 978 83 762 33 998 77 856 44 677 58 292 54 535 67 794 59 858 6 440 20 272 8 898 49 217 43 110 3 666 16 122 7 327 97 54 85 47 1 236 11 665 82 274 99 512 24 402 4 544 41 639 73 700 72 799 63 288 30 990 32 525 40 880 90 370 50 653 95 735 98 457 27 338 15 277 75 378 81 496 70 306 48 247 84 463 47 368 38 709 52 328 37 976 53 773 80 585 57 631 29 231 76 934 65 931 35 63 9 384 64 844 10 70 25 869 42 203 93 109 34 766 55 888 0 17 88 933 66 231 45 319 92 496 26 330 31 347 17 363 14 305 36 515 23 664 69 963 61 135 5 525 89 279 91 406 86 706 94 449 46 833 22 9 74 497 12 4 96 468 60 276 56 102 21 116 78 579 79 451 19 404 2 924 62 804 28 990 71 219
52 397 7 635 49 317 57 348 64 938 62 412 55 372 69 520 80 830 99 662 15 583 11 2 14 804 42 602 26 2 91 197 12 306 78 459 2 800 83 504 60 202 56 479 58 662 94 167 97 542 68 563 79 602 33 59 36 624 76 822 70 701 9 729 96 916 32 644 54 283 0 415 95 451 61 490 72 203 67 931 59 205 41 761 77 231 71 542 53 113 16 539 29 634 89 805 24 948 44 347 30 328 37 289 10 516 85 769 66 391 35 388 3 47 92 427 5 648 13 116 39 661 50 967 31 42 17 309 38 271 81 332 40 491 22 246 51 706 45 433 28 284 98 533 90 4 46 125 20 432 74 206 4 474 27 534 73 392 75 950 8 875 93 181 48 534 47 55 63 349 23 310 25 964 18 468 6 634 21 877 87 921 82 420 43 710 84 212 34 703 65 43 19 896 1 881 88 500 86 540
62 898 3 508 9 802 43 763 2 151 40 774 77 981 98 846 52 73 92 86 41 377 54 124 95 116 90 13 78 926 58 166 56 770 63 321 4 457 76 986 22 275 57 646 28 232 25 86 86 448 82 8 18 841 47 825 19 149 46 262 73 687 39 341 61 369 5 456 17 66 55 345 23 763 68 961 88 3 69 427 91 874 38 991 93 129 49 18 0 513 96 639 67 754 13 66 75 110 35 70 31 514 89 913 79 566 15 978 50 201 6 358 20 622 26 48 32 244 1 873 14 952 72 926 8 642 30 773 34 184 36 528 24 705 66 514 10 442 70 592 44 829 71 960 12 11 42 22 60 996 37 838 29 384 81 647 80 73 83 568 21 166 33 482 16 146 53 710 48 959 51 502 45 856 87 601 59 102 85 303 65 124 74 832 84 503 27 855 11 576 97 57 7 462 99 489 94 585 64 964
47 210 26 528 24 191 60 65 21 894 28 190 63 502 66 802 96 588 37 626 79 308 95 178 52 214 5 929 39 55 85 997 92 170 17 996 10 922 0 953 42 273 83 338 41 876 49 658 80 821 19 844 70 342 43 68 16 189 64 582 40 631 87 121 18 726 38 166 12 350 35 530 50 55 94 861 13 426 9 946 53 913 1 930 71 889 25 167 55 625 59 718 7 516 29 993 46 52 77 658 3 843 14 533 56 662 44 196 51 986 4 27 84 470 89 801 45 943 78 362 67 674 2 124 86 359 33 670 99 738 72 596 98 589 20 200 82 4 73 868 61 54 23 876 31 875 58 780 36 980 8 888 32 188 97 525 62 548 54 888 57 288 74 258 81 494 27 590 68 359 88 858 93 137 90 182 75 903 48 745 91 368 69 320 6 960 22 342 76 957 65 575 11 659 30 464 34 776 15 30
93 567 61 417 39 189 96 234 95 887 70 101 24 799 54 203 1 83 88 115 10 540 91 732 50 610 84 154 40 223 68 922 52 505 90 975 92 764 76 9 77 842 14 762 78 548 32 769 86 868 4 377 98 733 31 655 0 755 6 44 20 812 8 896 85 252 12 928 72 522 36 409 19 488 43 799 63 281 67 635 16 26 28 4 5 153 25 210 71 190 35 132 49 339 42 644 55 751 7 880 75 873 23 190 41 477 22 839 44 471 65 65 45 834 59 472 80 811 51 188 69 24 29 558 21 789 3 627 9 280 2 436 30 178 18 437 83 185 33 383 97 491 82 492 79 844 66 467 74 733 48 582 15 792 17 814 60 517 13 696 89 14 26 112 37 234 34 353 81 859 47 884 56 14 46 484 58 893 99 496 57 194 38 520 73 548 64 464 53 982 27 954 94 743 87 874 11 554 62 194
89 120 86 610 44 43 0 971 42 981 31 437 17 365 47 851 72 916 30 538 5 657 65 66 96 858 93 276 76 260 87 376 40 592 57 165 78 501 59 607 14 354 55 485 56 728 34 136 38 653 58 400 15 203 21 929 98 845 32 549 73 796 19 492 48 96 4 98 74 789 62 754 61 547 10 501 18 317 22 870 45 535 3 510 53 716 2 727 82 222 83 120 63 259 25 653 12 488 41 982 66 462 92 941 9 725 37 978 6 71 43 495 95 78 16 336 33 632 80 797 60 101 75 986 28 469 26 646 13 157 29 645 27 923 97 584 24 64 67 328 52 881 64 91 20 579 91 724 88 282 46 546 94 488 23 479 70 195 84 421 71 863 39 59 68 127 36 778 85 513 99 619 54 629 8 787 51 540 69 30 81 530 90 88 7 436 35 780 50 505 49 525 79 164 77 613 11 548 1 686
88 344 28 193 15 909 62 830 56 430 25 450 9 477 44 79 38 713 1 966 91 760 31 524 45 746 12 872 80 220 68 531 47 43 94 902 89 732 86 526 63 721 2 101 14 261 27 640 24 70 54 464 6 100 64 197 53 39 4 192 11 873 36 938 21 897 42 509 39 501 74 827 78 283 50 899 0 259 34 803 69 384 8 1000 98 486 83 214 3 779 35 937 26 23 17 3 20 551 93 228 48 241 19 293 70 466 37 640 13 788 77 73 85 174 81 385 84 193 96 169 92 132 90 744 59 1000 97 703 41 101 71 823 65 868 99 37 58 334 55 802 57 336 87 297 23 975 51 49 66 705 49 471 67 688 22 794 60 575 33 550 40 720 46 67 10 640 73 556 5 532 18 213 52 59 29 613 43 209 75 188 61 190 32 175 82 246 30 955 95 173 76 473 72 440 16 228 7 168 79 465
41 491 32 421 27 239 82 445 79 562 92 214 35 476 37 466 96 380 43 63 23 709 24 176 9 75 94 423 57 253 69 631 31 946 85 87 63 343 0 834 81 914 10 69 18 262 22 841 66 617 55 12 74 771 86 356 1 336 20 408 38 859 62 651 48 255 61 511 84 316 83 364 5 127 76 203 4 493 36 956 45 667 25 508 77 775 6 110 30 52 44 451 42 196 19 433 99 520 40 986 50 803 64 747 14 910 91 982 89 300 70 428 46 841 80 118 60 22 26 365 8 383 11 870 53 163 65 791 71 420 68 372 3 524 51 272 2 24 29 819 15 62 67 945 72 681 54 862 56 73 59 555 88 926 34 988 7 617 39 663 12 786 75 945 52 435 58 572 78 785 49 814 16 398 47 523 13 170 90 271 21 99 17 495 98 897 87 986 95 970 93 441 73 192 97 208 28 82 33 223
63 913 16 435 29 13 27 500 88 91 68 543 44 550 71 907 89 422 85 629 22 264 57 133 58 84 98 578 74 892 33 866 55 383 70 607 95 326 84 324 14 225 90 786 20 749 3 607 96 276 54 809 79 93 91 276 83 342 59 566 12 339 24 69 5 616 23 678 18 380 39 675 26 531 66 28 31 578 41 867 45 176 50 611 60 524 19 119 42 795 28 496 1 257 81 616 4 803 47 814 38 841 2 169 67 721 37 554 92 384 15 799 53 842 10 231 40 856 49 253 80 610 87 388 97 962 93 212 56 199 75 49 32 664 7 632 94 263 86 521 36 226 0 365 25 879 99 353 72 427 48 728 34 58 76 847 46 119 6 162 78 82 51 142 73 691 77 551 9 557 17 517 30 281 62 941 64 511 11 311 52 431 35 768 65 448 69 541 13 355 82 26 61 866 8 807 21 813 43 288
83 266 65 739 45 313 5 559 93 576 86 508 33 831 34 69 59 820 32 195 42 593 16 213 9 639 63 827 37 800 69 306 97 979 66 174 80 476 27 876 64 168 71 501 20 982 44 161 4 581 6 557 55 275 12 810 1 375 22 29 43 887 8 398 3 208 84 180 90 835 72 173 30 103 75 447 87 102 17 138 36 727 89 328 47 939 51 852 26 167 13 450 19 692 48 942 98 390 79 649 58 475 23 9 85 929 28 263 53 977 52 683 81 627 67 504 25 429 78 9 56 432 7 751 39 394 62 456 29 333 10 105 15 133 76 905 24 215 2 831 91 858 38 379 99 630 74 298 68 130 46 235 14 62 54 287 18 667 82 22 41 299 96 978 40 148 61 159 60 934 95 630 94 531 49 51 70 952 31 226 57 646 0 138 21 793 35 872 92 306 77 200 11 389 88 223 73 3 50 249
96 213 37 856 48 912 38 332 73 998 98 853 58 10 0 334 6 519 94 797 8 49 3 391 61 508 46 301 77 59 71 626 63 914 57 953 34 458 16 813 23 799 15 143 50 305 4 857 67 639 2 388 10 339 39 771 43 125 81 912 9 663 24 665 93 604 80 877 75 44 64 472 11 889 30 693 1 869 89 554 95 120 28 537 68 74 25 693 49 847 74 982 44 867 20 990 92 810 86 857 7 641 53 301 99 612 29 883 66 930 76 642 90 646 40 848 14 80 91 829 18 416 54 218 33 632 78 515 26 969 84 122 41 386 22 140 87 237 83 358 42 41 97 914 55 314 36 78 62 833 31 972 59 86 60 521 88 248 5 936 51 937 56 813 82 283 21 47 12 923 35 291 65 582 32 473 13 874 27 784 47 975 72 834 70 73 85 375 69 431 79 717 17 160 45 964 19 222 52 548
47 44 61 108 88 666 30 106 14 460 92 353 80 284 90 87 76 47 55 210 24 327 67 587 58 669 4 734 64 669 89 542 22 368 70 873 18 576 2 715 87 870 35 663 57 986 43 717 1 174 25 165 0 506 21 330 44 645 56 559 73 44 69 340 65 316 71 676 3 699 37 542 13 512 33 373 83 309 75 916 42 5 34 821 99 51 15 571 27 367 40 483 12 204 95 351 31 159 85 666 62 541 8 307 94 239 91 465 6 751 86 475 96 418 26 926 66 100 16 846 81 355 45 766 48 151 93 472 39 240 84 64 20 760 38 499 52 450 72 359 54 313 19 29 7 876 51 742 68 617 60 300 36 670 23 294 59 610 41 214 28 853 78 778 63 968 97 502 11 256 98 540 74 184 46 208 9 770 10 328 53 914 5 86 50 807 17 550 32 677 79 995 82 580 77 813 29 38 49 308
97 368 11 539 67 164 99 551 9 593 28 441 2 764 48 387 15 244 89 27 59 356 90 319 63 349 45 125 32 933 34 911 14 767 86 265 27 690 30 320 69 368 49 38 39 263 29 253 85 836 76 362 65 856 71 866 64 29 44 311 24 440 12 14 96 156 92 836 84 259 88 917 62 830 18 730 40 712 31 811 25 670 33 719 10 294 43 101 98 171 82 184 83 609 6 450 72 774 81 462 94 121 46 279 5 426 35 331 8 368 80 415 22 959 53 247 61 910 60 657 73 61 26 331 87 339 79 707 50 986 77 694 51 936 78 573 0 409 1 413 58 506 13 632 41 615 95 469 3 636 42 270 66 347 20 709 57 927 47 595 7 313 37 903 68 225 56 424 17 42 75 829 36 200 93 512 74 644 91 96 70 337 54 532 16 106 19 259 4 562 52 865 55 392 38 790 23 183 21 569
10 397 93 327 86 813 97 455 61 132 1 338 15 569 30 356 39 329 87 233 62 996 84 182 57 909 24 919 40 478 53 336 47 6 9 703 32 51 65 69 92 503 8 698 78 302 85 590 2 975 28 388 52 145 22 11 98 656 25 288 29 118 58 694 34 702 77 58 14 429 56 675 73 433 72 298 99 323 63 379 50 977 6 825 83 483 17 168 44 830 74 59 26 772 23 715 19 865 90 772 79 662 96 561 81 507 54 160 35 545 31 364 5 144 27 123 51 869 48 790 70 230 76 55 43 624 41 264 21 144 4 171 12 183 38 648 59 10 42 176 33 629 11 617 13 712 0 567 64 569 18 284 82 463 91 486 95 950 55 61 80 688 94 202 46 772 20 600 7 957 66 719 89 439 88 90 69 705 68 242 67 793 60 604 3 336 16 703 49 657 45 442 71 535 36 110 37 895 75 882
47 714 48 953 4 578 92 256 93 249 9 824 6 528 39 415 59 846 11 541 67 146 62 513 0 981 77 68 88 994 33 479 51 288 44 570 15 457 94 836 41 110 81 751 22 449 86 483 97 472 2 829 50 356 69 762 70 424 32 792 7 144 12 742 42 238 85 472 1 415 23 510 49 336 65 353 27 519 16 347 74 364 66 340 40 18 35 436 63 6 76 246 28 179 5 9 24 633 73 438 99 502 38 886 84 940 17 876 25 218 36 639 8 410 56 965 30 287 45 986 89 661 58 43 31 390 54 935 19 961 26 673 55 537 75 484 20 481 13 956 98 287 60 358 21 208 53 774 68 556 61 90 72 413 43 284 37 35 10 946 95 404 78 518 96 929 34 203 90 869 57 783 52 176 46 362 18 972 14 250 64 20 29 471 79 876 91 972 80 141 82 570 71 736 83 649 87 130 3 233
24 144 41 695 21 862 15 523 94 44 54 607 63 850 44 63 28 704 74 650 88 183 96 950 81 92 97 807 79 246 26 688 61 959 82 378 47 254 37 82 42 55 90 1 6 552 62 460 75 768 31 480 43 939 92 177 77 503 55 108 48 799 7 136 46 993 36 525 25 96 53 863 27 389 91 436 20 249 0 311 76 66 30 148 2 938 12 18 57 94 73 693 99 296 1 161 70 677 22 299 72 688 65 826 34 106 69 109 29 415 9 991 4 365 16 921 23 625 98 770 39 729 3 661 86 52 49 588 35 441 52 249 32 720 83 101 71 670 58 168 10 245 17 605 5 199 19 582 66 761 85 265 8 694 95 563 60 629 13 306 67 59 84 580 89 74 18 607 80 759 59 579 45 621 51 266 50 639 93 581 78 197 14 48 68 739 40 577 56 773 64 138 33 354 87 905 38 258 11 721
46 756 19 537 1 978 5 478 39 708 70 12 57 79 60 535 47 15 40 341 41 943 79 118 94 661 80 211 12 713 11 435 82 755 36 950 38 598 74 458 64 307 43 222 86 826 37 863 34 217 15 300 85 686 76 38 31 418 22 47 2 211 30 935 32 51 42 424 35 716 75 742 62 67 93 834 48 552 91 601 23 62 56 208 0 723 52 426 95 71 33 19 25 209 69 868 84 274 20 155 51 718 90 219 28 467 89 338 66 925 96 668 44 598 9 728 83 210 3 260 26 300 27 233 67 278 10 540 73 998 54 523 92 767 77 41 53 386 65 228 97 697 4 834 63 391 88 360 17 598 68 26 45 86 14 735 29 413 8 462 16 999 18 965 78 1 49 265 58 429 24 476 59 569 61 458 55 879 72 140 7 591 81 911 6 300 87 994 99 320 71 147 50 394 13 270 21 15 98 386
20 923 61 598 11 374 86 878 34 981 36 616 0 882 13 314 3 445 45 101 49 865 98 403 53 255 70 873 40 875 50 375 77 836 90 727 7 722 94 389 16 720 48 346 39 672 58 300 17 158 15 358 59 595 5 192 33 571 83 828 80 368 87 967 82 700 84 28 74 745 28 89 43 317 66 701 29 612 30 294 65 63 64 256 10 986 91 537 32 629 52 859 89 407 56 170 24 572 44 721 8 877 88 498 22 316 73 790 41 112 31 47 62 103 6 864 79 206 63 727 54 332 23 42 18 869 51 106 75 384 27 562 55 752 47 680 93 979 21 314 69 1000 38 601 14 698 25 244 99 115 19 491 46 39 72 294 68 539 12 302 96 617 97 940 35 973 42 612 26 624 4 701 78 420 81 252 71 241 60 886 37 995 76 229 2 706 85 859 92 332 57 976 67 340 9 76 95 999 1 278
25 554 24 820 78 377 23 328 13 586 49 324 94 840 76 326 8 262 31 974 58 897 73 255 69 327 85 254 55 903 93 127 53 776 32 419 35 441 91 6 50 658 37 275 41 302 21 357 66 561 22 372 95 151 63 868 6 530 10 159 70 265 2 487 1 935 40 374 98 269 77 919 19 681 65 102 86 694 4 988 11 161 62 512 61 799 7 784 81 779 12 658 59 294 3 103 44 775 51 539 97 233 38 315 79 93 75 371 20 107 67 212 60 924 15 256 84 699 14 684 80 120 36 581 45 322 90 568 99 302 96 669 56 247 57 922 5 116 29 349 92 968 71 699 87 842 82 280 42 295 27 207 48 367 43 228 54 415 30 337 33 626 68 713 72 1 28 653 16 86 46 154 17 743 9 948 0 632 52 900 88 436 39 346 47 280 34 539 89 839 64 763 26 658 74 876 18 618 83 164
31 200 67 645 11 715 30 495 41 198 60 121 84 406 65 918 89 345 72 47 25 412 40 344 27 684 2 434 45 61 35 937 23 353 37 532 19 406 96 947 47 569 6 579 73 654 5 67 64 400 16 317 53 363 13 102 48 704 78 560 39 308 33 731 18 96 91 66 98 346 9 882 42 408 49 671 12 936 97 985 92 796 32 289 94 492 59 192 44 851 56 234 81 505 50 538 4 107 79 941 34 938 77 580 80 530 62 602 26 941 82 74 76 443 29 296 87 674 10 845 58 907 69 916 75 287 66 953 28 696 15 152 95 937 17 770 68 925 21 799 8 585 57 342 46 492 90 269 7 849 14 669 55 633 1 476 54 665 3 950 22 238 24 265 83 826 85 292 88 848 74 628 63 629 36 781 20 709 70 862 86 345 51 50 43 265 93 741 71 888 61 74 99 60 0 107 52 77 38 858
63 185 91 837 81 997 67 159 40 413 33 7 89 303 32 4 72 402 68 957 9 808 17 255 92 632 94 884 34 935 55 813 77 527 25 142 10 962 59 286 29 859 30 965 14 371 1 851 48 500 90 247 11 443 21 764 73 104 93 519 99 10 6 838 86 280 62 396 8 992 37 402 13 276 35 707 97 450 26 88 95 59 47 336 79 100 46 786 7 932 84 338 50 231 70 213 42 490 12 196 61 488 57 394 75 519 49 143 39 125 28 84 19 472 36 381 23 508 22 1 87 617 98 592 54 378 38 283 60 525 41 329 45 85 20 225 27 187 66 445 52 159 96 438 71 464 43 506 76 383 31 51 78 198 80 7 15 702 83 912 44 286 85 913 0 282 88 245 69 271 53 569 4 914 58 919 64 506 2 755 3 527 24 167 16 57 82 730 51 267 5 116 74 580 65 807 18 770 56 960
51 552 13 185 58 713 54 656 55 757 82 70 2 879 50 141 5 426 7 223 0 326 99 176 71 662 80 729 60 750 74 587 26 102 35 496 85 271 94 490 48 686 34 966 16 504 37 504 20 94 66 577 6 841 87 125 81 115 38 659 17 41 22 765 76 102 65 243 9 173 63 748 12 93 56 297 23 758 64 302 83 492 24 990 91 430 84 515 59 600 62 857 41 142 42 959 3 704 10 542 68 439 25 824 27 776 14 690 31 451 97 136 18 163 8 578 79 335 36 635 67 428 1 416 72 208 95 90 89 937 15 727 53 438 92 117 52 733 43 830 88 929 69 256 11 552 98 432 96 775 78 268 75 102 46 205 4 360 86 502 47 185 93 97 49 294 40 181 29 643 30 522 39 508 32 109 33 636 19 471 21 537 61 992 45 859 70 787 90 705 44 764 57 989 73 129 77 601 28 176
95 192 87 522 86 109 21 8 14 147 32 258 53 935 17 152 28 908 18 448 11 470 20 284 88 805 52 260 59 281 25 278 56 420 55 611 34 62 62 513 13 789 58 773 51 916 79 162 10 806 69 560 30 617 94 303 71 791 4 301 2 873 91 48 80 931 16 784 65 284 92 921 81 592 45 302 49 754 24 113 15 911 61 855 42 29 84 829 66 168 46 842 83 499 41 982 5 814 33 720 12 191 63 273 6 434 64 248 29 867 98 653 48 95 74 98 93 188 40 479 90 313 77 175 9 450 82 305 23 978 1 709 76 579 54 385 38 259 22 329 78 787 68 733 31 27 75 685 50 377 99 461 39 47 36 25 85 273 89 601 44 454 70 677 72 225 96 441 8 112 97 789 27 219 47 843 60 691 37 85 67 702 73 471 3 817 0 108 43 897 7 23 26 273 19 949 35 861 57 826
65 424 23 615 54 542 85 232 98 756 44 975 46 774 89 383 34 125 82 548 49 38 31 755 6 88 56 736 87 274 39 149 71 241 64 806 68 783 4 890 17 757 50 470 28 875 9 924 76 178 70 134 29 817 21 871 25 299 57 771 67 344 69 833 27 243 59 493 90 584 33 428 91 621 14 136 63 104 88 96 47 542 78 726 37 374 77 433 30 408 96 186 62 700 8 592 32 779 73 88 66 107 58 85 1 978 43 345 42 375 80 178 55 408 93 794 74 639 94 995 53 845 45 931 99 279 75 626 79 128 81 621 40 492 19 663 11 595 35 829 24 251 20 492 3 430 2 5 60 638 7 278 15 249 22 130 95 500 84 799 26 777 86 296 38 164 36 793 0 70 10 265 13 870 61 925 52 471 18 812 72 262 12 58 83 50 41 554 51 53 48 817 92 180 97 924 16 798 5 500
3 217 21 113 97 858 20 175 66 769 89 164 14 977 73 470 57 191 90 793 28 454 33 246 34 727 27 440 63 813 15 193 41 788 54 338 78 243 42 169 96 827 55 809 30 186 40 525 45 119 47 644 79 920 71 985 70 498 5 959 48 907 74 263 29 348 68 169 77 355 39 572 46 179 32 471 76 188 65 430 44 592 61 822 85 414 7 145 64 474 19 894 92 867 4 193 62 537 43 977 52 60 38 777 93 272 59 643 12 320 36 186 51 80 88 956 94 530 31 895 53 254 75 184 16 398 24 949 26 560 50 648 23 824 56 920 11 921 2 10 1 474 9 817 10 830 35 651 6 72 84 284 81 76 95 788 83 560 37 261 82 992 60 10 22 659 87 522 18 27 8 311 49 971 0 740 17 320 80 279 72 457 13 415 25 108 69 373 86 428 67 857 91 104 98 483 58 679 99 687
16 109 17 728 83 879 78 651 52 174 67 204 1 807 80 298 13 299 93 832 27 867 94 18 65 455 7 400 51 798 4 824 6 951 98 530 43 760 88 663 3 188 90 1000 61 871 82 781 2 512 14 920 25 752 91 471 49 338 59 438 64 122 26 221 31 805 76 367 38 384 45 488 20 859 68 678 77 425 21 32 24 177 66 628 11 454 58 394 56 160 41 680 23 623 48 631 69 304 54 590 44 770 81 688 29 760 30 28 8 745 74 28 96 118 72 55 95 438 75 892 39 959 53 524 32 342 99 486 34 188 55 162 18 672 47 605 35 194 33 645 10 25 36 34 73 84 46 470 9 245 97 964 15 79 60 397 63 491 84 594 12 802 0 185 19 213 37 313 50 743 79 478 70 379 85 898 62 835 92 429 87 371 28 627 89 766 86 641 40 159 5 725 42 254 71 373 22 804 57 941
98 527 97 60 17 778 21 492 3 815 39 56 58 276 61 777 34 201 52 220 80 710 78 143 53 401 72 741 79 150 42 825 27 494 0 291 87 337 91 369 99 817 93 125 38 979 14 176 96 401 5 138 20 978 82 103 25 600 75 348 77 967 55 460 28 885 64 663 8 938 65 9 7 767 18 912 86 153 62 375 43 18 59 648 26 52 50 496 37 433 48 616 22 904 40 801 73 857 32 502 85 655 90 614 70 222 19 237 11 104 56 679 84 492 10 3 89 544 95 440 68 612 51 3 45 893 30 103 54 425 31 395 49 171 88 62 46 542 66 673 81 445 57 9 92 790 2 198 6 153 60 521 94 175 76 668 33 296 47 487 12 371 16 684 15 32 67 636 36 541 83 616 41 569 44 413 13 381 29 623 9 32 24 812 63 864 1 838 69 835 74 673 71 311 35 668 23 426 4 351
10 945 73 310 43 806 50 331 7 408 47 841 80 665 99 184 54 710 45 527 3 809 69 782 34 233 26 616 84 74 18 273 86 938 70 193 79 647 71 885 40 710 21 474 74 373 52 246 32 319 87 18 1 908 51 966 17 106 61 781 58 643 44 832 14 757 28 45 0 447 67 2 31 645 37 694 96 535 38 55 4 577 20 643 46 39 48 906 15 863 64 551 98 272 60 583 77 41 49 366 11 56 90 651 93 4 57 674 89 579 65 396 23 461 92 393 66 869 59 906 35 431 55 307 27 474 85 349 5 597 42 489 41 205 63 408 2 56 30 241 68 521 75 787 9 718 94 334 62 967 76 799 36 872 33 876 72 925 78 251 53 863 24 466 39 559 88 155 13 122 83 216 97 373 6 432 22 518 95 240 8 273 81 906 12 594 56 617 82 611 29 537 91 461 25 606 19 267 16 252
23 199 32 453 13 106 95 704 0 905 8 19 5 157 50 914 44 697 52 908 29 622 19 672 9 934 36 481 33 561 46 106 22 997 82 674 37 385 93 790 59 550 85 531 70 645 12 529 68 78 79 676 57 122 51 273 62 457 55 535 49 781 78 647 39 571 97 166 20 893 27 634 1 652 77 37 16 299 14 966 89 278 91 843 35 8 40 164 6 572 47 918 87 897 41 227 67 585 28 340 75 609 69 676 15 817 63 974 83 971 90 803 56 824 74 327 86 98 72 321 92 861 17 474 58 184 7 447 42 931 96 281 81 647 48 877 80 196 53 666 34 167 61 672 43 754 38 484 65 237 84 97 11 300 99 159 25 796 3 434 94 817 71 361 76 10 73 820 26 884 30 589 88 42 24 709 10 844 4 495 31 497 2 893 54 614 60 250 18 295 98 375 45 737 21 922 66 157 64 468
28 782 7 117 18 909 25 738 84 746 37 427 12 538 85 804 51 514 80 175 92 573 6 444 30 714 42 734 97 744 43 652 60 130 71 109 5 795 34 17 44 333 19 287 87 50 48 872 62 599 99 531 40 247 76 267 65 858 9 140 91 561 86 44 96 661 63 274 69 216 55 954 53 578 79 429 2 163 74 465 22 490 41 218 66 184 23 212 26 480 11 991 59 352 70 14 58 462 3 448 88 829 8 141 73 880 14 548 94 184 95 360 33 307 45 561 17 771 93 55 72 873 29 155 16 392 47 593 77 221 36 228 21 724 27 363 83 157 49 414 90 332 10 820 15 504 50 524 67 290 0 750 38 830 20 687 98 36 31 998 24 494 89 59 54 377 64 445 4 168 13 73 56 384 1 711 81 232 39 880 82 432 68 928 57 227 61 789 52 966 32 806 35 306 75 145 78 990 46 354
28 856 36 537 77 977 69 992 18 17 33 449 26 414 61 958 88 713 94 234 99 504 29 274 58 750 56 763 38 861 13 211 74 667 85 627 24 79 75 714 3 753 57 740 53 752 41 345 16 276 48 667 98 766 89 913 6 128 35 220 81 105 30 130 23 919 64 427 71 477 54 67 47 192 52 861 79 137 91 57 46 852 84 181 82 10 83 340 50 448 25 50 43 148 86 725 95 106 37 861 14 727 39 796 21 995 66 577 60 290 32 639 34 944 12 275 51 254 90 276 67 76 20 377 11 425 78 39 4 293 59 831 45 382 96 607 68 481 62 20 17 326 0 330 93 853 76 411 15 189 19 761 73 265 80 518 65 787 5 7 10 580 63 796 55 397 8 835 87 824 1 699 22 119 27 4 42 162 97 889 9 777 44 12 72 240 70 60 92 939 7 693 31 695 2 386 40 750 49 928
82 671 53 658 35 105 68 5 24 69 47 49 92 341 29 85 1 430 64 177 51 845 90 715 34 91 5 796 84 693 66 937 9 638 54 678 36 342 14 134 83 86 11 1000 60 314 81 373 8 66 41 945 85 211 31 537 28 264 23 255 3 203 39 76 89 577 22 603 79 991 42 559 71 171 86 915 65 85 80 740 67 682 99 785 32 479 63 599 94 188 16 864 50 187 21 123 18 879 56 790 74 872 27 184 55 226 17 869 46 103 49 202 93 605 40 972 45 907 69 910 73 581 78 539 15 55 43 437 44 368 97 196 57 43 6 803 59 97 19 684 88 995 62 969 33 569 30 216 25 756 76 870 98 163 70 325 2 498 72 332 48 177 13 792 10 139 38 551 7 456 58 972 91 666 95 217 0 189 61 537 4 850 87 616 77 330 52 737 96 807 20 880 12 609 37 7 75 74 26 989
76 244 55 377 11 489 21 985 96 775 14 396 94 560 73 476 57 403 45 526 20 864 99 330 44 87 41 814 42 770 77 814 40 709 98 575 1 617 35 892 88 230 64 892 54 697 74 523 85 491 60 94 0 367 2 713 97 937 86 649 5 111 68 865 28 640 56 125 7 580 38 976 27 264 26 215 72 640 92 542 25 241 31 687 50 16 24 399 32 157 89 653 70 242 95 137 93 676 3 861 39 510 16 768 61 508 65 873 80 454 58 484 62 955 90 406 37 684 36 868 79 675 43 774 8 86 66 580 51 808 49 100 6 416 17 514 53 457 23 879 52 255 91 111 71 136 81 957 10 13 47 360 84 80 82 641 30 646 87 356 46 594 13 760 19 118 9 400 15 404 63 429 83 964 78 174 59 671 29 892 18 351 34 317 12 267 69 739 67 556 48 185 22 513 75 892 4 81 33 523
87 444 79 423 77 505 65 595 72 61 7 724 23 501 28 841 63 570 10 447 2 699 48 356 73 507 16 564 76 925 37 338 49 24 38 122 71 928 84 957 81 786 14 532 57 687 74 655 58 237 92 586 9 276 34 564 64 302 30 814 5 435 95 406 39 607 15 10 93 203 50 158 33 628 19 79 1 690 56 278 80 689 62 513 90 756 82 132 51 90 61 30 3 871 99 856 8 110 24 789 26 557 0 374 22 801 85 987 55 479 86 215 18 853 44 752 21 587 88 738 59 228 6 544 46 618 17 680 96 437 91 54 52 649 78 469 31 544 36 539 97 585 94 706 40 296 67 964 53 605 43 960 41 420 25 250 20 560 70 591 35 241 45 226 4 936 47 836 13 16 54 813 29 443 89 49 66 839 32 794 60 356 98 238 68 903 75 278 69 298 42 357 11 466 12 222 83 726 27 851
62 390 2 27 25 638 47 282 66 835 95 77 43 731 36 788 44 597 81 891 56 403 26 243 65 525 1 621 29 652 52 579 18 394 39 613 96 766 42 200 58 328 54 722 74 732 85 380 32 251 75 452 23 415 99 945 89 938 20 102 50 310 13 620 53 258 77 540 61 829 14 114 68 198 98 694 69 57 11 733 57 200 34 685 71 246 84 455 90 183 33 963 55 557 88 136 82 781 16 839 19 710 38 330 73 267 72 941 15 565 35 88 21 539 40 508 64 540 93 143 22 697 49 921 31 109 9 485 97 656 80 946 4 234 12 894 83 85 70 508 8 404 92 206 5 474 91 693 78 332 87 8 7 313 79 414 86 208 46 989 30 770 48 936 59 773 45 737 37 11 27 512 10 886 67 79 94 404 51 61 60 327 3 748 0 60 41 165 6 592 63 817 76 499 17 168 28 777 24 658
44 388 95 452 94 127 35 35 99 230 84 759 9 512 47 483 46 265 57 739 26 432 12 992 11 936 76 668 50 609 98 442 65 22 69 125 62 576 5 596 56 745 2 209 20 754 8 476 91 662 55 189 92 515 96 116 31 87 17 282 58 766 49 401 19 16 16 784 37 470 93 89 10 426 75 150 1 983 48 642 90 833 34 511 79 930 43 557 53 169 74 846 4 164 78 256 15 912 59 522 70 738 28 339 64 191 23 196 3 690 0 827 85 235 6 549 89 537 66 698 27 338 61 165 60 445 39 952 40 444 42 758 68 102 29 315 63 920 81 391 52 430 14 881 7 655 13 68 22 649 80 774 51 449 73 651 72 275 21 209 82 19 18 745 83 381 30 761 97 210 67 875 86 548 88 461 24 303 32 217 38 974 45 984 33 406 36 52 71 553 77 571 25 356 41 217 87 658 54 693
47 148 78 813 49 935 30 158 46 782 97 40 53 842 85 849 57 366 19 182 44 474 16 775 66 804 83 304 34 455 9 256 59 493 71 562 94 378 91 77 63 622 20 861 84 159 80 249 40 936 42 188 64 848 61 46 14 308 27 180 31 583 89 827 92 627 6 117 58 895 98 515 60 619 65 245 87 951 17 809 95 538 79 828 41 501 24 351 86 472 88 874 7 315 22 614 43 101 68 348 82 993 45 568 73 132 1 69 18 119 23 89 99 683 11 257 4 164 72 220 81 704 13 309 36 808 35 706 26 537 69 354 55 866 70 853 50 464 76 993 2 423 62 586 39 497 48 992 38 608 25 773 77 58 10 442 3 174 33 63 75 62 15 157 5 61 29 394 96 597 67 581 54 514 90 533 93 300 12 734 74 962 37 962 51 516 0 295 28 545 21 733 8 506 32 289 52 356 56 352
75 587 39 702 74 507 93 969 32 881 52 695 83 510 70 709 90 230 43 350 53 235 94 573 3 843 33 794 15 521 55 159 36 110 65 113 7 765 99 32 5 439 98 728 56 598 63 861 69 965 79 709 97 511 47 928 61 457 76 221 0 384 51 263 4 846 73 90 10 417 64 681 28 260 6 996 16 429 87 522 88 832 92 289 30 215 85 766 66 577 18 255 34 443 24 594 8 338 22 597 62 507 41 990 46 775 96 794 20 132 77 230 21 630 25 797 84 261 71 936 13 843 42 371 9 212 44 584 54 143 91 864 29 349 27 574 59 102 72 420 12 183 37 953 82 84 19 622 11 901 48 125 23 508 68 679 86 86 31 800 60 45 38 901 89 761 40 467 17 1 35 776 50 976 78 980 2 538 58 946 67 368 80 496 81 532 57 207 49 187 45 37 14 177 26 35 95 738 1 949
51 557 35 19 72 322 63 198 60 543 24 75 19 745 80 759 3 784 39 47 47 461 68 893 85 427 14 133 62 370 86 644 99 385 30 496 96 150 73 545 11 39 37 992 23 891 57 948 6 543 69 20 84 128 67 715 34 920 75 857 65 500 74 153 16 939 91 676 66 304 42 933 12 867 8 203 54 736 90 63 32 528 40 330 82 694 13 501 55 944 93 666 76 746 87 124 31 242 18 643 98 306 7 922 5 817 97 258 81 858 10 384 43 33 46 462 50 465 0 774 77 457 41 149 21 392 52 326 78 468 27 515 92 367 56 90 89 718 88 418 83 469 15 393 58 664 4 741 20 283 38 892 71 968 48 574 53 54 33 279 1 441 29 232 64 544 95 883 25 226 49 430 22 578 17 369 61 237 36 906 94 496 59 745 28 294 26 714 44 353 9 464 2 358 45 437 70 257 79 392
34 755 54 796 82 740 18 641 5 206 66 83 6 577 89 909 77 56 4 134 95 177 41 378 32 57 61 840 1 348 42 992 11 775 71 751 59 366 7 290 27 144 16 244 20 298 40 425 52 877 55 150 13 379 9 700 25 779 69 646 53 723 29 124 79 342 62 253 72 874 33 708 12 347 64 737 87 277 83 933 85 667 28 862 19 888 76 527 63 712 22 586 10 777 14 933 45 629 36 169 31 459 51 759 68 238 47 271 60 275 94 82 24 569 21 796 8 323 96 901 92 551 2 289 39 801 90 714 84 427 88 633 93 611 38 285 26 846 49 914 73 961 58 368 50 229 67 555 37 502 81 92 17 520 44 776 35 500 30 157 56 367 86 400 48 580 65 533 78 378 0 863 75 127 15 960 43 413 46 912 99 980 23 655 74 471 3 514 57 983 97 310 70 998 91 628 98 986 80 480
81 921 95 195 57 946 53 618 92 818 26 743 80 384 60 701 76 205 25 878 98 362 51 85 82 489 37 640 32 46 64 702 38 234 3 274 19 690 72 255 20 792 88 814 43 587 77 166 4 415 79 47 86 648 8 355 83 900 66 962 22 291 47 921 28 609 33 871 0 516 94 591 7 830 39 280 68 825 15 428 61 644 52 401 6 437 30 681 42 751 71 437 18 987 50 1000 27 15 63 145 67 376 16 882 11 555 73 177 48 475 70 127 84 379 24 473 36 26 59 678 13 928 55 647 96 786 97 829 85 50 90 35 99 722 65 578 91 861 93 448 2 181 23 871 78 513 89 916 41 346 54 932 46 541 35 379 69 650 1 911 45 8 31 666 87 837 14 350 74 763 44 599 34 377 58 557 56 590 9 998 21 304 75 59 49 805 29 263 17 916 40 215 5 703 62 771 10 730 12 888
58 340 33 556 36 497 11 506 53 312 60 588 47 629 5 596 3 919 10 478 89 804 68 470 30 47 81 313 84 341 2 719 48 661 86 83 24 776 78 677 6 205 16 186 19 493 63 14 39 49 35 198 43 205 18 387 34 965 38 386 92 967 85 221 27 549 7 1 99 920 69 231 49 716 66 69 65 786 15 899 9 626 93 722 8 296 67 648 75 961 80 673 91 555 20 553 56 732 46 729 64 484 96 281 52 947 88 537 72 871 50 875 76 104 97 672 13 784 74 782 61 8 44 508 98 708 29 725 25 334 51 105 23 606 4 36 87 914 57 434 22 101 82 270 41 937 71 27 37 999 83 188 62 737 32 567 77 101 45 128 94 459 70 997 55 450 40 967 17 350 21 53 1 928 95 213 42 492 14 369 90 361 73 787 59 667 0 406 54 695 79 331 26 618 31 842 12 64 28 476
49 309 35 839 33 58 58 857 83 376 17 709 26 319 60 419 10 708 74 487 88 565 28 55 85 168 79 227 2 733 40 394 31 808 61 925 70 365 72 433 32 890 87 557 20 172 48 782 5 259 47 284 73 362 7 420 24 661 12 326 68 802 95 403 15 43 38 514 45 21 53 591 55 147 65 893 69 635 90 667 50 334 46 91 4 880 52 147 30 399 97 327 96 881 41 807 67 997 71 915 92 370 6 835 22 87 8 1000 94 318 64 355 23 35 42 857 0 754 81 932 37 539 89 195 13 950 44 510 98 229 80 820 54 969 91 525 14 478 75 957 11 48 51 863 29 426 66 26 62 810 21 416 82 994 78 774 9 659 56 1 1 66 3 571 86 403 84 255 59 878 19 175 18 491 43 719 16 384 27 386 57 219 25 879 36 601 93 348 39 195 63 232 77 666 99 67 76 444 34 471
30 645 13 106 60 129 87 331 46 973 66 270 73 320 88 130 28 151 2 778 25 583 42 268 64 579 19 74 5 268 9 344 74 835 98 276 34 918 48 669 90 502 20 802 89 617 68 472 0 609 50 924 75 378 49 653 22 900 15 683 72 488 81 321 53 245 16 384 7 395 55 324 27 571 23 147 79 772 44 4 31 880 86 416 8 808 10 420 6 419 14 507 56 633 96 147 51 434 85 772 40 571 70 209 17 217 29 590 36 312 21 413 76 753 91 465 99 65 71 641 82 640 33 23 11 970 59 503 24 496 38 164 54 65 57 893 35 751 1 998 67 826 95 931 3 195 47 628 52 418 94 734 77 336 83 699 12 246 45 132 4 519 80 452 37 591 93 776 97 988 92 705 69 492 63 160 61 284 43 78 41 892 62 409 26 193 18 660 58 327 84 580 39 164 78 264 65 487 32 514
36 102 48 395 0 280 94 179 69 299 10 714 27 881 71 508 19 19 97 486 17 895 31 575 32 478 46 14 47 45 88 308 3 4 89 360 49 105 74 646 77 838 86 607 99 293 44 528 16 116 23 709 76 313 83 582 4 788 35 474 28 978 7 231 85 452 39 541 75 673 2 200 21 204 80 575 8 442 91 605 82 547 20 23 79 655 41 288 13 940 87 919 6 777 40 684 61 156 25 494 51 235 84 210 64 35 73 455 72 547 43 906 34 245 95 767 52 197 65 879 45 476 29 772 90 901 26 961 68 380 33 272 60 713 37 262 92 946 96 629 15 625 70 2 22 282 50 690 56 292 9 50 54 52 18 612 58 704 12 49 67 649 38 888 78 741 63 570 93 1000 55 356 42 535 81 164 14 528 1 53 53 535 59 91 57 137 98 419 11 349 24 779 62 259 5 369 66 763 30 800
32 338 92 481 55 601 63 577 52 621 85 45 74 704 98 90 21 113 19 111 16 269 6 1 68 119 67 297 43 933 76 472 48 159 99 497 59 15 39 841 88 888 22 52 65 923 94 136 15 605 87 156 80 469 51 146 62 861 93 172 33 685 50 539 81 318 49 376 42 742 25 957 72 959 1 953 2 8 13 268 97 497 4 278 53 109 54 239 89 698 5 414 35 613 96 921 7 782 28 594 47 71 34 837 0 1 57 472 58 740 56 408 78 342 83 689 86 449 60 632 73 493 18 28 38 257 3 979 36 620 79 988 45 796 9 298 77 501 37 76 91 481 30 956 44 624 64 443 95 339 20 543 29 165 27 35 23 755 40 849 70 624 11 619 46 65 17 36 26 345 8 644 84 816 31 760 24 966 12 872 61 926 69 475 14 464 71 526 82 252 75 300 10 311 90 306 66 248 41 325
54 179 27 994 33 317 19 270 15 336 10 476 5 828 42 581 23 692 53 331 83 137 87 707 34 17 32 584 47 972 72 923 59 98 28 188 85 434 66 204 79 179 68 756 51 623 88 222 29 905 81 261 52 218 56 153 17 947 77 199 6 358 9 48 41 932 11 918 71 721 46 405 31 350 90 987 78 666 4 206 57 749 74 514 61 244 1 693 64 533 18 165 93 9 97 621 69 840 21 525 48 669 43 816 37 168 60 576 65 305 0 542 45 150 8 150 73 191 86 183 80 676 2 181 22 977 92 218 96 285 20 461 13 865 91 862 24 383 75 550 25 756 82 653 36 42 62 845 44 384 12 57 38 864 49 494 3 14 16 222 70 937 30 651 7 142 84 71 35 289 14 434 26 959 94 437 39 592 98 756 67 359 63 66 95 287 40 58 89 637 50 516 58 338 76 522 55 600 99 237
81 646 60 944 78 292 28 102 11 936 65 552 73 49 13 700 49 503 5 383 20 303 77 707 62 119 14 761 66 898 40 863 89 995 95 732 18 645 3 329 72 166 57 684 64 134 94 926 85 334 2 521 7 343 15 956 47 54 82 994 53 860 93 197 9 855 34 708 71 590 50 790 80 610 38 742 96 35 32 682 61 172 43 68 21 375 17 335 67 758 44 379 97 195 98 114 84 680 8 484 75 280 10 118 24 58 6 282 45 512 59 47 86 975 31 565 83 2 68 485 63 966 30 345 46 272 70 620 19 182 56 136 55 422 48 256 58 213 69 356 36 97 29 886 25 709 41 145 99 762 87 38 35 228 1 95 23 766 52 780 4 134 79 373 37 675 16 590 0 337 42 296 91 209 39 536 12 765 92 812 33 82 54 507 74 118 51 442 27 887 90 372 88 495 22 215 76 321 26 536
78 293 36 333 18 889 17 493 52 805 48 858 56 365 54 876 27 523 86 502 49 519 90 283 32 848 88 403 81 811 39 463 0 7 71 13 47 252 98 878 66 980 41 272 99 852 38 898 62 889 89 833 94 887 59 442 76 711 10 365 11 746 83 803 4 221 92 61 57 798 28 955 20 88 29 395 72 987 13 254 93 103 9 646 96 354 82 489 85 930 53 641 73 587 26 524 15 839 16 763 2 351 74 325 97 144 23 279 91 843 43 711 64 948 25 99 61 506 1 530 80 320 51 957 67 590 95 115 60 842 63 394 5 643 35 836 44 474 40 776 8 952 46 791 14 702 42 427 84 595 6 908 65 48 79 789 69 231 77 1 33 582 7 550 31 548 37 993 68 373 22 380 87 548 19 133 21 675 58 363 12 365 30 871 50 384 55 965 24 528 3 622 34 984 75 589 70 629 45 396
81 152 23 806 38 217 80 659 45 346 66 392 61 253 96 709 32 46 60 378 10 948 43 91 11 479 57 587 16 529 21 93 83 800 91 562 9 42 67 897 90 345 24 46 5 301 26 935 99 162 88 760 18 893 31 56 85 970 17 477 63 577 89 742 34 484 56 559 30 25 3 927 94 407 29 314 25 134 75 795 33 705 58 612 59 221 1 413 0 631 53 718 39 800 13 519 6 827 74 111 22 841 51 421 93 859 7 144 55 428 98 588 42 986 64 98 28 744 69 11 73 461 84 3 48 929 62 783 35 12 78 640 65 765 49 309 46 219 8 685 70 712 14 689 44 635 97 783 86 655 2 107 19 74 15 850 95 822 47 801 4 340 40 70 82 982 79 871 68 469 27 972 20 303 72 603 36 940 50 423 52 813 41 429 37 237 12 838 71 450 54 283 87 147 92 29 77 88 76 283
28 247 49 755 38 505 90 882 93 450 66 919 50 285 60 82 11 476 21 348 1 367 35 592 63 150 32 171 94 37 61 594 16 442 45 327 52 946 26 871 43 76 88 131 15 945 40 489 85 309 20 656 31 416 98 238 83 781 89 883 14 455 3 957 36 250 81 499 51 155 33 251 8 177 84 176 27 908 46 85 99 16 23 671 53 823 41 167 18 173 10 130 5 592 7 123 47 391 92 924 74 920 76 550 86 735 25 618 91 815 64 300 0 90 69 813 80 71 68 244 55 646 39 92 48 645 19 5 67 686 56 239 96 827 42 328 37 948 62 702 34 230 54 40 79 938 65 255 95 138 4 580 9 662 44 407 2 541 29 853 82 943 78 88 6 207 13 194 87 104 59 992 77 332 58 297 72 960 17 962 30 227 75 16 24 714 71 686 97 230 22 609 70 760 12 187 57 206 73 292
37 528 16 485 62 802 5 447 82 528 32 122 81 596 78 465 77 811 12 518 21 960 2 636 98 191 52 662 56 74 57 192 59 178 28 753 67 539 94 492 40 522 61 274 14 663 63 351 29 278 87 635 17 367 53 861 18 20 71 540 65 38 75 525 36 575 13 897 46 761 64 695 7 404 97 17 38 880 41 923 31 18 76 387 45 852 79 516 80 315 54 211 30 332 24 948 74 19 58 193 3 680 86 25 0 797 1 314 95 433 93 437 10 788 69 969 60 659 15 59 11 581 66 254 22 272 85 357 25 230 26 942 8 18 96 603 48 299 51 811 49 492 50 461 90 269 70 730 23 245 6 858 99 503 39 994 91 707 92 121 84 703 44 932 9 120 88 269 68 692 42 942 72 963 27 181 83 898 35 178 47 470 33 57 4 320 55 716 43 752 20 369 73 306 19 128 89 430 34 303
15 208 20 249 85 282 94 477 62 186 27 887 64 688 3 673 90 526 22 752 59 417 14 861 99 568 75 950 28 238 67 642 57 820 39 145 51 307 26 893 92 963 52 988 40 533 76 210 4 224 88 226 82 209 79 309 50 38 55 931 73 291 43 279 70 264 19 378 48 696 46 573 45 788 63 334 72 504 44 749 17 373 56 432 24 99 71 90 68 459 6 756 41 15 5 518 86 649 47 792 78 59 61 511 69 227 54 657 9 892 87 842 2 530 16 77 42 97 34 204 8 982 60 772 93 812 11 520 37 631 97 616 89 128 18 882 35 911 66 347 21 394 7 514 23 295 10 95 96 773 29 789 38 725 77 272 36 294 83 893 91 943 80 606 13 848 31 64 84 639 58 167 81 85 32 726 49 258 33 553 65 675 95 324 12 750 74 509 0 38 98 533 53 472 1 199 25 807 30 632
67 464 34 882 3 609 53 869 93 690 10 224 48 851 39 145 70 393 30 399 45 791 29 906 86 833 8 359 88 311 42 44 68 881 97 360 99 838 47 905 96 180 20 601 78 866 77 807 74 667 51 227 61 228 36 995 2 408 79 636 19 217 63 787 83 217 25 479 41 249 69 641 82 855 32 328 66 545 35 420 40 163 7 125 76 783 89 257 15 828 33 809 65 634 13 342 49 151 44 138 92 115 37 647 54 3 71 706 84 556 58 201 38 263 60 242 27 131 18 92 62 931 31 410 95 562 72 918 43 496 1 270 75 303 73 954 91 53 59 779 28 19 80 200 12 279 22 239 50 481 16 990 5 971 81 325 11 774 90 236 57 443 87 664 14 551 98 36 17 764 64 375 46 763 6 912 4 624 85 863 24 798 55 446 56 900 94 518 23 14 9 279 26 992 0 251 52 398 21 37
96 214 33 292 10 181 40 778 69 865 20 887 89 34 75 117 3 68 39 34 78 814 80 576 61 235 38 397 25 86 77 453 26 898 94 957 17 908 72 423 99 881 51 500 81 457 47 244 84 408 41 140 53 1 49 456 2 589 22 531 4 3 42 533 8 247 19 111 12 627 44 342 91 733 46 866 88 141 90 851 65 408 34 233 48 832 66 199 35 674 54 959 31 677 11 117 14 874 18 591 27 435 95 673 13 726 45 406 57 577 55 491 21 131 82 143 6 743 79 989 92 963 9 320 43 985 71 550 1 979 29 73 50 520 24 864 5 64 70 333 97 607 56 843 7 734 23 737 74 847 0 372 59 461 85 521 32 319 28 504 87 856 76 194 62 860 73 339 83 483 67 2 63 929 30 469 58 696 64 243 86 251 36 164 60 374 68 367 93 268 37 917 52 823 16 262 15 626 98 227
53 613 49 74 63 83 46 626 26 528 39 252 8 502 35 813 0 758 76 919 7 97 32 603 18 111 12 465 92 547 23 952 55 788 43 418 38 550 22 432 74 724 81 14 5 507 21 759 98 107 60 780 67 905 99 580 11 263 27 473 15 35 20 628 29 31 65 319 90 101 13 242 48 547 84 342 36 315 25 908 70 218 73 997 17 374 6 41 69 860 52 929 64 724 3 702 31 69 62 748 94 403 96 688 77 939 75 121 33 225 9 979 28 340 19 828 87 483 50 753 80 46 45 455 85 880 91 159 34 660 30 398 57 370 37 361 89 146 54 772 14 296 82 990 83 742 58 79 41 586 78 574 40 683 51 702 2 579 47 423 72 803 1 154 86 884 16 23 79 824 68 770 44 267 56 804 93 559 4 241 95 119 88 200 97 625 24 139 42 854 59 440 66 544 10 893 71 285 61 59
43 786 54 369 58 723 80 815 94 573 20 912 44 714 19 630 35 848 36 995 76 75 2 680 77 457 74 690 9 622 57 123 29 128 47 741 15 579 21 238 3 375 67 257 55 856 10 83 34 764 91 337 85 359 7 714 68 973 79 38 4 650 22 434 88 223 84 50 23 294 25 610 52 555 48 94 93 409 70 862 0 846 11 940 17 482 78 277 18 211 30 214 46 396 12 375 87 206 31 317 59 782 65 260 27 144 73 990 97 578 40 552 45 42 51 447 86 472 61 883 28 440 81 207 42 614 99 604 50 693 62 995 71 606 66 461 24 780 90 316 64 452 49 809 82 73 16 910 5 690 92 618 63 533 8 484 95 315 38 672 32 792 26 351 89 936 33 212 96 926 69 846 6 866 1 122 41 65 39 78 75 885 60 997 13 174 37 115 72 996 14 172 98 727 53 463 83 127 56 722
99 508 19 798 98 454 76 571 9 87 87 693 16 305 3 795 10 547 65 287 47 686 18 193 62 376 61 158 75 357 94 528 38 997 2 187 73 363 66 853 42 786 56 405 43 897 26 692 84 26 57 341 85 297 5 782 33 609 6 818 97 853 35 662 4 368 36 80 28 60 39 297 52 226 83 572 54 41 68 467 21 889 32 690 90 849 34 294 53 778 91 199 89 617 7 21 88 370 51 467 59 442 60 142 31 380 37 22 11 154 64 382 63 112 55 819 69 560 48 743 44 817 17 489 50 692 0 244 45 418 30 870 41 464 58 270 67 518 72 671 80 319 13 231 71 892 92 507 93 129 24 619 29 387 20 702 1 720 96 342 40 440 8 968 79 82 27 728 82 921 81 877 86 187 12 141 77 44 23 152 46 638 70 138 25 745 14 192 15 824 95 138 22 720 49 381 74 473 78 110
31 617 42 387 1 223 66 75 50 255 87 997 17 617 68 612 18 415 15 421 28 741 26 752 19 291 37 880 76 639 52 431 82 965 49 15 43 423 88 303 25 98 81 847 94 126 34 659 51 181 41 738 24 492 90 698 71 5 73 479 93 184 0 93 45 405 48 844 44 117 78 618 7 693 96 196 54 726 14 182 69 290 95 771 38 182 77 184 39 719 21 406 72 534 5 864 98 301 57 847 13 172 89 742 3 551 70 918 79 460 75 870 12 547 84 108 74 958 86 401 56 37 46 89 22 331 9 712 40 766 64 85 62 517 4 850 63 188 20 947 59 163 83 724 35 767 65 418 67 782 60 736 99 320 36 613 23 586 10 998 8 181 92 482 80 236 47 166 32 189 30 968 11 109 97 896 6 749 29 401 61 584 53 83 55 949 27 479 85 766 33 466 91 26 2 643 16 971 58 829
90 744 52 632 88 676 43 523 29 715 48 30 80 48 18 228 94 594 57 787 92 992 36 581 74 489 6 172 27 172 39 509 62 530 28 17 45 148 65 596 72 343 0 758 30 16 14 36 32 151 73 429 7 964 82 191 51 363 4 81 33 491 98 464 34 99 5 582 19 334 1 917 31 969 44 788 12 545 46 890 9 706 3 939 97 339 40 945 20 388 75 280 69 345 81 965 37 489 71 389 11 469 17 111 67 607 95 158 59 800 91 319 23 576 70 120 13 553 8 324 16 325 89 436 63 752 61 86 99 770 22 913 87 460 60 216 66 382 54 320 49 6 68 692 53 74 93 752 10 280 15 719 56 387 21 370 78 381 58 435 83 478 96 336 85 781 42 835 79 135 77 542 86 213 47 409 76 197 64 546 2 394 26 291 50 837 84 111 24 440 41 693 25 466 38 805 35 51 55 416
68 366 41 773 39 793 93 231 8 568 69 168 29 354 71 522 83 514 11 999 12 261 63 315 99 717 50 797 98 888 34 934 51 427 45 105 89 51 6 174 31 521 88 768 46 202 33 954 9 655 7 671 24 413 73 911 96 998 87 310 30 774 4 975 91 333 14 720 97 543 76 495 92 767 23 750 62 229 3 326 10 980 37 499 94 917 56 281 70 842 22 178 58 353 13 411 42 465 38 508 52 342 15 834 57 312 79 279 48 853 19 413 28 95 26 368 85 909 95 705 40 922 82 792 75 170 1 627 36 558 66 308 18 100 77 936 47 939 49 510 43 518 53 856 5 70 72 945 21 1000 90 944 59 986 17 850 65 260 74 479 16 915 35 835 81 194 44 360 61 46 64 849 20 992 67 510 27 840 2 173 25 730 54 567 60 858 55 599 0 842 84 239 86 902 32 893 80 683 78 429
10 88 82 996 38 640 43 722 77 980 93 526 80 684 68 278 94 192 44 913 60 837 88 948 9 37 95 537 12 915 63 694 3 536 24 259 18 967 81 467 71 503 42 66 57 713 56 261 90 354 50 423 37 18 35 247 75 176 6 401 65 706 16 427 36 955 98 244 66 39 40 178 52 545 76 557 20 516 70 613 45 783 69 740 62 345 73 344 2 460 59 538 86 452 33 342 46 232 0 42 47 124 51 560 61 208 92 644 64 70 87 422 28 22 48 892 72 231 67 256 21 17 31 329 99 116 11 758 58 494 22 50 74 560 15 956 41 906 1 971 27 899 54 633 23 125 96 533 17 420 49 207 32 708 53 139 14 923 8 133 25 572 5 864 83 733 4 407 85 854 39 702 97 581 19 583 30 219 34 386 89 12 79 445 13 53 55 252 26 92 84 266 7 959 91 50 29 415 78 498
29 242 70 619 53 151 25 368 63 982 47 209 1 681 17 3 80 657 62 560 91 755 4 366 39 71 98 987 86 502 83 478 79 774 43 605 60 498 82 812 55 348 52 197 78 581 31 258 81 815 42 675 75 808 5 154 9 161 72 64 12 70 24 98 19 502 11 402 34 418 50 172 87 564 10 940 73 796 93 402 85 630 15 988 96 807 56 119 65 276 13 485 32 890 77 904 51 587 84 389 27 353 41 793 20 709 68 969 23 791 89 140 69 764 28 565 66 762 22 356 61 928 49 8 71 435 90 183 46 498 30 507 67 713 35 586 26 996 8 890 48 161 94 335 2 184 40 675 37 980 92 578 14 474 38 68 95 261 59 585 33 42 44 777 6 69 76 745 16 674 0 371 57 301 88 253 99 704 54 284 7 16 3 418 64 744 97 718 45 738 21 934 58 290 36 363 18 88 74 310
71 243 69 687 55 333 41 367 73 123 72 834 22 631 37 844 27 186 67 602 20 476 87 646 33 463 21 398 80 444 92 490 42 943 5 341 49 420 64 251 35 86 28 788 96 292 11 361 86 693 48 694 38 278 78 570 1 401 84 870 91 699 82 164 99 268 12 904 66 428 34 428 31 554 3 877 70 530 46 689 36 545 77 237 97 674 94 898 24 422 90 319 32 521 59 534 88 296 10 444 0 471 40 378 45 747 14 482 30 259 74 348 93 180 6 348 62 171 7 615 25 212 18 990 44 14 13 463 19 715 52 975 57 385 61 988 50 938 8 807 65 986 85 964 60 236 75 232 9 908 98 657 89 18 76 265 2 631 79 714 95 666 51 924 43 699 23 916 16 899 58 193 17 937 63 441 26 896 68 172 53 798 4 369 39 830 83 106 81 837 47 677 29 948 56 313 15 920 54 995
10 6 18 717 31 747 86 267 37 822 59 326 65 501 0 791 70 847 34 559 28 331 98 209 35 999 67 570 73 363 83 271 50 17 74 646 72 618 13 290 56 972 4 819 68 706 7 877 52 252 11 652 76 380 9 960 27 427 51 970 29 326 62 547 80 547 46 562 22 937 43 528 40 59 26 229 33 721 39 305 94 411 93 158 57 521 79 409 8 557 47 392 99 835 19 855 85 930 2 405 23 154 96 140 36 734 25 155 42 332 69 341 30 298 78 408 54 191 66 453 49 500 89 199 45 790 71 402 77 189 97 619 81 551 92 527 5 663 21 696 53 717 6 690 87 24 88 1 91 238 1 500 48 239 16 59 14 760 63 550 3 802 84 833 15 236 20 715 32 874 64 657 38 543 41 632 17 371 55 612 60 73 75 919 12 956 90 42 44 156 58 795 24 103 82 699 95 395 61 94
5 230 54 859 19 524 4 446 56 707 90 805 88 276 60 855 64 753 71 680 83 989 97 818 25 780 32 247 58 382 41 594 95 986 33 409 12 223 0 343 99 869 89 881 38 232 59 148 53 270 14 993 63 429 1 154 69 879 70 103 17 40 65 744 16 964 76 666 20 395 55 498 21 279 43 821 37 768 80 958 8 407 31 505 6 471 23 302 72 669 47 546 35 979 86 351 96 883 18 864 79 385 94 952 28 889 13 29 45 798 9 286 62 445 73 86 39 196 75 892 68 86 11 91 27 353 36 784 50 798 52 216 29 973 34 73 44 193 30 390 40 957 22 308 98 390 15 692 66 305 10 670 77 81 51 94 26 798 2 4 85 746 48 616 74 800 49 118 7 470 3 756 57 712 42 994 81 255 61 727 67 206 46 156 84 131 92 921 87 108 24 267 91 726 82 747 78 662 93 703
35 813 18 163 66 41 39 519 33 192 49 403 47 415 81 143 6 907 42 728 74 868 86 350 82 570 68 814 89 569 37 781 22 246 90 449 61 930 0 179 85 720 65 990 78 566 52 830 70 88 62 176 93 971 88 165 2 538 75 30 16 787 64 464 77 134 72 713 38 967 67 905 96 595 4 844 59 446 92 67 3 216 83 900 27 218 94 256 51 159 1 839 99 319 41 114 11 989 91 521 28 209 46 607 84 746 36 489 8 281 34 959 76 882 5 50 43 59 20 817 30 645 15 549 97 943 19 449 14 193 21 108 12 722 69 751 48 314 32 985 57 497 60 833 13 172 24 709 56 922 31 424 10 837 95 301 87 526 73 503 29 209 55 383 80 639 26 568 98 602 9 250 44 522 71 842 7 396 17 115 63 336 23 237 25 123 54 908 45 495 40 421 58 378 79 447 50 272 53 476
17 153 35 704 86 397 66 122 16 138 6 72 13 321 50 576 32 280 97 854 58 523 49 859 72 820 29 776 93 280 4 707 9 733 0 495 52 349 20 611 69 219 81 56 55 758 33 219 60 801 94 423 46 798 57 112 53 781 31 86 88 291 8 534 14 764 24 76 11 93 61 508 10 991 21 776 40 3 41 949 92 660 80 260 19 329 71 775 78 867 87 919 95 26 62 36 23 798 96 91 51 591 84 238 47 491 18 149 79 81 30 496 63 497 90 314 2 792 22 591 5 877 25 526 34 720 15 687 83 376 44 192 77 469 43 90 56 966 91 618 1 436 42 27 74 502 45 93 64 765 3 545 27 961 67 185 85 80 7 103 99 665 28 777 12 987 39 24 26 863 70 269 98 117 68 919 59 425 48 657 54 802 36 437 75 582 82 619 73 876 37 596 65 959 89 506 76 634 38 768
25 884 62 834 43 887 41 221 78 200 13 227 65 90 53 916 22 307 5 481 20 670 0 871 26 442 14 663 73 141 82 404 4 916 23 685 19 670 38 982 50 923 76 288 75 407 48 470 21 62 98 640 30 97 70 617 56 887 84 213 74 631 94 619 47 37 34 555 60 234 8 985 42 72 32 964 6 981 33 284 3 205 24 452 71 743 28 529 1 925 36 80 91 682 39 942 10 854 57 912 69 15 55 255 99 469 87 947 58 988 92 46 95 318 31 722 86 996 9 257 88 563 81 277 11 569 61 789 40 509 2 265 54 648 51 737 46 601 17 355 7 624 96 917 18 82 90 206 66 937 79 825 27 159 83 640 67 694 59 754 45 840 63 538 89 782 35 575 52 427 93 543 37 172 85 610 80 245 49 684 77 201 97 666 68 783 29 269 12 339 44 613 64 919 16 577 15 340 72 114
50 751 35 507 78 394 24 220 36 63 58 98 32 766 29 867 16 578 4 314 73 539 72 949 55 263 31 801 59 725 56 90 43 143 99 246 57 364 1 53 85 397 96 115 79 275 22 846 71 759 51 259 54 177 41 236 80 840 82 710 66 780 18 328 9 519 74 282 47 620 68 364 84 63 34 988 20 163 10 267 39 972 83 940 48 15 91 610 12 455 62 734 53 426 28 868 52 718 81 765 25 175 14 443 17 227 88 778 15 432 46 778 70 479 45 922 5 688 3 656 23 339 97 589 60 906 98 310 8 859 76 483 75 965 67 850 38 16 13 961 87 572 86 396 61 912 94 337 2 894 33 445 37 115 89 8 90 247 0 904 21 653 65 336 95 233 26 393 92 451 93 342 44 659 19 913 6 900 11 590 69 299 77 492 7 141 42 698 40 171 49 209 64 969 27 682 30 590 63 968
21 380 72 925 88 926 27 467 12 354 56 853 14 203 47 627 15 768 61 273 20 553 97 635 73 518 34 596 60 303 41 665 3 464 48 602 89 751 28 465 33 936 42 987 74 479 16 996 69 674 55 200 80 339 82 613 24 348 76 74 84 509 75 716 92 375 54 859 43 475 87 596 50 62 64 580 32 786 67 591 62 458 53 733 85 556 38 665 2 271 7 339 18 724 59 961 90 191 65 563 96 298 95 180 63 361 25 85 93 735 49 804 91 382 70 356 44 406 8 294 37 512 98 601 45 157 99 202 29 206 1 943 81 855 5 283 13 904 58 530 77 952 19 141 79 68 26 105 23 292 51 238 68 307 40 938 52 516 35 589 36 500 6 532 4 382 57 151 66 610 78 56 22 784 46 441 9 108 11 129 39 760 86 568 83 433 30 930 17 139 31 852 10 709 0 151 71 8 94 227
95 677 6 299 8 808 60 401 47 811 33 384 17 821 83 685 26 902 70 110 75 100 43 719 51 770 91 202 56 536 11 574 58 255 19 456 57 93 92 990 28 617 46 515 9 797 4 118 80 627 37 593 73 426 2 64 30 472 88 12 66 737 14 209 86 576 65 283 59 575 44 128 24 651 68 839 39 795 5 804 13 413 50 873 84 327 34 589 69 958 42 153 36 948 81 77 35 980 49 929 16 890 62 280 94 832 40 176 77 201 52 958 20 786 48 802 61 799 87 353 22 66 85 980 18 14 54 545 64 420 3 734 12 696 55 869 27 175 79 34 96 474 89 317 98 970 63 680 25 2 7 411 99 51 29 804 97 31 10 999 21 814 38 663 74 660 45 697 32 990 53 489 31 328 82 977 41 835 0 121 71 909 23 299 76 768 15 243 67 386 72 239 1 175 93 608 78 927 90 76
47 348 71 724 13 885 30 269 55 939 21 792 81 784 15 43 6 559 31 919 62 3 56 409 72 975 60 958 45 694 43 647 99 791 96 805 2 477 95 750 37 345 20 762 86 176 75 643 33 390 41 316 42 906 8 23 5 461 3 125 35 705 93 234 80 245 79 969 34 898 73 95 83 515 59 779 66 638 32 83 78 611 65 319 29 964 92 551 77 629 49 602 74 484 51 45 48 942 61 165 89 398 46 272 84 80 12 569 0 309 87 524 16 231 58 740 22 387 97 852 19 64 90 657 70 65 36 418 27 488 11 230 82 731 91 681 54 142 4 431 9 831 69 950 68 230 40 144 57 40 23 733 1 843 26 303 25 115 38 216 67 760 14 288 10 733 50 898 52 380 76 906 64 415 7 170 98 216 63 663 39 527 44 571 18 445 85 161 24 732 17 632 94 895 28 975 88 382 53 797
31 904 95 447 79 607 50 392 90 74 9 29 4 178 5 758 59 861 63 578 24 310 69 659 96 625 26 904 22 703 35 225 55 137 27 177 70 274 10 377 98 92 28 63 80 739 19 288 58 593 2 679 75 349 89 224 45 598 78 975 81 781 6 64 13 13 65 942 67 523 76 342 52 540 11 131 72 501 14 336 34 583 73 101 82 18 44 738 30 156 49 761 74 728 16 513 8 371 33 618 88 611 20 550 40 448 47 979 87 531 91 847 42 871 93 408 1 400 60 783 53 914 56 763 23 277 41 758 21 698 54 618 94 102 25 243 38 991 48 653 64 319 46 29 17 302 36 165 66 946 71 73 32 342 0 696 29 693 61 406 15 175 57 113 18 766 7 420 3 568 84 957 77 419 85 307 86 867 43 480 68 458 37 112 51 135 62 14 12 498 83 490 99 593 92 341 39 805 97 379
27 449 13 687 26 202 93 410 59 700 79 894 66 803 75 965 46 347 99 544 70 448 74 195 15 15 81 171 61 237 83 383 91 751 65 865 77 935 38 705 88 177 25 532 72 471 89 223 0 673 85 965 64 776 36 865 73 592 10 381 67 667 54 914 34 3 18 207 82 148 63 362 2 759 92 861 23 24 55 113 56 494 33 646 71 733 22 917 39 873 58 402 14 167 68 460 50 939 7 988 8 499 43 749 95 357 29 878 78 433 11 521 90 771 19 939 49 419 37 231 84 82 80 53 51 900 28 637 60 804 69 198 9 975 3 275 1 866 31 628 98 853 12 369 86 580 48 726 21 26 76 920 44 216 35 683 6 221 42 630 24 389 40 10 45 106 94 571 41 291 5 67 52 750 53 113 30 682 87 205 20 895 4 1000 62 459 96 89 16 221 97 879 57 190 32 179 17 456 47 567
45 593 55 824 46 727 5 601 32 489 48 363 82 690 14 40 0 568 53 58 3 293 12 385 43 668 30 750 40 290 10 119 8 192 50 392 63 922 98 739 83 241 56 54 2 583 81 656 88 919 89 940 91 321 66 28 15 974 6 440 42 219 75 403 16 384 95 606 79 841 21 774 17 472 92 602 73 537 60 657 85 566 87 492 57 899 33 602 68 738 22 140 70 893 34 716 41 255 26 647 77 624 7 291 11 725 69 211 18 129 9 442 23 466 71 916 27 941 51 457 65 463 38 913 44 252 90 851 49 979 80 296 19 488 62 379 58 806 59 446 54 858 4 6 52 252 64 491 37 625 78 147 24 604 84 730 97 233 94 207 25 651 61 926 1 228 36 654 93 402 74 351 35 895 20 740 31 721 76 324 47 324 28 561 96 222 86 235 67 663 72 114 39 734 99 660 13 463 29 12
0 815 16 787 59 275 75 724 47 568 58 228 72 750 62 698 21 413 69 353 87 552 45 860 97 938 85 359 44 139 73 23 94 659 3 359 91 263 46 600 52 535 78 264 68 162 42 456 79 335 90 665 80 504 28 622 12 918 71 516 8 946 60 838 43 86 77 519 64 182 95 759 35 428 66 516 54 731 67 883 74 922 53 279 99 567 31 911 89 224 55 120 13 792 51 10 70 70 19 398 81 787 9 251 32 591 7 132 49 148 10 786 84 53 27 208 6 442 40 129 18 326 11 526 17 566 65 732 76 888 96 187 25 480 88 883 23 590 56 181 50 398 20 40 57 551 98 648 93 530 30 275 33 735 5 443 24 711 4 60 38 308 39 313 83 144 41 888 14 335 36 252 22 141 61 244 1 541 2 756 26 147 92 440 48 618 15 668 34 710 82 946 37 481 86 485 29 901 63 851
22 401 33 285 23 491 84 719 0 855 91 663 59 397 97 438 93 572 13 22 86 821 29 223 72 140 48 196 2 106 9 788 41 179 32 148 37 706 99 385 79 819 6 152 26 685 98 30 34 46 71 596 36 951 70 820 61 388 52 873 20 505 38 164 7 562 35 974 55 413 62 675 66 55 42 617 49 684 89 210 10 564 5 123 28 685 80 673 24 496 73 338 11 373 94 524 92 981 95 424 68 318 82 29 50 282 39 800 78 710 81 697 88 142 87 329 27 140 51 831 19 102 25 387 74 296 14 546 18 899 44 774 47 880 76 16 83 163 96 905 46 779 17 132 21 474 56 968 4 484 75 278 12 548 31 295 53 253 65 682 3 810 77 636 85 829 15 141 67 239 54 249 43 824 1 403 69 838 30 118 58 433 90 38 8 562 16 933 40 542 63 545 45 449 60 271 64 128 57 35
6 462 58 452 73 238 21 815 28 386 5 240 91 621 20 488 71 710 35 577 9 550 30 42 37 735 72 180 26 308 66 348 78 670 97 447 8 88 50 505 87 507 46 121 29 339 54 517 69 902 63 534 10 863 23 317 32 129 86 535 96 426 13 55 17 221 57 254 74 777 3 561 1 664 80 910 24 773 83 957 49 328 93 73 79 596 25 962 16 783 15 412 45 542 19 294 51 538 48 85 59 594 55 119 27 895 4 69 39 173 52 729 42 371 33 528 22 79 95 249 70 134 62 928 82 330 41 616 11 12 60 978 81 63 2 396 14 624 92 88 0 623 67 336 68 959 94 429 65 138 76 564 56 990 7 952 90 104 44 871 40 496 18 320 98 994 75 32 85 448 88 805 12 764 89 37 84 648 61 135 99 233 43 234 77 396 64 8 36 819 31 99 53 838 38 260 47 206 34 277
25 191 39 233 7 519 81 510 59 38 36 25 27 374 73 381 62 264 69 644 83 541 56 748 45 732 99 931 13 524 6 242 15 649 97 231 65 99 33 517 23 447 98 152 89 155 57 188 86 359 66 466 92 545 42 259 26 928 71 425 3 224 80 808 14 559 43 45 24 394 18 730 4 722 55 600 95 890 94 321 91 41 68 164 53 777 40 16 29 857 64 987 0 964 54 679 8 510 58 350 76 982 38 693 63 981 85 14 41 119 10 51 52 220 84 449 16 185 93 204 17 462 61 420 75 978 35 320 46 790 79 16 50 731 48 520 47 943 5 623 30 700 11 211 34 757 78 749 77 529 31 839 96 940 2 227 28 166 20 492 49 788 67 838 22 818 60 138 9 725 70 630 72 531 51 499 74 133 44 747 90 198 32 114 82 75 87 530 12 432 19 994 1 927 88 470 37 559 21 372
16 816 36 465 9 534 51 673 78 297 95 289 91 153 92 926 66 689 13 432 93 629 69 589 56 933 0 547 98 218 46 887 41 917 10 356 58 465 62 191 7 776 25 123 71 228 81 162 23 708 28 79 83 22 90 99 68 118 26 450 54 489 32 691 39 618 37 675 14 229 73 141 84 184 15 717 17 227 1 183 21 259 31 509 43 999 87 85 8 127 34 937 2 627 4 424 97 878 72 203 33 526 22 156 94 447 55 685 76 432 50 583 18 765 38 542 86 360 67 804 6 487 20 154 42 781 85 160 88 929 57 240 96 373 35 996 12 878 52 166 80 797 74 368 47 975 99 87 30 198 45 537 11 453 5 260 53 528 40 722 63 263 75 544 48 214 59 878 89 248 27 996 70 982 49 485 61 561 65 132 24 338 44 476 77 542 19 153 64 752 79 487 3 416 29 61 82 42 60 546
4 519 37 190 66 235 36 861 51 81 53 249 88 895 72 261 42 43 93 800 0 374 14 607 19 474 35 934 6 13 78 632 50 318 83 334 45 496 99 569 55 421 56 844 61 272 25 942 26 744 43 867 22 557 15 980 92 364 98 414 52 448 54 466 75 239 2 290 64 464 57 729 91 700 63 240 97 199 90 85 16 125 86 513 12 872 34 894 95 412 7 490 23 583 79 600 44 742 94 462 33 764 68 821 58 668 49 923 17 502 46 477 62 256 70 644 89 728 20 796 81 728 74 918 29 435 87 857 38 50 41 143 96 160 80 327 28 957 48 664 71 144 27 949 39 927 59 3 18 514 85 72 13 640 77 383 9 728 65 688 47 866 73 424 76 630 30 239 31 732 10 844 67 567 11 126 60 745 84 456 32 270 82 74 1 290 24 849 40 15 5 940 69 765 8 367 3 552 21 430
43 935 94 892 17 543 22 232 6 653 47 266 28 169 80 771 19 635 40 297 2 355 91 245 24 48 89 856 81 465 79 115 50 958 82 68 87 249 32 493 33 241 20 780 96 267 13 98 14 684 46 548 92 327 12 716 70 842 95 360 11 363 68 943 83 687 72 80 98 144 48 579 58 796 10 530 66 744 23 185 61 993 93 486 38 790 31 907 9 234 63 90 1 625 35 51 15 81 25 606 57 534 53 757 3 572 52 330 76 402 88 473 78 418 21 691 29 177 37 448 55 807 0 68 39 486 85 864 65 673 44 281 99 39 5 746 49 631 90 623 41 731 84 569 75 885 73 656 59 387 71 557 67 846 26 354 45 323 16 493 34 631 62 711 86 100 42 868 60 860 69 927 77 639 56 250 97 289 74 137 27 583 51 866 8 759 7 129 36 260 4 356 64 657 30 219 54 848 18 761
53 810 16 621 44 767 39 284 93 68 42 347 52 840 34 608 38 847 91 708 71 946 60 388 22 821 96 674 1 717 75 956 57 310 17 31 83 111 97 369 14 373 82 642 86 839 73 312 94 694 56 649 18 185 25 879 7 330 95 569 3 278 50 292 48 449 70 192 6 311 67 792 77 26 5 140 8 967 90 97 9 946 59 668 26 35 20 661 78 430 2 396 12 118 30 930 15 695 81 646 23 461 40 178 32 954 72 372 21 891 68 668 80 864 47 890 4 834 36 742 69 801 31 383 45 983 84 30 89 112 54 997 61 920 63 920 35 186 51 702 10 85 41 209 88 801 85 918 74 761 27 763 24 936 76 232 33 547 87 345 92 130 79 544 99 269 29 786 37 843 66 696 0 864 46 106 64 58 28 998 65 82 49 236 43 753 19 539 58 29 11 284 98 307 62 358 13 5 55 288
40 161 4 374 26 142 45 111 77 601 11 415 5 712 84 554 28 516 70 739 74 712 72 695 2 259 13 858 67 356 69 492 73 45 91 500 1 850 27 632 99 918 54 811 53 469 81 421 29 415 83 918 89 374 79 346 59 583 66 880 62 59 56 669 44 411 33 832 86 854 19 14 50 55 47 281 41 533 80 630 25 785 21 49 15 129 63 622 37 966 64 750 87 221 51 236 9 883 10 884 8 261 12 600 88 18 97 76 48 64 42 973 24 607 38 567 55 300 76 900 16 950 43 576 82 13 57 626 6 283 96 103 39 369 98 729 18 990 31 689 46 163 92 612 34 969 22 365 90 162 65 427 78 663 94 345 30 237 93 999 85 994 23 667 68 789 32 111 7 545 49 909 14 695 20 33 60 653 0 279 71 988 36 965 35 742 61 752 3 655 58 963 52 126 17 847 95 227 75 693
59 834 25 123 92 934 23 710 71 945 49 459 15 454 66 922 13 530 78 144 79 343 12 695 93 134 54 886 77 758 63 249 1 927 80 25 89 557 10 932 38 556 97 629 60 146 84 642 88 258 65 61 0 182 17 156 39 480 46 341 64 256 9 301 43 943 3 851 68 675 21 907 76 76 7 512 40 59 95 926 90 204 2 989 55 663 72 491 44 387 62 792 32 675 94 194 56 664 69 150 99 78 57 810 33 801 85 258 70 26 42 167 96 30 73 900 19 861 22 722 35 580 67 485 31 411 11 959 28 753 47 318 24 558 53 924 98 71 34 488 8 659 91 45 51 64 18 878 45 922 75 548 20 300 58 254 48 754 74 957 6 25 61 903 14 454 86 704 81 63 4 557 87 968 29 288 83 46 50 967 37 537 36 976 30 407 5 810 26 738 16 717 52 653 82 686 41 418 27 591
30 422 55 206 1 196 41 801 63 505 5 613 96 835 6 792 10 422 38 196 71 349 26 976 61 76 19 400 3 498 15 689 72 251 39 528 32 792 17 896 79 535 66 940 81 781 68 899 23 933 89 160 16 143 78 165 8 397 35 360 97 651 37 55 75 676 49 711 62 64 34 111 90 277 44 656 91 895 13 330 29 948 52 549 74 890 70 749 12 175 42 557 98 566 24 681 40 457 51 871 47 198 60 277 43 243 0 893 11 997 58 517 54 321 4 965 94 944 80 736 18 527 53 361 50 454 76 848 59 886 88 870 20 236 46 931 25 984 93 873 82 425 28 310 67 643 69 837 56 19 22 40 84 717 7 642 33 629 21 756 48 716 45 503 2 422 36 17 31 800 85 544 9 710 65 748 57 624 73 642 86 999 64 501 95 510 27 323 77 118 99 695 92 704 87 439 14 604 83 664
70 228 37 134 79 550 31 552 28 759 58 33 43 469 38 295 59 882 3 178 65 835 24 71 90 609 76 155 73 955 36 777 17 161 52 535 83 731 2 571 57 78 97 606 35 193 8 15 5 478 60 652 39 23 93 518 14 22 23 432 94 132 61 323 74 54 80 337 6 209 44 965 7 523 46 876 48 612 51 92 86 530 95 451 92 268 13 485 49 612 81 600 62 819 63 480 45 434 10 192 55 233 26 847 0 302 67 930 85 858 68 129 32 211 19 646 99 910 77 788 56 539 25 522 16 992 78 336 9 379 34 104 4 494 33 328 12 444 47 284 82 389 87 172 22 553 15 416 98 845 64 474 75 120 50 418 84 728 27 956 96 143 89 78 20 403 18 170 54 341 29 29 72 206 40 504 66 546 21 135 91 918 1 226 88 171 41 412 53 212 11 699 30 478 71 254 69 554 42 918
0 662 62 978 99 801 91 963 60 436 92 806 20 354 80 707 4 394 96 276 28 503 45 703 2 277 77 316 46 229 12 778 39 662 50 752 33 97 90 440 84 901 15 81 87 964 1 102 41 812 88 352 5 436 11 240 21 763 34 774 35 480 85 201 26 932 65 820 69 199 98 565 52 101 57 343 14 926 59 131 40 822 97 995 83 740 71 166 29 366 13 312 51 996 61 27 55 351 89 626 76 351 78 876 37 658 70 290 64 995 53 827 68 968 19 850 23 828 6 522 82 502 93 750 48 988 86 967 42 900 25 454 24 178 7 182 8 378 66 560 32 821 74 670 49 639 18 810 36 484 72 613 22 296 47 933 81 259 94 383 44 850 27 973 38 579 54 474 95 708 73 548 43 471 9 541 79 123 30 431 16 511 3 455 58 403 17 665 75 787 63 115 67 407 10 131 31 510 56 233
80 862 5 149 82 828 2 672 70 138 46 734 27 161 19 392 71 310 68 206 91 239 52 236 3 307 41 285 88 139 22 340 64 783 67 109 54 781 21 360 72 387 47 626 4 915 25 1 96 567 35 426 26 569 33 106 89 692 44 96 34 750 61 691 75 877 66 546 79 734 63 838 77 627 59 522 60 223 14 442 45 580 53 665 15 691 57 621 17 119 85 559 51 674 28 951 95 271 92 608 0 176 1 553 39 26 37 912 86 410 29 836 13 412 62 415 50 392 42 958 36 965 48 72 43 816 31 504 65 243 18 235 20 303 55 379 76 765 32 610 7 52 38 16 6 734 24 849 30 603 69 654 94 722 93 983 90 355 16 70 97 920 40 729 10 701 9 323 23 12 12 397 98 873 56 758 78 328 87 435 84 159 11 446 58 342 49 384 83 998 99 299 73 845 81 876 74 732 8 771
82 413 87 732 41 43 28 62 55 296 45 386 15 556 70 996 27 880 24 112 35 659 65 159 21 199 33 195 83 231 10 451 19 326 23 340 8 988 1 793 71 886 13 562 94 711 99 707 76 885 64 587 26 189 5 714 6 5 95 674 42 664 39 275 31 207 72 609 12 592 60 984 84 975 57 544 66 554 32 18 7 924 37 62 0 319 75 76 51 22 34 564 86 267 16 851 98 212 56 609 47 839 52 306 22 538 92 840 58 678 59 298 18 259 78 198 89 545 4 223 61 961 68 455 80 224 67 861 91 942 62 744 69 502 96 193 20 973 2 583 11 151 49 540 43 658 54 414 25 681 3 274 93 491 77 807 90 372 88 513 36 194 85 9 29 894 63 509 9 120 48 817 50 647 79 960 53 407 40 116 17 471 38 23 14 84 73 936 30 423 97 504 74 927 44 755 46 363 81 94
18 448 44 523 59 721 85 791 0 880 26 836 87 190 11 45 68 753 83 768 37 478 39 409 16 339 35 856 24 797 67 726 30 892 14 577 84 319 54 521 97 715 8 202 20 281 63 766 65 666 22 514 98 66 80 221 94 773 48 38 47 681 76 212 1 283 38 64 52 124 2 414 45 80 96 843 19 274 33 609 36 468 12 523 5 190 99 21 73 284 78 593 72 88 27 896 92 739 51 372 4 865 71 983 56 772 29 843 49 187 60 623 17 399 70 127 7 492 50 138 69 414 61 110 41 285 53 748 89 714 32 274 31 275 9 517 57 527 10 152 86 352 93 681 58 400 34 131 15 135 81 499 75 673 28 657 21 83 55 536 88 144 40 694 3 802 91 824 90 814 82 732 62 963 95 927 64 63 74 652 6 225 79 649 23 540 43 374 77 203 46 997 42 33 25 557 13 954 66 64
10 712 89 574 23 846 91 810 24 666 36 662 40 485 2 478 42 77 94 267 81 385 12 698 99 382 5 947 32 605 95 935 53 340 51 985 62 980 70 490 86 207 52 830 54 238 26 897 15 803 67 987 41 439 84 361 31 213 1 725 13 30 9 844 56 824 49 170 48 359 65 784 80 700 25 775 69 413 44 882 50 149 68 44 76 856 39 386 6 955 87 319 55 766 43 592 88 891 97 5 83 522 74 612 64 89 75 495 18 934 35 755 45 792 57 217 61 117 28 750 33 536 85 182 7 402 82 652 96 51 22 927 11 678 71 695 0 292 47 930 3 770 90 636 77 364 34 863 46 562 4 860 78 658 60 326 17 186 66 88 20 343 92 508 93 232 8 417 19 379 30 221 29 157 63 725 72 119 37 179 59 521 98 525 16 800 73 100 14 178 79 644 21 204 58 642 38 673 27 299
91 925 8 635 14 353 69 111 39 127 65 521 78 541 41 99 35 8 81 540 77 76 20 17 42 251 38 827 4 76 85 820 96 888 6 202 30 344 64 338 31 228 7 606 46 503 16 421 24 536 26 875 59 867 73 792 9 65 1 806 13 522 22 807 80 595 55 598 58 37 17 431 15 874 74 525 25 131 76 564 57 359 49 525 89 241 94 418 40 124 63 542 18 432 0 179 37 876 27 444 99 867 51 278 93 426 70 989 82 435 10 361 21 956 36 223 62 41 23 269 84 155 72 272 44 495 90 384 3 882 32 103 71 907 45 216 97 241 83 528 60 825 43 3 79 325 87 198 66 108 54 852 52 685 28 928 88 465 56 920 47 748 95 6 34 280 12 742 98 118 75 756 29 584 2 356 11 232 68 149 92 422 19 342 48 537 61 755 53 946 5 186 50 143 33 179 67 142 86 831
36 935 68 574 8 803 14 20 92 533 70 209 47 210 20 109 10 827 87 678 95 219 79 503 85 610 60 843 37 190 98 85 56 187 26 880 48 684 30 851 23 905 16 903 32 208 99 792 84 437 59 876 9 32 51 880 39 124 50 508 89 658 65 71 63 801 58 57 27 461 40 930 69 91 44 587 82 341 15 200 35 146 86 603 28 42 74 718 52 116 64 601 6 830 67 655 34 654 49 461 76 513 12 194 55 737 11 874 54 291 90 373 83 139 42 631 19 885 66 344 72 775 4 79 41 452 5 356 96 810 0 504 81 443 71 27 31 931 2 328 17 876 25 561 73 462 45 556 93 274 57 951 77 684 22 163 7 622 94 152 91 299 33 94 38 732 29 261 24 590 97 411 1 122 46 379 18 601 75 807 53 445 88 204 61 587 62 224 21 343 43 11 78 951 80 461 3 553 13 889
32 969 17 669 36 880 90 204 99 34 22 516 31 783 46 855 84 952 16 396 19 682 48 989 39 205 25 864 42 194 47 391 49 739 51 276 64 297 35 837 66 305 96 480 0 220 65 969 75 596 57 395 10 592 55 399 26 356 1 916 97 874 68 992 6 849 21 12 73 799 92 830 37 707 18 176 9 949 3 170 40 491 80 658 79 708 44 657 67 570 62 118 2 221 33 53 86 267 38 338 70 149 74 232 95 327 12 343 63 645 76 635 77 158 23 629 94 690 20 556 58 365 61 834 69 180 52 478 85 688 81 3 45 53 11 426 71 44 29 763 89 904 50 460 98 217 91 840 15 131 41 264 82 835 43 629 5 594 30 595 13 317 4 242 93 281 78 606 88 473 56 688 87 614 28 725 14 861 27 504 72 377 53 863 24 69 54 691 59 785 83 861 60 456 34 788 8 381 7 701
70 450 31 826 41 515 8 896 26 719 36 122 94 272 38 375 50 631 90 73 80 149 18 485 69 418 65 958 87 170 97 262 15 8 14 294 34 770 33 93 9 141 3 89 43 114 74 266 45 624 62 2 67 103 84 739 29 127 5 837 17 571 32 481 12 929 61 256 89 36 91 659 48 159 37 435 47 537 28 905 13 792 25 596 57 210 56 639 16 783 58 380 66 75 39 777 73 787 59 437 76 804 82 613 23 739 63 973 27 88 98 659 30 564 49 444 75 472 79 714 35 752 86 888 55 412 10 300 96 181 60 514 78 381 7 682 42 919 20 761 93 562 22 842 21 243 24 413 54 972 19 292 6 401 51 790 2 592 52 852 40 780 88 155 71 393 53 954 64 170 77 686 99 144 83 990 4 227 85 372 11 969 92 446 46 192 0 811 95 251 68 410 72 281 44 260 81 779 1 710
70 810 15 247 8 269 88 150 30 443 55 830 61 737 60 145 28 435 66 266 18 926 64 716 79 760 45 569 42 262 35 815 40 22 72 921 81 413 89 581 17 618 77 119 87 270 26 925 24 129 52 648 1 316 76 165 16 697 4 665 25 163 85 774 82 156 59 809 93 417 86 314 5 621 47 843 69 964 99 810 97 897 31 658 39 168 3 884 53 171 74 886 20 237 84 890 49 267 95 731 50 235 13 190 73 604 83 744 6 843 44 25 65 312 38 869 43 644 23 195 36 355 48 949 91 55 46 740 29 969 11 203 0 279 37 121 41 941 71 337 33 416 12 291 51 159 94 324 57 467 32 953 92 608 63 979 54 11 78 533 22 525 2 166 56 359 19 268 98 950 96 732 9 364 10 127 62 154 27 44 21 822 67 103 14 217 7 781 75 724 90 613 80 989 58 225 34 533 68 807
47 30 77 84 3 426 1 543 97 793 40 971 54 666 68 502 42 548 41 359 29 908 22 917 12 104 92 16 71 612 88 668 49 4 4 806 67 237 16 779 10 850 60 195 72 935 0 437 48 328 96 125 66 70 11 645 90 413 24 551 14 167 28 665 30 37 35 351 91 471 43 939 2 603 84 842 7 257 69 455 85 979 15 243 31 172 73 838 20 753 79 515 36 967 45 496 44 849 32 379 19 802 78 305 6 492 81 213 52 138 64 546 50 315 82 320 74 424 80 296 89 187 51 425 21 104 83 122 17 582 87 15 33 233 65 51 5 338 93 191 38 621 94 368 26 408 18 494 95 670 8 60 57 483 55 861 56 371 70 414 34 170 58 246 59 54 46 628 13 772 39 245 9 804 53 513 75 759 61 890 23 848 86 361 63 645 76 451 27 44 25 598 37 868 98 871 99 741 62 635
53 776 50 381 35 521 98 525 1 464 14 546 51 600 56 498 83 289 99 161 93 452 47 785 72 891 91 212 26 479 67 577 46 382 45 105 2 688 84 54 10 968 43 769 64 633 41 190 9 54 36 458 71 664 65 409 80 300 63 619 48 863 59 695 85 667 29 519 69 890 7 611 97 646 88 883 13 125 96 869 55 409 68 370 23 735 6 566 34 159 15 833 57 263 27 756 92 823 82 804 31 386 5 773 61 617 58 246 52 134 21 585 39 802 86 16 19 607 66 208 8 946 17 121 4 947 89 98 22 630 95 19 94 275 11 725 77 615 16 182 40 200 87 953 54 231 20 670 32 40 42 752 12 515 0 864 79 276 3 9 38 681 30 298 70 519 81 915 18 151 49 751 74 149 76 575 62 909 37 18 73 501 60 486 28 689 24 250 25 821 33 753 44 669 90 964 78 464 75 848
50 559 79 511 69 743 85 322 16 165 38 176 15 97 11 915 83 306 92 701 14 960 82 931 61 490 59 655 70 18 88 419 56 454 75 592 7 688 54 275 25 764 65 556 1 639 60 191 93 470 47 213 26 624 66 152 13 133 8 830 39 534 97 534 2 466 41 497 62 388 58 259 30 48 57 851 43 872 3 539 76 386 53 301 9 512 17 88 35 405 49 654 86 568 48 586 72 817 32 636 24 948 74 731 73 537 10 746 78 680 23 56 77 733 12 803 36 498 34 235 46 392 42 661 96 961 55 709 68 699 27 496 4 76 52 810 5 445 80 405 95 985 91 853 20 293 81 612 21 808 44 626 33 590 71 997 90 76 19 282 45 125 29 496 64 958 51 441 98 882 89 209 37 557 87 275 63 497 22 483 84 438 6 45 0 732 94 5 31 619 18 97 99 71 67 433 40 339 28 297
17 15 36 513 54 135 24 460 49 847 21 781 85 668 23 598 39 649 78 479 4 130 60 873 7 318 87 760 40 376 77 106 76 546 63 603 57 921 74 607 55 343 12 750 93 7 56 876 31 788 38 418 34 146 9 988 47 401 46 992 66 117 70 156 18 658 44 603 25 630 48 60 50 750 79 764 35 984 92 511 80 706 28 1000 0 839 98 226 97 383 37 319 99 959 11 169 16 325 14 61 26 977 8 221 10 18 1 331 53 938 19 498 95 604 82 208 65 130 89 412 83 910 81 832 45 926 33 241 67 666 42 911 43 731 72 138 13 291 58 823 71 312 52 515 6 70 84 892 15 6 61 146 62 853 75 153 22 359 51 580 68 287 41 564 59 855 27 515 29 16 73 548 32 276 91 179 90 240 5 803 3 662 69 636 2 466 20 46 30 386 96 842 94 539 88 985 86 225 64 512
68 909 48 767 81 144 54 700 96 360 98 799 83 452 70 995 10 364 79 155 5 475 55 997 82 628 62 842 65 842 44 83 90 10 92 677 88 887 3 901 23 292 60 415 0 186 20 608 28 664 69 805 30 677 89 133 95 218 74 573 53 284 24 324 29 254 49 338 16 939 26 575 47 515 2 453 59 500 36 283 76 423 34 56 33 129 42 457 22 97 46 5 4 379 85 356 67 919 86 83 35 464 66 834 21 428 84 624 78 483 39 141 11 397 64 82 12 355 50 84 63 329 18 663 37 145 43 994 56 515 40 36 14 839 27 472 9 565 51 706 94 18 15 142 1 763 19 397 80 4 57 652 93 161 32 983 31 225 25 631 7 985 97 978 77 3 41 192 13 21 38 258 8 172 71 550 58 973 91 320 52 407 99 635 61 502 45 35 75 884 6 332 73 200 72 784 87 782 17 178
16 329 72 531 97 35 1 118 75 803 56 62 3 671 38 906 78 983 36 574 53 85 63 186 47 669 33 613 84 772 93 281 65 90 15 137 25 945 50 703 90 76 52 532 6 415 46 400 79 100 4 189 74 143 67 744 20 112 24 643 10 958 31 339 83 476 11 850 14 442 40 161 70 796 8 390 86 184 62 358 61 201 12 780 19 165 45 80 89 918 29 560 13 702 22 873 0 918 44 577 37 151 88 341 9 741 68 937 98 837 66 77 28 503 54 377 91 665 94 505 42 496 87 817 35 121 27 133 96 920 49 932 73 36 57 618 26 914 60 450 18 209 51 717 92 99 64 807 95 732 82 85 41 594 69 496 58 975 43 894 76 760 34 998 17 442 99 970 71 116 21 140 81 590 7 703 80 923 39 955 5 691 48 388 23 779 55 484 2 372 85 837 30 875 59 557 32 588 77 782
71 257 83 813 27 919 17 995 14 287 7 169 68 295 81 150 37 274 21 761 10 674 48 362 98 561 49 941 42 140 22 461 6 183 26 976 11 158 89 34 15 876 56 543 61 787 33 236 53 22 52 859 74 971 55 846 95 184 59 505 16 958 86 687 65 324 76 915 24 126 63 980 64 546 8 472 50 857 1 558 58 981 31 790 19 578 43 546 75 894 18 944 85 83 2 911 41 312 66 826 34 458 30 42 91 319 3 857 35 109 9 645 51 133 5 600 84 498 87 286 20 179 4 61 73 943 82 275 57 888 79 625 69 930 97 932 32 705 70 231 39 671 12 809 40 757 45 436 62 845 47 242 13 204 93 428 90 643 36 333 28 139 46 78 38 124 92 546 77 199 60 701 96 27 78 19 99 268 44 343 29 517 94 135 80 544 25 947 0 50 23 286 88 848 54 267 67 743 72 366
17 31 88 9 31 828 59 899 97 575 13 214 21 61 20 150 79 197 7 733 55 407 45 908 30 222 10 111 98 496 78 31 24 783 87 871 28 267 42 955 14 758 44 869 81 768 68 238 25 515 66 112 77 68 9 330 50 322 82 220 53 401 1 415 91 71 34 436 58 404 16 913 67 862 61 625 71 783 60 377 23 263 70 624 47 99 63 344 73 59 72 841 75 436 65 173 2 125 5 684 38 633 84 183 33 223 76 454 48 622 51 887 6 200 35 169 41 264 57 701 18 823 22 793 93 540 3 571 43 895 4 699 32 220 86 126 11 943 95 272 36 559 40 744 89 973 62 839 12 860 15 163 27 790 90 209 83 835 19 848 99 228 94 598 0 600 8 254 49 565 54 269 96 717 92 470 80 604 26 512 74 674 64 482 52 630 37 782 85 356 46 470 29 595 69 513 39 23 56 774
46 398 3 184 38 433 25 751 73 75 2 872 78 653 69 987 20 781 43 563 27 369 89 92 18 353 81 226 30 852 90 121 58 138 11 78 22 495 0 806 36 49 60 394 74 727 9 437 17 881 86 429 4 628 80 131 37 781 50 628 34 994 14 814 28 391 40 396 23 585 94 922 59 813 79 269 65 147 24 19 49 58 41 466 15 369 91 948 98 38 52 548 68 386 45 70 48 51 32 223 39 634 66 604 72 549 6 548 67 547 96 163 54 381 99 429 87 186 61 167 12 883 1 335 93 40 56 921 95 621 77 977 42 43 62 293 21 88 64 92 7 369 33 951 71 993 88 51 82 569 44 917 19 657 57 233 8 205 51 248 47 403 29 193 76 616 85 844 55 459 84 592 31 296 13 479 10 101 75 192 70 40 5 686 35 655 63 982 97 101 26 907 53 724 83 483 92 939 16 683
41 534 44 783 18 427 28 428 91 599 25 441 73 443 63 291 14 869 85 331 31 474 57 531 48 943 89 146 2 414 60 930 0 952 96 52 40 556 70 901 93 718 16 642 97 443 37 404 36 383 5 549 67 374 66 600 98 874 62 333 30 132 56 649 12 909 54 972 51 118 29 93 64 248 32 536 47 372 78 738 6 437 50 840 90 484 71 708 15 723 81 230 7 984 53 121 59 606 20 747 24 443 99 186 3 852 38 928 52 24 35 621 43 590 8 944 95 542 4 325 83 769 1 971 86 196 19 91 58 392 76 133 75 189 49 566 33 824 17 814 79 328 46 477 74 232 92 410 39 504 10 581 72 818 68 624 55 146 88 551 87 226 42 312 84 648 22 953 27 3 23 526 9 601 69 588 65 904 82 643 45 746 11 253 77 606 13 762 61 837 94 485 80 971 26 496 21 789 34 747
83 186 87 668 51 859 24 354 45 767 47 799 86 608 52 453 71 529 50 341 78 168 31 238 29 777 3 873 77 631 34 438 97 526 40 983 92 619 57 854 8 266 17 346 67 685 15 652 13 364 79 854 10 149 73 602 69 730 61 567 94 329 76 9 55 827 44 889 93 193 96 795 30 231 64 1 72 691 84 165 39 980 46 16 18 734 48 267 88 486 16 952 22 733 66 677 2 249 33 927 6 314 43 295 35 46 20 809 95 332 59 303 32 424 9 186 5 406 81 375 65 994 11 664 74 533 90 179 1 79 63 839 82 806 60 780 68 517 7 478 89 394 54 531 53 326 0 238 56 672 19 553 21 885 80 651 27 85 37 115 25 610 85 659 26 906 49 659 38 922 98 156 12 905 41 569 62 166 23 818 36 821 4 192 42 485 28 542 70 790 58 229 91 865 14 786 75 54 99 883
82 563 57 824 21 283 92 322 16 956 2 275 30 953 5 14 76 442 60 77 89 147 3 939 67 299 78 655 34 358 72 429 9 488 40 71 51 627 45 990 83 289 80 587 12 14 70 689 32 233 47 605 26 799 39 124 99 174 52 759 1 621 33 74 7 583 25 365 91 586 15 286 63 874 6 281 8 919 49 492 24 297 20 378 17 988 27 249 19 376 18 710 94 276 85 923 11 38 23 6 97 27 48 362 71 302 61 897 93 325 98 214 4 953 31 640 50 173 13 298 88 793 66 305 68 214 35 959 86 780 73 416 54 522 28 139 81 147 64 319 44 12 14 568 0 998 41 213 37 132 43 305 79 839 75 181 58 71 95 407 46 839 96 677 55 279 69 746 38 561 62 951 74 198 56 898 59 473 53 301 22 571 10 246 87 527 36 317 29 303 42 11 90 542 77 892 84 151 65 470
29 116 7 551 15 94 5 294 1 822 63 772 19 725 59 144 60 650 57 735 95 450 47 733 69 464 64 689 11 843 62 185 10 109 88 434 41 165 79 50 74 173 83 463 42 901 91 209 53 900 21 111 46 394 39 653 99 410 94 55 28 566 45 26 52 145 0 29 50 319 16 401 12 444 98 690 70 350 20 33 17 341 72 89 22 50 87 195 35 563 90 812 71 426 26 963 97 495 37 501 30 86 34 42 82 337 44 402 58 56 40 617 81 412 89 218 55 77 48 976 8 938 4 708 76 138 68 268 73 189 66 294 96 540 32 86 85 12 6 403 2 256 3 648 36 966 43 846 33 868 80 283 51 214 86 675 27 24 23 445 18 258 84 93 49 804 31 390 67 410 56 482 92 952 93 401 14 634 65 602 54 642 75 655 61 100 13 254 38 631 77 542 24 261 25 390 9 921 78 913
17 514 21 107 60 897 43 738 57 263 93 491 5 890 81 211 1 595 85 698 38 402 91 617 84 172 86 165 48 949 33 809 15 514 28 955 9 159 78 757 42 971 51 68 37 6 92 519 35 171 76 787 49 146 64 638 8 765 73 992 69 834 27 110 55 378 61 910 40 237 3 98 56 700 2 779 90 937 22 573 20 184 98 382 7 819 67 534 25 319 89 114 79 203 34 817 46 823 59 401 36 195 52 553 4 258 39 388 82 749 32 188 96 267 47 214 44 390 87 496 13 320 77 417 65 507 29 169 26 296 97 128 12 702 45 148 54 507 14 411 10 293 41 941 50 744 19 193 72 199 80 381 83 575 58 176 99 372 53 824 11 596 88 96 68 48 0 770 71 212 70 845 66 211 6 833 63 664 95 179 16 600 18 758 30 995 23 276 74 712 31 781 24 465 94 69 75 162 62 412
79 926 69 86 42 546 64 81 13 719 7 160 81 787 20 340 61 465 1 202 30 562 71 203 40 69 50 76 91 657 74 291 2 941 86 980 92 468 24 716 84 358 78 374 51 691 22 190 19 9 8 774 28 261 34 952 57 991 15 833 66 653 94 7 43 41 55 969 5 276 76 963 87 538 29 120 56 651 90 773 48 937 11 172 17 922 46 957 60 366 36 17 99 394 0 321 6 728 98 804 9 660 82 375 35 817 16 531 26 156 4 947 97 976 52 354 88 317 83 628 12 592 31 136 77 18 80 216 45 249 95 184 93 190 27 648 85 499 75 499 49 969 59 911 72 51 58 83 63 328 70 68 37 796 18 163 67 32 32 558 65 755 41 274 21 270 44 247 73 974 33 510 62 22 68 457 10 905 14 820 39 390 96 917 53 879 25 390 23 821 47 947 54 298 3 590 89 870 38 148
25 40 54 927 64 523 94 339 87 346 30 571 71 792 91 738 17 929 4 718 19 470 61 296 82 623 9 121 96 152 24 808 40 408 22 123 80 149 12 229 83 163 27 922 89 842 35 121 68 104 76 327 36 595 13 461 55 144 66 663 63 958 11 83 49 932 67 374 1 909 2 327 74 955 23 447 8 766 28 908 26 123 41 102 70 8 6 34 86 179 32 646 47 332 90 621 79 362 85 702 31 406 46 378 98 240 65 462 75 158 77 938 21 848 50 823 60 472 38 625 14 262 78 120 16 796 3 800 53 635 62 606 52 66 7 974 39 265 95 195 58 406 10 485 81 413 93 855 44 211 56 849 29 649 48 980 51 752 69 916 92 363 37 755 43 420 59 28 72 69 15 60 34 7 0 662 20 289 97 802 42 614 45 667 33 425 18 405 5 130 73 104 84 569 57 33 99 478 88 652
96 274 27 564 69 491 67 731 30 203 64 349 46 427 2 392 57 981 13 496 75 62 20 879 38 12 4 902 94 155 79 431 31 453 5 257 41 239 18 726 22 649 84 861 83 107 76 415 73 989 91 105 70 637 55 279 25 962 40 117 92 278 6 334 86 319 23 470 7 419 21 656 14 273 24 669 89 194 93 643 52 661 82 685 36 131 47 667 33 338 85 67 68 288 65 720 45 446 42 856 1 987 71 713 11 99 72 858 48 867 3 74 0 645 97 529 8 42 53 129 87 26 32 525 29 837 39 687 90 791 66 348 35 569 19 97 88 340 49 537 50 718 74 590 60 139 34 408 62 371 44 187 63 970 9 190 95 479 78 154 56 489 15 910 10 215 99 242 61 546 54 934 58 600 43 615 59 278 37 728 77 987 51 426 98 766 26 836 80 96 16 283 81 284 12 171 28 912 17 282
84 230 36 358 64 115 58 366 78 635 67 629 62 826 92 245 9 614 13 899 79 555 20 338 39 213 33 647 8 551 96 668 23 893 56 141 63 977 43 58 93 43 19 275 49 509 47 797 85 113 30 600 55 138 12 518 83 251 10 910 16 757 31 535 81 613 27 416 74 132 51 254 95 891 53 687 5 268 80 867 88 964 1 55 59 56 73 2 0 172 7 446 61 166 2 900 48 749 25 500 44 119 77 424 57 201 66 21 70 555 37 303 60 527 35 804 65 615 15 125 89 343 50 202 90 565 87 659 52 987 46 428 97 293 28 506 21 245 98 466 40 165 94 938 82 903 32 732 68 706 69 56 42 411 24 999 71 866 6 918 86 39 26 373 45 144 38 460 34 820 72 779 22 515 99 172 3 740 11 123 41 196 75 971 17 597 4 386 91 250 54 868 14 878 76 308 18 163 29 790
93 949 35 635 26 361 45 958 44 843 48 823 94 582 68 183 2 621 58 871 19 646 71 157 12 824 74 861 41 376 22 914 1 471 9 576 67 440 28 448 11 20 88 699 57 268 15 636 18 313 92 819 65 969 50 556 75 402 63 294 23 385 46 983 62 345 86 726 96 403 51 458 77 12 25 276 81 984 98 76 70 7 56 538 36 869 27 79 47 130 34 273 13 898 31 414 30 968 4 833 78 813 66 742 3 115 91 743 72 428 80 333 40 126 10 24 32 38 8 343 49 217 95 868 79 844 33 592 87 267 21 510 61 569 39 364 69 223 14 176 84 763 5 513 60 509 29 939 73 29 17 894 43 363 64 907 7 490 20 189 6 384 99 521 54 296 24 139 16 422 52 267 90 519 97 305 89 74 82 174 38 332 0 371 55 616 83 452 76 303 37 397 85 431 42 400 53 13 59 542
95 535 41 981 29 59 8 116 21 674 93 750 22 544 7 295 42 702 43 217 49 13 32 914 30 662 48 781 44 83 99 907 45 479 92 235 75 49 15 164 50 846 82 537 94 769 81 82 5 348 40 600 79 702 14 91 58 475 78 87 47 861 90 893 68 455 91 456 64 28 9 257 38 652 59 521 26 427 12 118 62 631 85 277 20 950 88 585 24 956 55 225 52 948 67 122 98 452 18 355 25 159 16 706 23 505 84 123 71 264 97 281 36 816 53 558 1 454 4 949 76 952 10 375 54 347 73 444 0 685 37 558 86 91 87 346 33 68 51 877 31 762 89 638 80 35 77 45 56 273 63 871 17 215 28 808 65 709 96 396 11 880 13 239 57 132 39 16 19 157 27 251 35 644 34 492 60 72 70 560 61 930 6 967 66 773 83 734 3 732 46 281 69 748 2 489 74 116 72 805
56 385 47 601 74 161 99 524 78 532 58 164 54 355 80 894 13 154 8 630 79 627 49 52 14 303 28 979 23 589 82 457 75 910 45 891 27 707 55 55 77 536 37 772 81 895 91 101 94 940 66 910 88 860 12 478 51 112 10 663 9 826 72 589 32 485 93 62 6 388 0 532 2 48 18 373 22 792 68 388 26 50 20 952 71 170 25 871 7 678 1 131 96 629 41 249 84 738 86 695 87 799 30 541 64 804 43 44 85 56 46 140 44 194 11 99 35 415 4 56 3 254 42 882 31 145 5 807 57 36 67 179 65 495 89 322 92 602 24 598 21 554 76 445 53 747 52 490 62 758 83 689 29 255 97 131 50 120 38 117 63 371 48 405 70 494 59 188 98 832 60 70 17 281 16 327 19 147 34 530 73 897 36 867 61 560 15 488 69 62 39 429 90 908 95 250 33 294 40 90
39 166 86 42 8 775 30 707 26 424 59 983 18 235 53 694 24 848 80 639 69 659 32 688 10 645 50 982 14 730 35 886 38 377 83 357 99 695 66 858 6 722 20 62 87 998 37 34 12 772 92 19 91 780 47 909 71 775 74 31 4 932 19 783 96 448 23 484 27 563 29 796 60 470 70 635 78 668 58 929 16 20 33 611 63 249 89 22 22 286 54 784 46 456 56 839 98 825 31 653 3 901 97 298 67 148 73 36 75 977 17 219 94 613 51 25 28 391 79 594 2 249 57 567 81 399 64 894 65 92 72 954 52 321 13 4 21 929 48 180 77 175 15 127 41 255 95 187 5 951 76 667 84 432 68 455 44 36 11 781 49 566 40 433 82 160 25 698 36 380 1 599 90 344 9 656 93 663 42 725 88 836 62 121 7 608 43 493 34 185 45 427 0 806 55 767 61 525 85 109
46 348 6 219 36 607 19 765 16 349 86 123 78 784 10 956 22 15 94 150 0 506 29 146 37 339 20 135 17 563 7 102 57 8 83 172 47 518 41 206 43 774 24 482 73 86 38 885 99 870 21 454 27 696 1 274 76 555 23 239 34 468 82 101 45 92 8 383 14 543 69 444 68 890 39 983 81 361 42 292 63 121 54 602 56 486 51 979 84 12 30 26 28 162 26 290 74 769 35 855 13 38 89 473 60 966 91 246 58 210 65 26 75 295 9 694 53 238 4 47 85 622 33 525 40 753 32 495 31 277 72 921 67 981 70 83 49 498 98 875 88 181 62 863 2 840 61 342 18 867 87 276 80 918 59 190 79 634 95 667 25 558 64 211 93 349 11 100 55 980 3 964 66 11 50 788 71 528 48 56 15 168 12 205 52 203 97 967 44 113 77 207 96 946 92 656 5 859 90 900
64 266 46 540 57 136 20 234 29 688 77 879 78 231 39 761 47 923 65 263 68 655 59 444 2 737 14 588 99 888 83 436 4 547 70 688 10 309 12 264 52 45 26 512 75 786 1 881 86 814 85 320 92 271 76 322 32 632 8 717 24 678 15 621 21 605 25 500 50 199 79 639 88 126 87 792 81 92 0 566 11 401 5 745 82 163 36 745 22 239 9 391 97 97 74 445 73 670 18 173 60 37 67 825 69 306 95 339 90 104 44 111 3 171 61 196 84 183 41 691 16 859 43 751 94 506 45 15 13 478 53 992 31 909 37 349 48 622 63 150 40 640 66 470 98 467 34 896 62 876 33 639 56 739 6 664 91 989 54 323 71 387 19 465 55 919 80 979 23 82 35 989 27 238 17 355 49 238 28 927 51 622 72 94 96 974 7 448 58 707 38 825 42 323 30 181 89 526 93 77
35 412 11 829 95 653 2 510 91 357 29 559 19 150 75 512 13 146 56 34 98 984 88 306 70 69 10 567 25 781 34 691 52 858 30 553 39 672 77 240 41 860 38 157 65 431 81 695 71 630 78 948 0 949 8 726 69 776 73 37 53 431 42 5 96 635 5 631 84 96 36 202 44 595 49 37 4 444 26 787 7 928 28 970 16 53 23 605 94 561 66 563 18 46 33 475 31 870 46 460 64 273 90 75 45 39 93 338 72 943 61 467 79 479 27 872 62 932 60 337 9 791 68 749 55 795 1 423 83 448 92 75 3 542 97 669 32 129 50 363 40 378 59 729 74 753 24 803 54 386 89 465 57 673 86 121 47 491 21 425 82 569 99 225 67 815 85 640 87 621 15 418 12 489 76 445 43 388 22 159 80 803 51 727 48 741 20 426 37 855 58 578 17 287 14 859 63 249 6 333
54 723 89 46 40 37 68 144 52 856 67 898 96 2 94 234 53 995 86 925 76 258 70 785 37 672 6 789 51 317 57 803 36 617 2 377 73 593 38 65 61 114 81 414 47 480 1 324 42 31 14 286 32 30 66 559 29 163 55 467 65 390 77 780 12 206 5 378 24 624 98 218 21 833 9 346 63 352 93 908 82 113 71 771 20 662 17 85 16 38 39 795 69 6 60 64 85 415 18 307 50 668 79 276 99 972 22 129 34 526 23 324 83 448 8 783 74 181 90 140 91 521 59 104 0 40 11 327 95 29 35 923 87 15 15 894 56 866 97 272 3 762 13 691 30 265 25 479 64 116 41 851 27 376 80 920 44 567 19 570 7 564 45 285 31 757 26 673 46 600 28 283 72 64 10 786 92 388 43 39 58 951 4 676 33 420 48 942 84 781 88 594 75 35 49 397 62 607 78 93
82 253 41 383 60 146 43 378 81 526 34 5 33 47 76 734 55 890 59 31 72 669 95 710 70 618 18 545 84 657 2 524 86 952 39 361 37 715 63 483 75 111 42 924 87 360 79 3 97 521 62 872 30 488 29 272 31 838 99 428 28 468 68 533 7 735 8 708 38 390 71 54 6 948 21 297 17 276 74 219 58 992 80 749 67 410 77 528 1 863 88 100 24 843 66 817 51 168 93 798 23 860 94 123 12 869 83 553 9 189 0 926 15 212 25 867 20 660 69 758 90 162 40 892 53 24 47 817 10 475 61 466 32 536 22 555 45 832 36 719 65 446 64 293 78 309 48 949 14 347 3 716 27 854 5 546 52 199 11 677 13 69 85 902 56 573 96 158 49 67 98 497 16 89 4 416 26 777 57 490 54 775 44 793 73 569 91 650 19 466 46 37 35 886 92 774 50 341 89 765
85 180 71 851 94 153 24 96 32 406 89 148 53 268 36 189 44 186 47 72 38 314 21 435 63 531 16 335 87 947 15 911 40 643 57 410 0 65 10 981 31 355 98 610 9 115 95 778 65 32 37 392 90 675 59 606 52 116 25 244 66 401 97 919 30 222 72 337 55 594 79 296 73 910 61 350 27 657 51 16 96 330 45 768 54 391 74 143 56 958 14 42 18 26 77 868 78 547 91 775 2 864 64 281 68 999 39 726 88 558 5 944 43 236 48 947 50 881 46 423 82 856 1 63 75 120 7 926 29 481 20 406 11 796 62 922 26 890 58 254 6 669 3 802 60 31 28 567 23 915 22 798 67 577 76 478 70 774 8 295 49 262 81 187 92 34 34 561 4 280 83 795 13 610 86 181 99 552 35 288 19 23 80 204 93 687 12 803 17 14 33 214 69 729 41 900 84 76 42 328
70 694 81 152 36 334 4 660 98 494 18 946 16 113 77 171 25 593 67 676 20 418 2 253 80 888 12 468 28 356 74 88 26 67 93 260 6 348 66 543 49 512 47 753 27 466 63 274 88 389 86 933 42 670 44 891 5 194 13 336 65 77 10 793 69 390 37 369 68 503 95 61 83 132 58 955 73 917 51 482 45 809 62 731 29 68 43 585 59 981 71 77 35 233 97 58 11 724 85 990 94 184 17 248 46 656 23 628 55 501 3 275 21 973 53 705 52 766 19 785 30 536 87 303 91 35 64 958 22 261 76 573 1 955 61 847 31 491 39 615 99 740 56 791 72 590 7 69 78 111 38 129 54 482 84 50 89 997 60 452 82 830 0 420 34 474 15 52 14 820 79 579 75 549 9 941 33 260 92 818 40 257 41 683 50 488 48 347 24 35 8 669 32 663 57 79 96 143 90 367
59 129 78 395 90 690 43 175 28 220 40 958 45 774 73 127 76 809 95 959 71 750 49 297 42 102 2 251 82 30 68 297 35 449 74 43 9 781 23 596 66 189 69 445 99 922 84 158 29 612 55 209 67 968 62 177 8 826 96 580 11 920 48 65 70 697 26 473 37 937 91 973 13 134 52 395 31 287 14 104 12 400 57 743 65 181 87 461 85 112 0 590 6 48 50 33 83 457 93 641 39 937 56 546 22 14 64 269 25 30 63 462 36 970 20 430 27 655 46 566 44 528 61 31 72 480 97 305 1 159 51 487 38 599 98 229 18 554 81 511 5 140 60 832 19 58 32 792 58 104 54 628 34 448 47 170 24 699 79 353 10 306 89 128 77 366 53 269 41 649 86 775 80 466 33 671 30 605 94 468 92 259 3 385 88 558 75 429 4 532 15 659 16 408 21 71 17 416 7 35
33 41 36 791 81 138 44 923 89 283 79 965 51 314 75 155 10 801 0 955 97 509 59 445 74 679 25 507 31 383 58 944 53 258 67 254 93 568 54 772 6 753 48 385 1 272 82 884 63 343 19 169 88 328 35 130 47 934 68 943 96 111 52 884 49 354 18 495 12 477 5 108 30 751 40 330 43 640 27 869 61 127 60 652 16 560 20 849 4 428 84 776 65 745 99 152 14 630 2 879 45 85 46 706 87 946 32 495 21 387 64 894 78 880 22 168 24 568 8 843 9 735 17 946 94 144 57 923 90 327 23 962 38 89 41 200 34 730 83 843 7 197 66 694 62 624 76 841 50 898 80 680 26 477 72 785 69 719 11 607 37 577 70 677 85 189 95 533 98 5 39 772 86 231 13 240 55 21 42 397 73 872 71 722 77 622 3 763 56 680 29 53 28 52 92 180 91 778 15 275
50 816 54 980 38 69 40 923 78 310 10 191 76 589 41 816 14 471 29 500 44 341 80 131 2 631 89 925 56 956 52 961 47 924 64 978 98 753 26 328 11 873 32 941 1 532 16 930 19 823 84 656 96 522 61 796 33 335 7 698 53 860 90 945 88 14 60 481 91 901 85 903 63 5 25 346 62 742 83 691 3 900 99 540 20 792 58 768 18 243 73 794 68 557 67 58 12 541 43 551 22 820 87 153 94 633 82 875 8 311 75 545 95 638 27 324 55 154 36 958 5 842 81 280 51 3 48 317 70 967 37 582 49 152 93 134 30 395 13 957 71 185 39 766 46 626 74 892 69 843 0 784 17 466 57 417 45 974 35 859 65 611 28 917 34 4 79 823 59 105 6 204 72 343 9 41 77 679 15 626 42 229 86 238 4 186 97 369 31 570 66 820 21 703 23 656 24 27 92 724
90 834 79 333 99 746 20 844 73 412 84 322 25 131 74 473 49 359 87 613 91 362 76 921 28 442 96 450 63 694 98 462 35 4 29 268 70 70 95 479 81 166 80 784 31 551 17 801 46 346 65 242 13 463 14 122 44 658 32 505 58 65 53 198 75 358 59 117 62 197 50 58 55 22 85 705 78 147 9 534 43 824 88 867 24 884 16 824 3 406 57 561 39 334 1 435 4 967 51 318 10 826 89 743 69 512 47 953 12 171 0 858 30 23 86 318 61 164 19 731 36 788 42 902 22 702 54 535 68 29 64 106 41 854 37 877 27 572 83 301 45 408 52 204 67 750 48 783 93 314 2 804 6 467 82 893 34 694 72 137 18 86 40 918 5 621 26 604 7 664 94 1 97 741 8 277 15 797 77 106 11 583 92 467 71 498 23 595 66 847 33 931 56 416 21 39 60 321 38 255
71 90 33 898 59 692 55 373 95 304 10 380 40 390 27 40 47 254 52 436 15 980 51 869 58 516 43 289 14 812 54 532 45 978 26 180 64 89 7 78 41 991 68 769 8 450 73 21 97 542 16 388 29 16 65 423 3 838 12 769 6 113 49 572 48 685 60 764 56 462 93 399 44 576 88 870 25 893 20 186 50 665 9 193 94 444 46 865 28 430 1 107 79 923 86 857 81 554 4 702 53 236 74 305 39 754 32 216 82 218 5 262 98 382 42 806 19 651 99 357 62 81 30 923 22 132 75 954 78 679 24 895 76 935 96 901 83 259 57 386 85 235 35 492 38 842 36 184 0 409 34 763 91 335 31 79 67 158 92 816 23 452 77 635 70 450 21 971 61 658 84 458 63 755 66 234 69 525 72 179 80 894 17 732 2 230 87 74 90 620 89 243 11 894 13 182 37 405 18 308
18 100 13 668 55 764 37 715 50 148 58 188 43 639 77 39 64 685 0 569 48 17 5 932 76 20 59 335 95 813 86 488 68 698 26 252 83 241 4 885 93 135 16 912 47 717 40 949 65 761 60 809 44 719 53 436 73 949 99 343 10 268 49 279 29 432 38 815 81 364 56 490 27 107 62 227 91 579 33 599 12 313 79 574 24 432 88 403 11 103 25 974 57 524 6 762 52 815 3 658 84 328 87 731 9 744 28 226 19 899 89 462 2 365 72 365 45 95 51 881 21 360 54 485 36 471 63 986 67 371 17 704 66 455 31 23 70 523 7 728 92 768 90 873 42 650 23 170 74 286 80 879 39 711 98 364 20 768 34 599 22 516 41 471 78 276 61 191 35 356 94 315 1 388 75 1 15 639 46 162 32 649 96 157 82 715 97 12 69 202 8 625 71 793 14 2 30 417 85 652
24 257 40 839 88 298 87 400 48 922 72 424 84 641 66 661 96 226 46 637 1 95 2 890 57 79 56 631 9 169 11 622 63 360 21 161 41 797 31 637 74 570 81 491 83 761 28 222 45 235 47 1 8 178 36 969 18 277 5 18 82 6 22 622 93 959 85 132 76 38 26 512 65 134 94 837 32 636 69 417 50 411 12 941 67 661 39 223 99 386 59 559 43 106 53 612 55 294 78 638 29 561 73 587 6 988 34 404 35 611 97 30 27 762 92 22 7 226 25 909 52 995 95 979 19 9 37 193 60 339 33 875 4 784 70 518 13 874 38 132 91 154 58 238 75 606 20 976 79 20 86 635 15 809 71 595 77 717 80 324 3 316 0 520 90 717 54 233 64 175 89 626 68 395 14 258 17 902 98 144 49 118 51 97 16 345 23 554 62 952 10 600 42 328 61 736 30 106 44 973
46 649 97 226 80 168 38 410 1 32 32 378 22 155 3 424 40 321 71 998 42 700 25 460 70 869 68 649 53 339 27 754 86 743 75 441 89 261 87 94 30 66 83 507 52 107 65 169 6 633 74 210 73 813 94 488 79 962 43 367 36 962 20 865 51 520 61 67 28 898 13 103 91 27 50 239 31 163 41 765 18 294 85 180 21 101 59 910 11 109 47 599 56 250 10 18 48 657 78 716 14 28 99 533 72 186 8 595 29 597 4 714 81 568 69 56 12 261 17 877 58 149 15 644 54 940 45 830 16 386 63 425 90 541 64 306 96 645 95 291 34 530 67 907 77 292 55 146 92 90 60 735 88 368 2 388 44 196 5 470 93 177 33 904 37 446 98 805 35 930 26 380 19 574 82 879 76 633 23 759 57 604 0 731 84 518 62 731 9 379 49 521 24 332 39 731 7 811 66 270
72 289 85 115 17 76 32 224 64 438 2 684 38 296 31 483 94 651 51 502 19 189 56 305 77 771 79 120 44 229 10 888 84 822 76 163 73 237 26 21 78 137 11 580 40 199 61 246 81 911 96 393 22 723 65 877 14 330 69 91 46 521 74 137 21 298 20 305 45 700 16 159 15 537 67 485 41 403 23 365 13 592 63 912 58 857 47 775 39 650 30 256 75 823 80 403 24 387 35 522 25 851 28 694 87 276 18 203 4 224 93 721 82 430 8 592 9 913 95 439 92 888 99 653 62 562 57 781 7 767 86 186 66 54 3 364 71 768 42 2 97 311 49 707 34 213 36 341 1 285 60 372 0 810 37 822 68 462 52 817 59 380 53 78 33 742 29 984 88 389 5 679 83 971 6 690 54 190 48 173 70 784 55 449 27 873 90 326 91 812 43 839 12 985 98 315 89 246 50 27
29 616 12 358 45 440 14 431 67 781 61 595 97 589 94 365 90 513 84 163 26 847 9 560 93 452 11 364 21 697 10 230 83 417 74 508 31 446 0 459 96 258 27 756 35 213 68 521 33 113 25 370 32 18 85 955 80 845 23 470 82 402 98 809 13 5 56 998 19 58 66 414 63 468 78 533 87 683 5 989 41 505 44 310 76 414 50 98 48 553 88 742 3 89 51 333 43 12 28 31 15 180 79 544 73 89 1 729 70 83 55 442 58 342 59 348 57 439 20 317 72 576 62 664 75 971 37 561 2 499 46 501 81 824 8 283 24 582 39 999 95 902 69 216 16 983 42 64 89 31 4 924 65 759 22 553 64 585 34 160 47 385 71 940 52 417 7 295 40 828 30 625 99 238 86 265 54 450 18 248 92 713 60 136 36 892 53 878 17 367 38 696 6 245 91 24 49 768 77 548
9 256 53 340 34 391 63 307 97 462 3 256 21 774 59 970 60 432 61 842 98 814 30 939 38 869 51 46 83 288 37 810 55 240 40 998 68 611 58 520 86 442 20 187 96 394 12 993 4 615 13 642 78 345 72 944 66 24 14 666 84 292 94 299 46 748 64 754 82 716 26 641 36 219 29 832 93 999 62 759 79 281 41 419 56 915 44 994 43 676 67 58 99 695 2 406 16 394 24 229 90 517 19 253 89 217 7 649 81 616 17 124 91 628 71 282 22 62 25 231 42 647 65 56 8 746 35 949 6 392 1 348 69 889 88 558 39 994 92 924 27 326 5 992 31 447 49 866 74 860 54 169 87 737 33 427 47 896 52 319 73 365 57 531 50 409 48 68 32 364 77 477 70 605 75 53 23 79 15 832 11 881 0 457 28 335 10 566 95 484 80 710 45 391 76 846 18 601 85 142
41 22 99 57 84 919 65 442 1 149 37 49 91 846 75 653 44 673 35 390 48 216 78 417 76 949 22 522 86 922 42 271 59 63 7 460 89 486 53 743 5 629 10 618 83 38 56 56 12 444 30 391 18 143 16 233 70 669 95 308 3 184 24 534 79 628 15 323 46 253 27 294 9 814 98 102 54 860 28 321 93 839 77 894 88 627 34 279 68 150 67 72 23 436 92 756 39 293 80 89 2 295 66 816 61 48 6 322 58 226 20 402 45 409 11 319 43 351 31 52 26 38 19 378 47 994 51 537 85 440 32 237 74 494 17 683 69 841 73 396 38 563 50 946 55 929 97 960 14 165 57 103 29 972 52 647 62 284 60 86 25 395 21 545 96 516 64 210 63 110 40 902 0 33 4 218 71 155 82 603 81 352 8 937 90 542 49 364 94 484 33 51 36 461 72 787 87 524 13 604
76 127 36 86 56 454 69 331 31 520 38 927 80 394 83 323 28 635 44 989 5 413 97 378 49 693 92 335 64 833 16 801 85 530 60 697 30 893 95 132 40 958 6 279 50 774 77 653 1 474 23 382 55 978 13 745 94 584 47 642 61 404 89 612 73 469 10 66 27 113 18 792 45 891 42 840 19 54 37 544 26 152 22 236 2 812 63 978 65 358 82 104 8 457 88 59 58 552 57 326 24 604 33 709 46 477 59 478 96 253 15 628 7 140 72 556 35 135 41 902 84 197 4 958 52 555 54 728 34 504 90 259 43 393 81 29 66 956 25 366 48 701 51 761 79 918 12 82 0 572 32 292 78 99 14 80 11 970 75 523 3 124 71 659 17 586 93 152 21 894 99 301 68 497 9 313 86 322 62 2 67 487 87 326 29 471 39 162 91 531 20 708 70 266 74 900 98 257 53 934
70 472 98 502 90 827 12 484 44 368 73 25 43 826 47 699 17 792 40 593 34 495 2 748 76 178 95 43 4 522 42 81 50 266 49 31 22 21 74 873 31 295 71 628 36 759 65 549 30 915 35 243 68 769 83 763 60 361 94 995 24 982 78 496 82 243 72 867 16 379 33 275 45 356 38 247 25 617 7 676 75 120 46 522 53 163 15 891 21 558 97 906 85 752 81 613 10 296 69 392 5 511 6 968 29 951 58 534 13 978 77 152 99 605 27 164 67 625 14 763 26 280 80 107 64 835 18 342 92 304 96 786 39 763 8 475 52 534 61 511 56 997 28 122 9 624 88 501 1 491 86 755 93 885 19 83 63 169 23 990 20 250 54 22 51 609 84 234 32 318 48 357 59 76 55 498 79 104 89 914 57 846 3 990 87 91 91 440 0 61 41 973 66 340 11 143 37 125 62 583
2 104 16 700 53 650 81 553 96 404 85 486 15 284 57 74 33 178 20 220 51 384 68 354 30 52 37 866 32 577 47 843 45 641 26 379 18 338 89 471 74 345 58 512 27 6 28 697 52 983 31 846 34 622 38 335 93 666 78 189 59 647 69 61 1 47 90 148 71 206 23 133 44 119 41 258 14 40 12 658 21 657 66 728 6 50 61 693 97 540 82 155 87 81 95 646 39 802 88 125 91 927 77 628 98 788 11 987 92 700 62 255 7 358 13 713 75 325 8 794 22 335 60 480 4 651 5 255 56 544 29 114 99 314 36 163 94 166 35 269 3 412 24 728 73 766 54 171 64 450 9 169 83 764 70 699 50 374 55 344 49 959 80 719 25 24 10 347 86 372 40 438 79 299 72 934 63 902 17 540 19 395 0 330 65 679 76 302 43 14 67 690 46 574 84 186 48 716 42 406
28 685 26 434 40 236 38 760 54 965 1 785 69 428 78 172 55 872 79 302 4 564 24 645 35 275 64 190 61 392 72 571 95 30 74 718 18 953 19 160 50 546 92 509 59 318 22 537 87 509 43 864 6 156 88 722 66 533 96 128 23 887 57 818 0 39 65 158 31 836 60 678 39 42 7 438 73 461 25 257 68 445 84 617 67 199 8 337 49 754 93 484 14 388 53 605 10 766 80 550 99 712 76 394 41 349 70 399 2 850 37 973 48 407 21 868 52 385 94 427 77 561 45 576 32 152 83 412 30 297 75 116 15 200 63 637 44 658 91 246 17 8 3 349 58 943 98 695 13 3 5 223 97 232 51 670 82 511 42 279 20 55 12 435 29 389 27 152 11 582 56 190 47 98 90 17 62 70 36 22 16 601 89 392 85 830 71 605 34 898 33 446 81 366 9 808 46 611 86 27
67 831 5 573 59 194 70 834 45 962 52 989 54 700 78 805 39 409 28 257 64 749 83 683 44 110 14 825 74 356 60 454 55 822 42 142 56 490 94 361 0 817 71 513 57 928 1 38 38 600 2 149 66 794 33 126 19 836 47 336 96 323 53 298 90 591 89 39 15 990 80 86 98 65 10 863 24 750 82 525 16 210 97 47 46 171 68 984 69 814 40 618 65 609 77 183 85 562 23 260 72 695 99 906 91 858 95 962 58 945 35 249 25 52 27 507 61 755 79 328 93 524 20 533 31 978 6 366 73 861 29 912 76 264 11 949 12 905 26 328 36 932 48 412 75 606 30 118 32 492 81 575 63 637 87 325 17 832 43 704 3 367 13 994 37 428 22 871 62 414 49 860 18 386 41 885 34 717 4 539 86 81 9 54 7 981 88 574 92 22 51 197 21 637 84 452 50 685 8 225
11 86 8 52 26 84 84 989 64 640 98 920 78 596 81 422 92 284 75 908 42 541 51 445 34 400 58 517 59 789 73 724 70 88 60 252 9 357 37 845 91 279 46 545 96 177 33 758 36 449 79 853 32 857 86 601 49 572 0 103 1 136 14 968 13 203 71 1000 77 32 40 286 23 454 97 267 27 960 88 40 15 210 95 596 56 892 48 90 20 400 55 345 12 95 83 30 99 77 76 437 68 456 39 127 87 198 28 289 4 142 16 627 35 725 10 62 29 104 63 575 61 492 25 822 19 342 62 173 43 573 65 640 31 630 2 353 24 507 45 33 47 580 6 137 7 857 22 304 53 793 38 442 5 973 94 122 30 814 41 815 21 993 69 676 74 925 67 317 3 942 54 767 85 652 93 258 57 485 52 366 17 792 50 443 18 387 44 955 89 114 82 925 90 767 80 671 72 96 66 995
83 28 58 152 16 786 23 774 1 646 46 740 38 87 67 491 80 195 87 868 98 460 86 934 68 815 9 677 50 537 77 492 24 875 21 248 31 64 73 590 15 796 20 56 3 51 18 649 82 507 96 371 72 936 51 650 69 503 19 730 12 403 55 136 45 323 34 915 43 921 7 122 95 460 74 702 56 876 10 847 11 252 71 220 4 208 59 868 39 332 32 802 61 632 8 255 85 90 41 278 48 398 14 819 35 622 99 369 94 158 79 5 0 994 13 674 89 933 76 122 29 38 27 76 92 267 81 323 22 782 70 213 44 610 40 97 26 465 90 231 60 610 53 387 63 629 88 948 36 379 62 886 52 76 17 642 84 934 47 660 28 261 25 798 93 248 75 573 65 641 49 21 97 204 64 474 91 379 54 77 30 524 5 809 66 563 6 89 37 644 57 762 33 551 78 316 42 243 2 887
39 534 25 621 50 679 49 858 31 915 8 769 18 123 38 769 90 562 62 295 92 655 65 197 94 266 89 572 7 933 60 529 12 639 95 255 46 339 14 469 45 499 20 302 41 874 44 953 15 752 47 695 79 258 33 311 2 148 48 539 81 823 9 945 42 498 70 684 55 173 73 562 66 801 43 728 85 931 0 697 3 731 10 853 91 895 21 799 28 468 83 836 74 854 84 418 36 621 17 723 27 526 96 554 98 44 63 442 4 506 69 912 11 130 57 816 77 505 5 407 1 872 29 733 26 371 23 394 80 215 76 215 22 681 24 773 68 355 56 811 61 968 13 600 6 579 64 65 72 514 87 670 71 951 32 859 51 217 34 348 30 806 93 6 40 168 54 916 75 764 35 718 59 473 99 145 37 252 97 1000 88 796 58 205 67 784 52 672 78 170 82 790 16 354 86 27 53 967 19 296
41 893 11 311 98 189 61 196 40 157 4 135 86 523 29 477 83 408 87 67 96 34 38 107 15 983 21 892 77 311 55 585 8 301 9 372 32 449 39 817 67 691 37 260 17 649 47 519 49 726 88 375 95 153 99 594 71 894 20 116 5 435 44 575 59 123 14 9 48 47 42 312 75 246 76 466 43 80 73 266 25 97 93 329 94 107 56 964 50 740 63 720 10 813 82 355 70 853 16 306 85 921 12 290 13 547 92 599 28 730 90 327 24 447 51 206 62 723 22 697 72 552 60 157 81 17 53 653 97 722 31 987 0 433 58 248 74 450 52 375 2 995 46 783 84 296 64 914 1 851 23 26 3 121 30 894 91 824 66 295 36 887 80 530 18 290 54 882 89 296 34 54 7 709 6 26 65 992 68 801 35 773 45 127 33 468 79 730 78 660 57 680 27 404 19 443 69 111 26 193
49 428 94 209 42 666 25 697 52 855 41 8 99 315 37 985 86 161 0 276 56 98 35 832 54 495 74 138 6 490 62 212 84 37 53 68 46 652 47 900 80 612 14 116 34 249 69 880 66 869 12 632 91 18 36 682 10 671 79 659 28 502 27 558 26 329 17 789 71 407 63 947 1 380 43 640 45 929 3 366 72 312 50 163 68 728 19 604 20 162 31 740 13 573 5 277 30 503 55 622 77 468 32 328 2 823 78 715 93 398 9 97 57 832 44 802 33 958 87 296 85 694 8 737 67 177 21 131 39 932 92 438 70 207 23 451 97 50 95 87 48 633 83 268 18 396 88 330 11 326 64 293 82 698 60 646 96 870 51 840 61 393 81 864 89 65 24 36 98 221 59 66 40 309 7 773 58 945 90 397 22 867 16 581 4 821 15 784 73 781 75 92 29 771 38 505 65 646 76 995
5 398 42 327 60 718 29 855 77 975 4 642 27 304 34 936 50 61 87 819 57 769 38 65 98 304 19 29 71 143 36 794 64 442 45 133 31 204 21 944 0 603 23 885 1 22 67 455 13 40 2 859 75 365 43 846 56 424 80 65 53 120 63 80 59 506 99 766 94 124 68 395 55 373 41 570 6 554 96 457 40 630 25 206 26 299 82 228 81 224 28 625 51 650 76 95 92 531 33 976 11 911 89 519 49 451 58 117 12 916 61 488 47 652 91 384 84 613 18 420 17 847 20 59 70 233 74 950 37 756 46 574 97 495 48 45 54 468 52 500 16 407 14 316 32 665 3 445 15 159 8 390 93 252 88 554 72 686 79 814 10 803 35 351 95 721 30 285 90 29 83 186 9 479 69 381 62 547 7 594 73 778 85 330 66 597 44 74 65 13 22 569 86 510 39 893 78 172 24 424
28 358 27 476 62 757 15 204 86 874 74 171 83 138 43 18 0 665 90 321 52 847 93 493 69 933 26 206 2 670 59 510 41 580 54 311 9 436 6 466 8 347 70 868 84 983 99 309 36 126 16 803 88 15 50 196 22 646 21 302 79 815 13 808 53 519 1 47 25 807 87 446 82 621 30 819 81 214 17 276 4 907 23 180 75 945 45 126 20 911 95 937 65 914 51 366 85 701 29 104 67 679 72 458 37 199 7 700 34 521 91 904 5 102 14 442 18 69 94 500 46 967 71 92 10 795 38 889 60 597 66 48 49 928 3 334 56 78 31 275 44 290 92 40 63 573 64 79 48 295 61 590 33 28 12 540 80 995 39 354 19 980 78 163 96 996 97 651 89 83 35 701 40 995 55 887 76 392 32 873 11 370 24 269 98 757 73 925 47 388 42 560 58 210 77 572 57 261 68 632
61 482 91 118 98 360 66 747 4 788 33 293 60 791 16 153 94 257 71 171 8 306 72 789 1 828 63 849 34 7 7 127 99 779 90 267 31 810 64 886 13 297 96 743 76 585 47 307 9 981 52 932 11 919 54 24 22 402 14 799 23 603 57 72 51 980 12 256 39 372 26 376 5 404 24 339 74 243 42 267 89 976 10 251 67 829 28 347 27 66 87 241 38 99 83 531 2 691 56 210 18 320 59 770 70 220 36 366 77 183 84 689 49 265 88 740 19 55 73 822 93 923 82 140 41 92 80 793 20 416 78 565 15 122 81 99 21 296 50 988 37 104 3 39 75 663 79 270 69 343 44 377 35 178 45 316 85 94 92 563 86 576 68 397 40 756 25 70 30 758 97 11 43 769 55 204 17 183 58 467 6 168 29 588 0 918 53 303 65 949 32 296 46 986 62 321 48 423 95 9
30 357 21 381 37 514 46 338 43 280 60 257 10 845 2 153 44 543 67 73 86 35 33 618 3 884 96 434 97 319 27 342 95 115 85 945 31 233 41 281 68 962 55 164 5 735 20 968 42 98 26 837 28 490 54 689 6 958 79 119 59 127 52 141 58 543 23 593 66 374 76 224 14 1 24 240 7 634 11 370 71 174 19 770 56 765 22 861 47 421 84 332 51 655 82 918 1 695 40 628 69 916 13 969 12 493 39 291 98 264 62 318 38 969 35 666 9 711 61 632 34 320 89 701 18 308 78 3 8 249 64 541 4 94 74 365 16 77 81 960 57 770 45 157 15 835 32 99 29 41 90 440 70 94 72 999 65 904 17 707 73 317 48 137 49 286 94 123 25 183 50 292 93 981 63 672 92 64 91 217 83 96 99 632 88 197 80 966 75 421 77 399 87 40 0 453 53 910 36 244
71 352 32 283 64 146 38 584 86 665 70 193 91 372 27 487 62 979 19 775 44 949 4 568 46 441 2 436 49 626 77 401 92 977 89 195 53 388 29 580 85 707 57 247 7 176 56 446 6 783 21 894 36 139 8 222 15 832 39 212 75 508 45 131 41 743 35 983 13 166 72 965 79 429 43 663 68 336 94 150 99 408 30 840 80 130 82 554 9 409 37 8 12 950 1 345 3 1000 54 20 83 105 95 421 31 373 51 959 97 893 84 126 61 812 73 138 65 236 25 779 42 708 33 678 20 923 5 540 28 652 81 638 26 264 60 19 88 490 74 202 14 802 22 280 0 202 67 318 98 36 16 851 50 295 66 618 76 805 55 517 58 17 23 450 17 415 78 239 93 635 96 302 47 889 48 764 90 423 34 388 52 908 10 147 59 377 63 288 24 55 11 684 40 5 18 125 87 111 69 291
58 837 54 142 38 750 95 986 62 51 19 902 80 350 11 521 57 656 63 797 46 658 79 713 68 87 76 779 37 442 78 543 30 584 18 79 28 962 4 348 5 324 66 417 82 901 32 592 35 498 21 110 81 499 24 782 86 29 23 233 43 812 42 491 48 834 83 518 73 456 41 136 22 441 75 410 45 5 16 415 87 183 9 686 20 403 56 947 13 461 26 651 1 39 72 192 97 82 36 183 53 146 27 849 85 360 89 429 12 30 91 952 70 581 3 643 61 596 14 936 93 24 59 285 7 157 96 278 84 357 44 574 77 931 88 6 55 791 74 391 2 163 17 594 15 489 39 248 51 394 33 789 25 25 47 484 40 121 50 790 6 594 64 585 34 902 92 128 98 309 0 140 49 312 29 798 8 819 90 779 65 615 69 692 99 218 10 172 67 693 31 472 60 265 94 52 52 21 71 488
19 193 30 249 14 327 7 629 69 26 28 728 35 245 65 548 90 863 71 51 13 477 52 461 44 399 84 506 77 290 26 181 4 745 61 874 83 857 94 318 1 323 53 747 73 558 75 935 9 383 66 580 29 657 16 206 63 667 55 449 59 809 42 425 2 131 18 652 87 154 15 996 0 557 60 834 6 38 92 748 74 241 80 676 58 798 27 242 91 595 56 45 24 651 37 92 86 174 57 684 20 133 54 453 99 279 3 863 50 590 8 413 23 539 38 967 5 332 40 899 51 798 79 611 25 274 47 750 76 921 68 877 72 467 97 523 85 527 34 625 98 298 49 385 82 500 12 939 11 944 41 152 33 259 39 231 96 218 17 272 43 354 46 836 62 103 64 574 67 44 21 322 48 11 78 937 36 939 45 99 93 75 22 643 88 359 10 214 70 318 89 579 81 712 32 838 95 667 31 703
42 740 84 665 57 733 60 654 59 357 66 60 8 192 96 772 26 818 98 180 50 134 93 518 81 904 29 327 19 387 69 829 71 341 63 209 65 217 99 984 92 970 56 331 33 489 61 482 28 282 52 405 37 735 46 35 10 683 4 300 44 288 14 875 51 119 38 175 7 971 20 400 36 95 76 619 35 9 72 368 70 325 91 191 87 610 89 114 39 21 68 354 12 62 88 975 54 976 5 431 90 436 32 799 0 44 67 146 58 490 85 621 15 955 31 645 64 394 34 276 82 269 18 364 9 661 16 867 23 485 77 23 2 648 80 515 6 838 94 181 53 703 47 714 25 80 74 492 41 322 22 416 17 899 30 271 97 131 49 983 79 950 3 465 24 744 40 655 86 701 27 342 13 875 55 935 95 525 78 217 62 235 11 776 73 772 45 1000 21 247 1 971 75 170 43 732 48 207 83 635
86 710 51 140 67 303 10 749 27 79 12 456 19 313 71 820 96 216 62 811 36 566 22 433 18 102 9 602 0 41 16 279 20 513 39 570 94 551 77 428 83 716 68 422 7 766 48 988 90 155 32 405 55 369 50 152 44 537 1 906 31 870 13 380 78 59 79 69 69 773 97 158 53 589 25 743 63 237 73 97 42 6 21 27 82 980 66 809 35 250 41 487 24 178 61 826 99 740 60 122 49 147 34 273 57 206 85 199 52 159 58 908 81 175 98 344 8 328 95 461 37 751 93 558 88 960 5 777 65 938 30 100 87 404 74 511 3 310 6 396 4 288 33 300 23 787 92 897 76 792 54 564 84 455 46 860 2 585 59 907 14 83 91 834 89 282 64 89 40 437 72 729 17 826 29 195 26 234 11 123 45 327 28 982 56 96 75 444 43 48 47 103 80 349 70 46 38 24 15 846
83 720 47 516 78 239 25 73 80 130 85 963 53 87 52 973 44 736 57 588 2 448 93 831 92 592 63 765 94 48 71 104 58 830 31 816 64 427 51 23 48 738 70 508 67 594 32 464 22 783 35 231 46 811 0 386 56 922 88 613 20 958 1 455 91 181 49 50 24 519 86 28 42 775 34 83 75 684 87 648 8 306 3 259 40 932 72 402 69 793 38 113 66 970 74 442 62 132 84 951 29 301 81 474 99 818 19 445 54 150 28 406 13 481 11 452 79 350 68 438 45 476 7 599 30 393 23 644 36 354 27 995 39 274 50 921 55 87 95 759 89 363 6 898 41 561 33 470 37 474 10 767 76 385 4 841 17 171 43 460 15 812 97 106 73 558 77 321 14 445 60 12 18 470 5 724 16 217 82 582 26 219 21 142 98 831 9 934 61 501 65 531 90 426 96 474 12 893 59 835
23 676 83 113 43 825 72 797 91 641 65 448 32 700 66 476 37 972 62 897 75 208 87 153 3 298 21 150 31 953 53 831 73 33 12 652 60 447 84 814 18 709 90 74 11 983 64 271 35 751 14 712 2 855 39 799 4 122 51 820 92 564 56 943 63 92 55 831 82 578 40 167 95 45 78 598 48 263 80 395 58 375 19 501 76 628 16 909 98 961 5 159 93 297 24 290 67 66 59 928 94 708 30 953 68 7 44 867 85 70 6 430 70 889 41 599 25 354 61 29 86 350 50 292 20 179 42 201 89 434 96 716 69 504 99 740 1 113 45 676 34 279 57 25 49 852 52 609 46 787 38 445 97 430 9 592 71 11 88 676 29 106 17 742 13 417 28 688 26 331 22 926 47 740 36 484 33 455 77 105 74 971 54 399 8 569 27 743 79 333 81 804 15 738 0 667 10 290 7 990
79 619 5 69 1 103 6 489 3 193 52 209 43 338 42 212 32 277 29 253 51 387 64 594 31 655 26 537 75 787 10 919 50 518 93 182 97 636 69 760 84 839 74 472 53 317 48 315 91 800 96 512 34 728 70 990 58 528 83 98 47 353 33 515 8 461 76 878 35 69 41 105 54 969 99 386 65 29 30 510 88 105 17 988 44 405 25 456 59 675 2 844 81 830 57 731 66 244 18 800 61 876 22 12 68 116 36 258 7 492 49 404 62 815 14 492 27 142 28 481 73 656 12 780 82 291 87 479 23 51 9 394 4 76 0 627 80 935 46 622 38 174 60 15 77 71 86 398 37 669 20 465 72 268 40 301 67 764 39 447 45 625 55 624 13 367 15 645 90 42 85 817 21 277 92 791 63 689 95 199 94 37 19 98 98 86 56 357 16 531 71 436 11 171 89 566 24 567 78 948
54 954 59 114 39 147 77 956 21 675 96 601 97 431 44 675 74 661 61 407 24 963 38 495 19 592 60 985 25 536 80 287 84 349 32 11 26 435 42 575 8 411 82 715 43 967 83 957 34 23 28 696 50 902 46 232 4 623 29 493 30 532 53 600 2 235 62 434 95 72 63 168 72 944 52 705 58 439 13 712 93 402 37 110 91 551 18 143 0 294 69 359 35 421 67 734 40 761 16 819 64 603 27 864 1 849 99 463 6 570 15 421 68 150 12 683 9 303 20 550 85 475 31 628 98 829 11 410 70 815 45 794 92 352 71 335 65 227 86 321 76 689 55 949 47 168 89 430 81 3 57 100 87 806 78 199 10 568 17 422 22 75 56 117 79 104 14 438 90 718 73 21 41 416 88 704 23 399 36 905 5 995 7 202 51 581 94 766 66 783 33 728 48 411 75 903 3 703 49 110
57 264 91 454 8 72 93 454 28 825 67 18 4 235 6 873 47 149 30 669 83 414 26 506 92 549 18 124 34 111 23 78 0 263 21 426 55 438 76 976 99 718 39 598 1 989 32 833 73 495 58 800 11 679 86 628 64 553 90 699 22 202 56 527 33 106 37 180 45 394 81 790 24 355 74 184 82 99 89 514 65 391 85 388 95 307 40 119 15 773 59 366 50 451 3 227 96 527 63 337 44 984 87 962 68 647 66 670 9 761 29 934 70 621 42 205 52 295 77 859 5 183 31 755 41 60 27 897 2 78 69 885 25 745 53 842 19 136 17 75 10 425 54 252 20 1000 79 896 62 651 46 993 60 190 7 542 48 928 16 505 12 508 84 918 49 514 98 97 43 726 51 37 72 364 75 533 36 405 97 994 61 700 88 769 71 856 13 259 38 9 78 685 80 935 14 360 94 379 35 894
46 982 21 271 79 998 71 561 39 971 17 70 14 922 37 795 30 580 20 264 12 755 10 781 88 432 4 182 82 799 44 931 83 360 18 391 50 209 69 474 1 41 81 938 92 250 23 97 93 537 5 184 56 654 66 121 51 419 58 847 6 642 64 974 3 241 41 480 54 208 97 296 89 461 96 962 77 988 72 299 90 724 15 760 27 807 28 161 85 863 43 565 42 821 94 978 86 919 47 464 73 845 52 722 36 53 25 834 65 972 80 977 76 356 8 108 38 487 48 199 61 428 60 542 7 227 99 806 75 51 32 754 78 570 35 378 87 713 95 775 70 133 63 203 98 16 22 738 0 976 29 715 33 158 9 502 84 647 45 579 74 601 57 4 31 811 34 680 55 630 53 166 24 328 59 683 26 14 13 45 11 926 68 462 67 982 19 58 62 610 91 489 49 913 40 289 16 617 2 557
80 604 93 138 36 777 58 736 8 862 4 570 54 291 5 463 89 169 87 182 71 824 82 394 23 169 75 375 7 303 45 520 37 360 56 569 97 185 50 947 62 740 55 325 34 969 48 415 70 526 46 975 77 563 19 620 84 464 74 914 27 616 78 188 59 202 79 806 52 267 68 374 24 608 32 228 3 259 65 335 92 468 9 112 28 590 53 66 6 803 69 461 12 174 44 599 88 655 13 935 17 690 49 135 98 705 21 266 67 916 2 728 64 720 35 176 26 970 99 547 94 506 85 751 18 708 81 779 90 574 95 440 47 73 51 576 39 780 61 652 29 613 10 465 66 762 11 161 91 107 15 121 25 596 76 530 38 779 63 936 60 54 33 781 16 545 14 346 73 481 43 62 83 538 40 772 72 336 1 753 0 547 22 122 30 957 86 333 96 223 57 638 42 333 41 795 31 157 20 236
55 445 84 222 22 700 20 32 7 720 29 356 30 172 38 673 78 982 91 11 18 459 46 303 47 274 49 551 24 576 76 719 9 712 97 519 6 199 89 639 23 585 56 47 59 866 79 773 11 748 83 424 16 608 54 858 73 651 2 172 93 996 74 12 50 119 98 438 31 741 58 609 90 209 71 454 41 725 36 79 99 231 61 98 5 233 53 800 51 839 87 72 15 68 8 555 0 178 82 727 72 416 88 398 57 552 12 366 92 746 75 479 27 532 69 588 13 393 68 698 80 307 64 815 67 834 21 268 26 919 62 280 45 379 86 135 81 834 94 731 48 106 85 46 32 217 39 388 95 873 35 448 37 696 4 117 52 873 3 465 96 372 34 860 70 440 1 932 42 1000 63 841 60 841 28 885 10 159 17 102 66 366 43 194 40 690 65 495 33 116 14 786 25 895 77 16 19 690 44 670
22 775 11 486 63 359 94 332 86 962 84 5 89 912 45 730 17 122 59 297 5 315 96 919 87 112 74 561 71 212 38 317 72 102 12 797 41 401 64 739 70 498 30 920 65 627 76 575 57 404 50 584 92 380 18 593 97 565 16 338 75 303 44 314 52 92 51 715 91 816 9 307 78 341 62 738 3 729 49 634 58 368 48 881 24 486 6 999 60 84 98 577 40 39 54 77 4 430 68 421 2 663 80 525 56 82 15 103 66 821 13 604 43 12 95 199 32 574 85 220 10 676 1 706 31 453 36 440 33 276 25 903 27 897 53 352 69 615 14 205 88 41 46 53 82 543 79 424 77 854 83 670 93 707 26 810 99 309 67 681 42 811 28 246 19 880 20 998 23 794 21 520 34 328 35 677 39 503 90 760 61 312 0 912 55 816 47 853 29 617 8 667 37 268 81 574 73 838 7 823
75 834 68 979 33 651 66 86 21 67 80 195 58 671 88 792 86 169 43 247 16 267 18 860 85 267 4 819 62 782 10 523 37 630 8 669 2 686 79 551 96 369 5 398 44 413 73 721 38 613 34 957 27 782 32 391 48 15 45 723 74 466 57 195 99 420 59 201 91 12 76 537 84 584 19 949 13 173 23 345 55 610 6 76 50 60 97 338 35 159 41 57 87 766 31 536 63 906 83 603 0 501 89 412 15 629 95 781 69 153 49 610 82 775 94 335 78 424 26 648 47 850 92 954 67 483 90 434 65 799 52 385 11 102 7 482 60 153 64 443 51 43 22 516 54 114 98 164 46 445 93 216 1 94 56 915 14 268 25 977 20 834 28 375 36 241 71 994 53 8 72 66 40 519 42 688 70 259 61 40 12 644 9 235 24 169 39 144 77 675 3 590 81 625 29 489 30 600 17 678
76 970 55 520 40 615 93 887 68 38 29 365 81 465 15 353 67 474 5 910 75 676 74 458 88 603 92 115 71 445 97 29 63 702 80 873 64 989 57 688 98 147 44 674 73 357 26 275 42 111 66 217 9 879 86 108 41 925 46 643 17 531 30 224 28 537 78 417 16 387 33 124 65 609 82 170 4 492 38 337 48 936 49 846 19 857 58 918 39 415 51 757 8 829 52 39 32 762 85 669 37 365 11 795 90 605 14 770 94 832 72 524 23 601 45 336 12 988 22 936 10 495 13 317 6 574 60 828 59 704 95 290 7 524 84 183 34 918 43 911 70 891 24 340 27 275 69 38 2 689 62 834 61 388 50 567 56 574 54 830 25 553 79 771 3 324 99 624 87 428 21 141 1 336 36 939 83 443 18 618 53 404 0 933 96 44 77 497 47 18 31 734 20 820 89 774 35 79 91 670
79 19 65 960 0 337 14 391 96 288 27 858 55 606 2 98 76 461 49 847 74 435 72 957 86 991 77 582 52 838 87 122 29 780 12 677 40 241 13 923 16 72 92 314 53 436 56 272 7 334 83 189 8 493 44 843 75 344 23 9 50 894 36 51 64 820 39 345 84 171 99 109 89 475 90 423 66 286 22 338 4 758 15 327 45 873 19 249 98 151 1 843 69 599 11 732 21 769 24 832 48 720 41 432 61 605 80 53 10 840 46 6 70 267 20 635 62 594 25 494 17 969 54 640 78 422 91 572 37 843 6 790 94 940 35 746 34 711 85 489 73 867 51 133 71 371 82 29 47 411 31 12 18 846 5 373 38 507 60 499 28 671 81 896 57 8 9 630 67 766 30 254 26 59 32 456 63 366 58 857 3 790 88 388 97 563 59 447 68 739 95 890 93 621 33 99 43 848 42 987
29 601 84 899 7 195 0 560 92 481 34 932 98 661 67 180 97 143 66 345 59 382 80 659 69 939 10 963 77 670 52 530 71 534 3 714 41 747 58 597 74 203 46 266 9 12 20 279 28 449 40 137 33 305 79 956 12 63 21 796 60 876 24 163 17 925 75 649 63 712 72 279 57 362 47 344 93 172 30 957 22 335 8 810 19 628 85 583 27 688 39 923 2 261 37 239 64 138 32 549 26 203 43 839 56 230 61 945 54 985 14 461 31 848 5 122 99 683 50 901 91 452 53 701 4 155 45 118 81 582 96 632 13 559 38 6 36 324 82 196 78 460 87 937 51 906 76 477 94 713 44 509 42 306 35 670 83 994 15 249 18 766 73 713 68 334 16 756 90 491 89 12 88 592 65 257 55 612 86 512 25 655 1 688 62 720 49 338 6 482 95 896 48 225 11 924 23 436 70 529
29 882 40 222 75 47 68 438 71 60 64 374 58 472 99 671 2 261 61 871 65 727 92 980 13 917 1 589 16 778 79 382 54 798 88 822 28 813 32 120 70 288 11 788 14 992 82 858 73 351 36 408 60 28 17 374 38 738 8 880 72 315 24 51 86 512 20 761 6 635 89 703 85 968 93 944 74 359 94 170 15 437 42 889 48 979 66 957 78 124 62 323 46 57 50 521 57 436 5 131 0 221 59 165 39 649 96 540 81 569 53 951 21 853 91 145 95 374 35 715 77 108 69 833 31 864 63 729 51 642 33 913 56 148 26 561 9 563 30 679 87 272 22 889 55 78 25 154 7 367 49 999 4 71 76 55 3 736 41 859 90 384 45 47 10 43 67 292 23 155 52 44 34 87 84 506 98 678 97 154 43 258 47 475 18 740 12 58 80 478 83 55 37 980 44 913 19 93 27 662
9 176 48 944 92 689 13 258 60 501 79 389 51 601 8 47 81 617 6 606 90 20 72 126 10 958 70 526 11 267 65 521 82 569 43 487 1 647 44 449 69 543 95 719 4 7 23 179 83 213 68 360 80 915 71 801 0 211 67 391 66 802 28 172 63 132 14 223 39 20 58 247 49 468 31 222 41 213 37 183 57 335 15 468 73 103 47 95 36 378 52 363 34 834 85 561 40 48 18 698 27 411 78 806 26 899 91 532 5 446 25 781 96 781 29 670 94 993 53 738 64 953 20 14 77 391 3 334 84 891 62 967 56 862 22 325 16 633 93 600 32 406 74 573 98 245 19 188 89 46 21 498 87 808 7 436 12 812 35 870 45 324 55 625 17 592 50 406 46 566 97 422 33 374 42 128 2 718 30 633 59 142 88 568 24 516 61 18 76 546 75 249 86 329 38 220 99 587 54 944
38 47 97 65 88 656 30 261 96 6 46 651 75 677 23 939 26 100 71 732 34 548 16 567 41 416 95 446 35 58 12 205 64 812 84 271 9 160 47 181 33 652 36 557 66 956 76 637 2 79 62 607 5 20 10 824 98 441 55 140 31 767 58 628 37 626 57 348 65 720 32 457 50 775 99 228 61 903 45 693 18 995 80 983 15 30 93 45 94 145 90 368 1 77 73 998 11 777 29 53 60 442 56 490 54 804 63 925 3 472 70 965 43 614 40 161 78 323 7 63 13 16 24 584 87 294 19 300 22 742 6 477 59 577 74 47 20 347 91 459 44 946 27 725 77 799 51 737 85 54 81 502 14 523 25 465 72 221 21 62 68 217 48 514 83 119 52 1 92 146 86 293 79 231 39 838 53 829 4 500 69 874 8 626 42 137 17 310 89 684 67 805 28 768 49 504 82 711 0 650
57 432 80 790 72 849 83 703 7 878 74 678 14 601 27 61 4 17 30 677 60 165 22 881 12 185 21 347 78 268 1 593 39 586 61 266 68 867 82 346 71 369 37 844 88 766 53 686 33 657 38 938 96 964 85 483 51 154 3 329 84 511 94 478 75 800 50 774 26 799 97 543 10 379 54 147 0 131 43 446 13 88 15 561 36 243 86 43 2 675 79 589 32 884 81 891 9 959 25 559 70 441 65 263 55 460 63 461 42 170 46 462 89 796 66 167 40 860 8 474 29 298 99 372 47 245 58 400 69 31 92 402 49 730 98 585 19 66 24 794 87 271 6 966 35 723 77 665 45 297 59 688 23 157 44 90 11 372 48 93 5 46 34 274 95 941 20 455 31 692 62 84 67 107 41 926 93 173 56 362 91 262 18 374 64 403 76 765 73 787 28 683 90 266 52 347 16 724 17 944
37 632 50 848 52 945 91 391 15 488 60 592 10 941 81 715 34 234 23 520 92 567 33 442 47 858 39 476 72 226 87 38 44 532 48 771 99 692 70 906 67 689 54 143 19 888 58 786 95 777 16 744 20 944 71 651 79 661 69 712 21 58 7 681 32 279 63 105 53 725 62 560 74 793 18 819 22 649 75 490 88 374 49 489 13 617 51 870 8 137 68 531 89 94 76 610 86 456 55 655 3 41 25 823 9 116 29 640 41 220 35 411 97 424 24 193 2 333 6 780 94 204 66 971 83 48 56 200 5 677 0 937 17 976 1 290 30 866 31 901 11 482 4 119 90 421 36 155 96 935 80 246 12 172 82 91 59 948 27 437 84 100 40 500 28 175 14 584 93 481 78 764 45 455 65 789 42 772 61 996 64 576 26 539 98 234 77 704 43 530 38 873 85 828 73 324 57 686 46 307
15 240 88 138 42 829 29 414 53 100 44 57 37 412 36 77 3 194 7 239 14 311 69 156 67 852 6 126 95 817 82 650 58 701 23 125 26 861 40 876 8 938 19 61 22 285 43 483 47 972 83 908 79 148 66 191 65 426 86 663 98 626 92 662 16 807 85 39 5 828 73 893 59 205 49 262 50 300 94 695 74 77 31 836 76 524 34 187 89 765 57 482 97 139 54 495 90 764 87 327 13 954 60 571 70 645 20 912 51 702 25 449 33 637 27 882 77 626 41 736 9 306 17 724 18 608 56 103 71 819 68 128 52 116 80 934 75 774 48 864 24 468 63 208 45 914 62 829 93 464 0 470 91 74 32 634 96 810 46 525 11 809 64 863 61 738 39 783 21 864 84 378 10 209 55 775 12 802 81 71 1 736 72 430 78 201 99 856 38 957 35 466 28 623 2 144 4 896 30 262
3 642 29 130 7 208 2 565 98 260 54 599 71 261 51 640 21 926 65 707 52 338 25 919 12 465 60 777 69 353 37 444 76 761 84 69 77 474 95 499 83 871 0 127 89 714 22 910 59 185 33 448 82 244 20 492 66 288 6 164 17 742 67 9 85 53 62 600 39 475 61 977 4 592 92 85 86 584 42 342 32 311 58 90 24 957 30 410 47 80 9 584 36 843 26 766 80 820 68 198 18 4 8 280 40 735 93 741 53 723 43 179 5 720 45 702 31 185 99 832 88 905 74 240 41 721 97 451 94 475 79 541 50 385 14 344 49 386 35 948 73 861 81 740 48 64 46 937 87 170 91 921 38 449 44 200 78 979 57 449 27 163 1 129 28 811 63 427 10 967 70 590 72 9 55 26 56 88 64 200 23 929 16 667 75 247 96 662 11 492 19 847 90 521 34 295 15 30 13 207
59 870 70 287 61 344 97 350 66 206 22 542 79 338 34 80 99 201 42 646 67 263 20 256 57 411 47 83 11 180 95 118 41 595 8 213 48 390 86 840 55 135 73 472 35 191 43 511 4 934 65 565 94 141 64 83 88 961 32 793 50 311 68 233 51 879 31 379 27 781 80 128 72 171 49 811 78 955 39 483 82 972 56 238 46 569 12 528 7 841 5 406 52 82 58 431 81 655 9 374 21 615 77 15 36 752 1 492 19 912 45 858 14 825 40 567 16 270 98 225 89 961 83 503 96 792 28 586 0 201 25 451 76 504 91 469 10 965 24 798 71 840 62 942 30 885 37 963 6 271 15 893 60 856 90 408 26 346 69 154 87 566 18 639 44 537 74 115 84 551 29 342 85 295 3 80 93 406 63 576 13 189 2 421 54 884 53 549 75 404 33 294 38 322 92 772 23 12 17 634
33 150 26 41 23 414 50 78 84 585 47 50 14 171 72 859 46 988 65 219 97 695 45 401 91 100 53 665 8 958 25 498 80 937 11 804 59 57 61 867 18 446 67 693 37 764 83 125 57 542 51 607 36 639 21 682 43 836 32 946 56 919 94 323 78 340 96 18 81 976 40 302 7 108 6 662 70 450 31 773 98 449 5 940 30 966 68 674 74 583 99 963 44 603 13 758 2 936 20 952 16 128 64 457 9 16 10 394 87 200 92 3 86 611 39 737 12 294 73 745 85 956 77 56 29 315 19 212 54 482 0 347 82 931 41 91 38 121 76 196 55 424 4 440 79 451 69 40 42 305 17 824 28 753 75 526 27 292 90 516 3 858 22 600 66 867 34 573 58 878 48 394 35 245 15 476 63 967 24 175 71 588 52 167 93 293 89 666 95 814 62 864 1 277 60 106 88 610 49 944
47 485 7 887 45 313 91 736 93 302 53 329 54 903 66 408 78 382 73 769 88 812 33 560 41 762 48 879 19 940 82 99 32 13 57 569 51 727 3 644 27 527 25 469 71 541 89 169 13 956 84 837 58 178 69 844 6 39 23 10 70 450 83 449 5 939 17 188 97 937 62 953 40 751 39 437 95 289 36 188 92 908 94 205 43 721 63 918 38 812 77 368 14 903 60 936 34 936 44 724 24 58 81 23 2 77 46 983 61 782 90 122 26 573 67 773 79 500 76 852 68 766 86 182 87 301 15 218 42 873 65 342 56 308 1 847 37 104 4 911 72 525 49 82 59 589 55 505 31 414 20 977 75 92 85 481 11 400 98 583 35 956 16 63 12 825 74 601 8 23 99 873 50 850 30 982 28 515 29 301 22 576 64 356 21 628 10 852 96 858 80 279 0 160 52 786 9 741 18 877
99 63 22 874 17 71 96 69 1 21 38 815 30 718 16 142 28 950 93 869 26 924 97 444 58 709 2 637 29 242 0 885 73 528 81 7 27 342 82 321 12 219 51 986 18 346 90 360 85 855 20 799 48 562 42 101 47 271 79 804 83 794 13 96 69 919 89 612 60 666 44 322 32 658 7 99 78 999 25 297 68 750 24 607 71 326 53 972 10 742 74 187 37 496 91 456 14 756 40 133 77 845 88 880 80 184 50 959 45 294 9 259 56 690 3 859 59 171 21 311 46 552 94 431 62 142 5 820 64 764 15 592 92 418 86 708 72 862 54 402 19 483 8 382 67 969 87 589 36 299 4 177 76 972 95 324 34 198 61 846 6 975 98 511 66 67 65 366 55 240 39 849 57 208 63 778 43 441 35 884 70 321 49 810 41 952 11 599 33 692 31 357 75 771 23 289 84 844 52 271
77 605 70 712 58 567 10 441 3 234 74 802 63 310 22 633 43 243 20 165 56 738 52 346 96 702 49 90 9 109 90 719 62 429 15 19 17 676 25 513 2 609 75 573 18 279 7 760 55 642 6 713 86 345 30 166 11 534 27 933 50 3 79 975 45 589 37 808 42 880 16 5 93 61 32 818 12 156 81 488 54 406 83 473 97 782 21 554 33 115 60 624 46 519 80 848 48 403 53 258 44 869 59 740 95 100 36 540 72 409 66 439 23 836 82 1 4 577 84 725 76 27 40 159 92 107 71 425 1 536 39 174 5 320 41 191 8 646 73 945 19 616 89 24 88 154 99 85 65 223 68 432 98 348 26 566 47 547 57 547 67 552 14 721 94 65 13 422 31 880 35 60 64 412 69 907 91 615 38 226 61 489 87 228 34 429 85 587 0 113 24 960 51 378 78 615 28 916 29 483
58 129 8 627 29 22 96 535 18 75 67 548 10 497 32 225 75 804 5 193 78 543 56 655 2 982 90 789 35 818 45 357 14 999 70 57 48 147 76 942 33 850 62 712 20 155 81 184 40 752 66 252 31 784 65 672 38 672 71 215 98 951 63 932 42 842 46 580 34 691 95 736 44 756 22 43 91 472 39 944 72 871 1 91 68 191 11 197 23 777 17 769 57 622 3 459 55 359 82 15 74 362 6 46 69 63 49 321 73 148 16 12 25 808 21 608 30 741 36 630 61 438 99 481 83 967 27 640 89 214 54 824 86 858 80 792 52 170 50 573 59 416 0 723 12 625 87 537 26 830 41 611 4 870 24 106 92 287 85 21 37 963 28 882 47 6 94 998 53 963 13 846 19 175 64 126 79 617 77 434 51 443 93 652 9 528 43 186 15 567 97 705 88 895 84 323 60 184 7 697
52 640 60 327 53 997 8 76 69 502 5 344 20 736 64 956 0 889 6 900 66 458 39 630 24 848 31 550 67 666 46 650 68 1 25 725 11 778 9 312 95 639 58 22 49 231 4 128 81 993 28 205 40 619 3 460 16 179 7 705 26 408 84 106 38 964 65 773 79 898 55 976 92 667 29 186 54 18 76 252 94 862 35 522 18 667 97 356 13 800 34 567 86 19 75 519 59 942 50 994 71 88 88 599 10 727 43 568 77 172 82 678 30 406 42 943 27 798 72 117 57 5 63 534 99 278 89 508 98 296 12 866 36 765 14 667 45 234 91 757 61 231 32 575 85 248 21 840 44 462 1 537 22 161 90 889 33 164 17 848 51 742 62 424 47 52 96 534 41 436 74 20 83 670 80 968 15 586 70 995 78 174 73 103 93 721 48 182 19 871 56 28 2 136 23 290 87 281 37 697
40 785 48 43 87 611 74 402 32 884 15 411 47 23 71 898 83 653 82 161 77 970 70 289 45 100 26 860 30 132 22 891 1 58 62 414 85 10 8 564 72 691 59 510 35 245 41 464 78 788 90 437 98 942 38 407 34 305 67 810 93 761 27 157 20 955 18 786 33 675 57 120 60 549 51 295 42 610 92 858 21 354 16 273 56 952 54 703 12 493 36 562 58 290 6 672 65 549 19 498 96 827 44 502 46 890 52 603 14 616 29 890 5 528 10 63 39 24 13 352 88 143 99 710 11 178 76 972 86 500 28 412 43 379 0 957 68 448 31 63 4 34 23 279 94 395 95 270 63 274 24 53 9 525 37 972 61 516 79 306 73 105 84 84 49 757 91 672 64 582 89 487 17 771 25 578 55 123 7 561 81 384 50 380 80 814 66 697 2 217 75 450 97 385 69 391 53 350 3 854
73 313 85 432 80 77 37 643 0 101 20 772 6 61 43 759 59 55 97 737 86 748 75 605 31 874 40 616 76 421 93 584 55 425 38 821 50 242 87 900 17 55 21 5 88 306 28 317 69 721 92 784 25 240 96 291 99 620 29 877 11 88 16 454 5 420 22 621 78 629 36 27 83 154 13 743 44 348 12 217 51 705 24 787 46 927 64 333 1 501 53 242 63 879 67 561 68 856 33 130 48 417 56 771 52 154 91 200 58 419 90 409 39 845 27 798 9 108 72 747 18 35 82 20 15 477 47 505 70 228 54 98 94 264 41 563 60 847 81 780 30 291 62 720 42 132 2 382 49 689 84 949 66 620 57 567 65 774 26 631 45 246 79 442 77 852 71 20 89 271 4 614 32 286 7 620 14 781 23 944 3 385 98 237 19 832 8 207 10 970 34 619 74 638 95 997 35 400 61 223
78 233 75 501 98 15 88 174 96 935 53 519 14 294 48 779 56 837 66 145 1 190 49 671 24 424 43 288 72 519 95 155 71 19 17 572 82 512 36 1000 34 294 70 273 87 563 37 878 83 265 93 25 26 379 81 385 20 109 50 727 44 434 74 674 8 75 40 999 9 364 86 2 84 667 55 642 79 850 63 537 28 947 33 13 5 659 18 996 23 194 32 872 59 853 60 428 2 200 13 876 45 460 54 795 42 740 31 446 6 29 77 818 39 393 64 112 12 394 27 358 57 806 25 47 94 171 52 825 35 817 62 391 16 940 89 181 97 63 3 778 80 768 51 227 0 346 92 71 65 882 90 690 7 920 47 359 19 500 41 763 76 76 99 748 4 967 38 312 91 131 73 938 10 477 15 613 29 421 22 823 85 718 30 831 61 13 69 79 21 917 67 608 46 815 68 295 58 574 11 885
66 333 97 515 19 870 85 975 92 391 35 980 79 431 80 901 89 53 5 329 34 687 93 163 11 193 14 486 81 188 69 348 83 590 28 706 65 390 13 338 50 247 32 922 62 152 52 646 7 997 40 251 21 828 42 155 45 713 77 845 3 379 30 501 99 130 49 218 12 606 33 647 59 68 54 430 16 37 96 58 88 134 2 1 74 465 61 337 46 701 18 96 43 735 58 505 76 98 6 889 44 395 60 574 9 116 56 21 0 422 38 441 63 76 20 24 8 270 24 454 98 196 73 323 53 881 48 353 72 522 87 971 67 398 27 120 37 199 36 762 57 696 75 404 4 974 10 572 15 935 64 673 90 707 29 396 82 133 31 69 70 50 86 324 94 50 23 69 91 833 47 516 71 252 41 875 55 659 95 825 22 774 84 396 1 530 25 855 78 972 51 406 39 584 68 761 26 736 17 910
44 242 61 421 58 876 75 567 9 370 40 317 76 461 81 39 66 695 52 984 24 489 26 995 38 147 83 447 85 653 48 907 51 849 36 922 54 460 16 345 99 505 60 3 62 312 3 714 90 137 31 851 88 278 97 311 6 825 67 505 1 994 2 53 42 819 18 49 25 318 28 392 59 758 95 977 47 40 55 326 39 582 96 30 14 559 80 936 46 817 12 597 63 977 41 76 20 88 74 525 11 381 71 925 49 648 27 170 50 871 22 604 98 300 79 917 57 318 89 496 29 689 8 254 19 406 86 688 65 949 4 964 64 50 33 338 87 469 82 35 73 306 13 652 53 10 91 340 37 604 5 679 7 375 34 714 17 786 78 187 30 698 92 16 32 584 15 669 45 484 21 801 72 49 68 830 70 607 77 511 23 53 56 301 69 259 10 485 35 353 93 725 43 709 94 896 0 163 84 17
67 508 70 688 58 639 29 483 95 457 26 892 76 355 77 844 42 834 47 955 31 916 35 469 60 427 15 95 89 579 52 796 54 707 64 452 39 128 7 979 8 774 11 423 84 705 0 987 74 676 48 625 57 279 72 150 49 493 20 483 27 469 2 889 71 575 6 115 51 965 79 760 13 222 44 236 9 705 55 67 85 870 23 532 32 499 34 502 59 872 5 6 81 578 86 927 36 103 62 416 96 289 33 144 12 254 22 1000 21 94 98 253 1 991 87 831 30 92 69 55 97 754 61 135 65 381 28 335 17 89 90 625 83 591 50 14 40 525 3 71 18 449 19 553 14 422 43 64 78 691 41 466 66 515 80 554 56 824 38 41 75 732 53 641 46 65 63 402 92 577 45 781 91 102 73 39 4 922 68 426 37 907 88 270 10 697 16 714 99 598 82 998 24 335 25 917 94 857 93 243
51 786 64 680 30 880 16 225 7 824 23 323 54 896 20 484 42 586 86 533 89 233 18 14 50 24 55 610 56 50 33 10 25 133 97 300 60 216 6 966 52 263 19 591 77 90 68 869 92 797 26 822 10 980 40 802 78 845 36 404 81 302 1 369 49 713 76 613 47 9 85 79 43 725 83 435 69 605 79 2 53 536 82 404 0 522 9 570 71 725 87 208 15 273 66 231 44 677 61 632 70 117 46 221 35 330 29 994 67 708 99 706 13 874 48 665 12 284 37 944 57 254 58 521 11 812 75 573 91 38 65 209 34 584 27 487 94 204 63 169 38 920 74 30 96 969 24 619 45 718 2 418 32 591 84 62 28 930 93 987 17 517 73 61 98 291 31 384 41 936 3 742 90 156 62 55 14 636 88 62 8 769 5 90 21 695 80 873 22 869 39 859 95 726 59 856 4 386 72 462
53 311 79 588 14 331 31 781 69 969 77 414 43 977 16 25 94 820 55 281 40 664 42 315 46 657 38 143 82 758 70 531 9 573 13 983 87 496 90 984 73 944 88 192 80 520 21 430 92 660 10 776 50 142 68 726 20 220 58 318 15 498 26 871 4 98 71 125 49 764 22 690 48 933 27 625 86 728 75 283 63 30 37 388 29 161 54 307 61 445 67 641 59 513 74 259 7 485 51 234 96 194 97 27 28 728 33 389 62 972 1 112 85 216 12 153 19 531 64 843 56 588 5 382 35 436 83 798 72 443 3 899 23 541 47 307 25 799 95 489 44 62 78 349 6 825 99 580 93 96 91 319 18 422 84 105 30 920 34 763 45 707 36 299 11 695 17 850 52 282 24 896 89 689 76 826 2 528 81 145 8 137 0 415 41 410 39 878 57 549 32 320 98 156 66 879 65 187 60 626
9 845 50 464 89 328 93 314 69 666 39 68 7 696 78 307 42 302 66 370 60 640 24 895 59 179 94 677 55 339 48 66 56 608 8 661 88 292 29 954 90 23 14 51 54 97 2 307 35 266 63 713 95 49 98 424 57 265 43 640 73 154 22 348 65 818 13 283 84 97 26 630 68 21 85 97 34 551 96 202 12 587 11 352 70 324 71 867 3 939 27 749 40 754 41 983 37 904 45 112 97 561 82 444 62 683 30 523 36 298 49 470 61 616 20 283 76 539 80 938 44 455 4 136 38 102 1 820 53 578 33 783 15 334 18 901 64 718 23 694 83 783 77 417 21 8 75 711 31 32 92 44 91 85 81 206 51 656 6 605 99 173 16 372 52 298 72 138 10 622 25 982 58 407 79 107 17 41 67 552 0 175 46 715 87 434 47 947 5 851 74 312 86 897 28 846 32 754 19 612
11 280 75 96 62 829 7 316 13 9 43 971 72 825 12 789 46 366 26 908 3 769 99 519 90 196 59 279 51 358 76 658 28 388 66 912 87 612 9 845 33 943 52 500 14 153 42 357 23 478 96 854 77 957 63 562 49 652 70 301 98 625 74 150 88 576 81 19 27 933 58 422 79 10 34 992 29 482 95 419 48 537 50 693 4 97 17 738 94 223 92 20 78 310 6 671 38 906 82 748 54 692 91 721 37 600 83 595 39 294 35 262 69 534 84 628 44 904 20 423 40 525 41 113 67 408 10 247 71 634 36 378 56 20 2 877 57 408 55 306 97 880 32 896 18 211 5 546 53 76 60 130 8 676 65 575 47 928 64 69 19 780 86 815 0 13 30 283 73 151 45 985 31 602 21 554 61 39 25 754 89 847 24 427 85 106 16 876 22 946 80 883 68 121 1 729 15 915 93 571
94 949 52 157 56 14 96 114 60 256 66 34 11 21 31 987 78 269 24 540 36 15 0 833 72 6 44 740 86 921 42 382 88 288 95 955 75 568 89 35 1 941 26 420 23 456 53 978 77 901 83 372 80 275 9 735 82 514 7 749 98 897 28 125 33 311 59 997 84 625 64 861 54 795 81 606 57 754 85 592 41 88 3 343 43 640 47 742 18 283 61 736 87 830 17 383 14 296 6 211 55 156 2 279 34 547 62 733 71 541 5 991 45 580 30 307 92 208 90 198 99 944 68 26 79 657 73 655 37 881 63 911 69 300 8 243 13 2 65 293 46 981 25 391 19 200 39 196 91 534 32 352 16 440 35 542 76 462 74 651 97 321 4 86 20 122 21 433 10 358 27 562 40 123 67 695 49 299 50 231 58 181 51 660 12 960 38 411 70 927 15 268 93 911 48 101 29 515 22 338
68 950 82 273 78 43 29 930 46 402 83 495 66 726 71 187 37 808 2 643 31 22 13 804 6 873 17 808 87 367 91 166 48 353 98 894 43 951 63 286 38 900 23 522 58 356 97 294 21 670 85 164 5 358 0 409 56 413 41 996 3 227 94 941 42 214 39 406 75 472 62 926 61 968 72 845 47 451 55 716 1 248 67 203 36 826 40 662 27 266 92 445 16 87 9 328 33 98 8 229 18 563 30 40 32 388 69 610 88 515 28 95 24 278 96 715 54 652 19 578 35 479 44 8 93 695 14 840 70 756 51 17 11 321 25 46 89 775 34 288 95 945 15 134 45 404 99 401 80 854 84 551 53 226 86 922 7 733 90 869 81 242 60 85 65 276 26 633 74 384 76 970 73 142 12 443 77 763 49 913 50 811 52 659 64 50 79 630 22 139 20 768 4 380 59 853 10 840 57 648
70 780 32 405 42 109 29 934 85 272 38 121 1 342 2 937 46 324 91 945 18 645 78 536 41 904 83 231 76 838 8 212 89 611 72 237 63 296 57 966 44 362 71 613 56 593 5 752 19 696 23 984 43 348 92 592 74 780 58 135 52 689 14 214 98 978 35 80 47 514 24 334 40 927 30 56 28 958 73 545 0 517 55 119 45 380 49 406 88 902 53 106 15 469 90 30 67 904 99 273 33 277 26 461 6 374 75 272 51 504 84 836 31 911 94 379 82 934 50 244 80 22 95 891 9 794 77 525 96 205 68 781 27 821 48 500 37 750 36 90 60 129 93 395 17 687 97 321 54 653 25 442 22 705 81 727 61 517 65 235 16 494 4 761 86 834 34 635 62 588 13 593 7 629 20 181 66 2 87 20 69 835 21 760 39 46 79 380 3 782 64 473 10 881 59 993 11 945 12 155
92 864 84 690 75 421 0 906 77 360 87 681 79 556 57 824 24 236 26 773 82 497 81 111 58 374 53 393 44 570 72 741 66 568 47 345 20 652 28 765 40 901 27 885 59 474 13 777 50 770 4 694 63 609 11 941 3 890 18 326 56 282 38 448 6 482 29 60 67 948 14 44 15 50 65 820 16 110 7 180 60 204 69 638 23 159 55 125 12 493 36 717 91 322 89 789 39 317 99 655 95 129 22 488 88 285 35 548 86 444 96 954 80 155 93 615 48 878 41 591 30 757 9 841 64 37 90 565 76 184 1 933 94 140 51 579 52 915 78 575 73 902 2 307 83 421 85 302 45 873 19 298 8 328 17 216 33 309 70 249 32 752 31 293 97 832 54 948 46 844 34 675 37 215 98 911 5 880 42 472 61 403 21 929 71 900 68 583 10 605 62 488 25 549 49 953 43 591 74 172
73 742 82 452 14 9 75 256 88 515 22 242 89 293 37 154 8 25 59 224 62 735 41 436 58 253 19 71 18 340 20 331 80 816 53 360 5 479 34 925 17 907 21 327 98 234 6 640 2 541 28 266 97 303 87 901 50 334 60 699 90 322 31 443 51 647 11 921 78 58 84 375 38 225 29 493 4 501 33 345 69 534 91 544 13 629 15 35 68 23 86 138 32 595 40 474 66 883 0 189 52 334 10 247 57 841 9 320 64 808 43 383 65 499 26 111 16 966 72 182 44 759 96 304 46 17 45 451 25 707 42 793 61 574 83 493 99 628 54 764 63 374 93 435 27 650 71 76 30 482 49 88 55 124 74 890 94 104 56 461 48 467 95 848 36 891 47 185 85 710 24 702 39 913 35 428 92 10 3 547 7 134 23 673 12 507 76 115 1 720 79 521 67 996 81 255 77 352 70 812
21 407 30 939 36 380 16 19 72 105 60 392 28 963 24 105 7 773 81 26 5 462 11 128 8 795 4 235 78 639 34 103 91 709 19 918 53 193 59 769 74 718 49 872 84 108 0 905 9 23 69 249 77 515 62 417 92 512 2 705 97 636 18 714 37 815 17 445 66 939 10 822 51 816 98 256 47 539 12 521 56 217 64 462 41 419 42 534 93 712 54 804 95 656 58 886 38 435 6 363 76 404 48 659 83 516 1 500 26 995 79 811 88 223 20 781 63 310 31 215 40 610 46 705 71 751 90 747 70 456 22 142 35 927 82 296 96 577 14 264 33 583 55 813 80 210 50 907 44 417 94 933 27 860 43 134 3 522 89 265 39 484 65 674 29 742 32 918 45 318 67 225 23 168 73 545 68 94 57 588 85 309 61 991 13 565 86 677 99 108 75 337 15 573 25 3 87 92 52 269
90 570 78 908 84 273 34 432 21 476 70 829 38 925 72 519 91 421 12 484 20 415 54 316 37 483 36 271 18 923 85 189 57 986 2 821 63 822 14 697 88 121 94 529 1 588 55 332 71 896 95 136 9 911 33 642 50 107 40 792 35 854 7 96 19 253 82 576 43 928 77 94 76 85 13 87 47 483 53 680 73 349 4 292 68 286 22 172 28 29 6 668 67 447 41 150 23 475 3 27 42 593 80 998 98 60 58 761 46 598 39 780 65 780 25 422 87 125 79 170 31 958 16 184 69 776 52 143 44 480 17 272 10 349 60 427 92 679 26 70 11 407 24 974 89 338 15 233 86 432 32 900 49 925 59 288 74 797 51 547 8 893 29 862 48 630 45 181 83 962 75 208 93 889 96 792 30 966 0 90 99 306 56 19 97 17 62 704 64 664 61 892 5 702 66 457 81 30 27 84
3 446 75 677 91 693 30 891 48 223 33 639 15 331 71 192 66 920 92 437 19 883 17 953 24 620 6 508 36 257 41 281 31 256 47 569 14 695 12 183 42 427 82 626 43 640 74 827 55 945 76 691 63 792 38 923 72 876 64 885 78 135 46 804 62 943 69 216 49 689 9 117 20 408 1 369 79 707 98 572 87 394 5 903 93 59 70 180 40 964 59 96 32 852 85 142 37 946 23 264 84 101 16 892 7 70 65 873 88 501 25 861 73 346 35 678 97 6 2 506 50 628 21 993 34 499 94 943 52 190 28 557 8 671 96 925 27 794 56 557 68 307 26 877 67 191 90 147 22 211 80 279 39 250 44 957 10 493 58 960 81 995 77 730 51 775 18 466 57 330 86 787 60 149 83 61 13 999 29 908 4 892 95 883 89 532 45 41 53 726 99 66 61 735 11 726 0 314 54 202
93 15 91 638 95 463 92 198 68 50 21 621 29 541 40 447 65 792 97 9 73 416 18 28 44 888 31 3 15 809 84 182 34 822 85 964 77 411 63 104 99 365 96 914 38 991 70 772 86 950 28 154 74 933 35 184 83 933 48 767 6 296 39 471 43 245 46 256 0 468 27 523 11 704 42 392 75 478 57 400 55 940 66 367 22 632 30 333 19 781 94 542 82 303 8 36 45 379 72 432 7 107 56 593 76 848 61 771 89 619 41 311 81 88 69 766 60 827 53 821 49 253 13 861 51 675 3 247 12 542 24 623 98 733 4 177 9 292 1 617 50 346 79 582 67 665 52 859 32 497 23 191 17 717 80 48 26 589 33 504 59 998 78 867 88 98 90 332 62 811 10 636 58 428 5 632 36 37 37 266 16 732 25 373 14 443 64 939 2 760 20 831 54 176 87 527 71 654 47 195
19 315 7 299 27 853 52 973 21 35 91 233 15 376 48 87 47 141 17 36 98 607 51 637 54 764 22 777 68 779 62 21 61 227 93 145 65 582 89 69 75 673 23 747 85 5 20 885 5 258 55 454 44 756 2 939 24 790 84 668 96 20 8 741 9 849 36 138 29 827 39 24 76 238 72 629 86 184 81 303 63 825 94 70 60 569 6 984 46 591 30 758 58 851 80 89 3 964 42 93 95 317 12 680 43 369 50 707 34 282 64 288 14 983 70 513 77 593 49 774 74 893 18 178 41 474 11 107 1 889 88 500 10 640 38 69 67 783 90 83 26 693 28 5 0 796 53 980 57 718 92 269 37 501 33 478 69 885 59 187 79 297 97 332 40 821 78 238 13 383 83 943 45 341 73 594 31 933 25 705 82 844 99 886 87 247 16 469 35 413 4 274 71 424 66 394 56 823 32 93
55 8 24 14 70 700 95 869 66 979 71 727 74 900 27 768 89 537 26 157 5 813 54 991 96 583 18 651 86 849 67 899 82 241 84 612 7 933 80 847 12 570 56 346 91 57 2 461 64 122 85 81 0 752 78 237 73 170 69 363 53 502 21 527 35 551 13 860 59 81 20 697 6 73 87 862 81 885 40 93 60 199 32 55 83 864 76 146 93 393 92 574 23 551 48 963 45 378 29 532 31 915 15 788 79 184 49 63 30 396 72 352 77 144 63 578 46 16 99 192 8 203 16 184 4 111 68 206 25 399 10 800 34 302 43 407 98 963 97 266 37 199 11 671 75 596 62 696 58 177 42 919 88 109 90 624 51 785 19 505 33 310 17 741 94 69 52 332 3 195 57 749 50 889 44 411 65 831 9 725 1 944 38 359 28 30 41 784 47 544 36 349 61 436 14 463 39 570 22 883
29 957 41 602 40 180 95 171 88 218 15 932 10 405 77 410 5 324 11 677 65 357 36 802 87 945 19 98 61 278 94 595 78 432 64 959 62 627 92 681 13 554 38 652 74 588 97 87 50 375 59 557 85 283 91 369 90 818 73 75 30 918 79 551 49 259 16 640 46 489 83 85 60 143 82 24 54 399 21 7 31 773 81 834 18 277 52 274 14 63 71 254 68 563 17 846 96 907 48 273 12 576 70 256 22 125 55 436 23 57 33 707 56 108 37 651 63 301 47 574 98 302 32 705 51 872 27 593 39 216 84 880 20 778 9 609 93 389 4 630 58 587 44 803 0 2 1 803 80 406 86 165 34 772 89 455 3 655 57 296 6 335 45 808 99 146 53 450 8 453 76 889 35 210 7 727 42 119 2 263 26 258 75 520 24 458 25 837 66 163 69 700 67 153 72 231 43 819 28 922
68 578 78 43 81 918 14 905 58 920 41 675 95 716 17 911 30 245 83 807 27 311 49 117 73 802 38 928 94 271 42 235 40 884 88 408 55 595 22 720 8 644 21 700 63 166 28 554 85 972 3 387 91 972 57 636 59 33 31 856 20 264 9 470 4 817 99 219 45 476 69 117 56 802 71 807 6 579 23 427 93 781 98 500 87 462 61 873 36 109 50 220 60 777 13 233 74 216 80 867 62 41 18 785 65 649 1 943 51 581 72 953 34 935 5 871 26 270 97 238 44 653 29 792 32 325 89 935 64 407 11 291 33 735 15 996 92 702 79 146 37 439 19 494 10 152 25 561 54 568 76 377 75 335 86 729 70 189 90 775 96 76 77 95 2 544 52 526 84 944 24 268 39 443 66 305 0 983 47 382 48 574 16 621 7 665 67 379 82 565 53 681 12 422 46 453 35 845 43 497
15 133 86 553 3 748 44 596 18 218 35 82 59 810 87 56 57 418 4 226 84 15 90 120 88 692 79 985 54 50 29 604 75 317 73 54 30 980 14 782 78 264 19 642 81 279 55 421 40 424 66 756 56 374 20 130 8 708 67 759 93 362 47 184 91 166 32 31 16 45 43 729 42 823 97 338 89 311 23 987 48 491 37 852 69 755 72 449 1 36 85 123 38 542 52 277 17 566 26 265 45 539 94 660 13 358 76 520 65 981 70 594 2 487 9 936 68 490 6 484 11 803 25 747 39 601 80 29 64 971 24 489 62 488 49 904 99 371 36 911 71 964 7 508 5 469 12 259 77 565 28 301 96 520 74 531 83 765 50 47 61 901 98 931 46 22 33 782 22 621 53 44 21 677 63 713 34 466 10 938 27 567 95 621 31 985 41 982 92 334 51 885 60 833 82 522 58 631 0 510
11 979 67 460 51 396 4 841 46 509 18 305 17 769 27 738 82 549 44 803 71 157 28 990 92 486 57 349 1 719 59 977 76 186 6 859 78 426 32 245 2 533 45 982 10 543 22 214 33 777 37 373 86 918 24 787 19 787 29 375 47 776 91 887 87 898 60 853 48 19 40 821 55 487 61 909 30 491 53 466 49 141 58 361 63 474 54 612 50 462 62 541 31 444 65 137 88 144 56 663 41 473 73 850 75 283 95 322 81 887 43 270 26 983 97 98 34 172 25 987 36 902 21 164 52 581 7 351 68 923 70 190 77 38 0 877 12 990 69 849 3 783 39 874 96 598 35 863 99 14 8 871 16 409 80 831 14 895 94 938 66 867 9 446 93 661 85 309 98 360 42 367 83 819 13 112 20 952 74 675 23 652 72 705 38 726 84 740 90 875 89 674 5 188 15 531 79 776 64 939
54 335 17 433 73 816 65 622 82 235 62 675 8 392 72 578 68 171 98 318 40 149 14 759 7 919 86 106 77 66 23 705 51 34 46 700 18 583 74 607 20 894 43 163 84 771 48 74 88 7 22 355 21 270 31 827 79 361 63 632 50 262 13 893 64 94 57 306 36 36 89 362 9 976 67 143 60 649 90 930 85 935 5 23 38 18 47 429 33 864 2 409 25 869 76 2 55 419 45 834 30 815 87 152 37 791 80 733 91 140 26 97 93 708 28 782 53 970 99 71 69 988 27 625 19 651 71 790 4 998 0 280 49 501 12 554 32 553 83 281 58 39 6 353 52 42 94 493 16 306 3 96 70 258 92 789 39 90 42 820 35 527 96 520 1 551 75 703 15 702 41 919 61 300 66 803 56 649 81 417 10 91 24 418 95 770 97 2 44 91 59 587 29 708 11 846 78 712 34 353
3 210 23 556 56 222 20 421 4 864 19 269 77 49 33 404 25 130 9 788 24 379 97 308 92 500 28 679 99 387 78 512 70 718 6 460 48 190 84 2 80 260 41 599 89 765 14 32 42 640 98 655 39 723 90 71 83 492 15 825 57 865 35 116 26 480 46 195 22 344 86 914 51 468 8 51 44 59 45 149 67 107 5 336 27 454 17 805 21 308 11 702 40 278 74 558 16 270 37 999 47 303 95 4 88 23 13 269 32 276 87 540 68 753 29 460 65 879 73 606 63 289 30 228 93 349 53 47 12 998 79 844 43 788 69 986 36 243 50 354 52 467 18 646 82 680 1 911 34 751 49 771 72 107 58 319 85 86 62 630 75 7 71 30 59 466 66 932 0 966 55 22 60 700 96 267 61 65 91 917 38 121 7 996 31 872 94 371 81 798 10 685 2 800 54 26 76 139 64 451
20 952 82 238 6 263 33 580 25 655 83 651 64 17 43 987 89 951 7 422 29 517 19 156 57 806 44 924 10 771 52 591 76 31 95 22 28 448 60 505 74 580 53 446 40 23 91 646 67 501 30 852 39 264 11 836 93 954 55 425 8 835 37 624 77 976 66 284 17 714 50 803 80 548 12 698 27 72 36 719 22 498 81 232 97 705 75 500 73 704 21 509 87 135 69 640 98 124 3 907 15 966 45 946 85 590 61 276 65 541 42 783 23 915 62 712 54 297 78 166 32 24 2 508 13 680 0 398 99 351 96 695 46 23 5 671 56 761 24 87 92 856 71 333 18 792 34 345 68 996 4 377 31 480 86 660 26 833 59 723 41 225 94 486 38 272 79 378 35 715 84 41 51 70 72 739 49 175 16 182 88 204 9 472 48 222 14 25 70 85 1 359 47 513 63 4 90 931 58 980
94 123 42 806 37 407 50 585 20 983 45 244 46 267 3 905 5 289 17 807 15 542 69 92 83 604 49 206 7 659 62 76 80 104 19 330 23 862 2 55 47 597 70 951 64 509 32 909 14 984 51 251 78 78 39 953 55 137 1 439 67 546 84 901 91 439 33 282 22 358 27 933 11 105 89 525 86 506 77 470 31 2 12 913 61 593 4 296 90 303 57 933 97 179 25 813 58 432 26 179 34 10 72 174 85 424 43 26 0 479 76 259 88 51 35 942 75 200 36 631 9 276 92 3 6 881 16 295 53 696 96 513 74 675 21 487 54 274 48 345 59 861 8 885 13 948 99 78 40 30 28 361 44 334 24 79 41 861 29 617 30 358 18 681 52 789 66 204 87 653 95 649 79 144 56 308 82 394 10 502 71 294 98 934 38 813 60 517 73 154 81 430 68 810 63 326 93 17 65 795
65 479 35 580 60 960 69 897 34 124 9 210 43 290 94 638 28 327 96 73 44 139 17 684 98 968 89 430 6 443 64 549 21 536 70 24 48 786 36 229 71 929 26 855 40 60 56 489 67 825 47 16 58 802 52 245 18 913 72 989 68 925 13 195 77 724 76 857 91 807 97 744 8 231 93 961 23 680 78 832 38 100 37 86 61 17 46 858 3 946 27 327 7 993 22 734 53 940 11 4 62 930 84 538 85 204 99 773 63 687 59 716 29 356 16 168 4 364 90 506 66 65 20 306 33 50 73 445 12 645 81 357 55 190 75 228 25 751 86 847 30 76 74 413 95 937 2 651 92 909 5 854 82 918 51 89 10 466 50 690 45 502 1 160 57 340 0 455 88 631 80 668 19 2 15 507 39 465 54 995 83 966 87 495 14 87 24 705 31 37 79 476 41 253 49 19 42 608 32 506
55 154 65 632 14 419 76 856 74 787 85 884 57 202 68 349 90 481 2 54 49 579 42 573 25 409 17 585 84 972 22 623 51 343 27 80 66 594 37 963 28 158 29 954 53 83 15 713 10 941 63 350 46 673 20 204 73 321 31 984 12 827 61 214 32 851 97 320 44 241 86 845 1 102 21 300 70 44 79 867 99 152 47 188 9 655 3 707 30 442 5 427 43 350 8 215 82 534 4 445 87 914 60 807 56 876 98 692 96 550 40 412 54 1 64 173 58 522 24 234 83 540 69 383 89 297 48 523 45 150 19 339 62 529 39 785 80 366 75 831 94 262 34 940 33 350 92 301 11 699 72 465 71 349 35 393 36 670 67 355 81 250 41 39 6 999 0 451 93 882 26 442 88 453 95 667 78 158 16 2 38 533 52 665 50 508 91 365 59 40 77 855 7 448 23 686 13 863 18 798
46 206 24 602 38 205 98 899 32 551 28 655 19 778 41 90 18 14 66 103 94 88 11 671 68 486 95 19 62 300 39 92 15 602 97 451 81 66 44 219 92 872 13 833 75 293 3 389 96 650 51 821 61 210 78 276 21 931 83 683 7 520 82 859 23 603 58 921 10 662 89 349 47 119 80 780 6 192 74 346 85 128 50 2 25 848 12 830 93 142 17 579 34 877 8 564 64 992 76 753 53 571 48 977 49 67 16 30 26 222 73 490 67 221 45 644 36 124 65 487 1 61 87 167 79 567 42 881 5 569 20 423 99 51 86 678 59 234 71 146 43 194 90 54 33 544 72 358 54 481 30 614 57 294 69 508 63 903 35 953 9 802 56 616 70 466 91 230 0 91 55 725 14 101 37 781 60 991 31 445 77 562 88 155 22 264 4 102 40 632 27 414 29 923 84 505 52 697 2 434
36 757 27 819 58 83 79 561 62 721 8 454 72 201 42 545 37 18 5 618 88 157 7 647 10 378 12 885 39 868 53 817 55 213 28 794 14 126 71 313 45 549 29 341 19 176 32 246 21 114 83 45 1 240 77 293 22 62 85 906 64 724 67 556 94 874 6 141 96 208 18 399 49 376 87 943 3 658 97 316 95 775 86 754 50 187 13 920 54 972 17 203 80 693 4 764 20 308 26 793 84 427 78 987 59 58 91 200 43 290 61 922 35 662 44 150 9 130 76 482 34 301 51 398 68 272 31 418 98 519 75 99 57 44 23 820 66 873 46 980 63 305 70 810 0 751 48 550 73 886 92 322 74 406 65 383 11 593 69 477 82 267 90 414 56 755 41 413 81 268 30 529 24 452 40 516 15 313 16 382 52 75 38 698 33 509 2 515 25 857 93 958 47 159 60 545 89 235 99 629
76 536 3 914 6 475 14 49 30 64 89 307 70 250 42 344 53 818 99 133 51 260 32 742 0 640 23 734 82 39 34 581 26 628 33 844 92 209 78 480 84 37 66 858 94 918 59 287 38 186 65 787 63 235 57 93 37 342 97 226 96 658 88 781 27 96 85 364 77 242 12 27 73 621 7 502 35 905 46 79 21 76 40 672 71 777 36 643 95 6 68 963 79 237 54 846 48 721 16 494 18 511 81 866 50 112 67 148 47 407 20 767 60 72 29 914 1 2 64 570 58 520 90 956 19 628 72 689 91 134 55 319 15 475 44 757 87 138 25 689 75 66 83 682 9 90 24 317 41 974 98 650 28 50 93 826 22 409 31 245 86 973 4 723 8 624 2 213 43 860 5 665 17 715 62 966 45 386 69 853 74 625 10 579 61 610 39 298 13 62 49 291 56 413 52 734 80 18 11 163
18 172 96 529 56 246 1 653 33 550 37 119 6 837 75 125 69 366 66 624 12 661 97 132 57 261 64 558 73 218 72 134 70 31 28 358 53 581 2 414 0 820 65 535 71 694 77 322 88 70 40 744 94 371 80 17 55 210 23 334 36 947 74 456 27 653 78 907 68 523 42 36 98 748 46 826 63 396 13 201 19 264 85 551 54 96 10 497 50 228 76 628 99 719 5 65 95 292 22 77 93 202 39 237 11 700 49 805 38 891 44 292 17 370 43 594 52 495 35 438 21 481 45 267 25 721 47 610 8 35 89 113 87 741 67 435 14 122 51 787 32 13 41 722 30 355 15 892 9 147 31 376 79 655 91 336 3 892 86 82 7 247 4 428 16 909 48 807 59 652 61 578 81 709 83 101 90 265 58 196 60 431 20 295 34 77 29 368 82 354 62 843 92 696 84 889 24 310 26 783
34 514 98 398 5 742 54 364 14 26 60 60 51 44 44 571 61 434 96 743 25 637 71 812 55 221 95 765 82 667 30 950 91 985 18 683 75 313 70 528 92 223 57 722 47 302 33 918 45 155 50 633 86 825 84 136 23 554 72 878 16 725 88 148 1 224 20 918 12 201 21 715 27 876 93 265 28 311 74 368 85 648 31 844 68 894 73 5 99 672 48 790 89 119 53 240 13 982 35 812 80 713 62 203 6 960 10 416 83 929 17 377 41 575 63 835 76 921 11 940 3 988 38 123 67 603 40 532 7 609 29 536 0 755 39 418 94 850 79 449 64 735 26 82 22 374 15 980 97 995 19 79 49 566 77 642 59 621 42 224 66 664 8 560 43 986 46 16 87 712 4 26 37 363 52 667 56 788 65 346 69 807 9 565 2 675 32 502 58 990 90 13 81 337 78 616 36 864 24 558
44 817 47 22 28 568 94 182 99 248 85 994 77 952 20 207 97 481 63 124 13 842 38 514 59 595 65 283 52 336 36 524 71 491 74 300 76 256 60 625 39 239 41 681 86 888 84 405 66 217 21 674 68 946 46 570 58 140 78 136 25 140 64 643 24 86 19 166 40 358 17 670 15 497 26 987 8 545 87 912 2 735 54 898 95 625 27 579 96 970 48 523 4 126 34 267 98 94 37 370 9 973 33 294 51 676 75 28 61 286 42 313 73 203 57 82 81 554 69 903 93 757 12 799 3 986 31 308 43 403 67 275 91 367 49 560 32 110 29 706 22 161 90 496 88 20 16 391 92 718 83 38 6 50 56 761 79 594 82 184 30 372 80 256 70 237 10 550 5 790 0 385 50 622 23 349 62 414 11 884 18 354 45 704 55 897 35 951 72 664 89 551 14 910 53 515 7 148 1 848
61 283 58 532 70 158 0 89 77 866 67 142 33 838 35 199 43 575 3 51 55 231 98 952 26 849 36 258 71 989 75 941 45 770 31 417 56 460 39 76 63 581 7 51 23 782 17 394 8 627 81 12 53 865 37 678 80 458 89 745 5 19 1 224 69 947 50 748 24 898 29 480 9 742 22 293 25 229 59 379 16 412 72 917 4 496 54 655 96 489 85 4 28 256 91 80 62 772 68 898 57 996 79 948 86 116 88 571 78 315 76 480 10 81 30 315 34 360 93 862 94 459 84 16 32 615 74 758 65 579 51 871 47 907 41 217 60 749 6 671 18 205 46 532 95 302 11 770 2 851 83 489 42 624 38 850 40 699 12 898 66 655 44 680 21 474 92 359 52 447 64 767 20 749 82 31 49 292 14 959 99 291 73 338 48 526 90 870 13 461 27 141 87 791 15 857 19 291 97 831
2 2 63 784 81 269 20 784 87 833 96 775 7 282 57 98 65 923 53 528 76 704 30 271 22 456 36 182 12 377 24 666 84 210 0 13 3 887 73 954 82 115 43 269 38 452 45 96 66 693 26 958 31 872 8 313 49 498 42 605 89 335 77 751 72 136 41 484 85 182 10 675 59 48 13 55 99 930 4 181 67 276 25 907 21 30 47 932 56 843 91 833 93 575 80 224 11 346 83 320 58 69 97 908 68 448 35 729 1 352 15 562 33 958 27 116 79 148 92 359 98 225 75 455 44 659 94 517 19 221 78 351 18 398 64 79 37 104 90 647 51 264 34 959 40 673 52 293 17 174 55 860 46 475 29 372 62 775 74 927 60 570 69 860 48 52 61 972 86 248 5 758 9 787 39 781 95 764 50 523 28 582 32 370 70 280 23 333 88 11 71 37 16 661 6 213 14 208 54 666
25 205 87 610 19 110 55 980 75 285 78 979 23 246 3 723 83 461 31 236 7 468 30 705 54 229 27 885 60 487 70 467 45 966 29 561 76 609 36 237 69 675 65 905 10 458 6 46 95 178 20 64 68 107 13 427 72 746 22 106 5 945 66 487 62 474 44 237 58 185 33 600 9 300 4 370 41 434 79 389 2 788 40 381 74 59 47 107 61 537 93 999 91 994 0 127 8 951 37 37 99 886 48 870 18 943 81 761 49 162 82 688 90 716 16 574 63 567 88 146 24 906 56 834 85 148 35 531 17 812 59 900 96 829 14 511 67 266 98 828 15 741 38 375 28 78 84 130 64 833 26 377 50 113 51 54 46 538 80 195 97 687 42 895 89 606 71 91 92 612 1 751 52 348 21 850 73 569 57 27 34 139 77 592 86 895 39 433 43 838 94 465 12 559 53 754 32 477 11 68
97 827 73 590 23 851 14 884 26 141 25 999 62 584 46 495 16 922 32 638 74 690 56 619 51 938 64 938 65 549 28 825 36 518 86 999 92 908 90 634 93 374 79 954 71 130 10 687 61 743 48 11 63 698 21 101 89 806 49 195 78 159 84 596 58 972 29 85 43 497 55 376 30 973 1 657 82 205 2 888 85 926 9 723 75 663 80 596 99 547 38 554 15 575 41 828 4 362 44 717 66 885 47 172 42 335 59 96 34 74 88 227 24 637 12 308 22 476 33 699 77 390 45 652 39 614 13 27 83 615 0 91 95 842 19 319 31 907 27 916 94 228 96 401 8 659 54 593 50 356 40 329 69 30 3 213 87 727 52 808 60 899 67 581 81 611 98 618 57 368 20 1000 18 541 37 522 6 397 7 928 72 889 35 583 70 586 91 241 17 141 76 164 11 570 68 310 53 355 5 582
20 379 10 987 4 433 46 174 28 283 89 188 19 342 52 718 36 657 23 85 11 587 62 881 69 444 85 75 95 779 6 586 8 308 15 799 7 896 34 78 38 819 99 883 68 684 5 6 12 264 78 405 33 778 72 581 77 328 18 232 40 63 79 304 32 25 27 346 29 247 54 243 31 36 51 953 92 456 53 96 71 710 88 214 84 957 76 234 67 388 55 107 93 680 91 376 45 640 74 96 75 608 98 404 17 492 48 569 26 322 24 563 87 610 9 420 73 735 64 304 37 821 66 959 56 354 86 705 63 280 57 46 21 268 94 643 1 105 44 858 81 326 22 650 3 962 30 53 70 858 0 16 83 476 50 185 90 791 14 350 41 599 97 384 61 791 58 392 2 371 13 462 60 814 96 675 42 500 25 827 35 689 49 970 59 630 43 78 80 33 47 78 16 365 65 579 39 683 82 884
53 534 44 948 59 973 51 784 18 272 61 709 80 814 13 895 67 761 28 697 90 467 40 466 7 206 52 459 86 146 81 222 22 643 34 671 32 13 83 96 14 611 85 542 71 924 94 879 57 237 5 80 84 935 42 714 2 123 10 468 9 703 92 976 58 976 16 987 78 712 98 926 55 325 97 507 20 542 25 970 79 968 89 327 36 688 62 295 99 657 39 716 26 757 68 738 88 298 37 670 17 873 56 16 73 763 69 376 65 508 27 810 75 440 66 843 41 320 64 369 0 135 60 78 6 198 50 836 23 113 70 923 21 59 19 625 8 677 35 851 95 412 3 287 77 459 1 759 74 563 31 441 49 436 43 615 76 60 30 455 72 35 54 416 96 577 38 423 4 488 63 646 29 549 45 577 46 617 15 402 48 233 91 903 82 149 12 964 24 738 47 835 11 879 93 401 33 939 87 387
61 531 79 511 22 556 72 176 83 152 57 870 65 527 62 157 74 938 33 153 54 434 9 746 27 419 75 658 42 454 41 647 89 757 26 595 19 779 71 22 80 694 93 440 30 118 4 273 15 433 76 851 11 904 14 131 78 989 23 87 81 372 25 107 94 940 28 758 60 324 43 906 10 98 97 670 48 657 40 814 45 592 20 558 16 261 77 191 49 484 29 30 34 718 6 350 50 287 64 500 37 994 56 886 95 906 63 555 70 866 2 178 1 982 73 686 13 188 87 142 84 735 36 107 86 985 88 522 91 788 46 722 18 447 21 217 8 829 52 812 7 732 99 352 17 433 69 105 59 192 90 809 51 235 96 281 3 277 55 511 5 369 39 236 67 158 0 300 12 777 24 806 92 361 82 583 32 464 98 730 58 970 53 49 68 41 38 823 66 542 35 198 85 974 47 904 44 729 31 752
85 133 13 772 96 4 81 751 76 698 40 694 59 518 42 166 73 541 89 296 9 182 58 735 57 560 98 232 88 434 1 726 70 440 31 637 74 863 46 482 97 669 0 370 90 982 35 256 33 663 51 600 56 999 67 850 49 903 22 451 30 445 3 789 91 663 4 131 2 310 20 776 32 55 43 250 84 717 66 56 93 733 68 301 71 757 27 984 55 784 21 588 26 940 83 814 80 513 28 619 39 185 19 785 54 631 8 619 38 492 69 406 45 766 41 747 62 41 75 58 16 226 94 687 24 97 64 802 65 198 14 883 5 405 23 278 11 963 77 177 50 255 10 252 29 31 79 454 6 415 92 96 48 644 17 115 47 294 78 601 15 330 61 846 7 411 34 959 72 563 63 337 25 144 87 777 53 640 36 842 99 216 95 979 52 965 86 770 18 799 37 276 12 37 60 850 44 646 82 53
43 451 14 454 84 281 9 701 87 543 28 973 8 615 76 426 26 210 83 65 61 205 78 739 72 366 22 457 35 408 73 625 12 572 54 190 33 701 52 515 46 507 4 899 81 478 67 440 58 810 68 237 6 804 40 278 70 290 98 466 92 260 45 330 94 59 86 974 50 223 38 969 60 682 71 472 36 49 17 219 42 427 48 259 23 782 59 295 97 185 18 744 13 68 19 321 77 127 79 993 69 505 7 905 16 938 3 497 89 466 57 277 49 989 99 639 39 716 90 886 75 992 10 264 55 243 82 864 27 862 25 868 24 565 31 74 11 154 66 425 85 618 51 54 91 406 20 716 62 523 34 651 63 607 53 687 37 267 64 573 88 16 93 12 80 774 41 942 47 233 1 327 65 989 2 166 95 19 44 105 30 651 56 358 21 883 74 905 29 608 0 483 5 777 15 133 96 127 32 149
2 77 93 654 90 685 91 183 92 749 10 577 59 873 95 665 27 20 99 954 28 35 48 72 47 290 23 772 8 682 98 416 80 12 77 731 70 557 18 48 71 776 26 298 62 165 7 51 61 904 21 431 83 158 37 719 97 56 22 132 86 393 76 974 66 901 40 778 67 423 51 778 32 349 45 286 73 620 87 478 88 397 89 741 36 85 24 215 54 114 56 124 55 271 25 353 69 351 82 807 94 6 1 822 68 232 43 355 13 998 46 321 17 697 79 616 49 714 3 649 0 487 74 270 50 175 38 329 85 576 65 384 60 251 81 12 42 753 53 6 39 504 72 397 64 508 5 484 20 735 14 701 75 892 78 104 96 442 58 142 35 303 6 577 52 323 31 972 34 86 11 163 16 586 33 36 12 188 4 215 29 695 57 764 30 65 15 78 19 28 44 281 9 466 41 638 84 438 63 88
43 230 4 598 3 560 42 660 49 15 36 595 7 68 45 894 85 707 69 525 50 247 70 387 62 847 86 548 77 472 97 239 54 951 47 972 98 517 78 263 16 868 32 735 55 393 58 164 75 850 38 9 15 62 93 235 41 93 40 671 57 611 9 362 60 464 83 289 39 842 34 333 12 361 59 423 22 73 1 134 71 340 89 479 88 970 37 419 28 466 76 204 66 169 94 570 91 22 53 690 6 626 23 271 81 509 35 62 2 773 26 22 51 295 5 923 20 439 33 435 21 518 25 399 30 486 61 526 90 834 17 444 95 648 99 685 52 230 79 106 18 849 31 922 87 131 19 393 46 743 29 972 13 30 92 380 10 491 56 825 72 825 14 178 11 687 64 592 80 11 84 407 27 902 44 660 96 220 24 407 48 221 63 949 65 370 0 250 73 748 8 697 74 497 68 378 67 8 82 752
63 402 16 729 98 432 86 53 66 347 26 648 74 354 44 856 33 887 42 914 45 602 27 112 88 273 79 856 17 974 31 30 55 362 3 117 15 505 29 20 32 93 93 145 76 66 61 869 20 156 30 963 21 496 8 46 19 881 14 384 5 668 47 74 65 354 37 776 62 875 25 107 58 121 78 39 67 663 10 84 38 151 91 697 40 313 48 524 46 573 89 23 97 133 82 804 69 511 64 702 95 553 57 386 36 125 92 342 83 163 22 566 49 47 54 768 50 143 9 505 24 37 99 689 41 114 56 166 12 72 51 995 53 757 11 521 96 113 80 155 23 673 39 252 52 379 34 133 84 948 75 152 1 727 7 139 2 270 59 288 77 405 0 821 68 331 90 680 81 265 70 450 94 964 87 773 73 777 60 516 35 692 4 199 72 818 18 922 6 316 71 329 85 266 43 159 28 955 13 434
18 630 23 895 91 326 32 939 21 968 79 762 15 504 45 856 11 180 98 817 61 998 27 100 55 647 30 30 78 778 36 196 33 893 86 288 0 257 2 942 68 470 87 307 74 947 69 299 88 500 6 30 52 159 37 79 50 435 10 174 65 432 13 826 70 125 60 368 20 72 96 726 3 697 9 580 12 56 31 16 5 535 71 477 64 761 54 276 58 859 75 604 85 770 62 594 84 284 22 469 63 46 83 837 43 528 41 313 7 161 8 129 4 934 49 778 47 431 97 564 99 223 25 149 76 937 1 653 48 961 93 58 26 285 46 169 16 242 92 231 34 816 81 925 19 941 59 602 14 347 67 150 66 524 28 525 51 160 38 108 44 963 72 228 80 303 53 181 73 461 35 386 17 721 89 414 95 741 24 329 77 600 90 363 94 802 57 161 40 481 42 936 82 280 39 831 29 503 56 280
37 591 62 839 94 141 81 218 25 906 86 125 4 392 19 412 41 727 29 260 84 31 83 496 40 582 97 249 12 344 96 651 69 759 59 738 17 464 63 940 60 140 20 832 95 326 47 866 24 888 33 268 78 724 54 662 99 763 9 334 48 51 65 487 70 724 61 824 8 130 68 412 52 186 49 705 5 420 22 780 1 22 98 637 89 83 88 649 28 928 67 82 6 372 73 387 87 68 21 773 72 785 2 17 55 9 82 795 15 68 77 83 27 566 80 292 31 679 42 107 45 393 46 881 90 493 76 745 66 494 51 246 44 420 18 661 26 344 0 83 32 930 34 488 16 311 64 812 35 345 38 723 75 870 30 192 11 537 85 921 93 351 3 567 10 672 92 49 50 798 39 277 57 8 14 43 53 319 23 371 7 429 79 803 71 340 58 724 56 329 43 203 36 527 91 781 74 846 13 219
94 496 8 382 59 208 62 852 47 140 53 805 60 532 76 347 17 427 37 618 54 969 52 497 81 460 44 148 96 538 58 142 66 455 34 58 65 60 73 805 95 350 28 807 78 170 31 923 39 257 0 60 88 307 68 409 55 813 14 689 86 725 15 634 45 264 75 487 9 584 79 958 71 251 29 356 18 401 56 100 93 20 83 601 20 281 19 694 49 591 38 200 30 970 50 486 3 969 13 31 27 390 7 927 82 577 10 866 2 915 6 718 98 764 72 293 36 327 5 199 57 939 12 358 43 652 99 940 23 258 4 313 22 184 48 888 40 775 84 997 89 619 11 962 25 309 91 292 74 694 90 501 51 493 92 848 63 637 35 924 97 672 26 512 46 536 64 195 24 259 61 874 21 812 1 728 33 328 87 210 85 128 41 961 32 85 42 377 77 199 16 839 80 3 70 209 69 658 67 367
83 988 55 220 0 39 1 738 26 154 45 149 68 914 75 394 90 25 91 694 53 406 72 133 76 592 82 480 89 223 86 590 9 137 59 785 64 775 97 934 23 770 30 360 56 108 5 970 98 671 16 52 73 443 28 918 27 702 35 250 2 755 78 423 14 703 36 381 88 560 33 390 15 758 84 984 62 114 63 49 58 190 42 703 81 673 25 403 31 436 52 388 4 488 50 796 24 317 87 821 43 259 38 83 70 493 22 874 11 566 95 823 54 389 7 52 46 611 48 509 99 664 96 665 41 935 66 516 39 154 19 812 71 322 65 228 3 398 13 954 8 602 93 229 18 506 37 871 85 259 67 28 51 681 49 951 17 541 44 768 34 21 69 993 47 49 74 723 20 582 29 365 21 433 61 588 10 148 94 29 92 211 6 353 77 277 80 394 60 818 79 745 40 67 12 686 32 322 57 720
28 573 0 126 10 126 81 195 42 672 68 907 50 695 70 939 52 362 59 454 14 603 62 208 92 483 63 392 89 783 85 482 6 753 33 452 21 546 76 924 37 734 12 940 17 816 19 373 86 712 87 296 22 568 26 3 48 269 45 13 38 59 29 676 31 800 8 521 32 985 44 47 36 877 57 237 88 490 15 245 78 788 73 980 23 413 3 902 93 733 46 24 16 673 34 981 61 41 41 476 24 581 60 757 58 521 71 123 27 142 56 429 25 870 80 623 9 277 20 782 95 540 67 286 55 74 35 14 53 419 18 503 75 889 91 477 30 219 69 730 65 303 96 837 90 67 66 326 40 713 79 695 64 214 98 396 54 945 13 583 77 348 72 80 4 295 5 969 11 296 97 192 84 784 94 477 49 827 39 604 47 877 74 166 99 364 51 253 43 642 1 473 2 505 82 699 83 745 7 921
59 247 65 151 24 466 48 671 38 387 75 375 71 866 54 846 10 523 8 360 30 374 84 613 73 659 61 629 6 666 91 949 67 543 80 733 86 730 23 946 3 410 5 291 12 939 99 15 37 393 13 799 87 119 64 842 22 688 27 146 46 956 62 598 78 430 58 862 36 936 63 935 66 111 55 396 0 987 34 425 51 118 52 895 25 529 19 41 15 373 39 662 53 163 68 269 14 627 92 303 77 48 41 687 47 672 60 759 76 821 42 852 43 688 18 678 90 798 97 99 85 657 7 383 79 359 89 177 28 387 93 677 57 237 32 650 31 740 81 136 95 218 83 274 72 781 11 607 35 1000 74 417 17 460 98 312 16 93 88 396 2 350 50 51 1 647 45 624 94 153 4 332 40 45 29 890 96 19 21 639 69 114 44 938 70 867 20 774 33 199 56 566 49 650 9 598 26 19 82 819
74 629 46 504 3 849 94 310 41 874 75 275 27 335 64 672 70 29 60 574 6 78 65 600 48 662 40 979 86 859 18 442 43 392 95 400 47 921 42 293 51 672 98 991 73 552 52 667 22 640 32 301 13 614 35 513 19 887 1 823 91 840 55 998 0 223 7 512 20 710 87 265 97 299 81 191 24 536 44 115 28 619 79 77 57 185 34 291 56 621 31 437 14 687 80 912 61 458 17 476 11 747 26 153 9 938 2 144 29 419 83 856 37 932 39 165 85 297 15 558 59 359 53 410 30 144 33 64 49 46 99 803 82 291 77 182 89 771 4 311 96 642 62 60 72 355 88 873 5 497 25 154 93 569 76 188 45 695 36 966 92 146 10 175 8 608 38 185 67 349 63 256 69 151 21 951 50 453 12 356 84 772 66 88 16 132 90 973 23 350 68 819 78 261 58 741 54 77 71 939
21 326 16 655 66 902 39 353 94 425 55 557 96 924 24 656 7 373 22 819 28 151 6 408 5 14 62 642 92 164 93 491 14 845 61 953 59 953 20 803 64 189 85 654 18 195 49 284 29 476 3 907 80 558 63 382 69 289 78 899 32 728 25 642 33 800 34 59 35 586 40 597 65 768 71 173 51 28 4 515 81 118 70 440 76 404 38 907 19 23 23 668 41 915 83 145 99 495 30 513 50 204 73 521 8 537 57 423 31 666 60 870 11 473 87 655 58 413 82 642 42 230 53 529 72 112 75 112 54 702 37 231 1 554 12 205 91 445 47 742 9 750 26 725 67 350 27 541 46 978 88 850 48 676 44 622 17 225 90 391 86 685 10 954 68 613 74 115 89 836 0 145 45 173 52 921 13 465 95 279 84 174 98 805 77 919 97 546 36 785 79 408 2 427 43 399 15 337 56 508
83 212 34 628 91 911 62 899 77 402 80 968 64 492 33 17 94 159 81 703 5 354 96 19 76 277 44 346 98 783 66 127 87 915 27 563 63 991 7 963 0 192 95 630 90 5 57 409 31 866 52 962 37 134 65 512 82 146 19 23 40 699 71 758 78 664 17 178 89 81 79 929 25 751 93 644 43 302 72 765 47 221 28 841 24 713 11 151 48 578 14 787 9 711 10 273 69 338 2 679 22 70 67 766 45 632 3 791 36 415 23 429 58 280 68 663 42 861 46 810 75 689 26 803 51 701 54 767 56 166 20 389 41 465 21 195 59 152 18 349 99 20 13 377 29 826 12 264 53 132 16 409 30 224 1 787 88 31 49 363 97 252 92 1 4 516 70 311 39 790 84 1000 8 264 61 442 15 640 60 570 86 657 74 851 35 515 85 343 50 834 55 676 73 770 6 768 38 331 32 508
43 577 65 478 50 348 66 281 20 65 90 729 87 878 47 74 64 123 31 725 27 510 62 251 55 758 15 318 98 479 99 282 30 935 9 588 26 274 44 942 11 44 5 89 74 909 24 847 41 909 52 1000 58 126 23 360 97 31 92 408 80 98 71 433 13 758 75 629 18 135 85 489 7 671 86 160 8 802 25 857 39 935 19 652 61 445 17 636 95 763 6 226 83 961 34 666 70 22 72 479 73 412 82 660 0 696 63 360 69 270 79 626 38 913 96 368 54 966 88 23 2 818 16 496 14 500 40 270 91 347 49 869 45 875 22 494 78 79 32 552 84 949 35 897 29 41 76 942 37 434 48 954 59 361 60 192 51 199 94 469 36 814 68 877 81 167 56 488 33 186 12 546 46 417 93 855 1 373 89 324 3 781 21 614 77 310 4 261 57 876 10 247 53 925 28 594 67 195 42 331
9 982 17 821 90 763 60 605 65 339 99 270 27 65 59 538 46 450 11 724 91 325 57 5 43 469 12 506 34 305 78 311 48 700 93 644 19 24 50 659 33 771 18 408 35 792 29 296 49 49 3 946 79 837 40 375 71 975 39 608 24 948 31 564 56 896 58 252 96 281 85 458 95 355 62 928 81 245 82 447 5 418 55 259 22 663 4 607 77 239 1 746 23 166 92 372 6 818 2 858 98 416 67 802 26 641 68 393 45 786 84 985 75 765 41 996 53 997 8 571 73 764 44 659 37 305 36 382 15 808 25 201 51 921 70 436 72 524 61 992 76 410 16 109 74 534 20 913 14 593 42 726 13 694 30 448 97 592 88 371 89 353 80 14 28 653 94 672 64 842 38 41 63 96 83 125 54 670 7 958 0 486 47 32 66 842 86 327 69 446 52 908 32 252 21 215 10 744 87 654
32 970 11 521 45 309 19 209 70 986 49 121 75 47 91 40 92 536 54 874 77 789 73 40 96 173 56 383 48 531 12 720 17 282 62 93 98 708 10 161 78 121 40 373 95 949 44 335 90 324 86 368 42 736 35 386 31 341 5 875 27 121 23 126 2 817 24 449 28 313 59 325 47 226 69 456 41 644 13 599 26 343 9 603 93 785 46 448 8 314 80 935 94 22 68 760 6 102 84 90 0 581 99 728 82 850 34 29 83 327 64 991 76 263 55 578 20 67 81 412 43 354 85 528 65 578 87 286 1 158 51 555 60 659 30 599 37 185 21 313 22 982 58 40 71 785 88 344 14 303 72 670 50 371 57 66 89 569 33 178 29 944 7 434 15 677 53 486 36 757 79 73 18 814 52 466 4 157 16 57 39 281 61 263 66 861 25 691 67 638 63 355 3 795 97 539 38 325 74 427
29 276 14 961 32 672 16 727 77 417 25 107 12 891 46 358 92 237 9 949 55 234 78 435 65 510 68 43 97 968 64 839 34 29 71 973 96 207 61 366 30 84 82 529 13 360 36 806 4 459 51 919 22 432 15 889 79 478 23 773 6 734 60 123 90 855 17 51 26 549 7 471 18 771 31 945 59 330 70 973 1 876 57 452 88 396 72 590 93 211 19 951 63 754 45 480 83 527 50 334 80 829 49 276 48 22 43 174 84 92 44 101 99 647 98 233 69 430 42 275 21 834 47 853 89 24 0 101 33 157 10 420 39 618 56 374 5 907 35 518 11 16 38 502 66 923 8 42 24 194 76 873 73 147 74 564 53 296 20 988 28 734 85 320 54 494 86 171 91 561 75 220 81 448 27 400 62 710 87 900 52 274 67 591 94 35 37 127 41 263 40 181 95 307 58 479 2 644 3 182
66 790 46 926 43 143 81 253 15 87 11 852 79 937 24 166 45 906 72 28 48 470 84 735 74 328 40 230 26 285 33 886 22 984 80 232 62 264 9 132 8 748 71 589 90 746 69 767 1 53 85 783 89 943 88 821 35 612 4 841 73 533 29 348 77 886 47 909 70 461 63 670 13 427 2 21 23 894 97 186 95 148 82 973 32 382 42 254 51 366 98 685 41 893 30 448 94 847 12 28 28 49 58 932 18 596 53 471 3 960 20 640 10 165 75 746 16 237 36 211 50 101 65 405 55 666 86 435 25 833 99 832 19 582 67 446 6 973 96 73 92 51 27 337 61 717 57 594 34 14 91 316 52 399 59 664 78 556 49 78 0 235 93 781 83 558 21 604 37 715 54 103 64 617 38 309 5 229 31 242 56 5 68 906 87 10 14 864 76 71 44 465 39 674 17 217 60 100 7 840
47 86 98 53 65 557 22 846 95 314 37 990 4 410 50 717 16 189 31 43 29 116 30 36 13 742 54 503 19 908 66 833 11 909 10 497 76 377 49 324 68 627 73 588 17 561 40 158 1 86 71 726 51 248 2 480 45 925 56 421 52 574 8 592 5 189 89 637 21 536 92 934 86 382 15 559 39 357 61 478 12 357 33 396 42 467 0 958 81 718 93 7 38 45 3 934 28 605 23 616 79 636 60 175 9 970 43 476 82 736 83 92 97 199 91 754 36 24 78 349 75 398 24 561 84 765 90 155 64 508 58 228 67 936 20 374 62 869 46 336 53 563 94 689 34 642 99 988 72 579 69 927 70 950 74 959 59 704 41 895 80 728 32 528 96 78 55 619 63 765 26 590 35 555 57 791 44 238 14 872 7 525 25 916 85 370 6 279 77 991 18 460 87 480 88 567 27 936 48 799
74 131 49 636 71 265 28 540 35 81 20 402 5 561 40 276 0 426 64 116 55 63 90 49 36 130 53 630 68 218 45 420 30 507 75 671 72 704 58 307 87 498 59 949 42 58 37 17 15 635 78 364 44 88 99 7 3 364 31 266 97 446 73 344 82 892 61 353 7 386 60 339 88 158 69 120 19 897 98 697 51 950 46 483 52 6 18 310 9 854 39 358 22 950 80 397 70 821 26 257 38 722 63 748 6 229 91 525 48 986 84 623 66 23 54 909 12 179 41 432 43 973 14 23 16 677 95 372 94 52 83 306 77 483 33 840 76 517 2 370 32 879 10 562 57 254 81 166 47 681 23 772 34 129 4 435 79 556 21 660 92 288 85 937 50 974 62 175 86 84 25 587 67 298 11 963 8 201 29 908 93 660 17 972 27 911 89 901 56 232 1 254 24 960 96 787 13 591 65 449
41 945 75 477 65 703 80 555 18 542 54 51 48 597 25 623 12 967 21 370 58 730 13 843 8 617 29 516 62 192 55 687 67 90 82 180 9 567 64 361 52 717 71 223 51 744 85 718 14 222 10 86 83 684 77 531 23 362 63 160 72 690 32 73 20 382 36 996 40 813 88 623 91 419 76 924 30 782 99 881 53 11 11 206 73 114 19 479 3 299 27 36 94 66 56 912 81 396 6 467 28 659 33 461 4 263 34 568 0 106 97 586 79 605 37 422 78 70 74 295 31 696 50 469 17 297 93 925 68 682 59 348 45 668 86 187 2 192 98 959 57 367 24 536 42 586 39 859 69 850 15 427 35 106 89 838 38 546 22 391 1 310 16 981 90 435 7 874 26 948 47 109 66 558 87 300 60 97 61 154 70 760 46 365 44 237 49 990 43 855 84 311 92 503 95 897 5 2 96 259
95 433 54 462 91 108 59 423 41 991 20 135 84 700 58 29 69 882 57 951 75 236 53 655 36 755 98 453 88 899 27 582 70 606 49 896 66 713 39 753 44 445 31 174 50 719 5 42 10 293 79 735 46 313 38 853 73 721 97 46 37 849 96 283 87 338 93 871 81 401 19 339 6 352 2 323 55 13 45 319 28 767 21 977 74 498 62 204 60 672 61 520 86 743 13 259 48 123 40 799 82 375 51 436 85 822 4 501 52 967 23 483 26 965 35 660 72 906 9 339 90 46 33 431 68 15 89 830 63 103 92 13 99 755 32 950 65 359 76 62 11 81 1 374 22 421 42 26 77 611 7 234 34 537 67 321 16 123 83 613 56 973 8 37 29 330 64 178 14 472 43 27 17 892 71 818 30 535 12 881 94 199 0 59 3 368 15 425 78 478 25 609 47 916 24 371 80 54 18 590
83 216 42 194 81 980 0 718 69 33 97 260 90 488 11 558 56 769 62 493 75 403 40 706 72 538 18 149 27 352 16 21 33 694 45 549 63 826 71 603 34 897 36 74 77 18 87 787 8 620 32 440 23 771 44 144 9 334 28 215 12 813 25 903 51 888 7 891 84 345 50 450 98 158 47 69 57 887 35 627 82 669 3 167 59 18 53 852 5 749 68 221 76 821 60 819 20 525 64 7 70 541 6 492 88 142 66 699 24 74 10 934 92 605 21 487 48 890 96 951 73 552 38 132 91 508 31 19 43 491 46 950 4 558 52 792 74 271 79 96 19 588 14 285 61 777 13 676 15 606 54 937 2 691 58 592 93 444 86 615 17 585 49 660 29 584 39 695 26 833 99 56 67 816 80 888 95 744 41 595 22 47 89 554 65 893 55 910 94 616 85 776 78 933 1 934 30 582 37 50
66 634 51 720 6 402 58 905 25 632 80 599 74 417 69 659 55 182 91 122 79 545 44 94 64 29 88 881 78 889 2 673 96 969 92 165 48 802 60 406 57 440 63 127 85 790 36 772 53 251 50 48 54 780 94 385 1 865 21 440 19 324 41 949 24 923 20 91 56 925 59 321 33 439 13 53 29 72 18 6 42 428 89 646 67 857 5 635 75 782 61 177 73 290 47 502 46 95 22 14 93 76 35 899 12 715 14 960 0 723 16 370 27 94 72 560 26 212 45 979 52 364 4 856 97 766 30 845 15 228 23 620 84 298 32 211 81 130 70 266 9 528 34 608 83 591 76 522 49 231 87 98 39 112 38 721 90 249 28 337 10 176 31 152 43 329 40 707 8 459 82 857 71 242 77 624 11 368 95 585 17 349 3 904 62 33 86 409 98 734 68 781 7 362 37 142 65 708 99 83
2 260 96 209 67 507 17 491 89 493 16 585 71 504 15 847 72 726 79 684 85 72 66 688 59 673 51 237 31 453 13 915 11 252 62 463 22 462 25 786 32 734 35 463 5 498 6 414 26 133 86 247 40 617 0 546 53 290 90 951 36 719 77 187 12 914 46 758 19 262 44 836 30 713 88 735 63 927 80 39 74 973 7 207 43 932 94 541 82 308 33 234 23 37 20 166 14 804 27 85 24 925 70 931 61 525 60 622 49 688 95 232 76 484 50 47 10 611 39 920 73 567 78 26 54 528 56 457 9 424 97 503 99 205 81 599 42 744 8 824 34 344 47 500 37 25 65 581 98 497 92 653 3 647 91 971 41 12 87 472 4 652 29 40 84 489 57 353 68 256 1 106 69 858 38 979 52 394 18 933 64 960 58 867 45 797 28 547 75 858 21 769 48 929 93 837 55 940 83 960
71 84 48 448 81 808 22 933 92 237 4 419 38 891 27 932 61 229 91 229 90 614 39 93 76 499 14 955 83 248 7 630 51 51 17 383 80 68 13 770 19 658 45 644 64 140 49 863 1 800 18 254 35 210 40 709 99 810 20 470 37 95 15 234 10 626 46 115 88 418 77 531 55 958 2 924 86 382 32 445 21 699 75 362 41 480 82 2 89 91 98 523 94 684 30 190 68 562 43 441 0 419 42 913 65 584 72 833 84 811 97 39 96 556 47 495 79 971 58 843 70 14 6 342 33 793 54 539 93 855 11 781 95 603 28 212 52 272 78 669 87 750 44 821 53 83 85 584 62 830 5 50 23 793 60 860 63 314 69 71 34 673 12 812 29 915 31 60 59 850 9 607 16 585 57 592 50 397 25 249 36 586 8 478 73 386 56 120 24 520 67 693 26 870 66 58 74 142 3 275
42 726 6 714 63 215 56 809 53 994 57 945 84 602 29 441 97 9 34 665 49 294 64 643 46 236 18 180 94 222 96 768 36 674 30 443 82 858 80 6 47 736 79 770 12 306 33 114 62 522 61 649 70 142 59 284 67 467 31 846 90 463 14 596 40 941 1 414 92 916 50 338 87 53 93 626 98 274 22 667 21 878 32 398 78 380 65 896 69 888 28 621 86 490 52 32 54 605 55 752 51 401 5 821 76 984 23 677 44 871 83 916 58 50 68 380 95 105 48 734 7 26 99 173 8 35 66 796 71 720 73 557 85 491 25 511 89 343 60 464 27 570 81 509 19 997 4 552 74 152 11 200 20 656 39 835 37 947 9 288 35 718 2 467 45 20 72 825 16 9 15 374 88 830 13 343 75 197 77 462 24 187 3 941 17 823 38 275 91 29 0 526 10 637 41 260 26 902 43 266
35 444 84 245 89 669 51 682 98 945 26 771 59 886 15 703 9 184 78 842 27 964 69 221 73 442 62 983 41 373 96 661 36 135 61 386 19 970 13 623 16 488 68 698 31 305 72 566 85 151 11 181 24 490 67 70 38 5 0 599 81 722 4 273 90 144 20 191 64 199 65 958 92 895 50 346 45 801 1 731 6 324 86 487 44 609 97 201 2 93 3 769 22 809 33 270 46 86 48 435 70 744 29 33 5 614 80 277 54 248 91 669 66 140 43 69 39 717 93 560 8 855 40 705 30 556 14 670 76 375 99 553 47 725 21 934 56 27 83 153 95 735 94 750 53 768 18 348 58 439 7 74 77 314 49 516 10 12 32 576 82 10 52 670 87 562 75 199 12 253 28 667 17 858 57 742 42 116 23 304 88 858 71 897 74 413 34 247 79 838 25 621 37 70 60 806 63 778 55 269
75 265 77 38 86 706 20 941 34 104 99 758 31 113 37 628 92 358 74 237 70 715 16 767 9 800 61 519 46 383 41 87 76 590 5 871 84 28 6 100 90 58 12 186 22 958 57 876 52 812 63 20 35 149 15 316 43 223 71 92 67 627 4 575 45 988 18 970 56 264 91 852 64 25 1 633 59 28 2 761 21 973 10 384 23 816 73 470 11 250 89 690 50 753 65 949 80 152 94 261 33 505 13 261 58 354 36 376 8 916 95 557 7 143 98 925 0 365 29 237 32 192 87 62 68 587 85 369 25 601 14 899 93 851 97 727 60 141 69 2 48 123 88 343 79 74 66 264 30 31 40 170 49 462 82 211 26 556 24 787 3 93 38 826 96 735 39 547 81 256 17 276 51 721 28 953 19 84 54 757 42 786 27 773 83 956 55 31 62 774 47 189 78 779 72 205 53 528 44 497
29 770 85 107 82 114 81 649 83 194 15 129 49 486 5 927 36 79 70 854 69 220 8 15 35 738 92 178 13 809 93 347 43 217 89 259 68 16 57 546 99 332 16 329 97 120 6 96 60 431 10 725 19 105 47 561 65 279 98 716 4 955 11 391 25 859 28 801 64 142 96 660 41 249 33 24 52 832 42 225 58 713 55 304 66 270 20 212 18 474 39 144 78 578 50 232 80 743 53 90 38 461 23 894 44 806 14 164 77 74 12 250 48 989 94 435 0 31 87 233 63 665 37 626 74 912 95 37 17 884 26 105 75 602 54 235 9 674 2 193 86 721 22 476 3 25 24 763 27 342 90 967 40 818 32 600 51 864 71 320 21 376 34 835 61 317 56 353 73 996 91 707 76 398 59 526 46 970 1 365 62 61 67 15 72 708 84 518 31 715 88 999 79 58 30 629 45 98 7 626
70 458 2 839 39 508 54 115 16 817 17 548 11 839 93 690 9 262 65 55 38 301 28 29 59 591 34 684 45 580 72 830 90 787 78 217 6 6 66 922 29 699 31 447 46 646 56 329 15 301 88 90 25 536 23 865 85 335 89 299 21 3 3 797 36 21 64 671 95 199 33 243 0 199 57 120 13 869 92 643 42 289 67 65 77 583 1 900 71 64 8 599 99 580 97 720 44 550 32 235 48 192 47 232 53 419 12 284 20 870 96 922 7 392 73 586 91 195 86 302 80 89 69 581 18 65 26 969 55 990 5 276 19 620 94 152 4 221 83 265 49 244 41 454 98 808 22 401 50 800 81 456 51 807 79 770 60 491 35 870 87 178 43 861 61 398 24 708 68 806 84 626 75 730 30 127 37 433 58 587 62 336 14 75 10 338 63 185 27 863 76 208 40 882 82 690 52 952 74 454
8 249 24 149 20 929 97 677 22 711 96 700 54 829 12 367 39 648 88 63 18 461 4 9 80 43 65 474 57 21 55 228 87 807 74 316 15 101 19 106 0 851 49 304 70 186 94 268 44 184 86 153 78 961 5 121 29 28 46 687 98 727 42 800 14 790 16 326 7 960 92 262 48 18 11 565 41 650 77 355 72 544 40 572 64 317 17 631 23 765 89 158 61 649 6 258 10 357 73 958 1 948 35 473 82 90 47 318 99 999 45 285 63 614 25 75 84 611 27 61 21 410 37 532 38 181 32 851 3 1 59 626 30 884 51 108 34 908 58 913 26 579 62 169 50 50 91 643 43 535 68 523 81 499 93 270 67 158 90 635 33 225 56 284 60 738 69 8 95 212 36 393 13 73 31 945 79 696 83 98 85 746 53 802 9 974 71 488 2 486 66 131 76 188 52 939 75 193 28 124
23 465 86 787 15 732 68 893 87 385 95 170 72 16 37 961 47 513 18 62 45 360 89 251 26 992 59 714 54 819 51 801 90 875 24 620 71 517 61 357 36 907 88 1 2 282 27 243 30 564 93 885 79 334 33 428 48 693 66 231 32 684 65 728 98 479 57 808 20 584 52 315 9 843 19 124 34 67 91 46 17 565 22 337 76 691 40 438 63 639 8 380 78 228 82 226 42 419 35 940 84 423 62 645 5 249 44 782 43 654 25 52 1 801 70 111 49 881 77 842 75 526 38 104 60 584 6 150 81 544 28 515 97 989 55 878 13 195 94 476 80 604 69 397 85 337 11 387 58 563 14 672 53 641 31 990 10 992 39 70 96 34 74 156 29 356 41 45 83 232 64 940 4 74 21 650 16 753 3 195 7 267 73 24 50 741 12 996 56 369 46 930 0 224 92 753 99 62 67 211
44 94 60 424 0 504 3 402 31 497 91 386 18 219 99 564 98 58 92 749 51 924 82 865 34 834 68 104 47 678 42 153 1 915 79 223 95 851 29 343 32 208 9 572 63 87 57 715 64 685 97 221 69 164 66 158 12 517 84 246 56 638 80 238 33 822 6 699 75 875 21 362 62 115 49 167 25 921 61 879 88 126 24 339 52 963 83 736 2 103 72 430 39 417 40 596 86 110 71 538 45 948 85 289 54 257 94 991 30 387 59 119 36 802 53 537 20 252 37 872 17 424 28 917 13 714 10 883 23 41 14 241 90 480 5 407 67 873 93 825 46 799 43 301 73 417 76 685 48 842 78 606 22 967 87 271 65 155 26 619 16 837 55 211 8 553 41 252 38 553 11 896 81 65 77 872 96 729 7 723 4 990 58 939 15 784 19 754 70 583 50 750 74 121 27 550 89 27 35 39
85 279 0 337 72 619 10 1 26 575 49 535 60 172 80 463 96 868 36 394 4 447 37 218 70 692 43 109 24 775 42 355 78 99 65 410 7 639 58 369 87 764 35 327 46 477 52 99 9 143 53 658 64 7 73 578 77 348 91 286 11 368 61 958 41 99 13 366 18 815 30 665 38 85 79 341 31 685 95 336 74 370 89 984 50 33 28 653 59 176 84 468 39 809 3 874 68 12 12 745 47 823 69 112 40 697 56 264 33 926 92 741 63 762 67 649 90 559 71 508 44 837 45 124 75 860 55 510 16 775 54 617 15 904 66 535 20 558 93 36 29 306 8 620 88 230 51 840 98 820 22 159 14 875 1 588 62 292 97 965 6 944 27 98 34 526 48 871 21 819 32 396 76 491 23 236 81 389 86 890 2 475 17 456 25 25 94 454 83 227 19 269 5 599 57 601 82 986 99 992
14 110 71 862 76 78 56 583 78 380 4 276 28 414 60 742 66 611 52 113 47 843 73 784 50 107 62 785 31 16 88 227 26 661 30 14 92 747 72 12 63 27 22 889 84 431 7 666 40 746 68 103 70 343 42 446 99 705 23 784 37 97 15 264 57 961 3 512 48 165 44 461 0 240 43 480 12 361 94 52 6 491 98 351 59 778 69 8 95 792 87 865 82 921 5 871 89 150 24 138 96 375 45 186 79 129 53 52 86 951 27 837 20 549 35 835 38 175 39 270 25 207 13 138 34 473 2 370 77 603 33 559 75 468 19 27 21 237 81 73 91 890 17 110 32 463 97 826 93 902 9 280 18 436 74 191 85 37 1 929 49 527 80 132 11 750 64 464 29 315 41 164 90 102 61 134 51 471 55 934 67 628 58 664 46 469 36 260 54 198 10 35 65 360 16 893 83 846 8 156
10 248 59 866 30 773 53 463 61 300 54 350 43 947 97 709 11 346 19 406 75 912 37 451 84 773 64 832 78 785 82 189 38 684 69 888 17 810 50 305 26 803 31 516 36 452 48 72 98 520 3 945 77 116 90 815 5 517 66 112 46 832 35 164 29 61 81 648 60 734 70 725 23 316 55 199 27 483 83 105 7 567 47 19 88 957 68 282 92 317 52 938 1 30 25 178 45 193 80 177 91 285 72 498 57 749 56 618 8 979 28 698 9 644 16 622 58 886 93 802 73 724 62 314 89 725 71 143 13 703 94 295 79 873 18 714 39 61 44 49 2 388 63 50 15 295 99 425 49 378 96 874 65 938 85 974 87 216 34 604 6 973 33 950 41 725 22 429 42 481 74 602 95 979 51 594 40 69 12 367 20 602 86 824 0 91 76 33 24 698 67 178 14 35 4 258 21 282 32 219
87 17 15 72 94 410 84 275 91 301 78 949 10 865 21 806 18 503 98 752 42 620 32 896 86 533 61 848 8 940 35 245 39 307 11 177 38 427 93 293 89 886 62 423 68 842 57 868 14 197 97 391 72 466 9 280 76 724 41 197 45 493 19 307 25 350 51 736 37 584 64 57 70 446 44 242 63 184 33 35 59 954 73 868 65 365 13 498 96 325 31 846 30 383 34 743 55 904 52 251 99 532 1 862 56 900 46 235 5 236 92 132 3 622 2 338 29 81 79 189 58 615 26 470 47 6 48 424 81 479 66 61 40 178 16 575 49 494 7 941 28 801 22 141 23 767 74 646 24 240 80 716 43 361 82 186 90 275 36 743 75 122 17 692 83 172 50 338 88 635 0 54 69 978 27 514 53 34 71 52 60 588 54 430 95 240 85 926 67 296 77 572 12 696 20 44 4 525 6 97
35 832 38 793 52 409 5 880 73 720 97 298 57 216 83 484 37 196 14 624 59 66 60 945 6 735 65 224 9 295 16 692 99 510 28 116 33 337 68 682 7 622 2 835 54 686 88 62 51 483 17 811 23 313 11 580 22 798 50 71 18 804 1 611 93 385 95 987 20 620 71 864 19 794 61 460 36 961 85 93 78 203 92 957 3 953 32 704 67 418 81 820 91 712 53 823 87 602 42 803 94 229 82 770 62 268 40 170 0 188 29 25 56 275 80 265 43 451 25 268 75 979 13 971 64 12 31 394 77 77 48 599 49 718 63 192 15 314 45 480 76 280 55 899 70 913 46 844 90 483 86 401 24 839 27 394 89 43 39 274 12 962 30 956 44 722 84 860 79 58 34 916 96 257 66 956 8 333 41 387 21 908 26 232 72 581 58 589 69 752 4 728 98 247 10 944 47 939 74 382
87 571 72 26 24 80 77 59 44 707 90 330 78 214 69 96 76 338 63 943 29 764 32 126 23 947 86 598 40 612 19 53 67 707 10 623 59 793 20 241 3 556 98 446 73 622 49 995 8 447 92 991 74 692 0 748 1 268 53 50 48 287 41 780 6 457 95 559 65 862 82 120 18 517 7 787 13 997 51 817 12 712 81 816 25 225 11 633 37 401 79 386 17 687 16 745 60 507 70 726 43 9 42 366 99 301 39 701 83 654 75 259 57 541 85 726 14 253 58 591 50 648 30 274 94 342 54 630 68 408 89 361 62 605 21 758 56 170 33 778 47 723 66 560 55 531 93 407 2 171 46 326 97 128 80 831 22 894 91 524 9 478 36 813 84 204 52 31 35 796 28 77 34 872 96 682 61 179 15 191 45 70 26 575 38 502 5 500 4 419 64 34 88 172 27 845 71 65 31 257
72 920 89 348 27 462 84 272 15 513 55 10 46 80 28 34 93 883 47 951 92 663 75 409 63 457 68 479 82 511 8 262 58 820 2 42 66 112 35 412 11 53 9 396 74 411 49 679 29 811 67 187 51 740 90 738 14 242 48 712 54 63 32 190 42 384 88 596 99 696 59 958 1 293 56 307 44 755 20 311 37 118 5 982 97 772 50 654 78 558 98 194 24 413 4 417 6 306 69 38 26 722 83 927 7 983 19 907 34 593 87 155 71 635 40 724 52 763 94 995 80 180 60 28 0 290 61 248 62 89 91 366 64 383 22 62 86 731 96 912 39 81 33 667 70 63 45 537 36 27 79 701 16 227 30 105 76 826 18 243 43 90 25 832 10 633 53 5 85 166 77 526 65 700 81 936 17 465 31 962 12 350 95 193 57 304 13 574 21 759 23 163 38 581 41 815 73 685 3 972
71 327 36 843 69 989 9 89 63 328 2 859 79 70 22 946 62 787 11 264 16 139 58 761 99 807 20 290 85 931 30 443 49 389 92 395 46 431 43 89 14 298 74 186 34 159 33 440 40 681 86 995 10 417 26 780 77 569 68 515 72 583 4 156 24 277 57 978 32 283 5 830 89 614 96 777 31 170 64 67 81 210 73 35 37 683 21 445 18 886 47 192 93 723 50 789 13 40 44 948 61 478 48 794 82 378 23 319 88 691 25 91 60 539 51 621 83 348 70 270 29 456 52 13 98 233 41 65 53 770 84 991 17 680 94 845 66 292 54 807 80 683 0 34 15 572 59 270 55 111 8 525 76 275 91 479 45 84 38 39 67 955 19 879 6 917 56 479 65 124 3 270 7 862 90 120 97 810 87 810 42 661 95 205 1 487 75 282 35 71 27 616 12 441 78 312 39 648 28 786
43 383 14 8 98 893 55 460 50 317 6 21 44 794 72 933 86 970 13 763 56 547 26 356 96 482 76 255 90 777 23 645 75 621 77 458 8 276 17 777 15 451 31 188 9 383 7 661 27 698 16 102 67 669 99 957 52 661 22 216 91 221 40 537 39 467 1 824 5 68 41 277 18 674 97 372 95 128 4 367 83 222 85 335 34 197 38 234 46 849 57 455 65 326 48 567 33 288 32 480 71 329 12 563 36 120 47 417 54 455 62 587 29 716 68 443 69 110 42 235 63 692 74 650 25 509 45 471 0 227 19 492 60 356 78 41 10 229 94 455 24 382 59 777 20 419 11 791 82 828 80 491 35 157 92 101 93 591 87 97 66 986 79 11 37 545 89 561 2 991 88 323 21 600 3 498 81 426 53 792 28 752 51 120 84 553 70 428 73 636 30 487 58 692 64 784 49 953 61 979
90 196 74 530 99 223 24 430 73 367 83 801 82 69 17 11 36 689 23 260 63 488 64 920 15 263 0 144 58 615 69 953 3 99 80 440 38 366 46 142 89 888 35 871 56 390 39 726 22 873 40 201 37 965 66 533 88 754 42 855 14 535 25 201 77 186 57 9 65 144 84 570 43 108 71 486 75 636 48 264 34 648 91 239 28 182 61 567 70 75 26 906 8 969 12 541 9 232 51 211 5 750 4 548 31 249 81 732 2 291 76 426 1 510 32 228 59 412 98 389 72 624 19 486 13 241 6 165 16 139 11 840 93 436 27 906 79 390 97 548 68 125 41 316 86 824 33 956 92 924 62 706 95 481 44 678 87 282 52 50 10 770 53 359 85 804 49 166 67 138 96 828 50 268 18 880 20 230 94 507 47 390 55 452 21 683 45 480 78 701 29 148 54 651 30 132 7 895 60 385
1 970 31 519 74 292 13 988 20 845 88 702 98 846 67 597 4 646 6 736 91 517 21 491 38 541 87 930 66 362 95 218 43 526 40 739 86 502 30 651 19 779 53 577 33 134 44 781 11 911 49 402 60 365 61 25 51 511 73 543 89 318 23 155 80 132 71 586 55 644 65 276 82 65 24 321 84 401 69 709 93 205 99 931 34 319 57 894 58 150 78 487 32 462 14 892 17 947 5 12 3 587 83 937 2 259 75 578 26 185 15 572 68 7 42 471 39 702 97 402 92 577 12 806 76 653 90 757 54 952 96 258 81 43 70 896 18 529 85 249 25 696 50 149 7 12 16 259 27 636 56 213 79 911 62 818 0 932 64 927 37 955 36 995 52 856 46 172 28 81 77 266 35 322 22 526 29 448 94 148 72 660 48 409 10 815 45 533 59 422 41 498 9 521 8 299 63 612 47 228
38 490 78 906 69 888 51 721 71 188 9 565 53 881 95 549 16 910 36 22 17 503 64 294 66 58 68 205 43 273 32 920 27 386 82 757 35 765 12 526 50 878 81 524 26 324 48 851 0 596 47 281 54 511 10 470 29 748 65 447 97 546 61 27 45 183 8 840 89 4 21 686 52 28 2 837 86 432 37 194 13 718 59 49 75 27 28 896 84 302 31 334 88 730 72 883 57 696 77 471 1 943 63 160 24 140 18 460 90 135 76 203 25 580 92 604 99 628 62 397 87 653 33 581 3 938 98 58 70 52 40 503 83 584 93 790 5 902 96 174 41 678 58 632 60 419 42 502 73 581 22 478 80 792 15 609 4 382 20 832 6 624 74 28 14 947 19 553 94 295 91 416 7 92 85 831 11 515 79 243 34 256 49 716 67 871 30 967 56 257 55 269 23 805 39 851 44 753 46 823
47 959 69 757 16 638 73 482 29 578 37 713 0 248 78 870 7 111 22 91 40 851 15 666 32 927 61 288 79 134 4 499 65 923 20 787 63 374 43 649 19 725 50 75 1 215 26 190 74 431 3 353 42 81 52 759 85 806 81 280 55 403 51 325 49 722 83 893 59 590 76 285 92 229 25 974 24 736 60 899 77 789 68 615 27 884 45 102 67 384 57 527 33 299 23 804 10 115 94 641 56 649 82 302 90 575 13 486 84 598 75 111 2 384 18 280 64 791 86 774 39 891 11 610 89 512 30 762 53 292 87 603 96 513 46 229 72 930 62 737 97 506 91 921 54 727 9 266 99 940 8 536 48 719 12 869 58 238 95 864 36 404 44 143 28 593 98 786 38 211 17 802 6 608 71 387 70 528 34 224 80 31 41 300 93 985 21 421 66 174 31 276 14 745 5 42 88 890 35 478
34 883 59 678 82 306 96 685 87 849 28 311 84 113 11 19 49 8 67 910 41 756 19 321 56 322 91 137 26 897 92 345 75 471 12 553 55 426 97 215 66 976 95 20 78 549 62 934 21 379 93 957 24 161 17 703 43 780 18 351 40 687 57 683 51 14 29 321 53 754 79 42 74 118 81 963 72 685 63 285 80 943 52 134 2 240 4 453 5 8 13 826 44 550 99 702 38 286 73 449 7 31 33 878 1 607 58 768 35 276 83 352 16 517 89 382 14 900 23 125 42 626 61 861 47 674 90 506 85 934 98 990 3 41 64 572 25 203 70 785 31 493 39 712 88 641 54 985 86 447 76 679 94 747 32 446 46 141 65 974 8 548 30 116 48 163 27 188 20 575 77 369 36 490 6 157 9 795 71 196 60 531 69 44 10 375 45 209 22 233 15 205 50 631 37 449 0 552 68 480
91 963 8 854 44 389 54 457 93 840 64 268 81 388 57 804 65 790 29 794 68 488 92 157 82 14 97 560 86 667 4 462 25 349 98 427 85 802 77 874 20 161 62 764 10 483 71 719 30 390 28 918 67 558 12 761 99 630 83 686 0 789 26 512 3 475 2 45 6 169 34 931 5 762 42 313 66 187 53 734 52 926 51 802 11 652 32 111 22 126 96 264 49 786 35 727 88 356 16 361 33 583 50 724 56 731 94 832 9 719 70 146 37 852 47 889 59 638 78 841 40 701 60 793 23 859 38 154 19 119 13 19 36 589 73 460 55 834 76 773 41 801 90 283 80 167 18 561 58 565 87 304 27 178 74 655 21 844 45 115 69 906 17 256 7 871 72 132 14 262 43 37 63 564 89 250 95 797 24 838 79 989 31 115 1 402 75 710 46 87 48 82 84 75 39 556 61 85 15 974
0 764 75 421 81 129 83 39 98 997 74 988 48 95 34 811 23 684 49 755 25 174 60 543 90 368 85 843 94 812 20 793 42 172 41 640 51 197 73 834 5 516 38 328 97 455 93 761 21 32 39 346 37 428 1 114 46 122 82 771 72 173 29 70 24 92 57 739 12 864 76 724 63 739 59 46 61 326 62 725 40 802 17 591 43 428 2 517 16 693 66 351 91 19 4 101 44 651 7 891 19 318 30 862 13 454 31 771 80 768 9 512 71 731 28 799 54 775 70 504 99 792 52 684 87 905 18 344 89 663 50 412 86 673 95 224 6 670 27 76 79 270 96 114 78 311 14 263 55 137 53 587 67 771 56 599 33 96 64 382 69 734 47 987 35 596 84 738 58 351 77 428 22 339 15 708 36 871 26 906 10 883 32 479 65 179 88 668 11 764 92 311 68 871 3 309 45 417 8 150
49 657 10 345 56 259 32 446 88 232 38 310 63 713 14 677 98 727 68 368 57 199 84 606 25 281 93 893 99 818 48 155 40 530 70 895 71 182 43 120 67 400 0 239 80 300 53 292 7 909 3 7 64 916 60 737 15 962 46 712 90 50 74 778 21 305 58 874 24 600 97 804 1 63 92 970 55 640 18 541 4 636 95 437 73 476 52 193 45 224 34 379 16 996 8 628 89 196 35 311 96 931 77 906 44 795 37 835 81 527 66 833 22 555 12 224 41 427 87 952 79 547 76 587 28 915 86 121 59 218 82 650 26 27 2 89 30 713 69 846 54 755 85 633 31 295 83 827 42 947 91 253 20 8 5 547 29 7 17 617 78 633 13 225 61 1000 72 508 27 242 65 672 11 215 19 796 51 672 9 932 33 718 62 937 23 374 47 608 94 61 50 662 39 711 75 190 6 702 36 81
14 235 93 286 1 70 92 620 55 68 88 542 49 504 59 364 45 356 41 839 90 591 66 983 25 132 26 824 32 423 39 747 56 675 13 68 23 545 4 177 52 625 61 38 38 170 54 392 44 191 82 877 98 502 17 45 73 406 57 954 81 670 2 712 71 360 6 894 87 740 29 371 85 654 20 513 8 758 95 43 42 231 58 133 37 887 78 897 97 346 65 825 53 486 68 266 70 977 69 153 94 416 9 970 3 226 28 531 80 713 96 216 30 914 21 116 12 722 22 315 15 152 7 697 64 511 79 794 10 844 35 858 48 873 89 240 24 66 33 272 5 603 19 286 50 775 46 503 84 739 0 387 67 71 11 23 34 151 76 111 74 856 60 636 63 40 27 141 83 790 47 30 31 824 16 334 36 76 86 3 99 940 51 50 77 12 43 791 75 254 40 842 72 907 18 526 62 425 91 881
85 988 60 192 12 377 2 833 43 671 46 699 44 663 22 521 61 990 23 799 4 215 13 308 97 668 34 354 6 646 33 93 77 618 20 692 58 907 17 518 72 96 52 996 65 288 57 929 76 452 64 777 62 269 53 933 80 129 48 926 37 993 50 946 0 879 11 509 70 990 63 767 79 363 36 660 8 808 92 280 89 668 32 100 19 802 29 230 14 833 88 917 74 470 67 287 39 114 71 752 87 726 35 964 3 665 45 245 94 907 7 9 28 597 47 419 5 241 18 79 54 147 41 406 82 749 68 309 26 576 21 194 42 52 10 766 1 832 9 965 96 466 59 235 91 276 95 323 78 860 16 721 90 740 25 691 73 970 49 709 99 145 15 719 56 876 31 628 40 957 81 33 66 728 83 448 84 994 69 160 51 765 86 748 24 859 30 698 55 456 93 600 98 691 38 571 27 856 75 272
41 680 87 164 58 168 69 342 46 444 72 503 57 776 12 593 80 72 54 623 88 336 23 381 24 356 50 92 10 715 7 33 42 759 17 315 1 404 15 344 68 896 6 29 73 319 70 959 16 271 97 918 22 742 14 190 21 931 45 653 33 886 31 266 39 433 95 844 11 558 61 302 5 893 44 869 79 644 91 889 34 961 94 292 28 804 77 827 84 943 36 604 98 157 55 121 75 676 37 97 81 458 52 312 40 651 49 293 90 914 78 710 38 658 93 582 43 452 66 843 63 797 56 924 71 58 60 71 82 438 53 120 89 681 30 142 19 222 3 576 25 867 96 222 76 747 85 872 32 265 29 465 27 733 2 762 9 400 83 158 92 550 4 174 48 878 67 233 13 198 26 804 8 953 74 139 20 368 47 262 99 605 64 68 51 85 35 323 62 384 86 940 59 275 0 574 18 692 65 906
53 41 18 413 1 192 65 172 37 42 92 414 4 507 60 381 51 211 8 971 85 270 49 876 86 715 13 142 27 749 26 929 41 846 59 152 25 762 62 154 9 486 52 146 22 917 10 348 45 470 29 143 23 884 38 198 98 532 54 713 89 691 6 566 95 315 43 856 15 497 3 111 73 34 78 769 31 871 24 66 93 125 50 179 11 276 64 841 81 997 55 237 39 506 58 827 76 631 30 962 94 31 0 377 75 590 77 407 46 857 72 911 87 549 36 179 21 922 57 695 84 85 48 13 2 739 14 391 33 191 7 964 56 752 61 146 35 984 96 823 74 944 5 316 97 814 91 413 83 695 70 687 99 18 67 30 32 993 17 891 16 420 90 793 71 293 68 722 82 733 80 415 66 92 79 266 19 606 88 980 20 917 40 827 44 931 47 6 42 935 12 944 63 491 69 645 28 578 34 322
44 198 78 187 18 842 11 384 83 419 20 69 27 113 29 891 71 949 16 607 17 439 92 38 30 306 67 279 13 537 23 899 0 288 2 303 25 531 93 552 73 540 6 461 72 59 40 216 94 96 55 536 28 868 56 781 12 688 9 521 69 387 96 812 37 906 84 801 50 250 54 113 21 88 42 497 26 367 43 1 22 339 79 115 74 880 45 327 10 165 97 280 91 917 47 118 19 290 38 299 76 457 7 197 34 172 85 859 15 222 5 56 41 530 88 359 65 349 70 187 86 797 81 321 48 871 77 601 14 479 31 220 46 507 80 683 95 136 90 642 68 5 51 917 63 158 39 870 52 910 62 530 8 488 64 713 98 782 32 847 1 543 36 424 82 147 87 629 3 706 60 162 35 300 99 912 66 884 53 967 59 406 24 493 49 500 58 371 4 266 61 64 89 921 33 938 57 866 75 395
55 968 24 94 65 774 29 762 86 843 72 596 26 480 53 587 85 160 16 413 64 384 37 484 90 459 71 888 60 988 82 109 6 569 80 821 88 87 49 52 69 570 89 404 1 212 68 199 19 834 81 899 94 16 56 299 14 468 87 150 28 682 18 651 67 947 25 905 11 528 78 621 93 167 73 33 52 359 75 31 91 912 31 649 61 198 4 471 32 827 12 745 74 432 38 504 59 470 0 832 57 820 17 815 97 64 42 954 21 731 2 85 92 474 45 708 30 621 79 24 10 677 35 612 7 480 96 690 66 327 54 862 43 390 47 514 50 973 41 865 99 305 48 481 84 134 5 185 83 806 46 285 76 497 39 237 36 156 34 298 58 12 13 80 15 735 8 119 95 723 70 525 63 429 3 196 98 161 22 403 44 421 77 513 62 582 27 424 40 951 51 913 23 533 9 658 33 915 20 773
47 97 5 960 11 658 89 149 75 132 21 752 93 747 77 162 81 115 34 754 50 475 55 79 1 344 91 304 98 756 59 102 88 253 6 257 68 472 69 391 4 83 99 323 61 675 52 626 84 925 90 70 14 883 13 509 0 812 27 336 16 181 62 178 63 687 54 43 19 868 46 784 66 30 85 738 20 456 40 802 17 356 7 834 32 657 30 668 92 662 72 262 26 487 74 561 64 220 41 66 22 792 78 474 25 451 95 257 58 469 18 833 96 445 86 386 80 209 42 971 97 166 10 749 24 142 71 28 36 171 31 380 8 766 37 565 23 953 29 380 28 179 48 56 35 263 57 723 45 267 43 780 2 42 65 211 76 404 51 468 38 699 82 116 39 120 56 553 12 94 73 640 53 373 79 480 3 426 60 672 94 444 67 527 70 416 33 940 87 219 83 680 9 570 15 496 44 913 49 832
48 489 9 834 81 254 73 593 62 395 15 975 58 349 63 219 12 183 76 725 37 407 46 978 91 822 8 339 24 492 51 665 53 664 5 589 57 880 66 604 67 536 10 492 60 952 25 491 84 149 14 538 16 928 17 370 7 158 64 843 96 483 90 317 31 258 21 919 28 678 89 601 32 705 40 76 59 921 86 310 36 18 74 992 18 35 35 177 68 953 4 364 38 345 34 869 42 788 1 180 72 130 65 337 11 339 79 506 26 786 83 941 0 843 29 963 49 369 13 798 61 69 77 553 2 800 6 81 47 591 80 392 43 391 75 764 22 654 33 644 3 390 20 208 52 750 87 975 19 934 78 659 82 881 98 953 99 210 27 441 71 376 92 391 85 688 94 555 70 216 50 158 56 406 55 64 44 875 69 570 23 242 97 407 39 242 54 615 88 875 41 415 95 725 45 72 30 245 93 334
25 295 44 597 1 261 91 453 54 352 78 239 19 626 4 205 67 680 97 503 24 948 17 706 23 565 9 469 29 388 88 421 28 66 51 693 90 734 53 128 93 900 14 331 64 775 87 19 50 129 30 903 33 616 16 467 15 159 3 131 39 292 59 306 31 687 89 770 56 652 6 402 42 380 34 811 70 596 8 938 18 316 57 346 71 42 95 19 5 482 80 592 20 234 21 876 84 140 92 153 72 337 58 74 63 736 60 267 36 828 37 396 75 582 7 398 62 548 76 762 83 418 85 311 69 456 13 917 49 834 12 974 68 695 73 249 48 470 96 120 43 89 35 520 79 320 0 111 94 488 32 872 55 577 40 740 27 536 66 20 61 996 52 935 98 872 38 73 46 988 47 414 45 965 81 502 10 846 82 665 99 682 26 679 74 34 2 646 22 117 41 835 11 708 86 575 65 504 77 472
19 873 77 913 47 635 32 529 52 912 42 592 99 227 85 206 37 998 15 150 63 921 20 33 49 350 94 971 3 545 46 825 62 707 24 135 51 941 91 7 74 195 61 754 22 606 88 182 7 635 26 292 76 135 12 152 95 441 60 664 8 982 5 731 79 602 6 955 41 231 14 346 27 200 4 683 2 870 10 655 28 214 87 258 78 353 31 399 48 996 38 354 89 608 11 654 13 370 97 730 84 218 43 529 25 923 90 79 57 429 69 451 92 848 36 806 56 193 23 55 96 253 58 717 66 226 70 724 82 500 33 169 17 777 45 999 53 468 71 754 1 142 67 433 44 589 18 307 68 323 64 665 50 619 80 998 75 319 34 397 72 493 55 572 9 646 16 66 73 913 93 2 35 698 81 171 0 14 59 295 21 825 30 781 83 901 29 482 65 450 86 865 40 220 98 168 39 164 54 619
68 488 52 859 8 798 98 720 9 159 49 134 99 397 71 156 28 624 92 748 70 613 43 497 66 135 42 465 35 550 27 228 44 265 62 752 51 898 55 369 80 768 48 660 32 49 24 134 3 803 81 403 25 730 69 253 5 182 54 379 87 38 38 923 95 625 86 920 74 554 91 166 15 599 88 94 63 521 18 868 4 78 0 817 57 747 46 838 20 469 21 604 22 727 1 11 12 975 59 110 77 200 31 857 56 619 47 648 82 398 90 622 94 509 45 939 50 364 89 469 37 85 78 631 11 738 33 836 2 74 72 207 53 15 64 969 36 802 85 352 79 860 76 317 17 681 75 367 40 303 39 785 73 643 10 114 26 499 16 493 30 847 13 63 60 681 67 279 83 859 14 128 58 669 61 529 65 966 29 704 19 151 34 315 6 406 41 872 7 379 23 247 84 783 97 34 96 440 93 812
82 348 88 407 80 282 92 978 14 677 23 788 9 237 65 549 52 61 26 110 97 511 8 700 29 462 27 126 45 439 86 760 13 467 43 48 6 296 91 10 64 594 38 493 58 724 77 29 69 797 71 385 99 415 44 867 57 396 85 159 75 514 90 268 54 824 62 240 74 607 72 568 15 662 67 994 17 568 68 934 79 14 2 413 46 927 73 5 32 783 5 41 3 241 33 215 47 944 49 907 96 996 34 886 70 870 55 614 66 225 36 199 83 469 41 214 22 272 37 203 95 101 76 696 78 416 42 67 7 691 11 806 50 327 53 324 19 576 48 535 21 60 12 648 93 266 4 490 59 606 81 692 25 469 20 890 84 648 1 393 63 134 94 213 31 605 60 345 10 892 98 223 87 218 18 387 40 371 24 381 51 236 56 42 39 798 61 323 35 486 30 535 16 920 0 670 28 790 89 119
55 536 93 781 96 13 40 232 90 695 25 162 48 746 53 157 30 126 95 191 26 739 61 744 78 89 85 100 37 719 46 455 99 282 58 364 80 986 41 823 77 275 67 767 6 941 81 901 68 4 62 227 7 433 97 244 79 141 27 355 19 336 75 184 74 552 76 50 12 401 35 777 50 47 83 776 5 846 14 227 66 309 87 291 65 363 51 434 39 164 45 273 64 237 60 715 98 594 57 906 24 789 13 438 16 320 43 154 4 576 8 136 42 186 31 356 86 652 92 532 82 724 36 762 0 9 22 465 47 262 2 624 56 465 33 391 94 830 9 441 32 141 49 3 88 711 1 554 70 822 29 10 89 395 63 242 54 597 15 51 69 474 17 123 84 143 59 84 91 399 20 866 34 697 11 22 18 243 28 641 38 980 3 733 21 545 10 839 72 276 44 719 23 557 71 357 52 19 73 159
95 138 71 601 18 253 84 337 99 566 72 855 48 903 27 861 36 388 77 3 57 73 86 617 19 789 88 52 1 62 89 286 3 940 35 450 55 876 63 981 33 957 9 928 90 148 91 482 83 705 58 260 5 511 79 774 62 97 61 468 38 850 13 307 42 597 32 91 54 464 46 369 10 128 12 752 8 979 26 854 65 905 49 463 68 423 96 697 73 464 25 25 51 259 44 575 14 418 56 847 2 301 45 287 15 284 23 540 39 896 29 272 64 792 21 888 41 996 85 754 37 487 34 384 67 179 94 57 0 907 43 299 87 459 50 54 24 63 92 720 82 653 70 649 78 974 40 683 93 721 98 993 75 37 59 622 76 732 81 419 7 382 17 476 80 927 69 225 60 674 4 537 20 269 97 441 16 458 47 709 11 473 52 479 66 697 6 151 22 465 31 437 28 801 53 510 30 691 74 214
72 681 3 67 97 98 87 138 26 217 95 386 79 821 52 67 91 50 29 808 33 356 10 567 64 444 65 814 86 640 85 670 50 540 0 851 69 214 89 467 35 18 23 672 47 728 22 176 9 381 30 860 96 80 11 18 41 291 61 352 57 850 54 643 5 857 1 861 19 605 42 670 77 868 81 457 80 781 59 949 62 97 49 889 76 632 34 798 53 7 15 240 13 74 90 468 70 983 14 702 71 888 55 634 48 885 56 300 68 726 18 74 99 782 4 539 31 629 16 731 36 693 78 668 39 381 92 322 12 660 27 530 25 402 74 639 84 675 37 947 98 86 21 944 43 232 51 310 45 267 6 92 28 628 73 727 58 395 60 941 94 534 8 302 44 94 2 1000 24 670 20 493 67 855 75 601 83 368 88 360 66 316 82 255 17 882 46 254 32 96 40 278 38 620 7 534 63 870 93 980
99 603 7 421 47 76 91 203 81 866 4 212 12 426 83 797 73 630 38 94 63 677 13 198 54 349 17 487 60 429 34 755 26 954 24 872 8 455 11 1000 61 823 56 246 33 831 35 599 6 735 71 372 64 718 65 141 97 350 19 357 96 484 1 198 36 352 2 347 40 107 79 193 85 131 10 173 98 423 77 158 0 467 49 402 30 301 76 811 20 712 46 989 43 375 3 270 44 949 23 953 50 834 21 893 28 871 15 619 72 180 67 961 82 336 14 599 52 885 58 457 31 807 62 571 25 49 41 427 42 982 27 456 94 799 32 573 90 984 70 134 5 961 48 418 86 461 29 783 22 896 53 752 92 507 75 580 89 995 18 429 57 10 68 699 59 212 80 914 51 236 45 890 9 671 88 552 74 888 69 749 93 592 55 591 37 842 87 868 78 360 16 78 66 760 39 280 95 435 84 692
80 523 67 388 60 913 44 5 77 944 33 776 45 48 90 944 89 130 43 264 69 154 88 69 10 750 9 779 28 136 59 60 24 547 76 519 85 899 74 632 58 932 37 602 0 226 97 555 93 571 32 108 38 565 64 931 55 707 82 840 94 917 70 66 95 298 66 745 36 142 62 459 83 705 21 921 22 866 96 424 92 778 19 637 39 227 51 633 8 53 57 548 23 84 47 279 68 135 56 342 87 956 4 46 50 911 54 50 40 457 30 840 5 862 16 503 91 85 65 703 35 419 26 604 17 919 29 539 25 232 63 299 61 561 27 89 73 252 6 319 12 897 81 524 34 286 72 591 41 511 14 405 15 226 20 163 11 458 84 894 98 260 53 811 71 815 42 141 31 510 3 119 75 351 46 708 79 47 49 1 7 859 2 453 18 883 13 559 1 791 48 426 86 889 99 780 78 992 52 906
21 445 70 166 39 659 59 904 56 530 30 242 28 364 64 86 41 579 23 995 85 776 87 983 57 750 36 506 96 287 77 657 89 173 65 1000 79 1 92 177 55 755 10 510 78 876 3 193 71 984 97 965 98 415 22 692 93 897 18 682 75 862 49 866 76 703 58 185 82 523 0 255 52 730 67 850 34 93 16 406 95 961 40 361 15 432 50 340 42 545 14 983 81 33 90 183 66 560 84 351 46 195 13 900 68 556 47 675 44 899 61 855 43 533 99 35 73 756 62 53 24 468 74 215 27 576 51 870 83 415 88 517 8 101 63 263 91 426 37 668 1 815 17 443 25 387 9 17 48 63 35 345 69 417 33 934 29 624 2 689 11 722 45 320 72 73 12 313 7 848 20 490 38 308 86 812 94 696 60 477 26 483 4 761 19 487 53 385 32 369 5 361 80 88 31 557 54 100 6 290
38 486 52 370 74 189 94 913 23 539 91 854 47 897 30 68 21 707 80 164 85 896 0 933 69 272 97 328 88 831 37 907 78 546 71 120 4 900 22 347 48 810 49 22 51 214 1 131 8 228 81 603 24 310 32 207 13 295 76 14 26 381 93 509 3 715 40 65 96 340 45 162 20 781 59 68 58 290 34 560 90 713 29 3 57 990 83 935 11 621 98 370 9 225 70 783 61 198 86 257 14 910 19 384 7 978 67 819 99 330 44 529 39 945 89 416 92 970 53 717 54 8 41 803 31 965 33 107 55 323 35 757 56 727 63 852 10 711 18 880 75 902 15 856 46 809 82 48 79 453 95 969 6 806 64 795 62 67 42 673 43 728 28 570 50 663 17 464 16 802 12 807 66 738 65 317 60 953 25 726 36 521 73 933 2 727 72 513 87 110 68 754 77 300 5 107 84 610 27 274
67 667 4 966 96 57 91 169 59 966 25 535 76 330 62 49 1 847 39 135 70 465 63 781 42 541 93 509 71 482 28 325 87 711 81 903 14 332 88 804 31 472 44 464 43 392 20 829 92 55 89 707 40 237 16 676 3 105 90 109 99 818 45 769 46 437 66 665 15 151 98 503 52 948 55 149 6 592 83 802 73 524 80 465 77 54 60 727 95 255 10 560 41 60 21 445 22 564 85 926 8 699 29 745 11 858 49 818 24 642 7 313 23 68 12 910 54 214 94 998 0 206 97 185 75 162 56 372 32 923 26 325 65 891 58 741 53 272 34 748 86 571 47 193 82 504 79 581 18 680 35 322 72 804 38 917 30 327 5 828 36 6 57 337 74 394 61 474 2 51 84 216 37 604 33 595 51 20 50 205 17 597 68 396 64 591 19 313 69 47 78 615 9 823 27 831 13 771 48 920
88 420 21 785 94 552 13 160 29 775 87 537 42 121 39 971 6 511 4 537 71 954 97 989 66 993 23 900 8 191 63 193 91 768 27 93 84 833 14 857 20 593 37 389 53 590 48 361 62 769 3 339 98 76 80 206 60 565 85 675 41 649 34 229 46 534 92 217 77 362 76 173 25 839 10 694 35 806 67 198 83 532 17 913 31 934 72 715 36 361 12 970 65 756 15 531 75 556 61 943 1 845 43 550 57 200 9 329 59 437 44 787 49 854 82 25 51 669 38 158 74 386 16 804 68 939 55 877 86 464 0 454 93 478 26 164 96 554 19 314 7 387 45 391 33 575 50 103 58 162 32 149 56 793 11 711 78 719 90 852 73 130 5 385 40 701 47 479 79 772 18 174 28 349 89 748 64 332 52 281 81 807 22 849 54 58 70 71 24 475 30 295 2 840 69 941 99 367 95 671
37 285 4 841 57 133 50 137 98 684 14 257 54 383 19 452 65 902 17 176 18 474 5 8 33 744 69 407 92 556 52 54 94 834 56 176 95 516 22 313 78 662 20 317 28 189 49 542 62 769 71 695 36 822 67 726 32 553 51 699 97 49 30 428 48 867 25 310 96 294 10 962 55 896 91 34 73 491 38 158 8 171 43 72 35 66 85 426 46 778 3 205 66 751 61 17 11 886 15 602 80 940 89 957 60 912 24 147 87 636 42 470 23 594 47 33 86 672 93 317 74 144 83 26 1 713 82 150 9 57 0 982 6 643 31 468 70 126 41 109 99 905 45 878 53 661 90 932 84 699 79 119 72 954 68 263 21 585 26 756 39 827 44 24 76 475 34 894 75 422 13 661 77 87 58 279 12 586 81 528 88 733 7 801 16 775 40 712 64 618 2 306 29 211 63 332 59 927 27 772
4 113 98 752 46 934 12 616 20 576 75 488 65 857 29 435 27 301 33 257 44 335 3 329 51 950 62 343 69 811 77 414 68 365 97 641 67 490 83 964 85 933 48 337 18 193 36 534 93 755 1 31 24 225 10 906 0 204 47 621 42 792 40 453 78 599 55 958 71 821 60 41 80 999 76 279 45 984 13 26 14 512 23 383 82 475 15 782 11 67 64 779 31 481 72 794 22 279 35 754 87 106 50 929 39 550 90 303 19 192 17 143 70 481 34 973 88 961 25 924 91 713 94 765 99 377 7 925 6 963 66 122 5 531 41 540 74 623 53 878 16 491 86 319 30 454 95 565 58 220 54 174 63 685 8 359 9 817 73 862 89 282 96 372 38 698 59 611 61 98 28 71 2 869 81 170 43 796 92 125 32 398 49 916 21 198 26 135 57 733 52 190 56 450 37 570 79 219 84 405
70 460 92 104 90 144 5 799 94 899 53 495 0 723 43 957 77 673 85 616 69 863 20 125 55 937 81 138 2 271 37 916 57 556 7 509 14 958 72 905 87 608 96 970 23 885 15 844 99 542 74 127 48 346 71 373 52 686 76 209 64 385 97 153 35 305 28 930 4 178 98 30 62 587 60 978 22 662 16 184 58 323 54 593 86 951 8 917 49 928 10 762 3 100 42 530 56 801 36 308 34 246 51 113 68 681 45 258 63 937 33 946 39 102 75 194 17 506 82 62 21 661 65 507 91 714 59 858 84 315 41 599 11 980 79 64 13 450 30 32 12 425 9 2 29 438 83 895 44 173 32 800 93 691 6 39 1 237 66 89 27 629 88 432 24 216 47 5 73 740 46 776 80 567 40 385 25 762 61 883 38 866 26 996 19 937 89 131 95 649 78 926 67 742 18 140 31 507 50 665
20 284 33 302 19 559 39 631 64 103 56 749 18 277 23 883 11 662 58 861 94 975 22 108 89 20 80 334 44 577 93 859 15 227 17 495 82 130 61 877 28 581 78 271 26 198 25 108 69 512 53 431 5 658 48 745 84 189 63 164 60 20 68 788 65 286 46 592 4 708 0 924 3 250 70 928 24 402 45 209 54 318 38 512 91 189 76 599 99 425 75 370 35 781 55 773 1 604 30 181 21 927 10 291 66 972 74 882 27 795 71 667 90 781 87 2 13 122 29 253 77 269 96 340 57 553 34 766 6 275 59 691 88 989 81 164 47 906 85 515 9 890 52 536 31 53 67 540 51 164 98 678 83 777 8 447 40 81 16 368 72 425 73 309 50 449 86 454 79 706 95 295 92 907 43 10 97 389 2 208 41 21 49 752 62 186 12 631 36 359 7 395 14 430 42 561 37 261 32 99
97 4 74 179 50 575 2 58 5 929 55 565 69 423 1 805 87 815 12 761 60 871 78 552 62 72 85 507 0 436 22 698 51 749 15 171 25 50 21 448 96 834 40 605 32 654 28 789 8 607 76 322 7 970 64 191 91 830 4 711 23 136 98 805 43 571 66 811 67 271 36 708 63 421 68 367 71 395 10 481 46 952 81 709 57 924 26 833 99 316 44 843 54 693 52 20 16 30 90 921 35 70 42 687 9 961 33 389 75 529 86 65 29 633 17 400 56 638 84 86 72 84 11 746 13 883 14 135 53 965 88 504 20 676 47 810 89 389 24 670 80 602 30 165 41 456 3 111 39 667 79 686 6 370 73 209 95 135 49 918 82 292 65 782 27 586 34 837 70 967 19 564 37 618 93 175 38 884 48 430 61 919 31 291 77 373 18 388 92 770 59 108 83 3 45 246 94 67 58 600
59 885 32 686 28 115 17 62 98 946 1 274 44 186 75 708 31 940 83 624 20 878 71 743 39 921 60 365 13 258 14 644 53 175 37 782 72 614 15 427 54 91 80 136 64 1000 88 67 65 102 9 930 82 247 45 776 66 388 56 712 91 176 8 401 30 50 69 115 96 983 41 662 35 195 40 59 3 676 46 655 50 952 34 806 55 95 85 824 84 98 33 963 94 857 89 433 42 333 38 847 27 201 18 441 21 219 67 65 90 991 77 546 74 833 61 913 97 280 4 383 29 722 81 74 87 87 57 538 22 326 5 257 73 941 12 859 78 959 2 909 7 380 48 603 11 88 26 950 43 150 99 527 92 459 0 147 24 28 93 503 51 493 25 411 79 86 19 117 36 567 76 429 70 247 47 107 49 148 63 931 16 865 62 646 6 466 10 793 95 140 52 215 68 583 23 988 86 382 58 928
2 930 72 829 18 816 10 68 19 242 93 724 49 21 11 270 53 487 13 842 48 504 35 115 15 243 20 703 31 937 95 852 91 277 41 449 7 363 59 924 40 482 8 158 45 341 44 384 46 88 54 241 6 739 52 116 50 200 62 920 27 368 98 26 38 423 24 846 85 586 14 893 21 81 77 236 71 194 82 468 43 947 84 859 17 895 79 586 26 228 88 613 16 598 0 249 86 998 22 265 69 264 25 239 87 999 28 269 56 432 66 625 3 719 29 605 76 815 51 213 42 949 1 353 5 334 33 796 74 370 63 13 97 488 65 27 55 634 83 747 80 945 36 898 57 42 96 723 32 54 12 725 9 722 73 986 90 578 67 601 64 377 4 960 60 787 39 689 47 223 58 507 68 711 92 598 30 28 78 865 81 254 34 829 23 842 61 707 75 101 37 194 94 161 89 838 99 500 70 434
64 935 71 819 76 629 50 238 88 41 26 325 25 953 17 43 93 203 19 578 18 449 87 159 60 992 70 619 65 766 1 782 66 871 99 510 12 565 80 10 67 466 55 571 79 674 16 433 39 700 96 523 8 832 56 240 75 782 62 252 14 307 81 357 41 45 78 569 23 186 94 379 82 668 28 982 13 132 53 175 43 858 54 386 32 54 69 63 58 168 40 661 31 678 7 585 68 793 27 192 61 183 74 161 30 734 89 404 97 65 35 925 91 701 2 275 15 532 42 171 3 405 22 123 73 985 57 538 47 721 72 481 46 237 95 957 20 327 48 490 63 75 52 836 29 499 37 108 84 925 33 525 38 188 36 339 49 135 51 576 0 251 6 63 11 616 34 232 5 452 77 539 44 125 92 4 24 771 45 536 9 308 10 462 83 980 59 896 4 290 21 91 85 158 86 191 90 985 98 801
83 557 70 300 22 338 13 655 60 770 40 165 67 563 30 965 29 970 58 568 95 821 68 525 18 928 71 414 52 452 80 977 66 271 92 257 34 331 64 332 87 705 62 303 43 300 97 773 51 669 99 719 15 410 90 677 78 208 6 783 36 883 74 866 55 618 2 216 82 364 76 932 41 52 33 794 7 923 73 52 23 67 77 273 59 339 79 829 9 996 21 289 20 400 72 82 84 380 47 13 46 728 14 119 8 314 75 722 42 953 93 4 16 836 4 459 17 4 39 516 63 443 28 294 96 286 38 980 26 660 5 859 85 167 25 166 19 955 50 157 53 417 12 933 57 862 69 361 37 447 27 891 32 443 56 35 49 591 61 511 44 95 88 512 86 310 10 274 35 781 1 695 24 542 81 512 0 935 45 504 3 966 94 635 89 395 98 302 31 278 91 315 54 421 65 241 48 822 11 107
37 573 87 891 9 122 46 949 68 189 25 325 96 364 69 877 79 42 85 522 95 318 39 850 20 716 98 185 75 729 80 865 48 611 73 56 40 824 19 604 72 48 22 451 67 690 55 488 84 165 43 396 49 136 74 724 70 594 18 869 89 532 81 901 38 669 65 497 76 497 11 366 33 205 12 8 91 653 51 405 16 227 8 585 56 504 6 673 21 190 53 378 78 351 27 79 52 105 62 98 0 922 23 436 35 115 97 632 24 422 61 573 83 683 60 301 64 663 28 562 15 54 31 500 3 974 26 729 32 919 99 977 30 723 82 190 1 585 77 703 71 831 41 504 17 324 88 12 59 369 86 887 4 153 44 231 36 811 90 26 58 836 47 378 42 576 5 541 7 629 54 362 94 236 57 303 10 699 92 819 63 56 2 673 29 230 34 585 93 448 45 3 13 743 66 977 14 379 50 160
97 14 15 766 58 303 79 194 64 384 57 183 83 54 50 385 89 651 70 341 37 337 63 268 78 983 48 691 93 167 19 50 95 362 32 198 33 82 72 762 23 824 3 740 18 750 62 342 66 638 80 904 42 366 30 214 90 537 56 755 86 206 91 825 25 360 40 560 61 671 98 878 5 315 65 766 2 450 92 809 16 838 43 984 17 388 73 442 51 982 34 744 31 858 69 311 60 102 81 967 54 770 46 297 27 598 7 610 76 853 74 332 8 369 59 951 29 733 68 423 55 202 36 717 35 262 94 580 41 491 45 625 26 380 12 298 28 513 6 605 38 514 88 509 82 703 49 243 75 18 10 127 9 973 84 463 20 518 4 384 52 940 53 826 99 657 1 177 96 321 22 715 21 986 87 431 13 636 24 495 39 422 47 858 0 12 77 778 67 890 11 357 44 666 85 358 14 914 71 344
19 766 25 16 81 81 67 537 97 953 34 994 0 589 47 985 56 264 30 466 50 518 13 450 11 753 92 130 9 459 3 374 12 790 4 33 43 576 83 139 5 971 90 855 75 216 77 155 27 845 94 933 78 164 80 576 66 977 72 83 87 957 33 861 82 679 68 739 54 811 24 719 64 217 70 794 73 106 98 146 74 355 85 239 45 790 38 632 7 881 88 108 6 52 35 652 99 559 28 346 21 916 59 397 60 425 52 449 36 702 76 710 26 984 62 724 1 112 39 282 18 774 55 283 96 537 37 533 65 126 8 186 40 989 89 77 49 227 15 623 63 86 58 39 84 163 44 529 71 115 69 734 14 463 91 347 57 927 29 839 32 466 41 320 16 801 53 272 20 891 46 241 79 156 42 614 93 745 10 138 48 186 51 302 61 19 22 818 2 130 95 699 86 401 31 233 23 98 17 662
47 794 76 884 52 555 53 596 61 266 88 83 73 592 34 449 22 920 4 308 43 58 20 754 17 322 35 393 85 564 77 688 79 957 23 292 64 885 33 464 14 925 94 410 87 15 13 592 62 580 5 893 3 323 80 740 42 107 58 532 19 959 81 38 51 291 39 150 48 486 12 652 40 950 30 211 27 362 45 828 78 383 16 315 36 936 92 562 59 107 68 39 71 703 82 298 37 938 0 133 66 143 98 992 54 358 29 434 28 130 95 604 69 31 38 584 65 458 96 76 75 264 18 15 57 231 74 354 83 106 97 624 8 467 50 789 44 506 26 436 63 972 15 115 21 921 1 147 46 964 99 299 49 97 60 24 55 433 67 208 11 799 93 497 9 316 56 626 32 122 24 189 2 552 25 487 84 150 10 654 31 345 70 103 41 516 7 342 90 239 91 533 86 658 72 462 89 341 6 249
86 610 27 978 64 698 92 954 29 530 38 1000 45 620 26 713 62 544 81 263 95 875 56 97 33 840 76 684 72 225 74 226 9 435 57 543 20 532 83 956 35 645 94 468 88 318 15 801 98 380 30 766 89 810 2 763 91 800 32 126 50 146 67 301 75 739 93 513 70 457 59 606 71 454 22 511 25 426 58 167 47 829 66 496 53 659 14 582 17 384 5 521 43 754 78 931 54 391 16 724 7 803 37 704 90 690 52 709 96 243 34 797 77 762 73 289 13 620 23 865 60 311 48 810 69 69 3 493 28 247 31 277 97 372 18 426 21 808 10 332 44 643 40 323 46 514 0 166 24 277 41 285 87 124 80 316 65 643 42 762 68 313 79 216 63 504 85 181 82 207 39 494 1 277 49 472 84 764 55 428 4 481 6 842 51 133 61 670 19 945 11 940 36 772 99 98 8 824 12 930
53 573 9 122 14 307 31 287 58 285 91 95 93 132 61 144 46 872 22 810 65 96 41 867 52 829 67 623 26 95 7 457 1 384 5 291 34 232 37 446 96 453 6 268 24 263 80 370 33 804 13 959 17 188 55 639 68 421 11 603 92 728 16 491 19 960 15 853 81 262 10 80 21 841 79 22 98 468 62 70 0 559 99 951 45 477 48 762 76 112 85 493 74 301 73 207 78 883 36 766 18 976 2 347 69 977 49 635 29 807 95 469 86 584 27 8 90 784 28 498 71 990 23 526 87 17 30 783 77 390 66 122 25 968 40 217 4 394 54 759 63 522 72 200 43 110 51 134 38 950 88 34 56 700 50 686 83 501 89 836 57 26 64 966 70 209 59 850 47 132 39 814 42 599 3 464 84 22 44 422 20 602 35 169 12 27 32 126 94 517 8 924 75 419 97 181 60 357 82 720
56 460 77 918 11 145 2 852 60 504 54 620 98 911 22 688 18 735 33 590 13 988 5 266 59 985 53 653 70 215 91 521 86 434 8 858 25 146 42 718 92 666 73 468 81 710 27 952 95 160 28 360 39 683 16 598 83 570 71 161 34 929 97 479 63 84 46 783 68 230 4 725 31 491 90 4 40 475 67 192 45 68 79 769 7 133 9 623 37 485 32 631 17 582 38 162 3 648 15 417 21 93 12 715 14 168 6 495 58 776 49 906 51 977 23 870 36 13 47 815 26 897 64 835 20 672 82 403 72 244 0 278 89 843 48 439 44 880 30 867 52 1000 43 574 80 543 69 627 65 716 19 527 99 18 57 289 24 713 76 914 61 112 78 657 75 235 55 971 93 475 10 619 41 412 88 276 87 931 96 725 85 679 84 781 62 369 1 214 29 741 50 383 94 386 66 911 74 295 35 95
20 974 7 532 48 600 82 630 65 748 69 448 59 462 44 924 81 172 72 119 84 902 38 28 22 64 41 628 97 561 36 123 64 584 32 899 80 190 24 234 51 33 86 921 95 789 74 684 66 241 45 575 83 262 27 169 98 385 11 814 19 892 30 640 73 103 88 948 42 113 68 603 55 639 53 748 1 734 8 60 43 766 18 700 0 783 3 574 40 683 94 248 78 602 39 662 14 858 70 548 29 898 56 176 67 518 5 630 62 372 71 942 54 475 46 786 4 421 75 59 52 213 35 927 21 758 96 78 92 120 60 382 50 869 13 554 10 581 34 707 61 497 6 50 63 861 90 772 23 817 99 466 57 261 17 623 79 106 31 848 15 319 25 105 89 876 9 394 87 769 76 384 37 71 77 977 12 611 91 649 33 263 26 842 93 394 28 462 85 753 49 542 16 413 2 591 47 929 58 791
77 664 51 265 4 434 45 355 13 461 12 773 85 801 7 597 47 155 56 335 92 78 86 214 61 552 44 110 11 775 71 835 37 787 70 427 50 27 78 840 30 351 57 963 6 848 48 106 79 285 75 215 94 746 10 682 65 697 17 395 40 593 39 582 66 798 38 539 35 869 55 673 81 497 26 936 95 937 21 771 33 911 31 306 84 673 14 835 24 132 9 392 74 217 15 816 87 585 60 468 20 227 80 719 89 161 32 418 72 925 99 367 22 72 18 158 34 45 93 336 69 40 52 428 62 593 58 394 25 554 76 363 36 423 27 162 1 158 82 851 63 110 91 847 0 423 5 150 19 928 96 659 98 821 73 387 67 516 16 5 59 592 90 597 28 228 46 251 43 661 2 386 83 24 88 628 3 673 68 527 49 772 53 916 41 424 64 713 23 877 42 897 54 64 97 46 29 539 8 242
97 791 11 946 41 252 67 399 53 661 58 342 14 694 56 307 87 824 21 2 3 902 24 246 61 442 88 907 19 49 4 295 9 33 99 608 78 493 18 887 10 275 23 6 0 110 48 72 65 419 94 284 1 945 57 765 36 156 5 9 77 566 2 723 8 265 25 240 6 671 20 757 43 735 22 814 89 591 31 405 92 120 85 290 47 857 80 286 60 205 62 683 69 142 49 39 7 143 54 184 55 586 38 882 98 258 73 424 90 532 35 218 52 166 63 641 74 128 59 618 86 835 34 222 45 707 12 659 75 792 64 90 93 770 81 278 37 232 15 377 84 928 26 511 40 418 71 718 39 250 70 10 50 748 16 527 91 128 95 159 51 515 72 229 30 666 83 793 29 762 28 175 82 156 46 597 17 60 44 78 27 904 96 934 79 519 32 538 68 471 33 493 66 856 76 972 13 731 42 517
16 476 73 437 63 988 76 269 70 562 55 307 44 941 25 150 19 75 36 716 59 770 22 196 62 147 71 707 91 361 67 778 90 447 15 456 35 434 28 694 5 794 2 948 7 427 50 787 83 814 58 578 68 45 92 413 51 68 95 184 60 229 99 400 75 480 66 309 98 231 48 801 43 372 79 253 21 582 18 798 39 862 65 247 64 497 69 97 54 625 40 999 82 58 49 447 20 85 42 296 61 656 0 247 52 404 74 289 56 119 45 703 47 35 37 40 87 705 96 952 17 16 1 133 4 411 30 353 29 750 57 125 11 974 93 881 31 699 53 935 13 785 14 934 9 18 97 514 86 624 33 330 89 393 24 701 3 939 77 301 85 457 72 433 23 869 6 310 10 965 80 81 94 750 78 907 27 730 46 394 32 728 34 545 88 746 8 413 38 787 81 253 84 908 12 921 26 165 41 496
18 635 61 541 88 481 79 217 94 625 14 411 99 531 75 812 67 673 93 976 19 534 26 992 39 262 12 424 11 66 60 503 90 763 1 687 72 469 97 230 4 847 36 114 65 461 52 748 10 580 46 756 83 439 29 352 70 341 31 845 45 991 40 139 59 570 37 540 23 708 32 92 43 321 58 276 92 967 22 642 73 227 51 565 95 696 82 892 62 856 33 242 2 269 56 68 21 343 68 760 86 568 74 755 63 134 77 526 89 548 47 950 87 875 38 911 55 268 54 349 5 669 8 436 85 400 91 788 76 226 16 359 71 637 27 803 24 869 69 971 50 527 7 64 98 675 13 919 41 37 78 548 42 891 53 321 34 938 57 315 3 344 66 615 0 3 17 413 35 820 15 728 48 538 49 682 44 762 25 730 9 614 30 690 28 472 6 196 84 933 20 25 64 903 81 971 80 567 96 18
23 945 74 523 67 208 93 587 82 710 91 883 58 665 2 38 54 723 15 179 79 203 70 23 19 312 39 369 29 250 62 449 53 243 1 830 78 122 65 356 44 934 3 192 89 441 97 481 92 546 17 872 94 337 36 430 9 463 43 740 12 872 63 884 25 177 98 935 21 725 75 677 37 560 64 740 35 208 69 260 20 596 57 290 85 927 18 181 95 483 5 897 33 913 80 3 99 177 77 211 83 1 96 24 76 307 32 453 52 721 45 455 27 240 24 924 81 920 30 109 47 44 40 653 11 10 56 118 51 506 87 997 42 314 84 564 10 653 41 975 8 670 14 130 61 19 60 892 55 551 28 223 48 375 72 612 66 724 86 383 90 857 16 498 71 66 26 619 34 724 68 958 88 618 13 15 6 668 31 821 59 151 50 572 46 882 4 875 7 978 49 580 0 630 22 544 38 948 73 555
19 232 50 695 20 687 71 958 73 379 59 931 32 321 75 531 56 974 14 653 42 887 58 696 69 239 79 929 96 522 89 975 37 302 85 927 61 816 36 47 87 252 97 749 10 753 51 726 84 975 63 609 57 940 13 754 86 3 46 891 30 86 52 223 3 414 2 953 62 263 26 882 98 807 38 293 33 833 24 909 31 932 90 193 65 813 77 467 43 432 78 251 28 492 25 875 11 701 74 539 6 166 22 977 94 835 16 625 0 179 81 815 35 485 49 595 93 52 4 140 54 628 29 372 21 973 41 515 5 658 68 953 92 497 45 388 9 821 1 45 95 522 39 207 18 583 12 972 91 316 67 484 53 238 55 292 64 212 70 920 82 500 27 991 80 314 66 658 34 181 99 405 40 96 44 596 88 128 60 383 83 894 17 253 47 925 15 574 72 396 23 211 48 922 8 986 7 499 76 766
15 913 98 678 89 560 42 623 70 673 92 537 90 726 16 295 63 231 75 848 52 655 28 196 39 336 99 342 69 638 95 630 61 350 3 989 35 84 80 280 13 174 73 694 68 910 36 354 40 162 88 389 51 879 56 419 24 871 94 16 0 287 91 636 81 973 20 726 47 560 27 208 8 910 71 956 14 824 86 919 18 637 82 178 57 552 67 242 55 309 64 421 30 48 31 721 96 635 26 949 10 868 21 943 37 473 54 351 53 272 76 967 7 911 25 933 85 931 23 360 62 248 83 936 46 995 34 844 97 614 77 704 93 981 4 998 74 707 87 346 60 158 11 450 72 110 41 808 33 571 49 974 5 38 66 111 78 106 38 270 65 710 2 330 48 884 12 830 17 533 9 803 79 359 32 184 58 817 84 698 29 891 43 301 22 471 50 766 44 481 59 648 45 729 1 40 19 587 6 286
24 324 76 575 80 652 62 346 66 957 68 653 65 933 21 813 99 640 64 457 82 937 61 450 59 773 27 678 6 846 30 584 38 848 49 57 33 649 23 408 25 866 20 335 98 612 8 966 3 153 7 749 32 470 74 333 42 777 31 441 56 311 51 283 39 141 41 910 29 366 18 900 4 494 45 805 93 842 94 162 5 223 79 798 77 409 1 689 34 483 47 854 48 768 28 969 91 739 40 371 73 920 92 589 70 920 9 842 87 665 15 856 83 97 97 57 72 342 53 71 96 186 50 473 95 924 67 337 16 49 43 419 75 600 55 227 10 30 63 812 90 877 36 689 58 22 0 723 69 574 86 767 89 412 12 959 78 286 11 869 52 989 88 293 57 889 46 537 85 854 84 94 60 863 35 390 44 428 71 616 26 93 17 74 2 72 81 883 13 359 19 893 14 789 54 612 37 38 22 133
52 503 34 798 64 146 33 718 3 170 85 699 23 668 94 495 29 356 59 147 17 419 1 889 91 568 4 716 98 737 92 680 9 960 36 247 54 953 63 500 57 518 15 883 79 655 21 241 20 255 55 659 83 779 78 353 77 165 40 546 24 996 56 204 50 407 32 135 80 45 38 366 75 919 12 523 2 903 96 423 47 519 62 215 10 587 82 304 8 281 30 371 72 114 65 16 11 498 76 249 67 147 48 566 26 323 0 592 68 736 28 505 69 876 93 653 27 821 6 580 5 572 66 579 14 893 35 21 51 881 70 251 73 187 74 380 90 568 88 151 7 763 84 641 97 490 71 664 16 651 39 190 31 316 44 943 81 473 19 731 53 321 45 345 37 658 46 985 58 518 18 555 41 315 43 614 61 81 13 245 86 416 25 399 99 983 42 3 22 759 95 708 87 921 60 750 89 528 49 948
86 722 91 994 15 795 67 690 26 32 27 640 85 854 78 551 72 604 35 28 32 394 54 31 41 887 29 209 66 121 75 784 13 115 95 127 46 254 97 964 7 428 68 503 1 840 90 104 44 297 74 373 24 732 21 540 49 411 28 204 9 719 12 283 56 841 2 192 8 965 64 29 53 908 10 549 3 849 18 160 14 854 58 709 43 585 36 94 31 114 83 22 48 324 50 927 51 512 25 985 16 779 38 222 88 240 6 31 63 346 11 441 94 872 42 438 30 602 0 491 5 27 77 665 92 844 76 988 40 656 33 870 20 499 34 312 82 636 98 57 65 30 22 692 47 909 19 166 96 658 4 68 61 501 39 60 84 288 70 962 79 903 99 909 45 512 73 890 89 497 59 201 81 73 87 169 23 989 37 346 80 155 17 347 62 670 71 554 93 307 57 555 60 868 55 792 52 891 69 165
38 507 50 954 8 492 30 207 77 262 9 716 40 856 69 847 56 444 21 95 4 776 17 302 96 21 19 989 67 183 23 226 11 979 13 129 55 434 16 337 1 47 81 211 34 508 86 953 85 598 65 857 51 937 80 180 90 72 43 817 89 39 62 425 53 6 39 755 72 581 98 998 60 949 35 587 82 745 36 801 7 643 57 739 74 681 94 310 31 757 37 624 45 485 92 539 78 66 47 739 24 479 75 679 84 144 93 560 79 193 6 376 5 209 70 355 25 538 0 116 14 137 97 518 44 12 64 232 59 679 61 623 58 653 20 428 46 654 48 310 28 495 32 79 52 471 18 525 54 726 87 207 83 996 41 800 42 966 3 248 27 483 10 867 73 151 91 598 71 925 12 475 26 814 29 606 66 274 63 268 33 713 22 862 99 995 15 18 2 542 95 629 49 108 76 172 68 560 88 309
77 380 62 906 68 840 53 805 90 250 12 759 24 692 71 483 46 334 39 521 4 166 10 719 84 473 93 805 30 804 5 146 13 177 27 328 37 743 60 357 55 597 0 225 87 898 75 798 94 50 31 106 2 433 42 621 99 792 34 797 28 219 15 510 11 148 14 738 66 382 69 63 89 90 16 358 43 534 48 8 41 470 61 248 21 873 85 106 63 807 17 478 35 858 8 256 58 441 45 164 6 512 1 930 50 598 47 188 92 554 36 993 73 593 40 329 80 57 96 85 74 966 70 965 67 306 18 745 44 905 22 811 72 406 23 264 97 89 32 847 91 280 20 305 78 561 86 105 79 843 76 382 38 563 9 816 26 189 29 419 19 617 83 307 56 836 51 417 95 666 25 170 81 860 49 210 65 133 59 252 82 874 57 486 54 44 52 618 7 399 3 12 98 704 88 328 64 452 33 117
51 877 36 180 93 103 2 43 68 467 70 343 12 288 63 615 56 152 77 472 5 938 40 47 4 933 54 144 23 505 96 902 67 731 38 312 78 684 62 941 79 785 0 398 45 167 73 759 69 94 87 759 31 201 57 147 32 557 65 102 49 444 17 458 26 42 24 666 48 518 94 104 52 15 60 814 47 771 42 832 44 123 37 210 34 301 80 912 72 616 33 503 30 841 61 476 22 23 16 520 83 647 89 438 6 522 1 948 50 974 64 739 43 774 11 456 85 769 41 968 59 683 29 872 98 122 90 851 71 890 66 766 35 354 46 350 3 826 9 571 58 818 19 495 39 974 95 155 92 905 81 451 27 222 86 430 88 738 7 432 15 465 8 296 53 864 14 362 55 300 75 641 91 169 13 645 10 426 25 440 21 373 97 721 28 71 18 475 82 546 74 700 76 938 84 522 20 86 99 73
35 783 40 546 83 687 21 790 14 743 81 661 11 650 48 627 54 669 64 846 57 150 80 438 82 237 23 170 55 28 58 148 3 410 41 210 72 102 22 834 52 668 74 949 75 361 29 225 67 501 16 627 65 384 53 608 70 839 86 172 94 998 49 731 93 124 28 174 24 512 43 650 45 193 30 286 95 4 13 52 26 327 69 213 88 570 1 722 19 815 17 108 50 518 89 976 39 754 9 835 91 327 92 590 78 634 85 90 46 640 34 197 36 289 87 739 98 680 2 588 15 148 10 198 8 287 68 258 97 131 51 212 99 599 42 126 77 775 32 192 60 244 90 739 96 361 25 423 61 666 0 647 71 819 56 744 27 315 62 642 73 997 37 775 79 185 63 244 33 119 59 691 38 534 7 815 31 310 66 223 5 813 44 476 6 13 12 510 20 244 4 361 47 136 84 511 18 97 76 952
29 16 93 248 54 854 12 459 40 478 37 799 72 194 66 115 8 454 35 884 3 718 59 679 28 882 84 618 50 760 85 634 26 183 27 100 46 543 87 405 79 408 71 420 97 125 58 828 57 54 77 951 86 962 44 509 62 16 45 324 42 770 14 402 88 437 63 859 47 389 56 792 7 795 1 522 75 670 0 664 17 234 30 19 34 683 2 490 20 707 31 465 99 992 81 418 80 151 5 801 64 536 43 587 68 181 48 550 83 842 13 911 21 275 6 804 55 228 16 24 82 935 91 750 69 894 78 641 11 379 60 947 25 221 22 430 51 892 49 211 38 74 95 739 18 885 15 568 19 671 23 976 41 797 98 616 32 933 67 961 4 113 74 574 10 549 70 611 52 807 76 104 65 673 24 714 61 464 89 763 33 550 36 344 94 993 53 546 9 505 39 129 73 119 90 454 92 563 96 578
59 276 99 343 41 722 8 487 74 2 36 849 60 645 91 171 33 75 98 10 61 731 27 18 53 891 47 599 30 201 65 691 68 666 51 22 50 590 42 625 25 218 54 351 46 61 76 905 93 417 9 819 75 175 58 45 18 651 57 207 63 426 78 31 38 968 69 10 67 241 28 130 4 293 44 297 22 993 90 81 79 42 94 707 2 422 66 819 14 31 62 624 73 424 95 806 20 820 29 974 31 445 72 312 23 507 56 811 7 548 43 965 11 308 1 342 34 787 85 187 17 837 89 601 64 694 19 689 96 916 39 623 26 997 77 158 92 883 40 179 55 192 97 821 86 382 37 529 48 618 71 118 45 787 81 429 5 327 32 40 12 103 88 401 84 962 35 331 49 929 6 45 80 88 0 290 3 981 24 623 21 139 10 989 82 784 16 786 87 4 83 173 70 291 13 258 15 152 52 344
30 950 1 805 86 262 2 420 65 266 40 677 61 762 58 296 8 962 97 299 84 201 5 622 24 143 17 565 49 617 12 821 43 679 73 8 78 620 75 355 66 866 88 649 51 594 52 152 83 608 18 284 68 511 7 629 44 674 89 704 3 480 33 859 67 268 4 386 46 93 87 353 98 123 31 582 96 300 39 669 57 497 34 324 53 610 91 971 41 642 93 590 37 950 50 451 13 673 32 568 22 940 28 245 71 884 29 816 64 859 45 800 60 250 63 605 69 636 15 648 54 949 82 276 6 919 79 869 70 535 95 286 94 867 16 256 26 269 80 661 81 802 14 305 25 570 92 997 47 383 20 507 0 330 21 783 48 653 74 337 76 44 55 529 85 821 19 410 56 506 38 457 99 115 36 944 10 16 72 584 77 342 23 247 62 959 27 803 35 770 9 48 90 373 59 165 42 564 11 373
34 411 67 425 23 137 70 999 0 331 42 706 17 147 1 523 88 435 78 221 7 906 84 803 2 778 16 886 48 786 56 784 55 686 21 88 75 78 15 837 71 424 97 233 63 930 61 200 95 61 22 433 79 693 85 393 92 425 57 379 29 747 87 421 32 442 3 971 64 781 69 644 25 422 14 984 74 491 62 54 82 770 81 587 65 616 93 284 5 625 26 829 47 832 45 275 72 549 50 960 99 545 9 275 40 877 4 860 20 586 54 909 35 434 80 201 53 692 6 676 31 511 59 108 36 92 33 187 52 270 49 290 44 858 58 276 30 561 96 361 11 482 19 576 12 491 41 278 66 725 60 314 73 604 27 913 76 506 38 317 68 834 8 573 43 334 86 326 89 883 28 988 51 229 18 325 39 516 98 16 37 555 91 5 24 76 83 499 46 244 13 659 10 234 77 368 90 100 94 459
94 503 65 514 55 925 61 997 56 370 6 186 34 171 88 703 14 727 35 166 91 469 76 940 37 786 32 605 4 66 95 178 73 870 15 367 22 156 39 465 82 797 53 921 40 630 31 87 96 570 49 246 3 822 75 185 86 915 29 817 89 775 44 532 13 44 92 480 42 399 33 714 11 34 19 562 36 295 58 992 57 438 93 536 38 60 87 107 18 641 24 201 51 224 20 114 81 74 60 960 50 814 12 575 64 81 27 257 41 593 52 136 5 895 85 953 21 887 90 642 71 172 59 650 8 167 10 69 74 245 23 637 43 204 80 778 72 888 47 378 0 773 77 560 2 741 70 267 68 571 62 406 46 963 9 768 69 518 28 331 66 787 25 731 26 252 99 2 83 53 67 563 97 71 84 530 79 238 30 918 98 370 16 617 1 875 45 46 63 448 48 136 17 164 78 399 54 385 7 129
74 832 95 135 36 745 83 765 69 752 32 155 96 599 45 482 92 283 72 987 66 63 30 217 20 382 61 524 97 292 54 182 9 373 13 324 46 206 77 825 51 451 10 842 47 963 31 378 64 210 67 218 57 158 15 9 49 159 5 736 53 953 99 419 90 309 81 389 6 551 43 513 38 756 14 141 75 507 91 402 21 237 34 633 55 270 3 952 52 286 56 919 17 441 50 872 42 477 4 399 8 304 0 171 22 474 23 889 37 623 48 266 26 741 12 786 79 132 93 102 70 817 82 118 11 248 28 13 40 380 85 263 39 123 84 273 25 572 29 131 2 843 24 770 94 303 78 907 35 617 33 868 16 326 71 592 62 624 18 483 68 624 73 169 63 603 1 306 27 815 19 247 87 121 80 460 58 105 76 433 89 279 98 986 65 454 86 803 7 147 44 746 59 248 60 89 41 801 88 984
22 427 52 162 83 532 64 479 86 83 14 632 51 650 2 352 17 253 55 947 43 556 35 35 70 411 92 381 32 545 26 435 16 911 29 528 53 326 11 988 15 170 91 484 61 972 65 40 28 122 27 325 5 406 18 934 1 462 87 736 84 525 46 588 36 791 7 142 80 537 10 443 56 142 89 906 59 583 49 529 24 452 85 956 13 930 68 13 25 233 74 48 96 95 79 978 21 948 81 720 54 177 38 646 12 60 77 998 75 709 88 85 98 137 94 326 9 795 62 198 37 442 34 896 3 266 47 863 58 820 48 763 33 359 95 500 4 739 78 965 63 938 71 411 67 144 39 975 19 245 57 499 72 399 42 765 20 457 41 491 60 980 97 220 44 222 0 863 23 402 30 955 90 567 93 636 31 455 76 220 50 433 99 701 8 808 40 580 45 542 73 774 82 244 69 574 6 241 66 766
47 463 87 462 14 912 89 66 64 646 62 304 19 801 80 571 26 417 40 897 92 715 32 170 75 570 98 934 41 834 35 882 11 569 73 497 94 974 15 555 9 457 6 218 4 305 79 983 42 443 93 817 18 51 34 349 21 100 1 401 96 804 99 563 51 470 76 456 38 141 61 553 8 176 45 540 52 99 58 193 60 115 67 888 43 401 17 466 39 362 59 355 2 1 50 315 36 788 91 545 49 46 74 724 48 522 63 179 66 769 31 25 57 63 54 610 37 862 84 192 77 25 10 641 69 203 22 817 56 507 53 608 27 349 78 581 7 316 85 853 72 878 71 735 30 232 83 621 88 575 65 48 28 368 33 1000 46 669 81 407 90 472 12 954 13 123 44 548 5 126 29 173 97 876 24 197 20 818 68 284 86 964 70 530 23 854 95 603 0 770 16 363 3 251 55 842 82 292 25 986
23 133 94 528 62 679 96 283 26 661 80 20 70 832 47 816 25 177 16 871 57 260 84 328 5 249 83 621 24 105 39 295 54 561 27 459 9 95 68 97 28 390 8 610 98 303 1 768 58 439 78 249 63 846 73 22 46 890 89 969 12 933 97 172 45 423 43 425 88 337 7 688 74 45 93 994 69 418 85 501 36 639 41 293 29 26 75 301 33 155 35 841 91 635 64 369 82 47 6 648 60 213 77 617 65 432 42 265 17 68 99 702 50 8 55 224 49 426 31 237 67 203 19 617 56 158 15 671 14 678 13 181 30 760 37 171 48 29 40 323 2 375 51 549 38 256 52 471 22 42 11 799 18 753 76 208 0 199 53 501 87 300 20 810 79 563 32 487 71 259 81 364 21 583 66 592 92 501 86 349 59 947 90 588 44 187 72 472 3 473 10 534 95 239 61 614 4 585 34 670
82 977 91 482 94 805 41 466 76 727 62 951 49 176 92 124 51 896 96 518 93 952 75 41 45 901 26 524 29 684 52 585 83 820 65 328 17 148 3 714 37 507 70 970 28 420 20 407 4 46 54 687 23 716 53 974 46 748 84 593 63 591 85 335 64 876 18 820 13 46 19 585 44 216 1 931 30 913 56 575 50 763 12 120 89 169 11 919 87 876 95 234 73 644 14 186 69 519 42 417 79 366 67 655 15 708 61 269 22 409 38 971 71 207 9 748 78 465 72 243 35 795 16 35 74 983 2 578 0 715 25 260 6 431 34 685 27 191 88 165 55 336 40 172 24 655 66 713 59 727 80 787 36 511 99 312 86 392 5 335 57 183 33 226 47 83 90 276 60 230 97 472 81 119 32 146 48 763 98 443 8 278 39 761 7 687 58 190 10 964 77 449 43 506 21 822 68 204 31 748
47 144 43 907 56 25 21 631 16 896 88 606 66 254 53 299 11 833 19 714 13 948 25 626 33 369 67 167 89 30 17 509 81 716 30 841 80 265 51 379 36 989 91 263 72 37 85 835 32 524 83 664 61 714 60 642 68 20 87 208 10 953 34 624 96 368 15 207 62 57 28 701 84 657 1 491 55 723 3 17 48 142 69 996 49 738 8 697 39 105 31 77 18 786 92 374 63 786 74 635 59 356 86 551 9 531 73 589 79 603 57 630 22 758 58 51 54 886 94 808 99 470 44 843 77 842 71 598 70 961 45 303 29 323 26 641 97 135 76 715 90 488 0 251 65 347 50 330 75 128 2 368 52 546 41 512 46 228 64 650 20 932 5 17 4 515 27 412 37 70 12 760 82 748 93 614 35 290 40 269 23 979 38 504 42 308 95 462 14 315 7 346 98 305 6 550 78 12 24 63
82 590 90 850 41 938 85 330 76 42 86 416 20 850 39 249 16 554 30 299 81 809 95 990 97 495 35 241 73 898 24 525 4 261 40 989 92 684 99 127 34 810 22 672 33 646 37 508 55 673 51 787 94 768 88 656 14 819 93 607 28 479 47 268 75 610 87 461 84 940 42 757 1 457 3 42 52 939 46 122 12 178 50 466 91 323 65 647 56 373 64 470 19 470 44 206 83 898 5 104 17 414 31 557 25 980 98 514 6 986 32 306 49 794 57 582 18 452 69 139 74 315 21 712 60 913 43 995 77 366 67 520 54 84 53 87 10 731 48 876 63 615 8 550 38 832 11 738 80 399 89 862 62 820 27 123 68 610 15 28 26 298 2 75 79 496 59 155 45 907 7 301 36 195 29 406 58 203 13 980 78 125 9 1000 72 398 23 196 66 573 0 264 96 446 71 966 70 885 61 443
4 524 18 162 84 258 9 377 44 552 58 223 28 881 31 586 36 727 86 918 91 899 69 81 13 569 55 493 1 973 48 942 12 587 65 623 40 22 88 410 24 495 39 872 35 501 89 739 63 622 93 559 17 175 72 632 60 144 95 788 26 378 19 70 99 848 67 760 76 106 21 112 30 462 78 484 77 285 27 325 62 474 97 186 64 452 37 348 15 786 22 464 6 256 80 362 75 928 79 931 70 687 96 580 14 259 3 359 0 586 52 728 82 777 54 28 59 204 57 941 10 614 11 557 7 625 94 508 2 171 43 611 23 320 92 246 46 629 87 766 49 39 51 140 25 89 56 371 42 657 16 510 68 66 85 296 32 535 71 435 81 918 74 956 50 680 83 903 45 547 38 429 8 974 73 371 29 737 33 969 5 607 53 677 90 676 47 766 41 4 34 48 20 969 98 669 61 618 66 111
82 898 31 288 71 906 0 427 88 320 65 213 98 815 51 5 50 892 34 890 35 940 78 84 25 322 18 512 32 143 39 599 19 458 11 453 61 862 69 23 22 796 43 833 48 997 72 36 10 304 80 266 63 424 66 632 56 679 54 27 49 323 68 856 42 393 94 583 70 604 87 486 14 852 76 219 89 9 53 404 40 933 92 330 77 428 47 539 85 687 26 498 6 936 37 489 7 381 20 987 4 494 62 793 2 397 27 664 44 601 96 132 13 396 29 46 86 322 9 262 99 96 57 745 21 624 3 180 8 589 83 142 60 23 90 121 46 303 91 363 5 700 16 607 33 113 95 3 17 771 58 794 52 768 38 718 64 766 67 624 74 584 41 556 36 962 1 733 55 920 12 386 84 887 28 467 81 948 45 517 93 164 79 271 23 343 24 740 75 668 97 431 73 595 30 514 59 113 15 191
27 559 96 360 66 379 91 850 89 283 75 514 72 669 60 206 23 267 65 664 19 365 74 824 11 870 56 388 34 742 6 575 3 2 28 347 53 292 57 748 80 637 14 788 49 859 32 343 4 178 33 454 35 43 78 53 46 167 7 767 85 124 64 141 30 583 81 694 76 227 61 338 48 153 39 770 98 918 63 978 2 275 97 979 93 426 58 494 99 772 37 838 51 230 42 322 20 661 45 55 88 155 8 268 67 723 31 151 10 203 84 737 16 157 87 404 86 210 73 155 69 524 26 343 55 406 18 15 52 323 90 409 5 847 41 522 54 940 43 679 36 642 68 412 40 853 13 557 21 640 17 637 79 677 44 7 38 70 24 499 22 23 83 58 71 928 77 878 92 906 50 905 0 47 62 90 9 138 25 619 95 669 12 76 82 143 94 529 15 857 70 616 59 935 1 941 47 875 29 471
23 459 67 799 45 397 37 766 82 203 3 129 65 795 91 193 61 87 34 338 69 129 47 326 44 323 5 16 75 128 4 518 60 149 10 230 97 101 87 487 71 174 2 909 95 966 21 76 49 571 19 767 55 690 83 510 8 856 35 942 42 20 30 587 48 328 50 755 66 282 16 997 93 331 24 899 46 216 81 182 88 284 22 340 89 269 39 831 0 381 63 733 25 263 77 752 13 217 80 267 85 336 68 921 51 214 96 432 73 908 12 375 59 406 56 293 43 909 33 939 7 304 54 865 94 693 40 844 70 40 99 570 31 55 20 517 92 239 62 615 36 371 76 633 58 120 32 952 27 756 9 722 11 897 98 917 86 504 57 208 74 10 15 892 6 955 14 799 29 485 18 318 41 784 28 202 64 233 84 160 72 518 78 108 26 413 52 352 17 114 90 997 1 734 38 397 79 935 53 9
50 373 61 273 14 118 83 780 19 48 25 259 90 363 13 842 17 619 98 844 96 687 3 859 42 243 69 476 82 100 76 707 10 159 9 373 75 32 40 952 91 203 43 220 78 672 23 85 4 842 29 800 65 840 60 147 95 7 80 579 18 189 99 382 52 304 21 613 22 480 71 182 97 208 55 792 51 95 72 556 35 632 26 919 41 761 81 484 56 537 88 975 58 405 37 411 66 48 2 63 28 983 33 469 32 502 49 20 31 209 62 897 24 891 39 853 53 298 0 929 20 431 34 294 89 766 73 369 86 140 74 63 93 338 16 264 67 172 57 828 48 554 8 196 70 810 11 80 44 449 6 344 5 479 15 834 1 875 68 753 59 468 12 930 7 154 85 918 63 815 87 493 54 300 46 13 84 228 64 883 79 677 27 515 94 625 77 394 92 758 36 723 30 294 45 715 38 370 47 624
7 447 25 219 47 113 22 846 32 159 19 940 49 67 2 202 54 747 45 161 43 738 46 961 4 784 84 121 74 796 95 70 83 633 40 962 5 652 61 69 24 409 34 759 59 948 96 133 58 410 16 324 73 801 94 499 36 80 79 934 60 499 91 929 63 582 11 327 99 776 68 301 48 906 27 399 67 316 77 910 21 270 71 591 13 262 39 865 78 638 0 103 14 650 70 761 50 602 8 888 75 727 98 221 87 831 86 779 1 300 64 396 72 382 85 327 92 532 18 491 41 512 10 218 97 746 17 511 33 380 55 855 44 787 80 86 81 831 93 766 15 167 35 584 20 799 30 257 57 723 9 451 76 644 6 562 26 535 51 948 90 419 29 986 12 607 37 41 69 825 38 68 88 112 66 259 89 272 82 40 56 752 28 353 53 921 42 644 31 82 23 807 3 662 62 245 52 877 65 277
38 706 51 707 91 617 72 748 99 984 81 794 20 517 32 100 78 629 23 653 98 143 18 169 7 963 46 381 87 721 12 204 86 962 30 23 96 580 55 622 34 565 37 315 24 716 79 119 57 887 61 96 29 736 97 948 60 248 82 501 75 668 2 214 54 320 73 819 58 405 53 607 52 566 85 567 63 536 76 568 48 821 67 611 83 559 14 486 27 132 11 188 39 329 93 260 43 80 9 270 71 941 1 729 95 249 56 299 26 875 84 569 62 294 74 243 88 263 90 794 22 77 45 828 19 355 66 77 13 499 31 267 94 783 65 564 80 380 35 763 33 576 16 363 10 648 50 314 59 626 40 711 42 155 41 780 69 971 6 539 4 103 70 982 44 286 0 449 64 695 15 116 8 337 3 781 17 634 47 247 68 603 36 525 5 498 21 734 28 197 77 349 89 889 92 445 25 900 49 184
73 463 84 467 30 768 0 208 26 995 27 77 53 861 63 406 24 267 59 16 21 755 52 853 55 417 66 700 86 388 41 241 13 508 70 972 11 441 96 733 22 144 25 169 61 665 3 802 46 211 76 254 54 648 28 331 82 205 38 255 37 103 33 325 91 203 29 306 42 990 2 973 85 440 94 632 50 507 93 537 6 369 32 677 8 69 71 928 69 35 15 970 62 354 83 45 47 92 9 260 20 689 51 54 56 890 45 454 89 132 1 820 79 508 18 881 49 630 36 227 87 763 12 563 58 285 19 665 39 844 10 77 16 292 78 444 7 69 5 879 44 968 17 51 75 721 43 454 92 189 81 22 74 378 77 222 65 404 80 762 48 2 98 994 40 955 34 4 95 286 99 216 68 969 23 7 90 928 4 242 67 52 57 593 60 79 97 111 64 905 72 223 88 373 31 776 35 663 14 385
96 781 5 54 36 553 49 537 50 838 13 792 22 662 45 348 68 249 76 378 88 719 46 467 12 371 32 178 31 540 99 411 64 255 0 804 77 275 82 264 17 915 65 150 43 582 93 473 92 925 73 717 27 760 37 908 90 299 4 774 58 572 25 810 74 244 63 601 89 945 26 573 60 245 94 639 29 366 44 806 69 195 86 356 52 462 33 796 61 2 24 959 71 504 83 199 34 233 57 511 21 894 39 770 47 483 75 512 42 544 6 654 85 738 2 691 55 77 7 139 91 161 35 107 67 317 48 697 84 406 98 180 87 525 81 861 95 34 11 46 3 263 97 328 78 247 19 727 54 174 38 321 18 541 80 326 66 707 53 51 41 304 62 667 56 895 9 409 23 578 8 429 28 134 16 205 10 960 72 907 79 4 40 600 15 580 51 740 14 519 59 43 70 167 20 251 30 472 1 397
4 208 82 33 54 375 45 245 41 438 10 190 66 338 73 727 49 70 46 338 52 209 76 188 83 985 23 894 59 930 55 873 57 756 18 576 42 164 51 74 2 389 94 667 12 722 53 775 14 392 43 701 38 342 37 484 20 331 67 34 16 478 89 959 36 188 79 245 32 744 65 859 97 69 63 807 86 374 84 161 34 729 72 736 96 190 25 462 3 198 48 450 95 57 93 327 0 967 35 294 81 550 9 728 62 620 15 518 6 706 50 853 74 80 90 193 71 926 58 304 60 647 29 989 47 428 33 465 1 282 87 870 69 431 30 676 44 105 88 981 27 399 77 147 28 115 91 196 64 934 98 268 80 677 61 781 17 786 68 510 8 637 31 554 39 663 13 565 78 329 85 800 99 912 56 413 7 313 22 637 11 202 26 427 21 902 24 840 40 742 70 574 19 77 5 815 75 392 92 556
13 484 93 611 24 464 68 322 88 640 82 17 43 517 15 188 45 73 60 346 8 593 78 698 47 58 16 281 40 501 74 779 77 361 10 564 84 353 34 947 50 575 51 868 69 88 70 384 87 572 38 655 89 390 54 50 1 154 0 685 29 735 52 177 6 100 4 591 94 862 28 321 65 788 42 995 27 22 83 680 91 790 71 828 3 417 9 344 76 540 33 255 92 122 18 991 23 350 20 400 32 761 2 51 12 509 75 378 67 706 97 676 79 581 90 118 30 930 5 602 64 365 57 363 53 104 41 453 46 980 85 116 25 964 11 900 39 570 14 79 59 703 96 861 21 176 48 857 72 102 22 34 86 205 36 719 35 964 99 869 63 214 26 855 49 882 17 802 95 528 58 717 80 174 61 699 81 93 66 321 73 390 44 657 19 969 62 750 55 367 56 878 31 616 98 566 7 662 37 799
81 527 95 672 51 130 28 742 25 83 34 44 92 885 74 79 82 857 93 813 45 365 63 392 27 59 39 245 16 107 21 451 83 892 70 870 0 230 29 712 65 232 7 988 15 45 69 267 90 563 94 49 89 856 58 517 60 429 59 216 31 513 54 7 55 334 77 963 33 125 87 793 42 84 26 480 85 457 44 1000 84 438 10 822 48 322 56 878 97 259 35 414 68 293 49 307 67 716 86 164 91 320 20 433 9 75 6 460 43 587 17 709 64 399 98 377 41 966 2 633 12 965 75 688 24 129 30 599 76 308 19 436 18 786 36 960 1 573 13 147 73 502 52 883 38 949 46 894 40 751 79 49 80 465 99 397 37 710 8 396 50 549 11 601 61 278 3 776 47 385 5 683 66 829 78 154 4 848 57 753 88 367 71 789 14 14 96 985 72 696 32 627 53 757 62 686 23 950 22 832
70 308 91 1000 82 273 8 347 12 981 21 408 6 32 25 462 27 969 20 112 55 881 63 796 94 299 4 737 56 117 37 650 44 102 83 150 78 558 43 38 46 555 98 470 87 861 16 156 7 491 45 343 38 380 49 48 92 229 80 254 61 749 40 981 54 588 3 155 58 933 28 892 32 584 90 800 59 417 85 624 9 768 95 762 14 707 50 502 66 617 26 337 30 361 69 955 97 334 19 786 34 226 35 205 36 492 72 435 74 510 48 907 23 311 71 598 17 497 93 696 81 423 73 351 15 891 42 131 29 985 52 696 77 943 67 522 41 267 22 108 0 958 60 469 88 504 24 919 79 623 11 615 84 268 86 444 89 886 5 206 75 453 62 833 47 438 10 340 64 646 31 413 53 460 68 574 76 689 18 490 1 938 2 137 51 831 57 773 13 396 39 173 99 735 65 451 96 210 33 866
19 586 29 965 28 299 66 223 49 175 63 323 83 90 84 121 58 784 31 719 32 552 17 440 37 639 61 512 70 917 34 934 57 910 24 776 4 684 67 480 68 338 27 7 3 651 99 727 15 747 55 358 59 108 21 176 5 67 80 167 86 579 90 671 11 32 97 905 33 155 7 635 71 232 10 706 98 527 14 882 65 752 76 526 13 746 40 445 52 585 81 748 74 36 44 487 56 359 50 743 43 666 30 327 75 479 79 849 77 425 47 140 82 405 96 451 48 902 54 704 9 967 92 66 69 549 25 701 38 506 6 828 0 492 78 541 73 815 88 521 23 226 35 566 64 97 85 356 53 426 94 385 12 589 36 479 95 6 62 891 51 622 22 654 42 810 87 493 45 917 39 988 46 391 1 174 2 794 18 747 89 432 8 441 20 481 16 959 72 164 93 825 91 803 26 585 60 736 41 600
19 848 76 322 75 952 15 7 86 990 41 765 12 954 26 992 18 577 79 47 82 152 2 455 42 47 97 914 55 744 23 551 38 207 13 405 67 465 56 249 81 541 8 831 28 452 71 406 36 724 83 114 53 245 31 966 87 801 74 93 14 396 34 154 16 23 37 74 88 220 59 187 58 53 21 646 61 144 46 149 72 688 4 454 27 677 11 54 22 310 80 23 62 232 78 441 70 200 65 750 66 804 92 183 3 875 51 286 43 800 0 125 20 796 29 911 54 83 48 80 69 413 64 740 91 773 89 709 7 481 6 925 57 731 1 93 17 999 40 659 5 502 85 805 93 198 44 114 30 569 49 572 25 174 98 688 95 149 73 910 50 86 60 412 24 972 35 550 45 960 10 906 39 598 99 272 47 285 9 539 63 778 68 348 96 678 90 192 84 309 77 902 33 488 32 719 94 312 52 370
16 59 61 55 52 921 9 812 71 831 12 654 4 57 39 526 89 116 96 506 69 69 43 916 29 101 28 43 92 107 40 369 64 951 78 879 46 3 73 332 83 556 3 368 62 447 74 796 94 478 30 336 23 689 24 32 5 466 60 588 21 16 54 628 88 483 51 903 11 629 14 206 97 472 20 613 47 792 42 919 25 83 19 536 17 683 45 693 32 31 34 783 44 287 22 196 93 837 10 274 55 643 84 788 59 979 72 835 82 366 81 550 31 42 79 14 36 389 48 833 1 306 85 321 68 597 75 897 49 108 35 110 58 879 87 7 91 379 27 669 0 347 13 339 6 768 38 798 80 58 26 269 67 745 65 357 98 236 41 500 90 942 66 238 95 242 33 158 37 416 50 944 76 986 63 174 77 325 7 254 18 101 86 643 56 92 70 696 2 222 8 605 99 377 15 792 53 953 57 458
86 214 95 873 26 269 64 935 84 679 59 850 73 735 87 874 25 272 66 863 20 877 50 372 55 157 69 864 77 532 46 372 42 710 52 923 18 591 7 326 15 516 3 541 12 780 14 283 83 708 10 782 33 716 65 418 23 472 68 499 32 799 61 252 78 804 90 532 74 914 67 629 91 60 24 389 5 134 1 671 16 87 58 794 8 294 53 752 19 655 34 60 40 757 28 115 38 360 39 912 51 361 92 108 31 243 94 383 99 512 80 629 41 551 85 424 54 701 60 846 82 418 9 129 6 799 30 969 93 425 35 756 2 247 48 163 4 554 0 358 22 620 79 391 47 362 63 635 17 588 89 412 75 568 49 381 45 353 98 823 88 397 97 692 29 245 37 899 70 326 56 759 81 996 57 588 43 887 76 224 62 101 96 580 44 438 11 894 72 44 21 669 36 177 71 580 13 543 27 429
34 901 88 191 82 931 51 943 65 773 5 796 59 914 29 509 77 35 53 928 49 795 60 859 1 422 61 497 11 831 44 648 14 48 86 977 46 443 4 374 6 98 30 372 35 511 18 896 84 30 68 143 33 105 24 643 81 761 15 928 36 527 52 981 76 843 9 676 78 48 96 322 69 268 22 83 91 701 99 6 87 149 62 200 10 49 32 173 39 272 72 636 80 25 66 709 21 29 13 411 92 562 55 229 25 843 58 422 71 375 19 671 50 887 79 871 47 428 45 376 89 163 75 932 83 58 37 849 20 758 48 378 57 646 42 150 64 988 26 546 23 528 97 556 12 450 67 961 7 829 43 143 38 496 31 26 63 386 17 728 54 747 85 582 70 598 41 454 2 534 28 812 40 314 94 172 27 12 74 283 56 335 90 904 98 341 3 547 95 548 8 756 73 347 16 844 0 875 93 45
29 199 47 167 23 535 46 601 41 557 31 528 79 749 55 78 90 441 89 989 44 251 72 773 69 580 97 784 38 641 6 181 16 847 74 920 68 131 76 987 42 554 20 558 87 776 65 87 35 514 5 531 85 338 93 403 33 453 14 199 52 722 75 204 24 443 4 164 70 607 53 939 77 171 60 545 91 699 26 253 48 407 18 515 43 938 15 102 96 933 86 509 40 168 62 797 99 890 27 144 98 566 94 25 21 197 63 909 30 145 39 985 51 46 50 359 36 447 54 512 67 41 17 999 10 462 78 887 28 227 84 7 83 267 0 613 71 560 32 591 49 764 80 194 58 814 59 886 8 331 25 249 64 641 95 296 1 439 73 827 82 356 92 886 2 264 13 945 45 25 19 140 22 919 37 89 3 293 7 507 9 824 81 473 88 259 12 343 34 829 66 330 61 747 56 938 11 112 57 396
60 895 97 447 51 892 40 903 61 546 31 531 15 233 99 545 85 621 39 342 14 530 34 52 79 383 54 672 58 948 13 719 94 721 75 606 55 182 82 716 43 851 23 915 12 840 20 210 0 782 66 787 98 537 78 753 46 639 92 91 90 657 89 714 37 949 19 260 2 279 96 929 10 791 74 263 86 712 77 275 50 117 7 42 5 709 11 785 26 649 72 641 69 815 70 919 16 873 35 567 53 666 76 550 47 549 81 331 25 115 18 645 24 231 84 864 6 367 83 847 71 628 49 989 93 554 30 629 45 229 68 779 42 273 9 788 32 58 65 661 3 964 48 609 56 172 73 537 80 668 17 513 38 629 8 236 62 780 36 78 95 447 28 53 57 575 41 995 1 301 22 783 59 998 63 584 64 346 44 810 29 492 4 361 52 36 27 875 21 744 88 625 87 364 91 656 67 230 33 460
85 910 49 848 38 523 93 353 6 239 91 375 74 634 72 750 69 623 25 503 8 184 32 887 71 893 14 297 90 384 99 382 13 9 89 59 76 132 81 702 46 234 80 84 65 634 27 459 66 661 84 83 19 566 31 672 26 502 48 294 9 889 54 4 3 654 41 598 51 814 92 767 10 306 23 751 0 341 57 134 35 715 2 461 88 814 15 822 33 415 79 161 68 555 59 693 34 20 55 596 73 754 44 899 95 196 86 619 18 662 1 288 97 450 63 224 40 401 98 112 50 679 17 417 52 872 7 545 28 808 47 233 16 587 60 13 42 624 53 461 39 391 22 739 24 846 61 441 21 738 56 735 75 651 64 769 45 795 29 370 87 930 4 612 67 3 82 596 77 988 94 42 96 900 58 510 43 79 5 422 11 140 20 636 36 426 70 702 37 117 30 727 12 272 62 623 83 981 78 225
42 142 82 318 2 446 74 865 16 650 69 561 84 289 5 95 77 499 54 420 23 771 12 354 19 951 87 544 35 204 72 316 13 757 36 630 59 743 63 439 85 672 92 833 52 907 43 664 21 236 22 16 18 22 78 130 7 760 30 99 41 705 46 486 58 944 17 389 34 84 39 406 79 933 38 392 91 966 61 785 60 187 50 375 20 376 80 560 73 968 71 188 40 399 8 103 25 324 55 458 83 941 68 800 97 377 93 628 37 779 64 545 33 968 98 316 11 645 53 213 70 469 29 337 88 210 1 248 57 393 56 703 32 598 81 84 6 554 96 122 44 494 94 89 89 969 51 261 95 87 65 282 90 455 10 84 48 379 76 170 75 709 47 947 24 713 31 852 28 607 27 141 9 568 67 370 3 467 62 910 4 319 14 278 99 292 86 52 66 84 45 20 26 694 15 16 0 720 49 520
49 429 38 379 59 204 21 868 45 863 62 115 32 986 4 218 25 850 48 725 69 841 75 80 71 355 80 476 42 350 18 665 95 836 99 7 94 860 36 911 78 305 10 433 52 849 26 543 39 504 66 954 27 740 96 205 37 930 67 155 12 966 83 574 17 578 14 23 22 996 72 581 0 273 6 876 43 774 24 653 70 316 35 73 8 944 46 813 23 83 40 746 13 954 55 409 90 310 88 582 98 165 29 357 34 310 97 82 89 533 28 244 56 709 86 678 33 798 20 143 19 747 77 725 30 508 79 810 7 654 57 714 73 555 65 80 54 413 84 981 31 87 61 38 47 73 63 133 76 913 51 533 16 608 92 96 11 295 3 617 87 360 68 358 64 199 60 743 81 757 53 852 1 544 74 499 5 959 91 460 50 748 15 303 44 451 58 329 85 494 41 127 2 683 93 392 9 28 82 785
93 837 58 354 42 673 90 187 47 365 77 886 72 226 67 13 32 328 33 979 41 762 31 109 6 870 96 723 62 165 97 553 74 291 54 556 85 237 26 646 79 186 46 904 8 740 68 856 57 350 0 564 30 823 69 499 7 351 59 941 53 260 15 333 17 85 91 494 61 896 19 222 29 100 51 990 43 446 4 760 14 373 39 687 86 895 81 305 37 524 99 113 3 347 80 999 64 267 56 381 66 298 70 547 35 938 52 134 45 642 18 166 88 569 78 473 34 797 36 888 84 325 27 61 65 894 76 367 5 658 87 725 10 375 94 380 60 19 23 83 82 90 50 26 40 931 95 583 89 243 13 192 12 31 2 636 24 878 9 598 11 826 1 875 20 818 73 356 49 652 22 282 21 505 92 661 38 96 25 828 44 683 16 34 48 529 28 564 83 622 75 931 71 168 63 964 98 140 55 625
9 885 8 839 13 153 67 295 69 895 62 943 76 160 37 919 82 537 46 32 84 633 85 73 80 276 99 180 7 840 70 69 2 171 86 528 0 565 6 858 73 663 10 171 53 508 95 183 36 111 66 694 20 825 94 526 19 587 27 279 56 210 96 57 59 317 71 112 65 552 14 468 23 13 61 948 77 986 38 466 33 784 25 514 21 544 68 76 78 724 89 90 50 154 55 788 93 283 79 716 90 275 4 935 1 97 81 968 47 69 83 209 87 819 40 111 44 18 18 651 92 838 16 153 35 916 48 599 74 185 32 408 75 338 15 412 60 721 54 930 34 295 51 333 17 519 5 700 42 632 45 67 98 855 63 905 43 10 52 987 41 432 57 466 58 166 97 707 26 675 29 647 88 107 24 453 64 258 91 659 28 974 39 126 31 150 72 134 22 431 12 16 49 44 30 981 3 419 11 563
87 830 1 772 62 850 15 379 69 578 73 619 27 325 71 11 34 361 4 758 66 150 72 975 35 38 50 974 45 875 92 431 70 776 43 693 49 48 24 247 95 494 2 687 20 592 57 435 81 31 65 3 46 736 97 616 60 675 85 497 83 408 25 358 84 953 52 270 88 710 39 738 94 525 42 803 68 33 22 47 53 869 32 4 9 992 80 60 40 177 29 548 31 981 13 377 3 301 82 501 17 737 63 147 55 773 10 445 79 684 21 255 36 244 78 268 16 849 54 171 93 592 90 194 76 84 28 192 38 725 47 942 56 105 77 580 59 732 98 968 12 258 14 516 30 416 64 408 6 301 18 86 51 390 48 296 58 728 11 580 74 982 44 116 7 210 67 860 0 762 41 914 5 679 86 357 37 706 61 828 26 207 33 693 75 377 99 555 19 707 89 325 91 711 23 493 96 149 8 902
46 4 52 511 92 876 71 604 70 934 26 501 84 385 37 384 81 383 6 678 55 729 73 812 51 567 39 726 13 159 23 176 44 497 99 947 36 660 41 937 74 788 56 320 76 190 67 17 17 496 57 7 72 634 66 610 8 219 86 97 82 688 32 219 59 120 25 866 15 378 77 165 50 114 45 960 1 48 79 559 9 330 5 378 34 139 31 766 69 843 65 278 0 555 2 401 43 438 18 314 10 200 91 432 21 487 75 571 62 850 89 132 24 891 54 852 12 853 63 865 16 388 3 862 22 276 33 281 61 163 38 462 53 56 94 282 19 697 40 821 60 966 68 223 98 2 64 337 20 467 4 725 97 423 88 560 14 796 35 636 11 646 80 356 28 470 58 405 96 703 29 202 87 790 7 834 83 941 95 77 30 879 27 24 47 192 93 920 49 878 42 930 48 403 78 704 90 491 85 824
9 135 98 527 42 814 4 212 64 979 50 749 78 372 21 397 69 998 26 457 51 525 76 204 33 883 90 70 41 90 63 812 0 272 68 168 89 304 5 71 54 771 82 830 97 388 80 627 47 112 66 953 36 578 65 803 11 379 32 82 99 630 35 801 22 975 85 931 15 878 59 570 37 34 52 931 81 762 1 474 93 965 3 205 14 457 18 143 19 435 17 90 96 73 10 449 73 981 84 266 67 899 8 502 70 359 74 242 91 632 2 436 40 683 56 752 87 780 28 360 12 600 27 674 77 174 44 139 71 382 86 252 23 536 39 844 62 65 16 688 38 162 43 409 6 448 60 287 92 349 58 567 57 497 61 878 94 927 79 73 75 874 49 876 72 26 20 804 95 806 31 799 45 408 13 705 53 939 25 143 24 536 7 508 29 796 88 338 55 494 83 122 34 912 48 454 46 274 30 263
40 158 18 6 77 319 53 973 11 394 5 979 64 614 16 321 6 97 55 388 26 22 66 759 96 133 32 849 0 778 74 709 4 405 90 464 88 808 75 149 78 605 69 306 81 362 58 916 68 141 76 800 17 322 19 248 25 480 73 879 70 230 30 519 2 3 22 18 83 974 10 274 21 848 52 127 31 614 23 744 62 423 56 946 94 180 43 175 27 112 86 565 99 912 9 157 85 695 8 465 84 875 97 445 91 84 54 118 67 533 12 805 37 318 47 934 1 863 48 899 3 939 13 936 28 33 50 24 98 278 71 361 42 330 33 853 34 462 46 916 60 890 49 666 15 31 35 714 82 701 38 446 14 144 92 557 80 542 57 648 36 496 79 614 44 581 39 971 29 125 89 574 59 167 41 185 63 202 7 362 87 24 61 38 93 901 65 823 95 288 20 293 24 258 72 557 45 927 51 457
48 183 63 353 66 78 91 625 3 222 74 906 34 964 43 686 99 144 86 172 79 873 64 873 21 684 62 395 26 171 12 669 67 996 71 543 96 666 56 932 0 216 72 246 58 482 9 854 95 353 85 776 82 525 1 988 13 924 8 28 2 626 30 26 22 368 44 503 49 926 90 914 89 646 87 292 60 293 80 317 59 93 23 287 75 837 78 157 97 255 37 940 45 64 24 959 77 444 73 301 27 236 10 196 69 705 11 808 16 344 94 438 17 636 5 567 38 277 53 375 15 894 35 488 31 934 36 60 65 941 19 965 68 358 28 553 88 509 50 454 32 869 54 511 39 915 18 522 33 990 81 920 47 470 61 773 20 592 55 715 70 762 7 43 52 831 46 43 57 466 6 283 93 926 42 514 40 857 51 726 14 796 92 618 83 374 84 31 41 152 4 492 98 865 25 693 76 281 29 26
26 630 33 331 0 663 15 710 64 933 21 96 35 744 69 430 44 172 63 738 54 536 32 551 41 410 24 774 59 936 97 558 72 56 76 410 93 553 43 150 34 966 22 308 89 709 88 27 23 462 82 467 52 803 80 461 4 257 39 699 61 981 53 712 68 989 55 974 5 479 94 288 37 968 9 598 71 207 10 410 38 76 31 343 83 27 18 22 30 895 51 41 6 539 57 897 8 421 47 851 16 580 20 462 45 316 90 891 67 918 36 828 2 884 17 130 58 291 50 723 25 33 95 172 91 125 11 24 73 374 46 973 77 146 96 808 14 528 86 983 87 934 28 682 74 516 62 344 27 590 42 972 7 118 19 768 79 60 12 367 99 679 85 593 65 796 13 63 78 842 66 15 56 370 75 202 1 27 81 991 98 493 92 371 29 620 3 403 60 244 70 182 84 974 48 707 40 92 49 651
65 472 72 840 80 11 92 320 26 815 66 393 31 972 82 454 96 435 15 865 85 351 83 710 46 617 48 288 68 876 70 796 42 418 47 101 23 244 12 953 84 991 95 645 61 868 88 535 35 671 97 549 74 423 37 510 17 15 9 108 73 847 87 188 62 421 8 940 18 504 40 496 5 642 56 927 93 353 57 951 3 945 13 461 51 832 81 456 19 639 71 820 91 200 43 866 29 481 76 665 33 202 25 621 20 877 64 914 52 805 58 54 2 134 60 30 6 35 50 852 0 999 1 308 59 346 44 447 94 155 28 296 99 899 89 528 53 47 98 764 39 330 21 11 86 93 36 523 38 459 63 26 4 382 30 856 55 389 10 955 11 250 49 150 78 686 27 698 32 855 22 897 34 299 77 761 16 732 24 393 69 50 45 675 14 33 54 438 90 550 75 608 7 589 67 263 41 606 79 562
36 963 82 949 73 347 48 943 84 139 5 604 31 475 61 71 56 232 23 690 99 367 66 629 87 331 81 872 96 461 46 227 0 75 74 350 60 755 83 806 92 398 89 186 62 921 95 240 64 57 70 320 16 121 37 468 98 504 30 390 6 694 93 884 94 259 67 358 34 14 19 270 10 886 71 871 78 238 57 93 45 59 44 301 17 200 27 948 42 493 28 228 3 91 68 45 97 35 79 36 50 416 13 536 40 1000 25 54 72 740 69 991 63 819 9 765 54 711 1 846 24 88 85 720 49 751 20 432 8 730 90 492 55 177 15 84 86 859 33 614 35 694 88 710 52 193 59 61 29 302 22 546 43 431 2 198 51 540 38 740 80 53 26 65 76 30 12 403 53 653 14 601 75 447 11 291 18 444 21 433 41 50 47 202 91 936 65 546 39 373 77 954 32 60 58 33 4 512 7 29
70 453 60 621 18 64 51 855 78 440 3 366 6 869 81 117 32 875 61 689 13 644 84 267 95 125 20 72 38 442 75 203 48 50 28 70 34 134 33 754 87 398 97 640 58 728 54 548 77 629 16 95 91 620 82 896 12 885 15 242 36 982 19 478 11 353 22 217 92 881 55 916 0 468 42 908 83 680 65 688 52 558 7 306 57 183 89 696 74 173 31 93 35 7 56 109 4 130 21 498 85 44 96 726 2 463 44 662 68 533 50 33 72 355 80 836 25 264 49 212 71 138 26 580 76 15 46 170 90 219 8 333 69 339 24 561 5 279 14 523 93 675 98 783 39 779 86 716 88 825 27 717 1 938 10 524 37 345 43 20 67 235 73 216 41 263 64 484 9 874 79 119 99 412 62 596 59 701 30 125 66 189 53 219 17 69 45 641 47 592 94 325 29 231 63 14 40 603 23 345
73 830 77 327 40 707 87 623 62 463 81 92 12 133 93 175 90 657 58 65 61 917 41 836 45 375 75 293 98 857 24 952 38 803 50 431 82 777 32 169 13 904 34 133 1 46 19 425 15 260 65 87 57 460 94 531 22 480 3 192 0 773 47 225 43 726 44 76 28 11 36 131 26 230 2 501 76 633 59 362 51 973 52 864 78 935 46 994 89 394 9 84 63 304 25 54 91 678 17 891 66 889 84 485 99 376 39 864 85 361 4 986 16 194 31 288 56 151 95 145 53 643 27 654 7 45 54 981 23 889 70 575 5 151 96 351 18 139 37 372 42 640 72 793 55 217 33 293 14 393 88 89 48 713 20 90 30 422 86 537 71 415 80 749 74 936 79 427 35 760 29 171 21 128 67 553 92 467 11 154 68 182 97 538 60 795 83 580 8 999 10 9 69 429 64 954 49 796 6 192
17 323 13 796 18 613 44 642 51 827 32 812 53 441 78 709 94 848 49 202 69 592 29 966 90 83 27 498 37 80 2 455 81 845 96 914 95 328 40 451 42 619 77 79 68 405 9 618 55 790 79 920 26 726 76 672 64 885 92 186 12 446 61 632 97 530 70 130 5 461 45 535 23 167 15 929 63 219 62 947 50 459 1 497 67 75 35 705 84 12 28 590 19 671 52 165 34 242 60 584 25 174 0 724 83 6 59 725 3 135 22 254 58 549 56 331 57 624 54 616 86 854 7 635 39 807 75 389 16 91 47 913 80 12 46 293 87 727 4 192 21 738 89 581 41 285 93 306 85 665 33 606 72 976 66 53 8 897 65 458 6 164 38 850 20 324 99 328 24 72 74 327 71 192 98 745 30 983 43 27 82 247 31 339 10 458 14 193 91 125 73 507 11 27 36 86 48 606 88 807
97 624 98 573 84 234 6 129 3 555 76 706 60 807 8 336 38 474 45 660 88 176 7 361 71 191 17 435 89 543 67 251 85 886 73 72 82 660 55 887 99 814 94 124 74 313 25 790 23 734 21 585 0 100 18 756 28 758 37 397 72 335 42 971 34 879 62 348 77 744 36 323 54 984 66 117 27 336 63 284 96 958 33 581 9 835 51 758 5 559 91 216 14 803 11 256 57 75 40 718 56 560 61 453 43 975 31 889 26 760 24 220 65 679 32 125 2 759 78 558 52 359 90 473 95 867 83 691 68 343 49 554 39 23 4 157 19 897 50 782 10 34 93 174 80 168 29 949 70 507 1 14 13 903 12 484 48 52 16 76 20 747 58 564 41 240 75 317 59 141 53 559 46 425 69 891 87 40 30 890 81 922 22 709 44 371 64 958 47 862 35 252 15 468 92 289 79 228 86 965
35 178 17 193 69 160 81 722 72 941 51 201 14 942 26 963 88 284 43 596 4 21 73 59 39 146 92 373 15 86 21 877 94 493 52 289 66 720 74 909 30 941 76 693 25 26 41 739 54 150 22 313 57 324 48 282 27 498 95 62 16 642 62 998 70 510 85 211 12 741 31 60 45 887 10 675 84 424 56 340 37 33 61 491 19 940 67 377 89 828 49 63 68 145 5 129 97 843 1 788 36 865 34 863 11 194 24 168 82 722 98 622 28 587 55 566 44 841 90 784 77 429 50 517 71 221 40 149 20 746 46 832 18 199 53 327 3 604 63 57 93 348 9 618 2 515 65 430 7 396 23 393 58 813 42 869 47 162 86 907 79 691 60 268 38 832 32 181 87 571 29 265 99 7 59 865 83 447 33 136 13 112 91 356 0 282 6 611 78 426 75 940 64 394 80 75 96 776 8 312
77 287 96 661 36 310 50 411 27 950 73 8 65 752 89 776 1 74 4 931 91 247 78 201 9 72 59 947 28 249 55 986 92 157 68 490 42 716 46 192 38 534 88 907 64 423 35 704 67 83 70 354 2 164 40 26 10 754 80 97 95 902 15 387 49 932 47 564 86 755 61 706 8 389 87 798 98 662 3 530 11 533 18 173 51 140 44 638 12 262 6 416 58 144 33 92 74 434 26 81 0 141 75 376 97 643 20 781 21 696 71 297 32 574 23 287 14 896 85 120 62 821 99 717 39 411 63 492 54 999 76 339 31 134 25 819 60 870 43 212 66 832 56 475 84 220 81 895 52 555 29 31 5 459 13 781 83 577 72 725 93 288 37 704 57 831 16 243 94 363 34 7 69 384 53 722 24 326 90 647 79 385 41 611 82 375 45 652 17 292 30 230 48 548 7 221 19 979 22 602
11 306 0 525 40 947 93 887 31 818 39 197 66 795 72 334 2 721 88 198 17 295 23 394 96 74 92 197 47 45 42 896 87 234 95 472 18 163 26 529 3 415 36 148 28 443 60 976 6 6 7 89 64 109 86 199 8 952 90 829 74 783 50 492 70 32 49 53 59 379 69 289 82 75 61 875 5 957 34 497 94 133 76 840 97 576 24 246 57 492 91 538 71 804 52 448 44 291 67 401 45 941 29 16 53 85 21 156 80 715 51 978 78 500 15 153 25 778 62 241 63 21 68 81 58 734 84 220 89 202 46 25 38 812 9 814 19 852 20 853 73 295 48 356 10 282 30 71 98 846 13 103 55 954 37 989 27 591 43 169 65 323 22 913 75 26 99 916 12 741 41 889 79 412 54 790 4 637 32 655 35 375 81 713 14 305 83 3 56 18 33 478 16 661 77 789 85 10 1 250
29 839 88 31 75 413 48 545 83 773 61 878 65 198 57 151 56 849 37 449 5 890 13 366 64 325 80 745 59 830 15 729 58 41 74 905 18 259 93 726 42 887 22 608 89 815 86 898 36 23 4 633 96 985 0 783 1 676 19 996 44 145 60 769 73 274 23 725 70 490 50 758 72 74 3 865 52 812 98 91 39 259 97 401 43 546 94 147 9 743 69 184 17 341 35 482 51 383 34 655 76 147 77 72 90 964 6 151 79 640 63 674 46 891 41 630 20 519 27 994 49 20 10 250 38 805 84 230 45 448 82 411 30 930 7 886 62 212 91 686 92 789 14 111 67 750 68 491 53 490 55 45 54 778 40 112 31 467 66 501 25 610 99 982 85 73 28 296 26 592 21 649 87 541 33 267 11 457 32 806 8 511 95 387 47 385 81 788 2 729 71 926 16 28 24 117 78 106 12 637
9 384 15 494 58 299 64 422 35 13 96 386 39 591 81 102 70 85 31 605 55 979 30 172 34 686 13 756 76 711 47 928 46 609 61 314 52 529 3 786 7 622 82 780 28 365 22 679 59 86 69 382 16 931 89 605 25 477 43 879 73 693 79 856 33 666 5 495 71 458 19 534 93 300 21 458 72 684 18 181 49 226 6 12 32 739 78 740 53 431 91 659 4 460 66 22 11 601 56 69 54 257 92 859 86 204 20 14 12 190 17 8 37 48 29 459 23 317 0 119 85 28 95 733 45 103 26 850 10 157 97 157 36 616 94 529 80 759 77 30 44 318 84 483 90 758 8 865 68 869 48 153 42 977 83 841 24 465 14 269 60 20 74 222 63 330 88 729 99 865 38 743 67 669 40 469 51 539 1 856 41 517 2 760 65 254 50 828 75 397 57 239 27 694 98 459 62 376 87 916
15 922 45 164 74 679 72 838 41 140 1 631 38 47 28 214 62 881 52 185 99 828 91 513 70 776 81 858 37 302 31 593 33 16 60 699 2 327 85 591 77 722 43 432 55 965 57 979 12 360 17 958 46 754 13 644 76 64 79 870 92 502 30 371 22 858 50 767 14 830 16 905 94 730 34 2 20 907 88 104 9 9 93 791 40 793 51 703 87 815 26 149 32 434 49 392 66 677 95 198 56 767 64 379 6 314 86 376 65 914 71 981 78 644 0 392 61 963 53 652 11 721 5 466 75 613 44 329 82 233 7 355 96 580 47 192 36 673 97 967 84 918 42 667 80 87 18 670 23 107 89 346 39 373 24 626 19 594 4 543 63 732 48 196 35 65 83 118 8 519 21 668 29 984 73 402 10 648 59 62 98 227 25 91 68 419 58 849 27 947 67 83 69 581 54 324 3 271 90 239
38 760 0 66 45 260 31 531 58 958 34 60 47 318 28 166 92 863 94 77 21 634 17 549 12 890 9 65 65 26 67 851 16 604 56 470 10 523 81 974 82 631 98 933 41 991 7 893 27 170 25 442 68 666 6 413 66 233 24 278 42 251 74 371 91 465 5 894 22 521 70 828 36 562 3 948 79 887 4 152 61 353 55 459 86 382 30 421 84 113 60 393 88 293 29 287 1 110 51 501 83 103 20 813 2 917 72 903 32 378 53 599 19 475 23 511 73 943 26 963 77 993 49 813 90 139 62 615 97 137 50 272 76 457 48 97 69 984 57 106 13 753 8 43 63 647 87 24 43 625 40 274 99 279 85 448 89 327 93 5 78 696 14 619 75 344 33 394 54 279 15 74 39 296 95 44 46 106 96 460 18 478 64 281 37 649 44 413 11 259 35 728 80 603 59 475 52 863 71 847
96 98 1 98 55 201 72 139 5 180 57 167 32 377 34 33 54 415 97 778 22 587 91 753 17 328 26 636 20 298 39 154 4 183 61 360 37 918 14 224 93 171 78 382 15 195 38 586 43 166 42 506 56 448 79 496 27 508 28 780 88 569 11 298 18 110 90 848 85 881 62 676 45 221 70 85 52 296 64 198 94 533 53 659 13 581 40 215 81 448 41 517 21 680 29 833 66 491 69 358 31 303 67 455 30 841 59 401 76 378 2 979 65 602 33 816 47 325 9 501 49 960 73 254 80 722 82 134 10 870 92 424 23 192 0 171 24 661 48 317 63 156 50 708 58 509 44 679 36 122 7 868 51 732 95 866 84 16 6 683 89 902 8 561 68 679 99 302 74 953 83 928 25 983 3 432 77 883 98 691 19 110 12 98 35 610 87 734 71 365 16 975 60 256 46 974 86 400 75 850
92 394 43 932 67 999 81 928 87 427 83 338 54 741 90 546 64 593 84 438 28 108 99 475 26 500 78 524 91 291 46 968 70 158 8 879 29 686 73 925 97 476 72 24 41 328 69 860 71 919 13 287 82 664 33 320 44 159 21 102 31 533 74 592 48 757 23 654 56 286 0 983 24 284 60 728 95 315 4 568 66 499 98 829 34 242 12 726 27 921 61 90 80 959 85 937 11 582 7 283 20 755 96 366 57 89 2 33 1 631 63 942 59 923 75 510 10 133 32 214 62 295 37 228 16 611 36 590 45 573 77 981 39 253 30 955 9 378 5 6 25 551 55 447 68 806 89 965 93 4 79 312 94 393 22 865 38 317 51 374 49 42 65 552 3 121 6 894 15 406 58 571 17 637 40 852 47 594 18 662 50 209 19 621 14 981 86 740 88 47 42 242 52 708 35 960 53 145 76 328
46 123 36 222 5 741 64 525 94 701 3 207 50 895 89 357 56 809 78 683 23 955 45 402 63 249 42 609 81 110 9 82 77 7 85 602 53 713 68 202 41 463 30 284 29 600 75 633 25 259 96 482 99 389 60 463 1 767 79 121 93 307 34 884 38 906 10 597 70 618 80 949 35 13 11 529 15 95 26 216 49 75 47 94 59 341 31 161 69 669 17 163 24 180 95 222 73 625 4 131 6 996 87 213 44 374 28 60 21 30 43 925 91 927 19 443 62 767 27 161 40 369 39 596 18 218 82 481 58 651 76 927 32 361 97 155 13 73 98 471 33 720 86 623 90 37 16 77 20 238 51 560 66 499 74 297 48 864 57 229 2 823 65 304 52 372 88 32 37 21 22 753 83 175 92 158 55 220 54 313 14 156 72 149 0 552 8 646 67 665 61 60 84 786 71 953 7 695 12 651
95 798 61 564 43 406 89 36 6 434 60 883 0 618 31 449 82 422 66 208 74 479 62 677 73 828 15 798 37 212 80 439 16 974 27 39 76 175 63 976 94 30 23 601 32 29 10 966 59 757 58 299 9 860 92 641 38 332 85 453 72 615 29 58 90 880 86 85 8 509 12 748 79 78 53 710 93 414 55 442 35 819 77 499 20 971 45 568 47 622 75 138 11 721 36 734 69 781 3 523 22 506 39 783 40 673 57 783 44 672 56 624 97 247 65 870 30 62 17 147 24 507 41 121 96 37 64 747 42 139 50 326 48 688 13 546 83 717 99 489 14 357 46 967 71 358 5 975 4 601 25 539 70 696 2 350 28 686 34 178 7 151 67 185 18 555 21 639 98 425 1 784 54 353 88 135 78 856 19 483 81 541 52 272 68 277 84 583 87 710 49 795 91 690 33 489 26 461 51 836
62 763 96 512 69 364 0 90 24 90 18 159 48 701 2 266 86 551 20 504 37 312 51 262 29 736 83 420 57 488 40 523 32 187 55 254 3 786 38 200 33 413 85 879 77 875 61 754 80 893 17 668 41 342 98 772 66 218 76 165 78 190 91 964 23 821 68 527 34 174 15 49 59 285 6 384 5 915 44 536 58 325 70 818 81 570 52 422 74 228 63 161 30 939 22 312 64 985 39 942 72 66 9 918 71 801 60 518 89 302 65 886 27 431 11 877 53 711 93 500 28 174 88 772 21 641 25 303 79 910 31 73 1 495 10 599 47 1000 14 70 12 334 4 939 87 520 45 178 94 336 82 215 92 126 49 587 73 650 36 642 42 73 54 693 56 690 67 237 99 201 84 619 16 272 46 248 97 679 26 924 50 983 95 807 13 211 43 474 75 264 35 481 90 897 19 68 7 36 8 553
30 162 90 36 0 244 52 805 95 34 17 810 25 415 76 780 32 395 44 622 62 207 33 613 69 862 75 941 45 600 74 442 37 105 54 907 82 478 31 555 27 961 68 71 15 538 34 783 18 413 58 828 28 456 43 293 57 444 48 203 91 40 99 249 92 373 96 726 3 224 61 419 72 57 26 256 67 146 71 217 55 327 64 320 41 39 23 492 10 100 7 900 84 608 77 360 66 972 19 529 5 796 51 908 2 74 94 297 60 947 97 402 35 55 73 542 86 253 8 841 36 171 49 890 87 192 79 269 70 61 1 337 21 213 14 648 81 624 9 966 47 214 38 434 89 293 59 970 11 334 20 964 65 943 39 828 50 700 24 387 78 959 93 386 85 158 88 279 40 100 22 965 53 582 42 571 16 758 80 267 4 939 12 695 13 264 83 93 56 191 46 673 29 648 63 153 6 416 98 674
80 380 22 194 85 742 20 92 12 114 58 459 91 672 51 913 89 395 56 699 30 875 71 639 88 526 77 393 15 640 97 512 78 341 25 449 50 664 81 14 76 166 26 615 33 334 3 108 79 608 7 96 52 234 48 423 73 224 57 81 41 446 14 83 70 247 42 455 34 462 40 594 1 201 54 917 35 713 5 511 29 573 55 539 36 894 93 625 96 340 46 987 31 957 94 971 62 768 0 240 23 884 61 536 67 75 75 983 13 458 65 436 18 888 28 231 87 627 90 101 39 793 49 397 2 81 83 640 38 359 45 928 24 299 27 304 19 784 92 932 17 709 53 842 47 280 59 986 44 339 10 636 6 190 82 916 64 755 37 771 43 649 66 149 84 878 95 348 4 88 63 231 21 875 86 770 8 323 72 895 74 905 16 854 9 953 60 338 68 326 98 605 69 894 99 195 11 136 32 979
83 793 81 469 3 311 2 477 56 536 4 402 0 470 7 772 20 544 66 494 91 540 22 294 80 348 33 166 63 923 35 302 49 17 71 242 18 413 51 563 5 29 69 42 12 717 61 766 28 314 53 716 70 249 41 726 75 530 6 499 93 242 42 14 46 536 54 267 14 21 36 237 19 345 31 153 15 730 39 462 78 229 1 632 59 358 10 222 17 182 86 510 32 719 98 962 72 868 27 157 65 395 57 923 24 362 99 693 38 933 13 338 90 960 23 510 43 782 52 22 11 798 77 996 58 932 37 149 34 442 45 379 48 521 87 254 44 895 95 258 67 123 92 244 25 354 9 500 79 515 74 583 64 673 88 713 76 269 50 805 60 803 94 427 84 123 40 718 29 830 21 788 96 573 68 269 55 521 47 597 16 585 89 466 30 238 8 585 26 595 82 100 85 475 97 129 73 841 62 572
44 814 25 200 74 526 21 237 98 403 4 310 40 49 19 303 47 699 95 66 72 977 16 146 75 754 96 545 59 863 53 664 88 989 81 699 12 776 71 3 30 511 67 100 68 517 35 694 57 39 70 80 10 601 51 56 2 919 48 136 13 735 0 642 7 451 56 545 26 166 34 98 63 107 24 627 14 890 5 400 83 679 93 207 52 247 91 734 55 719 79 2 49 164 8 796 31 316 36 631 60 778 84 449 61 182 65 880 20 600 3 854 11 59 86 604 22 173 42 284 82 409 97 244 58 208 6 822 50 96 69 984 18 447 94 441 85 607 43 207 46 307 87 479 80 177 32 547 39 356 64 347 66 284 77 51 17 718 27 279 78 302 90 490 37 216 76 770 38 107 41 996 62 917 23 837 45 176 29 865 92 480 89 252 33 406 99 458 73 481 28 354 54 811 9 489 15 590 1 501
91 738 42 5 17 32 82 680 97 973 13 490 0 68 14 599 38 253 65 679 94 913 78 189 93 991 27 945 95 973 86 338 35 266 39 197 30 431 88 816 77 472 90 531 98 520 43 677 49 377 37 710 59 388 7 595 21 23 54 672 79 558 22 786 61 554 96 66 25 29 85 623 64 656 47 16 3 929 5 573 53 799 45 459 68 49 73 930 67 275 32 544 29 581 40 293 33 463 50 255 58 507 23 995 84 569 55 14 28 353 89 321 51 71 92 355 72 118 66 188 2 24 87 768 99 508 11 340 26 617 1 537 62 357 60 111 36 500 6 289 4 610 48 650 56 950 57 962 16 58 44 626 71 926 75 372 34 645 52 856 12 653 76 213 83 990 80 370 20 518 46 414 81 870 10 79 74 740 8 910 19 898 63 835 9 762 18 591 24 579 70 688 41 883 15 310 31 846 69 421
16 591 33 577 85 560 64 944 34 126 14 273 77 496 29 312 88 612 21 527 73 577 99 174 70 249 92 19 0 338 30 57 49 596 1 871 57 987 65 800 52 971 69 682 97 798 87 954 28 66 40 880 35 392 71 689 98 117 15 975 26 523 56 405 81 44 61 548 25 777 8 933 50 546 41 140 55 431 32 937 43 130 95 495 54 651 37 883 94 223 11 294 53 324 7 627 38 829 27 669 66 605 82 706 59 9 60 476 62 701 83 830 6 106 39 679 90 54 13 779 5 427 3 629 78 895 12 587 91 879 58 990 23 537 68 565 17 799 46 630 36 842 79 809 9 970 18 758 4 674 51 483 74 354 47 426 75 968 45 366 48 199 72 860 44 343 63 599 42 34 20 191 80 282 84 170 67 408 31 224 93 873 86 475 2 337 96 479 76 472 19 611 22 124 10 739 89 818 24 626
18 57 86 891 97 343 19 315 20 106 12 474 2 775 96 75 79 575 66 986 5 426 94 123 54 628 80 528 14 45 1 310 78 225 46 848 7 755 44 444 60 743 29 799 93 654 48 148 4 738 27 527 55 960 70 440 61 87 30 848 50 819 99 362 37 27 72 248 33 392 36 37 8 573 74 909 88 8 67 94 98 49 47 642 0 317 75 505 62 762 11 686 32 172 49 640 51 548 76 914 56 778 31 518 41 571 6 696 10 680 91 474 92 435 63 513 77 452 64 799 21 805 83 199 81 93 24 512 53 794 84 865 17 427 85 73 26 807 82 253 3 424 38 872 22 349 16 687 73 879 52 947 65 476 45 752 68 88 28 731 40 964 59 354 95 381 35 189 25 664 9 903 69 116 57 618 23 935 87 786 71 656 43 236 34 600 58 365 15 790 13 377 42 41 90 577 39 258 89 116
11 20 69 4 73 4 64 86 60 775 68 357 23 75 4 532 24 359 56 907 10 51 8 802 43 912 52 571 87 990 36 309 78 274 72 248 27 501 53 806 81 467 20 877 1 760 48 907 30 582 35 670 76 218 37 951 7 518 98 813 85 610 46 202 91 257 19 200 39 71 50 491 5 475 66 415 22 196 74 889 34 445 15 251 32 460 83 545 45 426 28 834 58 938 77 450 99 782 92 752 12 607 93 868 2 947 40 255 25 808 95 279 62 434 97 735 26 740 0 368 42 178 16 624 38 335 51 38 55 672 6 700 13 502 31 491 61 836 80 586 29 240 71 990 21 275 84 613 47 916 88 437 17 6 65 243 49 669 86 519 54 463 82 361 96 391 75 400 41 427 90 836 44 60 33 190 9 664 70 226 3 768 63 128 14 36 57 639 89 133 67 422 79 439 94 11 59 420 18 291
8 903 31 953 61 825 23 863 27 742 55 979 12 537 22 681 36 786 21 769 17 419 38 266 98 696 48 728 1 8 50 948 97 942 40 727 16 808 64 130 14 92 91 444 87 434 81 393 44 166 28 461 11 176 75 524 7 281 42 939 45 93 32 229 70 951 2 393 41 892 92 23 20 553 85 522 54 806 56 441 49 712 6 952 29 896 94 381 10 223 51 369 95 222 73 70 93 25 52 212 53 712 79 703 13 979 77 874 4 896 3 489 84 829 90 7 69 588 82 973 60 338 24 63 62 318 89 407 83 441 58 85 68 773 34 763 46 8 9 783 74 128 15 409 78 348 86 909 25 247 63 436 43 488 0 680 39 638 80 457 99 151 76 544 96 111 5 427 65 263 72 398 71 723 88 939 30 564 18 696 66 604 37 156 57 958 47 579 59 834 33 789 19 833 35 762 26 208 67 751
41 335 82 780 18 282 99 238 87 860 88 756 97 158 29 533 69 157 38 466 19 508 56 402 40 669 35 103 98 267 52 176 10 686 37 301 89 745 70 579 22 824 76 509 86 518 3 967 27 58 80 842 16 102 96 593 30 314 72 275 46 89 49 7 50 170 17 7 6 465 47 27 65 666 13 584 59 695 84 426 9 363 1 433 63 123 51 996 28 607 26 420 5 534 53 36 92 963 81 468 79 693 55 158 31 341 58 801 57 837 83 712 61 224 85 458 64 701 90 521 93 913 25 549 45 572 8 319 54 470 2 642 42 48 68 437 73 874 32 206 24 344 44 552 36 247 33 554 34 431 0 3 15 720 43 739 78 213 95 257 23 954 77 421 62 60 11 895 94 143 66 913 39 580 20 820 91 982 60 478 74 387 21 264 7 762 14 19 4 253 67 90 48 157 75 579 71 459 12 614
20 681 82 209 3 267 72 347 94 924 92 338 2 940 24 707 68 253 1 810 52 109 12 395 45 183 77 382 39 985 74 290 66 785 0 297 96 440 62 527 27 151 22 146 41 829 26 203 21 393 9 938 5 543 55 741 71 149 51 92 88 487 53 932 87 547 31 965 99 165 25 519 17 814 63 371 98 87 14 968 46 994 16 434 4 112 73 24 35 646 34 881 10 720 64 244 49 752 57 452 58 373 85 780 48 367 65 994 89 238 84 628 23 833 81 814 95 944 56 132 60 281 18 139 61 463 13 2 33 564 38 416 76 827 93 743 32 689 78 611 67 708 54 15 7 858 19 202 42 259 11 26 15 676 86 508 28 886 79 720 37 551 97 662 6 928 90 297 80 642 43 298 30 147 8 561 50 142 75 346 36 554 83 131 59 981 44 242 69 760 70 389 47 559 40 43 29 511 91 425
17 321 70 164 0 750 84 203 56 546 93 915 49 50 34 302 19 683 39 378 69 415 41 426 60 91 92 780 82 723 71 776 40 140 44 718 6 375 95 798 91 454 94 866 66 851 74 613 90 829 1 895 68 461 31 7 77 25 21 37 25 214 51 287 75 778 22 412 2 665 96 345 87 894 57 668 85 240 86 464 99 425 13 214 33 469 29 574 88 752 53 402 9 131 72 622 83 698 43 818 42 382 73 549 98 931 28 924 64 461 48 15 62 102 81 533 24 218 47 870 52 22 20 936 54 44 58 566 63 41 4 749 36 578 14 763 32 889 15 447 30 307 5 700 37 441 23 454 97 462 35 825 45 89 79 907 65 571 11 470 46 502 26 602 12 573 8 796 89 697 59 593 78 261 55 853 67 274 18 335 10 4 80 518 27 441 61 112 16 604 76 793 38 24 7 5 50 428 3 567
2 680 13 88 99 734 49 701 8 551 55 773 42 102 16 606 67 475 73 723 7 81 74 574 82 166 28 690 34 632 91 454 30 446 27 527 23 655 40 443 83 663 11 715 75 326 68 441 87 879 15 738 38 196 47 421 70 685 46 255 86 355 88 1 52 63 37 932 57 44 36 448 17 343 9 286 78 16 48 857 58 74 35 272 19 312 26 640 93 957 60 862 95 753 65 551 80 140 0 266 50 751 81 109 62 632 33 148 92 821 39 549 44 531 56 993 71 135 59 447 53 419 21 366 24 596 45 659 76 737 18 710 10 755 32 777 69 662 61 7 6 872 25 558 98 809 84 427 1 507 97 881 22 535 89 427 85 78 94 404 77 455 79 693 43 441 5 774 41 993 29 118 4 604 51 677 20 922 3 58 66 72 90 577 54 950 12 1000 72 434 31 83 96 267 63 971 64 381 14 212
56 790 78 547 69 891 60 34 77 965 62 851 4 96 7 109 64 88 37 827 23 795 80 616 50 133 85 869 76 545 35 691 90 846 19 164 46 928 34 269 89 304 38 881 49 845 93 935 82 755 53 168 18 90 91 972 57 49 20 311 16 831 33 748 39 229 83 910 8 516 41 984 84 74 1 761 67 129 79 208 71 861 66 963 5 851 31 431 42 895 22 541 70 619 21 256 24 91 28 748 36 667 98 738 44 73 52 305 47 376 96 423 6 380 74 825 51 591 30 314 65 870 94 85 59 262 13 215 87 166 29 532 99 704 11 644 58 195 26 60 45 171 32 837 81 712 97 47 68 154 12 446 73 44 3 682 40 842 92 777 14 733 27 457 72 820 55 119 61 24 48 102 95 238 17 555 10 951 54 505 9 174 2 658 63 999 43 577 75 92 0 567 15 413 25 169 86 18 88 379
43 77 32 541 28 739 3 513 79 439 23 931 13 861 31 376 59 206 87 815 37 500 33 401 17 262 12 495 84 292 26 408 38 866 29 477 44 843 35 960 77 271 36 739 72 497 52 775 48 456 78 888 47 766 93 57 49 350 67 329 89 934 74 992 60 948 25 979 65 595 76 736 21 589 42 268 95 855 5 241 55 114 14 609 8 539 94 406 98 132 24 50 22 1 10 10 6 274 68 770 18 235 53 762 61 408 73 763 63 615 97 525 57 756 39 390 99 504 58 464 4 318 69 256 56 65 19 879 9 819 34 424 88 432 66 270 2 446 27 140 75 428 15 957 54 4 86 667 71 557 46 922 92 602 85 702 16 95 96 992 40 205 90 576 62 642 1 565 7 470 41 773 70 697 50 521 0 952 64 606 20 93 30 74 81 847 51 586 45 422 83 844 11 439 82 488 80 278 91 638
4 990 97 121 80 633 68 993 70 463 90 530 18 28 9 225 36 380 33 951 43 353 77 678 37 695 82 588 46 260 22 212 83 621 89 164 0 702 59 934 96 384 2 789 11 491 62 305 23 695 55 187 98 770 74 812 81 924 53 200 78 936 38 830 45 193 86 261 35 705 24 912 41 480 40 522 64 205 65 97 5 342 66 193 15 659 1 528 17 27 47 921 13 925 79 20 93 401 20 806 75 959 34 48 69 23 76 550 92 701 63 738 84 121 49 855 10 664 3 850 85 333 88 19 95 228 42 936 14 532 16 509 28 345 7 614 31 418 71 566 25 260 30 444 8 933 29 576 72 242 87 355 61 278 51 36 44 776 21 81 54 655 32 462 58 354 39 419 12 402 94 966 73 110 99 201 56 561 50 434 91 708 57 330 19 575 6 302 48 837 52 577 27 241 67 542 60 772 26 295
4 659 36 90 50 445 31 480 42 459 1 24 20 393 23 106 66 932 90 32 38 755 24 815 71 338 29 544 63 722 57 316 17 556 46 32 96 812 68 433 11 603 3 368 73 131 43 217 37 605 14 109 13 70 79 316 39 30 67 538 5 343 72 104 16 757 34 899 74 556 65 567 95 310 85 717 77 604 94 593 12 929 53 298 81 793 69 577 86 582 87 16 30 780 60 525 52 666 99 169 9 377 76 688 62 539 10 101 44 408 2 434 47 309 88 867 33 485 18 175 70 886 54 319 27 237 59 924 83 916 35 597 55 709 19 677 92 9 15 332 40 536 41 660 22 672 89 477 64 189 58 645 78 767 26 218 51 331 45 389 6 824 82 204 75 26 91 32 8 150 28 373 49 800 21 249 97 24 98 325 7 108 80 580 25 101 93 71 32 58 48 744 0 797 61 811 56 252 84 168
30 656 74 87 37 641 94 408 55 581 65 326 13 276 62 901 90 129 54 603 21 412 56 197 80 218 4 814 14 675 79 758 45 894 28 716 91 862 76 666 53 237 83 414 95 824 88 784 35 336 32 496 50 155 16 22 89 412 59 730 66 972 38 50 39 799 72 203 12 785 18 520 48 198 75 872 26 26 15 478 0 560 81 389 34 602 20 579 47 19 10 794 96 8 97 437 25 577 29 383 24 886 84 202 82 542 86 402 36 133 68 367 7 489 31 77 17 851 11 308 8 877 52 733 5 627 6 400 92 98 85 756 40 367 70 689 42 237 93 536 23 835 77 763 57 945 61 373 19 625 9 786 69 928 63 621 71 909 60 971 98 346 99 936 27 245 51 132 41 608 2 143 44 295 43 132 33 726 46 585 67 455 1 133 87 435 49 41 3 243 78 558 58 550 64 111 73 828 22 565
39 86 16 962 32 67 11 290 34 334 27 767 38 174 12 22 73 420 71 827 50 974 77 450 29 645 52 276 8 198 68 940 92 358 24 886 28 146 78 573 79 249 42 66 26 770 90 214 88 210 0 105 44 377 64 1000 3 133 47 638 17 430 99 810 75 663 43 753 87 254 49 581 65 421 62 783 40 964 4 324 86 764 84 87 96 383 5 311 82 94 61 512 55 902 56 607 1 910 94 678 51 538 66 668 21 232 22 123 59 680 70 241 46 8 14 666 41 34 2 577 33 797 48 958 91 200 30 947 89 58 7 89 85 928 74 713 98 145 10 601 53 368 6 239 60 460 76 829 35 444 25 838 54 306 63 782 95 752 57 672 31 81 18 904 67 803 15 366 37 846 83 968 93 166 20 316 45 247 58 903 69 128 97 558 13 569 72 284 9 951 23 869 19 843 80 783 81 997 36 170
99 838 98 786 70 629 28 947 27 79 12 258 18 776 85 67 80 643 32 115 36 297 79 379 4 254 54 595 89 657 60 750 51 95 91 68 92 647 86 155 56 60 72 253 52 376 8 739 6 117 77 226 65 886 97 186 21 168 47 455 88 641 0 779 49 265 81 620 63 303 11 884 64 419 24 490 53 369 94 505 43 327 20 700 9 3 13 188 30 855 66 521 40 903 69 130 22 160 15 741 82 744 55 640 45 706 5 23 10 966 90 412 48 326 7 301 33 754 35 769 96 507 44 76 74 975 16 410 38 252 1 820 57 579 50 399 29 993 83 328 37 961 71 917 39 1 3 131 76 5 62 536 75 545 61 990 73 451 17 220 59 19 68 102 67 956 31 153 46 910 34 562 95 173 87 109 14 670 42 954 2 702 84 715 19 264 23 59 58 829 93 97 25 757 78 239 41 580 26 487
75 608 67 521 71 245 57 499 98 365 43 262 10 528 47 906 28 215 84 39 73 959 61 545 44 110 15 667 64 295 72 185 46 404 21 985 56 539 13 737 88 259 97 627 1 678 59 981 96 861 34 527 83 877 51 173 81 870 49 295 36 143 69 280 16 154 20 176 77 690 31 879 11 87 42 7 8 954 25 686 63 206 26 479 4 264 35 933 24 964 38 904 90 118 66 197 99 559 30 161 82 691 27 901 79 135 9 358 65 775 17 684 80 947 68 77 54 188 6 881 0 21 14 978 94 223 40 23 62 651 29 602 41 122 76 172 50 595 18 180 89 431 95 97 33 282 53 587 55 323 12 171 5 897 19 841 86 868 78 295 85 116 3 790 45 656 74 613 37 432 39 414 60 340 58 459 7 185 91 16 32 702 23 51 2 765 52 346 92 592 48 319 87 1 70 602 93 290 22 736
1 110 13 927 4 298 92 13 33 63 48 647 61 690 11 985 30 369 73 866 74 654 59 805 49 647 88 499 64 784 28 189 0 137 40 990 5 50 15 95 19 201 32 149 2 191 53 845 14 659 79 604 36 239 34 236 54 734 43 365 18 646 96 85 85 482 56 70 82 663 21 48 29 736 3 838 20 818 26 241 31 984 86 991 87 31 22 531 77 875 52 92 10 317 44 592 45 119 83 180 70 324 9 275 97 336 90 335 68 619 69 868 98 777 12 437 81 335 67 906 63 239 93 230 42 233 91 992 89 333 75 580 25 659 60 174 7 297 94 516 76 183 99 184 35 235 27 308 55 747 6 683 78 973 46 590 16 749 84 91 17 708 41 882 57 294 39 835 38 882 65 59 58 982 23 108 47 428 66 968 8 389 62 926 71 463 51 218 80 377 50 100 24 826 95 844 37 737 72 65
79 296 24 470 55 341 62 417 92 572 67 149 70 215 71 267 95 121 98 645 17 842 61 938 25 246 89 526 94 765 76 299 38 330 36 196 54 436 34 528 74 49 75 760 81 316 18 491 46 443 88 676 58 545 82 831 64 93 8 4 99 942 52 935 91 103 87 528 45 647 37 98 35 353 4 606 69 998 73 774 63 282 30 396 51 897 28 953 22 479 43 67 15 76 84 815 0 117 40 607 68 721 85 558 20 587 57 315 49 512 9 797 42 886 10 801 86 828 33 283 27 650 78 551 59 981 80 972 14 114 97 717 3 75 50 173 21 813 44 883 7 509 66 41 56 709 72 240 12 206 83 372 32 221 90 757 60 960 65 20 77 966 5 687 48 464 53 56 13 294 29 843 47 974 19 825 26 302 93 517 31 304 39 5 96 334 6 297 41 458 23 434 16 111 11 778 2 579 1 943
59 268 68 232 33 71 85 414 7 254 35 444 53 469 70 62 71 27 3 63 31 300 57 301 29 730 42 521 38 135 1 995 34 430 16 302 66 882 61 625 90 589 80 579 43 247 9 593 72 539 92 830 10 130 74 711 14 80 45 354 60 269 12 668 84 346 77 849 18 417 73 323 76 296 2 677 83 866 56 188 97 261 75 415 4 181 25 103 98 829 96 809 64 520 87 619 17 728 95 887 39 174 62 348 79 935 49 391 52 582 99 154 15 447 78 465 20 800 89 454 44 385 67 522 48 771 37 624 5 92 41 467 30 621 40 563 88 408 0 86 32 384 50 706 22 592 55 520 82 653 28 868 6 355 36 690 13 505 11 611 91 46 46 490 63 1000 86 579 54 474 93 638 23 130 51 365 8 181 26 744 47 296 21 843 24 736 81 13 58 163 94 894 19 748 27 904 65 234 69 691
50 466 51 884 28 213 91 716 37 278 11 438 70 163 7 322 38 847 79 48 66 76 86 336 90 750 34 490 60 692 61 260 4 480 88 92 94 661 77 630 64 97 53 774 58 143 13 395 41 863 2 296 62 279 97 627 49 176 22 557 99 601 48 782 16 737 78 834 98 683 6 309 0 485 85 765 75 672 42 149 93 790 23 304 21 334 67 902 12 442 1 877 26 725 54 914 8 389 44 236 5 476 57 593 25 695 84 63 83 849 43 321 31 114 59 702 33 348 69 491 92 187 96 718 81 928 56 128 73 642 95 301 45 520 80 667 10 87 35 217 14 635 65 303 3 355 47 94 32 323 30 537 20 240 74 166 76 911 82 265 36 470 18 490 87 546 55 938 27 12 89 15 9 352 63 137 24 167 72 244 17 6 40 650 68 865 39 256 29 235 15 229 71 673 46 848 19 750 52 72
55 394 0 734 51 661 86 726 61 587 65 677 58 511 66 437 19 419 29 113 47 703 99 413 97 143 12 531 38 181 25 764 62 354 32 450 36 91 91 991 85 128 14 646 68 577 82 67 77 102 40 181 87 397 94 962 30 41 83 288 28 922 56 529 13 529 69 576 54 388 53 981 57 594 49 642 20 854 88 37 78 880 4 650 81 248 3 635 2 308 74 155 1 368 31 381 80 799 15 380 33 107 95 480 8 633 93 655 37 496 34 316 10 935 89 803 35 738 7 930 9 839 45 449 5 281 23 169 84 321 21 995 24 987 48 1000 73 179 6 392 79 803 11 591 46 521 60 21 52 206 39 910 59 136 18 365 26 471 43 79 50 918 17 33 64 430 75 423 22 871 27 627 63 537 41 727 76 630 90 132 16 759 71 49 70 110 92 630 42 189 44 926 72 796 98 251 67 335 96 812
32 892 64 820 61 548 47 277 23 676 7 718 62 614 5 370 93 760 43 46 15 957 83 30 90 563 54 613 38 776 29 184 66 950 96 575 95 991 99 921 22 873 68 990 44 711 56 835 11 308 12 427 35 275 55 626 8 944 91 444 40 67 2 260 59 398 74 409 6 140 51 27 28 83 0 577 75 100 71 660 82 368 69 409 14 704 36 112 25 642 39 716 50 827 77 416 9 898 52 303 86 541 34 621 24 810 49 827 3 199 21 293 42 954 41 709 53 878 48 890 80 23 60 746 45 292 27 412 88 632 16 932 31 374 13 367 33 940 1 194 63 314 81 87 79 955 46 67 65 938 10 551 37 839 92 890 57 70 73 882 70 654 26 62 94 745 58 89 89 495 67 673 76 146 87 322 19 823 18 736 20 644 72 41 78 143 98 209 85 540 97 665 30 20 17 688 84 688 4 19
54 10 5 557 81 551 76 575 50 190 61 767 17 96 31 801 94 438 23 628 4 434 48 354 74 991 42 72 34 69 27 359 13 188 39 666 0 84 98 135 24 245 25 951 88 288 20 397 53 443 15 102 58 674 92 237 7 670 57 706 65 212 8 52 99 402 82 534 47 388 44 409 70 764 1 882 83 262 68 935 60 36 84 20 55 149 9 292 51 889 12 378 21 910 36 580 40 995 19 252 43 642 95 726 3 825 78 919 41 214 38 584 35 135 64 227 80 784 75 551 26 516 59 709 30 255 33 158 45 54 67 689 93 767 69 831 52 730 49 600 63 648 28 632 11 4 62 199 72 275 91 949 32 967 71 568 56 688 97 972 96 785 10 73 89 871 66 709 77 230 22 467 29 785 73 519 6 856 90 701 87 346 18 104 85 776 79 102 14 125 46 989 2 355 37 898 86 683 16 975
85 508 33 940 82 234 91 263 18 546 9 681 55 47 95 16 87 486 71 773 74 976 0 122 15 787 67 63 35 127 39 959 46 498 27 679 70 558 7 246 37 224 66 264 73 260 56 237 69 367 21 441 2 898 47 684 17 654 42 237 11 237 90 221 6 581 62 66 5 632 65 215 94 858 32 143 75 653 20 65 49 217 63 942 24 479 79 259 31 348 1 697 43 215 52 513 13 710 10 561 80 522 59 433 41 309 93 681 4 547 30 691 83 812 78 497 64 306 28 880 88 954 68 430 99 672 14 11 81 627 44 759 53 574 19 853 12 120 25 155 58 946 36 165 76 901 26 686 72 228 60 156 16 87 54 386 29 11 84 981 57 785 98 786 22 887 96 251 8 762 89 618 61 451 77 102 51 44 50 162 45 441 23 485 40 155 48 570 97 641 92 343 86 399 38 607 34 104 3 181
33 648 54 410 40 121 70 230 9 94 92 642 96 666 23 822 79 675 66 576 67 942 50 977 41 981 48 369 94 650 44 338 15 339 65 913 43 214 99 184 2 114 75 369 95 819 25 175 49 181 5 987 84 995 58 100 55 800 60 597 89 857 32 202 27 991 24 441 10 726 98 91 37 8 69 869 39 21 16 24 91 177 30 606 83 132 80 185 74 743 12 519 72 647 77 248 31 668 35 368 87 82 97 319 62 796 61 74 29 611 53 250 68 708 11 510 78 266 59 79 47 8 18 61 86 159 38 634 45 960 82 234 56 894 42 693 34 926 20 468 36 568 1 933 4 742 22 56 63 977 57 663 28 578 46 131 73 266 21 697 81 825 7 476 3 379 19 710 93 796 17 848 0 831 64 729 90 261 51 704 85 211 6 99 52 852 8 444 26 868 14 367 88 127 71 699 76 828 13 82
70 316 58 362 52 649 31 304 26 855 24 802 12 922 90 689 79 787 25 695 69 583 38 243 35 623 87 898 68 644 73 353 80 750 88 888 61 441 97 585 21 370 82 603 33 745 29 844 56 823 18 886 43 677 45 582 42 496 98 318 30 405 8 461 66 520 67 820 83 170 4 798 64 918 96 776 71 907 6 418 27 342 46 247 7 338 13 40 76 56 59 284 47 369 74 989 32 240 14 277 39 775 5 382 99 513 89 492 86 705 81 566 60 694 20 166 49 750 85 962 63 287 1 9 53 324 75 322 44 244 10 438 54 145 84 171 91 529 41 677 19 591 15 255 16 686 28 288 95 870 94 805 22 410 77 328 36 975 3 581 65 932 62 612 11 467 9 348 48 589 34 416 50 590 72 405 17 245 92 337 0 404 93 505 2 712 40 110 51 894 55 421 37 765 57 43 78 136 23 850
66 203 10 575 38 674 60 634 41 152 84 190 27 825 44 558 20 816 70 209 69 385 78 413 57 46 11 992 33 698 90 446 45 586 73 81 93 724 50 854 13 647 88 138 24 537 53 485 25 992 87 635 85 141 37 59 8 102 82 695 52 92 34 496 39 848 63 977 5 808 42 105 6 408 54 636 35 997 19 991 0 582 75 154 46 308 36 601 18 891 40 670 9 360 29 641 96 956 43 445 1 160 2 612 3 849 81 918 62 753 95 19 7 825 30 355 68 728 28 967 92 196 94 327 59 553 72 890 49 565 71 791 98 607 31 232 80 1 64 974 26 248 77 843 83 920 21 697 89 115 17 166 58 887 51 657 79 417 4 401 15 192 67 798 74 406 47 588 55 319 97 96 16 234 65 79 56 105 61 793 23 720 99 94 76 947 86 591 48 483 22 450 32 612 14 645 91 424 12 553
90 48 6 177 45 20 7 608 5 330 99 856 52 146 78 631 92 790 21 454 98 305 73 562 18 336 23 538 53 24 11 864 86 548 4 93 62 887 83 157 60 323 31 595 20 932 26 290 22 830 48 346 85 830 59 492 41 411 43 448 74 57 39 850 37 961 16 601 33 166 49 16 2 369 36 21 19 894 8 72 69 275 50 920 80 524 91 560 82 50 88 971 38 580 56 942 25 749 28 953 71 772 72 328 40 683 15 612 95 117 84 65 70 394 93 709 65 357 77 710 81 876 61 10 0 861 10 814 12 615 32 297 79 378 35 23 51 976 42 475 87 667 54 454 58 555 68 28 57 101 24 430 96 441 89 567 3 694 94 186 44 366 27 798 13 580 64 669 30 93 55 311 9 625 75 774 17 259 46 331 34 558 76 34 14 861 47 24 66 489 63 898 29 431 67 998 97 276 1 875
35 523 98 662 39 851 70 299 22 705 49 517 17 122 46 641 31 561 80 297 34 441 44 470 64 2 78 931 65 909 51 664 14 678 72 610 76 723 56 822 37 588 33 1000 57 892 4 245 11 801 41 174 13 120 74 400 91 669 21 75 81 216 47 958 88 662 32 577 62 476 67 174 97 547 30 152 94 717 28 765 63 374 18 548 1 569 89 872 5 126 71 330 29 473 83 781 48 760 84 376 36 968 3 819 10 602 58 122 27 642 50 979 19 469 45 768 66 998 6 326 87 932 82 637 12 122 26 853 85 429 99 490 79 426 38 976 92 250 8 809 25 68 69 558 7 276 95 62 53 59 54 907 20 654 96 391 43 413 16 872 9 313 60 189 86 603 93 884 15 489 55 698 73 509 40 407 68 763 61 618 77 296 0 351 42 225 75 655 59 726 2 708 23 372 90 12 24 248 52 399
7 781 34 755 97 217 19 472 26 440 6 266 52 146 65 219 56 237 95 495 2 117 43 852 0 988 80 589 92 889 82 410 63 76 50 127 33 226 42 615 91 129 13 105 47 929 32 448 64 528 94 358 85 607 22 455 29 711 39 571 53 154 75 70 72 358 93 58 71 65 27 166 96 580 99 987 89 634 83 709 21 448 3 494 9 446 14 262 12 261 51 988 49 685 25 226 31 776 20 971 79 443 23 181 44 193 46 471 28 702 30 268 67 36 5 229 16 347 69 522 86 395 45 163 59 484 61 873 90 178 87 540 35 193 88 509 37 862 10 975 68 784 40 516 58 723 48 863 15 402 36 826 17 696 24 550 62 499 66 113 55 529 57 898 38 53 41 222 70 89 8 897 81 810 76 239 11 386 98 105 84 236 74 272 18 75 78 928 73 604 54 884 1 788 4 146 77 139 60 929
22 153 80 977 86 783 24 796 18 609 57 15 96 853 8 524 41 490 74 790 14 328 10 979 30 962 7 657 67 724 62 694 6 108 33 340 92 674 81 309 61 966 19 581 76 584 88 590 15 571 35 118 26 499 56 724 44 905 16 282 82 756 50 901 59 65 51 205 66 388 0 594 29 775 36 793 1 829 11 607 17 133 83 258 68 239 90 826 84 424 95 563 64 924 34 40 60 166 70 202 39 257 55 979 78 787 27 574 37 153 12 896 28 127 42 57 2 687 23 764 52 885 79 264 69 959 20 439 48 474 21 783 4 258 25 561 72 376 40 313 32 437 58 664 43 431 87 470 45 581 38 732 93 359 63 861 98 217 54 105 99 716 5 296 91 51 75 52 73 630 85 487 77 324 49 305 53 283 13 101 94 595 65 625 3 748 31 207 89 258 47 121 71 161 46 987 97 406 9 181
34 905 54 157 19 953 48 35 99 619 41 980 71 581 27 836 17 258 66 523 14 526 40 854 20 576 74 3 9 621 32 732 1 802 83 477 33 853 81 223 91 356 49 926 64 124 11 5 7 985 55 508 16 384 68 608 56 1000 60 581 50 227 96 730 53 86 52 382 26 420 42 980 76 133 98 9 73 275 86 358 82 718 67 752 75 785 92 240 63 288 22 237 3 570 97 959 51 116 24 436 37 888 0 76 89 772 18 112 87 869 46 918 69 736 43 162 72 700 15 976 70 221 36 777 30 277 39 389 77 83 8 603 12 235 38 143 29 849 85 905 35 588 93 855 28 367 47 816 10 661 78 190 57 847 94 324 90 422 61 162 84 536 5 15 13 401 2 429 6 73 62 775 23 875 65 847 44 807 88 158 4 308 80 660 31 899 79 107 95 353 25 905 58 347 59 693 21 187 45 823
98 955 40 920 0 571 45 793 4 136 97 624 1 501 80 186 75 777 56 802 28 518 20 472 29 394 78 963 43 820 55 54 16 710 57 887 70 216 41 309 15 232 12 523 3 978 88 577 92 182 96 159 60 314 99 594 24 947 63 747 68 70 85 841 44 647 18 898 69 501 76 259 9 166 89 236 74 654 73 322 30 362 64 13 81 582 33 838 77 869 62 315 14 316 67 858 87 567 36 69 58 483 91 451 79 744 34 334 32 84 26 556 94 458 50 817 38 196 83 300 52 422 61 367 54 929 2 153 21 418 11 147 84 5 66 438 86 756 7 991 71 581 90 328 53 918 13 151 49 896 10 654 23 446 31 787 39 759 5 830 8 280 82 67 42 14 93 349 37 138 51 843 65 820 6 998 48 180 46 645 95 676 19 692 47 882 22 205 17 352 27 819 72 559 59 632 35 767 25 832
36 839 63 870 56 116 75 48 77 41 52 862 86 915 71 166 95 576 25 728 45 263 93 359 70 221 73 878 35 277 16 119 66 835 72 452 97 847 59 454 94 942 65 143 58 638 8 757 28 752 9 194 83 207 88 722 31 498 29 715 44 376 3 356 18 555 30 116 38 232 96 896 10 376 39 301 53 656 33 49 19 672 61 270 11 762 98 638 4 987 37 978 81 948 84 62 90 455 60 520 79 449 85 359 91 798 48 259 47 613 99 507 62 351 22 721 5 378 80 643 23 479 51 153 69 451 27 942 43 348 50 445 24 709 21 522 67 174 68 271 6 949 7 284 0 954 34 392 55 466 87 162 15 196 82 68 20 592 76 453 54 417 40 57 57 54 1 556 32 767 92 126 13 693 64 603 78 49 46 335 17 477 26 211 42 354 89 287 2 917 14 554 41 869 12 167 74 599 49 587
2 615 38 594 52 926 40 857 75 386 91 483 25 996 96 165 63 206 1 574 56 877 35 312 46 966 23 91 37 810 67 418 70 173 0 402 22 426 27 816 26 147 64 616 44 539 93 187 48 903 12 959 59 145 65 405 95 291 82 939 73 193 68 799 78 215 6 249 58 837 11 110 24 707 45 810 14 868 60 989 18 668 57 149 30 501 74 987 61 626 9 155 85 688 42 557 53 940 33 844 66 1 47 190 97 696 62 463 39 418 92 178 51 267 5 454 77 948 90 714 87 593 88 336 49 193 89 346 21 218 36 752 17 833 81 263 83 145 19 490 98 886 20 340 72 466 99 446 4 718 71 491 16 672 54 965 69 294 84 80 50 656 15 664 76 190 28 393 79 845 55 145 41 508 31 554 43 553 3 217 10 144 32 838 94 796 29 504 13 674 80 247 7 444 34 491 8 403 86 62
78 746 64 479 54 430 40 342 20 389 8 235 23 452 1 579 91 629 35 172 86 678 75 200 9 5 14 283 92 635 15 638 30 374 72 929 52 639 67 320 36 373 27 770 11 628 83 883 76 408 26 519 6 15 94 692 61 642 21 461 47 201 43 193 32 672 90 540 95 280 42 969 88 231 34 938 55 954 45 63 51 948 49 181 0 142 33 866 41 856 85 519 65 71 80 808 3 286 82 715 74 645 58 32 71 739 22 479 87 945 89 47 18 504 63 898 31 813 57 163 79 943 50 260 93 175 77 339 48 960 12 645 38 760 37 663 44 46 24 69 96 228 66 868 56 251 10 811 60 520 97 559 13 420 25 177 59 3 81 787 4 874 62 549 98 235 69 766 68 535 46 506 39 734 84 438 5 986 2 500 29 809 17 736 16 710 53 715 19 551 99 65 28 709 73 463 70 474 7 645
60 300 87 930 83 639 21 133 48 804 67 435 78 753 35 534 3 477 64 254 1 389 18 180 5 206 49 832 13 357 71 142 43 109 23 377 8 484 55 858 14 631 63 186 92 205 17 465 52 717 74 294 90 312 91 997 61 132 73 813 76 825 66 871 37 999 36 563 15 118 97 894 20 619 93 776 81 870 22 874 53 263 68 56 19 833 99 174 10 662 69 483 28 911 85 987 58 498 75 566 95 937 2 249 12 686 25 216 98 302 0 336 26 783 6 873 62 267 51 69 45 169 30 156 56 907 38 209 11 714 80 478 29 670 79 515 46 917 16 607 77 209 70 86 24 422 96 245 9 714 47 965 59 133 84 727 50 797 44 762 33 600 89 455 88 568 4 326 57 185 42 753 82 112 34 730 86 209 39 560 31 462 32 877 94 183 65 920 41 282 72 510 27 522 7 302 54 234 40 217
78 430 16 867 94 695 63 247 80 30 35 375 85 252 68 861 34 159 89 491 21 771 7 975 51 989 70 367 39 406 74 173 12 109 20 113 41 991 52 987 98 781 9 767 27 125 62 95 72 411 19 748 24 603 93 532 42 793 76 478 97 383 79 723 87 18 5 201 40 644 59 321 37 220 58 12 3 388 67 243 23 250 53 480 91 229 61 709 66 244 99 449 92 238 29 739 36 389 6 470 56 367 18 415 65 649 54 578 38 459 10 497 43 729 17 477 31 547 86 821 60 4 30 196 22 23 96 173 55 716 77 580 75 747 71 607 73 339 8 863 46 301 95 74 81 728 82 805 88 559 28 386 32 697 47 219 49 205 44 339 48 446 11 185 13 612 64 338 15 936 83 237 25 636 90 486 33 212 84 550 4 44 2 509 57 400 69 131 45 641 50 564 0 97 1 513 14 114 26 143
14 950 2 315 83 155 40 806 17 765 0 940 68 308 77 688 66 704 28 480 19 318 48 361 91 892 47 128 94 881 49 711 61 926 22 60 34 109 20 51 71 329 3 107 52 891 18 186 99 968 32 111 50 654 4 875 97 524 92 859 80 484 39 283 7 427 45 294 62 427 60 372 42 183 11 41 70 626 5 484 13 142 85 500 79 125 75 865 58 914 56 503 23 284 73 427 33 231 36 580 6 993 98 546 54 276 53 458 27 188 55 558 67 864 25 667 65 556 31 6 86 963 74 543 89 388 44 352 8 438 81 682 29 808 1 87 72 951 15 145 59 275 90 394 9 613 46 322 57 359 12 552 41 253 16 249 96 775 10 946 21 175 30 759 24 308 93 529 51 224 76 924 26 210 69 551 78 556 84 861 64 351 38 825 82 271 88 393 87 304 35 897 43 801 95 309 63 935 37 699
12 4 42 656 45 404 68 461 30 291 50 96 43 911 4 921 61 393 56 131 78 976 93 615 72 626 29 90 91 51 69 307 55 730 95 376 57 467 66 895 7 472 63 104 70 50 80 545 1 927 22 580 84 578 2 236 71 465 60 794 3 99 26 124 81 744 82 889 38 409 11 531 13 819 47 17 49 609 37 393 51 977 8 280 77 713 6 616 79 229 32 169 0 65 23 245 67 222 94 239 54 186 31 394 15 313 87 848 28 9 73 449 90 301 25 780 89 111 85 955 86 147 41 309 10 896 97 383 16 920 33 88 24 438 9 558 20 441 36 49 64 210 48 618 18 866 27 485 88 359 35 591 21 139 75 41 83 691 92 26 59 999 76 440 19 282 17 502 52 106 14 737 74 561 44 949 99 942 34 991 5 219 96 427 98 682 58 17 46 395 39 151 40 496 65 610 53 695 62 147
60 953 72 260 34 894 3 570 99 584 70 877 76 502 93 553 83 567 86 20 18 380 79 78 74 850 42 61 97 465 37 157 51 446 35 287 48 949 5 642 49 301 95 950 26 26 24 912 9 450 4 852 46 480 28 472 81 291 19 875 17 736 92 557 27 416 21 286 14 32 8 4 47 942 78 717 10 450 13 234 30 71 59 103 84 273 6 717 94 938 91 562 32 465 31 180 75 667 22 422 50 265 20 450 57 703 54 687 71 320 41 614 56 399 53 729 89 529 52 254 44 454 73 78 38 453 39 586 98 208 80 355 64 700 90 293 15 57 40 985 25 607 45 597 23 647 88 391 55 148 67 524 2 661 62 36 69 111 12 447 85 244 87 18 58 170 77 716 33 688 16 262 68 713 63 104 66 253 65 268 29 388 7 38 61 221 1 136 11 626 96 84 36 623 82 383 0 166 43 263
85 116 9 604 88 457 52 447 23 977 86 94 29 876 87 422 62 772 3 590 57 63 40 97 11 838 6 247 68 371 28 961 36 964 27 686 46 321 41 979 45 969 4 377 66 981 70 675 42 747 5 220 83 882 2 832 56 672 47 558 53 475 77 536 49 853 74 234 18 868 98 420 75 434 51 673 31 515 67 415 10 670 34 717 73 613 1 696 54 755 32 801 96 409 79 775 17 958 89 988 13 915 38 123 59 373 19 44 7 551 14 449 20 821 37 103 84 339 63 514 95 375 39 716 99 415 58 52 72 230 64 48 33 667 97 792 25 823 16 333 48 285 21 731 65 461 30 325 35 925 94 310 24 329 80 284 0 863 12 496 26 163 43 99 93 965 82 92 55 999 60 161 50 86 44 293 81 574 61 516 69 111 90 989 8 392 92 965 15 5 22 133 71 707 76 258 78 948 91 135
84 99 88 276 46 302 93 143 99 134 23 681 7 99 57 840 52 378 95 116 43 386 39 539 64 838 67 648 75 18 96 626 4 450 85 796 9 607 44 906 78 91 48 80 40 284 13 559 68 471 45 453 83 593 61 817 86 441 2 499 16 641 79 196 87 314 27 452 74 643 18 118 60 165 0 445 54 843 35 786 51 164 31 437 28 861 94 105 32 860 81 518 11 29 38 112 53 722 10 737 29 157 77 212 73 832 37 358 98 916 6 506 5 720 80 737 72 823 34 363 49 876 56 503 21 527 66 701 58 184 50 704 14 896 97 557 8 813 1 671 25 929 70 391 90 18 19 524 26 628 59 840 91 817 69 666 17 459 89 291 42 243 55 540 62 253 76 128 47 9 15 907 20 100 30 299 71 696 24 587 36 636 22 904 63 216 82 979 65 219 12 412 33 641 92 579 3 319 41 878
58 675 84 56 32 832 10 397 12 112 74 315 56 596 64 579 19 952 78 888 76 480 37 207 24 977 17 313 99 570 66 608 72 369 93 26 50 56 33 181 26 962 16 696 55 68 4 698 28 232 81 131 59 815 48 189 43 362 52 83 70 382 75 711 25 218 94 894 90 622 92 350 85 259 40 991 18 896 86 30 9 470 14 475 3 656 35 399 71 193 44 540 82 960 60 714 39 581 61 336 7 924 87 534 67 226 34 988 42 618 68 751 22 825 77 682 69 184 45 254 36 925 8 434 98 441 5 451 47 111 95 493 1 45 15 583 21 437 30 364 6 300 46 206 13 575 31 951 89 623 96 289 54 349 23 234 51 948 80 898 73 432 20 817 57 708 83 512 63 244 88 548 53 122 65 571 2 102 27 949 41 378 0 721 49 784 79 422 97 371 38 183 91 54 11 584 29 387 62 155
62 580 45 79 86 181 14 542 52 462 31 697 71 945 75 263 73 595 60 645 58 497 74 362 46 519 34 968 36 804 92 752 49 596 59 378 4 137 57 528 26 804 16 63 50 209 20 827 2 790 78 226 25 880 67 189 41 882 3 692 81 818 94 56 33 155 87 162 96 359 44 898 95 680 91 708 70 378 13 198 38 382 17 898 7 428 97 352 29 862 9 489 83 623 69 466 55 582 42 131 65 882 0 996 35 359 18 485 1 720 19 368 56 419 93 666 72 13 28 403 76 345 61 468 90 223 54 368 51 766 22 442 89 956 6 471 23 105 63 190 30 142 88 682 40 42 84 773 10 824 24 399 48 360 27 913 79 83 47 250 80 991 98 500 11 457 82 802 32 339 15 370 99 173 21 292 5 443 68 625 39 205 66 389 12 796 37 765 53 166 43 640 77 961 64 668 85 907 8 175
92 692 16 744 80 769 71 22 43 540 6 171 5 73 88 204 7 307 64 628 40 498 61 819 68 690 42 927 26 339 87 222 33 435 59 395 0 347 44 506 72 467 46 717 83 477 41 797 9 346 37 618 76 867 65 92 52 648 25 490 15 997 82 424 60 70 70 880 96 198 39 904 85 70 29 318 27 732 24 178 50 312 20 797 1 514 10 274 32 35 56 210 35 427 12 645 77 484 58 564 79 397 67 672 97 205 74 897 34 8 23 585 89 901 2 896 47 602 48 503 19 368 78 450 84 568 53 414 45 387 86 634 54 507 90 50 3 542 91 771 4 964 38 677 22 886 99 561 13 549 8 939 49 454 17 487 51 262 11 122 21 121 69 768 28 809 30 136 57 927 81 81 93 962 95 532 18 498 55 987 98 478 62 238 31 227 73 118 14 807 94 819 75 238 36 393 63 882 66 849
23 71 33 103 6 918 80 729 48 959 1 243 45 352 87 674 16 847 82 532 98 439 55 537 81 431 35 907 31 841 32 982 28 228 19 881 88 216 78 523 10 828 90 798 62 509 60 470 25 399 85 708 65 639 18 413 9 76 97 730 46 416 95 561 74 964 22 916 72 29 47 914 93 231 17 192 61 351 64 706 58 570 38 947 7 603 15 311 3 522 11 650 8 242 57 872 2 136 13 357 56 349 71 592 70 808 54 21 49 650 51 424 52 407 21 134 96 971 24 551 59 584 83 64 73 73 42 893 68 172 5 72 41 501 4 37 12 820 89 163 69 590 86 161 50 420 67 978 53 820 20 887 40 853 39 232 26 48 37 272 63 495 91 761 94 302 14 921 29 994 0 429 66 784 44 835 77 903 92 730 84 480 99 414 34 128 76 520 30 545 27 122 75 936 79 533 43 715 36 597
4 792 78 449 77 57 29 177 5 607 79 859 0 761 55 829 39 677 91 826 37 647 32 739 50 213 92 649 22 870 83 354 97 37 67 898 98 28 73 354 49 475 53 523 88 345 66 876 69 685 40 445 95 508 17 324 42 269 57 665 56 570 21 463 35 640 28 605 25 284 8 542 13 145 81 668 60 28 10 869 12 398 72 892 84 875 41 925 51 662 59 521 23 826 68 509 52 878 30 223 2 35 15 40 46 831 64 980 61 635 48 783 33 102 82 996 6 302 80 983 75 856 1 262 18 999 87 933 26 231 45 348 9 299 7 214 47 461 27 712 90 409 11 268 93 988 20 281 34 840 99 874 76 775 36 293 85 748 70 720 65 201 71 496 86 503 43 946 62 424 24 395 3 640 89 203 31 653 58 384 14 955 44 303 38 83 63 626 54 173 19 949 94 826 96 273 16 314 74 700
47 367 20 123 50 748 23 13 7 858 51 846 74 370 36 229 60 995 28 481 17 947 95 318 98 401 24 331 91 397 33 124 99 913 43 787 22 103 30 674 1 911 53 838 14 503 96 655 55 436 37 719 80 120 18 859 73 205 63 97 49 524 70 683 71 131 38 936 26 690 48 36 31 660 93 686 54 372 87 956 3 446 29 89 59 400 19 636 42 283 11 753 69 185 79 489 45 253 68 968 81 737 52 498 13 56 85 410 10 781 46 732 90 14 9 371 84 389 86 217 39 747 78 904 32 183 40 400 92 382 82 373 34 382 27 917 25 432 16 902 21 508 4 449 15 620 72 337 61 721 88 356 65 267 83 432 97 559 62 463 44 866 5 309 75 820 2 422 12 131 57 255 76 331 8 482 6 189 77 913 0 527 41 149 94 753 66 504 67 837 64 14 35 818 58 13 89 405 56 365
52 16 51 97 24 492 57 681 86 857 35 205 96 434 92 44 42 212 17 980 68 235 66 1000 72 60 11 208 87 500 39 202 32 269 90 985 83 955 59 749 10 22 58 508 75 203 67 90 0 754 12 848 70 195 26 451 27 813 88 468 22 322 21 71 13 776 69 220 81 362 28 919 2 290 31 466 7 622 77 263 3 275 1 696 38 48 76 753 82 253 8 236 95 924 44 379 14 281 9 453 47 507 41 344 62 235 79 922 65 436 37 444 74 140 33 202 78 805 85 169 97 466 54 894 93 794 6 343 19 702 36 266 98 592 94 73 50 281 48 882 16 433 61 170 29 451 55 577 20 316 84 493 64 922 43 469 25 504 91 164 4 36 73 719 63 85 46 825 45 362 23 678 5 639 80 624 34 769 30 91 60 247 53 637 56 845 18 54 89 496 15 930 40 92 49 24 71 307 99 593
97 868 25 842 86 8 69 808 48 786 88 115 77 842 70 330 33 48 91 447 68 941 51 249 87 906 39 730 82 478 21 458 90 966 29 900 4 895 23 945 74 717 50 470 89 421 40 619 65 682 6 282 60 600 95 99 13 878 73 865 8 455 94 76 72 750 35 159 38 430 54 61 36 746 67 824 55 189 92 170 56 466 2 70 20 30 49 79 1 238 32 146 0 650 85 23 63 643 46 656 7 512 43 907 80 253 79 247 78 715 64 695 15 366 47 173 62 175 53 318 12 345 52 690 3 664 57 717 66 507 19 819 76 879 93 477 41 559 44 47 9 714 99 162 34 188 10 774 81 231 42 633 28 494 61 692 96 709 71 438 14 85 17 925 59 167 37 499 16 645 24 395 27 789 98 596 30 515 58 291 11 568 5 951 22 313 26 918 75 770 31 338 18 975 84 515 83 864 45 989
3 238 67 586 8 750 7 270 70 570 63 403 54 373 48 491 49 627 38 708 50 867 4 282 62 272 69 17 83 151 84 308 86 89 37 702 66 127 39 128 59 375 43 256 12 48 98 35 14 538 26 578 82 81 0 149 74 70 21 220 47 765 57 96 68 43 76 973 51 435 29 106 79 856 31 137 96 115 28 241 87 324 5 117 34 991 30 798 10 448 56 775 73 28 33 474 80 284 19 467 45 260 24 253 77 437 94 840 25 442 15 533 22 927 2 850 6 553 90 739 42 829 44 960 40 640 18 818 81 746 72 165 97 38 91 25 9 107 88 284 23 606 75 224 58 123 46 412 95 335 20 135 52 450 78 715 17 155 32 97 13 723 65 543 53 522 1 63 93 713 85 96 60 554 71 25 41 749 99 593 36 349 64 152 27 430 11 293 16 759 55 887 89 982 35 214 61 939 92 776
51 205 0 184 11 729 42 971 89 157 9 884 41 318 98 72 35 169 96 9 70 624 14 782 27 330 22 317 48 891 21 620 33 55 34 138 38 581 81 412 40 176 69 795 82 131 28 240 59 495 18 845 87 94 6 228 1 996 79 779 4 862 65 283 47 772 78 401 12 65 67 742 3 373 61 986 45 839 66 935 74 848 30 213 39 349 64 636 46 460 90 522 16 301 24 726 58 827 43 19 97 430 84 865 95 875 73 245 57 965 36 350 94 307 44 630 60 128 26 564 31 935 10 208 88 234 17 518 20 875 37 251 91 329 56 237 50 72 75 825 86 72 55 382 19 686 71 915 83 232 85 111 32 142 54 673 53 514 72 354 77 513 80 903 23 434 29 332 68 67 5 827 99 505 25 639 62 126 63 594 49 633 2 316 13 781 15 402 92 925 7 100 8 406 93 618 76 581 52 461
52 874 1 14 61 763 54 346 72 908 43 295 6 181 13 707 19 547 58 407 95 519 98 932 68 734 2 330 4 516 34 401 70 499 80 688 47 65 7 535 48 908 65 591 89 518 40 678 59 119 5 61 30 922 69 155 60 73 96 883 24 266 74 225 51 462 91 77 36 909 18 607 53 399 33 661 88 303 63 237 27 296 78 744 41 256 75 520 94 789 37 728 10 384 92 661 39 17 0 33 25 98 16 250 20 170 50 583 35 234 81 936 83 20 82 308 76 628 87 781 93 944 46 712 21 203 64 342 15 649 11 265 8 418 66 977 26 508 44 26 22 626 12 288 56 233 9 823 45 41 67 441 57 370 29 70 17 475 86 67 3 566 31 897 90 920 14 556 42 75 71 456 49 850 23 773 73 638 28 644 79 513 38 839 62 440 84 854 55 580 85 454 99 511 32 398 97 830 77 307
60 509 55 824 59 99 71 376 72 441 31 288 26 438 78 509 35 505 38 774 83 752 9 511 58 745 4 621 44 239 91 424 95 146 76 341 6 849 69 834 0 34 93 680 18 19 99 644 39 859 73 850 15 546 13 911 94 307 43 1 74 341 20 867 22 440 21 972 16 821 98 354 8 382 85 776 23 123 30 462 5 558 51 517 32 132 33 398 49 316 37 584 88 235 84 651 41 909 92 970 56 891 14 913 64 851 52 613 25 71 53 922 3 543 50 278 34 393 68 92 42 362 87 462 40 51 17 75 19 232 77 714 36 853 11 913 46 377 81 771 80 435 90 297 24 109 10 304 12 354 65 715 67 548 79 175 66 144 97 161 2 503 61 658 27 133 75 400 1 782 96 198 62 65 82 891 89 751 63 95 47 339 86 146 70 136 45 136 29 332 48 831 7 89 57 454 54 550 28 473
90 353 91 676 80 92 99 641 40 651 38 833 97 367 93 466 61 836 13 261 36 929 79 350 76 692 1 315 12 26 78 67 41 135 16 96 84 821 58 332 95 159 59 98 22 319 62 404 68 960 77 939 82 731 32 333 89 351 9 381 8 236 74 742 7 680 35 15 98 528 11 540 60 219 19 558 67 678 27 359 18 777 26 175 73 572 49 405 71 921 94 968 88 327 81 36 47 722 51 958 86 895 45 249 85 148 23 769 15 654 6 206 20 391 31 716 66 630 48 535 34 895 2 185 46 644 5 141 69 387 0 681 65 997 55 636 50 617 75 89 92 867 10 631 17 767 30 568 72 851 33 147 42 632 21 189 83 415 53 401 56 74 25 477 29 851 70 565 44 760 52 666 63 742 43 940 87 857 57 559 24 23 96 162 54 371 28 759 4 393 37 713 64 365 39 478 14 349 3 6
36 505 67 56 26 787 95 645 29 290 87 893 28 932 65 476 84 583 42 518 89 398 23 845 99 163 34 937 44 429 97 662 57 273 58 775 11 923 1 898 15 513 4 847 88 244 77 954 50 801 3 692 90 296 35 142 66 475 21 841 62 573 14 981 93 855 45 381 12 609 80 685 51 789 9 514 71 441 82 172 92 713 56 247 41 417 24 493 10 451 98 613 2 193 79 942 16 209 8 822 64 55 43 53 25 876 73 185 31 383 39 571 69 892 38 498 53 236 30 849 68 929 60 431 0 665 18 143 6 31 83 702 72 153 47 596 48 341 86 977 46 463 78 599 37 66 20 36 61 267 49 595 22 196 75 141 96 498 54 650 76 430 81 785 70 993 33 944 52 533 27 816 32 485 7 568 5 248 55 191 94 633 13 117 74 106 59 379 63 957 17 894 40 758 85 981 91 488 19 188
13 445 79 681 40 970 36 280 14 214 62 408 9 97 32 501 27 99 21 382 73 814 44 717 3 371 7 534 16 50 59 376 58 282 0 937 96 442 34 199 26 529 38 989 68 892 45 670 30 243 78 410 85 781 5 447 12 910 51 264 87 737 42 739 98 914 48 876 97 166 24 100 56 433 35 25 63 662 64 111 31 683 72 140 43 7 4 693 23 245 46 744 81 320 55 152 77 581 84 79 25 122 49 466 80 92 2 74 53 560 22 96 92 312 29 191 15 829 69 502 65 701 83 34 57 809 39 197 99 400 11 943 54 919 60 7 74 32 88 75 94 710 52 555 50 233 86 138 95 818 61 572 89 446 66 858 20 39 70 748 82 434 18 743 67 89 10 117 76 875 41 16 19 290 28 776 6 68 37 871 33 961 71 687 75 110 93 302 8 459 90 292 1 498 47 245 17 457 91 469
5 541 84 200 75 166 13 295 36 9 57 500 55 171 10 655 99 867 17 874 53 201 64 968 14 54 72 860 49 851 27 894 98 68 25 365 45 805 39 193 58 700 12 421 91 356 6 581 81 893 71 474 1 500 33 902 79 549 90 490 70 504 48 137 78 134 3 901 24 89 42 398 29 422 35 135 0 558 67 194 62 585 28 459 34 69 50 816 21 781 30 43 51 515 8 599 4 482 80 556 86 726 92 455 69 476 40 462 18 708 93 909 20 230 9 417 68 935 95 367 89 773 37 195 19 680 41 377 94 422 65 62 76 956 54 405 96 141 26 383 43 911 44 936 15 987 47 8 83 84 66 777 11 603 7 368 31 567 82 894 22 297 52 328 38 935 23 959 60 511 16 782 61 163 74 611 32 318 73 606 87 832 77 1 97 341 56 780 88 228 63 479 46 945 2 951 59 250 85 542
84 689 61 47 6 10 46 239 42 165 15 983 77 220 26 958 29 523 8 758 88 585 23 500 87 461 97 359 0 567 39 444 99 778 54 504 40 255 14 787 81 303 79 55 55 236 19 330 41 730 89 936 56 178 20 559 60 707 92 108 36 672 22 599 37 256 72 508 53 563 85 537 1 619 27 475 35 89 7 220 38 826 31 273 4 311 67 136 93 514 48 452 2 231 91 306 68 233 63 840 70 690 21 281 83 871 10 847 75 54 3 805 98 472 5 276 32 476 16 847 44 977 66 593 33 657 13 203 30 68 86 921 47 470 43 91 25 225 45 464 71 294 34 941 74 595 95 926 65 891 73 853 90 829 9 818 96 406 80 949 52 183 76 491 94 665 82 152 62 281 78 994 12 746 69 486 51 778 64 787 24 687 18 73 50 429 28 883 59 329 58 927 17 33 11 627 49 687 57 624
63 644 21 898 7 679 26 127 91 779 65 641 68 66 46 214 39 105 12 231 19 877 31 986 85 481 95 333 16 392 62 773 87 185 36 420 23 933 78 730 53 973 11 330 54 591 2 483 93 149 99 68 76 653 79 278 94 117 89 869 71 993 0 350 10 159 41 517 58 929 83 966 15 158 57 741 59 649 37 368 48 985 92 782 45 178 90 588 30 603 29 401 86 555 9 108 44 659 51 561 18 99 24 316 3 629 64 997 75 528 52 943 14 732 25 705 82 312 20 868 88 754 56 260 66 65 72 775 55 309 38 205 22 63 74 908 97 152 32 934 6 530 50 63 1 451 42 571 98 656 33 983 77 496 27 516 17 630 8 449 40 124 69 333 60 975 73 992 67 381 34 398 35 702 47 153 96 486 4 23 70 846 5 285 49 764 28 908 80 268 13 64 81 140 84 918 43 877 61 911
18 996 86 65 92 690 40 910 84 346 98 594 28 900 78 343 3 77 91 257 82 725 37 799 5 254 11 236 6 557 60 922 80 690 87 580 52 877 79 183 59 791 71 312 17 516 55 678 31 8 1 695 44 988 51 717 12 703 73 660 41 744 61 306 62 942 10 882 48 84 46 483 36 555 27 854 89 673 81 577 49 437 30 356 90 988 53 603 56 599 57 194 8 25 67 567 9 816 94 393 32 273 88 635 39 611 43 497 63 125 50 690 14 186 29 764 97 638 0 98 72 475 34 979 13 539 25 905 54 884 16 348 65 126 45 472 15 424 77 29 20 204 23 568 2 406 76 371 33 294 93 993 74 186 47 515 70 368 85 450 68 18 4 17 64 782 95 442 96 351 69 239 26 462 21 517 83 30 58 901 66 662 38 394 42 378 19 47 35 691 22 17 24 408 75 196 99 747 7 922
15 503 41 114 27 520 32 856 60 57 94 359 52 337 66 917 96 779 20 419 54 374 91 599 99 805 90 129 43 751 9 456 83 622 95 636 92 106 63 315 33 879 31 838 46 96 97 778 37 314 85 188 75 59 70 285 65 815 44 853 28 814 11 173 10 450 76 513 51 601 18 118 62 397 47 735 67 807 19 675 98 830 8 278 72 734 25 763 69 644 0 213 40 554 14 145 73 467 61 750 81 614 53 321 16 578 12 700 36 136 68 886 30 997 84 118 58 768 49 273 2 324 88 316 82 965 55 932 13 559 48 222 7 820 22 549 34 876 74 580 80 926 45 502 56 431 38 56 39 940 4 57 6 893 21 392 17 537 50 848 26 516 24 551 5 789 3 730 57 770 89 947 78 426 87 498 1 769 86 929 77 741 23 746 79 892 29 156 93 546 71 709 64 337 59 581 42 900 35 585
62 731 24 381 74 8 99 211 54 794 58 125 48 628 37 685 19 593 94 70 83 74 51 842 27 572 67 749 52 667 38 291 85 92 5 454 88 426 81 650 1 841 84 361 80 78 63 578 22 459 3 10 76 331 55 426 4 164 71 994 7 925 13 823 12 325 69 684 78 434 42 470 34 12 75 42 46 731 43 203 79 455 77 21 91 975 29 907 61 728 72 99 2 365 30 598 0 356 32 402 86 723 14 537 96 865 16 539 98 24 70 480 50 28 92 258 95 338 45 880 41 957 82 922 59 292 87 497 60 736 17 5 35 360 25 899 28 528 15 569 26 597 49 392 44 737 8 574 93 893 73 999 10 394 36 772 68 46 20 753 11 110 57 466 65 667 33 556 90 518 89 217 47 462 53 821 18 252 23 535 39 316 64 954 66 198 9 855 40 285 97 589 31 805 56 725 6 774 21 397
15 482 57 87 12 565 81 375 35 260 31 447 85 32 78 482 53 784 60 678 43 403 65 831 64 637 46 875 58 476 56 79 94 122 80 88 32 964 25 94 63 663 36 789 51 149 52 214 54 389 42 606 44 538 5 839 61 907 69 391 87 944 66 585 20 526 33 601 93 751 9 292 84 748 50 188 34 12 91 463 77 788 41 132 26 311 88 365 27 182 47 192 95 11 1 365 76 699 59 429 55 127 68 832 8 112 28 761 11 809 97 494 19 157 92 707 3 314 2 17 29 596 67 736 17 969 24 235 79 864 40 1 86 752 89 388 75 572 71 848 37 117 98 747 7 420 49 833 4 238 14 173 21 836 62 358 23 389 30 324 96 220 16 434 45 683 82 687 73 340 22 359 10 996 38 207 13 730 6 122 48 878 39 17 72 677 99 620 70 263 74 167 18 116 90 708 83 91 0 890
38 664 79 168 66 271 86 722 72 243 46 731 78 533 73 909 85 116 40 64 4 12 55 590 88 713 68 28 34 970 57 29 82 975 67 218 61 265 51 197 87 536 26 480 53 884 71 474 13 737 97 334 36 893 91 81 11 591 45 623 95 996 29 786 99 886 47 912 50 989 65 624 20 366 27 117 84 927 28 473 14 866 35 555 25 453 49 568 22 334 1 768 30 539 64 120 32 844 58 990 90 142 43 939 41 403 59 263 76 856 98 505 93 461 7 371 62 854 33 444 75 492 24 212 80 272 42 728 77 968 70 82 3 301 39 552 5 831 31 387 63 585 96 619 21 833 83 522 18 396 15 734 16 695 6 512 74 623 17 91 8 128 23 984 10 477 0 999 12 536 37 172 44 428 54 513 60 525 48 774 52 856 94 77 2 590 81 153 19 146 56 17 92 451 89 517 9 50 69 935
94 220 18 328 96 758 60 737 92 407 61 962 38 893 90 195 71 104 47 490 68 588 27 34 56 63 1 828 23 740 39 491 3 497 76 740 98 295 36 38 51 732 37 139 32 325 31 496 15 724 19 808 9 807 83 248 48 490 26 299 88 927 73 505 13 535 69 410 20 522 63 38 45 373 74 126 77 811 85 37 89 358 14 352 62 654 80 778 33 244 50 965 70 901 57 196 52 620 41 225 97 898 25 636 7 511 43 144 40 930 82 601 10 399 5 911 54 322 53 209 99 586 29 32 65 73 34 186 49 414 0 500 93 842 28 343 22 602 6 787 81 356 4 286 79 148 16 936 46 879 59 654 44 188 75 808 12 493 24 861 87 12 66 952 91 243 78 431 84 114 86 830 64 787 2 956 67 100 21 432 17 656 95 440 35 903 55 625 8 52 72 678 58 380 11 514 30 809 42 742
89 576 93 357 19 834 7 891 5 22 68 996 66 790 72 546 34 675 26 200 74 841 45 636 86 397 67 390 96 342 32 700 10 473 88 836 55 364 82 284 63 775 41 657 11 196 54 282 75 325 8 706 56 973 3 952 58 85 60 848 47 692 81 505 83 19 22 503 43 443 36 671 0 960 40 778 30 252 44 154 25 756 62 242 46 179 27 27 77 907 38 317 48 885 15 606 61 815 49 147 53 73 42 262 65 837 20 684 95 250 12 290 99 47 73 86 79 646 13 261 39 933 52 218 16 990 64 508 21 265 37 789 98 593 71 408 76 854 31 261 23 295 14 371 1 956 70 721 97 64 91 415 51 651 4 275 35 95 2 970 57 584 90 914 33 670 50 542 17 345 87 7 59 239 85 437 29 905 80 193 28 116 9 537 94 985 6 100 84 931 24 961 18 468 69 588 78 666 92 128
22 196 80 816 92 995 13 464 49 726 90 962 65 428 63 796 97 879 39 619 6 253 11 170 91 306 68 250 24 287 41 759 57 239 46 53 25 614 69 845 72 705 88 976 2 578 96 360 15 316 23 522 84 160 42 910 17 104 45 888 31 248 33 12 27 79 95 449 74 18 75 597 71 391 30 336 73 754 87 837 8 341 94 392 47 421 93 692 62 623 19 170 85 271 64 607 44 683 58 689 32 827 50 440 67 297 54 831 78 854 99 781 5 289 21 216 36 512 83 22 56 131 1 316 55 856 37 312 89 402 26 371 10 523 60 695 16 699 7 376 29 72 59 464 20 584 48 512 98 667 0 324 14 227 52 732 66 900 70 184 40 825 4 921 28 859 3 833 34 701 18 57 79 659 61 550 77 118 51 899 38 632 86 22 9 311 53 301 12 734 43 831 76 688 35 217 82 887 81 640
49 974 66 606 11 249 90 343 80 276 5 173 98 994 58 460 88 908 94 556 25 416 37 231 35 134 78 432 38 666 44 293 48 107 54 579 46 372 39 245 53 390 23 837 24 139 92 432 59 560 57 262 85 542 20 663 43 463 26 137 67 860 55 119 86 763 89 733 74 512 3 959 4 293 68 349 29 326 99 26 21 484 84 151 34 833 22 120 18 612 73 322 64 130 17 375 61 557 97 304 56 183 0 870 14 590 82 731 95 877 42 482 62 572 81 772 87 124 65 58 60 531 63 870 32 838 15 605 70 87 31 505 9 275 40 292 28 823 83 195 33 300 69 537 7 975 30 769 41 1 75 598 16 721 91 691 10 825 6 451 12 631 13 229 51 686 71 247 79 768 2 881 93 715 47 783 52 285 36 618 19 643 96 573 8 222 50 52 76 848 72 832 1 885 45 463 27 828 77 377
98 887 26 506 64 759 69 262 97 842 28 21 91 613 12 423 55 880 15 62 61 331 25 253 13 703 41 461 21 438 51 970 32 434 77 779 33 369 71 132 9 47 92 965 38 841 52 276 3 493 7 159 76 838 99 515 46 714 65 579 87 48 85 419 35 111 84 368 53 595 62 579 60 809 39 207 10 953 14 205 95 789 31 417 1 827 36 849 30 295 82 413 16 316 22 117 80 366 34 174 79 593 86 364 75 327 11 176 44 616 29 466 72 693 48 83 50 445 5 498 19 346 17 272 83 267 73 190 66 333 42 32 0 757 96 734 68 984 56 924 23 41 74 501 57 924 81 655 2 133 18 156 27 963 20 320 89 954 45 865 4 818 58 260 94 993 90 35 24 761 40 848 88 902 67 996 63 417 49 292 43 880 6 457 8 561 93 426 70 449 59 742 54 916 47 342 78 897 37 138
74 578 2 384 42 177 53 298 97 145 34 260 72 262 16 362 87 521 90 987 33 517 70 461 83 233 39 162 94 493 55 341 3 993 38 576 60 917 96 734 64 853 11 510 35 3 23 189 79 546 77 487 86 646 65 71 13 616 80 854 18 241 67 68 92 740 10 790 22 173 45 562 56 889 32 916 29 585 63 589 30 651 54 449 12 897 8 556 6 999 9 373 5 72 0 807 58 18 71 453 75 602 78 700 50 805 51 909 89 643 47 233 84 786 24 680 20 294 59 484 36 37 85 220 31 347 91 263 37 690 21 707 44 577 81 471 62 767 14 859 27 459 57 643 7 53 48 271 43 425 73 537 66 777 17 775 69 630 82 732 1 505 61 651 28 786 68 754 99 741 93 949 76 267 40 954 4 964 95 491 19 901 88 106 46 928 49 900 26 371 15 215 41 263 52 314 98 456 25 366
54 751 14 477 60 55 44 119 96 572 15 649 38 667 78 369 69 801 37 502 75 652 20 408 73 378 67 621 59 231 85 307 50 505 92 26 3 904 72 434 39 597 88 964 42 222 93 269 55 363 86 674 94 740 74 416 30 408 63 712 4 64 64 683 35 468 18 166 51 113 8 61 58 836 19 258 34 706 87 400 57 525 40 556 79 405 45 223 21 320 53 847 23 126 7 940 6 70 25 696 80 5 27 943 0 89 83 846 62 367 49 913 99 476 29 130 46 586 10 887 90 384 61 112 91 595 81 1 1 29 98 507 68 494 9 522 33 193 52 854 95 473 89 754 13 768 48 327 84 238 36 942 32 248 82 342 47 635 43 689 12 63 71 427 28 967 97 212 17 163 5 750 31 907 26 114 77 366 41 600 11 410 56 15 76 84 65 23 16 702 70 382 2 899 24 622 22 241 66 480
56 326 98 970 87 334 50 450 37 614 45 753 77 410 35 448 30 645 52 566 60 761 58 534 83 96 78 687 88 833 22 934 8 312 14 136 17 157 85 675 3 557 11 184 36 487 48 788 62 776 15 80 43 102 73 460 93 891 53 340 57 615 59 910 76 520 99 362 44 931 27 277 31 819 1 848 18 77 54 330 42 276 97 682 66 758 96 263 39 757 95 376 13 63 24 776 55 84 20 494 64 466 67 441 4 693 82 110 63 934 46 818 80 248 26 464 6 357 2 592 86 570 28 593 91 579 94 197 49 195 12 497 34 365 32 55 90 19 29 278 69 996 10 94 7 465 47 591 33 253 70 591 16 106 79 19 75 782 84 446 38 626 41 135 68 614 74 24 5 779 9 886 81 866 23 222 0 615 25 962 92 40 40 941 61 635 51 377 89 737 71 531 19 146 21 612 65 984 72 820
91 930 16 25 59 250 98 226 47 528 34 888 78 329 69 139 72 131 63 354 57 849 40 500 12 423 19 557 33 389 35 308 21 841 94 196 1 439 49 235 66 362 17 731 54 251 81 673 18 674 7 785 52 710 11 363 4 354 15 286 13 432 65 863 86 517 80 620 42 643 68 761 36 348 87 953 5 215 93 887 60 469 76 618 70 892 28 439 74 639 14 260 50 163 53 664 38 13 27 68 8 946 89 445 23 972 58 887 56 514 97 902 92 427 75 3 82 382 77 1 51 902 48 292 39 273 95 934 30 855 45 866 29 892 67 928 85 698 90 192 46 924 43 727 88 322 84 832 61 980 32 138 31 357 71 329 2 884 73 241 22 921 3 10 0 830 83 593 96 682 24 145 44 440 20 825 26 50 25 444 9 347 10 689 79 651 99 537 62 503 6 715 55 444 37 977 64 465 41 377
75 293 71 302 79 314 41 382 6 648 84 350 95 253 36 89 24 910 99 672 46 588 74 667 11 147 51 603 83 239 53 450 33 416 73 109 28 715 22 830 77 555 59 841 10 939 27 56 43 133 30 242 82 174 90 507 0 32 93 596 62 757 26 2 87 706 85 394 64 238 31 705 69 946 94 777 52 433 19 752 32 30 70 220 97 623 50 882 72 103 49 705 18 386 40 620 4 250 25 88 2 550 48 968 35 771 76 300 23 282 61 345 92 256 86 82 63 498 12 425 16 127 66 943 29 452 17 287 20 605 78 422 47 868 96 356 14 668 3 918 38 119 88 532 55 328 1 601 81 521 44 978 58 159 37 641 67 723 68 251 45 115 7 22 13 348 8 173 98 237 57 203 54 147 60 665 80 767 15 974 34 694 56 171 89 837 91 29 21 498 65 538 42 849 39 246 5 512 9 323
79 363 84 719 86 312 22 512 34 729 47 956 91 509 52 110 43 960 32 479 13 701 66 540 53 919 95 882 18 419 29 831 0 988 97 944 50 730 96 242 59 230 80 305 9 224 72 59 49 879 46 572 40 340 73 305 45 971 63 239 58 854 98 993 41 657 61 330 77 834 26 408 1 269 78 873 90 321 67 883 12 687 69 936 21 460 33 34 76 964 6 481 93 261 54 291 62 502 87 576 17 228 75 66 27 819 94 920 70 394 39 158 56 615 10 807 68 582 2 135 42 159 71 100 11 682 23 732 20 980 35 17 64 641 36 41 85 567 25 395 7 711 89 805 48 391 82 246 37 396 28 81 88 124 4 510 3 71 57 301 83 935 44 592 51 572 19 349 99 856 24 791 65 57 81 112 8 491 5 538 31 147 15 113 16 216 30 522 55 391 92 638 60 894 38 386 74 719 14 318
72 668 30 463 41 852 5 696 31 988 84 495 18 603 3 22 85 572 94 582 79 525 13 856 44 537 98 195 25 542 65 485 56 290 33 313 32 106 76 405 69 158 60 537 11 983 99 329 62 788 8 469 28 35 92 52 39 397 51 455 52 531 45 739 73 424 86 352 71 492 54 39 40 730 27 909 46 2 49 988 7 79 90 852 50 723 10 41 75 353 89 588 43 519 1 560 87 508 64 418 23 519 66 144 82 164 80 672 83 150 57 245 16 500 35 600 74 32 93 722 91 420 24 262 4 870 38 356 55 134 63 435 78 651 12 287 22 629 53 726 21 895 36 743 2 802 37 405 26 5 58 277 48 924 29 993 67 906 20 569 88 787 61 311 47 269 77 934 70 98 17 315 95 509 15 873 97 431 96 903 19 836 42 347 81 591 34 337 6 22 9 366 59 915 68 939 0 125 14 884
14 953 33 852 40 197 70 611 15 129 24 348 63 335 44 261 71 973 38 452 36 68 18 780 3 323 9 836 79 72 84 731 52 122 47 886 37 200 58 663 29 839 20 287 35 905 57 324 77 259 10 230 0 519 19 692 41 250 96 85 46 654 49 410 94 675 5 325 97 497 81 77 95 991 13 486 76 965 74 624 89 864 21 707 32 64 54 166 53 359 91 60 60 235 39 971 72 26 51 397 26 498 66 813 6 1000 1 676 85 44 43 457 4 770 59 552 56 723 75 722 78 457 69 164 30 898 25 557 23 510 92 339 87 454 55 248 27 73 65 702 99 850 2 912 62 761 73 97 68 659 98 266 83 844 93 787 45 116 67 89 50 13 31 708 90 983 86 158 22 592 64 841 12 233 7 630 11 258 16 715 61 305 42 869 34 273 17 701 80 597 82 352 88 797 28 188 8 608 48 752
35 371 66 921 90 404 71 291 3 948 13 714 41 480 93 180 59 830 49 639 44 78 72 314 7 710 17 727 14 492 26 711 78 465 94 131 58 228 19 799 99 494 31 546 25 306 70 872 1 945 23 148 48 202 56 512 28 454 4 179 57 348 60 498 39 928 2 666 77 405 96 283 24 574 8 401 73 395 67 289 98 456 75 57 81 132 61 794 42 108 33 266 37 804 83 914 88 103 45 301 76 713 89 479 63 434 46 483 92 516 29 263 15 795 40 476 74 327 82 321 84 341 64 883 91 469 85 809 32 997 10 662 47 843 5 628 34 905 30 244 80 41 11 395 68 863 53 296 9 364 65 813 54 928 79 546 52 875 62 597 55 343 43 300 36 108 27 723 50 650 69 513 12 435 87 590 16 164 20 841 97 310 51 415 6 52 0 650 21 248 18 185 22 189 95 681 86 208 38 668
27 531 0 14 90 325 43 656 29 615 99 565 95 624 50 175 25 415 14 1 92 622 71 867 34 661 21 619 88 97 36 831 75 634 6 880 80 890 8 914 65 727 2 144 11 677 60 445 33 960 68 979 40 216 98 974 17 702 44 262 39 185 93 541 57 495 46 699 48 972 12 284 13 475 67 167 63 550 54 27 72 966 5 92 7 24 23 609 19 133 58 23 78 587 16 495 64 751 79 244 56 493 37 414 55 586 15 773 85 638 73 353 74 734 84 697 38 690 76 485 87 418 51 370 83 274 18 436 61 601 20 287 53 41 24 737 66 456 69 191 26 608 97 966 91 815 31 823 22 654 62 258 45 314 49 827 70 504 52 494 59 763 94 545 9 265 86 510 89 734 47 131 32 838 41 517 1 457 35 986 82 1000 30 601 10 605 42 528 28 327 77 893 81 429 3 38 4 656 96 117
96 218 76 796 90 523 70 172 91 280 64 687 20 355 24 770 80 569 54 332 33 474 40 418 12 788 61 787 16 577 9 615 29 546 49 998 31 161 46 982 3 285 92 625 14 833 89 78 79 325 95 412 42 668 35 932 8 391 5 660 18 486 37 619 82 796 27 104 63 323 23 825 39 996 15 302 85 52 68 813 78 654 36 749 98 775 57 525 83 861 56 118 97 265 25 227 38 392 55 548 67 819 47 575 19 646 2 682 69 319 32 512 6 835 11 739 13 197 50 572 22 92 88 325 99 190 84 248 53 571 74 623 17 116 93 849 60 416 34 609 75 468 52 504 26 580 1 155 45 985 41 43 72 946 43 126 7 694 86 369 94 573 58 558 81 984 30 974 28 864 59 761 73 126 10 340 0 126 48 921 87 469 44 362 51 263 4 477 77 324 21 310 66 267 65 998 62 841 71 103
53 6 84 405 11 863 44 718 60 568 69 586 17 253 50 18 19 968 79 135 78 835 57 706 91 796 93 218 63 347 22 773 40 255 18 58 88 10 24 229 85 568 51 297 96 834 0 242 61 931 45 592 86 565 99 339 62 599 58 624 12 288 73 976 98 243 76 948 70 850 87 595 10 613 34 581 74 751 47 124 25 337 68 69 95 693 6 668 59 90 28 660 30 690 89 281 7 776 94 89 75 824 33 432 15 566 16 728 48 599 35 824 41 294 4 786 83 277 29 907 56 196 8 898 49 364 80 944 65 124 92 100 5 240 23 675 55 681 90 96 38 19 31 391 27 211 71 612 72 983 32 10 37 547 36 967 20 800 14 726 64 790 52 874 21 763 82 879 67 220 97 705 26 255 1 8 2 468 81 503 66 103 39 936 54 870 43 328 42 704 9 882 3 356 13 471 77 309 46 171
95 637 22 920 84 333 58 941 47 184 85 640 53 638 42 200 27 922 87 608 21 736 82 647 76 557 40 737 61 536 98 664 65 37 12 585 73 143 35 717 81 167 69 275 75 15 2 432 78 808 77 629 74 594 45 532 92 183 32 275 17 982 14 758 37 392 72 177 25 553 4 994 91 606 28 301 44 197 89 722 18 884 23 3 49 224 86 425 68 785 16 434 19 530 39 542 57 958 52 931 90 764 83 452 15 396 11 746 34 218 51 702 41 231 70 38 64 36 54 176 26 777 0 834 71 559 43 489 24 476 59 910 55 810 9 836 99 792 88 551 38 96 33 493 94 413 20 218 66 330 67 272 7 382 48 673 1 974 3 950 31 426 36 36 6 768 29 241 93 64 5 769 8 619 30 183 56 38 50 198 60 915 13 11 10 966 97 570 96 402 80 238 62 198 46 347 79 382 63 925
19 970 66 267 36 364 48 844 5 792 3 28 41 147 15 896 32 200 64 962 59 967 27 802 25 830 88 88 95 232 57 184 87 774 29 874 43 510 84 925 26 906 37 617 74 827 90 953 31 587 24 278 40 950 82 91 99 577 96 246 10 175 23 610 62 849 85 827 34 452 61 971 60 866 73 867 1 943 52 629 68 572 6 73 8 857 47 160 21 822 30 386 93 920 89 100 71 26 77 466 42 352 18 630 56 855 4 221 79 889 22 557 46 58 58 713 54 268 72 907 67 35 86 264 92 571 16 759 65 783 55 908 44 420 98 951 14 15 45 915 33 426 9 282 0 964 81 962 75 321 35 212 53 990 69 150 49 996 94 587 51 352 7 869 80 524 83 934 70 857 38 835 63 918 28 141 78 49 17 473 13 402 39 475 50 397 11 960 2 284 20 640 97 866 76 282 12 721 91 219
94 82 96 377 11 312 41 357 28 118 73 954 63 898 83 640 88 777 77 801 80 895 9 7 4 916 43 320 67 591 0 999 6 547 38 594 51 305 75 771 15 955 33 881 62 324 89 197 53 590 21 383 91 655 32 184 36 797 98 714 61 631 87 619 92 632 44 881 24 525 37 792 68 21 84 251 76 289 71 906 16 107 25 167 81 607 35 596 3 882 66 109 27 308 49 719 93 290 10 27 34 133 58 292 26 116 54 228 40 908 95 663 64 528 20 780 42 537 55 92 50 12 47 734 57 577 12 564 2 29 45 598 78 589 52 255 72 773 13 898 82 937 90 445 69 834 1 699 18 687 70 560 39 63 86 210 5 719 30 697 59 921 7 501 19 806 56 331 74 904 46 560 85 761 60 861 31 528 29 592 97 492 48 320 79 907 22 404 17 115 99 112 8 900 14 388 65 299 23 144
81 403 32 659 78 190 90 654 34 664 24 209 41 794 84 277 93 630 28 809 43 237 16 826 97 493 45 618 2 527 83 990 61 787 91 920 71 580 68 105 53 553 42 978 52 301 7 464 47 430 46 6 4 153 54 869 38 906 56 113 48 53 51 301 58 753 29 867 57 693 92 32 77 674 35 374 85 629 80 745 39 402 21 31 17 345 99 660 70 122 20 94 76 518 96 863 31 434 66 736 13 675 86 25 49 160 44 460 19 423 10 768 15 585 62 914 95 768 60 983 88 355 64 446 14 637 25 803 33 621 94 132 3 297 67 703 73 891 75 350 50 557 11 830 55 849 37 513 5 512 98 205 89 228 1 958 79 253 82 931 23 624 59 724 30 498 12 720 9 465 18 962 26 416 0 731 22 841 72 906 69 788 63 184 6 826 36 753 65 793 27 574 40 241 87 211 8 671 74 615
48 872 51 268 28 500 85 168 25 479 68 105 12 613 33 608 44 598 82 381 1 386 41 358 64 664 87 576 76 547 93 51 39 495 14 225 24 659 17 454 11 41 57 660 3 743 6 174 38 476 70 334 45 475 96 898 62 395 13 605 52 722 35 892 22 645 91 437 50 543 72 877 9 126 20 253 74 157 75 634 73 788 32 320 71 631 19 691 63 96 99 464 80 653 29 620 58 583 77 540 43 91 94 357 31 685 21 818 79 1000 90 524 83 517 67 616 42 648 84 635 65 974 27 548 86 902 66 387 40 701 34 364 15 858 23 87 5 579 56 384 60 539 37 326 4 684 2 491 95 689 59 272 97 772 47 88 26 689 0 945 18 549 81 632 53 206 69 508 78 417 98 50 61 304 92 207 54 616 16 428 7 668 8 516 30 871 89 686 10 440 46 327 88 5 36 598 55 561 49 355
91 323 60 325 51 931 78 984 43 464 81 913 65 540 27 391 99 518 67 724 77 845 61 390 17 796 19 801 36 286 76 566 35 657 97 94 52 813 32 585 87 826 62 509 75 307 40 90 70 624 58 949 85 915 21 405 25 881 93 686 6 968 37 469 45 801 71 386 89 258 56 332 8 621 73 326 98 308 26 421 72 363 96 336 57 789 33 861 50 513 69 506 39 424 2 984 20 721 38 628 4 187 16 808 7 838 1 456 47 369 34 913 59 335 48 951 11 540 24 71 23 492 63 897 64 595 31 737 53 153 74 570 29 211 86 759 30 422 84 343 42 317 54 990 28 512 83 520 82 100 95 868 22 416 88 736 79 81 94 230 46 566 15 175 5 805 3 296 49 898 9 553 80 778 12 684 10 446 92 342 13 246 41 923 18 147 66 466 0 501 68 546 44 711 90 288 14 538 55 988
8 496 11 952 16 602 26 957 92 472 41 624 17 182 21 982 70 484 59 590 96 547 97 212 50 667 18 595 98 871 2 811 39 671 88 794 56 481 30 929 79 443 86 96 40 69 63 589 1 434 5 902 81 84 67 869 47 895 46 322 4 780 37 63 82 807 85 516 0 969 28 367 68 935 52 292 22 919 27 312 32 186 49 704 6 531 99 670 83 395 29 155 94 357 60 871 73 500 74 338 57 12 84 450 95 601 54 528 77 750 15 759 12 476 69 169 14 802 48 758 13 646 62 923 64 389 23 44 51 326 38 832 44 557 24 384 87 809 53 536 76 629 9 788 91 510 3 4 75 293 43 287 89 308 33 589 25 468 78 15 19 123 42 195 55 565 90 668 36 172 72 465 58 277 80 319 20 598 7 574 65 765 66 249 45 198 34 519 61 775 35 496 71 282 10 919 93 897 31 852
78 706 75 992 4 49 34 408 77 963 58 883 91 324 9 956 17 394 25 732 36 128 86 432 40 377 32 705 31 146 16 266 46 217 45 401 80 180 51 264 83 588 61 537 18 303 12 665 13 29 15 449 66 505 48 926 96 399 29 334 50 834 2 303 79 526 38 537 6 113 11 231 43 198 87 316 92 918 62 353 69 119 71 740 47 228 10 964 1 961 33 609 56 61 24 850 63 218 72 83 59 409 8 239 35 905 27 359 99 829 41 924 95 918 76 767 3 708 74 242 49 416 55 344 89 933 30 420 22 258 0 253 84 88 85 502 28 547 70 848 82 998 54 890 5 256 67 1 26 476 88 825 81 49 94 783 20 355 42 134 52 589 21 147 68 968 97 694 64 178 37 36 93 963 60 180 90 69 14 124 73 406 19 697 44 714 65 850 39 100 57 416 23 705 98 945 7 979 53 712
49 885 40 822 56 711 86 866 39 98 30 511 57 133 76 578 93 146 87 390 13 73 31 203 26 420 22 892 58 596 63 611 7 419 65 851 17 181 54 590 41 38 79 92 27 938 11 254 72 49 64 351 74 292 10 455 55 247 84 761 80 189 6 137 96 593 92 664 3 823 20 239 52 688 66 410 28 106 46 532 67 395 8 939 15 921 24 373 42 421 89 636 37 977 70 65 53 767 9 777 16 623 34 653 68 437 90 203 12 301 99 277 60 800 5 716 69 897 71 693 50 528 61 10 19 667 82 429 98 419 35 682 62 160 75 403 97 318 78 222 18 935 95 458 47 342 94 49 77 64 2 344 32 44 85 318 81 820 1 133 25 531 23 705 4 181 48 375 0 151 36 365 73 114 29 459 51 388 88 405 38 383 43 365 83 120 91 438 59 495 44 513 21 918 33 417 14 791 45 483
34 168 49 551 13 81 50 312 51 632 73 588 48 905 28 199 30 147 26 742 63 224 35 106 76 642 40 783 61 154 90 118 81 439 93 886 95 158 97 178 75 88 71 917 77 442 9 493 65 355 85 355 62 376 92 296 59 151 14 784 36 624 12 98 42 322 58 889 82 747 72 986 16 876 22 818 18 466 43 399 69 967 24 792 67 217 5 692 47 650 88 881 46 724 29 55 19 88 8 930 57 524 7 120 84 722 31 976 79 933 32 575 78 6 52 99 60 551 3 446 11 473 23 596 33 144 4 822 20 928 89 232 94 178 86 469 21 903 44 380 91 990 38 916 2 397 6 968 37 340 55 823 66 236 74 96 56 694 25 70 99 272 1 933 80 928 39 545 68 500 10 475 54 382 53 312 17 371 45 227 96 867 64 407 98 601 15 409 83 680 0 225 87 31 70 456 27 673 41 164
62 669 51 937 18 904 25 658 96 143 9 674 37 581 53 800 33 335 1 979 69 755 39 718 64 931 67 211 70 415 79 167 43 930 16 802 89 327 63 963 50 808 47 696 65 381 97 352 3 995 95 858 17 767 88 856 36 898 92 37 75 77 46 491 20 953 14 826 32 790 35 908 15 91 30 234 84 470 59 690 73 949 72 211 41 968 38 477 12 675 76 249 42 204 26 176 54 641 99 632 10 766 48 30 4 776 11 828 8 59 2 20 93 867 7 212 98 264 61 566 40 669 81 107 82 689 13 886 68 424 44 854 83 626 87 72 22 724 78 308 28 182 5 177 85 923 55 711 45 225 27 101 74 165 24 809 31 764 77 727 94 965 58 753 6 557 90 627 66 567 21 861 57 368 91 736 0 44 19 114 60 439 29 65 80 556 56 686 52 1 23 786 34 134 71 551 49 402 86 8
76 87 4 980 12 670 16 737 38 236 58 305 36 355 78 275 89 358 45 264 91 674 74 168 54 274 59 762 98 217 83 479 61 17 40 326 0 249 28 310 33 163 68 360 13 895 52 411 19 251 24 491 44 506 27 602 32 31 21 169 37 608 77 321 81 878 88 470 62 748 17 951 93 486 56 709 39 432 22 427 65 521 23 690 42 475 49 688 73 299 84 327 10 31 82 254 63 731 86 730 66 105 9 292 51 771 50 531 47 974 72 609 57 350 35 604 97 623 15 443 43 550 87 265 67 545 80 422 60 142 95 182 11 571 92 510 55 426 94 552 48 381 53 72 7 122 85 348 20 841 46 690 30 333 99 379 90 137 79 571 3 399 71 7 34 941 41 877 29 761 5 695 18 646 8 159 26 578 31 390 75 460 70 415 2 575 69 66 96 49 6 605 1 796 25 601 14 168 64 122
15 927 10 469 29 557 74 975 16 597 60 352 34 619 28 58 12 875 83 635 7 700 75 4 88 635 23 496 72 800 55 630 59 601 77 743 48 125 56 689 46 729 35 269 38 230 0 84 67 592 82 81 91 452 32 760 30 395 70 873 27 198 68 632 45 223 25 825 1 254 13 356 8 822 76 11 37 658 53 685 61 514 2 578 81 700 39 339 89 546 17 936 41 182 18 865 78 7 58 800 14 429 49 378 94 657 19 422 69 961 90 509 92 979 47 138 24 6 44 828 20 743 63 427 96 234 66 995 73 527 36 392 51 19 21 43 50 873 43 186 65 164 42 238 4 734 6 773 95 396 85 653 52 64 26 165 80 708 71 788 9 414 22 373 86 907 98 167 79 381 93 907 87 808 99 919 33 612 97 608 84 962 3 245 31 444 57 387 62 623 64 399 54 994 5 893 40 895 11 376
5 251 20 255 52 69 87 9 6 827 45 807 44 882 49 533 81 833 71 410 56 925 97 699 47 779 51 875 32 659 86 348 53 409 34 994 61 255 16 893 75 72 24 879 74 174 18 102 26 830 9 966 58 873 50 296 62 397 99 437 10 888 70 574 96 223 85 223 39 392 0 370 30 380 23 341 7 489 35 761 48 794 15 587 11 254 64 192 22 641 1 126 63 433 38 109 93 441 42 549 27 378 40 67 33 931 76 549 21 996 60 917 65 2 92 710 46 845 90 411 79 156 68 531 73 288 59 226 66 40 77 839 80 929 69 886 88 54 55 250 2 692 19 547 72 621 25 900 67 834 37 785 13 221 43 984 78 257 95 646 8 322 83 473 3 294 84 589 31 113 94 507 36 178 29 628 4 890 91 24 82 774 57 603 17 962 14 803 28 877 12 112 89 332 98 625 41 741 54 680
66 988 94 523 12 928 74 232 11 920 19 88 9 341 3 641 41 795 13 376 49 599 59 874 58 911 35 67 44 263 50 967 14 629 43 863 61 530 0 560 1 212 40 841 23 273 38 636 31 285 39 307 52 41 60 500 27 663 5 99 71 911 7 404 65 371 48 956 25 554 98 836 22 918 86 685 8 524 32 965 17 846 30 864 57 374 56 990 78 739 87 270 53 31 89 502 76 92 63 109 33 289 42 260 81 427 47 675 93 329 62 931 36 942 95 764 90 121 88 257 92 155 79 191 15 107 16 703 72 655 34 192 51 196 73 10 10 803 64 566 68 354 18 87 80 979 54 196 69 556 99 534 29 924 20 301 4 541 28 757 45 842 82 248 21 484 77 894 96 715 91 372 84 243 46 627 70 28 24 164 97 857 85 957 26 805 6 155 55 950 67 443 37 747 2 859 75 475 83 664
61 787 74 511 98 844 59 741 40 790 67 233 58 147 52 230 22 173 11 470 65 810 73 489 66 314 24 45 26 597 96 864 64 720 95 638 50 545 92 576 7 897 90 647 84 285 35 682 68 98 0 434 45 460 55 446 16 612 8 866 32 115 1 168 44 698 14 356 75 533 78 859 91 834 34 363 88 465 5 385 57 514 85 619 38 188 43 389 3 617 42 471 17 929 20 215 53 199 93 975 63 98 54 702 10 337 33 329 30 921 19 589 23 253 86 847 37 87 62 108 51 30 18 33 72 608 87 999 77 485 79 209 97 585 2 315 36 276 39 781 21 376 9 900 81 232 28 506 4 135 94 397 48 587 49 979 6 732 47 167 83 546 31 929 41 463 29 642 70 386 25 364 46 336 99 761 13 594 56 912 69 421 27 95 89 469 80 531 76 326 15 664 82 526 60 554 71 261 12 851
99 40 92 260 35 141 86 595 67 649 97 222 30 718 0 477 25 683 77 325 23 449 27 468 81 583 89 858 14 758 47 343 83 854 43 119 49 896 32 820 79 733 95 768 18 218 53 421 36 116 56 421 50 537 82 489 57 691 65 771 52 645 12 878 37 401 16 3 87 212 68 386 42 995 63 970 64 237 72 609 28 326 45 695 9 678 1 121 73 105 88 660 26 187 58 1 17 801 3 164 84 420 7 528 70 578 6 482 21 953 51 50 96 487 60 178 85 628 46 372 71 143 34 897 76 507 13 577 98 972 78 766 61 745 15 245 24 353 91 820 11 376 10 654 29 943 8 432 39 526 59 763 38 748 54 21 41 513 66 197 62 73 48 327 55 895 19 802 20 270 4 372 22 630 74 528 90 972 40 134 44 365 69 830 31 766 75 94 80 909 33 470 94 181 2 67 5 16 93 655
98 231 28 343 8 316 32 263 74 515 7 10 85 268 60 990 62 268 0 568 50 532 4 294 44 240 40 629 13 46 35 422 52 123 66 401 88 758 51 397 17 709 22 151 38 166 2 11 29 524 20 367 39 343 12 291 79 87 46 171 48 789 93 741 6 793 83 175 76 429 24 889 21 310 53 785 1 70 82 518 99 245 84 240 63 113 47 352 45 498 59 562 89 486 75 679 56 911 30 837 43 172 78 380 72 518 69 550 97 773 16 159 14 974 26 336 15 836 19 915 27 455 94 69 34 756 37 595 25 539 55 336 31 990 96 318 81 988 91 58 95 518 92 646 71 36 5 635 54 179 33 119 41 860 68 665 61 257 23 306 65 149 11 748 3 845 80 593 57 405 64 50 73 116 87 237 9 806 77 253 42 208 10 811 58 105 67 754 86 408 70 389 90 762 49 894 36 123 18 364
88 24 38 377 47 929 17 556 98 851 52 852 95 798 20 56 44 930 1 38 94 540 46 764 0 313 35 346 62 260 89 353 36 292 3 781 59 392 66 58 51 450 41 83 76 216 86 742 68 112 74 721 12 503 40 575 22 336 72 205 10 1 78 543 82 319 87 385 53 651 85 666 2 200 26 855 63 439 6 862 25 344 37 558 81 931 18 214 83 527 92 467 4 109 64 239 16 967 30 67 48 581 73 514 21 461 84 820 5 199 61 816 70 161 23 59 28 195 31 924 97 291 60 144 29 91 69 977 54 716 19 447 91 952 13 364 56 398 67 207 9 753 77 981 33 905 11 861 8 530 39 975 34 771 90 771 14 629 42 351 49 91 96 1 27 575 7 721 65 547 43 525 45 41 58 181 50 815 57 895 75 305 71 601 15 934 55 565 32 197 80 816 93 468 99 110 79 500 24 504
90 33 64 618 67 345 28 593 33 554 87 254 78 69 5 482 68 914 16 206 23 719 24 341 35 300 36 10 1 106 9 970 26 400 38 947 14 915 82 786 94 520 52 7 6 238 50 370 10 717 21 335 47 900 98 927 13 499 46 402 62 371 84 376 25 558 19 339 81 770 44 359 93 399 97 286 34 735 63 842 40 151 43 840 55 56 12 118 8 710 71 339 31 706 27 779 88 736 70 856 77 225 30 490 96 702 45 23 18 804 72 410 4 644 75 771 20 12 89 586 73 260 41 433 79 113 56 882 83 831 48 598 15 945 85 594 60 43 59 184 65 38 37 204 49 141 80 477 29 171 95 733 69 124 3 408 22 803 39 798 53 624 17 626 74 573 66 889 7 253 76 748 54 592 51 991 91 304 99 891 92 631 86 502 57 908 32 244 0 281 61 104 2 497 58 479 42 769 11 367
51 91 18 417 63 420 52 764 91 738 22 585 5 44 62 350 73 923 97 84 0 384 3 288 13 130 95 219 64 397 80 307 43 634 66 170 32 574 75 99 42 387 1 308 83 315 34 646 67 847 14 386 65 329 19 614 24 961 25 426 78 46 82 968 45 482 96 364 15 919 35 69 21 762 68 784 37 848 72 934 44 895 50 59 76 687 12 636 31 260 11 721 59 269 2 389 20 425 28 844 6 386 81 563 94 243 71 162 23 788 87 902 92 113 33 196 41 259 84 834 40 82 16 955 79 397 58 899 26 301 69 110 47 865 7 540 85 479 4 982 8 18 89 832 61 987 70 98 48 266 88 440 60 801 46 630 29 512 86 450 9 78 49 310 38 384 98 91 17 915 39 761 36 133 54 523 55 309 27 753 30 157 90 878 10 992 56 990 57 449 93 283 53 528 77 754 74 279 99 526
99 318 86 551 79 607 69 856 29 580 7 21 95 982 37 390 98 573 82 344 11 378 78 951 58 948 75 645 52 707 61 318 54 159 2 437 89 162 25 624 24 439 20 419 50 665 51 351 36 167 35 943 56 966 12 613 16 319 3 733 49 718 32 108 23 932 55 743 88 482 63 482 5 749 0 799 41 128 6 667 18 477 26 105 44 408 90 206 76 232 53 525 71 897 22 833 33 299 42 514 17 856 68 617 77 701 96 54 64 580 38 329 46 972 40 938 39 977 84 531 87 301 34 474 67 400 80 733 4 68 9 371 94 807 31 843 62 812 83 333 1 522 30 195 81 995 85 791 65 237 57 685 43 589 21 297 13 756 10 688 47 172 91 917 97 626 27 978 70 353 8 759 93 674 45 400 28 865 74 724 48 174 73 339 59 623 66 598 14 554 19 244 60 218 72 909 15 795 92 318
10 322 20 98 48 473 52 233 66 797 22 109 49 590 35 191 80 264 31 454 25 106 76 703 9 980 14 352 3 893 63 824 16 367 1 641 13 407 71 727 45 268 53 559 73 960 58 425 36 312 64 749 6 871 21 372 26 778 90 514 7 721 42 495 59 134 23 66 18 633 39 354 28 549 89 38 95 718 8 873 12 301 79 703 15 445 75 610 19 225 96 544 54 651 17 301 70 101 34 585 65 575 94 579 29 312 37 368 60 83 98 599 2 333 11 546 82 701 88 122 74 392 33 223 24 46 4 267 92 74 44 907 97 774 85 107 86 721 93 744 27 673 43 229 32 88 55 17 47 970 84 524 67 374 51 634 0 3 5 904 62 629 50 395 87 550 72 936 57 377 38 51 46 603 30 235 40 362 77 889 81 943 91 10 83 512 41 654 99 445 61 941 69 275 56 342 68 123 78 837
43 4 22 206 47 788 16 185 35 812 39 295 5 317 81 259 14 791 63 216 91 447 55 538 33 627 31 178 78 160 92 394 6 571 89 116 58 93 61 488 40 851 90 551 34 272 84 199 54 31 69 956 51 354 72 953 19 124 86 554 7 254 83 79 53 667 62 788 24 578 23 977 37 5 75 286 77 970 26 889 98 448 12 16 32 771 25 817 74 157 79 867 80 753 4 725 68 346 49 528 64 653 82 27 21 811 87 416 45 238 50 87 93 720 10 550 88 74 60 427 11 274 1 89 28 826 0 36 76 880 3 877 99 504 94 231 30 721 56 65 65 437 41 826 42 909 73 788 13 539 71 976 44 341 97 569 36 900 70 860 67 467 95 945 15 566 59 663 46 942 2 895 52 867 27 596 48 670 20 54 85 33 18 744 96 809 9 759 29 714 38 575 66 88 17 55 8 857 57 681
39 666 32 845 79 514 62 612 34 210 74 561 43 876 49 675 52 543 70 576 3 343 12 588 23 648 84 572 46 476 59 208 1 186 24 217 25 797 82 107 90 431 55 538 58 553 50 419 98 581 94 993 47 516 80 85 48 128 42 389 67 505 28 658 33 269 10 678 41 429 68 321 91 716 87 756 76 794 21 711 93 200 69 517 35 220 96 433 86 607 40 766 4 611 11 754 31 801 18 425 75 78 0 856 44 975 71 76 38 248 97 360 22 353 72 282 26 674 66 74 57 147 54 203 20 765 37 631 64 645 17 727 6 370 19 526 7 758 13 880 27 928 89 551 63 500 81 444 2 488 99 79 92 483 60 657 5 656 95 585 30 984 88 492 77 99 15 502 45 880 56 98 53 562 73 67 51 706 78 735 29 633 14 97 61 149 8 29 65 776 85 818 36 255 83 620 16 188 9 279
79 420 32 32 71 114 31 263 3 959 66 824 12 735 45 145 41 208 94 355 58 135 38 938 24 306 84 661 64 720 62 98 57 647 80 279 70 418 18 393 33 155 22 372 0 77 89 912 90 58 69 327 15 7 39 385 20 55 68 242 78 953 2 352 46 234 27 706 34 964 56 251 98 900 44 22 26 421 92 397 50 826 88 878 37 851 97 208 60 452 8 793 40 985 85 944 4 225 72 278 74 892 16 189 5 89 76 412 93 322 95 713 75 758 59 93 17 317 91 344 25 336 21 85 54 451 96 388 23 540 30 208 43 339 9 752 28 776 82 129 52 814 86 5 11 477 13 952 53 616 35 64 73 258 14 939 83 458 77 308 55 17 10 29 6 989 19 740 99 696 7 531 81 964 51 769 67 230 49 883 87 38 29 753 63 767 61 208 42 823 36 425 65 350 48 624 1 819 47 305
47 207 74 526 82 518 59 949 63 854 49 603 16 611 96 189 44 511 93 32 62 966 85 682 78 587 67 214 26 272 53 800 38 283 34 647 22 327 72 155 64 436 60 669 88 727 1 98 20 120 39 647 2 625 56 321 79 469 54 861 58 775 12 338 32 636 10 161 77 881 43 11 95 968 45 549 90 511 11 394 36 112 46 283 37 267 33 309 55 883 21 951 92 65 18 647 71 535 48 905 0 703 42 405 84 958 35 519 87 579 9 198 3 494 81 487 65 262 50 392 25 932 7 474 24 387 97 264 23 580 89 5 51 51 61 769 70 927 99 920 94 8 31 310 28 473 8 457 40 100 69 786 41 765 15 547 98 805 80 268 76 696 73 79 57 559 17 905 30 599 29 757 6 759 4 466 91 582 14 676 52 184 86 532 13 238 68 877 19 555 75 390 83 82 66 894 27 855 5 324
49 839 47 666 35 859 34 674 43 445 80 21 18 180 40 581 96 278 62 982 50 664 78 972 63 153 94 757 42 781 52 916 85 219 89 355 51 798 10 288 64 428 66 801 30 531 25 711 57 609 81 489 14 869 27 808 31 947 13 305 61 443 86 840 67 372 55 518 41 43 9 436 44 729 38 484 70 992 88 554 6 576 26 764 87 620 71 82 21 895 2 470 60 171 79 578 36 190 97 934 83 669 84 534 68 987 90 483 95 781 22 327 16 793 5 346 92 58 53 986 59 163 48 329 11 985 32 753 1 682 28 168 98 973 8 935 4 161 45 538 3 221 93 61 74 81 46 984 72 456 7 50 39 774 15 87 65 159 73 239 99 893 19 808 23 350 75 223 69 608 56 93 0 873 29 573 91 80 17 932 37 864 33 929 76 822 82 307 20 495 58 99 77 54 12 363 24 980 54 944
76 592 18 738 35 741 4 633 99 508 52 328 57 541 90 120 58 529 48 899 26 539 49 830 54 370 97 702 19 648 60 152 33 535 86 908 65 363 87 72 72 635 5 651 69 386 82 208 74 695 31 883 12 55 10 209 75 610 22 509 23 164 28 89 6 75 81 768 63 85 45 75 21 957 47 223 7 609 36 833 61 325 15 343 96 292 43 452 42 787 29 988 2 332 92 924 41 331 25 403 32 110 79 875 55 31 95 114 98 789 80 155 59 899 0 12 24 462 40 232 14 332 37 297 66 338 56 600 16 861 62 818 38 113 85 599 91 936 78 721 17 560 13 951 8 102 83 46 44 270 53 413 93 931 34 167 3 1 27 343 20 809 51 999 11 104 88 145 77 39 71 239 50 308 39 222 84 677 9 635 46 392 68 964 94 903 70 83 73 498 89 616 64 652 1 17 67 437 30 377
30 145 22 858 18 300 25 529 32 87 84 45 51 13 0 533 59 630 98 297 75 848 54 621 55 340 69 524 44 59 88 911 99 335 66 101 62 443 27 206 10 106 38 707 36 809 15 504 85 103 24 647 57 110 79 174 43 897 89 163 1 717 58 260 61 197 95 222 83 275 6 632 81 421 42 976 77 957 53 791 13 216 45 727 72 399 87 891 97 434 31 365 16 804 14 617 9 755 76 544 19 215 73 694 91 30 52 897 74 309 35 578 5 680 60 640 17 452 93 573 70 115 33 36 40 876 68 845 86 279 46 649 64 81 49 266 71 236 67 786 3 26 2 593 78 30 11 702 96 433 21 124 8 468 56 694 48 551 47 690 80 279 39 604 34 604 41 859 12 268 92 880 29 463 50 28 94 583 82 236 26 760 65 841 7 252 20 295 4 896 90 648 28 626 63 183 23 953 37 362
14 255 41 479 74 360 68 485 95 954 96 520 81 587 10 468 85 161 75 732 9 192 40 728 33 695 39 278 87 292 98 399 83 241 30 876 22 581 38 979 17 910 29 406 76 557 36 158 26 9 50 257 21 707 91 457 60 236 57 868 3 215 71 556 8 259 19 676 64 554 86 271 13 826 43 507 28 208 51 583 4 891 0 27 88 131 23 637 93 400 58 568 16 413 11 664 31 737 1 803 67 338 63 115 89 171 37 882 49 79 32 913 2 270 52 853 56 835 18 908 46 569 47 692 54 432 69 277 27 195 84 445 79 38 44 157 55 760 73 529 59 53 20 802 80 999 90 478 72 252 12 398 24 581 97 767 70 539 82 162 94 576 62 183 78 9 66 679 6 313 5 380 7 763 45 957 65 782 99 104 25 378 92 700 61 899 48 828 15 872 34 135 42 621 77 117 53 718 35 874
91 930 70 512 49 69 78 880 89 1 85 729 81 903 25 79 18 538 1 423 94 209 56 231 32 529 12 28 41 520 19 485 2 468 40 280 48 364 50 774 69 598 22 309 35 629 54 814 23 479 10 262 57 249 37 225 68 842 34 616 4 656 7 729 5 444 28 962 42 20 99 630 0 420 31 305 86 296 26 523 47 387 73 484 76 875 82 533 39 488 9 663 21 73 11 215 24 656 55 682 46 959 90 568 58 873 44 753 36 368 17 126 67 178 66 375 52 689 62 308 16 873 83 123 53 414 6 103 60 968 77 141 51 959 8 30 79 189 45 706 61 642 29 887 84 84 30 370 72 678 63 639 38 779 59 739 75 561 64 570 93 609 96 215 71 631 88 728 92 260 15 888 43 807 97 376 3 167 14 371 33 244 95 326 20 548 87 546 65 437 80 103 13 275 27 836 98 537 74 742
41 719 84 7 95 171 44 312 19 465 94 206 97 933 68 313 49 420 35 621 24 724 10 241 32 964 12 865 29 224 42 969 77 771 65 861 57 918 16 535 79 426 93 190 28 388 31 850 66 216 63 976 18 753 38 727 86 418 27 538 98 703 14 281 85 839 8 661 43 877 23 31 73 327 99 346 87 157 69 784 47 351 9 128 20 790 78 10 30 404 83 677 50 79 11 575 90 586 60 748 21 577 4 585 45 367 48 685 67 96 6 684 96 721 7 474 62 350 13 937 1 528 56 173 0 644 82 652 76 345 61 911 3 805 71 811 52 928 74 67 5 689 37 55 25 386 54 945 15 163 36 207 88 692 80 895 26 407 58 839 40 276 39 554 53 684 70 760 22 866 46 810 72 457 34 584 92 954 91 963 59 528 64 26 33 544 89 872 55 284 75 345 17 584 2 706 51 472 81 743
67 58 97 422 36 373 42 858 72 879 92 628 27 887 3 541 53 842 41 603 77 781 23 764 78 270 4 83 14 283 87 896 76 399 17 10 64 941 52 715 73 335 39 104 20 683 81 654 93 273 70 414 94 692 57 278 91 434 25 817 58 944 11 662 29 536 96 493 38 78 21 701 60 538 69 444 2 102 16 808 65 226 79 294 63 316 80 634 13 435 66 930 62 233 46 375 1 363 45 394 37 808 55 168 7 878 5 500 83 714 34 337 86 68 51 901 10 615 40 375 90 176 44 161 89 586 98 301 61 854 95 61 59 863 6 445 50 489 74 998 12 907 88 499 48 470 85 522 84 968 32 605 15 368 22 475 49 716 18 455 28 441 24 100 31 309 0 684 71 233 30 364 68 403 8 390 26 38 47 496 54 577 75 974 9 313 19 29 56 458 82 447 99 848 43 75 33 100 35 29
14 582 74 445 45 476 16 299 58 411 61 124 35 470 88 682 19 929 68 923 3 342 28 790 10 28 62 926 92 120 53 25 33 493 72 516 48 520 32 27 4 100 46 755 73 991 29 721 34 623 56 226 98 676 95 618 77 507 83 289 50 890 67 249 40 613 78 789 49 443 57 589 51 14 76 649 59 545 55 900 0 185 71 822 75 100 31 341 38 890 25 434 89 502 84 557 1 749 70 951 42 615 37 722 47 728 64 378 96 941 21 795 8 566 81 356 66 315 6 88 11 753 17 845 18 373 9 998 24 620 91 364 13 366 93 371 7 642 82 179 44 654 99 191 90 125 94 335 63 555 79 355 2 223 12 862 15 618 26 420 43 926 87 985 80 122 30 215 27 512 54 377 22 926 69 33 52 476 97 605 65 389 36 198 5 776 60 473 85 688 23 479 39 4 86 259 20 823 41 617
22 579 5 119 47 904 0 568 19 849 62 811 98 933 91 27 11 413 40 732 73 952 3 72 38 668 67 319 69 390 66 248 9 215 20 596 96 278 51 757 13 251 53 964 93 421 41 200 90 683 59 51 29 239 21 424 43 636 2 72 31 403 27 685 70 213 25 386 52 307 61 874 23 400 28 173 54 7 63 872 55 281 34 746 95 757 1 567 82 331 68 84 35 663 32 519 45 937 48 127 92 538 33 485 6 440 75 59 78 334 56 250 15 294 4 262 79 198 37 101 97 662 14 359 7 686 74 89 50 100 10 318 85 260 49 265 76 263 87 778 44 733 64 799 88 592 71 83 42 837 99 4 72 902 57 701 60 345 36 738 24 379 65 726 83 909 81 117 18 302 46 22 8 589 58 719 77 669 26 421 89 962 17 507 94 463 39 700 80 756 30 170 12 820 86 409 84 198 16 665
59 314 49 797 68 811 81 524 4 989 3 90 64 66 5 67 96 321 53 718 33 984 31 298 99 255 54 997 15 859 83 111 13 946 22 147 27 743 88 469 84 253 2 302 28 199 90 293 46 267 63 825 58 713 48 652 47 770 80 877 14 238 52 375 50 620 24 955 67 468 62 691 77 444 43 221 56 602 19 169 11 266 75 922 94 1000 61 590 0 819 20 352 37 617 25 209 57 520 40 563 76 790 93 438 97 88 86 172 78 608 95 919 55 197 92 413 8 657 6 90 66 208 29 344 32 287 79 230 73 754 91 791 26 758 69 151 38 185 10 167 42 9 60 657 16 795 9 678 21 853 65 281 70 529 98 499 30 698 71 206 7 179 17 308 23 287 12 383 87 372 45 594 36 161 89 334 18 42 72 234 85 79 1 978 44 964 39 125 74 845 35 506 82 64 51 94 34 779 41 373
64 192 44 427 30 354 62 815 81 816 39 885 95 587 4 102 78 479 69 58 26 443 3 259 73 984 46 354 2 774 36 451 72 484 35 926 1 703 60 269 34 341 56 804 15 25 79 270 13 81 38 735 24 277 58 616 18 937 20 692 11 473 53 769 9 118 8 303 55 649 29 816 70 599 92 108 21 997 7 634 74 968 47 649 67 119 12 426 61 531 80 784 43 695 65 848 22 412 77 387 37 845 6 712 49 363 23 24 76 9 50 35 32 787 19 964 91 418 27 11 0 138 86 60 66 522 88 967 87 661 10 38 51 963 14 38 82 266 42 678 68 473 28 105 40 833 84 868 45 146 16 689 33 791 63 995 31 494 83 872 85 896 41 365 90 55 96 715 54 992 99 497 94 709 57 172 89 279 25 503 98 305 52 119 59 431 75 866 48 940 17 722 93 707 5 908 71 339 97 879
5 877 37 136 78 921 53 302 80 980 73 624 63 185 52 667 18 41 90 870 64 446 77 568 70 428 75 760 92 802 16 659 15 392 66 733 26 351 46 439 6 175 13 203 32 533 7 600 42 627 82 107 17 169 87 760 83 875 79 813 85 278 97 167 9 198 72 421 86 906 39 463 41 271 43 767 23 232 21 53 30 180 40 798 50 21 10 43 68 805 22 560 0 833 88 443 99 102 94 597 3 636 67 710 35 217 8 430 31 611 59 171 29 923 1 883 34 942 98 267 58 945 65 645 49 967 51 584 96 807 38 458 48 224 81 718 93 308 33 30 11 505 4 450 62 438 24 254 61 326 54 231 28 349 57 936 19 625 84 727 56 503 2 79 20 657 44 198 27 320 36 203 12 718 60 395 89 715 91 413 55 231 25 192 45 217 47 328 71 298 69 592 95 492 76 898 14 503 74 480
76 225 19 313 72 474 29 926 47 41 96 227 33 676 60 838 88 930 99 798 12 205 69 860 2 654 5 231 54 936 43 499 4 536 1 918 8 458 55 324 71 478 92 509 39 952 16 546 28 223 14 521 57 60 82 354 30 523 62 554 78 75 73 961 61 673 63 333 56 615 35 269 79 401 98 560 40 476 94 741 9 55 20 101 91 385 66 445 53 504 25 784 34 934 65 945 86 597 87 379 81 188 3 66 45 761 83 825 64 540 44 695 97 320 50 110 68 320 15 923 21 126 31 989 18 872 51 868 52 328 7 340 27 179 93 308 17 323 13 138 11 531 22 400 36 704 49 209 84 298 80 302 10 289 85 175 24 558 0 139 59 11 67 294 77 927 6 370 42 423 48 202 58 153 75 761 41 503 46 243 38 507 90 614 26 681 37 392 23 410 95 886 70 323 32 596 89 938 74 694
24 723 31 397 11 243 49 179 69 537 71 830 46 60 35 771 75 485 14 831 26 550 93 854 10 166 97 379 55 791 17 951 91 286 58 863 84 34 60 261 57 639 45 210 88 640 62 455 43 473 15 719 22 981 68 388 50 356 82 39 70 881 59 935 79 21 37 804 85 953 99 449 39 951 53 240 21 313 77 1 92 7 83 517 61 521 95 646 64 27 18 94 7 9 44 502 81 783 67 689 52 450 9 319 72 278 89 232 33 243 56 658 32 506 5 117 30 988 6 519 76 145 16 195 19 939 98 651 20 804 48 835 2 993 34 967 1 452 74 436 8 383 27 579 54 907 90 700 42 810 78 295 80 965 65 763 41 217 12 129 87 921 25 703 23 559 73 346 63 520 51 617 3 57 36 739 28 528 40 214 4 197 94 990 0 973 96 722 66 21 13 319 29 349 86 623 47 639 38 665
56 478 60 220 11 362 35 261 32 727 64 105 83 407 77 205 87 776 0 198 19 633 84 198 13 398 46 874 52 667 31 12 80 167 63 49 85 501 94 87 42 582 16 983 38 362 30 355 53 452 68 570 22 73 3 54 57 875 10 932 78 782 97 251 75 992 71 573 14 213 61 283 55 989 69 863 18 34 7 683 98 592 8 243 51 759 21 360 88 515 36 241 39 947 76 319 15 296 9 140 47 516 6 881 28 785 48 932 99 537 34 228 27 386 49 661 62 286 12 829 72 252 2 269 33 444 95 816 82 526 45 659 58 348 37 658 17 649 23 387 91 840 93 478 66 441 54 230 92 767 29 860 41 364 74 302 59 787 89 216 73 48 81 646 65 857 43 94 20 669 1 168 86 404 90 171 44 971 25 817 24 654 4 854 5 785 26 975 96 412 79 182 67 132 40 354 50 92 70 389
29 153 20 544 96 310 48 250 66 831 59 651 86 4 72 988 21 852 40 717 46 239 4 242 26 834 78 116 69 488 93 336 57 877 42 88 6 880 79 924 84 676 82 800 8 349 22 143 99 817 49 37 34 721 92 911 32 647 18 231 90 336 85 336 80 807 27 91 83 998 5 539 1 927 39 334 88 786 13 983 17 495 91 939 3 867 9 779 98 474 51 552 73 358 16 533 56 726 63 879 12 153 47 909 54 695 61 80 25 327 36 843 60 342 44 292 50 153 37 288 53 569 35 540 14 605 89 112 74 752 55 632 7 749 52 724 76 491 19 3 70 470 30 942 23 803 45 843 87 227 71 741 41 452 97 751 43 270 11 977 75 283 2 410 68 691 31 760 77 978 67 828 24 681 10 975 58 197 62 999 64 734 65 204 94 328 95 414 38 958 0 384 15 839 33 130 81 15 28 594
10 921 43 582 25 995 82 558 57 538 58 354 18 859 85 341 13 340 79 302 8 565 12 390 65 497 99 340 89 874 35 962 40 696 7 95 72 823 94 885 44 217 76 859 67 741 9 473 29 735 48 122 97 303 59 44 26 289 81 669 22 656 86 977 92 324 84 884 23 118 61 276 5 409 28 604 50 559 93 367 53 342 24 15 90 62 30 714 21 252 42 746 31 58 17 823 11 525 38 767 73 227 2 347 63 903 60 235 49 226 77 177 71 178 14 482 16 197 27 657 6 369 0 806 37 379 62 501 70 40 52 631 39 466 51 371 54 43 87 84 74 50 33 511 19 119 75 263 64 629 47 856 41 768 55 727 34 966 46 883 78 261 66 575 20 196 91 893 69 819 80 692 98 225 68 561 1 725 95 987 3 291 96 193 83 909 4 945 56 70 45 122 32 986 15 388 36 171 88 1000
7 93 35 207 73 106 14 232 77 321 24 507 68 679 8 445 62 280 39 936 65 644 58 905 2 764 20 115 31 635 36 677 53 201 69 569 94 254 85 13 15 596 63 26 88 85 67 274 48 719 79 657 75 403 95 315 52 420 44 359 55 790 78 982 37 515 12 984 89 305 64 951 13 706 70 21 21 216 82 83 51 416 28 680 38 255 18 543 80 127 92 519 66 102 99 529 54 780 27 983 59 781 10 176 3 379 22 681 17 328 4 232 23 851 57 194 25 56 41 389 84 316 93 37 90 742 33 329 96 793 83 115 60 892 1 904 72 13 45 763 19 402 50 552 0 798 87 596 16 146 26 991 47 873 34 719 5 513 97 988 11 928 76 865 56 282 71 455 98 375 30 118 43 904 91 677 81 287 32 666 29 143 49 220 40 796 6 240 61 40 46 437 9 818 42 365 86 680 74 383
60 423 89 135 56 571 77 735 27 92 59 656 52 482 28 613 58 85 72 70 55 223 19 419 11 835 91 260 93 736 45 55 67 683 95 243 14 480 73 7 90 469 33 330 61 661 23 404 76 290 12 190 43 831 26 798 41 234 75 178 31 287 68 159 62 834 35 7 94 975 51 917 87 183 38 574 18 123 6 671 48 49 63 978 32 76 86 520 16 71 0 292 21 837 44 113 10 195 96 662 66 700 47 889 29 553 24 393 71 399 30 368 69 457 20 969 22 695 50 193 80 31 99 285 7 894 98 902 53 147 17 757 92 105 37 565 78 906 83 725 42 610 79 903 1 97 8 766 5 356 81 265 2 600 54 404 85 211 70 212 65 75 4 202 57 912 88 264 13 96 82 968 49 199 97 477 74 718 64 783 3 237 36 641 34 539 46 667 40 809 15 814 25 999 39 335 9 869 84 243
38 730 71 95 84 985 79 514 18 151 55 606 40 580 15 66 34 996 57 792 3 136 72 787 22 103 10 434 60 369 7 102 76 638 61 606 21 458 65 927 87 851 35 546 99 836 89 243 13 442 9 392 95 419 37 748 62 737 51 456 26 632 36 195 98 227 70 993 0 188 54 68 1 72 23 750 32 24 44 941 85 277 31 869 48 374 77 913 90 27 75 420 4 203 24 737 5 951 29 220 83 916 86 522 25 365 97 920 80 865 88 74 27 730 93 750 68 794 49 891 2 685 8 587 47 813 14 706 58 376 64 502 19 233 74 601 12 865 73 2 67 203 11 400 78 960 56 583 33 858 50 595 82 76 45 147 52 705 59 765 91 718 92 641 46 920 53 986 39 825 20 83 43 783 81 561 96 525 63 444 30 777 41 393 42 927 66 654 6 240 16 59 69 846 17 978 94 595 28 365
53 517 42 959 83 681 17 78 35 488 78 697 37 144 99 125 36 124 89 82 15 663 92 996 60 528 22 159 45 452 80 58 90 242 51 137 79 867 88 791 27 399 48 652 56 675 50 632 81 155 20 652 28 230 24 994 9 793 12 522 41 686 73 11 76 872 30 487 74 887 64 92 6 466 98 632 85 652 21 890 68 785 82 831 95 538 65 340 3 408 0 506 47 619 7 943 93 892 1 765 55 168 77 413 91 454 2 690 46 742 39 653 31 94 49 393 97 307 67 819 14 300 10 154 69 413 25 592 26 22 84 863 54 904 23 388 33 625 57 151 59 682 96 664 34 222 16 309 52 581 72 248 66 268 5 375 44 448 87 653 29 83 43 762 71 290 63 193 38 156 94 187 62 468 11 539 32 98 4 920 86 946 61 779 8 100 40 133 19 542 18 704 70 83 75 555 13 160 58 572
51 595 63 795 55 30 70 449 89 575 60 912 54 668 58 573 30 469 35 66 76 265 86 184 34 403 73 126 16 509 20 918 39 21 91 507 67 930 75 192 5 869 78 239 26 775 65 77 88 101 47 744 71 307 13 966 6 843 56 367 79 20 12 375 28 106 83 495 38 916 29 770 57 593 18 908 25 612 97 933 82 834 33 326 40 360 7 107 37 865 68 60 94 119 85 945 21 815 9 565 74 637 23 806 36 338 69 65 80 390 50 693 17 674 19 406 59 777 14 312 1 91 48 528 10 47 81 954 90 242 95 120 98 103 22 910 93 462 8 820 92 240 41 718 46 957 62 23 87 546 31 180 27 640 64 191 32 297 53 588 15 403 45 245 0 367 42 50 2 77 44 410 72 164 99 264 4 752 24 956 77 525 61 888 49 574 52 784 43 526 96 424 84 241 11 977 66 501 3 75
58 964 20 982 99 901 41 187 42 603 62 10 28 299 85 69 29 523 24 117 2 561 27 725 55 208 15 392 93 53 70 296 1 234 97 318 38 189 25 865 71 739 82 846 49 337 72 955 7 175 16 388 45 412 40 981 8 568 67 343 0 600 39 203 64 230 63 245 43 86 80 689 19 991 68 171 87 895 18 507 31 808 9 281 98 146 65 719 52 768 37 810 32 651 86 788 66 877 48 729 54 915 60 284 12 990 14 142 6 186 69 101 96 132 50 256 73 838 10 149 83 966 23 613 79 582 30 707 13 600 47 693 59 943 81 555 74 118 76 845 84 378 26 97 34 178 33 759 56 969 4 23 21 960 11 542 61 276 22 385 78 571 3 719 44 949 89 774 46 998 91 59 17 347 92 505 94 169 88 905 35 399 53 725 75 413 77 240 90 721 57 103 95 254 36 866 5 981 51 53
43 252 46 309 53 520 7 365 45 310 96 267 92 409 65 696 44 572 49 217 69 406 76 429 52 823 59 108 48 868 78 825 81 679 57 503 42 74 80 116 6 320 87 209 28 235 38 200 99 594 41 348 4 814 83 435 23 644 12 96 31 884 26 851 22 53 19 870 64 21 68 345 9 790 63 313 35 135 60 302 3 175 11 94 97 100 58 474 85 892 73 980 14 150 50 667 47 700 10 862 29 306 32 226 34 510 21 942 51 303 16 362 25 217 2 780 36 441 67 778 1 830 91 891 20 110 70 58 8 164 66 317 54 940 72 418 37 208 0 149 93 398 98 965 61 822 75 754 39 753 74 724 30 232 33 683 71 247 94 120 88 282 89 237 95 47 18 959 27 688 79 242 24 142 86 191 5 309 55 420 77 710 13 537 40 489 62 488 15 905 82 773 90 837 17 389 56 131 84 795
76 502 57 643 26 554 18 970 46 924 38 376 36 651 22 705 81 398 64 149 52 929 6 834 97 501 80 240 9 244 50 567 65 769 24 107 66 428 72 636 68 667 84 353 10 785 0 876 45 416 7 801 83 849 13 456 11 862 41 195 60 140 30 138 85 22 90 7 95 928 34 464 4 663 19 717 59 156 51 91 69 75 27 878 25 147 21 895 17 768 40 610 74 647 39 821 91 213 67 107 61 782 53 628 15 798 71 999 94 190 73 887 96 646 86 547 98 1 44 104 16 449 56 58 77 229 63 881 3 419 14 149 47 139 88 131 37 872 28 972 93 761 78 895 20 273 8 651 12 438 1 490 42 648 99 215 33 498 5 327 92 872 35 240 31 488 29 516 48 147 54 217 43 304 70 653 58 834 23 762 55 757 2 703 32 259 87 959 62 688 82 581 75 26 89 585 79 367 49 711
53 166 59 634 43 310 17 937 46 758 68 902 93 104 23 552 11 720 27 925 32 690 92 222 14 934 24 836 55 748 15 958 45 278 0 668 33 637 54 588 71 885 10 26 13 538 83 795 70 623 78 349 77 146 57 490 86 885 16 919 5 897 96 265 35 587 8 346 69 191 36 133 90 645 87 180 80 397 99 339 94 669 21 341 51 811 39 513 72 620 37 533 20 337 9 832 30 43 52 27 3 528 6 774 44 44 61 608 29 835 60 608 47 130 40 913 73 711 34 92 81 857 82 771 26 245 88 524 56 684 42 289 19 56 48 367 98 298 89 153 49 112 74 585 84 67 25 877 31 705 97 435 50 620 28 78 12 480 62 485 95 893 67 290 4 684 2 232 1 220 7 662 79 501 38 240 58 352 91 463 64 691 76 406 66 27 22 553 18 341 41 860 65 580 85 27 75 933 63 530
52 737 96 866 40 389 43 581 76 86 12 689 17 760 91 743 93 516 16 546 77 495 94 762 32 881 92 863 23 910 69 373 47 119 14 73 10 691 62 297 80 764 97 666 28 786 38 310 31 998 2 414 59 584 36 230 54 112 13 715 78 202 37 795 53 526 67 433 63 544 72 996 41 961 49 596 99 988 15 338 20 767 84 159 57 305 82 433 44 266 89 619 95 498 29 11 56 691 58 334 1 289 68 342 98 627 34 966 88 464 5 142 30 918 61 844 26 175 42 381 66 908 90 997 85 499 21 350 51 765 65 635 75 479 6 297 81 625 48 515 35 145 3 624 8 625 19 800 45 411 71 640 64 53 74 701 24 517 73 924 11 187 7 543 9 564 25 508 60 113 33 576 87 441 4 106 55 911 18 512 86 280 39 797 79 180 22 390 50 315 27 126 70 83 46 117 0 875 83 184
71 385 97 522 85 275 18 853 29 790 81 545 52 40 95 739 14 726 93 334 84 929 58 501 62 771 96 209 34 727 20 150 68 873 56 532 99 937 94 256 35 885 92 478 1 879 77 498 10 923 98 410 80 752 31 585 12 506 74 257 9 738 27 573 61 294 4 131 48 885 49 628 69 523 50 965 39 453 21 212 55 728 30 93 86 443 57 882 44 991 70 465 13 782 76 968 63 672 16 949 8 923 37 250 46 637 42 971 47 966 3 281 91 773 72 356 65 612 33 489 24 208 88 413 32 311 66 181 41 156 54 973 51 677 38 322 19 258 89 426 79 613 45 993 22 384 15 828 90 430 25 358 43 260 2 321 7 38 26 158 17 49 87 752 75 965 53 13 64 145 11 433 5 332 59 405 0 456 60 209 40 780 83 499 67 368 36 883 23 335 28 67 82 295 78 394 73 533 6 947
14 921 7 339 76 348 19 733 38 914 77 575 60 912 21 319 33 900 85 623 44 203 98 156 79 106 36 952 99 881 10 37 0 759 28 317 27 210 83 834 65 758 49 52 6 573 46 938 78 855 58 545 12 981 20 371 91 58 47 446 45 658 9 179 57 499 55 708 53 135 16 653 3 538 67 363 39 332 51 463 18 333 82 997 97 736 8 471 59 317 95 49 1 580 54 822 15 458 43 260 69 814 94 517 92 748 93 906 90 793 71 492 31 135 70 505 63 885 61 418 2 505 80 694 13 753 50 542 24 556 17 97 84 2 74 579 22 731 73 524 23 693 11 155 89 346 48 81 87 489 25 219 40 6 56 689 4 194 86 19 96 878 32 464 68 852 35 569 62 941 75 790 41 117 29 371 26 597 66 129 64 156 37 306 72 778 81 174 34 260 88 743 42 416 52 14 5 647 30 213
27 161 1 501 84 473 28 790 21 447 24 798 80 714 38 226 18 18 56 321 78 327 58 66 54 415 48 655 74 511 20 554 47 694 87 85 69 461 76 764 86 862 61 435 67 774 42 874 0 815 53 273 10 600 96 227 3 931 37 351 92 516 5 991 36 242 88 330 89 258 63 910 8 656 13 279 62 136 41 602 68 285 60 592 15 183 17 461 40 106 45 419 29 435 71 796 65 139 14 122 95 636 81 51 77 981 91 757 6 261 4 491 16 997 75 427 23 9 94 118 46 866 93 256 50 69 83 651 31 544 57 264 64 517 73 493 7 970 9 826 19 319 85 574 52 59 49 320 99 286 72 128 26 977 32 162 11 572 12 124 82 63 51 650 30 456 98 652 22 150 70 234 43 920 55 178 97 191 25 793 35 530 2 788 34 975 66 877 59 725 79 743 33 127 44 843 39 967 90 352
58 671 89 394 84 170 14 90 61 111 80 613 43 728 5 945 18 954 40 518 70 607 32 13 79 431 64 896 69 292 85 346 21 253 54 270 19 216 31 668 39 962 42 255 62 153 36 760 52 296 93 706 45 768 34 550 37 309 98 94 33 602 41 243 26 613 25 954 29 613 2 634 71 822 87 468 53 825 77 642 95 640 68 381 91 912 51 627 23 863 20 913 10 211 66 170 6 862 3 308 92 979 0 725 48 890 76 480 16 505 65 296 8 424 88 51 50 386 90 717 30 172 13 310 74 571 22 241 28 751 82 664 12 341 81 915 97 884 11 552 73 836 49 657 59 303 47 850 63 842 55 963 72 514 4 336 60 979 17 432 24 478 15 978 67 268 46 599 9 106 78 777 27 397 94 958 35 707 96 501 99 745 83 238 57 464 75 598 7 526 38 728 44 833 86 439 1 973 56 656
40 76 42 830 16 855 18 984 82 739 52 32 34 793 63 72 10 325 22 610 19 926 79 768 98 519 85 371 95 288 14 320 4 943 59 405 74 467 30 751 99 893 96 994 33 6 5 207 65 55 53 939 37 110 66 42 44 159 78 635 36 705 58 374 92 883 0 370 88 644 7 459 77 632 83 477 32 954 45 206 51 260 26 683 48 745 8 206 12 911 39 819 25 274 21 59 31 685 97 929 24 421 1 814 57 59 47 887 43 207 54 387 61 363 46 624 71 929 56 932 9 789 17 784 68 774 75 440 94 252 2 287 41 409 3 808 15 203 86 44 13 280 73 689 72 210 64 758 90 857 11 509 38 305 91 214 27 831 70 516 80 543 89 912 50 33 62 817 29 679 49 32 81 447 20 855 60 592 55 834 35 594 84 546 23 360 28 897 76 647 67 1 69 124 6 929 93 512 87 705
99 998 55 929 47 591 64 598 92 652 65 391 90 232 72 106 88 121 18 583 28 890 7 792 82 978 80 583 34 89 38 610 31 703 20 442 21 43 19 510 45 811 2 484 26 956 50 751 84 570 16 124 94 921 3 24 6 287 49 789 37 366 42 611 95 919 15 199 58 116 24 928 61 909 86 12 14 851 32 537 62 115 87 692 48 767 27 442 76 410 53 377 96 386 29 990 17 822 13 727 66 166 12 132 91 72 11 267 5 773 33 352 8 113 77 860 67 223 23 126 39 592 73 655 30 791 4 434 85 793 44 4 69 339 74 683 97 523 54 654 36 669 51 318 63 947 1 712 9 787 22 742 10 50 43 635 52 384 57 312 98 672 56 956 78 572 93 605 59 267 83 554 46 255 70 41 79 328 35 621 71 949 0 881 75 725 89 306 81 263 40 794 68 72 60 939 25 702 41 411
58 576 66 179 39 164 80 788 61 502 55 919 25 169 23 8 50 591 20 752 62 847 76 566 11 729 40 806 5 170 42 150 43 487 54 142 64 591 73 78 60 651 79 371 90 416 93 164 41 159 65 931 29 858 47 414 26 248 37 680 52 323 0 405 57 16 75 775 33 387 53 248 99 151 51 997 30 318 97 69 28 772 31 429 45 850 49 354 88 285 4 367 72 436 83 314 22 121 9 323 68 466 6 875 35 382 7 18 92 84 12 835 38 29 84 549 44 435 13 691 63 278 86 183 32 742 77 884 59 752 15 165 94 654 95 38 8 305 34 478 96 77 10 328 82 823 69 910 14 535 2 225 16 601 24 308 78 316 18 325 71 45 74 739 89 194 27 603 46 654 19 550 3 307 85 587 67 937 98 341 21 296 91 517 87 20 48 92 36 202 17 29 56 388 81 402 1 336 70 370
78 82 9 495 57 850 99 261 32 114 85 78 12 1 92 23 52 319 77 874 63 281 75 147 24 958 64 165 8 452 74 651 94 69 7 451 28 867 50 487 10 568 17 854 51 652 89 576 11 800 90 419 67 99 44 106 14 976 68 305 56 638 27 272 58 901 23 146 84 466 91 633 39 633 43 601 48 523 93 880 45 637 6 755 88 92 59 9 19 113 95 59 46 139 98 807 5 489 31 998 60 504 71 563 29 541 55 301 83 754 62 119 49 221 82 24 79 534 40 209 35 55 87 191 81 181 69 819 25 679 73 52 1 368 53 735 70 41 38 820 65 339 76 471 4 622 54 749 34 11 15 818 0 481 18 570 26 909 2 235 61 133 36 649 41 45 42 140 96 341 72 29 16 896 22 400 47 863 37 887 13 862 30 973 3 582 20 839 86 863 66 72 97 474 21 465 80 313 33 571
8 286 40 35 0 323 92 81 68 638 43 467 70 793 4 923 31 723 55 93 74 645 7 347 63 477 14 153 37 134 38 989 33 508 10 955 85 360 58 525 44 122 99 956 56 648 50 499 9 920 98 214 21 889 66 707 51 140 73 805 13 872 76 657 87 228 42 649 72 480 35 466 78 218 59 464 5 115 69 238 77 539 30 32 20 718 82 890 57 341 97 154 64 312 29 754 45 901 36 650 32 7 23 27 16 987 95 899 3 431 18 829 12 482 52 368 75 775 67 760 71 440 88 164 54 849 48 654 96 822 62 955 81 806 61 638 25 36 93 146 80 724 22 721 79 229 89 529 2 622 26 805 60 546 90 569 24 694 94 543 6 621 11 799 65 697 41 669 49 12 84 432 39 191 28 2 1 784 91 688 83 701 34 954 27 802 15 531 19 857 53 77 17 777 86 660 47 354 46 985
73 450 10 843 14 385 23 375 72 524 2 865 5 487 34 536 12 406 3 352 21 77 79 865 53 552 18 198 64 698 4 801 97 827 11 200 63 165 98 875 43 446 13 794 74 719 95 550 39 430 9 92 48 155 29 378 38 656 32 41 1 277 7 14 55 22 92 433 66 365 65 197 20 685 67 14 80 39 58 54 46 319 99 796 6 328 89 714 61 673 85 698 71 398 8 481 83 131 59 637 36 116 88 533 70 663 27 315 68 545 17 16 90 48 93 500 86 244 78 978 76 864 69 501 77 606 47 194 28 910 41 311 54 12 81 485 22 923 60 156 56 672 52 565 37 71 96 513 0 387 30 897 15 629 40 823 57 425 35 546 51 984 31 460 75 128 19 597 94 456 49 71 50 94 33 332 84 4 25 160 44 775 42 792 91 909 24 573 87 104 26 657 45 349 82 665 16 579 62 317
94 331 43 630 40 431 66 583 82 652 54 244 53 499 91 679 15 616 13 978 4 647 90 464 71 646 87 529 25 462 96 918 49 964 98 785 6 476 52 6 24 951 78 826 11 569 76 472 35 531 68 84 58 223 92 703 32 351 27 106 85 485 28 385 5 897 93 161 67 944 89 625 79 210 60 407 51 459 22 554 31 101 19 551 42 115 23 774 77 425 73 409 12 970 3 597 10 56 2 501 74 614 81 185 45 403 0 808 57 244 55 494 38 125 86 247 61 78 20 167 39 337 30 544 70 663 72 67 63 856 59 625 69 255 17 567 29 547 75 832 9 40 41 981 36 977 34 329 50 891 95 10 44 413 37 302 62 407 16 917 8 928 18 936 99 327 65 426 97 358 7 788 33 255 26 495 14 200 88 25 64 403 21 534 48 437 84 118 46 564 1 505 56 5 80 385 47 192 83 204
49 492 16 113 9 188 98 420 77 560 8 333 76 569 86 102 78 359 23 149 93 601 70 602 7 183 75 422 81 44 43 741 30 139 64 420 34 587 26 30 66 775 91 367 88 520 24 968 57 145 68 80 54 784 2 790 74 292 35 765 36 407 85 134 84 210 3 968 46 998 79 756 45 301 99 310 29 227 48 439 37 834 12 691 94 981 41 696 4 386 19 194 44 969 90 230 33 358 56 594 73 870 80 7 31 351 21 125 60 707 28 497 65 1000 97 626 14 704 72 103 20 904 52 146 67 655 55 943 42 144 5 103 17 448 1 768 96 941 92 424 39 771 89 224 95 834 69 634 87 790 51 819 62 205 50 977 83 939 59 177 13 868 32 668 47 204 71 6 11 452 22 486 18 110 0 245 58 958 61 784 40 799 25 670 82 806 27 899 53 454 63 316 15 738 6 788 38 566 10 532
65 499 19 537 70 878 47 615 34 379 38 552 71 240 28 640 44 675 39 446 83 28 27 729 98 247 48 588 64 872 55 920 20 753 90 630 95 166 16 631 54 39 9 254 57 802 10 729 59 954 52 541 89 214 23 96 29 604 75 289 82 476 40 980 43 397 60 858 94 408 61 918 62 545 4 583 53 720 99 370 15 57 77 862 17 496 6 395 88 805 36 344 25 598 67 424 72 251 87 770 0 519 32 28 80 487 41 488 37 164 49 252 5 832 7 780 21 685 74 321 86 354 81 956 18 400 8 925 69 244 66 258 13 813 63 514 33 384 93 701 76 809 11 590 2 163 96 356 14 429 35 475 92 761 22 891 51 91 91 883 42 70 1 598 78 141 24 456 84 323 85 890 30 441 56 617 46 739 68 75 97 885 45 561 50 344 3 928 58 947 79 946 12 247 73 291 31 601 26 895
31 149 23 596 30 56 65 223 18 164 5 797 47 526 59 252 70 183 86 640 14 202 90 563 73 846 66 821 55 308 16 663 35 869 74 552 88 982 26 926 51 271 91 799 97 459 6 477 10 971 1 24 61 19 71 615 56 904 27 417 24 400 19 776 84 939 7 18 85 632 89 825 48 393 80 772 32 239 62 588 21 923 42 429 22 600 57 566 72 566 75 219 67 663 77 836 52 859 54 758 98 463 40 326 20 146 83 203 58 987 79 977 95 821 46 434 39 291 28 601 44 268 69 465 2 709 8 219 50 301 96 193 38 29 82 392 13 158 3 982 34 483 9 453 53 433 45 397 76 408 33 135 11 522 12 862 4 900 78 533 17 104 25 968 41 446 93 446 87 510 68 339 15 193 92 217 36 900 99 113 94 360 0 219 60 927 63 110 49 438 81 930 43 961 64 351 29 876 37 184
52 494 23 807 99 680 27 572 71 453 84 643 72 782 66 35 96 832 62 471 26 526 97 164 6 912 48 274 83 849 18 952 36 711 59 141 85 521 94 520 15 3 24 225 79 829 38 385 19 820 93 69 75 533 57 282 91 147 60 455 2 680 44 350 77 510 50 338 70 552 87 709 46 468 45 557 74 31 47 293 25 250 10 733 98 544 20 533 31 719 61 96 32 244 90 938 80 90 63 338 76 663 28 251 5 590 35 686 22 294 39 791 17 24 4 306 42 400 69 287 43 861 41 260 11 918 88 525 65 386 81 179 49 200 89 763 37 385 54 454 86 262 34 561 68 76 64 561 12 983 95 990 78 58 51 239 73 306 82 655 7 283 16 825 13 751 14 774 33 146 55 299 40 976 3 482 8 662 1 784 30 241 0 508 21 476 56 236 92 121 29 810 67 485 9 655 58 804 53 108
12 40 21 298 20 815 67 419 72 540 86 202 18 112 33 977 60 739 53 185 30 991 45 724 70 254 42 459 82 740 59 437 1 513 9 166 93 6 84 117 48 491 19 699 63 877 55 582 81 789 64 690 7 478 40 311 87 68 37 10 44 617 73 322 56 53 88 437 97 799 4 352 35 972 68 697 75 429 29 740 58 376 78 459 27 24 71 636 54 486 3 951 62 220 25 811 17 665 94 202 77 901 13 988 2 555 11 312 10 449 79 153 96 747 36 522 26 840 6 10 57 3 61 495 38 568 46 746 89 196 92 659 91 722 74 554 47 928 22 189 14 587 85 649 52 876 65 282 8 56 95 323 24 440 90 127 39 761 16 309 15 669 23 891 41 392 43 147 69 626 80 147 49 111 99 993 32 178 0 479 5 19 50 302 31 653 76 746 34 704 66 559 98 185 51 968 83 506 28 712
52 117 4 472 58 622 18 516 53 571 5 528 1 787 37 189 91 800 76 815 56 345 13 535 25 217 68 189 10 852 75 271 84 307 35 143 63 268 12 722 87 710 97 335 29 604 38 160 28 599 74 217 55 412 62 327 90 873 33 440 64 254 57 659 34 367 80 550 86 986 30 531 27 913 17 634 67 462 7 447 79 649 85 580 39 974 60 237 49 57 65 436 47 259 70 59 0 162 15 937 3 499 24 63 61 763 14 325 50 414 82 563 43 828 88 781 26 760 73 940 45 958 89 575 96 863 51 129 41 362 40 692 31 131 54 584 32 98 95 917 93 212 66 212 22 960 23 713 72 661 36 531 77 449 44 716 21 284 83 132 20 85 42 924 19 266 6 702 71 310 16 453 81 533 99 659 2 874 48 756 11 519 8 211 98 62 9 657 69 219 94 917 78 585 46 125 92 132 59 280
35 835 22 779 15 298 98 368 4 416 65 379 47 954 7 76 18 5 86 801 40 144 11 868 17 166 85 917 13 308 3 432 23 649 78 707 64 166 74 732 59 419 90 146 9 479 53 456 69 76 91 146 70 646 30 19 34 441 25 942 89 387 50 111 61 463 38 282 54 379 73 375 29 919 83 366 95 297 28 582 31 314 77 671 94 126 88 873 96 754 33 287 80 988 55 804 66 138 14 843 81 772 2 67 16 387 93 483 43 962 72 894 44 932 6 22 12 994 79 120 45 6 46 347 62 938 52 833 42 625 92 4 75 740 49 902 10 406 39 989 41 414 68 498 84 707 27 971 82 799 32 311 99 940 97 831 71 760 26 701 20 804 57 377 48 548 8 155 87 967 1 65 36 286 56 987 58 947 67 273 51 582 63 638 21 531 24 999 5 711 0 713 19 703 37 623 60 192 76 808
63 252 94 548 18 285 78 455 85 291 70 391 12 25 7 992 32 305 22 696 8 90 27 174 81 803 51 905 97 905 74 96 29 763 38 91 41 661 0 233 53 283 92 575 93 347 83 260 65 469 17 815 89 708 10 108 77 980 52 21 67 283 40 194 90 211 95 105 34 793 15 824 64 184 57 160 50 775 88 690 37 205 31 567 48 103 5 924 45 411 91 463 9 760 71 270 61 475 39 419 23 388 20 205 62 882 99 877 75 455 60 595 66 951 86 158 54 486 76 430 96 37 55 876 98 890 82 798 13 56 3 581 25 320 11 784 35 174 4 474 33 678 16 368 47 315 49 855 46 36 6 155 56 912 73 383 84 932 72 162 2 818 87 637 44 959 69 746 58 323 80 173 21 582 14 921 68 383 1 784 43 706 42 683 79 820 19 662 59 648 30 874 36 62 24 6 26 652 28 468
74 303 91 905 2 737 89 822 45 72 93 21 69 347 8 599 96 23 85 782 41 833 27 383 22 157 9 766 46 634 48 462 78 97 77 20 40 827 21 345 17 950 86 179 38 658 64 95 61 703 73 897 56 882 5 649 0 531 44 80 98 139 16 136 31 464 80 162 68 69 49 889 55 960 3 29 83 705 75 619 53 858 30 486 92 972 66 145 37 543 23 961 28 577 71 315 24 59 10 759 54 834 81 751 18 731 97 104 59 819 32 21 84 641 7 560 1 427 34 672 94 808 11 822 20 975 26 656 62 798 6 895 33 925 29 468 60 398 67 282 76 738 13 500 36 143 47 60 88 208 4 469 95 357 70 395 15 632 42 166 50 794 43 120 72 16 87 472 14 584 12 734 39 80 25 130 52 541 65 471 58 783 90 97 35 644 79 141 57 509 82 311 51 692 19 85 63 917 99 115
11 239 60 864 26 322 43 262 98 793 5 212 88 362 29 710 91 355 75 896 56 250 90 363 63 955 48 380 25 392 17 438 36 234 32 990 83 303 57 674 38 89 1 73 62 571 45 98 41 801 20 1000 9 849 50 394 15 166 71 417 54 586 22 98 76 343 99 500 35 324 13 677 52 964 82 186 67 277 66 8 55 76 87 467 27 597 64 846 78 683 74 472 42 646 18 63 39 620 96 231 59 899 37 393 7 961 65 820 95 722 34 863 46 948 86 452 61 79 72 589 2 928 77 173 84 983 19 318 12 873 30 354 49 126 93 165 6 477 31 355 28 533 68 703 70 253 47 160 92 563 94 26 16 684 97 822 79 575 0 599 85 179 80 435 21 384 14 690 69 495 8 555 23 865 10 234 89 752 33 748 44 835 4 252 73 630 24 479 3 321 40 746 51 82 53 13 81 722 58 113
87 70 74 497 60 79 6 136 78 874 68 181 23 834 65 644 37 836 24 452 57 862 80 464 22 299 71 86 85 369 30 202 83 633 4 850 26 851 98 777 19 362 72 597 18 489 13 963 56 685 46 113 45 507 76 730 8 350 55 426 58 534 11 150 21 21 9 57 43 990 28 950 0 599 59 43 3 468 27 808 34 366 77 556 35 712 54 928 93 928 29 101 41 411 73 285 16 729 94 989 70 476 38 183 82 390 95 627 44 525 20 269 79 95 62 673 81 633 92 59 2 656 51 740 31 36 17 656 10 237 49 256 39 967 66 245 14 55 52 208 36 814 89 378 88 742 12 404 32 288 42 531 15 357 40 667 53 707 1 655 96 397 61 72 7 585 5 809 50 871 90 457 25 803 75 687 48 794 47 841 84 224 33 704 86 237 99 672 97 337 69 523 91 433 64 528 63 253 67 66
68 742 12 880 64 180 99 981 94 849 58 550 61 11 22 619 7 399 24 317 44 643 11 76 76 688 6 838 0 421 73 793 62 490 80 867 50 142 5 205 20 585 30 471 46 803 10 565 31 800 51 665 88 450 86 802 26 71 40 767 23 532 19 904 18 98 95 574 98 538 36 335 82 273 84 424 87 771 38 446 92 257 41 855 72 792 49 71 52 374 33 77 42 181 91 773 37 427 25 630 39 148 89 859 83 592 59 477 67 335 35 190 15 871 21 876 29 281 97 658 75 667 9 831 17 417 1 483 3 573 93 503 96 932 43 362 48 68 65 636 14 655 47 687 63 160 74 388 16 574 90 573 70 500 71 456 34 532 55 473 27 61 28 494 77 463 60 868 4 131 66 25 85 559 79 256 53 916 8 172 81 787 2 799 69 695 45 974 32 391 54 743 56 187 57 670 78 974 13 562
78 677 92 368 66 872 96 562 8 856 87 696 40 489 22 298 90 100 32 939 27 854 38 479 68 469 63 366 65 508 80 85 19 327 62 342 88 103 79 670 10 435 91 566 84 844 82 213 52 745 72 126 36 219 15 737 18 786 97 896 55 692 67 237 23 152 11 903 44 445 56 508 34 388 93 464 75 893 14 2 0 124 48 811 95 392 42 549 37 551 60 410 53 1000 94 354 71 334 49 175 33 180 89 28 73 537 64 701 6 519 30 200 99 91 25 805 29 288 76 796 54 596 43 905 45 410 69 253 57 961 50 460 12 23 39 744 20 49 86 144 7 526 13 872 24 406 58 450 77 829 83 966 81 766 85 344 5 597 2 183 59 294 21 66 61 537 46 103 9 122 51 958 16 234 4 539 74 987 47 877 28 475 70 20 35 845 31 820 17 91 98 616 41 956 26 181 3 532 1 970
87 779 34 683 16 639 67 857 22 384 70 717 32 482 33 207 39 151 71 345 11 744 14 736 74 370 28 426 48 699 97 386 26 962 86 908 89 448 38 899 21 668 91 892 94 54 41 150 56 91 3 893 19 605 82 744 43 413 69 885 4 655 93 975 65 853 95 590 30 638 61 201 18 733 0 864 75 338 6 770 31 294 99 299 17 228 54 728 79 702 15 27 42 221 80 497 63 36 62 740 10 404 58 12 77 314 20 677 59 968 88 589 36 432 8 289 49 914 12 681 47 401 24 912 73 365 66 241 85 92 64 860 68 685 84 252 57 690 60 39 37 346 55 261 96 182 53 226 7 231 27 884 83 78 90 537 45 67 25 464 51 5 9 90 1 996 76 162 50 842 92 444 81 890 23 277 72 256 98 43 35 375 29 481 40 163 2 162 5 721 78 822 13 636 52 130 46 274 44 902
69 241 32 798 46 140 38 43 10 308 31 577 99 908 72 872 5 758 41 687 88 466 44 868 95 288 77 193 79 922 84 89 43 942 20 572 50 10 58 250 14 225 48 81 76 312 7 162 16 423 18 270 2 120 97 746 83 424 1 507 45 367 0 706 23 296 17 154 9 207 61 737 15 924 40 485 36 351 63 280 11 203 86 267 87 533 78 504 47 98 91 573 85 251 92 76 67 660 54 435 12 500 64 161 75 965 93 108 68 217 8 849 57 465 24 858 65 757 56 39 81 429 70 220 98 617 28 397 26 889 39 501 96 644 4 642 13 809 82 466 55 83 25 775 42 767 60 208 80 673 34 392 37 967 52 387 35 347 94 640 33 455 62 716 27 859 71 485 66 176 53 274 19 358 3 370 73 133 30 689 51 60 90 699 59 335 29 944 6 380 21 259 89 202 74 916 49 610 22 58
89 824 45 314 86 638 71 659 91 600 6 146 73 393 55 345 25 171 99 671 0 198 88 161 29 915 5 363 90 139 94 986 60 927 12 295 23 67 51 553 82 551 18 903 9 170 59 385 84 929 75 356 96 764 31 896 52 726 81 36 28 714 62 69 38 269 63 740 57 610 40 246 1 153 44 317 22 306 61 542 72 409 41 652 66 336 34 594 80 492 11 924 36 97 8 460 43 878 97 342 26 788 95 633 47 708 56 568 35 386 10 670 74 648 85 548 16 757 39 736 2 185 50 303 42 506 98 96 7 507 13 554 83 908 93 404 68 246 92 741 37 486 49 483 67 29 54 783 46 933 27 649 14 350 77 850 70 632 79 200 65 641 33 756 69 453 48 80 78 982 58 64 64 129 30 405 17 168 3 75 76 571 15 406 21 200 24 562 53 149 20 38 87 679 32 120 19 424 4 347
38 155 79 630 58 76 71 4 60 453 5 723 50 249 92 96 72 533 64 443 15 636 35 737 18 251 56 572 22 729 55 216 47 963 9 323 10 290 43 530 54 52 23 333 91 825 90 791 36 221 2 906 73 832 82 595 29 452 98 955 84 730 48 909 68 381 85 844 52 125 33 742 77 899 6 285 74 255 51 268 13 486 63 986 1 946 67 84 12 353 26 115 81 374 75 149 78 670 59 437 42 433 16 889 27 617 34 695 17 949 31 831 30 158 61 809 24 430 57 291 62 215 89 935 21 534 95 160 37 254 44 107 96 96 41 700 99 316 97 144 14 965 88 617 69 412 19 283 39 110 3 643 0 382 7 164 46 622 8 981 83 363 11 515 80 459 76 246 86 666 93 381 4 658 45 242 25 398 87 397 20 12 49 99 94 180 66 7 65 584 70 902 32 284 28 32 40 62 53 42
33 91 80 809 45 877 31 994 10 762 75 754 44 682 22 228 29 352 57 428 88 983 76 298 96 463 70 511 49 171 0 958 86 869 15 794 4 3 55 923 39 745 52 824 81 669 26 342 58 647 38 103 40 924 90 563 87 578 84 901 64 589 68 228 74 541 56 651 36 781 6 348 8 383 28 915 19 157 16 618 60 800 24 942 91 771 65 377 54 940 37 478 78 14 61 308 98 875 94 946 62 613 5 991 83 107 34 496 77 5 9 737 72 755 18 372 35 342 66 925 41 300 32 615 21 240 79 951 95 422 85 899 20 783 50 956 71 780 46 842 30 120 47 282 67 997 12 239 63 935 13 374 2 288 17 252 7 415 14 165 3 211 27 882 59 445 1 498 51 928 69 160 43 769 23 710 42 525 89 34 48 313 93 230 25 854 53 930 99 108 92 654 97 401 73 284 11 992 82 83
27 350 79 132 3 641 90 711 19 489 86 274 42 31 13 981 18 958 60 925 32 242 78 987 10 71 14 302 89 557 36 888 84 780 69 667 88 804 51 675 7 848 53 836 22 123 94 491 98 732 57 674 8 52 34 741 30 187 40 467 52 612 35 120 37 322 6 899 64 236 16 605 50 777 15 124 70 247 77 721 23 561 46 630 63 108 68 692 45 892 66 593 75 90 11 564 55 460 91 671 99 370 72 947 43 473 59 319 48 182 82 528 41 347 49 908 2 533 58 481 44 800 87 4 83 263 71 134 9 114 1 108 4 707 81 688 76 872 0 905 95 3 29 952 97 712 28 753 25 304 26 52 56 662 61 136 96 928 24 68 62 371 85 502 74 136 20 547 47 716 80 270 92 600 73 441 21 46 17 594 38 98 5 949 12 979 67 682 33 197 54 672 31 420 93 811 39 276 65 540
23 979 58 812 8 527 30 908 83 860 92 411 12 179 74 229 50 816 43 942 96 323 6 10 39 989 75 62 65 426 45 293 3 797 71 862 70 819 16 633 97 872 68 385 41 759 46 965 59 665 61 273 62 794 94 627 17 179 82 844 21 227 27 414 87 118 72 105 86 134 47 810 84 130 7 57 76 440 78 685 67 230 19 104 36 78 9 99 2 446 90 650 54 195 81 967 53 383 98 754 25 508 51 861 18 991 55 510 48 321 5 14 99 670 91 542 29 362 63 466 10 851 13 252 22 547 85 249 80 165 14 197 89 302 1 549 95 151 26 45 4 604 0 159 66 686 37 985 88 359 40 202 64 842 77 510 33 911 69 173 34 759 79 103 28 759 60 721 44 23 57 363 93 763 11 210 56 733 42 909 24 105 52 475 38 120 49 109 31 976 35 842 32 243 15 572 20 33 73 659
31 581 28 229 90 313 24 136 98 778 81 462 95 929 22 685 55 549 23 670 21 866 92 25 77 200 4 664 80 240 84 329 75 874 66 22 30 2 87 959 99 51 12 537 93 98 8 288 15 487 16 372 32 511 89 748 53 365 39 105 41 21 58 342 61 586 10 211 65 158 1 794 63 119 18 610 45 71 73 318 36 612 6 85 70 689 40 433 85 847 72 562 27 363 7 793 13 301 52 401 47 577 64 657 91 244 42 375 57 83 37 623 49 162 62 590 69 611 54 803 88 886 5 865 60 804 94 139 74 705 97 92 11 228 17 867 86 760 78 146 67 71 29 746 56 121 83 433 25 936 44 848 76 152 79 617 35 939 50 4 68 261 0 874 26 12 14 914 20 515 71 858 96 430 51 833 3 95 43 469 48 457 38 267 33 675 2 367 46 315 34 469 9 670 82 709 59 138 19 446
46 370 64 666 90 243 2 5 72 762 94 909 96 642 20 667 89 286 14 352 91 78 28 391 35 877 80 755 43 880 26 704 85 773 52 919 98 296 69 893 68 833 61 422 67 668 12 232 63 352 23 719 9 886 38 882 40 158 19 769 56 1 54 512 60 689 97 173 49 656 45 594 74 90 7 917 66 491 44 156 39 886 99 491 95 751 3 638 27 17 92 786 93 280 51 966 32 294 25 121 73 469 71 438 82 332 65 262 75 369 41 823 86 984 30 407 78 121 50 812 55 115 81 835 8 639 6 188 62 921 5 519 87 218 58 127 84 741 4 989 1 56 18 569 0 884 31 783 37 841 48 13 34 133 10 777 76 337 22 377 88 289 16 989 79 457 77 527 42 956 53 871 57 66 24 139 70 744 17 664 33 456 11 176 59 451 29 449 83 167 47 366 21 813 15 541 36 565 13 190
5 560 50 313 97 596 64 894 16 899 36 496 79 145 0 255 54 893 43 310 30 574 82 747 76 371 45 758 93 456 40 181 78 14 98 383 10 822 80 49 25 148 75 553 37 415 55 178 49 889 77 557 6 566 89 986 20 673 7 179 62 925 23 772 9 765 46 605 84 931 42 85 95 904 33 705 92 572 69 537 99 949 96 356 68 363 53 66 59 511 63 137 41 262 65 684 38 132 44 272 11 582 4 540 86 239 58 916 67 554 87 358 27 225 57 325 74 455 60 813 72 131 1 220 19 174 48 789 81 578 56 53 18 578 83 476 47 743 15 254 94 404 71 279 35 386 17 134 88 845 2 578 32 658 26 321 90 527 70 551 73 580 85 424 8 272 13 288 52 430 29 741 31 212 12 391 66 303 39 604 22 327 24 810 61 69 3 565 14 700 21 412 34 754 91 677 51 548 28 646
8 147 78 396 57 582 5 573 41 894 96 250 56 511 33 669 83 552 6 427 40 439 29 620 30 17 93 594 61 824 47 65 64 453 74 1 34 251 86 298 48 23 71 486 81 633 35 533 77 955 62 169 36 106 87 318 31 353 11 689 67 526 52 488 32 33 42 511 46 414 95 687 73 151 59 819 75 430 89 169 21 677 94 938 58 801 37 261 53 247 69 657 39 129 88 547 82 207 54 299 85 481 79 587 9 69 16 166 68 257 25 418 7 459 3 156 18 486 24 31 92 235 97 510 28 243 17 140 70 349 4 266 51 768 1 656 20 808 72 413 60 485 13 265 15 284 43 699 99 651 2 607 80 458 63 203 38 231 65 19 10 73 91 296 84 548 27 566 66 686 45 834 49 156 90 270 0 751 26 148 23 714 14 371 76 788 12 558 98 343 50 344 22 74 55 986 44 568 19 365
51 685 14 219 92 624 64 594 79 146 49 442 21 159 11 845 3 590 5 907 46 327 66 124 12 583 86 940 2 206 71 183 61 973 7 221 70 957 27 404 32 691 13 738 87 836 44 518 8 864 59 798 68 447 69 679 77 85 62 978 99 785 35 418 93 579 96 387 85 108 47 78 6 970 16 802 22 723 60 637 37 712 84 604 52 580 98 811 89 220 1 122 94 180 91 145 45 894 30 347 50 80 72 752 82 109 75 917 56 710 95 883 80 580 24 722 36 183 78 686 31 802 15 607 55 145 65 739 41 620 67 752 39 4 18 811 38 953 76 759 58 801 0 305 10 875 48 740 29 466 28 82 9 621 53 902 81 586 19 401 73 861 43 1000 25 890 54 807 23 311 40 631 83 989 17 319 63 99 4 847 42 697 57 632 74 292 20 28 33 251 34 371 26 254 90 510 97 277 88 516
94 699 8 790 24 478 22 926 44 458 36 30 60 102 69 831 45 437 26 45 88 284 34 715 11 438 3 520 6 999 93 284 81 933 10 516 35 821 43 710 41 984 20 407 48 267 70 49 19 936 67 134 98 90 99 952 4 468 59 697 27 826 92 814 71 220 87 867 61 718 37 768 55 811 62 222 0 507 79 645 1 138 95 827 64 630 17 955 46 973 29 783 42 434 13 923 78 725 73 553 28 938 9 900 31 241 47 47 51 145 77 973 83 993 80 289 40 19 53 492 89 585 38 485 50 232 84 772 12 895 66 633 21 325 39 923 97 729 91 648 52 222 58 417 56 934 32 211 16 324 18 604 75 295 96 913 85 367 33 601 23 425 30 345 14 952 74 189 68 626 57 932 72 502 82 137 76 637 54 976 7 699 63 668 25 556 15 174 5 281 86 386 90 33 2 189 49 911 65 770
64 417 75 168 52 842 45 558 67 349 23 482 39 306 92 507 1 870 40 658 48 650 0 152 91 469 19 625 58 739 82 628 89 589 51 272 5 446 15 144 55 406 44 759 35 692 8 531 59 726 4 760 47 556 81 628 54 925 84 178 98 327 7 154 17 805 99 90 71 444 27 200 33 508 25 467 10 635 11 836 57 664 34 902 9 616 77 230 97 142 49 621 32 551 70 774 63 439 37 505 24 118 29 726 62 536 68 283 96 795 6 79 42 540 74 735 93 610 72 311 69 448 3 245 79 979 46 335 13 891 61 537 65 815 2 651 86 599 94 347 22 829 90 179 18 584 14 377 85 981 76 631 21 256 87 168 31 751 38 407 95 653 56 473 88 985 26 575 60 840 16 639 43 420 73 130 36 835 53 575 12 106 30 646 50 30 41 441 83 22 20 653 28 77 78 19 66 207 80 892
98 746 3 813 78 882 73 908 17 626 47 511 80 716 87 469 85 871 90 222 67 761 63 186 92 826 4 445 16 811 59 944 29 626 94 536 95 835 40 529 91 758 39 460 97 885 82 957 36 994 23 467 41 739 38 376 37 1 0 460 11 561 58 678 20 776 81 518 70 344 66 74 68 667 46 588 45 729 7 254 88 710 18 468 62 367 32 37 12 890 22 10 50 993 99 372 77 466 5 962 86 699 71 895 13 64 72 867 35 593 33 681 43 217 79 342 8 496 61 683 56 954 1 894 89 416 64 573 24 990 6 113 30 73 27 418 65 301 52 636 9 696 69 325 42 98 57 678 2 911 14 818 49 489 53 395 21 567 54 168 76 355 74 928 19 90 48 402 28 23 75 318 25 353 34 828 15 439 26 615 93 823 10 411 84 84 44 390 51 56 60 349 31 159 83 579 96 514 55 720
53 926 94 980 1 574 58 79 29 295 76 815 22 243 99 22 34 635 9 19 30 712 37 606 95 906 5 431 11 835 90 748 56 879 48 82 8 690 59 596 7 959 97 818 89 197 6 284 49 252 27 760 14 414 71 131 24 952 16 960 31 487 75 264 47 273 35 406 40 447 93 966 3 112 4 244 50 376 15 109 98 285 33 360 85 208 41 772 57 98 78 10 67 505 87 866 63 458 32 195 2 343 19 805 44 638 73 233 43 414 68 385 55 660 83 72 96 134 80 106 66 181 26 219 45 844 20 125 21 185 10 927 88 350 51 928 17 226 46 680 25 34 42 458 36 361 38 212 39 515 13 581 72 768 65 174 69 18 61 120 81 917 92 670 52 733 23 425 82 208 86 139 0 782 54 528 74 90 12 82 28 283 91 838 18 754 60 912 84 517 62 796 77 389 70 227 79 7 64 840
9 8 38 247 94 709 34 427 0 885 25 509 19 510 20 94 3 432 7 958 48 592 69 938 76 461 42 733 74 79 54 518 21 16 17 482 55 137 28 211 73 609 29 522 10 409 84 572 58 578 70 628 79 798 6 929 8 662 78 463 89 615 15 915 23 815 93 279 16 509 32 258 33 844 13 830 22 957 88 305 99 14 61 519 35 616 95 531 90 549 47 661 63 57 1 31 64 379 83 146 75 395 40 239 86 941 62 69 85 636 44 671 24 522 98 242 2 178 14 896 30 601 97 213 11 241 41 596 82 499 43 161 68 974 71 212 60 634 18 283 49 170 65 821 46 613 36 396 56 110 91 105 31 249 59 475 50 464 52 881 87 533 96 64 39 208 67 408 51 202 26 757 53 713 4 739 37 85 92 1000 45 479 77 693 80 139 5 155 66 201 72 871 81 616 12 340 57 867 27 620
84 187 80 559 73 476 53 171 10 417 33 218 11 670 75 206 83 149 5 393 7 767 14 263 89 785 51 392 41 43 58 665 47 700 0 671 54 860 82 244 20 256 13 943 96 71 93 547 45 238 81 219 38 660 95 24 49 505 64 362 18 698 69 144 92 907 35 120 27 796 70 664 59 248 34 780 40 140 17 454 24 173 36 285 6 371 91 229 79 156 26 293 67 906 19 232 66 808 87 599 63 496 43 175 8 415 29 341 55 744 42 575 50 816 74 546 28 781 57 396 65 882 61 23 9 565 31 786 39 815 15 609 62 504 23 657 12 60 72 47 78 116 60 823 94 478 46 209 56 7 1 735 4 738 22 492 86 703 25 543 16 376 30 794 44 729 88 367 32 493 90 998 37 364 99 789 68 428 3 37 48 161 21 510 2 841 52 616 76 330 85 407 77 682 97 990 71 292 98 281
23 786 14 750 37 586 52 883 32 26 85 267 36 599 98 730 44 838 70 488 78 144 54 379 28 802 53 50 38 595 3 160 2 775 35 557 40 944 93 97 81 422 72 102 42 883 84 170 60 8 58 920 31 163 73 515 27 80 97 859 1 354 30 189 88 261 69 502 74 401 0 71 92 543 41 653 26 848 63 752 45 973 43 558 16 575 77 775 5 873 67 357 59 707 75 855 22 641 9 215 8 632 95 822 24 435 66 555 17 784 47 501 62 876 11 892 48 69 89 625 96 773 90 644 79 137 33 584 68 10 19 43 18 479 15 103 50 72 83 949 71 693 39 944 91 219 57 513 55 113 21 641 65 97 87 101 80 301 56 71 29 670 12 439 82 216 64 994 46 125 94 343 49 523 76 9 25 992 7 560 10 436 20 831 34 669 13 461 99 554 61 253 51 301 86 576 6 534 4 463
39 745 21 461 47 739 76 27 57 763 69 318 84 306 61 323 50 150 5 440 60 100 31 500 19 339 12 674 42 612 10 23 78 666 82 181 93 920 35 77 33 449 27 855 74 204 29 63 72 876 6 674 46 187 23 963 48 169 58 313 44 252 95 154 3 398 13 195 4 669 68 407 94 186 79 760 81 438 98 546 65 525 14 336 83 356 75 154 59 892 1 755 51 104 2 394 71 525 20 147 0 452 88 170 63 403 62 61 8 881 7 974 24 94 37 703 15 560 67 195 41 123 32 979 86 227 73 710 11 916 54 114 45 567 25 71 97 219 90 612 30 73 77 522 87 352 36 467 9 930 92 766 64 804 55 87 26 272 70 334 52 890 16 828 53 546 34 598 28 649 66 496 22 655 99 271 38 336 96 536 91 780 18 483 85 183 89 170 17 512 43 813 40 661 49 509 80 414 56 775
0 236 92 453 27 535 85 23 80 189 38 275 30 193 35 979 17 256 2 289 66 319 91 665 37 445 42 715 58 614 62 227 39 840 78 633 43 410 7 560 48 925 50 545 64 859 31 454 74 232 90 449 11 63 55 827 46 343 44 2 28 877 83 35 86 990 61 560 9 979 8 36 67 271 23 118 22 213 59 637 63 364 24 14 25 91 3 757 71 546 68 102 77 957 16 96 1 260 15 862 60 894 26 931 81 713 54 894 87 818 95 337 36 299 32 229 98 252 10 462 94 557 73 12 93 185 65 880 56 320 20 456 84 995 29 622 96 378 82 743 69 411 19 681 21 659 99 290 18 542 6 303 45 637 49 160 33 570 70 390 88 552 13 347 89 86 12 117 14 40 52 659 79 508 97 830 40 980 51 385 75 227 76 520 5 523 72 271 47 165 53 281 41 628 4 66 57 665 34 1
93 58 43 505 6 958 87 26 82 386 20 456 80 846 7 507 27 307 23 877 14 122 71 451 53 417 61 867 76 664 54 914 37 262 65 653 90 885 59 563 70 422 15 26 73 392 49 678 10 149 58 326 56 477 13 291 47 383 60 50 41 179 28 9 0 35 25 442 64 243 97 996 79 693 44 36 50 949 99 308 85 159 2 176 1 128 26 74 72 427 39 699 36 830 62 422 30 151 9 734 42 522 17 603 86 526 4 331 75 735 88 868 31 175 29 103 45 678 92 801 57 460 95 515 96 179 24 561 78 866 8 149 12 21 98 555 32 231 22 483 18 120 33 384 77 861 35 303 69 353 48 311 84 825 3 838 16 21 74 244 46 792 81 235 68 566 5 571 40 408 52 433 11 459 55 686 51 166 34 381 67 811 63 654 19 977 91 25 94 958 66 359 89 961 83 741 21 96 38 980
3 821 98 873 34 947 39 305 5 953 76 869 49 592 29 631 88 488 33 377 42 441 83 97 93 828 51 336 55 830 62 270 73 303 78 903 41 42 26 592 35 412 61 276 54 17 24 849 53 839 28 802 84 465 85 429 13 30 90 920 70 521 58 90 20 355 80 769 43 322 57 403 15 239 97 446 4 17 94 981 99 236 8 39 30 230 37 505 74 615 67 442 46 437 12 680 81 456 59 154 50 718 32 301 40 151 25 472 96 315 72 675 68 325 38 583 56 542 79 319 92 644 66 889 86 900 82 161 45 876 11 79 1 177 7 276 36 291 69 894 65 217 27 45 22 416 75 589 77 832 17 184 48 133 60 155 14 840 0 541 64 206 63 629 89 157 52 802 23 578 21 733 31 518 10 898 16 485 47 854 71 2 6 243 91 943 2 660 44 931 95 45 18 493 87 41 19 612 9 399
11 482 96 289 83 499 84 275 9 545 36 567 50 331 82 401 61 874 71 200 2 154 26 578 62 527 6 317 77 913 90 379 60 233 29 591 49 93 15 633 89 116 64 139 42 744 8 291 80 987 72 157 31 525 88 139 94 114 4 952 86 719 91 679 68 534 93 755 7 228 74 244 20 811 52 952 79 115 53 970 81 882 1 574 73 511 3 850 19 884 10 406 99 15 43 851 78 592 76 18 63 436 69 149 23 261 38 841 27 414 21 421 41 949 24 888 16 259 40 390 44 534 67 266 5 445 30 121 59 141 92 80 57 383 32 587 39 393 37 988 65 212 66 861 47 730 54 303 45 620 22 337 46 668 51 795 14 979 18 472 98 156 95 850 12 280 55 240 25 741 17 861 58 639 87 507 0 431 56 233 33 251 48 563 28 126 70 91 13 212 97 537 35 506 75 532 34 264 85 916
73 184 5 48 35 9 59 623 91 812 18 497 30 156 53 523 60 993 61 216 89 769 77 500 48 967 94 211 68 748 40 600 62 992 12 810 51 806 32 225 26 151 39 244 4 720 2 132 17 229 67 214 52 622 37 258 80 65 25 219 31 828 8 212 42 140 29 656 69 944 54 659 98 46 83 222 64 955 81 989 96 904 22 266 7 965 56 508 9 815 55 801 57 476 36 928 16 505 19 301 3 297 15 485 88 336 14 5 65 367 78 903 41 16 82 600 71 352 90 490 43 319 10 298 63 110 28 646 87 216 74 143 84 515 99 551 70 603 20 100 6 38 92 170 34 421 93 117 0 691 97 996 44 327 76 241 27 157 95 37 45 709 50 481 58 730 49 793 1 782 33 24 13 747 85 199 46 891 72 645 79 63 75 827 21 782 47 779 38 339 23 534 24 993 66 577 86 32 11 349
75 215 21 133 87 785 40 71 4 683 61 716 12 807 33 919 64 875 56 981 25 498 51 290 11 504 94 995 47 614 20 290 97 37 44 313 37 457 59 609 30 954 73 903 60 781 29 362 2 924 17 315 63 670 96 608 49 50 82 859 5 737 1 914 85 518 28 15 80 590 98 678 7 71 95 668 52 284 99 122 67 895 10 402 3 72 68 35 13 701 84 599 91 586 36 492 57 834 38 852 8 668 71 640 32 224 53 989 78 735 76 954 55 107 45 158 23 667 88 881 42 48 0 553 43 35 48 818 62 317 66 853 16 379 9 317 69 644 74 376 50 480 35 146 18 71 65 996 46 522 41 780 92 601 22 32 31 880 6 163 77 55 70 909 54 120 93 1000 14 466 19 177 34 345 79 329 24 169 58 689 89 871 90 828 15 783 27 774 26 434 72 48 81 718 83 778 39 540 86 71
15 799 78 148 16 661 68 288 95 600 4 736 18 197 29 362 54 232 65 10 59 693 76 250 57 250 28 632 23 114 70 141 38 363 39 535 66 439 0 449 17 1 1 246 53 997 90 645 60 299 69 871 93 178 67 226 30 711 34 332 26 772 87 145 49 892 83 342 40 304 14 291 58 5 79 360 80 660 41 39 9 77 7 122 91 477 62 246 61 621 2 441 10 253 63 243 77 760 89 228 5 628 19 71 75 120 45 274 33 114 71 401 20 399 52 567 43 375 24 266 74 611 32 726 73 655 37 629 98 782 44 223 11 534 6 213 72 921 50 721 46 571 25 458 55 413 35 491 96 644 88 555 47 734 27 453 99 62 81 999 85 957 12 820 94 670 13 111 64 704 84 730 48 25 82 147 56 200 36 323 92 797 51 909 31 782 8 123 86 130 3 466 97 290 22 638 42 273 21 100
84 674 32 936 37 335 72 68 60 836 87 995 27 573 83 397 79 473 43 942 6 128 68 188 10 253 2 162 56 280 41 4 71 343 38 968 55 759 3 575 82 561 14 142 96 303 21 398 28 44 44 265 40 696 64 681 42 628 59 221 77 710 12 490 91 579 98 591 51 635 17 123 47 397 89 243 18 902 97 312 86 176 62 657 24 767 29 759 49 197 70 986 90 933 76 420 26 415 4 545 9 727 25 985 74 855 50 21 34 291 46 27 31 298 22 403 15 934 1 231 8 800 19 120 30 65 52 843 48 337 36 412 39 276 35 426 33 581 66 937 23 1 93 495 94 736 81 467 16 792 95 51 92 657 73 434 11 67 0 17 80 294 5 442 67 933 58 150 85 430 45 604 65 172 99 718 75 538 54 61 78 631 20 897 88 161 53 28 69 261 57 37 7 206 63 737 13 909 61 61
66 184 56 1 17 92 68 199 30 814 26 278 46 630 15 468 72 77 27 115 16 372 86 24 20 311 50 13 52 502 94 785 71 2 35 533 25 877 78 292 34 34 38 147 57 583 69 594 4 355 48 660 1 312 95 714 96 920 18 460 22 474 80 177 6 793 55 718 51 769 64 908 11 309 0 279 14 142 76 534 90 796 63 283 62 733 81 525 19 190 8 144 5 309 3 678 65 390 32 199 85 283 82 361 43 245 98 313 99 763 41 447 21 468 31 493 60 253 36 951 10 210 77 903 49 472 7 745 74 525 44 597 40 365 75 466 70 953 24 987 47 307 37 30 59 130 53 590 79 610 83 603 42 232 93 349 54 174 39 961 73 126 89 636 45 418 29 552 84 255 67 499 87 750 13 515 92 438 9 763 2 143 23 888 88 55 97 736 12 650 61 321 28 136 58 361 91 117 33 444
21 622 80 260 82 441 81 230 23 405 11 375 44 119 62 679 26 919 77 618 93 678 89 743 9 576 22 120 18 647 4 423 92 4 98 821 12 477 54 577 71 806 28 849 83 972 5 969 78 974 55 121 91 469 42 837 19 965 68 951 97 459 6 464 84 600 85 184 41 453 70 340 86 335 69 363 16 856 79 589 53 393 61 146 29 312 38 347 57 222 90 568 49 468 34 288 59 864 65 363 56 403 20 40 7 311 51 443 95 510 46 149 10 376 63 680 74 684 31 858 60 201 47 130 76 260 3 640 48 379 75 505 88 458 50 972 58 828 32 645 13 9 67 545 72 921 27 680 2 961 52 394 0 541 15 976 66 701 45 504 64 184 99 257 96 189 33 889 36 470 37 638 24 891 14 954 1 786 39 672 17 411 30 883 73 567 94 159 25 644 35 152 87 948 43 997 8 901 40 521
33 970 92 202 29 622 85 447 65 195 88 242 69 644 5 190 15 376 84 611 82 104 75 314 73 414 90 187 26 797 77 554 94 119 55 558 58 669 1 722 6 609 50 116 36 607 4 44 72 93 86 481 96 158 7 478 39 966 9 374 98 273 41 55 16 995 54 470 74 610 57 594 79 147 87 859 48 902 8 429 34 844 11 62 52 792 3 36 49 912 91 477 31 562 23 742 10 173 32 558 89 73 30 481 95 271 19 898 93 915 14 498 66 132 63 605 44 16 78 332 45 596 56 786 64 338 22 466 0 931 43 260 12 3 97 864 62 645 28 30 20 258 53 786 51 165 71 516 13 561 59 216 68 25 18 843 67 565 37 122 81 357 38 211 61 923 60 773 35 754 47 45 25 156 27 392 70 403 2 927 42 493 21 208 40 652 17 860 24 477 80 414 99 232 46 96 83 339 76 651
41 301 93 449 70 492 25 418 53 598 98 658 40 14 50 595 94 389 58 433 1 988 31 464 90 499 16 320 55 551 19 448 60 197 49 697 75 773 78 642 61 748 54 226 26 104 92 803 11 506 30 615 33 254 66 664 0 828 85 719 81 464 38 263 10 456 68 615 72 953 44 416 8 252 52 555 21 885 48 169 64 624 84 235 23 179 80 558 51 498 22 258 18 985 34 720 20 708 82 713 36 698 99 284 37 212 32 162 4 311 71 588 45 72 83 401 57 919 97 731 77 827 87 172 9 68 56 858 47 625 89 484 27 12 59 864 86 643 14 236 91 920 74 758 46 239 24 365 17 629 5 415 69 103 2 556 15 20 73 887 63 28 35 451 39 864 29 283 95 775 65 796 7 740 6 478 28 43 88 229 42 142 76 812 96 227 43 428 62 404 67 526 79 588 3 180 12 97 13 854
76 366 43 184 83 388 37 493 95 636 12 596 17 974 94 8 96 469 74 187 65 190 69 905 18 207 32 882 31 554 90 210 67 1000 35 52 58 716 28 884 38 8 66 839 2 23 6 21 81 966 68 763 57 380 51 448 33 421 40 795 88 165 46 991 97 746 20 116 91 486 1 939 93 405 30 426 98 363 8 836 22 530 0 266 14 633 75 44 62 499 26 642 61 461 77 437 10 683 73 21 9 899 60 827 19 762 44 810 3 925 11 564 13 408 55 316 47 64 52 268 71 224 42 29 79 212 50 669 5 723 56 563 72 488 84 356 63 749 59 972 48 383 29 135 89 272 53 150 92 387 24 26 16 387 70 423 21 340 85 553 86 358 15 283 34 101 82 175 78 101 39 756 49 652 80 972 54 406 7 700 25 460 4 998 64 201 41 678 27 353 36 87 23 420 99 554 87 751 45 372
82 680 22 751 28 62 19 677 29 403 25 546 0 518 80 672 83 106 98 421 34 556 69 824 93 515 61 995 49 694 4 947 84 973 73 24 63 385 44 274 42 844 99 606 85 212 1 89 70 85 58 74 75 760 77 374 88 770 36 340 13 270 66 854 14 538 30 109 45 133 16 931 5 224 76 667 68 327 71 746 21 791 67 704 3 280 79 1000 62 431 46 177 95 362 57 637 17 998 92 202 33 367 9 361 94 654 2 775 7 708 96 906 87 798 50 21 10 573 56 816 64 592 31 926 20 795 52 768 60 959 51 963 6 16 23 332 12 67 54 101 32 155 53 987 8 155 15 580 90 692 91 565 78 781 55 472 65 333 11 351 38 996 47 302 74 354 18 565 27 831 43 706 72 279 26 29 40 226 81 755 37 445 59 488 86 548 35 700 24 921 89 540 39 540 41 590 97 361 48 972
54 56 75 483 93 380 57 241 79 811 7 421 78 669 35 809 61 562 90 813 58 898 4 326 98 292 23 504 96 351 8 210 2 460 92 564 65 155 14 478 46 628 22 88 34 524 38 682 20 544 72 993 49 964 71 879 19 412 74 368 82 319 39 936 26 490 63 313 56 311 27 838 1 68 28 7 47 174 86 66 6 506 32 795 94 287 97 502 40 617 3 60 9 626 15 245 24 88 16 8 88 226 99 233 21 640 13 56 48 477 11 811 25 256 83 25 66 407 84 916 53 810 12 711 64 523 81 106 17 382 31 796 80 39 41 527 37 168 60 806 50 251 68 980 51 800 36 71 85 6 10 874 69 199 73 870 43 901 59 329 70 465 52 443 30 257 44 689 18 683 42 695 91 788 62 574 67 809 87 905 29 72 45 929 0 204 77 925 55 531 89 216 33 487 76 120 5 594 95 24
93 909 99 239 77 313 95 305 92 657 40 44 24 837 83 968 66 98 43 458 12 422 16 58 0 272 11 432 67 445 13 339 76 415 79 489 27 501 20 71 4 327 81 69 3 377 62 848 33 877 89 392 21 794 52 886 59 267 84 296 2 819 87 404 39 582 75 876 15 619 74 863 80 425 37 231 45 54 65 562 86 966 17 84 73 473 50 52 90 580 68 940 32 896 71 979 57 322 85 186 49 646 26 642 82 886 69 536 70 343 29 294 9 498 34 27 63 837 78 734 6 155 58 904 10 974 5 49 38 224 19 922 18 166 14 425 22 956 41 36 72 654 28 301 35 167 64 848 7 81 60 772 61 639 1 866 56 447 97 381 47 566 98 991 48 992 42 20 55 281 88 439 46 374 8 991 91 717 51 817 54 807 44 134 36 822 53 102 94 342 23 145 25 725 31 573 96 413 30 699
2 573 11 134 91 753 45 76 8 26 94 874 82 50 21 253 73 46 99 927 78 878 22 604 41 625 6 306 13 497 77 80 62 661 53 477 65 202 80 574 59 644 16 240 55 933 14 145 43 214 35 11 48 392 23 265 36 434 71 10 57 365 79 898 60 832 46 457 64 227 33 309 76 913 34 598 58 937 42 403 39 492 15 535 0 409 63 774 28 374 61 784 29 540 7 202 95 621 85 647 84 615 32 912 19 289 5 691 49 466 31 796 40 1000 87 142 30 649 3 500 12 956 81 139 66 193 75 49 37 291 44 10 25 752 72 818 27 930 96 433 68 369 92 203 51 399 98 501 97 467 20 493 90 474 56 406 9 438 93 879 70 350 69 488 24 273 67 282 54 354 86 613 89 714 83 322 1 263 47 1000 10 467 50 152 18 102 38 341 74 565 88 300 17 712 52 229 26 916 4 352
68 184 47 829 67 943 69 832 39 24 20 853 62 218 97 557 90 39 22 806 95 938 59 577 41 756 66 13 80 972 4 997 55 578 6 884 77 266 88 975 98 72 96 512 34 171 87 143 32 916 31 725 94 166 8 911 72 691 70 117 51 787 44 187 93 735 45 663 3 702 29 814 5 702 7 180 61 417 81 532 19 723 73 565 16 564 21 262 1 291 43 209 10 812 26 200 38 430 79 891 40 821 86 87 71 7 76 39 33 389 48 286 30 498 50 253 75 863 91 295 92 554 13 518 65 201 9 198 25 12 84 596 24 434 53 145 36 475 27 382 49 843 78 564 37 784 0 224 85 537 63 762 46 886 12 649 2 572 64 854 14 8 54 222 28 232 18 478 89 728 42 620 23 157 56 329 82 732 57 698 83 829 60 631 99 126 74 37 11 449 35 247 15 593 17 526 52 664 58 326
38 932 85 486 61 373 96 251 29 404 97 201 7 76 9 792 1 162 51 952 31 826 4 842 22 45 77 345 81 22 65 161 37 630 40 41 91 279 17 387 23 743 89 449 6 659 92 291 28 846 0 334 88 265 39 440 3 596 80 618 20 755 45 136 93 260 82 801 57 316 5 667 42 98 68 206 33 802 69 531 76 986 94 835 58 16 98 985 79 362 52 7 8 411 15 459 27 245 71 186 63 527 53 513 64 733 49 324 66 629 84 840 60 868 24 252 72 515 95 654 36 183 35 53 43 120 25 611 86 88 55 906 19 978 56 224 83 782 41 601 2 54 74 210 67 251 16 830 12 923 50 687 99 66 70 814 26 524 14 129 34 195 32 820 75 376 47 520 18 908 46 785 11 8 44 489 62 381 73 900 21 68 10 580 48 440 13 177 78 314 87 468 90 900 59 741 54 924 30 344
68 717 48 208 93 309 14 886 67 817 55 771 92 96 21 23 43 321 59 281 65 340 23 894 10 66 50 746 97 120 75 953 91 831 73 891 26 23 81 130 42 461 76 801 45 128 89 792 86 666 38 627 99 165 90 206 60 403 34 240 2 446 37 229 29 321 61 654 27 330 16 429 77 447 74 665 28 17 83 406 35 451 24 364 71 480 64 798 70 550 33 58 85 865 30 611 1 218 62 205 66 959 3 767 15 831 0 888 53 459 78 220 11 218 31 16 6 678 88 645 98 378 80 884 25 260 54 884 72 168 63 214 96 305 9 322 56 842 41 834 20 187 69 577 52 556 39 875 46 307 95 453 19 973 94 589 22 969 7 33 47 761 17 973 12 667 57 285 87 872 5 732 40 361 8 117 49 586 36 122 18 912 51 973 4 629 82 448 13 954 79 233 84 677 58 966 44 551 32 497
17 438 34 411 12 994 21 634 51 633 94 202 78 881 8 399 0 201 44 689 48 538 81 534 37 33 30 350 77 615 42 911 25 180 75 210 60 14 18 319 3 80 66 823 65 104 98 411 93 839 33 966 86 940 23 888 32 452 50 960 11 239 61 183 88 63 56 151 46 145 80 341 36 740 53 437 5 47 63 993 19 710 24 434 84 185 52 743 29 588 26 35 90 648 71 369 68 318 14 701 47 630 70 933 85 518 22 2 13 241 95 666 59 125 6 170 49 933 96 372 40 81 57 714 20 469 64 407 45 120 54 770 39 246 89 120 58 267 7 752 2 777 43 422 27 738 99 43 9 498 31 744 87 632 92 778 79 169 83 320 72 883 15 778 28 381 67 557 35 50 10 550 74 160 69 838 76 67 82 401 55 939 91 994 16 704 38 831 62 606 1 997 73 53 4 441 41 524 97 365
70 817 10 72 85 185 52 715 25 231 34 377 89 353 92 892 83 528 50 166 9 503 78 191 0 350 8 781 44 318 28 449 75 279 86 929 96 464 22 820 72 212 27 806 48 280 57 358 33 157 55 587 68 830 21 294 51 972 7 144 82 462 80 457 95 26 2 455 91 157 13 930 54 833 43 943 88 298 81 185 97 856 61 698 56 677 74 58 4 884 12 473 36 535 5 126 30 457 17 126 16 429 32 495 11 173 73 62 98 674 58 100 42 589 71 778 46 191 69 4 67 975 1 954 38 938 76 688 19 947 15 778 90 697 77 177 60 430 18 561 6 185 62 353 24 220 63 852 40 975 59 157 53 393 87 290 37 666 45 432 20 749 49 752 29 843 39 731 79 842 41 45 31 291 23 743 3 891 35 807 94 591 66 365 26 50 65 188 14 90 64 933 47 822 93 717 99 240 84 684
8 904 53 133 46 818 80 105 64 528 36 311 85 914 30 389 28 137 31 373 84 413 97 914 16 797 83 837 61 608 65 172 81 142 52 134 3 920 87 429 75 955 37 280 96 442 98 373 9 787 4 537 20 515 76 190 54 784 10 324 60 878 12 173 14 979 33 653 59 792 0 444 62 25 7 543 93 449 24 565 39 767 69 134 29 330 63 441 72 719 2 640 19 141 23 231 57 718 27 877 58 229 92 336 26 857 66 664 88 827 40 630 25 780 94 766 38 546 71 669 82 478 86 780 45 120 15 818 77 869 34 853 13 169 55 192 79 625 44 360 18 737 95 649 99 848 35 256 74 934 42 713 70 749 5 333 56 384 89 119 1 342 49 767 91 662 48 405 73 345 6 387 17 886 21 846 50 81 68 399 67 737 11 943 32 659 47 511 78 985 43 974 22 535 51 866 90 519 41 119
81 526 33 654 42 293 20 686 44 343 78 695 98 797 67 958 24 77 70 831 51 364 39 136 9 553 84 304 99 439 37 455 23 719 1 541 60 936 16 592 8 119 47 798 45 853 15 944 10 427 40 250 75 397 5 901 13 640 0 383 30 864 38 454 89 707 12 413 62 354 59 15 17 529 65 296 85 51 14 340 58 163 97 772 49 710 32 646 55 892 6 947 18 540 53 660 29 424 82 962 83 332 48 545 43 826 66 58 77 354 73 587 93 730 88 162 76 377 34 28 92 42 52 321 41 38 2 297 3 652 91 841 4 467 57 232 54 690 21 111 19 604 11 494 27 593 28 303 63 25 68 254 80 602 25 117 35 848 31 470 61 694 69 678 64 959 96 212 72 534 46 685 71 731 87 269 26 909 22 145 95 248 50 86 7 522 79 147 90 486 94 236 36 373 74 182 86 212 56 845
69 365 71 743 67 763 77 17 16 892 20 652 19 154 66 835 65 112 32 433 96 577 79 82 28 367 50 789 18 812 14 325 59 670 84 579 17 406 45 915 12 286 42 621 49 279 68 87 53 172 61 954 98 4 24 746 58 651 80 648 51 282 21 859 81 311 39 989 15 390 22 489 56 865 44 343 27 420 52 602 11 450 72 540 95 498 1 468 2 110 6 491 87 263 38 776 85 687 60 217 36 358 31 782 55 787 37 136 86 465 3 636 76 707 33 138 91 684 23 328 99 520 4 219 48 800 25 165 13 788 47 500 9 288 83 562 46 314 41 188 92 403 93 669 62 252 82 97 10 750 63 239 35 167 70 404 74 605 94 161 64 565 40 587 30 22 34 69 7 79 5 160 75 803 54 23 97 44 89 990 43 330 78 890 57 386 8 843 90 242 26 807 73 264 0 449 88 940 29 8
8 581 41 391 92 172 24 882 51 425 86 77 72 218 62 729 65 695 58 341 44 441 6 981 99 179 23 52 57 628 40 842 49 981 47 231 82 464 46 254 7 850 12 787 17 18 84 700 66 268 19 932 96 357 29 53 63 966 88 567 77 784 52 998 1 341 30 556 60 34 71 564 78 870 34 691 69 835 97 308 55 440 90 968 98 656 15 335 35 782 42 544 18 202 79 547 81 388 80 411 16 588 93 725 87 546 27 84 3 367 48 697 38 490 10 243 73 628 43 340 11 570 26 75 4 358 67 49 39 111 13 87 50 169 94 936 64 150 36 328 37 987 91 517 54 776 9 674 76 117 89 628 53 825 74 925 5 445 0 954 61 757 28 790 68 852 45 494 21 856 95 917 22 775 25 135 31 392 32 938 83 444 14 135 75 258 2 801 70 163 33 621 20 645 59 508 56 894 85 273
82 38 29 712 76 559 5 728 69 313 61 919 12 420 73 583 84 826 17 724 88 793 10 275 99 997 11 542 98 539 85 903 6 936 83 563 97 948 80 240 65 482 21 630 45 808 39 154 67 256 81 76 4 987 14 70 28 412 9 343 66 693 19 747 51 842 23 773 7 835 62 80 43 633 34 787 20 314 40 284 31 514 93 651 30 106 63 836 52 273 41 382 94 798 86 555 27 517 22 794 49 700 13 897 78 373 32 307 16 589 89 202 68 232 87 880 96 290 79 679 75 721 58 381 35 696 48 698 1 198 24 990 37 979 59 546 50 299 56 435 8 867 0 863 95 624 2 774 92 212 70 143 3 28 72 865 77 992 46 703 60 868 36 45 42 97 15 885 25 748 64 646 44 350 53 586 71 344 54 410 57 356 33 933 26 271 38 216 47 878 55 658 91 629 18 301 90 322 74 562
4 820 71 681 32 849 45 396 12 958 25 632 53 763 23 169 94 754 76 621 86 885 15 758 3 472 92 489 54 224 98 434 72 762 50 801 75 975 41 526 18 186 64 894 7 909 11 964 16 122 36 293 22 928 57 568 74 588 78 326 90 286 84 548 20 62 77 146 6 386 91 688 80 505 19 214 61 779 95 198 14 327 68 541 38 386 48 684 70 934 60 257 87 246 42 34 52 181 37 586 82 157 56 955 59 122 69 831 99 33 88 144 40 270 39 688 34 316 97 504 51 78 49 871 66 866 35 532 2 151 67 643 65 762 21 782 9 132 55 916 17 744 27 602 30 567 96 205 13 658 79 685 33 82 73 570 0 781 83 218 31 1000 28 179 10 211 62 603 58 94 24 481 43 371 89 725 26 343 5 926 93 918 47 76 8 464 29 665 81 233 1 533 44 225 46 534 63 28 85 955
19 621 42 12 8 965 73 408 28 886 18 248 96 850 77 661 54 167 63 480 89 177 60 302 70 344 27 465 23 758 17 892 3 152 79 129 69 633 58 270 83 610 82 185 20 992 53 106 1 694 64 570 38 552 45 772 46 738 50 337 68 588 57 673 39 741 49 173 75 672 76 150 90 809 25 628 5 837 88 73 84 802 99 941 61 856 66 33 41 607 31 369 55 249 86 698 24 604 56 891 29 93 33 376 74 697 44 894 94 217 72 373 81 227 93 902 6 948 62 213 22 797 51 414 52 231 98 502 43 99 78 73 85 315 87 982 37 114 47 884 67 991 0 812 13 399 16 784 10 605 32 265 71 875 91 645 21 968 48 863 7 407 4 2 30 501 35 759 26 850 95 826 40 410 92 881 97 916 80 752 11 887 65 876 12 510 15 859 36 24 34 621 9 593 59 700 14 724 2 492
92 967 21 228 8 853 27 779 50 586 54 891 67 76 80 824 19 527 69 195 89 624 97 409 40 757 85 299 5 403 59 943 71 560 42 407 86 193 9 443 7 997 63 421 61 942 93 20 3 266 57 98 41 179 87 827 2 940 38 579 53 461 70 246 96 667 74 648 81 122 62 337 34 942 79 410 49 696 51 819 60 526 52 366 36 244 4 19 24 226 99 825 82 60 31 539 32 607 30 355 12 410 16 405 1 385 39 912 26 21 18 915 47 475 11 1 55 261 94 19 35 239 46 866 68 275 56 550 75 330 98 948 48 483 88 194 83 839 23 866 44 135 84 325 14 142 64 777 17 905 13 690 6 561 73 41 37 468 90 184 58 475 65 408 29 944 78 717 66 622 95 598 25 456 77 123 10 143 0 227 91 769 22 705 20 639 72 12 43 866 76 554 28 545 33 212 45 467 15 386
24 771 54 775 42 827 10 564 59 755 4 898 2 578 46 136 74 215 44 694 95 447 40 250 90 121 0 36 73 7 29 951 65 877 19 2 71 435 57 265 77 305 82 779 64 180 14 937 8 768 99 173 58 278 26 491 88 362 1 444 31 558 33 629 5 484 68 756 30 705 9 626 94 95 37 731 7 51 28 883 52 888 78 757 6 433 51 917 25 171 20 113 96 707 56 718 60 725 85 49 67 473 34 760 50 237 98 991 18 433 80 784 23 669 89 610 93 723 87 336 11 803 22 688 47 153 16 960 15 382 55 670 17 582 91 172 49 224 13 610 45 729 83 703 76 615 69 673 62 446 66 725 21 719 70 645 86 849 72 878 36 744 43 486 32 992 53 694 48 183 12 522 92 861 27 417 39 619 84 647 38 380 63 4 97 454 81 268 41 831 61 670 75 903 35 432 3 900 79 326
86 528 32 746 41 743 18 326 77 113 12 503 11 761 7 77 79 952 17 922 39 253 48 955 46 594 23 310 25 763 43 845 2 19 93 383 40 931 97 736 81 574 75 271 4 815 15 74 10 177 9 268 87 709 51 308 61 153 68 206 6 680 66 651 98 925 76 239 55 594 22 678 31 497 83 659 74 704 19 746 80 378 28 486 72 770 16 289 45 208 54 477 82 93 14 714 26 213 94 628 90 655 0 777 73 961 71 775 89 183 27 959 47 720 96 964 8 46 38 732 56 472 59 94 24 942 50 977 1 26 3 900 70 213 30 858 37 892 52 664 62 493 64 400 36 481 85 596 21 412 58 397 34 54 53 614 95 307 35 953 67 778 13 764 78 702 42 25 91 513 20 130 57 295 60 935 99 565 29 721 49 175 44 588 69 962 65 25 5 801 92 946 33 803 84 423 63 204 88 463
85 598 81 858 60 622 94 947 76 137 78 375 82 120 92 658 57 96 1 965 22 258 28 141 88 685 3 131 54 467 20 139 66 274 83 605 19 532 27 917 68 861 30 669 61 738 6 832 4 576 45 158 8 863 71 363 49 981 13 123 50 44 63 895 70 739 84 886 89 173 15 662 16 943 36 173 43 753 40 85 0 121 86 39 75 764 12 211 35 754 52 469 7 75 87 476 46 999 74 987 41 315 31 215 65 173 48 853 11 70 37 210 77 489 79 878 58 691 10 967 98 458 38 268 69 273 14 720 93 286 51 72 39 671 34 855 23 5 53 721 80 259 73 248 95 6 96 784 24 750 59 679 64 61 33 574 44 353 56 910 42 901 25 513 91 254 97 967 18 903 5 325 72 540 9 320 99 775 2 368 62 352 32 116 67 520 90 390 21 589 55 62 47 804 29 579 17 281 26 944
88 409 28 383 71 883 90 233 9 459 56 523 85 180 29 173 84 466 46 258 4 257 36 919 11 912 95 770 22 34 67 802 21 473 2 186 79 34 97 557 25 959 24 605 62 804 55 724 8 833 99 237 51 182 54 227 45 976 35 51 83 589 59 206 37 790 73 683 87 197 23 915 26 347 3 12 69 634 76 953 89 421 74 452 57 624 1 370 63 459 92 939 7 267 72 700 13 478 96 574 38 988 31 885 52 237 77 748 66 513 39 820 19 179 10 893 17 184 94 197 33 391 12 262 16 223 78 340 75 176 27 440 34 595 43 915 68 803 93 721 64 628 5 6 15 787 0 154 65 961 6 996 98 299 20 727 49 725 48 200 42 882 44 182 32 325 14 261 53 556 40 543 91 644 80 768 86 153 18 594 30 838 60 927 58 221 82 309 50 869 61 464 41 532 70 76 81 11 47 60
16 855 57 411 37 981 42 210 52 574 20 272 2 920 71 391 84 268 12 219 6 844 56 635 14 82 0 735 50 353 11 112 89 729 24 410 22 649 79 804 99 120 49 824 73 444 19 813 47 861 93 942 68 58 28 348 96 548 5 874 45 105 25 338 60 2 72 656 58 635 23 767 51 572 88 256 43 162 64 161 65 33 53 363 9 955 83 353 76 944 63 155 74 573 36 698 94 400 15 26 31 772 34 315 81 138 32 587 3 183 91 492 41 4 86 189 61 306 62 365 85 157 92 62 78 728 80 601 38 449 29 708 59 48 98 233 67 672 26 751 8 547 10 606 1 527 95 202 48 552 46 910 54 890 97 464 18 444 82 248 39 284 40 163 27 497 35 66 33 973 66 719 13 306 75 871 90 670 87 293 4 896 69 455 17 404 30 204 55 500 21 814 44 503 7 650 77 754 70 302
70 430 55 505 36 366 35 776 31 321 97 212 8 165 45 254 42 75 71 376 0 403 91 84 56 786 19 624 34 76 61 757 43 299 50 840 60 393 21 962 9 895 17 19 58 82 18 261 79 388 52 872 12 154 92 756 84 465 75 151 53 307 88 872 59 795 20 466 86 15 24 781 7 277 10 494 49 984 73 580 46 783 4 673 16 445 32 940 38 661 66 549 82 833 5 656 65 122 41 714 29 145 94 706 44 98 77 203 28 450 11 996 83 865 1 294 39 677 93 751 90 627 78 143 62 816 87 293 80 65 30 30 13 483 85 936 74 948 33 252 95 379 22 590 89 218 68 693 23 126 37 204 54 282 25 815 63 308 81 551 3 149 27 826 47 998 14 129 40 923 99 543 67 949 64 192 76 623 6 970 51 226 26 779 48 745 96 972 15 94 2 126 72 502 57 529 69 853 98 278
90 453 85 17 9 931 65 190 70 40 27 10 12 891 72 590 8 133 31 690 1 528 26 605 20 137 60 10 97 346 39 797 19 760 6 422 68 80 83 925 47 219 53 449 0 612 96 445 28 230 93 557 86 919 67 146 14 924 58 280 18 865 23 977 24 610 63 442 42 957 35 176 5 526 80 875 95 239 54 568 79 202 98 49 81 771 45 423 69 320 7 135 38 3 91 2 76 267 30 306 61 149 17 647 62 967 74 13 66 79 82 680 56 743 3 172 40 224 13 500 33 129 34 997 59 380 52 951 36 616 92 722 73 531 43 546 16 246 89 547 75 94 94 853 25 828 32 737 84 687 4 593 88 575 57 357 51 837 15 706 2 216 99 295 10 993 77 841 29 169 64 643 50 600 55 304 46 95 11 837 41 260 21 103 37 72 71 645 44 65 87 188 49 923 48 774 22 426 78 486
39 190 96 400 35 717 51 786 45 167 24 245 34 34 67 622 46 131 14 17 26 955 78 11 41 245 90 554 99 352 8 457 40 940 1 127 91 866 5 730 36 443 61 45 0 465 9 912 32 222 98 189 92 581 20 618 69 182 87 913 64 373 42 57 63 401 38 141 62 240 59 466 71 689 3 538 83 174 37 356 23 487 6 53 89 945 22 72 25 604 93 231 81 821 47 937 17 996 13 853 82 930 73 113 2 423 75 488 31 658 12 659 11 549 53 127 50 43 94 191 86 342 10 176 74 114 43 143 30 539 66 629 27 210 29 785 79 60 16 27 33 552 57 245 60 295 18 174 7 12 15 302 76 769 55 801 19 462 58 549 28 677 4 698 95 706 84 353 77 886 97 553 65 514 56 227 88 411 49 752 68 463 44 950 72 326 48 550 85 716 80 444 21 296 54 294 70 927 52 683
5 941 23 621 45 572 19 822 80 447 98 841 41 55 1 728 4 826 62 660 13 814 69 851 51 515 37 1000 21 833 20 782 75 102 95 692 52 799 67 142 76 234 46 317 16 398 14 427 31 291 56 440 61 159 91 387 44 396 72 715 39 507 92 4 8 759 77 755 87 742 88 419 66 67 71 536 30 351 38 818 24 929 32 253 29 88 28 853 18 875 70 172 79 921 85 517 49 960 73 615 68 811 55 990 22 504 90 272 15 107 54 763 82 393 34 689 17 766 57 194 86 916 33 640 83 203 26 169 50 279 3 90 10 298 35 399 89 880 11 81 0 879 63 816 7 898 96 632 53 66 93 736 42 415 27 507 94 278 43 89 58 75 78 827 40 228 12 664 60 976 36 647 2 163 65 713 99 259 25 654 59 550 47 691 97 651 6 705 84 451 74 149 64 969 48 822 81 483 9 808
19 312 94 118 97 307 22 359 17 667 75 144 36 462 26 632 37 405 49 967 42 213 93 686 21 457 77 358 20 932 91 480 43 6 44 860 88 89 48 625 4 326 14 667 32 180 55 746 69 932 85 978 78 526 90 613 52 456 13 26 60 623 99 232 46 273 84 237 8 400 7 489 68 725 39 834 76 945 1 641 56 856 98 421 30 265 87 193 9 326 92 644 95 592 23 873 3 871 25 549 79 42 82 952 64 398 70 955 89 82 73 45 40 549 41 223 86 280 18 612 33 433 74 674 34 777 45 916 53 534 27 24 59 657 15 901 63 375 66 393 62 736 11 806 12 732 6 506 54 726 38 853 28 392 65 888 71 580 57 272 83 29 0 476 72 817 16 80 31 199 67 954 81 61 29 830 2 522 5 340 61 317 24 198 47 944 51 203 35 668 80 311 50 323 10 813 96 619 58 388
7 267 21 882 30 853 81 157 83 813 91 448 64 625 4 14 59 481 87 775 32 340 99 81 41 30 43 231 24 194 66 760 62 500 80 429 0 513 20 754 49 333 14 341 97 771 98 639 95 880 53 177 73 310 23 711 89 172 22 191 92 641 12 124 47 158 5 56 28 133 57 872 35 167 75 301 8 349 31 848 36 126 76 60 44 452 45 416 34 229 77 401 2 74 52 729 37 761 96 928 65 634 78 469 11 499 56 94 10 459 17 987 82 103 3 375 39 249 46 670 19 974 42 313 51 911 18 680 40 788 58 408 29 412 9 868 54 207 69 595 67 495 25 872 13 258 90 980 63 87 74 137 86 982 84 901 93 244 61 57 94 772 33 398 79 636 16 251 72 57 50 547 88 3 68 231 6 822 15 457 71 994 85 865 26 51 27 745 60 306 38 852 70 248 55 869 48 13 1 748
49 352 84 56 11 2 88 961 28 858 59 75 12 107 47 223 40 301 10 137 53 476 57 274 81 263 66 843 99 771 95 495 6 498 24 832 15 262 33 574 56 611 30 164 4 341 3 204 34 737 60 114 13 357 7 253 74 551 8 820 67 462 58 822 85 886 78 327 14 50 2 927 48 954 22 476 96 307 20 671 70 150 9 776 61 127 29 571 0 582 86 141 25 730 43 359 93 106 55 89 75 377 82 949 76 618 39 148 63 6 73 498 51 851 5 336 83 61 21 165 52 444 80 817 64 850 18 356 17 277 16 979 92 708 72 775 46 37 1 371 37 362 69 213 79 37 89 302 23 249 27 133 90 471 38 781 65 839 87 621 97 389 98 466 42 247 54 582 68 167 77 820 32 513 50 745 36 205 31 134 35 629 45 578 94 188 41 271 62 20 19 915 71 409 91 794 44 691 26 108
1 424 40 469 64 757 63 965 45 951 57 478 29 852 65 198 72 116 35 650 3 692 99 582 66 79 90 711 24 204 86 167 68 453 6 353 39 498 88 187 27 491 16 722 23 897 56 312 43 59 28 202 12 522 73 510 11 814 95 63 94 468 13 794 85 622 8 805 4 873 70 491 10 999 77 646 82 503 46 953 14 201 5 501 17 407 25 941 7 228 42 421 20 829 31 900 96 385 89 934 91 509 98 765 36 305 71 591 48 30 84 490 38 981 61 239 33 206 47 427 55 561 67 701 60 66 75 669 93 573 2 144 80 648 26 258 9 337 37 873 76 299 59 34 79 588 54 589 74 314 22 304 83 593 19 526 34 845 30 767 41 519 69 824 15 869 92 347 58 260 49 817 51 768 78 292 53 773 81 690 0 117 87 212 50 44 97 570 21 746 44 330 32 615 18 314 62 463 52 807
5 449 95 939 33 486 44 398 32 631 7 99 40 210 37 777 53 801 18 607 9 329 76 358 79 26 42 370 2 800 94 512 98 822 27 252 50 321 34 810 82 640 61 974 67 267 57 286 30 717 25 769 20 671 10 596 63 328 26 838 91 946 43 790 77 67 31 288 41 155 59 560 35 782 1 166 23 347 68 789 48 936 13 332 72 236 84 268 55 223 39 937 12 192 0 305 96 837 69 804 11 575 47 240 81 809 22 607 85 348 74 717 64 311 70 790 66 573 73 839 21 789 80 617 54 533 71 707 99 795 4 348 87 335 45 140 89 647 75 152 97 385 58 295 19 202 3 610 92 539 15 677 28 74 14 513 90 698 86 298 38 588 8 901 83 230 51 11 24 469 62 307 52 684 88 429 65 534 46 885 78 993 16 743 17 954 56 142 49 68 36 289 29 374 93 171 60 5 6 198
15 92 90 565 14 848 54 261 64 635 9 851 13 441 85 582 59 550 23 805 87 67 16 511 6 895 69 115 11 489 27 302 80 616 89 755 84 175 62 705 3 486 1 346 37 806 20 633 43 571 72 354 77 858 28 229 21 998 25 497 76 906 82 227 95 281 98 194 7 612 68 233 48 447 71 317 34 794 78 82 53 80 5 665 17 141 46 756 35 530 29 770 39 100 33 966 75 326 32 565 41 73 58 590 26 732 96 465 67 808 99 360 18 387 36 200 70 13 60 779 51 817 56 490 42 681 2 918 22 467 63 754 30 768 49 784 10 755 81 626 86 355 50 85 79 387 19 130 52 517 97 836 45 890 92 262 94 700 93 725 74 162 88 181 83 101 55 472 40 442 61 477 24 108 44 393 38 127 65 20 73 175 12 119 4 298 47 434 66 350 0 843 8 942 91 634 31 818 57 342
29 233 84 575 83 423 92 420 45 125 38 420 41 863 28 356 63 281 60 939 73 284 88 425 54 544 82 806 40 465 48 435 25 902 56 4 57 925 31 646 80 891 19 748 59 118 22 357 17 773 93 565 66 878 97 79 81 398 1 982 26 885 62 407 16 935 6 785 74 434 46 545 47 359 14 34 99 727 8 256 89 301 39 341 32 856 35 261 18 550 67 925 90 31 12 274 70 787 33 177 52 384 21 757 61 10 95 522 42 508 3 352 58 391 30 159 98 364 50 797 20 614 75 57 55 852 2 638 77 16 86 523 71 641 94 842 23 984 68 696 64 769 4 436 69 401 37 536 27 149 78 710 87 782 11 662 34 333 49 579 7 637 72 857 9 768 53 561 96 457 85 826 43 830 24 765 79 706 51 349 91 981 65 801 0 683 13 760 10 44 76 328 15 400 36 360 5 928 44 203
48 738 34 435 19 704 16 628 64 81 31 41 15 111 91 847 43 28 92 915 0 221 8 696 56 272 62 590 71 530 53 15 49 947 70 337 20 465 46 928 94 276 81 9 9 940 47 215 14 321 24 70 61 658 1 265 86 707 90 598 41 529 87 214 25 210 29 823 72 930 32 891 44 217 12 258 65 816 6 252 52 822 93 747 22 340 26 246 37 48 13 901 10 1 78 914 27 933 28 346 59 583 21 997 57 591 84 264 60 854 95 932 42 475 67 239 88 88 77 461 23 582 99 927 54 427 51 689 40 747 11 463 69 489 80 598 98 477 7 672 5 966 85 9 33 190 45 832 66 70 96 520 36 650 30 82 2 801 89 406 68 195 4 194 17 260 74 871 97 665 38 766 63 253 39 155 82 150 83 377 35 475 79 328 76 171 50 49 55 751 75 911 3 883 73 48 18 19 58 377
58 170 18 151 70 285 64 755 76 833 25 926 88 359 61 596 24 73 11 609 48 119 40 119 0 360 32 277 75 982 80 395 26 957 83 184 46 192 62 352 4 341 37 373 33 919 22 773 44 8 5 751 69 867 8 933 92 891 67 605 27 162 63 504 82 418 65 4 13 504 9 893 31 154 42 586 19 955 71 516 86 848 45 414 7 630 17 449 30 154 68 766 6 728 90 86 78 304 35 224 89 776 84 768 3 837 94 394 1 840 43 281 36 96 81 476 54 355 60 646 99 106 91 259 52 595 87 830 12 827 50 905 2 531 38 379 97 350 55 600 39 174 49 485 85 813 93 430 72 771 66 41 74 218 47 793 28 974 21 377 59 484 96 979 16 787 15 62 57 778 95 409 98 137 77 728 56 47 14 950 51 17 79 790 53 898 34 589 10 2 41 400 23 640 29 115 73 107 20 377
94 833 96 899 79 788 43 243 27 412 46 635 53 873 95 371 75 895 34 515 60 163 25 347 14 199 1 766 8 341 37 142 64 24 89 665 81 608 59 126 33 17 39 808 87 964 78 553 20 640 48 560 10 659 80 898 24 405 42 215 45 627 3 964 49 766 98 847 21 433 44 153 58 431 17 730 16 356 12 465 47 587 63 528 22 149 82 414 15 571 77 323 51 761 83 956 18 394 9 523 0 400 71 398 50 563 91 118 32 245 52 291 73 815 54 471 13 730 29 896 69 359 70 999 28 104 62 927 85 698 19 769 38 672 99 957 7 147 88 71 2 505 72 841 55 659 41 515 31 862 4 223 68 822 65 48 5 483 76 237 74 308 35 134 56 132 36 85 92 663 57 724 97 106 84 193 66 924 86 815 90 467 23 525 6 904 61 785 30 365 40 390 26 432 67 77 11 582 93 753
25 901 11 711 66 227 91 54 90 514 85 249 94 732 27 282 99 763 1 527 49 240 97 740 53 948 89 308 0 466 88 135 45 595 51 309 67 127 38 582 54 75 82 580 4 306 14 951 60 222 78 703 83 374 64 646 65 222 74 118 50 992 24 538 26 96 59 460 76 935 58 692 17 501 36 525 62 497 10 595 7 462 39 814 98 627 55 901 34 924 13 793 69 108 30 624 61 506 32 751 44 638 93 999 29 775 80 160 37 499 56 264 71 859 5 279 63 32 72 274 96 326 52 161 2 888 35 675 73 24 6 468 41 168 70 464 77 760 92 691 47 714 28 110 33 788 42 703 68 768 18 636 40 9 87 2 84 791 9 804 81 488 8 837 57 206 48 159 43 469 95 778 23 473 75 237 31 453 46 699 22 222 12 894 16 116 86 377 20 595 21 978 19 945 79 409 15 578 3 484
41 22 27 577 48 771 46 750 57 951 0 104 49 956 87 742 80 430 33 131 86 279 99 190 34 873 38 219 93 432 18 562 1 49 35 908 17 562 69 386 68 599 50 201 58 973 36 262 43 973 92 851 74 245 73 201 85 879 6 433 22 362 37 15 39 636 95 952 10 368 72 856 76 157 81 539 4 627 55 14 75 576 28 975 19 752 64 275 9 41 14 437 8 962 98 924 67 38 66 643 60 792 82 58 79 686 83 500 20 696 11 167 94 893 23 122 16 946 84 77 24 174 77 942 90 403 54 634 88 78 96 287 30 325 56 24 32 489 97 78 29 71 59 153 71 211 40 306 70 758 63 223 52 85 42 175 7 384 26 553 62 697 53 290 15 528 65 666 5 876 12 503 25 243 44 204 78 240 89 331 3 22 45 594 13 435 31 614 51 458 61 979 2 575 21 552 91 205 47 241
76 87 61 876 40 894 58 681 75 506 16 481 79 301 19 894 62 519 93 589 91 101 32 846 66 926 52 197 51 118 71 646 38 167 33 256 64 691 26 241 17 41 87 26 47 949 96 460 85 408 53 603 59 570 83 509 82 388 24 559 28 214 7 481 50 843 63 625 86 36 60 412 21 178 45 368 46 201 9 259 98 741 20 164 3 277 37 134 8 16 72 297 43 206 27 322 31 889 80 162 23 939 74 99 67 893 88 329 6 347 44 630 35 995 89 803 78 600 12 484 73 793 0 1 15 611 56 290 94 217 77 656 25 652 22 629 13 903 4 154 81 125 99 740 10 866 84 102 39 45 5 654 48 388 57 210 11 292 54 442 68 880 29 497 41 800 36 877 30 703 65 71 97 867 1 501 55 623 70 416 49 502 18 436 90 129 14 369 42 287 92 673 34 813 95 487 69 210 2 945
81 612 51 308 79 7 70 523 73 922 55 672 36 968 13 456 31 230 23 83 61 12 75 617 20 799 45 848 72 381 17 19 7 453 38 326 11 475 86 925 66 280 54 752 76 371 89 978 15 385 62 284 52 383 67 842 25 4 96 145 14 683 3 803 39 886 63 49 30 777 41 621 93 1 78 662 56 698 91 554 6 769 95 161 53 258 10 324 16 522 43 901 29 478 77 433 60 976 98 570 28 565 92 2 33 323 90 166 24 112 12 625 34 661 71 702 32 600 49 792 50 793 1 458 27 474 85 839 35 281 26 750 18 377 2 501 97 708 64 28 9 368 57 192 4 802 40 31 99 18 48 679 0 278 82 683 22 208 44 124 21 527 74 192 58 310 59 175 8 586 87 798 88 355 84 198 69 816 68 66 42 196 5 513 37 24 80 534 47 628 83 129 19 992 46 958 65 305 94 160
80 509 8 598 14 821 13 812 43 445 33 10 62 224 91 718 77 797 38 566 68 183 88 103 83 116 2 668 47 715 36 457 29 627 75 883 24 936 6 939 97 943 95 508 50 800 85 607 71 701 44 32 90 828 3 926 54 752 22 534 15 222 30 11 4 202 81 729 63 750 17 508 66 253 78 389 79 743 56 932 1 85 41 786 58 797 18 998 31 356 26 689 27 134 37 69 9 561 61 915 48 554 11 510 25 782 49 585 46 200 92 143 74 132 53 686 98 326 40 1 10 469 84 929 60 556 39 968 51 702 21 903 52 558 16 643 59 215 96 637 0 845 69 887 82 920 7 603 20 304 5 54 64 362 67 124 87 860 73 204 70 328 12 897 23 181 34 50 99 792 32 413 19 184 86 844 89 889 57 667 93 255 76 238 35 450 42 876 45 807 28 355 72 877 55 805 65 722 94 125
31 295 14 110 69 268 4 33 34 556 52 93 20 588 79 9 24 451 10 464 63 409 59 349 92 76 93 169 86 766 68 116 97 986 18 987 23 419 41 228 19 297 16 387 74 90 28 185 49 612 67 755 98 43 47 898 70 891 51 464 15 340 85 559 35 776 26 194 2 81 75 86 99 684 89 820 73 484 5 133 32 675 12 993 30 393 3 346 84 393 87 199 42 448 29 39 82 119 45 848 0 495 27 545 7 438 64 370 37 980 90 503 13 383 9 129 96 780 60 103 61 180 71 330 55 243 58 172 22 879 33 952 39 72 76 828 94 301 77 492 11 508 36 950 62 726 88 725 57 631 50 497 8 827 72 887 53 183 38 807 56 124 6 799 1 183 54 80 78 934 80 740 25 224 66 131 95 774 46 666 44 662 83 47 65 869 21 321 40 649 43 792 91 343 81 610 17 685 48 109
48 193 74 609 66 369 44 486 39 975 1 589 77 497 84 4 65 847 0 725 17 952 61 16 78 661 13 341 76 510 88 677 90 884 63 78 14 618 53 777 98 22 20 819 49 692 96 182 9 240 15 959 31 74 10 952 92 693 26 260 12 212 62 471 38 214 42 871 82 534 43 35 5 714 6 880 23 906 86 23 72 440 59 341 21 951 52 47 75 726 47 381 83 930 56 251 67 804 3 354 41 471 79 350 50 579 35 944 34 380 8 136 36 411 94 370 80 978 54 222 19 189 7 819 22 641 27 76 64 398 99 98 32 751 58 785 97 53 30 279 93 245 81 248 45 858 18 83 95 959 71 255 28 802 33 12 11 69 73 960 89 451 16 773 60 258 29 765 85 264 87 124 55 560 37 128 69 705 25 260 57 782 2 792 24 91 70 483 40 224 46 552 51 295 4 910 68 401 91 18
92 658 7 569 71 432 61 33 3 185 14 395 62 580 23 204 49 126 34 989 0 284 54 814 42 43 67 211 9 8 51 362 58 402 37 491 70 542 24 731 96 934 85 387 68 74 15 218 64 794 69 799 77 885 30 857 99 308 98 808 4 264 80 20 29 46 18 32 65 69 57 823 47 681 87 769 38 234 59 986 97 13 1 149 5 667 28 954 79 842 31 984 41 28 17 977 55 484 25 898 86 392 52 653 13 327 12 81 40 848 53 526 84 223 33 476 6 643 44 689 76 193 45 714 32 470 27 954 10 420 50 480 16 793 78 878 2 614 43 361 81 38 48 806 95 77 74 583 19 574 66 255 91 66 22 32 94 418 20 31 72 523 21 325 56 27 36 162 82 414 60 20 39 590 90 682 35 909 63 917 89 752 83 581 93 459 75 681 46 521 26 208 11 817 8 982 88 440 73 370
94 37 79 719 98 716 22 947 15 263 11 528 26 425 6 763 83 705 31 784 40 815 61 935 35 507 33 511 8 443 14 422 67 865 23 55 0 256 86 161 24 273 50 495 95 974 30 833 16 844 48 889 36 373 76 603 4 41 56 965 3 678 89 302 96 400 66 119 74 286 37 301 58 138 77 124 71 728 47 936 51 130 2 322 88 510 80 445 59 968 70 861 7 324 84 748 69 274 28 933 97 985 55 184 9 535 32 141 90 338 39 585 19 834 93 271 12 701 46 62 34 903 45 858 44 703 75 855 38 117 27 589 54 730 91 817 60 632 41 350 78 263 85 243 57 250 99 403 52 492 20 686 10 357 53 810 68 162 49 441 63 959 25 140 17 421 42 354 5 531 29 28 87 385 81 328 82 544 72 781 21 701 62 205 18 368 73 273 43 343 1 329 13 199 65 206 92 188 64 434
26 630 13 962 43 138 77 456 76 115 22 848 72 468 69 540 84 239 55 635 6 921 50 409 31 187 21 567 44 353 68 771 79 160 61 271 38 773 30 795 5 866 71 536 33 322 59 460 34 776 63 965 8 634 85 32 98 842 93 652 46 783 51 828 42 487 64 605 65 524 11 939 45 475 53 411 81 978 40 293 18 345 41 723 58 860 82 16 29 746 83 602 89 312 4 383 80 442 56 19 27 555 17 454 94 764 12 893 36 479 96 872 70 546 20 42 0 747 1 416 74 963 7 348 32 631 39 179 47 680 67 147 24 507 48 695 19 556 54 570 25 139 49 581 66 336 37 471 99 201 75 313 23 673 86 512 15 607 57 218 78 855 87 915 88 991 92 565 14 586 95 910 60 481 10 652 90 555 97 894 28 152 9 396 91 396 73 787 3 713 16 324 35 981 62 23 2 89 52 409
89 372 7 263 86 531 26 831 63 184 79 402 69 650 9 257 83 314 84 431 8 849 30 857 80 513 51 356 95 789 97 308 90 289 65 945 57 83 82 76 35 174 56 66 61 955 31 977 17 571 40 83 1 504 29 706 39 465 59 102 99 947 38 949 22 254 55 592 6 364 52 774 13 909 62 617 98 13 42 900 16 779 50 98 73 322 66 135 19 749 78 249 41 536 10 62 68 99 2 920 14 513 87 957 27 153 75 572 21 298 43 411 25 842 5 497 18 249 15 417 74 401 49 315 77 174 11 343 0 334 94 839 93 980 24 689 54 122 58 56 91 180 96 270 28 847 72 445 71 143 23 977 33 182 3 439 12 446 20 760 81 318 53 305 76 72 64 626 48 510 47 496 85 335 45 310 36 783 60 818 32 399 37 318 4 25 67 755 88 116 46 442 92 129 44 618 34 791 70 873
33 851 49 794 38 684 74 171 86 266 56 588 84 555 52 626 54 889 35 522 23 514 97 390 63 853 32 430 81 459 62 735 25 513 30 857 73 583 37 645 39 5 99 248 13 343 44 500 45 437 41 297 42 210 98 356 21 417 20 523 65 552 92 396 22 710 8 155 4 745 26 134 14 736 53 531 91 131 46 246 3 898 59 733 90 527 15 924 2 724 77 741 61 751 5 273 24 911 66 244 40 894 78 941 64 585 71 625 67 707 18 351 1 32 17 282 76 964 72 399 28 412 95 376 75 27 51 965 29 933 80 800 48 471 16 180 79 349 27 646 68 754 9 865 87 948 88 228 0 970 60 101 31 935 96 385 43 791 47 506 70 524 83 756 55 328 93 523 58 205 10 487 89 250 85 427 57 110 82 961 12 878 6 983 11 981 34 324 50 221 36 400 19 173 94 149 7 258 69 969
52 126 0 329 59 341 31 559 91 876 41 564 44 872 78 230 5 978 86 269 64 63 19 512 26 516 65 958 53 601 39 784 36 14 82 424 72 205 96 997 87 781 77 171 42 811 29 970 79 863 32 954 98 225 69 602 76 569 58 797 15 46 75 41 6 413 20 248 56 158 62 701 18 558 33 553 51 915 30 195 88 282 1 575 3 516 80 910 68 786 37 790 28 189 49 635 13 553 14 510 40 338 23 616 61 167 81 123 22 105 71 659 10 185 7 312 27 467 89 174 97 758 9 197 70 71 94 631 83 384 60 247 66 940 50 262 48 533 4 798 74 736 90 128 57 234 92 378 85 33 17 425 24 395 21 542 54 191 63 902 67 689 34 247 8 213 35 912 55 376 12 494 93 274 38 485 45 604 43 641 16 872 73 656 99 920 11 976 84 121 25 57 47 282 2 786 46 480 95 295
98 134 25 312 36 467 75 105 40 742 44 617 70 267 94 300 2 699 66 149 62 429 87 614 93 922 57 422 78 993 6 402 45 478 52 912 82 628 92 117 48 637 19 89 37 644 18 357 39 114 31 706 27 231 46 9 11 471 3 262 96 328 84 594 47 589 29 458 16 648 13 281 83 130 97 402 85 893 30 891 68 925 71 773 67 73 65 895 58 752 8 414 69 114 35 625 5 66 88 332 72 753 53 902 79 393 80 843 54 385 20 383 7 545 28 425 1 111 76 547 0 699 63 397 22 776 77 597 24 445 15 273 49 923 89 813 17 106 51 784 10 283 32 410 86 406 34 826 41 217 81 325 21 63 60 5 56 949 14 553 64 11 43 702 55 166 12 310 91 179 74 933 42 14 9 388 33 225 99 542 38 779 26 5 4 347 59 868 95 179 61 572 50 563 23 632 90 567 73 33
93 642 4 927 11 178 41 958 8 657 75 177 88 143 60 436 33 276 68 102 24 341 27 614 90 83 86 979 98 592 32 183 28 990 35 402 56 188 17 104 47 917 20 624 23 936 3 697 61 537 65 591 19 469 54 873 30 259 71 220 44 210 92 777 64 998 29 507 73 86 87 242 34 3 82 246 78 368 43 855 21 106 31 973 18 22 49 453 58 359 1 23 81 105 46 230 80 57 12 94 26 297 36 589 38 314 74 737 6 66 13 437 7 51 57 354 39 331 55 314 59 352 62 512 83 270 0 544 15 123 66 688 99 849 69 290 2 512 94 532 52 33 14 587 79 388 51 453 72 957 91 545 37 211 67 901 5 94 50 975 89 317 70 277 45 721 10 385 95 12 63 725 76 157 22 962 85 692 42 762 53 176 96 186 84 735 9 449 40 889 16 756 77 140 97 90 48 113 25 555
73 363 36 328 28 524 5 940 70 440 64 308 22 269 92 550 77 474 23 665 68 195 76 702 84 719 47 819 21 774 29 207 61 254 85 817 2 45 95 359 35 48 8 521 63 64 32 749 16 659 99 530 24 629 81 79 27 973 79 37 1 914 98 304 55 234 96 621 31 45 20 757 17 145 93 973 88 339 80 520 97 153 14 296 3 99 52 806 49 932 19 148 38 399 62 252 59 589 58 336 87 246 51 151 45 115 40 933 46 312 6 320 56 546 25 8 33 432 89 318 94 650 60 685 83 743 72 813 57 814 86 831 37 66 50 724 48 100 75 636 26 242 82 956 69 836 41 766 78 116 12 85 18 982 4 468 91 765 39 915 30 588 34 807 0 652 90 437 9 721 66 832 54 932 67 174 10 694 71 575 13 172 11 260 53 95 44 782 74 500 15 86 65 998 42 796 7 470 43 139
52 131 1 109 31 359 22 197 74 870 58 750 78 529 98 189 99 19 36 519 9 798 4 544 33 313 61 570 90 659 30 246 82 999 75 143 14 94 12 571 88 443 10 370 91 286 7 199 2 545 29 124 57 342 18 968 46 140 50 653 43 69 16 359 54 172 87 796 95 269 49 776 84 900 89 93 76 597 66 74 73 590 8 777 72 150 19 551 67 470 53 324 81 270 34 686 62 304 40 15 96 740 77 668 94 14 68 189 11 834 70 241 85 858 56 123 26 176 32 414 44 749 15 321 20 98 69 4 17 209 48 581 39 408 83 807 21 881 28 806 60 542 6 746 3 395 0 198 5 735 79 892 55 855 97 649 80 523 64 257 13 111 47 26 65 674 93 899 37 907 71 845 25 796 23 519 41 512 63 479 92 110 38 524 59 140 35 49 45 795 27 645 86 240 42 980 24 237 51 880
30 794 37 654 5 150 49 751 89 207 21 626 26 432 19 332 79 617 13 694 20 644 75 74 18 138 59 630 97 211 73 182 99 222 62 726 98 455 41 372 82 966 24 964 9 845 88 846 68 630 38 812 3 66 16 152 74 300 52 269 36 703 69 94 7 19 2 145 83 794 6 438 58 668 95 169 85 682 1 18 81 488 63 839 80 183 64 382 57 677 56 365 10 611 39 305 76 594 71 27 50 89 44 78 11 880 27 14 91 17 8 793 84 343 48 644 66 708 67 103 31 442 29 892 47 402 78 598 77 704 35 401 72 774 61 795 33 504 45 296 4 27 46 363 14 616 87 935 60 814 25 793 54 434 93 549 42 247 65 542 92 516 22 721 15 541 43 959 70 946 40 378 86 780 0 624 17 794 90 293 55 494 53 382 23 604 12 533 34 19 32 219 51 204 28 389 96 126 94 810
8 365 11 953 39 263 59 474 98 420 9 819 68 822 43 871 67 774 27 793 5 130 55 283 80 695 32 787 24 62 38 396 40 976 56 218 63 757 94 192 41 852 54 588 74 266 60 435 75 263 48 300 90 942 70 537 42 868 79 719 14 110 89 655 23 977 7 57 29 800 30 891 83 49 13 694 71 611 81 628 88 110 34 348 72 657 12 651 17 560 86 405 51 394 96 457 31 199 93 387 28 453 1 67 73 417 3 460 91 501 2 233 58 144 61 925 10 398 76 220 37 131 92 403 78 754 65 501 64 327 35 5 22 901 36 818 69 154 87 140 25 481 47 419 62 693 95 580 85 823 44 899 50 915 49 541 4 91 52 778 6 513 26 690 46 514 18 911 57 532 97 338 77 691 15 75 0 186 66 725 99 639 53 337 33 310 16 6 45 22 19 401 21 860 20 847 82 695 84 771
9 732 99 755 62 604 19 105 20 966 80 612 0 248 14 262 34 627 85 132 79 350 22 586 64 308 87 17 50 687 44 519 82 218 65 730 74 671 42 454 35 985 78 278 6 533 92 986 63 817 77 628 23 318 11 559 41 954 4 844 30 492 51 427 29 707 18 188 96 744 45 258 86 263 89 456 7 25 24 8 55 118 2 313 43 7 84 934 33 179 52 533 70 857 12 96 83 623 10 47 75 887 46 582 94 657 28 869 36 261 61 558 25 256 13 936 57 573 95 258 71 111 49 737 73 872 38 309 26 915 32 102 72 880 53 985 91 708 93 851 69 133 37 765 39 877 60 542 56 682 40 466 68 914 47 83 48 19 58 868 27 710 17 566 8 246 54 38 59 190 66 942 3 659 81 302 5 110 98 142 21 953 67 832 31 69 15 984 88 118 16 254 76 791 90 347 1 690 97 212
33 575 73 867 10 105 20 745 45 663 84 935 91 227 6 170 55 86 79 829 61 210 69 41 30 860 16 810 97 503 25 251 87 149 75 726 89 74 92 480 36 383 21 211 82 380 64 43 62 450 8 783 94 626 98 952 24 388 9 655 15 816 34 645 90 694 85 283 12 592 80 785 54 382 66 513 43 6 56 610 0 849 60 233 95 321 65 851 86 949 13 591 44 56 68 522 59 456 28 55 11 870 77 639 72 113 67 883 32 923 40 752 18 753 83 936 96 353 38 217 53 797 93 135 41 408 4 129 51 3 29 87 50 902 1 40 48 231 49 287 46 495 88 125 14 649 7 905 57 276 31 492 35 156 3 474 71 851 47 692 99 421 58 239 42 739 63 351 22 70 52 353 78 875 74 106 19 286 39 321 27 54 81 140 2 567 76 398 5 332 70 684 23 676 17 571 26 904 37 443
42 173 60 270 31 769 38 120 37 888 43 507 99 392 6 914 71 142 73 671 64 949 39 368 45 359 88 600 17 718 76 29 51 523 96 586 14 110 28 551 90 974 59 204 92 101 75 566 1 214 46 257 30 121 86 706 12 580 29 835 69 545 67 573 23 149 2 266 24 890 87 895 4 156 70 169 82 448 50 368 34 950 62 881 55 315 9 17 56 642 32 527 3 955 15 659 52 411 7 281 65 369 8 65 26 867 94 639 89 387 54 642 44 669 27 348 13 188 72 430 5 135 53 483 0 38 22 474 10 203 36 398 18 132 19 862 49 360 74 497 25 1 11 291 84 986 58 325 21 551 98 970 41 458 79 145 66 829 81 624 68 171 40 419 80 408 48 277 95 595 91 228 97 268 83 964 63 193 57 970 93 119 85 37 35 202 16 967 78 418 20 350 77 522 47 550 33 101 61 896
78 769 37 318 9 238 51 885 92 715 88 86 85 630 25 480 14 532 87 136 63 232 84 317 22 807 32 219 59 254 2 159 21 273 44 153 45 538 42 576 90 318 34 911 67 302 54 187 97 487 16 755 10 305 35 909 6 807 4 119 77 519 43 890 23 369 82 195 26 947 73 332 50 448 55 281 20 748 56 95 94 18 33 842 47 553 58 856 1 538 93 806 70 857 61 779 0 888 66 145 95 691 30 323 17 624 53 489 75 463 8 28 79 636 80 275 3 800 71 12 13 790 15 749 41 255 60 160 83 669 57 694 96 917 29 404 12 131 74 370 86 524 76 202 89 306 81 322 68 651 5 52 98 937 46 864 27 188 49 452 52 559 36 143 7 611 24 760 91 306 64 865 48 693 65 99 69 891 72 275 40 578 31 838 62 842 18 547 19 785 38 742 99 930 11 514 28 743 39 407
80 577 28 588 20 740 17 7 51 287 38 875 48 762 55 413 85 528 13 883 89 866 61 247 47 959 62 905 37 69 26 307 91 928 75 237 79 396 67 61 24 794 54 535 65 12 94 416 50 88 73 638 8 17 12 672 15 483 77 914 86 182 71 483 16 766 87 395 74 823 78 744 44 293 40 179 4 227 41 711 66 986 39 702 92 409 49 832 43 517 98 514 5 621 58 720 9 264 69 1 57 911 84 686 52 396 27 771 30 713 99 148 22 732 1 729 56 539 29 393 63 76 0 716 23 797 31 819 88 461 2 172 81 648 83 554 21 40 96 989 70 145 18 223 46 100 90 91 53 699 3 379 95 838 11 622 25 176 93 748 19 724 32 488 36 868 14 178 10 566 64 355 6 174 33 464 60 873 97 833 42 595 45 782 82 9 68 699 76 913 7 796 72 371 35 690 59 205 34 184
65 756 74 108 64 25 81 592 53 441 28 118 20 213 89 868 35 293 56 705 54 73 29 810 86 8 71 279 48 805 16 69 58 106 93 172 61 350 45 816 13 668 47 129 72 541 23 667 43 54 60 763 33 804 38 472 55 507 85 482 40 32 57 352 52 446 78 166 99 598 67 719 59 223 10 972 75 988 31 38 2 381 19 342 50 317 84 567 5 330 83 729 32 175 37 90 26 614 68 584 25 581 34 686 62 217 44 206 22 604 88 836 7 56 18 488 94 253 87 413 30 146 27 984 80 598 6 228 9 40 12 414 41 813 82 862 97 384 69 425 11 634 17 742 77 669 4 219 95 319 24 749 76 628 66 539 15 726 49 438 21 908 98 412 63 160 70 824 42 483 90 387 36 142 14 76 79 314 3 918 46 221 8 263 51 636 0 927 73 27 91 993 92 616 96 928 1 864 39 475
61 272 92 776 44 692 79 296 82 486 70 91 72 259 38 474 67 10 68 776 49 855 2 365 11 386 77 36 56 586 16 665 78 551 52 677 87 661 54 409 59 55 62 337 73 658 48 544 21 805 96 804 74 299 85 811 25 457 33 295 41 350 12 953 23 925 93 198 9 494 3 936 26 861 80 122 63 254 90 505 17 1 45 885 75 580 6 107 37 467 18 29 4 63 86 277 31 136 46 439 28 103 10 405 53 637 91 565 97 480 94 326 20 624 89 282 47 98 58 870 15 407 42 537 35 400 1 413 50 568 40 78 36 139 8 273 98 863 60 4 65 675 88 311 27 605 71 966 55 305 30 972 99 91 14 673 34 796 64 257 69 731 19 510 39 70 43 645 51 127 84 950 32 802 13 292 29 9 7 341 76 596 95 437 81 662 0 921 83 53 66 330 22 912 5 836 57 913 24 336
34 926 99 629 73 95 51 422 15 826 58 926 53 148 11 747 97 775 72 790 78 60 52 144 85 300 25 46 27 375 33 612 43 82 96 936 10 580 49 198 86 934 48 11 60 533 17 149 28 851 5 771 23 430 56 612 50 655 70 966 16 403 74 593 9 784 69 249 68 733 77 868 8 3 54 905 84 752 82 397 14 121 21 558 37 188 65 142 0 367 7 930 92 886 66 728 6 1000 87 567 24 387 12 921 29 673 26 877 32 64 83 850 22 368 55 299 42 977 64 943 35 546 95 669 57 188 40 392 3 784 39 188 81 713 80 925 13 901 90 628 59 561 76 726 20 319 45 55 30 271 75 192 31 431 93 382 41 983 79 411 62 455 1 215 47 186 71 240 98 127 36 498 44 427 91 368 18 19 89 5 94 97 61 984 38 845 63 840 67 218 46 865 4 274 19 43 88 176 2 163
47 836 22 323 36 690 73 849 32 964 10 915 68 426 5 568 81 57 42 535 53 78 55 98 17 121 26 412 79 525 93 735 30 107 35 523 75 664 88 195 66 895 54 821 80 547 12 474 82 555 87 393 9 823 65 991 41 450 89 544 19 773 20 708 7 923 78 329 64 257 25 412 21 812 15 640 57 536 61 668 28 472 45 153 27 631 4 881 51 76 1 386 49 41 98 27 56 810 92 543 94 765 34 342 95 688 74 103 58 234 16 265 23 785 91 716 29 592 76 847 77 85 90 336 43 741 86 731 18 831 3 50 85 488 46 369 2 451 33 152 13 445 50 432 72 842 44 151 60 173 52 691 63 643 14 109 70 194 83 222 11 904 31 472 38 916 84 622 24 706 69 255 37 363 99 73 71 394 6 294 97 825 0 957 59 478 8 935 96 707 39 733 67 355 48 171 40 516 62 981
89 773 90 353 67 686 42 246 60 400 45 893 35 110 76 573 29 266 3 754 66 482 78 838 7 392 25 66 36 466 46 231 6 266 40 385 70 97 84 159 98 475 17 794 0 790 77 757 59 64 65 657 44 947 52 724 41 93 13 104 62 489 69 796 31 86 61 93 58 654 39 84 12 617 9 417 18 541 85 387 27 358 2 603 14 672 15 167 50 263 97 98 5 763 91 221 82 434 94 169 32 512 48 966 54 896 38 277 49 323 20 642 51 769 37 803 16 266 22 182 68 46 93 644 88 307 55 657 23 547 81 978 26 970 96 285 43 511 30 76 87 381 74 9 79 449 95 77 99 493 75 931 72 393 86 779 83 939 57 219 11 800 33 988 80 661 21 506 28 957 8 755 47 820 53 425 4 252 1 31 92 507 73 679 63 813 10 380 64 846 56 706 24 231 19 587 71 693 34 350
90 55 29 348 70 451 27 315 2 561 14 101 33 823 86 448 54 993 31 258 36 926 82 94 60 999 99 508 20 739 97 480 8 885 75 799 51 333 55 894 50 198 65 642 4 915 44 337 13 220 5 83 9 990 43 993 17 358 53 283 57 851 1 602 93 380 69 421 66 859 88 900 95 409 48 157 84 633 62 553 6 20 52 771 0 416 49 810 16 619 98 302 89 367 81 659 63 556 74 37 30 594 19 261 26 73 76 289 47 477 40 434 61 784 23 670 15 503 37 555 46 140 25 152 67 401 34 749 91 955 24 867 64 58 85 234 10 405 38 466 72 416 21 443 3 366 32 457 77 701 35 523 94 696 45 966 12 396 71 359 42 760 96 530 22 550 73 530 79 538 7 294 56 133 68 653 28 324 39 440 11 581 78 579 18 741 80 293 83 146 59 259 87 736 58 936 41 26 92 471
99 569 48 201 55 919 40 337 33 714 52 241 88 569 45 332 30 810 27 865 68 406 89 712 92 107 51 314 11 887 31 640 42 310 20 111 86 600 61 838 96 638 26 182 84 851 97 495 23 85 77 118 57 163 44 96 21 231 53 587 10 760 85 663 46 401 32 636 19 875 4 351 78 237 17 910 12 319 87 867 81 901 76 617 94 378 15 379 66 882 37 360 35 943 43 180 67 264 93 678 98 58 95 810 69 143 36 260 79 391 24 153 0 833 2 7 74 111 9 809 75 835 62 350 58 719 16 856 63 370 47 585 18 335 82 841 25 899 90 668 70 724 59 410 56 798 1 323 73 291 91 467 54 904 5 352 29 675 83 394 41 180 14 273 71 933 50 732 8 830 22 620 65 131 49 934 64 628 34 500 7 994 13 497 72 80 39 709 28 469 80 628 6 838 60 2 3 831 38 308
56 191 89 649 65 685 28 142 91 224 78 348 84 902 11 540 67 34 48 232 20 367 8 886 44 950 97 850 85 15 24 672 40 173 22 621 79 116 71 482 19 681 2 904 62 753 76 909 35 860 54 677 46 741 13 656 9 427 7 341 83 72 77 122 69 646 95 726 52 12 30 291 41 591 45 502 29 502 25 131 34 804 21 553 31 976 75 676 50 963 14 399 26 308 37 179 18 705 39 289 6 319 16 880 51 334 59 849 90 359 87 824 86 913 49 985 17 98 82 832 68 108 92 132 15 589 58 58 32 371 0 57 23 910 70 860 3 495 1 311 47 615 98 339 33 633 38 674 5 336 55 711 80 301 36 266 64 807 72 752 12 853 99 996 57 246 43 702 88 246 42 490 61 985 4 382 81 532 73 774 63 618 94 752 10 85 74 445 60 331 96 101 53 604 93 566 27 639 66 86
35 884 94 433 56 398 16 696 33 470 7 692 29 596 79 620 78 770 73 793 88 188 5 627 50 950 49 755 53 406 19 438 71 750 67 367 69 490 87 179 77 936 59 544 30 647 26 115 21 2 91 387 90 909 57 17 2 451 34 153 10 819 13 429 75 690 48 946 58 902 11 654 72 663 76 166 43 807 36 271 62 732 70 254 41 896 55 48 46 176 32 610 14 675 83 269 15 648 44 916 17 166 0 363 24 570 61 490 80 270 99 383 18 695 39 777 31 383 27 545 74 484 93 908 81 974 23 685 54 430 8 652 82 932 38 338 96 775 64 986 60 855 20 683 25 241 37 367 86 254 65 260 95 894 22 964 45 352 42 455 85 586 92 926 12 618 63 851 68 958 6 625 9 276 89 102 3 217 98 869 51 702 52 585 84 44 97 238 47 12 66 762 4 99 1 789 40 819 28 735
22 59 67 788 13 783 60 174 44 813 24 271 23 275 51 393 93 685 27 822 64 939 17 823 18 991 29 407 40 81 90 894 59 535 54 984 75 123 97 788 94 51 20 586 70 437 46 782 41 871 19 801 92 945 14 871 87 20 52 111 99 735 42 97 9 335 12 305 1 514 82 834 10 138 5 538 33 137 63 150 53 489 49 723 69 247 30 10 96 403 34 652 21 936 71 713 68 746 74 283 85 696 43 887 77 65 38 107 79 177 86 738 50 505 95 361 8 544 98 201 91 415 6 136 78 517 56 965 47 822 48 708 88 918 83 668 4 21 39 435 65 775 81 708 45 965 89 720 72 63 16 372 15 674 37 57 84 362 62 830 32 763 36 1000 7 775 80 817 3 135 11 326 66 341 0 692 57 477 76 643 35 295 25 244 73 328 31 947 58 305 26 862 28 85 2 658 55 965 61 416
73 619 86 736 31 423 45 913 66 966 65 512 27 433 8 889 95 144 77 834 62 187 26 531 39 709 30 840 7 995 50 512 78 913 60 294 38 174 41 53 68 456 75 202 85 168 82 308 53 681 69 267 33 413 98 672 58 928 0 471 12 644 1 905 83 423 55 612 43 517 59 576 13 816 89 920 2 559 79 629 10 857 15 435 35 176 57 964 63 29 28 826 42 994 92 389 4 379 19 247 37 862 24 651 74 181 18 659 3 808 52 924 76 119 56 454 17 375 90 927 71 938 36 750 44 391 99 461 46 900 93 835 91 317 70 389 47 110 84 627 23 846 16 427 14 234 29 273 61 805 94 307 88 134 48 223 20 687 22 471 96 721 32 325 40 372 25 529 9 761 5 298 72 484 80 610 11 311 54 991 81 379 34 720 21 208 87 195 67 907 97 118 51 952 6 825 49 636 64 621
71 509 93 38 72 451 65 960 53 542 57 446 51 588 46 758 33 718 56 982 34 269 32 225 85 648 70 404 97 161 2 403 6 760 22 506 41 446 25 56 96 516 42 850 74 172 52 342 29 182 18 523 68 674 88 25 27 63 13 778 5 774 95 587 23 681 63 868 59 968 79 328 9 880 61 711 77 139 16 408 90 287 1 537 45 762 38 310 10 547 15 976 26 507 39 789 36 590 83 104 50 707 17 971 14 858 19 987 20 846 75 493 8 791 84 98 80 160 69 409 62 99 40 810 94 261 37 907 48 549 49 610 92 98 44 255 91 854 81 217 7 422 66 997 43 605 78 300 89 272 28 891 55 910 21 717 12 118 87 12 98 398 73 215 4 983 82 518 76 381 67 13 3 902 0 457 24 312 35 491 30 483 11 84 54 642 60 125 47 280 99 129 86 566 31 563 58 277 64 929
31 756 62 70 87 256 59 674 86 821 30 172 54 916 89 716 93 13 85 119 37 109 68 787 78 853 12 452 9 646 13 351 55 105 36 878 28 7 75 311 96 860 4 107 15 286 35 756 92 182 95 607 1 120 10 898 45 992 47 796 90 748 32 105 7 604 3 83 84 389 20 698 25 147 39 844 48 882 0 652 99 748 11 218 76 108 8 79 16 942 53 570 14 731 43 720 77 459 22 17 29 349 65 690 27 665 46 917 26 661 71 990 88 149 64 268 81 915 98 25 49 382 18 673 70 789 58 780 82 827 38 293 57 746 24 433 94 115 50 17 6 671 2 585 42 936 56 258 74 776 52 362 34 446 73 973 83 236 5 406 66 61 80 106 17 557 41 943 33 568 19 670 72 355 21 566 23 802 97 584 51 581 60 274 79 493 61 421 69 187 63 142 91 502 67 302 44 130 40 172
34 144 16 519 63 477 40 989 92 915 45 579 51 508 83 458 33 241 26 339 7 596 19 76 17 237 55 453 69 323 73 896 5 664 21 561 8 781 42 543 77 489 86 95 47 912 9 586 12 392 10 396 80 577 68 906 60 752 74 460 65 402 50 133 59 95 72 929 79 288 91 589 36 323 96 441 64 852 35 530 15 866 39 198 41 454 95 184 1 934 58 118 29 369 97 843 70 211 81 787 61 424 99 911 11 238 93 965 84 195 67 68 88 45 14 499 87 461 66 990 27 485 54 209 22 221 25 170 38 259 20 403 98 886 57 621 30 259 2 128 6 405 32 951 18 278 89 770 78 24 90 628 49 612 28 785 13 238 4 659 62 630 43 39 53 470 75 216 85 414 23 734 56 479 94 76 0 637 44 694 82 241 52 100 31 993 37 811 48 447 76 183 71 506 46 819 24 554 3 712
50 823 18 804 21 827 43 276 22 273 98 740 1 28 37 85 30 539 84 66 35 355 6 141 39 76 64 994 91 772 45 559 99 540 16 567 40 506 74 710 68 847 46 864 14 354 53 481 78 352 47 404 58 333 66 182 56 749 65 594 93 47 72 963 90 507 36 666 97 576 9 845 85 278 94 295 44 943 19 807 20 519 54 502 59 38 55 196 29 555 49 743 96 270 48 863 61 355 67 42 80 1000 34 807 5 733 2 830 73 900 82 705 15 983 11 34 51 90 92 645 13 451 10 654 27 571 69 755 7 843 71 716 38 883 4 198 17 282 62 576 75 413 0 790 3 509 70 231 83 666 42 996 31 148 95 923 32 928 81 382 63 281 41 148 89 772 76 586 8 980 57 403 33 883 79 783 86 784 12 848 88 770 52 583 24 510 25 659 60 248 28 513 87 668 23 895 26 669 77 540
73 369 15 499 9 370 64 61 29 479 40 234 38 844 34 409 22 142 58 378 2 302 84 14 63 113 92 113 39 330 50 555 80 768 47 308 44 435 13 737 72 65 37 353 24 874 48 17 95 243 88 372 90 772 96 636 81 584 67 903 17 68 20 242 60 502 32 411 43 682 46 690 4 467 79 483 99 383 7 280 55 667 77 759 19 676 69 564 35 536 62 438 41 998 11 959 23 636 82 268 16 56 0 497 89 989 75 755 28 806 91 222 8 981 21 358 27 897 65 183 5 693 6 713 30 299 10 804 85 806 49 52 68 689 86 855 14 108 61 198 31 864 12 971 33 592 45 646 1 605 42 404 76 456 3 413 70 358 52 241 57 629 98 240 74 710 87 548 26 592 51 457 93 465 66 154 78 121 54 52 18 836 83 725 97 926 53 551 71 23 59 518 36 501 25 771 94 83 56 696
80 470 40 536 33 890 47 889 27 64 77 324 18 903 64 833 49 158 28 604 32 83 71 349 51 726 97 939 75 841 52 845 13 246 74 871 60 335 11 337 44 19 93 923 6 833 53 563 4 295 38 223 19 819 22 573 63 574 0 860 5 27 66 171 29 78 56 731 41 401 12 611 15 224 48 429 73 565 79 849 58 335 91 349 86 643 89 111 26 76 39 218 50 284 76 66 23 228 31 57 83 116 88 703 78 518 95 599 2 820 98 612 14 341 1 771 37 380 70 100 3 574 46 202 21 103 96 794 84 6 81 44 54 386 61 7 9 404 62 12 42 842 17 846 68 230 72 341 24 25 55 636 35 939 67 552 94 341 82 597 34 436 65 946 7 741 87 729 43 32 36 194 10 145 90 382 57 842 8 553 20 237 59 199 30 729 92 465 25 361 85 930 45 452 99 200 69 352 16 312
58 847 52 182 78 75 5 493 34 663 36 521 0 746 57 951 60 542 11 98 59 222 50 635 63 572 14 880 45 638 24 266 47 362 95 795 68 956 17 83 82 548 28 171 88 906 41 427 76 130 85 183 51 742 27 23 75 203 18 161 49 496 31 594 70 735 42 46 69 36 19 538 25 166 96 987 79 945 44 260 8 762 72 492 23 293 64 896 22 55 13 782 71 82 84 95 98 915 55 540 67 488 62 944 46 997 54 527 87 104 48 851 86 414 99 317 90 715 83 725 93 582 65 532 77 685 15 74 61 93 20 585 91 905 40 672 80 352 66 641 97 578 89 439 37 435 16 696 38 812 56 431 12 105 3 464 74 389 53 115 29 109 32 217 26 659 94 897 92 659 10 151 4 138 21 571 39 633 1 906 30 810 9 559 81 59 2 574 35 139 7 122 73 352 43 234 33 111 6 92
34 687 18 78 0 122 32 797 31 773 89 597 56 824 87 246 48 270 25 938 51 715 94 370 49 68 28 759 74 727 83 410 91 737 71 825 6 317 22 751 58 142 67 407 3 792 66 3 52 214 82 785 45 111 5 993 30 610 23 286 26 335 42 819 96 913 55 85 93 133 79 481 8 651 14 101 16 957 24 775 62 114 68 376 46 713 47 712 70 630 38 650 20 746 40 990 73 12 64 887 44 644 29 524 76 866 63 259 15 73 43 171 72 481 7 587 88 429 78 1000 92 439 13 464 17 504 27 358 99 104 57 524 10 485 80 392 95 889 54 525 97 367 33 519 60 1 65 838 75 371 4 297 37 861 21 773 69 190 98 411 86 870 36 71 53 771 2 53 77 984 12 7 50 353 59 35 39 498 19 846 90 391 41 197 35 333 1 205 9 877 61 964 85 26 81 102 11 193 84 444
59 517 22 544 31 482 14 833 53 928 3 776 8 764 38 610 52 309 68 284 85 320 63 787 15 20 10 916 13 183 74 878 42 349 5 130 28 324 69 121 23 979 4 576 62 11 43 259 81 102 80 520 1 474 82 399 83 707 65 110 90 122 40 99 50 729 32 778 61 945 19 467 44 970 93 362 29 656 87 486 67 412 99 813 84 428 86 859 24 227 58 522 98 747 25 196 97 269 41 134 45 317 30 983 95 34 89 644 34 125 70 694 64 446 92 158 78 258 91 413 57 965 46 186 9 182 0 16 94 721 49 888 18 178 16 535 72 371 6 56 36 404 60 202 21 868 37 905 75 814 66 462 51 654 88 588 71 148 96 642 27 76 48 567 73 706 77 155 26 234 17 301 11 440 54 26 79 67 33 107 7 651 20 440 35 333 76 141 47 704 2 200 55 331 56 6 39 264 12 850
46 487 30 183 60 835 47 968 56 641 79 526 4 946 19 33 32 361 94 328 40 333 66 660 29 653 50 866 37 317 91 167 65 7 6 617 77 696 83 892 97 183 57 690 55 911 93 420 13 632 9 707 21 461 64 510 98 81 3 327 15 102 96 616 70 298 45 745 17 25 5 438 14 873 39 264 95 700 23 601 7 112 0 721 68 491 78 854 87 157 54 259 10 660 58 575 86 326 11 187 80 690 41 631 1 710 59 247 92 923 35 423 73 529 8 111 28 416 27 14 74 799 2 744 31 465 82 829 18 737 63 419 61 571 99 968 52 118 72 994 69 488 76 864 51 799 75 995 53 688 12 797 62 343 81 525 24 273 26 473 22 993 84 694 71 425 44 216 67 253 42 223 20 427 88 747 34 811 25 567 85 702 49 300 16 347 38 284 90 742 43 764 48 806 89 561 33 404 36 352
55 92 96 145 91 57 54 114 23 11 31 394 36 451 59 412 30 32 83 220 99 721 57 351 25 358 95 752 92 353 79 841 84 528 19 78 58 3 1 597 50 884 93 534 98 554 52 389 14 799 77 240 35 47 24 210 72 335 6 208 44 585 18 692 17 40 7 417 89 237 45 893 86 327 12 226 66 293 40 463 41 588 88 517 65 177 13 454 73 680 9 940 53 39 28 448 43 123 34 663 8 927 60 697 37 792 3 896 4 304 74 604 2 799 15 400 11 377 78 915 21 479 94 90 49 453 0 655 32 182 46 508 51 54 80 131 82 350 70 255 90 844 61 267 67 239 38 692 5 235 29 74 16 275 81 126 47 742 97 256 42 633 10 14 20 947 69 251 63 889 56 673 87 981 27 693 75 17 62 430 85 552 71 75 22 138 76 532 48 813 39 517 68 562 26 249 33 986 64 33
3 470 52 501 23 628 34 266 7 836 87 748 84 83 31 799 61 555 57 170 53 59 95 934 68 375 55 368 90 987 94 14 74 29 38 589 21 836 56 444 78 879 17 609 80 888 36 445 89 716 41 771 32 308 40 787 10 567 47 82 0 747 44 795 54 818 85 256 12 24 5 74 16 144 42 410 1 439 19 536 92 12 71 596 81 145 29 669 9 401 24 833 91 251 67 360 35 222 45 360 75 554 27 774 51 189 82 587 98 845 86 495 96 737 88 857 76 942 50 716 14 482 66 659 20 806 73 413 46 143 64 452 11 60 43 431 48 342 58 233 28 186 60 658 15 338 93 959 26 333 63 337 37 402 4 340 13 126 70 339 59 2 77 470 8 498 72 550 39 896 30 784 49 234 6 235 83 918 69 987 97 88 62 636 25 895 2 329 79 735 65 274 99 583 33 837 18 749 22 571
64 299 5 270 19 952 30 161 17 378 50 297 21 106 24 222 40 847 86 606 33 378 22 555 1 188 41 147 26 48 92 480 44 684 10 5 2 333 94 278 58 277 54 246 82 397 77 760 75 617 90 600 76 394 36 543 59 360 35 559 8 942 31 868 84 747 67 740 53 516 4 945 6 495 60 85 56 60 62 721 39 299 27 314 63 377 61 278 14 296 73 771 0 569 72 497 3 605 74 862 69 440 45 979 89 876 88 644 42 977 93 114 25 93 95 275 13 435 57 32 78 772 65 318 29 507 20 694 23 889 18 128 87 620 91 165 15 788 16 999 71 208 43 357 47 803 66 309 28 497 11 302 9 890 52 947 98 112 34 796 85 54 68 942 32 233 49 568 70 830 38 819 79 697 99 520 12 206 46 734 80 214 83 753 97 705 48 406 7 673 96 219 37 674 51 173 55 546 81 891
52 951 40 116 7 689 92 486 82 675 48 67 0 484 95 280 13 983 43 653 36 754 64 837 12 676 84 545 60 490 91 543 54 895 90 374 23 401 46 998 89 113 59 534 65 854 1 69 96 90 97 723 30 564 85 129 70 610 28 992 57 995 68 757 44 268 10 150 8 531 39 144 58 951 63 878 9 479 33 280 99 434 56 710 41 722 3 832 24 203 26 829 76 392 20 765 4 795 27 584 15 675 81 806 5 698 31 983 17 369 86 826 73 931 66 498 22 974 61 747 32 428 45 36 79 420 71 56 11 85 77 674 87 819 67 512 6 778 18 93 80 942 98 698 78 990 72 210 37 804 2 306 49 742 88 851 50 248 42 278 21 655 38 935 75 222 55 382 69 941 93 316 29 97 62 18 94 233 35 701 14 214 19 669 34 349 51 590 74 255 25 823 83 712 47 596 16 965 53 945
88 985 81 346 90 405 33 89 18 329 4 838 22 197 97 438 38 946 66 569 41 844 77 949 85 989 55 533 39 547 45 681 57 501 67 274 68 628 83 554 91 894 80 745 99 421 59 796 46 305 96 754 86 729 62 120 92 559 3 152 69 683 15 383 76 479 28 385 0 840 98 427 1 790 35 932 23 984 87 184 51 458 21 211 20 177 64 959 42 43 40 952 31 560 10 348 37 679 43 388 30 612 19 797 71 160 54 410 16 305 8 475 52 835 6 499 82 790 36 605 84 64 29 162 2 76 70 383 5 177 95 127 11 147 9 570 49 762 44 497 53 298 48 125 24 763 26 340 63 506 75 569 73 276 61 595 56 361 65 178 74 182 78 319 14 302 34 905 50 922 94 757 12 301 60 974 32 224 93 845 25 921 27 715 47 726 79 150 58 409 72 708 89 819 13 528 7 313 17 35
28 703 46 418 11 630 39 31 14 313 34 617 95 733 89 340 38 364 84 786 92 56 78 943 16 679 63 846 43 222 73 296 81 392 45 972 62 262 49 657 57 492 5 773 76 712 51 558 17 701 69 433 61 304 21 770 30 257 50 871 94 344 15 865 18 578 87 745 7 657 27 389 85 240 96 62 19 805 22 447 52 887 55 496 90 596 20 735 47 694 53 782 91 968 9 159 13 630 31 797 98 863 70 785 42 274 86 127 83 142 56 41 67 161 33 365 79 85 71 406 10 574 8 112 29 506 3 745 88 816 36 715 2 973 35 760 12 163 25 661 80 205 26 501 82 938 65 443 54 862 37 614 59 398 68 202 75 200 77 202 6 272 60 882 32 133 72 425 74 615 40 254 66 622 44 906 24 135 97 559 93 362 1 258 64 494 23 272 41 757 0 272 58 84 4 21 48 993 99 518
92 526 15 77 95 251 6 353 56 711 71 302 21 436 88 553 30 100 16 935 84 58 69 788 11 874 19 545 86 755 91 230 67 703 17 470 39 926 26 283 65 833 59 556 43 846 85 556 51 567 78 603 3 963 31 576 97 298 24 921 35 342 61 10 87 975 27 208 96 985 76 816 45 76 18 277 36 434 32 19 73 460 80 89 54 66 33 154 25 921 47 284 0 493 64 82 90 53 38 429 53 584 28 273 72 925 12 222 66 842 52 736 70 171 75 212 20 529 9 885 93 390 94 853 8 186 5 848 89 720 46 986 42 885 98 662 74 308 55 804 77 490 22 41 34 626 13 707 7 756 99 473 23 280 41 345 62 96 68 907 48 342 10 660 60 457 29 583 50 998 81 555 63 116 40 216 83 119 82 224 4 355 14 253 44 605 49 283 57 49 58 340 79 486 37 496 2 993 1 654
63 619 90 127 34 643 39 446 21 929 52 761 48 243 58 698 88 27 19 562 61 263 14 996 15 502 20 210 92 662 50 59 32 504 97 205 17 552 80 210 60 78 43 930 73 253 54 218 82 201 94 417 27 854 37 875 79 148 12 910 29 386 85 214 28 557 93 66 2 238 49 750 74 261 51 752 78 821 9 508 59 718 89 733 33 391 5 202 10 184 87 144 45 553 11 47 72 7 30 762 40 817 13 497 46 533 66 999 76 347 68 529 38 264 55 330 86 765 95 320 57 63 99 103 1 308 25 464 24 326 81 433 3 801 91 573 75 252 41 628 47 36 22 666 31 381 0 732 83 491 70 239 4 417 6 269 84 183 67 8 23 912 64 644 77 891 56 177 44 160 42 42 18 521 26 318 71 932 8 121 35 3 96 503 7 219 65 847 36 339 53 857 16 851 98 160 69 632 62 647
57 936 51 32 54 253 78 239 90 716 80 749 26 479 60 265 95 516 7 659 18 572 10 186 61 733 0 977 76 482 68 743 87 962 56 168 82 611 79 813 37 203 23 92 98 347 33 469 31 891 63 811 85 827 34 884 50 294 71 259 19 598 24 185 30 709 67 336 43 700 53 600 48 440 75 915 29 640 92 268 28 135 49 342 5 339 58 648 25 204 99 963 4 12 9 422 14 896 46 893 96 53 44 265 13 265 6 990 47 82 1 925 12 476 84 711 11 112 73 15 35 381 94 774 40 367 22 174 69 593 72 705 86 646 70 105 62 60 55 810 93 514 21 562 20 379 81 451 77 690 74 448 91 88 97 72 89 946 42 490 83 478 66 107 36 402 88 415 16 824 17 819 15 571 39 947 3 362 64 750 2 13 59 68 52 523 38 877 27 535 41 459 45 126 8 775 32 301 65 317
70 35 4 253 39 199 3 329 92 255 22 389 57 980 55 740 28 957 93 650 18 130 90 672 79 63 12 689 53 424 83 819 71 197 6 478 33 162 65 340 8 88 36 917 58 704 47 464 89 340 86 772 98 252 81 98 87 296 21 237 32 965 25 82 77 75 40 82 0 197 88 84 38 229 9 841 30 988 31 489 1 31 2 295 51 983 45 579 76 112 23 105 63 753 35 361 14 981 24 669 52 892 73 434 19 435 11 383 13 139 7 911 17 100 75 615 97 807 54 33 42 197 27 928 46 956 41 210 78 112 94 452 82 552 16 191 91 234 99 371 64 495 96 539 66 794 69 482 50 694 80 519 95 645 56 495 60 778 84 333 34 722 20 923 49 108 37 419 61 319 15 537 72 100 59 725 68 88 29 795 62 710 67 44 26 374 5 467 10 197 48 18 43 4 85 535 44 587 74 423
45 569 77 454 69 786 72 877 55 915 84 471 87 818 40 176 49 49 65 920 67 983 22 402 51 346 79 844 2 950 4 995 5 799 44 230 74 213 91 309 89 2 16 322 14 204 10 645 23 378 96 107 97 172 20 813 58 204 63 631 71 298 27 855 31 704 88 342 6 863 26 12 78 181 24 361 59 279 15 603 36 713 86 376 43 620 73 333 38 408 60 532 9 583 61 796 62 192 35 715 85 291 30 660 47 880 39 65 18 326 21 466 33 699 34 835 68 132 90 897 82 517 94 136 70 41 1 107 50 32 32 120 17 19 25 132 52 907 0 182 8 890 41 11 19 136 46 626 13 957 7 706 3 569 83 919 48 507 81 724 29 758 75 683 98 874 95 454 53 101 37 37 11 759 56 558 54 390 57 632 42 963 76 160 93 818 28 630 12 710 64 864 99 128 92 944 80 578 66 801
43 659 33 369 50 343 57 948 22 924 7 211 76 814 34 148 83 191 55 473 39 156 63 406 17 788 66 51 58 454 59 751 6 861 96 984 14 116 15 301 48 63 53 630 36 947 84 183 85 503 25 484 11 314 93 553 47 890 49 473 62 344 77 663 0 976 74 334 72 944 37 34 45 310 29 398 90 419 68 697 3 400 26 686 4 529 38 199 75 919 52 142 89 371 12 914 70 436 8 279 40 887 21 428 44 577 9 536 30 953 78 354 81 320 1 41 99 171 60 546 64 299 82 24 18 169 16 681 19 231 32 425 94 123 92 730 13 165 88 183 2 384 42 723 67 134 54 170 65 315 97 746 56 435 27 433 5 93 73 165 28 614 71 815 10 951 98 638 23 577 20 794 79 169 95 485 91 225 61 78 87 972 35 519 31 366 51 376 80 985 86 333 24 82 41 270 69 564 46 71
13 579 35 532 21 888 34 863 24 735 16 73 58 840 41 539 48 907 64 768 19 815 49 866 88 456 56 194 29 853 70 559 37 178 25 121 10 439 18 803 17 86 93 96 44 810 59 37 2 280 63 6 46 491 36 868 31 767 98 921 75 278 40 734 62 877 87 958 85 801 43 825 28 102 8 975 54 916 76 742 5 828 86 302 89 447 83 445 20 333 73 286 9 656 96 724 14 930 66 184 91 671 99 257 42 468 67 763 3 256 52 591 45 213 1 805 4 717 55 109 74 632 65 214 71 789 11 305 50 623 33 652 30 653 53 180 97 215 39 104 77 793 61 791 22 170 51 679 15 744 6 588 27 648 94 13 0 145 95 591 79 683 47 437 90 845 68 27 84 38 78 411 80 523 12 513 82 560 57 986 72 585 92 251 69 803 23 505 81 718 60 646 7 284 38 639 32 906 26 870
92 286 22 752 11 558 64 891 36 344 31 8 54 109 44 522 30 487 97 213 87 310 91 758 57 849 34 313 26 573 38 997 85 224 15 292 82 437 88 455 14 902 56 936 60 597 94 977 4 499 12 454 48 476 53 808 9 305 89 958 27 250 47 41 46 736 10 643 77 388 50 61 2 275 78 941 52 491 93 226 49 421 72 80 51 946 76 637 1 809 3 418 62 371 21 602 5 494 79 402 45 613 0 278 73 283 6 980 68 683 19 164 58 484 41 537 90 956 35 692 32 129 71 939 39 722 20 362 37 463 96 149 18 913 98 898 28 94 55 849 69 663 25 273 81 231 16 628 8 58 63 838 74 943 24 484 86 946 99 120 70 772 83 193 84 797 80 209 13 378 42 609 7 8 59 888 67 707 23 310 29 385 17 501 33 985 66 962 95 686 40 853 75 633 43 587 61 713 65 421
77 486 67 345 95 227 20 106 26 559 31 435 69 97 88 679 6 687 7 778 9 976 85 849 56 294 3 614 48 753 54 173 35 872 10 380 27 296 47 209 94 234 57 697 30 823 37 695 0 29 84 440 65 850 50 949 64 937 34 823 86 983 17 690 38 303 83 304 12 12 91 899 70 243 90 115 36 348 13 571 61 44 89 953 41 655 28 274 2 81 80 795 59 805 74 868 49 73 45 649 22 567 82 314 99 271 62 494 73 475 52 502 98 673 5 504 24 282 51 791 97 667 32 374 72 703 21 269 43 885 29 347 19 966 63 30 39 165 15 15 44 150 76 351 58 474 16 324 18 796 78 710 8 423 55 549 23 502 42 540 4 736 66 843 87 345 33 792 40 525 14 969 68 992 53 647 81 200 11 759 79 458 75 279 92 971 46 941 96 134 60 234 71 595 1 893 25 901 93 368
72 195 18 579 86 915 54 142 10 55 97 888 87 588 59 803 45 118 5 977 56 872 42 736 49 130 74 982 3 106 29 671 62 656 88 255 48 355 39 916 13 806 68 313 15 829 55 521 24 974 93 6 90 351 85 958 19 174 2 491 77 204 60 357 46 704 28 410 21 336 76 100 69 197 64 488 8 657 36 803 33 361 96 825 92 277 78 405 11 419 17 567 73 774 35 475 95 20 58 74 99 519 34 836 37 225 30 225 1 201 91 233 47 670 6 62 27 702 65 268 82 489 98 536 26 825 41 665 67 241 40 642 57 88 38 749 44 937 80 57 14 152 23 179 94 668 43 723 12 515 66 93 71 654 9 658 32 344 81 992 84 197 20 911 52 160 4 768 79 827 83 308 89 200 25 882 51 633 0 138 16 528 22 441 31 217 50 929 7 335 75 527 63 416 53 894 70 912 61 789
41 950 22 598 35 309 82 471 42 828 70 937 32 862 0 670 60 424 73 250 26 206 5 281 77 816 49 923 45 187 83 294 93 257 78 861 31 280 59 953 89 66 63 932 25 688 98 807 33 218 65 993 10 617 61 61 21 835 36 946 69 355 56 905 27 377 4 372 81 500 74 938 58 283 3 288 75 177 50 204 12 349 64 28 68 642 71 227 88 623 92 824 15 883 96 201 53 246 40 168 51 387 20 82 57 389 95 218 99 539 48 12 18 784 43 445 28 637 72 973 1 884 17 354 79 245 86 44 8 614 46 694 97 120 2 826 54 311 94 125 29 496 66 417 24 8 52 651 39 978 13 330 76 168 38 635 55 229 6 453 91 311 85 355 62 350 9 313 11 990 19 478 23 292 47 884 14 398 80 697 67 181 87 836 30 161 90 778 44 899 16 643 34 136 7 585 37 199 84 641
86 866 0 691 32 216 5 659 97 998 61 587 46 960 74 394 27 62 24 49 96 908 95 887 76 928 75 871 68 989 14 801 43 97 72 998 44 360 99 433 70 848 45 320 50 222 94 109 7 573 63 846 20 984 9 25 36 124 42 329 81 196 77 404 52 634 37 21 22 100 69 629 73 659 48 666 6 377 85 566 49 501 21 708 17 140 38 713 90 588 39 347 25 292 55 712 59 283 2 485 33 785 79 937 67 964 53 606 28 364 84 373 78 428 12 433 34 473 26 394 98 414 88 769 10 874 15 686 30 690 4 585 91 953 64 676 51 930 83 689 11 377 56 755 29 441 62 538 18 682 19 810 1 392 31 840 57 615 16 968 13 271 58 310 8 958 82 199 89 460 65 176 23 259 60 425 71 626 41 593 93 25 54 2 47 417 35 93 80 126 3 549 40 14 92 393 87 410 66 315
58 120 47 663 19 500 45 861 77 959 37 261 73 929 7 275 2 408 92 389 57 650 30 310 51 432 29 415 52 112 55 135 96 429 50 682 94 759 85 762 42 764 24 730 74 572 59 613 71 258 99 835 82 701 91 395 63 323 64 43 33 379 34 206 12 616 15 558 9 878 66 384 87 857 43 267 83 726 90 202 75 327 70 843 89 657 35 37 44 996 6 346 72 470 68 486 53 626 16 263 61 628 98 647 27 173 65 478 81 447 5 792 76 877 48 60 17 641 38 837 8 451 4 210 11 913 28 353 0 104 41 786 56 555 46 32 67 349 54 86 93 516 22 586 21 890 18 1 40 279 78 819 13 70 1 853 25 49 23 423 79 232 31 803 95 398 97 659 3 40 20 186 62 190 80 134 32 405 26 486 14 279 39 591 86 356 10 553 36 192 88 56 49 370 60 528 69 399 84 928
23 502 49 556 17 719 10 687 9 901 0 377 60 810 92 834 48 659 18 259 31 639 28 302 35 707 51 532 52 80 59 9 78 299 33 506 64 11 5 972 53 751 76 725 11 291 87 988 93 257 37 966 4 402 32 200 75 26 66 819 81 5 80 653 57 352 79 664 13 988 89 237 29 715 40 511 12 204 98 95 67 973 82 856 26 571 22 831 72 526 85 419 88 784 7 118 25 241 61 770 45 292 71 76 41 567 56 916 77 305 47 266 39 862 54 860 16 565 62 940 95 61 24 72 15 787 63 939 46 319 6 189 42 390 69 449 14 561 91 88 20 675 21 470 70 386 86 968 8 170 3 143 44 662 58 39 97 368 19 238 83 535 50 478 43 621 55 484 65 720 2 624 68 165 30 59 38 679 73 519 74 605 90 561 27 359 94 315 36 699 99 254 34 807 84 385 1 530 96 702
61 91 23 528 70 849 96 514 81 140 21 974 38 543 43 649 18 351 26 49 86 710 65 284 29 223 59 146 97 625 48 968 34 95 88 284 82 210 27 748 76 1000 67 307 11 717 55 953 78 700 62 439 71 618 60 225 45 701 0 391 25 131 98 609 16 172 99 930 63 155 35 248 77 945 74 528 75 47 3 82 87 732 1 256 52 524 50 942 51 55 13 283 54 644 40 978 69 600 91 805 49 750 15 233 83 494 73 588 41 97 12 858 6 431 42 520 33 781 32 66 20 43 90 43 58 318 94 996 46 633 30 306 95 365 9 37 64 676 53 321 92 557 7 204 36 946 44 997 66 167 72 342 2 737 80 947 79 899 24 832 10 150 37 534 68 12 84 317 56 243 39 445 17 149 19 912 89 564 57 35 85 742 4 595 8 559 93 120 31 358 47 157 22 878 28 813 5 475 14 762
40 962 26 229 49 949 45 653 58 157 5 591 67 219 3 833 15 227 69 975 27 145 7 885 54 974 42 564 87 175 76 245 77 213 63 820 95 111 75 733 83 601 57 796 38 698 30 985 72 524 59 284 32 455 99 535 51 398 56 511 43 633 36 54 11 581 73 824 28 444 35 912 52 808 48 32 14 284 0 731 6 480 39 900 13 122 12 429 18 428 19 402 8 180 24 661 62 159 64 796 29 448 74 599 86 16 23 542 37 917 81 31 93 606 17 394 84 598 44 511 92 582 33 235 89 163 91 676 22 42 68 22 66 101 71 602 34 976 46 524 82 222 53 639 25 996 65 420 90 139 31 285 80 427 88 797 79 192 9 833 16 853 61 361 2 734 60 801 98 294 1 310 41 235 21 91 94 521 78 278 70 102 50 88 10 49 96 590 4 877 55 39 47 566 20 171 97 645 85 125
7 8 54 32 93 61 6 922 39 940 38 924 2 616 42 872 43 560 75 761 66 613 3 77 98 516 0 391 92 644 90 871 76 158 80 583 51 71 58 375 81 602 79 884 32 83 89 622 55 821 44 403 40 538 1 644 47 764 27 443 25 271 8 703 35 334 97 7 64 173 63 689 52 418 68 729 36 243 10 866 53 702 71 209 12 352 4 852 65 910 88 147 95 23 20 214 85 701 86 982 29 751 59 840 48 883 61 880 45 994 22 45 57 715 23 63 9 728 21 103 15 264 24 74 78 247 17 820 41 188 28 734 34 185 31 165 77 268 73 85 72 162 19 96 87 19 99 41 60 269 33 227 5 889 96 359 13 778 74 249 94 767 70 902 83 286 30 266 82 458 37 470 67 958 91 2 84 474 46 741 50 873 14 923 26 678 62 684 56 738 69 982 18 46 11 17 49 919 16 461
7 293 3 430 87 809 78 908 85 56 48 190 76 56 97 790 31 303 77 648 94 842 40 244 46 879 15 60 32 983 67 520 90 530 6 586 65 524 53 904 91 572 29 778 60 371 70 581 66 922 2 558 95 475 63 563 72 809 88 555 80 593 96 787 28 601 34 750 93 963 83 892 89 988 24 164 47 132 68 985 10 830 74 530 86 609 59 84 52 74 33 211 79 759 23 943 62 607 13 776 44 47 58 363 41 814 18 137 84 352 8 58 39 825 50 466 4 63 56 414 82 377 98 537 26 821 14 293 81 692 49 435 71 396 37 716 64 297 0 502 38 903 73 360 21 585 57 289 51 798 54 427 92 276 61 720 45 867 9 396 99 989 12 524 42 604 22 303 17 988 75 375 5 837 1 364 30 493 25 285 35 905 36 620 55 106 16 214 11 757 43 653 20 106 19 888 69 793 27 262
77 796 8 433 38 916 4 718 74 468 19 961 32 835 18 567 97 929 35 598 90 677 34 424 64 632 25 26 10 238 71 169 40 985 86 679 75 54 88 775 24 212 95 451 36 637 78 615 45 895 28 638 54 206 26 751 68 119 81 32 43 381 27 832 61 904 29 328 87 678 37 944 17 652 51 71 89 204 93 564 13 820 41 42 55 402 65 802 20 773 60 174 14 273 72 92 16 817 21 366 67 567 85 705 39 97 84 24 63 776 66 853 33 621 56 383 52 772 12 49 94 536 79 641 62 541 7 213 9 554 6 584 82 139 80 138 1 91 92 421 23 381 76 540 5 809 73 496 91 998 53 180 0 167 30 220 22 722 42 44 48 338 11 672 47 796 96 92 3 96 69 241 2 925 50 18 98 959 99 178 49 203 15 517 31 752 70 382 46 660 83 594 57 6 58 132 44 61 59 255
33 127 28 104 42 187 68 93 90 158 99 971 48 709 30 820 23 497 17 241 47 868 85 894 37 430 59 720 53 529 58 677 31 581 51 208 14 385 63 600 21 34 52 782 34 415 97 672 61 691 91 746 46 838 95 698 27 528 24 617 77 417 35 877 81 219 84 917 1 506 29 970 26 997 72 263 43 147 4 676 64 345 88 167 25 260 75 853 80 330 92 898 54 233 86 736 39 341 50 554 8 487 82 85 20 458 11 108 69 724 55 878 87 829 66 219 89 672 19 873 93 563 12 482 7 491 73 14 36 307 56 118 60 180 6 216 13 514 16 761 76 68 49 24 94 971 5 491 79 621 44 533 71 881 32 115 62 362 98 104 15 866 18 164 2 628 10 508 78 67 41 299 0 869 3 635 57 794 70 692 40 181 65 587 74 540 38 908 9 719 67 159 45 419 83 768 96 96 22 530
63 523 94 629 97 331 33 982 15 473 83 721 40 243 29 283 26 624 57 463 71 638 55 723 59 634 61 160 35 154 36 961 18 176 72 348 81 360 79 546 95 774 9 993 78 338 11 748 43 222 85 546 4 113 76 76 44 255 12 112 32 855 31 444 28 625 96 582 2 94 48 560 73 544 20 862 8 355 75 537 84 707 17 409 39 267 99 651 51 736 69 148 34 400 14 769 66 590 70 22 87 495 60 273 93 542 1 253 19 626 23 617 46 814 68 921 6 421 42 552 62 851 56 368 82 407 7 306 47 811 5 153 27 351 58 139 10 61 45 52 13 728 50 453 86 981 21 582 3 659 38 13 64 856 92 122 65 415 90 623 49 888 0 275 24 656 98 218 37 356 77 390 52 201 25 485 67 32 80 980 54 759 16 289 74 36 89 390 91 379 88 897 30 955 53 25 41 307 22 603
75 323 1 121 84 447 6 443 50 980 86 361 13 675 90 469 76 542 24 808 93 782 94 487 45 3 58 423 47 381 23 33 70 598 36 831 26 84 69 413 92 263 32 848 72 738 80 761 40 909 88 316 64 544 17 147 0 806 85 787 48 799 37 244 53 318 11 407 68 731 56 565 46 425 2 247 62 735 61 854 31 526 27 312 78 470 73 534 83 75 51 63 63 419 18 268 44 927 74 540 28 598 98 380 41 712 9 545 22 364 65 93 21 226 77 744 16 993 96 31 15 752 19 530 97 133 57 498 14 42 38 91 20 104 55 305 25 571 5 627 42 963 91 109 99 933 95 96 39 613 79 199 33 115 54 623 10 46 67 53 52 467 89 457 29 604 8 790 87 503 71 738 34 719 12 848 43 935 82 709 81 259 7 606 60 140 35 571 3 338 4 632 59 603 30 498 66 83 49 794
45 308 88 786 40 683 68 262 95 702 6 779 64 846 22 382 26 80 0 298 52 170 12 193 15 223 50 770 56 569 4 95 81 303 65 631 3 481 47 960 63 672 87 606 30 329 61 406 49 255 25 777 62 290 5 267 94 157 29 846 91 151 41 292 70 680 18 255 71 947 34 109 38 28 73 92 23 390 54 303 90 102 44 396 60 411 93 924 98 517 27 363 92 81 36 307 96 317 33 69 80 332 82 615 14 337 69 449 59 312 99 458 42 381 51 961 55 433 97 199 89 853 28 741 31 553 67 412 66 357 1 463 39 175 46 302 37 189 53 433 76 872 19 615 16 649 35 306 77 741 20 370 10 19 7 336 83 201 85 503 75 853 11 944 17 221 21 58 72 239 84 705 8 106 13 294 78 169 43 582 58 27 9 463 24 494 74 754 48 484 57 725 32 389 86 557 2 122 79 372
28 620 18 501 87 425 1 761 90 564 63 856 43 676 75 503 79 324 3 109 20 716 93 454 42 90 4 299 19 96 83 645 2 189 46 65 6 798 33 63 56 672 44 701 47 99 54 353 13 507 61 224 64 581 14 395 96 156 86 454 45 314 49 277 98 30 48 595 9 876 77 593 76 611 71 425 16 675 60 374 72 699 82 951 35 71 80 141 78 241 73 203 15 889 12 220 22 574 68 151 34 389 85 567 89 693 66 465 25 575 29 855 65 450 41 493 91 326 52 379 36 192 40 486 26 985 97 818 11 229 69 649 84 917 74 995 5 196 30 98 51 520 62 684 8 519 7 976 88 253 21 262 50 854 24 315 53 348 70 802 55 512 10 494 92 333 38 765 99 565 59 31 37 105 23 510 95 703 58 420 31 110 94 240 0 427 17 31 32 773 39 890 67 479 27 858 81 73 57 652
64 305 85 566 10 470 88 269 26 553 77 37 67 411 47 167 16 156 86 56 6 45 48 188 33 847 70 514 39 458 23 778 82 116 18 75 25 615 98 97 76 292 36 336 49 566 57 406 15 81 73 864 20 40 9 352 99 422 72 458 60 235 92 823 17 78 74 946 93 400 31 444 30 14 0 970 11 315 1 780 53 544 41 101 78 880 3 454 46 5 21 367 40 855 79 428 71 486 28 680 34 307 56 574 2 782 24 215 84 260 89 929 27 328 50 603 94 655 54 967 12 664 22 749 8 647 4 80 63 673 55 417 68 851 65 751 13 459 91 139 87 372 61 703 43 222 35 551 69 480 95 244 44 279 42 81 32 184 96 334 83 134 80 874 75 906 66 599 81 122 14 932 45 484 58 574 37 777 90 701 19 54 38 36 51 752 5 263 97 514 59 532 29 636 7 480 52 923 62 552
83 26 29 341 59 7 10 158 25 817 81 129 44 843 52 145 63 498 77 675 51 274 96 68 71 273 50 598 13 320 92 257 1 963 79 267 27 689 99 928 15 267 5 481 49 809 41 83 73 99 65 124 43 464 90 414 60 859 16 610 9 28 58 556 32 601 24 946 64 19 40 612 4 262 94 520 18 291 80 498 21 713 84 811 31 968 35 290 30 562 93 448 69 818 23 424 57 941 46 55 17 503 3 195 95 704 8 3 48 540 66 536 89 899 78 664 26 764 87 874 33 931 75 252 88 730 82 319 22 11 37 111 91 889 55 541 20 889 62 735 19 918 28 699 6 152 7 532 61 214 74 693 45 638 68 75 53 921 67 384 38 668 86 854 34 619 70 731 39 269 56 744 36 459 97 462 98 453 54 63 47 266 72 828 11 248 0 322 76 553 14 132 12 389 42 225 85 471 2 14
81 605 83 339 11 678 26 232 50 667 76 722 33 809 52 408 97 721 93 956 92 652 35 220 39 204 30 979 79 264 87 597 28 862 25 396 43 778 72 58 66 726 44 469 20 638 96 433 37 102 41 342 54 581 98 840 2 977 19 418 77 344 9 682 71 823 5 40 17 632 42 957 99 854 48 9 69 788 53 632 90 478 36 702 67 358 40 329 45 17 27 650 75 195 7 980 84 718 88 426 63 692 10 432 49 305 57 974 55 29 18 612 58 64 64 503 62 154 70 631 34 44 78 320 23 17 89 189 86 114 94 25 14 304 91 957 80 21 32 662 46 12 0 767 82 138 95 966 21 483 74 3 31 648 6 47 51 734 73 989 59 978 13 519 22 527 24 732 3 658 85 718 68 723 38 385 56 995 12 47 1 523 47 277 60 595 16 517 29 29 15 468 61 787 65 258 4 650 8 757
64 477 47 131 41 100 36 139 15 153 86 311 72 222 70 966 78 692 74 398 30 576 56 778 38 549 93 662 33 917 58 794 23 29 20 17 84 819 77 141 27 51 0 307 51 310 57 238 61 945 12 263 9 433 79 969 53 374 21 872 73 866 8 97 13 961 60 221 50 969 80 703 22 703 19 142 44 413 91 910 75 137 85 107 34 515 18 585 63 797 45 228 68 227 39 965 3 502 83 155 76 73 89 987 99 315 6 406 82 749 49 213 66 282 37 1000 95 176 52 842 29 687 26 631 88 28 55 965 16 805 98 368 54 254 96 848 5 271 14 358 10 826 69 110 97 243 28 266 1 467 94 741 43 411 62 292 42 582 65 154 32 722 71 848 87 777 11 415 31 840 4 844 48 558 90 800 24 90 40 206 25 918 46 819 59 545 7 434 17 220 92 61 67 181 2 96 35 503 81 193
55 133 81 492 42 882 37 155 24 846 62 23 1 68 27 59 57 518 16 355 91 480 43 701 93 355 15 724 53 432 71 269 3 437 14 882 33 531 77 816 56 781 50 627 82 752 67 918 29 777 98 725 75 677 76 52 8 21 61 625 72 33 41 310 19 495 12 443 46 362 94 49 2 78 5 406 92 443 40 438 54 144 80 541 66 102 45 178 68 567 48 348 39 402 63 562 44 456 49 732 18 57 97 628 28 264 4 189 7 945 23 697 99 370 26 222 11 237 69 503 52 545 17 304 20 775 0 963 84 71 90 936 51 404 65 667 70 992 64 931 59 908 32 194 58 150 73 197 74 772 35 660 31 657 22 570 25 546 89 1 83 82 87 845 86 68 38 23 60 829 30 719 34 998 95 775 78 121 36 726 88 390 21 114 9 998 47 263 13 381 6 805 96 913 85 575 10 397 79 815
41 358 52 611 47 249 50 259 80 355 2 791 88 702 81 633 92 989 95 947 39 4 74 606 38 210 17 786 56 608 70 252 63 330 9 508 82 18 60 613 72 210 98 916 5 701 86 577 18 582 25 179 93 504 71 55 27 963 67 675 84 801 43 463 16 190 94 872 49 649 35 454 99 828 75 40 21 543 66 307 45 511 10 948 36 197 15 502 73 602 11 478 53 137 28 872 44 562 12 754 23 761 77 342 87 145 34 265 7 479 33 983 19 71 30 89 14 908 31 173 46 207 90 344 57 859 89 888 51 803 97 159 26 653 61 389 59 725 78 740 69 221 4 518 37 140 85 295 40 328 13 388 22 679 0 278 62 395 24 799 42 217 68 364 6 696 91 366 29 225 20 596 54 990 8 609 3 612 76 67 1 939 79 163 96 33 48 931 83 657 32 102 65 713 58 924 64 611 55 519
93 290 90 126 96 275 97 968 91 566 10 865 74 105 68 780 54 476 67 253 20 465 50 461 42 299 87 997 8 210 26 369 57 854 30 702 80 271 89 251 83 153 22 966 98 540 36 390 59 895 23 832 41 710 5 588 94 301 84 708 18 862 58 797 35 462 17 346 65 780 6 347 53 227 14 183 34 317 37 154 29 183 21 216 85 233 86 813 95 740 39 235 69 475 43 979 7 822 45 718 47 846 76 585 44 362 38 495 70 608 32 265 15 403 99 258 48 789 60 352 82 673 13 961 64 219 24 973 77 773 88 757 71 782 56 685 46 862 78 707 40 975 0 579 61 481 49 146 11 557 73 156 2 129 12 569 9 584 52 841 28 923 19 558 55 38 31 23 72 924 92 984 1 909 27 280 63 89 25 14 51 748 16 956 79 355 81 200 33 318 66 786 75 781 4 219 3 707 62 335
18 827 13 907 95 612 15 770 70 769 8 720 12 731 0 870 17 117 64 875 77 341 48 806 26 482 55 874 29 125 41 1000 87 978 88 687 73 927 31 488 67 62 54 639 72 869 47 61 2 341 11 662 69 609 28 664 33 616 81 31 96 832 97 208 14 942 53 401 52 383 10 283 89 361 7 286 65 245 4 431 19 515 80 949 35 789 84 423 59 974 66 727 51 206 94 409 3 527 82 294 27 424 40 916 9 454 58 618 75 813 46 430 98 165 24 933 30 522 74 756 68 483 86 278 38 137 78 267 45 91 5 667 16 549 99 723 36 334 23 831 49 64 92 219 43 201 79 747 21 876 63 895 6 972 62 297 37 564 50 814 32 753 85 859 76 903 83 320 61 581 34 26 1 961 42 237 90 326 60 387 39 909 25 920 20 921 71 827 44 914 22 507 56 119 93 627 57 945 91 788
99 411 64 807 73 336 6 845 46 467 54 169 45 727 97 338 50 8 0 851 11 805 4 755 76 235 30 289 49 885 91 392 61 190 7 820 3 67 68 388 17 141 62 642 19 660 20 523 58 607 59 19 80 359 5 157 18 477 60 695 25 127 81 100 38 77 40 707 13 18 32 570 75 883 56 195 72 881 44 916 93 645 8 33 90 235 27 483 48 81 39 667 51 32 86 841 63 662 69 267 95 784 2 616 9 956 74 72 24 22 23 142 88 89 78 657 77 324 47 53 12 408 65 50 43 324 22 639 15 736 41 919 85 287 89 702 70 854 28 85 34 254 21 105 37 400 29 184 98 564 16 603 83 672 84 23 52 28 42 574 55 817 79 36 66 11 26 53 57 321 67 799 96 660 94 423 82 242 1 466 31 941 36 239 71 182 14 831 33 187 10 535 53 743 92 910 35 878 87 565
80 793 75 411 0 11 73 358 38 533 68 36 10 842 66 383 71 250 42 568 94 883 98 867 81 858 54 114 70 74 28 455 56 334 30 277 45 84 58 81 46 311 22 481 67 517 34 502 77 26 88 52 29 928 86 18 90 599 43 581 11 786 72 266 76 519 40 561 18 99 26 134 48 151 1 200 69 130 5 507 13 541 14 625 52 316 23 581 24 982 97 922 65 304 31 913 9 249 25 764 57 578 8 344 85 892 3 739 15 250 12 559 64 57 82 180 6 88 99 355 62 252 78 535 60 655 95 35 41 988 47 75 33 571 37 630 93 707 59 865 55 56 61 723 39 508 53 144 17 704 63 655 7 712 84 439 49 505 89 864 87 197 16 794 35 73 36 256 96 220 91 492 51 910 19 750 44 149 83 795 79 742 74 711 21 561 20 40 2 840 4 890 27 356 50 453 32 990 92 984
74 173 15 394 85 392 82 818 14 787 0 784 59 13 32 709 45 69 78 750 1 304 16 400 68 222 11 666 6 541 38 654 43 220 44 591 33 999 4 679 77 804 94 212 83 583 37 593 31 171 40 502 49 147 21 644 46 315 9 852 26 384 58 370 90 720 66 487 96 878 86 789 57 206 93 645 35 239 2 867 34 1 62 899 5 442 48 653 80 89 47 39 52 83 89 173 75 856 25 640 98 167 20 197 41 472 81 829 60 606 70 621 65 6 73 450 64 890 91 996 79 597 27 26 92 342 22 432 71 193 72 542 19 765 13 504 50 497 56 331 7 689 53 798 88 240 29 993 36 652 42 242 8 96 10 319 99 662 28 114 3 539 97 204 63 755 67 854 55 767 18 193 95 912 69 71 39 765 51 627 76 986 24 736 87 975 17 500 61 652 30 84 23 324 54 513 12 907 84 983
53 929 64 133 31 511 39 809 85 645 6 84 71 880 99 261 46 209 60 725 22 114 2 799 91 898 58 303 75 119 79 572 10 964 33 332 73 760 88 908 43 693 17 170 84 719 59 146 36 428 92 406 83 268 15 20 29 36 76 444 30 506 50 989 28 832 23 961 48 278 63 272 93 805 47 705 52 643 44 152 72 6 9 989 1 44 35 626 18 432 12 500 98 551 87 556 40 964 42 514 38 90 13 535 11 346 86 790 37 182 51 335 8 880 5 901 14 644 94 683 82 790 3 980 96 176 89 296 66 404 54 850 74 113 68 160 67 827 61 364 77 721 16 183 56 949 32 723 41 175 25 367 34 755 19 688 24 583 70 17 97 193 26 431 20 651 65 980 95 927 49 153 27 393 81 490 7 735 55 771 0 88 62 189 80 589 21 60 78 7 57 738 69 104 90 644 45 708 4 739
30 740 63 48 53 390 40 464 62 298 23 482 46 224 21 976 26 13 83 54 87 867 17 129 81 96 76 887 12 942 10 207 19 497 73 663 97 388 33 577 27 165 14 989 90 907 64 831 67 159 94 897 59 540 7 111 95 920 41 835 98 460 80 144 54 380 51 802 58 646 22 549 34 863 9 968 88 946 47 675 5 322 24 210 78 102 61 150 93 790 28 374 48 360 50 453 29 820 39 885 1 45 36 254 13 902 38 736 60 513 72 300 18 317 82 318 37 44 69 157 75 585 92 755 0 380 91 448 68 294 96 197 56 317 11 4 45 713 70 976 16 466 52 403 66 719 79 338 8 118 99 485 84 246 42 856 74 212 43 801 49 195 55 871 20 575 77 886 31 135 89 254 25 551 57 368 86 270 85 912 15 745 4 270 44 5 6 224 71 369 65 329 35 80 3 582 32 406 2 495
94 893 26 502 32 947 54 604 64 544 18 895 41 182 76 914 19 828 5 385 50 230 34 23 1 635 67 192 75 294 61 125 44 442 40 69 95 984 25 344 79 52 89 779 81 544 69 120 74 705 7 71 37 374 88 413 71 675 60 576 28 791 56 434 29 613 66 398 70 913 15 219 92 809 27 760 33 169 2 936 21 228 96 573 12 67 24 252 97 967 42 244 59 469 23 527 93 5 6 199 4 97 9 942 35 4 48 434 87 636 68 285 80 370 73 586 53 672 55 323 78 206 46 992 20 330 38 971 77 55 90 844 57 785 22 59 30 645 3 462 72 20 49 165 45 994 14 248 52 766 16 195 83 637 63 648 65 850 47 207 39 203 84 442 11 676 17 736 13 218 82 970 0 251 51 41 36 43 58 670 8 458 86 404 99 779 43 705 85 501 62 412 98 582 91 76 10 710 31 800
65 921 78 24 21 644 76 419 16 403 54 375 31 388 83 552 88 78 63 992 26 103 4 362 59 264 47 368 22 944 86 90 15 433 46 718 77 648 1 930 79 360 98 447 38 24 27 158 93 14 39 488 61 682 30 706 70 87 6 802 64 501 0 302 35 568 58 608 50 811 92 407 71 737 12 692 7 792 23 735 67 849 90 319 53 401 28 588 89 824 85 23 43 367 69 614 81 22 13 874 80 543 95 170 29 397 84 217 37 655 20 244 91 349 5 257 52 558 66 57 32 468 10 242 48 32 97 138 17 447 56 754 94 502 72 684 73 802 60 84 96 94 3 901 2 272 57 186 25 268 8 769 42 240 33 578 99 925 14 42 55 828 49 219 34 595 18 342 74 479 24 457 68 698 87 698 75 66 82 686 19 341 45 133 40 114 62 785 11 934 9 967 41 386 51 267 44 297 36 88
40 785 48 851 2 115 78 821 77 784 34 236 59 460 81 61 19 938 97 516 60 206 73 41 25 984 24 797 12 689 84 490 53 192 29 577 65 245 89 269 62 641 36 22 50 51 7 929 56 870 67 449 98 89 41 601 30 517 6 974 5 344 52 925 11 522 54 822 88 259 61 475 38 21 86 809 18 109 23 331 1 692 79 115 3 63 70 152 0 990 76 99 47 334 99 26 27 662 96 734 91 157 44 256 87 280 75 11 82 804 71 466 93 131 17 375 45 245 83 325 20 915 46 312 94 950 58 272 95 1 72 71 51 624 13 372 31 378 55 15 22 715 39 216 9 929 37 114 68 876 64 130 43 9 15 914 42 260 28 297 8 788 74 565 14 750 80 399 69 353 21 145 26 324 66 28 85 949 92 63 10 566 33 310 57 649 16 909 49 345 32 621 90 619 35 371 63 664 4 402
4 908 26 775 6 642 43 928 3 205 33 204 92 599 90 707 25 191 40 805 66 32 77 828 78 926 12 208 86 490 52 526 37 736 50 565 1 519 60 811 23 320 0 582 94 105 98 768 54 186 67 456 64 4 62 464 30 378 83 247 82 71 20 724 11 782 96 512 19 54 80 455 87 420 74 63 58 71 91 183 85 849 51 721 88 966 5 463 81 704 15 204 48 48 57 882 13 755 93 971 84 352 99 595 89 848 27 750 46 810 29 72 71 803 39 286 75 146 55 692 35 380 61 221 14 336 8 355 95 645 18 684 73 466 41 848 24 899 28 678 16 573 31 178 59 918 76 402 45 650 70 478 68 166 47 790 79 289 72 918 53 204 2 846 65 61 21 823 97 522 42 772 7 100 69 496 34 1000 9 66 49 856 36 990 56 828 38 859 22 583 10 29 32 293 63 911 17 388 44 736
11 860 94 149 21 831 86 233 93 480 53 170 88 776 32 245 69 404 78 248 92 59 51 839 22 151 73 747 1 848 42 228 87 568 84 789 3 795 33 638 83 268 10 312 52 667 76 578 70 398 16 107 0 329 30 293 79 169 46 718 97 518 5 163 8 701 63 208 61 617 27 327 12 644 31 272 38 332 18 679 43 575 68 888 34 74 19 127 54 114 41 845 2 167 6 582 65 792 4 451 17 387 35 990 39 572 23 782 15 469 58 708 55 294 89 675 99 441 56 863 14 206 62 908 95 797 75 821 81 73 82 83 20 966 9 657 37 909 80 70 28 641 7 73 24 698 90 904 49 112 44 772 57 246 77 593 96 812 13 921 25 269 59 491 72 481 40 114 45 532 66 805 85 947 29 455 98 608 26 821 60 27 91 287 47 352 50 342 48 606 36 554 67 476 74 562 64 826 71 866
68 744 53 32 11 173 7 471 98 433 31 758 21 644 72 585 90 970 57 234 28 212 43 80 32 467 52 130 29 929 88 112 49 503 58 972 73 409 66 617 55 17 48 719 80 4 93 450 78 923 41 568 97 699 0 901 67 482 95 513 85 497 64 998 15 25 82 507 45 490 8 781 26 400 6 829 70 263 19 995 34 16 87 789 9 107 16 353 47 318 4 530 36 966 3 683 79 234 40 692 59 715 2 604 30 540 60 635 25 815 54 443 86 514 5 501 38 985 12 563 18 935 51 956 17 320 63 737 61 147 91 707 62 30 35 262 56 531 24 840 46 919 13 452 42 445 10 997 20 69 37 918 76 67 22 521 89 620 77 999 23 305 44 172 71 13 94 37 33 172 74 95 69 961 84 334 1 681 50 793 14 348 92 960 75 432 81 183 83 155 65 295 27 115 96 187 99 371 39 975
5 150 48 437 59 192 38 962 97 549 84 863 10 598 98 339 68 420 67 289 70 600 22 545 44 383 57 613 0 291 75 391 53 287 11 638 14 197 89 488 20 310 78 10 30 719 3 304 2 479 50 838 55 589 83 957 80 77 54 704 69 462 33 196 62 846 21 879 73 524 92 57 18 259 88 734 52 578 24 374 17 183 71 584 6 101 16 452 66 193 65 310 45 904 87 992 15 312 64 132 61 136 74 540 95 379 56 249 29 424 19 230 37 530 28 525 91 106 1 790 46 4 49 805 58 619 35 681 26 662 12 73 36 938 77 523 34 852 31 55 42 493 7 9 41 135 72 425 25 319 47 820 82 371 86 545 4 274 39 114 27 828 76 924 96 349 93 630 90 12 32 172 85 138 40 128 81 988 9 360 43 631 51 15 60 117 8 982 63 718 94 418 13 193 79 897 99 155 23 598
37 211 12 173 17 466 83 170 84 96 39 543 47 659 30 998 34 496 57 322 6 443 24 266 8 477 29 788 66 856 51 123 28 999 58 359 38 936 16 432 18 905 22 883 73 975 56 778 40 396 32 25 98 643 72 2 99 301 71 386 33 973 53 133 75 518 36 877 2 951 96 130 64 534 45 224 74 700 25 605 77 661 55 390 60 329 78 156 62 817 76 815 11 950 35 861 21 630 61 941 65 608 46 914 7 541 89 746 20 14 19 645 52 892 54 95 10 502 23 726 48 966 87 32 82 932 43 116 90 774 49 651 42 646 91 416 13 653 70 463 88 215 94 701 26 214 80 609 85 254 27 315 0 162 95 809 44 994 92 691 3 790 97 403 67 812 86 348 79 317 41 985 69 881 9 140 50 130 59 31 63 747 93 178 81 870 1 79 5 819 14 872 68 594 15 754 4 660 31 55
55 546 69 47 6 351 30 754 72 38 81 614 59 695 25 764 87 486 93 518 12 320 78 750 48 66 19 468 84 929 60 160 43 275 13 181 7 307 14 1 44 249 36 530 71 837 97 146 58 722 23 386 96 646 89 20 18 60 8 742 80 310 39 258 17 303 46 86 50 753 20 753 40 306 15 417 67 608 2 443 57 904 53 65 31 157 79 131 95 519 74 341 4 628 76 948 83 237 1 456 64 505 54 610 86 999 52 567 21 90 3 313 37 711 94 55 73 994 49 892 11 777 34 517 16 214 5 870 22 490 33 623 62 143 47 117 61 118 28 655 29 853 75 924 42 565 82 872 51 837 92 215 32 304 65 737 9 175 63 498 91 982 98 999 26 254 10 898 41 414 99 336 88 252 85 221 45 992 70 41 0 586 68 933 66 828 77 920 24 457 90 887 35 446 56 942 38 720 27 458
28 21 85 124 91 74 86 243 80 127 72 534 69 147 15 125 20 531 57 85 78 487 37 78 76 842 55 535 14 247 35 893 56 938 83 73 75 857 52 184 5 905 94 404 59 586 81 202 64 570 18 53 41 915 34 928 8 191 87 255 96 837 82 85 21 716 13 907 47 803 74 307 40 995 0 487 98 667 67 386 30 450 61 293 89 608 43 958 70 493 92 570 45 327 24 864 88 400 73 471 66 171 9 647 53 742 17 732 63 607 68 47 44 687 19 8 16 56 48 415 38 697 4 598 97 453 49 648 2 766 39 201 32 779 31 890 26 494 65 463 46 729 1 233 79 881 10 148 42 109 58 60 93 859 95 286 50 354 23 166 60 316 27 549 71 519 54 621 11 667 90 365 29 956 62 288 25 191 22 388 3 331 6 766 12 633 33 886 36 729 77 705 7 537 51 785 84 904 99 378
46 35 1 658 31 234 81 718 27 85 71 934 13 812 96 205 38 105 99 437 58 133 26 211 10 994 19 776 3 681 29 504 17 60 36 683 86 542 18 34 2 925 47 718 16 802 5 66 22 713 61 645 84 935 34 548 28 911 70 264 67 885 14 167 49 286 82 525 7 274 98 581 0 514 35 736 51 296 9 21 57 145 80 140 54 963 85 492 20 837 79 164 50 589 32 146 40 606 15 787 63 368 42 136 39 901 97 801 23 168 93 103 66 415 88 542 62 154 75 411 52 476 69 585 90 685 73 167 8 443 74 682 55 724 60 915 94 844 59 438 37 268 41 144 4 785 24 136 11 792 6 611 78 930 68 388 53 343 72 8 44 396 21 759 33 983 91 38 48 125 25 634 83 160 56 168 89 926 92 189 95 47 64 956 45 421 43 217 12 613 77 236 65 630 30 750 76 940 87 538
65 462 22 931 62 134 5 497 41 300 97 171 92 809 4 670 11 820 64 292 86 763 90 637 13 298 51 916 50 814 2 968 58 503 53 788 8 751 10 995 84 770 76 918 47 313 17 306 55 22 59 139 27 506 89 147 26 812 77 597 49 14 32 873 99 125 87 667 66 712 96 213 72 70 63 219 67 170 9 233 43 753 38 825 46 76 82 159 71 116 57 878 95 921 20 411 34 288 69 108 12 778 73 578 93 247 23 598 14 965 91 642 28 603 18 420 7 958 25 720 3 295 0 971 83 896 1 465 74 13 35 955 79 47 52 704 31 420 81 515 48 333 68 422 30 578 29 655 60 384 88 328 37 126 61 33 33 525 24 738 54 731 70 654 45 675 16 10 6 194 85 591 36 598 94 367 78 735 56 735 39 542 42 535 75 581 44 381 80 363 98 776 19 9 21 415 15 591 40 118
67 800 42 134 59 721 39 603 74 526 33 401 11 609 52 189 7 164 28 586 13 357 31 714 29 565 19 828 55 223 16 438 3 333 71 110 35 120 15 349 94 503 25 121 75 182 43 116 30 505 92 173 69 277 2 265 0 734 63 122 88 420 97 259 22 592 99 522 78 271 95 355 81 703 38 124 83 877 53 762 90 923 62 475 61 973 58 397 86 922 24 589 85 162 51 796 44 286 14 191 72 536 96 144 26 174 89 246 46 217 18 394 65 431 6 400 9 513 80 272 1 447 47 153 10 898 56 58 8 894 70 482 93 901 34 219 98 106 17 667 20 78 68 219 87 205 4 345 60 114 41 441 12 501 91 947 77 816 84 782 40 1000 48 174 45 129 5 717 27 473 73 689 37 405 66 998 64 147 21 50 36 636 50 313 76 353 32 335 57 765 79 920 82 768 54 657 23 934 49 86
19 842 9 147 93 273 26 203 64 392 33 328 59 560 91 969 32 347 87 202 92 533 61 785 22 671 37 975 75 704 44 958 39 260 30 38 74 773 38 708 89 938 65 896 18 905 84 985 23 832 48 233 57 449 52 633 3 97 63 69 99 543 51 824 73 436 10 703 35 58 78 528 40 807 45 285 8 977 6 850 70 352 28 64 66 837 56 817 13 719 14 879 15 928 96 762 46 162 0 218 24 877 82 903 47 822 76 356 68 20 67 891 17 664 95 802 55 42 31 545 25 734 49 65 7 219 43 325 16 348 27 212 20 230 90 419 58 166 69 42 34 380 85 774 97 943 5 310 77 691 83 401 1 196 81 288 29 85 62 74 98 672 4 169 71 224 41 661 42 381 36 556 53 850 11 868 60 236 21 871 94 483 80 139 54 153 72 641 2 791 50 601 86 646 79 741 88 582 12 147
16 649 89 909 51 570 17 99 95 741 13 178 73 237 92 703 5 323 20 55 56 524 88 620 31 490 34 998 19 379 45 360 10 226 85 170 71 894 28 470 12 337 21 828 58 778 15 4 14 559 61 105 48 878 1 417 3 173 70 911 44 377 82 731 66 813 79 184 49 497 76 901 37 525 81 400 30 525 98 365 11 382 54 305 75 216 7 603 35 628 55 710 25 587 83 829 65 873 9 820 67 733 4 295 29 394 6 819 72 233 69 296 24 205 43 756 2 892 63 984 32 109 22 926 80 50 27 254 99 588 39 129 84 429 38 958 91 509 0 907 87 376 18 664 26 451 96 944 77 14 42 259 53 465 8 884 47 146 50 647 64 262 59 716 46 858 36 731 93 892 23 883 86 677 62 907 94 342 90 40 74 182 68 67 78 564 33 933 52 405 40 153 57 12 97 690 60 776 41 140
91 695 11 896 72 755 32 539 29 557 71 562 30 721 17 617 21 565 12 285 20 533 77 748 13 805 39 688 70 250 52 484 10 771 38 878 66 347 45 537 5 798 55 992 49 664 50 909 4 780 19 816 96 829 28 936 46 40 92 393 94 705 83 770 56 247 35 202 40 800 58 532 65 192 3 473 6 101 80 287 86 94 87 588 47 920 57 710 74 715 54 922 68 224 69 432 7 634 44 928 18 565 82 341 62 185 2 992 98 836 90 994 95 914 64 428 14 48 76 567 23 36 61 688 37 793 16 285 89 114 81 38 43 268 99 61 84 960 24 987 48 167 67 524 27 342 26 814 0 383 60 522 85 691 31 736 53 80 25 466 34 366 1 446 8 872 9 148 88 971 51 108 36 160 79 798 97 721 15 621 93 120 78 705 63 868 22 245 41 302 73 688 33 972 42 95 75 851 59 795
44 761 30 338 69 938 89 897 2 561 62 638 87 454 39 572 79 480 12 949 73 319 68 142 25 259 96 772 99 408 67 178 57 113 46 208 55 760 32 725 41 630 49 350 61 290 76 204 80 861 40 923 92 380 11 647 22 409 85 138 23 145 94 658 26 872 8 436 43 243 45 708 18 445 77 169 13 824 4 512 83 376 64 156 52 712 42 329 53 308 21 749 56 153 33 275 48 565 82 312 27 614 35 812 54 261 72 171 71 603 84 442 91 649 97 629 14 221 3 462 0 724 59 946 20 386 17 205 65 208 70 515 24 581 47 552 31 76 9 434 29 395 74 593 19 710 58 35 66 239 98 582 10 910 78 102 63 902 36 586 37 821 95 544 34 65 90 894 50 329 15 994 1 773 93 583 5 358 75 809 6 416 86 713 60 506 28 524 81 705 88 658 38 837 51 69 7 732 16 25
62 418 58 798 82 250 50 932 15 935 95 5 87 233 9 73 30 485 36 618 41 805 3 756 29 140 79 901 68 578 40 136 54 407 32 36 55 365 20 489 48 975 88 218 25 110 10 149 8 526 92 660 65 396 14 115 63 619 6 220 89 189 23 291 52 573 81 680 96 608 56 5 60 221 98 742 66 978 71 638 17 500 77 670 35 857 31 214 74 878 85 801 90 535 34 500 69 66 42 47 86 927 11 362 53 640 61 276 75 549 94 13 0 414 16 564 45 877 2 77 4 854 43 950 7 812 51 971 39 87 37 909 78 538 47 552 46 886 80 9 70 980 73 914 93 960 22 893 19 677 12 841 91 623 99 457 24 36 13 808 38 120 67 671 97 726 1 719 76 893 57 3 59 785 33 726 28 459 26 755 5 954 18 500 64 2 84 134 72 771 21 708 27 924 44 25 49 645 83 881
5 868 60 324 18 997 80 184 34 109 72 204 36 358 42 820 63 836 32 433 48 316 35 328 39 651 64 367 67 208 87 316 2 426 9 698 69 461 76 482 99 332 86 955 14 605 8 155 21 300 96 896 62 312 95 3 53 970 89 215 15 219 30 171 11 261 13 234 41 561 3 725 12 486 79 382 97 945 78 553 59 239 90 613 49 779 88 894 4 199 25 948 28 696 22 397 43 148 16 687 55 13 73 671 17 683 31 57 1 715 81 767 70 670 33 239 83 855 61 722 57 226 68 260 91 73 38 67 71 76 6 263 65 835 44 859 93 368 27 824 85 984 40 637 75 14 45 418 46 862 77 328 94 218 98 849 7 353 10 550 24 861 58 565 56 110 54 505 74 309 47 104 51 744 50 268 92 126 23 65 0 675 20 879 82 979 84 643 37 779 52 197 66 414 29 231 19 919 26 512
60 335 76 381 8 712 50 636 25 388 79 722 30 288 84 25 21 493 34 539 85 209 11 122 49 35 33 808 73 747 46 762 61 557 78 52 17 633 36 718 10 647 58 633 66 1000 99 382 90 239 14 136 44 533 18 461 40 629 74 646 0 610 42 415 54 686 22 314 47 789 12 826 82 789 65 378 70 861 80 29 41 903 43 734 4 434 88 6 96 353 6 588 3 472 27 808 19 936 45 946 71 351 69 345 59 661 97 763 23 499 64 809 89 843 20 552 83 299 38 894 86 438 31 416 7 183 5 925 77 690 72 866 68 763 16 931 92 749 13 791 24 226 29 857 15 906 81 621 37 225 95 926 67 763 91 301 2 786 28 70 52 970 53 294 87 633 26 64 93 116 75 75 57 999 48 110 62 739 9 799 56 648 63 469 35 486 55 929 51 987 94 380 39 567 1 122 32 342 98 66
93 849 6 683 60 67 44 984 22 243 14 948 74 698 61 205 80 677 57 191 43 316 21 680 68 959 91 211 2 50 13 248 48 337 16 317 95 24 25 616 85 850 42 976 62 346 26 894 1 328 17 749 50 721 10 722 53 360 18 782 98 153 31 308 63 931 34 684 49 610 0 734 76 22 70 136 92 33 29 281 7 892 78 798 5 299 90 339 9 634 59 230 75 214 86 29 24 414 20 29 3 619 83 387 73 133 11 16 97 91 33 221 8 752 47 496 36 269 66 819 28 194 88 809 69 834 71 837 64 305 45 396 32 222 58 944 54 134 67 237 12 42 40 580 15 474 46 798 79 410 35 338 82 663 39 706 41 792 72 315 56 257 55 407 94 396 65 764 4 39 19 658 81 377 38 454 87 106 27 286 77 644 84 289 89 233 51 55 23 435 30 817 99 157 96 233 52 72 37 264
97 696 92 158 41 873 72 427 43 573 67 20 34 494 68 809 69 404 50 300 38 886 52 230 95 5 79 95 0 573 16 470 24 46 19 435 75 726 99 444 87 554 29 891 36 537 78 226 96 40 60 461 18 106 27 667 13 421 62 845 8 830 3 948 90 295 77 31 76 730 55 386 49 288 89 442 4 530 81 669 48 259 54 407 26 106 25 617 2 510 6 65 86 429 71 645 28 715 23 766 30 399 84 252 1 453 7 979 61 393 57 337 98 572 11 823 39 609 74 792 35 685 10 558 94 203 37 568 82 560 83 789 42 713 85 148 65 351 12 837 17 666 91 8 22 585 31 368 88 297 93 209 33 832 32 705 80 437 40 893 21 349 14 48 47 609 9 850 66 245 5 611 53 215 64 819 51 864 20 784 63 61 45 516 70 663 58 454 46 316 59 270 73 55 15 700 44 689 56 102
24 646 94 281 8 379 11 720 44 89 16 219 82 384 14 26 31 503 64 123 48 291 49 75 88 462 39 517 98 14 62 826 79 832 1 869 91 823 26 2 45 297 65 861 34 691 22 827 3 368 53 707 12 292 28 972 59 680 10 55 52 752 66 684 89 930 97 658 50 104 43 865 13 832 56 459 33 913 93 88 61 992 80 603 6 146 9 130 36 683 73 624 83 435 19 839 5 105 96 750 21 382 37 492 18 499 41 577 35 981 76 32 90 837 46 80 68 504 69 325 87 750 92 355 40 352 4 338 29 405 71 389 30 533 55 325 84 186 75 292 72 841 15 246 38 158 67 445 47 799 27 166 99 943 85 597 81 139 77 78 0 420 51 187 95 264 57 909 70 698 74 633 23 432 7 705 17 553 2 800 54 843 32 734 63 582 60 515 86 375 58 684 78 261 25 852 20 255 42 266
99 930 6 363 18 844 43 625 77 444 78 253 45 685 30 396 57 903 0 289 15 180 44 763 93 13 46 974 2 759 92 991 23 785 81 944 29 759 3 56 82 319 25 721 84 305 88 442 87 219 21 812 90 535 14 349 50 469 33 332 58 538 70 764 4 957 9 260 83 37 39 757 36 360 35 552 71 273 47 647 8 39 19 376 66 585 64 354 52 169 17 836 76 369 59 144 65 997 49 603 60 8 37 898 62 110 48 846 5 895 53 965 79 146 95 441 41 69 63 123 80 81 26 954 54 160 1 293 28 815 72 386 86 762 85 102 27 509 20 496 67 518 56 947 96 427 55 437 10 77 31 103 40 34 34 746 94 714 61 395 89 361 68 413 73 342 74 570 7 727 42 387 12 432 11 651 38 143 69 279 98 45 13 8 24 253 51 192 32 560 75 803 16 267 97 377 22 422 91 320
13 40 6 322 10 656 43 93 34 6 75 148 88 654 61 717 26 670 66 26 92 709 1 852 4 186 39 755 67 620 35 326 79 911 46 355 83 553 28 177 62 349 50 201 60 963 99 248 72 709 53 380 2 91 36 417 78 286 81 350 95 908 12 686 52 515 5 187 7 988 14 63 33 261 47 890 85 558 25 553 97 264 91 714 73 902 45 816 23 540 51 912 9 840 27 512 11 611 98 220 8 149 96 929 68 953 86 196 44 91 18 257 54 229 93 80 31 775 63 299 64 651 40 933 58 914 70 93 55 740 15 93 56 253 0 591 19 955 22 171 3 483 38 143 24 172 69 108 57 554 20 90 82 715 16 433 87 4 42 677 21 989 37 393 94 944 29 626 65 87 41 204 74 568 48 973 90 282 59 402 76 808 84 742 17 800 80 649 71 826 77 361 32 710 49 213 89 688 30 817
62 469 17 578 10 631 26 379 73 478 38 118 97 804 47 950 4 274 43 361 40 382 79 305 27 955 57 598 99 567 81 813 55 51 20 987 84 712 1 609 80 975 56 108 45 848 22 5 52 223 24 215 11 273 19 670 28 869 12 888 60 912 75 447 18 191 2 732 5 823 15 385 88 26 64 498 92 824 36 425 85 493 90 685 70 912 34 639 91 776 44 311 58 869 89 144 69 448 98 272 53 734 94 289 77 616 32 332 30 78 86 788 95 708 76 186 0 548 42 63 71 437 51 128 6 329 59 823 14 676 82 876 39 239 93 972 74 917 7 702 29 651 33 6 25 442 49 473 21 223 8 141 65 104 31 728 78 927 66 462 87 594 67 485 16 365 96 313 35 425 3 196 37 731 9 47 63 597 68 743 61 269 54 665 41 154 23 747 46 288 13 556 72 697 50 7 48 907 83 689
82 290 24 44 16 408 98 785 12 875 70 520 91 391 17 157 67 552 18 917 35 584 11 547 44 543 72 7 43 26 76 780 26 910 38 970 89 405 46 259 61 819 69 601 80 745 59 376 8 928 49 931 57 233 39 890 93 58 48 808 73 999 30 84 52 108 94 298 62 620 99 78 58 53 9 575 65 604 81 100 51 378 95 626 28 900 79 507 42 729 55 561 37 826 15 432 14 451 83 977 56 80 13 211 77 493 85 117 92 459 5 224 4 364 25 966 64 670 84 694 63 706 74 364 2 702 45 320 53 937 68 307 7 42 78 826 33 315 34 537 75 34 27 78 87 804 29 795 60 272 32 347 86 420 40 279 90 399 41 327 50 845 19 76 22 375 88 595 3 517 10 926 96 201 71 197 66 544 97 526 23 781 31 355 36 670 20 918 1 606 0 267 6 68 21 562 47 47 54 608
83 706 25 234 22 93 30 142 38 768 71 780 28 864 32 886 90 366 15 558 41 6 82 485 13 702 46 849 24 470 58 888 63 24 69 369 10 246 9 138 3 234 20 769 56 898 89 421 81 770 96 283 27 658 80 623 12 938 88 861 61 638 91 252 35 934 95 359 74 952 84 529 87 796 94 649 67 6 0 393 23 73 8 826 36 747 76 384 48 460 18 587 37 201 68 268 93 554 19 802 97 142 55 660 42 445 45 978 65 624 40 89 62 969 34 183 6 341 50 465 2 653 14 327 79 91 17 522 31 266 47 852 11 969 26 459 60 547 44 62 59 320 1 862 75 233 51 862 70 626 16 762 78 298 57 934 52 989 64 238 43 822 92 988 73 828 7 231 33 365 72 964 4 67 29 490 98 96 53 541 77 428 66 13 86 995 85 404 39 451 21 119 49 411 99 980 54 90 5 152
66 754 11 336 2 746 35 883 63 356 52 567 43 567 50 105 82 668 25 206 19 310 76 159 87 937 38 843 72 357 4 575 79 63 17 845 59 768 47 420 5 963 33 465 32 540 41 982 92 286 6 568 18 129 89 574 95 797 86 516 44 985 31 644 57 323 83 217 26 295 36 388 7 372 3 504 16 853 77 22 55 735 14 246 65 687 68 613 53 910 75 796 81 726 42 247 99 381 74 32 71 386 69 923 97 93 0 712 84 391 49 754 24 796 73 822 22 234 8 163 30 611 51 719 48 912 15 2 39 68 1 494 40 67 91 763 46 693 10 374 28 762 27 608 88 661 67 204 70 4 60 675 93 786 34 795 78 177 9 525 21 837 94 321 98 845 29 964 64 499 90 662 23 34 62 67 96 192 61 636 37 537 20 659 54 114 80 362 85 388 56 511 45 175 58 835 12 987 13 894
59 764 35 556 36 209 63 690 76 924 72 715 99 634 13 245 18 193 80 451 30 563 11 763 97 242 37 771 57 182 82 954 95 232 53 718 38 305 51 294 45 934 9 237 62 818 14 745 22 6 86 857 93 761 23 551 90 842 32 405 73 450 77 392 16 709 8 159 60 645 61 815 68 63 4 783 6 812 70 359 66 918 10 312 94 824 96 478 31 272 91 276 19 736 29 17 44 58 47 517 58 448 83 886 79 483 92 293 3 610 69 273 50 898 40 366 67 339 28 446 21 944 52 838 64 988 41 941 89 716 2 211 55 675 7 732 78 514 33 292 15 846 88 846 24 263 84 439 48 820 98 545 12 931 87 159 39 456 71 518 0 123 74 910 75 651 49 401 81 625 5 192 34 556 20 295 54 123 46 952 56 262 42 712 25 629 85 331 1 14 17 762 27 812 65 522 26 568 43 949
3 585 33 46 46 445 7 781 85 765 97 940 68 43 88 714 60 791 92 280 94 713 12 915 47 47 72 701 76 109 59 641 80 974 54 818 36 228 81 416 41 364 16 121 45 222 79 48 30 486 11 161 99 59 8 74 55 194 64 643 18 78 62 381 24 48 32 793 14 172 44 65 23 359 63 866 48 329 77 643 25 944 13 763 87 8 34 830 0 195 61 736 84 708 67 379 10 101 43 815 98 263 66 735 65 851 1 61 96 150 21 771 58 501 9 370 78 96 86 865 69 298 57 72 91 634 49 194 74 875 31 241 5 616 75 260 2 135 40 182 90 393 37 961 73 267 50 876 95 480 22 251 38 179 52 752 4 170 93 715 28 858 42 867 29 841 19 408 82 906 53 449 71 236 20 357 15 784 70 60 6 520 39 292 51 495 26 29 27 72 17 430 89 167 35 538 83 92 56 612
84 650 57 571 80 665 16 328 72 803 50 887 27 645 58 596 44 547 23 708 31 773 98 84 5 913 86 891 47 245 42 96 60 357 81 529 99 963 71 889 36 962 29 561 95 752 20 861 89 110 97 783 67 324 76 318 68 647 55 857 40 61 6 748 78 603 43 486 94 403 3 795 83 108 62 72 0 252 39 55 4 942 75 973 9 695 49 20 87 822 79 761 69 415 74 434 2 233 54 416 1 774 19 917 22 679 51 735 33 555 37 490 28 2 11 474 14 937 34 830 52 294 32 200 13 726 17 249 90 775 45 274 48 61 38 895 8 714 85 403 26 768 64 55 66 505 46 242 21 469 70 909 15 446 92 546 25 820 41 522 73 922 30 322 77 578 59 507 7 491 88 504 53 213 18 327 65 472 96 201 91 269 82 913 10 883 35 388 93 643 63 270 61 154 12 900 24 929 56 600
62 257 79 684 52 509 41 193 53 95 23 605 44 363 57 212 36 715 96 570 65 487 31 124 50 900 69 61 13 300 81 232 21 562 73 754 18 483 29 406 17 28 4 609 83 859 6 573 20 663 19 433 88 217 90 87 9 839 39 96 80 268 25 490 75 613 54 367 1 880 84 888 15 701 0 42 61 30 37 620 48 43 26 93 93 300 28 605 34 274 7 114 89 790 24 720 49 576 76 760 2 216 27 5 35 770 46 733 8 702 97 732 87 15 82 555 43 851 86 920 12 99 45 641 85 890 70 497 78 459 55 464 32 309 10 720 98 375 56 494 5 271 30 563 66 137 42 416 99 992 63 928 3 617 92 287 51 789 67 654 95 578 11 797 77 129 22 471 64 453 16 642 14 836 94 242 60 416 33 255 47 453 71 46 38 834 58 355 91 111 68 728 74 245 59 139 72 646 40 269
51 57 97 876 64 485 36 579 14 697 34 245 30 510 11 561 16 948 6 624 40 373 60 752 2 547 55 879 20 521 23 529 4 410 83 803 15 167 8 213 56 492 39 951 33 20 27 300 44 431 89 51 59 159 95 829 58 729 68 213 38 914 72 748 91 110 69 441 67 163 88 113 84 871 5 841 42 843 12 277 45 193 73 312 25 138 70 16 94 439 50 961 98 620 96 694 76 388 43 725 77 28 47 296 80 217 82 680 65 36 87 630 21 567 31 677 41 358 92 402 0 82 35 416 74 450 99 543 46 323 17 25 3 421 29 49 28 1000 1 481 78 290 49 207 48 265 57 340 79 479 85 619 32 18 66 982 37 935 22 290 63 416 18 139 19 679 71 294 54 778 75 135 7 360 53 576 10 678 26 460 81 8 90 155 24 500 13 377 86 876 52 333 61 395 62 47 9 758 93 551
62 62 58 935 9 823 68 963 70 379 84 895 52 186 7 932 27 152 81 676 78 637 97 985 19 586 90 994 99 12 13 676 34 531 91 38 75 820 92 559 50 95 65 316 55 152 45 222 37 636 18 468 61 404 25 623 35 651 94 640 3 100 14 238 20 359 29 385 73 23 44 141 87 345 39 630 32 478 42 721 98 549 2 318 53 195 10 984 33 637 64 101 11 23 1 350 17 152 16 995 57 348 26 38 79 727 93 314 22 228 4 325 67 508 85 102 86 844 6 515 80 591 60 583 8 809 5 595 21 710 83 177 89 453 49 594 46 392 28 853 74 542 69 76 40 14 95 136 41 684 23 865 63 334 72 297 24 484 71 511 15 702 51 432 48 357 12 129 36 586 38 570 47 766 96 349 0 794 30 113 56 787 59 780 31 962 76 16 77 578 88 434 54 423 43 541 66 430 82 605
83 259 2 287 72 224 60 626 89 326 87 662 70 812 31 363 54 345 41 737 79 31 30 940 64 887 9 371 51 587 11 797 7 915 94 863 37 164 47 642 39 872 50 539 55 466 0 974 29 25 46 313 28 660 49 407 99 134 58 735 69 357 57 850 73 527 68 760 4 374 66 191 76 160 93 92 56 512 18 615 16 393 90 466 35 396 67 722 91 353 13 526 36 320 25 261 77 223 52 558 92 560 43 368 62 604 22 422 8 639 86 758 96 280 88 75 5 9 74 221 42 471 14 397 75 271 95 542 33 688 81 517 32 133 26 246 3 578 12 702 84 891 78 307 80 324 97 936 21 54 59 522 1 463 40 351 82 371 48 757 38 857 63 410 23 839 34 706 53 105 15 423 71 374 20 302 24 554 6 188 65 310 44 850 61 887 98 785 19 543 45 595 27 153 17 50 10 577 85 245
48 88 28 104 40 866 87 802 56 251 41 574 97 187 51 835 21 53 38 592 69 5 62 681 14 191 86 640 93 741 46 230 32 548 9 107 88 322 90 205 13 980 75 160 57 95 82 496 34 16 73 225 11 201 67 927 43 487 25 258 70 814 23 742 94 92 72 910 36 40 61 696 76 701 6 8 33 477 65 776 22 327 31 311 98 716 27 438 17 179 18 819 81 926 89 110 4 663 84 324 10 319 15 188 8 202 29 699 54 616 80 907 50 96 58 39 99 2 71 126 19 854 24 129 74 928 49 678 68 619 12 108 39 81 66 17 63 52 16 563 1 41 45 660 37 186 92 655 2 44 96 207 30 161 79 968 35 966 83 815 78 439 3 224 95 225 26 257 7 655 5 343 85 700 52 97 53 18 20 273 77 765 91 306 47 114 60 44 59 427 64 872 0 562 55 862 42 418 44 602
60 804 30 75 58 547 6 676 33 584 23 35 64 1000 32 528 71 814 52 58 37 697 43 156 49 537 26 930 89 574 7 399 84 192 35 331 31 473 56 588 97 146 12 482 91 870 75 49 8 598 73 359 22 483 76 914 25 364 15 600 4 6 70 118 28 971 47 203 11 351 24 684 69 383 9 121 86 28 10 46 45 398 77 542 40 627 95 938 1 824 98 917 42 567 48 34 17 129 67 401 21 537 93 354 80 309 50 494 19 18 87 999 85 126 81 501 38 787 94 22 55 165 3 822 44 770 27 98 92 171 18 8 68 529 13 463 72 170 57 636 53 676 65 532 2 509 96 64 59 463 82 678 0 168 36 823 90 890 66 902 16 413 78 5 74 490 88 109 46 253 63 480 54 445 99 358 62 760 34 403 5 849 83 545 39 153 61 380 29 833 51 488 41 560 14 725 20 37 79 331
98 981 67 160 26 749 52 254 77 774 82 179 36 107 7 146 91 109 21 651 6 218 62 512 56 497 18 996 92 302 61 593 20 336 31 518 47 993 66 756 84 438 55 388 27 143 33 135 85 148 89 294 90 1000 10 862 39 871 78 399 65 303 34 130 16 236 30 145 0 931 54 88 24 54 97 219 29 705 53 578 48 675 69 652 19 780 40 323 93 569 96 714 44 107 17 620 35 320 87 347 9 165 49 540 95 4 57 213 25 763 73 964 15 914 60 393 83 729 43 920 75 412 58 713 74 595 3 665 81 275 14 690 70 537 8 215 11 288 72 445 42 766 99 300 4 783 12 480 5 27 37 492 32 376 46 370 94 483 86 160 76 59 38 971 1 202 79 498 63 880 23 801 50 919 45 859 80 816 22 727 68 83 59 224 51 107 88 384 41 637 13 563 71 279 28 961 64 571 2 206
66 849 54 637 17 39 49 178 20 892 93 378 97 3 51 589 10 523 39 16 14 275 7 34 41 932 83 162 8 214 78 67 69 244 75 317 6 296 57 777 64 105 86 813 44 847 58 532 25 271 1 511 85 240 12 286 11 450 71 289 90 782 79 569 35 373 2 454 55 910 81 33 80 373 94 166 3 177 30 292 22 710 88 457 52 23 60 398 74 871 84 452 98 628 37 498 16 740 15 508 70 906 73 306 76 1000 53 647 95 708 72 239 62 301 19 323 89 425 29 620 45 162 65 862 21 965 33 53 43 728 34 812 96 464 36 877 9 360 48 263 28 617 68 805 32 36 23 561 67 867 46 1000 77 793 31 325 92 681 38 683 87 990 42 331 61 89 56 858 0 587 5 362 99 595 91 829 82 521 50 935 24 77 26 210 27 10 18 820 40 508 13 220 59 181 4 917 63 649 47 570
39 784 75 507 61 925 59 842 68 898 30 403 5 10 44 547 10 964 53 193 27 1000 81 178 56 803 77 381 92 777 6 724 40 334 62 488 14 714 31 147 34 166 98 560 51 678 95 276 0 70 9 31 83 944 49 605 94 280 74 194 28 861 41 435 43 658 7 597 79 635 19 481 88 763 37 812 4 178 82 421 21 486 48 796 64 166 33 476 2 434 26 15 67 494 50 638 80 299 91 159 18 356 25 612 93 473 96 322 36 825 99 126 52 826 17 699 38 500 60 145 13 359 63 465 58 695 54 109 71 840 72 337 66 895 90 901 84 373 86 799 45 758 70 496 46 186 12 458 97 958 24 940 85 5 35 37 76 268 65 434 73 319 87 137 69 614 15 500 42 733 3 576 16 930 29 691 32 243 89 596 23 29 55 726 1 212 22 198 78 61 57 348 47 104 20 267 8 964 11 234
16 578 34 337 20 401 36 904 23 500 75 823 81 932 45 286 43 385 88 314 22 334 61 333 82 7 83 268 8 587 31 40 32 384 25 838 0 701 84 616 50 507 10 350 37 214 71 758 26 220 48 588 59 50 27 364 89 684 11 735 79 526 66 85 9 606 72 725 54 609 4 259 69 120 51 967 68 205 62 375 92 650 86 554 6 106 40 914 2 894 64 754 42 912 58 218 76 539 93 513 18 110 35 425 99 920 3 77 12 452 73 288 56 898 33 600 91 521 67 360 46 666 60 249 63 178 95 433 80 502 94 656 5 768 24 403 13 402 29 62 19 340 39 194 90 819 53 530 44 170 30 655 77 392 38 969 7 768 21 128 74 917 87 229 52 81 1 482 41 861 28 54 65 786 78 13 49 339 15 366 17 319 47 118 14 965 96 381 70 955 98 98 85 214 55 165 97 67 57 501
74 119 33 584 96 150 98 211 73 945 44 294 40 964 61 326 7 433 94 387 15 983 59 302 38 368 10 973 47 426 81 30 27 142 72 451 18 500 71 371 97 803 69 544 89 921 30 368 57 498 3 655 91 630 50 532 37 42 35 169 1 438 25 837 26 97 54 370 52 358 75 214 43 231 80 953 67 178 4 380 2 389 66 942 13 970 99 934 6 929 16 894 14 852 9 787 42 791 19 873 79 247 39 941 49 253 41 341 85 177 93 51 70 947 12 819 5 694 24 636 11 733 34 519 86 909 17 543 63 670 92 862 90 529 51 520 31 43 23 736 0 25 45 773 77 617 48 964 64 924 8 526 65 483 83 899 46 109 55 147 20 573 56 420 88 478 78 911 68 510 32 295 84 900 22 994 76 605 21 509 87 111 60 437 82 996 28 68 95 524 53 558 62 417 36 209 29 337 58 612
83 830 24 502 51 701 3 716 84 983 45 547 57 985 15 577 79 812 43 752 65 903 34 411 94 938 56 329 93 821 72 814 74 474 87 970 12 966 20 955 71 221 85 114 33 814 6 204 80 602 26 548 11 191 4 56 66 142 60 551 53 573 1 670 0 991 7 472 55 354 89 295 44 669 64 86 37 70 68 404 73 85 28 899 63 719 97 862 40 772 99 10 21 817 13 373 49 132 31 67 82 595 92 432 18 326 17 860 35 22 2 419 38 668 39 386 19 746 22 207 30 961 27 861 95 238 23 11 77 304 78 473 36 548 41 48 61 542 42 592 29 719 62 250 86 101 59 909 58 298 70 866 25 397 32 500 98 374 10 272 46 473 67 726 14 871 9 142 54 404 16 48 5 324 81 432 88 414 47 410 91 889 69 544 75 327 96 621 8 514 50 413 76 710 48 870 52 935 90 252
27 862 4 543 33 559 21 519 29 310 60 69 16 770 12 985 77 195 25 364 48 511 32 980 98 53 24 718 78 198 83 785 22 707 44 378 69 619 63 542 57 803 31 897 99 983 13 886 81 162 94 357 18 285 59 883 46 780 19 362 39 366 6 646 88 673 7 494 96 434 52 711 20 645 17 637 64 292 0 432 43 186 61 468 53 712 51 603 70 707 9 775 66 403 14 244 28 855 55 255 68 415 82 74 87 72 30 971 90 730 35 863 93 768 37 999 84 818 95 70 76 768 75 2 38 919 92 844 50 708 26 585 45 612 1 71 40 29 85 729 65 204 74 931 47 348 34 402 36 157 91 99 42 512 73 694 72 964 62 493 11 269 49 353 8 61 89 166 80 673 2 531 5 812 10 365 3 948 23 512 41 365 54 596 71 291 15 193 86 116 56 720 97 681 58 108 79 82 67 585
80 91 32 158 31 334 2 389 23 782 50 352 73 323 42 400 65 592 71 95 56 395 62 982 60 311 28 237 11 312 29 848 72 218 5 534 87 10 4 581 33 722 41 357 21 267 20 680 92 772 55 964 12 195 95 79 76 102 54 611 17 448 49 516 35 563 8 367 64 549 58 524 84 845 48 204 22 462 16 412 67 582 81 197 51 245 36 740 45 803 38 464 83 21 30 604 85 134 13 503 39 825 27 906 15 334 37 392 78 511 0 670 99 389 46 759 40 678 69 357 75 118 34 121 63 321 10 161 66 824 97 569 1 847 3 274 68 476 82 928 79 448 19 717 7 943 47 493 52 15 18 842 26 132 57 380 43 807 77 556 90 913 98 859 70 195 86 674 9 308 59 735 89 317 14 122 24 83 53 93 96 402 44 5 25 989 91 908 88 329 6 750 93 599 94 608 61 814 74 948
43 151 36 842 69 456 53 414 13 814 58 954 88 379 34 54 56 310 12 599 4 610 92 278 24 537 63 549 86 749 94 55 19 153 83 813 90 122 47 945 44 489 57 418 28 91 96 157 21 487 72 7 5 309 39 326 9 628 7 95 8 872 66 805 11 674 62 972 76 695 64 796 61 777 1 729 55 230 16 730 87 405 38 683 37 819 41 157 89 136 3 370 52 19 70 598 74 759 81 501 50 418 80 686 29 620 15 459 68 381 27 263 42 920 93 878 25 888 77 869 14 898 51 34 17 815 22 131 82 113 97 828 54 931 30 761 49 506 48 613 98 188 23 651 75 30 78 398 0 277 2 614 20 18 60 533 35 480 59 643 18 340 45 629 65 567 40 774 73 368 84 276 79 340 85 832 31 141 32 293 95 310 67 191 99 854 6 422 26 913 10 800 33 184 91 629 46 584 71 43
30 333 40 123 64 353 17 117 4 611 88 114 26 517 42 707 66 397 37 811 31 154 96 682 25 931 43 96 75 71 69 715 62 456 56 504 11 660 7 83 99 416 61 296 12 60 52 177 1 924 67 575 50 360 83 873 38 876 14 586 16 729 93 598 55 55 48 638 13 753 89 804 71 498 21 653 18 742 9 834 79 179 51 207 20 788 85 342 72 968 87 121 95 342 74 251 3 625 39 451 49 769 10 534 82 455 0 340 78 261 57 798 65 855 36 544 8 49 73 978 92 591 80 465 84 986 44 100 98 236 32 203 5 975 47 811 63 14 27 761 94 996 97 502 15 56 33 166 45 841 22 852 23 784 76 166 41 95 28 705 54 151 81 59 46 726 34 723 70 477 68 603 60 638 53 827 29 76 77 502 24 936 58 294 86 239 91 317 19 639 59 75 90 464 35 230 2 385 6 951
27 699 76 676 14 420 45 508 78 250 77 291 5 519 56 312 82 469 70 754 68 142 51 290 53 357 31 673 18 689 42 167 73 790 1 730 36 546 59 970 63 975 23 916 43 369 58 107 19 7 10 962 74 902 22 478 35 510 16 730 71 985 34 988 93 741 6 601 3 577 81 303 67 363 65 491 91 80 85 262 61 717 94 489 89 856 44 721 46 408 87 211 50 100 80 638 13 526 17 805 96 973 86 945 11 499 25 695 0 776 9 955 33 99 95 291 15 632 62 505 40 923 8 691 88 517 30 6 97 1000 2 171 57 352 54 875 49 247 92 170 98 721 55 410 38 138 7 678 24 88 26 730 64 444 48 485 69 973 41 188 84 10 28 984 47 92 66 492 37 213 39 122 79 256 12 523 29 440 4 206 21 259 99 801 32 98 52 926 60 87 20 840 72 409 90 232 83 956 75 300
25 404 57 715 26 679 65 895 69 578 53 631 35 595 81 425 45 996 2 803 61 318 3 36 48 804 83 184 94 3 72 805 23 785 19 410 85 127 41 14 4 928 24 246 7 930 55 705 84 968 20 527 11 556 27 287 76 186 30 75 29 874 10 327 70 964 54 626 14 140 63 418 22 536 5 727 47 84 13 474 78 101 62 903 93 484 79 555 60 98 21 15 28 620 33 82 64 338 77 802 74 535 71 210 59 257 17 391 56 34 16 437 1 465 91 273 90 936 95 672 6 673 36 880 96 381 88 111 66 155 32 941 89 85 39 607 42 472 67 346 15 303 75 914 51 931 49 352 80 587 73 229 68 783 50 18 46 589 87 718 86 717 37 775 97 974 40 825 44 38 52 501 0 598 31 730 12 65 92 280 38 304 99 892 98 513 34 955 58 241 82 800 8 998 9 533 18 750 43 138
80 519 97 92 20 865 84 189 60 289 45 912 26 551 12 246 89 911 14 661 85 562 7 861 32 726 3 956 17 46 41 792 52 731 23 92 79 762 13 395 91 643 75 266 42 781 39 426 18 622 69 191 22 683 40 919 34 369 94 128 2 850 78 966 29 535 64 761 87 405 63 573 74 812 25 547 86 244 10 65 90 30 66 821 71 854 16 492 46 632 47 734 72 948 61 435 76 292 81 584 0 907 30 932 8 876 49 512 83 574 68 916 50 860 5 82 48 70 36 134 33 168 15 650 67 431 93 736 4 54 19 789 24 776 58 256 51 88 11 238 28 462 27 732 82 728 54 84 35 541 88 742 53 296 96 937 43 261 70 86 65 677 56 645 31 485 57 185 98 191 21 328 77 182 59 664 95 968 38 711 99 166 62 995 44 446 1 814 6 232 55 764 9 31 73 484 37 221 92 785
42 536 56 884 6 881 94 401 76 746 12 888 70 804 45 39 43 801 13 256 53 227 14 836 1 842 16 711 69 394 54 575 60 969 63 518 4 849 83 944 96 668 7 898 61 376 31 290 33 176 10 193 26 328 47 606 92 486 44 458 55 696 40 596 84 337 39 266 28 224 46 21 59 14 30 771 77 710 49 308 80 528 11 575 22 275 37 618 89 176 5 490 34 896 65 545 27 238 24 861 95 770 98 152 90 798 99 967 91 520 38 725 79 793 23 966 87 941 64 34 75 247 41 491 19 470 78 318 86 806 67 740 35 681 17 59 50 618 82 763 3 191 68 415 88 617 93 563 9 505 58 644 8 666 15 698 66 347 20 419 52 673 81 18 62 15 73 446 25 321 72 666 18 64 29 530 97 383 74 866 71 401 36 651 21 526 48 60 85 698 51 505 0 781 57 101 32 126 2 257
80 201 15 994 24 108 1 902 83 928 99 760 43 64 63 358 55 91 5 780 92 302 66 529 18 503 30 569 61 146 0 428 78 1 65 63 90 230 79 836 45 227 13 696 70 513 28 30 59 64 89 943 27 857 53 804 73 671 85 778 96 77 58 777 72 71 50 798 71 857 6 253 62 392 4 521 20 422 10 340 49 769 26 914 56 797 36 808 19 548 11 52 44 488 39 39 93 794 17 354 32 918 82 168 75 4 2 381 68 609 12 671 64 343 91 497 21 742 8 240 88 883 48 542 60 728 16 344 86 625 81 753 54 473 35 926 40 806 7 626 29 894 77 1 52 208 67 545 37 645 47 299 94 571 74 274 98 166 76 915 87 897 14 183 9 971 46 713 95 100 38 717 97 941 51 482 41 377 31 894 34 509 22 595 23 619 84 197 42 500 57 634 33 945 3 905 69 520 25 863
26 125 4 929 3 475 61 306 5 666 91 309 1 369 35 431 14 769 58 957 37 894 80 820 50 272 78 819 89 321 32 867 82 464 74 243 79 233 31 954 98 969 36 787 60 155 81 792 84 148 86 437 49 893 62 314 54 485 16 761 18 826 33 635 34 330 94 719 10 394 20 635 77 629 23 427 72 694 25 798 92 682 41 537 67 253 21 845 30 77 27 768 24 597 85 394 47 635 65 339 13 809 52 988 38 139 56 346 40 627 95 531 83 122 75 375 45 567 2 637 76 975 9 348 29 948 39 663 66 73 46 138 11 504 6 543 97 939 69 901 93 910 43 582 51 73 44 27 73 599 64 35 68 267 7 971 55 482 0 915 59 659 8 330 22 641 12 708 28 27 99 560 88 266 70 592 96 464 17 370 15 606 71 368 57 605 90 40 63 706 53 430 42 726 87 654 19 799 48 796
84 34 25 72 14 784 39 10 44 531 99 239 55 271 27 666 79 862 40 544 64 541 69 360 85 825 78 812 53 805 54 150 67 662 76 370 95 747 56 212 8 667 18 879 22 6 33 516 49 242 38 152 73 870 83 988 93 100 60 527 1 76 3 996 94 949 77 681 2 758 17 399 29 316 43 264 52 571 31 6 86 818 91 564 68 921 36 56 16 244 9 100 97 376 57 422 74 910 19 2 59 242 61 354 34 246 75 541 98 234 12 936 51 514 82 312 15 631 0 477 7 496 65 751 10 307 32 604 50 664 23 690 96 996 63 704 72 647 70 722 90 958 42 139 58 427 45 473 13 394 89 468 41 942 4 382 37 328 66 143 80 129 21 445 48 28 47 591 28 126 20 285 62 368 24 127 71 234 11 827 88 318 81 398 87 661 30 581 5 616 26 736 35 279 6 217 46 542 92 945
8 649 96 970 66 795 37 564 33 325 53 700 6 869 73 882 69 612 51 807 9 807 27 710 2 922 0 232 75 13 91 469 98 903 79 742 50 410 42 436 65 436 5 951 15 505 76 361 25 912 52 227 95 679 83 755 46 991 20 568 17 609 38 734 54 198 88 556 72 24 70 454 43 621 34 602 85 885 93 797 41 609 81 867 49 178 31 671 32 373 23 301 71 527 35 418 24 260 3 18 97 782 58 180 11 62 82 255 55 68 7 373 18 333 28 549 78 148 13 355 63 562 87 685 84 633 1 379 16 849 86 267 14 543 99 93 45 630 26 445 56 935 19 841 47 410 44 125 21 38 77 262 92 94 40 770 22 520 60 562 62 858 74 893 94 230 67 507 29 195 61 847 12 857 59 51 68 895 36 352 39 426 64 370 57 582 90 154 89 753 48 797 10 599 30 796 80 5 4 973
17 28 8 890 9 470 52 467 96 435 88 482 83 397 79 367 34 913 25 481 99 364 55 423 53 965 26 396 20 79 69 124 21 351 84 995 35 807 73 681 39 379 49 999 16 655 12 381 90 750 29 757 46 765 1 407 62 612 50 514 51 375 32 313 30 75 42 102 54 678 43 157 7 399 80 189 24 380 81 509 58 155 60 336 75 822 5 359 48 137 22 251 76 197 94 940 86 326 45 999 31 175 66 258 0 437 19 415 33 397 10 863 6 302 89 752 23 201 56 262 77 259 68 570 97 895 85 406 27 551 57 595 44 596 18 662 78 315 14 347 47 311 98 565 74 966 61 362 28 578 72 117 91 249 4 893 64 188 11 640 70 332 15 527 3 399 13 954 65 696 95 52 37 650 40 606 92 762 93 697 63 66 36 325 38 465 87 111 41 882 2 272 71 300 67 647 59 747 82 959
53 91 8 503 24 737 14 747 69 704 7 490 87 277 92 477 15 617 63 822 86 656 59 42 12 158 81 383 99 563 83 581 73 9 30 57 13 328 80 732 74 239 18 131 31 980 11 96 71 545 94 574 33 867 57 435 35 951 37 156 9 712 93 270 29 242 85 86 1 664 4 882 20 548 52 782 32 362 51 556 23 303 41 59 6 621 62 46 17 558 54 795 91 878 65 232 16 852 21 355 49 356 60 158 28 991 64 73 68 698 34 403 56 240 36 578 2 864 95 771 22 595 45 888 79 630 66 726 84 373 72 291 19 311 96 280 97 470 38 73 50 653 67 117 75 445 78 696 39 615 61 194 26 858 76 839 77 252 55 806 10 52 3 813 58 306 48 784 46 840 70 281 90 448 89 522 5 58 98 128 27 684 0 771 44 771 40 814 43 114 82 27 88 376 25 451 47 137 42 167
73 955 98 703 1 795 87 28 61 600 66 608 30 154 67 32 65 117 13 31 58 938 74 772 68 318 84 491 41 454 94 765 50 365 37 142 72 810 90 946 2 107 79 940 96 843 7 528 5 749 11 777 22 318 8 945 76 382 93 746 34 748 25 12 60 605 77 851 6 256 45 22 27 699 26 688 38 889 3 581 23 875 19 56 20 491 54 108 46 966 18 219 39 444 49 747 4 314 10 612 92 782 59 830 69 534 88 201 64 296 82 486 28 829 16 23 57 721 89 389 53 380 71 211 9 594 62 603 48 506 78 307 70 198 63 469 52 603 91 163 14 82 56 477 12 224 80 956 42 347 97 948 75 631 21 542 32 144 81 300 83 731 15 974 95 13 24 907 0 512 99 35 43 464 51 969 29 997 47 283 35 884 40 386 44 414 33 442 17 24 55 823 31 820 85 490 36 852 86 295
76 740 14 382 49 807 53 635 41 865 37 576 11 471 97 528 65 70 52 475 59 278 25 437 28 884 57 586 80 69 68 499 87 476 88 231 22 16 74 661 96 722 78 488 43 101 55 501 42 671 92 836 20 483 46 430 21 497 26 372 69 99 24 200 33 929 77 516 63 725 70 709 50 320 36 944 31 914 61 946 84 631 44 499 72 953 67 218 0 802 86 611 7 857 3 172 29 799 73 969 94 898 16 677 82 985 56 932 48 968 58 168 35 692 90 765 85 533 13 634 47 508 18 429 10 273 60 890 5 647 75 658 83 936 89 229 1 659 45 721 12 745 79 352 34 773 39 781 6 503 4 190 51 71 71 925 27 430 95 130 99 293 32 332 54 355 38 886 23 853 93 162 40 128 81 889 98 872 91 568 15 907 8 928 2 953 62 657 66 762 30 755 19 529 64 259 9 213 17 560
47 669 3 589 76 887 80 949 60 373 59 819 27 978 85 630 92 249 39 124 87 719 25 895 64 922 35 301 51 247 98 708 93 538 37 214 34 769 38 268 46 329 11 905 40 320 86 955 42 941 57 620 72 520 69 598 53 93 18 372 71 854 17 706 83 370 78 657 5 385 24 117 16 298 7 177 22 256 68 798 94 123 14 884 70 880 61 97 82 753 97 991 54 426 26 682 99 756 52 396 36 416 6 203 89 353 63 686 15 202 96 257 29 570 33 450 50 866 9 336 32 85 48 753 44 159 43 982 0 446 4 98 58 634 65 485 1 434 84 604 49 35 8 810 21 585 41 945 30 166 66 67 10 879 81 614 73 288 20 110 79 511 28 592 77 528 62 820 45 860 12 1000 55 708 56 428 74 678 2 287 31 889 75 715 23 309 67 188 90 398 95 490 91 125 13 906 19 814 88 816
60 143 19 703 15 672 86 118 58 767 8 279 6 629 40 713 46 703 92 96 16 85 99 938 66 888 7 821 61 566 57 194 50 743 12 990 89 130 24 969 4 996 42 23 72 675 63 629 97 363 29 692 69 278 21 392 48 460 64 438 80 162 18 554 73 885 33 927 20 499 84 253 45 730 39 346 0 423 38 264 74 14 23 646 90 596 34 411 44 969 10 377 17 636 25 337 27 326 30 65 37 759 51 548 53 240 78 134 14 196 41 802 13 376 43 139 32 267 11 644 9 54 26 531 95 793 59 424 2 217 35 360 98 696 52 884 85 468 28 830 56 466 31 651 77 184 68 463 70 619 83 389 87 248 55 567 81 73 94 222 79 245 54 600 76 329 88 784 93 726 82 760 3 838 62 788 49 731 96 901 75 472 5 404 71 358 47 691 67 143 36 148 1 239 65 5 91 43 22 191
88 363 13 647 38 690 40 694 44 224 48 268 81 164 65 75 80 328 47 275 59 183 7 596 4 95 83 196 12 370 84 83 8 338 16 281 55 728 45 929 15 422 70 40 35 499 82 658 78 898 39 116 79 833 2 172 41 483 94 794 95 112 85 794 75 706 67 770 99 834 14 574 87 787 76 684 46 477 97 234 77 229 0 721 29 42 96 7 73 489 43 260 21 39 19 407 56 137 23 437 11 323 37 908 53 694 34 21 69 790 50 652 54 229 26 889 74 91 6 796 18 248 51 229 24 114 33 945 20 21 1 577 22 302 52 285 86 725 30 441 89 56 3 55 98 299 71 726 92 998 72 619 32 6 9 794 28 564 10 865 5 21 63 648 42 757 57 914 31 87 60 818 49 838 61 476 64 716 93 245 58 951 36 310 90 971 17 791 25 471 27 791 91 56 68 9 66 499 62 146
72 241 28 127 29 258 88 203 45 62 50 780 54 272 43 125 75 907 97 314 91 269 0 236 25 740 79 471 68 154 85 293 7 932 89 531 4 527 14 806 74 985 21 134 16 963 46 664 39 207 27 814 70 273 60 849 18 271 71 838 42 228 23 334 32 844 22 75 90 791 87 125 73 155 92 384 6 324 47 152 78 316 10 529 19 54 48 846 99 785 83 12 9 148 53 979 41 490 96 811 57 693 13 512 11 74 8 134 98 611 30 605 80 481 95 782 55 62 20 379 36 999 40 277 67 982 17 430 61 242 38 368 33 83 86 936 76 604 82 414 66 852 64 473 51 773 59 834 2 155 77 713 49 40 56 428 1 114 69 408 37 956 93 503 5 764 31 52 12 81 34 563 26 818 52 226 84 749 24 770 44 608 94 489 58 691 15 464 81 532 65 231 3 558 63 163 62 178 35 911
12 903 82 178 14 383 48 410 47 481 49 338 85 416 35 306 81 485 67 324 17 805 15 334 97 927 18 858 42 432 23 399 13 220 63 400 41 300 75 170 43 543 8 807 68 604 22 382 29 414 66 348 87 762 76 77 10 565 79 312 1 760 11 871 16 551 88 912 94 14 31 937 2 37 34 477 40 896 59 797 53 725 62 694 26 11 78 667 56 31 65 913 99 941 19 45 6 78 72 49 61 294 32 889 36 618 50 664 21 655 96 799 5 454 52 446 7 861 51 290 0 107 28 58 70 577 84 748 4 24 3 965 37 871 98 25 44 572 54 678 39 825 27 677 71 386 58 127 45 160 77 194 24 16 73 71 92 407 89 642 57 516 90 865 60 947 55 139 74 930 69 146 80 43 38 728 20 623 64 120 25 344 91 244 46 371 9 37 33 512 83 513 93 695 95 771 30 958 86 39
77 899 13 26 81 590 39 896 74 938 51 916 71 503 99 567 85 653 59 161 76 513 78 617 84 592 94 574 33 736 34 837 66 525 8 769 95 877 79 69 37 491 73 967 18 439 98 534 90 466 25 887 47 611 53 235 55 526 68 519 45 413 32 733 75 422 40 988 20 298 30 40 49 488 41 111 70 332 64 183 7 803 35 570 91 833 38 128 96 16 69 747 83 80 58 729 1 45 87 919 6 120 57 33 67 759 28 664 19 119 15 964 56 844 62 913 27 436 26 791 52 19 24 550 4 827 5 185 97 880 21 776 82 746 22 762 54 944 48 438 11 940 92 485 16 941 2 207 29 817 63 393 44 270 36 524 60 447 61 430 9 511 3 299 88 410 72 626 89 656 12 213 0 268 80 459 46 324 10 897 23 737 14 814 42 96 50 554 86 409 43 87 93 30 17 363 31 66 65 418
13 46 9 811 58 202 91 293 53 144 86 372 98 878 4 904 87 728 88 45 44 954 47 93 52 14 61 135 50 998 73 618 62 529 49 12 72 313 74 486 94 967 5 211 29 460 79 791 77 779 2 697 57 357 32 25 22 452 54 665 30 543 17 947 63 630 12 868 28 962 59 556 38 944 18 620 93 85 10 779 42 625 39 178 1 100 81 924 14 679 69 735 16 127 46 606 34 6 25 16 6 994 35 945 78 489 33 402 85 650 96 605 92 391 60 997 15 779 55 317 56 181 27 253 41 939 36 746 75 245 19 468 99 689 23 701 8 288 90 483 26 184 64 276 51 133 43 847 40 2 80 382 97 246 31 760 24 595 0 913 37 811 11 260 20 131 89 216 3 693 95 987 67 103 65 707 76 721 82 579 7 677 84 230 68 286 45 716 21 514 66 172 70 405 48 502 71 523 83 484
29 613 16 182 57 948 5 761 23 184 52 120 67 759 7 47 86 270 58 942 99 444 98 521 40 92 38 950 15 993 13 192 46 336 62 353 95 975 51 806 45 11 2 480 56 986 25 169 44 915 14 10 22 90 92 346 77 964 72 608 36 706 50 253 89 131 27 433 11 13 41 347 59 503 87 193 55 376 31 947 47 244 10 4 6 439 78 896 34 645 33 657 76 16 1 596 79 541 60 577 24 22 90 634 91 795 21 431 12 243 64 432 28 472 42 49 20 390 70 715 35 5 83 252 48 4 94 597 97 877 8 471 4 166 82 361 68 741 49 670 26 111 43 895 66 276 9 902 85 321 73 147 30 467 63 752 96 363 84 456 54 634 81 999 93 736 88 658 39 611 3 387 0 198 74 345 53 79 18 648 19 10 61 361 71 796 75 840 37 557 32 815 17 920 80 245 65 893 69 350
38 301 44 611 87 275 6 230 2 801 56 802 39 540 27 78 68 200 0 585 48 430 25 401 67 944 82 709 40 57 3 748 20 33 32 850 49 351 36 71 65 527 64 97 43 201 29 202 18 382 98 895 99 16 28 183 10 736 47 990 76 661 95 909 81 437 83 412 7 965 78 629 93 448 94 73 86 189 21 621 79 450 63 887 61 822 4 809 53 686 24 746 31 36 89 666 88 56 55 518 34 897 37 167 46 330 97 632 57 465 52 760 42 285 5 501 26 769 66 521 73 336 96 622 23 465 60 307 75 32 35 157 62 259 58 966 72 285 90 33 13 648 9 763 71 340 41 646 70 286 30 903 74 966 11 64 84 431 12 281 92 852 15 685 22 192 54 860 14 445 16 898 51 588 19 759 91 335 80 934 77 445 8 370 45 269 50 163 69 175 85 676 59 195 33 98 1 769 17 895
90 923 7 646 55 72 34 853 51 458 76 489 18 234 96 460 26 109 89 587 10 892 42 788 66 650 99 426 95 449 13 434 85 44 69 107 44 271 59 301 11 710 72 29 78 615 87 709 60 75 4 566 36 425 52 187 71 704 25 664 19 162 8 68 93 247 3 779 43 659 22 511 1 473 21 534 38 391 53 646 27 174 88 912 67 32 73 465 32 452 54 361 6 359 37 157 91 234 12 734 84 550 81 148 45 816 20 616 30 20 35 694 70 205 79 350 63 964 56 670 82 157 57 1 97 818 86 999 68 461 50 965 40 100 47 101 33 299 29 168 92 40 80 520 62 263 48 83 0 496 83 82 61 816 74 437 46 950 9 314 31 900 58 207 14 326 5 9 2 912 39 682 49 823 15 234 23 752 98 676 64 901 75 95 16 612 28 770 94 574 41 302 65 296 17 360 77 758 24 218
73 182 55 819 53 626 14 782 77 241 99 263 61 846 30 740 29 889 16 468 49 315 70 316 85 782 39 243 92 113 98 280 60 442 65 327 97 132 26 988 91 48 71 367 78 102 48 451 25 403 32 400 47 657 51 556 50 597 28 318 36 391 41 795 62 325 45 11 3 896 96 612 1 555 58 425 4 223 59 123 57 563 34 225 87 977 13 735 52 675 15 118 20 363 76 965 81 843 64 787 44 568 69 984 82 960 94 889 24 36 84 246 75 629 40 237 72 119 17 885 22 471 46 822 88 585 93 109 27 603 35 644 42 46 7 615 19 287 6 860 5 999 63 171 89 354 8 328 21 725 12 64 37 928 68 939 80 306 83 875 90 973 10 74 66 742 43 938 23 469 74 270 18 635 0 43 33 574 67 54 54 109 9 134 95 708 38 994 56 449 31 105 2 199 86 266 79 873 11 522
25 882 53 484 73 314 24 823 23 930 47 357 84 842 50 689 96 945 29 855 79 761 18 951 28 918 22 688 10 659 13 375 59 291 11 123 54 78 4 335 90 107 99 152 76 583 2 506 65 53 72 398 55 611 92 990 62 234 1 217 46 941 82 522 75 599 61 263 57 963 21 828 41 71 6 812 15 397 5 488 52 449 40 149 85 660 63 509 3 1 31 705 20 562 81 746 19 669 70 108 78 11 86 630 87 350 66 813 69 503 17 973 37 281 30 375 34 876 95 182 93 929 74 821 38 92 27 105 14 627 35 646 67 112 45 622 33 926 9 225 48 929 58 505 89 349 51 850 56 710 94 721 8 42 39 769 83 759 80 224 36 32 42 268 7 85 60 340 68 341 44 123 71 947 43 332 64 354 97 577 16 781 32 71 49 593 88 450 26 812 98 317 0 802 91 320 77 596 12 681
5 402 32 376 1 194 23 542 72 8 44 353 38 652 66 95 86 253 64 276 80 783 45 859 55 296 57 175 75 119 14 589 89 899 6 668 18 935 77 321 69 213 40 879 30 877 12 195 51 757 97 468 52 985 11 281 61 463 33 902 46 570 82 537 67 854 59 941 87 421 2 29 10 823 83 559 54 659 65 522 28 542 68 519 99 341 0 289 53 256 71 818 60 999 84 708 48 300 88 606 96 110 24 154 85 646 9 325 27 655 90 334 31 632 81 271 63 502 94 594 22 863 42 71 7 399 43 857 21 912 73 596 95 101 13 201 79 558 49 543 76 85 4 103 8 754 25 740 37 198 92 453 93 517 50 593 58 535 19 359 78 292 35 427 3 908 36 163 41 552 16 40 17 215 29 158 15 360 26 800 47 455 91 419 56 230 70 989 74 664 20 766 39 780 62 681 34 111 98 319
68 337 16 222 82 903 73 890 6 611 69 784 31 141 85 155 1 690 19 391 49 68 60 336 86 671 14 977 53 278 32 334 58 944 21 340 71 632 39 237 55 689 59 737 20 105 63 320 65 679 15 396 57 687 17 652 84 956 81 840 43 958 51 146 40 227 38 255 23 5 47 167 36 951 78 839 88 990 89 288 74 820 64 385 70 682 45 707 33 665 8 410 35 775 56 433 44 561 42 756 98 184 26 32 24 981 72 943 27 967 2 389 41 615 10 713 90 369 94 326 67 622 48 405 61 358 3 350 46 353 29 647 34 555 37 889 97 361 13 69 79 230 4 951 5 39 18 18 7 101 30 286 9 655 11 628 80 916 12 359 0 296 28 149 87 273 83 315 50 121 96 166 77 566 99 55 91 202 54 743 52 186 22 322 76 972 93 628 62 700 25 335 92 542 66 290 75 901 95 478
28 757 68 215 27 440 13 828 49 319 48 582 31 665 54 19 93 516 11 834 71 608 82 629 29 401 95 250 51 681 50 138 30 42 57 747 90 473 89 593 2 804 79 915 62 254 56 834 66 444 15 433 67 667 21 234 60 391 75 91 22 959 70 840 59 607 35 799 37 1 55 164 38 863 23 707 20 818 26 183 94 892 76 920 14 79 6 614 74 447 18 480 42 290 81 536 91 35 17 136 99 364 36 615 98 607 5 953 3 505 46 267 47 833 4 73 78 919 80 681 77 384 45 862 92 508 25 971 63 556 10 882 52 188 64 106 24 668 12 834 85 196 87 86 8 443 61 681 34 406 39 86 32 16 97 898 84 769 65 370 41 800 7 579 19 492 73 725 9 626 58 676 88 279 53 553 40 487 43 174 0 821 72 755 69 908 33 920 1 130 44 733 96 638 83 901 16 357 86 778
43 593 44 802 52 115 63 868 86 429 41 451 16 368 71 521 76 301 35 189 77 98 97 548 79 333 65 438 28 692 57 520 23 247 84 809 22 323 62 943 7 618 73 765 67 985 42 985 25 441 24 965 29 475 8 496 20 251 13 514 40 57 51 776 26 195 70 925 34 602 68 572 59 454 85 673 10 498 60 524 61 581 94 964 9 217 3 146 21 790 36 742 38 752 93 387 82 795 31 747 95 267 5 411 4 871 89 395 90 46 11 353 81 384 15 968 37 405 39 674 87 414 88 839 27 228 83 913 92 478 99 663 19 351 78 260 2 715 32 487 66 791 30 137 96 58 80 860 1 226 91 560 56 432 6 488 47 317 58 834 74 938 33 390 53 737 55 279 50 304 72 394 46 720 98 838 54 744 17 934 69 290 18 117 0 267 75 334 14 496 45 808 12 646 48 909 64 636 49 686
33 646 26 905 2 275 82 799 7 568 56 601 27 537 69 145 93 357 64 694 34 447 28 322 67 231 57 527 96 826 49 168 22 803 45 719 73 499 76 948 62 787 54 370 46 647 29 285 79 382 50 429 86 987 23 489 32 70 14 554 38 438 4 430 5 613 44 51 97 651 99 359 77 557 35 502 47 745 85 946 15 379 9 222 71 473 51 678 40 735 61 394 92 571 53 354 88 139 65 103 3 700 80 32 25 485 90 337 68 824 42 864 66 11 41 334 36 337 13 601 60 482 21 219 78 602 30 2 6 331 8 992 70 306 18 567 83 75 1 703 39 696 87 615 52 221 75 43 63 751 0 850 11 6 10 434 95 646 84 960 94 108 74 964 98 671 12 341 43 428 91 150 55 425 20 568 17 335 72 287 19 333 89 98 16 104 81 612 31 954 48 756 37 52 59 230 58 181 24 450
38 239 55 673 19 912 86 364 2 743 43 680 16 709 82 58 31 159 95 68 79 488 42 47 15 266 37 636 36 759 80 287 39 730 27 14 32 142 40 162 41 348 0 939 22 299 87 18 14 514 35 864 92 283 44 425 24 541 98 536 60 415 83 564 25 60 94 200 53 335 49 108 88 477 70 587 46 200 30 283 63 959 69 291 68 645 4 347 52 962 75 921 20 808 71 506 67 604 56 68 9 451 48 778 65 456 97 877 29 992 74 381 23 53 1 739 51 49 28 757 12 216 73 394 47 900 17 665 96 903 72 359 34 663 90 940 33 316 8 262 18 148 61 96 6 33 7 4 78 889 66 488 13 38 59 577 54 103 58 947 84 925 91 493 11 108 26 812 62 702 81 987 85 223 93 165 89 964 57 59 5 712 3 540 64 979 21 145 99 857 50 854 76 444 77 618 45 653 10 904
21 102 98 87 33 388 24 829 46 763 68 635 65 392 10 922 50 948 94 814 95 967 86 285 78 274 29 844 13 469 35 811 54 58 59 488 58 421 11 72 79 532 99 105 63 91 20 369 23 425 83 23 61 777 76 718 69 958 4 214 66 781 6 452 62 657 17 305 45 564 90 735 2 591 25 195 70 253 64 580 71 943 3 206 0 756 36 660 72 511 5 150 30 73 19 772 34 889 88 391 97 212 22 354 32 329 38 955 27 808 92 282 73 702 75 665 12 873 85 766 40 522 80 255 39 451 57 572 26 720 93 536 87 569 84 241 67 361 9 168 31 374 8 939 77 563 52 964 1 27 37 684 15 823 82 478 48 870 91 315 16 989 53 638 41 227 96 373 7 382 44 325 60 346 42 777 55 446 43 99 49 412 51 872 81 596 14 320 74 275 47 987 56 847 89 455 28 222 18 143
84 430 52 999 93 45 29 923 70 556 55 323 37 687 20 714 71 719 78 209 8 70 58 788 81 748 98 536 25 580 3 55 18 864 67 394 50 28 80 171 91 245 89 441 15 447 61 426 39 295 97 270 77 841 13 862 56 578 28 44 38 71 87 485 23 858 51 243 1 1000 96 400 86 446 10 305 75 269 32 209 45 378 33 947 43 222 59 842 57 712 44 697 74 507 62 651 11 955 63 615 16 491 4 339 5 311 19 7 36 429 6 768 72 568 7 604 92 313 47 113 94 389 21 18 17 913 76 192 40 209 73 433 95 937 69 869 64 590 85 929 48 832 41 598 66 414 24 23 49 858 31 643 82 503 9 757 2 164 65 637 22 970 26 215 88 828 83 567 68 73 34 962 79 978 60 580 14 2 99 975 0 462 27 96 42 141 90 645 54 487 30 275 46 190 12 901 53 693 35 152
5 766 17 991 76 509 78 283 48 285 37 697 67 598 6 433 87 428 92 760 1 388 98 690 12 554 75 263 18 537 42 9 11 637 88 620 70 723 50 860 74 891 25 714 55 830 27 198 9 140 45 857 64 838 52 146 68 13 83 962 66 296 80 267 19 668 89 870 57 102 31 694 56 659 32 191 24 646 91 849 96 275 49 270 41 511 81 197 10 967 16 722 35 783 90 614 40 641 79 50 23 163 0 483 62 277 21 106 54 371 15 345 61 704 38 410 77 609 99 858 58 780 46 117 84 663 14 851 3 571 22 380 34 850 29 995 44 949 95 818 71 926 60 646 4 329 86 387 7 839 63 330 51 308 93 253 94 50 85 137 73 672 30 849 26 734 20 421 82 740 47 971 53 234 59 515 43 444 72 324 97 708 33 853 13 229 28 201 65 179 36 283 2 255 8 52 39 474 69 428
85 383 86 72 98 722 79 894 64 152 15 67 43 955 50 413 46 430 9 228 32 990 59 376 75 319 16 635 83 601 77 951 11 853 57 640 1 376 65 529 70 996 17 963 55 684 89 778 21 37 45 962 39 227 91 537 68 53 78 762 36 53 48 511 88 845 42 469 4 254 47 619 53 598 67 362 20 444 52 19 23 784 6 914 49 247 37 253 99 200 81 965 74 519 87 636 58 36 66 413 31 191 94 734 26 828 61 931 2 749 34 962 69 199 62 590 72 642 0 439 27 551 38 498 10 228 14 431 7 66 84 28 82 645 63 994 13 934 40 132 93 680 54 319 28 608 97 395 24 544 30 309 73 216 35 4 90 501 80 488 3 901 76 239 44 804 92 424 19 25 51 424 56 289 95 731 60 240 71 494 18 412 8 770 41 19 25 520 12 293 33 536 96 475 5 762 22 461 29 679
18 492 66 845 48 275 28 797 37 40 94 660 98 511 22 156 73 948 91 34 24 902 8 536 21 403 45 874 64 259 67 745 93 669 35 46 16 142 6 48 97 748 7 977 81 612 60 901 23 243 14 496 44 507 0 919 57 44 9 218 27 1000 58 517 54 436 33 161 63 279 78 866 10 284 59 905 99 878 25 870 11 343 12 973 26 295 17 750 75 259 49 785 61 720 38 990 71 854 42 913 77 352 88 261 15 510 68 976 19 40 69 382 76 981 53 438 47 875 90 903 70 904 30 721 29 164 74 466 89 810 79 772 3 603 82 969 32 705 50 525 34 251 92 518 2 725 13 943 56 19 43 680 5 40 72 608 96 39 52 786 84 415 40 149 51 338 62 838 85 724 87 706 55 970 95 879 39 580 83 782 65 88 20 924 36 908 1 146 86 707 4 208 41 947 46 842 80 984 31 870
89 907 31 268 79 8 17 513 76 202 26 446 84 38 86 498 51 184 53 164 73 755 57 907 29 220 9 207 14 200 20 440 5 519 41 537 50 911 19 437 13 860 70 988 36 407 42 610 15 899 22 394 7 842 81 76 91 801 44 775 16 540 35 853 8 158 74 723 11 482 61 99 24 410 65 476 66 237 10 454 4 860 77 433 43 338 71 739 96 369 32 409 18 727 48 278 23 510 98 137 64 300 72 556 6 58 95 156 33 59 97 902 94 338 75 749 2 117 62 250 93 410 67 104 34 403 38 219 78 37 83 318 21 102 60 72 45 882 12 759 87 147 56 642 49 523 46 218 92 502 99 967 3 594 40 712 68 410 59 628 1 227 80 439 52 723 0 104 55 544 58 402 27 632 37 131 88 637 54 934 30 216 63 653 39 217 28 647 82 280 25 43 69 541 47 304 90 678 85 172
79 452 60 762 54 933 99 625 83 71 56 588 93 605 33 675 15 740 36 1000 42 534 40 575 8 170 13 150 39 145 11 364 32 500 86 250 0 523 67 438 50 735 97 465 14 687 23 498 85 466 4 681 45 871 70 825 6 297 18 606 78 847 73 282 58 774 20 880 1 806 63 616 16 877 29 2 88 281 52 843 95 218 90 62 68 438 98 794 59 585 5 691 46 10 37 198 34 361 71 545 38 895 87 385 61 614 28 531 65 366 25 469 35 281 49 251 94 556 9 218 44 703 76 651 82 412 55 319 89 35 31 167 3 938 48 170 51 192 72 401 43 455 64 730 84 655 81 860 26 558 47 385 77 954 30 786 80 585 91 576 10 627 74 209 27 641 17 378 75 819 24 688 57 896 22 74 21 347 66 727 2 773 62 65 19 648 69 364 53 843 41 95 12 79 96 114 7 454 92 595
37 301 43 556 23 947 36 653 89 281 98 912 85 531 87 337 22 985 16 254 82 948 64 878 67 926 53 399 54 36 31 516 93 933 75 323 0 707 1 285 4 626 99 754 66 419 8 42 5 43 35 900 10 799 56 926 63 214 60 629 28 789 44 7 50 872 76 216 83 633 71 480 58 331 81 884 25 888 62 740 20 204 70 740 39 614 13 214 80 718 11 335 46 564 33 364 92 30 15 528 6 505 27 233 2 444 57 905 45 660 29 609 68 162 73 376 19 499 78 215 74 460 61 180 32 556 24 803 42 997 18 104 88 781 79 503 96 250 52 541 91 241 30 584 69 436 41 175 21 826 72 258 48 32 59 230 55 734 40 340 9 691 38 204 97 104 49 547 94 436 3 366 65 811 95 747 86 682 14 212 84 549 26 207 90 150 7 74 34 590 77 593 51 23 17 641 12 419 47 286
53 912 20 504 95 579 54 705 94 40 14 419 70 238 98 415 93 246 36 654 56 709 1 786 72 767 34 275 87 946 30 911 92 734 76 231 9 749 26 875 40 766 86 58 77 599 84 642 11 727 23 797 7 503 39 800 37 130 49 942 35 935 67 280 96 107 64 351 43 810 68 553 89 298 24 510 18 964 46 385 91 318 2 189 19 878 5 650 59 327 55 560 50 372 75 337 13 854 78 686 28 517 44 93 8 723 58 825 52 231 3 876 62 11 16 112 22 252 99 889 47 108 82 300 74 61 48 842 21 166 80 64 69 489 88 534 57 503 90 561 10 89 41 220 97 123 66 973 32 700 60 494 63 615 79 336 83 698 4 884 29 520 15 937 17 215 71 549 6 309 27 563 85 671 33 89 12 902 61 535 25 80 45 906 73 111 38 703 81 736 31 16 0 908 42 581 65 556 51 155
33 931 84 394 73 658 25 323 80 689 38 539 17 435 39 780 98 706 2 198 93 104 57 982 32 305 85 434 62 624 30 296 44 655 42 396 86 324 0 884 75 844 99 94 89 72 10 422 90 511 74 906 5 710 23 646 4 148 51 164 87 719 54 45 9 889 68 813 95 593 50 404 94 100 27 324 31 336 1 519 79 589 64 687 37 210 48 841 63 35 55 191 65 516 40 457 22 662 20 441 12 82 46 642 71 785 35 217 70 727 81 129 11 418 28 529 52 609 67 511 13 855 45 520 16 735 21 134 47 790 97 494 72 683 19 553 61 513 36 850 3 646 43 148 60 828 69 606 88 52 26 586 7 780 24 459 18 237 34 701 6 438 59 582 76 77 77 135 53 249 41 628 82 145 58 23 91 594 96 834 83 270 49 480 15 74 8 620 92 336 66 4 78 942 29 935 14 155 56 390
11 842 62 555 84 898 47 421 29 2 77 120 45 154 51 12 39 951 67 729 85 210 32 206 22 667 5 54 20 881 68 655 6 553 78 3 98 883 36 5 0 515 33 518 72 609 7 517 56 258 24 862 19 53 90 859 1 716 81 783 70 359 95 633 71 509 89 450 76 719 97 640 75 732 69 64 83 832 21 117 64 928 55 695 61 524 60 586 25 672 13 254 91 905 8 533 30 76 87 58 3 528 92 886 12 235 79 667 28 623 96 706 57 105 17 281 43 42 53 85 58 901 40 96 73 458 31 20 41 909 48 834 38 289 34 432 82 886 14 275 49 409 18 663 9 155 2 104 26 753 23 580 16 761 99 521 94 363 54 935 88 86 15 269 50 781 46 407 86 212 74 605 59 818 44 187 93 957 42 689 65 508 27 24 37 908 10 582 66 232 52 781 4 774 35 681 80 549 63 274
36 851 45 429 21 722 29 407 57 165 12 408 92 788 74 17 35 916 48 148 10 370 71 631 8 619 72 857 78 717 62 10 15 122 2 655 47 534 30 459 49 801 43 105 65 662 46 911 17 574 7 302 85 412 26 933 38 892 56 529 19 575 25 569 41 272 24 417 31 960 55 657 99 200 69 250 64 850 97 716 61 403 16 658 81 849 91 218 42 799 4 160 84 204 44 445 3 579 34 294 0 993 40 783 23 241 73 55 54 156 90 623 1 871 70 867 33 603 59 651 96 843 5 240 94 537 39 113 14 921 68 11 13 309 18 64 22 994 82 564 93 158 88 417 89 738 50 16 63 342 76 499 83 734 75 279 32 743 98 436 52 417 9 429 51 766 20 819 28 322 58 214 87 587 6 650 11 155 66 522 37 442 95 106 60 336 86 481 80 241 79 62 27 145 67 232 77 590 53 121
26 790 15 745 2 365 30 724 88 927 10 993 86 315 39 16 22 389 80 698 65 866 33 865 11 600 23 665 25 553 17 955 78 254 67 682 97 358 85 526 48 325 54 15 73 747 0 797 20 189 92 904 52 835 27 749 98 213 70 540 53 695 95 705 18 944 59 901 13 482 32 2 14 748 5 690 99 269 41 443 66 31 9 934 38 367 87 922 74 158 60 933 91 509 12 650 89 763 63 439 58 546 44 886 7 818 21 941 83 859 76 57 64 992 37 705 45 914 31 241 34 953 36 842 90 956 35 729 46 108 43 604 96 201 6 525 72 621 82 286 57 400 19 81 56 304 8 757 55 636 49 530 3 564 24 574 42 696 61 566 50 36 93 129 77 954 40 871 69 677 4 401 71 614 29 514 81 516 75 687 47 338 68 750 16 976 28 270 79 673 62 336 94 359 51 530 1 79 84 828
69 168 4 466 47 408 92 565 26 692 55 204 3 109 59 541 42 161 65 319 75 260 5 425 52 532 24 844 85 170 28 924 89 827 43 606 22 264 51 676 10 509 6 544 87 792 90 137 73 975 78 70 7 218 16 649 62 483 98 715 20 39 13 760 8 638 67 17 36 161 21 669 91 847 45 696 25 45 32 120 94 183 54 893 57 502 14 608 1 402 50 364 48 575 79 521 0 56 19 913 12 221 86 234 61 727 18 807 64 759 53 964 33 193 74 363 27 115 81 63 46 454 66 827 34 870 77 695 83 510 95 696 88 911 23 787 9 493 41 403 84 912 71 702 58 955 82 348 17 434 56 294 30 455 68 861 15 589 60 2 38 87 49 453 39 505 97 841 93 623 2 848 63 539 99 893 96 307 44 276 76 823 29 647 31 891 70 814 72 743 37 444 80 834 11 731 35 253 40 884
26 827 37 915 10 91 23 555 52 865 65 127 80 292 94 689 61 160 60 651 22 870 78 980 33 957 13 430 30 775 86 901 6 695 89 311 84 89 31 736 56 497 5 578 15 260 36 941 87 694 42 512 97 950 71 19 46 455 48 533 39 345 95 700 11 563 8 666 62 297 57 156 93 740 54 810 90 120 14 91 96 82 59 522 28 520 16 258 63 886 45 186 68 197 44 778 91 613 73 944 92 493 82 143 72 575 75 452 88 372 9 756 24 91 58 93 20 272 51 705 41 689 35 346 18 566 98 415 50 947 67 205 4 215 49 571 85 657 81 234 32 842 0 881 1 223 99 350 34 471 43 272 17 454 77 163 3 645 55 427 47 700 74 159 69 905 29 496 40 992 70 67 7 45 19 969 25 318 83 361 53 896 66 320 21 459 38 455 27 495 12 760 64 110 2 873 79 256 76 494
39 555 81 107 73 518 33 223 88 509 16 883 27 286 12 578 82 624 34 829 48 157 74 446 0 376 91 992 84 836 7 646 86 217 40 582 63 225 10 721 57 956 71 889 13 507 59 559 51 546 58 384 22 521 9 348 89 872 32 481 43 528 5 209 64 639 15 720 52 624 69 32 67 239 2 334 95 745 36 789 21 312 99 541 38 311 30 245 4 133 54 735 93 951 96 398 23 805 75 951 60 805 49 13 35 247 46 759 77 868 53 159 17 809 83 896 55 761 37 151 87 117 50 184 61 524 47 38 45 769 31 142 6 515 25 201 24 626 70 25 92 189 85 388 19 268 1 670 80 504 29 125 14 703 44 136 20 520 18 491 42 786 8 562 3 893 76 20 98 837 97 336 72 391 56 582 68 598 94 100 65 537 11 789 28 442 90 116 79 423 26 323 66 397 62 280 78 789 41 86
70 528 32 553 38 349 33 644 40 734 2 141 50 804 59 345 80 411 66 751 73 914 36 377 14 737 41 636 22 781 16 969 96 25 6 400 65 33 95 503 29 2 87 831 47 838 56 322 1 489 9 319 92 709 60 99 28 662 61 427 20 248 49 307 3 102 54 946 8 942 78 863 69 74 89 990 53 863 18 687 19 124 12 329 27 618 5 852 34 409 23 736 91 713 13 199 10 255 77 68 39 285 48 102 52 244 71 126 90 852 55 201 76 208 99 631 4 219 11 843 98 993 75 306 21 585 94 924 79 353 37 689 45 395 25 931 85 294 0 459 17 541 7 953 86 741 97 584 64 243 62 369 26 580 83 811 24 293 43 563 63 955 30 502 58 144 15 247 68 86 44 284 93 479 67 319 72 978 42 271 81 629 51 510 46 145 35 154 82 557 57 700 31 652 88 504 84 224 74 651
56 460 37 291 92 642 49 836 58 116 0 65 35 530 52 723 95 207 10 289 4 524 7 473 18 314 72 987 24 173 45 695 67 309 46 190 34 514 36 440 80 235 23 971 8 894 20 104 28 99 96 230 74 278 44 801 61 811 22 188 15 178 6 316 39 560 57 192 83 178 62 36 65 325 99 704 70 690 31 846 86 293 63 349 77 828 2 644 33 222 97 32 41 841 40 241 26 44 29 39 89 163 51 744 75 503 21 574 64 18 69 893 68 523 25 67 88 73 54 797 82 362 87 666 98 692 79 673 19 488 32 447 1 464 85 724 38 370 53 570 14 399 66 198 94 691 13 955 73 815 27 10 47 45 91 367 42 302 84 314 81 521 9 636 50 277 55 626 60 811 11 766 76 717 71 986 43 908 48 36 12 626 30 476 16 797 3 684 5 931 17 526 78 750 90 299 59 674 93 210
43 888 29 137 17 710 76 856 23 93 31 417 87 339 44 157 15 794 61 854 58 459 77 388 45 373 55 728 71 923 0 963 54 441 57 678 93 340 19 721 56 627 24 710 21 445 40 372 4 73 95 736 34 898 72 847 52 734 53 400 62 458 78 368 37 876 73 466 59 498 97 31 90 190 36 944 68 114 35 586 49 1 51 223 8 513 66 789 70 663 39 504 74 867 48 759 27 607 38 570 42 699 30 721 92 196 64 132 94 629 14 311 89 312 12 320 83 613 60 648 46 277 18 756 67 974 5 963 6 417 79 66 50 128 3 327 63 619 16 206 84 153 22 957 98 830 13 672 9 46 10 257 82 753 32 367 33 895 11 890 65 992 41 742 96 973 99 579 85 867 69 939 26 952 7 354 88 128 81 730 47 177 80 774 91 135 86 840 20 32 75 566 1 659 25 139 28 819 2 37
4 536 84 119 63 828 14 337 35 589 59 643 12 294 33 954 42 416 47 986 73 4 46 304 17 680 69 166 95 638 55 853 52 187 67 95 19 889 1 329 0 196 49 584 56 841 62 860 32 592 34 331 48 597 97 903 38 510 71 523 53 7 18 396 72 737 75 630 36 447 39 611 66 595 64 110 22 348 41 246 24 927 16 861 7 670 68 428 21 123 31 646 85 242 60 522 8 72 77 475 57 259 98 344 94 40 70 776 87 858 29 399 90 731 93 782 81 929 76 312 2 46 74 468 78 929 20 176 79 17 45 448 5 702 61 423 65 618 10 99 89 396 26 560 43 739 15 627 40 793 99 683 44 157 54 866 25 967 13 926 51 904 58 955 82 227 27 490 96 424 37 869 80 911 6 194 9 493 11 384 91 88 28 342 83 935 30 764 23 141 92 829 50 820 88 760 86 333 3 985
3 448 5 72 75 403 78 20 56 608 81 417 1 265 17 961 25 875 88 446 13 734 64 869 70 133 32 700 4 206 99 45 39 9 86 314 11 508 93 697 77 98 23 362 42 422 92 589 54 630 33 181 45 149 67 136 2 720 15 603 80 776 34 773 0 624 87 136 84 364 51 871 72 241 97 306 69 618 40 394 63 951 50 942 10 813 37 916 53 915 55 826 48 766 36 283 8 557 26 365 20 550 74 792 41 845 65 355 76 135 73 424 95 517 44 781 35 503 52 828 46 255 47 757 79 154 60 678 49 990 16 55 43 356 58 260 68 291 57 578 31 648 83 737 27 775 22 614 59 503 66 206 94 664 28 40 6 568 21 608 24 58 14 265 91 320 9 275 38 395 62 541 85 655 96 85 19 898 98 246 29 175 61 589 89 829 90 697 30 73 18 865 82 182 12 912 71 270 7 519
73 682 68 614 1 358 8 620 10 326 24 914 72 17 88 688 90 750 29 11 5 776 95 354 52 507 91 210 48 359 21 559 80 15 64 684 63 841 67 886 65 808 37 910 18 864 27 975 32 24 4 835 28 399 60 970 93 117 12 625 71 822 19 861 44 225 97 762 13 290 3 829 15 560 43 374 78 206 25 236 0 57 38 822 76 250 62 779 55 436 17 867 40 590 22 887 61 846 98 181 99 11 94 688 45 132 30 160 7 430 69 951 2 441 34 1000 77 90 70 949 26 413 79 421 42 417 56 512 54 221 11 961 31 814 49 224 59 841 66 343 33 74 85 64 16 519 87 806 96 634 46 393 89 921 6 554 36 441 51 424 74 116 57 884 92 727 82 655 58 856 53 759 23 710 35 808 47 87 86 611 50 820 81 790 75 988 83 208 41 874 14 862 20 698 84 168 39 168 9 635
75 934 52 63 28 490 99 256 58 794 17 998 9 755 84 525 44 278 85 266 2 573 12 148 91 501 82 820 90 466 54 262 30 857 6 569 76 515 59 703 57 572 10 98 33 546 32 704 40 117 61 798 73 309 64 915 13 339 62 826 55 394 24 840 21 41 7 587 95 273 94 646 47 806 66 83 93 739 88 934 49 480 5 127 46 133 0 625 80 324 1 281 56 825 81 138 39 348 38 49 41 737 29 54 70 205 67 654 3 224 23 240 20 316 16 555 77 935 22 177 19 941 27 788 78 81 83 429 63 648 4 991 71 300 86 184 18 552 60 368 26 205 31 303 8 777 87 525 74 790 48 931 97 182 69 920 79 598 51 615 50 924 45 515 37 29 72 83 92 614 42 245 96 162 53 930 36 101 68 66 89 420 65 86 15 668 11 986 34 361 98 36 25 518 43 592 35 518 14 817
69 524 56 674 20 52 26 659 95 287 82 888 66 235 78 804 46 238 93 565 37 390 45 649 62 909 15 11 42 602 79 266 25 138 80 299 91 772 90 42 53 861 50 481 63 294 73 341 0 187 3 142 19 238 35 273 36 791 72 576 96 740 88 973 74 54 58 476 71 981 5 807 8 21 75 684 81 705 6 258 86 889 85 227 43 109 34 564 38 75 7 748 99 661 24 645 65 814 83 939 41 474 92 35 49 254 9 627 59 92 48 835 10 87 1 999 77 996 31 578 14 183 30 60 2 585 22 329 18 921 52 611 98 485 17 727 51 47 68 709 40 730 55 408 64 619 87 351 47 343 44 867 89 362 23 108 13 177 33 290 11 886 97 322 21 832 16 418 54 134 29 628 12 471 61 10 70 396 60 815 27 287 4 801 32 42 28 81 84 257 94 56 76 642 67 419 57 278 39 174
89 41 90 303 34 261 8 114 38 759 96 436 60 199 29 315 9 494 72 150 49 371 36 252 78 501 86 451 15 489 93 899 58 880 3 824 25 77 65 832 79 973 39 850 63 779 10 19 85 453 71 657 32 825 59 190 44 909 51 855 82 261 48 306 98 800 14 910 28 547 83 605 52 739 95 607 84 747 1 32 46 260 40 854 77 238 22 671 11 120 45 339 16 507 56 234 33 720 99 76 24 146 92 1 76 543 57 661 47 243 64 548 21 490 88 978 69 980 67 520 91 357 0 155 7 918 66 853 75 774 23 102 42 275 87 628 17 400 70 371 55 438 97 358 81 319 74 704 31 950 27 272 4 738 35 221 73 384 50 891 20 706 30 314 26 264 2 535 13 469 43 20 19 965 41 952 37 639 68 822 6 894 53 72 62 951 5 4 12 485 61 380 18 697 80 707 54 934 94 219
30 589 68 45 90 19 13 697 19 563 61 56 64 488 31 354 51 952 10 246 2 726 14 297 59 914 94 759 60 166 77 200 55 117 39 522 53 883 3 370 9 655 52 755 54 372 47 900 88 990 28 550 57 317 42 275 44 284 86 809 27 554 72 943 26 324 49 888 24 839 35 668 25 652 37 202 97 847 65 49 0 486 92 921 7 519 48 849 38 989 80 47 95 149 11 831 98 376 81 595 34 594 82 303 20 774 70 91 96 634 75 912 78 919 36 92 84 324 66 637 40 675 74 629 17 266 5 875 91 241 8 313 58 991 67 332 41 750 32 866 99 423 23 553 16 432 63 795 18 184 85 911 56 165 21 782 87 595 71 729 93 229 50 957 12 847 69 843 62 537 89 100 45 98 1 718 43 278 76 802 6 949 46 847 83 602 4 793 73 523 33 283 79 106 15 875 29 621 22 181
85 845 55 748 63 789 82 919 15 673 11 727 8 477 40 631 81 104 96 169 90 220 42 840 14 782 20 113 57 652 22 418 70 714 61 329 37 267 44 420 24 751 43 526 25 107 50 326 72 757 80 434 36 432 92 291 21 753 51 267 77 182 98 555 9 622 73 445 91 237 68 934 38 246 16 562 13 202 74 228 5 777 41 898 64 195 1 546 87 696 45 77 78 670 30 448 3 167 59 645 71 910 48 93 60 541 7 961 39 956 84 971 89 721 99 380 52 54 27 648 67 346 94 277 0 102 62 121 35 395 28 879 97 842 29 211 83 474 18 744 58 795 26 620 53 124 17 174 47 772 32 571 93 71 46 605 6 137 49 640 23 434 4 982 56 809 66 934 54 421 33 114 65 978 10 557 88 497 69 412 12 872 86 660 2 235 76 396 34 857 95 20 19 882 75 591 31 392 79 360
46 338 73 700 1 363 35 105 45 989 32 289 11 940 27 565 84 270 75 460 3 841 68 663 6 313 43 271 87 872 18 866 94 938 72 290 21 962 83 742 24 960 86 964 9 562 29 350 39 598 49 916 89 283 7 592 63 750 69 649 13 499 14 323 67 674 31 858 91 824 20 687 23 825 25 688 19 710 98 62 34 546 81 207 10 106 93 105 64 831 56 491 42 93 16 157 66 593 47 72 12 464 37 932 65 508 71 417 4 841 30 175 26 639 38 802 85 712 17 9 41 875 51 121 77 872 40 839 61 493 28 671 95 381 2 276 97 210 74 989 58 86 52 785 92 486 96 209 54 823 50 809 36 81 60 968 57 127 55 387 59 694 99 549 88 752 8 33 15 432 78 848 33 480 80 349 76 204 70 458 5 571 22 787 82 974 0 820 79 459 53 73 62 9 44 399 48 397 90 290
21 550 80 390 29 833 99 107 86 559 30 383 75 974 6 853 12 265 95 961 7 759 10 945 38 12 49 520 34 718 84 425 73 681 69 643 0 460 5 467 54 359 94 215 23 346 77 905 37 233 96 436 3 118 50 267 40 663 53 181 79 262 44 911 24 48 48 77 16 810 59 102 82 833 17 933 61 881 31 79 35 28 19 26 70 115 26 57 76 176 20 835 28 198 1 594 8 993 25 768 39 472 60 93 13 756 68 941 56 591 62 104 87 82 71 526 64 112 11 131 78 406 90 54 2 106 32 196 36 988 57 672 93 518 83 568 55 199 33 710 42 622 15 148 43 999 89 799 52 935 65 58 9 566 14 186 91 204 46 782 98 238 45 593 92 320 63 368 85 73 58 442 18 887 67 604 47 491 74 71 51 98 81 677 88 840 72 549 41 758 66 440 27 590 4 977 97 744 22 44
44 718 11 390 71 631 5 144 80 837 23 364 70 293 1 589 53 241 45 386 76 987 98 146 95 771 13 380 14 321 66 735 62 760 30 975 43 679 94 129 74 234 58 289 51 378 35 547 40 857 77 702 69 494 17 814 41 506 21 982 72 181 84 631 47 706 88 978 86 521 20 767 39 626 8 805 68 164 7 584 65 670 49 855 92 705 15 634 52 827 0 619 57 302 16 822 28 637 9 851 42 641 4 466 79 562 54 330 67 588 99 859 2 207 6 943 81 542 26 289 75 205 89 777 24 847 46 164 87 463 90 590 18 688 50 364 63 474 33 302 78 229 48 886 85 545 73 308 82 448 22 10 36 348 31 492 61 788 55 257 19 149 56 151 91 162 29 276 96 192 83 804 97 915 37 416 25 428 64 570 3 514 34 742 93 161 38 712 32 429 60 239 10 280 59 397 12 776 27 788
6 865 24 747 95 318 40 107 80 398 48 653 60 654 94 365 85 2 79 370 45 302 35 821 81 700 55 706 99 182 97 251 69 470 13 421 11 195 92 551 23 133 53 987 82 998 88 49 73 236 38 406 51 64 74 4 27 793 17 259 63 693 54 979 83 516 12 608 0 907 56 315 30 304 46 143 78 565 15 721 91 119 19 136 32 504 16 757 89 950 41 893 33 145 70 299 57 34 90 535 34 936 98 226 7 5 76 823 87 838 49 462 59 857 71 126 66 55 93 632 47 616 52 869 31 723 84 5 26 277 9 625 86 239 62 659 72 331 77 382 44 554 68 56 4 833 75 556 29 927 10 493 43 414 28 823 5 127 36 192 25 758 50 912 22 224 2 823 21 497 20 929 64 461 14 456 37 444 1 718 67 75 39 910 65 311 61 175 96 542 18 733 3 194 58 794 8 646 42 470
47 485 40 125 84 737 77 135 14 234 16 921 27 414 75 394 4 857 34 570 26 851 78 701 48 144 21 219 74 548 72 593 2 429 54 254 20 193 92 636 79 177 46 905 93 954 45 90 86 651 8 76 65 385 88 296 64 774 62 959 42 525 1 65 17 336 3 513 56 78 99 169 49 976 98 522 91 754 59 159 96 578 61 26 22 107 50 567 30 699 35 395 11 930 24 389 73 804 15 313 33 484 25 854 32 117 83 259 37 663 55 872 0 863 36 697 43 770 76 538 95 245 94 100 69 175 23 614 89 800 6 573 9 453 97 219 38 246 18 221 60 254 58 904 41 367 29 756 71 585 57 826 12 51 67 38 85 741 63 598 51 475 44 55 90 852 82 458 19 666 70 655 10 351 52 109 31 512 5 577 80 659 66 567 53 324 13 637 39 704 87 659 68 770 81 509 7 778 28 674
30 296 98 189 13 86 88 649 9 881 26 628 36 67 38 730 70 765 29 303 23 450 93 576 50 501 15 620 2 659 18 107 94 334 45 523 1 813 47 756 24 74 92 385 67 426 85 331 46 781 34 854 55 21 56 212 49 962 52 319 71 985 25 984 5 475 73 526 10 999 97 671 54 351 48 877 74 899 20 394 35 883 60 305 7 196 90 583 58 752 64 323 16 438 0 775 82 836 78 690 99 246 14 25 42 440 32 68 59 889 33 833 65 173 39 676 31 849 19 275 77 788 89 189 44 5 8 961 72 921 6 444 51 500 22 485 21 459 3 467 17 6 81 616 11 419 68 562 79 287 83 400 91 454 37 168 66 705 57 368 86 256 95 432 4 789 43 137 75 359 41 655 87 573 12 262 61 961 76 985 96 169 80 366 84 499 27 931 53 180 62 147 63 824 69 987 28 578 40 767
99 490 81 235 53 840 27 62 14 439 73 109 65 400 95 614 52 563 4 8 71 536 59 371 54 734 9 953 8 350 26 495 34 970 20 253 7 282 76 334 16 732 41 946 91 864 10 968 22 484 24 622 43 40 42 32 13 930 30 319 32 724 62 721 97 367 72 809 93 510 44 57 45 821 18 534 83 67 88 773 64 84 47 639 63 711 19 923 66 323 94 825 38 406 90 887 98 871 5 459 74 228 51 973 37 338 3 148 60 331 35 709 68 299 15 961 96 687 58 189 6 621 0 236 46 847 57 440 2 487 69 184 78 777 49 484 33 825 61 817 48 738 70 618 36 333 31 544 82 434 1 862 87 313 17 268 92 120 56 110 77 272 23 36 12 255 75 615 40 23 50 761 39 628 28 586 25 555 67 321 85 539 55 590 29 236 84 150 89 597 86 951 80 614 79 909 21 608 11 597
78 629 97 137 41 139 27 991 10 730 61 336 96 157 64 494 45 198 25 166 7 697 8 190 58 985 55 581 33 207 4 663 84 112 35 582 44 314 66 666 53 137 70 401 30 273 32 199 39 20 19 225 26 125 74 147 69 920 51 387 34 934 47 406 83 286 42 900 87 378 48 850 3 830 16 674 71 203 11 800 95 525 82 851 5 220 54 405 52 856 18 106 92 320 60 994 99 335 81 312 65 815 67 673 63 328 91 854 62 541 93 163 90 559 49 225 76 944 38 622 86 512 37 87 73 135 31 36 46 985 29 669 12 218 17 175 1 14 23 291 56 626 2 848 77 906 20 807 88 541 13 63 57 830 21 790 14 477 50 484 98 538 43 897 0 767 72 924 85 454 24 996 6 819 15 391 68 955 94 514 75 645 89 398 80 978 79 108 22 334 28 899 40 376 59 616 36 535 9 920
35 934 36 254 70 860 6 801 46 569 14 734 3 25 75 782 23 146 4 709 38 716 1 472 2 556 48 951 13 854 73 509 22 652 40 430 99 743 83 263 54 370 18 528 45 949 51 270 72 476 82 119 8 113 57 830 79 441 39 641 88 806 95 579 31 617 21 112 42 190 80 329 0 654 61 460 50 267 20 432 60 190 90 548 63 127 55 548 41 768 11 804 5 537 17 170 85 57 96 281 69 869 15 487 84 18 27 879 37 614 10 323 78 904 34 595 94 162 56 162 91 671 9 948 52 482 98 75 76 924 24 204 47 381 26 418 81 462 71 989 33 856 92 912 28 255 12 767 19 12 7 786 86 941 53 990 65 875 93 191 30 695 43 520 89 624 32 34 87 342 97 155 49 443 67 960 59 555 29 133 58 934 44 347 77 775 25 590 64 712 66 509 62 418 74 39 16 875 68 537
1 683 51 454 99 459 78 243 55 617 10 105 29 245 93 735 81 380 68 488 61 185 4 38 37 963 98 663 95 686 86 814 28 299 13 481 47 433 42 449 41 88 7 600 52 938 22 405 57 347 77 225 25 339 38 756 85 72 50 837 34 981 65 441 8 755 48 793 39 64 56 667 58 727 82 359 33 319 40 727 84 330 12 509 3 550 45 141 70 656 43 211 9 546 62 941 91 523 20 587 46 275 90 338 32 164 18 177 80 336 63 500 5 488 23 386 83 191 74 508 17 258 53 489 31 399 35 792 2 321 96 267 92 28 27 246 26 454 73 676 66 470 87 173 49 684 19 51 11 759 69 71 15 740 88 344 97 743 72 692 6 75 64 294 24 46 76 272 67 35 94 236 0 589 75 115 59 75 54 477 36 17 21 57 30 516 89 335 60 605 79 8 44 985 14 417 16 738 71 407
85 601 84 477 90 366 76 135 88 37 65 37 32 503 27 721 18 800 3 529 92 458 60 534 41 664 38 983 96 365 51 550 79 272 33 996 42 581 39 176 98 343 29 110 83 692 28 688 69 849 7 524 81 410 71 286 4 711 97 909 11 791 31 395 86 773 52 301 50 939 77 335 55 545 89 470 14 242 66 86 59 763 49 275 0 951 46 769 17 77 24 104 61 572 53 624 72 400 22 21 9 971 47 357 70 888 80 881 56 21 12 52 64 909 62 555 25 436 48 262 63 920 16 708 74 966 37 789 87 870 44 577 10 777 15 986 93 940 8 124 34 37 45 914 67 583 95 497 75 123 2 727 36 110 68 518 73 488 20 578 1 775 58 660 6 317 94 990 57 90 26 243 40 935 19 857 35 302 30 578 5 870 99 668 43 286 91 795 13 124 78 105 23 576 54 612 21 659 82 227
55 698 45 810 0 99 33 313 66 737 78 736 2 568 3 989 39 167 57 462 60 484 34 769 87 368 90 213 16 246 73 273 14 785 74 702 77 918 76 483 96 534 13 274 41 211 9 451 79 71 97 780 11 660 32 115 54 718 50 859 51 191 59 504 53 551 4 964 72 313 67 112 25 212 10 580 62 643 47 567 46 356 36 858 91 677 40 928 44 800 22 579 69 697 56 952 17 474 49 119 48 311 24 615 94 626 75 97 6 993 98 776 38 318 99 77 95 66 52 64 21 197 68 809 35 743 7 667 8 856 1 110 43 954 65 345 30 829 61 640 92 951 26 936 37 666 19 152 31 766 81 539 85 162 93 619 58 332 83 616 84 71 64 443 27 781 42 560 12 125 63 275 86 498 23 7 71 823 29 848 70 402 80 435 82 560 88 51 28 553 15 481 18 175 20 619 5 602 89 923
80 712 67 384 55 858 58 501 3 467 37 482 42 11 29 679 97 556 10 8 88 1 9 629 44 846 21 836 51 549 99 10 61 76 38 387 20 571 49 996 17 326 90 163 34 690 82 784 95 444 14 957 96 847 18 462 23 146 12 665 45 254 87 343 53 608 66 577 19 647 94 147 74 861 84 678 72 913 68 311 98 712 50 622 83 869 43 611 47 602 64 80 77 666 13 122 71 99 39 366 11 888 35 818 78 175 30 744 24 691 75 308 85 997 5 50 26 702 7 213 79 260 41 635 54 697 62 131 25 490 57 870 93 1 33 627 46 51 48 110 56 547 65 215 15 570 81 123 60 525 73 46 63 343 69 585 6 640 2 811 91 69 32 191 92 741 70 167 28 751 16 517 89 435 4 177 0 422 59 430 76 226 8 636 36 689 27 93 22 424 40 914 52 58 1 244 86 22 31 108
76 209 17 200 40 678 10 315 23 167 71 304 47 627 70 361 88 185 85 980 58 580 60 369 78 207 87 587 62 454 69 485 20 288 50 340 65 661 4 725 3 436 83 990 25 7 73 701 26 678 9 91 33 230 64 32 49 635 56 471 61 24 45 369 67 259 93 23 90 693 29 992 2 899 77 60 1 788 27 673 91 861 52 142 95 977 13 224 66 821 16 949 80 663 94 761 82 480 36 651 14 710 19 932 63 787 99 390 75 409 42 845 57 269 5 489 68 112 41 89 55 746 53 962 34 117 15 861 21 966 92 494 31 372 32 33 39 506 44 697 7 803 35 650 89 653 8 610 18 252 98 741 48 698 79 218 54 764 96 710 51 402 84 181 6 505 86 464 28 926 74 65 30 964 12 1000 59 196 43 923 22 256 46 922 11 11 81 586 24 23 37 957 97 236 38 899 72 904 0 386
6 599 90 219 56 950 99 447 27 575 85 859 82 752 4 811 19 27 2 205 88 280 69 674 78 50 51 101 57 995 18 967 49 858 1 755 35 372 86 889 45 325 94 669 58 109 84 326 36 201 44 978 13 811 72 525 31 619 93 825 37 956 43 88 81 927 33 79 11 560 0 710 30 846 40 735 53 105 46 822 87 36 70 643 61 161 71 495 20 260 96 377 60 615 23 773 39 787 54 306 8 5 21 893 10 694 63 620 5 808 89 146 7 25 16 822 12 37 76 288 29 886 52 963 67 237 14 398 38 461 97 72 68 85 91 345 42 38 9 496 65 324 3 379 25 624 34 744 32 825 59 874 55 997 62 948 66 209 22 932 48 940 28 447 64 90 24 840 92 562 15 802 98 127 74 416 83 15 73 220 77 145 41 852 79 641 50 319 95 462 75 464 47 815 80 411 17 792 26 605
20 747 79 140 49 612 97 860 48 532 8 239 12 958 88 942 53 503 1 474 63 990 54 842 23 730 45 688 92 681 6 238 55 54 2 956 22 302 59 222 13 902 47 669 64 58 77 875 29 312 0 112 21 515 85 674 98 310 71 348 46 118 34 461 38 409 66 926 28 686 24 551 40 460 90 172 58 290 80 17 60 288 67 615 95 401 44 482 42 665 41 945 39 836 81 731 86 60 18 414 65 192 25 960 94 43 83 608 31 662 4 858 62 391 35 962 56 201 11 873 37 369 87 158 91 188 74 471 51 701 17 418 70 741 69 32 32 355 26 172 78 186 50 277 27 267 73 462 16 742 68 840 43 20 36 334 99 592 15 642 19 546 84 220 30 857 7 664 52 626 82 854 75 600 76 820 9 595 10 361 89 763 5 280 93 210 33 253 72 340 61 877 3 193 96 843 14 766 57 953
79 358 58 179 64 866 68 271 26 444 85 509 32 346 90 713 66 784 42 297 51 201 57 152 75 650 44 667 5 294 95 44 91 982 33 798 73 963 65 439 43 102 70 961 6 774 84 795 98 94 22 430 12 123 48 724 71 75 86 911 40 484 30 432 2 281 29 4 81 22 7 587 82 695 28 823 24 681 4 336 59 953 97 841 15 396 67 41 49 250 35 421 93 938 23 927 96 332 19 250 78 173 17 709 80 406 3 670 47 549 25 599 46 880 45 597 94 461 11 448 10 942 37 1 50 67 41 9 55 375 89 291 54 890 0 109 76 793 31 56 39 246 69 449 8 690 60 856 14 683 92 585 87 613 72 71 20 553 9 301 34 40 36 558 16 816 61 67 56 958 38 156 83 989 27 79 52 605 62 101 18 6 74 125 77 894 88 165 63 184 1 686 21 821 99 14 53 954 13 200
34 124 92 364 95 749 89 968 90 656 45 962 74 258 16 612 31 271 30 742 84 848 79 403 2 133 81 407 8 145 10 757 70 778 14 455 91 536 6 279 54 545 33 483 43 946 67 550 72 463 0 687 32 982 63 189 60 798 76 662 82 457 52 602 49 470 64 103 37 258 5 314 42 383 11 516 4 415 73 709 35 877 9 996 19 755 66 60 18 96 40 336 7 533 59 695 28 438 36 747 25 509 46 395 75 240 93 770 50 181 39 568 61 734 53 211 20 481 17 593 51 152 3 33 29 789 99 661 48 10 55 789 96 970 22 346 62 634 68 409 26 341 12 649 13 977 86 519 44 84 65 548 71 332 38 822 87 582 80 708 98 727 1 180 24 5 69 312 23 709 85 199 97 250 77 103 94 349 47 189 15 422 83 934 57 60 78 3 56 193 21 389 27 796 58 538 88 25 41 788
51 406 0 870 89 936 85 556 64 185 3 209 81 33 16 168 47 846 34 629 91 905 75 569 38 95 35 454 73 839 43 73 39 980 4 941 9 503 60 567 30 122 19 785 97 521 45 321 25 769 20 543 61 592 52 40 63 344 46 67 95 882 8 781 31 151 29 407 27 723 44 881 74 96 93 520 57 822 90 754 99 426 94 816 78 33 22 570 76 548 67 565 14 580 62 506 36 587 69 145 21 30 33 379 11 712 49 43 40 660 32 893 18 673 65 786 72 687 59 208 17 154 82 466 42 969 70 104 56 456 12 919 6 203 96 54 41 122 37 854 71 182 79 81 15 380 13 851 58 164 77 371 28 257 68 957 83 794 2 375 48 356 92 926 1 477 5 865 88 667 66 31 24 717 53 582 87 649 50 328 54 867 84 866 10 703 98 356 55 834 26 233 23 246 7 323 86 821 80 61
86 371 30 209 92 37 47 190 33 143 23 915 7 501 56 151 16 970 61 834 48 276 64 629 44 60 55 193 68 798 63 907 71 887 40 729 76 616 14 256 24 964 5 115 79 798 46 570 99 193 98 645 11 754 85 180 6 732 29 862 42 723 1 3 41 863 91 523 60 216 52 158 75 904 74 236 2 391 32 92 13 683 83 825 3 479 54 399 38 838 19 549 36 246 77 446 72 985 93 357 73 496 65 184 50 264 45 98 96 725 90 428 0 190 69 369 53 309 21 702 81 887 82 692 49 730 8 396 31 835 34 330 87 762 67 254 70 858 35 801 89 344 88 396 37 976 78 804 57 702 39 465 17 111 97 495 51 657 80 805 25 939 62 391 20 633 22 769 15 486 9 695 58 852 18 524 66 825 26 549 27 710 95 290 10 371 4 579 12 94 84 739 94 913 59 705 28 448 43 522
68 202 88 47 47 538 40 700 89 150 45 888 31 62 60 344 25 803 81 411 20 259 9 30 14 187 72 259 62 824 4 552 2 621 64 678 80 783 37 877 67 14 22 771 23 449 69 996 82 276 59 28 24 819 87 430 18 103 61 515 49 845 1 948 36 980 3 977 54 587 76 911 74 727 19 714 12 874 77 783 30 885 83 964 34 192 29 459 96 948 0 653 99 352 33 999 50 279 52 228 56 233 84 916 21 305 48 976 65 51 98 577 93 677 32 838 55 69 46 287 94 384 95 382 26 285 53 578 15 724 91 428 57 125 71 251 51 465 79 292 86 278 27 530 39 514 78 174 13 436 10 201 7 450 75 298 73 182 58 692 5 513 38 101 63 968 35 245 6 495 70 897 42 735 28 116 41 707 90 722 11 600 43 891 17 304 97 285 44 565 16 95 8 77 85 835 66 781 92 74
13 911 55 323 42 407 41 214 21 78 24 550 37 267 2 732 99 337 26 924 11 141 43 466 68 102 10 564 79 303 14 811 97 58 77 528 58 241 74 785 38 673 34 711 28 112 8 957 63 371 39 12 73 832 32 55 95 268 9 555 3 31 6 673 19 45 44 748 92 904 16 85 45 964 51 64 67 304 84 671 29 621 66 392 83 569 90 190 35 379 86 909 56 481 7 132 76 224 54 851 20 510 22 676 78 460 36 270 4 88 25 99 53 605 50 478 52 979 33 887 27 732 89 799 47 543 12 380 85 896 69 33 57 46 17 693 88 521 18 311 94 145 62 168 87 874 93 683 64 255 82 442 71 876 48 566 65 507 23 394 46 932 70 452 30 337 80 714 75 216 91 254 81 94 49 159 96 187 61 537 0 105 72 297 98 362 1 12 60 425 31 350 5 50 15 1000 59 860 40 546
87 921 66 216 56 344 35 401 53 261 98 791 24 946 2 700 40 268 75 840 5 778 18 194 82 602 38 289 14 719 25 934 69 137 52 761 81 964 62 638 99 672 95 488 67 6 33 988 92 314 43 270 70 1 91 485 16 441 37 507 10 678 85 870 55 863 7 806 4 819 51 919 80 697 46 905 0 447 60 552 49 680 78 433 77 888 48 799 61 494 15 996 39 523 65 716 19 18 86 395 21 919 93 636 83 727 22 895 68 159 28 177 36 551 73 8 26 674 27 787 1 375 47 960 44 561 45 663 89 944 88 997 54 356 97 221 63 778 9 726 13 177 84 824 32 988 30 597 3 762 6 415 90 412 94 987 29 962 17 624 31 15 20 865 71 644 64 940 50 14 23 106 42 599 11 846 12 838 58 238 41 802 34 565 59 786 72 153 57 96 79 72 8 159 96 283 76 896 74 937
91 316 74 880 97 188 14 394 88 484 87 47 10 252 46 252 21 761 23 616 0 631 50 679 45 878 19 143 18 453 43 396 8 177 62 965 82 835 1 918 31 411 35 37 77 339 90 366 89 373 11 700 39 664 42 886 12 370 93 593 29 867 38 837 16 291 63 557 73 181 28 17 51 595 95 300 32 242 17 307 26 887 54 561 49 54 85 460 65 273 66 208 76 23 37 486 94 922 55 636 41 62 68 677 59 969 33 113 36 627 2 644 80 837 7 36 78 836 61 187 64 194 25 14 57 49 22 614 60 523 81 159 96 215 30 674 86 909 13 871 5 856 70 720 9 132 3 968 69 92 53 348 67 997 92 1000 79 318 75 423 56 734 24 731 40 708 44 776 83 69 47 165 98 836 27 81 6 372 48 412 99 128 34 637 58 390 72 852 84 30 15 328 52 649 4 364 71 55 20 991
45 552 46 197 48 890 14 7 30 515 38 395 10 556 99 313 16 869 77 476 92 317 22 802 82 338 60 622 89 282 44 305 53 763 74 101 37 779 40 74 66 776 27 826 57 409 91 104 94 488 23 543 80 542 8 559 29 280 43 550 98 224 34 294 69 30 50 66 39 459 87 819 0 128 56 885 12 394 20 425 3 974 42 296 25 890 75 189 61 369 31 225 83 955 13 38 32 230 18 215 88 28 11 931 81 459 86 521 24 786 84 270 51 565 35 284 68 261 1 862 5 356 6 99 58 159 78 562 26 859 54 881 52 929 62 169 76 815 28 650 90 619 85 607 36 476 49 671 71 632 93 546 63 263 70 24 21 636 19 211 67 139 95 860 47 579 73 687 7 723 9 132 65 616 64 413 41 89 4 606 72 150 59 2 97 33 55 486 17 182 79 720 96 829 2 214 33 886 15 53
61 205 88 189 7 562 47 536 99 186 14 70 45 738 4 430 90 312 58 103 86 536 74 235 77 278 71 282 66 828 28 772 59 235 26 465 35 934 95 928 38 431 82 442 10 551 1 487 49 171 13 114 44 356 64 355 23 686 51 822 89 272 85 667 2 732 16 660 27 580 8 903 75 949 33 744 68 438 31 733 83 808 3 475 70 988 80 953 96 746 15 813 6 667 20 804 93 471 78 443 54 712 34 140 81 516 39 204 53 50 69 401 50 894 30 245 24 962 79 487 12 410 37 316 72 793 22 135 57 370 91 850 63 324 21 984 42 481 36 634 55 678 48 891 32 819 98 414 92 883 0 12 40 476 62 48 25 316 43 132 52 420 19 102 73 131 41 563 76 131 56 391 17 340 9 19 5 214 11 546 97 519 65 288 94 614 46 821 29 30 60 420 84 938 67 419 18 575 87 703
36 785 44 855 18 503 38 883 12 478 24 37 41 121 15 45 58 608 67 864 4 330 78 208 84 428 96 166 13 786 74 451 8 321 81 935 57 378 82 131 61 320 2 852 45 420 30 443 47 878 43 285 46 403 73 807 52 472 77 323 23 472 54 649 70 914 17 284 35 94 9 218 97 12 27 52 3 499 91 410 32 545 42 57 53 51 31 347 60 781 76 199 26 858 0 31 66 906 93 369 75 654 48 195 69 983 72 201 94 703 22 107 19 158 63 663 65 420 99 620 90 288 33 150 92 771 10 456 37 8 89 356 34 845 39 132 59 640 40 880 28 972 64 494 25 220 80 597 20 577 71 682 16 417 5 397 11 806 98 324 56 561 1 305 85 589 95 95 6 871 21 716 7 851 29 380 68 833 86 520 62 917 49 991 79 287 14 880 50 909 55 275 83 326 88 36 51 113 87 941
47 809 32 355 81 936 17 269 12 36 37 259 95 834 43 145 98 918 52 660 24 843 26 933 78 844 6 274 0 35 44 845 2 684 16 121 51 773 84 339 28 180 99 739 85 506 86 35 93 359 50 261 92 809 80 355 83 913 31 520 76 294 97 904 34 40 88 562 67 124 62 612 91 967 49 517 10 344 30 52 4 447 11 896 59 820 87 430 68 124 54 233 96 140 46 711 1 362 41 52 18 8 35 858 61 371 55 173 25 606 48 21 71 686 27 665 69 780 3 430 23 604 42 754 15 863 20 187 74 130 21 730 94 515 82 382 13 735 65 527 79 80 33 607 5 609 9 309 66 597 45 531 70 600 19 905 77 675 22 523 29 782 73 401 56 457 72 647 39 473 64 177 8 631 58 1 57 783 7 504 40 745 90 751 38 317 75 585 89 218 14 88 53 92 36 829 60 570 63 919
69 96 37 958 94 390 70 5 82 798 6 623 83 179 63 513 79 786 60 831 58 430 15 283 20 450 95 108 52 562 53 310 14 51 23 900 72 103 40 675 61 198 96 718 76 452 35 730 24 974 4 119 88 362 42 372 29 416 32 17 74 420 71 724 65 911 55 262 36 814 77 275 75 876 11 530 59 569 99 419 31 271 62 326 18 768 91 851 68 396 57 577 30 90 45 617 7 820 47 697 2 932 38 15 39 495 98 695 41 426 46 428 0 827 19 720 93 506 1 346 54 220 85 480 48 86 34 183 64 960 28 970 43 276 49 253 21 149 90 186 5 211 51 565 12 10 10 443 27 548 86 457 22 71 44 300 56 59 66 926 25 425 16 5 50 24 97 288 81 998 92 391 33 654 8 511 89 601 78 634 13 1000 17 912 3 355 9 1000 26 651 67 79 80 495 73 78 84 516 87 295
80 455 58 171 32 94 23 964 3 880 41 769 11 751 38 919 50 79 69 809 85 793 67 337 96 46 51 155 45 944 24 491 95 8 49 994 86 909 56 546 22 732 16 302 62 278 17 712 66 921 83 987 55 111 57 613 1 407 71 695 25 193 89 477 91 901 26 905 98 325 81 322 59 773 2 245 4 742 97 890 61 624 99 668 0 904 87 404 12 535 77 960 27 673 37 252 40 647 35 845 54 746 53 46 18 248 63 306 84 609 9 31 75 522 79 647 72 887 93 94 74 853 76 945 94 289 28 994 6 283 7 121 34 133 78 445 36 892 21 42 14 659 68 862 60 798 92 905 65 501 88 949 47 439 64 279 15 645 48 479 46 777 13 618 70 305 43 441 52 280 19 234 5 285 44 369 42 387 30 79 90 302 33 143 82 308 31 671 8 414 39 771 10 830 73 493 29 801 20 969
11 650 2 405 44 451 67 63 41 110 36 836 70 36 48 951 95 203 68 781 8 953 58 959 35 313 63 102 50 679 72 278 22 457 26 649 88 366 3 593 9 582 65 390 51 673 66 436 27 137 81 46 85 182 46 844 30 896 98 682 99 750 62 32 40 819 71 498 5 314 42 136 87 667 92 329 37 911 55 414 45 494 76 446 31 880 89 353 23 299 69 125 28 432 14 41 49 94 13 164 20 688 77 828 15 689 4 346 78 235 21 623 79 424 53 89 38 539 82 600 57 175 39 180 84 71 17 104 25 762 64 916 0 788 6 878 34 80 93 645 94 845 29 503 80 765 97 965 59 488 73 713 12 219 75 964 90 38 43 510 16 325 24 366 52 847 7 735 74 863 1 838 54 104 60 310 56 541 83 741 32 234 61 277 91 798 18 568 19 912 47 388 96 796 33 911 10 21 86 461
46 619 10 290 20 983 57 941 74 52 85 126 63 884 13 651 42 358 22 661 16 775 17 490 70 391 33 628 8 503 78 187 58 524 27 893 31 837 62 684 72 699 9 677 89 175 25 181 41 825 54 576 99 742 40 273 26 925 6 224 86 448 34 953 69 599 92 933 49 667 1 556 81 839 32 446 51 359 73 667 2 102 88 534 23 583 30 728 71 163 29 233 60 588 95 279 19 972 12 341 3 781 48 557 76 166 65 902 94 918 82 61 61 516 11 562 45 500 14 122 35 184 64 331 84 531 79 30 43 617 98 682 37 765 93 864 7 217 91 193 87 287 39 884 24 945 83 881 80 321 97 445 53 755 67 34 52 441 75 70 77 276 36 825 15 565 5 878 66 356 50 27 38 123 90 609 0 931 59 80 56 943 4 107 68 882 21 891 55 369 28 983 96 371 18 942 44 183 47 262
23 814 83 658 94 102 16 203 71 538 27 715 34 705 9 403 18 556 48 722 42 724 20 843 24 198 39 773 21 432 49 185 36 463 99 457 14 714 19 348 74 963 88 984 91 690 28 32 92 855 51 429 95 205 90 921 29 979 52 651 79 72 11 553 13 372 62 950 1 994 56 900 60 277 78 793 15 988 57 112 17 585 41 742 32 71 22 467 72 584 5 365 31 306 40 837 10 964 73 596 76 7 44 364 97 214 67 452 7 225 75 85 96 986 46 748 81 516 45 616 30 820 2 734 89 729 55 437 80 621 82 664 47 269 65 883 77 758 50 509 33 205 87 344 61 735 59 594 54 135 35 370 53 653 3 565 66 576 93 339 64 918 70 87 43 726 38 523 68 906 8 66 86 729 6 863 12 320 85 229 58 507 25 840 69 337 63 708 37 728 26 575 0 574 98 204 84 484 4 284
60 297 9 29 50 984 81 485 39 402 48 761 2 705 0 859 62 233 20 873 59 733 4 289 91 114 19 374 5 746 7 318 1 458 35 700 24 733 70 393 58 788 92 675 27 668 75 644 84 209 55 663 73 225 37 426 12 226 25 392 16 251 11 818 82 675 93 628 52 218 64 973 74 813 34 399 76 95 80 412 56 552 49 421 53 86 89 122 46 612 28 54 79 377 85 368 77 858 8 56 68 146 95 488 45 604 10 579 65 692 78 650 98 333 54 709 23 830 17 962 94 94 67 421 30 510 66 426 21 462 18 157 61 478 36 499 31 117 3 761 38 270 13 63 83 894 40 789 63 86 96 930 72 311 22 251 71 69 57 951 47 934 99 584 90 691 43 911 29 954 97 992 87 967 88 348 6 378 44 968 26 606 51 987 41 630 32 946 14 17 33 440 42 352 86 782 15 817 69 651
3 390 17 195 81 290 37 545 87 832 98 885 71 673 12 574 68 792 55 24 72 259 73 205 23 426 5 770 42 348 61 242 18 434 43 55 44 425 93 286 78 741 15 262 21 514 22 906 50 229 59 729 91 815 70 511 16 124 51 74 60 310 79 330 76 108 49 600 95 23 54 749 74 840 82 121 69 644 94 672 48 715 65 505 1 48 8 999 66 75 19 977 40 930 24 597 53 433 31 3 84 46 29 158 99 40 33 474 26 984 58 986 46 248 32 310 83 406 77 941 45 966 85 660 10 818 25 539 57 962 34 981 63 56 2 473 89 492 36 5 28 866 75 430 52 251 0 715 27 950 92 769 80 564 30 57 97 712 11 764 96 587 9 961 20 289 47 822 35 697 39 471 62 580 6 663 14 427 90 838 7 713 38 356 86 138 13 194 67 600 4 954 56 364 88 101 64 3 41 303
40 215 39 917 95 688 7 748 31 965 92 458 5 842 84 847 79 129 41 893 38 611 6 604 65 444 35 268 57 240 47 235 28 803 53 899 12 609 63 454 0 969 30 132 15 691 52 329 83 45 67 743 27 148 80 36 90 240 33 180 26 819 75 564 36 853 86 597 20 433 66 221 78 429 25 953 85 32 51 580 1 614 43 635 69 358 76 272 17 719 62 353 98 693 54 553 48 594 96 168 70 899 34 905 21 271 24 933 56 329 68 568 2 721 8 911 61 931 44 395 82 96 88 752 64 459 99 516 91 218 87 929 77 497 45 316 81 398 58 381 4 707 74 885 55 895 16 566 42 277 60 541 11 817 46 324 3 590 71 604 14 587 37 492 59 31 10 750 18 769 50 13 72 456 9 932 97 660 23 510 94 184 32 765 29 496 22 850 73 496 89 131 13 667 93 86 19 773 49 496
44 909 34 33 13 385 94 646 63 864 9 738 38 301 77 869 32 125 18 568 8 333 1 480 0 240 62 242 78 160 4 153 26 26 79 359 84 66 36 971 87 289 82 423 10 80 47 870 17 350 27 721 11 239 90 732 41 202 54 262 51 81 86 154 39 342 97 266 53 917 67 787 56 613 16 59 58 697 42 350 76 152 37 17 7 991 71 200 24 767 66 166 3 354 29 804 68 943 43 759 64 924 28 39 23 140 6 672 61 293 30 952 25 60 74 150 48 530 14 492 59 253 49 774 75 223 57 216 2 700 45 707 52 146 99 951 5 235 60 309 89 222 88 700 70 398 83 68 80 440 96 329 91 875 31 227 85 690 35 765 55 203 40 34 12 146 21 533 98 673 65 668 73 838 19 561 22 438 92 24 93 686 72 847 33 735 15 98 69 405 95 789 46 212 50 321 20 590 81 95
13 525 33 572 86 151 94 753 5 699 42 869 25 556 27 239 47 768 66 599 14 635 60 152 11 196 55 796 3 16 37 520 69 381 58 615 53 701 7 820 82 426 74 913 88 647 57 489 96 28 61 975 85 975 16 637 32 905 40 376 29 355 92 743 1 303 65 932 20 977 34 83 78 10 6 855 98 71 79 861 48 154 77 925 84 898 23 31 36 875 9 672 97 66 81 910 56 306 76 861 2 750 75 182 30 681 59 13 24 857 49 797 90 112 22 991 4 656 68 253 45 633 17 914 64 790 41 915 26 581 39 769 54 983 43 61 72 31 38 823 0 997 12 385 28 733 21 849 35 434 10 944 80 695 46 595 15 147 71 593 50 494 62 42 91 149 63 850 83 282 67 641 8 472 89 905 19 223 18 752 95 444 73 336 87 533 51 838 70 203 93 143 99 403 44 911 31 893 52 27
56 848 92 80 88 714 38 901 37 637 17 759 98 400 46 742 58 474 20 664 93 729 26 958 51 852 79 66 68 519 83 684 15 823 47 721 23 239 16 679 73 6 74 708 50 824 70 802 78 4 67 486 52 534 89 30 28 830 62 314 71 528 27 330 97 351 36 135 48 514 61 238 41 295 13 35 3 855 69 165 55 41 64 668 86 814 57 81 63 184 44 353 30 536 11 592 81 149 75 16 85 468 45 507 96 183 91 928 19 479 25 272 21 640 22 718 32 99 95 901 42 296 9 910 80 515 87 413 31 329 82 279 8 568 84 392 40 654 49 921 6 339 90 514 72 224 76 178 29 792 34 749 7 158 0 859 35 515 1 234 54 784 24 522 12 145 60 595 59 152 53 641 18 254 99 844 43 94 33 371 2 710 4 824 5 359 10 319 39 434 65 352 14 689 77 949 66 946 94 142
22 718 43 365 87 977 4 520 55 442 54 711 83 625 24 240 96 626 11 413 72 916 7 567 64 875 9 900 10 668 16 58 77 612 78 250 3 848 75 469 0 906 57 41 92 739 29 891 19 630 90 209 25 370 39 568 31 292 38 572 18 218 37 86 62 611 35 259 27 156 45 371 56 412 98 758 81 494 36 204 44 528 26 369 99 759 12 162 58 955 17 658 15 959 32 531 74 415 50 182 34 57 97 780 51 543 42 595 86 910 53 466 80 41 2 464 30 358 88 744 60 30 93 657 73 893 46 34 23 841 59 351 40 201 1 119 13 505 82 180 76 244 95 142 79 965 8 396 61 554 84 200 49 99 41 783 20 847 70 523 89 102 14 211 94 510 71 478 66 418 68 774 5 162 52 688 63 188 28 577 48 835 91 572 65 754 33 663 47 496 6 127 69 36 67 133 85 859 21 353
21 758 93 413 19 237 58 689 78 740 28 818 75 966 53 347 98 129 56 72 69 945 8 149 26 3 47 955 37 778 38 752 90 870 35 109 49 173 11 354 63 115 87 918 29 924 15 1000 51 749 77 707 88 285 55 776 24 49 6 417 12 374 23 548 80 647 92 907 89 358 42 139 64 73 9 88 36 289 95 721 73 278 41 960 25 319 84 447 1 740 18 804 31 801 45 422 14 664 33 285 43 425 52 532 3 531 59 700 4 430 83 417 46 571 32 865 22 217 99 971 61 714 0 648 81 783 94 277 7 104 71 277 48 10 66 126 91 488 57 984 62 830 2 102 82 321 16 699 13 430 68 603 70 763 65 73 17 688 27 370 34 508 86 465 67 348 79 482 20 406 30 519 85 484 40 465 10 207 60 436 74 80 44 298 5 741 96 420 97 905 39 318 76 4 54 853 72 447 50 311
98 517 33 255 20 634 78 508 2 268 56 391 52 745 13 750 67 574 18 877 15 67 43 570 36 141 63 62 65 1000 77 791 76 658 34 476 16 914 6 79 3 718 68 976 27 629 8 738 4 845 96 866 88 336 55 405 60 951 32 527 37 968 61 706 79 284 0 674 70 408 49 681 40 820 64 893 11 438 95 508 93 816 12 542 58 221 44 929 80 984 48 527 91 714 10 112 84 322 31 637 21 253 39 212 50 604 38 994 90 662 19 583 9 422 85 598 62 953 53 517 66 15 75 545 23 224 59 755 1 498 35 419 99 908 69 400 24 580 92 116 71 1000 7 681 46 45 89 887 26 722 22 731 81 169 5 937 86 862 94 689 97 938 87 672 82 296 73 910 25 132 47 838 30 974 41 660 72 413 45 573 28 472 14 91 54 334 57 628 17 677 42 173 83 378 51 359 29 939 74 230
17 834 18 830 19 586 26 816 95 730 23 236 50 198 37 957 45 724 85 23 48 704 8 558 16 7 70 879 65 304 30 480 69 859 31 415 3 608 46 390 25 52 0 569 24 240 27 793 59 161 66 654 57 577 42 317 7 640 32 995 10 752 78 749 80 439 15 639 92 746 82 271 52 921 76 545 77 6 84 193 72 84 9 686 21 68 35 355 68 835 91 40 14 160 73 830 94 109 99 570 79 346 44 554 33 817 51 775 86 421 75 677 60 531 98 11 13 162 64 775 47 120 62 17 67 880 88 691 41 474 55 404 87 354 29 80 40 624 12 881 6 982 90 670 5 517 28 433 4 109 89 35 22 108 56 365 39 116 38 85 1 237 11 10 96 422 36 130 81 958 2 44 54 243 83 11 74 721 93 966 53 482 61 895 97 750 58 999 34 846 49 83 43 157 71 408 63 696 20 928
80 906 13 746 97 633 96 989 45 821 81 485 6 369 64 963 52 660 78 804 51 553 46 544 70 616 54 60 91 249 62 202 69 121 87 66 92 287 15 261 8 463 5 852 98 334 19 664 48 118 17 695 72 367 41 706 33 413 79 576 93 102 40 738 49 875 10 559 43 283 56 932 31 38 53 550 94 387 99 615 16 457 37 263 47 154 58 35 36 697 55 259 4 664 23 992 9 661 12 351 63 245 35 225 24 632 39 72 76 178 7 399 75 493 89 367 60 894 18 923 71 773 25 784 85 793 82 363 1 751 2 932 66 656 42 310 86 581 34 871 21 966 88 371 38 238 95 244 73 380 50 610 20 686 74 436 77 469 61 246 11 399 22 821 30 608 26 362 57 473 84 871 90 506 67 673 14 725 59 882 44 423 68 754 32 506 28 979 29 461 83 320 27 98 65 813 3 485 0 887
7 189 10 412 25 519 99 258 15 664 11 701 23 482 6 466 89 457 42 386 50 509 72 705 81 961 53 682 94 348 1 813 32 534 24 924 76 202 4 991 83 916 46 723 51 167 9 915 31 200 21 341 79 758 48 602 93 689 52 358 30 542 26 948 28 643 60 74 8 891 75 673 16 129 17 712 47 520 71 134 62 734 68 562 54 499 33 389 13 616 85 384 3 710 56 972 98 658 41 692 95 701 61 888 49 13 5 488 67 433 36 987 70 866 0 844 78 936 37 88 27 158 84 27 40 878 20 447 18 851 97 285 35 612 64 292 88 671 59 960 29 923 82 26 80 50 2 423 92 165 34 845 14 993 39 733 43 641 90 509 65 42 44 946 58 737 69 702 66 708 74 580 91 17 55 125 86 389 63 961 19 742 22 549 77 719 87 817 57 81 45 942 96 504 12 272 73 639 38 367
0 708 24 801 9 750 94 659 72 777 17 798 44 654 70 871 47 751 75 627 53 505 16 291 67 826 10 707 49 289 1 959 13 141 63 99 78 396 5 29 83 661 41 82 29 358 15 828 52 255 59 954 42 556 46 157 98 295 87 64 96 928 48 566 3 414 57 318 77 502 58 284 37 831 31 314 6 850 89 357 18 30 38 832 62 211 2 827 35 565 27 411 88 824 23 901 8 789 79 632 85 598 60 103 81 301 33 363 55 643 74 58 11 810 97 435 76 762 43 87 39 868 21 576 92 83 20 492 56 920 22 13 64 926 50 33 86 447 61 968 28 612 4 92 91 794 36 71 65 730 32 304 25 536 19 21 51 875 84 436 71 454 69 481 66 113 82 744 54 418 30 335 7 424 93 315 73 236 90 320 68 775 80 39 26 162 99 77 14 900 45 102 40 262 12 73 34 370 95 694
93 798 8 692 18 25 52 96 38 767 61 755 95 907 31 566 49 215 83 837 71 183 57 202 44 798 0 137 68 139 89 299 13 600 33 963 46 98 36 682 90 826 50 629 30 216 98 804 76 902 81 218 85 518 94 152 88 293 64 222 32 839 27 832 14 807 60 889 53 350 58 260 16 506 43 618 92 505 11 745 9 997 41 488 15 654 22 665 24 376 51 604 26 560 2 212 54 594 17 338 84 974 45 277 4 918 69 534 1 384 20 47 65 291 55 668 5 695 39 430 73 255 3 856 25 536 78 538 63 919 35 619 21 909 67 173 97 358 40 919 77 993 62 294 28 39 74 730 87 949 23 590 10 864 6 622 75 555 56 896 42 389 47 289 37 462 66 622 82 142 80 320 29 172 59 126 48 167 99 14 96 514 91 891 86 106 79 163 12 522 34 992 7 658 19 568 72 515 70 247
23 78 70 150 26 397 4 96 66 281 75 374 19 176 72 893 85 330 34 323 30 360 95 322 61 405 28 683 5 887 14 690 44 925 63 765 81 295 73 788 83 636 46 285 58 810 8 61 18 256 74 179 2 152 87 598 62 548 54 841 80 532 53 974 21 760 6 779 13 788 38 851 91 110 10 560 86 323 16 210 43 211 93 495 32 244 33 510 71 141 57 13 35 325 92 589 40 343 76 762 39 374 96 749 56 230 77 724 1 668 78 742 65 823 12 12 59 575 25 817 47 528 9 612 49 532 50 654 36 175 64 729 0 455 68 780 20 339 79 30 48 282 67 688 82 165 60 982 45 282 97 217 42 162 29 363 24 708 69 858 90 776 55 116 94 148 98 630 17 266 89 72 37 701 41 642 31 426 15 874 52 474 11 332 22 507 51 941 27 127 99 378 84 600 3 902 88 389 7 597
17 579 57 977 18 128 97 69 10 806 38 636 65 111 9 741 93 256 37 488 7 72 11 934 71 420 24 941 66 301 8 538 90 884 95 45 84 751 80 71 0 606 20 465 39 405 2 28 31 40 22 143 60 209 1 247 77 773 4 781 56 263 12 220 64 692 63 967 67 939 48 579 19 489 89 813 98 478 29 712 26 42 96 168 74 308 94 646 85 256 52 235 42 606 68 477 58 1000 78 782 28 199 33 23 45 197 75 573 61 733 55 427 25 332 21 527 6 957 30 897 35 804 23 138 3 483 86 981 47 351 46 260 54 693 41 950 49 738 34 365 44 955 99 102 13 109 81 600 88 174 72 747 53 351 51 872 27 322 70 52 16 881 87 31 36 929 76 456 73 509 14 26 82 269 79 999 15 899 5 784 62 905 92 796 59 263 40 713 91 628 43 626 32 675 50 67 69 348 83 180
34 677 4 120 20 563 58 273 90 892 53 892 99 985 19 972 85 380 6 74 78 85 9 289 60 636 11 5 89 785 0 764 39 216 46 508 70 105 54 684 8 536 73 807 29 823 80 372 92 524 1 102 49 247 81 481 67 498 21 465 68 122 44 887 15 798 82 674 96 961 79 95 14 493 95 895 52 920 7 691 69 5 41 819 12 588 59 171 45 972 5 380 30 970 77 407 55 412 25 671 65 390 17 932 26 320 32 399 66 669 16 684 43 878 3 917 24 519 61 630 83 953 91 178 10 660 88 828 13 385 37 855 75 386 71 603 40 769 76 605 23 944 64 870 28 238 56 857 35 43 87 923 36 815 50 207 62 10 51 431 2 204 98 575 72 463 27 861 47 375 48 5 84 237 18 41 74 953 94 690 63 449 31 187 22 163 86 888 42 758 57 655 33 923 97 611 93 561 38 914
66 135 55 195 63 590 96 687 95 961 49 774 72 604 69 206 12 822 30 971 87 412 9 662 29 452 23 664 40 881 52 970 60 432 13 205 14 340 11 919 94 618 81 977 3 688 99 22 6 238 80 90 15 260 91 476 37 623 78 867 77 114 26 446 0 977 70 797 38 636 46 210 32 667 33 368 61 414 24 937 1 672 4 19 7 651 57 49 20 369 75 663 45 983 25 31 88 936 74 761 10 638 21 362 76 771 83 983 68 296 79 266 93 915 56 146 22 282 35 70 36 9 43 41 84 802 51 45 73 372 17 198 92 599 62 629 18 585 90 906 44 706 47 1000 19 167 59 971 48 637 82 140 34 125 54 934 41 278 86 841 71 755 85 736 97 343 2 629 16 442 27 790 28 614 50 35 5 977 64 372 65 548 39 795 58 197 53 58 98 645 31 354 42 428 67 715 8 59 89 234
33 854 2 503 9 782 1 317 8 520 74 209 24 716 48 699 15 734 27 482 35 553 13 843 16 436 62 612 11 635 4 845 38 138 26 875 17 829 68 830 60 954 6 221 86 646 78 253 43 823 31 555 36 981 10 498 87 380 66 31 72 556 52 726 7 317 12 101 93 454 40 150 28 70 5 502 59 405 0 705 77 951 22 528 80 44 41 97 75 312 49 81 30 78 56 838 3 135 55 298 53 66 57 606 88 899 65 113 84 156 73 249 76 611 95 518 20 864 81 960 92 505 71 327 94 509 97 101 64 308 83 31 96 348 32 286 29 30 34 801 79 308 63 899 25 436 58 74 42 908 90 103 45 667 37 84 99 620 50 812 21 965 54 863 51 1000 18 63 89 455 69 499 23 401 44 506 19 646 91 1000 47 594 67 824 98 782 82 262 14 228 61 915 85 287 39 297 70 582 46 697
76 684 49 324 53 461 7 5 93 233 66 406 94 876 31 394 39 880 42 25 25 888 1 83 61 968 32 31 55 867 18 365 38 579 2 279 0 259 54 726 72 931 95 94 60 126 34 862 33 544 14 249 75 476 10 243 3 936 37 206 35 160 81 260 73 499 62 163 11 516 15 147 43 578 46 166 22 329 8 629 71 636 58 187 59 720 45 646 17 325 27 852 56 776 36 21 28 195 41 99 88 700 65 55 57 710 5 274 19 736 64 575 68 707 87 284 40 480 21 259 23 357 99 548 13 221 52 121 83 737 48 27 96 349 29 353 86 660 98 71 78 86 26 388 24 35 20 159 80 222 44 882 91 982 90 67 47 578 51 546 92 458 74 696 85 153 69 786 30 611 50 938 70 741 12 542 97 634 16 473 6 853 82 445 84 64 67 822 4 722 89 247 79 743 63 7 9 860 77 250
17 297 1 502 66 135 75 836 37 136 19 32 12 184 99 75 22 713 91 113 29 398 44 936 72 70 57 492 10 911 85 690 20 662 49 24 64 232 14 911 41 810 35 903 83 8 0 189 73 383 60 480 52 369 16 551 67 284 5 436 8 788 97 387 96 999 71 542 65 673 21 952 55 872 95 795 28 776 74 957 50 881 30 104 9 495 46 332 48 472 58 819 98 800 15 413 42 131 56 834 4 629 62 15 59 863 76 120 11 371 82 17 92 461 79 998 78 641 68 215 45 834 25 654 6 187 54 152 13 737 40 26 93 615 26 172 27 95 24 203 77 971 84 307 43 170 70 566 34 65 39 433 80 303 31 144 38 329 86 445 87 831 88 211 3 617 2 360 36 917 47 144 63 803 51 139 89 566 23 180 90 291 81 234 18 149 32 328 53 556 7 133 94 3 33 800 69 590 61 948
51 584 3 549 10 181 83 690 62 488 94 893 45 801 25 347 61 413 88 888 58 334 52 87 97 652 77 694 28 583 56 809 78 591 43 748 2 572 33 704 59 951 41 238 96 709 46 612 80 339 23 94 6 410 29 797 48 753 13 386 5 49 8 181 24 192 95 500 40 202 38 782 57 424 75 563 20 610 60 414 89 678 79 470 85 675 82 711 68 512 21 41 7 276 92 363 42 217 18 368 50 714 32 900 64 50 72 232 35 115 87 274 74 318 91 117 47 794 0 837 22 39 54 998 99 396 90 810 11 298 81 541 15 326 76 115 34 820 53 426 44 985 67 887 66 680 63 879 86 323 16 769 12 230 17 766 55 851 19 259 65 929 93 527 4 769 73 683 1 309 70 566 26 488 36 670 98 770 9 545 71 520 69 73 27 10 31 591 49 52 39 815 37 163 30 187 84 573 14 77
6 482 18 344 17 417 66 105 11 981 81 895 94 388 93 976 80 466 99 59 48 361 9 614 62 385 70 246 42 85 31 433 16 338 68 380 91 104 71 574 67 493 54 589 7 128 21 965 12 821 76 976 15 180 13 249 73 479 10 747 95 867 47 847 92 13 89 256 55 630 61 120 87 705 40 185 37 752 77 145 82 592 74 67 88 169 51 312 43 838 4 368 59 257 19 993 75 943 38 350 3 95 41 750 8 241 86 982 49 150 34 853 58 748 30 95 84 537 65 323 33 706 64 857 79 443 78 886 57 305 56 997 22 565 24 409 35 346 28 281 46 485 83 584 1 621 39 146 0 807 45 267 32 187 36 58 29 491 50 48 14 423 5 681 69 379 60 161 96 258 23 167 63 334 20 340 26 563 97 695 85 150 27 361 53 943 44 319 72 667 2 358 25 866 98 853 90 954 52 198
29 290 99 92 77 565 85 681 84 771 49 244 75 816 71 525 68 21 56 679 24 37 59 66 2 23 79 207 45 85 3 762 64 606 22 813 98 820 42 55 66 518 32 172 40 767 46 975 28 955 81 204 23 909 48 811 93 924 17 443 14 519 69 773 10 637 21 221 63 438 12 944 6 392 0 484 80 967 88 265 62 240 1 492 72 853 11 394 36 433 51 101 20 771 31 184 34 631 78 171 89 332 38 18 87 185 9 522 27 729 82 698 54 489 7 818 70 838 30 624 16 300 60 402 19 714 41 690 4 848 25 121 90 770 13 744 96 815 91 648 92 881 52 163 67 663 73 620 86 149 65 518 55 683 35 815 97 296 15 988 61 537 37 294 18 561 33 273 74 16 95 229 47 256 76 541 57 454 94 70 53 475 8 699 39 532 44 160 83 615 50 727 58 215 5 940 26 206 43 54
79 324 47 443 6 209 2 960 59 391 78 60 23 698 90 464 99 63 52 793 7 609 71 420 27 930 49 153 82 385 54 423 56 592 67 249 35 622 21 308 45 686 75 411 83 414 72 926 36 130 30 336 17 929 22 754 16 574 42 905 62 102 37 886 15 299 76 25 46 83 44 323 74 35 24 679 39 680 43 21 77 571 28 480 18 257 60 731 58 379 51 321 11 750 57 954 89 700 32 761 20 641 65 188 4 277 92 981 12 356 73 366 50 481 94 702 55 700 91 623 1 784 87 461 29 534 84 891 86 529 19 14 40 668 34 272 13 297 8 778 97 747 33 809 38 978 81 870 70 453 95 157 41 155 0 441 25 566 98 580 93 456 68 907 31 733 53 688 80 30 88 521 63 449 9 318 85 237 61 654 3 13 14 512 10 858 5 939 96 9 66 739 48 48 64 350 26 623 69 195
1 115 28 48 44 519 0 863 12 936 2 177 65 623 6 311 81 268 10 726 16 203 17 850 52 496 69 626 58 5 36 76 29 350 67 779 9 809 79 820 48 546 38 651 43 911 70 587 31 96 55 576 4 917 21 168 95 742 74 757 54 80 33 889 49 333 87 814 90 704 3 612 57 602 39 443 45 110 13 220 72 91 71 188 26 538 99 71 32 616 23 795 25 109 30 236 97 496 19 206 40 279 63 666 84 573 82 579 42 614 75 635 88 925 7 823 53 437 62 119 61 230 85 991 60 124 5 373 86 69 80 840 64 890 93 884 73 698 51 697 18 291 11 840 83 996 68 542 94 831 96 433 66 133 98 336 8 330 41 85 77 865 34 983 91 777 89 45 22 456 14 201 37 839 20 852 47 510 59 892 15 20 76 188 56 404 46 936 27 599 24 139 92 292 78 529 35 16 50 787
48 990 38 984 63 29 58 272 83 154 42 848 22 30 9 858 84 689 54 574 81 983 0 978 26 637 75 681 1 42 10 936 6 209 68 705 67 878 56 539 15 486 36 709 19 392 39 803 7 660 61 892 3 604 20 528 98 233 5 173 76 576 90 29 14 953 8 762 91 365 74 686 80 658 79 175 4 563 47 55 34 82 96 505 57 640 94 991 43 23 23 129 46 341 33 697 28 219 17 639 35 21 99 827 95 987 70 36 62 467 77 727 24 130 37 176 72 559 88 127 87 526 97 1 85 84 52 221 51 559 32 893 53 657 30 665 13 319 49 351 29 202 31 299 64 995 45 125 40 538 11 712 93 252 71 874 82 159 21 946 66 410 89 231 18 859 73 616 59 142 65 661 44 498 55 101 41 906 27 38 25 645 60 356 12 944 92 921 50 633 16 401 2 684 69 691 86 852 78 834
2 806 74 91 66 527 62 300 99 472 87 510 86 289 97 906 28 616 39 833 36 429 16 176 91 586 82 806 18 745 17 247 1 414 34 461 47 81 57 473 81 913 59 363 85 121 68 75 27 115 35 360 42 308 84 699 38 668 5 570 44 955 10 382 31 499 67 399 46 701 4 260 72 341 53 416 88 831 90 744 79 606 37 74 73 689 22 591 89 264 71 878 58 613 60 434 0 509 8 871 9 36 76 111 49 826 95 219 64 191 25 25 23 578 52 323 94 847 93 231 56 923 21 693 40 49 61 522 83 754 12 865 75 498 24 320 32 742 78 872 80 506 96 390 51 707 26 840 43 552 7 795 77 502 11 52 98 954 48 127 15 720 33 832 55 207 92 322 54 233 70 650 20 748 41 937 13 482 14 965 69 415 19 323 45 990 30 215 65 227 6 602 29 942 3 170 50 392 63 548
16 72 49 640 19 734 8 913 9 35 32 951 48 630 80 471 51 522 55 948 35 733 67 146 5 554 20 196 26 782 99 519 54 250 93 29 27 547 47 887 65 206 7 499 39 856 81 817 88 104 95 654 45 60 31 912 82 308 89 745 64 500 40 252 22 381 18 733 36 686 29 660 66 225 30 204 24 639 72 265 4 95 62 170 12 529 0 333 58 488 3 310 63 829 2 346 68 673 97 70 96 137 90 264 11 739 61 320 21 574 59 262 78 861 43 77 94 456 84 810 87 783 42 87 25 643 92 843 74 731 60 796 52 270 79 851 13 226 73 795 15 447 91 187 85 761 38 418 83 907 1 326 28 198 76 602 10 408 33 679 86 234 57 690 98 641 69 567 44 517 37 705 77 789 41 422 70 337 23 720 14 764 17 179 34 900 46 475 6 135 75 134 56 165 50 71 53 995 71 579
21 226 87 983 16 297 46 745 25 948 78 233 95 422 88 464 50 136 7 805 61 250 23 618 47 802 57 710 96 519 99 640 66 184 81 785 0 416 58 645 45 712 80 778 51 963 1 191 82 623 69 398 43 877 54 721 63 231 31 707 67 792 44 782 13 4 5 300 59 147 60 489 8 452 74 881 39 390 97 800 14 769 71 475 17 905 94 182 9 276 22 44 53 608 3 679 19 295 49 149 65 269 91 574 4 238 2 145 41 402 15 483 84 851 52 679 38 705 18 504 24 70 76 997 73 130 90 690 28 661 35 479 26 416 42 565 55 157 64 639 89 112 56 896 36 405 92 95 32 503 77 1000 20 428 6 858 34 63 70 25 48 759 33 256 37 806 30 182 75 768 83 336 29 324 27 329 11 197 79 368 10 390 85 647 98 748 12 135 40 492 68 715 93 249 72 36 86 91 62 106
69 188 58 752 52 39 66 190 96 722 25 590 97 457 5 460 9 142 2 90 78 121 48 209 85 811 92 535 12 873 37 497 76 88 39 643 49 829 27 592 38 321 31 565 21 314 22 729 0 927 13 439 30 218 34 979 79 115 7 814 65 657 72 684 23 652 99 190 59 864 94 86 83 722 51 603 41 852 18 446 46 246 16 2 77 353 84 67 1 728 10 757 73 800 54 595 36 892 14 662 32 794 60 361 47 539 95 435 45 24 15 227 35 305 26 911 28 345 56 248 63 336 88 2 86 487 68 71 67 281 8 390 53 198 81 146 33 386 62 298 87 690 4 241 71 800 20 444 55 852 80 699 89 482 57 111 50 256 44 992 40 423 74 285 42 462 19 82 98 46 90 133 3 875 75 185 6 512 43 677 29 636 24 485 70 100 93 643 61 239 17 238 11 903 64 901 82 710 91 544
59 101 4 929 38 968 74 315 0 865 73 446 80 909 6 974 37 316 17 593 18 237 40 947 93 405 3 108 28 350 52 854 96 118 51 880 79 505 11 31 2 255 13 228 27 912 12 111 54 938 31 270 94 374 56 959 21 162 67 485 64 314 45 899 58 504 95 217 43 418 29 974 76 131 50 171 33 624 5 751 84 435 70 222 41 435 23 577 66 483 44 503 77 117 55 377 78 465 91 352 97 380 57 416 47 139 48 199 81 88 32 240 87 615 90 198 63 136 46 236 24 774 34 252 36 825 16 264 53 87 71 513 15 667 8 847 61 740 92 542 22 546 68 891 9 203 69 819 26 470 88 6 72 515 10 442 14 751 98 784 42 721 75 808 65 946 7 314 20 982 86 948 25 640 83 382 85 750 35 424 82 945 39 802 89 216 30 293 62 948 49 665 1 45 60 699 19 17 99 697
66 439 55 5 65 54 19 92 88 47 36 883 17 202 63 606 67 867 59 521 68 833 31 237 21 282 2 245 85 381 47 79 8 453 43 302 93 597 92 653 52 565 45 591 77 501 37 924 83 467 11 235 4 41 18 220 57 895 61 691 29 503 3 250 40 264 15 779 79 776 81 648 10 340 7 162 75 483 16 756 44 606 39 328 41 647 74 590 78 634 14 634 28 10 51 715 25 853 97 128 87 546 91 799 56 597 94 968 99 55 13 151 0 890 20 956 80 268 33 789 49 329 1 286 26 352 96 700 82 875 58 659 71 285 42 194 95 926 38 973 23 468 64 990 89 456 70 235 46 75 48 455 24 123 6 835 32 85 90 980 22 265 5 472 27 820 30 562 53 197 50 679 62 341 98 960 12 187 76 666 60 808 34 270 69 6 54 831 73 786 72 52 86 933 84 427 35 585 9 375
75 272 21 24 62 203 17 174 74 493 28 310 36 755 2 331 78 529 31 598 7 642 1 460 47 861 13 689 50 750 69 617 19 799 9 351 81 73 80 169 82 114 37 459 64 233 79 205 98 307 5 363 95 319 42 270 45 480 33 630 34 934 6 634 40 975 87 230 30 802 11 969 49 1 76 117 93 843 96 333 26 266 53 820 91 365 48 552 65 517 10 631 25 452 0 969 67 400 35 76 84 57 51 246 27 865 43 818 4 412 71 125 77 540 97 566 59 300 89 69 55 258 92 624 72 355 46 959 85 127 57 628 3 391 61 618 29 832 38 525 86 910 94 204 18 831 60 724 22 297 56 524 16 285 68 166 20 275 83 332 52 747 32 435 99 159 14 453 15 877 23 882 58 452 70 874 73 164 39 139 12 950 90 118 63 486 41 213 54 465 8 714 24 555 66 149 88 116 44 423
93 815 65 920 20 992 17 153 15 71 88 927 79 324 14 364 52 178 51 522 45 71 49 448 36 206 64 664 11 296 83 984 4 643 95 849 69 765 68 481 35 488 61 694 33 391 28 878 39 408 63 377 48 118 89 592 43 760 24 30 12 662 34 490 91 313 53 563 6 62 47 586 3 236 25 212 23 200 71 68 75 215 38 966 19 2 92 312 0 746 82 758 26 640 57 308 55 830 74 122 96 60 22 957 86 475 46 412 9 76 40 606 1 828 62 248 13 309 42 707 94 74 8 323 16 857 98 872 30 889 10 106 54 819 31 122 18 595 78 469 41 539 85 711 32 207 73 128 70 362 56 57 90 614 81 369 67 371 97 685 7 234 50 321 59 268 80 114 77 747 87 409 84 961 60 901 66 647 58 878 37 771 21 58 99 572 72 558 27 777 2 684 29 181 44 306 5 443 76 381
32 88 34 518 74 159 22 18 16 88 88 835 46 459 20 862 56 764 40 174 28 765 50 807 30 35 38 322 44 994 42 421 83 338 95 440 15 665 75 398 64 627 29 959 62 659 51 414 27 915 71 814 37 226 78 852 93 761 79 85 92 315 4 776 66 598 94 876 43 41 45 361 7 213 31 3 80 144 59 979 63 977 24 497 49 530 86 397 96 421 8 745 97 953 72 592 77 524 54 206 0 738 10 764 89 742 73 687 58 978 35 341 21 179 1 405 69 728 11 834 39 207 26 609 91 103 33 470 9 370 14 570 61 238 67 791 3 43 99 340 6 893 17 564 18 448 36 589 57 662 81 228 23 981 68 474 12 934 52 505 87 942 41 526 90 959 98 508 84 523 2 466 53 171 5 762 55 263 76 559 85 655 19 795 60 692 48 1000 25 817 70 291 82 112 13 21 47 736 65 322
1 780 57 451 3 471 10 494 21 998 15 391 19 957 34 432 69 349 88 569 16 932 39 732 81 12 54 637 58 339 0 258 99 342 90 812 37 322 45 905 44 52 5 313 23 738 36 291 31 493 59 664 70 183 97 348 22 131 93 377 11 396 26 588 73 166 53 810 60 73 76 468 43 407 66 778 84 154 64 893 42 683 20 266 80 271 91 43 30 882 71 6 25 572 46 81 18 275 82 857 75 524 12 247 41 502 48 327 49 87 63 286 55 533 62 307 52 733 7 819 83 792 98 689 32 317 28 2 50 875 85 678 17 423 74 914 2 534 40 235 79 219 35 582 94 794 8 665 78 660 67 892 47 211 14 158 56 764 68 462 9 854 51 533 24 740 4 663 89 16 77 220 61 48 65 23 92 504 86 215 29 694 95 695 6 834 96 417 27 393 13 640 33 833 72 643 87 758 38 421
48 344 76 237 42 954 9 369 8 998 87 266 97 414 29 803 16 12 39 720 0 624 91 670 75 683 41 820 90 655 64 469 63 159 58 292 27 283 73 651 36 314 83 630 84 830 53 273 21 310 69 663 38 699 88 913 31 835 51 805 95 338 28 671 34 825 57 893 66 628 81 968 26 979 11 81 44 209 1 610 13 16 47 593 30 988 59 539 2 239 52 434 15 440 54 485 3 710 32 61 79 978 40 294 98 759 55 334 50 962 68 430 18 848 25 780 80 903 46 90 74 381 99 128 94 213 89 614 7 812 61 943 96 302 65 648 10 365 35 242 86 930 23 983 5 764 24 173 12 852 72 481 71 365 20 596 49 492 45 580 85 594 37 768 33 978 56 452 19 580 22 513 92 381 4 483 43 420 67 22 17 568 62 247 78 652 77 897 82 229 14 22 70 767 93 478 60 682 6 668
58 729 97 353 71 821 7 13 16 684 95 862 77 876 8 726 10 473 35 572 3 861 55 997 93 615 25 123 56 887 45 33 67 35 18 165 9 116 1 276 37 493 42 265 6 531 90 956 43 618 98 578 94 150 84 449 19 283 14 262 74 277 83 770 65 889 96 170 63 789 12 32 34 244 39 123 24 264 2 780 36 383 78 431 73 10 79 700 62 657 80 306 48 661 29 8 88 218 81 157 21 922 38 515 33 983 72 408 64 229 46 109 86 837 52 496 53 147 68 717 28 319 17 476 22 539 66 156 15 347 50 81 4 126 44 37 51 39 59 974 11 356 57 960 49 515 87 626 85 716 32 910 75 987 40 552 82 416 30 518 54 532 60 932 47 179 0 870 20 296 23 808 69 520 99 941 26 24 92 264 41 824 31 309 13 965 5 300 27 375 76 767 89 258 70 323 61 860 91 615
4 714 20 979 22 540 36 14 50 313 1 599 35 145 69 301 11 546 43 658 54 260 25 191 29 557 48 936 42 924 80 888 24 162 13 492 67 337 66 322 39 71 88 20 12 306 53 534 58 657 73 737 34 231 99 103 65 2 95 474 37 44 38 554 23 704 64 575 6 747 75 697 45 190 83 891 82 533 51 399 30 761 3 411 10 564 46 447 16 897 32 156 31 672 87 157 28 514 21 705 76 532 57 462 52 382 14 729 62 100 85 547 94 752 63 575 56 182 90 575 86 648 47 915 44 450 18 362 27 870 7 102 78 47 81 743 91 645 0 195 92 323 55 984 98 757 74 944 5 94 59 241 68 133 49 668 72 84 89 586 70 211 40 771 96 325 84 21 60 761 77 932 2 83 8 8 71 294 93 771 17 79 19 933 33 782 26 747 41 777 15 524 79 600 61 715 97 226 9 650
42 90 36 257 88 815 82 746 28 906 12 13 83 572 6 34 18 275 50 428 27 827 25 385 8 154 9 860 78 528 24 397 23 213 26 959 20 18 29 729 65 279 64 193 40 880 98 691 35 818 52 964 90 861 16 963 17 857 71 539 69 473 56 887 11 369 38 219 80 190 73 91 32 308 84 141 7 980 30 86 81 145 44 656 39 817 31 937 97 547 4 859 55 849 67 104 66 52 14 256 0 973 45 955 79 222 62 620 76 315 57 102 46 902 10 27 54 226 51 595 47 590 91 625 87 864 99 546 95 222 86 315 94 763 58 407 60 910 5 508 15 8 3 497 59 506 13 803 68 67 75 667 63 137 72 242 19 83 2 587 93 820 1 105 37 441 53 504 77 224 21 809 43 101 85 665 89 248 74 53 48 509 70 329 41 547 92 42 49 316 96 182 22 853 34 199 61 378 33 368
87 908 9 831 16 413 4 871 81 458 69 131 43 316 37 797 39 425 36 53 83 740 24 586 76 912 48 872 34 1 82 327 64 41 28 571 52 379 99 938 31 531 27 804 42 466 85 672 93 747 80 657 79 271 73 632 67 387 94 977 66 552 0 420 97 604 44 450 20 527 71 851 23 885 7 219 2 105 61 394 6 791 47 193 59 86 95 705 89 308 88 888 33 42 75 673 25 596 86 159 15 503 21 939 91 948 56 70 14 612 96 620 46 251 18 275 10 38 84 548 49 314 3 447 72 65 62 286 60 368 65 760 63 202 22 210 55 639 53 663 11 981 8 774 74 478 92 506 5 391 17 171 51 20 70 964 77 911 1 92 40 390 54 256 32 14 38 337 45 637 68 541 35 279 19 153 58 695 50 539 57 916 12 910 78 760 13 652 41 287 29 602 26 421 90 445 98 490 30 400
46 4 56 539 5 428 39 382 27 723 49 771 75 233 24 926 66 396 18 146 74 828 99 875 94 274 36 203 88 899 59 400 55 172 93 503 60 768 25 180 63 770 76 766 22 31 58 74 7 512 86 859 19 144 31 989 53 182 87 758 54 123 95 545 0 25 91 644 34 595 98 364 90 162 82 961 44 417 85 900 89 625 50 381 71 398 84 434 4 902 47 547 81 92 64 371 20 171 61 894 70 914 37 272 28 881 62 431 96 490 73 571 21 334 2 978 45 456 97 834 57 560 80 895 10 249 11 712 8 633 51 556 14 741 12 814 67 254 78 935 69 139 65 33 1 614 83 304 77 304 33 133 48 4 23 589 43 260 29 504 40 704 42 888 38 289 15 497 9 872 3 883 52 656 92 263 35 638 26 404 16 26 68 685 41 927 72 179 6 672 17 515 30 584 79 704 32 175 13 112
7 524 8 457 11 219 67 131 43 310 58 313 47 71 91 401 13 640 21 421 44 831 94 273 75 446 15 672 79 42 72 804 80 746 85 118 66 751 69 592 49 85 95 941 3 650 81 427 57 198 71 231 18 531 26 44 30 26 96 916 92 220 19 397 35 816 32 5 1 829 12 508 50 47 97 267 41 62 54 129 73 871 74 270 83 16 24 251 23 753 99 449 37 792 29 851 17 220 64 19 10 969 39 434 88 301 33 984 51 629 52 878 84 210 31 646 89 248 14 487 45 155 86 436 28 137 63 920 5 829 46 836 48 285 62 666 77 29 9 482 56 25 68 578 70 805 82 380 93 196 27 162 78 254 38 761 76 984 36 284 0 338 20 830 55 59 2 755 34 828 42 131 22 198 40 884 61 239 59 421 25 905 53 378 60 335 6 484 65 720 98 288 87 504 4 972 90 855 16 510
74 194 81 946 35 637 67 159 1 422 86 28 89 936 27 537 53 703 12 611 91 701 57 155 34 735 99 276 84 290 60 205 80 829 40 809 15 706 32 473 83 944 44 15 66 491 78 463 9 603 85 633 8 208 92 334 14 797 36 617 23 54 37 663 71 931 30 230 6 406 54 963 98 477 69 906 65 894 17 205 33 954 94 914 21 955 56 194 41 80 46 913 52 112 20 829 11 972 48 870 51 116 47 95 73 106 43 33 95 338 59 380 45 746 4 557 50 618 70 80 10 247 7 543 58 16 64 200 25 997 72 572 88 406 49 581 76 958 68 329 90 907 82 898 0 242 18 404 63 775 19 479 24 289 31 888 75 162 26 63 3 485 93 22 5 608 77 236 28 417 22 838 42 475 13 779 87 64 29 773 62 125 55 729 2 699 79 32 39 159 61 180 16 43 96 351 38 971 97 62
82 551 38 589 23 891 57 172 86 826 21 556 27 5 58 998 68 677 72 581 40 179 77 543 18 141 43 405 70 507 47 619 39 264 85 971 44 544 91 312 4 705 80 694 29 490 50 445 54 645 9 267 92 417 10 24 45 521 96 627 3 25 99 364 63 890 53 427 55 986 83 391 1 529 24 326 20 735 17 609 0 241 5 189 59 633 41 208 33 894 52 711 87 840 66 729 60 852 28 963 13 325 94 777 71 977 35 610 26 719 76 713 6 832 90 730 11 168 81 912 79 563 67 596 37 131 30 994 88 716 62 111 2 44 61 6 64 632 78 446 48 83 19 854 7 112 31 4 49 783 16 751 46 102 89 560 69 692 34 57 51 424 15 955 32 8 75 760 65 588 74 758 73 127 14 696 36 905 56 705 93 137 42 383 22 109 95 398 12 205 97 893 8 392 84 932 98 653 25 567
18 556 29 400 74 965 77 560 48 664 11 989 81 449 67 824 73 24 64 956 42 594 57 239 12 898 33 415 62 596 32 98 0 567 31 607 55 383 54 550 45 435 63 37 30 536 26 315 47 603 53 677 92 572 22 55 14 747 58 607 13 688 44 76 59 138 2 848 27 328 79 539 21 914 75 885 94 458 84 591 71 623 88 703 1 486 34 159 52 4 78 138 25 405 28 427 24 108 60 575 91 42 83 312 9 156 72 442 38 929 70 94 4 938 69 902 36 571 51 798 82 393 68 91 96 331 15 361 80 789 50 322 90 904 7 844 10 349 20 127 95 855 66 336 85 954 17 605 97 533 3 941 37 306 76 520 56 950 5 119 93 993 86 164 61 389 6 329 43 229 39 27 8 936 19 821 41 725 99 955 89 694 87 357 35 69 65 709 16 440 23 756 40 504 49 482 46 434 98 166
72 387 35 776 84 141 95 62 96 114 48 274 6 450 39 614 62 209 55 110 3 260 64 33 4 393 17 792 94 307 82 565 20 317 65 12 85 65 43 60 50 296 24 265 32 610 16 241 19 61 92 937 34 285 0 359 8 345 70 644 71 281 12 869 18 561 79 780 22 918 42 798 83 572 45 315 75 802 56 253 91 357 77 672 99 116 52 414 49 600 10 825 67 584 46 856 66 678 33 658 51 31 60 670 1 199 80 908 76 139 40 509 36 282 81 849 5 612 9 207 31 988 58 164 87 818 38 742 68 699 86 133 11 871 7 708 29 117 78 874 13 344 26 151 21 858 41 937 53 544 74 474 93 330 2 65 88 881 89 278 47 477 63 801 28 152 57 377 90 366 14 712 30 763 27 509 69 203 25 340 59 498 98 912 97 875 37 390 15 792 23 379 73 164 61 26 54 500 44 388
44 816 45 980 86 632 36 575 40 307 77 166 4 341 15 433 61 4 74 382 69 721 24 820 68 181 0 132 53 630 49 823 9 73 62 410 56 856 57 781 65 82 78 124 73 243 25 134 39 852 92 526 55 575 38 418 22 345 67 45 20 945 90 377 97 17 41 21 95 199 27 736 42 693 43 746 8 399 76 119 96 64 75 803 19 685 23 926 5 292 31 848 87 511 58 124 63 629 72 180 18 494 79 882 14 931 29 333 50 99 21 708 12 97 1 768 70 636 54 623 17 957 66 442 80 106 99 561 35 300 32 418 37 528 16 705 85 339 88 602 28 930 10 375 64 812 52 203 2 31 83 342 93 627 46 392 60 285 89 150 81 148 26 907 59 520 82 318 11 316 91 308 33 638 13 439 48 192 84 593 6 354 47 60 71 301 94 982 30 499 3 78 51 61 7 661 34 304 98 747
87 83 39 585 56 554 67 974 61 571 95 708 90 990 94 914 59 593 70 809 20 757 50 944 22 116 64 532 76 202 74 704 4 351 78 693 16 120 42 179 37 20 30 667 53 190 54 79 81 221 93 789 47 279 8 476 88 272 3 915 29 698 6 228 97 486 85 788 92 819 52 40 96 833 43 217 73 548 75 365 62 56 48 654 1 268 86 229 51 624 35 281 71 953 15 73 0 248 31 659 11 573 19 460 58 25 9 619 99 955 66 779 41 16 72 834 17 132 98 913 32 594 57 801 10 746 33 215 24 107 25 430 26 345 12 513 46 682 80 814 23 429 55 507 14 149 5 348 44 764 84 410 79 692 45 591 28 824 27 367 38 229 63 378 49 688 89 302 13 195 36 485 34 957 91 341 77 875 60 17 69 733 83 223 68 534 7 33 82 765 40 641 2 812 21 316 18 935 65 940
99 731 65 711 64 277 2 89 38 275 86 198 14 697 54 59 48 197 92 499 59 828 40 541 55 512 17 159 5 599 6 36 77 639 81 494 26 265 79 31 20 794 16 888 56 21 70 412 83 551 12 897 7 279 72 356 41 430 90 273 46 187 67 14 57 318 96 847 51 153 25 529 93 559 78 569 80 713 19 27 53 189 63 127 88 568 50 615 84 269 29 294 45 76 37 659 1 759 69 400 30 714 71 423 35 961 74 304 94 865 73 122 32 860 87 387 15 970 95 558 23 44 31 402 34 599 18 915 21 593 4 788 60 813 42 130 75 925 98 609 49 47 61 919 10 642 3 649 89 864 28 226 58 713 82 626 36 189 9 383 44 153 85 48 52 981 43 161 62 851 22 447 24 365 68 933 27 518 0 261 39 980 13 642 66 915 91 363 8 832 76 215 97 207 11 681 33 724 47 629
22 840 5 177 18 535 44 132 45 46 15 931 29 337 39 353 54 312 56 960 24 196 20 180 55 272 76 483 90 749 89 415 82 564 4 417 59 310 14 475 49 634 2 273 75 169 57 485 51 47 38 175 1 114 93 478 86 820 94 106 60 34 42 832 26 341 35 37 41 684 70 83 25 975 43 123 77 406 98 552 63 566 67 651 30 214 33 229 12 48 9 339 92 886 48 839 23 634 32 825 84 622 8 230 83 396 28 621 87 244 50 562 36 675 13 650 69 962 61 531 40 588 31 283 37 684 78 342 97 792 73 842 66 188 62 707 65 736 68 108 11 940 47 419 34 670 27 40 46 991 91 783 81 229 88 86 72 421 99 668 80 423 19 980 79 89 74 643 3 265 21 571 52 393 17 733 16 924 7 41 58 586 96 491 10 275 64 984 53 837 85 547 71 556 0 436 6 905 95 383
88 862 31 65 17 94 20 95 56 149 69 418 60 803 81 566 7 548 80 838 50 581 2 27 99 647 94 301 91 477 6 326 57 348 95 649 44 429 34 162 72 806 63 616 85 263 48 474 39 646 77 989 12 681 84 180 53 702 15 542 23 808 42 466 86 579 10 384 97 448 24 871 1 615 49 486 30 54 40 126 0 375 13 433 79 875 5 270 73 432 76 961 14 581 41 971 68 585 32 898 64 787 51 366 71 557 4 858 25 388 98 748 18 535 61 190 43 309 87 475 33 98 54 884 21 62 19 97 38 60 3 788 27 207 82 671 16 791 9 527 93 404 92 963 45 324 26 425 58 642 89 531 62 596 35 476 46 317 59 253 66 876 75 162 22 855 11 340 55 260 96 891 83 255 65 108 28 148 70 871 67 628 29 334 8 947 78 635 90 285 47 896 74 174 52 872 37 118 36 988
10 778 77 650 52 433 46 776 81 38 66 532 49 182 63 358 64 719 12 816 84 440 45 441 68 89 26 740 3 934 36 352 58 47 97 121 40 515 4 231 88 624 95 60 83 635 62 417 93 942 86 943 44 306 54 402 65 844 69 394 91 626 8 449 76 283 41 987 75 112 57 82 34 409 20 813 89 876 30 257 0 439 39 404 23 964 28 403 96 645 80 358 29 988 18 94 48 812 15 205 73 491 90 178 17 351 33 650 21 421 99 775 67 223 70 787 79 577 43 701 61 914 51 965 71 982 38 82 14 223 25 549 9 535 87 245 78 969 42 239 50 471 60 226 16 630 92 802 31 259 37 671 47 514 55 619 19 323 2 275 59 973 72 901 56 109 1 998 82 85 24 163 5 558 7 548 98 9 11 916 32 949 22 731 94 732 85 669 27 295 13 563 6 50 74 804 35 616 53 581
62 18 37 64 21 956 95 180 42 656 38 886 61 618 45 440 24 446 71 903 23 714 56 514 98 758 6 533 68 203 8 202 19 815 65 476 0 499 55 828 53 209 50 869 90 4 88 433 30 182 32 566 64 591 25 569 81 264 16 149 96 352 97 230 27 857 47 403 72 302 41 595 11 323 79 885 9 853 26 740 70 900 5 566 63 202 89 311 18 653 52 273 92 98 80 432 59 487 57 593 4 296 54 531 51 531 13 619 69 385 48 394 44 29 36 171 40 357 73 295 14 188 86 916 46 996 12 99 78 640 99 788 85 202 74 420 7 128 34 371 67 185 82 181 93 728 77 636 58 889 35 743 60 652 22 515 43 327 91 781 49 131 17 967 15 983 20 566 66 682 1 705 39 799 94 164 31 579 29 994 10 138 76 953 2 115 83 812 84 894 75 817 28 341 3 990 33 619 87 362
79 934 82 995 59 687 70 824 83 46 84 348 23 811 27 525 65 983 99 714 47 852 96 245 66 782 18 816 44 526 76 176 61 315 92 228 19 916 53 473 14 382 55 710 90 36 52 916 68 344 26 545 10 787 63 572 15 387 40 239 57 981 38 97 3 927 88 714 50 270 29 680 20 850 91 180 67 146 22 733 31 876 60 840 86 86 81 348 80 916 43 921 4 297 69 341 97 410 12 504 32 922 0 126 11 465 16 323 42 263 49 834 39 480 78 345 13 231 48 551 37 294 75 170 94 893 25 446 28 648 34 51 51 505 8 331 7 993 93 775 71 821 54 964 73 772 74 65 62 929 21 206 30 225 1 135 89 243 56 130 2 458 46 168 85 150 41 503 45 848 35 557 33 710 36 337 58 455 24 957 6 14 72 864 5 203 87 931 9 78 95 579 64 669 17 962 77 452 98 531
72 382 47 129 33 21 8 556 22 910 67 778 89 376 90 462 84 361 48 124 24 648 0 162 30 32 56 72 28 436 31 320 44 600 11 584 64 461 45 661 12 32 60 731 63 811 87 521 81 68 10 558 51 660 17 790 71 681 43 685 35 170 99 469 61 708 59 151 69 280 68 75 82 508 2 758 20 265 15 17 16 561 5 245 53 749 55 897 58 911 80 373 94 712 83 4 77 571 34 336 91 609 6 488 38 984 23 991 92 76 7 199 36 95 21 911 93 212 39 51 40 833 14 589 1 41 9 829 78 529 70 179 98 122 32 221 54 675 3 690 97 583 88 35 75 700 95 591 86 717 41 404 26 76 96 75 76 94 49 32 25 511 29 634 52 13 74 208 18 635 79 900 13 276 46 598 85 246 65 770 37 786 27 260 66 232 73 801 42 67 19 854 4 393 50 698 62 693 57 684
63 815 71 186 15 509 33 872 58 469 61 404 76 853 72 470 86 131 89 525 13 218 87 584 78 726 42 880 44 309 14 137 12 189 8 47 64 254 53 505 95 167 11 955 19 880 45 455 30 644 62 451 75 230 38 702 73 966 88 840 48 896 23 454 9 971 68 145 70 489 35 747 69 986 29 842 84 311 92 195 27 480 18 71 52 648 94 456 57 14 4 295 51 862 26 213 3 777 56 684 47 295 90 589 16 717 22 902 46 876 77 760 98 294 40 175 82 876 17 959 60 341 39 193 79 732 10 582 80 692 34 924 43 565 2 97 55 926 81 44 59 282 91 167 99 878 21 22 6 940 85 939 97 730 28 883 83 724 65 90 67 883 20 333 0 68 25 543 50 324 74 911 37 458 24 425 31 101 7 898 49 626 1 398 66 675 96 993 5 567 93 401 32 53 41 246 36 862 54 150
52 686 68 381 94 584 73 470 38 610 29 358 82 201 89 551 79 998 21 584 17 777 44 971 70 785 66 761 27 215 35 416 30 953 43 850 58 613 23 840 72 723 48 375 28 444 1 542 13 371 80 917 81 437 64 681 9 204 34 515 77 864 78 942 3 828 59 355 15 941 84 37 83 871 20 746 32 69 54 894 18 599 75 291 98 948 46 788 87 181 2 138 24 69 14 959 85 182 69 475 67 809 71 400 51 501 57 155 22 630 62 229 19 65 61 127 37 672 42 228 95 898 33 873 7 599 6 556 76 982 41 384 86 157 47 776 97 722 91 71 55 642 74 373 8 879 93 86 5 942 49 906 4 731 99 740 63 770 11 735 10 905 26 23 53 99 92 165 45 926 50 706 39 684 36 165 56 209 0 404 65 807 31 77 40 782 88 113 12 679 90 750 60 766 96 602 16 21 25 929
27 471 80 856 68 318 38 815 45 332 58 70 41 893 78 384 44 785 39 844 5 914 20 243 35 189 90 952 21 214 24 436 74 587 22 311 17 90 3 243 88 287 59 120 67 339 73 353 86 490 18 186 8 428 64 318 76 834 33 356 51 817 75 438 55 162 57 258 2 987 66 114 79 857 84 408 25 108 7 178 26 417 4 334 0 497 61 584 29 110 1 723 13 367 19 888 49 408 94 838 95 971 40 907 11 447 89 224 60 530 28 323 6 851 65 901 72 274 15 865 91 293 87 362 99 915 62 714 56 326 50 80 43 838 14 832 16 858 77 422 96 256 36 268 98 199 42 677 92 682 83 714 48 824 53 260 34 857 97 149 12 841 32 516 63 205 30 401 9 62 46 254 70 832 54 815 23 372 37 41 85 581 69 890 93 116 81 399 71 218 31 9 47 879 82 399 10 819 52 718
80 435 86 269 95 252 23 891 64 801 75 501 21 627 10 244 62 55 73 856 43 440 76 231 41 281 7 933 33 570 57 1000 19 351 84 312 39 400 37 73 60 307 63 207 68 392 13 279 25 761 53 417 51 967 35 480 0 3 58 634 61 702 20 128 72 536 2 490 16 861 42 458 98 849 12 947 11 479 47 835 18 136 96 521 78 929 52 347 67 916 66 156 38 8 5 957 15 933 1 816 87 654 4 30 48 113 45 374 85 969 74 938 14 193 3 643 79 344 89 505 36 572 44 470 94 163 91 225 77 669 24 191 83 606 50 821 9 219 70 211 69 377 34 596 81 869 97 668 88 127 55 692 93 744 65 205 27 857 56 428 99 94 17 868 6 455 40 833 46 853 54 992 32 826 30 712 49 57 92 881 8 505 31 635 26 223 22 390 90 757 71 279 82 223 29 930 28 323 59 761
91 812 86 272 10 222 21 848 4 412 96 182 2 239 3 446 55 295 5 518 23 442 37 521 0 678 97 46 1 734 35 102 26 921 90 33 36 680 6 221 22 244 27 631 66 101 94 671 7 319 79 471 13 210 72 732 63 401 56 109 80 81 38 393 49 936 32 111 17 963 62 966 28 808 15 633 30 204 87 206 16 606 58 704 59 863 65 623 69 343 52 812 45 39 54 426 67 66 40 246 83 840 33 196 95 734 31 393 82 8 43 275 9 369 77 621 88 469 51 725 71 655 61 262 70 459 14 985 57 827 25 699 53 834 84 793 39 653 73 187 60 82 44 983 19 656 46 842 99 20 98 908 11 862 75 400 41 295 29 879 68 691 81 43 92 444 85 579 8 659 47 35 24 534 18 394 74 601 89 371 12 553 93 797 50 733 20 775 42 830 34 45 64 480 76 1 48 120 78 556
91 359 86 478 11 382 50 821 5 698 55 869 20 733 44 298 89 608 54 208 68 658 35 268 76 257 25 603 96 209 34 516 75 455 46 345 82 428 32 112 79 138 85 637 88 708 16 634 13 687 4 150 0 773 57 522 65 732 33 636 83 681 81 372 14 307 99 816 37 547 47 148 52 704 61 816 7 318 58 78 21 192 2 135 84 754 69 202 31 152 18 610 27 427 29 884 49 831 1 463 51 310 93 202 6 705 77 569 60 736 41 934 59 441 74 70 92 252 95 219 19 131 48 441 97 833 12 757 9 75 22 131 66 614 8 985 70 869 30 781 90 387 62 667 78 58 17 952 43 557 53 607 39 307 71 557 40 710 28 727 42 766 36 385 98 775 3 906 23 634 45 64 72 714 67 494 64 856 87 987 26 40 80 788 56 56 63 563 94 756 38 858 73 677 15 845 10 394 24 887
99 310 58 744 16 568 0 871 87 298 50 745 67 287 34 541 62 567 1 216 91 637 23 608 35 439 20 995 63 107 19 150 8 216 30 440 60 126 59 542 61 519 93 408 53 972 18 362 6 264 33 47 56 141 49 513 66 684 14 872 29 940 85 450 72 223 48 134 70 448 47 52 24 700 28 965 15 467 75 675 57 760 90 902 96 502 12 12 2 192 43 873 21 663 31 738 11 136 38 301 81 8 71 153 32 385 5 699 51 973 22 632 76 990 40 193 44 242 78 316 4 76 17 98 64 886 74 847 69 811 84 922 45 977 80 599 46 149 52 616 36 141 89 610 39 281 88 444 79 307 92 303 54 4 94 575 27 566 83 89 42 414 13 258 55 236 3 165 7 572 25 231 95 318 98 626 10 535 26 220 82 341 86 408 37 449 97 566 41 375 73 976 77 343 9 721 68 197 65 684
81 15 57 701 91 650 15 456 39 719 32 181 10 330 19 437 13 952 63 209 4 372 6 855 93 21 42 972 79 990 78 996 46 924 41 48 16 36 98 652 88 687 49 892 66 868 54 440 24 55 23 431 53 904 27 299 96 439 59 575 22 793 51 774 34 664 83 42 1 973 82 528 77 838 21 542 84 653 25 290 12 54 58 260 52 510 67 776 94 418 40 334 31 10 36 307 43 27 90 289 55 529 9 459 95 290 70 614 86 209 35 850 38 275 33 283 5 64 18 820 75 598 62 231 45 561 7 666 14 315 73 874 85 819 60 310 68 177 48 538 47 730 8 977 17 932 92 114 26 519 69 712 29 353 37 861 65 915 0 45 2 838 11 72 20 820 3 674 80 171 71 374 72 945 61 960 87 495 64 221 30 488 76 326 28 737 44 165 89 745 99 876 50 356 56 1 97 743 74 367
6 181 75 134 79 435 46 551 60 204 21 544 5 420 17 620 19 525 0 228 94 79 2 216 39 866 53 16 32 62 1 829 26 511 93 751 48 136 97 391 72 665 82 953 99 454 16 260 74 891 83 902 89 541 8 776 88 199 36 435 76 309 3 862 64 846 58 997 11 517 37 336 42 756 23 539 68 344 67 407 50 35 33 888 52 968 24 614 59 314 91 805 96 741 63 593 40 809 84 645 71 842 73 299 70 900 66 762 90 589 57 557 15 58 49 158 69 985 29 442 51 824 22 644 61 874 41 679 12 231 44 956 55 652 86 768 54 95 34 85 35 184 92 326 30 526 7 364 18 523 87 468 56 546 45 931 9 269 31 177 98 518 27 958 85 179 95 680 62 116 10 918 81 626 14 506 20 200 43 800 38 489 4 189 65 388 28 880 80 873 78 150 25 789 13 951 77 4 47 915
89 113 40 955 46 855 22 891 31 172 21 869 13 117 38 398 80 526 28 302 85 593 68 137 37 698 73 227 1 15 56 393 86 365 88 936 18 328 94 481 49 913 96 337 70 761 48 119 6 758 5 59 25 975 87 976 78 444 35 40 64 577 77 924 59 351 79 146 17 633 75 100 72 759 81 359 2 248 69 632 8 562 99 722 19 581 20 573 83 392 76 747 92 610 84 603 66 604 58 356 44 940 36 805 41 794 32 348 10 244 55 50 67 409 23 297 63 383 14 456 43 191 45 150 54 774 26 448 24 475 47 908 91 995 42 524 27 99 29 669 52 65 62 837 53 266 30 363 7 470 15 18 12 550 74 223 97 488 11 938 16 699 98 486 82 329 50 362 57 351 0 910 51 424 33 874 71 307 93 422 9 469 60 378 65 155 95 275 4 809 34 811 3 691 39 199 90 584 61 832
87 413 73 923 86 324 5 970 52 355 51 701 88 607 85 555 50 437 99 750 56 548 15 474 46 688 34 362 79 539 9 173 68 196 58 370 8 647 62 485 89 200 16 198 76 390 22 459 30 163 93 19 7 316 48 448 43 714 11 717 13 852 2 763 32 217 97 430 28 525 53 683 20 888 75 205 14 388 26 684 74 12 66 9 98 468 25 383 83 862 54 508 19 799 31 129 82 20 72 301 81 279 23 229 17 378 94 285 10 493 4 918 91 77 67 412 41 5 44 629 36 604 90 900 65 140 77 769 1 299 84 554 45 840 59 988 3 829 37 597 39 546 61 993 21 485 27 455 60 338 69 292 40 345 49 840 80 472 57 978 29 36 70 506 38 202 18 240 35 670 95 448 96 655 78 943 71 634 92 527 55 30 47 964 64 941 33 614 42 60 6 646 63 142 12 610 24 400 0 945
95 806 77 2 26 37 64 591 57 436 22 186 30 299 93 590 90 317 29 146 59 634 25 5 52 423 73 966 3 821 10 639 21 305 43 961 17 55 24 418 70 761 53 154 46 996 32 146 19 801 74 809 68 558 9 167 36 383 51 315 66 659 67 957 91 543 1 480 11 167 55 457 38 239 37 614 62 948 14 809 99 430 49 118 87 74 31 196 63 74 78 428 97 4 28 569 40 134 27 861 48 641 69 892 23 388 96 673 5 332 79 307 94 596 16 511 6 881 88 606 13 473 20 328 89 827 8 981 58 676 34 331 7 31 80 19 83 912 12 496 82 199 42 768 15 945 47 17 85 732 41 277 60 513 76 177 72 411 54 201 35 785 44 984 86 810 0 512 84 328 75 751 56 344 4 882 2 307 33 134 98 374 61 554 81 729 18 758 71 206 92 637 39 410 50 200 65 934 45 74
60 643 45 323 9 929 51 209 4 337 36 717 78 858 42 468 83 592 23 25 11 286 5 754 61 990 34 15 20 757 77 554 10 73 59 833 89 189 99 581 86 225 28 17 62 27 31 20 56 771 82 224 40 238 95 456 74 907 3 945 94 674 43 393 91 854 53 140 54 198 16 606 79 513 58 671 50 563 12 163 8 418 1 255 69 929 63 913 22 377 26 268 55 583 0 863 96 994 84 386 13 38 46 150 98 738 71 444 70 203 57 850 14 810 85 475 90 400 67 572 24 5 47 963 6 862 32 140 2 107 72 143 44 585 49 52 7 95 73 675 87 128 30 528 81 228 18 199 17 519 39 706 15 734 21 668 93 787 75 474 76 64 88 775 38 345 68 474 33 626 97 786 80 275 37 7 65 684 41 394 48 576 25 427 27 123 19 627 66 447 92 400 29 974 35 223 64 536 52 263
57 471 25 901 39 15 29 934 23 561 33 174 1 326 70 504 19 850 36 36 89 21 99 135 43 326 6 59 75 417 84 596 47 213 88 473 13 934 82 751 92 322 98 490 27 858 62 42 35 793 2 59 97 232 45 623 22 749 67 296 59 166 87 186 3 747 85 554 32 44 64 442 86 550 18 528 7 80 91 713 96 768 51 398 34 898 10 322 68 649 17 771 80 329 28 778 14 159 53 196 65 105 42 103 5 915 44 366 31 834 60 413 73 147 95 553 50 646 16 895 56 50 40 56 54 486 94 147 74 240 63 28 83 441 77 774 76 159 72 976 24 867 48 871 52 267 79 968 8 758 93 560 26 61 58 506 81 799 0 886 61 813 38 15 11 999 21 378 69 969 37 451 66 4 46 239 12 910 41 911 78 508 15 4 49 745 55 728 20 446 4 404 71 915 9 640 90 949 30 504
44 775 43 827 19 937 24 983 49 169 16 844 54 899 81 108 20 773 82 197 8 613 68 357 7 721 40 982 55 548 9 772 45 121 69 100 2 740 71 254 65 941 6 971 93 638 1 496 41 952 95 558 58 976 4 26 59 191 13 323 75 617 77 972 78 923 51 252 26 39 98 429 80 454 27 440 66 719 25 378 56 310 92 848 31 633 91 11 32 73 72 901 47 853 62 777 90 862 86 326 34 854 5 876 35 563 83 567 18 225 94 81 12 401 67 774 30 505 46 584 11 816 52 71 29 427 10 708 37 455 60 744 36 729 74 44 84 148 97 518 88 126 53 182 79 340 99 414 39 389 61 675 96 928 85 792 73 246 28 774 87 349 57 957 89 525 76 766 70 166 63 977 22 680 33 10 38 944 50 499 42 534 14 924 23 458 48 530 3 431 17 302 0 678 15 674 21 731 64 25
66 256 53 956 64 875 4 413 78 723 89 35 68 438 28 147 34 154 72 362 96 665 3 214 33 18 55 532 59 543 82 55 2 697 23 43 25 144 1 864 93 18 50 690 47 433 42 232 77 249 80 510 31 47 57 413 39 317 45 95 17 337 58 816 22 583 83 580 10 170 46 682 14 430 51 596 86 256 30 349 98 916 18 833 32 468 56 389 29 872 84 815 87 438 9 69 97 488 27 131 81 996 16 909 41 243 15 422 8 87 69 761 61 273 76 57 36 906 79 694 19 240 62 10 6 263 20 117 63 892 7 916 44 368 13 914 85 161 74 973 38 591 65 494 43 216 73 601 35 675 48 736 0 636 26 859 40 991 37 594 54 160 49 228 99 904 52 383 70 743 75 500 95 571 94 331 91 727 67 149 21 241 12 339 92 834 60 928 71 137 88 4 11 891 5 119 24 648 90 599
11 834 50 385 26 119 25 553 77 940 94 716 60 760 16 961 29 634 53 516 84 630 64 419 52 723 23 409 78 825 28 122 38 841 57 656 22 379 90 778 96 133 18 80 98 658 51 842 36 504 62 772 40 738 35 208 4 624 7 56 71 735 55 135 76 579 2 493 72 443 89 196 44 59 39 559 67 298 73 879 14 829 56 317 42 256 79 476 45 895 43 752 12 706 82 464 3 70 46 348 8 162 10 465 9 49 41 509 47 577 21 359 5 646 80 499 31 632 48 878 24 503 33 45 92 343 70 45 6 97 97 892 68 753 0 49 20 464 74 918 58 26 99 299 95 426 61 451 75 551 59 656 49 15 19 828 30 976 87 87 91 481 17 471 27 948 85 701 88 246 15 151 86 913 65 348 1 207 34 409 69 549 13 554 66 989 83 561 81 271 63 414 32 983 37 2 93 524 54 469
59 434 43 669 88 70 68 931 61 613 27 289 7 663 76 589 15 287 33 721 20 142 3 474 49 400 4 227 48 652 14 850 9 553 22 668 31 166 53 423 30 136 84 697 92 703 21 792 58 260 94 664 0 209 26 317 86 466 5 581 24 175 66 708 80 178 52 752 78 346 65 746 25 697 40 884 70 598 85 269 99 107 10 387 54 585 42 782 29 420 12 860 39 767 44 884 93 764 73 831 69 21 57 747 34 837 41 239 46 960 82 372 63 650 95 918 75 665 79 222 11 838 72 934 74 887 18 994 35 749 37 507 36 225 38 996 32 923 60 551 1 47 77 61 71 823 96 701 67 995 47 397 81 724 8 151 55 866 13 926 17 212 56 891 90 353 91 124 23 441 16 840 6 653 64 841 28 954 98 334 97 331 87 165 19 222 45 340 50 737 62 66 2 552 51 11 89 703 83 53
17 903 31 423 19 750 36 961 11 936 20 517 56 715 91 485 96 170 98 224 66 351 71 54 69 166 44 174 77 710 60 287 21 217 59 952 97 434 76 716 94 448 67 798 7 892 34 711 89 391 82 160 8 87 6 513 29 557 16 658 49 105 46 786 32 24 27 847 50 998 48 172 12 968 72 38 45 10 52 226 51 59 55 306 43 491 92 566 10 717 40 923 74 649 28 39 4 553 22 394 1 579 58 313 64 248 38 753 86 408 9 38 13 748 26 649 0 318 78 27 68 202 80 101 2 754 63 926 33 307 75 52 79 93 62 891 93 189 61 444 65 126 85 686 39 26 3 970 99 458 53 626 42 317 81 430 5 374 37 728 84 188 70 122 57 284 41 220 73 726 15 907 90 433 87 705 14 11 95 673 18 810 24 52 25 786 88 897 47 30 30 862 54 403 35 193 23 277 83 458
34 650 31 667 27 51 20 855 89 604 57 155 6 776 80 432 39 394 16 251 98 711 37 983 8 447 2 181 42 1 1 64 56 807 26 664 30 534 73 937 46 630 13 12 22 191 35 295 3 754 61 280 88 842 54 476 91 989 60 187 49 459 18 421 43 723 94 807 59 404 58 80 67 157 63 81 93 537 4 283 19 968 52 813 78 434 81 590 64 829 71 999 70 934 95 794 24 614 25 276 51 528 38 308 14 41 0 231 41 913 87 42 5 52 29 879 92 370 11 302 17 653 53 870 15 947 66 560 45 309 82 548 85 805 9 245 97 1 40 706 90 785 36 478 28 755 10 818 76 931 48 716 86 716 69 275 33 406 47 790 68 926 23 907 83 613 96 829 7 306 44 766 21 499 12 791 62 725 99 443 55 352 79 535 65 823 50 533 77 545 74 526 72 538 84 606 32 307 75 539
88 139 81 191 14 555 19 398 1 48 13 973 75 981 89 130 34 910 99 326 62 95 17 544 11 117 48 529 46 977 57 128 71 146 85 108 5 531 66 715 98 770 31 150 91 635 25 12 42 838 2 548 94 257 92 92 33 503 63 657 43 417 59 901 67 719 64 95 4 677 24 422 95 658 74 114 82 996 36 21 29 111 96 739 28 947 45 636 38 895 83 139 76 510 26 514 6 344 84 925 53 540 93 665 52 334 44 998 16 676 18 936 56 415 12 960 37 831 21 718 58 425 51 298 49 611 8 287 69 627 79 915 54 153 23 500 87 581 90 533 65 197 70 818 35 172 7 359 55 96 40 645 9 230 72 171 22 275 77 302 47 510 27 206 73 49 86 351 97 533 39 357 0 785 61 975 78 309 68 221 50 895 80 672 60 547 30 243 20 310 41 446 3 737 32 786 10 733 15 962
87 317 9 818 57 659 3 997 20 169 97 286 83 864 67 936 69 151 64 926 92 689 86 32 29 161 84 467 34 415 45 599 39 851 35 777 90 909 73 53 81 910 2 894 1 5 53 878 11 121 32 153 14 694 30 156 80 14 48 510 59 115 55 877 21 558 68 253 10 59 8 88 82 778 18 978 4 232 96 25 71 311 61 616 31 422 79 4 17 301 78 95 25 979 36 198 93 804 13 733 63 797 37 383 51 139 40 392 99 748 27 259 43 527 28 696 52 109 62 335 77 101 16 219 60 104 50 649 5 292 66 251 98 768 38 545 49 762 65 250 85 116 88 356 56 417 89 533 44 246 76 351 70 877 42 110 7 199 46 176 26 117 47 84 24 236 0 207 95 995 94 254 19 114 15 108 33 722 12 940 72 194 91 123 22 275 74 30 58 288 54 506 23 980 75 878 41 758 6 635
87 6 35 8 76 680 43 124 62 849 69 546 3 700 79 188 98 286 91 894 54 456 50 600 22 120 39 484 34 87 31 308 23 168 71 532 33 41 13 413 99 468 10 634 25 822 52 906 75 188 37 482 90 423 26 403 94 328 88 955 57 562 80 250 45 657 82 776 19 816 16 102 60 27 65 841 56 964 30 487 55 859 96 664 7 2 97 468 29 891 27 432 68 153 11 975 2 935 5 128 95 870 48 394 81 715 59 460 36 479 84 442 38 211 67 460 46 585 14 833 64 198 58 822 51 223 41 747 85 576 18 967 42 672 61 807 66 131 49 927 83 298 40 677 24 233 93 483 89 945 47 982 92 905 20 747 70 254 4 822 77 555 72 99 28 158 78 758 74 586 53 887 8 696 0 558 17 333 9 304 21 378 63 272 44 865 73 915 1 825 6 345 15 543 32 505 86 739 12 536
35 645 83 361 51 228 37 832 48 756 66 40 23 16 68 235 87 134 29 763 9 379 64 580 65 753 73 892 86 627 97 166 69 277 82 640 57 726 88 67 20 950 12 401 63 22 33 180 54 245 27 959 14 253 60 320 7 769 6 865 0 823 25 832 32 830 99 489 3 163 62 430 21 296 17 862 10 205 22 206 75 198 42 859 5 387 24 29 74 653 96 164 43 306 89 62 39 512 84 113 95 172 98 388 18 617 56 379 15 736 38 529 50 999 70 20 19 767 61 644 91 355 53 691 59 398 45 265 2 665 28 221 77 901 11 691 90 160 85 127 16 819 13 573 92 773 47 663 30 147 36 918 34 91 8 538 93 799 52 306 94 15 80 656 72 559 79 845 44 531 31 316 67 950 78 50 58 833 81 775 46 626 49 770 71 977 55 716 1 486 4 648 26 145 40 159 41 261 76 946
96 233 38 535 1 877 99 794 7 1000 19 482 84 926 34 362 12 142 70 664 42 926 11 933 9 430 17 311 22 914 48 82 85 79 91 245 65 858 20 844 77 577 46 805 49 234 53 509 33 295 45 368 62 153 31 577 78 388 89 765 25 64 57 782 63 166 8 867 76 824 51 698 72 682 52 458 37 104 6 477 0 562 55 490 5 18 18 421 14 850 80 852 36 65 79 576 21 827 44 748 2 570 69 763 68 321 81 576 67 755 58 225 98 352 28 922 30 364 10 392 15 862 75 825 93 489 16 622 88 84 26 750 82 273 40 937 97 470 61 2 74 198 92 899 13 965 56 445 39 769 32 316 27 774 90 849 66 641 3 841 47 217 24 485 43 136 23 563 4 575 95 277 54 475 73 899 35 456 59 639 50 275 86 713 41 777 87 713 60 68 64 659 83 215 29 13 94 714 71 122
30 450 80 606 99 611 39 889 21 737 64 53 2 790 13 375 56 638 52 924 70 501 9 276 25 949 75 747 90 929 23 127 48 838 55 521 22 571 84 206 89 477 10 258 18 578 3 855 72 722 33 191 63 766 69 467 6 754 54 652 73 376 4 355 43 394 38 826 47 348 87 26 81 699 51 989 11 132 76 65 12 294 79 271 95 930 41 394 92 428 28 371 17 737 31 701 40 75 45 6 83 233 37 46 96 489 68 312 66 885 7 767 32 342 49 825 20 451 94 681 88 770 44 734 77 527 58 558 85 544 61 506 27 228 46 970 19 22 91 641 42 704 98 96 34 762 74 832 62 427 82 57 86 698 78 256 50 724 0 303 71 72 93 706 8 1000 15 399 35 488 65 20 57 808 53 901 29 960 26 65 14 581 1 49 60 507 67 103 97 627 24 136 5 665 16 954 36 751 59 630
95 15 53 686 77 815 97 974 92 470 19 738 49 980 42 684 69 339 94 655 91 518 83 449 71 107 75 655 23 925 80 854 78 696 38 371 98 431 72 788 54 308 50 349 64 459 27 200 10 448 87 188 11 152 86 916 46 602 32 878 82 538 66 800 1 874 88 464 84 387 63 872 56 287 44 48 43 106 47 919 67 442 89 364 8 419 55 57 6 918 90 971 3 427 52 758 34 627 9 305 93 533 2 18 15 790 74 40 13 390 45 377 5 542 18 905 96 338 51 712 62 822 70 458 58 177 16 343 30 410 37 794 41 881 57 762 22 112 76 656 33 776 68 175 7 364 35 626 99 535 29 297 60 807 59 305 65 966 20 987 61 461 17 488 39 856 28 913 40 146 36 806 48 844 14 120 85 705 79 961 0 300 81 38 12 177 73 643 26 702 25 940 21 396 4 577 31 773 24 96
78 484 74 645 52 299 28 214 14 148 67 461 75 813 76 991 89 745 70 156 55 651 80 98 18 532 99 623 72 706 26 558 7 525 59 954 81 96 33 914 58 556 62 849 22 540 73 227 39 55 57 523 91 967 88 101 54 12 41 720 64 683 53 981 47 993 86 707 5 438 49 250 30 672 90 130 92 299 40 4 8 496 95 106 35 69 42 37 34 642 20 560 85 257 77 877 82 617 12 554 2 159 79 961 10 548 24 108 29 468 84 571 17 748 16 175 69 216 38 333 21 781 96 92 43 527 94 326 66 51 15 422 6 542 1 151 31 625 0 780 98 43 23 375 56 513 32 142 65 761 19 834 25 267 48 191 63 111 71 409 45 188 27 457 61 36 44 99 4 381 97 111 93 98 37 986 51 564 13 451 60 28 11 616 46 668 50 560 9 204 3 887 36 524 68 537 83 557 87 456
37 758 88 48 56 594 82 251 22 486 49 779 17 98 93 605 19 349 63 153 2 873 11 736 32 257 67 163 4 780 74 780 30 402 8 469 40 384 80 171 24 636 62 363 3 583 29 642 59 788 10 353 46 664 55 804 9 513 47 762 0 466 7 433 76 193 57 970 34 29 58 851 91 269 39 871 64 325 26 945 60 442 21 594 44 859 96 412 92 452 14 180 5 818 27 134 42 592 38 723 15 619 50 347 45 399 43 884 31 182 53 464 71 339 83 266 95 557 75 112 6 967 1 668 79 374 73 366 16 287 97 901 87 318 86 492 28 208 70 149 54 893 84 825 18 574 77 517 66 513 68 794 36 705 48 40 13 26 94 463 20 291 12 540 23 607 61 910 51 953 99 632 25 548 65 445 69 251 35 24 52 977 85 800 78 273 89 643 98 552 33 995 81 339 72 454 41 242 90 442
43 445 57 513 8 846 63 228 3 758 18 135 83 39 77 261 25 484 13 587 48 129 1 266 78 510 7 253 52 336 5 648 56 742 32 276 99 333 10 382 41 8 37 246 6 854 92 361 22 931 67 715 16 881 17 245 23 194 74 792 90 525 89 728 81 735 82 407 38 189 65 331 66 558 72 499 94 777 45 555 29 482 84 737 76 250 64 532 42 878 71 258 47 986 70 948 58 226 75 229 68 350 79 925 85 783 49 681 21 482 53 308 54 425 96 312 2 327 46 823 0 512 50 239 62 683 33 780 19 771 91 475 39 965 73 148 27 314 35 677 30 515 86 46 69 598 9 566 55 218 12 216 88 631 20 694 97 305 95 328 34 113 44 293 87 354 93 120 28 492 11 116 40 471 15 664 61 359 14 414 60 581 4 854 59 57 51 489 26 983 31 480 24 83 98 529 36 378 80 306
22 421 63 731 50 304 67 123 76 915 30 54 29 596 94 202 24 476 64 45 69 81 13 414 77 936 90 370 53 374 49 298 17 115 97 132 41 130 59 399 80 145 6 473 26 536 58 100 19 120 7 47 32 471 0 889 99 797 61 925 3 793 54 217 20 916 40 174 95 214 12 918 21 679 84 509 79 764 33 878 23 914 16 316 43 757 68 619 39 537 57 406 82 717 74 976 45 343 92 69 62 447 70 495 78 604 89 725 15 771 9 575 48 609 73 304 93 102 96 787 4 259 8 11 60 253 31 566 42 466 11 77 28 879 87 330 35 558 25 111 1 911 10 360 71 965 34 127 14 963 38 602 55 258 85 55 98 932 88 685 72 325 65 538 91 26 75 554 44 875 83 87 51 219 56 554 86 978 18 349 47 647 27 585 81 931 66 335 46 699 37 716 52 317 2 273 5 104 36 917
62 18 82 728 37 536 12 869 1 576 57 89 35 421 33 849 86 622 51 223 21 502 27 173 98 312 32 856 73 334 97 844 99 186 93 977 95 658 15 754 67 349 4 829 25 359 39 361 40 688 92 813 48 534 80 143 69 286 65 937 20 94 56 961 83 288 52 740 50 868 11 160 89 568 49 398 17 648 36 442 2 129 94 740 14 439 91 356 7 589 59 554 9 609 84 491 41 229 0 432 71 111 75 490 46 895 79 618 64 995 30 845 43 847 38 529 29 411 3 492 87 892 66 135 54 195 13 411 34 909 22 304 44 790 96 166 16 608 68 707 5 401 81 658 10 495 74 208 19 612 63 103 58 544 53 628 6 310 23 625 88 744 72 792 61 988 77 886 31 523 85 456 90 357 76 706 42 842 8 567 60 197 45 541 18 241 55 575 24 924 28 702 70 148 78 566 47 514 26 522
91 245 81 860 59 426 70 701 0 109 17 273 32 320 6 136 5 949 87 164 31 48 29 619 89 63 52 733 58 437 27 602 86 942 41 540 76 906 8 323 9 686 26 51 22 272 53 968 63 866 24 158 40 445 82 744 92 897 1 27 23 693 84 768 80 747 73 76 78 968 46 718 35 765 90 778 30 608 88 646 47 863 38 43 57 901 94 461 55 271 45 820 19 574 93 187 66 852 7 233 85 70 96 502 10 80 99 697 61 713 37 497 97 738 74 247 83 682 75 899 14 24 34 35 2 514 62 436 67 110 50 72 21 519 43 386 69 381 68 390 44 415 12 714 60 339 18 815 42 951 13 803 98 154 20 399 77 188 36 836 71 160 95 388 39 733 79 493 16 243 3 389 33 931 64 658 28 758 11 215 15 942 4 908 54 261 48 835 65 718 72 810 51 817 56 331 25 675 49 942
58 632 43 307 45 337 25 586 13 28 19 980 21 627 42 264 77 886 99 75 83 755 35 17 5 511 96 913 88 427 90 789 89 811 44 804 46 371 41 945 55 482 80 650 34 63 8 327 2 252 91 621 69 172 93 111 33 881 81 650 60 183 57 131 64 330 49 180 31 299 78 977 27 719 95 21 6 637 68 169 86 142 70 469 32 797 11 22 39 413 37 171 82 939 85 42 71 396 76 816 72 12 94 401 29 322 97 667 63 232 67 904 74 490 56 167 48 369 20 462 7 169 15 736 3 265 38 912 54 263 79 588 12 648 16 699 28 16 75 231 9 497 30 610 53 950 14 551 17 96 87 864 65 213 4 631 62 739 59 583 73 858 92 606 51 226 40 775 0 985 18 575 36 516 1 418 50 538 47 619 26 255 23 692 10 774 61 954 84 252 22 656 24 420 98 105 52 221 66 149
27 930 36 614 57 915 68 111 1 682 17 975 42 888 29 618 97 212 93 472 45 110 53 890 7 706 91 138 39 330 84 405 55 36 32 361 34 73 21 698 66 127 56 870 25 157 85 803 64 908 95 476 23 259 98 566 94 491 72 774 10 605 78 50 5 987 87 525 82 231 43 380 62 311 37 327 47 376 49 944 13 958 19 18 28 399 67 941 96 742 3 153 41 303 54 617 86 342 6 237 90 521 9 916 70 319 59 341 83 380 79 225 60 247 33 816 80 292 52 143 26 2 38 887 65 652 30 598 48 404 50 280 61 177 81 28 77 919 15 621 8 420 74 111 2 398 14 666 35 683 31 413 73 140 11 365 76 798 46 903 20 756 51 121 63 889 12 60 16 886 44 147 22 211 40 897 58 802 0 189 71 449 92 263 69 364 89 712 24 263 4 493 88 740 75 852 18 524 99 364
29 888 96 763 37 57 90 658 73 513 79 580 7 839 53 285 12 927 92 292 39 722 16 961 98 866 31 406 42 429 67 573 82 870 45 571 0 827 22 672 9 241 54 885 43 439 55 713 15 909 20 461 60 641 91 444 95 197 58 236 26 462 52 984 23 461 62 319 28 266 21 341 6 434 25 51 85 141 59 875 86 435 14 576 49 999 89 421 2 35 44 35 1 649 3 933 84 612 50 571 57 370 18 609 56 978 41 828 71 898 48 179 94 257 97 194 64 711 75 966 24 915 99 669 4 801 81 84 10 98 36 435 88 500 72 124 78 823 66 164 65 754 69 761 51 220 11 999 83 314 40 230 13 276 5 849 87 273 27 630 19 245 34 341 63 987 74 880 76 167 47 343 61 734 8 383 77 196 32 627 93 244 30 951 17 116 70 643 38 27 68 683 80 971 35 285 46 290 33 972
44 25 45 178 71 210 0 180 38 239 93 523 35 382 86 617 50 297 3 951 69 953 58 556 91 820 94 567 42 267 17 329 19 421 51 722 49 967 64 554 55 659 89 636 43 724 37 348 29 922 81 937 23 6 79 514 7 373 33 96 97 968 1 408 66 311 75 514 47 833 56 328 96 198 54 434 48 96 18 720 2 325 41 990 76 429 65 37 13 93 5 916 28 5 85 825 73 23 62 376 26 665 4 415 61 504 87 481 80 700 22 199 36 633 78 396 12 415 99 709 27 730 8 807 20 931 60 44 16 827 77 808 39 635 70 888 40 815 57 918 53 659 83 257 32 981 46 53 6 976 84 260 63 940 88 847 72 654 25 83 15 730 14 606 34 840 92 316 95 105 68 150 31 983 67 631 82 255 21 663 90 66 10 728 30 240 98 136 74 551 52 525 11 226 9 271 59 211 24 938
38 189 83 685 60 539 92 96 73 109 47 886 10 600 40 412 58 189 54 686 16 161 8 467 37 794 94 655 24 87 93 291 77 681 61 647 7 338 31 709 71 542 45 422 84 75 98 919 90 346 66 222 82 278 80 326 26 536 19 419 76 39 33 440 68 900 62 562 56 413 6 751 0 952 25 125 3 383 44 810 89 325 18 172 52 602 55 77 64 850 14 216 51 724 9 801 13 788 42 936 91 904 75 311 79 658 4 599 43 326 63 205 36 484 34 77 85 102 70 195 49 416 87 697 74 25 53 159 96 408 67 1000 72 277 69 612 65 107 11 703 99 307 97 785 23 366 35 629 20 574 2 110 17 807 46 740 41 241 86 402 88 614 21 830 29 278 30 992 1 929 95 947 5 847 48 447 50 138 27 392 15 363 39 224 57 887 12 988 59 983 32 235 81 229 22 805 78 437 28 490
72 354 59 656 12 446 95 271 44 918 15 557 86 952 2 633 78 357 75 736 80 444 89 497 38 668 30 291 70 270 65 324 90 917 93 369 29 130 37 241 17 696 54 853 11 640 31 674 63 792 3 209 79 931 81 175 88 472 19 412 14 547 96 29 84 728 40 819 49 637 48 30 0 928 5 135 18 116 99 27 62 247 20 983 71 199 27 84 28 328 97 220 82 511 94 535 6 122 66 962 74 290 69 447 10 675 45 567 91 465 77 76 16 160 32 732 76 762 36 88 9 331 34 448 42 403 85 202 83 602 58 924 57 892 98 643 87 840 1 209 7 207 4 206 41 954 51 622 53 927 8 997 68 848 26 117 55 298 24 670 22 837 23 397 46 429 25 380 43 501 92 482 39 106 60 90 67 227 33 816 47 296 64 642 73 412 13 87 56 728 61 660 21 523 35 528 52 671 50 138
45 698 11 238 19 293 12 808 2 338 99 512 50 56 57 137 61 751 5 171 81 782 83 996 42 786 14 20 43 221 95 158 26 388 76 90 62 233 59 937 20 948 54 298 27 417 73 545 51 414 89 492 3 782 35 583 32 65 40 283 64 386 67 135 8 882 6 914 52 584 75 788 69 234 98 226 28 918 53 564 93 681 31 816 0 148 96 822 84 573 18 395 48 840 38 111 79 747 34 763 30 943 49 987 65 713 13 285 63 545 39 697 29 365 90 539 77 658 97 216 55 910 94 264 41 705 16 117 87 613 72 209 85 679 23 55 47 735 58 903 78 797 33 441 17 874 15 833 7 434 9 894 22 689 91 175 86 400 25 412 74 230 71 673 60 810 24 230 82 3 92 630 56 764 4 749 1 445 68 448 80 47 37 9 10 174 70 420 44 904 88 978 21 622 46 735 36 491 66 219
59 756 33 388 22 233 10 502 30 502 60 267 11 699 8 522 18 19 15 579 83 18 43 712 35 201 5 232 57 973 98 838 0 265 82 1000 40 62 28 450 70 707 4 983 54 585 63 865 96 150 24 482 45 498 52 800 90 1000 97 72 99 922 46 846 73 887 79 637 76 70 34 893 42 698 84 712 51 172 66 741 39 975 61 196 29 298 88 345 80 57 38 988 91 781 37 421 44 13 47 855 86 339 14 636 20 865 74 564 32 893 69 457 89 690 3 407 6 149 23 635 12 273 67 632 71 808 93 4 16 986 68 645 72 111 92 10 1 208 55 542 36 648 85 316 87 128 25 222 62 60 94 481 48 160 75 985 9 261 7 521 2 204 21 657 17 470 64 823 77 861 41 539 19 671 65 70 58 958 13 110 56 323 53 857 81 885 50 323 31 7 49 719 78 897 95 704 27 874 26 603
31 622 6 959 98 732 57 914 16 51 64 852 18 556 13 317 45 628 41 115 79 770 33 950 61 329 46 160 9 845 8 279 19 378 95 72 28 841 58 277 3 229 78 900 25 289 56 924 20 798 82 398 73 134 70 93 36 433 69 587 32 537 11 322 17 631 88 65 4 459 65 579 81 19 54 98 15 294 12 400 93 728 39 47 90 62 44 606 96 697 76 296 34 658 49 103 37 724 84 359 51 514 53 714 62 652 30 148 83 332 72 489 7 849 89 267 91 190 14 905 47 6 97 834 63 458 35 549 92 159 2 566 10 169 94 435 99 445 60 534 50 925 67 96 85 296 48 551 23 24 38 911 80 976 75 494 21 274 5 196 42 599 0 180 1 227 59 999 43 406 29 603 27 662 66 564 55 227 77 983 26 541 87 584 40 180 71 248 86 119 52 734 68 531 22 148 24 875 74 871
24 117 6 569 27 391 85 839 30 544 3 536 45 802 23 948 7 513 28 469 54 938 52 66 14 592 71 947 61 778 97 458 94 232 5 348 8 188 1 969 37 167 38 854 72 271 95 428 76 686 36 922 49 237 93 1 90 205 48 838 2 356 78 249 69 815 33 961 53 311 65 66 73 941 92 942 67 24 4 225 70 441 57 386 26 828 59 637 77 377 68 440 80 866 13 982 62 542 40 996 17 570 79 67 74 833 50 261 84 407 44 675 18 841 35 987 86 528 47 916 66 499 89 327 43 160 25 736 42 142 22 442 16 152 20 805 31 241 32 46 98 366 58 555 12 684 88 152 51 541 21 952 41 352 60 223 39 488 83 399 19 716 9 991 29 964 63 96 75 189 46 958 10 113 0 929 96 944 91 784 34 460 81 465 15 223 55 645 99 740 82 717 56 623 64 743 87 479 11 124
54 186 77 866 64 241 35 493 49 917 58 716 47 265 27 360 26 208 53 973 9 983 20 930 7 573 61 328 41 573 19 58 22 391 6 990 85 986 86 840 5 561 75 52 92 317 0 717 15 71 80 427 97 380 72 990 78 773 91 933 56 88 70 354 84 51 82 687 18 445 23 659 8 729 67 978 4 899 25 465 95 645 16 612 40 236 11 202 74 382 90 91 63 483 48 214 21 243 12 682 59 853 57 934 31 245 69 60 28 7 99 708 65 694 44 188 93 315 46 358 62 29 79 903 98 928 14 412 89 104 32 34 71 36 39 337 34 916 96 109 51 1 87 391 52 379 10 713 42 642 29 187 73 338 55 813 17 57 36 503 37 822 60 292 45 958 81 606 68 803 30 235 66 125 43 762 33 457 76 310 2 701 94 937 3 411 24 706 50 681 1 134 88 381 83 349 13 292 38 700
48 201 42 138 4 430 49 574 67 582 65 928 43 653 77 329 33 638 29 594 62 98 56 251 66 147 91 697 14 722 73 100 75 637 17 494 60 173 87 338 0 770 99 964 15 958 76 580 84 338 74 913 95 416 21 748 11 958 94 598 28 481 54 383 86 981 46 532 55 821 36 921 23 266 19 406 71 258 88 17 35 966 18 749 39 43 85 340 8 981 63 438 16 292 81 957 53 224 79 664 12 617 13 18 93 286 2 234 22 371 58 834 83 719 25 9 89 432 37 266 68 895 70 159 52 358 3 982 59 788 61 975 50 820 64 981 5 620 9 349 47 388 57 598 30 333 1 107 69 913 41 911 72 794 38 493 24 489 98 12 10 495 7 366 92 703 6 364 26 602 45 108 80 528 40 895 31 414 51 750 82 415 78 179 34 677 44 238 97 783 96 70 32 833 27 457 20 965 90 646
53 655 2 618 37 504 58 316 49 576 16 295 0 294 50 287 10 366 98 964 51 964 19 885 36 287 55 931 40 625 46 868 78 705 93 662 20 792 9 687 69 858 3 779 97 304 15 244 31 971 41 677 64 817 42 426 70 625 71 419 80 101 72 456 24 271 84 418 86 105 91 696 5 203 52 678 92 31 67 778 7 683 32 238 68 570 85 949 74 884 88 836 87 44 44 832 27 823 25 540 39 375 60 527 4 657 62 44 12 62 65 289 66 885 43 938 83 287 79 974 13 607 54 636 35 257 48 846 76 448 34 671 73 532 75 885 90 953 22 115 11 592 8 354 77 838 38 822 81 589 21 263 96 257 95 709 28 204 17 210 56 240 1 146 94 554 82 82 26 500 23 766 30 703 89 870 47 951 59 127 6 374 57 751 18 577 45 861 63 115 29 829 14 686 33 839 99 283 61 39
53 711 65 891 72 957 54 444 94 972 13 442 95 828 19 159 92 68 15 313 31 501 40 272 81 344 90 76 36 260 12 44 5 242 11 669 2 781 57 766 9 493 0 138 24 721 43 927 71 417 14 493 30 72 64 137 66 573 17 828 85 573 1 202 97 73 56 817 50 666 25 716 93 512 86 316 48 616 68 329 87 342 4 757 96 603 46 699 52 588 61 22 51 745 75 914 76 349 91 708 29 629 82 862 26 427 3 358 20 620 16 404 62 19 35 245 99 643 21 94 78 250 10 124 83 451 63 635 60 266 79 930 89 907 74 30 88 350 22 650 47 216 8 858 23 694 77 268 37 722 70 210 6 662 39 452 84 694 32 846 38 217 98 415 42 116 67 754 27 502 33 206 59 20 7 217 18 820 34 724 45 290 73 136 49 520 69 641 80 875 44 933 28 839 41 937 58 947 55 509
65 538 37 543 78 893 56 980 93 566 60 954 86 438 76 672 20 548 4 706 39 574 50 743 16 516 67 628 75 844 40 614 51 616 41 416 24 309 27 515 46 704 89 532 32 760 63 226 95 691 92 337 35 49 94 412 8 588 90 795 97 904 59 542 11 400 84 335 77 453 88 918 72 186 73 724 18 971 64 736 57 241 91 204 33 734 5 622 44 272 71 348 45 474 98 782 49 175 22 599 53 105 42 293 99 507 31 809 52 33 87 273 81 7 19 727 10 480 23 117 21 548 0 148 85 428 3 69 62 573 6 93 2 979 48 137 70 32 34 894 25 948 1 567 68 873 83 326 47 385 43 889 69 569 66 885 9 890 29 389 38 518 55 223 13 294 12 403 61 312 15 664 36 488 54 569 80 384 82 30 7 188 30 146 74 44 79 486 28 157 14 574 58 755 26 759 17 788 96 43
59 754 70 955 81 495 99 489 28 584 22 628 73 739 25 715 19 61 41 715 7 135 43 584 17 609 18 507 13 176 4 25 94 700 68 85 62 490 82 398 51 458 89 524 91 330 54 554 21 40 64 64 74 133 30 13 61 744 76 320 88 835 66 503 79 564 98 384 55 294 84 673 23 195 3 82 90 161 33 72 46 493 1 545 71 439 96 787 14 821 67 617 50 930 11 652 86 490 83 99 20 324 95 19 57 809 60 164 56 101 24 726 85 251 32 804 42 513 0 373 45 935 8 996 5 853 29 689 93 900 80 496 2 270 9 805 77 388 69 133 35 103 39 996 31 984 75 124 38 173 87 26 65 788 34 660 52 312 44 295 72 551 36 542 78 896 49 62 40 90 6 306 63 577 26 524 92 746 48 687 97 261 10 947 53 884 12 511 47 717 15 758 37 964 58 512 27 171 16 375
82 289 14 407 0 423 2 684 29 208 86 64 69 140 1 528 77 124 24 912 72 127 37 150 61 583 11 651 52 315 79 993 62 920 7 161 59 667 6 198 57 233 58 300 74 293 60 883 36 267 18 261 51 951 26 305 71 16 16 260 92 194 85 420 20 901 21 965 49 423 97 467 30 858 53 871 25 338 78 283 64 328 38 977 10 354 76 134 47 726 15 614 55 769 40 945 50 559 94 759 17 518 13 587 98 667 5 863 46 373 81 617 56 24 44 386 39 632 19 550 93 654 70 30 9 156 88 720 75 884 27 908 84 443 4 790 23 242 65 424 80 377 48 797 87 428 43 171 95 629 89 986 99 495 41 962 68 518 28 433 35 771 91 63 90 983 22 916 67 493 96 957 3 697 83 176 34 16 31 514 42 443 54 889 63 663 12 429 32 648 66 550 8 898 45 742 33 118 73 599
2 459 51 405 76 46 18 291 79 300 30 602 5 861 84 78 19 430 95 204 42 710 35 967 33 928 40 117 22 369 31 943 23 131 97 130 67 764 9 957 55 158 54 393 82 413 94 103 56 522 46 187 52 89 58 899 17 396 75 944 21 76 88 740 61 890 89 594 29 53 0 736 6 532 87 826 32 605 34 254 69 945 60 647 59 197 48 549 77 11 70 997 47 769 8 351 24 704 99 969 53 812 73 76 36 717 44 915 1 689 27 299 7 985 39 804 83 579 93 771 50 460 13 463 38 418 20 760 25 610 71 772 65 147 68 810 3 560 37 735 16 282 43 79 66 658 49 296 92 878 85 832 57 438 11 323 12 378 86 240 81 409 90 887 45 828 15 953 78 851 80 732 74 347 26 737 63 801 98 45 64 426 10 234 72 504 14 45 96 803 4 536 91 713 28 303 62 178 41 323
31 997 68 781 67 391 69 244 77 102 62 346 4 47 58 404 35 447 61 507 33 168 64 767 15 897 76 183 86 15 7 360 14 131 48 544 2 832 23 278 97 574 22 354 80 881 43 868 40 122 28 48 10 155 56 791 21 665 63 854 81 134 49 344 12 990 52 136 27 681 94 201 3 800 24 106 38 906 98 780 1 1 36 577 9 424 13 871 89 301 18 710 42 250 55 812 59 538 96 531 91 835 74 357 39 859 83 734 50 21 37 532 65 232 95 66 82 383 17 377 87 406 25 501 78 765 57 797 19 15 34 21 47 203 84 10 6 773 85 163 79 37 0 125 8 656 90 257 45 221 53 564 46 33 44 167 41 634 29 258 72 514 5 441 92 161 66 698 60 597 71 901 73 595 54 536 16 590 11 937 75 531 51 786 88 709 32 745 70 634 93 325 20 52 30 486 99 433 26 948
81 65 38 626 36 554 96 491 10 144 61 31 56 715 77 955 93 169 89 111 55 497 21 166 34 9 95 879 45 677 92 89 39 479 97 885 17 197 86 602 2 182 51 728 31 370 8 143 44 642 32 726 82 952 3 949 59 545 60 664 85 816 79 682 98 103 15 18 48 46 63 322 29 669 30 535 18 191 6 422 65 664 80 722 27 932 73 484 46 930 37 855 53 251 99 7 9 951 71 503 78 472 22 110 68 949 25 154 70 480 40 18 11 280 90 759 62 549 74 265 87 154 41 711 75 131 72 673 69 916 20 840 12 149 66 422 52 276 4 509 19 749 23 995 64 395 58 563 94 239 14 959 26 769 54 286 33 16 47 247 35 366 13 873 7 992 42 26 49 488 43 653 57 937 88 362 24 653 28 497 5 19 50 677 76 420 84 568 0 990 91 619 67 644 16 728 1 475 83 762
28 520 46 670 67 216 92 118 38 29 91 470 54 950 4 852 40 402 31 640 11 727 27 701 49 155 70 791 94 105 80 448 6 266 29 268 64 618 20 784 41 634 87 983 17 664 14 765 45 737 3 173 51 398 5 598 32 962 19 797 13 364 99 180 96 564 97 84 1 940 22 209 44 243 61 248 0 660 53 767 42 409 10 954 56 157 37 550 74 896 39 324 95 519 73 909 88 286 63 970 59 575 2 738 25 542 83 630 24 790 52 852 76 895 34 147 55 735 8 189 90 579 81 123 89 876 21 22 72 638 48 820 30 509 77 546 36 897 93 901 57 903 86 948 79 162 16 390 69 765 35 245 9 274 66 45 47 502 85 125 60 267 43 149 84 322 65 443 62 43 7 513 50 970 98 840 78 161 71 815 15 323 18 645 12 219 82 351 75 831 68 980 58 265 23 858 26 408 33 300
26 202 56 504 72 658 85 975 12 490 17 241 88 516 90 854 11 612 58 821 47 874 96 772 54 794 39 288 42 442 45 775 25 806 93 925 43 16 86 51 0 635 8 451 71 257 15 400 95 565 23 605 69 976 1 284 78 338 53 515 81 785 35 716 92 75 3 77 87 312 64 51 37 811 38 120 2 325 46 309 13 804 29 953 30 798 63 141 94 464 83 647 73 608 97 907 91 186 98 725 84 444 31 345 6 561 40 229 44 802 76 924 14 286 50 64 66 501 41 608 74 483 27 425 34 379 28 500 60 608 89 337 52 374 10 509 19 739 48 813 32 836 57 551 82 931 62 645 67 832 9 526 22 946 5 414 59 826 65 426 79 764 18 654 80 658 49 192 24 440 55 271 36 588 75 205 16 834 21 196 7 80 51 813 33 978 4 561 61 986 77 890 70 485 99 560 68 169 20 441
83 853 38 110 86 293 18 983 89 8 14 804 20 714 87 297 39 18 90 520 19 388 95 40 1 272 99 92 17 142 48 594 58 266 70 222 31 442 5 741 28 268 49 415 52 271 84 991 53 378 81 880 88 194 16 338 54 813 96 509 11 579 32 899 40 406 0 45 47 94 34 825 29 277 41 658 57 825 24 194 27 598 68 155 6 736 30 113 46 257 73 74 91 851 71 796 33 701 26 223 97 529 8 306 56 857 37 866 79 28 64 986 2 270 98 872 60 472 45 110 9 900 67 941 43 889 55 95 10 328 92 768 80 728 12 777 74 575 62 588 42 977 61 423 82 625 23 938 44 821 51 434 66 660 85 276 94 263 25 194 35 828 75 173 69 732 59 615 15 237 4 228 36 628 77 337 72 341 21 343 78 544 13 740 22 96 76 115 65 319 63 832 93 280 3 882 7 649 50 524
73 609 56 758 9 463 40 954 34 399 57 625 15 180 30 686 82 901 23 31 11 196 24 152 36 603 51 443 78 688 95 585 98 275 83 758 8 715 20 882 67 88 88 439 89 693 94 511 61 387 53 236 68 657 59 515 48 59 90 350 16 284 42 309 25 240 86 443 3 365 91 232 19 965 45 292 93 339 75 225 80 399 1 423 71 664 85 489 14 614 41 655 65 768 62 162 79 976 49 63 47 749 18 535 70 84 13 854 76 299 52 388 81 841 55 195 84 475 33 332 69 932 50 122 35 678 6 593 58 32 46 751 2 144 39 141 99 109 60 399 64 174 31 616 10 903 97 711 27 13 66 987 26 458 38 548 92 601 63 432 17 87 12 280 74 582 4 437 87 70 44 982 54 543 0 613 7 272 22 245 72 552 28 310 29 335 96 593 21 578 43 186 37 212 77 447 32 651 5 725
94 5 81 870 78 288 58 989 28 785 24 835 25 744 52 688 51 313 22 973 70 301 63 479 95 509 80 760 85 674 26 815 6 288 40 717 12 212 21 232 33 386 35 790 64 942 97 551 87 904 68 158 5 741 76 118 29 145 34 575 23 180 19 412 82 351 39 757 41 661 42 591 48 256 56 8 10 157 9 924 49 137 47 40 55 595 8 57 32 350 62 273 93 605 79 267 7 16 99 861 45 750 14 225 74 459 4 528 3 72 2 385 16 867 37 367 67 738 18 864 13 267 84 834 83 70 1 157 90 33 61 89 98 10 17 255 72 609 46 274 96 840 43 309 20 53 65 672 73 588 15 956 89 486 31 711 91 818 54 923 59 921 53 572 77 282 69 26 38 313 57 482 71 953 11 65 75 365 86 623 66 741 60 885 44 125 36 941 0 108 27 573 92 110 50 20 88 882 30 75


==> anc/Large-TA benchmark/tai_j1000_m100_7.data <==
1000 100
47 135 65 110 46 1000 19 246 67 213 83 295 32 120 0 309 18 839 53 688 74 833 29 308 35 414 34 629 59 443 76 623 28 13 31 281 69 8 94 318 10 858 33 925 15 647 90 419 66 384 50 756 55 384 12 211 77 122 61 603 96 73 85 525 3 30 8 398 64 715 44 96 45 564 91 550 95 652 25 578 21 402 38 862 63 593 30 762 23 214 56 317 39 968 36 751 20 654 89 726 86 24 92 617 2 295 22 18 41 325 62 765 1 264 16 160 26 4 75 999 99 866 49 978 52 151 17 360 27 510 98 105 13 325 6 150 93 251 72 243 48 505 14 387 5 251 9 320 43 677 68 197 80 369 57 989 88 52 54 988 40 298 82 119 51 1 42 99 73 605 11 425 78 951 70 710 37 927 58 505 24 605 4 458 7 215 60 788 84 973 79 138 71 635 81 978 87 674 97 469
64 438 30 220 94 876 61 516 24 246 93 514 19 106 79 337 37 990 98 705 96 834 85 860 27 149 18 985 53 111 84 943 56 496 5 237 81 776 40 393 80 35 31 156 25 665 54 760 88 287 77 420 43 441 55 663 58 817 11 614 13 31 97 287 91 407 8 804 15 657 26 514 70 968 86 911 73 490 14 778 9 830 2 926 82 447 34 72 63 570 68 656 3 143 59 17 7 405 90 658 28 285 72 931 46 543 20 421 52 915 71 349 51 406 1 70 16 668 83 172 42 819 47 273 6 958 99 282 66 716 22 432 50 59 33 752 69 26 23 380 78 371 10 869 75 744 0 503 17 783 48 135 62 551 21 904 60 756 36 597 44 455 95 285 4 625 12 303 65 862 76 831 35 807 38 645 39 662 32 703 57 269 29 629 41 727 49 671 89 885 92 88 67 185 45 811 74 263 87 676
25 851 94 357 38 511 36 452 3 669 77 488 56 917 1 98 35 806 30 293 92 162 58 127 51 115 43 249 79 50 72 898 55 973 4 840 20 162 29 876 67 326 22 218 83 326 19 429 13 999 31 107 5 639 34 407 14 793 53 617 41 928 12 375 75 910 47 806 62 108 90 76 98 163 57 101 44 918 71 960 81 661 76 186 15 221 86 659 2 852 61 738 93 889 16 631 0 968 85 554 80 270 24 415 40 231 8 859 50 300 91 80 37 385 99 162 45 216 27 49 95 136 11 886 65 435 28 783 32 815 82 963 59 549 39 193 97 341 70 515 68 70 69 371 84 86 63 404 33 497 64 501 42 247 23 789 21 413 60 427 46 772 89 242 49 297 74 704 10 95 9 758 54 923 73 219 7 383 48 544 66 869 88 180 6 475 96 423 18 580 52 64 26 809 87 519 17 550 78 287
65 360 74 853 36 480 44 303 82 110 49 255 56 378 42 434 52 215 43 692 35 920 51 866 66 491 97 763 68 909 17 692 76 794 92 32 58 726 96 730 83 862 45 97 16 888 29 723 39 61 50 959 25 239 89 621 79 378 28 295 23 268 93 939 27 143 18 472 4 457 33 897 20 273 80 327 41 621 38 188 91 520 55 789 1 903 81 7 84 858 19 67 13 784 73 631 22 635 5 292 24 210 30 608 34 466 9 256 3 783 15 553 69 819 88 34 86 767 57 139 70 756 8 295 37 601 53 815 6 463 31 526 11 213 75 332 67 27 63 823 87 140 47 384 0 863 26 820 32 853 99 270 61 556 77 132 59 229 46 422 78 62 7 542 10 402 72 282 98 991 94 483 48 780 40 860 60 416 64 572 54 849 14 109 71 805 95 251 90 995 2 712 12 619 21 581 62 631 85 109
22 256 49 732 91 101 32 194 90 847 72 955 44 783 79 788 98 47 60 515 40 625 16 395 70 704 14 955 54 947 73 619 28 89 88 972 7 557 50 695 84 464 31 234 62 968 2 280 95 487 76 662 20 389 59 651 24 711 23 24 66 884 71 944 65 908 39 650 81 323 13 406 37 821 78 800 89 449 46 333 82 446 6 636 9 742 0 995 74 684 48 918 21 585 29 392 35 348 11 640 15 941 67 877 8 688 25 111 77 553 94 535 45 543 3 565 4 187 19 834 5 808 42 596 26 944 51 608 83 747 64 437 58 802 47 569 27 412 80 14 53 231 55 844 87 380 69 130 36 530 30 11 63 798 38 259 17 568 1 892 52 51 41 18 56 600 96 908 33 643 75 199 68 392 57 807 97 49 61 92 99 489 85 666 12 169 43 835 93 590 10 610 86 752 34 585 18 310 92 181
45 824 6 258 59 12 92 533 8 663 44 483 25 775 58 885 26 603 49 374 11 355 27 836 84 204 82 792 39 947 46 823 98 278 75 455 62 200 37 475 35 297 13 111 70 115 78 928 76 71 81 644 53 427 68 353 34 401 24 9 77 828 66 911 69 830 20 111 40 124 71 517 19 177 63 833 95 827 29 455 31 254 55 84 50 119 0 476 15 50 36 300 99 784 1 410 41 340 87 442 85 574 96 576 91 915 83 529 94 414 93 598 54 53 61 816 16 395 23 137 97 352 43 146 74 391 28 676 12 169 67 609 9 997 48 800 56 456 51 361 18 305 72 539 32 316 88 80 79 655 65 702 2 40 33 499 17 117 7 17 5 105 64 564 80 558 52 961 57 123 38 640 10 396 3 602 60 103 90 932 4 121 21 287 42 795 30 992 73 138 22 278 47 406 89 812 86 753 14 673
14 542 96 383 11 813 34 423 77 24 5 638 81 104 16 657 68 411 26 17 51 701 97 424 7 178 91 369 24 668 20 379 65 4 83 758 86 363 59 606 40 506 90 517 87 346 15 935 49 12 17 391 71 947 0 618 8 840 38 228 1 165 30 453 42 416 41 246 48 644 69 541 6 463 47 515 9 302 2 31 70 263 4 186 99 756 76 251 29 554 36 958 57 699 88 930 23 788 78 144 50 262 93 928 13 457 44 718 58 18 46 708 37 664 22 98 63 965 3 813 92 763 10 30 66 76 19 815 75 242 72 827 79 776 31 891 56 955 60 625 85 364 74 172 21 265 95 57 98 126 84 134 62 702 73 406 54 991 18 17 32 677 55 457 64 129 43 491 12 865 82 796 67 812 89 243 25 715 52 318 35 917 28 881 33 828 39 421 80 11 94 300 45 232 53 418 61 983 27 628
96 851 59 742 22 607 60 533 55 955 80 691 98 247 3 845 37 609 29 941 84 774 53 804 1 45 90 775 50 560 76 650 43 213 71 186 85 29 11 951 77 705 40 551 68 365 89 588 52 574 6 798 72 310 86 751 75 38 95 439 94 172 93 699 74 40 67 30 7 571 33 974 73 394 31 948 8 804 24 308 97 791 65 784 47 962 30 280 13 934 62 396 38 375 35 427 45 553 19 260 41 264 4 37 70 854 26 969 54 154 58 720 12 494 79 763 21 744 87 941 51 351 16 854 32 722 9 838 25 169 44 3 64 451 61 706 0 761 20 680 34 711 78 727 28 733 82 794 99 983 57 825 83 757 5 493 66 555 10 841 48 674 17 886 36 51 88 401 81 750 18 104 2 105 23 651 63 719 27 122 14 366 15 353 69 89 56 450 46 232 91 288 49 871 39 515 92 748 42 150
2 174 56 130 61 678 93 314 92 118 16 431 64 819 65 34 34 174 97 254 78 423 59 303 91 171 77 460 10 679 76 326 82 37 89 951 74 125 96 744 52 302 13 951 26 892 47 392 85 319 50 305 58 487 73 188 17 944 49 922 7 378 40 21 37 116 45 903 31 684 11 961 57 15 33 171 1 120 6 400 43 349 41 347 21 47 12 227 29 977 18 499 80 347 62 296 98 630 86 907 0 338 68 394 36 949 30 532 38 205 5 990 94 52 32 405 54 260 79 48 63 63 46 330 90 888 72 980 51 70 42 971 69 205 24 976 66 683 19 939 87 322 44 838 4 334 15 343 23 943 84 688 35 623 9 758 28 961 39 820 53 935 48 8 20 332 8 919 25 467 60 967 3 750 75 566 70 557 83 570 99 220 27 703 95 729 14 513 55 603 81 974 71 954 88 898 67 893 22 355
0 687 43 530 93 359 18 425 95 109 39 351 75 347 44 786 72 257 77 450 61 550 68 157 56 178 24 2 19 15 73 426 9 353 11 403 82 803 85 108 27 775 57 422 47 362 42 997 12 241 83 474 49 999 17 328 69 690 78 568 84 761 64 175 98 797 40 628 97 361 23 148 28 766 60 367 6 975 14 933 5 916 41 745 89 109 65 872 32 564 37 76 50 888 15 718 10 405 87 996 38 223 30 421 31 532 92 107 90 729 59 374 80 124 62 513 8 231 25 989 55 755 67 720 86 763 46 814 58 684 63 293 66 92 52 996 88 164 33 243 35 575 81 780 34 675 96 81 53 516 20 529 4 378 54 420 71 386 51 761 48 659 1 383 79 383 45 845 2 105 94 670 70 671 91 598 7 877 26 243 3 840 13 762 21 50 29 991 36 481 22 357 99 797 74 690 16 413 76 60
11 141 5 502 91 448 79 21 78 227 65 934 19 468 73 267 88 366 28 84 4 176 68 654 87 910 46 527 17 686 32 975 34 114 40 123 35 960 72 144 22 304 86 619 61 438 44 698 33 793 20 113 60 366 63 64 56 991 15 454 53 80 24 201 81 315 2 533 55 517 58 531 48 167 14 506 0 148 38 227 50 77 98 89 52 288 27 577 75 818 45 896 92 154 16 431 66 467 47 214 21 798 71 554 96 802 36 813 31 796 90 234 9 805 57 210 89 86 77 428 95 851 85 782 70 97 29 446 37 619 51 741 62 666 84 442 7 524 8 299 97 70 49 980 83 955 80 366 10 133 1 894 41 180 64 495 13 357 67 811 99 808 3 306 6 767 43 215 26 54 54 341 76 159 30 373 59 698 12 774 82 805 39 595 18 487 94 620 23 811 93 472 74 722 25 847 42 683 69 446
87 940 76 660 49 79 8 147 96 316 45 761 80 68 19 225 7 487 75 391 72 715 83 332 15 548 21 900 50 285 24 459 41 985 31 552 94 547 92 672 12 803 81 160 34 247 16 83 69 846 27 582 13 395 2 763 65 818 20 738 0 708 46 675 98 750 35 145 43 58 26 91 73 971 60 756 68 495 53 677 33 63 48 340 3 33 44 376 32 997 64 800 18 902 74 443 57 230 84 313 97 451 42 975 11 478 36 285 25 937 38 502 17 597 93 87 90 181 66 146 82 320 62 632 52 346 14 93 86 51 88 159 1 20 63 152 89 622 39 556 91 804 9 400 67 785 59 610 85 323 99 475 4 237 6 90 10 285 78 169 58 105 5 596 56 4 30 485 95 678 77 785 70 350 37 169 51 671 29 916 22 676 23 65 54 856 79 743 61 687 55 425 28 978 71 233 40 913 47 776
24 64 17 117 68 901 54 997 84 969 8 494 47 293 53 24 83 346 48 110 9 318 2 170 57 559 51 78 46 354 25 406 10 614 23 319 93 577 19 897 60 129 36 712 55 85 44 229 14 686 61 137 74 129 94 113 0 76 89 699 15 564 70 357 50 108 27 250 16 288 20 96 96 250 66 779 87 826 58 212 73 6 63 719 79 733 49 922 22 451 59 226 86 808 97 919 85 628 64 749 95 568 78 200 39 982 30 895 56 859 7 642 98 854 99 562 72 675 40 930 69 415 37 58 45 234 26 395 43 263 91 904 3 264 81 302 77 280 6 909 21 295 65 19 5 518 31 138 52 439 67 157 33 282 75 516 92 427 34 148 38 250 28 45 90 158 76 340 1 746 82 101 88 459 35 603 62 923 11 240 12 865 41 928 71 862 18 328 13 63 42 367 29 590 4 347 32 785 80 241
91 767 36 640 37 695 40 728 93 855 21 499 30 903 42 783 5 487 8 616 56 198 57 152 49 837 53 540 18 160 23 536 76 602 17 455 3 793 82 557 29 747 95 613 66 191 96 487 75 86 4 100 84 311 65 548 14 443 67 935 11 104 26 942 47 36 39 961 38 615 60 159 61 107 44 86 32 472 97 829 98 886 1 107 31 142 27 984 24 465 46 94 81 1000 63 15 58 521 16 424 33 457 71 203 89 56 70 958 50 953 28 668 6 730 12 615 55 309 62 207 87 563 52 896 94 943 77 65 22 59 78 523 73 787 86 765 79 279 35 454 41 752 43 401 83 460 88 688 68 927 74 175 7 730 80 654 0 716 2 423 13 116 20 972 34 62 54 754 15 312 99 471 48 844 69 529 51 311 90 446 10 261 59 451 92 458 9 417 72 684 45 54 25 934 19 266 85 119 64 909
8 174 41 905 50 562 34 432 44 756 58 939 14 485 15 402 80 940 79 146 72 143 92 931 78 45 85 423 30 12 12 397 53 37 93 100 42 858 0 403 67 288 95 262 70 181 73 93 2 148 31 384 21 562 39 89 56 436 81 147 1 606 23 676 5 334 83 705 49 659 57 918 10 443 64 441 16 603 59 300 36 619 47 284 29 276 69 950 43 851 11 734 37 425 94 72 24 452 45 744 62 753 82 319 99 857 28 699 74 839 66 465 55 485 89 191 13 229 90 830 68 182 6 1 46 21 61 902 22 658 84 666 51 685 19 760 76 492 87 388 38 574 4 850 27 699 9 481 86 201 18 790 7 48 3 588 26 735 88 697 91 17 20 184 25 884 65 599 60 567 17 639 52 503 40 66 32 184 63 730 75 89 48 146 77 50 96 216 97 887 98 214 71 429 35 770 33 589 54 800
65 284 76 275 38 945 59 575 83 376 53 972 77 466 42 374 50 536 55 677 70 803 0 938 74 512 1 392 17 15 85 800 89 653 82 824 67 746 9 589 11 451 62 287 52 234 57 575 81 211 3 892 99 937 78 592 49 437 97 195 95 216 92 540 25 30 66 7 19 497 4 720 27 709 68 35 39 617 5 202 54 383 56 510 94 112 51 255 44 125 2 388 90 735 15 879 18 960 63 217 8 868 43 293 23 353 86 656 20 565 98 594 6 942 64 106 16 335 13 402 69 676 10 883 72 657 32 678 29 598 36 94 61 378 87 408 96 16 30 480 37 428 88 430 45 866 12 274 33 3 73 141 93 276 26 128 60 838 14 582 75 763 47 590 24 857 7 462 21 973 40 642 79 804 35 856 34 470 84 717 22 308 48 477 80 264 28 20 91 300 58 572 46 192 71 675 41 648 31 668
72 339 59 72 22 333 36 725 84 885 97 117 21 168 39 159 55 321 18 935 74 42 38 595 56 882 45 332 88 316 4 990 9 204 3 553 6 941 31 579 46 352 82 225 87 677 57 855 92 339 77 114 11 469 60 352 23 10 83 506 17 278 34 623 49 787 14 503 65 26 61 245 62 283 67 259 42 66 40 650 52 400 54 966 15 645 25 848 1 866 71 894 10 170 90 502 80 131 85 537 96 139 12 977 50 663 73 819 91 142 51 332 33 602 63 771 29 353 68 592 26 933 32 311 93 784 2 774 16 893 98 712 86 982 47 961 76 360 19 857 35 846 79 290 70 996 20 809 27 173 81 771 30 534 43 448 64 39 66 732 24 996 5 269 94 850 48 660 69 944 0 582 44 634 41 183 28 769 37 809 13 154 58 54 8 319 89 807 7 444 99 445 78 875 53 177 95 365 75 829
53 361 5 586 62 816 38 34 55 403 3 988 91 389 28 871 7 763 30 366 76 94 18 612 27 820 25 131 75 750 39 306 9 549 71 78 64 854 21 957 40 788 17 553 97 902 37 48 41 3 63 613 79 548 65 447 66 538 77 892 47 924 36 421 74 25 92 866 73 140 35 902 72 895 61 378 16 402 14 199 43 332 10 93 33 532 24 258 87 543 98 269 34 44 20 893 57 997 50 911 49 94 31 129 58 87 56 999 1 591 26 329 96 806 48 598 89 301 67 433 15 830 88 622 80 573 78 749 46 116 60 270 0 493 69 683 12 165 52 232 23 14 86 153 99 789 94 472 95 229 84 792 59 409 19 672 83 70 81 683 68 177 8 902 6 781 51 184 45 285 4 39 44 451 42 380 70 75 29 180 13 290 32 350 85 907 90 954 93 14 11 145 54 439 82 513 22 999 2 365
92 1 84 930 65 886 61 152 75 603 59 243 2 716 86 357 17 342 0 127 12 394 63 694 56 159 32 182 36 608 5 94 79 828 16 844 24 910 88 471 3 743 69 941 50 64 54 346 13 636 18 158 60 977 70 502 49 869 90 335 20 72 19 359 31 96 26 524 85 703 33 655 80 329 97 403 22 878 44 547 29 265 66 968 72 139 9 812 62 211 93 427 40 251 15 798 46 783 27 195 28 666 45 917 43 293 52 428 98 523 68 426 55 15 57 140 76 228 51 990 77 947 95 556 74 641 11 694 37 932 38 418 78 556 99 60 34 492 1 434 48 726 35 94 6 192 21 925 67 509 58 391 39 56 83 842 64 745 81 156 73 561 96 392 23 244 25 234 7 649 71 270 4 766 14 146 89 318 10 433 41 474 8 14 82 132 53 373 87 369 30 645 91 505 42 783 94 873 47 226
65 111 68 943 9 305 14 91 22 477 95 363 73 852 79 141 71 114 56 630 7 623 6 421 94 567 64 855 90 57 78 737 80 808 83 246 81 518 47 413 8 279 74 409 5 736 38 178 4 140 10 349 46 578 85 985 44 237 91 520 75 378 55 997 25 422 93 675 20 507 76 878 61 86 16 269 1 556 41 561 31 510 39 387 45 353 70 68 15 950 51 379 12 356 84 440 96 93 19 200 59 839 57 792 42 236 0 520 88 288 63 542 43 184 32 664 98 593 67 21 97 547 33 545 21 131 40 241 27 654 66 188 18 720 2 346 58 21 86 329 82 306 72 599 62 471 99 53 3 834 52 558 24 40 37 82 50 232 49 42 34 212 30 672 29 876 92 390 53 259 60 937 17 752 48 302 13 884 23 930 26 506 89 718 69 383 11 622 77 9 36 233 87 586 35 85 28 963 54 851
98 767 72 753 99 648 57 162 81 145 36 953 77 495 32 455 53 898 89 166 1 563 23 163 64 530 51 18 65 610 38 364 11 758 33 105 61 994 6 591 67 490 69 264 37 864 7 87 14 764 16 986 78 559 94 563 40 279 96 882 60 761 83 78 31 544 87 82 97 276 66 72 21 753 93 42 44 556 75 10 84 432 28 804 73 409 35 135 15 899 30 195 20 413 92 6 47 554 8 284 88 956 63 811 26 192 25 461 12 456 74 13 55 576 9 643 0 296 71 842 86 528 4 575 2 541 62 439 49 388 18 912 34 841 79 940 90 322 85 596 3 484 80 980 13 494 42 767 43 244 22 866 41 706 52 735 19 824 5 686 10 843 24 118 46 921 27 95 68 562 56 598 39 998 54 459 91 613 48 267 70 434 95 714 29 434 82 73 58 252 59 905 45 119 76 239 17 499 50 490
73 241 19 347 61 620 86 736 62 32 45 357 27 298 82 376 63 315 22 144 23 792 15 555 11 669 79 954 4 949 84 536 50 491 67 973 98 453 66 110 35 808 51 782 83 344 85 783 33 456 21 963 54 858 53 321 49 949 14 154 40 806 20 734 80 857 8 764 6 695 94 371 10 273 2 968 29 885 30 53 25 538 59 628 77 960 39 271 48 483 60 854 91 645 31 56 38 383 46 776 78 850 88 578 93 429 58 434 24 399 36 245 64 878 69 866 81 514 0 18 3 90 76 550 74 807 70 68 7 783 16 538 87 59 65 744 1 727 17 941 95 35 90 933 92 204 37 454 68 942 12 846 71 83 47 388 18 547 43 541 34 963 32 794 41 896 42 450 44 920 75 290 55 249 89 680 5 57 26 584 72 49 57 97 13 426 56 543 9 248 28 464 97 654 99 105 96 74 52 116
93 340 13 768 63 111 78 940 33 293 34 826 81 524 98 525 19 112 4 609 0 157 95 953 55 154 53 312 80 277 66 18 38 421 32 241 64 948 99 196 65 132 70 899 67 699 74 713 2 704 24 905 84 695 30 158 62 242 5 726 29 592 52 186 49 758 21 44 16 485 35 910 41 576 1 701 85 918 20 288 69 349 37 104 3 878 43 882 6 577 92 421 89 450 11 31 39 816 14 732 27 634 25 734 47 227 15 230 71 628 44 31 88 34 57 495 36 639 68 266 40 728 8 652 75 418 26 607 79 455 86 727 72 857 51 927 73 529 58 681 83 241 23 114 48 568 96 39 56 946 31 906 54 298 17 205 90 246 50 829 10 925 42 926 45 121 94 536 87 243 12 982 82 223 97 534 76 898 28 71 60 284 61 840 59 267 18 799 91 844 9 662 46 140 22 427 77 512 7 332
71 284 55 933 12 385 1 279 32 875 45 464 76 37 89 391 56 724 41 708 25 491 57 911 61 352 75 477 21 860 69 967 81 415 53 182 27 304 90 299 77 885 14 851 43 682 79 836 62 368 3 564 36 474 20 12 50 681 99 885 23 629 34 447 19 614 8 578 60 474 58 285 35 627 49 376 39 987 93 507 65 625 7 591 84 382 31 73 63 108 91 155 64 231 51 495 18 652 24 98 54 221 13 681 5 232 28 872 72 6 40 426 73 25 6 733 44 471 82 548 37 539 80 257 16 643 47 333 68 11 17 526 78 655 67 237 30 308 15 987 85 712 96 444 11 661 2 977 86 818 9 145 4 319 70 845 0 439 10 20 83 581 26 670 33 968 59 557 94 373 92 337 95 58 88 206 29 149 52 544 42 688 46 595 98 243 97 282 48 496 74 906 22 38 87 76 38 941 66 573
84 203 78 148 3 593 95 917 82 452 35 358 6 549 89 880 57 107 0 567 48 262 11 187 65 135 59 103 71 917 96 331 99 313 28 516 83 740 75 284 70 854 46 945 44 384 76 829 9 512 39 677 24 575 29 379 10 75 40 600 37 455 68 993 19 737 92 937 86 425 4 329 73 323 5 378 2 688 20 53 51 565 60 525 43 66 12 870 93 605 41 88 36 442 31 958 21 56 17 819 54 767 14 264 58 400 53 242 1 716 94 765 62 461 50 54 15 773 47 66 87 799 55 246 72 11 80 788 18 693 25 332 26 228 13 406 16 62 81 506 79 162 27 865 67 962 74 58 8 182 63 354 88 603 38 317 45 145 30 218 42 205 32 243 64 679 52 871 85 999 91 17 69 760 90 431 22 566 56 417 34 12 7 276 23 645 97 939 33 682 66 459 49 250 61 522 77 158 98 191
99 647 75 825 25 997 6 395 37 212 94 731 34 918 22 92 82 126 39 682 26 230 81 652 66 870 1 936 51 696 87 947 40 152 93 601 46 415 64 272 86 318 92 426 15 945 33 806 84 953 23 290 45 899 65 945 38 956 67 542 98 347 55 688 79 645 7 587 42 710 12 764 47 112 0 396 16 518 9 334 13 761 61 692 70 887 18 376 17 678 35 773 5 694 90 321 91 559 20 47 30 142 54 756 68 571 74 588 11 881 59 866 53 912 10 344 19 344 48 795 83 718 78 246 96 887 2 164 4 857 63 125 58 432 88 51 56 778 24 505 85 394 41 870 27 185 43 534 21 102 52 929 8 432 97 120 71 141 73 582 14 79 32 494 57 225 69 974 76 279 89 684 3 119 44 974 31 69 95 399 77 374 60 485 36 534 72 956 50 223 29 41 80 113 62 410 49 184 28 218
26 326 65 566 37 791 38 462 56 81 3 876 40 439 11 3 93 786 67 483 54 914 96 68 19 692 47 434 51 220 74 779 2 991 20 710 43 519 98 916 60 589 23 965 13 544 22 194 14 422 99 989 42 389 70 906 6 905 82 494 57 538 0 429 48 335 84 158 8 295 30 564 25 421 45 19 12 711 39 132 68 478 88 819 27 608 32 16 75 266 81 727 36 930 21 614 80 32 29 942 28 829 35 34 92 595 76 198 78 891 55 918 31 508 5 85 33 311 83 3 44 691 73 837 61 425 49 689 97 203 66 78 85 264 58 562 69 690 15 318 52 258 50 325 63 889 71 379 16 27 9 199 95 30 72 49 1 511 24 643 79 428 10 335 59 302 89 930 90 148 87 188 62 195 86 686 18 362 64 535 46 536 41 496 94 638 7 516 17 690 4 970 91 461 34 930 53 149 77 710
29 651 78 73 90 660 56 437 24 399 23 41 64 335 48 83 11 92 87 317 3 217 7 760 94 480 51 695 97 308 19 738 18 603 0 725 47 475 76 629 62 789 43 873 25 604 99 669 58 195 59 670 37 729 50 19 71 688 60 734 66 202 26 642 73 173 72 688 49 408 22 525 80 525 13 47 46 272 35 250 16 127 67 966 5 210 41 54 65 776 81 712 96 301 54 572 52 604 82 492 33 881 15 993 34 409 44 421 83 280 40 494 68 120 45 775 36 633 6 728 79 209 1 909 69 155 89 764 12 891 53 480 21 587 20 188 98 45 8 938 28 34 9 142 84 651 85 673 32 262 30 356 31 960 39 647 95 419 63 598 17 572 10 221 70 566 38 643 42 202 74 240 55 822 75 23 88 393 61 620 57 15 93 814 86 157 14 700 91 500 92 743 77 225 27 572 4 233 2 595
24 131 37 558 92 274 42 797 52 573 96 632 39 395 81 636 10 131 26 63 28 796 59 355 48 822 1 805 50 41 57 97 16 796 18 693 23 476 70 668 3 217 4 640 75 335 40 1 71 542 53 31 58 338 17 758 95 700 55 848 36 757 38 201 51 189 80 935 46 3 34 481 62 568 41 577 76 523 82 538 88 703 19 854 61 156 12 678 56 958 54 359 0 836 84 7 73 306 47 354 5 997 99 249 30 868 97 367 6 964 20 644 91 233 43 858 13 416 66 863 33 39 74 65 79 868 9 40 49 510 22 480 2 968 68 608 65 88 83 240 21 458 14 259 94 534 35 486 63 53 72 773 86 473 64 839 31 363 78 88 85 330 93 233 8 45 45 874 25 735 98 477 44 699 7 84 87 530 89 9 32 961 69 389 90 143 27 538 67 385 11 572 29 105 60 246 77 159 15 389
23 602 51 663 83 382 13 66 73 990 50 724 12 636 0 355 49 211 70 314 82 212 16 921 93 191 90 55 56 672 53 939 75 149 65 767 46 656 36 732 10 517 42 703 88 19 28 988 84 431 59 935 18 609 81 546 72 724 35 317 63 444 60 227 20 409 33 20 52 737 86 116 37 753 22 164 1 62 43 228 95 630 6 674 7 737 27 853 64 876 85 40 80 914 99 665 97 298 69 912 44 134 74 776 98 902 77 561 55 914 14 496 54 251 38 404 41 936 48 862 68 913 87 609 71 801 57 264 61 282 32 514 91 175 26 205 66 325 47 873 17 598 9 820 21 48 34 229 39 166 2 57 29 286 3 600 31 479 96 46 62 803 8 268 78 234 40 86 11 576 19 811 45 104 30 484 5 936 76 342 15 730 67 515 92 622 25 45 89 451 58 191 24 848 94 733 79 110 4 520
31 684 23 920 64 439 79 391 59 677 76 271 82 577 91 336 36 282 93 26 57 356 1 991 72 555 34 103 2 256 63 968 66 73 48 169 51 2 25 158 6 401 61 848 78 682 49 373 35 677 13 142 47 815 12 572 90 336 29 906 24 16 16 681 42 171 41 414 99 455 50 664 60 472 53 58 40 212 17 215 11 226 88 555 8 404 30 984 52 983 92 406 22 315 37 130 43 740 39 270 74 109 7 9 55 339 87 582 46 781 9 905 27 323 67 377 83 720 38 138 77 60 62 548 86 809 10 669 44 534 96 724 73 642 14 485 19 597 18 60 54 491 97 761 56 387 28 775 68 810 5 526 89 170 3 644 20 224 98 609 21 868 58 424 32 348 81 873 71 417 0 197 26 174 85 163 45 172 80 903 69 442 15 535 94 91 75 903 84 990 95 152 70 601 4 985 65 562 33 377
26 105 60 792 14 660 47 707 76 833 82 130 54 940 84 635 96 753 10 990 17 587 37 784 65 670 38 673 78 611 13 618 49 776 19 279 57 586 87 942 56 916 52 119 21 993 59 206 55 430 16 944 89 195 2 757 20 231 51 415 66 797 31 296 29 655 36 507 93 897 25 472 71 184 92 863 50 398 91 357 53 375 64 254 75 567 97 420 18 375 81 422 8 262 0 360 30 715 12 115 23 925 45 143 94 863 42 811 86 889 98 155 73 196 48 106 95 52 27 225 32 558 74 460 1 317 68 286 33 676 80 239 83 406 43 541 39 860 7 132 88 130 67 918 22 160 9 770 72 633 90 736 4 633 99 370 85 961 11 311 34 734 40 954 44 258 24 489 41 65 3 265 62 519 5 610 63 310 77 177 46 388 79 967 28 785 70 922 69 336 6 567 15 451 61 762 58 800 35 926
21 536 61 499 78 749 73 131 41 617 15 205 37 100 27 505 58 953 10 123 14 872 85 915 54 526 52 218 36 110 79 969 40 789 13 843 0 45 26 79 99 138 49 329 39 152 28 156 1 923 86 150 92 25 11 880 23 648 2 80 46 107 90 390 3 394 19 825 87 188 95 857 47 629 16 860 24 61 68 643 82 891 32 587 70 712 55 616 65 150 44 390 31 885 56 226 30 529 5 229 81 857 38 622 97 283 80 951 20 571 45 163 96 274 12 923 93 300 66 723 51 184 35 643 8 483 91 705 18 276 6 665 29 922 63 114 67 344 43 546 60 168 57 65 98 395 50 919 94 420 34 155 89 978 62 954 17 371 75 969 7 831 83 965 72 734 53 147 42 86 69 326 76 955 71 993 88 8 48 38 25 589 59 685 84 766 4 705 64 787 22 836 9 884 77 825 74 531 33 92
38 263 41 763 56 505 87 280 36 852 46 499 84 376 86 550 27 415 43 970 2 907 22 441 25 653 54 709 1 248 88 514 16 878 91 58 58 97 66 897 13 978 72 244 10 905 39 314 29 831 37 981 6 976 71 987 60 44 59 123 75 235 3 265 40 238 35 939 12 795 74 651 96 516 98 634 64 352 82 22 21 384 15 747 49 337 57 799 78 661 48 914 17 251 26 495 79 288 73 991 89 740 81 96 23 500 52 222 55 307 0 6 33 862 93 268 67 597 34 225 45 609 92 612 18 358 69 711 11 711 5 79 95 867 24 214 63 942 85 929 65 376 51 783 61 354 68 688 70 979 62 198 99 412 94 96 77 947 28 470 31 303 19 930 9 206 20 682 32 546 4 987 42 614 83 453 80 639 76 312 8 104 50 435 30 912 44 896 97 361 53 825 7 1 14 474 47 100 90 294
52 845 69 508 14 908 31 525 40 608 66 53 65 315 56 603 95 830 68 419 89 981 46 811 17 735 43 558 97 404 57 865 10 672 45 206 35 568 93 980 7 631 88 231 22 435 86 788 51 531 53 418 63 318 20 642 29 53 84 64 59 963 2 727 19 159 26 255 64 929 55 77 39 815 9 543 99 525 5 546 96 615 0 566 23 67 37 706 32 389 67 47 42 825 38 876 71 946 73 698 75 532 49 29 50 722 1 997 44 490 33 489 81 47 94 743 16 803 3 160 80 177 54 973 92 516 83 236 13 38 90 966 70 281 74 513 27 362 47 977 72 927 62 198 4 603 12 870 48 923 41 320 6 388 21 274 91 370 87 381 78 612 30 164 85 591 98 189 25 562 34 948 24 986 28 149 82 400 58 156 61 267 8 310 76 376 15 342 77 723 18 770 60 591 36 516 79 170 11 622
26 709 13 671 43 187 77 507 70 238 12 615 37 680 96 799 72 449 5 370 30 3 8 728 41 514 64 80 62 355 28 129 16 77 55 194 99 71 47 381 27 105 1 658 84 586 59 232 49 119 80 278 86 139 36 340 0 94 75 535 2 375 7 233 31 861 11 798 39 325 15 646 88 868 60 597 52 782 91 564 29 663 73 179 58 232 25 603 68 847 51 177 54 589 82 547 92 183 45 34 6 932 89 556 90 616 74 128 42 644 63 849 56 249 79 105 34 817 87 655 48 95 33 849 38 620 97 948 98 77 14 384 81 435 46 115 22 392 69 620 17 594 21 35 53 42 40 217 94 828 65 439 4 673 50 685 23 178 18 969 20 363 24 808 83 391 78 655 10 536 3 33 32 429 95 855 61 331 67 436 76 472 35 831 66 838 57 382 71 550 19 989 93 946 85 467 9 15 44 269
89 792 48 303 49 614 90 161 92 239 22 905 12 724 55 482 94 402 0 262 36 981 20 677 26 517 53 529 87 593 73 985 93 572 58 544 13 522 80 237 91 416 72 946 96 981 98 486 15 575 50 828 14 319 75 790 21 471 42 67 84 845 4 633 11 190 6 603 10 576 1 568 19 713 33 230 8 91 61 376 37 863 41 697 25 90 83 197 43 442 51 584 99 825 34 7 47 977 57 922 27 206 68 103 3 204 39 807 17 436 65 51 60 14 56 469 54 389 71 117 97 800 95 18 76 179 24 858 67 912 40 812 85 738 63 870 2 261 82 924 81 246 5 452 86 61 52 778 9 437 29 323 30 861 44 337 28 769 32 957 59 36 62 643 66 805 23 33 64 444 35 879 45 472 38 728 70 894 46 22 79 282 31 172 77 322 16 334 88 2 69 708 74 536 7 566 18 658 78 589
74 582 51 720 43 441 2 963 6 86 18 148 78 691 85 997 15 626 38 873 95 350 66 926 82 503 79 686 70 939 58 391 20 836 7 375 92 158 60 561 14 349 76 499 86 492 45 225 5 768 41 418 98 33 25 45 83 963 97 740 35 267 68 58 54 672 13 525 21 423 8 304 61 727 84 932 29 206 10 669 1 414 30 211 22 619 89 222 91 911 81 385 53 636 46 37 24 302 71 58 47 914 44 459 80 333 28 808 93 758 42 46 75 911 56 811 0 130 72 70 19 109 57 483 64 130 52 10 88 200 63 511 48 405 87 424 34 356 26 286 90 860 73 865 39 700 62 259 3 461 96 354 31 544 4 726 33 436 32 943 16 344 11 380 94 343 17 74 77 716 50 952 36 549 12 641 67 674 55 619 23 386 69 398 59 90 27 656 99 841 37 303 40 1 9 642 49 927 65 742
75 976 2 70 61 47 11 756 59 121 8 829 94 512 21 238 58 206 31 458 28 295 37 153 27 774 51 506 97 226 85 121 16 972 41 153 43 747 17 957 30 965 78 112 62 933 68 615 60 446 92 756 26 366 10 55 44 320 25 59 19 776 54 791 38 665 80 208 1 509 12 593 35 336 70 502 9 191 86 621 15 493 79 352 39 762 71 815 84 514 98 511 57 943 66 485 50 74 88 917 77 5 87 477 74 629 72 830 63 998 0 965 95 909 18 686 65 275 45 733 99 112 89 197 34 677 76 958 42 594 6 351 81 673 22 30 90 238 49 145 13 839 53 843 3 617 33 86 40 24 55 277 29 267 52 175 96 1 47 593 32 266 4 848 64 896 56 503 23 637 5 799 82 346 24 757 73 987 93 328 46 406 91 172 48 333 7 116 20 218 36 176 67 966 83 48 69 472 14 758
66 646 54 986 82 372 55 462 38 621 65 54 88 749 30 831 52 586 78 302 90 701 58 873 2 808 91 536 18 783 95 254 16 178 24 385 62 132 21 546 23 131 7 391 80 234 6 746 42 516 33 213 31 194 51 897 22 187 29 807 69 268 63 700 68 644 17 989 11 689 14 799 93 615 39 917 71 333 45 521 86 293 47 41 79 199 48 355 83 368 41 879 28 142 32 422 44 391 60 535 13 201 59 569 26 683 0 775 53 203 77 506 19 457 96 491 97 954 61 308 49 771 98 200 1 779 34 694 64 181 57 135 4 419 94 476 75 393 40 431 56 940 84 431 72 720 36 211 10 946 35 768 76 734 8 18 99 601 73 787 15 464 81 310 27 685 37 358 67 213 25 956 3 590 50 887 74 598 43 922 85 158 87 949 46 363 20 199 12 639 5 239 9 884 70 299 89 486 92 49
48 561 17 951 97 118 41 94 61 214 40 40 31 755 29 263 16 118 82 477 36 724 89 280 38 154 69 160 32 804 65 492 93 166 52 842 63 965 55 575 79 289 74 366 54 73 28 921 25 88 88 919 92 318 81 107 73 86 12 389 98 421 3 737 86 265 42 987 77 632 80 784 99 963 26 780 43 718 95 617 14 779 18 316 5 572 4 635 58 424 84 195 70 857 20 831 23 155 8 588 64 678 59 37 13 510 49 412 11 48 1 564 75 356 2 653 19 619 53 78 7 357 21 490 60 429 87 25 9 966 6 253 46 93 67 642 90 188 68 44 83 454 72 365 22 595 78 907 35 708 27 439 57 623 0 434 94 825 91 644 37 942 47 295 24 44 66 221 10 992 76 999 44 278 56 121 15 604 34 69 39 699 62 756 30 144 96 149 45 506 85 365 71 876 33 298 50 289 51 456
75 892 82 595 3 624 64 821 20 704 11 605 43 111 35 168 83 314 25 50 13 215 72 159 16 564 90 423 22 778 86 810 98 811 10 907 61 529 47 596 15 188 4 995 53 504 65 585 73 481 28 618 78 423 76 88 63 727 32 166 87 72 5 847 26 391 24 862 0 7 2 205 36 232 44 103 17 467 50 810 14 646 62 470 19 704 91 771 58 729 39 103 71 103 37 810 60 908 42 212 92 19 12 3 40 911 70 610 27 376 9 409 45 700 49 165 59 937 54 254 31 267 51 628 80 54 79 353 68 754 57 31 1 905 46 490 48 605 94 381 38 595 30 593 99 726 23 594 67 136 69 509 6 281 8 509 55 548 81 224 88 190 41 479 77 856 34 151 18 715 56 391 52 53 93 176 74 757 29 819 89 636 66 708 97 972 21 330 84 231 7 164 96 201 85 444 95 400 33 927
68 188 69 930 22 444 49 345 38 294 3 466 79 962 13 616 89 367 47 355 94 662 81 768 98 861 58 159 45 173 70 782 82 643 74 54 5 341 44 594 26 769 34 71 8 123 24 477 78 950 57 514 71 48 33 266 11 582 46 512 73 352 72 305 14 865 21 580 31 800 9 382 75 995 84 635 93 692 36 745 60 729 52 942 25 82 15 974 51 334 55 321 30 438 85 108 6 914 63 435 65 923 0 875 2 60 39 294 92 843 7 678 1 708 35 184 90 571 54 721 48 120 42 416 66 846 67 940 87 640 10 997 50 749 18 28 91 832 77 208 53 127 12 155 4 98 17 258 40 315 59 494 86 365 88 399 43 895 80 300 83 686 28 594 41 723 27 727 16 361 76 594 56 831 29 3 20 300 99 906 62 110 97 227 19 512 37 903 61 958 32 635 64 781 95 738 23 789 96 480
56 745 57 893 75 266 28 579 3 661 59 858 86 652 40 572 53 124 80 871 64 827 81 787 58 209 23 150 16 897 14 546 49 580 17 385 88 573 70 175 69 552 66 867 44 644 85 590 89 252 47 401 42 908 10 194 51 36 84 383 73 334 5 132 9 963 62 326 7 631 8 740 33 287 34 700 22 331 25 772 87 90 36 540 15 471 37 973 29 88 30 676 43 2 35 392 90 834 72 502 63 23 99 399 61 453 65 342 45 401 4 644 41 423 55 938 32 955 19 30 12 744 6 343 0 123 54 365 79 769 50 200 38 322 27 355 48 221 11 858 93 820 39 42 76 328 98 915 20 694 67 708 46 175 83 840 21 624 1 982 68 230 97 925 74 329 94 790 52 848 91 424 13 193 26 971 24 350 82 23 95 736 2 139 78 559 18 335 31 240 60 735 71 456 96 678 92 505 77 155
92 129 34 904 83 409 70 866 13 196 87 382 93 453 22 711 3 154 66 902 4 137 27 294 48 860 11 755 77 592 91 784 21 467 12 852 39 489 17 477 73 28 23 683 32 342 36 468 9 932 80 116 65 866 42 974 56 987 28 149 85 142 86 673 20 680 78 764 18 232 82 400 47 321 89 235 71 648 15 264 90 693 50 793 44 432 55 957 51 121 76 491 95 152 16 419 53 923 72 296 64 411 30 824 41 406 61 818 94 250 35 710 49 746 2 119 52 587 98 455 43 439 26 319 31 750 63 937 96 358 81 225 88 43 62 105 68 276 67 86 59 587 45 867 79 116 99 831 97 609 24 7 1 312 14 217 19 325 75 176 54 148 10 254 46 421 58 143 0 95 33 600 60 344 74 668 6 366 25 831 5 377 38 644 84 967 69 58 57 116 40 166 8 623 7 578 37 208 29 415
56 256 27 185 20 145 26 469 85 883 28 138 40 1000 89 849 14 790 7 682 4 314 94 117 22 738 79 651 58 106 73 581 49 339 46 354 95 564 21 163 67 589 82 238 57 183 33 842 31 439 29 169 80 261 8 604 52 959 86 380 97 506 75 447 18 914 6 842 78 407 61 514 38 406 23 54 87 962 62 461 39 582 92 41 10 164 76 334 35 40 2 347 12 878 13 272 77 359 63 371 90 521 83 862 66 193 71 890 9 553 25 854 24 300 69 913 17 252 32 480 47 801 5 467 1 69 65 853 99 901 15 220 98 368 3 53 91 376 48 369 55 185 45 753 81 852 53 794 96 110 59 519 37 852 72 394 11 21 64 67 88 598 19 263 60 387 68 242 30 623 54 813 41 803 36 234 42 801 51 461 74 967 70 158 43 115 50 610 0 453 34 894 93 453 16 516 44 753 84 618
89 263 16 125 79 131 65 511 0 405 69 441 97 45 38 506 12 969 5 915 72 532 58 682 99 757 48 491 91 696 11 234 37 747 35 499 59 569 51 940 21 3 73 801 3 56 29 529 70 200 98 726 42 951 44 180 10 95 20 589 66 22 23 31 57 77 93 847 40 627 31 388 88 404 32 923 92 437 77 158 81 714 68 972 46 885 52 569 22 375 33 594 1 818 54 483 85 152 78 514 86 327 83 326 75 309 87 873 26 339 17 134 61 795 56 852 8 205 82 932 6 30 15 491 67 194 53 853 55 367 30 155 39 757 13 597 28 358 45 19 47 881 18 693 41 309 64 807 4 670 49 716 2 736 19 728 9 542 24 569 76 116 95 532 71 466 94 774 63 11 60 561 27 798 7 464 50 713 62 709 90 901 74 331 14 7 96 42 36 682 80 82 43 666 34 389 25 397 84 693
31 150 37 517 41 295 15 419 11 396 23 616 32 314 29 582 65 493 42 721 62 439 58 911 3 570 96 934 50 733 57 254 16 370 27 806 9 299 82 571 60 119 90 712 83 50 56 67 33 165 67 542 5 10 66 186 94 680 4 921 6 687 53 199 10 153 7 358 28 680 79 509 77 708 99 813 46 973 45 389 69 553 13 730 26 738 0 161 55 685 48 772 84 716 74 4 63 53 51 867 39 982 8 637 95 687 35 16 17 464 25 826 72 60 36 52 91 765 76 432 22 774 54 882 86 672 52 489 20 978 21 952 30 595 40 335 75 353 97 568 38 219 1 820 61 689 43 62 18 819 98 812 92 347 85 938 2 459 68 530 70 817 88 693 14 196 49 599 89 470 19 64 47 235 78 498 34 321 71 47 59 384 87 217 73 896 12 229 81 763 80 149 64 253 44 705 93 650 24 388
52 775 94 871 2 72 92 207 22 352 20 657 51 621 84 996 53 462 98 299 77 166 57 742 27 785 60 695 18 681 36 400 70 120 85 781 81 120 32 961 31 480 42 644 75 407 71 216 69 665 43 518 23 19 41 961 78 559 50 965 15 545 5 56 83 746 89 491 11 297 14 130 82 970 37 920 13 381 29 612 46 588 86 501 4 929 55 115 40 321 26 501 24 305 45 930 64 41 72 603 95 153 1 713 65 379 54 789 91 677 30 354 8 519 0 664 59 550 25 488 87 107 12 918 21 790 10 504 35 678 67 411 88 448 3 73 63 396 48 726 28 279 76 128 80 911 61 970 38 601 44 740 93 670 79 467 47 231 33 649 49 733 62 101 56 524 74 672 73 928 9 488 34 607 16 187 7 997 39 825 19 191 66 853 6 509 17 994 97 819 99 480 96 967 90 986 68 963 58 217
19 482 88 23 65 598 27 822 39 788 4 647 61 41 72 415 10 611 43 813 21 568 15 562 81 823 53 913 50 212 51 752 7 259 8 345 42 89 11 862 82 382 76 611 69 603 20 134 49 178 73 261 89 581 37 507 90 304 45 443 33 813 79 340 31 566 71 607 94 319 54 687 68 991 40 215 36 804 87 255 99 349 3 112 75 391 77 744 25 293 80 849 85 885 18 735 29 583 6 914 26 174 74 87 41 968 92 19 66 884 86 414 1 110 70 793 44 927 24 838 32 431 30 363 34 906 95 735 60 982 23 139 58 222 55 441 91 564 47 55 57 560 12 536 5 767 28 455 56 674 16 104 48 569 98 554 67 731 17 624 78 568 63 601 93 995 2 267 0 541 59 285 46 312 9 921 96 707 83 820 84 934 22 28 13 390 64 430 62 238 38 302 52 526 97 94 35 494 14 488
67 926 36 404 64 241 11 989 0 101 49 679 54 162 34 878 13 801 91 511 76 378 45 46 93 3 74 65 31 804 44 405 87 442 39 324 83 1 3 419 53 583 51 649 9 806 42 554 70 691 80 983 23 254 65 709 50 241 27 196 77 244 15 679 78 347 90 528 48 33 5 508 63 556 71 858 40 518 59 357 85 663 16 246 75 751 60 687 28 867 79 191 98 604 47 586 25 436 62 286 72 45 35 495 2 214 30 76 94 170 61 179 69 208 33 84 57 252 24 905 26 283 82 785 89 236 20 99 97 14 22 815 29 997 21 248 73 519 43 566 92 880 99 817 4 456 19 649 58 884 38 518 1 268 18 197 37 552 81 110 46 149 66 389 32 351 52 939 88 51 10 114 95 663 84 12 14 698 8 319 7 302 6 228 55 633 17 370 68 177 96 879 56 474 12 767 86 114 41 605
17 963 79 103 13 509 63 807 90 200 37 133 27 399 11 303 36 971 69 961 58 356 21 148 8 850 74 934 97 180 86 66 35 490 22 254 89 144 33 480 26 461 5 885 15 255 96 819 78 886 7 818 60 808 32 688 12 213 85 770 80 235 93 239 14 315 4 23 0 96 88 155 68 259 28 94 38 747 51 718 66 83 6 662 92 627 1 929 73 862 65 132 48 678 42 544 49 928 20 756 50 499 52 828 43 741 40 410 53 859 31 91 45 62 83 678 41 20 75 418 9 409 10 613 64 244 67 858 76 700 39 460 3 558 56 632 61 797 2 496 59 172 81 630 94 801 24 993 82 698 25 160 23 839 84 221 19 410 18 1 99 928 91 416 57 938 34 644 54 150 46 641 47 734 62 734 95 566 16 80 72 427 29 320 30 835 55 132 70 417 44 810 71 761 77 89 87 203 98 523
19 394 17 582 80 983 99 293 76 144 7 565 10 388 6 966 13 672 14 43 11 477 28 945 49 55 31 63 96 369 33 850 40 828 26 991 12 740 4 497 3 737 54 590 74 718 9 158 59 120 44 707 43 158 2 787 71 446 1 314 68 507 47 71 8 734 48 189 18 534 21 510 15 565 73 950 84 127 63 838 39 37 69 211 61 498 37 524 98 224 35 180 82 270 50 29 77 51 66 480 88 506 57 145 65 148 23 819 38 124 67 457 34 962 90 725 97 527 55 577 87 968 95 28 30 489 86 17 92 877 85 593 75 47 51 549 81 899 53 736 32 429 62 748 89 857 27 793 25 317 56 318 0 31 94 315 22 730 20 607 64 502 70 944 72 995 93 592 41 618 45 100 42 7 83 765 36 662 78 655 16 441 46 40 60 298 5 474 29 641 79 308 58 938 91 774 24 612 52 790
30 670 86 864 43 82 33 854 37 290 19 816 97 922 41 252 84 697 44 449 2 956 42 436 69 291 96 995 34 402 79 468 10 720 35 572 59 100 75 253 47 599 60 141 22 367 67 76 39 912 71 744 45 345 74 181 55 243 56 344 73 387 80 525 17 851 49 217 20 987 40 78 70 570 77 62 68 13 93 776 26 353 91 17 0 934 72 426 58 108 14 188 54 573 23 495 8 961 50 215 28 695 27 93 98 731 94 651 18 749 78 410 4 183 92 267 95 595 32 671 21 66 1 890 5 679 36 974 53 789 82 15 25 52 63 752 76 790 88 21 29 43 90 767 6 412 31 191 66 501 85 202 15 711 83 649 61 743 3 119 87 921 7 409 81 763 99 170 46 277 9 740 51 463 65 532 89 427 57 685 62 628 24 719 12 724 38 153 48 980 64 861 11 256 13 942 52 97 16 489
86 482 39 682 77 886 31 861 68 277 48 295 54 45 10 58 45 374 38 548 24 677 70 726 27 885 5 495 88 332 94 920 62 184 41 278 26 353 37 647 82 782 75 437 69 39 65 224 34 494 99 857 63 375 98 23 55 945 4 187 7 405 53 108 57 242 66 536 92 228 67 574 23 25 35 702 60 433 91 110 47 374 64 97 1 201 33 690 28 144 80 340 30 496 56 394 87 434 14 691 74 375 43 127 21 806 6 196 9 857 97 599 20 874 81 318 59 2 83 350 79 380 3 809 2 693 61 38 29 50 18 229 49 464 51 199 17 242 93 455 32 454 19 681 46 851 76 286 36 305 15 542 0 615 12 20 52 617 22 861 85 357 95 8 71 134 90 137 25 711 78 952 89 110 44 256 50 37 72 467 42 603 16 231 96 459 58 428 8 668 84 827 40 222 13 851 73 542 11 554
17 727 23 966 72 311 97 608 13 585 49 181 79 983 52 557 66 533 41 619 18 636 0 684 30 23 94 32 22 192 83 191 60 684 54 427 53 49 68 182 78 211 57 597 11 653 15 622 46 181 20 889 81 119 51 182 45 634 9 695 14 98 32 868 61 449 43 200 70 281 38 286 33 620 63 387 7 777 27 349 69 54 95 510 80 700 50 628 36 58 12 665 16 539 4 998 28 729 98 484 99 223 65 45 55 711 59 872 25 692 86 911 34 747 64 131 76 130 31 419 39 409 58 653 37 697 1 34 42 918 91 280 74 296 26 360 67 984 21 308 82 634 24 289 48 119 2 736 88 62 6 904 5 595 92 597 56 658 87 347 44 995 96 628 84 388 35 906 90 911 62 264 19 540 77 231 3 691 89 910 85 472 71 735 93 585 73 313 75 253 8 470 47 162 10 770 40 464 29 561
6 16 81 916 33 55 86 165 8 499 70 357 12 950 16 421 20 766 96 561 75 865 65 696 60 693 78 41 21 731 50 121 87 278 4 144 13 705 72 336 93 497 14 262 51 294 69 534 53 477 57 462 58 620 17 773 10 976 62 546 19 628 59 766 7 794 49 326 98 746 92 613 54 943 25 898 88 592 73 758 66 263 46 249 85 789 42 635 24 84 74 526 31 585 9 245 55 335 94 118 45 32 64 455 39 175 83 56 77 576 5 339 40 896 34 289 97 1 37 324 1 812 61 933 28 217 32 810 48 104 89 880 3 136 27 204 71 854 52 274 82 735 38 712 36 98 15 488 29 336 90 446 47 587 41 215 95 153 30 555 91 880 22 44 80 483 35 593 63 348 84 567 67 714 99 707 56 903 44 878 79 528 26 269 68 451 18 374 76 722 0 802 11 632 43 436 23 526 2 56
10 716 95 193 86 447 25 87 63 667 27 331 35 232 26 23 47 606 8 497 29 969 83 918 61 3 98 359 48 872 88 560 92 385 4 567 90 151 76 777 57 758 87 513 36 725 18 174 78 368 31 889 20 820 33 194 62 876 0 358 28 911 94 164 77 406 96 259 19 526 7 701 15 533 3 215 80 855 40 704 58 650 39 751 2 715 32 691 89 5 72 643 56 778 51 409 37 188 38 437 9 915 55 361 1 874 12 981 91 668 30 802 54 367 23 194 97 123 17 773 84 337 85 476 34 335 44 204 21 415 43 493 11 886 67 833 69 110 74 621 5 299 41 703 14 642 70 69 71 483 13 261 16 130 59 371 64 301 6 833 53 545 68 12 79 668 50 81 81 741 65 168 75 146 24 396 66 373 73 606 49 738 60 639 22 899 93 488 52 970 42 932 45 276 82 258 99 748 46 741
8 352 17 60 57 967 20 862 34 587 74 559 50 454 7 321 3 63 14 28 21 765 42 186 40 659 0 528 56 652 73 146 54 731 26 460 5 866 61 914 9 837 12 832 53 774 86 805 16 606 83 775 63 780 91 640 27 472 46 142 81 27 75 814 97 1 90 711 87 559 67 891 88 832 71 858 11 192 32 674 19 838 1 882 99 847 36 962 4 726 2 117 22 991 31 971 39 466 85 501 49 551 66 934 59 492 30 85 82 635 38 555 93 46 79 173 52 42 48 804 77 255 24 710 15 1000 35 911 23 243 10 921 6 432 69 449 78 221 55 761 28 829 94 237 98 811 68 401 64 61 51 291 72 918 84 400 70 763 47 942 43 997 92 537 37 143 44 694 60 237 96 207 62 148 29 540 41 239 95 854 76 79 45 140 80 190 89 149 58 119 13 860 18 219 65 487 25 748 33 187
83 311 95 64 24 104 65 813 68 508 39 813 21 621 0 843 80 361 47 868 28 354 36 671 73 320 15 323 93 941 96 37 41 965 32 164 6 726 7 805 99 317 45 598 17 926 53 612 62 840 90 87 63 435 84 914 66 653 1 317 51 657 43 703 97 121 18 284 76 54 59 527 4 60 69 601 50 354 46 213 26 384 82 773 64 896 89 891 40 294 22 870 61 446 79 79 98 703 71 671 85 285 11 857 78 764 25 448 54 677 12 144 52 58 87 176 33 489 42 709 31 917 88 934 70 722 16 200 81 80 2 120 13 850 23 510 86 174 58 610 34 936 74 892 8 553 10 808 3 579 72 45 92 301 14 999 27 492 30 311 91 327 94 781 75 861 9 4 55 39 37 649 38 103 19 821 49 599 48 509 29 213 5 128 57 631 77 832 60 803 35 602 44 839 67 320 20 530 56 359
1 568 39 380 91 947 75 438 70 23 84 584 29 549 44 474 41 247 58 1 69 381 85 251 2 370 35 833 13 209 28 572 96 692 88 501 77 793 92 661 47 100 90 377 53 874 19 24 0 583 76 141 31 304 36 136 87 706 26 712 9 40 71 846 79 52 61 35 59 831 60 974 27 895 78 257 73 882 18 830 40 257 7 722 22 115 63 286 54 99 65 839 99 749 52 674 8 869 95 15 15 493 48 125 66 619 51 512 43 349 20 432 45 353 14 802 72 685 94 256 4 6 86 509 11 712 82 398 46 736 89 50 3 273 34 431 42 508 50 359 23 552 5 956 6 527 12 436 74 116 10 420 25 751 56 235 68 734 67 749 55 727 83 845 81 448 64 729 49 251 57 558 38 361 33 813 62 848 21 274 32 767 17 549 24 815 97 314 30 111 37 835 80 398 16 151 98 51 93 239
41 362 38 903 70 457 13 536 22 158 55 980 52 451 33 49 19 681 50 234 5 520 29 358 4 110 43 785 57 943 1 22 71 757 94 136 67 940 11 674 12 730 99 227 51 408 24 819 58 751 39 163 48 953 42 114 53 867 34 44 27 147 89 281 21 982 85 564 59 345 28 151 68 632 81 622 98 301 20 505 78 909 92 134 61 655 62 628 54 198 79 72 2 245 84 390 15 296 83 729 46 840 25 868 69 729 35 767 63 686 56 806 90 724 37 268 86 105 16 87 32 219 97 454 80 564 9 825 49 420 65 434 66 965 10 269 26 849 64 702 45 364 87 576 75 104 96 366 72 830 18 897 95 947 3 957 36 406 47 990 17 205 6 870 7 241 60 679 77 875 82 819 30 740 40 594 88 562 23 626 14 605 44 29 91 330 8 216 93 218 0 555 73 150 31 741 76 345 74 237
78 399 19 143 60 133 76 330 9 141 11 115 40 186 37 649 54 33 62 854 77 870 50 619 88 306 6 497 81 356 35 117 44 74 8 115 85 766 14 251 58 708 38 904 79 454 49 609 34 956 86 632 87 601 95 275 92 922 82 602 97 249 20 452 59 269 64 903 45 941 29 787 2 809 30 931 93 887 73 721 66 644 83 629 18 10 52 535 55 322 28 560 31 365 42 237 96 419 25 907 3 977 69 285 90 638 70 379 98 387 39 790 0 461 67 48 43 694 72 124 33 516 22 332 61 576 46 341 48 614 57 176 71 463 53 431 16 439 13 449 12 512 26 612 41 776 91 471 89 748 24 583 1 162 4 142 5 152 84 129 80 866 7 534 75 815 21 908 56 509 36 149 15 870 74 233 99 424 23 461 17 651 68 708 32 751 94 144 47 179 63 117 10 560 65 950 51 223 27 922
8 979 70 553 44 90 66 7 22 784 72 32 57 58 54 784 16 325 7 240 13 536 87 941 88 859 38 305 94 85 42 820 69 524 59 812 74 260 92 405 5 491 30 122 17 558 75 142 73 943 32 400 95 621 60 639 78 405 20 263 82 329 37 240 64 698 31 368 26 817 14 230 77 626 2 12 51 727 6 996 0 520 65 897 58 842 79 694 21 738 43 640 85 632 18 873 15 719 86 707 97 256 53 711 9 560 61 445 52 490 56 662 3 241 12 906 11 4 45 456 90 163 49 445 41 729 33 253 68 31 91 512 28 824 48 500 36 408 50 78 76 167 39 465 47 294 98 157 23 961 80 1000 83 459 27 287 96 339 84 424 62 283 10 271 24 615 4 330 40 221 99 688 67 643 34 97 93 424 35 161 63 137 46 307 29 260 89 541 81 884 55 549 71 599 25 8 1 708 19 350
3 40 18 187 96 86 7 842 83 43 50 24 5 571 0 454 30 321 76 929 33 274 39 323 99 180 53 259 61 237 48 611 12 948 77 592 67 181 68 897 54 697 8 242 40 379 60 693 72 461 78 251 45 660 58 989 29 829 4 441 57 976 52 375 59 132 16 335 42 552 11 330 35 628 55 775 90 617 27 245 95 306 73 332 15 505 20 727 87 364 86 891 41 733 17 285 69 826 21 73 43 148 93 555 74 407 10 647 32 868 49 906 14 362 1 43 71 463 31 279 13 693 6 265 24 257 82 443 75 945 94 190 38 569 97 311 79 308 80 37 9 778 36 360 25 472 2 226 65 765 84 248 28 769 64 403 51 724 63 181 44 683 66 231 91 341 22 651 62 590 85 422 23 425 46 996 92 47 88 553 98 304 34 920 89 700 47 283 26 259 19 648 37 347 81 100 56 990 70 195
1 639 91 926 51 536 11 420 53 449 86 328 9 784 18 147 78 895 20 872 93 742 57 815 29 467 83 125 35 947 40 749 72 147 41 59 54 389 7 42 32 376 42 448 94 331 90 820 99 757 44 451 67 714 92 303 69 110 66 740 26 106 84 948 2 154 81 598 16 768 12 828 56 95 17 449 96 776 8 938 14 393 47 93 77 30 13 774 75 374 49 441 27 257 4 629 62 545 52 800 98 694 71 286 58 785 87 469 82 948 79 984 31 773 68 165 65 849 34 863 45 222 63 787 38 169 23 301 85 185 15 746 88 765 0 69 80 423 95 739 36 880 19 690 48 371 25 142 89 249 33 574 5 752 3 341 64 981 22 551 97 157 21 195 24 301 59 692 55 605 30 804 37 280 50 518 60 55 43 974 39 365 6 1 76 535 70 877 46 71 73 522 28 471 74 269 61 652 10 618
54 653 18 776 82 868 72 424 86 650 36 695 11 19 83 884 8 293 40 917 20 387 87 80 42 474 2 343 31 697 64 25 13 658 66 824 46 577 79 251 32 871 28 777 68 529 88 324 85 724 89 886 43 232 3 878 70 672 95 947 15 945 10 1000 76 213 92 981 80 464 23 102 58 777 78 805 21 127 1 532 30 928 62 535 90 45 57 66 65 436 67 41 9 388 39 337 12 10 63 511 17 141 45 948 56 922 69 283 25 722 75 762 48 699 55 665 84 184 73 879 0 312 24 881 44 503 4 810 41 355 60 638 91 752 59 954 81 477 5 955 22 226 52 457 14 87 61 821 16 1000 98 954 6 624 77 28 99 51 29 335 35 11 33 643 7 959 93 907 38 323 97 822 37 212 71 663 96 503 27 171 47 660 19 576 26 924 34 874 49 332 50 885 94 363 74 822 53 424 51 734
26 505 70 277 54 376 20 208 80 876 5 500 79 1 32 597 58 689 10 316 71 97 74 48 52 135 7 217 98 619 78 870 41 447 62 312 95 915 23 96 64 427 75 272 82 838 90 405 72 568 77 698 47 361 61 972 29 897 11 59 12 301 96 856 44 753 34 232 94 948 87 692 68 813 59 112 92 395 73 925 30 948 76 845 85 827 46 127 45 459 27 796 89 53 1 63 93 681 15 221 28 202 33 784 66 324 50 484 8 580 36 554 60 663 67 653 39 845 57 716 35 353 31 175 86 802 17 978 24 594 3 207 83 323 2 810 51 124 14 93 0 34 13 8 65 380 81 291 38 765 49 561 99 299 53 274 4 625 91 36 88 878 97 847 21 285 55 204 19 310 22 499 56 281 84 51 25 549 40 488 16 266 42 201 69 526 9 127 63 931 6 538 18 879 48 230 37 184 43 525
62 470 89 630 18 66 72 848 79 973 29 75 58 818 54 393 64 419 88 621 38 332 95 560 26 1 53 36 77 594 40 72 76 486 49 824 21 121 98 788 39 895 5 78 6 676 51 174 68 886 23 726 85 212 60 962 71 829 97 545 14 17 63 410 67 959 34 825 93 807 47 163 55 236 94 112 81 975 44 132 32 407 36 106 22 177 78 854 15 886 59 959 84 75 83 231 9 694 3 976 16 65 11 209 74 184 99 635 28 793 91 111 96 851 73 506 56 193 43 824 90 39 66 117 0 847 46 260 57 507 27 144 33 557 80 715 70 644 12 711 48 472 25 53 92 83 31 741 65 67 42 364 2 202 4 500 69 13 35 397 10 834 87 895 20 11 24 638 17 516 52 636 86 459 45 201 82 738 75 557 37 606 1 455 19 801 7 181 8 601 61 440 50 622 41 15 30 73 13 518
70 666 61 730 40 960 9 137 63 259 27 898 94 72 26 485 67 392 53 784 24 139 77 191 65 32 80 577 35 53 98 975 88 432 86 852 36 150 49 168 73 488 85 676 37 632 4 426 1 8 6 429 60 233 95 929 14 940 64 68 96 645 2 646 19 369 81 959 10 628 17 771 11 531 97 156 39 123 31 788 41 356 62 118 5 482 46 913 22 595 58 673 50 994 89 976 45 935 29 455 78 752 72 607 76 631 34 835 52 170 56 31 18 479 87 946 82 884 38 44 93 297 51 969 90 63 71 977 25 197 32 570 47 432 42 752 13 534 23 376 12 209 48 679 44 59 75 82 57 750 21 998 20 591 91 733 74 693 59 197 66 950 84 113 3 3 16 683 15 340 83 437 30 143 69 569 0 3 55 719 92 758 68 748 79 328 99 340 54 66 28 313 43 387 33 845 7 575 8 36
29 178 93 946 44 12 56 713 48 929 61 921 32 746 19 179 9 159 66 295 23 901 27 930 92 440 81 567 22 275 28 463 0 899 91 776 71 717 63 156 41 855 20 368 40 538 98 102 67 775 37 895 84 682 45 716 26 310 8 822 55 158 60 26 36 281 13 790 77 618 3 294 10 240 95 245 51 843 88 27 96 33 87 20 64 555 99 859 16 737 90 788 18 390 14 80 42 719 35 862 31 472 57 171 7 495 12 225 38 253 68 598 85 960 78 494 97 228 4 109 17 291 80 424 59 665 74 798 24 304 43 184 53 621 82 737 62 591 6 284 47 557 2 723 65 903 83 279 34 412 76 189 33 350 72 380 30 334 54 825 70 134 11 404 75 250 1 932 50 280 25 799 49 786 94 519 46 920 58 663 21 258 73 920 86 757 15 936 52 971 79 733 5 75 89 107 69 531 39 8
38 647 19 386 60 347 34 502 50 998 58 6 45 69 7 954 62 570 72 155 42 615 85 367 27 563 74 918 61 336 51 706 70 350 88 997 14 766 52 357 87 412 49 828 24 706 4 336 73 217 82 728 89 545 78 323 71 846 31 108 53 687 63 470 13 638 48 121 30 522 96 161 32 99 44 595 12 432 2 863 10 914 79 358 55 518 26 13 9 681 66 631 83 879 16 249 22 939 8 455 37 245 11 550 17 214 69 794 81 967 99 315 6 570 36 494 20 518 35 35 68 629 46 111 95 486 90 15 3 175 29 759 21 958 40 295 80 760 92 363 54 299 97 505 67 473 25 304 65 695 94 576 15 854 18 60 47 290 77 149 84 461 76 850 23 850 5 507 41 315 57 653 98 949 1 316 28 244 56 749 91 896 59 57 0 284 39 920 93 50 64 559 86 927 43 167 33 274 75 117
14 90 44 169 96 433 12 730 10 876 17 726 23 254 38 507 86 508 64 601 9 21 88 410 25 416 91 609 31 267 39 378 4 743 65 745 60 408 62 791 77 204 72 122 97 41 34 395 35 535 33 890 21 448 94 858 3 345 6 86 93 179 90 487 30 677 70 131 92 750 56 391 29 30 1 882 71 182 48 59 47 536 59 978 68 540 85 68 41 663 13 904 36 129 20 47 49 278 50 521 78 76 43 344 52 357 40 448 83 541 57 954 84 906 79 74 74 5 75 100 76 114 45 294 67 29 46 224 18 900 8 315 27 303 15 509 7 11 89 322 22 84 54 996 63 582 42 299 24 683 99 103 55 582 11 99 98 11 0 621 81 107 2 178 69 909 51 459 26 667 37 947 53 705 58 116 82 936 32 996 61 212 5 353 19 653 87 445 28 35 66 932 95 29 73 710 80 366 16 662
28 88 92 465 47 732 63 753 22 58 13 247 86 982 38 751 56 242 4 367 48 355 77 161 40 476 60 416 18 464 94 324 25 371 91 23 7 305 19 813 73 39 75 252 43 977 32 253 62 526 11 31 24 394 85 920 78 827 87 528 34 273 20 224 54 56 83 780 15 633 82 854 41 400 36 955 33 538 53 152 31 102 66 167 6 22 58 22 71 404 93 911 26 520 21 743 44 897 8 625 89 561 27 384 81 505 30 870 76 992 16 548 9 834 1 422 97 581 84 112 29 649 57 949 3 867 99 237 67 79 70 134 39 288 52 944 10 996 49 363 55 978 51 62 96 374 2 655 61 263 74 665 42 214 5 802 50 833 98 848 65 831 68 44 79 4 0 834 59 972 35 477 88 453 46 419 37 468 45 344 12 49 17 871 80 461 90 32 69 184 23 419 95 418 72 499 14 476 64 611
58 650 17 835 59 386 37 126 53 383 28 379 97 419 18 133 92 191 4 415 33 839 30 675 6 59 0 924 73 583 81 679 22 994 89 710 51 941 1 116 8 41 76 528 95 794 93 57 32 225 13 662 78 812 86 284 91 957 45 15 48 698 74 474 46 238 38 575 27 78 2 450 62 61 57 536 98 694 54 959 83 580 7 880 20 542 99 60 24 241 31 597 68 125 21 81 3 64 94 317 42 426 14 28 5 916 34 987 49 972 60 643 40 274 90 995 39 531 47 694 82 99 77 407 50 166 72 10 25 323 11 578 16 50 80 95 67 258 55 585 35 947 15 483 88 711 69 290 63 594 56 47 19 996 12 684 85 211 79 343 44 570 84 782 36 682 71 951 87 42 26 819 41 202 61 433 65 756 23 547 64 874 96 451 66 744 9 630 10 316 29 918 52 431 70 977 75 274 43 921
18 436 20 538 64 975 11 779 33 533 92 568 32 560 31 208 45 544 26 836 28 293 47 563 67 900 48 124 4 152 82 897 25 405 96 102 46 401 49 654 43 707 50 362 9 371 70 689 7 408 8 56 65 335 98 946 22 332 5 104 1 315 71 181 35 871 42 72 94 694 63 190 37 674 74 648 76 834 16 235 27 458 44 521 62 279 81 417 36 306 14 868 69 240 83 871 86 404 56 848 85 4 80 639 34 91 78 115 30 20 6 771 84 888 91 73 61 676 60 612 3 232 40 522 72 439 89 637 13 590 66 270 2 923 54 734 75 386 39 940 17 230 41 980 38 997 59 8 15 124 24 462 87 872 19 2 90 174 68 195 99 552 57 451 12 833 23 615 97 280 73 539 51 136 10 741 0 716 88 206 58 950 52 245 79 261 55 21 95 348 93 78 77 421 53 992 29 667 21 551
37 193 18 297 38 735 75 584 11 22 85 204 60 961 10 438 63 985 43 642 61 695 53 147 9 927 77 101 96 881 1 771 36 150 68 894 24 315 23 66 22 46 42 130 16 738 46 68 19 336 49 755 50 565 0 301 48 289 81 539 69 994 5 342 59 362 92 619 28 121 99 289 64 896 87 881 88 513 73 156 4 747 39 40 41 205 6 617 76 653 35 841 56 515 30 6 97 857 8 352 66 305 91 152 89 453 93 857 32 76 20 995 45 213 17 521 25 870 2 132 29 285 33 401 51 579 14 479 95 971 12 653 86 377 74 348 3 151 82 699 72 585 44 444 54 472 78 647 58 102 62 434 71 709 57 132 67 177 40 437 84 284 65 836 13 870 80 330 79 202 26 872 83 39 15 118 52 904 27 531 55 267 47 632 70 678 21 608 98 515 7 525 90 663 34 93 94 913 31 22
93 144 4 487 79 77 88 564 59 190 30 580 41 621 82 179 70 843 45 120 17 208 94 700 46 877 25 959 78 807 11 972 73 627 85 138 55 120 69 978 29 165 67 852 72 937 61 390 62 527 43 804 32 710 19 613 63 889 36 861 12 263 54 905 10 934 22 912 57 352 81 845 6 287 51 139 31 862 84 374 90 692 18 411 83 939 28 597 48 86 66 285 7 527 21 250 99 332 56 707 24 51 42 154 9 359 20 522 71 258 91 584 44 532 77 791 47 607 50 578 74 438 64 642 23 69 40 58 3 750 58 538 80 503 8 933 1 800 2 800 95 221 49 865 15 819 26 488 5 967 14 607 34 852 87 226 75 217 37 736 13 303 98 679 35 716 60 891 97 212 39 743 68 692 76 444 92 546 16 719 89 867 65 233 53 667 0 767 33 569 86 518 52 323 27 906 38 78 96 360
20 797 39 951 92 110 10 694 56 908 55 748 58 632 30 964 45 460 37 914 60 683 61 817 22 699 44 99 81 158 77 801 29 695 13 984 4 618 80 285 7 20 98 823 72 589 27 597 91 90 59 770 43 310 3 495 63 161 87 531 41 816 76 777 62 106 49 395 75 142 31 355 40 468 2 722 17 969 35 776 69 368 52 168 78 169 74 67 11 289 19 626 46 733 47 951 65 691 54 752 23 328 86 422 21 119 28 996 14 555 66 955 97 792 93 869 95 9 96 75 25 45 36 873 88 682 53 61 70 731 32 561 50 728 24 635 16 151 0 614 38 352 48 256 42 717 34 273 12 397 79 441 94 935 9 848 84 951 57 329 90 93 51 917 85 442 26 485 82 894 83 744 67 487 33 110 64 657 8 309 1 700 15 188 89 402 18 688 73 664 71 479 68 132 99 277 5 903 6 441
25 471 20 844 48 470 62 568 65 159 80 609 60 244 2 656 46 201 8 426 82 806 5 284 50 138 47 57 66 661 69 540 28 165 75 257 44 333 95 59 53 545 86 574 42 85 81 736 90 21 74 829 35 110 27 732 36 81 0 970 13 89 92 987 38 850 39 681 11 602 15 723 68 769 57 796 23 91 96 154 99 626 6 875 63 270 55 100 43 60 77 9 51 699 18 921 58 425 79 987 3 146 45 29 40 699 17 27 98 998 37 97 31 825 21 651 87 999 97 408 49 213 84 550 7 793 94 820 34 404 12 640 70 510 89 222 73 881 64 285 91 101 9 324 29 566 32 479 59 53 56 660 22 400 1 145 72 562 4 975 76 669 19 448 61 402 52 361 83 101 24 858 33 837 41 381 10 395 54 406 26 991 93 493 71 790 88 3 14 660 16 935 78 408 85 325 30 390 67 36
19 994 16 170 49 774 38 418 92 450 5 82 78 325 41 265 8 570 68 437 91 941 18 346 28 310 69 486 53 977 46 922 59 162 54 557 58 869 64 359 33 13 76 187 96 243 83 586 40 742 82 622 63 628 56 202 85 810 89 740 42 344 95 858 55 15 9 733 3 834 80 128 87 9 62 289 4 74 25 110 35 366 14 16 81 360 39 293 86 623 44 696 98 26 84 421 51 141 36 353 31 978 61 842 79 182 77 373 26 335 66 577 20 3 7 411 88 567 74 920 71 655 70 338 11 590 34 579 47 62 13 922 10 333 65 458 75 351 57 263 22 314 73 920 12 320 27 815 45 687 94 302 2 836 1 539 6 946 21 382 97 372 72 530 50 409 24 156 90 175 93 56 30 447 32 742 52 103 48 5 37 775 67 525 23 834 99 370 60 324 29 275 43 513 17 919 15 443 0 308
48 641 97 48 0 318 70 130 72 603 21 350 59 502 37 800 74 714 11 33 57 108 24 832 38 665 93 995 3 348 5 880 22 70 15 248 73 182 52 478 10 999 28 242 56 610 32 653 1 768 98 960 63 800 88 408 84 814 33 918 45 521 66 187 65 450 46 136 91 373 34 985 6 405 41 881 19 370 90 39 30 725 77 496 81 29 8 359 53 193 94 681 85 937 7 210 86 463 96 194 47 921 2 213 20 351 95 660 71 683 89 476 23 876 75 609 35 156 82 76 16 823 61 309 17 506 50 561 80 367 68 612 25 193 29 424 69 505 39 883 62 429 92 87 58 95 99 731 27 737 26 713 14 184 51 64 76 42 67 477 9 597 43 409 79 652 49 22 31 83 4 880 55 479 44 158 36 738 83 64 60 476 64 531 54 673 87 470 40 426 42 115 78 35 12 135 18 615 13 292
35 450 38 673 91 133 8 516 92 6 20 743 82 796 81 527 14 34 68 52 52 941 74 583 30 540 11 753 65 978 67 942 77 863 27 913 89 784 37 639 0 583 51 145 57 950 25 282 42 768 40 965 48 517 23 110 5 747 55 150 16 851 54 688 24 509 49 455 2 5 19 610 26 654 7 607 58 529 28 359 17 67 34 825 39 581 41 51 83 825 88 766 15 72 73 816 31 399 56 181 59 467 43 371 10 166 84 361 96 84 80 988 71 400 62 600 3 631 33 996 79 762 6 803 69 304 60 233 85 703 53 633 46 601 18 677 32 986 75 215 72 380 66 381 64 935 86 674 98 991 93 589 22 783 45 869 4 338 70 729 50 951 95 574 63 141 36 198 94 684 29 938 21 602 97 582 76 692 99 33 78 500 12 210 90 828 44 108 87 179 61 123 13 722 1 915 47 325 9 713
55 606 67 179 96 347 15 28 13 498 84 684 68 917 8 921 59 939 85 49 23 371 7 900 57 474 47 633 20 577 79 836 83 668 62 58 97 637 16 900 65 922 22 389 69 161 80 317 14 950 9 628 93 71 46 969 5 987 33 312 72 614 0 690 21 111 31 608 40 784 32 425 11 752 30 3 42 317 6 475 25 207 73 767 52 40 44 701 18 926 27 898 70 827 19 497 36 618 90 685 29 785 3 297 49 165 10 184 43 416 64 343 48 483 71 224 74 114 38 447 41 662 50 173 37 270 45 28 26 536 61 41 94 584 34 703 63 940 17 307 24 777 99 695 35 450 86 769 4 860 82 434 95 381 60 484 75 463 1 945 92 731 51 949 87 386 58 129 81 616 98 710 77 871 2 822 88 127 66 803 89 510 12 306 76 735 91 998 39 763 28 99 53 293 54 610 56 134 78 803
34 660 37 616 87 791 32 857 22 366 41 701 54 28 65 981 4 893 47 301 63 153 31 624 78 434 69 600 35 91 85 273 57 945 84 162 3 297 11 836 38 767 53 721 23 807 73 830 51 1 58 103 0 432 56 675 91 163 29 599 74 647 6 352 13 738 43 301 94 146 76 509 90 671 61 510 60 860 10 762 93 48 81 263 14 246 48 754 79 948 83 537 82 529 19 749 72 610 5 393 25 866 27 71 20 95 55 822 15 26 42 438 97 58 46 604 7 601 89 185 50 70 70 397 8 807 45 251 9 571 67 927 24 39 77 119 96 689 75 649 39 240 30 86 68 451 36 911 12 872 95 147 28 892 40 469 2 143 88 384 21 568 71 703 52 830 49 698 92 433 26 847 66 411 98 78 64 845 80 64 16 250 17 487 99 968 1 975 62 9 59 224 86 644 44 802 33 488 18 291
51 41 14 480 8 715 73 628 64 538 65 728 52 989 82 696 35 806 57 950 22 723 11 935 86 295 92 200 10 10 93 784 48 587 84 943 32 150 61 532 40 901 87 704 67 704 31 290 90 336 55 634 95 754 19 314 53 519 58 10 62 234 38 485 56 451 39 666 85 658 6 369 28 793 5 160 99 472 77 875 66 239 74 898 30 975 54 5 59 844 88 960 94 968 21 247 41 57 29 842 15 14 18 505 26 288 7 568 0 413 71 86 63 727 83 808 1 278 23 573 96 593 76 746 4 290 43 825 97 777 69 624 34 776 24 713 27 948 2 329 20 93 16 329 9 986 42 596 49 975 75 607 36 808 47 698 12 518 50 42 25 574 33 788 37 559 72 403 60 992 44 660 3 407 68 952 17 275 46 143 80 856 13 470 70 78 45 135 91 747 79 540 98 746 78 103 89 282 81 303
94 639 29 456 13 312 86 415 72 844 59 249 68 664 85 928 63 498 83 595 49 743 88 884 2 486 21 650 5 359 42 534 67 170 55 687 71 761 10 234 8 551 6 738 56 773 61 896 34 817 20 813 9 577 57 544 19 375 70 292 99 60 54 79 32 101 53 625 79 894 81 767 76 328 69 900 23 270 0 93 31 901 12 871 92 55 89 691 62 38 11 391 30 680 3 286 27 818 4 478 73 695 15 514 47 144 60 790 65 481 25 65 33 392 52 824 38 112 1 66 97 926 50 90 37 601 51 30 7 916 40 951 45 745 28 998 98 90 84 601 46 132 93 721 22 205 24 682 82 938 43 250 18 737 96 767 95 959 75 389 80 572 26 541 16 269 39 26 64 769 36 686 14 15 77 370 74 630 78 988 48 572 90 710 35 83 44 646 66 943 91 832 58 382 41 160 87 175 17 953
86 359 25 428 20 696 58 649 41 61 59 711 52 741 79 669 92 860 27 919 70 719 53 914 24 404 81 408 54 703 64 727 16 503 13 918 74 900 30 665 78 126 37 100 5 386 26 153 19 704 0 35 1 495 12 184 38 761 43 38 33 19 22 34 46 483 65 914 10 659 34 816 42 163 83 971 3 138 91 999 71 562 7 778 68 877 63 583 82 278 60 883 55 481 93 526 9 733 87 506 97 124 40 906 67 526 77 973 61 684 35 37 48 228 56 389 51 752 76 34 84 495 80 118 69 649 14 967 28 32 57 510 8 540 95 947 90 209 47 58 44 127 21 990 2 311 75 188 96 845 17 528 88 462 66 89 73 192 32 729 72 231 11 702 89 730 94 928 31 88 23 179 85 112 18 152 45 464 62 168 98 180 49 908 15 429 29 292 39 333 4 402 50 124 6 932 36 853 99 637
39 485 28 320 95 631 97 309 38 280 64 321 83 426 99 722 12 503 68 55 52 503 7 86 5 410 21 95 34 243 92 528 63 737 49 874 62 697 29 452 3 866 0 288 9 935 94 951 13 823 10 779 44 643 57 481 46 835 98 185 88 243 54 771 32 529 15 721 72 974 74 600 53 520 41 326 56 753 51 432 77 47 79 97 6 522 78 688 60 289 86 584 47 819 91 613 37 989 16 789 58 795 71 14 81 134 82 226 59 823 45 554 14 65 93 144 31 456 20 422 19 648 85 703 55 289 18 217 26 10 48 376 69 168 73 67 65 172 50 510 67 70 27 527 36 481 96 811 17 773 33 42 61 537 84 222 23 709 2 252 76 105 11 137 70 282 75 483 8 286 42 849 22 718 24 382 30 423 43 128 35 703 40 479 25 591 89 588 66 668 80 330 90 508 1 26 87 105 4 426
12 439 10 53 7 556 3 875 96 72 58 88 20 244 41 138 26 149 81 276 14 214 67 88 17 78 55 386 80 987 8 317 82 81 19 170 52 537 65 530 59 493 2 652 43 363 25 327 75 405 83 660 9 416 95 555 13 923 16 235 90 398 64 497 44 374 48 16 57 296 23 815 34 417 84 37 66 123 92 26 47 625 30 750 68 945 4 526 31 267 28 764 71 960 39 850 33 184 51 8 45 963 56 784 49 95 79 3 88 154 63 297 97 397 24 489 5 880 98 423 91 779 21 583 70 65 32 460 77 131 18 818 38 990 62 376 50 600 40 870 73 663 74 456 60 490 46 424 1 579 99 113 85 315 36 59 89 935 69 125 61 457 94 742 15 649 53 764 35 512 86 991 78 327 29 163 87 35 42 17 76 905 11 650 6 927 72 361 0 152 27 639 54 501 37 719 93 401 22 337
17 553 80 399 65 730 89 375 42 235 88 54 61 864 79 694 1 602 72 370 52 435 2 729 34 936 37 923 26 487 74 779 40 718 4 830 63 887 87 464 60 764 81 144 85 295 35 633 90 445 96 598 94 94 53 935 18 325 46 307 93 70 0 78 62 184 33 852 75 194 73 779 51 809 9 205 82 580 59 817 66 699 27 694 36 552 49 652 91 216 56 664 83 576 95 136 19 459 32 402 97 84 78 332 23 780 86 88 54 733 57 744 76 448 3 954 25 55 39 742 29 425 13 563 48 833 38 589 99 593 98 944 24 50 50 23 8 567 11 720 30 586 69 909 55 588 31 571 44 490 67 113 47 949 92 795 28 505 43 48 41 629 10 831 22 684 64 210 15 861 58 655 16 520 68 322 12 339 7 113 6 551 84 985 70 709 71 58 20 125 77 71 21 872 45 512 14 806 5 945
6 122 37 644 26 879 28 710 49 455 14 637 78 181 96 83 94 332 13 255 16 29 86 415 4 30 75 155 34 745 36 368 62 518 47 40 48 116 35 820 57 627 3 343 70 635 0 508 91 668 59 84 61 743 71 475 77 289 32 920 44 539 76 388 93 260 42 371 1 254 67 417 90 978 99 927 29 446 97 952 84 816 24 889 58 122 8 424 11 539 19 48 80 881 43 601 18 888 9 655 27 796 31 289 10 173 63 199 55 477 7 595 74 418 56 733 65 627 52 98 81 535 25 564 85 499 45 540 38 860 60 547 39 644 92 490 66 295 98 567 21 95 23 171 64 645 2 323 79 898 53 159 30 664 95 435 15 383 50 305 46 961 82 441 89 765 22 374 33 707 69 46 73 755 83 75 87 996 12 90 72 564 20 291 68 696 51 151 88 524 5 29 40 347 54 304 17 989 41 708
60 579 74 799 16 526 58 48 96 784 25 819 9 841 50 545 33 145 27 24 88 528 57 756 4 197 91 545 31 603 76 647 80 82 36 72 12 192 99 438 1 565 2 374 45 751 13 56 69 294 28 543 44 569 64 715 81 455 54 540 10 373 52 171 37 722 89 924 29 790 51 930 48 260 40 796 23 684 85 186 77 250 35 19 92 582 49 574 84 462 78 195 20 889 0 390 87 846 3 529 42 200 61 489 90 697 7 662 24 440 18 565 41 583 68 438 65 638 8 114 15 636 93 789 67 287 83 564 82 248 62 761 43 435 75 663 97 142 98 163 6 47 53 189 17 463 19 647 94 862 5 155 56 435 32 587 86 220 72 546 14 491 71 5 47 975 66 641 63 29 30 92 59 34 55 583 38 261 73 904 39 23 34 54 26 301 11 230 95 272 70 771 21 769 79 428 22 545 46 10
3 505 57 843 94 622 36 295 7 628 98 682 13 85 25 7 49 789 40 558 66 272 34 933 82 325 87 679 61 337 91 48 14 709 39 6 74 218 31 921 59 565 53 347 9 216 30 907 97 542 78 883 84 979 10 331 17 313 86 639 47 661 11 535 35 458 0 456 44 932 46 987 23 964 65 958 48 358 8 742 26 194 56 735 2 328 18 691 96 183 71 612 50 195 15 804 70 35 60 735 69 995 99 32 63 307 24 441 90 909 83 221 5 212 43 713 33 557 64 617 4 179 41 919 80 953 81 210 88 564 75 678 95 526 12 910 45 413 42 407 55 877 51 748 76 54 77 658 73 617 58 705 37 895 6 608 1 175 19 247 79 949 93 692 62 707 68 984 92 635 16 144 29 667 54 408 28 890 72 851 20 514 38 256 32 629 27 96 22 875 21 15 89 787 52 978 67 744 85 43
9 33 32 219 19 966 7 109 87 331 20 196 67 870 11 187 94 343 0 111 55 755 45 999 25 655 17 280 92 139 35 292 80 577 98 498 85 557 30 1000 8 860 90 917 60 957 86 93 68 969 24 701 74 710 88 378 26 260 16 807 21 381 22 279 93 789 43 620 40 61 4 485 46 312 14 224 62 285 37 708 44 397 53 492 50 794 48 166 82 332 52 567 31 898 42 768 71 121 95 163 51 583 6 553 66 271 76 148 36 499 97 227 96 773 47 195 15 6 59 311 33 794 63 689 2 706 89 421 29 38 56 199 73 39 57 665 70 438 83 434 10 944 69 816 78 155 28 908 3 160 75 794 77 152 34 853 5 994 58 466 72 23 79 857 54 485 18 416 91 415 13 635 49 648 81 943 65 787 61 263 41 559 39 162 38 458 12 708 1 834 99 994 27 102 64 624 23 302 84 835
8 963 45 334 96 163 88 973 34 694 12 195 15 986 80 725 79 976 62 519 86 400 57 171 2 446 59 750 29 339 11 199 30 374 82 430 74 103 9 829 46 384 47 818 22 518 95 343 52 486 60 781 83 274 92 881 98 202 75 419 3 48 0 936 84 339 51 209 76 483 27 772 28 315 14 741 81 434 94 597 70 887 78 304 20 879 19 577 35 444 16 191 5 469 58 707 55 203 25 929 68 765 39 376 99 592 17 795 33 205 71 914 4 725 13 847 56 846 38 15 87 766 44 491 10 992 24 508 69 289 54 974 61 988 1 507 37 524 97 693 7 214 77 301 67 690 73 628 43 77 90 128 31 155 6 920 32 328 53 384 41 167 65 601 66 366 36 716 26 127 18 988 40 250 48 624 85 401 63 86 23 937 64 656 93 854 89 606 91 330 42 140 21 681 50 345 72 274 49 758
1 102 73 849 3 304 59 744 42 964 39 103 45 883 99 539 7 552 61 773 37 518 13 107 76 768 32 456 91 221 0 598 5 897 69 683 64 192 52 379 81 614 25 647 82 953 75 311 20 797 29 846 40 810 70 114 53 967 51 255 83 336 34 392 67 84 21 467 4 670 26 860 72 953 10 398 28 360 41 871 89 256 18 121 47 85 12 142 16 641 55 701 33 127 92 146 23 914 65 874 2 987 80 176 88 920 35 157 74 111 48 248 62 825 56 712 68 685 60 787 87 664 15 819 44 515 85 598 8 772 36 824 22 595 24 668 27 254 71 684 49 398 11 159 94 541 90 97 14 168 30 454 93 63 97 641 78 152 77 451 46 974 19 197 86 343 43 179 38 388 9 212 17 258 54 56 84 789 98 871 96 69 63 388 50 680 58 257 66 62 79 547 6 121 57 99 31 355 95 939
91 982 88 325 24 770 36 728 72 68 81 665 34 755 73 992 87 989 25 778 17 627 63 117 20 688 89 586 41 360 74 241 4 934 12 904 70 540 28 91 16 524 92 952 5 592 82 727 64 458 27 829 66 302 85 460 98 455 9 426 93 699 22 567 43 94 57 982 58 327 29 46 50 913 6 717 80 42 18 798 47 328 11 227 59 93 68 61 23 806 26 923 2 650 7 460 21 537 49 478 32 762 38 860 19 668 69 808 79 97 90 690 3 618 46 908 40 175 76 821 99 153 96 199 97 477 35 475 84 889 60 66 54 642 8 147 13 744 0 369 71 874 67 518 75 411 56 952 53 794 51 135 39 714 15 301 62 946 10 777 95 977 65 745 14 479 42 816 78 511 33 649 30 636 94 743 86 989 48 65 55 372 83 641 1 364 44 791 61 735 52 995 77 19 45 429 31 39 37 846
96 228 87 688 84 509 28 74 75 458 90 518 50 661 46 302 30 234 19 812 76 3 24 365 85 674 39 221 38 472 60 674 67 202 70 359 49 757 5 708 51 854 33 56 95 155 98 468 2 509 37 470 94 244 83 787 58 513 56 179 17 825 25 265 62 883 89 511 86 177 61 744 14 58 13 760 82 315 99 175 40 648 52 292 35 697 48 642 81 121 36 63 93 681 6 439 10 689 3 384 74 248 20 363 7 705 77 413 32 757 18 555 64 878 66 479 55 496 45 407 43 230 42 81 47 453 34 160 79 167 16 338 71 121 9 698 63 414 0 810 69 200 11 269 1 433 80 193 68 600 41 854 31 178 92 922 73 965 29 602 15 120 91 846 88 362 57 962 65 619 97 285 53 537 78 713 22 492 27 160 26 87 21 291 12 111 44 306 72 639 23 216 8 878 54 893 59 857 4 886
61 835 89 96 7 623 8 565 44 705 91 870 0 804 3 211 15 480 16 290 23 585 30 808 12 115 35 374 34 253 73 876 84 80 85 587 45 1 70 516 55 867 17 507 33 781 39 571 1 615 74 138 26 170 49 69 87 690 31 779 10 797 41 255 95 60 96 511 90 45 64 26 78 124 57 648 51 689 14 247 40 671 46 947 2 673 69 988 88 606 82 84 21 903 58 444 71 962 72 348 76 169 47 813 67 351 9 253 97 687 98 363 48 658 22 606 25 747 37 770 94 169 92 673 38 730 93 144 4 757 63 34 66 269 86 185 52 686 79 539 50 68 59 732 60 380 5 194 36 184 68 259 24 957 29 748 81 491 54 72 80 839 13 66 65 991 53 434 43 4 27 274 62 871 11 591 83 629 20 545 99 382 32 515 75 277 19 851 77 794 6 671 42 395 28 989 18 885 56 741
54 635 33 146 86 328 81 568 28 18 67 298 30 971 68 288 61 835 53 529 50 309 97 707 42 91 98 211 57 269 70 87 43 46 99 445 78 611 35 819 39 67 8 351 17 182 91 870 5 299 38 309 80 835 19 687 46 577 59 589 44 142 24 467 2 487 40 819 21 473 12 829 89 397 51 671 18 798 16 832 83 830 4 848 37 186 95 88 52 113 63 194 41 408 48 719 92 272 11 715 65 742 76 491 47 905 36 628 34 176 72 956 84 671 66 219 20 304 73 84 10 220 7 629 90 903 15 719 71 877 69 504 45 883 79 25 26 746 25 262 94 476 55 743 93 352 14 221 75 740 49 861 96 557 31 668 22 851 62 159 27 560 23 216 9 572 58 659 32 74 64 541 60 392 13 739 56 701 0 160 3 21 85 969 1 319 29 65 88 722 6 772 87 651 77 574 82 786 74 679
91 892 84 618 96 650 89 272 38 343 6 932 14 689 24 565 83 20 58 652 67 267 20 322 25 336 36 352 80 545 85 824 78 547 88 933 46 217 74 975 71 185 7 25 59 246 41 484 61 543 66 741 51 76 11 6 52 939 4 576 35 210 76 418 79 920 29 335 95 828 70 775 57 725 18 457 49 963 82 196 12 537 0 502 68 556 62 757 5 142 69 871 42 946 50 20 9 815 21 264 48 256 99 603 64 278 94 954 47 663 86 840 8 430 39 942 54 360 31 914 53 186 72 604 75 367 23 984 2 273 98 305 34 229 56 953 87 791 90 647 16 784 17 774 65 49 22 78 93 953 40 995 3 340 81 24 1 169 55 612 27 562 63 34 44 633 43 108 97 26 37 575 33 213 60 761 45 827 10 151 13 620 15 900 77 589 73 12 28 446 30 92 32 924 26 757 19 698 92 434
3 745 46 851 13 939 91 407 52 671 51 625 97 663 25 889 50 735 1 192 86 388 39 388 26 889 76 544 99 439 6 966 38 255 98 867 45 890 35 683 80 439 5 100 15 177 83 663 79 110 88 501 22 130 17 626 75 115 71 558 68 391 31 653 43 231 18 905 78 496 54 842 90 823 0 905 74 937 95 514 77 43 2 59 73 430 41 545 96 799 67 141 14 167 64 171 40 371 12 516 81 860 61 466 49 464 28 41 44 574 34 79 89 42 63 507 16 7 48 630 82 565 93 496 29 103 24 614 42 317 21 892 62 668 57 333 7 926 19 773 32 37 92 59 84 452 53 957 10 291 23 493 20 872 70 286 56 341 60 98 58 752 27 164 85 662 9 402 36 634 4 531 87 53 55 145 33 141 37 474 30 929 59 571 69 843 11 767 72 79 94 466 66 759 65 890 8 921 47 115
40 247 50 622 7 229 49 815 81 94 58 594 56 215 21 797 63 385 13 85 44 244 65 373 8 867 93 584 68 140 55 791 16 792 23 197 82 483 53 585 47 531 88 733 60 796 98 519 48 740 4 312 74 290 99 85 19 777 32 533 12 485 20 368 27 671 95 114 66 21 14 619 41 717 15 765 5 223 72 286 26 501 29 424 11 329 39 904 62 697 10 803 0 226 25 333 2 894 33 92 61 51 42 818 24 903 38 617 28 701 30 237 35 617 69 246 57 365 52 642 85 54 31 106 78 211 3 497 92 209 37 780 9 731 59 43 18 749 89 747 86 445 79 586 64 193 96 506 91 887 46 816 6 292 71 315 76 573 36 752 97 313 84 786 83 634 67 537 45 655 54 826 75 734 17 433 51 360 80 678 34 468 1 774 87 308 70 157 73 551 77 368 94 601 43 64 22 152 90 274
91 377 81 24 28 151 9 247 0 656 64 512 37 347 8 233 33 577 60 962 79 319 3 108 15 844 88 573 42 292 89 49 1 558 76 620 36 269 75 335 93 652 56 602 4 699 82 28 49 77 10 745 62 933 2 986 34 140 38 675 16 347 27 508 73 263 92 231 78 39 25 927 86 863 7 613 58 721 23 326 74 764 41 725 66 838 32 341 21 963 24 481 50 380 39 823 5 479 55 82 83 845 31 67 87 434 96 256 26 629 30 25 65 30 90 756 72 969 40 179 35 693 63 831 13 230 11 382 18 617 94 958 54 171 97 360 14 369 51 341 12 493 46 859 99 528 69 647 53 557 52 799 95 563 85 152 77 495 70 206 84 879 22 154 19 122 80 353 68 581 98 139 43 711 71 81 47 196 59 432 45 176 29 607 6 897 20 179 17 630 48 860 61 84 44 351 57 167 67 660
50 738 39 780 20 10 41 589 10 283 97 734 22 336 45 591 88 568 9 304 54 497 53 699 75 651 1 326 73 608 95 781 43 874 65 240 74 636 84 710 82 353 68 314 26 284 67 138 17 955 31 296 33 615 13 457 52 597 60 471 79 93 91 833 93 39 70 999 29 93 59 328 92 264 48 804 11 403 80 87 90 860 3 876 44 733 30 530 57 253 86 459 99 635 40 875 27 132 55 889 25 994 32 135 34 58 71 6 85 787 36 305 28 199 72 356 37 764 83 978 47 774 96 26 23 218 4 738 0 307 21 9 35 73 87 47 77 826 42 22 5 547 18 492 15 390 63 280 64 976 19 358 98 322 89 76 58 168 7 784 24 751 78 525 94 690 46 662 16 475 6 215 62 648 51 14 8 906 76 138 14 362 2 290 49 132 69 627 12 99 66 546 61 915 56 374 81 995 38 407
38 686 47 568 53 626 26 450 41 455 7 881 55 742 3 579 30 38 21 263 18 266 97 942 37 184 89 893 67 379 69 535 27 136 86 682 76 599 88 102 72 631 59 358 87 164 84 910 74 427 0 432 20 995 8 719 48 74 80 234 14 671 19 563 70 297 29 742 25 470 91 590 17 949 98 514 15 970 13 646 94 853 5 94 61 212 96 834 6 986 23 758 90 535 81 903 46 916 43 155 62 380 51 29 9 451 2 836 60 751 28 865 33 567 50 931 32 157 1 708 36 780 39 682 24 585 54 808 63 885 10 971 49 314 31 50 35 187 58 111 57 201 52 691 64 91 93 78 79 412 65 488 45 514 66 757 77 891 16 490 11 533 71 478 40 140 82 528 99 609 73 921 12 215 34 240 4 307 22 89 68 800 42 884 95 414 56 257 92 132 44 193 75 855 85 380 83 809 78 131
91 102 13 252 2 647 22 165 1 851 64 723 45 357 71 957 63 723 75 285 74 338 55 611 7 254 17 615 27 609 8 41 21 533 72 272 19 544 36 422 34 925 79 445 43 749 67 661 28 259 59 443 37 300 14 819 31 35 81 781 65 338 51 94 50 617 60 414 26 223 70 248 87 139 5 760 38 788 44 643 73 321 35 59 69 609 9 22 92 946 96 137 94 497 85 950 89 204 16 494 84 581 99 256 47 152 49 325 4 505 46 906 61 680 6 933 68 207 39 625 42 397 52 58 62 830 56 725 48 737 98 848 11 366 25 105 97 294 24 555 30 851 95 319 33 81 54 890 0 892 86 224 57 415 23 1 66 63 88 921 80 890 53 13 41 683 83 785 20 607 40 843 3 561 93 479 15 736 82 538 12 663 32 88 76 513 77 791 29 898 18 598 58 761 10 974 90 160 78 260
20 239 56 518 8 992 40 526 45 854 55 190 23 982 80 245 50 647 91 731 84 391 2 416 62 937 61 387 41 357 59 790 32 32 9 892 73 415 70 488 47 935 25 278 16 137 38 476 30 595 36 567 53 179 65 667 75 677 82 645 27 360 1 228 33 203 78 654 26 782 14 66 37 229 63 747 86 204 10 824 49 591 19 299 5 125 4 373 28 823 88 924 39 784 66 251 6 773 77 996 68 41 0 593 24 130 7 61 93 672 15 544 34 918 17 423 46 220 44 578 98 218 76 696 48 563 11 214 52 383 89 758 72 56 67 480 74 761 71 765 79 274 13 190 31 379 43 60 87 917 58 870 99 776 92 546 94 80 97 563 21 75 81 310 96 858 57 510 90 12 18 836 69 625 42 256 35 312 54 139 85 457 29 533 12 147 22 59 64 381 83 821 51 893 3 100 60 661 95 781
75 846 89 345 70 228 80 770 96 359 53 332 49 212 14 789 64 135 11 683 43 904 23 850 92 454 85 552 20 510 59 859 52 938 83 798 77 416 26 297 2 715 24 847 69 158 3 578 74 269 40 754 28 761 76 718 36 962 67 514 27 662 6 995 46 297 17 706 12 53 50 961 35 703 15 429 19 444 66 872 29 752 56 874 9 237 93 789 65 506 68 604 58 282 0 140 38 999 13 255 82 672 99 143 45 469 61 310 95 919 81 572 71 907 57 458 41 908 72 260 87 410 90 573 37 696 22 384 60 725 10 669 88 625 30 310 47 823 86 292 25 355 98 778 34 368 4 627 33 259 5 360 91 171 73 55 31 592 78 717 8 239 62 956 97 942 32 333 84 840 21 54 1 480 42 390 16 401 48 46 51 105 39 940 54 665 7 113 18 96 44 110 63 687 55 821 79 54 94 686
94 123 64 924 88 884 86 878 13 490 22 123 60 805 76 814 72 245 1 468 75 910 98 858 28 7 6 128 32 486 83 711 65 577 80 217 5 630 20 470 46 244 31 842 3 326 91 385 73 714 77 186 89 960 59 531 42 762 11 941 17 974 96 989 18 854 16 475 15 587 55 658 78 27 97 37 30 520 58 979 35 108 62 993 2 854 27 671 26 858 74 815 81 931 37 698 4 52 82 555 54 947 41 871 19 767 99 787 93 316 71 368 47 411 79 835 92 534 9 162 56 210 23 412 70 957 39 493 7 958 12 667 90 413 69 897 10 293 29 693 63 288 52 781 53 419 40 536 87 718 50 744 33 133 61 445 51 490 45 994 85 781 95 282 34 173 14 333 44 175 48 716 24 898 25 885 43 543 67 889 38 893 36 278 57 916 84 931 0 465 49 21 66 357 8 985 68 812 21 463
64 479 48 448 32 601 54 981 8 664 22 390 27 713 84 737 45 899 1 935 35 855 91 610 53 424 19 584 31 415 33 315 11 127 7 617 26 850 73 131 57 17 76 56 78 697 97 365 83 148 13 632 12 19 87 343 15 889 3 561 6 214 50 887 68 203 42 48 18 22 47 145 4 493 25 15 89 564 20 622 99 160 40 968 90 949 29 687 16 273 10 986 0 389 17 511 44 668 95 590 70 769 79 958 85 111 72 20 34 423 49 306 65 252 39 574 24 818 71 695 60 92 61 998 41 69 82 551 23 757 46 171 52 179 94 749 88 512 74 383 30 897 43 339 9 81 75 276 51 417 36 524 37 220 66 908 56 444 28 508 2 352 58 80 80 883 86 523 81 771 21 376 67 489 96 144 14 986 63 266 77 968 98 122 69 115 38 717 92 727 5 594 93 849 62 45 59 149 55 524
20 195 26 129 76 742 72 581 58 234 96 743 37 207 69 622 2 156 5 138 50 614 21 462 25 370 67 274 53 523 57 710 85 506 86 754 98 517 49 461 1 314 40 398 73 162 87 164 65 58 62 883 31 767 38 492 12 396 4 80 33 16 89 363 22 507 34 690 56 877 44 342 68 397 7 342 64 890 92 712 78 855 13 320 99 169 75 977 11 675 3 960 80 37 79 858 14 808 23 940 88 182 74 668 70 839 42 664 45 868 94 952 6 965 46 441 10 865 47 417 91 746 83 818 48 344 39 622 29 876 43 582 28 884 59 827 61 144 55 60 81 191 52 207 84 631 60 705 15 184 36 753 51 249 95 311 18 303 82 451 9 513 90 250 35 368 27 809 93 877 97 379 54 177 0 315 63 848 30 398 66 530 32 797 77 541 16 302 71 952 19 464 17 922 8 609 41 454 24 657
26 327 67 366 70 785 74 455 61 250 92 514 55 847 89 514 57 480 91 474 18 547 14 871 59 161 54 442 72 639 98 224 15 177 5 596 78 894 81 216 73 879 60 717 37 844 51 68 82 316 44 937 62 309 80 365 16 321 19 934 20 639 7 850 79 533 24 142 17 422 23 427 34 442 31 615 87 906 93 40 96 259 4 37 27 550 75 807 69 884 13 102 2 767 50 293 33 966 12 782 56 151 1 443 35 149 47 937 25 605 63 330 22 424 94 126 97 987 68 954 46 645 88 11 48 716 58 155 40 614 64 978 39 256 65 199 11 668 85 403 83 789 84 903 76 22 71 892 66 619 53 337 28 478 77 220 36 804 86 875 90 72 45 61 10 559 3 634 6 952 42 423 43 760 8 83 41 951 99 521 9 677 95 306 38 522 52 370 0 151 49 41 29 535 21 869 32 395 30 696
91 124 26 468 6 980 3 659 53 390 40 844 81 943 70 953 88 283 71 654 38 875 68 368 96 428 33 245 57 539 9 598 37 627 16 491 74 833 12 923 36 885 62 574 50 568 76 42 8 531 18 216 75 206 86 566 60 715 92 276 19 292 11 929 43 598 67 932 15 140 84 912 69 990 4 504 65 310 80 658 13 78 17 488 41 327 98 847 63 758 73 315 29 422 10 470 51 337 72 1000 85 356 87 430 83 276 14 105 24 984 25 470 28 14 93 64 82 212 46 328 64 271 52 354 97 63 77 448 2 742 44 104 58 704 45 18 61 810 39 468 66 259 42 137 20 85 27 752 90 12 0 84 5 424 54 802 49 549 48 428 94 303 34 883 95 933 30 848 79 435 1 191 99 88 47 121 35 373 59 408 56 189 23 689 78 694 55 963 7 360 32 742 21 656 22 100 31 283 89 661
19 511 93 356 40 11 57 706 88 498 44 848 22 110 0 875 9 393 28 158 99 788 58 76 53 314 73 785 90 777 75 310 8 971 23 347 61 445 72 744 2 478 33 426 6 917 85 383 92 20 86 131 26 338 43 105 3 607 17 251 36 619 39 70 46 913 91 373 84 250 41 799 52 850 65 469 64 249 13 241 66 474 87 379 68 935 63 51 18 508 24 396 55 946 37 666 98 250 45 330 74 698 80 38 56 427 30 795 20 808 79 933 60 494 21 535 4 362 47 93 76 697 71 714 5 796 51 975 50 74 82 210 34 612 81 119 7 834 54 811 77 353 35 416 89 449 16 430 49 593 32 628 83 866 38 848 29 46 48 993 12 916 1 414 14 700 70 847 10 601 94 527 62 290 15 966 25 71 69 266 96 859 59 141 27 80 67 805 31 528 95 877 78 161 97 159 42 620 11 324
48 540 55 622 11 787 7 997 36 121 72 754 23 343 66 28 74 488 97 635 50 344 8 519 68 4 53 165 21 279 10 689 22 316 87 33 27 880 49 944 16 363 15 600 43 802 9 198 12 898 78 184 81 733 6 924 73 471 60 641 45 806 28 442 18 53 98 665 94 745 39 4 88 951 25 587 38 628 86 551 93 874 19 511 56 164 47 929 29 542 76 459 95 823 14 789 46 800 90 334 62 469 20 422 64 479 65 69 91 563 13 987 75 873 57 359 80 277 84 153 34 258 31 587 85 320 99 110 58 217 24 553 32 17 61 153 1 862 30 470 3 933 82 760 26 883 33 929 42 998 17 513 89 439 0 866 69 783 59 169 37 681 40 27 54 709 41 379 77 951 67 350 51 577 35 105 92 42 96 445 63 590 70 118 79 893 44 465 5 324 2 892 52 811 83 586 71 566 4 400
4 35 44 910 87 142 49 963 43 569 95 765 32 947 13 276 76 394 59 536 17 532 97 473 63 315 70 209 7 796 67 141 73 798 6 566 88 978 15 155 10 378 53 8 27 3 42 464 93 285 78 344 54 166 80 431 62 441 92 240 89 316 40 342 31 929 50 375 26 610 64 629 57 463 30 318 79 117 2 127 41 971 34 728 19 81 0 249 46 441 81 471 98 166 38 359 99 904 33 889 39 903 69 30 86 723 25 986 5 288 75 12 56 941 52 834 51 171 45 555 22 942 91 383 36 111 20 181 47 420 3 605 48 703 23 394 55 904 9 794 74 2 90 76 77 63 37 551 21 323 85 275 84 753 16 664 18 183 28 533 35 953 96 204 82 319 72 325 8 737 58 351 14 225 94 596 83 282 66 597 68 255 65 157 1 93 11 250 29 692 12 18 61 745 24 605 71 814 60 821
94 417 4 939 26 685 0 417 95 497 97 111 62 22 43 342 79 845 57 71 42 36 48 651 86 790 28 290 32 804 53 381 46 450 80 133 74 547 47 670 29 951 3 373 73 278 37 153 7 852 76 262 99 974 5 890 14 387 39 546 66 622 35 994 11 479 41 982 30 98 58 608 63 518 10 54 6 622 78 772 24 251 31 681 15 736 8 660 52 395 85 495 93 259 22 49 20 57 9 830 60 728 96 764 68 616 12 52 1 347 2 794 55 645 98 671 33 752 87 535 69 535 56 352 19 521 21 455 61 628 89 319 91 925 77 311 36 113 51 863 82 214 81 401 49 741 13 370 17 566 23 62 40 171 92 391 25 991 54 790 45 442 64 719 50 342 70 252 88 882 44 800 34 971 18 301 16 77 72 921 67 528 75 919 59 424 83 196 90 883 84 133 71 381 27 609 38 554 65 496
78 214 26 663 12 26 51 546 85 952 83 949 19 284 65 92 71 258 38 679 81 845 96 608 49 592 54 492 32 480 61 320 69 40 55 156 18 514 14 493 60 104 10 191 77 177 66 420 79 250 64 729 0 210 25 467 1 430 80 401 52 974 99 633 90 98 84 377 43 904 13 827 74 800 3 144 22 877 42 802 88 748 46 738 56 233 24 610 37 793 97 489 23 162 4 6 21 415 28 893 30 147 75 447 48 211 93 487 91 503 50 836 72 82 89 523 57 96 35 26 47 995 95 683 16 603 31 780 36 657 59 681 7 882 2 391 76 697 33 413 86 726 44 308 29 686 68 764 62 446 70 536 27 487 73 913 82 280 41 385 20 474 34 741 98 699 6 94 53 463 39 611 5 455 15 401 87 116 58 894 94 450 40 161 92 112 67 611 8 351 17 871 63 813 9 427 11 181 45 826
0 79 31 945 72 153 23 582 54 916 57 794 70 521 9 600 18 495 51 882 66 583 21 172 53 309 81 282 88 110 40 311 98 275 36 911 30 939 56 977 3 98 12 343 44 707 82 562 47 369 15 461 4 85 19 549 83 925 27 396 49 460 10 233 97 918 52 327 48 548 46 132 64 65 37 607 96 198 33 11 69 846 13 382 1 617 29 373 63 349 24 760 6 783 22 429 11 522 60 337 43 881 73 678 80 210 38 561 95 928 85 137 45 97 41 52 35 569 16 729 91 858 14 223 20 788 62 392 26 898 5 373 8 522 2 562 94 673 67 463 32 856 84 527 77 494 76 377 25 52 17 855 65 733 68 945 93 379 74 349 99 536 59 259 58 468 50 710 42 424 89 872 34 317 39 811 55 438 78 102 61 392 28 241 90 466 86 472 71 409 92 274 87 447 79 285 7 287 75 557
0 513 97 774 87 68 49 848 25 180 26 401 60 27 20 213 52 218 7 43 28 373 44 131 18 808 48 74 57 528 30 419 24 951 46 537 64 621 92 499 14 322 84 452 86 836 61 72 71 736 17 307 62 446 1 4 80 392 78 204 72 15 41 335 94 404 23 73 85 830 15 513 50 708 54 640 70 642 27 805 32 799 38 473 81 2 10 370 76 48 98 218 35 265 45 203 11 819 89 135 56 421 95 918 73 275 6 421 66 451 31 50 22 393 63 125 33 592 68 329 13 755 47 390 93 470 90 997 58 758 5 99 69 537 42 767 36 417 3 348 12 829 37 586 2 865 82 920 9 454 40 462 8 522 96 903 77 363 67 97 83 961 59 110 19 592 65 312 21 595 51 780 43 319 39 891 75 952 91 433 79 139 99 22 55 458 16 727 74 976 29 931 4 28 34 776 88 402 53 805
51 729 48 798 2 8 88 8 59 11 64 738 34 133 24 60 32 884 46 213 73 803 96 457 81 412 94 746 53 604 70 492 68 839 10 908 38 622 89 103 91 154 20 691 8 826 78 494 49 474 21 866 93 658 13 405 26 641 14 772 23 76 12 512 97 527 55 741 39 72 67 723 62 737 57 389 17 186 61 952 79 688 69 735 22 44 45 326 76 152 33 416 80 339 52 94 84 739 11 770 54 843 37 537 74 442 41 992 27 666 72 806 1 831 9 396 71 903 16 336 83 138 90 708 43 901 42 707 87 670 36 116 5 263 77 695 95 271 19 932 15 218 60 541 29 859 85 442 98 569 30 598 18 114 56 739 25 105 47 963 0 291 66 466 82 322 86 335 7 708 75 867 58 951 63 17 65 109 6 57 35 210 3 886 50 218 4 723 31 359 40 291 92 292 28 486 44 979 99 120
68 347 63 676 42 728 2 399 7 921 10 866 77 856 35 212 20 533 55 887 84 172 24 935 92 243 67 664 38 568 80 460 66 493 93 416 18 404 9 396 52 560 57 405 22 969 5 76 61 678 12 454 3 918 71 67 65 923 98 984 85 463 75 810 49 270 86 168 14 105 43 68 8 694 50 410 21 996 82 92 4 710 1 928 28 485 48 213 87 31 94 847 17 391 36 444 88 560 54 268 34 870 70 27 64 844 37 803 99 504 30 391 97 793 90 775 60 319 39 480 26 408 73 614 11 775 51 217 44 710 6 172 31 329 69 333 27 406 40 312 83 42 76 770 13 520 59 19 72 923 15 626 56 762 19 556 58 213 33 259 79 410 74 729 91 681 47 104 41 557 29 401 0 49 62 801 81 71 96 196 89 950 25 846 53 591 16 827 32 655 95 441 78 902 45 988 23 707 46 648
11 509 96 198 27 60 5 858 72 392 97 859 17 16 86 49 55 834 92 571 8 541 62 749 83 222 88 437 25 968 29 42 69 967 85 25 50 465 98 512 56 437 13 16 58 727 63 720 91 548 2 349 90 12 61 174 70 979 65 813 94 620 48 137 71 78 99 185 39 912 47 96 1 513 38 421 6 913 43 895 81 353 49 312 12 267 60 951 32 496 21 124 59 8 75 667 19 245 51 232 89 413 42 342 36 206 95 544 20 653 24 370 80 131 23 326 4 544 74 516 3 832 82 442 52 872 78 331 28 103 79 869 87 680 37 304 57 23 33 995 14 874 93 359 46 605 64 831 30 195 31 859 9 717 45 824 73 212 41 823 66 557 54 513 26 672 7 889 35 254 84 671 76 533 18 257 10 224 34 27 16 161 22 135 77 522 15 255 68 123 0 795 67 946 44 557 53 938 40 910
49 31 53 515 93 534 56 958 74 152 24 795 17 273 15 494 8 8 57 391 45 337 88 12 19 585 70 954 64 222 35 339 50 90 14 913 20 418 79 673 5 847 84 32 75 658 7 355 42 795 34 65 46 336 72 645 61 685 27 863 69 849 66 326 87 556 43 248 39 58 9 7 4 447 18 641 51 818 95 60 68 166 85 372 52 803 82 947 25 87 6 101 1 411 91 994 90 430 12 50 99 210 62 221 33 324 58 336 23 63 65 828 78 450 48 370 11 67 76 435 92 338 16 309 22 161 80 308 47 114 77 767 37 929 97 391 98 727 73 253 29 680 55 289 30 850 32 268 83 822 54 586 41 305 44 287 63 755 59 200 31 772 28 231 71 694 60 978 81 706 2 825 10 836 94 543 96 929 21 536 67 362 38 708 0 974 89 468 36 151 40 108 86 414 13 883 3 704 26 921
43 298 90 571 66 577 71 809 65 872 75 673 62 749 14 293 68 932 31 220 92 899 27 659 12 611 82 195 76 573 19 675 34 503 21 5 47 861 38 654 69 692 33 895 1 135 45 194 5 285 24 407 39 989 23 370 77 692 57 856 11 811 26 802 28 933 55 318 16 544 36 769 84 461 7 745 4 133 59 303 61 284 98 503 42 725 9 14 22 820 79 738 41 793 18 269 20 69 80 704 93 983 83 358 94 655 29 137 63 518 86 793 50 755 30 556 56 65 96 2 89 31 6 978 74 126 32 166 52 651 35 308 37 849 97 299 72 676 15 735 8 985 17 389 70 501 67 597 0 871 44 924 95 373 53 648 49 55 10 531 2 546 3 976 87 813 46 756 54 103 64 804 58 45 73 694 81 468 40 749 25 782 60 496 13 99 99 429 91 372 88 472 51 442 85 623 48 200 78 124
64 986 62 184 56 159 73 634 13 427 84 706 27 740 97 443 7 954 14 458 45 738 78 490 11 624 5 72 65 26 2 770 0 80 20 819 34 846 90 21 28 804 33 823 81 16 44 449 87 868 17 102 10 761 71 388 29 837 67 323 6 2 58 473 85 514 41 551 91 536 31 75 74 218 55 994 4 624 23 502 51 301 16 35 30 943 68 669 38 636 22 923 94 692 77 637 57 844 42 843 8 821 99 385 15 367 76 854 9 587 43 839 75 271 50 48 40 459 47 607 52 127 36 326 25 497 12 428 66 929 98 856 18 739 19 139 59 517 39 841 26 623 70 593 54 461 32 399 80 546 95 993 92 290 24 990 82 439 83 690 69 105 49 951 1 752 72 742 21 968 53 589 37 499 3 383 48 376 88 952 46 932 63 829 60 270 35 562 89 723 86 419 96 705 61 39 93 642 79 23
66 418 60 666 14 374 61 151 57 459 65 547 77 183 5 81 38 782 74 429 25 245 94 763 89 427 22 963 51 209 72 434 92 973 2 178 7 493 4 54 30 793 88 521 54 73 96 105 27 356 31 205 85 995 79 424 12 553 64 289 39 594 8 386 6 100 52 907 26 167 98 246 28 949 44 330 55 841 62 266 63 36 75 995 47 427 84 494 68 357 13 155 45 764 82 302 48 864 87 31 40 307 20 742 19 425 18 551 9 317 41 352 80 791 71 577 95 445 23 505 69 634 83 609 73 262 34 873 46 974 81 742 24 936 50 561 17 703 90 752 97 84 3 407 56 375 67 197 37 302 86 589 91 971 29 676 36 758 58 352 76 119 11 393 43 131 35 668 53 265 32 614 49 421 33 981 1 609 16 242 10 965 21 288 59 715 99 115 78 883 70 248 15 85 0 88 93 628 42 796
89 291 27 857 0 366 79 501 76 845 1 184 73 929 22 102 6 10 70 880 2 195 58 4 84 540 87 747 53 128 46 525 10 607 42 714 68 941 8 109 83 799 50 798 92 327 44 947 36 805 85 756 99 325 49 578 66 957 65 692 82 503 56 899 64 624 34 906 63 657 86 16 31 737 97 357 21 408 3 99 17 965 57 134 33 71 93 13 29 68 18 115 77 318 72 659 15 119 38 272 98 776 71 307 90 597 28 415 32 120 61 428 4 734 55 54 26 607 16 403 41 995 24 87 45 949 51 362 96 551 95 734 94 834 43 907 91 118 19 843 52 327 88 322 67 705 75 823 47 717 54 400 13 291 69 411 25 593 20 940 60 388 7 75 40 363 59 452 35 711 81 442 78 914 5 825 39 105 30 800 23 295 80 120 14 681 9 294 74 442 37 221 11 390 62 937 12 196 48 362
43 90 12 733 4 874 66 606 15 809 96 545 21 466 67 744 51 725 27 416 90 326 75 882 57 866 7 152 99 818 31 467 14 1 39 643 58 843 44 885 10 347 48 939 59 342 93 701 24 683 98 139 25 26 8 248 80 753 91 408 45 444 63 282 70 463 60 422 84 565 74 810 89 793 41 503 26 554 36 378 29 854 76 326 38 759 94 587 35 573 53 370 88 600 95 589 19 382 42 550 49 702 9 827 81 335 65 773 97 355 61 277 40 999 46 626 11 362 16 551 22 515 87 582 1 30 85 783 62 394 72 83 69 469 50 460 0 342 37 373 2 640 18 170 5 642 17 320 64 346 55 937 6 147 79 957 52 666 28 917 30 412 68 750 86 631 23 601 77 514 83 464 32 464 78 597 56 168 54 865 71 517 3 478 73 928 34 503 13 669 47 676 92 215 82 576 33 44 20 183
51 20 25 679 35 289 37 922 48 693 74 140 16 978 3 74 91 349 32 989 29 140 73 448 8 278 49 584 10 155 31 34 22 295 98 275 5 801 28 512 65 122 99 98 57 623 96 761 6 165 59 487 75 934 79 142 81 90 21 848 90 296 44 326 52 157 2 746 87 456 89 537 40 346 88 844 78 643 38 721 12 337 97 206 20 585 85 618 77 359 14 648 0 556 69 185 93 490 26 743 41 764 60 986 23 880 15 2 1 924 58 132 24 413 30 195 83 948 54 672 71 463 94 73 68 668 13 151 27 407 70 401 43 418 64 433 7 663 45 581 53 145 18 785 76 570 56 93 47 630 86 917 50 420 33 482 80 856 62 836 36 840 55 426 46 699 66 321 34 32 19 29 42 632 4 420 9 812 72 582 11 813 63 95 17 162 95 565 67 420 82 125 92 822 84 665 39 595 61 30
91 990 31 75 76 136 81 760 28 533 69 45 80 303 55 672 18 962 27 65 59 233 29 230 58 108 34 231 75 90 9 414 51 260 72 606 57 880 78 411 8 127 39 276 15 947 71 278 38 983 25 905 0 749 19 220 97 357 30 781 14 39 23 253 96 532 64 993 16 861 21 561 12 565 66 987 61 423 26 941 45 443 50 75 83 701 37 955 2 90 84 658 67 391 65 136 56 881 70 851 89 534 3 958 40 665 5 1 73 234 79 562 85 945 32 728 92 161 7 480 82 848 1 936 6 353 94 218 74 94 86 220 93 730 17 1000 4 630 77 481 62 243 24 177 22 780 35 314 44 759 48 79 41 23 33 104 90 604 52 136 10 132 49 486 20 760 88 441 46 287 13 186 54 368 47 686 42 494 60 424 36 934 87 885 95 707 43 33 98 982 68 872 11 118 63 304 53 741 99 696
60 661 7 701 54 495 2 471 6 657 11 75 87 819 61 422 57 15 52 196 43 797 18 661 86 239 21 460 10 977 69 585 37 900 34 634 72 175 81 167 55 72 31 443 70 247 88 79 64 796 0 25 3 225 93 300 17 665 67 625 51 425 79 847 58 134 32 74 66 558 63 739 38 110 53 377 1 798 44 380 12 525 42 658 35 72 48 857 15 583 49 529 91 733 96 464 62 861 5 718 74 795 39 984 24 828 75 278 14 400 33 506 20 12 19 78 59 975 84 329 27 979 47 683 26 754 71 448 40 515 76 253 30 757 77 850 89 631 92 618 29 290 28 885 9 165 45 558 68 991 94 192 36 599 82 944 73 624 99 331 46 100 85 816 95 545 65 182 90 511 78 405 16 229 56 298 4 417 8 995 80 532 22 915 97 584 23 345 41 468 13 599 98 58 25 1 83 591 50 152
37 839 65 968 56 749 60 29 11 955 73 269 25 414 41 207 39 757 12 182 86 310 2 575 57 808 81 870 19 981 5 149 0 491 74 372 99 786 3 387 69 70 13 997 96 843 23 776 17 379 75 624 79 60 7 856 71 703 14 754 6 98 70 536 35 732 58 720 59 298 47 360 30 732 21 330 67 610 43 777 22 460 83 112 94 100 10 846 15 835 1 51 54 707 40 440 42 573 72 374 48 219 46 145 64 288 51 886 85 65 31 681 53 26 77 876 27 236 26 311 34 621 92 860 8 439 36 439 38 680 45 86 29 661 55 194 66 940 62 857 52 119 91 11 88 616 4 383 24 164 84 678 49 65 95 28 93 510 50 115 90 169 16 976 89 269 63 824 9 82 87 156 32 898 61 821 33 808 80 897 68 874 98 424 20 632 82 84 76 981 18 600 44 529 28 997 78 618 97 655
44 406 56 727 60 729 80 769 97 356 96 746 53 380 37 505 83 158 52 348 48 115 20 915 5 835 34 446 94 427 78 356 65 73 27 538 95 650 28 469 30 136 36 667 76 321 46 583 31 613 79 325 62 534 71 648 88 441 25 899 54 221 45 83 75 742 86 79 10 963 57 350 24 198 63 267 43 503 66 349 13 847 14 287 35 557 87 764 64 63 72 812 8 432 82 657 1 711 61 493 74 372 49 616 70 407 9 341 58 781 98 416 19 959 4 179 77 903 90 386 51 917 50 2 92 243 26 706 22 304 81 653 69 386 16 455 11 816 12 256 40 505 18 84 59 15 33 945 55 417 38 353 15 672 39 477 47 362 99 403 67 683 32 440 91 316 7 360 17 626 3 20 89 234 93 719 84 859 85 362 23 83 42 723 0 490 29 127 68 790 2 145 41 313 6 613 21 9 73 183
23 207 53 739 71 62 57 76 35 275 18 511 47 435 6 758 15 868 45 743 59 349 92 791 4 247 69 223 83 224 86 561 38 83 32 340 68 365 72 712 67 268 46 991 28 520 39 783 30 586 84 61 90 748 8 474 82 421 7 332 14 926 19 730 54 519 26 752 58 499 62 400 75 678 78 828 49 223 11 673 3 301 13 348 88 315 96 879 70 71 25 430 80 930 24 208 5 863 9 25 34 560 81 335 36 582 50 413 93 423 16 529 1 554 99 98 56 624 55 66 98 367 63 125 64 987 66 294 21 508 52 485 79 66 91 539 61 37 51 132 87 824 65 299 33 689 60 625 2 681 94 272 29 359 12 538 10 750 97 384 73 50 22 206 85 809 89 984 41 422 27 136 95 279 48 757 0 21 76 144 44 742 20 749 37 563 31 188 74 356 40 260 77 722 42 228 17 905 43 803
79 859 68 35 35 315 38 179 83 786 86 561 27 564 87 327 91 748 9 613 5 890 24 366 0 408 73 984 66 891 41 288 39 871 93 845 20 634 97 544 26 953 36 308 89 434 57 688 60 414 95 838 30 870 11 203 98 421 96 130 14 579 78 675 34 948 88 30 40 491 90 546 21 381 55 530 94 647 28 342 46 978 18 142 47 920 1 262 59 765 72 419 6 298 54 673 74 14 76 679 53 965 19 46 10 153 31 466 70 465 32 581 65 27 51 414 62 565 12 380 69 297 23 811 85 884 33 590 25 29 99 648 42 357 3 31 80 718 45 926 92 142 7 42 16 275 22 350 8 340 71 427 49 868 82 579 81 506 29 568 84 278 56 842 2 475 52 362 58 872 13 598 48 325 63 586 77 902 50 264 17 196 64 470 67 802 44 131 15 344 43 538 75 737 4 269 37 53 61 251
60 161 51 770 74 237 17 632 82 573 53 531 5 508 33 73 58 299 96 132 88 383 19 689 26 187 57 122 73 969 3 272 89 180 80 291 11 596 1 257 23 420 62 912 12 505 38 619 86 275 46 765 9 924 42 434 67 413 44 218 54 230 43 389 14 586 16 330 15 224 29 490 79 196 39 936 70 938 99 118 50 909 0 417 63 781 28 241 90 162 94 796 77 771 10 797 49 471 40 942 93 937 20 159 66 136 8 899 35 709 34 79 83 218 61 343 78 74 87 82 45 428 18 986 65 462 69 543 37 605 22 537 72 708 36 94 4 915 7 889 6 794 55 51 52 149 2 287 27 377 91 866 81 22 85 499 84 604 21 109 47 687 98 659 13 440 95 553 97 103 68 452 24 583 71 943 75 121 76 923 59 760 32 558 25 722 64 985 56 854 31 5 41 926 30 597 48 603 92 926
11 942 82 363 73 586 42 166 5 40 93 314 17 694 9 922 65 4 70 315 54 817 28 379 68 94 85 454 6 909 71 986 87 236 66 183 45 89 19 382 27 93 31 149 95 1 8 306 38 356 30 355 91 349 20 436 23 137 84 568 88 219 29 968 59 770 97 361 21 43 60 803 41 83 10 358 3 432 44 427 58 71 14 593 79 790 43 572 86 1 90 954 51 260 32 485 13 892 67 24 78 968 39 289 25 747 34 803 69 561 35 290 98 29 7 781 24 813 36 192 81 385 56 551 22 719 37 878 83 58 46 639 0 732 1 133 80 48 62 726 75 403 47 650 92 683 16 88 33 351 26 579 49 684 40 645 53 794 15 784 72 825 76 372 77 295 4 900 89 117 63 151 74 692 96 98 18 618 61 714 99 930 2 556 55 316 50 549 57 611 64 590 12 539 52 65 48 967 94 193
65 716 46 527 71 755 16 484 50 325 27 964 51 655 64 301 77 835 58 921 63 233 25 845 43 322 92 230 30 155 54 690 20 904 83 222 59 374 82 230 99 30 48 366 62 834 85 236 34 180 37 176 86 195 15 58 89 576 10 668 28 929 80 986 95 899 57 909 69 932 42 971 24 320 91 825 55 18 93 365 26 930 88 547 79 343 68 242 96 280 36 619 14 360 97 143 49 152 4 820 44 428 7 618 76 22 35 294 90 527 0 5 53 982 39 850 41 164 19 536 22 782 94 83 11 974 9 189 33 353 8 956 5 627 12 461 72 929 78 476 32 46 67 88 17 412 73 998 47 311 74 370 60 474 61 461 56 801 18 88 40 432 2 701 98 192 66 514 23 36 81 565 87 53 84 899 21 742 38 264 75 104 52 371 31 711 45 986 6 601 1 518 70 217 3 120 29 227 13 149
93 267 83 544 82 933 24 426 55 207 32 616 30 5 15 864 29 889 79 314 12 499 41 481 39 878 11 661 42 600 20 314 56 303 37 815 80 402 9 321 50 425 78 918 87 437 71 903 86 730 49 814 88 863 94 215 95 921 99 196 45 383 26 118 4 858 13 665 69 251 38 629 53 342 27 459 89 350 36 154 48 115 21 405 60 466 47 773 54 125 75 375 98 815 44 102 68 64 59 424 1 320 2 356 46 705 14 159 61 326 52 831 62 712 64 226 35 131 77 743 51 444 43 245 0 357 73 70 6 475 18 276 8 614 74 80 97 492 76 212 34 980 19 619 96 811 31 459 17 841 25 545 90 584 40 744 66 505 81 370 28 605 57 101 70 347 67 223 16 810 5 833 65 79 92 625 91 935 33 322 85 250 23 528 22 989 72 167 58 257 63 319 84 977 3 684 7 280 10 173
91 806 9 327 72 501 18 591 0 54 83 759 4 621 35 128 42 797 65 396 50 90 53 978 55 706 17 177 84 873 40 110 26 258 60 62 45 932 19 160 12 139 85 26 29 808 78 86 76 890 79 942 81 405 38 175 27 425 67 45 88 365 15 736 25 833 21 383 66 539 16 850 98 175 7 421 37 714 1 975 80 462 28 342 36 215 77 67 62 818 71 552 58 700 54 983 44 364 61 67 10 321 39 936 41 607 49 631 64 89 22 390 68 341 70 157 5 478 75 9 92 430 51 139 73 570 94 206 74 431 31 337 63 756 47 311 82 347 48 257 3 459 6 241 93 33 32 260 24 658 95 319 13 41 89 870 52 584 96 172 43 132 56 763 2 427 20 285 8 479 14 268 69 384 87 364 97 187 59 34 34 193 30 353 11 261 86 939 57 747 33 331 90 789 99 929 23 667 46 916
67 269 12 72 17 141 16 539 60 392 68 288 46 305 41 235 69 284 21 176 42 450 18 353 64 733 77 972 81 612 0 859 49 376 28 189 57 506 92 923 83 296 59 679 94 761 97 211 74 169 54 976 14 692 73 522 35 183 20 627 13 868 61 60 4 585 37 564 19 836 82 776 33 320 78 31 24 15 8 347 89 630 58 209 90 702 22 787 27 365 7 776 84 898 86 646 36 605 15 863 45 842 72 440 6 704 55 769 99 234 47 930 38 190 39 558 30 720 76 200 48 25 56 843 26 444 62 523 11 644 52 188 9 603 80 109 23 61 2 429 34 496 25 444 66 315 75 534 96 736 29 461 63 286 50 364 40 456 85 730 5 978 71 284 32 965 91 158 65 223 3 179 53 520 70 588 88 985 51 377 43 172 93 432 95 62 44 924 1 125 98 293 10 577 87 369 79 255 31 166
74 83 16 605 59 728 88 440 52 952 32 953 31 675 35 92 49 53 95 724 73 898 36 875 78 268 39 810 71 487 27 329 20 169 96 155 46 103 25 44 30 797 38 670 19 700 94 454 44 924 29 364 43 509 81 830 13 893 56 57 98 468 8 958 97 461 67 516 51 203 92 149 24 321 9 56 84 180 76 619 86 6 10 540 61 700 0 389 62 326 12 797 45 524 26 655 60 90 6 131 33 364 89 510 65 750 93 176 5 779 40 656 18 294 70 357 79 743 83 986 66 459 42 855 28 229 99 249 85 937 64 350 50 382 82 213 3 928 47 47 7 719 87 375 41 117 15 519 91 955 4 684 63 325 48 815 21 591 55 89 11 318 37 688 54 505 58 270 1 321 69 484 53 470 72 271 75 711 34 891 68 439 57 661 90 927 80 239 77 871 17 908 23 298 22 191 14 708 2 181
47 843 98 112 27 151 91 636 72 910 20 274 93 609 49 356 38 124 6 974 66 516 21 846 86 280 4 566 63 12 25 488 84 682 58 636 99 176 11 714 31 77 29 524 18 409 35 60 24 494 81 678 50 141 56 883 77 491 9 491 23 912 92 986 53 182 65 377 12 353 41 549 68 461 94 521 15 332 52 961 26 112 69 518 36 193 89 391 70 286 10 104 88 64 46 704 82 443 16 774 87 470 60 794 80 538 33 810 48 217 71 441 37 931 30 167 85 917 7 49 44 658 97 637 1 232 90 79 28 924 5 389 2 928 34 799 74 822 51 72 67 679 13 607 14 116 64 473 39 936 62 715 78 194 57 691 0 609 19 418 75 50 54 685 73 620 22 638 59 899 8 779 40 556 79 713 55 771 3 502 17 489 61 922 45 889 95 35 96 23 32 807 76 681 42 136 43 17 83 589
21 157 38 426 91 70 43 242 4 788 84 285 63 629 90 588 7 489 69 43 18 619 42 418 45 683 74 334 54 126 58 248 24 132 15 224 46 140 53 280 25 761 79 23 28 197 9 467 72 781 48 95 71 882 89 560 0 258 22 951 93 544 81 67 6 317 80 341 10 125 34 223 60 117 55 549 35 294 92 614 14 480 26 548 33 298 82 492 39 217 16 764 68 847 19 244 30 929 56 472 67 783 77 618 62 473 64 151 32 806 99 600 40 26 27 277 83 459 94 388 44 586 11 109 61 969 36 126 12 892 98 475 41 512 8 520 52 298 86 269 17 621 87 110 23 841 70 274 2 251 1 828 88 120 47 571 78 12 66 719 57 358 73 70 3 872 96 276 49 72 76 169 85 704 65 140 29 20 75 691 50 896 51 865 5 678 13 390 20 367 97 882 37 508 95 705 59 340 31 690
94 847 83 626 98 639 88 527 41 697 20 152 51 880 71 615 53 981 35 343 89 1000 32 612 78 447 75 709 49 195 91 784 14 345 55 729 73 143 54 572 81 919 46 147 0 187 5 954 36 249 4 446 25 15 80 826 70 682 18 994 26 932 96 1 93 425 30 671 38 807 31 654 10 692 13 828 9 991 21 863 90 211 74 836 42 416 37 744 84 336 87 266 50 412 82 939 44 249 16 492 61 526 3 435 45 783 6 74 11 466 99 466 52 247 58 298 76 60 28 827 39 739 40 172 17 387 27 378 63 84 67 16 29 722 86 711 8 893 12 328 77 507 68 785 59 383 64 599 65 880 43 183 22 301 56 121 34 112 7 922 57 251 2 188 79 866 92 934 95 448 33 644 23 792 19 647 62 53 60 597 66 699 15 40 85 329 48 137 72 823 47 39 97 338 1 321 24 11 69 869
29 42 30 400 79 616 84 505 38 36 24 851 54 516 76 212 31 585 17 949 33 681 83 207 21 4 37 711 0 46 69 880 94 614 15 181 25 170 11 228 5 806 66 59 67 216 23 614 39 321 70 158 3 44 81 606 56 18 41 607 7 544 40 429 22 334 44 618 13 459 63 452 10 174 12 349 77 455 19 172 32 626 4 796 64 117 60 783 78 703 91 681 48 847 98 742 92 660 1 8 68 946 86 613 53 183 90 441 26 158 6 713 34 415 89 359 75 708 99 657 14 525 74 477 80 67 42 602 35 844 96 312 71 54 59 252 47 586 62 856 97 925 93 826 50 618 82 912 55 71 51 47 45 184 18 204 52 945 85 788 88 256 9 930 58 198 8 590 28 299 49 738 20 618 65 276 43 463 2 887 46 468 61 406 73 233 72 111 36 512 16 712 57 546 95 407 87 71 27 958
47 147 1 952 5 580 45 730 85 478 16 878 41 3 24 761 52 299 57 246 77 855 37 740 32 468 75 631 27 568 29 875 44 230 70 42 9 128 26 211 42 940 25 924 48 953 90 119 2 345 66 170 31 141 83 412 8 146 67 139 38 184 19 15 63 246 74 505 94 590 49 186 34 851 99 249 14 389 73 403 59 790 56 483 18 743 95 605 13 966 97 171 55 966 21 663 43 493 82 397 4 347 6 915 22 236 46 536 20 718 84 658 68 890 61 225 98 996 30 738 3 985 35 192 65 927 64 369 89 190 17 719 15 40 96 187 40 915 28 319 33 697 11 344 0 82 62 637 88 858 78 521 86 240 50 50 58 715 93 888 87 603 12 776 81 977 71 407 69 386 79 856 80 750 53 169 54 311 91 232 39 441 10 405 76 163 7 793 72 775 92 458 23 551 60 199 36 269 51 724
95 427 57 274 34 996 12 459 1 717 66 546 33 567 53 604 96 455 40 663 97 339 28 425 31 429 30 462 54 739 44 780 14 921 41 807 64 944 60 434 51 173 61 107 88 713 63 946 17 853 69 988 78 725 7 852 70 974 13 348 99 90 42 846 36 263 85 303 22 920 29 186 5 90 8 293 49 1000 81 779 16 727 82 383 79 378 72 950 98 142 15 795 18 536 93 390 71 278 3 915 20 61 11 127 55 999 26 119 91 664 59 212 2 600 46 275 43 163 52 429 35 734 6 267 25 547 77 312 75 955 48 98 32 275 4 575 87 542 92 130 38 465 80 466 19 268 73 678 37 189 27 99 76 610 10 916 67 202 47 248 86 502 45 254 23 26 84 846 9 410 62 959 94 114 83 944 74 579 68 19 0 879 58 327 39 596 89 503 56 323 65 587 21 322 50 823 24 696 90 96
28 4 76 878 51 672 78 428 27 18 45 448 42 495 36 276 69 166 35 332 90 957 5 199 68 27 83 837 98 764 72 714 17 560 94 407 15 930 66 946 3 305 10 631 86 307 65 416 59 179 97 244 80 735 70 22 11 450 12 961 62 539 6 24 41 33 26 292 9 111 91 494 61 252 8 568 89 203 79 174 33 37 22 135 24 295 96 958 39 538 19 732 58 301 53 31 71 584 92 380 56 885 75 565 46 822 67 652 74 621 30 618 29 88 2 14 47 387 63 843 57 405 84 981 25 537 85 987 0 120 73 80 4 611 1 899 87 752 13 780 82 215 95 531 32 508 23 337 16 722 43 937 31 71 40 78 49 427 99 504 48 515 18 793 37 998 77 357 20 597 34 887 64 352 44 211 55 325 50 697 21 226 54 854 14 657 7 991 81 676 38 340 88 981 52 775 60 583 93 912
25 817 40 246 20 734 21 200 77 574 75 855 10 130 49 566 7 134 98 137 85 17 93 411 26 279 45 474 70 619 90 127 14 476 16 970 69 376 81 278 63 881 73 346 1 969 0 428 35 528 92 99 94 665 30 921 47 757 8 139 37 256 2 24 64 490 84 163 34 741 48 673 41 88 86 964 59 372 61 518 79 427 6 175 74 395 46 987 89 624 87 467 57 381 27 318 62 213 95 881 4 802 19 134 13 301 80 36 56 108 5 729 31 112 97 469 42 933 55 645 33 667 11 770 43 546 23 719 17 872 52 518 60 558 66 394 53 45 3 348 15 572 83 280 65 577 78 389 68 942 36 508 12 833 51 977 71 35 39 727 38 846 99 762 96 384 29 265 44 847 72 620 82 102 76 344 24 459 9 80 22 139 58 4 91 523 18 656 32 560 67 811 28 752 88 829 54 823 50 832
34 121 99 732 26 294 23 949 68 422 61 71 11 268 45 602 94 318 90 295 70 495 67 510 0 105 16 559 62 904 85 874 81 59 60 340 74 692 72 37 3 934 40 241 84 335 24 114 76 218 2 167 69 151 98 758 91 212 59 98 56 10 73 557 95 833 88 694 53 869 86 268 97 301 19 752 47 587 54 489 13 580 75 537 64 174 21 678 36 75 63 333 17 957 25 301 18 828 35 306 48 913 31 725 58 141 15 44 71 949 10 899 83 548 65 941 43 930 9 852 51 321 28 570 39 717 46 214 1 112 77 424 82 270 41 719 12 65 50 245 96 814 20 157 38 342 93 900 6 779 33 20 32 912 5 392 42 58 80 942 57 774 78 513 49 659 30 756 79 772 37 925 27 994 66 827 89 420 22 77 8 855 92 34 87 739 52 408 29 627 4 551 14 450 7 246 44 621 55 370
16 583 50 474 73 344 18 930 83 1000 25 723 11 147 17 619 75 196 9 380 51 518 32 312 5 14 88 614 72 459 94 173 70 918 29 575 19 448 3 486 7 158 38 468 30 216 20 219 85 54 80 706 98 160 61 749 77 52 21 194 46 197 8 738 49 604 36 923 79 384 84 100 35 359 64 130 10 434 41 855 76 179 63 252 42 322 22 281 39 511 68 532 60 408 56 877 13 65 4 199 74 405 69 64 0 22 67 261 31 737 43 668 62 854 12 122 82 641 27 50 87 369 44 722 55 235 40 738 91 634 15 452 52 535 28 359 97 734 95 125 53 508 93 486 66 497 23 557 2 91 92 964 26 838 59 119 33 300 45 527 57 784 48 177 65 148 34 613 37 289 24 988 58 8 86 457 54 302 14 965 6 552 1 988 99 830 90 226 47 706 89 607 96 718 71 320 78 946 81 759
59 770 84 617 32 772 33 721 85 705 97 195 66 342 58 845 26 445 53 67 78 676 52 344 39 166 71 73 51 881 40 625 20 139 89 589 94 438 6 45 48 620 70 143 18 907 56 429 68 358 29 36 44 776 38 317 17 876 36 932 63 70 46 896 62 846 72 489 23 118 12 687 79 225 42 482 98 814 8 336 43 531 41 973 21 508 93 75 54 73 16 995 2 912 87 928 86 455 28 748 1 970 75 892 57 306 95 92 47 405 34 403 15 494 35 662 83 55 91 847 25 552 24 380 90 325 3 494 61 791 73 361 76 608 0 762 27 995 69 157 67 630 82 137 64 58 13 672 60 767 92 605 11 131 50 58 10 21 49 710 65 785 9 774 7 710 99 579 77 678 37 911 30 170 81 96 96 137 5 139 45 243 22 65 88 557 19 60 14 973 31 805 80 832 4 693 74 404 55 358
32 541 89 234 8 596 58 572 53 542 40 656 47 418 95 97 79 889 7 795 48 877 15 455 78 509 82 142 56 911 75 862 92 90 77 493 10 350 2 930 54 651 27 151 5 625 12 168 11 841 18 552 71 353 34 705 26 149 72 874 37 255 22 400 88 969 70 731 6 84 38 317 17 827 4 761 50 992 55 484 44 607 81 962 28 562 66 304 31 632 16 177 87 881 14 696 98 827 52 970 39 165 62 915 85 945 9 799 43 597 86 856 80 103 97 403 23 222 46 15 68 187 91 707 51 340 60 659 35 100 64 477 42 112 30 32 57 326 67 768 76 54 94 897 20 737 99 811 59 874 3 139 74 206 36 506 1 583 13 142 24 326 73 266 41 763 61 737 96 206 83 894 65 290 93 588 33 362 90 938 0 398 21 809 29 637 19 532 25 440 84 612 45 698 69 275 49 374 63 106
17 603 80 736 49 728 22 797 25 859 50 537 98 840 89 581 63 842 12 300 48 174 1 475 62 117 76 745 29 469 90 951 81 319 47 32 70 102 23 225 28 248 7 617 32 734 87 604 91 999 39 394 66 583 53 502 20 423 14 139 43 336 34 469 45 828 67 845 72 522 44 932 56 953 51 953 54 120 96 466 99 728 94 182 21 225 31 700 85 405 69 834 2 598 27 480 33 823 78 417 16 90 74 634 18 531 19 12 42 227 8 180 77 574 0 192 95 660 92 54 13 591 52 407 58 292 73 118 75 120 46 436 38 327 61 753 71 127 68 392 97 758 36 879 65 989 40 73 84 293 79 748 6 305 88 930 37 610 35 418 3 130 9 758 30 693 59 444 83 624 55 206 93 96 60 390 15 102 86 586 57 580 82 376 41 710 5 356 10 5 4 705 24 800 26 736 64 195 11 960
25 569 24 423 31 575 57 726 28 124 79 203 50 302 26 600 82 183 53 37 0 829 56 120 37 653 81 746 92 769 51 466 42 83 71 884 78 769 41 196 22 353 63 125 96 35 45 287 59 952 4 806 64 727 60 299 68 546 98 437 72 52 74 798 16 770 89 869 44 965 43 460 8 553 77 575 52 88 5 571 30 482 54 391 36 851 49 958 88 651 90 889 73 739 17 801 27 368 1 658 85 74 35 588 6 374 34 827 2 580 39 896 87 976 47 624 33 982 58 286 62 162 61 831 80 884 97 295 91 920 23 156 67 342 69 750 13 369 10 474 19 814 76 282 46 822 65 299 70 168 38 479 93 457 7 648 12 574 83 372 11 555 14 788 18 151 84 1000 15 614 20 754 32 780 21 542 99 932 29 768 3 15 75 727 95 178 66 331 55 464 48 734 94 565 9 137 40 461 86 126
81 895 93 734 41 141 16 200 75 534 55 486 72 833 49 409 66 602 60 386 22 471 64 440 29 472 95 381 98 405 84 630 45 71 12 566 36 918 88 509 54 102 2 976 85 244 51 979 59 737 19 732 32 251 37 184 61 38 44 552 40 262 17 106 56 216 3 921 7 856 57 642 89 55 25 892 52 984 86 351 15 618 82 683 65 674 87 305 96 619 69 635 68 878 74 128 23 613 9 121 30 944 78 179 83 28 26 541 79 203 99 580 14 104 77 142 48 178 71 200 42 616 6 189 38 245 62 44 91 511 27 990 8 316 33 331 46 462 35 33 10 123 70 205 34 798 28 55 80 386 73 170 97 271 1 312 53 840 47 892 76 714 63 369 67 740 5 465 39 440 4 602 0 71 92 951 43 549 31 542 20 857 58 939 90 85 50 748 21 190 94 666 24 193 13 322 18 813 11 784
73 269 38 521 82 837 56 175 30 89 36 627 76 780 11 903 57 906 65 617 22 158 7 100 0 333 47 737 52 702 66 405 74 855 90 701 24 932 83 57 37 132 55 543 29 131 95 500 79 178 92 104 4 990 46 183 5 721 71 56 25 878 12 13 63 617 85 215 43 682 19 729 91 728 17 378 9 148 41 477 54 678 6 81 1 164 42 742 49 183 59 294 80 275 35 747 68 333 61 504 27 502 14 44 89 327 58 357 23 997 10 976 40 99 21 926 8 303 18 862 45 811 98 516 93 980 3 573 39 774 81 224 62 871 15 263 32 822 77 640 31 741 20 968 75 465 34 830 64 494 48 812 60 566 51 874 53 567 84 727 16 6 87 256 13 114 72 222 26 925 44 36 28 811 70 618 99 339 50 930 33 679 2 781 96 916 67 106 78 803 97 301 69 376 86 368 88 646 94 773
70 967 38 298 19 812 59 515 41 789 91 690 65 65 37 148 17 782 52 627 57 334 14 867 72 958 0 289 96 762 73 529 76 919 64 497 11 920 98 583 6 832 58 951 45 609 26 839 32 855 81 351 8 454 9 264 69 523 44 83 2 933 48 767 34 56 88 219 97 989 77 434 92 295 30 570 60 191 62 953 75 257 55 61 74 451 94 838 93 225 95 663 85 636 12 403 56 755 25 999 84 641 10 978 23 725 61 11 4 993 86 143 54 16 79 478 33 482 99 994 89 427 29 604 20 263 36 833 47 284 82 463 18 851 66 587 67 587 83 554 80 270 42 142 16 158 5 82 27 699 3 922 90 611 15 53 87 483 31 911 39 85 49 58 63 898 24 488 78 213 21 320 68 131 53 883 1 412 40 835 28 707 46 936 35 859 50 185 71 383 51 615 7 1000 13 538 22 899 43 543
61 853 88 966 15 121 94 33 27 110 24 672 86 218 33 491 65 919 43 640 91 923 45 504 64 816 83 335 31 150 6 468 35 702 97 451 68 532 53 638 90 895 40 570 22 453 79 878 57 505 54 588 8 444 39 686 70 231 55 433 80 257 26 12 18 81 93 465 95 540 44 605 38 599 92 658 17 203 89 262 67 427 66 244 46 600 13 988 76 680 56 729 4 858 51 691 81 242 25 856 72 894 20 348 5 283 23 552 71 59 42 543 47 703 82 617 19 447 62 64 36 813 60 879 75 528 74 230 48 947 28 800 32 755 34 462 69 53 41 365 16 459 52 622 10 161 77 773 7 166 9 990 58 794 1 156 84 770 85 785 99 262 30 322 63 615 37 368 2 654 96 16 98 681 12 872 87 507 14 278 3 989 59 802 21 71 49 560 78 741 50 736 29 887 73 591 0 442 11 904
54 723 25 771 9 893 68 25 59 142 99 70 39 866 37 705 75 273 14 756 65 689 10 913 95 855 79 895 50 818 91 720 33 188 48 934 67 836 34 164 63 831 92 261 83 787 28 752 58 465 70 849 96 740 47 767 86 360 77 82 36 54 16 807 88 317 19 194 42 518 7 984 62 839 11 444 6 6 73 963 46 361 23 150 17 828 45 40 57 647 72 489 64 387 84 295 32 528 15 871 89 416 66 800 35 752 90 476 5 907 98 862 41 197 53 20 60 312 29 311 55 780 76 20 1 409 31 911 74 888 71 829 78 986 81 33 93 638 24 300 85 512 38 335 13 503 40 293 2 991 4 601 20 475 80 157 12 398 27 145 69 646 8 910 44 209 52 935 43 122 87 845 56 91 3 785 18 313 0 223 61 766 49 90 51 741 30 578 22 729 94 155 26 839 97 465 82 204 21 152
18 72 88 559 92 235 3 329 69 926 72 733 93 285 54 408 9 399 97 398 90 848 57 730 6 35 84 607 64 946 58 718 20 865 47 444 5 406 38 235 27 585 82 758 53 298 74 791 61 513 63 401 35 41 16 705 94 174 87 297 70 858 30 744 42 929 76 380 44 883 59 37 4 523 37 946 28 259 66 850 24 406 73 642 40 19 1 542 65 474 14 943 96 632 11 481 75 185 99 671 81 121 41 258 68 776 98 755 56 511 48 152 46 938 89 914 23 197 78 36 77 50 85 81 39 877 15 38 2 189 8 765 17 709 22 47 12 241 31 1 91 436 26 675 43 278 36 787 67 261 49 393 32 56 86 368 95 975 19 507 79 974 71 688 50 854 62 72 45 330 10 44 21 802 0 193 25 837 34 788 51 689 60 473 80 566 13 37 33 412 7 677 83 423 55 416 29 627 52 978
24 533 30 485 14 462 31 590 69 970 21 142 39 697 78 543 22 376 62 560 45 394 86 664 64 19 75 852 65 410 7 810 35 564 10 485 36 934 81 479 58 766 32 929 43 74 89 658 37 511 3 218 63 745 12 258 50 261 87 887 77 875 84 116 76 738 51 707 8 586 59 168 83 677 82 831 85 235 67 268 72 814 13 491 52 262 40 725 27 62 92 935 41 186 96 909 56 985 68 8 66 905 44 454 48 793 29 519 5 474 49 436 42 752 57 203 88 713 11 888 0 554 15 166 80 911 74 424 9 748 90 973 18 639 70 380 71 605 97 609 1 383 17 380 99 263 98 571 26 647 79 846 54 58 25 101 95 905 19 443 38 822 20 723 73 940 4 57 93 818 94 63 2 359 23 707 6 230 46 148 53 71 55 284 34 721 91 731 28 805 33 362 16 904 47 33 61 815 60 551
25 116 24 786 23 249 1 244 89 718 97 990 79 120 91 678 80 586 99 849 96 339 98 234 78 565 0 665 47 126 26 468 16 613 49 232 72 564 37 115 22 188 69 162 73 416 44 169 50 799 54 904 94 976 63 974 19 761 71 650 32 415 27 364 53 943 67 436 61 534 18 518 52 80 62 359 76 126 57 401 31 467 87 896 82 132 10 132 83 653 93 134 56 121 9 300 65 405 38 77 86 941 77 768 46 414 14 439 95 648 84 284 7 313 12 698 75 252 58 889 15 444 85 341 74 586 2 456 68 130 60 372 88 744 90 439 51 224 48 555 29 172 11 389 28 114 70 838 8 888 35 671 21 120 39 863 20 674 92 933 34 536 30 625 13 550 5 846 42 665 43 505 45 634 81 456 40 441 33 773 41 286 55 125 36 924 17 189 59 774 64 951 4 681 3 405 66 773 6 491
46 2 21 980 78 655 33 619 57 609 39 47 6 956 7 766 28 674 10 655 32 580 84 170 66 953 75 905 95 67 43 890 91 264 79 900 88 531 67 338 73 476 60 653 77 504 61 335 93 885 82 878 37 932 11 44 4 240 16 69 45 992 52 22 5 203 51 856 26 787 13 601 1 357 34 239 76 954 41 316 54 95 22 842 64 676 69 744 27 131 74 593 96 553 53 918 85 255 35 746 92 839 83 446 70 166 47 877 62 904 40 35 17 348 87 100 55 635 98 531 97 531 29 38 19 341 36 421 3 975 63 339 49 340 2 635 31 514 8 385 24 928 71 103 86 420 81 692 94 798 25 322 65 243 90 373 50 675 15 879 68 603 80 361 89 929 0 567 12 291 30 762 99 321 20 565 59 156 14 291 44 589 72 457 56 70 23 789 18 8 9 66 42 984 58 367 38 253 48 876
55 636 31 946 7 369 18 450 65 493 64 466 72 494 49 773 88 285 5 104 76 884 28 802 27 352 10 908 12 494 23 177 20 943 37 576 73 711 61 265 48 353 77 168 43 863 25 394 3 213 67 478 96 102 71 491 0 84 22 346 42 243 81 449 62 518 14 150 82 329 95 721 74 372 98 815 45 279 46 636 33 510 63 111 92 626 90 345 66 904 56 392 30 522 83 817 40 221 85 899 39 558 13 100 4 424 94 167 68 764 21 617 26 435 15 997 93 137 9 778 59 487 52 495 11 737 24 357 86 846 58 129 51 700 19 991 2 816 38 495 1 886 36 444 44 464 60 926 91 568 84 874 80 490 47 48 79 248 32 179 50 99 97 935 17 122 29 368 41 293 70 978 87 721 54 618 6 582 69 309 16 943 99 820 35 92 89 978 57 164 34 797 78 623 53 862 75 174 8 146
79 482 75 239 85 998 58 304 69 448 14 97 97 275 93 871 51 279 6 904 88 525 98 562 31 940 12 303 19 632 67 162 47 851 94 471 50 930 57 330 63 288 44 147 61 195 99 646 37 87 13 928 68 696 34 157 29 988 49 34 0 892 92 797 48 936 52 938 66 148 30 629 28 761 33 268 62 421 15 525 16 509 95 964 40 981 43 874 96 131 83 192 1 314 27 151 45 582 78 225 90 594 54 757 18 558 32 507 76 313 4 122 91 757 74 668 26 681 71 288 56 891 8 585 72 545 17 740 35 134 53 932 81 820 25 127 46 721 70 98 10 524 82 825 3 736 80 97 23 779 22 817 41 597 2 398 87 318 11 809 84 546 38 452 86 231 65 486 89 684 7 745 9 933 59 30 55 689 39 946 42 898 77 890 60 958 73 175 24 928 20 235 36 871 64 665 5 49 21 49
90 987 79 384 80 915 20 598 41 850 18 953 66 876 59 552 72 199 81 149 87 175 49 742 93 348 19 421 14 26 27 962 95 911 96 304 70 555 38 804 91 7 69 71 52 207 1 744 97 578 76 512 94 359 56 598 77 143 0 982 43 712 42 479 39 322 7 90 98 805 65 415 92 994 88 835 46 987 3 214 99 419 61 40 62 41 8 688 67 800 24 966 63 450 55 228 75 497 4 494 21 656 48 594 31 356 89 237 35 302 68 533 45 363 10 663 51 482 30 249 33 226 64 774 47 901 13 694 6 300 11 748 54 672 29 666 78 353 85 288 50 942 53 596 12 54 86 52 60 352 44 620 40 233 71 621 37 321 32 433 23 767 2 797 28 918 22 99 5 443 74 339 58 513 34 223 25 933 16 457 9 883 83 256 84 781 15 173 57 451 82 26 36 731 73 769 26 784 17 321
17 973 78 118 93 686 50 41 19 260 49 861 29 497 25 287 67 619 76 310 72 483 37 212 16 612 39 641 3 451 73 18 36 153 32 386 10 429 88 487 7 732 11 810 89 159 12 575 8 804 84 80 47 263 57 110 45 116 94 718 91 455 65 762 20 210 82 200 56 554 40 38 4 177 26 807 69 86 86 676 28 155 54 772 80 942 38 426 21 982 34 280 52 658 59 637 23 513 27 824 18 845 35 179 30 572 99 326 77 83 9 66 31 418 33 178 41 309 55 270 42 156 62 847 98 99 15 872 64 26 43 282 13 308 46 842 0 208 92 934 5 469 58 38 14 428 2 555 79 188 48 126 61 824 96 252 90 743 1 903 68 768 74 863 63 950 66 311 97 97 95 400 85 330 22 221 51 811 70 63 60 488 83 879 75 813 87 592 6 238 71 430 44 700 81 481 53 209 24 151
13 767 46 445 7 377 96 243 6 458 41 439 62 697 18 877 35 365 88 555 2 574 81 107 24 65 12 358 76 436 67 958 33 918 47 429 32 200 42 836 27 308 9 955 34 525 36 445 8 628 16 93 49 486 93 666 21 953 54 351 53 565 0 929 69 81 85 641 44 574 26 573 72 82 83 964 20 379 3 11 1 91 39 615 70 588 97 711 59 712 11 638 51 826 37 853 95 841 66 818 31 489 55 803 80 992 25 75 40 656 87 435 75 861 60 505 65 318 52 567 56 967 77 586 5 891 90 877 38 761 22 102 10 232 94 98 30 743 71 447 73 20 63 883 14 220 15 916 89 643 82 6 79 882 57 837 43 397 19 783 4 52 91 664 29 929 45 326 68 59 98 826 23 524 78 126 17 659 74 449 61 162 28 1 86 410 92 654 64 504 99 863 48 549 84 168 50 603 58 709
43 390 53 859 3 152 4 953 54 365 34 560 87 809 89 388 70 826 73 398 42 537 95 273 94 349 59 678 14 260 29 962 96 370 92 108 98 590 48 481 24 764 33 897 38 863 9 652 20 229 27 526 90 239 71 714 1 295 25 963 23 180 36 322 37 426 79 85 46 564 39 794 31 451 76 341 68 673 11 413 6 413 64 789 88 289 91 830 93 270 61 470 75 575 17 953 69 248 67 750 60 618 80 761 2 107 13 549 86 63 83 540 32 44 21 406 16 901 52 82 7 644 62 954 5 149 84 580 45 360 85 447 81 764 50 290 66 272 26 824 44 767 10 997 63 709 12 631 8 634 41 587 18 732 74 542 49 941 57 816 28 554 65 994 58 971 82 513 40 611 72 944 99 248 22 172 97 428 30 82 56 206 35 148 51 192 77 818 47 932 15 649 0 266 78 503 55 668 19 932
68 985 33 61 65 871 56 624 59 537 38 615 51 360 60 987 93 867 11 479 37 706 75 276 42 467 31 406 96 990 80 646 22 114 88 360 63 996 16 802 99 488 14 446 30 198 25 564 9 583 39 895 23 12 78 44 64 191 58 920 49 367 53 717 32 217 29 8 79 670 27 994 72 235 6 377 90 558 15 515 87 655 36 368 89 378 95 855 4 248 73 182 92 823 71 420 70 834 0 199 43 433 54 329 83 508 19 471 21 992 40 125 57 661 77 780 48 665 28 89 44 232 91 863 35 826 7 856 2 294 46 108 41 862 1 103 86 415 74 737 8 529 69 694 24 412 52 892 10 129 34 470 97 4 98 412 67 225 94 685 55 800 84 169 81 763 13 365 62 965 3 56 5 528 18 684 61 334 12 327 66 759 47 692 85 644 45 111 76 769 20 369 50 139 82 55 26 461 17 395
93 617 46 724 58 549 76 609 67 830 60 758 65 931 16 622 89 83 47 166 92 801 31 584 86 641 24 844 29 420 37 170 61 710 51 798 15 172 80 604 79 254 81 370 99 267 85 577 10 316 77 444 27 975 35 790 90 940 39 123 68 486 70 234 83 430 44 21 98 397 43 48 88 113 40 411 12 21 50 585 49 418 63 928 8 522 17 247 87 271 84 410 72 537 56 525 32 700 91 811 2 910 23 586 11 913 4 514 54 551 5 780 19 206 13 706 53 345 42 520 66 436 52 980 74 661 38 336 20 106 36 792 95 46 9 518 30 72 59 527 0 233 1 21 18 12 33 444 34 209 82 606 21 951 14 513 41 855 25 936 96 258 69 181 62 163 73 201 6 442 94 403 48 145 45 121 71 869 22 430 7 442 26 182 28 728 57 776 64 694 3 97 78 512 55 746 75 515 97 647
92 561 64 38 56 77 66 652 53 805 86 288 32 290 99 42 51 236 83 523 13 704 88 968 7 109 80 871 37 614 62 334 81 887 96 288 34 228 6 68 35 694 87 491 14 272 89 665 16 653 0 697 49 133 84 305 52 764 78 462 22 481 26 992 30 622 3 475 58 324 17 588 90 906 21 63 79 465 8 175 5 948 69 660 55 202 25 665 75 832 85 446 70 228 33 684 76 938 47 494 60 188 9 41 29 244 91 437 1 348 63 304 46 677 98 52 19 119 24 804 44 955 48 200 18 812 2 581 97 277 41 827 4 226 68 303 10 383 31 845 11 649 27 456 82 442 12 842 23 824 28 615 50 439 39 69 95 529 77 696 43 384 36 122 73 365 57 812 54 948 42 680 38 669 59 805 71 773 93 45 74 342 72 470 94 744 20 660 40 744 15 273 45 672 61 786 67 179 65 915
19 478 60 807 85 527 55 722 18 841 83 967 79 639 49 366 66 431 92 960 80 416 73 973 52 909 10 293 22 155 78 177 50 305 43 417 91 197 82 820 70 697 42 440 65 144 46 396 2 567 39 127 17 392 51 801 12 924 26 916 84 140 77 466 0 390 8 424 11 86 13 600 9 871 15 752 1 641 98 467 88 267 30 315 37 246 72 472 97 182 94 350 81 131 71 540 14 383 38 579 86 249 89 410 28 893 48 848 25 704 67 552 64 245 63 788 5 553 23 680 20 213 21 916 24 783 44 98 29 760 74 516 54 299 34 119 68 350 40 185 90 747 31 744 87 967 16 555 56 335 36 461 47 477 61 640 76 168 45 65 3 835 6 178 7 340 53 434 75 677 33 443 57 298 27 591 93 965 96 495 41 838 58 931 69 383 4 456 32 882 62 102 95 794 99 279 35 194 59 874
38 644 30 990 21 762 26 618 57 128 43 570 25 302 86 863 33 887 28 550 64 757 48 628 77 440 17 259 84 635 75 417 58 877 14 883 70 962 27 326 18 908 29 477 54 397 9 709 67 38 69 986 31 776 32 985 19 87 24 446 44 479 41 398 23 179 72 954 51 777 16 246 63 418 6 951 89 320 10 650 85 231 91 29 39 160 46 210 68 691 82 945 94 746 60 467 90 48 0 597 56 557 96 327 80 245 76 417 45 727 81 467 3 142 12 351 74 597 52 777 4 668 36 84 42 149 61 790 34 344 49 970 53 660 71 934 59 839 62 371 40 849 1 507 20 91 11 753 87 93 98 325 88 847 83 928 15 597 13 779 47 260 35 644 37 365 5 151 8 300 22 671 93 27 92 264 97 114 79 266 66 293 7 449 73 812 55 173 99 536 78 735 65 31 2 938 95 567 50 967
3 126 49 388 16 388 77 894 45 486 67 301 18 310 59 138 88 568 91 460 68 639 89 382 4 396 35 806 66 152 12 627 36 454 32 499 17 867 11 353 74 840 47 481 58 517 87 229 52 772 48 470 70 566 98 356 42 148 44 974 64 414 38 886 51 192 84 269 14 14 75 438 93 843 62 646 95 784 54 374 97 187 20 434 1 428 27 983 39 83 72 493 6 513 60 117 43 134 99 786 90 276 15 521 50 410 19 918 83 551 26 217 9 815 31 18 73 985 92 290 25 19 30 58 69 390 24 821 28 483 37 522 63 579 86 855 94 208 61 521 23 960 81 907 65 91 53 77 82 90 29 946 85 734 8 886 21 108 55 555 5 385 46 887 76 985 2 821 79 486 41 910 56 345 22 57 10 346 80 373 57 510 7 484 71 272 40 945 0 593 96 994 34 915 13 648 78 990 33 239
53 271 23 503 24 657 70 510 6 509 33 569 17 67 94 21 40 561 46 948 74 469 9 95 22 930 55 854 42 783 31 225 32 390 52 301 61 102 57 209 30 279 43 475 73 888 7 607 62 38 36 152 41 533 76 319 2 466 80 698 87 268 18 127 85 277 15 359 4 815 11 868 65 700 91 979 81 892 35 65 60 761 64 669 50 872 93 79 86 222 66 83 45 738 16 384 59 879 14 231 99 978 96 516 37 685 8 105 79 228 25 143 13 923 19 795 71 821 0 714 72 727 95 524 21 976 5 526 26 470 56 20 69 774 83 799 78 196 88 934 75 1000 12 141 3 560 10 715 63 82 48 245 29 56 51 451 27 173 28 542 68 477 44 719 84 705 38 192 67 845 54 522 92 6 89 799 49 409 77 94 98 485 82 270 47 27 39 610 97 560 1 405 34 118 58 873 90 98 20 757
86 858 51 446 58 212 98 282 94 898 4 779 84 269 93 679 74 860 72 169 71 870 12 144 39 300 77 354 83 359 20 632 45 293 65 282 23 929 19 883 46 334 32 788 82 481 95 478 41 884 78 297 89 742 92 635 64 9 85 363 90 287 62 768 10 161 38 175 43 852 27 935 29 917 35 745 30 807 44 712 79 919 87 426 5 662 17 834 68 208 55 780 40 593 36 56 13 97 53 110 49 426 3 8 88 76 96 866 56 934 91 272 52 270 7 700 99 310 81 450 25 131 50 526 21 274 70 230 37 174 73 550 47 699 59 789 1 372 66 913 60 419 22 851 33 84 34 800 16 860 69 671 8 109 63 217 31 489 24 925 0 932 15 369 80 693 61 930 18 480 9 612 11 110 67 463 54 763 26 671 28 797 42 166 76 752 75 781 97 677 14 161 2 244 48 678 6 766 57 915
25 859 50 382 74 669 81 894 52 775 93 353 36 170 54 275 43 927 70 500 9 221 3 233 22 594 35 463 23 533 69 12 66 70 6 206 71 71 61 646 39 610 18 47 13 287 40 324 73 980 46 550 16 622 82 183 12 783 87 707 41 609 79 587 59 429 88 29 29 457 55 836 72 5 11 656 15 148 90 836 92 258 76 210 14 48 95 937 67 111 28 724 65 479 98 475 7 234 62 644 37 572 17 915 75 116 48 231 64 728 83 311 45 370 31 235 2 424 34 603 24 172 42 626 19 167 84 889 21 496 27 770 33 204 96 617 38 154 5 386 4 992 49 803 63 225 20 839 0 526 26 145 10 241 85 229 60 167 44 674 30 944 56 913 58 881 47 217 99 15 1 883 97 539 78 180 32 312 91 977 77 839 80 464 94 943 86 30 8 789 51 482 57 590 53 161 68 280 89 888
43 712 52 506 79 256 97 102 23 658 73 63 57 523 34 197 12 153 91 269 70 104 88 646 74 20 42 842 24 442 54 340 72 295 96 887 98 133 87 111 77 752 7 827 89 128 80 172 37 546 66 811 59 375 84 546 44 356 82 654 68 539 56 335 55 134 62 124 9 32 90 969 45 591 75 390 11 628 0 809 71 29 38 768 51 119 36 962 85 2 2 203 20 859 19 544 16 863 14 16 3 913 93 731 64 224 58 583 49 789 99 610 61 939 25 461 94 872 4 724 35 398 32 540 46 144 86 945 69 589 18 828 92 590 13 599 65 685 63 983 1 715 6 162 81 912 5 227 53 128 50 275 17 381 33 432 15 785 39 297 60 275 83 929 26 596 78 308 95 690 47 207 10 948 27 949 67 214 22 521 76 781 29 708 40 416 8 664 48 627 21 18 30 595 28 455 31 116 41 949
27 840 35 975 55 318 9 50 62 695 14 16 30 710 19 932 67 499 10 604 3 774 13 938 97 240 54 518 81 658 23 447 84 99 22 744 89 576 60 139 0 398 98 66 44 249 73 767 7 438 82 118 1 528 94 366 79 787 4 815 41 686 96 879 26 612 46 66 68 392 75 110 64 309 25 93 15 710 69 986 65 574 29 437 45 528 61 817 66 649 78 348 85 103 20 192 21 55 42 582 37 253 36 655 88 783 90 692 50 698 11 505 34 100 95 2 59 36 93 233 31 674 57 491 49 986 16 688 17 885 39 276 28 645 52 35 24 934 83 302 86 811 92 216 33 220 58 189 40 322 51 929 8 274 99 973 63 62 74 562 76 602 12 205 56 823 38 61 5 534 18 467 70 626 47 141 48 262 80 871 87 265 53 423 2 75 32 60 6 546 77 516 43 231 72 673 91 561 71 859
44 231 66 261 73 267 12 547 49 495 68 481 55 416 30 974 65 288 29 7 93 715 37 514 94 720 74 240 15 234 50 129 32 230 31 748 78 301 9 392 28 488 21 546 61 5 20 908 3 243 47 288 54 738 43 24 56 638 89 492 60 224 1 315 22 180 13 792 99 655 7 831 11 684 87 476 51 654 84 396 33 966 64 286 86 228 67 851 79 989 90 756 36 570 96 695 45 227 8 74 48 168 91 37 19 341 2 255 83 227 0 460 38 429 62 378 34 991 41 991 10 574 72 362 40 359 24 128 25 591 88 923 4 854 75 79 5 855 17 388 59 41 71 824 6 401 85 500 16 931 97 210 82 556 63 389 46 676 27 795 81 418 18 282 57 7 77 441 26 899 98 306 69 175 52 539 42 77 39 606 58 53 76 550 70 10 14 143 92 1000 80 76 95 991 23 376 35 682 53 895
53 956 21 11 13 155 58 212 48 44 4 455 43 301 73 698 2 979 98 831 63 675 7 353 72 343 77 398 1 702 79 999 87 4 96 871 51 277 41 669 11 56 27 433 36 184 29 169 70 248 30 278 68 145 28 541 6 349 91 53 42 352 34 580 37 343 75 270 23 194 40 205 93 372 44 83 60 589 64 144 97 476 92 854 81 155 38 853 49 52 50 588 9 352 26 596 35 462 59 761 89 465 76 422 46 217 14 398 32 395 15 435 65 234 62 725 25 973 82 461 8 359 45 989 24 708 31 914 88 732 74 976 55 257 52 495 61 620 10 322 12 952 39 55 90 189 56 117 16 936 17 691 71 792 94 695 78 514 66 635 3 323 54 205 69 840 85 427 20 813 84 329 67 211 19 1 80 742 33 726 86 456 47 2 22 800 95 252 99 561 57 668 18 102 5 599 83 260 0 398
76 48 11 170 85 882 13 652 26 312 30 793 33 278 22 735 21 964 67 244 47 319 68 785 65 928 49 487 87 220 51 446 27 367 3 854 35 179 5 694 57 94 8 462 92 839 50 998 34 981 25 319 64 764 60 559 96 507 9 301 71 631 18 782 40 517 31 350 86 134 74 90 84 530 16 862 73 25 69 509 82 270 46 814 79 780 7 241 88 929 95 419 45 267 54 132 91 108 38 58 17 721 48 422 14 935 28 377 36 740 52 631 63 665 6 793 24 376 62 518 97 589 32 119 77 742 4 508 89 998 19 634 81 553 23 814 70 31 44 167 12 302 90 417 75 833 41 337 72 565 61 704 15 122 53 268 59 616 29 441 80 670 43 608 99 95 1 135 98 717 37 546 0 301 39 288 78 977 42 958 10 386 56 293 2 658 20 449 66 830 55 866 83 751 94 899 58 503 93 860
26 115 49 962 77 327 43 871 16 146 69 361 12 958 57 930 1 559 45 503 98 639 22 426 66 492 11 564 65 281 73 754 97 820 19 615 2 780 15 668 42 960 4 98 51 358 81 538 38 820 89 743 32 890 86 941 94 677 56 180 48 435 47 823 6 34 44 985 39 954 41 940 96 708 59 810 50 514 10 346 95 468 80 952 52 332 62 745 31 287 9 363 87 980 29 509 60 336 20 826 74 71 18 417 67 282 54 282 91 631 3 222 92 672 8 404 76 357 33 322 37 740 63 649 99 530 55 539 71 184 68 905 58 450 23 898 88 724 53 25 27 270 93 428 34 508 79 355 85 308 7 203 14 925 40 479 13 652 28 900 72 245 83 624 0 497 64 826 61 612 90 505 5 267 84 80 78 994 82 230 21 285 35 267 17 215 46 166 24 656 70 373 36 9 25 942 75 875 30 358
17 901 81 466 61 405 24 309 70 429 49 332 0 785 5 837 26 754 7 918 15 492 96 283 44 550 33 348 43 471 3 67 68 9 99 131 31 779 59 834 36 406 97 231 55 133 18 285 66 306 1 880 64 160 91 569 80 832 76 331 20 242 9 300 74 307 71 511 62 924 57 89 2 705 94 462 32 465 41 305 8 361 56 548 72 858 86 980 93 457 21 500 40 307 47 312 46 46 35 917 39 270 42 640 88 328 87 779 85 762 10 221 45 993 90 810 58 871 52 618 67 939 16 142 98 969 83 33 38 979 65 646 60 975 19 619 37 750 34 878 29 623 48 21 95 974 4 276 77 455 22 662 84 208 12 690 50 842 30 452 75 662 69 162 28 286 79 487 73 900 54 528 82 38 53 101 25 249 89 128 11 801 51 117 23 116 13 985 63 774 92 295 6 584 27 850 78 537 14 160
26 230 31 336 22 919 81 467 50 830 2 945 11 690 63 59 78 321 52 275 95 745 18 877 19 29 80 854 83 600 77 746 27 502 98 368 68 55 0 683 74 318 47 479 48 537 41 973 79 785 39 265 76 259 89 403 36 839 71 191 34 159 15 691 42 422 88 800 16 485 45 481 25 52 72 130 10 237 55 783 4 958 8 675 49 331 75 902 66 152 17 997 6 959 97 222 38 698 5 928 14 551 57 217 32 290 93 938 20 44 92 582 82 604 9 618 43 182 85 74 7 275 37 754 69 61 87 913 53 914 13 82 58 781 62 665 24 740 3 528 40 605 60 247 56 388 86 853 67 948 28 851 59 842 1 116 94 640 46 223 84 611 30 516 12 596 91 917 51 228 33 365 73 262 70 302 96 130 99 759 29 122 90 158 44 520 64 765 35 118 23 733 21 102 54 953 61 620 65 953
49 219 80 857 1 685 25 271 99 896 45 767 82 232 96 328 58 712 46 110 26 735 72 72 70 839 84 672 24 825 5 178 89 221 51 396 3 242 30 998 20 303 90 413 48 828 62 485 91 579 75 638 69 791 15 148 40 38 68 706 29 420 11 708 81 548 36 920 53 994 12 610 65 292 43 99 59 451 97 361 16 189 86 767 79 999 66 773 50 792 37 207 63 699 34 667 77 523 76 772 7 661 38 197 44 575 22 240 0 318 2 425 8 456 60 929 61 412 78 185 67 606 23 313 42 171 17 141 57 788 41 241 18 736 4 4 95 884 47 22 55 74 27 330 14 29 21 500 10 677 93 395 39 467 98 575 9 148 92 470 54 154 74 64 88 346 32 357 31 686 13 956 19 309 83 624 35 353 56 25 87 472 28 849 94 810 73 217 6 28 52 50 64 230 33 49 71 370 85 146
92 286 65 652 52 903 98 951 31 781 33 272 45 477 87 902 85 404 28 130 76 410 22 278 62 517 9 740 46 886 29 986 90 560 73 749 6 46 53 877 14 460 79 994 36 384 37 703 95 798 40 416 44 971 69 270 68 199 2 467 15 709 47 40 55 141 71 656 21 664 23 28 70 225 18 47 51 578 25 129 74 480 81 428 41 135 42 806 26 608 84 221 10 661 7 185 59 552 16 590 99 804 39 451 4 493 3 624 11 72 12 104 60 533 94 1000 27 692 64 156 75 130 91 299 96 53 77 761 86 821 8 543 35 632 83 221 13 651 38 597 88 961 24 81 89 73 54 67 20 337 49 556 61 231 43 270 63 603 1 189 56 636 32 380 67 155 57 688 97 103 66 567 5 683 78 367 93 205 50 118 17 300 30 82 0 851 19 782 48 501 80 610 58 673 72 821 82 235 34 863
44 569 39 663 6 542 76 425 78 67 67 553 74 427 33 443 5 991 24 435 47 563 92 995 34 471 42 507 53 903 93 854 79 822 98 212 3 62 64 585 29 800 54 86 65 141 40 603 62 847 43 222 18 826 61 774 16 607 4 542 99 181 52 324 46 447 91 936 49 924 60 494 17 396 19 315 22 569 13 71 11 220 9 176 80 634 25 703 27 764 72 71 57 21 23 171 1 927 77 234 20 61 90 82 41 843 50 395 45 853 97 403 12 385 83 313 10 408 94 274 70 41 21 942 86 315 63 489 35 992 48 876 37 240 82 483 75 247 88 261 85 648 87 932 30 753 8 282 96 315 7 332 15 464 89 635 59 423 81 738 73 301 56 950 32 723 14 405 0 706 84 171 28 287 55 150 26 966 68 571 66 266 69 177 2 604 38 888 51 407 36 74 71 104 95 280 58 789 31 973
39 872 82 603 90 674 67 597 83 50 18 28 81 227 27 430 2 408 93 293 63 931 41 855 59 644 92 626 16 13 74 774 38 249 28 632 70 383 65 72 11 873 32 558 50 381 42 984 33 973 58 777 85 807 97 52 4 620 30 454 1 897 20 127 76 410 13 641 17 685 25 728 34 684 61 330 87 726 73 210 66 686 75 847 99 771 0 613 62 849 46 668 6 303 7 363 21 460 52 895 95 849 84 372 57 878 68 832 69 53 86 450 9 678 56 405 23 542 35 977 45 247 3 908 26 550 88 30 15 19 48 274 40 203 54 832 44 890 19 233 78 472 36 236 60 359 91 773 5 381 8 346 98 775 51 575 96 868 47 565 22 831 80 947 29 82 55 32 37 978 31 372 89 437 24 116 94 596 53 176 72 576 12 310 64 701 14 406 79 200 71 997 77 549 10 547 49 66 43 249
53 304 41 444 80 788 23 175 6 167 40 781 48 932 52 105 74 27 58 776 83 385 78 274 5 606 46 90 7 428 70 319 66 464 9 383 36 882 81 161 79 754 19 877 47 761 91 456 26 867 25 902 27 772 2 913 95 237 94 144 99 405 69 367 63 467 34 799 86 679 96 160 54 10 45 666 0 453 92 534 8 128 77 770 1 489 18 86 87 429 21 662 50 101 42 333 35 381 89 932 82 736 85 6 20 230 73 962 88 702 28 33 72 677 71 890 97 462 93 358 61 815 3 804 13 473 65 118 30 46 64 590 43 692 90 266 49 483 68 415 98 954 75 477 11 275 4 17 33 930 39 804 17 31 31 236 29 840 62 207 84 612 55 255 60 658 51 199 15 251 32 929 37 17 57 462 24 197 22 398 38 930 12 55 67 351 14 749 10 960 16 874 56 590 76 950 44 32 59 842
54 592 49 89 34 521 45 978 16 559 68 617 83 894 78 881 20 434 72 96 60 465 85 95 76 409 11 252 48 461 87 863 9 149 30 919 81 1000 63 300 42 33 37 396 95 875 82 408 33 273 91 21 74 584 92 48 61 350 27 266 80 871 40 307 77 515 67 115 84 164 79 665 55 824 98 495 65 169 17 208 93 960 23 829 13 476 14 954 66 313 59 55 4 524 10 490 56 759 18 167 6 893 25 477 1 621 88 922 29 230 62 358 73 585 24 81 38 219 89 610 5 523 28 302 99 852 32 210 22 386 71 67 7 753 53 286 8 163 12 78 86 832 64 198 35 583 57 505 36 5 15 388 70 935 44 325 69 725 0 830 46 487 21 799 41 398 96 127 19 148 50 11 94 918 75 325 26 747 97 429 39 359 31 853 52 24 47 534 43 316 2 994 51 991 3 739 58 483 90 165
13 467 6 370 24 767 1 398 10 25 89 718 43 761 95 409 49 656 30 969 96 178 54 524 15 647 34 649 7 559 44 589 31 722 84 883 74 177 85 528 60 803 67 716 26 63 71 125 45 625 59 711 86 251 42 80 63 432 72 360 9 703 90 570 33 84 53 519 52 826 55 861 58 195 78 169 93 210 80 325 32 831 56 408 5 679 69 906 21 532 4 130 48 874 97 834 19 852 23 239 8 256 91 43 2 580 41 707 82 527 75 566 87 923 61 868 98 204 81 303 38 183 73 510 88 55 11 649 39 587 3 946 51 596 18 455 66 489 77 349 64 630 29 949 27 504 70 445 68 129 36 780 76 218 14 550 25 36 37 76 65 373 35 674 12 578 0 124 22 788 17 911 50 612 99 245 94 369 62 625 83 36 47 372 40 153 92 873 79 680 28 166 57 124 46 854 16 978 20 999
71 495 2 336 90 280 1 115 92 40 36 388 49 540 94 653 28 165 47 752 59 58 56 197 67 970 99 40 31 25 52 772 69 69 32 409 50 576 35 220 80 135 9 123 97 391 41 219 66 810 0 588 16 143 55 30 17 754 21 895 91 15 98 569 51 849 27 468 85 628 29 340 3 906 4 425 73 196 8 834 23 841 58 46 13 151 39 611 63 846 7 981 89 226 82 769 30 716 26 72 87 17 81 544 65 394 61 405 83 192 15 887 37 358 20 845 64 767 60 451 22 609 11 978 33 832 40 274 62 27 95 542 42 742 19 324 18 619 75 600 84 524 12 342 86 618 72 154 78 110 43 697 14 5 54 766 24 440 46 7 76 398 45 662 25 826 6 190 44 430 68 795 79 804 48 852 70 913 57 422 77 588 88 898 74 629 38 578 93 177 10 734 34 584 96 946 53 395 5 704
64 6 45 158 17 177 77 262 22 988 8 161 86 510 19 667 61 132 10 182 85 728 9 626 87 21 11 921 84 943 89 616 50 702 40 850 91 143 60 287 88 38 0 659 30 66 58 439 15 587 6 139 94 661 67 496 16 446 97 139 5 93 1 354 27 519 12 262 35 342 43 261 37 683 66 422 73 632 44 492 82 742 95 193 31 318 48 108 34 838 75 251 79 836 96 155 38 614 74 172 25 228 26 996 59 395 49 250 36 173 63 767 20 687 21 681 70 777 92 804 62 823 7 7 47 642 41 664 65 219 56 253 90 280 32 920 3 426 99 527 71 921 39 538 18 640 93 12 81 718 14 828 78 869 52 728 13 773 24 316 68 530 2 695 4 632 28 406 53 675 51 693 72 890 69 428 57 931 33 737 29 497 46 487 98 409 54 328 55 645 76 340 80 510 23 869 42 723 83 210
81 55 62 462 82 470 6 792 98 165 34 114 5 211 64 900 18 566 76 662 20 63 71 213 52 919 75 175 9 351 99 826 68 609 32 873 73 611 63 275 1 294 56 366 54 593 95 69 24 622 36 827 85 874 93 780 25 730 94 716 16 922 83 672 61 436 65 352 40 369 48 690 17 225 58 135 57 209 97 488 8 612 11 823 19 788 72 796 2 377 3 262 37 292 42 107 44 82 87 650 59 430 69 769 21 593 14 980 26 300 90 297 67 595 86 860 89 469 0 98 38 133 91 749 23 731 88 982 55 774 47 825 84 512 45 356 15 233 31 303 46 990 7 421 29 741 50 288 33 386 92 307 4 370 78 570 70 540 28 574 35 723 74 628 41 30 51 664 13 10 80 840 30 350 22 784 60 212 39 694 66 834 12 60 10 83 53 781 49 623 27 439 79 938 96 764 77 142 43 786
75 712 3 103 36 228 72 254 37 500 95 893 78 732 11 448 46 753 43 830 49 51 10 710 76 486 42 290 64 935 45 38 23 237 99 749 34 405 55 709 96 125 88 6 90 534 12 740 79 103 91 639 6 349 38 919 82 874 16 695 2 559 47 688 71 979 26 586 40 919 53 648 63 388 25 594 80 886 93 278 61 103 52 695 97 660 0 760 21 184 44 442 48 189 1 805 32 389 24 623 67 387 17 565 28 346 22 969 89 643 98 792 5 205 59 471 92 983 70 563 15 827 84 844 33 280 39 618 68 917 66 988 19 453 74 487 13 186 30 258 85 460 69 240 73 378 62 815 87 636 20 31 41 133 29 942 60 389 7 579 27 318 31 186 56 572 65 331 9 943 86 680 94 879 58 555 51 546 14 113 57 441 77 279 54 457 8 192 4 347 50 420 81 754 83 274 35 416 18 70
71 355 60 195 66 363 98 116 61 910 22 788 65 22 29 632 30 265 80 578 23 441 69 850 50 93 27 539 20 102 44 452 19 424 99 122 16 181 31 712 37 881 4 250 26 161 59 926 68 167 11 142 51 342 87 722 6 823 54 519 21 557 36 290 14 625 67 815 90 797 56 837 48 654 3 210 43 400 82 982 33 303 13 996 55 271 24 848 17 949 38 37 85 315 72 411 35 520 49 577 96 409 86 797 47 350 88 285 89 697 83 965 95 171 0 940 53 595 84 976 92 503 34 167 41 479 91 934 52 369 18 795 57 768 40 782 1 326 74 299 93 379 94 630 73 349 75 758 12 418 81 735 45 338 79 916 76 383 70 477 78 365 63 635 25 399 7 421 97 542 62 414 8 918 5 839 2 168 32 652 77 864 9 258 15 487 10 238 58 731 42 918 28 455 64 370 46 951 39 925
41 490 62 693 12 702 24 83 54 638 99 302 34 62 73 893 10 745 57 5 0 8 30 974 63 713 76 770 14 708 77 340 74 53 8 705 81 171 65 768 90 113 18 195 60 448 32 668 92 538 33 353 95 740 93 1000 61 175 67 553 80 310 6 637 96 55 11 43 64 643 43 650 2 597 29 245 49 167 21 653 75 429 13 699 86 1000 56 201 47 506 88 746 94 714 89 373 97 621 45 971 38 269 78 334 53 196 5 37 35 712 20 323 17 445 50 763 69 552 66 229 1 69 7 117 39 841 46 50 28 257 22 546 83 503 70 591 42 784 91 834 72 825 82 410 23 811 48 970 71 803 52 698 58 586 51 785 85 655 36 694 87 709 26 647 68 464 37 466 98 67 27 534 3 106 16 761 31 874 40 440 44 777 19 612 59 764 84 88 79 60 4 136 55 883 15 572 25 813 9 629
32 817 18 384 5 73 73 434 68 670 60 878 59 735 84 750 40 350 6 529 4 366 74 10 11 110 61 98 23 759 86 179 76 115 69 537 14 60 79 947 93 440 19 173 78 979 3 22 17 418 38 846 44 748 66 114 41 969 55 527 15 275 50 832 9 141 85 858 36 833 34 400 47 930 51 524 0 861 75 881 56 202 39 967 35 11 65 485 7 198 71 126 24 567 57 698 10 641 8 803 54 792 90 277 26 296 27 884 2 516 62 626 81 226 48 661 16 827 21 678 53 272 89 567 28 114 96 37 91 192 88 805 46 407 80 792 97 428 58 967 87 308 1 590 37 290 64 927 33 522 95 851 92 848 43 897 63 236 99 750 20 943 12 912 29 164 72 828 49 249 22 795 13 749 83 258 45 15 70 543 31 759 67 95 77 339 52 78 42 473 98 160 82 982 94 829 30 734 25 158
71 856 26 363 95 142 10 842 44 162 76 621 96 912 52 536 25 273 40 654 58 33 15 537 41 738 91 692 28 99 85 778 21 516 2 398 93 781 74 898 47 670 73 121 67 347 46 945 66 46 98 434 33 154 14 940 56 91 61 254 23 426 54 637 82 576 37 420 8 744 17 32 53 182 11 836 35 111 60 520 97 204 0 90 65 947 92 815 30 654 50 986 16 929 59 908 81 583 13 903 6 142 31 519 45 508 9 71 80 595 88 608 75 214 7 910 38 570 64 870 1 779 5 731 12 703 19 347 72 82 68 943 79 406 22 708 49 274 84 417 89 925 87 335 29 390 24 87 36 645 55 781 69 350 51 504 48 187 32 919 27 301 4 988 83 525 34 204 63 147 42 508 18 627 3 808 43 927 57 414 20 532 70 313 86 562 99 505 62 506 94 739 39 674 78 527 77 59 90 828
30 537 57 24 44 861 8 425 37 74 54 483 5 549 87 582 38 312 9 656 84 443 15 933 85 907 98 897 39 606 68 518 81 152 99 646 60 528 36 261 6 859 12 439 31 701 64 162 93 444 61 100 34 917 79 465 67 667 95 401 94 532 24 353 70 673 55 253 53 75 69 538 27 988 47 666 89 60 28 111 58 671 50 551 40 7 52 532 21 572 20 656 14 252 25 89 83 983 86 463 97 612 72 140 13 328 32 116 26 473 80 572 4 316 59 720 88 950 63 161 75 585 76 303 16 804 71 506 78 36 49 796 90 547 92 718 74 961 48 598 45 617 73 660 51 702 1 256 66 722 0 502 33 349 65 415 46 644 41 624 96 380 56 996 17 789 22 287 7 330 82 905 62 875 11 292 23 128 91 480 3 400 10 791 35 473 42 383 19 753 2 592 43 208 29 72 18 369 77 553
49 685 83 925 40 894 98 208 74 355 4 105 3 272 42 417 97 649 88 961 13 721 47 311 34 338 36 121 93 54 89 955 55 724 37 387 68 312 39 125 54 754 87 946 62 63 30 911 21 894 82 316 81 932 67 842 94 135 28 326 32 561 95 40 24 986 45 554 38 832 15 280 22 688 56 564 31 125 41 799 27 284 75 586 9 24 99 596 12 871 14 65 25 963 5 772 64 818 33 868 11 444 71 820 76 343 1 792 16 319 43 85 79 813 51 795 17 36 44 762 65 438 91 66 2 352 20 333 7 78 50 210 52 3 69 727 73 106 26 262 8 501 96 302 23 171 60 375 80 789 84 984 61 374 59 586 77 296 78 398 0 561 6 322 46 546 57 372 48 67 35 887 29 77 58 741 53 585 63 647 90 923 19 668 85 697 66 208 70 337 18 301 72 789 10 575 92 722 86 729
76 909 47 115 22 924 23 825 37 1 1 131 14 380 64 585 50 762 17 294 40 753 18 470 19 556 54 617 63 135 29 122 96 291 36 442 81 491 46 956 80 814 34 156 61 198 45 277 77 844 83 267 6 456 65 668 41 585 62 167 52 690 60 188 49 469 90 70 15 927 43 995 9 930 33 194 12 456 88 675 58 513 26 650 44 27 55 710 13 208 7 131 82 311 69 730 39 497 28 231 95 343 78 380 10 689 85 238 38 304 74 464 56 539 31 553 25 89 75 959 20 177 68 110 11 318 24 457 66 726 0 492 72 785 97 946 59 939 91 728 73 998 67 993 92 949 8 385 48 72 89 91 98 335 86 78 5 349 16 111 99 42 79 224 21 724 84 322 57 701 2 410 30 462 3 442 53 2 70 460 51 376 35 272 71 606 42 30 93 755 27 591 87 532 4 922 94 606 32 393
84 152 98 10 53 713 18 776 6 899 34 553 94 590 39 921 50 752 16 445 17 142 40 213 89 201 14 298 79 198 25 746 22 791 58 738 66 716 49 103 45 180 4 64 71 361 62 28 90 982 13 693 1 725 87 623 21 443 37 121 54 970 55 363 43 476 38 539 29 246 3 51 47 655 20 932 9 576 68 461 44 885 73 53 81 774 83 385 23 452 33 361 78 33 15 424 64 874 5 221 7 694 32 186 0 671 56 115 36 601 97 784 19 533 27 694 91 936 11 16 41 655 67 152 61 441 88 934 10 555 82 391 65 769 12 839 99 485 52 711 28 210 46 873 8 602 76 121 77 224 69 527 74 398 96 544 72 625 70 417 24 146 2 676 42 311 92 504 80 269 95 375 60 299 85 366 75 406 57 301 59 895 31 380 26 259 48 434 30 295 63 317 93 153 35 803 86 781 51 504
78 913 82 654 51 873 57 171 8 915 7 709 9 393 14 722 75 522 62 821 72 162 67 759 36 12 29 309 42 891 35 340 47 388 76 722 65 611 38 380 66 501 33 711 68 479 18 767 43 533 77 666 37 289 48 844 6 923 55 586 20 535 95 712 92 847 16 764 94 367 79 621 83 221 52 373 45 845 84 471 17 350 31 682 3 537 80 367 22 363 88 11 11 232 19 610 59 398 27 238 1 69 5 28 0 991 30 95 70 427 26 950 61 487 53 725 91 402 25 247 56 533 85 240 34 667 32 606 15 715 50 382 96 938 23 261 60 380 97 934 12 687 41 641 10 372 69 540 4 385 13 502 74 796 64 106 93 488 99 904 90 80 87 247 49 229 89 68 73 167 21 953 40 648 2 852 24 863 54 895 39 101 86 114 63 122 28 729 98 565 46 52 58 616 44 721 81 12 71 869
83 611 18 754 87 356 16 669 58 33 28 302 27 22 24 502 19 106 46 655 4 896 51 519 39 758 36 627 96 847 72 966 94 33 55 186 37 874 30 30 71 327 33 259 47 992 52 417 98 950 25 66 64 536 81 38 66 668 7 886 97 443 2 51 9 526 8 304 73 760 50 886 44 537 22 558 32 676 68 29 11 17 48 732 89 371 91 445 63 540 70 884 26 704 75 600 60 930 65 485 0 884 69 896 31 228 38 359 40 391 34 216 5 598 92 262 61 8 99 985 3 417 13 588 95 66 10 721 23 457 35 113 77 454 20 41 12 8 54 582 93 447 41 629 76 486 56 440 59 590 90 630 42 542 88 519 78 530 45 156 80 494 21 966 57 603 62 101 49 794 1 597 6 876 84 195 43 189 74 921 79 939 67 785 85 861 29 790 17 406 82 53 15 145 53 315 86 419 14 353
13 474 1 771 67 211 86 460 33 180 95 420 19 357 55 598 14 160 94 448 66 531 48 112 80 943 15 881 71 835 44 201 30 181 25 506 38 716 58 318 65 631 36 72 45 843 39 689 12 714 2 991 32 49 53 882 52 202 5 985 6 962 7 3 68 851 21 81 90 829 46 516 41 944 97 462 76 987 83 951 29 550 88 171 72 542 89 287 47 875 78 643 34 335 69 241 20 433 60 113 84 380 75 317 23 417 35 766 43 796 87 758 57 101 59 52 27 281 10 867 18 455 74 119 50 129 0 506 22 863 31 243 51 312 40 355 17 493 28 313 81 37 92 576 85 875 63 299 93 655 99 452 42 862 9 446 64 524 98 25 77 121 96 280 4 567 11 708 82 550 73 87 61 948 79 43 8 682 16 161 54 216 62 470 37 252 24 546 3 698 91 875 49 498 56 807 70 167 26 340
61 575 80 873 45 159 94 723 24 581 62 13 41 610 31 541 12 315 23 449 47 830 30 380 3 67 40 673 18 921 50 175 81 331 36 871 16 405 54 908 70 661 13 473 78 196 90 270 15 701 56 340 32 801 63 721 82 399 22 431 9 1 39 786 57 587 34 714 96 132 91 500 74 486 84 101 35 172 46 589 93 862 20 653 27 377 19 631 10 34 26 657 68 670 55 242 64 563 67 835 51 43 75 975 25 178 99 306 8 552 5 863 1 928 86 419 38 371 66 441 87 908 37 8 11 935 79 803 76 780 17 753 85 377 43 248 98 628 60 111 49 511 59 928 6 932 48 944 65 600 2 525 44 337 52 100 77 538 89 665 71 322 0 654 88 820 72 437 53 229 33 54 21 112 95 397 28 390 4 283 58 500 83 583 42 627 69 966 92 590 73 506 97 391 29 121 7 754 14 795
2 17 41 734 22 761 4 930 58 440 57 773 92 207 17 683 68 301 54 517 50 49 85 648 43 797 7 268 14 466 15 532 12 378 20 962 71 137 48 979 46 205 42 751 91 280 36 350 59 938 89 708 35 938 95 634 26 63 96 783 84 842 1 640 13 866 9 176 40 613 66 535 77 799 67 104 10 124 81 132 38 571 90 842 6 992 25 300 74 392 88 138 56 41 93 560 30 884 44 265 78 933 83 839 37 952 47 219 16 482 87 754 79 147 64 111 70 360 27 193 99 321 76 645 31 990 86 683 3 619 33 471 60 103 73 90 62 436 98 606 28 16 45 13 29 917 55 821 65 570 82 391 5 549 97 850 19 166 52 165 63 737 80 481 53 18 75 540 49 484 72 243 0 30 24 88 69 771 34 211 8 931 51 10 61 208 21 177 94 361 39 585 18 432 11 960 32 499 23 921
89 59 35 506 10 274 83 385 19 200 64 915 30 826 87 526 23 138 75 554 3 461 84 357 24 283 65 532 11 898 86 62 95 92 52 771 18 834 9 340 13 622 44 724 37 263 71 449 38 272 93 406 51 993 79 950 2 349 34 62 94 838 27 151 6 657 15 880 92 452 55 653 17 824 20 304 67 758 54 502 7 259 62 94 72 610 78 615 42 344 70 615 5 995 33 233 14 156 88 408 61 760 28 801 36 264 69 926 99 704 56 986 76 606 96 889 98 960 21 157 50 406 22 743 53 42 97 16 73 777 49 476 66 819 26 517 58 513 39 335 25 938 74 73 60 963 31 744 85 336 32 661 57 346 81 790 1 704 12 377 59 449 47 29 29 453 48 396 46 869 68 420 16 130 82 864 91 693 45 245 90 34 77 779 8 951 43 93 41 213 0 488 40 600 4 155 63 187 80 780
36 303 17 14 3 824 11 676 93 934 65 230 25 60 67 323 13 54 69 181 76 726 28 554 35 143 53 727 89 332 4 312 64 609 94 43 38 170 91 449 58 905 61 774 99 268 37 403 63 243 83 493 62 738 15 923 82 585 46 864 51 671 45 966 55 429 42 295 34 53 5 740 40 713 79 524 86 706 73 374 2 320 97 439 84 591 60 480 24 656 47 808 44 986 12 706 10 687 8 823 98 610 77 248 72 455 18 288 33 418 54 634 59 160 39 595 16 813 71 614 48 320 80 343 27 852 30 160 88 25 87 350 74 358 14 819 92 191 21 628 23 541 0 498 41 724 26 169 81 273 75 39 57 98 70 70 29 379 68 597 7 205 6 780 85 224 1 857 56 811 95 616 49 128 90 795 52 584 22 234 32 362 19 995 31 594 43 957 9 158 20 582 78 245 66 65 96 294 50 159
44 820 62 260 96 930 2 242 36 646 91 319 30 822 79 956 38 473 35 236 19 98 3 62 1 69 70 910 41 143 95 408 37 695 76 81 7 121 78 515 15 200 47 168 56 789 0 535 97 146 52 549 11 944 81 923 65 79 51 19 28 529 94 722 55 205 72 231 74 4 43 394 98 466 23 125 49 92 48 929 24 16 46 95 25 140 90 984 31 741 60 232 32 115 67 289 75 961 64 7 12 42 66 477 5 325 58 31 39 186 4 518 13 629 14 483 8 151 27 955 99 473 22 703 69 771 77 170 88 830 93 65 68 248 92 991 40 548 57 190 59 950 21 875 45 835 42 490 17 181 26 328 61 263 34 263 6 664 10 369 86 509 54 382 89 118 33 774 63 433 9 476 84 598 18 548 80 374 20 707 82 822 85 235 87 496 29 946 16 960 71 786 53 338 73 447 50 114 83 157
70 759 26 544 81 112 5 278 84 903 16 81 38 105 49 562 60 240 14 199 87 722 25 546 6 206 63 659 15 954 57 649 1 137 56 883 32 404 10 909 29 17 79 650 71 514 90 95 22 761 31 15 98 509 39 109 11 597 69 252 61 438 21 927 34 721 9 941 36 527 72 590 19 647 74 256 89 907 99 896 83 396 73 468 94 574 7 161 23 320 77 769 37 202 62 139 88 209 35 895 0 224 44 406 82 43 75 195 64 199 53 898 92 398 52 300 95 340 28 817 42 555 18 116 17 591 65 330 68 180 41 18 50 429 93 152 91 376 76 444 27 135 78 145 58 727 3 809 85 159 20 970 97 600 55 460 2 178 59 344 67 125 30 181 96 462 8 225 51 479 4 322 47 353 24 881 54 668 33 611 80 387 13 657 45 345 46 643 40 786 48 193 12 989 86 242 43 840 66 158
87 765 49 944 26 3 58 815 41 829 32 723 67 504 81 625 75 457 2 961 99 837 0 707 24 48 94 73 10 386 61 763 34 218 68 700 9 19 4 199 21 694 47 641 79 237 72 280 65 123 13 982 89 466 78 169 12 337 40 811 33 379 51 853 25 290 30 920 83 49 60 806 52 338 22 870 56 111 85 186 20 560 1 203 5 752 84 520 98 464 15 79 57 72 27 881 23 615 70 236 90 634 14 321 11 890 46 578 64 182 3 540 19 395 28 208 36 740 91 653 18 634 55 471 38 98 48 250 63 260 77 320 31 573 96 419 6 490 7 414 82 111 86 730 80 232 37 542 88 798 53 492 76 80 42 515 74 829 59 117 45 290 66 710 29 657 97 922 69 819 8 818 50 474 93 216 35 608 95 373 44 660 62 274 54 773 39 235 92 649 16 943 17 326 71 493 43 693 73 426
82 568 54 615 57 677 47 339 40 389 49 518 32 196 30 779 25 475 81 824 43 724 99 341 18 856 39 646 16 21 94 775 13 380 83 652 4 630 19 968 60 395 44 898 51 245 37 867 62 518 78 595 36 340 66 754 17 876 80 546 93 218 71 398 45 106 27 604 2 371 8 138 68 452 92 816 48 558 41 896 46 279 1 611 14 465 95 299 7 29 35 801 10 386 29 436 74 787 89 886 28 828 50 71 70 450 55 202 88 300 26 781 84 80 24 642 52 824 98 997 59 443 56 643 96 163 33 100 11 858 61 874 91 583 22 708 12 552 69 79 97 287 72 280 86 606 90 304 53 456 77 13 3 427 67 130 6 212 73 91 75 690 20 890 87 290 63 211 9 169 38 753 64 917 31 204 76 129 23 622 65 207 5 806 58 231 79 989 15 418 0 191 42 422 34 429 21 900 85 59
86 30 72 407 32 692 63 134 70 733 93 995 41 781 44 717 15 408 33 597 6 694 62 931 28 159 61 884 97 523 22 687 95 386 73 523 27 179 20 875 58 628 94 625 24 375 85 799 87 827 1 563 34 60 84 996 90 904 13 465 89 733 10 69 69 321 54 117 83 689 81 575 31 920 36 503 99 900 53 1 18 584 57 942 26 348 38 302 60 508 88 898 16 195 3 103 35 772 77 213 5 611 7 286 45 700 79 664 14 859 42 30 59 627 82 433 65 125 49 174 78 197 8 769 80 721 76 932 98 853 29 180 43 441 66 470 11 523 51 210 91 218 96 83 92 134 67 346 9 276 30 224 75 334 37 822 56 750 23 415 47 840 46 362 4 657 64 746 40 847 55 942 52 31 2 573 19 35 39 875 71 768 17 754 68 585 50 722 74 73 48 781 25 687 21 336 0 257 12 408
50 906 67 926 36 881 79 641 13 934 54 756 80 480 20 286 30 993 8 982 64 480 4 795 85 276 46 102 0 721 38 931 62 367 10 505 73 383 70 282 28 488 31 14 39 378 87 291 21 600 43 352 51 410 18 565 33 330 12 69 29 349 47 824 60 697 94 776 5 991 66 886 68 645 78 1 92 237 72 172 25 929 2 91 52 398 32 871 56 932 37 390 15 182 19 876 76 138 23 787 63 647 59 648 95 958 24 677 16 647 75 166 44 46 40 63 49 545 27 791 57 427 99 664 9 144 98 667 58 84 74 819 83 983 77 373 61 614 48 435 7 150 26 941 81 970 65 252 1 210 71 839 84 891 22 821 91 268 82 177 53 706 42 489 14 188 45 714 88 408 90 364 34 722 3 414 89 735 11 475 41 688 93 886 69 437 17 828 86 647 97 940 55 270 96 685 6 293 35 180
3 221 44 208 17 144 80 758 91 600 20 572 31 746 29 471 58 341 34 631 51 665 96 687 97 276 49 591 15 289 39 270 9 546 37 784 6 432 13 344 45 38 19 751 65 725 0 72 21 781 79 693 42 222 1 712 30 397 23 184 86 325 93 46 95 375 56 3 46 735 35 666 16 550 33 6 48 889 28 68 70 919 66 688 18 271 10 234 62 476 72 264 52 770 76 807 54 937 82 260 11 236 41 95 26 505 92 816 77 91 57 903 99 29 84 384 7 960 25 650 88 195 75 401 5 404 4 942 90 56 69 977 68 406 40 870 43 890 14 759 87 907 71 824 24 380 38 261 78 938 63 133 74 846 98 114 60 683 2 41 85 592 47 540 53 251 55 280 73 587 64 226 83 774 22 513 81 452 8 552 27 826 94 855 89 998 50 412 61 196 32 666 36 291 59 597 12 802 67 709
97 502 33 843 93 996 52 440 80 112 60 73 77 823 54 853 13 982 55 903 71 152 79 144 25 923 9 292 43 945 51 103 34 23 40 225 73 387 17 337 56 419 81 353 50 328 11 683 87 776 27 772 68 603 24 37 5 828 78 843 14 967 10 323 85 936 49 917 2 105 35 384 47 496 37 544 61 954 95 285 29 879 15 428 46 181 19 959 48 583 94 593 0 906 86 135 84 154 67 752 53 836 62 891 6 113 30 519 69 189 90 809 82 998 72 526 44 468 42 235 89 367 32 847 83 976 22 534 7 586 3 331 88 140 98 860 20 399 36 263 1 527 59 986 70 991 92 117 64 70 66 268 91 423 28 102 99 857 16 52 18 241 65 581 74 775 21 458 38 271 76 279 41 974 45 397 23 756 8 559 63 163 31 392 12 713 96 302 75 42 26 408 4 137 58 567 57 995 39 25
16 170 66 400 11 657 17 95 44 296 72 181 20 984 70 570 10 64 80 583 45 3 60 732 25 486 0 922 50 759 34 164 23 171 8 724 75 415 28 341 53 302 52 1000 54 996 62 672 37 726 49 715 86 121 26 285 12 857 84 302 42 361 47 849 38 764 74 305 15 749 1 337 30 216 58 89 82 830 7 453 92 157 21 817 76 251 79 712 69 238 63 644 99 776 13 84 22 184 83 674 29 507 57 362 24 320 43 224 33 84 31 495 97 136 61 562 90 992 27 82 5 334 51 460 73 362 46 753 4 778 77 574 2 359 39 52 96 537 6 997 88 516 48 297 40 554 19 742 87 62 95 262 35 893 9 70 89 78 55 742 65 155 14 637 18 143 91 898 68 662 81 58 67 805 64 713 32 334 94 751 41 84 78 274 36 828 85 580 59 810 93 422 3 799 56 817 98 930 71 955
70 408 11 37 57 774 5 562 7 708 82 108 41 8 68 514 69 679 22 686 55 845 13 702 80 175 44 970 19 918 28 377 75 948 99 529 50 261 77 986 67 841 15 391 51 937 65 402 64 655 66 299 71 261 38 274 95 127 97 968 40 547 31 930 98 474 12 381 83 640 46 708 14 495 76 351 96 532 0 903 92 271 25 14 53 153 78 544 17 361 62 836 87 886 48 442 89 93 90 778 3 127 36 126 52 767 45 53 58 298 27 438 47 242 21 565 91 824 26 699 85 759 24 647 86 613 33 494 16 721 63 808 54 559 9 995 34 397 56 161 18 903 4 626 79 867 88 275 20 607 93 936 23 139 43 200 1 609 30 762 61 999 6 201 60 103 8 33 10 820 32 397 94 804 59 489 72 219 81 838 42 5 73 475 84 442 2 992 49 30 29 107 74 50 39 883 37 861 35 971
27 284 1 160 48 69 44 102 64 973 39 289 74 90 75 386 25 596 60 784 52 331 90 540 59 516 97 817 51 353 31 375 46 66 54 996 23 754 37 127 94 765 16 674 4 834 29 256 70 292 71 801 12 927 80 340 66 624 21 858 85 152 73 841 38 248 98 848 10 114 77 752 68 547 19 27 30 182 78 442 40 102 92 66 89 801 69 261 5 281 55 759 62 57 2 508 95 968 57 757 45 769 61 181 13 107 41 828 58 666 17 52 96 74 72 477 43 215 81 597 76 945 82 777 0 547 35 111 42 756 88 843 11 617 28 75 47 183 93 654 14 991 3 628 99 821 8 417 87 743 15 728 50 771 20 392 6 491 9 308 56 967 67 68 34 781 65 855 26 874 84 506 83 913 36 557 91 616 33 640 63 552 7 747 86 688 79 492 53 282 24 882 32 148 22 927 49 446 18 268
89 263 98 566 99 593 83 12 81 853 41 98 7 97 53 154 95 868 25 253 35 868 46 724 90 189 43 613 34 722 60 776 97 943 48 182 18 292 68 341 24 312 10 87 85 135 11 546 0 225 88 102 12 769 56 62 45 389 94 719 71 975 59 159 14 725 67 919 26 1000 73 678 23 955 63 992 39 146 55 431 87 9 29 821 92 407 50 406 19 46 36 781 28 435 58 261 3 436 1 108 21 509 86 482 16 121 22 277 66 911 51 437 44 79 6 548 77 964 15 223 38 346 40 695 27 318 74 495 93 390 76 101 13 329 37 126 69 27 79 895 17 175 82 746 32 246 47 315 80 224 62 543 84 765 91 983 42 989 5 561 2 334 78 506 72 586 20 359 96 860 70 414 57 846 33 33 64 471 61 570 9 1000 65 274 4 200 49 492 30 351 54 424 31 262 75 211 52 142 8 816
50 343 74 195 80 251 43 143 72 775 91 42 27 395 52 587 18 310 56 623 7 859 51 921 93 417 94 322 66 925 53 231 65 79 47 646 95 317 92 913 97 574 62 227 25 719 33 233 24 914 58 9 67 400 88 175 76 729 15 911 31 461 61 696 78 262 8 753 70 355 36 835 73 791 98 367 5 484 82 535 14 685 69 626 77 571 41 24 45 929 2 89 48 244 99 752 81 637 37 618 20 683 10 34 17 726 28 733 39 775 29 881 60 540 40 802 79 347 21 23 68 931 85 387 90 777 44 875 11 849 57 579 64 411 16 530 22 164 30 862 23 247 26 285 6 871 3 146 12 150 19 251 54 929 59 459 0 362 55 85 63 315 75 437 35 98 46 879 89 12 1 602 83 627 13 639 9 235 84 459 32 828 4 702 71 951 87 395 96 494 42 739 49 102 86 552 34 182 38 87
31 913 82 210 90 561 75 315 57 200 89 478 42 395 3 269 17 143 55 908 91 571 21 74 10 972 37 347 73 79 92 517 58 684 26 359 94 215 52 429 71 162 60 25 45 89 86 925 36 307 34 717 93 24 35 237 6 33 5 793 38 721 15 782 68 137 16 113 87 61 13 779 61 771 43 151 11 892 44 435 27 478 14 231 80 36 66 722 50 141 47 873 64 453 1 679 88 650 30 208 53 72 54 889 29 349 62 815 0 28 79 530 81 370 63 35 18 308 20 590 77 44 70 36 46 216 67 788 9 585 49 349 97 63 74 875 25 380 76 403 98 22 96 640 41 873 95 730 4 471 65 555 32 873 24 794 84 753 51 818 40 218 33 72 2 160 19 981 39 489 99 817 56 745 72 321 59 623 23 826 48 989 78 992 83 126 8 836 28 207 85 837 12 558 22 731 7 307 69 389
87 768 13 837 48 844 42 857 14 822 26 607 66 394 94 512 40 908 19 522 85 815 64 297 57 144 23 789 16 213 84 831 98 98 8 836 45 93 74 933 50 319 79 374 71 718 37 808 18 792 27 581 39 385 67 876 55 378 2 455 35 405 91 47 24 674 69 393 92 723 6 73 12 863 1 410 95 408 77 205 73 507 15 197 99 298 29 209 43 343 96 665 51 977 22 553 7 155 34 627 53 724 3 299 28 911 63 555 86 357 33 403 62 680 30 764 80 690 72 318 41 626 81 268 10 633 17 395 44 694 47 219 20 599 93 797 61 105 32 505 89 5 49 766 70 10 21 720 60 175 78 622 97 205 83 9 5 370 90 249 59 752 9 426 46 386 38 182 68 937 54 341 52 61 88 459 0 946 31 763 76 304 25 278 58 810 82 519 65 428 4 655 36 409 11 496 56 419 75 489
77 184 42 118 95 813 47 759 9 243 28 374 73 490 25 859 2 212 15 856 36 707 52 457 54 93 46 766 72 66 96 371 59 282 16 15 88 858 79 646 49 72 63 473 20 157 1 169 57 686 82 316 17 760 98 293 92 15 94 459 78 853 80 800 27 432 14 534 91 300 39 684 76 12 44 331 87 326 45 860 50 578 68 428 31 561 35 311 21 983 74 329 30 441 4 533 10 830 66 518 7 169 60 654 61 377 43 431 33 397 22 114 18 906 56 87 97 331 93 859 55 874 32 840 6 878 29 263 67 781 11 45 83 871 62 545 64 249 3 44 41 808 84 519 13 73 85 727 90 102 26 558 58 666 86 801 51 523 23 377 40 9 8 94 71 572 75 401 53 974 12 283 65 502 24 478 5 242 19 436 38 992 69 596 99 112 81 44 0 533 48 433 37 283 89 807 70 936 34 546
92 780 51 460 86 308 9 389 58 222 98 982 42 999 25 633 22 617 34 458 19 443 61 178 68 974 94 586 73 185 13 193 72 741 1 264 57 802 33 864 17 321 7 694 84 523 48 131 74 589 64 90 69 124 18 258 14 478 89 568 30 157 78 371 47 116 82 239 80 221 97 308 75 565 12 61 50 705 35 494 44 872 20 750 4 366 87 725 28 923 49 168 3 323 24 60 52 738 8 842 40 661 71 285 23 589 39 346 66 400 77 670 65 268 29 350 91 543 27 535 81 561 32 963 26 769 88 536 76 786 11 737 21 824 38 344 63 2 53 488 67 279 6 608 2 476 85 411 70 607 15 110 55 507 95 66 99 662 43 341 59 384 96 613 37 13 90 41 60 776 56 516 62 620 41 720 46 561 93 349 83 164 45 716 0 994 36 725 16 488 54 213 10 580 31 47 79 177 5 228
52 265 29 194 4 549 90 355 53 296 65 940 50 51 11 231 16 25 22 837 45 166 70 551 69 283 28 182 97 596 7 823 83 8 34 144 82 105 24 493 67 417 89 1 8 69 62 508 78 427 14 290 87 334 72 295 95 110 57 396 9 867 19 181 42 46 49 296 20 639 76 882 47 312 59 981 17 422 27 839 38 259 56 636 60 143 5 696 93 264 88 240 23 854 26 531 94 63 74 634 79 173 98 561 35 383 84 328 12 278 99 700 44 778 6 613 15 144 80 816 43 971 1 252 85 507 63 878 64 565 46 886 61 465 31 75 13 793 75 787 96 444 92 536 51 651 55 869 18 846 91 667 2 10 71 504 30 185 36 962 10 162 39 965 21 635 81 239 48 120 66 846 41 197 32 383 3 337 58 92 0 296 86 677 77 111 33 548 68 957 37 556 54 369 25 624 40 264 73 569
77 422 20 89 34 968 41 199 78 558 7 650 45 606 92 331 42 501 68 328 17 951 97 856 23 133 26 558 1 903 89 101 52 775 79 485 81 516 0 330 3 197 83 337 28 188 13 666 62 159 32 254 53 708 12 682 69 224 15 401 70 15 90 344 50 964 4 131 36 767 88 7 98 312 65 1000 64 514 80 710 9 214 18 702 37 388 86 520 67 524 91 321 94 85 48 46 31 976 66 547 85 991 22 880 55 530 57 225 19 511 21 484 6 126 73 672 10 941 61 61 25 708 40 326 95 785 43 604 46 750 33 278 72 276 8 828 14 701 47 739 5 48 59 247 27 369 54 341 58 629 56 518 30 507 93 322 24 490 96 150 75 632 60 67 38 508 71 646 74 604 44 519 11 221 87 69 84 424 76 478 49 908 63 432 35 187 16 147 2 268 39 825 51 776 99 781 29 836 82 387
80 745 54 815 53 67 69 58 17 176 65 330 70 22 88 528 5 894 20 588 28 600 73 777 68 530 82 386 0 941 48 656 39 711 59 585 24 890 9 986 91 202 64 74 86 412 37 520 98 911 57 812 42 51 76 315 90 791 10 716 14 123 83 152 35 872 32 39 31 168 15 683 38 657 44 920 94 219 40 551 7 720 75 476 95 333 58 523 89 915 51 667 23 790 13 257 77 239 74 785 63 818 46 944 2 936 61 170 85 378 22 801 60 605 52 877 25 859 45 478 79 695 62 79 49 596 99 230 18 110 87 960 1 929 41 222 43 344 66 355 50 799 19 770 97 351 93 574 47 4 78 720 56 158 36 674 3 964 72 997 81 656 84 692 6 994 67 185 16 860 4 546 11 625 92 254 55 241 71 289 96 102 12 126 30 58 27 163 21 973 26 690 29 439 8 678 33 476 34 399
7 904 94 263 13 719 87 690 79 558 16 62 23 225 22 364 66 111 5 147 11 91 86 137 97 877 67 502 76 461 17 723 19 493 88 988 71 974 18 947 32 831 95 613 57 586 2 367 47 182 48 627 64 231 55 367 51 270 59 205 35 915 81 586 4 301 77 481 29 406 41 526 92 8 25 128 14 864 38 716 80 443 53 82 1 927 15 729 63 308 78 371 90 774 20 568 74 580 61 646 83 149 50 901 30 411 65 445 46 817 85 837 33 159 75 907 56 185 68 210 28 809 72 824 73 36 9 755 43 228 36 796 69 570 84 687 37 434 93 375 31 581 54 266 34 653 91 372 96 587 40 160 99 855 98 678 27 147 21 326 45 775 82 619 24 770 26 264 49 265 60 917 39 345 58 453 52 768 10 967 44 469 62 110 0 874 8 237 70 306 89 758 6 480 3 196 12 892 42 284
14 321 13 232 42 892 48 435 60 298 88 532 56 524 97 490 27 28 25 676 92 287 54 727 3 513 15 191 11 552 74 455 10 356 37 633 26 773 75 153 83 493 98 796 1 783 63 568 77 734 86 702 73 169 57 575 44 86 65 373 90 259 55 367 76 695 39 463 34 586 50 819 70 261 53 903 93 901 47 605 12 301 19 529 59 855 87 881 61 263 91 487 0 780 82 751 66 170 5 44 94 969 17 222 22 315 41 485 32 221 99 252 96 753 30 80 24 718 46 18 35 897 72 212 29 569 2 956 18 721 52 88 4 834 23 334 43 754 80 640 16 972 40 522 68 159 28 161 33 261 45 703 8 500 95 766 85 633 69 371 6 925 36 315 78 602 21 600 89 861 62 55 67 249 51 629 7 752 38 110 79 715 64 403 81 173 58 884 31 915 20 464 71 523 84 830 49 304 9 209
41 366 47 307 36 891 87 511 46 574 49 312 44 623 24 876 80 421 85 608 28 956 56 936 23 755 15 682 0 514 33 716 92 560 30 268 96 303 99 495 50 181 84 534 70 702 72 142 71 39 86 985 11 756 48 766 90 513 29 735 66 152 79 110 75 668 31 188 73 14 4 952 69 694 43 105 22 279 74 830 82 69 38 273 81 529 6 665 18 998 32 781 52 727 76 716 5 223 67 842 65 757 60 687 89 12 88 266 21 802 27 432 78 114 7 520 95 273 42 803 61 414 25 885 63 942 9 586 55 449 37 679 3 578 93 536 35 323 51 305 16 483 40 408 83 976 19 62 26 852 57 835 62 51 77 583 13 628 59 165 10 206 91 884 45 717 8 225 17 91 39 7 34 203 98 435 97 482 1 388 53 382 12 291 14 272 94 956 58 574 68 474 20 984 54 105 2 787 64 924
29 665 81 12 11 286 25 149 37 163 2 34 95 768 27 849 20 54 89 357 64 253 31 196 24 834 32 839 3 739 66 456 88 197 67 201 70 341 82 692 99 188 73 257 58 263 43 257 18 618 17 634 60 493 63 840 14 638 71 21 94 300 78 607 59 155 10 470 8 781 1 451 6 929 69 137 72 82 23 640 74 172 40 179 12 126 52 363 36 46 7 661 77 781 21 760 33 222 50 131 91 924 44 727 22 956 62 347 87 87 41 578 16 567 46 673 76 366 93 81 90 909 97 944 9 355 84 654 54 799 15 426 79 890 51 373 45 375 34 808 85 13 68 611 61 894 30 413 13 523 86 16 26 534 39 388 5 709 83 70 96 817 42 723 19 677 4 401 80 493 98 951 49 795 57 209 35 76 56 311 92 525 55 146 28 404 75 44 53 873 65 365 38 815 0 309 48 219 47 639
1 176 35 810 5 110 57 151 86 475 18 391 94 425 29 69 10 823 3 344 67 943 50 358 84 396 2 123 22 610 61 532 36 371 74 48 93 998 7 954 4 182 68 133 87 750 32 485 38 300 58 495 27 453 77 623 75 625 83 195 46 338 88 989 6 440 33 659 69 129 99 519 28 902 41 636 21 538 95 944 59 61 80 795 66 585 42 603 82 305 60 992 98 793 70 381 47 842 43 939 72 709 65 282 53 343 52 482 51 941 79 560 15 395 85 20 14 913 0 344 81 87 30 352 19 5 71 651 91 524 44 823 31 241 62 640 8 595 45 713 63 884 20 147 89 883 13 195 26 740 56 530 54 597 39 221 25 293 92 513 48 120 17 42 76 716 16 973 34 68 55 425 73 950 64 590 96 181 49 744 37 442 90 325 9 598 23 112 12 295 97 589 24 407 11 971 40 803 78 582
58 589 48 914 62 930 25 836 56 509 87 107 73 399 79 782 57 196 31 8 59 194 90 290 61 54 45 67 10 206 85 278 76 401 20 909 69 598 24 42 7 717 0 6 9 475 89 185 33 682 22 838 52 428 60 223 43 846 12 994 95 987 46 868 3 314 44 795 88 584 4 261 82 855 5 184 74 372 94 332 39 82 38 523 66 748 34 222 37 578 65 273 77 264 93 450 1 690 92 787 18 791 19 426 55 783 49 954 35 521 75 826 71 439 2 351 11 753 6 741 67 196 42 320 83 492 40 718 53 572 50 87 41 258 99 788 72 414 63 828 17 800 96 735 70 987 64 11 84 640 8 47 15 135 80 768 23 910 14 133 54 403 86 719 81 943 98 576 26 472 21 976 29 552 28 49 91 81 13 319 47 528 27 715 32 677 97 58 30 771 16 361 78 584 36 811 68 380 51 724
19 726 41 205 74 599 20 452 87 515 70 948 30 160 64 691 17 930 39 421 91 899 45 177 53 95 73 949 75 617 33 434 69 299 21 149 52 267 56 332 11 788 22 290 24 223 68 13 94 942 29 723 76 164 43 497 66 699 67 3 71 515 32 440 37 98 47 175 89 172 42 238 44 902 27 738 80 498 65 645 34 926 9 803 83 772 31 621 72 316 50 552 59 753 63 723 5 277 0 820 55 591 84 943 15 596 3 987 10 440 57 831 36 379 54 559 90 474 60 609 85 583 97 163 14 154 88 774 26 214 2 92 79 492 93 322 51 720 25 248 46 457 38 992 23 495 99 694 28 477 13 139 7 901 16 373 12 307 4 415 82 448 86 969 8 24 95 389 35 957 77 768 1 825 92 853 96 846 49 682 78 122 48 542 40 553 6 503 98 596 81 361 58 215 62 722 18 74 61 580
10 812 39 51 71 9 40 162 2 874 51 619 42 369 81 199 7 781 4 912 59 4 90 209 95 627 8 296 33 761 29 259 11 274 83 283 5 949 28 827 31 373 91 817 78 72 97 219 37 733 20 322 22 855 79 253 55 496 87 420 74 748 70 383 49 880 52 447 38 502 32 301 86 26 36 349 1 197 99 454 12 369 14 365 69 430 82 631 46 1000 62 438 61 559 17 460 23 113 3 433 18 713 58 141 64 876 76 263 67 871 21 685 94 350 19 833 57 871 54 173 65 981 73 727 68 131 92 39 0 238 66 432 43 700 77 639 13 500 15 624 6 221 96 532 35 694 85 671 89 727 34 604 93 235 63 910 88 590 30 741 80 548 84 749 41 599 56 352 26 134 48 696 75 596 25 231 60 402 24 56 9 414 27 295 50 171 53 933 16 910 47 369 98 524 45 673 72 256 44 691
33 211 43 8 8 796 74 12 40 630 26 140 11 82 79 588 77 568 88 885 86 577 96 649 18 264 41 125 55 573 6 654 65 143 59 961 75 707 94 494 64 620 93 923 51 881 67 118 24 901 84 356 52 647 19 169 42 740 49 616 69 588 4 565 9 996 48 610 90 319 2 450 87 182 81 6 29 355 85 491 20 220 34 637 12 221 98 789 21 609 62 987 10 181 45 772 14 484 92 988 1 303 27 749 80 47 37 101 32 365 78 350 28 104 95 584 83 971 3 106 66 843 38 831 0 438 30 72 36 849 61 361 7 409 35 939 31 690 53 754 50 862 63 957 73 907 82 884 72 310 60 572 23 155 44 748 76 229 68 30 91 544 54 599 25 925 15 361 71 329 22 268 70 853 58 707 46 703 99 131 39 725 16 800 17 149 5 370 47 769 57 330 97 161 89 201 13 272 56 67
6 958 68 131 20 456 50 262 0 975 18 381 96 471 13 139 69 938 16 51 23 320 37 897 72 519 85 710 2 752 60 837 39 436 66 210 52 581 54 825 22 918 46 371 99 714 14 856 71 854 82 903 36 161 94 350 64 182 15 598 43 942 1 117 42 606 67 759 61 539 41 938 49 639 63 413 3 501 48 141 27 834 81 830 38 730 65 63 89 142 91 83 57 478 32 446 92 981 83 27 24 697 55 404 21 706 9 275 56 950 34 206 88 26 8 904 59 34 11 248 74 180 12 565 4 655 84 206 80 229 31 952 51 549 90 469 45 180 98 766 75 500 47 511 40 447 33 455 5 672 25 478 77 736 95 716 93 857 76 976 17 912 86 701 30 77 29 744 62 367 44 615 10 789 73 757 78 597 70 339 87 529 28 540 53 775 35 585 26 456 97 417 79 489 7 843 58 553 19 955
4 260 50 262 92 415 17 557 29 429 62 867 87 364 7 544 72 42 48 413 67 653 65 702 25 625 76 682 23 454 69 457 38 527 64 444 28 386 94 522 86 122 15 522 49 400 21 718 26 140 9 871 68 629 30 931 63 820 83 732 2 427 35 792 75 139 96 529 44 155 73 762 97 831 5 38 99 148 22 754 12 15 14 824 19 135 45 20 20 740 66 928 79 214 11 219 58 592 60 973 56 225 77 584 46 359 70 49 31 37 27 266 55 846 3 585 93 370 0 391 37 852 84 718 24 151 1 432 33 755 6 257 71 107 52 378 43 75 78 412 61 571 95 729 80 412 42 259 32 259 57 527 10 773 89 417 16 531 53 698 81 622 39 494 88 432 36 844 82 662 41 502 13 435 40 124 51 874 59 285 91 170 34 914 74 259 54 807 98 329 90 159 18 323 8 428 47 821 85 242
64 299 98 680 40 645 23 375 62 684 5 137 91 941 63 947 9 64 83 409 55 32 72 171 65 732 29 828 61 689 35 361 20 517 49 859 17 294 13 184 1 619 27 846 36 962 19 743 22 326 52 289 69 717 59 833 50 476 58 661 3 851 28 990 6 629 84 887 68 894 76 10 75 603 30 214 95 832 94 27 89 881 44 894 87 505 45 16 47 518 77 329 90 1000 39 420 16 926 73 933 92 722 80 882 38 6 26 553 99 157 25 139 7 778 42 841 81 496 18 3 74 884 88 409 93 769 46 537 51 691 2 165 57 922 10 581 43 678 37 807 53 481 54 580 71 907 96 418 34 978 15 494 48 593 0 131 66 819 97 953 60 822 82 680 8 708 32 414 21 710 14 505 79 152 33 81 85 593 31 306 11 493 78 151 86 527 12 514 56 580 70 736 24 770 41 206 4 605 67 147
49 816 38 487 75 939 22 489 37 500 90 58 81 943 89 865 94 424 2 14 6 844 13 219 48 521 3 120 55 310 69 160 21 967 15 762 29 783 18 334 57 520 4 10 33 928 42 146 67 24 64 854 62 352 51 350 80 678 79 958 83 620 35 242 74 726 71 778 14 867 59 806 58 606 43 938 65 309 7 382 99 896 85 380 61 304 70 198 63 67 91 784 72 566 30 437 1 718 52 992 95 134 78 974 93 626 92 123 12 557 54 472 82 523 10 105 46 905 36 320 68 427 86 56 34 890 28 821 88 803 5 268 73 269 24 817 44 879 11 902 47 382 87 567 32 100 16 923 26 906 40 703 25 216 50 477 96 351 17 695 19 222 8 208 56 464 31 556 76 13 20 82 77 296 23 478 41 621 39 701 97 122 53 65 9 525 0 889 60 19 27 815 84 979 98 74 66 133 45 595
37 505 25 129 86 48 56 129 53 608 42 574 80 807 96 34 89 604 66 155 31 661 62 347 79 196 0 764 30 970 50 524 26 396 18 59 23 949 63 294 10 801 61 296 99 264 82 414 83 520 15 693 92 995 34 94 98 835 78 719 14 758 44 539 7 937 17 328 3 918 59 457 40 937 60 442 8 475 54 818 38 555 5 582 88 724 58 93 21 403 95 931 43 423 47 851 28 258 74 130 4 585 93 477 87 835 1 333 72 142 16 50 64 647 97 224 32 470 70 613 85 78 51 423 2 932 94 922 6 43 48 111 77 268 12 337 55 122 20 610 73 401 33 987 65 480 84 290 35 544 22 634 69 247 75 942 19 52 76 493 49 933 90 442 57 311 46 968 24 296 36 712 39 817 29 586 41 560 81 109 13 480 45 32 27 345 67 751 68 445 71 599 9 395 91 338 11 767 52 487
94 544 91 346 70 710 78 642 32 865 82 130 48 797 97 420 43 765 86 107 64 133 55 613 44 79 21 728 35 235 50 713 88 915 46 166 8 693 23 801 31 845 93 705 26 630 85 227 99 959 58 962 16 443 22 316 45 333 28 549 83 169 87 725 37 173 71 878 17 725 96 995 14 488 36 315 20 864 15 496 41 80 5 157 6 933 98 216 77 614 7 40 63 529 59 134 0 281 74 242 79 485 89 324 9 52 3 592 84 954 42 41 61 420 75 836 81 539 65 61 73 220 52 587 25 624 51 665 4 408 54 155 38 676 72 905 76 939 34 865 47 988 40 675 49 501 27 352 13 17 60 713 39 628 66 902 90 197 12 81 53 213 1 368 68 647 10 71 80 855 67 150 56 122 33 624 95 741 62 737 18 648 29 311 24 774 19 609 2 126 92 917 11 971 69 779 57 357 30 257
5 68 35 728 77 557 80 911 89 487 50 665 17 549 30 437 81 998 92 37 85 667 51 640 75 475 36 157 72 956 44 901 9 83 97 719 70 849 42 19 32 269 69 966 4 335 58 318 19 286 39 635 86 49 54 535 0 418 18 861 23 636 10 406 48 272 64 715 60 583 63 962 56 258 62 994 21 12 26 791 98 208 2 739 83 608 61 534 99 576 96 972 49 811 82 778 20 644 84 782 74 299 31 454 71 361 40 886 15 244 67 821 37 807 22 133 14 60 57 137 27 753 3 738 45 270 28 933 87 531 73 224 52 710 68 70 47 459 78 778 12 875 66 52 90 286 55 586 59 566 34 262 95 552 76 33 29 550 6 515 94 199 13 496 38 517 11 405 7 836 46 693 33 218 88 856 24 343 43 682 41 116 16 625 79 182 8 400 1 559 91 409 53 217 25 841 65 830 93 977
5 333 45 906 41 262 11 103 70 420 59 567 58 723 89 902 22 133 10 952 93 17 55 76 19 789 35 833 13 673 52 316 53 578 0 16 46 622 56 764 15 1000 31 951 72 603 54 114 48 154 34 650 39 499 20 175 38 902 36 314 23 820 33 269 47 549 68 40 1 736 49 173 76 333 30 549 88 818 95 633 12 662 71 990 86 754 60 928 67 461 85 773 26 349 91 671 77 736 25 858 97 700 51 461 18 95 82 936 21 446 65 567 3 427 42 500 78 645 2 186 81 750 87 945 43 587 90 816 79 774 64 599 57 390 40 393 75 695 32 746 80 7 94 634 92 564 24 742 83 291 14 731 66 650 17 111 29 500 6 131 27 193 28 207 7 135 4 910 73 568 98 697 62 530 8 246 63 60 69 723 37 770 50 295 96 852 99 744 16 534 61 764 44 12 74 539 84 228 9 640
63 581 98 992 21 782 58 247 73 989 61 252 24 913 25 595 9 856 10 261 22 234 91 794 90 810 40 99 3 540 37 452 81 703 29 582 92 802 74 314 13 610 38 977 82 61 36 938 19 446 68 908 65 987 99 935 27 988 11 176 0 21 87 565 50 618 84 612 86 652 31 259 32 60 62 316 20 575 30 609 77 570 88 777 18 739 4 641 71 526 70 163 83 551 75 330 85 104 52 890 93 274 42 391 96 968 33 693 72 284 80 678 76 423 6 169 89 790 23 356 45 994 59 611 2 350 15 669 26 299 44 41 57 627 95 514 14 934 17 99 49 290 54 955 69 118 94 119 12 907 34 156 48 530 79 226 28 315 5 245 43 87 39 322 51 998 46 432 56 970 47 168 8 128 35 215 53 74 78 811 67 161 1 78 97 672 66 255 7 931 55 676 60 749 16 797 41 433 64 535
3 366 51 884 27 966 8 933 80 174 95 85 17 222 35 663 74 104 6 92 32 309 47 472 81 863 5 514 91 474 33 851 54 317 16 896 50 176 48 362 42 484 38 750 1 321 2 603 25 84 59 329 75 959 36 485 30 938 40 202 15 337 60 232 84 841 65 955 92 822 55 858 76 367 69 397 13 937 93 310 24 319 41 678 86 769 62 584 94 846 39 414 29 499 87 851 43 76 12 696 31 990 61 611 89 746 52 741 99 427 0 766 46 298 22 147 72 95 14 484 53 247 70 53 78 407 68 448 19 618 58 205 45 207 82 351 90 445 73 637 20 271 88 6 85 320 64 90 77 42 11 384 56 911 4 745 98 148 23 932 10 260 7 956 96 527 67 189 18 878 34 5 79 978 37 235 26 149 9 619 28 575 66 734 71 952 83 746 44 223 21 875 97 173 49 221 63 821 57 672
95 821 9 199 52 139 45 353 63 194 73 238 67 853 57 925 6 797 99 201 16 680 15 274 55 112 34 616 90 30 82 4 78 277 11 162 21 186 96 341 86 809 14 956 22 610 38 271 92 985 62 693 37 293 20 237 98 263 94 399 81 563 49 912 4 201 36 943 47 499 48 948 24 646 31 86 77 949 97 962 89 45 87 240 80 989 71 217 66 285 33 681 65 944 1 262 58 811 12 991 64 407 23 594 83 947 61 931 28 453 44 762 43 270 72 849 25 998 27 186 56 195 29 831 74 142 93 123 51 133 18 3 26 499 85 508 50 202 70 324 60 144 0 732 2 12 68 507 76 134 32 805 75 77 88 530 42 905 79 132 41 331 7 322 30 293 35 397 5 694 17 531 3 212 10 508 19 402 40 236 59 997 84 398 39 966 91 90 13 433 54 6 69 935 53 557 46 909 8 931
70 113 93 398 46 551 15 406 27 68 75 445 22 904 19 890 98 399 61 576 41 45 92 156 3 115 57 517 33 601 36 226 29 782 1 344 66 626 68 384 86 243 50 808 28 870 62 989 73 787 91 211 2 66 67 644 37 290 95 546 23 998 71 623 76 240 40 352 48 169 54 389 53 882 84 52 65 813 32 836 94 660 77 493 8 191 81 714 80 494 52 205 44 125 43 941 10 856 9 30 4 188 72 611 26 627 88 377 90 164 34 411 16 702 83 390 47 698 5 226 96 882 24 758 59 459 35 914 85 2 20 916 18 944 78 885 38 474 69 362 64 483 58 135 30 931 31 615 6 267 79 561 87 119 56 902 39 943 12 738 49 416 25 538 14 93 0 392 13 48 42 645 7 438 51 908 21 596 99 416 97 992 45 388 11 938 60 965 74 479 55 338 17 428 63 424 82 945 89 433
13 280 99 724 54 508 51 791 79 21 72 897 94 943 15 678 33 180 42 875 16 74 31 589 67 48 3 519 78 906 92 28 98 564 47 462 41 181 12 157 70 8 21 276 88 806 83 77 50 976 49 562 93 390 38 593 96 497 7 127 73 616 23 814 52 655 8 269 91 62 2 41 86 592 84 288 43 477 59 69 95 431 87 370 28 394 61 266 55 775 17 489 22 335 9 914 35 756 44 561 62 262 25 408 90 975 10 854 64 89 6 394 46 286 57 666 56 236 5 997 75 581 69 765 27 480 65 879 24 853 14 411 76 468 4 303 18 79 29 671 66 818 37 280 80 54 32 141 45 139 97 965 0 382 20 244 40 608 77 111 74 892 63 274 26 902 30 114 36 972 53 634 39 701 68 654 1 737 58 177 19 973 48 880 34 253 11 63 71 934 81 808 89 309 60 480 82 674 85 470
45 399 19 378 85 305 43 582 5 43 93 577 48 953 60 218 61 987 22 613 7 792 73 927 87 561 17 365 83 344 47 927 14 715 24 605 57 925 50 725 63 965 36 835 37 350 15 48 0 172 51 472 82 837 80 870 46 362 6 857 54 53 25 722 4 419 76 517 34 807 10 153 69 3 33 73 74 953 98 774 49 529 89 407 23 756 65 901 9 628 12 38 30 176 31 660 71 825 84 522 90 30 20 941 13 118 81 540 16 657 62 240 40 174 21 972 75 786 78 29 96 218 70 482 67 983 42 88 97 560 8 997 18 576 56 637 59 474 88 587 44 317 79 803 55 381 39 582 64 87 92 493 11 316 2 984 26 50 66 211 72 401 38 725 53 883 28 223 3 808 94 831 32 164 58 131 86 384 95 639 1 353 27 704 99 687 68 263 41 526 77 66 91 161 35 701 29 183 52 543
81 732 52 201 96 491 16 558 95 58 69 23 28 62 99 948 8 596 13 680 72 698 73 33 60 112 46 91 91 545 55 257 3 151 23 705 89 530 56 103 51 102 19 974 93 189 85 604 29 894 53 811 38 709 61 109 15 978 42 841 11 473 39 931 47 757 50 816 14 686 75 707 87 637 41 53 37 685 98 510 12 1000 35 538 36 532 26 155 44 377 70 223 79 268 1 55 48 479 58 574 31 439 43 895 88 787 92 828 32 43 83 540 59 451 22 667 45 536 74 814 21 392 17 165 27 354 33 188 63 560 64 908 80 922 86 62 77 921 30 108 34 607 71 982 40 811 84 9 9 61 65 571 49 641 20 909 7 896 54 677 6 324 2 42 0 511 5 679 67 523 10 557 94 159 57 261 62 722 97 75 82 387 66 855 78 206 76 990 18 789 90 222 25 219 24 592 4 668 68 748
89 962 38 545 1 994 7 768 65 19 55 971 84 480 61 662 79 218 39 57 23 600 90 997 97 833 16 64 82 654 54 666 32 210 30 14 33 885 91 491 34 855 13 375 2 82 67 565 93 753 77 383 4 391 48 374 19 841 72 689 11 550 5 111 86 93 17 366 9 39 25 721 29 186 98 98 57 784 10 737 36 291 71 120 43 793 58 462 75 108 96 853 42 529 47 782 49 437 21 522 64 144 73 465 81 774 80 707 51 265 63 621 8 828 26 44 94 619 31 280 83 773 60 516 92 78 45 20 62 661 40 105 28 549 24 469 44 254 0 243 87 299 20 782 53 525 76 181 59 894 68 514 6 671 88 293 95 43 14 686 85 360 74 637 78 988 52 379 12 67 27 218 56 173 66 129 18 747 99 706 70 63 50 751 35 340 3 787 69 134 46 144 41 703 37 606 22 870 15 847
51 89 33 97 20 837 84 939 39 735 74 292 68 276 82 493 24 103 71 508 99 832 92 286 13 726 37 187 48 663 49 982 14 242 96 753 46 297 83 703 52 235 57 396 16 789 97 312 50 635 75 898 63 724 23 429 44 894 64 255 60 534 17 460 11 784 61 786 42 160 94 514 8 626 98 10 93 783 67 508 88 569 91 886 3 660 18 714 69 515 59 617 45 579 2 189 90 582 78 396 62 561 79 946 95 263 12 982 77 425 32 102 58 76 4 967 19 307 40 273 10 143 25 602 47 499 26 47 1 55 5 632 31 193 7 33 70 124 29 993 22 762 43 235 30 447 6 70 28 99 73 310 34 708 66 274 89 973 72 85 41 669 85 159 56 505 80 797 15 540 27 300 86 312 76 86 81 436 21 652 36 864 65 14 35 828 38 882 0 143 55 333 53 810 54 984 87 533 9 939
16 840 43 47 83 914 39 933 40 862 47 241 67 889 10 382 66 204 98 986 72 472 3 298 74 145 91 917 69 333 22 294 55 597 12 139 90 382 15 683 76 519 31 926 36 365 71 938 42 316 61 931 48 686 38 569 57 693 75 846 63 183 35 851 94 227 87 224 62 539 23 446 56 722 79 715 70 170 41 254 77 279 49 822 26 233 68 351 1 207 8 27 65 505 82 960 6 174 45 158 24 55 89 890 5 65 96 145 51 272 88 599 20 352 58 714 95 382 84 728 21 203 46 46 53 171 81 847 52 656 93 774 78 304 27 363 7 246 2 296 73 803 28 274 17 138 9 377 18 988 59 209 0 283 30 78 32 66 29 302 50 500 92 681 85 566 19 582 44 661 34 248 97 971 99 899 13 982 64 66 86 401 14 629 37 218 54 323 33 221 4 106 60 996 11 759 80 174 25 864
63 952 15 483 33 95 17 518 83 592 22 7 71 884 21 739 85 81 51 431 59 643 32 366 96 570 93 465 99 368 25 772 54 65 97 321 3 524 55 593 75 514 80 575 31 443 79 661 67 548 88 898 40 417 76 639 26 466 60 502 23 857 16 728 13 291 7 841 8 82 64 454 58 710 9 828 82 606 48 553 5 293 47 909 11 295 4 331 36 29 6 929 44 905 81 472 20 344 77 334 37 718 42 548 90 479 45 974 68 522 34 196 57 663 98 903 12 572 19 628 49 582 28 112 62 597 38 384 66 986 27 814 14 920 69 246 50 423 35 533 29 102 10 49 78 555 94 202 24 36 70 745 18 344 74 733 72 812 43 973 95 133 0 84 56 245 91 922 30 465 92 202 89 744 87 301 52 629 84 406 86 64 46 484 1 381 2 792 73 893 61 59 39 563 65 462 41 253 53 75
55 807 30 397 17 295 79 948 89 711 14 835 85 494 97 691 76 823 73 505 22 438 99 439 78 198 65 183 67 894 51 598 10 885 83 799 74 753 34 980 43 516 80 187 53 371 15 987 91 26 38 106 11 325 52 678 66 904 94 237 81 269 24 687 93 971 6 216 98 294 41 697 82 37 26 804 3 895 64 479 72 447 5 802 96 786 28 451 25 805 12 834 50 155 19 251 86 262 36 913 40 171 1 470 20 534 29 977 46 192 0 389 88 977 32 666 54 899 48 156 31 614 60 382 9 677 71 79 95 726 23 491 57 398 4 873 39 473 70 57 68 660 84 672 75 427 7 755 62 5 42 677 21 39 45 850 44 34 33 159 47 216 8 285 63 152 58 879 49 584 59 117 69 563 27 126 87 95 35 845 2 728 56 202 37 42 77 670 16 664 90 999 13 757 92 16 61 381 18 939
89 166 64 414 40 442 56 402 84 176 12 176 98 611 85 32 94 480 25 27 48 846 30 389 73 96 9 902 78 188 66 954 1 374 33 955 46 736 0 834 53 640 3 318 88 771 38 403 13 934 43 817 67 722 6 580 8 219 10 5 86 789 81 409 83 153 90 622 79 884 55 25 62 281 91 886 99 183 49 376 26 748 69 649 75 810 74 145 63 825 23 224 19 324 4 603 14 812 28 311 58 931 52 693 15 799 80 929 24 726 51 876 41 815 70 587 72 567 54 144 97 245 47 686 95 466 34 415 96 335 36 206 76 942 77 777 21 851 68 735 7 687 39 107 42 471 59 296 35 765 87 87 5 160 93 135 92 372 32 64 20 213 37 460 71 913 22 427 17 296 60 146 16 150 27 256 61 753 50 760 45 923 65 145 18 878 2 485 31 281 82 586 57 658 11 338 44 52 29 110
3 736 89 81 60 964 28 354 38 189 2 187 76 1000 40 690 97 120 78 760 91 432 56 242 55 431 84 815 0 973 47 448 24 103 94 542 37 223 33 732 5 271 59 547 53 586 79 569 34 562 46 920 17 590 77 309 42 711 63 317 50 266 8 916 69 591 11 136 64 157 16 363 32 962 22 127 86 1000 20 512 74 110 21 62 9 579 95 879 70 557 68 900 49 962 81 248 67 361 35 936 62 132 13 644 85 879 80 393 23 225 6 589 29 6 41 83 93 205 73 189 72 578 10 21 87 236 61 671 36 817 27 415 25 700 39 714 44 450 82 392 99 306 58 972 30 973 12 958 43 746 4 67 48 786 14 727 54 862 18 879 51 570 83 140 19 634 52 11 57 684 92 534 71 290 96 218 26 653 15 944 88 985 75 310 45 583 90 956 7 983 31 283 98 229 65 233 66 486 1 962
12 584 36 458 96 793 9 338 24 457 2 98 64 360 31 698 61 860 52 284 49 453 27 737 29 117 66 367 15 837 1 573 62 977 70 110 48 427 26 850 13 883 18 133 58 47 81 43 10 170 98 879 8 934 38 44 76 596 32 77 89 662 99 592 40 346 94 321 42 152 78 750 11 727 91 336 37 643 67 270 0 421 39 606 21 281 90 82 4 302 87 124 69 848 45 575 85 36 28 204 46 287 22 339 35 469 95 189 30 594 74 592 57 855 19 834 20 453 16 750 79 556 68 476 72 649 77 680 56 498 53 824 93 957 86 628 84 746 71 803 6 309 97 926 44 194 65 610 17 31 80 566 63 177 43 71 50 832 92 301 14 223 7 805 88 490 59 191 25 55 23 812 75 904 60 395 34 778 33 640 47 216 3 166 83 648 51 820 82 219 55 108 41 189 73 412 54 276 5 472
70 838 77 616 35 282 40 188 45 727 10 972 57 20 12 497 19 347 58 236 78 928 16 650 42 87 51 861 59 808 30 780 98 947 94 591 63 802 5 421 83 510 92 454 41 147 67 710 44 765 38 504 65 183 32 667 76 383 97 241 8 759 84 103 11 232 21 194 81 943 86 172 49 472 68 360 54 667 82 296 27 232 14 24 47 933 99 875 64 112 73 904 48 214 74 957 37 528 1 369 52 487 60 156 17 281 34 648 13 906 15 491 23 198 36 68 50 458 69 879 61 117 18 123 43 692 96 235 4 188 85 317 26 16 46 323 89 505 22 657 79 984 53 965 93 475 24 526 66 843 25 707 80 926 6 825 71 726 90 565 91 79 2 446 88 833 20 492 33 341 3 778 29 106 39 209 7 520 72 197 95 256 56 420 0 513 87 125 75 509 31 201 28 533 62 741 55 232 9 260
44 398 15 652 0 631 70 477 85 96 81 258 88 510 27 831 10 941 12 998 89 366 95 658 71 182 48 306 24 157 72 224 99 807 91 40 28 205 74 349 76 286 4 126 36 244 83 87 26 919 22 652 86 224 55 357 25 359 90 439 46 413 49 692 69 435 6 661 56 508 17 341 50 508 37 161 33 753 35 618 58 673 87 529 2 257 30 311 32 713 7 994 20 654 98 709 34 292 40 573 45 897 82 1 57 460 9 267 1 539 38 364 73 805 66 588 18 24 21 523 75 422 62 861 53 304 41 847 19 164 92 616 39 747 31 727 42 34 47 597 11 49 5 97 94 734 78 287 52 483 63 792 43 386 16 257 80 457 64 6 93 950 97 143 79 577 54 275 14 607 77 464 23 369 3 230 13 662 68 105 65 833 67 928 51 831 96 182 29 672 8 672 84 812 60 89 59 1 61 672
21 462 32 917 93 505 28 775 31 800 12 115 84 96 75 384 50 40 97 43 23 554 86 760 46 546 64 608 48 489 26 685 94 618 98 834 89 753 80 641 25 430 82 351 65 639 58 70 59 14 24 443 79 847 83 555 52 873 70 75 43 17 42 709 17 525 6 546 88 934 36 569 54 954 56 987 76 229 62 157 45 396 1 117 40 325 69 46 35 596 81 884 20 718 96 132 5 98 37 460 60 728 68 362 39 336 29 393 61 79 16 850 99 270 63 450 90 178 78 462 11 253 41 179 74 30 9 696 87 818 85 170 13 748 95 714 8 362 14 9 27 4 34 90 10 332 91 322 4 461 51 13 72 456 2 937 19 442 0 45 47 338 67 323 73 66 49 525 7 738 33 748 66 547 30 153 22 83 77 454 57 588 18 122 44 413 55 389 15 982 92 791 38 58 53 680 71 951 3 599
29 258 30 58 91 963 63 499 78 388 49 910 12 334 86 137 16 729 71 73 96 507 98 34 62 542 51 209 48 354 3 669 72 894 7 812 18 921 13 157 17 593 25 99 44 146 56 869 22 846 50 13 27 141 74 132 75 776 34 504 35 10 97 764 55 384 93 338 90 117 92 60 84 606 77 685 28 750 43 973 0 861 6 457 70 195 26 961 66 107 42 84 59 461 95 735 89 577 67 173 82 636 79 107 8 365 52 350 53 928 21 411 58 706 41 911 45 773 2 741 88 537 5 470 85 825 39 340 57 974 81 84 31 686 87 297 10 977 1 396 61 495 68 821 64 679 4 573 23 504 11 637 99 740 9 31 47 710 69 774 19 783 80 234 14 952 94 992 33 259 60 617 36 297 24 543 73 30 38 774 37 411 65 652 32 703 15 639 40 226 83 843 54 81 76 30 46 706 20 206
34 366 97 942 63 741 28 942 41 82 79 73 24 141 4 569 96 470 40 7 14 907 6 319 17 164 20 312 12 649 1 790 18 766 19 451 94 186 5 918 31 806 73 111 80 108 3 207 21 137 25 966 52 207 16 406 87 85 44 770 71 21 65 287 8 187 86 999 55 78 35 924 13 499 82 464 48 374 7 179 53 236 47 110 74 901 33 301 59 860 9 451 92 132 46 691 75 634 56 845 78 679 91 579 38 629 89 926 11 451 77 113 15 273 54 103 30 701 69 529 49 14 98 5 84 204 45 288 67 964 70 236 95 332 83 658 27 359 88 128 50 792 99 109 26 626 72 314 22 363 39 501 23 867 81 303 0 851 62 114 43 420 2 581 93 411 64 779 32 217 36 454 66 108 58 997 68 243 57 919 61 791 85 47 42 592 90 403 10 689 37 77 29 388 76 408 60 363 51 580
23 696 27 635 48 909 26 605 36 365 1 231 42 495 71 603 89 45 75 840 77 788 65 294 67 159 70 126 55 811 21 986 94 853 16 597 83 539 62 641 15 971 39 41 99 458 34 437 64 726 53 207 5 658 6 98 4 111 0 47 52 313 69 888 17 835 12 693 72 915 84 94 43 408 9 759 14 14 25 441 32 958 46 257 88 10 47 253 28 783 73 916 10 859 49 691 57 580 37 349 95 476 13 32 22 126 98 993 87 66 3 630 74 206 61 118 38 722 97 139 31 490 92 269 11 872 93 295 80 724 44 580 30 333 51 484 86 808 58 536 91 556 85 790 35 705 29 935 81 881 18 97 82 305 50 611 41 742 2 706 7 852 68 987 45 332 59 990 40 175 54 4 24 26 8 462 60 835 20 564 19 117 79 444 66 8 33 991 56 476 90 423 76 119 78 474 63 287 96 146
41 520 96 429 88 452 17 92 65 756 59 182 97 997 14 120 68 576 28 504 21 273 42 444 56 455 50 603 90 77 12 502 55 411 63 884 11 263 99 691 13 888 61 189 95 295 67 897 26 653 86 856 69 467 19 148 75 240 3 61 32 685 48 246 0 404 18 850 40 291 30 399 93 193 73 922 20 178 87 989 58 449 83 830 51 312 91 964 53 898 62 632 71 885 6 150 1 429 31 343 36 261 49 286 79 842 23 789 70 965 46 567 77 382 54 108 15 463 66 561 94 274 8 30 82 299 27 235 4 633 10 284 45 140 64 892 43 374 34 982 98 485 16 803 22 935 80 178 92 134 85 671 81 130 84 144 47 703 5 833 9 226 24 537 57 335 33 894 35 182 37 519 89 585 60 304 74 366 2 400 25 60 29 971 7 835 78 724 76 766 72 341 38 938 52 446 39 908 44 487
71 405 24 976 44 288 65 232 42 470 35 574 6 328 14 113 74 713 91 821 43 887 97 235 15 45 78 828 10 362 70 84 5 294 2 32 40 777 21 241 83 498 13 782 48 392 69 326 18 781 84 98 31 184 54 336 4 156 41 732 32 311 19 915 25 979 94 314 37 721 76 47 60 235 92 952 99 818 46 853 58 636 85 300 63 825 20 832 89 490 52 790 57 378 87 551 98 815 62 756 86 16 75 398 72 973 1 228 9 60 59 380 26 350 29 995 8 639 47 240 88 130 16 651 36 737 27 821 23 732 11 985 17 419 96 276 82 986 81 531 49 119 80 152 30 223 0 496 51 505 68 564 3 854 39 690 95 522 22 265 38 173 79 695 64 538 7 724 34 372 53 798 50 535 12 68 66 536 67 988 45 854 56 601 55 97 33 526 61 13 77 456 93 604 73 1000 90 458 28 275
47 773 53 524 94 724 89 237 4 733 69 399 74 132 57 123 78 948 7 181 21 23 46 462 87 156 16 261 62 643 33 5 75 578 28 574 96 27 19 832 81 784 14 521 70 697 76 767 99 835 27 145 26 15 36 152 66 911 64 717 91 179 80 656 54 530 0 758 2 476 29 105 9 716 24 147 10 741 52 721 79 393 35 346 88 357 11 355 72 936 65 201 1 967 20 327 13 195 34 898 77 717 37 460 68 43 41 85 32 245 97 86 44 655 86 736 71 237 82 227 48 49 17 66 92 200 8 247 49 709 73 381 12 556 67 79 93 695 95 521 15 807 83 66 38 224 55 653 18 855 39 259 6 44 30 688 22 931 45 172 61 748 40 182 58 409 25 477 31 603 60 182 51 748 43 338 84 326 63 224 90 137 98 290 85 93 50 660 5 215 56 684 3 969 23 781 59 624 42 604
41 665 13 773 96 152 69 170 54 365 9 802 56 490 59 155 92 214 14 150 58 857 38 538 17 432 72 204 78 514 31 31 43 237 50 70 63 627 39 799 60 23 19 716 67 976 76 420 36 161 47 974 22 602 86 555 84 626 21 531 64 572 97 683 89 816 81 570 5 892 25 421 40 789 26 886 91 161 73 367 94 832 45 486 62 199 82 339 1 243 87 642 23 77 35 45 75 245 8 362 83 199 32 1 85 555 55 144 7 853 44 786 52 407 70 774 71 191 42 176 98 93 27 546 49 859 88 553 37 166 16 470 90 37 4 79 6 59 24 795 48 753 57 210 29 896 66 158 80 40 34 181 93 418 79 299 20 589 68 275 33 798 61 646 99 835 11 252 65 96 95 840 51 933 2 259 10 157 28 894 3 601 77 807 0 245 30 86 15 442 12 113 74 80 53 611 46 440 18 389
89 380 87 887 2 934 21 577 82 520 80 360 49 688 81 10 86 545 33 235 34 719 45 518 62 718 48 893 60 267 52 613 31 313 69 449 71 748 73 889 39 725 63 99 8 844 77 612 24 615 83 99 67 820 3 832 99 586 43 54 26 330 27 465 32 43 61 542 65 652 79 79 42 893 30 481 29 84 19 544 37 930 4 231 98 255 11 18 47 264 72 125 40 451 9 334 84 395 51 350 96 461 46 704 25 780 75 57 54 637 44 595 93 214 38 166 1 975 15 409 59 736 14 706 57 302 18 800 36 548 13 443 35 446 70 480 66 436 88 533 6 182 56 281 41 107 92 682 91 369 94 194 12 287 50 40 10 96 28 52 95 673 17 788 78 325 85 405 64 990 16 332 68 190 74 448 58 886 55 898 76 716 97 377 23 718 0 173 5 904 90 542 7 236 53 290 20 329 22 986
19 399 35 735 98 436 60 827 31 720 53 72 95 40 39 755 16 345 91 794 99 748 50 739 30 952 3 325 68 688 81 179 92 207 48 495 37 197 86 559 17 644 1 363 62 98 33 532 69 896 12 729 8 860 75 688 15 310 71 231 18 664 47 870 74 195 73 93 57 728 78 505 97 68 7 453 5 265 80 536 96 240 66 673 49 733 77 816 27 267 0 471 65 953 93 127 41 51 21 312 59 757 51 988 25 771 76 486 54 827 52 525 38 714 36 219 94 350 44 48 29 599 79 838 9 265 72 619 43 531 4 697 32 704 84 390 45 739 87 982 64 71 58 374 11 625 56 328 70 110 6 613 22 462 10 997 28 685 82 693 85 918 14 633 26 682 61 68 88 24 90 414 34 868 20 640 83 232 67 783 13 930 89 243 42 354 23 748 55 765 40 698 46 797 63 376 24 607 2 232
18 618 52 814 62 151 36 704 37 696 64 434 26 427 98 759 45 254 60 708 61 368 86 816 82 276 33 70 65 616 94 633 79 838 55 863 24 736 76 858 20 413 50 153 39 805 74 654 81 324 4 732 85 771 12 546 96 308 30 845 88 274 40 378 5 260 93 705 28 117 19 843 91 409 9 860 46 200 77 507 67 294 73 438 0 661 95 388 35 424 21 437 70 715 59 920 90 633 41 134 7 460 32 271 54 751 22 132 34 682 29 211 69 328 87 251 13 669 58 893 44 875 25 134 97 523 53 352 72 886 11 196 15 724 89 290 27 848 51 377 83 777 49 571 16 483 56 449 3 553 23 615 71 856 92 848 31 88 48 869 14 998 8 341 38 828 63 730 66 696 84 941 17 444 99 928 10 698 43 491 80 400 6 895 68 576 75 637 1 703 2 790 42 35 57 162 47 257 78 938
6 241 90 631 20 394 50 845 18 168 21 513 89 120 35 602 48 134 46 948 51 425 32 501 97 280 36 378 66 115 19 200 17 669 74 448 65 705 91 135 72 223 10 610 29 783 7 957 30 205 96 855 13 987 78 968 94 191 70 767 61 344 75 319 62 704 15 312 59 504 39 339 83 873 14 688 79 69 98 395 67 192 52 613 5 652 95 346 3 636 23 793 73 286 28 932 2 635 45 561 85 301 25 814 27 418 42 684 11 671 68 2 37 456 0 224 40 226 49 633 71 423 31 303 41 229 76 220 12 168 34 297 58 942 4 411 93 931 87 388 86 61 56 830 60 88 26 551 57 396 64 250 38 837 47 44 82 601 9 866 24 604 22 267 16 58 92 463 81 727 1 267 80 900 99 203 84 779 63 347 55 96 43 599 77 694 53 39 8 715 33 453 44 391 69 214 88 480 54 735
21 753 55 832 52 347 83 998 74 131 95 549 30 69 5 391 29 423 2 625 24 63 93 336 92 133 1 964 79 173 60 472 17 275 42 37 85 362 98 100 73 451 59 902 96 913 34 173 41 433 75 642 31 734 33 527 87 143 40 43 27 810 81 989 13 120 78 905 32 429 61 664 68 701 58 917 62 67 37 399 26 559 77 555 46 982 80 991 67 730 86 358 0 915 11 676 44 489 22 317 94 524 90 472 10 548 36 883 89 33 50 647 45 531 99 796 23 772 43 526 12 134 49 556 39 616 64 632 84 883 16 882 47 605 72 511 91 418 3 161 20 226 38 556 97 808 18 206 57 703 63 502 19 494 51 493 9 863 76 582 14 462 65 575 25 646 82 899 7 658 54 63 35 461 66 145 15 785 56 634 4 615 53 781 69 518 88 604 70 670 8 267 71 262 48 671 6 431 28 880
26 734 66 270 6 455 46 156 15 95 75 39 16 665 72 415 58 151 17 55 71 733 95 212 12 701 94 752 25 702 86 298 70 617 93 309 7 375 62 7 18 285 98 287 45 427 73 272 5 732 85 728 83 425 3 292 56 390 92 572 99 312 8 279 63 869 33 527 49 29 69 369 51 175 2 17 21 894 48 86 42 536 88 790 64 73 65 9 11 563 81 667 35 974 40 513 9 757 84 3 57 125 20 942 37 606 78 327 44 926 34 60 90 564 60 20 68 980 22 62 89 854 79 549 67 756 77 550 53 394 41 41 23 488 0 729 39 220 91 640 54 826 38 128 1 68 13 160 32 375 24 776 14 75 97 852 31 658 43 403 52 457 10 19 4 714 74 64 27 301 19 734 29 42 80 333 59 306 87 955 76 786 96 813 36 139 50 375 30 175 82 356 28 939 61 937 47 420 55 591
55 691 45 953 94 762 43 624 76 33 36 327 58 116 92 631 26 737 13 871 32 328 42 341 48 747 29 106 20 218 84 650 78 136 61 865 69 987 62 414 70 90 72 835 52 81 86 44 4 304 23 581 31 532 5 363 10 299 35 17 28 141 27 334 66 431 3 223 64 98 63 755 85 433 80 39 59 506 83 737 98 362 16 9 96 858 95 386 90 389 49 236 89 250 75 536 2 627 6 539 82 399 17 812 37 304 9 542 60 869 22 953 53 785 44 228 97 888 73 695 81 669 47 261 11 503 67 252 71 349 19 542 14 846 0 765 7 361 8 430 40 527 18 130 74 649 93 981 54 220 50 335 38 357 68 237 15 740 25 62 30 897 1 720 87 640 39 282 99 840 41 209 12 112 21 87 65 267 79 998 34 902 77 149 33 286 51 163 88 655 46 284 91 560 24 450 56 521 57 1
33 646 4 998 57 782 44 958 1 802 0 1000 23 276 27 39 78 509 32 160 64 421 30 889 94 150 16 21 81 186 67 101 35 125 22 551 76 535 41 938 73 617 91 649 43 531 65 721 12 835 74 117 11 279 47 33 56 693 79 480 92 24 80 227 98 714 96 756 26 59 51 49 13 66 58 284 88 540 93 7 72 66 42 634 97 698 66 539 18 159 99 964 63 410 15 72 59 285 5 406 38 631 19 518 20 416 29 25 24 923 54 86 77 262 50 248 39 789 31 281 17 431 48 723 75 295 52 952 25 626 61 316 55 882 90 726 83 765 6 927 28 416 84 866 34 992 95 79 86 734 69 57 3 775 85 499 45 204 2 968 62 546 40 344 10 35 49 519 70 139 8 944 21 210 37 97 87 716 46 176 68 996 82 775 53 626 89 671 60 849 71 916 36 266 7 730 14 767 9 291
52 614 34 20 8 718 73 813 47 227 0 187 48 341 33 432 9 698 40 30 41 4 29 1 11 498 19 730 93 351 54 993 71 119 26 604 82 259 5 693 13 889 60 849 16 624 63 575 61 651 20 729 75 203 59 410 37 333 46 385 15 119 83 707 28 425 23 320 7 576 42 220 80 311 91 337 55 267 2 34 4 973 14 455 49 133 51 558 94 223 30 968 87 583 97 896 39 735 81 496 56 915 36 70 17 776 31 982 24 765 99 381 10 669 6 291 57 713 77 647 22 921 98 543 50 773 21 530 85 194 58 285 38 994 43 690 88 672 70 503 32 229 95 292 92 684 64 564 69 884 84 251 53 822 67 782 76 239 78 224 45 215 90 432 27 549 66 210 96 847 62 436 79 232 35 189 72 500 86 555 44 358 1 366 68 777 25 278 89 236 3 45 18 526 12 249 74 977 65 51
88 953 47 271 58 917 52 659 2 193 16 193 84 693 38 301 49 347 71 631 24 579 89 717 20 76 37 849 11 342 26 418 72 793 3 495 91 683 43 507 57 941 8 597 0 55 35 84 21 544 74 770 96 930 4 414 42 33 23 960 53 57 93 964 64 304 79 6 22 585 45 713 75 714 98 496 55 347 19 343 68 810 10 624 83 832 62 323 97 521 63 270 29 690 40 477 32 57 27 323 30 4 1 491 46 196 87 715 54 39 92 44 90 4 31 1 82 363 17 82 99 238 41 956 69 102 94 817 48 760 81 351 34 196 25 492 56 235 18 119 95 699 15 38 70 863 14 861 50 313 73 414 5 666 77 179 33 284 13 668 36 821 6 491 85 270 86 289 67 595 60 515 39 243 7 347 51 47 12 493 65 417 44 149 59 105 66 27 78 3 28 717 80 828 61 536 76 377 9 950
88 423 10 881 13 224 47 766 77 830 56 162 23 754 33 410 29 244 20 629 67 617 46 430 72 463 18 165 17 557 49 601 90 248 35 488 39 503 83 724 59 118 69 299 21 169 14 459 61 790 7 736 8 165 26 348 89 577 30 299 32 831 41 133 82 130 43 882 34 807 51 810 22 2 1 746 58 351 24 620 25 18 42 438 97 213 68 461 85 909 0 819 80 173 95 855 27 215 92 39 87 775 99 772 45 277 12 495 2 520 28 536 37 410 79 736 54 280 48 459 3 924 15 509 94 719 44 699 71 41 50 143 84 132 38 111 63 177 31 835 70 852 98 78 86 497 78 76 96 819 52 453 66 729 60 674 65 714 9 543 53 907 64 363 81 166 57 199 73 24 11 29 55 1 16 249 36 457 4 501 40 215 62 750 19 71 5 754 75 94 6 750 91 695 74 531 93 171 76 152
52 30 1 143 68 421 67 549 93 724 79 355 24 552 83 707 81 16 2 381 60 673 76 229 43 832 36 472 56 865 3 343 22 395 0 152 62 400 55 136 73 286 4 797 88 879 51 728 90 95 59 509 16 953 18 897 32 881 6 930 80 351 94 234 57 452 15 819 33 951 72 581 21 296 44 989 92 888 28 50 8 550 11 410 66 461 14 13 41 747 35 258 65 827 40 715 23 98 96 430 82 265 45 818 38 309 30 380 5 379 85 334 87 496 47 156 69 43 89 39 37 586 86 176 70 228 39 360 84 896 19 866 78 36 95 779 91 808 27 216 9 438 75 367 42 311 64 219 31 913 13 316 10 855 29 462 17 473 12 981 74 881 49 161 99 760 50 715 77 443 63 260 7 160 48 939 25 374 53 161 58 936 26 558 54 374 34 346 98 192 20 975 71 790 46 898 97 810 61 73
54 600 76 88 95 207 77 486 39 471 36 669 94 635 48 820 27 177 9 790 46 327 5 961 61 108 90 142 96 329 82 200 92 483 38 859 1 490 18 932 7 36 58 296 78 500 29 929 65 674 20 219 86 781 17 962 40 571 14 485 33 84 64 452 70 917 67 879 57 167 50 786 75 25 99 556 52 639 0 34 62 500 32 425 79 480 2 741 26 678 37 896 60 81 49 947 73 161 16 292 66 460 28 100 8 584 51 895 81 59 30 868 80 729 43 279 59 816 93 438 6 529 13 840 45 998 4 561 41 434 22 659 72 145 53 112 21 723 56 339 19 415 68 770 88 260 44 376 74 298 25 242 24 877 97 133 42 443 71 482 98 2 15 915 63 212 69 176 35 109 84 377 10 529 83 955 89 280 11 947 47 252 3 158 87 757 85 39 91 684 34 938 12 316 31 79 55 18 23 347
62 816 16 872 28 896 20 425 59 246 58 641 61 534 2 982 56 843 90 319 97 58 25 679 22 745 92 877 88 147 19 900 1 334 14 113 42 187 38 785 4 794 53 402 84 310 37 127 89 906 9 685 3 731 32 485 13 398 85 271 54 694 46 943 47 571 76 669 24 127 93 937 33 693 10 911 65 347 94 933 7 157 96 947 80 860 98 296 34 571 68 517 72 136 39 874 73 817 11 972 75 651 70 844 86 723 77 880 66 698 63 764 48 102 31 952 29 957 57 212 91 380 27 24 71 992 55 281 50 793 35 367 41 543 45 607 15 446 52 910 82 643 74 98 21 751 69 212 17 125 51 159 5 299 99 71 67 349 23 481 79 696 81 902 95 263 49 607 60 480 6 25 78 739 43 514 87 852 30 762 18 864 0 685 12 963 40 116 36 245 44 517 26 271 64 945 8 316 83 424
7 156 0 403 21 634 52 722 85 230 39 568 65 831 90 386 72 630 4 688 2 735 82 467 83 784 26 26 5 26 14 70 63 676 93 546 97 430 43 181 62 95 20 576 34 55 29 634 54 878 50 770 13 457 55 502 10 767 79 857 3 474 25 62 38 955 58 472 53 254 88 96 67 276 75 857 44 7 23 427 57 711 36 579 71 537 51 116 19 373 77 894 46 480 94 157 49 268 1 982 42 399 27 648 17 213 35 741 15 262 12 209 66 922 98 955 18 815 8 121 16 942 31 793 45 677 68 695 64 464 30 884 41 825 59 353 61 5 78 676 56 842 74 272 80 210 87 244 24 984 81 929 22 83 60 940 96 606 11 904 9 595 32 297 95 258 91 863 92 744 6 335 86 993 48 509 89 938 76 693 84 300 99 881 33 984 28 62 69 361 37 117 47 566 40 192 70 728 73 912
58 167 92 149 4 667 47 420 23 844 21 831 81 432 0 454 46 614 42 753 65 950 61 763 35 749 38 952 78 338 93 79 30 661 44 720 95 317 51 105 66 394 64 635 88 883 20 755 69 649 73 380 36 595 96 630 59 986 33 754 87 894 85 42 57 989 6 392 53 654 27 938 71 520 89 217 83 436 98 350 79 946 60 88 91 86 56 146 43 247 16 966 11 987 76 4 25 353 45 93 94 324 5 91 19 503 34 41 70 105 90 259 41 716 75 734 14 5 9 700 22 463 62 893 63 776 32 114 84 707 54 40 39 495 80 184 7 994 72 629 48 409 77 366 17 795 68 151 67 48 86 681 1 492 2 111 10 139 8 225 29 510 18 266 3 436 40 758 49 804 50 100 52 850 97 316 15 207 26 778 12 13 82 973 31 82 55 333 13 906 74 637 24 964 37 114 99 202 28 433
9 31 27 471 34 371 20 361 90 164 13 680 52 938 19 708 95 265 78 151 33 491 84 291 45 321 58 306 79 88 35 566 99 830 28 582 10 186 97 602 32 421 51 770 93 542 47 4 18 477 3 126 17 871 55 39 2 318 96 594 83 668 46 401 4 723 41 859 50 877 74 723 30 859 6 136 69 672 24 840 87 929 40 395 85 914 68 949 49 382 66 971 26 92 7 446 89 120 77 550 70 292 39 434 36 977 57 403 54 332 75 156 62 695 56 621 94 644 53 155 14 835 98 684 61 807 44 971 71 480 76 358 0 396 91 242 8 626 1 803 43 836 72 463 12 553 25 350 29 922 86 116 81 96 60 439 65 900 82 580 92 302 38 277 48 285 42 135 80 385 64 49 37 676 67 707 21 721 88 333 22 212 31 429 5 632 73 196 59 817 15 293 63 372 23 963 16 212 11 311
34 431 0 285 92 347 59 198 63 692 77 916 29 560 26 395 33 557 40 267 95 428 67 211 88 245 58 457 99 1000 51 950 98 903 11 255 7 864 45 332 97 506 16 619 24 269 42 986 84 673 75 749 2 13 65 362 18 835 28 398 46 720 21 121 4 596 13 569 96 858 6 705 73 606 37 882 48 64 66 47 52 504 1 586 3 193 86 399 94 976 38 453 32 322 17 675 35 936 71 538 44 6 53 875 25 779 72 729 83 553 62 230 85 635 50 724 15 319 41 454 70 728 27 12 81 661 69 890 87 726 76 892 90 667 30 853 79 916 14 402 78 333 39 915 43 172 31 802 64 245 61 996 8 788 82 717 56 63 12 705 80 832 23 718 9 553 55 371 20 402 22 77 47 660 68 740 5 496 19 749 57 507 93 693 10 471 49 520 54 631 89 958 91 961 60 114 36 740 74 124
96 153 29 970 75 76 53 564 0 519 5 253 71 422 50 966 24 52 20 949 82 331 11 581 58 747 27 551 59 493 37 298 99 642 16 995 41 691 22 160 80 252 45 52 26 29 73 635 56 117 49 462 98 345 83 874 79 489 30 895 95 872 94 331 21 105 76 846 32 225 63 557 77 979 19 488 31 967 74 873 8 277 61 434 33 969 66 354 2 621 67 793 84 958 3 19 6 216 68 589 46 362 88 328 81 485 38 756 52 546 78 172 90 261 92 506 87 480 47 273 10 858 48 30 62 907 72 439 89 945 34 608 36 559 91 763 23 13 7 855 17 780 93 473 13 2 12 527 18 726 42 916 39 570 69 23 43 904 86 866 9 487 55 689 51 477 85 741 35 974 4 634 60 453 64 804 25 484 70 409 1 448 28 224 15 136 40 997 97 162 54 226 14 964 44 6 57 11 65 930
21 425 63 702 62 561 78 770 4 159 22 489 85 29 74 633 9 742 38 959 13 95 18 363 27 964 16 402 40 399 23 37 76 891 84 42 57 697 90 991 45 629 48 822 73 860 96 195 98 631 67 246 29 951 14 953 80 279 91 924 51 176 33 213 31 172 79 784 71 579 95 360 52 569 59 834 42 363 41 986 92 829 61 650 36 104 55 786 3 898 26 356 43 477 30 932 97 967 64 832 10 4 32 409 89 20 46 461 77 689 81 5 11 50 35 710 37 160 60 145 44 493 12 292 5 156 86 160 7 296 88 450 15 684 25 815 54 139 24 608 99 196 1 590 83 154 70 287 6 542 28 219 2 349 93 500 68 635 8 685 34 423 66 688 17 386 20 398 56 758 65 475 94 298 75 826 39 927 58 168 47 728 19 204 72 851 53 644 82 600 69 536 87 1 0 624 49 842 50 299
0 257 71 526 26 395 5 558 93 715 10 585 95 381 65 482 33 946 64 877 24 804 92 981 48 520 73 733 60 301 76 906 96 414 17 467 54 229 51 743 14 72 53 658 81 883 35 392 23 180 37 735 90 739 78 881 22 557 28 158 20 312 40 1000 38 592 43 761 57 957 68 81 56 386 89 779 8 561 19 75 85 644 63 483 32 229 36 624 46 980 69 972 4 162 41 330 66 881 67 369 1 556 62 656 34 3 9 150 80 421 47 152 98 860 74 457 79 959 72 686 3 575 61 743 30 106 42 723 45 675 94 876 6 982 16 577 29 604 88 98 84 502 15 234 59 351 75 690 27 609 99 648 49 632 25 241 70 246 87 200 58 306 52 969 86 187 82 520 13 858 39 385 18 546 21 687 77 272 31 695 7 777 97 68 50 178 55 545 2 876 11 238 91 895 12 347 83 441 44 178
16 989 53 946 48 680 23 299 33 256 59 879 78 413 77 308 83 920 11 512 32 780 81 9 74 605 79 696 0 607 49 156 71 770 50 455 97 463 94 947 70 43 8 300 91 548 39 54 63 12 75 686 42 947 61 686 96 735 5 714 12 195 67 969 7 498 55 863 9 276 24 306 47 795 25 917 4 437 82 822 51 632 54 780 80 200 87 697 89 63 88 353 28 852 98 95 17 487 31 947 43 358 38 854 14 314 10 716 56 326 68 256 66 855 3 347 58 313 26 199 15 904 1 6 13 24 69 137 95 37 36 140 52 532 90 316 62 138 18 792 29 772 41 186 37 556 84 826 34 582 44 757 72 324 45 56 93 710 60 422 40 389 20 194 85 661 46 894 92 840 19 779 6 160 76 328 99 601 21 587 30 548 86 166 73 877 65 106 2 91 22 775 35 442 64 678 27 78 57 707
53 84 18 573 76 488 74 269 84 944 61 206 23 890 46 871 93 358 45 178 1 784 28 524 14 464 31 136 89 983 55 294 87 425 92 406 75 89 40 447 38 244 57 20 99 671 2 661 9 810 4 858 22 665 34 927 73 807 91 737 86 717 11 876 65 234 69 391 90 194 26 795 39 959 42 652 52 752 66 708 50 827 20 786 27 911 47 134 21 788 36 473 63 112 94 210 7 362 37 808 97 323 29 20 56 661 13 448 43 406 83 745 49 92 15 874 51 438 70 188 25 447 32 929 85 237 30 547 80 698 82 698 71 201 8 79 78 879 10 928 35 349 17 193 77 119 68 500 54 902 19 871 81 388 59 545 72 28 44 677 88 958 0 709 24 827 95 441 48 272 41 172 3 685 79 703 96 446 6 319 98 45 16 131 5 406 60 106 12 819 62 413 33 248 58 491 64 383 67 357
88 682 36 925 93 236 12 152 76 133 96 788 98 882 48 132 68 430 86 499 50 95 90 989 71 90 32 978 19 396 59 146 37 729 34 260 74 720 40 497 83 325 10 748 24 131 58 743 7 895 94 543 13 385 41 924 92 246 4 156 16 697 53 587 31 286 75 808 8 464 85 519 95 985 79 975 18 655 45 184 47 132 97 77 39 278 54 245 49 121 2 962 99 955 33 732 46 844 44 963 35 267 30 637 56 964 57 517 64 668 6 300 43 624 81 317 80 685 72 597 9 83 15 699 69 522 91 170 77 629 89 677 82 807 55 776 87 920 65 800 61 664 73 200 3 660 21 905 26 52 62 497 29 199 70 185 20 340 42 930 14 597 25 271 28 923 38 789 11 319 27 415 51 171 5 944 23 171 66 920 52 721 60 45 78 664 0 236 17 127 1 992 84 700 67 352 22 925 63 145
22 381 36 819 12 339 10 495 53 688 9 428 47 356 51 141 67 697 49 803 78 426 45 321 96 271 43 250 32 203 82 975 1 19 90 693 31 821 62 572 41 789 59 180 6 971 72 406 14 435 60 345 23 724 92 25 71 303 73 844 28 820 27 476 52 588 64 989 57 321 15 762 8 293 88 977 66 820 84 717 87 490 16 477 3 690 63 421 69 432 24 177 97 7 81 285 74 843 40 139 98 70 42 334 77 602 17 12 95 190 2 454 34 200 83 624 29 348 80 56 86 930 70 783 75 1 5 775 56 794 89 568 94 89 93 861 39 223 13 717 85 376 48 13 11 791 61 890 79 40 4 265 50 914 35 455 38 811 76 941 54 572 18 29 33 913 44 306 25 990 46 477 30 655 99 559 21 242 20 684 37 868 55 714 58 913 65 635 0 393 26 780 19 170 7 98 91 509 68 547
20 842 54 565 4 330 88 761 0 3 64 94 28 447 87 553 37 883 57 562 46 59 19 986 43 65 12 288 52 299 71 188 40 261 53 427 3 512 70 519 56 901 93 537 96 688 67 298 69 736 79 53 97 727 17 993 78 81 13 271 61 25 26 944 51 698 9 555 76 183 63 693 94 834 33 742 7 668 38 178 73 677 29 652 2 115 80 207 55 598 95 231 48 903 41 470 99 211 27 586 34 342 10 56 15 909 21 948 85 763 35 981 66 331 75 216 74 95 42 481 44 802 18 169 91 603 60 50 16 171 5 75 11 364 24 245 59 897 25 253 83 819 45 296 39 77 22 322 6 528 36 698 8 896 81 238 86 875 30 751 65 380 90 94 72 238 49 480 23 719 58 464 92 906 31 167 50 478 98 98 62 741 14 407 89 162 77 534 82 421 32 882 68 97 84 843 1 244 47 213
59 747 16 575 80 279 15 262 13 175 0 496 14 740 84 582 77 362 20 586 39 464 22 513 93 732 24 130 38 907 97 497 81 295 99 897 8 273 73 91 62 484 53 853 96 253 44 881 19 924 58 857 37 148 46 134 52 711 49 501 10 779 9 817 65 61 63 656 64 749 67 649 72 551 95 465 75 581 1 254 31 249 76 558 18 277 66 168 48 382 50 483 34 17 61 169 78 360 56 468 54 27 4 709 33 731 12 430 32 348 29 58 94 204 27 23 87 667 79 930 42 275 89 910 35 189 36 605 17 770 7 29 26 393 25 460 47 761 43 891 86 198 51 624 3 952 5 310 83 940 82 513 91 976 11 421 55 436 28 443 68 942 21 876 98 893 90 474 2 789 74 769 69 52 70 902 57 575 41 91 30 159 85 265 40 775 88 706 71 742 60 117 45 110 23 753 92 782 6 500
1 721 47 528 60 195 3 159 67 555 43 198 20 506 98 495 23 420 81 396 36 9 53 234 37 374 27 221 77 475 44 269 39 703 91 753 68 187 56 273 57 848 75 793 71 916 6 968 30 257 72 604 29 42 80 206 9 150 50 472 65 225 4 940 90 867 11 749 70 553 55 751 82 783 94 435 58 274 10 231 96 848 48 348 74 578 41 500 59 51 28 539 31 816 14 715 38 605 78 515 45 836 13 615 66 660 17 341 16 341 69 930 95 59 40 922 84 126 88 834 93 470 19 423 42 302 64 505 62 394 2 494 87 634 33 628 35 143 49 504 83 938 99 853 85 878 46 8 21 85 18 980 34 537 51 963 97 841 12 336 63 27 52 788 32 819 25 603 22 510 7 964 8 983 61 916 15 962 79 190 24 245 73 166 92 856 26 200 76 320 54 854 86 796 89 718 0 404 5 82
91 960 48 737 88 851 23 492 22 403 79 285 30 372 58 918 67 485 70 496 81 922 51 559 68 309 52 605 43 564 25 763 12 826 89 977 90 918 41 49 42 778 86 749 27 219 11 671 65 546 69 57 50 388 40 120 35 955 62 274 95 66 72 653 99 229 74 171 66 92 76 561 31 435 96 295 47 69 37 765 87 899 80 470 78 30 24 357 15 703 5 61 26 219 9 562 21 77 10 472 71 701 82 62 45 87 29 267 92 236 14 47 56 384 28 974 53 870 84 50 1 596 55 878 36 856 0 369 13 491 44 744 7 655 98 295 85 306 49 753 97 123 59 495 3 509 34 210 57 666 63 589 17 869 2 407 64 53 83 68 39 554 93 301 4 377 75 575 73 941 32 291 20 996 6 43 94 693 8 778 33 529 61 657 60 460 18 918 19 330 77 90 16 877 46 543 54 425 38 763
94 100 5 441 92 707 88 23 22 201 28 542 31 665 87 820 76 363 69 910 3 781 20 29 73 797 60 973 1 701 56 655 47 544 82 194 19 471 18 40 72 885 29 984 10 874 44 417 15 141 81 998 16 732 80 20 7 287 33 81 83 821 37 432 8 381 39 617 54 295 12 353 62 139 41 1000 98 953 58 5 78 332 51 951 42 550 46 681 23 507 68 379 66 127 65 778 90 364 53 981 67 658 91 520 34 853 17 687 93 244 84 85 64 996 86 617 6 506 24 323 63 870 71 228 74 864 75 498 4 96 89 86 52 837 59 481 0 702 85 980 13 299 96 189 45 390 26 390 55 446 9 813 30 448 25 715 36 649 14 53 2 164 49 837 70 183 61 793 77 968 43 920 38 284 27 601 79 597 95 292 35 425 21 795 50 853 97 762 32 326 40 775 57 187 99 508 48 671 11 963
56 534 28 884 48 494 1 423 37 43 97 654 16 393 44 963 71 855 94 306 59 711 85 916 78 766 50 721 8 372 12 285 65 347 81 561 95 974 14 314 91 548 43 219 68 620 45 288 53 624 69 738 46 778 11 41 19 16 60 78 52 779 13 355 73 416 55 470 54 404 63 808 41 361 79 805 40 833 66 880 29 284 82 27 93 86 57 202 5 780 21 811 96 404 76 514 75 241 30 813 33 230 64 996 42 501 70 562 18 879 67 62 49 700 77 69 87 417 6 364 80 805 47 145 0 372 74 149 31 879 9 101 22 914 23 883 51 546 58 893 72 923 3 112 20 36 39 746 84 994 17 99 38 668 4 409 89 987 92 218 32 990 7 928 27 231 24 530 62 235 15 285 90 142 98 369 88 404 61 521 36 743 26 253 10 940 2 26 86 335 34 749 99 704 25 574 35 699 83 365
17 987 20 499 34 724 42 151 59 258 27 251 79 607 46 605 1 288 88 109 67 365 38 803 26 287 41 167 13 150 25 280 90 52 55 127 5 317 53 670 97 677 70 441 73 479 31 167 83 530 61 698 14 486 8 535 16 766 71 20 22 173 74 417 65 272 11 658 33 215 57 65 44 906 93 491 10 200 69 81 37 197 66 547 56 303 29 719 21 111 45 581 50 14 3 892 43 354 35 13 72 1000 94 783 40 58 51 721 75 870 95 639 80 3 12 224 28 102 19 320 58 453 98 731 48 969 54 972 82 381 77 800 92 240 24 443 18 921 85 117 87 170 60 861 76 607 49 761 84 643 89 100 62 34 0 390 96 84 47 119 32 659 30 139 63 700 99 673 36 744 2 158 91 584 4 753 86 483 68 519 39 964 9 130 81 378 15 951 6 550 52 290 7 382 64 311 23 811 78 7
51 794 23 173 46 568 2 301 47 626 10 129 13 903 17 613 85 789 89 238 81 436 77 392 16 737 22 717 93 371 57 761 5 2 31 147 60 864 1 584 65 454 55 906 54 251 24 554 73 840 50 941 90 566 39 454 34 823 82 636 98 396 97 546 76 874 36 552 7 687 58 580 56 978 27 696 94 734 61 286 6 556 91 746 14 338 25 640 38 705 20 638 80 275 53 977 40 884 48 188 92 179 42 464 49 832 32 734 59 23 71 596 83 403 19 471 29 950 35 332 64 515 78 595 84 623 96 737 26 708 28 888 99 275 62 551 44 595 67 186 37 660 3 610 79 402 75 125 11 609 45 382 18 671 4 739 15 215 69 998 9 835 86 149 70 173 68 982 43 341 88 118 66 604 74 852 72 520 12 132 21 753 41 249 8 608 52 767 63 97 30 998 33 308 0 468 95 984 87 89
79 632 40 931 45 317 46 543 8 315 61 555 35 942 74 307 96 327 63 744 47 563 9 701 56 354 48 99 51 521 6 974 2 872 33 48 86 622 98 551 80 211 49 61 71 300 90 769 24 864 55 326 77 853 30 711 92 919 83 85 37 265 60 143 17 823 50 198 75 334 18 984 20 683 7 865 62 796 16 14 59 381 29 697 44 427 73 424 13 446 43 713 99 516 28 195 88 335 68 558 3 994 91 391 58 791 23 960 21 35 94 823 10 881 87 818 67 870 95 518 27 56 22 105 57 147 42 821 84 378 26 785 31 65 38 249 34 791 12 730 78 496 41 817 97 653 4 537 93 436 1 237 36 770 69 788 14 834 64 281 89 132 32 974 11 338 65 177 85 768 53 656 0 385 5 672 15 397 76 288 52 762 81 881 66 996 19 475 54 289 82 398 72 511 25 710 70 900 39 798
65 43 6 178 24 126 40 184 71 123 3 814 44 16 23 118 58 154 18 918 2 862 15 206 38 5 5 977 84 228 50 730 69 731 66 817 31 619 96 503 64 657 61 628 19 685 67 122 48 126 13 343 11 552 34 494 76 984 14 65 53 434 22 659 41 498 33 445 37 753 52 256 17 995 20 74 90 813 29 89 27 883 74 101 94 917 81 91 60 924 62 694 86 907 75 940 8 347 91 112 49 477 70 848 82 753 46 985 30 665 78 615 51 211 25 985 79 564 36 634 35 226 0 376 97 735 88 811 1 616 43 656 83 566 28 92 57 600 39 450 9 374 10 904 55 696 68 148 4 427 87 455 59 462 98 136 54 155 77 981 73 652 92 751 63 979 12 361 45 889 93 220 32 211 7 978 56 222 95 870 99 912 16 973 47 993 89 405 21 831 26 860 42 833 80 150 72 281 85 361
56 784 5 89 74 383 76 161 77 734 7 912 57 483 37 987 52 919 46 474 31 88 49 23 43 323 8 821 24 232 39 699 17 349 73 65 69 280 55 953 90 507 60 145 89 689 83 245 42 834 45 941 10 62 96 185 99 586 54 283 23 517 16 827 70 421 9 557 66 924 2 447 11 784 85 731 65 234 75 822 68 163 14 737 97 511 82 168 71 67 80 595 86 784 28 765 6 257 94 276 58 819 64 991 72 399 78 967 38 11 63 739 93 694 20 860 47 345 35 399 22 927 40 412 26 687 92 261 19 68 59 840 12 770 0 717 91 66 27 747 33 235 53 633 98 934 61 105 13 682 87 514 48 1 84 463 67 553 44 409 50 41 18 601 29 192 51 759 36 213 3 26 4 129 81 453 34 796 21 518 79 962 88 912 15 475 30 628 25 259 32 340 95 41 1 327 62 923 41 665
51 969 55 972 11 236 5 931 98 620 81 501 86 511 89 107 18 552 93 356 2 941 66 251 49 817 34 923 63 659 47 887 14 817 60 848 97 225 50 863 16 591 96 535 4 87 23 345 39 962 30 807 13 940 61 611 79 681 25 38 92 317 10 902 65 544 78 40 44 31 28 478 72 272 19 379 43 753 42 77 38 292 91 446 76 664 54 328 68 108 35 336 75 384 36 506 62 1000 87 580 32 252 59 860 27 339 82 794 29 939 85 694 80 281 41 353 3 367 58 855 77 102 94 233 88 579 69 655 73 380 99 613 74 344 15 958 83 728 20 37 84 524 90 534 33 354 6 281 21 48 1 195 26 208 17 34 45 724 56 627 70 814 22 331 40 545 31 193 9 659 64 596 57 746 7 747 52 251 24 183 8 176 46 51 12 316 95 459 67 545 48 114 0 344 37 750 53 188 71 720
14 39 84 712 32 284 59 17 63 13 40 74 65 95 13 809 50 743 28 437 58 521 10 136 55 69 77 223 95 42 91 433 20 221 27 969 94 216 4 500 86 300 56 476 18 634 80 667 83 545 15 793 93 787 76 634 9 704 73 751 64 135 87 112 74 416 88 623 2 485 22 274 7 322 81 428 37 609 62 158 36 126 48 543 0 277 69 908 34 940 8 943 42 515 44 969 89 291 24 428 98 402 70 581 92 273 23 132 6 546 53 573 5 416 11 407 29 53 61 59 99 657 31 269 66 773 47 601 51 656 25 848 1 228 38 900 90 740 12 572 68 275 35 541 39 857 85 330 41 603 3 491 52 228 67 348 16 314 82 172 78 74 75 307 60 74 97 619 30 741 33 996 46 364 43 786 54 429 17 441 79 260 57 385 71 807 72 419 49 593 26 23 45 92 19 965 21 691 96 485
19 336 56 84 29 673 79 26 62 764 53 923 54 975 81 857 78 99 1 115 87 376 99 831 48 22 74 176 41 198 13 320 35 37 49 374 58 739 0 505 91 771 45 794 2 746 43 1000 28 588 4 925 23 79 52 135 72 302 82 659 51 576 92 376 50 225 60 370 34 647 31 18 61 747 5 158 8 533 67 586 95 308 3 969 44 844 22 629 42 412 98 488 36 561 9 737 83 12 39 89 88 468 15 556 86 456 37 167 16 141 73 916 64 534 38 672 17 749 75 237 46 651 27 854 90 502 33 9 20 819 93 274 80 512 68 945 96 458 25 975 21 121 32 306 66 60 63 826 55 288 57 907 89 62 18 663 84 447 6 411 40 943 69 406 65 170 24 647 12 638 97 485 94 728 7 225 47 593 76 823 77 389 70 284 85 711 59 562 14 641 10 156 11 483 71 606 26 841 30 410
60 77 11 497 47 488 91 565 42 310 90 176 36 113 14 396 23 320 40 336 28 172 37 528 31 921 15 211 9 883 67 63 13 778 19 509 93 775 74 195 12 808 59 702 2 252 25 889 46 973 49 394 0 845 66 380 17 588 51 356 22 734 68 226 38 192 61 473 72 669 86 959 8 583 7 201 70 595 20 589 18 728 84 168 75 68 89 669 78 854 24 410 95 569 77 783 79 816 53 142 4 886 35 238 33 959 6 353 88 333 57 159 97 971 81 251 64 303 34 7 94 682 80 695 71 906 83 740 82 662 41 51 30 715 85 452 99 754 98 896 10 961 27 802 52 705 76 699 26 924 96 87 63 731 39 466 5 544 45 292 32 300 55 314 58 330 1 630 54 603 92 749 48 69 43 667 69 348 50 81 29 449 16 760 21 242 44 947 87 490 73 805 65 533 62 83 56 240 3 896
53 939 99 97 72 112 28 502 65 919 49 821 1 166 40 584 21 251 11 324 77 933 20 698 37 882 93 159 59 965 23 991 92 255 73 325 52 120 98 664 27 507 57 944 62 409 10 619 76 407 84 189 22 665 90 688 80 335 89 133 91 727 24 983 66 943 29 817 41 212 75 221 30 269 36 298 79 912 97 158 0 834 7 774 19 276 43 60 14 598 88 422 31 741 13 221 18 271 60 981 44 49 35 315 9 326 70 964 69 930 4 124 51 542 2 104 34 172 50 330 95 554 94 940 33 69 56 861 15 921 85 826 39 384 45 916 47 313 32 197 54 701 16 883 5 125 64 683 82 113 58 807 46 92 63 622 67 85 71 548 12 688 83 241 96 726 81 639 17 511 55 584 6 552 87 711 38 370 48 584 86 415 3 190 78 256 26 533 42 220 8 182 74 198 61 739 68 41 25 895
92 357 26 780 19 209 70 453 82 40 43 527 80 239 24 638 34 752 1 34 88 921 21 624 64 590 84 638 38 336 32 769 46 900 16 953 29 735 4 608 20 160 36 769 17 334 65 385 13 294 28 36 39 82 50 999 40 945 25 205 10 738 77 617 37 718 87 889 22 481 7 367 5 253 66 807 83 475 91 293 79 197 8 365 60 877 41 198 51 491 2 607 53 646 75 860 33 639 42 963 61 996 15 484 73 851 27 56 23 812 67 471 72 488 99 829 31 498 47 962 11 183 89 910 58 832 68 471 78 928 63 448 18 247 55 828 35 771 69 934 54 48 81 865 9 441 14 972 74 822 97 72 95 309 6 793 76 810 12 429 96 365 56 585 90 465 0 877 30 751 3 672 59 558 62 866 71 210 85 515 48 424 86 204 57 770 49 513 52 663 44 364 98 751 94 927 45 769 93 242
10 915 81 768 73 307 71 678 23 526 24 515 25 886 42 291 9 992 67 86 27 616 60 472 84 914 6 345 1 164 19 32 93 881 11 629 87 391 14 169 40 952 43 780 3 568 72 281 56 73 76 554 4 427 36 701 49 927 78 792 29 649 50 948 47 419 55 33 69 344 5 303 45 657 86 990 94 819 96 668 41 679 37 908 91 622 74 584 21 970 33 29 18 992 48 49 31 772 70 300 89 668 61 566 97 406 99 698 51 958 7 94 65 485 52 309 28 743 95 877 54 652 13 232 90 693 75 485 92 47 20 862 98 482 26 369 30 159 80 16 22 176 0 181 59 878 38 926 39 782 32 753 8 361 63 466 58 913 44 548 66 213 68 552 16 929 77 85 46 767 15 753 62 630 17 869 79 356 83 143 82 744 35 697 12 618 57 331 64 920 2 931 53 73 88 682 34 791 85 463
92 866 94 390 33 248 93 779 85 522 30 73 69 572 16 96 62 770 90 668 66 899 51 894 44 319 55 733 54 906 49 835 2 313 26 199 19 669 50 532 88 50 58 571 38 913 53 364 4 549 31 805 80 30 72 409 17 136 60 937 84 864 35 758 29 943 18 652 64 610 95 883 15 94 34 943 36 590 0 729 78 27 75 390 83 434 77 97 52 30 82 288 7 602 3 244 12 30 97 62 65 405 43 261 40 122 5 582 99 855 74 803 11 888 68 729 47 620 71 787 1 101 81 688 8 764 61 138 21 946 70 566 87 967 9 807 41 879 14 847 48 61 63 711 27 287 28 118 37 834 86 818 32 583 13 35 39 477 45 235 42 44 25 668 23 396 10 718 20 160 6 738 67 462 57 145 76 393 24 348 98 196 73 436 96 142 46 802 22 93 56 357 91 551 89 448 79 228 59 837
56 280 94 826 50 544 18 758 13 441 68 870 78 592 85 286 58 981 45 252 71 297 75 757 27 685 64 99 91 205 10 937 77 89 93 117 53 842 37 139 96 762 2 763 44 468 38 938 8 999 19 971 88 472 22 454 15 529 12 389 59 470 83 455 61 317 21 205 81 937 57 156 67 590 95 859 9 719 97 591 31 461 80 967 92 856 84 781 32 950 76 247 24 893 60 244 5 616 48 619 23 814 99 245 79 344 42 695 63 95 17 496 62 626 26 375 70 40 66 903 1 502 86 810 51 760 7 395 74 547 14 237 0 573 39 26 65 515 47 488 69 171 11 330 25 826 46 446 35 711 34 120 54 419 72 846 33 622 55 241 98 17 73 702 43 278 36 538 82 768 40 903 4 993 6 186 90 150 87 819 89 282 41 436 20 417 52 387 28 462 30 971 16 693 3 325 29 88 49 31
39 786 19 259 10 624 30 620 43 776 12 143 22 449 28 65 91 96 8 970 53 549 38 62 52 601 1 964 50 816 15 950 99 588 23 197 98 638 36 380 3 140 16 162 68 306 14 74 90 917 70 756 82 820 49 109 89 928 27 2 31 901 24 956 6 712 67 494 63 978 34 735 35 644 9 365 88 891 44 493 0 121 79 656 20 479 51 101 21 267 17 968 4 678 58 966 46 385 65 870 64 922 45 2 83 498 40 576 87 907 73 181 47 439 59 552 48 614 13 540 69 287 76 295 92 945 54 736 94 921 42 86 97 509 25 737 61 529 37 573 77 73 32 623 71 346 2 508 29 279 72 956 60 284 55 142 56 829 62 118 74 947 95 678 85 122 80 904 86 476 11 42 33 738 75 776 81 196 7 636 78 488 41 43 96 846 18 328 93 240 57 764 5 241 66 63 26 862 84 996
87 548 9 993 53 750 59 820 80 191 95 122 0 345 25 606 72 679 62 115 48 448 11 233 93 885 38 633 23 544 39 370 44 781 98 427 5 907 94 888 45 942 51 876 75 607 69 160 36 90 82 369 28 365 85 831 17 51 61 117 65 872 30 950 14 832 71 455 27 151 40 639 52 307 83 741 96 657 37 686 20 977 8 2 32 948 4 315 56 413 47 946 33 218 19 796 1 289 58 807 6 625 35 680 73 706 22 132 3 501 86 294 67 630 97 166 34 893 41 515 18 397 57 659 31 694 54 402 68 121 81 2 13 784 55 101 64 524 49 26 77 419 91 10 78 13 2 767 10 101 76 642 24 254 92 135 7 331 99 907 90 781 79 554 21 401 16 212 29 636 15 264 89 600 42 104 70 119 26 972 43 603 12 140 66 514 46 302 84 358 88 459 50 684 63 79 74 660 60 730
68 948 98 165 52 980 73 693 24 799 11 662 78 326 55 951 84 939 17 626 27 879 0 329 23 228 37 833 3 927 25 330 22 992 80 803 12 891 88 12 72 808 70 318 41 68 38 439 47 821 30 178 50 620 33 207 87 661 16 921 82 760 51 465 58 353 77 98 10 758 92 195 64 300 42 36 61 500 6 576 4 258 31 880 74 418 89 819 69 978 62 455 26 398 86 883 56 850 75 778 99 618 94 213 45 173 93 665 7 316 9 584 54 924 14 19 39 594 83 881 36 142 29 148 32 559 67 230 95 717 44 564 71 343 34 8 57 71 19 92 21 459 1 185 49 253 81 900 46 505 18 85 76 268 65 144 40 643 13 566 59 469 85 609 91 706 66 103 53 851 8 911 63 863 48 818 79 425 43 372 20 101 2 612 15 29 28 748 60 615 90 726 96 349 5 137 35 634 97 31
18 757 16 499 35 782 4 461 19 433 82 76 59 758 11 667 83 685 0 865 55 330 71 412 98 503 12 268 67 85 86 398 84 974 25 374 50 824 43 865 93 217 80 59 56 266 1 438 68 510 79 558 22 154 38 45 44 277 13 723 29 467 9 190 69 153 96 947 75 330 95 641 40 67 24 354 30 911 89 66 31 722 85 500 76 278 15 692 48 979 6 638 51 177 14 182 60 240 27 330 21 44 37 178 63 120 62 226 92 700 23 818 52 132 36 301 3 964 42 990 8 49 70 239 91 750 47 720 49 663 45 378 53 539 39 393 73 741 46 395 61 775 33 628 41 518 20 656 26 204 65 999 64 884 5 957 17 737 54 947 90 799 32 781 58 118 97 73 77 882 10 645 28 127 87 68 88 739 72 197 34 51 7 221 78 861 2 920 74 839 57 9 94 252 66 451 81 932 99 496
39 12 9 650 32 786 78 222 41 750 71 46 86 271 18 780 24 247 84 747 33 209 53 97 30 31 42 573 70 155 52 297 79 867 80 610 67 999 63 768 50 296 68 411 0 880 11 920 93 317 40 396 20 963 10 389 57 803 43 163 91 802 76 218 2 20 74 293 82 340 59 837 23 652 44 532 28 669 45 69 65 801 64 836 13 333 75 908 92 451 31 189 47 359 38 839 3 823 51 659 69 904 14 322 77 390 96 545 90 402 55 216 7 125 36 989 12 237 95 904 19 201 94 524 46 585 62 900 98 432 4 902 89 833 16 555 17 895 29 516 61 47 6 774 21 268 73 166 27 721 49 600 97 503 5 657 22 533 72 870 54 338 58 670 25 503 87 86 85 161 35 37 81 115 15 979 26 704 8 952 1 80 83 550 48 465 66 852 99 812 37 529 34 470 88 298 56 254 60 294
88 232 21 101 12 636 26 884 11 885 82 731 9 985 63 865 33 8 39 974 92 466 34 171 19 952 35 421 62 126 17 408 38 910 93 299 36 280 37 293 85 324 2 817 76 930 91 491 97 87 48 487 24 224 65 6 99 145 68 61 64 238 90 304 96 422 57 360 18 270 54 803 43 528 23 969 13 722 66 451 87 849 29 95 8 234 31 449 60 380 0 116 3 739 16 292 32 241 27 645 22 461 58 121 51 443 15 675 94 998 69 876 59 704 78 47 95 528 47 383 56 988 72 155 79 396 28 807 53 394 45 803 5 578 25 374 20 217 41 570 14 511 40 554 89 966 67 632 55 977 80 437 46 804 4 793 10 617 75 566 7 772 30 497 6 501 71 20 49 347 81 580 98 977 70 203 61 95 42 954 52 249 44 919 1 701 83 223 77 446 86 685 84 914 73 529 50 659 74 865
89 675 92 146 49 771 63 970 44 588 5 934 61 170 39 530 83 562 87 30 75 684 8 914 45 742 69 490 13 909 40 146 46 166 60 334 19 381 23 477 81 577 77 835 67 759 93 467 6 766 86 230 26 736 98 832 76 793 65 750 80 863 88 865 10 452 33 919 2 525 91 407 0 879 37 459 17 273 52 965 30 435 96 496 90 32 54 580 35 872 11 973 66 64 50 789 58 65 42 182 53 712 34 318 29 73 84 71 38 990 25 430 27 916 15 900 12 516 16 202 4 956 1 719 51 183 94 970 78 927 21 603 24 470 74 502 31 249 79 246 64 268 48 17 3 459 73 387 72 633 57 584 56 192 36 469 82 611 62 676 68 592 97 647 71 381 18 154 28 875 43 240 47 257 22 236 7 99 41 189 99 543 32 1 59 862 14 127 9 986 95 791 55 215 70 731 85 563 20 993
6 960 26 312 59 805 78 259 87 271 49 275 62 236 81 738 66 546 13 358 43 618 47 489 30 951 17 847 2 864 48 374 57 492 5 228 92 429 74 554 64 127 41 333 90 198 10 448 65 796 46 986 63 994 0 997 28 386 88 411 18 209 55 957 82 440 80 398 45 80 76 487 89 617 77 979 91 860 11 510 97 736 95 284 32 385 25 992 58 906 56 448 1 325 44 908 20 127 21 639 22 77 42 612 40 868 61 575 23 340 12 970 75 865 54 908 16 84 7 191 33 570 72 815 38 762 8 846 36 260 79 221 15 195 68 480 50 821 94 792 71 420 70 408 24 440 14 244 69 315 98 198 52 85 34 495 51 760 39 73 73 545 29 587 93 679 19 797 9 486 31 992 3 276 85 813 67 89 86 162 4 331 27 306 83 796 37 274 35 132 99 697 60 112 53 777 84 416 96 418
80 473 70 62 42 658 96 917 2 398 72 120 44 436 38 423 57 323 86 584 83 317 64 954 50 621 6 438 46 388 68 938 60 225 81 716 40 284 25 236 19 569 27 847 94 876 24 593 76 772 90 993 48 450 26 272 35 33 53 980 23 395 31 666 73 360 0 681 13 841 91 175 77 5 22 423 87 690 41 38 67 706 15 215 55 377 18 873 4 279 28 451 12 51 39 455 58 577 17 831 47 832 59 538 62 964 52 943 75 507 21 777 99 630 1 960 5 304 85 193 78 866 82 412 79 530 65 100 89 94 45 917 56 70 10 931 88 793 51 226 66 47 71 407 98 404 33 423 92 862 97 819 30 468 29 966 69 62 84 262 7 841 14 316 54 890 8 453 93 887 9 199 3 468 74 749 16 566 61 347 34 706 11 350 20 440 43 228 36 863 95 211 32 222 37 445 49 819 63 349
95 943 3 983 30 216 71 632 52 455 28 645 21 722 65 365 36 760 25 668 6 2 29 998 23 407 84 144 64 584 82 64 99 125 79 890 1 874 15 594 68 312 93 590 7 957 37 197 24 222 81 640 5 766 16 220 18 918 9 558 50 214 38 498 42 514 63 873 49 176 70 714 66 333 97 933 98 232 39 777 78 453 77 272 48 10 58 361 85 717 41 295 90 940 45 671 26 314 27 236 46 409 19 284 80 576 43 364 96 723 76 24 62 448 92 213 89 180 0 498 20 784 72 444 61 706 17 876 94 471 75 556 69 892 31 539 44 579 73 331 14 357 88 333 67 193 33 590 60 211 47 75 8 792 57 757 91 148 56 254 51 387 4 929 32 927 59 462 11 889 13 594 12 74 2 173 55 267 22 262 86 389 74 945 87 665 54 475 10 130 53 441 40 425 35 413 83 208 34 327
50 757 83 842 80 155 21 764 90 88 44 835 12 193 1 193 11 661 77 262 34 323 4 289 27 43 22 966 85 30 67 252 17 609 3 948 93 485 28 174 20 58 15 999 56 469 58 847 88 517 31 678 8 357 92 611 97 301 63 294 29 919 59 193 32 519 52 744 41 543 9 17 70 805 42 890 26 872 72 199 47 822 81 949 38 205 6 164 43 719 84 238 60 859 7 507 25 322 98 830 78 520 87 233 91 938 49 908 53 103 86 509 95 208 54 515 14 884 37 960 48 461 24 6 30 790 13 542 45 301 39 415 99 878 68 746 0 412 65 655 36 187 5 808 16 680 51 711 19 239 89 355 35 42 76 949 69 265 33 671 75 578 10 339 18 119 40 176 74 270 2 810 96 536 61 146 79 622 62 836 66 868 46 810 73 368 82 350 64 929 94 153 55 531 71 996 23 707 57 49
26 490 66 694 30 886 45 272 50 415 52 520 98 171 25 498 82 841 35 864 67 429 27 731 54 739 78 304 31 447 99 505 96 602 44 436 93 188 92 240 88 115 18 797 32 690 3 759 60 863 22 204 17 107 90 271 65 469 84 674 51 866 33 412 0 690 53 380 49 663 81 620 86 767 61 140 68 391 79 405 73 878 64 250 76 571 10 251 1 738 43 705 58 290 72 615 95 187 75 62 62 350 39 99 13 259 46 308 80 576 36 937 70 992 48 915 41 17 8 868 57 742 11 687 40 407 6 134 63 920 15 340 89 336 12 216 7 259 37 6 2 189 77 848 14 496 9 487 38 750 71 732 19 843 29 930 55 486 74 598 4 164 47 173 28 307 21 784 97 178 20 779 5 140 83 718 34 95 16 559 23 839 85 18 42 36 91 357 24 742 94 659 69 33 87 514 59 781 56 495
58 929 53 660 10 131 47 583 57 624 5 835 68 523 39 698 31 378 44 535 91 78 67 849 23 570 12 123 79 774 85 442 94 115 89 712 82 377 40 217 78 135 17 636 38 560 92 752 77 361 33 553 73 211 88 102 98 617 16 162 9 740 63 614 25 308 28 344 1 388 35 30 84 524 4 867 69 574 76 872 62 347 93 315 71 206 26 326 37 64 42 431 56 172 21 262 36 892 45 284 70 747 86 309 20 196 43 679 75 257 6 712 52 187 41 719 59 219 18 861 3 162 60 777 65 255 15 792 50 151 27 638 87 773 66 602 99 968 2 242 19 554 54 323 8 826 90 347 61 546 29 664 46 946 72 226 80 513 13 720 24 55 96 726 74 791 55 320 81 27 51 131 49 774 97 534 64 500 32 82 83 905 30 587 14 579 34 538 0 810 48 458 95 775 11 76 22 400 7 741
7 311 44 724 84 308 87 46 59 203 60 635 15 958 32 59 89 21 16 874 34 121 58 963 76 866 81 97 43 751 63 925 82 935 97 605 71 418 29 799 24 321 6 143 47 457 80 188 92 21 79 489 64 451 99 679 2 137 83 492 66 851 37 796 52 125 26 910 78 191 28 518 27 425 18 23 22 743 96 955 25 453 49 106 1 23 77 675 13 567 17 496 46 161 10 151 40 252 93 463 72 594 95 47 41 558 54 634 50 183 73 140 30 182 86 851 67 188 19 268 91 167 11 548 57 680 98 771 23 735 55 770 35 833 12 150 75 562 51 66 38 511 3 732 21 44 61 966 74 8 20 133 42 955 68 224 53 544 9 228 69 279 70 503 62 970 5 905 88 15 56 943 45 167 0 287 36 546 85 403 90 337 65 4 8 910 48 94 33 77 31 151 39 240 14 911 94 748 4 843
94 312 71 930 17 204 35 906 70 120 11 386 23 279 46 93 55 826 14 589 84 544 29 951 51 907 81 945 58 117 63 802 56 576 2 938 49 37 74 81 19 43 16 949 50 960 76 180 92 802 98 766 37 149 78 546 77 36 38 710 28 228 10 145 62 185 30 73 99 185 89 201 57 813 18 459 9 201 93 278 95 368 44 554 97 893 61 660 53 429 7 759 41 336 5 861 91 357 20 438 6 854 33 182 3 567 1 557 27 819 40 431 12 623 87 850 22 316 79 233 83 120 69 813 90 846 86 675 21 215 73 428 8 722 88 853 85 782 96 988 65 810 47 773 31 433 34 925 80 379 54 551 59 856 67 143 39 358 72 311 64 90 25 89 32 924 0 794 68 626 82 992 43 686 15 722 24 313 45 292 60 855 36 401 26 592 52 742 42 526 66 637 75 815 48 662 13 899 4 842
69 103 56 906 11 5 77 293 37 513 74 592 58 190 94 612 33 57 93 196 41 589 64 371 80 842 72 877 26 389 45 137 25 55 17 697 44 38 86 433 68 683 59 529 35 360 55 692 22 350 21 48 67 992 34 764 79 757 18 229 50 321 28 876 57 589 98 447 51 104 87 899 6 539 14 856 46 611 23 415 61 363 90 690 62 462 81 781 15 307 39 758 38 676 89 695 1 42 29 436 24 631 73 431 16 643 97 165 71 733 0 704 60 416 31 444 27 967 20 420 85 525 95 203 43 782 76 431 63 51 91 193 53 884 42 586 83 981 2 457 70 853 96 348 84 570 12 694 9 104 82 979 4 663 32 690 40 725 88 672 19 728 47 542 3 61 65 360 48 795 52 460 92 841 8 127 5 666 30 728 54 160 99 768 7 379 66 965 36 200 49 951 13 389 78 387 75 648 10 727
52 169 17 678 88 127 41 719 87 819 50 579 47 341 2 263 36 195 68 131 7 789 31 168 32 485 82 706 49 19 57 561 11 777 84 617 44 280 46 311 20 951 22 743 90 110 67 636 78 563 5 502 65 98 45 104 64 696 83 362 62 654 0 277 53 925 76 981 80 504 12 116 34 881 70 237 63 722 69 909 60 948 73 239 25 702 51 547 94 995 15 84 59 182 61 206 37 855 18 289 35 774 97 298 58 243 43 301 54 247 27 333 3 576 30 428 71 296 56 606 86 832 38 777 21 570 85 593 14 763 39 832 48 113 74 103 29 256 6 792 79 354 26 866 81 780 66 527 99 270 10 542 8 144 1 592 19 738 91 418 40 562 9 880 96 951 98 46 28 795 13 975 95 28 92 383 72 112 75 801 89 326 93 582 23 423 24 76 77 530 55 606 33 400 16 180 42 791 4 244
30 677 49 353 89 819 99 801 91 816 21 354 46 880 62 363 84 632 72 979 75 842 7 498 80 111 51 10 82 943 92 470 37 82 98 192 71 836 4 693 97 886 55 370 33 937 59 954 6 803 69 519 88 912 83 17 60 376 47 180 27 607 94 687 77 956 11 371 0 422 70 87 12 644 24 275 57 287 54 903 56 173 65 216 50 475 39 945 26 912 38 427 44 715 29 205 9 77 85 388 3 297 93 460 61 429 17 675 52 971 16 487 90 88 1 615 45 848 48 846 53 439 15 990 86 635 79 964 25 536 13 987 34 234 87 784 67 92 22 389 43 170 31 774 35 838 81 75 74 168 63 236 78 994 36 838 20 678 8 961 68 231 10 575 28 120 96 983 73 298 5 808 23 690 64 225 66 713 41 831 58 920 32 888 14 105 19 500 40 625 76 1000 18 317 2 331 95 289 42 503
70 571 45 101 98 250 25 661 61 724 69 489 42 190 14 934 80 392 94 840 99 164 15 693 36 140 84 966 66 548 7 91 34 74 76 500 23 816 54 157 47 818 78 59 79 994 89 291 93 810 53 803 75 444 18 797 88 959 6 817 50 984 35 328 91 647 13 399 56 548 31 398 10 557 73 277 49 897 90 668 52 104 67 709 26 353 8 148 41 401 63 956 43 490 4 11 96 831 20 701 11 83 92 869 0 864 32 63 81 722 40 92 38 998 48 175 85 64 83 464 95 755 62 88 21 402 60 616 33 115 29 126 68 389 16 718 37 845 87 659 44 780 74 737 58 421 30 937 64 945 65 404 39 961 17 165 59 750 12 556 97 110 2 941 9 95 51 783 1 726 72 624 86 886 5 703 77 504 27 27 24 665 19 141 71 909 55 901 82 12 57 851 3 66 46 312 22 807 28 666
28 191 56 543 75 205 87 994 25 754 44 391 24 696 80 952 90 257 30 302 22 691 1 49 34 3 35 784 37 630 92 317 19 449 45 257 60 632 40 175 55 414 68 917 74 532 95 801 23 400 26 610 20 706 69 676 93 354 63 191 50 496 17 676 12 231 8 598 9 429 27 242 72 917 33 516 49 347 98 948 51 252 15 562 13 175 54 327 82 977 67 180 52 733 99 341 88 236 57 854 81 676 43 9 97 82 62 151 0 884 7 894 86 480 4 165 73 911 32 687 14 37 84 584 83 795 85 202 66 906 42 987 2 507 10 966 6 592 65 804 79 764 76 660 11 206 71 909 78 883 48 778 29 286 89 19 70 185 59 257 47 451 3 84 36 288 77 792 16 410 41 526 21 20 58 689 39 49 94 722 5 641 38 402 46 400 96 967 53 740 64 70 91 763 31 58 61 689 18 226
51 969 40 603 1 665 15 444 10 348 22 355 92 558 98 636 77 109 54 178 67 349 12 967 16 211 86 246 64 229 11 680 89 40 74 477 24 10 69 103 47 200 14 283 46 313 32 278 71 783 93 303 95 344 0 798 96 766 90 584 2 300 60 881 35 266 52 957 29 125 9 128 53 569 25 305 45 914 27 900 18 113 17 301 80 573 66 169 70 871 87 520 38 954 5 599 4 921 42 898 33 81 73 402 21 161 48 670 82 166 34 626 97 278 58 461 94 633 78 749 85 616 75 951 41 711 36 743 49 72 91 725 37 852 26 420 61 194 55 250 39 947 8 28 81 976 68 600 28 501 84 597 59 164 62 502 56 937 23 559 57 921 6 423 30 333 43 816 7 239 76 990 50 786 20 559 44 169 88 853 31 277 79 78 3 517 72 261 63 543 99 537 19 167 13 736 65 603 83 948
28 194 25 586 61 559 67 264 96 796 8 382 90 289 17 829 49 45 16 429 30 23 59 828 1 972 20 553 91 859 64 531 83 926 92 960 5 233 77 844 0 252 70 899 22 615 12 695 55 327 99 726 35 856 84 955 18 915 27 570 53 708 54 732 57 349 42 782 87 576 56 102 82 587 33 373 41 381 26 687 21 262 46 744 43 912 39 459 6 158 89 612 44 941 62 969 79 763 78 670 9 641 13 379 15 123 52 11 98 275 71 835 94 348 38 676 7 29 73 112 50 32 4 375 2 693 75 416 65 744 86 609 81 674 51 655 97 303 32 111 10 598 37 670 58 100 45 3 66 543 24 943 19 387 23 411 95 497 88 556 47 81 63 446 11 636 76 680 34 881 36 512 60 197 68 821 3 192 93 413 48 339 72 452 74 441 14 258 69 113 80 100 40 206 29 23 85 291 31 649
26 949 2 848 54 134 9 918 21 602 34 235 63 793 16 413 20 710 4 700 72 410 48 890 65 84 68 963 19 358 41 8 92 860 32 23 51 297 44 275 17 990 90 125 70 590 74 349 56 44 18 768 73 76 8 820 33 548 89 684 24 965 67 792 23 817 0 526 78 707 62 754 49 453 5 115 11 545 98 856 6 469 69 313 52 348 61 990 22 809 28 994 47 301 50 966 14 174 93 484 10 723 96 320 15 338 60 238 64 73 81 500 71 164 95 6 37 986 91 740 77 469 84 437 25 252 94 815 3 855 83 595 36 720 85 328 57 448 43 7 38 653 1 749 31 435 40 111 35 883 99 179 39 899 59 174 76 627 87 31 29 429 80 179 42 624 53 480 58 817 75 550 82 585 30 792 55 372 46 709 27 263 12 584 86 302 97 5 88 198 66 779 79 579 7 220 13 985 45 667
50 623 38 635 52 46 40 648 88 243 17 858 18 91 86 823 10 79 44 691 64 20 95 31 67 819 37 920 59 691 33 926 24 62 36 136 80 194 20 186 21 50 78 980 51 751 66 780 77 138 87 648 65 837 19 759 75 56 0 973 89 59 62 423 94 975 90 284 5 387 27 676 93 602 12 517 56 345 57 37 13 440 34 997 41 829 83 497 48 517 74 822 91 512 2 176 97 358 39 928 1 935 45 617 73 800 31 733 14 935 30 141 26 501 9 219 69 501 15 152 81 620 35 314 60 720 96 608 79 76 84 317 68 198 71 957 55 605 25 453 43 288 76 201 99 370 8 737 72 866 54 897 61 567 3 74 63 275 32 857 29 372 11 539 42 909 6 542 58 659 4 438 85 10 16 717 92 220 70 936 82 211 49 937 22 225 7 159 46 774 23 906 53 392 98 762 47 796 28 368
91 926 57 862 30 523 51 502 53 650 0 458 41 967 6 164 70 61 62 280 39 1000 10 21 92 524 11 748 65 544 4 336 58 975 5 528 44 651 21 785 68 322 56 270 42 163 77 391 59 133 64 935 48 808 16 513 13 153 23 992 80 872 12 937 1 442 94 924 35 912 24 226 69 188 7 132 46 95 45 158 8 475 76 980 34 587 96 488 97 443 40 423 85 19 50 577 52 912 72 106 17 288 37 950 75 595 19 126 66 361 15 350 25 418 89 431 74 810 79 720 63 507 86 209 88 687 81 379 14 69 99 963 90 986 60 72 3 866 20 460 73 23 36 482 22 581 38 873 18 745 55 550 67 700 95 920 87 747 93 341 33 626 2 663 32 829 29 782 28 468 54 502 31 992 43 88 71 677 78 371 84 984 27 974 49 337 26 108 98 285 9 411 82 906 47 438 61 30 83 980
71 907 31 388 43 443 37 941 3 222 76 260 63 676 12 115 77 44 28 564 73 180 2 401 16 585 35 498 45 188 52 878 8 144 6 496 51 189 14 292 44 99 58 838 67 294 24 316 80 911 95 682 53 246 81 660 49 847 98 298 87 222 66 818 78 408 33 250 82 654 36 474 25 724 5 257 27 354 1 987 64 150 42 142 39 913 89 952 15 632 86 408 93 570 75 451 57 228 96 675 41 996 26 748 32 134 88 782 38 744 20 423 79 706 21 569 54 645 47 3 72 655 4 403 19 208 48 94 7 167 56 42 92 93 84 606 65 290 85 636 59 198 30 866 11 870 74 354 91 303 40 903 69 69 55 357 18 252 68 95 9 787 70 256 90 16 94 724 22 131 10 309 60 739 83 451 0 189 61 595 17 254 97 443 46 749 13 309 50 558 23 716 29 139 62 742 99 731 34 76
68 315 30 849 94 340 47 964 54 521 97 165 46 713 88 322 34 419 9 589 58 117 24 632 44 906 33 893 77 918 99 17 39 269 20 120 25 290 7 692 40 484 70 799 62 359 14 473 95 407 66 348 93 70 18 536 89 953 48 892 41 261 5 1 11 228 83 507 86 649 63 638 12 738 2 346 85 293 61 52 80 45 91 259 79 993 51 768 90 140 45 981 35 913 28 551 27 570 49 379 50 728 1 694 42 868 21 358 84 994 81 680 67 775 52 139 26 419 55 942 29 236 76 207 71 207 37 256 22 778 82 511 15 335 19 154 65 134 56 445 72 253 98 714 38 144 64 452 69 500 60 5 8 997 4 500 96 94 16 73 73 629 78 665 32 435 59 669 10 569 74 294 57 564 92 373 36 307 75 751 53 833 43 770 13 289 31 44 23 229 87 518 0 423 3 633 6 268 17 69
46 688 30 186 64 565 89 575 60 601 2 180 40 234 29 954 93 730 80 503 69 617 41 516 21 241 75 183 61 535 36 941 1 453 17 378 6 584 25 859 98 485 9 812 84 69 22 784 4 867 86 718 90 186 87 526 18 8 11 45 10 219 37 571 92 364 31 590 39 162 99 287 70 626 66 471 24 872 71 786 23 742 50 425 38 110 88 563 78 220 26 826 59 974 27 923 28 487 53 622 63 747 43 503 57 250 42 806 77 273 47 12 67 310 49 209 58 155 81 821 34 297 91 894 16 631 79 713 51 167 76 284 74 720 8 960 44 432 20 272 45 312 56 155 68 422 5 230 19 40 35 307 72 408 73 715 54 685 14 609 52 904 62 815 0 409 33 917 85 550 12 616 94 691 96 58 15 839 3 721 32 907 82 183 65 326 95 993 13 455 97 33 55 644 48 776 83 963 7 91
2 407 92 797 44 984 33 112 74 181 97 602 37 124 51 279 78 931 39 497 31 1 43 940 3 918 45 392 20 805 81 392 88 829 70 663 27 254 55 863 12 137 16 683 68 639 62 599 84 786 58 795 73 492 38 240 7 904 34 975 49 830 4 847 69 899 14 904 0 595 79 164 23 215 91 858 66 117 19 572 5 63 80 342 1 165 40 161 21 140 32 357 63 636 46 820 76 979 42 991 41 14 30 845 75 457 86 305 54 699 10 697 72 819 6 773 67 43 98 875 87 134 85 20 35 814 71 77 9 95 36 294 57 341 47 909 15 233 93 553 13 816 89 573 48 393 77 632 59 269 8 282 28 127 22 483 56 490 94 686 61 483 64 780 26 815 24 441 90 10 60 474 17 899 52 298 65 76 96 750 25 841 18 324 29 154 95 307 11 638 83 852 99 49 50 610 53 858 82 38
67 846 97 867 74 33 99 551 82 421 71 129 17 989 29 773 88 402 68 612 95 114 43 66 4 603 75 34 25 861 80 432 21 936 40 543 93 434 9 726 87 64 24 840 22 736 2 288 39 193 79 824 27 219 16 974 90 964 14 298 8 799 53 219 49 578 58 925 42 131 94 149 76 519 15 885 85 281 57 236 30 546 11 190 6 641 66 347 12 510 73 876 41 765 26 196 37 96 72 990 63 612 34 352 3 596 60 768 19 222 0 76 81 215 84 88 35 321 86 599 45 683 62 664 7 278 96 520 56 947 1 706 5 947 47 972 83 851 78 938 92 694 98 556 46 170 44 301 50 66 10 438 77 775 33 319 54 193 89 522 59 493 55 690 64 247 23 789 52 813 28 754 36 814 65 218 51 470 91 278 70 195 13 364 32 516 31 49 38 301 18 128 20 450 61 838 69 749 48 303
22 245 30 898 4 470 71 202 98 142 38 227 75 867 42 918 93 499 90 863 29 351 15 103 44 340 63 511 24 629 11 608 57 885 70 450 18 676 50 752 3 140 1 438 9 511 99 848 89 369 31 201 53 631 43 489 25 933 37 165 92 397 74 99 27 432 19 226 6 383 58 233 73 811 26 822 36 870 52 920 85 271 8 288 48 2 96 5 32 880 14 946 23 635 39 638 21 73 82 468 87 477 61 872 35 661 72 116 55 150 12 144 77 799 20 812 46 304 66 622 80 207 54 12 83 598 0 4 33 834 51 526 47 412 59 172 91 476 64 745 84 783 65 895 34 173 67 389 13 734 16 58 49 557 94 941 62 524 97 858 69 813 40 659 86 171 7 16 2 732 10 717 41 935 45 168 17 682 81 205 5 812 68 915 60 693 88 686 78 196 76 861 28 61 79 266 95 337 56 529
43 214 50 273 7 515 24 280 55 570 8 371 84 711 15 744 35 352 97 831 4 293 11 521 61 621 22 156 83 92 26 795 44 365 13 404 62 284 70 427 98 910 81 481 80 223 6 692 79 138 67 991 93 261 27 194 54 559 92 945 40 234 94 234 73 188 59 512 72 686 53 174 47 586 78 70 28 370 41 661 85 108 19 753 99 538 77 446 56 565 64 995 12 779 63 172 71 21 2 254 75 913 29 885 16 231 23 220 74 213 21 717 51 186 87 908 49 963 38 720 46 538 1 577 90 292 82 733 88 314 0 188 31 212 36 974 57 881 17 370 52 601 96 707 91 678 39 529 30 926 37 374 3 665 48 851 60 412 69 145 68 967 86 421 25 828 89 115 10 481 66 290 32 851 14 362 65 618 18 280 33 258 20 643 45 771 76 948 95 65 58 933 34 933 9 353 42 560 5 539
72 490 3 971 90 770 28 912 6 705 40 26 48 14 86 788 79 692 75 178 53 523 33 901 15 191 12 743 25 175 77 473 36 184 95 158 8 68 73 655 87 365 30 855 46 544 32 574 37 790 76 863 83 519 97 213 14 960 80 89 22 431 35 738 66 243 38 52 1 736 4 342 49 225 42 328 24 430 74 205 7 124 45 930 26 644 82 299 17 130 10 167 85 735 94 338 50 543 81 773 2 868 84 569 19 88 27 501 68 927 65 238 92 55 59 685 20 97 39 595 47 752 34 258 54 868 55 286 98 71 9 66 89 951 56 579 0 19 29 399 13 401 21 341 63 971 78 456 96 139 71 313 41 596 69 506 60 879 91 139 11 172 62 131 18 647 44 610 43 358 51 607 93 67 5 558 88 898 70 563 99 579 64 906 58 152 16 639 67 277 61 20 57 193 52 297 31 211 23 290
8 259 60 844 85 412 1 871 66 175 77 328 48 605 5 658 72 688 42 723 38 388 24 847 83 657 19 116 65 841 87 767 50 275 69 416 2 986 86 955 39 827 34 734 10 321 91 518 9 717 54 653 95 147 92 1000 68 423 61 437 6 776 11 182 51 667 70 106 96 627 90 943 58 226 67 869 74 693 28 570 17 34 12 654 22 146 33 35 16 236 71 788 29 727 81 700 13 44 44 308 7 141 35 360 59 326 30 432 63 631 4 843 18 841 93 830 94 413 41 509 62 467 79 985 37 259 26 413 80 737 52 286 64 257 55 874 3 1 36 501 25 855 31 773 73 422 56 983 49 116 27 978 97 599 53 886 43 507 82 989 78 461 45 496 99 779 14 570 0 366 89 717 98 122 75 821 47 883 23 272 15 269 20 479 46 114 57 315 40 526 88 18 21 937 32 634 76 515 84 780
35 768 99 18 84 511 73 703 89 57 88 578 30 367 95 561 18 791 59 671 1 371 7 391 65 176 67 366 6 486 45 260 23 233 60 555 93 956 81 280 5 940 91 854 26 144 29 219 21 656 98 205 92 263 71 449 54 494 79 852 22 524 40 24 90 163 10 521 36 25 31 220 74 727 70 84 11 375 47 875 12 256 3 499 94 890 48 868 27 467 17 61 44 779 16 859 55 241 8 732 15 723 57 751 50 466 82 957 86 857 32 453 58 953 97 748 80 361 2 373 87 300 62 288 39 338 78 378 64 990 20 909 85 681 63 464 25 370 83 649 76 615 52 861 77 326 9 678 42 572 34 673 13 186 0 286 41 902 61 914 24 884 68 349 28 442 33 344 46 649 66 112 38 333 43 368 14 89 75 315 69 800 56 508 72 264 19 528 37 670 49 703 4 229 96 508 53 188 51 959
13 561 1 723 60 492 42 219 49 141 93 596 70 221 23 571 47 456 68 847 41 242 50 134 9 756 83 314 15 13 37 718 74 860 73 59 26 672 80 33 81 908 66 416 31 528 75 433 67 317 87 786 21 167 72 99 51 979 56 256 99 756 25 621 58 253 39 408 69 609 98 248 53 729 65 944 63 745 62 164 7 313 71 690 76 372 54 163 12 670 86 462 88 336 57 581 3 639 46 722 17 958 96 523 43 846 36 37 85 422 45 256 8 223 0 193 34 199 22 761 6 910 91 494 16 895 10 438 19 988 29 755 78 620 35 88 28 222 55 511 2 125 59 594 95 34 4 910 32 943 11 620 5 550 84 279 48 576 64 826 20 391 77 706 24 314 44 547 52 51 79 935 30 540 27 909 38 859 82 481 90 491 14 422 94 289 40 442 18 128 92 926 33 250 89 912 97 767 61 168
29 399 23 773 35 659 65 703 74 350 20 740 72 321 10 397 66 456 39 943 75 151 30 591 47 855 59 894 83 384 0 300 87 334 8 282 90 872 34 588 33 309 79 759 94 39 25 845 60 871 64 791 55 187 4 609 53 849 36 284 32 6 57 52 96 850 22 237 48 361 61 41 14 930 80 202 67 12 44 163 12 40 71 163 81 523 51 321 3 107 78 34 56 22 21 819 76 765 70 89 63 261 62 881 52 711 43 894 7 38 58 147 17 725 89 291 40 613 5 699 31 8 91 993 49 934 1 567 99 569 2 53 95 50 26 626 45 648 82 811 41 780 98 250 18 482 85 615 6 295 9 636 93 576 69 314 11 566 27 451 84 962 16 177 77 695 42 928 19 871 24 642 92 517 54 524 97 799 46 976 73 48 88 24 86 992 28 142 38 123 15 205 68 770 13 71 37 594 50 72
63 927 86 227 36 374 93 381 72 673 91 294 32 815 69 308 45 826 42 979 10 797 70 529 78 402 26 254 81 906 56 141 96 209 46 159 66 327 2 210 59 298 55 915 84 186 27 156 19 87 76 772 67 969 17 859 98 183 73 360 61 21 80 837 1 577 35 551 25 822 92 321 77 715 23 478 24 151 49 757 5 635 75 696 12 494 33 920 48 297 62 668 16 979 57 84 20 472 29 130 90 433 68 148 6 280 99 783 15 942 87 324 51 249 28 97 9 411 22 605 34 573 39 340 65 256 82 359 58 66 89 682 71 584 44 953 53 250 97 353 41 859 11 780 50 274 88 38 13 894 79 373 47 372 31 567 94 900 37 618 4 904 74 926 0 967 38 116 54 126 60 10 7 151 85 578 52 737 3 208 64 350 8 934 43 336 40 846 30 893 18 961 14 406 95 384 21 903 83 745
24 340 36 556 61 128 76 963 27 64 88 991 73 457 44 572 77 269 57 602 12 139 30 17 71 414 18 680 69 285 13 38 4 983 5 510 2 92 82 99 66 251 80 917 23 285 28 555 34 476 95 988 17 786 40 878 38 994 94 821 72 735 64 887 51 763 53 322 32 9 1 391 50 667 91 473 6 10 15 432 99 616 56 467 59 867 11 894 93 197 58 682 45 974 35 463 29 913 83 472 92 758 75 812 90 523 89 620 74 117 81 951 14 93 22 520 60 74 20 884 87 946 7 686 78 878 10 212 49 44 19 9 79 377 25 517 52 486 70 111 26 22 86 661 65 91 84 732 31 79 63 333 62 714 68 754 8 622 21 635 39 831 41 844 0 138 48 615 46 287 96 994 9 354 33 31 3 711 97 15 47 25 54 614 43 400 67 150 42 302 85 343 37 75 16 115 55 390 98 375
51 790 39 254 89 897 38 672 26 177 86 337 53 550 62 50 29 120 61 587 7 595 79 317 96 740 28 574 3 781 56 505 73 880 97 122 80 480 46 350 22 637 87 604 52 675 24 440 82 603 12 817 74 708 13 833 47 460 20 325 33 260 48 490 81 126 75 321 95 582 45 981 93 350 66 808 70 265 84 66 23 107 16 354 65 159 8 449 17 358 18 89 41 705 88 791 25 884 90 289 99 898 63 145 91 773 15 349 78 925 6 45 27 540 9 148 30 395 50 17 14 699 11 163 57 469 60 843 54 283 42 548 64 778 35 735 83 957 32 227 43 573 69 119 59 736 2 457 37 215 1 204 5 599 67 994 76 20 10 251 98 558 31 17 92 165 44 347 4 673 21 404 85 321 40 419 19 897 36 770 72 704 77 153 58 444 94 904 71 830 49 692 68 544 0 723 55 641 34 731
4 44 80 55 21 647 78 342 79 138 58 270 97 894 93 986 68 885 71 709 6 121 1 451 15 843 75 72 69 260 95 929 54 879 45 702 19 525 96 621 92 438 86 431 18 423 29 493 90 947 28 809 14 460 51 467 67 601 23 666 9 438 77 612 57 645 53 424 84 2 83 44 41 454 46 885 22 945 20 958 34 66 66 990 26 4 42 233 88 110 27 58 17 148 12 711 59 457 98 727 24 588 63 727 38 238 37 79 72 115 70 786 47 340 13 611 36 946 31 42 85 59 43 238 91 998 60 319 33 197 5 202 32 506 49 155 73 399 94 496 64 692 89 37 61 523 16 840 3 810 11 483 76 291 50 809 65 913 44 792 62 796 52 562 10 730 82 661 87 997 2 823 25 713 74 804 40 234 56 671 48 307 30 311 39 185 7 850 35 516 81 607 55 656 8 832 0 867 99 257
96 305 25 45 66 242 73 946 85 772 15 785 5 421 64 899 90 759 26 963 35 646 77 320 97 852 9 981 24 875 79 683 54 663 51 594 47 85 16 550 61 675 63 996 88 518 20 565 48 960 27 915 46 510 37 409 13 82 50 424 86 369 57 688 58 793 56 303 34 992 94 258 45 817 2 363 14 299 12 559 99 6 0 259 93 912 83 68 95 533 53 746 21 515 91 173 36 321 4 172 72 810 98 604 3 1 44 965 39 684 7 687 17 483 19 980 65 365 33 784 18 991 41 484 38 848 59 166 55 730 82 643 23 898 76 976 43 734 32 914 31 535 87 82 10 58 78 205 6 907 84 640 89 355 22 422 28 79 40 831 74 151 11 914 60 229 70 387 68 657 30 973 29 738 81 51 75 510 67 969 1 392 69 305 49 355 8 849 80 213 62 317 52 953 42 179 71 155 92 401
53 518 91 124 82 973 57 823 80 177 31 942 79 138 44 951 98 882 2 693 70 881 27 117 21 300 72 951 59 866 28 911 68 840 74 689 18 789 25 868 96 702 67 182 5 225 41 919 49 242 87 146 22 387 55 667 88 33 63 189 93 720 13 761 52 759 3 556 19 497 43 492 97 639 39 409 12 675 37 638 89 974 7 74 61 695 56 235 78 476 24 983 86 308 29 859 11 48 14 213 16 919 23 117 51 870 17 383 47 917 1 63 76 696 69 973 66 613 64 114 33 215 60 732 0 349 9 362 62 868 8 245 83 255 32 732 71 207 92 122 54 687 99 920 30 282 73 250 81 772 50 397 10 804 95 302 65 112 15 748 94 54 20 372 58 118 26 356 46 659 35 129 45 200 38 252 4 32 75 844 77 833 48 992 40 638 36 421 90 941 84 699 85 952 6 284 34 291 42 75
69 285 48 198 38 269 84 25 95 964 65 449 28 556 10 55 50 47 52 353 9 330 71 709 74 774 3 996 87 189 94 452 88 40 56 775 59 77 29 459 47 472 16 748 30 771 64 672 21 674 34 43 6 477 25 886 8 728 49 516 81 354 1 268 44 758 31 279 99 119 15 143 54 654 70 147 20 667 60 710 97 801 86 819 40 133 2 115 7 499 42 135 51 496 53 73 45 298 67 6 90 665 79 728 4 498 82 48 41 685 24 749 85 367 77 514 93 481 89 759 96 537 36 227 32 519 68 621 76 269 98 123 14 465 58 227 92 998 78 700 43 462 73 612 27 943 61 656 5 398 66 769 0 979 39 26 72 452 46 991 83 307 19 760 55 511 11 926 12 612 35 470 13 132 18 133 63 579 26 502 80 724 62 843 75 45 91 179 37 454 33 369 57 375 23 86 17 785 22 380
90 974 37 303 50 327 85 654 41 620 30 653 24 753 89 348 69 617 4 16 58 963 76 618 82 474 74 795 60 716 3 625 42 88 65 432 21 613 14 355 96 583 83 620 49 883 15 734 5 649 59 353 99 219 7 652 91 895 72 154 93 697 88 332 43 723 57 105 70 148 26 896 92 221 44 284 68 993 87 999 45 168 54 215 97 259 19 989 75 904 80 995 52 52 40 287 27 387 0 283 22 651 38 139 28 617 34 343 17 122 13 3 46 913 36 497 9 282 53 794 32 249 6 645 16 605 51 967 71 281 95 422 35 800 8 703 56 645 48 876 61 483 84 727 31 206 66 49 62 39 2 166 81 891 47 962 33 994 55 105 12 793 1 771 98 522 18 489 23 636 77 203 94 52 67 463 25 225 78 855 63 15 29 151 10 10 11 554 86 218 73 474 64 700 20 754 79 279 39 813
75 73 24 94 1 995 31 271 97 725 33 675 87 58 42 432 0 335 14 70 93 476 79 573 3 758 74 708 70 822 88 33 72 429 86 541 64 270 78 301 63 509 61 414 65 943 62 839 77 69 23 998 28 812 51 544 92 840 67 776 35 45 56 191 69 756 50 120 53 348 94 900 27 226 25 169 46 675 73 207 30 415 8 970 82 475 71 887 99 14 91 929 34 811 96 350 83 127 59 751 45 251 47 745 11 672 81 796 41 636 60 974 48 967 6 11 13 79 66 782 68 841 84 262 80 406 5 402 29 66 22 908 89 435 32 938 2 937 9 567 4 427 43 815 10 911 52 730 36 814 17 290 26 37 19 559 95 173 21 334 55 719 15 279 90 25 49 617 16 872 40 195 44 548 39 384 38 19 20 423 12 606 54 752 57 563 37 734 58 471 98 464 7 88 85 945 76 747 18 371
59 454 67 872 69 751 1 373 93 828 90 435 53 951 47 859 9 446 30 290 51 441 79 348 60 832 31 401 28 185 20 390 48 935 23 727 43 66 49 57 68 421 36 694 24 758 99 177 97 465 72 461 57 731 92 15 82 481 15 400 84 346 11 790 62 285 17 673 40 788 88 899 74 553 94 592 10 579 91 349 96 999 5 246 2 426 35 772 95 998 39 271 13 338 70 927 78 123 38 14 46 874 77 373 52 394 71 586 56 723 34 541 66 697 85 958 54 973 0 337 18 761 89 175 27 105 41 101 22 50 98 782 58 909 87 590 63 26 44 469 81 405 14 525 4 402 29 102 26 132 50 882 6 542 12 303 64 414 32 118 7 286 21 922 76 649 86 56 65 413 45 385 83 368 55 137 80 325 73 407 42 123 37 68 75 909 8 65 3 687 19 637 61 993 16 723 25 341 33 146
18 500 29 183 4 362 52 862 33 485 45 32 46 211 78 226 66 763 14 100 62 178 26 311 6 421 39 368 54 873 38 95 48 75 87 310 72 914 30 457 58 427 88 466 94 56 63 474 7 465 15 978 32 614 0 113 76 742 19 243 69 810 67 499 92 251 73 64 47 78 89 957 60 354 56 606 97 659 27 688 22 817 36 835 83 202 42 23 57 269 41 700 1 768 95 380 77 639 51 590 93 60 43 736 61 77 11 596 99 585 70 225 81 527 59 223 55 427 31 605 84 492 34 436 44 88 49 709 10 881 65 135 96 884 53 550 5 982 24 693 23 1000 12 289 85 173 17 71 82 193 86 169 2 600 25 194 90 800 28 76 13 21 40 435 71 340 37 955 79 736 20 297 21 344 3 564 50 190 68 83 74 1 80 975 8 625 75 768 64 449 9 669 16 341 91 149 98 793 35 251
48 781 50 792 6 63 58 319 64 595 90 844 69 219 51 250 17 611 41 542 62 959 45 243 63 410 55 27 30 107 74 173 18 536 5 684 88 331 13 790 67 167 0 282 15 534 52 192 49 151 14 428 29 986 85 453 77 360 40 751 25 953 20 355 83 587 75 661 7 650 16 31 32 997 86 22 21 454 43 166 39 1 87 803 24 904 99 950 73 921 66 586 2 928 8 266 33 129 72 451 80 228 56 629 78 512 92 680 54 803 96 878 93 60 61 987 28 288 11 594 95 16 97 258 1 367 60 64 35 596 94 598 26 935 36 253 22 410 65 626 31 812 71 40 84 400 19 590 53 936 68 935 81 343 34 914 10 485 47 280 79 271 27 640 46 665 76 68 59 820 38 506 3 287 57 685 12 562 9 323 82 566 42 649 89 472 44 434 23 152 70 734 37 932 91 152 4 913 98 93
85 171 29 299 96 2 44 916 93 291 7 67 21 433 23 467 90 159 74 89 27 239 34 601 97 22 9 32 58 445 57 30 22 744 63 115 26 660 65 1000 80 54 98 742 40 448 94 36 41 437 8 713 36 408 42 186 14 407 13 951 56 988 43 796 30 350 75 701 92 227 11 871 51 469 4 237 28 817 5 695 76 958 81 42 59 721 37 697 79 329 88 934 24 709 32 169 60 127 72 751 89 743 0 36 48 388 50 889 86 738 19 528 18 98 47 309 54 570 87 800 95 264 46 838 1 749 12 220 66 863 16 740 62 652 91 645 17 116 64 994 38 386 67 541 61 286 53 922 73 1000 84 13 69 990 82 712 15 11 83 840 77 390 52 19 71 3 49 293 45 688 70 800 78 912 3 194 39 420 55 761 2 139 10 259 68 877 99 843 6 926 25 474 33 640 31 909 35 57 20 689
81 42 64 508 55 570 91 803 8 78 36 475 18 360 85 736 32 823 17 112 16 740 43 551 79 704 40 762 80 573 67 110 44 886 98 326 89 399 42 860 15 30 57 833 59 15 19 320 54 200 14 856 70 661 88 227 68 208 78 291 10 422 39 919 34 741 96 624 4 756 77 435 3 871 83 563 66 93 71 599 93 634 41 995 29 917 37 186 23 770 72 64 13 937 1 187 49 209 9 417 30 297 73 924 61 820 0 986 2 785 62 226 24 407 46 738 11 540 28 761 45 712 87 714 84 942 31 517 52 591 33 57 90 532 20 339 92 311 6 805 63 690 75 437 94 257 86 973 47 49 48 757 82 214 38 785 99 298 50 841 27 575 53 171 58 716 60 324 7 563 95 7 26 214 56 798 35 220 12 836 76 889 74 417 97 254 25 647 65 565 21 964 5 533 69 189 22 159 51 981
67 90 19 302 40 316 58 191 50 1 47 857 95 188 26 988 20 299 74 386 76 749 86 395 41 43 24 641 42 123 85 626 62 166 49 868 17 217 22 167 78 372 80 524 32 943 66 184 88 78 7 533 10 537 71 563 97 419 79 198 29 911 28 39 53 923 39 81 91 270 90 313 81 750 11 557 99 98 48 315 96 762 44 638 75 62 60 846 93 176 18 110 82 794 56 857 98 538 46 37 70 208 68 946 27 707 14 556 5 867 4 912 36 115 25 392 23 124 84 923 16 125 63 777 31 786 1 596 55 102 13 322 33 493 52 262 30 220 21 891 9 863 64 126 12 753 3 105 83 208 57 550 87 411 69 584 61 221 35 452 94 682 89 71 92 165 72 578 65 277 15 153 45 7 51 335 0 873 34 452 6 690 8 11 2 639 73 258 43 483 37 879 77 192 59 477 54 541 38 114
15 599 56 96 97 608 59 713 58 604 75 440 32 984 27 110 40 625 82 473 45 897 62 961 36 162 95 493 91 428 39 884 17 270 87 87 72 641 47 703 86 844 80 638 26 729 12 813 93 372 0 373 21 270 71 262 23 116 66 535 70 65 25 203 2 211 49 711 38 712 52 464 30 502 33 870 77 362 9 123 85 468 74 718 46 128 1 259 76 335 73 531 18 626 16 731 79 874 63 658 65 659 90 102 61 201 11 89 8 291 35 485 84 578 31 837 83 87 14 220 54 111 94 403 34 878 4 570 6 156 89 286 22 842 78 175 43 251 37 319 13 353 53 824 69 313 10 755 55 288 64 117 24 172 28 382 68 507 81 900 99 140 88 917 51 99 3 103 29 364 48 761 92 84 60 792 98 396 50 399 20 514 44 484 7 939 67 733 41 832 42 109 19 734 57 335 96 260 5 786
17 111 24 663 46 898 27 241 48 740 10 507 32 204 99 637 50 334 56 865 64 19 66 131 13 730 98 77 28 500 34 501 61 152 14 482 0 562 38 185 95 877 84 991 74 923 44 748 1 863 97 105 19 322 33 216 47 676 69 7 62 865 37 53 20 8 86 915 72 617 96 548 2 393 9 932 85 872 52 326 60 832 42 128 76 589 75 10 58 191 70 630 6 218 78 918 65 161 45 33 51 191 79 293 93 10 55 769 12 679 41 743 30 277 90 60 57 145 73 422 88 924 26 706 43 462 82 940 87 647 67 62 29 177 77 434 59 788 35 584 53 664 81 452 8 55 15 983 5 710 7 344 23 934 89 188 18 922 31 845 94 372 91 369 4 439 54 824 63 128 39 609 3 337 21 801 83 753 49 841 80 865 22 604 40 320 36 420 92 5 71 484 25 10 68 204 16 639 11 818
47 840 74 332 3 912 44 43 7 973 55 291 16 609 36 303 37 44 33 498 84 870 30 133 64 388 62 535 38 760 53 581 0 185 50 362 6 485 41 566 5 343 98 932 45 293 71 349 15 277 83 248 23 364 28 303 88 452 57 922 4 63 91 269 97 123 10 260 60 877 81 990 70 65 66 975 77 635 61 284 9 134 76 661 82 900 56 524 19 853 96 421 46 339 34 768 99 498 26 585 31 287 43 594 85 100 32 658 51 594 86 422 24 527 80 211 8 933 75 954 22 530 40 882 29 276 27 538 68 472 69 603 90 201 92 731 14 412 94 847 63 784 72 674 58 270 48 42 35 487 2 205 12 92 20 793 73 503 11 590 49 815 67 658 13 371 21 512 17 44 54 278 65 924 78 626 93 547 95 273 89 598 39 801 1 31 59 219 25 427 79 35 42 746 87 118 18 754 52 917
14 172 87 247 64 420 22 269 38 713 98 970 81 698 49 524 52 741 54 231 93 710 91 323 1 436 13 857 32 957 41 958 4 753 11 740 59 862 17 766 16 547 51 518 47 954 44 729 26 839 29 14 90 48 3 116 28 702 83 409 61 547 25 848 45 221 79 548 55 362 77 234 6 371 23 444 30 748 40 973 15 194 75 393 86 373 84 666 2 189 76 225 24 386 74 127 21 410 95 40 94 85 68 710 34 307 88 245 50 469 70 204 31 247 35 97 69 918 63 386 89 833 67 112 12 688 62 64 8 922 43 881 20 54 46 77 19 711 97 18 99 22 82 380 85 289 18 317 57 328 0 696 96 229 48 751 27 700 53 399 5 456 80 71 92 605 9 789 56 225 65 700 36 612 37 1000 10 395 33 590 42 890 39 624 60 629 66 95 78 525 71 105 72 263 7 323 58 694 73 337
55 99 0 586 59 69 52 725 91 374 18 974 99 546 20 392 36 346 75 583 86 761 41 339 27 657 71 244 70 585 90 119 58 32 85 829 72 25 14 911 89 677 2 588 47 879 66 907 97 151 10 273 77 415 93 207 92 873 81 300 46 252 28 827 68 122 7 870 16 302 12 755 11 740 43 456 33 672 87 287 79 774 84 661 78 468 98 5 69 185 19 548 88 334 9 145 21 716 1 29 5 802 94 782 48 468 34 356 54 114 67 407 24 555 6 683 15 384 51 279 32 699 53 458 74 405 80 398 39 623 22 282 35 764 96 932 64 743 44 424 49 205 4 576 82 71 30 925 62 921 60 290 40 746 95 321 13 559 50 103 17 776 8 919 56 914 73 122 31 97 63 540 57 887 61 47 76 925 83 929 29 14 25 867 26 922 3 800 45 948 23 911 42 40 37 556 65 322 38 228
52 156 71 49 18 343 56 1000 1 719 36 458 0 989 38 326 33 339 63 521 78 282 86 116 29 849 37 345 88 501 3 838 4 914 68 487 50 170 30 175 10 360 23 71 24 972 54 352 22 936 91 531 53 934 74 505 44 15 75 494 16 406 35 845 95 798 26 999 12 519 21 778 61 907 39 689 20 50 19 917 7 205 73 351 34 952 32 156 98 76 43 165 42 743 72 805 76 602 79 809 90 310 70 389 41 722 82 353 55 414 8 74 51 700 62 638 80 127 97 705 87 674 6 37 59 332 85 796 65 882 89 974 9 316 93 595 66 759 48 638 27 614 84 523 77 254 99 735 92 512 47 636 46 963 28 272 14 108 5 853 13 222 58 591 64 480 11 794 45 798 94 314 60 576 40 445 96 367 31 61 49 290 25 363 57 299 17 797 2 470 67 453 81 563 69 339 83 8 15 710
16 552 3 165 77 107 37 901 23 34 38 158 62 612 88 512 47 867 53 934 74 592 68 336 19 513 63 660 66 963 94 708 17 847 21 447 7 454 91 646 42 128 10 196 24 852 33 26 51 135 71 722 25 249 79 196 8 797 80 545 57 536 13 176 11 143 36 321 81 79 84 365 31 276 85 639 12 353 40 483 78 448 89 938 49 352 2 428 56 808 87 620 50 788 67 679 75 683 46 180 48 213 6 895 90 144 1 264 99 121 41 314 39 2 27 359 59 514 76 149 28 533 32 469 96 823 44 589 0 931 82 647 35 333 86 472 22 888 73 782 64 186 29 482 58 558 4 193 54 311 34 996 69 134 95 835 70 143 5 238 98 292 18 812 65 976 72 421 61 229 52 140 45 916 92 904 43 568 83 361 15 844 55 364 9 246 30 721 97 642 26 832 14 255 20 867 60 474 93 787
0 979 49 256 77 573 25 128 19 697 66 128 44 49 40 139 88 647 43 990 20 712 52 630 71 423 15 21 4 50 79 893 14 682 16 940 58 530 94 928 51 789 37 236 62 347 23 870 64 476 46 931 91 405 55 469 39 663 61 753 13 736 27 488 60 160 53 752 34 155 10 770 98 309 92 712 82 906 28 79 57 424 42 784 54 810 29 434 69 472 26 369 90 649 32 657 33 916 9 52 59 399 68 981 31 708 12 340 72 467 48 93 70 876 45 350 21 740 47 425 99 942 35 53 18 469 22 236 56 235 87 970 41 339 86 915 85 182 81 824 67 886 78 347 2 580 80 965 5 313 84 351 75 979 65 445 24 872 3 742 11 78 95 345 74 974 93 139 89 131 36 173 50 392 8 686 6 906 73 375 38 586 30 256 76 474 83 458 17 363 63 764 1 41 7 378 97 199 96 344
40 391 17 171 97 905 87 923 27 936 68 498 83 387 77 472 50 540 8 541 6 244 44 201 84 333 9 878 32 436 70 47 64 597 47 450 60 703 31 373 54 337 62 152 28 243 92 821 42 165 80 749 55 520 78 594 88 149 91 165 82 924 7 925 20 574 66 780 34 360 36 83 53 879 48 306 94 538 75 994 89 567 24 716 67 919 81 84 11 972 93 199 33 365 61 957 69 469 39 832 95 914 12 311 71 813 74 47 49 717 25 381 56 428 46 642 22 79 4 620 59 724 2 798 13 701 96 573 5 701 76 128 0 277 37 838 10 309 79 321 29 883 16 489 86 648 45 56 52 687 18 5 21 351 14 329 26 956 58 24 41 904 73 651 65 391 23 358 72 347 57 488 98 234 30 907 63 964 19 389 15 572 85 396 51 649 3 889 38 783 43 972 35 705 1 643 99 734 90 738
37 79 45 531 53 497 92 672 27 442 17 955 10 287 30 622 41 491 55 143 71 734 82 133 24 411 9 15 14 377 87 920 91 558 79 669 93 303 76 524 31 471 46 490 16 900 29 688 78 400 70 851 99 998 62 623 42 71 85 904 84 670 26 610 47 328 15 613 36 809 59 195 60 195 32 954 12 338 20 421 3 851 11 93 21 622 28 919 86 232 44 671 68 340 65 695 18 514 75 812 50 127 95 939 72 226 33 172 61 729 98 634 8 654 43 374 5 790 73 465 58 105 6 349 19 153 69 666 57 613 0 338 51 135 67 415 94 542 90 952 88 830 2 117 34 996 56 215 54 458 35 99 39 252 49 656 38 732 22 241 4 132 1 48 64 895 77 525 25 529 89 616 66 1 81 40 96 823 7 944 97 650 48 719 74 124 40 188 63 156 80 606 83 705 13 326 23 70 52 352
38 398 74 563 9 103 7 297 11 97 19 178 28 100 94 628 73 851 75 647 6 118 54 608 32 527 0 270 95 147 78 37 45 720 22 890 72 487 58 341 55 733 33 117 87 134 92 413 60 780 81 722 14 17 37 210 62 872 15 334 76 747 36 513 68 624 79 605 77 855 86 695 97 846 85 785 43 152 46 703 57 873 59 389 48 956 69 386 24 872 27 424 40 14 25 280 13 826 61 53 26 527 31 468 17 535 29 351 65 568 5 14 39 708 52 978 50 886 18 154 30 903 12 253 90 818 20 558 49 528 56 331 63 60 91 394 23 320 16 944 93 467 84 183 71 825 66 841 82 460 80 57 2 906 47 436 83 117 99 705 21 853 98 367 4 581 44 27 35 502 51 628 8 738 89 511 10 394 96 338 34 678 88 667 3 370 42 687 67 6 70 997 64 794 41 849 53 80 1 317
42 323 78 556 70 721 74 673 89 321 75 549 20 865 14 523 58 897 92 317 31 756 8 717 32 923 28 386 77 717 49 85 13 960 18 656 59 464 73 131 35 225 43 76 6 772 87 479 67 691 17 720 3 516 90 199 60 954 55 626 25 49 82 302 29 145 61 864 98 958 51 913 65 396 53 166 22 719 85 642 83 314 37 920 41 870 23 504 66 122 45 515 7 43 16 94 10 752 79 637 68 976 57 679 9 60 48 709 47 935 88 843 81 920 52 93 39 768 72 506 71 524 94 28 38 506 11 504 54 160 56 672 12 21 19 882 2 181 64 968 27 474 93 236 0 296 62 344 40 592 96 980 76 852 97 614 30 948 63 777 5 403 69 225 95 452 46 750 86 289 21 201 36 264 24 491 15 549 80 609 99 157 34 706 50 148 33 801 91 295 26 687 84 884 1 784 4 251 44 568
1 106 87 967 66 854 28 644 67 784 51 985 74 566 89 448 5 991 34 190 70 875 58 684 55 436 54 663 17 616 98 565 7 746 63 267 92 964 56 603 81 277 64 80 33 568 15 898 97 646 96 894 91 669 78 439 62 704 25 845 48 547 37 984 73 389 32 511 29 288 82 966 9 741 99 535 93 859 80 174 10 221 42 521 90 740 85 930 23 368 20 779 53 314 83 31 2 772 26 897 6 552 57 664 18 396 59 391 24 613 41 31 95 13 11 759 44 998 68 787 40 784 88 514 45 682 16 366 36 67 30 179 79 354 94 397 77 556 8 679 86 108 0 99 13 627 14 777 69 571 22 975 72 450 76 450 50 668 43 17 60 892 65 21 35 934 19 140 71 543 39 912 46 495 3 581 47 495 31 447 4 456 38 169 84 208 52 339 27 812 49 157 12 720 75 632 61 834 21 247
61 256 91 332 98 972 40 426 58 229 8 307 9 860 59 815 33 30 72 687 39 634 47 726 65 108 85 940 37 468 76 940 15 121 38 154 22 27 94 438 44 902 92 491 49 837 71 724 62 614 12 613 27 421 21 233 96 968 56 234 84 51 93 751 41 829 36 986 20 401 13 135 53 199 86 866 75 731 51 854 28 961 67 662 18 138 50 355 80 993 73 714 69 349 16 396 99 630 34 126 77 676 55 57 24 136 70 575 74 707 81 776 83 579 87 274 66 152 48 207 90 783 63 92 43 889 82 273 19 544 78 486 32 797 5 751 42 652 17 188 57 805 60 432 54 382 29 59 64 894 2 19 52 743 95 954 25 870 4 729 89 779 31 170 79 880 14 448 30 527 11 231 26 446 88 233 1 917 46 97 45 442 23 27 0 105 68 580 6 625 10 137 97 372 7 722 3 644 35 734
12 138 81 19 48 300 11 89 98 610 8 843 50 818 18 963 37 449 77 418 95 361 82 221 10 92 61 792 66 921 64 31 49 328 32 903 40 504 19 451 51 847 86 27 43 798 79 896 21 34 99 748 70 21 33 363 6 581 55 60 67 35 60 943 42 332 53 444 84 542 23 77 35 880 25 225 38 123 30 927 16 269 85 460 14 763 75 102 87 355 28 503 88 371 45 99 44 559 92 106 83 30 17 442 68 886 62 54 57 233 97 603 89 622 72 337 36 131 27 35 63 504 56 216 3 654 20 503 58 909 96 323 59 406 24 128 73 308 22 585 0 757 5 202 26 158 65 52 78 473 94 614 7 862 80 936 47 619 54 424 91 872 2 717 1 533 34 251 69 269 4 821 71 695 15 815 31 592 74 735 29 341 46 349 76 936 41 272 9 73 13 961 93 979 39 899 90 112 52 950
95 59 20 648 18 772 79 200 35 815 90 848 46 110 54 851 44 489 41 993 89 197 49 425 72 903 17 468 38 671 47 80 66 737 75 228 0 947 42 913 33 14 8 473 56 737 91 869 15 178 96 674 27 39 24 386 61 448 86 514 81 425 94 35 32 376 2 961 28 275 5 62 58 294 77 155 65 326 34 591 11 567 26 381 74 381 19 650 67 104 93 995 7 906 21 590 60 92 36 191 39 746 80 828 64 82 13 325 57 986 97 111 53 425 87 721 84 189 3 701 73 193 59 146 9 83 30 252 45 768 88 224 70 535 55 608 22 237 43 664 4 477 48 568 31 300 69 688 40 462 12 240 37 471 1 22 83 881 29 185 10 349 6 459 16 576 82 845 52 137 85 933 92 428 76 111 63 378 14 450 50 694 78 127 25 810 99 528 68 644 51 635 23 758 62 921 71 260 98 553
54 785 65 388 35 687 87 72 0 325 56 935 36 293 73 223 75 119 81 984 49 705 4 173 58 126 14 755 48 216 26 944 85 919 77 101 95 340 43 897 39 496 76 888 17 983 55 804 13 687 57 495 88 494 10 725 33 198 70 673 44 509 78 310 82 630 16 458 6 369 32 173 31 997 2 709 3 685 91 90 69 38 68 30 72 556 7 679 80 635 74 387 53 335 79 144 19 1 60 859 27 860 83 537 41 895 28 823 64 804 84 55 63 732 90 741 47 503 37 806 86 685 94 907 51 655 46 642 11 160 40 968 20 653 18 570 23 993 5 654 50 787 71 798 24 686 62 924 38 319 12 17 97 680 29 960 15 97 92 465 89 681 66 938 42 578 9 35 22 580 34 651 21 305 45 948 96 885 52 380 67 26 93 819 59 942 8 419 61 677 1 666 25 867 99 136 30 705 98 170
26 228 5 558 84 779 95 510 92 548 9 622 97 471 15 360 14 890 11 125 59 609 36 184 40 891 2 325 85 945 48 563 21 90 89 89 37 809 53 608 28 750 44 289 7 84 77 102 87 662 10 310 81 988 27 705 13 899 47 407 75 816 42 491 33 794 60 370 30 432 24 247 4 349 71 399 16 471 49 145 45 613 82 214 25 628 69 985 80 917 58 881 91 181 90 374 76 542 94 964 20 905 3 543 56 27 6 128 62 471 70 700 18 256 68 751 52 648 65 788 74 468 96 689 86 622 83 352 8 808 23 53 34 640 67 500 99 979 72 60 31 819 61 246 38 635 29 80 22 158 55 15 19 234 35 434 78 178 43 974 57 435 51 280 39 284 98 300 50 343 93 188 73 225 79 34 17 769 54 18 41 925 0 998 66 106 63 114 12 343 1 61 88 681 32 667 46 212 64 586
72 867 61 529 37 671 98 548 39 90 13 165 15 898 31 174 75 646 74 123 32 188 56 816 14 501 41 841 54 247 78 435 94 128 7 947 49 780 11 354 24 643 97 171 68 726 88 820 33 664 91 421 19 423 93 877 36 306 62 457 99 595 6 668 47 577 85 338 27 359 35 40 45 958 57 507 0 293 89 547 23 356 1 41 80 400 44 137 87 321 12 964 95 438 42 233 60 176 22 831 66 726 10 402 51 61 48 999 20 79 59 281 84 388 40 608 69 563 71 94 55 550 5 586 58 903 8 871 46 737 79 851 34 824 29 300 16 570 43 358 77 835 76 546 53 690 50 361 30 1000 9 939 86 218 17 804 3 524 25 482 52 964 38 765 28 954 83 12 70 128 65 145 82 950 64 962 92 504 81 157 96 318 26 155 2 833 73 50 63 469 90 119 67 254 21 567 4 596 18 758
40 362 71 456 16 207 41 182 6 522 58 516 3 298 10 555 99 909 89 901 60 350 96 17 11 361 63 281 1 108 72 406 7 291 53 669 54 989 29 467 14 649 9 1000 80 979 52 96 33 960 56 829 79 120 90 303 17 214 62 979 35 809 42 392 59 571 57 687 43 334 47 68 46 641 28 825 97 809 92 406 12 333 45 452 20 456 2 435 98 617 77 334 67 377 39 778 15 479 50 919 69 865 51 983 91 276 49 527 48 488 21 449 23 918 18 976 84 557 34 123 55 595 70 43 93 994 78 912 66 288 37 790 24 324 8 823 64 59 27 691 5 345 61 150 87 166 4 908 25 405 74 219 19 281 26 241 36 931 22 502 83 650 76 60 88 749 65 362 44 555 86 36 32 921 68 210 73 344 30 534 13 224 82 536 94 251 75 371 81 555 0 320 85 942 31 882 38 372 95 396
68 84 63 877 20 702 90 57 35 869 98 433 0 722 74 38 5 573 86 711 84 712 27 292 24 7 85 743 99 622 2 417 79 251 38 173 32 600 46 879 16 65 65 987 81 868 49 890 55 128 18 518 29 736 43 14 61 600 25 717 71 451 41 30 9 272 88 796 56 68 70 97 94 949 44 95 58 115 53 511 17 680 7 529 59 971 45 746 30 907 97 549 91 568 33 200 3 680 93 339 50 786 39 436 48 789 64 708 80 246 62 780 67 160 52 105 42 910 21 101 95 754 66 133 15 660 26 370 11 675 28 916 12 792 78 444 6 115 76 379 14 235 10 331 54 40 83 182 19 880 31 363 96 801 60 808 23 518 8 146 13 230 40 445 57 804 89 797 36 41 92 524 37 922 22 2 4 453 75 384 72 415 34 881 82 465 51 638 87 12 77 451 69 209 1 240 47 869 73 932
87 754 78 560 25 207 64 782 63 256 39 160 97 827 60 418 28 214 96 606 47 821 18 555 82 912 29 686 23 225 8 518 81 424 0 879 26 859 98 169 43 556 94 527 58 721 66 677 1 41 88 994 91 287 57 422 95 190 40 798 41 143 7 799 51 247 70 514 68 803 17 626 79 579 4 813 93 72 12 973 14 461 45 458 86 145 92 177 21 404 99 489 22 309 65 427 90 135 24 225 20 110 89 69 48 745 42 826 55 263 36 423 72 724 32 439 38 969 2 855 15 229 37 368 56 874 49 864 80 84 83 389 84 682 74 270 73 271 69 407 44 571 3 487 53 586 52 761 13 133 30 293 11 485 71 75 54 92 75 577 85 729 31 951 6 535 33 985 27 904 50 500 5 941 77 466 9 624 10 944 61 141 35 193 34 540 19 459 76 314 62 98 16 920 46 710 59 225 67 988
58 702 20 546 40 145 52 628 83 210 48 142 85 582 60 397 81 134 45 712 69 970 4 66 71 155 87 540 50 81 49 930 90 949 31 474 14 71 76 370 66 297 89 170 62 224 78 440 75 357 9 58 12 59 93 291 63 620 2 288 84 836 67 856 44 325 56 60 0 125 86 520 32 480 38 357 36 960 37 773 61 732 17 827 24 563 10 115 98 95 26 676 65 393 96 315 46 747 35 168 6 937 91 586 27 570 54 111 51 77 77 169 18 182 74 915 39 762 30 94 8 534 11 568 99 782 42 679 43 513 82 335 16 275 5 887 94 48 41 498 95 670 64 776 79 988 19 690 70 36 21 784 97 452 53 60 88 570 73 593 22 216 68 738 59 784 57 472 15 671 25 973 13 129 28 936 47 673 1 720 3 449 80 111 34 410 55 296 7 324 72 853 92 852 23 552 33 135 29 508
79 687 26 98 31 141 46 211 37 360 66 479 73 272 75 293 56 963 94 742 18 74 25 39 77 910 76 795 40 14 71 175 35 244 20 959 95 872 57 368 90 11 2 822 8 670 6 369 91 355 81 350 10 450 80 525 23 835 86 67 22 821 30 293 67 689 53 543 68 601 50 402 27 581 87 927 21 803 64 807 39 915 17 9 36 907 51 506 15 275 45 281 34 761 93 219 41 487 48 474 7 606 85 845 59 784 42 305 84 4 69 650 49 621 74 350 78 419 97 636 9 298 70 100 29 473 1 421 24 201 88 40 62 957 16 415 89 79 92 54 63 537 99 1000 12 149 47 774 83 817 58 614 19 609 82 350 38 252 65 256 61 945 3 537 14 566 44 261 28 60 72 485 54 471 52 733 98 429 96 834 4 268 43 125 33 140 32 110 0 696 11 920 5 643 13 878 55 142 60 745
50 202 15 471 41 590 42 150 78 407 43 643 73 369 82 966 29 229 47 526 10 491 68 162 3 200 94 480 59 877 0 665 12 507 61 829 9 587 57 446 31 502 72 824 22 656 7 204 17 503 97 350 49 996 28 442 26 523 95 551 96 560 56 618 51 994 23 135 75 622 83 651 80 268 71 778 34 567 65 990 77 940 39 111 52 850 45 413 40 375 25 635 66 478 62 871 19 49 24 942 6 797 74 97 69 996 88 827 38 85 93 95 30 686 53 824 18 163 48 231 92 870 60 990 91 110 79 526 64 826 70 906 21 926 2 412 14 881 27 674 46 871 90 675 63 568 11 963 98 214 20 397 13 547 87 711 76 766 32 955 86 49 36 916 55 847 58 58 81 956 8 807 54 101 5 287 1 60 44 1000 85 160 35 348 84 768 67 127 16 557 37 738 99 416 4 964 89 960 33 438
37 481 65 84 84 764 74 520 58 702 83 136 1 441 21 246 89 559 96 567 33 489 78 528 17 609 59 211 66 527 15 213 67 642 11 785 41 692 82 163 18 375 75 874 99 87 2 859 51 452 61 639 87 880 31 322 57 862 35 89 28 346 8 299 9 401 34 438 36 195 30 275 64 82 95 176 88 977 19 421 5 624 90 271 26 610 52 675 76 867 50 143 91 896 23 374 48 440 43 988 42 631 92 836 14 809 71 969 80 365 27 625 39 734 45 176 54 861 63 97 29 722 60 332 94 63 55 249 7 388 56 667 6 679 20 997 13 359 86 687 49 73 79 164 98 89 25 851 97 526 47 896 93 477 70 843 16 566 40 209 73 709 22 508 24 746 68 417 0 15 72 266 53 444 77 474 4 706 12 801 69 166 81 324 62 694 38 315 46 995 44 882 3 78 32 847 85 390 10 316
28 699 80 267 21 677 39 840 29 230 12 792 17 321 18 249 31 433 4 700 67 13 16 490 83 546 48 341 90 977 1 140 3 725 13 841 37 282 5 322 45 533 53 123 7 151 34 390 57 47 82 208 91 978 96 500 72 356 81 799 6 737 36 140 62 505 47 230 69 177 35 13 22 860 75 761 43 374 76 437 26 428 24 342 77 473 64 501 27 37 15 636 74 191 25 393 87 711 52 546 19 97 20 149 95 987 56 708 94 517 54 643 30 602 40 639 89 657 42 890 51 865 46 86 70 943 92 24 97 580 93 773 55 289 58 999 11 774 32 139 2 826 66 614 8 506 44 621 50 207 63 950 41 482 38 436 49 769 88 253 98 241 59 808 65 431 10 48 84 903 79 255 68 196 78 336 86 617 23 102 73 786 85 175 99 241 61 904 14 562 33 405 0 529 71 628 60 82 9 107
66 848 55 184 77 929 12 32 21 943 80 788 1 306 68 265 38 555 53 466 9 130 61 795 56 591 44 601 94 599 74 53 97 85 48 320 81 224 75 545 62 425 96 759 33 939 19 609 22 369 24 681 25 647 87 854 58 125 31 207 2 87 73 163 60 87 30 782 54 662 78 696 37 783 15 264 95 93 50 747 72 238 8 112 76 919 17 344 28 69 4 695 3 742 47 881 11 186 14 651 40 548 89 425 79 261 67 519 6 119 69 779 86 837 65 142 29 993 57 648 92 970 49 721 39 971 16 564 45 615 51 48 88 182 98 562 93 134 71 949 82 718 35 822 43 839 46 268 0 244 32 944 83 727 5 383 85 622 20 689 36 737 84 357 64 581 18 165 23 11 41 210 13 666 70 297 91 176 10 378 52 597 63 614 27 189 99 847 7 988 90 723 42 266 34 867 59 237 26 865
84 992 58 423 32 929 2 383 5 81 81 849 55 684 67 134 62 824 20 428 78 429 47 959 36 934 42 561 23 982 31 145 82 982 35 556 74 832 48 958 4 414 18 681 37 791 91 813 41 2 99 589 11 405 44 274 57 719 6 362 73 710 9 49 14 64 76 914 39 96 12 874 70 528 24 636 68 484 28 895 13 334 10 187 43 45 69 361 53 206 66 76 25 76 40 31 88 409 89 424 21 238 19 144 3 779 54 32 34 883 33 552 56 677 59 111 30 715 7 503 63 847 61 169 97 894 1 63 22 12 17 873 71 16 51 756 94 593 90 327 46 920 8 470 29 787 93 73 52 956 26 913 16 12 87 504 50 315 15 142 79 882 98 412 95 702 27 578 86 348 38 50 64 180 83 716 80 962 96 65 60 752 77 708 85 288 92 700 65 777 72 367 0 558 45 377 49 774 75 71
61 711 75 680 13 908 54 543 94 220 33 608 55 565 4 237 45 725 73 531 91 374 87 792 98 787 89 106 65 606 7 328 8 85 57 659 72 462 15 356 41 821 64 758 44 906 10 143 6 581 21 39 32 410 60 788 81 204 48 6 66 565 34 985 5 103 53 267 80 27 28 1000 47 110 39 292 49 980 46 519 11 668 96 177 88 131 90 985 17 906 67 926 56 977 36 518 2 953 35 399 78 191 59 261 92 17 31 115 20 51 51 354 82 851 16 183 79 350 42 259 52 808 38 916 63 937 85 180 12 516 77 442 22 249 68 274 23 163 84 875 58 790 9 749 14 198 99 588 25 83 1 726 24 449 69 758 26 459 93 392 3 812 62 563 37 625 95 771 40 708 97 604 71 41 43 579 70 733 50 727 0 825 83 751 76 591 30 966 86 158 29 525 18 795 19 107 27 268 74 812
64 936 63 855 52 77 68 369 83 869 99 266 92 661 24 555 47 653 28 860 12 896 98 274 65 403 9 922 74 865 80 49 34 456 84 829 25 455 62 708 17 248 78 436 5 622 60 573 13 837 41 929 36 424 87 361 50 670 29 617 77 286 46 999 44 417 23 101 61 543 15 313 70 704 53 598 56 211 10 595 90 578 27 293 33 964 75 824 81 225 73 96 51 746 49 11 7 35 22 385 11 850 93 195 42 327 35 609 32 410 76 32 4 774 94 49 8 955 66 122 82 604 79 489 69 355 2 394 95 137 57 513 86 271 48 344 45 201 6 996 55 338 26 106 39 644 37 605 88 308 18 470 20 858 85 938 96 177 38 358 58 943 21 29 14 324 97 235 16 935 71 34 54 312 31 53 3 750 40 498 59 748 0 870 91 270 67 549 89 233 1 462 30 438 43 39 72 729 19 425
58 140 34 289 72 757 32 917 87 487 36 624 80 130 81 264 45 67 83 19 66 570 4 558 79 993 55 53 27 347 85 887 29 82 57 331 13 86 49 567 95 641 14 664 64 285 67 448 23 618 74 643 78 482 38 634 61 371 19 738 86 233 59 458 73 965 6 416 41 609 92 416 84 846 77 346 44 476 56 802 22 215 54 543 30 416 63 46 70 629 10 677 98 841 0 181 9 255 15 344 53 253 76 747 89 962 18 502 28 428 43 267 1 812 69 374 7 226 62 272 82 403 24 495 51 51 42 446 97 249 20 269 52 346 47 350 31 775 11 798 33 133 93 552 2 299 94 842 21 792 16 859 99 775 50 465 3 68 88 40 5 967 39 462 68 212 40 421 71 343 17 905 46 556 75 821 12 39 35 403 37 431 25 12 48 524 26 778 90 691 96 512 65 259 8 5 91 259 60 204
3 525 0 185 59 521 15 670 93 994 35 465 75 581 65 648 8 179 84 772 43 879 32 660 26 680 20 744 83 573 56 328 29 219 23 949 14 481 5 833 91 431 17 837 58 603 92 675 70 512 52 623 54 110 33 166 53 680 27 738 97 641 25 845 72 811 85 175 78 92 82 224 44 320 19 143 28 869 21 426 38 117 73 851 49 582 50 709 47 718 87 219 76 477 67 856 74 537 61 398 24 432 80 490 31 161 45 416 41 842 60 833 4 300 51 570 9 47 1 707 46 659 77 954 94 696 18 102 79 647 98 891 22 587 34 131 89 674 66 240 10 290 37 692 88 761 36 818 64 550 30 398 6 964 16 41 57 863 99 322 40 518 11 327 7 283 42 246 71 224 81 312 63 850 96 657 48 333 62 102 55 706 86 179 12 249 90 817 68 859 2 906 13 363 39 627 69 576 95 569
34 532 47 249 50 16 92 827 53 330 63 981 28 249 37 421 89 326 4 232 58 105 25 26 32 942 95 934 66 976 82 64 17 400 98 738 40 741 7 127 18 605 96 504 84 307 69 170 55 765 77 785 68 799 67 662 83 444 86 145 54 329 87 871 3 56 79 948 36 293 22 738 71 894 91 847 49 781 42 885 73 441 99 460 6 668 2 907 35 438 57 645 14 530 16 996 43 846 38 801 0 415 61 352 51 873 19 772 30 646 23 508 94 411 62 432 80 600 24 701 46 550 78 298 27 257 29 2 70 732 93 376 8 659 81 14 64 375 90 158 33 316 31 650 15 272 13 455 74 87 75 921 41 296 44 601 20 893 65 613 85 805 76 761 12 677 39 472 21 132 45 333 1 287 5 101 10 304 72 209 60 737 88 36 48 53 11 105 9 92 56 340 97 68 26 158 59 262 52 218
45 619 30 228 96 156 51 944 73 359 93 239 11 940 83 18 9 937 38 13 81 629 43 769 80 714 22 71 28 779 67 210 24 860 90 417 58 523 41 617 94 463 44 529 18 591 91 14 54 709 46 572 50 182 99 410 78 155 95 84 74 435 66 971 47 716 35 558 65 336 61 619 55 779 98 159 3 808 33 239 20 844 39 191 70 846 0 43 31 368 4 685 92 85 21 363 2 988 19 410 86 908 15 124 97 261 57 978 10 285 40 272 25 954 12 189 14 923 52 729 53 949 60 781 26 782 17 189 69 223 84 399 36 909 79 519 48 119 88 147 77 406 13 318 64 615 63 273 59 780 49 39 5 836 62 881 87 142 29 934 56 584 1 333 89 160 42 754 7 485 75 371 76 641 23 182 32 815 37 9 72 664 68 835 8 631 6 589 82 291 27 979 71 568 34 293 85 253 16 360
88 744 96 200 37 691 27 155 55 773 48 800 58 636 18 609 19 193 77 327 44 595 38 856 10 859 33 302 52 682 66 495 36 803 64 757 13 173 93 411 72 322 56 164 61 335 43 38 46 996 75 656 79 661 14 49 69 771 74 154 24 934 68 610 76 17 16 905 80 443 26 81 8 585 39 583 94 601 89 333 9 427 12 841 22 671 82 820 17 347 54 344 2 158 4 487 49 252 50 629 11 317 45 107 0 118 63 194 98 670 47 100 90 264 81 43 1 249 85 492 31 524 83 739 23 882 20 346 42 407 15 306 67 113 78 309 99 465 87 468 6 879 51 815 73 743 84 357 59 512 97 471 70 994 71 969 65 777 57 446 29 179 32 904 62 166 35 659 28 110 53 342 92 32 34 291 86 456 3 177 40 42 7 824 60 119 21 307 30 15 5 938 41 957 95 520 25 266 91 979
17 903 30 633 41 26 94 939 1 624 34 919 75 311 37 876 5 485 87 83 88 109 85 224 15 581 47 569 58 260 9 431 19 495 55 437 8 889 61 373 46 368 53 430 4 325 12 120 49 439 65 16 32 232 66 367 35 991 71 518 78 522 60 813 3 161 80 899 50 414 40 757 90 186 81 993 48 363 77 656 82 312 74 907 29 624 38 810 23 229 91 525 84 595 79 18 96 814 14 203 62 902 36 960 52 99 69 991 25 246 89 57 57 266 43 748 64 610 93 349 6 778 70 184 10 388 33 898 18 969 72 110 11 999 68 409 99 866 44 769 95 558 63 334 21 647 76 293 7 372 2 926 16 191 24 846 20 742 0 721 31 917 22 508 67 1 39 454 42 253 86 263 28 129 97 974 73 770 13 788 51 159 26 48 98 721 45 834 92 118 83 60 54 396 59 982 27 514 56 547
25 764 92 354 63 845 22 811 59 854 69 92 62 679 48 481 66 456 87 722 15 74 45 815 24 377 27 876 40 624 36 413 8 98 79 506 31 761 50 915 74 789 30 580 81 540 0 421 93 736 77 841 39 225 85 207 19 782 58 974 6 17 43 680 51 195 67 368 95 91 70 891 12 337 35 525 34 172 89 503 28 283 21 277 17 914 61 113 4 510 55 510 16 157 49 680 65 751 57 652 83 299 97 694 68 285 38 624 41 46 60 142 14 228 2 591 53 204 76 496 9 131 33 276 7 114 88 778 3 955 73 736 42 845 82 337 90 308 94 596 56 280 32 685 71 957 54 417 75 683 1 674 29 136 44 415 26 374 10 514 37 320 23 66 72 498 80 856 86 479 98 755 78 368 84 576 52 713 64 203 13 432 96 635 18 519 20 162 91 936 46 750 47 808 5 925 99 23 11 393
11 314 61 565 22 141 10 597 66 689 69 812 36 25 82 327 41 306 86 379 55 782 28 625 60 775 7 535 34 691 26 752 87 984 75 322 95 806 92 568 80 689 42 694 13 396 29 19 37 661 27 412 14 143 20 472 48 375 9 331 67 621 94 776 16 97 51 116 90 41 73 93 52 316 49 593 68 576 38 467 1 306 71 814 93 666 84 896 45 323 96 40 64 314 62 960 88 546 65 689 4 556 12 216 47 163 3 142 78 690 79 764 89 259 24 328 81 284 5 389 70 428 53 870 25 762 40 314 85 316 19 468 77 830 50 503 32 753 44 485 57 659 30 483 2 139 46 347 59 988 83 835 56 309 0 567 31 122 58 708 91 985 15 988 99 382 21 590 54 464 18 294 8 391 39 867 63 979 23 112 6 577 33 79 76 178 43 139 74 235 17 986 35 382 97 58 98 594 72 729
53 468 45 474 65 383 38 402 47 640 73 919 30 985 0 438 7 579 16 58 52 145 24 769 44 371 82 607 54 665 60 420 85 502 77 290 84 807 8 148 81 739 71 81 80 300 25 931 43 733 23 413 67 83 95 853 10 684 5 346 83 304 40 181 42 418 36 94 20 15 35 349 59 855 4 206 76 382 98 405 64 961 74 876 11 192 37 42 2 163 72 997 41 407 12 680 55 1 58 311 86 349 46 194 21 805 31 647 75 703 9 190 63 953 51 456 79 967 6 214 28 210 69 544 18 644 93 561 50 422 19 948 48 944 27 208 62 794 39 508 33 590 32 603 68 305 99 930 88 646 34 100 13 949 49 203 92 990 17 788 70 883 87 792 66 86 3 570 91 311 61 902 15 776 1 106 26 955 29 1 14 763 89 586 94 509 97 231 96 307 78 951 22 284 57 145 90 30 56 574
76 334 73 949 85 717 2 182 58 314 96 670 19 501 9 883 72 260 57 541 66 697 74 462 75 707 7 641 64 598 83 135 46 827 61 441 69 594 86 413 84 775 94 259 89 578 37 388 41 751 18 373 54 399 53 525 77 185 32 32 92 892 0 747 88 567 68 676 27 431 25 449 6 797 16 166 8 449 67 706 22 166 91 703 50 284 52 728 70 50 10 838 90 848 15 278 81 758 38 142 26 162 28 361 3 736 34 994 44 825 23 505 1 428 93 92 31 734 78 29 14 520 48 949 43 831 13 404 62 641 80 262 45 928 29 880 99 600 24 629 33 1000 55 69 82 757 21 308 35 379 5 104 20 382 42 388 56 729 11 202 60 796 95 63 98 842 97 916 39 570 65 626 47 540 30 964 40 618 63 441 71 339 59 293 87 366 79 4 17 499 4 325 51 928 12 87 49 885 36 247
9 87 74 312 34 444 14 961 44 654 62 289 96 923 5 417 28 51 92 598 87 676 12 184 89 785 84 120 53 983 50 272 51 242 67 952 4 110 27 26 29 356 78 167 7 682 22 400 58 390 85 34 37 979 10 209 68 808 39 587 8 496 79 691 18 45 80 690 6 625 2 890 19 406 83 667 90 214 3 142 95 451 75 712 60 479 56 179 93 56 48 183 24 318 40 827 72 579 76 839 25 772 38 798 20 990 71 940 98 175 52 177 17 333 43 698 91 493 69 716 81 893 26 949 33 983 99 150 82 510 35 943 55 741 94 947 1 959 47 803 41 42 57 613 66 157 30 519 77 524 63 864 0 415 49 414 42 778 36 231 61 201 97 891 73 938 21 613 31 699 16 866 54 686 11 470 13 694 59 184 70 450 32 964 86 458 64 787 65 421 88 981 23 951 46 795 15 882 45 489
87 974 82 464 72 194 16 401 23 978 67 126 18 463 26 43 5 409 47 563 40 623 21 490 93 665 60 385 73 755 83 522 95 641 90 6 86 147 57 370 96 229 61 216 14 729 33 818 17 373 54 735 50 22 81 748 7 131 58 875 27 132 45 15 84 559 97 940 42 994 11 446 85 752 53 137 69 965 22 231 10 841 41 312 39 985 4 87 29 198 92 635 15 148 31 610 59 906 89 812 62 3 63 177 3 415 36 263 64 52 2 245 20 176 0 438 79 54 30 791 13 518 55 618 66 1 76 18 91 197 88 388 46 686 34 472 1 483 49 516 74 66 28 680 75 813 98 481 48 725 24 209 99 245 80 175 52 737 43 777 51 643 94 279 78 105 9 319 19 663 8 400 38 831 12 742 35 473 32 219 56 82 44 618 65 837 71 692 37 995 6 805 77 806 68 772 70 546 25 106
92 486 56 148 24 834 88 171 63 111 25 924 94 405 42 62 79 473 14 305 48 293 87 986 47 568 15 380 52 913 29 55 44 745 41 783 12 584 45 244 95 898 60 972 64 844 85 538 83 163 39 782 81 590 80 869 99 165 51 888 86 323 98 626 36 317 62 676 82 56 21 228 70 132 67 731 91 935 26 569 93 70 69 731 34 669 37 226 27 230 61 432 4 327 3 847 50 898 10 609 22 337 23 640 77 568 55 139 6 698 58 889 20 997 72 723 33 751 19 469 54 237 1 124 84 867 28 347 76 573 38 152 71 408 16 230 9 96 68 339 0 917 18 758 7 153 11 547 90 260 8 748 53 494 40 516 17 287 97 634 46 854 66 849 65 22 74 937 75 807 2 381 5 751 49 92 32 102 30 759 59 730 57 354 13 332 78 411 43 152 73 473 89 361 35 148 96 648 31 134
93 551 11 392 72 669 58 649 79 982 27 925 43 648 35 260 86 959 69 959 51 133 18 4 87 720 3 715 14 508 48 273 91 483 1 405 33 559 84 424 52 915 10 94 13 419 2 567 67 572 41 914 30 957 6 760 73 885 82 493 70 522 68 775 7 653 89 686 88 706 60 61 9 823 55 35 81 531 42 103 49 932 16 740 63 662 28 217 36 380 71 308 75 263 22 220 31 200 94 649 99 166 44 719 96 903 0 621 8 741 95 465 53 730 45 501 62 758 66 932 92 926 23 822 26 3 64 205 57 606 54 352 61 249 37 632 40 275 38 987 74 265 56 729 77 169 97 126 83 476 76 357 50 446 19 822 25 363 90 711 39 282 15 827 46 353 65 510 32 70 5 239 59 837 29 580 85 202 24 711 47 991 4 857 80 319 78 180 34 814 20 614 21 822 12 459 17 620 98 157
89 579 71 688 39 271 5 53 90 409 69 194 26 981 80 804 23 731 40 167 9 427 56 365 37 613 57 576 30 690 48 922 22 189 41 704 73 751 28 267 59 569 78 806 58 293 50 475 60 629 83 361 44 56 62 795 81 425 36 683 32 889 16 32 67 517 88 726 87 577 63 984 82 146 64 340 93 724 65 370 7 567 49 675 91 604 51 83 61 676 42 260 70 639 77 869 13 751 38 716 94 38 96 514 97 424 2 956 34 690 19 302 10 763 99 899 27 773 43 579 17 50 72 932 11 458 75 373 74 476 21 586 47 235 85 189 8 246 29 71 92 493 68 812 20 405 76 868 12 778 14 165 45 101 95 683 25 746 0 853 98 368 86 240 79 695 6 294 31 854 15 110 18 12 53 870 1 710 3 30 54 840 46 135 66 823 24 561 35 325 33 584 4 797 55 711 84 984 52 673
80 219 20 216 67 541 62 116 91 393 17 144 38 176 29 46 3 346 72 504 36 169 13 164 61 765 78 303 65 5 35 595 52 990 95 576 9 190 98 336 39 993 32 412 90 167 7 318 18 34 28 192 99 453 59 365 97 707 15 369 77 269 70 887 96 867 48 300 10 670 23 999 50 159 63 578 26 851 27 971 87 600 71 912 66 424 12 336 86 514 81 493 16 357 84 772 46 580 73 757 6 540 44 950 8 840 33 779 88 195 56 290 40 184 89 59 37 519 57 296 5 67 22 660 82 669 42 316 49 51 79 669 93 622 43 881 45 756 1 927 60 966 85 815 19 468 2 463 11 993 94 243 34 601 58 879 64 219 75 45 68 275 76 146 24 178 53 829 47 704 69 742 83 795 54 999 51 653 41 319 55 253 14 30 21 224 74 381 31 981 92 396 0 431 25 623 4 983 30 478
93 108 12 289 51 199 65 366 69 328 35 657 41 857 32 859 29 912 11 568 63 195 31 668 57 761 34 155 98 228 81 585 6 916 42 713 96 913 82 18 62 622 7 183 1 620 68 409 37 158 18 159 20 657 54 274 48 259 70 72 80 271 71 763 4 786 47 854 95 295 72 294 16 209 28 90 78 893 26 67 43 611 79 100 2 888 91 362 73 304 30 276 10 943 61 423 92 48 38 449 50 561 55 390 3 397 15 417 99 353 67 326 14 794 39 783 76 189 8 610 27 323 19 226 60 889 13 410 33 418 89 233 49 749 86 272 77 963 0 693 85 360 45 14 22 125 53 423 66 199 59 310 52 150 9 489 36 837 87 873 21 929 56 1 64 273 46 200 90 678 83 959 58 95 17 377 94 359 24 519 40 724 75 737 25 475 44 10 5 202 84 984 97 241 74 359 23 739 88 395
31 786 37 255 56 909 42 826 98 698 6 462 89 315 24 809 87 685 22 941 39 980 0 164 28 435 60 293 30 643 74 684 4 63 3 854 69 666 35 902 47 98 85 981 7 755 76 875 83 310 71 692 82 484 5 186 16 578 80 267 18 318 52 904 17 986 23 268 1 923 70 666 48 359 36 804 53 545 67 858 33 802 29 638 9 183 43 581 62 104 41 105 50 363 58 173 20 427 59 122 75 102 61 10 92 198 97 908 13 37 63 635 99 490 19 859 2 933 10 426 14 57 64 609 86 385 12 46 66 726 73 816 55 123 51 50 57 567 49 742 32 661 81 922 84 217 77 750 96 274 93 526 15 183 68 978 34 735 46 287 95 662 11 118 40 183 44 799 88 903 26 513 21 751 94 581 45 857 8 693 54 719 27 357 79 571 90 645 72 145 25 295 65 276 91 974 38 522 78 918
23 55 58 726 83 746 97 336 93 910 71 65 29 642 98 917 54 129 34 931 74 440 89 88 37 587 94 840 22 610 52 218 27 250 32 558 90 133 72 150 85 201 55 284 56 880 70 360 41 155 53 556 4 946 42 167 36 510 73 123 0 237 43 841 92 754 65 882 77 485 20 830 3 301 21 341 12 729 11 460 15 204 8 344 81 805 39 993 46 456 63 586 51 609 26 304 87 42 31 297 62 938 88 554 16 108 13 125 45 475 80 589 76 670 33 641 50 880 17 483 2 570 84 955 9 390 14 401 60 380 19 581 35 602 99 984 1 249 49 916 48 157 82 505 96 524 75 118 7 720 25 312 40 151 6 289 95 546 69 627 61 44 91 606 10 435 18 988 79 519 57 124 28 116 5 562 44 807 30 840 24 430 47 374 68 954 59 154 78 187 67 161 38 290 64 668 66 980 86 523
30 312 98 643 81 920 1 590 34 539 42 232 24 54 48 833 94 517 20 960 55 904 75 664 57 115 65 751 18 340 83 121 15 374 38 380 17 656 29 706 33 787 13 494 26 49 88 453 6 291 39 956 8 607 70 181 78 991 37 561 95 641 60 875 7 189 0 726 71 736 79 513 5 344 99 178 11 971 14 319 22 678 16 325 92 327 84 612 28 747 3 474 50 760 46 476 80 549 27 66 68 633 58 520 89 29 51 365 73 428 77 668 35 25 62 548 82 550 72 297 40 448 86 490 93 690 97 875 19 651 61 281 91 704 41 444 52 748 45 608 64 194 74 775 69 950 90 50 36 739 53 585 21 881 23 106 4 548 10 266 56 944 66 250 59 733 44 226 12 33 67 851 49 460 9 206 85 240 63 351 2 85 96 753 47 760 76 474 31 246 87 383 25 904 54 695 32 229 43 213
84 373 4 855 64 424 68 316 38 689 92 756 94 1 39 325 43 192 31 596 29 604 58 710 57 915 8 472 5 335 91 314 50 716 60 676 42 669 13 607 23 404 22 913 80 734 21 617 0 452 1 30 65 567 96 156 55 830 10 62 7 441 47 879 73 383 27 850 78 993 19 755 30 379 9 439 62 219 18 114 69 901 53 810 74 883 25 341 12 98 71 672 15 666 3 942 61 657 28 546 33 498 14 220 88 137 16 670 51 391 26 125 35 598 37 401 49 161 72 222 54 914 44 224 52 938 79 989 87 412 85 29 98 192 82 848 89 896 95 782 11 135 77 910 99 683 67 210 90 174 40 370 24 521 34 165 81 533 36 465 45 860 86 59 6 72 93 993 76 715 66 41 2 858 41 105 56 285 48 903 59 514 46 48 97 48 17 617 75 130 20 429 83 555 32 693 70 970 63 845
79 588 33 199 4 512 46 500 83 990 92 559 99 113 19 226 68 331 9 917 34 977 95 871 86 74 21 859 50 755 88 297 45 837 25 560 17 613 16 809 55 418 37 276 57 964 38 791 35 476 20 359 13 687 2 18 47 181 94 125 75 706 69 713 64 362 59 388 89 194 60 55 93 11 32 374 26 911 62 153 54 350 28 25 49 947 27 467 0 567 36 100 66 830 3 753 29 77 22 629 1 307 90 754 58 523 76 981 14 379 65 926 61 162 40 604 85 164 7 96 8 472 70 393 96 117 97 110 41 888 18 218 63 689 39 365 6 94 30 634 51 493 84 626 52 12 71 696 78 192 24 651 43 221 74 820 44 742 73 604 80 757 5 668 10 841 67 854 56 132 77 781 53 572 91 145 23 646 12 862 42 853 31 690 81 192 48 613 98 15 72 984 87 560 82 69 15 953 11 625
43 977 90 175 76 935 65 649 83 642 35 717 75 379 30 930 41 386 29 902 67 343 87 95 47 51 55 779 77 657 17 866 91 672 74 104 16 155 59 750 18 28 40 574 46 583 86 150 37 296 98 206 49 124 1 356 34 232 99 200 88 943 32 390 3 618 63 401 73 608 51 403 22 668 11 587 7 335 78 436 53 578 10 302 8 108 33 933 42 209 23 900 89 73 81 770 44 731 68 99 54 548 20 63 48 439 39 67 72 196 31 935 58 420 50 359 64 287 52 102 97 410 62 232 66 941 69 498 28 877 13 565 82 685 6 716 36 334 85 399 25 699 9 989 19 216 71 873 26 714 93 627 92 716 21 845 70 939 5 627 15 578 27 465 24 610 45 528 96 997 60 352 94 354 0 873 61 385 56 964 95 269 14 409 12 755 79 113 2 841 80 904 57 613 84 70 4 642 38 351
20 116 79 661 32 608 65 353 11 936 97 498 77 469 1 980 15 408 76 64 31 117 50 799 2 816 43 222 10 242 19 534 12 128 82 888 42 883 49 760 40 114 30 354 96 281 8 474 37 807 18 567 38 142 98 972 48 310 71 104 63 418 94 473 64 706 23 225 72 939 88 396 67 751 52 717 91 568 92 37 28 793 22 697 60 42 78 227 5 185 6 662 74 256 36 268 85 141 73 376 99 805 86 184 87 739 68 732 41 768 24 332 66 418 46 366 4 720 61 498 0 149 83 832 17 338 57 53 3 684 39 974 56 697 9 274 90 488 89 422 55 448 62 722 81 171 58 302 53 566 21 548 75 498 47 294 93 159 80 7 14 225 34 92 45 91 44 341 27 529 59 126 35 790 84 283 70 544 95 209 26 203 7 774 33 85 51 320 25 742 16 383 54 886 29 41 13 996 69 687
32 912 59 42 41 721 24 630 98 898 55 857 27 614 81 964 99 423 58 209 44 508 47 378 51 518 84 255 40 970 92 723 20 775 78 612 21 198 39 693 26 261 76 134 53 172 30 740 93 970 0 678 43 449 71 69 91 459 50 190 38 282 62 807 5 290 65 36 4 390 11 517 94 858 14 567 46 332 37 136 77 458 70 387 10 634 6 58 97 489 36 831 90 92 61 502 29 914 67 651 1 525 73 27 45 844 13 582 23 613 95 935 63 849 75 574 80 456 88 8 66 729 22 897 52 62 34 278 28 826 89 288 57 820 33 884 86 486 68 828 16 118 69 189 19 594 31 1000 9 183 35 91 87 214 12 286 83 7 85 138 42 125 15 230 17 663 2 92 74 739 56 952 49 204 72 613 7 238 18 722 54 870 60 87 96 338 48 430 8 524 25 128 82 413 64 163 3 870 79 367
58 244 86 932 87 799 24 661 29 616 18 21 96 373 48 456 85 961 68 153 72 845 57 571 37 181 80 641 95 88 20 385 92 980 23 799 13 492 94 985 66 875 74 592 61 264 59 739 73 852 11 976 44 801 19 161 55 22 49 104 6 490 64 169 9 582 30 106 2 27 0 174 69 570 28 701 12 720 39 38 5 846 90 476 45 964 3 750 33 53 76 656 40 395 25 361 15 693 65 574 56 257 99 408 89 759 43 892 47 562 81 227 16 393 27 772 52 335 10 965 70 530 38 787 41 529 21 542 17 178 91 179 4 718 26 923 22 123 42 4 83 893 88 304 62 976 31 242 78 503 51 37 32 601 63 280 7 324 97 694 8 280 35 970 67 183 46 52 75 811 36 216 54 920 93 377 77 982 71 334 34 492 98 585 79 236 84 40 53 850 82 123 60 602 14 987 50 348 1 999
46 824 79 447 61 616 19 794 52 373 87 297 30 378 69 309 82 726 51 364 99 97 60 620 14 154 65 439 84 187 42 330 41 317 33 426 55 917 85 609 27 207 8 986 38 506 5 87 9 352 67 148 86 815 89 260 11 147 39 942 24 945 44 248 40 100 2 649 7 4 34 41 20 727 57 515 31 474 15 226 45 359 32 984 88 180 80 936 81 751 35 433 91 927 22 526 54 696 28 349 76 38 92 800 59 816 66 843 74 495 23 108 25 891 83 218 98 429 0 844 3 201 10 456 95 938 97 184 50 796 37 998 6 767 1 337 47 180 21 476 68 153 12 841 78 752 56 89 4 721 75 597 77 547 43 651 49 161 73 868 36 561 58 989 70 742 16 945 18 13 93 743 96 694 13 220 90 929 53 158 62 343 63 136 48 240 29 876 26 866 71 805 72 155 64 970 94 18 17 301
1 158 46 978 43 861 78 492 41 70 25 314 72 174 33 688 69 434 99 530 89 980 53 232 68 835 97 231 11 250 90 961 38 194 85 568 30 516 21 220 87 620 84 789 26 267 39 443 52 684 67 167 14 669 10 106 45 637 79 914 17 724 56 410 71 306 13 576 81 745 58 576 2 629 7 903 19 229 94 805 74 320 49 626 22 356 80 287 57 971 63 46 35 566 82 580 18 442 95 338 32 75 51 126 47 370 60 434 44 58 61 146 92 649 40 509 42 951 48 955 23 999 88 433 59 47 15 83 75 292 16 913 98 593 83 714 70 567 12 261 64 426 9 343 76 89 37 127 54 701 86 379 62 284 77 678 34 789 66 789 8 539 36 883 96 889 3 216 93 623 5 777 31 651 28 816 50 562 29 698 4 340 65 803 20 220 73 292 91 272 6 157 55 56 27 658 0 865 24 972
19 803 60 902 77 947 59 146 50 320 73 893 35 491 5 809 22 218 61 851 49 92 78 201 42 303 64 973 44 504 81 116 58 510 30 126 91 768 26 794 33 509 32 1 76 952 38 624 48 737 88 325 62 450 37 844 98 66 41 646 25 389 57 660 90 834 20 984 63 370 4 820 13 75 12 751 18 258 67 197 86 602 10 658 65 335 0 595 93 748 51 158 82 726 46 583 97 11 83 718 80 230 52 211 47 196 21 871 92 896 99 165 3 297 87 706 70 802 2 962 75 54 36 691 15 26 24 764 1 946 66 399 11 859 96 806 17 196 85 266 40 295 9 532 94 959 54 598 28 570 14 407 8 452 79 295 68 350 45 822 23 563 6 132 95 536 16 304 31 413 34 816 74 343 56 246 72 416 43 974 84 900 27 846 39 368 7 707 55 474 71 610 53 967 29 221 69 131 89 22
7 921 1 282 43 781 12 16 84 222 6 763 86 960 42 211 58 508 95 623 21 324 49 467 35 993 88 268 39 147 89 637 72 234 57 424 98 752 36 319 28 331 74 126 40 11 27 554 25 28 22 395 78 995 90 512 18 547 32 840 44 30 81 440 33 356 4 475 83 160 67 247 99 314 24 230 65 589 61 896 94 688 16 561 56 829 73 188 13 609 14 802 48 339 5 613 30 888 77 603 55 737 76 308 41 29 93 708 68 356 63 370 37 749 53 239 62 552 45 948 80 637 64 547 50 240 51 615 54 618 79 736 8 700 23 835 59 911 52 426 38 503 85 277 17 420 92 120 96 131 82 820 97 448 46 779 3 868 9 196 66 19 26 156 91 134 20 585 11 187 10 30 29 155 87 131 2 449 0 115 75 293 70 184 19 246 15 883 31 124 69 536 71 487 47 158 34 245 60 418
96 834 11 171 29 520 97 259 10 156 69 705 44 956 39 302 49 377 90 570 64 985 38 327 9 735 46 96 79 641 82 706 58 888 81 431 55 307 76 537 25 994 75 515 26 158 99 906 62 876 35 666 37 775 73 766 54 71 86 961 1 967 21 758 85 23 40 693 74 692 47 737 71 732 48 32 66 387 0 744 92 825 16 28 61 782 45 674 65 152 27 179 42 687 78 747 32 840 5 500 68 625 13 183 87 621 77 138 19 879 43 469 56 715 72 374 91 301 94 374 7 342 84 317 88 143 31 181 17 976 18 909 24 777 12 288 28 120 83 921 33 115 98 973 8 603 20 595 15 537 60 656 59 274 2 473 70 269 93 880 53 968 4 872 80 865 23 42 41 302 30 581 95 405 36 684 50 69 6 795 34 489 3 44 63 568 51 6 67 224 22 153 52 539 14 382 57 697 89 711
38 635 52 23 70 859 8 824 73 652 25 317 50 620 86 398 43 537 17 725 6 830 23 477 60 484 32 863 66 326 58 141 94 666 33 800 36 179 84 941 26 113 64 899 0 320 53 379 44 784 5 487 37 861 57 200 93 316 16 548 1 488 13 600 82 779 46 607 65 132 15 735 14 935 88 509 22 467 96 839 48 153 21 724 29 6 35 638 59 646 69 333 99 533 30 212 51 387 55 246 2 509 78 315 71 856 95 772 68 893 56 983 4 52 83 637 49 300 61 612 62 390 18 676 19 68 27 519 67 882 40 389 47 659 28 181 20 256 3 624 9 468 12 591 10 5 91 738 41 353 11 135 24 116 90 199 98 370 63 781 54 725 34 333 79 535 75 794 7 440 45 753 74 445 77 437 80 751 87 364 97 777 92 139 89 661 76 272 81 887 85 817 31 278 72 421 42 957 39 902
85 524 57 481 37 257 88 844 58 235 55 539 42 51 43 61 9 810 70 8 36 888 31 513 6 126 32 903 51 61 24 661 65 301 27 623 16 260 41 104 4 68 20 184 90 398 62 880 47 21 39 46 40 413 60 674 78 201 82 970 96 565 98 789 48 46 79 580 19 118 63 471 14 541 15 803 73 536 12 18 0 475 50 868 22 36 13 535 84 721 35 329 34 227 80 234 45 522 23 904 64 190 99 429 3 768 67 509 49 624 75 47 1 148 52 666 2 852 94 613 81 344 46 458 91 678 69 744 97 51 25 597 76 313 92 31 83 824 29 501 38 757 74 963 7 587 71 904 68 354 66 72 95 490 17 94 18 973 10 460 93 27 72 842 8 70 77 712 56 559 21 878 28 524 11 339 59 243 26 494 44 630 5 78 89 439 86 383 87 839 54 306 61 758 30 201 53 804 33 70
62 784 90 206 82 821 17 572 41 799 80 543 33 237 74 883 25 140 86 228 76 528 72 983 88 533 95 384 59 337 69 780 16 390 19 32 58 981 35 242 24 768 52 760 44 127 79 826 39 714 92 422 32 385 6 663 47 435 68 402 46 803 51 672 94 322 26 850 49 395 4 866 64 578 85 93 7 114 99 66 70 69 65 701 91 687 18 143 9 747 71 487 98 538 27 438 2 991 56 927 73 791 45 767 36 566 14 532 50 932 81 845 61 157 23 50 8 841 97 211 83 319 0 583 12 772 15 506 37 376 5 693 30 261 60 935 75 936 31 206 38 357 40 841 53 559 54 846 21 62 55 256 29 809 93 890 20 806 77 809 34 647 42 238 1 190 78 934 10 290 66 476 22 633 63 978 84 764 3 633 89 180 96 954 13 149 48 345 28 345 43 383 57 734 67 747 87 727 11 280
96 998 58 111 98 177 1 773 66 767 82 35 87 585 61 998 84 684 56 933 97 705 6 457 20 969 64 331 54 734 4 643 65 631 89 542 50 674 99 374 32 243 7 205 37 28 93 808 8 161 35 158 40 902 88 988 30 282 21 351 76 971 3 322 28 823 12 659 16 539 17 361 53 17 70 800 27 980 36 381 47 847 0 884 73 614 57 404 62 195 67 840 5 908 94 986 25 962 75 493 46 914 85 100 38 997 72 19 39 687 41 97 14 696 63 601 23 64 31 285 74 103 83 966 52 830 19 207 86 848 79 270 11 590 26 730 55 865 9 256 43 676 80 817 91 279 45 732 81 323 51 915 42 840 44 74 90 82 69 135 2 374 18 701 33 198 29 585 48 976 10 263 24 328 92 841 13 558 95 270 49 995 71 205 78 25 34 652 15 989 60 925 68 988 22 44 59 351 77 812
81 955 80 152 49 91 15 902 41 343 68 488 69 153 62 197 70 355 93 901 94 206 23 598 11 719 3 219 83 625 0 296 27 798 29 4 65 595 87 292 16 342 76 290 75 763 43 144 37 187 71 285 90 963 53 654 31 176 78 290 1 442 96 962 66 291 26 996 58 127 33 344 50 324 60 660 77 415 74 259 73 482 51 172 79 195 18 179 46 514 91 162 4 129 25 230 6 581 5 832 7 965 30 375 85 220 99 255 32 323 64 499 10 530 55 996 19 308 22 592 28 39 59 939 45 899 20 496 17 765 8 904 48 971 39 780 61 257 2 997 13 975 56 172 47 727 57 452 54 349 72 306 89 194 95 430 40 103 36 230 14 207 42 29 63 520 88 444 44 285 97 420 35 800 52 362 82 715 92 646 84 156 12 549 98 717 38 547 21 549 24 363 34 693 67 487 9 939 86 692
80 658 83 989 74 157 4 954 32 136 29 986 92 120 1 935 23 11 19 387 0 106 66 301 39 353 11 968 47 714 48 880 21 756 60 138 96 742 54 848 76 368 38 335 34 271 82 843 2 287 28 887 35 309 7 199 3 606 90 983 85 859 94 261 93 492 65 594 13 7 44 257 45 351 9 503 20 16 51 190 8 858 63 526 69 732 55 566 86 87 37 444 95 133 5 295 79 45 49 447 97 432 18 50 75 950 50 483 89 898 73 84 87 744 33 362 58 686 84 351 72 998 81 418 14 487 30 851 15 962 27 64 61 151 68 526 53 617 36 90 42 394 91 451 71 323 41 626 17 490 10 814 77 37 56 63 78 255 98 998 12 37 16 534 46 11 59 803 88 649 62 301 22 367 57 374 40 525 6 16 99 725 26 696 25 431 64 853 52 300 31 667 67 320 24 457 70 401 43 52
24 962 29 773 58 201 41 882 48 264 50 884 91 279 5 745 2 431 71 675 56 555 66 703 44 871 51 523 13 170 46 135 31 357 21 595 60 908 77 508 23 769 65 125 69 46 35 125 18 606 16 235 73 76 39 751 1 795 82 451 30 123 52 104 17 670 19 822 8 680 40 239 75 32 88 958 54 681 47 42 15 297 43 517 38 198 57 391 68 240 33 635 49 138 22 940 10 270 63 839 7 452 61 658 76 120 9 566 20 269 62 419 93 976 95 866 28 861 78 324 70 647 97 529 36 927 89 710 83 457 34 287 4 13 85 823 99 548 92 990 14 497 12 21 53 702 3 993 27 250 74 299 72 947 84 936 42 703 37 564 90 752 55 998 80 643 26 291 59 975 45 230 11 589 87 493 0 775 67 476 25 66 98 239 6 102 96 880 32 785 86 753 64 62 79 972 94 99 81 468
16 986 93 647 89 998 37 471 74 44 30 915 92 957 52 981 83 332 76 472 80 525 26 331 60 343 11 915 96 421 55 805 41 265 61 866 99 499 88 736 70 960 75 862 78 599 73 234 27 255 45 859 24 695 59 430 43 491 44 227 22 111 64 979 20 606 14 30 56 930 12 236 8 613 69 38 32 945 23 882 9 32 72 351 42 23 90 926 66 86 7 388 3 7 68 99 87 395 53 204 39 490 95 607 84 391 71 948 40 433 65 906 18 779 29 30 54 11 97 72 15 298 0 46 91 227 67 305 2 994 57 421 98 418 58 511 63 439 6 703 4 900 19 439 1 938 81 783 17 721 79 168 21 723 13 331 38 907 77 457 85 896 36 330 5 959 82 143 50 496 51 993 49 250 33 532 31 192 47 549 62 25 25 515 48 9 35 706 34 509 10 928 46 365 86 82 28 337 94 85
30 292 59 770 41 705 99 854 69 383 79 846 51 465 16 190 39 424 2 405 62 863 28 427 73 812 17 167 84 502 57 612 21 366 65 179 1 536 64 658 0 410 86 588 29 455 46 708 72 762 71 947 37 64 95 989 68 544 25 889 20 628 11 681 3 209 26 307 56 812 27 485 55 58 45 856 66 569 76 59 54 98 85 550 13 534 96 61 22 172 90 24 87 706 35 425 81 927 93 740 33 629 50 626 80 251 75 864 53 703 23 695 43 667 97 149 36 647 48 805 8 841 52 884 38 31 7 192 88 290 5 629 15 26 63 246 89 624 70 95 44 422 74 156 42 310 10 273 83 276 58 747 14 467 94 847 91 280 67 906 98 54 49 777 92 95 9 599 77 194 12 573 60 261 40 839 32 86 6 4 4 209 31 58 78 380 47 401 24 53 19 493 61 715 82 686 34 861 18 503
37 52 93 401 74 315 77 885 22 750 45 444 90 325 75 993 92 110 73 834 41 380 9 316 54 654 46 317 33 241 94 484 26 472 66 61 59 310 91 297 18 648 50 179 51 679 40 154 13 236 8 259 88 123 4 317 56 224 98 200 79 379 57 571 55 250 97 337 0 205 7 657 58 103 25 945 6 13 49 971 10 136 29 508 84 625 70 323 83 404 39 702 42 544 63 535 32 675 19 798 2 622 86 505 15 469 89 127 14 190 53 183 61 581 30 535 96 269 85 355 72 333 3 456 23 478 24 477 99 831 95 691 87 280 1 452 48 869 35 485 76 432 17 309 67 349 16 802 20 316 68 786 62 93 36 518 80 150 27 243 47 151 38 19 64 665 65 209 71 97 34 180 11 299 21 111 44 811 31 351 28 982 69 12 5 550 81 193 82 780 52 971 78 158 12 860 43 231 60 540
73 283 53 508 55 443 80 827 23 658 28 847 58 633 42 453 9 267 59 858 12 64 99 691 27 87 34 432 15 546 41 504 45 743 61 365 2 928 5 868 21 20 50 241 29 907 17 739 77 566 51 89 85 561 72 24 62 723 24 551 43 559 81 938 83 791 8 369 7 537 94 337 44 906 32 823 57 683 4 634 40 491 60 590 65 171 20 429 93 815 95 841 96 270 74 120 75 869 13 416 66 675 19 668 38 521 14 881 92 64 11 133 79 435 46 402 0 271 63 415 22 83 16 616 89 412 97 692 39 316 82 209 6 566 67 387 88 138 71 982 87 351 78 762 49 665 98 133 30 178 47 980 36 547 56 291 90 184 35 21 69 590 18 887 70 535 10 874 48 728 68 97 33 304 64 501 52 439 25 505 26 171 1 94 37 842 84 668 31 105 91 774 86 85 3 440 76 46 54 661
29 765 45 153 38 473 69 187 67 897 50 253 16 865 97 636 39 760 32 17 3 334 56 892 92 437 88 303 19 288 98 793 64 948 8 199 78 840 85 840 75 360 20 42 7 194 4 448 18 658 24 821 84 755 33 851 91 312 51 690 40 845 77 675 59 760 36 587 94 868 34 737 6 271 54 464 10 604 53 888 2 290 57 568 52 945 42 640 81 240 9 411 28 899 48 31 62 362 82 278 1 116 55 634 63 784 76 392 43 215 71 297 89 362 93 113 83 606 11 96 95 959 72 787 22 152 13 833 41 157 80 936 70 109 26 23 17 150 44 51 73 255 49 974 30 852 90 195 31 344 37 206 60 465 12 465 23 90 47 759 99 221 5 74 68 47 79 878 96 516 0 584 15 261 58 21 87 971 46 396 27 693 74 800 86 831 61 478 66 657 35 724 65 995 25 461 21 88 14 66
74 212 52 105 70 319 94 281 34 386 69 301 21 885 13 442 41 573 88 611 4 67 51 141 27 97 3 984 50 198 40 704 98 272 97 974 35 722 55 128 60 179 38 72 46 741 45 624 91 637 89 432 76 726 23 830 75 627 65 885 87 968 71 5 80 844 49 952 17 295 28 517 99 529 24 517 32 261 73 591 67 240 77 478 26 873 93 492 22 131 16 219 33 197 37 694 11 528 12 686 59 658 31 126 61 445 48 443 53 506 8 355 30 779 64 453 78 946 68 540 15 3 20 316 92 642 79 781 57 313 72 874 6 650 18 518 39 92 19 876 95 939 10 194 14 534 7 478 9 248 43 74 66 735 29 295 44 455 42 81 36 360 83 860 84 943 25 595 2 606 86 296 1 591 96 822 85 478 0 961 47 497 62 347 82 783 56 574 5 513 81 366 90 320 58 468 54 54 63 336
26 487 94 520 21 916 97 534 80 371 3 47 79 604 23 434 91 759 53 249 71 353 66 655 15 676 12 83 93 871 8 635 43 281 84 812 6 417 41 389 42 210 51 464 49 199 74 509 58 426 9 584 78 195 85 499 86 486 69 538 16 750 62 967 32 751 83 20 55 604 5 272 35 163 88 788 37 73 57 680 45 249 95 715 59 430 89 252 20 200 44 337 56 748 76 738 52 203 70 306 61 12 54 659 1 178 82 645 48 304 24 23 28 944 11 765 96 234 2 920 60 165 18 376 4 71 47 359 87 511 68 348 90 383 27 507 19 98 99 34 33 859 46 952 0 473 22 739 81 115 64 883 36 791 29 992 67 732 34 572 72 751 50 398 38 899 31 932 10 460 65 261 73 633 39 774 75 86 13 841 30 178 98 330 14 442 77 881 17 923 25 300 40 260 63 885 7 584 92 435
2 428 8 645 7 423 32 118 69 482 87 149 62 684 45 873 36 519 77 340 73 66 44 541 91 1 93 908 23 571 64 349 11 827 1 428 3 676 49 564 81 15 16 760 92 656 29 325 82 729 80 122 17 64 67 938 53 921 63 474 59 547 6 142 47 460 13 649 89 448 4 430 52 840 35 307 70 461 24 753 79 66 33 995 66 666 34 73 25 574 56 880 55 591 78 490 41 186 60 645 94 287 61 463 31 776 48 919 5 272 98 116 21 206 83 327 88 864 15 293 57 907 84 463 71 998 30 166 9 136 96 882 43 865 28 996 65 160 27 731 38 321 14 560 19 949 99 223 75 648 46 404 20 457 95 39 18 749 97 774 76 167 86 286 22 93 10 545 51 604 39 201 50 166 26 523 90 444 85 964 37 49 12 290 68 989 54 737 58 251 42 727 40 490 0 411 72 961 74 860
50 285 76 193 22 13 17 497 70 661 89 453 35 905 87 74 9 983 42 964 19 783 24 853 77 556 39 281 33 386 31 248 27 79 4 914 37 557 97 455 53 409 67 420 18 574 36 835 65 955 98 787 64 799 84 262 49 351 93 17 63 657 40 66 47 468 21 223 15 724 5 817 85 28 88 601 72 328 30 639 60 611 81 108 99 753 48 860 74 886 86 683 96 739 54 951 28 774 3 7 2 82 92 772 82 936 51 253 32 587 66 69 75 914 8 537 1 149 68 966 41 443 26 160 6 166 38 754 80 880 20 811 83 59 55 828 46 391 12 271 79 968 91 912 52 978 58 121 57 800 43 647 90 225 10 960 29 258 56 41 16 628 62 475 0 280 78 357 7 516 95 33 44 421 23 956 71 605 13 335 45 618 73 708 59 259 61 835 69 949 94 352 34 893 25 312 11 22 14 301
77 458 86 947 30 15 82 471 83 102 50 193 65 784 0 473 37 57 89 811 29 997 13 156 71 637 58 290 35 412 56 207 33 987 63 637 9 70 57 452 88 248 67 458 3 618 31 596 78 577 96 144 19 496 59 208 1 288 53 922 81 593 34 472 16 217 52 888 74 944 10 481 92 158 85 416 44 669 93 911 76 594 27 890 20 574 64 491 68 158 46 632 42 834 99 853 28 407 11 612 45 412 32 314 70 104 91 892 55 896 14 152 79 569 54 873 98 21 17 263 61 860 38 294 73 591 23 570 97 231 41 963 39 784 95 355 5 451 72 680 62 434 84 268 36 192 21 223 60 675 2 993 4 635 66 530 22 54 6 212 8 237 25 340 7 90 40 776 15 513 75 524 49 681 43 967 24 905 94 259 69 263 47 343 18 622 12 599 87 501 80 215 48 698 51 408 90 257 26 255
17 507 22 367 5 380 65 581 44 15 99 191 56 391 98 740 79 183 55 267 60 587 57 119 32 425 34 919 25 604 87 340 83 942 70 891 0 905 41 539 31 268 12 762 92 314 51 133 36 569 27 89 45 694 76 530 77 717 90 650 23 392 72 802 63 770 62 632 6 774 10 53 28 211 91 429 82 974 47 615 38 246 18 496 75 309 21 939 29 87 3 74 96 662 4 552 9 91 69 55 58 259 71 193 46 46 59 905 13 562 39 541 67 801 80 160 94 79 68 367 26 307 42 527 88 362 53 969 8 459 40 8 48 669 81 841 43 871 2 303 49 621 11 102 33 924 24 707 64 90 66 211 20 323 97 801 1 492 52 361 89 724 16 795 35 164 30 60 50 674 61 598 15 484 73 388 19 339 93 449 85 572 78 355 95 306 54 801 7 82 84 174 74 698 86 545 37 525 14 581
1 969 78 879 36 886 85 916 96 502 28 410 84 380 51 612 43 105 88 847 58 307 82 876 3 318 76 451 33 567 4 904 10 558 56 107 72 371 83 364 75 754 25 839 92 512 14 522 31 468 39 429 13 988 6 871 27 36 9 273 35 409 0 76 91 259 63 10 37 783 54 343 53 816 98 480 38 440 17 122 12 5 81 346 87 485 45 819 16 845 80 508 44 770 64 75 49 180 94 517 8 258 41 91 99 387 5 206 86 144 47 111 74 918 19 294 50 684 62 734 23 644 15 547 42 783 26 674 52 866 55 972 40 691 70 986 77 117 18 50 24 353 89 631 67 402 22 108 65 504 34 212 69 907 95 761 90 375 57 814 30 905 73 543 46 327 66 259 32 193 7 75 59 96 48 199 68 636 79 650 93 767 21 881 20 262 29 716 71 672 11 452 60 299 61 968 97 710 2 593
67 313 84 626 97 900 15 282 24 478 93 242 47 583 76 802 0 887 71 638 32 802 26 480 99 377 38 127 64 317 73 873 61 528 36 249 1 923 9 797 70 642 90 419 85 999 56 858 55 359 25 327 68 843 35 789 17 32 2 564 89 828 44 112 72 224 6 214 20 109 75 533 10 979 7 615 37 246 13 144 31 506 78 399 62 40 48 410 51 680 81 87 77 600 43 58 4 637 74 708 98 246 66 590 91 868 87 686 57 890 41 255 82 962 52 240 60 538 96 346 22 526 65 610 11 881 53 635 63 808 18 33 5 551 79 797 27 183 16 401 83 673 19 956 54 874 50 785 92 421 40 395 33 674 12 908 88 733 39 536 86 243 30 944 58 653 29 845 94 598 8 991 80 562 46 323 34 484 45 507 14 218 95 135 3 161 23 751 21 626 42 942 28 690 69 520 59 543 49 29
57 572 86 466 9 724 83 520 21 3 70 895 37 653 72 692 87 683 99 418 52 550 34 513 59 367 67 98 29 252 56 215 62 372 12 34 47 621 61 33 20 808 39 933 96 334 93 751 40 197 46 198 71 841 43 749 76 676 14 870 32 977 92 769 91 767 44 143 63 628 6 442 3 744 53 925 89 451 95 524 54 303 48 229 42 209 55 336 35 908 64 589 79 990 97 639 88 105 15 850 49 311 75 39 0 355 8 105 60 635 24 591 19 229 33 605 82 532 90 964 73 321 31 695 17 648 1 142 7 468 28 140 22 4 74 381 98 501 36 728 66 76 26 877 65 970 80 88 45 9 11 856 81 918 68 493 85 455 38 138 2 547 5 732 69 426 23 824 16 536 94 923 41 621 18 874 51 391 77 150 4 766 78 536 25 14 58 95 84 737 10 8 27 591 30 644 13 127 50 261
89 710 61 523 6 3 21 907 18 999 95 216 70 106 27 759 12 810 51 119 44 612 97 892 42 132 9 452 60 523 91 56 77 131 79 727 8 767 19 709 69 805 39 134 40 483 17 307 59 942 88 83 41 560 66 722 7 532 5 53 74 123 83 981 62 208 13 546 64 318 38 123 94 868 11 849 73 880 49 568 86 971 67 381 47 425 65 616 72 826 4 526 22 359 26 371 28 169 96 90 81 254 46 371 16 845 76 969 14 647 53 522 48 101 85 774 92 992 15 641 90 271 24 1 55 340 50 491 80 439 37 441 3 830 52 105 84 891 87 599 2 911 58 342 93 134 75 269 43 490 98 930 30 823 78 542 0 849 25 524 63 725 32 447 45 518 23 161 31 289 99 787 57 255 29 985 54 544 34 524 1 110 20 752 10 844 35 21 71 116 36 898 33 886 56 589 68 162 82 64
91 386 2 949 78 892 89 463 24 854 42 867 83 722 63 23 38 424 96 527 14 908 34 569 80 172 85 394 50 250 93 474 16 935 92 743 37 93 99 516 76 778 28 298 40 742 1 532 88 62 3 797 41 512 55 686 35 65 72 529 9 476 82 884 95 707 13 49 70 626 25 214 17 688 18 761 84 406 20 251 98 881 30 622 52 942 39 285 11 345 33 584 71 223 51 859 7 345 66 642 65 599 69 120 46 888 59 979 48 51 32 336 97 603 6 44 26 117 29 523 49 557 61 321 60 953 68 298 79 107 8 341 74 668 56 639 5 423 19 13 77 594 44 385 31 710 23 199 94 379 4 508 27 624 81 820 53 913 10 695 75 924 47 552 22 984 62 687 73 325 15 691 36 922 87 73 90 285 86 343 58 126 0 45 45 245 21 705 67 860 57 62 12 838 54 549 64 464 43 901
23 415 31 451 11 457 80 742 94 275 46 694 38 205 56 250 45 358 3 106 22 707 59 635 33 668 5 37 1 236 90 470 91 662 69 286 6 782 96 243 60 186 57 946 54 319 49 936 95 133 17 438 2 346 0 747 97 184 36 95 30 657 98 326 52 333 55 989 13 752 85 125 12 188 74 310 71 146 27 11 10 70 92 415 50 986 82 778 47 533 84 492 15 503 89 794 62 662 78 897 65 525 24 480 77 772 72 777 70 12 68 928 25 2 67 779 7 551 99 182 39 261 42 917 76 68 93 885 58 596 14 873 83 995 48 890 53 389 8 364 61 540 19 403 4 661 63 829 81 65 66 425 51 243 18 635 73 701 20 125 41 17 44 671 34 808 26 303 9 632 21 576 37 201 29 41 28 303 32 621 88 735 64 26 16 1 86 85 87 675 40 662 35 984 75 882 43 117 79 67
25 281 89 980 10 513 76 446 24 870 95 818 20 902 84 636 68 657 63 556 47 507 52 741 79 756 4 908 57 870 27 410 58 874 22 418 62 683 16 151 56 361 90 598 46 61 81 180 97 239 13 345 18 84 36 877 17 830 19 924 61 59 5 649 64 550 14 298 12 436 35 176 23 309 8 346 40 899 70 534 49 637 92 820 44 516 69 156 41 610 11 860 82 473 43 837 1 174 50 732 65 956 39 502 3 275 93 308 54 413 73 327 30 933 48 629 60 121 78 126 29 785 72 428 59 248 9 771 0 494 7 458 15 905 2 797 66 999 34 535 88 348 33 363 42 57 99 830 28 435 71 336 83 703 98 988 37 846 51 77 80 384 31 394 86 274 45 82 96 610 38 395 21 517 94 424 91 717 85 39 32 496 74 421 26 526 6 637 75 793 53 818 55 470 77 207 87 436 67 921
19 767 39 751 98 806 24 640 33 379 1 648 15 262 32 483 92 904 30 527 59 57 70 934 5 844 94 432 72 656 93 55 14 545 95 93 55 775 56 210 37 949 60 593 81 532 23 78 51 920 62 243 40 322 74 893 87 427 25 46 75 82 84 57 9 450 85 117 22 805 91 761 80 661 28 612 54 616 26 907 4 201 77 161 29 357 13 51 38 13 53 530 47 106 20 706 66 756 42 816 34 672 86 370 50 439 71 944 61 385 67 829 10 596 44 275 68 943 21 566 90 135 57 827 12 286 64 999 96 67 0 398 11 557 6 537 69 836 99 767 63 878 27 410 16 332 46 175 83 335 76 585 43 937 8 363 79 740 49 29 36 464 88 911 41 763 73 715 17 840 3 616 58 324 31 78 2 973 65 727 48 443 45 809 97 55 35 354 82 971 78 656 18 798 52 724 89 937 7 469
86 373 67 965 54 834 77 406 20 152 75 724 45 90 70 491 85 195 83 736 22 634 74 245 99 672 15 38 13 285 23 370 14 980 19 261 42 727 96 605 25 175 35 341 33 259 28 507 94 767 88 30 92 799 7 184 0 824 58 741 60 758 46 16 56 954 50 489 52 258 30 314 57 534 69 164 71 35 1 550 29 334 40 381 66 713 6 14 36 536 2 258 31 538 21 627 80 943 65 34 12 688 32 247 97 279 68 529 37 34 18 503 91 923 81 804 38 301 72 796 89 20 78 836 51 839 93 367 82 144 3 769 62 920 61 385 24 76 8 499 27 494 53 821 47 735 4 77 84 3 10 53 90 669 43 734 49 885 11 801 16 229 26 636 17 386 63 670 59 440 39 445 79 61 98 698 41 6 73 976 44 74 64 638 95 927 5 678 87 793 48 669 76 66 9 831 55 370 34 945
73 990 70 422 46 446 54 373 50 898 12 678 36 806 2 972 98 755 62 910 56 699 48 760 35 954 63 879 39 585 67 295 6 135 53 215 90 736 86 848 44 542 3 894 77 256 85 699 94 756 22 174 26 720 40 831 74 422 84 160 25 147 30 925 87 78 21 528 11 961 15 849 65 684 47 98 97 413 38 761 79 933 19 894 52 160 60 749 33 946 14 863 96 33 59 494 5 207 9 186 78 822 18 780 16 886 41 402 17 420 51 24 42 783 0 160 93 376 20 712 27 167 99 519 88 632 89 353 10 323 55 830 72 528 31 310 58 215 69 918 82 500 91 134 34 71 45 963 71 535 61 700 64 416 75 680 28 278 24 936 23 860 8 563 32 213 68 131 81 169 37 639 83 339 49 7 66 77 1 752 80 676 95 661 13 288 7 882 4 643 43 248 76 134 92 146 29 682 57 503
35 624 32 950 67 200 26 288 51 397 59 328 29 541 47 968 10 882 53 485 71 261 93 263 62 571 66 548 20 254 55 848 17 236 57 298 70 568 54 6 40 18 56 355 6 953 41 609 14 783 19 155 8 954 84 712 52 925 23 274 38 105 78 873 92 218 65 765 42 715 81 468 76 964 9 729 48 14 1 317 88 714 46 931 72 856 15 272 94 183 36 163 86 928 11 863 37 676 83 63 33 151 0 319 44 336 58 516 99 26 69 809 34 782 39 775 31 551 24 364 75 644 91 849 74 306 3 831 63 955 68 193 7 379 73 876 90 824 98 771 13 477 45 385 61 646 16 134 82 493 96 776 43 277 18 852 4 421 64 830 49 195 60 970 50 308 87 248 97 357 28 495 12 436 2 17 85 179 27 394 89 592 95 608 30 29 79 100 5 800 21 582 80 110 22 956 25 858 77 166
67 36 50 953 23 207 61 629 33 736 27 834 66 831 70 385 96 184 42 777 91 129 22 22 54 742 79 303 68 428 83 59 47 165 45 569 85 83 36 484 30 512 43 543 1 680 88 208 49 783 24 309 40 672 84 210 20 662 59 507 13 142 65 565 71 500 38 39 37 543 12 528 93 757 81 258 57 106 18 729 63 996 5 80 72 890 16 421 32 377 73 945 86 633 9 438 41 859 80 804 4 786 89 286 62 298 78 580 3 667 14 504 58 451 55 394 74 350 75 798 29 345 31 297 90 26 94 580 77 100 95 473 92 515 2 787 10 689 6 124 60 538 7 954 25 502 34 116 19 746 52 439 0 720 11 733 15 289 69 844 53 739 46 687 17 958 99 108 26 805 87 363 35 189 51 404 8 231 97 542 64 997 76 278 28 881 56 668 21 747 39 345 48 81 82 724 44 188 98 565
87 688 85 874 45 516 25 962 27 705 3 306 35 430 63 344 46 319 83 151 40 150 17 704 55 746 57 579 51 619 64 826 29 845 86 457 33 483 32 496 10 191 70 206 98 474 30 479 41 595 13 510 82 395 92 886 48 199 44 27 22 801 93 815 26 646 99 984 50 618 12 555 2 458 8 76 20 601 72 866 14 538 74 194 75 862 23 464 84 307 0 670 54 452 24 139 9 902 56 881 60 8 47 696 31 54 38 509 94 321 36 565 53 28 66 676 95 663 78 281 43 881 58 226 91 908 6 312 97 391 71 580 62 586 34 395 18 196 67 488 42 688 39 860 49 364 73 356 79 397 28 815 11 386 80 234 65 503 89 891 96 811 15 625 61 279 4 608 52 704 90 7 21 901 77 195 1 102 68 866 37 188 69 549 5 627 19 86 59 258 16 778 88 478 7 520 81 831 76 924
71 732 90 290 55 783 60 192 56 35 77 943 42 949 44 488 28 276 65 86 19 741 29 608 45 114 33 947 26 398 17 476 61 602 10 216 73 275 62 486 41 302 24 612 82 53 93 374 81 769 39 514 15 39 9 281 57 513 21 26 99 133 12 804 72 36 85 428 48 249 91 690 37 985 2 168 14 75 59 825 70 197 95 507 20 445 40 363 66 270 86 372 22 728 78 312 79 327 43 141 97 823 7 521 27 456 34 389 30 894 23 103 13 65 32 666 50 606 74 986 8 523 51 731 67 768 69 670 38 307 88 644 75 979 96 975 47 860 0 107 89 820 52 365 3 919 5 391 94 737 36 114 18 10 54 192 1 794 16 337 83 923 49 329 4 356 53 369 87 583 98 586 92 35 58 150 68 52 31 738 76 236 46 921 6 399 25 506 63 452 64 693 80 794 84 37 11 304 35 171
44 902 1 299 64 547 4 400 65 33 43 437 99 829 59 713 98 75 39 771 63 102 24 57 27 371 42 56 78 39 93 761 72 889 51 79 11 408 13 150 21 136 25 863 15 836 35 993 37 450 92 754 90 846 89 63 22 679 14 547 3 726 87 841 7 164 17 702 77 115 81 254 28 636 26 201 68 951 45 139 10 46 60 472 23 298 85 477 74 26 31 855 76 219 50 166 19 817 9 480 95 746 30 523 53 192 46 820 8 203 57 542 6 480 80 958 48 464 66 783 41 822 82 467 62 831 88 285 36 170 32 742 52 650 54 635 2 734 83 744 97 857 33 661 73 541 84 220 67 648 96 17 94 373 29 929 86 942 69 875 91 770 5 936 79 724 47 609 18 305 0 77 55 237 75 325 56 406 16 827 61 728 58 929 38 330 34 920 40 623 49 596 71 676 12 968 20 412 70 899
31 835 0 885 14 679 28 915 62 461 36 35 92 694 87 82 91 631 26 634 81 722 70 893 29 378 30 308 2 377 38 92 86 158 95 183 80 997 89 34 68 158 69 325 84 601 96 817 82 119 52 262 59 323 79 298 35 774 37 855 6 203 4 497 65 581 32 468 23 414 85 559 7 370 25 665 13 639 74 282 76 13 61 70 39 187 51 375 60 475 44 249 1 303 78 592 9 667 24 373 48 609 45 952 72 645 46 303 33 311 93 202 16 50 64 802 40 647 73 42 20 332 54 913 12 941 55 283 8 314 53 713 17 42 97 560 22 200 5 433 15 15 43 606 11 201 21 386 56 390 19 982 3 282 88 840 50 353 18 769 83 325 98 163 47 170 57 260 90 14 34 23 58 478 94 818 75 534 63 254 41 615 77 721 67 945 49 424 71 404 42 940 99 422 27 689 66 695 10 984
84 691 50 129 17 867 89 947 14 242 52 433 48 391 15 78 36 708 38 960 65 244 21 779 53 24 66 229 67 167 81 897 99 551 4 975 49 563 61 52 10 536 9 352 12 894 70 210 97 411 58 121 33 38 45 89 29 324 28 279 82 696 87 131 74 630 93 867 35 77 34 571 22 410 39 487 92 50 76 842 60 787 79 195 91 362 41 778 1 646 55 328 63 66 98 596 72 467 57 188 25 368 54 20 24 690 19 892 5 377 11 306 88 525 2 864 3 510 80 404 13 896 59 343 37 594 42 886 71 167 85 996 90 811 75 12 68 677 6 80 62 146 69 174 26 196 30 375 7 417 44 114 96 733 46 319 86 232 8 824 18 509 77 834 0 331 32 966 40 3 27 340 73 476 56 108 78 994 51 768 43 744 83 762 95 823 47 414 94 641 64 933 31 585 23 271 20 632 16 80
7 215 36 137 97 708 17 975 30 658 86 117 47 891 87 991 99 729 38 6 85 324 19 618 63 507 91 724 98 991 43 110 79 885 69 70 73 762 4 597 89 215 35 399 48 768 32 399 54 741 70 951 95 744 94 11 90 319 64 370 14 16 8 709 65 549 42 925 71 723 57 809 22 131 21 588 88 510 78 469 53 429 68 897 51 659 46 125 81 983 58 408 15 416 9 288 25 900 34 318 76 328 66 136 56 33 3 367 28 907 10 503 20 12 93 190 96 812 60 981 18 902 55 431 6 319 45 733 39 43 33 960 26 653 44 831 23 362 82 567 16 733 2 401 80 829 11 77 24 705 12 294 83 879 77 856 27 106 1 872 67 724 0 766 31 785 62 98 13 10 50 853 37 507 74 654 29 890 49 367 52 440 41 574 40 459 72 587 75 489 61 574 92 923 84 375 59 675 5 974
45 394 96 185 78 460 76 997 10 582 54 997 34 945 22 440 20 861 14 345 16 794 23 835 52 290 9 284 21 338 36 894 81 575 17 844 29 774 64 513 4 419 40 15 90 418 63 250 11 56 44 706 43 994 70 675 49 627 88 701 7 980 94 337 25 449 66 167 80 160 59 686 31 515 18 381 24 824 82 608 32 350 57 518 62 482 51 555 77 850 3 507 46 87 73 593 86 972 12 2 98 599 91 706 87 553 41 745 50 203 72 854 92 666 35 343 55 495 37 191 0 231 28 246 39 714 1 668 56 929 2 789 93 443 42 728 67 801 6 642 71 298 85 514 99 822 69 981 61 920 13 957 26 94 60 983 89 571 5 127 8 309 83 761 84 626 97 150 33 251 30 697 75 594 65 966 68 109 58 503 74 915 27 32 15 186 53 999 47 402 38 573 79 624 48 159 95 899 19 808
68 18 31 279 73 394 49 929 92 657 30 32 5 423 13 501 62 509 25 885 29 140 2 195 96 893 22 486 37 427 99 978 54 546 75 292 65 177 95 349 91 365 84 439 24 426 70 201 10 848 20 178 78 727 38 805 48 976 28 232 86 243 82 456 81 869 58 568 50 453 74 185 32 859 90 44 18 778 4 335 17 56 94 448 60 35 6 113 97 18 35 381 71 671 39 656 56 364 53 773 46 677 26 912 0 869 63 184 93 776 79 733 44 30 7 557 66 598 19 539 34 902 41 429 15 671 88 157 1 780 61 642 40 839 47 399 55 247 27 205 85 448 9 232 77 341 89 388 57 887 76 542 36 439 69 634 3 176 43 901 45 781 11 168 64 921 98 243 59 179 52 321 8 177 83 458 14 215 16 76 87 299 42 657 12 326 51 578 23 771 80 44 72 515 67 615 21 627 33 831
28 299 95 158 93 954 29 162 48 751 12 173 30 970 6 30 97 895 27 544 55 372 79 838 24 440 90 745 7 978 77 712 78 26 3 469 96 537 50 475 52 152 1 689 86 258 8 243 35 908 33 347 99 99 14 215 46 382 4 589 88 62 71 540 32 809 69 349 75 701 49 602 87 779 0 440 23 481 61 268 59 439 21 252 68 214 18 5 40 185 85 125 41 228 60 974 53 573 17 63 58 197 2 924 91 292 10 402 25 734 73 934 63 140 74 524 37 907 92 948 42 682 36 568 64 508 11 419 39 967 70 204 43 262 56 53 44 325 51 968 81 383 38 221 5 580 9 674 22 466 34 560 45 13 47 591 16 235 66 855 83 473 98 460 82 879 20 65 57 423 13 474 67 955 65 757 84 154 62 560 94 832 72 877 19 163 31 490 26 184 80 463 54 543 15 504 89 160 76 413
89 119 59 521 9 985 2 20 28 808 68 630 44 964 22 321 54 15 87 763 95 90 58 943 31 883 93 80 51 925 27 998 94 742 0 38 78 807 11 301 48 617 97 892 18 197 80 240 96 716 74 73 79 679 76 532 83 87 12 460 57 295 72 927 24 135 6 176 36 387 4 678 8 888 99 827 26 649 71 14 77 995 50 765 53 558 10 795 62 573 65 822 20 146 92 511 29 60 63 368 90 260 60 666 30 159 1 4 81 814 82 399 37 25 14 688 73 780 35 592 33 697 40 870 15 159 32 40 75 633 3 568 64 640 16 510 5 360 56 799 39 467 43 705 84 542 42 754 86 42 21 607 69 484 70 875 17 370 13 232 7 622 55 510 61 726 49 39 34 638 47 564 23 807 45 416 52 510 88 68 19 141 25 548 41 98 66 88 85 228 38 226 67 911 98 997 46 389 91 489
7 676 81 468 34 992 46 736 87 716 91 589 86 355 98 270 55 652 27 388 92 794 83 893 12 887 23 484 8 139 82 1000 84 20 32 175 73 228 18 438 29 872 56 975 40 852 38 759 41 478 3 911 85 426 31 219 88 520 80 323 24 798 66 306 30 496 94 6 4 18 78 254 45 895 52 275 75 661 51 244 72 57 25 995 65 484 53 138 43 684 60 620 89 541 77 674 67 667 6 738 74 105 37 484 19 227 28 351 93 205 96 187 54 201 36 743 95 486 5 317 11 517 70 71 42 254 20 550 59 208 13 395 63 287 49 182 99 21 97 134 61 811 39 110 48 551 0 804 22 694 15 979 76 975 47 836 21 1 2 329 1 832 26 721 62 763 69 112 44 250 50 144 90 181 58 44 79 414 33 315 71 843 35 798 14 196 17 916 9 658 16 408 57 959 10 917 64 610 68 502
99 274 23 404 56 674 14 288 18 762 5 533 54 155 97 372 85 295 20 495 52 34 8 584 47 159 46 744 35 445 64 949 26 209 95 948 62 896 31 511 24 995 82 641 70 76 13 649 34 745 69 382 89 486 79 781 29 27 74 642 50 344 57 145 28 497 98 672 63 982 53 437 73 77 44 912 10 758 30 865 67 845 91 41 80 461 78 940 72 196 41 483 16 562 55 39 9 653 12 225 39 538 45 399 77 35 15 571 71 943 59 457 75 71 88 978 19 381 1 216 7 934 0 852 51 747 3 779 17 22 68 327 48 690 49 970 81 142 37 26 32 406 61 830 96 215 36 39 93 661 84 984 92 51 60 477 22 616 87 185 11 929 40 562 65 614 4 953 25 497 6 590 86 136 90 572 33 442 21 426 2 396 27 662 38 205 76 279 58 209 42 743 43 630 83 796 94 395 66 2
35 543 3 383 41 180 14 119 8 817 99 980 86 616 30 273 72 224 15 259 33 723 89 513 68 585 91 276 46 449 9 721 45 51 49 806 63 801 78 877 80 7 76 508 28 887 77 579 26 629 54 401 67 300 25 115 52 148 5 555 90 725 71 418 44 70 23 674 16 565 50 897 1 934 34 572 87 160 66 58 21 935 31 681 96 701 27 82 39 378 70 353 97 766 60 194 20 547 29 934 6 31 24 23 61 889 12 828 65 817 47 682 56 448 40 196 92 234 95 202 75 21 74 336 93 675 42 853 18 693 59 105 11 118 13 598 57 90 38 484 69 337 10 928 62 755 94 27 4 771 36 960 98 455 73 143 79 634 55 888 83 974 0 779 81 759 43 984 19 220 64 4 2 607 7 287 22 11 32 309 37 262 84 832 53 36 82 120 51 866 58 72 88 177 48 110 17 993 85 715
18 82 94 751 53 417 82 886 79 314 36 916 93 402 52 351 80 781 25 273 4 553 27 656 71 112 34 705 98 732 70 819 83 397 5 330 73 205 86 288 58 754 33 264 9 533 10 593 15 261 62 13 39 966 46 798 95 710 60 54 88 468 67 412 91 329 63 825 3 17 13 809 32 838 56 882 89 229 21 643 81 455 24 668 22 903 8 958 38 69 57 604 87 434 84 652 2 271 97 258 49 54 59 542 51 697 61 561 20 777 37 921 47 845 41 454 77 218 55 124 69 624 76 557 99 722 72 318 68 891 74 918 0 256 42 636 19 421 48 607 1 776 12 344 30 625 43 963 14 423 92 917 40 817 50 800 23 141 45 215 96 159 26 702 44 415 11 919 66 404 17 347 28 455 65 972 64 671 85 532 6 435 31 949 29 323 54 854 16 728 35 627 90 805 7 411 78 928 75 828
23 881 2 727 19 79 57 346 52 816 69 386 13 405 95 786 29 440 41 264 73 977 97 8 3 192 67 364 87 395 62 87 5 622 63 676 1 548 15 102 36 584 48 109 8 93 32 294 6 3 61 550 49 416 86 17 54 27 14 315 35 78 18 373 47 943 0 944 85 982 10 133 70 736 40 613 50 87 75 320 9 662 80 249 25 642 39 970 93 783 33 791 90 687 71 433 42 93 79 406 17 283 45 539 31 707 28 996 30 467 24 771 11 636 94 474 12 583 72 994 91 159 56 858 38 366 20 354 96 11 68 748 98 337 26 205 44 739 81 89 99 175 51 804 53 567 37 751 77 901 76 419 88 543 92 235 58 607 46 442 22 163 55 29 89 920 21 143 16 740 27 925 65 186 4 799 34 337 74 443 66 370 60 707 43 975 78 956 59 523 82 367 83 609 64 705 84 301 7 558
20 239 32 745 8 746 49 561 57 894 98 222 12 149 30 494 61 500 53 309 46 191 19 901 48 94 80 863 67 527 66 470 90 464 94 589 59 341 76 630 75 408 5 256 40 660 39 769 28 127 33 974 86 314 93 145 64 181 55 217 88 757 18 564 6 64 52 817 78 627 4 596 62 753 45 874 85 518 58 927 42 771 44 136 43 706 9 807 81 168 51 326 60 404 21 980 70 234 29 463 22 426 91 357 79 51 7 299 74 113 38 494 97 354 25 963 95 878 36 788 50 739 83 976 15 893 24 779 92 113 69 190 17 983 3 832 31 386 0 526 96 580 72 675 13 639 77 8 37 941 2 267 54 622 10 591 68 796 99 790 71 319 1 407 89 658 34 80 27 63 63 498 84 877 65 792 23 420 41 839 87 116 56 91 16 518 35 548 73 977 82 632 26 262 14 242 47 498 11 666
44 6 25 455 82 235 68 52 2 741 24 426 50 891 61 230 99 309 92 94 83 769 27 566 60 170 69 345 88 548 71 522 49 257 80 55 32 228 6 706 76 418 0 151 3 976 31 890 13 60 15 503 96 101 67 149 94 564 46 987 78 463 87 581 35 89 7 377 26 439 33 551 1 247 10 344 43 762 9 324 20 711 63 103 79 217 37 673 62 663 98 370 97 786 81 640 38 851 39 950 4 723 30 311 77 927 70 966 86 78 59 151 34 663 73 230 23 885 11 159 58 398 36 781 65 411 29 134 89 200 14 24 53 525 17 752 66 212 57 568 48 603 8 280 12 289 90 573 95 263 47 163 40 259 64 925 91 601 55 677 5 842 22 53 74 260 19 101 93 600 16 56 18 129 42 67 52 437 72 237 85 38 56 290 54 217 41 602 84 298 21 481 28 293 45 727 75 7 51 971
69 854 93 182 44 85 18 894 30 102 88 414 19 479 52 905 40 849 54 526 1 460 11 438 9 858 29 222 5 85 85 591 71 768 49 962 34 846 60 268 81 424 32 296 43 762 35 979 82 944 7 800 38 935 8 329 27 772 16 483 33 691 91 300 6 713 64 996 36 786 46 739 26 76 96 92 76 821 4 373 45 102 78 746 23 49 72 782 55 175 83 734 3 345 63 712 17 843 2 646 53 440 21 622 62 453 57 210 50 599 73 740 75 263 51 994 12 327 31 602 87 83 0 616 56 852 41 735 89 505 14 872 58 735 97 819 20 766 28 4 68 486 95 356 80 565 99 787 79 705 70 338 10 165 25 161 37 404 39 966 61 670 22 514 15 244 94 253 59 696 74 240 24 56 84 450 98 859 65 909 77 142 90 361 42 181 86 330 47 718 66 585 92 971 48 349 67 711 13 457
64 823 76 185 83 652 39 603 73 138 95 383 24 915 36 549 19 127 56 939 16 66 11 524 68 908 40 706 84 622 92 699 82 21 23 854 90 97 93 314 4 63 67 604 13 903 21 674 38 302 88 917 98 494 60 484 14 299 37 136 31 495 91 481 43 797 62 265 10 869 17 860 69 954 12 466 32 721 45 940 55 683 58 23 66 679 1 926 52 258 59 824 75 481 3 455 9 408 47 264 22 351 97 878 15 583 18 395 0 967 7 432 71 313 96 148 29 510 20 341 86 372 99 163 79 531 57 160 87 978 44 38 46 140 89 213 63 105 74 383 72 192 51 10 5 955 27 67 49 264 35 192 50 291 2 242 70 778 34 827 85 85 41 106 26 228 6 812 94 288 77 358 28 402 30 80 65 716 48 212 54 388 80 665 53 58 61 372 25 886 42 266 33 756 78 877 81 709 8 864
29 57 59 73 90 163 69 236 13 373 37 737 61 40 47 581 48 843 99 763 74 157 72 179 95 448 33 607 30 78 58 782 60 294 89 986 18 411 43 749 92 465 14 297 62 562 46 338 16 265 66 175 76 925 3 538 93 141 36 185 17 140 26 163 21 48 75 679 4 919 34 870 39 91 67 909 54 883 96 195 63 295 83 936 7 750 80 668 11 109 53 844 98 287 77 506 64 292 31 721 86 775 65 827 15 797 94 71 44 822 57 838 91 334 25 70 19 740 81 93 5 562 49 728 52 685 40 536 78 866 45 386 2 560 79 491 27 962 50 541 23 980 35 685 56 538 28 187 97 592 24 833 51 783 42 725 12 549 68 138 10 422 88 354 41 369 87 896 32 284 9 993 22 27 0 783 82 901 70 351 73 71 85 470 1 887 71 76 6 765 38 389 8 370 84 952 55 66 20 951
5 198 43 339 58 434 90 31 48 833 70 314 28 719 72 743 32 956 26 878 87 75 50 188 6 960 54 878 18 943 41 133 59 834 0 692 30 318 76 523 11 153 35 773 86 505 75 922 10 544 31 634 93 271 45 540 37 940 64 532 97 528 21 367 61 691 7 484 65 110 36 629 63 575 1 921 78 65 51 106 22 678 42 154 12 493 2 179 27 383 17 515 13 251 82 225 55 571 95 412 39 913 40 276 80 502 79 205 25 814 66 44 56 449 24 246 96 150 67 867 88 365 98 874 89 838 84 967 85 141 94 668 15 373 29 539 9 320 53 490 68 440 57 413 20 498 62 854 52 768 47 722 14 487 33 364 92 873 99 974 38 67 73 117 69 754 44 792 49 241 23 833 91 756 46 705 8 805 60 564 74 296 71 21 16 824 3 711 77 250 19 634 4 560 83 479 34 564 81 821
60 945 73 891 37 616 90 813 98 524 88 46 11 670 85 751 67 219 29 101 41 446 82 752 30 694 13 595 0 675 9 561 38 429 32 407 64 525 55 556 31 474 12 759 47 768 10 517 71 33 97 398 20 982 93 844 28 216 92 401 27 150 53 679 66 949 17 159 4 551 23 365 75 673 14 14 63 109 16 509 6 231 52 667 2 686 34 676 95 88 72 937 61 890 1 717 36 6 68 147 42 565 8 954 83 211 50 292 74 83 62 497 22 301 33 515 25 166 49 763 35 136 58 621 51 815 86 918 87 249 77 234 78 55 65 729 70 291 43 618 80 528 5 296 54 256 40 232 15 661 69 77 59 620 3 428 44 834 48 726 91 137 84 279 39 738 99 999 56 827 24 615 94 371 21 500 81 800 18 715 45 264 26 672 76 350 79 824 57 403 89 924 19 112 46 105 7 740 96 423
41 966 18 445 58 403 24 675 68 609 38 386 70 22 49 704 95 96 75 328 59 23 0 954 23 833 40 81 42 837 54 686 14 519 21 100 33 70 19 322 20 285 81 232 61 390 63 570 25 740 30 830 5 670 51 782 34 695 83 367 10 692 36 616 1 824 84 212 16 994 85 84 97 166 11 725 3 966 96 809 90 102 55 433 2 446 53 948 66 403 94 820 69 477 72 643 35 468 86 847 98 718 87 479 29 496 91 480 57 356 37 498 74 696 48 290 67 780 8 560 60 497 46 728 13 593 88 211 4 244 79 491 32 825 71 662 47 300 50 364 28 968 56 131 78 124 52 402 89 737 15 720 12 586 26 388 9 612 65 459 77 548 93 251 64 233 92 455 27 837 17 879 82 216 7 231 44 668 31 642 62 314 39 134 76 882 45 801 73 527 22 337 6 774 80 926 43 605 99 669
82 158 37 323 27 249 78 250 67 532 25 161 99 598 39 865 38 163 46 486 43 135 57 298 5 132 62 565 95 458 26 557 83 257 75 895 80 684 44 450 73 61 47 872 94 315 33 965 1 983 91 373 11 755 9 193 66 761 55 592 58 56 17 885 2 201 50 310 40 549 4 539 89 467 71 304 49 864 64 733 84 784 28 549 3 466 45 331 31 832 48 569 81 782 69 151 61 296 87 734 56 604 13 746 68 903 16 673 52 963 51 983 59 35 24 504 77 697 42 301 32 179 63 735 0 472 88 594 18 912 54 841 90 744 20 946 36 357 92 100 85 298 70 447 8 208 15 581 93 560 6 770 74 36 7 235 98 975 10 312 14 332 53 695 79 942 12 417 35 734 86 281 65 766 30 673 22 970 41 30 60 485 72 457 23 870 96 813 97 656 29 848 34 399 76 57 19 125 21 970
56 734 45 328 46 283 49 779 93 228 81 971 91 46 25 589 76 556 18 686 50 450 40 452 73 764 23 551 27 924 69 131 80 574 11 883 95 544 2 504 1 793 59 484 5 890 34 402 66 399 57 351 38 644 58 371 82 835 70 873 30 409 4 8 35 114 78 66 22 148 9 189 21 611 8 969 7 112 37 245 79 435 16 79 89 796 12 903 68 209 90 521 92 362 54 229 96 627 43 884 15 173 75 126 65 747 98 549 61 173 63 523 20 450 84 912 19 169 97 631 33 64 28 478 29 463 55 703 64 453 52 12 24 946 0 177 72 294 31 806 10 945 60 177 85 799 94 850 39 728 88 45 26 113 42 857 32 309 51 466 83 433 86 216 48 826 47 297 36 29 53 565 62 26 99 289 71 291 74 878 14 137 41 16 13 584 44 458 77 172 6 76 87 554 67 171 17 162 3 803
14 483 71 995 90 630 89 570 66 394 77 347 62 562 85 931 2 784 98 675 52 761 45 927 24 683 40 563 46 25 37 731 8 938 94 400 55 68 13 712 97 494 19 347 73 730 80 826 29 593 96 443 69 260 78 82 72 647 21 315 6 855 11 463 12 549 79 565 92 706 26 439 35 234 22 590 34 214 33 691 36 248 65 43 81 530 20 504 23 783 48 393 76 272 53 90 99 519 82 667 86 736 75 539 51 311 88 436 67 230 38 553 0 87 44 204 30 250 74 766 49 966 31 39 32 156 60 649 9 281 57 553 7 314 28 217 59 577 5 486 61 608 95 18 43 720 70 670 64 627 93 416 56 551 4 197 17 930 91 320 1 751 25 121 83 145 3 126 87 362 54 108 39 995 41 201 27 629 15 626 63 387 84 307 16 213 42 532 47 903 10 389 50 58 58 171 18 930 68 535
92 252 12 104 77 429 9 852 81 281 6 903 90 761 42 188 16 193 62 77 69 291 17 763 91 822 48 942 4 924 15 39 54 515 87 49 46 564 96 374 2 999 18 192 28 155 88 622 80 70 78 6 64 100 49 543 25 797 7 949 1 462 32 691 44 840 99 584 82 815 93 605 72 553 35 515 68 640 52 903 11 703 97 643 98 15 60 333 37 601 85 607 51 373 74 791 20 893 8 365 63 925 53 165 36 322 66 338 75 589 73 898 89 374 83 361 61 685 47 371 34 877 58 797 14 49 95 657 86 783 79 106 38 700 45 593 76 972 71 21 39 443 84 493 0 894 50 731 94 563 5 988 13 187 3 935 43 72 10 44 59 782 57 741 31 963 67 512 30 497 56 268 55 190 22 572 70 217 65 753 40 727 26 661 27 118 29 142 23 224 21 902 41 550 33 609 19 959 24 597
76 413 39 320 50 47 47 84 81 42 91 803 36 425 28 211 83 833 88 26 71 928 29 162 43 784 54 309 22 832 97 196 20 929 0 395 66 498 89 16 14 587 40 337 23 623 1 721 75 941 69 284 24 662 67 917 44 592 6 570 65 388 32 91 79 136 78 707 10 823 49 125 53 319 98 21 56 575 13 725 2 958 94 485 33 322 11 628 34 345 73 193 8 818 51 230 68 501 42 425 87 340 46 57 63 112 59 87 99 664 80 283 4 613 17 724 30 520 86 571 62 651 95 545 25 791 58 32 72 649 21 879 38 192 3 647 18 849 7 22 16 544 27 48 77 166 92 530 93 41 5 495 64 227 61 436 57 340 12 248 84 553 85 893 55 913 26 931 9 412 90 317 31 78 70 976 48 571 37 217 41 434 82 36 60 42 96 218 19 301 15 649 52 854 35 106 45 934 74 475
92 380 31 898 58 72 68 687 89 894 73 823 47 610 77 318 35 595 42 828 26 570 8 823 75 402 22 272 83 181 0 771 23 75 2 991 91 213 6 410 25 714 4 695 95 623 50 19 72 104 41 345 34 512 63 560 13 88 19 743 44 421 7 744 36 803 51 37 5 907 37 814 71 297 76 456 98 465 16 70 30 109 15 459 85 960 78 536 29 211 60 840 70 995 45 285 52 296 99 91 67 417 97 782 65 294 18 562 3 605 32 813 17 691 62 441 10 798 38 147 94 997 11 251 53 312 84 848 82 772 93 714 57 6 49 304 81 756 48 599 69 169 14 75 9 269 21 477 28 322 12 981 1 760 61 880 33 352 64 564 86 161 46 347 40 7 56 33 24 316 96 911 79 597 80 981 55 885 27 535 88 378 87 228 59 184 20 920 54 595 43 911 66 217 74 895 39 67 90 475
88 170 48 858 77 15 35 87 54 479 50 112 16 228 89 172 60 158 6 812 94 960 75 85 4 624 61 452 93 353 7 277 86 879 47 465 10 710 43 231 46 340 19 847 65 328 97 769 25 670 72 452 73 908 32 890 8 784 12 190 23 216 79 370 56 207 31 740 49 591 81 641 3 598 21 350 30 907 59 759 17 857 5 841 9 942 57 595 63 323 82 42 74 213 51 391 83 444 69 388 20 298 95 40 70 842 38 757 92 996 87 892 99 746 78 482 1 309 42 420 33 179 98 971 76 328 44 97 28 992 68 778 37 860 14 179 24 624 71 300 2 458 27 244 84 668 34 706 66 151 96 731 36 676 18 577 53 78 26 332 91 278 55 469 80 270 90 812 40 572 22 421 15 354 52 979 41 264 64 423 11 523 62 642 39 423 45 348 0 911 67 532 58 520 13 118 29 859 85 513
15 560 52 630 81 565 55 821 17 563 40 475 77 727 19 872 27 520 45 572 10 176 91 494 9 177 8 575 53 397 23 974 5 222 84 490 64 703 96 776 73 565 1 790 13 281 62 728 16 552 66 827 99 561 39 791 49 92 68 62 20 776 51 368 94 657 11 616 46 936 60 752 2 586 29 216 87 561 26 543 95 147 4 617 42 423 74 107 6 778 24 782 48 36 70 539 56 44 22 185 71 70 3 185 50 373 41 251 58 892 90 553 47 106 25 365 83 170 21 406 32 303 93 478 35 479 61 652 63 200 98 101 88 479 30 832 86 14 80 174 0 842 92 179 65 409 69 34 36 688 33 421 97 732 79 478 28 855 72 487 57 354 37 766 59 850 38 57 89 610 7 866 85 208 78 185 18 1 14 46 31 751 34 989 44 813 76 400 75 723 43 56 67 66 12 419 82 910 54 920
14 995 71 176 40 77 96 609 31 934 72 852 0 229 11 234 83 532 51 324 15 505 60 36 20 19 8 596 95 553 89 723 85 610 80 288 84 112 33 293 13 257 41 330 78 546 65 656 97 27 18 922 6 976 69 328 30 769 90 684 61 98 26 630 36 716 54 138 93 439 57 84 66 462 34 786 1 44 77 260 19 677 74 763 43 767 47 489 10 405 42 369 86 190 39 541 22 945 68 856 48 817 21 833 91 574 87 156 70 465 2 811 45 732 23 263 64 516 99 506 53 234 24 180 3 78 75 717 44 533 4 801 38 532 27 137 49 180 55 162 25 328 5 729 9 475 82 871 62 933 52 376 73 243 50 679 37 550 59 106 16 114 46 654 56 975 92 600 63 764 58 858 35 391 81 114 76 229 79 723 28 377 29 71 67 809 94 585 17 733 7 392 12 35 88 24 32 536 98 395
73 646 90 30 3 661 48 236 95 723 26 109 21 662 13 125 97 128 72 483 81 43 24 837 11 41 77 166 55 597 22 175 10 734 29 814 36 520 17 921 33 841 50 227 54 987 93 709 1 58 57 333 68 869 49 229 20 177 37 851 15 70 6 887 60 591 65 115 92 87 52 112 40 441 76 871 64 727 66 965 42 73 82 537 4 211 69 884 79 835 91 245 75 736 56 265 27 514 94 733 96 688 83 149 98 324 44 690 19 63 23 576 53 873 86 309 2 706 8 983 34 779 12 726 41 195 87 345 31 666 51 236 85 194 71 171 80 823 9 427 99 227 88 60 43 795 89 252 67 264 84 154 25 411 35 510 0 84 16 795 78 234 14 26 59 796 62 424 5 179 7 684 58 425 30 51 38 993 47 141 39 174 61 66 63 854 74 406 45 18 70 236 28 188 32 743 18 515 46 792
51 843 47 469 73 696 32 349 82 704 60 426 35 640 37 963 83 862 40 173 46 276 64 152 92 619 72 699 41 854 12 607 70 226 2 334 96 77 43 883 94 384 5 225 67 174 61 642 20 165 34 446 7 145 59 572 30 57 68 310 55 332 18 91 49 897 16 992 22 80 42 676 98 229 79 309 63 774 45 995 87 559 27 815 24 709 0 69 3 617 54 626 74 260 78 486 76 251 52 635 26 558 66 236 53 257 13 781 65 503 84 907 4 693 89 850 57 785 86 430 80 622 56 566 8 627 91 951 25 916 95 439 58 503 19 158 28 414 39 681 99 463 44 46 71 242 50 247 75 931 88 717 21 481 97 220 1 745 33 954 93 924 90 175 36 913 29 408 15 823 69 508 62 756 11 753 38 977 81 239 23 601 14 78 10 69 48 435 77 443 9 562 6 528 17 233 31 611 85 599
25 807 32 916 64 813 47 80 12 140 93 89 16 265 17 141 9 860 27 20 36 961 65 61 29 777 67 278 28 578 41 534 74 231 78 923 0 185 81 672 13 997 96 175 95 611 38 703 3 987 99 897 76 432 61 223 83 330 14 799 84 445 92 90 34 259 79 265 23 653 85 717 1 776 87 418 19 236 18 145 21 537 31 560 88 280 37 444 86 397 51 85 15 236 39 704 53 526 97 886 72 826 71 172 70 6 10 720 11 892 66 30 22 523 63 115 80 839 26 66 20 93 94 751 50 692 54 364 44 312 2 915 42 236 6 569 30 571 57 620 77 872 69 572 58 163 45 26 7 282 68 684 60 636 49 575 98 540 48 186 55 902 8 104 5 59 75 657 91 544 33 86 4 527 40 422 43 659 90 334 35 474 59 343 62 549 73 508 46 82 24 384 82 265 56 623 52 525 89 768
71 312 33 957 74 288 39 42 40 750 45 199 21 572 30 735 46 955 66 360 83 501 2 905 53 636 35 999 7 312 19 707 52 277 92 627 4 161 76 4 5 414 65 550 10 895 86 218 41 167 26 474 64 940 49 819 18 113 59 985 6 596 60 158 57 475 50 441 36 25 20 784 99 654 96 611 73 408 87 483 84 149 29 124 63 213 55 121 28 492 75 429 81 86 90 174 11 915 38 477 77 342 37 491 17 295 61 543 91 288 78 591 85 983 70 902 31 894 32 976 43 766 44 708 54 973 94 455 82 121 89 730 27 903 1 458 48 878 14 498 97 780 93 586 62 327 51 296 98 605 72 317 3 378 34 375 68 528 15 326 24 478 12 512 25 225 95 152 88 516 13 36 9 547 8 314 67 831 16 603 42 595 22 564 80 602 56 582 0 316 79 775 47 877 23 926 58 333 69 835
28 355 39 87 1 347 86 282 56 732 40 495 77 60 45 289 72 609 41 353 33 274 31 159 76 273 3 422 52 775 49 86 26 431 59 219 22 475 65 791 53 750 50 573 84 680 2 450 38 538 69 257 25 750 13 594 21 316 4 376 43 152 68 287 5 194 94 47 67 417 42 885 58 888 88 29 57 868 73 794 93 887 8 910 35 136 16 461 83 952 47 365 78 748 62 970 74 638 79 38 9 940 19 26 6 957 11 241 27 960 10 119 80 82 17 562 7 245 29 909 71 953 60 325 87 443 99 795 96 773 34 438 66 35 85 193 24 816 70 167 95 914 92 452 63 119 0 27 98 166 44 341 54 32 37 64 23 211 48 711 89 475 55 858 64 571 75 703 32 770 15 681 18 392 90 662 20 726 91 36 81 239 61 698 82 344 30 223 12 755 46 283 14 937 51 288 97 971 36 641
87 159 26 992 59 617 0 746 91 12 65 77 84 456 52 745 90 252 57 787 68 217 79 754 67 59 63 650 36 282 23 66 15 984 4 163 51 868 81 60 16 794 27 645 64 359 83 14 12 806 77 180 24 900 95 586 18 386 94 745 41 423 73 656 69 977 98 500 1 319 30 689 47 164 19 853 80 779 14 318 38 937 35 187 96 418 10 223 40 962 50 732 99 703 7 663 48 652 58 307 45 712 49 573 11 330 74 7 46 89 55 894 92 638 97 592 39 738 29 229 42 684 17 556 20 441 34 420 76 563 82 576 70 997 54 988 53 561 22 818 2 201 85 785 71 306 9 603 60 297 28 81 3 68 37 442 21 429 44 819 62 329 32 275 31 127 56 900 6 978 78 919 93 433 86 484 75 157 43 741 72 248 89 887 88 947 8 462 5 351 25 984 66 921 13 854 61 194 33 64
22 400 91 294 67 784 12 260 80 323 16 583 45 123 66 356 24 133 63 481 58 288 99 152 50 252 41 881 94 701 87 397 43 662 59 985 14 924 93 941 72 638 1 881 44 995 37 365 69 147 8 467 77 380 0 872 88 806 86 764 34 320 40 328 31 685 38 991 9 419 61 20 65 905 17 331 71 684 53 381 55 816 6 909 28 268 73 475 13 40 82 608 78 920 19 989 42 257 15 776 54 276 57 766 33 478 83 151 96 118 27 202 70 560 76 543 18 333 25 447 10 542 81 270 95 4 90 961 7 12 62 15 60 806 97 862 30 71 89 444 35 95 21 928 75 715 48 729 56 509 11 496 79 441 29 773 49 970 46 560 4 713 84 978 52 95 92 569 47 503 3 403 23 774 98 203 36 717 51 677 2 716 68 635 39 101 64 270 20 105 26 598 74 897 5 82 32 997 85 140
45 289 50 741 66 929 85 416 27 976 18 27 43 368 62 788 93 140 17 546 63 432 91 745 2 400 79 241 94 872 5 916 8 856 13 738 46 399 31 187 83 504 71 834 24 430 37 887 47 440 87 818 40 484 69 868 39 712 80 406 6 485 97 404 72 580 78 850 25 414 88 834 64 213 19 741 3 839 73 25 49 196 95 893 60 37 81 317 89 83 96 730 29 275 1 721 0 666 99 183 61 772 36 15 32 923 9 314 59 856 15 743 14 27 82 989 30 553 92 599 67 629 21 421 86 377 42 296 16 756 55 552 77 121 48 913 54 884 58 884 20 944 35 381 11 534 70 298 75 14 98 559 28 767 52 81 33 844 38 542 23 67 84 30 51 907 34 539 90 83 10 321 26 277 22 215 76 49 74 164 12 691 44 946 41 171 57 308 53 300 68 998 7 364 65 98 56 615 4 74
60 35 39 859 33 990 86 890 6 429 91 347 3 319 66 588 70 230 22 233 29 679 76 13 63 183 5 428 56 733 53 178 87 316 16 99 52 337 14 3 80 278 1 721 93 167 99 769 69 480 95 887 41 636 11 400 37 176 90 996 54 236 21 216 68 964 71 816 47 981 31 677 59 397 92 54 24 691 15 903 35 189 79 959 78 73 46 124 61 209 0 571 34 321 82 608 50 627 8 403 65 424 75 423 57 318 62 34 17 905 44 929 85 14 20 66 45 700 84 468 49 84 73 954 98 139 18 336 28 492 77 397 81 665 9 99 43 955 48 974 89 487 23 53 38 808 51 687 2 485 67 805 12 237 30 506 64 425 40 890 26 402 97 302 25 918 13 575 27 694 96 691 83 940 58 958 88 843 4 72 36 736 32 869 10 725 7 753 19 289 55 101 42 343 72 399 94 22 74 94
55 555 93 528 64 503 40 121 48 355 29 77 5 926 60 190 39 240 98 410 30 90 57 708 94 862 73 608 89 184 81 39 97 434 70 550 9 909 62 523 44 961 17 663 83 269 13 662 1 327 41 164 59 649 90 84 69 49 50 194 12 985 11 164 99 559 71 470 32 166 91 216 26 449 85 245 56 578 10 594 74 429 65 73 33 63 86 937 20 234 51 45 36 832 78 531 72 493 84 793 95 856 21 156 76 733 25 281 23 317 47 389 54 229 7 799 49 217 18 600 43 509 66 578 6 469 45 88 46 285 52 46 22 129 68 653 37 808 67 794 80 460 88 812 82 849 16 33 75 133 92 790 4 444 77 344 19 564 38 663 31 971 35 983 2 608 87 182 53 995 0 307 27 510 24 677 8 219 28 527 79 306 61 22 14 17 15 34 58 62 96 549 34 729 63 756 42 764 3 621
42 986 58 794 25 745 64 850 32 511 78 745 68 408 6 526 29 639 4 375 90 223 69 199 1 169 80 348 93 10 15 853 74 591 89 624 66 523 72 841 11 62 83 999 67 147 88 993 61 48 52 71 48 192 54 169 51 878 47 506 49 410 10 3 63 157 71 95 16 771 95 551 62 763 8 738 60 627 50 445 37 46 76 548 70 117 17 711 94 730 99 557 57 538 7 332 46 797 21 445 26 600 40 823 35 617 0 931 12 262 22 358 75 109 73 325 18 895 13 255 3 544 38 974 44 400 96 332 77 347 56 821 9 1000 87 127 92 738 53 642 2 419 36 745 85 335 24 555 14 867 20 307 55 794 41 765 5 123 79 296 98 529 30 271 23 625 39 890 45 320 27 479 33 456 43 401 28 470 31 976 34 711 19 778 65 372 59 643 81 554 86 140 91 601 97 90 82 370 84 126
47 495 82 796 61 532 3 707 32 876 4 202 94 219 76 720 44 422 68 272 74 658 60 324 80 271 90 472 67 698 87 438 29 552 31 904 78 404 92 93 1 717 96 395 99 533 41 440 35 589 81 517 39 915 66 142 69 660 12 840 33 895 55 943 70 134 64 180 19 473 45 58 79 514 49 747 10 322 56 448 24 561 71 171 40 243 22 909 8 306 52 532 13 24 25 727 2 604 93 865 14 328 37 62 42 775 28 51 18 579 36 180 15 879 51 809 85 16 88 286 17 910 62 956 73 418 5 944 30 124 46 887 16 551 20 56 26 830 98 404 50 685 84 504 77 976 83 641 58 633 59 14 54 504 91 561 21 765 53 729 57 649 63 822 43 437 89 106 95 640 9 645 23 383 6 74 48 423 11 130 72 621 97 818 0 212 7 906 75 88 27 660 38 21 34 256 86 898 65 937
74 202 23 287 22 999 75 100 67 494 30 902 98 81 72 788 59 163 86 345 2 695 24 192 94 954 25 716 3 114 26 938 76 164 65 498 19 84 12 213 79 392 62 180 87 997 43 147 95 530 55 262 21 515 5 543 45 219 69 795 41 133 54 562 53 483 96 224 83 764 18 753 97 808 37 334 42 559 4 475 15 825 33 257 10 161 99 296 60 395 7 342 6 41 9 268 78 135 89 73 27 550 84 787 36 503 88 940 8 725 50 375 56 547 16 627 93 1000 13 21 31 453 68 340 34 309 73 998 63 61 64 837 81 664 91 569 52 113 20 606 11 190 80 294 29 268 39 717 85 311 58 341 92 513 47 176 40 183 1 276 82 69 46 364 61 457 44 199 28 503 32 596 17 736 57 578 77 741 0 22 66 516 38 938 70 204 49 16 51 901 14 18 48 883 35 488 90 96 71 658
24 893 85 449 63 659 19 873 32 289 69 80 41 877 7 915 54 976 22 318 98 775 16 61 78 226 5 145 75 730 87 53 64 589 43 683 82 724 86 319 17 787 49 211 47 330 90 482 51 926 28 658 48 323 50 938 93 523 96 438 4 94 2 422 31 137 91 963 79 881 57 369 46 316 0 736 97 568 74 390 65 586 34 53 80 750 6 388 25 986 35 498 60 107 66 273 84 164 71 594 30 242 39 227 29 776 3 22 62 390 73 537 72 583 89 630 13 241 83 849 95 256 53 811 55 472 26 923 59 512 88 864 12 893 21 713 68 505 14 47 20 666 37 474 81 829 9 528 23 120 77 860 10 928 45 899 15 962 40 159 67 896 92 374 76 889 42 681 36 250 18 891 38 236 56 708 44 585 58 105 61 67 33 11 27 773 70 299 99 705 1 419 11 158 8 853 94 115 52 607
98 212 22 546 67 185 65 811 76 181 11 291 9 904 91 634 75 738 99 890 47 298 0 875 49 990 80 828 73 59 44 438 83 315 27 229 66 320 90 133 2 651 28 86 84 846 72 525 43 616 70 905 35 268 4 36 46 552 51 389 26 127 96 356 94 1 92 693 37 448 89 45 6 253 39 706 78 259 82 321 24 570 40 697 16 351 23 505 17 161 48 248 62 837 29 437 52 712 5 257 1 263 81 425 31 158 74 489 53 70 97 387 41 995 57 554 15 728 61 16 38 578 32 364 3 356 88 390 36 492 58 235 59 299 20 396 50 241 18 818 63 261 69 374 8 781 34 637 79 909 87 149 60 901 86 172 12 114 7 419 95 725 93 587 71 979 25 524 33 488 64 838 14 839 77 192 68 411 21 794 55 382 56 989 54 726 42 759 45 207 30 857 10 224 13 362 85 558 19 237
9 726 67 798 76 481 47 901 18 359 24 986 85 48 82 515 44 727 0 6 81 896 37 668 48 390 74 399 52 114 32 914 50 341 97 34 38 948 53 745 23 292 28 181 69 667 54 469 70 451 17 81 95 227 35 544 92 123 71 228 59 694 21 530 30 959 93 194 96 813 25 832 65 293 80 516 94 237 75 903 27 843 79 425 40 72 51 211 7 31 22 720 8 807 39 632 20 792 98 368 3 730 42 961 60 258 55 239 91 540 63 430 73 698 26 438 49 69 99 536 57 975 86 926 64 93 56 680 31 857 89 411 11 898 4 414 14 177 1 94 2 95 43 758 15 843 12 233 46 145 66 500 45 76 90 764 72 934 6 816 29 797 68 92 41 412 62 916 33 409 16 99 88 596 10 867 77 897 34 155 61 897 13 892 36 161 19 699 58 665 87 779 78 239 5 636 84 111 83 929
0 703 46 469 64 281 14 594 3 950 21 475 57 653 49 436 80 977 34 845 74 163 35 759 82 857 4 347 36 823 6 712 95 997 9 830 65 359 38 911 59 124 53 850 97 883 50 529 93 46 24 785 71 869 8 80 72 717 56 649 13 726 2 973 78 501 7 357 68 281 43 976 79 109 76 122 26 961 99 799 94 706 32 879 98 427 75 554 19 887 89 176 39 135 63 903 96 714 92 148 16 897 48 704 86 125 41 585 81 558 88 786 70 672 5 498 18 781 1 697 10 128 91 191 25 939 12 503 62 502 40 362 60 427 77 812 55 94 85 834 66 104 20 96 30 170 44 296 58 376 28 475 17 715 37 719 67 248 23 917 15 364 42 593 29 126 87 161 69 363 22 356 52 31 51 180 90 420 31 707 83 997 84 412 27 963 47 744 73 11 33 131 54 902 61 792 45 761 11 979
93 709 17 703 14 879 24 931 64 559 73 986 47 904 31 24 36 322 35 436 26 989 98 687 84 854 99 608 19 274 52 798 30 719 68 61 94 985 80 786 45 262 28 32 79 921 71 179 83 459 38 586 58 970 96 732 25 56 91 234 82 792 44 631 2 988 97 790 89 402 48 437 16 379 0 267 88 830 33 699 59 703 81 100 67 883 42 208 61 222 72 142 6 90 1 507 32 231 54 658 11 433 50 585 86 737 49 412 13 21 4 444 51 459 55 657 74 852 34 583 23 674 53 749 90 85 75 957 3 978 43 514 46 964 9 930 66 299 60 877 78 470 22 81 65 127 40 578 95 677 18 373 85 270 5 871 62 672 10 276 8 79 7 710 37 547 77 716 29 123 76 364 20 102 87 385 12 807 70 879 69 260 27 231 57 182 41 581 15 795 21 26 63 384 56 247 92 250 39 277
73 36 80 100 81 668 34 55 29 477 1 34 0 976 72 377 24 651 43 575 99 418 96 324 4 593 11 606 2 298 30 936 8 671 49 533 82 967 17 224 84 460 98 530 3 999 75 897 64 801 85 950 97 46 39 904 26 460 71 890 44 848 40 435 83 520 88 758 93 356 19 464 62 878 46 216 36 448 12 993 10 210 45 970 51 867 57 425 27 940 6 468 86 179 59 225 52 392 7 576 63 508 13 91 61 661 28 125 25 489 69 184 78 791 9 139 33 82 5 397 67 466 53 110 42 994 15 751 20 524 95 373 41 227 87 191 21 348 60 865 68 432 55 881 14 61 37 99 76 255 23 990 94 697 89 662 65 26 79 2 70 564 22 780 54 297 92 960 32 415 48 877 91 141 18 337 77 236 16 833 50 835 58 939 38 709 35 159 31 627 47 734 90 84 56 974 66 932 74 802
36 318 87 856 4 365 49 356 84 233 34 479 23 507 80 103 8 934 27 8 93 626 99 903 38 421 48 388 15 378 46 25 13 445 52 612 92 224 68 31 19 988 65 341 7 805 61 760 25 873 40 705 33 903 78 51 29 451 53 605 32 506 91 955 35 533 50 818 20 363 51 846 58 802 21 394 60 505 26 800 63 71 43 756 79 432 17 350 2 633 1 323 67 139 16 444 74 971 86 208 0 389 6 7 69 923 22 360 88 709 11 958 59 106 89 761 95 20 47 123 70 255 83 878 72 859 54 904 9 944 57 481 45 678 62 269 14 292 39 520 41 527 73 109 85 287 71 928 81 592 66 80 97 906 96 398 94 217 3 636 75 214 82 949 28 338 30 772 76 597 55 161 64 733 18 147 37 862 10 234 24 620 56 705 5 3 98 348 31 426 44 836 12 200 90 99 42 497 77 514
89 50 62 420 31 823 81 43 23 258 19 759 42 421 86 891 60 429 84 73 9 127 45 701 34 361 88 581 94 737 67 315 83 198 33 778 17 323 68 249 71 846 0 616 14 795 16 826 93 570 99 892 80 172 90 115 2 387 35 707 37 672 91 83 32 58 6 836 85 15 66 124 96 956 73 805 8 452 21 819 10 390 50 127 20 504 92 770 26 617 5 766 48 742 72 128 53 321 36 864 82 810 58 622 12 264 95 424 1 799 69 546 51 554 11 298 64 123 4 664 43 652 70 398 30 905 28 420 52 302 38 898 77 170 49 149 97 427 98 807 24 497 55 691 46 273 18 998 27 738 29 289 76 825 79 811 47 366 15 589 75 100 40 951 54 926 78 797 3 279 13 476 7 754 56 532 65 437 25 450 44 717 63 657 22 416 57 143 41 630 87 984 61 292 39 322 74 157 59 906
36 400 88 968 33 231 65 776 98 458 24 80 21 785 59 101 56 5 2 97 4 37 37 665 40 801 95 323 43 628 64 209 91 64 86 42 26 432 83 404 52 88 82 151 16 28 58 233 10 258 53 162 45 939 17 548 78 430 81 698 42 274 73 943 44 521 49 476 32 851 50 333 51 428 54 938 18 967 3 482 12 818 9 250 7 231 46 958 85 894 99 712 31 166 0 128 29 366 92 654 74 326 1 191 57 128 66 527 63 406 90 524 84 255 87 419 89 38 34 3 48 530 20 932 39 567 6 649 38 537 41 16 13 841 93 727 97 173 75 423 71 905 19 740 62 515 79 844 69 367 22 785 11 61 77 825 61 514 30 973 55 829 28 547 80 80 27 961 70 343 47 484 23 102 72 470 8 642 68 383 60 81 35 858 5 946 94 502 76 710 96 914 14 213 25 703 15 700 67 793
32 119 27 277 18 188 21 927 30 725 1 67 59 946 8 197 38 499 70 11 60 107 19 556 88 554 45 12 56 34 66 565 68 258 47 867 23 433 75 291 73 759 26 432 43 720 52 892 15 683 85 969 0 117 49 815 36 96 42 365 4 825 62 304 99 448 69 62 51 467 80 191 31 115 7 633 83 891 48 726 44 516 57 386 74 941 67 881 53 577 72 952 93 311 41 855 54 693 76 783 98 921 14 583 81 547 3 533 25 752 2 854 71 289 94 900 33 191 87 637 28 119 12 246 13 955 96 447 97 234 46 343 91 298 17 464 64 722 40 548 9 487 86 433 55 244 78 985 63 212 61 327 20 700 6 760 11 316 90 309 82 659 50 934 29 339 79 182 16 857 39 439 10 341 77 908 92 904 22 578 89 40 35 910 65 700 5 703 34 240 58 347 37 490 95 548 24 997 84 30
84 804 82 455 89 522 32 26 57 767 28 974 96 28 63 412 76 969 8 66 12 701 49 528 41 122 81 858 42 844 35 412 58 910 95 284 38 291 39 177 48 916 47 990 99 877 72 575 29 278 15 787 59 274 66 712 55 757 24 961 6 760 67 613 11 424 31 614 45 615 10 820 44 417 7 691 69 185 93 859 70 420 51 321 33 109 71 750 54 277 64 312 77 767 62 821 19 845 43 879 53 597 20 801 25 8 30 213 16 632 86 437 22 38 92 302 52 757 0 113 17 517 4 977 27 279 14 385 61 487 91 46 2 867 80 644 90 77 26 645 1 368 13 136 79 656 56 833 74 505 60 43 40 399 68 100 65 280 50 989 98 434 23 620 21 936 88 865 5 410 37 299 36 79 75 978 73 491 9 156 18 14 46 226 85 703 97 561 87 327 3 158 78 280 94 186 83 690 34 765
33 545 59 696 78 540 18 655 5 649 13 951 56 92 38 635 49 918 75 425 40 699 98 600 20 410 2 592 42 544 83 597 76 460 19 140 12 237 63 660 96 830 34 298 50 425 82 744 99 318 27 77 67 243 72 200 88 700 6 710 81 143 32 60 77 527 28 591 41 225 39 196 93 996 90 686 46 187 52 752 57 700 23 309 43 324 26 530 85 896 87 974 66 328 51 960 30 396 94 851 80 750 8 501 58 381 0 723 70 354 53 967 79 320 68 673 25 95 55 459 62 985 22 575 45 920 14 724 15 125 65 936 31 795 37 67 54 4 24 138 95 258 3 185 21 918 36 282 48 736 17 71 84 105 35 114 73 725 29 646 61 676 44 301 4 958 1 923 91 411 47 883 97 4 7 770 86 744 64 336 71 871 74 835 9 602 10 519 92 886 69 410 89 541 16 509 60 70 11 120
90 870 10 176 23 861 58 56 50 368 57 725 88 793 60 412 13 896 65 976 28 26 14 348 99 473 21 918 34 417 76 984 91 501 86 927 15 476 81 958 92 258 37 504 61 159 46 973 9 108 97 732 75 760 18 962 24 964 72 130 26 630 74 687 27 869 47 42 68 631 19 321 8 830 20 202 36 461 93 491 80 785 1 181 64 565 32 822 82 888 12 178 70 284 42 234 62 638 52 410 56 381 39 342 17 497 94 747 41 563 63 395 22 586 35 906 49 152 31 167 43 398 98 765 53 256 78 77 40 637 83 686 59 989 95 129 66 476 87 844 51 799 55 577 4 633 85 956 79 71 2 543 3 955 45 964 67 89 16 844 44 571 54 8 11 212 38 559 69 586 25 902 33 848 30 274 77 217 84 411 5 634 48 517 89 607 6 873 96 614 71 932 29 987 0 312 73 194 7 899
89 910 86 88 3 835 64 922 21 667 60 385 71 375 76 916 57 159 11 778 31 974 25 521 54 887 30 54 5 957 63 852 92 90 1 276 17 520 18 318 77 92 22 93 87 996 10 745 94 587 42 945 50 782 45 857 6 770 8 650 38 707 91 564 68 184 72 218 19 253 39 563 43 540 16 569 73 735 98 240 75 735 90 518 4 70 97 135 56 406 66 14 61 300 88 650 15 443 48 467 13 793 96 164 46 791 82 235 49 752 79 791 80 686 7 458 70 67 83 312 85 671 93 810 51 252 37 48 23 166 59 742 99 850 12 422 74 183 41 614 95 220 55 248 14 537 27 485 20 397 29 689 69 837 26 94 24 772 84 108 40 170 2 381 32 686 62 478 35 39 65 922 47 146 44 362 81 900 33 840 67 497 28 662 34 877 0 83 52 1 36 274 58 643 9 40 53 212 78 561
91 825 30 822 72 961 0 735 95 96 96 938 46 39 59 603 71 391 26 890 77 249 49 799 86 227 53 335 65 451 28 514 63 175 29 741 1 408 36 334 60 168 99 206 87 781 74 141 24 920 64 202 14 533 43 286 16 837 4 195 34 633 39 910 10 916 51 477 62 803 66 538 82 135 52 763 88 352 56 289 98 297 37 756 57 417 19 14 6 594 93 597 22 548 23 538 78 116 90 584 11 12 47 872 3 552 81 169 41 281 42 498 18 565 48 625 54 140 5 250 38 886 7 228 68 668 58 618 2 279 55 534 73 182 70 957 85 692 15 930 33 45 40 678 92 878 67 178 75 78 83 862 45 419 84 114 17 238 27 492 69 257 44 975 12 978 89 908 50 702 21 766 97 595 13 34 9 455 94 502 35 204 76 743 31 211 8 199 79 393 80 474 61 691 25 916 32 102 20 691
5 513 35 180 63 585 38 160 46 106 90 311 22 341 86 978 68 930 0 636 42 963 43 338 51 90 93 143 1 527 44 637 59 512 49 398 17 69 40 607 78 755 33 549 80 447 12 699 57 384 89 80 52 956 18 992 67 407 28 822 88 638 70 352 25 348 58 909 36 295 84 762 85 370 10 824 21 409 69 735 92 250 32 549 65 577 24 290 98 652 48 250 23 287 77 856 61 520 47 552 8 349 55 678 94 308 34 248 81 26 15 986 29 930 73 498 64 585 54 178 9 868 66 517 19 483 76 897 3 639 50 345 95 317 11 280 41 249 56 447 20 823 13 417 97 465 71 394 53 779 62 374 82 626 26 39 30 342 74 648 37 387 31 279 6 326 83 276 91 142 99 29 2 200 7 575 75 579 16 179 79 77 96 59 39 296 14 95 27 72 4 41 45 759 60 155 72 495 87 878
80 620 7 698 0 675 42 427 44 401 34 222 98 213 52 820 15 97 64 383 48 591 94 282 73 717 85 694 10 229 72 571 68 30 6 759 95 782 26 119 37 976 99 381 57 387 1 134 51 366 67 887 89 810 88 837 17 576 27 696 22 55 86 168 13 118 14 845 78 328 60 633 79 368 76 631 23 779 81 598 12 956 18 376 45 487 62 569 90 226 91 250 20 484 75 33 19 503 2 923 31 520 24 941 87 612 77 333 84 278 50 897 53 275 8 721 11 173 96 585 83 518 71 764 29 402 59 650 35 524 65 338 55 283 70 984 54 496 82 751 36 786 3 970 43 327 33 213 97 306 47 546 56 982 66 479 39 944 21 664 16 166 41 891 32 553 25 198 46 861 69 126 49 444 4 135 58 786 40 194 28 388 9 312 74 845 5 619 92 293 38 912 61 856 63 15 93 784 30 204
40 982 33 803 26 540 35 187 28 687 5 658 8 683 25 336 49 341 22 48 19 886 99 750 9 630 93 213 16 510 34 270 59 574 24 254 41 200 20 379 68 664 91 133 65 684 37 719 10 880 18 400 31 587 75 670 61 745 89 887 29 106 3 984 50 214 1 15 13 615 2 69 53 183 54 612 72 871 94 320 7 938 57 235 62 257 58 518 63 579 96 125 11 379 27 392 51 386 95 143 17 303 39 603 60 200 82 670 80 241 56 321 79 525 38 112 92 680 36 160 6 152 43 110 4 814 88 977 74 164 85 454 69 550 64 811 73 596 32 253 71 537 0 966 44 931 98 930 87 109 66 659 21 458 55 21 78 907 23 984 76 815 86 558 15 635 67 466 14 254 84 26 30 894 48 187 77 431 81 943 70 568 45 595 52 435 90 657 46 176 42 98 97 76 47 118 12 693 83 75
21 609 59 995 60 710 18 613 15 867 42 546 66 926 1 123 73 750 24 731 55 947 74 571 36 999 7 127 31 258 71 348 32 855 20 675 88 528 63 816 38 681 30 25 47 367 82 857 8 998 43 587 33 955 12 632 0 290 50 689 54 128 64 472 9 554 52 954 40 434 5 385 44 917 92 862 19 433 58 169 98 476 80 170 65 455 2 692 85 775 77 437 78 846 76 284 96 126 48 287 56 403 37 245 23 264 75 362 53 745 57 855 29 36 84 952 4 180 68 998 95 378 28 852 16 811 10 462 27 692 89 341 79 809 49 295 11 814 97 12 72 408 81 936 25 631 14 854 67 898 83 56 39 731 41 429 3 789 26 40 69 439 87 618 70 410 62 605 45 753 90 901 22 995 61 169 91 769 35 133 94 599 51 209 6 583 17 34 99 483 86 57 46 850 93 560 34 94 13 475
63 610 3 574 91 577 36 166 83 732 29 612 25 377 37 739 84 960 1 780 34 154 58 195 23 63 41 782 99 434 35 485 12 126 45 775 88 368 60 116 8 522 87 453 72 95 24 396 59 983 78 481 42 970 62 933 64 137 55 631 85 254 77 952 28 790 71 993 5 38 92 470 67 470 96 39 70 927 31 272 47 88 89 395 73 890 81 849 33 554 16 9 52 527 26 632 21 156 80 388 54 403 65 346 97 698 15 804 86 737 11 788 38 188 14 683 50 158 48 998 98 236 13 670 20 748 44 258 40 260 10 161 82 53 17 12 90 65 22 339 79 818 74 724 49 639 51 257 66 727 61 694 69 603 46 934 95 244 68 459 6 879 2 320 0 875 18 160 56 325 93 862 32 264 4 236 7 308 53 325 75 218 43 832 30 424 39 994 76 285 27 878 19 345 57 730 9 201 94 556
43 82 96 189 82 859 34 722 41 155 46 256 49 782 1 926 47 206 73 802 29 94 60 353 63 739 30 615 25 961 27 763 2 480 40 240 18 434 74 601 14 673 54 587 83 746 9 303 20 239 86 686 48 413 17 824 37 544 98 719 32 783 53 498 42 236 26 871 55 305 7 823 51 823 35 86 38 44 5 653 94 47 88 504 77 849 85 271 62 356 80 516 56 154 28 581 4 111 19 469 36 688 89 95 75 472 13 721 81 754 39 631 10 160 50 975 33 15 92 459 15 703 93 77 31 577 61 817 76 259 70 976 66 686 84 118 11 207 65 533 64 668 6 735 44 515 3 156 52 560 45 897 22 965 90 12 58 691 99 419 57 684 97 569 59 393 91 129 69 981 0 522 16 679 67 628 12 868 68 887 71 1000 8 100 72 353 23 424 79 213 24 591 78 36 87 233 95 959 21 132
98 614 48 474 38 162 78 344 10 918 19 290 69 552 67 434 3 356 49 475 52 654 83 434 61 461 65 912 55 687 16 603 1 460 58 187 31 187 59 570 40 418 76 604 57 652 71 102 8 113 41 748 43 653 5 239 33 515 13 864 89 112 27 828 22 153 60 808 56 618 75 252 4 923 7 526 97 412 93 910 77 196 14 924 15 73 53 996 91 718 87 95 51 255 66 682 85 705 42 656 54 60 6 949 88 803 0 849 44 767 74 190 2 397 64 989 32 407 70 405 79 594 84 543 86 372 95 275 36 5 26 260 94 648 62 320 99 382 72 29 21 906 68 226 50 672 45 685 47 815 96 159 73 298 9 625 20 69 29 378 82 560 92 453 25 109 24 617 11 557 46 979 34 44 80 919 30 95 81 518 35 38 23 629 63 607 39 453 37 416 12 940 28 860 18 715 17 849 90 822
23 363 0 386 13 179 69 842 3 285 54 256 25 404 4 582 88 821 83 378 22 340 16 142 30 972 48 142 68 578 64 106 78 331 74 997 35 783 65 974 29 517 11 564 47 103 9 764 42 310 99 243 90 751 24 756 41 227 92 6 37 431 84 91 82 823 53 978 95 766 39 433 49 24 85 338 14 356 76 652 96 628 28 831 18 857 36 210 57 179 79 798 52 231 21 932 20 34 63 675 46 726 40 951 61 785 80 587 50 444 27 716 73 522 62 271 32 526 43 478 93 422 55 772 87 736 94 531 17 470 1 248 81 5 15 724 33 507 38 607 89 364 97 959 72 506 34 99 31 767 6 252 19 79 75 802 26 217 51 836 58 957 67 953 44 731 71 677 2 416 12 78 66 210 86 106 91 575 8 916 56 977 98 447 5 257 45 232 7 151 77 595 10 507 60 984 70 317 59 934
36 35 91 754 16 534 24 769 12 84 88 994 56 395 90 877 3 574 85 14 25 730 49 652 87 457 60 444 94 586 32 372 82 190 69 427 86 230 83 674 7 114 29 998 92 300 5 883 81 768 98 197 79 968 66 541 71 514 57 558 48 361 15 868 59 916 93 689 45 312 89 752 70 725 40 721 65 377 80 236 67 610 44 605 4 640 20 713 46 921 31 159 68 81 74 585 62 551 53 260 9 755 84 768 97 998 2 450 13 162 8 525 30 343 51 144 6 239 14 102 26 264 17 246 96 415 43 801 10 162 41 422 1 549 18 167 73 961 35 754 76 548 63 802 39 136 11 813 34 318 37 584 52 865 64 398 27 202 38 80 99 711 0 854 72 565 54 48 23 320 75 731 77 527 42 513 33 649 58 325 28 385 55 691 47 24 22 437 19 968 95 826 78 336 21 638 61 921 50 186
48 781 77 363 57 673 59 270 17 5 7 880 65 431 74 491 46 574 3 805 66 417 68 444 83 929 40 501 93 200 39 879 53 947 37 277 0 585 58 20 10 740 14 351 99 392 96 398 72 390 28 102 5 27 91 474 2 844 73 596 76 88 8 332 69 228 61 904 84 220 67 745 36 947 54 259 6 2 56 760 43 555 97 289 13 620 42 241 47 683 79 404 20 736 60 215 21 219 89 972 45 338 44 306 94 419 51 892 62 954 16 244 9 959 12 566 88 274 1 966 55 73 26 14 33 591 23 163 32 379 49 403 95 273 31 514 78 686 85 906 24 952 38 921 25 77 64 869 4 501 19 52 52 879 35 353 15 154 30 941 70 189 63 301 11 135 29 638 41 953 82 414 81 122 80 922 34 398 27 127 98 698 22 681 71 146 90 926 86 504 75 306 92 981 18 34 87 491 50 587
73 532 14 464 18 686 46 307 16 703 35 165 65 408 54 945 19 611 76 638 23 488 3 774 95 124 78 243 88 675 11 341 84 307 27 930 7 788 33 82 4 560 71 687 52 790 1 904 29 660 97 177 81 129 92 797 82 358 99 816 26 614 64 872 5 160 67 251 70 105 36 675 51 597 17 278 79 706 13 779 58 433 44 568 72 280 83 20 9 965 56 778 77 955 63 834 6 757 91 436 15 516 80 770 40 496 12 985 62 331 28 439 90 844 96 115 2 421 55 424 31 683 38 154 25 608 45 838 32 6 21 493 60 108 86 180 8 492 22 771 10 783 89 519 20 943 85 579 39 213 50 77 93 171 87 79 34 283 24 729 75 563 53 519 59 534 57 508 47 587 66 970 41 213 94 905 61 996 74 871 49 824 43 15 30 863 98 306 0 643 42 145 68 721 37 947 48 667 69 289
24 887 61 120 65 267 43 392 19 751 79 826 78 531 82 555 13 154 86 661 0 174 84 400 14 266 32 384 48 503 87 14 37 867 53 5 39 664 9 498 88 537 42 427 81 254 62 30 41 799 85 102 29 244 44 660 12 239 75 416 58 554 66 848 40 971 96 81 16 73 64 523 72 478 74 898 55 110 49 260 21 823 73 168 1 897 91 8 25 907 36 267 63 89 83 379 5 991 97 38 23 879 94 135 57 319 93 313 77 595 33 561 22 958 46 122 47 342 18 555 52 378 28 298 2 229 3 851 7 659 80 875 92 830 99 283 54 144 69 839 90 419 17 850 8 173 95 652 26 672 98 368 4 365 11 212 35 138 67 526 76 865 6 313 51 574 30 764 20 914 15 230 68 884 70 228 71 504 59 936 45 718 10 787 89 527 34 563 56 384 60 264 27 411 50 585 38 966 31 781
62 209 29 237 98 204 72 187 57 697 42 878 69 870 89 850 28 955 44 183 50 293 85 29 30 741 78 803 81 947 0 948 2 574 16 414 46 59 52 75 4 266 8 654 31 240 58 192 20 923 7 880 53 704 87 474 82 224 84 615 90 988 93 588 43 676 94 608 5 183 9 529 74 22 71 433 17 280 83 178 11 313 54 647 80 102 59 67 56 871 13 127 63 792 97 27 21 983 33 268 73 702 65 178 48 495 75 983 76 431 51 429 68 592 24 989 23 167 55 620 49 933 10 530 91 613 96 549 79 367 37 155 18 623 32 306 64 889 67 921 47 74 14 981 1 738 66 329 39 874 38 227 34 316 15 729 40 497 6 606 36 512 77 341 95 392 35 733 70 468 12 191 60 64 88 247 45 843 27 229 41 91 22 916 99 807 19 597 25 252 3 884 86 197 92 51 26 296 61 848
6 892 39 779 63 79 49 406 96 404 52 897 28 699 44 99 30 23 43 765 34 324 11 153 91 919 1 29 25 757 86 80 61 228 2 291 12 151 8 73 48 472 9 846 19 783 89 189 37 393 17 492 55 238 79 724 80 329 31 276 64 846 94 529 75 622 78 353 47 404 27 370 59 601 65 171 85 79 76 278 90 653 56 784 22 131 68 687 7 414 21 160 88 625 13 335 14 412 74 878 4 127 23 391 5 218 92 554 58 159 70 771 42 655 33 339 40 55 84 73 10 281 32 442 15 581 93 976 45 504 35 722 98 773 57 701 72 686 24 859 87 288 18 944 53 785 50 469 83 634 16 933 54 11 82 898 73 329 62 127 41 143 26 212 95 29 60 799 67 943 97 198 36 624 46 258 99 774 77 391 3 419 38 832 71 543 81 824 0 810 51 449 29 752 66 7 69 917 20 618
50 359 88 756 46 220 25 501 27 112 90 825 72 295 40 742 68 888 49 918 4 927 65 826 61 729 11 50 74 860 95 787 70 994 62 62 16 388 89 614 29 473 12 99 21 605 63 373 36 680 84 212 99 415 0 423 59 130 71 790 76 513 39 981 38 752 33 995 10 166 34 9 31 309 15 830 24 956 22 503 17 794 32 49 55 601 14 477 57 134 91 379 37 66 13 911 2 238 67 693 35 577 8 147 23 13 53 179 78 978 3 179 20 960 52 184 94 978 1 448 60 241 18 425 97 341 48 75 9 205 58 588 85 58 54 456 19 356 51 834 47 5 45 764 28 413 98 519 69 482 87 557 79 476 86 723 83 969 73 632 96 161 77 440 43 770 64 772 93 765 41 364 7 61 82 206 81 443 5 449 30 670 42 207 92 809 66 695 6 988 56 312 26 386 80 427 44 653 75 582
78 778 97 248 87 640 91 79 41 821 19 316 9 654 46 684 18 364 84 702 3 893 58 537 92 749 11 259 44 163 53 263 54 510 20 496 5 331 55 491 40 381 68 610 32 567 30 504 21 127 86 417 33 907 79 303 85 451 38 579 16 705 39 247 43 738 13 669 56 295 74 783 42 502 69 283 27 593 4 687 31 684 26 697 49 435 70 351 7 855 75 362 98 632 82 487 99 90 28 261 64 920 73 478 81 538 15 289 35 921 14 455 2 550 61 693 29 885 34 981 66 420 52 281 65 204 94 591 80 593 1 723 72 238 77 86 95 156 8 314 71 367 59 379 0 679 6 287 57 119 17 621 23 755 12 361 22 821 10 1 63 72 89 719 37 559 83 2 51 766 67 24 90 497 45 952 24 587 88 814 96 520 48 365 62 312 60 97 50 833 76 386 93 706 47 936 25 570 36 400
12 123 11 291 18 981 10 570 37 658 19 572 20 909 14 320 31 365 26 435 93 262 76 967 32 882 21 416 65 198 72 644 15 797 89 292 55 681 29 983 4 664 78 800 91 397 84 972 53 965 25 255 50 844 6 52 81 537 16 192 33 439 75 122 88 486 42 595 74 237 70 42 80 64 97 844 92 992 8 756 5 769 17 109 7 984 66 966 56 12 77 198 86 630 52 975 2 754 1 192 99 847 0 576 38 676 13 552 60 523 22 165 57 13 94 151 51 865 23 697 63 715 24 805 3 73 68 560 87 795 35 117 39 525 83 621 54 814 28 324 40 885 34 580 41 699 98 587 47 854 67 74 82 170 46 349 30 510 43 344 85 67 36 898 9 838 69 191 64 849 58 681 44 564 73 741 95 390 62 844 61 524 48 117 59 843 90 845 71 563 79 269 45 684 27 79 96 752 49 105
43 647 40 543 19 455 83 405 24 679 67 401 35 947 95 943 59 561 62 487 0 888 69 147 74 154 53 940 73 170 57 552 86 507 9 255 76 45 91 567 61 506 41 907 79 842 77 524 90 54 97 707 81 170 45 717 11 782 71 651 47 274 13 936 4 151 46 553 7 508 33 274 49 417 28 491 17 414 82 393 3 636 96 746 30 672 32 466 99 572 72 35 5 895 75 111 50 638 31 631 25 250 60 160 20 726 8 376 34 845 12 698 64 183 56 292 42 730 58 526 55 742 80 438 1 88 26 136 65 451 36 839 39 45 21 391 68 564 29 204 37 656 84 412 98 384 14 289 89 212 16 188 52 581 23 915 15 178 2 656 88 927 10 787 70 478 44 556 63 398 92 295 87 603 6 108 85 690 54 786 94 638 93 273 18 254 38 764 66 68 27 931 48 806 51 180 78 337 22 1
44 726 8 417 7 70 75 909 42 160 20 280 94 254 58 251 65 354 12 344 1 293 4 15 26 722 52 697 24 309 21 413 89 470 25 419 59 943 11 636 71 204 41 51 45 827 49 644 2 619 73 112 5 308 14 935 74 637 27 92 0 826 50 820 86 129 54 110 19 397 70 982 30 929 96 676 80 978 69 27 78 477 66 677 28 934 34 32 32 521 3 13 76 517 57 178 98 850 47 162 92 69 72 207 99 864 36 259 81 76 6 675 62 169 35 488 31 370 64 839 40 811 88 812 79 621 67 731 33 547 83 951 60 863 15 188 51 694 68 576 82 406 95 65 91 42 9 72 53 936 29 751 55 163 93 433 63 800 87 469 16 166 61 342 48 921 77 554 46 347 17 780 97 206 56 41 23 540 43 758 90 828 39 487 18 892 22 94 13 349 84 275 85 934 38 207 37 466 10 28
36 819 2 456 32 932 25 25 0 623 48 531 80 663 77 929 74 57 57 579 66 651 81 530 53 269 97 939 45 248 47 119 79 464 31 92 99 69 7 619 15 447 9 327 93 69 55 170 72 117 96 376 24 183 46 863 65 319 41 851 56 281 51 832 68 581 75 736 52 480 86 798 90 831 61 658 54 519 10 880 43 537 87 246 21 505 40 447 38 733 85 839 70 788 39 683 69 908 59 110 82 421 4 157 78 16 30 494 58 497 64 822 88 977 28 694 13 527 14 268 11 650 49 103 16 448 92 5 1 215 20 861 5 136 62 468 76 230 84 787 27 412 63 937 67 959 18 743 6 23 60 229 71 88 23 332 73 99 35 307 33 90 19 302 29 73 3 385 83 442 37 145 50 189 12 742 91 828 34 610 22 633 94 838 95 947 26 351 8 115 17 240 89 14 98 786 44 502 42 104
17 719 63 864 22 290 90 721 77 741 24 328 47 841 66 322 55 820 83 968 31 136 76 825 36 86 50 585 96 445 42 190 5 80 86 770 25 643 51 206 88 51 20 202 12 64 59 264 68 822 7 975 54 887 40 915 30 85 39 147 38 22 33 38 8 328 11 830 23 742 95 962 0 394 9 383 98 914 26 570 97 987 44 804 1 959 71 3 67 253 64 994 45 399 6 862 46 576 84 710 13 753 62 850 65 50 80 161 85 312 70 206 19 486 34 194 18 582 49 532 21 880 94 429 16 846 56 977 81 363 53 585 15 611 58 721 82 599 57 16 35 392 74 360 61 362 75 607 3 364 10 475 60 354 52 677 14 353 4 229 72 428 37 545 87 162 41 526 89 44 92 196 69 743 93 5 48 593 27 765 29 150 2 733 91 852 73 459 43 1000 79 14 32 85 99 853 28 917 78 931
29 810 14 709 23 964 56 121 74 789 71 500 27 931 75 71 41 729 90 479 1 984 66 648 8 937 96 758 52 730 85 285 13 349 12 605 83 39 97 120 39 154 33 52 64 298 81 140 31 580 11 313 79 240 78 760 0 146 58 341 51 368 15 34 72 439 21 468 68 693 43 752 6 408 4 614 80 945 48 961 73 551 67 899 65 839 57 275 47 123 84 627 54 797 5 597 3 802 40 746 92 92 88 12 10 348 46 3 69 278 20 756 94 381 89 844 98 787 16 620 35 974 62 391 32 656 50 476 34 200 17 928 44 477 86 762 38 511 37 146 55 488 91 671 63 415 45 661 77 195 18 665 82 910 49 954 25 367 60 633 28 374 30 79 93 636 36 637 87 653 9 445 70 926 95 904 53 514 99 262 61 621 76 949 7 797 19 325 24 233 42 355 26 580 2 334 22 296 59 170
20 150 98 52 59 654 69 860 53 318 11 345 38 888 90 838 73 862 82 624 12 813 39 381 41 285 31 750 28 609 93 30 44 615 42 583 65 967 18 206 71 799 99 997 47 258 86 760 16 555 52 587 88 560 33 341 74 164 97 944 5 284 57 45 40 785 30 152 84 982 61 243 27 263 34 164 32 313 85 23 50 719 94 592 1 665 23 998 3 492 76 61 81 383 45 916 19 247 46 925 91 275 0 137 83 17 2 68 89 957 70 736 66 396 48 823 64 848 35 620 63 734 51 308 22 27 17 230 60 980 54 281 37 68 95 194 87 15 92 336 15 771 49 976 8 669 14 512 43 633 79 462 25 542 62 871 7 724 75 106 24 769 56 707 96 648 13 756 80 715 78 512 6 483 55 426 9 524 58 259 68 388 10 126 72 294 4 558 67 409 77 818 29 138 21 740 26 181 36 164
85 369 84 188 86 386 97 516 95 347 18 626 48 240 92 290 87 640 75 184 93 786 80 812 98 265 6 285 73 825 27 597 42 266 10 196 51 575 36 226 59 758 38 925 68 786 94 726 37 23 44 32 60 220 39 869 63 993 2 605 96 675 3 29 32 33 22 673 83 481 35 640 8 519 76 763 49 450 57 142 20 485 62 565 23 613 58 808 66 227 15 838 9 890 45 903 21 809 78 980 67 103 89 779 70 320 88 871 56 606 79 519 25 469 14 168 91 110 34 58 1 779 72 816 55 548 47 497 74 620 61 629 13 421 4 959 16 963 0 191 53 211 26 430 40 25 33 601 31 139 90 143 29 347 81 99 77 999 41 30 65 204 54 452 5 220 28 153 12 916 11 173 24 90 7 807 17 549 19 65 69 155 64 389 50 813 46 592 71 138 99 843 30 837 43 859 52 610 82 14
87 213 57 978 46 336 86 342 38 225 83 736 93 750 79 832 76 565 71 816 4 356 84 662 34 576 99 177 37 197 9 209 14 352 85 941 31 187 91 921 5 10 56 615 82 824 12 315 51 755 33 979 43 195 13 65 7 664 75 295 2 659 60 504 55 199 28 159 63 947 45 51 29 857 68 207 90 178 11 212 70 124 92 817 17 110 26 667 22 512 81 462 15 204 61 335 73 438 16 209 72 350 6 617 44 832 19 15 53 769 98 200 40 681 25 195 27 290 65 6 66 154 59 238 50 957 89 450 1 286 64 3 74 970 62 279 95 139 52 585 67 69 80 42 77 238 48 993 47 87 42 528 96 97 97 991 58 590 0 950 41 131 18 86 3 638 30 90 69 852 78 300 32 282 39 319 35 675 23 453 21 803 88 494 49 87 94 611 24 108 20 215 54 862 8 250 36 128 10 223
52 925 75 186 10 232 22 436 15 701 66 238 34 917 8 531 53 358 81 569 71 878 73 562 19 675 27 784 59 303 36 738 7 617 13 634 49 910 82 148 21 101 45 892 43 219 61 269 18 786 14 930 69 883 42 628 88 539 87 984 76 337 33 480 47 675 89 494 67 458 60 606 51 582 26 466 86 579 63 295 38 900 54 431 62 785 44 481 77 210 41 547 96 621 56 60 3 524 65 198 94 274 98 709 50 931 17 446 2 44 83 399 4 847 91 303 5 879 85 796 28 337 48 240 64 313 55 452 46 808 29 466 80 469 1 861 25 46 12 609 99 341 74 176 90 246 93 429 30 667 39 60 70 500 32 930 23 852 95 844 57 480 11 474 58 634 6 83 97 401 0 989 92 972 35 360 37 378 78 903 20 92 31 316 72 588 9 544 24 220 84 288 40 480 68 593 16 398 79 156
72 599 39 33 9 479 91 778 71 960 30 23 31 392 86 385 14 957 27 162 48 857 42 846 90 794 95 269 8 937 16 404 92 890 76 142 3 622 99 844 6 688 64 229 4 901 34 696 32 120 21 66 11 479 20 57 73 864 94 975 5 41 59 560 29 646 22 692 85 790 44 810 19 943 84 90 69 123 65 76 13 600 58 207 81 486 97 918 55 757 74 752 62 228 50 900 40 908 54 877 45 694 26 767 43 357 12 381 67 863 66 59 78 160 98 883 38 725 77 113 68 851 79 336 1 217 46 805 25 887 82 72 56 308 49 866 52 390 18 1 10 48 2 752 80 611 61 21 83 577 24 944 93 877 57 425 28 462 17 814 75 409 37 125 23 520 63 525 47 644 89 940 60 430 33 713 88 42 70 150 53 169 0 46 7 22 87 33 41 211 36 566 35 486 96 31 15 159 51 151
15 745 93 112 4 669 53 458 95 168 65 695 88 773 87 856 36 31 2 642 25 981 63 743 11 279 85 972 83 96 21 98 62 521 41 685 97 253 23 351 77 528 56 321 32 705 71 994 50 331 59 781 84 18 72 423 35 847 20 205 17 978 18 477 47 853 38 227 29 564 96 502 55 829 9 611 58 894 43 810 90 502 54 282 28 738 99 139 37 736 70 420 31 923 48 643 27 912 91 36 67 233 12 521 16 688 49 278 76 392 0 139 60 9 40 432 26 563 10 901 66 581 44 784 78 281 69 144 33 341 68 767 98 538 79 254 45 484 1 659 51 600 89 810 42 535 64 210 92 732 14 172 3 905 24 338 80 899 74 634 61 446 13 277 39 853 57 618 8 924 81 218 5 3 94 436 86 930 46 231 34 2 30 836 82 550 19 594 7 872 22 620 6 190 52 559 73 74 75 905
20 674 42 588 84 783 34 476 10 292 61 896 64 293 18 937 5 606 44 273 39 990 31 852 75 711 2 557 92 38 9 503 52 441 98 153 88 60 55 648 14 146 7 597 66 659 57 231 29 260 47 936 72 100 27 230 38 547 37 392 46 41 54 337 22 75 79 417 36 552 99 148 73 812 60 823 82 874 40 188 87 419 41 447 16 759 95 621 0 374 28 967 17 872 58 451 23 91 81 750 90 401 62 93 43 245 68 206 69 921 51 331 12 357 21 950 4 655 96 640 19 601 93 540 70 243 63 850 13 931 85 512 50 222 49 22 77 769 71 339 8 110 59 721 24 620 32 22 53 490 67 778 45 215 6 399 56 79 35 803 76 374 94 446 25 61 26 326 33 512 3 247 78 65 89 531 48 635 30 192 80 239 91 231 1 587 11 1 15 923 97 65 86 422 83 891 65 268 74 143
51 943 87 721 36 966 2 869 86 573 74 795 59 363 35 301 91 319 42 834 89 14 38 818 48 342 98 302 28 443 58 134 40 215 63 562 85 630 83 620 25 555 39 649 26 174 90 392 4 501 81 290 72 710 21 370 60 624 1 87 82 752 62 609 66 794 30 612 33 46 11 644 22 809 20 514 80 159 5 27 53 177 34 347 31 418 13 877 17 767 65 831 99 409 75 883 18 212 67 29 15 189 78 745 79 465 19 710 76 2 46 509 84 764 29 524 41 272 70 736 57 53 73 944 43 997 64 49 96 31 68 792 95 618 52 929 54 214 9 671 32 184 56 25 14 489 12 958 3 734 55 775 0 876 37 768 24 107 92 456 77 62 69 820 94 258 16 471 49 25 7 755 97 95 8 19 93 475 44 785 47 116 88 543 71 152 61 665 10 800 23 11 50 754 45 745 27 525 6 208
32 542 45 277 42 564 66 585 13 452 79 551 34 783 70 477 80 227 77 852 9 259 98 257 54 366 59 249 87 192 61 41 93 695 67 940 10 231 51 23 35 215 63 295 7 935 39 124 53 663 1 48 71 187 2 212 26 14 76 76 89 275 86 583 65 343 75 649 68 214 29 401 74 629 95 171 48 1 69 850 56 254 64 366 46 199 62 457 91 866 90 514 92 692 11 956 88 183 73 69 30 623 8 603 6 307 14 106 57 908 82 499 21 636 4 719 94 652 49 998 36 879 55 836 78 666 97 191 83 915 33 879 47 178 12 299 28 145 31 149 81 847 38 675 41 387 18 483 99 169 0 598 3 958 43 842 17 290 22 348 50 493 40 9 52 660 27 253 44 755 96 356 60 553 15 351 24 37 23 155 85 398 58 431 72 857 20 365 19 932 37 814 5 671 16 539 84 780 25 701
88 795 33 961 28 263 86 228 22 300 35 167 5 855 78 139 7 637 1 462 4 574 49 204 94 229 73 381 50 561 98 759 64 460 34 651 72 712 99 733 27 876 15 815 57 948 69 929 51 249 43 972 8 326 47 176 11 535 45 680 19 416 54 449 56 200 65 859 91 698 18 672 90 86 3 477 63 644 80 68 75 539 76 520 37 379 71 968 10 962 13 845 24 714 85 143 60 401 20 530 31 909 53 712 62 46 61 889 17 181 16 129 42 547 59 772 66 739 68 480 92 743 38 52 58 403 32 13 23 339 74 640 25 495 81 307 0 157 12 139 40 60 67 53 21 460 52 822 70 845 83 117 89 914 87 533 41 19 9 168 2 287 6 806 26 845 14 397 39 279 30 619 48 250 44 308 36 242 77 553 55 288 82 651 97 331 95 849 96 647 93 60 84 776 29 75 79 296 46 50
85 709 11 803 31 228 60 354 24 901 66 164 9 34 72 111 53 415 68 392 7 336 48 493 98 449 30 545 82 140 20 959 33 99 80 594 49 816 21 308 4 922 39 615 76 889 28 452 23 23 97 276 5 194 93 937 83 508 41 537 45 994 94 473 75 146 17 690 59 670 38 575 46 754 88 540 3 684 63 249 15 910 35 603 37 237 90 644 87 979 52 89 55 278 18 683 6 182 74 746 25 996 70 559 34 352 96 227 54 73 44 312 99 215 65 400 56 647 13 346 8 18 77 692 81 64 40 947 73 80 19 755 42 216 79 936 51 774 62 956 50 255 22 567 14 443 71 498 29 495 86 432 26 818 10 178 61 502 32 956 58 908 36 590 95 960 27 128 0 23 67 112 1 405 78 83 69 894 64 763 47 594 84 914 91 494 92 930 2 839 43 364 16 811 12 292 89 460 57 329
32 773 99 991 80 225 90 807 71 514 30 849 53 776 70 492 49 545 86 942 10 913 85 343 63 360 83 420 59 786 96 754 12 283 50 794 37 769 95 392 3 418 45 687 17 432 75 500 66 901 2 614 42 171 8 890 29 679 15 927 77 224 92 782 16 556 98 489 36 476 88 770 69 479 62 716 43 710 20 278 26 309 11 363 35 106 84 896 56 760 87 862 82 965 72 91 51 457 65 734 97 496 41 987 31 869 14 881 58 131 38 926 94 267 44 717 25 919 28 174 7 599 19 961 93 623 27 932 47 150 60 839 22 612 13 998 46 78 4 958 18 156 54 401 74 105 24 644 64 719 9 250 6 231 21 321 52 685 1 917 91 780 89 966 73 311 68 433 23 925 55 556 76 297 57 259 79 826 33 874 5 592 61 551 39 65 34 846 40 78 81 437 48 783 67 132 78 647 0 943
43 43 46 308 66 326 9 545 51 65 96 406 19 569 26 961 67 168 35 729 29 239 78 806 12 977 45 129 65 874 87 629 10 708 83 78 42 388 95 527 62 440 58 281 93 866 54 502 2 327 40 834 32 287 90 998 50 284 30 564 18 551 31 400 69 594 63 810 94 929 64 26 60 226 77 35 15 599 72 626 36 424 57 65 73 917 1 465 86 595 71 744 53 732 5 796 52 335 89 425 8 714 47 566 70 345 24 550 6 384 75 298 25 214 56 416 39 552 80 187 14 152 48 956 49 72 76 390 84 663 22 524 99 103 0 623 74 359 23 265 98 163 3 481 59 315 33 6 4 853 97 234 79 559 34 545 55 930 16 578 82 562 13 706 21 294 17 956 88 640 7 870 85 959 27 716 41 146 11 285 61 595 68 9 20 888 81 87 28 527 92 348 37 949 91 21 44 142 38 654
22 693 65 556 49 530 81 601 2 574 15 820 66 994 24 853 6 199 42 702 34 967 37 962 12 177 27 261 38 252 13 965 1 873 9 364 63 51 28 771 96 471 51 733 53 790 56 386 40 751 89 225 5 504 70 471 80 114 86 835 83 777 26 610 72 583 10 998 71 399 16 822 48 179 11 615 84 376 45 437 50 266 93 38 33 529 3 969 32 272 8 870 62 265 91 932 82 193 18 52 7 183 90 985 60 73 64 684 17 940 0 435 46 314 98 526 87 543 79 315 77 392 19 120 20 180 52 615 47 130 43 789 69 719 94 558 31 599 92 19 29 235 35 376 61 521 30 250 59 690 54 450 68 187 74 368 58 999 57 495 14 595 25 826 39 48 88 666 67 708 85 701 99 465 55 441 95 260 75 499 97 319 23 603 41 756 44 681 4 771 36 169 73 801 78 108 21 598 76 850
85 445 59 507 82 895 41 841 80 803 1 368 74 62 30 826 32 870 18 609 48 908 90 418 33 556 60 563 24 601 76 923 94 428 56 278 49 978 53 190 38 273 8 59 70 213 66 179 46 498 20 209 98 218 19 820 25 888 36 327 6 568 15 457 47 483 23 36 10 424 44 52 86 537 68 627 3 826 73 708 22 852 14 11 45 955 63 151 5 703 71 954 89 88 99 487 29 805 75 265 91 777 11 256 13 62 43 410 2 733 42 928 97 950 77 182 83 581 79 828 81 676 55 571 37 1000 88 164 21 868 87 98 27 843 17 917 50 497 54 919 69 66 31 869 64 811 39 330 93 400 58 763 61 56 9 883 34 703 57 635 35 355 65 826 84 684 28 225 62 934 26 980 7 266 92 486 40 924 16 434 67 73 51 702 12 144 4 899 52 2 78 714 96 331 95 841 0 211 72 888
64 478 23 97 2 626 88 856 15 517 47 668 11 279 98 242 5 124 16 3 54 2 44 803 8 577 0 367 41 790 62 695 7 157 37 422 90 41 77 976 35 216 70 114 85 17 48 428 21 736 81 659 89 156 38 676 68 302 45 21 79 675 24 265 13 677 52 236 30 101 32 194 1 304 50 875 36 68 10 56 72 270 75 373 46 486 14 946 91 972 22 259 73 139 6 100 9 520 28 555 20 765 86 778 82 198 31 705 59 128 25 819 18 257 61 944 57 152 97 401 51 911 33 849 12 178 42 588 34 305 69 772 49 408 96 990 74 46 39 724 4 860 95 201 92 883 65 597 55 927 99 117 80 785 17 841 3 143 19 310 56 915 63 191 58 123 83 617 53 882 94 741 66 700 27 423 71 830 43 84 84 571 93 267 67 588 60 786 76 985 87 717 26 535 40 62 29 838 78 609
3 364 34 659 74 777 60 153 42 350 82 911 45 985 69 967 33 722 51 590 81 462 46 463 28 936 92 903 50 599 24 145 17 535 12 48 30 233 11 28 29 452 37 325 55 320 13 598 40 647 98 636 21 773 25 56 99 682 43 868 36 636 76 566 57 454 67 716 54 385 20 309 38 355 93 584 85 47 77 60 32 644 75 245 56 676 62 221 63 102 58 558 71 509 79 493 95 11 97 559 15 897 49 31 39 382 14 407 80 268 94 295 44 61 84 11 83 299 23 57 96 86 70 404 27 470 68 194 5 672 48 675 90 151 9 327 86 631 19 859 72 582 73 690 87 747 47 292 52 774 78 147 6 134 0 560 35 416 31 266 61 568 53 206 88 633 65 266 26 649 7 28 1 483 89 65 18 578 2 26 22 853 16 221 64 272 10 522 8 312 4 417 41 806 91 731 59 791 66 612
21 214 76 508 62 545 52 330 4 547 29 693 25 967 59 668 69 406 27 562 58 644 92 795 9 171 84 769 81 430 7 242 40 744 1 2 48 200 87 729 36 258 45 550 30 17 96 838 28 987 51 992 94 325 85 350 82 748 33 49 83 133 31 345 50 674 39 632 80 5 24 899 2 360 74 741 97 251 32 414 14 561 6 358 63 583 16 245 18 633 19 699 46 643 70 188 3 263 0 748 34 624 43 475 65 881 90 683 66 546 99 361 53 356 42 404 41 106 93 661 20 557 60 185 12 454 67 352 64 41 13 121 56 878 95 110 5 750 44 400 54 718 47 772 89 348 55 778 91 139 79 979 71 708 78 137 88 684 73 442 57 499 8 535 98 695 49 834 26 10 75 901 77 796 35 626 17 486 86 921 38 690 37 403 11 631 68 334 61 276 10 886 23 807 22 374 72 472 15 530
39 304 36 170 53 316 80 233 54 466 49 402 27 765 71 74 50 969 69 663 1 917 10 777 20 271 56 62 51 928 32 258 95 411 40 264 66 507 81 54 58 133 29 124 73 690 21 308 74 36 57 806 41 757 68 536 18 863 46 440 88 550 26 833 0 28 98 390 42 825 97 203 75 32 30 808 92 264 35 501 94 812 9 537 64 106 60 710 48 232 43 565 65 336 52 417 23 510 44 807 61 196 70 703 47 62 76 231 62 718 72 611 16 938 78 427 77 828 38 40 93 581 19 413 67 149 79 999 33 637 13 826 24 170 96 405 86 761 89 770 28 945 87 289 25 537 55 435 63 536 85 571 90 481 34 488 59 123 84 552 14 937 11 535 12 17 82 138 6 516 83 368 5 993 37 525 17 963 45 418 91 221 31 244 2 878 15 432 4 264 8 721 99 486 3 872 22 945 7 827
71 473 91 971 12 964 73 226 33 379 69 800 61 921 45 798 90 654 43 732 23 996 15 693 34 398 53 596 76 944 96 428 59 796 89 83 92 664 57 997 63 716 22 790 37 604 6 302 86 901 93 517 27 236 28 146 38 572 54 508 98 396 40 601 14 149 35 672 2 124 97 371 4 96 82 213 5 403 64 625 26 12 81 243 48 608 70 684 49 507 47 114 99 60 94 79 60 425 19 18 78 591 36 175 20 993 3 917 44 893 32 732 52 870 21 840 16 469 80 783 46 275 24 116 87 86 25 843 18 825 75 435 51 238 41 576 9 963 95 318 7 217 58 426 85 606 84 596 68 778 55 768 42 538 50 556 79 465 88 817 62 591 66 211 29 265 31 641 8 270 56 497 77 493 74 248 1 894 17 62 30 790 83 92 67 192 39 850 11 483 0 429 72 223 10 674 65 630 13 110
33 383 5 767 50 559 25 676 56 561 66 16 63 272 57 942 42 320 70 999 59 595 81 52 12 235 98 169 21 307 99 564 69 175 11 119 65 894 23 560 53 120 24 458 71 36 4 180 40 693 85 660 27 296 47 899 89 989 73 89 3 975 86 121 45 41 1 723 84 481 61 618 38 248 39 349 9 875 46 913 60 281 15 687 78 263 35 678 87 720 37 761 0 209 41 527 58 600 88 571 51 502 29 303 80 273 62 816 90 387 83 299 49 759 7 379 93 847 22 537 43 359 16 682 74 287 30 892 96 478 75 623 67 756 18 634 28 351 48 6 10 682 52 774 68 161 32 136 6 759 91 185 19 603 55 829 31 726 95 500 72 317 26 209 44 336 92 520 54 932 94 717 8 983 77 686 79 425 64 710 82 726 14 819 17 912 2 379 20 399 36 899 13 856 34 720 97 458 76 175
66 995 81 719 93 799 15 633 10 531 11 70 26 921 44 67 97 111 63 435 21 687 52 359 82 289 62 20 60 144 84 289 5 382 28 988 75 475 22 553 0 193 46 976 96 120 47 501 56 340 72 343 80 789 70 235 16 156 91 655 36 537 95 756 18 55 12 821 25 895 24 900 8 93 68 828 1 664 48 174 17 904 67 711 87 504 43 101 37 266 61 633 20 99 88 941 41 18 78 841 3 619 45 831 51 362 77 468 2 609 69 779 7 423 50 122 71 893 83 776 9 502 38 235 34 268 4 647 76 128 27 970 53 6 74 710 85 666 31 383 23 424 98 600 79 123 35 99 59 340 54 289 58 530 94 836 73 251 39 728 40 268 92 129 99 101 65 605 55 383 42 407 6 461 19 217 90 783 89 793 13 163 14 605 32 970 33 334 86 343 29 131 49 89 57 285 30 119 64 169
69 421 31 827 99 477 24 52 79 12 41 397 83 520 84 800 51 695 85 97 50 222 21 85 87 961 44 854 86 803 58 350 67 718 46 709 62 384 25 620 71 597 48 815 91 922 96 55 47 588 45 429 14 86 8 820 17 310 72 575 36 895 27 745 49 236 59 692 42 219 7 325 5 365 39 48 61 224 54 262 16 187 53 964 73 942 88 98 97 372 81 414 40 201 76 623 30 73 34 609 52 318 90 206 2 879 19 944 78 959 32 425 29 591 65 548 15 469 77 670 57 708 60 918 43 585 4 899 12 561 56 813 33 343 94 809 13 668 28 368 9 607 23 30 93 19 3 96 35 745 26 338 75 370 0 21 66 909 38 739 6 21 92 337 70 500 37 492 68 528 82 913 20 566 22 896 55 153 1 967 10 385 64 564 89 614 80 333 98 314 11 491 74 657 95 548 18 364 63 323
94 941 37 490 88 746 78 860 22 531 74 418 62 802 41 777 81 422 53 613 72 97 96 311 23 239 56 751 4 805 85 122 65 997 77 461 87 74 26 7 73 252 91 386 9 588 32 956 47 665 95 920 30 94 80 28 83 528 75 67 19 933 46 807 64 795 71 937 1 229 79 525 24 247 90 494 54 93 5 75 69 812 6 324 59 257 0 478 12 121 14 384 8 420 15 645 16 217 84 376 44 728 10 515 18 558 38 904 55 436 82 905 49 920 25 627 52 144 28 451 31 738 35 7 2 576 3 345 70 442 93 345 39 755 57 69 17 947 40 784 11 191 42 420 61 481 60 245 20 306 34 237 13 24 98 688 43 743 99 999 7 952 27 406 66 644 86 96 92 321 29 70 50 292 45 231 97 592 89 771 63 118 68 107 36 227 76 419 21 544 51 572 48 335 33 799 58 793 67 359
87 75 6 419 19 330 93 320 91 552 63 917 57 912 4 520 67 288 84 90 69 602 21 949 92 711 20 716 49 89 78 664 14 819 25 784 58 136 32 234 55 116 41 75 27 865 35 744 45 951 42 445 80 690 99 886 82 261 54 142 30 538 23 816 70 491 90 508 73 484 39 371 46 837 36 487 88 223 3 74 62 124 22 499 7 167 13 876 77 82 10 861 75 572 43 378 40 918 65 569 86 84 38 6 18 128 0 336 61 112 2 976 26 818 72 751 34 584 85 626 9 32 74 850 17 636 33 11 83 670 95 367 5 16 47 849 28 549 59 999 53 226 16 687 94 994 50 80 89 323 15 806 24 275 44 717 66 896 56 64 11 375 31 703 68 573 12 311 8 321 79 788 1 965 52 884 71 967 81 750 29 936 51 412 60 277 64 991 97 497 48 389 96 954 37 168 98 506 76 222
34 524 66 633 2 398 85 156 89 549 73 770 99 539 65 161 22 689 8 632 47 251 36 94 44 666 19 412 32 693 33 170 43 74 18 397 30 445 83 403 81 532 16 174 26 732 10 160 94 752 96 802 40 677 60 929 93 777 38 627 54 398 50 318 0 837 11 329 24 575 82 525 58 304 9 968 31 786 4 847 61 949 53 363 77 742 56 761 48 603 71 229 55 434 6 953 45 207 17 14 39 443 42 758 7 628 67 74 91 330 68 194 86 235 25 125 70 965 21 212 13 712 75 699 80 408 64 693 74 564 63 292 76 40 27 789 28 641 98 4 78 724 95 550 87 645 97 401 62 24 15 373 37 77 1 62 92 295 12 537 59 453 49 940 14 292 3 116 57 810 35 887 23 549 69 686 52 893 90 287 84 821 20 73 79 788 46 261 88 629 41 840 72 174 5 173 29 670 51 984
66 122 8 308 41 821 81 72 46 652 45 678 71 67 10 629 26 646 14 234 40 48 72 854 3 751 9 522 99 932 16 343 67 835 60 386 86 673 22 8 23 495 70 529 49 769 24 845 25 967 6 373 38 167 11 481 64 190 50 377 84 884 17 387 21 904 31 730 69 737 96 99 33 255 44 311 92 972 4 774 56 481 78 318 15 705 52 20 53 82 75 44 19 278 59 971 34 995 94 356 68 275 57 892 27 423 62 537 7 844 83 948 1 966 95 599 54 244 87 933 85 712 65 507 18 768 30 802 88 999 58 18 0 461 91 674 43 809 42 831 5 926 80 899 35 273 37 454 36 910 51 456 90 137 76 6 29 783 74 397 2 54 47 156 73 109 55 911 77 400 97 58 61 459 12 64 20 709 13 966 89 935 48 496 63 505 32 415 93 755 98 960 82 147 39 626 79 891 28 320
66 439 67 586 94 255 82 393 84 44 44 462 52 20 29 116 34 513 64 749 78 955 30 512 77 353 21 580 53 557 33 115 75 119 92 16 28 857 40 24 99 344 71 95 73 852 89 391 6 532 80 321 56 916 42 250 86 968 96 324 25 881 65 235 90 332 27 149 5 560 54 947 0 420 39 386 23 310 17 885 51 573 49 412 45 13 81 761 10 85 50 442 35 654 47 349 12 207 7 248 19 691 13 206 70 786 62 558 59 823 26 948 74 118 3 661 63 261 37 667 95 242 97 29 68 18 32 542 55 772 1 890 93 368 76 878 43 358 58 829 41 279 24 136 61 129 11 535 4 266 22 612 38 473 9 392 69 964 20 17 88 829 46 37 8 781 98 302 79 473 14 55 36 381 60 588 57 258 31 360 87 819 2 40 15 469 85 489 83 34 48 548 91 772 72 399 18 41 16 541
21 222 56 373 24 621 64 463 40 666 11 106 22 510 78 580 31 624 55 930 80 635 86 116 15 460 98 203 95 106 85 365 53 48 49 470 60 24 29 404 42 92 33 293 45 697 3 532 43 741 37 716 23 789 35 363 90 735 20 528 94 16 2 61 70 992 4 836 54 396 36 575 17 155 28 546 77 500 91 613 66 526 14 366 62 55 13 240 92 888 68 342 39 983 0 855 19 146 57 854 5 998 73 174 16 993 59 657 65 132 82 308 69 61 96 985 34 176 71 990 87 370 88 279 93 664 99 801 8 440 18 326 9 462 67 301 74 177 27 378 79 505 48 253 89 382 50 662 1 637 81 690 52 502 76 691 63 360 25 863 26 933 47 588 32 10 84 992 38 404 51 398 83 344 12 179 41 811 7 230 44 765 30 249 97 336 75 978 72 894 10 854 46 658 6 321 58 232 61 227
79 335 43 950 92 281 9 629 93 542 81 183 12 607 35 959 82 449 48 421 44 113 67 506 87 971 3 300 88 536 29 20 22 354 25 682 97 393 59 582 52 825 27 109 73 322 76 992 16 845 78 220 32 718 68 31 2 554 14 287 38 807 63 39 69 217 55 787 75 663 6 3 13 304 47 789 61 819 15 257 70 86 23 744 74 293 85 323 45 793 86 482 30 292 94 104 17 662 98 232 42 658 64 665 8 268 39 658 28 594 40 511 21 238 95 162 57 331 19 1 72 587 84 749 77 358 54 963 31 412 4 396 62 992 33 379 26 729 80 364 46 268 71 245 20 184 10 857 7 136 51 959 89 915 50 922 56 178 5 326 65 173 58 61 18 80 49 351 53 897 91 971 96 841 1 58 60 862 90 350 34 162 83 744 66 179 37 727 99 672 41 381 11 67 36 189 24 615 0 360
49 917 32 584 31 38 43 632 79 299 22 283 14 432 24 905 87 253 73 607 92 391 34 956 5 738 78 852 75 798 74 388 11 746 37 266 82 827 6 965 51 746 77 614 60 247 15 447 64 116 62 433 97 356 42 80 3 691 13 434 45 650 65 903 23 696 9 156 95 901 89 620 99 732 96 410 54 831 94 302 76 763 29 558 8 765 70 692 10 761 38 953 39 777 40 557 69 396 30 884 85 900 53 412 44 645 58 478 67 109 46 74 27 228 16 230 47 651 17 487 59 311 33 856 57 635 63 379 80 430 55 317 4 286 41 751 91 703 61 242 18 281 86 321 83 57 20 835 36 474 56 116 26 15 84 24 66 125 12 158 35 955 25 261 81 648 93 851 28 163 71 816 98 673 50 966 1 293 2 260 7 346 0 496 68 931 21 210 90 94 88 113 72 179 19 799 48 11 52 123
99 174 25 360 69 348 98 607 50 779 65 121 52 9 1 159 79 495 28 534 57 469 85 826 20 83 55 233 37 124 39 726 45 321 51 282 78 679 29 871 88 796 63 621 60 174 95 798 82 124 87 676 90 640 34 61 94 795 49 333 7 338 24 718 16 431 89 375 17 706 41 539 43 308 15 838 12 38 46 353 48 253 71 150 53 70 8 166 2 919 76 492 96 515 10 609 64 11 77 839 75 482 42 360 47 637 66 277 0 177 61 36 54 85 56 59 26 389 21 258 86 498 40 589 72 726 93 691 81 766 73 891 3 879 44 258 14 986 5 12 91 566 83 45 84 790 18 908 35 116 62 5 92 517 70 737 19 569 13 760 97 307 58 307 31 711 36 102 59 556 27 762 11 929 38 952 68 531 6 210 4 49 22 748 33 147 67 273 30 371 23 877 9 806 32 201 74 41 80 216
38 439 18 848 32 131 71 929 13 198 62 52 94 754 26 283 53 415 20 93 67 466 40 975 58 151 29 963 0 842 41 556 45 165 17 6 90 417 49 453 89 833 87 613 47 543 21 832 78 108 79 558 63 989 16 218 92 123 80 75 77 106 64 432 61 713 23 406 54 427 25 112 69 567 22 763 85 69 55 102 9 131 52 684 19 554 91 802 15 587 84 498 50 446 46 655 44 172 74 975 3 133 86 975 99 275 4 248 36 956 48 17 97 583 34 559 75 784 65 685 27 610 59 928 56 654 10 982 70 626 8 865 93 968 68 926 95 320 5 204 88 977 98 511 42 731 37 361 30 477 51 933 12 482 57 444 7 360 24 738 1 85 76 606 96 370 73 417 33 326 35 688 60 435 28 108 82 122 14 418 83 313 43 889 6 542 72 433 39 35 66 839 81 343 2 495 31 520 11 687
89 514 83 404 2 289 85 357 88 325 56 186 68 760 76 485 7 512 35 606 45 356 66 514 69 403 8 546 87 530 11 777 72 494 49 104 40 401 30 309 98 719 81 97 38 586 52 844 93 227 97 932 44 882 10 647 61 228 92 482 80 758 47 710 79 11 59 861 18 66 25 154 90 635 73 521 17 598 42 636 51 642 5 547 46 309 84 106 65 940 62 550 6 947 23 186 70 197 53 452 71 546 74 391 94 499 3 65 26 257 27 585 34 710 96 220 55 458 77 793 39 389 37 951 99 278 82 945 13 206 16 637 86 472 33 650 12 954 54 179 67 291 50 863 19 555 95 847 20 1000 29 959 60 810 32 85 1 248 78 872 4 465 48 49 64 842 31 175 24 754 21 582 36 153 28 116 9 42 75 261 43 765 15 417 63 438 0 377 41 661 14 139 58 96 22 759 57 638 91 738
66 958 36 828 29 939 67 531 16 119 95 598 91 465 85 644 88 779 9 20 61 452 12 711 24 998 30 841 53 228 92 664 42 40 7 756 20 598 21 273 93 740 70 739 43 488 15 125 46 715 11 230 76 765 39 160 4 900 2 928 59 145 6 453 83 307 62 799 31 890 56 186 86 747 48 245 72 739 87 694 63 625 79 799 98 158 52 347 25 815 0 18 81 180 10 550 3 153 35 782 47 28 69 628 90 455 33 123 68 47 73 870 44 840 40 616 80 788 96 852 18 495 23 370 27 973 65 608 60 629 75 105 89 228 17 49 22 490 49 791 8 691 99 705 51 233 13 57 38 687 26 72 64 920 57 312 1 552 28 319 71 697 37 377 5 984 34 592 82 760 84 48 58 781 55 962 32 728 45 380 54 605 74 803 97 292 14 459 19 29 77 119 78 63 50 614 94 534 41 261
95 441 30 704 40 4 57 928 4 631 94 320 10 260 81 50 76 30 41 933 16 770 8 124 84 883 25 617 51 508 11 99 20 458 79 326 46 959 58 941 83 881 37 558 56 820 86 890 62 911 22 775 27 950 55 837 74 543 29 378 47 274 99 24 97 107 75 356 68 251 93 839 28 47 91 190 66 554 82 173 80 300 17 615 78 647 48 276 54 685 92 450 96 630 7 480 26 881 87 330 31 136 61 642 36 541 63 761 72 397 32 731 12 21 49 816 14 491 19 134 39 95 24 121 69 822 59 456 13 389 52 936 65 300 3 435 38 565 85 272 35 332 21 446 45 190 90 874 77 914 23 728 88 513 42 319 9 729 89 331 73 66 50 295 70 878 33 830 60 665 15 443 43 52 44 275 0 81 6 92 53 602 67 879 2 773 18 230 34 45 71 791 5 698 64 359 1 331 98 672
47 741 74 346 4 581 40 703 0 385 85 432 72 184 83 239 11 789 3 926 5 801 86 168 67 504 92 889 17 66 19 901 36 282 70 326 58 526 48 54 65 608 13 518 79 492 44 460 30 659 95 558 88 635 42 75 73 862 91 949 1 539 93 705 7 466 99 455 56 315 39 269 33 313 23 223 87 989 50 235 15 443 22 281 81 258 68 716 38 775 21 221 26 635 60 521 32 842 46 71 35 373 12 752 97 229 55 827 96 224 78 664 34 150 27 21 43 308 66 727 54 934 24 527 41 169 10 499 25 962 20 309 80 818 57 540 62 552 29 82 90 836 53 696 69 832 18 661 84 329 98 41 37 460 52 645 63 755 45 201 59 374 64 457 8 231 31 797 6 781 51 821 49 216 94 552 9 610 61 119 16 869 82 942 76 317 28 152 71 864 77 529 14 256 75 998 2 556 89 208
55 956 87 781 97 938 53 531 65 360 34 741 70 472 92 84 1 227 74 367 29 111 44 399 39 922 54 506 12 839 79 786 6 82 11 882 59 697 8 127 30 60 31 904 60 536 81 46 0 616 56 276 3 645 36 39 18 975 10 566 61 766 63 302 73 897 89 869 33 531 41 943 62 159 35 95 24 917 23 105 40 903 15 599 82 506 69 623 80 434 72 596 37 57 78 1 32 995 9 838 99 486 47 113 95 830 93 347 71 803 28 306 4 42 57 368 88 628 14 267 67 204 94 11 19 365 45 736 68 986 90 973 38 402 27 129 75 649 46 517 85 563 13 748 52 76 49 343 7 553 50 942 84 49 17 396 83 881 16 231 43 617 51 675 42 477 26 68 64 900 98 677 86 721 76 941 58 303 5 478 22 297 91 102 21 539 2 128 77 460 96 571 25 627 48 969 66 844 20 613
64 394 22 900 56 541 52 673 46 862 26 205 4 584 57 552 31 669 93 438 44 100 21 793 59 530 17 511 13 279 62 706 51 908 50 818 30 662 99 541 43 236 36 524 73 519 95 727 0 153 86 272 53 375 89 668 47 113 78 77 91 93 85 670 77 486 83 104 35 146 19 637 98 482 55 876 39 107 32 632 14 89 9 37 40 300 6 865 72 546 90 269 24 739 60 863 97 593 94 982 8 102 81 669 29 28 28 790 38 186 65 624 54 168 69 600 58 978 49 565 61 183 87 358 41 376 68 225 67 280 20 724 1 523 37 10 27 20 75 721 3 725 10 442 70 952 25 679 76 871 45 77 96 780 15 505 71 203 2 320 11 46 88 716 63 510 34 233 7 540 92 326 23 176 79 789 12 637 16 347 84 281 66 412 74 74 5 431 42 802 18 761 80 606 33 342 48 389 82 989
69 214 83 966 51 306 45 412 76 271 12 278 44 352 52 119 27 476 73 128 84 548 19 552 96 921 10 217 25 512 59 861 70 807 54 410 37 579 53 451 65 235 16 887 80 881 23 299 0 509 8 413 88 559 75 482 92 26 66 776 67 453 87 539 18 735 43 937 74 264 94 631 38 987 34 263 58 75 6 77 35 39 48 653 22 241 15 812 1 324 24 41 5 42 55 756 4 641 98 525 78 144 82 573 61 392 57 750 89 724 31 760 36 348 29 370 2 546 85 897 40 578 91 231 39 150 14 78 97 312 33 134 63 81 99 713 79 110 81 702 28 860 93 785 49 336 90 964 46 527 60 375 30 973 42 672 64 871 68 380 50 119 3 532 7 42 32 504 41 359 9 741 21 16 13 669 86 180 20 828 71 376 95 2 11 912 47 38 17 148 56 908 72 639 62 111 77 362 26 630
25 21 23 726 46 999 53 497 17 99 26 426 91 466 28 6 11 310 32 250 93 251 60 720 40 572 15 825 27 902 71 832 7 603 90 944 49 208 6 608 52 216 92 310 67 805 2 536 87 801 63 531 35 275 74 79 59 256 1 98 85 366 86 153 45 164 30 708 68 889 77 335 88 949 31 314 4 798 98 221 76 844 89 506 36 58 56 220 34 949 51 218 72 352 70 144 54 386 8 171 37 368 16 739 57 21 65 933 58 180 39 840 0 513 48 976 5 695 94 836 50 902 81 226 9 714 97 871 14 431 83 733 38 764 69 297 61 569 95 912 29 198 75 543 20 267 10 101 44 984 3 892 22 493 73 219 33 51 21 588 18 878 96 26 24 396 82 924 79 950 12 867 99 730 80 485 43 900 64 698 62 508 42 968 41 213 55 148 13 338 66 675 19 186 84 226 78 622 47 98
73 396 5 968 29 822 69 856 93 607 3 815 67 290 95 68 7 440 90 438 28 12 66 97 26 596 57 688 2 97 4 814 87 943 58 374 99 346 43 692 14 838 71 37 0 823 34 542 47 585 82 394 45 601 61 306 9 849 38 242 63 242 86 269 98 457 16 295 37 836 48 214 39 292 54 12 79 250 17 408 12 275 84 473 91 167 44 763 55 785 92 850 31 969 77 644 70 397 24 650 60 25 20 449 36 899 94 661 85 731 19 217 80 32 32 346 41 204 50 776 64 711 27 615 15 860 25 344 89 301 8 376 18 578 97 90 53 245 22 383 11 462 56 196 59 761 46 655 23 335 65 709 10 815 76 780 51 858 83 436 74 443 13 481 72 211 35 895 1 318 62 717 88 995 75 463 68 91 33 240 78 719 49 792 21 794 81 815 6 128 52 990 42 147 96 823 30 308 40 338
8 472 58 134 64 193 92 117 11 591 27 884 68 161 76 932 48 835 74 833 51 743 72 57 91 238 9 425 29 572 20 2 80 493 49 578 65 573 52 106 53 256 98 78 40 205 57 822 28 620 94 852 97 779 19 994 50 423 63 192 2 168 13 530 84 744 6 275 62 999 88 93 24 936 87 501 4 137 32 987 36 433 75 631 35 964 3 287 66 673 83 957 77 847 30 95 43 122 34 592 5 85 86 272 42 42 59 530 12 107 22 807 56 755 47 418 37 279 95 330 21 510 25 704 23 376 69 517 16 128 73 883 14 924 78 721 10 137 44 645 81 962 1 183 85 900 96 312 79 237 60 42 31 208 41 273 90 425 70 201 99 291 17 795 54 949 0 60 67 110 15 79 55 285 89 398 61 17 93 607 7 546 71 289 82 179 38 506 18 520 26 272 46 845 33 761 45 373 39 117
52 180 40 840 32 401 35 379 26 810 20 529 54 638 72 765 55 240 92 770 16 285 23 189 37 26 15 966 87 346 63 962 85 551 70 385 46 158 4 664 86 107 29 93 38 127 51 827 6 819 28 602 36 142 78 590 93 36 42 491 2 268 60 597 76 488 48 123 13 994 39 292 77 838 99 221 3 84 81 462 80 773 89 579 14 728 67 439 94 668 43 127 71 433 61 373 27 521 98 509 84 915 33 209 96 261 30 961 0 962 97 204 49 593 41 621 9 180 73 780 25 671 88 979 7 479 24 830 10 262 83 801 11 688 47 349 56 363 18 298 1 593 22 304 74 329 90 376 31 62 66 410 8 198 91 672 17 29 53 435 69 929 64 326 34 311 19 460 62 19 57 935 44 375 68 664 5 273 58 710 79 942 45 509 12 27 59 710 75 881 82 466 95 853 65 350 50 88 21 107
21 207 70 874 49 475 87 583 19 874 57 62 30 483 26 931 20 834 42 525 74 618 22 23 92 579 64 48 50 240 55 486 12 265 5 603 8 603 48 707 60 696 40 401 52 122 29 750 61 948 43 551 82 334 72 654 67 310 58 182 78 325 54 217 56 788 46 586 24 461 23 183 84 916 32 432 37 210 44 437 28 893 31 596 39 708 15 69 68 73 69 824 11 592 59 50 47 787 88 696 17 888 7 273 81 441 38 362 2 738 34 771 76 614 94 132 14 58 75 271 36 159 27 126 25 141 90 252 3 479 95 110 77 523 45 748 9 82 62 594 4 872 97 989 65 154 13 415 93 671 6 681 85 601 18 257 71 835 35 421 83 756 99 772 86 116 53 646 16 65 73 526 51 778 91 519 66 861 79 255 80 865 33 383 63 699 41 553 96 698 98 376 1 380 89 882 0 601 10 666
72 360 94 136 20 384 28 70 59 63 80 548 16 479 49 535 53 463 99 655 32 886 97 122 73 26 60 537 19 730 7 438 33 907 23 696 76 415 31 870 6 300 93 533 4 384 37 788 83 463 35 387 50 440 81 984 27 936 95 657 67 404 30 509 84 867 25 111 29 727 70 388 40 103 43 661 74 569 82 235 1 606 26 142 55 509 15 509 36 400 66 579 96 414 69 125 11 635 54 772 52 973 17 453 63 345 57 170 12 546 22 776 0 390 18 536 79 204 8 192 41 677 14 512 5 950 42 585 34 798 3 178 77 385 21 349 58 933 44 366 9 64 98 777 13 610 87 739 47 844 65 812 64 721 86 448 61 60 24 775 48 238 68 975 46 360 62 504 91 327 78 258 71 418 38 329 85 29 88 133 89 258 56 773 39 695 51 459 92 189 10 187 90 629 45 789 75 217 2 467
41 647 75 485 23 424 31 333 68 792 33 936 98 54 34 697 91 234 7 778 28 88 57 328 61 767 30 332 15 771 14 426 97 817 4 224 66 302 43 129 74 935 58 85 21 486 39 107 62 708 60 190 87 708 18 709 72 613 13 252 35 996 0 514 17 727 38 668 80 285 78 307 93 235 8 316 49 736 32 192 54 56 59 830 22 703 81 12 65 867 82 239 51 635 63 847 50 564 94 737 83 761 46 766 45 208 77 620 6 891 92 933 79 495 19 156 90 759 52 820 88 986 2 596 29 78 11 15 42 131 1 264 25 243 96 783 69 56 48 304 86 517 26 894 20 325 95 256 64 611 40 664 67 237 16 268 9 292 5 436 84 701 71 465 37 272 10 402 56 933 89 479 24 798 55 7 70 115 44 243 3 658 47 500 36 302 73 720 99 442 53 653 12 125 85 317 27 534 76 469
1 946 16 850 58 178 11 358 0 526 65 796 83 570 25 534 91 473 4 640 74 969 8 341 30 86 59 52 57 621 56 875 95 937 70 761 76 538 84 671 27 726 14 181 13 161 28 609 78 135 31 941 89 53 50 793 87 842 61 919 3 787 21 569 88 893 73 477 54 667 85 5 49 615 22 37 96 447 66 707 67 716 55 774 46 31 12 613 51 572 68 486 41 350 36 20 69 272 79 590 90 356 86 502 15 762 47 927 53 33 71 904 52 65 18 469 44 51 9 670 34 758 29 457 80 132 23 855 64 182 81 845 6 172 75 799 39 892 2 569 24 406 26 596 63 393 92 970 43 225 94 385 42 235 37 978 97 757 10 72 72 255 7 491 99 168 48 354 93 909 20 172 5 349 38 931 19 567 45 342 40 23 98 713 35 309 77 992 82 743 17 723 33 624 32 399 60 608 62 623
2 456 32 490 17 667 6 635 42 405 54 633 72 204 77 604 97 159 95 461 13 600 30 709 61 170 8 354 70 353 27 175 51 897 94 538 35 768 18 743 65 253 74 283 36 182 23 926 58 195 84 752 85 375 11 338 76 720 19 222 64 292 82 305 5 929 87 909 29 683 15 637 12 179 14 638 16 156 37 299 9 611 52 371 59 762 3 286 4 812 31 697 78 109 71 985 34 499 56 603 49 416 89 361 20 248 26 609 86 84 24 120 0 43 45 997 47 872 60 870 88 641 73 334 10 603 44 522 38 994 53 909 81 888 69 231 46 575 43 117 96 189 93 457 91 773 33 456 83 96 62 535 57 65 55 100 75 717 21 922 92 183 50 140 28 320 67 515 68 731 7 530 40 364 39 972 48 19 25 299 41 255 98 68 63 199 66 843 90 906 1 518 79 150 99 744 22 520 80 83
14 774 64 146 29 642 84 547 56 376 41 631 44 292 98 867 10 669 6 469 3 496 77 577 80 73 8 609 28 109 11 219 30 211 85 332 39 851 15 389 61 421 37 837 48 598 67 625 50 695 88 426 71 925 46 184 19 458 99 904 94 62 16 847 35 84 43 922 95 687 1 189 74 727 23 341 40 795 5 968 52 893 25 954 45 600 73 144 59 221 21 613 91 913 87 723 57 203 38 763 42 101 27 367 9 527 26 632 0 795 72 927 51 692 89 830 75 839 68 660 86 27 12 362 93 406 66 773 20 11 65 8 4 26 55 522 47 407 83 78 18 818 63 345 58 285 79 382 17 746 81 867 34 479 69 733 53 938 54 305 32 863 7 241 76 957 31 200 92 251 2 624 96 976 82 907 22 323 33 299 24 205 60 112 97 139 13 393 78 940 90 643 70 737 49 424 36 757 62 78
3 589 57 814 53 860 76 282 68 568 67 294 40 369 61 199 96 330 83 150 18 531 59 143 90 396 12 228 87 184 63 593 66 630 41 577 22 539 27 458 8 815 52 318 10 171 70 557 4 887 58 571 24 996 30 827 23 258 17 751 37 237 25 942 54 435 50 129 98 925 56 455 86 82 51 684 44 122 16 815 95 436 65 50 97 511 92 379 71 749 13 519 43 586 28 552 39 309 26 814 75 463 77 870 64 364 31 682 81 52 48 882 11 443 34 282 15 987 9 907 21 281 93 663 88 389 84 173 69 830 99 898 62 57 78 260 46 16 42 974 14 569 2 776 6 727 91 181 72 877 85 335 36 511 73 295 19 974 49 633 35 842 38 965 94 361 55 85 0 119 82 131 80 669 45 896 33 371 79 123 20 603 60 421 7 34 47 950 32 482 1 464 5 370 89 494 74 404 29 661
88 717 70 112 85 625 30 894 8 513 80 77 37 478 42 665 73 741 84 391 90 793 12 568 82 658 16 368 44 467 54 793 98 803 19 477 10 578 33 342 0 43 99 874 52 74 40 583 7 938 36 312 78 64 25 707 32 499 26 433 89 251 15 6 94 77 56 660 18 735 43 468 31 540 93 996 11 655 24 732 63 579 86 435 59 886 79 119 2 297 47 715 95 883 71 872 57 917 14 421 91 62 41 478 48 390 21 587 65 171 74 68 67 836 64 119 29 306 39 905 62 853 35 943 92 209 87 827 51 365 49 432 27 551 69 711 20 957 13 615 4 29 22 267 53 566 83 151 5 867 68 973 60 546 23 300 28 883 72 668 45 816 61 622 1 190 66 724 17 114 77 665 75 810 58 415 55 628 76 129 34 213 46 775 9 100 97 459 50 985 81 424 38 536 96 879 6 884 3 74
46 104 60 490 8 298 36 972 97 497 57 823 62 793 3 148 91 155 98 437 7 1 83 267 78 16 65 220 82 406 17 485 89 818 43 1 54 643 87 214 70 631 50 801 72 757 47 672 6 875 41 619 19 833 94 505 13 867 18 253 23 91 84 9 52 33 76 192 37 612 34 386 55 881 92 632 0 823 25 376 33 847 30 259 21 64 10 88 28 786 71 36 68 1 95 372 61 657 40 399 74 411 27 596 5 281 24 516 42 541 96 577 73 736 15 825 9 332 44 722 32 785 45 471 58 800 86 946 53 508 63 71 4 774 2 169 64 153 38 501 39 95 75 782 1 561 59 218 35 596 77 686 67 609 11 496 26 420 51 670 88 620 93 927 79 116 22 53 90 156 49 749 20 914 69 517 48 797 66 681 99 391 85 728 16 542 12 336 31 126 80 694 29 493 81 481 14 76 56 965
98 621 83 467 96 238 20 634 63 295 3 718 61 346 51 595 35 234 97 135 21 739 56 439 76 264 92 277 78 20 18 381 95 167 34 440 17 664 87 217 48 872 26 689 89 876 42 605 72 975 82 820 64 346 55 708 88 120 66 419 2 139 69 65 74 578 75 852 90 591 30 47 12 515 4 163 1 820 91 786 80 536 99 642 33 385 23 858 24 23 6 572 46 622 85 887 62 883 44 137 54 994 45 848 13 683 10 339 28 520 57 174 86 160 73 168 47 648 50 837 5 88 52 216 19 797 84 83 70 844 16 670 81 920 67 1 93 586 79 20 36 432 14 695 53 544 31 775 27 627 7 675 32 150 40 481 29 182 9 321 43 502 94 813 68 605 22 231 25 891 49 421 60 920 41 191 38 211 11 535 39 635 65 944 15 843 59 918 8 816 77 182 0 365 58 885 37 26 71 421
80 304 32 6 10 224 65 165 16 997 18 1 76 357 45 487 11 113 87 720 35 104 27 526 8 196 42 863 58 885 20 193 49 660 66 425 25 935 48 493 2 518 14 565 99 968 89 527 34 51 44 383 56 942 28 22 97 363 43 731 4 972 71 919 57 849 30 989 47 746 17 194 37 827 73 940 12 882 60 10 61 916 40 972 93 801 98 354 88 199 6 539 41 613 62 803 55 738 68 515 50 241 21 554 24 229 64 446 7 458 78 686 51 229 85 352 9 29 29 743 52 530 90 126 0 136 59 842 75 553 95 68 15 746 46 465 1 639 81 68 94 831 36 999 82 587 63 979 13 899 53 121 69 829 96 693 23 186 31 40 92 321 33 305 91 98 67 587 26 707 79 663 77 134 39 162 84 246 22 717 38 481 3 941 86 365 54 665 5 531 19 339 83 972 70 209 74 642 72 518
95 180 76 46 47 7 53 515 43 641 6 727 82 732 33 855 74 994 32 474 0 184 24 117 10 301 64 373 3 343 58 53 52 764 5 467 94 336 41 814 48 208 92 458 25 260 1 52 75 512 16 248 42 16 34 77 77 182 44 454 8 191 78 653 38 94 20 13 97 192 35 313 49 772 93 533 45 663 9 736 84 577 91 277 62 922 96 942 15 258 4 116 99 114 81 410 73 749 28 694 90 852 2 367 85 824 54 954 71 971 51 8 59 160 65 632 67 60 68 389 39 434 69 808 30 686 22 338 61 202 50 565 36 820 40 750 98 174 60 521 72 272 88 848 56 374 7 946 87 645 31 102 37 227 21 282 23 161 11 640 17 353 18 764 29 365 89 889 12 18 66 386 63 443 55 485 26 512 27 28 83 403 86 254 70 574 14 179 57 402 46 241 79 300 13 995 19 495 80 517
39 197 96 567 81 731 46 308 38 198 26 878 20 701 75 361 73 342 23 19 63 767 54 185 64 684 41 562 92 72 24 111 49 442 69 918 71 102 40 664 25 28 93 576 48 912 66 821 95 925 37 506 11 582 94 710 57 950 14 858 29 622 36 667 30 755 55 882 51 276 22 646 3 829 99 836 0 709 56 252 1 189 34 482 89 256 74 483 78 171 82 499 90 552 83 965 50 116 27 138 7 250 80 155 58 905 67 441 33 104 31 709 21 122 32 787 15 616 16 989 72 502 17 806 47 389 4 339 6 605 61 599 2 280 65 387 13 597 76 560 68 954 35 659 85 973 45 548 97 880 19 616 62 154 87 275 86 443 8 201 84 147 79 1 28 194 53 219 9 507 98 905 43 743 59 555 42 642 88 688 10 340 18 474 52 576 44 860 12 352 70 722 77 720 5 402 91 361 60 175
13 652 92 678 71 231 69 961 47 115 75 325 81 339 78 38 55 420 11 63 61 82 77 196 99 637 87 553 54 931 79 316 15 628 21 854 46 160 40 338 59 457 52 62 84 404 67 409 82 647 70 70 22 834 53 11 76 182 45 271 7 157 26 686 58 966 44 987 96 217 9 819 95 705 36 937 51 701 62 936 90 893 2 218 10 76 20 524 60 420 30 556 25 967 24 186 28 290 14 252 88 656 29 895 38 683 85 808 42 13 1 270 68 343 18 146 94 224 8 307 48 60 91 217 50 663 83 797 31 669 34 514 64 588 49 404 66 276 56 348 74 939 97 849 6 689 65 48 0 475 37 933 73 774 19 567 43 299 98 914 57 545 86 245 80 211 12 622 35 524 39 412 3 964 72 941 93 725 17 708 16 85 4 454 32 741 41 613 5 515 33 886 27 136 63 247 23 956 89 497
7 552 75 401 51 568 73 695 81 845 87 646 34 172 29 18 83 533 60 309 9 220 93 222 45 756 4 439 6 740 85 658 8 984 23 348 57 756 94 171 12 204 44 798 22 110 92 279 89 895 20 87 37 805 39 454 69 272 84 463 77 316 62 749 79 809 99 69 80 512 53 93 27 5 98 366 28 730 59 152 17 62 58 324 64 405 96 811 38 711 56 622 10 960 82 207 15 395 16 813 30 473 43 930 91 225 14 902 71 295 63 666 19 893 25 307 24 818 47 58 48 787 13 716 66 961 50 685 11 738 67 692 35 167 72 582 49 131 97 430 65 906 3 434 88 525 74 46 70 482 68 166 76 743 52 420 41 683 54 802 90 9 31 507 36 327 33 407 78 287 5 935 2 659 86 676 18 562 21 165 26 484 0 668 55 853 46 213 40 550 32 868 95 513 61 242 1 817 42 256
22 830 71 930 49 312 99 973 95 934 45 256 39 399 18 105 21 383 78 359 30 480 85 295 33 702 28 961 48 210 90 326 12 898 88 206 25 671 7 201 65 700 31 72 53 705 2 2 82 385 8 59 75 296 41 935 93 945 11 690 16 194 58 38 77 39 66 492 36 584 54 837 64 277 9 974 60 752 50 514 97 788 76 602 23 188 15 441 1 685 86 109 10 319 20 180 52 647 46 757 26 143 14 724 68 909 87 137 59 260 61 214 84 779 72 252 35 251 70 369 32 549 0 65 27 263 69 212 67 988 55 354 40 469 44 908 91 830 29 131 13 26 19 995 96 937 51 41 5 907 38 860 98 92 4 745 24 488 43 435 83 905 79 571 47 903 37 914 42 963 56 860 80 713 63 733 3 560 62 675 73 930 17 735 89 819 34 243 57 922 6 950 94 169 81 255 74 995 92 841
78 309 87 693 66 679 7 986 29 490 13 369 80 64 94 998 57 917 75 938 31 251 56 376 16 877 30 553 88 458 15 614 49 912 69 469 63 372 28 532 45 299 41 292 77 467 14 189 70 877 53 964 65 457 34 256 19 680 85 168 72 984 38 670 54 982 81 902 35 669 40 809 32 404 5 140 10 808 83 808 2 77 96 627 82 195 98 848 23 646 61 276 27 84 11 669 68 57 74 959 17 73 86 406 52 168 44 763 67 503 36 966 9 104 26 640 76 735 20 742 48 488 50 15 55 102 8 583 90 140 42 739 71 591 0 766 47 274 64 289 84 519 37 633 58 232 95 170 59 156 18 333 33 736 89 969 79 443 25 498 22 738 60 480 4 301 97 342 99 636 1 381 46 29 92 742 3 904 93 330 62 320 12 820 21 690 91 226 73 378 24 185 39 589 43 575 51 369 6 403
11 385 17 921 62 56 22 962 54 962 90 833 98 602 93 717 14 24 95 547 92 81 49 266 47 391 84 122 94 258 33 378 81 499 50 301 20 487 83 210 32 625 72 511 1 577 31 542 96 764 64 517 48 271 75 840 56 211 63 616 29 975 67 358 39 116 10 50 37 664 6 634 0 231 59 421 58 610 5 842 65 641 44 143 38 410 21 984 30 540 36 410 4 814 53 468 87 183 8 335 15 994 70 694 86 271 57 123 91 276 45 336 40 874 88 210 18 186 12 879 9 483 80 536 78 582 2 10 13 887 34 239 60 722 16 562 41 627 23 258 42 382 51 754 43 512 3 191 24 276 28 913 52 476 68 139 69 492 99 738 7 558 85 984 46 665 55 221 26 886 82 538 97 663 61 854 71 391 79 495 89 727 35 114 66 9 73 684 76 448 74 834 27 999 77 252 25 44 19 17
99 58 50 59 86 492 33 440 23 8 49 793 65 585 95 304 89 101 37 563 26 296 97 335 11 956 81 491 82 809 28 931 83 914 21 383 67 725 91 12 76 135 35 863 57 337 80 863 60 538 2 1000 0 835 63 868 62 823 32 734 64 479 48 617 47 872 74 942 3 943 58 791 52 590 77 505 71 997 46 90 20 98 9 36 92 286 43 71 42 52 69 28 55 582 17 757 79 582 68 119 29 49 14 142 10 287 44 78 31 909 39 695 93 520 73 199 98 114 38 627 51 4 19 703 56 314 7 686 12 24 1 837 90 787 84 477 13 972 15 233 61 510 54 747 94 750 85 603 40 915 5 317 87 314 72 608 96 43 18 215 34 320 25 470 24 58 16 632 66 554 22 201 36 495 70 392 8 687 30 807 27 257 78 843 41 81 45 398 59 967 75 221 6 80 88 341 4 916 53 140
66 577 67 679 9 206 98 382 27 614 3 988 95 777 86 95 72 195 0 177 49 845 17 636 88 82 4 16 30 817 7 382 24 364 76 507 62 858 93 102 37 877 2 26 84 948 45 951 35 939 99 852 71 891 11 914 20 850 92 266 55 814 50 994 70 558 65 878 42 609 58 535 33 479 79 578 90 646 1 656 75 354 97 390 48 560 53 921 36 882 29 289 21 123 96 453 74 722 59 40 61 19 14 940 38 277 8 293 40 351 56 581 39 676 69 887 28 665 82 144 25 684 60 679 80 22 77 442 73 305 57 530 44 389 41 683 89 11 19 578 46 621 34 556 10 572 52 792 22 343 43 393 51 58 94 732 13 925 85 471 31 87 32 357 15 693 26 23 68 51 81 316 6 39 78 16 5 659 47 258 83 455 54 675 64 168 23 129 63 22 16 560 91 630 18 544 87 124 12 790
73 327 1 985 28 746 60 687 13 44 22 620 12 831 78 217 5 511 56 702 45 601 19 177 53 104 31 381 80 134 86 771 26 258 82 18 3 518 43 956 41 521 81 673 64 790 42 320 76 355 14 44 48 380 29 495 9 776 4 843 33 722 34 395 54 263 30 840 63 561 68 741 16 14 32 31 94 428 20 397 99 381 37 91 7 109 91 895 50 168 84 732 72 880 2 346 8 152 69 988 44 90 96 733 21 468 52 384 27 829 36 603 51 289 24 684 89 523 77 373 58 123 87 23 61 548 74 342 10 87 18 614 38 7 71 930 0 439 95 508 46 585 55 687 6 576 59 343 67 996 97 30 90 196 35 998 66 359 88 131 25 303 47 110 75 134 23 695 79 288 83 180 98 342 40 855 70 702 85 269 17 847 11 877 62 596 92 401 49 846 15 804 39 619 57 150 65 262 93 490
21 42 42 656 41 307 49 94 67 100 33 742 55 914 34 80 0 63 8 424 45 120 61 512 73 756 81 532 19 542 37 638 52 24 17 8 9 958 50 497 46 478 5 938 60 525 88 931 89 526 65 556 23 636 71 705 86 214 40 851 31 756 72 793 16 348 30 998 20 645 25 924 69 341 29 91 43 188 12 203 4 61 32 61 84 559 10 765 28 531 62 170 90 62 6 406 13 352 7 1 24 120 39 452 87 820 2 904 18 855 95 707 66 574 63 676 59 497 77 568 79 438 15 330 58 940 48 299 44 160 51 442 53 997 35 597 78 751 14 555 82 524 68 473 70 27 83 521 26 800 1 367 64 40 97 659 96 251 85 483 75 797 38 481 56 609 47 805 98 246 11 195 93 43 80 545 74 342 36 693 54 418 92 822 99 541 94 639 91 938 22 244 27 666 57 880 3 109 76 382
40 373 13 762 33 600 51 103 24 668 37 896 97 198 19 226 28 799 48 732 92 447 38 921 7 242 99 318 15 5 98 535 66 575 44 759 81 923 77 329 57 221 45 980 21 50 72 750 6 57 79 21 47 666 75 744 32 935 58 861 78 297 1 107 18 397 55 660 10 211 34 362 25 788 65 687 9 462 52 401 29 516 46 337 64 80 83 36 91 507 88 667 31 471 76 551 20 802 71 640 93 637 56 591 59 989 85 75 87 975 50 213 70 124 35 249 73 232 61 227 22 682 42 691 12 542 5 95 90 865 94 468 26 577 95 685 96 840 17 81 16 803 86 504 69 955 23 350 62 457 74 905 89 997 41 301 67 148 54 96 80 325 63 865 11 676 14 663 68 578 0 921 43 146 36 591 49 987 39 368 8 937 2 465 4 8 30 969 53 216 3 374 60 935 27 959 82 990 84 251
48 188 57 58 9 723 91 420 16 752 11 919 54 702 49 738 63 820 36 31 55 440 10 399 3 874 95 463 33 876 86 557 20 488 64 583 35 690 94 790 68 538 79 484 25 663 38 511 13 420 78 592 15 155 96 406 70 105 74 73 28 726 44 810 39 234 37 87 92 807 83 225 59 542 21 639 62 603 7 76 19 442 30 885 53 319 24 159 65 678 29 190 88 418 45 653 97 244 89 491 17 649 2 721 0 662 99 561 58 40 23 711 1 994 40 502 90 714 26 840 46 956 67 102 98 950 66 444 93 320 61 643 27 166 75 258 8 579 51 587 50 772 42 787 18 246 82 43 52 892 77 109 12 277 72 682 31 432 56 355 73 786 5 992 84 844 71 938 69 680 81 613 43 303 80 390 87 823 32 142 41 114 6 154 34 436 14 25 4 472 76 55 60 2 47 82 22 890 85 804
91 585 80 71 60 254 95 532 92 129 29 102 12 619 28 637 0 747 89 670 41 436 16 852 40 268 65 938 9 334 39 701 3 271 98 594 70 856 38 552 20 782 34 52 84 414 44 736 86 61 6 712 53 378 11 838 90 3 77 633 87 488 79 978 55 989 33 478 66 556 73 921 47 609 64 97 94 682 78 314 30 860 8 975 50 721 97 602 5 25 42 838 62 285 49 151 46 406 26 645 52 535 82 954 25 276 45 652 59 187 43 533 72 147 74 453 35 871 56 660 83 295 61 922 58 883 85 761 18 580 24 606 15 129 76 847 19 25 99 744 48 475 63 728 21 372 13 801 68 107 36 634 17 762 22 735 32 194 4 412 31 465 57 34 67 401 27 550 96 500 1 635 2 765 75 286 14 10 10 237 51 563 37 143 69 387 7 443 88 976 81 404 71 112 93 489 23 515 54 563
92 830 29 791 41 2 84 204 87 359 57 32 88 878 14 752 23 685 22 953 44 660 16 591 96 507 7 852 51 48 10 258 40 314 99 492 74 888 58 559 21 253 20 651 98 634 45 98 36 218 86 312 37 587 66 408 17 934 97 956 39 341 34 927 53 339 4 51 28 356 50 898 15 848 52 200 18 206 73 313 30 262 43 568 3 837 75 116 33 474 89 657 71 394 67 792 81 987 79 932 24 223 35 986 26 618 19 709 59 856 12 801 0 601 5 443 60 255 46 152 8 394 9 627 77 580 80 945 38 269 48 23 47 909 62 837 95 813 56 620 83 168 1 559 65 687 82 857 76 802 54 488 27 304 63 211 85 978 64 821 42 675 13 909 68 639 94 342 78 619 90 117 2 178 49 848 6 987 11 322 61 314 72 633 55 192 69 41 91 770 31 931 93 31 70 311 32 297 25 394
90 384 44 961 3 598 36 583 29 167 60 895 78 22 35 31 99 283 14 287 42 388 17 142 82 940 77 493 54 995 25 389 4 862 84 416 96 891 98 970 55 892 47 112 0 869 61 391 75 995 30 996 24 93 93 971 10 573 88 688 22 3 6 644 11 487 81 755 27 190 91 30 65 943 43 414 40 486 73 636 45 77 76 49 63 260 48 925 53 12 86 808 23 96 70 387 16 509 28 562 85 470 56 197 89 409 37 490 79 471 87 413 80 57 18 134 15 111 46 947 97 460 13 725 38 848 12 511 68 356 33 806 19 779 92 294 58 981 21 347 95 534 7 156 59 931 49 308 20 398 57 992 9 263 34 752 66 698 31 797 51 413 8 430 26 761 2 28 83 445 39 762 69 34 41 231 94 797 71 916 52 958 5 865 50 959 62 2 32 20 67 857 64 516 72 189 74 113 1 5
74 749 29 161 38 697 8 322 68 961 62 309 10 359 99 634 60 592 94 507 48 788 32 39 34 586 54 10 79 256 20 491 97 981 19 638 53 226 57 826 26 978 14 729 4 245 43 743 37 75 12 419 71 10 18 531 80 123 78 205 36 628 16 941 95 169 93 460 47 188 11 427 30 563 90 32 96 617 70 390 13 979 24 52 35 571 56 932 28 272 49 864 50 885 40 326 22 644 21 58 69 341 15 778 9 317 1 491 86 473 91 211 46 179 59 733 98 447 92 196 0 709 55 162 5 1000 64 52 77 808 84 968 75 507 81 178 25 909 82 433 31 794 67 562 76 181 61 583 41 315 72 656 89 883 63 397 23 965 27 697 45 839 85 24 6 621 7 338 52 107 17 276 3 404 65 616 88 883 42 547 39 126 73 454 33 518 58 56 83 186 66 148 44 979 51 666 87 289 2 668
61 794 45 388 10 869 88 25 82 113 86 185 27 664 56 392 8 15 64 573 49 893 59 272 66 64 23 262 83 558 12 342 26 902 90 145 73 940 0 425 37 272 40 289 74 293 31 525 52 314 81 11 33 517 41 107 91 392 69 661 18 571 20 405 97 520 95 740 85 990 14 782 53 507 72 157 58 405 44 184 78 88 63 139 93 232 35 592 76 974 16 167 54 110 13 339 28 707 38 462 15 11 39 964 24 669 99 828 92 878 4 518 9 948 80 334 3 525 29 283 71 419 67 733 5 701 11 567 68 937 30 703 50 89 62 119 2 776 22 191 42 166 32 259 55 714 70 124 65 370 19 507 48 970 89 935 47 935 7 557 51 166 34 127 21 327 17 676 43 415 94 127 25 821 77 12 36 346 60 94 1 598 6 898 98 599 79 799 46 722 75 385 96 363 84 487 87 683 57 359
5 332 52 907 94 697 41 502 45 984 81 908 15 271 85 446 42 10 48 227 89 149 24 903 79 179 43 879 9 379 39 373 57 233 64 6 13 55 27 412 51 894 38 127 8 52 53 931 65 608 33 989 28 535 86 509 84 8 63 568 0 70 23 594 88 874 61 534 87 184 25 972 73 248 26 439 58 627 21 509 37 722 16 62 97 638 2 934 36 598 77 459 54 355 55 418 18 144 72 717 17 440 75 850 35 70 47 285 4 811 10 873 19 979 56 766 29 48 49 735 1 742 62 72 69 240 50 483 34 430 20 595 70 271 71 522 90 452 32 321 93 162 14 36 66 949 46 12 96 156 83 261 98 106 31 79 74 668 60 545 7 838 82 737 92 436 59 561 40 892 80 339 22 560 12 866 91 875 3 643 76 400 44 316 95 311 67 617 30 652 68 784 6 12 78 263 99 540 11 107
75 809 27 285 8 801 72 656 13 447 39 514 47 827 91 985 94 533 78 919 65 384 83 901 81 82 99 77 89 78 19 405 48 669 88 15 36 853 1 929 20 972 61 194 50 716 29 856 17 784 68 920 96 542 45 836 74 137 25 436 57 201 55 956 92 899 77 648 86 171 53 155 79 117 71 475 0 728 24 565 2 698 54 414 10 165 3 26 35 277 31 461 58 915 80 267 76 854 44 731 5 1000 98 762 84 987 73 70 56 855 85 966 14 269 15 689 41 994 90 779 28 737 52 8 7 258 97 136 6 686 62 686 33 972 11 186 64 682 23 355 34 623 63 310 18 988 37 625 9 269 70 876 59 581 43 910 51 430 82 7 67 849 4 532 93 900 26 569 95 715 16 3 66 415 69 43 38 90 40 920 21 885 22 785 42 510 49 206 12 68 87 52 30 678 46 867 60 440 32 793
25 442 13 950 16 732 62 952 79 712 45 916 29 662 31 959 7 494 98 706 78 372 66 772 88 283 26 853 67 61 6 633 40 425 5 365 18 542 38 506 77 650 99 192 1 649 91 314 97 207 84 195 33 419 58 971 52 535 19 187 8 971 93 309 96 810 89 889 55 58 39 950 74 51 80 731 0 131 27 871 61 683 69 664 22 569 46 623 64 863 83 292 47 167 94 216 76 296 2 817 90 56 70 863 32 995 53 70 4 276 65 738 44 45 71 793 21 179 30 74 9 989 68 305 12 841 41 888 3 526 73 775 24 286 10 180 50 23 57 610 72 617 48 464 43 416 37 9 54 224 63 219 86 67 60 267 28 767 59 369 85 29 95 458 23 514 15 888 75 464 92 798 87 657 34 285 11 366 17 934 20 647 14 661 35 452 51 602 81 679 42 824 36 880 56 268 49 52 82 943
92 945 73 188 58 738 99 782 91 578 72 795 1 70 39 173 88 818 94 223 57 383 17 496 86 35 21 476 30 96 43 854 14 340 51 748 40 220 63 407 61 366 85 774 34 12 41 863 79 583 93 570 8 495 27 919 56 327 31 996 16 727 10 763 82 365 48 31 81 700 68 445 13 756 24 168 18 111 78 944 90 407 71 187 23 525 77 409 4 206 44 484 36 86 22 416 38 301 76 868 69 737 25 116 6 687 5 819 12 142 7 644 89 308 32 644 65 415 26 107 66 276 20 292 35 764 55 155 74 543 50 668 53 337 87 265 47 394 80 703 15 982 96 977 70 56 95 645 42 580 54 664 59 619 29 869 33 63 46 368 84 853 11 233 2 188 49 689 62 712 60 843 28 608 19 953 3 381 45 502 97 202 67 830 64 285 98 575 37 126 0 187 9 834 52 546 83 79 75 87
18 129 41 401 92 33 80 563 99 303 65 47 42 904 85 41 45 701 39 723 56 96 64 754 35 465 89 136 73 914 10 448 24 218 49 161 74 103 33 330 63 56 14 850 32 300 60 966 86 949 53 25 51 522 40 360 97 252 95 396 44 921 93 913 22 837 6 468 59 593 3 651 12 42 11 822 1 93 96 416 87 505 25 83 70 644 13 35 36 557 43 797 94 173 48 102 98 803 7 810 8 86 4 850 81 55 46 797 15 969 83 157 55 369 37 567 47 372 69 518 90 704 58 405 78 204 67 724 23 568 17 883 62 749 84 732 9 195 20 262 76 911 21 961 16 978 66 503 28 872 19 902 29 253 27 852 61 587 88 679 54 559 26 680 68 475 31 230 71 535 75 843 34 526 91 689 82 268 5 716 77 112 50 896 30 761 0 706 72 642 79 764 2 793 57 610 38 815 52 971
43 223 32 835 99 827 9 849 16 284 19 949 27 448 56 496 63 925 47 56 6 39 65 496 71 561 40 553 53 967 54 321 74 468 95 23 23 381 11 125 76 611 5 388 86 865 57 91 3 389 67 935 60 144 80 926 72 817 22 558 18 851 98 468 42 978 14 504 49 836 24 986 96 756 13 609 1 328 36 917 8 33 20 935 39 869 35 483 17 917 10 737 94 305 59 8 82 602 78 215 83 892 84 484 77 833 85 108 88 580 70 218 38 750 48 944 66 139 50 252 52 94 12 58 97 535 69 650 25 32 62 827 31 725 15 737 75 205 34 725 46 267 58 448 91 405 92 531 61 601 73 605 28 735 4 602 44 515 33 902 51 437 87 125 26 654 90 892 81 202 93 342 21 828 0 290 45 905 37 120 79 966 7 187 41 723 29 266 89 285 30 673 64 117 68 406 55 812 2 194
66 683 94 63 5 854 20 469 78 165 17 104 69 592 80 171 82 77 43 194 32 906 14 736 84 409 65 78 88 903 91 296 70 387 38 368 63 886 31 782 74 698 34 492 42 781 45 648 73 709 97 970 52 417 48 726 67 980 57 941 86 157 16 25 19 11 27 570 18 900 21 377 93 452 75 228 13 452 71 343 29 808 46 508 89 881 6 257 49 697 7 613 4 419 33 180 39 391 72 894 47 70 26 475 59 605 62 568 79 300 92 485 60 7 77 375 2 537 15 45 54 891 23 62 37 26 11 819 98 993 51 955 76 426 25 504 99 552 55 697 12 523 68 438 10 870 87 716 40 445 22 118 90 819 1 176 81 479 61 827 41 163 8 930 0 999 95 76 28 182 9 960 83 575 85 128 3 326 56 292 35 79 30 409 24 132 36 803 50 376 53 522 96 696 44 533 64 708 58 845
74 235 41 973 65 160 94 181 38 146 81 247 42 514 90 266 85 786 71 137 49 661 48 43 70 754 40 130 60 470 4 174 17 993 23 208 97 19 45 203 62 181 63 142 86 95 11 367 30 981 91 393 10 156 9 155 96 236 54 100 16 733 39 452 57 386 66 82 61 735 88 798 36 617 3 216 95 580 8 330 19 401 44 445 50 819 83 423 35 672 13 593 82 663 77 268 79 562 78 627 24 882 93 748 53 16 51 343 87 118 52 402 28 376 37 516 56 625 6 675 21 809 18 724 12 258 73 803 92 138 46 516 47 972 80 855 22 430 7 123 55 942 68 562 84 125 67 960 76 676 64 619 0 618 99 860 43 382 58 187 72 212 2 598 20 98 29 101 89 732 25 701 59 816 98 886 15 482 34 584 1 219 75 628 26 580 27 801 69 215 31 771 33 229 32 593 14 347 5 498
79 885 37 325 12 461 26 365 81 18 43 61 52 52 59 323 33 171 72 541 36 318 70 175 44 341 65 453 53 390 85 276 4 940 82 955 45 769 86 921 67 72 22 80 51 414 5 388 35 689 11 16 68 591 8 587 74 936 30 43 98 249 80 333 23 227 18 345 34 4 31 735 77 901 92 2 42 127 89 779 2 160 96 786 25 771 88 363 29 519 28 636 76 522 58 419 62 333 49 14 54 36 21 548 13 428 27 674 57 966 75 933 61 371 84 820 24 847 16 740 32 871 93 423 14 832 63 595 20 644 60 259 71 416 47 989 1 408 64 177 0 569 39 71 6 628 73 975 41 747 40 27 69 736 15 406 48 522 38 400 55 890 7 184 91 158 46 382 94 147 56 864 3 207 83 565 9 294 78 394 10 155 90 117 87 237 97 105 66 526 95 287 99 242 19 455 50 701 17 699
54 856 97 439 77 239 35 291 75 651 74 950 21 208 71 117 87 298 24 688 49 859 67 134 36 143 11 735 52 931 7 785 69 569 50 63 20 14 84 518 86 135 91 68 19 118 62 712 65 592 55 141 29 174 45 231 22 251 51 874 18 262 17 620 98 832 72 31 14 739 89 483 56 66 2 245 70 118 76 266 39 858 1 942 44 127 95 384 40 577 41 863 0 318 13 761 90 161 68 786 53 829 42 158 9 313 93 232 16 189 94 769 73 75 28 302 6 180 82 646 58 827 10 679 66 304 60 68 38 934 57 919 37 971 81 707 43 733 15 671 46 531 12 384 99 468 96 588 83 692 32 716 25 787 61 874 85 156 3 275 79 425 5 926 4 418 78 960 48 80 33 106 27 692 26 197 30 553 92 641 59 348 34 239 63 85 64 2 80 159 31 457 23 597 88 977 47 882 8 343
69 598 98 312 12 105 10 131 91 164 43 158 5 301 61 749 16 834 95 302 82 328 22 346 39 748 56 80 31 616 30 887 85 417 41 420 40 542 29 991 24 816 51 338 14 75 58 832 3 405 27 823 34 142 74 756 89 480 78 394 59 684 33 756 62 187 37 701 4 548 50 966 45 806 83 239 71 78 67 975 8 889 80 654 66 215 26 859 19 541 15 306 99 867 23 913 64 279 76 604 77 744 87 884 28 930 6 605 90 715 93 244 1 1000 20 275 53 914 63 236 68 765 32 414 35 453 13 548 70 352 55 113 97 210 94 982 54 758 0 500 2 67 7 749 88 189 17 262 42 613 52 570 46 34 72 536 11 1000 73 113 96 543 81 109 25 470 49 704 38 340 65 933 57 882 60 143 86 641 75 617 79 719 47 770 84 182 44 105 36 602 9 236 21 688 92 864 18 404 48 710
34 696 97 321 91 96 22 397 74 872 78 827 41 390 55 234 58 413 48 288 71 193 21 314 84 876 76 427 35 563 23 198 64 667 81 160 82 859 31 141 68 893 88 101 30 200 0 781 50 904 92 174 69 85 6 160 32 679 12 783 52 601 86 419 80 959 63 986 15 26 5 938 27 241 8 480 59 445 29 47 38 259 36 796 53 892 57 674 65 731 62 363 51 980 44 794 85 129 3 704 75 74 42 922 26 207 47 620 60 26 94 334 43 392 33 586 77 484 99 348 20 42 73 273 95 931 37 680 4 921 11 186 98 483 25 704 89 377 18 121 17 575 1 334 46 864 49 273 90 444 2 508 9 966 14 160 45 357 87 897 10 547 72 978 83 619 66 378 93 227 7 553 24 681 67 932 56 632 61 97 54 354 13 493 79 500 16 202 28 615 19 18 39 544 96 143 70 393 40 171
94 6 91 811 28 471 16 771 20 488 6 123 70 389 0 644 67 116 17 846 40 865 74 287 95 149 46 841 93 659 15 593 64 718 38 88 84 656 68 865 44 821 85 535 9 675 69 765 48 113 66 734 18 249 11 700 25 482 97 387 82 63 96 311 72 772 54 785 65 386 92 41 81 503 29 390 37 699 56 622 99 462 23 714 57 733 45 703 14 418 26 3 2 700 34 203 4 475 90 517 1 164 51 33 61 475 21 591 59 699 62 42 13 742 19 746 80 172 10 35 86 785 31 402 7 585 36 528 39 174 5 287 30 340 73 733 22 881 58 165 8 978 49 989 75 707 3 71 43 813 55 422 24 880 98 874 83 940 77 476 42 327 76 469 35 65 60 913 89 461 71 879 33 654 52 78 50 302 27 665 63 645 87 571 41 970 53 338 12 147 78 226 47 152 79 801 32 824 88 314
21 218 83 821 97 782 34 223 32 204 18 145 24 572 6 479 36 442 75 723 54 174 57 120 82 469 99 763 41 498 77 220 76 353 25 273 68 905 63 982 80 510 42 7 9 47 93 559 35 105 56 517 26 490 72 961 11 919 37 28 96 459 0 997 12 341 28 906 69 364 60 151 62 847 13 484 20 615 61 887 79 27 45 578 64 542 89 995 87 537 91 35 84 324 14 671 44 514 52 930 65 502 8 47 47 233 71 800 29 944 74 619 46 266 49 729 90 144 2 929 88 734 38 203 48 849 58 553 98 864 86 808 5 959 27 57 22 55 39 917 73 737 66 681 53 193 67 482 17 24 94 17 16 312 1 266 31 842 70 494 81 859 92 53 23 955 51 579 50 404 19 369 10 818 95 148 55 57 15 424 4 707 85 686 3 985 40 586 33 390 59 35 43 670 78 602 7 963 30 233
86 761 68 134 45 455 94 778 4 310 33 449 20 288 15 910 77 861 44 203 74 506 40 36 51 890 0 224 79 979 72 576 32 410 17 989 64 321 70 446 80 626 3 710 21 838 91 389 50 213 56 221 36 221 62 262 31 290 1 94 54 4 61 99 99 24 84 950 52 477 28 309 30 623 46 817 90 419 42 446 75 965 81 450 35 205 25 830 10 209 57 365 66 282 13 264 5 399 11 145 83 250 49 52 18 97 88 889 23 109 38 896 47 30 63 569 7 130 96 327 67 921 58 502 29 494 41 700 6 305 53 174 9 295 19 359 92 464 26 847 97 755 95 349 69 275 89 339 2 258 85 287 27 853 34 145 55 165 76 433 48 784 98 839 22 33 93 763 39 257 60 75 14 820 82 468 73 94 37 777 78 307 8 993 65 31 59 47 12 837 24 598 43 351 16 116 71 256 87 235
55 101 15 942 65 22 6 872 97 571 63 987 20 75 96 371 54 810 13 664 41 150 56 870 50 400 91 733 80 130 0 78 40 88 58 201 5 607 76 437 30 228 78 810 42 394 73 929 25 792 16 68 7 950 43 94 21 574 75 811 59 277 37 142 89 746 29 940 46 863 69 977 33 938 28 965 35 69 19 384 26 108 67 701 81 659 3 50 99 532 93 574 9 168 66 90 72 936 61 271 94 835 49 472 71 577 64 694 95 691 51 427 60 976 77 99 68 363 90 8 74 395 4 55 10 329 32 388 8 491 88 675 79 202 11 477 27 979 39 213 12 187 18 127 92 279 98 478 1 430 48 827 87 351 86 343 36 823 31 986 22 550 62 233 84 74 45 55 34 387 82 627 38 308 53 250 24 507 57 118 14 66 70 616 83 185 17 933 2 49 44 880 85 108 23 80 52 419 47 497
69 179 97 976 78 555 80 359 35 855 37 213 71 805 41 124 1 389 74 210 18 845 76 939 5 111 34 866 19 202 64 727 99 301 38 420 98 159 46 490 63 237 36 874 3 334 43 618 61 901 70 496 72 49 15 86 39 721 11 391 31 167 75 943 50 837 77 457 23 982 22 281 20 832 0 199 40 403 47 577 73 851 67 805 12 876 24 424 32 637 65 767 68 750 53 429 7 84 79 414 88 568 27 328 59 322 92 219 44 411 66 555 84 706 6 532 17 884 52 59 96 989 49 812 57 480 89 180 90 390 45 76 56 419 87 900 10 814 51 615 82 12 54 885 33 68 55 236 9 849 16 278 94 933 86 924 14 578 26 547 28 763 25 419 2 773 48 616 42 526 30 860 13 662 58 197 83 4 95 597 85 672 4 219 81 334 29 362 62 588 21 77 91 528 60 925 93 196 8 362
44 884 1 83 56 821 92 998 35 149 47 177 98 807 81 664 22 259 77 277 16 635 59 590 38 951 15 666 61 616 14 901 49 884 88 299 75 737 65 445 70 168 4 560 50 526 57 73 25 206 53 182 96 662 54 420 17 186 79 529 6 454 45 159 27 752 89 29 68 152 10 527 94 65 82 314 18 891 52 539 64 538 34 54 87 499 19 747 99 883 3 364 42 797 60 740 24 666 83 66 13 754 36 200 8 729 37 96 23 485 28 994 69 938 12 948 63 674 78 359 48 317 9 859 40 548 7 376 20 916 72 442 71 419 33 884 97 284 5 842 46 881 84 842 62 592 95 426 91 664 26 660 43 283 21 798 93 18 66 448 41 322 90 982 74 891 11 32 51 620 58 825 80 599 0 1 67 919 2 520 85 140 29 616 31 423 30 655 76 915 32 216 73 925 86 126 55 353 39 297
36 139 9 438 56 124 83 314 90 16 34 606 62 132 71 375 43 300 58 405 13 488 82 326 7 385 81 402 30 354 15 891 6 820 40 528 68 32 29 235 73 879 42 757 47 912 61 157 95 292 10 594 46 695 52 916 45 840 3 356 74 862 63 250 21 497 18 472 66 321 31 687 32 325 94 430 72 981 20 919 4 561 69 60 76 414 98 433 35 427 64 612 50 994 16 547 93 405 33 560 51 462 14 435 11 103 12 569 79 323 25 904 8 591 24 110 28 220 38 416 99 839 55 986 2 222 91 803 48 707 85 454 80 636 39 724 37 397 70 790 1 774 86 759 54 415 87 136 67 246 17 542 77 948 60 38 78 352 59 725 96 4 26 141 41 475 57 478 19 155 49 422 27 615 22 743 92 684 23 537 53 557 44 63 97 95 5 634 65 133 88 688 75 604 0 364 89 312 84 173
93 634 28 33 40 588 74 661 82 825 31 116 57 77 61 584 36 808 70 709 58 470 54 142 8 4 7 363 87 148 33 551 37 582 34 201 35 434 51 277 66 592 43 23 2 678 65 189 68 268 46 289 6 224 75 229 20 144 19 804 67 378 29 103 22 210 92 212 41 593 80 707 3 155 73 36 81 935 16 164 97 587 17 141 48 553 11 649 72 114 5 239 18 44 44 923 25 382 98 765 64 543 53 629 62 990 94 818 83 333 15 607 84 842 4 514 60 953 47 446 55 932 90 220 95 742 71 374 27 311 99 931 86 195 96 967 10 666 23 132 26 679 89 845 50 657 59 281 45 510 14 49 42 729 52 540 79 504 21 757 77 86 38 208 9 10 78 429 85 371 39 224 69 76 12 385 1 676 91 827 0 22 32 519 13 299 76 759 49 487 24 789 63 238 30 410 88 596 56 84
21 193 8 664 51 746 93 576 65 902 9 351 11 504 77 892 55 357 35 438 71 411 74 410 24 73 67 812 90 623 42 816 37 522 36 973 87 767 70 190 39 880 25 46 28 938 34 956 52 114 62 962 17 914 99 809 60 915 95 741 13 290 82 918 84 541 18 541 4 435 78 592 73 429 26 753 81 171 14 540 45 739 40 698 88 139 48 182 64 397 61 358 20 307 10 58 16 815 80 323 54 580 57 859 79 176 85 96 72 625 30 361 96 732 32 39 0 147 86 277 15 954 91 103 56 144 59 888 41 297 38 526 23 511 29 386 3 412 53 164 58 195 22 207 75 79 98 666 6 82 97 252 50 828 92 538 83 992 5 951 2 647 68 768 43 581 66 995 19 370 7 613 89 895 44 794 1 550 63 388 46 581 33 246 49 375 31 837 69 466 47 536 94 530 12 600 76 290 27 58
77 29 14 340 70 309 79 856 63 323 16 837 56 852 81 960 29 531 27 603 78 268 53 178 58 853 4 871 10 790 2 331 7 472 26 169 80 313 84 252 28 290 31 284 47 677 40 647 36 397 35 123 5 501 3 193 45 258 60 845 61 280 50 419 86 134 8 876 91 355 66 195 94 853 11 300 85 639 51 679 95 143 17 590 44 946 92 49 21 813 6 532 41 205 12 766 9 520 37 487 46 921 13 329 90 431 83 164 57 479 74 285 0 962 22 741 39 715 72 591 25 176 34 379 1 828 93 17 24 369 15 913 55 315 68 635 64 273 76 309 98 53 62 381 20 530 18 959 88 110 38 303 42 644 97 740 71 828 69 393 33 940 75 516 99 309 54 654 52 878 59 439 87 814 65 675 30 840 82 326 89 114 73 158 43 773 19 494 49 507 23 153 96 715 67 383 32 687 48 894
82 258 12 803 70 498 34 797 59 73 71 274 66 860 90 832 8 670 32 986 13 559 99 271 14 833 89 828 25 1000 1 151 15 325 49 897 53 479 39 390 4 773 52 652 60 988 40 250 78 16 29 800 38 504 5 743 75 80 45 202 61 413 19 783 47 748 44 730 22 547 74 163 73 47 88 891 69 169 48 584 0 685 97 226 63 556 46 949 55 691 41 3 2 70 64 833 65 912 68 990 72 790 42 601 33 491 76 105 28 399 36 847 11 954 50 703 17 160 80 134 84 428 3 6 9 632 83 698 30 660 27 814 56 796 62 964 7 810 35 741 85 559 16 619 24 856 20 448 98 741 96 143 26 326 23 172 67 387 6 14 37 618 57 3 79 950 95 593 31 823 54 546 81 502 21 113 91 649 10 38 77 863 87 163 93 843 18 126 43 629 94 75 51 533 92 172 58 361 86 372
27 917 65 718 7 308 58 461 49 288 97 249 4 494 52 400 95 589 30 181 20 244 79 652 22 151 81 699 37 28 34 66 14 926 64 418 78 790 38 604 98 976 72 817 86 680 17 233 2 832 93 816 83 374 87 118 9 403 21 23 71 205 66 870 36 636 88 504 44 411 53 490 5 59 75 904 46 732 26 276 32 654 1 848 73 91 29 973 63 380 41 666 55 731 48 351 85 706 11 831 28 881 25 396 90 148 51 197 80 649 56 341 12 273 15 470 50 257 16 31 92 611 57 547 77 237 70 167 59 322 68 471 39 184 6 982 0 157 89 337 60 219 74 848 10 788 33 274 19 782 76 63 43 796 40 196 24 753 13 180 54 320 62 483 94 341 18 157 69 64 3 365 35 611 42 938 84 945 8 580 96 296 31 170 99 73 91 893 47 701 23 626 67 261 82 801 61 575 45 653
55 576 53 273 9 271 6 88 94 338 80 582 34 263 16 500 43 988 27 174 50 431 67 718 8 859 38 731 24 284 1 435 91 785 33 133 58 605 56 869 86 187 69 448 76 305 12 811 7 655 21 976 74 928 97 300 41 535 57 480 95 940 25 979 2 987 59 947 22 451 71 167 13 806 48 778 44 20 98 490 28 383 83 187 20 452 30 921 73 761 90 386 39 364 46 762 70 665 42 154 62 793 4 201 72 725 61 972 66 943 10 22 45 556 96 840 79 203 49 888 85 605 75 530 88 515 29 189 14 839 92 59 3 380 15 385 47 178 36 208 82 321 63 859 11 705 40 296 0 522 60 792 5 757 93 358 64 432 51 343 84 783 35 950 77 299 99 3 54 849 65 205 18 495 52 615 31 129 37 642 78 225 19 227 81 563 26 400 87 537 17 213 89 218 68 509 23 222 32 323
74 59 9 381 26 616 32 549 73 55 0 743 88 14 45 856 98 251 90 81 46 156 92 132 15 317 53 112 47 353 78 734 71 68 10 631 83 59 67 498 57 780 86 248 80 871 54 369 6 965 24 897 31 889 3 184 30 560 96 94 36 708 19 209 25 5 42 685 51 102 84 394 60 236 35 902 99 995 5 356 41 590 63 624 87 853 79 38 7 167 11 57 72 509 37 343 61 114 89 798 39 464 59 995 93 248 44 984 50 777 58 949 97 711 91 624 23 327 27 18 68 868 1 449 95 899 81 326 14 653 18 35 29 208 43 440 70 636 8 808 75 479 33 304 20 243 13 47 34 453 76 513 64 585 66 854 85 540 38 90 48 119 4 549 49 427 65 494 16 306 94 470 82 866 40 315 77 669 56 416 17 119 55 952 28 322 21 658 2 238 69 175 62 460 52 36 12 169 22 970
23 780 6 170 9 803 21 738 65 391 39 490 94 322 14 730 99 984 49 76 84 513 61 202 47 911 79 681 60 655 25 783 98 557 28 140 93 944 8 480 40 403 46 134 63 261 13 276 43 751 55 646 96 474 92 727 56 489 31 405 7 124 72 11 20 136 74 22 0 830 45 115 41 124 5 52 19 983 18 331 16 816 37 703 82 481 70 483 87 846 30 366 71 32 81 827 62 886 89 904 57 820 67 72 75 773 69 438 77 757 3 99 33 662 26 751 17 803 34 787 64 87 54 439 97 192 15 137 35 59 95 210 83 690 36 746 53 191 38 699 44 456 68 122 2 979 24 489 78 303 50 938 10 96 27 1000 51 98 73 932 85 768 1 901 58 733 66 574 48 566 11 739 4 828 76 938 91 83 12 572 86 357 42 38 90 482 29 761 22 166 32 863 52 233 80 458 59 628 88 536
37 164 81 177 12 449 55 793 73 191 14 72 19 489 29 699 1 712 41 819 35 73 9 359 27 527 26 992 83 829 30 622 86 428 52 323 98 293 40 163 61 427 34 38 10 971 89 957 69 117 53 742 31 259 51 809 28 894 21 968 76 639 54 940 59 855 65 146 43 214 79 773 23 640 4 15 58 761 8 969 72 924 62 66 13 658 71 913 0 808 84 924 39 889 45 421 16 633 93 456 47 604 63 524 33 289 57 931 2 945 50 59 85 190 94 905 36 948 44 291 80 607 7 618 3 88 56 408 20 340 74 916 60 260 64 115 67 657 66 778 95 51 77 33 97 838 25 914 38 543 5 324 15 582 48 357 70 284 6 271 24 162 49 799 78 685 87 151 17 34 11 998 42 85 32 197 96 447 18 375 75 611 22 193 68 416 46 971 92 643 90 744 91 935 82 201 88 669 99 669
79 806 40 670 87 925 86 222 7 268 17 119 1 646 45 381 21 134 20 679 66 299 25 31 94 451 72 619 70 252 48 714 64 721 99 379 91 841 89 767 82 318 27 588 98 750 11 214 30 364 35 296 23 723 42 25 6 299 78 382 39 631 47 841 74 860 5 86 68 257 58 429 76 904 31 613 57 586 85 385 18 635 61 974 28 858 93 122 9 73 12 306 44 645 59 111 95 355 3 286 54 218 67 556 62 61 96 347 4 712 38 640 32 815 49 995 51 325 50 655 37 566 71 543 24 629 53 218 22 430 14 438 81 459 15 617 55 967 88 167 33 55 46 754 84 713 52 727 90 908 26 627 10 758 41 630 77 197 36 724 8 290 65 284 0 243 29 928 63 657 60 905 73 981 34 594 19 69 97 42 43 653 83 749 2 410 75 360 69 843 13 947 16 545 92 538 56 664 80 247
61 965 10 362 6 785 4 670 66 61 23 493 57 102 43 879 89 278 2 420 40 294 99 796 65 93 51 768 50 793 93 688 96 606 12 683 74 50 25 408 31 316 75 289 62 182 49 655 80 445 13 604 76 693 1 290 95 768 73 151 72 44 20 754 38 222 77 442 3 589 85 103 53 755 48 845 16 948 32 793 63 559 0 352 60 206 84 778 39 421 56 511 46 744 68 56 5 816 27 603 83 313 36 238 67 117 92 906 59 773 47 42 54 905 98 905 64 519 37 745 35 319 41 1000 70 795 7 111 18 702 9 67 58 349 90 827 14 205 94 577 78 201 44 798 30 940 82 190 42 728 86 348 17 257 28 699 69 67 88 27 81 107 33 533 29 552 22 33 55 462 45 523 21 678 26 122 34 307 79 289 52 942 71 638 15 555 11 873 91 608 19 513 24 769 8 9 87 959 97 444
81 809 92 415 61 378 72 642 8 137 89 681 1 944 44 901 36 802 9 874 12 495 55 494 86 98 66 583 83 969 62 395 20 530 30 783 53 540 14 258 40 399 19 464 79 709 96 700 13 872 71 847 77 992 91 21 6 298 37 743 67 982 63 768 10 299 85 403 90 155 65 663 34 537 29 30 11 34 93 552 60 542 42 287 43 112 25 860 80 771 24 203 7 98 0 913 73 318 82 843 95 420 58 303 26 729 98 884 3 168 41 871 70 432 78 716 38 6 52 918 5 799 69 634 84 910 75 570 28 142 88 199 22 943 16 836 48 954 51 9 64 267 17 323 31 808 54 639 59 177 49 953 18 297 4 94 94 278 23 679 74 797 76 865 27 258 87 852 50 565 99 951 39 635 35 506 47 265 21 127 32 624 46 321 97 162 2 310 57 427 68 197 45 110 56 473 15 707 33 971
26 358 60 774 10 93 16 937 79 501 37 996 32 287 43 139 21 711 20 28 93 466 85 513 49 523 39 527 6 321 92 694 35 79 61 366 77 442 63 339 69 295 87 457 98 967 62 914 84 609 1 983 55 633 5 103 47 544 74 436 99 139 9 640 14 778 57 433 45 950 30 342 51 488 68 93 27 638 73 427 86 746 59 712 91 432 65 139 56 317 22 928 15 798 96 936 80 123 83 149 50 361 71 197 25 981 0 392 12 122 7 228 3 502 94 425 78 685 82 939 70 559 17 940 72 594 48 672 34 362 36 501 13 529 4 254 18 990 89 987 95 345 44 32 2 95 64 224 52 718 41 418 31 318 67 273 54 245 97 455 76 788 33 968 46 172 19 236 28 839 58 303 23 59 24 699 8 990 29 663 11 209 81 508 53 583 88 494 90 333 42 711 38 123 40 279 75 274 66 957
62 754 28 979 4 93 38 492 71 648 7 942 5 30 36 472 26 243 64 901 77 657 86 430 29 688 21 443 58 960 48 580 66 681 0 682 12 63 20 677 68 942 25 798 81 619 43 992 10 373 74 653 84 760 47 888 37 439 31 411 93 109 40 55 52 104 2 538 11 670 19 851 46 522 85 295 3 566 73 114 51 127 69 32 6 807 41 906 34 537 24 177 95 144 78 9 96 89 44 205 67 345 76 387 87 760 35 186 99 958 9 730 55 948 60 445 27 374 23 320 1 834 70 901 75 815 13 551 33 893 80 252 22 239 91 98 94 593 17 543 32 257 72 797 50 159 59 622 65 499 18 86 98 941 92 511 88 648 8 223 63 488 53 365 39 326 45 27 90 441 79 150 15 646 14 278 42 529 30 243 16 724 54 770 97 386 61 128 57 394 83 995 56 620 89 19 49 261 82 484
97 465 81 705 43 643 57 171 17 758 33 524 12 440 64 711 94 998 9 721 86 44 36 338 16 116 2 101 67 938 42 105 59 324 69 896 79 703 51 560 84 167 63 538 20 125 11 674 89 770 0 265 35 204 54 655 55 994 53 917 91 924 90 758 23 766 76 898 30 137 93 401 66 800 32 405 39 91 85 704 26 649 31 586 74 240 61 126 10 160 22 762 38 761 58 88 88 383 29 706 75 926 62 164 41 195 14 702 92 918 72 742 68 518 3 748 13 256 40 293 49 938 56 837 25 799 77 92 47 819 21 167 99 389 87 436 27 514 6 789 50 663 83 606 82 842 44 632 80 793 37 671 52 801 65 230 71 478 24 533 28 333 48 401 15 541 1 566 19 72 46 707 7 899 34 263 18 505 4 981 5 746 78 498 95 168 8 615 60 139 73 401 98 590 45 353 96 109 70 454
9 447 80 40 19 265 6 445 45 605 79 213 48 57 70 121 13 602 22 159 78 405 28 347 36 913 91 25 34 466 27 850 54 882 8 294 1 288 76 244 12 944 67 968 77 942 33 442 47 809 90 824 5 860 11 121 57 354 44 79 35 444 26 205 93 755 75 523 84 29 86 816 68 14 59 278 41 78 71 320 25 208 46 776 50 100 29 239 42 121 15 733 43 688 21 876 10 46 37 114 66 872 92 406 64 72 73 416 0 408 89 601 99 856 63 106 31 165 52 81 17 402 72 979 88 646 32 755 23 635 24 705 39 791 97 516 74 585 14 383 30 147 55 720 20 221 49 502 7 685 51 60 38 663 58 618 94 899 61 960 98 623 69 603 83 744 4 796 16 411 65 714 53 588 82 259 2 106 85 124 81 747 87 125 40 659 3 347 56 711 96 134 62 651 60 327 18 866 95 436
68 505 15 83 14 620 31 582 98 392 29 196 40 909 41 223 92 129 49 197 27 719 93 634 18 777 8 477 36 339 65 72 95 366 4 490 12 263 10 212 70 634 52 503 73 33 74 424 24 386 48 977 56 299 80 680 50 261 71 791 23 803 64 956 57 700 89 471 66 829 13 396 63 499 39 342 5 863 84 364 7 153 58 959 72 353 54 102 33 297 67 381 25 647 83 454 88 517 0 988 78 940 61 73 17 908 94 289 35 476 96 303 81 257 91 937 47 278 87 639 3 264 20 343 37 749 22 193 34 212 90 792 21 882 60 7 51 138 11 384 79 952 53 837 42 580 45 703 77 891 30 368 32 811 9 142 85 309 6 899 2 652 28 323 62 543 19 308 1 877 59 693 76 904 43 749 26 661 82 561 97 901 16 518 99 117 75 874 38 445 46 503 44 239 55 903 86 336 69 899
12 633 83 295 20 4 45 297 84 46 52 568 17 755 53 284 16 226 29 660 28 84 92 866 46 207 44 668 88 796 5 234 67 912 39 807 8 545 34 438 19 778 10 283 47 251 41 280 68 314 80 333 62 423 73 249 95 183 82 419 71 105 91 589 26 589 96 886 61 630 57 914 31 371 54 205 69 316 7 103 72 586 15 996 33 470 99 192 13 34 55 852 93 663 66 504 75 858 2 803 37 2 89 688 1 636 32 300 63 380 40 419 35 635 77 186 64 535 6 252 97 193 94 150 3 771 51 367 56 586 23 817 48 547 98 628 25 375 59 603 27 530 78 3 36 79 50 73 30 768 11 145 90 280 65 940 21 612 81 488 0 46 14 262 49 792 42 972 4 894 38 664 86 604 43 986 85 554 18 655 22 392 24 723 79 889 74 174 70 545 58 614 87 626 9 532 60 439 76 692
22 629 4 446 27 289 39 717 15 462 62 247 29 125 72 472 12 895 65 651 43 808 63 47 16 825 53 931 84 758 40 489 33 790 1 363 41 543 66 25 76 430 0 944 48 374 98 883 75 163 23 333 77 447 37 463 56 139 99 596 69 261 95 998 90 619 30 721 51 77 78 537 92 3 61 250 11 954 50 746 36 353 19 923 10 662 31 362 82 237 44 743 25 177 7 113 42 327 73 320 32 433 18 316 70 648 89 351 83 15 67 840 68 467 20 399 17 34 93 324 86 857 8 772 81 258 14 533 58 667 9 921 47 754 88 476 49 232 87 519 55 635 54 290 6 196 21 433 60 370 64 795 74 625 57 244 34 389 28 808 5 36 38 493 2 311 94 590 80 630 91 106 97 189 26 21 24 525 52 394 46 204 85 715 59 527 13 40 71 177 96 86 79 163 45 491 35 645 3 752
99 588 90 617 37 403 45 572 57 194 49 865 98 160 18 8 31 966 92 824 69 581 76 731 4 650 14 180 87 284 63 749 60 724 65 4 88 629 66 166 70 701 28 320 10 691 34 294 91 873 73 893 71 272 62 372 95 773 85 456 9 105 24 266 33 24 20 212 42 711 54 958 94 384 58 935 59 764 29 971 2 963 27 239 40 103 39 541 53 30 17 433 81 323 48 324 43 892 1 122 72 466 83 168 41 455 68 414 79 273 6 427 46 964 30 198 21 369 36 468 64 142 44 423 84 930 77 975 13 522 15 501 16 123 61 977 3 562 55 951 67 362 25 66 56 153 52 747 97 756 8 3 11 426 32 34 7 386 89 591 78 485 0 54 74 817 12 526 96 438 23 48 26 252 51 916 5 419 82 823 35 672 80 201 38 691 93 339 50 764 19 953 22 990 86 719 47 795 75 132
48 516 74 292 4 47 42 783 84 198 76 554 14 147 51 385 77 467 35 561 59 460 2 746 70 904 91 510 12 918 98 541 82 216 65 370 94 127 60 487 62 507 24 828 25 874 29 960 41 78 73 271 57 179 13 678 8 95 26 566 46 970 87 40 32 610 37 723 7 757 22 328 39 885 31 391 3 894 33 18 67 829 49 683 85 646 66 321 53 475 75 22 17 300 47 233 44 159 78 263 0 127 45 847 81 119 79 122 68 163 5 756 21 180 36 72 97 219 1 680 96 977 63 958 71 876 23 772 18 696 10 512 27 442 34 600 19 427 11 166 99 954 15 194 30 108 89 596 58 810 88 608 38 282 92 248 83 704 95 645 43 8 80 325 28 462 72 919 56 652 86 388 54 135 90 2 93 545 20 882 61 913 52 365 6 721 55 396 16 47 69 337 40 602 64 958 9 985 50 834
25 187 75 460 3 810 45 111 72 956 96 512 77 462 10 379 55 424 9 458 76 790 52 118 95 808 36 342 7 729 98 829 35 524 42 70 68 489 40 61 15 80 11 984 59 784 80 624 74 42 90 363 50 349 33 254 63 724 6 859 46 302 67 388 31 402 53 324 23 307 19 370 20 601 65 467 47 421 60 318 83 137 30 7 2 49 73 111 1 841 88 606 64 925 18 700 62 14 61 629 71 150 13 826 89 687 99 560 87 203 70 540 85 864 91 991 14 538 34 565 92 249 86 377 58 965 54 361 16 219 48 338 44 281 27 481 49 334 0 936 22 891 21 693 84 682 37 236 32 646 39 180 28 536 5 859 51 365 82 208 38 963 4 668 17 761 81 52 93 585 29 508 56 336 69 543 78 408 57 997 26 948 8 394 66 599 24 965 41 995 43 125 97 194 94 562 12 607 79 96
71 385 65 436 62 444 53 37 0 206 27 419 99 809 18 859 61 553 17 175 29 221 81 892 90 217 42 463 74 496 47 664 73 65 38 857 59 219 68 123 14 37 82 640 79 692 28 258 80 440 86 635 22 530 95 635 37 460 34 153 76 106 75 410 32 700 45 859 85 588 1 176 9 745 30 730 20 261 56 501 63 63 8 896 5 905 7 574 46 468 31 418 57 756 78 298 94 589 43 314 11 374 36 174 67 396 4 12 97 777 84 145 87 457 39 630 23 448 88 705 77 884 13 522 83 270 16 548 52 285 25 88 24 7 26 275 58 240 69 956 60 855 70 113 21 48 44 32 64 421 10 937 89 343 35 682 6 140 51 741 41 527 3 461 98 382 19 835 2 64 48 237 33 13 55 58 54 510 93 452 96 136 66 2 12 198 72 458 50 678 92 457 49 630 40 1 15 498 91 298
24 462 49 286 26 187 54 64 1 895 88 67 28 974 78 161 68 94 34 338 15 530 81 37 0 732 38 956 19 928 41 606 16 205 48 296 11 837 92 441 52 195 50 463 18 510 4 770 94 751 93 435 79 815 86 550 84 644 17 688 5 944 6 170 9 664 31 499 29 412 21 681 53 607 87 999 64 135 59 314 65 934 44 646 83 451 27 8 56 400 13 52 91 391 85 82 43 384 22 576 3 533 74 251 90 444 39 188 58 318 10 813 40 539 71 707 8 53 73 686 37 195 42 770 32 620 69 245 7 433 77 463 25 751 98 254 66 910 12 6 47 211 75 256 14 970 57 267 23 426 30 727 20 223 67 345 99 327 36 789 70 317 62 345 51 464 46 20 61 821 72 206 82 261 76 255 95 437 89 413 55 35 35 662 80 391 2 691 96 76 33 312 97 86 45 446 63 135 60 851
99 238 52 13 58 344 87 303 1 678 59 883 64 780 28 312 98 133 13 775 34 492 29 338 76 198 91 543 47 419 22 455 78 914 30 147 66 877 2 620 8 601 3 526 81 398 32 450 6 124 19 582 97 932 33 720 24 97 20 789 39 306 89 37 17 348 31 104 72 985 71 235 92 199 38 461 88 981 11 367 21 518 37 513 51 50 4 797 0 561 26 495 83 738 14 145 15 719 53 445 82 12 94 984 77 363 95 168 86 369 56 421 5 646 50 224 57 774 7 735 84 129 74 575 85 697 12 439 60 516 80 434 69 811 67 176 46 592 35 898 27 297 25 255 45 254 90 508 36 382 41 34 68 706 10 644 43 72 93 93 65 471 75 977 23 805 49 687 73 816 61 713 44 58 42 491 16 225 96 685 62 863 55 626 54 496 48 776 70 667 18 286 40 522 63 633 79 72 9 282
70 30 30 968 88 995 23 461 37 448 54 452 63 314 57 101 61 884 78 970 21 690 12 248 2 768 26 923 45 684 9 989 53 20 55 717 19 787 32 489 0 16 58 777 99 172 29 270 40 474 7 452 6 858 1 270 67 762 82 751 77 326 83 77 44 764 75 649 94 96 86 532 96 594 10 221 38 364 72 114 22 667 66 262 95 723 65 789 92 244 62 446 69 701 48 62 87 954 52 518 28 304 18 851 43 73 91 768 46 456 93 589 89 699 81 552 35 187 56 954 50 792 90 665 59 951 51 5 16 991 36 804 3 611 31 817 5 191 25 923 71 751 20 765 85 996 73 827 79 944 41 481 47 81 49 664 24 628 8 390 60 502 98 330 34 38 11 780 68 918 13 149 15 495 64 765 76 808 84 583 39 578 4 694 97 352 17 419 33 345 74 742 42 474 27 834 14 153 80 23
45 74 86 825 61 663 53 626 98 114 72 357 1 133 3 839 8 65 10 19 50 877 80 210 46 180 19 692 64 281 29 88 71 260 38 662 33 365 99 329 68 933 9 942 84 426 76 456 60 638 34 904 94 311 42 149 18 417 22 745 21 326 51 739 96 920 89 4 70 408 77 493 40 314 48 289 66 102 13 828 58 649 88 708 43 885 20 836 44 729 57 769 27 69 41 20 65 216 14 373 85 694 47 620 30 452 55 647 91 392 16 841 12 125 90 206 24 717 54 908 82 113 17 484 83 725 23 201 87 45 7 240 74 758 56 818 4 791 93 961 63 830 32 315 67 341 81 102 25 839 15 257 35 617 39 771 78 693 52 772 37 316 62 14 73 135 92 540 11 883 31 736 69 343 49 319 79 163 5 783 26 760 59 752 95 525 97 383 75 779 6 948 0 493 36 672 2 422 28 589
93 733 29 163 3 498 60 889 98 609 69 871 78 887 85 149 2 407 81 296 35 446 13 515 17 901 87 783 63 466 65 363 24 374 75 116 39 924 18 718 64 762 45 632 32 434 66 149 11 73 21 535 27 308 25 152 30 604 99 74 14 578 89 427 83 393 72 347 96 333 67 362 71 305 36 857 50 321 47 861 84 279 43 660 90 459 33 822 20 367 86 874 58 733 52 743 68 408 55 192 6 443 82 801 38 48 5 932 9 913 0 208 51 818 73 151 40 347 44 2 57 38 34 344 79 80 80 646 31 390 37 707 28 412 22 817 8 361 12 601 70 425 1 707 92 118 26 497 7 481 10 832 91 262 4 412 49 251 97 475 76 989 94 22 41 679 88 581 15 423 77 601 74 592 16 523 42 492 61 787 53 917 48 405 95 463 59 623 54 659 46 891 56 129 19 345 23 459 62 938
19 356 35 267 49 595 81 164 14 751 57 845 25 284 41 822 65 237 88 537 56 296 46 803 52 146 7 772 1 902 16 301 70 172 20 49 62 931 48 947 60 873 79 384 69 998 38 639 64 107 87 219 4 615 8 622 43 965 90 400 51 709 36 162 26 952 18 211 83 588 45 853 95 110 5 707 73 304 97 275 84 442 33 997 9 720 72 842 12 170 28 694 29 265 86 214 32 651 2 721 75 318 63 765 61 368 23 760 50 985 34 481 93 382 53 319 11 457 15 468 78 134 30 693 39 776 74 125 21 895 98 364 22 927 67 952 94 600 58 639 54 136 89 244 68 288 91 955 40 840 13 838 80 218 10 934 31 367 82 563 76 448 77 77 24 77 0 211 47 978 55 985 92 171 71 73 99 443 3 945 96 907 17 599 6 673 66 155 85 869 59 102 27 487 42 555 44 552 37 747
19 864 95 470 71 801 55 917 88 730 29 137 97 714 77 242 50 645 2 698 58 178 16 825 69 487 66 1000 40 853 42 923 35 781 90 423 99 352 92 891 79 864 43 555 44 387 73 916 41 505 63 822 52 27 20 746 27 138 67 236 6 459 96 728 12 931 83 739 17 46 60 529 98 742 61 705 3 532 11 570 7 719 39 525 37 431 62 860 32 211 25 63 51 432 49 671 9 740 87 316 53 755 48 514 46 255 64 490 68 44 26 144 4 227 65 506 91 748 75 756 74 221 59 203 76 44 31 421 89 108 47 682 80 700 8 780 34 646 15 719 24 849 14 434 5 645 54 812 10 497 21 151 13 842 36 103 72 652 28 677 1 836 85 166 0 689 18 571 45 469 82 362 81 313 94 845 86 594 22 731 70 172 84 553 78 716 30 75 93 143 57 636 38 32 23 528 33 303 56 539
9 943 99 273 94 229 97 110 86 370 56 913 29 901 33 366 79 583 8 465 63 980 73 615 30 608 44 864 10 733 46 585 49 158 81 686 95 441 20 241 38 170 18 646 59 193 82 532 0 499 13 474 26 313 14 635 52 97 21 576 64 914 80 105 90 349 75 721 96 332 37 466 98 483 41 434 36 791 55 118 11 437 27 108 76 644 40 91 24 701 15 879 16 77 34 945 68 38 32 355 71 709 62 870 7 568 23 958 92 581 31 674 35 430 69 546 88 156 17 124 87 582 50 110 74 482 67 115 57 212 83 612 60 866 84 482 45 3 28 803 39 986 42 227 12 385 70 123 19 88 53 156 43 190 3 181 93 802 77 718 48 33 85 517 1 690 25 722 54 959 2 144 6 221 78 678 72 433 5 487 65 6 58 813 22 625 51 38 66 627 47 5 61 312 89 102 91 283 4 538
34 615 43 326 62 635 27 184 29 760 50 649 78 508 51 109 26 728 88 872 36 435 98 237 5 67 52 184 91 317 81 375 44 476 16 566 46 892 48 565 40 616 99 527 61 242 6 41 73 590 74 253 56 873 65 354 80 629 19 435 4 876 60 534 54 89 41 833 55 150 22 641 53 684 3 91 1 477 57 532 77 61 64 972 7 26 94 49 83 384 8 896 23 152 12 723 10 66 25 94 15 159 31 42 35 551 85 493 30 668 33 484 97 713 42 774 86 463 90 199 47 495 92 22 13 136 67 186 58 152 32 255 63 398 0 876 17 122 20 549 89 406 49 188 18 724 93 539 68 740 38 415 2 812 96 112 72 193 79 368 21 925 37 52 14 34 69 690 45 73 11 548 82 712 76 769 24 127 75 429 39 865 71 335 70 305 87 645 59 755 66 338 9 885 28 629 95 176 84 626
68 822 72 850 41 930 54 441 94 206 38 795 45 741 48 987 87 18 80 773 71 571 62 348 18 642 56 778 39 56 90 561 37 708 99 865 75 203 4 926 9 43 21 150 93 213 85 607 74 489 36 26 35 833 63 322 82 638 13 853 97 936 61 489 43 388 25 376 5 135 7 614 77 137 26 863 84 928 29 272 47 248 40 883 24 138 60 898 89 788 92 342 3 22 78 297 17 906 10 351 34 967 19 742 81 682 0 694 52 669 20 874 64 457 27 866 70 246 58 222 57 599 31 813 65 793 12 757 22 432 2 201 66 921 88 273 53 649 28 35 69 330 59 986 1 344 15 390 79 899 76 597 14 336 91 227 96 535 30 81 51 912 42 428 67 490 98 845 32 639 49 720 83 13 46 445 6 631 50 968 11 647 95 539 33 147 86 848 16 144 73 569 55 613 23 610 44 986 8 557
85 505 48 140 81 878 93 894 80 832 84 777 41 616 86 731 52 297 14 989 57 393 58 571 18 386 17 858 30 911 82 863 78 479 92 552 36 819 68 835 3 741 61 642 96 142 10 699 69 6 42 995 34 560 53 162 45 705 29 350 9 311 99 566 70 421 56 485 33 249 37 184 97 410 0 618 11 87 51 151 26 948 95 353 89 790 77 436 39 60 64 574 66 618 31 191 98 765 76 763 21 305 12 401 15 560 79 434 28 905 88 27 25 229 40 337 94 535 49 780 38 599 50 75 13 365 43 672 20 922 2 666 23 199 22 923 16 803 35 59 74 715 46 765 75 276 90 698 91 122 63 287 59 506 32 908 7 351 47 195 19 189 44 900 65 659 8 946 62 556 87 549 24 995 4 320 54 387 83 254 73 23 60 441 72 930 5 635 1 103 67 415 71 315 27 784 55 739 6 755
41 135 56 568 68 328 75 881 28 365 61 748 79 258 74 736 90 880 63 760 67 731 49 310 11 972 26 519 4 942 33 907 88 861 52 190 73 984 18 356 38 484 45 190 44 316 89 800 54 351 69 579 86 289 9 623 6 500 81 986 99 35 32 141 1 362 27 799 43 778 40 118 72 356 23 820 70 346 87 28 19 426 77 45 62 944 71 100 37 245 10 528 76 142 96 343 91 151 94 755 22 980 58 780 34 429 84 190 13 771 95 131 60 179 17 783 35 311 59 340 12 82 14 772 3 968 85 21 55 472 24 227 36 429 7 346 30 580 42 989 82 742 46 567 53 252 25 449 48 84 51 937 5 637 93 260 50 111 15 435 47 150 57 22 78 859 21 917 64 986 39 913 2 680 29 486 0 464 97 467 65 21 16 106 20 720 66 106 8 433 98 966 83 92 80 855 31 653 92 312
93 33 29 283 67 993 2 132 86 145 71 30 45 66 55 801 10 23 28 838 61 780 34 563 83 158 51 716 14 490 69 305 91 229 37 699 5 423 50 854 27 667 9 162 89 480 21 989 48 603 42 513 82 512 8 629 17 812 22 288 68 583 31 596 25 968 99 554 43 16 95 512 63 919 4 728 39 718 24 465 15 479 62 50 94 74 0 298 72 426 26 769 18 571 56 822 7 724 23 760 85 875 81 479 19 696 11 489 53 794 84 897 1 526 46 868 90 162 59 861 20 427 74 865 16 446 41 594 60 525 97 855 77 791 80 78 98 424 32 261 40 580 3 811 47 162 87 517 30 509 79 796 33 224 76 321 65 172 78 814 36 371 52 549 44 505 64 908 58 83 70 460 57 441 92 122 38 22 12 471 73 434 13 835 66 380 35 744 88 749 96 134 6 426 75 309 49 9 54 467
97 634 16 487 17 40 14 524 52 219 9 882 44 968 1 118 88 506 27 575 69 360 53 879 11 509 73 477 33 260 65 889 61 639 13 831 42 328 66 164 7 982 84 278 92 661 10 242 96 485 59 55 38 291 21 940 20 477 55 432 4 667 74 442 77 743 99 355 22 886 46 504 43 799 25 725 40 928 39 228 67 206 54 944 87 403 51 947 86 806 19 461 32 906 79 531 29 954 71 221 36 763 23 139 34 330 89 302 91 887 62 567 95 1000 98 715 8 417 63 784 90 418 76 596 82 888 93 752 68 100 28 909 78 971 72 427 49 329 57 722 47 264 83 457 37 790 30 864 60 249 94 16 56 587 50 647 18 796 81 846 45 15 75 452 41 910 48 876 58 247 26 170 31 739 2 478 64 66 70 296 80 876 12 966 3 116 85 294 15 173 5 929 0 285 6 41 24 162 35 721
51 949 17 302 35 638 50 354 32 847 21 419 88 391 64 944 95 407 26 377 68 345 28 373 14 209 7 886 2 813 0 241 98 680 39 263 27 310 93 770 76 71 86 210 90 457 33 3 37 343 43 897 22 230 91 784 89 238 46 10 61 351 66 815 67 808 15 772 65 739 94 50 34 461 81 709 74 600 40 25 42 367 44 494 8 387 83 189 3 566 59 344 63 261 56 639 11 521 4 303 5 236 19 967 25 259 62 956 71 450 80 585 54 72 55 513 13 582 12 793 75 75 78 22 10 342 45 335 85 213 6 480 38 542 53 494 60 388 20 729 96 879 49 550 24 22 16 667 79 591 57 289 70 424 92 613 9 144 18 723 23 551 77 824 52 320 87 346 82 218 97 964 69 597 31 397 58 58 99 395 48 819 1 473 47 304 73 367 84 259 30 270 41 761 29 39 72 521 36 721
38 840 80 868 7 626 11 571 44 920 16 466 97 192 98 302 89 532 32 347 12 28 72 695 40 30 33 493 8 359 62 263 21 720 87 324 23 517 84 851 51 946 99 34 74 966 20 348 46 432 76 290 48 74 56 153 70 743 54 508 92 177 85 288 93 13 14 394 27 780 65 123 15 202 28 161 59 755 5 631 61 94 60 92 31 732 22 480 58 776 66 555 63 269 35 441 1 33 30 600 64 974 82 679 34 715 6 514 83 990 29 669 26 977 18 882 47 304 41 258 13 700 75 715 96 233 53 38 9 110 81 855 77 833 37 700 95 823 52 212 55 388 43 633 50 314 91 173 45 68 42 763 88 252 94 245 68 765 25 972 49 992 39 222 36 204 67 502 79 185 90 255 17 877 0 264 73 749 71 109 10 584 57 775 2 11 3 944 19 782 86 32 69 689 78 638 24 942 4 961
57 732 50 237 18 391 65 167 8 820 28 186 88 537 24 610 39 939 62 911 9 772 95 37 47 843 73 128 2 612 10 602 52 569 29 606 66 608 72 434 92 10 71 285 64 358 85 154 51 1000 75 224 34 404 42 753 12 384 41 684 78 893 46 326 59 780 23 930 63 359 87 238 56 824 53 158 99 285 14 675 44 675 22 757 60 366 79 464 20 724 48 483 25 360 11 216 16 950 69 234 0 602 98 847 31 602 7 615 83 446 26 321 4 360 15 758 67 695 86 350 27 497 80 653 54 68 84 231 1 179 3 382 30 256 36 546 55 402 49 327 33 566 90 144 61 576 21 995 5 982 38 176 70 449 58 275 19 854 81 85 6 533 93 311 35 936 82 962 89 786 13 718 32 372 40 6 96 270 68 830 17 546 77 635 97 718 45 709 76 958 91 672 74 398 43 230 94 280 37 294
3 326 49 111 33 918 64 751 98 852 6 974 97 345 81 130 37 460 46 868 89 225 34 331 72 225 84 202 70 614 19 864 32 462 73 216 10 980 14 703 65 598 2 93 77 410 57 58 23 884 51 592 96 199 66 821 41 304 26 396 93 593 53 798 31 199 61 227 12 147 21 234 92 694 1 769 38 938 5 377 29 546 36 625 60 429 9 384 52 806 67 182 40 791 90 972 68 498 75 711 79 699 48 390 59 37 91 213 56 794 8 674 13 295 47 713 85 475 15 169 24 638 63 950 58 488 54 55 28 963 22 126 45 616 86 735 7 383 39 825 94 383 25 26 17 919 87 64 74 758 82 982 62 561 4 831 71 56 78 51 18 338 44 720 11 851 0 937 55 318 20 892 43 447 42 957 69 467 88 653 16 566 99 154 76 435 50 80 30 712 95 813 35 940 27 798 83 42 80 953
76 557 42 689 41 538 86 680 95 47 45 611 54 537 18 635 97 309 58 49 49 773 99 560 84 826 28 55 14 618 57 403 34 238 44 198 11 645 25 856 13 212 63 160 47 509 30 140 52 651 19 956 3 998 17 195 10 663 23 21 73 307 85 163 72 36 98 389 64 495 40 368 27 430 68 542 87 544 93 993 75 903 39 281 59 665 2 656 62 846 7 912 36 283 48 239 21 424 74 845 0 831 26 166 61 630 35 606 5 546 65 809 32 699 80 128 1 94 69 181 12 72 66 744 82 424 91 651 51 270 37 441 46 483 71 949 38 88 78 935 79 553 15 198 67 546 9 586 22 817 53 366 56 289 96 190 81 242 77 339 92 137 90 95 20 882 8 131 94 301 89 354 60 843 43 102 24 462 55 615 33 475 16 992 88 307 6 971 29 574 83 828 4 370 50 961 31 194 70 828
94 624 72 680 44 831 5 381 92 619 21 48 67 81 16 527 54 489 25 446 69 835 53 514 77 164 12 832 56 130 18 556 43 629 6 642 82 987 80 855 78 169 37 70 60 506 15 736 23 988 90 953 41 120 36 641 7 793 24 706 2 840 57 625 39 300 63 687 71 646 66 81 1 452 49 200 19 436 52 599 32 512 11 908 45 459 20 47 48 637 47 370 98 842 29 13 30 977 22 32 96 422 99 688 33 687 28 879 95 742 58 440 35 103 14 768 59 170 50 856 88 569 93 863 73 40 74 263 3 454 83 381 0 666 40 936 42 500 10 373 85 295 62 833 81 500 13 716 8 388 75 512 31 593 51 339 61 519 4 97 86 71 38 776 34 688 70 653 64 381 89 152 87 277 65 869 79 552 68 266 76 520 27 380 97 998 17 421 55 919 46 962 91 516 9 937 26 487 84 165
17 380 95 659 99 742 52 25 94 991 46 210 45 772 47 656 21 619 88 454 83 53 73 429 93 889 23 936 61 222 10 778 71 334 9 292 35 281 87 610 89 115 50 988 74 270 56 409 70 595 60 102 4 32 1 295 81 304 14 726 25 114 65 795 42 155 96 318 15 140 36 916 0 350 12 809 80 854 37 963 67 79 48 791 91 295 27 164 38 956 49 938 57 850 7 316 33 246 62 752 8 182 64 4 97 204 77 337 90 937 63 619 54 508 2 8 16 784 68 610 20 807 26 31 53 510 69 632 58 882 24 571 22 678 84 878 85 181 11 942 29 366 86 285 39 834 76 531 41 786 34 787 18 996 40 828 19 34 5 533 6 642 82 79 92 450 66 286 98 982 59 15 79 644 44 230 55 598 30 879 51 691 13 54 75 126 32 529 3 566 72 847 43 943 78 61 31 448 28 898
96 304 59 197 52 984 95 146 17 888 16 437 15 354 70 470 97 573 41 728 68 433 60 378 67 693 76 381 75 951 5 333 85 198 11 528 54 346 34 414 48 692 40 173 1 189 27 967 57 663 23 952 30 736 37 132 90 165 43 832 28 701 51 909 82 147 10 482 42 713 83 654 24 420 69 289 18 114 25 7 94 43 61 402 14 347 38 464 64 763 12 846 32 273 79 509 4 217 99 89 35 545 93 223 98 82 19 664 9 161 21 634 72 895 44 703 8 727 92 827 65 249 89 736 58 234 3 2 86 514 2 280 31 795 0 549 50 266 29 795 49 991 20 437 6 306 46 88 36 132 13 89 47 865 45 31 62 325 91 816 80 705 7 406 56 268 33 509 73 861 22 251 66 139 39 347 81 201 87 252 71 512 55 87 63 702 74 522 53 650 26 933 77 121 78 28 84 276 88 267
6 910 12 768 23 341 39 410 94 54 45 12 7 304 33 178 57 834 84 739 79 431 30 621 70 691 69 507 63 360 46 476 1 960 25 826 67 929 95 773 20 107 60 993 77 157 92 846 9 129 50 609 24 571 58 36 15 99 80 898 52 663 66 620 88 93 72 187 87 151 31 954 82 523 40 891 11 156 91 904 68 475 18 838 53 283 44 446 90 459 78 403 89 335 62 464 32 792 56 234 38 957 54 749 74 232 49 779 26 916 17 219 48 509 98 937 86 198 97 304 27 326 71 686 73 832 8 196 43 523 93 288 13 882 61 866 3 444 51 761 99 171 22 685 47 367 28 908 10 164 83 455 65 573 81 139 75 671 35 661 64 184 34 54 5 700 2 966 96 763 4 566 36 79 16 778 37 462 41 39 19 242 55 192 0 660 14 644 29 275 59 191 21 203 85 540 42 697 76 742
40 151 28 786 24 432 2 303 59 587 81 770 56 87 17 365 98 685 75 87 5 290 47 863 30 157 3 946 13 129 78 493 41 290 85 485 69 204 52 495 86 577 67 366 93 841 94 925 74 419 44 471 95 52 4 145 87 513 77 882 73 522 10 977 43 878 84 105 49 57 88 312 1 906 32 659 68 551 72 740 22 823 79 163 0 22 91 938 16 514 99 579 8 937 20 77 25 391 65 574 51 694 62 494 6 129 80 122 12 552 66 646 60 941 23 844 48 383 61 814 63 905 53 798 70 894 27 55 71 279 89 251 58 209 57 406 45 440 14 764 50 625 37 959 9 223 97 51 83 142 96 618 18 515 15 187 76 784 38 635 29 408 64 35 36 809 92 771 42 330 35 480 34 986 7 957 11 23 55 511 54 297 82 651 21 168 19 932 39 764 33 638 90 964 26 716 31 621 46 484
93 186 72 631 42 185 62 867 90 768 4 698 51 462 20 772 43 549 16 593 58 617 92 987 57 799 47 513 53 922 41 427 26 41 13 298 78 749 6 590 2 757 24 868 32 453 73 10 63 730 40 257 3 150 17 343 59 426 44 624 0 679 98 613 66 355 50 122 38 179 83 203 75 88 95 5 12 283 35 354 69 219 91 790 28 721 52 16 37 497 23 379 8 955 34 160 65 586 77 46 79 602 27 950 14 107 80 46 60 783 74 728 82 994 68 896 7 969 64 40 88 933 61 315 5 853 94 463 71 376 49 176 9 866 84 124 48 17 1 64 33 943 25 361 96 153 22 647 30 188 36 318 87 386 89 959 10 482 15 687 45 679 19 56 67 8 81 360 18 245 46 114 11 475 29 370 86 420 85 445 56 673 76 829 55 857 39 680 54 921 99 805 70 436 21 942 97 803 31 225
43 608 77 550 49 112 45 238 34 932 8 529 95 61 82 90 86 534 99 895 31 130 29 956 89 535 91 442 65 297 42 137 71 398 83 340 56 789 33 842 47 581 97 709 51 937 81 121 2 810 68 708 7 361 23 658 4 355 28 662 20 969 79 231 26 506 37 949 50 281 78 43 66 608 24 728 64 257 44 208 38 257 1 512 11 463 21 451 55 355 22 306 62 682 88 533 54 852 70 200 30 89 58 37 76 256 84 931 41 685 13 177 96 28 63 131 3 536 9 100 61 354 19 278 12 401 17 129 52 217 39 983 53 686 0 781 25 711 73 414 14 804 90 323 32 414 35 782 57 821 67 833 94 65 80 891 36 734 46 631 59 418 72 154 6 652 48 784 10 265 16 979 60 699 27 329 40 266 93 337 75 987 5 246 18 724 98 674 92 151 69 212 74 50 15 489 87 323 85 137
70 24 80 49 72 969 56 615 45 763 17 356 0 280 18 960 50 685 52 82 30 458 36 580 66 523 63 885 33 689 82 933 10 581 21 433 75 909 60 715 62 130 73 681 86 468 29 828 51 470 41 100 68 46 97 379 19 113 16 295 71 924 5 609 49 292 89 420 67 597 8 377 35 370 85 80 55 573 57 477 91 681 53 506 69 482 88 183 84 533 92 590 27 555 59 706 44 231 90 330 12 688 32 654 99 319 34 952 31 849 1 833 23 19 87 898 94 892 13 235 43 754 96 556 2 845 37 523 47 673 93 139 58 924 22 973 6 849 28 212 76 70 7 909 38 860 98 327 79 137 14 900 42 514 26 265 40 601 15 409 4 188 65 809 24 359 3 572 77 308 83 754 48 812 78 571 95 143 54 335 46 874 25 503 11 472 81 566 74 915 64 25 20 755 61 603 39 473 9 742
40 946 65 133 72 841 48 370 22 407 24 589 3 68 63 729 69 463 6 690 19 588 35 584 67 583 79 658 85 111 42 521 29 6 77 283 92 547 91 669 55 247 34 744 96 135 71 180 60 89 81 15 68 841 46 313 16 708 82 871 53 673 43 449 83 306 78 238 21 769 37 441 73 1000 14 360 13 263 51 543 88 344 44 229 95 721 23 57 28 21 61 169 25 244 31 666 8 377 5 23 33 465 89 555 98 30 76 887 58 173 74 358 64 751 9 324 18 763 50 901 26 635 7 11 39 144 93 745 90 590 80 541 1 578 11 359 87 11 10 261 57 838 62 861 86 809 49 453 59 116 12 130 52 273 27 299 99 890 70 291 0 506 36 481 97 34 20 241 54 113 41 458 45 248 30 544 94 184 75 888 2 237 66 307 4 777 84 363 47 465 56 291 17 352 32 460 15 32 38 366
3 10 93 607 61 724 40 60 15 790 75 287 5 522 97 725 48 495 98 267 80 292 57 79 60 219 35 606 46 810 23 867 49 219 9 565 91 918 42 190 95 254 26 521 38 363 28 886 51 356 99 564 2 913 7 298 58 453 90 800 72 856 14 388 59 196 25 587 32 997 73 787 83 787 1 551 84 670 19 616 74 756 77 574 47 150 27 26 89 801 20 426 50 582 34 789 30 840 11 458 87 137 41 773 66 79 16 89 55 769 78 137 31 976 39 785 8 323 71 915 4 705 67 733 68 196 12 508 92 994 29 587 13 207 63 107 10 364 85 392 54 508 86 910 94 619 36 918 96 470 76 217 79 23 44 481 24 489 37 723 17 405 62 327 69 869 43 137 70 317 65 69 6 20 22 58 0 519 45 550 81 36 64 497 88 511 53 262 56 682 52 713 21 650 82 373 33 244 18 147
12 172 52 880 53 432 26 370 79 392 42 17 85 990 7 176 71 859 95 182 48 182 49 489 15 573 59 439 65 784 40 869 57 781 13 761 25 63 32 900 38 880 44 248 74 504 4 313 99 341 47 105 33 613 62 561 78 344 93 357 2 680 60 829 27 537 34 593 23 454 64 946 69 784 41 674 67 842 24 602 80 808 14 151 66 555 89 460 37 741 61 575 83 44 75 518 6 51 96 880 97 805 21 202 55 916 10 329 22 275 63 135 3 542 18 472 19 153 30 454 36 767 77 69 51 169 82 741 16 565 72 856 86 947 87 777 29 871 81 454 28 960 54 812 56 425 8 238 88 395 92 550 84 264 9 825 73 541 94 375 98 347 90 184 50 84 46 770 39 673 43 264 5 160 76 670 35 45 58 552 0 194 45 622 70 923 68 379 1 673 11 224 17 230 91 137 31 337 20 819
92 823 30 720 35 114 40 617 15 188 91 879 19 427 36 676 22 650 37 35 88 929 98 397 32 705 43 339 80 1000 24 103 39 587 49 302 8 372 4 474 31 8 68 189 81 332 77 580 90 105 33 146 52 636 97 762 69 214 73 327 50 846 71 892 93 542 74 404 45 188 1 78 79 131 99 784 89 869 58 106 61 712 23 240 34 386 29 507 75 520 13 534 3 755 16 461 5 301 6 225 12 322 95 352 72 689 53 626 9 164 25 403 2 740 10 495 7 223 17 358 27 674 55 544 51 637 70 991 21 568 60 958 47 900 67 118 83 715 65 891 42 679 82 52 26 446 48 173 20 132 11 814 56 582 0 165 44 218 41 992 84 659 46 436 54 671 86 644 59 269 94 844 96 636 57 745 78 288 28 764 63 550 62 808 87 46 38 454 85 730 18 674 76 616 14 274 64 340 66 422
92 761 58 726 28 715 65 495 23 814 63 5 79 788 3 81 9 285 75 723 22 170 61 420 86 530 15 35 21 279 74 297 1 960 59 495 30 482 73 697 33 898 83 967 2 341 39 661 97 374 4 534 42 257 70 576 25 26 48 549 62 264 12 305 0 127 78 74 20 591 95 317 68 966 7 788 91 774 19 409 29 227 88 357 60 30 49 501 53 285 38 58 17 590 81 179 5 294 46 911 26 241 82 991 76 406 56 35 67 55 52 537 94 670 8 443 31 310 16 725 90 963 98 707 71 22 36 756 47 538 41 246 34 446 40 435 45 538 77 318 80 502 72 705 85 978 37 687 64 386 50 407 89 224 96 118 44 143 51 120 11 763 66 232 35 477 10 823 24 446 6 925 14 73 27 207 99 34 93 627 18 542 84 397 55 230 43 414 54 408 69 506 87 614 57 61 13 940 32 238
13 21 34 176 4 663 25 182 19 759 98 237 72 722 26 454 36 600 3 322 32 999 27 593 24 635 31 661 11 882 94 53 33 320 90 160 0 831 59 204 22 990 30 552 20 116 96 636 42 896 16 476 47 514 7 864 14 806 66 530 62 990 84 664 28 643 93 229 91 902 44 236 56 663 79 883 69 874 95 814 5 584 57 411 12 753 82 84 55 474 75 675 49 981 61 749 74 208 17 528 10 604 1 539 92 157 97 247 6 132 63 38 80 828 38 592 52 617 53 634 35 784 43 50 65 718 73 63 18 609 81 33 40 455 78 350 64 644 37 508 83 574 2 643 21 189 39 355 51 114 41 797 45 75 8 118 54 144 85 755 89 897 29 513 71 117 88 193 48 621 76 700 77 273 58 15 67 742 87 718 46 649 50 147 70 903 23 505 86 42 99 701 9 778 68 400 60 893 15 144
91 771 43 269 90 723 10 417 94 186 61 360 89 662 97 39 26 868 52 842 8 545 50 827 55 399 16 344 0 685 54 121 77 744 53 794 34 42 62 620 64 755 96 275 98 950 25 679 20 110 93 715 79 285 2 40 4 779 47 87 74 653 65 575 33 960 21 234 6 156 76 628 7 868 48 957 36 520 46 199 19 376 49 699 57 491 3 977 70 191 29 16 68 537 28 976 80 627 38 703 31 632 42 903 23 502 27 65 18 419 78 35 92 363 39 499 88 907 60 250 81 727 86 905 1 426 56 151 67 302 40 871 11 973 69 280 14 806 72 39 5 621 35 857 24 146 63 668 95 106 15 385 13 340 71 285 87 613 84 697 44 363 85 277 17 400 32 781 22 412 83 695 37 245 82 699 58 176 51 550 12 432 41 385 66 970 59 347 73 761 75 595 9 771 99 968 30 530 45 857
97 620 70 281 94 177 51 487 10 743 30 578 58 562 84 223 34 499 6 283 25 597 63 521 66 930 28 545 5 607 56 674 42 896 49 638 83 680 93 730 14 154 4 752 96 728 15 199 65 737 31 111 90 694 82 64 2 346 12 936 62 287 59 628 1 931 79 207 80 335 47 840 3 91 13 833 74 320 53 991 18 543 52 159 23 836 38 507 86 781 35 502 21 760 27 578 41 46 7 924 99 335 33 949 55 837 39 309 88 895 40 922 81 215 19 443 57 589 24 977 91 38 98 956 87 968 92 235 73 966 46 645 11 508 89 958 61 458 68 213 20 846 76 877 60 668 95 932 8 31 22 76 71 48 17 250 78 999 43 634 0 491 26 652 72 583 36 735 75 229 48 840 64 98 45 845 29 888 85 594 37 305 50 938 69 692 54 672 77 170 44 867 67 409 9 120 32 124 16 693
83 920 50 441 82 346 73 869 92 599 60 430 3 105 68 528 65 751 77 943 69 192 19 644 89 163 98 938 47 235 25 821 93 350 58 823 49 652 42 227 84 841 94 761 41 279 97 329 1 865 80 448 29 39 2 713 52 665 4 395 0 402 6 938 62 817 26 178 72 798 39 483 44 379 57 794 16 719 22 458 30 741 12 330 54 551 48 685 91 632 87 290 21 808 28 66 13 468 32 828 70 521 61 954 55 486 79 18 99 762 31 39 14 887 66 583 56 109 46 991 63 490 75 250 43 555 18 513 17 505 86 316 15 768 96 228 71 444 33 299 7 205 78 510 24 168 35 399 67 184 11 610 81 136 74 1 27 178 20 563 59 3 51 852 90 605 8 93 95 146 53 195 37 551 76 123 40 419 85 610 34 439 36 386 10 206 45 241 23 715 88 421 64 580 38 219 9 580 5 586
95 927 68 157 22 327 5 193 50 339 83 369 44 592 89 157 12 391 37 138 85 117 91 259 74 759 75 106 36 492 2 688 24 417 60 112 46 466 96 231 59 721 11 381 63 913 98 831 18 236 31 325 1 581 25 114 29 862 33 155 38 852 34 314 35 776 30 636 8 984 51 47 73 89 21 334 70 266 6 92 77 688 69 146 65 276 97 503 78 123 15 252 64 650 82 846 0 383 40 867 71 150 58 431 20 469 42 180 55 256 4 912 79 797 13 945 61 446 92 365 52 442 54 263 86 757 66 720 84 274 93 101 7 684 26 155 49 384 47 56 56 177 99 649 45 23 14 931 48 403 62 514 16 765 23 668 41 140 39 669 67 665 9 314 57 256 43 56 27 51 88 442 87 790 10 875 53 799 94 929 72 290 17 554 76 198 32 292 28 284 90 569 81 25 3 483 80 257 19 490
49 362 2 716 14 371 66 529 59 321 81 379 3 432 46 777 96 479 11 535 5 300 71 992 51 563 34 408 56 612 89 277 64 183 65 797 35 329 42 482 19 622 80 74 1 364 38 916 32 660 10 942 87 220 20 543 85 817 98 858 72 793 6 119 12 844 76 294 75 148 58 977 99 985 53 54 60 485 92 768 26 534 23 529 93 776 15 731 8 440 57 746 0 701 44 659 83 524 86 951 79 747 63 347 37 308 33 311 28 625 91 96 16 113 73 89 55 257 67 392 69 120 29 567 43 609 22 431 24 762 31 881 17 238 52 108 13 83 94 102 36 535 68 82 39 871 84 862 82 459 25 410 30 204 7 386 74 129 27 846 88 320 47 717 78 338 18 304 95 952 77 324 40 117 61 473 45 289 48 728 9 999 70 702 62 159 90 85 21 548 50 517 54 696 4 706 97 446 41 141
62 676 48 521 31 977 36 363 93 500 77 529 95 417 30 273 80 267 85 566 22 113 92 337 53 517 15 419 8 257 1 607 43 667 82 453 46 611 56 388 89 232 24 872 75 738 18 231 45 172 99 976 29 175 73 798 51 154 37 550 96 705 20 66 25 423 39 674 42 376 57 984 3 2 63 127 19 335 86 412 6 714 38 882 34 604 78 64 67 321 83 492 32 988 4 514 9 635 2 343 33 680 64 84 72 338 21 741 40 358 65 917 54 642 17 932 74 566 69 581 68 548 87 870 7 410 81 261 60 225 16 5 84 200 61 61 52 37 27 116 91 455 59 775 35 893 47 824 58 308 76 632 5 686 49 469 88 72 23 703 90 916 55 173 70 839 13 310 97 931 79 91 11 728 41 526 98 710 14 798 44 268 66 623 28 858 10 161 0 229 71 148 26 365 12 415 94 540 50 389
90 488 72 836 54 631 9 414 44 919 41 30 34 989 64 173 45 377 29 802 96 919 42 777 20 384 49 635 24 126 40 989 68 887 23 302 22 795 37 196 66 163 63 257 78 918 59 919 50 695 70 345 92 262 84 258 61 56 14 883 56 881 30 660 79 865 39 434 12 706 27 981 91 900 16 991 71 93 93 770 80 430 4 775 65 119 82 540 7 150 88 606 1 926 57 734 38 738 83 785 95 298 73 213 43 357 36 265 3 392 33 202 75 169 19 716 15 305 18 979 32 709 89 349 76 739 53 784 67 315 10 659 69 931 2 632 35 17 26 720 13 462 46 892 28 881 77 200 6 771 85 19 0 383 5 801 62 766 58 245 99 63 74 561 60 947 81 36 87 721 8 867 51 245 52 75 25 978 48 436 31 411 21 610 94 904 17 546 11 645 86 706 98 673 47 283 55 257 97 883
92 785 54 579 51 260 38 166 24 326 86 312 27 847 71 660 80 521 17 776 90 880 21 141 19 236 73 914 50 378 41 900 62 426 37 626 29 226 60 335 96 664 16 933 46 270 85 445 9 974 6 676 4 820 42 881 57 369 78 374 44 237 32 819 65 528 67 366 83 580 68 573 5 81 63 228 93 511 59 562 26 104 70 615 35 97 75 386 40 931 89 640 36 833 76 163 64 701 55 90 15 370 28 690 77 605 25 45 7 584 81 623 23 802 10 865 53 484 3 878 47 285 39 920 66 636 91 490 31 107 20 260 88 546 72 388 43 302 18 176 69 183 30 889 48 871 22 315 99 620 95 849 84 698 98 654 0 21 34 844 8 69 11 463 1 579 52 719 14 598 45 622 79 436 94 900 12 17 58 693 13 688 97 872 56 19 33 412 2 947 74 781 49 781 82 82 61 50 87 376
40 704 13 584 94 732 33 325 60 738 52 503 42 303 34 230 45 699 38 322 63 171 92 154 39 63 11 662 82 423 84 531 99 943 19 261 28 302 37 248 73 974 85 738 31 365 78 520 71 629 22 599 46 540 90 224 66 979 95 955 14 799 1 548 4 653 25 367 7 760 43 994 64 198 67 151 23 523 98 164 5 107 53 550 68 966 2 3 44 861 10 634 87 490 32 657 93 220 49 366 36 770 21 959 91 909 83 86 20 431 8 61 55 64 26 917 56 37 61 56 96 736 27 979 75 646 57 61 76 439 72 763 80 505 69 836 17 486 3 384 35 375 16 63 58 726 54 367 50 90 9 410 51 334 89 63 77 442 97 181 29 409 12 37 48 132 18 933 86 347 79 316 74 49 70 505 15 208 81 258 24 473 0 927 59 745 41 70 62 411 6 86 30 396 47 78 88 402 65 95
52 582 47 812 78 877 17 837 40 560 90 688 93 723 22 139 72 20 45 873 67 768 97 980 6 106 21 717 75 561 91 638 59 323 29 977 56 416 84 648 33 305 24 66 87 221 54 786 13 185 81 809 34 449 39 524 89 30 83 100 86 95 25 207 94 571 10 378 16 258 23 863 14 909 32 143 28 389 30 298 38 683 15 933 53 267 60 194 49 786 43 243 70 988 35 622 11 217 95 375 68 648 73 287 88 710 3 120 7 355 18 78 99 700 42 527 62 13 26 579 76 402 4 891 85 173 74 504 46 128 57 827 12 137 41 275 80 224 79 974 71 716 58 691 82 455 27 206 5 805 66 234 44 703 64 595 98 864 31 273 8 642 48 500 61 892 69 721 63 613 0 649 51 184 77 981 20 215 1 388 2 58 92 526 50 580 96 541 55 342 37 22 19 946 65 421 9 87 36 717
13 271 7 354 61 365 25 194 76 789 54 937 60 563 20 601 4 644 75 289 37 499 91 19 17 290 92 484 53 377 5 355 3 249 56 609 63 577 52 213 93 893 33 356 79 86 65 457 15 280 39 360 32 688 9 717 1 652 48 555 34 616 82 888 67 213 71 775 78 387 18 51 50 224 19 264 2 697 87 770 6 324 28 825 24 753 10 480 16 764 80 969 51 611 38 217 31 917 44 923 46 689 59 568 49 882 98 876 11 186 86 753 73 882 12 854 69 605 81 137 88 131 0 145 96 343 57 921 89 61 83 496 85 954 29 266 41 333 90 241 42 698 36 2 95 476 23 238 40 660 22 116 72 220 47 433 99 349 77 294 74 495 45 133 66 196 21 436 70 667 84 663 97 773 68 938 58 334 27 379 30 635 55 614 43 98 64 875 35 265 8 116 26 69 94 130 14 966 62 323
57 351 72 687 91 531 54 756 49 329 19 949 12 529 87 603 64 87 61 815 58 12 2 551 75 505 30 721 25 278 74 475 50 740 93 914 4 809 47 911 73 839 76 165 66 213 34 744 18 205 79 22 42 786 27 523 46 519 35 169 77 915 81 522 63 691 60 615 21 535 3 85 96 245 39 954 69 853 56 986 95 72 52 288 53 35 92 815 5 392 23 356 16 107 33 251 1 583 55 103 67 371 11 564 90 971 68 126 51 615 7 740 9 217 65 381 45 781 80 301 22 352 70 817 10 757 71 419 15 564 83 267 82 979 17 97 28 941 32 537 6 803 88 147 98 547 84 798 40 503 14 290 37 536 13 66 97 144 38 807 99 387 0 372 8 822 48 71 31 972 94 467 26 286 86 940 89 9 24 420 78 727 85 484 36 612 20 246 59 265 44 234 62 358 29 137 43 83 41 411
32 101 38 453 98 375 67 187 9 741 77 991 51 236 27 998 30 470 70 86 8 415 28 954 82 601 86 796 39 264 6 665 0 784 89 720 50 540 99 621 59 345 95 592 37 916 80 548 21 63 14 27 88 329 29 531 55 478 72 709 15 875 26 319 40 497 41 988 73 581 25 694 19 673 43 311 92 582 60 20 18 763 84 110 74 422 36 98 65 639 20 780 64 130 52 585 10 313 85 921 56 415 57 723 13 366 81 516 12 31 45 858 49 165 79 766 91 339 87 403 35 767 75 9 2 870 93 882 58 692 69 408 96 345 47 273 61 884 68 184 42 832 78 499 62 782 33 796 83 784 94 586 44 417 3 206 34 291 76 368 53 780 71 281 63 538 24 875 48 964 46 28 54 813 11 10 90 106 31 369 7 266 1 572 23 862 4 355 66 752 16 616 5 548 97 901 22 223 17 334
18 441 62 168 85 991 16 780 58 274 5 981 70 585 99 77 39 385 56 896 86 125 6 853 51 142 7 533 59 201 8 335 89 462 34 285 63 730 87 135 60 66 26 928 44 530 57 355 48 478 9 494 95 711 84 820 38 716 65 785 52 348 73 427 14 924 24 746 91 814 37 910 55 235 75 92 20 277 97 201 88 62 29 822 17 861 36 233 94 49 22 473 1 936 68 349 4 296 64 249 43 441 96 381 46 72 42 17 93 352 74 356 71 459 33 535 13 125 27 258 0 231 19 654 81 195 35 530 12 914 53 683 49 554 10 811 83 740 80 487 61 392 41 633 76 633 54 146 23 190 79 171 66 650 77 289 2 163 72 783 45 182 30 182 11 327 47 482 92 738 3 462 28 398 15 796 32 930 31 553 82 615 67 15 25 154 78 178 98 519 90 200 69 398 21 677 40 863 50 791
63 867 30 472 84 591 93 649 15 528 33 450 99 437 0 501 54 756 67 329 64 638 38 107 13 45 74 400 89 344 94 607 3 994 92 132 42 330 10 277 21 206 31 352 4 144 8 463 47 194 5 407 11 710 78 778 73 925 53 926 79 273 6 519 25 578 51 548 26 981 55 861 52 655 32 833 57 414 28 267 34 853 43 652 83 158 56 651 19 729 20 553 1 351 58 962 41 358 24 495 40 118 49 412 96 700 61 960 76 725 37 405 91 841 12 561 85 68 88 514 80 434 44 873 68 963 71 966 22 943 72 855 23 365 36 665 69 896 16 428 95 476 97 434 9 288 14 319 2 582 60 45 50 172 82 719 65 417 29 551 17 544 35 243 48 968 81 958 39 343 90 797 7 938 27 278 75 436 18 798 70 555 98 118 77 130 59 91 87 921 45 289 62 372 86 20 66 229 46 97
20 394 3 453 76 916 85 325 69 192 99 222 64 2 90 99 11 725 56 5 62 890 49 609 35 205 4 692 51 771 17 565 43 539 93 412 87 994 88 173 89 983 27 448 18 424 97 977 74 384 9 183 8 689 65 268 34 302 39 921 58 241 14 121 12 670 86 202 6 794 40 449 55 531 75 357 57 638 95 51 21 453 70 672 45 669 42 877 92 17 38 189 46 404 31 751 26 509 71 536 84 266 98 327 59 118 66 76 91 552 23 446 24 624 2 169 81 29 61 386 41 617 48 544 52 27 73 141 96 842 72 919 10 33 25 402 78 747 7 415 37 470 22 311 33 706 68 178 19 855 50 166 80 56 79 3 82 669 16 718 32 696 67 822 36 710 44 487 30 901 1 526 83 702 54 411 29 663 63 597 47 762 13 359 5 441 28 62 0 344 53 1 77 434 15 550 94 30 60 43
34 21 77 337 80 598 24 93 42 376 94 577 11 227 12 897 84 6 67 274 76 916 20 216 26 217 30 488 8 217 78 522 4 576 83 26 22 966 81 907 17 64 35 488 70 651 19 528 90 914 99 359 50 461 54 281 21 569 56 453 27 877 28 513 72 830 68 887 74 451 65 504 86 706 2 297 91 399 14 986 6 359 16 333 97 763 75 487 44 779 63 652 47 288 87 427 96 266 55 987 13 316 23 241 36 23 85 245 46 509 59 769 0 631 7 6 15 877 41 121 3 419 5 743 31 377 61 927 89 816 92 725 51 904 52 852 1 636 9 564 93 332 39 219 62 854 40 442 33 504 32 497 60 586 49 326 10 743 29 927 64 953 57 510 71 684 37 491 45 217 95 864 48 764 66 733 43 182 38 216 98 908 53 765 82 676 73 993 69 991 79 689 18 672 25 799 88 360 58 604
76 914 53 520 44 353 68 947 29 153 51 355 84 502 89 65 83 715 0 280 14 273 9 658 56 423 85 583 36 507 50 660 39 458 79 349 1 835 49 17 87 826 40 129 13 14 48 281 34 634 96 941 61 387 42 301 11 866 93 104 46 41 37 150 30 97 95 376 16 704 91 532 22 210 38 197 7 785 74 626 73 882 33 992 23 291 90 703 86 986 99 986 24 555 5 736 55 204 58 369 57 623 62 896 60 438 4 373 21 399 12 465 71 750 94 257 64 328 78 132 41 137 72 5 88 175 43 85 63 797 18 209 3 118 80 122 31 367 70 755 66 62 17 738 92 625 15 857 27 9 8 66 54 508 45 538 67 362 2 426 19 294 77 47 26 860 59 583 6 599 81 312 65 131 82 866 98 254 20 776 28 411 10 349 69 251 35 106 25 860 47 837 97 169 75 501 32 118 52 370
65 954 29 955 27 799 19 668 68 126 63 24 1 998 16 792 6 218 51 165 26 395 55 256 44 169 52 307 77 277 59 865 66 130 41 29 74 591 50 582 70 341 37 623 39 840 81 89 73 291 28 851 86 21 17 818 14 521 32 562 76 334 79 576 21 616 91 583 36 26 7 732 34 13 92 551 4 871 23 317 18 832 31 429 84 586 54 453 67 35 72 930 45 823 9 267 33 233 46 481 15 718 35 354 22 872 88 329 56 290 69 391 71 436 60 27 8 143 58 560 93 642 30 803 89 951 20 375 82 630 5 548 53 729 38 309 49 169 97 188 61 608 95 932 13 906 85 703 90 739 57 325 94 455 83 751 78 806 96 664 10 737 25 792 48 604 2 314 40 794 75 666 11 278 0 593 3 228 47 888 99 685 24 787 80 951 43 597 12 184 64 612 62 918 87 558 98 442 42 309
53 462 58 882 50 948 75 666 13 588 6 214 69 458 54 948 88 874 47 278 24 437 79 165 18 534 63 830 25 885 32 267 92 824 43 534 98 616 29 611 72 789 45 580 44 691 3 767 0 428 5 827 59 523 14 290 28 141 39 345 1 481 11 15 89 361 4 390 61 432 82 330 36 762 73 96 60 788 22 822 8 695 34 396 19 953 30 518 71 580 20 350 87 53 90 503 49 148 65 618 68 907 26 106 27 172 41 436 67 373 97 304 52 606 38 721 64 597 51 877 95 126 35 296 78 88 74 383 2 709 77 435 10 503 81 688 16 999 99 647 93 188 94 63 86 411 76 131 80 21 55 374 23 983 9 646 66 752 40 740 37 853 17 985 83 892 15 217 85 845 46 35 31 479 48 250 56 96 70 899 7 577 62 931 12 655 96 168 84 924 91 257 42 910 57 21 33 855 21 738
2 385 90 80 47 277 72 43 13 809 36 273 23 543 16 657 61 2 25 1000 11 235 97 476 1 196 29 623 85 182 89 789 50 189 73 479 53 749 80 361 75 423 68 182 6 132 15 957 74 363 43 149 56 586 46 497 44 457 40 776 34 593 82 217 4 555 77 479 17 933 8 214 49 229 91 698 98 33 93 324 66 843 69 297 9 24 20 588 94 968 41 456 24 734 52 866 64 5 28 858 60 156 26 433 37 558 63 965 87 394 92 178 71 941 86 411 81 60 67 435 0 330 14 505 3 708 45 660 83 16 32 55 62 840 51 364 12 28 31 432 57 991 99 875 59 4 18 844 70 573 84 753 27 154 65 833 35 232 78 323 21 988 42 809 54 471 79 670 96 242 38 764 58 542 39 947 30 979 7 957 88 496 10 667 55 923 33 883 5 890 19 948 48 981 95 46 22 632 76 610
61 609 24 545 4 614 52 665 20 75 39 239 80 69 8 877 48 280 92 237 93 392 28 181 57 437 87 967 26 26 50 332 31 302 21 567 35 685 59 655 66 687 38 73 51 977 77 285 7 963 91 362 76 952 88 600 82 366 65 422 19 922 14 42 12 313 60 120 1 786 49 506 30 490 85 908 17 220 37 182 36 653 96 785 42 121 99 587 53 932 81 42 29 449 55 375 70 390 10 467 5 891 74 112 27 863 43 601 56 372 15 669 34 883 46 994 86 825 44 554 62 360 68 244 6 603 45 281 3 519 67 593 95 63 11 883 90 918 78 232 2 502 22 343 98 686 97 239 0 176 41 1 83 132 54 492 25 536 69 668 64 791 16 43 63 756 71 306 23 901 47 938 33 539 13 327 73 257 79 632 40 635 72 742 58 381 89 420 18 806 94 347 32 848 9 993 84 288 75 104
75 132 81 103 97 496 46 115 38 182 4 501 18 448 86 124 39 307 92 826 30 211 11 437 13 700 3 972 82 643 43 338 24 526 58 687 35 963 95 871 2 336 44 159 42 351 34 409 7 570 26 345 61 199 33 253 93 742 51 427 73 202 89 252 40 38 76 412 56 796 90 488 85 234 62 686 6 158 88 544 50 691 15 264 16 567 59 55 12 225 94 792 57 52 79 843 36 278 71 902 45 929 37 690 83 821 31 171 98 932 49 374 84 242 1 584 5 346 91 25 67 40 32 827 53 976 65 244 63 849 0 165 52 904 77 961 66 845 23 975 25 86 41 888 96 394 78 850 60 638 48 758 64 267 68 901 27 605 69 730 22 585 74 225 10 48 99 698 87 731 17 561 47 92 70 530 21 171 9 501 55 531 14 340 19 567 20 406 54 559 29 275 28 873 80 36 8 391 72 593
68 515 76 810 67 484 56 713 37 258 41 395 83 854 11 239 84 118 30 294 1 504 29 795 47 315 79 269 66 756 46 492 6 871 55 436 32 748 17 745 27 72 19 580 77 926 62 179 95 489 42 847 58 75 71 430 91 385 87 446 31 341 97 942 20 89 7 277 94 11 12 174 9 736 82 816 28 794 16 340 13 885 61 352 54 433 40 129 64 23 57 190 0 569 14 524 51 156 33 1000 75 743 25 886 18 84 65 273 35 1000 3 496 23 626 96 562 89 736 99 864 38 367 26 430 8 478 48 819 93 378 44 716 90 128 34 380 52 368 43 949 45 750 39 107 22 876 70 502 86 357 74 296 50 91 60 255 21 771 53 791 4 350 85 417 80 818 36 14 78 645 73 663 10 324 81 736 72 813 5 907 88 329 24 318 63 374 92 730 69 455 98 476 49 291 15 161 2 510 59 711
61 270 10 574 54 246 35 398 23 383 27 740 86 864 97 822 42 497 13 670 12 935 38 727 24 738 53 284 74 345 28 748 94 349 92 715 9 437 44 136 32 998 34 535 99 995 58 555 51 737 30 916 40 290 47 205 68 735 82 138 73 386 43 985 3 822 89 991 55 823 2 154 77 611 70 30 87 878 5 740 88 727 95 109 71 151 85 433 18 19 76 492 64 543 48 228 83 322 63 689 78 537 75 866 22 378 21 761 84 745 79 908 91 381 17 849 11 213 50 49 60 194 45 514 59 488 7 545 49 124 16 675 19 372 81 228 52 244 67 800 90 690 62 704 33 423 25 201 80 577 8 346 20 902 98 237 93 394 39 180 72 222 65 789 69 628 29 196 41 748 1 181 0 456 14 917 15 375 26 821 96 299 66 246 31 97 36 6 56 219 57 881 37 299 4 783 46 144 6 215
1 732 96 79 56 121 7 206 19 878 32 789 83 392 61 236 22 342 49 236 74 563 37 453 31 942 26 922 77 16 57 968 97 416 63 304 60 660 40 129 25 801 55 971 0 384 15 831 99 431 24 264 36 848 87 69 98 569 4 975 16 145 52 502 53 2 69 614 2 55 70 57 76 161 51 551 78 480 73 365 28 352 82 620 54 865 92 973 29 758 3 862 8 106 91 452 46 387 35 852 30 568 85 884 86 904 84 337 10 440 72 904 39 505 64 798 50 211 95 162 17 760 59 903 5 658 65 911 71 391 18 450 21 751 79 286 42 426 47 209 88 117 94 959 9 398 11 449 38 62 12 920 62 522 89 347 93 127 81 211 14 233 58 367 48 489 90 259 13 424 67 41 66 95 68 373 27 138 34 124 75 383 44 436 6 998 20 610 23 919 80 364 41 145 43 726 33 70 45 584
77 574 29 120 43 324 81 848 55 559 26 255 66 982 92 554 8 846 2 294 27 618 90 696 84 292 88 69 25 419 79 994 64 741 33 656 71 82 98 874 24 350 28 452 56 33 83 838 1 237 15 133 41 701 54 99 75 252 0 582 17 936 10 580 3 441 67 792 4 743 91 658 76 596 80 795 52 927 21 333 6 381 62 2 97 559 9 809 36 730 69 904 57 730 51 44 35 803 20 297 44 787 40 931 99 242 37 668 74 869 59 349 5 754 30 236 82 446 34 495 23 939 72 694 93 824 85 310 68 982 65 253 70 372 7 691 11 107 95 184 60 11 73 32 49 501 16 117 58 442 14 177 22 695 50 974 18 89 46 302 19 382 53 2 61 72 38 716 47 74 12 487 96 582 13 132 42 353 94 587 32 136 45 851 63 650 31 506 48 155 89 104 87 643 86 946 39 814 78 837
60 112 33 650 16 470 13 141 82 665 10 233 51 447 87 867 24 502 27 435 75 828 11 235 1 1 62 837 61 780 73 514 77 312 31 794 9 481 68 359 92 822 86 70 63 534 21 733 72 493 81 447 29 932 30 145 98 659 71 108 55 497 67 286 8 414 23 910 5 718 97 104 19 836 39 499 49 859 37 949 52 163 85 833 94 433 83 623 74 546 35 943 90 995 38 543 26 754 96 327 3 322 43 828 84 997 93 480 6 460 65 424 88 649 80 600 22 400 17 963 58 361 50 687 46 545 32 273 28 833 54 215 36 765 45 422 99 939 20 439 57 176 15 298 44 235 2 166 0 66 7 936 53 131 64 252 48 217 78 968 42 260 14 436 4 476 95 780 69 890 66 358 12 22 79 320 47 826 76 250 59 19 89 666 18 603 34 855 70 242 40 801 56 542 91 673 41 583 25 819
68 771 20 896 52 524 51 846 92 529 66 365 61 907 82 151 36 178 46 896 80 227 98 729 40 801 67 828 9 244 2 46 83 665 95 428 22 1000 91 9 14 971 72 471 41 921 5 523 34 995 76 231 63 577 58 340 10 104 62 240 17 241 60 578 42 894 53 851 11 514 59 485 99 274 84 970 64 546 94 507 77 929 16 830 25 107 30 798 71 125 21 796 81 670 48 211 7 973 89 894 55 839 74 287 56 400 39 525 43 685 54 450 31 102 35 717 0 376 1 965 87 507 3 337 65 679 86 295 15 233 32 933 29 294 50 3 70 193 19 418 18 233 75 406 6 173 33 667 38 719 12 724 44 197 79 495 73 333 97 522 45 956 85 696 93 605 88 342 47 518 27 480 96 948 13 266 49 208 26 259 28 397 78 424 4 716 90 671 57 205 69 95 8 112 24 815 37 292 23 676
45 794 93 568 44 252 71 900 87 114 67 555 21 682 42 837 73 196 36 881 0 998 83 220 92 488 14 901 81 96 31 337 22 600 52 114 10 273 88 320 37 445 43 581 29 427 62 168 20 214 66 670 3 870 2 430 54 343 50 192 90 424 64 300 51 522 5 312 68 96 49 618 99 500 18 674 98 696 74 638 23 830 27 350 89 700 26 448 38 742 85 722 33 667 59 814 32 946 25 97 82 857 8 247 41 273 94 977 11 566 19 603 55 718 96 786 84 495 79 767 1 946 75 627 13 71 72 119 39 300 48 790 61 569 69 683 56 847 58 835 15 77 35 476 34 672 65 907 4 525 86 400 60 755 17 539 16 506 97 600 24 857 30 216 80 256 46 971 47 600 40 633 76 707 77 484 53 175 91 816 95 52 12 679 28 732 63 515 9 980 57 361 78 925 7 911 6 179 70 380
21 455 29 476 1 445 53 825 60 510 89 923 74 931 22 280 16 545 97 787 11 577 18 612 61 497 56 419 92 481 28 250 32 30 15 155 57 76 69 295 54 878 27 19 49 936 84 169 93 763 9 397 76 586 86 686 48 920 64 182 23 809 71 441 42 504 94 383 91 109 85 923 67 962 75 18 7 770 0 573 25 949 17 208 31 117 80 684 68 652 38 7 55 881 47 285 6 806 78 433 87 374 36 184 45 382 58 160 95 528 72 994 73 17 83 965 90 855 88 226 62 241 98 679 43 792 40 741 65 957 77 353 51 247 59 700 14 762 34 940 13 391 35 755 24 115 37 420 20 688 44 349 26 848 39 535 50 684 8 539 33 702 10 7 70 286 3 819 66 427 99 681 30 823 4 517 82 348 12 774 63 647 2 129 96 669 46 87 41 908 81 436 52 364 19 765 79 369 5 314
32 762 16 214 14 598 99 621 52 431 2 228 67 848 96 67 56 705 68 631 28 382 33 773 69 376 35 19 59 287 49 692 90 202 7 748 11 242 94 375 80 182 5 653 92 252 83 175 15 527 75 873 43 376 36 619 62 519 93 721 64 990 76 791 50 437 44 547 17 643 37 167 97 45 70 884 6 128 48 682 74 834 61 508 31 610 79 538 81 794 3 463 77 757 55 807 65 534 30 252 86 437 42 915 29 620 91 871 88 51 34 176 18 388 54 833 85 425 57 486 26 563 38 463 0 994 13 921 95 287 20 840 51 17 84 270 87 464 8 615 39 756 47 166 72 911 1 585 98 92 10 828 45 462 46 224 63 996 53 520 21 315 25 150 58 460 60 390 4 227 23 533 89 633 27 872 41 271 71 179 78 314 22 544 73 589 24 940 19 922 66 386 9 917 40 63 82 981 12 974
98 878 30 114 18 752 99 883 20 5 74 90 86 322 26 647 24 673 88 226 44 529 13 947 57 390 49 172 96 522 91 35 35 213 1 510 55 961 79 724 28 420 46 884 61 177 90 686 64 551 14 188 23 232 80 960 52 474 43 390 7 242 66 338 5 425 31 289 95 337 54 958 16 951 67 419 60 190 70 584 8 327 93 897 97 902 32 341 48 195 72 700 81 580 92 495 11 727 76 637 58 23 56 310 47 464 12 383 6 959 4 187 87 230 75 146 33 498 41 406 68 307 89 488 62 77 63 783 29 135 2 976 39 729 83 457 65 226 53 417 45 876 25 154 84 940 17 160 19 961 85 568 77 453 0 66 82 861 71 894 22 716 94 685 73 695 69 699 21 670 3 312 10 243 40 571 42 622 51 467 27 922 34 919 15 387 78 474 37 82 9 48 38 402 36 27 59 670 50 217
2 808 79 414 23 282 35 346 4 700 57 36 17 189 84 617 1 920 9 128 52 50 98 83 72 362 58 859 59 85 39 240 65 827 18 180 99 863 73 868 68 531 29 236 40 846 28 929 37 62 36 974 7 237 6 890 12 599 32 781 96 203 27 947 66 64 34 545 47 306 95 228 43 947 54 825 85 246 11 260 94 944 69 60 97 231 20 354 87 732 41 275 77 629 16 727 3 866 71 662 88 240 26 967 62 144 45 846 75 705 44 839 70 593 61 146 51 305 10 504 31 818 60 788 5 604 67 617 53 796 22 459 14 728 80 275 81 461 42 195 21 856 86 333 49 314 82 681 56 544 64 624 19 949 46 264 13 596 92 885 63 815 78 666 55 681 83 27 24 979 38 576 48 200 8 541 91 351 0 562 90 618 89 39 25 631 50 610 74 925 33 137 30 616 76 26 93 346 15 300
78 526 36 94 43 71 97 529 47 330 41 76 20 616 12 729 68 939 15 736 80 61 88 519 14 791 27 300 11 391 76 970 91 919 89 941 96 565 19 814 54 693 94 48 28 366 49 722 57 562 53 955 24 258 74 845 22 600 90 137 35 946 21 42 85 873 92 789 2 776 87 450 63 107 65 576 0 99 56 544 33 736 23 989 48 51 51 791 99 374 64 329 31 286 40 144 16 991 8 816 1 885 46 328 44 974 72 530 59 967 26 782 3 463 70 765 52 983 6 218 93 313 77 268 38 244 55 177 71 444 98 861 60 901 37 645 50 401 84 377 45 167 79 458 67 674 30 532 10 980 61 715 75 318 34 460 81 34 66 618 82 281 18 110 32 269 9 102 7 870 25 155 17 250 58 39 39 786 4 674 95 201 83 821 86 895 62 488 69 253 29 934 5 449 73 26 13 548 42 975
66 480 14 3 33 238 92 890 22 371 69 537 73 20 49 525 64 653 18 305 3 790 38 35 45 999 98 11 70 824 27 812 10 730 20 200 63 306 17 880 65 391 15 567 86 203 6 225 34 629 36 288 78 777 0 365 76 309 37 728 77 280 79 826 43 757 44 330 9 653 31 237 81 472 60 759 41 173 62 803 54 463 46 116 25 215 21 408 5 638 30 98 24 90 68 502 99 357 89 203 51 908 32 965 95 265 26 616 40 369 85 289 59 391 47 624 75 820 55 393 80 596 42 690 83 381 53 724 93 412 82 291 19 759 91 678 74 669 88 395 90 756 71 944 57 351 61 306 2 128 39 413 4 562 11 369 52 455 56 304 13 868 35 458 16 548 28 963 67 6 96 873 97 807 58 779 23 57 8 484 87 529 72 999 50 442 84 998 29 175 1 207 7 832 12 137 94 945 48 114
10 526 94 401 42 406 77 727 48 1 6 150 3 558 63 493 65 399 49 66 24 659 85 582 82 50 4 209 40 93 9 662 70 208 89 661 32 713 62 969 36 736 1 609 7 461 16 642 99 67 11 190 37 122 18 977 88 749 83 145 31 87 64 444 26 351 91 805 44 198 79 718 15 602 75 349 2 965 71 540 13 985 38 202 45 355 98 476 35 91 59 202 92 12 93 169 67 748 55 858 95 939 73 185 78 888 21 34 74 972 27 879 0 659 54 774 41 107 72 196 80 192 84 470 22 940 57 201 81 347 23 371 29 704 43 983 61 941 28 345 69 208 5 256 50 220 34 812 76 921 87 590 96 92 51 363 90 213 52 80 97 550 53 266 46 58 19 214 86 396 17 251 33 577 14 994 66 430 58 220 30 669 12 470 56 20 68 739 20 5 25 356 8 336 39 958 47 400 60 128
87 790 22 448 95 452 43 618 82 252 94 438 83 283 14 488 76 664 55 519 98 859 67 736 41 723 81 657 73 505 77 763 59 528 37 81 35 33 4 342 0 24 89 194 42 76 51 273 97 685 45 615 99 574 27 242 40 697 33 699 66 418 75 460 9 370 38 893 15 405 63 96 31 980 46 42 86 516 7 446 3 780 30 787 49 691 79 909 11 645 88 77 8 459 12 742 54 960 36 159 65 367 57 7 29 692 39 45 6 524 60 59 23 336 56 619 16 658 52 590 50 417 13 646 85 299 44 63 61 917 64 581 69 550 18 22 62 410 74 805 71 384 68 84 25 3 28 713 17 433 90 58 78 368 10 864 48 510 24 578 32 634 93 601 26 944 58 466 20 696 53 289 2 753 70 519 21 328 34 645 47 806 5 445 92 181 1 699 72 973 96 653 19 753 84 699 91 252 80 535
67 744 35 651 71 499 80 239 73 970 94 543 68 944 40 484 62 970 10 184 5 646 22 419 63 967 7 59 70 296 41 618 82 542 6 874 57 271 52 705 46 730 39 728 12 630 28 731 25 914 23 118 31 678 37 689 92 637 32 555 54 723 93 512 91 740 60 464 27 706 13 841 20 307 72 368 58 517 69 46 51 158 43 510 17 437 76 21 87 965 79 826 16 987 18 68 34 916 44 100 89 347 24 588 75 457 90 793 19 629 30 691 96 250 66 330 78 113 99 977 26 546 0 761 11 286 77 412 29 504 98 167 64 551 85 39 83 45 45 217 38 268 74 965 50 1000 8 145 95 552 53 108 2 975 88 273 56 188 81 180 61 500 15 370 59 15 84 902 48 881 4 482 55 952 1 857 42 874 3 660 97 106 33 224 21 750 86 34 65 730 49 296 14 257 47 13 36 576 9 437
42 569 65 381 78 912 8 764 32 739 62 276 81 52 11 827 63 394 48 580 74 160 41 733 21 379 30 9 22 857 15 418 45 663 17 385 23 466 37 371 68 374 16 184 88 117 87 218 79 21 94 768 95 547 61 167 39 779 25 918 93 632 7 520 50 910 12 512 19 46 26 424 60 85 72 770 54 828 76 384 91 265 6 263 70 458 56 4 85 389 31 501 83 380 1 732 69 279 80 217 97 121 38 122 2 370 86 394 14 430 84 483 46 65 77 402 40 444 4 302 55 114 27 62 57 539 10 138 3 85 35 70 9 457 66 381 13 752 59 352 0 604 18 246 64 528 96 879 36 159 75 684 53 990 5 33 47 172 82 320 49 307 24 343 58 598 44 772 67 162 98 325 34 874 52 607 71 464 33 193 29 378 73 273 89 130 92 944 28 549 51 944 99 428 90 244 20 351 43 142
47 553 81 322 12 304 48 809 96 332 15 639 35 683 22 986 2 906 29 931 50 773 88 337 75 121 93 198 78 928 76 773 77 297 36 510 32 836 6 826 13 822 58 851 51 873 43 883 60 223 40 946 25 667 30 831 1 694 28 869 56 785 11 103 92 260 27 475 17 868 89 765 70 305 65 444 74 817 55 993 44 116 21 37 4 204 5 565 39 277 97 402 72 201 95 616 34 661 82 505 98 31 8 800 24 422 87 411 62 84 73 984 37 877 64 990 38 255 26 665 49 888 33 413 71 734 23 869 3 661 91 529 63 676 7 223 31 169 0 472 83 766 94 973 68 970 19 988 85 563 57 687 61 658 69 831 45 246 99 794 42 16 90 298 9 513 20 533 84 212 10 717 53 744 14 909 86 423 79 824 67 671 80 36 66 357 41 664 18 168 54 68 16 984 59 614 52 53 46 105
11 674 34 65 90 846 93 516 12 759 61 732 75 992 50 659 54 84 71 378 35 299 30 334 5 56 53 829 77 782 89 189 69 365 15 918 86 144 10 894 67 899 66 294 46 829 73 234 97 730 41 835 13 300 51 951 42 217 31 447 95 394 65 432 24 288 7 827 72 981 76 456 47 414 9 232 0 758 70 821 85 912 36 206 88 443 74 401 45 623 81 557 79 840 49 517 1 741 84 152 82 58 18 894 37 803 98 635 63 631 96 713 19 866 99 721 57 150 33 506 16 852 56 584 3 135 58 880 78 430 2 352 60 326 23 37 87 445 14 534 27 833 83 337 29 393 92 863 28 755 20 950 39 794 4 31 26 892 6 591 43 870 64 738 62 695 80 561 44 421 91 58 25 897 48 371 52 17 59 927 22 673 8 466 32 765 17 812 21 160 38 37 40 64 68 254 94 493 55 568
30 566 37 304 21 117 86 547 40 140 36 777 17 286 95 970 27 5 70 799 42 687 57 928 18 678 84 229 87 198 41 612 28 171 20 952 76 637 79 558 88 412 5 383 51 570 33 291 83 519 53 40 9 881 92 67 68 771 7 272 24 752 39 732 29 166 85 683 60 150 49 776 67 644 94 369 22 569 81 833 82 108 31 785 75 668 96 436 1 353 99 759 66 273 14 243 34 634 56 1000 25 248 90 13 69 398 63 807 2 596 50 528 8 272 44 321 59 110 10 295 64 938 38 442 77 457 80 494 3 761 26 906 97 657 19 162 61 493 16 434 73 832 32 6 71 347 35 896 52 663 6 103 43 377 45 195 98 605 91 49 4 254 58 472 72 39 55 227 48 12 11 930 74 260 0 150 62 338 15 144 12 12 13 379 54 138 65 369 46 52 89 25 23 339 47 163 93 97 78 6
19 404 28 848 45 399 64 341 20 206 44 450 69 156 29 694 74 477 98 853 96 470 47 643 85 715 70 762 61 973 27 694 52 105 87 725 53 966 97 488 25 250 33 452 46 437 94 412 26 46 12 592 66 247 51 762 32 992 73 240 42 881 5 672 55 892 14 8 2 561 82 779 81 361 37 585 86 191 13 179 10 366 38 993 50 119 77 956 11 53 57 347 8 213 75 809 78 249 36 106 58 301 99 571 67 701 3 264 65 47 83 719 0 770 63 483 17 868 79 581 89 84 56 462 88 7 34 708 35 170 68 13 72 507 43 164 49 432 84 89 9 932 93 827 21 714 60 852 31 556 41 521 15 624 4 935 95 662 40 127 48 737 76 575 23 719 80 466 24 565 71 743 1 925 22 702 59 779 62 590 92 727 6 413 7 59 39 49 30 759 16 287 54 217 90 811 18 792 91 587
31 318 79 456 81 96 6 323 46 781 49 345 3 67 73 861 95 567 66 842 20 753 33 926 30 228 84 448 32 949 71 490 7 295 59 166 24 347 90 326 74 660 98 382 38 38 56 95 15 896 17 668 88 67 2 99 39 189 19 974 82 277 18 732 22 633 43 512 48 374 13 189 91 578 62 845 72 502 37 917 0 888 60 287 69 307 83 409 80 734 57 799 87 630 52 142 75 671 42 560 67 621 27 180 89 297 63 806 86 667 1 710 76 985 25 340 10 888 45 517 65 651 53 379 5 126 29 860 36 643 50 583 26 393 78 767 58 637 96 850 99 138 93 749 47 565 85 548 64 937 94 924 16 492 92 282 12 604 77 835 40 105 55 251 41 432 9 58 14 879 34 122 21 706 44 702 51 808 70 886 68 699 8 786 28 142 4 93 23 286 11 87 35 33 54 110 61 135 97 563
7 651 20 566 87 530 76 288 26 580 6 267 62 685 33 67 82 986 15 132 95 731 8 293 17 656 48 313 4 86 18 654 5 674 22 847 35 177 29 301 38 347 93 204 54 951 72 492 81 459 52 480 14 258 59 600 60 936 51 628 47 348 0 623 94 847 16 837 63 699 40 2 24 135 21 160 68 749 42 610 73 99 39 346 9 969 49 278 1 602 69 159 91 789 46 706 83 821 45 504 67 337 85 596 70 588 88 322 61 296 80 296 79 85 50 793 77 286 25 820 37 482 3 372 11 842 56 325 57 701 84 521 98 313 13 848 78 331 53 49 27 132 23 205 90 531 30 270 99 232 55 461 89 658 86 457 64 240 31 204 19 412 12 417 71 953 65 697 28 808 58 702 75 882 34 531 2 392 96 627 92 837 41 606 74 980 10 57 32 550 43 739 44 794 36 288 97 88 66 965
66 388 19 520 31 46 22 912 14 767 45 142 71 549 17 956 33 923 77 939 7 835 98 751 6 235 50 438 64 291 25 16 49 259 43 530 42 841 30 55 40 361 48 290 13 156 9 707 79 202 59 544 44 277 35 516 94 186 68 605 26 651 61 238 5 726 96 979 72 696 62 263 84 586 78 150 81 811 91 783 56 666 46 712 1 138 69 686 39 231 53 364 70 188 83 557 67 329 4 515 29 73 12 690 87 995 2 666 57 399 10 790 41 944 80 661 23 690 51 283 76 343 0 628 95 806 90 543 86 781 88 915 97 172 8 390 74 368 99 88 16 223 20 44 37 180 15 126 27 138 55 615 38 4 52 398 47 608 73 226 60 998 58 261 54 167 3 734 93 611 18 472 75 9 36 180 92 161 34 324 32 713 28 174 24 535 21 754 89 839 65 395 85 197 82 327 11 144 63 393
76 478 14 490 48 421 82 20 92 827 47 63 78 293 97 445 60 709 6 304 73 394 35 38 30 582 33 307 39 261 41 753 89 948 69 767 56 103 91 880 64 267 45 1000 99 862 90 424 63 238 24 362 87 288 31 695 42 290 55 650 1 710 18 420 13 959 80 807 20 624 22 61 65 516 19 32 25 201 10 131 95 110 85 903 59 927 46 443 54 68 5 235 37 993 86 406 49 266 2 507 17 965 58 191 36 352 79 342 61 981 43 884 70 543 3 632 66 525 75 630 98 240 52 23 96 588 67 691 83 848 38 548 93 941 8 907 11 67 72 740 51 273 32 583 23 828 74 142 50 730 34 261 84 926 88 951 71 142 0 8 62 674 57 537 4 790 15 261 28 926 26 698 7 219 21 200 68 878 29 385 53 916 77 917 81 962 12 59 40 333 44 882 94 500 16 339 9 592 27 217
1 540 46 1 12 513 74 972 23 474 45 737 82 632 57 689 27 782 87 524 37 712 92 661 47 31 68 900 93 191 78 397 25 631 42 88 19 458 62 583 94 656 49 807 72 607 7 791 76 542 24 418 14 670 11 749 26 647 20 778 84 212 8 68 81 219 60 641 58 901 85 206 0 556 10 276 16 357 80 490 29 298 91 661 53 900 39 768 90 30 34 424 44 652 83 851 32 961 67 115 15 288 48 621 55 600 73 856 21 18 2 153 95 566 99 71 36 321 6 873 35 598 89 260 71 318 4 831 54 907 9 929 40 209 13 49 77 751 52 428 50 245 61 86 65 76 18 440 5 956 69 700 98 554 43 921 63 744 79 956 96 174 64 809 59 72 30 38 75 411 17 376 33 203 97 758 31 207 41 304 66 948 28 120 3 629 56 414 38 977 86 487 70 178 22 652 51 386 88 217
59 166 86 188 18 939 34 710 40 417 31 103 10 942 81 503 22 680 37 716 79 1000 28 660 55 803 6 468 82 262 20 302 69 572 4 577 98 12 48 155 71 261 94 991 36 881 12 511 51 814 90 827 73 275 8 911 16 579 62 288 87 946 50 713 27 398 29 120 70 556 68 936 95 646 15 743 84 261 72 924 63 83 78 196 52 784 23 486 44 548 58 257 57 814 49 73 45 439 25 849 14 81 74 427 75 524 92 209 13 318 7 930 35 111 3 415 65 222 41 948 93 145 66 135 47 879 11 383 67 986 60 581 88 467 5 688 9 501 53 940 97 549 54 7 17 551 33 229 76 171 91 6 26 981 0 563 56 492 42 554 39 305 83 443 61 216 77 867 38 184 80 474 30 254 19 182 85 820 2 510 96 646 1 753 21 577 46 470 24 740 64 278 32 886 99 638 43 677 89 545
50 235 47 818 51 994 35 844 98 553 94 603 36 942 64 738 9 529 2 880 62 221 20 575 57 21 78 604 14 403 68 734 73 661 63 421 74 285 25 821 0 296 46 757 81 48 90 331 56 664 75 665 79 893 76 610 42 303 26 383 29 998 72 432 44 235 67 524 12 840 80 647 1 852 27 555 37 820 54 843 61 974 4 266 43 844 71 740 59 24 13 647 19 822 86 961 31 887 66 951 85 152 11 813 22 343 38 615 49 320 69 342 58 720 45 748 87 958 83 447 91 57 55 884 89 818 8 832 60 651 84 535 77 603 7 92 70 236 41 688 52 67 93 24 53 463 40 630 24 356 16 547 32 381 92 56 28 430 82 464 65 554 21 925 48 441 6 904 18 262 99 616 96 194 97 933 3 982 10 154 95 628 33 825 88 126 5 770 34 892 23 966 15 782 39 919 30 896 17 703
89 590 46 447 19 892 81 394 12 95 52 944 16 363 91 233 83 296 55 955 63 943 13 398 57 393 23 672 6 334 68 644 98 688 9 748 96 145 5 68 90 958 49 976 58 985 53 661 26 452 87 324 84 96 59 213 44 639 99 368 61 74 22 972 11 838 30 386 32 358 0 368 14 844 64 627 42 413 1 578 71 710 92 524 33 397 21 207 80 130 20 247 10 266 93 411 25 402 2 128 34 26 37 120 67 676 72 770 66 675 31 133 88 23 79 342 24 724 36 370 50 164 54 414 70 197 43 391 95 766 7 535 18 851 28 411 51 816 78 757 29 628 38 898 85 634 41 32 56 699 8 136 75 815 77 356 65 929 15 35 73 558 86 855 39 504 3 309 45 467 27 140 62 149 4 54 97 34 60 964 48 90 82 744 74 959 76 484 69 997 40 940 17 76 94 665 35 640 47 866
30 560 15 552 4 37 45 485 59 529 70 586 9 926 17 125 56 374 36 869 12 135 65 774 7 243 3 398 94 937 25 646 64 73 20 769 40 355 97 524 82 409 19 267 63 814 72 380 2 389 11 719 44 622 67 135 66 420 5 485 79 769 26 639 81 824 46 689 78 717 6 287 24 950 62 895 85 386 91 817 98 993 29 708 61 480 37 946 87 515 28 919 0 342 86 80 48 281 47 231 21 449 99 867 49 209 77 662 27 638 32 881 50 787 96 811 14 444 8 164 88 257 22 669 71 673 31 254 51 300 57 483 68 647 60 853 58 645 75 113 16 890 43 249 83 77 35 485 53 1 18 209 80 354 41 784 93 462 55 718 42 54 92 296 38 300 1 152 33 101 74 633 90 500 89 604 10 779 76 956 52 68 34 359 95 647 13 592 73 732 54 188 39 176 23 252 69 791 84 937
20 627 27 166 2 851 23 704 38 582 19 894 28 148 68 737 69 396 18 412 24 267 1 325 21 494 71 913 3 366 97 989 86 314 80 521 77 453 15 153 89 322 56 533 63 272 76 404 41 619 88 591 47 600 30 92 51 912 87 6 59 817 67 896 7 691 48 98 40 8 29 11 79 320 35 705 70 111 54 565 93 102 85 736 75 906 11 488 45 763 37 445 39 725 91 271 17 595 22 825 12 836 5 947 82 908 60 787 34 510 78 935 10 472 95 759 42 111 8 475 14 880 98 750 84 1 90 687 25 154 74 247 43 22 66 837 65 55 16 883 58 525 96 712 81 180 62 230 99 750 83 396 6 370 46 930 57 412 4 891 49 116 52 429 31 46 73 334 0 365 72 866 50 873 26 285 44 195 33 989 53 734 9 509 32 692 36 984 94 643 64 888 55 795 61 219 13 713 92 723
84 455 3 488 82 218 80 784 32 680 98 900 88 524 93 356 9 767 50 834 6 671 92 987 64 330 1 642 36 806 38 239 68 1000 15 118 2 613 7 856 17 687 40 572 91 432 66 533 70 519 31 456 20 372 76 152 85 666 95 153 78 221 14 744 26 483 25 804 99 714 52 96 94 465 89 318 8 648 22 981 87 134 56 890 45 410 69 236 53 120 54 338 55 978 77 946 42 987 43 27 34 895 29 293 13 576 96 81 4 826 65 912 81 215 33 545 86 846 61 28 41 756 74 198 27 685 57 281 0 409 10 906 37 585 51 228 97 280 12 430 75 86 67 818 46 651 49 486 21 617 58 315 71 146 60 147 83 740 48 658 63 160 73 52 90 505 72 40 59 955 30 503 44 824 16 417 24 14 11 992 35 55 5 278 18 517 28 100 47 861 62 529 23 604 19 104 79 268 39 456
70 803 3 370 29 337 66 944 74 490 81 609 13 632 37 50 20 597 32 865 75 496 94 363 48 45 57 294 53 521 6 638 78 651 49 586 96 86 84 612 35 505 87 865 34 658 46 156 21 191 0 481 15 891 18 765 10 495 31 464 89 910 14 960 59 406 16 381 61 173 86 410 58 55 43 928 97 436 23 159 88 133 82 374 27 452 12 419 47 884 56 877 60 209 45 57 95 69 41 454 79 719 72 934 52 773 42 96 2 332 64 224 93 528 1 224 11 833 4 57 69 71 51 326 65 146 76 503 62 124 77 692 8 760 26 485 36 941 7 960 40 440 22 852 71 125 19 800 55 666 38 379 67 378 73 397 83 719 50 775 30 436 85 247 28 511 90 955 33 988 5 440 98 399 63 504 17 476 92 70 80 300 25 727 44 536 24 384 99 854 68 947 54 169 91 673 9 924 39 973
79 386 40 962 18 536 9 199 47 497 22 994 77 134 69 314 44 708 30 793 24 62 15 290 74 932 38 738 91 228 16 638 33 515 0 471 63 576 84 94 90 798 83 750 34 431 25 510 88 815 60 208 62 830 20 287 48 769 36 722 8 573 42 805 96 488 10 93 99 408 72 595 73 269 35 185 11 533 65 897 14 36 80 694 5 291 17 328 6 450 87 154 29 200 55 60 39 182 13 343 68 540 51 416 71 714 19 140 94 39 78 560 1 206 97 403 43 148 92 767 66 369 28 131 46 153 4 473 82 333 58 524 93 748 67 691 41 942 26 439 75 563 64 103 3 711 53 368 12 152 7 131 85 641 49 204 89 503 32 377 27 416 86 373 54 958 57 113 21 125 56 12 31 912 76 754 23 945 45 629 61 397 37 519 59 805 70 310 52 482 81 734 50 771 98 466 2 736 95 677
42 472 26 994 8 28 17 965 3 57 33 851 51 698 29 793 79 22 1 731 77 447 35 239 95 71 86 316 67 810 73 388 23 618 84 283 78 581 70 959 0 918 5 882 97 294 57 35 32 80 13 561 96 565 89 96 55 455 15 220 19 425 43 828 41 366 45 454 53 979 65 650 20 933 37 795 71 670 9 380 38 588 54 682 90 402 24 405 28 998 68 290 49 764 87 7 27 877 6 620 36 899 52 715 47 808 75 126 60 818 72 704 40 934 4 823 80 557 14 634 82 941 98 830 46 89 10 355 85 852 74 93 64 5 18 536 25 169 11 435 83 887 39 394 61 376 88 528 22 820 7 269 66 144 31 857 93 80 69 613 2 947 50 307 92 486 34 115 12 811 21 476 91 789 48 640 62 844 94 917 81 463 76 889 56 577 99 891 30 670 63 64 16 463 59 445 58 709 44 251
5 648 82 168 45 769 71 318 31 829 85 646 6 19 50 819 15 739 37 646 46 979 34 770 86 416 12 300 88 817 76 275 78 250 94 313 17 203 48 176 74 277 69 653 10 990 80 792 21 631 24 193 58 699 39 230 26 154 95 337 44 265 43 840 84 453 99 414 70 640 53 555 9 223 87 802 27 553 68 108 14 121 92 132 1 295 67 433 22 455 8 4 73 57 51 62 81 643 56 17 41 64 62 940 93 29 72 605 16 728 61 972 33 91 47 802 42 908 36 9 55 137 91 102 0 226 54 355 3 950 18 977 7 144 65 167 79 546 83 423 35 66 13 140 59 903 89 769 28 786 19 272 30 20 25 478 77 418 38 473 4 200 32 743 49 976 90 56 97 761 52 984 60 295 75 144 29 649 64 227 96 974 63 589 23 193 40 54 11 535 66 863 20 453 98 692 57 926 2 877
41 676 78 74 67 380 98 166 87 114 81 703 14 479 3 178 74 907 11 422 93 911 59 39 94 654 71 417 32 528 39 825 83 260 48 827 17 351 8 121 29 580 57 431 20 235 1 517 52 45 51 975 15 594 91 600 53 23 28 741 2 421 46 344 25 358 65 29 6 48 76 918 54 276 0 715 21 266 85 387 47 137 70 1 5 37 19 869 24 170 99 985 44 195 40 873 27 723 68 937 9 582 88 610 62 178 42 108 37 369 73 311 12 570 33 676 90 904 77 595 55 72 58 966 35 320 45 542 89 958 10 582 38 461 63 193 7 346 30 41 64 951 75 679 86 266 4 514 16 104 56 551 26 406 36 316 66 924 31 141 22 593 97 302 95 941 61 392 92 301 84 844 50 867 13 758 49 123 34 570 60 996 72 12 23 36 69 436 18 797 96 210 79 895 82 968 43 757 80 555
71 48 91 653 83 834 66 186 22 544 33 893 46 651 21 631 9 543 49 710 44 649 40 337 42 179 98 102 70 587 63 174 38 835 88 748 56 877 25 390 18 940 35 748 86 923 58 334 17 511 30 546 73 991 14 64 74 494 92 320 93 45 69 263 80 81 15 186 59 48 68 632 77 714 4 527 1 579 99 668 5 992 24 866 57 14 39 226 11 772 3 190 2 490 23 881 37 334 7 600 29 907 62 243 64 306 81 398 94 825 32 678 47 989 85 366 34 315 27 324 8 230 72 833 87 921 19 266 48 251 78 270 28 948 54 589 31 417 16 258 36 956 84 16 67 71 75 5 90 605 51 386 0 600 10 217 61 367 12 509 79 859 95 756 97 73 45 657 53 257 65 268 13 330 26 55 50 282 6 282 20 483 96 810 82 148 76 607 89 804 41 951 52 465 60 203 43 921 55 701
7 123 2 476 22 121 67 967 49 119 4 203 26 291 75 455 66 284 90 291 43 886 83 933 99 182 70 411 13 379 57 252 12 587 48 3 71 865 42 62 74 137 55 539 53 733 38 134 59 451 85 222 63 171 37 483 5 358 9 685 41 181 61 332 39 260 82 505 72 655 94 334 35 172 36 120 89 485 28 539 68 659 81 520 46 962 58 525 93 235 20 898 64 430 79 537 18 510 77 638 95 562 45 998 78 80 92 612 23 987 34 388 69 135 47 411 87 489 8 433 98 976 0 546 96 675 86 238 3 854 51 67 16 570 14 193 97 785 21 704 44 550 17 708 52 681 15 437 60 616 10 610 56 342 62 61 40 525 24 450 91 502 1 81 33 963 80 396 54 257 29 235 76 211 31 56 65 741 27 281 84 628 11 702 88 833 73 572 50 56 30 847 25 800 6 72 19 901 32 259
33 356 50 822 49 378 57 412 70 123 74 605 20 803 99 360 15 411 34 184 29 539 82 540 83 502 1 529 44 14 42 403 11 514 98 18 79 600 71 886 46 736 53 988 92 37 54 789 93 94 43 344 4 46 73 324 6 451 61 339 25 61 55 128 0 943 2 40 51 533 36 985 67 869 26 925 45 808 37 490 24 893 27 942 91 247 32 427 97 66 31 328 65 392 7 984 3 357 69 854 66 367 75 578 22 484 94 440 14 635 77 947 86 371 47 706 56 291 72 295 21 909 28 537 96 165 81 206 89 999 88 855 19 547 59 253 12 185 10 951 78 259 58 973 16 946 80 205 39 250 38 491 63 407 84 836 41 428 17 326 64 207 52 787 62 10 87 784 90 734 95 378 23 640 68 331 40 988 13 350 76 770 5 605 60 210 35 412 8 10 9 734 85 896 30 498 48 209 18 750
92 302 46 969 58 704 99 252 67 893 25 911 57 881 30 201 66 440 13 201 53 991 14 362 18 300 9 197 55 830 76 628 35 690 2 669 11 817 78 498 96 869 91 152 33 751 87 26 98 213 38 106 77 912 54 926 8 246 97 772 94 521 43 279 44 477 40 838 88 570 23 899 42 353 34 41 1 657 41 15 31 370 32 601 29 861 80 904 37 704 69 103 73 336 56 74 83 658 47 925 61 433 10 436 22 298 86 691 72 326 12 811 24 402 75 310 20 771 68 842 81 189 49 216 6 249 74 723 28 44 71 75 5 222 36 648 0 675 3 534 16 284 45 930 63 688 4 122 59 705 62 427 51 455 7 599 84 427 17 743 90 693 39 503 89 397 85 588 70 487 15 988 64 875 65 794 21 69 19 605 50 830 52 13 60 361 93 971 95 20 27 328 82 870 48 226 26 159 79 212
39 623 32 724 57 880 8 711 59 246 28 967 3 312 66 287 98 693 96 583 38 291 55 293 0 284 26 950 35 393 10 582 81 888 91 239 33 186 46 228 22 724 63 826 44 958 75 820 79 886 89 433 40 534 36 697 64 440 90 313 11 906 97 326 9 778 1 829 48 312 56 480 73 209 13 69 7 254 72 769 23 438 12 331 78 612 5 17 50 165 93 414 17 673 41 487 30 792 20 431 15 208 45 982 92 584 6 849 83 86 88 963 94 344 67 302 47 571 74 786 16 133 68 732 54 803 31 615 84 486 43 318 27 824 21 578 49 20 53 631 24 270 58 733 86 142 25 481 4 194 37 111 85 164 19 331 99 552 95 771 51 325 77 298 2 327 18 874 69 527 14 870 34 467 29 388 52 818 42 141 65 808 60 854 71 402 82 109 80 77 70 510 76 824 62 331 87 788 61 426
39 139 53 65 54 789 79 630 48 640 33 619 36 66 65 44 18 107 80 18 87 210 96 493 46 1 51 626 7 597 16 398 27 948 24 694 75 737 55 206 21 866 99 683 1 967 47 707 37 34 83 626 8 765 19 173 31 219 35 615 88 17 44 130 62 371 28 327 78 54 22 121 13 290 61 814 70 310 12 602 64 897 68 766 82 661 56 794 49 49 9 500 0 765 34 204 90 668 20 220 17 36 4 811 91 506 3 460 98 950 10 708 40 905 52 46 32 135 45 408 85 917 71 712 60 865 26 32 42 792 86 181 74 391 94 113 11 94 69 102 72 716 95 390 67 511 77 971 93 499 63 133 41 2 59 235 50 548 38 570 89 922 66 588 15 103 43 351 76 7 73 772 92 1000 2 213 57 580 81 102 30 87 5 820 97 329 84 632 58 714 6 118 25 621 29 808 14 538 23 106
31 313 35 39 8 687 76 5 77 835 74 878 37 585 30 659 73 918 39 205 43 540 99 866 89 42 86 931 97 726 85 943 49 526 96 575 2 217 95 650 51 751 84 940 24 352 34 421 41 650 83 268 40 647 68 490 16 342 3 212 44 307 15 554 58 119 57 84 72 859 6 713 71 233 14 298 18 562 88 623 87 10 25 172 79 890 54 122 9 113 42 555 46 55 60 335 64 777 36 112 90 389 75 495 78 60 33 334 93 894 50 790 67 534 0 535 82 452 1 935 81 823 11 155 21 71 19 170 4 140 69 995 47 260 98 760 92 180 55 595 61 195 70 446 65 658 38 277 94 611 53 476 29 19 91 371 32 316 23 82 13 197 28 524 20 224 59 360 52 585 7 304 12 943 5 611 27 23 45 711 10 301 48 16 66 741 80 195 17 866 22 321 26 180 63 934 62 895 56 60
97 888 43 109 40 248 35 659 44 121 98 12 24 426 46 542 27 226 12 516 80 162 50 892 9 614 99 735 53 863 76 977 60 290 74 980 65 925 56 129 82 674 16 614 59 679 72 163 45 484 70 759 41 328 36 1 91 643 54 409 30 982 7 99 48 857 73 29 88 532 20 611 3 941 71 365 17 483 78 195 85 853 19 699 2 660 10 354 87 591 55 373 37 124 33 830 95 786 0 1000 57 332 42 796 90 572 21 649 34 340 77 267 47 823 75 859 26 596 64 302 49 541 32 282 5 679 84 807 31 900 94 110 11 556 39 937 28 201 13 787 86 954 62 31 52 165 63 389 83 207 6 832 14 678 58 673 67 333 68 851 89 533 23 7 81 250 51 599 93 63 92 676 29 538 1 99 69 122 18 739 66 347 4 957 8 630 22 371 38 693 79 366 61 501 15 492 96 228 25 906
78 904 57 795 73 275 67 437 92 128 88 486 15 847 5 689 13 286 53 65 69 765 54 300 43 63 95 942 25 105 49 599 80 576 3 978 71 908 74 313 1 146 84 380 44 905 30 529 76 1 52 362 65 436 98 83 32 407 93 604 9 159 75 177 83 792 81 985 48 499 21 147 10 513 50 296 90 159 59 682 23 642 79 735 45 320 37 118 68 630 28 71 17 677 35 831 41 27 26 953 94 214 87 832 89 570 61 585 0 961 36 335 40 452 39 953 27 720 62 321 64 390 29 441 38 138 34 971 72 395 46 681 85 468 2 164 19 869 22 953 24 500 86 974 6 784 11 176 99 930 51 459 42 763 31 104 20 444 63 252 70 603 4 3 33 348 58 124 16 926 60 999 56 488 96 251 7 137 82 140 47 285 97 694 18 647 12 655 55 849 8 820 66 646 14 463 91 516 77 836
27 407 64 540 47 162 96 786 78 98 93 655 15 248 50 592 10 92 90 228 52 8 83 993 49 734 67 509 48 946 14 641 18 715 94 41 28 961 17 304 61 230 16 913 70 984 40 285 92 365 72 370 41 647 11 319 3 78 13 750 23 390 8 527 21 340 43 421 26 292 45 257 19 22 71 594 37 788 58 497 12 644 80 456 39 205 85 179 25 839 30 299 69 853 38 770 76 4 81 898 55 721 88 562 77 397 31 18 9 627 66 562 46 988 33 975 42 937 32 816 34 109 79 379 0 534 75 840 99 487 60 577 29 679 62 832 97 878 5 939 4 636 2 67 57 648 82 23 59 200 44 773 68 153 35 432 95 255 65 493 56 918 1 89 63 644 86 46 98 283 6 796 22 364 53 728 7 537 91 233 24 418 51 749 89 448 20 458 74 952 73 629 36 332 84 139 54 535 87 26
93 743 80 743 64 195 82 544 50 411 36 205 27 533 49 324 46 210 18 657 62 614 58 141 25 244 7 295 87 949 88 824 56 572 41 787 70 846 6 821 38 384 79 668 2 880 1 207 97 58 59 175 51 592 26 905 15 56 12 823 85 311 55 68 60 525 11 425 89 389 3 493 24 865 83 486 78 808 31 515 37 812 98 418 34 373 57 974 76 522 94 850 4 618 16 115 84 588 47 403 86 37 65 484 72 731 35 508 74 933 33 916 13 761 67 53 8 907 73 240 17 606 99 137 9 460 71 345 22 180 0 495 54 374 23 191 90 967 53 143 68 164 77 263 45 836 91 479 69 944 19 860 32 141 14 901 92 404 39 356 21 831 52 615 29 869 66 193 28 736 10 182 30 389 44 88 5 528 75 625 48 412 96 774 61 803 42 206 63 817 40 654 81 551 20 475 95 642 43 432
90 929 71 939 88 318 13 84 86 527 33 972 35 995 27 659 29 913 89 740 20 58 38 862 56 216 73 820 53 315 62 864 94 667 58 501 63 653 7 926 34 931 28 623 37 998 64 247 78 834 36 945 25 988 45 495 96 124 67 402 85 694 26 45 70 713 84 70 82 458 16 300 39 743 76 836 4 603 74 527 66 880 91 836 60 966 17 326 92 141 1 422 55 641 93 205 15 719 87 638 10 401 21 363 24 173 31 811 42 895 14 456 48 727 47 38 95 55 32 759 69 734 46 304 68 636 72 595 44 382 2 276 6 819 19 822 43 337 0 36 23 594 75 812 61 440 40 600 18 989 41 503 77 433 54 721 22 101 50 396 11 280 30 771 80 93 8 610 79 275 5 169 49 210 57 27 65 919 81 266 9 886 83 986 52 208 51 305 3 170 12 492 99 33 97 666 98 878 59 756
96 664 88 392 8 38 90 871 33 581 85 508 82 554 40 382 87 295 89 40 69 618 79 329 20 667 19 898 99 252 39 480 0 306 83 884 65 884 21 805 32 445 93 448 95 822 58 733 44 136 74 232 16 91 68 118 45 728 49 539 3 110 52 947 30 114 55 612 25 290 97 290 42 306 78 733 70 178 38 782 63 253 9 809 56 964 51 64 5 83 64 126 1 859 48 704 94 892 41 233 46 631 59 482 72 878 86 516 81 955 76 84 22 912 50 626 2 475 34 420 67 766 71 36 17 608 77 646 13 994 29 644 27 298 12 458 15 123 54 758 57 417 47 956 91 509 23 118 31 415 98 789 6 573 73 76 18 821 4 7 80 950 10 268 24 185 36 262 26 293 14 426 60 33 43 978 66 693 7 307 84 495 28 745 11 296 37 23 75 840 92 921 62 619 35 747 53 282 61 763
24 717 66 43 56 186 97 211 17 12 61 644 95 64 59 516 0 844 30 766 18 487 67 9 39 580 70 153 2 581 82 237 3 222 28 679 89 419 86 348 81 667 48 807 74 505 84 747 92 817 71 514 26 450 34 978 46 819 15 14 42 743 76 322 27 219 32 912 20 106 98 128 11 454 35 46 60 961 53 169 85 212 83 723 49 533 41 713 43 994 87 547 8 391 54 500 19 46 99 790 69 974 65 701 80 247 14 434 36 63 96 812 57 478 63 80 22 497 21 730 38 284 45 553 10 11 23 745 64 834 13 306 62 325 93 855 94 159 31 674 90 752 1 945 75 290 12 748 9 75 5 571 52 388 40 103 72 299 6 501 58 16 16 667 68 933 73 866 50 42 37 479 7 971 4 978 33 858 91 278 44 554 77 775 29 636 88 159 25 76 55 141 51 765 78 51 47 718 79 347
14 555 50 450 57 840 86 342 49 553 82 270 53 676 67 444 89 718 29 841 10 437 94 853 48 609 21 291 70 357 3 606 61 59 79 947 81 499 32 960 40 305 15 942 18 72 5 485 75 445 65 910 73 652 4 986 83 920 41 242 90 50 22 96 52 590 16 123 80 621 6 5 58 261 55 62 85 821 63 544 74 715 93 637 60 545 42 433 8 436 20 649 36 98 11 974 78 373 92 18 30 90 84 18 98 1000 77 326 69 664 19 439 39 860 62 56 99 233 88 453 44 88 76 592 28 269 45 875 13 84 46 585 23 563 87 714 31 3 24 991 56 633 68 738 12 233 9 519 47 652 35 979 38 854 59 513 51 112 34 69 43 28 0 88 26 428 97 643 72 218 66 810 7 470 2 114 37 245 25 602 17 511 1 384 95 944 54 499 27 634 33 248 64 672 96 903 91 926 71 170
26 775 53 222 34 949 63 726 56 627 83 498 12 872 48 481 35 1 97 991 84 50 60 184 77 363 51 952 64 702 78 433 37 84 2 620 4 213 55 890 54 420 10 720 96 648 14 953 5 773 17 430 22 998 23 634 61 928 94 595 8 626 82 463 30 868 86 910 89 269 24 281 44 372 38 803 79 787 33 165 68 484 87 808 59 549 90 114 58 968 21 103 67 330 39 319 13 169 95 498 31 402 43 146 0 157 75 605 99 281 46 146 62 313 42 957 65 381 9 846 81 294 69 679 80 924 71 934 47 814 19 107 18 372 6 303 20 889 45 278 74 288 52 981 93 368 36 359 73 444 72 152 91 301 32 929 40 782 27 801 25 525 7 943 88 385 98 918 57 92 16 767 41 903 3 233 11 379 1 237 28 162 76 823 29 272 66 496 92 775 85 420 50 842 15 697 49 335 70 995
84 6 60 959 19 539 94 571 47 51 11 904 85 980 66 302 35 56 64 26 22 853 5 131 67 213 26 296 59 973 30 219 89 892 87 400 45 973 48 224 23 5 81 129 34 290 56 81 99 880 65 249 86 303 29 939 6 867 70 484 54 674 88 562 76 112 18 522 96 113 12 557 62 273 72 479 8 761 98 247 4 779 13 6 49 387 73 849 1 20 79 455 78 443 90 692 61 619 15 365 53 527 40 205 93 555 58 893 9 680 80 938 3 131 57 608 32 824 7 129 51 757 63 593 39 496 82 615 83 817 97 610 77 756 44 549 31 645 92 537 0 414 28 287 16 883 27 824 17 868 52 271 10 735 41 82 36 991 50 750 46 859 24 377 55 105 75 658 68 769 38 397 25 226 33 219 43 557 14 791 2 750 71 648 37 837 20 331 69 118 42 751 95 141 74 388 91 114 21 9
25 499 70 473 86 280 28 43 29 28 21 493 99 340 63 921 3 329 11 381 7 973 64 989 42 818 8 210 41 175 55 661 2 117 69 902 68 289 49 163 43 562 14 603 1 749 78 798 66 606 73 943 37 40 62 949 23 26 97 268 87 430 89 468 52 432 10 772 16 699 31 887 56 778 4 537 90 256 5 139 39 270 53 122 93 840 19 972 67 602 24 274 95 581 12 481 15 88 36 243 44 516 61 204 18 886 75 416 30 618 48 349 6 109 83 472 51 105 88 734 50 195 27 101 60 428 32 425 79 815 77 36 81 563 57 254 58 281 38 960 0 650 85 649 65 395 22 847 82 972 74 872 34 224 80 470 71 488 45 633 40 392 76 944 13 69 9 730 20 373 46 873 35 984 72 995 91 53 94 938 47 838 84 397 17 756 92 421 59 840 54 910 98 469 26 399 33 987 96 404
29 36 48 309 51 896 73 231 90 204 12 7 4 503 78 308 40 264 62 514 85 234 95 291 50 848 74 490 97 649 92 658 35 314 68 884 6 202 2 658 44 338 32 73 55 835 54 559 88 672 61 678 94 390 18 6 10 245 71 648 36 431 80 807 72 873 42 14 31 429 37 889 14 659 21 639 47 627 64 44 87 78 9 714 27 857 77 666 56 125 91 172 79 476 67 263 60 803 41 51 1 86 99 16 26 337 25 921 53 291 46 920 7 581 69 181 33 610 45 268 28 67 96 604 93 53 57 576 89 715 39 757 43 517 17 123 70 414 81 569 15 20 65 646 86 374 59 761 13 464 52 930 63 530 5 282 20 49 24 262 22 434 75 43 66 640 98 992 84 933 0 871 38 107 11 347 49 813 19 790 23 169 8 294 76 236 83 638 58 391 82 6 30 317 16 126 34 780 3 865
84 705 85 211 16 279 56 171 14 740 51 492 53 811 94 407 18 995 50 992 23 285 66 723 57 61 30 440 80 514 44 405 2 907 17 958 13 943 92 28 52 653 38 900 45 382 35 767 40 187 28 722 39 345 72 18 79 332 54 7 25 567 29 536 78 151 31 592 95 984 1 946 22 428 76 791 91 959 11 172 63 357 93 339 5 483 37 225 86 502 65 717 75 65 74 597 42 726 46 435 4 162 26 680 81 393 32 541 9 773 20 123 7 868 6 452 97 489 60 379 90 397 73 186 15 488 34 394 48 340 64 269 49 619 36 180 71 201 99 446 19 254 47 55 68 995 10 430 12 504 33 332 89 882 24 583 70 354 21 203 83 851 82 16 8 713 27 43 69 438 43 403 41 42 88 638 58 924 61 489 0 721 77 50 3 898 59 61 67 237 96 492 55 853 98 717 62 819 87 928
50 89 3 164 23 510 87 747 15 306 30 757 5 776 41 185 10 222 31 210 97 576 69 203 83 981 47 803 84 488 45 672 33 741 9 691 0 857 42 836 79 383 22 251 2 797 96 254 43 64 80 906 18 785 12 387 11 533 38 364 71 533 52 224 59 30 19 302 1 914 68 428 64 181 92 732 34 791 81 588 63 892 72 354 17 87 25 936 56 56 66 415 76 394 40 259 16 709 86 256 94 222 48 209 91 671 44 569 78 962 53 321 35 83 99 245 67 456 95 449 62 200 93 862 39 805 60 208 85 6 51 568 82 206 28 38 49 81 8 496 57 96 55 920 27 497 37 427 6 971 73 520 89 777 75 449 29 948 20 826 7 73 70 552 21 206 4 481 46 619 98 764 90 156 65 247 61 247 26 436 36 622 77 11 32 499 14 536 58 470 54 213 74 299 88 566 13 870 24 525
43 464 7 20 35 239 91 362 29 984 47 48 14 88 15 694 71 411 33 724 65 945 42 918 41 173 3 997 85 707 67 608 46 188 76 626 66 159 25 397 24 72 88 401 12 791 55 94 69 1 50 13 26 477 68 754 22 186 94 428 6 126 74 277 13 1 78 949 21 322 61 309 93 631 45 959 80 483 16 718 28 362 84 924 27 767 54 629 99 980 79 500 34 123 53 434 57 664 48 646 62 182 83 958 23 385 44 417 75 152 72 964 10 927 4 145 39 765 89 28 73 111 96 581 98 530 0 882 11 893 92 549 95 979 81 86 18 161 32 57 51 454 56 996 1 491 58 437 2 464 97 195 5 172 86 225 77 105 31 83 60 643 87 140 40 582 49 327 82 912 63 568 64 268 52 299 36 936 59 816 90 532 8 959 70 638 19 15 9 599 30 832 20 747 38 66 17 679 37 920
66 961 51 213 80 695 9 156 88 249 81 996 72 424 54 244 24 535 49 695 98 977 75 359 0 583 87 809 48 779 85 580 71 655 19 306 18 526 41 453 59 185 99 983 40 235 42 158 56 355 61 507 28 520 23 204 12 28 4 56 84 321 58 736 96 85 86 30 73 849 62 338 76 345 16 756 3 468 55 866 33 835 53 484 35 80 47 826 15 339 11 543 37 592 25 296 46 836 6 994 92 92 74 632 83 101 2 489 52 49 8 621 69 274 77 232 32 888 27 520 22 126 64 233 43 870 79 153 57 231 68 439 17 264 26 922 89 742 38 585 29 520 67 212 91 10 13 306 93 176 21 896 34 72 7 309 5 378 60 472 97 977 94 597 39 257 82 758 65 368 63 579 44 216 30 618 36 998 31 153 45 941 14 241 70 876 50 83 78 50 20 488 95 92 10 421 1 392 90 536
39 837 16 383 65 232 76 252 37 721 35 406 79 495 95 710 0 396 9 804 22 396 61 7 14 491 54 239 90 946 78 245 72 983 23 943 28 221 4 382 70 909 84 905 86 515 44 363 17 347 15 681 43 184 98 944 97 697 67 28 83 381 20 856 91 913 6 963 41 847 93 790 5 100 18 811 88 832 21 558 68 771 74 202 75 572 36 297 63 527 58 92 19 433 38 871 55 685 80 243 94 739 59 63 71 777 24 421 27 388 92 306 81 262 60 95 11 989 34 174 33 632 26 832 1 36 31 799 50 422 99 424 69 594 42 167 53 327 46 711 89 174 25 453 77 360 57 906 13 131 87 980 30 439 62 64 51 292 56 210 52 887 85 218 10 48 73 233 12 864 47 33 29 413 32 435 49 146 48 538 45 509 2 142 7 326 40 252 3 191 8 503 96 249 66 514 82 316 64 314
45 174 4 460 3 208 21 592 22 447 99 904 5 232 94 369 15 456 60 534 14 718 80 697 56 384 75 89 42 453 64 943 30 556 81 25 90 675 31 864 28 234 32 93 59 355 52 763 55 743 8 85 24 572 26 245 13 261 66 358 6 522 25 340 46 669 44 415 98 223 74 425 20 477 49 145 96 37 38 999 10 149 9 763 70 434 57 824 84 972 63 434 77 945 7 238 11 378 12 608 48 841 54 494 89 754 18 956 78 852 47 33 51 431 50 911 58 782 33 253 88 863 36 463 72 672 61 113 19 375 39 636 37 320 29 349 83 725 23 223 67 911 35 959 53 988 16 699 86 926 73 106 87 552 62 659 0 158 92 377 1 542 69 107 27 83 2 34 65 847 76 843 93 668 79 45 97 561 68 278 85 889 95 451 40 466 71 929 43 993 82 132 34 258 41 415 91 960 17 225
62 763 90 432 79 417 75 880 39 328 40 826 54 598 25 229 89 263 12 640 94 913 70 461 19 276 11 398 86 301 28 598 46 92 7 855 82 350 18 139 3 395 93 134 4 258 66 644 23 554 30 512 48 834 17 753 35 288 21 787 1 801 65 215 78 204 9 248 49 840 24 820 59 909 20 507 0 204 60 20 51 926 80 363 42 365 34 245 33 232 84 429 57 211 44 600 6 510 36 675 87 167 96 590 27 791 72 498 53 507 37 850 91 500 73 777 74 135 50 590 13 807 56 813 81 657 5 533 58 587 61 881 98 400 85 447 38 198 97 91 14 974 15 195 31 512 77 698 52 23 88 454 2 430 67 532 95 682 8 562 45 800 99 411 16 147 92 27 41 19 55 791 32 426 22 506 63 547 26 695 71 140 64 372 76 865 83 729 68 971 10 21 43 549 29 737 69 509 47 726
49 536 36 454 57 238 55 638 8 217 60 40 95 899 63 132 21 690 13 814 34 44 78 634 11 534 69 828 85 901 28 901 62 977 88 641 9 602 56 41 1 84 81 798 26 932 92 233 32 83 38 739 48 411 25 349 65 613 80 764 64 554 51 884 76 240 19 232 15 218 83 153 30 622 52 610 4 356 90 474 94 80 45 104 14 599 22 802 35 181 97 569 54 226 24 873 44 886 17 292 74 230 3 793 20 82 47 779 39 211 23 153 16 25 18 102 68 638 41 631 2 896 72 708 73 428 96 62 50 40 0 677 33 149 99 639 29 986 6 514 66 687 7 940 59 315 42 510 61 390 82 736 84 656 53 774 58 669 40 546 77 743 70 307 91 420 67 720 12 177 31 121 86 487 75 583 37 143 46 792 89 998 87 665 5 968 71 735 93 286 79 776 43 597 98 496 10 971 27 854
80 802 27 222 53 664 54 791 71 825 3 348 72 469 0 566 14 540 31 575 12 932 2 45 50 830 79 411 11 24 82 256 29 974 88 756 20 266 35 424 6 353 1 331 91 937 33 885 64 468 77 592 76 997 78 597 8 883 61 318 57 177 47 241 30 313 81 634 4 538 65 367 9 412 5 517 46 8 39 186 85 468 16 449 7 585 99 549 48 352 83 88 89 76 24 575 34 172 26 232 60 904 95 527 59 307 96 35 90 922 17 697 10 845 41 267 13 285 56 929 93 46 84 603 40 585 28 940 51 107 38 24 94 186 86 623 32 881 44 358 18 268 70 303 63 300 69 503 52 864 49 303 92 769 37 206 22 766 25 95 36 736 15 666 66 567 42 665 55 817 45 718 58 957 21 824 73 346 23 533 87 985 97 537 19 314 74 771 68 801 75 980 67 325 62 350 98 644 43 283
95 669 43 363 88 875 83 952 53 705 59 693 9 190 44 230 7 364 82 345 17 544 74 574 8 181 96 317 79 81 0 322 89 863 26 974 84 446 32 973 16 364 4 345 78 630 64 409 36 635 28 17 27 707 67 475 94 66 6 791 98 435 73 729 31 786 38 792 49 723 11 771 90 574 25 608 19 519 57 503 10 703 72 76 56 824 41 870 87 200 39 261 2 906 68 837 55 400 13 585 60 105 3 582 63 961 54 891 33 920 29 132 65 692 48 810 76 661 34 534 61 399 50 232 71 348 46 498 12 309 92 665 20 303 1 371 14 504 58 659 52 199 81 181 15 373 69 668 21 929 18 37 23 755 97 375 99 760 37 782 42 922 91 257 40 762 45 278 62 884 51 664 85 226 70 367 80 307 24 370 75 298 66 169 47 399 22 35 77 243 93 108 5 233 30 9 35 419 86 828
64 106 38 490 85 769 63 861 13 673 80 853 59 759 67 510 46 221 79 6 10 237 5 450 34 943 36 426 16 558 50 257 56 802 89 602 19 449 90 309 71 98 47 125 82 687 68 688 1 327 22 478 54 67 8 555 91 988 43 725 72 507 58 626 37 328 26 369 21 82 52 635 98 185 86 723 17 583 84 917 83 519 77 86 30 797 7 460 78 652 42 994 27 552 94 435 4 46 40 671 76 681 24 307 60 831 88 855 62 334 49 263 15 465 31 644 44 609 93 834 12 553 11 353 39 51 41 64 29 367 2 813 3 733 33 650 25 335 51 986 14 427 57 805 32 479 73 507 96 862 74 778 65 893 55 635 97 156 45 623 69 621 99 211 9 853 53 284 0 484 18 459 95 597 28 331 35 876 70 442 61 585 6 614 81 828 75 217 66 368 48 308 23 234 20 713 92 687 87 502
85 736 17 997 78 601 33 580 95 193 61 234 1 394 62 957 84 902 0 882 53 30 42 667 40 314 94 128 87 858 60 445 72 302 73 470 75 942 14 518 91 865 24 155 44 982 71 163 47 72 18 120 54 948 29 121 21 214 66 345 26 212 81 172 59 688 48 153 79 460 38 301 36 8 56 510 15 357 20 99 4 379 11 483 89 618 39 418 19 721 34 700 3 580 96 193 97 513 46 76 65 263 43 237 45 135 51 931 76 93 8 483 9 187 35 364 41 413 49 75 52 326 63 474 82 952 10 328 67 43 98 114 74 768 55 860 69 456 6 915 13 828 50 328 83 312 31 290 16 332 57 504 90 783 68 322 80 990 2 389 32 433 22 649 12 691 64 213 77 63 37 102 70 634 58 245 93 119 23 959 7 614 92 150 30 271 86 151 28 254 5 989 88 829 99 979 25 137 27 501
93 758 13 981 37 291 86 31 71 137 27 314 36 673 45 345 0 583 95 759 18 693 21 765 52 130 1 81 51 574 20 544 72 303 89 497 50 368 77 379 48 761 56 333 34 755 97 918 74 251 55 92 65 394 90 152 61 994 6 354 73 467 25 475 57 853 28 433 41 574 31 573 10 762 24 17 47 571 42 721 75 902 91 862 5 701 96 732 82 640 29 975 2 141 26 427 79 402 83 879 70 60 44 121 3 861 4 716 33 720 15 599 80 409 76 213 14 58 43 124 12 206 67 713 38 578 23 44 68 361 11 42 64 504 9 61 81 350 19 57 85 392 35 772 92 31 87 379 22 9 49 182 88 278 39 296 30 730 32 115 60 861 84 620 7 985 98 372 54 943 69 358 99 10 17 165 63 130 40 983 59 304 53 230 62 828 46 197 78 915 66 203 94 423 8 925 58 854 16 460
42 899 29 742 64 267 8 662 50 806 58 10 65 942 10 904 66 154 12 576 88 363 85 50 61 907 44 612 56 476 70 144 22 483 72 961 27 827 25 556 77 845 87 749 93 553 43 705 26 842 97 874 48 665 3 980 55 523 6 228 2 59 62 885 94 755 83 534 68 496 90 268 75 736 54 591 41 591 0 582 45 943 23 171 28 931 53 134 39 481 89 820 11 265 76 328 1 389 30 7 34 241 19 465 63 523 14 715 20 1000 7 482 47 346 95 315 5 191 69 771 71 135 35 485 86 877 84 893 32 580 73 723 82 172 38 472 52 512 81 655 36 546 78 595 96 992 91 132 21 966 15 49 49 586 16 495 59 508 9 904 13 145 92 764 74 495 79 654 4 610 24 597 46 346 37 404 51 66 31 53 18 940 17 524 67 602 99 835 80 109 57 175 33 712 60 506 40 921 98 767
47 803 22 61 52 656 55 627 65 98 91 480 84 88 19 241 90 18 34 258 80 72 99 877 8 851 5 958 26 169 95 960 97 533 66 96 6 11 78 684 12 324 28 293 0 241 75 555 11 341 20 971 81 978 51 968 92 812 16 63 17 469 31 125 36 132 18 118 2 984 77 19 74 778 41 35 25 85 43 545 72 942 1 431 94 450 24 483 29 390 3 935 33 475 83 587 4 121 7 471 61 14 14 493 67 21 35 796 37 651 69 157 86 534 64 768 15 262 30 795 54 428 58 566 9 835 49 286 38 503 71 476 50 484 59 55 70 874 63 1 68 153 45 412 82 657 23 836 93 525 85 181 46 976 57 212 39 881 73 859 53 657 48 46 79 696 13 36 56 489 27 145 98 839 40 596 44 737 88 302 62 622 76 53 89 316 32 122 60 830 10 487 42 537 87 701 96 393 21 274
64 295 14 813 95 289 57 552 89 455 15 300 0 726 69 792 84 931 65 625 60 168 36 549 30 10 18 466 22 581 92 869 50 404 34 111 51 943 47 797 70 480 42 297 86 213 9 338 90 504 1 185 94 493 23 674 29 925 48 373 16 19 46 609 80 973 63 741 6 192 72 807 91 373 59 868 87 329 25 431 37 909 45 98 7 571 3 27 49 359 78 342 4 304 32 291 21 762 17 105 39 9 88 524 19 641 43 325 76 16 58 77 83 700 11 485 38 385 54 332 85 992 33 214 31 861 41 135 26 192 93 635 35 98 24 695 28 679 27 726 53 146 8 759 77 880 2 906 56 765 44 866 5 332 20 134 61 982 82 282 96 559 52 284 10 960 79 485 12 88 62 847 98 755 66 922 67 739 73 195 71 671 97 34 55 701 75 54 13 731 40 409 68 363 99 196 81 643 74 939
18 904 7 944 61 660 14 379 42 617 33 190 36 420 32 23 95 334 20 719 49 123 11 327 26 759 19 131 59 872 91 349 23 728 35 410 22 698 5 430 89 843 47 22 12 356 79 62 66 105 84 808 43 331 56 66 74 596 71 443 30 303 94 15 15 780 8 166 16 12 93 496 3 652 80 34 67 644 24 372 90 872 40 819 38 610 45 726 39 94 51 516 48 621 64 326 96 501 73 227 70 880 69 93 34 94 2 364 28 698 55 6 44 70 46 241 31 807 62 415 25 230 77 294 83 514 76 287 52 735 85 946 29 613 68 73 0 669 87 202 97 463 1 279 63 727 60 848 58 656 9 626 4 559 92 409 27 940 98 965 86 236 13 77 41 970 99 786 72 546 21 447 65 151 82 660 6 635 88 267 10 604 53 715 57 348 37 287 54 665 17 502 75 870 78 146 81 668 50 899
79 80 0 554 84 34 9 402 70 174 54 962 94 177 31 360 93 688 19 912 21 495 25 455 77 800 90 124 49 851 53 202 65 377 35 644 42 118 7 421 63 673 58 460 80 237 52 27 32 428 76 531 78 118 2 586 36 845 99 625 86 325 50 506 26 680 83 485 62 346 92 667 97 161 11 747 16 304 22 259 75 627 60 682 12 676 59 710 30 470 24 764 10 904 69 824 15 792 27 606 81 179 18 230 5 511 45 967 82 471 13 691 33 496 61 390 67 815 6 438 1 375 38 292 3 435 41 697 34 491 89 440 68 834 85 44 96 669 17 201 43 858 64 608 46 293 73 342 87 398 72 47 37 889 56 681 88 245 20 888 91 675 44 979 48 491 66 354 29 310 74 169 71 422 14 670 55 21 98 795 8 847 40 678 39 216 4 733 47 891 57 524 51 28 95 575 23 14 28 35
98 429 26 799 75 659 7 778 76 162 30 39 47 25 28 695 39 838 49 696 8 13 22 464 84 870 16 693 42 760 2 372 65 164 48 453 43 302 85 472 10 295 96 896 0 370 88 102 91 829 4 330 60 569 61 576 58 350 45 382 37 210 51 722 77 534 29 858 19 742 1 206 20 414 63 96 81 201 50 56 21 759 44 412 89 437 73 825 9 573 31 321 90 584 59 298 66 796 12 79 79 794 64 102 82 210 92 271 80 677 72 674 78 809 40 951 6 256 94 361 99 358 53 336 54 650 25 415 14 755 83 932 52 472 15 551 13 845 24 958 95 851 70 240 93 931 71 10 69 425 36 530 41 108 67 179 62 414 38 654 97 779 11 811 86 182 74 124 55 290 87 61 3 714 57 286 56 128 27 238 33 781 23 58 35 401 18 746 17 122 34 861 46 344 32 915 68 556 5 994
41 539 72 85 95 497 75 209 46 203 54 541 73 932 88 77 9 759 87 671 14 294 24 46 2 196 58 694 15 592 31 53 74 931 84 790 27 767 45 166 40 847 90 373 55 124 50 311 12 481 67 328 0 479 49 271 25 898 57 411 69 311 17 362 44 956 16 976 36 233 7 33 22 629 28 609 38 27 20 158 48 873 1 848 77 708 4 813 64 396 39 779 59 442 10 678 26 729 71 989 96 583 63 126 19 97 34 479 85 376 29 741 86 835 80 278 18 515 30 643 79 756 35 918 92 773 61 564 65 132 53 613 11 230 6 867 37 605 99 906 66 618 3 666 23 304 89 211 91 68 94 695 82 262 93 814 43 312 56 594 98 423 32 855 33 846 47 330 97 315 83 561 60 854 51 792 5 755 81 368 76 588 21 292 78 355 62 538 70 58 68 275 8 646 52 262 42 380 13 34
2 414 40 652 41 820 56 172 30 134 81 852 86 906 68 991 4 686 24 235 21 968 64 21 59 523 6 536 55 672 44 847 61 968 49 973 99 834 94 59 16 725 50 1 12 13 32 502 65 634 43 186 46 329 76 44 90 296 77 408 5 943 97 436 18 124 45 668 82 806 35 817 85 265 79 823 0 651 47 747 60 729 52 951 14 956 39 541 95 303 78 284 73 985 51 663 11 364 67 721 20 903 71 899 33 157 69 830 23 202 83 164 17 877 31 331 72 847 89 411 74 588 38 398 28 859 75 108 54 588 25 349 66 532 92 781 3 931 84 920 91 458 63 118 98 586 87 541 9 144 93 403 15 489 22 167 7 157 58 655 88 716 26 160 80 530 1 699 27 198 53 387 57 880 10 756 13 609 37 239 70 495 34 571 36 648 96 510 29 885 42 461 48 905 8 92 19 889 62 699
51 377 39 154 22 331 48 188 3 637 58 953 17 2 20 766 82 547 4 588 19 401 29 443 9 988 65 767 38 7 26 824 68 438 53 276 63 33 10 433 37 849 0 396 57 574 72 576 8 478 40 434 18 632 43 917 32 823 44 915 52 850 12 423 78 463 85 586 64 354 80 729 27 487 99 856 7 404 87 848 56 426 59 552 74 960 81 424 47 478 93 145 90 849 61 477 76 160 92 732 89 947 5 575 95 386 15 429 50 776 91 79 86 747 28 831 14 727 98 919 97 955 79 776 23 386 33 374 73 129 2 196 13 451 71 113 49 564 34 893 16 538 94 717 41 498 55 551 60 109 36 816 35 8 46 322 69 629 77 407 6 719 21 689 70 377 54 154 66 687 88 967 75 425 83 684 62 987 1 601 30 48 45 159 25 800 24 782 31 215 84 236 96 739 67 228 42 498 11 760
52 751 22 892 76 338 23 538 15 999 41 437 94 550 77 408 24 950 62 230 34 966 58 938 89 528 71 205 39 46 16 438 67 717 44 893 59 604 53 474 65 794 83 276 29 846 42 17 56 715 95 562 4 483 27 836 60 337 21 941 25 244 82 386 11 300 37 626 35 6 78 906 30 973 38 382 84 959 88 613 5 875 3 418 93 434 49 25 98 880 72 869 43 937 20 279 6 686 19 123 36 846 7 446 90 908 33 131 40 118 66 801 73 983 63 255 18 818 81 483 32 783 61 820 0 651 8 899 51 775 85 225 79 722 28 650 31 472 10 709 75 394 92 49 46 979 12 593 97 547 17 104 2 193 14 692 64 707 57 625 1 585 70 709 45 706 50 891 9 940 13 67 26 514 86 75 80 57 99 289 91 193 47 780 87 688 55 725 96 165 74 687 69 205 48 447 68 795 54 606
67 740 81 111 72 52 35 962 78 67 66 863 54 149 63 852 73 864 7 496 43 449 91 136 82 951 5 592 13 253 4 262 41 984 26 152 53 384 71 434 14 84 24 316 74 924 45 492 6 458 47 796 87 101 20 202 55 282 15 704 17 397 65 969 2 820 98 200 83 874 86 514 88 550 42 344 10 645 37 848 52 425 79 323 25 224 99 152 39 63 58 327 84 739 62 226 60 163 1 342 16 114 9 852 92 548 94 877 11 487 30 54 51 551 90 709 77 199 75 344 50 585 93 126 27 580 57 511 38 150 40 683 68 255 49 46 19 472 48 817 69 215 23 41 0 304 31 402 61 683 76 581 8 658 97 38 56 887 64 852 59 416 85 977 28 606 44 933 36 662 89 279 12 45 21 559 46 613 96 923 18 656 29 973 95 910 3 47 32 283 80 189 33 404 70 934 22 559 34 27
71 438 89 917 53 287 51 523 52 600 91 192 17 773 22 84 95 614 54 954 57 366 7 335 36 989 80 412 78 47 10 495 37 461 94 558 66 923 92 314 30 582 35 451 14 370 70 557 4 453 85 86 27 735 76 855 46 148 45 771 68 790 50 372 97 972 9 393 40 584 81 457 49 55 65 811 11 532 28 415 48 566 58 205 90 580 31 560 24 628 73 172 56 113 42 495 86 61 63 710 16 788 74 60 41 263 2 745 72 27 29 853 82 323 33 728 87 676 15 8 62 440 96 695 26 952 32 292 79 781 67 119 23 487 59 856 43 200 6 709 38 956 55 995 18 127 19 45 93 476 1 443 64 306 60 421 13 825 21 441 83 859 84 132 39 189 47 57 75 764 98 865 44 222 3 55 88 332 61 967 12 85 0 5 69 725 20 686 77 330 8 865 99 989 34 589 5 23 25 675
91 534 27 27 2 551 96 4 89 108 71 270 21 195 0 514 39 243 33 786 24 121 34 553 49 539 51 555 88 154 73 236 97 913 93 878 38 646 6 520 48 283 85 41 31 679 30 361 75 199 77 395 64 398 47 237 35 848 5 934 78 5 55 647 3 591 13 793 43 434 95 815 62 338 59 874 92 381 1 52 44 859 7 785 9 855 37 195 45 192 50 727 11 31 58 633 52 842 76 965 56 802 98 900 17 892 19 633 72 557 90 400 66 698 61 668 40 714 84 206 57 843 99 831 46 261 22 191 32 133 54 555 74 162 18 766 23 20 4 807 80 869 67 811 26 974 41 428 20 446 53 163 8 78 25 293 10 207 12 773 68 731 16 626 70 931 15 312 94 684 29 516 36 436 83 520 81 66 87 283 69 785 28 319 42 90 86 50 60 603 14 248 82 669 79 100 63 714 65 702
31 446 29 304 69 504 1 587 14 880 86 784 55 954 98 6 83 849 50 824 61 903 0 867 75 535 27 241 10 670 63 510 4 334 62 853 76 456 26 570 66 747 40 141 45 455 28 756 72 775 11 782 38 706 93 301 92 83 23 18 16 718 58 372 70 309 74 26 6 626 90 737 30 477 44 73 88 407 19 734 35 230 37 180 64 954 39 9 41 172 87 214 3 624 54 100 46 342 5 104 25 741 7 973 65 152 56 77 57 736 9 736 99 137 97 596 96 854 52 731 33 355 95 695 34 546 82 474 89 660 59 424 17 574 42 537 48 168 71 66 91 361 18 568 22 937 24 245 20 373 79 896 12 92 13 692 2 59 51 44 47 449 36 537 85 534 73 651 8 311 32 305 21 96 94 465 53 289 84 241 77 357 15 485 78 697 80 47 49 946 67 518 43 360 81 206 68 89 60 838
25 471 67 321 5 13 39 832 73 869 8 232 45 84 71 502 46 445 51 464 90 477 56 675 3 266 96 229 13 383 75 640 62 178 37 243 76 196 84 322 99 373 78 378 0 585 10 544 31 57 36 744 74 123 29 250 58 636 81 792 61 263 22 453 9 788 92 416 69 77 55 827 24 246 18 8 44 602 59 199 6 385 77 22 65 649 68 894 94 470 27 191 4 846 42 873 85 103 28 920 98 431 40 871 7 185 23 194 21 167 47 55 87 703 79 972 1 71 12 380 52 780 80 755 26 627 50 73 38 957 16 324 57 335 35 147 43 848 97 641 70 76 49 654 60 901 2 210 32 475 14 215 19 912 15 931 17 293 54 225 30 24 63 468 88 629 20 116 89 951 11 854 86 266 95 207 41 750 83 424 33 180 66 406 91 549 48 9 34 314 72 31 53 732 82 136 64 646 93 742
3 312 7 80 11 326 80 136 16 341 12 39 42 664 91 956 8 69 67 30 79 945 28 261 63 290 56 186 66 794 34 941 72 838 21 585 50 367 15 420 1 12 4 992 52 789 13 670 95 218 0 881 6 240 82 538 85 918 39 922 78 574 87 62 84 234 40 640 18 707 54 400 31 381 26 147 53 690 65 136 22 280 20 554 5 5 59 665 75 321 58 352 57 946 43 486 62 351 19 894 88 626 97 33 35 323 32 384 38 902 25 102 70 712 51 732 68 64 77 231 17 383 55 292 37 75 81 785 47 217 10 165 44 104 71 931 64 49 94 840 92 767 45 590 86 621 74 254 99 206 83 240 61 721 49 240 23 697 98 483 48 1000 29 484 36 654 90 554 73 529 41 339 96 563 33 380 27 554 60 64 46 175 14 913 69 715 9 43 2 258 76 201 24 785 93 331 89 97 30 60
55 781 60 419 33 330 20 324 43 105 15 419 9 976 54 838 88 238 39 7 74 123 13 288 3 869 82 524 62 408 2 108 6 312 96 527 77 497 21 299 31 412 25 64 98 688 65 181 5 710 36 915 79 797 0 420 99 647 42 583 37 129 19 144 80 181 27 975 11 575 56 661 22 383 58 639 70 606 32 209 78 284 51 264 53 653 72 521 66 553 61 988 52 396 83 443 45 93 76 574 12 834 34 142 95 779 50 552 86 993 10 950 64 556 97 16 7 130 93 476 24 358 29 788 57 333 47 210 92 812 89 354 87 770 23 932 63 315 28 220 4 989 8 714 46 247 49 329 44 898 91 698 84 888 68 863 85 565 30 138 59 828 48 948 41 332 90 219 67 410 71 804 26 843 16 585 18 904 17 773 75 300 14 719 1 394 38 822 40 353 81 831 73 512 35 462 94 487 69 431
9 338 83 41 2 465 80 31 46 363 88 460 82 686 89 231 24 999 81 378 34 640 50 22 63 169 84 919 20 674 60 853 74 310 67 473 79 5 7 801 68 824 38 143 56 823 93 752 41 272 45 58 57 936 6 3 54 507 44 816 70 18 39 377 21 455 75 287 25 829 5 772 91 675 10 718 18 317 78 604 16 713 96 743 53 897 92 546 64 232 32 601 12 688 33 784 69 658 29 906 14 441 1 931 40 398 95 50 31 23 43 186 15 835 76 3 17 767 47 841 19 875 3 124 90 432 48 374 94 735 8 756 59 806 61 324 97 317 55 275 98 275 86 438 49 762 52 964 26 91 51 851 11 909 30 439 42 578 85 967 72 450 73 340 13 516 22 35 28 912 36 138 0 624 99 771 27 480 4 677 37 770 62 509 35 746 87 765 77 740 66 657 71 317 23 803 65 272 58 620
85 411 61 527 39 908 80 559 57 607 75 180 88 11 86 900 38 716 96 293 28 12 45 952 37 859 53 954 36 225 26 540 54 328 48 642 64 815 52 30 34 546 14 252 72 652 35 796 60 205 25 777 51 2 55 296 78 870 10 200 31 166 16 175 0 114 8 13 15 693 73 76 58 27 44 244 83 701 66 122 82 664 3 495 94 707 56 190 50 528 32 391 65 790 63 26 21 187 29 280 59 622 46 998 17 757 23 613 98 922 9 922 67 288 1 138 87 78 6 182 92 133 41 240 13 229 69 706 33 518 27 602 30 409 22 49 76 339 7 999 47 492 18 136 19 967 24 641 70 497 49 981 71 774 40 850 77 204 68 891 4 374 42 310 91 355 74 513 93 70 95 347 89 144 11 810 97 615 12 100 20 780 90 567 84 94 62 150 81 185 2 960 99 987 43 426 5 420 79 867
41 562 44 865 50 469 36 211 96 227 37 742 85 332 54 649 79 480 16 980 83 114 55 856 60 243 78 264 32 353 58 18 26 161 67 898 7 553 12 720 0 126 49 581 13 912 74 855 99 494 21 702 3 213 14 294 69 173 2 265 17 50 97 924 80 565 75 590 76 683 59 454 29 466 86 539 62 215 1 998 95 547 34 659 66 514 11 495 71 807 5 796 42 324 56 221 82 544 22 854 40 546 20 458 8 561 45 888 9 767 90 122 91 424 73 540 33 294 48 888 70 240 31 850 39 119 61 249 77 271 23 251 63 156 92 622 28 518 64 172 47 14 68 760 89 218 6 626 35 185 38 228 10 389 25 892 46 712 19 846 65 226 72 340 88 191 4 345 18 988 87 864 84 859 93 892 98 961 51 885 57 712 53 817 27 48 43 323 94 167 30 839 81 492 15 123 52 329 24 127
71 676 37 828 10 517 54 267 91 241 78 878 83 26 89 458 87 43 57 214 98 762 24 361 77 456 60 303 42 75 35 259 59 554 62 906 9 714 76 513 55 428 72 180 34 374 8 229 95 673 40 86 43 711 46 584 45 953 69 154 27 905 18 548 85 352 88 177 3 873 75 467 22 685 2 689 58 754 23 246 31 84 41 148 93 428 0 858 63 656 17 796 14 995 92 596 26 569 67 674 20 295 51 621 84 101 30 245 61 477 39 561 5 182 49 224 28 313 1 562 29 625 11 252 33 238 70 105 73 278 65 757 74 996 7 52 38 641 6 745 21 629 50 763 4 275 64 282 79 412 82 613 99 685 80 205 90 402 12 127 56 747 16 155 68 430 13 444 53 897 47 133 15 617 86 801 66 621 44 484 32 635 97 911 94 624 19 934 81 893 36 987 96 898 25 173 52 588 48 746
33 993 18 193 32 542 61 342 92 542 93 598 11 557 86 686 98 460 70 240 87 101 85 721 3 917 22 963 21 940 75 771 24 387 84 839 30 669 53 256 17 136 54 248 88 632 50 133 90 827 66 323 26 746 55 470 51 72 39 413 9 708 36 58 59 258 41 46 48 362 14 10 15 439 28 834 47 203 91 17 62 736 4 344 69 816 73 670 34 412 6 612 58 995 96 292 80 672 79 607 72 118 97 18 95 909 19 822 20 748 5 270 65 454 8 864 7 16 49 653 42 676 25 376 45 552 12 318 27 711 37 675 89 5 13 44 56 43 67 411 77 74 44 858 16 590 76 978 0 599 71 344 29 322 68 219 63 297 83 556 82 3 43 257 38 23 31 580 35 334 52 131 57 611 2 104 99 723 64 199 10 204 40 101 94 385 46 11 74 956 78 59 1 13 60 244 81 930 23 584
1 135 48 637 61 415 45 885 79 9 35 329 82 997 38 166 50 516 15 771 56 480 39 407 88 432 93 698 33 509 80 442 21 304 63 915 5 298 10 342 99 960 81 358 96 361 94 393 92 485 37 67 36 932 54 917 62 527 17 533 68 366 52 969 4 373 69 524 3 196 90 870 42 773 24 889 11 639 87 786 84 38 47 930 30 174 74 682 13 212 49 997 16 820 83 223 23 95 98 137 60 523 0 171 26 937 53 288 76 268 2 5 18 858 95 857 40 693 44 873 75 362 73 755 22 253 71 563 57 362 34 371 19 687 58 569 43 855 12 350 97 1000 31 400 28 564 14 50 7 750 91 983 32 402 77 862 86 672 46 472 27 999 89 499 20 812 9 997 59 721 70 866 72 185 65 327 6 173 64 188 78 58 67 481 8 361 51 704 41 266 85 115 55 946 29 183 66 146 25 762
48 218 76 644 7 53 0 405 41 945 45 88 51 837 96 715 24 47 5 922 71 580 16 624 97 156 9 451 17 648 70 943 86 484 32 902 93 211 50 464 99 731 20 102 75 886 56 162 14 504 12 963 62 506 15 660 42 857 77 628 64 419 1 438 23 323 4 912 49 450 67 757 53 403 84 264 88 653 90 11 26 854 68 596 6 245 27 956 89 946 33 430 11 843 60 652 85 799 80 979 98 743 29 855 18 558 47 973 35 359 2 57 19 92 38 781 65 673 55 796 39 426 21 646 46 302 79 551 22 621 44 949 37 530 69 803 72 101 94 773 63 460 34 801 91 148 95 48 31 150 25 95 57 820 83 831 73 297 54 42 81 669 30 754 87 793 61 182 3 987 52 179 74 280 92 232 8 40 59 260 40 554 10 660 78 171 58 305 28 85 82 986 66 684 36 768 43 162 13 227
24 538 68 853 43 940 75 378 29 804 44 562 40 868 73 118 25 752 77 500 56 975 89 348 69 219 30 32 58 501 54 801 12 550 4 476 2 470 50 405 98 961 83 267 39 650 51 234 8 30 57 840 36 485 70 92 92 453 79 580 5 462 17 931 33 568 42 538 31 403 28 915 22 330 18 295 19 283 48 853 38 9 87 423 23 511 71 294 1 356 45 842 46 638 91 717 84 226 99 494 82 291 37 658 78 298 72 998 53 757 10 882 27 721 64 240 32 323 96 879 26 115 88 117 41 402 81 388 95 817 13 481 35 44 97 62 80 931 60 858 9 519 0 286 85 954 14 941 74 799 16 332 21 980 76 859 66 192 61 61 52 605 59 731 93 453 20 381 86 415 47 874 3 742 49 783 62 910 63 885 6 234 11 984 65 627 15 743 94 889 7 524 34 794 55 110 67 787 90 809
60 546 88 335 32 843 93 552 31 936 11 642 28 906 94 818 50 744 82 720 36 577 29 238 16 338 43 280 34 55 89 608 73 165 9 890 18 930 98 446 65 42 72 675 17 374 24 532 76 640 37 775 10 679 66 471 35 863 2 492 70 61 52 230 13 43 99 666 48 515 97 645 61 679 56 881 14 452 44 260 41 595 63 452 64 43 42 812 8 28 33 753 75 668 90 769 22 983 54 138 49 269 23 402 85 394 46 989 53 971 69 149 7 830 45 239 1 874 3 448 84 324 87 600 30 756 20 331 6 923 58 520 59 557 27 497 74 228 83 456 91 193 5 334 47 114 57 962 78 371 80 2 81 489 19 466 39 35 77 594 92 594 86 894 68 274 15 152 38 368 4 65 26 645 79 89 55 338 0 789 51 596 40 924 96 589 21 926 95 110 12 779 71 989 62 940 25 739 67 193
76 393 37 673 92 653 78 900 33 984 77 241 23 468 86 740 36 651 52 110 97 125 3 785 9 353 85 763 34 238 26 235 21 137 47 441 30 96 10 426 96 551 12 53 93 385 40 782 32 942 43 442 20 358 56 249 63 14 7 19 2 810 28 353 46 586 48 393 51 557 75 970 73 426 69 906 19 707 72 223 65 680 29 51 57 951 24 377 64 904 58 500 35 620 61 736 18 57 54 473 67 265 15 718 66 58 95 842 6 351 59 11 81 507 44 264 84 848 41 499 94 833 87 695 38 165 27 324 89 789 8 59 25 771 82 268 5 594 60 587 88 60 22 727 49 202 83 867 90 686 74 733 99 12 50 893 68 114 79 378 0 835 45 271 70 635 17 567 80 886 1 744 62 624 11 455 42 559 53 67 39 744 55 748 4 843 16 398 31 401 14 527 98 973 91 405 13 293 71 558
93 591 92 591 49 506 64 623 50 446 65 394 29 508 97 427 54 168 8 267 12 425 96 462 46 589 20 693 10 529 38 819 67 911 95 683 48 816 52 789 91 64 42 153 99 186 37 439 15 647 70 347 84 554 31 845 33 366 35 497 55 94 2 804 75 602 0 643 72 114 5 196 41 216 62 678 90 727 1 742 59 561 11 337 45 848 66 576 74 666 28 481 69 849 16 549 44 906 85 399 60 893 7 505 9 888 13 612 27 578 80 74 43 89 4 347 14 627 53 411 82 395 57 700 34 66 17 210 26 545 18 25 71 744 87 529 73 404 94 937 25 202 68 770 47 690 23 99 78 489 24 555 83 637 39 332 58 391 76 144 98 107 77 305 61 929 81 880 40 781 36 384 79 93 88 656 32 862 3 945 89 457 21 844 51 786 56 90 19 717 22 924 30 80 63 199 6 199 86 27
47 230 74 449 86 577 51 538 37 823 52 421 31 585 56 811 80 356 12 229 89 717 26 610 97 772 72 260 33 752 25 133 63 561 91 883 94 654 29 213 42 313 65 489 8 864 68 533 82 669 41 727 6 724 39 734 55 994 85 304 98 524 57 653 81 369 7 144 59 577 92 916 18 805 0 908 50 236 93 21 40 121 58 351 60 208 38 534 79 507 69 317 13 472 32 333 45 353 5 799 19 433 36 989 78 478 96 735 4 787 43 481 2 625 83 382 73 233 24 781 44 555 90 489 22 746 20 28 88 107 9 658 15 404 21 307 87 223 16 579 84 813 95 829 62 209 54 181 1 365 76 928 67 684 77 494 34 11 28 548 99 809 49 777 48 530 3 4 75 906 53 816 10 767 61 325 23 739 64 476 70 322 11 147 71 768 46 645 17 247 35 963 27 374 14 453 66 448 30 179
62 946 33 358 47 496 85 502 20 160 21 268 95 879 32 859 13 810 78 173 2 405 11 573 22 77 93 677 86 645 60 990 92 705 0 702 65 648 16 676 37 213 31 469 70 850 79 285 44 708 77 504 81 149 8 375 51 224 43 195 61 368 89 456 69 241 75 138 73 187 76 604 66 650 41 816 91 722 63 477 19 873 82 701 90 755 67 781 7 521 52 183 6 622 18 639 14 494 99 384 36 385 42 99 27 204 83 405 54 821 64 856 30 579 28 734 23 928 96 579 38 75 49 753 39 95 74 782 25 561 97 705 59 672 46 28 68 899 56 284 55 354 80 177 71 814 5 139 53 473 26 671 12 721 94 578 72 354 4 931 87 933 10 831 88 23 17 189 84 251 35 671 58 255 57 398 98 162 48 916 45 229 1 260 3 508 29 507 34 148 24 425 40 557 15 729 50 212 9 42
76 367 26 62 72 483 67 347 15 972 86 810 43 707 90 416 19 393 47 811 89 667 12 718 56 466 96 329 82 829 50 399 39 464 94 505 18 636 30 292 40 613 42 645 1 64 21 878 53 776 91 452 60 200 2 349 34 705 73 422 59 338 6 937 65 690 95 960 52 649 23 959 79 423 24 990 35 244 37 587 38 420 5 206 64 223 33 500 63 498 45 57 69 841 98 317 68 542 16 413 71 505 41 271 0 598 3 685 99 165 77 100 51 505 58 906 62 512 75 742 4 922 88 554 9 943 97 158 66 847 32 375 93 881 10 257 84 884 48 51 14 297 31 933 28 864 29 631 81 41 54 105 8 801 80 571 74 621 78 338 49 425 20 696 46 105 7 681 36 564 87 545 11 719 70 914 44 124 17 831 85 617 92 600 13 435 55 155 83 879 57 508 27 92 61 159 25 190 22 365
61 855 10 446 92 765 52 153 45 783 23 722 74 797 39 689 76 650 13 300 68 485 98 146 72 612 63 477 99 175 55 64 90 368 58 339 88 667 15 117 43 884 7 304 27 965 30 415 44 240 95 909 82 141 33 64 35 179 24 435 62 124 1 807 19 626 36 442 29 86 0 500 25 390 59 282 86 288 78 216 46 65 84 119 80 126 14 178 5 517 26 834 20 561 97 550 34 832 4 841 94 212 60 945 38 903 41 881 49 138 48 144 83 926 40 826 9 974 96 701 87 826 21 553 31 583 69 243 6 347 71 403 37 261 81 841 67 258 70 724 16 420 64 258 42 962 65 760 22 924 77 894 2 78 50 953 56 258 73 561 11 543 85 815 66 952 89 969 3 40 93 581 18 603 51 293 75 264 47 384 8 94 32 976 91 171 12 275 53 451 17 821 79 78 54 173 28 961 57 845
86 205 64 516 15 671 25 403 28 171 51 595 5 435 26 553 4 228 82 519 48 631 59 804 77 202 29 479 27 384 78 729 39 259 62 890 90 93 80 811 21 691 23 874 53 353 12 325 84 355 10 390 41 548 66 337 91 310 55 189 11 668 88 683 54 708 92 558 17 363 60 152 70 893 34 605 63 566 76 576 18 99 81 72 50 602 46 218 36 4 67 263 16 579 58 503 24 771 33 850 8 882 85 742 99 90 3 220 38 2 61 671 13 270 0 333 74 639 87 67 83 591 97 622 69 139 95 688 56 467 49 549 32 526 45 715 14 150 1 961 72 266 2 814 52 895 9 223 93 185 44 929 79 914 31 794 75 107 6 932 94 661 57 402 30 631 73 979 42 818 43 363 37 861 71 594 47 552 40 230 96 166 89 407 35 150 65 676 98 209 19 752 68 310 20 655 22 811 7 249
64 369 29 499 54 450 56 464 2 804 81 273 6 278 16 900 35 847 40 365 94 949 88 263 12 646 57 53 27 537 53 836 90 86 82 866 63 624 22 611 37 565 45 411 24 583 91 482 86 622 95 972 67 76 51 270 13 792 99 326 4 991 14 751 93 435 84 272 0 371 61 129 44 462 28 387 19 751 52 486 87 407 50 691 74 76 32 137 38 256 75 33 34 691 55 966 66 474 47 517 15 933 36 70 77 921 26 185 85 277 23 262 39 540 30 249 5 701 59 662 3 951 25 14 31 868 1 383 42 111 69 170 10 873 17 990 11 329 41 870 43 791 68 397 92 815 33 904 9 781 60 73 97 568 48 296 83 993 49 206 79 267 72 320 76 432 96 342 89 584 71 604 21 628 18 656 46 515 8 287 20 459 78 661 80 638 98 45 58 824 70 302 73 753 65 927 7 328 62 602
11 97 35 17 38 299 60 140 18 274 97 24 79 148 30 832 1 706 85 847 63 679 51 942 15 212 5 592 17 887 57 151 19 678 58 71 12 609 65 405 49 535 39 202 70 360 28 119 46 656 25 133 31 365 92 81 75 806 48 355 54 219 47 322 89 417 23 47 41 85 14 47 32 477 33 367 34 269 50 661 61 370 21 26 88 105 98 643 62 642 10 168 73 491 9 382 24 6 55 432 84 326 69 943 71 605 59 15 56 241 80 175 99 298 83 900 42 961 44 330 3 641 68 553 91 647 64 601 29 71 37 907 8 874 66 674 13 771 43 546 16 603 6 954 86 716 72 700 95 444 94 386 87 240 4 236 67 979 20 431 22 798 93 233 78 1 76 835 53 904 40 537 81 521 82 650 96 809 26 900 90 695 74 759 45 255 36 948 0 647 52 852 27 933 77 882 2 759 7 72
37 128 50 292 6 82 54 715 84 444 98 834 56 282 17 541 23 410 19 985 99 785 41 741 71 696 76 599 69 588 43 414 9 829 18 588 20 693 74 499 51 119 39 425 67 275 28 834 58 755 60 67 97 856 46 351 1 256 35 704 78 103 44 847 31 705 80 522 55 952 3 637 83 645 14 849 64 785 32 930 16 773 90 2 33 658 25 69 15 681 11 573 81 949 29 634 92 719 72 421 13 385 21 86 49 345 88 49 12 146 87 233 27 314 30 719 65 158 0 188 73 933 94 880 59 310 82 378 61 497 22 335 38 463 26 851 63 157 53 466 10 516 42 372 34 892 70 659 96 866 93 98 77 589 7 537 52 327 68 196 4 2 47 343 95 672 45 281 57 667 8 766 48 134 5 951 62 319 40 742 79 28 89 82 66 830 91 711 75 816 85 589 2 773 86 495 36 547 24 939
33 910 77 356 97 711 29 350 27 316 62 304 8 308 51 673 42 264 19 93 30 119 81 233 46 675 76 270 56 151 9 253 24 561 74 237 70 205 53 735 15 862 37 635 39 103 75 819 91 56 61 930 84 577 40 12 50 472 23 198 1 698 18 678 41 70 80 442 63 622 54 134 87 496 99 918 44 765 49 85 68 198 79 510 31 727 90 203 94 309 4 702 78 906 21 625 16 119 35 498 88 98 52 943 55 204 92 802 66 739 95 508 71 295 17 435 3 614 2 971 20 862 43 672 7 638 13 114 69 479 25 231 47 310 72 63 65 132 82 280 89 273 5 387 14 211 96 800 59 357 73 712 22 693 60 980 11 292 67 87 93 777 36 377 85 425 45 657 57 36 58 456 10 316 83 632 32 774 48 246 86 401 28 190 38 332 64 770 26 275 6 531 34 470 98 296 0 449 12 124
75 525 26 122 42 411 9 942 6 675 81 462 11 355 92 235 8 998 83 627 65 26 56 75 54 610 43 421 78 654 62 587 2 554 93 656 51 69 7 91 20 955 17 849 68 968 58 985 82 622 14 927 64 615 89 164 39 631 74 769 34 589 38 459 84 222 5 217 79 424 85 411 70 610 21 182 19 327 53 63 32 469 72 479 76 568 77 794 27 616 57 419 46 845 94 688 13 259 30 830 3 258 60 754 16 553 28 158 47 246 37 881 61 598 10 284 35 948 98 586 36 470 49 917 45 237 0 207 71 268 48 968 22 715 99 678 91 843 66 762 12 668 41 402 90 453 18 509 95 329 73 119 52 741 86 263 59 682 55 932 63 43 25 911 4 385 87 345 96 467 80 826 33 71 23 640 50 530 24 707 1 950 44 584 40 447 69 402 67 525 15 523 97 98 88 827 31 361 29 858
80 580 3 423 83 702 2 903 99 250 51 544 11 362 6 151 36 551 86 277 12 90 44 379 53 652 78 765 49 628 90 195 54 975 30 929 87 384 81 299 20 790 28 978 24 411 85 306 16 958 7 722 34 57 65 997 98 980 77 862 68 814 60 195 46 87 21 169 23 594 0 241 35 656 8 148 61 335 96 702 73 104 55 832 89 720 33 448 70 612 95 190 18 279 13 629 45 191 69 526 64 299 27 854 14 405 59 749 74 157 31 142 39 631 82 514 91 965 75 232 4 47 62 966 26 454 47 742 38 442 93 515 10 618 48 966 5 509 57 173 58 931 84 487 92 5 19 430 29 208 25 217 42 295 9 550 67 920 50 210 22 728 94 663 43 693 63 429 1 99 71 678 79 784 56 678 37 221 17 165 41 702 72 424 40 150 52 694 76 388 88 631 66 799 15 50 97 860 32 313
36 442 48 288 52 779 47 254 32 370 14 9 12 950 57 81 19 320 78 623 61 65 44 975 37 159 89 646 1 643 20 437 80 237 22 275 82 306 33 398 35 174 30 633 99 318 65 513 72 382 58 266 66 917 53 425 63 555 86 650 27 450 54 886 79 949 60 472 83 619 18 448 6 19 0 374 28 998 84 852 10 699 97 399 24 614 95 824 11 614 3 656 21 616 38 640 87 30 64 39 2 172 45 291 13 132 67 336 92 835 9 31 29 10 26 31 43 372 85 8 93 202 41 231 15 402 70 544 62 537 98 897 31 590 39 329 59 884 75 368 42 940 71 166 5 197 23 833 50 884 55 655 25 658 51 41 74 56 96 563 34 170 69 830 40 109 8 656 17 117 4 255 56 576 16 710 73 767 94 144 7 326 76 17 46 16 88 397 81 688 49 917 90 299 68 607 91 169 77 220
99 233 58 997 83 733 52 803 54 305 80 498 46 215 77 907 62 591 86 180 89 535 88 619 5 134 94 189 30 671 66 234 63 891 17 346 25 761 2 602 50 624 87 825 23 343 10 696 51 329 57 679 90 630 22 8 37 526 60 991 59 703 9 214 82 573 27 943 79 163 8 599 97 620 4 549 91 91 96 534 32 672 26 798 20 594 48 762 68 629 43 303 84 967 12 12 21 867 92 861 33 66 76 311 18 161 35 606 73 874 69 352 34 560 81 26 44 529 16 597 28 143 6 516 71 469 93 706 40 22 14 851 39 140 75 158 29 481 36 526 11 259 0 988 49 371 85 548 41 499 74 926 47 236 1 560 19 697 56 467 72 329 42 747 15 864 67 161 31 111 7 380 65 868 70 886 95 555 38 530 24 486 3 328 98 425 13 443 61 623 64 629 55 183 78 485 45 499 53 396
64 236 52 177 20 180 75 162 27 643 59 927 67 640 60 625 12 950 91 637 68 168 28 131 37 601 50 81 33 765 48 52 57 861 21 622 49 57 18 917 39 141 88 107 99 991 26 829 14 240 96 390 66 153 36 330 10 363 73 168 23 820 71 405 87 786 85 874 97 826 95 804 16 939 0 478 54 132 45 401 34 344 19 408 70 521 74 591 84 887 72 451 62 383 5 604 77 135 24 528 11 365 86 986 9 105 56 601 1 650 98 336 69 225 32 811 63 654 2 278 76 895 22 938 92 284 82 574 58 622 65 534 55 344 93 253 78 81 29 67 4 578 43 672 42 445 30 919 31 871 53 468 89 55 35 669 83 225 44 413 81 210 38 214 41 403 61 1000 47 413 13 63 7 682 15 885 79 887 46 501 94 995 6 636 51 88 17 789 8 293 40 657 3 501 25 592 90 835 80 521
8 615 35 44 56 881 74 540 12 937 23 654 49 479 34 877 9 740 36 618 86 383 30 524 83 433 44 829 42 215 64 460 57 171 37 290 5 484 52 416 97 238 61 849 90 691 16 257 95 688 78 878 13 101 27 883 33 738 91 189 10 582 25 6 14 802 71 243 43 194 6 535 68 265 45 679 54 429 66 166 48 44 2 600 1 597 84 547 29 633 70 952 80 983 18 338 17 376 7 238 82 266 65 853 81 3 60 458 19 395 15 673 28 572 24 113 46 886 31 8 73 713 72 888 77 919 67 877 41 862 92 396 93 698 88 79 98 520 40 688 3 277 62 28 69 601 21 753 22 111 79 887 89 533 53 571 11 509 4 157 20 240 50 159 32 937 0 520 59 466 39 340 87 575 96 190 63 296 58 865 51 782 75 572 99 887 47 477 38 671 94 644 26 719 85 453 55 462 76 591
79 179 27 500 76 730 39 811 82 489 36 274 8 146 47 596 48 762 4 219 74 725 81 897 23 631 57 984 31 878 13 814 92 725 3 371 83 715 68 415 9 576 88 203 19 424 49 588 62 24 0 840 86 245 41 279 35 305 15 352 26 169 91 194 43 325 93 688 94 369 17 982 45 318 53 414 85 385 5 407 22 163 38 387 70 981 54 915 11 225 21 414 29 140 80 745 61 763 6 187 56 58 44 518 10 279 42 59 75 489 16 594 98 518 96 965 64 155 18 329 46 600 34 954 71 127 59 78 12 314 73 87 72 565 65 202 55 701 20 979 89 503 58 802 51 940 2 583 77 991 95 351 69 714 33 141 50 767 97 926 67 205 1 177 37 169 25 863 52 995 90 157 14 475 87 683 28 807 24 377 63 326 66 303 78 584 40 183 84 308 32 910 99 983 7 245 60 147 30 842
21 555 0 491 42 178 22 563 23 330 44 188 31 575 80 776 11 486 82 665 62 19 45 113 84 441 17 81 48 35 18 696 25 111 58 637 8 588 73 244 35 359 79 943 32 249 70 517 98 333 3 915 6 668 53 854 47 407 56 702 16 743 67 227 29 938 46 323 2 189 61 404 40 584 93 484 87 763 27 274 77 768 95 710 5 68 10 263 15 547 97 221 54 989 88 754 39 878 75 86 34 214 38 375 66 97 36 868 1 554 14 29 50 82 86 433 59 979 92 177 96 223 55 206 78 740 99 857 7 566 24 735 57 133 13 146 71 427 52 901 91 269 9 762 30 78 41 879 4 63 94 794 90 909 51 699 89 579 63 307 69 525 43 397 76 447 72 786 33 225 83 58 85 842 26 342 49 861 81 983 74 758 64 629 65 778 68 466 12 815 37 758 19 213 28 226 20 452 60 458
56 102 18 131 64 753 34 148 48 242 49 857 25 438 32 479 83 318 92 566 76 144 41 535 16 761 69 14 86 258 71 135 60 964 23 567 12 888 57 122 24 608 40 535 15 55 47 53 0 196 42 429 62 780 45 825 72 946 35 858 51 616 82 646 85 669 17 936 61 748 95 507 97 786 38 256 93 879 77 595 37 687 53 314 52 105 94 553 90 380 87 245 73 603 11 620 89 797 65 630 7 334 36 157 70 921 9 357 74 644 33 13 14 50 59 212 10 239 91 812 68 329 1 825 27 316 63 268 96 541 99 66 4 362 54 732 66 960 78 952 50 245 98 528 75 662 81 348 30 786 67 438 5 803 31 389 79 999 39 579 8 576 28 444 55 569 20 524 80 410 6 743 13 360 58 9 43 111 3 146 26 379 2 251 22 685 46 300 19 811 44 783 21 377 29 388 88 711 84 674
19 417 55 420 36 20 23 4 1 391 27 710 61 878 30 777 56 178 92 564 87 264 93 194 64 546 66 524 29 404 46 91 41 856 51 535 99 135 90 109 6 600 28 67 4 164 98 155 15 508 75 638 73 595 22 730 3 926 52 187 57 662 12 2 91 177 24 561 79 24 78 337 49 693 2 206 47 979 70 983 97 949 77 340 58 852 71 948 35 814 68 690 10 276 95 477 8 215 65 283 31 62 50 877 59 736 86 891 88 960 85 632 33 40 53 93 69 256 25 955 67 351 11 625 96 772 18 239 48 956 89 467 83 126 42 973 84 52 26 368 43 298 0 427 13 104 17 746 39 62 16 772 9 41 94 226 14 733 74 758 37 179 32 316 20 567 40 493 63 155 7 374 5 665 60 701 34 598 54 947 82 12 21 940 81 24 76 780 38 181 45 830 44 126 72 846 62 848 80 218
68 72 54 871 46 26 56 986 41 886 78 769 72 530 44 88 60 742 73 777 75 18 67 627 55 832 21 513 85 384 77 337 76 94 14 345 53 467 34 727 26 419 8 101 61 693 91 659 11 158 37 784 0 940 62 202 17 571 52 574 10 812 19 670 7 390 47 151 28 989 16 815 38 21 39 519 87 84 30 43 66 994 59 250 90 944 96 944 63 505 71 205 93 91 20 581 18 308 81 399 92 572 3 289 31 241 49 135 42 437 51 715 13 676 5 831 58 710 69 856 25 710 79 198 57 13 2 315 22 938 84 60 12 783 35 127 88 680 70 902 95 464 48 648 15 752 29 793 33 227 74 632 36 956 23 139 86 878 6 149 27 962 4 789 24 78 94 671 64 421 98 468 45 194 9 760 32 151 82 415 40 590 99 748 97 997 50 331 80 47 1 791 65 311 83 722 89 501 43 550
58 386 85 707 83 986 26 5 55 388 76 34 12 742 39 192 70 700 84 704 75 45 92 781 40 403 88 237 91 357 10 847 28 835 80 946 99 887 52 261 69 570 86 67 9 265 18 401 93 410 16 697 30 174 71 373 38 545 7 894 51 755 44 839 53 368 13 330 67 143 31 885 15 267 56 970 94 598 22 739 82 4 61 904 74 962 41 298 19 924 49 413 45 119 89 778 50 198 65 979 46 784 1 376 25 169 29 864 35 875 47 963 42 131 95 716 33 918 6 544 87 237 77 707 73 581 96 822 0 15 48 494 68 666 3 996 34 112 20 468 57 847 11 310 32 225 37 894 60 594 17 150 59 871 62 641 98 909 97 759 43 940 27 948 14 834 24 988 64 449 72 200 78 368 5 343 8 210 81 575 54 860 21 526 2 830 66 326 23 526 36 48 63 961 90 140 4 767 79 846
47 304 38 253 97 180 43 508 48 744 80 328 85 306 83 454 82 747 91 955 31 70 37 119 8 80 26 328 21 143 65 389 96 790 50 89 2 523 59 937 22 124 19 360 88 18 95 26 81 544 54 929 34 451 93 609 15 227 98 192 55 490 56 863 41 206 75 375 61 82 27 490 13 467 60 144 36 932 76 846 29 537 51 289 92 532 10 441 35 421 74 613 67 133 0 647 66 122 18 503 44 937 6 380 58 326 73 313 68 782 25 192 17 472 63 370 9 736 45 484 12 857 77 846 4 55 28 891 71 646 64 944 16 389 72 923 7 599 78 579 42 254 3 355 94 615 5 886 23 604 14 910 62 345 53 13 90 646 46 94 33 795 99 460 1 661 89 652 49 562 79 47 24 907 40 788 57 666 11 748 32 496 69 189 86 439 84 90 30 794 39 53 87 261 20 859 70 8 52 524
67 312 53 269 57 211 63 23 34 537 89 606 0 546 65 293 16 910 94 661 76 104 3 910 73 85 39 54 96 932 87 263 69 660 66 53 10 581 55 329 27 984 38 12 29 96 56 706 19 129 52 687 90 488 80 995 6 342 1 749 26 160 12 344 30 458 43 329 50 39 58 31 92 330 13 814 88 353 22 456 20 321 14 777 35 894 97 883 9 603 31 512 83 554 70 558 49 26 41 641 47 209 79 389 95 400 40 125 74 76 91 820 62 370 61 99 37 291 48 377 42 253 5 208 46 73 85 564 77 945 84 364 11 391 98 568 59 686 60 153 75 166 99 395 44 886 71 261 17 637 25 801 72 761 28 310 86 130 24 287 36 303 32 693 33 905 81 155 93 302 64 315 54 375 7 529 82 8 21 624 18 825 15 913 45 351 2 946 4 198 78 388 8 800 51 154 68 21 23 12
94 418 19 499 77 237 82 467 34 97 16 972 68 687 21 780 69 668 28 565 30 193 52 286 76 47 18 982 78 250 20 975 75 845 9 834 53 30 73 725 25 333 71 314 32 389 87 208 17 120 15 175 54 420 23 163 66 549 44 791 42 815 24 353 61 689 13 561 43 873 56 932 38 614 29 547 12 90 41 280 70 895 79 528 35 291 40 710 49 861 60 472 11 273 2 933 51 585 22 447 62 348 90 827 64 47 84 519 67 931 33 538 45 163 86 313 72 302 97 293 5 682 99 919 96 432 46 433 27 104 1 189 10 999 88 185 7 793 85 774 37 672 65 889 39 918 4 603 0 212 8 44 14 599 89 822 80 689 58 225 48 527 91 245 3 670 6 352 47 800 81 897 57 72 63 723 36 356 55 646 26 922 98 95 31 981 92 181 93 884 59 858 95 274 74 509 50 226 83 766
53 694 30 409 28 279 42 611 23 670 14 987 3 463 60 652 7 783 84 773 97 150 6 215 34 802 50 320 27 608 40 184 5 781 72 366 11 414 93 951 54 968 87 417 73 89 17 501 65 392 75 887 8 87 92 358 51 891 86 349 91 7 55 408 68 281 94 536 13 90 83 163 29 395 80 362 96 352 67 864 61 874 33 897 25 972 66 291 88 751 21 524 2 814 71 429 26 811 59 863 78 803 37 690 56 826 35 751 19 754 39 282 81 648 4 655 32 45 70 595 69 872 58 79 90 946 10 43 95 229 62 366 74 206 63 475 89 279 43 758 36 269 64 151 82 517 52 6 31 168 47 50 77 945 18 142 20 283 48 870 85 308 0 587 38 977 45 609 9 454 44 658 98 143 15 731 99 554 24 449 22 307 46 772 12 820 1 225 49 23 76 610 16 96 57 416 41 597 79 968
98 560 77 443 59 152 73 523 16 850 85 448 91 492 45 574 41 724 39 537 6 188 93 453 7 181 89 325 67 878 29 470 87 425 61 760 54 957 32 491 97 952 80 243 72 699 1 204 23 395 71 310 53 609 21 882 43 796 69 234 40 804 34 102 0 810 99 403 86 981 30 784 35 62 50 114 25 670 27 100 58 437 5 473 42 132 84 326 33 529 3 736 24 589 57 502 19 454 31 501 13 968 38 383 10 959 70 303 44 747 49 73 63 466 47 403 56 468 76 382 4 983 60 151 68 1000 22 682 8 120 79 572 37 290 83 907 62 637 17 410 15 465 28 536 88 375 12 59 94 48 90 918 82 678 2 569 74 43 36 982 96 178 55 667 48 187 26 82 20 42 9 930 64 662 95 54 78 517 51 323 81 958 65 859 52 139 14 237 75 908 18 566 46 46 66 97 11 801 92 600
41 490 53 746 65 281 72 86 18 231 42 658 23 628 58 257 74 263 3 916 36 898 96 936 98 616 30 632 99 203 34 497 45 903 64 1000 60 904 10 430 13 23 78 194 44 321 92 20 62 221 24 326 12 388 59 839 0 689 28 839 52 742 32 58 84 283 15 758 19 18 21 307 51 135 26 722 7 763 86 930 1 407 39 420 75 184 50 881 85 372 6 559 35 155 5 831 49 497 46 13 37 245 90 567 82 140 66 996 70 18 87 470 48 17 91 143 33 468 22 90 61 180 29 673 69 287 27 557 25 139 63 236 81 456 8 617 93 630 83 759 38 987 68 341 55 900 57 175 11 335 77 806 56 171 43 612 17 808 95 921 97 732 14 4 16 769 47 972 88 176 20 69 40 612 4 204 73 755 2 908 79 96 54 793 71 604 94 779 89 310 31 470 76 133 9 822 67 840 80 373
46 454 25 702 31 141 49 608 19 104 94 87 86 717 81 353 77 720 11 20 87 446 58 146 21 787 33 203 34 249 42 889 23 152 48 82 61 580 75 195 13 375 71 144 28 45 36 162 1 84 59 865 98 223 43 641 90 543 74 137 32 932 26 860 12 27 95 114 22 72 92 452 72 985 30 233 93 653 97 848 18 80 0 730 50 160 44 207 2 107 16 12 57 752 53 554 84 960 96 766 5 142 82 55 62 344 45 49 10 421 29 391 40 8 70 488 56 944 65 961 20 859 38 913 83 442 24 896 52 50 7 319 35 950 55 223 68 401 69 513 9 699 41 165 15 134 27 90 73 483 66 180 6 481 51 867 79 513 78 91 8 611 4 950 91 549 85 83 17 308 67 225 99 798 80 726 54 549 88 770 47 818 39 827 3 158 63 602 37 805 60 902 76 790 64 90 89 491 14 541
53 869 62 754 73 908 67 798 99 87 83 305 16 947 49 548 6 31 18 590 63 562 24 720 15 565 77 357 20 454 8 635 39 814 28 389 76 595 27 217 54 838 68 238 7 748 42 738 75 53 14 407 84 689 30 635 52 491 11 70 22 829 78 785 86 649 46 233 92 498 33 525 23 6 19 377 85 580 13 459 59 946 35 959 17 735 94 13 44 778 34 815 4 493 60 932 64 817 97 216 65 912 32 62 89 32 40 325 0 800 81 315 74 178 90 622 72 98 61 489 48 470 87 111 36 494 50 32 95 649 82 10 43 763 51 464 38 279 25 73 93 145 47 142 58 230 26 619 37 962 1 758 2 608 57 472 91 429 79 538 56 731 88 384 41 137 55 280 66 438 5 949 31 187 3 737 10 26 80 497 45 124 29 198 12 34 69 345 70 59 21 589 71 601 96 961 98 26 9 426
49 399 57 306 77 22 37 121 12 23 27 726 94 840 78 647 9 136 93 420 43 924 80 872 64 542 0 287 41 355 98 506 70 420 79 289 97 89 53 321 88 961 92 829 4 724 16 20 74 628 84 705 86 423 2 589 46 348 50 162 48 299 62 62 52 617 22 74 85 201 59 71 45 761 87 108 38 822 13 20 26 120 14 792 6 323 54 506 60 479 91 546 7 656 5 890 8 15 18 93 55 909 3 982 25 226 30 853 19 141 17 625 90 671 33 938 73 167 20 36 35 816 82 320 24 530 10 618 11 913 75 347 72 596 21 532 28 848 56 576 58 687 36 449 99 891 32 391 89 616 31 141 68 338 66 821 69 422 95 859 39 898 65 494 83 12 23 837 34 139 63 23 15 171 29 1000 51 455 44 888 40 551 81 573 71 88 61 208 96 899 67 761 1 372 47 804 76 667 42 22
8 167 32 104 23 695 76 970 90 990 88 910 71 647 49 901 10 467 7 131 21 208 82 825 77 138 93 342 99 73 52 690 66 271 35 797 39 18 55 868 19 145 53 640 34 578 75 60 86 463 5 846 94 762 28 23 40 758 3 334 27 604 1 182 11 404 41 798 95 610 78 491 17 756 58 383 65 716 42 717 74 302 67 138 96 786 83 871 14 298 63 355 87 913 25 952 72 521 60 500 81 990 12 619 37 128 46 445 92 653 45 686 6 978 54 38 2 884 80 135 18 481 50 279 79 265 56 99 85 609 57 39 9 700 31 920 16 481 68 880 59 682 73 794 43 671 44 204 70 792 29 971 30 254 62 889 24 352 69 451 48 127 47 543 84 971 26 312 64 529 15 515 4 467 36 70 20 198 91 604 89 836 38 47 61 28 33 738 97 398 22 590 0 524 13 62 51 481 98 470
63 394 94 669 40 990 8 807 79 650 13 198 27 750 44 888 67 83 19 3 1 82 7 728 42 611 89 940 70 310 41 678 21 663 33 838 35 962 64 665 20 229 76 259 6 462 88 354 26 808 32 363 68 449 58 374 50 495 65 169 15 918 75 199 62 498 3 320 81 420 56 961 98 666 82 668 29 481 37 18 39 477 51 677 53 786 85 163 46 970 48 197 14 721 5 907 61 7 12 675 23 516 55 443 16 900 11 8 77 918 73 412 10 251 30 639 96 692 2 612 47 207 84 266 54 958 18 864 71 374 59 407 45 647 74 355 36 733 17 385 99 883 69 453 31 470 92 555 93 645 95 351 57 448 34 319 90 202 78 234 22 924 66 909 25 677 83 287 38 215 72 719 9 592 87 401 0 24 49 9 43 835 80 167 86 488 52 686 24 805 28 469 4 521 60 725 97 420 91 802
1 405 57 338 14 978 82 333 11 164 83 489 20 310 80 440 22 601 2 358 24 660 63 39 98 330 25 136 21 770 38 802 79 970 12 916 61 672 36 237 67 252 70 181 46 612 88 937 47 854 96 448 49 951 71 419 17 32 43 702 18 767 45 10 34 39 30 851 91 97 58 830 3 347 65 372 52 266 44 236 62 953 72 30 55 611 48 566 66 526 37 720 92 335 8 695 9 1 97 810 73 467 15 972 13 698 41 703 28 705 10 70 35 261 74 38 31 408 86 668 29 510 39 743 85 411 76 102 90 664 89 152 60 92 69 420 64 646 68 7 50 437 7 964 4 124 53 162 75 595 42 667 87 427 93 66 32 280 77 931 94 887 99 30 51 667 23 802 78 167 40 476 26 22 54 155 59 57 0 274 27 292 95 238 33 247 16 459 19 405 6 802 84 34 5 717 81 47 56 731
46 865 0 975 79 811 29 942 28 830 67 503 86 249 52 834 76 557 35 673 36 848 57 881 22 586 6 220 98 550 14 395 51 646 96 591 62 544 5 459 2 381 56 513 70 608 30 259 11 608 60 430 4 432 85 531 93 642 32 469 49 7 9 975 91 921 15 830 50 143 83 70 82 130 45 953 99 95 97 422 44 681 10 706 65 484 16 173 54 684 43 408 63 695 61 107 18 131 41 532 34 219 42 83 19 63 1 71 25 846 71 440 74 892 88 557 8 386 55 997 87 980 7 941 81 798 31 364 58 481 80 410 68 677 27 815 13 550 26 508 59 403 47 869 89 602 17 231 90 752 48 77 72 715 23 358 66 474 94 942 24 843 77 744 78 379 92 47 3 186 33 88 75 212 53 530 20 463 69 234 39 556 84 587 12 52 21 753 38 578 40 166 64 445 37 302 73 243 95 734
45 612 17 387 80 112 81 338 27 717 62 846 51 263 56 931 96 441 49 689 90 708 55 104 30 121 89 926 59 723 40 474 79 281 37 727 97 589 65 676 0 134 63 531 83 637 19 481 26 958 99 349 47 638 8 633 13 74 66 239 53 235 11 423 69 26 39 708 58 306 7 122 38 157 15 506 88 14 75 819 44 131 9 630 78 255 3 814 33 10 92 106 18 896 46 49 25 841 32 185 31 261 61 785 77 925 48 132 34 151 1 860 14 725 70 701 54 894 91 218 60 828 36 952 73 401 23 116 82 914 2 449 57 37 74 655 5 503 4 984 98 616 86 178 85 822 20 537 71 609 10 138 6 169 22 552 21 94 87 287 93 271 95 314 16 896 12 951 52 894 29 927 64 807 24 960 72 863 42 620 94 326 68 67 35 925 41 189 76 275 84 612 67 713 43 23 28 765 50 158
10 550 75 811 87 754 13 867 39 972 1 342 37 476 56 145 63 643 23 293 68 432 3 432 2 749 46 646 84 59 24 760 54 128 85 82 79 592 38 152 65 286 57 391 80 282 88 217 82 83 11 954 42 515 41 833 43 227 40 673 19 615 94 75 8 14 64 919 59 72 77 195 67 985 93 584 98 366 89 591 58 378 4 236 20 307 50 690 21 536 35 865 6 152 60 26 30 436 0 448 66 776 86 353 97 248 28 602 18 383 22 840 36 786 53 908 17 30 83 183 45 868 70 773 78 6 16 842 71 756 99 472 74 989 55 38 51 195 47 148 52 218 76 705 90 69 14 953 27 442 34 206 33 780 91 958 95 245 29 992 81 904 26 46 44 536 72 270 62 583 49 353 69 695 25 709 12 101 92 342 7 119 61 379 5 720 31 229 48 469 96 455 73 755 15 970 9 655 32 799
72 173 83 103 45 629 96 913 21 205 62 601 91 634 55 507 64 229 46 2 93 861 9 421 90 1000 77 895 71 447 57 220 70 848 73 719 51 456 17 418 50 496 43 852 59 747 25 473 44 67 68 158 31 178 66 663 0 736 94 858 24 471 76 2 85 451 20 482 52 121 28 372 89 120 60 207 29 311 13 378 14 446 40 865 58 708 75 111 98 214 95 263 86 103 27 670 53 127 97 129 16 357 3 252 74 368 87 994 4 486 78 412 69 337 79 76 8 785 34 828 26 950 48 276 23 412 39 300 56 976 19 476 18 12 6 735 99 466 84 503 49 253 38 42 11 117 42 711 2 78 47 929 1 809 32 730 30 29 92 985 61 192 10 755 15 490 63 976 33 936 5 453 54 179 37 440 82 398 41 170 80 380 88 731 67 665 22 962 65 904 35 241 36 330 7 775 81 784 12 772
21 790 71 69 80 479 54 588 91 317 26 15 68 832 41 279 10 674 57 92 49 492 89 24 51 519 78 817 27 156 16 320 33 373 20 968 30 799 79 514 13 677 64 870 98 712 6 616 4 998 39 10 85 856 95 620 82 451 59 992 88 891 60 425 65 680 56 22 73 593 77 999 36 169 9 734 76 996 48 445 75 583 38 546 0 409 66 888 11 360 62 142 44 917 17 698 7 2 58 183 19 741 86 134 81 747 28 362 70 282 24 584 50 264 55 303 8 959 15 722 46 409 5 115 93 360 67 872 34 597 37 13 63 593 12 781 18 471 94 632 74 768 1 414 92 460 43 415 42 936 2 37 69 839 45 512 23 227 25 736 32 507 29 311 31 539 61 191 96 213 53 891 22 285 72 597 87 676 97 565 47 370 84 662 35 214 99 788 40 459 90 623 52 552 83 774 3 481 14 130
10 697 25 761 69 255 61 64 48 75 75 808 60 556 79 33 11 416 82 273 57 1000 87 672 84 141 35 659 16 67 51 658 3 469 80 524 83 381 68 413 53 741 31 393 41 21 9 972 38 31 34 999 1 481 14 384 30 365 29 29 71 110 13 363 90 276 55 157 52 85 67 398 78 955 26 56 93 322 94 891 42 710 95 374 70 818 27 804 21 179 47 327 66 833 7 810 91 528 81 883 8 182 36 418 85 471 45 653 2 771 77 362 62 376 99 167 89 452 63 25 18 953 24 487 74 11 17 684 15 356 49 871 88 54 0 332 6 53 59 787 56 718 64 461 73 935 28 555 98 852 92 586 54 210 32 415 58 394 5 348 76 898 40 338 4 692 20 338 12 647 37 760 72 25 46 641 22 469 19 993 65 914 86 948 23 8 33 959 97 565 39 408 96 373 44 388 50 46 43 182
94 239 12 949 80 843 50 836 11 221 83 899 99 995 69 461 17 597 15 456 90 554 62 883 59 231 70 46 45 875 86 495 20 720 34 251 63 595 71 776 3 226 89 129 31 326 48 799 84 412 24 322 47 752 25 875 6 171 7 672 98 530 5 160 52 309 30 890 54 54 42 371 18 21 13 251 27 601 79 816 8 368 74 949 51 357 38 28 36 139 92 171 1 232 95 407 40 351 67 180 26 28 58 393 96 938 28 482 53 780 60 413 64 939 57 26 77 647 93 930 55 978 85 191 91 732 65 110 32 210 41 447 39 739 44 270 76 51 46 399 88 84 75 689 21 112 23 770 66 550 19 315 4 314 49 757 16 333 2 764 10 359 9 230 82 833 14 8 78 523 22 698 0 104 61 730 33 681 87 325 68 503 97 569 72 118 37 332 29 746 35 309 43 874 56 255 81 253 73 426
38 659 73 67 66 230 93 171 96 520 6 852 86 378 39 954 35 816 54 495 91 592 3 156 79 69 25 693 88 870 99 234 18 528 14 155 98 974 44 25 83 225 10 342 62 404 81 675 43 394 90 277 76 607 70 207 2 186 57 959 17 65 9 931 47 273 36 563 68 501 12 442 30 477 55 270 84 676 80 672 22 128 0 734 19 524 78 289 87 179 42 477 49 286 51 882 11 468 16 90 85 842 26 568 1 399 95 394 20 729 7 813 77 860 32 244 89 303 4 481 34 797 50 121 45 339 58 804 27 793 82 106 69 276 71 449 52 146 13 844 59 338 31 895 46 920 24 30 60 837 65 377 74 456 40 547 75 918 94 53 28 36 8 811 48 857 29 298 97 576 92 324 15 435 5 458 23 438 53 326 33 758 64 79 61 319 56 723 41 966 63 322 37 303 67 997 21 671 72 934
76 307 53 962 86 389 63 907 62 978 3 939 99 944 81 247 65 461 48 706 18 938 12 231 41 117 28 161 96 134 54 59 9 431 95 384 52 86 68 343 64 158 30 526 17 449 60 925 1 885 55 137 66 927 31 912 70 671 84 280 21 843 80 548 77 693 46 973 85 260 35 9 44 795 39 520 90 959 27 151 83 464 51 39 69 261 8 955 67 785 50 434 45 261 4 431 58 321 88 666 79 165 32 479 72 422 15 185 42 586 5 567 22 266 73 37 89 914 93 427 19 229 26 671 57 730 20 687 61 164 49 984 75 9 82 45 2 328 7 858 38 408 47 4 16 165 23 988 13 372 37 149 14 821 40 992 91 562 74 353 56 113 97 247 59 677 92 55 24 891 25 220 36 103 10 946 87 11 29 853 6 282 78 614 34 636 43 853 11 122 94 67 0 346 71 175 98 41 33 586
5 163 76 54 80 246 63 436 78 167 37 391 91 923 70 378 53 685 36 824 69 297 46 591 6 579 65 178 8 730 14 898 74 809 33 745 9 923 77 232 28 363 72 444 49 508 98 446 97 882 13 688 81 269 34 588 24 301 48 95 89 487 84 781 43 457 23 581 79 997 90 338 47 218 19 851 2 325 22 814 18 877 31 621 55 974 32 508 30 356 58 431 51 815 1 629 57 884 82 500 29 258 62 198 83 623 40 22 10 972 95 591 17 353 12 970 0 825 35 70 50 1 11 2 85 960 88 561 27 222 73 774 99 561 92 746 26 83 42 661 66 175 87 316 7 56 64 437 52 486 86 164 96 351 71 98 94 961 4 916 44 24 61 731 25 544 54 177 93 993 39 192 41 597 68 555 15 398 59 31 75 217 21 629 45 761 20 438 56 792 3 754 67 198 16 667 38 22 60 928
21 293 27 584 81 388 34 801 62 84 46 106 40 411 7 187 76 73 28 488 55 340 84 474 42 457 94 864 51 177 92 267 0 280 58 453 30 988 24 273 71 421 59 965 73 698 39 277 68 97 67 951 49 587 5 78 22 612 54 266 25 944 31 744 29 476 8 200 38 41 48 144 15 932 45 953 12 499 57 909 85 517 98 644 60 395 63 171 47 227 97 464 87 762 83 306 10 126 91 545 23 492 69 3 16 58 93 742 44 702 56 978 78 406 72 103 19 556 35 566 75 174 53 581 82 852 50 750 61 973 80 801 33 570 89 134 2 867 99 374 66 313 88 279 65 159 41 538 70 315 13 228 52 721 9 815 96 157 95 376 43 639 79 833 26 522 86 973 11 777 74 832 6 659 17 1000 37 419 1 124 3 815 14 129 90 175 18 88 36 13 77 94 64 564 32 624 20 323 4 718
76 103 55 884 83 57 56 387 28 860 50 799 2 544 93 409 82 353 51 593 87 520 71 731 46 855 11 63 73 914 78 396 97 374 39 725 16 107 80 539 24 484 52 354 61 282 31 464 33 250 20 497 67 295 45 804 72 596 37 336 66 175 65 133 96 418 14 457 3 808 69 70 99 687 26 110 25 821 17 829 92 605 9 465 29 662 89 957 12 107 59 817 43 728 8 868 63 485 90 593 10 140 22 399 5 158 38 923 84 655 53 586 35 901 68 394 1 30 60 404 13 225 4 861 21 979 48 790 57 545 40 967 34 792 23 236 36 485 77 147 86 671 95 940 88 11 64 260 85 51 15 148 74 823 19 795 27 143 30 88 79 754 6 338 94 225 44 665 32 733 98 477 58 819 7 705 70 594 81 208 49 302 54 978 41 999 62 219 75 2 42 934 18 584 0 931 47 207 91 393
46 769 28 482 11 65 50 187 66 437 57 398 6 964 72 426 87 117 12 975 19 500 7 429 75 904 56 410 74 870 32 59 43 483 78 995 67 625 15 777 89 462 16 639 33 187 58 674 51 499 92 295 61 386 10 168 8 587 34 1000 13 783 48 129 86 663 14 24 29 536 47 542 82 640 63 667 80 499 45 717 55 227 38 379 49 378 35 414 5 117 20 846 98 616 9 426 39 278 52 433 77 390 37 359 54 469 59 107 73 882 68 896 93 489 65 156 44 292 70 105 36 542 95 508 84 710 53 625 25 572 27 240 69 816 4 840 23 32 3 207 85 638 30 928 18 845 99 994 90 174 21 992 76 419 0 666 1 217 62 10 31 834 41 692 26 830 40 934 2 339 64 967 22 557 60 528 17 715 91 230 88 79 94 13 97 213 83 9 79 487 96 523 24 483 81 990 71 461 42 38
50 697 60 413 58 807 53 670 47 774 39 361 73 420 22 70 18 383 24 426 35 399 68 504 63 458 10 879 80 596 42 35 2 956 6 560 59 274 16 310 7 463 99 570 45 749 30 751 86 508 3 764 29 783 85 596 28 657 49 607 9 578 77 635 81 455 20 122 95 140 92 693 96 954 11 211 52 488 54 661 66 374 69 897 72 205 0 782 83 962 19 902 25 125 14 242 65 172 94 802 31 732 90 191 43 513 44 267 48 299 46 467 57 111 93 905 21 392 61 841 91 113 37 693 36 76 23 724 74 934 17 938 64 760 55 312 38 102 40 524 79 205 78 472 98 858 33 844 97 383 71 985 88 247 15 637 62 565 76 30 51 623 5 721 87 39 82 829 1 500 41 957 8 716 75 6 70 233 26 852 34 680 27 236 56 223 13 710 89 902 12 668 32 633 4 25 84 831 67 499
4 957 95 936 96 39 43 52 22 624 12 871 3 385 97 654 76 700 56 329 93 71 58 627 85 416 87 1 83 8 50 429 61 444 74 940 13 149 54 484 24 40 99 880 28 233 35 643 60 32 36 574 42 621 29 536 53 998 31 690 27 750 46 801 64 668 14 323 38 604 91 252 8 652 37 238 0 31 49 783 18 198 59 901 19 832 48 111 68 829 62 837 84 1 94 724 23 806 66 869 20 618 90 448 70 246 6 346 39 649 1 248 40 216 81 448 89 37 77 795 80 591 82 602 5 911 30 552 26 670 98 514 51 726 2 429 15 650 69 173 78 974 88 474 92 232 17 93 44 923 16 763 34 168 9 378 52 608 75 524 41 173 79 219 45 78 21 279 86 464 25 894 32 771 33 41 63 417 47 255 67 282 55 482 11 354 72 981 7 992 71 35 73 647 10 400 57 842 65 610
28 837 51 615 52 176 68 201 75 806 17 286 76 670 56 197 41 55 84 420 78 919 5 594 48 534 73 922 47 14 11 932 80 115 33 544 36 283 30 816 45 41 58 274 88 63 82 337 92 593 59 183 40 380 79 886 27 748 85 122 90 195 39 512 49 691 72 457 98 251 57 90 12 925 99 539 6 355 20 441 61 644 21 631 43 284 97 275 89 12 8 671 18 454 7 628 3 393 42 835 69 830 38 691 91 196 25 610 15 488 54 339 74 241 26 92 71 711 44 789 35 936 67 539 0 470 1 115 87 399 10 863 83 698 95 583 60 272 24 392 53 734 46 674 4 196 23 790 62 962 63 889 22 4 81 13 16 922 70 826 37 623 29 429 66 950 31 980 86 613 9 189 64 475 13 524 14 198 65 775 55 853 32 308 96 80 2 647 34 935 19 142 50 572 77 29 93 817 94 398
30 540 57 122 33 84 35 101 36 883 61 38 0 14 37 442 41 72 50 784 58 517 65 555 17 129 70 240 18 897 91 625 78 960 45 494 28 546 56 369 12 532 80 597 87 994 75 943 94 287 5 650 66 553 90 637 46 855 29 78 69 764 1 354 11 524 82 387 88 273 49 541 63 69 62 772 73 738 89 800 48 543 98 204 19 931 96 266 51 155 47 496 83 562 39 701 9 186 72 113 92 978 74 566 95 231 27 370 93 587 2 970 25 682 68 16 79 313 4 909 8 13 31 807 54 223 16 542 85 884 99 873 6 257 22 31 42 350 14 913 24 179 10 985 21 498 34 310 81 890 76 748 3 992 43 923 52 284 60 531 44 198 38 579 15 758 97 790 67 163 71 890 20 690 55 393 59 75 7 910 13 227 40 330 23 96 77 44 53 39 26 80 86 377 32 503 64 599 84 199
44 66 45 356 88 54 66 15 30 239 1 825 22 468 11 268 72 638 68 844 73 478 82 353 20 576 76 231 38 707 3 30 96 364 75 752 98 469 35 496 27 673 8 255 91 898 52 111 18 93 0 377 77 55 31 139 7 734 55 522 95 360 67 719 41 164 21 719 85 38 49 384 74 738 33 57 93 301 29 71 34 951 19 174 51 721 57 706 16 677 59 505 87 469 40 257 97 110 43 146 61 791 53 691 63 965 37 512 4 355 60 385 86 768 64 34 99 155 84 858 28 976 15 389 65 824 69 774 24 890 42 575 50 423 46 679 78 550 70 11 89 323 56 105 10 513 47 518 36 970 25 842 62 769 12 6 5 199 13 787 9 204 54 34 92 276 23 431 94 645 39 987 58 154 79 387 83 221 90 538 71 679 81 3 32 482 14 540 48 130 17 526 6 174 80 104 2 77 26 591
81 135 2 114 79 271 36 805 85 110 41 263 91 518 0 156 3 502 14 1000 95 126 76 562 92 404 55 260 26 560 71 598 65 261 37 438 27 154 44 538 12 640 20 518 25 279 21 89 8 664 59 371 70 451 17 195 58 150 62 46 89 940 47 966 11 578 57 738 24 440 73 703 72 147 93 783 40 80 19 398 69 363 77 997 23 622 94 407 75 408 63 694 66 488 15 133 33 816 82 557 42 752 48 849 67 828 9 826 10 855 99 848 97 823 54 623 30 478 38 914 51 420 87 197 39 713 50 231 7 602 18 815 49 656 5 92 98 165 53 520 84 43 78 379 46 321 28 801 1 738 61 649 64 877 31 994 32 334 43 432 60 874 86 634 68 192 35 949 96 223 90 738 4 819 6 332 80 771 13 99 88 288 22 471 74 101 56 256 45 727 83 630 52 563 29 950 16 332 34 384
6 334 75 647 54 310 53 575 46 6 80 294 60 87 15 34 74 591 92 126 8 960 51 459 73 624 98 819 93 37 63 361 96 275 99 537 11 312 67 537 34 526 24 27 70 37 71 893 50 270 83 756 94 65 40 782 7 570 37 682 4 864 45 894 33 419 88 904 1 122 87 286 48 966 78 946 32 465 30 430 26 58 64 379 69 529 12 859 79 21 31 899 43 724 65 234 55 198 39 293 82 873 44 371 3 246 35 868 97 920 21 753 47 473 17 989 13 517 16 693 41 930 84 247 5 631 49 138 56 120 28 247 42 12 81 924 86 667 77 208 90 651 29 954 66 970 85 256 2 325 27 74 62 245 19 382 0 512 89 379 14 554 61 424 23 530 58 902 91 55 10 761 38 263 18 830 59 114 9 590 36 830 25 494 68 784 95 377 57 222 76 609 22 416 20 551 72 217 52 861
67 780 66 877 63 306 81 921 88 331 73 800 77 616 86 62 80 13 25 993 53 223 16 465 60 917 55 943 27 343 33 134 69 572 58 846 61 35 2 440 82 87 70 493 17 337 39 525 15 303 74 653 43 385 41 599 98 241 1 902 51 259 24 109 46 594 7 940 87 97 96 304 3 97 19 30 64 134 11 9 62 73 76 575 37 131 71 760 95 425 0 949 12 196 28 527 99 697 90 207 26 691 50 717 68 683 44 996 48 288 14 854 42 892 31 710 78 315 18 615 34 430 40 342 57 120 5 264 9 27 84 553 83 110 20 347 92 416 72 111 59 548 29 704 45 611 21 300 85 240 22 435 4 355 36 504 89 622 52 285 35 627 94 873 23 129 54 662 47 458 65 968 38 265 13 301 49 730 79 425 97 377 10 734 30 74 6 323 93 51 8 818 32 707 56 40 75 115 91 109
90 267 92 335 3 437 94 208 98 865 75 805 89 307 68 774 18 647 49 698 69 55 34 92 19 829 5 439 30 978 57 50 83 911 21 293 72 942 0 622 78 949 25 120 73 286 2 7 15 267 58 859 41 200 59 551 31 452 64 725 86 436 7 338 45 704 66 602 26 20 32 227 55 215 44 108 81 56 51 478 37 385 40 992 52 829 13 672 29 715 54 101 87 361 60 906 95 936 67 966 71 229 77 661 35 522 61 641 12 7 20 695 8 187 85 904 76 308 56 587 48 85 74 197 65 254 39 103 88 193 84 67 82 743 22 95 80 888 27 111 36 387 28 391 63 588 9 565 43 243 24 981 91 162 11 607 96 979 42 381 14 671 16 681 10 57 97 422 1 596 38 207 99 240 79 610 47 639 70 375 17 321 6 714 62 215 33 235 23 93 46 216 53 508 93 639 4 666 50 686
17 928 43 98 13 423 72 212 70 606 71 639 76 725 42 39 94 318 31 82 65 676 30 437 37 777 83 56 74 7 78 645 95 951 64 839 25 733 3 282 90 579 40 636 21 253 47 297 62 832 49 988 35 341 61 416 19 827 85 642 39 783 24 110 41 236 52 295 96 369 51 874 4 282 7 992 97 367 77 691 57 777 15 545 10 559 89 614 55 523 58 711 63 473 44 302 46 32 18 692 20 425 99 246 48 387 14 803 36 618 0 226 27 220 8 755 45 825 80 828 73 923 22 808 86 435 56 578 23 871 69 148 59 980 16 828 5 795 38 157 81 365 68 3 53 586 84 529 9 481 34 285 98 175 28 692 82 428 66 413 32 267 50 482 12 121 33 80 93 595 60 632 79 638 67 874 6 797 92 724 75 142 11 455 26 264 91 421 2 939 88 45 29 318 1 644 54 365 87 774
87 855 62 570 46 908 5 780 82 954 56 572 14 902 13 85 69 674 51 970 36 261 71 558 29 963 27 765 95 104 24 276 98 431 70 390 47 132 42 198 9 874 10 907 18 319 25 781 7 902 97 972 58 434 28 37 78 180 83 356 77 936 81 62 63 856 17 987 35 542 90 939 67 863 85 224 50 409 16 547 38 496 48 708 34 967 30 878 2 324 44 714 15 115 60 631 54 747 32 626 1 953 64 560 37 852 41 732 84 361 89 412 94 689 11 154 75 531 8 349 22 133 49 943 26 448 0 117 99 523 96 507 4 529 66 642 72 324 88 920 3 791 52 443 65 148 79 311 73 126 55 63 45 858 40 227 91 622 92 989 39 59 59 848 20 871 74 397 6 353 33 892 19 832 21 517 53 349 57 587 23 12 93 361 61 142 31 257 80 547 76 314 68 148 12 975 43 24 86 782
37 822 27 961 56 708 68 256 30 28 57 415 46 414 4 430 14 610 65 7 64 269 12 809 34 802 20 803 50 60 59 378 67 845 48 86 39 784 88 383 61 453 55 530 78 433 80 748 16 394 85 262 45 578 7 215 66 735 5 115 70 951 0 332 99 584 89 125 51 803 9 87 41 627 62 775 92 771 81 855 29 320 93 15 49 451 38 607 63 814 87 689 13 914 19 345 94 131 98 431 15 908 3 884 72 903 82 109 79 428 24 564 42 614 52 370 71 676 21 88 47 560 74 915 35 3 77 742 40 103 90 978 73 473 25 443 31 212 54 156 76 234 8 807 26 111 53 793 60 828 91 460 36 81 43 644 58 287 10 336 17 703 96 353 11 441 28 344 32 197 84 798 22 467 86 28 33 925 23 962 97 571 1 618 69 283 95 43 6 86 75 218 18 414 2 868 44 298 83 576
40 381 1 299 46 237 67 816 98 515 2 160 12 966 36 620 69 608 42 657 3 894 43 505 50 6 33 858 45 530 13 808 0 621 23 258 5 168 38 728 61 35 24 953 51 804 30 584 10 364 70 638 86 326 79 922 84 161 16 613 74 33 48 243 81 504 37 293 54 178 68 344 19 912 83 528 34 499 77 306 72 312 59 163 93 243 55 778 85 155 25 741 21 876 57 391 15 457 75 133 26 257 7 68 39 549 22 140 64 314 82 575 56 142 89 177 53 789 95 172 88 717 41 187 62 899 29 656 52 698 49 97 20 444 73 969 71 715 44 846 90 488 60 907 14 323 28 648 9 387 80 685 18 218 6 599 92 371 8 458 87 286 17 955 11 137 4 900 97 78 32 70 63 650 31 723 94 519 47 376 65 9 96 562 66 197 91 729 58 483 99 378 27 968 76 986 35 759 78 848
96 728 85 556 36 1000 47 410 13 566 18 290 68 784 62 944 38 64 74 491 57 898 91 653 67 553 9 791 99 748 73 500 79 483 1 915 10 152 7 991 63 1 55 575 21 469 42 914 35 774 44 612 75 15 80 486 39 292 29 611 64 943 97 626 71 618 56 489 88 824 26 836 84 261 95 22 14 808 50 277 93 9 11 29 72 766 33 443 77 156 15 222 23 399 43 392 59 23 31 111 86 175 20 207 22 242 12 385 6 646 27 135 30 883 61 486 54 712 87 839 19 539 53 241 94 337 89 609 65 493 4 998 81 4 83 548 58 531 8 576 98 246 90 850 51 31 45 137 40 19 69 592 16 723 92 300 25 228 17 628 41 582 5 702 76 572 34 112 52 108 28 779 49 310 70 916 66 192 2 85 0 973 46 378 48 489 3 360 24 639 82 275 32 942 78 969 60 375 37 975
78 758 83 940 12 37 69 426 76 496 70 884 74 493 96 146 48 204 1 837 25 889 38 916 22 45 88 693 79 563 85 262 86 132 81 129 68 794 42 111 45 650 59 893 19 408 21 843 0 273 8 283 98 119 44 571 49 8 5 85 75 814 73 209 43 921 95 101 97 588 72 432 60 440 6 617 2 863 13 98 92 898 34 380 87 320 11 204 71 263 31 567 7 231 64 724 56 494 26 463 62 759 10 515 37 644 61 624 54 182 3 613 30 577 39 8 63 476 17 844 99 335 57 886 33 373 16 308 51 279 65 256 4 436 15 330 40 714 82 244 66 509 50 342 52 641 80 110 55 983 24 816 29 361 93 409 53 749 23 743 46 86 94 433 47 216 89 587 9 651 41 396 28 851 77 988 90 196 27 369 67 482 36 220 58 656 20 928 84 239 91 783 18 622 35 361 32 506 14 251
60 938 26 225 97 949 13 74 12 892 65 775 22 241 67 876 44 982 71 485 91 1 87 898 32 352 43 90 45 225 35 157 73 642 93 772 77 794 9 53 50 117 15 155 3 573 64 118 98 798 40 24 66 49 89 828 1 736 39 332 21 587 90 759 38 717 85 61 81 969 59 473 82 329 55 659 7 443 47 212 63 339 69 193 4 990 36 882 14 784 51 487 96 734 83 116 41 574 48 669 56 856 61 35 94 370 58 625 6 977 95 701 11 278 57 273 0 742 17 95 99 634 78 293 62 754 46 994 42 366 84 787 88 629 68 184 80 818 49 182 75 911 53 733 92 275 31 409 2 169 34 714 54 914 20 676 79 739 52 580 70 41 25 81 29 224 28 83 37 461 18 465 72 35 74 471 86 707 27 672 5 292 23 869 8 817 30 991 76 250 16 63 24 146 19 728 10 431 33 378
5 476 35 67 51 395 82 873 3 114 89 903 81 158 72 927 21 721 16 125 67 293 28 209 58 370 31 22 63 631 64 1 29 163 56 213 26 293 88 303 90 658 36 495 18 677 73 362 6 343 7 687 2 666 13 524 86 708 32 438 33 529 23 380 44 995 17 15 70 89 9 981 34 653 38 57 69 720 30 892 77 355 11 813 65 831 14 175 12 106 25 688 43 457 87 696 8 832 93 282 47 21 76 465 53 821 37 612 57 157 68 177 97 833 39 969 41 283 96 868 60 400 79 19 1 639 4 337 48 940 66 182 74 455 78 773 55 287 71 506 40 428 0 118 45 690 95 58 92 52 59 402 52 7 22 961 24 602 20 293 42 312 84 468 10 86 61 24 15 627 91 938 75 426 49 599 99 923 80 745 62 714 98 155 83 491 94 970 54 414 19 878 85 889 46 516 27 904 50 670
62 988 23 862 85 61 40 984 43 20 53 830 9 658 22 454 67 77 86 23 95 333 54 899 59 783 61 47 4 380 44 402 90 317 15 270 46 237 41 879 36 408 28 50 29 948 65 669 76 784 94 248 34 26 80 447 92 678 24 197 74 1000 66 146 98 65 55 538 73 808 88 95 78 875 6 918 45 156 52 231 72 911 58 533 64 494 16 390 60 545 2 590 0 299 81 18 21 674 32 219 51 165 33 109 99 846 25 257 20 211 71 758 27 268 91 439 37 871 77 47 18 897 69 932 93 868 31 135 7 473 12 529 96 665 17 479 49 332 50 821 87 415 39 481 30 465 57 567 97 619 70 796 38 42 1 30 79 136 56 804 84 491 82 933 5 348 63 559 48 376 10 522 89 421 13 882 14 802 47 325 3 312 8 722 19 533 26 470 83 942 42 271 75 265 68 63 11 60 35 699
90 451 19 729 94 173 54 360 57 296 43 594 83 878 63 510 5 173 16 75 73 341 89 36 70 222 68 496 11 663 46 14 98 761 31 41 48 333 76 733 84 838 41 446 45 178 14 557 6 766 81 503 61 932 24 600 69 124 97 505 2 84 80 167 55 844 71 988 75 284 87 864 64 39 7 329 17 292 62 3 53 496 95 817 59 352 93 734 9 206 58 73 15 778 67 113 26 767 79 954 29 335 44 380 78 829 65 36 52 369 47 652 38 967 66 138 3 233 23 884 37 799 13 9 12 174 35 608 51 323 1 67 77 574 50 197 96 434 72 744 88 480 85 996 40 653 0 172 27 524 28 510 42 120 33 307 21 328 49 562 34 172 60 648 99 295 74 481 8 258 22 749 18 624 10 562 39 846 36 173 32 329 92 801 30 29 4 365 20 413 82 482 86 436 91 898 56 313 25 419
41 998 17 772 83 23 54 904 43 218 0 975 76 797 34 152 52 719 97 226 75 446 2 53 11 293 86 768 51 994 62 65 74 234 88 36 92 108 45 827 33 557 59 818 1 224 38 609 19 498 55 657 56 695 90 264 29 786 93 356 10 944 28 790 70 55 81 119 46 253 60 625 49 889 30 727 24 655 80 952 21 688 95 10 87 887 13 831 23 790 66 862 96 611 39 192 31 184 71 782 5 504 47 612 69 385 14 694 8 98 64 706 26 211 72 519 40 725 82 278 85 427 20 590 6 959 99 227 78 895 94 471 7 877 98 355 3 863 79 712 63 223 61 714 27 654 73 656 84 624 44 131 91 571 36 846 48 853 9 122 18 520 67 245 15 170 68 25 53 262 35 573 57 235 89 190 42 667 4 685 22 614 37 330 32 442 25 316 65 803 77 564 12 301 50 40 16 108 58 411
11 264 46 582 66 7 59 266 67 381 48 39 55 93 78 278 63 96 5 699 92 438 58 260 71 55 98 847 57 555 83 957 25 912 37 218 97 48 34 371 33 519 81 654 75 116 22 349 69 306 1 74 49 22 19 526 93 114 15 980 62 86 96 4 30 984 42 964 8 669 26 949 10 2 28 411 40 34 21 468 73 313 53 978 99 505 29 176 65 32 61 968 84 634 50 901 51 203 95 555 56 796 91 988 23 490 80 303 38 756 16 493 88 88 74 212 18 878 70 854 86 492 39 385 44 862 9 91 76 643 31 239 2 844 17 789 20 720 68 521 85 450 89 856 12 458 6 967 13 203 90 187 36 320 60 642 72 241 14 340 45 403 7 170 32 571 0 76 54 256 47 323 4 609 24 790 64 16 94 197 41 718 77 246 79 78 27 138 82 569 43 820 52 901 35 987 87 456 3 287
46 684 93 348 1 921 83 758 85 79 21 590 27 334 16 714 14 162 12 515 89 181 13 7 99 588 66 796 61 329 3 441 95 54 94 710 80 16 79 52 67 351 35 939 23 754 2 651 81 205 72 124 90 203 70 754 10 354 42 732 6 805 92 663 28 721 24 464 98 925 36 731 64 571 25 203 58 583 5 63 52 738 44 94 71 841 31 825 41 490 40 68 63 370 87 414 48 191 45 268 53 85 18 929 68 511 4 24 9 198 54 74 38 908 7 874 43 831 75 642 84 726 11 157 97 15 82 10 65 907 57 121 59 392 20 115 51 348 33 17 17 323 69 72 62 933 39 503 49 275 19 959 22 16 30 672 8 626 50 743 56 288 34 105 78 756 76 588 86 213 37 856 0 318 15 77 96 24 32 752 47 346 26 903 55 124 77 468 29 554 73 242 88 55 91 148 60 207 74 641
95 108 32 293 68 661 46 167 65 431 71 299 93 28 85 365 70 748 49 522 33 750 99 952 96 772 40 722 28 544 19 519 1 212 23 529 12 335 53 514 17 748 26 338 13 656 55 181 87 873 14 499 72 763 41 156 83 552 34 684 39 69 60 857 63 800 52 107 36 945 15 922 37 90 45 541 29 259 27 573 42 752 51 167 89 9 22 125 11 103 61 274 66 325 35 326 31 706 97 829 67 291 78 243 44 36 91 349 86 884 30 154 4 946 84 567 80 749 58 213 74 955 2 77 6 999 92 25 77 276 69 295 5 915 48 803 8 60 56 593 25 482 81 798 3 137 82 579 21 574 16 329 57 254 59 374 47 673 73 894 76 690 98 97 62 824 20 374 50 949 64 235 90 475 10 47 54 913 24 660 43 700 38 887 7 227 79 804 75 729 88 530 94 101 0 973 18 88 9 600
70 393 91 812 51 662 31 914 7 980 29 217 23 971 33 354 8 860 30 121 36 582 17 338 13 975 73 345 37 497 11 901 45 354 42 899 43 376 47 826 66 667 69 589 92 508 55 64 62 844 16 660 99 398 41 963 44 941 87 584 0 306 71 379 61 60 81 257 48 234 75 357 74 411 3 895 67 675 64 971 54 742 96 431 1 289 56 935 93 55 32 97 68 738 38 462 84 168 6 374 63 649 12 975 60 140 97 503 21 513 19 626 88 603 25 681 57 11 86 109 80 409 77 765 53 415 39 658 4 641 9 532 14 763 58 956 46 955 76 447 79 467 27 496 10 335 26 780 89 181 20 777 90 844 22 84 18 103 59 188 82 250 2 818 83 152 65 170 34 904 78 990 40 855 15 979 24 123 52 927 49 956 50 375 85 708 35 792 28 153 72 935 98 173 5 409 95 757 94 675
22 728 83 854 1 285 33 245 99 843 70 356 56 559 58 811 2 403 32 608 29 860 45 82 50 484 7 874 36 249 86 269 63 67 81 22 8 299 21 5 4 761 93 643 57 412 75 955 94 100 87 900 90 174 14 312 74 147 19 709 62 75 15 53 55 605 76 984 60 431 67 343 71 359 24 572 5 379 6 258 79 297 37 159 9 886 91 686 80 387 11 746 88 593 31 71 92 697 12 787 46 368 17 182 82 624 30 688 77 584 65 893 35 988 96 135 16 578 20 472 89 728 85 650 41 834 53 927 23 592 13 24 72 28 27 592 68 590 54 927 64 492 95 57 51 336 42 357 38 64 47 667 59 618 39 599 98 572 25 266 84 6 0 992 18 841 44 312 26 996 48 290 61 820 78 138 34 935 40 363 73 327 49 283 66 174 3 479 10 86 52 476 97 284 28 131 69 888 43 885
82 965 5 50 70 743 4 100 33 981 6 152 26 294 13 52 96 838 0 955 89 710 19 866 52 541 1 370 67 732 37 713 56 162 11 830 74 555 18 533 14 83 86 525 55 370 61 468 10 540 54 21 7 234 58 553 12 588 46 285 77 471 29 322 44 455 68 327 8 928 90 737 41 276 51 978 59 412 24 95 38 170 81 429 35 746 85 596 63 844 66 469 49 157 76 76 47 934 99 367 64 498 60 515 27 658 53 105 94 992 40 657 39 996 17 578 92 211 45 761 88 246 95 898 72 653 15 275 28 848 48 364 65 482 43 705 84 752 21 241 69 718 22 607 30 547 80 614 79 189 75 467 32 925 91 53 93 686 83 540 16 930 71 537 23 173 31 984 3 777 87 778 97 796 36 741 20 10 73 873 78 645 25 985 2 844 42 926 9 942 34 868 98 205 50 381 57 386 62 163
89 223 47 582 15 416 83 96 19 419 25 332 48 954 31 420 21 101 93 973 1 652 91 335 54 324 59 24 41 927 43 583 55 100 95 526 80 289 38 260 64 746 53 966 23 771 96 668 7 395 26 196 87 911 30 234 50 282 98 844 90 979 75 616 5 60 22 408 62 550 40 726 42 705 6 18 72 902 63 51 51 593 61 115 69 636 86 216 57 520 74 233 45 837 4 564 65 72 20 791 76 45 66 266 0 609 44 950 60 226 27 543 35 648 11 537 33 259 13 703 84 801 56 935 16 403 58 823 99 842 37 378 79 21 77 853 8 686 46 644 3 389 9 627 28 531 70 49 32 793 49 995 10 465 14 519 94 723 36 188 71 903 88 642 67 556 73 987 97 715 2 420 81 118 68 405 34 773 85 305 92 445 29 368 78 864 17 241 82 300 39 666 12 311 52 391 24 280 18 313
30 152 35 86 14 787 91 601 99 496 88 116 63 423 87 460 27 731 73 806 75 356 5 635 4 69 22 978 31 216 32 731 62 450 0 436 44 962 76 579 20 975 39 936 81 715 42 170 67 611 95 454 43 498 82 925 13 277 17 68 16 275 93 470 28 955 98 429 33 243 25 184 69 348 21 975 54 434 84 974 52 283 71 706 3 653 92 988 11 680 15 93 38 527 26 54 23 373 97 34 58 971 8 708 1 178 40 138 90 41 7 815 85 557 65 427 49 546 24 565 77 785 64 661 70 258 12 16 19 930 6 12 60 58 53 237 80 531 9 120 68 230 79 935 47 828 61 784 18 185 94 676 72 3 2 629 29 827 89 184 50 541 57 211 34 853 36 957 48 337 96 290 56 641 46 820 74 242 78 635 83 632 59 853 86 639 41 405 66 841 10 699 55 409 51 176 37 427 45 163
14 248 46 209 0 664 39 90 95 282 27 563 25 678 17 94 18 330 7 543 75 674 94 453 15 80 72 234 8 835 50 298 87 834 61 469 78 832 93 382 56 199 91 762 29 248 5 874 60 532 33 954 1 733 51 523 35 741 65 931 24 27 66 526 34 129 63 183 28 2 64 475 16 578 40 792 43 397 48 927 53 296 96 815 12 87 26 297 41 234 57 427 10 386 45 966 6 784 36 103 80 211 54 775 69 231 9 173 70 53 98 888 32 482 82 358 92 200 83 396 62 937 79 387 84 502 11 564 68 633 74 621 30 610 22 974 49 696 42 449 67 845 20 762 55 130 85 104 44 806 59 728 97 53 99 803 88 157 71 133 4 134 58 899 76 997 89 69 2 775 77 374 37 428 86 770 38 285 90 726 3 88 81 954 13 793 47 155 31 199 73 879 19 651 23 401 52 643 21 567
70 926 53 140 83 264 49 940 45 709 67 568 44 531 98 542 88 64 17 237 78 90 55 28 0 626 1 927 80 530 59 938 22 698 42 203 79 520 72 428 16 459 96 486 4 984 19 665 62 434 31 456 40 811 54 571 76 685 8 949 28 513 46 130 77 307 7 508 86 99 81 104 71 3 2 617 58 931 84 311 27 836 90 421 35 218 23 639 24 590 33 149 30 814 93 332 18 404 13 704 48 279 75 540 11 711 64 505 68 756 3 629 66 680 60 909 43 798 9 549 94 617 41 926 5 312 69 107 50 448 73 166 29 401 65 43 51 873 89 24 10 113 21 392 38 559 95 487 85 404 74 385 63 911 52 818 99 269 32 477 36 914 12 191 37 90 6 891 47 92 26 636 56 648 57 787 61 133 82 966 91 939 97 848 25 420 15 376 20 652 34 87 14 779 92 109 39 408 87 64
16 547 77 192 38 32 4 11 26 93 15 520 46 466 13 431 91 585 27 82 96 884 8 19 97 191 42 846 3 408 24 471 10 88 48 524 63 872 51 693 22 744 61 439 20 799 64 97 54 218 35 839 5 930 14 712 37 423 21 237 45 361 68 772 60 965 19 663 49 310 86 909 94 961 82 35 39 241 79 388 33 624 23 224 89 869 84 865 55 375 17 248 83 459 1 220 76 789 34 202 95 281 31 240 2 490 58 909 9 726 87 916 30 351 71 750 0 540 92 571 93 657 73 362 47 43 40 139 44 235 41 727 67 870 52 226 56 663 88 996 25 229 28 829 18 264 12 994 32 70 74 978 7 927 66 682 57 872 85 525 98 729 90 893 36 69 65 648 29 489 11 283 53 523 72 460 59 671 50 635 78 816 80 996 75 948 70 377 99 360 81 104 62 825 69 685 43 453 6 479
27 555 81 560 74 681 52 245 38 685 13 914 15 114 51 532 92 251 56 199 20 514 18 495 44 486 26 528 86 914 16 754 54 928 39 349 60 491 97 381 33 894 84 936 62 433 90 135 9 517 75 500 69 885 49 583 94 458 40 917 67 413 10 726 77 771 76 890 98 578 36 353 11 107 55 109 59 837 34 58 46 470 78 43 79 710 0 101 68 433 1 766 47 307 50 512 30 716 85 847 6 898 71 100 29 312 21 569 22 19 17 417 72 831 2 394 41 453 28 61 70 340 57 482 45 651 64 517 96 576 8 406 99 523 95 548 31 974 48 38 65 43 14 144 88 332 3 74 37 912 43 268 63 902 80 396 82 44 32 560 58 960 19 166 4 227 12 85 7 320 91 668 23 347 24 508 61 734 89 404 73 173 93 422 5 250 42 242 83 868 25 222 87 256 53 216 35 161 66 707
89 289 38 283 90 369 52 538 9 673 17 312 28 803 56 480 29 841 15 925 60 434 1 876 57 865 99 797 83 283 47 499 3 716 79 731 22 19 71 965 91 991 68 624 0 329 20 181 61 799 66 319 72 891 67 726 14 302 74 517 6 640 30 841 84 562 49 942 55 409 19 963 5 250 7 594 27 509 63 107 51 950 59 967 12 63 94 562 16 754 80 304 53 702 82 802 24 342 88 915 37 689 2 153 64 573 65 617 45 44 26 959 70 264 33 510 23 756 77 618 11 663 78 528 62 947 4 451 87 787 92 84 46 137 48 361 10 539 98 123 97 527 73 412 36 9 50 940 93 305 32 124 13 863 25 516 42 447 86 72 34 971 54 208 18 936 69 186 35 421 58 587 75 308 96 239 8 41 31 499 39 491 81 396 95 542 43 805 21 55 85 269 44 98 40 697 41 876 76 711
98 903 42 896 66 648 20 701 55 813 71 89 33 66 96 416 73 965 14 580 61 771 22 918 56 128 25 670 10 803 86 981 80 778 50 643 0 346 70 74 54 214 78 17 17 541 4 874 12 887 85 976 45 528 84 513 94 153 5 264 46 382 74 633 32 26 79 428 37 842 31 146 30 528 35 114 1 408 65 432 91 999 19 724 6 566 43 891 15 31 7 632 53 112 77 159 28 464 57 259 63 13 23 187 83 396 58 461 92 780 69 15 40 503 24 614 60 586 82 782 68 325 95 679 38 75 26 459 18 952 3 243 52 177 88 520 27 884 16 707 99 110 64 226 90 298 81 104 87 659 11 8 44 765 75 484 47 427 97 442 8 724 93 138 89 111 13 559 48 84 41 212 76 342 51 78 34 554 67 882 29 392 59 94 9 906 39 720 49 615 2 785 62 966 21 721 36 363 72 195
78 95 29 463 24 161 0 160 26 57 58 301 95 431 28 132 70 398 64 764 8 446 4 580 43 954 45 257 25 548 20 409 37 653 55 127 21 621 85 501 57 98 35 209 23 334 50 94 52 940 76 336 32 798 88 199 91 968 89 58 54 618 62 806 18 667 81 644 69 435 3 800 49 160 15 382 41 797 82 280 84 510 2 676 27 55 74 167 34 948 14 734 5 138 67 830 98 90 83 85 1 391 97 375 6 78 7 85 31 994 75 185 90 783 33 490 93 981 99 841 61 465 86 235 72 274 77 365 66 637 36 956 71 761 73 269 63 548 94 839 10 626 92 915 40 305 38 674 51 440 11 865 48 256 47 820 39 995 13 889 44 775 46 168 96 912 9 887 53 103 16 412 68 102 59 523 12 582 42 348 30 879 65 27 19 453 17 687 79 537 22 166 60 241 56 596 87 952 80 467
40 936 22 741 95 226 68 335 34 666 8 808 13 927 27 477 42 770 94 999 39 643 3 903 2 311 23 958 67 570 61 619 46 219 43 689 55 966 75 57 89 895 45 784 18 416 93 465 73 633 51 99 15 97 48 818 41 115 63 903 57 555 33 941 38 729 17 939 16 857 52 928 65 687 49 156 90 119 29 814 81 293 64 579 69 352 37 532 66 744 9 121 28 42 19 134 98 469 4 625 10 816 12 71 32 869 31 995 60 204 71 832 91 568 44 841 25 598 83 215 11 287 62 330 88 942 56 561 79 578 54 957 80 314 21 835 5 306 58 952 82 220 74 498 20 293 77 493 85 428 24 523 6 180 14 45 96 333 1 428 59 322 84 831 26 606 78 312 76 507 0 561 30 351 7 346 99 350 47 239 53 494 86 625 35 529 50 26 92 173 72 770 36 656 87 583 97 946 70 740
0 721 31 912 23 203 81 892 36 815 25 72 60 619 49 800 83 744 99 592 38 166 97 392 7 13 96 935 30 820 67 737 24 206 17 366 71 14 29 948 3 224 33 425 72 579 55 763 74 725 64 617 66 364 4 364 22 997 78 678 26 628 82 38 59 142 45 394 40 206 58 199 61 206 13 849 57 530 86 552 16 992 46 420 91 72 19 712 85 339 98 597 12 256 11 837 73 723 1 733 52 995 90 770 56 993 50 73 76 385 21 594 88 430 47 75 95 312 94 963 84 376 51 613 9 989 35 653 18 734 65 312 48 491 87 713 62 782 77 922 69 269 92 735 79 248 14 494 15 777 28 423 70 15 41 662 80 612 5 529 89 412 54 547 44 852 2 729 75 334 10 677 27 717 20 978 63 914 6 134 34 732 37 59 42 186 39 1000 53 129 93 934 32 254 8 87 43 565 68 93
62 660 23 705 73 336 8 448 33 516 88 754 1 629 20 849 89 301 52 381 21 28 63 681 72 790 80 812 57 804 61 891 90 370 81 696 12 875 36 357 58 571 43 668 77 699 42 1000 39 865 6 572 53 940 17 141 76 160 14 347 18 920 35 743 64 579 84 937 49 334 24 543 74 608 38 428 59 270 41 498 60 674 47 590 71 414 78 143 29 885 45 788 92 39 28 21 4 82 91 358 9 319 34 634 85 879 46 634 97 3 48 254 70 81 98 179 2 977 3 13 5 136 32 768 50 776 44 627 82 544 95 967 11 756 86 417 37 384 68 751 26 418 13 742 0 817 7 269 27 604 16 186 79 501 54 398 40 289 55 660 93 513 65 228 30 484 69 315 87 832 99 84 94 807 10 609 67 637 83 763 22 877 15 875 56 676 51 857 75 65 19 13 96 862 66 766 25 518 31 202
12 24 48 681 29 579 79 401 80 775 64 687 15 850 27 908 72 810 2 440 57 982 43 210 86 51 38 421 9 335 51 980 26 163 8 382 28 820 92 709 16 209 52 384 59 435 31 578 5 71 81 691 71 199 89 120 54 482 3 154 32 455 37 605 96 467 75 364 69 767 70 519 13 663 97 815 94 477 73 337 60 79 23 652 25 371 65 380 17 85 56 589 11 364 33 954 35 340 42 331 66 828 84 358 14 202 98 164 34 360 10 335 45 989 50 74 39 79 88 50 61 895 55 407 83 108 90 631 7 663 19 548 58 913 21 340 22 781 6 921 24 825 85 934 41 210 30 535 63 346 67 871 82 562 93 369 0 326 40 585 46 991 18 376 78 629 99 680 95 731 77 117 74 560 62 629 68 881 1 170 91 996 49 94 36 337 53 834 44 448 47 947 4 446 87 511 20 573 76 364
82 806 1 10 39 938 30 479 84 813 63 788 95 713 26 469 76 166 52 371 23 538 5 268 86 336 55 361 38 25 67 47 21 912 58 359 32 990 53 313 51 89 36 206 68 369 72 960 54 37 44 510 17 208 43 950 20 342 46 807 50 983 80 476 77 973 59 397 61 779 66 535 93 510 83 793 8 19 10 692 75 678 31 753 24 683 81 135 78 707 56 786 85 94 33 583 70 502 49 316 79 335 25 654 90 775 27 836 97 84 14 805 45 334 18 911 64 24 28 68 34 121 35 9 7 460 98 390 12 231 41 174 16 545 88 74 96 303 74 600 69 380 73 831 99 78 60 383 91 54 87 895 6 355 37 310 94 183 3 828 89 489 47 978 13 119 9 401 48 912 42 270 65 953 29 935 62 736 22 649 2 828 19 647 71 988 11 801 40 447 92 415 57 607 0 641 4 800 15 550
28 877 60 838 89 864 39 249 0 128 55 767 51 303 69 224 74 590 95 179 3 48 27 403 47 755 58 484 41 73 79 445 38 41 85 297 99 834 63 619 8 440 59 529 26 351 2 606 7 987 45 467 88 907 42 347 67 25 65 515 84 467 17 604 54 29 16 15 21 924 66 384 53 931 31 751 75 402 96 69 50 30 73 299 83 374 64 830 57 35 13 406 29 698 68 615 36 76 87 496 15 421 9 213 23 602 91 746 82 582 40 899 76 682 25 794 22 70 24 215 52 690 94 327 44 591 49 994 32 609 46 326 90 274 98 398 61 24 18 154 48 42 93 803 37 881 71 539 1 75 5 826 86 522 20 965 43 134 56 659 11 6 14 985 35 548 4 617 19 960 92 776 70 924 81 50 72 837 30 148 62 699 97 325 77 733 78 433 10 543 12 204 34 366 33 32 6 400 80 673
6 37 14 941 25 780 29 229 61 337 76 734 40 989 3 635 78 558 55 748 5 816 37 412 26 763 95 230 75 357 72 659 88 921 65 928 56 718 85 616 44 296 59 587 48 295 31 994 4 263 53 678 27 816 20 805 67 535 68 282 83 225 42 580 33 310 84 979 94 267 15 552 2 123 57 970 19 935 49 590 54 546 32 959 91 149 38 750 7 558 1 284 34 627 73 439 98 390 46 117 64 112 13 889 81 806 50 932 43 356 21 931 62 27 8 552 23 150 93 978 58 682 16 333 71 577 60 571 12 933 52 328 22 988 45 791 17 923 11 345 70 981 9 549 51 939 63 410 74 961 24 782 36 525 18 327 99 130 28 898 96 557 0 715 69 590 82 648 79 173 80 986 30 871 87 114 89 942 92 14 41 949 66 663 90 698 86 104 47 116 35 145 10 713 97 64 39 27 77 511
57 717 63 240 25 675 97 734 98 940 88 914 27 567 90 472 73 931 22 794 68 934 32 878 37 242 87 975 62 259 28 505 12 391 2 2 69 221 3 164 54 770 56 961 1 32 0 278 13 234 7 166 82 647 39 4 15 19 72 391 48 635 21 643 16 589 92 307 36 69 30 491 61 386 89 194 66 436 58 151 67 51 77 411 86 596 49 824 81 239 65 115 14 91 55 537 26 778 99 601 4 9 59 966 83 78 42 95 41 675 17 670 11 520 46 434 47 356 29 671 60 609 34 586 23 537 38 976 50 975 80 309 52 175 35 474 45 104 75 71 40 700 95 575 20 451 10 748 70 782 74 29 6 371 64 341 24 516 91 212 8 488 76 393 94 719 19 74 18 923 43 11 84 340 51 377 79 30 96 889 9 737 33 190 85 295 53 524 31 441 93 738 78 383 5 43 44 158 71 437
71 930 1 699 54 154 59 294 15 493 18 802 39 306 21 807 23 983 81 225 26 424 29 309 91 902 11 542 0 779 93 382 94 887 34 969 79 981 5 483 53 10 25 279 13 969 41 461 73 503 8 42 32 471 9 844 48 257 43 346 65 197 82 578 2 669 90 28 40 387 46 485 33 94 16 40 45 771 83 468 80 921 86 425 12 124 72 81 36 120 63 494 57 210 6 564 35 134 98 733 22 699 55 625 10 902 51 743 89 152 28 536 75 880 20 991 56 270 37 650 44 256 49 291 3 664 27 195 58 652 67 237 66 171 68 355 85 59 60 60 76 685 88 374 62 317 99 555 14 707 84 403 50 194 7 283 30 734 64 490 17 267 69 956 24 377 74 687 52 111 31 647 47 354 38 203 78 123 87 311 4 618 97 793 77 498 92 781 61 339 95 358 19 596 70 115 96 333 42 881
36 710 29 824 98 244 12 635 54 182 65 546 67 362 26 632 17 656 46 666 39 477 90 763 22 706 35 521 70 660 13 360 25 193 95 753 64 875 40 698 51 630 59 206 28 369 81 813 5 337 48 667 30 458 88 965 53 408 8 824 68 654 77 942 84 108 9 569 55 117 19 997 24 712 45 810 10 157 41 931 79 542 38 535 7 249 86 354 71 560 93 728 66 808 11 40 56 968 96 666 16 72 6 129 0 965 83 392 61 5 15 457 37 874 3 152 91 209 47 38 60 532 2 74 87 185 44 436 72 153 85 67 76 714 49 722 52 463 57 904 42 7 74 657 21 768 27 334 43 704 20 357 4 480 97 254 63 296 14 124 50 712 80 781 82 467 73 252 94 779 75 282 33 114 99 249 62 761 69 553 34 429 89 644 92 117 58 509 31 300 18 375 78 328 1 17 32 649 23 196
27 689 94 631 8 877 37 734 88 74 72 690 14 910 89 655 99 199 45 246 76 57 55 512 42 269 71 984 41 778 22 495 51 268 21 759 34 78 20 666 23 859 48 682 0 25 98 459 80 143 39 963 64 400 18 980 68 335 73 561 78 141 30 289 17 967 59 595 93 107 96 972 67 711 50 472 31 845 10 900 69 512 97 620 54 887 28 103 52 594 43 557 35 744 6 686 57 428 26 780 19 131 5 464 84 66 33 606 58 136 29 502 24 132 90 186 77 772 62 550 4 657 63 157 32 850 16 147 36 535 92 305 70 268 13 570 46 365 47 172 3 970 85 743 79 183 86 829 12 773 38 982 44 925 81 601 25 537 82 733 87 441 91 563 66 293 83 910 49 594 15 187 61 488 7 267 1 586 11 421 74 442 40 770 75 129 2 770 65 420 95 328 53 188 9 964 56 613 60 770
25 574 39 66 10 10 76 502 94 593 11 363 19 576 42 224 14 320 0 904 40 313 43 600 58 964 6 370 1 914 55 169 47 601 79 3 18 605 85 725 56 237 61 864 34 887 49 12 59 572 13 348 99 687 31 371 30 419 66 928 50 938 5 296 90 559 17 646 4 975 87 316 71 65 70 268 35 164 81 578 68 537 9 966 65 525 74 996 36 451 48 757 24 131 15 348 88 538 86 3 75 273 92 912 21 376 33 632 16 174 72 15 29 591 93 902 64 600 23 56 45 423 67 33 80 686 62 601 69 324 77 883 63 479 97 669 54 995 95 316 73 588 41 415 53 514 44 238 96 967 60 3 98 425 46 470 57 367 83 644 3 697 27 470 84 801 26 208 38 247 32 544 2 285 20 399 28 492 51 661 91 914 12 458 78 340 82 996 37 582 52 177 7 217 89 950 8 101 22 533
67 140 77 317 18 733 5 908 47 8 12 165 7 813 9 74 44 427 29 827 81 912 64 444 84 65 26 898 42 130 50 489 21 382 38 420 25 645 28 777 46 800 51 637 8 840 66 391 24 831 14 740 82 445 70 91 45 530 11 51 23 454 85 928 92 816 91 397 10 763 71 828 90 431 39 679 69 98 79 206 93 36 98 375 33 659 36 233 76 248 57 473 19 959 43 271 97 187 1 305 88 845 74 289 3 351 61 82 30 472 48 882 20 772 87 741 58 481 75 588 89 851 22 429 40 188 59 514 27 609 83 975 63 801 60 276 95 131 52 256 15 66 68 937 4 633 17 94 41 580 73 159 72 176 49 880 13 732 62 725 80 815 56 442 65 783 96 978 55 797 31 80 86 453 2 335 78 229 35 891 53 803 99 207 34 992 16 658 6 293 37 79 0 950 54 600 94 596 32 271
83 232 49 723 96 913 54 888 28 460 79 773 17 934 18 993 61 54 86 11 39 877 63 338 43 304 71 475 31 720 33 761 29 118 60 842 55 300 27 954 20 376 90 843 23 146 50 560 94 189 75 340 87 203 92 987 1 296 68 563 30 880 36 34 51 322 8 630 46 683 85 360 67 484 64 327 56 342 78 755 32 926 74 342 88 14 38 895 53 49 99 456 65 875 4 417 97 950 58 494 0 391 57 271 98 921 11 520 34 40 91 445 16 173 47 504 62 444 48 298 40 261 77 164 44 248 37 17 72 996 3 419 13 973 69 115 84 562 66 1000 22 879 2 194 24 884 93 572 82 659 52 713 21 831 41 134 10 333 45 879 9 736 95 501 89 316 7 754 35 179 25 647 76 290 6 607 12 350 19 410 15 619 14 960 42 985 59 775 5 201 26 383 70 788 73 406 81 26 80 991
17 53 77 805 40 335 4 113 3 364 60 578 1 249 79 676 72 133 58 288 31 386 14 302 32 122 63 950 33 701 48 463 6 314 91 314 45 164 98 277 97 418 16 581 70 452 94 617 54 30 26 904 57 703 62 944 24 821 22 973 5 989 7 982 35 670 34 728 52 432 88 614 93 746 55 868 29 659 74 844 73 472 49 50 20 237 90 971 92 334 71 404 51 992 65 26 46 515 50 695 15 113 99 328 21 935 56 71 75 531 12 545 82 315 69 876 13 381 0 81 37 738 39 443 59 380 84 158 10 611 68 407 43 438 47 770 9 434 85 870 28 805 38 301 18 498 23 920 89 147 19 745 76 458 96 778 36 952 11 591 44 689 86 905 2 254 95 399 30 967 42 594 87 173 27 852 67 889 83 46 64 64 81 878 53 8 61 403 66 834 8 49 25 863 78 750 41 462 80 451
33 664 12 611 39 923 2 275 76 690 69 471 1 584 35 285 51 288 90 933 30 521 5 818 65 265 95 717 59 630 21 932 54 911 0 139 86 268 71 750 79 886 46 43 20 715 55 186 27 612 44 490 52 772 34 461 37 903 29 967 15 356 19 701 17 791 25 825 93 41 83 370 49 234 97 394 43 815 74 170 23 781 11 385 50 160 18 311 82 878 41 366 94 350 77 171 88 827 6 910 64 494 66 852 16 614 92 782 72 483 99 666 7 992 8 315 96 812 14 924 28 230 56 432 3 548 60 499 40 773 31 666 67 723 36 31 75 966 42 534 68 861 47 501 70 493 73 442 32 319 4 850 80 332 91 448 53 82 61 553 45 287 84 574 63 742 78 832 89 684 10 619 58 964 24 289 38 337 87 324 13 992 26 404 48 217 98 420 9 721 81 778 22 420 57 579 62 358 85 396
42 914 52 317 37 534 5 986 63 852 93 291 59 980 23 135 90 856 26 727 81 734 46 281 25 319 53 16 88 80 55 359 19 420 39 926 11 226 68 228 35 347 69 31 22 138 12 408 77 867 70 736 3 943 40 885 72 737 38 703 15 124 29 390 17 315 62 173 32 485 21 860 31 14 36 385 58 850 56 498 49 461 64 680 96 661 73 248 16 879 86 688 27 472 13 910 41 411 82 691 48 288 87 966 44 218 33 489 83 936 92 700 99 888 79 983 57 884 50 249 45 89 7 612 6 99 0 386 66 813 1 289 80 807 60 407 76 535 47 664 54 573 14 296 4 8 65 245 78 819 2 954 51 586 61 946 24 27 20 383 71 284 98 655 91 883 18 868 85 241 28 838 89 501 67 307 74 253 75 845 84 474 30 713 34 558 95 884 10 686 9 802 94 18 43 710 8 64 97 496
76 883 2 724 52 417 57 875 22 724 25 261 53 574 7 250 12 46 88 322 46 763 61 199 60 683 26 469 16 94 77 249 34 14 93 546 39 518 97 243 30 141 86 886 9 606 54 554 28 381 71 532 18 185 14 100 80 904 73 886 66 99 37 715 41 693 8 585 85 562 58 208 68 485 45 505 72 968 17 605 5 557 27 851 35 262 4 475 91 413 3 338 19 502 92 442 70 276 79 752 67 957 62 463 23 837 31 598 15 387 38 983 51 514 84 40 33 857 64 186 6 611 13 991 81 165 32 691 94 163 50 586 96 165 20 284 99 680 82 431 47 894 10 78 49 989 11 338 43 959 42 397 78 837 63 32 69 151 1 658 98 470 74 990 55 416 0 539 48 360 36 322 87 22 75 221 44 329 89 715 40 544 90 625 21 438 83 261 65 178 95 197 56 775 59 756 29 724 24 217
23 352 45 154 74 315 70 113 83 224 80 547 60 842 91 91 17 392 86 389 44 93 95 902 40 50 96 782 31 905 88 627 71 586 84 61 66 307 92 55 63 501 75 67 36 556 72 614 68 493 38 42 10 701 61 788 12 279 8 139 79 285 24 180 87 578 99 126 37 612 56 564 3 67 1 866 49 91 33 439 62 353 11 885 90 259 32 34 46 514 13 677 69 278 47 91 20 920 76 412 4 693 53 730 55 324 16 562 48 159 14 404 54 581 81 356 6 187 78 580 22 181 41 595 15 179 21 178 9 65 93 424 50 53 67 304 97 186 5 82 35 822 29 287 85 829 52 338 19 813 94 881 98 883 39 566 7 330 64 71 82 693 25 18 59 321 51 858 0 449 28 693 27 687 58 494 77 745 43 438 2 224 65 915 34 310 73 79 18 250 30 157 26 337 42 306 89 905 57 548
32 161 71 969 16 608 67 358 25 486 80 586 30 593 8 447 9 497 51 566 99 833 84 410 86 174 37 211 46 267 40 122 50 167 62 959 94 87 92 274 44 110 82 277 35 167 2 858 65 430 21 116 85 142 76 675 33 791 90 803 83 973 43 393 88 108 78 697 1 972 55 495 14 27 97 800 34 249 89 817 26 264 53 170 49 839 20 586 12 598 18 123 60 814 68 302 98 827 31 398 17 195 11 74 27 911 75 484 73 837 48 80 63 737 57 326 81 844 4 374 74 38 61 324 22 13 28 78 66 167 64 471 7 253 79 272 19 517 36 720 38 498 56 267 41 332 93 971 54 321 52 883 5 809 29 558 10 239 13 684 91 914 0 660 47 920 95 380 24 880 45 623 96 301 58 135 15 595 39 89 23 54 42 132 87 123 77 731 59 684 6 52 72 678 69 806 70 633 3 915
95 403 27 71 49 295 36 16 78 985 67 544 2 82 65 919 53 276 89 225 34 618 59 485 80 542 77 598 13 864 44 803 71 582 79 2 82 965 64 659 74 264 0 449 9 866 62 15 46 969 99 187 38 679 30 522 25 644 28 396 37 507 72 718 60 854 68 56 17 653 66 132 96 611 35 476 88 189 24 891 40 715 11 671 48 146 42 439 14 340 16 680 19 385 26 42 5 341 91 441 51 263 18 681 90 404 3 617 20 803 69 557 1 108 76 336 22 34 52 570 54 999 75 251 57 448 4 300 56 388 55 575 81 496 21 189 7 61 31 850 41 608 8 643 94 736 87 933 23 428 93 574 84 320 85 797 61 734 47 599 15 415 32 745 39 87 45 724 70 738 73 70 33 341 58 249 10 937 50 342 6 912 63 704 12 969 83 616 98 810 86 409 43 104 92 688 29 395 97 604
77 509 57 359 24 886 85 267 12 457 99 349 84 148 10 605 23 318 69 851 83 283 26 485 94 530 13 445 43 634 28 905 30 440 44 948 8 972 47 126 68 547 92 10 1 38 89 441 55 672 80 455 48 447 61 873 18 319 78 632 52 699 35 504 21 509 95 335 20 524 96 423 33 778 51 573 76 429 79 777 93 426 54 244 36 132 71 504 15 242 27 10 0 332 91 708 11 504 90 175 70 452 73 506 49 199 62 119 88 840 25 433 97 566 66 467 65 361 6 495 22 116 14 730 67 652 4 258 39 27 31 637 7 732 9 243 87 974 5 153 98 396 58 309 75 807 2 285 29 501 86 532 72 418 59 970 41 785 17 640 82 423 38 642 32 298 19 752 63 904 37 82 81 889 34 819 56 248 40 33 42 654 53 697 46 460 16 731 50 681 45 841 3 329 60 591 64 412 74 364
75 961 32 771 39 829 68 462 36 227 11 258 40 563 21 661 44 798 85 163 86 444 51 145 93 738 42 339 69 464 50 676 92 651 98 389 97 702 12 459 88 938 15 574 60 521 56 98 31 114 61 925 2 551 82 510 45 772 18 775 37 350 35 20 53 872 28 785 9 499 27 575 38 1 47 102 89 944 95 806 1 370 22 129 7 705 62 876 29 587 90 908 3 980 54 489 78 963 48 750 96 3 4 110 52 8 23 891 6 599 73 958 76 474 94 526 67 570 17 368 41 456 13 498 43 864 24 88 65 950 33 342 72 715 77 949 8 676 71 358 25 674 14 197 80 476 16 790 64 790 81 629 34 31 57 562 63 593 66 93 10 820 84 128 26 531 74 944 19 670 83 639 79 546 20 745 30 913 46 105 87 69 55 889 49 489 70 436 0 253 58 541 99 55 5 390 91 601 59 755
19 545 79 126 90 260 42 13 45 77 21 944 30 821 98 583 75 482 22 480 47 131 57 691 18 323 96 584 3 259 97 308 37 832 63 709 43 791 23 967 2 922 14 531 29 589 81 325 61 219 64 712 32 641 60 325 41 600 87 750 85 768 62 158 52 405 95 178 25 506 38 738 17 467 1 802 59 211 91 967 34 256 0 972 4 46 8 967 94 235 16 257 48 614 12 183 84 634 10 800 65 51 55 428 67 938 35 150 11 869 28 33 56 90 5 667 26 97 73 237 66 741 82 761 7 133 39 746 46 218 40 494 13 297 49 960 83 377 6 272 77 243 78 264 53 828 76 600 36 799 86 125 58 640 54 95 99 114 71 820 74 743 93 453 88 65 70 860 68 852 69 640 80 419 15 72 92 874 51 138 33 263 44 754 27 480 31 363 9 531 24 114 20 789 72 5 89 987 50 348
20 340 10 943 3 554 9 607 18 212 22 129 36 368 33 897 90 999 88 78 62 1000 46 192 26 869 97 480 83 573 55 515 27 908 67 397 96 129 30 87 61 230 93 942 86 849 52 742 71 959 54 865 65 368 74 650 70 154 12 356 21 358 17 904 38 175 16 874 99 460 7 951 34 91 42 955 95 887 31 359 63 723 49 651 50 423 15 214 40 310 69 340 73 579 41 781 37 879 6 999 58 411 5 50 25 236 43 830 45 754 8 415 24 134 56 493 2 709 94 879 0 757 82 167 89 116 32 273 80 63 29 429 92 588 87 85 35 76 77 17 76 119 51 419 59 281 57 889 28 545 84 19 68 208 98 974 78 319 66 279 64 32 47 588 79 142 23 580 48 406 1 164 81 166 44 991 4 752 13 525 75 585 72 61 11 161 39 722 85 779 53 155 60 630 19 397 91 63 14 940
60 964 92 536 59 172 97 57 95 172 8 820 0 435 47 578 65 773 71 931 17 926 84 811 6 844 83 999 18 422 90 298 11 226 82 350 34 297 36 492 31 369 86 125 22 910 85 591 52 788 16 865 25 878 87 770 19 107 39 92 14 177 76 865 46 520 27 357 57 818 30 701 56 361 24 240 64 833 74 800 32 34 45 893 37 442 26 742 55 870 70 53 88 735 98 991 80 58 51 774 44 31 93 817 91 494 41 423 73 913 5 306 40 833 49 447 9 65 43 250 20 656 42 624 54 318 78 903 29 666 67 113 79 229 69 187 4 595 58 274 66 214 96 144 23 211 15 264 77 17 12 508 81 474 35 80 33 148 38 999 75 139 63 488 3 916 48 785 13 106 53 833 50 61 10 49 1 139 61 617 94 897 72 616 89 537 28 677 21 905 2 555 7 687 62 827 68 674 99 263
20 646 58 485 5 398 14 895 92 140 28 98 68 318 32 625 52 941 72 126 33 282 66 48 53 193 4 282 71 365 70 578 40 618 84 302 60 263 30 793 87 864 49 83 37 288 93 382 2 282 57 397 36 358 77 561 27 651 74 853 9 36 48 789 8 903 19 141 0 87 35 417 63 793 25 21 65 717 43 834 83 866 86 739 99 540 56 419 12 16 17 854 62 957 91 671 41 785 76 691 21 739 82 445 15 666 47 976 88 876 79 401 7 344 85 566 59 131 54 388 51 786 64 613 31 294 78 554 50 249 61 455 18 883 24 417 44 846 89 974 11 50 69 961 97 230 55 617 75 703 16 583 42 204 38 961 13 136 96 227 22 355 94 443 3 349 81 490 67 398 23 398 6 344 34 390 95 223 39 219 98 882 1 152 45 80 80 677 73 366 90 360 46 577 10 494 29 431 26 675
15 230 40 889 50 794 44 755 65 916 42 262 83 671 29 269 69 385 88 959 37 826 14 452 62 445 85 842 71 704 1 667 95 392 28 799 7 544 45 983 9 713 89 553 66 847 78 906 98 537 39 41 73 128 32 28 0 122 27 830 13 614 48 596 49 495 23 713 12 463 77 381 68 561 70 885 57 552 81 244 56 538 8 500 96 383 25 821 6 690 16 748 75 441 43 501 35 228 92 456 87 936 36 73 30 229 4 115 51 576 52 342 10 600 97 351 31 222 90 850 19 728 64 580 67 941 94 224 33 91 22 900 41 839 47 697 86 383 80 210 55 861 82 229 2 101 21 91 54 411 91 794 38 199 74 509 17 403 53 555 99 934 18 781 3 692 46 489 24 180 60 445 72 742 93 159 63 291 11 305 34 869 61 719 84 104 59 346 76 456 58 434 26 288 20 236 79 949 5 149
29 165 9 946 34 939 52 879 2 172 50 458 80 323 30 998 78 631 37 986 18 211 35 610 71 610 48 961 11 248 28 249 61 660 75 707 85 280 40 626 53 452 76 668 20 754 36 117 69 485 12 318 82 594 46 423 55 432 99 974 23 341 67 379 3 92 65 680 39 125 77 788 98 621 4 171 7 353 59 247 60 838 86 230 84 333 88 85 15 652 83 554 38 465 32 703 31 368 89 306 19 696 49 26 0 712 62 276 10 616 22 730 33 348 45 44 27 401 1 538 66 656 96 62 91 411 64 865 42 107 51 672 24 96 87 720 14 754 25 858 47 435 21 24 56 281 70 814 94 76 81 681 90 287 74 754 8 458 13 997 73 781 26 196 57 299 63 244 16 316 5 125 6 515 41 800 93 584 43 822 68 742 54 112 72 988 58 375 92 19 17 921 95 227 97 903 44 776 79 824
21 720 83 501 86 468 9 157 19 595 71 37 66 661 78 746 63 657 51 454 3 871 6 545 52 326 75 184 13 669 38 179 72 962 45 459 79 447 68 276 30 77 35 186 5 944 42 412 54 32 36 54 58 754 90 81 39 858 74 720 24 776 93 296 87 123 53 766 15 392 91 850 43 937 97 79 41 396 8 435 44 428 76 89 14 932 98 246 16 800 22 23 84 977 7 412 23 647 77 809 37 856 11 651 69 928 73 771 25 9 49 115 20 632 96 431 46 891 50 380 81 595 12 39 56 45 0 91 18 183 57 802 60 12 27 419 85 702 55 272 92 524 31 896 89 734 67 681 94 837 62 223 26 142 65 639 28 260 80 234 32 551 64 220 1 810 70 471 29 540 47 149 40 613 88 600 4 584 61 62 48 353 82 533 33 899 2 256 10 635 17 141 95 760 34 645 59 378 99 924
80 38 65 668 72 402 32 374 56 937 22 904 96 566 13 322 15 989 33 963 67 890 34 930 26 350 86 664 52 706 57 478 69 358 82 645 37 746 91 248 14 388 44 167 62 666 21 618 53 565 17 952 0 862 98 267 16 754 94 675 45 576 4 153 2 846 50 840 35 474 64 913 63 762 36 299 95 604 19 298 40 47 27 831 79 886 48 591 85 816 29 864 60 171 38 427 11 353 7 758 99 58 54 614 58 807 5 301 41 553 25 230 89 174 20 10 92 809 28 481 73 185 51 928 68 489 90 318 74 33 75 807 59 983 24 276 30 805 10 270 3 810 46 586 87 899 18 912 23 245 61 70 39 824 88 850 83 496 76 409 78 330 8 628 6 161 43 479 71 655 9 902 42 939 84 260 77 689 55 474 12 1000 81 506 66 944 49 623 1 712 97 640 93 148 47 310 31 838 70 892
47 278 3 573 85 955 75 656 27 914 72 280 92 754 18 58 50 428 17 208 78 975 44 214 39 811 20 996 29 749 43 199 9 846 4 355 84 482 6 450 81 866 1 524 73 881 7 819 19 285 54 85 2 524 40 585 80 210 61 559 21 915 67 700 90 545 36 539 11 117 35 399 68 602 95 566 48 306 12 712 45 334 98 183 69 60 52 309 49 211 25 369 8 600 87 280 86 866 34 651 22 924 55 851 0 574 41 357 42 574 51 775 64 163 83 934 57 230 93 166 24 384 32 872 74 401 70 801 56 722 26 85 16 436 66 699 63 479 91 779 96 569 14 516 33 156 37 362 58 777 53 441 76 523 38 223 94 6 30 729 88 965 79 793 23 963 13 419 71 328 77 88 10 171 28 91 97 133 31 669 46 211 59 891 99 88 15 653 60 933 65 6 82 829 62 215 89 914 5 576
31 196 17 381 19 507 71 817 97 472 64 319 6 27 73 104 44 193 76 410 91 197 69 908 1 124 15 552 29 949 40 574 65 980 27 361 26 470 24 170 39 400 60 528 42 472 63 844 11 305 30 680 98 939 77 8 36 357 45 957 57 700 35 138 5 69 32 735 20 387 52 363 3 551 96 80 21 23 56 501 86 785 81 359 74 118 49 62 92 227 18 989 33 101 12 128 23 975 25 405 28 585 46 785 10 304 41 673 47 583 83 406 55 20 68 919 7 846 89 282 67 336 38 386 8 111 61 532 2 103 0 613 9 102 94 919 78 941 82 666 22 312 54 844 16 950 75 425 99 928 95 170 88 926 4 196 43 136 50 237 13 109 51 439 59 664 58 139 48 129 37 69 87 790 80 579 72 168 70 277 66 371 34 721 14 808 93 435 90 670 79 412 84 301 85 91 62 383 53 65
97 71 21 881 58 706 3 208 55 148 30 628 11 837 63 348 85 201 15 921 2 184 36 425 74 505 20 699 16 424 45 213 68 999 1 336 59 616 9 16 96 406 56 534 66 614 41 592 69 219 84 604 18 301 60 861 34 699 99 270 82 163 19 244 91 310 86 801 39 329 73 199 24 480 57 412 49 498 12 289 46 552 52 415 38 410 61 872 92 39 83 237 98 429 88 563 62 222 13 581 87 466 23 2 31 988 72 815 26 826 44 284 71 803 70 937 89 592 17 667 27 574 37 257 76 590 8 773 95 457 67 109 40 625 5 580 77 917 33 214 35 731 29 61 94 815 75 459 10 979 32 126 47 499 78 618 43 363 0 511 14 946 42 625 64 486 54 723 51 229 79 987 53 100 90 729 4 533 80 606 25 99 48 466 7 961 50 273 22 595 81 319 93 267 65 202 6 190 28 531
58 944 59 869 96 563 65 203 80 737 55 553 81 254 73 543 56 674 72 165 18 877 2 504 77 615 38 736 37 833 10 673 1 302 30 958 14 615 20 442 33 181 54 166 60 778 66 583 69 705 41 256 51 247 85 287 24 872 50 532 44 861 62 296 13 187 7 830 94 207 21 336 8 884 47 45 91 463 19 575 16 880 43 810 9 784 75 792 49 104 34 278 48 680 84 702 57 42 79 141 28 624 15 875 95 823 27 366 88 810 99 444 32 745 83 468 71 822 35 856 63 139 3 791 76 217 17 327 11 925 67 459 92 330 53 839 23 946 31 723 98 946 45 714 74 120 97 14 29 584 68 876 5 51 36 703 22 790 86 544 0 430 70 866 40 475 93 809 52 167 6 330 26 846 87 878 39 894 89 16 78 956 61 503 4 858 12 687 46 214 90 300 64 224 25 898 42 282 82 229
84 144 17 750 72 403 37 468 83 686 64 4 4 928 62 503 80 282 38 454 35 431 81 761 54 269 85 323 74 836 21 1000 33 673 27 886 11 650 42 449 69 19 2 137 94 812 78 303 63 383 89 431 28 656 71 795 23 848 56 950 25 424 90 237 75 979 20 547 46 487 48 289 5 742 24 904 30 421 53 549 86 739 77 145 3 503 45 575 68 115 39 740 43 662 61 907 32 793 22 30 18 514 91 673 50 772 8 810 19 442 0 69 98 647 6 892 58 259 93 144 79 265 26 948 34 779 55 420 92 605 70 830 29 448 96 701 65 293 44 646 76 58 1 163 60 368 95 249 14 354 67 524 10 477 47 679 16 494 9 286 7 466 82 477 87 474 49 162 13 670 88 71 59 292 51 140 97 927 12 514 52 907 41 127 31 8 66 471 36 957 57 118 99 899 73 299 40 20 15 861
31 431 23 435 76 597 13 901 64 694 53 5 48 573 94 782 12 78 27 514 88 719 21 975 91 458 37 704 6 782 20 817 74 660 68 956 70 60 84 433 60 489 51 420 18 149 45 356 0 489 79 619 83 979 93 998 38 105 2 669 5 646 89 75 33 431 16 274 52 727 8 606 66 121 42 472 72 2 63 880 67 451 46 672 65 758 92 647 62 875 86 723 98 643 17 72 36 802 55 198 44 710 69 608 34 130 1 472 19 475 9 508 11 870 73 268 29 160 22 360 77 987 99 762 81 818 87 108 96 425 49 695 3 663 39 155 95 389 4 685 54 31 61 621 57 71 24 934 7 455 80 13 35 122 40 346 82 555 56 420 50 733 30 144 90 672 47 436 85 998 78 744 59 899 32 369 43 638 75 935 14 641 97 153 71 732 25 340 28 652 26 797 10 514 58 679 41 527 15 775
98 286 59 737 90 327 62 819 96 286 84 207 65 854 19 682 58 36 25 240 63 220 75 466 61 833 93 598 49 108 57 289 55 656 9 481 70 368 20 256 80 274 95 734 72 690 22 861 92 730 89 247 97 697 17 984 82 805 33 997 2 380 12 343 76 216 85 240 36 326 11 509 47 493 4 479 71 126 6 421 79 691 0 418 41 937 81 660 8 696 39 308 77 510 53 236 42 846 5 471 28 718 13 949 10 400 99 80 86 831 21 919 60 320 14 889 88 19 73 826 44 894 31 637 78 473 16 198 32 502 91 718 38 816 35 526 46 991 27 770 74 883 64 775 50 508 18 164 54 846 37 335 7 497 45 895 94 716 34 497 15 611 66 317 1 522 51 773 68 499 24 342 26 27 83 427 43 953 29 580 30 360 40 584 67 794 23 707 69 900 56 233 87 958 48 86 3 737 52 492
57 440 30 204 11 643 79 383 34 731 64 746 10 383 4 840 15 941 91 74 23 704 89 267 49 938 68 769 72 414 46 714 22 568 63 494 52 706 84 798 42 739 28 670 8 747 86 556 70 964 40 12 74 878 5 963 77 242 47 357 81 374 97 690 2 405 35 26 45 320 53 119 62 35 60 32 1 633 6 249 48 234 95 505 90 358 93 87 59 529 99 421 69 80 32 337 3 355 19 955 18 658 13 108 14 688 92 640 21 696 82 860 27 369 61 811 43 566 39 57 20 136 50 727 98 354 87 540 54 442 80 495 17 935 55 107 58 330 94 313 75 767 76 664 56 636 88 161 73 11 51 448 9 738 31 534 85 250 0 31 33 702 38 233 67 877 66 384 7 405 36 41 96 579 16 514 83 580 26 956 44 22 78 959 25 898 37 352 12 336 24 598 65 330 29 672 41 939 71 632
36 275 28 146 16 804 65 783 17 613 18 445 97 411 8 779 19 690 72 927 56 882 4 990 64 415 14 773 68 712 32 431 60 70 78 524 42 56 99 612 87 498 86 860 76 403 33 912 3 541 24 988 62 142 46 980 5 329 54 80 7 217 15 202 79 697 82 567 77 518 96 476 74 652 23 649 98 10 94 667 40 750 95 582 55 827 51 4 29 650 12 833 27 774 85 404 20 511 0 988 10 436 41 36 21 990 71 485 91 88 70 80 30 893 45 486 84 176 61 554 59 860 25 963 47 485 93 924 63 730 43 988 44 712 37 514 58 890 81 105 48 83 13 981 50 344 88 317 6 386 1 859 75 585 52 228 31 500 92 332 67 740 90 262 57 858 39 376 73 516 38 765 22 850 53 420 89 575 66 803 69 512 26 724 2 94 9 13 34 938 83 34 49 784 80 748 11 54 35 708
11 589 59 266 46 763 67 356 32 781 4 641 99 817 35 961 51 35 37 847 30 422 64 866 3 705 70 294 10 589 50 387 89 841 63 560 13 13 90 296 55 652 14 343 95 635 31 630 78 451 5 450 73 837 18 625 23 9 58 940 52 61 20 920 36 313 66 943 7 958 69 341 39 136 2 214 48 918 79 456 80 865 96 104 68 383 61 35 75 266 16 696 40 499 26 296 41 840 24 928 28 836 45 551 76 435 33 38 74 614 17 180 84 288 81 815 88 930 97 933 71 823 21 424 42 743 72 1 12 176 53 420 27 887 9 555 1 303 83 72 98 315 82 446 65 713 44 938 87 932 93 930 43 442 8 279 6 807 25 605 85 525 56 187 77 300 92 622 47 423 38 59 29 316 57 202 19 376 49 871 62 92 94 881 0 935 15 340 91 282 60 962 22 97 86 22 54 43 34 803
27 461 94 154 5 366 93 533 19 679 46 201 1 841 30 804 71 71 39 888 9 790 85 781 78 221 55 444 96 521 37 456 76 748 99 804 8 969 88 892 75 168 21 223 7 768 0 426 50 957 82 940 12 969 98 9 29 469 91 312 36 933 11 664 51 838 2 89 61 346 92 51 66 86 18 777 97 561 14 933 44 843 15 151 90 522 60 156 80 363 6 568 23 46 3 121 28 181 57 563 70 337 45 398 16 259 74 521 56 258 68 507 79 573 38 379 87 104 22 105 13 666 24 934 84 138 40 575 58 469 69 673 77 371 42 907 25 930 89 391 26 161 65 944 81 516 48 712 32 633 20 957 17 340 52 818 67 304 41 871 34 224 4 285 35 944 59 741 86 693 54 259 95 397 63 504 31 67 47 422 33 459 62 166 53 372 73 900 10 94 43 332 83 783 49 846 64 206 72 528
5 616 36 78 90 677 3 25 38 572 48 974 78 37 73 894 77 123 64 726 33 171 97 3 82 927 86 853 76 394 49 995 41 59 7 209 54 918 42 303 63 218 85 513 44 342 87 12 18 102 10 815 0 709 9 658 65 185 72 195 70 781 61 488 43 747 28 995 91 280 1 781 59 224 32 87 50 332 46 338 53 421 74 936 52 690 29 20 96 111 66 753 88 908 13 405 2 17 81 813 8 73 19 154 99 632 71 408 15 878 37 310 34 660 93 82 95 946 26 29 75 925 56 886 23 678 98 982 17 23 47 368 51 231 45 80 20 868 83 437 62 521 16 597 84 29 40 589 31 322 11 35 92 60 80 67 58 193 21 335 14 785 35 453 60 289 25 93 79 599 39 6 6 885 4 802 12 795 67 329 57 482 30 98 27 752 55 889 22 723 24 878 89 953 69 67 68 701 94 85
13 876 54 797 52 457 12 323 91 463 36 368 35 175 95 487 47 387 53 808 14 237 4 278 76 305 98 772 67 163 31 677 11 805 58 25 3 385 64 811 87 790 75 185 39 88 37 61 9 606 65 104 38 850 94 972 89 740 92 736 1 256 60 449 80 492 18 50 50 150 62 48 96 216 49 37 79 636 57 634 24 614 55 227 74 436 45 812 90 5 26 782 69 410 51 805 84 340 73 107 33 829 15 277 7 481 43 28 5 793 16 289 71 963 77 785 28 183 21 923 56 861 25 953 78 218 97 279 10 304 72 498 63 965 22 224 48 923 17 752 19 230 83 112 2 913 40 458 82 938 29 862 8 296 88 184 99 156 68 162 61 25 20 200 46 645 42 540 0 985 70 969 6 361 41 75 27 595 93 30 34 620 32 881 85 815 86 780 66 919 30 803 23 691 44 39 59 163 81 447
97 693 18 102 92 465 74 342 4 282 1 487 65 379 52 961 51 974 16 885 59 194 6 743 91 41 62 62 49 174 87 588 47 369 88 809 21 603 7 990 13 90 10 461 41 950 70 897 67 751 19 748 90 836 66 331 50 331 93 118 17 843 60 593 44 529 83 274 53 368 63 928 76 980 46 407 8 780 5 511 24 700 61 625 48 691 12 873 81 862 39 207 82 322 3 705 55 518 95 706 84 605 20 191 0 435 43 200 54 570 42 87 78 488 28 645 26 789 15 256 64 27 80 11 23 833 45 674 40 139 73 600 34 608 38 97 33 651 35 110 75 943 14 710 94 381 56 137 30 921 89 788 2 157 79 233 22 782 32 640 11 699 71 926 77 480 58 913 57 532 98 627 86 674 29 119 36 838 9 268 96 142 31 497 68 118 69 577 72 161 25 830 27 432 85 637 37 300 99 469
40 874 26 496 5 498 45 648 2 582 86 719 34 449 66 947 13 985 55 750 94 799 41 411 24 381 98 540 39 459 48 985 73 191 25 964 70 60 12 501 53 438 31 740 44 714 42 431 30 993 46 838 59 751 61 465 18 691 93 508 51 162 19 585 75 991 20 776 47 552 62 651 71 593 91 633 33 519 16 491 29 960 23 522 38 608 79 695 89 343 49 797 7 32 11 458 68 122 95 45 84 635 0 253 88 987 99 801 21 46 72 329 58 641 69 476 63 536 1 928 37 793 17 249 36 531 56 409 50 244 96 755 6 397 54 329 76 533 27 387 52 950 15 959 9 709 81 387 85 909 32 256 67 685 60 503 82 539 28 89 8 919 43 803 78 820 65 971 87 778 57 183 97 965 80 817 4 840 64 632 3 30 92 853 35 805 14 656 83 742 10 576 90 310 74 445 77 661 22 816
59 636 28 543 27 235 32 507 21 652 31 963 30 234 68 490 78 188 67 837 51 714 7 586 33 411 84 882 52 321 89 923 2 797 96 843 62 564 69 947 82 915 55 285 61 903 56 365 58 219 10 782 38 637 11 579 76 849 25 546 6 973 54 587 14 986 95 891 37 913 92 684 3 376 0 95 71 884 77 74 85 863 39 51 65 471 12 463 50 938 9 550 98 319 17 298 73 715 24 168 94 183 87 548 99 662 23 857 42 542 26 572 45 624 81 398 34 397 44 565 13 681 60 486 72 367 20 477 5 555 47 610 48 445 80 110 36 30 16 435 1 813 53 722 70 266 90 974 79 494 57 671 86 224 49 802 35 675 18 74 74 494 83 266 88 450 4 223 64 837 15 750 93 263 66 215 46 64 91 884 19 330 43 74 8 42 63 620 75 153 22 276 29 860 97 265 40 939 41 660
14 19 33 515 9 739 71 55 16 538 73 441 8 181 77 412 99 481 3 467 65 840 88 456 13 834 84 118 38 512 22 345 92 931 50 241 21 814 52 680 76 669 37 365 68 543 27 576 82 760 23 769 80 926 0 691 32 225 43 683 96 150 1 555 11 545 87 314 91 785 46 982 41 611 85 128 83 78 54 442 49 697 51 501 5 850 15 464 53 187 29 399 25 494 97 230 17 990 74 422 40 280 60 212 7 93 98 99 64 729 39 512 66 159 79 137 42 42 81 837 36 588 28 828 2 748 10 654 55 981 90 685 19 219 70 665 89 551 4 959 78 165 18 974 45 436 6 764 72 613 86 495 62 822 63 281 34 255 75 417 56 585 95 897 47 687 61 968 58 972 26 717 30 275 93 577 94 347 44 216 69 777 59 272 48 292 24 392 35 550 20 306 67 379 12 664 31 101 57 477
39 909 60 435 89 800 13 180 74 245 42 620 29 981 44 799 94 591 17 257 80 984 88 191 10 15 46 477 97 145 40 150 15 317 78 868 27 730 12 957 34 711 11 961 4 872 3 319 70 458 65 83 75 627 58 403 99 399 41 119 96 299 21 239 1 358 19 15 38 849 95 879 48 874 63 496 43 119 86 821 82 41 67 121 59 837 23 627 30 21 79 519 81 385 69 220 62 700 32 22 76 722 90 808 24 265 5 713 36 185 52 870 51 636 84 450 71 773 57 635 25 733 68 878 7 953 61 33 98 536 22 664 47 676 93 716 16 317 49 861 64 413 20 750 73 104 55 447 56 129 77 809 0 480 33 723 31 3 54 68 26 422 14 270 45 158 92 999 91 899 18 36 37 90 6 609 2 350 53 176 9 145 83 313 35 297 28 360 87 604 8 665 50 935 66 840 72 431 85 758
41 564 25 791 8 405 18 332 32 16 5 919 85 745 15 815 37 906 71 925 82 51 77 212 28 62 72 328 78 419 35 77 9 266 45 246 38 494 54 412 29 667 44 322 98 922 19 375 66 30 6 226 0 583 61 337 50 685 75 261 81 771 94 106 3 57 22 618 89 946 92 316 86 406 53 283 80 393 36 454 91 184 62 296 70 397 2 62 57 424 31 496 95 421 67 863 11 795 16 619 74 81 52 987 55 551 73 147 59 829 76 673 33 594 69 288 96 142 40 327 51 241 63 866 21 719 97 163 14 321 60 41 23 504 27 931 68 430 4 745 47 556 7 845 10 454 79 130 24 182 93 216 12 753 64 923 46 248 58 561 1 976 56 934 42 943 88 114 87 598 39 175 48 686 34 988 30 79 84 678 83 181 65 878 49 812 13 780 99 421 90 862 17 64 43 618 20 995 26 915
15 963 8 804 22 687 2 493 96 800 34 493 6 465 77 708 23 44 17 420 33 79 37 606 26 622 79 180 95 20 3 293 76 429 80 322 4 56 14 476 88 27 35 743 47 488 70 793 11 300 5 197 25 450 83 14 21 162 60 951 1 576 75 370 20 249 72 592 63 406 66 101 29 410 13 414 59 209 89 992 71 742 65 527 87 38 61 218 7 913 16 281 85 693 82 288 54 760 28 136 99 800 57 796 46 104 78 328 74 875 45 846 41 813 48 323 86 778 27 800 98 995 69 428 68 201 30 970 44 197 62 66 31 996 24 470 9 704 67 288 94 148 12 695 64 770 55 241 49 915 38 747 50 4 84 57 19 828 0 431 42 18 92 398 43 498 91 209 52 979 40 709 39 995 58 288 36 601 97 754 32 408 51 847 53 663 93 495 18 852 10 1 56 834 90 821 73 134 81 655
46 45 21 465 84 941 1 877 26 189 18 581 43 872 60 826 61 77 62 151 23 223 79 174 96 511 0 775 42 889 75 222 65 320 92 394 33 699 76 66 63 127 28 36 53 561 82 392 97 794 98 578 24 820 32 530 14 468 49 693 78 984 27 858 41 495 59 995 13 385 22 125 69 706 95 231 9 793 80 405 86 239 55 177 35 553 54 881 20 212 5 248 56 538 12 447 74 579 58 523 57 262 68 610 52 592 40 31 93 400 66 326 77 991 25 499 38 661 10 736 39 544 30 463 8 341 47 347 15 72 31 379 51 970 64 373 37 53 81 908 34 620 99 216 90 37 4 137 17 126 67 740 87 20 73 123 29 105 50 250 70 608 89 411 85 506 16 963 71 442 7 262 6 371 91 86 2 764 72 235 94 915 11 569 36 369 3 694 48 90 88 351 45 542 83 661 44 382 19 272
36 219 11 558 70 259 29 942 42 957 97 291 90 90 1 971 39 827 18 934 62 249 79 768 7 355 48 415 15 59 43 377 83 905 38 309 31 963 50 20 52 147 3 473 75 490 86 736 0 20 63 790 35 3 10 666 51 467 57 924 98 399 40 290 77 191 67 236 34 363 89 780 85 337 56 597 61 682 76 578 53 6 60 685 2 735 93 384 37 800 30 107 26 827 41 368 66 736 25 433 33 615 84 243 22 625 46 504 32 111 65 192 44 932 88 75 99 371 16 319 27 436 91 493 74 331 24 295 20 261 54 503 59 103 95 917 9 870 55 177 72 392 71 510 47 624 4 346 82 926 64 683 92 858 81 955 12 375 96 171 28 139 94 997 14 217 80 439 8 467 69 611 58 780 6 79 17 614 87 498 21 351 23 114 78 853 68 420 5 669 49 42 73 842 45 924 19 460 13 886
62 817 45 725 97 826 65 825 64 46 98 283 72 372 95 392 12 935 31 130 11 732 69 368 40 279 58 237 1 758 66 278 92 819 38 519 18 663 90 520 23 396 19 894 85 715 68 344 89 658 6 141 21 514 27 337 70 490 43 808 79 141 15 426 41 668 10 339 34 771 88 48 80 595 84 275 25 595 99 561 94 145 16 118 44 821 26 202 96 391 59 958 4 337 48 289 55 334 30 856 2 923 20 39 3 549 67 99 22 610 39 861 47 503 51 68 56 460 60 319 61 792 57 366 53 440 17 206 46 844 0 295 5 255 14 640 37 84 24 302 81 751 78 90 35 22 13 337 9 734 74 125 91 727 87 683 76 607 33 662 93 384 36 385 63 92 29 544 71 594 49 750 86 265 75 316 73 912 54 940 32 776 7 664 77 760 83 371 28 367 50 422 42 229 52 735 82 226 8 115
79 756 97 337 33 69 93 384 52 816 51 792 27 443 31 981 24 324 38 328 58 588 3 681 30 213 76 72 10 230 83 223 90 178 60 633 44 459 78 578 56 544 96 763 21 987 66 264 85 790 86 650 20 542 39 661 42 754 69 853 54 216 15 303 47 911 29 599 87 337 40 742 67 412 8 454 72 128 41 62 57 193 18 497 74 148 2 5 68 328 17 39 9 726 0 599 43 542 59 546 37 998 62 202 7 557 1 667 92 280 16 171 81 127 46 415 73 250 11 463 98 697 6 254 64 222 28 174 4 314 50 172 84 231 35 313 49 134 14 841 32 409 13 212 36 579 77 427 19 322 12 263 80 183 34 179 48 646 91 614 63 908 25 181 61 892 95 377 71 490 23 896 5 139 65 558 82 839 94 614 89 951 99 921 55 613 26 750 75 678 22 461 88 912 53 621 70 986 45 597
15 442 54 435 77 251 95 452 24 101 16 313 48 650 34 522 42 445 96 600 2 804 84 103 22 647 91 924 68 433 12 90 78 474 19 664 79 96 63 811 99 409 90 764 75 609 5 87 29 521 25 25 55 542 4 329 50 581 18 132 52 615 46 509 88 188 85 673 53 601 83 240 65 556 73 991 80 834 36 851 20 797 35 961 0 947 41 358 9 988 67 397 92 498 14 658 28 266 23 941 71 947 7 535 39 81 56 451 10 883 26 476 87 771 8 802 3 113 27 52 45 366 21 847 66 465 57 997 81 984 51 998 40 463 17 21 97 251 64 593 33 276 47 645 60 148 72 876 43 903 76 791 11 830 86 491 37 331 58 364 32 727 31 68 93 313 98 926 74 115 62 730 13 730 38 916 69 701 6 414 89 891 82 292 94 319 49 122 61 566 1 514 44 425 30 424 70 761 59 407
73 54 13 964 74 837 18 381 23 199 11 971 67 740 20 863 79 666 50 907 38 856 2 981 75 515 91 889 56 436 9 628 15 965 8 586 39 514 49 956 55 916 48 393 19 785 95 780 86 314 83 31 28 183 31 688 3 613 37 865 72 523 89 530 98 682 80 291 14 472 26 911 32 176 12 131 70 159 59 632 69 555 97 80 24 876 82 752 45 491 99 760 64 682 29 94 43 192 51 673 92 230 47 856 87 300 36 351 66 925 30 783 40 526 27 348 0 243 94 610 10 750 78 166 61 265 65 443 44 234 34 555 71 490 85 829 84 340 25 103 17 970 41 111 6 445 42 14 54 340 1 90 96 555 33 845 93 734 21 126 81 666 7 746 68 595 16 787 58 697 90 772 4 245 63 859 62 332 88 164 76 884 60 565 46 874 5 363 57 696 52 444 53 674 35 598 77 639 22 446
82 487 86 469 9 219 68 944 12 717 62 153 2 955 64 735 95 894 6 115 96 436 47 337 57 958 50 305 20 244 7 434 28 223 59 963 81 731 76 267 74 258 15 988 17 655 77 76 94 475 91 452 51 210 14 586 63 727 37 850 48 754 84 580 44 333 36 439 52 149 67 239 35 310 49 510 87 574 71 850 32 154 75 47 0 984 23 731 19 961 27 426 22 742 78 280 16 242 58 569 18 613 85 970 72 627 90 191 65 311 69 692 45 382 99 300 54 765 25 977 88 789 29 778 55 704 83 795 31 194 56 370 93 644 40 80 38 965 61 183 60 409 92 767 33 178 89 429 24 55 5 201 70 542 97 370 13 405 8 762 98 198 3 722 30 926 4 766 79 892 73 169 26 193 41 256 46 351 53 105 1 892 43 94 21 422 42 51 39 541 80 521 11 546 10 642 34 740 66 728
21 269 54 971 1 479 35 555 75 618 2 344 83 691 9 445 26 289 70 620 22 637 27 755 84 775 51 570 94 547 98 826 20 48 68 854 28 617 3 989 65 619 69 932 13 795 92 355 96 225 23 855 12 724 41 359 71 288 66 306 61 681 16 721 63 354 53 291 29 541 24 106 87 709 89 846 39 426 90 325 5 591 74 941 44 969 25 168 77 784 31 148 78 14 4 890 19 116 85 106 36 787 18 462 32 643 67 292 8 70 7 302 34 807 43 260 58 538 55 531 80 74 99 568 93 864 15 800 52 401 82 389 88 951 50 639 91 728 47 633 73 807 62 355 40 395 72 975 57 782 56 573 38 87 6 517 46 228 48 354 97 835 49 234 0 906 11 960 30 38 17 12 86 378 14 977 33 558 59 806 42 466 79 209 45 746 95 454 64 787 37 138 81 141 76 148 10 545 60 671
47 208 15 662 64 918 90 805 9 66 23 512 49 911 27 812 44 126 48 241 20 362 3 765 83 73 7 209 85 906 32 807 24 575 1 679 6 681 29 194 88 522 53 191 31 298 18 516 0 309 78 841 11 560 81 89 84 523 41 236 76 270 58 805 46 71 71 800 30 491 62 285 69 511 63 940 52 585 45 668 35 146 16 596 73 275 55 977 13 563 57 12 40 521 22 22 60 562 80 394 79 681 86 907 68 461 25 365 4 948 12 353 54 80 91 20 95 634 56 203 37 670 94 330 77 130 74 286 75 346 51 21 38 122 21 889 93 351 65 717 26 176 98 607 87 136 66 10 19 331 89 185 70 829 96 502 34 953 50 873 61 986 97 489 14 573 39 754 59 878 28 483 43 124 10 11 92 941 33 397 5 205 17 858 72 706 67 32 8 67 36 317 99 741 2 103 42 80 82 819
41 933 19 689 7 591 86 409 82 394 20 822 47 958 68 737 27 73 67 291 39 951 46 997 91 101 13 152 81 1 74 401 1 966 28 622 61 543 63 319 71 265 4 598 57 157 89 588 55 228 72 453 42 779 62 311 98 796 65 339 37 808 15 513 14 757 56 59 85 355 21 359 96 125 49 909 29 128 11 125 69 333 95 87 9 142 75 542 33 13 54 722 93 689 18 598 17 587 64 233 83 689 35 984 66 400 76 68 60 358 31 251 36 527 23 122 26 502 44 143 88 491 58 933 77 77 5 422 8 620 52 911 34 328 6 717 12 61 92 291 0 470 25 97 38 237 16 630 48 459 22 511 79 111 90 301 45 98 73 332 32 417 53 480 99 886 94 651 97 822 80 611 40 277 24 541 78 576 2 757 3 954 70 522 51 597 84 697 50 133 59 469 87 757 10 394 30 409 43 54
15 406 35 716 25 58 58 657 97 11 19 805 40 602 28 316 91 808 2 451 49 982 73 502 18 458 80 431 78 153 52 379 89 335 60 766 62 709 75 580 29 410 74 177 45 409 94 235 42 24 65 258 96 539 10 580 98 652 63 447 33 475 55 983 79 107 6 747 43 674 32 777 92 62 26 695 3 54 31 179 39 466 47 496 68 219 22 594 9 797 57 74 11 319 4 261 27 862 7 491 36 178 8 558 86 569 0 954 12 767 24 511 64 847 56 213 82 668 77 470 95 718 76 490 48 466 20 931 83 154 50 141 30 553 37 998 81 311 17 873 88 84 59 437 34 986 93 154 61 828 71 267 1 947 90 782 23 491 85 333 44 473 46 484 72 688 66 453 38 938 69 92 51 642 41 145 16 205 5 974 53 538 54 215 70 7 87 655 14 537 84 423 21 606 67 711 99 603 13 498
28 876 71 517 75 591 90 64 31 772 92 939 85 613 5 245 98 914 62 526 86 507 97 805 66 346 26 302 56 259 84 799 15 105 50 748 67 76 47 686 69 423 2 25 78 243 83 842 51 17 70 35 19 773 25 294 34 834 22 714 44 652 91 594 16 169 49 713 27 349 65 32 55 691 81 840 10 354 21 12 59 382 45 207 3 552 24 652 88 679 54 5 94 999 0 591 6 840 57 669 89 401 20 314 41 938 58 170 82 481 96 533 74 130 17 825 36 722 32 525 30 907 79 221 76 329 48 874 68 369 35 209 52 32 4 992 77 661 7 837 38 23 33 787 37 258 72 363 63 417 60 212 40 66 13 684 39 481 53 121 87 29 23 804 93 967 12 904 11 856 73 892 29 90 99 307 46 486 1 670 95 619 9 7 61 238 18 978 43 156 14 294 8 864 64 719 42 700 80 645
85 813 2 262 49 33 78 920 15 930 18 128 79 856 81 98 34 344 20 784 56 595 51 720 40 12 50 683 84 55 97 85 48 790 7 300 13 401 11 968 44 192 24 364 41 253 60 817 10 909 0 382 76 339 25 803 8 243 21 457 39 959 58 234 93 398 68 487 12 26 17 486 91 947 22 266 95 754 45 825 19 261 82 765 67 195 74 722 37 560 26 384 55 624 98 292 38 688 35 238 59 819 80 368 32 108 30 817 27 164 64 830 62 29 23 605 87 225 92 315 3 125 61 258 36 730 4 324 16 814 71 859 54 592 63 305 1 408 66 915 86 122 33 37 57 566 46 671 70 788 99 626 6 85 73 39 77 988 90 57 72 458 75 278 14 986 31 559 9 591 29 848 5 75 28 843 65 522 52 635 69 530 89 475 42 434 43 470 47 604 83 351 96 231 94 967 88 814 53 237
61 61 88 257 92 469 69 515 12 428 3 874 43 666 53 300 23 16 87 554 68 808 63 705 34 352 16 639 82 483 79 97 77 996 65 302 71 127 2 443 33 664 45 12 27 410 93 232 94 863 85 314 6 791 90 566 21 478 98 799 86 968 9 582 50 775 25 287 54 599 81 311 91 358 30 833 11 513 58 164 51 924 96 367 38 248 14 168 1 213 60 174 64 451 97 770 17 680 59 517 89 228 95 811 49 283 28 179 74 702 56 420 15 536 78 481 18 8 52 941 24 583 10 638 32 834 42 240 0 881 29 865 4 724 73 244 99 631 55 273 66 374 48 222 8 357 31 697 83 375 20 673 19 63 76 687 41 277 35 54 84 446 36 243 37 501 22 903 47 54 7 941 13 784 70 477 72 639 67 263 46 619 44 281 80 622 5 42 39 505 26 511 75 304 57 228 40 415 62 303
5 955 43 486 58 691 20 134 92 16 80 652 77 570 59 737 91 432 39 78 89 805 60 585 83 394 96 612 48 79 63 42 71 999 10 70 33 486 12 973 18 539 42 625 74 459 34 774 15 231 16 717 70 215 90 695 27 983 1 307 57 812 4 107 69 965 9 700 2 710 8 560 28 449 11 781 54 988 44 787 36 982 56 7 66 479 68 951 17 553 93 554 24 414 76 248 78 72 75 722 41 442 98 394 55 333 29 97 73 517 85 271 35 14 82 316 87 378 50 293 45 11 13 274 51 81 49 685 97 11 61 407 19 834 40 176 25 794 52 711 7 147 86 556 31 331 95 381 84 783 72 204 14 798 23 691 62 989 81 734 0 423 46 116 37 314 79 974 6 195 67 973 99 180 53 952 65 263 22 299 21 229 94 115 3 599 32 6 38 360 64 960 47 343 88 978 30 459 26 386
57 178 4 54 43 576 6 415 49 820 81 885 41 26 62 44 89 94 31 10 66 313 71 24 52 982 75 913 69 106 95 23 53 728 27 617 54 213 47 958 79 798 8 245 83 916 15 926 18 351 24 249 20 318 7 257 67 614 72 130 16 525 91 818 9 906 44 286 46 530 74 817 26 966 59 459 3 938 39 76 29 948 1 444 94 605 84 649 63 74 28 797 5 820 19 63 22 473 36 479 73 948 32 869 87 486 23 999 97 779 45 490 80 592 65 361 78 14 96 348 38 597 99 27 77 20 58 924 40 432 98 892 21 51 82 566 42 475 25 875 13 285 86 326 92 908 34 867 51 6 14 766 60 64 35 980 0 797 50 924 85 9 11 181 10 277 55 40 48 349 2 557 37 255 90 595 93 773 33 674 76 789 56 628 30 614 17 585 64 205 70 140 88 7 61 651 68 928 12 785
91 88 20 24 16 158 99 247 64 203 44 533 52 944 14 698 18 850 75 41 55 978 96 17 43 93 61 238 71 195 97 604 0 157 9 971 88 858 87 318 23 346 85 446 60 575 10 653 66 30 36 655 90 307 7 78 54 748 80 263 6 644 49 478 22 624 40 839 68 689 89 332 37 253 13 870 42 967 30 698 45 981 82 986 51 30 62 785 12 280 76 727 93 331 78 100 39 932 73 333 32 722 15 149 8 828 33 27 63 991 21 524 28 265 26 874 94 825 35 54 83 802 24 933 92 876 50 434 4 673 57 740 59 226 17 391 95 324 29 824 47 382 81 393 77 556 27 561 38 628 65 346 31 862 69 315 53 912 56 997 46 620 11 550 67 394 48 645 72 511 34 485 84 106 79 93 41 698 19 38 2 197 70 761 98 518 25 696 3 860 5 17 86 374 1 139 58 798 74 269
57 470 13 873 87 658 69 692 54 525 68 275 84 843 25 479 39 420 51 750 7 351 65 82 60 858 71 92 41 486 18 955 32 69 79 390 31 572 75 835 22 975 14 31 77 346 82 385 90 475 46 892 96 712 34 654 48 602 61 752 1 815 2 219 64 255 98 516 21 446 73 374 83 403 26 267 62 260 40 628 29 685 55 420 0 228 80 280 43 858 85 153 15 938 6 33 24 469 52 540 36 240 74 210 10 435 17 41 59 965 12 891 91 757 4 382 28 635 89 973 81 83 72 150 66 51 38 947 44 114 93 493 9 903 33 196 88 513 37 695 86 276 5 788 67 134 58 442 56 466 95 322 49 136 76 569 42 946 8 853 23 224 19 770 53 395 92 615 63 129 97 327 35 792 45 380 47 441 94 368 70 66 78 115 11 715 30 66 16 573 99 35 3 691 20 137 27 633 50 977
52 765 75 969 59 888 7 221 53 778 83 210 26 22 95 861 16 960 67 506 41 690 70 369 79 148 33 60 49 816 6 526 36 599 39 870 76 793 96 198 38 786 47 912 63 1000 97 452 74 184 82 160 19 657 0 725 68 383 32 499 54 40 78 610 11 297 50 806 17 178 91 938 55 741 77 795 10 724 15 957 23 749 30 462 81 319 42 595 44 861 73 623 5 573 72 250 2 7 94 442 37 403 57 670 31 365 62 586 43 626 93 595 88 668 21 260 25 531 85 383 71 41 8 855 56 135 12 882 84 91 24 666 40 368 48 367 13 444 90 254 14 496 22 892 58 437 20 962 27 956 66 245 1 725 87 446 98 364 28 912 69 390 3 223 9 786 99 745 64 877 18 744 92 180 35 941 65 836 51 586 80 871 46 323 61 885 45 338 60 218 34 390 29 837 89 576 86 501 4 496
98 994 47 265 76 605 3 777 44 779 89 250 7 149 19 621 16 907 12 61 13 169 74 171 23 81 53 64 62 866 86 849 17 678 18 720 71 993 68 965 58 756 77 93 31 186 55 663 11 872 52 647 84 663 82 914 60 492 67 182 69 157 9 841 37 468 4 95 20 255 59 526 6 978 54 906 70 750 27 61 96 960 8 416 48 858 99 176 22 18 33 58 81 311 29 964 94 757 78 333 46 838 63 408 36 272 34 986 42 7 73 189 35 789 1 946 21 920 88 361 56 148 40 822 80 693 93 190 90 637 25 756 85 724 5 760 45 263 61 61 14 419 50 859 43 674 15 380 49 408 91 306 64 462 57 177 39 349 66 308 2 774 79 435 65 911 24 97 0 652 83 925 92 969 75 307 95 993 30 727 26 466 38 456 87 881 97 61 41 447 10 523 32 121 28 692 51 894 72 602
68 535 64 241 53 728 85 874 39 613 55 348 38 378 70 798 21 480 94 625 97 481 41 543 69 83 35 663 32 479 43 421 5 811 61 289 57 590 62 540 74 463 27 507 7 544 33 178 0 439 65 967 83 705 76 820 4 805 90 108 12 225 8 744 3 388 88 856 79 890 9 901 86 204 56 316 92 682 98 271 82 726 47 430 37 613 30 287 73 698 18 924 93 115 91 31 24 699 87 972 48 449 26 923 40 724 58 305 49 679 31 187 60 386 50 599 10 45 59 821 34 973 66 719 6 475 52 191 99 843 51 974 96 915 54 266 89 771 22 577 71 749 78 450 72 267 20 819 29 23 44 394 45 767 80 798 15 927 14 956 81 255 11 800 67 551 1 902 46 859 23 141 75 43 95 224 13 733 28 714 17 969 84 250 25 411 36 202 19 550 16 843 63 224 42 281 77 625 2 108
71 222 58 933 19 455 31 939 34 131 45 5 79 458 38 947 56 581 53 266 48 334 21 592 54 882 64 138 25 794 99 1000 0 208 42 427 27 351 41 269 28 902 29 156 95 392 49 471 55 773 77 415 87 470 76 999 62 151 14 179 74 511 8 783 85 978 36 911 72 667 82 205 10 17 97 808 84 530 1 69 40 624 37 699 96 13 4 342 63 257 12 950 78 792 18 925 22 808 92 320 66 336 65 901 59 591 75 281 86 231 60 961 83 15 11 620 69 57 70 648 98 92 3 978 13 673 89 367 39 259 90 56 68 742 35 916 91 314 61 464 46 308 23 238 94 741 80 293 44 848 51 842 33 537 81 447 43 627 6 169 9 102 47 263 2 434 15 549 50 798 7 957 16 912 30 82 93 444 26 469 32 425 88 433 52 506 67 159 5 148 57 271 20 796 24 294 73 163 17 117
49 691 69 440 8 970 63 737 48 583 30 596 76 122 54 593 26 900 28 315 40 961 73 503 67 751 92 252 84 472 93 640 68 741 58 947 98 697 70 399 66 88 35 988 19 562 5 351 82 775 87 201 53 306 7 21 50 425 9 92 89 431 34 124 32 990 47 790 61 298 55 690 64 938 94 181 6 832 91 471 23 199 51 756 39 429 95 381 11 118 38 884 29 279 88 571 78 881 42 984 86 204 74 812 25 728 12 343 14 417 31 829 62 902 57 771 96 761 27 84 16 399 75 254 24 206 59 428 13 1000 90 692 36 295 1 940 3 395 2 875 15 349 65 535 21 294 97 655 44 851 45 710 81 151 79 418 85 107 46 482 10 790 37 408 33 639 22 118 80 303 43 345 60 546 56 536 52 410 20 712 4 524 17 104 83 761 41 120 0 995 71 209 77 173 72 351 99 869 18 917
14 69 76 730 4 687 82 126 45 493 1 543 48 568 54 350 81 183 93 498 91 103 97 423 31 632 0 255 38 925 64 799 15 465 26 278 68 201 42 460 75 552 83 525 49 431 44 357 69 963 62 743 87 748 89 264 35 865 94 730 70 480 8 344 9 77 88 735 10 576 51 311 90 920 40 754 92 286 80 689 58 641 71 16 73 360 56 745 17 979 32 505 74 778 12 596 25 27 60 771 84 809 29 179 2 877 13 870 11 822 36 847 23 786 53 710 24 282 86 597 96 696 21 827 34 492 61 881 7 830 41 484 18 444 19 918 3 98 95 26 28 115 77 11 72 161 27 577 16 9 20 106 78 643 65 889 55 99 66 842 67 608 33 499 47 895 50 468 79 107 99 734 98 429 22 682 46 145 39 706 6 388 63 611 59 910 5 4 52 13 43 260 85 853 37 839 30 504 57 569
49 761 32 876 29 754 93 576 37 372 60 736 34 952 99 894 16 955 40 100 95 706 80 443 90 493 14 882 94 151 3 857 50 159 68 699 44 576 8 978 10 317 57 773 31 404 30 727 73 558 24 698 70 328 38 165 69 645 13 892 78 440 21 937 35 519 2 900 26 815 58 676 67 134 43 913 86 223 45 202 27 433 9 854 42 525 91 765 12 725 64 741 62 892 77 702 65 45 74 87 28 532 88 155 75 233 17 149 1 711 51 244 97 94 36 537 89 760 0 32 20 602 71 157 5 560 33 669 63 466 41 189 56 358 11 756 96 634 55 433 4 938 47 386 22 872 54 578 7 687 48 266 82 653 72 222 39 611 84 568 25 209 85 455 46 580 98 762 52 602 6 557 66 56 81 983 76 728 92 940 61 833 83 465 79 745 23 840 19 139 18 982 15 228 87 37 53 963 59 266
59 52 14 755 17 694 43 537 98 659 90 270 37 564 75 336 71 248 33 579 56 23 9 995 49 582 2 967 25 187 63 281 48 507 7 778 22 660 10 819 31 146 72 24 92 271 28 572 41 741 30 432 20 342 38 523 87 10 26 750 85 443 91 11 4 377 46 963 40 783 52 595 70 871 82 956 21 424 3 233 60 282 76 400 11 213 84 234 95 538 77 514 32 248 51 821 6 312 19 975 45 879 53 349 16 150 86 337 89 590 58 45 68 386 8 402 47 924 80 790 5 496 39 461 57 312 50 155 61 436 34 205 65 865 83 910 15 345 69 217 66 775 62 635 74 336 88 79 81 753 29 594 64 672 0 206 73 60 55 842 79 214 93 296 67 756 94 689 18 553 12 307 27 770 36 328 54 197 96 849 35 106 23 331 1 627 42 989 24 552 97 958 44 897 99 742 78 455 13 603
42 363 59 201 55 573 13 417 78 13 41 894 34 791 40 526 25 907 61 173 82 740 22 60 60 392 56 825 74 544 96 922 38 535 45 762 65 336 20 289 48 346 85 137 68 804 24 55 15 180 50 52 84 366 95 769 62 853 16 833 67 278 76 632 6 434 49 919 86 119 0 910 63 414 37 56 26 410 43 379 31 545 90 227 71 373 28 984 69 754 66 567 30 703 4 164 11 228 2 457 10 50 46 52 97 707 14 790 3 46 79 709 8 50 54 228 58 934 47 910 93 651 51 754 92 25 9 593 17 386 39 169 1 928 33 288 81 502 32 314 99 199 72 948 27 684 19 302 83 585 57 496 98 337 53 893 77 108 44 332 12 844 87 254 5 78 73 798 89 607 23 69 35 379 91 426 64 320 36 866 18 164 21 954 88 200 75 486 52 278 70 385 94 439 7 137 29 476 80 474
0 505 68 903 42 201 95 230 4 537 2 273 62 222 73 849 97 537 67 39 87 316 25 694 40 379 9 315 75 871 85 129 53 23 99 160 24 240 48 786 11 218 8 98 28 789 86 2 19 111 20 584 51 646 44 109 6 4 78 44 37 271 3 479 81 804 66 83 23 965 82 196 61 764 79 679 57 679 64 816 69 813 14 345 56 163 45 493 59 437 94 476 13 241 74 354 35 441 49 406 22 720 36 352 46 691 70 552 54 107 83 104 91 892 47 428 52 208 58 632 98 759 31 61 1 669 15 621 12 834 21 858 16 31 43 899 26 49 27 125 84 800 90 895 89 225 77 432 93 716 96 525 60 941 80 343 92 441 55 573 18 977 7 376 34 760 17 561 76 393 29 415 50 76 30 122 33 996 39 950 41 678 38 983 72 203 10 506 65 34 71 159 63 848 88 929 5 978 32 654
53 404 31 167 41 381 71 36 20 809 47 415 6 604 80 139 46 897 58 678 19 609 61 143 92 217 63 396 27 812 3 600 36 46 78 844 59 99 50 298 98 786 9 387 44 117 65 6 21 971 37 237 81 515 24 465 35 801 56 826 2 635 85 962 62 657 28 400 8 531 16 705 90 474 15 578 74 783 89 539 18 275 14 750 64 287 87 242 75 920 12 565 83 151 49 825 67 983 54 483 11 700 48 158 51 659 60 862 72 728 25 64 66 101 73 699 69 515 33 615 1 745 76 340 5 366 86 42 84 668 13 165 22 692 38 828 91 384 68 158 26 776 34 48 57 305 96 211 39 237 82 60 94 7 55 575 40 254 10 282 77 81 43 568 30 363 95 712 29 786 52 107 97 188 7 137 88 507 23 336 70 965 0 269 93 701 17 768 79 222 45 219 32 137 42 507 99 470 4 423
92 821 80 46 25 708 74 439 70 829 31 873 75 801 17 247 48 964 97 679 22 765 83 348 61 198 4 198 96 196 55 158 90 844 40 735 6 13 68 670 19 378 82 759 91 111 23 455 41 440 84 172 14 9 39 921 52 83 65 267 36 524 73 56 8 288 53 718 10 414 87 515 64 828 5 427 86 686 60 880 66 811 13 95 81 231 72 845 98 499 21 195 93 60 38 122 2 884 26 276 62 622 35 867 54 822 18 254 58 333 29 809 78 527 9 987 51 80 28 415 20 160 30 108 71 914 94 745 0 666 3 858 7 388 43 817 56 954 47 415 24 105 85 44 42 191 69 574 59 897 50 969 15 36 76 769 11 981 57 402 34 838 32 312 46 924 1 795 37 611 79 71 89 481 63 367 88 493 99 689 67 186 16 625 77 858 49 937 27 404 44 576 12 49 33 615 45 96 95 932
17 523 20 671 79 52 39 213 97 452 10 445 74 687 43 276 82 157 63 76 90 869 58 544 29 55 93 607 53 595 30 66 56 717 55 951 92 312 33 941 64 510 99 698 84 801 16 220 12 734 7 205 38 327 87 528 13 153 60 72 18 910 27 113 28 43 73 600 98 708 6 25 24 710 78 186 46 412 48 960 35 417 9 346 41 271 25 386 50 170 69 907 66 455 26 789 65 520 68 969 70 783 8 439 67 551 86 995 59 969 42 244 44 472 96 45 57 813 88 300 54 853 32 777 80 875 34 259 77 158 23 645 3 966 49 139 76 923 14 656 5 173 89 612 52 302 45 829 62 783 37 971 51 67 72 530 21 611 0 856 94 400 19 779 1 329 4 377 75 395 95 847 31 360 83 668 91 428 61 69 85 772 22 658 15 681 47 191 2 195 40 911 71 224 11 51 81 149 36 78
91 108 64 899 92 462 6 242 96 406 0 275 36 802 56 423 22 879 93 960 38 51 86 334 55 536 90 415 25 714 69 503 68 663 31 843 72 696 1 25 67 662 42 264 10 175 23 821 59 257 80 5 11 802 14 313 63 428 45 583 7 917 54 280 4 695 82 495 97 794 65 918 19 247 77 686 70 570 51 369 83 202 39 103 40 877 30 604 53 854 57 554 27 30 15 77 8 918 5 497 47 757 74 70 9 690 32 612 35 314 44 377 78 794 87 567 85 179 62 964 12 728 84 11 99 826 73 60 34 31 52 193 88 414 71 325 16 347 46 842 37 277 21 743 89 278 49 341 20 811 60 597 76 876 18 928 50 985 75 279 41 925 17 647 94 588 61 880 2 836 79 427 81 961 33 594 58 960 29 233 98 731 24 60 13 958 48 435 43 312 28 381 66 353 3 852 95 286 26 35
68 80 34 461 29 741 24 652 28 882 20 933 16 649 36 78 95 24 69 597 74 863 81 258 14 790 91 121 4 33 2 626 30 544 70 90 61 32 11 787 60 686 35 824 65 221 47 70 98 947 25 93 8 220 19 65 89 696 15 77 83 861 45 651 62 136 33 409 44 560 52 924 66 567 32 387 55 453 64 786 77 172 42 380 27 773 76 136 94 208 5 713 6 592 26 969 57 994 99 908 56 508 7 850 40 576 79 711 37 126 73 550 59 748 71 275 48 977 92 387 53 376 0 102 10 432 43 17 31 808 86 323 39 433 80 259 54 275 21 612 88 321 82 862 12 597 58 386 18 750 50 606 13 764 38 869 75 84 87 56 90 381 67 535 97 135 93 946 9 907 96 250 3 466 46 631 84 979 23 978 85 202 22 895 51 358 17 373 78 667 49 298 72 364 63 279 1 948 41 221
38 657 86 491 87 801 10 781 73 183 65 811 82 725 59 408 83 393 29 480 97 282 6 324 5 150 74 701 7 55 21 495 42 282 60 902 51 477 13 213 58 941 8 254 64 501 76 304 9 542 79 966 80 265 20 714 53 304 4 993 35 958 57 838 94 398 44 4 45 643 19 36 32 126 68 75 88 72 61 763 41 792 62 630 39 686 93 848 63 482 89 803 43 911 12 789 75 881 46 693 27 778 85 590 99 374 72 347 31 317 30 92 15 994 56 219 40 207 49 260 28 471 50 4 52 945 91 170 33 613 98 899 81 176 78 510 11 846 1 693 25 587 55 801 67 919 14 572 54 523 96 961 92 195 37 621 24 515 3 840 0 717 70 726 34 789 18 83 26 154 2 180 90 751 16 462 36 288 17 402 69 768 71 733 47 863 84 982 66 803 95 357 77 243 48 965 23 343 22 64
36 283 29 967 55 936 92 360 43 801 57 533 27 6 83 659 72 94 49 775 19 311 87 564 98 961 16 370 73 812 62 514 80 284 25 742 2 733 95 178 37 596 32 582 21 538 61 976 89 123 31 841 85 895 96 635 24 59 28 725 84 698 3 702 71 513 64 219 7 436 1 66 38 547 67 517 15 738 18 681 78 487 4 964 81 560 46 493 59 858 30 343 45 481 94 159 35 362 58 301 9 389 50 492 23 537 56 939 41 439 51 842 20 734 54 561 0 713 14 16 91 297 52 455 6 766 34 3 5 451 33 854 11 924 68 381 79 496 13 825 40 397 53 31 69 610 97 465 48 672 88 175 82 355 63 343 66 297 76 477 60 799 39 981 42 937 22 272 77 27 90 582 8 403 47 374 44 366 70 412 17 341 10 344 74 330 75 384 26 263 65 843 12 823 93 795 99 27 86 579
4 621 2 971 85 616 91 354 18 539 3 130 62 157 22 102 0 97 49 217 39 935 52 505 75 758 83 761 41 727 25 706 32 287 87 450 81 867 30 57 54 149 42 996 58 159 88 423 76 609 10 675 17 424 13 915 63 807 40 24 99 237 59 618 94 253 44 145 16 970 35 678 27 934 50 515 69 234 26 679 96 7 89 510 7 816 28 847 79 964 21 247 86 218 71 150 12 496 84 779 65 747 68 582 31 704 6 398 95 540 46 761 73 467 33 724 57 262 29 407 72 65 82 511 51 846 66 956 1 412 78 319 55 93 11 198 43 679 15 159 47 483 74 420 48 881 67 372 19 976 38 145 64 462 93 505 60 559 92 664 34 611 14 597 98 239 80 626 20 971 56 870 90 598 37 91 36 131 45 407 8 52 70 554 61 791 53 477 97 922 5 319 77 687 23 287 24 382 9 375
86 481 76 828 59 980 14 970 91 460 10 494 24 970 8 46 21 894 16 268 69 536 84 692 38 531 30 781 61 26 74 552 19 618 1 80 20 235 70 447 32 542 2 881 3 680 62 929 12 686 79 694 35 446 90 637 68 969 67 959 77 824 81 532 93 370 27 476 36 874 15 629 56 619 11 688 51 251 23 632 39 201 31 259 45 234 37 374 22 668 97 494 75 625 65 885 58 609 41 847 98 174 46 82 55 142 64 333 9 339 94 191 78 362 95 997 85 540 25 60 54 486 4 698 40 825 28 361 13 964 6 420 96 631 72 346 87 394 92 863 5 631 50 819 29 19 71 940 82 122 89 707 80 979 49 245 42 303 57 189 7 812 33 793 53 347 48 48 44 66 0 695 47 156 88 113 99 15 34 256 66 218 17 143 73 467 52 493 26 514 18 636 60 644 63 359 83 25 43 587
76 254 25 926 24 585 18 764 41 256 51 265 55 83 90 981 95 635 33 564 40 601 22 419 3 543 10 232 67 334 13 686 0 643 93 900 80 213 44 586 58 241 54 545 47 219 79 865 59 100 75 659 91 930 56 414 31 327 88 291 15 10 82 661 11 131 52 849 87 278 86 871 36 964 30 623 63 585 21 17 72 865 12 9 32 795 84 147 8 318 53 353 97 628 96 246 48 959 77 38 20 443 34 791 81 300 57 485 42 251 62 128 4 940 46 184 85 395 17 926 99 247 37 106 74 472 14 509 26 588 69 901 66 722 64 983 16 203 38 730 43 496 1 491 23 136 61 783 28 888 29 498 92 596 49 439 39 823 65 534 83 786 60 996 35 689 2 347 19 339 9 615 71 438 27 719 98 391 6 256 73 346 78 478 94 649 5 209 68 567 89 181 7 341 70 388 45 488 50 656
71 680 69 701 84 628 25 648 95 452 67 683 31 381 2 844 39 511 23 984 58 821 56 864 45 615 1 351 12 349 62 387 0 660 8 157 59 225 76 410 35 857 19 912 54 490 28 746 91 945 93 268 78 97 89 499 61 674 48 628 13 613 16 671 42 441 66 790 5 634 3 642 24 698 85 15 36 30 80 548 17 753 70 550 46 417 22 97 30 146 14 461 97 632 41 202 20 585 83 345 81 318 88 989 65 503 47 442 82 520 90 151 4 259 55 942 6 859 34 449 75 912 18 665 63 277 72 736 96 440 68 943 49 332 86 790 53 37 29 841 15 327 77 727 64 743 44 510 7 143 11 934 98 152 43 89 51 17 21 813 60 192 92 504 50 851 32 252 99 333 26 517 87 864 33 256 27 442 79 157 74 946 38 413 73 379 37 677 57 43 10 262 9 58 94 381 40 632 52 97
52 418 89 429 55 507 9 280 11 958 2 843 74 91 81 41 67 36 39 231 32 482 83 408 20 771 87 46 21 227 45 930 85 990 68 594 53 285 63 850 75 756 97 515 93 257 3 721 37 653 17 326 51 932 15 798 18 500 65 587 27 697 82 221 43 484 35 493 91 262 44 404 92 832 33 923 19 913 8 96 56 10 47 251 54 992 76 462 10 207 0 502 1 594 59 157 36 174 12 223 26 60 86 105 66 627 5 445 13 916 79 451 88 541 64 543 4 923 42 771 24 832 41 431 25 835 34 840 6 479 90 655 62 998 31 630 38 234 98 472 84 582 96 190 73 487 70 618 48 542 61 83 7 552 57 542 71 892 99 232 29 258 46 927 94 873 40 472 78 5 49 782 28 599 95 253 14 572 30 909 22 774 16 594 23 619 72 939 58 802 77 36 60 80 69 806 80 197 50 795
96 160 2 695 20 324 15 22 3 567 61 599 67 81 82 516 93 402 46 664 12 173 16 743 1 557 21 214 64 231 13 195 88 140 97 548 66 582 29 957 59 760 60 122 36 911 87 430 44 377 26 260 14 123 23 199 85 346 86 327 0 855 62 958 68 885 25 636 57 729 54 998 89 204 77 743 48 773 40 741 99 473 9 825 84 74 32 638 75 467 56 584 7 435 50 23 5 390 45 753 35 421 8 966 10 701 94 116 11 754 42 324 24 846 98 222 49 472 37 539 79 714 34 988 28 210 22 844 51 455 17 411 55 784 58 105 27 364 90 540 6 541 65 473 47 977 43 148 92 925 78 649 4 665 38 418 19 993 76 128 72 317 81 754 30 169 74 131 39 982 33 207 63 468 70 639 18 862 69 485 83 375 41 710 52 163 73 819 53 712 31 512 71 329 95 967 80 861 91 402
32 315 67 468 18 662 47 908 25 550 90 215 60 724 6 725 73 746 13 991 64 772 53 873 20 166 59 931 11 36 45 258 0 719 46 829 12 913 42 804 8 212 91 940 14 963 44 858 89 905 49 247 62 637 36 679 37 606 71 365 22 157 40 295 63 148 93 42 51 172 24 980 17 331 23 84 76 666 33 588 48 187 58 428 97 193 21 199 81 173 15 671 5 908 94 302 82 860 19 836 79 309 57 831 26 38 85 1000 96 568 9 725 61 417 69 261 3 367 4 564 68 764 7 289 83 314 50 467 84 147 10 827 77 490 2 778 52 950 75 896 1 667 86 643 41 79 70 299 54 676 55 797 35 302 72 924 78 988 98 35 31 83 27 207 29 931 38 379 99 398 39 77 56 450 34 714 92 990 95 200 30 352 80 556 28 317 65 671 43 802 74 26 88 973 16 642 87 509 66 828
32 249 50 207 34 339 89 78 43 370 7 994 74 776 83 608 91 469 31 348 0 424 22 516 64 525 14 322 73 280 80 244 82 74 51 415 15 413 53 284 52 165 21 748 13 164 18 291 4 646 38 419 55 991 24 999 12 157 92 427 17 377 11 950 3 218 40 253 85 231 87 73 28 585 25 325 78 298 86 51 37 301 8 556 58 717 30 215 97 232 49 818 81 167 33 503 56 196 57 817 26 782 23 97 47 441 63 189 61 713 44 900 96 452 45 328 68 767 35 168 10 360 79 66 70 913 46 972 94 531 42 245 1 353 76 617 90 48 66 774 19 782 41 635 16 924 67 431 99 621 5 695 59 599 77 426 98 333 27 616 71 521 20 152 2 687 72 420 60 519 93 880 48 817 88 27 65 17 6 507 9 5 75 136 84 529 69 643 62 722 95 904 29 777 54 412 36 623 39 200
82 881 80 875 42 503 21 651 3 572 18 947 49 318 79 768 28 247 61 622 13 446 2 594 67 349 83 921 53 366 41 921 90 874 64 392 23 24 12 662 72 402 58 504 84 765 57 75 56 284 27 883 4 232 63 41 45 648 40 142 62 996 1 51 91 274 87 463 32 442 35 432 48 107 26 762 60 187 0 934 24 363 38 795 95 646 76 129 81 269 16 357 15 286 37 92 96 750 11 97 70 899 92 86 8 203 69 315 36 468 9 725 73 334 93 910 31 374 39 33 55 572 7 983 94 516 33 726 29 999 47 342 5 467 6 213 66 779 77 561 65 792 89 101 59 175 25 572 51 808 52 731 43 898 71 379 46 579 22 224 30 192 14 200 98 606 54 297 78 127 99 727 74 484 85 178 34 802 75 246 88 601 20 780 97 553 50 266 44 3 68 406 10 771 17 197 19 893 86 559
63 769 73 524 74 121 94 889 0 840 80 373 31 889 40 929 78 571 9 877 46 785 59 259 48 899 49 799 82 853 25 835 98 788 38 321 43 251 55 678 79 549 90 377 18 597 22 119 71 155 95 309 65 653 20 381 28 402 75 375 44 557 34 818 70 570 69 351 2 738 16 326 45 514 92 122 42 228 30 977 57 491 86 153 51 125 1 944 97 67 37 36 14 187 89 839 36 533 3 805 53 148 83 93 4 218 24 658 23 805 54 149 50 102 10 402 33 743 60 249 21 737 41 624 72 854 85 65 7 320 76 549 84 599 26 608 32 79 27 424 17 694 93 191 52 646 68 697 5 617 29 459 15 701 13 451 47 653 96 226 67 269 62 583 77 307 66 347 35 37 99 437 58 118 12 11 11 797 81 974 61 371 6 164 88 843 91 941 87 53 39 616 19 568 56 331 8 317 64 11
25 117 80 658 54 491 61 614 79 199 3 761 34 435 62 648 78 261 51 198 56 446 95 159 44 34 17 83 31 244 77 44 48 883 67 7 97 83 12 229 55 742 9 244 88 71 46 932 91 524 47 480 35 518 82 140 99 926 57 941 92 735 87 979 98 176 60 596 18 750 70 923 63 172 7 335 69 158 45 587 76 781 73 171 53 636 43 867 37 958 24 20 15 899 58 589 5 503 52 98 22 866 41 222 14 403 72 50 75 566 39 267 0 553 83 415 19 909 11 169 28 277 64 311 90 120 66 789 85 747 30 122 96 84 71 930 1 63 32 493 59 742 20 480 65 331 68 917 49 176 40 457 23 870 74 479 42 261 33 848 36 190 86 341 4 724 27 147 38 522 50 810 21 228 84 431 81 166 2 726 29 293 93 322 26 459 8 317 10 262 89 555 16 618 6 881 94 329 13 101
50 357 35 512 28 23 77 411 37 643 78 833 13 641 83 966 18 814 1 336 98 452 62 314 92 891 63 145 6 192 4 663 82 445 46 313 42 94 25 202 29 870 64 823 14 235 57 635 41 139 56 122 24 365 69 818 80 154 91 28 34 896 68 683 79 27 94 116 45 6 43 368 44 672 88 434 70 649 17 350 60 682 99 683 81 998 40 511 73 194 31 484 9 344 59 862 30 785 61 403 65 222 84 522 95 981 74 408 86 330 39 434 53 240 11 899 55 71 8 62 72 894 21 560 66 966 71 294 38 563 26 21 15 93 0 124 76 742 2 252 27 13 85 524 12 822 20 243 48 606 49 492 47 160 33 633 19 489 75 238 10 402 23 371 32 970 93 250 16 7 96 212 52 295 58 880 87 607 3 692 54 882 97 868 36 915 22 855 90 935 67 370 5 954 51 670 89 162 7 441
42 858 1 643 0 416 71 292 54 110 6 309 17 16 79 339 56 80 22 396 57 359 97 160 91 412 21 254 45 308 13 981 38 577 78 272 30 686 82 499 86 637 95 824 4 528 9 998 14 251 65 223 48 110 11 732 94 596 85 916 73 224 33 676 80 359 29 628 27 328 81 267 44 350 52 853 35 184 84 57 8 623 99 113 77 181 43 643 7 875 51 1 58 538 49 353 55 751 23 607 10 115 41 191 26 500 32 341 75 431 62 65 93 229 96 883 34 904 92 456 70 796 37 299 90 875 89 817 72 394 87 585 88 742 5 733 74 138 3 919 19 827 83 59 2 72 60 93 76 736 12 368 16 451 18 317 28 31 61 753 15 931 63 741 50 969 47 216 31 745 46 877 98 426 69 482 68 891 66 600 36 681 40 353 25 864 67 511 64 391 59 917 20 30 24 857 53 809 39 501
54 645 71 23 41 835 55 499 67 783 82 419 57 515 25 190 39 143 2 857 11 791 12 41 77 164 56 206 62 349 53 912 47 784 29 381 59 333 87 395 95 577 97 881 50 44 24 219 36 435 79 164 44 608 51 850 15 591 35 621 33 523 37 63 38 573 6 704 68 222 1 102 10 553 65 648 16 939 19 470 3 661 78 728 58 399 89 860 48 323 42 351 75 786 26 94 92 165 21 265 22 724 8 858 76 547 85 754 18 486 14 43 7 440 93 741 46 394 5 637 4 762 0 739 49 825 61 976 40 76 90 327 69 823 83 241 32 498 28 62 70 492 84 727 72 455 94 637 86 825 34 960 60 398 63 682 88 13 17 932 23 804 64 292 27 844 20 625 30 102 81 943 66 531 96 461 80 965 74 559 98 610 73 627 43 546 91 38 31 654 13 300 9 215 52 328 45 290 99 502
91 972 86 931 57 913 21 355 95 787 27 421 32 339 96 456 51 721 68 614 29 162 39 54 70 745 87 68 92 487 47 486 36 102 55 28 53 366 93 156 52 388 4 94 14 363 75 294 3 532 24 282 97 999 56 566 99 803 73 471 20 731 12 403 63 45 49 83 69 15 71 286 2 819 15 500 66 576 7 864 10 526 40 628 23 180 45 193 64 247 16 387 30 555 90 331 1 390 67 358 62 548 41 173 78 66 42 190 60 49 65 851 50 491 19 812 35 720 82 155 72 106 8 88 59 454 43 754 80 729 17 440 54 442 89 749 77 628 85 717 84 644 9 260 58 60 98 330 6 160 48 40 46 700 11 654 0 747 81 462 5 98 13 832 76 729 22 691 26 356 88 282 79 984 31 879 44 619 34 510 25 364 33 550 38 433 37 846 18 192 83 713 94 467 61 328 74 54 28 180


==> anc/Large-TA benchmark/tai_j1000_m100_8.data <==
1000 100
84 164 49 444 24 219 17 725 20 17 41 704 18 562 3 339 67 915 83 530 47 490 7 424 1 469 65 408 38 669 13 72 15 208 73 313 95 621 76 246 77 36 12 383 97 583 89 665 28 367 40 470 10 441 25 812 57 133 94 665 32 692 29 684 51 292 96 795 78 8 27 554 79 538 34 59 58 435 82 824 64 77 71 969 61 454 59 72 90 623 81 486 74 820 88 928 43 748 69 552 11 656 93 330 56 290 70 602 54 546 22 688 31 4 45 474 8 861 26 517 4 570 44 323 23 360 16 38 72 553 2 651 86 279 39 471 85 811 66 791 36 605 92 98 48 618 50 163 98 232 68 794 33 518 99 862 9 137 19 621 75 472 42 953 63 759 6 992 60 970 35 336 91 775 21 805 14 54 5 9 37 698 62 768 53 544 87 906 30 875 0 871 46 736 52 55 55 987 80 319
14 240 2 569 55 251 25 715 64 246 95 274 41 70 39 64 44 294 12 852 24 816 59 84 97 968 21 633 6 206 81 924 56 265 79 581 8 243 83 693 4 121 16 752 74 685 98 74 30 424 87 128 94 314 69 372 57 477 10 340 78 458 35 576 13 997 40 11 32 290 77 105 34 756 62 794 43 610 75 623 11 75 46 524 70 564 52 616 63 671 51 564 86 521 20 970 88 154 26 662 96 922 71 722 89 200 38 75 47 704 80 887 0 223 73 427 1 360 58 208 37 860 33 661 60 239 53 548 15 14 66 154 19 445 17 24 9 65 18 456 91 825 27 738 99 42 48 890 49 233 92 317 7 962 90 164 22 628 72 965 45 977 85 501 31 583 36 298 42 672 76 973 65 912 50 234 93 650 3 382 23 458 68 287 82 880 29 271 5 309 84 904 61 520 28 98 54 689 67 354
64 201 50 95 61 535 30 663 81 102 62 538 29 140 22 799 10 92 45 120 42 467 31 579 69 938 6 439 37 678 90 985 83 332 8 323 53 401 98 977 65 28 52 196 32 651 89 157 21 413 88 461 49 665 24 743 85 141 91 632 93 505 41 893 4 543 60 940 70 808 0 32 71 42 67 953 2 800 14 803 66 530 55 146 36 882 3 254 40 721 34 192 77 508 7 993 5 65 35 248 56 615 68 46 46 609 74 779 13 71 27 535 18 385 23 892 86 975 43 815 84 907 97 446 28 225 96 829 59 912 26 795 95 416 33 458 12 172 9 513 58 650 92 667 54 712 11 446 78 789 79 563 51 634 63 413 1 764 87 520 17 35 15 281 38 365 76 901 16 693 48 118 20 467 19 472 25 214 75 591 99 188 82 402 57 277 72 329 47 838 73 852 80 552 44 943 39 762 94 769
61 720 39 55 78 405 30 782 27 41 58 66 69 391 95 29 66 922 36 336 44 882 79 89 15 37 56 577 35 361 17 956 71 548 21 73 46 858 41 356 84 465 93 507 73 746 59 765 88 847 83 598 60 275 52 80 47 778 10 765 86 404 92 440 98 792 91 703 68 829 72 757 6 3 42 871 40 790 33 698 19 140 57 31 62 491 23 744 67 373 50 221 63 406 29 582 14 786 94 352 8 273 34 792 64 293 16 155 26 166 76 604 99 661 89 503 77 413 49 196 96 651 45 312 24 913 4 621 28 153 53 390 5 551 87 414 22 279 97 659 75 692 1 356 38 571 13 844 55 946 51 954 18 708 11 289 9 95 80 438 31 540 65 550 25 515 2 775 12 871 70 932 81 163 74 778 32 324 85 530 90 255 7 940 48 71 0 836 3 628 54 402 37 24 82 630 20 46 43 900
80 412 6 554 86 702 43 392 22 949 77 637 44 148 40 362 14 337 94 647 67 18 33 313 95 36 93 897 7 588 90 341 4 723 64 225 71 847 54 997 97 534 35 313 66 773 75 749 28 361 45 150 84 586 87 684 91 880 76 524 99 911 60 675 53 92 8 751 52 584 85 177 31 46 48 972 10 740 11 788 23 606 27 222 25 337 69 3 57 384 92 780 29 153 68 806 63 332 56 487 50 109 34 111 0 665 36 618 61 44 46 569 21 406 30 714 17 208 37 230 83 389 39 197 32 653 89 224 15 531 16 263 49 935 62 29 59 904 72 335 98 407 18 893 74 800 24 288 38 161 51 111 2 459 70 499 41 581 88 943 81 775 19 754 5 728 78 677 58 112 96 7 79 39 65 479 26 978 13 483 47 104 82 670 55 179 1 387 73 716 20 981 42 63 3 781 9 773 12 582
52 16 53 176 34 736 10 32 69 602 45 937 19 126 54 651 33 129 35 210 13 397 2 283 4 456 18 477 73 734 80 770 38 151 20 94 74 195 29 288 70 376 37 558 65 831 94 94 86 318 71 668 39 785 0 641 83 218 50 822 78 174 32 153 49 843 60 709 82 235 72 185 58 489 99 814 88 4 61 449 84 863 44 757 8 908 79 710 57 275 98 452 56 769 27 292 95 938 96 426 63 155 41 730 90 261 31 702 42 985 68 547 87 754 28 106 5 727 22 373 64 41 25 413 47 136 46 922 89 388 1 697 92 29 23 556 15 169 17 131 9 103 67 766 7 95 14 440 6 686 21 237 55 955 26 764 12 14 77 189 76 646 81 598 11 587 16 560 36 36 59 128 93 130 85 57 3 228 24 19 48 539 62 79 43 583 91 823 51 406 75 341 66 711 40 103 30 777 97 414
69 5 61 955 89 819 8 717 32 151 92 95 15 480 93 419 25 340 70 121 88 226 43 42 72 277 81 360 34 120 53 14 6 74 99 168 23 13 2 611 35 86 74 409 28 152 97 554 64 225 56 295 80 436 36 661 63 496 94 701 39 203 9 954 16 730 38 315 83 36 90 92 58 865 4 702 42 437 22 196 14 372 13 262 84 567 45 567 50 973 27 995 5 405 30 945 17 659 78 193 95 80 46 735 75 390 41 794 26 243 49 682 98 531 65 546 79 893 59 151 62 147 66 926 85 88 86 884 55 380 76 686 48 437 57 549 96 651 47 345 24 130 18 76 67 804 1 352 31 154 19 367 73 641 20 883 29 599 68 363 0 955 12 311 60 214 82 951 40 695 3 233 52 494 91 899 7 928 87 196 44 519 11 319 51 109 37 878 21 404 77 200 71 94 10 352 33 908 54 749
52 841 92 901 80 578 93 448 12 483 85 794 86 967 28 128 44 77 97 803 30 25 96 203 39 749 20 551 49 666 24 792 37 237 74 873 59 864 64 626 54 333 82 144 10 316 51 881 88 8 68 456 43 489 60 683 76 973 42 927 58 139 23 456 98 245 95 356 11 906 5 179 69 187 14 441 2 953 65 420 35 765 6 825 48 791 56 650 99 870 26 876 16 90 40 398 3 613 94 760 29 242 9 730 47 485 8 234 4 849 34 89 91 506 18 810 36 557 33 472 15 93 1 20 83 736 27 34 67 756 63 563 22 589 57 457 78 849 19 760 89 150 73 584 53 869 50 952 77 462 55 478 0 673 7 507 46 992 81 420 21 817 70 561 31 51 72 496 87 286 79 679 71 578 90 338 41 838 84 863 75 884 25 123 62 41 32 854 13 877 45 214 38 163 17 46 61 503 66 47
5 585 38 860 47 401 59 519 63 850 62 340 22 457 4 818 14 667 28 496 87 833 13 111 30 823 36 152 46 596 35 86 34 138 37 139 97 188 58 9 27 656 74 451 98 385 60 337 45 614 6 423 72 775 64 609 40 708 41 466 77 101 93 655 29 38 0 64 39 853 17 271 25 566 12 217 20 381 23 874 48 392 95 774 92 121 44 955 88 402 69 824 89 771 67 162 53 109 54 545 42 121 81 418 16 564 24 594 90 232 78 221 55 920 94 715 96 986 83 383 21 53 76 729 75 146 65 607 18 765 50 697 10 128 11 858 33 119 9 555 19 613 26 322 51 900 49 698 52 684 7 652 15 318 91 999 8 923 68 528 79 172 84 709 57 293 32 409 80 358 61 616 70 798 82 635 66 290 71 967 43 514 1 484 31 497 56 56 86 818 73 683 85 354 99 362 3 484 2 733
42 768 61 558 4 774 44 111 7 26 89 823 96 830 0 886 86 583 48 208 22 121 67 746 55 131 33 381 49 310 78 705 92 91 5 569 51 342 64 551 9 769 36 374 23 235 72 627 99 844 46 748 88 786 83 557 57 344 73 600 20 958 29 836 32 237 91 902 25 83 97 188 53 615 34 65 58 611 39 500 77 545 87 287 50 424 62 86 35 926 17 546 60 431 41 551 27 62 81 985 68 677 75 254 15 297 38 957 90 353 45 786 65 179 6 199 37 941 2 355 98 588 1 167 66 442 26 979 85 154 3 439 59 848 74 334 24 54 76 206 21 455 19 996 93 408 52 896 47 845 40 375 8 216 30 258 95 820 11 223 63 578 14 692 56 222 18 315 79 173 80 656 28 416 10 243 82 336 71 326 31 512 70 321 69 1 16 746 54 733 94 125 13 580 84 653 12 74 43 623
85 540 20 367 36 902 39 895 61 753 96 727 55 299 70 889 92 454 5 985 78 248 95 309 77 477 97 366 18 445 47 242 88 458 53 98 38 475 64 43 40 881 62 182 50 966 73 729 34 165 59 157 41 169 46 351 11 205 99 228 29 12 9 237 16 709 63 139 0 171 35 492 79 839 75 208 17 966 58 857 24 68 14 370 27 840 1 269 91 395 68 923 76 639 19 312 98 115 94 599 21 864 48 709 82 241 67 681 66 572 33 33 22 17 43 309 2 410 13 645 54 995 42 720 74 850 10 955 69 52 32 539 44 316 60 238 90 558 8 839 26 347 25 938 56 357 4 410 23 161 6 874 28 814 83 575 15 727 57 536 65 686 30 612 86 353 7 951 12 180 84 229 80 229 72 892 52 828 37 574 51 582 49 203 3 665 81 397 71 809 87 702 45 702 89 998 93 723 31 680
21 466 11 376 97 781 76 672 85 982 4 501 92 397 32 521 36 35 18 559 69 762 86 534 9 53 54 389 91 228 64 99 6 598 47 341 67 309 80 30 61 184 82 203 26 664 81 396 78 787 66 72 71 780 3 17 51 591 22 46 99 445 87 47 45 111 74 351 58 960 83 903 31 274 2 605 55 945 28 662 79 271 98 581 38 99 0 766 48 444 93 869 44 91 41 478 15 147 73 332 63 177 90 852 7 906 14 1 12 603 10 294 37 733 75 451 77 968 34 688 96 386 39 671 84 526 46 615 17 201 27 272 68 17 19 820 20 678 65 185 52 977 49 813 16 197 59 886 5 430 23 965 72 416 42 841 95 459 33 748 94 696 50 136 13 308 57 953 62 461 40 19 70 621 53 259 60 300 29 947 88 184 35 903 8 748 89 630 1 155 24 836 25 253 56 975 30 788 43 730
91 886 74 595 81 761 50 201 67 801 53 798 65 512 6 462 2 829 78 324 35 808 57 696 0 495 28 995 13 499 90 209 63 471 44 173 11 584 30 288 69 466 70 244 58 161 25 859 82 65 15 878 68 574 80 193 61 357 34 713 96 651 72 637 84 229 93 951 39 373 79 767 4 167 71 882 1 325 33 941 19 159 18 339 42 758 52 487 43 902 26 291 64 857 95 112 98 305 73 701 56 874 9 296 3 189 21 859 47 262 10 295 5 860 48 852 22 59 77 355 24 391 46 224 92 13 97 962 17 233 85 522 60 161 41 155 76 75 89 764 49 223 16 567 7 745 99 377 51 697 36 821 8 448 75 835 66 810 29 219 83 834 37 996 14 133 27 625 40 680 55 738 32 635 94 191 88 922 86 812 12 656 59 686 45 566 20 953 62 947 31 468 23 363 87 64 38 136 54 577
60 425 49 745 57 468 56 239 62 728 63 611 58 149 91 494 98 465 21 295 97 619 50 717 70 204 69 17 11 694 37 845 79 15 96 982 1 765 73 279 65 567 6 665 71 384 10 830 45 182 0 952 5 787 9 167 80 890 51 908 59 584 12 797 36 126 3 662 99 448 95 281 14 567 19 380 64 749 25 166 13 469 30 850 53 15 84 530 93 124 17 582 87 481 41 249 32 230 76 252 85 983 82 68 54 214 77 872 94 799 74 359 4 444 89 874 38 633 86 952 44 216 15 530 46 243 29 42 40 861 23 829 92 166 26 553 18 899 33 137 22 79 67 992 81 224 16 570 83 811 61 415 90 533 55 239 88 218 34 881 8 801 66 870 20 750 72 849 24 340 47 180 75 728 28 788 78 994 27 57 52 39 43 385 31 170 2 168 35 655 48 93 42 377 39 708 7 706 68 348
11 440 86 77 76 229 61 354 20 199 46 258 3 114 67 183 14 364 32 977 92 837 6 600 77 148 31 282 87 469 80 234 34 317 41 721 70 657 44 826 79 518 94 242 4 636 43 576 98 515 18 375 66 430 81 298 96 192 69 181 53 681 68 357 59 761 27 693 83 341 12 390 52 477 49 302 23 864 21 454 30 213 26 847 71 598 15 284 60 396 0 130 24 368 25 956 35 108 90 365 38 340 88 173 65 706 57 194 13 729 93 81 75 8 2 229 19 741 54 709 62 166 97 910 17 710 56 72 78 764 89 492 48 521 8 801 50 765 84 122 42 90 1 112 73 523 33 382 10 816 47 871 7 340 55 580 85 156 37 842 5 150 40 73 16 422 82 145 29 532 95 187 51 620 45 846 99 157 72 470 64 328 36 441 58 13 63 57 22 997 91 962 28 778 74 47 9 86 39 694
16 917 86 802 95 427 6 882 80 795 63 90 77 249 42 86 0 264 70 258 82 796 75 480 50 255 71 283 35 467 96 481 49 295 8 59 59 777 44 469 19 749 51 285 72 779 31 620 62 58 11 980 28 531 32 429 52 722 46 674 37 480 89 698 5 193 68 66 12 248 58 735 83 713 87 518 84 731 33 764 22 540 23 850 34 765 3 338 45 290 24 47 27 103 67 994 7 88 4 876 93 251 61 193 43 861 48 687 73 274 14 488 69 442 26 345 88 379 55 495 92 358 99 568 25 219 78 474 97 683 53 454 94 980 57 291 2 888 17 862 54 828 60 799 98 908 85 495 1 314 91 405 9 532 40 673 39 342 56 568 30 161 38 116 18 254 21 942 64 561 13 935 81 305 90 346 10 328 47 566 29 258 74 260 36 834 65 277 41 811 15 728 66 480 76 194 20 163 79 163
98 117 55 847 23 438 32 337 33 244 22 708 0 679 59 44 91 328 7 835 18 548 29 295 92 175 94 109 38 550 54 377 10 924 72 498 37 268 66 413 16 288 56 902 70 603 81 494 97 924 83 447 71 348 85 504 17 61 3 146 86 938 87 954 13 68 24 37 11 710 88 655 15 249 95 183 14 593 93 667 26 124 40 300 1 821 53 259 44 591 62 53 64 80 31 517 28 339 48 708 43 511 4 575 75 910 74 340 76 451 67 907 90 774 60 783 42 538 78 808 2 301 68 162 89 252 63 724 47 720 52 827 27 560 57 933 9 493 20 91 77 627 79 511 99 809 34 646 21 901 6 567 19 700 36 582 25 752 50 334 69 346 35 304 84 717 8 938 73 174 12 390 82 989 58 998 65 125 39 187 41 240 49 202 80 468 45 502 61 630 51 221 96 238 46 166 5 792 30 646
69 574 61 43 35 306 78 803 53 142 9 773 56 487 64 568 31 210 4 854 50 337 98 785 6 948 12 730 7 748 30 979 33 53 71 999 87 509 14 828 5 36 92 87 76 204 25 43 77 494 68 978 34 603 43 354 8 2 54 361 28 50 3 32 51 919 39 501 18 753 48 219 90 653 57 134 2 505 89 18 15 781 65 656 72 71 83 585 96 462 84 911 97 814 70 798 46 229 73 795 20 864 81 24 26 24 67 950 80 304 0 151 19 575 59 434 45 871 38 246 60 255 93 97 95 90 27 293 37 572 63 412 79 292 29 323 1 459 55 20 11 709 66 841 44 914 49 615 75 247 22 890 24 596 58 426 62 704 94 718 88 692 82 934 32 657 36 166 41 821 40 765 42 578 21 1 86 939 47 251 99 15 91 125 10 490 16 465 52 644 23 882 74 58 85 836 17 584 13 464
49 27 0 524 21 777 77 785 6 451 71 385 29 28 39 16 30 953 70 632 14 750 33 648 60 741 7 196 17 717 73 538 91 726 45 511 54 572 97 303 37 111 31 607 64 583 79 556 95 519 94 38 89 363 62 507 65 683 57 393 1 288 90 893 75 379 23 978 48 87 78 205 44 902 51 737 28 554 42 656 85 66 36 365 61 140 40 25 50 980 15 408 99 247 52 481 55 992 76 377 86 323 68 315 26 934 41 107 67 897 93 685 27 745 74 251 34 949 18 467 63 925 88 807 98 633 81 990 10 596 12 457 69 692 11 82 2 725 47 171 19 510 58 61 72 835 13 996 92 678 9 514 5 965 83 48 84 779 87 646 32 207 16 486 20 355 35 330 43 924 82 996 22 723 53 598 25 773 38 701 24 652 80 239 3 195 4 218 66 974 59 120 96 645 56 134 46 220 8 476
64 30 87 730 19 36 74 331 98 751 38 74 62 184 6 530 93 484 47 647 12 750 39 797 15 838 42 555 11 472 9 304 59 773 27 28 80 297 67 795 40 271 75 471 5 669 31 147 3 745 91 998 73 20 97 885 81 864 72 100 52 779 1 382 33 644 41 908 68 806 26 655 28 699 79 314 77 694 23 572 56 958 20 433 84 467 76 738 92 354 82 468 53 350 30 704 35 493 57 640 24 438 8 847 45 114 69 950 34 317 85 819 4 659 99 223 55 174 58 612 89 938 32 448 13 981 37 86 0 780 44 476 16 754 22 243 86 706 54 121 2 596 94 83 66 950 71 538 70 998 60 562 96 686 65 188 78 329 50 751 95 472 83 533 17 862 18 997 49 379 88 918 51 926 90 675 36 461 46 353 29 64 21 742 61 894 7 413 63 78 14 390 25 352 10 518 43 900 48 53
71 994 81 218 85 325 62 660 38 263 48 918 5 28 1 24 26 624 40 71 74 765 2 930 56 227 41 85 36 870 66 404 95 725 73 714 83 397 3 718 4 331 98 384 16 375 68 593 70 113 47 479 49 809 34 571 50 318 18 150 90 639 6 73 23 380 51 50 92 591 32 195 12 855 14 306 0 57 57 112 10 602 91 682 11 469 15 890 99 416 84 542 19 697 52 389 72 333 27 846 9 246 63 249 44 586 82 872 58 30 21 487 7 535 25 788 55 364 17 337 64 16 96 920 78 327 60 41 37 863 79 52 59 44 88 299 42 514 13 520 53 216 76 631 33 664 89 897 67 711 45 982 75 149 77 786 87 484 29 398 94 63 43 807 24 181 80 824 97 5 35 469 54 161 86 839 8 411 28 670 30 161 20 323 69 644 61 416 65 25 93 331 39 677 46 285 31 170 22 682
18 114 32 573 79 413 52 864 54 231 43 271 36 709 94 760 22 197 29 535 63 610 78 594 2 927 49 201 41 414 4 303 21 832 85 459 83 189 23 314 8 666 33 729 71 934 3 838 16 85 14 386 42 296 28 442 91 475 34 936 88 875 75 378 69 996 44 853 80 405 81 719 7 387 51 696 76 397 60 830 55 964 64 247 50 999 31 61 74 600 38 319 58 92 27 274 57 567 65 102 39 149 17 710 82 336 89 994 77 685 40 847 99 648 15 530 46 1 47 403 62 508 53 946 24 524 97 640 96 157 56 324 66 603 72 952 67 216 61 450 86 745 92 370 6 902 35 88 73 680 90 876 20 263 98 917 12 637 10 140 37 190 9 147 11 150 19 334 93 840 1 372 68 651 59 255 95 31 5 44 84 15 45 449 48 222 25 686 0 25 26 47 13 376 70 862 87 35 30 168
63 417 76 214 4 694 23 992 45 680 84 140 25 832 29 186 78 351 73 313 5 379 61 954 89 417 47 684 79 3 53 966 80 223 58 828 26 84 32 685 12 903 34 245 46 70 88 312 99 90 51 873 57 894 81 909 91 345 36 88 82 466 77 546 92 915 1 514 69 832 30 878 62 964 16 913 38 331 66 291 2 341 40 916 70 572 64 192 54 741 67 526 43 633 98 683 68 761 39 806 8 148 19 540 15 485 60 295 85 691 86 900 24 575 21 591 56 487 28 420 50 788 31 444 3 371 18 698 27 745 93 586 42 563 11 886 49 88 10 618 71 670 44 195 33 389 35 37 22 530 59 162 14 500 37 982 97 843 96 32 74 705 65 77 72 119 17 263 83 612 95 495 0 785 41 530 20 671 13 323 9 744 87 873 48 989 7 15 52 187 75 661 90 992 6 65 55 603 94 525
42 383 56 867 33 837 0 807 29 835 81 877 5 962 46 539 23 500 63 742 36 29 47 1 50 396 1 541 91 161 13 659 49 48 99 601 66 388 85 548 73 223 57 265 83 324 52 456 53 144 32 110 78 653 25 845 76 300 7 596 67 388 28 263 15 213 14 663 18 627 70 314 77 138 2 99 8 432 61 520 60 544 90 227 41 84 86 170 84 454 97 747 87 406 12 227 4 981 16 185 44 825 9 161 10 594 40 758 94 89 93 804 3 586 22 355 43 837 11 297 92 673 31 422 39 329 88 104 96 102 55 404 80 156 68 744 98 383 20 872 65 192 26 229 59 460 79 746 19 707 30 64 6 282 48 715 82 201 75 269 51 359 27 84 24 796 38 50 37 933 45 14 72 561 62 723 64 886 54 676 74 440 17 498 34 722 21 196 95 576 35 323 89 375 71 821 69 692 58 166
42 877 94 555 8 614 38 630 34 916 50 589 84 967 13 334 92 765 39 720 59 480 25 467 29 875 7 588 61 104 12 93 1 908 55 484 66 258 76 431 80 311 11 539 91 241 93 134 64 92 49 10 28 211 72 654 85 594 19 230 56 912 78 71 97 249 51 854 99 46 23 326 96 909 98 818 74 691 95 737 22 515 32 846 24 365 89 75 44 675 31 670 62 553 30 221 67 978 63 637 36 942 69 517 71 571 35 510 54 885 20 456 41 866 77 699 79 424 17 35 58 405 16 131 26 420 14 879 0 695 6 557 90 692 52 51 4 41 73 979 87 979 5 163 48 479 82 147 10 478 53 982 86 429 46 7 83 780 33 542 60 604 47 500 40 42 3 753 68 374 2 943 37 287 88 844 81 729 9 187 18 409 75 54 65 523 15 168 27 171 21 258 45 850 57 461 43 140 70 871
65 238 74 998 56 492 75 482 13 822 64 456 14 829 73 155 89 468 70 625 44 604 34 389 23 118 16 373 46 938 17 798 77 458 86 284 57 844 90 438 10 997 82 471 36 835 85 717 83 888 88 272 53 441 95 341 59 575 31 209 94 913 35 71 62 783 50 461 11 561 1 9 60 740 25 636 40 79 54 77 72 228 42 762 48 429 22 732 15 996 79 310 5 874 49 953 28 92 51 447 12 615 24 203 26 345 58 866 7 506 8 954 96 504 45 633 9 474 2 811 20 418 97 686 99 857 66 230 55 904 92 78 76 263 43 733 29 140 91 648 6 480 87 23 68 177 4 580 3 348 61 178 18 497 33 704 41 390 80 22 84 857 78 806 63 492 19 414 69 466 21 194 39 419 67 242 37 551 52 86 98 787 27 240 30 878 81 856 93 246 71 330 32 981 0 884 38 537 47 112
73 795 77 883 39 604 18 702 62 984 54 917 86 292 98 672 9 889 43 714 72 914 35 169 20 428 23 316 27 864 94 580 78 476 37 168 52 831 5 185 76 482 56 444 51 152 26 297 84 168 96 266 66 549 12 997 80 299 1 858 47 155 58 984 44 44 70 902 55 351 24 14 50 931 57 775 99 410 30 444 74 506 82 542 93 986 60 422 28 1 59 596 90 150 34 487 32 786 6 434 45 677 14 91 48 331 29 485 2 828 16 201 41 900 11 705 79 98 91 300 63 716 69 702 95 218 61 393 65 525 75 32 81 77 89 122 22 1000 38 792 7 617 17 249 40 30 42 328 88 994 71 984 13 124 31 692 36 130 83 981 8 546 19 452 4 280 92 868 64 776 21 942 3 883 49 644 33 437 87 408 10 706 53 515 25 886 15 667 46 241 0 933 67 24 85 835 97 961 68 112
3 530 42 970 44 77 89 419 81 857 61 21 50 781 35 197 1 113 84 191 41 17 97 809 92 429 91 433 29 876 64 319 32 644 58 147 90 410 70 182 80 176 38 180 0 415 36 438 96 612 65 900 37 493 5 858 59 417 40 723 22 17 79 842 66 973 30 571 52 971 18 238 14 153 9 608 12 529 17 135 86 173 11 840 62 687 31 312 60 650 13 966 51 868 2 593 33 579 54 504 19 476 72 404 7 321 78 656 98 269 67 840 24 306 34 791 71 513 53 99 76 269 77 461 99 632 6 685 73 637 88 918 83 134 75 287 49 568 48 518 82 800 47 26 8 154 23 245 27 582 68 828 4 779 87 854 25 166 94 550 69 513 26 961 39 325 57 553 28 163 16 888 20 738 43 246 10 980 56 879 93 105 46 868 74 216 55 37 15 513 45 684 85 870 95 527 21 227 63 521
28 602 64 843 77 399 72 660 78 726 8 225 14 317 59 540 9 28 68 942 85 732 7 465 76 179 22 378 31 610 58 169 93 635 1 610 54 41 24 964 88 574 82 472 71 162 67 546 42 70 25 190 60 1 51 21 50 885 47 689 5 829 20 449 86 852 87 858 99 378 29 439 65 420 97 960 12 237 4 729 34 699 53 689 26 571 35 416 81 131 38 544 6 278 21 369 3 477 33 39 95 782 40 142 37 357 91 310 75 736 73 720 0 242 19 716 46 189 16 954 48 372 11 618 2 585 84 913 55 562 80 351 52 573 57 192 83 88 45 630 92 860 56 184 41 377 15 660 96 95 17 349 44 927 90 309 66 790 61 363 39 732 32 502 74 60 30 79 69 419 18 509 23 461 70 162 63 648 36 908 94 167 10 184 98 649 43 325 89 290 79 511 27 344 49 263 13 996 62 739
92 54 78 711 79 397 60 966 89 365 45 482 55 293 69 21 47 50 16 854 41 229 26 158 12 45 48 585 76 905 87 396 34 654 74 89 35 935 32 85 3 694 19 530 1 212 23 635 53 167 44 134 52 492 7 615 66 793 75 654 58 515 54 988 24 506 38 303 9 669 15 663 88 553 96 536 30 207 39 788 33 288 10 72 64 912 90 835 40 339 13 36 62 943 98 682 72 361 42 430 14 274 6 316 68 510 17 337 51 672 0 191 77 274 2 41 59 852 82 139 8 162 57 983 93 390 21 958 86 233 67 706 36 999 27 717 65 362 43 169 81 161 97 557 84 621 80 837 22 778 37 376 50 412 18 516 83 211 61 882 28 984 73 368 71 89 85 771 25 797 31 726 63 622 11 375 91 566 49 57 4 789 5 161 46 391 94 551 56 689 95 982 99 174 70 956 20 88 29 894
84 948 20 714 27 481 99 485 22 445 49 50 34 687 66 63 86 146 39 604 60 385 37 123 63 55 10 219 62 944 36 14 48 510 94 812 76 876 71 280 68 320 43 348 12 707 93 924 73 843 9 473 83 559 90 664 0 92 75 681 80 147 61 349 65 226 97 719 69 474 64 296 15 421 30 564 56 388 79 775 5 881 32 73 4 205 40 783 54 635 91 91 2 580 70 226 33 798 95 864 18 925 81 622 58 978 23 701 82 395 55 48 53 699 85 650 21 438 26 648 52 713 92 381 89 676 11 470 16 185 45 755 72 152 42 938 41 303 88 413 78 444 31 745 35 518 44 895 1 619 47 76 38 70 50 68 67 504 98 978 24 137 59 53 29 420 3 565 28 18 7 440 8 760 96 298 17 994 14 437 77 112 46 274 74 792 13 380 87 80 57 342 25 533 6 498 51 270 19 975
53 345 97 755 48 947 72 35 61 885 76 625 35 119 47 163 64 662 94 146 3 520 4 938 42 66 60 152 17 591 36 617 49 403 33 785 65 391 89 861 85 189 41 735 75 19 91 281 80 598 88 386 31 810 95 143 20 153 9 273 22 994 67 794 63 382 98 808 56 22 69 64 11 914 73 524 79 557 99 611 78 590 92 577 43 569 40 678 57 887 71 364 38 360 86 885 70 641 77 132 37 747 30 229 74 456 50 947 96 337 90 386 19 621 62 891 6 351 14 232 54 562 45 92 52 638 51 665 18 730 59 690 82 465 0 844 39 600 16 51 84 337 2 615 44 394 1 373 58 95 21 763 23 25 12 694 28 477 93 814 34 968 83 597 66 177 81 14 68 959 87 118 32 191 8 977 7 51 27 124 10 138 24 874 46 283 25 750 5 799 55 14 15 346 26 660 29 342 13 692
95 716 15 338 99 902 26 194 82 718 65 571 92 132 33 884 83 535 73 745 90 216 8 928 80 781 89 73 72 268 12 773 28 317 69 308 77 777 66 386 30 179 11 487 93 912 51 707 45 393 88 844 71 281 16 37 98 512 21 905 59 508 64 115 42 953 49 94 24 194 40 241 47 607 43 893 38 518 25 334 1 75 62 410 7 742 97 350 39 954 81 250 57 376 53 117 54 727 20 423 3 947 96 40 48 809 46 201 22 707 0 974 58 760 6 233 18 280 67 52 70 962 14 799 52 884 61 53 86 876 2 355 76 287 55 936 41 767 5 936 85 281 91 171 23 689 60 453 44 931 79 150 74 301 10 509 31 378 17 130 29 952 63 534 9 481 4 841 13 65 50 838 32 170 87 431 56 620 94 794 84 480 36 5 78 170 37 985 19 316 75 238 34 601 27 924 68 930 35 779
44 740 74 697 13 96 79 377 10 647 42 757 47 907 45 586 46 617 31 14 8 117 95 833 91 453 78 875 14 167 40 303 89 735 25 947 1 486 69 146 56 976 62 434 84 69 94 197 34 270 57 178 58 80 36 795 52 227 22 294 51 744 50 765 88 921 28 266 81 111 6 403 15 71 54 286 17 394 43 239 76 682 37 729 77 502 60 429 92 330 75 858 73 48 53 630 61 775 38 34 35 901 72 964 4 209 87 398 48 243 9 808 80 417 21 672 63 474 23 423 41 464 18 252 27 667 20 811 5 601 99 336 59 411 12 950 49 765 30 61 55 835 90 153 65 924 85 51 0 520 82 122 3 571 7 904 33 58 11 132 16 702 96 585 24 75 19 808 64 858 29 257 97 982 67 874 98 199 39 382 70 265 71 470 93 945 83 451 86 776 2 449 68 811 26 56 32 31 66 660
27 55 15 734 88 220 60 747 31 499 73 598 61 495 40 253 94 707 20 385 34 351 36 171 13 974 79 322 90 427 58 355 39 688 41 992 71 497 92 830 62 965 26 600 93 902 29 181 48 285 82 479 65 939 1 67 91 168 46 748 17 616 2 524 50 406 14 588 5 320 95 211 68 499 96 271 8 800 69 872 80 422 4 504 75 917 72 689 49 493 12 379 47 753 35 487 44 151 42 14 45 362 83 153 63 725 16 105 0 599 66 887 23 38 10 890 38 656 11 293 28 597 18 986 51 737 77 895 37 369 57 731 32 802 25 731 43 1 52 523 22 30 9 953 85 514 81 10 55 814 56 664 30 918 78 246 64 402 98 234 7 483 53 40 54 307 59 568 70 445 74 167 24 240 67 728 21 585 6 987 89 978 84 754 33 999 99 172 86 686 87 42 3 642 76 881 97 943 19 784
48 1000 22 892 2 822 54 668 97 969 27 714 66 519 85 572 44 510 16 633 39 553 47 432 71 679 5 74 55 761 57 940 49 256 75 605 23 435 53 964 65 985 19 604 69 911 25 39 34 129 18 592 64 100 43 386 62 166 51 871 1 916 92 613 60 300 67 463 36 187 32 651 28 584 80 901 35 252 89 955 88 791 6 158 77 818 37 699 90 623 9 367 26 945 11 564 40 242 33 95 59 367 78 760 17 43 46 705 87 890 72 328 8 327 99 744 13 238 7 890 0 585 31 708 24 731 73 192 30 177 42 121 38 137 56 356 14 754 15 614 45 409 81 327 83 734 74 955 41 594 68 129 29 985 21 11 58 757 10 306 12 911 61 593 3 173 4 263 91 51 63 175 50 558 79 985 76 85 82 666 52 265 86 223 20 894 84 801 70 945 98 243 93 587 96 780 94 69 95 722
61 452 47 706 12 330 33 149 36 712 24 346 42 324 19 765 58 967 96 931 32 578 86 907 3 587 53 535 89 427 1 269 76 36 11 282 75 808 64 765 0 535 27 537 35 312 72 476 79 946 46 989 9 594 34 43 40 22 94 534 31 10 21 122 65 434 90 764 7 227 87 729 57 24 52 193 25 333 44 443 28 886 71 379 55 508 43 795 18 491 93 213 70 805 41 311 88 99 50 469 17 61 48 169 8 721 81 808 6 711 78 525 2 193 59 201 20 314 54 636 29 743 66 361 10 109 97 326 69 519 95 745 91 632 51 999 4 546 98 315 45 696 16 128 26 729 13 886 84 870 15 990 92 329 14 687 83 654 22 144 39 788 60 877 82 735 73 393 37 424 38 381 23 659 74 318 85 454 99 748 80 452 30 362 5 713 49 643 68 633 67 340 62 216 56 132 63 412 77 818
68 898 40 171 34 610 4 607 83 173 76 736 58 750 24 287 99 579 89 113 96 834 33 956 38 26 30 357 22 683 95 553 43 190 65 947 44 231 55 211 69 942 21 656 5 830 67 208 6 319 73 999 70 266 19 663 61 769 41 98 12 477 8 95 93 84 77 679 60 926 75 796 7 766 48 175 66 199 46 124 92 92 9 848 11 326 26 919 98 378 72 697 28 981 86 749 97 625 13 437 1 704 63 753 23 940 17 329 16 563 64 643 80 279 29 744 62 973 10 476 3 973 0 711 20 61 18 250 78 301 57 986 56 184 71 531 52 103 36 484 27 180 81 479 85 632 25 542 32 405 51 574 45 808 87 343 82 625 42 680 49 644 88 473 74 761 91 347 39 925 50 212 2 406 14 343 37 493 79 44 59 454 35 86 94 105 90 326 15 578 31 327 54 975 47 328 84 981 53 25
42 45 62 525 0 371 17 237 87 923 46 848 60 123 81 92 88 479 23 728 99 531 26 527 40 579 80 434 20 358 9 958 35 637 18 821 55 405 2 512 7 379 15 902 45 111 89 761 10 744 79 619 78 750 27 913 32 216 57 437 93 960 91 625 41 868 52 774 34 862 39 569 12 202 50 354 77 637 54 541 56 756 67 467 53 254 38 142 73 251 98 828 63 532 49 620 70 112 82 671 14 114 59 97 19 758 96 849 16 262 90 473 37 304 13 323 31 86 28 950 5 139 47 196 94 662 30 776 68 751 84 706 75 962 64 257 71 927 21 464 58 502 69 454 97 187 29 89 4 904 61 561 6 182 65 467 48 103 43 771 24 89 85 742 95 130 92 656 76 27 44 843 22 23 36 971 86 27 11 842 74 270 1 752 83 660 33 739 3 530 72 928 66 555 8 926 25 900 51 919
81 720 27 527 93 43 38 969 65 687 55 289 51 68 64 11 74 658 99 163 77 433 69 87 88 197 13 23 14 433 54 647 17 709 52 7 43 269 19 818 47 821 25 923 10 314 15 220 76 871 33 845 72 832 82 767 48 228 61 454 66 326 20 872 60 88 9 905 46 631 41 525 1 469 28 180 24 397 11 58 58 938 18 712 23 976 45 194 16 863 5 998 35 443 29 490 8 360 0 249 57 980 26 466 91 916 39 802 89 334 97 557 2 120 80 726 21 389 67 864 32 557 31 53 84 669 44 559 42 675 22 283 71 631 94 355 79 704 6 841 92 744 30 128 96 538 37 510 34 632 36 602 86 948 12 566 75 892 59 407 98 960 3 669 7 121 68 128 85 161 90 221 62 606 49 937 73 676 83 466 78 212 87 520 63 907 40 959 56 693 95 666 4 781 50 578 70 477 53 713
56 990 80 682 12 418 18 641 42 374 2 753 59 188 38 738 44 48 62 92 8 112 11 496 67 137 0 471 27 271 51 254 90 699 65 741 64 374 99 914 9 910 82 197 78 306 32 33 68 594 31 705 66 553 40 323 29 626 63 896 36 792 96 433 83 896 15 915 75 229 77 707 87 986 39 861 72 816 52 854 70 278 73 811 41 27 45 123 30 696 95 499 60 130 61 242 69 268 94 408 24 641 93 901 46 897 23 931 88 674 26 529 7 781 50 806 49 655 3 183 20 367 22 755 33 737 14 978 57 973 1 465 81 606 71 120 47 722 43 710 28 225 84 451 97 435 86 496 37 321 16 186 34 271 89 165 53 959 25 560 21 937 6 650 13 125 17 222 98 595 55 480 92 248 4 548 5 649 58 323 10 410 91 234 76 319 79 285 54 935 74 709 48 887 19 600 35 17 85 102
97 75 54 512 84 938 11 916 1 467 45 830 86 605 5 345 42 828 2 873 95 834 55 450 40 422 15 518 34 780 18 40 24 783 22 273 6 209 62 132 81 857 66 396 70 797 65 888 83 229 72 868 31 339 53 760 49 203 37 11 13 290 68 55 12 920 23 503 80 47 4 685 85 490 17 746 57 765 94 22 63 210 28 723 75 893 76 950 16 934 73 529 90 604 44 465 51 882 71 368 74 688 88 463 20 226 50 356 3 478 41 460 99 55 36 234 25 843 77 782 93 764 89 446 26 356 10 287 58 484 64 615 87 981 0 451 52 355 69 583 43 355 60 107 27 661 46 63 78 759 35 535 39 750 67 783 30 487 8 931 79 590 38 314 47 458 48 208 33 344 91 408 59 703 14 219 21 193 96 349 61 490 29 523 92 64 9 254 32 781 82 996 7 350 98 156 19 264 56 704
91 114 40 690 84 420 51 565 71 49 56 25 20 641 37 434 61 529 93 498 29 162 48 3 35 697 99 851 21 706 27 364 94 55 73 587 42 21 18 881 28 397 8 223 34 597 68 404 90 104 44 423 67 416 79 504 41 935 13 107 22 178 6 795 89 93 59 494 81 68 25 224 33 226 92 501 10 457 85 922 66 244 31 257 78 905 76 452 5 62 75 567 45 796 0 517 95 746 23 937 30 708 77 914 52 736 19 102 16 767 88 156 46 659 87 532 83 8 62 232 60 316 64 70 7 553 36 981 96 390 65 648 55 872 69 512 58 981 98 807 11 859 74 819 39 155 38 878 4 48 63 220 32 361 12 531 80 413 70 433 43 166 3 375 86 64 17 810 24 7 9 821 50 941 15 927 2 371 72 258 47 307 49 456 54 586 53 730 1 249 57 579 26 809 82 308 97 562 14 736
14 477 98 195 77 97 20 137 0 506 67 597 4 699 6 189 48 470 56 393 91 40 62 228 81 518 9 601 58 789 16 588 72 237 15 407 51 634 52 337 69 141 63 788 40 987 60 500 90 427 92 667 49 21 57 810 2 164 46 597 55 254 41 717 85 229 87 237 13 865 88 873 44 804 21 475 93 174 33 196 82 849 37 118 38 882 18 216 50 424 26 866 7 447 83 437 53 469 10 986 39 82 31 591 5 820 3 271 59 373 43 479 32 349 74 734 28 905 17 454 24 889 25 671 80 786 73 147 71 35 99 818 61 23 29 893 64 285 19 564 35 212 8 557 30 566 70 71 68 358 78 187 75 581 27 87 47 434 1 585 22 413 76 385 86 706 66 116 11 541 42 806 54 277 23 958 34 131 84 437 45 34 12 897 36 260 65 447 94 353 79 358 97 378 89 52 96 486 95 620
24 203 63 491 67 555 46 124 6 378 53 782 30 744 99 808 44 540 39 700 51 498 28 788 64 777 38 991 48 941 15 740 33 428 49 246 85 391 11 325 65 113 78 126 74 155 25 417 84 107 12 337 90 23 61 930 29 31 8 296 71 522 10 319 94 648 41 324 19 485 35 324 0 95 13 136 86 149 23 459 97 855 92 379 5 354 18 33 4 931 43 962 21 688 69 452 66 277 27 242 34 631 40 672 76 571 83 699 50 161 14 849 26 64 89 352 31 367 73 186 95 836 88 306 59 744 17 620 96 905 82 333 58 960 16 802 2 955 54 826 68 705 55 497 47 371 37 691 42 264 3 229 32 153 87 493 72 422 70 991 81 507 91 623 9 441 93 747 36 174 75 546 98 983 80 717 57 791 45 513 1 279 56 347 22 559 77 23 20 859 60 510 52 41 79 79 7 830 62 618
58 625 20 574 32 782 83 885 1 651 22 302 89 646 93 572 33 781 38 868 4 627 23 673 76 914 41 977 47 569 17 761 98 412 18 581 70 481 42 474 59 733 19 271 67 593 90 457 51 635 11 97 78 528 8 385 87 453 65 936 92 468 45 288 69 678 16 394 46 850 86 723 91 996 80 128 85 953 95 602 36 421 30 683 96 188 13 918 6 216 12 307 61 522 99 159 24 987 77 642 37 532 27 67 39 78 62 886 74 138 28 432 79 43 49 270 44 570 29 994 2 985 75 244 40 374 64 327 3 180 60 385 26 353 21 384 15 34 94 454 48 806 7 531 66 60 50 718 10 212 0 83 34 743 53 321 54 554 81 761 31 110 57 499 56 51 68 156 63 614 25 636 84 366 97 419 82 958 5 376 73 574 88 891 14 184 55 166 52 944 43 805 9 160 35 142 71 694 72 599
81 713 28 868 23 695 51 610 68 118 67 241 86 352 37 403 13 412 32 88 89 899 93 403 0 185 16 414 47 851 63 713 34 192 22 802 82 41 75 280 3 933 92 37 36 966 56 459 25 319 66 491 6 166 71 172 52 895 14 895 39 837 7 396 11 924 57 229 59 529 79 124 53 472 49 240 19 907 55 298 45 362 80 196 70 507 62 248 69 856 38 365 20 335 29 679 76 737 83 855 61 103 44 953 4 285 31 551 2 137 24 819 64 514 9 662 90 124 35 977 12 716 85 6 60 363 33 43 97 119 1 157 72 800 40 125 96 164 87 143 99 834 8 845 84 814 15 816 18 300 5 469 48 40 77 878 95 363 88 481 27 45 17 813 30 68 78 554 65 771 74 476 98 256 50 337 54 364 21 516 58 542 41 687 46 587 91 153 43 83 73 305 42 448 94 385 10 608 26 273
34 632 2 538 55 127 73 735 82 540 13 216 36 931 94 22 29 787 96 652 25 196 0 75 7 999 18 448 71 180 52 345 61 985 91 182 77 561 75 888 3 82 8 601 43 615 59 860 44 904 28 107 50 817 41 777 46 49 17 557 70 996 14 699 49 262 54 605 83 521 76 572 56 551 93 345 15 436 84 551 89 951 81 123 63 437 66 258 22 172 33 325 35 283 20 608 24 181 88 267 40 280 1 4 11 288 27 199 62 405 92 66 48 119 32 768 31 786 23 55 30 518 60 76 90 682 79 809 86 340 95 436 57 793 80 360 67 164 39 695 68 419 65 852 21 399 4 254 12 99 6 976 9 487 58 671 42 852 47 109 74 986 5 294 99 128 51 273 87 401 19 181 64 754 26 702 98 180 38 635 16 810 45 631 85 773 78 995 72 277 97 45 53 101 37 419 69 805 10 752
85 335 53 645 21 972 72 240 95 255 78 555 4 921 37 972 73 213 38 35 52 693 71 161 19 708 98 978 97 45 7 244 23 850 16 253 8 420 12 20 51 148 50 826 92 955 67 510 26 840 99 709 46 480 82 467 81 174 94 567 68 89 93 415 55 35 31 496 45 307 17 296 27 579 10 493 1 387 79 231 40 482 57 885 32 496 83 171 48 840 69 357 6 92 70 64 60 175 59 155 61 781 35 743 63 978 66 288 65 924 11 367 30 699 20 103 25 952 76 73 75 761 43 202 86 568 18 753 3 589 54 163 62 812 77 400 36 775 89 80 28 294 5 255 0 82 41 344 91 123 56 246 88 976 39 154 84 696 58 978 42 243 9 500 64 410 90 92 15 778 44 857 29 414 87 374 34 588 33 740 14 450 24 385 49 524 2 889 13 430 47 987 80 936 96 619 22 538 74 812
8 144 37 800 72 254 83 839 46 16 78 648 9 520 35 869 32 218 87 724 95 709 86 556 54 475 29 492 16 575 43 855 57 936 10 625 89 823 50 160 62 573 23 449 92 512 67 497 45 609 76 72 26 832 61 991 7 154 93 403 22 763 79 135 13 400 51 465 74 325 1 779 48 505 20 314 58 996 40 709 69 57 4 905 59 520 25 196 64 307 19 702 80 784 98 756 66 368 39 220 96 739 15 192 68 778 34 361 12 951 90 211 24 606 27 12 47 105 99 204 82 549 33 176 44 553 63 455 77 397 41 247 14 841 52 335 5 936 3 618 38 963 49 18 97 913 11 84 91 100 65 590 94 886 81 431 70 601 36 927 6 990 73 326 60 4 42 946 56 881 18 105 53 723 55 99 17 422 28 375 75 37 21 523 71 773 2 878 85 538 30 894 31 866 0 158 84 102 88 264
12 426 38 675 98 33 95 687 48 750 80 473 18 38 8 812 39 249 47 362 77 462 56 787 28 311 3 3 67 640 40 442 2 716 46 580 70 880 30 367 37 141 65 126 64 769 29 986 15 807 24 800 57 384 58 569 1 899 4 354 69 391 66 609 19 403 41 58 25 290 54 434 32 692 85 68 14 449 81 852 43 263 84 564 71 227 96 510 21 189 76 191 59 923 90 677 92 583 33 647 9 202 20 809 99 456 53 774 27 409 42 547 49 495 94 802 11 184 44 667 97 212 72 367 86 864 13 527 26 726 68 786 51 914 23 285 75 775 61 993 10 650 36 177 45 982 62 672 7 307 89 242 6 126 16 478 0 24 22 958 83 295 79 862 35 36 55 694 88 481 73 857 82 207 5 765 87 529 78 497 74 606 17 794 34 794 60 89 93 814 63 756 31 73 52 968 50 924 91 365
75 884 35 588 55 340 10 559 66 239 96 826 11 140 28 83 48 661 71 644 30 219 77 897 56 696 31 252 70 988 76 386 15 798 36 557 88 105 41 993 44 816 2 521 95 78 58 808 51 335 91 756 19 452 86 366 73 445 63 871 97 742 34 462 32 990 18 233 24 83 57 347 43 369 89 200 26 752 90 711 99 710 9 525 62 897 53 251 8 278 21 549 16 812 37 241 14 762 12 76 40 651 7 5 80 1 69 181 50 316 13 98 52 401 45 260 60 70 49 720 81 65 54 476 20 50 5 299 74 760 4 268 59 892 3 176 0 862 65 52 84 436 27 640 67 198 79 781 83 726 22 119 72 140 87 166 82 106 93 486 47 857 78 556 98 120 23 492 68 663 33 785 61 420 92 403 46 971 17 349 94 369 1 495 6 623 38 922 25 534 29 650 42 289 64 537 39 570 85 482
33 739 40 954 94 645 7 12 18 495 78 968 77 548 30 697 42 415 16 627 61 496 79 78 48 207 70 815 83 420 28 154 98 784 66 50 68 609 9 257 50 425 81 339 82 865 11 30 69 27 52 734 93 28 32 277 72 482 87 548 63 457 86 565 21 979 44 79 91 213 1 660 56 47 19 995 6 513 27 925 8 259 90 39 89 443 65 709 23 592 57 219 46 196 84 380 76 773 53 244 95 49 35 382 41 367 45 699 43 408 96 433 0 51 24 291 47 969 2 409 22 408 71 385 34 526 49 990 20 252 17 302 92 289 54 135 51 337 74 472 12 41 10 448 37 195 88 967 13 80 5 567 75 456 14 667 38 715 85 45 97 773 55 298 99 31 3 7 15 666 58 271 67 548 73 204 26 577 36 78 62 777 29 705 31 472 4 348 64 637 39 944 60 999 59 836 25 941 80 928
8 672 40 28 16 22 41 525 74 84 25 158 89 953 64 248 51 828 34 762 49 606 85 609 37 330 58 657 10 174 5 248 1 796 4 668 99 537 61 428 88 993 18 123 0 888 38 219 84 948 56 753 81 793 66 640 44 939 20 805 31 637 50 594 97 91 32 995 17 159 21 88 30 793 42 913 53 683 57 643 3 695 33 518 91 80 45 148 76 473 22 908 6 171 75 645 47 755 59 470 60 938 96 724 7 593 69 917 35 610 26 257 27 130 82 293 71 854 2 856 24 506 94 276 48 828 29 978 92 779 83 706 65 989 77 270 68 31 23 955 67 297 46 109 28 365 19 770 80 949 62 515 43 981 54 448 63 307 9 65 39 809 87 130 11 939 70 176 55 59 15 528 13 979 86 720 95 645 98 314 78 600 52 638 12 305 36 661 93 632 72 196 79 677 90 923 14 430 73 962
32 50 3 1 72 945 74 314 13 506 61 777 45 426 56 25 20 643 73 1000 59 704 2 818 31 44 75 978 27 97 43 908 80 19 86 601 55 143 18 212 53 33 70 957 62 548 47 541 19 83 39 333 46 556 4 91 96 190 76 291 34 694 69 496 88 45 7 774 50 878 41 126 68 706 26 57 91 642 66 554 36 7 37 505 16 167 0 778 15 464 52 812 67 839 17 453 97 687 14 84 90 97 71 512 60 34 83 266 30 230 40 218 38 429 79 720 98 747 23 733 95 832 1 695 25 544 11 468 35 542 5 127 22 923 6 68 44 473 58 581 92 914 51 643 54 636 81 46 10 100 49 189 57 463 9 58 21 274 29 6 78 449 12 196 65 599 94 826 33 117 8 158 48 817 24 847 89 811 93 689 84 331 77 268 28 641 87 745 82 824 99 867 85 62 64 847 42 62 63 521
85 348 45 209 67 597 22 655 44 344 54 204 29 146 94 553 84 102 21 226 65 421 12 123 91 13 82 590 49 371 27 684 66 381 58 603 83 801 99 186 68 392 14 44 17 94 59 117 28 348 71 647 31 195 30 808 38 732 1 683 80 953 97 545 90 509 60 193 98 447 81 650 86 276 32 335 20 135 61 704 37 986 93 286 18 916 77 9 3 97 19 877 15 899 76 147 89 461 41 726 8 834 75 775 51 322 70 791 4 97 63 284 34 245 55 315 73 84 50 223 46 682 10 943 95 274 24 40 88 442 5 265 92 645 25 368 69 391 72 681 13 982 35 335 57 110 96 692 33 956 11 891 43 422 2 629 40 161 53 786 9 923 79 172 48 513 39 40 64 666 6 507 52 672 0 244 23 1 7 283 36 439 16 749 42 869 26 662 47 427 78 178 74 390 87 445 62 194 56 926
12 723 63 473 29 194 34 242 3 558 83 326 52 432 76 805 93 803 72 764 94 250 30 615 1 594 23 679 89 378 39 747 88 711 26 551 86 655 43 306 69 810 33 562 87 993 22 916 85 808 95 460 37 401 56 930 59 445 45 729 55 579 13 103 31 804 84 737 50 97 96 421 24 518 42 386 9 421 92 131 11 882 47 916 73 578 90 724 8 334 82 821 25 856 4 691 40 955 66 772 35 178 10 658 79 910 27 587 99 902 77 954 98 312 20 854 68 776 70 221 58 796 36 553 49 851 75 919 61 768 21 565 32 893 6 891 81 794 57 194 54 622 19 522 2 832 7 257 71 837 74 646 28 748 44 112 5 15 53 797 14 418 78 897 38 397 15 720 41 368 62 180 67 320 60 483 48 849 0 552 65 524 97 303 80 717 16 433 46 158 17 395 18 185 51 227 91 508 64 74
56 286 60 300 24 39 27 173 63 433 13 728 98 919 97 721 58 86 90 582 5 372 48 403 9 58 81 120 19 316 73 240 91 996 57 416 77 709 14 873 36 958 64 77 4 777 88 980 67 78 96 85 59 577 54 838 7 227 11 652 79 208 70 780 87 727 53 507 47 317 46 968 61 512 8 340 85 52 49 56 20 42 17 249 22 98 52 307 95 725 30 181 35 10 69 861 37 726 50 90 93 945 1 394 32 124 3 153 99 978 2 295 66 642 29 17 41 919 44 20 34 340 65 198 78 822 75 573 38 327 45 947 62 667 82 896 68 586 80 970 31 711 43 681 21 731 28 935 71 341 6 640 26 943 86 549 15 485 84 100 0 866 89 984 74 879 16 538 12 631 92 66 25 5 51 717 42 477 39 953 94 197 10 993 55 470 18 653 33 218 72 283 83 980 23 215 40 694 76 928
5 394 18 389 35 766 64 934 19 861 84 107 94 538 14 967 60 46 58 667 37 335 61 73 91 172 41 901 97 931 26 315 95 946 83 817 31 965 57 547 2 699 67 25 6 62 73 90 30 93 7 700 32 784 21 528 46 369 76 309 12 977 54 300 47 342 36 434 63 28 22 868 89 500 56 576 13 836 48 587 38 788 15 428 86 158 39 632 29 745 45 85 59 666 92 387 53 498 16 765 85 669 62 650 68 656 71 205 40 607 44 986 8 927 96 984 78 524 90 273 87 746 0 88 99 88 80 888 51 71 69 653 66 868 34 71 93 620 24 772 55 272 11 744 52 309 75 412 10 836 79 973 23 444 49 355 25 807 88 621 77 147 65 327 20 195 50 593 28 816 98 153 70 787 74 285 72 134 9 444 3 801 81 226 82 156 27 20 33 960 42 521 43 820 17 849 1 651 4 554
14 354 36 506 15 57 31 114 52 462 35 182 97 798 93 987 67 481 16 157 79 535 58 781 45 176 73 934 33 945 87 682 99 152 4 546 17 150 82 760 51 686 62 29 72 757 30 855 9 729 68 213 34 669 2 570 85 327 12 642 96 174 29 770 3 209 71 486 65 155 75 662 81 427 70 518 60 392 78 567 26 68 92 382 76 869 49 184 64 390 11 707 8 268 98 115 0 451 41 578 48 949 25 885 54 292 7 494 66 850 80 476 22 375 32 375 83 881 13 167 24 45 50 853 44 567 42 227 61 756 56 211 19 675 40 775 43 456 86 649 74 174 94 5 47 57 18 922 1 333 88 649 53 673 90 429 23 872 10 277 55 436 57 598 46 147 21 963 59 700 28 228 39 414 63 140 77 945 91 62 84 538 69 13 27 553 38 974 95 379 20 753 89 633 5 855 6 661 37 601
45 144 5 11 6 540 17 753 70 692 10 69 12 524 34 68 42 172 25 958 86 793 85 207 22 689 19 971 48 924 66 67 3 866 63 107 61 291 78 596 9 443 53 501 88 604 69 622 56 752 91 520 92 950 80 952 29 251 79 341 40 995 16 297 8 240 38 63 54 286 83 110 67 426 15 923 99 381 96 45 27 372 30 338 59 867 49 316 32 430 76 899 37 501 7 291 24 89 1 77 95 358 87 400 65 249 81 411 50 938 55 985 14 190 11 640 68 907 18 787 77 639 94 409 90 892 93 897 74 332 0 98 60 439 43 905 52 365 97 424 2 829 98 137 39 253 23 886 46 642 33 455 26 637 36 651 13 737 84 461 51 422 62 481 89 540 4 563 28 255 31 737 47 888 44 911 58 351 82 969 64 832 41 751 20 767 35 63 71 361 75 455 57 959 72 823 21 557 73 118
31 139 30 96 74 823 90 699 15 42 71 621 22 553 97 845 33 91 40 40 66 997 21 504 80 229 0 337 38 775 9 427 89 905 83 284 85 411 1 950 91 374 54 80 32 632 5 120 93 881 3 875 2 808 13 967 27 14 36 219 53 643 6 961 10 983 43 935 28 711 37 575 16 240 18 668 72 246 26 970 98 45 12 892 39 860 35 981 59 593 45 481 11 412 47 938 20 148 7 24 56 670 55 360 60 551 86 248 67 270 64 610 95 255 49 801 25 956 41 691 44 620 87 649 17 292 48 606 70 301 82 81 63 946 24 506 76 106 77 775 50 44 29 114 92 518 69 837 79 787 34 762 51 471 96 558 68 382 61 157 88 587 81 345 94 237 23 948 99 440 62 574 58 784 84 881 65 607 14 21 52 362 19 433 8 542 42 950 73 237 75 720 4 42 57 507 46 571 78 23
20 142 86 265 43 974 37 104 85 930 99 429 73 405 39 850 17 762 79 268 48 619 93 592 98 65 13 819 90 941 53 643 22 155 35 829 89 832 92 568 4 876 34 883 82 981 69 100 26 368 41 885 55 691 94 892 58 192 14 319 72 303 83 362 31 70 49 407 97 241 29 681 21 949 56 594 18 510 47 409 95 815 66 822 59 30 16 502 15 524 32 18 52 722 9 91 36 45 25 842 33 428 88 388 68 418 5 111 70 954 80 929 38 38 46 763 87 32 54 806 1 317 12 546 61 737 42 567 62 774 63 452 40 306 44 849 78 675 81 647 7 43 23 956 28 682 77 841 60 938 2 644 3 456 71 906 75 614 24 79 45 913 64 16 91 238 76 249 8 574 51 693 65 628 0 339 10 91 84 827 96 481 6 234 19 284 74 184 57 205 50 963 11 963 27 964 30 3 67 500
36 393 95 447 60 959 24 374 71 807 64 32 69 381 84 855 79 279 46 760 55 504 7 859 11 604 48 148 23 675 4 139 81 826 50 809 66 743 57 694 90 796 1 106 18 282 31 555 96 736 14 614 39 888 67 409 98 137 8 653 94 329 6 781 51 121 2 320 30 543 5 707 42 225 49 792 56 289 37 72 65 262 86 182 19 409 17 796 88 730 13 914 26 727 52 781 80 916 59 847 82 24 35 622 72 868 97 148 34 759 68 38 58 632 16 150 25 669 53 925 3 708 77 544 73 264 9 386 32 161 15 861 29 318 93 295 83 973 33 236 85 924 70 742 28 770 0 945 27 727 43 477 38 238 75 893 12 334 54 772 87 23 22 164 47 818 41 552 10 904 92 44 21 347 76 280 61 941 63 93 40 689 99 268 89 55 78 556 91 148 74 285 44 196 20 865 62 696 45 151
19 990 21 673 8 264 34 171 74 590 33 702 29 357 68 746 89 701 65 305 32 228 61 204 16 607 75 226 70 146 49 622 6 164 39 750 10 740 97 826 0 532 57 968 31 439 86 705 63 215 69 386 83 320 27 275 12 558 84 386 48 706 23 398 3 305 50 690 42 946 47 453 54 814 28 615 59 8 43 440 20 627 18 539 25 4 67 993 76 728 5 446 45 795 62 983 94 420 7 103 88 245 79 555 99 570 4 17 41 331 38 688 46 967 15 769 9 794 80 671 72 827 37 963 51 87 24 768 53 474 95 332 35 734 98 694 91 574 2 530 78 755 17 801 93 899 11 207 52 84 55 159 26 558 64 213 82 233 92 884 44 339 60 723 14 833 66 213 56 681 1 837 87 810 36 893 96 684 13 211 90 189 22 927 40 704 81 336 73 947 77 626 58 708 30 2 85 312 71 570
44 738 79 1 5 595 11 955 46 186 40 864 18 607 10 769 51 134 6 497 22 809 80 627 37 157 72 853 45 533 1 493 30 407 34 209 66 696 90 509 84 802 15 204 65 516 88 933 93 751 20 981 41 196 13 415 70 500 60 49 71 20 91 783 17 519 26 257 49 899 50 298 25 475 2 219 42 216 95 468 61 58 96 311 47 822 76 543 69 720 58 314 86 566 32 215 21 7 14 119 24 15 28 19 55 940 8 649 73 61 85 598 27 342 54 421 19 827 63 507 53 526 99 76 98 262 4 127 9 687 29 335 74 511 31 352 57 44 52 931 62 244 77 908 16 520 48 500 83 885 67 588 94 454 81 165 33 878 59 207 87 493 92 637 12 773 0 347 3 944 36 21 7 218 64 222 97 600 38 422 43 286 39 826 56 918 82 696 89 505 35 879 68 648 75 198 23 508 78 195
7 679 11 493 36 616 24 413 4 131 8 562 55 41 29 975 58 236 85 355 12 74 83 945 82 598 14 29 56 686 74 905 49 735 10 237 37 80 61 329 42 489 81 251 38 144 88 409 51 703 0 785 15 363 25 203 47 413 89 497 91 77 71 694 72 448 20 52 16 854 21 898 45 727 69 743 32 102 9 650 22 373 70 263 94 278 34 720 26 36 30 677 63 893 31 946 44 872 77 373 98 867 59 298 17 125 80 528 96 742 64 851 19 205 84 754 75 390 3 943 2 10 53 558 33 935 35 910 67 76 76 965 66 275 97 376 68 584 41 221 90 113 54 228 99 774 65 174 86 262 48 385 46 117 50 824 93 654 28 409 79 21 43 80 95 679 87 30 78 416 5 441 39 443 40 228 1 430 92 623 73 192 57 310 60 811 52 407 18 693 6 365 62 215 23 587 13 59 27 307
14 595 26 626 15 197 89 110 65 995 50 571 62 398 88 384 20 404 5 993 6 78 84 131 98 602 74 634 95 464 49 425 19 278 66 194 9 19 38 777 42 292 54 941 29 131 4 70 13 461 81 218 8 875 59 537 85 805 97 907 30 674 61 999 44 26 53 112 57 183 25 310 28 175 39 787 69 818 93 376 37 261 60 374 82 944 43 250 83 781 23 720 92 882 77 7 34 772 41 287 48 539 40 525 36 243 0 968 80 700 96 577 67 778 18 554 24 478 12 454 21 905 27 896 73 827 99 744 52 315 55 949 7 202 68 223 72 447 91 233 64 917 63 431 86 564 87 626 78 96 11 980 71 968 46 270 35 921 70 531 75 93 58 452 90 622 17 36 79 337 56 411 1 255 32 300 47 392 45 82 76 585 31 862 33 560 3 575 10 716 16 649 2 905 94 779 22 586 51 389
35 823 15 634 10 141 26 455 29 885 81 416 8 747 71 516 18 16 60 335 23 112 22 866 31 149 85 702 7 425 9 570 82 792 61 315 24 128 62 786 69 274 92 744 63 825 6 567 67 909 32 387 59 856 14 727 80 936 79 632 83 164 28 860 33 370 70 490 48 388 41 269 88 844 98 750 16 533 55 255 66 176 42 832 49 205 46 504 99 752 25 511 36 471 72 652 57 132 21 555 5 795 19 56 1 132 75 919 3 825 43 220 2 22 97 233 84 450 93 750 52 996 95 311 47 612 0 257 27 165 64 300 44 184 91 661 54 694 51 63 13 537 74 376 40 861 4 964 86 322 45 513 90 562 87 116 96 972 73 829 65 107 53 840 20 548 56 499 39 762 34 515 58 974 17 394 76 340 12 813 68 160 38 234 11 1 77 587 37 668 94 375 89 124 50 260 78 467 30 42
62 606 92 887 72 475 36 859 76 99 71 760 65 749 67 713 85 536 84 57 31 645 13 825 1 302 69 965 88 223 87 77 78 960 97 352 70 658 25 107 83 374 0 386 91 236 66 430 20 916 16 18 2 242 6 651 94 722 52 367 12 610 56 962 43 248 82 226 54 327 33 164 60 45 81 639 89 328 61 235 46 660 11 482 75 310 73 773 26 548 80 927 57 191 93 266 59 691 90 818 3 684 32 581 47 294 7 492 48 171 34 744 28 823 5 263 35 730 53 839 49 76 77 105 19 593 17 863 79 120 58 780 24 354 45 271 42 528 22 502 40 712 86 68 14 716 18 884 21 393 29 315 41 175 27 177 30 298 44 80 96 573 51 469 39 405 99 387 95 257 74 920 15 473 98 970 23 80 37 438 38 335 10 593 55 189 9 77 64 108 8 886 68 418 63 897 50 800 4 161
86 776 97 792 71 57 5 520 41 323 54 57 10 460 91 778 90 196 39 904 24 226 9 225 30 108 66 492 58 283 43 938 8 618 53 618 82 266 35 497 55 298 2 746 73 789 72 381 83 635 96 983 36 935 31 194 85 66 87 541 88 163 74 950 51 584 80 138 7 271 89 539 3 141 48 254 22 995 19 979 60 215 0 47 67 589 79 114 62 683 4 285 75 674 34 373 18 350 29 517 42 410 27 976 23 393 94 129 47 241 11 597 44 215 13 540 78 374 16 713 20 573 99 692 68 794 57 96 64 429 70 504 26 766 65 729 92 638 98 280 1 377 52 876 12 675 84 691 25 613 15 839 56 22 95 779 21 573 37 728 63 1 76 822 32 277 81 773 38 649 77 22 50 726 6 543 69 360 28 688 46 60 49 909 45 645 61 650 17 118 14 581 33 90 40 381 93 706 59 981
99 434 80 409 91 538 68 791 22 69 51 728 54 143 6 811 58 953 97 882 64 600 10 447 95 559 45 912 87 343 57 714 34 791 98 261 2 864 20 422 17 88 19 38 39 247 50 283 43 208 67 771 48 661 82 320 63 557 21 437 29 111 78 916 62 734 12 679 74 219 65 827 7 720 46 65 14 647 89 612 40 81 96 671 88 992 9 343 76 915 59 896 27 844 15 380 56 125 60 546 18 140 47 910 5 876 75 75 11 650 26 495 33 193 0 571 25 995 44 605 53 512 81 613 55 456 85 770 37 868 31 164 73 663 36 913 16 474 93 162 4 777 23 852 66 16 42 748 79 184 49 435 30 825 8 241 92 543 69 695 32 697 41 121 13 110 90 452 3 928 52 946 70 224 28 364 35 956 83 150 72 826 24 321 71 159 61 561 38 835 84 146 94 282 86 574 1 211 77 639
61 773 39 832 86 993 75 8 65 220 68 950 12 348 96 887 24 175 99 888 17 214 31 350 84 918 41 550 44 136 37 827 78 751 3 728 93 342 9 288 22 766 42 984 51 377 18 646 4 447 46 476 56 498 58 866 76 739 20 775 53 217 63 424 71 773 57 887 11 683 88 748 49 400 15 977 97 817 45 935 92 31 66 720 36 987 59 886 69 392 77 285 94 704 6 335 79 198 26 265 89 416 32 693 54 449 73 741 8 721 47 723 2 108 81 258 74 723 35 436 30 451 34 101 90 984 14 464 91 775 67 810 82 458 5 43 33 464 23 609 7 867 55 208 85 62 48 942 43 307 25 603 52 275 80 274 60 370 70 956 95 992 98 663 0 571 38 208 50 987 64 169 21 408 72 265 1 154 87 728 27 464 10 213 29 302 16 122 83 714 19 324 40 55 13 110 28 836 62 779
37 904 93 850 55 740 63 277 9 39 24 165 23 458 11 129 94 940 32 657 92 177 84 831 74 482 51 73 96 889 34 812 16 391 36 897 79 114 3 86 19 244 1 578 65 758 47 833 25 529 17 908 99 723 60 351 70 241 44 638 0 91 76 678 49 396 50 473 64 683 10 715 28 351 38 218 77 397 14 524 85 357 53 447 89 769 21 123 52 344 90 113 67 935 66 759 81 400 4 415 13 626 72 861 91 159 15 899 87 841 97 683 45 790 61 102 20 623 41 389 26 88 69 870 39 669 33 249 59 761 86 264 80 97 2 28 75 362 12 553 83 102 8 223 95 140 98 702 54 559 82 629 88 822 68 475 18 792 5 827 7 653 42 568 57 572 30 914 73 734 78 872 22 901 31 353 62 163 29 891 35 275 71 610 48 928 27 876 6 540 56 879 40 434 58 788 43 828 46 638
2 667 95 373 68 641 96 744 63 764 53 99 91 54 57 343 66 311 61 756 25 618 49 645 21 255 77 281 10 828 51 489 37 958 20 140 94 734 17 709 59 763 16 929 50 955 71 995 82 687 55 409 11 525 42 358 83 186 52 962 76 919 54 12 3 199 81 658 32 996 18 761 73 280 79 770 93 835 78 15 56 903 24 288 34 176 12 233 86 467 75 732 64 616 60 39 45 235 41 404 62 720 35 68 48 698 23 363 9 177 8 43 44 623 36 940 28 972 92 896 80 823 65 620 69 439 22 211 15 986 0 133 47 2 19 246 89 975 97 111 84 929 7 600 88 980 26 90 31 125 4 243 6 214 70 478 99 681 74 55 85 105 33 587 38 70 87 233 90 244 30 357 43 612 14 206 39 181 5 798 58 341 27 522 40 13 98 607 13 191 67 758 72 759 1 146 29 295 46 741
81 506 99 47 31 412 14 519 53 576 16 102 83 351 11 142 88 402 87 20 42 709 98 862 38 779 37 278 52 102 90 922 66 646 58 722 74 829 60 833 35 452 24 78 73 852 15 88 51 150 92 968 76 972 93 865 85 107 72 12 68 894 78 624 82 942 2 964 21 129 7 942 32 872 26 721 0 984 79 799 41 725 40 608 69 575 47 302 20 430 55 744 59 594 5 929 95 10 25 800 22 258 12 367 61 137 17 782 84 277 30 125 8 415 4 193 28 233 54 984 18 530 96 976 67 213 62 932 1 96 27 459 80 507 57 755 10 327 71 207 9 470 34 178 6 730 50 616 89 236 39 93 29 109 63 222 46 8 77 51 45 550 64 42 44 455 75 652 49 784 23 482 33 148 94 134 36 397 97 688 43 290 13 527 70 743 48 465 3 870 56 709 65 467 91 697 19 439 86 434
18 586 7 211 54 843 11 619 87 613 43 270 34 295 81 71 50 309 6 76 45 250 70 676 64 493 95 492 73 151 27 12 42 172 99 935 97 629 58 16 22 667 79 527 69 476 40 875 85 831 75 780 57 638 47 663 65 419 41 744 86 440 71 597 88 213 52 418 17 420 56 933 1 171 78 120 63 612 26 286 9 98 62 285 29 245 59 367 94 875 55 970 0 806 74 620 30 610 83 441 5 875 44 636 84 628 35 84 96 242 89 999 49 53 21 668 19 617 24 653 33 556 80 894 77 506 13 834 36 419 61 7 32 165 23 790 12 454 90 216 20 648 46 520 14 359 10 453 8 645 72 306 37 652 67 320 51 880 16 695 4 94 3 627 91 876 68 729 60 151 66 818 31 265 76 744 93 799 48 686 53 763 28 949 38 626 39 885 25 730 15 844 82 457 98 879 2 226 92 448
49 844 78 916 11 495 64 992 69 201 77 145 50 510 83 351 14 100 2 434 99 130 37 289 10 787 87 513 3 778 8 442 76 637 24 4 65 388 21 129 16 22 61 149 33 648 81 385 54 977 27 763 59 851 71 616 90 299 93 349 47 743 89 303 79 160 88 47 86 475 31 914 26 876 40 333 0 316 38 91 35 240 17 156 34 216 96 15 53 126 5 704 13 586 9 162 70 827 4 392 32 623 28 422 97 169 19 166 94 756 55 814 48 486 41 410 12 34 18 808 23 908 6 14 25 119 84 377 66 430 52 156 58 10 46 467 82 403 98 988 45 987 60 866 92 82 72 18 39 517 68 836 95 131 51 620 85 457 62 182 1 390 75 905 91 343 42 307 67 58 80 500 74 123 30 863 73 500 44 296 29 42 15 522 7 521 56 30 63 216 57 497 22 826 20 129 43 288 36 262
52 60 85 675 69 311 96 127 24 256 93 336 89 133 3 620 87 45 35 688 51 417 88 266 91 128 83 458 42 823 70 156 71 142 18 444 90 865 17 706 8 494 57 487 27 712 14 625 59 574 25 855 65 117 98 298 23 296 92 713 75 496 19 767 33 144 36 933 67 211 63 479 2 973 97 602 43 333 47 755 74 185 16 393 40 463 7 721 68 503 5 825 21 684 0 470 60 249 77 185 58 881 78 713 29 154 50 525 48 231 32 466 6 806 20 176 49 113 26 401 34 380 54 176 15 510 84 979 1 926 12 534 41 277 72 350 61 93 22 644 82 536 9 62 30 819 64 522 55 951 37 305 66 950 73 833 45 625 10 828 44 286 4 464 13 673 79 417 94 644 80 509 95 179 11 552 28 142 38 523 99 857 31 161 46 891 56 929 76 551 53 460 62 88 86 844 39 87 81 992
26 108 95 507 6 394 81 936 15 846 83 32 63 660 56 164 3 569 93 278 65 467 35 419 52 138 11 613 54 219 76 949 98 822 90 506 97 560 16 151 46 562 5 836 70 490 34 304 91 720 40 634 29 646 62 408 71 650 42 328 69 631 31 577 60 407 86 673 84 352 23 677 4 919 68 646 44 988 41 967 80 965 27 44 82 724 47 317 61 464 51 123 0 973 85 139 49 5 9 418 99 708 13 859 43 989 37 672 8 822 25 16 21 399 79 102 1 952 38 659 67 338 36 825 96 687 53 44 10 456 18 251 24 525 58 642 39 602 94 185 66 738 7 477 48 748 32 991 50 603 12 696 88 397 57 526 33 561 89 789 78 206 19 456 75 416 28 905 14 820 73 939 87 258 72 982 22 772 64 737 55 936 17 255 30 770 74 137 45 356 2 214 59 437 92 93 20 134 77 857
84 434 61 924 74 633 3 148 38 548 37 530 89 113 24 544 68 437 50 468 97 956 87 264 30 268 41 952 69 306 62 956 8 635 9 800 60 178 40 934 66 139 65 703 71 826 51 258 63 862 6 500 78 90 29 59 91 921 80 636 36 310 22 889 13 980 23 980 15 855 95 382 16 976 70 731 93 908 19 439 10 947 56 310 21 58 79 608 99 243 90 150 73 469 86 368 72 621 85 996 57 186 12 84 58 512 26 180 43 459 48 575 2 587 45 87 35 757 75 367 49 408 46 26 39 922 83 163 11 612 59 484 98 926 25 592 7 211 82 165 42 56 47 715 92 205 27 994 28 95 33 209 31 607 4 254 0 638 94 642 32 815 18 922 17 582 64 667 77 160 14 388 44 798 67 331 34 645 54 205 52 249 81 381 88 318 20 916 96 421 53 661 5 261 1 25 76 571 55 446
13 28 83 172 24 8 73 967 63 284 71 148 34 327 70 462 65 660 7 291 30 992 25 908 79 772 72 590 29 105 96 833 3 205 16 179 74 856 8 144 64 904 76 651 91 786 61 723 27 375 10 191 22 483 20 417 80 740 93 583 47 106 97 796 26 652 41 980 55 976 90 839 18 319 86 375 28 918 77 628 94 230 69 643 39 80 48 628 56 522 43 998 82 553 60 640 33 165 9 101 35 636 36 356 17 935 32 221 23 820 51 747 95 912 85 413 88 897 98 926 42 564 1 376 50 967 0 445 99 552 62 834 52 797 81 216 38 480 58 96 40 983 45 279 4 154 67 737 87 137 19 134 14 58 2 963 68 144 37 940 84 187 15 86 57 366 78 219 11 247 75 94 66 154 12 834 44 748 53 860 49 242 6 997 21 571 92 563 54 958 46 470 59 765 5 920 89 850 31 797
82 276 96 690 69 472 62 587 22 947 20 945 34 167 56 508 97 547 91 84 59 988 65 131 14 579 93 146 36 867 40 679 46 220 55 194 5 90 32 243 52 806 33 918 35 2 6 804 67 922 54 602 45 155 18 691 76 958 30 179 71 875 23 562 99 742 60 826 13 499 61 259 7 125 39 279 44 15 92 76 21 231 72 563 42 647 94 135 1 42 0 565 70 614 29 726 83 129 12 534 38 654 10 180 68 604 90 425 51 286 28 46 43 672 15 546 41 10 98 680 3 166 80 335 81 677 86 28 48 539 31 867 19 758 27 485 49 12 2 191 73 364 9 689 64 347 53 340 85 878 84 501 25 594 78 172 4 660 75 619 24 651 26 310 89 988 47 607 66 361 57 15 77 570 8 167 88 543 95 278 79 871 16 160 50 675 17 680 37 596 63 557 74 535 58 226 87 267 11 835
16 28 14 861 39 858 71 640 67 395 17 212 35 342 96 545 97 97 46 385 59 880 78 555 25 805 10 389 73 334 30 273 31 450 2 470 72 992 83 292 55 676 15 210 77 997 22 129 42 329 63 266 95 50 13 484 3 53 61 795 28 127 43 50 27 281 57 422 70 206 58 4 32 410 24 598 79 833 53 791 11 761 89 769 4 558 48 752 86 141 98 368 82 481 51 246 69 409 56 721 37 143 87 448 7 114 6 580 54 106 41 645 36 170 68 850 26 262 65 450 80 610 64 912 18 982 88 541 45 640 47 76 76 924 60 201 5 652 21 839 40 732 20 459 74 832 84 472 62 59 52 216 44 244 81 498 34 697 0 545 91 356 50 979 93 40 12 439 33 567 90 309 94 592 99 65 66 627 49 762 1 689 8 380 19 554 75 584 23 948 29 554 92 347 85 508 38 134 9 467
93 591 7 251 5 674 13 472 78 977 52 579 47 834 82 791 45 665 75 239 70 522 86 936 53 845 68 626 23 793 64 485 37 836 91 251 41 933 95 464 32 673 10 663 65 297 36 687 49 656 72 357 60 421 39 211 18 528 57 258 8 123 38 527 22 893 16 61 9 385 85 179 34 609 92 180 46 408 74 719 2 526 35 389 88 56 84 629 28 186 31 177 97 917 90 807 55 232 6 330 40 987 62 96 43 711 48 630 54 889 12 31 21 849 80 211 98 69 56 165 94 938 69 834 17 404 20 952 24 771 87 641 1 196 33 872 73 378 76 768 4 808 15 854 81 536 51 126 61 215 30 797 96 966 58 419 83 681 50 680 29 661 71 77 63 607 26 387 25 73 67 473 79 326 44 206 59 209 14 519 66 760 0 724 77 141 19 809 89 215 3 18 11 148 99 788 27 262 42 906
6 434 18 404 98 975 30 591 17 578 99 342 88 202 40 419 49 918 95 798 25 760 16 252 78 744 33 185 61 853 70 974 47 963 83 989 77 643 36 178 52 251 58 253 91 249 2 747 46 398 57 649 87 856 79 825 96 253 38 482 39 173 66 159 42 611 20 906 9 615 92 711 34 881 80 130 93 527 94 573 29 940 24 797 59 455 35 312 43 388 50 914 74 513 97 869 81 473 53 959 11 221 62 518 31 364 22 208 13 878 73 560 28 511 0 55 71 745 4 690 68 498 26 46 12 11 67 769 65 275 1 192 75 223 76 984 86 993 27 365 60 880 55 885 48 333 8 276 63 33 85 223 82 734 41 995 45 695 14 179 69 696 64 145 19 151 44 246 84 144 89 997 90 673 7 981 54 910 15 216 32 1 37 856 5 191 21 660 56 998 3 181 51 261 23 672 72 408 10 576
34 982 30 988 68 99 96 488 21 670 19 807 92 635 26 109 62 378 65 96 82 202 72 446 89 906 66 865 85 949 60 767 40 978 83 535 45 40 27 783 55 165 6 566 16 817 78 887 84 71 0 290 91 640 50 638 76 709 41 632 11 992 54 986 49 811 12 786 8 394 77 194 43 930 73 74 64 895 15 614 61 91 51 894 74 40 13 584 86 197 31 313 81 468 98 444 23 183 87 411 14 37 47 97 48 98 53 582 99 855 52 620 69 30 56 537 59 518 28 978 75 240 71 906 3 651 94 179 5 685 88 172 90 18 1 942 97 685 42 697 25 484 38 207 4 934 57 944 7 756 10 150 24 68 33 183 37 799 32 753 2 442 20 396 63 189 35 825 80 544 17 21 58 671 39 498 44 362 70 456 36 876 93 227 18 240 46 820 79 484 29 678 95 343 9 462 22 199 67 754
29 379 27 696 67 355 85 947 70 567 22 107 20 913 18 859 95 339 9 966 2 195 16 298 79 281 92 727 77 940 76 417 34 428 28 725 54 260 0 525 72 245 63 336 15 142 47 798 61 979 24 737 23 31 35 791 36 918 7 851 71 157 6 192 66 880 65 971 4 274 94 726 52 489 42 291 88 348 97 77 91 854 55 193 51 755 75 52 43 710 17 455 32 694 59 182 12 256 50 108 68 58 57 841 89 355 84 808 64 312 33 727 19 588 96 796 83 561 3 26 98 726 78 839 10 336 41 221 37 905 81 606 99 757 38 45 44 945 46 875 5 850 13 262 21 210 8 142 11 947 31 938 45 797 25 585 74 855 93 908 69 626 87 380 39 885 53 211 14 10 56 154 90 909 48 82 62 111 1 211 58 749 26 116 80 874 60 408 40 772 73 980 49 233 82 765 86 223 30 371
82 403 73 568 37 85 23 331 84 921 9 344 39 840 54 216 46 59 80 152 5 875 95 839 45 204 71 867 24 754 6 6 97 780 21 402 0 403 78 842 33 184 29 281 57 152 79 584 74 439 55 935 43 845 40 11 20 331 50 948 56 164 65 36 7 178 11 645 83 250 42 328 22 785 44 562 36 573 8 691 85 588 66 737 93 581 27 602 38 260 70 660 34 29 15 934 2 461 67 525 13 13 92 60 17 131 41 841 3 196 98 386 64 49 31 578 10 71 89 692 86 773 59 135 12 40 49 420 90 675 63 454 35 149 51 712 76 749 14 762 52 79 61 774 68 780 18 160 77 515 53 322 96 373 28 410 69 225 32 911 75 995 94 166 99 918 47 140 16 876 72 969 81 672 30 982 19 923 58 629 25 21 91 76 1 226 48 50 4 729 87 264 60 378 62 177 26 162 88 313
8 793 42 59 64 97 43 541 80 374 15 719 99 560 9 979 35 43 54 819 13 146 63 790 0 144 56 18 12 99 61 454 23 144 3 820 92 958 21 481 11 546 28 499 53 877 65 991 46 367 49 905 84 344 94 859 58 978 95 87 38 701 67 133 85 673 51 849 68 904 27 604 76 167 82 213 73 567 66 9 72 187 7 498 96 437 40 822 22 424 17 541 70 929 62 318 60 602 55 966 18 714 98 918 87 570 48 169 79 473 47 593 77 126 34 321 50 83 52 353 97 368 24 319 31 273 36 177 32 265 78 272 91 110 6 312 39 314 75 788 93 925 44 559 41 175 4 994 25 469 20 684 90 849 30 922 88 266 69 655 83 462 1 387 29 536 86 257 81 406 45 18 74 374 59 373 71 861 5 76 10 621 19 895 33 192 2 938 26 908 16 889 57 478 37 371 89 642 14 356
22 732 64 41 6 247 60 466 5 5 78 25 92 758 81 234 61 972 84 29 31 731 0 726 44 616 74 495 8 829 36 231 98 867 75 531 12 976 1 24 90 206 58 223 28 995 14 703 25 669 82 175 32 649 15 200 38 762 72 608 67 485 77 948 57 201 43 951 66 815 3 407 33 120 13 738 10 661 7 726 51 184 40 307 49 536 17 895 19 172 45 813 76 421 46 435 55 973 50 863 93 412 18 518 71 799 2 198 65 576 94 152 97 500 95 848 41 75 53 547 62 899 34 290 21 509 11 404 86 973 68 130 48 154 23 711 85 67 29 721 16 302 99 268 73 575 96 312 4 901 52 110 56 990 70 99 83 154 35 841 20 567 26 155 79 468 9 875 91 683 69 646 39 936 88 83 89 465 37 409 42 711 59 86 47 564 80 357 30 758 54 761 63 211 27 543 87 300 24 601
79 941 24 690 99 315 46 622 86 238 80 247 89 678 4 606 19 563 97 4 72 579 36 45 17 398 25 187 90 252 2 314 26 638 39 665 12 864 55 126 64 511 16 79 0 330 34 45 20 393 84 269 13 515 41 94 49 807 63 426 44 544 77 191 21 167 94 273 1 994 28 970 27 497 54 677 69 854 14 956 48 429 11 292 60 665 65 876 10 358 51 186 58 890 30 577 50 253 35 701 52 508 3 483 73 355 18 997 78 806 71 108 38 662 66 766 91 552 88 1000 53 567 82 30 92 292 70 567 93 734 22 234 81 487 95 595 42 971 59 53 75 507 8 764 33 162 68 600 57 810 43 905 37 890 76 148 6 409 40 794 85 338 83 148 96 318 32 553 67 584 7 824 15 744 31 342 62 168 29 268 5 626 98 761 74 821 61 864 47 627 56 571 87 359 9 88 45 101 23 941
93 705 19 308 75 615 83 114 84 125 27 578 34 274 97 969 37 799 92 622 16 437 98 122 0 667 51 731 86 181 20 649 85 259 14 244 26 596 22 920 80 425 88 148 41 732 91 511 56 118 21 403 23 232 2 367 53 845 95 993 43 608 90 653 13 406 5 317 65 288 96 370 69 690 38 103 9 307 7 182 67 336 8 988 1 329 25 924 11 51 39 823 6 802 61 985 17 256 57 380 55 846 49 806 63 719 52 696 3 147 59 317 71 229 54 708 24 9 62 777 18 867 32 249 30 709 4 814 70 288 40 781 72 664 66 615 64 750 73 515 58 964 82 910 35 875 50 89 87 978 31 422 36 814 47 123 10 307 68 460 46 643 28 60 74 857 48 108 81 821 99 373 44 521 76 488 78 583 29 158 77 408 94 211 33 527 42 18 89 847 45 284 12 552 79 623 60 44 15 318
29 571 23 162 38 590 40 396 5 729 37 249 2 941 33 426 19 888 57 930 26 963 15 574 11 911 73 290 77 507 94 990 86 799 25 823 52 173 91 635 17 888 35 798 14 171 31 610 46 917 3 553 87 131 44 939 72 357 59 696 39 120 21 763 89 951 76 328 58 7 68 884 48 401 6 161 80 596 60 117 4 245 50 482 12 223 13 876 71 593 64 567 45 703 61 655 47 905 93 98 66 368 18 362 96 547 88 224 84 4 54 514 28 639 20 394 78 604 90 600 75 713 22 819 99 249 1 410 55 412 81 522 42 835 10 811 85 965 82 749 63 572 67 35 49 841 62 469 51 970 56 993 65 28 9 233 27 984 69 780 98 663 36 299 7 329 30 9 70 437 8 767 83 736 0 431 79 162 53 777 97 622 43 510 41 49 92 181 34 416 74 486 32 56 24 794 95 981 16 780
24 402 87 608 55 17 72 463 99 897 75 737 14 193 37 553 31 165 22 788 65 548 81 17 16 166 50 196 1 537 74 21 59 178 47 407 51 171 92 44 76 771 45 962 80 342 68 210 46 232 48 850 86 956 18 396 35 46 4 421 21 337 19 907 89 147 0 199 13 319 91 790 61 912 63 697 42 623 83 984 67 864 96 347 66 573 26 409 33 273 82 498 54 750 95 721 27 597 70 165 34 769 98 830 5 349 11 65 10 847 17 662 90 787 79 405 53 8 56 304 71 451 7 264 36 748 6 709 43 750 49 597 77 378 3 909 64 442 23 384 2 336 94 555 28 289 29 75 20 456 78 474 41 187 38 42 60 555 25 121 57 507 8 797 52 382 9 49 30 60 73 163 93 501 15 128 69 334 44 498 40 616 85 54 62 777 97 781 58 721 88 301 32 452 84 239 12 86 39 533
26 315 4 180 0 377 30 645 80 691 71 695 5 993 51 782 47 418 53 918 60 461 46 617 79 320 94 802 39 165 52 793 18 212 65 306 92 477 40 419 1 517 76 662 69 575 99 98 12 750 20 841 67 412 75 495 3 12 74 760 45 191 33 861 90 775 10 112 42 693 89 850 61 338 36 388 62 988 98 322 11 873 32 531 21 223 70 886 48 567 58 144 41 732 56 874 25 313 77 459 16 619 73 180 28 43 63 101 35 731 43 815 59 244 44 425 6 466 88 95 54 312 9 885 83 184 37 312 93 786 84 880 85 985 23 23 31 596 57 5 96 701 55 658 50 637 24 590 38 662 68 259 91 317 86 636 15 886 14 303 97 72 7 586 87 834 78 381 8 788 34 546 66 558 72 250 29 353 19 175 17 366 13 610 22 861 2 522 27 871 95 793 64 249 81 872 49 32 82 903
59 275 25 135 0 16 89 457 58 232 12 785 98 293 44 948 52 846 7 626 20 822 4 373 35 179 41 716 14 358 32 492 53 494 26 170 43 845 75 367 81 608 54 737 36 349 13 515 61 862 97 498 56 198 68 757 71 150 45 731 76 230 3 166 88 252 67 670 86 801 73 693 42 272 77 2 5 40 84 918 22 445 28 53 79 169 1 272 78 744 47 211 60 308 95 381 72 875 33 80 55 773 51 650 27 797 23 105 30 122 38 246 2 800 99 393 8 586 6 776 10 983 69 679 57 736 87 880 18 170 80 981 94 99 50 280 17 480 93 99 85 652 29 268 16 599 37 514 31 476 9 596 48 450 64 261 92 103 46 962 39 32 19 817 91 680 15 55 21 829 34 709 90 145 11 488 62 487 24 884 66 408 70 261 40 911 82 791 83 97 49 730 96 482 63 304 65 996 74 911
7 211 17 394 78 180 68 602 66 591 35 932 83 129 85 916 93 69 10 276 90 827 70 105 97 624 54 192 0 587 88 657 6 482 47 687 56 831 31 371 63 807 58 70 5 962 77 762 65 978 67 215 57 86 69 831 30 632 42 564 34 775 32 269 9 943 71 66 46 773 81 92 84 427 72 352 75 909 48 373 1 461 62 214 15 165 95 573 74 696 50 610 55 642 40 653 37 674 25 125 64 840 27 861 96 147 39 612 2 69 49 881 98 997 45 755 16 146 38 75 13 503 99 277 8 807 29 976 24 368 44 150 76 106 33 879 20 293 51 985 18 252 21 324 4 351 91 453 52 456 23 523 92 452 19 138 3 897 60 167 73 200 82 18 79 998 53 922 14 119 61 258 26 693 80 647 94 194 89 391 36 969 41 67 59 620 12 78 87 809 86 250 22 992 43 52 28 423 11 110
0 873 30 212 34 866 42 530 67 517 61 543 73 553 8 93 84 143 20 173 2 435 40 298 52 584 46 489 94 616 65 700 41 857 4 179 6 477 28 39 12 767 80 871 23 632 74 642 68 483 25 91 95 809 76 968 44 349 24 863 66 513 90 725 59 908 14 60 93 874 18 950 85 653 48 502 38 35 89 737 43 318 56 446 51 886 11 220 98 926 54 968 22 175 9 849 7 411 63 292 5 835 88 79 47 135 53 832 19 747 83 460 79 119 96 162 26 259 70 198 16 169 39 498 27 644 71 937 50 66 82 934 3 610 58 354 86 522 75 808 97 410 10 218 87 309 49 218 62 396 1 735 33 390 21 274 72 777 31 677 15 25 81 496 69 74 60 905 78 989 32 340 99 228 29 757 77 493 36 684 13 323 64 591 57 410 35 715 92 730 17 229 91 895 55 654 45 45 37 603
91 360 94 823 88 899 47 533 9 895 82 165 83 883 70 128 56 340 89 947 19 89 74 618 29 457 35 788 80 189 23 938 63 512 24 968 97 729 18 354 26 297 72 655 10 901 39 385 25 243 3 869 16 577 21 629 37 790 49 263 45 942 12 517 15 115 53 449 36 145 84 93 30 801 86 617 50 389 41 771 62 117 13 726 20 916 48 246 90 869 31 291 51 810 57 270 78 321 68 696 67 206 5 62 58 894 69 447 2 477 27 126 33 544 93 556 28 533 77 149 85 156 79 37 96 227 11 876 43 463 14 441 55 105 66 702 87 127 99 333 60 480 0 611 40 684 76 513 44 573 8 892 95 425 17 34 6 819 46 80 98 653 59 936 64 870 7 981 71 353 34 23 1 167 32 547 22 814 81 180 54 329 61 866 38 412 65 317 75 14 92 132 4 889 73 299 52 806 42 276
48 148 25 907 0 94 57 998 79 877 40 295 85 121 78 568 60 867 95 12 19 5 83 398 91 457 17 685 93 685 88 620 94 518 73 884 63 422 98 812 7 71 65 160 70 577 77 911 31 955 32 891 36 748 15 248 87 483 8 194 34 213 82 468 90 109 96 944 11 620 53 510 69 100 61 500 86 163 55 503 66 725 30 870 35 853 23 530 10 935 5 553 21 416 51 957 81 688 13 930 42 400 80 316 3 945 4 366 62 265 2 528 44 21 52 794 1 817 37 197 84 51 49 44 64 385 6 385 54 197 67 943 9 894 22 776 97 29 99 964 43 151 89 452 46 59 50 107 76 429 14 785 58 789 39 873 72 50 16 279 41 172 74 515 47 223 27 272 38 790 45 889 12 743 26 338 18 686 75 14 33 513 92 695 29 284 24 380 68 446 56 343 71 882 20 756 59 656 28 223
34 780 95 563 10 906 29 555 98 115 43 608 73 178 80 159 88 70 5 385 25 479 9 819 8 93 66 782 2 617 59 916 57 892 82 693 14 52 83 943 63 881 62 668 91 176 56 73 74 706 78 678 47 609 3 995 84 6 13 820 28 693 12 777 64 718 20 93 81 935 76 800 32 975 41 752 96 920 52 831 97 679 70 646 39 204 49 311 22 649 90 765 24 488 55 724 75 103 42 958 18 630 67 710 85 547 77 728 19 682 6 265 27 578 46 174 60 597 94 319 50 485 7 379 30 91 40 120 68 317 65 478 53 731 93 32 21 83 26 328 45 234 54 703 31 714 72 258 92 757 33 989 79 690 17 188 44 529 61 956 51 857 0 240 37 128 89 160 58 743 4 165 99 763 16 809 38 806 86 320 1 830 69 49 11 412 87 412 15 461 23 441 71 855 36 986 35 513 48 326
87 340 50 956 76 166 16 369 13 340 47 347 44 332 75 780 99 460 30 928 91 896 79 279 11 335 18 735 24 895 86 731 31 602 60 408 41 319 34 918 38 100 57 912 51 953 4 253 29 519 20 796 33 574 23 744 93 375 71 701 54 485 46 262 17 486 81 31 12 663 85 505 58 930 90 739 26 735 39 549 27 532 77 973 5 241 6 2 45 942 74 600 7 510 92 258 43 184 72 396 42 265 63 436 19 846 94 194 10 233 8 293 36 290 49 110 65 36 0 400 62 721 32 259 56 356 37 989 84 61 2 461 73 280 59 565 95 239 55 392 21 866 78 526 83 318 67 294 25 952 53 569 89 688 69 485 52 458 9 409 15 580 35 470 61 79 82 574 88 50 70 762 22 491 98 527 64 432 68 383 48 465 3 47 14 34 40 64 80 721 66 110 97 636 96 51 28 975 1 176
48 863 51 524 43 832 42 970 82 190 30 511 8 745 20 664 62 83 91 75 24 853 70 444 88 627 77 745 37 819 46 122 41 643 9 36 3 306 86 150 2 758 73 538 19 146 21 703 92 532 27 825 4 545 31 717 71 584 34 29 6 510 68 37 17 854 64 997 39 125 26 653 28 287 96 581 72 576 90 987 66 738 84 782 61 366 89 496 94 401 60 322 16 442 5 370 56 445 58 996 32 219 50 23 57 959 59 668 83 299 22 365 55 765 35 48 99 967 44 966 97 877 10 390 74 194 49 745 47 488 78 805 7 718 93 412 29 118 33 516 15 736 80 229 11 778 75 554 38 431 12 896 54 969 65 685 85 760 40 698 53 613 95 838 52 577 63 629 14 200 76 769 23 984 67 468 69 919 25 434 79 855 0 726 87 998 98 163 13 47 45 351 81 842 36 706 1 814 18 634
11 550 73 239 25 143 56 75 2 205 55 788 35 884 86 248 4 800 81 877 42 578 29 344 8 973 17 838 58 248 52 196 83 69 99 652 9 293 12 586 67 712 68 595 3 38 38 8 26 552 64 655 85 537 89 501 13 758 19 367 60 42 31 987 46 4 1 603 84 639 91 513 88 888 33 942 22 609 20 29 96 18 94 686 43 178 97 879 74 611 98 432 61 741 87 136 71 658 44 209 80 102 24 289 21 859 41 896 82 519 48 824 70 446 95 215 72 748 34 837 79 330 28 647 75 429 93 971 7 684 14 707 6 901 23 947 65 984 69 429 47 419 62 394 30 442 76 677 90 988 27 114 49 226 66 504 57 611 36 518 32 42 10 261 50 759 53 302 0 845 59 971 77 431 45 771 5 885 63 270 15 876 51 324 37 121 39 944 16 931 92 823 78 137 18 844 54 302 40 788
77 200 82 798 85 358 52 163 36 997 43 510 27 542 67 14 20 798 22 411 45 391 55 801 1 18 15 700 32 516 98 5 26 736 95 793 46 377 89 444 83 881 80 641 81 581 88 558 70 959 41 885 37 985 76 834 40 545 56 297 12 132 64 849 34 36 39 667 23 956 50 605 92 959 5 588 59 19 99 735 2 83 71 931 14 156 86 901 96 941 97 385 63 8 6 41 48 298 10 695 73 402 21 879 24 350 17 779 90 355 87 695 30 952 69 330 72 130 33 912 62 109 51 863 0 84 68 454 78 400 84 297 53 603 57 210 42 163 54 347 38 735 9 784 58 301 28 477 65 966 3 814 19 232 61 816 49 73 13 576 35 797 47 767 79 460 8 176 29 7 18 225 31 465 7 834 60 944 94 554 93 843 11 190 25 476 44 465 75 386 91 407 16 888 66 37 74 639 4 48
42 590 52 688 70 861 95 550 27 65 61 878 4 242 57 737 50 111 16 206 5 129 7 300 2 815 76 631 13 646 17 92 32 552 24 638 11 973 74 557 46 788 12 667 10 383 73 943 37 712 90 620 55 490 65 32 29 105 79 753 45 859 53 331 0 76 40 175 14 795 87 486 28 849 86 8 36 251 44 577 64 981 9 847 3 677 49 738 51 987 33 817 21 785 56 926 89 671 93 863 59 137 54 914 82 999 67 40 99 666 22 967 18 262 97 924 72 527 20 716 92 461 38 795 58 379 91 741 85 752 77 195 63 643 84 881 8 243 1 352 25 54 30 314 34 471 71 766 69 418 98 654 66 509 48 987 31 500 62 266 81 486 94 400 6 378 35 389 75 284 80 381 78 449 47 970 15 521 88 220 26 23 43 472 68 370 19 341 23 460 96 684 39 151 41 129 83 882 60 894
58 962 86 115 68 502 46 513 39 473 90 624 12 538 28 107 47 930 9 703 77 352 51 28 70 58 50 612 13 981 5 148 60 161 7 526 40 479 45 365 10 214 11 848 69 796 65 56 33 395 41 285 74 81 34 107 82 445 29 236 16 612 31 400 43 418 62 371 88 231 36 977 98 894 49 360 73 682 30 910 23 236 56 987 14 387 66 169 91 646 2 863 20 868 0 657 3 682 25 943 64 905 83 835 26 913 84 925 89 996 79 160 52 188 22 93 37 959 57 615 32 997 85 385 59 93 8 266 42 815 38 86 67 822 27 798 53 523 80 971 78 270 92 844 6 641 54 129 17 56 76 820 95 775 94 54 44 956 81 250 96 305 87 404 72 578 93 136 99 301 24 703 21 673 18 459 55 289 97 907 35 665 63 674 1 52 75 779 15 585 48 289 71 853 4 910 61 654 19 660
88 380 7 388 57 497 13 46 89 68 61 991 27 364 33 618 40 289 46 605 1 169 84 56 56 883 64 977 35 38 34 545 90 879 75 849 65 969 25 214 41 527 83 562 22 891 24 874 16 493 95 599 48 652 80 249 70 849 30 625 59 820 71 592 9 884 11 656 99 209 12 43 39 929 76 264 78 570 36 637 43 223 19 359 60 607 62 290 94 85 77 354 17 986 31 73 18 707 63 975 55 62 38 653 44 504 82 718 2 410 72 51 37 221 54 696 96 178 93 445 74 278 0 305 97 491 52 341 6 440 87 227 15 985 29 237 42 548 73 695 4 167 85 227 69 542 51 192 67 153 53 83 28 42 81 499 26 121 32 332 20 756 86 30 66 565 10 556 21 706 79 930 14 698 8 631 91 8 92 19 50 903 5 539 23 512 45 60 47 640 3 943 58 204 68 423 49 748 98 930
18 929 39 450 1 134 10 207 0 986 55 878 68 461 30 782 27 270 69 224 77 784 40 166 91 487 99 178 50 738 58 455 57 392 59 108 62 917 88 444 12 490 70 572 95 966 15 517 85 499 28 861 2 213 5 634 53 619 11 139 52 888 22 564 82 988 64 428 87 395 78 558 34 78 89 186 29 798 97 808 20 573 8 902 36 834 32 748 65 680 13 6 26 201 23 737 74 94 94 447 92 609 44 333 93 654 67 158 16 269 83 24 71 339 84 815 60 665 48 603 33 66 63 417 25 471 49 255 37 498 75 609 51 499 4 123 54 599 19 490 43 327 73 557 86 571 38 231 66 628 76 569 79 602 96 111 9 6 72 479 21 512 17 47 90 866 31 167 56 337 81 773 42 190 7 223 14 580 35 128 98 877 61 717 3 645 45 733 47 990 80 625 46 958 41 117 24 89 6 450
77 457 76 234 23 125 56 920 2 860 38 16 71 64 95 601 34 730 11 120 53 20 0 181 30 178 94 471 62 803 82 20 20 862 75 614 80 127 19 264 1 227 6 795 33 615 63 349 17 239 52 628 36 666 7 428 59 700 91 308 92 305 65 111 96 303 70 861 79 757 18 911 15 741 37 773 83 69 12 873 41 451 5 982 16 265 93 767 4 633 50 821 3 800 78 922 46 986 86 845 24 794 29 221 44 522 90 100 26 203 67 861 51 717 74 810 97 445 69 957 64 696 14 817 72 328 42 695 55 566 98 896 43 585 58 380 57 689 87 570 13 452 31 283 99 563 35 804 8 503 39 840 73 735 68 324 45 405 60 772 22 985 66 629 54 588 48 107 9 335 32 678 88 76 84 971 49 539 89 666 61 284 28 848 25 190 81 450 10 850 40 980 85 986 27 15 47 110 21 716
85 636 19 996 6 788 96 654 91 972 67 847 3 900 83 966 20 178 70 808 95 824 1 303 28 639 73 162 61 657 4 6 50 669 10 903 15 678 63 475 53 540 84 417 45 235 54 289 89 18 82 858 13 986 93 789 48 438 94 972 87 928 88 579 97 938 79 133 34 958 72 363 51 730 23 123 32 874 0 611 14 557 86 565 68 770 24 198 78 935 16 786 65 197 62 458 2 128 75 74 41 470 39 71 59 493 30 506 21 573 76 339 22 177 64 821 69 524 5 363 57 223 55 822 44 715 90 796 27 79 98 243 46 848 12 168 81 162 26 907 66 318 40 483 37 404 99 391 71 801 18 381 58 742 33 334 52 404 43 842 60 916 56 875 7 927 49 165 25 489 74 337 47 624 36 427 92 77 35 783 9 204 17 484 38 273 11 39 8 651 29 172 80 79 31 392 42 45 77 607
97 136 59 931 94 125 40 108 3 19 90 666 34 416 31 56 16 959 85 628 44 242 32 899 53 622 43 46 64 709 23 336 62 734 93 548 60 271 28 717 71 868 89 300 91 279 65 243 35 175 66 643 55 291 2 751 42 807 19 385 22 402 14 831 82 544 52 120 18 961 58 792 29 375 72 906 27 580 69 140 39 695 74 88 79 514 5 897 86 944 46 23 45 525 73 844 54 822 96 380 48 333 0 173 11 273 20 81 87 625 95 420 80 782 9 359 67 753 7 473 76 697 50 459 51 370 84 641 33 941 8 837 24 63 75 21 70 874 4 411 12 72 17 276 1 162 56 301 57 922 98 344 61 24 21 738 30 699 77 46 47 245 83 248 68 760 99 159 13 368 37 176 36 77 88 820 38 969 63 343 81 935 25 510 41 211 78 400 92 306 10 683 49 564 6 680 26 923 15 405
81 554 63 386 21 313 83 948 65 707 10 608 44 308 17 292 11 193 96 331 71 545 78 729 67 848 66 577 42 682 3 606 73 598 58 302 6 391 27 445 69 574 18 542 62 355 86 993 50 864 39 902 80 733 51 496 87 320 38 538 2 104 98 596 28 882 48 97 12 146 76 288 88 751 97 989 31 486 7 240 85 327 36 782 77 454 16 881 26 171 33 774 72 624 15 127 41 949 46 831 34 819 90 454 20 71 13 513 79 775 29 792 95 292 23 335 4 871 22 636 59 935 49 745 40 788 45 464 8 310 35 621 93 559 19 53 61 618 74 78 37 122 60 817 70 678 43 751 52 659 1 970 91 786 94 945 99 478 5 118 9 371 64 503 24 142 47 424 0 432 75 979 55 632 84 717 54 483 32 57 92 997 25 92 14 418 57 657 89 146 30 283 56 298 53 458 82 885 68 278
99 31 84 322 68 629 71 283 13 66 98 690 39 838 26 305 6 592 19 742 25 96 56 327 74 122 77 50 36 148 2 169 17 78 55 200 61 427 22 668 52 394 4 191 63 898 11 227 58 456 42 797 7 965 76 434 10 34 8 844 72 839 86 936 1 931 23 955 88 635 3 50 92 736 95 515 18 395 27 665 41 810 29 674 44 578 82 61 65 1000 79 5 83 552 47 380 89 525 64 29 40 202 91 283 93 843 14 532 48 866 85 261 51 819 0 906 37 882 59 577 66 571 20 640 33 729 70 453 60 474 49 645 38 48 94 857 97 979 73 790 34 804 21 143 5 451 75 584 81 136 78 454 53 328 67 66 16 86 46 69 62 385 54 718 96 826 57 908 45 628 35 582 31 842 69 334 12 584 30 843 87 862 9 516 43 120 32 856 90 96 24 275 28 55 15 37 80 56 50 245
84 718 81 176 56 63 70 829 96 912 32 605 57 822 85 716 35 63 1 598 40 547 73 832 50 101 42 878 41 934 23 212 64 728 88 456 89 630 2 459 10 674 82 397 45 803 37 598 95 300 69 353 99 704 43 653 34 999 86 359 68 367 27 866 53 807 28 499 79 896 87 545 17 213 52 757 76 240 90 916 15 591 55 390 38 306 12 906 75 334 18 842 93 860 71 119 21 675 46 334 49 433 65 703 78 374 26 947 9 638 59 916 16 957 51 584 47 131 33 536 11 678 14 454 66 33 91 740 54 562 98 628 72 602 6 470 31 893 7 243 58 657 62 817 44 422 97 132 19 967 24 822 61 391 63 654 39 871 5 673 30 905 20 451 0 55 92 558 8 408 67 330 22 91 13 818 83 166 60 967 3 720 74 799 94 407 48 302 80 569 77 703 29 265 25 319 4 777 36 929
72 669 98 340 17 807 84 168 70 326 23 38 62 359 86 81 30 461 99 388 89 618 80 101 5 791 14 965 94 364 27 893 34 284 61 613 79 446 87 388 67 332 51 92 29 296 66 758 43 367 81 372 54 309 76 206 6 897 83 921 18 970 41 444 49 745 10 515 46 140 38 590 47 429 91 598 21 557 26 957 19 612 11 699 13 507 85 937 0 655 88 655 9 69 15 791 63 909 96 425 25 979 7 294 65 657 45 545 53 17 92 785 4 538 73 868 32 343 3 254 82 719 58 700 48 560 50 581 64 365 60 12 20 69 33 909 90 878 39 890 28 358 24 736 56 887 78 757 8 956 77 983 69 839 12 925 1 686 37 624 2 527 97 785 44 230 42 27 75 355 52 500 16 46 55 204 40 123 68 401 74 109 95 931 59 318 71 270 57 816 93 648 36 4 22 149 31 903 35 505
45 37 18 484 41 205 30 22 80 44 47 870 26 179 38 211 98 82 93 219 60 130 59 308 82 168 54 490 36 642 9 680 8 580 31 407 64 236 97 940 87 583 13 616 16 97 62 641 71 386 73 153 79 693 22 71 51 874 33 887 15 284 10 936 27 799 11 386 86 791 32 177 91 564 17 163 46 274 20 339 0 308 37 381 95 317 57 496 3 762 92 760 72 621 4 225 68 626 23 984 28 758 44 740 6 562 2 476 88 24 99 307 50 791 77 282 81 996 65 400 19 125 84 17 21 865 35 788 74 766 1 742 69 462 14 847 96 22 43 40 25 526 5 681 94 633 90 615 63 260 78 655 52 890 66 30 7 25 49 698 39 912 58 937 53 625 83 857 89 663 76 562 85 422 42 158 24 137 55 342 48 575 61 974 67 111 34 604 40 186 12 410 56 208 29 710 70 377 75 195
30 956 48 64 61 795 77 746 1 573 44 445 72 722 51 269 59 675 4 360 92 676 97 758 12 643 52 464 31 568 8 358 84 179 66 789 10 223 62 174 20 508 96 799 49 117 15 518 67 252 99 279 53 730 24 350 50 584 65 317 42 794 0 393 56 379 16 511 37 109 27 106 11 365 26 91 41 763 43 503 54 66 58 931 79 40 17 154 64 725 55 136 23 752 68 375 98 17 18 618 63 287 90 487 33 165 82 971 21 327 89 106 19 426 7 43 85 655 76 948 38 898 5 366 14 893 13 958 69 110 80 266 25 520 60 893 9 555 39 381 78 436 3 704 2 675 88 971 47 890 86 506 95 540 83 372 45 251 71 264 75 823 22 796 87 458 32 485 57 774 46 293 29 291 94 56 28 771 73 959 70 932 6 823 40 458 91 583 93 438 36 797 81 610 34 701 35 639 74 743
37 45 8 967 17 88 14 948 93 593 41 955 96 494 39 642 69 26 67 138 3 16 24 477 86 110 43 648 47 323 73 699 15 373 56 48 49 117 98 131 12 147 90 189 28 404 42 460 21 572 36 723 33 370 40 810 18 51 78 475 29 144 95 547 5 230 61 653 66 268 85 311 34 65 51 944 77 56 9 662 81 917 70 629 53 536 38 995 65 77 88 730 23 744 7 582 16 381 20 882 4 744 52 728 22 304 45 265 31 837 30 911 26 708 55 701 99 132 13 682 46 604 27 321 76 422 19 414 10 650 48 915 92 251 50 774 87 838 59 541 97 356 32 145 83 104 62 593 2 353 57 453 89 942 11 493 72 844 0 50 94 458 25 302 84 104 91 322 58 396 64 720 6 353 82 612 71 775 79 987 54 41 60 743 35 194 74 282 75 372 44 788 1 629 63 421 80 817 68 372
84 670 33 47 13 214 93 440 99 871 51 826 73 975 2 32 95 854 64 317 15 658 17 635 89 729 35 911 75 386 45 709 25 923 46 582 88 277 20 655 61 680 10 584 36 684 32 623 83 465 58 995 37 112 6 608 94 884 62 968 53 579 41 517 50 27 59 825 21 746 0 799 71 191 79 411 91 925 90 374 40 328 98 847 28 359 11 220 80 476 85 211 34 1 18 933 92 499 55 702 52 254 1 243 77 899 22 760 76 954 87 318 8 804 16 831 70 716 29 208 81 473 78 246 49 981 60 566 66 17 38 104 5 979 82 594 19 826 67 730 9 911 12 269 47 658 57 935 7 431 42 35 74 857 39 141 97 9 43 527 65 846 14 372 4 286 63 661 96 676 3 71 24 926 68 638 56 176 69 619 27 685 72 78 30 554 86 84 54 665 26 609 31 926 23 271 44 839 48 972
28 334 37 618 80 122 97 81 31 741 57 56 96 367 2 466 88 859 27 713 85 543 59 438 46 40 22 645 71 242 55 945 68 343 25 481 50 204 58 549 4 233 93 338 87 687 66 375 11 642 60 871 34 405 76 461 18 492 12 971 86 968 79 355 53 797 49 295 8 937 26 924 44 352 70 686 91 721 83 358 45 206 23 738 75 334 99 454 74 110 51 589 92 685 69 786 56 104 90 74 62 873 41 822 40 306 15 337 17 318 5 54 48 917 94 337 0 341 7 267 6 519 43 863 20 980 42 313 63 237 9 629 29 8 19 428 14 709 81 223 1 690 33 146 47 342 67 294 36 763 61 836 54 340 73 783 30 173 95 14 89 700 10 270 3 968 38 470 72 256 16 875 35 310 24 689 39 743 13 751 78 468 98 617 82 748 21 888 77 245 52 235 64 161 32 688 84 388 65 884
76 545 50 788 8 637 61 348 72 767 53 760 85 25 63 218 62 286 36 512 93 413 74 543 94 533 52 225 26 742 49 367 38 382 22 189 43 531 59 322 1 524 75 894 88 342 73 162 25 703 3 266 70 56 84 244 9 550 92 868 39 392 58 96 19 831 15 179 60 496 71 294 65 509 89 524 5 397 98 6 80 87 31 547 97 113 78 554 12 33 55 791 99 262 51 488 46 138 86 475 41 600 42 134 69 889 40 608 44 200 17 954 35 44 0 40 13 329 90 682 6 574 14 717 81 569 57 269 30 588 82 584 4 582 95 645 18 725 54 558 27 210 24 812 66 492 16 277 28 580 11 603 64 715 34 548 83 988 45 730 91 478 68 560 29 243 33 369 67 744 96 379 20 109 47 781 56 598 7 782 2 436 37 895 87 991 21 575 79 626 48 422 77 412 10 662 32 762 23 964
99 658 80 82 75 276 94 790 25 584 76 17 11 196 4 845 82 887 10 916 50 149 78 10 64 790 2 680 96 903 71 15 12 311 16 833 33 553 46 976 67 714 53 137 92 469 21 352 49 379 72 503 90 128 56 71 20 82 57 530 73 802 63 833 77 376 36 84 43 24 8 434 74 873 34 132 42 267 13 142 6 114 3 579 30 92 70 357 91 815 44 648 47 447 28 931 40 489 7 736 58 737 93 518 19 715 69 693 52 632 54 360 51 408 87 303 79 78 39 325 81 891 32 216 26 760 84 446 0 755 22 56 88 913 98 332 17 616 29 577 27 886 61 32 24 150 45 173 83 974 23 742 85 957 97 828 35 784 66 10 89 850 60 922 68 337 15 667 14 86 62 341 18 472 9 701 31 297 65 964 5 104 48 243 86 51 38 258 41 810 37 864 1 591 59 938 55 955 95 126
74 740 15 605 64 817 65 56 31 105 36 215 66 182 47 442 58 476 78 95 92 327 9 560 8 855 21 413 12 196 18 724 38 983 7 798 39 595 57 513 54 731 19 490 49 643 20 965 80 709 62 543 23 458 5 267 24 776 84 742 13 771 89 814 90 815 77 891 11 608 75 314 42 125 96 531 50 448 45 779 27 311 0 774 82 254 70 665 71 394 32 947 41 62 72 892 98 786 94 723 59 747 43 673 81 952 40 965 93 74 88 751 28 919 16 625 46 301 97 523 34 379 1 624 3 917 99 239 61 982 63 528 4 103 86 833 79 736 51 414 55 993 67 879 52 419 53 628 60 570 48 49 10 673 29 50 73 803 76 159 33 554 26 816 85 206 25 793 68 901 6 546 87 41 95 846 22 154 30 476 83 719 56 635 91 250 35 229 44 212 37 389 14 348 2 736 69 698 17 698
6 629 49 260 26 4 78 378 76 403 29 998 38 831 32 99 30 950 56 869 65 1000 48 465 82 116 0 475 33 718 71 821 61 903 58 443 31 485 64 196 98 269 92 597 57 804 89 913 16 299 62 239 28 412 73 189 74 622 35 30 20 293 67 353 2 993 59 58 60 854 93 30 22 828 10 455 8 905 1 228 52 679 13 839 17 625 90 871 55 3 68 461 43 208 41 80 19 897 46 133 79 562 84 1000 45 809 11 616 96 936 54 383 69 713 77 963 14 753 7 90 34 168 70 38 5 691 81 834 40 590 50 714 80 706 97 929 21 882 66 564 88 939 36 320 83 151 86 886 72 968 87 28 9 188 63 325 85 689 75 575 39 831 23 557 25 570 94 395 24 237 4 888 42 830 53 913 15 16 91 253 3 80 47 400 12 54 44 85 99 938 27 473 37 82 18 586 95 341 51 614
2 257 70 144 26 883 84 811 83 243 73 685 49 716 5 525 60 499 77 69 55 467 66 774 93 653 15 837 4 420 40 859 13 579 98 713 47 404 45 413 41 77 3 514 76 493 36 227 7 171 72 999 20 805 38 881 62 503 69 900 59 186 6 202 42 732 32 584 33 804 30 632 17 965 16 168 0 446 35 532 92 187 34 737 96 378 29 81 88 391 95 403 23 449 82 467 1 448 25 256 19 940 46 85 28 538 80 564 61 691 11 48 99 532 48 631 18 623 9 55 67 227 54 678 91 269 43 647 50 736 22 895 37 705 81 364 78 706 97 739 57 396 44 807 74 290 56 438 12 316 8 788 75 498 10 273 87 439 79 319 58 848 65 137 39 780 31 526 52 261 68 664 90 430 63 890 71 916 21 250 24 157 27 759 53 377 85 138 14 971 89 139 94 256 51 818 86 960 64 547
72 855 61 434 65 538 37 809 93 25 33 799 97 316 43 938 27 744 51 341 44 682 94 244 92 638 68 671 9 718 38 652 62 832 82 211 1 914 14 605 23 472 19 995 80 227 41 29 86 133 34 366 7 583 2 457 25 857 29 133 8 715 39 385 74 535 81 440 3 378 35 231 63 695 26 289 40 54 13 96 5 495 70 929 28 884 59 493 30 143 12 487 77 576 76 99 50 737 60 239 11 820 96 646 78 20 4 447 75 318 45 308 64 900 52 460 31 245 36 278 87 735 6 259 49 31 20 778 57 430 42 155 58 323 98 123 48 318 89 840 54 549 21 378 10 418 79 531 17 436 73 886 53 7 16 436 0 68 84 582 88 3 18 602 67 792 22 576 85 771 66 481 15 696 24 2 71 896 69 594 99 874 91 149 47 301 90 8 46 400 55 689 32 888 83 118 95 454 56 603
10 10 34 631 51 519 3 556 35 517 72 397 37 907 17 835 32 361 96 531 25 495 65 379 33 691 44 542 22 625 28 87 36 346 90 662 68 757 27 657 58 911 77 794 55 113 69 130 93 752 21 793 45 770 79 83 12 185 18 317 0 585 4 802 49 273 5 658 95 510 97 17 38 716 83 381 87 567 40 465 41 74 46 879 94 957 39 636 19 27 64 353 47 275 61 215 81 93 70 681 59 179 71 678 6 644 13 450 53 687 9 89 62 92 1 818 20 121 26 364 11 294 14 668 73 208 99 525 63 437 57 390 78 999 23 334 43 60 76 390 60 668 89 427 67 13 66 997 7 106 75 285 8 976 98 189 52 387 31 949 82 871 91 743 74 461 30 852 54 451 16 837 24 423 42 903 48 916 2 486 56 601 15 624 84 753 88 88 86 342 29 135 85 194 92 95 50 255 80 560
0 111 84 611 4 612 62 349 13 504 40 656 52 593 32 436 97 103 11 40 54 572 41 332 95 141 16 179 77 223 12 761 47 680 17 254 90 974 81 903 50 358 73 385 44 990 19 338 53 992 35 219 58 767 45 924 98 398 61 256 33 992 75 608 69 379 39 258 23 494 37 332 2 925 27 629 38 648 57 883 67 515 76 428 7 802 78 72 72 51 64 530 14 20 22 759 83 351 10 3 60 559 91 229 9 603 26 953 80 539 49 336 63 46 71 458 28 96 25 768 34 899 86 550 65 503 5 837 94 771 18 878 99 747 51 723 92 432 59 856 96 50 82 936 8 216 70 159 43 274 48 590 31 884 56 335 29 138 74 491 68 540 36 263 85 462 87 133 42 706 89 247 1 902 79 452 46 839 21 985 88 748 6 968 20 349 55 836 3 280 15 705 24 891 66 963 30 233 93 350
39 246 18 860 64 234 27 413 85 778 50 852 48 127 57 512 74 565 82 799 29 307 17 865 95 108 12 646 38 792 63 652 34 373 43 114 30 209 73 163 22 215 54 740 51 895 1 23 42 930 0 783 35 998 24 169 65 127 4 13 71 196 52 33 90 171 32 885 89 446 19 958 96 14 91 110 70 118 44 76 6 762 78 574 84 420 61 668 31 666 99 580 26 696 86 357 10 808 14 507 83 58 2 552 93 419 3 463 37 182 13 241 45 628 59 970 16 519 62 977 72 539 67 879 21 591 80 441 5 387 69 688 28 72 49 529 81 894 77 835 68 330 55 214 11 806 23 951 88 97 7 297 66 650 25 308 60 194 40 180 9 425 87 801 33 939 47 257 58 621 79 975 53 652 41 579 98 559 94 386 20 78 15 637 46 932 92 527 76 126 8 689 56 713 97 401 36 213 75 896
13 192 59 278 1 527 51 192 31 510 3 935 15 487 47 421 77 984 10 796 52 523 9 726 4 602 57 309 41 873 64 448 79 123 91 758 88 286 0 776 90 24 53 770 63 198 74 585 75 908 46 1000 99 246 42 821 27 553 16 883 33 953 78 216 68 126 25 427 82 506 19 1000 14 93 2 369 39 623 67 161 28 792 49 231 20 575 22 6 92 783 48 686 69 952 5 386 89 80 26 657 6 79 83 260 44 179 60 631 81 205 24 24 95 705 80 510 37 474 43 145 11 553 61 963 85 104 58 725 34 494 12 542 96 15 84 986 45 65 65 889 93 320 23 756 94 54 50 969 35 665 36 904 54 453 62 406 56 212 87 418 40 848 21 709 97 212 73 699 55 516 7 700 86 693 98 79 66 766 17 453 8 126 70 98 18 99 32 924 30 598 71 795 29 43 76 962 38 264 72 424
89 452 60 44 4 261 34 785 46 663 74 430 58 453 64 417 80 448 39 657 54 937 41 550 37 487 68 28 81 944 11 138 35 70 43 710 87 11 10 154 65 447 31 121 97 311 19 907 33 372 51 250 72 519 82 821 88 978 91 181 66 548 38 512 70 154 25 422 98 386 32 395 15 773 99 730 55 23 79 379 85 76 27 212 48 531 83 696 77 490 8 523 49 935 94 148 71 254 6 497 2 995 73 12 93 408 17 934 92 592 95 545 24 943 96 843 7 615 12 712 9 469 75 426 30 668 52 229 42 184 13 58 69 370 21 471 26 150 90 265 86 172 62 508 67 940 23 626 53 470 56 621 14 3 20 863 84 366 59 901 47 80 63 648 28 362 61 363 29 430 50 16 76 14 78 606 36 681 5 784 3 802 40 560 18 186 44 509 16 366 0 459 45 674 57 557 1 803 22 553
55 157 69 847 31 672 22 688 75 277 26 200 65 581 79 857 74 112 58 546 47 592 23 33 1 935 64 719 46 57 25 809 18 675 10 347 42 236 98 760 24 798 3 232 80 315 34 81 13 939 81 594 99 501 12 23 16 532 2 26 97 399 91 220 63 150 11 865 14 518 44 513 92 219 21 730 57 998 32 192 61 203 17 586 68 249 93 133 77 400 28 179 15 567 7 363 5 29 20 851 33 287 76 715 51 441 30 260 87 336 59 310 41 238 88 61 40 934 0 572 60 809 37 430 78 676 8 653 19 110 54 513 66 858 36 789 50 697 82 19 84 435 70 717 56 26 85 769 52 838 86 132 90 206 43 496 9 935 83 29 94 823 38 765 53 946 49 473 4 656 72 611 45 963 71 237 29 718 62 570 67 924 73 974 89 126 6 812 95 548 39 65 48 375 96 700 35 128 27 983
79 924 65 664 0 497 52 925 17 89 58 701 89 867 24 450 22 534 27 137 13 573 39 834 85 637 66 995 97 505 98 152 1 716 93 615 28 17 84 392 99 128 96 293 59 820 78 449 8 286 51 585 94 148 11 770 19 975 75 670 49 997 82 524 67 679 10 524 33 309 14 308 30 434 40 960 47 10 44 676 46 508 43 362 73 604 68 879 37 955 42 298 60 529 80 971 29 892 74 316 71 654 91 508 83 430 56 403 2 265 62 250 61 766 35 41 48 456 41 612 69 592 20 243 6 757 15 406 45 360 4 651 55 225 77 934 76 946 95 912 70 649 87 661 18 844 50 745 34 346 9 816 26 373 7 206 16 325 38 286 63 874 21 719 54 879 32 356 31 333 88 894 12 583 86 148 64 562 53 815 23 612 90 733 92 296 3 480 25 803 57 107 72 240 36 963 81 762 5 599
12 326 44 56 99 604 46 25 32 65 71 663 28 97 63 657 4 480 45 772 90 897 52 78 36 634 43 931 20 390 47 190 85 10 23 795 61 259 81 244 70 758 27 39 80 988 16 151 76 850 0 719 79 451 82 750 96 150 64 957 40 956 29 714 78 649 38 491 22 358 13 76 87 40 68 235 84 295 77 478 25 822 97 414 73 554 17 902 41 770 39 325 3 327 65 420 33 704 30 118 55 480 14 156 26 605 93 742 50 532 10 935 19 83 7 525 69 970 59 764 18 708 42 592 51 51 74 180 83 950 31 871 5 371 62 27 21 140 58 974 37 974 92 914 88 13 24 473 66 516 34 818 75 340 8 465 56 888 1 547 89 347 35 547 67 963 53 834 6 100 72 528 91 687 15 777 9 541 2 527 95 635 49 312 11 215 48 141 60 507 86 585 57 44 98 871 54 696 94 89
75 610 52 671 93 427 95 683 94 216 33 626 59 769 7 374 3 364 53 938 47 652 90 271 85 783 13 223 65 415 27 225 0 366 73 24 58 123 69 264 96 502 83 47 48 370 29 102 81 570 66 627 21 95 70 333 31 596 12 207 44 568 42 107 98 910 17 327 20 986 79 299 41 659 82 707 28 816 10 159 60 576 43 196 26 375 35 315 99 464 24 500 49 464 40 438 15 704 68 34 14 146 97 266 1 912 6 282 37 228 62 434 32 842 89 228 25 149 9 859 54 963 22 835 71 600 39 67 38 675 11 333 88 239 72 526 55 699 57 586 45 122 78 872 5 193 19 173 77 140 61 973 4 867 30 567 18 283 80 707 67 926 64 923 50 466 16 489 56 857 87 381 91 156 51 161 76 291 74 388 36 415 34 128 92 470 46 438 63 171 86 263 2 894 84 163 23 486 8 730
48 442 42 313 55 469 32 557 58 534 47 382 61 977 78 767 51 450 85 685 64 619 75 798 62 467 96 407 29 341 41 26 76 436 84 658 90 87 15 182 26 433 56 896 23 11 67 104 10 495 8 934 60 437 0 810 3 403 69 69 53 162 28 785 77 334 59 102 49 541 82 355 38 345 70 917 1 648 21 190 63 915 52 928 6 637 22 971 12 788 65 225 68 248 39 609 31 517 81 15 99 536 19 373 50 927 14 427 7 571 20 263 92 364 9 854 86 763 89 633 25 301 18 728 33 209 40 416 4 353 72 99 88 572 95 117 13 695 79 574 94 982 2 797 97 945 35 853 37 348 5 212 71 901 73 110 45 359 27 553 36 961 46 543 24 708 91 235 98 562 57 474 83 908 93 729 11 928 80 858 44 712 16 806 54 282 34 152 74 518 30 331 87 249 17 582 66 193 43 191
79 164 44 812 13 599 72 82 14 80 71 777 95 612 98 263 38 313 37 689 52 350 4 119 70 418 80 445 11 462 32 26 3 173 41 441 86 866 55 97 29 415 73 366 90 113 0 255 77 283 39 744 74 804 18 22 57 369 63 185 58 501 65 717 93 643 42 556 92 415 35 463 69 300 61 158 47 786 45 87 97 437 85 503 99 969 8 151 9 902 17 167 84 490 51 624 28 493 10 307 49 329 50 884 25 30 22 78 15 89 40 919 88 359 54 564 48 81 23 644 46 62 20 482 21 270 5 444 66 457 83 881 53 786 43 297 19 34 34 66 78 417 91 193 27 133 33 787 87 228 6 541 67 464 30 815 81 61 36 161 76 102 82 980 31 725 94 662 24 535 64 262 7 293 1 867 75 160 56 145 2 439 12 635 26 618 60 260 59 216 68 703 16 370 89 432 96 60 62 596
32 356 3 743 80 110 52 695 53 180 51 18 19 227 93 565 37 163 9 35 79 562 40 679 67 955 27 513 11 738 2 819 65 224 47 874 63 31 62 878 84 394 96 923 24 27 55 461 54 547 13 722 14 685 10 258 61 913 76 837 60 81 68 635 34 432 58 739 92 380 15 231 86 943 78 335 46 914 5 802 8 150 45 654 56 261 7 448 0 89 50 190 97 164 89 414 73 699 41 502 31 134 36 436 83 147 23 109 75 913 43 518 28 571 26 394 18 236 21 722 91 675 88 90 48 621 74 460 64 609 44 9 22 567 85 316 81 90 59 319 72 460 30 170 57 562 6 820 29 627 25 416 20 292 49 590 12 678 33 549 77 454 71 382 39 947 35 673 69 221 94 884 87 269 17 812 1 592 90 15 38 214 82 970 70 539 66 294 4 467 16 625 95 419 99 228 42 260 98 907
68 320 74 54 64 167 98 294 30 196 13 872 83 104 37 617 5 727 29 286 40 990 97 178 95 204 20 351 6 4 41 482 72 52 2 323 28 91 42 665 26 741 23 829 14 881 3 998 78 422 19 467 47 625 90 191 0 514 84 674 43 15 32 351 9 206 12 487 16 461 58 541 59 865 22 928 54 558 88 305 65 767 21 993 75 310 18 145 50 370 15 275 66 597 24 634 55 125 45 406 39 463 51 387 7 46 35 639 63 481 27 18 87 256 96 197 91 281 86 306 89 450 81 902 36 530 53 188 62 576 10 670 77 59 76 138 71 700 11 439 34 723 92 859 8 464 60 820 94 508 17 72 25 426 52 439 67 665 56 901 80 884 85 299 33 781 61 907 4 584 46 315 1 17 70 347 93 229 44 481 57 889 99 685 79 944 48 219 69 235 49 398 73 305 38 816 82 941 31 360
85 96 33 817 74 715 72 659 88 781 25 562 69 986 79 233 86 474 34 687 4 116 11 1000 3 981 17 524 52 280 1 560 12 141 51 60 95 573 10 532 42 160 83 451 99 11 78 333 2 438 32 87 21 214 63 850 90 934 89 417 55 655 13 652 92 772 8 146 64 601 36 670 62 803 70 96 47 485 68 522 67 604 94 872 77 51 60 886 59 371 53 301 19 638 0 53 38 187 87 726 18 170 40 217 30 246 14 830 27 116 43 510 31 498 46 773 66 302 57 139 84 707 61 180 16 141 75 506 71 697 98 382 29 177 80 759 23 646 7 281 20 961 39 341 48 430 24 484 91 657 58 411 37 451 26 131 15 945 6 821 22 108 41 821 28 443 49 415 93 234 35 631 45 416 82 940 54 47 65 529 97 527 76 981 5 139 96 142 73 11 50 446 9 740 44 865 56 368 81 842
90 473 23 442 93 738 19 470 92 539 8 816 26 10 89 387 5 41 15 241 34 334 75 525 44 646 79 517 70 692 84 937 14 617 94 393 74 131 83 971 65 193 25 23 71 310 28 645 35 643 22 890 86 869 56 899 50 650 80 503 42 721 7 411 31 89 17 471 2 444 57 331 27 39 48 897 66 475 60 67 18 704 21 932 1 922 85 977 52 596 47 634 46 810 55 459 3 847 77 440 49 153 38 510 10 956 12 51 81 654 53 637 62 991 88 796 0 735 96 526 82 445 99 436 9 529 87 127 78 986 33 507 61 219 40 806 11 327 64 193 76 968 41 270 13 269 91 135 6 935 20 916 43 467 59 512 54 464 95 577 37 791 4 202 36 894 45 435 72 357 98 689 73 619 32 83 69 2 24 938 39 340 30 603 97 227 68 852 58 339 29 313 51 503 63 834 16 835 67 228
68 773 99 317 84 747 45 688 50 387 16 407 41 978 78 460 37 997 10 859 18 683 17 256 79 638 56 488 97 717 96 11 38 686 11 836 51 914 33 355 62 73 63 965 64 810 72 750 87 23 60 691 12 147 47 701 6 93 29 409 76 775 39 105 2 695 59 626 89 371 92 781 48 888 28 416 49 127 20 155 44 224 86 247 26 230 21 323 82 152 73 81 77 20 9 685 35 325 0 850 88 119 19 95 98 519 70 92 22 931 3 955 85 237 43 613 15 334 40 432 58 863 93 364 95 301 7 473 57 464 55 170 34 297 8 498 52 518 32 933 54 754 24 302 13 686 67 712 66 30 4 782 14 81 75 30 69 893 90 100 23 37 36 214 27 548 94 389 42 577 30 120 46 981 80 109 5 82 31 630 25 631 71 653 53 819 61 566 65 823 91 935 1 620 74 11 81 643 83 290
26 945 8 675 69 183 80 233 65 789 16 227 53 958 4 509 24 804 99 326 85 270 93 371 97 570 67 949 76 584 96 137 43 643 73 552 56 842 35 785 40 832 41 874 59 19 6 488 30 914 78 971 15 83 89 624 49 127 71 824 14 716 54 657 92 630 50 517 18 889 0 967 94 936 36 866 3 586 17 837 95 949 42 811 83 873 10 487 63 736 82 761 88 932 79 757 58 449 91 494 86 455 77 115 19 845 72 566 66 709 57 325 98 979 60 200 61 171 62 312 12 965 47 52 34 49 39 932 32 305 1 39 21 366 74 254 87 411 45 90 37 279 5 577 64 378 2 225 20 891 38 476 23 332 75 935 84 822 31 919 25 254 44 518 52 136 48 23 13 99 29 820 46 633 27 809 33 152 9 569 22 356 90 331 81 122 7 933 68 325 11 830 28 493 70 150 55 880 51 208
1 627 66 183 87 944 48 101 74 709 70 389 89 936 98 350 46 56 93 963 56 425 22 538 64 735 34 45 55 57 17 152 40 616 5 417 31 684 32 927 60 910 57 809 6 514 11 293 96 795 18 597 77 581 7 467 71 824 76 742 69 13 20 281 67 170 58 750 53 561 28 878 59 698 30 322 82 172 78 352 52 106 19 153 43 506 81 338 85 295 14 782 4 118 75 852 21 639 99 889 94 218 47 451 80 592 15 765 54 953 42 673 45 395 27 938 68 228 63 383 25 83 88 722 50 975 2 367 37 926 24 257 83 831 9 47 13 511 12 453 62 635 84 335 72 581 73 797 49 4 86 204 29 907 16 454 61 107 65 93 91 45 41 385 90 125 36 50 8 996 79 496 51 845 26 548 39 486 10 239 97 886 0 511 33 717 38 783 95 115 3 805 23 938 35 621 92 358 44 44
89 6 71 2 14 129 31 607 40 805 3 260 32 436 95 35 73 135 92 121 90 307 2 319 10 572 28 499 58 59 88 767 11 579 48 175 75 106 50 194 4 216 63 176 21 984 57 782 12 824 26 840 20 501 53 654 51 938 23 151 15 136 93 634 91 347 65 268 61 946 5 444 16 406 78 568 99 397 85 691 39 38 41 82 34 804 76 64 55 762 33 125 45 816 17 454 72 276 1 93 19 771 66 431 98 749 47 696 56 333 38 161 7 433 36 210 62 633 77 575 42 842 96 697 81 228 25 83 94 148 13 279 0 473 69 370 84 476 44 630 82 659 9 88 8 261 79 598 86 232 70 138 29 697 59 377 87 335 24 699 60 321 37 999 97 990 43 830 46 249 67 845 68 250 64 18 22 739 52 865 54 347 18 379 83 446 80 169 30 603 6 933 27 227 74 865 35 444 49 508
94 27 90 658 7 187 13 847 84 944 77 320 78 525 0 3 86 823 35 836 18 156 87 115 82 151 36 600 85 693 67 780 23 329 83 130 11 522 12 343 51 323 8 311 95 495 19 192 50 923 92 601 89 955 28 980 2 388 56 563 65 773 54 999 17 232 76 161 68 448 47 571 60 467 74 244 93 285 16 764 38 327 91 163 42 436 81 233 33 985 52 101 6 942 55 61 43 472 53 3 98 513 41 771 49 165 40 963 37 705 70 760 69 795 34 479 39 440 4 946 27 852 9 19 46 226 59 247 30 958 63 493 22 775 10 792 75 185 61 432 99 85 45 540 1 765 15 376 20 234 96 833 44 164 66 610 5 947 24 109 32 201 31 940 21 412 97 27 14 748 57 775 64 381 88 8 79 308 80 77 72 84 26 93 29 15 73 621 62 597 58 120 71 145 25 388 3 299 48 955
59 126 85 189 34 337 45 262 56 974 9 865 7 786 46 807 54 596 51 410 57 177 61 312 71 354 98 761 3 966 23 369 79 21 36 319 53 78 69 868 27 809 50 1 68 726 6 216 19 977 84 212 91 147 92 277 72 309 28 872 5 656 76 135 21 88 74 434 87 213 4 29 49 36 86 409 64 217 39 696 35 829 26 273 96 268 2 585 8 799 38 422 14 68 97 747 73 980 41 648 22 362 12 1000 80 342 48 981 15 719 89 992 18 917 47 461 55 904 70 915 93 54 25 279 32 787 10 488 94 449 67 752 83 717 77 22 75 245 17 579 0 290 11 999 33 362 30 228 52 888 62 333 16 314 31 639 29 121 66 772 60 460 40 662 95 907 88 312 13 791 20 151 1 605 37 7 81 904 65 131 24 680 63 638 90 416 43 699 78 152 58 450 44 221 82 702 99 637 42 661
74 764 93 397 48 786 86 273 89 639 79 15 57 1 54 688 73 920 3 632 75 257 58 585 90 18 19 380 27 454 6 143 38 400 65 538 72 236 87 787 45 182 22 179 11 959 70 634 55 288 64 418 32 985 50 186 84 634 35 805 47 761 34 750 33 820 88 178 56 324 8 352 23 98 62 757 99 83 31 726 13 366 9 701 26 745 21 357 12 906 1 591 24 343 2 418 95 326 43 665 66 222 82 152 39 666 81 809 91 977 76 627 96 601 20 790 92 620 46 731 17 538 63 436 78 324 51 556 71 716 80 285 25 109 37 602 16 21 83 507 28 738 30 74 41 247 97 570 59 429 53 220 5 783 61 658 0 27 52 53 49 380 29 210 4 258 10 32 68 89 98 720 15 841 85 4 36 534 7 565 18 197 60 329 40 1 14 45 94 204 77 948 44 765 42 908 67 120 69 290
98 324 53 524 18 858 46 849 33 807 58 27 23 415 50 130 54 230 25 337 35 756 91 683 81 46 71 816 48 273 34 105 28 998 88 948 90 549 79 906 89 373 67 537 64 959 1 985 36 781 76 36 4 507 29 170 95 596 49 258 96 41 13 453 12 869 82 964 41 54 69 759 66 370 68 516 19 669 47 732 60 699 52 106 8 526 45 594 97 744 93 375 57 841 24 934 27 886 38 786 75 408 62 673 22 850 92 536 9 902 0 277 37 920 85 526 31 263 74 138 72 678 39 443 94 413 26 422 55 274 43 545 3 60 15 464 11 988 86 26 83 867 59 285 32 913 84 270 20 623 14 780 5 662 56 650 51 286 21 804 17 45 16 589 40 453 42 645 73 319 65 781 61 638 99 267 70 342 7 95 63 394 6 855 77 422 78 650 80 279 2 545 87 615 44 596 10 270 30 696
18 777 91 391 94 972 0 185 36 5 70 468 23 826 54 694 34 836 88 775 73 627 58 77 86 903 27 426 25 697 75 42 39 1 32 476 11 909 98 847 40 109 13 650 5 497 84 167 37 943 67 61 87 468 74 274 53 754 30 820 80 89 85 874 97 822 9 432 49 76 38 533 6 99 77 477 33 571 56 235 81 206 29 145 14 940 76 711 41 567 31 853 16 904 93 731 51 477 92 352 46 140 96 699 12 959 7 947 3 960 42 628 65 456 66 831 79 847 24 686 47 301 45 779 26 121 50 243 52 118 43 265 22 16 89 956 21 982 8 128 44 421 28 73 20 105 78 724 48 494 55 757 99 554 82 233 64 831 83 469 2 950 68 503 61 177 19 541 57 744 71 687 15 123 63 251 59 538 72 284 17 492 95 127 4 980 69 613 1 683 35 391 10 84 90 391 60 787 62 946
75 283 94 335 64 142 91 562 90 240 43 860 25 60 57 796 69 651 16 539 74 528 28 508 45 640 4 532 24 999 52 673 1 333 14 434 41 542 95 775 26 2 12 640 46 552 13 356 79 221 92 975 56 585 8 514 70 654 73 252 51 497 85 323 59 326 77 6 88 488 60 587 82 239 97 565 98 242 11 231 53 983 15 342 5 704 22 155 20 719 40 627 30 203 47 513 29 642 37 535 39 941 65 166 34 213 44 359 49 838 62 574 27 26 78 236 36 943 31 896 3 744 10 37 71 767 18 764 48 786 33 730 81 192 6 56 87 562 99 27 0 629 58 698 21 914 83 638 66 850 96 280 61 375 67 896 35 528 54 747 19 955 76 683 50 508 86 338 89 757 84 93 55 762 23 483 9 655 93 329 68 75 17 372 7 4 32 839 63 256 72 144 38 140 80 310 42 370 2 77
11 509 97 866 94 424 14 985 61 431 53 809 28 892 43 357 27 645 77 159 41 555 67 562 8 779 99 713 83 286 98 1000 56 888 34 182 59 297 63 526 32 713 69 98 66 952 3 883 36 87 92 700 24 809 6 299 38 615 82 103 13 362 89 213 47 949 90 622 26 496 85 585 25 684 84 464 20 81 35 519 76 795 64 60 16 983 52 978 65 359 46 398 29 617 30 836 58 945 48 646 15 687 22 147 12 804 75 930 19 450 10 953 49 62 73 842 60 909 93 617 0 8 68 961 39 812 44 293 33 844 86 59 42 848 91 645 5 514 9 786 81 876 80 386 95 535 45 747 4 136 7 328 57 650 62 645 71 671 31 985 51 492 55 665 18 719 21 543 87 596 17 309 37 156 88 202 23 876 79 955 78 161 1 327 74 875 2 735 50 476 72 593 70 744 54 277 40 917 96 145
19 560 29 336 84 19 94 193 73 588 64 408 37 107 46 991 40 954 63 59 20 870 18 389 76 734 36 724 75 621 8 124 27 692 87 408 52 675 1 433 44 381 10 381 66 968 17 264 68 996 3 517 23 510 39 869 88 940 31 937 58 586 59 178 79 416 96 73 6 528 25 817 57 630 30 727 41 659 42 763 89 80 74 483 82 912 69 18 62 937 77 721 83 238 97 425 0 81 71 967 86 380 54 515 80 701 43 58 48 406 11 168 85 46 9 72 45 190 91 116 50 12 14 585 67 83 38 618 92 942 32 831 81 65 99 503 95 185 90 252 34 532 61 480 53 867 26 442 56 42 51 861 15 195 72 861 28 405 22 175 47 575 4 437 93 417 24 484 70 808 33 304 78 888 5 332 7 894 60 724 2 575 55 420 12 804 35 338 16 893 98 679 13 232 49 62 21 400 65 908
46 345 95 275 18 563 49 91 71 941 73 267 35 704 81 609 14 190 99 156 17 606 42 364 60 529 36 823 75 871 22 328 61 203 90 121 51 961 64 903 32 511 55 140 39 383 10 399 5 248 86 480 93 843 7 261 80 8 92 995 98 954 84 623 2 155 50 736 26 388 87 167 27 299 16 587 68 358 23 100 11 600 38 707 59 550 48 411 19 612 96 208 43 770 79 106 37 40 30 579 58 310 21 5 91 510 13 557 62 616 94 986 63 101 82 416 25 561 41 590 34 394 53 577 57 795 1 570 77 354 3 879 74 73 78 921 85 488 56 518 33 168 89 696 97 612 20 540 40 8 28 304 0 851 44 444 8 542 29 808 54 13 24 721 12 890 31 922 83 183 15 394 47 759 76 576 66 877 9 724 69 108 67 904 52 60 4 773 70 647 88 787 72 489 45 524 65 929 6 363
77 138 31 551 78 906 74 18 96 855 83 636 38 465 72 408 7 563 89 289 45 79 79 668 57 437 6 951 10 801 27 523 41 278 61 704 94 969 33 607 95 166 84 385 48 496 9 118 82 192 8 235 73 826 55 724 11 798 99 20 3 349 50 563 80 610 85 274 54 543 97 950 60 963 14 864 18 916 90 621 51 784 81 473 65 545 1 43 16 92 5 248 19 168 76 619 52 278 69 546 15 880 32 817 29 27 88 52 0 991 17 893 71 386 13 750 64 423 34 625 66 692 59 529 75 675 68 804 91 487 92 196 67 429 39 304 56 614 58 634 93 701 28 341 20 526 62 744 63 144 24 504 46 454 26 506 35 698 98 863 23 420 86 437 25 9 2 403 42 824 47 135 21 296 43 928 12 368 36 403 40 12 4 152 70 16 53 168 49 255 22 731 87 339 30 105 37 670 44 875
4 266 15 287 28 617 32 420 89 720 37 491 3 927 17 801 44 200 23 344 91 380 40 873 86 339 68 300 97 584 1 561 76 442 75 591 16 92 46 171 12 732 98 341 73 411 45 947 72 724 39 422 5 459 2 450 79 515 13 68 14 216 36 916 18 893 71 732 60 819 48 36 27 506 87 813 19 860 58 136 84 932 66 158 38 785 61 495 90 88 53 212 74 505 81 510 96 283 30 985 26 417 43 386 62 762 78 552 95 866 80 159 54 758 31 349 7 446 11 679 99 626 0 82 92 861 67 887 93 178 55 275 56 360 33 867 69 746 83 459 22 441 24 442 94 704 70 128 25 453 9 156 47 727 59 761 10 87 63 320 49 953 77 431 29 107 42 689 85 680 35 713 50 451 20 144 88 913 57 538 8 793 52 734 64 397 65 62 6 474 34 736 41 773 21 658 51 755 82 869
63 690 97 392 68 307 99 803 76 647 81 330 6 717 96 189 49 59 66 14 86 696 35 393 98 126 42 527 56 412 12 21 36 792 54 228 47 612 5 418 60 440 65 146 30 258 11 321 20 568 72 965 57 91 88 586 50 491 45 867 53 649 1 780 52 7 74 169 22 319 91 910 43 933 7 696 48 828 3 900 55 465 37 879 78 47 31 334 46 400 14 916 59 995 10 82 2 950 73 508 26 447 8 497 41 242 83 215 19 37 18 830 0 342 9 122 27 988 39 179 70 310 75 564 67 101 32 638 94 780 89 354 79 159 44 393 85 478 4 318 21 711 58 127 87 581 84 833 64 343 51 602 29 626 13 969 92 729 69 354 33 207 16 630 90 593 34 96 62 952 61 551 77 917 24 360 25 764 28 242 71 457 82 13 23 916 17 640 93 915 95 782 40 214 15 798 80 16 38 878
13 454 35 232 22 425 0 369 20 314 37 392 91 717 93 251 4 281 60 36 79 708 14 75 7 959 84 934 52 166 19 756 98 271 71 572 70 646 51 900 46 470 55 384 38 318 81 725 34 935 31 738 47 704 78 408 27 145 30 201 88 998 75 450 11 841 39 858 92 902 5 759 96 5 9 247 89 166 29 859 12 967 6 336 58 128 61 528 53 106 18 758 65 226 85 825 25 20 24 852 97 652 17 764 69 423 10 193 77 191 72 38 57 469 42 448 62 639 56 953 33 832 66 185 54 52 1 857 26 196 64 440 59 283 8 612 41 682 50 850 74 900 43 551 16 953 32 904 15 240 80 453 45 291 23 309 63 600 94 570 28 249 21 561 48 165 2 366 90 844 99 400 82 39 87 950 40 786 67 213 49 828 73 444 95 632 36 751 44 496 86 390 68 218 76 198 83 803 3 628
28 460 57 607 83 660 19 99 88 84 86 634 9 192 12 614 72 863 65 469 74 878 81 709 10 788 42 137 41 442 2 782 8 137 53 458 21 292 25 263 71 80 95 268 43 844 60 333 30 821 76 561 77 581 54 110 24 15 33 664 97 355 84 451 75 632 35 919 94 922 61 810 27 651 38 969 11 468 68 648 0 673 91 634 26 351 56 652 51 24 69 743 36 297 14 334 67 641 50 810 34 712 18 582 32 220 98 299 20 819 89 521 59 242 13 779 22 318 23 629 29 223 37 546 93 598 62 342 40 602 96 144 64 530 55 970 92 10 58 401 15 977 80 662 73 967 45 849 46 590 70 116 90 825 4 174 3 893 82 644 5 865 39 573 44 369 78 359 49 91 6 709 87 43 85 282 17 644 66 952 99 809 31 703 52 230 48 904 16 617 7 560 47 213 1 694 63 760 79 245
23 917 63 901 19 739 83 413 94 386 87 13 79 865 21 616 29 812 57 748 16 371 52 155 0 5 34 335 73 593 81 117 30 88 1 670 28 139 44 150 9 415 24 413 72 712 98 624 11 257 58 726 82 14 95 749 25 518 46 396 77 623 55 704 76 480 53 875 91 461 62 288 35 425 41 339 37 890 85 862 20 411 54 684 50 806 22 239 6 832 61 67 2 389 78 309 65 806 47 434 93 964 48 105 10 134 51 189 97 632 90 883 39 426 31 113 42 444 33 90 12 993 13 767 7 845 68 798 8 496 89 806 60 531 84 754 67 766 80 639 66 886 49 384 18 44 75 826 3 938 14 909 27 279 86 269 64 833 38 291 96 363 32 125 15 916 45 957 99 230 4 13 70 590 17 821 59 47 36 43 92 740 5 210 88 897 26 426 69 429 74 549 43 920 56 426 71 490 40 194
44 478 69 340 63 985 83 771 15 370 51 393 99 292 65 864 52 390 71 763 45 809 90 227 76 3 31 443 73 910 88 696 54 267 98 728 81 700 72 250 47 51 64 625 60 140 53 105 8 267 18 426 58 954 74 215 26 483 93 227 61 861 97 969 55 620 57 151 40 927 86 787 94 609 14 943 68 416 89 500 59 856 80 414 20 665 29 169 77 240 9 440 19 399 13 781 41 168 85 91 36 55 37 526 56 826 49 112 27 288 48 59 32 514 5 427 25 297 62 353 23 519 1 901 24 520 30 237 11 181 38 155 35 996 78 444 12 701 16 191 33 456 43 606 91 90 0 812 28 333 50 304 75 464 3 24 70 18 87 993 95 722 46 434 34 107 66 725 82 152 2 98 92 491 84 741 42 12 21 840 96 655 17 599 67 151 7 68 10 480 6 105 4 373 39 741 22 540 79 201
2 170 83 453 88 506 38 960 71 767 69 985 55 73 51 846 56 885 66 367 45 732 29 231 22 485 64 904 67 843 31 730 4 345 65 548 96 417 11 2 98 523 72 61 50 766 94 173 6 936 74 172 40 96 70 121 44 832 92 424 37 83 34 935 49 716 89 245 68 690 54 920 97 964 82 64 9 976 78 621 87 965 73 857 20 848 24 331 39 668 76 681 57 581 52 426 46 450 12 299 30 223 58 222 3 323 62 727 42 259 27 718 85 220 21 537 43 397 13 522 15 953 48 688 26 965 47 626 7 992 95 259 59 667 23 370 17 61 0 422 32 560 36 713 84 467 99 898 80 882 18 257 61 500 25 10 33 436 28 97 91 285 77 329 75 936 35 45 53 113 60 650 1 842 63 791 5 657 14 775 41 298 19 935 86 892 16 595 93 797 10 54 81 849 90 387 8 177 79 600
37 534 66 974 63 355 91 160 86 227 34 142 19 999 13 181 58 496 18 967 43 467 27 930 55 192 87 628 75 921 50 788 30 489 85 185 98 799 62 276 67 561 71 298 2 660 47 828 16 703 6 939 17 873 9 439 56 674 49 417 88 705 42 392 54 978 81 69 20 886 1 636 11 385 21 793 23 890 89 884 15 446 82 635 61 616 95 675 32 334 25 358 35 245 29 182 12 631 33 632 70 909 73 745 57 818 14 111 7 158 36 134 0 132 72 476 68 739 96 512 41 74 93 57 78 70 94 62 80 558 4 854 44 462 74 850 10 722 77 527 31 344 38 985 65 896 51 74 97 29 69 918 39 107 52 733 46 720 83 479 53 958 26 364 76 154 28 505 84 591 8 128 48 940 79 24 45 856 64 811 3 192 92 54 24 450 22 535 40 421 90 316 59 741 60 158 5 421 99 334
87 65 94 428 57 732 77 257 19 874 71 697 27 463 28 648 15 236 32 540 84 607 79 388 85 763 4 577 20 193 0 722 42 396 43 74 92 283 68 382 80 78 74 587 48 380 3 749 59 543 96 567 38 465 91 600 61 164 64 497 45 536 52 996 21 265 18 61 23 411 12 6 56 593 24 620 39 258 89 901 16 435 47 502 7 45 44 352 65 641 5 882 53 797 54 206 40 94 17 889 31 198 9 796 81 563 50 457 2 324 36 152 72 206 75 381 95 974 46 5 62 615 26 130 51 643 99 144 67 712 86 388 1 279 14 598 70 441 69 702 33 90 8 280 58 526 76 873 10 630 37 423 34 773 63 524 25 836 66 354 35 607 41 25 73 337 83 823 30 331 11 185 49 842 98 853 55 721 78 461 29 641 90 447 97 778 60 709 93 722 22 549 13 241 6 646 88 791 82 45
39 366 36 340 59 651 26 863 71 999 41 152 57 831 55 437 32 539 17 674 34 560 44 513 35 901 81 127 16 793 45 601 50 193 62 341 51 898 37 814 13 254 40 812 52 517 42 579 60 168 25 919 8 24 33 872 18 345 56 192 76 340 19 381 91 787 98 649 61 49 84 492 31 220 54 166 11 956 10 767 89 575 58 409 79 78 80 145 93 811 27 541 66 250 75 153 5 194 43 436 94 58 14 672 30 248 64 660 38 735 97 556 9 830 29 60 53 651 4 421 78 666 12 468 96 348 6 764 88 253 83 810 90 896 24 940 74 416 87 153 0 440 3 968 46 36 69 468 49 90 92 116 15 133 7 161 23 623 68 80 85 946 99 224 72 413 67 919 22 715 20 314 47 218 70 190 65 447 2 215 86 710 48 679 95 961 73 359 21 259 1 109 82 735 77 42 63 652 28 218
99 727 71 844 8 855 30 597 10 134 2 992 88 272 15 143 16 87 91 613 58 164 51 900 98 164 1 270 34 159 19 446 59 955 9 994 43 394 33 773 65 400 57 532 4 332 86 116 84 939 18 678 6 100 52 285 93 742 63 206 80 472 37 644 14 750 97 443 13 237 94 624 31 643 42 280 25 92 81 198 53 109 21 502 75 53 12 664 41 509 90 169 28 403 23 459 44 925 73 409 82 420 27 414 26 533 48 920 38 571 77 462 62 803 83 315 32 611 0 14 7 406 66 922 61 498 56 924 17 543 29 73 24 911 45 431 3 965 50 401 67 642 40 988 69 132 35 577 5 527 76 80 96 624 39 485 79 271 70 800 78 148 89 121 92 811 60 156 72 513 95 207 74 261 11 626 49 85 85 180 47 709 46 278 55 458 36 257 22 812 87 479 54 80 64 412 68 209 20 285
86 473 94 655 61 774 12 831 62 654 45 128 21 534 13 521 16 611 39 352 75 829 25 114 22 347 76 608 71 308 54 963 8 129 27 180 31 359 56 963 81 293 48 331 85 741 1 16 58 592 5 455 82 323 29 137 30 508 96 623 77 982 34 751 0 818 91 940 97 251 7 761 40 489 66 785 74 460 47 358 28 976 83 667 36 74 26 956 53 848 37 992 44 426 78 376 41 953 4 980 95 77 64 295 51 328 38 606 59 79 11 441 99 521 42 121 17 780 67 525 69 95 15 758 19 602 68 343 2 453 72 631 79 447 55 335 14 240 70 719 43 168 6 523 89 203 46 133 50 498 87 388 93 990 35 694 84 777 90 198 33 940 20 74 23 883 92 928 52 472 18 199 80 984 57 892 24 748 60 442 73 353 9 25 32 565 88 349 98 753 65 707 10 534 49 402 3 756 63 204
71 623 17 653 66 19 18 764 61 801 2 415 58 377 84 684 23 905 37 887 74 78 86 393 35 271 44 475 53 261 99 75 1 155 6 276 41 323 96 413 82 411 8 167 65 303 69 583 92 834 47 296 42 713 0 38 9 272 77 514 46 856 48 606 83 818 59 401 67 627 94 886 93 726 76 504 81 683 98 657 3 310 38 917 27 276 60 13 4 846 64 114 20 799 30 980 12 227 31 704 62 213 79 408 57 379 16 732 72 618 75 812 29 899 36 875 25 235 33 973 50 24 34 402 78 845 28 751 91 845 95 917 7 556 63 388 43 414 22 897 85 196 40 207 70 711 55 654 11 720 26 799 97 597 5 940 80 501 39 975 87 774 19 590 13 993 88 74 90 207 51 732 14 326 54 635 73 642 21 874 49 709 45 891 89 530 24 366 10 304 52 596 56 85 15 871 68 665 32 498
80 172 96 633 82 184 53 186 25 690 24 981 20 149 28 938 83 343 37 116 67 202 36 767 34 32 3 116 45 52 32 966 4 964 72 548 99 838 46 938 35 869 79 313 31 378 55 572 91 593 76 571 9 757 54 809 69 285 8 506 70 878 90 677 13 253 44 850 21 155 15 325 1 130 29 973 98 911 43 18 10 408 92 871 57 676 38 841 88 243 51 517 2 817 23 640 60 518 71 663 41 320 5 171 17 607 93 773 95 183 84 212 62 450 6 901 11 400 0 465 30 840 56 722 18 255 68 88 87 284 49 432 50 600 14 349 77 875 64 820 89 763 16 380 33 245 59 521 65 189 74 553 7 164 73 549 47 244 22 964 94 928 85 434 52 974 61 131 75 212 12 64 40 911 86 552 58 689 26 311 19 13 48 482 63 156 42 562 27 9 78 191 81 255 97 600 39 741 66 334
55 97 80 477 15 300 76 362 98 114 10 901 81 347 49 875 30 560 54 864 88 698 91 79 27 303 78 312 52 414 72 414 65 872 3 735 79 966 96 67 14 505 77 150 87 416 47 294 38 317 89 512 67 824 35 134 0 335 51 278 4 980 43 716 57 680 29 771 33 919 61 602 17 11 85 735 48 384 56 243 60 866 59 865 83 638 2 916 70 575 92 406 93 114 44 560 25 264 53 118 8 617 26 105 37 455 1 213 39 645 12 218 84 557 45 495 32 767 11 786 40 723 20 949 99 883 90 730 58 373 62 780 5 295 64 816 74 411 75 892 24 505 7 348 21 213 69 886 41 333 22 847 95 627 18 551 68 24 63 172 97 606 9 897 28 43 13 903 34 655 16 881 50 911 23 298 94 585 71 35 6 562 31 750 86 501 66 401 42 564 73 558 46 491 82 115 36 505 19 854
22 263 61 688 3 618 18 443 40 735 26 266 17 674 95 229 10 288 27 720 58 314 55 727 93 632 85 221 83 457 32 544 24 308 87 285 94 804 89 297 1 94 2 232 7 286 59 542 28 282 16 607 73 732 81 10 8 909 64 76 62 368 11 618 41 35 36 190 86 351 92 532 60 44 75 33 46 441 39 609 79 546 49 588 97 805 33 949 80 897 71 52 91 894 53 40 78 851 98 94 5 510 23 772 12 543 44 26 48 886 0 822 74 221 21 491 90 959 54 402 56 201 4 770 14 376 29 816 35 530 51 995 37 636 52 667 30 118 50 23 84 655 42 311 13 348 15 144 65 661 76 338 82 245 38 403 34 615 45 411 20 15 88 848 47 875 43 879 19 376 96 93 25 886 68 715 57 811 66 720 31 305 67 140 69 890 99 395 9 846 6 466 72 889 77 58 63 165 70 651
2 427 83 840 79 503 17 908 74 851 86 455 35 518 50 857 4 80 8 583 64 583 23 830 81 750 85 557 0 645 24 486 32 789 38 381 26 635 61 720 92 640 48 555 98 62 44 314 97 189 12 722 67 893 43 254 77 60 56 575 42 654 84 977 88 213 15 184 6 62 52 418 62 546 36 14 10 180 60 776 89 142 95 730 66 90 93 580 41 633 63 692 47 145 39 149 75 706 7 166 55 664 25 602 3 928 16 367 37 850 34 890 31 516 78 971 40 505 69 975 72 974 76 344 29 498 13 985 59 258 20 387 65 407 51 823 68 375 94 409 58 450 87 313 90 924 18 18 46 277 73 265 91 631 27 535 57 675 9 743 71 660 19 804 28 538 99 555 5 198 30 49 45 648 53 30 80 77 96 130 70 975 54 537 33 324 14 110 82 127 49 551 11 101 22 541 21 886 1 231
88 884 10 923 70 830 25 497 51 53 11 193 52 387 81 833 71 930 57 690 27 855 73 481 87 693 6 3 49 292 56 609 79 502 2 260 42 662 13 770 44 458 74 435 72 74 80 705 5 393 36 688 69 687 0 591 35 906 18 722 4 768 78 244 75 909 64 888 99 402 43 475 31 20 95 85 33 568 65 961 29 695 1 794 26 345 14 655 85 707 20 495 86 995 62 176 98 246 93 509 46 878 48 300 89 585 28 634 23 703 34 930 67 954 59 479 50 543 47 204 3 269 55 806 94 528 37 636 63 63 84 893 12 532 58 981 96 415 41 40 54 465 97 492 92 90 24 835 7 341 40 933 16 177 8 876 90 322 38 242 77 856 15 775 45 222 66 598 91 693 32 947 60 409 39 800 21 459 17 530 30 108 82 579 9 427 53 494 68 811 22 866 61 334 76 686 19 694 83 657
83 905 33 792 56 650 60 294 40 862 64 512 57 318 44 327 19 19 30 679 25 69 24 845 11 409 9 207 48 768 1 317 53 122 43 698 75 661 22 168 37 888 86 283 38 720 46 184 31 111 41 404 91 252 7 371 14 902 58 62 59 341 95 892 65 727 82 847 15 605 61 116 13 256 76 726 72 146 62 120 79 69 55 946 17 569 27 700 88 804 73 120 26 889 77 205 97 317 42 163 2 118 94 836 28 764 18 974 81 216 85 719 87 340 8 549 6 399 49 937 71 10 39 434 10 270 51 698 36 571 98 659 4 625 47 561 84 131 67 752 45 684 29 357 5 875 16 114 96 449 20 3 52 78 34 663 0 701 50 178 99 48 32 274 78 656 12 282 21 12 3 568 23 656 63 115 66 328 93 469 54 609 90 738 69 55 92 861 89 595 70 262 74 35 35 615 68 591 80 713
62 468 2 27 8 511 63 586 34 642 12 395 72 593 85 391 43 435 50 896 32 216 13 175 99 201 28 652 51 208 37 990 54 571 87 380 80 332 94 537 68 318 15 97 49 741 60 25 71 136 31 356 23 473 83 846 35 705 21 566 82 509 45 288 93 615 77 842 27 848 9 90 11 132 42 690 46 502 75 883 84 654 67 422 3 134 79 73 5 907 1 731 81 889 18 762 92 782 44 415 59 471 69 373 36 667 7 523 90 424 96 667 86 362 39 874 0 371 70 532 41 515 64 718 61 455 25 915 33 327 97 186 58 547 91 155 76 543 6 721 14 500 65 411 29 572 10 437 78 467 20 732 89 338 17 276 73 648 19 4 38 305 30 109 24 447 56 43 74 489 48 720 40 413 95 995 26 673 16 820 52 791 57 605 47 788 22 866 66 903 88 165 53 666 98 198 4 221 55 55
93 166 85 222 55 822 19 795 36 49 84 738 21 747 47 340 20 754 67 339 38 496 14 31 86 159 46 601 35 975 49 447 73 381 2 293 25 984 13 253 7 881 75 365 4 1000 8 148 42 793 1 182 64 316 68 955 26 457 95 67 70 848 33 419 37 429 90 987 24 296 51 768 74 80 87 497 66 697 59 5 76 23 18 845 48 77 57 536 43 470 81 472 41 298 83 60 3 652 54 476 88 70 61 245 53 413 71 266 29 49 34 143 98 100 22 757 62 335 65 935 31 787 11 300 63 281 82 35 40 377 72 869 97 158 80 813 58 270 79 181 96 803 99 474 60 214 92 732 15 596 69 249 44 399 94 597 5 829 16 839 23 793 32 451 56 907 6 400 12 514 28 734 78 104 77 784 45 635 10 749 30 62 39 71 89 994 52 382 91 299 27 82 9 284 0 753 50 277 17 686
17 151 6 410 97 859 7 32 15 377 2 613 44 248 71 352 55 665 36 412 82 181 65 68 42 1000 60 324 64 1 74 865 11 427 1 342 94 623 83 372 16 344 63 169 86 645 75 94 85 995 47 100 43 436 88 926 96 252 58 57 81 977 18 584 41 694 45 846 22 479 99 947 72 38 77 805 25 958 51 969 73 294 13 763 46 948 61 311 92 341 48 77 62 798 91 132 50 869 33 686 59 284 30 111 3 505 12 333 23 774 10 961 32 873 84 963 38 703 37 161 5 283 26 691 34 749 40 878 9 432 19 714 31 57 90 207 28 944 66 758 56 913 93 38 29 978 89 339 87 311 70 364 35 565 57 48 52 70 53 342 78 428 21 897 4 217 95 364 14 537 79 661 24 560 8 314 0 89 20 287 49 623 67 40 76 103 54 362 69 677 39 188 80 768 27 429 68 510 98 807
25 635 46 462 44 869 92 645 63 307 31 522 27 426 94 550 96 258 57 515 87 300 58 761 62 363 8 859 12 579 3 249 93 676 61 21 6 764 86 63 38 847 75 19 34 874 97 446 74 347 2 393 72 637 49 446 66 900 82 376 23 66 19 865 88 739 35 759 39 735 42 833 20 179 95 460 59 761 33 778 79 410 10 625 47 740 21 948 41 631 18 697 4 494 83 16 37 694 52 185 90 256 7 315 30 598 54 995 11 930 89 785 77 604 14 14 85 674 9 833 5 517 24 970 73 585 67 263 64 805 45 231 53 34 0 583 71 991 16 381 28 576 1 940 36 799 15 309 17 275 98 24 50 956 84 359 32 382 40 958 43 364 70 885 22 232 80 427 29 595 78 468 56 732 60 291 76 68 81 923 65 96 51 40 91 994 55 292 13 823 48 85 69 435 68 640 26 355 99 161
42 522 69 311 64 643 79 663 35 255 90 909 84 492 48 867 43 533 19 544 39 439 50 398 17 249 13 757 52 999 95 58 12 226 10 714 5 781 53 145 62 696 37 558 38 690 18 183 0 717 67 693 24 872 29 457 93 443 86 536 72 917 74 861 85 481 41 977 59 221 23 409 80 742 2 236 56 971 73 775 65 320 40 80 11 76 97 262 34 312 66 165 57 777 58 228 77 862 14 784 88 175 44 951 1 789 15 578 68 476 89 395 55 779 7 991 63 63 4 517 71 176 28 585 83 125 81 183 54 640 6 157 87 924 98 732 21 550 9 829 70 21 30 811 45 62 22 109 27 755 82 80 36 319 26 41 76 931 61 901 46 268 33 467 16 623 78 833 60 958 3 587 31 706 94 823 25 872 47 334 92 882 91 991 32 46 75 953 20 405 49 513 8 202 96 815 99 314 51 373
0 436 21 414 72 742 2 840 15 214 93 600 98 423 25 521 69 49 43 365 83 288 22 514 6 448 1 446 42 745 66 786 54 767 7 132 46 570 30 847 4 255 12 951 71 692 19 56 57 233 77 707 49 404 9 961 74 4 92 340 48 29 96 920 82 805 88 898 55 832 10 972 76 530 13 335 67 51 87 709 14 899 50 606 65 300 16 566 63 533 41 430 37 696 86 647 78 332 53 811 11 437 47 167 52 269 61 158 85 176 81 351 56 293 94 82 33 387 97 274 39 481 18 608 3 55 27 352 20 836 38 869 64 26 24 50 26 366 84 678 35 372 79 824 44 55 17 502 40 868 58 29 36 168 60 14 68 330 75 724 99 369 29 723 45 409 32 52 51 637 90 542 34 947 73 735 23 703 95 668 8 656 28 728 31 991 5 214 70 941 91 51 62 308 89 283 80 261 59 758
88 848 22 696 87 823 23 269 86 299 91 922 26 315 82 708 97 636 92 515 42 194 20 693 11 667 99 32 25 457 18 49 83 132 4 995 0 457 10 723 93 433 71 796 16 295 27 528 70 784 45 122 84 571 96 795 75 723 41 56 81 247 55 861 28 434 65 730 33 278 61 993 67 785 50 78 34 254 21 358 53 79 14 352 40 251 85 749 66 5 63 454 36 922 46 26 2 438 44 810 32 487 56 688 58 281 5 798 15 387 37 637 64 336 76 17 54 165 1 173 6 877 72 440 98 652 74 274 9 64 3 416 31 702 52 672 77 455 51 799 8 840 29 519 30 803 69 642 62 147 38 729 12 330 47 329 17 143 95 508 35 446 94 847 48 287 78 890 24 282 73 582 49 392 59 939 13 92 80 999 39 383 7 924 68 860 89 6 57 326 19 105 43 703 60 748 79 531 90 694
89 368 0 455 17 622 63 459 72 444 53 228 34 836 39 838 56 608 46 973 95 908 55 746 19 682 23 893 93 134 90 812 82 248 96 775 65 59 16 199 77 504 78 927 97 117 73 102 36 38 94 64 37 683 91 582 32 51 4 957 79 673 83 246 85 960 27 667 41 834 52 423 92 519 7 147 57 523 51 101 31 162 60 910 43 630 26 496 42 691 70 801 59 463 99 220 33 487 66 615 2 903 11 571 25 728 86 534 61 442 74 277 10 741 29 681 38 639 20 302 47 768 8 5 13 652 15 670 88 748 1 1000 71 771 6 638 84 600 80 715 5 797 76 213 40 341 21 848 3 281 12 306 14 864 68 630 62 192 45 148 28 604 69 625 81 393 98 805 58 431 22 759 35 500 54 582 50 775 48 198 9 245 87 364 75 809 67 720 24 847 44 560 18 486 64 320 49 171 30 796
32 923 55 343 13 884 88 912 6 971 57 479 87 279 74 493 40 731 51 49 43 972 60 393 19 1 46 281 20 475 3 49 54 202 22 207 93 478 97 77 99 567 67 585 0 465 85 476 71 571 62 91 42 696 72 377 39 316 41 41 21 166 44 13 78 395 15 555 94 109 45 460 77 250 76 263 1 510 29 996 80 177 37 149 5 854 31 231 23 524 52 875 61 276 49 697 14 365 81 601 26 931 63 949 28 665 47 999 4 528 25 243 2 146 92 946 68 394 27 268 7 289 53 485 16 304 33 190 70 685 34 44 79 651 82 890 17 660 64 796 48 810 91 91 89 133 69 279 8 20 50 505 96 576 11 659 84 726 73 91 18 451 86 642 9 912 10 412 98 177 35 940 38 774 56 236 90 497 95 96 65 928 30 639 59 121 58 82 66 534 83 146 12 820 75 502 24 972 36 713
5 439 14 218 75 286 71 982 74 700 59 418 17 504 76 485 8 193 83 725 63 125 68 659 35 729 29 581 64 434 18 468 23 908 53 732 41 669 37 379 50 341 28 50 48 247 69 580 21 568 42 386 56 508 26 581 88 110 94 196 44 891 80 332 46 198 98 390 20 590 22 138 2 234 43 35 77 568 31 733 16 3 47 685 70 933 65 555 40 682 67 71 11 275 10 210 19 844 66 483 84 435 1 228 3 889 99 875 62 644 91 512 60 378 0 931 96 140 85 148 51 684 72 451 55 219 82 486 57 261 73 810 32 543 79 266 89 562 12 189 36 598 38 454 61 619 93 736 95 27 78 161 25 899 30 379 7 240 97 577 45 991 86 606 90 780 34 268 49 707 81 647 87 217 52 223 24 35 33 144 13 364 6 770 54 549 27 686 15 810 4 140 39 921 58 475 9 244 92 682
40 873 83 61 98 599 55 203 35 83 92 408 3 763 99 496 75 968 30 62 59 53 82 759 47 88 69 815 34 242 48 342 26 724 64 403 10 19 32 116 25 560 66 148 51 208 89 835 96 715 90 305 53 746 28 90 68 716 4 901 54 946 37 79 56 139 9 375 33 31 44 370 87 937 22 762 70 279 38 180 93 780 36 172 94 462 19 998 20 139 58 43 67 4 13 510 71 779 14 603 21 462 31 324 65 452 86 805 16 587 1 692 52 435 79 498 50 713 63 540 74 324 24 901 45 763 84 108 80 691 72 598 81 714 7 429 23 800 39 618 62 782 0 682 95 677 91 808 8 518 27 451 76 532 73 71 17 595 43 281 49 194 46 170 12 518 77 916 88 211 78 646 61 665 29 551 6 816 42 586 18 449 15 933 5 4 57 173 41 390 85 829 60 446 97 334 11 956 2 857
50 515 30 876 37 945 28 221 96 164 21 318 58 363 73 746 44 856 77 293 61 781 74 730 93 942 11 749 99 478 25 317 92 425 71 922 79 983 86 106 65 703 64 888 8 623 47 402 46 600 7 242 27 701 82 495 4 336 10 604 26 280 42 522 2 57 14 285 72 302 54 73 43 184 48 27 5 112 3 479 87 305 51 338 83 342 22 589 16 906 66 1000 36 156 69 486 63 490 1 255 97 448 75 201 45 828 81 118 12 71 17 119 85 156 68 25 18 364 90 564 70 572 35 260 56 324 53 83 67 267 60 775 33 920 62 306 41 131 34 723 95 616 59 877 55 549 15 875 20 377 9 518 80 611 89 997 0 347 49 994 78 714 13 520 40 393 38 326 52 115 32 120 88 765 29 728 19 492 84 868 57 47 24 226 31 935 98 121 23 850 94 634 39 30 91 63 6 132 76 29
8 482 55 729 57 496 75 753 28 423 65 914 78 346 23 458 93 405 38 675 59 86 19 916 73 294 64 209 53 13 18 599 24 423 62 219 17 77 41 273 88 524 34 97 6 867 90 389 92 133 82 936 10 120 14 529 98 743 47 874 66 78 35 125 44 528 12 162 70 637 39 567 97 195 51 717 87 262 27 644 91 572 68 828 32 2 3 825 30 560 99 326 31 240 42 783 80 796 43 466 96 659 79 149 9 65 20 562 56 548 0 287 25 185 7 76 58 136 83 53 21 25 81 554 49 536 71 798 16 418 1 345 29 361 15 723 22 901 72 190 33 96 89 928 67 83 13 940 11 388 4 693 95 622 50 235 77 871 63 683 52 688 94 106 61 618 54 905 76 718 5 701 85 709 2 862 40 936 60 113 36 136 26 961 84 216 37 484 74 392 48 197 86 252 69 355 46 721 45 736
74 842 37 723 98 580 27 2 16 335 84 392 64 550 17 899 59 515 91 324 38 181 2 285 49 389 33 471 81 72 70 881 26 383 94 412 93 570 6 637 73 237 83 709 62 10 71 523 45 760 47 877 99 162 66 901 41 777 54 963 77 1 0 228 7 724 21 30 90 447 88 463 36 875 10 892 14 477 44 392 29 43 68 453 69 927 72 627 40 791 82 316 9 879 85 177 80 376 56 517 25 191 15 833 12 558 58 689 43 379 42 493 95 541 53 903 67 616 52 546 8 550 87 174 92 205 78 601 76 97 61 733 63 301 28 2 22 412 46 67 50 5 96 417 57 891 79 866 35 592 5 649 65 468 34 69 75 757 51 108 23 101 1 963 48 73 4 332 19 317 24 20 30 839 89 404 55 995 3 272 18 529 11 552 32 47 97 287 60 297 13 27 39 131 86 243 20 168 31 976
61 462 42 153 87 74 91 928 66 13 50 351 18 429 16 585 28 150 34 983 21 980 17 271 57 986 86 793 71 236 58 68 26 886 35 200 5 914 23 324 78 527 63 242 3 990 27 340 77 127 96 891 32 777 85 120 29 752 49 323 36 798 0 803 76 36 10 379 68 248 90 745 40 63 12 344 13 40 51 889 22 106 89 734 31 113 54 110 24 972 99 221 44 67 80 725 69 486 48 609 47 719 82 632 94 644 43 683 97 77 15 761 84 915 75 693 8 416 72 538 46 411 7 427 52 691 81 337 41 267 39 501 4 731 79 170 37 276 1 209 64 944 83 36 20 507 65 685 92 328 53 501 98 22 2 866 33 298 11 857 45 521 56 876 93 556 38 566 70 861 95 102 73 922 88 795 14 919 67 506 55 164 25 839 60 857 19 294 59 650 74 469 30 311 62 738 9 182 6 149
53 503 12 830 44 190 41 622 4 230 18 9 47 45 9 360 89 315 52 340 73 102 91 166 99 683 62 244 7 44 29 240 22 920 58 238 88 536 86 335 20 974 79 365 97 375 36 241 45 956 80 272 26 239 37 468 90 299 74 807 76 383 11 967 72 63 71 547 14 24 82 940 59 278 25 597 5 812 49 394 98 337 68 998 8 906 96 167 27 87 55 966 60 186 43 923 56 361 63 929 65 339 35 527 24 429 33 283 75 862 34 284 28 106 10 772 84 223 2 329 31 868 38 943 15 456 48 668 94 909 19 164 85 266 95 785 40 305 66 238 39 969 78 288 81 940 1 798 54 794 3 625 21 66 70 990 32 796 16 899 64 930 93 122 0 440 23 449 83 392 57 176 67 510 50 886 69 341 42 520 30 165 77 24 87 30 6 191 61 943 17 999 13 206 92 374 46 711 51 913
49 569 56 455 44 680 67 678 77 838 17 615 15 163 36 70 64 215 43 671 82 916 84 283 65 128 87 812 85 434 73 41 80 978 81 87 20 409 29 449 94 443 1 399 83 54 37 357 88 28 97 978 54 910 50 262 22 647 62 475 90 259 2 561 91 458 21 629 32 972 52 560 31 196 35 909 86 960 47 564 25 875 74 189 10 295 53 616 79 48 7 653 57 29 34 129 18 328 33 700 24 564 12 26 70 95 95 853 60 381 26 421 92 891 58 789 42 82 4 915 51 626 0 456 30 131 72 316 13 226 6 595 66 387 23 545 68 643 89 964 9 54 14 486 46 682 19 581 8 873 40 574 63 461 55 664 59 950 78 607 69 510 93 149 99 579 16 421 28 926 75 606 11 318 39 10 61 743 3 347 45 711 71 627 41 469 96 553 48 34 27 518 38 746 98 638 76 463 5 199
68 374 30 472 85 552 44 89 15 200 6 771 94 78 31 401 0 275 42 209 18 888 37 695 48 191 67 219 35 986 1 102 34 658 62 622 88 982 11 235 25 91 98 433 70 353 93 306 92 211 58 99 78 364 12 843 87 737 86 89 99 470 63 756 16 929 89 933 90 122 91 968 61 864 33 738 64 602 60 941 32 998 47 540 23 400 41 819 24 16 40 636 39 781 21 816 77 848 17 809 55 624 56 785 96 172 65 858 2 36 59 459 57 81 53 32 54 6 43 472 95 809 36 81 97 802 80 444 19 872 69 807 75 561 29 295 71 414 4 111 50 113 83 429 14 738 49 13 82 665 26 65 8 932 28 204 27 191 5 793 51 29 38 963 66 913 74 106 46 342 45 539 81 740 79 483 20 777 10 590 76 220 13 792 52 167 7 258 73 920 84 781 3 327 72 482 9 9 22 322
63 696 65 5 85 967 33 958 5 747 83 999 1 360 19 404 99 224 67 134 64 542 32 107 75 788 41 272 38 956 62 225 82 156 18 264 95 325 80 743 13 24 28 287 76 16 47 391 45 199 61 287 87 716 74 761 31 530 12 938 34 300 27 646 14 776 3 401 81 744 96 644 9 38 43 232 72 352 88 32 17 664 22 607 11 628 52 282 10 497 93 300 91 245 92 314 54 387 97 612 69 954 40 520 15 235 24 800 42 736 49 825 78 116 7 628 66 418 37 734 98 182 71 635 26 544 59 334 23 603 58 894 55 431 21 691 46 62 8 547 0 437 29 546 77 496 4 146 16 911 73 820 39 848 89 179 20 401 35 898 70 22 68 923 57 81 36 301 51 781 90 902 2 648 25 731 30 267 50 566 86 518 94 462 6 870 56 393 84 665 79 390 60 628 53 449 48 194 44 695
9 815 10 708 14 956 86 685 56 595 18 708 20 329 8 435 3 165 59 633 64 483 27 508 57 259 24 362 38 164 65 496 87 562 12 51 99 323 80 64 61 535 81 625 22 588 95 981 48 830 29 792 32 818 34 99 15 96 5 469 43 83 77 843 76 189 69 576 6 928 91 933 37 926 52 696 84 231 13 988 19 581 83 619 79 568 49 396 88 123 62 85 33 768 74 391 11 126 7 285 26 109 50 276 70 669 1 712 4 583 42 537 68 946 72 621 40 591 90 519 47 227 63 871 41 631 16 4 51 508 39 57 97 774 44 263 46 60 23 635 60 390 2 883 58 450 0 627 93 19 55 102 75 389 30 391 66 874 89 124 96 901 35 703 71 787 53 380 92 921 78 703 85 813 54 604 73 678 28 490 82 149 67 272 36 712 25 290 31 442 94 174 17 960 45 516 21 960 98 789
3 235 78 9 79 16 61 636 65 410 8 126 38 432 98 23 9 875 17 557 56 324 47 243 93 756 27 364 99 784 24 891 59 23 50 940 83 856 40 811 37 118 42 204 55 199 72 658 35 828 30 11 95 553 81 293 75 270 97 37 7 237 49 53 67 988 14 37 44 50 73 378 53 840 45 904 41 92 86 186 88 282 19 370 15 307 29 114 58 5 23 434 34 705 84 309 92 898 32 216 12 558 52 186 26 607 68 535 33 570 62 231 87 491 80 550 70 310 16 884 74 744 43 368 48 679 46 211 94 638 66 283 11 487 64 531 63 968 6 550 71 930 10 971 18 765 89 515 69 283 90 131 13 766 51 324 31 641 91 535 0 287 5 449 85 449 2 301 96 435 77 512 22 721 20 493 57 872 36 310 4 557 28 712 21 140 76 721 1 490 54 369 82 811 60 424 39 997 25 705
48 566 71 130 9 647 46 95 42 450 65 955 98 928 36 331 82 162 27 901 69 220 2 171 63 233 30 371 72 62 52 743 25 336 70 409 93 328 18 551 77 496 74 839 19 692 60 205 35 437 86 732 38 154 1 373 78 96 84 496 20 39 75 17 85 103 73 417 50 38 76 240 21 570 83 111 0 62 32 326 95 101 44 475 87 607 57 247 79 301 53 954 56 265 31 133 54 465 24 495 94 228 14 546 12 7 49 398 88 22 33 303 91 431 17 94 62 636 68 26 13 288 97 430 59 568 10 206 23 781 47 368 15 651 64 492 81 964 55 498 58 296 3 280 45 867 6 713 61 237 16 455 7 599 51 568 41 838 66 339 4 242 34 703 43 952 40 289 89 8 67 351 8 295 90 962 5 943 22 49 92 156 28 877 96 936 37 54 80 246 39 590 26 686 99 977 11 779 29 879
30 186 43 993 53 964 42 804 64 616 12 227 40 451 44 581 47 882 49 412 39 481 48 493 74 560 37 939 26 568 5 720 20 744 65 997 4 698 7 897 16 431 60 42 56 85 57 384 54 60 67 509 93 987 98 227 41 813 81 394 13 778 75 716 25 569 50 375 84 412 36 136 3 817 83 149 33 452 2 167 89 115 31 536 0 838 73 543 15 845 87 809 85 465 58 931 52 275 10 285 82 453 34 577 99 397 72 158 28 531 63 297 62 111 94 775 29 501 1 90 55 798 61 685 38 834 32 542 51 20 79 89 59 990 66 214 95 649 68 370 71 332 70 760 19 998 45 680 24 289 22 604 96 623 88 603 78 31 23 655 11 956 27 778 6 746 21 398 9 963 14 783 76 154 18 412 80 294 77 79 97 334 46 110 91 461 86 880 92 9 69 436 17 704 8 283 35 396 90 410
68 460 30 312 36 16 89 989 35 583 27 249 99 478 32 921 8 856 41 887 53 333 59 910 57 176 15 520 92 150 29 868 73 767 64 475 18 799 9 947 94 293 38 10 24 499 88 213 61 710 56 421 1 779 21 447 26 705 13 712 72 611 11 866 97 901 51 578 84 859 48 640 87 281 44 718 95 312 82 554 75 30 55 999 93 103 78 991 86 818 80 141 69 381 66 918 52 916 40 972 74 118 77 548 14 304 2 803 17 960 45 761 4 782 20 418 46 683 3 125 39 443 85 36 5 951 50 48 47 811 25 972 42 986 19 151 31 552 70 428 60 573 37 211 79 196 67 913 34 905 7 675 91 504 12 90 10 595 83 929 65 959 22 968 81 714 28 602 62 418 63 447 23 697 98 583 6 840 90 265 43 53 54 105 49 905 71 812 58 108 16 529 76 191 0 514 96 464 33 102
30 618 55 879 92 767 24 159 74 334 5 896 78 664 43 952 94 612 53 958 44 620 88 177 12 978 73 9 62 223 20 538 17 775 89 497 13 930 45 875 68 207 40 400 76 326 8 543 80 335 56 340 54 686 2 377 28 590 82 296 61 977 21 471 86 33 81 42 51 299 0 43 85 161 77 935 22 80 14 25 31 154 67 787 98 892 90 346 15 883 87 453 26 970 58 86 65 549 10 118 47 678 7 329 18 961 16 18 6 841 60 860 33 851 32 855 25 169 63 836 49 453 99 210 96 634 29 368 75 417 91 474 83 349 95 259 71 711 72 324 69 812 84 842 4 655 34 765 52 399 97 816 41 284 59 734 48 502 42 172 23 214 93 537 66 667 36 676 46 449 57 754 35 874 50 731 11 583 64 817 9 641 70 678 37 399 39 516 1 678 27 644 38 32 79 330 19 250 3 347
40 262 49 946 22 328 32 360 96 823 37 809 45 849 66 958 50 979 74 506 11 999 12 176 80 246 51 967 64 84 68 329 77 988 97 558 6 158 71 392 0 87 72 304 33 105 41 954 92 424 59 3 29 466 67 335 20 448 4 238 84 980 27 703 55 81 47 317 62 985 78 693 34 878 21 978 99 197 15 265 63 739 76 387 48 730 16 708 86 995 25 996 30 516 58 268 70 908 54 705 42 337 94 376 9 1 31 197 44 727 57 253 18 84 19 377 89 977 46 806 61 549 43 724 38 511 88 138 93 572 1 552 83 178 90 599 82 727 65 733 60 233 2 837 26 928 95 879 75 858 24 414 14 902 73 91 81 152 5 377 87 359 28 655 10 502 13 429 91 775 79 319 39 277 56 523 36 63 52 323 53 720 69 12 3 37 98 189 23 161 7 169 17 435 85 625 8 615 35 234
96 927 34 22 68 335 10 590 30 431 7 241 14 708 51 265 37 630 82 576 18 565 8 196 90 287 92 276 17 129 77 165 0 661 23 519 3 193 72 879 6 149 66 141 26 410 61 357 56 130 32 752 85 605 81 448 57 738 46 787 86 365 84 145 2 825 31 504 70 941 13 287 21 290 4 589 78 435 20 81 36 693 12 424 53 181 41 192 29 586 74 980 5 222 63 76 58 961 48 364 89 373 22 151 52 411 71 867 11 787 9 374 83 496 43 742 38 847 15 331 49 486 24 42 19 671 39 472 27 914 62 15 67 773 25 886 50 775 28 438 45 692 42 475 88 648 64 815 59 677 87 674 47 827 79 634 98 674 44 92 40 741 76 255 60 534 99 349 54 484 55 458 73 408 91 698 94 788 75 134 93 90 1 293 16 209 97 898 33 898 95 323 65 718 80 168 35 484 69 701
30 337 53 450 25 865 31 482 79 387 87 160 58 481 13 758 83 583 84 796 67 889 70 403 61 653 98 783 41 64 47 822 14 244 8 916 43 740 80 629 22 922 20 562 50 324 42 204 32 409 29 295 56 241 92 542 23 1 85 727 93 822 9 593 16 163 59 692 19 849 6 226 65 385 7 599 2 549 40 680 12 208 46 365 86 805 90 332 95 983 11 286 0 79 91 94 71 55 15 134 26 811 94 819 96 38 1 862 99 919 77 778 74 313 38 277 48 272 28 582 64 694 68 287 44 39 24 621 60 572 27 752 17 677 36 904 10 63 57 962 39 717 54 515 69 619 63 857 45 541 89 252 37 325 75 640 35 575 33 920 88 345 66 621 51 418 52 545 21 19 18 447 97 664 3 780 72 725 49 784 5 492 76 598 78 666 82 29 81 235 62 367 34 581 4 298 55 220 73 854
28 41 4 194 22 212 11 244 96 901 33 340 76 242 97 614 60 371 91 434 21 836 31 553 57 758 39 291 53 460 26 570 66 638 48 360 85 627 78 589 34 714 15 540 30 769 36 355 82 744 25 308 35 998 18 777 71 35 75 910 23 271 65 675 6 858 58 854 40 96 80 167 88 481 1 210 44 986 67 590 5 158 16 951 81 994 55 405 12 691 50 206 68 190 87 594 77 667 94 654 24 620 61 795 41 570 84 413 29 489 98 943 52 821 46 433 51 979 62 920 72 19 54 416 89 644 3 880 27 943 37 879 73 211 70 72 83 139 20 520 86 817 43 384 49 122 19 732 64 436 13 976 7 938 9 256 79 123 69 477 14 501 17 557 74 511 92 872 45 667 93 167 95 546 32 480 42 141 59 39 38 600 90 24 56 704 8 908 0 830 10 482 2 747 99 612 63 419 47 403
85 711 26 32 80 361 82 896 12 323 0 813 75 720 6 126 99 897 7 319 19 976 32 400 71 513 67 664 14 656 81 705 52 287 2 390 37 976 21 153 16 851 9 75 29 207 90 68 56 29 8 206 10 546 33 430 89 75 48 854 27 338 13 771 30 553 66 943 76 129 38 539 49 124 24 781 72 568 46 666 17 763 39 485 94 208 45 726 79 210 88 107 28 883 47 897 11 596 63 110 40 302 44 895 83 980 23 552 36 310 96 553 98 856 77 298 55 147 84 128 95 523 87 476 62 557 93 581 92 478 31 441 15 362 50 52 65 746 3 513 70 306 43 58 53 580 25 816 73 239 4 467 58 421 64 268 41 428 42 166 54 989 61 643 35 664 97 221 68 196 74 259 34 559 78 395 18 613 5 932 22 38 51 282 60 927 59 704 20 929 69 885 86 616 1 58 57 298 91 880
96 161 66 428 28 800 34 848 10 512 87 690 61 626 53 268 33 102 44 644 40 886 4 170 42 230 50 666 6 651 79 175 9 230 97 183 57 567 43 662 47 470 68 296 84 598 30 258 95 106 24 718 82 568 12 167 98 349 56 566 93 389 37 138 0 268 36 370 89 783 55 440 58 980 83 697 73 20 41 340 72 241 45 625 70 471 46 834 2 972 62 741 67 138 51 257 15 735 35 137 86 250 81 126 18 184 14 274 3 935 78 923 71 433 48 123 19 127 1 894 59 752 49 482 92 38 21 605 52 824 22 361 94 19 38 848 32 242 91 640 90 922 8 567 54 313 64 879 75 521 31 162 20 353 17 201 99 906 63 400 25 803 77 909 29 340 76 726 65 296 85 310 60 86 27 945 80 231 88 178 23 345 74 999 69 981 11 944 26 489 39 496 13 184 5 730 16 568 7 10
63 440 78 842 57 863 86 562 68 723 54 417 21 322 8 78 5 43 49 187 2 78 28 870 14 677 11 966 35 201 32 612 98 401 44 200 53 926 27 825 95 705 37 208 94 708 55 886 69 304 46 261 59 634 16 300 6 561 47 964 96 250 4 27 97 785 70 349 38 607 84 183 81 34 43 916 17 284 23 353 48 5 34 149 9 634 85 282 58 370 90 168 10 757 66 850 65 79 75 325 64 12 29 598 26 403 50 361 33 379 72 607 56 126 0 942 71 975 15 767 30 279 45 328 39 317 42 87 88 857 91 236 19 319 89 364 24 115 92 75 13 324 93 897 83 411 61 108 31 339 40 581 73 174 25 256 51 300 77 788 60 246 76 271 62 115 67 812 80 152 18 8 87 409 74 326 3 417 36 461 12 497 79 604 41 470 22 325 20 564 82 898 99 292 52 763 7 930 1 101
28 738 40 347 32 14 27 792 0 169 30 317 44 908 39 93 64 20 21 122 45 833 50 720 99 218 33 843 54 519 80 711 69 646 26 90 98 708 94 838 90 87 85 448 74 654 10 16 11 193 65 109 91 765 5 743 96 743 77 285 9 53 62 100 83 666 71 464 92 518 59 810 84 3 88 82 51 185 36 429 57 441 35 25 67 762 14 376 24 384 60 870 53 717 79 916 87 326 12 394 76 334 25 844 23 291 3 841 56 17 20 613 4 756 52 380 63 666 2 524 46 468 70 472 7 979 43 79 19 848 78 924 68 64 34 493 81 501 38 353 1 95 13 321 55 841 42 594 8 817 66 25 93 754 97 690 73 104 18 606 75 687 47 836 86 613 41 460 15 905 61 710 22 919 16 49 6 221 37 63 89 241 17 771 82 145 48 407 31 872 58 697 95 632 72 934 29 439 49 11
45 716 9 700 88 714 76 918 61 791 97 952 34 164 21 863 68 718 99 36 41 485 3 33 83 571 65 29 53 811 4 594 86 477 95 913 94 235 82 543 52 822 49 689 7 332 43 704 5 121 36 166 32 809 16 863 6 845 85 888 91 25 50 993 2 379 63 529 73 229 77 831 69 752 75 800 14 557 60 838 54 263 30 297 87 335 22 354 92 183 57 793 90 749 58 914 93 339 51 552 46 745 29 668 67 620 40 575 18 496 62 913 23 128 27 873 47 897 56 731 13 604 38 534 25 17 17 963 12 910 48 162 42 500 15 632 11 928 79 509 19 977 33 937 59 569 96 931 64 114 26 788 0 46 24 363 71 215 35 511 78 608 98 669 89 878 84 787 74 434 8 53 37 817 10 368 81 386 72 228 55 949 44 947 28 873 1 813 70 314 31 573 66 561 39 381 80 563 20 229
5 674 16 580 76 612 4 502 82 608 29 864 10 227 74 339 62 373 3 432 42 309 23 382 53 879 8 94 75 958 89 48 81 173 64 86 93 987 21 770 50 275 94 923 73 584 87 947 14 104 22 481 37 953 84 434 51 592 85 373 57 791 56 931 15 859 60 352 99 722 98 591 83 113 68 378 52 197 6 11 71 848 63 588 46 355 12 787 36 627 24 590 66 203 13 215 31 689 17 814 30 530 11 523 65 48 38 714 47 886 34 21 41 148 96 5 18 371 40 872 79 119 70 373 77 940 26 965 44 718 7 838 90 447 9 897 25 662 20 527 39 549 72 9 80 242 32 401 78 332 69 777 0 194 91 680 97 107 19 981 61 25 58 258 54 178 45 447 55 347 59 141 67 548 48 799 27 321 43 949 28 98 88 329 1 923 49 651 86 205 35 575 95 664 92 161 33 791 2 431
30 29 93 617 59 622 64 600 84 912 6 342 88 822 55 662 43 231 51 898 3 506 31 653 71 362 54 6 13 503 77 65 17 234 9 368 63 397 87 316 74 205 65 687 45 883 57 345 92 111 24 306 53 758 75 166 61 293 18 302 48 69 96 447 78 289 2 750 83 316 97 316 79 534 89 205 37 988 76 284 95 327 69 591 40 915 73 323 90 424 81 821 16 997 1 631 46 552 56 391 35 878 41 616 25 242 26 76 62 2 68 838 44 38 47 765 82 164 85 189 32 585 15 616 36 367 86 203 27 710 5 321 94 476 23 58 33 255 19 850 49 553 91 480 0 36 14 562 98 490 58 707 70 46 20 828 50 647 11 371 52 617 22 830 66 618 34 352 8 132 10 402 72 51 21 58 80 142 28 506 29 106 67 560 60 415 4 196 12 400 39 264 38 536 42 501 99 978 7 236
78 144 12 330 31 818 32 166 46 668 75 33 28 620 4 818 57 969 38 910 21 75 79 178 55 433 52 258 54 133 70 503 98 264 95 109 66 818 18 746 20 27 62 764 74 588 25 579 6 260 24 766 26 315 91 625 13 899 87 112 64 680 69 472 34 52 1 505 30 596 65 193 77 841 94 855 76 308 99 771 84 325 27 504 61 403 71 223 10 933 2 477 92 788 47 929 37 938 53 440 23 986 67 610 40 167 58 767 60 319 51 787 36 691 85 65 68 381 59 980 16 92 72 285 19 972 29 738 93 369 33 402 8 145 0 135 96 617 82 976 35 543 17 610 9 645 3 381 83 564 88 552 49 911 15 564 86 75 48 675 97 742 89 344 7 273 63 758 81 167 80 71 5 806 56 211 14 994 42 417 22 146 39 443 44 613 50 112 90 826 11 645 43 57 73 473 45 902 41 242
87 159 26 936 9 696 94 268 46 382 3 50 76 706 84 119 57 357 96 99 95 556 4 344 65 959 82 113 56 154 2 458 38 520 49 304 73 934 60 551 69 754 36 379 77 471 80 307 48 708 91 788 51 557 23 828 81 360 31 131 40 23 39 982 6 96 33 779 15 315 7 948 90 188 74 34 16 554 22 289 64 698 58 751 78 189 14 356 68 130 28 453 10 504 59 33 75 493 54 662 71 306 66 108 43 874 70 387 88 566 32 144 13 900 45 39 61 225 52 886 8 500 42 756 18 328 21 697 72 526 99 293 55 893 20 294 17 58 53 658 85 925 44 889 62 794 11 274 83 194 37 851 79 51 86 243 12 592 0 608 5 298 98 925 89 366 34 404 41 68 35 780 92 740 1 158 30 721 93 740 29 723 63 348 19 550 97 295 24 340 67 182 27 22 50 146 25 673 47 927
29 885 26 694 22 578 38 21 52 921 82 345 46 654 81 418 56 109 75 893 62 447 53 579 43 499 55 873 63 991 79 445 37 509 84 363 86 316 67 720 72 456 21 823 60 870 33 268 94 389 59 673 15 433 90 856 92 741 23 390 28 252 5 521 78 577 80 177 3 948 17 423 96 131 48 161 91 725 20 116 71 581 39 327 50 943 19 229 13 108 57 462 69 801 93 667 99 240 83 859 45 20 49 619 58 59 6 324 16 958 47 785 65 339 68 917 97 546 44 988 8 302 10 525 1 401 14 554 36 881 0 311 74 935 40 652 32 549 7 628 31 276 2 861 25 798 73 54 76 901 11 372 24 585 95 104 66 998 64 280 30 266 42 737 27 311 54 971 51 40 98 527 89 712 87 599 35 829 70 448 88 418 4 262 12 949 41 691 85 332 34 830 77 130 18 725 9 943 61 704
89 113 59 512 97 318 6 33 51 334 69 902 93 29 8 706 41 679 27 763 52 932 81 850 91 655 28 336 38 240 18 308 86 641 48 324 72 992 83 947 1 695 31 957 95 807 58 457 11 126 36 884 74 2 56 135 98 392 67 223 84 479 34 911 37 949 14 983 77 632 13 981 46 702 3 498 78 691 0 572 9 185 10 803 64 775 62 373 5 186 61 829 60 133 75 89 43 916 99 895 88 504 20 256 4 900 26 761 70 99 82 123 32 221 33 780 40 390 42 979 79 430 30 352 19 28 94 820 68 956 21 423 57 885 76 228 54 733 24 118 45 114 65 182 63 491 15 300 66 682 25 587 12 256 80 203 44 504 96 816 23 692 53 604 49 967 71 362 29 905 35 431 90 27 87 190 92 191 73 399 47 877 17 749 85 241 39 76 55 171 16 108 7 138 22 922 50 241 2 266
42 509 41 983 86 312 87 411 59 25 85 346 54 721 50 682 71 861 27 303 52 215 1 83 94 261 77 47 75 790 55 518 57 393 97 268 8 315 61 455 69 998 26 210 9 538 21 10 83 172 66 416 73 750 15 123 90 748 48 982 38 409 93 180 14 923 43 697 67 16 53 440 23 503 7 338 45 873 95 341 49 356 78 484 18 380 40 831 46 836 44 132 12 827 19 958 51 705 28 275 30 479 89 57 35 472 3 647 79 353 36 812 76 548 74 560 24 290 58 461 47 164 70 726 92 824 37 501 10 506 33 471 20 861 68 938 25 545 5 494 22 501 84 424 2 298 63 623 99 348 64 591 88 667 4 199 0 977 56 688 60 925 62 921 98 27 65 138 91 848 82 147 32 167 16 553 80 5 34 887 96 275 6 414 72 648 81 901 11 906 31 953 13 464 17 270 39 829 29 514
89 204 27 363 31 10 98 456 93 947 24 852 99 675 25 873 3 528 65 636 81 149 33 400 4 969 49 234 43 939 54 180 34 266 66 115 23 855 48 437 84 739 63 802 35 157 8 969 88 178 59 289 20 652 28 781 12 502 55 737 53 802 30 135 70 282 52 798 46 803 79 984 60 794 61 830 47 37 17 135 97 670 15 832 18 210 5 552 87 496 40 961 44 307 94 68 62 194 0 345 2 526 58 946 36 169 19 436 10 748 68 571 9 56 6 821 83 634 96 907 69 587 57 509 80 569 29 203 50 681 77 81 74 188 71 692 67 628 90 209 22 790 91 126 42 921 76 101 11 165 16 590 85 598 41 898 14 903 64 830 95 85 21 274 75 351 82 110 37 108 51 34 38 524 7 672 56 645 92 181 39 279 45 737 73 769 32 493 86 238 26 140 78 348 13 529 1 178 72 848
40 565 95 226 54 297 21 698 92 837 43 232 72 209 1 613 44 73 61 874 76 610 15 445 82 85 65 963 56 727 19 124 0 399 83 207 14 665 63 916 38 990 5 228 93 335 31 435 81 69 85 998 17 317 48 100 96 383 78 19 53 696 9 801 2 800 87 541 60 20 94 462 6 526 32 597 46 418 20 778 23 635 52 773 66 786 41 527 13 632 77 214 39 288 75 232 35 655 3 760 58 470 55 298 47 645 74 16 34 710 84 139 70 194 90 123 69 986 88 775 24 102 30 913 7 274 11 402 89 90 57 389 49 73 26 856 51 121 86 305 22 613 64 783 28 385 4 102 97 777 25 750 45 505 73 417 79 89 18 503 36 632 80 848 68 697 99 367 98 719 71 996 12 105 27 663 91 309 8 537 62 441 67 283 10 14 16 401 50 397 42 183 33 711 29 559 59 142 37 690
52 848 50 606 9 853 42 698 27 438 98 194 3 20 39 823 37 468 20 590 88 683 77 620 75 477 60 596 8 620 15 991 14 145 41 748 35 76 59 882 82 938 31 36 16 782 63 650 22 754 81 989 99 501 19 573 93 34 21 214 48 861 49 593 55 769 79 122 87 407 71 799 13 863 62 468 65 1000 53 910 1 317 80 27 91 676 4 403 26 84 24 104 97 836 30 278 29 30 96 956 2 522 34 905 28 324 45 135 76 268 18 225 7 525 43 819 69 861 74 695 56 880 68 783 33 20 94 48 73 631 78 727 85 758 17 688 46 264 23 513 70 487 67 814 66 456 0 730 5 176 6 569 72 718 86 615 95 213 64 600 58 538 61 216 83 919 32 766 90 464 11 574 10 529 89 628 44 501 38 557 51 489 25 913 54 597 84 509 12 5 57 437 40 446 36 906 47 86 92 27
60 428 76 876 71 238 50 396 66 994 86 985 91 818 87 456 69 538 55 613 62 804 74 472 42 385 61 724 97 87 53 887 51 762 40 134 48 23 67 903 16 485 49 985 34 861 46 71 7 916 72 717 35 237 0 98 89 962 10 416 21 620 43 707 45 920 59 490 6 673 54 212 20 14 18 706 47 238 98 535 94 194 75 599 73 147 1 707 83 87 11 796 99 223 80 72 14 133 17 843 95 572 29 637 88 73 22 218 78 470 30 366 39 722 37 626 28 496 79 564 2 375 4 523 57 796 19 413 15 200 27 398 65 12 9 218 56 903 12 883 36 761 90 447 41 787 32 681 81 71 93 845 84 953 52 100 63 483 38 787 5 14 3 496 31 730 77 284 13 894 33 987 44 744 68 265 58 762 25 993 82 826 70 871 26 290 23 633 92 248 8 387 64 519 85 357 96 338 24 274
90 675 48 23 36 350 65 318 49 224 25 734 70 515 6 562 62 937 91 536 46 54 2 694 57 593 13 737 3 582 55 262 14 230 37 842 33 734 9 468 89 866 23 5 97 390 28 463 61 694 69 525 18 134 22 403 99 402 4 554 98 937 19 895 29 341 15 97 39 74 87 6 20 206 10 955 41 629 80 229 52 893 43 12 45 780 59 228 8 1 27 931 84 380 79 560 75 727 34 402 35 692 92 100 77 99 38 131 40 258 47 399 31 111 42 346 12 98 54 417 1 957 72 90 64 443 96 399 93 818 58 215 60 904 88 270 53 969 86 867 24 888 0 932 81 32 16 36 78 754 66 305 50 195 94 2 30 600 76 245 68 884 83 902 73 711 63 52 26 436 82 798 44 785 51 100 95 953 17 574 85 823 32 423 7 11 21 632 74 806 11 516 67 348 5 956 71 420 56 519
99 372 81 18 42 247 21 929 37 22 82 148 57 627 28 82 33 219 47 417 17 902 89 458 24 929 73 132 43 26 48 320 86 711 65 211 74 166 93 986 2 104 31 300 40 273 6 819 91 193 78 833 27 44 83 234 4 753 52 548 26 35 85 951 0 84 94 78 25 320 22 744 68 708 71 352 60 243 5 666 61 28 90 789 3 394 67 444 14 778 84 543 97 961 1 212 53 385 32 646 36 111 50 413 7 352 77 559 70 813 12 88 29 371 95 625 15 242 11 55 30 83 64 187 51 248 59 697 49 645 19 192 92 821 41 647 69 516 9 317 66 231 23 53 55 643 87 561 39 856 79 709 76 427 20 699 98 185 62 773 88 5 72 346 18 158 38 152 10 350 16 453 96 734 80 866 44 852 54 459 56 397 35 45 46 976 45 900 63 703 58 217 34 754 8 175 75 747 13 288
19 731 83 701 59 858 24 256 0 100 73 778 8 675 60 449 21 729 40 548 46 141 48 782 11 769 30 899 97 232 78 112 84 828 54 897 89 592 23 926 62 129 87 539 85 199 61 793 68 947 77 909 52 573 66 308 22 424 36 5 79 287 18 905 10 750 29 661 1 721 4 358 55 898 7 827 64 281 75 470 53 654 82 494 34 554 31 747 90 966 96 287 25 897 32 250 41 288 70 223 49 304 93 775 26 86 81 111 43 973 69 751 13 385 35 641 45 518 20 701 50 299 9 622 17 587 94 916 3 16 95 833 39 175 5 763 44 138 86 969 57 340 6 182 91 832 76 589 47 403 16 937 92 867 72 39 58 269 71 887 56 349 42 818 14 177 98 289 37 918 99 160 65 547 2 107 38 188 74 372 80 548 51 928 15 614 28 167 27 316 33 141 12 829 88 438 67 657 63 19
75 96 99 488 77 162 40 566 66 34 6 357 69 28 15 163 55 146 62 721 8 856 60 118 34 407 91 744 56 520 19 905 72 942 42 940 61 36 48 64 95 49 58 634 65 766 68 369 25 142 24 675 51 542 43 66 94 537 82 974 45 858 9 187 81 7 32 331 28 157 63 282 17 880 21 962 71 946 20 789 87 920 57 185 96 462 78 441 27 178 93 148 70 480 22 545 2 521 36 71 23 46 64 171 80 549 11 951 1 829 5 789 16 534 26 463 50 292 33 253 13 249 35 167 79 214 30 782 4 772 31 670 86 506 39 205 10 734 38 896 12 257 59 491 84 680 67 946 83 979 14 470 3 731 54 530 7 462 90 464 18 349 73 180 29 892 85 352 46 611 0 287 92 175 89 831 41 244 49 727 44 84 52 795 47 927 88 371 98 826 53 208 37 330 74 6 97 829 76 173
84 689 86 67 73 243 71 706 30 71 40 761 55 931 88 111 52 404 46 822 82 477 3 407 89 731 75 1000 31 57 42 579 1 351 63 470 38 208 9 411 22 26 56 14 67 833 54 928 57 361 32 176 77 521 25 229 49 198 99 782 97 226 18 332 53 219 12 943 39 382 72 421 28 625 16 505 8 441 26 240 65 331 45 372 94 665 35 347 58 122 47 294 79 987 70 8 41 525 80 681 60 530 98 774 2 836 92 24 17 438 36 736 59 810 23 704 62 815 34 114 13 380 20 196 85 509 68 279 37 42 76 912 15 654 74 600 66 985 50 295 91 659 7 135 29 27 95 24 0 455 11 705 33 580 5 75 6 388 78 754 64 313 51 26 83 212 61 35 10 479 14 930 81 697 48 894 43 693 96 225 21 609 90 874 19 200 87 385 93 154 24 818 4 233 69 698 27 518 44 655
58 740 34 926 60 195 74 334 47 696 46 118 57 890 8 317 99 662 33 634 30 873 75 726 1 576 40 606 67 791 98 446 71 199 37 728 70 532 83 687 20 273 50 405 88 75 53 937 80 637 11 539 23 741 81 672 2 252 36 177 29 234 14 311 73 502 25 315 17 22 16 506 5 254 86 698 45 654 6 193 90 835 48 880 35 238 28 152 42 108 55 833 0 209 27 203 66 416 54 349 95 20 31 951 3 703 96 930 79 39 77 100 18 344 13 846 89 337 44 991 68 231 78 362 15 199 24 51 92 538 9 778 21 256 97 799 19 657 94 344 87 504 91 899 51 137 26 713 43 247 49 108 84 59 62 647 82 238 85 159 63 645 65 510 64 861 38 106 59 676 4 2 41 508 93 318 61 684 69 765 7 444 39 761 12 167 10 783 76 288 56 663 72 190 22 917 32 62 52 545
14 766 94 804 78 44 0 494 35 649 97 240 75 56 1 853 87 768 13 173 88 481 80 837 72 451 67 374 93 459 61 228 23 621 71 915 8 323 47 427 69 822 2 685 34 584 50 3 46 726 76 397 21 794 79 480 31 707 38 395 82 74 37 803 12 640 3 363 16 724 20 206 52 114 64 385 27 733 18 409 81 823 91 213 96 174 40 705 57 989 17 545 4 506 5 576 68 301 73 560 86 730 62 760 63 2 95 305 29 978 90 704 6 554 9 832 58 776 99 841 44 176 25 134 10 776 70 794 41 890 15 247 22 431 89 24 42 526 30 153 24 418 26 234 48 948 33 60 7 906 77 696 39 232 54 933 11 598 60 35 92 920 98 652 28 317 49 927 83 172 43 998 74 639 55 590 53 654 84 749 65 134 85 14 45 39 59 706 32 46 66 634 51 762 19 717 36 878 56 607
85 458 3 300 66 339 33 612 32 756 28 735 14 136 82 685 45 952 42 828 38 579 69 361 11 34 47 493 81 150 0 614 19 799 26 359 68 361 86 335 29 750 74 414 99 857 49 804 27 468 24 324 97 519 50 959 13 748 4 361 18 711 67 175 8 905 10 701 5 707 80 733 61 921 46 424 15 748 40 516 36 697 84 82 90 213 94 470 77 447 73 846 88 172 65 369 70 736 59 681 63 437 79 152 57 246 23 929 89 988 21 445 31 804 44 784 91 903 43 797 98 210 55 16 78 766 17 364 62 488 51 552 53 176 7 767 58 169 72 821 37 179 1 689 95 806 9 980 92 471 34 461 56 787 2 299 20 848 75 922 6 162 93 799 12 855 60 341 52 754 83 608 25 124 41 543 16 963 87 481 54 873 22 327 71 785 30 724 64 565 48 707 96 251 35 562 39 820 76 704
20 959 80 896 47 984 75 649 95 420 1 853 19 207 28 867 97 307 88 448 13 256 23 399 71 98 67 734 58 274 53 41 40 814 84 889 66 276 14 998 2 677 78 140 15 211 63 242 44 918 72 250 94 99 37 135 22 813 4 255 73 388 21 178 70 407 5 38 51 856 29 215 18 358 7 506 43 607 55 988 34 713 48 673 36 72 25 811 10 772 35 1 62 252 99 417 30 351 12 166 45 912 60 380 41 997 33 740 85 223 38 642 26 804 91 759 3 473 32 404 31 699 87 986 17 373 54 1 82 557 46 812 9 502 69 431 92 401 59 678 90 404 27 748 52 171 86 457 42 578 77 923 76 779 79 605 6 776 24 578 98 152 39 565 56 365 93 135 68 984 65 862 50 466 16 939 81 359 49 157 83 445 61 487 96 497 74 480 89 993 57 155 0 701 64 485 11 679 8 613
99 553 83 22 37 683 12 47 14 92 10 878 92 701 69 921 41 228 56 518 84 345 44 333 60 845 24 696 31 118 48 338 45 122 30 749 22 992 32 536 74 131 59 314 63 587 58 347 11 491 9 484 1 821 50 306 91 644 19 532 20 549 17 646 49 945 55 654 29 902 34 336 68 744 13 227 79 882 35 459 0 491 27 671 89 237 47 753 71 194 94 701 4 112 8 634 39 990 66 326 64 189 96 870 57 756 73 360 86 326 90 220 93 828 33 891 3 37 75 203 53 661 62 151 7 31 88 533 28 206 36 681 77 242 25 580 51 484 38 396 80 567 15 277 54 587 70 196 40 790 81 441 5 595 42 814 72 926 97 265 78 481 21 820 23 557 6 282 43 302 67 853 95 570 61 38 46 680 26 680 52 252 87 946 2 811 16 264 98 222 76 607 65 212 18 955 85 443 82 735
32 434 45 269 41 600 15 881 74 713 34 699 39 882 20 16 36 836 87 921 99 628 40 213 19 30 14 860 0 188 91 189 42 750 79 203 27 147 84 6 71 661 16 568 67 208 63 835 23 540 46 613 81 937 26 342 10 671 78 338 62 685 37 781 51 624 77 650 66 744 18 477 97 217 93 325 60 587 2 619 86 170 35 505 68 503 64 386 83 523 47 769 59 254 30 806 43 766 94 560 1 351 89 559 8 45 57 534 80 684 72 985 24 275 21 209 98 681 82 608 92 34 55 759 69 243 56 273 52 456 12 904 65 715 53 116 22 14 4 208 31 862 9 966 75 832 17 546 61 850 11 898 33 674 95 336 85 367 50 391 90 324 38 70 88 127 96 589 54 604 44 463 48 227 49 577 5 373 76 168 3 964 6 96 28 929 25 632 73 371 7 465 13 160 70 945 29 685 58 802
8 805 62 816 83 527 92 724 20 225 43 799 84 554 67 299 65 735 99 133 19 2 2 213 87 147 75 595 57 81 69 109 63 80 64 607 45 915 27 575 40 764 96 557 71 109 37 131 98 882 85 649 74 191 76 743 47 923 42 834 72 948 15 4 81 210 3 872 66 802 13 203 53 427 39 262 52 482 31 120 29 975 55 250 60 981 16 588 88 111 30 746 90 584 12 601 9 243 10 697 41 222 36 23 34 246 86 158 97 169 6 548 82 15 54 93 33 101 25 599 38 134 94 311 4 345 77 933 35 336 11 581 5 555 93 245 0 74 61 610 24 542 22 246 70 590 17 646 49 10 48 976 89 421 56 78 58 769 28 687 95 617 91 457 59 761 18 220 51 357 46 462 14 811 21 63 50 156 26 249 73 199 1 87 32 123 7 156 44 386 78 769 68 156 80 122 79 269 23 847
36 384 45 583 79 739 32 791 67 520 39 899 62 159 16 509 55 439 87 909 81 855 48 179 70 199 57 596 56 1 46 308 27 367 50 881 69 360 37 416 84 463 72 96 13 803 54 153 49 368 66 270 75 842 38 469 71 90 30 356 85 686 78 980 60 626 90 585 74 716 23 449 12 160 68 230 65 166 42 926 88 299 77 930 35 6 59 224 52 1 0 198 4 736 17 953 24 903 83 267 93 347 58 484 53 90 20 863 15 523 47 3 33 783 99 983 19 902 41 52 8 29 2 894 10 792 1 322 64 549 25 692 7 62 61 400 22 443 3 226 34 388 94 296 26 404 51 265 82 707 29 361 6 131 5 58 86 955 9 984 92 522 14 328 98 624 76 333 80 201 28 33 21 780 89 206 40 886 73 852 63 49 44 530 11 922 91 973 97 433 31 467 18 308 43 412 95 100 96 446
0 180 67 587 98 453 4 327 83 230 37 862 56 482 5 317 69 640 26 900 53 694 72 772 95 978 51 188 18 44 79 954 43 505 29 635 77 290 93 209 8 232 61 866 74 256 47 963 81 756 41 468 73 211 48 532 24 235 86 965 60 739 32 497 9 1000 6 174 55 213 34 334 28 501 52 916 63 373 87 237 46 965 99 114 13 44 91 971 70 548 88 435 40 826 10 700 76 590 22 153 36 225 25 919 45 185 71 891 44 141 12 804 39 497 90 880 38 11 62 889 57 414 82 203 7 805 31 492 89 139 35 775 68 336 92 339 78 365 33 153 16 178 66 543 21 246 19 733 20 99 59 943 14 885 15 777 3 71 80 937 65 140 1 254 42 701 30 819 50 726 11 188 96 39 2 536 97 307 84 869 27 814 23 990 64 377 58 458 94 145 75 563 17 472 54 417 49 138 85 224
21 466 8 376 55 789 57 406 70 774 90 171 0 342 36 661 19 680 58 834 17 198 68 340 24 782 78 902 32 641 62 466 84 713 25 162 95 599 31 267 74 206 28 238 61 590 64 30 54 848 6 326 20 496 86 587 67 516 2 921 79 294 93 266 35 385 96 821 33 417 9 782 10 266 77 840 14 144 71 17 91 625 53 130 4 771 43 153 3 985 97 694 73 27 26 432 42 840 13 175 12 196 83 601 65 999 18 583 72 920 30 758 92 144 98 491 60 489 76 487 44 147 99 178 80 554 41 429 45 493 50 596 85 210 22 652 75 429 47 408 7 135 39 638 59 900 15 629 38 363 37 237 49 529 5 946 16 589 81 241 27 670 69 905 11 343 46 407 52 706 88 93 89 911 1 250 87 956 51 909 48 117 40 3 29 104 63 969 34 976 23 844 82 530 56 809 94 581 66 587
98 948 80 5 47 837 82 250 0 885 1 119 45 801 78 531 43 729 90 693 41 933 18 440 76 31 6 458 50 846 4 232 44 379 86 900 75 81 61 998 40 456 12 960 15 226 65 844 79 809 81 729 17 174 32 133 22 836 9 728 69 277 85 287 54 59 53 774 63 887 10 719 55 697 71 84 19 754 23 367 95 478 49 627 59 525 29 850 88 367 73 384 42 556 52 416 24 421 8 583 92 481 27 317 14 192 72 848 84 587 83 372 35 719 36 927 91 670 89 18 5 655 56 93 97 575 26 389 33 894 39 357 13 1 74 42 25 130 87 185 70 697 46 733 64 683 2 129 58 762 7 539 60 34 93 797 31 742 34 220 62 589 48 43 21 899 28 901 57 120 38 858 68 981 67 497 16 841 3 855 94 725 77 951 37 151 66 812 96 46 30 999 99 824 20 622 11 631 51 31
76 598 0 816 21 866 28 202 75 102 57 515 85 721 36 199 40 501 50 935 33 239 19 999 83 902 12 411 31 602 15 560 4 372 37 136 9 411 98 447 34 585 47 732 67 223 10 50 11 793 78 994 66 78 74 747 54 406 58 502 92 781 94 345 20 64 65 334 29 946 5 585 60 640 18 860 73 220 25 561 68 362 59 937 26 100 96 157 17 773 52 980 45 99 91 947 99 641 63 999 81 138 62 816 80 835 84 114 22 264 3 318 87 743 16 713 77 284 69 965 27 547 48 536 53 399 82 637 44 212 51 303 95 796 55 126 56 760 42 41 14 632 39 663 2 983 6 758 70 320 1 35 86 510 89 577 72 147 49 577 97 521 41 43 35 437 64 658 43 741 30 670 38 988 8 70 23 327 24 694 71 883 88 975 32 108 90 409 7 873 79 223 93 542 46 760 13 861 61 774
32 568 13 869 73 536 28 811 55 527 58 500 43 935 98 91 40 333 80 847 65 772 81 72 88 418 52 17 36 880 47 40 23 633 70 20 61 991 59 831 87 260 11 93 71 976 7 871 57 21 60 77 21 679 63 443 46 123 67 259 2 264 94 763 37 973 92 869 96 642 17 50 38 446 0 30 42 622 74 803 95 653 34 441 3 307 33 458 27 999 51 683 64 992 1 815 75 731 15 423 48 325 30 765 49 434 35 899 31 974 69 560 99 770 97 775 14 204 45 325 18 269 50 70 82 938 56 803 39 514 44 852 76 89 85 663 54 416 5 912 9 424 66 671 89 90 16 764 83 620 22 692 62 324 93 23 68 16 20 970 29 401 4 291 6 89 84 299 53 230 8 362 77 441 90 615 24 110 25 195 86 486 91 640 10 754 26 667 12 437 41 218 72 140 79 359 19 664 78 192
85 489 18 278 45 450 86 881 17 530 50 515 46 651 14 74 63 413 57 607 35 229 67 725 92 949 72 661 70 665 82 46 28 730 27 415 68 630 12 22 32 205 26 23 39 231 74 377 98 125 71 319 89 552 11 227 48 959 62 674 15 221 2 543 6 230 83 523 5 119 64 439 33 79 25 843 24 76 21 103 3 895 97 369 94 842 76 564 19 91 80 913 59 423 34 971 55 820 54 583 36 424 69 35 38 821 13 44 49 940 29 140 73 554 52 975 10 724 40 465 7 343 41 112 95 242 84 729 20 418 79 317 1 195 78 244 43 254 93 759 99 347 9 417 66 388 4 839 30 971 53 12 75 848 56 618 96 841 31 331 37 478 23 228 44 740 91 810 60 168 87 384 81 961 58 133 88 93 61 829 77 440 8 307 0 247 47 477 65 501 51 290 90 440 16 359 42 723 22 45
99 882 82 588 96 675 6 626 17 674 37 783 34 381 85 103 47 104 60 989 48 441 26 157 11 550 55 595 80 629 42 197 71 51 64 327 51 107 59 143 75 978 81 959 14 773 24 234 49 644 70 606 43 736 93 990 67 310 28 45 90 986 0 932 3 472 30 198 83 986 19 71 72 892 13 59 2 643 29 84 63 7 84 749 27 324 98 268 36 527 79 777 52 727 97 626 7 129 61 596 9 260 69 688 33 118 46 688 66 329 44 836 10 817 32 22 73 312 56 904 35 904 87 419 76 781 23 711 58 244 20 912 45 754 88 883 1 526 74 65 40 186 89 964 4 272 31 495 62 102 92 179 39 694 16 344 91 279 15 596 77 775 38 524 68 505 5 98 25 92 21 443 41 383 94 220 54 363 22 218 57 953 50 133 53 880 65 605 8 63 95 274 18 201 86 38 78 41 12 76
9 828 46 811 72 941 17 605 14 328 41 590 47 435 24 135 18 989 99 390 94 336 22 504 21 345 8 450 81 45 78 306 0 39 5 982 3 780 61 622 98 758 4 566 67 639 6 849 51 235 71 599 59 741 84 975 35 588 43 61 88 185 31 772 70 859 49 287 69 344 45 954 60 235 1 607 56 311 38 276 25 937 86 877 76 591 74 616 13 506 89 475 79 718 11 91 68 189 20 580 80 91 96 31 57 797 62 741 73 102 2 616 10 774 64 61 87 65 48 836 90 793 28 113 40 455 15 520 36 541 27 104 30 176 44 751 42 812 65 189 85 350 63 917 58 591 54 35 77 87 97 954 16 407 52 851 39 591 91 859 92 793 7 944 32 697 95 890 75 621 83 484 19 129 55 213 23 860 34 115 26 58 53 684 33 99 12 573 93 7 66 804 29 760 37 18 50 160 82 209
49 360 36 165 31 259 10 264 32 778 61 259 2 452 51 562 78 124 12 725 4 379 64 988 98 760 94 504 16 257 56 339 5 778 91 518 86 654 83 509 40 553 46 333 57 529 60 123 62 479 47 822 14 93 65 283 52 935 90 792 96 941 22 98 93 290 89 435 27 780 71 767 20 590 37 392 59 179 19 922 25 892 44 301 34 376 8 419 50 468 0 303 26 455 30 423 21 687 45 512 23 408 24 244 66 209 38 600 88 788 53 150 67 769 42 23 69 693 28 419 55 46 18 696 11 634 29 56 54 943 68 346 85 796 87 31 3 303 75 872 17 311 76 584 6 156 9 576 13 360 79 644 43 691 74 737 58 360 95 240 1 513 82 141 70 714 41 30 15 872 97 342 81 647 39 240 80 108 48 453 33 283 77 750 92 505 73 821 84 459 35 407 72 371 7 70 63 918 99 899
65 946 41 22 2 829 64 111 18 328 19 489 43 616 10 338 47 567 82 489 44 775 92 900 99 660 61 602 55 609 23 335 21 834 1 404 12 165 32 381 29 301 52 339 94 787 56 393 17 220 85 739 63 669 4 794 31 546 98 188 78 831 3 665 80 353 26 677 68 848 13 3 39 731 84 429 53 228 0 218 93 758 51 309 90 672 11 287 22 563 33 114 83 818 20 794 46 228 42 526 25 586 16 578 86 736 7 598 73 200 35 783 75 876 54 558 91 835 9 389 24 351 97 792 89 587 66 235 30 410 14 259 59 405 76 1 60 778 49 488 40 945 88 313 34 707 36 632 74 320 45 923 27 163 69 986 6 223 62 972 95 193 48 169 79 363 77 58 87 336 38 489 96 512 50 918 67 107 15 682 28 674 57 612 70 831 37 93 58 887 81 774 72 591 71 635 8 927 5 892
82 328 97 141 21 561 91 864 9 899 49 750 33 731 65 78 44 320 50 669 38 365 35 521 6 668 63 759 87 779 46 897 61 18 51 297 60 645 7 208 40 7 74 675 28 581 57 907 90 333 58 791 22 605 59 470 98 230 81 913 39 122 14 56 30 875 79 329 10 464 89 822 20 352 71 883 19 212 42 707 62 205 23 208 27 800 54 661 85 580 31 301 47 310 36 587 84 177 13 617 94 885 45 650 96 171 48 405 25 593 66 607 32 614 5 523 12 786 70 199 43 138 52 377 3 443 29 978 93 612 56 591 24 924 37 621 68 279 2 979 92 479 76 303 15 47 18 958 78 300 86 708 11 418 8 40 73 121 80 837 95 979 53 982 41 138 69 960 34 315 88 12 75 928 72 683 83 318 16 677 55 161 67 540 1 656 99 575 77 357 0 28 17 634 26 268 64 960 4 539
15 573 4 178 18 40 98 749 66 498 58 68 73 565 88 49 60 91 26 18 97 168 27 906 80 137 94 260 74 681 99 262 22 435 43 268 57 441 21 588 51 584 64 32 76 264 17 634 46 354 3 270 75 804 36 813 87 415 70 923 16 72 41 170 13 45 20 412 2 620 35 617 7 593 78 750 55 774 54 857 40 708 45 640 48 973 52 878 47 338 9 742 81 926 49 799 0 1000 44 817 82 349 96 204 65 385 29 545 8 770 50 221 59 814 11 308 23 629 63 118 85 664 79 833 24 311 31 831 14 19 28 501 84 911 83 639 86 449 12 15 56 709 1 264 34 31 10 999 62 718 32 61 71 552 53 952 30 837 90 552 95 572 33 47 6 51 67 849 39 173 19 843 77 490 68 393 25 758 91 804 69 548 38 37 89 225 61 937 42 690 92 549 72 211 37 145 5 476 93 859
85 549 34 35 93 541 19 33 38 522 42 569 25 295 4 676 14 48 40 143 57 258 51 525 87 581 13 898 83 284 59 662 29 368 73 611 61 950 97 770 32 504 52 378 17 35 5 916 58 693 72 672 44 694 74 49 91 905 3 413 15 575 7 202 84 11 45 727 16 417 8 514 12 696 22 604 77 379 56 134 70 190 99 863 9 593 0 882 27 998 75 246 82 190 2 752 43 453 41 940 11 848 33 443 63 639 18 882 88 104 10 778 67 513 24 449 60 477 86 200 78 586 39 475 20 324 36 647 46 492 64 607 79 198 55 565 80 717 90 187 81 822 49 143 69 741 71 619 28 509 54 571 35 571 96 983 1 428 62 450 21 616 48 979 26 462 37 585 50 144 53 57 68 999 89 96 66 768 94 73 6 116 95 155 98 752 65 488 31 1000 30 839 76 439 47 278 92 745 23 415
22 661 40 409 63 653 45 700 39 442 41 743 54 364 88 219 68 136 82 561 66 779 77 488 90 887 70 828 61 338 6 232 91 93 12 33 49 483 74 740 72 343 55 211 99 303 23 801 85 193 15 608 4 327 97 877 80 966 7 137 44 356 27 716 48 829 11 548 78 211 52 664 51 200 33 521 5 632 26 447 76 18 18 345 24 750 92 750 89 980 73 690 0 873 46 787 96 675 65 231 87 584 38 769 50 258 94 340 47 682 56 885 62 848 32 376 19 388 43 781 60 670 71 891 20 412 17 7 3 391 58 190 79 373 64 927 57 260 31 570 83 7 59 635 29 691 67 17 36 130 9 73 10 939 30 497 84 183 16 776 86 159 69 527 14 859 2 427 98 709 25 800 75 577 8 26 1 313 28 714 13 691 81 787 21 842 95 929 42 813 53 326 35 721 37 253 34 614 93 350
69 578 40 977 99 219 72 754 24 57 25 94 19 194 23 972 30 914 42 494 83 208 47 353 13 452 92 37 84 775 65 647 17 411 43 378 66 120 90 197 18 512 20 355 77 153 54 19 41 256 34 982 4 915 62 147 52 294 15 228 14 330 73 103 75 821 91 727 5 217 56 474 93 87 12 605 0 746 80 531 51 59 68 717 26 56 27 491 58 38 70 413 6 841 45 816 71 240 64 950 16 826 88 722 87 82 1 992 49 881 10 938 38 945 85 231 82 433 28 547 9 922 11 799 53 182 33 376 81 690 50 67 76 606 60 805 32 392 61 520 39 223 8 866 63 170 35 657 86 338 3 218 22 673 74 700 2 556 44 338 48 698 21 297 36 109 96 564 79 89 57 627 94 175 29 331 37 916 46 631 78 381 89 161 97 561 95 985 7 989 67 77 98 397 31 878 59 28 55 136
67 803 65 245 45 684 32 582 91 221 78 118 88 100 62 753 71 49 21 812 63 884 96 289 76 555 97 679 11 236 58 81 43 59 17 769 0 792 12 803 35 67 19 403 82 914 64 11 98 744 36 64 10 116 90 768 29 170 61 207 33 223 94 807 16 153 84 262 72 406 46 378 2 790 95 497 80 512 50 182 27 275 4 226 93 70 1 626 74 440 89 235 22 690 87 651 41 35 55 287 60 255 56 28 77 651 68 910 37 971 85 419 23 401 53 423 73 646 51 439 81 676 79 456 25 973 5 717 86 863 7 248 54 176 47 186 75 569 92 958 44 92 34 723 18 969 99 475 28 621 66 840 20 84 14 146 52 164 69 239 70 301 24 935 40 545 83 508 42 527 59 701 39 829 13 150 9 146 49 786 26 103 38 557 48 415 30 205 3 529 57 368 15 10 31 880 6 374 8 699
15 371 40 848 89 922 59 893 60 657 63 425 76 878 10 591 65 972 73 23 58 62 18 721 75 29 34 847 30 833 42 566 98 356 17 828 41 797 22 48 13 998 21 557 9 908 14 903 46 921 94 227 55 415 16 858 11 421 38 457 23 517 66 704 84 192 83 436 68 992 85 616 90 870 62 202 2 860 45 532 7 708 61 894 79 284 91 492 32 103 49 209 28 188 47 367 88 366 36 734 33 117 48 76 53 625 3 812 50 432 31 95 67 36 27 118 71 122 29 448 95 860 39 390 51 288 96 181 70 372 87 293 12 352 8 575 25 100 44 536 4 235 26 418 1 559 80 885 43 467 19 549 6 296 20 739 35 28 97 66 52 225 81 127 57 554 56 328 64 271 99 947 92 440 93 955 77 765 5 961 0 232 69 373 24 587 72 581 78 516 54 374 86 346 82 224 37 519 74 55
50 983 66 929 92 384 26 229 79 2 37 189 83 500 58 200 18 898 86 104 29 256 94 739 27 24 53 12 77 760 32 430 67 956 39 862 87 719 35 687 81 679 62 424 64 315 51 39 72 414 80 120 46 268 52 920 63 367 25 448 23 921 47 484 34 500 2 663 9 878 85 281 74 921 60 933 22 918 54 545 15 835 55 843 38 130 69 38 43 831 65 409 13 267 0 403 36 309 5 377 44 913 21 709 84 895 90 944 6 320 4 816 76 785 30 701 57 556 88 598 68 295 3 666 59 178 82 170 56 717 41 264 75 186 96 179 24 455 19 783 11 204 12 884 93 230 31 370 17 6 33 328 16 708 61 529 10 743 91 491 45 964 40 904 28 83 98 371 89 481 42 765 49 204 8 997 1 1 95 71 73 737 71 548 7 173 97 561 99 261 78 869 20 128 48 878 14 127 70 390
98 673 73 391 82 858 78 300 5 271 26 336 58 400 10 844 9 361 18 752 42 40 54 33 11 359 61 927 32 224 24 492 7 320 89 642 49 409 99 930 46 408 77 953 6 814 12 943 45 414 92 834 40 768 63 120 85 528 1 511 67 34 4 270 44 779 38 186 47 555 27 62 94 715 30 432 48 797 68 686 93 250 75 891 20 505 13 850 34 33 56 682 69 53 70 140 17 889 87 644 39 228 22 842 64 444 84 833 36 976 59 642 74 525 33 81 97 142 19 896 37 433 23 589 50 901 16 696 80 88 76 859 14 653 25 422 91 852 88 40 35 264 8 538 51 517 53 366 0 384 55 130 86 678 72 773 2 269 3 56 83 472 96 798 28 137 95 851 41 400 65 442 52 906 29 545 71 151 57 145 66 882 31 73 21 631 81 974 43 471 90 734 60 5 79 391 62 378 15 360
71 544 93 363 5 502 46 869 57 4 19 668 98 423 59 237 76 346 51 972 97 621 26 491 35 824 39 228 66 419 44 767 22 280 69 592 61 48 83 632 12 784 70 374 8 650 99 31 79 678 34 357 30 185 24 111 31 358 0 418 88 183 2 24 28 233 15 285 58 474 73 154 74 867 10 34 95 332 13 799 82 402 47 732 36 392 84 401 17 166 32 396 40 584 62 571 52 977 43 343 4 927 60 940 54 12 78 941 37 184 50 501 21 291 65 398 29 377 16 580 77 30 94 487 55 616 80 633 3 677 1 138 48 417 11 878 7 464 85 755 33 793 56 827 64 984 27 639 14 266 68 111 90 733 75 992 49 379 9 259 23 405 6 107 67 362 45 688 63 382 38 826 18 753 89 601 96 568 42 548 41 331 87 987 72 66 91 418 86 817 25 672 92 599 53 542 20 710 81 723
28 341 88 940 52 811 40 230 64 218 76 234 9 983 29 864 2 363 78 996 74 287 72 426 14 794 18 512 53 222 86 344 3 43 60 696 10 841 17 981 0 3 63 965 5 34 31 230 48 718 62 496 71 590 12 841 58 115 41 381 66 789 79 79 68 46 7 137 59 486 42 892 67 931 93 66 47 245 15 16 57 930 1 333 30 754 16 693 80 283 25 537 87 886 34 265 94 406 33 27 20 420 77 942 97 303 32 924 35 346 98 916 89 797 96 5 19 171 37 296 55 270 49 515 65 795 73 381 45 41 95 884 6 62 54 33 85 767 26 809 61 349 51 707 43 62 36 630 4 942 84 976 44 436 27 244 22 951 46 309 8 236 56 304 75 870 70 367 91 368 38 749 23 208 50 318 13 788 83 764 99 92 39 704 90 618 21 556 82 907 11 826 92 536 24 484 81 703 69 472
61 754 45 980 93 733 47 62 6 116 19 636 88 280 5 23 16 657 3 716 90 587 2 402 13 521 74 403 27 131 17 734 64 194 33 412 91 615 79 978 40 670 97 842 48 853 75 182 23 997 66 84 10 10 21 920 92 271 46 691 35 893 38 895 50 432 67 712 14 888 56 388 51 832 65 498 60 780 62 318 41 518 24 118 76 33 32 532 42 248 87 167 0 447 20 125 4 338 63 237 30 340 52 555 44 985 69 82 98 113 68 102 15 450 22 887 31 803 82 757 25 387 39 741 77 508 37 368 36 326 7 711 54 235 18 497 57 198 28 477 43 550 59 840 53 639 96 36 94 955 55 45 58 79 85 521 49 286 29 433 34 786 9 628 84 417 71 717 78 718 81 49 26 454 1 484 99 341 72 33 70 130 89 365 83 120 80 247 86 327 73 384 8 918 95 343 12 81 11 321
98 233 54 97 88 618 99 546 5 241 76 923 60 189 61 923 75 271 49 12 58 427 93 213 27 968 82 309 64 213 16 701 73 436 39 138 14 358 53 148 85 626 24 910 30 164 68 538 1 946 33 549 94 108 79 578 71 734 92 946 31 663 20 353 4 38 97 857 7 524 0 704 45 839 26 247 11 835 89 570 36 511 38 893 63 596 22 375 86 295 70 420 56 826 55 326 69 469 28 106 80 119 51 857 62 957 59 522 84 564 72 50 15 956 77 978 8 685 18 844 90 921 78 110 9 200 47 324 25 872 12 146 67 648 57 542 66 316 23 36 83 706 44 652 19 225 48 448 96 483 42 409 46 547 43 293 34 260 32 908 3 110 50 172 29 907 87 520 74 187 10 977 65 919 41 336 95 275 81 650 35 807 21 360 52 883 2 405 37 864 13 526 6 741 17 471 91 418 40 272
37 31 51 118 82 317 13 631 60 913 10 575 33 205 89 32 73 608 19 268 91 343 47 276 40 275 11 373 24 711 30 437 64 630 58 527 1 328 61 617 16 3 77 875 21 647 31 315 85 473 0 557 97 468 9 556 67 598 2 724 27 605 55 905 98 457 8 769 62 417 80 38 26 917 29 961 49 150 79 904 52 819 75 709 65 352 78 216 93 591 38 601 96 199 53 604 7 508 56 745 45 267 83 383 42 607 92 142 46 519 14 305 20 821 74 480 28 471 48 993 34 530 17 174 15 743 54 150 3 815 99 170 63 689 50 869 12 79 32 624 72 667 66 293 4 198 41 596 59 35 84 790 90 126 88 354 35 503 70 952 94 848 86 249 87 245 36 728 44 548 71 33 57 860 69 661 81 141 76 756 5 894 18 81 68 139 43 489 6 442 39 211 95 774 23 619 25 474 22 713
47 891 89 648 13 734 15 450 85 879 68 205 88 746 71 370 32 654 24 551 67 467 35 55 17 862 12 332 98 33 62 688 37 237 28 760 56 890 27 869 44 515 53 676 95 364 59 65 73 966 10 488 60 20 45 204 31 1000 29 857 70 311 50 821 80 735 7 222 82 179 97 949 94 649 21 996 6 284 51 302 33 921 49 858 42 167 86 875 75 306 92 671 18 396 55 481 9 639 65 862 41 293 93 907 74 549 5 316 34 309 78 339 38 710 8 632 84 727 69 180 22 331 43 849 81 612 40 453 76 525 46 334 4 880 66 600 14 280 64 774 25 178 11 488 99 980 79 199 20 302 48 464 96 497 2 44 3 41 30 9 54 502 87 600 91 936 90 572 39 766 83 479 26 342 23 965 77 536 57 476 1 696 72 176 0 842 36 669 61 342 16 501 63 161 52 131 58 800 19 687
88 40 19 181 61 690 52 691 97 282 9 676 78 102 1 60 66 253 47 440 6 661 86 595 59 934 71 794 75 849 63 891 96 106 62 539 58 26 26 883 43 184 65 217 23 83 89 756 45 129 42 450 13 48 57 754 32 457 17 529 28 367 48 560 74 805 54 510 12 152 95 60 77 552 18 242 67 913 10 641 7 668 44 408 46 123 99 747 0 906 36 526 16 995 80 54 64 398 92 275 34 653 40 839 49 810 83 723 11 276 91 932 84 604 25 837 50 31 69 551 22 903 68 469 41 448 53 813 27 651 33 270 29 822 39 29 4 58 5 567 31 437 94 725 81 281 20 662 87 471 79 54 35 806 56 19 82 249 21 487 93 292 3 19 38 348 70 375 14 929 72 21 30 7 60 396 76 536 2 256 51 214 85 136 37 639 90 27 98 793 8 963 55 695 73 63 24 451 15 140
71 435 69 55 76 460 74 265 81 304 60 720 26 782 53 799 73 216 68 827 4 585 75 99 40 346 33 391 29 955 36 982 85 497 67 91 15 119 59 551 84 919 43 721 62 673 93 290 97 615 10 46 7 292 83 118 20 820 24 806 89 824 63 533 99 25 30 229 23 883 21 204 92 381 50 248 51 939 45 418 90 378 27 322 17 933 28 22 70 563 78 563 16 53 5 745 3 392 37 282 48 298 47 26 86 983 38 130 88 941 9 360 35 409 55 979 42 190 41 842 80 894 64 160 87 547 32 762 91 109 39 286 94 190 8 881 14 452 98 500 46 970 12 268 57 713 13 37 96 834 22 867 25 379 66 186 19 310 2 674 52 376 79 637 72 99 54 985 82 523 49 937 18 133 11 278 6 897 95 77 0 283 31 666 65 873 1 743 77 48 58 833 44 854 56 229 34 617 61 515
50 618 40 238 92 784 78 640 85 800 56 992 71 652 18 376 73 166 87 962 47 131 4 415 8 765 13 833 74 645 32 160 61 335 21 609 43 854 11 385 60 412 55 73 17 247 7 684 88 153 76 937 46 457 1 661 37 366 59 543 77 656 2 727 68 881 84 620 95 224 80 442 51 516 63 126 94 167 6 743 52 8 67 222 70 511 23 52 9 581 42 322 38 518 29 738 99 199 16 213 28 867 36 307 66 262 89 874 62 14 27 250 34 106 20 872 48 485 97 107 14 289 49 319 79 663 41 177 19 63 96 569 82 935 75 606 26 753 64 883 45 199 69 229 91 574 15 450 30 446 54 283 10 154 93 619 57 176 72 324 98 352 44 99 81 840 22 522 90 395 12 381 0 388 53 824 83 457 39 530 31 101 33 621 58 525 3 514 24 914 5 21 25 239 65 936 35 80 86 737
25 362 92 844 97 200 7 741 80 738 55 875 74 477 49 946 18 56 5 209 11 648 13 50 90 876 66 398 15 970 57 729 76 606 44 797 33 485 29 996 96 897 52 633 9 871 61 577 21 588 62 899 41 189 32 710 78 589 38 623 48 984 56 373 59 908 58 749 4 582 68 925 45 66 20 587 39 839 63 716 34 5 22 295 2 274 54 56 1 937 53 809 85 268 87 277 30 356 47 415 14 877 86 624 70 245 91 691 84 95 3 267 93 394 82 71 60 619 67 145 75 534 65 833 27 866 46 793 42 291 72 329 79 308 8 887 24 41 6 383 83 937 37 693 88 619 43 761 69 66 12 938 51 450 95 434 81 83 73 977 28 480 94 415 19 671 10 594 0 499 23 371 99 648 64 413 98 277 26 634 40 418 89 226 71 276 35 530 31 258 36 534 17 10 16 477 50 224 77 656
79 43 10 595 70 70 28 522 88 158 90 333 83 604 36 99 25 427 78 420 8 578 76 209 7 456 15 152 65 721 29 148 69 15 67 556 53 638 55 525 26 775 43 327 16 108 12 109 94 525 81 86 59 757 84 946 97 766 98 36 46 348 87 684 20 892 47 235 80 298 75 798 57 228 63 700 91 420 33 368 51 816 13 307 23 853 48 769 6 853 93 334 85 229 49 482 45 339 32 964 68 942 73 350 52 420 14 554 2 102 0 101 19 83 44 128 95 158 5 680 34 403 39 651 77 262 9 799 31 81 42 75 11 802 62 957 99 47 21 37 71 750 54 629 30 309 61 539 38 25 40 6 72 758 24 798 82 193 17 458 64 772 50 974 74 75 35 60 1 241 66 504 92 612 60 672 56 268 41 230 27 985 96 92 18 76 37 813 86 696 58 76 4 868 89 744 22 970 3 156
60 283 93 881 7 293 12 718 5 55 45 432 22 425 41 699 14 965 38 188 83 535 20 494 43 983 62 670 44 593 56 172 1 146 86 853 25 314 17 96 3 83 18 147 63 643 53 243 24 230 6 559 65 623 33 864 82 419 48 812 74 852 47 574 34 622 4 471 2 119 92 278 39 336 42 845 75 746 10 524 49 255 26 459 16 20 66 67 13 703 37 503 50 13 77 505 29 307 9 820 15 812 98 218 30 388 95 251 84 720 11 96 89 981 96 12 54 847 70 855 40 505 73 900 78 886 97 7 32 73 21 681 58 742 87 123 99 46 85 368 23 375 35 670 68 39 31 583 72 860 57 629 59 256 69 167 52 370 55 807 71 791 46 105 0 334 88 145 19 660 76 50 61 803 94 487 27 12 91 281 64 500 8 421 28 546 67 661 90 220 36 403 79 83 81 763 80 351 51 127
21 828 38 964 99 733 72 332 50 26 51 726 95 971 91 760 47 502 58 977 60 653 87 659 10 603 64 586 12 580 54 411 79 501 69 772 25 208 86 124 61 992 19 385 7 930 73 517 57 570 30 833 40 121 68 223 24 430 9 698 6 391 34 462 62 126 44 557 32 967 70 306 27 428 42 617 49 645 98 167 20 741 78 577 17 521 37 335 29 547 45 888 1 970 28 66 23 157 89 629 80 867 71 764 66 445 55 169 31 549 8 517 94 453 0 885 85 49 2 334 88 871 4 97 46 752 35 310 97 848 48 303 39 721 5 572 65 313 3 54 26 630 41 271 93 274 96 859 13 787 76 658 59 458 56 209 63 115 22 243 81 255 75 977 77 73 82 122 36 86 15 669 92 129 84 719 90 544 67 486 33 585 52 492 16 522 53 261 14 679 43 481 74 175 18 743 83 376 11 215
45 908 34 1 36 89 84 860 40 607 73 387 92 54 41 853 13 837 29 881 27 973 64 58 82 663 38 380 65 494 15 442 46 264 70 816 88 593 58 16 63 454 22 222 56 484 66 765 76 682 12 842 30 520 31 837 86 389 49 287 93 879 75 742 79 921 61 997 10 452 52 938 81 930 96 93 25 950 43 646 47 495 77 827 99 50 5 810 0 929 60 866 91 933 87 433 57 623 83 6 69 371 3 955 26 178 32 491 6 999 4 430 17 220 19 659 18 247 51 4 39 208 67 532 28 714 54 277 80 830 62 399 59 953 74 684 78 102 95 237 90 224 7 7 53 142 9 308 42 536 8 641 11 481 97 975 94 418 21 930 85 870 37 356 1 537 24 662 71 906 14 631 72 212 89 458 33 227 50 772 55 416 68 610 98 779 20 314 44 982 35 320 16 941 23 347 48 310 2 792
31 615 37 583 86 543 58 359 50 795 35 16 49 761 39 889 21 652 3 704 90 977 62 745 95 418 9 414 59 225 36 379 66 689 46 544 6 290 7 885 99 124 64 466 96 358 28 525 2 178 70 701 68 22 73 676 32 947 87 731 76 381 16 800 15 201 67 727 83 288 97 743 20 85 22 105 91 122 17 391 27 628 82 703 85 503 81 130 71 662 48 559 14 61 79 887 25 508 52 241 54 795 94 772 77 723 78 321 41 759 65 479 72 873 29 689 75 631 56 76 63 379 53 190 5 483 44 385 92 984 26 161 84 213 24 85 60 22 8 470 88 463 4 590 74 823 11 857 55 952 13 186 42 599 57 620 33 874 69 118 61 493 51 877 0 627 30 634 10 108 93 308 34 349 23 661 1 93 89 227 40 580 98 661 19 202 43 334 18 820 12 774 47 465 45 729 38 757 80 956
11 251 94 705 9 196 89 940 40 352 53 874 25 871 68 588 54 193 88 360 78 596 65 587 82 602 27 34 66 326 23 227 15 882 19 328 81 214 0 435 49 104 31 885 13 786 43 521 46 828 95 879 38 324 32 525 4 399 7 59 3 802 72 720 6 999 10 78 74 885 70 59 55 507 47 311 16 320 76 92 99 504 90 704 67 671 86 211 87 38 42 219 69 585 63 396 56 50 14 8 33 284 73 453 85 400 45 524 26 20 1 214 12 212 77 86 79 615 39 72 48 917 62 260 71 440 24 358 75 983 60 618 57 286 22 536 44 636 30 90 41 824 2 175 58 623 28 367 93 847 20 867 98 884 83 451 36 888 52 327 97 575 91 409 84 724 51 838 96 791 29 997 37 622 64 39 61 151 92 319 18 369 50 756 34 81 8 830 80 547 5 145 59 367 17 73 35 834 21 895
3 88 56 384 37 66 28 688 92 243 73 522 13 696 79 756 63 490 54 904 78 765 40 170 98 22 93 174 27 578 36 691 31 819 86 786 32 109 20 529 76 289 95 101 50 158 38 453 62 486 85 726 99 760 72 69 64 731 15 286 0 71 12 332 69 897 58 766 25 154 75 763 80 455 81 332 10 53 65 989 30 244 29 309 82 255 41 649 18 595 55 292 48 770 34 736 39 664 59 704 71 132 2 166 21 565 1 52 16 937 26 30 87 841 19 104 96 155 35 862 52 38 17 37 60 511 5 490 8 373 88 422 23 685 44 916 46 240 4 114 97 892 57 313 42 564 70 494 24 839 53 966 77 849 94 470 7 128 14 105 43 312 33 860 68 688 47 852 89 208 22 321 74 712 49 933 61 652 84 569 67 975 6 305 66 76 91 4 90 976 9 6 45 71 11 518 83 838 51 920
54 354 9 719 98 519 21 947 12 992 69 334 20 299 29 79 51 437 5 601 22 128 76 562 83 696 63 624 43 860 82 951 26 741 86 728 35 661 48 364 2 293 28 43 46 528 50 201 58 675 84 532 36 140 47 220 6 131 77 336 74 810 96 650 90 976 53 896 34 988 64 632 32 26 60 411 89 583 88 367 61 355 4 137 72 702 37 510 3 733 71 762 17 684 99 193 79 482 10 36 70 278 39 712 93 7 14 740 31 722 75 682 24 853 67 539 66 896 40 528 25 429 23 330 38 572 44 222 91 576 81 113 52 757 94 180 16 120 45 152 87 582 0 435 62 759 13 721 15 894 33 738 57 866 78 908 97 733 85 56 19 233 27 10 95 261 8 572 49 461 59 862 7 418 65 425 92 567 68 869 73 456 55 549 42 721 11 62 41 25 56 400 1 235 80 413 18 159 30 834
67 533 73 793 17 396 34 141 18 804 51 29 61 763 1 762 79 627 97 972 33 874 46 287 66 526 26 709 65 295 89 310 28 134 39 758 92 716 77 545 91 700 38 125 43 800 60 769 36 436 83 2 57 940 52 125 31 792 47 200 16 950 2 376 15 469 44 586 0 685 86 227 32 814 23 106 22 827 98 794 7 700 62 477 95 808 68 131 29 582 14 866 70 8 88 216 20 939 45 105 6 875 8 110 5 633 48 264 63 164 13 158 74 104 82 745 56 721 11 296 49 81 19 535 96 534 94 608 24 541 75 599 54 270 25 169 87 435 42 612 84 520 64 493 78 1 99 826 37 314 90 126 4 645 55 908 72 684 85 263 41 345 76 425 9 411 10 684 12 298 59 361 40 632 58 273 3 147 21 846 30 773 81 694 27 51 35 710 71 515 50 367 69 807 53 284 80 171 93 457
31 93 71 622 63 551 52 736 48 558 4 625 47 36 97 310 56 983 91 8 16 455 0 751 98 493 85 404 67 769 23 80 15 290 82 493 95 360 29 517 65 352 74 903 55 331 8 25 60 633 57 448 14 625 75 968 3 497 17 285 36 431 21 985 38 504 43 932 49 276 94 183 50 1000 68 989 80 683 70 103 25 375 12 17 40 373 51 843 92 681 5 349 66 224 44 845 20 806 88 736 9 255 62 400 73 299 96 663 69 199 53 999 28 480 89 625 76 332 2 993 33 709 78 198 45 846 37 796 32 98 87 324 64 667 99 510 83 417 13 897 90 242 41 947 11 266 59 652 61 593 19 353 22 811 86 223 81 420 34 663 84 410 79 573 6 347 46 140 27 777 35 793 54 710 7 931 58 812 18 319 24 656 1 932 26 225 10 739 77 773 93 534 30 165 42 623 39 360 72 17
37 911 84 19 60 190 88 416 45 51 87 341 55 569 64 523 27 118 3 832 93 82 52 379 22 273 95 240 15 606 28 326 29 660 43 147 34 420 12 26 90 368 61 779 65 592 17 638 81 928 76 217 48 839 82 316 7 229 54 675 98 479 0 731 62 269 66 518 85 250 78 937 77 624 1 839 58 408 47 246 11 934 19 90 16 301 9 747 94 64 46 422 70 294 89 681 24 914 49 160 75 547 31 135 10 345 63 164 57 226 8 395 4 759 21 834 30 680 91 889 32 976 59 220 50 300 38 889 67 143 53 910 40 738 72 635 26 514 99 638 80 649 35 574 44 504 39 283 73 762 5 406 97 195 74 770 56 629 6 659 18 461 14 212 42 689 83 246 2 803 51 763 20 152 25 215 41 448 69 579 92 693 79 441 33 208 86 213 71 987 68 967 23 434 13 679 36 387 96 384
82 184 85 311 50 393 48 590 69 822 60 518 6 484 81 861 4 773 78 185 27 576 21 366 93 531 32 715 17 626 8 155 49 985 44 639 63 351 31 333 67 729 33 128 9 697 94 769 84 257 72 227 96 576 80 385 47 280 34 996 95 64 41 334 99 316 70 350 61 660 29 3 11 886 37 759 12 912 87 406 5 155 74 623 16 603 71 559 0 223 51 161 22 513 13 51 56 408 38 289 77 555 55 466 68 916 52 38 88 673 7 852 45 832 86 473 40 326 59 762 62 727 36 203 75 550 2 993 54 851 79 366 18 47 90 801 53 963 30 410 23 760 42 107 73 664 39 367 64 202 10 618 97 493 15 10 57 2 91 801 24 340 92 432 83 120 35 562 1 135 20 951 65 760 43 142 19 73 66 612 3 915 14 256 28 474 46 503 76 264 89 483 58 136 25 11 98 148 26 332
1 217 79 122 18 915 9 611 27 506 21 14 60 441 36 587 70 306 28 73 64 154 24 393 95 272 63 222 13 154 91 833 25 989 20 40 26 275 58 315 83 120 54 888 45 401 80 333 81 357 61 308 67 123 73 962 92 408 38 851 87 208 75 504 77 764 94 861 51 434 14 719 43 491 65 975 90 684 17 253 6 480 46 444 41 740 97 23 30 617 85 231 37 93 5 58 55 858 32 630 8 45 62 624 40 112 69 696 11 685 39 630 35 620 53 38 99 866 88 553 12 927 82 655 72 366 76 352 22 616 29 598 49 852 78 605 7 775 98 103 0 711 44 294 48 965 89 271 23 709 47 800 56 210 2 112 10 717 74 283 84 771 59 123 50 58 19 360 86 646 34 536 71 91 52 62 31 563 96 441 42 865 3 148 68 481 4 246 33 724 66 673 57 337 93 337 15 802 16 168
34 427 50 481 15 989 1 992 96 436 26 372 0 968 67 631 6 577 40 828 29 190 30 486 82 602 89 693 75 431 66 791 72 902 13 525 78 495 45 907 22 630 36 609 14 589 86 80 58 449 71 401 20 581 68 727 91 196 33 754 17 18 51 300 81 987 87 282 23 292 55 191 16 617 79 168 90 681 85 544 80 56 84 464 57 76 25 943 95 501 60 510 18 39 52 985 97 451 63 219 93 357 12 431 8 282 11 219 56 713 73 192 62 515 31 135 41 268 54 470 76 364 61 997 24 119 38 190 47 803 48 85 49 942 65 769 59 464 92 871 83 197 94 968 69 99 98 840 64 322 46 156 32 639 5 332 19 470 27 515 53 754 9 237 88 873 99 847 7 786 2 297 35 425 39 952 70 885 42 273 4 567 21 338 10 796 44 342 3 118 37 769 74 190 77 783 43 225 28 632
74 533 9 213 1 287 60 370 46 263 91 39 32 389 3 520 54 60 88 737 2 289 34 104 24 614 19 87 0 679 69 630 16 369 98 88 99 786 89 501 27 977 7 406 92 120 8 910 90 459 40 289 61 666 31 73 56 129 22 19 65 831 17 833 13 749 35 678 6 740 18 746 45 776 96 410 75 938 59 326 86 168 50 19 84 972 39 452 63 860 30 902 80 747 38 994 33 829 71 444 36 631 12 497 52 260 20 376 67 677 85 591 81 690 66 642 26 368 25 283 15 543 64 438 70 301 28 136 44 226 73 270 5 263 11 300 95 914 47 292 55 491 14 395 4 479 87 76 78 857 82 892 42 984 21 782 37 224 51 373 79 90 94 441 93 421 23 850 48 337 29 307 76 624 43 761 72 750 77 621 62 779 58 265 57 5 97 763 41 855 53 473 49 274 10 490 68 204 83 605
89 488 71 161 56 293 25 626 26 181 9 850 96 607 61 91 50 62 86 474 59 836 17 884 70 90 82 748 40 39 34 892 54 525 81 532 52 814 35 296 58 84 23 534 39 47 45 673 5 727 46 463 91 681 97 856 6 560 94 380 14 528 47 784 92 143 49 559 16 916 79 409 65 31 13 280 57 543 77 885 43 873 24 591 20 281 29 331 4 458 76 751 68 594 32 841 48 148 36 766 19 331 37 95 63 830 33 18 78 849 93 727 90 921 98 582 22 855 15 288 55 864 64 713 41 199 42 825 72 170 31 487 84 820 73 186 53 464 10 337 88 855 0 231 3 117 74 696 85 12 12 294 69 215 11 791 67 113 2 719 30 505 62 878 21 731 60 203 87 114 75 723 1 892 18 549 80 206 8 339 66 661 99 430 28 126 83 966 95 227 27 325 7 726 51 968 38 17 44 714
10 804 22 939 38 346 18 267 88 312 12 170 49 490 28 360 93 612 37 209 39 184 57 433 97 321 59 976 23 690 17 120 29 803 41 854 15 773 33 657 45 387 9 26 42 414 69 854 36 543 70 597 50 890 35 302 89 327 65 507 60 871 85 997 98 927 30 577 82 789 91 95 72 300 87 224 11 221 53 678 78 709 25 143 27 844 46 316 55 808 52 847 8 475 13 706 43 117 21 223 3 471 40 478 94 811 96 416 92 112 66 811 0 365 71 771 68 976 2 507 99 633 5 95 76 577 75 559 48 373 32 942 67 307 47 847 31 278 19 119 74 42 58 876 7 622 95 38 26 872 1 467 63 913 61 479 14 68 81 389 51 60 90 211 79 774 4 841 16 211 34 833 77 989 56 651 83 286 80 565 54 536 6 437 44 919 84 54 62 909 86 99 73 970 24 864 20 305 64 285
22 193 40 178 69 661 56 542 1 83 39 419 93 929 34 450 25 241 67 62 11 807 81 796 13 981 8 764 64 583 76 84 48 127 2 88 59 427 52 464 0 525 86 245 32 558 14 450 47 782 71 348 78 398 35 615 87 147 90 418 30 538 37 351 33 66 75 526 18 554 70 256 57 689 43 256 88 930 62 725 5 284 85 285 72 98 49 564 98 562 91 375 26 789 55 493 31 458 51 250 54 780 36 719 15 262 58 57 3 975 74 341 83 993 45 638 27 79 97 773 80 458 44 984 29 970 82 824 38 109 6 271 61 828 92 349 12 34 94 259 16 487 73 81 84 549 65 610 53 879 60 697 95 169 99 857 28 685 89 352 17 897 79 106 7 133 77 251 96 13 46 595 63 462 9 10 20 421 10 263 66 381 68 49 23 917 21 310 24 238 19 693 41 341 50 480 4 33 42 274
42 836 96 510 74 237 12 688 68 1 24 537 29 748 20 159 62 677 89 556 56 706 97 319 61 896 34 572 50 570 48 2 44 758 4 41 87 575 52 845 55 454 9 612 85 924 0 361 94 607 33 112 65 434 21 232 71 303 41 885 86 932 66 827 64 418 15 919 32 119 28 329 54 115 25 709 76 123 45 889 18 786 36 262 7 352 8 488 39 698 19 630 35 663 91 110 27 14 14 757 10 455 47 651 77 7 80 601 49 1 92 919 31 676 69 498 58 848 16 143 57 743 5 323 99 576 95 388 82 872 1 721 88 898 63 13 81 529 6 691 78 433 11 68 37 340 84 433 2 276 23 294 83 484 93 833 53 536 26 884 40 191 67 85 51 497 79 831 98 869 43 129 73 134 30 121 59 969 75 872 3 446 38 750 17 976 13 142 70 402 46 536 90 842 22 607 72 393 60 2
86 356 4 502 51 106 36 972 25 16 67 291 42 473 41 222 48 58 33 724 22 793 50 168 69 775 54 220 88 130 0 581 81 868 87 168 79 560 17 120 64 400 27 606 56 240 65 607 6 760 78 49 63 511 55 756 61 317 45 335 16 896 84 459 85 715 94 715 12 450 60 781 18 424 19 582 82 180 70 954 53 943 10 569 38 966 91 654 32 969 89 397 95 685 28 522 62 8 8 955 24 434 71 331 83 255 74 8 39 449 93 824 34 72 2 984 46 785 99 221 29 523 59 364 68 188 13 444 40 8 92 958 57 948 7 219 97 178 47 744 75 56 66 80 20 600 37 172 14 938 90 593 5 809 11 166 76 63 21 449 9 852 23 390 96 74 73 957 26 577 1 186 52 397 80 732 58 398 31 80 49 621 98 532 30 834 43 497 3 664 72 602 35 840 44 89 77 430 15 849
0 721 12 147 92 409 90 836 82 121 13 34 34 835 96 566 41 564 32 962 14 83 10 878 53 580 3 316 15 107 94 561 33 202 50 672 93 416 36 327 46 934 26 237 69 127 18 736 70 645 30 572 60 193 97 183 83 751 7 27 24 595 63 204 71 585 88 37 56 780 37 104 51 157 35 558 74 419 99 537 89 836 65 125 57 293 47 598 52 406 81 362 79 416 28 212 42 870 16 54 43 80 68 710 6 348 98 138 76 411 75 523 78 984 49 480 87 378 61 178 86 336 4 238 23 246 73 568 11 134 45 257 62 565 72 402 64 329 22 389 95 944 2 134 20 607 58 458 67 858 19 419 91 196 21 235 54 55 55 658 31 457 44 329 40 974 1 404 84 339 77 404 5 341 59 226 80 207 25 257 39 127 9 252 85 912 66 182 8 109 29 241 17 716 27 18 48 574 38 469
64 273 72 203 69 228 74 49 15 271 54 343 7 493 71 587 42 866 68 596 9 74 14 246 1 935 94 3 56 328 52 453 10 472 59 550 25 504 47 601 99 830 78 731 55 53 38 323 70 658 46 944 28 530 87 866 61 432 50 54 37 709 84 957 88 296 44 443 82 836 60 13 91 786 83 631 12 907 31 442 81 278 3 904 6 550 45 598 58 973 86 105 40 65 49 214 48 679 93 253 19 474 89 692 8 746 34 825 79 879 30 122 17 267 23 640 73 826 98 777 53 13 85 216 11 566 65 559 18 843 16 473 92 764 39 655 5 347 63 854 95 271 20 330 13 306 32 788 67 768 66 596 77 742 62 367 29 710 33 626 27 331 90 532 26 437 24 839 35 165 21 73 41 202 57 501 43 535 75 961 96 161 36 864 0 374 51 700 76 788 2 990 97 918 22 714 80 648 4 875
32 118 82 216 77 29 64 721 31 250 73 443 27 834 87 781 22 125 71 818 70 482 24 717 47 169 93 552 38 783 86 469 91 357 79 486 55 385 25 736 74 217 41 720 69 67 76 412 28 169 85 182 61 19 95 766 51 500 0 434 2 892 68 397 80 664 10 729 14 34 3 82 35 291 54 498 42 977 6 541 58 320 60 100 78 185 13 347 9 21 5 85 92 234 50 739 19 701 67 580 52 865 8 104 99 663 46 360 11 260 18 696 7 585 48 169 57 712 34 428 45 90 21 4 63 908 33 952 88 963 40 949 49 425 29 202 12 521 15 501 26 513 53 871 97 171 37 666 89 824 81 129 56 858 23 13 84 644 75 437 36 1 72 871 98 645 96 624 65 170 90 413 4 872 83 418 94 459 17 211 39 350 59 203 44 723 62 389 43 92 20 881 30 541 16 968 1 246 66 812
64 968 14 743 95 789 48 528 15 912 71 865 51 291 42 346 94 109 57 151 53 967 84 254 39 357 97 3 5 793 73 965 86 73 56 149 29 203 74 84 93 857 46 431 59 601 75 287 70 989 83 576 33 207 30 604 63 473 44 670 41 990 67 172 25 603 61 836 55 507 80 861 28 300 12 323 17 500 68 586 9 953 36 909 8 96 89 972 45 590 10 572 91 834 85 217 66 190 77 345 34 832 92 579 52 89 4 865 43 406 40 804 31 50 24 410 58 339 35 141 54 451 98 875 78 581 37 902 1 287 26 145 7 310 19 567 22 132 47 46 72 474 81 485 79 4 69 875 62 859 16 545 99 982 6 415 82 195 2 130 27 62 90 912 20 789 32 35 96 197 18 125 21 641 23 215 88 670 0 254 60 122 11 576 49 839 87 691 13 990 65 126 76 512 50 746 38 217 3 437
93 219 72 748 38 102 52 424 51 7 66 542 1 820 81 626 96 227 2 646 21 88 3 675 11 500 45 627 39 597 88 239 68 459 92 863 95 308 20 626 49 654 67 1 75 137 24 920 87 785 44 586 62 645 29 753 97 561 80 58 28 218 12 177 27 757 59 259 64 806 58 94 31 9 41 642 15 430 65 763 34 576 69 166 99 502 33 849 61 973 8 545 19 971 70 996 78 254 98 563 79 606 13 260 0 878 91 430 7 173 43 386 89 510 26 541 84 119 50 474 54 767 74 765 32 939 30 521 42 614 71 509 83 341 18 667 56 828 5 338 73 615 82 607 6 713 17 619 37 792 76 679 53 309 55 348 36 340 40 319 48 698 35 485 25 736 85 886 4 146 57 98 22 464 94 2 60 816 77 454 10 903 47 366 90 517 63 184 86 57 16 959 46 954 9 536 14 88 23 372
51 869 4 267 30 314 43 987 84 18 44 409 13 347 12 113 34 415 9 720 95 364 93 977 5 244 77 233 70 432 86 942 48 525 36 337 96 399 17 876 88 965 73 98 41 465 71 280 69 673 47 31 39 264 87 159 1 78 66 775 85 194 33 836 23 79 83 840 29 498 10 931 2 959 72 525 68 538 42 891 38 544 54 138 22 391 76 833 94 334 15 180 97 409 75 263 11 268 62 613 78 438 92 267 45 640 90 157 26 394 56 4 98 788 3 581 89 380 74 367 31 948 79 365 20 88 81 839 35 704 24 398 91 629 40 131 19 525 53 473 8 338 46 930 7 460 57 501 27 746 37 873 82 198 16 216 21 920 59 845 58 562 55 229 99 313 18 956 80 757 50 516 61 989 60 622 64 973 25 399 63 969 0 889 67 938 32 752 65 13 52 314 28 369 49 920 6 765 14 783
45 727 56 322 59 646 9 521 14 446 84 302 15 414 60 31 13 767 83 898 57 552 20 821 52 812 28 259 77 739 99 307 44 312 47 857 74 15 0 66 40 30 54 344 17 451 86 402 96 371 6 643 65 525 64 567 98 25 39 939 82 567 7 866 53 256 34 557 79 266 4 692 31 979 75 929 3 922 72 413 42 365 8 678 93 590 73 810 24 46 66 131 22 298 78 740 29 406 37 529 91 307 50 37 32 180 48 333 67 182 62 750 71 59 87 209 80 605 5 164 55 378 61 658 18 151 30 82 85 806 11 220 16 131 68 199 58 479 41 153 46 377 21 551 97 652 43 881 10 733 35 192 92 907 76 562 23 641 81 547 1 617 27 889 26 61 19 818 63 586 38 545 90 862 51 265 12 806 95 1000 36 784 94 509 33 201 49 330 88 705 70 241 2 893 25 44 89 468 69 159
1 133 7 810 66 279 96 67 11 336 0 709 48 449 29 107 62 832 28 252 78 219 49 763 24 375 10 203 31 402 71 998 88 645 15 201 40 206 27 582 99 201 63 443 69 3 53 492 72 417 26 726 5 369 19 75 52 639 2 866 22 218 18 479 38 450 95 610 61 151 34 923 56 958 68 703 47 967 91 968 46 697 12 572 98 766 3 385 74 675 73 93 6 93 35 787 21 841 33 448 51 468 32 571 50 318 65 470 14 665 92 847 89 239 93 35 36 707 54 374 9 769 44 912 8 448 58 763 42 826 25 482 55 415 67 412 23 624 45 580 80 26 76 402 41 410 59 791 87 516 13 289 81 441 16 769 85 827 39 359 86 306 43 635 84 810 94 106 4 883 17 213 20 774 64 25 75 87 83 36 82 907 90 140 77 264 37 436 57 722 30 184 70 248 60 64 79 601 97 250
77 876 13 702 11 679 74 61 26 510 94 992 47 890 38 847 79 941 30 517 7 303 99 669 40 299 71 454 39 829 81 423 54 411 43 988 35 679 19 207 61 428 87 54 73 108 72 770 25 871 6 568 56 709 60 417 53 665 86 424 28 402 21 161 42 853 23 866 65 961 96 806 8 529 93 236 75 636 29 7 41 83 22 435 62 998 92 242 1 393 78 708 66 874 97 448 82 34 95 943 68 431 90 947 57 11 24 301 80 980 91 732 34 817 58 170 32 388 4 786 9 432 3 509 31 766 84 997 59 591 76 141 48 980 18 864 16 361 37 766 45 118 70 196 55 528 69 793 51 203 33 905 64 519 17 953 89 619 67 511 44 844 83 994 36 979 10 419 2 352 0 236 5 901 63 670 50 901 49 845 52 612 88 287 98 539 85 548 46 65 27 513 14 918 15 129 12 565 20 607
31 160 5 403 34 140 36 859 2 734 61 217 82 514 7 190 41 242 0 58 91 205 98 345 9 677 16 833 93 398 24 419 79 262 15 615 99 805 54 363 64 364 23 116 53 208 75 469 32 148 33 520 48 423 73 682 25 479 67 52 8 104 83 895 56 890 70 982 47 322 1 464 51 547 58 849 84 56 96 109 57 966 60 747 78 292 29 762 69 9 86 704 27 364 18 21 4 706 72 611 3 382 68 945 42 99 59 901 12 380 74 783 50 215 6 934 80 60 62 900 28 60 14 616 90 943 63 557 37 237 20 444 13 772 39 974 10 698 85 164 19 632 87 171 88 534 46 655 55 956 35 254 66 293 97 827 45 242 30 767 38 624 52 732 92 781 81 842 89 103 94 251 22 765 65 89 21 241 44 914 71 92 26 194 17 347 77 43 40 504 76 380 43 803 95 392 11 85 49 779
30 791 46 814 94 558 72 67 96 119 67 371 64 208 8 97 3 220 66 830 36 908 79 436 54 27 84 237 74 78 47 626 77 82 39 745 25 726 76 800 88 334 13 647 48 867 85 514 1 735 20 360 6 671 51 424 40 144 56 823 37 331 86 153 16 927 89 954 60 703 95 729 34 333 97 986 28 78 68 910 9 146 22 661 33 284 17 944 44 952 70 171 91 237 41 719 61 138 59 397 69 548 12 767 2 354 11 201 24 772 82 422 75 404 21 554 15 175 71 718 43 922 50 677 27 968 62 533 80 900 81 14 78 39 38 41 14 499 98 336 65 888 58 18 31 19 23 732 92 912 35 296 0 443 57 297 83 606 90 219 4 538 29 666 32 386 52 642 7 480 53 645 63 509 55 283 99 566 42 351 45 92 19 752 73 699 49 445 93 978 18 787 5 708 10 765 87 936 26 992
7 38 14 51 51 44 67 25 49 59 0 895 93 300 81 543 78 95 72 428 20 85 70 244 45 510 75 468 46 356 76 909 69 157 36 478 50 776 19 332 25 729 82 138 4 275 33 941 68 103 48 251 34 275 9 534 6 33 79 539 95 905 77 945 90 658 91 340 85 660 18 894 22 590 94 370 87 179 39 857 37 225 89 175 42 830 3 515 11 891 1 870 98 623 23 333 44 52 56 425 32 667 31 463 21 154 8 926 16 119 10 590 61 44 74 804 58 872 88 820 92 561 28 932 15 251 86 353 29 362 96 434 38 646 63 783 24 273 65 138 99 193 64 667 47 893 53 743 66 444 5 39 40 379 26 262 83 439 71 797 97 914 2 650 52 936 43 374 80 715 60 353 13 156 41 305 27 819 54 356 62 493 12 183 30 47 55 819 17 484 35 474 57 619 84 975 59 36 73 22
79 191 71 169 62 139 41 88 34 662 97 31 42 597 47 619 48 468 51 503 86 830 64 9 88 515 22 108 45 516 70 198 3 34 16 414 37 815 7 721 9 811 29 942 18 6 58 84 40 567 59 342 46 807 75 58 61 401 78 359 53 131 8 488 11 44 74 364 96 932 39 884 12 513 55 596 94 771 91 346 27 993 66 477 19 834 77 614 93 11 50 140 30 667 43 491 72 66 60 353 69 579 85 330 25 598 83 926 2 943 28 966 0 342 87 72 1 481 44 804 13 455 20 463 52 831 54 729 24 788 21 200 67 480 73 315 76 138 56 753 15 908 90 49 38 45 32 700 65 319 6 870 68 389 36 845 99 73 10 641 89 719 80 230 31 261 23 624 81 601 82 770 98 372 92 843 26 678 4 981 5 797 84 661 17 82 49 938 57 476 33 996 95 27 63 503 14 44 35 922
44 332 16 3 31 10 35 708 45 343 75 736 13 576 51 559 4 573 1 995 34 2 67 347 83 61 77 417 91 264 10 808 57 376 22 267 53 689 95 405 81 973 41 297 63 456 71 495 38 142 8 141 5 422 6 502 98 965 88 518 40 979 85 436 94 180 87 598 32 698 84 478 72 192 50 429 25 689 7 637 54 673 23 140 78 450 18 222 61 833 80 461 26 313 86 533 42 558 99 847 73 505 82 657 17 166 24 680 55 853 14 136 9 526 62 868 43 752 46 947 59 703 68 930 19 82 74 685 79 93 58 373 11 840 89 37 20 197 29 775 3 263 52 818 92 531 28 777 39 772 27 758 36 677 76 712 49 875 90 667 64 816 21 746 30 10 56 723 65 621 69 951 93 344 2 716 12 663 70 74 66 744 97 495 33 739 96 877 0 428 60 33 48 68 47 372 15 664 37 67
2 579 45 130 91 389 10 972 1 72 92 137 49 838 81 359 76 327 72 197 61 50 98 511 70 617 39 239 96 646 16 638 55 574 54 8 62 198 34 157 25 204 87 627 66 224 56 262 53 527 20 989 59 590 75 589 38 613 84 88 7 6 57 589 32 101 69 595 80 31 8 735 26 59 93 781 24 114 65 500 67 378 15 840 89 451 9 564 86 839 79 347 0 730 17 912 42 117 33 64 19 818 48 377 27 99 52 412 35 558 88 659 6 582 36 292 3 107 5 820 95 300 30 605 74 982 47 727 94 558 31 28 97 426 43 877 82 185 23 4 85 830 83 899 51 146 78 765 64 249 90 686 50 131 12 410 22 403 73 899 37 527 99 139 58 585 29 683 41 421 18 521 14 188 21 843 63 940 44 608 4 391 28 290 60 820 11 542 77 499 68 852 40 820 46 466 13 362 71 660
97 166 45 752 67 588 25 862 92 819 96 289 87 160 2 514 24 708 71 726 75 35 58 932 23 998 61 741 33 686 98 424 79 497 78 373 19 87 65 370 18 469 17 412 91 535 7 580 48 74 70 200 34 251 76 578 5 891 40 241 29 233 59 231 82 853 57 749 85 169 89 594 90 506 39 350 51 709 74 506 53 420 95 958 30 327 26 686 4 264 77 754 55 30 66 58 6 817 73 645 68 243 0 660 49 990 81 235 69 438 32 901 28 817 20 78 9 545 12 883 27 413 88 261 38 869 13 306 72 315 83 40 31 153 15 978 54 353 43 41 21 964 84 308 41 496 62 404 93 859 44 359 64 616 46 159 52 259 60 847 42 138 99 236 22 109 1 261 16 81 56 723 35 657 14 81 63 934 86 76 94 40 47 35 37 903 50 515 8 370 80 954 11 988 10 484 36 64 3 780
14 438 82 758 97 960 36 148 75 627 66 340 49 515 85 841 42 922 76 958 19 572 6 835 52 263 84 46 27 607 78 624 3 516 62 391 9 515 68 301 90 917 47 16 98 365 91 832 96 366 26 45 35 883 73 10 86 723 13 678 54 410 20 562 67 908 79 209 71 541 37 732 93 234 33 587 15 178 63 593 2 994 77 588 69 802 60 504 95 526 64 441 53 61 16 794 70 266 24 394 18 232 56 195 83 82 65 3 17 412 4 445 11 397 8 376 12 100 57 486 41 333 38 362 28 707 99 673 30 302 51 398 32 351 43 946 55 505 81 373 89 950 61 571 40 541 5 942 50 75 46 748 31 136 25 279 94 613 21 735 34 895 10 778 74 669 0 361 39 528 1 716 87 458 58 53 59 376 72 113 48 818 29 18 92 678 80 771 23 751 7 5 45 427 88 114 22 75 44 393
17 612 79 837 68 634 69 794 21 877 32 462 29 907 44 898 48 940 11 764 5 258 88 35 81 119 39 602 67 789 2 283 19 891 94 469 24 833 33 749 38 571 85 874 96 328 78 67 83 769 35 366 8 705 20 169 53 100 71 335 30 237 16 982 92 926 3 887 90 633 66 732 31 576 10 266 58 221 28 198 12 444 97 677 98 855 59 545 52 455 61 902 91 389 64 547 50 249 7 666 27 310 72 448 37 610 62 465 55 227 70 932 65 899 73 446 41 423 84 691 0 814 77 850 40 655 75 115 42 595 47 177 95 936 26 915 51 465 22 924 74 821 25 581 54 493 9 181 57 874 82 750 80 681 49 658 76 192 36 543 99 644 18 576 86 332 60 780 6 754 45 264 46 54 4 42 56 952 15 367 63 835 23 21 14 806 13 792 93 648 89 574 43 361 1 4 34 452 87 372
98 676 14 570 26 184 41 810 43 274 59 441 74 101 68 774 19 691 56 761 63 858 87 906 73 585 58 538 25 961 91 163 52 477 71 725 4 645 42 703 86 275 93 718 76 563 65 220 44 903 0 435 49 993 80 947 70 954 99 822 7 375 89 699 30 877 72 478 51 1 84 353 23 560 90 924 62 38 38 301 53 24 45 993 96 416 3 873 31 515 28 501 37 480 6 274 1 561 40 274 50 317 67 665 77 737 34 503 47 241 11 107 12 917 33 865 75 592 78 156 88 515 69 667 18 374 95 539 79 72 57 918 60 692 82 143 97 395 13 331 15 663 29 951 21 508 94 941 83 957 55 846 9 31 22 341 81 548 2 349 17 249 10 29 85 465 46 307 8 510 35 157 39 138 48 192 20 276 32 196 61 593 36 783 5 111 27 62 64 341 54 353 16 122 66 660 24 614 92 895
34 311 7 282 77 885 54 919 51 291 74 577 67 646 41 335 88 297 93 509 35 427 71 928 21 801 14 560 43 646 97 530 26 461 4 997 83 66 98 141 28 200 76 721 30 855 50 591 32 515 95 332 70 960 9 2 58 829 11 630 39 642 6 373 1 879 33 388 75 844 78 554 84 905 25 481 99 46 29 64 66 500 48 1 81 687 62 31 59 61 56 177 42 367 27 624 47 387 92 442 72 637 61 663 46 357 22 557 17 942 16 793 65 731 38 328 91 11 23 967 68 623 90 455 86 565 79 733 89 959 12 605 44 528 2 716 24 499 82 425 18 169 64 899 10 453 57 582 36 405 8 181 94 346 15 907 37 768 0 251 53 315 55 9 85 535 63 762 40 120 73 379 60 226 49 463 87 834 19 735 3 322 20 583 80 115 52 210 45 922 13 828 96 877 69 691 31 429 5 73
57 99 18 493 83 788 89 974 59 232 11 400 20 842 95 47 8 714 56 993 97 606 38 935 35 130 92 446 13 300 9 754 30 708 61 438 36 561 99 511 58 509 12 141 1 752 94 4 43 829 77 549 21 822 66 757 33 883 76 751 60 694 31 604 67 455 64 25 86 354 72 84 78 960 17 618 90 192 52 857 48 675 40 97 75 884 22 70 25 916 28 44 71 591 74 362 10 468 37 724 49 428 44 629 7 304 45 461 2 403 55 948 15 865 68 947 88 204 46 140 91 365 16 903 80 601 53 379 24 794 51 746 34 408 65 929 96 450 14 961 3 884 54 150 81 736 84 654 26 327 19 214 39 197 98 855 73 38 69 223 79 694 70 919 50 721 47 555 32 822 6 3 87 925 85 953 42 860 23 223 27 24 29 413 0 937 62 967 93 57 63 312 41 736 5 194 4 721 82 874
85 2 17 584 23 538 4 772 36 869 47 348 27 258 70 658 76 912 82 620 57 675 2 765 34 502 7 229 16 107 61 327 19 452 43 772 25 524 44 871 46 936 75 71 39 943 80 661 63 505 33 970 31 369 59 960 30 901 72 918 40 394 78 770 60 43 83 84 12 637 64 309 71 174 62 575 81 673 79 158 21 218 95 950 53 28 9 256 14 910 66 873 0 911 8 484 69 806 90 875 89 410 3 940 73 827 86 78 49 524 58 527 29 97 67 693 54 102 28 534 92 22 91 266 84 981 50 781 38 818 10 480 35 51 93 846 51 919 68 242 32 609 15 543 77 910 18 746 52 75 13 171 98 155 22 335 1 344 96 910 88 159 42 357 55 188 74 554 5 1000 41 832 48 348 97 791 11 503 24 371 99 901 65 416 94 509 87 362 26 873 56 568 37 803 45 393 6 911 20 738
5 725 96 803 82 518 24 64 16 913 43 940 25 509 49 620 78 610 98 42 86 786 17 634 14 716 40 542 35 46 11 854 73 475 88 801 75 930 79 842 94 661 22 33 64 992 39 480 37 768 53 371 0 751 63 990 19 985 97 26 2 804 70 239 23 10 68 453 29 178 76 149 99 967 15 527 81 527 12 309 87 710 45 392 32 826 54 723 92 352 56 97 30 988 10 900 8 704 83 125 18 202 90 515 27 743 55 50 91 420 4 219 41 426 47 719 72 550 93 707 62 521 48 696 46 920 21 439 50 348 1 844 20 915 67 971 52 508 7 504 57 259 61 458 85 67 26 204 59 108 6 565 38 537 71 315 84 170 95 896 60 620 33 72 89 209 51 14 31 3 9 379 58 845 36 140 42 143 69 259 74 7 34 299 44 142 80 798 65 445 77 231 28 542 3 796 13 405 66 693
67 747 29 458 51 150 33 905 41 773 78 930 97 122 88 413 11 545 4 871 34 404 42 469 47 209 71 390 95 306 94 255 10 587 82 200 19 127 79 737 37 155 17 908 83 848 87 339 70 406 60 521 77 384 58 179 57 980 62 873 84 195 68 663 22 113 50 474 85 507 6 92 28 184 81 830 96 162 16 662 75 980 48 170 21 693 56 409 43 261 40 451 38 522 25 811 26 955 90 60 44 182 52 364 66 634 46 348 49 972 86 982 20 339 98 389 35 573 53 943 18 290 15 367 1 705 54 693 24 777 73 155 5 112 92 73 23 120 8 716 14 32 9 988 7 759 3 503 30 827 89 230 93 523 65 179 32 180 91 589 0 320 80 955 61 917 63 762 13 137 36 329 74 672 12 104 31 761 39 733 2 297 55 726 72 213 64 682 45 588 27 988 59 432 69 145 76 592 99 634
25 618 49 904 85 343 0 811 88 46 44 978 57 57 98 664 41 199 12 402 56 740 10 745 40 742 54 82 52 386 74 599 79 219 65 669 3 103 58 309 8 285 27 477 5 30 91 37 30 15 29 238 9 327 96 399 75 82 38 178 6 206 59 491 95 209 1 142 93 91 82 488 23 485 70 857 60 74 13 981 32 749 72 764 87 679 83 572 37 81 15 709 68 424 73 63 76 139 42 566 7 134 66 650 67 467 36 650 34 24 89 952 46 590 86 424 28 198 43 90 48 210 16 320 35 752 81 498 2 161 11 226 78 521 47 69 20 959 62 118 94 779 63 223 99 321 55 821 45 456 61 505 77 180 39 663 22 562 19 549 33 383 31 142 97 448 21 938 18 287 92 704 53 149 50 507 14 981 17 714 84 62 26 121 90 373 71 583 64 872 4 673 51 486 80 520 69 44 24 33
12 481 34 85 94 753 1 931 45 304 51 937 47 820 62 628 49 332 84 924 99 909 71 86 79 266 90 467 96 81 75 937 21 540 3 194 54 256 43 481 91 56 23 81 37 163 42 849 16 463 57 956 78 844 61 661 35 204 55 700 72 265 15 629 56 958 87 227 63 702 48 781 41 44 2 125 59 734 28 537 50 789 73 145 89 174 13 278 29 769 33 55 14 806 76 852 58 559 85 916 31 172 25 16 27 795 36 441 11 519 26 837 4 451 83 626 8 654 30 730 64 783 92 994 19 819 68 615 66 851 9 11 6 839 60 353 20 395 18 91 0 514 38 53 24 554 81 738 32 487 95 689 46 286 77 432 7 650 5 230 52 435 93 532 22 391 98 730 39 130 44 982 86 680 82 290 88 102 40 334 67 371 53 236 74 540 69 110 17 742 65 602 80 948 10 642 70 600 97 170
36 776 11 656 46 477 80 827 97 464 27 298 73 837 52 451 48 127 26 49 13 913 92 923 4 333 70 923 85 323 10 452 78 458 67 957 45 954 71 346 33 868 98 379 51 751 82 702 35 749 66 604 72 175 64 266 42 733 61 908 49 221 29 926 47 711 50 545 69 34 19 727 17 306 76 190 15 540 56 663 9 110 93 149 12 672 32 464 74 489 58 231 53 550 94 321 54 886 22 96 57 56 14 195 95 992 59 182 8 78 89 661 68 536 84 288 62 945 99 404 37 521 86 36 16 249 40 567 5 884 63 896 87 822 79 598 0 821 88 465 34 376 1 314 31 729 21 530 20 131 24 87 90 114 65 916 91 98 60 743 41 321 43 564 83 182 96 696 23 207 7 19 81 948 3 445 6 360 28 23 44 265 75 379 55 541 18 942 38 154 77 570 30 20 2 450 25 164 39 147
39 93 77 944 38 60 30 288 92 595 83 819 44 701 52 582 69 638 19 550 70 492 99 360 8 185 62 830 26 313 37 286 25 45 50 661 61 44 97 698 65 633 5 955 89 586 42 179 93 780 36 615 51 627 28 74 35 577 94 396 49 624 68 210 13 286 43 334 96 86 76 5 73 505 88 188 55 746 40 729 4 142 57 695 21 464 59 937 78 313 66 1000 67 828 1 871 60 573 18 969 0 44 45 656 47 344 15 145 72 48 48 48 27 779 33 539 75 279 46 669 81 681 74 592 23 487 79 255 31 547 41 808 6 249 71 684 84 197 12 472 95 590 56 970 9 737 58 406 86 802 2 614 54 894 34 744 53 596 80 121 16 508 90 666 3 862 82 146 85 991 64 526 63 144 20 247 24 486 10 885 98 91 29 461 11 751 14 164 32 29 22 447 91 16 17 266 7 728 87 58
48 620 55 61 90 542 61 623 71 881 38 917 17 678 86 898 51 426 65 952 25 652 81 40 9 398 35 900 89 848 15 413 45 700 69 708 27 973 16 923 19 112 0 297 57 196 93 671 85 831 68 818 44 420 20 5 54 763 84 815 97 728 6 891 13 947 39 206 47 998 52 963 30 459 50 792 29 576 18 962 58 291 40 822 26 72 82 342 23 886 36 693 76 500 63 957 83 641 21 720 73 772 43 760 79 406 53 133 88 60 28 454 46 453 10 424 94 722 70 829 62 414 11 179 22 206 12 651 41 741 3 455 7 281 31 203 80 714 96 844 72 11 33 803 56 764 42 84 64 493 91 713 98 697 59 814 37 191 8 734 14 708 74 647 32 624 75 259 2 756 49 178 78 360 4 192 24 365 77 16 5 563 1 716 34 14 99 675 92 916 60 46 66 286 95 732 87 491 67 753
86 731 56 628 38 189 66 111 22 104 5 712 67 694 79 452 47 643 24 261 96 710 29 891 3 128 63 491 49 37 61 919 27 285 32 367 20 68 2 415 42 444 34 824 83 386 74 132 64 926 43 818 18 735 99 119 70 546 11 369 25 33 50 323 82 498 35 69 7 336 30 362 53 150 54 492 16 960 91 172 39 55 0 862 4 803 88 754 10 922 19 242 89 576 21 464 84 318 13 245 58 892 8 440 60 244 44 370 94 19 9 699 75 315 46 741 95 763 90 283 33 509 57 138 97 278 98 133 26 570 92 883 36 514 52 210 80 751 78 174 77 94 65 532 31 2 73 309 6 363 71 749 40 188 15 214 23 892 69 562 81 75 1 163 48 916 37 455 55 131 72 724 17 883 41 469 76 81 62 56 45 404 59 430 68 52 51 235 28 190 87 1 14 80 12 145 93 29 85 201
37 704 87 497 25 196 58 504 96 111 15 844 32 34 5 880 64 644 7 597 57 814 50 162 76 663 10 27 67 831 31 496 81 356 23 753 52 925 3 556 38 555 2 118 29 6 39 388 94 130 43 264 0 326 74 221 36 880 79 124 33 398 83 44 95 542 60 496 77 463 75 844 92 236 63 378 46 275 84 441 93 396 35 681 99 537 59 747 18 23 78 481 16 259 28 582 44 475 91 172 54 661 1 38 30 62 12 332 14 757 80 288 19 306 48 581 69 681 24 764 65 141 62 71 86 433 89 199 85 331 53 217 9 506 13 796 17 370 68 673 56 260 90 322 55 506 71 368 34 817 47 913 49 335 8 138 70 179 41 854 6 588 72 675 88 776 98 974 42 238 61 261 26 972 82 280 22 146 40 230 51 28 27 978 73 572 4 702 11 114 21 125 66 45 97 119 45 162 20 837
27 176 86 245 62 240 30 864 57 841 81 581 96 27 97 921 45 378 13 449 75 578 4 996 12 284 37 777 14 586 93 681 44 270 65 486 71 641 2 966 18 997 51 887 15 98 1 508 89 425 19 103 99 589 78 44 66 767 11 710 23 890 5 410 72 400 16 579 90 490 98 711 42 717 74 363 33 802 32 565 80 541 36 115 94 381 52 884 49 277 9 338 21 949 54 794 31 491 6 562 82 766 20 134 79 584 34 749 60 199 7 165 64 135 95 371 87 366 39 758 55 877 83 170 50 238 43 408 69 383 53 287 84 152 41 387 61 187 17 960 91 203 24 28 73 4 8 596 88 889 58 354 67 293 70 154 35 216 40 453 68 425 76 318 47 209 48 694 28 805 38 482 26 384 63 265 92 811 85 177 77 521 29 400 3 836 25 550 0 787 59 289 22 632 46 756 10 292 56 48
13 461 93 391 17 929 19 335 57 50 51 807 34 440 81 601 43 103 68 460 74 500 72 278 15 579 1 69 97 492 21 584 64 881 54 771 65 753 78 973 61 225 84 514 99 857 41 13 75 534 36 264 53 509 3 835 24 185 59 574 80 627 33 897 50 521 16 420 92 177 85 452 9 964 38 808 6 591 90 350 4 695 22 566 95 999 63 354 48 302 46 356 11 236 28 914 35 297 31 812 39 548 23 348 77 724 70 77 44 732 32 635 88 433 94 147 29 550 2 706 98 979 91 850 8 817 58 963 42 673 69 498 86 422 20 742 12 406 73 788 5 274 66 301 14 305 96 507 79 45 71 116 0 142 55 6 49 317 62 830 10 960 27 218 45 391 37 218 40 465 30 420 25 124 82 156 87 599 67 571 76 548 47 872 60 613 83 716 7 10 56 114 18 947 26 567 52 28 89 1
35 963 38 39 2 709 60 49 81 282 1 311 31 784 69 432 95 846 68 776 22 355 32 136 79 754 47 519 93 118 65 587 84 267 15 739 0 78 92 869 56 902 75 612 63 307 6 155 36 809 77 967 94 258 54 673 58 971 91 478 16 896 19 161 34 944 17 524 62 4 9 344 82 108 67 398 51 606 18 810 25 531 30 853 90 226 72 310 52 195 89 264 98 644 78 740 24 567 61 95 4 687 40 554 33 866 55 434 99 950 96 798 66 28 5 832 3 701 42 166 26 203 97 923 86 525 29 971 73 992 43 792 45 154 11 292 12 261 70 476 20 891 27 279 50 305 76 402 46 550 7 834 88 536 23 586 39 381 10 952 48 273 49 3 13 145 53 415 80 789 64 729 14 201 74 221 59 89 37 690 44 751 87 827 28 192 71 690 85 63 21 938 41 833 8 366 83 437 57 74
0 168 87 149 29 210 85 802 15 819 38 155 16 203 78 233 84 491 12 543 14 86 70 771 46 549 82 68 20 649 24 631 18 660 60 261 44 137 64 389 58 469 68 866 69 451 99 429 72 183 94 311 59 291 89 10 93 5 3 707 10 199 34 606 40 817 23 149 61 743 33 663 62 758 1 859 90 508 45 367 51 138 11 645 22 314 32 609 6 206 36 630 80 771 30 463 13 148 55 818 53 897 74 297 28 780 57 315 67 895 7 688 19 859 43 150 21 477 9 760 73 968 49 186 47 286 27 540 50 60 91 817 71 551 96 443 26 718 66 718 75 807 52 480 48 192 97 846 37 901 56 567 31 25 5 564 39 619 42 843 8 87 81 677 88 797 54 853 95 865 77 738 4 110 17 871 92 975 86 883 35 55 41 655 76 143 79 168 98 916 63 383 83 453 65 299 2 414 25 257
87 966 82 633 0 294 50 47 13 921 49 432 10 348 29 368 8 329 25 930 18 69 81 647 73 475 19 472 97 234 35 918 23 969 54 994 16 947 57 992 61 241 88 714 44 407 91 243 7 486 59 440 14 14 84 660 77 257 75 960 66 118 1 885 62 3 58 544 6 534 53 953 9 329 67 205 17 931 90 544 27 956 22 294 5 948 20 510 93 587 95 176 68 228 56 510 83 96 60 536 52 795 96 365 24 269 40 279 34 641 69 369 3 833 70 711 36 769 39 319 12 378 76 268 55 781 28 331 71 888 99 462 33 820 94 242 21 860 4 379 37 477 89 28 74 195 98 665 86 478 48 86 78 436 46 185 11 149 38 771 15 569 92 495 43 106 32 123 85 293 2 46 31 824 30 891 41 835 47 736 26 991 79 940 51 550 80 651 64 391 63 288 42 18 72 960 65 274 45 958
53 950 75 125 24 406 46 679 26 117 2 49 80 421 86 673 65 352 8 511 47 235 22 961 57 841 85 84 50 172 10 669 93 854 34 291 68 984 15 903 18 425 30 104 96 877 58 358 40 24 64 426 63 606 66 367 32 597 44 809 20 509 13 265 60 988 94 302 35 786 43 181 52 284 0 442 59 143 99 52 7 964 71 439 21 322 38 98 6 796 19 763 98 181 92 33 5 893 95 682 51 38 78 97 81 758 62 779 73 806 67 514 48 388 88 635 37 81 90 772 55 573 42 614 49 785 79 486 74 657 69 780 23 766 77 987 25 669 41 23 97 966 87 394 9 597 39 875 14 957 3 292 33 765 17 311 61 985 16 809 54 861 12 736 36 709 1 867 28 631 4 988 45 488 76 772 29 606 72 779 27 865 70 276 84 381 83 538 91 778 89 2 31 265 56 706 11 854 82 739
14 611 29 437 52 903 18 969 35 526 60 632 63 568 32 819 27 929 50 612 86 812 39 594 55 250 58 119 37 858 57 627 83 544 91 999 43 550 28 576 1 827 49 343 30 508 23 505 15 914 61 842 99 331 42 249 8 640 70 483 0 332 24 635 84 155 93 575 76 222 68 683 21 323 47 291 80 936 33 369 44 780 34 399 62 322 54 824 88 784 82 996 67 616 59 556 10 236 17 481 85 771 69 170 46 413 89 209 13 534 73 130 96 479 78 513 7 874 6 927 56 10 98 349 16 287 12 319 75 601 48 26 25 495 3 957 74 744 94 398 79 200 51 220 38 617 26 412 41 199 4 46 66 675 95 51 2 115 9 507 20 592 53 974 87 413 64 301 97 450 31 935 11 18 19 944 81 449 72 836 77 634 36 959 71 803 65 299 45 240 90 601 92 137 5 970 22 374 40 139
59 945 36 143 2 525 70 215 9 165 82 574 16 974 54 490 78 544 41 721 64 432 58 346 75 1000 23 537 14 350 55 694 94 5 72 851 11 916 22 913 51 196 34 334 99 998 27 310 83 136 92 25 46 757 68 535 26 166 33 329 21 311 61 64 93 131 79 472 56 706 66 206 77 220 17 305 13 501 18 878 90 161 31 288 67 586 84 568 76 672 71 695 47 324 74 449 62 738 42 490 19 177 69 224 38 955 91 780 24 84 85 776 10 571 81 387 25 882 53 308 88 772 20 782 86 598 32 642 6 936 12 687 0 731 63 478 28 305 39 779 65 358 89 135 43 396 5 893 35 126 60 758 48 307 1 779 87 625 98 322 3 861 40 209 7 196 50 425 49 36 30 930 45 798 57 649 73 458 96 357 29 313 8 621 4 401 52 315 37 887 95 579 97 894 15 70 80 229 44 161
63 529 37 13 11 798 96 392 88 980 34 517 13 695 27 561 8 125 42 402 65 138 32 468 12 218 76 523 57 777 28 336 9 416 98 547 50 113 70 117 93 240 82 147 5 777 83 404 22 687 58 700 30 365 15 360 72 688 49 347 33 35 0 342 61 984 26 694 78 921 75 479 16 349 20 354 67 777 53 558 77 836 51 87 44 299 31 829 24 758 19 363 14 829 21 450 35 526 25 411 52 777 90 703 2 457 39 401 43 235 38 783 4 491 81 110 62 78 60 436 36 434 18 880 71 426 64 614 47 697 40 231 92 259 55 414 7 83 85 338 29 665 95 944 86 898 3 327 91 392 66 567 6 955 68 751 80 44 99 346 73 56 46 7 41 938 69 628 54 258 59 979 23 189 97 690 45 208 17 405 10 68 87 133 1 808 89 755 94 229 79 759 74 537 48 71 56 128 84 34
87 419 61 991 55 122 67 116 44 35 81 149 9 949 48 263 97 407 57 849 78 496 91 596 69 475 34 731 12 560 52 504 26 357 47 509 23 227 98 703 32 635 94 748 21 668 27 61 75 735 71 727 30 768 84 36 46 315 51 663 63 332 19 383 60 175 62 615 11 697 66 700 50 565 13 758 70 373 77 696 1 469 5 327 56 863 14 389 17 410 3 962 74 103 28 711 59 48 29 363 80 8 41 196 73 872 58 359 20 498 82 601 79 385 7 927 42 352 25 241 64 85 4 742 43 43 33 416 86 757 38 789 36 601 90 326 72 970 15 981 8 190 2 736 18 785 35 452 45 93 49 288 89 434 76 472 37 531 95 164 39 118 54 217 22 40 0 476 24 370 92 596 68 131 40 597 85 36 6 681 96 872 83 331 93 336 65 134 88 33 10 235 31 696 99 276 16 535 53 950
48 590 78 255 91 51 0 689 92 863 11 844 62 229 54 769 46 423 39 458 65 399 56 540 17 170 84 387 19 352 94 107 9 782 42 52 25 945 14 652 23 939 79 128 66 245 96 212 5 507 45 835 1 137 31 922 68 84 90 898 2 669 38 974 99 967 16 248 88 775 15 424 95 708 58 610 60 267 6 77 47 316 64 36 82 865 98 411 83 339 76 581 71 251 26 174 13 728 12 813 35 408 89 868 81 290 21 848 85 90 28 51 75 272 72 258 97 609 43 970 4 309 18 433 74 930 93 116 44 775 57 483 52 855 41 177 22 570 7 436 69 292 51 22 27 750 29 713 67 179 53 189 30 266 40 299 61 277 36 664 50 643 34 611 80 550 86 191 24 917 33 460 32 476 59 737 8 796 77 735 73 403 49 311 37 103 70 807 20 79 55 411 10 290 63 252 3 176 87 479
25 391 40 221 33 51 47 403 91 441 92 494 77 995 74 222 93 372 54 834 90 299 28 261 49 28 57 777 22 798 21 842 82 768 8 58 60 197 42 876 34 530 23 973 76 413 87 60 5 415 66 175 58 978 12 839 32 742 15 416 55 956 71 255 37 838 6 505 46 221 72 597 36 384 97 846 19 859 63 641 68 446 31 620 84 448 41 442 39 886 96 276 38 828 88 297 67 824 56 669 18 660 85 287 16 560 10 936 44 985 50 206 2 239 29 237 1 663 45 221 43 21 78 899 98 912 75 558 27 387 26 36 51 645 69 841 13 976 48 302 79 576 73 179 70 458 0 246 86 145 11 738 99 511 62 360 61 555 89 767 53 639 64 73 3 162 81 782 83 551 14 677 59 980 4 489 30 165 52 100 35 57 65 728 24 155 94 536 7 752 9 413 80 58 20 402 95 79 17 740
73 725 83 274 5 54 1 384 69 358 54 460 11 73 72 953 34 289 59 895 68 953 14 873 84 483 52 554 26 213 25 941 99 846 7 888 94 410 65 465 21 692 86 482 42 28 0 428 44 437 91 395 41 256 17 907 15 432 63 287 85 40 46 393 32 754 12 740 66 17 49 988 37 253 60 723 56 485 4 787 28 656 23 360 95 656 78 51 79 751 71 452 38 769 55 865 43 559 2 700 31 783 70 634 58 448 76 234 48 445 10 798 51 143 16 209 13 972 89 835 9 487 81 679 33 323 82 5 20 732 93 731 39 149 19 843 8 51 29 869 24 456 40 285 30 569 74 461 50 45 97 393 77 807 80 483 53 849 57 741 64 823 90 910 35 511 45 343 27 998 36 136 61 687 75 801 18 133 96 38 92 87 87 424 67 501 22 742 62 629 6 35 3 294 88 745 98 270 47 248
77 197 18 376 23 526 94 226 31 992 69 130 44 172 41 279 47 31 99 43 34 505 70 278 25 281 20 857 96 485 90 941 27 80 7 144 82 271 36 345 81 578 71 173 88 807 76 799 86 933 32 544 57 745 80 255 83 470 2 378 12 72 4 552 74 917 85 918 17 996 5 230 45 721 55 724 75 993 1 200 49 420 16 800 87 798 46 302 89 482 24 914 29 663 9 632 68 852 39 14 56 815 43 362 72 275 92 147 14 422 95 156 51 75 15 377 97 595 0 53 40 798 6 59 50 998 64 495 19 217 67 940 79 437 78 733 30 295 21 423 65 616 60 617 11 800 42 214 98 955 22 171 84 174 73 740 8 816 48 116 93 908 53 326 91 422 33 209 66 379 26 571 3 18 58 810 59 115 38 581 61 792 52 402 37 490 13 704 62 982 63 769 35 732 10 519 28 621 54 156
79 7 18 782 86 205 82 246 38 601 19 753 76 892 5 104 63 792 31 796 90 995 58 821 50 550 39 588 40 502 85 984 44 136 51 322 13 741 61 886 56 833 2 200 30 107 64 720 89 231 91 412 70 378 16 265 88 570 48 938 21 537 74 590 0 756 92 189 28 84 68 955 96 938 6 518 32 270 77 274 94 261 84 213 98 54 41 438 53 589 54 796 25 611 83 526 10 971 65 76 29 596 42 117 67 770 26 494 24 393 7 942 14 553 33 155 81 112 57 412 9 71 3 800 99 373 71 199 1 948 27 993 35 257 20 516 69 495 87 375 15 909 12 876 59 521 47 36 72 395 34 292 36 989 52 498 66 89 49 724 43 883 37 611 62 747 46 873 60 744 55 692 80 477 11 989 45 556 97 435 22 146 93 438 23 15 73 911 78 627 75 268 4 472 17 958 8 479 95 836
63 780 39 505 91 35 12 842 28 888 30 412 20 671 79 67 9 163 42 298 2 405 52 464 38 2 36 46 48 455 25 718 6 833 11 244 97 99 5 51 23 667 81 165 74 93 29 203 26 527 50 337 96 489 21 720 10 847 62 447 77 932 84 880 80 525 61 48 66 63 16 1000 60 621 49 210 67 598 83 959 65 577 76 400 27 899 14 181 68 637 59 423 17 169 55 546 90 472 44 859 82 528 95 155 22 635 94 15 54 333 47 886 24 833 78 356 92 763 45 639 15 83 43 49 46 426 88 420 89 111 7 513 53 210 72 467 8 84 56 474 19 644 86 187 35 245 32 481 73 581 37 447 57 791 99 770 98 560 18 119 33 425 13 909 58 679 34 57 41 855 0 605 87 622 31 837 69 243 4 355 85 284 70 262 40 361 51 815 75 878 64 51 93 77 1 694 71 290 3 486
59 523 0 767 71 669 13 692 31 706 16 63 64 394 91 771 89 734 50 684 96 991 57 18 43 344 77 799 58 989 8 673 49 340 98 338 1 620 30 106 88 640 37 137 83 240 21 207 44 732 55 590 53 725 92 299 76 122 61 300 17 226 65 557 22 500 9 357 94 381 23 838 10 892 18 223 14 867 42 124 41 467 29 265 82 42 34 991 20 562 35 115 15 549 11 768 3 318 46 43 85 147 52 130 67 68 78 484 26 108 28 592 81 737 75 121 60 825 19 614 74 732 95 328 80 271 97 548 4 643 51 769 62 560 73 485 56 247 70 741 63 430 7 150 87 957 86 636 48 780 72 425 68 697 32 983 38 571 36 297 40 233 69 60 12 62 93 168 99 651 66 999 33 659 54 733 24 588 2 445 90 735 47 169 25 342 27 660 45 644 6 616 84 181 39 751 5 393 79 533
0 263 47 934 46 527 75 413 38 126 88 169 85 259 92 918 25 203 36 661 67 132 43 305 52 912 33 319 64 523 18 538 98 857 72 790 22 586 57 80 94 672 1 293 69 875 7 208 8 837 55 14 77 126 27 996 50 966 76 90 87 174 65 593 6 145 66 284 30 192 91 366 4 627 56 589 80 689 11 848 62 555 21 938 99 300 19 418 5 488 84 635 28 916 73 234 74 139 60 101 70 84 61 639 34 923 42 758 3 9 83 230 59 123 58 288 17 592 23 548 2 34 51 15 16 457 96 614 90 607 68 404 24 280 86 244 14 311 32 780 37 676 95 236 54 493 31 67 10 61 53 306 48 244 89 626 39 119 97 365 81 452 71 55 82 813 12 613 15 262 20 348 93 788 41 921 78 206 79 192 13 614 29 341 45 316 9 329 44 992 40 632 26 31 35 147 49 24 63 163
84 359 10 769 61 70 88 774 19 853 67 658 33 765 29 29 52 809 93 208 82 134 27 439 4 983 21 298 28 170 8 111 14 456 18 410 55 850 76 91 60 928 32 808 42 133 44 818 26 889 95 668 70 109 73 995 25 396 40 339 90 950 12 776 66 351 39 177 47 108 16 785 97 447 75 493 9 472 0 997 64 331 35 962 15 998 2 459 81 802 34 281 49 470 65 799 85 91 30 4 45 454 51 353 89 511 80 974 72 656 20 63 78 653 5 182 92 69 83 898 77 754 86 322 38 838 58 550 3 274 37 839 56 946 46 954 71 296 11 567 13 465 94 536 62 181 74 172 69 123 99 527 68 729 24 912 79 910 91 27 96 19 98 383 59 11 53 878 54 758 23 524 57 828 7 464 36 971 22 752 48 628 1 746 43 597 41 274 87 378 17 73 6 197 63 728 50 532 31 685
32 498 42 995 25 324 54 457 43 812 66 689 48 553 90 301 28 182 39 795 23 789 79 7 83 766 70 623 72 990 27 944 75 170 21 832 11 820 85 546 61 392 3 593 76 726 60 527 88 409 18 473 24 361 55 629 62 284 46 567 47 990 52 638 73 699 40 343 78 454 64 308 0 196 17 821 51 308 38 506 8 718 9 534 71 640 37 293 12 318 97 103 63 948 81 673 1 965 98 269 22 444 68 608 92 847 29 843 57 415 13 957 19 875 58 689 16 132 89 743 96 290 77 337 26 635 2 673 7 414 45 974 91 578 6 918 34 489 87 749 53 48 93 466 69 430 82 277 65 545 31 499 36 663 49 67 35 751 84 102 41 253 20 14 56 849 80 110 44 766 94 538 67 779 59 752 4 398 99 688 15 537 74 698 10 828 5 826 86 337 33 953 50 783 30 67 95 692 14 554
65 390 54 149 34 417 62 512 50 737 38 917 51 847 25 836 9 767 12 160 0 228 98 499 92 388 56 329 33 526 64 529 37 775 31 939 83 741 85 499 97 742 49 48 77 892 71 730 66 982 40 420 20 618 88 236 15 778 3 364 99 929 75 212 8 951 47 216 63 947 5 593 86 987 82 992 94 795 14 892 41 48 61 930 69 951 73 708 55 848 90 929 95 736 35 828 21 262 67 705 84 107 28 827 10 631 27 143 79 136 2 196 42 931 22 486 80 628 13 964 46 524 19 220 57 229 72 392 43 450 91 27 11 921 44 289 39 560 32 251 24 299 93 760 53 486 81 588 58 204 36 932 6 460 29 474 70 930 89 643 87 120 74 601 78 303 16 60 52 229 17 384 30 801 76 594 7 224 1 794 4 217 96 773 26 975 18 447 60 219 23 539 45 705 48 521 68 873 59 676
6 20 41 42 54 99 22 819 81 695 80 275 88 31 93 416 20 444 99 215 92 721 39 82 53 569 23 455 35 543 55 522 96 60 79 382 31 732 21 35 56 169 5 540 14 647 65 877 40 585 30 1000 42 719 87 672 84 504 7 655 90 797 38 822 16 771 77 937 52 198 34 633 29 557 95 818 76 763 47 804 58 461 64 646 32 735 25 462 27 885 85 70 43 149 13 384 51 217 44 623 10 860 83 664 48 761 4 9 69 568 33 22 0 437 89 917 98 285 37 740 26 973 11 880 19 354 24 850 12 874 86 77 2 432 46 207 75 484 62 518 70 334 18 340 59 521 78 10 82 891 91 858 15 783 57 618 61 486 1 460 68 766 36 102 49 85 74 671 97 493 63 469 8 353 67 277 17 791 50 449 66 786 60 401 71 730 9 793 3 788 72 101 45 196 94 744 28 70 73 704
61 241 64 962 68 771 24 451 78 446 6 575 73 142 38 42 39 892 92 816 27 815 55 832 98 985 53 183 99 508 37 547 95 640 5 475 65 574 43 686 14 619 34 280 47 610 46 237 44 883 20 813 11 775 63 859 36 485 8 15 29 475 86 768 21 144 13 515 54 125 12 878 48 702 4 601 90 654 72 771 77 583 57 396 85 506 79 841 26 253 76 958 10 356 87 552 97 432 84 1000 56 123 69 509 31 382 42 350 19 71 22 91 62 405 3 329 16 991 23 528 30 481 1 286 15 987 93 11 28 365 45 357 96 233 81 889 75 327 18 236 60 151 32 583 71 893 2 249 67 964 80 498 74 606 82 230 0 546 9 514 70 695 58 967 25 779 94 277 35 18 50 927 88 640 49 488 91 860 33 872 17 128 66 24 40 540 7 930 51 811 89 158 52 19 83 915 41 852 59 520
93 932 4 52 67 516 50 885 58 210 55 220 28 776 60 609 47 416 31 469 29 305 77 830 40 385 65 428 94 420 46 731 70 13 27 119 75 6 53 774 81 292 97 167 38 998 0 502 54 354 48 773 61 695 88 244 89 711 12 369 16 384 35 127 85 682 71 693 32 801 82 126 10 585 44 680 11 52 19 136 41 432 96 454 22 190 63 671 49 59 86 221 21 321 69 627 42 618 91 170 56 495 90 747 15 632 76 98 92 253 5 823 34 128 98 653 45 689 62 937 80 397 87 308 43 986 64 497 20 339 84 443 26 75 68 568 66 167 73 882 39 563 7 996 13 720 83 709 9 572 2 521 52 649 78 723 23 213 72 777 57 77 74 828 8 447 14 763 3 213 33 548 25 248 51 295 6 848 95 308 18 408 1 153 24 928 79 768 36 206 17 980 99 301 59 34 30 917 37 141
13 480 63 261 47 848 93 912 14 254 51 390 40 167 89 329 7 943 42 917 25 622 65 905 61 434 94 441 32 344 96 400 55 799 31 921 24 413 45 393 88 424 60 480 69 285 35 849 37 45 33 464 80 56 30 817 4 698 84 22 23 867 20 188 76 79 73 166 22 481 15 162 82 229 87 733 50 220 85 42 99 536 58 965 38 62 27 86 53 693 52 790 77 921 70 192 21 665 48 590 34 406 36 523 12 211 68 459 29 6 10 700 86 751 74 944 49 803 3 151 26 120 17 628 1 170 78 758 2 802 19 776 98 864 91 156 95 673 18 478 92 894 83 296 44 265 71 503 43 114 16 653 62 731 75 93 54 763 72 142 39 312 0 447 64 249 11 695 46 405 57 195 41 750 66 14 79 307 28 765 97 773 81 689 90 418 6 214 8 710 5 737 56 810 9 856 67 507 59 619
31 958 61 37 34 26 62 304 82 573 28 864 84 414 14 90 43 446 25 531 64 380 74 311 86 815 83 199 39 832 77 602 5 714 93 738 75 658 79 940 0 733 60 867 47 697 9 522 38 653 68 697 63 705 96 416 71 590 2 49 8 108 88 771 54 376 26 158 19 507 44 428 92 897 13 3 40 518 99 929 52 204 57 236 49 936 33 837 90 164 89 179 11 992 21 16 81 119 10 358 80 301 53 33 69 281 36 453 58 130 97 727 65 419 46 593 70 546 17 351 6 848 32 248 16 656 50 992 3 492 18 166 4 253 45 18 73 505 41 845 1 574 30 509 42 496 66 613 22 682 20 438 94 584 56 430 37 781 76 820 15 446 48 290 29 892 85 993 12 586 24 128 27 14 87 756 91 497 78 995 51 674 72 323 59 956 7 913 55 339 95 733 23 389 98 399 35 101 67 686
81 241 82 258 31 34 23 164 52 614 65 256 83 710 20 934 35 802 45 69 1 891 36 372 37 925 67 801 78 682 64 1 8 325 46 239 39 407 18 261 48 108 11 481 88 23 32 871 79 304 6 519 17 225 87 672 41 806 98 342 53 174 60 618 70 964 99 981 5 766 97 24 80 250 16 130 0 160 68 191 93 988 13 811 33 814 92 194 72 479 44 249 38 747 22 515 57 493 94 15 12 666 66 765 86 783 84 256 7 388 15 583 95 774 62 142 54 294 4 867 43 469 24 79 42 292 19 916 89 471 63 722 51 150 58 477 85 33 59 176 26 398 73 31 69 995 21 533 25 490 76 299 71 832 55 445 2 484 10 85 29 711 49 131 14 739 34 9 61 678 75 685 47 166 50 71 40 714 27 875 90 293 30 698 3 654 28 958 77 852 96 439 56 237 74 838 91 277 9 801
97 597 10 60 6 585 16 561 99 226 34 702 93 354 24 602 65 300 70 961 32 672 3 323 28 631 0 496 13 310 51 493 78 261 61 994 11 272 42 884 60 458 17 546 83 60 64 459 92 243 41 528 27 986 4 440 55 403 43 13 56 249 98 422 79 172 44 347 50 471 14 937 1 902 95 323 71 340 58 205 40 264 72 912 77 140 59 423 25 424 35 225 75 7 38 861 48 200 88 269 82 423 84 161 49 976 23 398 39 141 52 536 66 969 67 975 15 305 87 762 76 173 57 762 18 52 74 122 91 49 19 234 85 555 26 964 80 499 9 623 45 979 29 118 33 454 94 104 86 35 47 855 31 839 22 299 5 810 46 205 53 572 2 424 96 950 8 339 63 368 54 780 36 590 37 382 30 365 89 840 69 461 20 601 81 214 68 697 21 299 90 471 12 400 7 699 62 834 73 5
37 285 55 903 16 402 80 154 98 332 96 876 90 657 77 814 78 168 1 593 97 523 34 80 15 155 26 121 63 625 38 428 87 911 40 903 85 225 94 593 88 26 49 288 8 402 5 465 84 475 48 80 73 603 24 545 33 797 32 100 68 335 39 792 60 735 31 903 64 206 59 373 7 389 50 792 46 363 44 921 20 783 57 536 99 853 27 739 93 163 12 546 2 21 61 402 10 585 0 907 4 843 9 365 89 884 86 593 71 501 47 822 35 832 82 960 45 990 91 118 22 428 72 543 6 286 67 250 42 398 18 258 52 283 21 986 30 669 29 496 62 788 83 146 3 47 36 956 58 94 66 610 95 55 92 249 56 341 19 912 70 682 41 478 28 65 81 357 23 367 51 897 43 858 13 653 54 672 25 560 79 833 53 416 69 794 76 634 65 76 11 398 74 525 17 420 14 206 75 7
29 680 55 112 54 681 80 279 90 444 7 256 85 760 58 273 79 787 19 488 67 566 61 299 41 77 27 689 24 69 63 343 35 287 57 874 77 828 26 97 15 368 51 809 11 592 14 364 83 673 32 592 16 437 95 384 22 913 68 498 65 409 87 926 62 874 44 940 49 53 36 972 47 508 99 152 66 241 2 51 43 387 33 877 21 827 86 637 9 287 42 355 78 508 45 149 0 488 34 506 70 951 4 839 30 52 69 554 13 182 18 742 8 223 64 924 60 771 6 356 46 566 84 432 17 817 25 620 5 704 52 864 71 756 12 971 88 1 73 130 53 811 75 213 59 428 10 707 98 504 94 596 20 540 37 726 1 234 56 908 74 167 72 635 50 288 82 513 89 503 31 381 3 217 40 586 93 767 48 700 92 172 76 295 97 751 39 33 38 433 96 636 81 820 23 704 28 915 91 642
2 31 1 175 7 379 36 195 19 120 62 453 68 498 65 52 25 983 0 326 80 682 43 79 81 542 48 219 12 42 71 925 78 694 93 814 16 108 88 283 20 53 85 907 46 356 35 36 39 937 92 897 30 23 61 228 89 980 63 872 44 78 73 964 82 308 22 997 86 877 99 25 14 845 27 265 60 220 66 271 32 853 49 864 96 74 58 835 18 963 10 901 53 761 41 455 42 333 97 914 11 450 13 134 21 629 56 412 87 158 74 311 79 472 95 406 75 702 50 190 57 387 52 788 17 39 72 821 91 954 84 872 76 269 94 771 3 470 59 386 8 3 47 379 9 129 83 847 38 381 37 629 69 601 64 500 51 826 33 273 5 527 24 220 67 809 40 551 15 92 45 69 23 486 31 36 34 607 29 721 90 209 26 207 54 373 77 785 70 276 98 770 55 189 28 267 4 95 6 540
92 455 51 508 89 746 38 107 28 800 27 816 91 702 19 359 87 396 44 774 34 344 72 177 71 225 12 529 83 595 64 202 73 508 22 65 80 537 95 152 52 635 88 993 16 670 45 355 96 534 78 417 32 49 70 446 20 739 15 507 37 615 5 505 21 932 54 818 81 574 84 643 55 22 6 871 77 3 25 781 35 129 69 862 56 560 3 914 18 351 59 421 48 293 9 722 66 307 40 68 86 466 62 118 79 240 61 903 74 455 43 814 82 963 90 81 65 169 7 157 10 45 98 691 23 801 53 126 26 865 58 106 0 969 63 824 97 535 31 391 4 126 99 165 1 682 68 639 13 205 24 312 57 956 33 379 67 76 94 373 17 988 93 266 30 86 36 666 41 961 29 314 39 945 46 387 49 750 14 925 42 792 11 356 76 218 47 584 50 744 2 751 85 819 8 487 75 626 60 197
26 862 92 476 13 652 98 777 44 365 71 591 10 956 28 440 64 309 33 87 23 818 30 925 63 411 82 607 72 848 66 689 76 523 18 11 38 505 0 359 69 69 75 529 80 763 24 294 53 428 41 885 57 378 36 415 67 876 54 317 77 234 9 62 81 880 94 339 7 737 31 846 40 845 29 993 50 55 35 29 39 870 25 950 84 804 87 127 93 148 60 175 47 204 97 662 4 866 19 849 12 185 6 494 89 523 91 954 16 37 22 79 90 392 55 935 5 33 56 668 52 170 8 784 43 231 99 512 20 168 49 176 32 257 2 424 11 790 96 561 68 525 65 987 21 34 37 972 59 534 62 454 15 708 3 174 78 535 46 37 48 97 83 102 85 406 27 556 14 892 74 778 51 418 1 691 17 714 34 985 42 483 86 296 79 432 45 796 61 373 95 38 58 675 88 118 73 360 70 779
19 52 18 707 33 887 93 415 95 62 84 100 60 459 53 568 78 341 4 48 37 652 59 466 30 205 62 286 74 12 10 156 34 92 89 567 24 911 14 399 98 493 81 720 32 58 11 23 22 874 43 677 12 487 76 180 29 517 90 130 23 546 1 266 52 571 50 834 54 244 3 652 27 998 8 395 35 993 51 703 42 797 9 449 6 560 56 106 94 874 83 422 21 950 20 756 71 415 92 43 17 735 65 62 49 910 99 640 75 363 96 815 39 612 26 383 38 889 16 294 7 145 36 95 69 99 45 42 63 103 86 500 77 157 47 998 61 253 13 68 70 979 97 640 28 231 72 101 31 790 55 640 46 579 2 753 91 682 67 710 88 802 73 915 87 15 66 908 57 312 79 284 44 898 15 498 5 531 48 654 25 680 41 641 85 540 58 218 0 638 82 831 68 797 80 4 64 832 40 353
10 184 19 124 22 732 95 199 63 247 29 216 0 66 56 552 12 973 16 452 20 971 87 287 13 279 44 708 60 482 49 197 65 97 8 784 89 795 80 646 76 649 15 798 90 759 71 184 21 826 85 894 43 377 93 421 7 1000 79 270 3 752 33 474 28 442 40 38 68 714 72 847 14 97 73 286 32 713 77 599 70 899 92 891 57 532 75 138 42 140 38 888 24 93 64 286 69 683 52 89 88 58 27 69 45 564 51 763 94 314 17 655 36 375 86 80 50 551 78 271 34 916 18 918 74 834 37 667 84 560 91 335 9 599 31 950 54 825 1 947 4 798 30 584 82 867 55 137 97 827 96 813 35 748 81 301 98 363 2 650 26 818 66 627 47 747 99 571 67 391 41 842 11 438 83 146 59 758 23 483 62 555 5 555 46 845 48 384 39 57 25 939 6 718 61 146 53 448 58 182
65 348 58 515 99 910 84 503 78 870 56 723 17 818 15 242 61 451 98 893 40 320 77 606 14 91 27 993 45 298 85 430 47 614 94 141 82 807 69 798 42 595 44 364 32 554 8 83 73 975 87 897 96 426 48 275 5 928 9 724 60 457 93 772 13 348 23 834 36 668 37 8 25 251 80 396 3 766 57 734 21 758 50 862 74 825 38 324 4 290 55 728 43 322 12 16 52 197 88 617 68 191 11 422 76 476 28 286 63 736 64 708 34 590 2 595 54 928 90 441 39 329 86 640 7 326 19 371 72 647 22 613 24 516 26 816 91 436 35 680 66 987 6 253 41 151 31 683 95 801 97 914 46 283 79 355 49 433 33 854 81 8 92 818 75 741 51 519 59 491 89 646 18 209 83 625 29 351 0 227 62 431 53 560 30 270 10 531 67 43 20 345 16 736 1 550 71 67 70 82
19 366 39 829 22 589 12 778 54 468 6 799 13 189 16 499 66 913 95 919 34 657 17 116 69 988 92 965 83 978 96 395 24 196 93 96 8 377 43 856 49 876 91 101 99 804 57 796 55 370 94 529 15 692 28 336 90 251 1 474 23 260 97 962 42 676 98 468 62 696 7 363 11 319 4 16 41 920 48 772 76 584 63 191 10 287 40 902 56 795 26 372 31 36 3 400 18 61 74 447 25 660 77 907 38 459 71 909 72 82 36 586 44 18 51 589 50 437 0 421 47 36 86 510 75 964 9 845 29 284 70 164 53 888 20 338 37 726 87 785 32 742 85 543 59 526 2 912 21 800 27 367 58 147 67 396 30 198 78 129 68 224 45 711 14 454 82 223 79 431 46 695 65 694 81 613 84 34 73 563 5 250 35 964 88 16 61 844 33 374 52 62 89 839 60 910 64 257 80 388
81 444 41 606 73 180 31 714 45 909 57 405 82 318 77 580 46 927 84 370 69 677 99 395 76 929 22 677 18 323 63 744 48 252 85 680 37 675 3 577 95 285 53 816 65 854 92 465 44 601 62 49 12 631 79 89 80 700 90 729 75 71 71 420 52 501 43 618 5 45 50 945 26 466 83 635 60 206 78 521 64 451 39 464 72 404 67 704 15 902 42 381 27 895 1 489 33 903 21 242 19 461 7 874 6 713 66 360 23 79 17 279 35 205 91 538 28 881 2 58 34 5 55 527 9 773 20 8 59 782 16 251 68 326 54 798 14 88 4 173 36 740 25 402 97 580 40 435 56 56 89 319 32 465 96 890 70 469 49 960 0 162 8 522 47 561 98 605 10 655 58 334 86 943 11 219 38 991 88 217 30 619 61 166 13 511 87 724 24 945 74 514 29 465 93 820 94 386 51 71
80 516 36 720 64 315 56 115 60 908 84 816 93 332 58 57 37 14 94 857 68 739 17 559 28 379 8 645 52 98 91 197 15 830 4 911 79 507 96 857 10 675 55 748 95 926 42 984 44 645 86 669 40 413 81 199 11 276 43 425 13 541 41 759 7 994 5 887 20 33 61 15 46 401 1 817 30 580 2 147 98 755 66 381 9 387 19 75 33 420 47 685 99 109 92 6 29 184 25 950 50 640 90 581 78 325 59 181 70 72 48 836 77 724 16 165 27 158 54 715 62 10 35 910 97 76 22 915 63 789 39 367 89 521 49 835 72 397 76 388 45 677 57 602 51 449 32 123 73 930 0 943 85 283 6 320 75 725 87 589 69 121 67 416 26 712 12 762 74 153 83 554 31 181 82 263 21 520 53 273 3 185 24 817 38 447 18 711 14 914 71 621 34 570 23 180 65 838 88 563
93 710 44 388 5 786 41 97 37 15 45 486 43 436 29 625 27 475 14 792 20 38 95 245 12 71 4 744 53 400 11 398 1 956 24 733 9 360 25 195 61 453 8 93 13 312 56 471 75 895 72 120 33 676 47 27 86 333 68 953 70 158 15 875 76 743 85 396 90 600 91 197 46 127 35 515 48 949 36 651 18 241 7 170 65 741 69 530 81 532 30 843 6 172 49 731 74 248 84 588 63 165 54 94 94 894 66 60 10 864 87 39 98 838 88 381 31 813 34 33 78 609 26 930 2 283 67 126 21 573 58 626 51 826 97 97 64 446 83 45 23 89 99 730 77 487 0 147 71 797 60 96 62 541 79 564 3 527 96 998 32 403 16 930 82 673 50 460 19 463 28 930 38 165 80 534 17 793 52 610 40 409 39 849 92 763 55 364 42 355 73 473 89 826 57 184 59 436 22 585
97 840 22 273 1 596 26 746 18 34 89 238 24 947 80 148 2 133 84 120 87 927 68 98 0 664 95 74 38 311 20 991 37 422 57 164 49 59 10 175 7 970 91 251 53 5 94 401 71 311 93 171 3 168 60 88 72 172 61 148 73 51 56 225 16 648 69 226 82 458 98 294 90 623 44 134 40 74 43 985 12 225 33 602 74 175 65 37 92 443 66 826 17 188 70 605 11 237 62 518 86 925 14 416 19 223 8 244 34 324 96 4 15 584 25 194 41 551 30 447 75 477 39 153 35 674 63 941 77 3 42 949 67 335 23 468 58 297 50 553 78 278 76 587 31 84 32 871 48 322 45 345 28 272 9 77 36 811 64 634 99 544 6 219 5 905 59 995 47 371 79 433 55 675 21 295 83 995 46 622 27 652 13 290 81 763 52 923 54 678 29 530 51 4 85 517 88 510 4 934
98 676 68 769 43 700 55 455 20 572 86 715 71 606 96 35 24 980 59 831 45 728 97 624 42 45 51 56 82 97 26 333 88 754 17 38 87 773 70 916 67 588 72 898 91 171 80 556 56 473 46 485 27 82 57 683 64 24 95 23 47 549 7 857 11 644 60 20 74 400 6 951 4 27 69 785 0 437 18 959 63 153 44 252 36 320 16 581 23 86 94 752 5 603 77 602 93 704 76 71 9 423 14 921 21 726 75 307 19 320 54 442 53 707 8 509 31 195 22 885 92 739 29 319 25 70 49 113 3 534 50 741 79 284 2 626 85 517 39 117 78 668 48 808 1 549 83 319 84 158 13 860 15 183 73 904 61 777 52 134 34 818 32 409 35 507 89 577 62 406 30 52 10 262 65 560 28 550 38 142 41 971 99 650 40 529 66 136 58 175 12 753 37 892 90 336 81 206 33 849
78 384 76 172 10 192 6 691 93 547 79 326 20 870 0 193 99 878 83 499 57 105 23 340 70 570 8 510 95 880 41 889 33 904 61 434 16 395 37 754 44 468 94 212 19 905 17 272 18 365 75 278 45 562 30 598 14 916 32 840 43 642 80 82 26 606 66 882 34 531 68 124 82 311 91 868 64 221 50 625 81 877 48 350 28 325 58 601 77 846 38 795 59 223 40 228 92 439 85 744 51 697 2 3 74 571 73 171 15 742 71 683 11 548 84 582 88 724 98 948 56 72 35 987 12 651 9 512 24 411 96 274 22 474 86 655 53 125 25 733 55 695 1 335 47 888 42 868 27 954 13 441 90 513 7 316 72 166 36 214 63 712 49 19 5 926 52 705 89 413 65 383 54 809 39 877 62 505 87 780 97 537 46 15 69 430 4 772 31 957 3 263 67 188 29 104 21 920 60 312
62 898 17 989 84 350 89 951 44 37 74 938 88 652 90 376 4 503 5 438 65 537 30 467 6 935 79 118 31 636 34 854 43 424 35 820 38 619 33 220 59 273 36 723 85 37 0 11 83 9 23 167 32 69 82 163 55 325 48 121 26 603 10 866 45 952 37 504 40 721 47 765 66 966 8 188 21 559 69 457 54 644 63 163 27 163 94 312 13 479 56 998 16 584 52 903 25 231 20 862 18 210 73 491 76 336 14 624 46 188 1 475 39 782 97 408 51 982 22 769 57 74 60 633 24 206 98 795 81 765 80 482 49 89 7 902 3 287 99 413 41 606 68 82 53 293 19 769 93 704 75 648 15 629 77 367 61 311 9 463 87 959 96 321 71 833 11 574 42 369 12 950 29 185 50 205 78 567 64 835 28 532 95 668 92 694 86 187 58 637 72 589 2 44 70 727 91 516 67 205
84 845 24 993 52 263 95 493 40 476 25 730 9 437 76 71 15 412 89 436 37 915 91 92 64 962 66 401 88 941 12 834 45 474 2 690 22 50 80 715 50 2 56 68 96 372 8 688 16 846 86 652 21 995 59 764 68 217 54 459 70 78 3 94 26 548 67 517 51 437 48 959 1 375 97 68 94 773 72 809 42 354 92 209 44 201 58 624 81 350 13 586 0 425 65 890 99 308 71 919 82 106 5 897 60 161 18 159 78 242 73 962 27 278 14 367 77 118 6 222 46 152 61 674 20 313 43 718 75 312 31 45 85 331 74 643 62 720 87 817 69 565 4 75 28 80 63 643 90 12 38 776 7 589 79 520 10 738 32 322 93 238 17 386 30 100 55 437 41 426 35 360 57 528 49 669 39 689 29 697 33 392 83 357 11 285 47 112 19 596 98 720 36 996 53 820 23 703 34 927
2 237 32 31 9 776 35 360 58 965 38 526 20 994 97 407 4 381 75 759 91 194 59 535 19 154 99 398 18 622 42 953 1 720 53 403 94 461 48 45 21 836 78 341 3 742 27 175 92 36 72 138 16 832 89 192 23 789 47 142 8 603 31 461 10 946 33 960 0 306 64 853 45 267 43 621 70 598 68 403 44 545 30 220 69 232 83 379 14 772 90 840 55 226 56 90 85 456 87 284 5 882 82 719 24 938 84 656 54 180 93 389 22 930 52 562 7 371 41 354 46 63 26 928 39 508 73 394 67 801 36 250 86 352 74 668 49 663 71 141 80 52 81 454 95 117 62 89 88 846 25 405 76 962 79 619 15 845 6 260 17 316 98 487 51 789 61 421 28 312 12 254 11 286 13 54 60 946 77 565 57 17 66 955 37 325 50 670 29 950 65 330 40 903 96 775 34 213 63 571
68 628 50 705 86 575 33 517 44 534 16 603 56 208 92 622 95 78 59 116 23 91 53 571 9 465 70 840 27 673 30 861 19 378 12 906 22 144 7 357 88 744 43 855 39 301 0 862 65 164 96 195 18 702 10 384 25 153 8 197 67 877 21 29 79 448 84 277 62 724 83 524 20 710 40 710 58 650 46 27 80 853 91 599 51 488 41 354 75 116 15 163 17 811 76 675 57 59 85 432 35 558 52 941 26 600 49 333 2 387 99 671 69 655 31 236 6 109 72 641 13 658 47 751 71 629 45 111 81 132 1 831 90 872 37 63 93 747 66 767 89 121 4 345 48 362 54 343 77 896 63 230 29 576 60 660 24 766 36 353 38 857 5 245 97 484 94 755 14 974 34 585 3 840 74 507 42 691 78 516 82 226 64 930 61 885 55 344 28 505 98 139 87 671 32 40 73 405 11 665
5 360 39 232 89 65 18 340 12 530 0 424 81 679 25 123 6 137 98 992 54 895 83 733 48 845 50 301 51 38 97 587 73 142 90 56 68 711 24 132 77 364 56 984 41 256 23 292 7 737 29 414 95 828 15 583 67 131 11 711 76 176 65 64 22 921 2 655 43 476 1 238 35 840 96 751 79 713 91 813 87 499 4 145 40 897 37 866 31 870 8 803 60 959 59 200 94 405 13 767 9 84 88 905 21 158 62 43 47 35 63 374 49 951 3 620 75 762 71 423 72 501 69 581 17 669 80 998 53 890 55 750 19 680 36 373 42 882 92 992 64 857 74 848 85 554 84 636 28 128 20 509 82 254 46 275 52 709 30 216 93 710 14 632 70 124 57 443 26 68 66 522 44 70 33 203 10 436 61 950 27 775 45 341 38 272 86 161 99 8 32 103 58 783 34 954 16 873 78 636
38 618 79 222 35 309 29 471 39 131 52 862 88 665 68 233 80 2 76 850 1 778 14 165 32 853 12 577 86 394 44 848 60 658 51 568 72 783 7 238 55 525 91 536 21 824 93 31 37 817 20 997 23 93 95 297 42 477 94 312 50 554 77 503 11 972 66 822 19 951 36 431 92 152 74 777 43 127 26 506 81 165 13 388 48 875 30 660 83 502 64 484 10 275 16 171 57 510 65 2 8 840 53 876 45 204 4 542 33 801 17 856 63 564 28 861 40 520 0 830 49 174 22 594 18 559 5 523 70 662 73 851 15 125 85 692 9 167 62 618 41 199 59 452 82 572 61 532 89 268 25 792 3 277 90 759 71 58 78 432 58 898 87 116 34 807 97 345 27 39 67 339 99 997 47 813 75 148 69 486 96 980 2 955 84 752 46 54 6 741 56 963 54 466 31 970 98 209 24 730
12 347 6 526 57 556 48 875 13 91 81 823 14 466 86 167 47 526 99 316 84 676 72 411 87 515 9 169 26 534 77 688 25 657 0 461 21 240 23 960 59 238 49 860 56 151 55 908 42 726 31 167 79 599 34 443 78 508 74 78 35 216 52 732 1 632 88 983 20 490 85 260 2 69 73 96 51 295 83 347 22 46 27 889 10 923 7 113 65 476 70 37 93 346 37 862 58 814 19 615 29 342 94 967 44 222 64 666 41 651 66 445 32 820 96 488 43 98 71 911 68 793 98 964 46 254 63 87 36 458 50 515 40 110 80 794 33 367 95 364 5 375 53 825 67 847 92 649 16 910 91 117 62 906 39 965 3 247 61 736 38 843 69 293 54 165 90 606 4 807 97 748 8 902 60 401 28 102 24 727 30 953 76 844 75 117 17 319 15 999 11 367 45 206 18 420 82 716 89 610
78 509 70 558 4 640 45 741 84 223 11 255 17 646 40 548 94 33 43 245 30 49 80 904 0 378 49 147 38 750 12 599 72 302 64 255 63 994 60 102 81 720 28 758 5 640 24 773 98 756 58 300 66 279 77 952 82 726 83 784 39 454 25 750 91 18 71 699 67 893 54 491 89 153 8 281 9 570 18 336 92 988 68 168 51 340 59 242 75 545 74 846 85 319 1 112 37 751 52 807 19 164 62 550 3 207 87 915 61 524 44 406 79 937 2 622 13 426 56 558 88 688 48 449 15 154 21 764 34 339 41 111 26 418 23 438 53 65 14 242 27 851 97 639 95 472 99 371 90 259 31 444 6 458 33 752 20 739 46 252 50 101 32 511 73 576 29 61 57 974 93 569 65 817 69 188 42 569 96 794 35 387 76 588 16 183 10 397 22 492 86 152 55 532 36 340 47 978 7 683
54 531 39 709 72 991 23 12 96 289 36 761 3 764 51 880 52 851 7 142 21 911 22 328 65 933 43 188 27 114 37 273 58 545 14 228 76 305 42 505 29 103 10 179 30 256 8 615 28 799 55 607 20 687 94 308 11 496 17 201 64 219 87 582 33 372 47 88 71 497 59 740 62 874 32 470 75 162 80 451 31 887 35 724 82 702 88 526 34 995 97 441 45 374 16 164 73 220 4 151 57 450 53 524 89 177 9 606 63 203 5 459 46 660 1 858 48 367 26 974 6 140 69 216 13 399 99 99 81 102 77 174 50 254 61 753 79 512 85 336 74 24 44 409 40 395 95 566 25 428 56 532 78 282 60 643 83 424 38 179 92 715 67 200 24 8 84 830 91 568 15 751 2 946 0 452 49 818 68 20 86 833 70 361 19 908 90 765 12 587 98 430 18 567 66 211 41 569 93 578
11 487 43 528 1 131 48 221 25 121 74 680 80 478 69 789 99 111 0 469 39 412 14 826 15 994 21 370 44 782 55 245 91 235 20 121 8 447 60 118 24 134 68 440 52 320 31 249 6 715 32 357 77 539 75 570 29 82 54 139 53 855 85 104 47 866 23 405 65 624 45 61 78 743 92 735 16 959 26 126 82 326 17 940 81 181 10 837 38 837 95 561 40 32 79 556 33 124 7 56 46 911 63 220 49 802 4 249 66 128 84 763 72 486 58 948 98 868 93 468 67 819 27 562 73 211 9 40 34 278 12 817 5 409 83 331 97 911 57 645 13 420 36 82 42 962 30 363 71 257 96 472 59 785 86 625 3 882 18 951 61 600 37 90 90 15 94 171 76 204 19 237 2 750 51 2 28 393 89 613 88 120 35 808 62 886 87 868 56 473 70 839 22 79 50 568 41 611 64 764
65 167 50 703 92 776 94 765 62 992 41 247 38 666 12 14 91 169 71 998 88 218 77 194 9 762 47 320 11 129 34 327 28 807 8 687 93 637 36 466 10 511 72 45 2 35 7 506 42 352 75 940 18 350 66 465 39 344 63 927 84 978 30 612 61 298 70 362 3 960 86 891 81 524 79 835 53 542 31 708 98 281 27 316 45 985 87 682 13 671 99 392 56 26 60 235 85 615 73 675 67 306 1 392 16 125 80 215 0 67 54 893 78 667 69 376 33 765 46 64 68 606 76 761 59 442 24 54 83 156 64 664 52 535 35 465 5 25 43 540 14 559 19 70 74 517 58 23 32 693 44 650 25 115 22 894 40 573 6 13 82 984 51 277 49 856 21 599 97 38 37 47 96 723 55 670 90 389 17 884 15 955 89 298 23 933 26 363 57 415 4 463 20 866 29 390 48 977 95 530
52 524 44 237 35 42 4 751 80 65 51 35 25 257 86 319 85 578 0 5 95 432 72 79 33 207 83 865 70 180 13 235 38 887 59 19 78 823 73 81 77 593 15 242 11 123 18 274 23 528 2 433 68 756 74 364 32 654 10 441 27 331 49 322 50 608 9 107 42 131 92 77 63 218 84 972 75 746 31 427 16 455 71 274 5 462 64 782 56 814 58 683 47 993 7 920 46 516 94 172 41 986 24 26 79 883 61 39 76 73 88 972 93 84 17 46 65 831 98 6 90 558 66 523 82 656 57 845 8 162 36 338 97 150 53 482 39 226 81 94 54 715 67 412 3 230 55 232 89 946 30 862 22 75 28 511 69 203 26 675 43 409 96 545 40 625 34 229 60 503 14 375 91 178 20 93 99 469 1 726 12 67 6 460 29 861 45 250 21 76 48 736 37 606 19 77 87 279 62 979
64 783 30 693 56 257 34 621 39 789 2 492 19 642 63 562 83 193 86 833 45 103 53 415 20 313 43 171 6 985 12 101 0 393 7 286 40 81 82 983 23 182 29 726 3 11 15 680 69 55 8 184 62 972 26 662 50 520 78 249 94 946 14 820 49 284 97 245 17 174 85 875 96 334 41 145 33 416 75 287 18 828 80 981 79 784 59 472 81 89 51 41 54 52 36 367 16 477 68 248 25 739 9 401 32 780 57 538 47 300 87 320 76 184 1 427 52 788 71 604 38 363 89 153 55 354 92 888 35 997 42 371 4 633 31 657 67 798 27 772 95 474 44 202 98 728 84 671 48 194 99 682 66 156 88 741 61 95 72 271 90 584 60 233 65 139 37 588 21 658 91 317 10 123 58 758 77 764 28 373 74 22 46 76 5 340 13 913 22 197 93 180 73 326 70 497 24 228 11 819
93 672 8 105 21 226 73 724 62 330 5 683 96 418 99 554 20 128 33 347 46 774 97 657 7 909 74 254 23 469 18 894 29 933 49 356 4 74 26 982 11 919 9 956 77 25 86 124 24 62 71 966 65 149 66 829 36 795 50 740 72 123 40 341 90 105 63 578 58 693 15 860 43 60 61 821 28 836 59 947 27 542 44 600 87 357 78 168 47 632 19 217 70 558 88 762 10 369 67 834 84 678 91 174 22 374 12 3 17 798 98 15 57 486 41 972 79 792 83 564 39 1 89 136 94 130 25 476 0 885 64 910 14 255 69 589 13 836 3 73 45 155 16 129 48 749 82 135 81 920 1 785 95 189 80 455 92 353 2 796 75 474 53 307 52 355 68 248 51 380 60 725 35 651 38 58 30 464 34 230 54 720 55 800 56 538 6 682 76 982 85 187 42 335 31 263 32 468 37 34
28 629 66 460 63 787 38 217 35 351 52 485 84 707 88 833 56 952 59 269 43 843 81 368 12 643 23 901 90 829 71 865 61 21 22 848 16 876 11 711 3 384 20 129 48 378 4 131 74 884 54 484 44 955 87 270 14 692 47 849 79 752 30 936 39 155 26 800 34 336 62 62 8 505 93 654 41 65 98 97 19 13 82 957 69 199 15 483 37 641 67 177 49 559 53 821 31 45 70 935 7 619 21 468 55 385 42 376 58 842 73 995 76 250 80 667 85 147 65 233 77 560 97 881 36 734 6 363 27 466 13 210 75 783 72 932 57 22 60 997 68 304 78 352 32 265 99 292 2 178 25 296 94 15 29 758 64 743 92 776 24 16 50 174 83 719 96 437 46 647 9 968 5 860 51 634 18 408 95 444 89 244 17 97 1 30 33 435 91 764 45 318 10 366 40 238 86 428 0 455
45 787 26 735 69 306 64 168 12 655 73 999 79 574 1 780 14 146 22 518 19 448 87 661 96 218 13 417 98 441 70 748 57 848 71 477 49 252 18 740 37 531 42 177 56 338 25 601 89 235 63 314 32 76 80 238 68 843 61 193 60 585 4 892 48 404 55 767 28 237 2 542 3 315 38 208 29 994 94 153 17 694 41 53 16 725 67 18 33 840 86 507 51 951 10 799 83 518 46 18 21 566 8 999 93 181 88 376 27 640 36 333 6 562 53 107 39 540 92 848 58 102 77 405 15 693 11 262 82 492 78 65 40 891 23 406 81 921 90 93 84 487 54 405 7 918 35 488 50 987 31 65 85 301 9 978 44 93 0 481 65 502 43 355 30 390 66 893 97 268 20 971 76 202 24 786 34 769 91 313 5 646 52 381 47 186 95 335 72 49 74 673 59 344 62 835 99 433 75 652
98 757 54 952 29 284 83 524 53 696 85 26 11 175 66 54 97 988 60 681 88 429 24 951 8 147 90 37 19 976 68 235 47 202 58 176 92 821 20 643 25 586 63 665 95 783 79 284 28 387 44 724 31 491 41 690 73 172 62 374 42 651 36 452 38 11 5 239 22 850 81 688 21 461 45 608 65 779 57 895 15 731 69 844 82 422 39 811 96 594 6 147 70 407 34 549 76 21 17 977 7 948 27 332 40 929 74 38 87 756 91 976 84 949 23 358 14 591 49 548 50 476 26 289 55 77 43 625 77 240 33 92 80 639 16 839 48 964 10 14 67 476 37 982 75 197 3 543 1 337 52 763 35 207 59 850 32 953 2 711 86 416 56 564 30 548 72 697 12 11 4 389 78 527 0 276 64 204 18 115 93 136 51 227 89 115 13 525 61 923 71 656 99 358 46 645 9 630 94 244
27 367 73 15 71 390 96 728 3 271 14 470 74 172 17 259 30 805 81 14 52 88 25 20 70 264 53 740 40 608 98 767 97 348 24 689 60 677 94 69 80 4 63 853 47 786 34 907 16 277 6 817 78 401 4 573 90 987 61 357 33 740 85 163 1 683 9 567 42 429 95 945 68 411 76 413 15 139 11 213 86 169 31 810 93 57 5 66 66 935 55 452 67 781 2 569 23 560 56 239 21 618 35 863 82 402 72 234 77 714 43 281 62 264 75 470 13 451 83 659 46 546 0 359 84 788 91 569 37 851 18 628 48 957 79 909 41 175 7 920 89 569 57 727 49 511 12 43 50 977 44 667 99 234 51 186 92 493 54 931 8 642 28 514 65 817 58 237 88 993 26 93 36 715 39 64 32 574 20 227 59 685 45 624 19 239 87 129 38 627 29 833 10 684 64 727 22 74 69 592
65 534 77 27 46 90 6 324 51 626 29 860 52 898 59 315 16 526 32 353 69 543 23 274 15 455 41 263 75 360 34 949 14 84 36 33 57 9 24 436 72 291 44 338 35 18 19 582 40 438 22 222 54 68 30 487 12 90 80 694 83 399 3 685 8 356 45 42 74 811 91 145 98 87 26 489 27 529 18 344 1 654 99 549 88 44 58 793 95 146 66 265 39 290 4 809 42 177 33 636 71 569 20 906 79 293 94 767 31 56 68 514 10 364 55 394 56 603 5 823 25 824 85 373 0 242 47 553 90 925 38 818 76 479 61 136 9 690 62 472 70 266 50 348 37 366 81 865 84 218 21 636 48 497 89 509 63 234 7 630 73 804 86 528 67 262 13 453 17 933 92 95 60 49 49 592 11 163 28 968 2 589 78 566 43 987 93 487 87 141 96 920 97 677 53 781 64 890 82 183
43 534 40 690 72 120 57 173 77 162 94 955 86 997 48 415 97 917 70 975 99 798 64 295 53 735 37 667 54 45 13 169 62 674 18 414 47 778 44 203 1 177 39 406 60 333 66 567 3 863 38 969 23 150 79 485 46 920 69 920 68 201 80 713 21 248 7 774 30 73 56 205 96 590 89 318 42 648 12 415 92 229 4 722 91 304 50 138 74 663 14 240 29 913 78 106 75 534 82 111 36 303 61 217 98 769 26 655 93 815 32 95 25 279 11 558 19 855 73 814 9 939 24 471 51 503 63 891 41 420 22 885 0 912 15 696 27 855 90 174 20 223 65 487 81 883 55 402 17 253 52 201 33 81 5 427 95 958 8 509 10 910 59 238 49 876 67 756 34 527 45 871 71 32 16 384 58 424 6 683 85 477 88 725 87 209 28 447 2 529 84 696 83 541 76 830 35 848 31 284
71 632 55 375 34 135 42 235 41 244 63 21 7 409 18 753 13 40 78 79 38 425 68 661 24 558 37 752 9 893 28 977 5 735 92 698 52 844 23 672 43 126 35 611 12 300 74 791 97 349 64 330 45 98 26 532 87 384 30 11 82 679 33 179 80 140 32 733 70 555 25 704 95 667 66 172 8 80 69 982 67 872 20 610 91 870 65 358 22 121 61 705 48 838 89 427 60 734 19 84 90 630 14 474 77 700 27 771 53 600 93 96 47 765 88 909 98 567 46 483 81 184 84 184 3 607 54 562 79 889 36 204 29 127 62 536 10 821 73 69 2 270 16 460 31 917 50 559 49 23 17 588 21 364 51 716 94 971 6 632 86 158 40 657 57 674 59 11 0 799 75 47 76 597 96 987 44 389 72 277 1 610 4 634 58 443 99 290 83 21 56 701 39 506 15 136 85 560 11 642
38 974 47 100 68 247 91 214 46 323 41 794 12 874 85 820 24 875 76 158 99 824 95 258 23 405 54 229 67 780 88 637 42 530 27 58 72 975 50 149 6 223 32 316 61 490 63 500 22 162 26 908 77 877 17 975 62 596 43 261 57 49 19 791 92 2 13 636 37 575 96 385 20 319 15 615 51 579 71 865 14 193 4 154 3 216 0 990 60 622 69 860 87 25 29 646 49 987 70 896 34 242 44 74 55 48 8 895 7 281 16 413 73 372 10 851 65 851 75 166 81 497 31 511 53 599 21 261 35 236 78 858 56 505 84 489 9 331 74 546 18 997 98 351 52 691 45 109 66 545 1 800 25 53 58 754 40 205 89 386 64 932 83 902 79 601 33 742 11 869 59 123 93 771 5 369 94 251 39 731 48 283 90 52 28 959 2 578 82 749 97 870 86 161 36 585 80 427 30 98
53 933 24 343 55 172 81 403 76 708 90 826 48 237 32 275 86 22 38 715 46 899 93 971 25 713 91 896 52 906 36 109 35 873 5 434 29 972 64 645 89 892 62 903 39 185 33 278 99 712 9 2 50 552 16 193 78 116 43 422 69 896 37 408 4 856 27 378 30 269 2 184 80 33 61 438 95 538 49 885 14 677 98 787 12 639 45 23 57 111 85 505 11 639 26 746 60 784 75 802 66 297 3 948 77 667 31 907 68 505 40 880 17 906 22 779 67 971 54 383 87 498 42 612 18 259 82 350 92 312 13 831 59 859 84 986 44 214 20 404 94 994 58 760 8 614 70 399 88 397 97 473 73 226 71 245 6 221 28 995 23 726 41 534 34 462 74 563 72 171 7 413 10 103 56 21 79 256 47 482 19 570 1 126 51 743 21 264 65 809 63 297 15 33 96 442 83 427 0 70
37 991 77 913 66 978 34 713 79 262 94 337 60 882 68 806 0 710 95 641 49 289 48 914 84 831 88 25 3 885 87 268 65 17 78 470 27 982 33 155 74 702 92 785 51 810 36 681 85 142 42 62 54 638 62 309 75 671 55 535 57 408 43 230 24 23 90 40 32 22 70 11 22 848 31 398 23 578 69 480 83 926 1 857 93 53 21 99 67 8 91 865 17 932 53 901 45 184 58 516 7 716 50 220 14 561 8 285 12 926 47 620 73 276 39 273 89 318 26 29 28 975 13 546 10 390 59 344 82 35 96 214 30 426 15 556 81 480 46 290 40 928 4 381 18 695 44 256 56 638 80 652 63 507 11 296 71 351 52 801 41 533 6 35 25 51 9 733 38 459 5 706 86 122 35 260 29 517 20 133 76 229 16 479 19 619 2 584 61 482 72 880 64 494 98 311 97 330 99 998
74 402 11 730 6 392 48 337 53 484 26 291 16 976 51 543 35 542 20 572 38 737 31 677 47 396 97 374 91 305 23 729 34 658 54 637 68 587 89 668 52 668 71 823 55 119 32 269 66 353 50 27 77 967 7 736 2 933 33 518 80 762 24 22 57 418 15 384 70 943 46 126 28 834 40 909 93 311 78 713 37 812 43 720 49 958 95 931 65 32 67 762 39 176 5 854 8 745 12 488 21 101 36 888 58 214 25 874 64 608 94 348 85 372 18 568 9 666 41 294 76 580 88 903 82 501 17 512 45 140 61 305 19 304 84 266 72 357 81 827 79 798 69 342 4 673 3 144 83 363 75 649 62 647 56 290 60 405 87 934 98 828 27 856 73 186 44 277 92 463 10 820 99 628 14 408 1 784 86 643 63 510 13 605 59 686 29 863 30 865 90 880 0 757 42 674 96 759 22 816
47 249 84 248 94 195 19 554 89 921 70 103 76 75 68 339 16 786 13 691 11 204 83 406 78 103 49 402 32 209 99 997 46 890 62 974 93 751 34 300 53 770 64 193 82 415 28 386 67 337 27 978 1 360 59 393 97 976 88 213 17 169 86 372 56 913 77 577 92 977 6 816 26 273 43 971 20 131 12 979 87 248 23 264 5 529 98 410 81 454 39 368 79 123 7 854 71 676 85 998 22 804 73 342 90 476 50 276 36 554 60 392 44 966 2 451 55 912 63 496 74 673 15 680 48 793 4 83 31 282 51 986 18 971 10 494 8 587 61 551 69 278 54 295 33 307 65 934 80 128 57 733 66 894 3 32 58 582 0 820 41 961 95 112 91 729 25 920 9 908 40 17 30 498 72 115 14 348 35 791 21 603 96 537 75 292 38 21 29 28 52 440 37 879 24 326 42 775 45 318
2 717 58 399 61 928 29 218 37 456 65 177 26 20 42 188 20 385 46 732 49 765 9 433 55 772 47 679 84 72 53 935 41 901 87 293 3 540 81 807 12 117 92 185 71 342 89 192 13 133 23 146 11 5 51 615 57 413 88 841 97 847 99 844 1 930 44 95 30 942 35 929 54 282 59 132 48 163 63 780 90 693 10 594 69 85 76 715 95 674 64 40 66 318 21 487 86 682 75 746 96 643 6 656 68 709 0 174 56 341 34 944 27 688 33 585 4 49 40 645 70 1000 50 928 25 928 24 702 77 366 28 515 7 27 74 734 94 38 5 403 82 600 39 6 17 373 16 772 22 969 79 413 80 310 93 710 72 615 67 211 78 154 38 422 91 979 14 867 85 418 36 553 83 276 62 503 32 330 52 896 98 290 43 29 15 899 31 694 18 726 19 950 45 661 60 407 73 284 8 287
7 296 81 467 39 334 6 961 31 197 0 688 46 998 23 132 70 334 21 350 44 223 20 456 5 950 33 499 95 985 98 427 3 278 9 983 89 151 84 439 64 581 29 65 90 199 88 179 56 251 63 568 13 93 91 289 11 363 36 615 65 404 19 936 40 515 66 344 74 746 73 392 1 257 16 137 41 103 24 962 87 507 93 635 28 826 61 754 77 859 26 647 96 352 14 373 82 782 12 179 8 602 69 652 75 855 54 362 57 970 27 707 15 28 25 354 52 769 22 843 67 460 60 311 99 552 2 187 71 236 68 5 97 81 53 190 48 205 55 146 38 433 37 349 47 788 35 434 17 508 83 781 86 782 80 404 43 245 85 315 32 181 59 106 30 849 78 4 72 715 10 318 76 423 42 546 34 618 45 335 50 798 79 216 18 997 92 523 4 378 51 758 62 719 58 158 94 477 49 32
43 526 26 601 58 502 1 697 15 411 29 462 52 129 18 21 32 409 51 552 10 451 53 595 83 968 81 47 80 680 57 346 16 901 93 433 30 706 44 91 17 176 50 180 77 680 90 403 91 265 62 967 84 705 87 396 66 783 35 473 0 19 24 626 46 999 63 609 37 957 94 672 64 885 27 428 76 645 8 213 20 266 40 269 85 406 73 993 31 187 54 87 2 10 74 33 22 289 12 790 5 24 96 714 39 594 86 948 6 490 65 106 23 620 97 231 28 406 25 234 38 41 79 63 82 87 55 687 11 731 34 750 95 911 47 440 9 174 72 416 99 547 70 858 48 228 71 393 36 451 21 639 75 865 14 118 41 845 67 470 45 612 98 803 13 412 60 635 3 182 4 732 78 90 56 895 68 578 89 911 19 135 59 898 92 809 69 774 61 317 7 117 49 792 42 251 88 74 33 700
74 137 48 293 21 121 37 96 80 939 3 591 24 661 76 619 29 95 17 902 49 923 63 372 4 704 70 627 23 779 73 475 53 438 6 919 0 130 55 303 67 535 42 395 61 840 12 986 71 226 40 890 5 865 83 846 26 466 84 158 34 114 72 544 64 811 87 767 89 1 15 403 97 4 10 914 2 25 36 64 38 584 16 374 39 881 81 305 22 163 33 538 51 752 14 685 46 582 78 274 45 376 99 597 27 176 96 360 28 412 57 125 44 817 19 710 47 686 52 831 95 347 8 778 56 786 75 641 58 999 13 931 90 665 59 606 92 241 54 640 43 266 41 218 25 634 77 168 31 931 50 103 82 400 1 92 93 792 9 421 98 436 35 752 18 62 11 775 91 391 79 448 32 303 62 976 30 793 60 671 86 658 65 291 88 712 66 603 20 902 69 66 7 2 85 173 68 811 94 719
93 664 86 948 16 941 62 310 66 455 45 673 80 813 8 403 90 235 46 948 44 166 97 960 3 922 74 782 34 569 94 111 42 594 63 128 64 638 1 174 95 688 84 497 57 528 17 224 98 838 27 381 31 243 75 759 7 656 24 800 58 676 73 552 22 996 88 706 61 365 39 671 96 563 81 388 68 211 50 521 69 888 30 608 65 374 91 241 87 332 89 871 99 429 12 762 5 244 77 269 0 924 55 283 41 304 51 614 72 651 18 752 52 240 47 12 92 476 76 557 49 564 23 624 38 704 85 517 56 137 82 462 20 110 36 497 60 755 19 909 59 849 40 677 29 268 32 739 53 197 35 788 25 399 83 384 70 646 21 275 48 713 4 57 6 205 67 267 2 237 10 421 11 504 43 384 15 402 78 612 79 669 54 863 71 180 28 554 37 275 26 900 33 875 9 411 14 261 13 561
80 859 33 929 46 347 21 330 57 361 78 601 61 838 41 813 5 831 63 700 98 520 2 560 50 125 64 825 83 238 36 563 55 308 60 160 76 276 71 532 35 832 39 793 99 699 86 121 91 537 75 610 87 257 51 32 40 262 6 519 82 549 85 26 95 775 17 396 29 997 43 750 97 461 24 358 67 102 65 881 4 8 79 192 42 559 81 299 16 68 25 162 27 387 44 262 15 673 54 243 92 809 94 992 37 70 45 999 66 305 7 871 32 138 53 427 20 261 13 404 30 110 52 21 69 826 58 640 8 290 93 857 12 170 28 451 10 195 9 654 11 848 62 979 47 493 68 472 3 7 84 993 14 987 0 614 26 486 34 712 56 88 19 539 31 52 59 687 22 857 96 130 72 860 89 790 38 777 23 946 18 725 48 445 49 208 1 561 77 305 90 255 88 425 73 149 74 128 70 517
56 151 16 910 75 888 18 391 95 707 30 215 91 107 5 686 48 556 39 531 84 317 13 765 2 556 77 508 24 857 32 430 51 195 40 910 50 855 47 241 34 227 25 698 7 284 55 598 54 839 71 935 3 246 21 204 27 16 70 379 89 217 80 386 98 493 41 992 79 627 29 866 22 6 46 369 45 929 15 318 73 333 59 179 38 452 90 498 97 834 63 897 64 564 72 889 88 210 28 23 60 215 96 940 14 867 87 56 42 845 92 701 4 22 33 595 94 947 17 522 85 770 57 496 58 475 20 676 66 985 78 441 26 860 0 751 69 33 43 715 8 739 35 60 1 273 6 244 44 358 11 226 83 909 53 582 76 544 36 868 37 913 49 345 86 791 52 243 81 462 12 599 9 678 19 252 82 524 23 929 93 542 74 973 31 508 62 855 65 800 61 264 68 951 10 997 67 896 99 722
94 369 91 217 65 535 78 981 11 692 92 136 8 583 69 698 2 747 88 432 71 51 39 258 90 580 29 352 6 163 20 491 70 240 81 332 50 9 3 464 12 522 58 893 45 259 38 753 35 873 4 781 66 517 75 866 47 532 84 568 73 74 87 719 26 857 93 894 96 951 62 509 48 746 63 205 25 548 19 876 7 5 32 499 5 896 42 897 21 687 44 161 23 32 56 975 74 524 33 723 68 755 89 485 41 941 10 363 53 909 13 459 60 102 1 366 59 878 52 622 17 691 27 278 86 254 16 179 82 231 61 559 57 256 95 240 31 536 40 997 85 600 36 902 30 858 76 346 34 42 64 627 83 454 77 558 99 617 72 316 15 207 55 943 80 184 43 287 98 610 67 8 24 312 0 550 49 391 28 557 22 655 37 615 46 872 18 644 9 113 14 585 54 60 79 535 51 614 97 826
13 249 79 478 73 848 75 995 19 412 21 706 89 255 56 493 71 302 54 852 72 538 25 460 17 533 92 580 84 876 67 209 32 315 61 654 78 1 74 558 0 559 44 598 59 252 12 619 64 591 9 12 95 942 62 205 98 951 52 651 11 77 30 446 58 760 14 835 47 551 53 184 5 952 26 806 37 713 94 730 50 153 41 824 1 816 60 149 57 665 23 903 77 859 39 505 42 398 2 50 40 339 48 328 7 300 20 758 35 273 83 956 43 732 16 667 99 370 68 444 55 818 80 750 51 145 46 897 28 499 85 352 45 825 8 31 29 249 36 491 97 517 65 776 24 173 10 492 90 999 63 130 27 920 49 244 70 857 96 609 86 182 69 952 15 443 87 391 22 143 91 297 82 425 66 703 76 243 81 774 18 288 38 841 4 410 31 829 6 870 88 839 33 485 3 576 34 779 93 726
76 748 60 660 67 567 47 593 99 477 35 877 30 353 77 472 6 838 0 878 11 194 50 229 95 351 43 124 23 164 93 687 18 71 7 722 98 530 94 951 15 313 79 111 82 589 56 928 36 802 69 803 75 63 87 548 29 506 39 145 63 200 64 633 42 357 41 854 74 35 86 498 26 981 89 40 55 245 12 106 65 566 44 137 88 513 45 107 21 757 78 147 62 2 97 884 34 190 5 509 61 214 37 2 96 465 68 820 17 108 73 733 24 599 81 381 19 346 28 715 70 415 72 494 80 269 20 258 32 168 9 988 40 861 51 415 14 98 57 55 66 220 54 60 59 917 83 18 31 380 46 773 48 229 90 839 25 362 13 803 10 409 71 535 16 307 3 786 53 783 1 415 91 81 2 901 8 997 92 86 27 225 85 217 84 502 22 99 38 229 58 55 52 432 33 459 49 729 4 275
81 694 48 864 73 932 61 146 79 959 0 797 74 357 42 24 6 161 85 309 98 215 33 623 13 475 35 324 28 27 5 756 34 479 49 982 91 273 22 291 89 960 38 627 14 626 3 338 77 109 12 732 20 436 24 915 23 929 78 991 29 643 69 556 84 495 65 573 25 65 27 224 52 279 59 829 37 434 72 56 7 703 8 506 88 518 21 548 41 361 54 823 46 115 60 411 86 685 87 635 55 39 83 67 18 963 10 712 82 375 99 682 15 495 63 357 11 15 93 555 26 17 44 387 80 111 53 548 32 375 36 468 39 965 64 163 76 858 50 783 70 445 94 721 40 74 67 632 71 34 2 663 43 311 68 237 51 111 4 885 96 549 75 236 17 879 30 98 66 35 97 671 92 197 45 877 19 816 95 98 90 537 47 905 16 938 58 603 57 576 1 64 9 820 62 471 31 655 56 894
52 243 12 54 81 619 11 206 42 534 22 885 56 503 33 947 35 584 36 385 10 275 78 516 94 668 18 411 9 574 2 546 43 531 28 15 87 440 82 94 40 788 14 678 99 663 69 27 95 409 29 500 7 980 84 395 59 89 72 484 27 408 15 998 31 168 37 671 76 416 73 781 88 431 5 347 4 682 58 908 13 977 91 712 60 603 46 301 80 932 97 310 96 103 66 537 65 96 74 658 86 420 92 306 41 623 38 991 77 748 98 381 85 465 75 322 90 397 49 835 6 547 50 6 61 662 89 790 1 875 79 845 62 712 67 256 32 954 16 856 20 614 21 358 53 518 55 397 17 595 34 52 57 603 8 200 71 911 68 899 83 654 23 621 24 557 30 285 70 654 19 953 48 524 63 985 45 231 93 672 0 568 47 266 3 532 51 336 39 437 44 698 25 832 64 141 26 815 54 571
90 553 41 726 24 480 80 342 85 698 87 133 4 599 21 949 45 148 8 428 66 433 56 386 47 864 22 699 31 367 39 411 81 467 7 966 61 692 48 981 82 7 44 642 5 801 99 205 43 321 78 768 60 951 20 214 64 508 51 586 83 65 15 100 19 722 10 635 2 675 14 335 77 234 13 227 71 426 33 211 97 899 29 656 94 194 9 228 62 515 6 472 58 950 86 335 38 732 40 379 18 471 89 852 65 868 32 141 23 60 70 320 37 111 17 1 0 75 42 470 11 235 50 33 55 841 57 661 98 664 25 586 54 468 30 285 27 306 46 724 34 82 67 643 28 996 36 855 12 53 69 965 63 11 88 9 35 686 79 159 92 996 16 12 1 290 68 347 75 643 76 301 84 189 74 398 93 89 53 902 95 242 52 111 72 433 3 534 59 229 73 76 96 335 91 622 26 941 49 109
87 381 46 868 44 169 96 297 88 388 56 692 86 614 15 439 95 147 33 778 11 722 77 997 7 471 29 157 64 616 16 228 53 103 23 453 39 912 58 685 68 643 52 141 78 210 91 548 82 217 32 372 73 607 36 554 28 899 85 165 31 405 18 858 5 872 93 734 30 413 60 881 94 357 99 109 75 602 70 848 47 112 34 550 0 24 83 933 79 921 66 466 42 574 67 669 97 366 41 594 48 25 71 183 8 9 9 105 38 167 10 330 63 480 49 111 80 197 21 446 17 200 90 850 55 789 26 976 50 263 22 814 20 96 45 471 62 165 65 797 6 636 57 51 24 534 69 106 81 266 89 437 14 759 35 847 51 463 19 361 4 730 2 583 54 900 72 865 74 775 12 454 61 620 98 259 84 297 13 948 92 65 1 875 3 651 76 752 40 276 43 3 37 773 25 585 27 487 59 910
97 383 34 576 39 32 38 252 59 512 93 689 35 125 8 31 10 947 11 713 37 655 98 381 47 263 4 553 42 405 0 198 61 162 25 960 9 461 18 909 99 697 51 487 78 960 26 156 73 79 49 301 75 795 31 72 66 255 1 379 50 846 33 35 22 63 6 154 65 299 60 40 63 643 82 208 43 581 69 137 20 539 29 178 7 451 76 180 87 771 96 275 90 911 58 932 41 45 77 571 79 807 83 364 15 924 95 59 40 439 53 982 86 343 19 628 68 112 55 370 67 977 30 831 89 401 23 714 27 769 12 247 32 897 85 514 14 563 64 483 54 614 52 829 62 242 92 263 36 958 44 346 45 376 71 626 5 535 72 493 84 995 3 115 56 549 91 466 70 6 13 876 17 872 94 733 57 25 2 721 46 486 28 117 88 710 48 746 24 908 80 823 81 146 74 787 21 269 16 830
50 651 9 644 99 452 81 159 64 508 97 989 8 228 5 587 11 914 26 418 43 114 21 406 95 826 69 932 35 91 62 949 52 818 55 319 92 512 71 388 94 712 85 384 76 618 65 973 28 987 38 423 53 787 40 797 49 828 47 322 91 323 86 592 7 904 63 994 24 971 19 285 98 5 3 638 34 474 72 556 59 758 27 325 33 242 93 915 6 445 41 146 10 502 13 304 48 692 51 408 66 618 56 625 67 769 78 980 73 359 36 719 15 899 30 106 75 994 79 897 61 469 84 320 89 719 60 901 16 910 42 79 39 647 54 633 14 665 17 159 87 779 90 784 77 800 1 666 12 332 31 568 18 977 46 513 32 793 80 999 57 690 88 226 22 700 37 30 68 350 70 227 20 522 29 902 96 364 2 601 23 892 44 159 83 232 4 961 25 478 82 896 0 584 58 807 45 604 74 696
82 357 53 269 74 412 28 851 55 404 70 899 72 860 80 528 21 616 34 853 83 561 88 679 57 302 7 250 10 873 48 576 78 717 29 952 73 750 58 54 9 983 46 949 50 807 91 467 59 457 24 481 94 452 69 365 18 235 40 727 0 917 77 326 33 836 38 322 36 112 51 625 63 685 71 52 92 686 5 624 65 792 76 170 98 273 11 763 12 173 45 499 62 220 6 323 20 512 87 479 15 79 31 44 86 27 26 285 52 93 90 849 8 556 30 356 2 132 42 497 81 866 89 931 37 128 64 79 1 25 47 908 25 684 43 551 85 888 84 394 49 918 23 236 93 371 97 300 95 102 44 679 22 898 56 594 32 387 41 434 14 509 3 52 19 674 4 235 54 650 61 850 16 428 27 356 75 21 17 38 67 954 79 991 68 811 13 182 35 375 66 470 60 634 39 429 99 619 96 64
42 256 55 617 21 144 64 680 4 287 27 247 84 755 17 144 5 602 47 818 35 816 94 963 32 79 20 459 73 842 56 375 90 473 30 83 31 614 95 353 96 904 63 123 3 826 91 371 14 415 40 668 65 376 8 336 37 818 9 299 58 673 82 241 36 58 57 804 1 264 49 912 71 783 81 343 77 148 46 720 83 833 92 608 88 761 45 408 34 610 67 584 7 227 86 109 16 739 38 458 89 664 11 852 25 170 68 536 85 449 12 953 28 245 69 331 6 613 97 105 2 222 18 177 48 883 29 444 66 474 76 896 13 633 62 191 93 983 80 449 87 542 15 190 10 530 98 232 78 160 0 990 41 3 74 400 53 690 75 807 51 86 43 915 44 750 19 849 70 278 26 439 52 675 33 662 79 39 59 756 72 555 23 173 50 488 60 466 39 252 22 631 61 564 99 8 54 161 24 954
63 716 65 439 2 460 92 843 81 482 78 301 35 122 13 344 61 924 18 461 71 603 15 323 96 763 28 699 32 612 55 3 68 64 38 405 50 379 88 797 86 946 90 357 48 958 6 376 62 502 10 804 27 217 56 117 37 803 31 193 44 66 12 461 69 952 91 862 82 610 59 420 17 333 9 827 89 219 51 580 74 387 7 564 23 480 70 709 43 177 79 549 21 62 95 543 45 668 64 663 19 357 97 578 73 698 41 762 29 674 84 437 60 266 80 266 26 21 36 115 42 68 98 686 24 593 76 891 54 41 53 643 47 461 85 494 72 542 4 999 77 311 33 516 49 323 93 425 14 904 87 431 20 762 75 886 8 423 66 529 25 574 3 119 30 918 40 250 94 762 39 542 34 771 0 105 83 234 99 695 16 700 57 155 11 874 67 428 22 35 58 162 5 722 52 656 1 353 46 789
56 490 19 965 34 962 88 229 78 648 59 224 9 196 5 871 62 939 15 290 48 829 81 213 3 658 10 594 72 441 27 536 26 310 86 46 41 581 42 208 69 961 71 385 39 147 93 803 92 842 7 550 83 946 40 356 75 231 65 650 70 968 25 243 68 237 30 280 22 791 53 371 33 622 45 598 90 450 99 832 11 591 16 212 97 451 1 703 23 981 67 829 84 690 73 8 29 828 32 326 54 171 13 158 0 820 76 595 63 781 46 495 80 712 43 529 58 603 35 710 52 316 66 38 95 993 94 718 36 426 60 716 21 660 12 609 38 937 28 717 31 774 49 447 51 195 96 393 18 476 91 722 61 234 74 218 82 150 85 990 77 54 57 224 17 155 6 966 37 21 50 833 8 191 47 17 87 215 98 320 2 426 64 972 24 973 89 974 14 477 4 33 44 790 20 30 79 659 55 789
80 102 44 466 39 66 27 815 37 307 41 212 7 190 93 731 62 412 34 103 97 760 18 135 95 977 15 691 71 160 86 5 42 234 8 790 16 492 14 175 19 461 17 272 64 235 52 961 68 926 46 424 77 802 88 56 0 261 78 34 35 122 25 97 67 367 90 242 45 77 89 260 53 938 83 985 11 35 6 326 74 666 20 598 26 213 3 886 94 640 13 769 50 933 91 799 29 101 9 112 22 304 82 332 33 691 81 428 75 457 76 155 72 828 49 454 23 828 47 480 55 810 36 851 70 675 63 418 79 898 65 311 32 744 56 210 87 869 84 198 66 488 1 519 24 253 38 925 57 816 4 263 28 816 98 54 10 519 96 96 43 932 54 450 61 336 85 605 73 672 51 89 30 650 58 116 31 666 92 814 59 101 12 236 99 474 69 254 5 3 48 339 21 962 40 38 2 601 60 805
16 144 96 844 82 153 72 426 49 794 38 334 34 510 23 774 5 733 2 591 1 122 4 508 40 306 91 776 12 47 79 708 94 870 50 635 43 504 62 713 32 668 69 850 39 316 10 600 6 585 70 238 56 855 89 346 75 939 66 724 85 628 46 18 48 871 28 842 74 426 14 466 84 165 68 719 27 450 33 520 73 315 63 472 87 171 29 654 19 723 36 686 15 218 35 383 13 729 41 85 88 337 11 477 7 582 25 192 17 946 59 344 76 890 57 440 53 737 86 961 51 353 9 363 47 571 97 740 44 893 45 601 54 87 64 636 58 387 20 338 55 392 65 848 52 53 99 116 21 644 78 875 93 523 31 480 95 300 37 658 8 391 80 91 0 119 60 934 42 156 90 643 98 421 22 225 67 290 26 975 83 214 71 669 24 89 3 505 77 445 30 776 61 598 18 784 81 996 92 108
44 919 37 469 68 349 69 667 18 703 21 295 45 786 96 927 49 87 35 362 71 857 0 983 58 850 12 610 64 232 85 942 76 826 23 430 94 545 5 462 16 756 66 528 24 962 42 10 62 613 2 841 63 763 11 56 53 8 33 696 72 477 70 717 74 541 60 467 25 748 79 67 82 727 32 742 6 728 1 654 31 250 52 120 99 606 20 732 15 974 98 542 54 646 36 658 90 717 95 151 7 208 17 259 73 813 78 270 43 296 86 635 46 979 34 302 93 203 51 170 56 589 30 744 80 453 22 149 27 641 39 863 92 457 14 30 29 127 84 669 4 20 67 755 75 519 77 630 81 894 28 396 89 33 26 570 9 350 59 990 8 848 50 105 87 177 19 317 47 905 91 974 40 166 10 782 97 774 61 318 38 889 83 338 48 297 88 650 55 922 13 878 41 327 3 767 57 609 65 663
81 811 85 335 31 137 92 716 90 748 80 601 96 318 50 796 68 301 9 211 59 148 78 485 8 894 53 47 1 877 43 678 6 84 44 788 17 95 91 981 27 442 58 387 36 616 60 178 49 922 2 250 3 878 4 461 94 524 84 998 40 400 67 819 61 889 76 305 18 714 7 291 24 140 69 619 77 481 21 102 16 238 66 764 41 700 13 477 93 677 46 983 62 490 55 685 19 65 82 835 29 702 5 853 33 75 56 283 45 892 95 224 57 426 83 245 11 175 0 526 47 666 79 936 74 688 23 669 65 115 52 918 34 173 30 396 37 644 10 849 15 3 42 520 89 522 28 770 88 530 73 432 38 33 26 948 51 580 72 795 35 773 12 607 39 937 97 362 32 869 99 881 14 618 20 743 75 301 63 927 22 943 87 404 70 791 48 993 25 463 98 345 86 517 54 691 64 188 71 501
16 454 76 791 84 561 5 77 21 107 77 664 33 681 93 971 25 708 61 962 20 838 52 222 2 491 85 589 94 658 36 911 24 829 7 952 22 693 10 436 18 920 11 275 43 891 13 285 48 630 56 444 23 105 83 371 19 5 66 339 79 428 95 288 27 664 17 169 92 175 53 74 87 205 55 107 99 695 39 202 35 219 60 621 15 852 30 841 41 152 73 25 69 750 86 161 54 413 29 182 40 153 63 257 31 415 3 101 50 407 51 891 65 635 0 463 88 737 28 455 75 725 80 619 12 322 42 659 4 76 37 404 81 583 44 642 9 477 59 990 14 878 1 312 45 155 82 377 72 747 90 800 57 48 34 46 74 585 78 428 98 323 49 566 71 827 38 60 8 278 32 250 6 703 91 35 62 418 26 173 58 803 67 74 70 593 96 494 47 88 68 703 64 1000 46 210 97 815 89 313
30 839 87 822 43 492 61 426 65 143 44 290 66 606 23 111 59 863 82 40 0 367 74 340 64 226 38 780 12 335 58 304 47 248 62 214 3 359 52 992 26 63 96 74 78 732 95 528 9 223 84 641 73 323 85 19 42 79 31 504 14 307 39 347 20 359 72 254 6 283 33 420 88 843 50 172 17 193 22 699 75 424 18 989 40 308 77 669 90 566 49 892 71 607 29 754 1 738 93 972 16 499 8 104 99 319 34 602 2 695 80 435 79 481 81 703 32 975 5 994 25 581 67 715 28 638 68 829 13 840 10 171 60 696 24 58 45 859 27 259 51 385 48 967 86 648 11 390 36 908 94 122 76 779 7 914 91 345 37 669 57 968 83 897 70 479 46 69 19 901 21 481 15 641 97 481 54 987 53 885 41 631 69 135 63 895 4 101 56 692 92 946 35 495 98 921 89 912 55 88
14 659 61 275 18 433 68 880 9 682 15 145 52 715 26 368 62 126 6 346 66 937 76 205 80 565 32 768 74 854 81 76 79 917 37 27 64 69 57 933 65 706 67 167 58 793 97 727 93 311 86 556 83 82 20 670 12 528 23 275 28 725 63 137 50 415 51 560 27 886 82 208 7 3 39 450 54 20 25 371 92 337 56 152 24 426 84 846 16 302 29 318 95 158 99 553 48 866 47 948 72 783 60 539 22 306 30 392 5 272 3 710 70 779 73 634 19 531 77 453 42 398 10 365 75 500 31 202 69 868 21 350 8 155 1 645 78 303 45 884 46 149 41 439 4 234 33 80 94 296 91 805 43 54 88 182 2 953 0 807 44 171 71 281 11 92 49 200 55 375 40 924 35 407 53 648 36 702 38 605 85 44 87 620 89 422 13 348 59 609 96 359 17 501 90 289 34 333 98 842
23 385 52 92 68 33 29 456 99 44 19 174 12 600 13 989 43 362 41 325 63 996 44 364 58 753 21 932 95 335 62 774 53 868 17 640 36 172 80 88 8 188 60 487 38 512 70 942 9 387 2 212 94 703 16 124 28 222 73 349 46 895 61 740 55 262 37 894 20 379 91 713 11 859 71 574 90 85 96 346 86 286 26 334 79 140 66 114 10 505 3 362 83 749 0 908 78 782 93 24 34 441 33 675 81 753 54 54 35 515 82 688 97 986 39 88 75 68 51 261 64 947 47 78 57 821 74 342 85 682 15 228 6 368 14 391 67 275 25 636 31 188 32 536 30 790 4 670 18 635 50 350 27 272 49 815 48 657 69 395 5 633 88 119 89 691 92 229 76 825 98 116 65 674 72 780 56 911 40 525 42 859 22 85 7 560 1 681 87 900 45 484 24 488 59 997 84 700 77 766
48 985 39 788 16 432 93 812 4 253 72 896 29 310 7 315 37 713 17 39 33 223 89 865 1 104 24 10 92 790 94 578 11 408 81 295 78 672 8 208 34 342 76 262 40 15 77 369 2 849 20 72 43 279 0 586 68 541 58 971 56 171 79 882 66 847 70 18 53 61 28 281 3 160 23 977 99 777 64 639 38 816 5 967 10 900 35 705 65 448 59 676 63 822 71 485 86 787 90 146 46 945 83 951 55 650 96 911 61 765 30 277 27 99 98 288 88 426 97 749 22 877 15 714 54 545 87 598 91 507 26 450 74 304 51 843 60 434 75 277 9 344 13 636 31 161 52 361 36 604 84 543 67 460 14 322 57 751 50 260 69 149 41 584 32 338 25 214 44 296 18 438 47 858 21 269 82 840 62 54 45 578 73 888 85 427 19 463 49 954 80 47 6 247 42 664 12 868 95 287
75 840 22 495 8 310 11 551 12 424 51 298 20 993 7 31 37 97 39 319 72 837 64 289 76 138 94 319 34 479 65 415 19 715 84 596 36 920 86 132 42 150 2 52 40 835 68 919 24 924 93 958 74 354 16 577 43 689 61 865 5 309 78 168 30 862 21 955 57 969 81 740 25 633 26 615 79 201 73 590 92 131 23 848 46 4 6 905 63 438 9 282 82 363 62 304 47 584 17 288 4 68 1 463 10 736 41 359 58 615 91 870 27 772 96 514 69 397 15 232 87 21 3 215 32 280 28 314 13 632 48 182 89 340 55 126 83 17 95 554 29 944 67 695 60 390 0 928 53 312 33 399 70 229 97 13 71 10 45 957 18 467 77 996 66 418 14 402 54 290 80 340 88 245 56 42 59 102 90 415 85 711 98 296 35 829 44 431 50 465 31 833 99 817 52 956 38 18 49 843
23 251 33 777 43 321 49 831 92 333 54 908 5 916 19 737 42 675 44 43 75 792 38 304 36 911 11 844 90 718 24 265 1 745 59 181 22 358 87 558 67 447 85 954 21 707 16 556 3 414 51 357 83 283 74 970 6 853 97 288 29 889 93 269 9 946 63 342 89 592 95 872 7 972 65 343 98 6 77 233 91 693 69 530 26 18 76 15 17 113 55 909 35 420 53 743 82 847 13 472 48 272 94 910 39 131 45 607 8 335 86 985 47 645 72 334 78 578 84 408 70 954 60 359 2 467 81 129 20 244 30 350 31 402 40 360 96 17 34 982 57 352 50 988 37 229 46 997 12 836 10 493 32 421 99 682 52 576 27 2 14 826 68 895 66 47 28 135 58 501 71 393 62 709 61 547 73 349 4 548 0 890 25 15 41 346 79 20 80 405 88 635 56 645 64 838 15 330 18 739
69 62 6 197 90 655 24 526 29 49 54 976 81 561 46 63 3 534 99 384 41 525 43 620 11 244 13 616 70 453 85 740 50 474 84 965 57 746 0 254 36 362 89 477 60 545 44 148 97 994 5 484 32 571 93 686 80 943 48 233 86 76 45 19 23 120 76 111 63 448 78 539 42 564 94 295 33 509 67 495 12 378 16 595 31 409 51 562 28 427 34 949 49 769 7 561 58 806 14 750 56 970 62 573 64 536 9 179 66 80 83 282 4 493 18 242 95 641 77 7 39 703 8 458 71 789 38 694 47 26 59 824 2 733 20 486 10 522 1 726 52 660 15 963 22 354 75 326 37 414 25 584 40 426 53 612 92 452 17 778 35 84 88 305 79 81 74 973 65 275 73 756 91 501 82 965 61 912 98 747 30 323 87 747 26 482 72 727 55 672 21 255 96 537 19 797 27 299 68 60
62 392 19 873 84 67 60 39 17 293 38 709 47 258 0 833 86 373 21 959 69 780 13 100 64 209 88 537 83 771 26 2 72 623 51 122 63 219 97 449 90 695 59 266 16 685 27 419 76 51 81 978 95 34 3 554 56 529 66 274 15 710 73 689 5 8 12 180 31 910 82 765 10 349 65 829 74 399 37 186 29 913 22 748 70 717 40 106 99 776 9 27 94 932 71 136 85 121 98 355 61 351 91 475 20 509 58 852 33 819 35 206 67 910 6 881 46 558 28 180 93 253 50 698 68 561 18 721 55 272 1 771 78 536 52 963 24 134 14 226 89 970 80 423 41 72 49 534 36 201 75 168 30 711 57 866 54 56 39 347 8 788 79 833 2 172 42 902 87 215 53 76 96 608 7 942 25 151 92 735 34 425 77 784 23 458 43 393 44 290 32 591 11 883 45 706 4 741 48 292
11 694 93 727 20 479 67 84 56 104 17 113 80 159 22 475 32 95 55 467 19 747 62 30 47 299 83 714 46 334 30 790 88 425 1 879 79 186 81 873 18 18 63 736 9 62 38 258 13 380 0 237 66 316 84 264 41 700 15 829 5 906 86 861 58 335 26 417 25 890 87 573 91 932 94 80 68 328 54 982 7 903 89 258 90 816 49 358 69 52 23 609 31 314 43 272 21 830 60 1000 10 83 29 337 37 764 16 567 78 929 27 567 45 430 34 367 53 906 75 768 4 738 12 624 48 498 72 408 14 789 8 635 64 535 92 589 73 864 40 785 59 282 61 469 24 273 33 274 36 973 77 159 35 475 85 537 65 787 97 631 71 827 95 356 96 481 82 274 99 87 74 538 76 991 57 777 2 165 44 118 42 786 52 243 70 126 51 424 98 897 28 443 50 525 6 242 3 922 39 753
56 392 9 159 1 41 20 228 14 98 16 119 23 684 5 349 81 762 64 272 41 350 85 415 19 851 71 55 40 446 47 666 15 505 36 788 6 867 67 510 29 893 58 219 10 126 33 845 11 309 50 511 0 884 68 137 86 739 4 433 95 151 82 77 65 888 73 830 72 40 44 40 93 453 22 934 8 99 88 595 70 678 61 233 42 238 18 460 37 364 84 412 39 31 26 731 87 373 52 705 77 434 28 122 53 913 75 229 25 380 45 105 74 212 34 986 48 686 89 231 69 315 62 765 46 393 49 701 2 165 94 226 57 291 59 300 35 112 60 379 30 84 54 647 38 20 76 903 96 912 13 243 99 248 3 496 27 192 91 474 21 543 63 765 78 695 31 951 7 862 32 933 12 214 66 500 17 149 97 821 92 212 79 752 55 1000 98 81 24 222 83 884 51 281 90 199 43 191 80 28
91 588 0 921 52 972 42 131 53 735 77 504 19 582 2 311 92 211 49 430 32 269 59 931 64 787 16 508 74 398 67 419 23 464 93 218 71 993 4 66 5 438 34 325 26 729 7 336 1 199 15 298 48 648 94 840 45 386 82 345 44 39 80 29 60 160 9 844 65 239 62 964 63 635 68 295 83 551 22 468 98 843 25 226 70 514 84 522 37 37 13 306 41 628 18 481 3 146 33 78 97 769 17 687 79 618 30 612 28 322 29 363 99 332 24 979 10 421 69 483 61 635 73 548 8 279 20 225 35 190 85 154 96 257 55 45 46 484 43 616 36 357 72 446 75 665 39 969 86 899 54 234 58 562 81 731 51 844 90 934 12 881 40 573 66 114 38 23 47 374 76 911 78 666 87 510 89 866 31 697 88 31 14 841 6 144 50 812 11 268 27 151 95 411 57 660 56 614 21 508
98 790 44 671 64 460 16 202 47 316 62 935 91 27 77 840 85 493 4 715 63 194 3 316 76 313 13 748 40 815 94 405 23 844 54 691 26 357 1 188 83 974 89 608 71 571 21 792 74 782 61 725 90 113 51 424 10 994 0 208 84 689 59 491 82 381 25 752 60 848 14 715 69 958 38 359 67 144 22 424 24 345 53 14 31 331 34 833 75 869 72 726 28 6 73 838 43 561 88 674 99 80 58 625 50 283 39 275 80 653 81 930 20 695 48 451 8 339 30 866 2 576 42 82 37 96 93 583 17 814 11 151 32 286 86 286 49 820 95 734 6 429 33 294 97 540 56 408 9 387 55 113 65 274 7 776 12 562 57 94 68 74 79 514 96 214 36 17 78 423 27 302 5 937 87 997 19 809 70 762 41 621 92 952 15 185 66 957 46 246 18 732 29 548 52 456 35 81 45 629
75 970 5 327 39 797 37 726 65 210 52 93 74 101 94 574 73 580 36 310 64 638 1 488 23 322 61 517 26 875 16 137 82 771 20 622 89 259 28 211 33 518 32 302 24 236 30 718 25 64 68 574 9 502 88 229 54 971 11 351 50 382 13 766 8 563 56 951 40 989 12 107 67 413 96 737 29 741 84 102 22 894 77 387 59 16 92 586 86 221 55 513 87 380 63 604 49 134 57 535 41 775 85 624 81 820 71 779 79 507 93 248 83 290 14 65 72 334 90 703 27 951 45 280 0 808 10 356 76 980 42 121 70 346 21 194 69 994 35 264 95 784 46 676 15 149 43 676 18 690 47 878 44 351 78 288 53 453 48 743 2 970 97 52 34 56 98 442 4 62 60 93 58 94 66 147 51 507 6 1000 62 640 99 590 7 756 3 783 17 852 91 940 19 192 80 58 31 502 38 303
43 438 62 839 58 257 75 141 47 44 27 988 52 217 77 265 70 388 12 464 10 968 89 252 28 364 93 105 5 796 57 187 73 240 35 153 56 930 31 522 40 582 26 986 38 433 91 374 78 222 66 584 83 373 90 512 2 796 24 430 19 494 29 910 79 660 50 800 53 900 20 339 45 88 99 791 88 9 98 47 71 753 60 772 23 260 11 17 17 791 1 540 49 165 37 248 36 567 42 161 92 866 55 785 7 792 25 137 46 637 72 787 15 514 86 111 63 807 76 358 97 556 44 640 96 542 41 650 94 208 3 632 21 118 74 556 18 277 9 651 33 383 6 307 82 536 8 287 13 82 14 841 4 865 65 894 51 193 0 733 48 693 22 298 87 690 39 909 16 37 64 993 54 56 61 536 81 962 68 712 34 767 80 978 67 740 59 156 95 354 85 25 84 454 32 643 30 562 69 748
68 943 51 177 90 444 40 923 74 815 62 71 33 256 38 489 97 99 2 342 75 978 44 478 57 392 45 984 27 431 55 73 30 712 24 263 11 590 88 403 42 612 92 192 94 56 15 454 86 967 20 735 6 941 76 37 41 434 17 382 58 213 0 485 73 169 28 672 95 607 63 961 56 185 37 647 98 914 7 131 89 436 83 285 77 333 99 774 93 483 52 16 85 973 5 193 16 374 71 111 31 675 18 694 8 491 35 321 47 783 81 328 61 833 19 277 67 309 36 298 22 328 64 891 50 682 29 453 49 208 13 921 69 771 43 650 65 218 48 890 91 530 53 565 1 598 32 466 14 671 21 66 70 906 80 748 12 439 72 898 3 819 39 628 4 899 79 885 82 827 25 96 87 831 84 315 66 136 26 41 34 821 9 182 10 997 23 632 78 901 60 191 46 167 96 339 54 540 59 497
15 606 93 222 48 47 47 315 81 502 86 798 95 554 23 550 78 1 74 746 42 817 71 846 4 138 35 146 73 449 11 214 69 865 64 729 38 780 0 716 54 726 66 439 25 624 33 619 27 100 45 71 61 907 22 208 32 107 79 904 85 53 18 164 76 929 75 94 30 586 99 727 49 687 67 408 36 795 19 334 3 100 43 588 46 535 82 331 58 896 98 271 57 555 72 155 31 399 63 329 84 891 24 430 29 504 5 780 8 995 60 543 9 328 34 645 12 303 97 818 26 648 39 852 37 260 52 189 92 352 89 486 16 969 17 199 20 782 21 874 41 677 88 430 62 623 51 384 13 630 68 629 70 449 77 916 50 923 53 505 6 619 94 74 96 423 10 69 28 409 90 292 40 371 83 900 44 519 14 743 87 6 65 171 56 42 59 524 55 747 7 49 80 590 91 698 2 896 1 982
46 415 17 208 34 966 85 377 62 895 41 32 72 626 60 334 3 48 31 71 77 951 67 588 61 535 58 377 86 189 81 749 2 702 49 970 1 74 99 494 50 525 26 703 43 131 94 998 45 348 52 379 56 720 68 676 33 918 42 798 54 905 25 529 12 453 83 679 93 393 95 164 23 55 21 714 0 189 39 396 71 722 28 100 20 689 73 640 48 849 70 131 87 272 89 610 15 851 53 315 92 381 66 643 57 20 74 603 18 219 88 680 13 538 91 158 8 181 30 233 14 990 10 366 98 547 84 122 55 565 75 898 11 929 29 779 24 931 32 72 7 502 47 778 22 235 35 230 5 230 79 97 19 348 6 50 59 444 76 849 38 523 27 170 16 744 64 117 96 369 82 478 44 673 9 20 36 594 78 745 97 855 40 6 69 154 63 302 90 207 37 695 51 291 80 590 65 188 4 2
12 287 29 808 6 622 73 525 81 950 4 530 78 554 86 706 92 373 37 348 53 990 90 829 68 243 69 508 55 943 83 553 54 369 99 611 51 873 72 462 77 526 96 415 16 186 27 429 24 820 31 170 30 27 52 116 0 138 26 143 42 68 75 588 44 751 87 428 41 51 8 215 89 296 23 659 36 737 84 824 57 182 91 907 82 929 71 467 13 391 32 36 98 750 11 499 18 511 7 800 19 632 66 314 76 155 22 956 61 850 1 347 80 689 97 606 39 307 35 883 9 895 94 952 62 606 46 174 74 879 5 522 95 233 17 950 49 780 20 982 2 679 40 903 14 149 25 437 50 410 47 173 34 218 88 567 63 873 43 871 10 423 15 976 70 265 33 285 67 108 56 357 45 107 21 596 59 78 58 318 3 458 79 186 48 558 28 566 64 647 65 796 60 12 93 557 38 771 85 838
28 256 72 879 52 136 71 570 5 668 41 68 44 276 85 593 42 209 3 672 91 299 10 344 98 365 6 862 1 936 53 450 51 110 39 830 49 720 9 739 59 286 19 502 67 636 47 12 58 178 31 140 62 657 48 722 21 393 13 425 15 773 43 65 23 381 29 936 69 623 95 367 24 913 63 638 93 323 55 491 65 864 7 284 30 90 75 619 16 365 79 992 25 42 46 405 57 13 84 642 86 255 73 557 17 941 64 738 78 733 4 326 33 680 34 750 89 905 54 492 0 249 61 217 27 611 2 717 40 226 74 584 14 682 96 256 20 287 18 822 80 732 87 429 37 10 94 175 56 160 11 860 81 116 38 809 90 923 92 738 36 412 60 934 99 755 12 38 83 623 26 62 35 347 88 946 45 596 70 202 22 243 76 621 32 82 50 171 8 570 66 877 77 345 68 897 97 603 82 202
44 962 52 135 88 371 59 253 38 412 62 900 23 811 68 711 82 340 80 965 20 965 90 334 53 896 14 509 25 687 65 938 79 56 26 574 87 343 2 550 28 769 74 801 7 954 64 570 84 560 19 770 48 446 75 830 97 479 61 15 54 520 56 464 70 247 40 255 95 90 24 358 96 330 66 863 10 949 83 783 21 739 63 167 33 447 1 108 29 285 3 388 36 272 89 789 99 284 93 647 22 463 42 317 17 572 5 282 67 100 11 727 69 269 72 202 51 738 57 490 58 23 37 567 32 363 85 368 35 368 98 441 92 543 9 173 47 543 39 437 8 355 30 722 6 404 13 869 60 58 31 112 55 558 46 150 12 539 86 362 45 528 77 947 27 278 43 292 81 145 73 574 76 516 15 304 41 838 91 975 71 202 16 287 94 231 34 757 18 129 78 436 0 163 49 689 4 878 50 372
41 976 11 778 56 105 50 146 93 291 84 858 49 652 55 887 35 16 74 984 89 946 18 342 52 967 70 7 73 425 6 262 53 203 83 900 12 645 20 376 58 152 98 997 60 883 57 680 78 720 92 756 71 311 30 593 61 642 24 338 88 362 28 897 2 433 87 65 22 163 33 412 65 740 67 338 76 600 72 956 16 127 80 877 3 34 47 157 27 37 1 383 95 435 25 479 44 167 17 6 79 989 29 229 32 638 48 648 86 856 62 74 39 241 8 225 75 447 69 139 97 467 4 538 31 351 64 519 91 229 37 607 0 949 43 715 5 291 85 153 10 963 90 147 81 718 13 866 9 271 21 611 38 934 54 288 68 65 96 363 66 97 19 848 77 198 15 561 82 4 14 540 26 973 34 608 40 332 7 671 63 918 36 438 99 778 45 444 59 906 51 803 42 937 23 719 94 371 46 437
24 789 90 611 52 160 75 649 56 98 28 611 95 237 66 27 74 406 54 348 69 349 65 991 88 764 71 463 17 901 35 649 30 638 13 45 27 335 41 158 73 366 40 290 98 487 99 733 84 913 50 164 89 918 94 560 55 488 47 5 33 832 58 52 8 245 93 564 14 564 51 16 62 462 68 363 45 472 63 251 20 865 39 897 53 326 42 566 78 421 2 942 91 950 7 888 1 216 10 863 32 985 44 864 29 122 3 1000 5 920 16 677 12 973 87 326 76 999 38 514 11 520 70 583 60 706 18 637 0 582 23 48 21 594 4 310 19 696 48 574 43 827 85 45 37 788 92 737 96 661 26 732 57 703 77 362 72 918 49 532 86 918 36 286 79 336 31 755 34 685 46 2 80 644 82 522 97 859 6 558 15 954 9 237 64 946 22 886 83 724 81 68 59 550 61 867 67 326 25 495
46 754 35 657 91 852 73 406 50 25 26 977 93 9 42 349 49 751 32 687 29 254 3 103 77 557 36 574 97 647 23 10 66 651 90 439 22 950 96 544 33 261 95 536 56 179 28 574 81 261 67 537 88 241 30 924 60 401 47 737 9 13 7 77 1 736 2 904 24 197 20 33 64 110 82 454 99 83 74 446 31 481 80 288 57 757 55 302 18 608 86 323 12 755 85 913 34 879 65 624 25 132 21 482 94 545 63 184 59 348 14 760 78 115 84 377 8 478 48 203 58 793 19 983 68 410 10 886 0 839 37 686 45 412 69 252 92 582 72 866 15 129 43 706 11 649 40 666 83 934 13 108 17 803 41 873 16 799 5 500 39 206 44 780 53 560 75 638 71 762 89 258 62 812 54 87 51 849 61 221 52 463 87 507 27 579 70 943 76 666 79 693 98 107 38 223 6 643 4 737
48 437 23 211 78 742 29 78 84 418 45 80 90 381 53 559 58 386 66 188 87 87 60 896 42 588 5 237 11 704 89 798 3 557 39 970 2 548 37 487 18 266 63 879 64 657 81 217 67 236 14 6 43 72 4 902 70 64 76 632 72 783 1 565 35 711 40 572 25 375 13 492 55 793 32 974 41 581 15 17 54 817 31 73 38 720 68 288 82 965 33 783 93 30 99 935 61 20 22 108 95 18 56 917 94 876 77 843 86 798 69 433 34 695 6 648 17 321 0 198 80 921 62 133 28 229 49 140 26 241 85 40 51 327 74 2 59 129 24 777 98 732 96 583 88 548 21 674 19 517 10 297 65 500 52 599 47 439 97 916 12 324 16 380 9 225 50 348 57 136 79 494 83 563 20 486 7 176 30 970 46 31 8 216 91 651 71 57 92 671 75 553 44 389 36 573 27 643 73 43
92 215 39 381 84 452 40 293 1 600 68 268 15 666 11 37 8 949 9 328 48 215 65 931 89 602 81 15 78 78 45 448 71 5 30 475 52 203 58 45 82 899 55 14 10 673 53 808 3 57 35 849 29 562 31 994 99 881 59 622 87 438 42 860 37 151 22 645 95 43 85 47 76 743 47 923 90 604 74 706 97 998 23 279 49 522 2 798 28 361 13 991 69 204 0 406 26 541 4 375 66 588 56 970 25 316 36 753 51 808 19 979 80 880 60 160 14 258 75 897 33 968 38 422 50 724 96 535 20 373 17 46 86 643 70 384 16 655 46 796 44 615 57 491 7 17 73 816 91 180 83 474 24 149 63 249 21 528 61 313 41 925 32 446 94 633 5 817 54 519 12 448 93 202 77 188 67 140 88 515 62 130 27 427 34 166 64 451 43 722 98 778 79 772 72 235 6 809 18 637
69 859 98 473 99 550 12 485 70 666 42 286 89 96 40 907 45 290 92 921 46 541 91 933 0 960 6 515 52 133 3 390 86 353 22 669 55 619 96 959 23 401 29 493 48 824 77 643 65 791 26 608 84 963 14 129 80 553 51 97 93 345 1 986 2 455 27 728 59 29 16 867 38 638 41 141 28 220 79 324 30 388 5 964 39 687 25 678 81 211 37 643 31 638 74 460 97 277 82 645 34 110 19 984 87 962 75 187 8 607 24 591 72 896 15 921 78 996 36 862 53 239 73 124 7 975 71 835 43 879 56 723 4 296 95 313 17 113 63 427 66 90 21 931 76 848 61 700 50 387 32 617 90 922 18 321 13 14 58 960 47 414 9 141 62 183 49 236 20 932 67 640 88 330 60 481 35 651 11 90 94 120 54 263 44 67 64 526 83 959 57 796 68 40 10 743 85 780 33 747
24 655 19 921 32 672 61 978 49 584 87 454 79 284 69 449 75 752 99 545 52 59 35 694 44 410 81 431 86 403 46 982 30 986 54 449 3 598 71 390 7 894 60 142 0 259 82 295 51 825 47 670 22 269 15 176 39 301 4 209 66 733 33 189 77 355 5 61 56 784 65 302 27 850 11 167 1 839 72 458 95 467 48 881 9 615 90 746 57 525 29 521 41 93 25 458 31 585 78 754 6 912 40 162 17 524 85 635 45 498 98 811 84 188 28 646 14 820 76 356 83 545 58 268 23 37 18 892 16 994 8 699 53 759 94 586 21 265 67 689 97 511 12 729 68 676 13 298 43 511 10 887 91 721 89 621 63 545 38 277 93 893 55 278 62 890 88 360 59 841 37 556 26 584 70 117 80 393 34 818 50 618 36 148 42 866 20 435 2 155 92 107 74 168 73 990 64 106 96 332
29 665 63 402 90 273 38 745 75 650 77 122 88 471 16 627 41 867 52 297 95 500 7 713 69 265 79 169 51 529 0 894 48 201 45 533 62 42 27 11 14 460 34 103 21 841 70 636 4 739 33 404 96 64 97 719 11 248 12 235 86 227 98 662 56 30 19 876 31 711 37 846 9 655 17 213 53 843 55 480 50 112 22 392 74 426 36 732 28 554 59 944 20 17 26 222 47 16 73 338 76 11 35 985 67 400 3 977 65 367 13 223 43 400 15 785 93 458 61 931 64 479 10 733 6 79 68 669 99 301 5 269 42 832 72 476 85 183 18 143 58 599 8 67 92 427 66 269 87 13 49 314 30 460 80 63 81 990 83 645 82 259 54 751 40 287 2 449 94 570 39 515 23 710 91 642 78 374 32 248 1 581 44 283 60 865 71 297 89 10 57 173 24 32 46 167 84 373 25 936
79 712 37 370 15 150 95 375 67 920 82 670 18 883 17 93 42 163 98 185 45 516 78 878 66 716 2 720 73 259 59 825 43 582 55 754 28 811 58 985 26 719 34 476 9 20 21 131 86 713 16 835 41 295 11 850 33 405 81 112 85 124 12 869 36 228 96 893 71 142 38 962 5 779 27 398 40 800 13 491 54 650 93 483 49 535 92 655 53 753 6 473 99 523 83 996 48 79 31 953 10 650 90 880 39 433 60 56 94 739 51 527 30 140 4 421 50 100 25 423 3 847 88 866 91 993 74 255 29 351 46 706 44 58 80 22 47 576 69 272 72 447 87 968 56 269 1 744 68 546 0 554 35 821 70 983 77 745 14 943 24 482 62 956 63 591 64 691 22 103 52 530 84 710 8 548 76 301 75 670 23 540 89 633 20 178 32 123 97 535 57 955 7 631 19 741 61 693 65 584
88 500 2 450 87 12 78 302 43 386 28 588 99 571 1 916 71 772 92 788 11 675 61 780 62 411 20 513 29 206 95 789 58 181 56 325 86 602 8 797 93 697 75 824 32 634 64 972 68 370 73 550 30 778 50 532 13 430 21 971 70 260 83 980 44 705 41 471 85 36 9 355 59 851 18 365 26 260 52 857 6 330 14 949 4 933 27 569 5 613 23 153 49 699 54 515 47 863 63 725 7 307 38 63 90 148 12 687 40 380 60 732 94 251 81 918 80 855 84 150 74 64 53 520 98 300 72 845 35 837 31 971 67 418 76 202 19 932 22 212 97 435 69 565 37 900 16 638 55 650 25 657 46 221 15 219 66 178 17 25 48 769 42 430 45 412 77 260 0 658 96 96 36 284 91 932 34 922 79 745 89 449 33 693 39 218 51 703 82 575 10 288 24 75 65 714 57 931 3 511
44 467 28 456 12 786 22 795 16 404 49 43 70 302 55 961 79 511 20 496 47 750 13 235 10 992 30 332 90 329 37 714 65 430 25 575 21 319 48 914 61 369 86 26 69 420 53 846 32 88 15 428 77 666 66 234 96 591 75 104 23 650 71 479 54 706 6 219 63 62 4 480 40 296 94 505 34 278 67 836 42 806 80 359 97 117 24 133 18 758 2 643 26 775 58 893 93 181 92 183 51 929 68 584 1 22 50 877 38 765 64 860 72 806 98 116 91 713 89 748 99 53 82 257 62 243 74 5 14 445 95 609 11 883 17 424 7 891 45 74 33 693 81 774 60 719 9 161 52 817 46 410 5 73 84 886 41 977 19 607 43 362 87 381 35 862 27 314 8 796 78 285 73 455 0 339 3 351 85 443 83 744 39 437 29 313 31 145 57 11 88 597 59 145 56 535 76 165 36 447
81 689 6 363 97 943 48 987 78 941 72 733 56 847 66 887 8 364 63 243 82 755 86 134 70 866 93 956 34 706 44 326 84 967 71 880 55 151 43 839 19 928 94 732 36 859 33 816 50 552 1 764 51 709 39 699 54 978 80 384 85 752 28 224 62 374 57 409 3 801 29 928 65 318 60 293 10 172 61 480 98 939 21 757 37 386 88 853 91 697 17 912 24 193 47 662 79 820 69 217 89 848 75 949 58 941 14 748 68 293 9 808 26 365 99 726 13 198 40 804 11 980 38 689 31 728 30 745 49 926 76 950 12 655 64 48 18 524 22 701 45 546 35 496 15 746 52 249 95 410 42 640 27 122 5 71 25 319 41 472 59 725 67 268 83 695 16 240 77 489 73 910 92 804 7 762 96 195 20 763 74 41 53 283 2 370 87 358 46 809 90 628 4 878 23 528 32 883 0 271
60 787 41 674 27 998 62 181 51 54 65 737 95 149 23 244 13 554 88 922 7 119 69 414 71 335 25 597 35 911 22 885 14 297 77 375 30 58 79 514 20 176 2 951 17 282 39 356 29 273 8 426 73 710 85 78 58 440 32 249 6 83 98 689 12 584 76 904 61 268 36 529 43 673 21 514 45 473 42 764 40 389 57 904 67 263 3 484 4 391 80 512 91 300 47 254 44 624 89 242 10 813 16 43 52 440 86 70 9 246 34 836 53 13 55 489 93 429 19 274 5 554 59 487 33 779 97 803 92 655 18 738 64 904 96 761 26 161 78 192 70 746 28 892 38 743 84 386 50 465 37 856 75 232 83 889 94 331 87 425 11 851 54 108 68 151 15 178 72 301 0 460 99 904 90 598 74 865 31 8 66 720 49 582 63 31 82 412 24 278 81 816 46 996 56 244 48 910 1 177
95 449 1 935 89 539 13 537 60 35 6 103 11 203 87 188 15 206 52 988 72 159 49 833 73 454 64 616 94 933 8 876 76 676 55 773 22 341 21 478 40 866 37 883 0 436 90 660 10 395 7 238 28 608 45 869 46 594 20 763 48 809 38 276 65 29 54 723 67 832 56 502 32 173 80 217 33 599 77 365 39 741 58 109 92 516 2 963 71 357 24 243 4 348 41 858 83 794 79 925 26 488 62 656 74 891 25 605 43 894 57 337 44 99 51 351 59 118 23 396 36 718 16 731 93 263 30 711 70 993 18 912 99 918 81 623 84 347 66 180 53 74 96 183 75 242 27 888 29 487 50 297 35 859 47 432 12 630 34 595 86 362 98 833 69 309 14 761 63 146 9 683 42 672 82 921 61 505 31 917 88 747 97 19 91 835 17 879 85 42 68 574 5 330 3 195 19 848 78 592
43 247 84 717 38 56 72 334 52 943 5 730 70 908 97 9 32 53 7 316 10 408 39 98 6 624 34 459 20 609 33 756 66 752 93 232 91 983 14 199 76 955 58 315 53 204 17 781 64 734 4 580 62 208 96 629 80 242 37 542 18 883 63 774 46 661 26 647 47 45 79 877 56 538 78 285 29 358 82 799 22 110 24 787 1 917 50 650 25 760 69 536 45 287 87 197 49 980 51 360 94 119 83 656 99 579 0 988 85 164 36 511 77 91 73 509 92 347 61 120 40 559 8 270 3 185 41 707 86 851 21 655 57 373 2 9 11 758 16 310 19 257 95 173 30 171 54 448 59 787 28 248 13 694 31 765 9 924 98 385 35 752 15 553 44 172 90 137 88 639 71 598 65 839 89 475 12 14 60 639 74 480 23 522 68 164 42 552 48 465 75 958 67 883 55 433 81 332 27 78
1 671 22 921 50 721 23 289 4 176 12 271 48 229 52 80 10 838 27 868 97 291 16 771 95 737 33 140 73 537 0 779 91 762 61 412 11 866 55 103 70 850 46 13 53 99 37 153 31 333 54 806 99 269 43 1000 71 513 45 712 66 54 94 488 28 865 32 282 2 763 35 526 85 225 78 541 59 78 56 181 87 133 64 130 15 472 14 23 57 594 19 296 83 988 74 237 63 889 3 818 49 392 29 223 44 675 6 260 9 40 77 863 38 926 13 614 68 817 39 47 41 971 96 489 81 983 34 203 67 8 26 398 7 363 89 569 92 121 88 334 5 20 40 797 36 838 21 252 84 688 18 937 30 40 51 703 79 472 82 978 93 950 75 963 86 6 20 789 24 527 60 15 25 491 90 688 76 243 42 26 69 545 17 670 62 931 47 375 98 522 8 786 80 465 58 111 65 124 72 517
77 92 72 101 1 361 76 194 59 676 14 164 54 783 39 302 19 607 66 989 28 888 58 869 47 534 8 629 60 807 45 951 85 480 52 899 81 776 43 178 31 736 93 103 18 834 48 657 5 101 80 142 26 981 99 42 55 46 56 138 15 746 6 726 37 640 64 791 38 459 42 129 21 749 0 40 32 231 95 721 96 331 71 487 90 298 17 35 33 414 24 467 91 615 13 896 11 771 75 52 74 979 30 855 69 626 82 386 10 744 57 669 68 998 49 451 73 858 3 951 20 893 12 196 29 545 83 456 53 727 9 607 62 412 88 598 70 133 86 794 67 590 44 94 41 247 94 88 84 344 7 160 16 409 89 529 65 731 61 685 97 411 63 869 87 640 46 476 25 188 4 294 50 694 92 773 27 978 36 66 98 502 79 93 34 361 35 807 22 494 2 655 51 638 40 418 23 505 78 572
14 894 26 80 82 576 20 833 2 1000 37 629 69 111 8 7 91 283 18 403 87 422 76 512 49 845 60 242 90 290 5 13 27 186 55 518 12 40 33 77 85 757 21 550 97 333 56 15 61 686 43 209 52 29 10 552 34 120 7 803 4 174 53 336 72 109 29 589 80 232 28 903 64 553 30 946 42 307 17 38 51 456 3 101 1 613 81 15 45 397 9 408 93 823 96 246 57 624 40 640 23 2 88 57 70 354 25 860 46 731 99 203 84 952 22 988 94 361 73 86 75 474 13 343 16 183 77 622 48 39 83 380 71 82 78 947 89 127 36 922 65 64 11 535 50 396 92 907 59 115 15 6 54 518 98 3 35 937 79 618 95 346 24 678 38 137 62 518 74 302 19 711 44 620 0 283 6 427 32 174 47 94 31 390 63 536 58 953 66 144 86 162 41 783 67 579 39 371 68 834
46 238 71 521 25 474 3 887 91 756 78 345 2 948 52 487 64 69 9 262 93 69 31 647 30 308 61 686 95 161 16 951 60 685 84 196 14 700 8 75 68 20 38 537 62 937 27 515 17 181 92 110 32 428 28 352 45 449 86 444 44 342 57 286 33 553 59 445 50 205 94 433 51 906 76 851 10 93 18 920 85 158 56 189 79 159 49 815 96 995 15 107 97 965 48 768 69 554 47 415 89 151 29 345 77 694 24 275 37 237 0 616 67 190 54 9 40 425 99 371 87 153 63 757 6 679 22 341 7 205 20 7 66 869 98 355 73 276 90 693 12 553 21 244 82 900 58 869 19 788 81 446 13 562 55 936 70 633 75 510 35 66 88 523 39 689 1 687 53 597 26 86 72 742 5 460 36 887 42 839 43 186 4 248 23 123 74 577 34 27 80 130 83 622 65 941 11 749 41 479
32 605 57 483 78 797 20 376 17 500 51 394 94 614 89 530 68 364 22 355 7 169 90 700 27 992 23 36 34 149 85 362 15 669 62 872 60 297 76 656 91 771 67 875 31 882 75 915 56 100 10 372 16 94 48 490 93 815 84 123 18 931 66 538 80 721 96 161 92 340 40 590 3 546 43 879 29 73 79 573 95 215 82 991 5 539 4 678 58 9 9 791 72 425 97 22 33 90 45 460 0 113 87 818 64 687 19 226 73 486 83 784 81 78 50 578 98 538 42 472 69 837 36 220 21 857 77 936 47 108 26 812 52 227 12 140 2 625 37 209 25 731 14 189 63 247 24 528 13 400 61 952 8 305 35 679 86 519 99 87 41 968 70 670 55 923 11 629 28 295 38 216 54 667 65 203 39 703 59 302 30 502 88 880 49 284 46 269 6 629 1 669 74 643 53 950 44 652 71 109
35 806 80 459 26 647 44 987 75 166 50 130 47 46 32 951 9 316 28 281 60 13 94 609 57 332 79 817 22 762 91 998 33 710 17 472 70 963 16 375 69 2 48 982 52 563 86 102 37 431 15 465 39 209 72 756 76 952 58 236 2 318 97 150 0 493 3 50 98 289 93 982 29 345 40 673 99 624 49 462 45 541 89 217 51 349 77 79 38 80 46 963 31 522 62 127 11 337 67 190 73 659 13 977 85 475 5 829 8 991 6 615 12 419 78 293 96 74 64 770 25 873 20 714 21 34 24 754 84 441 56 281 4 164 61 57 34 301 42 976 19 435 92 417 41 969 95 450 63 716 53 134 81 410 43 191 36 248 55 854 68 867 14 104 1 159 30 421 83 118 18 527 10 14 59 149 66 900 23 460 27 68 88 987 54 305 74 349 87 119 90 109 82 447 7 893 65 294 71 703
33 485 56 253 90 882 86 308 72 691 59 777 9 622 23 554 12 957 63 985 76 904 29 366 31 826 57 383 17 3 20 167 85 207 41 776 18 602 99 815 47 845 65 523 54 755 67 819 98 868 2 343 82 278 35 491 66 954 28 714 44 217 49 253 14 989 1 611 73 425 93 356 84 480 80 337 60 303 55 102 39 541 27 693 64 660 71 836 40 279 92 841 25 867 74 498 24 963 5 564 30 57 46 822 87 635 42 22 37 331 75 389 38 830 62 37 83 341 70 537 10 928 22 275 61 674 96 247 16 561 8 366 0 781 95 12 88 260 81 423 15 659 52 16 79 742 69 622 91 938 3 435 13 97 43 122 4 778 89 123 19 677 11 567 53 159 77 112 45 970 6 600 78 328 34 223 50 204 21 996 68 367 32 810 48 290 36 924 7 173 51 648 58 421 97 410 26 10 94 753
6 314 31 478 69 5 9 330 63 21 78 690 38 854 46 503 26 962 81 429 75 558 42 110 1 720 45 405 43 175 0 936 11 341 57 341 96 118 2 427 76 984 5 630 62 121 28 786 67 743 93 498 56 342 35 974 55 37 66 388 79 722 58 261 22 671 27 818 97 187 53 97 70 780 25 996 95 899 51 268 34 455 68 415 61 769 21 239 36 18 54 138 41 141 85 634 3 921 94 738 99 24 50 509 18 800 29 113 32 814 77 245 60 737 49 249 73 705 23 843 90 278 47 982 71 955 80 14 84 759 39 601 59 96 10 721 88 569 19 840 40 13 48 903 82 372 30 435 72 249 52 874 98 287 20 506 64 126 91 131 83 897 7 411 17 588 44 763 33 54 16 951 8 747 74 24 4 717 65 868 87 706 15 628 89 835 14 661 37 977 12 384 86 478 92 973 13 663 24 549
25 815 91 242 81 777 77 131 19 460 64 318 16 552 58 178 21 257 6 170 92 638 80 621 97 747 67 91 34 620 59 40 24 240 60 38 38 555 72 766 95 447 8 175 44 397 90 933 20 952 48 477 36 111 9 13 57 415 69 658 11 614 93 939 55 514 3 326 10 826 43 748 62 564 28 259 14 515 85 684 71 965 56 44 86 367 39 167 13 840 4 78 33 414 84 263 40 874 7 696 0 426 31 316 74 82 37 15 35 966 52 873 41 777 53 322 42 681 49 195 29 70 5 485 18 927 23 557 68 638 89 968 22 557 65 358 54 663 73 879 45 142 1 908 50 504 47 821 75 151 61 586 94 287 87 777 78 964 46 109 76 822 32 331 98 629 63 68 27 627 51 536 99 504 30 613 2 34 83 704 79 436 17 981 26 57 82 937 66 415 12 416 96 959 88 421 15 405 70 134
15 26 11 702 0 13 18 22 73 61 28 161 21 250 47 20 40 810 88 296 66 827 16 773 52 89 31 722 85 7 76 188 65 245 75 957 78 745 9 742 55 415 96 516 56 387 59 647 69 826 60 411 70 178 3 719 35 946 82 623 43 358 44 311 12 665 2 387 93 204 83 757 30 664 90 140 6 322 77 216 91 678 87 126 23 879 34 781 74 752 98 328 92 901 10 783 86 717 42 259 20 387 25 621 63 661 80 968 8 131 36 726 46 133 72 86 84 188 33 88 54 794 71 659 1 989 57 485 48 200 14 202 53 487 68 999 89 509 67 187 5 726 32 354 94 447 38 408 7 44 27 303 39 998 13 891 37 922 50 538 79 767 61 653 51 155 95 345 81 62 4 985 45 583 19 557 22 48 17 743 62 329 99 133 49 922 29 309 26 125 64 701 97 378 24 840 58 930 41 974
80 104 4 624 23 911 45 542 91 160 16 881 40 54 48 280 30 614 28 38 35 450 61 7 64 814 43 88 51 390 66 365 5 472 49 356 62 195 99 352 81 917 20 882 96 213 54 283 22 32 33 169 92 747 7 394 74 540 6 177 21 705 10 542 83 533 15 296 46 499 69 441 84 421 57 166 56 65 9 516 65 343 13 188 89 210 53 964 94 896 42 479 71 366 67 204 58 622 37 227 73 180 12 75 36 824 59 42 44 44 24 438 2 272 11 36 52 410 95 368 79 609 25 968 1 367 82 253 90 945 85 152 0 342 98 726 8 164 72 210 50 528 29 295 34 858 87 59 3 581 17 277 38 486 70 567 47 800 32 539 86 596 68 643 26 381 63 243 18 767 14 892 88 257 41 985 31 540 97 560 27 598 55 795 60 918 77 489 78 994 75 269 93 807 76 554 39 315 19 458
2 103 59 306 31 513 42 196 81 28 60 334 16 215 62 908 11 71 40 315 20 136 30 669 35 262 56 497 15 42 78 835 88 500 5 387 45 562 55 889 98 921 97 410 79 68 84 24 7 151 0 281 19 68 67 180 46 442 64 668 43 214 28 455 99 427 36 794 24 814 4 433 74 618 65 361 75 981 49 623 89 797 18 176 29 610 87 528 76 673 61 223 53 520 52 71 17 107 6 67 41 513 83 547 34 420 50 647 58 247 73 578 10 695 96 612 95 354 80 27 91 576 86 456 90 748 48 227 70 467 44 573 33 445 85 216 23 334 68 128 92 619 32 457 1 284 57 546 37 209 3 782 63 311 82 435 25 651 51 708 72 410 38 946 71 324 21 121 47 232 12 713 39 36 77 613 27 835 69 509 26 113 66 873 14 509 22 996 13 320 94 498 9 68 93 7 8 688 54 813
39 438 60 375 71 260 91 135 11 762 10 491 94 243 4 308 38 310 25 775 35 62 82 197 66 274 49 121 48 317 86 71 31 153 3 349 37 422 21 46 65 815 40 513 32 115 28 465 53 59 97 386 70 94 43 46 88 586 56 229 93 588 69 822 8 453 1 2 61 660 7 11 50 761 12 970 45 971 27 278 36 457 17 361 13 325 78 14 22 826 19 694 33 913 89 739 85 227 5 360 73 89 92 176 96 150 51 883 14 413 29 606 57 975 90 344 74 683 68 981 42 825 41 834 84 5 44 645 2 975 46 301 20 224 16 315 24 198 77 257 18 788 72 560 6 692 30 316 98 220 34 499 67 204 76 53 64 612 58 7 55 346 99 596 95 786 59 239 54 293 47 400 15 979 63 285 0 334 83 801 81 99 52 898 80 308 9 203 62 863 23 728 75 641 79 316 26 403 87 507
39 492 23 628 18 419 59 917 83 227 19 667 66 840 96 513 29 869 11 810 81 506 37 320 36 274 80 207 54 92 20 383 74 64 32 43 52 265 71 330 50 531 58 240 95 752 51 713 94 895 77 876 7 910 3 640 27 837 48 323 87 353 30 285 6 296 92 905 43 13 88 451 82 507 73 452 76 637 45 363 65 865 99 55 47 87 62 298 46 920 85 155 14 4 67 573 53 378 89 785 69 690 17 345 31 970 55 395 2 776 84 159 68 680 78 424 97 150 16 980 44 873 98 846 41 23 38 719 93 742 91 185 42 300 22 964 86 550 49 882 24 182 21 789 0 571 72 267 9 639 64 776 8 494 26 190 10 397 56 988 60 280 35 853 90 588 40 61 79 511 33 621 25 855 70 639 13 169 15 732 75 123 4 119 12 407 57 441 1 144 63 20 61 57 5 506 28 13 34 925
38 674 14 904 79 703 17 924 58 416 53 752 11 221 89 264 57 570 62 547 23 827 86 40 13 382 2 52 83 73 26 83 98 390 66 169 63 504 24 933 65 102 51 251 21 633 29 820 91 117 39 16 30 953 43 201 67 54 93 632 27 548 78 929 36 466 47 996 80 445 60 659 10 371 25 58 82 535 22 524 74 615 68 693 20 803 94 366 28 423 61 370 81 487 46 935 1 12 71 477 75 327 92 446 96 77 8 594 70 379 4 544 3 270 90 511 40 757 34 912 37 577 6 526 97 701 50 14 5 506 88 233 42 99 7 582 95 521 19 390 31 543 59 169 56 777 32 162 35 688 99 25 85 608 72 234 18 408 0 797 84 915 64 420 49 17 87 228 52 872 55 820 45 687 44 727 76 167 69 338 16 48 15 111 9 933 48 849 77 596 73 750 12 566 41 651 33 357 54 785
53 654 75 207 59 51 47 26 83 501 90 125 22 135 18 197 62 173 56 944 93 130 79 416 29 857 30 234 46 737 54 29 71 699 95 694 92 839 16 156 28 210 20 902 13 647 48 889 17 767 81 540 91 36 23 542 7 554 9 534 15 240 36 425 34 926 85 555 11 557 63 573 57 149 24 1 80 851 86 326 61 249 52 921 40 55 43 542 35 769 8 275 31 84 6 229 12 508 70 707 65 512 19 861 97 493 45 989 68 854 74 739 69 82 2 724 50 643 27 241 64 475 33 286 67 599 4 265 51 660 78 923 87 770 94 140 72 943 42 460 55 81 25 649 73 33 39 721 76 76 26 529 5 183 58 219 82 541 38 334 41 501 0 128 89 406 66 388 21 642 3 708 14 519 37 856 88 708 44 460 99 580 96 965 1 947 60 342 32 991 10 917 77 997 49 69 84 823 98 484
66 606 3 913 0 588 12 393 14 305 22 163 1 653 15 878 81 535 44 270 29 920 82 182 72 826 36 744 91 733 48 118 86 847 79 719 53 888 65 340 38 151 98 297 2 546 74 396 31 168 61 556 21 963 4 66 88 604 55 437 99 774 8 129 92 902 30 588 27 592 68 306 95 124 47 43 23 982 69 592 11 933 77 103 52 482 9 992 26 553 96 184 28 553 37 911 5 311 71 883 18 949 90 339 62 247 80 838 13 362 50 363 10 765 45 563 24 287 78 91 16 422 56 54 54 652 59 127 73 547 85 505 84 858 46 984 35 247 32 87 70 514 97 413 41 46 87 4 93 742 83 313 67 92 94 267 64 614 89 562 63 238 43 146 39 849 25 946 75 553 40 704 42 449 7 478 34 574 51 551 58 440 6 380 33 767 19 277 17 20 20 185 76 529 60 28 49 197 57 696
45 589 98 944 59 159 51 927 20 269 22 961 84 369 38 340 42 799 11 526 32 576 4 228 79 489 88 386 78 752 53 996 68 585 14 563 26 505 18 937 90 199 8 84 5 26 7 169 82 283 55 949 65 716 97 972 49 452 46 913 31 253 9 117 75 708 44 789 13 704 52 555 54 605 81 192 19 62 69 69 23 615 28 701 67 75 71 546 29 466 76 301 63 15 24 381 10 43 2 794 56 607 33 679 87 717 0 734 39 503 70 647 27 437 43 931 80 183 94 324 64 585 61 452 86 575 95 44 16 861 17 783 85 344 99 709 12 180 66 526 21 409 48 176 41 48 36 107 77 538 96 661 62 87 50 673 3 137 60 433 6 234 92 929 91 559 30 877 47 50 74 882 1 509 15 529 93 625 35 282 25 328 37 37 58 987 89 537 72 855 34 959 57 375 40 373 73 253 83 232
34 758 2 431 37 599 45 913 49 30 55 628 87 843 42 668 10 219 1 744 78 923 14 189 82 947 21 541 88 845 80 503 63 900 7 450 53 128 29 83 83 117 4 351 11 149 60 675 73 934 35 932 72 751 56 508 25 596 61 336 3 841 44 906 15 189 6 727 12 995 59 957 65 172 93 229 36 296 17 297 24 146 51 432 18 303 9 300 39 241 84 274 86 4 26 801 71 118 85 275 20 811 58 793 41 603 0 333 94 112 68 385 50 774 97 929 23 349 96 302 76 913 27 663 89 473 81 285 43 38 38 602 62 514 64 159 54 711 67 202 74 887 66 426 32 80 16 827 92 948 13 771 5 322 40 251 57 146 48 486 70 268 99 521 47 490 46 768 31 647 98 89 19 846 77 548 52 135 75 636 79 437 91 282 22 298 90 780 69 113 95 662 30 318 28 124 33 975 8 844
80 571 85 526 25 378 5 265 35 713 42 599 91 956 51 580 64 863 56 813 92 178 67 684 4 170 31 96 8 746 3 731 76 279 20 22 53 460 65 840 30 917 82 761 26 66 78 170 21 570 55 475 9 533 73 248 2 456 93 650 96 846 10 470 0 283 46 798 89 94 61 290 57 802 54 742 63 507 7 541 83 15 79 739 50 47 95 757 77 869 6 341 66 518 38 758 49 941 45 921 84 812 17 961 68 117 14 140 32 48 59 837 58 245 29 305 47 49 98 945 43 672 60 670 27 316 44 843 16 436 34 901 41 127 28 451 72 157 24 102 87 485 75 449 69 20 88 98 86 831 74 822 94 455 39 66 15 763 99 62 23 590 97 398 36 491 40 130 33 657 90 889 48 916 12 932 13 625 37 97 1 409 52 219 71 586 19 205 81 164 70 927 18 809 22 840 11 881 62 590
40 192 46 962 63 463 60 597 41 995 79 61 26 940 1 394 20 390 42 348 62 764 58 350 38 981 14 216 56 133 73 768 30 591 50 764 48 281 6 900 74 944 81 760 3 81 43 219 96 346 86 508 90 443 91 500 69 151 32 90 18 816 80 192 35 926 87 573 8 13 94 451 10 495 47 33 21 179 33 943 88 605 13 192 76 685 68 290 54 327 78 699 51 166 2 719 67 714 15 738 11 956 25 970 98 231 95 794 12 877 92 517 59 116 97 493 7 180 17 1000 28 530 34 632 23 696 5 5 37 563 49 701 66 209 99 641 55 181 52 521 0 752 39 999 75 640 4 184 82 427 61 607 72 975 16 676 93 953 36 771 70 494 84 597 22 656 44 641 31 409 19 554 64 624 85 213 83 309 45 373 71 427 89 566 77 438 27 261 24 148 53 41 65 627 29 509 57 338 9 939
88 161 2 914 90 399 60 287 54 211 5 25 31 129 77 927 51 571 62 967 65 476 67 720 93 768 96 242 48 97 40 30 70 923 42 701 80 288 49 726 59 63 55 833 71 981 76 795 7 470 81 414 6 154 39 327 17 682 56 649 36 81 41 827 91 951 86 871 61 316 1 875 53 866 14 400 97 811 95 208 23 181 28 943 45 889 8 321 27 394 16 61 94 452 50 652 21 257 57 526 68 727 82 709 74 8 75 163 79 854 20 49 69 406 37 214 78 957 87 813 32 373 63 453 18 508 58 255 43 706 92 861 0 499 44 6 38 665 10 127 98 126 3 558 35 849 99 744 26 494 11 955 9 386 73 763 13 548 29 359 83 103 4 857 85 498 25 534 34 899 15 73 22 64 66 902 89 404 84 906 64 960 12 781 52 103 46 789 30 783 33 562 47 606 19 903 24 280 72 237
17 413 71 140 1 710 34 451 81 285 60 104 52 357 82 602 62 994 3 822 96 190 86 715 12 760 51 563 94 222 63 253 69 965 93 157 75 833 45 173 66 50 97 454 14 584 6 123 21 627 59 36 76 597 49 409 68 33 24 626 58 286 79 605 53 801 19 553 57 662 33 237 67 99 78 640 10 923 36 50 99 864 16 148 56 405 50 228 39 256 90 336 4 709 7 541 95 592 44 157 0 741 85 763 8 293 43 356 91 625 98 13 41 695 46 360 38 570 15 470 48 893 11 362 13 299 35 167 5 457 28 268 37 794 32 271 65 703 30 415 31 109 74 358 40 311 55 359 61 389 27 671 88 461 92 595 26 364 70 708 23 553 73 467 89 695 47 899 2 712 83 507 54 352 9 133 77 431 64 636 29 498 22 487 80 166 20 666 84 65 42 514 72 609 87 144 18 766 25 270
91 294 67 78 34 29 75 259 53 92 20 525 90 803 64 903 51 617 38 393 25 567 45 684 35 853 76 789 98 403 92 289 48 720 59 797 99 567 97 776 50 45 65 620 8 794 62 24 72 938 12 470 84 422 44 233 7 245 61 576 19 175 81 716 13 844 9 804 23 88 63 53 1 465 70 568 86 522 87 193 36 408 56 254 43 753 77 786 10 183 85 678 82 822 39 409 68 753 52 879 89 466 37 386 2 366 93 236 30 774 41 43 29 419 42 67 79 428 96 879 24 705 95 482 6 937 31 895 16 237 22 218 88 418 83 792 94 155 57 838 80 95 21 984 11 968 71 420 40 888 18 105 3 59 54 177 74 995 78 864 58 854 33 268 14 943 73 207 27 159 32 104 17 673 66 86 26 462 5 669 60 808 49 729 47 954 69 793 46 863 15 443 0 116 55 303 28 550 4 128
41 679 68 345 99 653 55 343 74 891 1 522 86 391 72 431 4 437 64 228 14 518 3 345 21 844 30 192 31 905 51 843 26 611 45 965 15 623 25 500 10 878 61 95 76 182 54 731 57 930 47 360 42 701 19 594 6 710 81 589 16 34 0 816 22 88 33 759 94 177 78 549 17 365 8 866 12 937 73 518 59 673 52 226 66 508 43 384 49 711 27 952 62 876 70 977 20 446 11 325 88 245 77 258 7 80 13 206 2 234 44 424 36 103 87 261 50 608 38 474 79 478 84 728 80 633 28 869 56 786 29 419 85 158 82 67 34 844 24 928 98 884 67 227 40 540 91 823 60 81 95 225 58 810 53 616 48 963 97 190 83 132 92 781 75 14 23 546 46 695 69 941 9 912 93 62 90 932 32 619 18 267 89 134 39 442 35 181 37 822 71 491 96 649 5 512 63 432 65 679
20 178 61 177 35 210 48 897 93 584 46 638 52 688 73 81 55 290 11 227 18 572 71 342 79 841 2 913 17 430 54 2 10 985 1 161 58 748 96 919 19 589 69 774 39 778 95 115 65 571 15 344 24 55 3 662 75 217 14 812 90 595 29 220 44 115 12 721 91 624 86 14 51 27 81 693 13 373 89 563 57 155 22 886 25 257 68 348 94 209 8 77 56 370 4 421 72 400 26 149 59 730 84 880 74 887 66 378 16 210 27 459 50 680 92 852 87 542 83 969 40 543 97 146 67 645 23 479 31 685 30 491 88 651 32 204 9 112 77 455 41 180 36 795 98 960 80 620 49 607 6 582 62 609 99 86 64 645 53 816 5 832 33 214 85 885 60 972 47 572 34 74 45 734 76 476 7 91 28 901 63 456 21 626 38 926 82 93 42 903 0 346 43 401 37 883 78 173 70 600
3 515 43 424 31 426 25 998 19 262 50 906 82 691 73 310 46 108 11 358 14 876 4 246 63 63 90 191 58 771 91 641 81 722 97 756 22 187 85 969 44 89 80 408 30 665 77 491 69 25 70 291 9 63 59 307 10 478 84 638 62 611 95 126 23 520 32 220 93 531 56 215 65 529 28 684 92 287 38 761 8 701 66 962 35 146 21 179 88 246 74 325 98 558 27 689 51 92 94 867 16 580 42 679 13 445 64 1 79 277 1 929 71 790 34 367 6 384 49 125 7 278 47 544 54 257 39 18 24 67 61 799 83 305 40 642 72 860 96 132 20 40 53 115 33 122 68 958 29 748 2 963 26 436 52 11 18 308 12 889 15 846 99 579 55 965 36 65 67 500 37 315 0 608 87 263 75 944 17 261 78 431 76 37 86 294 48 420 89 482 60 159 57 89 45 341 5 211 41 28
93 636 76 777 33 393 35 47 8 383 3 151 1 173 41 547 92 123 89 846 24 799 78 557 30 668 29 200 56 603 94 203 68 898 85 195 18 382 40 771 5 940 14 345 11 135 62 326 13 962 71 351 73 628 66 59 90 437 26 450 22 66 74 391 44 397 99 869 10 744 36 922 15 430 49 87 28 601 0 662 60 888 9 482 48 180 63 569 6 954 37 270 64 906 75 417 25 171 16 716 87 99 57 31 4 932 46 871 27 989 86 164 61 997 50 196 53 890 91 528 52 210 70 490 38 972 84 337 81 818 88 524 19 24 58 1000 23 356 7 356 96 413 34 424 51 71 97 378 79 63 39 920 72 796 47 241 43 260 12 504 67 162 21 763 59 594 17 408 95 758 32 571 20 212 31 427 77 276 42 816 65 943 54 2 80 438 2 473 69 149 82 38 45 272 55 715 83 965 98 53
34 254 82 240 66 956 99 285 40 419 79 770 5 380 47 727 96 991 94 734 90 463 19 987 87 819 27 667 60 345 26 129 78 804 56 529 97 920 74 184 80 474 6 166 39 737 42 439 37 988 41 435 7 167 98 992 33 19 53 958 57 922 48 69 55 975 38 25 46 562 75 994 3 889 8 887 50 503 77 898 1 486 65 487 52 143 85 190 83 308 18 809 86 906 14 312 32 492 0 613 61 526 15 102 95 773 25 163 16 442 58 329 93 241 17 12 89 569 4 517 73 742 69 688 76 901 92 643 51 947 72 305 81 780 64 74 45 828 63 621 49 604 70 61 29 964 67 73 91 495 2 62 71 711 20 576 24 227 31 583 84 41 28 123 11 529 88 529 68 798 9 546 21 39 54 237 10 399 62 913 43 516 13 768 12 70 36 205 30 728 59 293 35 134 23 838 44 726 22 906
77 17 75 503 47 502 6 867 21 408 33 120 40 83 1 277 76 537 52 749 28 838 83 131 11 88 71 55 80 781 70 901 56 988 87 848 9 652 17 623 62 804 55 588 19 430 16 438 34 30 45 195 72 24 85 156 35 220 98 154 94 58 74 212 49 92 13 898 38 771 92 794 37 491 93 296 57 936 22 153 30 165 61 667 15 880 90 928 60 715 46 229 86 271 14 767 73 649 7 728 25 685 68 779 96 827 53 634 69 659 99 577 24 139 84 219 50 137 44 679 39 10 29 827 10 855 0 374 41 9 78 865 32 718 36 316 20 18 97 990 31 945 4 782 58 912 79 991 12 821 63 562 95 559 81 273 3 307 42 378 67 34 66 231 88 894 64 757 43 288 54 263 82 590 27 503 2 945 18 683 48 815 59 569 65 866 51 628 23 622 26 683 91 115 8 336 5 994 89 638
11 138 43 212 53 43 31 214 15 814 3 597 61 417 75 892 92 273 70 639 14 347 81 418 34 2 42 113 4 499 74 648 85 343 67 392 55 43 18 179 13 332 25 175 32 86 7 141 78 482 50 392 19 509 83 960 48 447 35 629 28 788 66 443 94 941 98 143 49 905 63 391 21 954 64 248 41 792 1 484 71 60 44 308 10 462 91 540 27 270 69 273 6 160 99 617 38 428 82 503 57 398 59 626 9 631 65 34 22 930 39 648 24 109 45 189 93 543 30 95 56 984 23 673 5 216 95 905 72 793 12 308 80 727 0 4 58 585 37 628 89 742 2 988 16 164 86 986 96 909 8 979 36 674 73 667 40 473 33 580 68 11 88 129 79 5 20 159 62 311 77 81 17 975 90 582 47 935 29 894 87 881 52 382 97 539 60 347 46 907 54 250 76 505 51 981 26 122 84 50
94 255 1 278 63 583 76 416 69 429 64 646 4 942 57 91 44 482 67 28 6 441 65 580 85 713 45 51 36 489 87 358 48 303 66 440 98 761 39 315 31 332 16 199 41 382 23 769 62 140 89 108 30 823 60 347 26 481 56 823 61 85 20 132 34 487 11 242 22 335 12 366 40 35 25 444 38 125 13 856 71 129 81 416 70 302 3 983 90 456 42 927 49 832 55 163 5 724 51 705 88 83 50 418 86 673 68 491 29 731 54 770 79 566 28 147 14 1 43 608 7 301 27 615 10 140 46 694 37 246 15 139 47 449 99 776 32 731 18 737 78 420 95 119 82 723 84 818 75 138 59 895 96 582 52 779 58 341 0 347 74 770 93 971 8 19 35 208 19 184 9 632 53 107 21 31 83 158 72 18 80 44 24 36 17 498 2 103 92 908 91 652 77 119 73 430 97 707 33 939
26 535 33 183 76 970 88 275 44 310 52 583 41 554 29 649 7 286 57 305 32 909 89 113 91 357 10 600 2 619 17 489 47 431 12 673 79 882 3 59 51 944 66 845 85 126 15 765 31 898 11 197 53 737 90 10 83 880 16 102 63 639 64 803 69 221 43 891 21 856 45 160 98 324 49 658 22 915 75 88 0 485 96 223 61 299 84 833 25 752 13 580 94 880 72 57 40 665 42 938 78 925 93 19 70 392 46 889 58 42 55 677 20 867 95 787 77 926 4 877 18 227 60 719 80 546 37 412 38 40 99 242 19 468 5 387 39 218 54 608 8 215 67 746 24 133 71 919 50 475 81 152 6 375 27 260 74 199 23 52 48 618 62 103 34 632 59 65 36 905 68 746 30 179 82 409 28 576 56 103 35 143 86 57 9 332 92 375 73 40 87 697 1 228 14 918 97 482 65 415
92 443 75 788 1 115 69 177 84 547 61 71 87 258 96 576 74 168 20 548 68 338 15 477 48 702 62 876 6 917 7 315 45 279 2 211 60 135 51 12 12 949 18 452 94 600 19 800 32 88 93 55 8 349 73 816 24 221 53 157 43 141 31 592 59 564 99 299 80 843 29 946 38 956 34 745 54 428 40 736 28 253 64 383 5 534 81 865 14 761 4 733 0 474 10 357 3 680 11 464 63 760 70 180 33 862 56 789 50 70 58 784 42 155 95 86 66 981 83 667 88 536 41 609 49 585 57 170 76 65 27 336 36 962 21 897 37 163 89 171 35 451 44 937 86 339 82 897 22 575 77 516 9 528 39 550 55 747 91 225 98 222 67 582 17 819 46 371 72 256 30 920 25 197 52 484 16 601 26 646 90 204 65 774 79 711 97 664 78 290 23 234 71 525 47 840 13 534 85 354
67 500 21 712 63 958 29 168 72 301 14 31 30 88 35 714 51 517 4 883 95 283 26 445 25 301 78 777 60 765 68 670 28 445 3 744 50 112 54 888 2 453 96 995 37 942 45 943 85 328 84 492 94 909 19 11 71 381 82 78 34 802 98 88 99 427 15 84 87 774 56 570 86 800 20 485 57 791 83 630 62 262 70 72 32 230 5 420 81 955 55 724 65 712 59 841 23 403 61 320 0 347 36 256 80 380 93 666 7 431 97 272 46 30 1 851 33 870 31 97 41 221 69 119 58 905 48 808 9 180 89 834 53 585 44 51 39 304 77 182 66 127 11 614 10 294 90 713 8 616 40 595 13 74 49 860 92 721 75 759 76 237 47 926 16 939 17 809 74 858 43 302 27 290 42 7 52 565 18 848 24 968 38 65 6 848 88 814 64 657 22 694 91 308 79 784 12 690 73 445
47 568 63 127 38 403 35 700 85 281 72 419 43 351 40 908 82 950 86 172 46 92 53 286 21 991 41 333 30 291 52 222 59 834 81 932 99 653 22 982 23 889 49 278 5 183 92 222 79 995 74 152 61 932 28 230 6 717 24 897 34 918 91 102 44 285 13 11 29 897 4 509 83 27 19 888 89 668 76 485 67 85 78 201 9 852 48 32 7 997 90 841 80 175 56 700 71 641 55 72 42 466 16 665 93 694 60 875 33 320 98 572 65 450 37 65 27 55 0 84 18 205 3 873 39 920 54 897 15 187 97 863 57 691 31 476 75 865 87 325 66 117 58 449 94 969 8 646 96 431 12 458 50 83 95 70 1 28 88 742 36 626 32 77 26 503 51 150 45 889 64 66 68 38 69 223 84 72 62 532 17 111 25 99 70 439 14 4 77 805 73 26 11 21 2 910 10 23 20 711
34 445 90 222 79 693 36 437 10 262 88 128 98 648 56 752 89 742 39 799 7 69 69 7 63 106 13 919 66 486 81 567 75 852 83 647 51 5 40 124 23 282 24 861 25 470 35 872 64 239 19 805 80 392 11 526 65 224 1 21 15 879 17 888 14 93 91 912 57 105 84 236 6 281 58 442 62 650 22 373 43 264 94 386 76 975 31 62 20 685 33 803 78 220 86 921 5 293 12 133 49 274 46 934 50 251 54 138 68 9 60 87 30 497 70 674 18 325 61 216 77 520 92 63 38 344 96 364 55 260 16 117 37 596 59 658 99 358 53 193 3 635 2 342 21 79 27 170 72 597 52 916 87 118 41 669 26 5 32 752 9 399 47 450 71 353 97 1 45 641 82 676 8 259 42 956 74 449 48 742 93 345 4 484 85 328 28 545 44 550 67 494 73 22 95 754 29 82 0 651
7 105 89 456 32 933 70 359 28 590 39 51 37 291 42 567 16 787 67 832 31 941 98 344 56 958 25 113 73 684 27 361 17 150 20 409 71 418 51 898 48 940 30 37 18 119 0 790 92 469 86 470 78 781 2 708 58 199 81 788 23 72 76 644 69 421 54 172 64 293 60 484 62 89 82 817 65 14 34 402 15 541 50 161 8 408 38 580 19 646 68 750 46 881 84 179 6 726 97 333 40 937 41 974 45 741 5 83 1 348 85 491 59 306 13 883 4 608 87 728 24 699 96 333 22 730 72 72 94 943 43 161 12 696 74 313 10 172 61 880 63 714 79 937 26 35 11 331 49 9 93 49 33 228 91 765 14 12 55 634 21 422 99 123 29 676 57 76 47 455 75 340 3 147 90 366 95 485 88 460 36 165 9 719 83 191 53 818 44 74 35 195 52 827 80 329 77 544 66 585
71 4 99 876 49 265 0 497 92 423 77 379 25 582 55 571 75 570 26 226 95 640 35 603 91 962 15 816 17 582 16 760 85 72 27 253 66 688 6 947 11 472 52 900 80 223 47 173 38 165 18 688 96 87 87 41 20 492 81 155 40 986 90 401 43 603 34 969 57 57 9 629 7 382 63 684 21 202 78 902 93 686 32 713 69 865 58 192 5 14 98 951 65 228 83 782 37 619 74 24 31 248 46 439 68 735 97 183 4 521 10 958 76 107 50 865 88 130 41 343 44 351 89 889 29 129 60 293 84 39 22 612 23 526 94 225 42 315 48 139 64 480 8 749 70 11 82 446 59 284 53 15 13 821 12 653 54 339 30 329 36 821 2 762 86 566 39 421 61 319 24 586 14 849 72 221 56 52 73 875 62 801 19 304 79 919 33 856 67 627 3 961 45 771 51 767 28 283 1 858
83 819 72 803 46 102 39 854 36 933 10 93 34 428 76 667 48 428 43 301 41 5 84 366 80 168 8 999 95 671 64 513 75 124 22 249 40 17 9 215 85 124 68 793 70 631 82 249 33 489 79 419 35 747 60 385 67 11 37 479 51 492 61 691 21 338 18 393 24 886 23 659 1 560 65 786 17 182 88 1 99 22 69 844 97 359 0 209 90 90 98 467 92 902 16 343 89 162 50 391 12 758 32 344 5 352 71 966 20 457 74 508 28 481 38 686 30 332 53 728 2 347 42 424 26 6 25 792 63 779 4 368 31 909 13 713 86 865 11 705 66 141 59 139 73 632 94 758 29 581 49 622 15 14 56 306 45 511 78 12 7 572 44 209 54 532 3 356 47 698 96 88 14 274 6 895 27 355 77 887 93 788 58 619 57 752 87 343 55 580 52 133 62 267 81 685 91 391 19 587
90 234 65 574 9 77 22 696 79 126 42 238 96 659 45 144 31 416 3 401 12 407 37 267 88 391 86 458 14 888 67 111 44 488 47 217 6 887 38 5 94 34 28 535 64 189 49 390 87 836 69 46 97 499 71 527 72 206 13 908 92 992 35 471 23 457 19 782 7 107 26 841 36 212 51 448 4 133 32 236 20 988 2 162 34 769 18 584 57 838 11 791 68 971 17 732 78 44 48 287 29 931 33 811 5 763 66 868 70 997 59 284 61 381 27 122 40 150 54 952 60 831 99 336 95 932 81 407 76 593 84 539 15 962 43 3 8 261 56 57 83 999 74 710 58 30 75 906 82 570 0 440 10 766 39 835 89 188 93 984 77 20 85 245 1 322 46 731 41 825 63 770 80 134 21 163 30 589 52 215 62 433 53 343 24 723 91 29 25 759 73 248 16 390 50 834 98 782 55 939
61 910 21 253 80 188 54 218 29 850 25 438 0 557 87 894 8 923 26 379 70 62 71 439 12 939 22 863 98 209 28 347 63 121 62 668 97 149 73 341 20 306 19 890 95 585 68 477 58 214 94 720 33 997 48 566 47 884 51 479 9 620 82 76 83 946 85 623 32 266 53 788 67 853 17 56 49 847 4 830 27 969 78 594 52 949 39 221 75 429 93 776 14 699 13 239 31 479 35 519 99 318 84 815 50 976 11 69 57 537 38 152 5 235 34 157 96 793 79 500 2 599 77 783 3 560 10 123 40 30 59 755 65 644 64 119 81 41 42 294 30 330 55 692 60 363 76 773 43 900 90 725 6 375 45 358 44 149 74 169 24 822 89 815 86 773 36 437 72 377 16 230 7 582 37 515 18 583 92 631 46 393 23 808 41 283 91 76 66 973 1 763 88 534 69 350 15 773 56 56
23 932 56 498 97 877 62 229 43 6 48 47 11 377 47 788 85 403 91 244 21 170 90 695 25 667 33 271 89 462 58 658 16 162 32 999 28 978 83 450 27 918 19 699 96 903 8 140 30 21 10 219 6 743 18 152 77 973 88 164 13 394 53 339 44 217 68 74 45 625 7 436 84 509 1 325 94 814 12 662 15 239 50 622 93 310 75 60 41 66 76 651 78 949 57 172 80 648 49 214 36 460 55 706 24 771 35 732 42 465 66 693 65 216 70 905 52 443 17 262 81 616 37 592 38 519 95 236 9 556 87 752 72 148 71 157 54 645 64 803 69 689 61 143 3 446 20 416 98 934 31 37 0 454 51 568 99 285 5 749 14 574 60 493 67 494 4 366 22 995 59 310 46 377 73 510 34 728 63 936 39 196 82 969 74 219 92 903 79 825 2 231 26 290 29 818 40 466 86 292
53 650 12 44 85 84 20 675 56 740 45 710 95 589 81 532 76 428 90 953 69 372 18 698 70 416 46 346 10 628 74 842 8 921 6 39 99 148 66 733 4 881 41 14 57 478 75 342 79 641 37 812 58 314 98 463 44 221 77 882 21 334 40 438 3 943 93 804 49 516 63 621 13 285 5 404 32 576 17 551 51 16 47 83 67 148 82 166 89 202 42 127 72 594 61 842 7 259 94 424 52 206 96 36 33 439 16 845 78 790 68 376 14 463 73 948 36 910 54 465 87 619 27 334 88 572 64 118 86 761 1 496 91 389 60 442 59 909 23 886 34 890 35 866 48 806 83 402 25 867 28 343 50 104 11 954 62 310 22 691 71 698 55 256 24 363 31 552 29 582 9 355 65 151 26 524 30 441 19 602 84 859 2 705 43 159 38 969 39 833 15 225 0 148 80 212 92 579 97 686
45 9 8 936 2 775 89 151 17 697 56 249 40 547 29 279 44 718 78 174 39 169 90 976 57 613 65 153 76 519 72 21 81 483 94 330 61 286 79 725 91 242 50 891 97 348 83 370 55 693 5 126 58 592 37 753 30 804 49 739 0 650 71 309 20 963 21 758 22 356 70 484 54 861 64 613 48 569 10 907 6 121 96 254 11 945 14 549 41 406 62 727 66 486 26 734 35 841 36 1000 13 390 77 527 73 671 75 738 67 757 99 610 69 945 82 955 52 638 87 452 1 812 59 673 92 917 31 850 60 1 27 780 28 117 42 132 85 792 9 801 93 633 46 847 25 723 24 712 7 217 19 559 32 770 3 639 12 979 98 825 4 243 63 159 95 659 23 414 68 300 74 564 38 369 51 123 18 383 47 699 15 190 16 413 86 352 84 396 53 538 88 251 80 870 33 102 34 572 43 228
80 92 71 601 30 23 72 295 42 34 26 679 84 334 66 537 90 725 49 596 95 620 40 456 68 543 10 989 1 514 15 870 32 868 64 261 93 6 76 746 19 147 70 945 2 348 50 337 82 462 38 565 98 572 3 450 51 902 94 488 33 975 69 326 60 357 12 179 23 535 35 814 29 89 16 175 96 979 7 647 59 26 22 27 58 43 73 488 27 537 9 197 11 342 92 652 65 220 41 464 36 286 87 203 24 858 45 11 20 45 5 867 18 312 6 707 37 14 53 811 85 589 77 822 52 322 67 200 57 504 61 880 83 893 14 689 88 436 44 412 13 620 75 917 31 358 47 344 4 542 46 621 17 827 79 666 97 588 89 795 63 416 8 113 86 238 28 977 21 999 91 228 34 804 74 63 81 946 39 847 78 509 43 684 56 312 48 53 0 800 99 221 25 945 62 599 54 701 55 940
64 272 33 873 70 86 75 224 98 132 49 46 87 535 82 82 1 178 30 138 22 487 12 184 96 379 73 957 84 706 89 170 27 366 13 608 77 821 17 1 78 130 69 896 3 198 63 599 56 761 94 951 37 613 41 162 58 748 59 689 34 826 74 715 7 647 79 836 95 204 83 387 6 185 62 657 45 851 52 964 42 163 51 872 47 76 38 149 92 74 54 48 53 751 0 880 39 683 31 691 43 389 91 750 2 170 4 831 93 427 50 274 32 278 25 417 8 822 97 106 16 644 21 685 48 802 55 417 86 831 88 720 23 275 24 298 85 729 35 502 99 375 72 455 9 649 81 512 80 30 15 280 10 457 60 533 14 438 90 944 26 506 61 841 40 696 29 768 65 630 76 283 46 137 44 695 19 178 5 432 68 854 66 665 20 726 28 29 36 287 11 379 57 571 71 9 18 902 67 753
11 792 17 201 89 93 48 959 72 64 12 581 5 833 33 724 60 419 98 736 97 94 56 885 30 127 24 726 19 80 84 502 10 371 85 510 31 388 59 618 92 289 68 70 44 921 96 307 26 46 45 605 28 735 54 269 29 975 35 987 13 362 93 149 23 265 64 637 41 682 15 112 43 724 34 125 99 426 3 886 18 453 42 479 8 122 1 997 58 711 77 174 21 444 90 281 71 701 37 476 57 448 83 25 14 295 32 1000 36 516 40 453 79 199 52 418 38 60 6 523 74 351 76 466 91 33 47 401 0 848 55 367 73 673 50 93 39 233 66 683 62 476 70 969 20 250 94 499 82 750 9 986 51 708 65 525 25 925 88 775 53 984 49 442 86 265 95 630 2 768 7 267 81 106 75 458 63 702 69 287 22 867 78 849 67 551 4 738 46 722 16 82 80 195 27 202 87 624 61 132
83 76 31 651 24 243 7 81 80 432 40 10 12 533 11 513 51 524 45 639 32 737 0 339 82 359 47 419 3 610 46 246 33 121 55 681 93 728 4 534 91 166 75 345 34 496 19 474 64 867 79 575 71 110 61 906 50 356 89 403 70 810 57 654 90 503 35 145 81 900 76 258 14 153 67 296 25 893 18 238 68 978 44 344 29 268 10 137 2 383 56 668 54 849 69 717 86 245 52 504 41 201 42 557 21 269 16 380 37 807 9 468 94 360 63 933 39 148 60 959 49 320 53 229 23 458 43 226 77 616 99 193 26 666 97 513 17 657 5 17 88 168 92 756 95 962 59 316 74 872 87 942 27 612 22 649 48 192 85 887 28 15 73 602 6 58 98 404 58 404 66 499 36 140 62 24 15 865 13 633 65 397 96 565 30 906 20 805 84 382 78 187 8 866 1 263 38 474 72 617
83 133 63 279 60 780 69 345 55 545 61 383 34 756 52 756 41 977 71 365 10 765 23 847 74 485 47 677 9 150 0 174 72 490 39 882 40 419 24 309 84 81 44 573 48 207 51 486 87 215 5 286 8 792 33 484 70 329 80 991 97 671 62 278 37 921 89 177 27 427 30 407 3 25 15 501 2 185 46 234 88 939 54 165 6 506 49 866 73 994 59 19 82 97 86 296 95 913 93 855 16 263 64 614 42 862 31 222 22 717 85 184 35 155 57 861 56 645 29 42 43 529 76 949 19 438 67 572 32 601 68 553 38 746 18 451 20 568 94 635 65 389 66 745 28 77 77 580 4 348 91 4 12 675 81 506 90 288 14 276 75 870 17 43 96 174 11 830 53 708 36 864 1 164 25 102 98 745 7 829 50 746 13 193 99 142 58 981 79 2 78 472 21 800 92 419 45 189 26 752
19 769 84 475 64 196 56 63 1 685 94 622 26 416 44 353 86 58 10 548 17 606 8 520 67 740 77 268 74 554 95 130 24 573 16 543 41 599 60 196 35 502 38 275 69 561 53 69 31 717 73 212 79 567 20 109 28 235 71 308 91 472 52 380 83 463 30 474 36 945 15 175 34 516 40 825 11 552 14 317 32 485 89 39 37 416 45 199 27 721 87 758 82 345 46 366 78 238 7 472 0 923 68 903 92 374 75 523 3 855 97 225 88 232 33 860 57 522 58 7 29 45 93 567 98 599 55 497 65 401 43 493 12 608 23 933 9 417 70 678 48 521 72 811 49 23 4 366 99 273 85 542 61 142 63 796 42 829 2 622 25 580 66 949 47 555 62 514 13 740 22 832 59 384 39 282 6 661 18 970 90 694 76 587 51 139 54 705 5 46 50 956 96 984 80 630 21 14 81 782
54 638 8 876 92 886 68 504 5 75 9 901 11 541 36 119 25 474 12 699 27 827 48 541 67 106 26 987 66 67 94 657 70 389 52 822 82 648 72 572 4 15 1 466 28 960 97 636 18 537 23 326 61 576 34 833 71 233 46 914 57 334 17 444 64 792 32 596 41 677 74 736 55 911 53 319 78 89 42 904 3 935 75 166 89 303 85 160 63 988 0 743 83 48 19 168 56 613 91 490 44 818 10 27 60 578 81 248 35 955 93 870 73 482 84 537 59 811 20 532 43 337 38 118 22 788 16 565 30 146 86 541 45 153 50 71 99 527 29 154 14 184 87 733 90 442 58 778 33 45 69 403 2 878 15 355 21 629 13 196 31 743 6 416 7 372 47 259 79 331 39 433 76 491 88 589 96 739 98 342 65 185 80 720 40 138 95 892 77 501 37 717 24 441 49 473 62 118 51 472
41 77 85 953 66 231 52 424 37 942 64 458 11 73 3 194 16 108 14 245 83 247 21 752 9 288 54 987 34 784 93 935 50 20 6 927 72 133 99 478 63 176 49 579 32 608 5 426 55 442 74 626 28 276 87 430 29 217 89 340 60 911 95 928 51 591 86 840 96 945 80 311 70 656 45 211 8 527 68 769 0 915 62 927 4 713 91 608 7 564 46 688 67 748 47 404 18 315 33 743 43 12 13 372 30 69 20 185 22 858 23 782 58 436 84 914 42 766 27 710 26 254 35 723 61 849 56 883 75 63 15 739 10 666 88 237 90 652 48 513 31 507 65 475 73 453 39 415 44 871 59 121 78 38 36 994 53 690 25 150 38 195 92 406 40 621 71 187 12 693 81 430 57 684 19 168 76 988 77 514 17 22 79 385 1 171 98 745 69 681 2 173 24 427 94 718 97 927 82 151
6 213 4 807 43 465 18 13 29 952 0 303 38 326 41 158 34 707 68 982 25 871 47 609 28 295 51 446 79 787 63 336 9 340 36 766 94 290 19 411 27 823 74 908 87 497 20 121 50 493 53 427 12 433 8 178 44 494 64 628 14 747 86 871 59 304 84 489 21 308 80 291 17 191 57 389 48 121 76 11 7 886 52 247 97 80 5 464 3 29 65 533 35 106 49 302 30 624 78 692 31 872 10 573 85 399 92 190 70 793 13 228 83 815 58 37 56 702 60 69 96 532 40 459 23 483 26 803 55 825 93 36 88 114 24 353 82 470 67 619 81 533 42 652 75 93 73 834 91 495 99 896 90 953 16 445 11 951 32 945 95 907 61 493 69 546 46 248 89 434 33 426 71 149 62 877 45 606 39 642 72 20 1 219 98 170 22 518 54 50 77 175 2 667 37 988 15 85 66 218
93 905 87 983 52 645 58 974 0 874 60 882 47 377 94 69 65 21 49 388 98 597 37 781 50 561 15 332 99 972 28 456 38 771 45 878 73 14 91 168 96 238 64 14 77 791 2 112 53 114 41 385 72 516 3 461 62 747 86 428 23 290 57 219 89 917 68 564 7 869 79 132 30 193 70 172 88 50 14 219 48 335 80 388 83 337 78 119 1 872 44 278 21 722 92 347 69 598 13 165 61 91 6 858 36 762 32 270 17 603 18 472 55 74 51 513 54 902 12 155 56 301 11 840 40 830 29 824 8 692 10 701 20 938 95 114 71 415 90 795 5 61 82 870 39 825 16 91 63 878 42 42 85 242 35 391 22 48 66 483 97 959 26 466 84 389 81 278 24 623 4 382 27 980 9 782 19 732 33 776 34 51 25 900 76 804 46 294 31 539 74 549 75 492 59 376 67 559 43 765
46 784 44 20 12 104 58 521 89 785 55 283 67 153 60 786 48 515 71 162 74 281 91 542 10 666 57 27 63 338 98 864 73 593 45 905 25 581 94 79 31 406 51 619 37 528 95 381 90 509 54 703 62 718 47 654 97 280 68 416 93 601 24 144 65 152 39 690 81 942 61 1 11 578 16 114 40 228 66 260 32 897 2 355 77 43 18 110 99 451 30 507 38 213 50 397 4 571 36 340 83 12 1 135 96 147 14 22 34 8 49 984 72 140 69 889 82 802 53 686 86 196 15 153 92 403 0 767 59 314 56 762 7 914 22 882 42 248 33 507 70 926 43 235 79 574 29 383 35 840 19 783 13 463 8 118 17 315 20 623 52 442 3 762 9 779 41 154 5 248 85 541 78 864 27 51 64 372 80 80 23 709 26 346 76 708 75 551 6 449 88 406 21 131 28 320 84 394 87 728
41 664 8 154 33 888 61 291 65 166 84 913 94 253 76 255 67 225 69 776 27 63 42 356 53 442 17 328 9 344 68 380 63 895 29 932 59 242 25 953 55 418 79 487 50 418 38 958 16 844 2 21 23 632 71 66 88 70 49 135 62 352 52 647 43 612 66 650 3 8 80 952 78 895 87 295 1 326 31 624 82 421 46 572 0 6 10 416 30 342 28 753 56 837 64 808 20 230 60 144 48 877 26 223 12 634 32 683 19 229 24 206 6 569 57 177 36 707 11 702 75 424 22 411 54 513 37 378 92 210 93 377 95 954 73 447 99 91 85 746 35 655 15 775 77 87 98 264 58 635 72 413 83 499 81 258 34 111 18 643 51 959 5 595 21 202 96 48 13 399 90 8 70 313 7 941 47 533 40 158 89 215 14 990 45 189 44 961 86 633 97 686 4 189 91 58 39 753 74 859
90 838 37 960 58 348 16 792 35 851 10 543 1 650 20 17 74 197 44 654 77 458 32 377 17 376 12 474 9 152 61 56 23 854 89 928 33 940 3 89 81 566 91 192 85 183 64 79 49 545 42 677 18 236 56 175 13 33 84 769 34 777 47 648 93 437 31 637 65 665 55 495 40 765 86 861 7 960 62 239 36 375 8 82 24 66 99 22 59 116 6 914 46 848 94 99 29 19 48 802 41 824 73 972 60 887 67 251 11 832 97 276 4 535 63 970 21 70 50 872 25 290 72 330 22 487 15 450 79 460 26 372 2 418 14 143 98 778 78 742 82 664 83 852 87 710 45 890 57 979 52 686 38 135 68 349 88 88 39 454 51 417 27 584 28 138 19 850 69 876 0 475 71 636 66 593 70 235 43 973 53 667 54 295 92 196 5 792 95 574 80 78 30 519 96 666 75 995 76 22
54 20 73 702 48 71 97 587 21 94 75 33 11 369 63 524 0 430 9 240 78 19 92 260 91 733 10 814 31 718 58 825 94 49 89 636 70 818 83 466 16 587 65 705 42 327 86 702 57 419 59 905 62 810 85 23 56 89 68 450 35 199 33 358 28 569 44 249 95 456 47 704 23 506 55 283 37 735 19 981 18 211 5 496 98 958 84 897 71 914 50 329 30 224 3 651 76 587 93 186 77 947 25 924 14 361 43 427 88 909 15 58 8 300 46 728 38 704 12 50 82 343 29 385 7 420 39 899 53 316 96 843 34 391 13 103 66 711 81 885 87 939 64 997 26 180 69 439 24 292 22 953 17 125 72 5 80 484 90 110 2 644 79 233 27 798 32 394 45 498 49 406 40 291 6 535 67 786 4 633 20 804 74 641 1 276 41 970 99 556 61 123 51 185 52 641 60 281 36 44
74 344 12 963 27 104 42 728 90 12 50 131 87 634 83 609 7 978 30 581 60 806 54 396 63 882 36 214 71 436 97 552 6 169 9 423 68 331 55 88 56 752 16 48 65 160 98 538 95 310 94 74 52 573 14 784 69 997 28 141 43 169 44 820 26 755 40 968 93 537 78 193 75 831 0 750 85 467 86 76 58 77 33 869 31 234 62 473 39 352 5 267 10 563 1 162 25 803 23 265 59 563 11 914 8 317 73 177 76 147 19 776 66 14 35 332 77 625 49 7 84 210 92 620 32 180 4 626 37 545 88 288 80 99 64 773 46 657 21 814 89 819 24 455 48 137 67 578 91 588 17 395 41 898 72 885 51 614 79 605 29 708 82 257 20 925 57 514 61 234 99 280 45 318 15 872 34 539 96 909 3 293 70 292 81 542 13 578 47 101 22 795 38 97 2 192 53 475 18 520
88 726 11 566 18 247 28 236 36 603 75 40 9 519 80 412 64 748 62 264 38 938 34 748 77 951 47 722 92 94 20 225 0 940 39 818 76 447 14 157 3 695 27 832 67 445 78 707 44 756 58 211 30 656 81 577 2 789 63 284 97 891 10 614 94 250 50 145 5 546 68 985 53 470 42 386 43 873 90 281 82 194 70 648 35 90 83 211 29 969 87 945 48 634 95 894 8 496 85 561 13 194 66 499 22 983 31 690 60 725 86 943 26 863 73 788 49 994 7 474 46 330 1 647 33 632 19 634 74 642 89 229 54 960 55 961 21 735 61 389 96 4 99 710 12 297 45 306 59 667 15 863 91 542 51 842 24 853 65 428 16 184 72 570 56 241 17 638 71 854 84 495 93 97 69 206 4 966 25 623 40 438 52 874 98 68 23 742 79 222 6 682 32 121 57 260 41 934 37 865
48 698 89 100 12 758 29 719 82 380 18 496 5 736 27 467 76 721 39 56 15 243 30 710 78 650 21 321 16 778 62 146 59 689 25 74 2 661 1 74 24 90 77 849 4 49 14 403 35 590 83 748 60 993 75 720 67 603 20 636 37 304 42 579 8 947 38 396 28 401 85 71 33 662 81 607 96 213 19 971 84 87 6 191 55 48 32 297 58 225 56 274 49 145 50 116 70 124 68 463 34 804 80 792 69 320 40 671 23 38 79 611 52 252 98 718 94 804 43 841 51 508 3 944 9 273 36 741 13 957 31 80 10 162 87 915 88 109 44 284 86 359 91 668 53 180 73 340 11 936 26 112 95 145 65 722 92 121 54 655 63 35 71 235 57 404 72 771 61 685 22 579 45 458 64 821 93 516 46 655 90 725 0 440 99 256 74 452 66 997 7 547 97 205 47 781 41 781 17 735
71 637 40 833 81 825 68 32 57 259 67 635 11 503 65 337 1 310 33 187 60 326 13 576 27 281 92 770 32 7 46 393 78 683 16 707 88 279 20 542 90 632 97 220 31 511 42 91 74 979 69 948 98 840 59 791 38 6 21 926 95 310 76 919 15 184 51 276 9 808 66 101 86 73 56 391 4 656 82 886 7 525 23 402 84 77 47 778 39 755 99 223 17 235 64 852 50 704 45 321 34 212 5 304 10 13 19 656 8 765 63 268 73 570 49 939 80 943 55 799 70 165 12 640 72 281 96 879 41 275 0 911 26 751 44 399 79 586 85 93 48 761 6 493 18 40 94 188 35 185 25 585 24 428 93 791 2 994 54 417 43 247 3 922 77 442 87 689 30 246 61 288 37 941 62 648 83 351 58 335 52 814 22 822 89 646 29 535 91 121 75 658 14 19 36 880 53 874 28 752
13 377 73 800 75 788 20 319 85 285 78 203 99 327 0 129 31 113 51 797 24 617 93 971 8 796 45 891 43 528 90 20 40 624 94 704 41 849 49 147 92 32 61 355 18 120 36 905 42 812 98 14 6 884 53 165 21 539 47 409 52 886 76 30 95 875 84 861 5 694 58 531 38 319 46 252 81 2 28 462 62 278 69 949 29 980 65 968 33 516 3 807 89 559 48 246 10 247 34 691 7 198 70 472 37 576 83 219 44 25 2 290 91 284 17 713 63 925 25 708 57 383 9 184 64 54 74 564 4 260 12 639 71 395 88 396 23 402 72 628 15 303 11 405 50 110 82 661 30 967 14 130 54 577 1 897 39 421 27 898 77 415 87 269 19 624 79 237 35 467 16 603 86 558 55 999 96 714 97 437 66 303 26 211 56 67 80 695 22 815 59 807 68 439 67 195 32 671 60 989
99 642 21 133 51 88 69 897 36 398 19 294 98 678 3 806 42 849 87 159 10 29 41 716 8 115 67 179 95 171 50 116 93 134 74 983 73 930 82 524 39 529 20 246 79 319 22 213 60 171 90 348 15 684 47 729 9 697 53 92 78 22 88 139 70 420 2 853 1 916 54 679 45 362 40 367 38 389 35 312 86 511 52 675 18 308 26 168 76 927 31 409 33 675 80 922 57 763 64 747 7 297 30 707 85 246 83 391 71 586 75 367 55 939 72 322 58 521 66 976 63 229 65 47 37 44 89 322 16 634 59 358 77 612 32 994 6 77 24 322 14 552 25 740 97 439 13 187 17 853 27 691 12 841 4 474 5 892 81 483 11 392 56 195 29 600 94 618 34 45 23 332 49 122 43 717 0 784 92 780 62 283 44 480 61 184 48 111 68 165 28 685 91 802 96 310 46 718 84 270
62 540 30 779 16 82 32 405 76 757 46 266 54 869 86 304 43 187 77 499 1 642 53 970 97 216 71 899 4 362 40 196 20 673 87 378 85 284 90 363 22 516 78 64 41 773 14 699 94 294 88 233 8 197 61 82 28 327 81 736 63 574 48 63 74 691 5 135 91 857 47 408 73 677 89 700 10 15 13 411 56 969 80 991 55 288 35 148 21 935 64 655 29 516 99 542 7 207 84 997 23 292 50 21 2 21 18 705 17 756 39 31 68 827 42 224 33 895 26 43 95 789 58 759 27 863 44 625 19 837 69 153 25 791 96 721 3 579 65 876 36 359 37 976 98 833 52 66 12 476 0 13 92 377 60 204 9 481 75 738 72 491 93 736 34 14 24 206 67 894 59 187 57 195 38 911 82 498 6 993 45 97 51 541 15 240 70 121 79 509 66 145 31 743 11 742 49 74 83 204
64 252 20 560 48 538 82 476 73 605 72 186 43 368 14 649 24 690 74 132 45 677 27 150 93 784 19 888 71 758 10 779 69 283 44 641 66 614 32 16 0 984 9 72 47 749 37 43 86 276 76 217 38 677 58 722 4 117 81 778 40 36 11 797 15 315 99 499 56 595 13 634 35 649 26 56 61 738 30 884 78 926 28 548 84 181 65 125 29 35 53 408 36 967 77 1000 54 105 12 601 7 178 94 44 97 984 41 632 96 577 95 283 98 358 55 506 59 234 18 33 63 410 60 984 85 418 46 231 70 396 22 761 6 398 23 174 49 627 87 275 57 500 21 217 67 82 89 232 42 925 90 708 3 824 34 805 88 279 80 241 68 698 33 22 75 2 52 953 39 479 31 333 62 287 8 983 91 609 51 738 92 152 2 656 79 907 1 524 83 792 5 623 16 603 25 678 50 256 17 525
13 469 56 133 8 915 59 325 45 345 47 373 86 39 93 462 73 706 6 114 70 593 16 377 63 100 41 308 94 835 30 66 15 185 14 956 29 60 7 468 67 328 22 668 27 428 69 149 98 699 54 411 37 858 31 641 23 44 38 166 0 405 92 370 72 171 40 50 46 67 80 356 58 334 3 669 19 929 75 543 83 454 85 492 24 928 18 670 91 330 79 791 53 448 90 44 50 18 35 681 25 748 64 286 57 169 84 876 20 345 52 739 12 784 11 905 88 900 89 89 2 939 43 413 97 288 10 505 4 283 76 823 5 712 32 450 99 255 49 261 28 303 60 755 95 639 82 655 65 169 87 434 26 127 17 675 66 678 48 26 44 405 81 687 34 667 51 897 1 263 33 614 77 852 61 863 39 284 96 393 71 986 74 530 55 77 9 295 78 581 42 7 36 79 68 663 62 574 21 347
5 800 67 602 19 932 77 39 96 651 87 230 49 537 76 850 90 2 31 84 11 7 71 928 47 679 38 699 13 141 68 784 57 999 29 342 79 688 23 748 52 75 45 968 64 160 65 625 14 28 50 752 40 24 8 534 83 267 63 647 43 785 21 570 73 387 44 574 85 316 86 534 41 516 36 957 81 186 42 745 89 540 53 518 78 802 15 970 17 651 72 424 51 413 34 336 39 467 46 760 9 106 95 542 82 370 91 705 24 321 2 746 1 894 20 892 66 926 16 468 22 844 30 83 10 533 7 940 56 437 59 431 12 316 33 652 4 454 97 449 37 353 75 93 80 922 74 117 6 488 70 301 93 102 88 603 25 73 54 445 61 321 48 879 84 917 26 897 58 237 3 769 28 267 55 825 18 806 92 463 99 771 98 957 62 718 60 678 0 205 27 885 94 571 35 807 69 559 32 557
21 350 3 149 66 570 92 720 76 49 32 389 98 336 48 612 12 100 85 583 54 492 80 171 55 651 60 17 45 725 62 634 56 360 57 275 37 656 17 258 33 72 15 293 18 330 69 611 1 189 73 644 84 39 36 504 63 320 29 611 40 113 13 950 0 320 82 558 41 665 19 919 59 924 72 634 93 883 58 91 86 400 26 633 46 665 53 534 71 575 65 458 64 263 77 972 47 566 24 332 91 142 35 912 67 969 49 210 9 751 30 524 61 900 14 306 23 317 79 843 81 640 83 104 51 7 5 18 50 832 34 192 20 297 11 789 43 950 52 889 94 559 22 719 97 47 88 188 6 998 10 257 38 600 8 628 28 654 39 195 96 652 75 191 7 479 78 432 27 579 42 114 31 38 2 3 95 888 4 572 25 373 87 728 99 231 44 977 90 53 70 342 68 161 89 974 16 928 74 128
6 725 71 268 19 7 38 306 64 333 27 597 61 205 69 809 81 178 68 76 31 446 72 771 12 861 49 169 25 984 73 238 5 876 75 994 36 564 28 853 77 861 17 573 92 729 89 244 83 601 57 145 39 294 99 668 48 640 10 661 46 857 66 642 8 613 29 480 20 712 70 66 32 549 97 280 24 331 47 634 54 858 79 830 63 628 95 553 26 774 1 678 18 197 55 638 0 903 35 444 56 509 2 20 30 166 58 578 4 918 60 995 50 643 85 374 9 54 87 882 91 760 45 880 67 863 88 712 41 944 65 273 94 757 43 35 21 988 16 495 37 828 40 215 62 970 3 966 93 340 96 712 78 907 98 545 90 778 59 227 80 551 13 557 42 556 52 326 7 104 33 350 11 808 23 128 76 951 44 130 84 185 51 547 15 846 86 668 22 568 53 534 74 171 14 276 34 347 82 487
19 198 50 529 96 804 59 262 1 512 66 928 35 473 75 364 31 608 97 870 88 91 82 50 52 387 36 353 0 701 20 670 38 54 86 93 11 883 76 617 51 307 99 811 62 284 28 348 12 454 43 676 7 518 26 808 14 827 2 955 71 221 25 172 34 78 17 536 79 519 77 257 55 855 41 280 65 951 32 506 29 960 67 578 70 764 73 47 33 60 49 949 23 205 15 265 10 525 91 309 30 275 44 56 45 842 63 844 93 331 84 695 21 524 90 765 87 926 58 753 89 195 46 323 81 367 18 813 54 993 3 232 8 865 37 21 6 763 85 619 22 546 74 285 39 744 13 616 60 600 47 318 95 183 80 675 72 343 61 106 4 553 92 991 27 988 57 738 9 240 53 921 40 184 5 51 48 667 56 914 83 76 98 23 64 495 42 873 24 574 94 487 78 203 68 878 69 798 16 806
66 480 73 931 49 855 96 881 23 811 97 38 95 581 25 323 7 385 74 49 63 615 64 709 10 318 12 226 22 985 61 522 14 401 85 405 34 858 88 241 18 911 2 632 43 508 31 348 92 259 65 975 8 797 9 45 62 183 26 990 79 881 0 399 78 530 4 45 40 978 16 666 80 942 33 837 27 509 71 897 55 820 37 225 57 866 20 30 50 519 6 48 3 64 54 278 13 841 94 926 52 698 28 846 77 62 81 978 98 802 17 268 59 443 15 851 45 257 87 523 86 562 36 883 75 600 89 358 41 238 38 877 39 950 51 733 32 989 30 563 29 510 99 741 58 926 70 712 11 675 53 818 84 672 67 69 19 699 35 712 47 77 83 271 93 294 24 343 5 146 69 973 90 26 91 117 60 324 48 887 56 997 68 357 76 72 42 874 21 781 1 133 44 494 82 600 46 583 72 349
56 499 37 92 26 466 72 947 95 922 2 163 0 87 22 388 83 55 78 838 18 568 97 69 8 464 84 340 96 234 13 719 81 552 4 436 99 80 39 561 43 16 27 9 44 637 61 8 73 748 62 678 3 142 29 609 71 528 30 960 93 57 42 78 10 109 40 931 48 790 66 239 19 908 12 476 75 129 53 776 38 566 91 478 64 337 24 33 21 246 5 105 87 344 1 515 63 363 90 860 9 111 74 869 11 893 20 971 55 310 46 262 52 275 31 44 88 773 77 365 36 287 16 395 86 217 14 533 41 287 89 469 69 174 6 788 23 305 15 41 49 262 32 131 59 114 50 378 7 651 28 31 85 595 47 402 51 903 82 966 65 384 80 601 98 773 76 381 17 678 25 595 57 123 67 358 35 337 58 527 68 271 60 295 54 287 70 715 33 267 92 29 34 140 94 861 45 334 79 672
80 51 77 469 44 561 50 15 90 990 87 734 62 274 59 805 52 619 5 251 43 632 33 923 49 603 99 862 10 900 11 589 69 919 71 275 18 697 79 737 6 57 19 332 45 456 17 761 0 540 74 998 14 634 25 394 13 57 28 624 96 202 12 973 40 928 4 931 94 350 81 603 61 175 55 437 89 610 67 373 42 658 63 896 36 361 91 9 82 215 1 703 73 90 8 296 20 12 84 785 78 355 86 669 46 800 92 574 56 268 58 944 2 371 97 510 53 362 57 864 93 986 9 753 23 518 29 344 38 803 68 289 21 642 70 944 35 97 60 411 98 15 64 212 41 84 22 837 48 654 83 297 3 921 7 321 30 937 85 812 24 434 72 296 31 965 26 93 76 113 66 34 16 15 34 896 54 70 51 673 27 544 37 132 95 786 39 197 75 350 65 564 47 352 88 762 15 896 32 668
49 559 27 406 28 669 5 645 12 318 80 118 42 338 35 649 11 429 68 280 67 174 3 795 89 227 20 747 9 84 37 157 82 626 79 795 98 205 15 725 99 555 77 409 65 519 33 185 1 222 95 263 66 181 45 391 19 187 94 801 4 884 55 49 39 422 58 119 59 128 75 870 57 531 6 663 84 289 69 812 38 286 18 199 40 285 34 969 93 869 64 88 32 931 13 97 54 732 29 318 85 209 41 82 36 749 88 292 91 59 44 59 46 266 23 676 97 225 96 331 90 272 72 804 50 763 76 270 0 394 8 140 81 956 71 769 21 511 43 868 53 128 73 815 83 681 52 579 26 146 7 788 10 867 62 914 63 135 48 510 30 998 92 454 14 977 25 188 47 856 87 373 60 81 51 863 17 857 56 920 2 836 31 133 70 803 74 430 16 64 22 748 24 150 61 329 86 628 78 603
1 918 91 889 26 690 98 948 56 458 57 823 75 257 36 590 0 977 97 165 72 955 55 615 38 346 6 544 45 631 96 103 68 344 49 103 11 580 73 176 42 624 84 934 85 84 3 609 86 857 90 947 17 488 13 145 82 47 93 249 21 518 39 320 35 164 62 947 69 707 95 873 29 44 76 8 27 406 25 972 44 843 63 628 99 571 10 209 43 501 70 640 79 601 54 943 87 241 88 648 64 969 61 666 77 595 2 930 83 491 15 338 81 261 67 238 14 262 51 664 40 105 41 993 5 796 33 428 47 925 7 396 20 264 31 721 52 60 50 665 74 701 16 874 23 973 89 669 12 852 4 551 65 626 78 793 28 41 58 695 94 792 9 171 22 707 80 785 24 333 53 377 32 694 66 22 48 995 60 653 59 951 8 501 46 159 92 164 37 419 30 914 18 814 19 209 71 756 34 321
59 782 96 367 28 961 64 340 20 788 82 483 46 833 50 404 22 271 30 543 88 252 35 813 54 183 2 91 74 38 43 34 26 11 63 863 34 33 19 751 93 999 51 643 67 294 66 357 36 302 57 551 72 87 15 967 90 850 87 590 4 332 45 364 60 637 94 917 18 256 6 14 33 170 68 746 44 791 16 15 8 805 91 120 14 631 48 219 89 44 53 502 12 951 39 840 1 961 10 199 24 592 73 57 98 565 17 356 97 439 83 499 56 770 78 605 75 228 80 79 23 797 31 704 71 539 85 158 41 854 37 640 40 556 84 531 70 389 0 438 79 617 92 713 47 819 21 765 58 148 27 93 86 546 11 439 13 610 32 527 49 402 65 277 25 583 95 530 81 489 69 316 5 335 42 723 7 654 55 963 62 14 52 262 77 779 76 649 29 694 99 915 3 844 61 683 9 355 38 592
46 408 36 355 83 28 99 40 93 947 47 500 5 888 26 313 35 573 81 482 42 825 45 435 95 3 71 407 94 418 9 669 80 808 96 351 77 201 48 217 89 359 21 69 68 641 59 519 84 928 66 142 79 160 29 160 14 685 8 179 69 119 98 521 31 327 85 797 67 243 53 623 7 770 57 177 61 758 10 425 1 609 55 507 17 947 58 833 97 432 27 398 15 997 34 549 33 292 76 777 50 882 49 194 20 697 65 246 23 49 3 840 40 904 30 148 41 53 62 896 56 90 2 492 13 469 4 729 64 510 6 1000 82 386 0 683 63 147 91 207 75 796 24 283 38 43 86 766 92 785 32 628 16 164 78 248 19 459 73 727 51 123 12 254 87 741 88 553 25 559 52 874 11 202 54 755 60 392 90 509 74 562 39 431 43 434 70 137 72 713 22 686 44 842 28 392 37 62 18 54
59 451 51 995 80 109 17 393 32 781 75 119 83 425 60 929 46 452 90 49 89 802 67 7 73 432 94 418 20 438 66 18 98 286 93 438 58 215 61 517 2 282 29 479 49 818 4 313 34 199 40 902 9 231 28 658 55 133 95 481 11 706 84 854 50 166 38 40 12 708 86 95 64 933 88 834 5 438 1 754 45 251 25 364 35 644 65 392 53 263 0 129 92 434 68 362 91 666 96 774 14 286 63 913 19 428 23 764 6 609 71 683 16 886 57 768 21 867 76 370 30 733 81 735 18 298 42 998 27 159 22 227 31 279 44 107 85 502 77 355 82 669 47 725 70 734 37 614 99 470 39 960 78 517 56 32 15 356 24 340 54 278 87 557 7 817 72 349 41 969 26 658 97 292 69 864 79 115 36 843 48 689 3 450 8 157 43 39 74 963 10 547 13 675 62 767 33 536 52 479
24 500 97 526 50 257 67 477 4 393 88 795 94 429 68 153 99 900 3 361 29 409 12 236 63 119 45 231 33 406 44 787 40 101 64 627 55 671 48 189 10 953 58 338 22 997 95 829 43 161 38 83 30 632 27 904 73 870 90 809 59 468 19 632 47 427 84 543 17 63 71 999 46 208 69 445 74 475 32 56 37 402 75 841 72 460 28 542 11 512 2 273 26 967 51 88 65 604 80 509 31 300 93 116 35 205 82 858 91 882 9 656 52 301 86 984 18 134 96 193 21 899 39 293 5 336 0 98 23 408 62 602 6 666 66 582 42 406 56 251 81 205 54 256 79 401 41 68 98 577 53 415 20 654 89 799 78 73 1 912 83 867 92 51 49 57 13 771 16 386 70 302 60 910 57 272 14 61 36 2 7 808 25 138 8 87 87 286 34 326 85 801 61 805 15 627 76 246 77 806
49 808 47 295 55 143 38 943 90 431 89 615 59 893 66 210 16 317 31 620 33 80 52 422 3 20 95 704 17 314 58 477 97 437 73 450 50 699 65 510 21 990 18 22 70 139 85 472 60 686 41 512 25 379 28 528 86 328 8 158 39 336 91 435 98 833 20 893 76 957 53 631 30 223 4 100 72 747 0 795 80 553 94 517 88 168 5 448 63 109 29 178 40 898 81 823 42 50 62 332 64 758 11 977 93 235 48 374 45 858 78 845 34 27 46 416 32 483 13 404 9 539 23 95 22 859 71 345 2 206 6 546 15 538 1 69 12 870 68 928 67 976 74 295 54 965 14 29 83 877 26 904 19 649 75 124 77 197 37 963 43 100 92 213 99 36 51 147 87 255 10 647 35 233 27 680 69 435 84 953 44 266 56 553 61 340 24 419 79 692 7 717 96 139 57 890 82 660 36 549
3 510 9 512 57 831 58 257 35 854 19 577 90 387 76 971 78 588 52 49 65 752 22 344 30 216 11 84 62 311 84 810 12 528 6 726 95 69 26 290 39 882 17 681 69 819 41 947 20 743 51 116 2 214 77 202 36 579 89 584 63 142 97 322 47 133 42 990 87 285 45 605 28 703 66 156 31 109 83 364 29 714 64 663 55 398 46 935 80 210 92 403 75 476 33 336 10 665 37 405 91 129 99 177 0 587 5 273 48 116 8 670 34 950 60 623 16 325 4 709 68 571 13 960 88 299 86 962 81 957 54 551 85 373 73 959 38 597 7 195 93 729 56 641 23 392 27 681 1 492 21 669 15 366 59 638 50 783 96 161 61 399 53 58 94 442 98 536 74 939 32 175 40 415 67 901 49 214 24 289 72 454 25 977 70 807 79 792 43 849 82 767 71 876 14 488 18 515 44 796
78 684 94 858 52 386 75 372 80 760 72 475 33 981 86 95 73 759 35 834 98 627 91 115 77 404 65 407 64 915 38 875 87 78 39 903 70 210 3 909 7 180 51 940 85 84 50 490 41 291 21 761 24 498 36 638 22 237 67 555 96 988 89 383 48 512 20 43 66 419 76 466 43 24 81 241 44 261 16 984 23 489 0 794 88 230 82 992 30 622 25 410 4 184 97 559 10 671 15 716 1 343 49 634 2 227 59 365 74 220 92 700 31 418 62 633 95 235 26 883 28 516 27 182 56 259 58 684 55 172 5 485 19 961 61 7 37 611 14 951 90 641 46 349 42 890 63 579 18 331 12 701 13 728 71 357 9 886 17 807 99 947 83 483 53 299 68 464 45 951 40 529 6 17 34 348 29 240 57 956 93 360 60 81 32 798 79 107 84 772 11 503 54 964 47 298 8 976 69 238
57 69 44 713 80 124 2 281 74 532 15 337 31 669 98 654 89 381 41 454 21 936 84 215 63 270 71 79 18 795 46 898 4 884 9 66 10 815 61 756 30 963 19 701 28 973 91 645 65 789 54 632 5 876 55 357 66 998 49 630 69 205 36 13 7 482 64 83 60 155 0 975 97 676 6 503 95 706 76 303 40 868 85 303 23 755 93 491 59 323 14 333 52 833 12 278 11 350 75 982 51 171 13 210 22 861 34 721 37 278 73 139 58 647 42 408 72 158 3 65 26 588 8 302 86 906 87 734 39 510 94 137 67 793 96 694 82 517 47 505 16 476 43 699 17 806 1 942 25 794 48 64 77 671 92 632 53 290 32 878 79 265 38 679 20 752 78 602 33 194 68 211 88 623 83 591 81 687 24 670 90 151 50 424 35 891 70 654 62 507 27 286 45 118 99 327 29 35 56 959
34 820 49 20 32 57 5 256 35 312 78 190 62 601 85 33 56 909 8 653 86 386 4 14 6 538 88 619 13 475 96 935 61 192 72 400 2 892 23 101 77 737 38 368 28 794 9 116 16 758 1 737 95 646 91 768 58 220 97 153 99 267 22 936 39 701 33 436 55 91 7 176 15 823 44 714 94 5 40 570 36 915 66 583 42 796 81 148 90 132 54 700 43 503 63 325 98 857 60 764 37 928 51 312 14 657 69 841 67 748 64 243 29 754 10 956 30 222 53 850 65 318 20 435 50 984 70 396 17 499 26 460 79 575 45 903 46 885 59 80 84 609 76 608 24 738 83 875 68 6 41 362 0 546 48 288 18 304 3 800 31 889 89 482 75 425 80 774 19 275 87 340 57 688 73 920 12 987 82 458 71 735 93 518 74 343 25 825 27 219 21 512 52 43 11 457 92 945 47 371
4 984 68 435 47 930 89 454 67 177 52 197 5 299 15 958 26 74 6 314 16 755 13 540 25 390 37 886 10 729 83 105 22 603 80 751 97 578 33 240 62 636 84 920 23 396 7 633 77 955 63 143 99 138 82 294 36 409 74 758 90 125 93 966 20 203 51 831 61 491 27 680 66 538 73 744 11 230 42 473 54 304 12 541 59 244 95 974 48 730 71 317 60 878 32 405 55 470 69 797 87 151 41 262 64 874 43 489 3 875 8 807 35 182 38 193 39 865 49 564 1 424 79 704 57 583 14 822 29 330 44 719 85 448 76 10 30 826 70 272 0 149 92 10 24 102 50 799 9 45 81 313 40 489 96 802 75 786 28 880 21 967 86 450 17 138 78 478 18 961 88 66 19 590 31 156 72 381 56 587 91 51 34 749 53 613 98 826 58 882 2 245 65 578 94 489 46 990 45 481
92 957 85 82 60 546 57 852 72 553 64 667 87 532 18 242 27 985 32 386 34 426 63 644 13 834 4 586 78 175 41 124 80 732 70 390 42 330 53 899 71 186 99 682 59 284 74 974 9 587 86 241 91 820 37 639 22 853 39 288 33 800 1 232 0 278 95 74 20 458 81 866 97 374 84 485 49 245 12 43 88 804 93 153 25 458 15 46 17 899 62 785 28 403 54 389 94 784 47 170 98 788 96 777 23 563 40 704 90 697 8 682 44 824 51 240 43 831 19 810 2 297 55 256 24 651 61 235 66 401 26 699 83 585 82 617 56 224 58 632 52 131 75 938 14 750 30 842 6 142 11 930 7 398 65 323 48 146 3 987 89 417 73 721 67 526 45 610 68 419 69 530 21 301 29 141 36 942 76 148 5 337 10 48 31 481 77 29 50 170 35 415 38 412 16 41 79 923 46 605
5 203 43 498 4 610 80 802 61 204 9 402 55 410 30 948 62 463 3 12 91 935 22 821 45 906 65 240 71 277 8 378 26 614 84 173 75 988 52 835 39 73 32 672 36 228 67 534 38 704 88 891 70 682 24 166 15 497 1 793 37 764 68 513 85 651 87 998 82 919 49 800 17 610 92 540 34 922 48 631 46 83 57 288 98 446 0 868 63 664 44 234 73 204 42 684 64 776 10 267 16 739 12 737 90 270 50 521 25 365 83 480 93 661 31 678 23 54 94 102 78 309 74 599 29 96 51 995 58 612 97 24 2 93 56 399 53 604 27 213 33 874 72 456 35 636 69 91 89 355 11 646 77 838 96 404 79 201 54 318 40 509 6 105 20 958 86 226 99 465 41 459 19 33 28 105 59 305 81 258 76 546 47 659 14 43 60 518 21 243 95 997 66 826 18 332 13 416 7 835
34 621 98 464 45 85 81 907 35 144 54 937 21 995 30 198 40 450 22 514 51 207 83 266 66 522 76 372 68 71 9 722 18 414 80 385 71 402 60 879 6 633 56 595 52 907 32 111 69 248 41 931 0 680 87 388 97 218 4 230 26 917 48 888 91 922 92 442 94 9 28 996 53 738 24 598 31 930 44 576 12 502 13 823 55 506 95 941 64 738 89 294 77 93 3 78 20 432 82 855 37 845 43 492 85 370 58 205 15 60 79 624 16 352 2 321 19 557 88 476 61 559 10 890 72 216 39 587 25 966 50 230 93 312 5 79 14 70 23 214 65 275 57 633 42 206 38 399 33 453 90 506 46 32 47 277 8 553 63 976 74 748 59 514 96 421 86 789 70 318 84 324 73 97 99 2 7 918 11 965 29 332 67 64 62 909 49 516 27 827 36 167 17 855 75 41 78 807 1 367
68 961 85 661 35 458 77 356 22 663 50 751 75 14 91 119 23 194 16 243 28 697 89 150 14 901 33 78 64 456 73 966 88 163 31 285 13 511 69 951 6 679 57 330 90 235 94 518 71 840 98 24 92 580 12 832 84 710 52 390 43 883 1 905 72 501 83 999 42 147 74 813 11 357 66 43 25 599 58 918 10 915 70 742 63 400 82 492 40 97 55 174 38 473 0 74 36 284 97 250 86 433 46 629 21 831 37 85 62 20 34 248 78 308 56 154 39 319 87 602 49 778 41 170 45 926 59 777 15 808 51 992 81 788 61 752 4 812 79 814 54 605 8 524 76 712 9 833 53 699 18 740 44 81 17 438 60 260 20 151 99 430 32 160 95 468 2 639 19 978 3 522 26 308 24 619 65 717 47 574 96 535 29 722 48 573 27 704 80 789 93 835 5 652 30 245 7 950 67 698
48 359 25 805 74 844 12 749 22 467 57 495 0 989 89 68 60 388 4 116 51 956 82 831 26 51 66 627 95 123 5 497 53 763 16 588 15 815 2 626 85 872 91 712 11 472 62 747 52 44 50 573 21 652 99 602 64 263 42 352 59 535 46 110 69 419 8 707 84 304 14 52 67 314 92 470 96 539 86 535 78 804 36 505 24 30 65 871 76 88 40 96 87 483 35 720 32 318 7 279 39 217 75 883 30 655 77 100 90 215 28 953 63 322 13 29 47 983 61 460 3 652 94 838 1 898 38 688 17 299 23 949 58 709 43 566 49 671 33 25 83 968 79 90 34 334 88 788 6 743 56 634 10 178 93 65 9 295 54 671 68 697 18 400 31 318 55 192 71 176 19 575 44 711 70 313 20 653 80 923 37 433 81 947 98 704 41 700 27 68 29 629 73 636 97 590 45 447 72 864
46 88 51 43 70 448 40 440 55 429 15 470 76 921 95 726 77 252 2 299 92 131 66 978 20 62 5 979 31 330 9 966 90 878 44 859 93 613 34 846 78 206 11 355 41 536 24 939 32 197 42 28 94 648 21 951 63 578 53 899 98 74 89 347 37 888 0 394 36 520 80 341 88 966 96 270 68 745 48 221 56 858 45 27 13 724 81 413 72 681 23 587 22 921 35 993 60 949 75 133 4 756 91 892 6 724 50 722 12 151 86 466 65 185 54 539 87 50 30 796 28 441 8 207 26 242 25 334 62 212 74 785 43 867 85 365 64 773 58 725 61 195 79 116 84 40 38 419 1 373 52 989 83 752 57 836 18 79 49 284 71 90 17 450 19 808 99 463 7 633 27 820 16 897 39 226 10 414 14 350 59 471 73 16 97 276 33 519 82 18 67 700 3 566 69 268 29 118 47 660
91 790 21 842 83 43 12 727 19 66 73 248 71 475 35 573 46 4 56 131 86 223 9 37 69 775 94 836 17 910 27 756 41 50 88 364 45 931 49 161 84 938 98 895 79 546 75 678 64 96 18 622 78 352 82 328 85 883 57 159 39 604 58 711 89 132 16 111 70 861 60 177 4 125 14 879 96 881 8 665 38 220 26 668 51 7 54 374 22 162 15 728 55 537 80 38 37 74 11 383 52 578 74 17 28 640 87 636 34 400 67 513 1 8 61 841 81 150 40 71 72 864 36 141 5 849 62 641 2 491 6 504 0 333 68 671 92 979 48 954 25 563 24 342 30 578 63 914 10 953 43 980 29 597 23 259 33 486 59 865 20 390 44 616 76 248 53 374 99 428 47 423 42 908 50 280 32 177 95 700 3 393 93 213 66 640 31 844 7 962 90 447 65 329 13 18 77 582 97 150
97 74 73 495 44 574 7 767 1 139 85 746 19 378 86 386 22 678 30 519 77 600 62 914 69 218 25 899 52 346 70 206 40 107 23 358 90 227 6 4 38 471 51 817 41 566 67 389 71 783 34 543 10 994 42 236 57 272 21 72 98 638 31 135 36 357 29 801 89 13 54 520 91 531 50 431 58 262 18 798 93 656 76 273 47 619 64 436 95 89 43 502 16 796 87 707 3 967 99 676 49 184 46 667 96 509 5 367 24 231 48 364 59 465 53 394 11 782 32 116 33 28 79 760 82 79 9 729 14 312 68 875 60 421 28 381 65 821 4 846 26 345 75 866 56 280 45 702 84 308 55 683 61 104 37 330 12 626 83 610 13 246 63 812 80 767 20 544 27 768 81 576 15 649 35 263 66 370 74 145 88 585 17 203 39 731 94 59 8 471 2 623 78 487 92 379 72 49 0 99
48 766 20 482 87 879 60 947 51 872 32 592 61 166 23 715 22 363 72 614 47 232 0 599 74 411 89 276 33 237 40 799 86 364 10 625 80 408 62 8 93 167 31 856 29 151 11 629 55 143 9 495 66 272 39 612 69 399 83 28 96 445 63 205 26 834 1 632 76 492 52 69 82 550 16 509 36 310 84 417 35 341 50 340 24 162 8 894 3 554 44 398 79 741 65 333 7 133 58 701 57 855 45 627 4 674 43 83 99 749 27 431 18 372 53 760 25 775 2 597 90 282 30 817 78 326 70 55 49 140 46 123 41 524 98 323 15 788 14 816 67 399 59 192 77 979 34 168 12 115 42 306 73 839 95 712 71 91 68 877 81 278 75 984 6 972 94 190 64 777 13 846 92 863 38 212 37 728 91 129 19 744 21 22 5 110 88 176 85 703 28 142 54 273 17 768 56 67 97 675
48 128 21 676 12 622 16 924 14 825 19 215 7 113 63 872 11 366 0 573 93 508 95 459 25 779 43 607 52 98 3 531 71 663 99 654 24 855 31 857 61 613 92 551 5 263 30 986 45 158 69 516 27 949 62 53 50 436 26 531 39 532 44 487 40 949 6 503 37 374 41 82 9 74 56 788 81 230 74 12 80 75 36 41 55 708 13 596 67 18 8 894 29 268 4 151 96 288 42 293 76 299 68 312 57 215 51 765 87 880 86 375 53 190 23 192 54 523 73 168 94 666 22 239 65 109 83 468 88 71 91 676 90 163 49 157 17 779 20 812 32 24 89 562 75 899 60 896 46 421 10 18 2 805 70 352 18 648 28 958 59 817 35 48 79 271 64 719 58 404 78 503 34 479 82 487 85 602 84 330 15 877 77 707 47 423 66 776 33 856 1 94 72 611 38 638 97 745 98 417
21 656 56 795 79 945 20 685 9 953 38 149 97 613 34 19 13 224 74 762 68 400 59 123 2 988 4 443 37 366 94 370 72 134 45 723 73 688 86 391 98 310 65 293 84 544 91 51 48 255 7 875 80 803 3 632 89 899 55 635 30 78 57 290 78 948 88 540 43 150 19 955 83 145 42 862 22 848 66 739 70 753 27 479 35 585 95 436 81 518 17 818 8 684 61 547 64 585 31 859 77 14 47 538 25 823 0 373 46 767 82 875 15 949 26 516 71 456 11 55 23 885 28 582 50 19 5 61 18 596 69 403 60 59 41 662 16 247 87 990 36 449 51 716 39 962 32 260 85 88 90 875 54 724 93 378 33 310 52 960 6 515 12 171 67 111 92 878 75 295 62 238 44 543 10 743 40 534 49 854 29 76 14 607 1 667 58 691 96 742 99 605 76 164 53 125 63 308 24 651
98 199 97 537 26 532 90 276 93 855 43 709 92 751 0 981 72 121 54 661 10 95 47 644 78 221 57 760 33 341 65 509 17 308 62 724 55 203 58 388 14 877 59 237 99 419 70 796 67 387 56 61 41 242 64 566 91 15 68 542 37 45 81 29 76 173 84 611 38 182 21 750 48 69 1 4 45 363 89 982 79 305 86 544 49 419 75 627 85 86 69 965 20 494 4 668 18 905 30 555 87 296 16 573 42 599 7 454 23 889 24 506 36 545 31 842 3 556 83 796 82 306 12 185 40 618 25 50 73 926 63 448 44 202 5 607 53 368 19 904 32 496 28 881 74 160 52 184 80 255 60 546 66 720 15 551 27 316 35 847 29 130 95 55 6 361 88 462 96 712 50 477 39 346 61 476 77 207 51 245 71 375 8 124 46 280 2 931 94 662 34 276 22 444 11 620 9 69 13 938
27 356 99 851 72 897 24 251 39 643 74 799 64 262 70 964 26 504 58 809 89 900 50 874 29 587 84 676 83 466 60 459 51 923 94 677 25 193 45 847 18 114 48 130 57 480 5 681 14 454 20 999 73 583 21 512 46 349 88 747 76 458 52 795 9 524 30 233 34 572 38 225 12 892 13 275 87 133 28 981 3 162 68 800 63 74 78 88 19 89 10 574 69 824 90 665 85 893 43 947 59 772 55 479 41 671 49 557 40 106 8 80 66 88 97 722 15 80 16 314 53 236 33 745 35 749 93 126 80 717 86 343 82 876 1 764 77 977 22 654 54 375 11 914 4 481 96 920 81 106 6 406 44 438 91 817 71 814 65 339 23 226 95 530 17 862 0 744 36 776 75 554 98 241 61 923 32 26 67 775 62 660 31 725 47 661 79 282 56 795 2 23 7 507 37 777 92 356 42 451
12 149 13 694 33 937 32 261 87 834 10 308 41 8 72 776 84 896 47 65 75 960 76 445 90 766 85 519 2 546 17 518 56 491 3 629 50 746 1 576 68 879 19 995 38 312 46 191 96 181 20 11 21 31 61 867 94 393 69 890 34 498 74 176 93 899 70 957 6 270 25 916 67 80 99 361 89 504 11 706 45 778 88 346 29 443 49 147 71 260 5 413 59 710 30 164 83 763 43 482 36 160 58 322 39 284 53 137 40 809 73 690 91 678 9 878 66 726 55 781 95 284 28 694 18 560 86 1 98 882 79 265 65 642 31 307 97 328 15 954 78 597 22 55 0 736 37 9 23 970 52 626 81 936 16 529 63 724 27 183 77 709 62 645 26 983 80 134 44 36 82 278 8 465 48 995 92 750 7 584 60 107 4 226 42 783 24 627 64 971 14 640 54 51 51 908 57 242 35 556
32 318 97 827 88 861 38 733 25 878 74 952 56 186 40 69 77 672 90 935 75 305 19 403 33 827 96 506 24 180 28 719 94 468 4 862 60 533 34 262 17 671 83 989 67 626 52 717 0 592 2 418 55 983 43 449 91 251 65 644 57 601 11 509 45 70 98 697 23 858 50 414 69 272 92 204 47 438 16 408 95 70 26 938 70 953 10 284 76 10 15 301 12 435 5 473 84 240 64 627 89 49 31 742 39 775 8 369 72 920 35 626 82 416 62 473 1 952 7 522 36 615 51 212 6 556 30 65 44 451 9 864 58 402 20 815 21 123 41 665 54 435 18 752 59 966 81 230 29 168 71 949 79 783 46 155 66 54 78 344 14 428 53 652 3 721 87 664 68 409 85 457 63 681 37 997 42 646 61 644 48 698 22 629 13 698 99 983 49 894 80 101 86 122 73 379 27 943 93 691
77 794 0 604 57 204 38 392 68 126 51 808 80 770 47 923 53 149 87 494 95 684 29 616 71 731 44 211 96 104 61 400 31 362 8 87 19 799 70 370 65 588 37 934 85 545 39 447 88 840 21 379 50 187 89 500 49 878 81 471 22 390 43 576 74 560 4 263 15 293 25 28 1 80 46 788 84 347 56 298 10 560 12 683 2 14 97 14 63 514 93 644 90 44 35 450 58 404 6 280 7 200 33 990 36 711 79 292 64 329 18 588 98 149 24 931 32 648 62 26 86 188 59 359 11 468 42 760 23 43 60 872 40 35 34 401 14 624 72 293 3 695 82 606 83 788 26 750 45 10 28 486 48 836 76 213 67 584 69 10 91 117 27 337 13 408 75 188 99 210 52 458 9 734 30 656 73 117 54 243 78 424 20 475 41 72 17 792 66 739 92 608 5 830 55 521 94 937 16 601
93 220 51 647 72 201 19 939 38 677 20 964 6 780 44 602 18 798 14 951 17 735 0 243 59 775 98 252 78 450 39 153 82 875 2 786 28 707 94 238 7 916 95 710 97 88 91 779 16 765 53 438 41 639 70 356 47 430 55 687 54 84 71 330 67 470 23 935 62 351 52 196 10 448 64 631 5 198 68 584 65 524 87 352 22 998 80 418 32 56 43 151 9 146 83 167 27 275 86 819 30 798 26 868 61 567 58 138 99 379 88 815 24 600 69 307 40 766 49 463 77 653 74 679 34 535 8 296 13 674 33 513 48 747 96 638 12 823 81 452 75 647 45 995 89 385 56 452 73 458 29 875 92 731 76 852 11 437 25 884 37 553 90 783 4 977 57 84 31 784 66 706 46 565 21 274 3 445 60 670 85 59 36 527 63 793 79 75 15 974 50 149 35 869 1 888 84 91 42 437
35 768 73 448 81 440 86 63 19 642 58 854 8 37 34 746 87 308 94 937 12 982 88 419 84 879 4 66 18 570 74 2 26 53 30 594 31 523 55 705 41 528 49 585 92 874 96 262 93 173 3 281 53 542 77 567 70 419 7 961 52 673 90 309 64 694 50 845 89 727 27 209 32 915 1 107 20 796 6 546 14 312 39 760 62 265 23 537 47 330 66 569 5 131 72 748 16 81 37 606 56 432 15 743 0 652 54 520 44 670 43 993 60 84 95 940 33 786 21 921 99 800 10 927 51 938 42 849 65 981 59 137 76 320 46 179 29 295 78 846 9 627 22 185 85 377 91 503 25 971 80 897 69 509 79 968 17 81 68 628 97 184 13 42 61 433 48 920 67 669 36 1000 63 941 71 155 83 916 98 407 75 95 40 928 24 751 11 431 57 802 28 62 38 209 2 278 45 158 82 59
5 940 60 516 95 526 41 601 27 525 12 929 63 47 1 447 79 693 77 674 61 584 98 880 81 183 87 274 58 9 20 72 68 825 36 685 67 681 38 418 82 257 91 568 22 432 96 574 99 101 46 900 55 389 14 776 50 759 94 746 56 597 29 293 32 723 16 504 25 785 75 231 73 487 54 529 51 562 35 175 64 838 69 483 0 236 80 561 70 152 65 978 8 980 18 507 37 114 17 18 28 119 23 408 45 781 57 689 59 721 97 633 21 774 83 667 42 583 10 11 88 473 44 455 84 273 6 452 30 251 34 927 72 111 49 398 90 379 48 565 2 135 47 470 33 347 62 792 74 537 3 558 53 521 11 310 71 463 31 294 40 868 26 180 89 804 4 2 43 878 13 344 15 887 66 213 39 5 85 623 92 532 7 939 76 749 93 243 19 959 86 796 52 334 9 220 24 502 78 124
46 669 97 360 66 107 70 559 69 945 31 389 11 690 53 434 56 372 86 146 84 605 10 436 98 301 77 86 32 650 50 36 78 54 30 480 7 317 5 524 21 503 2 773 76 431 63 35 43 814 82 968 6 531 83 633 12 896 72 100 26 801 33 267 99 897 27 325 90 505 25 838 19 124 44 869 91 77 20 856 57 503 29 98 87 419 14 690 96 623 59 44 94 942 68 521 9 435 40 669 60 912 3 4 64 167 48 449 74 966 23 472 93 952 15 476 89 336 51 175 73 166 80 35 36 11 85 144 41 875 8 706 67 173 4 223 42 935 65 573 18 701 47 413 79 982 17 226 95 852 24 154 55 422 58 684 49 292 52 119 75 872 0 226 16 35 28 352 22 882 39 238 35 99 34 814 54 567 88 66 45 562 1 251 92 108 81 548 71 705 61 311 37 512 13 586 62 812 38 871
4 471 91 496 18 13 96 589 5 51 10 247 92 309 20 506 82 80 89 199 43 903 52 392 79 73 45 845 28 810 11 853 12 260 40 280 98 804 48 953 72 135 49 45 0 822 97 288 70 158 95 219 60 960 62 283 8 947 27 321 83 233 85 849 2 224 84 835 15 770 51 3 14 355 50 195 3 296 24 62 41 270 86 452 29 853 74 505 33 827 59 521 35 26 93 37 31 361 64 812 42 83 16 476 22 293 37 979 32 623 7 83 68 719 53 925 56 314 78 73 57 368 90 699 76 9 94 306 73 485 88 577 65 153 69 701 47 395 55 51 34 44 61 480 25 327 26 620 67 265 77 645 39 240 44 642 17 215 63 982 66 588 21 726 13 765 30 853 9 275 19 903 46 465 87 78 80 316 54 478 36 444 6 13 38 195 75 708 81 559 1 348 71 91 58 655 99 676 23 645
86 245 31 891 66 962 16 246 5 869 82 414 9 502 61 2 24 542 27 652 20 859 90 116 14 26 33 953 62 167 71 694 92 87 73 573 48 417 40 671 56 153 95 745 93 506 60 579 79 832 67 736 91 167 19 829 78 686 30 88 63 960 51 376 52 383 85 872 43 8 12 435 22 405 11 427 7 962 25 410 80 783 13 891 21 20 54 81 75 558 53 937 57 299 50 556 4 612 36 697 35 371 76 137 38 217 81 522 1 8 23 79 28 899 45 378 88 382 84 264 83 793 77 225 15 697 8 522 96 604 29 388 32 130 65 75 68 499 42 170 55 527 87 610 94 457 47 827 26 790 74 987 37 117 18 988 34 765 0 210 6 918 64 606 10 129 2 529 99 257 44 295 46 834 72 172 59 273 89 736 58 215 41 290 3 57 98 381 69 715 49 62 39 456 97 12 70 851 17 979
92 258 13 533 20 626 54 414 83 719 53 520 18 404 81 949 31 955 86 179 48 555 70 174 8 802 12 82 32 713 94 602 91 653 21 337 22 555 37 552 39 716 75 854 79 558 7 677 71 234 49 985 17 706 43 449 14 656 96 549 46 815 40 518 55 39 36 760 74 7 84 834 16 878 34 606 4 650 52 667 65 283 1 972 60 240 0 466 82 818 80 96 72 15 99 248 42 640 41 766 78 305 73 325 10 450 56 462 5 400 29 703 85 55 93 65 68 937 77 999 2 182 64 329 57 595 69 928 61 118 50 848 6 2 45 289 9 672 90 89 15 229 98 466 24 698 76 899 27 576 63 35 97 851 23 708 33 206 19 71 30 7 51 578 67 470 11 335 58 646 62 869 44 665 26 76 95 549 87 832 38 630 59 212 66 248 28 870 47 866 3 206 88 282 89 921 25 215 35 144
11 987 41 837 74 648 80 677 71 916 85 35 0 710 23 245 58 338 91 402 16 258 21 820 5 565 51 168 20 952 29 4 31 468 26 223 62 796 40 990 77 527 65 74 89 427 60 476 95 297 72 526 57 961 28 178 63 40 76 222 39 458 56 899 73 1 38 238 25 831 67 880 12 997 90 473 96 256 50 491 66 154 10 350 44 752 84 146 14 23 4 69 52 705 30 398 15 969 78 312 27 77 81 787 18 419 13 532 49 366 68 810 7 285 37 103 17 563 46 522 32 99 43 771 22 703 75 6 59 16 1 320 24 671 82 616 8 232 6 465 87 192 53 530 83 623 33 876 45 499 3 685 70 113 64 813 69 734 34 67 47 583 61 108 86 529 92 454 48 842 42 490 98 809 2 828 9 824 55 347 88 652 54 250 97 408 94 61 79 226 99 525 35 419 36 808 93 68 19 247
41 817 54 805 80 651 19 526 38 485 53 608 90 328 4 817 82 711 36 26 27 780 50 212 49 444 5 311 43 243 85 732 67 363 6 999 72 361 99 436 3 422 64 32 93 833 45 548 75 227 95 360 34 174 44 275 28 87 10 272 25 376 37 763 77 134 59 116 63 350 20 571 0 337 12 15 7 754 13 579 22 900 96 51 68 285 1 688 2 738 87 286 73 167 60 935 52 984 62 24 70 803 66 166 33 588 51 49 16 853 86 686 35 296 71 39 58 737 8 661 84 406 32 701 15 457 39 376 91 273 47 784 42 955 24 925 65 621 48 683 23 813 97 774 46 285 56 618 55 638 89 754 57 959 98 939 18 698 76 917 40 230 29 696 30 409 9 840 83 268 69 625 81 380 31 323 11 202 14 767 92 213 78 751 74 901 79 459 21 259 26 648 61 118 88 381 94 47 17 263
97 855 48 985 8 414 36 886 69 469 23 51 77 930 96 581 28 198 89 459 50 535 39 338 95 857 34 68 85 888 5 908 55 156 46 598 61 691 14 832 1 733 49 3 38 96 54 28 52 481 13 831 74 113 71 313 75 267 25 816 4 198 16 815 42 106 76 837 79 808 73 376 12 137 15 475 0 527 78 62 63 204 29 827 31 699 27 128 94 20 18 271 70 51 59 431 26 143 32 875 3 134 83 672 68 79 57 64 22 164 2 994 81 765 93 491 10 215 67 358 20 610 80 477 11 923 19 95 84 834 99 547 92 456 47 183 44 837 41 302 6 968 56 9 58 555 45 645 98 809 72 437 43 852 91 654 35 400 53 677 33 177 51 195 17 152 21 295 24 418 62 857 40 830 37 843 90 557 7 268 65 114 64 60 88 703 66 463 60 588 87 771 82 803 30 648 86 416 9 727
39 124 87 431 45 328 84 473 23 361 4 990 41 117 25 540 52 548 37 844 6 554 42 522 44 918 26 772 0 437 1 177 77 251 76 763 94 794 66 348 55 45 88 127 72 493 59 694 56 96 86 234 8 828 3 649 73 761 7 518 2 559 19 356 60 4 65 210 78 213 71 828 49 184 82 747 14 156 81 937 83 329 99 678 36 781 16 305 5 202 12 889 68 473 54 898 21 989 63 185 18 244 9 57 34 385 89 902 70 501 79 768 96 255 57 683 80 38 20 667 75 729 74 50 62 111 10 531 32 542 38 685 92 905 58 652 13 86 29 678 98 601 46 177 53 95 95 519 43 132 69 896 28 250 51 142 11 25 85 591 33 117 40 488 31 296 35 397 97 422 24 95 47 429 30 950 50 584 91 750 67 568 15 374 64 701 90 105 93 84 22 919 48 321 61 729 17 746 27 214
3 134 97 565 21 177 67 159 9 361 70 980 18 28 6 561 72 145 63 159 14 833 71 83 7 911 26 660 20 345 24 454 80 382 5 468 44 233 45 445 59 801 75 462 93 788 33 62 87 779 81 653 90 931 13 636 85 351 94 236 10 722 40 350 58 436 51 666 52 647 27 167 42 540 55 385 64 42 69 640 68 834 50 328 37 508 92 283 57 894 16 952 53 773 25 702 4 175 79 819 19 870 82 191 49 859 36 872 77 463 96 671 98 838 34 251 0 71 88 767 60 236 65 890 84 990 99 343 39 53 22 195 46 496 61 918 89 92 56 745 17 536 1 83 74 571 43 173 83 270 30 274 48 743 31 304 38 967 11 658 78 252 76 734 32 303 2 627 95 21 73 175 91 646 66 524 54 498 47 368 23 116 15 363 62 918 41 526 8 906 28 262 35 19 29 226 86 231 12 910
96 893 16 16 2 747 71 132 92 872 57 794 37 291 28 524 23 518 98 153 56 178 65 781 87 609 77 523 63 385 7 618 81 873 74 616 97 571 38 371 35 523 9 446 10 447 39 204 60 135 84 901 36 226 8 591 59 196 80 509 6 136 22 686 49 250 42 219 0 775 85 824 83 803 90 491 25 249 86 101 50 622 14 911 18 924 34 109 33 930 73 597 40 167 11 202 67 604 76 926 43 787 44 846 13 813 94 899 19 947 64 982 24 772 27 930 48 690 88 910 75 691 30 711 5 352 29 919 58 191 3 542 95 424 54 987 47 201 91 804 12 705 4 705 26 461 66 477 1 103 79 732 53 108 55 23 41 269 69 902 70 474 17 14 51 818 72 706 93 349 46 241 99 93 31 878 78 200 82 98 89 253 20 279 21 644 45 731 62 994 61 295 68 274 32 68 52 490 15 809
24 215 41 793 72 297 59 301 83 524 50 183 75 608 43 599 89 145 82 903 56 440 39 202 19 774 80 907 97 875 68 538 91 446 37 86 40 88 14 815 48 576 5 281 31 409 38 373 60 347 6 583 95 898 78 104 53 973 16 969 57 953 8 685 3 832 86 438 42 100 49 156 73 809 4 770 1 59 23 626 33 791 64 8 76 819 35 843 74 861 69 226 46 52 66 372 26 836 81 941 0 872 11 389 63 840 9 978 87 969 2 213 61 372 45 390 67 221 27 977 13 524 34 379 15 616 10 509 30 920 96 815 92 503 77 763 52 920 21 34 17 380 54 720 79 73 90 966 32 451 18 619 29 914 55 503 84 96 93 874 47 411 85 329 22 306 65 125 25 187 88 241 70 712 51 699 94 627 71 124 98 607 62 739 12 589 36 483 28 5 58 235 20 307 7 96 44 93 99 236
63 725 15 210 79 95 78 415 60 43 6 764 96 275 82 120 4 306 11 861 42 946 41 857 66 271 25 480 74 985 93 642 58 318 68 323 90 315 80 795 49 941 24 828 19 394 2 892 59 418 67 896 61 706 88 724 89 837 1 141 52 274 99 949 38 403 62 791 28 520 40 873 13 129 54 208 69 55 85 206 27 921 53 768 14 280 29 260 45 252 86 813 71 642 48 856 0 324 56 595 21 735 91 57 92 645 10 452 12 861 87 31 50 143 32 891 76 157 98 27 70 706 43 395 95 139 20 866 5 935 17 316 97 731 72 691 9 343 26 525 44 212 33 776 8 675 31 445 65 572 18 89 7 111 51 459 47 64 34 683 94 355 55 246 35 630 23 32 77 207 16 871 64 961 81 640 84 162 30 683 73 856 3 486 57 311 46 724 36 363 83 125 75 981 37 134 39 907 22 537
24 858 63 207 1 830 39 522 23 467 37 824 42 171 2 346 75 426 59 288 88 656 82 648 57 101 20 560 80 485 25 373 87 159 95 1 38 124 71 204 90 749 76 97 30 448 26 679 81 543 10 85 8 7 64 556 5 960 27 528 66 270 4 822 60 28 65 370 62 903 47 840 12 966 61 684 16 833 91 644 40 459 33 439 44 757 92 178 53 286 86 660 0 416 13 988 85 73 3 214 54 825 72 262 45 124 28 700 78 473 70 651 77 950 7 202 43 98 93 138 41 821 18 71 68 446 69 215 11 83 46 514 22 541 79 614 35 7 17 45 19 434 74 331 96 949 32 532 14 419 52 693 34 811 48 79 99 139 84 313 50 777 98 250 49 805 29 138 55 933 73 726 51 319 15 5 94 584 67 240 89 825 58 467 36 248 83 159 21 208 97 944 9 74 6 99 56 348 31 345
47 419 93 161 44 218 99 403 98 292 26 91 5 239 60 13 43 840 19 84 63 514 34 807 7 676 96 617 49 843 16 388 79 282 22 939 66 622 59 443 27 9 94 489 20 287 73 692 9 20 24 587 15 865 42 477 46 29 1 521 37 927 88 780 45 278 30 337 61 389 41 895 82 68 80 712 28 532 12 335 62 881 17 72 25 304 97 683 68 660 52 191 91 272 70 89 8 959 2 768 39 458 3 335 0 517 89 587 13 376 57 504 74 110 77 87 54 907 83 810 48 312 33 960 4 458 72 372 11 828 53 251 78 647 76 396 40 354 10 727 84 678 50 822 56 417 55 238 18 107 36 41 51 71 65 416 85 63 69 900 32 577 87 712 86 206 21 518 71 577 75 264 6 569 31 491 35 225 29 664 81 371 95 18 92 352 14 460 64 746 58 531 23 888 38 499 67 195 90 926
91 328 90 203 74 402 40 991 8 645 97 610 43 549 0 53 95 248 85 888 13 948 32 449 39 524 10 328 34 744 69 420 51 63 66 165 98 29 93 546 19 739 31 538 29 341 12 362 11 519 5 697 88 450 92 231 63 814 2 820 14 807 37 937 62 964 20 978 44 979 84 892 67 337 61 490 30 364 18 203 16 187 76 595 70 396 27 309 58 84 60 76 42 659 80 925 47 965 9 847 35 440 24 335 59 525 83 648 68 925 52 878 7 675 46 35 72 566 1 827 79 820 75 675 15 357 36 328 41 65 55 191 89 326 53 683 73 768 45 528 56 674 6 518 96 85 54 301 26 746 82 587 87 900 71 503 21 34 48 868 38 758 64 601 22 95 57 832 25 22 49 950 81 487 23 706 3 159 78 102 50 963 86 100 28 324 99 900 77 475 94 585 65 387 17 391 4 958 33 511
25 55 60 752 42 508 30 859 75 984 11 419 76 499 56 351 65 185 68 942 77 482 90 806 78 774 32 110 62 598 81 905 1 952 44 737 84 70 41 794 26 855 4 7 99 757 55 461 29 666 83 193 59 843 80 982 63 702 31 308 66 296 95 381 94 89 92 527 0 823 43 902 15 370 89 135 28 930 49 837 87 399 27 892 70 928 21 823 16 481 34 524 69 695 73 908 79 976 3 637 33 600 51 561 19 407 37 888 18 686 17 618 54 724 24 505 64 674 2 860 88 758 52 683 96 23 6 224 72 883 67 216 10 805 9 123 14 989 74 30 97 100 71 378 57 25 91 565 98 526 12 371 39 460 35 765 85 969 13 159 93 193 86 989 22 975 20 828 36 339 7 998 23 740 58 871 50 604 47 838 5 652 8 966 61 16 38 112 53 903 45 412 46 273 40 968 82 986 48 293
51 311 29 188 65 187 8 465 97 340 54 359 32 969 47 686 38 825 16 319 79 589 85 533 44 737 83 70 23 481 7 703 26 904 92 765 82 131 48 753 88 471 41 308 62 525 87 570 28 687 4 815 50 61 59 829 3 622 5 779 64 692 22 809 76 579 46 910 86 166 37 182 31 755 94 299 35 645 40 235 74 574 98 325 89 641 55 763 19 513 6 819 20 848 0 438 77 552 58 794 80 814 49 707 10 688 99 272 66 521 30 346 71 958 69 204 39 732 63 623 1 184 13 100 57 182 81 476 84 558 14 566 18 262 67 830 12 803 25 720 36 350 33 855 72 502 73 778 15 865 27 156 93 576 2 65 95 873 96 188 56 713 78 791 43 249 11 817 53 36 75 758 60 524 34 867 61 707 24 428 21 761 17 223 90 864 91 839 52 596 68 455 9 634 70 649 45 705 42 268
38 160 99 495 77 447 16 806 5 157 92 340 97 15 1 956 41 752 85 531 58 800 78 150 64 782 56 433 12 929 14 759 18 415 8 969 31 314 79 977 27 450 28 769 88 975 9 329 43 5 81 961 7 833 53 289 2 613 91 668 25 203 73 580 32 958 69 919 23 230 63 980 72 719 44 670 30 890 0 943 62 310 4 654 55 905 34 488 40 251 6 269 15 329 95 914 60 100 35 685 96 271 93 583 51 245 17 376 57 970 89 927 84 801 49 310 70 587 94 4 22 753 20 937 50 55 26 90 74 432 76 433 3 190 65 804 13 801 39 948 33 611 42 449 46 69 68 405 36 736 54 398 87 389 75 333 61 982 98 701 82 248 45 679 10 142 24 411 21 321 47 677 59 351 37 231 83 89 52 553 48 68 29 477 90 148 80 166 11 113 67 235 86 394 66 356 19 970 71 875
90 229 75 514 72 936 86 487 23 194 36 629 18 665 2 315 29 70 4 623 93 27 1 76 41 302 80 603 69 220 91 223 54 355 79 349 27 729 33 636 17 240 40 887 7 722 92 1000 55 977 3 45 49 262 22 266 10 618 39 754 53 696 62 877 24 865 50 691 63 693 14 828 61 657 78 402 89 392 38 557 52 628 76 445 48 772 8 196 46 244 56 76 30 342 97 176 81 934 6 154 71 365 59 898 94 603 5 563 16 39 67 689 34 4 73 468 35 337 37 851 65 282 99 423 0 922 83 358 32 880 25 677 88 252 82 957 28 157 31 998 85 113 45 46 57 553 98 533 70 550 96 888 15 852 66 135 64 590 12 121 20 214 19 338 26 270 43 38 74 54 51 881 21 120 42 396 44 234 9 805 68 790 77 874 11 575 87 504 47 669 58 482 60 774 84 75 13 900 95 917
83 771 63 960 19 343 28 475 66 163 99 665 98 820 46 460 43 50 17 47 12 769 72 856 77 55 75 647 1 472 69 570 21 908 24 303 42 929 71 684 3 157 8 926 13 626 20 540 32 468 33 713 23 781 48 468 81 23 57 329 88 102 76 976 67 111 80 58 65 536 89 72 93 877 39 463 94 163 15 148 79 563 38 785 7 635 35 151 37 869 54 559 73 168 97 189 59 370 11 318 78 534 26 622 18 939 2 513 41 433 60 492 29 238 84 101 82 846 9 841 92 647 6 323 10 104 47 354 74 212 61 585 22 630 52 928 45 532 62 114 40 742 51 549 16 467 91 216 96 896 55 899 25 836 50 372 58 385 5 48 70 972 44 909 56 859 86 270 36 359 30 772 85 445 90 959 95 921 53 432 87 316 0 941 27 355 4 357 68 126 49 599 34 527 31 968 14 286 64 288
88 642 11 733 71 489 61 562 89 294 84 841 55 324 50 928 56 721 63 860 6 112 23 745 49 677 17 294 48 659 59 519 42 101 67 730 39 892 87 135 37 400 72 551 15 483 80 892 19 421 22 403 79 51 68 140 57 588 13 523 29 588 85 212 52 181 53 662 2 353 92 447 8 271 91 360 26 227 31 930 65 574 43 9 54 8 30 435 64 626 20 269 44 716 83 983 62 929 12 151 73 130 34 242 3 192 27 790 95 191 7 313 5 147 99 794 58 203 69 372 18 758 9 239 32 652 74 32 38 951 24 984 90 489 45 745 81 691 40 431 16 793 41 172 35 41 25 929 1 990 98 218 28 7 96 247 51 9 33 232 77 263 36 414 4 466 47 355 0 453 21 592 82 923 10 362 66 472 97 668 60 611 70 388 94 914 78 176 14 890 76 296 86 942 75 799 93 110 46 123
75 541 87 861 51 33 21 211 25 973 17 774 52 156 63 442 43 511 4 231 8 829 45 791 97 811 94 877 67 256 9 375 53 794 19 122 80 461 77 401 78 152 13 318 92 878 41 182 56 140 55 657 16 234 33 391 40 109 93 902 7 403 49 625 69 915 76 140 65 305 57 795 70 574 6 950 89 129 71 736 1 215 81 442 84 861 26 72 18 730 37 791 59 153 60 9 24 452 32 383 10 23 14 3 91 335 42 292 35 728 34 40 31 647 47 247 3 960 2 474 64 360 83 275 44 388 54 495 29 606 11 840 90 835 96 600 38 857 48 644 50 134 23 607 95 395 73 764 88 734 39 62 79 599 0 704 68 272 28 301 15 135 46 212 72 279 30 339 85 178 99 746 12 806 61 30 98 600 66 533 58 232 20 965 5 692 74 273 27 438 36 218 62 861 82 590 22 716 86 789
33 696 36 156 87 505 12 772 66 174 19 416 44 722 20 127 96 278 78 772 4 866 75 175 61 870 45 764 62 487 59 86 3 675 15 92 35 555 9 746 18 275 69 624 99 486 97 996 22 691 72 444 49 565 57 965 1 66 2 138 51 961 30 479 34 425 73 433 16 222 90 585 26 701 81 338 5 910 64 333 84 115 27 494 53 450 55 764 48 718 56 596 31 564 58 889 8 1000 40 63 68 356 37 170 17 419 52 691 89 293 91 946 88 603 67 880 28 243 83 20 13 354 29 943 82 668 60 787 0 23 70 9 7 864 46 724 43 748 63 39 65 574 14 357 25 610 79 532 10 956 11 511 47 595 32 591 74 170 21 870 39 476 23 605 50 332 93 49 76 357 41 467 86 307 77 949 95 646 24 489 54 246 42 260 38 744 71 322 94 258 98 834 6 438 92 15 80 371 85 24
74 6 55 563 96 430 5 154 58 207 65 17 25 933 56 4 8 256 30 298 4 533 31 1 43 467 10 195 71 176 18 707 59 773 11 660 21 34 85 463 41 82 19 675 90 418 27 903 47 193 28 302 42 223 75 179 52 154 70 63 67 396 53 530 36 400 24 681 61 217 89 26 63 895 77 169 81 360 91 287 34 154 68 705 49 537 40 800 79 721 20 854 50 234 66 549 92 406 60 152 3 807 1 652 12 218 14 178 78 642 86 83 9 185 23 495 17 127 93 768 46 591 84 221 94 574 22 93 48 685 7 94 16 573 32 687 62 804 95 1000 38 922 44 605 88 341 57 719 29 194 73 893 13 50 76 1000 2 969 98 98 37 21 39 830 26 710 69 482 51 939 6 914 80 514 97 924 72 228 99 627 64 533 45 95 54 809 15 485 33 37 82 365 0 234 83 149 35 813 87 974
39 44 52 858 50 246 9 865 92 188 62 88 64 140 7 621 93 931 97 71 31 79 11 862 20 45 44 536 87 923 35 75 26 711 61 623 98 967 72 140 51 597 63 75 60 351 84 994 18 933 2 827 77 438 34 934 68 235 78 35 37 596 53 371 32 642 76 988 71 896 21 183 56 732 94 137 83 402 58 84 96 902 42 29 79 240 47 438 75 667 29 418 89 210 38 981 65 860 19 741 85 76 90 801 66 928 74 374 10 64 70 989 73 286 14 739 95 325 54 373 40 948 36 379 59 984 80 169 24 74 1 464 88 629 91 964 15 609 67 126 4 954 25 350 82 905 55 288 45 808 13 900 27 659 0 481 17 119 22 458 30 276 99 560 8 933 69 311 16 411 57 181 28 363 43 878 81 952 23 929 46 973 41 557 5 152 48 786 12 763 86 694 6 145 33 683 49 512 3 3
30 966 51 186 52 478 82 110 78 343 80 282 9 596 57 30 25 473 39 153 50 550 77 670 43 101 34 908 7 703 6 552 87 528 36 991 55 614 66 911 27 583 2 177 58 866 42 658 71 580 16 555 61 130 21 508 73 913 1 393 62 198 64 960 0 432 56 177 96 628 10 201 40 380 83 177 44 264 32 64 92 840 76 893 53 811 23 143 29 770 35 230 13 38 74 146 45 348 33 534 17 899 47 813 91 335 63 863 86 336 49 520 98 371 48 211 38 105 8 40 81 216 4 278 75 466 28 783 46 298 24 120 26 790 19 627 14 501 12 503 93 614 90 796 60 53 59 466 65 97 84 287 70 807 89 536 67 676 18 384 5 770 72 214 85 127 68 212 37 220 15 303 22 316 41 132 3 51 31 213 20 412 11 245 88 880 97 326 54 160 79 981 94 465 69 603 99 993 95 744
61 412 97 874 20 436 62 344 77 451 59 715 52 166 35 27 24 577 82 591 55 815 22 870 98 207 41 372 29 438 72 736 58 419 80 405 79 562 28 1 13 269 12 662 34 575 1 281 6 999 88 158 93 861 32 901 37 545 96 413 31 841 65 244 44 159 84 813 21 318 25 775 75 351 95 893 40 484 71 903 74 114 81 839 99 195 8 321 63 983 9 499 89 244 83 580 33 302 57 837 49 380 46 627 53 680 38 594 87 942 19 214 66 728 56 432 86 188 60 619 11 430 70 979 64 250 73 2 45 744 54 179 51 879 18 638 5 957 17 195 27 112 47 623 50 232 7 157 42 363 94 52 0 813 23 176 76 277 26 557 2 827 30 403 67 16 92 7 3 390 85 972 14 869 16 449 36 256 10 569 90 194 91 316 39 667 78 960 15 440 43 967 4 981 48 658 69 571 68 656
84 769 27 498 78 63 7 686 64 518 17 883 68 419 83 459 94 654 38 199 0 229 43 687 4 453 25 452 18 18 5 568 37 900 19 272 56 184 11 838 24 241 79 494 6 386 34 18 81 709 98 889 14 487 32 135 52 73 82 77 35 431 30 81 99 902 96 357 31 555 73 625 75 16 36 902 42 64 51 482 60 574 45 3 95 848 47 30 23 800 58 618 76 949 41 858 77 213 3 3 57 514 93 857 1 833 61 801 50 896 80 947 13 559 88 497 92 554 10 46 21 480 63 496 55 30 74 805 12 216 53 449 39 289 66 36 49 338 71 835 69 293 28 118 16 512 89 704 59 697 97 934 2 649 44 66 40 805 29 369 70 598 48 929 20 729 22 413 90 98 8 488 72 817 9 707 15 942 67 261 46 447 54 959 65 647 85 646 62 397 91 832 33 525 26 737 86 261 87 155
27 512 89 628 73 287 91 618 96 897 5 844 50 726 43 242 11 194 94 417 80 239 65 282 14 651 64 117 97 167 13 183 56 274 76 565 86 497 41 781 57 574 98 576 1 600 29 887 82 768 39 157 10 359 83 511 62 959 58 618 32 651 67 170 19 911 22 79 81 57 28 682 87 92 16 856 40 313 23 31 44 201 72 705 25 430 36 176 38 63 95 860 66 169 51 411 79 652 34 182 99 594 52 44 93 363 71 95 77 931 60 914 20 185 24 56 17 96 92 181 84 11 37 439 49 254 3 908 30 969 68 526 6 231 59 987 42 631 75 82 18 960 31 305 48 800 7 847 12 415 54 719 8 455 2 249 55 580 74 589 88 468 53 813 26 690 46 711 35 544 85 806 15 882 33 892 61 349 63 947 21 413 45 711 90 548 4 925 69 636 78 430 47 580 9 999 0 542 70 464
79 644 41 614 31 509 59 924 57 133 43 672 12 173 70 380 40 151 2 273 50 938 22 824 48 23 35 944 7 877 83 47 6 505 55 864 27 922 49 241 86 120 15 410 69 977 89 968 5 575 56 640 32 824 33 52 64 35 60 772 62 857 10 805 45 655 1 623 78 661 87 83 67 467 91 510 23 765 24 650 95 75 37 143 65 960 85 514 0 671 34 889 21 974 51 826 8 660 75 113 90 999 66 140 28 694 80 945 14 873 26 588 38 544 73 819 97 77 19 402 88 474 36 675 20 565 13 127 30 405 53 938 47 540 46 83 39 863 84 471 72 521 96 701 42 238 16 920 92 170 44 701 93 938 82 518 63 897 17 307 3 75 74 470 58 333 94 642 81 395 68 860 11 232 4 751 25 298 98 410 77 792 18 667 29 349 52 327 99 557 54 856 76 794 71 282 9 862 61 649
11 187 97 397 42 640 71 961 41 292 50 719 59 172 78 261 3 443 21 818 47 539 52 838 17 731 83 347 87 872 57 639 95 268 80 279 98 307 15 125 81 570 60 498 13 646 25 988 44 856 0 491 74 45 20 374 66 154 27 580 54 735 1 70 72 748 84 566 2 587 62 363 14 435 56 921 91 665 89 960 30 709 99 656 40 671 77 288 12 423 9 475 34 492 65 231 63 419 64 278 23 140 94 59 88 572 37 863 16 1 68 169 36 48 53 997 79 202 85 284 93 288 24 628 55 819 4 185 58 447 38 940 48 800 33 158 35 669 8 369 6 271 82 737 43 791 61 390 76 433 90 20 10 292 49 771 31 157 7 949 73 814 39 197 5 978 67 348 29 211 69 460 70 22 26 406 75 784 18 600 45 519 86 143 19 249 51 548 32 133 22 892 92 783 46 181 28 195 96 406
85 662 33 868 36 520 86 403 40 306 62 663 45 254 44 718 91 998 81 174 94 415 23 903 47 336 61 488 4 510 57 493 27 628 46 742 52 753 24 815 34 476 43 63 70 345 14 354 19 121 76 955 87 803 8 972 80 792 48 84 97 375 22 552 68 484 1 502 92 826 41 795 30 523 77 815 9 578 72 275 67 576 93 896 99 557 13 903 26 669 71 868 74 326 17 880 64 595 2 600 66 974 73 439 16 392 10 352 65 139 50 225 5 651 28 371 49 95 20 445 51 134 78 772 0 360 7 743 12 872 32 826 88 615 59 460 56 687 42 609 90 335 63 765 96 943 98 55 79 877 58 921 11 969 75 523 39 142 82 331 25 643 55 391 89 769 29 707 53 624 54 814 35 145 95 656 31 724 37 656 18 639 83 171 6 701 3 155 60 491 84 999 38 169 15 68 69 684 21 860
74 681 25 739 30 804 71 250 91 559 6 284 2 417 80 995 99 113 73 274 89 121 37 474 34 353 83 638 84 885 54 607 64 560 94 645 58 8 35 876 45 199 39 623 28 581 82 402 67 898 23 708 13 667 81 884 93 113 22 961 85 126 7 213 51 460 69 1000 66 850 79 606 29 19 92 702 50 46 95 823 87 159 36 677 61 147 10 871 65 849 3 522 72 512 41 423 27 668 14 993 15 636 55 752 44 129 4 964 19 446 26 869 88 624 53 651 18 60 0 267 78 77 60 173 70 415 63 44 48 7 33 76 57 399 16 475 59 696 5 423 47 448 77 43 31 561 49 544 21 241 32 280 46 494 38 342 98 364 97 838 76 785 8 230 96 7 52 616 9 750 20 890 24 471 11 417 62 226 43 267 68 867 75 231 12 929 56 19 1 484 40 781 90 747 86 811 17 511 42 367
99 138 19 371 59 843 32 656 88 530 74 240 90 590 57 968 82 517 69 359 37 319 39 194 89 474 49 624 15 231 62 609 52 145 65 494 71 522 64 690 72 326 83 450 41 827 84 836 95 976 98 887 31 897 96 348 3 501 92 89 66 564 94 53 79 796 70 943 97 851 5 397 85 502 25 967 35 62 55 611 47 185 13 72 0 763 4 869 78 371 24 475 58 656 27 774 9 336 53 3 93 723 33 547 11 551 73 499 17 729 81 270 8 135 42 478 68 9 26 812 23 954 29 738 40 949 36 282 18 699 7 70 16 396 75 877 14 409 80 19 43 574 77 382 44 728 1 526 50 846 86 412 6 64 67 467 20 821 45 899 38 388 87 813 28 552 2 130 21 218 48 962 91 440 60 202 61 50 54 572 56 290 34 843 12 180 76 802 63 131 10 273 30 42 22 621 51 274 46 19
38 47 84 550 4 178 54 148 98 692 53 941 70 442 60 442 10 717 49 852 11 706 17 292 6 68 3 418 7 636 71 281 64 777 37 691 67 573 47 339 30 156 5 444 68 159 0 643 34 465 56 949 13 12 9 46 69 951 80 16 18 465 36 412 94 309 92 949 29 764 82 497 44 49 19 424 81 668 74 877 66 599 57 74 33 692 23 134 61 930 62 515 45 971 31 285 73 410 59 218 78 619 85 206 97 922 99 275 76 155 22 456 89 284 93 615 32 956 96 773 63 228 21 474 12 52 50 868 51 398 65 509 77 138 25 650 79 92 35 123 72 464 1 183 43 40 91 577 8 942 24 508 28 475 87 855 55 304 14 834 58 847 41 699 27 478 39 53 90 271 40 796 20 868 26 312 75 649 83 212 52 29 48 202 46 501 2 183 42 833 86 271 16 725 95 448 15 704 88 953
35 73 23 291 11 666 92 237 44 22 64 829 86 260 5 378 9 802 45 663 0 289 19 955 98 158 21 954 34 347 84 46 70 832 28 580 53 484 47 629 62 381 78 424 30 702 25 682 51 599 50 932 22 586 17 560 31 976 71 244 49 761 15 508 56 340 18 196 65 501 79 914 24 948 8 866 67 483 33 540 40 692 55 978 3 872 72 6 38 650 95 947 94 405 99 244 81 73 73 735 57 272 48 956 96 610 54 935 52 744 75 680 76 910 4 885 69 501 77 244 2 203 29 195 74 993 26 487 80 864 63 297 88 39 20 60 58 158 93 364 1 767 10 447 61 525 59 282 7 34 46 901 12 624 13 306 43 568 42 492 27 22 32 367 16 756 39 921 85 638 68 526 14 409 87 17 83 86 66 765 90 924 82 231 91 960 37 115 97 637 89 228 36 154 6 623 41 891 60 61
13 464 44 808 20 522 73 782 37 808 7 211 56 764 31 540 34 762 38 931 32 225 29 753 40 298 90 515 82 44 23 888 36 75 24 247 25 349 48 592 86 674 55 609 98 956 83 229 21 548 49 607 89 600 63 625 27 725 80 593 3 868 66 338 30 182 42 832 52 419 76 670 50 786 8 922 47 264 81 473 16 21 28 290 75 556 39 479 64 546 96 597 67 796 54 197 84 399 71 503 14 510 61 177 6 503 68 372 69 849 9 18 88 348 58 890 51 671 87 745 17 254 70 915 62 64 97 199 57 837 15 793 46 99 4 521 12 231 22 58 33 403 26 567 91 286 85 747 77 668 59 650 99 697 93 577 19 880 45 219 18 85 78 619 43 483 10 1000 35 880 60 10 94 543 65 217 5 723 79 146 0 213 1 169 41 177 2 467 92 713 74 848 11 359 72 144 95 376 53 93
61 738 20 848 99 857 85 105 1 800 51 859 62 133 0 735 23 540 43 300 12 244 70 351 32 450 52 309 93 461 34 281 64 954 55 289 6 938 68 335 13 612 78 994 10 62 9 548 36 81 94 298 86 188 44 520 75 202 42 807 8 605 67 253 95 320 31 336 63 381 26 892 35 255 33 716 72 875 97 264 80 103 37 938 76 252 5 821 98 536 82 586 60 610 49 193 19 185 15 170 50 206 29 384 79 933 57 30 48 559 71 654 2 492 39 927 65 181 7 68 17 521 11 419 66 367 24 422 59 557 74 261 21 725 53 948 4 487 47 611 88 515 40 852 38 342 87 670 58 643 83 728 18 245 90 31 45 46 30 843 14 977 89 604 41 230 25 295 73 482 28 73 81 667 69 59 27 499 16 44 3 664 56 616 96 48 92 33 46 793 22 426 54 876 91 908 84 892 77 44
78 756 86 28 99 121 64 708 23 124 48 956 42 423 46 958 67 155 57 30 37 732 96 684 50 181 89 577 97 976 9 554 29 293 90 601 94 47 24 303 73 141 87 677 77 873 20 776 76 36 30 107 18 440 17 511 79 562 4 8 62 469 31 593 81 227 10 676 34 656 28 494 25 37 36 393 39 794 32 265 21 408 40 389 16 776 38 814 52 650 66 637 13 814 44 867 60 340 0 889 63 158 91 639 14 748 59 607 74 292 7 472 35 407 75 783 68 807 22 689 2 187 43 557 12 774 41 912 53 214 27 309 93 892 88 189 33 327 70 145 5 841 65 886 55 167 61 718 26 639 92 895 49 955 1 853 47 302 58 167 82 849 11 565 80 260 72 78 98 269 84 229 51 309 71 435 54 463 69 495 95 514 85 666 6 658 19 392 3 409 15 298 56 803 83 189 45 313 8 941
87 468 41 215 23 257 70 784 17 492 74 383 7 964 75 250 69 621 47 828 29 858 40 298 22 314 86 945 2 206 9 441 79 267 8 788 67 647 61 606 73 902 26 761 21 310 59 992 6 452 35 141 72 531 48 902 54 877 88 382 27 188 68 419 92 169 13 816 1 812 46 957 4 444 77 578 44 803 71 988 51 228 52 455 57 655 32 920 98 658 85 537 36 71 62 339 34 963 28 704 20 400 81 909 25 642 11 359 90 198 66 310 55 868 99 303 82 233 58 119 14 760 63 109 65 929 60 65 38 193 15 631 10 175 3 23 37 649 91 669 93 761 96 72 84 747 83 242 16 482 33 564 76 205 30 145 78 876 80 584 95 121 89 100 64 370 42 412 31 710 0 575 56 639 97 129 45 952 49 987 43 93 94 704 53 328 18 711 24 323 12 990 5 241 50 417 19 766 39 691
76 697 40 658 72 50 69 186 82 735 21 392 91 37 99 851 85 344 68 509 28 256 65 532 34 88 29 708 17 19 15 438 36 583 39 60 83 572 11 219 97 601 77 252 52 684 50 310 19 138 90 470 95 54 3 163 66 21 8 497 27 68 14 45 70 103 24 623 98 1000 92 958 16 940 49 389 96 908 80 913 2 157 37 769 42 519 4 131 26 109 10 45 53 69 38 360 60 487 55 233 22 865 31 658 33 942 46 575 89 2 58 381 12 208 78 528 94 391 43 310 13 488 1 596 45 223 86 57 57 694 18 167 56 433 51 905 75 358 62 983 35 109 25 162 0 346 67 465 84 838 20 626 47 900 7 427 32 421 79 822 64 667 44 604 63 179 61 314 54 825 9 920 93 442 30 936 6 880 74 72 71 513 23 346 41 95 87 382 59 778 48 34 5 165 73 893 81 649 88 638
97 576 25 151 3 811 73 137 16 353 77 193 45 400 92 908 64 200 61 961 46 375 67 812 62 448 37 608 11 365 88 861 10 55 52 58 28 762 96 845 86 437 18 265 5 360 58 859 23 926 27 769 17 72 48 69 15 797 38 663 7 571 4 721 44 102 21 699 14 826 53 531 90 952 50 669 54 530 40 214 24 942 49 916 66 751 99 166 32 369 13 624 47 580 41 9 63 692 26 73 89 341 39 502 55 987 19 441 72 713 34 845 85 360 12 404 71 23 35 646 33 419 8 48 2 643 70 142 83 926 69 71 1 397 74 996 93 866 60 985 82 823 79 834 91 226 22 175 57 81 78 511 36 122 6 682 75 467 20 897 65 667 87 410 31 502 9 888 76 166 95 803 42 255 81 541 59 626 56 305 51 705 0 841 80 828 29 628 84 102 94 322 98 522 30 974 43 738 68 648
74 372 6 921 76 548 90 582 40 135 0 15 14 345 9 996 54 687 92 857 1 223 46 242 72 945 34 992 12 363 31 734 95 802 57 226 66 815 41 342 94 767 25 172 26 227 75 274 65 267 17 191 10 55 11 88 45 38 59 157 22 467 50 315 28 472 96 562 81 116 83 270 49 842 20 23 86 75 97 457 19 956 30 81 85 82 36 878 33 825 32 536 24 734 64 422 80 236 52 964 87 124 84 877 71 965 5 970 60 938 18 412 53 547 55 124 38 603 69 541 21 224 68 287 61 149 82 816 51 996 63 910 88 875 15 292 91 311 58 228 8 354 70 778 27 630 4 406 35 523 99 235 44 664 7 158 48 92 62 282 42 934 77 516 3 627 73 684 93 158 29 279 78 904 23 572 89 283 37 545 43 453 56 995 2 290 79 57 16 732 39 524 13 434 98 402 47 398 67 934
95 345 53 481 54 540 20 578 64 952 50 732 16 587 44 909 69 682 29 597 79 305 36 687 22 486 35 110 84 46 89 473 23 134 63 294 87 210 73 974 46 348 90 137 88 409 6 944 98 408 48 614 13 253 25 955 72 296 30 586 59 960 11 311 9 13 12 699 40 523 19 503 92 829 18 639 66 800 10 462 14 907 96 498 70 481 24 433 85 479 93 53 94 300 27 391 61 107 8 524 51 60 3 142 91 587 49 432 65 652 62 151 68 199 86 275 39 402 34 289 33 793 77 531 7 277 2 259 47 750 81 653 52 717 56 483 0 35 17 331 42 982 83 36 4 654 75 416 99 928 58 372 80 93 71 343 60 574 26 635 28 214 82 428 32 625 15 415 97 141 74 522 43 57 1 581 55 203 67 396 76 399 31 626 45 801 38 103 21 154 5 879 57 209 41 972 78 636 37 491
85 549 15 276 36 648 12 530 69 567 73 659 62 122 94 931 80 708 72 495 67 699 39 608 35 870 50 938 51 943 99 990 86 436 41 139 42 437 34 700 1 48 22 524 66 562 19 873 84 213 3 204 89 850 63 302 10 898 77 636 79 389 52 250 96 520 97 478 29 834 68 300 5 788 76 265 24 899 16 587 11 817 64 281 28 676 30 826 74 509 54 740 17 793 49 535 90 398 53 111 14 987 0 802 57 81 92 583 40 822 88 259 46 983 56 68 43 474 27 412 9 973 70 144 83 876 21 46 7 774 58 925 95 985 75 615 37 847 31 323 2 598 71 168 8 766 23 41 32 567 65 21 55 760 6 723 25 682 20 686 13 598 78 426 45 895 61 627 87 571 4 818 59 351 38 940 44 205 18 621 82 277 60 214 33 653 26 124 48 709 81 713 47 357 98 373 93 24 91 326
7 285 2 928 81 673 85 518 51 401 82 139 6 183 30 342 77 147 20 854 29 576 91 359 80 344 53 433 76 158 22 185 60 666 71 713 27 24 12 415 31 2 79 489 65 328 95 838 48 311 13 797 39 100 15 80 33 95 47 474 44 843 52 877 90 993 75 57 37 174 3 585 72 941 14 867 8 425 0 696 92 321 17 855 4 909 94 293 88 584 23 702 69 963 5 538 57 105 59 951 84 511 54 154 63 154 32 142 24 494 1 922 78 70 46 455 87 861 98 775 40 714 61 312 28 863 64 193 67 336 43 309 41 835 11 924 83 294 45 621 55 728 34 599 50 831 99 714 96 462 18 117 58 579 16 806 21 875 19 473 73 917 93 368 74 974 56 727 35 713 25 614 62 395 38 438 86 728 9 981 97 907 26 649 70 569 66 859 42 768 10 68 49 886 36 750 89 674 68 980
60 72 44 637 14 265 66 815 20 416 28 548 96 815 68 51 91 500 27 573 39 937 4 899 64 345 49 817 10 626 55 339 67 659 88 359 70 724 85 188 13 238 19 739 76 468 40 107 46 816 73 968 7 960 80 92 75 638 50 376 21 960 0 613 78 984 32 887 89 255 16 389 90 377 99 800 26 548 98 203 11 150 52 71 79 577 8 674 5 227 23 966 82 375 74 330 93 292 29 811 77 476 92 298 25 879 97 911 24 851 1 753 33 132 65 393 17 254 15 773 54 661 41 936 34 697 69 35 53 520 84 407 30 566 36 988 45 990 47 283 35 305 31 136 12 799 37 793 62 136 43 156 22 132 38 658 48 673 61 15 83 737 94 600 42 960 3 699 81 565 18 378 86 971 63 351 57 935 2 59 51 811 72 137 59 647 6 649 71 465 56 65 95 838 58 914 9 131 87 584
34 939 54 665 0 322 23 863 39 946 37 621 81 841 11 885 82 723 25 858 95 332 7 448 64 477 3 65 30 955 86 924 14 253 93 882 28 385 8 345 69 631 29 243 65 733 61 486 50 63 58 816 24 972 59 852 47 525 44 258 56 817 92 574 74 331 79 797 51 579 35 164 70 500 36 520 46 297 67 95 76 922 31 561 16 964 40 31 41 284 89 121 80 353 33 360 55 90 43 667 84 969 91 338 53 703 48 107 1 599 66 783 15 506 88 913 17 534 22 728 98 209 85 580 21 245 38 569 87 954 45 731 63 176 99 331 73 591 94 599 57 995 42 856 90 486 18 236 12 149 13 833 97 898 27 438 78 63 32 923 20 353 77 745 2 736 83 952 9 419 26 992 75 246 49 89 52 300 19 55 96 99 62 657 71 406 6 780 5 762 72 405 4 246 68 984 10 812 60 128
84 280 74 316 41 763 83 731 85 802 89 878 36 227 35 569 97 859 56 139 78 520 10 617 44 598 8 542 23 368 98 117 57 743 4 631 64 205 32 575 30 296 40 175 6 199 34 930 69 560 24 615 60 828 39 526 82 313 17 544 20 365 62 750 27 68 25 701 31 646 16 588 7 84 75 708 15 817 87 581 14 851 79 396 3 577 28 438 5 261 59 337 52 542 61 213 18 855 37 242 95 81 19 341 1 219 73 564 68 613 67 105 22 915 66 183 80 392 45 937 92 912 58 14 71 453 13 426 9 406 0 60 99 240 21 304 96 493 38 962 49 373 65 719 26 327 91 141 76 405 94 55 29 161 11 660 51 541 70 294 50 344 55 23 2 181 54 927 63 25 81 314 42 738 88 888 12 340 43 505 46 785 77 585 53 478 48 150 47 697 72 128 90 90 86 719 93 123 33 186
7 260 45 786 0 937 85 100 81 218 35 146 13 608 61 15 95 934 11 787 46 139 96 682 68 428 82 48 89 437 28 290 16 285 27 183 20 427 47 860 86 686 57 546 4 612 73 554 58 520 2 54 12 837 8 220 72 60 19 824 23 325 67 534 33 427 39 939 14 754 3 192 80 407 98 94 56 111 21 363 15 74 69 259 22 67 6 886 59 321 34 979 31 638 64 456 55 700 30 756 38 938 65 497 43 933 18 212 97 692 66 689 37 66 53 527 78 670 84 682 70 193 63 941 36 474 49 217 54 943 26 175 62 437 75 342 88 644 44 727 60 661 79 206 91 247 87 775 1 624 41 126 94 378 50 642 99 187 74 184 40 281 32 343 48 956 83 730 76 573 77 509 42 517 24 489 10 303 9 264 71 958 17 397 25 91 92 728 93 685 51 494 90 331 5 34 29 516 52 420
80 84 50 48 17 591 19 100 23 818 43 828 70 656 96 950 34 219 22 139 68 993 75 939 37 258 0 756 45 661 65 164 8 2 97 311 67 948 48 918 94 148 26 730 95 218 57 74 92 928 1 335 46 82 64 41 40 460 84 841 69 316 41 4 47 996 35 533 5 712 12 497 91 814 72 358 78 125 20 209 56 696 89 49 58 11 10 999 30 817 52 519 79 681 2 67 3 928 16 352 73 180 63 300 15 301 62 996 66 605 88 45 28 466 98 820 18 702 13 390 60 782 42 576 32 209 87 803 7 502 77 290 44 300 39 433 49 224 29 440 53 356 82 845 76 237 99 399 38 85 4 55 21 698 6 434 81 932 33 427 59 380 31 178 74 250 90 72 85 765 71 200 93 845 61 177 14 543 55 477 83 492 11 754 25 724 86 482 54 486 36 637 24 8 9 572 27 736 51 209
86 556 13 55 73 930 37 676 14 927 63 739 75 36 95 343 99 794 32 60 62 506 10 80 74 361 19 803 21 105 57 973 51 617 69 962 70 261 94 188 25 899 82 813 93 233 59 615 6 963 33 28 66 25 38 629 45 789 30 589 31 415 4 140 35 965 2 534 97 777 89 578 15 17 50 24 92 395 78 988 76 189 18 943 22 983 17 309 55 530 83 901 46 621 48 335 71 941 58 735 61 440 11 136 64 592 34 152 7 255 60 580 41 975 24 713 47 397 5 560 72 969 84 866 40 966 28 951 49 704 90 441 81 638 87 445 26 583 12 905 68 743 44 752 53 503 8 471 79 142 16 759 88 941 98 294 23 131 29 923 96 308 65 554 56 60 0 898 80 123 36 249 91 733 52 650 77 43 39 878 54 293 27 554 3 720 67 175 20 960 43 108 42 137 85 430 9 293 1 175
52 93 98 780 71 283 72 178 69 83 9 81 25 213 61 114 83 854 10 809 45 655 22 572 81 723 18 624 56 579 95 62 68 137 92 102 66 877 49 343 28 380 0 710 86 695 14 855 47 494 7 488 11 593 96 873 54 427 27 822 3 761 85 974 12 583 30 700 41 484 5 11 23 502 31 832 42 350 26 610 21 87 73 649 29 123 74 214 79 166 93 597 97 914 34 447 89 701 77 602 90 187 53 582 62 110 39 846 70 533 60 883 20 479 64 457 57 494 51 162 35 331 16 344 36 856 55 971 59 97 58 285 84 788 67 561 46 843 80 881 88 414 87 554 8 85 15 740 91 125 50 813 48 136 99 796 43 221 13 107 24 890 4 569 75 427 1 147 19 12 78 225 65 620 32 209 76 32 33 783 38 739 94 9 44 124 63 349 40 349 82 933 37 383 17 443 2 210 6 327
38 591 39 784 48 34 67 512 5 589 17 813 47 993 51 38 99 430 61 785 19 601 31 540 35 62 21 263 79 650 64 595 0 723 68 948 46 369 45 630 72 92 85 884 70 178 77 500 71 692 32 20 12 435 80 863 74 390 94 906 54 639 1 385 2 182 30 696 23 500 27 718 42 74 29 344 56 2 34 492 86 932 90 473 92 80 88 151 16 837 43 456 4 780 28 857 57 567 22 810 49 662 3 566 20 814 84 629 75 849 13 758 7 173 93 407 26 816 24 636 10 889 6 518 83 873 9 235 97 580 65 534 55 361 8 865 60 616 52 9 33 564 98 571 44 45 89 912 37 54 59 103 81 953 50 280 58 467 11 313 15 619 53 824 78 872 18 333 36 4 87 367 40 228 69 291 63 403 25 922 62 478 82 833 14 492 41 931 66 932 95 626 73 572 91 661 76 253 96 836
12 355 9 395 16 236 39 343 46 14 55 745 65 305 4 290 17 656 62 43 24 342 28 655 72 868 2 545 64 603 19 559 3 890 82 492 84 30 85 48 5 339 0 610 33 394 73 594 31 275 45 461 53 923 70 841 58 963 81 666 13 500 40 333 32 735 21 348 54 125 30 109 76 602 6 537 78 636 48 530 59 836 14 413 29 286 7 760 88 198 23 34 77 242 42 527 56 458 74 137 43 747 47 232 61 737 22 690 89 400 44 322 18 482 8 704 34 610 86 445 92 500 75 664 51 585 52 206 97 401 38 751 1 651 90 816 10 831 35 803 68 923 49 996 67 411 20 682 95 409 36 759 83 820 27 791 60 411 69 90 94 897 71 451 41 320 79 887 50 761 80 127 11 733 93 823 26 558 66 848 91 822 96 248 25 572 57 563 63 690 99 516 15 571 87 760 37 411 98 861
13 366 48 628 51 897 14 404 85 864 18 342 37 691 65 120 6 995 54 859 97 921 96 788 62 132 46 236 9 768 89 722 49 254 60 805 20 707 31 227 29 665 12 913 91 618 0 200 4 47 63 577 5 466 24 946 75 19 19 251 42 153 79 502 22 270 25 983 73 635 70 189 1 855 52 981 86 78 8 336 74 622 36 202 56 871 93 424 98 870 84 130 68 200 88 459 34 181 95 391 94 222 44 763 99 241 78 983 39 538 16 680 80 544 41 508 27 564 10 758 35 764 61 884 33 391 90 961 87 97 43 169 71 374 50 861 59 164 32 955 47 153 55 690 58 643 76 713 21 611 53 740 3 339 15 543 92 963 11 544 66 729 82 273 38 708 2 795 83 385 26 902 30 963 64 605 17 484 40 696 28 942 57 690 69 482 45 791 77 548 23 369 72 412 81 829 67 196 7 518
87 940 80 28 90 533 24 210 34 603 51 140 56 183 57 706 52 943 31 905 72 989 92 853 3 400 42 241 35 184 33 222 86 525 22 74 88 73 9 626 41 623 15 570 81 154 55 403 32 97 30 712 25 17 19 219 69 194 14 920 23 530 66 197 21 986 82 733 84 80 7 404 37 629 76 534 78 400 18 511 11 254 17 498 10 43 79 868 50 531 95 120 97 525 64 505 46 921 59 784 68 990 5 507 16 324 12 557 77 597 63 165 73 749 62 404 85 172 53 962 48 713 27 309 65 332 29 253 8 297 60 48 54 670 45 253 20 963 58 972 93 826 75 167 61 925 91 304 99 936 38 219 89 689 94 572 13 497 1 473 6 665 96 802 0 233 47 300 74 360 70 422 4 571 2 132 36 579 83 661 39 536 44 938 71 50 26 793 43 318 98 52 40 399 67 802 28 354 49 560
48 266 81 961 82 961 35 213 22 878 11 198 95 408 36 509 19 668 26 489 17 222 58 31 42 834 51 925 52 211 75 810 76 279 15 497 37 104 43 819 47 69 70 208 60 890 0 623 9 284 69 408 80 292 16 748 83 575 6 799 99 264 92 801 96 430 49 602 33 281 91 879 78 183 18 743 50 680 57 87 64 417 8 898 97 778 59 202 79 710 21 205 32 578 62 152 53 652 93 577 3 544 77 928 54 857 40 145 73 717 27 262 71 721 20 845 44 410 46 434 7 382 89 556 45 844 55 277 14 738 29 546 34 662 98 743 41 499 31 49 68 372 25 644 24 339 84 68 2 39 4 53 30 867 66 943 94 161 72 194 28 596 63 290 85 503 67 709 88 26 74 612 39 302 65 705 1 790 56 756 38 299 86 858 12 742 90 763 5 124 23 279 61 123 13 598 87 124 10 730
52 94 37 751 9 279 45 344 73 639 0 874 98 482 25 251 88 92 24 189 72 669 29 500 40 355 20 961 96 329 33 702 93 716 12 718 13 392 17 879 49 46 39 882 43 469 89 487 8 636 5 474 21 17 95 987 18 540 55 873 32 719 74 619 22 364 85 637 16 573 44 599 94 865 99 665 62 647 36 985 30 989 84 605 56 113 57 803 76 492 10 594 4 577 34 113 2 668 3 441 91 807 71 321 35 14 70 107 61 163 50 871 59 245 54 307 26 673 53 845 87 794 66 952 27 866 48 352 75 346 83 527 78 378 80 21 14 844 82 37 11 850 31 386 1 779 46 177 63 58 42 978 58 52 77 872 97 13 7 384 41 612 65 522 15 152 90 301 81 554 38 170 19 560 92 44 68 740 64 619 86 791 67 74 47 297 28 830 60 243 51 611 69 434 6 200 79 139 23 855
36 414 26 752 32 263 73 324 52 64 61 999 92 643 43 845 58 959 17 351 5 255 34 248 63 434 24 254 38 342 72 838 71 173 31 900 55 665 0 403 45 901 2 103 21 40 64 493 84 460 57 272 30 876 62 681 40 914 19 638 75 532 23 456 91 128 1 41 15 594 56 105 35 394 87 793 70 728 59 233 7 384 4 893 77 956 76 957 3 401 96 903 10 14 60 576 80 53 48 564 82 706 6 808 41 660 12 345 79 503 78 890 16 784 9 906 74 979 90 102 98 525 81 436 97 168 18 845 27 993 11 570 14 374 86 846 83 603 54 317 68 518 51 753 29 780 95 467 50 921 67 355 42 700 39 466 65 619 28 640 8 11 37 39 85 703 88 206 69 118 89 471 25 760 66 757 46 465 47 126 53 98 22 541 20 599 44 814 93 843 33 601 49 707 13 743 99 609 94 47
94 193 35 749 20 784 13 897 46 455 24 616 44 920 27 597 89 105 23 684 83 641 8 856 59 302 99 96 28 661 74 434 65 317 25 148 53 352 45 867 61 867 81 987 14 6 19 948 77 180 95 336 93 465 10 536 4 114 57 197 6 677 21 184 33 783 66 903 70 851 47 253 38 404 40 981 64 582 86 177 32 236 75 623 96 389 43 559 26 640 68 748 52 333 97 241 58 959 56 859 73 987 42 455 3 697 2 355 85 795 92 197 48 768 18 110 16 343 7 654 39 860 1 856 84 192 49 212 82 714 37 941 90 714 87 818 31 632 41 33 67 679 80 17 88 303 50 361 36 187 12 286 69 597 79 230 71 46 11 244 78 518 34 306 51 131 62 710 15 47 54 539 60 117 17 613 72 695 91 868 5 801 76 55 29 259 30 483 9 276 98 441 0 964 22 749 55 809 63 59
16 486 97 621 55 303 86 633 1 216 48 804 66 861 82 51 17 403 22 227 73 603 3 602 88 600 8 124 72 127 92 514 26 11 96 646 74 40 67 111 20 70 54 526 44 634 12 552 75 139 53 146 35 278 98 201 19 922 87 866 95 141 99 500 38 75 46 432 4 978 9 127 14 233 13 502 76 393 61 929 56 452 10 382 62 600 81 421 37 105 64 268 50 200 85 33 69 231 63 464 36 287 93 497 59 112 77 752 68 174 70 748 34 658 41 235 31 258 51 297 52 825 40 72 49 889 24 818 0 347 80 156 90 659 5 125 94 912 6 482 71 27 78 212 47 652 33 868 84 368 32 475 29 867 58 128 39 116 15 774 23 439 30 262 89 688 57 213 60 1 79 294 27 322 83 72 45 322 28 327 65 428 18 308 11 636 7 890 2 730 21 160 42 714 91 965 43 672 25 617
75 248 80 3 8 206 32 648 90 409 24 481 91 433 29 310 13 763 16 355 5 446 20 974 98 393 45 812 23 526 59 304 27 469 67 149 30 593 97 326 39 991 36 676 14 904 11 855 86 415 74 742 17 99 57 570 10 875 35 64 15 939 85 325 33 885 4 527 60 958 87 482 1 677 7 144 62 893 94 826 82 158 28 257 65 291 21 812 84 31 76 797 63 44 56 182 46 848 66 783 73 487 92 844 96 439 2 78 41 946 53 239 51 902 49 199 40 649 50 692 12 243 79 777 55 802 95 85 71 100 54 481 0 344 34 453 68 252 26 829 22 561 93 677 81 239 37 725 31 974 78 764 88 277 48 574 44 335 47 843 9 271 89 369 72 465 25 750 99 292 69 168 42 790 19 166 83 813 64 873 3 462 6 523 52 565 70 771 61 719 58 63 38 87 18 412 43 423 77 670
31 299 5 53 53 249 16 241 9 809 0 725 32 836 49 210 36 177 90 130 86 604 68 650 21 676 48 551 70 2 44 638 73 370 93 759 62 391 84 24 34 889 57 832 18 705 64 554 42 742 83 578 43 559 26 149 3 972 95 942 39 791 98 847 50 942 38 788 30 233 75 891 76 322 4 204 7 296 35 755 11 781 45 398 80 517 65 216 22 861 91 38 37 551 23 906 12 518 8 487 14 579 51 891 24 5 40 240 71 379 67 445 72 954 78 435 41 943 81 836 87 230 96 42 85 541 47 590 25 801 58 429 74 685 33 847 27 958 63 678 77 718 52 394 19 741 2 302 56 303 20 201 15 445 17 24 59 523 10 549 66 236 55 258 88 412 89 617 99 92 82 157 94 282 28 905 97 333 60 418 13 649 92 696 61 129 69 708 79 252 6 814 46 351 1 700 29 281 54 9
35 999 79 127 45 195 80 227 51 231 32 676 26 566 13 801 33 120 12 978 96 883 81 611 71 936 59 663 94 544 41 767 67 364 69 635 22 250 50 800 16 426 75 714 40 377 58 981 54 473 70 72 78 873 68 324 23 173 25 558 44 609 49 508 39 611 6 27 66 778 8 242 10 805 21 351 7 30 27 507 31 578 62 777 97 226 98 401 28 517 82 880 38 249 93 281 48 752 65 86 89 6 0 960 92 22 5 728 91 557 61 110 18 530 30 906 63 759 83 179 2 319 73 623 9 681 42 182 47 852 76 934 15 392 36 884 84 595 57 25 29 355 11 965 4 663 14 847 19 540 85 114 43 808 60 145 52 940 24 691 34 653 17 2 95 658 3 373 53 820 46 727 77 816 90 944 55 560 20 565 37 67 56 567 86 272 99 370 88 372 87 337 1 392 64 612 72 80 74 396
10 262 73 902 74 344 75 745 60 500 55 441 89 326 37 466 91 677 85 719 13 629 44 304 78 533 48 75 49 795 87 313 69 945 97 212 0 262 7 815 6 360 42 511 82 248 59 820 16 973 99 204 19 728 36 161 92 330 20 897 32 934 81 838 5 586 61 251 41 299 26 460 33 307 93 844 58 691 17 678 94 359 8 462 38 240 63 997 70 86 2 189 34 524 77 282 15 769 28 642 76 298 50 639 14 981 47 139 27 306 51 119 11 601 23 176 54 487 52 4 18 790 31 625 24 823 35 639 57 155 9 292 45 278 43 905 96 730 80 354 86 695 39 336 46 755 98 321 83 97 67 974 53 114 4 812 25 409 68 812 21 575 65 126 40 618 90 323 64 706 56 781 30 46 72 859 29 553 3 643 22 423 71 180 12 88 62 889 95 686 84 226 1 988 79 660 66 567 88 430
20 852 71 633 59 247 96 150 94 292 87 204 14 92 1 783 0 799 16 444 38 815 9 729 42 480 48 467 90 248 40 537 30 741 79 554 97 839 35 708 55 585 92 681 5 826 4 190 49 373 44 595 23 928 6 731 39 90 63 679 83 824 3 797 86 541 64 44 27 207 85 524 47 111 28 932 2 492 32 59 34 752 54 633 25 34 77 351 31 544 67 230 10 777 13 139 60 322 84 4 89 977 29 102 37 557 7 860 56 765 33 390 58 432 65 876 51 840 82 70 75 993 8 83 98 662 41 219 88 665 76 358 57 81 73 428 18 168 99 221 81 79 24 304 52 393 50 288 43 820 26 481 93 842 68 458 74 522 91 846 61 187 46 920 62 305 69 654 22 232 70 955 12 716 36 960 45 268 72 280 15 66 11 616 53 988 21 833 17 798 78 772 66 989 95 53 80 116 19 156
26 547 60 690 36 751 50 312 48 583 45 203 52 180 81 931 49 675 98 708 32 925 76 93 93 422 0 866 73 323 66 295 70 87 33 760 22 19 16 215 17 367 11 628 53 339 38 780 63 352 75 879 5 274 18 851 51 995 46 555 39 857 41 607 59 155 87 664 14 746 67 824 12 220 97 295 47 35 21 146 83 791 4 440 1 311 7 190 40 653 56 822 35 329 89 573 90 173 43 919 9 78 79 385 23 500 13 186 24 70 58 134 28 88 68 233 88 23 85 901 95 337 94 550 29 934 99 402 25 573 72 586 86 802 84 475 74 822 8 344 34 263 6 569 77 337 65 833 27 756 55 427 91 326 19 384 96 42 69 93 71 231 78 685 57 481 2 616 20 632 3 623 92 808 30 19 61 833 54 626 80 976 10 775 37 674 31 937 44 663 42 752 15 932 82 525 64 940 62 783
14 808 48 91 21 259 52 540 53 534 0 387 26 719 81 553 30 276 58 996 16 135 94 754 2 265 17 438 55 527 8 153 77 885 69 576 85 492 27 701 76 519 51 679 29 203 91 530 63 914 84 32 7 46 44 637 67 5 11 348 95 948 41 910 73 190 22 842 86 276 64 287 31 186 39 115 87 742 34 188 19 787 10 279 13 670 4 192 12 775 35 565 6 326 3 503 89 272 74 935 98 95 37 899 1 606 78 700 70 851 72 109 47 661 42 126 80 722 68 389 65 916 32 396 25 14 43 581 88 324 23 899 15 717 90 23 28 392 36 869 66 548 82 727 49 247 97 683 45 851 93 204 50 340 60 974 59 688 40 607 61 358 54 513 99 835 96 494 79 721 24 459 57 987 33 387 92 64 62 49 75 996 46 396 83 412 5 712 18 590 9 424 38 526 56 560 20 835 71 503
6 157 48 148 7 84 98 248 38 637 58 245 4 608 81 128 22 156 70 670 64 795 36 350 17 90 92 19 77 191 23 564 44 108 35 491 74 361 5 215 67 869 87 28 1 610 27 399 96 578 30 125 68 936 93 810 33 472 9 471 8 569 43 804 56 605 31 156 95 340 53 193 0 911 19 778 45 356 52 682 49 37 99 625 80 233 26 238 94 344 88 759 15 292 34 304 57 301 83 246 12 423 90 494 13 122 18 795 75 632 46 369 20 178 3 887 61 784 50 424 76 151 55 954 69 731 54 376 82 35 78 523 11 854 29 175 40 163 37 452 86 544 84 174 14 713 91 458 66 159 16 19 62 748 28 363 60 192 65 558 97 78 10 704 47 907 73 468 32 178 41 866 24 32 79 927 2 608 63 569 85 666 72 623 42 78 21 111 51 206 71 393 39 588 25 138 59 583 89 741
28 548 86 657 93 818 70 982 10 789 96 838 62 665 38 243 22 739 16 225 14 743 65 954 97 228 52 678 49 87 66 164 48 953 98 245 2 569 91 876 84 183 25 407 81 81 77 632 31 953 56 72 88 157 71 186 12 452 99 552 8 772 18 369 40 822 76 523 73 678 79 368 58 404 69 448 9 195 60 792 3 151 80 863 45 284 6 937 89 426 74 212 36 120 68 4 46 195 32 952 59 156 33 204 5 459 90 958 92 795 57 786 11 508 61 19 21 997 67 32 26 270 44 662 51 47 29 421 78 237 20 856 15 551 27 247 64 307 85 269 54 833 50 495 34 326 83 456 72 779 75 870 55 509 35 437 1 10 63 494 19 692 7 383 4 215 13 683 23 930 94 610 24 914 39 296 30 923 82 298 41 377 42 861 53 151 87 659 0 469 17 166 95 678 47 82 43 153 37 943
48 878 62 128 37 271 0 244 46 858 24 239 20 689 36 461 50 145 92 117 43 241 30 263 38 689 73 142 96 382 22 933 28 470 27 534 76 451 90 765 21 194 29 955 99 349 19 431 52 226 42 921 34 450 49 392 81 171 69 719 3 480 65 557 77 208 39 382 4 185 93 523 7 881 10 146 51 825 32 779 83 617 61 705 59 97 5 66 25 108 55 409 98 596 95 903 14 163 97 718 12 722 54 782 1 366 80 417 45 70 94 418 72 405 9 332 40 793 87 94 2 458 35 745 23 866 53 364 13 782 58 827 82 939 89 223 11 455 15 884 79 480 16 883 85 770 66 85 57 294 64 669 60 171 47 20 88 93 70 940 67 47 68 679 78 412 86 767 63 66 8 296 44 688 84 264 18 433 31 913 6 272 26 46 74 638 41 902 75 184 17 480 91 676 71 129 33 808 56 461
83 302 69 561 77 873 42 401 56 528 3 364 51 467 91 330 99 873 29 435 52 365 55 449 33 468 26 845 17 347 50 731 5 313 8 235 68 349 35 663 16 749 86 987 87 602 97 506 4 763 37 840 45 72 20 446 82 301 46 327 30 606 19 609 14 787 24 212 71 240 44 962 54 702 57 931 95 286 73 942 93 210 36 586 96 194 64 376 18 14 47 139 79 123 70 648 76 353 9 224 80 283 74 82 98 987 72 7 15 250 13 687 58 621 1 549 21 181 67 241 11 854 41 79 60 215 53 103 31 995 22 171 62 946 94 272 75 489 27 333 88 697 89 829 10 154 65 333 63 701 40 343 28 355 59 958 34 442 48 600 38 854 7 122 0 758 81 221 78 280 32 985 25 533 39 657 85 944 61 632 12 316 90 813 49 883 92 565 6 248 23 227 2 48 43 281 66 106 84 577
75 197 51 831 29 154 27 251 46 190 68 969 84 852 88 898 71 812 99 977 21 699 7 968 33 794 81 725 52 705 91 981 64 271 44 284 34 8 35 827 41 145 39 621 79 88 11 686 49 39 63 566 10 205 93 24 83 832 14 898 54 604 40 721 22 773 38 532 56 99 80 403 15 248 65 88 66 842 53 707 26 40 59 593 24 290 97 451 9 130 18 213 94 520 58 653 20 510 86 132 1 981 95 810 31 787 47 215 13 565 42 137 4 711 89 238 70 498 8 723 25 654 48 610 72 605 36 570 69 158 74 33 16 897 73 754 67 390 32 935 78 692 37 992 77 73 50 265 3 114 76 535 0 259 55 134 28 287 85 753 87 910 17 974 82 137 6 986 45 105 2 188 62 88 30 985 23 838 43 944 12 827 90 160 92 959 19 925 57 177 60 994 61 324 5 105 98 672 96 892
58 403 95 931 62 213 91 188 41 4 35 646 10 89 50 734 25 792 52 12 44 772 21 710 38 246 89 822 69 336 11 199 79 913 85 159 98 317 74 178 45 850 67 153 88 348 60 250 78 389 59 679 99 874 75 732 4 10 0 185 48 644 61 877 96 331 94 374 16 826 71 35 23 757 90 868 14 321 26 637 81 189 51 306 47 944 63 671 53 760 34 167 80 950 13 165 29 142 31 52 3 966 87 768 12 948 82 260 27 601 97 759 73 30 42 116 20 199 65 933 17 37 83 204 18 265 57 160 40 682 54 869 77 621 33 122 30 351 92 430 84 591 6 728 36 406 9 479 28 169 93 928 8 865 7 654 64 839 19 599 46 293 56 223 5 905 66 792 22 355 76 717 68 6 43 521 1 868 32 984 72 25 2 472 70 961 37 631 49 907 86 435 24 268 15 37 55 165 39 444
13 31 70 952 6 383 28 651 67 991 89 812 33 866 39 53 56 684 51 478 69 327 45 523 76 240 58 692 95 402 48 245 87 545 46 442 84 878 0 77 9 85 80 359 2 710 32 513 63 417 19 742 7 701 26 328 44 206 57 240 60 427 43 901 90 488 29 471 23 573 81 257 59 548 98 806 20 704 82 3 36 14 47 508 74 297 88 170 41 525 52 639 16 732 91 500 37 723 18 876 4 71 62 127 75 452 49 837 40 426 72 924 35 698 14 212 53 581 79 915 77 419 64 844 24 630 25 850 78 696 34 6 83 949 10 503 27 354 68 161 30 158 21 341 42 19 61 931 55 347 15 379 3 830 85 172 1 827 66 631 54 717 97 338 31 779 71 914 86 965 65 694 99 631 92 989 12 608 5 293 93 766 96 322 11 542 38 763 17 159 50 197 22 961 73 451 8 643 94 665
37 988 63 977 62 193 4 967 40 174 70 880 82 407 86 97 3 465 60 599 12 748 61 372 78 994 32 661 15 920 68 252 85 236 19 766 20 948 35 793 2 830 27 734 21 563 53 248 7 629 13 803 18 340 96 836 56 943 90 767 1 619 94 811 39 766 38 770 45 363 23 133 95 172 76 806 98 723 54 255 97 513 29 972 81 490 71 86 0 735 88 780 75 320 52 135 10 470 87 1 79 530 59 379 43 705 55 323 24 505 57 584 42 67 64 270 14 744 47 507 80 303 44 176 28 129 26 648 77 892 31 424 46 155 17 36 72 369 73 186 65 57 84 362 22 338 33 895 41 562 92 18 25 967 5 9 74 648 9 224 83 141 16 787 93 127 36 344 91 460 11 895 99 93 49 903 67 77 69 730 34 536 30 236 51 493 50 466 48 648 8 814 66 58 6 479 58 627 89 383
25 728 23 399 90 142 98 510 11 633 29 196 69 895 28 859 19 127 24 152 35 988 0 915 47 79 94 841 58 767 87 259 12 316 64 671 92 393 27 736 50 941 45 697 3 415 99 845 8 53 89 992 15 470 10 351 71 652 67 4 43 535 18 259 40 366 44 274 91 62 6 863 82 888 68 455 9 45 97 293 66 75 4 782 74 96 77 459 93 375 2 221 86 885 16 712 61 45 95 574 20 730 41 729 46 465 34 105 39 706 81 337 72 586 75 287 83 381 56 576 37 695 84 985 73 987 80 666 36 703 85 231 52 581 60 152 22 229 53 804 26 393 7 156 1 663 38 926 13 584 63 549 76 105 54 316 57 789 96 587 32 403 78 953 33 44 79 524 59 643 48 765 42 468 70 229 17 832 49 282 21 282 31 780 5 453 51 883 55 756 65 834 62 454 14 201 88 703 30 598
54 963 75 695 37 614 3 573 81 646 40 173 84 504 6 429 48 697 43 899 10 156 66 720 14 849 41 747 56 523 20 638 65 489 15 969 17 329 97 60 61 941 83 974 92 482 39 969 9 844 32 183 45 126 27 142 71 880 22 388 50 824 5 949 47 494 11 829 38 689 25 114 87 540 33 55 52 675 0 527 96 884 46 796 53 861 72 276 57 308 2 113 82 666 95 307 94 310 44 256 90 878 29 490 55 427 35 54 7 223 4 433 76 623 98 399 51 507 59 699 91 169 64 269 85 524 93 129 36 250 23 232 69 69 89 530 74 375 42 439 67 711 13 783 49 60 79 44 62 492 12 18 77 975 99 86 21 975 70 967 1 975 28 784 31 126 24 635 86 927 78 927 73 894 58 529 88 194 63 369 26 777 18 3 80 244 34 616 68 894 8 526 16 731 19 133 60 310 30 142
8 313 22 386 88 374 74 160 82 991 83 248 37 422 31 839 55 535 86 351 1 605 66 117 23 558 17 284 24 942 38 875 94 396 79 564 68 171 19 69 62 730 44 7 12 436 46 612 27 950 52 576 78 156 90 775 33 222 67 465 18 585 58 580 7 823 5 531 73 750 9 487 13 400 76 66 49 518 69 477 72 944 84 751 41 871 50 875 54 457 93 736 53 33 30 311 95 695 2 578 29 250 32 968 70 89 45 814 39 599 71 370 65 843 51 722 6 512 14 833 3 101 34 862 15 585 99 415 64 604 63 526 77 97 36 424 91 723 81 432 43 993 85 426 75 734 40 907 0 499 96 387 80 642 97 928 48 123 56 394 89 380 57 428 21 382 61 920 4 109 92 963 35 350 10 215 60 286 47 337 20 592 25 952 16 454 98 649 11 787 42 187 87 821 28 713 26 404 59 535
11 692 25 612 61 594 75 42 0 660 15 927 62 475 71 994 88 87 98 896 20 217 84 153 80 470 9 663 46 893 91 967 79 336 83 201 56 870 14 745 54 692 92 601 39 590 90 832 17 52 18 967 93 402 55 989 78 390 42 733 43 275 12 823 33 431 57 172 47 766 59 7 24 870 51 166 87 708 60 123 45 755 77 28 52 110 96 591 13 426 85 479 95 682 44 698 4 136 82 563 48 442 66 699 70 657 63 496 35 775 31 548 94 747 49 178 5 266 6 135 3 330 41 553 50 34 16 798 32 681 69 779 1 263 97 7 81 994 89 380 68 234 67 651 99 802 76 751 28 935 22 976 26 508 72 127 64 632 7 44 19 704 40 551 8 127 30 850 73 760 10 711 86 863 53 81 21 535 74 184 34 544 23 936 38 654 27 302 37 349 58 406 2 181 29 260 36 332 65 637
44 578 75 798 62 113 92 815 7 712 34 703 54 895 18 416 2 935 73 883 89 196 0 163 45 876 32 943 52 312 30 929 29 390 97 525 67 402 55 435 4 621 85 659 82 71 91 361 65 430 80 179 11 368 22 556 46 702 76 693 51 390 90 749 39 43 83 416 59 749 50 232 35 50 8 312 77 666 24 267 57 24 56 513 47 123 60 641 17 313 15 897 98 633 78 548 69 102 25 28 71 972 49 950 14 671 63 33 58 276 9 816 86 141 96 281 13 839 12 395 16 906 61 552 99 340 20 52 31 152 42 157 79 546 1 781 28 315 72 972 68 597 10 422 74 699 3 642 26 487 48 67 94 881 37 384 38 15 84 47 33 486 36 672 81 745 21 670 40 555 41 372 93 218 19 992 95 704 87 391 64 37 70 289 23 532 5 603 53 615 88 773 43 886 6 73 27 708 66 41
62 782 53 584 59 148 33 596 0 459 74 396 21 445 6 757 23 602 31 95 11 950 30 854 64 320 14 286 84 509 2 734 66 380 98 26 91 669 52 637 77 187 32 95 17 272 70 144 28 545 55 921 7 805 5 764 68 889 54 298 25 766 29 607 15 25 73 32 20 425 13 922 50 725 92 179 85 233 44 194 78 607 95 396 38 968 8 366 1 648 82 825 37 515 35 179 94 606 96 638 3 482 9 355 71 593 61 741 79 602 87 381 72 203 18 934 76 185 46 317 80 612 40 849 39 622 19 724 24 655 93 24 43 794 10 114 36 45 81 954 90 775 69 152 45 844 86 554 60 171 75 690 47 571 26 414 34 625 27 281 58 573 88 731 67 900 12 319 89 295 83 966 57 729 51 476 42 720 97 894 48 1000 4 181 22 36 41 29 56 126 16 908 65 101 99 172 63 619 49 538
94 214 43 254 26 3 57 481 90 853 60 501 54 707 61 799 11 581 95 233 45 273 42 436 16 637 59 39 30 496 47 956 8 121 15 470 52 911 56 624 99 210 13 196 76 477 36 231 88 197 3 15 91 884 79 426 63 549 55 488 69 391 12 86 39 189 58 218 78 376 2 922 64 398 62 633 10 731 51 711 34 450 81 61 35 552 1 991 0 723 20 565 40 49 31 367 83 146 14 776 38 593 67 574 25 399 70 598 72 125 74 288 17 770 48 574 86 370 49 996 5 333 28 121 6 994 75 656 71 686 97 195 32 116 21 175 19 948 77 434 87 783 37 976 66 253 29 950 53 763 85 616 7 649 89 505 98 476 50 546 33 607 68 56 96 299 24 803 65 858 22 575 73 707 18 698 44 168 82 979 92 845 27 276 84 887 9 801 80 41 41 862 93 516 4 412 46 746 23 523
42 233 37 195 39 403 20 590 92 522 25 737 14 148 38 673 66 61 30 678 79 276 34 803 11 996 74 363 26 569 33 96 59 408 23 931 18 75 49 771 68 915 52 741 36 473 64 175 44 521 73 477 56 7 62 387 60 540 9 226 87 829 91 835 71 547 69 506 13 645 3 451 47 959 86 386 78 88 90 263 7 482 19 226 81 269 51 573 54 276 8 93 1 479 17 76 94 347 65 606 2 218 70 694 89 606 72 614 41 586 21 9 57 742 28 826 98 496 97 643 82 834 6 848 75 482 61 763 67 469 12 130 16 286 43 317 63 86 40 524 76 771 96 253 84 676 32 224 0 500 24 429 46 156 53 801 83 17 10 882 5 848 55 564 15 699 22 288 45 502 85 466 88 508 99 469 58 282 48 538 50 65 27 899 31 121 35 467 95 78 93 319 80 571 29 527 4 596 77 343
40 764 82 164 33 393 47 105 61 431 92 508 87 780 3 190 67 551 78 604 59 451 50 741 37 884 8 345 42 427 19 131 5 222 70 198 22 115 90 744 74 978 34 674 98 470 88 222 94 534 15 327 91 315 49 707 79 722 28 133 14 682 96 13 52 884 95 149 55 61 48 573 73 352 89 770 43 401 83 228 69 627 77 225 29 88 72 706 45 202 76 697 17 277 86 117 97 260 36 397 44 419 80 855 65 344 93 311 27 529 56 264 62 284 64 255 53 542 20 306 31 660 54 801 23 613 60 716 39 91 12 956 75 637 71 542 2 721 32 102 13 784 84 171 1 673 58 37 68 382 0 29 51 654 35 520 7 581 21 842 11 594 25 220 46 775 85 27 30 66 18 899 6 192 16 918 24 553 57 207 38 387 4 841 63 63 10 997 9 552 81 351 41 925 66 108 26 700 99 512
58 24 82 980 51 460 56 448 23 400 0 987 84 831 45 593 86 516 87 834 73 360 41 252 81 588 37 23 61 413 69 755 98 883 78 812 70 791 76 90 4 46 88 204 91 454 89 700 74 637 10 110 48 776 63 698 1 285 13 58 99 917 72 806 29 592 27 936 96 122 40 694 19 282 8 520 94 233 17 395 22 104 36 116 38 529 16 953 66 767 60 849 67 455 35 129 92 871 25 60 71 201 79 258 64 834 2 986 3 458 57 511 90 652 43 216 54 167 59 946 31 80 55 217 12 245 42 309 18 501 28 318 6 949 77 185 33 508 15 551 75 262 34 264 62 383 50 64 39 725 52 468 30 743 80 23 83 451 9 155 21 994 85 145 20 858 11 770 47 679 49 356 32 541 46 390 95 551 5 543 24 612 65 737 97 434 53 454 26 769 7 514 93 299 68 34 14 394 44 837
18 802 85 269 11 219 6 202 47 35 27 515 93 711 67 938 40 616 72 260 49 635 57 211 50 584 94 614 30 15 28 572 68 818 53 543 26 74 86 852 33 58 69 215 45 497 71 493 8 135 4 964 39 483 98 630 17 38 51 200 2 148 54 583 81 911 48 933 31 292 12 213 59 306 21 361 22 979 44 645 3 173 7 572 82 220 88 917 24 205 78 734 84 147 36 878 64 774 46 766 65 772 62 878 0 850 52 469 97 650 61 490 56 698 96 272 20 904 35 240 41 27 1 364 32 31 14 778 75 551 91 20 77 557 92 175 25 415 34 150 5 286 37 219 58 619 55 525 38 714 83 207 80 982 10 895 89 619 90 659 23 728 87 246 70 233 43 48 63 825 19 723 76 35 60 98 15 151 29 886 42 732 13 186 95 645 9 818 79 640 16 354 99 16 74 366 66 218 73 930
90 94 40 695 60 859 35 720 75 933 65 928 86 153 98 667 10 366 79 580 28 946 23 136 84 220 72 530 39 603 2 645 68 5 99 662 5 289 44 603 58 12 14 913 31 43 27 714 33 767 47 767 52 170 69 876 94 12 32 374 95 399 1 507 81 291 45 766 30 119 78 342 0 40 20 764 57 477 43 110 61 185 82 480 25 388 18 448 70 942 13 967 41 383 17 555 37 617 29 467 87 904 36 880 9 403 71 741 76 721 53 794 51 775 26 765 88 930 8 43 24 744 15 856 92 527 38 910 85 459 54 96 12 845 42 67 55 440 56 498 50 466 16 340 7 795 83 961 64 438 89 447 67 441 22 144 4 9 93 236 62 161 3 516 96 474 19 190 97 240 6 31 34 826 73 158 46 353 21 905 80 731 11 339 74 703 63 233 91 160 59 494 49 136 66 706 48 970 77 162
57 241 56 969 5 59 20 977 33 496 64 994 18 507 95 545 74 394 30 66 26 269 71 365 44 905 28 78 3 614 82 128 73 801 39 363 19 313 76 116 49 815 51 791 12 449 25 73 53 222 2 493 14 268 86 697 70 936 15 350 84 928 83 39 43 118 81 602 42 758 69 240 68 236 21 815 35 288 27 330 55 492 99 1000 9 559 87 978 16 933 58 694 85 149 89 266 17 999 45 900 97 820 37 662 98 806 13 204 47 929 32 727 50 921 59 735 38 929 66 569 75 878 88 594 4 358 31 727 29 28 34 332 63 181 22 143 24 932 48 403 60 480 96 423 36 716 1 527 46 803 23 518 40 345 67 966 79 637 90 728 10 113 65 63 91 613 80 193 94 947 7 202 92 350 72 595 93 619 52 12 8 273 61 315 54 606 62 184 41 869 0 469 6 382 77 721 78 174 11 768
10 482 70 316 18 783 96 675 94 238 33 34 60 973 64 135 14 530 58 516 44 49 20 863 55 97 17 863 19 553 98 697 38 609 16 919 54 237 83 961 37 850 95 215 68 561 51 707 62 772 86 38 39 580 47 757 84 385 32 77 48 531 75 295 50 884 72 301 89 906 59 387 7 637 73 174 88 680 36 839 0 883 8 394 40 294 80 497 22 516 11 897 27 869 46 362 65 52 77 85 35 41 34 547 85 775 43 389 6 461 78 836 57 188 31 838 81 788 5 84 21 945 24 77 13 585 49 538 9 261 26 434 25 948 56 218 2 158 93 583 1 610 82 675 42 784 79 790 29 631 28 293 3 14 41 760 53 403 52 256 71 872 90 713 76 902 99 831 15 121 30 905 61 969 69 931 66 963 74 358 97 691 63 941 91 113 67 725 87 988 12 923 92 529 4 855 23 282 45 340
54 885 68 632 60 373 87 214 32 653 39 123 19 905 81 140 64 282 98 953 55 752 59 662 24 217 62 992 17 97 58 784 49 98 20 472 10 129 70 748 40 940 28 673 80 76 95 724 37 438 8 416 2 112 38 695 30 333 12 688 18 271 14 5 31 701 77 613 92 207 22 486 35 686 23 260 97 95 94 380 88 629 26 23 25 448 7 305 73 723 29 500 16 197 79 538 48 750 21 133 27 393 61 899 4 770 90 650 50 108 42 237 15 972 57 154 47 777 51 562 43 259 1 489 0 191 75 169 34 3 78 307 89 90 33 213 3 671 85 71 9 798 74 992 44 859 41 495 91 679 13 229 99 51 67 883 83 679 96 314 63 483 52 509 56 429 53 236 86 163 82 263 71 686 36 101 45 543 93 760 66 243 46 560 84 793 6 822 76 879 5 589 65 83 11 462 69 355 72 560
20 301 52 23 26 80 71 548 38 231 10 924 87 889 93 397 66 308 50 488 58 354 8 435 3 523 16 787 69 216 90 634 42 186 91 579 43 359 14 815 25 146 76 230 2 754 96 365 57 26 97 603 1 282 55 100 27 488 41 881 15 774 94 891 88 507 73 135 23 340 39 621 85 86 70 315 79 321 83 119 11 17 84 630 45 619 65 497 21 570 47 252 30 944 5 75 54 804 89 297 9 458 98 431 59 729 77 551 56 177 63 708 7 457 62 389 72 93 44 891 24 943 92 721 74 487 61 498 60 828 36 501 82 219 12 581 75 307 86 735 4 965 48 541 6 808 34 547 81 396 13 681 29 454 67 396 80 655 64 528 78 579 33 191 19 563 22 9 28 970 40 800 32 550 18 170 35 133 31 318 51 339 68 900 46 484 17 873 99 242 49 584 95 30 0 860 53 659 37 283
53 395 11 757 95 807 92 396 1 277 37 546 69 604 5 510 63 897 82 197 2 179 76 88 93 261 33 680 20 527 17 906 31 919 87 804 49 420 8 147 90 583 14 3 96 889 61 805 38 378 86 670 46 347 89 866 45 285 51 280 26 8 39 240 27 82 3 505 0 957 98 391 56 106 22 438 43 900 25 164 97 943 35 62 64 806 34 606 47 68 21 368 74 305 44 493 40 812 15 144 67 982 83 954 91 868 29 480 78 377 16 650 73 38 18 843 75 470 59 780 60 139 68 597 85 613 65 698 66 500 54 302 41 593 9 908 7 548 4 61 55 498 88 423 6 382 99 33 84 69 30 573 32 566 80 955 13 645 10 430 79 343 72 607 36 297 58 517 23 777 94 697 62 810 19 485 48 476 42 229 77 854 24 66 81 741 70 311 28 886 71 140 50 540 12 152 52 336 57 5
78 32 23 298 54 538 79 332 86 471 45 723 7 508 83 754 5 702 24 813 68 640 94 762 55 330 42 38 21 961 10 78 74 768 84 827 19 949 96 180 46 567 13 487 27 89 58 847 8 864 0 649 25 384 43 738 53 527 50 4 37 950 93 311 60 73 32 673 28 351 62 734 98 193 95 999 14 591 26 577 73 377 66 994 51 894 49 692 72 729 88 696 36 26 35 554 15 543 91 1000 64 313 82 530 3 524 57 214 77 585 63 680 17 239 81 921 61 174 70 544 71 80 59 958 29 128 75 686 85 259 4 445 87 181 67 233 34 278 18 257 30 810 16 406 11 713 12 790 38 146 1 128 9 225 44 842 2 432 40 853 97 369 48 573 6 951 89 723 22 399 31 421 76 260 41 673 52 214 47 498 69 460 99 675 92 476 39 553 20 311 90 430 56 946 33 796 65 129 80 673
22 819 62 398 34 97 99 92 9 267 74 189 16 640 25 778 8 750 96 648 31 167 33 2 12 19 53 519 43 613 51 388 1 259 67 521 21 924 77 758 95 497 24 88 55 87 50 126 60 15 41 890 89 882 37 434 66 618 7 641 13 510 11 931 52 772 18 922 14 768 47 592 19 460 65 123 29 340 20 383 68 572 0 684 71 163 81 318 91 703 5 992 84 214 69 768 59 61 75 46 26 638 86 627 32 276 38 879 49 522 6 694 85 180 94 644 80 284 57 935 3 15 39 944 23 17 40 858 97 756 73 896 35 858 90 566 98 663 70 964 83 371 36 834 2 270 79 221 82 400 44 253 87 98 45 86 61 39 72 779 28 8 48 151 17 310 76 987 92 243 27 380 78 498 56 821 54 104 46 916 10 737 63 857 88 222 15 365 4 236 93 963 42 792 64 285 30 325 58 858
52 568 33 516 47 81 81 911 97 153 16 965 89 153 63 931 18 761 71 883 42 787 37 178 88 481 65 800 31 720 87 19 75 123 94 777 84 242 61 257 20 231 14 509 58 708 92 292 95 930 55 52 22 918 48 184 2 51 8 500 19 115 83 976 44 787 26 847 62 73 53 147 32 265 60 913 43 860 67 548 45 887 11 277 29 759 49 215 91 468 15 622 56 624 23 207 51 863 21 699 74 367 7 173 76 173 13 452 72 43 70 388 93 255 77 361 80 1 9 631 28 547 0 74 25 49 34 139 86 396 96 729 64 991 50 529 57 313 82 180 68 603 35 571 41 984 78 678 79 942 59 984 54 677 73 205 6 394 46 779 38 387 98 734 69 644 10 558 90 229 85 60 4 256 66 668 1 321 3 480 17 633 36 947 12 465 39 682 99 444 5 400 40 584 24 454 27 455 30 573
72 358 80 994 85 92 61 270 87 352 66 28 37 68 0 897 46 559 59 64 83 202 63 3 92 547 38 406 14 437 18 719 43 579 11 962 20 600 62 593 97 620 32 981 67 66 81 289 16 348 4 105 64 374 58 795 9 889 1 18 74 30 69 475 70 11 53 136 39 441 86 406 5 195 54 625 76 742 82 684 19 663 41 699 89 51 96 554 22 747 91 615 8 727 36 4 93 421 48 945 30 424 23 591 2 268 65 164 34 777 77 748 94 246 56 891 21 740 45 920 78 141 7 34 73 584 51 448 25 454 31 130 29 207 40 82 68 358 75 627 24 831 55 463 44 488 57 268 35 43 47 797 26 415 49 534 6 437 79 393 52 901 88 62 17 226 71 641 42 502 12 849 99 930 60 808 95 964 84 547 50 618 27 18 33 687 28 544 3 864 10 727 90 552 13 363 15 170 98 613
82 451 21 533 93 172 20 741 28 319 68 100 45 964 80 912 95 332 22 149 99 355 42 787 77 535 97 277 3 787 84 93 66 308 65 441 27 839 78 713 15 465 19 789 35 60 59 775 10 27 49 681 64 338 54 356 24 856 1 888 30 14 72 810 83 88 46 802 98 296 89 659 63 24 76 490 75 115 53 863 92 788 29 81 43 302 81 797 26 169 36 409 74 399 18 197 70 300 5 846 69 655 73 684 9 290 38 966 51 997 12 393 23 37 79 930 90 843 25 164 91 928 94 796 50 223 7 878 56 264 39 776 67 471 14 764 86 479 60 615 88 573 58 101 11 973 57 103 96 2 33 603 31 485 61 102 71 577 6 598 40 481 44 77 52 979 34 411 85 915 47 298 41 371 55 788 87 946 0 709 17 30 37 346 4 77 13 996 2 353 32 525 16 199 62 298 48 62 8 668
43 791 0 738 16 572 76 351 4 890 8 761 7 497 85 129 96 599 65 329 12 359 73 116 39 903 84 242 34 305 30 277 33 880 75 532 14 825 89 422 57 492 92 791 78 199 31 2 69 906 95 603 38 983 74 947 60 273 86 51 25 496 19 591 98 612 72 532 59 741 37 889 44 431 29 60 82 866 5 340 3 781 48 550 54 60 20 74 64 755 27 922 18 500 42 843 24 916 15 360 62 626 79 241 80 953 1 925 9 819 47 576 45 669 94 510 70 343 90 715 77 826 87 433 40 369 13 193 22 660 32 396 26 988 46 367 53 296 17 61 91 174 71 631 83 545 11 776 28 579 97 814 21 799 93 399 81 345 36 259 23 379 61 123 51 100 68 915 49 292 99 233 88 965 50 193 6 847 67 216 35 611 66 482 52 295 56 727 55 286 63 887 2 801 41 948 58 164 10 501
36 586 73 126 76 795 78 326 0 119 41 348 6 690 82 210 92 953 71 406 29 532 88 48 60 443 89 753 77 985 11 173 74 177 14 289 86 266 95 416 32 23 9 6 97 897 68 308 2 915 30 97 16 299 38 676 4 520 80 632 26 755 18 526 25 1000 61 925 19 261 69 638 31 636 65 837 43 331 37 379 79 635 51 836 17 655 39 158 45 238 55 765 54 366 22 742 70 828 13 847 24 877 59 329 23 135 87 868 10 891 91 549 44 169 5 67 85 787 49 701 83 836 33 37 46 804 81 519 84 133 20 708 1 118 48 194 99 100 3 680 40 963 67 684 75 299 53 667 94 24 27 754 90 761 57 732 58 711 12 137 72 913 15 17 42 627 93 561 47 268 98 925 96 846 34 145 8 991 21 297 56 474 52 197 62 602 50 255 64 682 7 612 28 847 63 529 35 685 66 142
68 27 53 512 40 391 75 875 23 44 71 105 19 755 37 390 46 23 35 913 2 944 85 345 77 909 41 329 62 823 13 218 82 297 24 445 1 638 80 59 69 225 81 591 43 645 79 344 6 422 66 313 27 819 16 705 14 841 39 623 64 499 73 950 88 860 25 122 50 345 54 874 44 931 86 280 8 850 20 217 36 21 84 665 12 277 94 619 83 875 57 5 42 117 11 10 89 243 97 529 60 984 49 936 33 321 18 865 93 439 31 810 32 371 67 943 65 377 10 497 61 727 9 897 56 862 99 487 70 708 22 105 34 782 28 574 38 730 52 278 74 644 95 388 45 247 0 655 7 314 15 315 72 454 17 8 29 330 55 909 58 78 87 909 78 965 48 908 21 708 76 51 4 108 96 15 51 102 47 14 92 418 59 129 63 830 91 237 3 946 26 612 90 207 5 194 98 697 30 299
11 207 42 557 25 34 92 453 76 720 59 856 27 27 28 677 8 52 83 757 52 441 49 605 22 573 43 132 32 252 21 563 89 559 57 185 66 889 91 388 68 915 50 874 6 24 56 85 24 776 44 150 9 929 74 993 46 168 69 472 65 544 75 85 1 764 26 107 19 498 36 583 99 861 97 935 88 355 95 132 62 176 73 578 47 78 34 144 40 677 72 619 3 216 16 8 12 485 29 799 35 297 13 156 7 637 87 486 5 80 70 761 82 59 77 343 30 138 71 915 94 76 96 600 98 278 45 391 17 47 15 50 78 376 85 86 84 178 63 649 67 160 79 125 64 551 54 394 4 934 61 881 93 874 60 229 23 613 80 209 38 82 41 73 55 929 51 20 33 177 31 183 0 422 37 649 39 498 20 534 14 998 53 829 81 238 48 885 2 359 10 814 18 963 90 576 58 391 86 230
98 258 44 466 27 668 0 460 43 99 37 569 25 620 49 269 70 591 90 278 13 350 12 8 34 826 41 179 68 684 65 710 17 699 9 504 52 822 79 424 55 321 20 942 88 907 18 659 87 139 47 420 64 806 33 934 28 772 94 24 48 395 75 164 61 466 40 429 66 573 45 997 15 866 78 50 74 861 95 431 83 241 16 196 73 521 67 482 80 465 42 386 2 366 23 432 22 62 38 117 21 404 11 3 4 388 50 315 97 85 89 865 76 631 24 753 93 192 71 163 59 895 19 885 81 105 84 571 31 942 99 478 39 397 96 523 85 174 7 547 82 12 14 395 51 492 58 88 30 816 35 626 5 283 91 648 92 428 77 894 56 479 32 772 60 243 69 910 10 199 62 937 46 391 53 244 3 790 54 175 6 522 86 544 26 614 57 485 8 596 63 536 36 713 29 602 72 257 1 668
90 597 34 359 47 30 92 581 3 283 69 249 82 264 22 318 2 285 50 722 36 202 25 162 13 490 56 215 83 49 37 613 61 231 76 219 9 77 72 615 20 203 62 418 54 750 71 571 19 79 99 643 27 440 42 253 45 704 70 629 29 557 0 170 89 514 88 650 94 62 16 890 28 427 18 864 96 53 55 368 30 122 12 468 43 682 58 226 74 562 38 666 97 376 31 411 35 54 44 983 95 444 68 302 86 627 7 375 64 433 51 286 26 380 60 187 41 474 8 784 87 910 48 18 85 781 40 434 79 610 4 672 17 376 67 341 81 544 73 20 91 860 52 93 77 126 11 803 63 746 53 153 75 140 1 738 66 222 32 646 80 954 10 504 24 487 15 318 46 73 49 354 93 535 39 181 14 283 78 857 33 741 23 597 57 417 98 998 5 389 21 663 84 535 6 725 59 785 65 370
61 285 57 959 5 431 38 32 6 197 75 361 48 862 77 883 59 299 9 722 33 149 35 864 47 750 99 714 13 858 34 1 46 914 19 230 73 252 22 86 64 440 93 128 76 662 55 430 36 283 12 180 24 401 74 407 16 750 58 69 98 292 79 437 97 895 86 285 85 914 87 535 26 795 65 51 68 937 20 805 92 517 91 975 49 906 81 957 88 694 10 873 42 2 14 702 96 714 70 24 8 588 44 363 83 789 1 6 7 784 89 729 95 32 32 632 84 620 3 740 56 420 90 332 66 182 23 363 51 114 40 963 4 739 25 140 50 972 80 782 31 71 28 610 82 563 67 148 45 762 17 147 18 55 21 873 52 306 63 446 27 188 78 371 94 763 72 770 43 911 62 974 71 816 53 393 30 733 0 136 69 716 15 971 41 4 54 758 37 738 60 847 2 601 11 773 29 405 39 68
70 325 94 500 24 333 25 694 10 220 36 150 28 31 74 804 31 179 50 126 52 599 95 247 43 838 9 68 49 964 97 253 80 859 15 916 71 833 4 266 7 958 33 133 26 236 19 520 45 442 78 359 91 812 84 69 67 817 68 102 90 604 59 675 57 280 0 283 42 494 35 430 53 298 88 81 77 678 93 606 39 951 54 549 60 436 63 211 22 241 56 622 76 285 38 944 32 179 13 196 64 119 75 73 66 631 5 222 21 71 85 910 17 34 81 555 61 153 44 10 2 773 27 10 55 363 41 901 89 603 8 789 18 143 46 444 20 946 92 600 34 866 73 875 65 616 82 200 12 86 3 121 86 308 51 174 58 944 30 745 83 533 11 650 14 887 6 849 40 883 87 796 47 266 79 275 72 432 1 958 96 748 69 905 99 243 48 758 16 336 29 37 37 345 98 784 62 346 23 846
30 96 72 976 90 121 79 71 89 513 91 188 88 528 73 626 34 257 62 959 55 163 57 562 35 852 76 258 33 812 87 878 19 23 13 422 51 218 56 281 16 401 66 813 44 282 21 126 40 316 84 14 15 125 29 192 96 142 14 302 26 158 38 680 63 471 68 860 78 382 97 712 39 606 54 581 50 278 27 564 75 316 42 550 0 152 11 568 99 277 61 504 41 379 25 420 92 158 74 598 37 33 28 981 23 447 22 170 10 382 59 493 24 351 83 341 36 631 46 610 1 830 20 237 4 501 17 676 67 868 69 744 94 245 71 968 18 91 93 767 43 581 7 722 49 267 82 103 48 164 3 687 98 450 95 880 47 814 8 184 81 765 2 232 77 652 64 658 85 984 70 18 80 964 45 307 32 206 6 904 31 842 86 615 52 998 53 48 12 307 65 368 60 234 9 905 5 873 58 572
50 797 36 639 57 72 27 296 53 416 24 916 7 771 62 395 56 888 33 727 98 892 43 349 35 672 48 345 5 759 74 910 82 655 60 145 97 441 87 923 44 646 13 42 73 10 52 483 61 392 41 890 25 500 38 15 0 950 34 915 89 503 63 400 85 958 81 815 39 35 68 691 37 111 1 948 22 385 88 231 28 948 32 159 15 375 16 391 19 451 59 660 31 46 92 299 96 80 78 308 51 489 40 289 66 259 45 823 14 259 54 697 20 250 42 801 26 357 3 190 75 796 80 233 2 28 70 136 83 28 18 452 84 499 8 542 90 110 12 97 67 602 99 792 64 681 93 93 10 979 9 291 23 649 77 894 71 748 21 246 47 823 91 245 94 678 17 970 79 592 11 525 6 465 65 894 86 791 29 72 58 418 95 416 55 359 49 296 72 298 30 783 69 322 76 867 46 36 4 13
42 775 55 391 16 770 2 434 32 883 6 949 26 276 80 4 54 655 41 803 44 815 56 563 87 593 60 129 99 910 72 704 29 938 92 29 35 104 83 318 95 859 89 626 82 589 12 521 50 541 5 811 8 790 66 666 67 108 36 318 73 512 31 500 85 414 37 299 43 101 1 457 96 270 62 100 98 55 65 966 84 936 11 534 23 418 48 262 17 792 22 29 79 765 74 530 28 36 25 750 15 188 18 837 76 322 71 869 97 693 0 157 40 903 90 607 33 116 70 813 21 254 19 906 78 30 64 848 34 465 45 881 39 6 63 537 75 718 7 756 3 552 4 214 58 505 47 316 69 672 38 434 59 362 10 987 77 118 30 785 51 595 14 578 86 224 94 62 13 617 9 548 93 787 46 216 53 716 49 336 81 600 52 68 61 836 68 812 91 975 88 844 27 682 20 772 57 499 24 45
96 168 26 602 8 450 24 366 39 390 23 504 35 590 66 756 79 26 44 289 43 101 81 611 12 507 17 653 93 394 73 270 54 458 53 259 67 757 62 359 40 78 74 376 16 110 55 163 47 66 78 54 11 449 28 821 3 125 45 65 64 54 22 82 89 182 71 699 14 625 33 156 98 346 76 686 90 721 41 528 9 476 77 929 13 735 83 51 94 751 6 404 50 916 59 593 0 827 92 374 51 327 57 717 49 258 21 766 86 138 99 461 65 957 88 358 52 272 25 773 42 688 1 611 75 485 4 228 61 750 19 649 56 713 70 652 36 42 84 76 5 411 18 762 48 964 97 161 27 479 69 701 37 588 29 330 20 875 87 899 82 399 30 793 80 516 60 783 72 299 2 44 68 359 91 439 10 416 38 478 32 598 15 994 63 692 7 519 85 274 31 711 34 459 46 929 95 847 58 320
30 482 91 307 97 185 92 789 56 70 32 115 41 65 66 429 68 270 50 724 39 292 64 592 6 730 51 416 31 696 87 472 44 302 90 646 20 275 25 61 12 191 22 524 28 122 55 631 10 168 48 536 36 90 86 646 93 81 34 240 47 847 37 366 89 901 42 546 38 927 59 47 40 47 2 333 62 178 16 880 83 265 88 302 1 649 61 563 52 240 76 607 17 679 7 652 57 215 0 273 99 624 46 243 70 318 94 555 79 45 71 241 98 782 58 571 67 537 82 47 5 588 49 960 81 708 45 921 9 312 33 330 35 217 84 322 27 226 29 481 78 61 63 937 8 704 14 587 26 263 60 897 74 357 75 26 54 758 3 807 65 241 11 225 13 52 23 692 72 937 95 766 15 13 18 434 96 731 69 987 24 195 19 548 43 353 4 575 85 194 73 381 77 295 21 26 53 955 80 699
4 650 55 573 33 455 92 252 77 415 53 223 81 274 19 838 94 702 25 637 10 425 40 741 54 577 96 993 58 433 21 653 41 964 43 363 73 742 34 872 9 419 83 853 42 660 12 553 11 298 84 15 82 950 98 895 15 957 27 27 22 321 47 909 44 533 35 780 97 795 93 158 48 644 85 208 13 549 36 214 67 189 79 844 68 43 8 419 62 707 39 894 30 804 69 674 52 668 1 197 75 490 59 423 18 385 56 964 14 944 89 804 28 533 45 806 46 435 71 586 70 199 26 668 0 950 16 918 50 174 31 930 49 702 86 50 72 873 5 159 74 142 38 956 99 416 24 451 57 960 88 676 80 970 37 179 66 953 51 519 90 212 3 559 64 240 61 297 87 546 2 357 65 155 17 303 7 877 60 239 95 253 20 42 23 921 6 303 32 576 63 24 76 170 91 770 78 307 29 860
46 354 91 994 72 136 3 246 53 74 34 214 12 645 75 237 98 747 29 132 41 964 21 920 71 399 13 799 70 761 31 300 52 865 2 651 92 720 23 784 82 926 42 645 20 601 18 836 73 702 11 392 99 401 84 256 69 859 10 618 57 166 65 889 55 205 83 637 19 510 24 934 43 535 66 289 95 949 63 136 85 562 4 423 48 721 50 712 62 331 77 160 89 635 45 531 33 44 96 347 58 189 17 712 64 716 39 758 54 938 80 547 93 779 61 932 5 127 56 170 90 639 9 141 14 548 86 595 97 76 1 299 7 46 74 112 22 819 30 144 6 876 38 971 88 98 28 125 81 716 47 700 37 372 79 78 15 922 49 18 44 284 26 785 68 740 60 246 87 403 51 701 67 5 40 931 94 620 36 119 0 412 8 641 25 400 16 807 32 584 78 881 76 300 35 689 27 18 59 850
86 843 32 15 69 311 0 682 68 600 52 485 2 521 44 240 72 620 3 181 66 665 38 862 98 192 20 704 74 754 39 429 18 472 22 477 34 5 30 944 83 76 21 12 37 45 95 714 49 76 64 412 82 758 76 436 33 1000 12 730 96 679 8 310 89 233 16 363 46 993 65 215 73 719 85 936 84 211 14 864 62 992 99 800 90 924 75 842 43 986 36 692 53 204 87 928 71 437 24 852 6 23 60 95 15 968 48 79 67 438 97 497 55 182 40 623 35 483 9 529 7 861 79 27 31 546 28 266 42 187 10 390 5 767 94 136 91 45 4 37 29 48 80 735 13 621 58 893 26 64 25 946 23 31 61 307 51 100 56 836 47 784 45 261 70 717 93 467 27 540 54 557 81 291 63 114 59 355 11 438 41 475 17 861 57 398 92 671 77 469 78 768 88 836 1 397 19 836 50 112
49 596 26 542 92 810 79 667 88 342 57 711 70 680 3 307 2 370 32 246 20 63 99 21 6 452 96 468 58 550 71 16 76 163 62 874 77 176 83 889 84 829 54 468 59 585 86 315 50 169 81 315 52 797 15 28 91 64 4 901 85 109 47 587 73 888 94 95 82 559 25 38 69 967 11 698 16 544 31 408 8 648 14 499 42 537 43 230 24 853 80 253 66 579 67 891 44 450 10 537 37 993 55 161 72 969 98 845 9 841 34 912 12 960 90 419 40 686 45 460 38 779 46 400 35 621 27 630 30 206 21 477 23 121 13 37 1 588 53 914 0 261 78 109 61 981 56 78 95 646 65 581 41 439 36 956 60 259 63 262 19 668 87 903 68 937 5 816 22 500 39 845 75 871 51 415 97 567 48 818 29 203 28 106 93 929 18 748 33 976 74 540 89 610 64 587 17 413 7 507
92 17 19 203 78 626 7 238 84 845 30 354 77 585 35 444 90 39 13 236 5 631 97 647 12 271 88 647 83 694 76 792 22 673 65 888 46 496 50 900 87 259 45 876 10 514 53 51 81 87 18 459 36 347 56 409 51 96 72 510 28 655 54 118 41 314 16 593 21 68 61 184 0 691 63 300 11 600 62 480 23 375 79 99 32 581 94 90 85 669 3 358 60 307 52 477 31 380 2 147 42 928 6 811 33 584 40 846 29 518 14 867 17 311 74 850 70 601 24 146 26 731 93 962 43 251 20 432 27 932 66 217 9 198 1 982 58 523 48 607 38 606 98 197 69 965 91 428 55 248 44 905 75 10 34 407 99 51 25 509 68 129 57 936 8 842 4 89 49 458 37 572 86 442 89 686 47 695 59 598 71 878 80 857 96 112 73 706 82 157 39 950 64 170 15 981 67 909 95 532
88 723 40 896 50 46 12 990 52 420 2 491 73 437 31 330 83 539 10 423 70 43 14 858 27 444 44 68 85 186 56 80 11 892 36 233 19 188 59 551 66 186 91 473 35 759 37 236 28 978 99 818 42 897 97 811 46 488 20 354 4 764 67 718 63 421 24 802 72 581 32 489 71 536 58 12 79 727 80 800 48 268 89 281 94 256 75 553 55 426 69 987 43 324 1 231 98 651 82 769 25 510 64 803 17 572 87 209 41 472 23 527 54 559 51 511 3 378 47 5 29 722 78 308 74 695 30 713 18 366 0 322 13 288 45 264 6 861 86 340 57 99 92 488 33 49 84 34 16 916 8 54 65 309 62 105 9 326 39 791 95 363 81 305 38 885 34 262 90 674 61 593 49 635 21 268 76 424 5 805 68 526 77 350 26 916 7 911 22 531 15 312 96 505 60 52 93 113 53 832
46 272 26 405 92 852 64 637 20 365 56 77 40 612 33 965 76 203 44 35 55 121 28 70 18 799 69 717 49 525 59 756 87 878 22 932 38 623 16 977 94 964 43 463 30 175 25 635 19 114 23 840 4 995 27 496 72 3 68 370 36 197 6 92 13 971 80 724 75 38 3 339 1 5 7 663 42 724 51 330 81 695 53 907 12 459 37 407 0 852 52 424 83 354 60 617 97 886 29 48 96 709 93 529 99 181 48 722 86 395 31 712 98 601 50 889 34 483 88 275 71 808 66 947 2 24 54 522 89 500 84 725 35 894 63 758 90 324 9 4 21 727 95 280 79 341 39 110 32 191 41 462 5 493 57 935 62 80 74 688 77 556 65 504 17 883 8 441 24 648 15 393 91 164 10 729 85 859 61 999 70 200 82 287 47 171 73 593 45 102 58 452 11 350 78 932 14 615 67 907
23 575 57 663 65 363 48 84 0 97 73 888 17 298 30 863 62 375 60 597 18 763 7 670 33 446 31 143 94 684 16 724 42 896 87 593 72 15 68 985 40 390 9 38 49 590 92 783 20 129 89 496 1 995 14 991 55 813 63 773 8 118 5 164 3 826 66 300 70 323 34 250 76 912 81 470 50 543 29 943 82 62 80 583 74 647 24 143 51 727 41 275 77 181 98 694 37 962 12 957 4 752 79 390 69 725 45 283 86 311 26 848 25 6 93 342 85 587 56 551 61 789 88 541 96 862 84 592 38 464 27 1000 97 915 44 269 83 556 6 762 46 514 35 945 78 310 39 136 90 376 2 927 10 220 71 567 36 201 32 539 59 794 75 186 43 172 11 57 21 820 15 120 52 218 13 772 99 397 67 972 28 585 95 551 47 490 54 30 22 307 64 152 91 14 58 951 53 190 19 179
63 747 8 466 69 760 1 970 92 866 98 221 17 825 14 65 2 807 30 479 36 349 96 303 76 148 12 315 71 452 53 121 24 239 99 507 20 224 79 249 70 475 5 72 72 611 31 789 10 441 47 925 57 474 62 266 82 408 94 244 67 993 45 294 33 24 35 272 39 140 93 36 13 967 51 746 48 728 34 850 15 893 55 815 50 52 22 463 84 235 19 669 9 327 86 369 78 955 66 774 43 943 97 483 77 11 95 262 89 283 83 275 49 20 23 215 75 38 61 569 38 866 56 956 4 881 81 819 73 511 88 906 6 739 18 829 21 224 65 113 29 799 90 470 68 315 54 162 27 378 44 734 3 691 58 540 37 496 64 572 41 106 85 951 87 339 74 116 26 299 25 449 7 134 0 390 40 377 59 462 16 644 52 225 46 823 42 826 80 608 28 501 60 900 91 10 11 640 32 25
48 98 28 353 59 123 4 697 37 644 89 990 1 308 18 177 71 226 97 307 6 3 21 703 38 26 43 544 41 254 52 322 36 861 40 542 39 521 14 617 77 107 73 1000 86 975 5 519 84 931 53 867 81 843 47 474 64 739 56 398 22 448 10 946 3 889 44 108 24 873 55 439 8 820 62 94 88 830 75 659 17 10 16 118 68 27 90 246 20 646 98 375 60 727 31 704 50 413 26 528 76 62 49 482 70 6 61 919 33 467 95 165 32 180 80 386 92 38 78 308 45 817 87 568 2 246 46 230 74 1000 9 966 85 747 57 851 25 599 7 54 63 658 13 784 11 272 66 178 91 414 35 469 23 802 12 278 42 591 72 883 82 544 29 508 19 786 79 67 0 366 30 153 93 133 96 146 67 828 69 828 99 229 34 720 58 145 27 590 54 782 15 208 65 148 51 4 94 750 83 850
91 385 8 874 95 150 41 532 31 575 78 483 71 782 40 479 46 218 80 691 63 508 93 374 52 714 21 93 33 393 3 497 29 567 53 536 36 840 11 311 18 127 98 380 94 460 73 562 17 222 69 123 56 501 32 724 9 953 76 202 28 222 42 480 1 455 39 446 6 470 67 547 57 244 87 516 83 672 90 666 54 811 66 681 27 58 16 741 61 975 79 520 24 167 70 592 14 750 22 722 25 241 88 866 4 859 86 343 59 910 92 38 51 478 99 986 74 798 20 615 2 66 45 483 85 79 12 849 68 523 19 198 82 668 81 898 34 531 38 97 96 217 43 624 0 247 89 803 77 603 72 380 37 234 65 608 35 584 55 187 30 134 47 425 15 507 60 158 5 634 49 784 75 57 44 391 58 116 50 873 26 421 23 140 97 684 10 92 13 844 62 400 48 283 64 158 84 247 7 836
76 519 43 840 48 603 75 581 62 772 20 535 32 398 99 943 98 368 55 658 58 991 46 872 26 827 12 355 94 474 96 567 69 976 84 84 19 56 67 114 79 957 73 307 11 503 88 671 82 467 35 424 63 483 2 866 33 874 37 555 78 624 17 326 3 941 80 754 38 603 10 495 42 877 8 104 15 580 4 43 85 228 70 730 93 338 95 497 68 169 24 642 72 779 7 481 5 43 9 230 23 526 13 499 39 867 45 100 47 568 25 924 18 98 59 548 49 135 92 204 1 324 90 183 27 517 51 978 41 264 31 117 16 765 71 400 53 998 91 434 64 179 97 523 40 612 36 98 34 139 6 811 83 324 29 308 86 458 89 481 54 469 28 539 14 376 87 190 50 300 77 943 22 450 65 208 30 350 61 475 57 763 60 503 81 981 0 367 66 450 52 238 44 582 21 837 74 388 56 733
33 3 71 897 42 119 59 844 98 65 6 377 57 680 41 50 70 352 67 60 74 1 86 258 46 42 54 943 75 843 35 783 43 474 90 370 11 971 37 158 55 859 69 346 7 132 28 946 91 506 2 167 48 466 65 142 39 401 4 77 47 94 18 962 26 704 99 768 20 299 85 976 34 602 82 233 13 859 44 353 80 586 27 886 29 358 84 449 15 616 21 997 56 881 31 833 95 91 5 680 63 815 9 899 14 756 38 492 36 103 87 23 8 853 3 403 94 625 66 732 53 365 78 794 30 62 96 427 32 570 68 549 62 555 77 525 76 897 49 831 60 921 92 901 23 76 25 149 45 445 97 440 1 488 10 994 83 759 81 505 79 562 0 533 51 737 12 985 88 886 73 710 93 422 52 155 16 172 64 224 58 644 89 718 72 176 19 599 50 807 61 548 24 939 17 691 40 636 22 599
87 267 84 574 37 366 94 466 86 996 82 87 25 65 65 909 0 89 7 961 53 537 32 275 95 828 66 677 90 461 30 14 45 893 67 227 54 910 42 170 26 506 29 560 38 726 18 823 16 251 61 577 91 743 39 944 58 369 99 966 48 409 5 16 21 963 3 626 70 319 40 92 75 629 28 495 56 414 44 460 35 605 97 710 72 395 74 387 73 819 49 636 14 200 77 773 98 172 23 176 81 659 12 640 8 75 62 168 51 483 24 563 80 485 47 148 85 512 15 516 4 959 63 578 64 382 93 622 60 486 34 512 83 669 89 727 79 499 2 57 50 569 52 807 27 433 46 70 55 609 20 252 36 212 69 422 76 733 68 411 9 232 17 56 41 977 88 729 78 347 71 333 1 808 31 903 6 552 11 291 33 519 96 140 19 513 57 395 10 752 59 4 43 88 13 420 22 807 92 38
43 978 34 401 41 797 23 124 97 577 71 165 19 206 89 307 67 348 59 855 27 945 83 850 25 861 7 944 2 124 52 376 95 575 63 857 66 425 58 262 30 681 61 578 13 528 79 267 11 35 0 869 54 578 55 894 24 293 74 177 12 48 4 590 51 607 3 315 68 502 1 702 8 696 47 934 90 792 6 164 64 678 14 131 49 567 81 56 69 518 33 324 57 663 80 866 77 657 5 778 96 632 62 996 29 964 36 750 21 159 20 255 16 58 32 484 45 969 10 737 84 328 98 116 31 188 22 851 9 780 87 819 15 697 65 297 18 275 46 350 17 993 70 515 82 158 50 534 60 843 72 249 75 72 48 679 78 960 94 83 44 455 37 546 85 660 35 6 39 68 93 211 56 992 76 594 86 712 28 300 73 856 88 544 53 909 38 128 26 462 92 745 40 95 42 29 99 402 91 738
92 29 82 224 52 671 86 740 99 152 25 932 0 642 11 543 34 575 78 765 94 825 21 279 81 387 96 863 68 574 62 446 9 510 37 12 84 383 40 353 63 355 18 618 77 132 43 663 80 770 31 850 53 628 83 852 74 171 22 189 69 627 58 268 73 84 66 545 71 452 65 858 14 872 90 937 26 543 8 616 57 862 59 219 2 312 64 345 5 707 95 403 19 732 55 162 39 125 20 757 27 240 7 280 17 30 16 624 75 560 32 963 41 833 13 741 38 744 23 855 85 76 47 367 45 179 36 691 70 145 15 684 87 437 56 130 42 163 35 441 88 319 67 143 48 954 6 565 76 471 97 598 1 115 61 252 10 265 29 406 3 526 51 51 89 343 91 338 12 797 33 35 50 808 79 870 4 7 98 294 44 431 46 823 72 174 60 783 24 851 28 307 93 691 49 318 30 767 54 520
98 691 83 521 85 37 68 729 46 630 24 318 45 443 13 10 41 821 75 340 14 810 87 740 33 997 16 514 7 735 0 924 97 364 22 311 47 313 9 758 79 991 77 729 42 590 69 440 56 333 19 57 44 41 18 761 65 796 61 107 67 820 39 992 6 22 95 11 27 669 50 848 66 159 72 251 76 921 48 361 25 422 36 129 8 738 71 586 52 246 5 173 78 14 58 922 37 992 28 456 26 854 51 847 88 278 54 521 73 719 2 886 60 854 82 833 32 400 11 568 10 793 35 14 90 169 99 373 86 799 12 748 91 268 30 690 53 145 23 583 81 587 70 78 38 275 96 406 84 110 74 539 89 780 62 465 20 686 63 608 34 475 17 747 92 259 80 323 94 704 57 290 49 519 31 500 59 460 55 451 21 901 4 796 93 53 3 811 43 569 40 700 15 810 64 241 29 238 1 843
39 472 76 743 21 582 99 999 25 975 64 158 62 241 9 980 41 604 1 217 26 965 52 522 16 35 20 914 4 933 81 336 31 656 95 777 0 554 78 743 17 250 30 347 88 299 57 2 58 61 19 335 69 58 71 889 7 219 38 948 82 581 29 805 80 831 3 518 91 645 60 982 28 821 45 735 14 639 42 920 6 425 92 58 77 93 56 3 18 411 10 218 59 808 24 794 55 667 67 810 44 803 22 811 98 718 61 910 37 119 90 853 50 909 97 38 46 975 5 72 72 975 66 346 73 951 74 774 70 347 53 905 79 934 83 928 8 372 68 132 86 853 15 731 49 240 65 327 23 811 96 289 51 863 54 960 13 6 89 331 34 365 40 768 36 616 84 972 47 651 94 950 87 108 93 249 48 673 32 307 33 851 35 669 43 920 63 248 11 208 85 361 2 319 12 403 27 516 75 352
54 101 82 881 10 446 86 649 30 373 12 77 65 891 15 510 13 139 64 470 7 750 21 497 99 33 72 999 34 492 89 78 14 62 3 448 77 734 42 947 27 732 38 714 29 524 26 939 70 604 68 552 22 947 17 346 69 64 31 473 41 834 51 716 18 157 78 457 11 127 95 31 84 947 81 799 40 865 74 886 19 347 43 378 24 913 75 455 60 492 16 68 50 154 73 388 0 113 39 41 53 210 46 973 45 99 62 976 1 812 48 231 36 790 87 312 59 724 49 30 93 802 52 270 35 966 90 70 25 337 37 826 57 947 92 383 9 519 98 538 55 473 32 839 67 683 85 574 83 125 80 497 28 569 58 195 96 512 44 459 5 706 71 299 8 739 79 197 20 97 76 321 2 425 94 101 66 850 23 874 33 360 88 416 63 9 97 895 47 26 91 347 61 387 4 335 56 230 6 576
0 381 74 322 9 62 54 51 85 120 5 48 55 630 87 428 30 78 63 527 62 312 45 919 91 260 25 347 28 646 77 927 35 459 46 848 58 725 80 257 18 212 11 692 81 178 41 716 60 224 79 87 52 484 19 207 90 241 32 84 8 941 70 395 40 377 73 793 1 654 93 623 27 413 26 362 67 518 50 459 48 677 4 141 94 927 13 492 99 435 92 270 89 430 33 589 47 365 95 426 71 669 84 431 37 912 10 96 44 30 42 871 38 731 83 619 36 566 56 805 75 870 98 957 86 707 14 526 43 390 57 646 29 140 21 895 31 550 24 2 66 492 72 626 82 762 88 96 53 130 20 149 59 107 96 910 22 815 12 813 17 546 39 930 49 365 2 666 97 923 51 852 68 17 23 484 76 48 16 375 3 925 65 603 61 830 69 54 15 413 7 580 34 512 78 307 6 75 64 583
14 167 21 770 79 97 77 13 17 963 25 757 98 163 56 735 84 1000 35 945 60 854 68 402 29 335 72 133 46 561 73 295 15 696 99 378 41 766 55 439 6 817 2 758 85 453 44 331 11 262 83 323 36 854 24 137 63 901 82 597 48 88 78 178 80 332 4 704 13 923 64 961 26 937 62 167 94 287 50 254 34 558 33 921 1 783 89 120 67 592 69 822 40 533 38 330 47 946 53 936 93 338 51 340 81 923 19 861 39 890 18 578 88 448 71 240 45 426 76 897 7 887 59 471 96 640 52 254 49 17 92 687 70 438 90 857 27 675 0 747 86 81 37 982 87 546 42 460 9 340 65 500 30 352 31 682 66 956 22 782 95 375 10 945 16 168 75 392 20 713 61 15 54 992 5 716 12 370 57 857 74 950 8 897 43 722 28 325 3 397 23 493 97 51 58 578 91 77 32 81
99 979 32 228 34 519 35 483 28 350 20 420 48 675 93 273 47 820 88 940 98 700 85 865 7 850 64 912 42 693 46 582 57 32 17 864 67 547 31 444 96 110 5 26 3 750 61 372 0 172 25 908 33 444 10 275 56 460 89 287 51 980 82 238 94 270 22 895 79 92 81 320 43 128 83 527 12 176 4 123 1 80 6 833 11 80 91 5 78 120 37 739 70 420 97 586 95 772 21 61 49 894 53 87 63 482 16 399 2 108 39 743 59 903 58 144 65 89 24 822 30 538 54 225 13 383 87 18 23 872 71 320 27 708 26 562 90 19 69 16 80 886 50 471 72 743 44 245 86 331 36 743 66 339 73 333 19 513 40 696 8 176 18 538 52 887 9 337 14 465 75 716 77 982 15 948 62 855 92 284 60 984 55 56 84 112 41 300 29 435 74 524 68 964 45 90 38 698 76 869
13 427 72 442 81 145 51 760 99 134 45 995 54 66 52 851 4 481 66 418 10 641 98 637 53 313 31 994 77 112 84 30 47 552 87 702 34 384 49 257 28 170 79 901 43 789 50 87 17 962 73 68 56 836 26 509 2 911 12 513 22 299 36 949 33 21 9 755 82 110 7 130 23 185 19 823 58 538 8 388 39 740 76 486 0 687 67 644 89 707 57 722 71 615 6 146 48 793 65 599 24 189 64 314 16 794 3 206 11 259 44 180 69 373 5 756 78 717 41 979 30 716 93 610 97 76 92 21 15 387 59 230 27 200 63 465 62 387 94 262 96 125 74 408 70 346 20 588 46 856 42 841 1 433 21 589 55 766 40 544 68 290 18 188 29 97 60 65 90 299 88 44 86 584 61 878 37 363 95 986 32 658 38 225 85 504 80 601 83 279 25 171 91 467 14 319 75 779 35 898
67 753 51 500 16 688 99 817 15 718 40 738 88 863 78 233 18 376 48 8 49 930 12 981 85 901 8 457 94 17 81 284 5 378 71 970 6 975 79 840 55 2 52 249 4 464 36 43 63 719 26 161 13 505 2 297 61 992 74 825 20 764 65 504 72 774 86 540 76 199 95 540 24 156 34 35 28 112 44 119 59 596 58 823 75 151 33 749 0 880 43 331 54 768 73 262 92 435 22 413 62 267 98 589 1 861 14 549 97 594 32 861 84 404 93 990 27 526 66 844 68 238 87 770 46 462 83 455 53 40 89 299 91 182 56 20 69 993 7 515 31 904 50 111 57 152 17 420 45 57 47 524 77 950 21 996 10 394 29 803 80 26 3 401 9 889 90 178 70 496 25 98 30 612 23 284 35 501 41 37 42 770 37 759 96 601 39 397 82 878 38 900 64 313 19 700 11 841 60 191
58 327 23 614 21 978 91 405 69 913 94 414 99 900 67 206 36 843 93 233 54 260 51 928 73 690 41 536 32 318 63 211 76 719 98 524 83 923 74 899 72 331 30 682 92 737 4 544 62 781 47 870 61 175 88 169 29 213 49 763 2 179 18 319 65 876 13 408 11 554 48 190 89 538 44 655 79 628 57 670 68 172 9 343 78 529 96 96 5 168 82 897 45 660 17 491 97 246 52 783 43 226 55 911 20 589 81 392 35 711 42 105 95 382 14 705 16 734 26 548 86 545 25 526 46 218 80 433 15 291 90 821 59 541 50 885 53 561 38 763 3 404 70 145 84 979 71 832 31 302 33 31 75 528 1 950 39 24 27 104 22 433 40 175 64 926 85 218 24 325 19 228 7 831 77 295 28 641 12 298 8 366 10 369 0 449 37 710 34 312 6 569 60 56 56 145 66 887 87 702
61 808 44 287 16 850 38 107 47 222 78 946 66 782 17 250 70 861 83 915 30 70 9 100 29 797 89 584 72 354 4 842 27 88 0 817 18 503 54 198 87 585 91 837 73 939 74 538 40 33 36 50 25 755 77 594 49 799 19 753 85 323 75 446 94 995 20 23 97 857 6 23 12 464 50 655 26 46 98 467 65 948 37 205 93 642 42 804 68 917 52 7 31 611 21 626 33 305 84 532 2 289 45 617 43 602 34 254 23 642 60 117 7 996 22 723 79 829 86 802 48 124 71 7 28 733 5 984 8 367 63 134 96 772 15 971 51 669 55 845 92 785 57 192 58 248 59 488 67 935 99 724 53 68 81 246 46 36 24 399 41 221 95 488 64 91 35 685 1 88 80 561 39 878 82 845 32 215 90 320 69 555 62 835 56 732 11 552 88 858 14 440 3 728 10 912 13 88 76 929
3 153 69 846 29 411 8 197 66 342 40 127 54 339 17 23 70 353 50 474 74 353 58 708 20 136 49 746 12 975 28 894 45 983 0 394 77 227 33 663 88 77 15 915 99 833 80 146 59 777 68 728 79 197 19 930 73 2 64 339 10 162 98 118 92 928 91 744 72 193 93 340 23 458 34 119 13 217 97 123 41 141 1 735 16 279 11 253 63 733 52 574 47 178 32 952 24 499 27 69 84 150 30 830 94 483 96 264 46 332 55 450 42 985 35 547 2 730 6 667 26 128 86 152 57 252 18 902 76 558 65 102 31 230 14 51 38 504 22 643 67 124 82 690 48 669 21 17 83 913 81 766 62 769 75 783 37 464 53 191 44 849 56 606 78 571 87 446 9 189 90 764 95 957 61 993 60 463 39 798 4 134 51 846 85 7 7 205 25 651 71 140 5 816 43 867 89 279 36 565
61 131 7 648 99 746 25 56 8 6 37 381 66 595 95 828 23 904 3 201 1 245 39 614 91 643 35 913 64 868 33 51 54 519 79 578 19 595 74 865 82 399 94 763 75 980 72 255 38 18 88 270 27 427 50 814 9 33 62 165 84 7 32 639 6 952 48 513 31 373 20 307 92 866 28 893 87 842 43 610 57 133 77 441 15 229 12 147 13 943 63 587 52 680 71 610 26 420 21 295 85 721 29 855 59 165 46 71 47 673 24 371 76 831 30 406 22 496 58 870 5 69 73 799 60 210 81 204 10 786 86 803 67 514 42 102 89 583 65 918 2 98 69 188 90 773 40 43 36 364 80 408 51 960 83 278 18 752 78 941 34 889 44 823 16 467 49 871 53 766 11 47 98 664 96 525 70 951 41 154 56 717 55 273 97 216 4 644 17 941 93 440 45 822 0 337 14 933 68 988
31 904 64 973 66 270 5 966 1 692 52 802 54 254 81 617 77 370 43 919 69 498 38 947 70 681 98 389 85 380 16 541 56 876 60 5 89 517 63 857 26 513 83 749 86 784 32 866 21 70 27 810 74 411 67 255 88 344 59 648 11 874 90 970 19 481 41 284 24 914 22 965 23 389 48 754 97 686 99 692 7 42 25 274 10 658 95 93 92 505 44 726 84 282 40 740 45 989 0 647 55 437 29 987 62 39 37 924 46 852 15 679 33 43 53 980 4 161 9 182 49 723 50 107 12 365 14 228 39 318 17 809 78 538 73 332 93 973 82 768 91 634 30 395 8 242 58 588 18 714 68 529 76 741 87 893 57 815 72 241 35 148 71 391 79 403 47 472 36 206 6 155 75 132 51 98 13 788 80 582 20 130 65 919 2 500 28 607 42 706 96 613 3 244 61 654 34 811 94 959
54 152 15 792 83 140 22 923 45 744 79 559 67 313 34 810 38 48 86 806 72 632 71 936 37 621 28 163 40 884 8 739 50 937 89 773 11 990 6 544 62 20 32 84 39 922 76 353 93 743 36 743 85 37 10 58 84 173 49 961 1 521 63 27 3 545 2 933 75 314 68 784 43 350 73 585 61 776 5 420 29 39 27 999 52 146 21 941 95 796 77 61 9 523 74 400 65 789 96 302 56 68 4 309 55 734 12 410 33 510 53 213 31 775 26 792 80 442 87 776 16 695 90 4 0 30 64 3 70 533 44 972 35 38 91 982 69 842 60 396 47 445 30 276 42 6 99 617 18 151 58 163 57 789 92 3 20 333 97 988 59 614 41 715 24 499 46 780 17 752 7 540 81 721 78 513 66 74 98 414 19 428 14 56 48 205 82 829 94 729 25 163 13 15 51 760 88 29 23 328
59 935 17 485 41 4 49 596 31 248 58 234 98 260 81 920 72 925 91 559 15 805 97 121 77 919 57 24 87 735 0 59 1 430 2 638 76 688 28 736 79 473 62 148 60 1 89 49 6 603 38 918 11 787 75 679 21 5 14 758 20 595 47 116 30 842 7 985 99 512 26 115 42 514 55 78 13 669 46 438 67 502 70 159 56 63 19 861 65 509 84 384 50 700 40 140 83 402 27 604 33 262 32 630 80 307 3 710 34 403 90 670 9 653 88 805 54 746 16 172 82 241 4 161 94 756 74 916 96 773 45 698 53 893 23 778 44 448 64 17 78 438 69 985 18 158 10 261 36 456 24 732 29 468 86 479 93 622 68 436 35 721 51 98 5 95 8 463 22 498 48 601 43 399 25 418 39 848 52 141 66 930 71 717 63 527 85 406 95 124 73 797 37 581 61 222 92 943 12 551
68 277 10 837 11 234 47 71 48 272 0 191 59 779 37 816 14 720 39 122 71 353 78 678 42 688 76 396 22 392 23 456 25 530 63 625 54 41 69 402 57 174 31 985 55 870 18 246 30 796 20 560 77 71 43 498 95 231 91 104 40 460 35 469 72 30 88 761 15 759 85 914 84 784 79 816 90 180 92 103 50 340 38 837 29 737 93 808 99 242 75 774 60 620 96 636 9 785 5 793 80 157 26 490 16 613 70 391 28 618 81 180 8 948 86 964 17 321 1 192 21 278 45 739 66 701 83 736 74 231 64 951 6 335 32 512 13 483 19 68 3 160 4 381 62 740 87 955 2 929 12 428 98 811 52 668 89 952 67 96 97 393 51 310 65 735 33 557 24 256 73 202 7 418 53 802 46 11 56 294 27 589 36 852 49 774 94 421 58 496 44 316 34 235 41 315 61 664 82 747
15 163 34 606 99 195 80 436 84 198 83 105 70 343 86 415 74 847 24 602 11 199 21 374 0 702 71 587 94 27 56 809 50 83 66 854 29 859 4 684 92 76 27 57 58 225 68 792 10 419 51 193 26 400 7 30 8 935 61 954 2 852 77 559 19 374 6 84 78 103 88 514 22 68 91 42 60 37 17 629 42 338 43 412 1 590 38 668 62 77 73 933 45 197 97 656 5 194 35 95 41 849 76 686 16 964 14 145 18 503 95 528 65 897 59 490 47 610 64 385 13 639 69 896 67 17 39 106 87 750 93 257 9 155 96 74 44 290 32 43 82 833 63 946 85 192 79 423 30 743 20 798 57 898 31 87 33 985 53 263 40 753 46 408 75 607 12 469 90 550 28 651 89 500 81 402 3 813 48 830 23 633 98 970 52 414 25 72 37 753 54 30 49 809 72 881 55 392 36 696
16 174 6 935 43 53 29 225 57 654 60 621 71 673 8 830 98 897 48 910 90 675 64 1 72 741 31 783 74 185 69 116 88 991 19 683 26 325 63 440 39 754 27 112 67 305 99 579 40 513 32 694 66 657 86 672 85 330 65 216 35 812 93 49 5 818 25 579 28 582 17 951 80 703 81 195 58 797 46 114 3 933 1 973 23 726 96 220 33 8 42 55 87 116 97 735 36 387 55 612 83 460 7 655 77 659 75 548 95 975 54 202 56 76 70 463 51 461 82 388 15 29 4 722 45 522 37 56 84 930 79 154 89 72 11 624 50 262 13 957 38 578 76 373 20 35 52 177 49 895 53 922 18 904 34 356 14 363 78 115 94 862 12 154 24 118 22 339 92 614 10 389 59 327 2 443 44 26 68 583 73 233 91 918 21 103 41 547 0 823 47 17 61 228 30 785 62 239 9 304
99 617 13 184 24 161 61 859 54 951 30 285 21 187 23 816 51 848 45 914 26 626 74 946 84 379 5 51 89 167 33 368 10 590 1 337 60 723 72 96 9 80 47 201 76 544 71 345 65 778 95 855 41 846 68 280 96 761 46 971 28 127 36 370 85 820 94 694 75 944 77 273 25 20 97 654 88 996 62 218 52 68 43 365 37 134 63 923 2 806 11 760 14 363 19 225 93 728 3 99 73 137 56 815 80 649 22 954 4 872 86 515 32 204 35 874 58 60 50 570 44 352 92 117 66 460 69 28 57 601 40 997 7 962 79 218 39 375 87 584 12 215 8 916 98 696 42 121 48 842 34 935 29 53 83 407 70 693 15 739 49 102 67 519 59 597 17 91 64 971 31 453 16 796 20 910 55 48 38 856 91 868 78 922 53 187 82 107 18 554 81 376 90 853 6 263 0 676 27 58
95 291 79 102 30 344 73 465 99 25 2 250 68 883 57 260 21 466 61 316 88 251 35 946 89 790 98 969 75 682 91 400 72 720 6 303 94 247 56 246 32 970 51 461 86 298 20 108 40 231 27 328 4 372 54 987 15 741 52 538 59 49 97 734 22 574 41 20 11 211 78 518 82 9 71 412 33 492 47 28 83 66 28 866 77 992 37 426 90 66 38 13 8 428 80 835 29 684 19 227 53 391 67 217 3 326 58 813 46 563 66 133 81 800 62 392 36 440 84 824 87 676 16 960 26 670 24 88 64 145 13 239 74 348 5 47 43 158 1 547 76 762 70 206 93 152 10 54 63 839 50 838 18 792 49 815 12 280 85 599 14 964 9 78 31 718 55 481 17 520 48 628 7 818 42 920 23 481 60 768 45 544 92 541 69 94 44 927 65 998 39 454 0 323 34 211 25 327 96 600
91 795 20 436 8 872 3 387 96 577 55 668 49 677 7 508 1 451 30 691 27 449 79 120 72 596 44 435 87 313 95 755 22 461 78 254 74 852 73 905 81 743 45 940 82 762 18 116 2 335 63 25 54 989 37 748 85 886 34 243 58 696 26 988 75 412 83 897 99 978 9 49 38 913 93 166 35 167 70 446 94 912 5 293 69 28 64 250 88 56 25 903 39 332 61 963 76 903 56 248 77 508 19 932 46 885 21 183 12 808 68 58 43 267 59 684 48 920 10 524 36 239 13 484 53 634 71 641 33 157 31 567 65 637 57 547 24 411 40 347 97 727 67 961 4 897 98 585 89 860 16 322 15 355 60 405 32 819 23 613 86 492 42 748 47 95 28 462 14 105 17 982 6 359 0 707 51 535 41 522 80 882 84 140 50 129 29 985 11 451 66 49 62 299 90 18 52 700 92 285
93 972 23 725 67 178 48 336 84 179 11 211 90 405 98 291 74 202 9 250 61 274 87 812 30 207 2 95 59 583 13 914 1 532 8 892 81 459 57 394 35 325 12 657 44 351 10 39 47 178 54 38 72 501 45 697 71 584 92 695 24 579 20 44 94 664 86 872 33 140 96 873 39 371 34 952 78 180 26 682 69 512 42 474 64 445 46 286 97 636 68 357 17 387 19 84 58 573 36 862 43 600 91 525 70 227 31 596 29 20 7 866 53 891 85 353 99 653 52 788 38 226 14 600 80 279 32 939 63 26 15 993 75 313 28 350 55 604 65 162 37 612 83 377 50 522 6 432 0 448 51 493 40 471 60 819 22 924 25 49 88 454 3 943 5 666 27 582 18 604 4 198 62 589 56 632 82 435 21 203 66 472 73 400 16 19 77 506 41 76 49 374 76 743 95 764 89 405 79 204
43 810 89 710 87 754 63 862 92 420 74 376 85 351 68 46 39 533 48 67 15 880 82 731 33 652 76 404 30 773 19 930 99 652 93 877 80 285 70 893 4 420 61 667 86 296 45 135 81 849 98 450 8 981 10 738 56 99 72 932 20 772 73 239 59 961 13 952 47 945 49 956 41 169 84 95 21 213 66 580 28 88 55 115 95 675 5 369 1 362 53 288 69 324 75 484 77 439 38 212 79 640 26 93 2 323 12 179 36 282 34 798 42 32 18 506 65 910 7 33 11 97 27 941 88 689 90 530 16 597 25 37 3 573 57 1000 58 446 52 257 97 688 54 573 35 926 17 469 24 256 37 284 22 846 91 728 40 389 44 770 23 754 60 103 78 994 29 453 64 699 83 175 32 154 67 977 94 874 51 856 14 563 62 961 96 366 46 740 31 114 9 683 50 443 0 415 6 955 71 124
22 879 73 449 61 330 32 611 12 426 81 462 65 291 46 802 18 873 8 999 36 810 85 662 25 159 63 42 26 848 71 727 4 897 91 820 44 860 88 291 23 596 87 774 64 729 80 526 16 374 62 485 97 481 37 868 15 549 9 923 56 550 45 846 58 344 99 996 47 936 24 555 20 920 33 603 14 217 96 638 82 402 34 386 43 289 72 349 48 44 79 513 49 758 38 386 92 457 0 293 86 531 29 258 21 763 84 562 52 356 42 498 90 484 69 371 30 347 93 218 59 865 75 718 1 707 83 874 68 916 57 285 55 167 27 320 78 404 5 590 28 669 50 372 77 531 13 973 40 900 76 443 19 636 70 215 2 967 51 263 66 6 11 743 53 461 94 944 39 554 6 398 17 750 95 763 74 29 41 603 54 605 35 352 89 698 67 890 98 925 3 290 31 231 7 281 60 745 10 440
3 186 17 821 52 139 18 232 86 913 13 763 81 120 19 659 94 547 6 234 68 879 88 268 36 549 25 926 10 620 21 282 29 829 59 600 58 606 47 404 37 996 54 304 91 113 5 316 92 956 4 237 24 760 60 364 11 799 8 619 84 931 15 725 30 55 95 683 71 128 62 831 43 983 2 672 26 345 48 427 78 101 97 397 65 843 79 916 46 898 1 157 64 254 76 891 90 512 87 226 27 741 96 842 85 311 73 159 98 684 99 184 51 451 66 185 7 305 35 971 55 606 82 464 20 625 83 804 77 805 80 507 34 632 0 564 69 290 32 385 44 323 45 285 89 838 56 156 22 86 49 987 67 144 63 528 33 717 9 801 23 471 39 554 41 673 40 191 61 80 70 291 14 242 75 489 50 276 74 804 53 899 38 404 28 368 12 539 42 702 31 129 72 458 93 907 57 605 16 388
31 646 97 602 54 730 5 622 80 931 76 955 87 188 53 885 28 332 57 620 77 927 33 422 72 774 26 11 94 198 0 785 86 451 16 225 40 335 15 427 81 369 73 912 7 307 50 329 39 387 14 865 10 728 92 96 47 833 91 414 35 173 68 185 17 838 32 742 20 490 43 809 23 758 24 598 84 706 12 823 30 818 42 661 60 110 2 735 82 682 70 808 95 263 58 564 90 773 71 548 96 119 38 954 51 32 69 403 11 292 41 896 13 745 59 77 9 378 27 972 93 942 48 911 22 516 75 49 21 55 88 985 6 759 4 772 25 525 64 386 49 627 44 892 37 421 56 406 45 687 61 728 62 125 8 39 83 504 66 34 74 306 79 433 1 453 55 889 19 684 46 295 63 714 85 44 65 694 52 396 67 479 36 66 3 726 18 556 89 797 98 151 34 757 99 825 29 708 78 81
57 35 12 137 49 276 69 17 50 730 25 820 83 118 87 324 71 813 48 579 14 141 53 881 84 366 67 676 93 359 36 501 82 641 46 482 6 98 29 146 97 864 28 881 2 285 60 238 88 731 18 768 65 420 79 584 38 891 59 303 37 695 21 781 70 268 89 168 26 992 45 144 40 677 22 898 30 455 63 697 58 229 85 104 62 228 74 364 72 540 68 296 24 287 33 394 44 955 47 855 54 239 94 261 77 593 3 689 96 654 64 636 0 787 5 727 56 86 16 735 11 334 51 65 80 154 35 204 19 764 9 971 23 187 32 375 75 841 86 813 10 454 4 601 91 905 34 801 73 142 41 15 92 633 15 433 43 403 42 284 1 438 52 585 7 694 78 777 20 909 90 560 98 7 8 904 55 728 99 700 31 710 76 40 61 674 95 147 17 771 81 50 66 48 39 606 27 898 13 162
37 507 64 904 65 390 56 137 98 238 79 956 6 569 28 607 63 32 24 436 82 141 53 374 52 767 30 30 13 378 16 554 7 578 21 953 10 597 89 261 34 360 72 805 90 201 45 807 15 978 97 113 14 20 58 978 3 914 43 222 61 825 84 907 35 151 60 176 99 493 40 196 41 982 47 228 54 704 25 639 19 750 50 21 67 314 86 269 26 584 27 489 49 568 75 213 80 730 73 528 32 362 42 872 0 934 74 205 8 154 33 232 38 555 59 693 20 450 69 537 22 872 94 805 77 514 18 696 78 792 9 696 70 205 1 152 62 423 83 157 68 368 11 987 31 535 95 87 96 30 5 134 71 151 76 886 12 419 46 573 57 737 81 867 87 179 55 269 39 398 4 560 85 349 51 24 29 289 88 886 44 169 66 67 17 925 2 656 48 387 92 956 36 555 23 261 91 404 93 583
11 204 26 547 7 812 79 720 89 767 71 494 93 846 90 850 43 359 4 305 25 311 30 126 41 740 96 179 47 212 46 768 29 461 21 138 17 759 91 683 95 431 52 974 6 421 42 460 58 973 73 443 28 312 24 251 66 668 76 498 80 516 85 486 61 553 48 594 65 432 75 425 99 665 27 848 88 507 83 264 34 220 5 205 97 233 82 885 49 935 8 614 20 488 63 700 15 589 87 783 62 875 56 627 38 154 55 825 69 890 33 911 54 444 2 979 14 796 60 714 98 854 64 940 12 946 84 281 13 986 10 894 36 305 40 466 78 634 50 110 81 172 35 770 86 18 9 88 3 284 77 388 68 870 51 256 92 509 16 526 70 420 0 475 67 734 53 334 22 670 74 468 23 276 94 290 18 950 37 522 32 307 72 772 57 870 1 943 31 923 39 132 59 347 45 971 44 19 19 287
87 269 61 246 60 436 44 566 88 62 66 77 38 868 39 497 54 36 75 364 1 910 47 114 99 45 85 98 94 963 52 263 17 406 86 882 7 135 62 367 78 344 40 974 57 98 68 181 63 431 73 462 59 129 5 50 67 976 33 205 74 288 35 349 72 855 20 916 6 375 4 558 14 674 18 824 58 950 3 344 29 230 96 551 83 638 10 12 92 412 81 928 69 230 56 962 48 47 22 664 9 974 53 331 82 348 0 369 80 748 36 578 41 286 23 85 8 57 12 32 70 30 32 40 27 38 93 871 19 412 45 83 34 456 79 158 97 84 28 869 64 758 43 123 11 855 15 12 26 635 51 368 65 605 50 145 76 604 90 204 84 36 46 130 16 743 13 497 21 336 37 25 31 85 49 741 89 87 77 273 2 423 91 682 98 352 55 960 24 617 30 41 42 47 95 384 71 701 25 980
71 735 27 912 88 902 74 640 21 645 8 992 52 983 81 953 17 940 58 418 10 184 85 423 7 891 13 67 90 516 69 375 61 567 43 96 65 362 70 396 55 886 72 94 94 22 2 628 40 17 30 970 64 716 3 439 37 453 96 167 76 472 5 522 12 255 75 821 73 132 67 282 20 673 57 542 89 31 6 188 82 294 39 101 91 423 35 290 77 29 4 688 53 99 86 39 25 869 87 676 26 47 45 411 98 598 32 519 28 356 16 74 41 23 42 192 14 539 93 742 44 706 23 362 47 870 62 653 95 552 34 216 50 668 33 622 29 442 83 923 19 687 54 213 36 77 49 215 22 828 18 886 92 305 80 932 68 710 99 918 48 375 15 543 84 687 60 308 11 740 31 680 63 564 79 439 66 294 97 103 59 563 46 713 0 857 1 368 38 644 24 25 51 215 78 309 56 57 9 335
29 954 92 299 16 571 91 720 94 911 44 332 78 59 27 433 99 809 57 859 33 290 40 368 60 807 51 327 21 94 65 237 63 75 79 575 7 201 64 432 35 944 73 163 14 951 72 349 90 591 62 883 85 812 82 562 22 334 25 377 3 23 70 337 83 158 24 73 69 159 12 960 6 703 87 649 77 353 89 494 59 730 76 155 13 131 58 288 39 587 61 559 88 432 19 657 55 128 36 317 52 792 41 321 45 107 97 801 34 564 30 492 53 560 2 55 43 403 71 899 74 931 17 614 10 779 50 56 28 33 98 169 81 319 48 738 68 905 75 208 15 985 66 33 18 136 38 421 67 589 9 139 4 909 95 82 5 34 0 317 56 887 93 368 20 278 46 229 80 953 1 963 8 564 37 716 49 79 42 697 96 901 31 9 86 617 54 145 47 272 32 809 23 801 11 248 84 247 26 818
32 937 48 366 20 8 9 590 93 342 94 776 18 68 6 334 36 107 11 414 69 232 35 524 75 740 4 196 82 125 44 634 17 392 80 22 77 678 10 320 27 785 41 509 62 917 47 536 55 748 63 302 71 475 96 310 83 15 23 330 99 443 39 612 58 788 5 464 22 305 45 898 7 81 30 693 53 732 74 322 21 632 26 454 40 692 52 426 29 306 51 557 24 986 0 882 38 259 3 191 61 988 43 189 42 314 90 206 60 761 1 204 91 112 84 818 2 327 34 462 57 434 88 186 66 678 33 396 59 76 37 568 16 880 98 800 79 492 56 99 73 840 95 134 87 784 70 910 76 293 13 459 49 486 89 917 15 185 72 266 31 182 65 640 81 794 46 526 50 53 64 824 12 932 68 641 97 513 92 175 78 128 28 338 25 580 14 604 54 174 67 341 85 943 19 595 86 42 8 837
15 156 44 3 71 870 18 477 46 488 52 497 77 140 22 452 40 955 9 203 60 230 69 526 57 645 32 783 42 364 56 391 79 31 76 816 39 977 13 978 27 947 87 986 93 459 65 976 61 266 7 365 49 949 45 780 31 920 26 390 73 763 1 19 38 173 59 612 53 792 5 50 8 922 50 669 83 967 89 783 62 102 0 273 95 269 82 385 85 557 17 958 98 167 58 172 96 764 70 322 68 758 88 404 29 155 21 120 3 211 11 603 14 815 64 385 81 440 10 397 35 403 33 643 2 525 20 864 75 58 23 232 80 492 55 554 94 612 47 581 37 250 41 611 6 819 34 131 78 866 74 281 28 240 48 931 4 687 12 337 86 591 63 401 91 533 43 11 97 284 36 203 66 373 99 127 90 704 19 387 92 996 24 484 30 404 51 312 72 518 67 80 16 96 84 691 25 916 54 313
93 961 75 717 89 175 37 145 82 621 96 110 33 16 78 584 15 876 22 440 32 143 91 811 55 677 19 162 59 643 26 131 88 874 10 936 70 924 77 257 67 441 80 520 36 467 31 885 85 535 63 167 9 90 35 509 34 619 94 746 65 733 58 650 73 301 92 753 16 749 5 703 66 273 79 189 20 653 40 795 24 548 44 267 45 555 99 645 52 682 61 424 2 589 74 967 97 193 54 612 29 20 68 875 51 621 41 667 57 258 17 59 12 49 64 422 39 772 28 621 1 575 46 993 43 779 76 418 48 868 30 541 47 797 71 344 90 795 72 645 4 107 81 749 42 556 53 54 25 711 69 372 14 729 50 872 3 533 38 828 95 5 21 369 7 754 11 220 18 817 98 353 27 709 84 611 87 404 23 208 83 696 0 251 8 783 62 475 86 826 56 742 49 162 6 685 60 597 13 744
86 974 26 74 74 288 5 980 43 336 47 775 37 16 9 467 7 767 90 981 46 448 56 542 58 986 73 733 83 793 2 85 78 289 94 581 61 471 1 921 11 710 49 296 20 99 71 115 93 775 27 332 10 678 21 264 75 292 51 13 52 977 68 11 92 559 96 799 85 758 79 146 19 885 14 881 53 170 17 30 97 631 50 252 33 257 40 825 81 629 8 698 36 246 15 60 88 344 3 84 13 390 22 664 31 226 89 972 66 104 55 650 64 29 25 17 63 643 35 796 29 772 60 161 48 572 38 862 24 658 95 361 32 826 82 436 62 845 45 687 41 800 65 633 30 614 87 752 69 158 80 185 0 977 34 510 76 220 99 268 12 59 72 337 59 317 57 142 16 908 44 87 28 539 42 323 6 427 84 846 23 277 77 528 98 776 54 757 39 746 91 964 4 114 70 331 67 536 18 54
89 158 23 279 1 742 29 920 20 568 42 726 98 234 87 777 30 665 54 356 56 736 92 249 39 646 57 97 86 23 99 661 71 849 3 733 88 257 91 850 48 766 68 542 11 560 10 94 72 595 45 901 51 56 94 290 27 500 55 561 84 76 22 659 95 555 79 572 64 272 60 304 0 329 62 810 38 953 24 854 77 683 17 735 43 740 52 295 5 532 16 1000 59 922 74 154 2 403 4 929 53 262 97 548 44 897 66 750 75 695 35 691 76 441 12 654 67 689 26 762 80 972 58 705 78 386 81 25 82 432 85 674 73 172 83 188 14 212 31 663 19 366 49 52 61 603 34 285 41 239 7 275 93 146 9 33 37 952 47 961 25 440 50 337 65 396 40 403 32 745 36 425 63 232 46 515 6 518 69 818 13 561 33 490 8 501 21 980 70 718 96 346 18 513 28 516 15 963 90 345
58 294 77 449 35 430 99 975 93 659 98 217 63 466 33 968 79 708 2 424 46 446 67 253 15 698 75 448 44 954 41 397 12 482 72 436 64 269 30 481 26 319 69 86 84 445 53 478 38 564 78 49 87 620 19 643 82 482 76 488 51 819 22 521 45 2 91 901 60 326 29 27 42 64 73 30 13 715 16 371 50 373 88 642 0 457 83 220 54 439 47 930 43 321 24 782 55 167 90 210 27 931 6 331 52 654 48 422 85 992 14 32 95 965 81 889 40 759 71 424 49 576 11 577 94 639 17 146 57 141 56 823 92 64 5 779 32 927 8 674 36 726 21 790 37 330 97 571 28 59 89 184 70 738 9 803 1 15 39 88 23 549 96 184 7 870 34 419 74 617 20 863 10 607 59 486 4 59 86 491 18 469 62 716 25 677 3 515 61 316 65 728 31 635 66 10 68 281 80 940
48 179 79 736 19 78 47 391 46 414 51 94 55 769 78 190 73 127 33 935 53 456 70 729 2 623 27 889 99 795 11 22 44 347 58 203 90 989 16 779 59 59 52 321 54 480 21 772 49 671 37 490 3 949 1 477 85 760 80 595 63 317 22 266 25 984 50 436 8 223 86 474 88 567 75 559 68 286 62 873 66 643 13 258 30 14 94 268 93 707 69 250 83 380 40 792 41 416 95 695 12 343 72 355 64 496 31 647 61 494 76 508 28 113 4 618 45 302 42 95 87 519 32 229 74 592 24 960 26 450 89 594 10 390 14 73 56 47 9 244 65 704 36 503 82 48 5 952 43 456 96 710 35 379 18 279 92 741 77 484 39 92 7 504 71 312 34 347 57 768 20 658 23 473 38 488 67 103 84 703 17 324 0 129 81 437 91 452 15 566 29 428 98 61 60 102 6 182 97 834
70 418 62 454 76 634 55 490 68 524 22 701 97 463 32 89 86 123 11 754 82 644 95 672 38 275 26 240 23 764 12 462 15 781 51 485 6 70 79 996 10 717 67 981 77 851 36 791 56 381 91 198 34 531 30 216 59 118 35 19 72 292 99 496 80 365 63 172 27 208 9 887 28 994 49 973 43 449 57 619 29 489 89 474 1 788 44 430 0 426 13 780 81 712 74 768 17 979 78 549 4 297 42 835 45 48 98 152 41 557 87 294 7 452 33 532 2 98 25 793 37 599 96 823 19 442 14 119 47 388 5 495 3 645 64 298 65 398 50 556 92 98 24 376 8 814 18 129 93 17 39 714 85 644 84 105 16 79 73 110 88 287 66 582 40 214 46 386 75 506 94 636 58 320 21 697 20 254 48 485 31 633 52 91 53 446 69 37 54 671 83 460 71 35 61 222 60 47 90 774
82 716 56 342 93 652 75 114 32 609 40 403 6 198 41 770 45 964 58 657 21 901 94 66 27 613 1 787 39 105 55 221 28 329 33 173 59 120 76 684 49 286 80 458 52 506 2 769 34 38 95 849 88 781 96 138 9 253 62 762 30 696 5 833 53 528 44 551 90 774 73 703 48 548 81 294 8 489 68 760 15 288 10 10 57 487 18 322 85 737 74 864 11 894 7 144 83 104 87 536 67 776 97 388 63 313 69 434 16 3 36 784 4 907 14 223 47 376 31 365 43 743 23 418 98 589 66 45 78 735 99 851 12 601 86 202 84 180 60 755 29 620 26 138 13 875 79 303 19 841 65 506 70 886 22 339 20 472 38 31 54 35 51 455 92 212 37 787 3 147 89 647 50 862 42 605 46 409 25 108 77 124 17 649 24 964 61 528 0 938 91 455 64 811 35 326 72 979 71 448
76 197 25 928 92 164 9 346 78 290 70 27 54 805 40 676 28 921 91 45 39 789 22 389 27 990 42 903 67 793 63 32 66 927 61 517 3 600 15 617 68 404 29 562 74 950 59 171 90 89 1 328 80 731 94 218 73 466 34 285 60 888 37 43 21 466 47 817 56 61 16 796 65 743 2 364 11 177 84 286 86 205 35 52 88 791 8 479 50 933 57 772 97 370 83 460 31 594 98 57 99 637 45 371 41 713 46 742 44 458 93 430 13 242 52 39 38 268 71 532 14 591 20 322 53 498 89 745 85 872 43 769 72 51 49 182 81 592 23 916 75 481 24 675 55 455 69 428 17 372 77 393 33 141 6 131 87 516 12 604 5 24 10 710 0 497 96 878 95 522 58 916 19 874 82 159 7 403 48 656 51 681 62 559 32 910 18 170 4 216 79 14 36 618 26 61 30 850 64 226
26 47 97 113 85 416 11 264 76 963 23 160 80 334 94 863 20 449 71 766 2 226 91 949 29 244 10 785 63 352 60 341 33 629 66 872 36 397 32 728 47 303 62 216 75 742 68 464 44 275 58 450 16 803 77 308 31 101 37 760 65 878 27 901 69 466 73 134 98 154 6 464 93 629 46 333 38 490 52 452 8 636 21 10 40 344 14 611 24 19 82 22 67 806 48 301 51 925 92 414 89 476 35 599 17 451 90 931 74 174 54 795 88 955 12 260 15 257 96 385 1 837 57 215 79 139 5 83 22 372 86 615 42 884 3 231 39 16 18 510 28 61 41 645 4 252 64 500 99 699 53 128 50 273 72 288 30 967 87 794 81 14 25 195 78 381 0 911 83 330 7 388 13 311 34 507 56 272 61 973 70 894 59 912 43 142 45 117 19 301 9 600 55 298 49 639 95 89 84 913
21 976 6 320 84 273 85 614 7 997 98 102 12 294 91 474 28 9 18 283 80 758 14 335 32 133 49 41 66 644 99 45 44 193 23 216 33 436 40 806 5 240 87 866 17 941 73 861 41 203 72 431 13 983 52 791 61 358 20 692 64 22 81 755 2 187 57 599 55 619 74 531 78 177 24 765 4 877 62 228 0 240 82 93 63 113 16 625 29 548 70 973 15 723 88 99 54 268 22 570 19 528 37 862 71 838 46 597 48 106 47 389 65 977 79 360 9 487 43 814 86 814 76 545 90 262 92 271 58 363 56 733 3 886 35 967 94 557 75 494 83 29 51 26 96 114 97 615 1 458 69 557 26 153 8 548 93 617 95 639 11 910 77 734 53 456 59 464 30 286 10 996 34 834 45 83 68 475 38 773 27 727 50 271 89 380 42 570 60 525 39 228 67 981 31 921 25 624 36 24
36 926 44 115 14 330 50 305 11 826 63 551 73 903 4 572 0 646 27 112 30 271 77 877 78 228 10 489 5 752 86 376 59 724 84 169 12 240 56 291 58 398 92 258 39 668 15 534 99 750 25 635 35 968 3 371 96 676 93 861 64 28 53 304 16 519 97 234 33 343 55 132 95 253 98 41 49 434 42 701 57 913 71 223 43 171 91 63 66 538 85 351 80 245 52 793 69 476 48 626 40 144 79 338 18 638 26 210 9 963 28 929 76 271 17 664 22 810 65 290 29 557 46 533 62 429 13 676 81 52 74 398 94 624 38 447 83 719 1 728 24 984 32 403 68 285 51 379 60 337 82 859 23 755 67 523 47 625 6 752 31 963 20 242 87 431 61 3 19 590 45 273 34 734 7 714 8 907 37 837 72 32 21 804 88 436 54 246 41 97 70 823 90 665 75 378 2 305 89 54
64 19 60 369 50 213 94 553 38 239 68 921 96 883 49 372 95 212 33 666 19 168 89 986 45 715 35 12 11 393 24 242 5 579 98 628 69 218 7 695 9 230 52 454 58 333 3 53 6 324 93 876 91 282 23 175 85 10 61 852 67 703 34 710 53 286 39 975 32 989 55 612 72 793 79 542 90 128 20 175 31 705 66 896 46 96 62 784 59 986 99 62 87 512 74 579 36 737 63 335 81 955 40 105 97 637 27 735 16 54 47 953 65 610 78 674 18 749 44 678 73 179 76 895 51 982 43 442 41 515 71 391 12 108 77 856 14 49 88 365 42 897 22 230 92 78 56 23 70 732 29 441 57 643 86 434 15 530 1 979 2 163 25 357 80 316 8 535 10 483 28 396 83 173 0 997 75 34 13 212 4 623 48 65 84 201 37 526 21 529 17 262 30 232 26 349 82 598 54 384
79 849 32 177 83 852 40 559 53 333 97 902 46 544 69 383 8 530 1 550 50 3 15 445 18 374 33 867 73 515 89 532 14 371 96 345 26 217 44 940 51 751 25 360 2 474 63 148 91 782 21 831 29 700 75 279 86 110 36 531 60 263 61 82 31 103 98 696 41 253 37 461 68 469 43 191 52 799 42 904 12 708 30 333 45 86 9 749 72 30 64 652 70 131 94 427 24 139 5 914 90 235 84 667 49 198 85 927 54 11 7 955 92 440 17 253 77 92 20 383 81 444 80 952 47 866 19 872 66 638 57 276 28 87 22 69 39 56 6 582 82 159 34 694 0 747 67 411 87 351 3 943 76 766 35 28 71 7 99 665 62 342 13 211 59 585 23 588 38 339 65 407 95 206 93 657 78 538 16 748 27 940 10 397 48 156 4 278 56 557 88 111 11 490 55 603 74 238 58 866
99 139 9 376 65 194 85 677 12 261 73 228 42 811 92 888 6 195 94 41 90 357 87 938 70 497 66 600 17 655 89 389 96 65 19 84 16 302 72 227 21 696 7 183 43 824 23 138 0 179 5 881 14 170 30 978 64 840 74 528 95 239 54 536 8 714 32 713 37 589 56 243 18 356 59 691 24 397 93 619 77 249 68 220 80 487 1 769 83 230 63 358 48 328 78 842 22 685 2 529 61 969 47 589 98 703 76 60 20 429 26 548 53 860 27 302 52 886 10 767 3 434 79 647 4 837 44 483 11 208 75 492 84 44 38 586 29 750 86 382 34 354 45 788 82 619 58 636 50 962 33 724 88 723 55 567 69 528 71 909 36 507 46 11 62 458 67 555 91 977 97 238 15 382 81 550 31 381 25 505 60 6 51 408 41 254 28 155 49 500 13 864 35 450 40 301 39 564 57 879
51 454 42 72 41 85 65 888 13 670 84 794 31 387 61 597 48 706 30 264 40 780 98 148 62 510 32 918 7 428 3 608 26 708 35 1 17 912 73 444 93 127 89 365 36 188 81 490 72 367 92 258 23 905 60 698 94 676 38 105 5 855 53 718 12 344 28 141 99 26 44 194 18 446 52 301 71 620 45 937 9 273 29 934 25 735 16 170 86 171 82 572 64 725 69 897 50 483 2 521 85 990 90 450 59 745 57 359 0 405 19 33 22 913 37 263 34 487 4 309 96 153 8 164 54 297 68 451 66 137 11 489 6 510 56 494 1 262 33 495 47 506 43 956 27 19 75 179 63 957 83 811 46 669 21 252 78 407 80 411 39 889 14 378 24 420 49 245 10 365 87 962 70 245 91 641 97 152 20 302 88 147 55 326 77 142 67 657 79 488 74 913 15 651 76 880 58 652 95 296
76 635 33 252 96 737 69 601 72 460 29 652 65 195 24 124 5 546 61 928 97 791 19 191 14 725 10 592 15 639 55 480 35 456 99 770 50 560 11 709 30 880 38 963 54 608 48 303 67 455 12 189 84 647 90 213 70 724 64 654 23 697 1 413 31 553 44 233 53 44 17 541 60 489 20 30 75 741 47 904 8 499 58 340 80 505 37 628 40 648 25 63 57 51 46 240 26 797 13 757 4 537 16 882 87 741 62 490 98 819 92 782 0 199 52 347 77 602 49 219 91 463 74 111 88 216 39 912 18 323 45 234 89 713 93 844 81 988 3 707 68 981 32 99 9 583 22 93 82 34 95 60 59 911 2 411 28 666 27 55 71 481 51 228 94 174 43 876 79 836 34 487 42 287 21 855 86 811 85 440 73 284 66 39 78 616 6 263 83 877 63 22 36 766 7 762 41 419 56 922
92 491 99 617 93 505 34 626 10 128 32 247 82 795 25 237 28 943 36 336 44 282 58 99 23 336 83 702 65 874 59 183 81 816 67 710 88 176 46 108 76 566 96 935 80 154 50 317 29 355 86 258 3 773 71 289 91 742 56 645 22 445 30 339 72 401 68 282 39 581 79 23 42 235 40 413 95 195 7 793 98 483 15 26 13 423 51 655 1 781 12 124 24 152 6 791 53 812 35 787 90 451 57 195 38 917 62 597 16 489 33 352 14 340 41 173 64 443 48 935 45 614 31 568 26 525 73 898 94 666 0 236 20 188 75 800 2 588 47 867 11 21 60 692 18 334 84 85 66 468 87 624 85 237 27 885 17 765 54 615 8 318 63 786 52 243 5 311 97 364 78 45 19 131 70 501 43 552 69 234 55 36 21 867 77 699 4 359 61 461 9 821 37 442 74 377 89 890 49 617
98 366 58 646 55 461 39 876 54 318 40 750 89 29 63 857 57 484 56 299 74 478 52 356 49 194 73 879 70 989 7 765 81 207 23 180 6 37 93 752 67 937 33 894 3 699 45 297 68 408 31 77 66 970 12 606 79 725 14 399 46 444 10 524 28 654 1 474 5 710 41 923 26 303 62 87 80 975 72 342 71 981 77 290 69 181 2 122 48 978 4 574 75 604 50 456 9 777 25 85 94 707 99 821 19 349 92 797 65 756 53 614 32 266 17 855 85 544 34 705 20 975 60 96 61 5 36 495 21 999 47 970 8 310 90 390 87 507 18 725 29 165 88 739 42 213 35 607 64 431 95 828 13 628 30 211 37 948 76 924 44 903 11 573 83 169 24 479 38 423 43 595 78 932 59 445 91 437 15 424 0 515 84 756 16 245 82 690 22 778 51 317 27 838 96 875 97 607 86 233
54 759 3 972 56 612 72 373 23 456 91 469 98 448 96 904 19 554 77 82 78 938 38 885 26 148 99 784 2 555 9 348 16 211 97 957 68 134 81 850 12 549 6 212 27 751 63 321 30 170 82 848 36 390 62 539 50 407 31 184 47 119 85 776 73 320 79 761 51 407 41 559 42 386 65 49 39 884 8 472 88 850 34 943 15 577 89 168 28 637 74 961 46 413 86 974 75 757 60 717 76 103 33 778 24 253 69 665 13 184 20 621 87 538 35 662 40 637 93 948 5 997 55 374 52 552 11 766 61 953 10 982 80 482 84 389 1 829 0 663 67 239 44 657 48 647 22 615 45 581 83 543 37 766 94 284 49 186 57 81 64 666 66 688 32 674 70 520 25 82 17 832 53 802 95 756 71 297 92 159 58 140 59 172 29 646 4 592 90 783 21 104 7 566 18 297 43 138 14 275
1 176 51 402 7 157 67 199 41 477 69 676 6 107 20 961 76 626 72 934 83 912 73 347 63 428 77 851 30 35 10 432 31 519 54 896 24 529 28 338 26 675 81 49 34 366 4 575 78 795 19 755 61 440 47 586 18 395 74 924 39 642 82 470 94 685 12 407 89 481 87 485 32 712 97 251 8 295 90 615 92 783 88 507 33 81 13 694 79 873 22 384 96 767 40 134 43 833 95 603 57 328 85 674 36 740 17 887 42 624 65 794 93 3 16 386 80 199 71 560 38 276 86 892 3 654 15 345 84 881 91 873 59 673 14 177 56 301 46 665 62 100 98 183 25 814 58 310 53 483 66 528 35 948 55 125 70 226 2 791 0 476 52 933 21 917 49 770 5 833 64 309 27 717 75 287 48 896 45 178 9 280 68 726 29 942 99 230 60 427 11 536 44 776 23 884 37 983 50 613
79 342 19 168 48 294 34 428 97 990 96 716 12 208 88 723 26 401 50 932 22 486 56 222 74 484 49 683 38 738 85 172 70 972 46 967 87 625 89 293 5 62 42 943 90 359 28 591 13 347 44 76 30 717 17 720 18 357 15 909 31 400 82 870 83 553 8 725 51 161 27 82 72 281 67 96 3 173 0 907 73 908 33 371 84 913 58 983 20 908 55 792 39 916 2 636 61 195 9 305 78 385 45 13 14 899 24 580 66 327 37 680 81 897 25 500 16 639 86 972 11 149 54 896 6 817 65 416 93 569 80 53 21 898 32 454 43 395 99 55 63 270 60 966 77 209 4 284 10 823 41 391 1 784 94 257 71 288 95 528 92 977 29 854 23 808 98 413 62 33 69 141 59 414 57 269 53 347 52 769 7 421 35 928 40 964 36 736 91 332 75 6 47 434 76 458 64 173 68 195
1 450 15 244 56 679 78 958 57 357 60 221 4 67 38 456 52 838 40 658 20 408 86 258 53 66 43 964 41 347 77 48 31 5 30 447 83 966 22 930 94 325 54 438 73 395 42 936 87 557 13 90 47 6 82 717 59 504 99 490 76 333 0 501 45 472 35 940 85 460 21 672 18 10 12 233 55 769 72 712 8 480 80 734 16 473 29 591 66 811 14 342 61 389 92 274 71 634 68 78 49 133 69 970 67 219 88 433 25 166 32 841 3 125 58 225 19 43 96 89 62 496 74 903 91 422 79 880 27 26 48 794 28 545 2 56 6 974 17 451 98 982 63 411 39 27 46 241 95 847 23 451 65 654 5 496 33 162 7 87 10 829 93 341 84 613 9 18 97 218 26 460 11 738 36 166 51 111 81 810 34 959 24 646 75 524 70 199 64 901 89 241 90 779 37 179 50 474 44 410
67 428 31 633 25 85 44 851 6 82 92 81 50 926 89 890 29 905 34 527 13 15 53 268 9 898 49 616 21 195 65 742 27 844 58 845 62 170 94 227 28 153 38 17 1 54 66 64 79 642 56 68 70 61 22 11 18 784 41 690 37 291 35 921 52 920 24 366 23 979 20 142 82 26 36 759 48 257 90 151 75 303 77 869 14 895 80 172 71 188 4 844 12 531 81 546 46 335 16 567 0 10 43 757 7 333 99 449 69 755 63 346 73 845 98 652 85 314 91 410 76 517 60 76 47 847 32 962 2 127 93 61 88 90 87 328 59 319 17 905 45 926 19 8 55 284 74 95 54 671 5 812 42 584 15 925 33 585 51 922 83 990 30 662 39 847 3 695 64 575 72 566 8 212 40 425 96 745 11 466 84 361 57 978 86 869 78 212 26 844 68 969 95 595 61 500 97 585 10 707
80 964 19 931 8 912 35 135 75 156 95 905 11 890 44 302 16 738 28 966 46 913 34 425 12 605 29 69 52 988 1 437 56 404 41 525 21 867 76 769 25 362 38 489 36 637 60 680 22 733 65 727 73 36 24 842 4 498 89 566 40 314 9 173 0 438 50 800 33 178 72 113 79 211 83 879 58 733 32 64 49 453 27 796 39 191 23 788 47 752 81 10 31 149 86 419 94 136 93 329 87 230 99 174 18 820 71 223 85 995 90 671 98 520 67 561 69 900 63 576 15 958 68 887 2 817 10 33 48 777 64 77 42 793 37 761 20 565 30 533 3 459 54 150 17 990 77 562 88 55 14 287 51 379 78 288 13 439 61 990 74 271 55 751 53 271 84 211 70 516 96 551 57 550 97 220 45 404 6 469 7 984 82 657 5 261 62 499 59 162 91 259 92 776 43 301 26 554 66 805
52 527 99 264 43 992 82 154 46 504 35 61 81 484 63 78 95 851 59 291 94 237 85 25 44 4 40 747 57 835 33 454 89 708 96 629 6 523 23 897 26 843 50 815 75 12 21 551 68 762 98 638 0 370 88 464 49 56 15 885 86 215 16 575 39 875 28 58 67 945 61 258 32 777 78 856 4 20 8 28 14 418 74 455 87 724 48 536 55 307 9 696 93 342 31 465 77 954 90 524 80 4 73 796 30 649 72 773 27 380 3 391 37 737 36 740 56 453 51 947 24 237 42 520 92 525 19 228 45 359 12 504 10 241 1 369 60 835 69 792 54 1 29 687 11 726 7 184 18 767 22 616 41 242 79 547 84 893 71 513 34 481 20 882 62 144 13 129 70 59 5 640 2 940 53 924 91 695 97 625 76 429 58 344 66 866 38 91 17 48 64 223 65 358 47 991 25 828 83 227
53 330 97 745 58 400 4 689 0 858 23 882 15 530 35 131 28 187 59 727 70 793 22 697 69 813 1 450 33 720 86 570 38 213 46 278 85 992 81 300 3 862 10 945 55 385 51 123 99 684 64 522 56 900 34 742 9 749 43 721 50 471 26 261 54 939 8 838 7 382 67 303 47 658 52 681 57 258 78 944 96 195 25 608 62 729 75 743 83 707 95 112 13 955 49 213 66 699 41 419 32 860 61 657 42 844 94 648 40 146 72 385 14 414 79 128 36 221 39 883 91 470 44 683 5 261 63 978 68 682 87 547 60 341 77 60 65 482 73 745 16 947 17 336 82 133 88 388 29 632 6 373 45 317 71 248 27 722 76 557 31 336 98 274 90 211 20 72 93 340 74 818 24 62 18 325 80 654 48 73 21 726 89 451 12 534 19 98 2 283 11 718 37 803 84 789 30 434 92 174
72 151 48 918 97 503 57 617 66 430 90 332 98 970 69 296 19 865 38 246 21 931 29 294 74 729 36 544 63 187 5 845 15 610 88 235 58 161 49 483 4 990 11 514 52 69 14 2 71 314 83 96 84 756 35 926 56 273 32 672 89 881 73 503 12 515 43 780 28 372 62 878 51 314 2 575 60 442 30 603 87 177 20 342 68 545 53 653 96 466 7 496 33 750 40 195 81 130 93 311 47 645 25 416 16 514 39 903 54 740 78 404 13 45 70 883 18 853 3 428 0 321 45 455 42 54 37 84 55 820 94 327 75 998 59 683 92 4 67 438 65 150 79 652 46 843 31 204 50 713 27 533 61 678 82 615 77 610 64 600 9 344 99 282 41 313 76 151 85 863 1 979 95 953 24 196 34 723 8 605 91 897 17 662 86 62 10 302 26 101 44 728 22 901 6 835 80 528 23 100
6 162 23 792 91 112 47 597 88 722 24 308 17 710 53 978 69 306 76 376 12 361 21 590 63 73 27 184 56 582 15 420 92 353 36 274 41 670 3 703 1 864 57 172 9 276 32 184 60 566 19 650 73 649 7 833 66 602 0 701 34 286 4 126 26 173 18 159 45 21 62 467 33 586 64 298 20 709 2 312 71 73 11 960 28 144 61 138 67 495 43 789 72 634 80 267 85 348 78 545 79 248 16 169 29 600 90 834 5 739 94 956 39 722 31 831 14 640 86 89 42 143 40 687 58 21 30 452 50 644 48 95 70 530 22 834 55 64 38 138 35 697 95 316 10 1000 84 427 98 875 75 504 8 312 59 30 81 401 25 433 83 315 77 828 96 932 54 478 99 400 93 845 13 65 89 632 74 145 51 792 87 996 49 981 68 464 52 814 97 568 65 866 82 889 46 157 37 585 44 614
88 654 90 952 87 702 6 841 23 203 30 308 3 342 77 427 66 663 59 213 7 182 46 281 16 523 45 14 98 380 34 546 85 418 26 400 65 107 78 311 42 925 60 778 81 75 27 425 41 2 76 878 73 644 91 701 35 168 92 116 43 895 63 338 52 106 20 952 21 353 4 692 32 709 55 15 29 581 47 320 5 984 71 543 83 5 82 279 99 311 25 164 75 573 13 112 22 420 54 654 50 500 19 238 44 771 89 512 58 895 11 25 51 848 97 612 24 460 79 24 56 983 1 545 86 384 10 796 95 455 72 167 93 429 40 423 84 676 28 425 8 708 17 507 94 919 48 81 33 314 0 136 64 173 36 521 39 634 2 797 37 737 70 213 14 224 15 736 62 950 80 695 18 853 9 696 68 101 69 362 96 412 57 711 74 512 67 352 12 591 31 382 53 889 38 735 49 231 61 280
51 561 81 814 62 86 60 576 45 521 43 597 22 347 34 191 86 238 52 618 95 145 58 149 71 797 11 448 92 356 65 265 8 259 69 834 1 329 3 203 56 495 19 414 47 185 55 615 37 839 99 36 41 602 63 524 21 572 54 469 94 474 33 234 26 355 53 377 72 193 15 963 5 448 66 576 89 241 42 1000 48 337 40 250 18 21 38 12 6 284 88 347 31 315 27 181 97 558 24 854 50 199 36 598 82 857 74 346 83 38 93 74 29 362 84 250 28 620 75 932 9 420 79 629 10 874 0 810 25 164 80 806 98 983 87 999 23 514 68 167 32 194 49 343 35 456 44 22 13 417 20 293 64 570 90 434 96 194 7 265 17 275 78 502 61 763 77 741 59 16 39 867 85 455 2 470 76 402 46 77 73 776 91 856 14 174 70 612 16 908 67 474 4 449 57 338 30 142 12 9
26 930 32 572 99 881 33 313 42 720 88 522 87 315 74 645 95 892 46 568 86 284 54 191 9 773 29 143 69 225 40 612 62 966 2 630 70 89 30 63 19 718 94 265 80 940 60 421 13 196 90 500 96 443 38 704 10 325 11 913 53 184 52 997 7 492 14 637 77 683 51 121 37 828 3 952 25 125 78 488 92 573 24 523 75 149 48 534 97 96 34 740 76 829 20 350 21 649 39 685 93 488 22 167 73 968 27 180 59 938 50 783 61 924 55 235 44 364 45 968 83 861 98 566 85 850 15 199 71 60 58 36 57 531 6 747 66 713 79 919 81 685 16 58 68 809 36 30 91 730 64 55 18 522 84 762 47 307 1 552 0 692 4 870 89 991 65 140 63 613 82 943 49 543 41 538 23 801 67 347 5 658 8 492 72 741 35 470 28 648 31 170 56 254 12 551 17 205 43 363
28 139 78 609 97 805 42 447 21 204 93 69 86 398 17 776 24 541 35 813 62 982 90 182 82 594 77 771 73 762 32 177 6 833 59 880 53 336 92 17 64 455 45 793 47 201 37 786 40 216 25 500 30 38 39 332 51 463 68 296 10 550 41 374 65 389 2 258 98 618 75 202 22 402 29 220 43 46 9 36 70 597 4 352 44 428 19 92 79 290 55 682 11 117 89 331 91 927 72 331 61 159 46 650 36 362 48 338 71 6 58 645 94 539 96 325 54 656 8 623 15 881 0 741 34 138 31 455 26 548 49 943 5 128 95 144 81 583 16 791 1 773 50 31 18 904 57 87 3 831 63 509 60 253 14 782 85 509 38 748 69 740 76 948 66 401 99 335 56 103 83 48 67 404 84 730 80 626 33 204 74 642 12 984 23 626 20 273 7 907 27 451 88 348 13 892 87 667 52 869
97 647 32 586 96 367 27 701 45 472 92 512 49 972 74 782 18 176 89 898 91 102 17 314 39 692 55 941 68 793 54 532 14 216 23 161 28 864 76 755 64 496 51 902 41 8 2 58 85 597 56 959 61 608 48 860 4 481 6 772 87 447 77 285 65 615 67 337 88 809 83 923 0 409 47 236 19 207 82 851 73 488 10 724 58 947 38 513 60 466 25 109 31 461 33 943 75 667 22 464 37 925 72 718 62 594 78 886 79 54 93 891 90 398 52 861 59 690 3 760 81 774 84 500 69 903 71 19 24 418 20 312 80 846 95 924 5 489 35 753 29 301 15 104 66 359 7 31 43 512 50 915 40 435 34 694 70 840 21 970 57 947 13 528 99 175 11 382 53 52 63 65 98 119 42 917 1 137 30 478 16 287 86 626 12 367 44 967 36 65 94 973 26 204 8 571 46 779 9 301
43 978 0 179 88 24 52 833 55 635 69 47 35 642 23 22 45 146 24 84 77 14 66 651 2 916 91 927 41 699 7 800 6 961 94 627 13 88 62 357 28 395 3 46 42 122 14 927 12 866 54 866 89 896 51 93 15 681 99 63 87 371 17 440 27 448 20 957 85 364 39 665 81 599 70 703 25 740 22 373 74 548 19 348 71 514 65 547 44 874 34 591 82 453 59 983 57 702 84 359 86 46 30 127 1 254 83 488 58 800 67 98 79 249 63 96 11 607 53 888 61 85 49 182 96 562 98 715 37 793 50 588 80 223 8 541 72 535 9 117 90 274 75 829 29 221 73 953 97 369 68 113 47 57 32 566 46 223 10 775 16 575 40 369 4 107 48 814 21 320 26 50 38 548 95 287 33 776 93 494 56 468 18 161 36 372 78 581 5 13 76 322 60 919 64 979 31 348 92 721
7 256 34 52 60 97 41 360 16 513 20 976 73 544 48 536 35 214 97 87 47 519 83 468 17 191 68 46 45 460 71 991 92 500 1 287 33 227 21 242 59 693 50 439 38 57 26 190 10 387 87 328 15 560 32 943 37 950 9 527 51 999 31 41 63 828 11 672 82 364 85 660 88 51 94 845 78 457 57 475 69 939 22 406 18 689 28 619 74 171 23 66 65 397 39 999 90 550 89 387 19 384 67 560 79 402 55 672 24 723 52 473 96 69 5 964 75 981 72 360 91 756 84 691 30 979 29 848 25 273 76 221 2 232 13 20 6 792 70 515 61 897 93 455 54 742 99 815 12 800 40 903 58 431 49 528 27 794 56 303 4 258 95 202 0 39 80 187 14 331 66 508 36 654 43 575 62 822 86 723 53 90 3 528 77 146 46 76 64 382 98 724 42 106 81 287 44 24 8 565
27 627 93 887 4 532 11 384 56 642 73 597 17 88 67 932 46 758 84 900 87 527 70 686 86 629 31 424 20 517 5 714 62 902 96 448 50 574 26 779 97 330 36 490 60 483 85 715 38 535 98 821 89 882 81 47 12 906 14 994 77 640 57 866 16 881 61 764 8 830 25 786 52 779 80 14 37 534 55 351 63 109 45 500 99 688 39 351 29 57 66 489 82 837 34 134 6 900 43 887 42 815 65 299 19 125 9 270 95 723 76 238 33 909 44 387 47 284 90 646 71 680 23 242 2 157 78 263 10 366 64 423 72 563 30 512 15 741 68 549 53 821 79 946 40 783 0 961 18 553 74 805 88 268 91 257 58 84 21 53 7 76 49 222 54 829 35 297 22 307 75 905 48 910 32 476 94 545 24 58 59 952 83 884 1 533 69 763 41 723 92 344 51 677 13 59 3 847 28 407
63 789 12 318 90 777 99 339 6 489 4 954 75 125 35 21 96 721 29 548 86 53 33 306 14 840 23 169 1 499 57 706 92 777 88 153 19 201 15 377 38 759 59 541 42 506 40 591 53 262 5 169 61 572 26 114 27 51 70 380 82 469 20 803 60 781 67 445 21 679 43 390 76 287 51 584 44 194 37 883 13 836 62 566 83 452 34 257 32 189 25 955 80 359 74 914 45 801 28 240 8 471 66 482 48 450 0 120 73 110 31 369 39 552 46 928 16 62 11 504 79 52 85 264 41 515 55 784 2 75 95 598 64 963 3 885 10 253 47 458 58 130 84 522 7 209 65 235 68 862 9 39 17 623 54 80 52 604 97 837 36 857 78 355 81 357 98 9 72 503 87 424 94 304 91 399 30 261 77 740 18 173 50 758 69 340 49 73 56 219 22 761 93 122 89 789 24 927 71 78
83 838 2 553 70 219 62 335 38 420 72 847 75 62 85 702 10 985 76 173 73 309 1 678 87 748 91 863 48 254 45 652 71 401 88 337 54 388 51 677 0 259 26 209 27 900 68 88 92 342 14 395 15 363 16 228 18 206 37 502 61 962 13 132 17 655 89 572 50 599 80 15 94 242 74 903 35 65 21 261 44 824 30 542 41 503 9 18 33 350 4 335 25 398 58 967 95 981 36 470 78 278 55 742 28 525 24 844 19 895 96 91 98 934 60 683 47 653 20 171 86 475 6 453 39 405 22 196 59 27 64 509 42 91 23 555 57 789 52 797 97 346 99 157 63 391 40 766 79 679 32 125 81 99 84 422 31 738 5 44 66 527 8 188 67 449 11 143 3 392 56 351 69 755 43 378 7 506 93 548 34 758 53 963 29 349 90 662 49 174 65 849 82 952 46 472 12 467 77 802
82 19 24 998 92 821 14 52 62 276 74 210 23 271 41 59 12 824 33 898 47 405 84 81 42 595 81 246 94 411 26 332 13 222 53 447 69 963 5 434 90 676 87 539 91 106 25 615 32 633 49 341 6 488 61 415 55 63 66 842 64 179 76 503 16 687 22 126 35 687 28 501 59 488 27 757 18 820 72 1000 63 839 11 829 3 571 51 705 7 220 4 465 39 614 9 817 67 468 65 368 44 612 43 461 50 680 45 756 17 37 29 805 68 58 99 575 77 712 73 298 37 143 20 78 96 959 98 901 46 317 2 522 31 59 93 4 54 962 75 820 89 802 30 311 95 502 8 813 57 145 58 369 78 815 36 480 70 135 86 226 79 815 19 895 48 705 1 441 97 76 15 889 56 947 80 967 85 827 88 614 34 73 83 703 40 202 60 113 10 987 52 433 21 913 38 716 71 54 0 133
12 556 68 274 88 493 25 941 69 40 34 565 64 667 30 796 77 503 55 232 41 203 10 330 38 754 31 430 84 366 78 897 42 922 54 273 60 560 13 106 35 834 99 871 62 720 20 505 59 405 24 151 70 338 6 943 18 680 50 393 74 35 94 197 97 643 22 556 21 800 48 982 46 825 76 809 80 988 9 198 57 425 49 772 0 492 32 95 81 953 82 946 92 688 83 986 43 286 79 886 51 192 33 138 61 931 96 638 75 304 2 916 29 811 19 827 67 834 72 610 3 556 71 198 4 359 86 815 91 274 39 205 47 481 90 846 58 997 73 356 44 448 95 379 65 145 98 513 28 975 85 571 11 536 14 224 26 890 17 407 52 582 36 725 37 254 27 18 63 40 7 320 40 733 53 948 5 9 1 353 16 277 93 272 56 395 23 493 15 508 87 792 89 39 8 810 66 675 45 136
7 401 21 356 50 243 22 480 17 434 36 442 58 720 56 170 27 675 5 954 92 9 2 356 43 164 23 537 16 752 57 688 66 398 74 575 15 28 63 782 84 923 70 375 20 449 6 803 95 432 96 452 75 801 30 306 32 371 4 934 18 473 55 81 71 815 19 140 24 826 79 607 41 385 49 132 85 411 29 434 51 799 99 14 61 656 13 525 0 468 83 158 67 608 59 446 48 42 44 680 76 768 45 765 1 100 10 174 42 784 37 784 47 863 52 909 31 591 8 531 35 165 69 726 97 457 80 69 81 981 68 904 86 313 72 183 78 322 28 770 11 355 65 285 53 886 39 374 98 547 89 494 54 59 64 570 82 932 40 809 62 887 14 152 93 462 94 669 12 937 60 228 73 343 25 635 38 548 26 550 90 348 3 87 33 111 91 229 34 613 46 504 87 310 9 268 77 571 88 97
47 745 53 169 67 974 46 968 38 142 85 184 60 567 91 708 86 509 83 662 1 982 41 540 94 241 97 529 92 209 26 803 90 622 75 701 63 746 14 383 69 635 56 41 39 988 31 456 58 342 4 544 3 522 88 542 49 294 82 668 15 796 20 235 84 833 98 613 48 775 11 583 44 922 36 710 35 135 24 138 96 358 65 561 70 203 52 349 76 20 27 185 7 413 62 394 59 479 30 524 87 525 32 849 61 17 28 724 99 314 93 60 89 877 29 395 95 92 2 962 81 881 5 756 16 48 25 992 55 870 10 625 9 753 0 598 37 222 17 526 18 168 73 757 21 329 72 356 57 775 23 590 12 636 78 586 8 367 68 406 80 919 33 830 6 388 19 405 45 128 40 25 43 18 50 174 34 761 51 969 74 631 77 273 79 491 64 504 22 461 42 212 13 46 66 225 71 281 54 200
80 310 44 667 37 341 84 880 98 795 35 566 40 766 95 268 81 589 31 826 73 419 47 459 79 90 13 966 22 531 34 79 23 102 82 598 8 305 19 802 4 670 94 95 3 935 93 839 72 889 17 204 65 292 85 291 88 707 2 106 83 772 11 499 71 439 89 792 68 946 99 559 59 440 12 776 52 916 92 171 51 196 78 67 61 307 14 646 48 598 27 513 62 582 63 547 49 670 6 774 39 146 46 861 0 23 54 928 69 472 21 56 76 157 7 876 24 883 41 474 38 993 25 1000 32 180 53 689 43 755 67 155 50 756 20 70 15 171 30 481 29 613 87 654 77 795 91 203 56 845 18 746 1 861 96 587 97 240 45 692 74 548 58 981 5 34 90 202 75 921 16 272 57 766 64 327 55 885 9 572 86 45 66 668 60 686 36 318 33 286 42 886 26 368 10 623 70 662 28 929
41 641 80 691 32 205 8 323 27 728 29 132 35 765 75 579 36 547 88 87 46 479 68 759 5 388 65 758 3 660 42 5 37 472 78 764 86 932 10 370 33 636 31 88 98 591 49 622 77 316 74 817 60 518 43 872 62 73 30 920 7 549 92 117 99 493 63 146 9 207 96 244 23 862 2 492 12 854 93 573 4 238 20 881 90 269 47 144 85 803 17 807 1 332 51 363 79 111 15 448 21 712 18 147 58 982 97 924 11 60 71 154 53 959 69 164 52 32 44 385 16 754 25 217 40 180 87 829 81 388 70 307 72 329 56 174 54 594 48 766 55 908 24 653 66 327 95 750 38 408 83 763 0 251 82 635 57 431 28 822 76 203 94 991 14 116 34 726 6 455 13 893 89 528 67 806 50 885 59 252 61 856 39 559 91 463 19 832 26 447 84 566 73 810 22 178 45 669 64 557
78 214 29 141 17 28 97 510 71 645 58 393 88 202 73 836 57 874 99 814 98 192 66 532 75 872 68 222 35 54 16 641 53 260 64 437 15 24 46 430 52 120 9 524 94 993 69 379 18 284 19 440 28 971 13 82 48 723 20 970 7 272 24 236 47 991 0 103 10 81 82 733 4 418 86 16 12 920 54 6 22 611 26 908 80 531 14 289 1 985 93 840 38 736 50 702 67 535 3 193 51 671 85 716 11 396 43 753 81 721 90 52 55 46 89 285 91 595 32 159 56 882 49 303 63 39 92 648 70 562 21 63 5 455 25 668 40 955 27 620 62 326 61 638 74 674 45 769 59 605 60 535 33 315 96 690 37 599 6 379 2 790 84 261 30 978 31 854 77 958 83 126 8 67 95 445 79 647 44 963 87 476 42 121 41 700 36 894 76 564 39 965 23 442 65 729 72 627 34 145
90 324 39 67 38 864 45 112 28 771 12 912 43 706 10 972 63 386 4 488 94 711 72 514 9 196 73 70 42 20 83 767 7 226 36 728 19 258 51 857 40 181 8 902 76 769 88 98 69 596 91 667 47 580 17 127 46 555 33 977 68 480 24 336 32 688 16 769 60 930 14 40 98 163 41 503 49 428 15 59 44 313 27 476 23 156 62 719 55 37 85 302 21 418 80 355 25 604 37 90 64 171 59 453 20 483 81 898 78 375 56 176 97 607 30 225 1 563 65 474 95 65 13 234 99 627 71 771 5 700 58 977 11 608 54 609 18 172 92 417 3 458 93 537 75 573 66 949 6 682 96 520 67 317 70 714 2 95 89 447 57 31 26 137 87 507 86 957 82 773 48 219 35 168 31 686 61 1 22 285 0 165 84 969 53 40 79 186 77 775 29 40 52 956 34 952 50 566 74 792
63 700 78 322 38 397 51 376 4 114 59 213 69 437 12 591 98 704 37 367 3 535 33 454 80 920 1 89 43 628 34 308 39 671 11 765 22 179 96 792 87 221 7 762 9 829 57 913 6 68 20 636 30 81 54 210 42 339 46 945 13 287 88 849 68 966 53 78 49 515 32 214 79 507 90 608 21 377 83 625 50 43 65 335 82 287 62 444 95 539 93 869 56 171 26 936 52 358 24 924 55 585 47 355 48 305 89 229 70 513 91 710 40 242 27 44 2 804 19 413 8 190 58 305 44 817 85 176 16 70 29 266 76 112 75 807 45 629 73 211 77 353 35 530 14 904 5 712 0 850 71 622 74 651 92 713 94 92 64 579 17 348 23 300 41 977 81 602 67 382 36 81 84 532 66 420 31 613 15 110 97 876 86 862 25 416 61 987 28 262 60 969 18 376 72 920 10 630 99 669
46 323 60 50 75 763 58 662 57 61 19 860 91 348 79 814 35 325 89 98 55 835 92 898 98 287 64 545 82 892 39 785 2 435 61 611 8 697 67 551 33 201 71 846 86 718 77 728 66 966 13 4 7 740 3 823 31 416 6 693 15 988 1 798 87 931 4 712 83 393 95 984 29 885 80 369 69 218 5 74 68 404 62 52 49 107 16 169 97 778 9 247 96 792 28 13 34 594 48 142 56 45 78 914 72 178 73 640 32 853 10 807 24 652 45 407 65 373 26 983 94 915 51 853 50 515 12 349 18 54 54 761 63 832 23 557 40 724 36 665 99 808 22 582 52 317 93 786 53 850 59 59 11 345 74 275 38 328 85 105 47 751 37 183 44 501 25 554 14 364 27 288 20 349 90 639 17 94 84 729 70 510 21 157 0 35 76 316 41 657 30 31 81 771 42 379 43 853 88 825
51 967 90 866 80 48 73 68 79 324 1 880 68 979 94 309 39 488 84 287 45 265 44 753 41 664 67 233 59 187 47 979 22 787 9 466 18 483 99 61 65 439 98 253 54 979 33 869 74 102 85 39 72 282 27 230 17 724 86 383 66 874 21 952 57 264 24 455 8 337 32 786 28 917 15 620 3 673 75 84 89 107 40 592 2 702 55 297 29 895 83 905 19 508 38 337 60 260 42 19 97 339 14 788 5 724 7 984 30 336 48 802 58 783 82 904 0 97 81 968 52 902 10 75 4 868 12 182 11 853 77 323 16 484 78 755 49 547 43 879 87 682 93 169 63 23 56 466 76 484 46 86 36 480 35 51 64 988 23 135 13 313 34 317 6 576 70 41 26 712 37 910 62 153 69 426 88 210 95 692 20 738 31 585 92 709 25 347 71 247 91 134 96 32 50 164 53 343 61 852
64 915 96 280 9 576 11 555 25 623 85 394 1 670 46 762 62 969 94 314 88 231 67 498 76 616 49 325 89 894 36 126 39 912 73 794 15 521 21 383 84 99 93 655 37 554 83 435 86 660 70 130 59 935 34 477 19 391 7 461 6 334 82 64 54 640 32 536 58 616 22 612 61 550 72 138 40 488 55 180 3 532 44 874 12 697 66 782 27 876 31 383 10 961 8 177 53 368 90 840 52 374 92 53 43 567 99 46 81 708 38 252 68 544 91 245 26 312 13 887 78 245 63 777 69 403 50 163 65 383 29 614 4 270 48 546 14 58 71 903 56 407 30 901 41 805 57 968 97 374 20 967 28 449 24 215 35 686 75 749 33 499 51 605 77 667 79 810 60 888 2 971 5 796 0 991 42 220 16 399 45 173 80 31 17 7 74 462 18 485 47 673 98 292 95 187 23 750 87 391
2 382 43 974 37 926 60 851 54 450 86 64 44 433 38 409 76 916 7 322 49 841 23 319 47 607 72 301 46 955 4 272 91 12 19 852 15 559 55 993 59 869 40 941 8 788 10 547 30 991 52 887 36 845 27 311 77 826 57 318 82 388 42 799 89 151 71 329 94 250 84 553 24 789 63 349 31 192 62 719 29 767 66 578 90 252 26 529 99 605 12 699 68 908 32 669 17 310 14 539 50 272 83 36 64 7 87 595 79 503 70 277 81 986 65 752 58 769 98 719 35 982 16 209 80 140 41 968 6 223 92 22 18 678 88 107 51 114 85 819 74 773 61 358 22 472 93 404 39 590 11 521 67 764 1 908 73 320 5 730 97 82 75 758 48 588 56 470 33 61 69 468 3 860 95 674 0 557 45 685 13 245 28 440 96 948 78 696 53 874 20 236 21 676 25 839 34 710 9 110
77 183 83 312 24 117 1 2 72 129 84 141 6 304 19 883 32 982 57 619 90 124 37 214 21 948 70 503 45 182 11 362 36 364 28 228 52 845 9 238 66 683 62 146 96 683 56 651 81 679 92 768 7 193 54 592 5 753 74 954 91 447 88 661 73 614 50 797 59 61 67 215 40 376 89 343 87 224 20 217 4 295 33 468 22 140 43 548 12 48 79 284 82 75 31 485 14 944 94 312 49 359 75 989 53 208 42 571 51 186 85 318 41 924 27 813 65 343 76 256 93 73 23 801 47 884 0 724 39 483 35 681 61 111 3 416 44 120 34 696 29 658 98 41 18 277 10 813 38 524 64 343 99 75 60 263 16 53 95 378 17 549 97 356 2 822 30 218 68 736 58 44 15 891 46 52 71 95 25 546 86 478 48 1000 13 698 78 594 26 858 63 703 55 523 8 989 80 576 69 986
23 118 21 674 87 145 58 238 44 378 50 80 70 552 64 500 52 463 19 486 84 251 1 485 63 358 11 139 46 694 98 218 34 39 33 97 12 284 67 617 47 588 18 19 81 4 24 715 59 152 4 176 17 588 78 243 83 570 77 824 54 404 56 721 74 492 48 291 97 17 39 69 91 563 30 833 35 268 37 415 96 178 31 764 10 46 90 834 20 927 2 513 92 379 73 753 38 450 66 814 85 473 60 25 79 966 3 661 45 107 9 903 40 709 61 638 7 814 75 539 26 100 32 275 89 783 15 73 49 448 14 997 71 958 5 752 8 659 80 893 28 356 16 540 72 783 94 940 82 69 25 270 36 582 69 603 51 153 43 451 42 283 29 103 88 125 86 49 68 985 6 44 55 544 99 462 0 831 41 42 27 645 53 707 95 236 76 957 62 917 22 446 13 460 93 686 65 726 57 421
59 239 22 503 69 171 10 990 98 922 81 876 44 409 42 636 46 333 91 877 49 716 80 531 77 80 89 752 18 436 97 844 21 667 23 627 65 607 79 221 35 80 85 359 39 828 66 536 62 31 14 776 32 505 24 627 45 774 19 241 6 866 33 463 38 91 83 924 82 759 78 98 16 87 28 343 70 400 2 328 86 841 11 138 72 767 84 214 1 580 26 949 54 699 68 175 5 742 52 639 50 116 87 135 0 614 90 56 88 200 71 293 55 216 48 304 43 289 93 813 30 321 74 609 9 136 47 547 61 218 31 591 4 618 56 532 60 739 75 809 64 197 63 630 15 253 8 911 7 376 73 464 94 35 20 642 13 901 12 508 57 670 99 339 40 299 29 449 27 916 67 499 34 204 3 342 37 397 95 170 76 407 96 584 51 649 41 780 92 195 58 428 17 913 53 645 25 866 36 192
2 768 93 669 70 981 91 715 94 198 54 407 36 89 5 5 4 218 10 363 14 926 78 713 71 328 84 491 34 104 83 824 68 566 57 803 66 828 74 391 64 135 58 986 8 769 44 472 62 923 38 37 1 776 42 806 50 59 48 562 39 385 76 25 98 612 82 369 96 907 80 594 45 600 37 575 87 360 21 81 35 451 19 948 43 843 72 218 15 152 61 205 95 935 90 366 81 33 52 508 9 781 28 197 25 653 67 931 20 345 51 664 60 577 41 415 27 74 26 429 86 142 12 729 49 428 63 437 59 594 3 840 47 732 65 623 23 182 18 858 29 119 73 135 97 171 53 554 92 975 88 177 24 362 46 51 79 987 16 39 17 311 33 890 0 618 30 83 89 65 69 241 55 364 85 710 32 753 11 384 31 541 13 950 6 740 40 958 22 615 7 94 99 550 56 198 75 427 77 959
26 21 4 37 47 739 38 532 90 863 31 87 15 639 37 756 19 753 61 721 50 194 53 513 91 886 92 553 84 760 58 29 64 472 93 465 78 670 69 116 5 381 77 75 80 382 95 564 7 897 2 350 87 566 20 89 41 404 10 519 29 580 65 621 98 264 73 595 70 368 21 196 52 522 9 880 86 438 27 710 62 346 6 260 45 526 54 550 76 832 68 309 49 218 14 279 56 349 89 735 81 260 85 247 72 643 3 852 36 449 97 571 82 794 39 685 79 285 12 497 75 489 16 95 23 436 60 805 35 309 57 353 94 538 25 51 1 848 28 962 32 689 22 139 63 769 18 719 42 205 30 787 40 3 55 634 17 565 66 702 71 789 83 230 43 759 24 946 48 839 67 615 8 248 59 496 11 11 33 574 46 992 44 236 34 55 0 194 74 254 99 156 96 550 13 626 51 557 88 325
65 669 33 143 84 994 61 840 91 793 27 911 79 561 23 588 93 890 12 764 50 739 66 133 69 284 1 827 49 494 7 627 71 627 96 199 30 945 42 701 48 672 28 30 97 947 26 76 74 644 22 244 11 535 45 228 6 775 15 59 24 173 10 837 8 278 2 244 25 896 63 176 87 495 32 415 83 215 89 101 81 34 9 367 55 379 14 473 98 822 80 641 73 788 19 140 76 924 31 698 21 232 38 808 58 716 60 368 54 961 52 902 0 995 85 97 29 634 4 971 5 190 62 392 46 558 68 784 57 221 16 78 75 653 95 199 77 438 53 500 67 259 44 745 41 53 72 855 40 870 47 652 37 766 51 941 99 557 88 946 56 519 34 859 82 136 13 493 43 756 92 601 64 368 36 70 70 240 94 605 78 171 17 101 35 484 59 324 39 971 86 986 18 136 90 735 20 5 3 290
80 724 77 834 49 937 5 141 75 465 99 976 30 59 10 468 34 48 35 362 62 140 28 769 55 510 3 422 79 941 1 198 19 652 24 516 90 322 32 471 87 975 16 220 96 663 0 732 97 488 67 891 2 210 33 574 58 146 23 821 86 292 9 747 7 594 20 812 68 445 46 61 98 640 29 934 43 11 63 228 22 850 95 901 64 127 61 604 50 599 92 239 78 916 57 937 73 839 47 526 48 156 84 591 56 684 83 962 8 593 85 262 39 508 81 418 71 621 31 258 37 246 4 338 14 903 89 848 15 79 66 87 82 691 6 749 88 88 60 901 65 324 52 321 45 942 72 97 21 952 70 976 76 549 18 610 13 392 44 945 17 562 93 218 54 827 25 672 94 508 36 707 40 230 74 910 11 549 26 797 41 794 27 24 38 19 53 932 12 729 69 613 42 189 59 246 91 782 51 96
98 876 14 57 75 617 42 486 21 169 77 643 78 252 28 969 43 317 70 364 73 486 13 19 72 264 46 733 89 409 22 415 33 361 10 604 31 953 44 809 9 687 85 639 94 275 24 125 97 210 0 78 71 895 99 572 92 689 58 509 7 924 65 372 49 489 69 967 59 847 87 767 2 182 50 646 91 752 86 619 93 241 82 79 60 449 25 874 4 478 55 363 54 523 57 711 96 345 64 343 15 254 3 993 29 205 84 645 52 21 90 277 19 704 56 923 6 84 27 955 95 886 76 817 37 464 88 787 68 657 16 777 66 49 23 928 61 74 8 263 67 974 5 546 81 198 18 592 11 197 79 18 80 632 32 807 20 29 17 630 12 855 38 25 51 378 45 756 74 948 36 306 47 468 53 67 34 714 39 193 48 69 41 333 35 234 40 878 83 589 1 802 62 793 30 516 63 788 26 214
17 265 96 930 82 771 9 129 99 633 5 699 47 63 2 111 86 650 84 709 27 539 57 198 49 927 6 767 60 392 59 845 95 727 70 123 23 924 20 765 29 243 43 219 45 21 78 871 83 358 4 775 46 216 31 508 81 934 50 861 0 499 22 612 7 526 18 610 79 859 34 222 88 29 90 844 77 538 53 430 38 415 97 146 74 144 91 900 3 453 66 603 67 605 13 265 80 299 54 859 12 697 10 797 28 943 35 852 16 504 89 684 65 201 26 721 62 77 92 159 32 635 1 646 52 834 73 350 61 374 39 811 19 169 55 867 94 78 56 191 64 483 40 466 36 843 41 41 93 834 85 100 75 814 37 194 58 948 98 35 33 748 63 495 71 191 72 760 51 186 87 506 24 235 69 24 11 877 68 423 25 985 42 237 30 900 48 852 44 310 14 728 76 949 15 506 8 563 21 556
70 936 50 793 55 973 21 95 98 540 16 352 7 196 99 994 1 788 4 361 37 226 73 607 67 382 92 386 46 977 54 969 85 64 14 312 94 409 47 591 65 407 79 598 39 478 36 507 88 725 27 276 76 26 63 999 95 38 59 707 66 116 57 327 71 303 33 252 90 372 29 713 83 452 58 64 64 977 52 433 30 421 77 346 32 458 3 73 61 388 35 361 15 357 20 134 75 717 25 466 48 983 34 190 69 410 97 154 74 1 0 901 43 250 12 432 28 379 93 638 18 814 22 465 19 895 6 854 68 336 10 261 24 637 8 349 40 776 80 207 42 583 78 574 17 332 38 875 53 848 45 30 31 467 60 135 26 373 96 401 41 406 5 748 62 448 81 975 2 427 72 702 49 925 44 902 51 232 56 502 13 620 87 553 11 64 9 825 23 834 84 798 91 989 89 633 86 491 82 446
50 971 66 137 78 16 6 453 28 981 73 158 10 664 4 865 81 998 94 201 54 727 51 623 87 221 84 57 52 280 90 713 86 742 92 502 48 584 42 363 59 897 64 392 95 705 16 333 8 266 58 142 27 439 23 979 97 956 26 186 33 651 20 272 32 138 11 889 99 225 5 794 17 156 43 809 3 464 25 958 72 946 67 627 77 197 65 492 83 824 24 647 57 812 15 789 82 646 61 495 38 853 74 1 36 291 79 844 12 623 18 893 2 966 47 300 35 619 49 857 76 960 46 446 40 344 37 240 56 281 1 996 63 374 31 168 96 693 62 774 29 689 13 530 14 115 89 16 41 148 30 171 19 114 88 961 34 607 9 57 0 744 60 300 98 151 55 193 39 649 93 820 21 265 22 53 45 64 91 465 85 795 44 252 7 605 71 951 70 398 68 313 53 507 80 421 69 387 75 613
86 197 7 347 2 729 0 455 23 212 28 988 18 360 46 562 81 463 27 115 36 318 75 616 43 808 29 954 74 52 8 762 59 911 11 126 65 708 53 513 88 885 85 966 38 897 58 255 37 751 12 546 10 330 96 623 33 245 45 961 61 604 66 947 25 214 48 434 99 179 55 619 13 786 1 340 94 589 54 75 68 996 64 745 70 692 14 606 52 265 4 965 5 430 17 935 77 857 80 957 72 683 91 814 98 905 62 674 19 842 56 439 32 907 51 468 26 367 73 118 20 507 49 467 78 413 3 679 6 542 63 313 69 972 47 826 89 209 83 780 67 47 44 915 41 779 15 439 82 710 31 223 95 240 16 976 21 747 9 699 42 196 71 140 92 754 93 399 90 384 87 255 84 169 79 368 57 571 30 296 60 866 22 123 50 872 39 184 40 754 76 668 24 336 34 995 35 951 97 414
51 292 64 471 59 554 17 982 57 658 15 241 80 334 78 984 75 633 16 120 8 53 97 643 98 514 73 553 42 334 66 200 1 133 29 921 43 692 87 125 90 709 40 633 58 142 37 281 52 649 20 203 70 726 49 304 88 576 83 611 85 537 4 141 94 192 92 673 30 890 36 999 38 939 19 275 84 171 39 452 27 935 35 88 48 593 79 347 46 481 91 815 89 642 6 734 50 949 76 605 47 606 67 76 77 228 54 893 69 175 22 60 81 34 32 681 61 647 2 453 26 354 45 583 93 965 44 427 82 945 18 192 34 483 25 27 53 652 99 722 23 606 7 976 3 663 21 300 41 835 0 982 72 76 62 441 96 139 9 772 5 475 55 430 14 723 68 231 65 236 11 990 31 770 12 289 10 630 13 638 24 39 63 280 56 387 33 634 60 615 71 962 86 402 74 45 95 816 28 126
25 672 82 280 4 453 16 478 61 597 79 90 46 167 11 986 67 791 78 941 48 620 75 62 97 197 55 321 76 54 45 739 27 137 36 666 2 66 53 658 44 562 32 405 24 76 63 172 10 53 9 408 52 732 69 56 65 40 49 878 56 527 15 660 19 236 38 154 88 668 43 428 47 396 60 571 18 600 93 937 98 790 94 534 62 841 39 384 12 692 90 682 34 868 89 499 85 23 54 660 1 44 0 501 71 58 7 306 84 472 91 735 35 438 42 173 80 823 58 800 13 759 92 775 87 106 3 329 28 378 68 172 31 678 30 286 59 193 26 886 72 140 73 400 81 333 99 872 95 567 66 303 96 319 22 324 37 210 74 789 51 963 5 400 83 955 29 534 6 33 21 98 64 256 57 875 50 769 14 476 17 988 40 326 33 426 86 460 23 646 20 488 8 352 41 314 70 735 77 590
63 576 8 292 41 342 53 434 32 641 69 567 43 385 33 958 94 432 5 987 71 74 56 603 38 303 39 769 46 932 28 279 25 572 3 825 49 400 48 605 86 802 37 595 55 800 17 663 35 302 81 15 64 7 96 494 75 616 93 601 21 876 77 994 47 476 51 4 58 945 57 605 73 188 88 127 0 652 16 145 7 108 68 828 26 105 92 586 99 97 54 221 83 226 10 462 9 983 84 250 98 140 72 417 90 197 74 581 6 407 91 366 13 391 24 231 1 802 59 391 29 808 76 107 78 312 61 301 52 450 62 856 97 403 4 827 18 148 79 108 50 555 42 437 30 406 2 555 65 355 20 750 45 596 85 967 44 329 12 375 40 637 70 297 36 640 67 187 60 303 89 46 27 20 95 583 15 656 22 518 11 969 14 399 19 691 80 917 23 263 34 619 66 526 31 844 87 126 82 545
4 388 39 210 75 603 58 997 35 59 54 107 10 100 83 891 41 940 77 571 31 614 64 804 60 35 11 68 15 400 20 302 81 170 92 250 46 499 26 22 0 294 76 400 65 816 85 138 42 381 74 148 79 742 8 337 6 539 23 445 57 927 13 451 29 192 95 293 47 582 1 381 80 71 43 945 17 832 94 908 88 437 7 325 99 372 14 347 52 4 66 156 98 415 82 320 19 628 45 685 84 856 36 40 22 461 97 282 67 485 34 19 55 203 53 682 69 369 33 874 37 926 32 78 38 179 61 645 87 668 70 41 91 947 9 737 5 502 68 160 63 547 16 542 30 388 89 617 49 503 2 391 62 478 44 311 24 619 56 491 72 696 18 499 12 912 27 112 40 632 3 431 21 803 90 727 73 463 78 317 93 322 59 186 50 666 25 484 96 868 28 874 51 637 86 250 71 315 48 286
78 923 79 141 76 968 52 645 3 91 38 27 66 716 53 20 60 866 54 337 80 183 16 467 29 298 40 416 92 519 63 74 7 548 35 300 86 398 81 682 50 271 13 151 87 15 74 990 97 484 71 131 8 727 33 271 36 21 75 300 51 461 83 551 84 2 96 947 69 957 98 349 95 48 17 287 31 431 41 127 55 623 23 685 59 398 46 878 62 262 5 609 94 992 28 859 25 549 34 301 90 553 64 127 49 158 18 222 93 916 44 624 88 32 57 518 32 847 89 224 6 330 12 659 91 298 1 872 24 57 26 351 45 20 47 177 30 398 82 745 9 674 48 723 85 847 72 592 73 365 42 486 2 192 19 656 58 351 20 478 61 198 4 29 99 969 14 612 21 856 10 956 15 444 22 455 37 754 39 993 56 130 0 577 43 31 77 683 11 176 70 261 67 730 65 884 27 491 68 999
34 201 21 213 64 555 85 52 0 503 6 254 48 17 27 464 43 349 29 458 36 416 15 727 58 428 98 129 86 731 57 739 66 529 47 463 56 595 70 852 35 477 94 353 18 755 16 429 22 200 88 816 55 410 84 763 68 346 5 199 53 508 51 681 42 661 83 151 38 262 39 382 33 386 9 601 49 596 73 8 59 511 11 883 44 232 93 378 32 898 61 68 14 713 67 905 12 101 52 233 62 358 24 364 95 406 69 530 23 597 96 674 31 953 87 423 20 413 41 877 2 388 7 843 1 244 60 828 26 135 19 995 90 694 80 414 97 54 4 656 76 419 74 306 79 556 10 71 78 827 8 628 30 469 63 202 45 144 99 66 40 41 72 680 17 432 92 708 77 544 81 599 91 726 89 258 37 726 71 850 82 180 28 303 75 709 3 237 65 543 54 219 46 377 50 525 13 567 25 775
56 148 18 997 41 90 26 906 16 15 5 883 88 708 29 904 13 721 50 49 72 180 89 193 68 591 73 607 67 518 37 520 4 280 69 877 74 616 33 2 6 764 17 718 11 612 91 454 76 993 70 529 59 25 46 796 34 689 94 265 61 206 75 318 77 395 90 292 28 53 58 379 96 292 92 777 44 991 38 578 12 810 60 138 27 113 47 948 21 573 7 289 48 19 40 170 85 346 55 335 8 617 43 733 10 621 57 960 98 544 65 469 79 875 39 482 99 662 66 177 82 594 45 35 83 566 2 205 36 933 49 58 0 303 20 794 22 807 14 766 71 265 1 111 42 259 32 844 80 131 86 797 3 462 54 604 97 371 64 416 84 642 87 810 51 483 95 737 9 471 24 26 23 724 25 520 19 96 53 708 35 354 93 487 52 360 15 776 63 668 31 506 78 431 81 123 62 974 30 483
53 373 89 279 5 253 71 82 31 385 6 80 36 806 81 409 73 686 47 707 83 379 42 797 72 619 85 529 91 107 37 760 48 421 11 977 20 333 75 100 9 828 33 636 49 385 19 10 94 111 59 226 76 779 41 224 10 316 95 914 32 485 28 561 66 216 27 502 18 583 55 599 92 119 7 925 45 38 54 323 60 129 44 466 35 118 15 461 4 402 78 377 93 613 40 279 79 691 1 722 17 94 70 411 87 274 61 654 56 118 82 557 80 723 62 638 38 119 51 244 88 361 74 619 58 215 57 42 96 646 50 993 97 876 26 722 99 58 14 276 16 894 68 417 12 867 84 556 77 609 23 517 22 706 90 533 3 997 65 250 43 342 86 615 13 508 63 339 69 687 29 157 67 983 39 910 25 72 2 121 21 797 46 840 24 274 52 652 98 505 8 808 34 882 30 354 0 991 64 728
92 798 35 452 42 20 61 181 43 633 53 679 65 463 41 735 87 496 46 794 63 599 21 836 44 80 30 566 34 858 72 224 28 231 32 958 5 454 81 263 66 11 73 237 29 616 85 274 40 698 58 94 33 64 54 832 70 304 86 943 6 373 82 204 78 719 2 215 52 362 31 500 79 862 12 422 36 724 17 26 8 384 99 676 69 895 11 331 97 695 80 201 68 876 25 100 22 37 51 60 38 753 67 325 0 935 9 831 45 469 60 6 88 54 48 751 93 942 47 845 64 276 77 882 20 833 59 410 56 592 37 457 55 693 14 2 39 893 19 373 50 909 84 495 94 933 76 846 10 640 96 977 24 85 98 486 95 703 26 917 62 166 71 739 49 762 91 83 89 656 90 348 16 711 15 526 7 10 1 827 75 552 13 957 74 386 57 217 4 560 83 878 18 581 23 23 3 634 27 386
96 796 10 936 54 421 27 804 2 484 71 228 61 576 46 651 74 216 49 511 42 150 65 862 87 221 48 993 35 254 15 151 16 290 40 190 13 10 36 760 1 682 25 669 52 26 31 18 56 615 82 910 90 213 28 389 11 940 14 349 94 875 38 498 33 415 81 211 21 337 29 644 88 401 72 603 45 481 23 260 17 907 19 570 91 854 70 500 9 1000 78 935 64 929 66 19 98 505 55 819 5 771 32 543 3 113 53 570 44 616 63 753 47 269 51 743 95 820 20 314 93 815 26 374 6 909 80 204 62 392 8 594 60 44 58 155 41 783 18 471 68 553 24 706 77 363 85 922 69 730 99 425 4 256 89 980 22 871 86 780 83 897 12 885 97 549 50 136 39 243 7 797 92 550 43 766 30 794 0 406 37 130 67 618 34 627 79 382 84 196 57 893 76 828 73 73 59 714 75 526
25 787 18 59 61 314 19 151 39 722 49 322 33 782 34 251 71 564 12 498 93 412 42 742 4 375 44 866 24 285 0 421 90 286 83 443 13 464 48 125 9 641 37 977 57 986 62 591 31 555 29 762 72 707 94 72 78 208 3 76 64 576 67 231 2 97 40 891 82 961 38 264 88 814 5 768 30 47 85 534 74 654 99 21 65 820 92 765 96 798 11 268 26 822 89 124 66 924 46 224 87 753 91 473 70 534 56 219 28 344 53 711 60 188 43 990 17 336 63 11 10 71 15 423 16 313 36 756 6 612 22 965 45 186 84 417 41 169 27 183 98 944 51 436 69 651 73 986 52 283 80 420 77 850 58 337 76 5 68 656 97 289 14 319 81 447 20 199 8 573 79 40 50 721 55 45 35 170 47 237 54 142 95 1000 86 29 7 534 75 82 23 249 21 105 59 74 1 897 32 685
56 593 11 26 75 822 58 43 65 47 41 900 28 180 89 632 14 111 43 556 87 244 29 222 98 819 97 108 73 588 49 115 31 491 95 483 76 40 5 150 60 640 21 612 15 520 96 828 20 398 22 165 64 134 77 657 0 316 51 344 25 490 92 386 55 697 34 255 86 852 4 702 37 85 13 56 19 541 47 749 16 9 1 72 39 834 17 961 26 52 36 244 3 310 10 321 57 858 67 634 46 634 74 741 70 99 79 502 52 340 44 595 62 230 68 441 54 874 71 151 84 272 88 19 2 537 9 706 48 989 80 145 50 174 90 778 94 594 18 722 53 136 85 135 42 972 93 923 66 376 72 997 63 144 30 26 27 543 61 229 78 872 45 240 12 570 6 798 59 63 69 16 23 868 38 89 83 793 7 132 91 353 35 498 8 626 33 102 24 434 99 58 81 874 82 412 40 281 32 265
75 649 94 581 50 578 46 785 53 348 90 696 28 93 2 934 98 972 59 299 83 588 82 882 62 664 37 65 84 429 45 741 32 423 48 173 60 669 35 25 38 748 13 347 25 775 0 835 63 678 88 910 31 944 72 286 68 258 85 252 47 112 87 873 66 79 3 837 73 128 80 945 69 510 26 178 43 522 40 681 95 764 71 523 52 673 96 677 79 22 81 553 51 942 86 743 77 856 12 898 92 772 70 736 39 50 6 762 11 569 23 760 57 375 16 415 49 409 18 241 34 19 7 85 93 632 56 133 55 168 20 791 8 372 9 617 17 741 29 855 19 229 58 57 21 620 10 845 15 738 22 842 78 750 65 220 24 841 91 406 74 158 54 2 61 859 41 370 44 622 27 614 42 466 1 340 5 634 67 555 4 311 30 624 64 775 14 755 33 172 76 810 99 847 89 503 36 267 97 613
98 661 39 626 76 17 58 154 1 743 83 870 60 955 3 149 54 973 36 710 11 627 23 937 5 740 44 674 33 663 22 243 62 111 32 881 8 374 75 963 19 578 29 457 92 696 91 431 68 580 15 194 42 553 31 523 57 18 95 96 43 529 65 667 37 66 82 431 79 499 94 537 40 322 45 201 52 248 16 441 74 189 90 875 9 727 59 433 2 831 86 366 67 44 28 702 48 622 93 936 20 274 70 362 18 637 99 387 78 350 13 370 27 749 34 430 89 970 41 116 38 426 14 743 85 666 49 501 47 616 46 266 71 6 51 304 69 585 10 499 35 844 77 803 64 36 6 575 80 338 21 508 56 890 12 16 87 973 97 385 30 272 61 736 84 833 7 340 96 429 26 381 50 542 63 181 88 183 72 227 55 771 73 201 0 790 81 991 25 841 53 489 4 460 24 63 17 23 66 125
73 335 39 71 45 645 36 839 56 165 48 446 26 711 43 85 94 547 69 903 53 192 54 206 34 186 97 955 91 584 66 157 49 694 89 20 31 356 93 331 30 956 67 901 58 425 52 447 92 824 23 421 6 28 19 209 13 56 4 890 40 256 78 652 21 665 0 994 2 101 77 537 57 996 14 796 35 658 60 928 32 172 9 653 42 80 27 874 88 646 82 655 85 170 90 490 96 661 65 812 86 452 22 857 55 50 79 880 80 599 46 321 8 165 99 644 12 158 74 945 64 770 50 719 41 528 10 439 17 202 1 751 81 842 29 949 16 109 33 61 76 560 63 650 95 201 24 886 72 256 71 488 18 410 61 958 62 564 84 877 44 270 70 728 83 666 75 339 7 275 5 792 59 433 51 3 38 144 87 633 11 98 28 31 37 237 20 402 98 353 47 68 25 943 15 587 68 526 3 158
86 876 27 741 93 588 78 445 51 983 52 840 58 974 73 422 70 297 5 966 16 481 68 989 90 317 57 292 56 386 97 21 22 765 8 721 43 996 31 106 96 158 80 391 63 925 4 477 40 925 30 807 69 583 67 599 91 508 61 377 3 910 85 361 34 86 7 952 92 547 65 552 59 666 98 92 26 956 82 230 88 519 64 201 84 397 94 707 47 325 45 933 83 655 72 251 50 307 1 87 87 619 17 728 21 299 66 307 89 132 2 216 0 638 36 682 32 446 12 986 28 925 74 974 77 551 81 178 37 85 79 291 46 704 99 188 55 78 48 392 11 495 29 197 25 472 6 773 54 189 75 812 23 523 71 71 95 575 13 176 9 465 35 303 38 139 33 99 49 466 20 792 39 129 15 164 62 860 14 919 18 811 60 131 44 357 53 253 76 603 10 893 19 47 42 240 24 703 41 983
0 830 81 880 10 699 99 559 9 377 11 661 56 780 24 373 93 842 80 397 79 372 39 225 92 28 58 163 18 183 78 367 59 152 15 363 37 521 29 597 75 580 30 194 84 218 70 293 25 897 60 99 47 911 31 461 19 639 45 428 94 525 13 660 12 231 69 167 71 828 97 359 32 916 16 348 77 879 86 362 57 191 46 908 14 604 82 914 90 238 42 888 34 660 22 974 54 241 72 600 89 600 48 406 73 769 55 711 62 653 68 84 91 652 65 36 3 598 44 743 85 41 66 259 64 62 26 727 83 252 49 298 63 654 20 986 50 79 36 712 38 89 74 757 43 342 7 943 95 601 98 902 87 173 67 266 6 125 17 726 96 56 23 898 41 386 27 668 61 990 51 619 28 803 1 13 52 251 2 91 53 358 88 431 5 665 4 970 33 852 21 372 40 827 8 676 35 149 76 397
30 573 56 844 86 390 3 580 23 331 95 739 34 936 5 787 38 84 13 910 22 390 48 954 31 554 44 45 98 947 76 923 10 905 60 584 62 165 18 643 2 346 53 68 71 962 87 217 14 52 82 763 25 29 24 192 42 85 35 634 96 789 36 201 55 50 66 3 77 939 37 170 64 233 51 171 61 781 17 619 74 535 57 22 43 620 21 559 54 819 90 758 7 374 9 343 29 605 58 283 69 577 52 674 81 421 16 404 70 805 6 65 26 44 8 388 12 717 41 518 50 817 85 447 83 354 67 373 39 130 68 395 84 67 27 635 19 156 20 68 33 580 11 35 80 82 15 816 1 186 97 208 47 702 46 225 40 577 49 852 78 255 59 568 88 435 0 582 75 655 89 207 94 453 99 298 63 567 92 71 4 455 45 539 93 497 72 400 73 471 65 180 91 642 79 423 32 531 28 900
62 498 2 305 82 137 3 943 98 761 64 494 26 365 30 57 20 120 41 609 23 783 4 965 52 857 72 972 96 965 9 460 39 556 94 104 15 268 93 161 33 552 63 545 5 375 35 129 10 18 68 352 95 882 17 553 12 196 43 67 53 30 32 271 73 525 78 343 38 144 1 578 19 937 11 238 6 384 65 38 31 845 13 267 25 155 16 567 34 217 76 1 36 670 24 303 92 426 69 628 77 808 22 306 45 707 46 911 99 530 50 238 75 879 55 356 27 629 47 801 90 574 58 443 97 792 74 963 8 818 51 378 81 829 44 474 83 772 85 754 21 127 70 555 61 544 66 682 86 530 0 830 84 194 49 884 40 47 71 923 88 699 80 182 18 131 28 457 7 972 60 107 37 547 67 222 79 949 87 608 54 269 57 824 59 611 89 835 29 542 42 369 14 36 56 877 48 564 91 625
79 376 49 776 77 855 8 453 85 78 88 595 28 505 43 70 94 391 33 882 63 142 35 53 90 476 9 418 98 338 44 946 58 207 87 875 18 382 83 787 82 336 74 967 96 175 26 545 39 599 13 207 12 843 16 119 42 248 21 604 30 256 0 852 6 200 52 178 14 971 25 799 80 634 40 313 91 402 37 970 65 199 78 565 76 783 47 792 36 928 72 142 95 265 93 832 64 65 53 858 55 288 15 427 46 363 27 461 73 741 48 90 51 614 23 539 59 516 29 64 67 234 10 508 81 391 20 430 17 704 24 342 22 992 4 534 50 66 1 513 92 482 5 520 3 499 34 259 84 636 11 600 89 188 57 619 99 572 62 432 86 780 32 251 70 340 56 329 75 715 69 303 97 44 66 229 7 468 2 995 71 964 54 448 19 53 68 505 45 627 60 733 38 868 61 190 41 689 31 877
1 640 91 870 45 845 6 666 46 88 35 94 81 204 29 505 13 356 28 664 7 767 40 190 95 94 15 116 80 535 85 665 58 444 43 129 83 344 60 519 41 462 98 211 31 111 3 780 87 478 32 182 47 49 70 435 71 728 74 416 56 122 99 120 23 120 26 645 64 111 48 148 76 283 4 228 37 32 49 224 72 619 33 287 25 85 53 365 2 922 17 248 42 220 63 952 19 682 10 974 78 149 8 411 84 478 14 7 0 178 52 598 68 153 61 935 22 142 89 973 67 705 88 679 59 328 38 659 34 799 9 465 27 796 79 644 20 950 39 432 94 166 36 16 66 510 54 12 90 308 18 547 24 380 69 938 93 24 65 953 12 624 97 659 96 718 86 759 92 234 51 443 82 544 57 932 21 321 73 489 11 244 62 495 44 954 75 863 16 190 50 762 5 305 30 399 77 927 55 28
98 255 97 85 74 874 96 157 11 681 80 60 18 375 25 386 55 392 8 592 49 654 63 488 44 162 56 555 60 481 82 829 30 93 83 131 31 806 35 834 40 651 87 792 92 144 71 77 84 511 95 971 33 969 0 802 54 618 77 706 23 598 20 361 86 417 19 841 2 607 65 36 32 39 5 58 72 993 81 975 21 59 68 469 78 898 59 602 93 902 10 226 67 593 42 826 61 571 36 539 91 679 85 139 6 963 89 887 1 742 46 602 94 868 66 65 76 532 58 886 7 213 17 231 88 995 52 343 27 184 4 502 45 425 16 159 99 717 79 699 13 695 70 574 22 903 14 397 29 497 90 873 75 6 26 638 57 649 9 570 41 240 73 607 64 575 38 346 28 644 48 275 62 17 24 555 39 933 34 668 43 723 15 827 53 807 51 234 3 596 50 786 37 81 12 410 69 525 47 308
73 31 19 35 60 886 38 682 20 994 43 204 84 454 39 91 36 486 68 992 17 246 15 681 55 601 7 412 87 955 61 334 41 803 40 247 72 903 6 884 56 14 70 568 94 435 86 155 96 779 88 286 37 371 10 150 22 902 91 504 32 118 48 135 12 456 23 125 67 576 97 873 52 71 49 173 53 94 28 828 89 140 34 143 54 453 66 922 69 944 21 732 42 535 31 648 75 924 4 304 76 515 83 257 78 59 98 497 81 927 85 180 26 662 33 647 71 341 24 206 18 693 82 540 90 416 11 498 51 893 8 621 35 690 5 21 79 66 9 166 95 979 30 206 62 642 59 868 46 368 2 938 27 667 3 556 44 157 57 806 64 258 99 249 47 992 14 797 93 457 50 35 0 92 1 922 13 476 16 74 65 534 63 63 74 25 45 169 92 24 77 123 80 817 25 888 58 776 29 723
12 927 79 522 7 100 29 95 11 516 40 838 21 244 15 77 33 797 35 176 38 747 86 947 93 18 98 663 75 588 19 789 89 683 67 970 83 77 4 847 27 665 61 867 6 602 18 725 16 702 77 397 45 377 73 174 54 794 0 522 23 102 2 334 14 371 36 757 52 563 9 378 31 152 20 87 95 749 74 383 84 562 90 125 71 813 70 251 44 247 43 870 24 233 39 413 66 325 62 714 5 631 42 9 8 472 78 701 47 901 37 491 85 176 60 787 57 592 68 501 59 41 26 926 53 568 87 900 58 752 17 675 13 684 96 948 56 95 97 475 25 383 30 619 32 470 65 333 88 734 81 363 46 959 92 1000 80 132 28 433 63 251 3 119 76 437 34 995 41 325 1 645 69 747 10 7 22 275 72 935 91 64 50 518 55 661 48 489 94 425 64 15 82 868 99 48 49 515 51 944
37 344 41 959 80 910 92 743 46 485 27 374 87 490 24 926 62 835 96 836 36 593 44 269 33 801 54 573 68 947 49 41 84 182 76 718 90 616 8 259 97 995 55 621 29 182 71 740 82 264 15 558 70 335 40 380 32 410 83 712 19 709 14 546 45 853 34 543 66 365 51 237 75 660 43 810 1 286 58 832 2 610 30 980 88 292 48 444 60 716 12 272 57 558 5 888 86 133 4 933 39 280 10 652 93 69 25 705 98 973 85 603 95 855 20 906 42 932 63 655 28 110 47 751 64 6 69 718 81 619 0 862 38 378 59 137 67 213 50 910 56 21 3 822 94 894 22 348 31 665 74 939 91 846 21 588 53 153 52 403 79 663 6 117 11 830 16 550 17 484 65 703 61 681 9 192 77 526 99 528 72 270 78 355 13 948 89 873 23 169 18 616 35 350 26 816 73 103 7 385
30 126 34 839 23 436 63 850 87 852 83 217 69 436 81 622 52 957 80 557 1 8 44 878 57 55 36 331 38 696 72 892 42 372 84 163 33 223 20 814 43 48 47 101 76 63 51 278 59 824 40 747 92 954 29 77 66 817 4 114 95 786 19 920 27 770 35 24 3 622 31 755 89 216 74 711 10 625 49 417 46 956 73 55 39 992 17 334 94 42 25 418 96 488 97 468 2 425 55 369 22 922 65 265 70 226 86 660 11 388 6 274 90 518 93 303 75 653 62 992 13 561 41 992 9 341 56 289 37 405 18 652 50 743 54 146 60 437 32 313 14 988 61 960 85 103 7 966 26 12 21 790 15 364 64 983 24 899 67 16 58 399 82 605 99 15 5 645 91 607 0 402 28 962 48 132 79 3 71 522 68 192 88 302 77 161 12 605 8 917 45 705 16 772 53 697 98 644 78 548
26 648 18 468 6 992 35 750 1 114 32 463 61 761 8 418 73 920 96 77 47 374 98 749 56 666 64 523 79 657 4 31 89 196 30 187 92 219 29 567 17 98 48 184 40 740 33 817 41 919 0 710 46 647 77 315 68 785 84 713 5 792 95 950 81 644 54 147 24 819 75 328 69 889 27 36 31 58 21 326 28 723 2 89 20 827 42 182 67 207 43 943 85 884 53 66 50 765 55 625 38 796 65 337 82 719 86 582 90 831 7 887 62 44 19 734 52 93 49 981 10 682 59 466 22 815 99 116 76 790 44 563 71 303 16 650 34 81 13 106 83 196 91 207 63 793 87 159 70 311 66 497 25 72 57 406 14 613 36 339 11 686 60 875 23 288 72 332 93 878 3 14 78 396 39 260 9 671 94 65 97 4 88 505 45 729 80 327 51 246 74 904 37 370 58 495 12 906 15 192
5 340 9 917 87 122 82 391 77 725 65 738 92 742 67 912 43 571 51 282 48 279 54 972 75 714 34 955 80 877 21 797 35 35 32 301 17 248 18 714 33 962 81 565 50 575 10 316 66 572 12 611 42 577 95 408 39 547 0 412 60 510 85 901 14 704 40 250 25 976 31 589 7 220 99 270 71 499 72 128 53 811 2 272 96 590 68 187 86 13 78 125 98 878 57 176 63 274 36 264 3 894 44 783 91 98 1 755 45 740 49 474 84 438 6 284 93 635 56 687 52 902 61 205 37 8 13 230 15 712 16 995 26 283 30 266 4 210 89 184 28 684 38 189 20 668 41 292 73 511 58 835 70 709 88 495 27 398 24 729 94 56 46 921 69 682 83 830 90 10 55 538 47 894 11 903 79 555 22 837 29 32 19 969 64 759 59 127 23 420 8 255 76 552 97 678 74 326 62 420
65 778 45 244 57 188 59 818 27 947 1 747 98 286 48 313 43 972 89 330 95 35 30 19 71 32 68 69 19 41 32 444 15 992 41 116 79 480 25 118 83 152 88 2 23 820 11 211 84 778 33 229 6 390 63 284 47 349 26 893 18 534 73 46 10 33 31 861 3 886 53 716 17 834 40 487 12 286 90 335 5 639 61 844 78 375 72 747 55 550 92 521 54 342 21 851 9 349 13 909 36 424 2 773 66 127 62 639 28 868 99 119 77 466 34 60 44 218 81 257 58 585 51 806 64 750 0 532 49 995 8 712 87 128 69 384 37 551 38 973 60 675 39 91 52 305 35 497 70 616 82 877 94 54 74 71 80 214 56 337 22 400 14 90 7 8 86 638 67 718 97 47 76 908 46 724 75 899 29 919 93 323 4 633 42 450 85 43 16 922 20 459 96 747 24 832 50 156 91 552
18 420 32 362 19 529 6 721 42 895 22 68 46 616 35 573 66 228 93 781 61 124 65 161 44 931 62 230 13 774 37 926 73 312 67 104 79 487 47 923 34 419 30 611 52 191 28 257 23 18 40 818 69 511 97 486 0 478 54 258 55 127 94 200 53 7 71 88 12 605 50 3 8 989 70 82 57 12 84 374 14 444 24 333 5 413 36 720 17 283 98 390 68 340 60 120 87 481 7 989 9 353 89 474 77 52 99 404 41 745 92 525 45 991 26 333 15 776 21 73 74 895 48 681 82 710 11 830 96 971 64 141 33 915 49 783 91 582 75 982 58 192 29 589 78 251 10 653 39 300 85 137 31 731 80 614 27 951 86 369 1 589 83 866 63 390 38 956 4 579 25 597 76 964 72 177 3 876 43 66 59 434 81 400 16 196 2 818 90 275 95 556 88 821 56 307 51 654 20 304
66 183 95 733 38 664 64 815 87 107 53 8 86 581 90 576 36 80 25 105 77 411 80 334 7 784 92 915 46 931 28 989 6 899 62 946 37 469 42 40 47 486 2 499 74 784 26 880 20 983 23 736 85 379 31 927 99 311 17 800 11 938 57 579 98 44 51 818 71 120 79 373 34 218 88 73 50 61 35 985 33 246 70 35 60 924 39 480 3 863 8 316 96 84 32 98 75 689 89 528 43 753 81 991 52 511 54 566 1 614 27 940 67 500 5 304 72 425 93 803 14 926 4 462 40 540 9 314 16 96 82 946 21 779 13 406 30 963 59 22 83 23 44 617 61 896 0 514 91 382 84 894 76 868 65 641 24 676 68 565 12 137 10 739 48 730 56 626 69 373 63 894 15 281 19 384 97 184 55 429 58 675 22 363 49 599 29 579 45 431 78 579 41 712 73 224 18 711 94 484
78 314 65 922 5 327 49 683 25 715 35 831 54 556 45 403 61 157 34 439 81 103 17 716 91 654 95 454 28 533 32 261 98 554 44 871 72 748 79 505 23 47 13 180 11 844 80 125 60 29 92 265 36 623 74 673 75 296 66 745 20 559 67 917 71 19 46 977 57 954 96 675 50 483 0 632 42 92 68 530 30 901 14 168 70 722 52 779 89 445 15 550 4 974 21 604 73 788 27 404 64 564 16 66 29 733 2 104 59 824 37 731 19 484 53 294 48 521 90 681 58 755 8 105 56 190 7 411 84 11 77 910 62 820 40 933 41 739 33 769 38 49 47 288 10 816 26 201 76 328 85 693 1 642 63 118 87 305 22 498 6 798 86 851 12 908 88 503 83 349 82 318 99 866 31 866 51 792 97 77 69 680 18 46 9 454 94 811 43 33 24 722 93 172 3 599 39 391 55 174
76 304 81 557 88 542 97 313 92 162 86 358 34 421 51 741 12 224 3 691 80 410 52 468 46 300 71 47 65 352 25 940 59 620 48 202 67 239 11 830 1 333 50 209 89 505 40 364 70 397 47 851 29 53 94 184 75 444 38 903 96 633 69 801 84 214 37 73 45 992 43 688 26 376 53 507 33 134 91 130 66 284 41 976 62 548 55 630 22 267 64 44 14 453 21 718 31 813 20 695 49 124 35 234 7 352 74 640 95 223 98 551 60 243 2 926 93 580 5 935 9 694 85 578 0 582 23 402 54 752 78 368 15 524 24 267 13 84 27 460 18 14 19 733 90 129 39 82 68 389 77 868 16 797 58 414 28 518 42 792 8 749 4 833 79 147 30 419 63 676 72 285 36 39 61 284 87 797 99 600 73 971 17 612 10 646 6 500 82 305 56 622 44 883 57 319 32 748 83 748
15 588 89 822 60 642 21 796 12 197 74 124 34 960 62 969 2 792 58 553 68 336 30 646 8 472 27 366 47 921 0 693 86 572 9 676 11 211 25 54 82 143 5 932 29 230 67 979 44 856 85 81 51 366 92 456 87 331 66 169 95 277 90 664 80 723 22 131 45 157 46 746 88 874 23 747 32 536 73 435 40 342 16 89 59 486 96 668 37 410 48 847 94 586 35 532 49 790 52 465 84 482 10 961 76 140 78 46 99 921 43 312 4 985 33 421 83 98 7 924 91 451 13 283 93 563 38 475 72 61 19 536 6 988 17 419 54 764 70 898 53 322 42 372 75 37 18 514 39 725 26 95 63 494 1 690 20 986 56 196 36 845 14 439 61 493 24 10 41 569 97 108 64 656 71 486 81 707 65 468 3 728 69 687 57 640 79 649 98 650 28 104 55 566 50 18 77 530 31 588
44 640 46 406 1 139 28 640 12 296 78 512 53 80 45 530 88 361 87 931 70 389 63 288 25 734 69 156 91 675 19 491 10 689 37 471 66 910 23 411 85 332 15 562 7 485 22 867 96 662 0 718 61 774 55 516 95 810 27 475 99 99 62 600 20 538 43 571 9 181 47 325 33 660 57 991 4 891 56 402 60 86 6 893 80 783 54 749 81 115 30 139 26 285 18 578 39 802 13 893 38 953 16 161 8 55 72 635 76 92 71 118 41 792 73 702 29 818 21 100 35 478 83 609 58 892 74 491 51 6 64 444 14 861 59 749 3 291 24 683 82 747 75 625 97 426 17 389 67 827 42 199 34 402 5 344 48 697 31 707 52 109 89 26 40 43 11 812 93 272 92 555 77 185 49 820 68 771 98 966 32 212 65 257 94 485 84 494 90 680 50 578 86 735 2 477 79 535 36 878
81 267 56 152 83 363 18 93 95 241 61 350 75 327 49 122 77 853 42 727 88 546 87 352 24 641 44 97 11 506 53 386 84 123 40 902 68 289 98 127 52 218 78 874 60 87 72 162 23 794 31 640 91 51 89 447 51 586 14 323 59 311 94 498 32 470 74 498 10 231 45 962 25 702 50 941 0 709 66 402 26 322 6 540 22 173 48 767 55 584 34 695 21 960 27 373 65 796 47 760 41 951 1 493 35 211 62 973 5 470 43 9 46 683 64 49 86 330 58 321 2 514 19 890 82 984 16 309 39 234 90 637 99 580 12 634 4 758 29 325 30 323 71 642 85 964 3 435 97 285 63 644 28 511 54 144 33 242 38 674 7 767 8 885 37 384 70 273 15 615 20 339 13 966 17 324 76 628 69 879 36 857 79 401 93 429 92 789 9 520 67 925 80 754 73 869 96 325 57 211
70 437 94 155 65 147 86 783 7 359 62 128 64 207 22 497 26 73 79 54 49 428 51 637 60 41 83 537 39 431 78 992 57 997 31 313 46 484 93 637 82 655 76 620 48 594 75 468 18 4 73 265 30 546 58 180 63 602 6 374 84 575 74 320 17 110 88 491 3 562 91 317 37 120 1 687 47 646 42 332 27 588 43 400 45 378 28 746 23 845 95 97 25 816 89 212 56 223 72 987 61 562 99 752 85 545 24 950 96 988 33 295 35 782 20 401 36 97 10 471 53 551 5 349 71 421 92 949 0 950 87 775 98 588 29 392 9 273 80 677 66 454 40 800 44 849 52 648 32 664 97 244 77 103 12 119 81 240 69 659 16 698 41 140 4 621 38 331 54 143 21 864 90 904 14 950 68 405 2 697 19 731 34 530 11 363 55 660 15 100 8 495 13 345 67 782 59 829 50 515
66 360 53 220 20 852 18 329 7 727 59 362 46 498 99 393 65 715 63 808 25 699 12 648 52 890 81 169 17 177 15 280 61 52 57 589 35 772 71 443 47 718 37 503 95 530 32 41 41 84 27 312 97 975 40 385 26 394 43 146 33 649 50 387 49 192 39 921 82 347 84 468 70 632 73 331 90 748 45 435 60 245 80 761 85 243 2 360 88 482 91 629 19 498 22 948 94 907 64 563 8 860 67 748 1 836 42 588 77 483 54 695 87 885 29 206 62 538 0 215 92 478 5 391 24 828 93 908 48 437 9 112 56 64 74 308 13 825 11 399 23 362 51 551 96 377 58 420 28 134 10 126 30 935 76 605 78 115 89 67 36 682 14 701 44 98 6 508 38 76 16 47 4 402 83 625 69 338 75 816 34 642 86 589 3 553 21 138 31 674 55 386 98 755 72 197 68 230 79 421
14 301 57 473 87 63 60 632 49 948 51 622 89 856 68 262 56 556 36 452 46 538 99 369 37 157 45 87 25 292 44 935 13 266 54 274 24 675 53 443 1 375 84 636 43 802 20 344 10 518 67 855 8 558 59 33 58 350 27 85 23 201 0 931 34 161 92 701 5 273 69 932 64 449 71 92 75 396 72 156 98 334 42 663 33 170 19 841 90 422 47 436 88 166 96 586 26 857 21 977 31 986 2 489 3 616 18 252 16 567 6 179 52 666 9 921 28 446 11 68 94 59 78 954 63 110 62 747 39 801 29 417 17 242 70 533 7 996 95 320 86 390 81 421 93 633 61 754 74 262 66 953 79 427 80 386 85 371 30 23 38 183 97 921 4 683 77 207 83 18 12 765 40 68 32 98 41 385 73 165 82 68 55 648 91 164 76 409 50 864 65 464 22 640 35 374 48 359 15 512
48 881 44 400 75 363 41 724 19 408 22 87 86 891 47 331 88 566 91 724 35 464 42 69 85 45 76 637 78 226 77 264 66 903 38 380 39 341 37 834 74 814 57 302 23 222 56 809 71 919 96 247 98 28 32 710 30 436 46 210 62 429 28 400 29 532 17 110 72 942 82 853 10 360 61 445 3 670 6 779 81 893 53 222 67 839 14 877 1 754 92 282 15 354 25 97 11 781 55 332 97 663 5 910 40 406 4 385 51 118 90 179 80 255 13 622 79 93 95 530 69 14 93 801 99 766 84 747 21 705 18 32 20 523 34 405 16 885 70 102 36 313 60 143 49 611 43 172 7 47 45 957 54 120 50 516 24 505 68 14 9 895 63 808 89 469 27 506 52 565 31 321 59 913 26 113 58 456 65 540 33 519 64 671 87 893 0 598 73 807 8 387 83 437 94 673 12 207 2 998
85 499 90 598 45 57 29 929 96 188 50 226 86 353 97 776 82 619 68 62 65 650 39 963 10 913 38 982 57 700 88 498 67 62 64 939 51 939 3 544 69 822 2 611 49 111 66 81 99 483 35 94 46 404 47 293 41 930 22 324 52 237 7 287 72 61 61 666 75 634 11 670 55 405 89 180 14 99 74 786 43 113 13 292 33 864 0 155 84 943 81 848 53 151 54 355 95 478 40 530 1 648 4 660 73 718 15 321 94 864 42 916 20 716 58 572 59 873 24 5 70 854 8 879 76 546 16 857 87 175 83 382 77 632 12 434 60 72 80 118 27 137 44 208 21 116 9 251 78 840 28 819 48 333 26 180 93 10 63 560 30 64 56 643 92 428 19 481 5 906 98 560 18 855 79 797 32 910 71 213 6 321 23 527 36 164 31 484 62 321 37 561 91 983 25 701 34 175 17 385
13 395 74 556 5 222 88 468 27 296 73 703 59 774 35 695 97 264 60 877 84 218 93 485 9 633 37 945 14 779 92 731 21 440 95 22 8 487 98 55 94 451 36 133 48 546 17 214 56 392 76 289 91 975 18 628 45 295 42 868 53 339 44 255 11 128 82 834 62 494 30 812 52 467 68 563 79 382 65 603 47 307 90 782 86 546 63 959 58 517 33 929 99 193 80 901 50 667 85 862 23 948 26 230 4 135 24 775 89 38 96 959 54 926 77 193 64 727 41 734 25 900 70 574 32 183 19 623 71 13 34 860 3 333 29 100 69 247 72 356 16 700 22 979 6 946 81 309 55 799 66 705 83 608 7 911 49 617 40 612 78 255 75 923 31 563 12 23 61 400 87 423 39 675 38 830 57 179 51 744 20 997 1 729 0 969 15 736 28 113 43 998 10 373 67 919 46 641 2 943
96 16 43 349 79 180 28 258 89 545 75 413 1 788 53 351 61 821 31 701 66 457 16 868 68 928 72 827 10 1000 22 268 34 424 20 290 6 275 9 823 33 857 93 466 7 6 45 923 54 451 88 445 97 315 82 760 44 157 80 901 4 971 2 624 38 228 18 883 55 642 91 693 17 36 83 138 81 781 32 845 12 529 99 874 87 619 67 849 39 218 26 729 21 597 8 299 58 483 78 611 65 212 27 734 69 182 42 146 25 885 29 607 49 46 5 778 37 179 48 256 0 255 24 531 40 97 74 190 57 893 11 857 52 986 51 664 95 815 77 808 30 375 63 848 46 415 15 272 90 636 70 654 86 986 36 480 76 864 56 160 98 302 14 615 19 520 50 310 13 149 62 318 71 759 84 249 60 757 23 522 47 971 41 412 85 281 92 493 35 774 3 706 73 23 59 468 64 111 94 607
62 486 2 83 58 190 5 235 32 524 92 428 1 241 36 289 15 546 26 814 77 669 78 501 37 525 0 202 42 948 19 692 59 442 97 529 14 871 6 526 7 661 28 610 76 368 81 22 65 197 38 959 10 639 72 658 68 824 46 215 91 543 69 661 39 574 55 423 8 580 56 58 54 804 57 209 50 68 75 540 99 976 70 94 44 951 96 152 12 724 85 903 27 692 3 444 88 577 73 159 29 329 11 721 87 729 80 397 86 486 17 491 67 409 90 134 83 311 64 681 93 145 89 935 48 316 41 584 53 898 24 303 33 583 71 546 23 603 34 555 22 2 40 396 21 967 20 220 98 18 35 309 45 990 79 91 66 756 18 153 94 919 95 844 43 714 16 262 82 407 4 1000 63 57 31 439 52 888 61 860 51 219 25 75 9 625 74 327 13 108 30 450 49 342 60 601 47 227 84 334
60 68 76 391 3 463 57 172 16 507 23 156 18 67 98 694 36 544 14 577 66 15 95 273 4 166 69 628 65 133 75 33 67 577 73 718 8 813 72 637 1 814 31 639 30 981 26 957 56 82 79 44 91 201 90 904 42 46 43 672 70 611 12 850 85 684 64 145 27 519 21 418 86 928 53 17 11 877 50 289 20 742 22 702 40 963 81 654 0 252 6 723 5 310 41 711 84 299 52 516 13 958 63 690 93 424 45 833 71 332 62 594 80 489 92 626 29 768 19 733 17 806 15 657 38 227 35 282 34 822 48 276 46 461 88 768 77 555 59 729 9 252 49 193 83 99 32 517 68 619 54 141 28 284 37 461 55 10 47 339 39 755 24 294 78 72 58 634 99 792 44 287 33 73 96 974 89 146 61 404 87 509 10 751 2 563 94 718 97 176 7 587 82 487 74 469 25 39 51 339
31 182 46 239 4 877 73 2 38 604 53 218 17 714 95 266 62 378 2 390 78 141 61 113 77 362 72 623 47 470 24 281 45 236 88 542 16 227 32 262 96 648 89 790 56 788 48 240 5 783 29 268 52 733 39 192 71 203 13 183 14 208 23 182 84 215 58 599 99 748 19 153 93 860 0 451 92 990 36 889 43 242 51 562 35 898 98 870 91 887 9 403 87 758 6 723 8 111 49 992 97 435 10 188 68 192 59 997 12 297 41 5 82 120 30 719 7 518 22 37 65 557 1 871 66 947 63 111 57 465 34 365 76 299 80 945 79 297 40 842 70 113 37 237 20 760 74 134 28 349 86 781 25 940 94 503 50 2 85 747 18 413 15 523 75 391 3 519 83 485 67 733 55 456 54 505 21 145 64 627 69 848 33 662 44 650 26 792 81 781 90 584 27 424 60 805 11 1 42 942
13 188 92 723 69 880 57 651 31 160 7 636 21 947 44 882 55 598 9 615 6 231 10 303 95 778 88 913 37 466 66 264 19 532 73 921 56 229 53 370 38 990 32 716 28 207 91 224 12 622 64 663 68 179 24 78 67 848 98 724 94 823 70 885 39 820 80 955 86 815 99 375 3 943 5 561 46 719 89 793 59 993 82 334 74 258 47 169 78 42 83 368 11 177 85 28 35 377 49 677 29 251 1 162 50 195 14 422 23 845 93 966 51 660 48 792 63 543 96 813 61 646 16 556 36 107 72 216 75 515 45 397 4 754 20 349 76 744 15 785 87 317 90 47 27 848 17 273 60 933 34 549 77 201 71 395 42 855 8 176 79 240 62 975 22 856 40 118 97 812 18 246 43 744 54 564 30 329 2 46 25 846 84 201 0 4 52 858 81 136 33 517 26 214 41 150 65 645 58 48
77 255 57 136 41 578 94 663 56 936 27 931 93 621 2 297 38 468 0 117 91 633 54 352 50 684 68 80 39 166 73 138 85 478 81 806 49 812 28 743 55 209 88 309 44 148 40 117 45 656 14 642 86 755 89 864 71 568 60 962 47 516 62 437 58 24 15 267 16 233 43 333 98 996 76 953 36 806 74 111 7 838 80 220 83 802 13 470 33 586 53 687 75 34 8 506 97 627 65 115 48 740 63 538 6 543 12 474 23 941 30 487 70 381 67 48 46 511 72 795 51 174 31 164 21 715 26 800 3 127 4 556 5 247 20 502 37 465 19 550 35 916 17 540 59 51 96 211 9 134 10 8 79 301 92 293 32 401 29 289 64 737 87 146 84 44 99 889 90 920 69 681 18 13 24 689 66 55 22 936 34 25 82 788 52 28 78 960 61 670 42 741 95 256 11 672 25 543 1 813
66 19 58 607 74 635 47 492 48 471 62 966 29 226 23 353 2 114 22 673 80 845 12 396 90 59 76 965 78 929 10 161 63 960 40 461 70 319 37 391 34 938 33 855 8 996 98 702 79 230 42 187 16 512 21 824 55 680 97 924 64 469 67 398 15 518 24 951 86 78 91 731 13 598 38 408 46 745 0 917 17 589 28 492 93 859 99 607 30 733 14 929 26 758 44 836 39 906 68 58 89 857 95 631 60 690 49 815 92 268 53 198 50 335 77 353 84 335 75 972 81 786 3 506 19 894 87 421 59 285 54 899 1 699 73 220 83 92 45 783 51 464 94 369 11 257 18 189 61 719 20 742 71 932 7 275 57 576 65 536 43 115 36 357 27 230 41 187 85 147 88 221 5 758 32 942 4 883 6 573 82 197 9 454 31 570 52 192 96 685 25 575 72 621 69 782 35 980 56 524
11 6 78 566 36 434 71 47 73 451 32 166 44 668 0 29 25 842 35 581 3 418 5 449 98 631 61 410 15 641 47 264 17 474 90 886 2 29 41 156 7 408 84 196 64 527 87 386 9 228 49 728 93 583 57 591 79 1 6 637 62 231 30 111 23 6 56 577 29 59 20 670 34 287 81 667 54 296 89 439 70 629 95 285 8 376 10 561 94 881 66 740 55 287 80 834 12 258 4 84 72 862 59 412 28 672 83 321 42 866 91 116 18 340 51 864 14 343 1 889 82 974 63 523 45 630 85 233 48 162 19 436 43 200 37 919 26 977 86 385 22 798 31 633 52 287 46 597 92 567 77 238 69 110 21 192 75 933 16 565 33 447 76 348 97 748 40 288 65 688 58 712 53 704 39 479 27 102 24 26 13 442 99 833 88 224 50 117 60 838 96 966 38 125 68 851 67 228 74 216
87 348 76 739 90 265 17 279 47 774 54 291 95 274 53 131 28 58 11 313 86 717 3 60 25 821 72 3 34 324 33 654 20 723 99 311 60 670 97 937 29 151 55 908 9 235 61 52 73 90 16 231 84 227 85 569 64 763 6 562 7 116 14 780 96 748 4 654 59 807 82 461 91 917 22 538 2 278 0 789 18 600 46 524 93 20 66 109 56 64 31 731 58 912 43 913 67 678 5 855 44 808 37 820 35 137 26 425 94 622 52 549 69 17 81 140 32 897 41 247 21 9 78 933 38 123 40 815 48 695 70 598 23 450 71 278 8 529 79 445 36 190 42 838 51 229 39 116 75 798 62 874 83 20 98 946 12 767 65 694 74 45 63 855 13 553 89 629 50 602 49 340 15 392 57 121 1 937 10 9 45 372 19 300 88 41 68 904 24 277 30 694 92 367 27 6 80 288 77 888
16 20 80 930 11 622 50 740 66 732 39 446 91 159 53 224 10 382 52 131 21 178 59 279 96 459 42 145 7 47 78 623 79 485 1 27 99 252 4 82 71 693 72 473 90 152 75 308 93 985 61 183 35 231 23 907 82 792 14 843 49 883 97 565 43 739 54 60 46 419 84 947 92 587 85 309 62 339 17 114 51 785 33 41 60 119 95 890 73 261 28 625 12 605 36 520 38 342 55 665 30 894 87 486 44 402 69 392 24 465 19 650 8 404 47 910 26 781 77 428 70 176 94 784 40 736 0 25 98 459 68 790 41 480 89 37 18 971 6 862 31 157 37 757 3 576 88 826 25 458 34 467 58 111 64 108 15 766 13 594 20 497 65 857 56 43 22 760 67 148 86 395 48 522 2 300 83 606 32 689 29 57 63 373 27 377 57 129 5 603 45 418 81 415 74 286 76 834 9 208
8 667 14 853 22 355 74 438 5 289 37 1000 61 518 18 484 32 316 84 157 12 912 67 314 52 11 66 169 46 295 54 781 62 966 6 182 92 329 78 596 79 339 82 316 50 385 72 481 48 663 63 804 49 872 20 218 38 427 59 759 23 244 81 143 29 573 83 621 39 39 68 815 35 544 90 49 1 399 27 443 91 49 0 353 85 693 96 196 93 414 42 76 65 884 45 16 57 517 69 396 34 232 80 111 64 999 40 763 60 345 9 547 25 488 36 26 19 611 10 390 31 347 3 709 2 698 7 479 71 942 89 114 16 199 17 340 13 191 21 232 70 642 94 219 97 442 58 68 44 90 53 595 55 672 15 302 99 545 26 805 98 693 88 650 73 733 75 440 4 230 33 99 86 20 76 378 11 717 41 722 24 687 30 914 87 699 56 36 43 801 51 762 28 513 47 393 95 917 77 643
16 707 13 312 68 410 20 848 86 218 97 369 56 988 65 908 40 316 73 699 43 751 83 712 7 505 77 427 80 146 67 269 47 149 36 646 4 694 10 743 1 949 60 893 51 194 0 170 69 704 12 88 3 805 21 246 84 732 41 726 18 174 53 22 96 9 5 439 90 203 70 527 38 390 52 732 62 613 92 60 87 342 91 439 42 244 22 310 17 726 31 660 44 652 50 232 35 439 19 41 57 676 45 936 99 738 85 258 59 534 93 42 32 621 55 692 82 304 34 174 11 384 74 116 95 478 48 490 64 684 61 56 94 962 63 931 25 657 23 530 78 962 33 212 49 690 29 878 98 347 39 33 79 400 8 833 24 719 81 590 71 423 75 344 6 793 9 904 58 281 37 619 27 705 76 525 26 645 89 422 28 760 2 71 54 324 66 367 30 897 88 939 14 128 72 967 15 586 46 920
76 169 81 567 86 919 80 603 46 485 31 84 66 857 9 584 3 402 29 292 27 799 49 162 26 235 19 160 8 681 63 35 48 886 10 852 57 701 53 56 58 126 87 489 55 145 38 188 37 794 41 396 39 275 75 429 72 913 0 912 59 88 62 43 84 224 64 670 33 767 68 596 60 153 82 501 25 433 65 284 12 577 28 724 73 456 70 906 17 383 90 699 40 25 32 598 45 948 15 858 74 359 21 47 93 275 36 929 83 302 69 345 54 7 50 447 67 976 95 435 34 355 6 519 22 975 91 942 92 450 35 700 13 160 14 674 42 716 16 813 30 616 23 227 97 625 98 787 99 118 78 160 7 765 47 855 51 125 94 996 77 608 44 952 20 732 52 85 18 849 43 658 4 491 56 650 61 974 71 539 79 740 1 330 88 259 2 64 89 212 24 103 96 572 11 20 5 421 85 194
68 193 24 352 4 881 69 952 65 453 96 493 28 797 54 945 91 314 16 454 75 471 66 385 17 150 99 115 58 542 10 808 98 730 97 577 73 349 39 964 88 420 77 61 79 899 34 822 41 859 7 735 70 466 33 850 93 186 51 907 57 489 80 480 40 884 55 650 59 672 85 151 6 450 72 47 26 896 32 169 45 803 44 454 63 597 5 994 2 9 29 903 19 418 30 210 20 780 74 192 83 679 42 114 38 117 13 776 60 704 35 811 36 57 62 336 82 765 15 33 11 56 46 196 1 74 8 271 12 473 78 887 21 938 22 93 23 404 52 661 31 637 86 884 43 91 47 497 56 931 61 801 87 654 49 103 50 723 90 96 95 825 48 236 92 901 76 392 67 356 94 145 37 833 71 132 3 144 81 975 25 314 18 330 0 489 14 572 27 34 64 572 89 596 84 187 53 530 9 237
63 342 47 354 74 270 3 509 2 190 30 893 59 444 70 93 0 368 78 55 37 999 22 78 34 791 99 505 20 36 80 987 5 918 83 3 21 184 13 439 29 596 90 192 61 252 14 281 7 290 91 262 64 918 73 204 98 641 87 458 97 461 89 515 57 189 68 154 66 745 53 401 26 768 18 644 23 268 85 495 33 540 93 477 52 705 45 135 96 449 50 395 86 864 6 621 1 343 43 963 56 154 62 134 58 401 60 127 11 631 4 360 72 14 38 447 39 898 46 937 76 661 82 376 94 966 95 507 9 524 41 99 88 624 75 388 44 469 40 732 65 88 27 596 79 166 55 74 10 981 12 952 32 771 77 902 36 395 51 20 17 162 25 301 8 724 15 150 69 931 35 832 42 984 16 429 67 170 49 651 19 930 92 615 24 811 48 618 31 594 54 578 71 808 81 686 84 160 28 2
57 266 39 631 32 795 72 625 53 26 91 244 48 598 4 997 79 90 15 431 40 819 41 468 96 213 13 84 73 608 7 554 71 535 18 567 75 51 69 747 84 482 62 380 58 130 33 932 9 903 26 586 85 987 65 851 97 765 63 321 36 565 37 679 14 89 56 659 90 402 76 962 27 483 1 391 59 97 42 26 52 24 49 8 66 684 88 471 61 609 74 788 51 763 60 928 6 895 24 128 87 619 55 310 10 562 5 49 0 542 67 946 81 597 77 629 50 232 64 610 54 343 2 616 22 379 35 950 31 792 94 147 11 440 21 993 44 85 80 678 82 243 83 851 98 459 46 902 29 33 3 891 25 213 92 394 47 65 19 162 70 817 12 735 68 300 20 163 28 829 34 956 30 138 95 966 86 833 43 216 99 874 78 836 23 609 89 270 16 94 45 660 93 626 8 34 38 153 17 508
37 958 12 166 72 70 78 67 69 582 46 110 14 78 20 635 15 107 41 970 94 397 44 157 58 848 18 489 4 474 88 325 3 192 57 441 55 618 36 412 95 423 65 485 74 527 42 643 54 336 19 392 47 634 43 117 66 755 35 54 96 122 9 206 6 640 67 674 70 71 53 344 61 437 80 890 83 640 98 524 89 455 52 847 13 509 34 221 39 496 23 680 48 986 33 160 11 438 77 749 71 721 64 911 21 476 31 169 81 371 29 493 27 575 87 409 40 866 86 621 28 103 99 218 10 550 49 563 60 960 16 975 25 394 92 372 90 76 73 767 22 10 0 369 30 134 75 821 63 220 26 661 45 694 7 673 56 544 91 136 50 516 62 820 24 5 38 397 1 979 85 537 84 473 82 486 68 163 97 590 5 196 17 335 93 11 79 714 8 226 2 872 59 409 32 9 76 347 51 83
46 279 62 874 49 937 26 166 21 740 36 705 51 565 38 155 64 332 90 105 37 111 69 434 14 342 20 737 5 536 18 8 45 920 27 703 50 253 60 368 48 920 39 155 78 426 85 424 44 337 63 642 87 273 0 111 99 608 73 946 93 510 8 883 88 875 52 277 30 88 7 503 24 613 33 199 23 422 2 289 74 864 13 834 67 579 92 465 76 791 32 753 81 519 95 941 71 751 61 857 40 988 10 689 28 834 35 939 41 242 89 180 3 783 6 566 55 911 86 111 94 569 58 521 53 207 66 86 42 330 75 542 11 931 97 137 4 292 80 410 56 825 57 68 34 564 91 681 17 264 59 665 72 516 54 727 83 134 1 400 12 20 22 73 79 585 65 421 68 420 43 410 70 294 77 935 47 840 15 905 9 489 29 297 31 583 19 328 82 825 16 617 25 834 96 159 98 391 84 190
77 454 55 159 54 235 40 535 67 862 32 99 56 683 64 607 34 353 47 976 0 842 73 900 18 715 5 933 31 216 11 558 8 938 51 421 93 923 26 445 69 664 88 33 92 466 30 163 68 487 95 435 37 314 16 136 81 758 65 790 36 271 70 949 6 55 60 705 84 329 48 232 24 737 58 682 96 264 14 142 57 497 42 999 53 957 76 510 41 481 83 559 29 462 49 602 82 490 62 480 12 485 78 761 10 987 98 729 94 895 74 544 15 677 9 391 23 708 89 663 35 554 46 798 99 864 79 791 59 10 71 837 4 677 43 489 7 74 1 140 33 522 27 106 85 921 45 25 22 212 86 314 97 176 19 445 63 607 61 772 38 630 72 238 87 352 28 688 44 893 80 525 25 979 52 612 21 908 91 832 17 837 39 465 20 90 66 466 75 213 2 130 90 900 13 622 50 828 3 135
63 139 79 115 69 637 20 999 52 965 2 857 15 306 51 756 42 974 77 530 7 909 92 584 46 203 13 723 31 368 86 854 17 690 88 521 73 482 58 756 9 257 90 417 5 983 97 20 8 306 36 696 65 26 21 505 26 40 14 353 40 865 66 630 99 426 53 989 48 86 6 42 68 760 23 60 96 557 76 96 82 502 30 305 3 270 27 331 10 988 56 268 25 257 45 647 91 831 29 922 71 329 80 394 61 48 95 735 67 279 50 530 57 775 32 83 87 76 94 368 55 44 16 785 75 850 43 849 38 449 83 476 54 672 12 150 98 535 11 93 0 648 39 153 78 44 49 992 64 278 84 808 72 342 18 293 60 543 59 430 24 743 4 210 44 291 22 444 41 108 1 645 28 97 33 591 19 820 89 294 34 654 81 563 70 634 62 403 93 74 74 414 47 726 85 22 35 727 37 583
10 398 37 25 54 662 41 517 59 28 76 794 64 184 8 707 69 525 60 673 4 494 23 257 87 118 85 398 38 277 36 86 33 770 26 55 89 817 29 161 16 244 83 199 34 685 11 975 75 894 73 923 65 621 45 255 56 4 17 414 19 136 42 458 49 56 13 12 44 925 52 798 9 811 7 299 77 728 68 793 6 372 55 725 99 97 1 690 15 776 94 986 81 594 21 403 86 422 82 619 71 555 88 682 93 325 90 161 50 260 39 503 96 405 18 340 35 390 95 137 84 559 67 599 46 454 43 745 25 314 0 537 78 119 27 72 5 563 63 478 91 187 14 908 40 784 47 124 80 766 32 181 61 321 58 978 3 279 66 974 48 747 92 914 51 67 70 632 12 651 98 144 62 351 74 744 97 531 22 994 24 354 79 416 2 620 30 951 72 94 53 138 31 688 57 476 28 625 20 945
26 698 32 297 39 860 93 602 17 133 64 387 54 903 12 912 48 965 94 850 99 286 35 174 59 54 60 962 80 93 33 572 23 576 43 872 15 243 90 533 19 596 98 50 95 942 77 287 97 333 66 689 84 139 50 473 11 133 13 978 62 376 6 147 1 987 18 583 70 248 61 399 46 614 51 581 71 665 72 717 56 977 81 703 47 158 83 636 85 459 10 759 29 4 63 221 28 345 44 684 31 492 82 177 14 27 45 880 57 468 3 443 55 328 2 384 30 449 69 704 89 318 91 759 24 926 68 483 65 202 73 380 0 554 9 981 58 336 38 303 87 936 92 410 27 520 36 291 96 192 4 678 25 749 53 957 20 286 52 838 34 659 41 26 76 900 21 219 8 388 79 455 49 217 74 752 86 408 5 162 75 581 37 221 42 247 16 862 67 808 78 997 88 411 22 620 7 286 40 154
14 295 17 348 26 977 47 849 68 598 51 539 10 691 27 831 0 345 41 750 53 389 28 106 45 201 64 869 72 25 6 44 92 861 55 571 1 233 33 402 4 136 90 626 96 347 70 60 24 411 98 651 21 281 56 613 23 555 36 107 84 833 83 401 18 30 73 425 74 214 49 38 9 911 93 708 80 576 67 675 37 163 29 729 91 719 77 454 44 191 71 713 95 103 63 738 30 128 82 857 52 280 57 181 86 671 20 652 32 245 2 511 7 71 46 395 88 591 50 998 15 956 16 637 60 374 87 647 62 282 66 673 81 131 19 215 34 647 12 376 79 453 3 903 78 110 43 464 69 918 54 158 85 617 99 874 59 337 76 968 97 10 31 205 89 162 65 588 61 126 94 276 22 833 38 692 11 62 13 898 75 693 8 309 40 20 25 318 58 586 48 319 5 566 42 929 39 174 35 734
27 538 63 804 72 325 36 214 0 671 35 767 10 655 51 589 46 11 86 996 48 483 22 683 7 982 96 618 31 563 74 421 94 434 9 726 93 907 66 38 83 494 62 19 38 303 12 454 4 494 61 82 64 624 76 669 67 512 34 37 8 634 11 48 91 373 80 221 87 581 14 796 25 753 28 451 90 230 85 249 44 553 37 667 30 682 81 509 95 833 40 317 75 894 21 610 78 440 59 438 55 734 39 761 50 560 49 483 2 824 98 533 70 213 5 397 16 196 20 341 69 946 79 16 68 851 1 793 29 490 45 893 13 344 17 102 53 810 24 232 41 327 99 532 57 200 6 796 32 881 71 892 73 815 15 441 23 201 77 703 26 891 88 216 54 398 43 50 97 363 42 797 65 669 58 910 52 600 3 467 19 915 33 955 47 672 60 518 56 156 89 725 18 255 82 610 84 443 92 983
97 811 12 713 48 126 64 283 53 771 70 329 78 972 34 931 17 395 89 643 19 350 8 842 56 262 88 672 96 488 23 116 6 673 94 534 62 443 13 700 40 448 65 744 35 440 44 772 50 15 46 84 90 426 61 231 59 567 3 462 24 97 99 347 25 611 1 938 11 135 54 306 10 542 73 959 93 704 2 87 85 27 98 759 52 707 66 613 68 831 75 866 33 543 67 987 30 111 76 834 9 588 58 540 86 714 14 761 26 312 80 483 41 979 37 910 31 378 81 468 51 70 74 631 16 870 84 358 77 156 36 136 91 453 60 324 5 93 43 354 57 121 7 459 27 880 18 719 42 850 45 37 87 226 39 282 69 256 55 148 71 33 83 731 79 717 28 530 29 59 72 32 38 998 20 493 0 824 82 247 95 822 4 592 32 328 92 711 49 287 15 156 21 627 47 495 22 870 63 127
36 420 18 22 80 609 40 115 49 65 2 546 65 776 74 94 63 929 98 188 12 78 35 977 25 362 68 488 71 50 84 346 78 270 56 930 15 558 52 861 75 329 37 612 95 259 61 967 83 402 20 860 16 415 70 938 94 651 27 850 5 796 73 101 32 711 77 576 79 294 82 515 46 272 89 338 11 89 21 252 50 266 30 444 28 877 62 688 66 191 44 499 39 127 92 639 23 687 54 35 76 117 69 382 90 107 6 88 41 837 59 189 99 350 53 833 93 227 57 740 13 274 14 222 8 629 64 898 19 515 9 994 60 332 43 112 67 681 72 587 91 137 24 482 22 631 34 286 7 650 42 5 58 323 17 912 86 392 45 903 4 82 26 48 85 134 0 447 51 841 96 976 38 352 87 69 88 234 47 913 48 53 10 932 3 593 81 726 1 539 55 308 97 978 29 809 31 86 33 804
4 706 6 82 64 676 74 629 94 854 41 319 19 392 98 338 27 587 9 476 15 937 25 860 99 75 17 771 14 6 81 25 92 465 46 351 73 856 78 28 34 577 93 74 86 932 42 832 47 791 65 55 22 211 97 382 68 354 33 994 57 784 82 982 55 509 16 707 32 182 60 857 10 914 72 481 58 972 59 877 36 739 5 739 38 637 61 138 29 598 31 473 83 760 79 330 50 132 52 562 11 305 44 574 63 751 0 503 51 154 7 963 3 190 1 556 24 786 66 939 39 942 84 247 2 887 77 839 89 30 49 961 53 691 43 154 70 31 67 353 20 993 30 945 87 782 71 184 54 930 76 63 13 416 88 911 28 672 37 309 91 969 45 820 80 871 40 823 21 512 12 956 85 779 26 433 8 115 95 178 96 618 90 272 35 706 56 213 48 526 62 325 23 659 75 672 18 342 69 436
35 57 36 363 82 643 53 627 78 993 83 255 48 331 42 669 98 172 60 79 92 331 16 567 67 554 90 66 22 997 85 586 11 289 69 109 17 523 44 967 23 657 34 196 40 487 87 169 37 851 2 577 80 586 15 675 26 518 70 5 50 45 54 314 24 757 57 924 32 311 3 941 51 544 8 838 39 59 81 602 84 197 31 575 96 381 5 714 45 164 12 591 43 305 29 204 74 508 89 397 99 311 56 751 72 605 46 327 30 863 86 897 58 899 65 789 33 630 76 93 95 419 4 788 73 842 6 801 14 221 61 654 7 184 0 949 9 535 27 510 41 999 49 880 64 370 38 145 10 304 71 36 97 122 18 752 20 757 79 945 28 959 21 322 88 795 77 944 55 395 52 511 19 541 47 749 66 976 94 847 91 822 75 24 25 359 1 840 93 163 13 269 68 879 63 54 62 435 59 815
15 497 89 965 96 355 44 251 2 852 98 387 9 482 37 864 3 257 77 609 6 510 25 501 97 613 16 407 65 130 66 819 69 38 10 783 64 709 22 10 63 572 62 825 34 567 67 751 46 918 5 326 94 306 55 530 47 342 56 561 88 275 82 317 93 266 50 903 45 108 68 249 39 184 48 631 99 103 1 395 78 285 74 557 59 488 17 404 85 538 49 640 76 592 54 918 41 203 31 227 33 202 23 369 24 885 14 817 38 156 7 166 18 204 73 753 19 572 57 395 71 846 32 289 83 892 81 861 75 552 61 863 95 756 13 292 21 130 60 443 29 938 51 512 11 241 72 280 4 528 70 129 53 90 20 145 12 226 8 556 58 326 86 848 40 890 42 417 0 398 92 90 52 66 28 993 35 404 90 702 80 277 36 133 87 235 79 276 26 667 27 466 30 981 43 226 84 159 91 905
2 815 94 137 9 327 60 219 58 434 69 287 85 8 48 177 51 561 32 926 38 499 20 329 0 578 4 226 66 191 82 685 5 92 79 943 30 796 70 885 41 771 55 88 56 705 75 628 57 314 50 292 93 675 19 129 97 973 87 979 31 131 88 164 39 394 13 79 27 323 44 912 34 852 35 838 42 349 24 192 37 796 10 435 43 639 98 858 54 220 29 20 28 726 52 656 71 193 26 326 84 414 65 789 53 85 47 972 77 356 96 916 40 21 95 215 15 953 18 868 72 742 74 487 86 659 68 17 49 999 89 240 46 689 6 76 67 91 64 552 62 290 91 2 12 333 21 732 16 403 76 57 81 752 73 514 23 396 59 447 92 202 1 906 14 941 22 261 3 973 99 141 33 18 90 833 83 922 25 79 7 104 63 809 11 930 78 898 36 643 80 723 8 698 17 776 45 877 61 466
61 330 23 17 94 149 91 402 31 226 49 245 35 970 51 596 13 505 90 937 48 939 81 630 3 460 24 662 56 436 44 274 1 880 18 240 96 247 5 94 8 52 25 522 82 188 50 692 40 733 99 958 22 150 69 983 87 375 30 442 36 692 89 846 15 589 75 247 19 337 76 805 70 198 2 938 4 881 77 991 80 572 21 229 20 744 83 600 37 42 72 120 32 688 33 319 41 241 62 377 52 262 57 672 78 431 54 907 55 730 17 191 73 493 16 250 0 298 27 129 43 203 28 100 68 634 10 436 59 34 79 595 39 433 86 800 67 661 58 728 46 563 53 829 42 341 88 193 34 263 85 219 98 88 64 803 6 84 66 672 14 437 93 275 45 309 92 123 7 455 12 597 9 653 63 616 26 116 47 880 65 297 84 597 60 936 71 281 74 689 11 617 29 795 95 899 38 299 97 644
48 427 46 249 78 716 92 282 43 663 73 250 82 731 13 401 59 626 35 387 52 253 11 49 45 232 21 202 99 78 67 395 26 80 62 974 16 266 14 282 77 550 87 412 55 72 60 870 68 548 22 677 86 696 29 768 10 548 51 3 57 793 95 552 85 333 1 930 96 249 84 562 4 167 37 939 40 850 53 743 88 660 83 668 70 477 61 903 74 62 79 795 64 542 20 996 42 591 34 425 75 596 3 97 33 809 69 443 72 99 56 58 93 866 6 100 31 848 0 829 58 315 63 983 49 56 25 846 8 261 39 655 18 518 97 385 5 721 41 673 19 527 80 280 30 811 47 281 81 939 44 645 50 682 65 658 54 906 89 937 91 678 28 786 24 776 71 586 38 446 17 761 15 55 90 235 12 86 32 66 23 839 7 461 9 714 76 281 27 469 94 499 98 209 2 253 66 541 36 252
10 576 95 871 12 765 11 394 5 977 45 944 13 672 31 383 27 201 98 914 4 612 92 743 62 475 30 516 21 705 14 64 41 60 8 857 56 853 32 14 58 516 44 34 64 329 15 403 0 629 80 432 26 282 84 419 89 676 35 406 7 60 42 790 9 17 76 250 63 618 70 439 60 740 52 276 69 946 74 882 24 174 82 719 28 233 37 234 68 65 17 29 40 723 47 255 33 365 16 728 25 332 72 694 48 672 87 850 18 912 66 83 96 498 23 574 90 988 36 778 29 930 99 391 1 255 77 339 86 744 39 830 93 448 65 228 73 247 57 665 19 933 49 568 3 846 55 543 67 245 61 261 83 4 2 176 85 491 34 468 51 814 88 617 50 431 46 641 78 423 22 557 79 667 97 594 94 538 54 135 91 895 81 428 20 951 59 997 38 377 71 176 6 56 43 334 75 92 53 237
7 22 95 307 35 516 98 935 53 581 96 403 34 740 16 742 58 209 70 761 44 580 27 393 18 35 45 640 1 962 14 17 9 76 89 991 12 19 46 858 31 668 91 848 74 902 78 188 36 359 8 914 71 694 5 512 76 422 77 846 0 90 73 366 72 430 13 230 29 267 56 819 41 958 37 65 55 841 17 231 86 554 6 564 22 290 3 988 57 103 75 283 43 176 93 619 87 106 84 637 99 182 47 409 64 762 66 276 79 135 50 223 10 855 40 963 69 219 24 783 23 253 21 787 26 758 80 962 2 649 49 662 81 799 52 590 51 654 20 301 19 482 61 981 30 141 63 221 85 162 68 569 67 47 92 547 54 87 38 419 62 351 39 849 48 40 90 707 59 81 15 624 60 605 83 641 82 458 42 733 94 931 88 178 28 602 97 865 4 980 32 862 65 253 25 160 33 227 11 766
71 985 99 514 36 50 38 468 41 380 2 80 42 656 34 522 76 534 31 335 54 657 80 388 26 967 43 512 25 243 95 530 51 213 84 56 12 955 45 238 75 443 60 402 11 435 17 988 50 177 46 515 87 952 49 694 83 348 70 542 59 587 88 175 24 587 48 917 67 396 29 231 37 989 58 969 16 710 20 757 97 34 23 233 19 676 15 148 98 372 27 598 61 934 22 212 1 825 32 519 68 831 78 761 14 600 91 504 72 165 81 553 86 278 47 21 4 294 35 438 18 28 10 941 13 972 79 355 69 55 44 474 0 197 8 131 85 99 30 716 57 586 55 358 28 212 63 477 6 682 64 837 56 147 33 623 52 442 94 12 53 178 40 98 77 915 74 503 62 716 7 234 73 792 66 789 3 996 82 900 9 538 65 601 21 680 39 305 5 10 90 1000 92 129 89 859 96 658 93 141
95 34 44 749 19 288 50 975 24 811 76 976 77 872 61 572 86 321 10 135 37 197 16 727 57 443 11 388 90 356 66 396 8 332 45 219 38 294 94 900 63 336 65 188 71 967 23 765 55 548 0 254 46 839 34 793 41 431 91 375 51 285 93 382 80 503 49 504 97 859 36 430 82 105 88 205 35 578 98 900 70 313 47 915 12 387 68 623 87 306 64 697 56 102 15 860 67 242 1 193 43 643 25 323 29 245 83 344 92 131 40 980 78 565 30 209 42 786 96 122 7 35 72 520 9 771 69 709 39 212 74 393 33 207 73 46 79 435 59 577 58 852 53 475 28 455 99 613 6 582 26 682 48 144 62 863 14 381 85 154 5 156 3 598 75 979 13 854 32 88 20 781 84 424 27 779 21 725 31 404 60 932 22 656 52 769 2 930 81 1000 18 877 17 271 54 693 4 969 89 139
34 732 11 400 13 738 91 907 70 391 32 938 39 645 0 963 16 316 35 111 99 445 62 300 90 692 41 328 79 867 83 119 26 749 96 638 1 276 85 965 54 498 12 588 17 691 36 198 5 239 98 682 14 400 40 369 23 699 87 398 93 140 57 58 69 761 67 701 33 648 19 729 31 125 63 926 30 137 7 647 43 904 45 560 8 290 50 388 37 704 76 634 18 455 2 124 77 992 81 72 53 105 25 440 73 607 15 606 58 570 47 72 68 159 66 900 64 887 74 950 46 612 65 129 21 341 3 966 9 710 78 12 84 721 28 761 20 821 44 926 49 472 61 849 92 921 82 275 4 160 52 111 42 235 72 112 95 657 94 784 22 860 55 382 38 956 60 510 59 960 56 956 6 638 48 474 89 533 80 27 24 280 97 384 75 646 10 818 29 663 51 363 86 735 27 426 88 587 71 415
10 900 90 20 95 342 2 925 82 850 77 735 29 971 45 792 53 578 96 917 43 64 79 295 97 109 39 173 88 425 22 460 75 601 38 651 5 946 76 945 86 847 56 51 49 481 85 826 66 389 69 502 44 742 74 221 80 615 73 779 91 568 42 814 30 773 50 182 99 230 27 791 81 953 7 269 51 350 83 581 25 303 35 463 31 693 70 438 58 961 47 128 94 372 46 918 78 806 40 824 24 723 21 584 48 631 9 265 72 821 37 569 36 478 61 319 68 711 19 801 55 66 84 66 17 886 0 555 20 227 18 198 57 620 89 788 93 487 62 724 4 639 16 32 67 519 26 121 65 886 15 415 60 954 1 932 92 593 33 703 14 555 8 317 11 508 3 667 13 105 28 401 12 7 98 386 64 403 54 250 87 373 59 82 63 702 23 787 71 839 41 818 6 564 52 866 32 525 34 855
46 51 98 806 20 112 86 78 41 455 15 983 73 399 44 225 92 885 24 268 93 851 71 885 10 445 45 512 83 129 67 839 60 898 12 766 43 948 99 54 39 154 33 188 34 781 21 172 14 53 56 188 6 264 62 231 29 676 90 660 54 116 18 548 58 311 61 831 48 390 1 163 40 674 95 925 32 219 2 613 5 13 96 333 38 576 57 386 85 919 50 611 94 87 7 815 78 486 72 701 23 985 31 196 75 286 65 39 59 106 0 572 13 596 77 774 91 45 26 381 9 413 97 266 80 269 3 424 87 728 52 980 30 366 64 578 88 268 55 207 28 998 63 273 47 775 74 355 69 395 79 323 36 461 16 852 68 889 11 255 84 657 70 681 27 536 42 583 37 699 66 505 25 320 49 45 82 486 22 256 89 714 76 82 17 716 81 934 4 621 19 613 51 505 35 481 8 554 53 617
54 865 34 193 22 852 57 864 78 527 38 217 79 447 80 891 58 939 5 949 14 108 97 739 59 102 46 855 85 454 53 810 41 549 23 84 88 340 65 771 25 888 44 347 74 459 33 632 26 326 87 462 12 536 32 418 93 935 64 825 71 839 10 514 84 781 24 311 94 482 28 974 40 792 98 275 60 946 72 872 11 909 21 876 36 723 39 432 90 386 67 818 69 959 55 450 47 289 81 94 89 753 1 698 96 830 52 238 82 996 75 836 66 902 92 237 0 472 3 32 50 30 99 336 8 9 20 618 31 453 56 373 76 492 19 24 68 247 29 559 49 286 61 148 30 239 6 876 45 482 9 89 63 521 15 823 77 759 42 211 48 417 86 801 73 124 4 159 83 891 16 571 91 833 17 961 37 376 2 662 18 787 95 349 35 137 51 939 62 668 70 885 27 212 7 487 13 957 43 880
83 152 26 934 24 280 45 140 93 822 60 641 18 678 86 698 44 846 23 465 2 514 38 872 88 899 21 867 9 936 6 757 19 68 58 662 41 174 79 805 10 64 72 431 32 61 67 835 22 493 63 926 46 67 82 230 27 141 16 385 75 265 94 236 37 870 42 70 31 236 12 732 98 717 54 118 28 106 87 520 29 406 13 325 96 539 57 991 74 346 80 14 78 594 90 872 91 469 15 12 7 622 36 810 25 714 85 451 14 673 39 953 64 814 8 868 56 964 4 226 33 462 62 231 5 77 43 48 51 894 73 307 84 398 69 447 52 327 77 737 92 35 0 110 66 868 35 31 53 392 17 914 68 514 40 840 71 524 65 901 81 1 61 400 50 231 30 773 1 315 48 566 89 555 47 240 97 119 59 938 70 913 95 5 99 178 55 309 11 500 76 679 49 436 20 840 3 642 34 603
92 770 95 133 8 172 84 744 73 349 87 810 20 99 19 678 68 271 23 76 62 101 24 54 94 317 36 743 34 235 71 826 49 77 28 651 54 24 10 126 81 357 63 907 2 480 93 491 18 774 32 487 5 866 77 461 4 155 43 946 44 180 61 946 98 570 29 942 41 474 91 122 14 189 60 634 58 274 16 566 6 765 75 709 96 790 33 489 31 269 66 661 22 247 50 724 52 182 17 896 7 475 26 982 86 92 88 372 85 771 35 504 37 764 59 98 70 116 0 550 45 880 90 516 55 928 74 793 38 433 82 39 78 191 39 417 27 280 15 92 48 871 21 32 57 121 9 545 25 886 40 346 30 564 1 29 3 431 89 640 65 569 80 288 11 769 99 84 56 47 76 952 97 56 67 303 53 706 12 112 64 37 13 958 47 815 46 859 51 361 72 835 79 468 42 310 69 802 83 120
54 825 1 796 29 127 98 854 91 501 56 691 6 518 19 636 52 527 66 131 77 431 63 906 93 322 79 119 89 53 21 933 85 291 51 956 49 57 74 413 7 890 10 30 90 634 17 938 84 555 2 530 83 205 23 614 9 480 88 934 46 188 70 715 95 821 50 389 61 550 43 493 33 775 76 543 73 140 78 410 48 929 12 36 80 339 20 446 40 693 71 681 65 515 94 12 39 532 82 131 37 163 32 366 13 962 11 249 15 518 14 21 75 185 45 598 67 606 68 196 44 704 72 539 86 355 25 559 28 375 24 571 38 328 96 793 30 954 27 568 57 51 59 3 5 592 0 500 62 767 16 680 69 534 81 754 35 928 97 613 92 925 4 826 99 426 26 302 87 221 34 307 3 390 8 932 53 68 41 938 36 33 22 818 31 272 60 297 64 379 47 287 18 580 55 132 58 849 42 62
93 50 10 252 88 688 92 488 70 446 72 110 7 495 73 243 77 18 53 638 69 879 68 508 31 811 29 237 13 770 75 25 96 847 17 209 50 765 33 633 40 834 32 203 16 715 64 196 26 4 15 644 87 199 1 671 28 224 8 585 89 637 30 319 91 891 22 414 81 606 49 463 76 439 79 183 63 631 25 461 4 356 51 145 55 277 45 982 54 34 98 118 5 751 99 154 42 53 9 328 35 903 19 122 56 165 48 229 37 502 71 742 86 800 61 888 36 115 52 115 3 870 66 937 11 696 74 569 6 650 82 338 58 282 38 211 57 200 23 898 65 866 78 648 62 567 20 615 14 653 47 358 12 653 18 124 95 412 39 958 90 265 84 26 59 409 94 890 2 857 44 467 46 871 85 395 80 656 0 497 43 588 97 784 27 20 21 341 24 734 60 72 34 497 67 812 83 847 41 16
39 821 20 964 26 558 24 688 45 489 11 540 30 91 25 480 92 241 1 121 75 343 23 409 29 481 57 461 81 86 55 430 66 499 35 745 37 458 86 472 64 705 12 979 31 573 49 889 41 635 99 836 14 866 0 624 67 510 72 736 87 457 80 331 84 826 77 152 82 125 91 203 68 182 98 84 56 956 34 505 16 161 52 969 74 290 27 326 6 704 96 563 4 634 33 281 73 767 40 812 70 267 7 17 3 566 54 275 46 514 18 498 88 50 2 671 79 778 89 149 71 756 10 346 63 725 53 623 17 906 19 843 93 981 36 707 13 336 94 451 65 427 78 588 61 547 90 42 44 163 60 859 38 18 28 146 42 434 47 839 51 345 43 208 8 822 59 930 62 443 85 315 32 872 50 95 69 643 95 69 5 8 22 522 15 575 21 542 76 654 58 248 48 362 9 440 83 256 97 182
91 620 73 630 6 765 59 237 10 848 20 493 47 404 22 178 64 707 83 836 34 466 52 580 35 644 66 920 48 638 81 543 96 348 56 520 12 179 93 829 46 250 78 928 69 473 2 708 42 803 5 1000 51 880 18 891 63 253 37 556 90 579 80 741 75 783 99 559 84 861 31 744 9 439 27 336 65 994 58 272 60 47 67 135 33 244 89 989 79 725 24 313 72 289 16 267 70 69 1 982 68 645 82 159 50 533 85 844 30 746 94 311 54 780 8 924 40 952 55 970 53 384 0 10 32 834 43 255 26 692 98 27 88 463 25 450 19 786 87 799 4 178 97 65 86 386 39 653 92 263 77 548 29 199 17 838 49 249 36 451 21 802 14 473 23 117 11 969 38 294 3 902 15 693 44 254 71 247 76 231 61 250 62 139 95 279 57 599 28 785 41 359 7 375 13 62 45 912 74 438
16 974 93 301 84 758 69 112 35 673 4 476 51 852 79 440 63 871 14 484 85 764 56 603 96 696 41 142 81 628 8 712 54 537 17 657 60 935 38 823 95 191 49 539 0 608 12 874 61 582 20 679 87 572 44 176 58 700 13 573 32 379 55 600 34 207 66 15 57 883 21 387 5 959 86 407 64 73 46 2 82 49 68 486 97 12 26 878 19 593 9 551 99 200 78 199 53 588 65 250 59 420 24 420 52 175 45 781 36 401 33 617 3 224 72 573 83 719 6 31 89 871 98 538 67 325 80 189 30 304 90 576 7 396 47 636 29 128 71 578 92 209 39 496 25 312 2 593 88 294 40 714 15 99 75 721 43 52 62 666 48 1 11 821 76 239 77 562 70 861 1 969 74 670 22 374 31 706 94 629 18 421 28 328 91 988 23 338 73 809 37 440 42 126 27 957 50 919 10 832
33 248 42 944 0 473 57 389 32 10 72 184 54 54 90 649 26 137 61 201 80 477 37 414 63 428 10 181 87 550 91 365 79 413 88 579 66 613 58 36 31 271 4 676 74 756 46 958 93 536 99 578 13 667 7 277 24 988 70 913 76 255 81 490 94 963 22 15 78 948 45 885 27 560 84 592 38 680 40 592 25 239 3 617 1 414 16 493 68 979 56 310 5 508 51 320 21 505 98 264 30 986 73 624 71 140 89 662 14 942 69 823 19 102 41 564 86 192 23 496 43 767 39 705 15 471 77 488 64 341 83 834 29 983 97 981 82 841 34 36 35 144 85 107 20 865 44 615 2 164 48 677 62 880 9 54 96 12 50 89 92 110 18 490 28 631 36 908 75 453 49 582 6 345 52 805 59 337 55 822 53 436 8 734 65 291 11 448 95 309 47 284 60 579 17 717 67 949 12 112
0 431 15 353 82 474 18 605 99 156 80 973 63 450 38 882 37 287 5 174 96 876 14 242 90 177 16 550 87 347 66 950 36 509 49 521 26 231 34 933 98 727 54 906 11 553 68 690 42 659 9 683 91 315 70 811 22 455 25 300 23 378 10 978 67 367 28 986 56 546 17 212 29 531 12 705 77 492 94 518 40 398 2 892 73 390 8 8 62 605 79 273 24 975 13 610 21 537 59 106 71 453 93 459 52 948 97 14 74 829 47 712 92 668 60 758 88 607 32 9 19 887 41 411 58 355 31 311 86 92 46 124 20 172 6 586 30 553 45 501 35 911 78 895 85 463 48 500 95 375 75 798 53 358 43 453 55 377 7 730 81 477 89 782 27 407 51 362 39 218 61 540 1 500 69 932 72 346 4 708 84 651 44 913 3 934 64 830 50 340 83 172 33 43 57 267 76 267 65 604
99 348 28 935 92 638 8 600 81 886 16 569 37 868 57 90 56 408 32 512 91 277 83 244 60 164 1 552 22 97 70 887 75 62 62 674 71 33 74 947 77 1 78 193 17 732 24 729 5 720 58 464 69 783 98 428 31 728 7 602 89 93 27 757 61 927 4 529 36 774 94 342 49 96 44 296 14 103 47 790 21 279 52 180 72 741 0 3 51 883 29 837 66 183 82 502 39 949 10 642 26 136 95 864 2 492 80 2 9 382 18 411 19 586 43 471 76 586 64 875 25 254 67 685 48 740 11 171 97 830 68 177 50 394 35 955 86 145 96 28 34 677 54 255 6 479 40 455 87 248 93 180 46 558 15 856 90 781 73 371 65 394 41 162 33 758 12 840 53 791 59 411 88 309 79 996 3 262 85 271 84 809 13 542 20 946 23 449 45 933 42 760 63 622 38 666 55 950 30 221
61 973 84 986 67 705 73 849 37 773 28 707 38 559 60 577 52 664 69 14 72 711 74 826 91 593 99 965 79 702 90 37 16 528 9 15 21 69 19 71 17 42 59 322 85 350 70 815 48 408 11 10 53 892 39 289 23 345 5 71 57 919 44 368 10 455 78 702 46 217 20 40 51 635 31 766 92 952 8 440 71 430 34 866 86 384 27 886 97 462 89 934 12 461 35 261 66 577 13 347 83 697 56 250 94 41 93 909 41 296 49 925 62 971 7 955 40 286 80 346 63 133 54 502 65 504 2 510 42 820 36 170 22 432 30 855 43 15 1 451 25 199 33 709 14 516 76 145 88 382 55 76 81 77 3 787 0 845 64 475 82 231 75 906 77 791 24 951 29 86 95 404 50 280 18 185 4 704 98 561 6 5 26 974 47 533 68 2 87 534 32 189 96 199 15 613 58 682 45 763
17 460 39 189 77 7 14 362 23 925 41 607 88 835 37 104 45 947 74 487 48 301 36 700 43 5 65 160 11 82 5 651 9 480 52 355 71 820 85 897 80 635 18 431 47 901 62 579 67 341 33 159 29 300 93 136 2 30 92 593 7 330 64 968 28 15 66 978 95 108 27 677 30 990 1 695 46 501 54 726 12 90 61 374 13 439 19 979 56 840 24 243 87 573 84 218 59 136 31 814 90 904 58 712 60 55 68 530 0 660 98 779 22 337 91 281 49 351 97 900 16 514 20 154 69 701 10 426 96 778 51 773 72 507 76 865 6 995 86 621 8 526 42 418 21 64 57 972 38 535 75 540 79 124 34 684 32 821 4 528 3 659 26 673 15 711 73 298 44 929 53 877 63 797 35 651 99 285 40 219 70 337 82 643 94 826 50 317 83 584 81 276 25 474 89 689 78 79 55 162
5 631 29 910 74 555 7 47 85 976 26 100 54 785 69 211 95 868 55 666 81 719 99 56 49 686 73 241 23 189 56 531 66 29 38 749 91 612 98 935 82 894 89 355 40 593 30 395 57 552 15 182 80 741 6 404 93 796 70 412 58 220 37 229 14 871 52 526 84 48 4 650 86 502 62 428 64 762 34 141 47 469 25 246 90 477 27 567 36 507 44 288 75 703 33 872 3 934 77 669 1 44 76 666 68 630 53 44 96 224 18 232 24 513 32 688 2 185 10 596 21 755 48 225 79 663 28 477 88 895 31 536 12 121 61 743 8 246 65 31 94 502 87 476 19 338 46 407 11 116 45 665 41 376 92 579 17 944 50 380 42 649 35 482 13 779 39 17 20 91 63 114 51 996 83 316 60 248 72 504 9 920 43 704 71 51 59 900 78 284 67 950 22 914 97 176 0 898 16 554
86 156 54 225 55 623 81 535 0 345 69 239 87 40 33 442 43 680 19 815 74 508 53 564 41 545 63 47 52 883 27 632 51 800 13 881 61 801 16 5 64 578 95 513 94 38 44 590 32 208 50 857 36 613 18 765 35 517 92 619 82 199 8 142 38 413 20 222 46 900 34 687 56 772 91 426 98 341 37 693 93 504 66 222 3 200 45 106 30 107 31 721 24 825 10 211 89 633 71 213 77 306 78 918 5 651 4 207 73 991 49 9 28 670 59 235 83 864 62 580 40 907 42 45 60 980 17 216 57 948 12 706 9 334 80 738 47 31 96 525 90 23 75 880 2 762 84 101 70 888 68 484 25 467 21 220 26 209 1 14 6 435 88 706 79 915 72 483 22 951 11 608 23 215 48 804 15 369 65 72 97 9 14 522 58 850 67 161 85 404 39 412 29 324 76 825 7 451 99 315
29 896 90 756 39 545 45 709 3 963 4 961 87 734 26 221 1 389 30 99 31 927 8 964 80 720 92 668 27 905 78 281 19 681 49 677 36 225 89 636 50 902 55 259 17 795 34 408 82 732 59 508 69 133 28 862 88 491 23 215 68 559 65 510 71 832 86 426 44 865 79 57 52 896 63 828 98 97 67 626 16 580 77 786 99 751 5 842 20 645 56 159 7 335 42 27 73 333 57 861 0 475 64 252 41 472 95 200 94 986 70 915 21 813 6 801 91 73 62 170 74 765 58 569 2 292 40 72 33 510 15 867 9 330 11 159 10 348 83 988 38 386 46 998 48 917 13 766 14 693 97 204 93 991 43 896 72 433 22 893 32 873 96 929 84 919 85 762 60 851 81 139 54 947 35 992 12 946 53 45 25 518 76 83 47 572 66 217 61 657 18 252 75 516 24 652 37 607 51 901
58 51 33 835 77 191 0 949 10 643 54 667 24 325 96 206 55 241 34 505 95 700 27 524 6 343 28 784 48 107 81 984 17 403 84 56 13 337 75 427 14 647 98 884 9 278 78 518 74 725 53 980 50 399 67 206 59 23 43 137 68 101 51 21 73 249 20 679 29 587 86 787 76 540 31 20 32 643 93 340 5 31 12 239 19 188 92 386 71 260 69 324 23 513 83 619 88 476 49 419 82 745 64 446 18 472 26 112 2 910 38 983 36 453 56 142 57 252 3 994 4 187 72 173 80 769 7 956 66 658 85 195 22 187 41 437 1 545 16 942 62 354 90 537 52 509 42 150 15 851 91 581 47 963 44 273 30 566 65 439 87 98 89 505 60 302 94 991 8 392 63 968 97 402 99 298 79 775 70 691 21 140 25 893 46 139 39 740 40 589 45 822 35 235 11 826 37 322 61 645
51 761 2 60 44 656 46 890 37 488 64 426 85 376 40 705 74 105 78 20 29 510 97 832 63 858 75 684 90 772 45 201 34 348 12 814 69 670 22 122 56 471 14 688 62 842 71 602 95 252 1 212 89 790 5 862 82 334 25 250 32 893 20 490 70 830 23 658 87 487 39 867 0 26 10 24 91 68 68 448 38 858 47 520 41 845 35 889 24 326 21 225 73 216 6 928 66 223 3 774 13 742 9 132 49 449 72 895 83 866 48 357 84 513 53 886 61 560 67 634 27 737 65 782 4 775 96 237 16 957 79 254 57 572 81 312 8 49 43 922 33 933 7 904 31 793 76 754 88 127 30 439 58 668 55 892 26 349 59 225 60 406 98 597 93 454 18 485 99 761 50 485 52 184 80 403 42 711 36 697 28 439 92 988 19 823 86 33 17 652 15 916 77 825 11 553 94 940 54 940
92 152 65 325 16 462 77 380 32 595 71 950 45 232 55 326 83 199 97 393 8 607 37 799 17 293 51 575 13 257 72 206 38 907 64 767 78 178 88 550 93 378 39 590 68 214 90 809 76 92 48 977 21 409 69 114 26 263 25 850 33 577 59 860 63 35 28 22 18 252 49 849 87 92 50 175 40 388 91 114 70 315 27 757 23 667 19 150 57 391 5 695 46 61 15 302 89 196 34 927 36 793 47 916 11 358 30 84 80 131 14 548 95 892 61 17 35 297 29 851 73 643 86 978 52 104 31 996 4 422 60 671 84 394 98 386 67 951 10 417 79 854 41 319 3 541 20 738 96 373 44 210 54 945 53 497 81 884 22 247 82 95 62 803 85 507 75 985 6 318 9 141 66 81 1 91 12 251 24 893 58 905 56 908 2 81 0 472 99 213 94 832 43 309 7 566 42 581 74 299
64 273 48 202 46 596 60 952 53 535 13 549 79 600 40 776 83 455 80 402 29 28 28 494 95 175 92 309 62 203 41 200 81 239 85 277 87 163 52 600 67 862 65 56 89 660 43 816 51 724 75 390 78 548 22 763 10 164 35 429 69 744 45 360 6 141 30 155 90 24 4 834 33 519 21 635 97 456 88 851 1 197 47 206 17 519 63 15 7 514 68 11 38 854 91 940 15 308 77 233 26 230 36 992 39 760 0 288 16 894 5 491 59 136 32 768 31 296 66 11 34 288 99 210 27 815 20 558 71 201 19 130 2 608 8 921 49 711 74 470 42 601 93 615 73 214 94 696 9 482 23 318 56 684 96 831 58 527 82 860 55 626 57 628 18 151 54 391 98 268 70 24 61 460 50 865 12 827 84 267 24 503 14 658 72 68 76 335 11 503 86 711 25 359 3 203 44 494 37 513
18 189 99 579 59 849 8 713 89 902 61 29 34 561 19 871 40 975 79 71 58 786 11 825 14 781 0 75 50 352 62 672 28 584 67 164 63 537 26 527 38 111 23 323 47 812 82 29 1 676 13 370 53 187 10 202 60 219 55 113 46 831 94 773 74 348 92 463 7 345 88 220 36 659 37 928 83 728 15 333 45 608 77 213 57 956 3 465 69 64 21 386 44 86 93 233 12 624 25 168 98 938 70 472 65 937 64 315 84 98 81 655 71 28 42 893 31 112 95 24 54 530 96 585 49 31 24 667 43 249 85 332 56 335 20 468 86 823 2 54 68 611 97 381 30 836 39 167 75 409 27 207 29 784 17 236 87 437 6 436 76 214 48 760 22 434 80 216 91 876 51 127 66 830 5 638 32 56 72 966 9 473 4 551 33 416 41 494 90 914 52 669 35 806 16 520 73 502 78 661
21 390 56 378 4 574 62 931 3 86 63 927 13 843 93 87 90 105 80 461 76 713 72 510 12 791 29 328 64 509 88 260 75 485 67 908 95 613 33 20 77 428 11 280 65 690 7 154 18 625 0 453 17 500 16 135 38 161 43 397 5 427 36 348 85 22 47 489 97 245 60 714 84 874 2 155 34 889 74 350 53 222 23 626 66 382 61 194 8 312 46 636 57 912 71 374 51 944 32 966 98 105 73 894 26 693 78 838 92 152 58 165 1 800 55 762 69 625 25 967 83 356 99 265 41 849 82 924 10 761 70 663 87 35 39 664 44 180 89 582 91 564 68 999 20 532 86 463 94 1000 48 950 30 388 96 416 24 39 79 541 54 136 40 824 19 239 49 592 27 222 59 918 81 438 52 773 50 642 28 552 22 613 45 351 6 381 37 343 14 932 9 753 35 699 31 286 15 294 42 831
93 760 82 924 59 842 58 366 17 487 72 583 14 850 4 380 77 455 67 201 3 524 12 242 74 586 73 175 38 403 92 14 53 706 69 723 49 905 13 604 29 570 22 467 21 771 25 917 35 687 0 434 9 577 64 912 51 522 48 221 55 136 31 412 45 403 44 680 41 590 62 520 47 330 99 879 36 634 42 345 39 925 71 457 24 909 96 283 23 74 2 454 81 513 80 747 68 383 90 153 76 396 95 472 20 686 19 128 16 185 57 370 91 254 78 160 15 955 97 659 86 768 8 918 5 279 75 235 27 47 89 144 43 445 11 631 46 522 60 266 28 698 56 641 94 498 65 21 83 510 33 499 50 755 88 794 84 573 61 972 70 345 66 84 37 484 32 285 6 527 10 186 1 441 85 733 40 839 26 692 63 519 7 720 98 145 34 901 30 549 79 127 52 978 54 535 87 826 18 297
25 267 74 341 77 784 31 592 40 978 76 593 21 770 24 286 75 962 39 766 63 898 84 157 29 874 68 295 20 75 10 6 58 188 14 814 12 656 83 521 19 820 53 761 34 104 78 347 65 155 1 879 96 271 60 102 90 527 11 401 69 938 26 762 92 392 15 267 38 958 37 929 33 434 98 473 89 765 94 192 73 618 61 391 80 54 97 186 13 631 86 320 55 792 72 119 95 223 4 24 52 915 50 409 57 179 8 525 79 339 36 711 16 56 5 512 3 865 7 826 91 426 66 794 48 96 45 740 85 854 87 633 93 713 28 697 44 621 88 658 0 836 42 158 54 169 71 640 82 987 64 630 62 157 23 234 9 228 43 508 59 101 81 883 35 932 41 554 67 830 56 107 51 259 30 391 6 612 17 347 22 911 27 560 18 39 32 118 70 856 49 205 2 705 46 834 99 493 47 260
29 399 46 174 28 778 2 931 94 825 33 558 7 823 24 398 62 167 98 73 97 174 66 953 78 433 58 156 15 968 27 208 8 867 99 591 45 228 86 66 52 716 70 285 41 597 12 323 76 410 71 585 16 359 43 360 49 52 47 75 57 310 22 998 81 60 75 890 20 755 79 20 73 142 77 764 87 20 21 991 92 985 11 545 96 119 65 451 85 1000 44 894 84 667 42 62 60 733 56 933 14 603 10 753 68 492 90 745 17 927 13 585 39 248 40 511 34 824 80 338 50 60 18 656 64 808 63 738 53 648 6 507 83 180 51 931 32 749 74 799 54 376 35 18 36 247 5 254 23 725 37 277 30 894 0 693 67 905 4 58 88 953 69 137 82 571 55 986 93 336 1 11 59 145 48 828 19 148 72 164 95 376 9 30 61 941 3 412 25 935 89 526 31 839 26 499 91 144 38 654
11 810 83 330 56 205 40 38 37 205 55 684 73 819 84 804 70 343 31 15 88 341 76 918 16 569 41 703 38 216 8 1000 95 27 5 985 69 142 96 49 44 33 82 396 35 554 4 936 46 410 6 907 50 119 90 492 52 630 30 880 97 748 54 496 13 585 1 850 49 496 68 293 86 247 60 935 61 110 99 186 32 598 53 757 85 501 74 983 67 363 36 171 48 223 75 311 87 834 0 868 39 916 10 964 77 373 47 235 12 450 71 556 98 416 45 666 43 827 28 809 34 7 89 796 24 515 80 742 21 133 81 107 64 413 2 69 58 666 9 923 20 841 57 861 25 207 3 606 18 964 17 401 66 721 22 753 94 339 42 36 19 632 14 803 59 117 33 256 78 148 15 909 51 757 72 446 92 219 91 917 27 801 62 464 65 600 93 485 23 890 7 427 29 467 63 800 26 768 79 120
36 457 15 37 4 289 87 616 99 1000 84 275 56 805 80 743 6 881 2 5 94 297 66 762 97 371 8 135 37 6 45 243 12 576 67 774 77 214 64 763 20 334 63 263 50 19 19 823 30 548 5 229 65 44 83 891 3 30 73 126 96 676 38 546 86 440 26 255 74 312 24 120 14 971 44 419 7 21 39 575 88 286 48 883 53 732 33 573 0 12 69 583 90 628 78 463 29 318 9 490 98 378 41 878 10 294 13 980 58 230 1 824 61 815 93 266 49 413 59 730 81 387 22 528 71 759 54 393 28 339 89 558 75 509 60 80 11 493 85 416 34 553 17 963 82 853 95 951 72 561 55 514 68 842 92 549 35 257 46 153 18 195 91 878 21 844 57 836 43 918 40 241 79 919 62 800 51 261 25 750 70 378 42 877 52 702 27 762 31 652 76 151 32 662 23 318 16 546 47 340
47 169 8 542 89 771 99 888 50 760 25 565 38 763 10 851 51 935 81 813 33 778 98 476 22 434 28 836 83 680 65 712 59 939 74 202 46 296 90 691 70 563 37 559 58 134 3 262 21 851 41 2 4 470 55 641 75 301 87 35 77 915 72 128 44 788 82 322 26 792 85 889 97 796 57 97 40 806 11 78 79 176 34 732 5 459 0 158 84 31 15 353 14 427 71 982 20 897 35 370 36 158 6 116 68 483 17 616 76 766 66 964 94 437 80 953 91 347 43 331 30 229 63 778 27 572 2 593 95 514 24 831 62 492 88 612 54 526 39 711 49 999 67 935 93 624 60 973 29 64 61 113 9 934 78 353 53 896 64 498 12 500 69 542 13 581 73 312 92 347 45 644 19 285 48 96 23 201 1 837 31 693 32 145 56 616 86 541 18 770 52 970 42 510 7 722 96 235 16 643
37 177 15 67 71 17 87 648 98 356 34 189 21 828 93 722 42 507 67 801 17 596 3 248 85 327 89 777 2 889 10 220 70 382 38 41 50 151 52 320 83 458 12 506 43 409 51 766 84 404 99 313 59 649 1 151 22 413 94 87 97 769 40 139 30 721 60 114 68 417 82 847 91 544 74 392 14 309 96 269 65 354 39 235 45 250 19 597 92 631 31 424 63 941 9 673 73 280 0 746 90 537 5 151 66 157 77 883 44 171 56 911 24 476 48 483 7 371 62 940 75 811 4 321 41 593 33 560 20 898 36 326 79 618 27 799 76 600 18 857 57 742 25 670 6 664 58 325 53 183 46 308 95 551 61 534 64 863 80 750 69 853 81 10 29 126 72 401 47 798 11 437 28 383 86 856 88 452 16 229 32 558 78 6 23 515 26 549 55 569 54 429 8 488 13 980 49 872 35 213
18 319 87 437 23 90 21 200 38 544 3 89 72 373 44 122 35 188 27 904 99 570 39 86 56 498 20 519 54 179 77 739 85 24 47 492 6 545 86 397 41 384 96 205 5 262 10 408 61 786 24 806 58 812 51 856 76 248 66 520 28 112 84 123 71 794 34 159 9 439 62 384 88 597 91 436 97 859 7 801 79 906 49 578 73 257 36 884 22 105 33 516 64 147 55 8 89 785 13 107 17 117 70 602 1 365 75 325 57 646 63 934 98 812 40 952 67 589 42 483 0 372 8 551 12 725 43 991 11 508 81 603 46 71 14 418 68 845 25 539 48 154 74 623 31 213 82 270 32 338 94 381 45 728 80 525 30 426 95 908 69 50 93 334 15 391 16 826 19 685 59 427 65 618 4 717 50 916 37 8 53 985 92 499 29 514 52 795 60 156 83 885 90 610 78 847 26 471 2 458
98 164 54 705 72 377 46 703 0 448 17 947 84 167 12 629 11 506 75 190 96 661 51 731 2 274 94 378 47 786 93 914 63 966 55 273 73 295 95 896 13 951 99 850 69 269 4 75 61 565 57 162 41 544 90 759 82 480 92 532 52 83 70 147 80 380 14 89 35 737 64 918 16 935 34 923 23 37 27 975 39 827 77 187 50 71 38 514 53 995 81 850 65 228 8 734 44 835 60 373 19 880 71 915 28 600 67 273 18 547 25 753 1 809 22 774 85 429 89 995 59 657 6 585 32 343 68 955 20 58 29 369 31 440 40 383 36 240 97 346 58 312 79 105 42 807 62 720 43 149 26 836 30 73 37 339 56 647 74 138 15 520 5 313 21 434 83 218 3 517 49 546 88 256 48 239 66 194 33 981 76 552 91 972 9 122 78 271 24 639 10 748 45 51 87 435 7 785 86 118
17 701 47 797 84 12 85 181 3 522 29 145 28 562 91 149 52 834 33 129 68 737 7 593 38 697 32 979 61 832 92 930 97 479 35 256 23 936 43 818 65 157 59 49 69 420 70 143 96 527 16 853 0 431 62 586 79 402 99 813 55 601 44 143 64 555 9 560 87 709 60 200 88 873 20 362 76 482 42 642 45 296 53 175 26 420 66 664 14 955 11 214 75 190 57 526 22 221 74 184 93 599 8 934 46 916 39 656 21 806 40 958 58 595 49 524 48 947 82 995 71 707 89 802 25 659 95 703 77 797 4 478 30 759 86 205 54 830 31 687 51 882 15 333 6 447 80 290 19 701 34 811 24 752 18 197 72 481 27 954 36 145 78 470 10 793 94 550 13 493 50 820 63 233 12 183 90 419 83 355 5 742 1 154 81 66 41 821 56 476 98 865 67 928 73 724 37 550 2 138
3 911 34 12 0 733 52 469 82 957 20 821 71 216 44 94 28 702 80 30 6 277 79 339 11 248 77 509 5 385 65 408 50 27 36 115 60 873 99 470 12 107 93 220 98 838 40 626 95 971 59 300 9 207 70 545 54 144 10 93 37 85 35 529 25 623 21 925 2 400 84 619 64 740 58 892 92 993 72 13 83 456 42 676 86 780 69 668 23 934 53 145 48 453 76 982 63 578 16 376 96 547 41 853 87 606 57 859 1 69 22 192 74 307 56 466 51 760 31 667 81 944 4 326 46 290 38 903 73 490 7 414 49 710 33 901 61 856 66 957 27 212 85 323 90 42 13 651 26 412 68 289 97 382 30 887 45 55 17 877 67 118 15 94 8 427 55 90 91 249 39 805 89 313 29 439 43 228 78 571 47 116 62 452 88 653 24 602 14 591 75 136 19 460 94 404 18 332 32 550
51 911 88 737 50 285 3 157 83 976 85 294 71 385 11 686 87 165 17 714 47 485 37 513 33 171 67 611 62 195 81 984 35 48 64 78 75 220 9 941 14 564 42 427 45 510 97 375 38 411 39 302 2 170 27 575 77 890 57 705 93 940 19 554 49 243 89 487 90 880 20 119 31 766 78 323 34 534 41 544 73 118 16 431 61 625 32 469 29 182 80 522 6 153 79 315 95 894 40 585 13 291 63 484 12 278 74 669 69 474 96 961 48 501 59 461 99 301 5 10 15 446 98 154 28 413 22 997 91 752 52 744 84 968 36 517 86 433 18 965 7 87 8 906 66 702 72 90 24 432 58 606 65 177 30 462 92 945 70 632 55 568 94 218 44 698 25 465 4 862 1 927 53 445 82 356 56 320 0 212 43 661 26 747 54 646 46 627 21 32 60 164 76 683 23 707 68 3 10 498
29 347 74 728 21 448 19 384 38 673 40 310 94 414 79 136 56 274 31 701 52 470 68 194 10 353 50 782 64 685 36 520 23 848 49 940 9 59 11 518 97 144 4 198 86 966 82 247 87 125 16 721 13 76 81 650 1 688 98 42 34 987 30 452 89 106 37 48 51 159 46 887 47 834 71 376 53 343 70 47 0 828 27 474 8 308 54 877 72 999 33 561 73 648 2 501 61 488 55 64 99 350 26 458 7 552 44 160 14 572 67 274 88 727 58 70 57 890 80 236 20 443 43 961 77 974 25 69 41 537 5 33 93 869 91 265 35 919 75 987 42 855 66 663 59 555 48 281 78 608 69 766 15 804 90 54 39 271 12 675 76 19 45 375 62 661 65 933 95 877 6 493 92 227 96 375 32 920 85 743 60 760 63 468 22 599 24 261 84 286 3 618 17 796 83 271 18 904 28 316
27 137 34 972 11 42 83 683 61 763 31 294 72 501 12 183 52 532 96 722 67 230 60 48 89 868 33 269 68 553 17 433 47 602 71 738 21 671 88 460 41 548 70 105 99 785 57 248 82 233 62 689 30 336 9 934 35 895 55 86 7 187 46 868 43 807 42 654 14 636 76 752 58 73 32 373 74 559 91 991 29 972 45 488 6 936 10 254 48 670 84 310 24 496 44 196 78 733 87 579 85 388 79 587 18 152 20 862 13 914 81 291 26 389 93 450 63 112 95 271 97 911 59 970 39 883 22 515 3 347 90 701 94 369 5 338 69 799 38 714 15 315 98 207 77 744 8 997 49 275 2 689 92 119 73 518 1 150 37 642 4 224 51 235 25 853 53 448 16 326 54 292 19 806 86 426 65 62 50 444 36 962 28 807 0 974 40 999 75 331 64 279 23 2 56 55 80 684 66 325
18 627 91 585 42 877 38 956 28 332 97 236 98 433 14 751 0 675 83 257 19 469 62 349 11 455 93 550 78 752 34 233 26 244 48 477 64 314 36 528 12 929 2 306 8 290 69 539 24 706 5 537 96 584 92 132 50 695 75 854 27 683 73 85 70 664 57 102 80 311 25 683 77 659 30 322 99 783 61 66 4 700 33 916 76 308 51 595 53 511 6 993 47 759 23 120 56 621 1 895 22 513 89 881 79 513 74 224 55 308 68 846 87 22 95 461 86 828 45 628 72 551 88 686 35 248 85 613 10 138 37 557 60 256 32 984 40 314 94 226 82 98 20 487 31 815 59 833 90 348 17 831 52 868 84 536 54 224 43 995 39 437 13 12 29 463 65 641 41 507 71 444 15 699 16 366 58 86 3 837 21 174 9 821 49 846 81 484 44 928 7 738 66 349 63 506 46 217 67 525
70 4 86 329 41 220 62 666 38 489 98 77 65 19 92 246 52 186 33 798 46 301 77 364 29 865 93 66 18 41 26 557 61 123 67 671 5 229 75 541 47 230 90 606 20 24 69 978 57 215 88 499 82 240 83 40 55 926 13 633 89 48 56 768 31 382 15 786 91 74 22 503 80 565 32 356 16 557 1 930 51 380 36 184 73 875 4 735 64 299 34 668 14 274 12 551 48 245 81 511 3 77 68 904 53 779 45 180 96 998 58 711 43 871 50 520 8 18 2 195 37 23 95 670 19 944 84 476 6 212 24 74 54 72 60 825 66 607 42 243 94 229 72 705 49 447 30 465 99 158 87 498 28 25 0 533 23 46 79 382 97 372 25 520 35 358 76 315 63 431 17 44 9 964 74 193 71 906 59 870 85 251 11 790 27 254 7 925 44 726 40 437 21 314 39 829 10 562 78 422
57 123 16 364 77 175 93 495 59 638 1 414 2 610 99 255 89 965 50 451 10 234 52 59 14 365 69 397 74 669 49 170 84 608 43 808 48 151 78 315 70 251 13 946 83 311 33 158 32 910 85 555 9 405 72 624 38 683 67 382 27 675 45 288 97 85 68 484 23 408 87 302 37 375 91 290 31 187 73 371 63 957 65 257 96 634 18 500 28 403 61 563 79 334 54 104 86 705 22 197 95 963 25 417 5 135 21 240 71 17 20 215 66 435 64 698 98 922 55 392 53 500 44 241 88 865 56 708 82 313 24 976 6 907 29 556 12 691 30 618 39 261 75 970 80 292 58 402 7 433 90 364 4 787 34 701 51 454 40 130 3 494 17 448 94 506 60 55 19 786 11 491 26 231 41 245 0 969 8 583 46 112 15 345 76 664 36 395 47 599 35 789 62 988 92 938 81 804 42 476
18 73 46 169 66 331 34 200 39 951 37 644 32 771 73 7 50 81 2 392 86 767 90 620 78 955 94 619 43 490 56 650 12 391 44 496 55 908 76 228 80 604 54 254 15 11 25 479 74 108 95 248 71 520 42 761 53 209 70 175 6 200 72 682 99 875 60 292 83 835 11 432 40 456 24 210 97 492 33 610 68 632 21 823 8 374 79 722 93 548 84 268 81 407 88 173 1 955 16 522 59 867 28 351 47 952 75 340 23 872 85 935 0 396 82 43 35 993 61 794 26 19 69 892 27 306 29 67 58 782 64 982 38 263 49 248 77 956 48 88 92 745 67 488 3 773 22 479 96 694 13 456 19 749 5 157 7 916 98 700 14 298 63 789 62 970 31 179 10 594 17 259 41 34 45 548 9 803 89 33 52 111 20 405 65 200 57 819 36 95 30 314 91 853 87 468 51 677 4 298
67 632 26 850 87 662 4 341 97 172 36 964 45 325 43 113 27 251 9 260 83 925 59 316 86 415 11 263 38 115 65 412 6 317 20 232 81 750 80 730 50 814 58 357 94 156 53 85 62 580 24 194 47 458 79 275 70 253 82 425 52 119 72 546 91 143 37 244 60 646 69 685 5 160 13 745 19 206 16 282 51 313 56 331 78 631 66 400 8 279 54 449 99 891 34 486 30 589 31 800 18 399 14 318 98 377 75 572 32 517 3 696 25 633 85 388 49 872 95 291 12 626 33 410 74 890 10 206 35 829 76 378 57 685 7 165 84 623 29 386 15 980 42 359 41 427 1 424 61 29 96 916 2 589 23 218 28 807 63 60 64 694 44 421 21 642 92 507 93 111 88 577 89 942 73 496 71 28 46 164 77 739 17 533 90 687 48 571 68 610 40 936 0 766 22 504 55 864 39 216
17 970 23 460 1 837 64 964 50 189 27 381 63 908 5 325 54 431 69 619 44 465 15 219 78 468 81 421 45 329 71 293 25 461 37 729 65 427 43 346 88 866 0 56 48 666 36 421 8 42 95 927 31 787 56 390 51 630 52 154 35 66 73 34 67 216 41 187 26 891 68 972 49 131 55 216 99 607 60 365 20 175 80 267 86 270 84 151 9 979 16 10 21 819 10 536 40 375 30 295 82 616 96 26 91 326 62 770 75 870 39 935 38 932 83 283 14 289 34 721 89 194 33 44 92 527 47 712 28 371 13 346 72 771 90 748 4 465 24 524 42 906 76 834 6 473 2 995 57 129 3 372 61 936 11 770 29 41 79 809 77 520 58 912 18 889 19 948 46 788 98 88 22 942 85 776 59 36 53 594 12 968 93 264 97 908 7 50 87 708 74 380 32 815 66 85 70 82 94 512
90 620 54 668 12 570 28 159 89 18 69 506 42 40 79 950 14 742 65 743 52 625 97 107 46 973 75 919 44 89 62 227 4 528 40 773 24 915 63 290 70 244 9 840 93 780 78 534 36 250 43 768 55 236 48 61 26 586 64 298 68 898 59 444 99 910 18 766 53 299 76 561 91 38 61 642 10 614 37 216 30 97 82 455 3 423 27 882 11 738 87 49 49 54 8 628 19 182 72 917 77 43 22 140 29 320 98 186 84 57 6 918 58 151 23 146 85 412 47 628 71 870 1 74 96 792 0 980 35 949 32 549 56 351 67 603 51 449 16 815 57 543 7 535 83 725 5 373 41 142 15 51 81 258 38 402 80 482 92 259 74 787 25 779 39 1 73 375 66 14 31 292 86 978 60 109 45 711 94 996 88 431 21 375 50 943 95 603 20 944 2 787 33 372 17 397 34 804 13 737
65 798 77 902 43 950 29 391 81 702 63 812 4 330 90 968 84 594 18 716 88 259 83 452 21 529 36 173 75 82 12 73 13 688 64 81 31 253 16 287 51 182 32 226 89 929 73 801 17 795 91 329 76 429 96 934 86 471 30 121 82 774 70 831 60 570 39 339 93 680 33 348 35 672 34 882 56 760 19 144 2 590 28 934 3 355 80 859 78 430 98 454 61 9 54 805 52 354 20 846 66 644 14 679 38 233 37 64 50 135 94 350 68 243 1 959 48 357 11 201 24 739 95 919 42 48 41 154 10 632 67 337 87 234 49 89 27 903 55 698 15 35 5 44 26 169 40 994 23 239 69 491 22 845 62 594 72 963 58 239 6 634 92 862 85 188 53 651 7 778 79 539 0 45 45 210 9 158 46 682 44 603 59 360 99 666 47 722 25 430 71 933 8 877 97 412 57 934 74 644
20 176 11 328 52 671 69 106 59 456 72 741 80 979 29 105 1 786 42 453 82 411 33 116 89 2 49 342 96 185 83 277 58 319 5 301 30 261 37 466 97 110 45 694 93 618 87 174 88 458 50 662 34 157 61 260 70 525 0 865 77 225 64 23 24 678 86 23 85 809 68 188 91 895 46 10 47 387 78 753 81 713 62 59 48 205 22 999 39 430 51 898 7 416 53 746 10 211 16 819 40 453 92 833 26 480 63 413 13 488 55 553 21 998 32 287 65 80 98 444 31 268 3 980 8 183 28 639 60 269 36 293 17 564 71 529 23 969 6 5 90 803 19 215 27 790 4 808 12 782 99 164 25 668 14 284 75 778 2 246 43 666 66 98 67 177 44 820 73 592 54 70 94 943 84 363 9 82 57 649 35 443 41 648 74 317 38 176 79 932 15 79 18 105 95 317 76 493 56 786
65 387 63 675 1 439 48 190 31 190 95 192 90 33 2 855 43 629 66 123 82 974 67 732 70 576 16 228 84 964 0 229 57 705 27 843 58 684 17 273 35 442 74 328 98 851 45 460 22 588 92 290 72 980 29 957 49 686 10 147 6 47 60 293 64 921 14 784 20 898 8 891 62 932 51 687 53 523 93 733 13 824 71 729 77 271 89 721 18 418 34 358 39 130 73 146 7 40 30 336 11 715 37 382 81 906 25 384 15 643 79 676 76 663 9 341 83 923 91 467 97 561 44 547 12 903 94 693 42 782 47 111 24 610 86 338 52 67 69 817 59 431 68 577 5 311 96 386 88 113 78 481 19 330 87 549 75 552 3 150 38 712 4 594 41 521 36 696 54 646 28 357 80 760 55 197 40 416 56 782 46 492 21 894 23 396 99 673 61 816 50 486 33 343 32 757 26 842 85 591
41 329 83 250 70 193 18 351 4 991 10 83 11 128 66 24 88 278 79 747 67 345 32 830 80 479 50 741 58 424 57 681 43 691 95 83 94 661 92 138 19 20 26 400 61 901 2 546 14 821 5 449 48 870 82 909 17 871 25 741 9 461 89 502 33 601 93 734 98 406 21 764 38 652 64 464 84 383 6 722 71 384 86 598 59 737 78 765 91 319 55 180 22 972 62 150 8 748 54 150 77 791 28 871 72 78 20 776 56 8 87 338 49 279 7 263 73 438 68 829 30 499 45 428 53 96 34 346 31 264 15 289 74 353 52 131 99 177 75 932 46 155 24 906 51 942 76 16 35 973 65 103 36 68 12 867 47 563 81 267 16 829 39 691 0 633 42 1000 85 779 69 561 3 491 27 35 23 542 97 527 29 179 1 514 96 727 90 61 37 96 44 328 63 896 60 295 40 167 13 200
91 811 16 931 97 481 23 798 52 116 36 951 49 521 70 960 27 427 59 271 13 144 94 539 6 2 81 404 26 183 37 546 45 423 57 16 24 592 75 265 5 942 29 557 62 217 43 825 77 159 63 181 67 663 33 556 8 23 7 613 54 779 30 111 1 45 72 659 53 683 2 472 76 740 96 670 71 960 86 229 15 888 3 532 89 750 83 51 10 479 21 750 99 198 32 600 79 725 44 848 47 524 60 192 78 75 18 557 46 189 90 924 48 14 56 448 50 610 4 706 12 216 85 61 69 857 80 189 40 565 74 893 17 166 34 692 98 987 84 472 88 174 61 336 87 630 39 405 55 771 64 495 58 424 41 357 9 801 51 135 42 498 73 534 28 227 82 76 22 466 14 571 0 43 93 713 19 169 25 825 66 989 20 989 11 15 31 44 35 126 38 109 68 292 65 743 92 702 95 600
56 126 77 171 7 223 96 824 47 283 92 127 61 449 6 107 30 970 59 374 91 388 86 153 43 346 13 126 0 409 50 432 23 182 81 708 10 782 37 948 93 83 35 452 20 524 34 218 21 136 98 254 76 669 31 435 82 721 97 789 25 279 58 206 28 736 70 570 24 760 39 926 55 1000 74 653 9 118 52 91 85 247 79 387 99 132 80 420 53 848 3 835 90 242 69 26 63 690 40 514 57 722 12 95 64 257 15 414 11 90 45 637 73 679 44 448 84 619 29 404 32 230 83 562 88 333 66 339 26 316 22 192 72 645 18 568 14 468 67 748 19 908 46 74 17 461 94 697 36 77 68 939 95 409 33 329 51 354 65 924 48 964 42 978 5 859 2 216 27 463 38 491 62 885 49 922 8 32 89 484 87 643 75 315 60 336 41 595 71 892 4 859 1 817 78 307 54 344 16 121
66 217 0 631 48 304 84 110 60 735 59 453 28 537 42 179 63 481 69 525 46 573 27 626 9 599 55 32 4 118 26 706 5 968 87 214 86 344 20 61 40 424 23 847 8 594 54 764 65 986 67 99 25 328 76 562 34 496 10 126 13 128 15 53 85 404 11 771 89 414 19 353 6 113 7 433 72 743 88 174 33 211 61 611 93 390 16 850 50 408 1 737 56 231 32 418 70 425 81 203 98 694 29 217 3 761 17 78 2 363 43 355 30 138 53 455 35 740 38 651 78 62 96 373 68 742 12 217 97 72 79 347 58 490 62 583 37 519 21 459 73 128 71 730 95 876 77 918 31 827 36 606 39 969 44 207 49 849 82 162 99 454 51 511 90 724 18 307 52 177 57 275 80 10 83 85 47 617 14 91 64 414 24 420 92 328 22 676 45 704 94 968 91 170 74 748 41 408 75 630
9 926 16 37 11 282 61 667 50 920 57 450 67 478 63 771 97 600 4 631 77 528 56 904 91 3 68 430 20 423 26 503 89 619 80 332 6 579 45 853 99 326 69 114 94 200 82 679 90 8 70 310 49 554 15 814 32 238 88 498 93 860 96 240 51 480 83 932 64 80 10 939 12 482 87 245 39 557 58 893 27 984 66 974 65 1000 62 672 54 179 55 939 40 129 22 25 86 36 19 419 76 412 75 463 84 131 98 96 17 31 5 936 25 340 60 137 14 774 47 711 79 719 72 160 34 801 36 898 53 139 21 141 37 767 1 680 42 943 2 864 71 114 44 8 29 276 0 414 92 262 30 396 85 378 59 339 28 967 73 933 33 198 8 318 78 622 46 879 52 581 24 906 18 7 38 365 41 375 81 536 95 683 35 832 3 834 31 378 43 445 48 864 13 666 74 211 7 450 23 237
25 251 84 434 63 554 53 287 49 411 26 293 18 6 83 954 62 182 61 225 76 789 47 374 5 342 64 592 32 727 38 250 14 127 41 172 60 797 16 584 11 557 95 111 52 386 13 924 15 427 56 485 45 730 21 214 37 137 43 545 86 22 42 303 30 209 68 100 78 497 6 936 46 982 12 917 44 571 67 413 58 433 59 522 2 343 23 777 28 225 55 308 0 658 87 611 96 870 27 129 22 243 17 422 8 867 48 226 90 305 29 495 79 373 51 357 1 934 74 567 72 996 33 237 77 550 9 392 31 254 40 93 66 355 91 677 75 986 24 692 54 777 69 666 97 607 73 633 94 9 89 498 35 162 82 256 36 52 34 655 65 294 10 173 71 710 3 291 4 763 85 13 92 4 93 406 70 965 98 429 99 995 39 833 50 784 57 530 80 799 19 838 88 301 81 318 7 724 20 139
32 732 54 700 23 741 18 211 83 254 2 59 15 758 9 764 96 781 21 55 40 928 30 512 16 338 39 205 74 337 58 795 33 827 49 860 87 806 6 763 53 559 31 313 62 502 85 30 59 7 73 627 72 51 24 413 51 155 56 222 26 248 89 533 3 414 41 667 46 810 1 494 64 256 45 836 47 572 28 21 43 238 19 764 52 459 29 268 75 167 81 789 92 794 78 714 79 605 25 315 77 259 66 581 70 438 57 222 98 227 93 794 8 95 61 966 71 345 99 351 20 916 44 463 12 779 34 529 10 998 4 963 76 892 91 631 27 857 65 734 68 894 55 623 94 129 42 389 90 72 35 246 38 401 95 880 14 180 36 739 97 215 48 343 22 976 84 845 50 999 63 288 60 670 86 539 11 675 7 942 88 130 5 250 17 188 69 557 67 712 82 305 37 983 13 698 0 200 80 928
80 175 46 936 1 839 25 639 20 291 87 821 0 827 88 787 49 563 60 187 50 834 23 955 44 740 29 826 32 840 47 945 3 614 30 266 67 267 92 531 14 47 34 103 95 996 21 177 93 526 4 469 96 437 43 378 48 957 57 259 7 625 77 263 40 228 81 572 82 36 97 241 99 702 56 736 45 945 42 686 38 994 72 153 54 242 28 350 83 441 71 313 22 71 51 508 69 886 68 745 65 198 33 463 61 39 64 980 52 339 86 9 31 855 35 219 41 844 74 87 78 93 12 121 58 108 17 655 91 628 26 518 15 330 13 496 62 40 19 985 2 365 85 179 53 810 27 759 76 838 66 255 98 352 37 696 75 826 5 594 36 700 39 664 18 155 55 331 24 887 90 611 94 570 73 404 11 306 8 906 63 898 6 910 84 537 89 282 16 116 70 124 9 213 79 931 59 947 10 978
38 108 94 126 92 827 27 590 11 846 23 1000 35 971 21 468 98 807 42 147 44 188 16 7 96 828 79 340 69 765 80 115 46 908 78 823 97 37 45 936 7 436 56 582 6 676 83 433 12 583 66 729 81 61 4 211 88 737 31 383 9 756 15 897 86 142 57 258 91 912 89 116 58 243 36 593 74 654 90 703 68 232 26 47 76 698 1 904 47 49 29 40 41 978 33 179 50 600 19 84 53 777 32 801 73 273 8 708 20 516 62 805 18 842 87 762 59 996 2 591 93 980 17 517 13 465 40 58 61 234 39 241 63 896 55 440 24 309 22 893 52 985 72 381 99 225 49 686 28 791 48 280 5 352 84 65 65 748 0 638 43 545 60 598 95 33 51 513 25 517 85 640 75 831 54 606 64 142 82 352 34 893 37 668 71 803 3 530 10 670 14 152 77 628 70 223 67 750 30 670
68 727 88 153 49 145 97 393 90 13 74 389 12 200 33 588 45 645 87 787 32 337 31 929 47 506 36 313 67 201 78 414 84 443 51 349 66 841 82 24 70 135 39 721 34 34 44 303 16 850 3 1 65 847 93 761 86 137 48 600 64 422 75 50 98 398 81 232 24 282 10 497 71 432 73 521 5 24 56 46 42 27 9 193 52 963 18 456 37 255 38 753 19 190 2 451 14 608 79 104 40 206 59 566 11 569 30 992 35 514 13 290 69 429 55 718 23 79 83 935 20 724 0 640 8 612 76 921 77 622 50 463 92 743 7 855 46 887 57 668 85 467 95 788 89 151 6 223 17 719 54 678 41 844 4 18 43 75 94 844 15 439 58 44 96 585 60 429 72 328 63 897 27 726 21 980 62 223 26 799 1 252 91 823 28 672 25 427 99 421 61 878 53 154 29 802 22 22 80 280
22 580 80 492 18 302 54 177 69 676 99 538 74 729 6 985 42 950 33 296 65 245 78 70 57 853 0 942 11 856 52 697 25 193 21 744 87 380 75 454 38 477 98 925 84 160 13 485 39 107 48 525 94 85 90 181 47 423 81 428 45 98 35 496 27 549 15 619 93 772 29 722 36 464 83 557 7 141 46 467 88 551 91 431 10 895 34 852 60 478 31 97 79 142 97 142 44 847 2 417 63 151 16 38 20 826 61 575 64 849 28 268 58 152 24 18 4 863 37 643 40 856 86 265 43 214 85 747 1 629 70 447 19 449 9 922 50 972 77 637 62 439 32 257 76 149 49 595 68 886 12 474 67 885 41 714 89 206 53 263 23 70 55 824 73 740 5 126 3 196 26 782 14 105 56 138 51 500 66 567 30 735 17 723 8 315 82 374 95 744 96 556 71 800 92 986 72 122 59 597
5 935 34 222 74 51 65 175 20 667 11 721 66 669 72 157 13 503 82 932 67 365 79 634 21 234 37 857 61 94 1 933 25 933 31 249 24 237 68 985 63 505 45 430 71 657 27 329 7 802 99 207 92 258 30 816 14 58 0 970 41 579 43 799 56 939 29 131 70 684 83 400 26 429 2 91 94 96 39 343 53 296 16 116 42 408 6 17 55 223 22 136 64 274 80 316 54 121 62 98 77 362 73 766 97 157 36 620 48 330 60 177 59 521 32 255 38 41 98 211 28 367 19 297 52 182 50 965 87 749 17 417 93 88 47 993 35 287 90 342 91 892 96 574 15 587 95 909 3 329 10 905 89 897 75 689 40 779 51 65 58 725 23 213 85 970 76 916 84 107 8 669 9 934 4 984 57 805 44 803 78 217 88 801 12 787 18 909 81 585 46 297 33 312 69 411 86 57 49 143
78 950 49 918 38 60 79 342 5 373 88 252 68 77 82 773 29 261 54 529 1 221 30 727 45 669 14 583 6 602 80 481 71 631 27 413 26 208 70 793 87 794 35 422 90 910 33 518 92 571 94 665 2 48 62 986 99 25 96 806 3 461 76 851 28 148 21 936 69 844 59 993 93 2 86 645 48 520 17 459 50 245 52 106 98 109 74 834 75 636 22 219 42 501 60 279 23 413 16 913 81 204 95 24 51 396 83 573 15 780 18 469 24 362 97 632 11 966 0 1 84 220 31 589 4 158 37 172 73 23 32 150 53 681 64 29 36 989 46 3 9 422 63 901 12 903 57 369 44 790 91 623 85 864 25 790 47 433 13 843 61 89 66 163 89 903 58 954 41 590 8 891 19 887 7 691 67 436 56 328 77 287 39 844 43 669 40 349 72 289 55 764 20 402 65 853 34 223 10 685
27 91 49 186 50 475 17 952 79 142 78 50 0 229 99 665 97 298 9 124 35 833 60 225 75 23 71 521 11 220 20 321 85 197 21 341 12 467 65 60 74 805 1 140 62 80 54 406 83 15 19 265 51 810 72 705 15 760 94 242 93 664 26 502 86 272 67 471 52 858 40 368 25 70 24 441 34 109 80 716 90 105 45 72 88 600 98 388 8 548 59 749 55 751 38 668 47 972 70 54 89 204 22 412 14 417 57 632 13 4 84 835 33 647 30 822 36 749 39 973 81 24 23 879 58 371 43 699 10 167 28 862 73 153 7 344 44 331 2 867 48 234 46 52 42 295 3 247 6 44 29 122 32 82 66 76 68 149 96 92 31 944 56 515 5 61 92 526 16 516 95 975 91 440 87 168 18 128 69 615 76 302 63 428 61 931 37 393 53 153 77 424 64 261 41 826 82 19 4 54
89 826 4 938 63 921 53 910 66 73 99 284 23 871 93 421 22 663 79 451 31 641 70 207 57 725 43 7 92 852 39 743 82 43 90 799 72 239 34 16 7 959 17 65 15 297 8 580 87 62 81 341 56 736 76 753 11 502 61 336 3 339 5 20 80 718 64 803 77 965 54 709 60 994 71 643 24 111 6 506 42 462 83 876 36 424 33 343 59 286 30 55 94 827 52 667 40 953 0 627 48 317 29 559 86 488 45 391 46 370 91 839 84 726 85 581 1 988 44 435 50 461 35 219 16 430 13 383 41 994 49 179 10 547 27 549 68 319 58 922 69 950 25 661 37 252 18 413 62 845 74 419 21 728 9 847 26 191 88 502 2 169 98 679 14 207 55 409 47 150 51 86 19 933 38 810 78 334 75 247 65 871 32 456 20 807 28 279 67 953 96 818 73 204 97 132 12 246 95 971
40 828 52 586 2 449 35 185 96 859 64 200 55 333 27 292 36 791 8 338 87 45 97 12 38 161 41 967 91 984 26 75 20 734 46 538 30 965 29 417 98 34 86 390 66 928 60 175 69 968 76 562 95 406 49 995 72 391 21 188 77 162 88 98 67 292 99 762 5 356 23 155 43 440 81 203 4 539 78 544 84 895 83 468 11 951 32 112 74 797 68 47 3 341 94 184 65 100 10 78 33 248 54 176 48 382 80 221 18 472 89 673 15 347 17 901 75 514 22 276 28 560 13 589 7 740 51 286 0 892 56 11 42 371 59 960 44 576 62 625 57 691 9 690 58 163 16 410 45 882 14 607 34 175 61 67 50 553 25 420 73 219 6 606 70 120 90 138 92 142 37 514 82 621 39 460 19 437 53 863 12 897 79 962 93 449 71 533 63 287 31 267 1 512 47 356 24 402 85 161
13 422 88 341 51 458 23 758 10 607 91 336 95 842 2 741 55 444 65 823 14 889 25 276 43 952 45 399 59 626 11 149 9 646 60 815 80 443 17 563 63 537 0 498 66 687 46 185 44 23 74 262 29 720 22 742 6 107 73 582 27 156 49 901 71 558 3 709 93 667 67 65 98 17 37 809 48 755 75 486 41 425 52 815 90 151 18 698 82 103 12 901 35 186 26 659 30 539 77 418 58 412 81 18 85 260 72 474 79 264 78 989 28 327 69 726 34 834 94 410 62 714 32 552 20 247 64 934 5 484 53 36 38 650 99 702 50 355 33 105 70 848 4 925 21 441 40 551 57 482 39 205 92 195 76 123 96 357 68 561 56 711 83 30 7 223 86 182 42 50 24 748 54 215 84 9 89 52 15 151 31 153 97 267 19 937 36 500 87 574 8 602 47 756 1 189 61 924 16 169
86 34 28 750 65 487 94 688 52 904 29 907 48 475 90 462 7 713 1 70 15 469 45 874 19 624 81 367 41 133 83 305 85 191 18 363 47 546 46 394 96 826 32 183 17 418 99 174 24 555 26 870 36 460 49 619 66 827 14 998 62 253 73 959 27 585 63 977 70 962 78 49 80 586 31 143 88 968 4 115 43 357 16 433 10 6 44 155 50 945 0 688 34 620 35 938 9 70 92 796 71 347 69 916 76 805 60 289 33 888 39 149 25 781 72 499 38 830 68 685 82 171 12 602 11 215 95 450 37 205 40 176 8 31 58 733 89 867 20 400 51 845 13 783 22 930 2 777 57 694 21 817 64 446 75 607 84 328 74 66 53 340 98 483 59 704 30 491 87 449 6 913 77 992 61 479 23 227 54 791 3 785 93 678 97 178 67 949 56 472 5 56 91 50 55 143 42 648 79 975
97 207 37 832 0 749 81 710 76 965 6 697 73 712 25 406 18 164 1 839 55 612 51 719 45 628 67 427 42 187 4 370 57 195 74 122 63 325 80 357 15 168 61 485 12 567 19 416 65 507 26 835 83 108 84 621 2 755 59 18 91 915 75 285 82 411 68 60 30 580 78 828 38 314 85 414 24 880 47 742 14 349 66 876 28 36 95 620 62 92 50 808 3 529 96 446 53 958 10 890 5 924 72 941 87 633 17 361 43 581 49 904 69 378 41 144 52 726 89 715 64 357 98 795 48 106 21 113 56 594 94 792 39 783 79 582 7 956 31 395 13 137 16 239 86 855 33 306 23 757 99 581 77 389 93 559 70 998 20 340 29 125 9 812 11 368 46 177 22 266 32 648 27 39 88 442 58 627 90 576 34 402 71 952 44 27 8 409 54 378 92 392 36 647 40 97 60 881 35 55
52 368 3 301 6 105 50 555 15 309 55 349 17 26 74 894 37 870 33 644 53 302 51 133 30 606 48 220 21 805 35 968 36 534 26 606 5 473 34 970 28 578 25 927 76 557 91 135 86 27 11 326 16 447 27 813 62 928 45 865 88 102 64 564 85 922 69 367 73 474 44 735 54 611 29 505 57 63 77 644 61 105 99 10 65 437 94 360 32 900 66 734 7 272 13 771 79 306 14 630 82 879 93 283 72 444 8 209 63 978 97 429 10 767 70 534 87 997 90 326 43 217 56 741 49 83 98 959 84 493 80 222 31 73 41 607 20 925 4 434 18 457 46 538 92 875 9 782 81 823 23 111 24 468 2 797 60 764 67 120 89 657 95 957 59 260 19 722 22 244 39 322 12 6 1 661 47 923 83 694 58 656 75 21 68 308 0 650 42 644 71 582 96 694 78 566 38 282 40 327
53 287 82 636 90 635 0 253 87 335 44 403 11 920 98 272 5 288 66 655 78 125 88 578 28 568 86 110 72 806 30 491 33 845 3 566 31 740 69 755 56 885 89 913 52 755 26 703 40 878 83 506 29 11 49 92 59 16 57 98 46 9 21 762 77 877 10 843 70 402 35 239 80 322 68 630 65 300 23 413 74 902 55 831 93 928 27 29 38 147 47 542 96 335 67 450 9 877 91 353 73 240 13 243 15 486 51 748 42 420 34 88 58 740 94 515 18 286 7 134 71 304 79 718 2 666 36 965 60 148 48 915 4 713 97 102 43 560 22 810 99 790 16 162 14 808 39 417 20 817 12 46 25 982 84 904 32 565 63 723 50 55 6 55 24 991 76 441 95 325 75 123 61 325 81 36 62 553 1 183 54 353 17 991 8 82 41 103 19 577 64 20 37 743 92 800 85 165 45 845
67 764 51 548 38 260 4 293 27 588 66 737 34 786 52 120 68 316 69 737 78 882 16 705 45 200 7 220 49 396 64 578 11 876 54 585 92 28 30 302 5 337 18 812 29 215 39 371 77 858 97 17 79 290 95 555 86 905 93 238 22 145 17 873 42 891 72 895 96 752 10 520 99 621 94 171 2 97 33 271 46 578 53 916 8 755 55 17 91 146 44 996 90 500 88 233 89 136 59 963 65 779 0 843 80 736 40 924 85 596 58 422 36 99 37 55 84 121 71 701 23 272 25 50 26 681 60 269 50 449 43 152 31 151 9 136 76 991 83 539 12 66 81 872 13 563 57 630 70 356 62 799 74 51 75 795 6 850 63 859 61 901 28 228 1 671 41 231 19 842 15 653 98 317 47 397 20 962 73 310 35 377 3 240 32 744 87 294 48 546 14 533 24 953 56 266 21 326 82 297
77 343 52 54 4 320 51 197 39 621 12 466 5 354 33 639 90 110 15 462 91 346 92 427 19 382 27 592 41 341 42 918 56 716 81 178 49 821 45 730 47 506 66 817 32 56 88 838 44 387 82 535 75 127 61 485 21 464 83 770 94 783 37 791 87 807 73 182 57 807 67 308 89 249 80 157 85 566 54 748 30 390 2 919 48 825 43 269 35 872 24 221 86 815 7 316 71 1000 76 358 26 481 34 828 13 368 6 796 16 496 31 660 25 479 60 105 29 596 0 794 65 714 68 148 14 343 1 757 69 645 93 136 46 620 28 377 36 942 58 771 3 607 23 644 72 306 9 139 50 275 97 469 17 278 95 228 18 218 55 668 99 812 70 831 84 868 96 556 53 400 63 453 59 526 98 293 79 334 64 937 22 678 20 503 78 978 38 683 8 210 11 1000 40 548 10 456 74 642 62 326
38 198 80 631 71 976 47 537 99 27 85 71 29 138 56 263 2 5 8 132 72 729 30 851 74 259 4 352 35 930 27 560 44 638 94 213 62 847 77 823 43 758 86 857 42 545 19 888 37 5 21 611 78 931 45 548 70 64 24 274 68 590 55 697 23 430 13 37 92 141 31 543 9 6 58 405 17 604 15 344 11 873 76 454 66 234 93 853 98 473 75 732 96 304 32 115 82 69 39 755 16 677 14 684 60 394 64 471 36 295 63 185 26 95 73 641 1 888 54 749 34 629 79 139 18 523 95 525 67 633 28 642 0 961 84 996 59 440 46 194 3 981 6 3 52 918 10 969 83 928 33 590 7 850 97 841 88 473 48 913 5 249 90 649 87 109 41 721 50 342 22 21 91 751 53 607 61 715 12 425 89 540 40 23 81 719 57 349 49 285 69 615 51 652 20 530 65 970 25 290
41 667 24 659 52 408 7 461 78 879 87 446 50 782 58 49 43 931 74 250 62 10 16 39 51 496 35 35 1 779 79 858 26 678 68 896 10 66 18 509 89 86 44 990 77 386 61 37 30 667 15 501 4 881 73 601 80 267 93 640 91 938 72 895 88 37 13 842 92 545 32 48 81 33 9 156 82 690 0 715 38 838 98 187 95 422 56 520 12 444 63 142 33 315 11 434 21 591 69 5 53 478 20 847 90 540 3 53 29 40 67 300 22 539 59 120 5 314 27 169 36 521 75 81 28 135 25 765 96 297 40 813 39 5 8 802 66 951 65 405 49 334 48 24 71 825 2 672 97 377 19 128 42 778 37 13 34 736 94 454 46 955 31 198 55 463 6 858 60 312 23 713 57 768 64 288 84 741 83 864 85 181 17 707 47 411 70 840 45 91 76 288 14 803 86 470 99 575 54 558
20 310 48 533 86 800 11 860 78 615 87 645 67 128 36 291 80 565 43 789 3 816 89 387 44 104 66 105 37 375 49 417 61 647 1 30 47 687 42 653 17 212 98 346 74 373 83 577 27 981 35 682 5 539 21 398 25 552 28 915 84 259 81 993 59 514 58 953 54 922 4 915 46 444 91 646 68 70 45 718 72 338 39 842 70 38 97 802 33 217 8 177 23 157 2 992 30 333 24 914 77 482 79 950 40 220 29 523 41 310 57 961 16 778 64 682 62 731 95 377 73 26 82 814 90 518 65 630 96 182 7 749 55 713 94 200 0 420 32 783 93 208 19 132 6 909 31 815 99 925 9 698 10 794 63 33 12 218 92 923 13 957 76 198 60 235 15 41 38 937 34 525 18 565 22 422 69 256 51 525 26 407 88 22 71 631 53 757 75 195 56 977 85 159 52 452 14 65 50 424
8 411 16 940 12 993 60 609 19 281 38 520 88 970 89 654 2 31 79 431 73 396 77 927 37 652 23 913 53 511 35 192 66 904 33 998 63 605 95 693 56 880 81 566 6 795 52 793 47 178 5 11 46 663 31 910 59 809 57 786 98 766 78 759 1 365 74 585 34 717 32 434 84 707 36 442 82 522 27 81 0 53 30 877 39 679 48 295 64 981 61 789 9 473 50 727 11 147 28 888 15 763 29 536 42 9 54 714 44 242 87 374 3 255 96 619 68 525 93 202 99 295 83 460 72 76 91 585 75 455 24 874 69 633 20 257 21 783 90 337 55 567 43 960 65 398 58 945 7 757 92 783 22 598 49 86 17 143 4 860 62 320 18 25 45 954 94 125 71 653 67 428 85 786 51 280 76 410 10 443 97 242 41 112 13 374 26 238 25 518 70 921 86 836 14 931 80 496 40 669
85 96 98 496 29 406 2 367 4 184 16 974 33 949 9 140 67 224 99 537 10 932 37 937 21 842 32 796 57 639 31 552 69 416 96 537 1 573 8 820 78 271 73 110 86 441 44 476 40 426 7 635 90 274 89 429 24 920 64 496 41 503 80 175 75 507 0 164 18 939 97 729 95 406 23 896 25 344 3 81 6 706 13 785 42 244 20 707 51 581 74 980 65 461 36 91 55 271 53 116 82 985 68 398 34 962 88 688 76 966 50 506 58 926 38 896 11 379 35 207 14 927 84 101 12 465 39 245 91 924 5 152 19 842 46 228 48 212 61 690 62 924 52 850 54 198 71 3 43 426 77 998 70 373 83 23 56 664 28 364 60 854 45 946 49 32 17 930 93 216 79 380 94 262 47 383 22 863 59 424 81 708 66 515 63 61 15 838 26 547 72 2 27 230 30 425 87 287 92 330
17 726 47 594 74 605 61 819 31 961 22 763 3 899 27 230 88 22 16 344 69 76 89 894 73 713 48 327 6 624 15 491 57 484 96 536 68 844 1 854 4 961 72 960 55 530 91 71 79 23 2 672 34 256 12 738 63 246 76 362 98 677 75 824 26 488 23 11 90 302 83 433 33 702 58 156 70 340 60 879 46 661 29 34 14 559 30 805 86 147 49 710 77 459 56 839 35 746 19 143 7 405 78 852 80 239 45 267 82 194 64 189 54 87 18 621 11 220 92 729 5 136 65 864 94 226 51 465 37 743 9 289 20 115 40 895 36 411 50 506 95 575 59 420 21 828 85 299 62 978 71 142 81 633 52 508 0 326 53 456 44 614 25 821 38 891 32 483 10 862 42 398 99 86 24 99 8 523 93 730 87 868 84 516 13 255 41 374 66 9 28 347 39 157 43 200 97 697 67 441
55 609 54 106 97 1 48 42 2 857 39 630 99 171 92 692 81 671 85 12 35 381 75 475 49 20 71 358 0 853 73 505 79 802 72 580 91 915 20 283 5 222 38 387 80 427 37 190 27 504 53 337 56 861 90 416 44 168 40 876 43 923 95 4 16 935 25 544 10 766 28 21 59 87 21 79 33 77 83 251 23 512 67 26 66 348 4 179 76 128 62 502 78 829 58 633 22 774 60 682 50 725 96 569 89 428 84 61 74 589 77 444 47 654 36 684 9 939 11 661 63 459 34 617 82 213 1 274 68 79 93 575 98 842 18 568 13 330 51 506 12 453 94 856 24 833 14 779 41 478 86 918 17 663 42 481 3 7 7 760 19 935 45 540 8 232 61 731 46 921 29 922 57 255 88 272 31 887 15 756 26 936 65 22 30 698 70 579 87 748 69 641 64 278 6 12 32 793 52 457
11 758 66 35 55 574 89 285 61 62 20 843 56 193 0 6 41 51 39 131 44 855 29 472 28 625 22 324 27 136 70 939 46 649 38 184 30 68 31 792 84 708 59 141 14 606 34 447 3 313 4 502 49 331 85 989 92 55 69 914 40 839 23 538 86 856 8 374 21 53 80 129 72 410 94 869 32 184 74 744 90 858 91 216 60 330 24 535 47 39 18 721 36 160 77 974 93 465 9 969 63 145 5 471 76 28 79 706 62 842 52 915 95 805 13 374 75 855 54 720 12 47 81 614 67 631 83 616 37 738 99 807 15 645 57 341 68 378 45 206 33 86 51 128 82 919 35 652 97 636 96 857 48 654 64 85 58 70 43 936 73 67 10 10 50 705 25 658 78 553 42 255 17 520 1 479 2 688 87 615 7 707 53 776 71 658 6 875 65 551 16 863 26 778 19 289 98 226 88 903
36 385 97 457 67 785 56 153 89 358 6 699 17 560 13 584 34 226 81 820 15 709 51 933 10 645 26 176 78 617 3 228 87 104 5 913 85 836 44 919 46 272 57 605 68 780 50 153 91 923 31 478 84 65 55 10 66 355 96 219 82 817 30 617 32 636 72 443 33 59 40 633 95 772 0 393 25 194 58 522 23 726 48 684 42 368 47 696 59 666 45 414 43 716 62 993 27 605 11 244 41 65 22 951 7 120 76 844 16 181 64 893 54 967 90 218 12 147 70 311 20 969 88 358 65 605 74 474 80 871 19 47 2 441 98 250 93 235 37 723 49 342 38 786 28 319 21 766 86 476 75 230 52 534 24 231 61 742 9 765 29 875 53 691 73 221 83 106 1 348 71 289 35 26 18 642 39 426 63 700 79 159 14 624 99 16 92 679 4 482 77 571 60 478 8 594 69 247 94 777
97 537 26 99 8 370 23 429 1 328 49 184 10 78 18 795 46 877 59 1 87 236 22 69 35 103 27 810 25 371 62 870 3 904 60 726 29 104 38 667 79 184 36 711 94 450 70 105 34 573 65 826 98 877 30 242 5 420 47 448 84 817 9 882 14 769 24 334 11 271 53 893 15 134 90 262 66 816 7 163 52 108 72 38 78 753 86 491 75 340 2 175 28 502 88 781 44 920 37 736 39 266 74 388 43 356 69 800 68 824 16 544 58 770 32 787 0 450 45 514 82 358 77 972 76 99 93 744 61 198 56 688 20 243 31 960 85 357 19 531 89 63 41 970 63 22 54 212 12 802 21 166 48 47 50 659 81 220 6 204 67 385 91 523 96 876 95 546 99 826 40 507 51 605 13 424 33 493 42 670 83 83 80 175 73 823 4 954 17 217 92 560 71 375 55 350 57 233 64 946
4 841 55 188 5 959 9 931 43 966 15 974 37 394 93 775 34 828 39 701 2 575 42 246 46 142 6 148 94 563 22 704 78 680 58 963 16 877 87 452 77 185 30 671 85 631 74 238 3 868 54 559 11 903 66 910 98 117 69 818 21 118 28 909 48 349 95 756 89 244 7 507 65 586 40 271 97 501 19 212 1 214 8 158 51 860 68 105 96 730 12 573 50 747 67 42 35 832 81 260 20 540 99 521 17 442 61 219 90 471 84 834 82 897 57 39 10 449 62 718 73 669 63 73 25 29 38 655 23 878 14 744 45 649 64 134 36 949 0 589 86 352 33 408 72 827 13 869 75 167 32 23 26 667 70 411 49 398 79 596 47 854 91 611 80 22 53 315 29 84 24 420 44 65 83 439 76 617 88 213 59 874 41 964 71 500 92 408 60 10 27 499 31 679 56 395 52 380 18 848
57 547 34 107 50 166 70 407 3 564 95 971 38 740 35 341 12 693 49 187 24 467 0 195 65 223 66 740 30 806 62 757 20 179 94 447 63 617 96 305 16 698 21 117 75 728 19 747 86 276 15 281 93 250 83 181 51 437 78 546 28 856 17 884 37 681 54 45 43 436 18 262 23 784 69 631 4 503 40 143 89 570 27 407 22 419 26 562 36 831 55 418 99 730 9 108 85 547 80 240 25 433 92 925 13 669 42 772 74 693 76 48 60 715 7 138 71 216 58 786 64 676 33 168 14 544 32 855 10 361 8 479 79 293 44 928 29 785 98 307 77 676 6 880 73 503 67 229 72 324 97 990 41 682 47 826 48 628 31 901 61 921 81 540 39 456 2 110 52 945 46 414 68 422 59 895 91 252 53 765 87 665 11 453 45 152 56 538 1 465 84 773 82 249 88 989 5 125 90 929
85 876 61 643 65 863 89 190 90 401 4 95 62 586 3 233 64 907 56 463 63 866 20 577 28 472 53 661 74 367 80 808 97 544 79 846 7 232 76 116 78 235 21 96 54 680 75 562 49 644 84 516 16 264 72 538 31 220 71 722 58 225 44 725 92 284 83 908 32 283 47 499 22 515 68 435 52 271 87 457 17 151 18 478 40 806 12 863 15 52 46 657 45 580 70 664 35 358 66 553 6 133 24 18 1 181 82 253 67 922 60 710 55 860 13 209 9 823 41 514 14 94 86 404 2 684 10 497 43 574 81 177 37 478 59 12 33 521 34 347 93 746 39 457 38 202 91 10 48 221 69 186 27 449 98 922 42 915 36 833 99 945 11 42 50 914 96 487 77 364 26 98 57 978 29 932 95 854 25 157 8 635 73 792 94 867 0 998 88 435 19 168 5 390 23 239 30 210 51 596
20 919 40 869 59 132 47 750 68 415 74 728 58 939 73 645 79 467 31 726 9 39 83 895 49 203 82 542 65 907 52 357 89 70 18 18 48 572 29 1000 77 12 54 789 99 64 57 25 27 343 3 76 97 425 88 774 50 647 44 242 13 565 1 345 28 41 33 340 37 659 22 418 60 387 61 899 69 724 15 461 84 150 7 703 62 196 72 854 64 177 63 576 0 507 36 25 5 470 96 512 39 805 11 742 53 987 85 805 42 530 41 705 16 623 30 322 46 938 35 904 24 926 25 653 70 689 23 333 92 915 94 771 14 259 98 531 32 641 75 360 78 212 76 190 10 351 6 219 26 214 95 995 71 798 56 245 4 792 43 462 90 920 66 970 81 80 93 603 86 310 2 832 67 13 8 604 12 933 55 260 80 403 51 480 34 199 87 21 21 395 38 53 45 34 19 728 91 750 17 133
67 343 10 794 92 855 8 603 88 33 80 932 91 690 90 233 43 343 3 736 68 69 15 282 60 128 83 51 14 601 29 226 37 2 22 899 45 589 56 421 0 727 61 527 40 103 77 325 87 997 39 341 25 407 57 509 50 496 16 726 24 155 2 874 96 431 97 78 78 441 33 450 89 159 47 584 48 452 66 212 64 944 44 542 41 933 12 447 28 498 81 150 1 781 73 999 42 51 18 641 79 45 65 185 20 472 31 325 11 211 84 352 98 789 55 578 30 745 63 816 13 243 95 217 4 955 23 504 71 893 51 343 26 565 5 117 52 543 58 98 7 903 76 193 82 52 74 907 36 910 35 442 94 882 99 473 9 160 69 14 54 756 6 734 72 11 75 564 21 596 27 467 19 482 70 15 86 627 59 735 62 773 17 524 38 606 49 204 85 364 53 770 34 238 32 474 46 681 93 177
80 405 58 493 64 999 59 258 12 608 54 922 79 298 92 735 36 29 40 943 76 772 23 764 47 426 66 80 93 569 22 282 33 535 83 837 52 32 21 157 16 410 38 304 41 255 28 899 77 469 48 445 2 538 56 940 44 214 8 659 90 983 35 241 34 651 94 471 60 993 81 38 1 975 51 911 55 662 14 289 24 566 89 556 43 607 57 956 29 345 49 136 85 853 9 39 39 582 97 623 86 202 98 630 6 719 61 579 13 315 0 954 5 637 62 39 42 624 74 851 4 841 32 205 82 100 88 699 18 870 91 395 69 920 15 502 17 767 27 167 26 247 70 189 95 145 30 444 99 581 87 714 63 444 3 365 46 601 11 886 19 947 68 790 71 724 96 270 73 669 10 561 67 52 78 421 37 808 75 790 50 578 53 290 31 226 20 356 72 805 84 353 45 283 65 652 7 560 25 336
19 138 79 566 62 71 8 88 41 826 57 915 0 65 76 251 17 896 53 704 32 106 59 868 68 404 22 612 67 568 9 282 74 578 20 801 77 176 15 759 43 764 13 902 29 165 56 133 2 638 88 541 39 116 16 944 65 925 50 288 66 214 84 735 91 972 45 479 58 435 92 691 54 101 75 148 26 991 27 682 81 409 80 808 3 476 38 413 55 956 82 510 95 44 73 925 40 1000 37 653 12 825 70 893 90 508 47 723 11 260 96 169 35 176 6 804 34 358 63 980 21 624 78 970 14 694 25 311 94 298 99 439 7 991 97 261 36 30 44 445 24 44 4 795 71 90 85 663 46 579 30 525 5 143 61 776 64 980 10 132 33 635 89 169 98 877 69 499 28 676 18 953 42 747 86 209 52 645 48 76 60 383 1 97 83 208 31 806 51 442 72 188 87 72 93 281 49 150 23 737
65 554 97 145 51 483 50 778 19 368 33 785 46 307 40 544 99 801 24 711 87 155 42 553 57 608 28 530 25 326 12 669 23 88 1 548 78 775 66 185 85 321 20 282 32 395 37 674 75 25 56 792 69 688 4 203 91 362 8 985 13 542 86 450 88 971 26 380 48 817 74 140 61 126 6 931 39 280 38 297 93 734 70 413 43 413 45 650 53 203 81 987 64 801 82 71 92 28 15 440 98 491 96 109 41 919 72 337 10 461 47 332 18 120 67 460 83 76 34 239 22 195 63 813 16 506 29 541 60 247 7 331 9 289 79 348 5 10 95 841 62 54 36 285 49 787 58 872 0 727 3 210 90 624 80 705 52 674 35 244 30 964 17 121 76 196 71 442 2 516 54 518 73 867 11 147 94 239 84 102 27 569 89 132 77 344 31 430 59 693 44 774 21 833 14 608 68 511 55 310
96 70 36 94 21 232 33 384 39 251 24 594 74 404 77 446 22 26 43 816 55 725 10 929 68 645 79 875 6 677 80 731 56 372 11 780 95 688 53 115 34 684 62 842 19 651 88 487 35 349 98 579 45 245 9 408 76 317 31 720 87 896 67 407 44 694 63 350 86 972 72 989 64 249 0 465 20 969 70 801 58 462 59 371 83 926 25 642 85 394 90 818 38 203 61 124 41 186 47 912 57 783 23 672 73 98 5 396 50 927 94 635 42 901 29 77 8 588 75 8 40 184 99 87 54 895 51 290 37 935 92 758 69 92 4 146 97 163 13 623 84 761 1 295 7 799 27 455 60 721 15 875 52 910 12 754 3 457 89 873 30 428 32 821 46 549 66 293 17 157 18 512 82 240 71 44 81 933 26 243 91 351 2 419 93 156 16 545 14 745 78 123 28 765 49 690 65 397 48 297
41 100 73 570 83 152 0 268 79 795 28 543 64 666 95 896 74 735 55 136 87 427 96 639 50 35 15 952 11 31 72 743 21 921 78 322 54 323 89 111 23 64 22 367 30 898 12 674 59 655 60 754 7 889 39 422 2 916 53 941 92 28 3 375 86 41 33 164 66 723 52 437 35 955 77 79 81 676 57 932 48 33 42 22 13 830 65 81 10 606 63 4 31 199 9 626 46 418 76 854 14 483 82 678 18 755 38 717 45 385 25 324 84 484 16 95 69 796 94 968 93 815 5 19 19 779 40 216 26 156 70 867 4 517 17 52 47 150 91 948 61 637 1 492 49 406 34 17 80 653 29 28 99 135 32 966 97 946 62 10 27 21 58 808 68 652 20 367 85 58 6 10 71 32 67 388 88 518 75 466 24 340 37 556 44 699 8 250 90 863 36 15 43 803 51 394 56 146 98 136
24 6 11 458 84 911 32 716 42 907 64 445 82 772 31 210 20 2 63 562 12 892 49 466 46 460 98 900 72 531 33 686 69 776 57 585 81 971 92 893 14 796 79 872 44 696 5 894 68 171 15 739 95 580 30 354 6 616 67 724 80 383 23 402 45 704 65 756 96 511 74 383 8 21 66 447 48 392 3 817 51 573 50 603 87 257 35 295 18 285 29 174 37 611 75 653 55 451 4 871 93 310 88 772 10 895 47 965 41 897 19 27 54 701 0 445 62 782 90 611 2 537 60 247 40 544 22 560 53 855 9 855 58 578 13 139 94 431 16 73 85 501 71 852 99 866 27 53 56 381 7 645 97 547 78 67 28 256 61 858 91 652 36 848 38 13 59 797 1 260 52 670 34 341 21 494 70 282 73 985 39 136 17 711 89 921 25 422 77 416 83 357 86 648 26 934 76 458 43 666
85 581 20 544 97 262 35 720 15 309 33 517 14 235 6 168 57 154 58 789 49 295 84 80 87 146 16 631 92 51 46 635 19 336 89 117 8 720 60 739 66 321 27 502 81 352 67 849 22 173 41 637 29 331 70 405 1 207 93 774 82 804 65 249 52 259 34 25 56 719 5 319 38 972 25 511 61 177 94 388 71 879 37 337 10 316 28 180 54 543 98 337 17 190 18 484 36 229 42 608 2 701 31 350 48 28 39 966 73 793 69 847 62 703 50 63 96 965 91 885 4 864 24 339 77 268 45 412 32 325 9 278 51 676 63 311 13 1 40 678 53 170 80 788 21 436 75 300 44 250 23 424 74 768 83 841 26 464 79 466 99 729 43 289 47 472 30 508 12 408 59 293 3 350 68 539 64 525 72 282 88 451 0 896 11 110 86 447 76 157 55 814 78 408 7 773 95 650 90 892
75 248 27 439 17 769 7 669 99 279 66 936 46 237 43 266 88 888 2 579 62 758 64 74 6 423 26 918 85 254 21 136 5 984 28 392 95 821 94 146 42 761 51 625 83 513 50 634 80 813 31 473 9 805 45 765 49 854 96 144 48 997 54 792 44 326 11 821 19 931 98 483 63 458 25 466 71 74 61 374 22 772 97 653 16 373 60 320 30 299 59 465 0 506 84 318 13 169 15 178 81 312 47 976 12 497 41 808 1 154 57 103 67 595 87 235 23 79 55 283 69 245 32 517 4 167 78 33 33 271 8 837 76 117 29 362 73 387 24 335 20 716 53 238 82 744 90 392 77 983 36 167 3 914 79 920 37 104 10 83 72 911 86 472 93 492 68 752 89 544 35 987 52 130 56 60 70 634 14 641 39 366 34 301 74 808 40 294 38 215 91 306 58 47 65 282 92 273 18 997
0 541 35 625 62 351 93 208 1 951 43 514 98 169 97 196 13 630 30 749 36 85 84 545 23 277 82 806 52 533 42 40 40 898 4 638 54 677 57 604 99 934 79 752 46 760 24 246 67 155 53 881 5 350 29 112 3 305 61 137 69 876 49 713 78 709 6 46 90 360 2 391 59 326 16 567 58 591 56 619 15 429 96 630 25 780 92 846 87 433 18 575 10 767 32 770 48 651 80 213 60 857 66 187 89 317 75 476 19 247 31 412 91 106 47 449 51 162 77 118 34 450 17 37 85 978 71 778 55 901 37 584 73 842 8 224 7 721 44 667 38 716 27 808 28 546 81 654 50 986 63 94 74 900 83 935 39 38 94 443 11 816 12 676 9 615 45 974 68 865 26 392 20 809 14 169 88 706 22 817 21 495 72 383 33 438 86 643 95 887 70 612 64 795 76 213 65 330 41 781
8 227 11 232 7 142 43 63 26 217 91 152 97 170 38 211 67 461 18 155 41 894 56 967 3 140 82 111 75 525 35 615 79 159 45 969 90 928 46 322 44 157 81 847 10 24 24 402 12 584 64 894 89 631 68 995 23 129 4 671 72 179 47 180 53 617 96 309 65 944 25 75 55 662 73 186 80 9 27 35 28 982 33 359 83 811 50 353 78 18 49 618 54 70 61 85 77 962 40 978 85 601 58 83 39 897 88 126 31 681 62 648 70 277 84 587 74 517 48 354 1 765 30 764 98 497 57 185 21 135 63 180 19 253 6 562 15 469 51 223 71 314 87 129 0 643 69 430 20 272 86 446 36 792 2 873 29 367 32 865 99 231 9 231 60 112 94 56 22 217 17 282 59 126 52 359 42 528 34 413 5 887 66 110 37 570 95 455 14 881 92 606 76 888 13 329 16 347 93 69
13 682 84 555 89 641 45 922 91 98 28 549 50 347 33 762 3 745 59 865 98 843 15 609 83 393 6 758 0 361 72 140 70 97 38 238 61 716 35 706 47 430 79 153 14 327 27 915 22 556 49 995 48 558 54 801 10 113 18 641 21 252 37 363 94 418 86 721 19 995 97 841 88 965 29 239 68 174 34 937 8 10 24 924 43 774 80 96 20 598 60 944 26 792 82 684 11 533 44 984 76 167 62 70 23 507 40 683 90 771 87 21 31 144 52 910 66 581 2 365 56 870 41 592 16 277 73 983 69 240 65 375 39 747 74 954 5 560 75 809 12 247 57 583 64 581 58 7 7 765 92 602 78 472 1 828 96 152 53 724 81 705 17 155 67 530 93 485 99 323 32 302 9 181 42 711 85 376 95 491 71 129 46 630 55 962 51 737 36 467 30 324 25 528 4 688 77 118 63 553
8 369 35 542 53 136 29 287 7 608 80 30 79 563 69 683 66 259 73 291 90 519 85 656 45 122 12 667 26 641 59 189 4 929 63 654 78 474 25 807 95 26 76 966 68 511 18 897 88 810 42 136 49 512 19 303 24 254 30 312 64 463 13 115 51 154 22 339 52 590 31 246 44 181 1 158 6 61 62 720 87 173 74 764 5 79 54 643 96 138 47 460 32 641 84 970 37 682 0 729 70 790 82 287 14 777 72 122 56 922 28 521 89 618 98 834 58 1 60 836 77 470 55 419 65 474 91 979 2 239 41 51 40 557 20 816 9 418 99 681 61 614 57 412 93 655 50 288 3 478 67 978 10 383 34 50 21 429 17 278 81 25 97 96 86 477 23 988 92 760 75 253 27 254 71 850 43 13 11 403 46 714 48 551 38 244 36 109 94 948 33 517 83 654 39 619 16 873 15 921
53 562 46 20 22 859 89 740 96 624 83 518 88 398 70 657 81 148 18 785 85 673 40 559 56 755 90 401 67 3 74 897 24 230 61 258 11 368 28 257 17 928 15 822 47 14 51 723 86 141 73 546 62 592 44 429 55 736 82 959 43 158 59 101 95 969 25 612 97 719 57 930 54 322 20 192 31 988 12 668 16 517 30 669 39 810 64 560 8 68 14 456 60 116 23 804 5 412 2 421 9 707 36 201 92 894 58 200 38 587 42 981 99 387 77 350 84 219 0 360 21 500 49 946 27 392 87 991 93 708 34 395 79 966 4 596 29 394 65 58 66 597 41 143 94 334 37 538 19 651 52 525 26 511 1 400 69 524 80 79 3 23 45 586 10 675 35 374 75 988 6 588 98 212 33 49 48 756 91 717 7 680 50 345 63 212 32 744 71 163 68 92 78 613 13 414 72 45 76 413
36 924 80 1 19 163 84 813 69 500 48 932 6 577 88 243 4 481 52 582 34 287 43 703 26 444 21 413 24 61 29 708 55 894 81 695 97 700 83 851 66 75 37 315 75 371 14 748 56 733 35 638 38 650 85 96 78 682 64 666 67 671 76 322 45 99 71 961 8 627 98 851 62 401 16 303 73 743 77 381 86 326 0 685 1 24 17 647 91 70 9 90 74 572 94 944 15 96 72 820 12 1 92 895 89 452 70 444 22 945 5 158 27 723 93 672 3 579 57 726 65 734 47 241 63 48 2 790 68 436 10 637 96 824 25 789 41 379 90 103 31 114 87 751 61 290 13 522 59 837 7 37 51 160 18 605 23 829 42 804 40 61 60 320 30 925 53 240 50 316 44 268 33 533 82 530 58 545 54 457 11 88 46 380 28 709 95 833 99 637 39 21 49 626 32 817 79 864 20 695
73 677 84 96 14 973 45 678 15 768 83 296 53 632 6 259 68 624 99 698 63 539 61 103 58 146 1 14 67 453 62 875 65 797 75 664 72 476 77 940 19 508 93 125 85 503 3 276 18 643 28 532 97 466 11 339 10 650 91 730 70 342 13 557 90 75 4 422 25 92 47 756 16 996 71 364 78 334 22 374 9 650 40 205 41 707 21 394 34 138 94 939 49 733 27 140 69 61 5 546 81 969 96 288 88 687 52 929 42 850 79 59 43 164 55 936 37 825 80 221 60 216 35 892 17 870 36 738 38 657 57 126 32 196 64 143 51 756 54 762 74 980 48 66 8 864 44 842 23 376 30 251 92 819 2 42 50 289 20 799 33 623 0 111 12 568 39 555 7 440 98 337 29 278 46 21 59 316 95 248 56 513 24 741 26 944 66 866 76 19 87 643 86 907 31 82 89 24 82 347
14 210 58 452 94 100 30 427 78 752 51 973 11 182 42 749 84 270 15 168 52 405 43 511 63 726 83 851 59 502 0 304 17 552 31 240 97 335 69 605 54 424 85 391 40 267 33 434 92 453 61 873 21 410 18 396 37 998 47 335 79 988 73 602 23 114 91 65 41 459 2 508 22 836 87 226 65 610 74 276 88 506 55 689 64 69 95 66 62 9 12 243 39 542 48 963 10 974 57 787 68 977 35 593 9 115 71 67 46 589 1 445 77 140 90 604 80 512 82 673 96 461 81 58 44 133 72 938 3 698 26 867 49 445 20 539 86 234 32 94 89 407 56 133 27 673 67 72 25 557 38 842 93 809 36 337 13 797 16 721 50 700 98 789 76 904 45 675 70 89 28 759 6 811 5 924 4 280 66 592 34 455 99 309 24 531 53 341 75 39 29 990 19 316 7 878 8 445 60 906
48 861 55 563 68 946 64 819 65 560 47 97 95 649 46 795 17 587 32 954 51 598 8 660 50 71 69 459 59 976 84 304 18 694 42 855 9 303 7 594 56 158 93 840 53 692 91 469 2 342 94 317 43 381 98 99 21 540 28 759 6 769 49 677 25 473 33 662 24 94 54 634 4 106 5 361 20 468 73 323 99 820 92 315 37 309 81 979 29 522 31 608 62 844 63 171 83 302 90 902 40 424 66 499 78 706 15 249 19 723 61 365 72 786 75 983 12 267 88 100 16 856 82 354 77 436 76 258 38 250 39 812 30 87 13 262 97 212 87 76 45 788 1 700 22 758 96 566 58 343 23 863 86 323 11 825 26 18 44 74 89 549 3 978 57 759 85 516 52 815 34 6 79 128 41 409 36 225 67 125 14 509 27 805 35 602 80 250 71 33 10 803 60 565 74 495 70 858 0 908
8 370 60 509 67 195 52 644 51 375 95 809 87 39 63 918 66 539 46 634 34 252 47 407 16 152 12 62 83 58 14 752 70 106 72 716 0 799 54 101 29 472 96 661 22 744 44 826 18 414 86 940 42 686 23 69 64 644 69 444 50 66 32 287 81 183 26 73 11 894 49 740 17 762 31 718 28 290 19 307 68 401 5 165 62 616 30 639 77 457 48 246 33 53 88 531 2 183 37 959 3 588 35 460 61 20 94 777 78 952 97 384 20 970 41 51 99 85 79 148 98 125 45 736 90 884 80 539 76 656 10 235 82 17 65 579 73 67 89 555 58 955 39 978 1 535 7 57 85 880 91 878 38 166 27 414 71 778 92 969 75 346 36 530 93 506 9 843 59 536 56 895 4 879 40 921 84 871 55 236 53 931 21 324 74 795 57 157 15 539 13 629 24 129 6 304 43 457 25 172
9 127 94 882 11 799 0 15 76 658 41 24 39 585 67 543 65 490 85 106 49 680 38 967 95 270 17 649 22 639 21 894 64 559 34 321 3 996 45 188 90 196 58 778 29 548 98 240 37 226 7 432 56 203 69 200 16 870 30 979 35 968 4 426 18 616 15 265 86 625 31 423 24 85 87 366 99 487 28 8 52 129 62 558 71 856 75 312 74 255 54 369 59 901 20 937 79 816 32 781 73 920 13 882 57 827 91 690 81 149 60 486 25 838 47 14 53 697 89 160 77 482 5 257 96 795 70 674 72 860 82 730 84 45 12 277 51 397 83 224 26 622 2 931 68 928 88 758 33 208 8 736 36 203 1 542 43 922 40 207 78 132 66 230 50 865 27 473 10 505 42 103 97 976 92 712 80 76 14 786 93 480 61 241 19 801 44 973 48 213 6 304 63 270 23 507 46 168 55 421
75 518 91 930 11 810 13 805 39 865 68 846 31 20 59 492 73 692 48 635 78 768 33 117 70 864 99 599 37 315 63 524 64 554 56 334 46 745 9 650 47 198 84 335 93 277 28 120 53 313 18 644 0 540 36 928 38 666 87 823 49 901 17 180 15 355 30 927 94 663 66 657 35 562 76 474 52 623 21 526 90 438 96 756 69 36 50 711 32 41 19 942 88 713 7 191 92 673 54 594 23 966 55 314 2 778 34 787 62 763 8 32 4 572 51 593 45 115 3 413 44 244 74 793 43 304 61 149 57 265 71 860 24 145 20 613 22 174 97 454 83 373 80 125 40 671 82 286 29 842 10 209 41 193 67 926 14 335 60 935 85 931 12 840 42 906 16 610 5 627 95 552 26 703 27 373 86 110 79 25 65 453 25 508 81 832 72 503 1 318 77 172 98 796 6 932 89 636 58 259
53 912 29 534 6 355 22 906 15 65 68 309 14 526 90 631 83 726 78 250 44 225 21 46 28 299 56 987 34 440 27 32 5 429 88 940 66 795 2 316 11 389 62 439 89 672 94 273 26 370 70 340 99 835 18 990 51 591 39 660 69 491 7 408 37 87 8 534 30 876 3 883 45 712 19 652 10 372 31 324 35 563 87 416 40 612 76 987 24 982 20 248 46 550 79 646 73 44 82 386 96 270 48 463 65 707 36 288 23 22 85 752 38 751 1 60 91 737 12 717 17 759 71 615 16 700 81 240 43 876 97 482 32 860 58 987 4 538 41 784 59 352 95 757 86 684 98 539 74 740 67 407 47 864 52 259 75 638 77 680 57 812 80 541 72 945 50 189 54 460 49 328 25 108 60 100 92 586 9 923 84 215 13 407 42 584 33 730 93 905 64 375 61 980 55 759 63 680 0 78
96 801 50 852 99 574 19 678 20 998 76 799 55 236 94 760 46 285 62 439 8 206 71 708 80 698 11 227 42 466 84 47 12 877 23 154 66 214 85 67 3 391 82 93 26 998 92 328 81 685 48 240 61 767 59 568 77 356 9 127 13 827 65 56 29 809 78 101 27 345 22 779 72 523 21 824 51 728 87 649 97 232 15 905 90 456 73 252 95 320 36 759 74 989 91 115 47 874 30 842 64 553 60 167 67 50 63 813 33 860 28 82 40 595 24 782 68 522 38 560 89 710 16 591 4 786 54 286 52 199 45 966 88 423 35 727 37 657 56 538 2 517 5 878 69 918 57 36 79 441 10 277 6 180 39 677 32 925 98 532 93 207 41 422 25 143 58 917 0 695 44 201 86 516 43 451 75 894 83 183 14 862 70 379 17 440 53 972 1 576 34 419 18 887 49 900 31 802 7 464
31 707 65 225 80 86 1 483 96 122 3 412 22 733 20 875 34 713 32 792 17 918 68 838 78 743 6 447 33 388 51 704 94 698 48 516 57 547 71 606 42 761 23 464 30 735 50 149 18 493 12 120 10 314 36 700 53 589 54 635 25 824 84 104 11 676 15 889 82 263 59 757 81 865 19 406 98 912 39 890 64 707 13 158 43 917 16 517 56 511 5 355 21 750 0 422 55 64 79 586 74 76 90 272 62 681 14 420 91 633 77 57 95 506 97 448 46 442 92 795 49 900 89 654 37 875 2 459 61 675 76 886 93 37 40 719 8 495 38 198 70 710 72 93 88 31 28 834 99 197 24 222 75 851 66 270 26 464 47 145 9 299 4 823 27 244 45 740 41 674 87 64 7 40 83 181 67 569 52 745 63 223 44 334 29 409 86 569 35 576 69 519 58 161 60 796 85 611 73 118
17 975 15 335 41 675 12 353 3 423 8 40 91 242 82 316 20 118 89 403 6 246 40 110 64 97 21 799 28 478 92 182 18 567 14 168 86 72 63 411 66 567 35 765 79 947 95 96 55 312 26 113 80 931 57 246 2 875 25 567 9 710 7 580 76 551 62 310 31 786 83 298 4 65 23 996 47 337 68 635 58 381 90 335 52 563 56 441 34 717 39 782 19 630 73 930 59 613 48 199 60 36 16 944 32 961 88 538 0 58 81 910 49 412 87 810 38 128 93 286 46 550 65 419 67 881 37 407 42 944 51 254 85 1 69 860 30 391 72 962 11 142 70 328 10 763 77 53 99 964 75 637 45 195 96 169 1 209 98 645 5 271 54 953 84 610 97 871 24 618 27 370 36 408 71 187 44 218 29 487 53 67 43 577 78 356 33 740 50 105 61 938 94 529 74 892 13 506 22 834
74 447 15 150 96 795 59 670 30 333 51 818 38 846 88 592 45 664 95 114 27 402 10 801 60 155 3 339 4 508 31 630 84 206 90 403 70 954 82 123 33 237 34 60 93 16 46 43 26 139 37 206 71 233 23 138 63 508 11 739 54 923 76 970 77 724 41 188 49 655 40 681 89 159 79 137 98 627 2 828 1 366 19 542 75 918 57 252 65 139 47 673 85 960 32 255 50 985 29 271 62 643 99 946 61 850 80 638 12 754 48 490 83 974 42 301 55 845 66 346 22 941 18 248 72 142 7 606 69 2 28 976 16 907 21 294 67 373 58 863 20 496 92 326 78 619 36 169 6 432 13 90 68 227 97 142 24 488 43 847 35 695 9 964 64 152 87 701 39 845 73 881 86 439 17 104 8 218 81 950 44 642 52 838 14 434 56 567 91 464 94 547 0 214 53 758 5 61 25 319
82 418 7 104 5 729 72 457 49 761 83 367 38 853 41 710 13 936 16 247 4 329 30 786 46 661 2 28 51 700 39 206 62 882 8 568 44 769 42 930 1 49 64 899 48 83 54 554 60 549 63 707 66 205 55 4 61 10 87 627 18 721 10 802 74 235 27 959 9 226 0 859 43 110 15 117 76 783 92 420 47 838 80 927 69 215 28 451 11 229 22 197 40 476 58 964 65 508 32 200 75 470 95 652 77 816 33 921 86 789 96 155 70 299 93 32 21 713 26 87 14 820 24 961 37 177 85 283 34 275 23 904 99 975 31 118 52 309 29 965 56 213 6 64 36 809 59 147 67 902 3 567 89 781 84 194 94 675 78 176 35 160 79 788 45 960 68 290 12 508 19 469 88 666 81 20 91 7 53 987 25 800 71 46 97 31 73 709 57 755 20 444 50 935 98 576 17 212 90 103
72 923 18 20 13 696 77 950 28 308 4 702 56 138 88 827 35 480 55 199 12 21 86 888 79 417 5 569 10 860 21 911 33 968 82 273 1 505 6 337 34 654 38 127 25 638 0 902 26 183 96 67 99 803 93 971 43 747 57 683 92 436 85 938 66 74 65 247 40 118 63 219 81 844 75 469 98 415 53 896 69 778 73 127 29 383 87 15 7 188 11 442 68 518 41 496 51 424 78 34 74 460 31 542 15 779 2 650 42 719 60 419 97 288 39 71 64 196 20 843 19 59 17 724 62 365 54 195 27 736 48 960 83 187 58 330 45 524 37 59 52 176 36 653 23 775 24 288 49 868 16 601 71 853 8 204 61 835 32 929 9 632 90 885 76 135 47 272 50 980 70 797 94 222 14 384 84 990 3 222 44 546 80 785 95 642 30 191 89 569 22 213 46 359 91 349 59 82 67 288
93 553 2 453 28 219 70 261 62 331 87 669 59 593 86 27 10 335 57 42 72 404 88 438 81 164 69 124 90 206 64 650 65 259 27 582 20 561 40 203 49 374 34 850 21 50 68 503 23 140 53 761 30 38 54 637 12 861 0 824 71 503 91 631 29 351 38 966 17 11 39 11 79 331 85 250 82 889 45 976 33 23 6 177 89 552 5 163 95 129 19 181 24 510 42 272 9 324 77 289 66 514 97 774 37 906 92 760 63 559 31 379 50 279 36 302 43 494 32 599 60 541 4 527 47 151 1 277 22 321 96 619 46 683 8 364 73 346 11 131 98 224 80 116 14 841 67 117 7 146 25 171 26 865 48 690 16 915 94 415 56 93 3 329 83 359 18 630 58 864 74 837 84 646 41 705 51 77 52 129 15 638 61 895 99 763 13 716 78 845 75 310 44 300 55 655 35 168 76 508
10 211 32 316 24 931 74 835 93 648 84 112 82 838 45 139 31 242 36 673 51 840 79 754 71 376 67 419 86 530 64 486 30 819 87 515 22 426 17 19 80 771 96 655 26 130 78 624 61 164 50 669 39 613 56 324 46 652 49 759 99 726 33 358 66 188 3 32 19 109 89 394 88 497 0 473 14 847 73 167 85 463 9 644 12 137 43 661 23 593 48 754 65 520 68 684 6 87 15 760 35 728 2 183 72 740 75 283 44 46 70 712 25 322 90 164 42 996 1 429 97 229 18 775 77 138 95 80 5 145 29 525 83 155 91 780 57 624 92 370 11 467 55 867 8 828 98 545 52 450 27 548 38 93 13 859 81 829 34 762 21 296 20 366 40 74 59 64 16 733 94 938 41 62 69 353 54 75 47 719 4 502 76 204 28 146 60 10 7 694 58 396 63 380 37 974 53 368 62 573
72 185 4 23 56 108 96 402 12 525 41 771 30 344 95 196 25 832 82 785 86 981 37 797 2 915 60 67 17 71 50 555 67 210 47 951 34 702 14 584 6 418 70 56 79 925 58 93 71 71 65 157 32 279 87 831 63 898 61 943 98 41 33 922 29 191 36 214 44 71 46 265 35 391 11 613 31 207 74 240 66 86 28 985 7 652 81 113 8 250 84 17 83 488 19 498 45 982 21 711 73 850 77 424 9 107 97 901 1 231 38 629 90 922 57 907 69 768 93 628 16 304 10 957 91 936 20 989 26 374 85 520 89 857 22 132 0 220 54 269 5 626 43 12 99 874 59 70 48 918 51 457 40 763 52 678 55 403 39 411 15 510 24 597 78 254 23 903 62 722 64 25 49 944 68 735 18 421 88 496 13 463 75 657 94 921 80 842 53 956 3 533 92 364 27 707 42 900 76 863
33 810 42 790 18 133 93 821 87 177 65 173 8 207 20 499 50 681 58 20 70 500 5 538 80 662 48 214 98 661 22 895 92 443 4 784 25 339 9 47 27 421 77 985 29 431 12 288 1 537 67 315 28 414 13 523 99 491 95 907 41 445 79 342 73 324 37 899 3 884 83 878 39 102 24 674 31 778 54 841 72 504 21 649 91 958 36 977 82 17 40 502 45 469 14 253 71 514 97 853 60 20 84 833 44 789 38 946 15 107 76 22 68 244 94 980 2 228 47 549 11 335 69 523 61 544 81 644 7 854 43 570 88 949 90 147 62 959 55 880 49 93 56 8 59 700 16 784 32 973 17 686 19 284 75 960 26 56 63 44 35 12 96 918 30 424 89 762 6 354 23 478 0 529 53 919 51 326 86 865 57 882 52 854 66 885 10 528 85 952 74 806 46 308 34 54 78 417 64 64
40 517 92 371 30 874 25 892 35 289 64 804 27 750 26 84 80 722 9 344 95 59 38 378 59 948 57 390 29 170 66 733 45 304 97 562 68 635 87 295 16 3 77 374 2 243 6 802 67 617 47 309 84 283 53 920 86 730 28 675 17 462 19 66 41 831 48 816 62 358 90 40 78 860 93 715 85 124 36 167 65 569 69 123 76 554 21 97 50 438 99 433 14 879 70 855 61 218 82 161 37 966 0 169 75 336 88 424 63 219 20 741 94 783 12 599 33 516 46 718 49 821 54 21 58 231 5 580 91 999 83 227 34 830 3 777 73 991 8 168 52 67 22 244 89 819 7 109 98 65 11 654 79 334 81 779 13 650 23 74 74 445 15 776 60 151 56 810 31 464 32 457 72 447 42 292 43 378 71 617 51 526 1 355 4 311 10 656 24 97 96 698 39 434 55 151 44 44 18 331
45 56 60 759 99 472 25 806 97 364 52 553 34 892 12 205 83 200 87 848 1 951 91 420 54 588 23 43 14 360 78 254 95 63 79 774 80 338 57 570 72 23 82 56 6 751 4 517 20 654 10 232 26 799 81 849 22 371 38 248 84 997 59 146 70 906 64 420 40 814 18 97 88 786 75 308 96 503 37 234 66 232 9 196 69 115 47 136 43 621 56 428 41 206 5 569 15 305 73 556 53 104 0 300 24 762 62 96 17 33 94 718 44 621 85 361 71 997 58 739 55 47 7 507 30 173 39 202 89 217 76 955 11 338 93 634 65 606 31 449 51 654 68 344 2 819 36 83 92 297 48 779 46 50 63 386 49 141 3 278 8 754 27 253 90 734 33 452 28 830 61 739 50 905 29 691 77 456 13 999 16 256 35 526 67 194 32 196 74 840 21 758 42 553 98 207 19 935 86 772
6 743 42 540 55 277 79 341 81 267 75 257 52 694 86 503 13 487 66 247 14 56 49 235 69 934 3 694 47 944 43 184 1 640 94 296 30 939 45 967 78 587 68 126 70 84 72 326 56 368 24 990 8 769 37 756 15 143 89 966 20 434 95 355 96 767 90 83 85 519 57 67 10 542 92 914 80 925 48 130 83 258 26 167 98 37 73 818 63 242 32 948 29 192 46 539 93 435 38 769 99 459 11 136 4 59 77 698 74 571 28 470 25 652 61 414 2 118 58 861 44 317 39 723 54 934 87 395 18 123 35 303 97 298 5 886 16 743 41 930 12 914 67 232 0 532 64 815 82 663 84 712 88 248 60 433 33 28 91 858 9 165 59 746 62 693 34 240 53 650 65 655 17 683 76 697 27 674 19 471 7 970 50 304 36 369 40 354 23 663 31 609 51 47 22 655 21 312 71 924
95 890 15 749 32 458 11 643 50 508 60 627 77 761 90 416 14 390 98 219 3 568 20 952 27 319 70 608 16 453 1 428 5 774 55 921 94 680 82 854 80 816 19 166 96 392 75 704 81 774 42 247 7 362 33 335 92 846 87 428 72 631 39 295 48 580 22 415 66 8 40 577 8 924 17 230 54 713 78 96 30 711 58 900 31 879 76 225 64 344 57 823 18 959 62 167 53 578 91 388 67 357 89 646 59 24 4 566 21 213 84 392 79 776 88 222 44 298 51 372 29 181 43 597 10 17 37 452 74 927 6 204 99 721 47 581 71 161 34 900 0 257 28 994 41 807 38 906 25 205 61 673 93 10 83 210 24 319 49 63 86 898 12 132 85 70 26 727 45 119 97 884 2 142 52 789 46 395 69 491 73 867 9 537 35 759 36 956 68 83 23 351 56 809 65 937 63 664 13 452
30 31 96 483 97 446 46 651 67 290 47 863 58 927 92 125 17 66 28 998 42 80 5 518 83 122 76 262 12 112 55 652 86 56 84 916 48 885 78 155 91 979 27 187 14 658 7 452 95 921 69 197 50 761 1 12 44 388 19 56 99 473 0 512 4 497 81 44 36 508 52 575 31 469 20 673 66 656 43 655 54 795 62 902 90 568 10 553 87 422 59 348 37 94 65 65 57 32 21 89 25 39 9 102 29 109 2 320 75 563 40 288 45 47 93 453 53 63 32 735 22 222 51 390 8 97 33 623 39 388 11 349 64 799 70 825 73 122 26 123 34 349 35 246 82 203 15 943 49 753 61 156 71 843 79 195 16 701 18 859 63 251 89 335 60 32 56 945 94 172 3 31 74 705 6 249 85 613 41 783 98 713 23 651 13 314 72 103 24 411 80 725 68 203 77 546 88 371 38 758
23 495 85 560 34 273 60 427 2 403 79 820 50 209 46 731 62 828 32 79 83 431 59 333 21 68 53 107 51 244 82 945 98 883 66 972 90 600 72 972 28 198 19 64 93 163 48 397 31 861 69 664 10 388 87 292 3 987 70 598 91 220 27 754 65 567 99 518 13 104 33 596 55 458 17 250 77 426 61 857 22 940 76 733 57 603 73 387 11 912 84 161 88 775 30 90 40 520 15 147 25 300 20 188 1 550 58 764 75 720 63 417 56 57 38 483 78 135 39 498 81 112 6 470 0 262 9 681 71 654 74 688 37 287 47 780 97 890 95 156 89 257 52 779 36 561 45 967 64 875 92 417 35 283 29 412 94 148 68 288 44 703 4 609 96 306 7 421 12 123 16 358 14 190 67 34 54 780 26 518 42 376 49 818 24 478 41 701 5 877 18 47 8 640 80 146 86 297 43 183
17 1000 33 359 83 386 12 685 63 718 80 355 4 555 40 76 23 360 59 632 9 201 11 287 24 2 67 184 90 222 41 947 93 31 52 395 97 495 51 750 58 440 85 59 74 324 28 48 78 568 72 792 18 996 64 663 25 74 62 984 71 99 29 906 65 383 30 822 66 329 26 419 68 304 94 715 8 319 5 367 45 508 77 978 91 257 47 186 43 270 0 949 70 883 53 491 98 359 19 142 49 761 87 823 42 603 56 319 82 119 32 473 13 627 3 571 81 593 21 815 10 6 46 485 88 984 73 368 31 76 7 806 6 282 38 689 37 369 61 181 60 412 14 679 55 978 95 710 48 655 20 70 36 920 54 493 89 301 22 368 92 182 99 291 86 430 96 266 76 240 27 967 1 827 16 328 79 578 75 129 35 62 44 289 2 754 69 415 39 364 34 149 57 555 50 226 84 976 15 650
88 623 37 843 6 966 63 558 2 568 32 743 94 48 64 895 58 979 91 754 69 120 1 830 48 121 66 839 77 971 22 826 65 283 11 102 47 606 62 289 35 290 40 390 76 936 93 98 42 529 82 497 71 652 92 125 19 823 54 567 34 201 81 99 12 429 83 923 74 392 15 778 13 176 73 690 0 105 27 553 26 507 31 713 46 313 17 858 55 892 38 22 53 196 45 325 5 225 98 775 4 716 49 737 79 63 50 487 9 44 51 581 59 511 3 247 57 867 75 77 24 245 96 649 36 456 7 168 90 822 89 743 99 894 84 846 20 94 95 730 30 628 28 711 44 28 23 583 29 332 85 743 52 162 61 483 43 109 10 501 80 364 70 472 97 456 39 395 18 460 67 528 56 36 60 143 41 88 8 221 86 318 72 56 25 169 21 595 16 552 87 853 14 32 78 413 33 812 68 455
81 775 33 84 66 902 24 606 65 26 49 398 74 132 95 177 18 464 84 795 22 850 46 695 10 402 3 555 61 198 90 507 31 478 68 172 39 253 62 909 80 72 43 391 93 784 53 706 72 998 6 361 37 535 26 581 89 367 13 367 88 735 16 559 56 271 34 91 50 523 28 426 64 513 48 748 51 77 47 76 70 410 1 914 41 447 82 335 87 974 11 198 77 747 42 333 78 353 40 895 59 491 12 177 19 308 32 49 60 477 71 640 91 649 67 576 35 727 20 318 21 141 7 915 83 923 96 676 94 746 76 468 25 679 38 831 15 846 8 603 79 308 27 317 4 371 85 226 36 496 5 185 73 236 54 220 86 794 44 534 75 944 45 62 92 330 17 39 9 382 14 135 2 266 30 340 98 214 97 364 63 85 69 354 29 144 0 996 52 75 23 586 55 363 58 354 99 806 57 585
53 131 4 9 34 620 92 207 1 56 16 946 38 593 31 120 93 208 41 296 28 591 67 169 79 576 32 333 9 901 58 501 98 196 94 149 11 618 29 661 88 896 75 296 64 453 17 285 39 378 22 646 62 707 14 603 52 655 3 538 59 987 56 211 46 366 73 857 91 937 12 406 49 437 42 500 57 213 90 537 24 478 54 360 89 831 65 234 96 341 25 695 8 514 37 757 7 929 6 79 78 50 27 380 48 564 15 33 40 475 83 493 50 585 71 212 82 1000 0 77 45 449 51 936 10 308 81 58 30 34 20 942 36 944 35 103 68 205 97 748 2 938 86 768 43 298 80 383 84 94 26 685 63 506 87 553 95 123 99 332 47 105 21 914 5 405 61 935 77 926 18 330 72 523 44 228 85 24 23 500 55 533 76 635 60 39 19 79 66 611 69 554 13 916 70 222 33 420 74 172
39 5 43 311 32 658 51 945 77 393 95 817 46 390 70 959 74 204 19 662 13 310 22 910 93 224 40 984 57 400 37 337 30 913 26 88 83 873 82 375 27 291 88 89 0 622 45 417 42 314 2 971 6 734 31 239 28 414 72 108 18 626 23 244 76 249 47 777 98 946 35 168 86 582 17 938 87 38 68 315 55 815 78 531 99 157 59 190 94 435 61 262 15 718 62 22 81 98 64 118 85 192 92 114 90 383 3 399 10 600 4 300 67 977 80 897 5 439 96 29 41 853 56 683 97 557 1 616 50 60 73 557 16 758 34 712 58 933 11 749 8 919 75 917 65 462 29 275 89 878 24 90 48 956 36 528 7 947 20 354 91 613 14 361 84 926 38 905 71 974 9 986 52 454 25 807 33 766 12 301 54 235 21 31 69 182 44 945 66 673 49 750 60 395 79 383 63 482 53 6
32 730 82 536 81 783 80 570 54 782 84 683 41 635 37 500 22 121 56 507 0 956 71 370 78 45 89 244 96 566 68 432 53 302 11 950 49 597 58 478 90 526 29 618 43 838 34 130 98 996 19 441 33 723 47 297 66 866 83 748 45 434 67 886 79 25 50 862 48 522 59 821 36 99 30 326 95 281 51 505 1 997 40 337 23 164 21 161 42 951 27 532 31 835 92 458 39 313 26 967 62 752 38 350 6 644 52 420 2 404 85 162 97 675 57 231 86 575 75 125 77 404 5 632 24 754 63 620 72 542 25 995 15 130 7 738 44 1000 13 897 69 532 88 453 61 924 9 831 65 551 17 148 16 639 3 628 4 226 12 292 35 309 18 857 46 675 74 410 8 989 10 32 55 521 76 282 20 191 28 767 99 199 64 590 70 150 93 230 60 582 91 211 73 222 94 763 87 878 14 981
66 954 19 687 26 704 63 891 78 266 65 970 94 562 85 469 25 512 15 185 18 504 44 626 27 374 61 424 57 475 77 462 59 317 87 290 75 729 14 520 46 564 47 629 72 314 37 265 5 291 34 267 64 690 6 936 55 763 45 962 62 927 53 435 69 749 86 365 30 833 52 192 91 331 92 684 9 152 83 322 13 743 17 279 0 151 67 871 42 718 20 704 33 692 89 854 7 360 97 829 29 984 41 38 79 214 38 829 56 465 4 745 81 441 73 362 70 505 48 879 49 275 98 12 84 467 24 79 16 732 51 951 68 170 90 505 43 84 10 306 95 862 74 934 3 855 31 17 28 844 54 577 93 634 11 261 22 752 76 135 21 921 82 222 71 650 36 177 8 386 60 26 32 594 99 378 12 353 2 464 80 889 88 388 58 697 35 293 1 166 50 533 40 284 23 144 39 713 96 447
50 23 54 841 89 311 43 318 23 877 38 771 65 403 81 986 15 471 68 355 31 653 40 460 56 117 58 176 84 842 8 205 67 931 20 666 52 760 24 313 22 258 85 616 86 484 21 251 76 145 7 602 60 18 88 786 78 217 61 388 41 936 72 265 64 98 71 475 55 552 90 197 30 109 1 954 17 696 82 383 75 935 99 750 35 959 46 873 26 271 49 456 3 302 44 845 13 573 27 320 33 976 12 169 10 990 39 975 92 232 9 495 59 88 37 877 95 470 63 945 18 982 28 864 16 381 29 537 91 248 93 158 14 492 11 103 73 571 47 362 77 686 98 524 69 888 51 154 45 729 53 154 5 956 36 49 34 560 32 814 96 956 0 249 70 445 97 382 74 330 6 992 62 327 87 133 83 864 4 587 48 91 25 62 94 696 19 880 80 738 2 109 66 461 42 413 79 935 57 312
81 658 75 302 76 715 46 852 5 573 97 187 39 63 87 780 25 632 72 816 21 285 52 541 85 804 58 223 56 36 98 173 44 497 45 592 10 710 86 897 27 671 14 720 35 311 77 557 70 562 51 471 32 140 24 943 7 574 6 811 95 582 82 597 79 663 83 51 11 106 31 972 47 931 13 446 88 222 43 394 18 894 19 513 59 442 15 483 80 641 48 919 90 792 92 128 17 609 23 826 53 761 30 87 78 311 67 336 34 518 0 195 49 169 62 642 26 599 38 771 2 637 8 854 20 164 28 504 94 21 1 36 73 62 36 328 40 180 55 925 91 529 63 265 74 451 60 575 4 697 65 399 9 976 33 517 54 213 42 173 96 771 41 283 64 692 29 410 93 526 50 712 22 971 57 307 84 649 3 404 61 296 71 319 37 976 16 336 99 374 66 768 68 481 12 517 69 893 89 492
98 61 15 357 58 165 17 323 56 931 29 518 61 55 66 795 73 915 51 573 1 224 95 984 68 14 47 87 91 571 16 175 93 199 72 634 57 106 89 329 94 542 90 626 52 17 34 261 54 697 30 535 22 519 83 942 49 71 31 68 13 113 99 644 44 643 23 202 4 485 25 710 40 305 41 579 8 608 77 629 80 968 92 43 76 204 46 363 18 628 64 777 78 506 28 234 26 807 62 179 69 279 43 586 84 523 63 511 27 502 6 706 55 414 65 582 11 603 14 808 2 563 35 306 60 47 5 619 32 209 7 793 86 5 24 197 53 738 0 898 10 287 42 599 75 146 85 988 3 174 36 252 38 274 87 709 70 404 88 631 48 784 19 456 45 495 21 681 39 597 37 888 81 237 33 818 59 362 96 601 9 559 82 609 79 272 67 310 12 731 50 559 97 403 74 948 71 858 20 357
30 162 63 534 22 34 87 389 97 141 77 778 57 985 25 286 39 627 15 760 49 7 21 186 16 912 1 771 96 462 23 786 67 151 68 352 17 737 34 665 60 914 62 331 93 958 6 277 83 411 84 346 24 537 64 698 66 229 98 337 3 79 14 424 29 332 50 859 73 540 78 453 0 806 75 522 52 905 91 158 80 492 53 14 38 381 74 246 28 321 37 361 92 95 56 185 79 422 82 348 51 509 12 506 7 64 90 626 89 525 44 497 8 127 94 930 35 693 54 480 2 659 58 898 42 960 26 740 41 797 13 6 5 888 40 625 43 223 59 696 31 971 55 119 72 569 32 402 46 44 27 80 19 985 71 599 4 646 95 883 18 118 10 343 65 231 85 899 48 793 11 25 45 239 33 288 88 337 47 491 86 115 76 927 69 154 70 125 36 178 61 405 81 993 9 987 20 772 99 159
69 454 34 865 70 786 67 637 47 517 98 625 35 190 81 268 63 251 17 223 20 520 26 595 80 563 5 982 88 57 2 350 46 162 78 556 87 128 6 654 27 357 60 832 28 543 55 321 25 84 12 108 29 97 23 45 59 179 42 645 32 362 22 824 48 685 3 679 61 979 24 436 74 142 77 726 31 608 41 142 40 731 86 183 84 880 99 509 36 592 79 589 50 209 73 383 18 278 76 911 8 893 43 823 93 158 97 742 89 341 0 507 44 127 66 925 51 440 53 802 16 520 30 265 21 55 95 731 68 874 96 320 92 697 49 856 54 221 56 598 9 110 64 394 82 478 10 554 39 538 58 894 91 617 38 871 71 985 85 860 15 889 45 550 7 257 75 664 57 705 62 329 19 192 1 153 37 502 65 306 83 787 11 479 13 819 33 842 52 519 94 915 14 160 72 438 4 96 90 78
64 649 34 548 11 364 73 507 6 270 46 827 78 523 5 360 68 556 15 384 76 998 36 55 89 15 53 941 28 353 49 804 29 690 60 444 84 222 16 567 10 181 40 833 83 494 41 561 32 810 66 309 56 207 92 995 22 996 87 23 94 125 85 185 31 564 55 277 91 230 50 358 21 729 99 168 7 95 52 977 14 811 42 509 88 836 13 533 54 388 12 800 3 112 23 111 80 996 17 315 39 897 69 888 20 240 77 932 72 86 9 99 4 926 26 533 37 745 30 608 19 584 44 61 0 227 33 630 1 74 18 788 35 680 57 807 90 890 79 91 8 32 61 389 82 771 45 986 96 999 74 58 67 397 97 395 47 338 59 230 51 380 24 83 25 766 43 834 70 996 38 177 93 775 27 649 75 102 63 511 58 161 86 142 71 146 2 998 81 991 65 887 95 289 62 894 48 462 98 49
70 717 83 170 0 76 98 190 81 175 66 626 25 323 3 314 46 724 88 794 20 28 8 531 43 470 42 600 21 33 94 759 16 523 72 203 78 340 32 951 53 932 73 94 9 509 69 416 51 140 38 412 1 844 90 218 31 339 39 470 64 275 24 554 55 22 79 288 62 879 2 146 5 476 7 993 48 211 71 425 80 255 76 9 35 777 49 69 92 333 58 669 50 446 30 627 59 147 14 982 33 897 27 897 45 973 40 447 67 672 13 148 34 148 41 661 37 326 56 267 96 348 52 841 22 117 89 868 36 265 6 849 97 516 26 476 4 886 93 373 61 5 19 506 15 913 63 660 12 30 10 405 82 958 75 607 23 545 28 60 54 943 99 141 29 379 68 132 91 117 18 854 17 405 44 172 95 229 57 91 84 890 74 468 87 946 77 914 47 190 11 548 86 466 60 72 65 863 85 337
34 416 8 535 77 380 26 34 88 118 83 15 39 878 17 577 16 709 68 945 24 518 43 468 4 43 48 862 28 141 18 867 87 815 96 494 20 26 51 101 69 347 84 644 50 924 0 835 33 647 47 910 71 100 72 774 97 702 64 539 10 181 65 500 56 383 49 965 99 955 79 765 66 994 70 311 6 237 45 988 58 749 44 344 37 657 2 977 67 547 61 60 59 691 53 755 62 16 40 219 95 329 27 922 9 291 41 363 74 414 14 419 38 543 54 321 82 497 73 381 31 304 55 877 91 505 42 745 15 183 19 123 23 751 1 766 3 970 12 798 32 928 36 306 5 979 11 759 21 126 57 540 93 347 29 851 7 250 60 678 86 595 35 762 90 456 78 201 30 583 46 772 76 134 25 632 75 231 89 982 92 362 22 415 63 756 13 346 80 600 98 860 85 771 81 757 52 501 94 947
10 240 82 257 72 539 11 71 71 939 18 467 34 737 46 740 27 968 52 7 5 909 84 122 81 925 41 71 79 985 48 220 75 189 58 50 21 408 65 359 87 267 73 617 53 443 25 22 12 478 37 622 30 181 91 18 47 360 55 421 56 47 99 102 16 978 23 108 42 192 59 656 35 96 38 287 77 685 80 124 67 444 8 172 61 497 29 235 83 810 93 597 43 329 64 264 31 799 36 707 68 751 78 219 54 455 9 792 4 624 45 703 62 122 7 421 50 180 44 446 51 466 1 994 86 770 33 108 92 755 85 228 24 581 26 992 57 471 94 720 17 183 32 575 40 37 28 238 0 337 63 579 15 965 22 952 20 4 76 545 98 267 3 530 89 151 49 920 6 718 70 684 66 453 88 549 2 644 74 619 96 338 14 308 90 284 60 278 97 282 69 985 19 247 13 603 95 182 39 708
91 923 86 281 14 460 6 882 76 630 17 241 42 601 32 584 36 236 27 574 96 198 41 83 83 28 45 571 65 573 13 523 22 397 26 739 81 950 75 358 24 593 58 620 33 650 49 176 84 771 54 717 98 907 7 936 30 858 94 158 8 862 60 622 95 906 40 639 57 766 82 737 90 203 77 137 16 670 11 565 63 576 15 992 46 571 61 417 69 911 55 98 85 284 67 383 2 776 50 321 19 279 80 508 35 227 20 516 89 569 70 879 52 826 10 204 28 25 93 598 74 201 9 474 97 81 48 892 21 286 78 822 39 234 71 823 38 456 12 266 0 324 92 966 5 184 31 524 43 703 62 920 87 934 4 947 18 168 99 656 29 202 53 537 66 939 56 772 64 392 72 551 88 170 73 420 59 703 51 694 1 847 68 927 3 510 37 393 34 188 44 89 79 43 23 56 47 92 25 986
80 802 7 400 84 405 49 472 82 110 17 974 4 365 10 996 54 15 79 898 51 270 83 594 97 512 91 944 78 528 27 114 95 739 34 617 45 185 15 387 40 220 1 696 30 635 68 463 5 271 6 161 9 842 66 58 71 222 87 388 12 600 75 356 57 99 29 775 32 855 33 758 0 543 11 825 98 147 63 641 28 324 2 971 64 266 3 938 38 973 43 545 92 480 13 25 61 480 16 758 77 483 44 673 20 741 62 846 58 304 48 234 86 407 26 36 8 56 81 58 99 867 36 332 94 418 23 394 88 761 19 243 96 974 25 692 24 982 52 730 46 307 39 723 22 483 93 762 59 350 37 802 55 718 74 137 50 457 89 191 56 716 70 410 41 171 85 201 60 15 72 539 31 49 18 331 90 105 76 920 35 785 21 205 42 158 67 493 73 510 47 184 69 471 14 280 65 293 53 583
31 208 14 429 78 579 71 29 97 407 15 979 37 633 69 481 35 991 99 187 55 525 95 870 48 417 22 593 36 798 41 95 23 422 9 4 24 363 49 128 57 804 11 383 39 473 81 919 74 290 77 386 54 832 72 697 12 697 96 706 47 384 21 945 7 905 32 92 52 437 64 36 40 469 73 906 1 828 25 104 61 700 76 764 68 153 3 555 51 509 8 304 82 935 84 207 44 142 38 836 66 603 93 811 42 25 87 247 56 165 33 837 59 684 45 463 16 91 34 131 98 523 27 798 43 444 29 432 10 836 90 30 13 542 4 444 75 183 79 363 50 405 20 797 53 376 19 112 91 961 86 569 63 490 5 577 83 986 80 310 17 674 92 807 94 59 67 968 88 621 65 507 89 976 60 489 26 215 58 346 85 757 62 984 0 385 18 686 70 828 2 40 6 862 28 997 46 130 30 488
47 394 43 650 74 143 94 691 22 680 28 402 0 209 37 14 27 750 63 385 9 492 39 367 83 631 40 307 13 176 48 733 92 165 45 622 67 950 26 818 3 904 31 308 19 376 30 860 23 776 49 575 68 885 60 715 66 915 16 629 99 629 62 910 70 987 87 339 41 679 86 206 78 479 97 190 54 453 56 116 72 348 61 444 57 472 52 230 34 528 5 641 10 30 46 84 71 444 21 398 33 516 84 433 77 275 88 867 32 201 91 701 53 91 64 765 6 146 38 543 69 462 73 371 35 691 95 48 36 669 42 994 12 40 85 475 58 714 89 569 14 897 59 632 80 913 82 39 90 987 96 232 2 555 18 384 81 545 76 250 75 702 17 870 4 270 55 844 24 44 65 379 7 829 50 934 15 797 44 85 20 943 8 88 11 636 29 875 51 464 79 59 93 244 98 684 25 775 1 861
6 781 65 151 29 304 94 894 25 63 36 628 31 904 50 271 86 633 82 57 69 972 55 675 19 855 96 489 85 7 7 838 43 606 49 496 33 382 27 690 30 508 46 73 17 905 3 608 70 441 44 64 80 264 74 739 38 884 92 699 60 111 32 624 58 220 76 395 22 440 24 258 68 4 95 712 73 939 28 730 42 521 59 387 63 461 81 435 89 171 71 669 10 955 51 531 84 613 1 356 98 713 20 590 11 611 62 335 45 467 34 85 67 736 54 446 9 22 13 931 66 185 61 28 77 596 4 88 93 50 21 289 72 67 88 959 87 938 83 184 18 33 37 650 39 789 57 535 35 887 47 869 26 502 2 917 78 734 75 408 48 703 79 214 12 906 53 366 56 567 90 937 64 153 99 114 8 486 23 202 15 784 16 249 0 112 91 852 14 899 52 898 5 523 40 614 97 127 41 258
69 303 98 822 86 462 74 565 55 490 58 796 11 125 20 902 49 165 62 37 51 517 93 8 7 550 48 88 56 93 65 389 80 946 89 332 57 448 38 19 28 599 10 168 87 736 95 151 1 835 12 661 96 71 78 185 52 117 24 798 45 526 35 695 97 230 44 744 61 396 34 534 99 283 64 676 26 532 37 42 91 370 18 513 84 676 31 215 36 487 88 38 17 165 2 760 71 602 14 269 9 212 22 725 79 270 53 299 5 420 6 266 85 760 29 420 54 453 30 361 15 754 16 764 25 461 43 930 0 771 50 992 13 625 3 769 39 149 66 491 21 625 92 773 75 531 68 717 77 574 83 177 42 501 94 693 90 264 46 468 4 577 40 223 19 856 76 899 41 272 60 976 70 102 72 549 67 498 59 110 33 40 27 287 8 807 63 837 73 536 47 806 32 651 82 972 23 129 81 698
62 308 68 246 76 558 29 755 45 19 1 949 18 847 64 715 85 981 14 224 93 696 89 642 77 981 33 637 72 600 41 209 36 448 73 434 65 755 44 854 66 213 83 829 49 604 15 302 98 271 37 412 47 339 16 649 99 128 38 783 81 687 58 278 6 147 84 17 87 456 4 879 82 894 12 189 61 531 90 896 53 195 39 636 7 395 88 1 69 585 94 221 48 840 91 443 34 396 25 150 96 255 78 167 80 325 21 711 23 518 50 338 95 239 11 446 30 186 31 205 0 856 26 340 63 415 35 320 52 768 56 439 46 243 22 894 42 569 55 553 40 327 70 676 5 90 32 501 17 99 86 732 13 50 24 585 79 61 20 910 71 166 27 239 59 294 92 613 67 751 57 854 54 217 97 655 28 787 51 62 74 489 43 806 3 326 75 809 9 446 10 13 8 292 2 884 19 27 60 660
22 382 73 237 26 303 45 244 78 847 41 6 90 726 5 694 63 690 72 279 61 339 6 477 18 338 52 162 96 700 91 700 32 573 69 368 62 58 70 434 36 694 95 33 84 52 33 474 50 70 17 409 67 831 44 751 85 870 1 797 40 988 56 789 28 523 16 629 4 198 93 722 27 214 25 452 87 870 51 644 49 279 30 234 64 261 35 356 76 229 14 498 55 877 75 936 11 13 20 375 81 124 15 862 42 157 66 266 58 62 37 251 98 452 47 887 59 647 60 572 82 720 80 662 99 650 68 324 57 210 21 669 71 112 74 637 0 354 65 706 23 384 8 306 88 275 54 253 48 159 3 824 29 3 46 28 39 5 53 324 31 290 7 297 24 540 38 319 79 572 89 166 94 237 34 879 43 156 92 425 10 672 9 79 97 406 12 946 13 584 19 879 83 577 2 97 77 386 86 86


==> anc/Large-TA benchmark/tai_j1000_m100_9.data <==
1000 100
50 179 5 708 73 874 68 320 42 585 99 675 20 680 71 610 53 494 28 271 51 793 17 268 30 259 90 169 3 317 27 563 34 117 84 549 67 656 48 902 62 745 56 504 54 64 37 769 45 355 88 40 80 999 11 879 95 706 25 351 94 705 33 523 23 976 2 122 91 695 12 403 35 269 8 396 40 337 66 922 4 635 58 90 26 635 83 537 65 389 81 875 72 78 24 953 22 752 57 70 70 847 44 263 47 851 60 944 77 45 59 492 97 731 82 432 7 756 74 680 49 615 9 849 79 310 14 819 98 107 63 372 93 73 96 879 41 56 36 871 76 884 55 637 64 183 18 309 16 627 0 123 29 982 39 275 10 786 32 151 89 588 13 197 86 397 92 283 43 462 15 891 21 518 6 101 31 524 52 587 19 40 61 705 87 277 38 924 85 760 69 765 78 551 75 228 46 652 1 425
7 756 49 63 75 340 28 225 95 726 4 468 54 668 97 624 30 450 81 37 26 3 40 434 24 674 66 84 16 814 57 399 12 557 15 877 27 78 37 71 6 273 50 468 56 656 52 694 65 25 76 435 51 147 72 998 59 305 29 591 62 836 44 563 69 950 87 312 63 925 58 975 92 115 82 59 25 516 84 835 2 909 33 726 42 359 61 502 1 840 21 928 39 734 86 277 31 883 34 930 93 985 19 639 79 935 23 990 99 656 80 788 78 269 68 146 41 449 14 626 10 773 85 537 9 532 67 347 70 682 77 127 36 707 5 870 90 642 74 78 60 965 47 136 43 412 73 282 32 610 0 447 98 546 91 397 20 648 71 435 3 374 8 351 22 979 48 353 64 705 94 726 89 236 35 158 88 542 83 702 38 32 13 884 46 878 18 190 17 673 11 444 45 660 55 95 96 42 53 392
50 152 61 681 82 804 97 523 2 785 88 995 46 190 27 432 23 299 35 983 43 433 64 556 98 641 34 264 28 689 96 305 11 412 15 496 48 71 53 719 95 1 20 195 45 299 36 513 86 720 42 410 92 39 73 714 60 488 30 428 47 463 57 106 31 97 80 824 44 749 74 337 63 18 70 247 12 841 39 878 81 528 67 673 77 517 58 196 38 288 4 783 14 678 93 754 51 507 1 41 83 734 19 509 0 624 85 147 16 391 75 453 40 360 84 80 68 210 10 801 22 939 65 147 76 414 66 831 32 288 79 118 8 92 90 636 37 785 99 906 55 14 91 228 5 324 9 473 54 184 49 527 78 766 33 35 87 158 52 65 6 627 59 523 25 13 18 99 94 641 3 925 56 167 21 75 41 906 26 974 7 934 24 605 29 311 69 80 71 785 89 228 62 241 72 745 17 388 13 570
89 763 7 543 56 649 20 647 55 220 54 426 86 757 72 537 95 881 68 117 91 158 57 809 53 823 32 819 88 440 87 734 1 590 35 258 98 935 17 272 73 913 81 975 70 974 28 11 79 241 49 446 84 542 13 149 15 809 11 507 60 266 51 446 38 661 5 738 0 847 6 819 59 188 16 23 64 457 41 31 78 764 43 51 31 817 52 127 2 348 71 876 90 651 46 728 47 20 65 256 4 707 69 840 66 793 80 766 99 855 82 269 63 486 25 665 37 256 21 413 34 756 92 889 62 698 14 740 97 273 24 832 36 795 3 860 77 743 94 342 19 304 26 732 44 571 39 673 22 155 30 239 9 350 40 732 50 81 8 663 10 8 96 771 61 720 74 774 75 240 27 824 76 493 93 921 42 504 33 509 67 619 18 578 12 325 45 735 85 616 23 808 58 797 29 244 48 945 83 445
60 313 81 801 86 934 58 539 14 114 89 970 15 896 61 524 0 952 91 374 17 199 12 654 80 125 87 5 9 368 82 639 84 655 98 42 21 596 97 258 55 373 78 719 56 628 92 237 38 513 35 210 32 287 94 294 22 627 42 242 2 558 95 698 79 783 65 949 77 223 46 890 29 509 34 906 18 117 75 627 6 62 27 725 5 537 59 360 74 174 76 781 19 58 51 366 11 957 88 598 39 319 30 620 28 903 26 147 48 741 44 285 43 107 1 212 41 333 69 779 64 121 13 687 31 676 23 593 16 244 93 278 85 950 53 621 33 112 40 37 3 965 24 424 54 973 66 831 63 35 96 779 49 25 70 36 99 575 67 777 52 267 50 649 20 803 68 939 71 331 90 348 37 900 25 388 83 192 72 370 7 740 47 233 62 674 57 222 45 826 73 108 4 206 8 360 10 200 36 822
49 583 85 376 67 244 24 958 82 577 88 990 27 464 97 67 81 616 45 584 13 157 61 529 10 744 54 191 80 76 57 172 55 862 96 478 36 741 52 902 21 883 50 951 53 392 18 254 40 633 0 388 98 601 90 552 56 190 62 607 22 337 71 18 39 254 64 991 77 903 28 650 92 909 58 967 48 533 11 146 46 545 32 269 8 711 4 981 78 293 34 164 15 726 35 865 72 131 83 638 91 203 69 65 29 769 30 1 25 487 60 269 95 716 12 828 94 519 7 808 5 682 73 167 20 13 2 982 44 257 31 741 74 625 14 416 87 293 79 743 17 534 63 702 68 455 38 261 33 505 1 343 19 425 93 843 76 237 42 672 43 989 51 39 26 634 9 671 6 469 89 931 75 347 16 58 41 902 23 531 84 166 70 169 3 222 59 388 99 455 47 349 86 900 65 326 66 902 37 411
54 942 38 224 48 895 30 657 46 373 66 7 22 720 70 44 36 694 39 530 71 796 69 404 1 42 20 45 94 750 75 516 80 308 55 448 12 58 27 953 41 706 8 404 72 205 40 855 42 365 85 657 37 140 17 155 23 691 58 247 96 634 45 96 97 748 90 319 56 828 64 633 0 377 7 932 86 926 93 872 6 56 53 412 67 528 49 513 83 852 15 501 52 923 61 846 5 978 79 294 78 270 87 407 44 710 74 883 26 373 91 877 68 756 76 924 89 153 3 596 34 74 4 779 14 378 59 403 77 106 31 24 25 216 51 537 11 846 29 474 60 913 95 246 84 452 18 428 28 141 57 283 98 17 21 282 82 198 16 855 32 978 2 199 19 587 35 70 81 813 65 637 43 404 24 832 47 694 50 887 13 55 92 876 88 701 73 86 62 361 9 39 63 413 99 590 33 192 10 653
31 232 81 685 3 253 29 107 98 182 74 664 83 535 4 94 0 444 96 785 11 170 88 555 67 920 57 120 34 423 46 172 72 971 2 133 93 533 95 332 8 56 40 872 77 973 1 927 9 121 63 661 66 795 20 305 75 1000 41 231 90 896 16 938 49 643 43 912 56 101 27 578 25 49 14 738 28 346 30 695 53 17 71 581 26 484 47 823 97 257 19 638 61 132 94 180 85 732 7 824 55 620 99 124 13 653 64 369 18 717 21 994 69 112 17 827 37 773 60 117 86 336 87 70 58 924 68 978 6 771 12 543 32 853 50 824 51 577 84 727 79 41 5 432 92 483 39 363 10 470 62 439 22 409 89 923 54 679 65 874 73 12 59 432 70 166 45 205 48 58 33 911 78 293 80 128 44 567 76 869 15 993 91 62 42 424 35 590 82 367 24 811 36 339 52 287 23 921 38 289
9 11 67 379 56 545 1 367 29 360 65 461 23 942 42 847 73 539 15 876 26 60 13 594 24 79 74 100 80 934 21 451 89 346 93 670 7 630 77 269 25 835 38 350 3 21 99 721 31 765 40 261 20 895 51 695 50 9 53 163 71 69 46 113 11 259 0 562 22 286 79 639 97 355 34 898 17 607 2 90 49 564 58 236 30 719 81 769 78 313 96 854 84 584 37 57 54 586 88 626 55 647 52 941 60 606 10 395 4 893 35 554 36 515 61 893 43 846 83 748 47 280 63 623 32 38 6 227 95 268 98 8 44 899 90 196 27 936 12 59 18 974 70 101 76 807 39 865 45 835 41 745 64 286 14 770 91 96 19 204 62 725 82 927 85 515 86 348 28 805 5 583 92 435 57 348 59 852 8 587 16 704 69 886 72 964 75 792 94 335 33 403 87 587 66 233 48 710 68 298
65 587 9 911 35 6 58 348 22 296 99 182 63 326 83 960 78 858 80 516 71 907 46 8 23 112 21 1 26 157 11 566 77 837 72 158 59 349 12 52 81 255 28 4 18 771 50 327 86 657 41 185 79 413 1 263 68 467 93 569 91 625 5 734 39 560 95 127 48 507 98 962 25 61 43 351 88 234 14 873 97 353 73 825 52 300 32 160 85 695 13 268 38 594 74 952 37 128 47 21 3 591 45 757 24 918 30 162 70 393 51 300 34 428 40 87 62 730 4 65 90 745 64 852 17 865 49 290 57 611 54 761 19 241 56 324 31 951 89 343 16 595 33 368 10 47 92 165 96 583 20 265 66 741 27 67 6 510 61 180 67 924 84 751 2 627 36 68 0 141 53 498 76 32 29 122 75 855 8 925 55 316 87 166 82 264 42 925 60 234 7 756 69 472 15 184 44 557 94 789
79 525 42 971 25 63 67 385 27 32 19 691 83 801 38 990 37 422 65 556 53 93 30 616 5 835 13 48 22 887 14 269 24 217 40 703 20 362 58 659 26 879 61 488 51 214 96 313 52 781 28 674 88 335 80 823 55 67 17 673 32 690 97 283 18 152 9 744 1 224 59 664 66 688 39 471 10 765 50 84 23 439 78 689 29 26 44 959 90 403 36 685 81 486 43 580 46 166 89 215 45 99 8 581 34 408 60 195 74 373 56 495 93 411 6 941 47 741 69 167 68 872 64 343 4 684 49 495 35 191 11 928 48 35 15 18 73 51 86 918 72 567 2 799 91 452 76 880 0 938 7 109 3 22 82 874 75 444 54 860 94 439 92 317 21 553 33 395 71 734 85 914 70 476 87 36 77 855 12 331 62 289 99 136 57 147 16 599 41 103 84 376 31 972 95 904 98 836 63 417
30 621 14 83 40 467 6 531 17 256 51 627 80 761 82 126 5 274 74 961 18 830 66 458 56 361 92 428 95 558 10 810 90 61 72 74 69 159 97 299 22 164 76 472 71 436 75 94 8 832 31 932 28 432 36 560 15 555 64 612 2 479 55 259 89 419 43 162 58 966 21 515 91 304 60 823 93 139 3 999 73 265 52 673 46 799 81 985 34 943 94 290 24 959 41 884 37 82 12 374 78 578 35 473 25 399 23 641 49 53 96 62 27 907 20 122 86 82 13 404 85 657 7 696 70 743 39 795 59 183 32 104 48 659 33 92 67 727 77 792 63 395 1 154 87 689 99 547 83 507 19 814 57 494 11 457 68 120 16 966 42 719 0 498 9 306 44 130 62 308 84 88 38 911 88 675 54 64 61 198 53 145 29 831 45 337 79 96 4 626 26 741 50 174 65 592 47 646 98 137
56 410 91 538 11 15 13 189 40 637 39 405 46 974 6 741 27 81 36 751 19 277 15 13 17 569 69 75 76 281 14 809 75 654 80 954 77 957 65 904 37 251 96 443 83 234 3 726 23 216 62 224 90 450 92 645 81 765 16 375 26 4 85 784 22 860 21 545 43 865 54 227 71 552 73 770 49 949 72 610 20 901 12 718 34 385 28 284 24 269 52 173 64 686 30 675 4 977 99 474 84 652 57 211 45 713 2 814 58 640 5 901 25 338 95 643 48 500 88 544 79 222 35 856 50 400 66 474 44 778 74 729 68 694 51 312 38 56 0 727 1 707 7 568 55 261 42 643 93 233 10 183 9 445 86 914 61 978 87 844 18 242 41 662 33 376 82 176 63 716 60 106 8 359 89 496 31 730 78 799 59 939 97 672 70 398 94 663 98 774 32 126 47 719 29 477 53 369 67 320
64 144 60 919 71 36 79 171 87 654 63 922 93 273 95 178 9 950 88 817 40 43 12 247 54 917 57 689 52 900 91 897 89 129 11 587 75 899 47 490 83 445 62 671 6 141 38 707 67 554 53 201 58 458 21 102 35 568 86 659 82 928 8 200 48 668 66 391 56 693 30 289 5 795 41 447 20 13 84 105 85 29 0 707 3 372 98 353 28 237 4 854 65 693 61 243 43 869 39 510 29 897 51 743 69 758 45 998 37 4 24 580 99 788 49 585 1 361 80 831 70 992 33 773 73 885 55 194 97 896 81 514 68 913 36 628 18 161 10 486 44 17 78 201 90 820 72 198 23 185 16 182 19 774 92 91 17 768 26 739 59 602 22 254 15 516 76 349 74 849 13 377 94 93 50 7 27 554 46 620 77 998 2 220 7 820 31 905 42 301 32 340 25 128 96 925 14 636 34 233
74 139 54 35 21 520 39 924 73 337 72 206 53 295 17 177 46 910 77 754 15 230 90 244 34 381 35 112 76 824 98 790 26 420 8 868 30 299 66 888 91 774 38 861 31 477 19 954 40 288 75 521 96 644 62 593 92 80 22 378 12 434 18 899 0 622 41 665 9 63 61 920 57 534 56 317 69 609 23 559 16 126 33 360 67 918 45 162 85 715 83 71 65 266 43 359 82 880 13 940 97 28 78 643 70 454 6 201 63 794 36 661 89 911 95 186 68 278 3 525 55 395 51 912 25 560 94 855 14 566 10 30 87 330 84 248 4 561 58 210 27 675 42 163 20 213 37 553 24 379 88 313 49 494 29 463 81 37 5 563 32 36 2 107 11 962 7 845 79 836 52 59 48 322 86 296 50 285 71 360 1 878 28 412 44 575 47 88 59 993 80 361 93 46 64 84 99 245 60 752
68 341 30 558 54 865 88 75 2 412 13 665 17 456 86 757 24 732 23 613 14 317 78 71 3 857 46 965 39 650 93 896 97 758 55 39 75 608 4 641 81 103 44 55 96 937 26 538 73 903 61 144 72 201 41 276 28 874 12 913 85 907 98 332 47 333 91 999 58 656 33 729 34 466 66 916 7 650 11 562 63 319 40 236 79 422 92 719 69 622 77 384 49 728 35 714 56 87 95 138 21 777 83 897 20 505 80 99 37 307 51 132 67 623 43 220 94 309 42 253 89 471 84 399 60 153 57 17 70 335 22 993 8 195 6 937 27 25 10 798 71 893 15 653 99 245 50 953 0 685 52 870 64 44 25 511 48 792 90 990 65 874 1 471 9 127 29 111 53 534 19 88 87 144 45 276 76 524 59 375 36 384 82 136 32 889 18 371 74 307 38 697 5 270 16 326 31 150 62 32
66 661 21 747 20 44 94 896 17 128 49 87 88 605 2 137 62 466 12 110 75 77 61 272 7 893 97 554 53 392 58 149 55 986 90 2 25 875 32 752 0 416 92 917 86 318 35 280 54 331 39 297 80 485 11 482 13 333 45 469 76 478 87 210 37 67 95 519 27 157 8 497 71 326 33 42 70 970 67 748 46 922 78 8 84 492 99 516 85 67 1 456 91 303 34 687 36 179 38 509 16 809 63 203 50 912 59 50 29 883 43 602 19 402 96 933 72 811 64 839 28 762 6 671 98 542 89 307 15 974 4 869 31 162 93 459 68 482 81 559 48 305 51 978 23 800 52 875 69 585 30 511 79 400 22 389 3 297 82 467 65 178 18 228 26 62 40 641 5 376 14 76 47 436 60 786 42 385 24 987 9 296 57 764 77 248 83 978 74 154 10 942 56 27 44 219 41 624 73 2
57 759 80 250 27 581 58 584 78 665 40 457 66 976 38 123 83 855 82 339 46 585 59 11 91 69 81 501 7 182 96 54 97 596 71 132 44 740 12 755 70 789 52 31 9 985 8 205 74 811 26 410 35 598 88 152 63 134 23 211 22 858 0 867 28 635 56 13 3 258 16 946 41 737 51 391 47 133 10 14 93 678 42 273 34 123 32 635 37 792 17 538 73 981 76 519 53 280 36 976 43 735 86 474 67 201 19 429 89 114 72 934 64 487 48 626 84 183 25 276 29 954 94 91 33 470 65 400 21 257 61 622 20 348 98 803 95 651 39 585 6 851 55 523 60 200 77 1000 85 131 99 313 87 494 14 656 24 638 75 470 68 793 31 411 62 186 50 715 54 834 5 216 2 719 13 196 4 416 15 246 92 56 90 95 79 571 30 661 1 126 49 295 11 900 18 761 69 344 45 520
70 227 1 467 56 431 14 782 8 665 58 638 91 30 22 247 23 220 49 667 36 30 99 665 52 657 80 994 53 919 50 577 81 435 26 590 43 75 41 97 77 449 39 171 90 789 57 109 69 6 31 614 64 415 60 811 37 570 15 657 27 225 24 476 63 758 74 457 11 557 30 947 55 725 33 846 75 758 82 953 83 518 6 519 46 849 97 59 34 133 92 448 4 188 19 849 48 409 16 401 2 292 94 315 28 752 7 148 95 115 66 122 29 911 42 834 71 869 13 480 72 582 9 226 25 35 88 397 78 472 79 7 18 169 68 543 86 600 51 821 47 514 59 869 87 567 5 96 20 355 38 24 93 82 65 761 10 381 61 526 21 319 85 559 40 860 17 469 0 864 89 821 54 4 32 729 12 105 62 197 44 252 67 874 84 940 98 625 96 778 3 749 35 292 76 161 45 854 73 36
45 670 52 494 12 387 57 405 35 227 82 450 40 48 32 724 11 194 79 770 18 852 75 838 55 530 96 842 99 584 3 235 64 685 74 11 37 86 28 294 77 241 29 699 76 71 68 981 98 48 13 145 90 347 42 488 38 999 34 331 56 657 51 288 66 675 61 894 8 903 50 421 84 831 31 9 54 83 78 699 69 458 26 351 24 703 87 114 43 470 49 215 71 299 10 537 83 51 9 953 95 293 36 887 93 362 1 192 39 115 91 997 19 566 72 574 65 305 14 819 7 868 46 648 41 278 62 62 21 699 33 472 73 513 92 610 0 966 25 753 48 609 97 442 53 399 15 930 89 786 63 297 81 622 80 554 86 83 85 180 30 119 20 772 6 67 47 758 59 537 88 223 94 988 60 599 17 602 70 549 44 465 5 946 67 8 22 182 27 41 23 114 4 706 16 184 58 989 2 704
58 469 54 885 89 254 23 827 71 83 60 610 51 191 98 989 52 254 83 927 69 194 97 262 12 323 13 671 43 454 61 24 78 849 33 62 25 190 75 54 14 992 20 130 63 909 1 601 94 102 8 431 45 622 4 48 7 972 86 187 56 128 19 611 31 760 6 955 41 957 22 60 42 76 68 472 40 28 93 963 70 579 81 234 36 157 32 869 30 980 0 191 2 170 80 944 24 647 35 63 99 141 3 926 38 676 10 255 9 867 11 691 66 867 26 577 76 232 57 44 28 309 29 284 55 349 59 710 88 514 15 229 16 532 67 248 34 100 87 522 90 492 84 583 65 777 73 751 85 687 96 708 79 646 53 111 17 129 62 459 72 854 91 168 64 804 44 563 77 754 27 371 50 734 39 413 18 730 95 62 47 748 46 115 48 186 92 400 5 960 49 262 82 72 37 817 21 861 74 11
89 889 30 331 52 595 78 604 5 619 79 385 0 942 65 319 93 397 86 843 71 257 24 101 94 947 56 795 22 736 44 585 73 286 43 207 80 131 75 146 3 280 90 395 13 590 19 823 34 341 97 98 28 853 51 974 83 141 8 393 4 365 6 906 37 445 63 720 53 710 96 135 70 662 92 190 29 316 62 122 38 701 1 824 33 637 35 145 11 233 32 517 64 253 84 508 10 180 87 753 67 573 42 871 58 472 95 356 25 954 82 478 74 3 59 719 18 681 45 388 55 701 2 82 91 568 72 935 21 662 46 220 20 528 47 971 66 869 50 120 40 382 16 609 81 915 14 969 39 705 57 916 41 853 69 130 98 78 36 201 48 232 76 196 9 176 77 296 27 15 15 645 31 35 99 787 26 248 23 969 88 815 17 658 61 318 68 776 12 169 7 640 54 127 49 908 85 205 60 93
25 916 62 925 65 856 50 41 28 369 61 202 76 490 4 682 8 379 23 966 12 833 22 994 57 622 81 461 37 568 38 465 0 865 21 234 66 366 72 914 10 737 20 543 69 915 89 676 67 129 35 719 71 630 18 455 98 339 43 91 60 257 5 185 26 633 75 111 70 406 64 917 7 84 9 104 84 75 33 870 30 894 79 269 82 224 68 869 55 491 48 791 78 889 87 357 19 841 49 287 6 495 36 367 74 688 85 666 17 562 90 775 16 12 27 179 93 609 42 58 83 232 94 69 40 417 14 370 63 301 24 803 2 547 44 192 99 425 32 391 92 872 39 597 56 506 46 851 51 728 59 645 91 25 41 911 45 648 88 505 80 59 13 471 86 18 31 935 58 250 3 88 15 918 47 63 73 123 96 440 54 455 34 332 53 337 77 511 1 592 11 918 95 567 29 917 97 381 52 808
24 970 49 402 22 525 79 91 85 452 2 940 96 565 70 246 18 997 90 64 77 313 26 600 46 132 58 912 42 251 55 732 56 108 39 517 19 221 73 455 65 202 14 121 72 307 99 970 67 906 8 548 59 602 50 862 95 201 52 689 75 62 25 480 93 92 38 533 0 863 3 75 41 392 13 11 78 218 83 325 76 683 28 222 89 814 40 583 69 832 11 180 44 125 43 132 66 704 7 508 32 115 35 693 64 963 1 116 71 11 63 230 12 327 34 841 10 500 16 545 60 63 27 763 48 762 30 693 53 396 94 620 36 425 15 530 21 17 29 222 37 901 87 252 33 992 88 46 20 677 57 498 61 634 81 449 74 557 68 690 6 780 54 329 23 123 45 642 82 253 5 723 4 361 47 261 98 11 92 489 31 129 86 529 91 926 84 927 51 311 80 361 9 212 97 860 17 151 62 876
68 836 73 599 47 504 36 121 7 46 95 195 34 929 38 700 16 207 87 921 70 687 6 770 63 746 88 681 51 656 82 533 86 578 89 532 40 850 69 468 37 708 45 192 76 213 8 267 26 249 90 281 9 487 48 938 46 442 77 793 83 646 64 292 10 44 65 172 3 608 75 926 27 794 35 746 97 766 91 74 55 242 43 369 15 55 4 928 52 208 33 111 23 993 32 232 49 814 24 201 67 466 44 270 78 989 94 795 59 388 30 498 85 413 18 773 53 887 81 594 20 376 58 821 2 489 74 239 13 981 93 927 19 977 28 889 21 833 11 14 39 1 50 248 92 232 42 357 29 889 80 416 96 728 72 919 54 79 62 160 60 238 1 807 84 396 99 431 5 570 66 77 41 651 57 619 79 902 17 630 22 35 98 551 31 460 12 983 71 236 56 633 14 733 0 117 61 534 25 13
43 677 72 371 66 780 74 225 83 532 58 217 34 32 85 855 28 392 89 646 86 480 49 192 64 726 47 571 6 606 87 779 1 103 10 283 99 917 59 858 18 647 0 922 51 287 70 612 54 569 13 176 2 411 39 165 78 493 29 746 65 868 95 655 11 772 44 990 30 333 45 906 19 779 46 9 97 929 76 191 48 371 42 231 53 983 23 141 7 577 80 847 71 738 24 494 41 744 52 192 62 238 93 826 31 620 37 251 67 702 22 126 5 690 21 70 82 243 40 168 14 660 56 754 32 287 12 641 20 296 38 763 15 576 60 191 55 128 69 937 17 952 3 14 16 412 88 391 75 48 8 931 61 323 57 615 94 61 73 565 90 657 25 632 36 131 96 936 33 938 84 822 27 934 4 983 9 125 91 821 81 983 92 901 79 108 68 329 63 459 77 384 50 895 26 148 35 40 98 803
52 608 83 157 67 192 63 743 24 801 46 793 2 976 98 461 9 345 1 473 66 35 75 146 65 182 27 888 44 559 19 192 28 213 99 159 41 729 79 341 21 269 12 688 22 619 49 697 97 545 6 915 10 308 5 25 38 908 30 903 42 649 29 755 34 702 54 577 77 135 36 694 13 405 61 746 11 210 48 296 33 879 47 472 64 567 15 923 59 883 82 548 95 326 74 437 45 768 94 83 31 931 14 898 72 845 80 947 23 988 81 752 3 280 62 163 37 141 18 271 76 338 60 792 90 423 70 291 55 231 40 992 35 199 93 263 84 451 73 797 16 66 4 912 91 720 32 408 53 542 71 907 78 188 57 134 85 292 7 924 86 696 39 340 51 914 0 380 56 499 20 938 89 461 69 830 58 892 68 951 26 35 92 382 43 863 25 474 8 198 50 950 96 462 87 496 17 517 88 279
87 433 3 606 53 189 10 952 95 137 89 68 77 444 66 278 18 926 7 996 71 830 26 321 64 592 1 198 57 208 2 630 43 834 14 338 25 794 40 390 24 914 23 618 37 450 20 274 9 573 88 913 50 443 35 281 17 744 85 291 70 469 54 232 31 866 61 450 67 485 94 453 68 477 96 578 75 197 46 864 29 971 45 866 21 399 72 647 38 557 52 47 13 458 4 612 6 390 15 103 99 791 82 93 22 934 60 863 36 102 8 400 93 58 73 834 5 401 51 616 92 89 41 542 74 562 78 920 81 642 39 164 97 792 90 371 83 817 98 236 56 45 76 702 91 792 55 491 44 531 69 875 62 858 47 546 34 684 16 83 30 435 49 172 58 833 11 430 32 595 0 755 19 362 12 226 42 385 63 584 27 557 65 438 28 36 48 629 80 778 33 18 79 773 59 833 84 314 86 77
69 120 39 567 45 463 76 66 66 49 27 715 71 583 82 400 79 228 57 787 59 402 92 589 31 212 12 421 94 979 32 678 15 613 52 563 99 380 65 86 23 254 38 103 6 129 50 280 7 933 48 84 77 735 16 770 97 487 73 692 74 493 18 624 43 735 9 920 2 296 30 586 88 387 53 447 56 317 72 828 90 638 42 525 60 760 3 720 63 895 11 615 84 473 75 625 25 969 19 177 78 150 5 550 14 460 80 188 96 131 68 394 93 330 34 695 24 550 26 796 54 67 10 537 37 15 62 696 86 697 55 161 8 684 95 585 64 688 36 834 33 891 70 737 46 469 1 438 61 697 40 734 29 103 22 141 17 584 28 323 85 483 41 586 21 940 4 304 20 585 98 322 49 454 87 359 47 188 51 66 35 994 0 829 67 879 81 757 83 827 44 256 89 427 13 519 58 919 91 339
60 173 15 752 42 261 68 835 65 876 53 80 69 194 98 405 59 128 8 563 55 83 0 615 82 270 97 362 63 444 2 247 47 64 39 750 48 167 71 468 74 865 13 921 28 401 30 919 25 414 24 699 35 646 14 773 88 232 33 501 78 516 85 436 37 15 57 262 99 469 54 431 36 776 58 704 83 415 61 928 40 150 23 14 21 470 66 338 80 215 29 717 46 633 6 152 52 173 79 59 62 953 9 100 56 613 72 456 84 389 64 352 38 188 4 888 11 947 32 843 76 445 10 625 87 257 12 233 31 328 70 488 19 937 91 65 3 381 81 74 27 123 77 340 22 197 93 825 1 133 86 943 44 577 95 574 26 918 92 437 34 284 7 822 89 1000 20 709 18 83 94 322 90 947 75 307 16 350 51 55 50 214 67 37 5 478 17 630 45 456 41 468 73 685 43 112 49 517 96 517
39 534 56 66 78 756 95 131 93 169 75 225 28 309 4 555 91 841 29 987 65 272 51 20 71 809 76 282 68 624 77 257 70 824 38 829 49 375 52 116 40 854 36 668 94 195 69 448 98 158 67 376 30 318 85 627 81 635 35 76 10 547 89 270 42 655 90 580 72 468 1 539 25 311 43 217 9 921 23 986 47 698 99 846 34 986 24 111 17 288 83 451 63 622 26 380 15 663 44 307 7 116 45 807 54 761 74 148 31 6 80 103 12 225 97 354 41 630 61 104 55 588 0 816 19 329 3 465 88 245 66 812 92 320 46 326 16 209 33 414 58 221 2 591 57 273 62 69 18 634 21 92 6 629 96 606 8 373 13 315 22 845 60 754 32 344 73 760 53 563 79 466 87 540 84 304 50 869 82 882 20 22 48 585 5 814 27 535 59 650 86 193 64 124 37 78 14 660 11 890
62 724 74 923 6 13 79 87 48 17 87 946 9 554 18 854 63 156 81 894 67 433 89 234 12 941 60 988 47 245 17 596 31 112 22 619 32 832 25 845 56 771 59 666 65 320 91 354 27 868 42 189 93 378 51 988 69 863 0 406 78 587 34 266 36 964 97 668 53 918 11 558 72 15 75 747 3 767 85 642 98 329 23 935 2 398 68 533 30 276 8 734 33 8 88 525 77 396 10 706 46 271 86 34 52 793 15 999 44 473 90 629 40 593 70 335 21 758 4 707 38 674 61 919 41 98 24 698 19 965 73 174 96 387 16 367 94 550 49 242 29 189 35 178 7 736 84 294 64 329 45 175 66 774 82 164 20 508 76 769 14 452 83 531 13 172 1 892 54 811 55 85 43 221 39 487 71 859 28 392 26 121 95 157 58 547 50 343 37 830 5 759 99 700 80 484 92 648 57 911
88 27 80 244 34 328 26 643 58 125 70 183 71 261 30 397 25 966 40 474 39 47 56 363 41 882 10 587 90 899 73 679 54 652 22 528 17 31 13 637 96 452 75 589 60 599 59 860 51 411 49 56 3 888 2 787 55 563 67 434 81 698 48 34 62 266 66 197 63 99 0 66 20 877 19 37 44 222 79 354 93 424 69 516 18 139 85 567 87 163 38 485 68 592 32 887 5 81 43 956 99 381 92 762 15 938 23 41 64 12 74 269 77 168 65 455 35 359 95 180 8 191 84 229 94 276 83 931 76 742 72 409 1 604 36 546 9 274 50 140 42 393 78 539 61 705 53 54 24 837 45 609 46 203 31 662 11 439 12 279 16 877 37 269 28 705 86 201 14 632 7 88 98 941 6 427 82 78 29 681 4 117 89 997 91 333 33 201 21 298 52 959 27 611 47 652 57 429 97 671
38 697 61 248 73 713 40 252 5 13 90 651 87 89 85 790 70 39 46 825 42 21 86 452 39 373 79 263 16 344 88 33 65 634 67 63 69 789 84 899 27 841 43 832 29 856 22 122 20 119 19 281 41 105 3 394 32 862 48 977 50 970 30 117 2 22 89 22 72 282 14 264 60 79 97 257 94 458 80 864 91 433 9 434 82 85 17 17 34 324 4 286 11 453 33 171 31 643 10 553 1 976 95 785 7 691 71 73 64 530 56 927 59 98 63 657 58 275 81 927 13 419 12 550 62 465 53 848 51 942 74 866 21 24 25 356 35 467 18 530 78 422 98 901 37 615 36 870 75 396 23 619 49 999 96 749 52 614 55 652 77 1 45 155 28 659 8 185 6 299 76 1000 24 903 44 304 66 483 93 901 47 318 15 635 0 909 92 230 26 852 83 741 57 547 68 110 54 920 99 44
99 630 9 276 52 247 43 192 78 323 76 225 64 660 95 94 74 249 7 194 79 53 67 233 3 455 66 312 2 209 97 46 80 971 82 417 61 221 47 554 17 396 72 706 83 406 33 274 42 849 48 340 49 1000 94 270 60 778 32 721 46 965 59 476 88 852 26 745 50 394 44 213 12 123 20 301 38 699 75 573 90 39 69 911 85 623 35 740 34 153 87 460 0 646 54 756 30 255 56 319 40 86 53 879 10 283 18 316 36 445 4 639 68 82 27 21 71 649 14 921 73 80 62 524 1 755 11 871 24 888 84 270 39 91 93 472 29 305 37 776 89 820 6 750 81 661 51 601 31 928 65 467 21 827 13 908 98 182 57 993 28 556 58 176 86 895 16 741 15 370 77 805 92 905 5 15 8 525 55 582 70 123 91 489 23 31 25 133 41 279 96 73 19 847 63 7 45 77 22 165
20 243 71 918 53 492 3 362 75 574 97 293 51 667 96 129 69 217 31 795 68 422 23 847 4 253 17 343 8 700 87 223 79 647 60 764 67 213 56 982 45 389 12 25 93 169 73 626 39 429 62 688 90 908 72 816 29 356 32 544 94 693 44 73 2 515 83 58 86 982 76 792 36 62 27 813 16 430 70 866 85 375 9 366 66 785 22 450 15 671 91 87 10 921 55 849 46 949 18 762 59 614 88 15 57 599 24 875 50 753 26 928 65 452 58 472 5 726 14 222 42 492 63 253 13 968 95 742 82 823 11 496 34 126 43 410 77 810 38 654 74 699 48 755 47 337 64 912 19 419 61 696 89 606 25 733 99 377 0 471 35 391 1 285 84 894 40 39 98 630 37 232 6 85 28 856 49 818 80 577 33 761 41 375 78 418 52 226 54 751 81 490 30 506 21 341 92 344 7 500
15 222 22 500 55 255 83 710 29 731 13 677 91 745 94 43 34 757 77 302 86 226 59 254 73 971 52 449 48 627 84 881 14 359 33 180 69 553 98 956 2 73 82 568 80 370 8 705 75 603 71 363 25 969 79 224 19 327 45 724 37 393 53 644 10 141 4 386 76 493 96 961 72 753 60 82 39 486 56 536 78 17 5 804 89 270 64 376 38 972 92 65 11 633 24 163 3 757 95 666 46 539 58 106 40 287 30 8 18 652 42 150 6 450 17 915 68 392 20 732 63 500 43 769 50 348 28 444 88 908 0 582 23 547 90 502 97 727 36 370 62 926 61 386 67 309 16 908 1 474 65 539 47 485 7 721 9 194 81 662 54 229 31 680 99 589 74 869 93 62 66 693 57 779 44 850 32 988 12 792 70 346 85 962 21 916 87 881 26 269 49 649 51 38 41 563 35 211 27 531
31 737 7 354 25 525 58 470 54 637 97 850 27 497 5 778 76 220 41 333 66 260 95 305 81 626 64 417 70 21 9 225 42 60 78 468 73 820 60 547 46 845 72 652 87 529 15 191 44 43 82 80 94 576 35 798 63 71 20 372 90 82 36 339 68 435 67 45 92 832 96 319 75 39 30 306 26 80 83 841 84 348 10 66 1 634 74 270 29 497 22 928 19 820 24 490 52 492 3 672 6 842 80 459 51 928 33 357 45 121 88 885 62 364 37 304 13 34 2 616 53 397 56 119 65 92 32 819 4 386 49 200 38 274 40 987 57 980 55 920 8 860 0 524 99 177 79 188 39 561 85 130 18 182 59 171 71 553 77 588 14 417 98 174 86 89 93 454 11 113 47 37 16 416 91 794 50 261 17 880 89 926 43 987 28 353 61 630 34 309 12 557 21 120 48 413 23 487 69 628
54 187 52 495 49 623 47 159 44 807 35 590 69 651 74 352 41 84 34 828 32 991 78 460 22 73 66 217 68 733 36 50 26 677 5 393 91 856 67 633 11 137 20 185 33 249 0 562 51 850 60 894 53 192 9 543 71 138 10 651 56 876 4 606 92 389 42 677 31 757 3 471 94 833 99 724 97 446 75 54 76 87 63 128 89 801 65 892 23 591 83 317 46 939 19 120 85 920 12 909 82 182 79 462 43 748 45 545 40 741 37 474 80 905 86 532 59 298 93 923 1 212 98 491 48 763 96 503 24 561 15 573 28 676 72 934 87 109 55 483 16 78 39 133 17 148 62 307 95 428 38 474 25 455 29 215 64 614 14 727 58 773 90 477 57 222 7 829 50 666 77 915 61 640 88 807 2 581 70 474 81 199 73 151 6 747 18 476 27 370 13 272 21 129 84 586 30 134 8 690
65 662 12 974 5 509 23 532 77 87 89 953 31 564 11 449 21 405 78 523 63 658 55 537 67 65 26 757 17 972 45 731 90 999 69 788 28 861 85 636 80 960 68 197 96 907 25 518 58 681 2 631 22 733 53 624 97 617 94 953 15 344 8 182 61 24 60 945 33 825 84 869 6 443 93 830 88 869 32 453 54 372 73 947 71 771 29 603 43 655 4 945 46 251 42 154 82 247 81 711 47 609 66 774 13 222 99 401 50 401 75 388 20 859 36 322 83 150 70 825 64 678 91 655 41 462 1 478 79 423 10 865 48 965 72 37 7 53 86 862 18 170 14 98 35 402 3 693 56 942 98 553 30 395 62 869 44 184 27 976 76 414 34 561 51 822 16 80 37 180 95 241 52 663 24 398 49 534 92 592 38 875 87 912 39 27 57 398 9 923 0 486 40 271 59 778 19 637 74 103
16 576 28 189 2 488 26 789 24 826 94 789 88 142 70 78 81 147 22 196 4 847 20 792 34 904 67 725 15 586 58 888 99 493 63 11 12 623 57 886 86 628 36 294 87 328 62 977 80 701 90 147 33 565 64 91 21 164 91 686 10 382 74 648 18 633 17 215 13 907 93 88 52 664 59 702 75 168 76 135 79 912 8 564 89 852 0 622 9 321 3 503 49 137 73 231 71 758 53 74 40 750 95 2 55 363 32 879 78 903 66 375 25 640 5 538 77 422 50 423 35 459 39 715 14 923 51 60 82 707 56 191 7 143 68 505 29 816 61 420 60 926 46 791 69 553 41 687 84 99 96 622 45 461 44 956 97 125 85 900 6 515 1 657 54 719 31 501 48 709 65 104 92 310 30 791 98 815 23 151 37 483 47 632 38 318 72 221 27 504 11 726 43 715 19 555 83 663 42 755
24 350 94 524 6 222 50 844 31 855 23 523 21 55 98 484 53 448 71 784 41 76 25 937 32 887 92 326 27 960 76 939 9 320 57 452 89 440 88 36 93 814 58 893 43 824 65 321 1 506 86 959 46 682 56 723 61 876 64 981 3 577 15 570 91 526 72 185 69 635 4 79 67 73 81 410 68 613 36 140 8 823 62 133 29 969 95 315 60 31 90 123 47 635 97 784 78 990 45 175 16 937 42 243 75 379 59 354 49 768 26 670 17 59 18 389 20 43 85 567 19 899 96 842 44 703 84 634 13 452 2 936 63 250 52 791 5 985 0 433 74 65 35 859 83 364 34 905 28 905 79 118 11 382 66 565 70 557 80 568 55 541 99 294 54 726 33 312 38 559 87 929 39 601 73 155 12 941 48 684 7 217 30 941 77 875 51 846 10 190 22 232 37 292 40 532 82 886 14 454
94 315 46 708 1 415 73 236 10 220 13 40 34 374 76 133 57 192 27 672 48 130 70 847 37 880 79 676 43 698 88 231 49 144 59 901 30 117 18 836 4 285 56 95 54 88 92 898 60 193 71 318 53 481 22 262 3 755 81 881 80 11 35 121 58 140 87 663 20 50 61 635 89 179 78 132 45 302 97 605 62 979 23 608 16 517 85 314 6 890 36 77 40 121 47 411 41 42 93 780 95 801 86 542 77 501 82 987 55 834 75 442 67 105 0 420 98 718 64 914 68 19 51 308 44 917 84 235 24 183 9 582 26 104 29 876 25 430 19 388 65 413 32 209 42 608 5 529 63 307 74 604 7 801 90 38 11 983 69 249 21 112 12 344 96 544 39 675 72 850 17 858 52 421 38 120 83 254 31 205 14 839 28 759 99 465 66 696 2 689 15 497 8 49 91 621 50 931 33 259
71 223 90 417 34 477 48 670 16 486 18 815 0 401 28 721 74 320 14 19 73 281 78 236 64 607 42 894 45 920 93 457 31 64 57 275 82 372 75 761 43 916 86 660 13 177 27 265 58 913 50 210 83 913 96 95 5 622 29 735 7 815 36 60 72 731 55 913 53 300 70 768 3 950 60 270 46 168 41 453 33 306 68 279 94 722 61 225 84 114 22 914 76 955 17 419 51 724 20 784 11 996 37 865 97 312 77 47 47 696 79 212 19 647 44 245 85 540 8 521 59 769 80 546 49 258 66 28 87 455 54 704 81 5 6 227 91 199 40 762 35 767 99 940 30 973 15 182 69 542 26 260 1 54 4 232 12 686 2 701 62 208 89 389 25 488 98 83 88 702 95 825 65 71 56 284 52 728 32 605 38 643 9 274 92 679 21 944 39 318 24 686 67 5 10 313 63 988 23 938
7 883 94 366 9 609 59 754 26 748 80 228 0 570 70 80 77 791 78 652 50 621 92 308 20 290 32 310 51 484 73 468 47 481 4 645 46 716 28 677 49 734 34 671 13 524 99 574 98 851 75 807 81 9 33 822 10 19 18 680 57 62 97 586 86 230 38 768 24 985 67 668 30 779 76 230 85 865 23 898 8 831 88 378 58 347 95 386 93 836 54 464 12 252 84 344 48 302 11 273 27 105 25 604 60 318 43 622 79 362 16 947 62 369 36 689 56 445 64 24 42 571 61 386 14 966 37 790 19 141 72 50 82 204 5 341 53 214 69 384 40 311 65 734 83 701 31 558 71 37 22 893 45 732 89 711 41 573 55 354 63 24 35 511 66 531 74 796 6 77 52 767 87 313 91 179 3 775 44 867 17 230 68 272 21 539 29 850 15 904 1 947 96 155 90 746 39 118 2 344
74 841 47 725 1 152 14 320 46 195 35 971 36 224 48 39 37 444 99 582 10 665 4 191 21 972 64 428 51 269 53 329 83 173 41 981 65 814 81 267 17 566 45 289 27 658 42 410 54 53 67 276 19 673 59 349 39 637 44 738 82 682 16 755 13 432 9 73 29 873 8 83 58 773 61 543 63 229 94 478 7 514 76 17 77 343 18 979 75 613 88 276 87 877 34 911 25 988 22 788 11 915 32 902 52 828 3 999 55 603 70 379 28 791 56 517 97 164 50 463 2 55 6 903 5 150 15 730 84 335 96 345 57 557 60 235 79 520 24 292 12 227 90 213 0 632 49 452 33 80 72 617 93 24 68 243 43 437 38 842 71 980 91 961 62 479 23 609 89 445 92 769 86 718 78 789 31 43 73 145 26 181 85 158 98 308 69 69 66 180 80 351 20 122 30 368 40 368 95 238
51 888 27 408 66 781 32 657 74 940 95 692 65 442 47 446 85 240 50 141 44 50 97 566 34 763 68 703 30 155 38 1000 10 421 41 427 79 375 92 94 13 175 36 34 99 504 90 958 69 96 26 360 93 753 23 519 88 781 40 714 81 87 53 830 87 936 54 165 59 942 22 356 61 193 91 893 42 888 31 149 37 858 96 390 1 864 28 528 3 387 4 115 86 637 84 678 56 86 52 817 64 314 63 393 55 846 18 750 46 674 70 58 29 800 8 804 43 944 73 295 20 724 19 372 45 765 57 327 98 613 33 616 12 963 9 868 16 106 78 682 5 878 71 868 94 649 67 882 7 106 21 747 48 898 83 536 39 416 14 800 25 543 58 270 76 338 2 762 80 859 0 257 82 149 17 631 72 400 6 84 77 95 75 746 60 227 11 449 35 30 15 543 49 570 89 69 24 264 62 3
62 93 49 687 86 713 96 197 99 482 11 549 64 606 82 50 21 451 72 354 37 32 58 986 74 506 40 360 75 660 63 701 70 668 78 78 18 8 45 633 56 499 69 742 87 656 95 196 0 390 43 126 15 806 33 264 44 147 57 744 50 480 55 815 14 229 46 608 10 75 52 156 97 960 28 938 7 550 68 844 41 993 31 678 39 241 22 55 2 739 48 457 23 644 60 991 38 428 35 617 51 956 12 732 26 742 73 333 92 968 76 329 59 585 34 46 20 34 8 710 1 950 32 869 27 305 89 67 98 502 5 531 4 34 54 174 94 368 53 775 93 255 13 954 67 458 30 191 29 688 91 836 88 79 6 223 17 254 71 594 9 783 79 799 61 127 3 571 19 980 65 36 16 67 84 637 83 16 25 253 42 269 36 607 66 940 81 192 80 997 85 739 77 940 47 649 24 490 90 319
26 38 93 302 9 61 40 185 70 681 41 226 60 720 87 965 50 506 86 252 2 253 94 508 58 609 68 755 38 468 19 842 24 594 31 408 97 828 66 836 10 583 16 568 54 115 15 173 78 371 51 101 3 561 73 260 75 130 65 128 36 150 76 323 35 501 82 669 95 883 49 5 81 665 84 242 63 822 72 517 18 399 33 765 59 647 5 248 96 598 77 186 55 631 92 119 11 859 14 990 34 441 88 219 48 227 83 99 12 945 99 620 64 807 6 47 7 536 1 824 74 270 46 667 90 898 89 965 39 585 44 614 20 598 57 419 29 872 98 4 13 852 17 705 23 842 37 582 91 574 67 450 27 689 53 119 25 517 79 139 61 4 42 224 85 156 43 621 52 798 30 304 8 449 45 145 47 588 21 876 28 992 69 205 56 843 0 255 62 266 22 249 71 703 32 158 80 138 4 382
23 833 4 459 37 888 57 220 28 872 83 955 43 319 94 998 79 992 29 934 7 777 85 325 96 480 65 603 89 370 77 677 47 173 12 197 31 129 21 608 19 76 66 918 92 539 17 237 54 533 25 39 49 74 44 829 1 747 67 985 51 363 58 162 22 400 74 75 53 349 32 108 68 661 36 392 39 141 38 561 82 310 13 12 46 807 88 391 18 516 3 291 30 207 70 753 81 317 52 982 34 317 73 653 42 238 16 939 15 662 6 686 40 824 72 975 2 695 75 35 93 512 97 547 90 181 86 187 55 193 87 993 24 432 84 707 45 700 61 57 76 38 69 469 60 159 59 660 63 867 20 430 98 588 50 84 26 390 64 749 80 640 33 238 11 79 56 35 95 532 27 85 14 197 8 307 91 832 5 132 0 612 78 104 99 563 41 976 35 371 10 669 9 383 62 1000 71 292 48 533
49 218 84 202 86 676 55 544 54 575 18 835 39 874 23 798 31 819 43 162 90 901 89 931 11 835 20 897 70 13 66 519 92 362 77 505 46 644 96 585 69 9 93 994 12 422 83 247 76 31 72 772 87 842 19 349 67 864 65 604 99 901 4 343 44 2 98 654 17 204 26 965 63 874 88 196 50 79 62 522 35 837 9 272 29 566 51 56 57 779 8 60 80 675 33 149 42 325 79 803 60 870 97 850 25 655 28 955 16 479 52 733 74 153 30 482 37 590 7 197 47 863 14 466 21 695 78 21 3 49 13 283 75 938 27 88 61 909 24 195 95 662 2 111 36 487 58 76 38 861 41 993 73 18 53 954 64 675 0 680 91 769 82 735 22 888 10 596 56 78 5 933 15 821 48 814 1 628 81 624 34 739 45 483 32 240 6 518 68 615 40 355 94 674 85 275 71 273 59 13
95 458 87 853 15 28 97 697 43 237 66 32 96 336 71 209 11 982 42 31 60 347 12 277 89 153 70 873 9 654 5 409 34 27 26 996 46 955 21 733 22 349 13 888 75 693 57 258 1 583 8 370 88 696 25 284 53 634 82 691 24 719 91 744 31 934 73 269 59 900 85 299 93 218 78 746 72 666 86 596 32 65 35 968 61 958 58 295 62 313 84 453 23 252 0 103 77 416 29 867 28 702 6 919 45 319 2 240 51 15 56 854 68 576 80 132 79 758 54 333 63 636 10 944 81 150 48 341 18 813 38 712 16 418 83 354 27 890 49 500 44 982 55 510 36 145 50 337 3 328 17 163 19 638 41 471 90 621 47 169 69 218 4 862 98 721 74 144 64 351 94 890 52 662 99 803 14 688 20 624 39 941 30 681 65 397 92 972 33 411 76 481 37 675 7 905 67 202 40 249
78 986 97 67 92 57 51 555 35 729 54 941 87 686 43 293 99 740 45 442 29 783 7 315 56 221 47 530 11 144 63 756 23 825 74 387 50 814 13 709 28 905 68 761 77 634 26 253 61 864 8 868 86 562 60 895 75 28 30 244 79 489 32 125 40 318 95 892 33 534 22 528 0 660 12 120 65 643 90 849 88 38 52 652 91 620 20 258 98 21 57 890 34 615 39 934 38 239 81 711 1 427 46 249 76 848 31 115 58 304 96 741 48 138 4 604 37 174 66 331 49 445 15 694 36 570 73 442 72 809 94 137 24 779 41 103 83 224 84 422 93 467 27 602 70 841 10 287 9 89 62 960 18 351 67 211 25 419 5 130 64 1000 85 834 14 312 69 474 6 801 42 219 80 371 17 517 44 463 21 632 59 36 71 577 53 424 19 778 3 729 89 292 82 560 16 983 2 770 55 334
13 560 14 892 93 530 57 533 78 96 33 600 60 577 42 243 72 637 77 904 40 551 5 478 41 46 0 752 29 882 96 243 76 432 61 932 87 688 53 16 97 82 26 347 10 144 7 469 3 218 99 253 34 75 85 646 91 782 81 81 71 912 8 296 19 719 55 670 66 405 88 165 79 472 24 604 94 690 17 598 36 252 6 845 45 767 21 860 67 605 1 165 92 309 59 906 84 417 82 795 68 650 39 251 58 167 70 891 64 862 9 203 75 88 4 410 74 203 73 645 90 840 25 445 18 297 23 545 37 331 11 614 32 375 22 167 31 924 86 901 43 830 28 613 65 881 69 759 83 95 48 880 27 498 16 741 46 109 30 810 44 641 20 907 89 621 98 313 2 315 12 755 50 258 52 744 54 164 47 173 62 477 80 412 38 553 56 254 49 177 35 205 51 311 15 891 63 948 95 111
4 185 52 944 12 506 13 900 78 630 98 137 59 620 6 440 10 209 38 267 15 790 25 768 21 834 77 496 42 341 18 7 67 354 86 854 64 719 58 719 88 452 90 827 39 845 8 968 69 678 57 447 74 779 32 737 60 887 55 222 79 193 56 312 11 34 85 425 71 954 49 687 1 81 30 871 46 265 66 389 3 917 24 445 5 923 95 294 80 665 19 607 96 295 81 193 62 367 36 338 40 338 53 172 84 378 45 776 63 32 22 781 27 3 89 942 61 149 91 391 34 502 93 461 76 721 47 831 68 12 2 203 26 849 83 675 99 204 35 422 97 962 65 262 37 539 23 325 54 281 41 154 0 155 70 307 16 62 17 946 82 255 48 449 44 279 7 563 73 188 29 750 72 209 14 487 33 786 50 813 51 89 75 717 43 554 9 828 92 88 31 792 20 691 28 668 87 269 94 34
64 221 15 586 81 228 79 429 22 782 65 761 37 748 39 975 96 946 26 57 87 926 7 263 80 525 58 720 52 858 28 48 3 588 95 883 55 692 11 769 84 186 54 922 70 91 74 974 83 894 33 757 29 546 36 326 23 90 0 463 98 624 19 730 25 846 90 614 9 842 43 927 94 507 49 483 1 944 6 984 38 92 73 964 44 580 76 172 97 198 69 923 50 310 85 175 20 776 30 339 24 877 75 759 57 357 78 151 93 705 4 302 67 222 61 479 17 268 66 726 82 821 45 871 34 143 56 94 53 365 2 230 92 272 14 656 99 805 42 784 47 216 21 596 48 155 63 960 32 267 16 556 13 829 31 758 41 737 86 861 35 826 5 457 91 385 10 543 71 727 62 569 60 533 88 337 59 190 40 491 27 161 89 868 68 857 51 810 72 493 12 18 18 980 77 942 46 682 8 467
47 385 71 12 8 809 74 572 88 884 65 570 40 191 64 572 28 999 53 893 60 101 15 484 44 464 37 753 1 499 4 715 48 133 26 836 83 805 13 227 33 98 84 479 68 621 56 364 62 138 31 826 25 672 6 234 58 865 93 307 10 37 78 405 16 618 43 835 99 751 27 397 82 980 90 837 39 844 57 296 45 975 73 684 9 983 94 986 3 197 0 136 81 336 92 328 38 699 79 716 96 738 42 561 61 710 50 423 23 357 29 465 7 99 51 301 63 962 32 26 2 375 95 729 22 436 36 538 66 653 75 505 11 694 21 524 55 6 67 14 76 63 49 387 12 26 89 415 80 34 87 826 86 364 14 977 20 970 70 17 52 820 17 669 97 723 5 693 77 790 34 734 91 260 98 639 30 280 24 765 19 104 41 439 18 665 72 731 85 603 59 165 35 429 54 58 69 346 46 467
38 581 81 480 46 3 71 450 88 75 0 49 77 372 73 368 95 723 51 400 94 871 34 515 60 893 4 587 52 107 29 765 36 278 55 816 11 166 21 588 47 430 37 71 12 718 72 748 66 421 33 597 58 367 82 227 92 111 68 105 3 854 42 136 83 367 85 1000 43 380 41 873 91 7 90 264 78 839 56 424 69 589 99 666 31 938 45 514 17 33 75 329 22 925 44 44 59 187 89 130 87 975 7 834 64 409 9 159 48 751 32 837 65 38 57 836 16 955 67 719 53 830 24 156 13 23 96 358 18 494 98 856 19 207 40 83 20 793 35 286 8 800 93 391 74 701 76 291 5 680 26 689 1 765 70 349 28 358 63 254 23 911 15 679 14 588 62 981 84 460 27 9 86 833 6 542 54 216 50 67 79 323 61 958 80 439 25 286 39 129 97 585 2 32 10 47 30 159 49 101
47 86 66 73 49 99 81 727 6 817 34 446 43 220 94 597 68 532 72 801 14 882 75 7 80 951 62 411 36 848 13 250 69 172 23 969 31 942 32 731 67 711 89 438 35 483 78 684 56 574 17 282 7 32 97 558 18 376 20 94 5 664 83 563 55 930 74 531 58 603 27 790 88 964 76 95 61 274 60 914 90 234 37 59 38 276 52 796 30 767 40 43 79 895 12 157 99 156 86 154 25 987 96 336 2 846 3 2 19 456 41 829 63 134 91 901 65 479 92 31 28 10 1 940 85 270 15 40 0 344 11 841 39 917 44 655 82 370 70 522 9 70 4 715 73 941 29 469 64 386 51 679 57 747 71 90 84 878 48 50 10 825 54 266 24 348 42 137 98 723 59 26 16 685 45 420 33 963 53 188 87 948 8 578 93 673 77 266 50 510 95 905 46 268 22 711 26 974 21 238
37 759 1 484 88 829 19 581 15 511 65 332 11 902 80 886 59 424 27 677 50 127 48 916 96 422 70 139 2 436 76 259 75 705 30 323 79 262 46 446 22 707 60 793 94 841 53 690 99 491 14 902 25 731 57 178 42 676 71 897 61 199 47 519 24 431 51 865 32 834 33 204 4 268 7 956 62 789 77 996 89 96 83 495 5 232 86 160 41 968 90 123 95 464 69 937 13 788 82 696 0 136 31 206 97 455 92 641 56 875 12 307 38 435 9 491 54 145 45 102 72 153 66 843 98 807 36 895 29 838 16 787 73 177 21 819 84 361 10 633 26 211 63 149 43 648 20 949 3 389 58 538 23 995 49 356 81 116 40 719 68 656 74 925 35 69 44 977 67 333 55 368 34 301 64 409 6 117 39 574 52 252 91 242 8 953 18 585 28 657 93 800 78 408 85 697 87 334 17 383
72 337 87 695 70 787 86 893 97 125 81 154 85 592 23 581 62 602 4 299 7 412 79 753 71 265 61 55 55 363 77 867 19 465 65 458 40 133 26 920 88 381 92 898 53 593 51 881 56 808 44 239 31 1000 93 408 75 513 18 596 27 766 15 628 1 705 2 306 47 778 78 888 59 497 24 602 58 55 3 718 5 249 45 685 64 140 57 155 25 763 82 274 50 662 60 519 98 230 37 266 9 669 10 972 20 335 41 12 38 355 11 129 52 561 42 344 83 449 84 834 67 333 46 442 22 348 33 861 74 245 21 53 94 948 49 307 32 954 6 610 35 870 12 768 66 277 13 956 39 999 73 522 8 346 34 448 0 704 96 826 29 553 89 334 28 338 54 706 99 15 30 494 90 775 14 676 16 625 68 90 43 64 63 938 91 920 36 807 17 532 95 351 80 824 48 94 69 525 76 200
7 266 90 853 15 895 17 825 20 162 83 781 54 314 26 704 24 338 68 199 47 999 67 376 18 533 30 232 91 824 41 149 87 193 78 895 88 391 99 910 89 491 42 983 31 720 50 412 40 342 29 693 34 579 6 749 81 558 66 560 70 265 94 453 39 271 11 799 76 488 43 114 80 683 22 515 37 993 92 491 72 264 14 331 79 183 4 261 19 407 75 758 52 450 13 153 71 225 96 769 56 337 5 148 77 476 84 36 98 302 49 388 93 547 16 867 61 628 53 692 85 420 35 294 48 427 58 405 59 355 60 637 55 508 57 474 12 348 74 276 32 872 64 310 69 494 82 855 2 850 63 140 38 442 73 250 25 277 65 58 10 283 33 888 8 536 95 290 3 407 1 822 86 119 27 54 23 251 0 90 36 843 97 200 28 598 51 965 9 857 46 4 45 540 44 931 62 871 21 803
67 322 22 963 72 603 15 669 48 241 14 263 46 710 63 977 17 739 43 370 78 141 36 300 92 331 59 328 44 993 93 932 30 65 54 335 97 196 77 607 71 379 66 528 33 876 57 13 75 951 90 802 73 269 84 687 70 508 60 235 18 270 31 962 52 553 20 948 99 165 82 324 10 365 96 448 45 94 61 258 3 982 95 888 81 182 58 859 65 541 85 782 11 935 32 677 68 806 69 196 87 748 41 322 50 157 19 705 47 628 24 94 8 220 39 55 28 643 76 544 62 401 13 684 80 900 25 874 83 516 74 418 98 331 34 647 1 230 2 869 12 438 40 985 86 262 94 289 35 316 55 300 16 397 4 214 29 638 64 794 49 769 27 953 38 514 79 739 91 542 7 624 5 270 21 760 53 568 23 145 0 177 9 997 89 446 42 639 6 893 56 905 37 752 88 330 51 513 26 851
94 489 43 371 57 531 39 586 24 263 99 553 13 714 35 945 72 183 8 330 20 218 32 814 69 606 50 130 27 977 7 22 54 650 30 449 96 102 16 398 75 456 86 68 28 985 84 920 68 758 58 266 19 573 55 496 92 16 73 961 17 634 82 930 40 392 85 949 78 24 77 307 81 998 48 412 36 302 64 648 47 215 1 937 15 808 62 438 71 514 46 154 70 814 89 895 10 630 65 696 87 545 12 462 44 271 88 244 23 664 33 519 63 223 31 56 26 249 59 846 22 577 45 177 38 724 6 354 67 496 90 55 60 9 53 374 61 422 2 422 97 74 49 44 95 218 80 564 37 178 76 142 11 249 4 551 79 453 21 346 3 780 14 986 74 793 52 329 29 642 98 332 93 66 9 173 18 596 91 790 41 292 56 261 25 126 66 847 5 897 83 822 0 246 51 614 42 210 34 79
96 85 91 154 38 490 10 809 20 682 73 449 25 919 42 497 72 742 77 772 30 977 71 444 78 522 90 899 53 669 70 166 80 676 52 378 16 523 8 750 92 97 49 103 57 402 44 482 99 540 60 839 13 526 46 530 19 428 27 925 7 352 84 748 55 116 24 574 83 580 89 291 95 612 41 156 28 704 87 492 51 997 17 308 35 736 64 496 88 794 2 206 65 830 69 647 12 418 6 977 47 470 45 63 11 353 75 912 93 48 62 576 40 142 97 637 54 559 94 339 29 384 18 576 21 622 5 23 4 609 26 925 48 114 50 383 61 365 68 359 34 659 76 915 37 459 43 20 36 644 9 98 98 530 39 447 67 482 31 905 1 639 56 772 3 449 85 138 23 706 63 428 66 609 0 740 14 577 59 845 74 503 32 203 79 436 81 132 86 72 33 820 58 872 15 282 82 553 22 808
7 631 61 449 93 331 3 274 5 268 42 393 23 546 85 398 46 684 38 123 76 92 22 231 34 32 74 329 68 38 88 229 31 103 58 567 77 177 78 138 44 944 27 291 62 28 60 920 24 150 67 405 80 467 21 528 75 884 89 802 4 709 36 553 6 703 91 891 10 292 40 4 48 379 56 245 98 918 12 376 15 102 64 397 96 304 20 478 73 256 11 330 14 113 59 987 26 412 30 486 19 524 71 125 57 912 16 570 32 408 82 316 50 32 52 334 28 770 97 351 55 818 83 322 29 530 84 296 53 474 99 459 72 59 33 397 2 405 81 485 63 275 45 452 35 642 47 65 8 218 43 498 86 628 39 100 37 856 0 728 65 861 49 141 41 375 18 794 66 373 79 880 87 224 51 813 70 416 90 747 92 209 9 957 69 869 94 20 17 604 1 968 54 994 95 53 13 634 25 115
16 205 81 205 2 926 7 223 0 382 87 924 89 807 12 574 64 312 61 803 82 261 30 920 36 358 20 286 28 381 21 325 76 314 66 175 70 567 67 542 4 320 8 544 32 909 10 325 43 802 47 901 39 22 84 501 51 197 86 27 15 376 11 232 26 128 17 817 9 891 79 187 48 188 35 754 54 698 23 320 25 911 37 19 85 109 96 887 19 939 90 783 44 626 6 601 55 235 75 509 22 315 42 316 27 198 99 650 14 336 53 492 94 804 88 929 98 725 29 884 95 877 71 884 46 478 18 760 5 481 33 349 1 998 69 294 80 850 60 869 56 503 52 785 58 46 97 648 77 252 57 314 93 280 92 284 31 667 49 27 83 430 34 860 45 22 50 913 72 13 59 797 24 208 3 846 68 648 63 388 41 909 62 575 78 8 73 641 38 490 40 409 13 949 65 21 74 795 91 659
80 451 75 419 43 51 87 392 85 960 51 782 11 782 96 203 84 265 89 703 27 747 56 159 22 804 12 89 92 901 90 922 59 904 0 316 25 673 4 318 76 921 7 249 1 801 17 404 8 736 74 800 83 39 18 461 69 759 53 572 16 453 36 398 58 594 60 952 14 681 40 959 72 481 93 665 55 335 28 584 44 690 70 359 2 422 62 760 99 331 49 328 30 812 54 196 45 837 46 171 98 189 50 481 33 156 68 6 15 263 81 6 91 883 3 765 64 937 34 600 48 684 26 280 6 137 71 691 66 413 78 543 19 277 42 146 52 126 94 916 82 330 97 76 65 783 5 309 73 784 24 731 21 519 41 845 10 55 67 154 88 719 20 647 95 562 47 242 31 845 38 566 57 697 35 449 39 716 61 963 86 612 77 448 63 680 9 723 79 899 13 959 23 183 37 732 29 772 32 575
83 19 33 437 65 772 26 443 50 268 59 535 20 206 61 884 12 971 96 460 42 233 64 56 0 26 46 923 62 683 76 334 19 126 4 204 25 436 49 513 10 278 47 430 21 693 88 799 99 990 60 651 32 799 39 212 68 76 53 316 34 680 74 240 37 27 40 798 52 617 18 529 7 838 71 969 17 387 28 222 81 732 90 265 72 735 95 530 6 785 2 363 73 652 43 457 82 478 86 102 92 491 15 282 97 295 77 443 45 495 85 577 51 906 57 426 16 553 41 632 3 168 84 706 44 463 79 89 67 291 23 741 13 180 66 659 56 519 30 134 24 163 69 142 89 845 91 656 36 357 98 956 22 10 38 636 54 258 48 623 1 887 35 62 87 836 5 561 14 570 31 853 70 847 11 324 29 161 58 981 78 700 75 854 94 878 27 795 93 733 9 880 55 150 63 804 8 115 80 771
29 44 64 682 19 731 15 8 93 403 72 668 20 767 67 163 79 656 35 545 94 368 69 339 85 990 8 281 52 233 33 545 48 778 76 176 0 463 91 914 97 679 45 168 54 357 42 242 3 668 41 738 82 596 14 671 37 873 32 104 26 184 88 839 6 281 31 962 9 813 36 887 68 977 80 331 99 704 84 386 4 271 98 991 22 906 65 810 57 790 70 539 1 951 73 317 47 941 27 793 30 533 7 519 90 439 2 927 44 784 12 816 50 629 78 835 5 130 11 954 38 431 83 149 86 256 74 498 71 203 60 73 77 711 34 552 92 20 53 151 23 317 81 316 13 763 55 809 46 757 62 567 40 59 95 144 43 898 39 955 87 46 10 196 56 572 16 520 59 629 28 598 75 833 21 221 49 109 18 683 61 338 89 775 51 21 96 207 17 630 25 424 58 268 24 235 63 941 66 863
36 111 97 790 86 290 66 991 4 264 14 275 21 588 35 415 15 970 40 60 50 710 33 694 32 297 88 643 92 249 20 937 96 983 48 473 0 915 70 995 43 456 59 477 22 777 7 128 95 39 28 50 81 456 13 165 18 345 61 477 82 49 58 655 2 359 72 514 80 403 6 62 98 578 90 378 87 787 44 566 67 391 93 971 75 670 11 875 83 570 68 460 3 703 65 110 77 862 52 787 27 611 64 776 69 626 78 294 39 666 91 409 26 152 42 506 37 16 71 181 53 103 60 467 55 265 56 197 10 816 41 488 89 532 12 38 76 445 29 682 49 150 24 679 94 317 23 585 1 455 34 484 5 733 51 315 38 498 46 674 57 297 17 178 16 981 63 671 8 967 84 353 9 17 31 439 62 420 74 555 47 51 85 877 54 528 99 407 19 249 45 132 73 637 25 436 30 840 79 777
88 613 38 789 66 722 56 800 17 249 63 226 2 725 28 831 64 638 24 619 68 590 8 714 91 889 7 353 83 869 52 452 96 627 45 18 9 66 39 478 41 808 90 696 50 877 15 784 92 626 3 392 35 803 6 9 85 554 29 490 43 4 27 605 61 318 44 753 70 698 23 138 86 998 46 369 99 652 5 870 84 865 94 856 22 576 13 505 4 141 19 987 55 319 14 515 82 971 53 894 36 497 1 930 60 264 65 231 93 146 95 721 78 943 51 575 57 637 67 112 59 444 71 582 18 276 10 916 47 868 54 730 77 650 69 220 98 385 16 708 30 223 73 255 48 194 33 255 75 603 72 565 21 238 12 189 26 334 87 768 31 729 34 784 74 731 79 278 25 671 81 386 20 93 42 126 37 461 62 330 32 10 11 933 89 263 0 500 76 284 40 516 97 692 80 691 58 222 49 112
58 13 83 509 47 36 85 797 66 829 49 163 69 211 40 511 18 371 34 188 81 991 43 343 89 458 29 565 68 763 14 415 20 721 59 7 73 963 41 650 6 886 21 828 7 798 97 779 99 726 51 191 27 24 86 336 25 488 38 624 76 275 54 906 92 991 5 617 17 789 56 188 78 942 9 585 28 836 26 182 23 158 36 826 94 542 11 717 31 786 91 512 1 902 82 256 44 532 88 272 67 456 42 970 45 144 30 50 53 22 16 191 22 246 63 141 37 531 62 884 60 493 72 734 46 316 96 512 19 491 95 580 75 679 32 897 93 785 10 364 71 355 64 444 57 379 48 748 35 687 65 709 52 853 13 949 79 463 90 935 8 193 84 442 12 576 15 880 70 510 39 943 4 325 50 84 80 482 3 528 0 802 87 245 61 143 24 296 2 974 77 284 33 972 74 883 55 269 98 430
38 306 18 472 26 419 19 78 9 455 15 278 43 725 28 411 89 656 66 889 5 122 25 94 10 294 82 633 97 39 3 602 33 867 45 304 93 271 57 999 16 631 72 926 27 745 51 693 71 907 95 347 59 867 94 154 47 470 29 600 1 373 55 441 86 741 56 762 44 704 13 655 34 461 69 100 7 526 61 123 60 821 65 103 87 707 22 353 20 23 49 153 63 784 88 890 54 149 42 736 81 592 79 780 75 32 24 425 4 860 32 50 21 163 68 786 53 57 30 176 6 606 96 103 80 873 41 181 40 711 74 653 76 783 84 76 8 730 0 225 85 132 36 217 48 753 92 244 50 462 46 933 52 775 23 38 90 344 78 894 12 135 14 755 91 957 35 119 11 682 67 894 64 582 73 223 31 308 17 961 77 595 98 688 83 376 39 598 37 278 70 390 62 234 58 45 99 371 2 809
93 970 99 355 65 427 4 121 34 41 1 523 71 400 89 686 52 163 27 92 62 19 76 465 78 900 38 438 25 633 88 955 56 136 23 369 98 836 61 432 28 91 97 21 91 710 11 662 16 647 6 1000 29 32 15 368 90 715 84 871 0 144 13 194 2 632 30 749 66 849 40 880 26 991 5 257 35 956 39 639 36 118 68 14 67 205 42 32 80 274 82 100 96 376 41 725 14 839 73 871 94 842 44 865 57 282 92 41 60 684 85 728 7 863 64 705 18 666 32 111 53 326 17 759 45 874 63 634 31 25 20 562 58 96 10 73 50 136 74 264 37 423 46 118 54 693 69 554 3 641 86 757 77 588 24 282 8 271 51 832 83 434 87 169 33 356 59 718 19 639 21 921 95 75 9 904 48 565 55 236 47 898 72 352 79 472 75 688 43 598 70 670 22 968 12 271 49 246 81 72
63 809 81 599 90 939 82 796 85 420 55 930 71 644 27 910 92 678 3 467 64 977 34 841 42 502 14 518 66 998 93 316 22 732 47 410 37 327 29 722 65 525 7 543 5 858 95 421 59 59 26 574 78 287 15 937 45 81 1 41 69 564 89 657 84 980 41 143 28 542 44 504 40 958 94 988 97 370 12 149 10 348 48 291 21 690 99 836 57 390 31 217 0 67 96 781 80 775 74 248 51 666 36 468 76 770 23 932 79 31 98 132 11 332 13 381 58 74 32 488 43 785 18 530 77 673 30 800 88 583 68 470 91 363 38 548 67 135 60 82 75 63 20 632 70 730 9 655 19 862 62 388 25 895 2 774 50 152 24 567 35 666 54 86 17 994 4 151 39 561 46 136 49 380 61 16 33 328 52 699 53 753 16 463 87 116 6 519 56 704 72 497 8 93 83 624 86 775 73 381
42 260 59 769 61 223 10 554 29 884 1 802 98 634 44 918 5 965 67 32 97 113 96 589 37 795 43 824 66 626 9 386 47 677 28 423 4 423 20 581 94 481 73 881 75 306 12 529 41 661 30 692 48 972 52 377 55 889 25 528 87 261 46 718 86 360 38 157 99 573 51 975 15 222 36 825 89 617 65 734 26 379 68 485 35 266 2 275 34 540 45 426 77 455 49 919 90 715 88 189 60 434 33 335 18 917 22 325 76 456 11 915 84 17 79 349 56 186 92 226 21 825 19 898 40 9 83 420 62 529 24 242 64 542 14 452 63 116 8 727 78 447 74 39 6 973 95 183 80 998 50 277 53 939 32 209 85 667 27 603 54 102 91 598 16 362 0 827 81 774 72 658 3 967 57 505 82 604 17 390 93 758 71 2 13 383 70 75 31 287 39 827 23 120 7 204 58 598 69 171
20 218 10 800 1 41 93 862 3 728 80 907 90 474 18 927 78 163 65 497 64 756 24 730 2 11 59 110 35 931 4 635 29 386 81 45 28 964 7 934 6 352 95 410 68 876 19 940 61 937 63 302 9 596 23 22 69 187 14 911 12 929 97 898 92 20 87 785 16 562 85 135 43 288 88 934 48 826 57 118 8 991 84 453 89 806 96 151 55 805 79 777 30 633 86 901 62 732 50 369 77 762 44 399 36 516 34 423 21 807 45 260 22 242 72 280 49 307 54 442 70 230 17 455 98 498 33 547 94 182 52 230 39 446 83 917 38 680 56 874 27 786 25 333 66 213 60 337 75 883 47 655 5 569 46 115 13 23 42 156 58 39 71 346 26 77 76 816 51 234 73 448 53 372 0 622 41 494 31 163 32 856 67 355 82 884 37 712 15 95 40 852 99 748 11 169 74 545 91 13
43 133 67 116 19 398 55 935 1 312 56 586 32 769 93 237 6 819 47 927 51 146 95 412 61 665 22 221 70 674 4 228 8 926 5 968 85 351 97 527 52 160 57 190 96 407 23 204 80 354 34 525 77 290 44 80 33 722 14 528 12 864 36 83 83 794 66 520 98 281 82 370 39 28 94 555 99 619 91 687 75 166 87 539 90 726 86 481 45 284 60 741 42 644 92 792 9 149 30 612 59 60 31 297 38 430 88 747 71 141 28 306 64 651 46 28 7 208 65 660 13 588 79 135 63 174 50 442 10 884 41 361 35 568 84 378 25 668 72 848 53 22 78 838 26 350 73 961 58 375 2 255 3 494 11 903 15 703 76 896 17 923 49 49 18 750 89 290 54 27 21 366 74 69 16 817 29 988 37 471 81 388 62 858 48 895 20 753 40 575 69 303 0 358 24 165 27 687 68 601
22 886 63 718 71 156 11 369 54 872 7 599 16 920 24 587 19 426 10 86 18 527 68 39 85 467 99 513 86 291 36 517 53 515 88 219 81 404 57 756 89 104 27 491 62 980 14 200 98 373 97 434 84 416 48 278 37 765 77 503 72 226 74 620 55 445 40 472 20 827 50 202 17 696 8 887 15 455 33 111 59 940 87 367 70 529 1 130 78 113 5 329 82 317 93 86 32 394 42 831 49 300 58 544 69 100 73 52 34 210 96 512 41 771 35 71 23 435 61 42 12 428 76 330 45 348 66 136 21 325 80 827 25 951 43 990 75 553 60 934 95 150 28 209 44 903 30 644 51 952 79 372 13 386 4 637 6 257 9 281 94 796 47 590 29 899 64 57 83 19 90 414 91 835 2 192 0 93 65 547 52 454 67 376 26 712 56 164 38 475 3 464 92 298 46 914 39 562 31 80
27 671 42 928 15 145 69 796 49 273 86 876 32 72 20 923 29 738 65 353 31 994 14 939 28 973 24 530 53 628 95 378 51 586 67 669 85 386 30 507 64 920 37 514 25 229 2 771 55 316 89 383 68 977 88 832 5 952 46 473 82 154 99 685 43 807 44 657 94 798 93 828 78 501 71 713 0 701 50 137 16 564 63 577 6 238 91 166 10 385 45 626 7 284 11 128 97 820 92 765 84 525 61 469 35 302 33 529 17 962 54 601 57 541 90 208 59 434 76 100 87 483 48 813 56 954 79 705 18 237 52 445 96 759 83 117 21 687 34 431 81 684 98 938 12 637 22 808 3 527 26 120 8 932 13 639 62 357 58 951 39 30 47 802 23 950 73 43 19 445 9 515 74 875 36 316 4 103 75 27 66 500 70 928 72 879 80 842 40 590 60 48 38 108 1 200 41 362 77 564
72 171 49 82 28 232 66 779 30 944 98 276 4 762 85 12 3 674 25 79 40 621 46 706 71 924 50 592 1 66 47 215 43 495 15 125 62 652 8 448 91 749 80 340 54 193 67 849 92 40 76 570 87 459 19 789 56 217 38 525 96 889 48 107 90 813 59 583 2 830 99 368 42 58 86 703 69 907 26 878 79 567 6 718 17 200 53 582 89 97 41 418 70 613 9 223 32 289 81 946 18 607 7 754 57 891 97 239 29 231 52 417 88 66 24 99 61 68 14 108 12 271 74 298 36 96 45 280 75 361 83 25 77 48 95 749 63 558 73 727 94 269 68 226 78 111 11 782 34 120 5 318 23 697 44 950 0 235 31 414 64 336 35 87 13 962 22 990 10 686 39 728 37 896 51 46 21 297 33 961 65 437 27 83 20 691 16 897 60 917 82 350 55 915 84 925 93 860 58 629
18 393 28 398 98 310 88 556 60 830 92 790 13 595 95 480 41 1 68 294 66 775 4 432 49 214 93 423 81 592 24 648 10 610 72 115 29 296 21 619 87 874 97 759 91 771 3 828 65 952 56 720 33 874 50 601 59 15 69 582 70 989 16 117 96 478 77 745 67 856 79 592 23 72 9 991 84 668 31 62 27 37 52 616 90 270 43 97 99 569 34 110 45 901 73 619 83 706 30 540 44 461 63 900 57 935 64 593 38 296 1 443 76 947 42 233 86 572 37 797 54 641 62 897 36 464 19 280 53 50 8 309 7 128 80 499 20 418 55 503 12 464 25 740 14 544 85 894 17 92 94 325 15 812 2 521 47 46 22 116 6 331 40 686 48 577 82 909 5 341 75 4 26 210 89 846 58 760 71 313 32 951 39 599 11 77 46 185 61 376 35 835 51 144 78 196 0 1 74 456
19 222 67 362 96 633 89 695 22 151 76 837 31 661 70 80 37 362 4 683 87 390 35 518 24 400 42 279 91 849 0 554 52 552 1 699 64 901 99 271 48 642 68 180 74 559 50 513 88 39 25 394 32 969 12 954 3 181 90 59 59 377 78 811 58 473 62 963 72 165 16 835 23 237 41 105 66 901 45 87 28 9 95 553 38 33 34 182 17 541 27 649 26 369 65 824 79 157 7 579 94 979 44 499 13 813 71 614 11 999 36 985 80 316 33 545 39 935 5 833 69 141 56 533 75 194 61 56 53 615 93 358 6 984 49 948 20 903 84 166 30 615 40 389 98 452 2 142 15 387 9 232 18 216 47 554 14 605 60 177 82 614 83 767 21 482 46 157 77 870 92 659 29 340 97 18 54 78 51 641 43 911 8 451 57 971 86 8 73 553 55 267 63 853 85 952 10 316 81 493
87 976 21 464 90 256 46 134 60 318 2 14 75 937 85 440 79 810 55 4 50 440 69 667 61 56 0 531 80 933 28 746 15 89 29 71 19 346 16 160 10 650 38 975 36 11 93 557 89 51 5 559 49 186 64 128 72 717 95 868 63 207 33 435 31 181 23 443 92 612 1 814 96 957 32 750 54 118 47 961 34 282 12 292 9 591 82 793 78 896 76 212 30 225 35 742 98 969 11 606 77 485 67 207 6 892 66 790 43 570 52 82 17 538 94 45 18 569 26 308 73 356 81 478 59 628 4 249 41 993 88 954 20 239 56 361 13 108 27 129 44 254 83 103 86 713 14 846 53 518 24 87 51 784 70 981 22 769 37 12 48 154 8 179 65 537 57 99 3 505 84 98 91 965 40 487 97 412 68 840 25 441 71 474 58 847 42 27 99 607 62 788 74 9 45 691 7 460 39 755
41 351 15 228 77 910 39 600 32 198 65 870 88 121 30 546 37 198 75 371 54 57 18 129 61 353 96 444 9 89 85 816 3 483 67 856 20 10 80 352 42 52 44 770 53 727 78 774 59 168 43 990 71 197 87 208 16 944 76 648 22 168 45 617 79 26 21 178 90 537 23 910 27 675 57 648 60 228 26 916 8 204 50 632 13 85 94 232 48 930 46 771 0 394 82 411 58 607 1 883 56 20 73 560 62 631 33 233 35 511 4 84 97 613 11 364 91 401 84 400 47 795 10 95 70 375 95 13 66 40 24 655 52 299 92 622 6 572 49 263 93 106 34 411 89 968 83 107 2 354 64 383 74 88 7 358 40 592 38 927 51 26 98 496 12 791 17 68 14 160 5 519 72 893 25 776 99 504 55 96 31 463 28 714 81 446 29 850 86 381 36 717 63 95 68 216 69 544 19 403
22 886 34 817 55 344 48 161 29 84 47 126 12 26 36 280 10 304 59 383 73 759 30 456 17 518 38 586 27 672 61 448 15 524 84 129 95 364 25 422 90 535 75 94 19 188 33 135 40 268 89 254 53 750 92 212 63 682 91 824 50 693 72 234 60 45 45 705 26 770 21 932 14 894 41 333 76 908 62 63 74 13 46 291 13 618 79 194 80 857 98 469 52 129 1 959 24 222 32 131 68 882 16 203 37 933 88 787 51 139 87 46 77 929 58 447 93 973 4 206 5 373 99 468 97 829 43 543 2 156 71 98 23 964 44 615 7 792 0 428 49 929 56 481 81 772 83 774 6 727 18 633 66 605 3 662 42 769 65 862 57 467 94 561 69 585 86 841 20 301 96 795 82 520 11 433 31 490 70 42 78 815 85 248 64 124 39 967 8 60 35 29 28 759 9 898 54 865 67 55
64 648 78 385 62 511 46 138 33 24 20 988 0 24 8 233 24 904 90 240 72 489 61 849 7 622 59 983 70 862 48 62 87 957 36 800 80 879 50 860 86 59 82 288 54 696 17 436 9 459 56 981 19 119 12 577 2 651 74 419 5 286 34 894 27 497 65 493 71 137 6 814 21 174 40 361 69 505 66 159 84 396 99 128 25 151 51 363 26 292 88 568 18 172 93 629 94 568 44 817 57 197 11 957 16 87 60 680 63 940 76 648 92 838 3 43 35 305 10 79 39 396 91 906 32 263 83 385 13 6 15 718 31 339 49 808 73 433 68 873 41 912 58 270 85 495 55 617 95 622 1 449 38 528 97 394 4 921 67 978 96 641 75 311 47 741 43 358 53 762 42 653 14 230 28 207 89 386 98 196 37 502 30 122 77 93 79 651 81 144 29 405 52 93 45 639 22 10 23 5
63 510 94 911 26 535 72 993 93 83 7 703 22 442 64 783 95 967 21 424 87 975 67 953 31 94 81 544 30 419 50 172 51 322 5 483 20 60 75 901 58 561 86 477 61 482 59 351 68 171 92 898 15 405 57 613 38 713 80 109 19 416 62 480 85 481 42 265 70 803 6 102 82 614 14 823 88 167 39 768 47 268 89 781 54 883 66 191 52 482 23 767 9 731 13 250 69 120 35 453 98 608 45 670 78 248 48 73 74 802 46 154 28 153 49 395 10 369 8 805 3 230 99 35 56 140 27 903 1 501 84 858 37 816 33 145 55 291 18 645 24 922 12 153 77 132 43 878 41 552 76 438 34 961 71 281 96 794 4 165 90 850 44 401 17 854 79 878 40 379 0 733 11 465 25 742 91 156 36 802 16 953 29 481 60 479 73 581 83 879 65 883 53 350 32 677 97 826 2 876
24 237 50 315 68 38 9 22 95 675 18 832 33 164 99 284 16 558 6 409 42 35 44 457 86 164 25 233 65 956 7 145 87 270 46 75 37 643 51 376 82 527 4 210 53 905 81 13 75 354 62 200 76 15 10 643 97 521 45 519 73 909 40 12 30 514 11 359 74 200 58 418 13 84 34 269 59 897 80 820 38 583 79 924 29 74 12 697 83 329 47 826 52 892 36 340 27 901 23 170 78 461 48 148 28 343 93 225 60 477 3 86 56 378 64 375 19 151 92 753 91 674 98 965 5 172 85 278 15 765 84 381 77 434 55 866 61 931 71 594 66 948 26 714 70 823 14 981 31 740 20 250 39 406 41 896 94 396 0 202 8 965 49 235 17 481 90 277 96 863 63 578 72 536 89 679 1 915 2 959 35 707 69 250 22 452 21 833 88 28 43 813 57 10 32 824 54 146 67 834
65 597 64 827 53 361 11 514 91 754 48 80 0 988 86 552 26 343 40 544 87 206 39 294 94 632 67 445 29 965 83 784 68 436 28 288 14 224 88 379 92 257 52 51 6 143 42 473 58 667 74 392 12 241 50 429 25 772 84 780 97 699 16 133 41 390 90 68 76 684 56 360 69 132 95 74 3 590 7 310 60 759 59 532 24 662 2 590 51 667 47 313 98 365 81 320 73 657 35 896 55 879 82 424 79 640 63 880 78 232 34 331 19 381 20 398 33 574 5 210 23 705 18 910 27 450 72 392 15 89 71 369 96 256 36 689 45 833 32 974 37 798 70 761 85 778 13 480 30 386 54 270 44 499 43 893 57 811 62 435 66 147 21 775 22 330 17 585 89 660 80 984 77 961 31 996 75 107 99 14 38 33 46 848 1 84 9 761 61 570 4 999 49 3 8 229 10 323 93 880
74 301 67 257 94 241 62 916 76 421 86 850 20 828 30 208 77 874 46 980 40 677 55 586 3 709 14 327 42 988 73 435 48 153 98 642 70 247 72 152 33 923 38 494 4 404 99 212 10 969 60 441 6 727 82 157 91 151 5 374 29 311 12 305 17 316 95 982 37 906 63 21 84 931 16 189 87 97 50 441 51 406 28 403 61 183 64 892 54 516 19 677 43 123 97 584 44 123 13 591 34 460 81 898 45 345 93 513 8 580 85 928 47 236 27 43 49 501 80 783 83 554 52 334 92 344 89 23 56 130 15 409 25 781 22 365 39 201 41 709 59 693 65 502 9 305 58 805 57 723 26 731 90 436 53 373 36 473 2 878 66 486 96 654 24 878 88 150 71 752 75 842 7 885 1 922 21 49 11 587 18 953 0 216 68 703 78 907 79 684 23 417 32 443 35 655 69 695 31 611
25 115 37 589 81 996 49 138 99 697 31 327 5 895 22 380 8 272 54 635 83 99 7 799 53 918 6 408 13 888 40 234 11 349 64 399 68 290 62 77 89 428 90 491 72 742 45 589 1 971 0 823 58 229 82 280 42 468 10 563 21 867 52 985 51 764 85 611 67 145 57 609 43 8 35 612 74 702 56 155 28 205 20 730 26 276 32 73 97 168 88 651 92 415 59 488 63 500 36 146 14 585 94 613 46 905 93 386 87 640 24 490 19 889 77 815 4 360 70 393 79 295 33 194 65 605 86 172 95 233 44 457 34 657 29 551 16 476 60 824 91 236 55 819 71 734 2 544 78 458 15 703 3 766 47 378 96 270 27 957 73 63 61 81 30 668 12 366 38 164 41 681 18 483 23 395 75 382 98 207 50 545 17 961 9 409 39 63 66 9 84 488 48 69 80 348 69 616 76 288
2 599 24 992 82 766 54 433 38 879 96 808 26 263 64 629 13 853 10 378 31 849 45 444 37 757 11 142 93 208 21 4 15 177 6 486 87 444 43 747 56 518 53 476 58 580 52 931 39 334 27 294 51 988 22 392 95 860 33 344 47 194 72 249 88 895 61 303 80 775 17 480 97 293 3 877 59 200 44 640 78 513 89 814 32 868 7 354 25 456 8 542 0 480 48 740 12 677 16 748 69 166 50 399 20 844 76 335 36 949 74 315 18 299 5 988 98 649 63 345 35 908 14 737 9 563 41 180 28 303 94 137 85 523 49 13 84 868 29 45 68 233 4 842 60 55 46 419 67 740 75 491 19 692 42 445 57 514 81 160 30 658 40 624 79 981 90 698 55 372 91 279 62 407 70 557 92 570 66 740 34 580 71 478 73 998 99 651 1 782 83 471 86 298 23 587 77 614 65 316
64 847 70 170 61 838 73 449 31 969 90 212 69 396 0 346 85 110 2 879 78 656 27 190 66 93 23 77 59 46 45 697 98 739 34 863 87 151 37 197 62 400 43 83 86 506 3 484 47 816 16 786 67 560 55 269 71 254 94 233 57 861 56 176 24 603 44 609 80 682 74 8 21 780 82 701 1 992 22 460 50 746 60 536 33 967 95 593 76 562 41 1000 28 444 75 544 58 829 97 331 11 745 8 175 39 218 48 76 7 718 93 911 35 326 84 18 92 565 32 466 89 94 54 534 12 83 77 846 81 155 25 406 13 314 51 411 53 757 96 35 5 4 10 693 52 803 38 859 40 571 83 605 14 685 65 380 49 27 4 458 72 221 30 638 20 744 17 600 99 610 42 412 15 236 68 675 19 380 88 551 79 201 46 962 91 718 9 350 18 684 36 146 6 708 63 541 26 826 29 294
77 142 24 505 68 781 65 792 22 957 49 430 19 887 42 983 3 587 78 877 34 648 92 781 25 399 9 574 95 970 60 931 76 149 90 429 73 688 11 979 10 484 17 516 56 415 59 609 70 609 31 613 98 573 48 312 81 930 55 90 93 950 16 453 94 972 13 948 71 614 87 114 2 805 89 580 63 120 47 657 64 862 57 448 83 405 91 362 35 80 40 109 0 937 97 499 52 120 74 350 5 903 6 100 15 669 54 423 30 308 37 380 26 565 80 776 46 209 84 283 53 600 43 625 20 58 61 876 82 876 99 439 7 915 51 582 58 135 75 840 50 627 29 809 28 763 66 728 79 824 45 976 41 60 86 17 85 178 23 686 96 381 1 952 33 772 44 577 4 449 8 866 14 844 88 270 62 197 12 819 21 588 36 735 27 594 38 750 32 129 39 864 18 512 69 534 72 729 67 970
34 454 86 199 28 242 91 417 45 943 36 170 55 581 17 9 43 774 1 420 89 312 29 968 39 898 84 826 7 755 20 975 2 780 94 922 41 771 60 315 96 21 56 385 21 466 31 314 57 941 63 357 30 32 68 988 33 478 16 974 93 939 77 600 37 175 24 726 23 489 78 247 38 172 40 529 74 438 32 49 49 83 71 979 0 585 10 659 65 881 92 525 14 361 42 402 67 635 53 564 48 349 85 47 82 969 80 70 27 112 46 198 90 28 6 185 81 363 54 324 26 665 15 58 51 53 11 20 44 221 62 535 18 398 35 886 73 920 12 458 25 865 83 182 76 766 47 994 64 631 8 788 69 768 99 839 13 40 5 189 97 42 3 754 50 877 70 934 9 317 59 783 19 593 22 760 72 308 4 640 52 302 87 932 61 436 75 895 88 555 58 211 79 885 98 463 95 435 66 219
88 437 94 855 98 265 47 282 82 836 10 85 51 7 16 480 19 402 59 315 52 286 35 333 24 508 9 865 55 848 18 220 69 965 30 479 3 297 42 131 93 913 43 852 8 972 71 200 34 149 73 488 6 18 58 465 39 50 17 450 61 629 66 432 65 465 67 623 77 778 25 81 14 24 79 920 75 117 60 986 41 290 36 710 87 383 20 502 84 21 22 773 91 322 78 973 33 557 0 154 90 749 12 988 23 526 45 282 5 930 89 900 1 247 15 361 76 373 83 930 63 833 70 36 44 880 97 219 49 558 95 763 31 273 56 65 27 383 2 94 92 789 57 302 40 998 4 715 86 709 99 803 85 154 53 33 54 151 32 350 80 121 81 749 26 488 50 711 29 352 38 582 7 157 62 349 28 589 48 303 74 224 72 585 46 365 21 680 13 919 64 678 96 514 37 593 11 681 68 708
51 244 23 245 46 194 98 136 39 385 88 591 15 590 41 657 33 967 2 923 60 370 21 322 0 845 42 587 38 766 8 703 93 450 35 812 62 950 81 870 65 877 45 533 47 392 82 51 3 459 19 732 52 816 90 191 12 880 57 413 28 878 97 326 49 812 16 719 50 641 89 628 67 390 58 669 30 917 18 596 76 663 34 614 66 624 64 309 4 261 40 913 10 787 55 329 71 520 73 680 92 260 31 234 96 138 75 640 87 552 68 308 69 823 78 515 83 365 72 937 79 99 20 466 59 133 94 325 9 467 13 538 32 782 6 607 43 907 48 889 99 503 26 704 36 639 5 621 63 981 53 219 56 85 11 202 74 172 80 937 84 184 27 558 37 801 86 239 70 256 29 51 44 572 54 839 22 340 61 344 1 787 24 72 17 857 91 68 85 409 14 867 25 772 95 632 7 509 77 651
27 363 85 784 65 799 87 448 71 282 94 38 37 669 86 464 81 594 38 794 15 20 91 866 16 987 93 42 40 314 48 609 53 602 79 458 64 424 14 617 19 902 7 977 70 310 45 865 76 757 20 784 73 518 51 372 18 475 54 63 5 266 43 990 17 394 47 789 1 217 58 336 10 221 97 571 55 204 0 776 84 526 72 134 29 143 39 361 99 744 77 880 4 555 82 146 75 206 42 242 11 257 44 637 35 770 34 800 9 945 57 302 66 386 12 953 74 720 36 310 62 157 46 49 98 288 28 555 68 596 88 892 95 705 96 22 30 971 49 129 21 733 92 72 67 414 56 681 90 306 8 873 60 536 13 908 63 128 59 751 41 7 24 382 25 986 61 352 22 780 78 978 3 857 6 661 26 830 80 379 83 468 50 347 33 998 32 515 52 372 23 278 2 405 69 314 31 868 89 691
49 681 4 325 55 829 21 763 83 86 3 192 56 759 69 752 28 282 82 129 6 349 95 389 17 705 61 131 91 455 93 414 70 263 29 947 48 90 19 841 74 156 14 667 39 949 54 207 67 473 2 265 65 458 81 731 41 537 36 931 97 805 50 38 37 626 78 945 5 904 10 341 87 595 7 910 99 660 84 488 89 144 11 860 12 61 32 679 22 656 44 228 25 653 31 90 35 687 1 495 40 368 13 365 24 464 85 68 71 719 0 887 38 762 20 319 59 854 94 414 30 556 60 322 16 32 86 217 52 451 77 570 58 554 47 482 64 431 96 128 18 781 98 829 76 742 26 650 92 669 51 569 27 456 80 62 57 198 72 218 79 898 68 842 62 255 90 448 46 150 75 923 53 598 8 815 45 863 42 176 66 219 23 500 15 410 9 323 73 177 63 609 88 215 33 340 34 991 43 646
34 408 79 65 88 988 8 380 10 89 54 165 19 825 13 559 7 349 82 723 27 408 3 119 84 425 18 136 99 146 21 771 12 673 38 667 75 951 16 539 97 689 39 890 2 190 41 1000 1 279 61 682 37 221 36 938 46 75 15 570 70 106 81 381 17 64 63 61 98 375 24 841 48 204 49 674 4 204 86 781 50 267 22 882 85 295 66 192 28 50 40 765 26 918 74 931 52 415 44 137 90 61 65 134 31 478 5 472 0 763 67 557 30 615 92 740 43 583 33 655 58 531 29 986 32 456 93 476 60 724 71 737 78 210 77 144 25 108 68 717 59 252 69 743 62 622 53 268 94 478 80 439 9 785 51 733 23 463 72 301 87 867 64 920 20 821 55 661 11 770 57 53 76 262 95 961 35 30 14 157 73 571 96 445 42 954 6 927 45 693 83 573 89 985 91 520 47 831 56 932
2 957 30 442 29 179 37 578 32 98 5 96 3 456 77 97 8 513 14 91 69 713 78 900 1 857 17 284 70 993 52 43 96 41 40 87 62 235 74 872 64 560 47 312 97 734 0 768 19 388 4 524 59 509 60 822 48 833 54 494 63 76 82 826 6 978 68 133 91 102 50 305 56 307 45 311 71 204 80 321 43 943 73 549 99 72 67 691 35 685 7 578 13 439 81 366 53 973 11 888 18 765 15 436 21 169 65 401 66 459 26 747 93 166 55 135 25 491 16 154 95 850 34 800 72 292 92 253 27 127 83 218 9 209 22 896 38 909 23 279 86 931 51 908 79 807 58 725 41 927 10 832 89 419 90 21 20 842 87 576 88 381 24 925 84 417 31 898 46 237 44 204 61 534 33 987 57 260 28 698 75 268 85 485 49 462 76 522 39 475 12 83 42 490 36 61 94 63 98 299
35 429 60 451 24 195 93 78 78 651 67 288 56 163 65 399 0 807 58 913 18 415 77 197 37 707 48 914 30 651 86 967 66 456 3 662 88 955 76 83 6 449 95 226 42 324 87 251 11 859 45 774 43 110 92 101 70 228 20 289 46 109 10 134 94 589 23 944 81 159 82 458 89 714 50 442 2 568 32 714 14 702 62 771 17 217 38 282 15 531 80 435 85 871 71 358 83 823 7 659 1 287 97 304 55 58 47 923 12 679 68 809 21 956 61 115 49 424 29 186 59 507 5 444 31 495 52 125 75 994 90 641 26 675 9 149 57 566 98 832 51 186 64 455 4 858 84 919 54 860 39 595 96 954 19 116 44 536 16 563 73 404 8 614 25 85 63 894 91 82 79 561 53 88 34 577 69 796 22 722 99 349 27 260 72 203 28 512 40 449 36 965 74 680 41 483 33 228 13 915
25 771 70 908 22 100 73 520 34 728 39 912 54 828 19 219 44 795 20 801 37 203 85 978 42 836 51 43 90 409 68 561 18 774 33 712 75 853 98 401 69 233 0 441 23 841 72 408 4 879 89 362 52 735 50 264 55 68 80 1 82 453 88 695 41 558 53 418 3 387 17 51 78 388 66 994 2 662 8 808 96 803 6 358 5 204 63 367 81 132 74 575 15 696 56 460 46 153 95 828 31 384 26 540 47 630 77 780 59 313 21 609 14 908 65 431 1 604 86 236 67 24 62 911 87 2 61 246 13 739 28 192 94 683 71 83 93 274 57 33 76 980 91 251 48 846 7 47 92 327 83 38 38 862 60 469 84 996 40 364 49 200 35 65 16 214 11 990 9 495 30 509 32 424 64 852 36 909 99 417 24 126 29 812 58 682 12 546 10 151 97 156 79 461 43 857 45 568 27 164
50 71 71 378 16 613 53 827 19 703 94 767 40 896 28 540 76 359 27 465 5 540 74 804 78 214 3 771 37 578 65 675 6 487 69 131 82 874 38 645 96 279 45 941 9 655 80 492 83 68 51 637 20 49 21 524 54 96 56 153 70 30 17 810 79 277 44 361 84 506 88 450 99 138 0 460 46 850 68 940 57 588 1 320 55 881 32 625 93 96 63 661 22 498 62 80 18 948 29 511 89 132 59 664 12 93 85 503 49 147 67 689 23 491 86 293 98 651 36 427 39 17 43 531 48 984 91 18 7 985 75 553 42 857 73 69 2 333 4 792 61 282 47 105 72 439 33 317 41 673 34 399 24 313 64 661 30 616 52 639 92 25 97 983 15 177 35 560 8 636 14 403 81 912 10 925 87 36 31 29 13 354 11 861 77 804 66 589 26 227 90 206 58 224 95 134 60 909 25 279
81 129 76 408 67 564 60 329 1 294 30 285 17 319 74 250 77 326 28 77 32 537 44 926 87 42 93 615 89 405 43 33 11 472 37 260 55 976 3 758 45 457 36 49 19 200 79 837 65 44 8 841 51 683 34 292 57 100 9 252 63 490 92 837 46 868 83 353 69 228 75 8 78 707 52 531 6 655 62 893 14 643 26 499 91 497 40 408 72 283 86 641 61 492 58 937 85 732 56 312 98 880 82 902 16 304 27 6 38 11 7 536 49 918 5 92 29 660 73 527 70 34 94 552 88 589 99 875 20 458 22 349 21 958 18 496 64 68 80 820 95 109 96 788 2 555 84 913 31 139 41 369 13 664 48 372 50 67 97 826 47 188 15 730 90 676 23 155 42 324 71 991 4 270 12 849 35 261 54 330 10 529 68 595 33 735 53 694 25 888 39 884 24 790 0 73 59 53 66 134
79 859 75 26 70 534 49 397 90 282 3 364 35 317 85 389 92 877 40 601 54 45 39 8 88 117 15 293 8 776 10 96 26 800 21 785 98 470 86 574 94 526 47 623 20 63 84 532 96 445 48 633 16 754 18 941 30 397 93 817 55 582 59 559 24 526 61 300 53 925 2 362 95 557 31 424 91 529 44 872 38 254 27 446 68 662 19 873 78 667 64 270 45 991 11 177 17 826 4 743 41 197 23 864 36 572 56 247 12 10 99 255 69 810 14 709 34 836 73 346 50 562 74 256 58 301 60 550 51 368 76 28 37 518 97 336 57 672 42 89 81 924 72 967 67 975 32 151 77 691 22 879 87 833 80 650 25 551 52 947 33 556 43 941 5 105 89 174 0 540 13 350 83 622 65 854 7 249 62 679 29 820 9 614 1 506 6 148 28 741 46 95 82 796 66 662 63 550 71 490
13 446 0 123 69 162 62 52 27 828 48 847 36 239 80 70 44 643 55 395 57 418 14 544 42 700 84 312 6 622 95 450 40 370 15 608 21 255 96 263 23 245 47 554 56 917 83 478 87 321 26 944 89 588 78 934 28 328 58 870 92 24 7 261 5 588 67 137 39 726 33 973 99 73 61 642 1 326 93 252 59 191 31 478 24 884 53 502 75 581 37 35 17 766 60 225 29 400 76 881 19 792 38 629 97 852 34 906 3 203 73 534 86 258 43 167 91 924 4 207 10 119 12 729 74 624 63 133 20 101 68 697 11 397 54 77 41 210 77 421 30 860 9 443 32 222 66 863 64 59 8 760 70 659 52 107 90 839 72 967 81 101 82 876 79 790 35 300 98 216 88 460 18 818 45 361 51 433 71 823 94 898 50 399 16 109 22 834 65 987 2 117 49 789 46 398 25 227 85 352
86 387 9 211 73 686 48 831 61 286 71 746 27 441 81 818 45 289 77 795 83 452 66 263 50 803 10 39 84 629 28 392 91 751 0 499 37 839 57 180 22 163 46 266 20 722 95 920 93 597 35 974 25 819 8 698 34 922 33 27 76 380 60 370 56 232 87 968 68 567 79 470 14 83 16 747 1 636 26 792 67 277 3 343 47 121 2 270 13 342 90 148 69 497 64 797 52 492 24 972 6 365 59 923 36 547 15 293 29 847 70 104 80 373 89 664 43 382 21 640 7 469 92 589 39 364 40 976 63 862 44 929 4 819 41 818 96 664 85 525 5 741 75 566 12 794 65 972 38 571 54 399 78 523 19 977 58 733 55 184 97 858 62 58 51 153 98 417 99 982 72 213 31 199 94 778 74 32 42 781 11 112 49 258 32 29 18 225 82 886 30 244 88 255 53 265 17 655 23 271
20 954 41 534 82 403 1 369 30 796 96 181 56 949 66 567 25 782 11 64 22 599 2 83 51 271 49 729 75 885 34 59 87 792 40 964 9 212 29 194 81 850 45 872 50 307 77 797 65 963 85 233 70 455 68 668 37 328 53 645 46 229 24 539 78 301 72 600 48 129 35 907 12 215 14 295 19 331 79 218 62 266 88 606 80 457 52 268 3 854 21 774 7 399 59 709 60 620 36 927 6 115 47 356 32 143 74 565 64 317 54 381 90 654 98 586 67 435 94 19 23 21 71 648 73 867 91 463 69 403 18 833 4 98 16 538 83 831 31 365 63 802 39 836 0 580 10 111 43 32 84 678 27 827 99 517 93 658 26 130 28 591 33 890 44 15 17 588 38 179 57 545 76 673 15 957 55 544 89 824 13 70 61 197 86 99 97 663 42 117 8 530 5 91 95 579 58 523 92 681
64 144 7 204 80 45 37 64 86 423 12 407 74 671 40 765 59 338 15 352 30 515 51 191 46 748 97 944 27 934 23 799 55 578 3 327 63 596 28 226 76 53 62 103 58 556 50 590 90 60 34 453 96 149 61 222 84 839 32 947 92 624 98 268 2 350 54 182 20 160 47 610 53 471 87 122 82 908 17 262 18 983 1 277 67 981 68 15 13 392 25 543 49 234 33 744 26 264 16 364 22 873 73 208 21 250 44 443 85 912 56 530 14 894 35 166 66 585 29 472 83 11 5 918 91 268 88 456 93 485 78 570 38 879 9 872 57 986 71 276 45 745 24 547 94 358 75 472 10 228 65 247 8 750 43 426 99 168 69 42 89 609 11 539 77 924 95 794 72 722 39 535 48 127 41 262 4 179 81 943 79 13 6 204 52 308 19 294 60 469 42 295 0 561 31 225 36 175 70 284
22 953 7 288 38 763 88 146 67 523 19 44 20 620 50 323 98 955 48 228 97 652 68 323 37 481 32 640 40 241 30 645 81 746 53 993 23 45 42 948 36 905 24 907 85 875 3 909 14 838 86 616 1 653 34 78 93 334 28 18 62 43 87 691 6 835 56 748 26 541 92 933 47 330 55 477 59 786 10 927 77 650 44 795 45 857 31 231 74 20 5 872 65 957 17 604 70 598 99 451 66 117 4 250 73 170 15 110 96 113 91 488 94 140 51 376 33 681 84 10 35 8 60 526 63 903 54 904 89 617 43 890 0 253 72 10 25 903 71 720 69 409 21 734 90 552 75 873 11 93 41 728 49 374 80 158 16 842 76 276 8 385 58 227 83 309 82 179 9 660 13 509 79 282 39 656 61 18 95 657 12 989 2 366 29 403 57 411 46 63 78 464 52 882 27 192 18 573 64 580
75 150 92 552 47 245 31 933 88 288 34 219 26 498 90 227 20 276 70 319 28 30 48 65 86 336 58 475 91 455 87 635 55 593 19 780 2 146 60 26 44 269 27 505 89 644 4 854 5 988 76 900 57 744 22 55 23 344 38 192 14 762 43 959 29 779 53 482 77 338 71 327 65 191 25 677 50 565 68 645 83 872 37 390 24 869 67 375 74 590 78 384 39 832 84 927 35 207 81 389 1 974 9 994 79 625 32 883 82 252 17 126 11 669 99 702 8 685 13 600 33 127 51 95 64 120 7 240 61 234 16 161 94 261 97 162 21 480 85 131 40 937 52 281 72 231 30 279 59 258 0 273 49 687 15 151 62 884 93 41 63 656 66 342 42 249 46 60 3 889 10 658 18 639 69 955 98 875 80 796 95 795 96 888 6 980 41 529 36 387 54 25 56 487 12 145 73 105 45 991
77 584 86 969 12 444 23 755 91 213 30 455 96 249 21 612 68 97 10 522 69 102 61 535 26 98 98 883 94 383 48 955 56 50 35 68 89 985 8 615 9 322 70 947 73 788 44 819 38 978 14 26 7 558 1 472 37 454 74 175 60 666 85 277 13 907 20 123 88 184 83 231 11 831 43 969 55 294 75 19 81 957 39 718 31 12 32 59 36 8 27 575 40 956 4 92 49 415 28 75 54 440 41 936 5 959 64 574 72 222 53 68 29 654 95 550 62 663 45 456 57 915 46 38 19 141 16 446 93 492 78 29 47 610 82 401 59 47 34 866 15 461 22 292 58 106 92 678 79 416 99 451 87 101 3 286 0 789 65 634 80 837 52 100 42 119 63 145 33 948 84 569 66 108 76 840 18 780 2 209 17 360 90 341 24 763 50 251 71 789 6 15 97 911 67 403 51 774 25 349
64 586 16 629 98 667 6 656 66 609 85 392 94 399 65 162 22 311 67 605 61 597 14 74 91 959 20 235 41 1 59 678 48 238 75 769 56 387 9 331 80 815 5 663 54 317 28 987 72 992 46 489 24 38 81 659 87 273 49 232 93 456 29 176 77 421 55 15 96 971 74 494 1 49 32 143 95 476 0 605 97 65 71 159 52 296 51 304 44 498 58 292 19 99 23 955 4 946 62 313 53 221 3 224 35 715 69 307 39 540 15 486 83 487 18 428 73 37 40 343 42 46 99 106 89 107 33 557 36 914 63 811 37 610 11 224 17 788 10 430 79 669 30 894 2 511 21 905 88 371 34 615 7 9 57 987 43 632 13 356 68 546 12 254 76 744 31 308 25 942 86 507 70 935 78 955 60 788 90 577 82 996 92 103 8 1 50 587 45 84 26 359 27 463 84 741 47 34 38 595
57 214 37 683 64 908 52 42 13 749 35 190 3 593 17 956 5 465 42 844 71 126 24 405 76 180 80 571 82 144 54 419 14 105 62 65 26 483 58 756 93 596 96 979 19 449 16 182 39 863 99 280 21 287 70 548 1 974 81 354 33 617 79 250 65 804 89 824 51 478 18 958 60 415 53 26 29 862 34 283 94 838 84 347 88 103 83 971 46 58 49 28 78 439 91 856 11 946 44 227 55 884 22 207 12 129 31 151 63 480 97 641 74 595 95 54 98 552 15 88 4 493 59 941 6 491 92 290 38 97 0 339 7 87 10 541 86 864 23 378 50 694 87 240 47 843 72 811 9 464 69 321 41 930 28 622 75 195 27 128 56 837 48 675 2 270 20 399 32 57 85 944 40 571 45 92 67 281 68 431 77 634 43 837 25 182 61 498 30 810 90 55 8 482 66 190 73 210 36 995
25 950 41 473 80 942 7 46 24 412 99 450 18 701 4 27 78 998 73 444 92 31 77 406 39 653 15 414 81 44 16 872 67 278 50 642 26 136 9 314 2 351 63 664 64 947 54 560 60 583 94 662 44 100 72 477 87 499 90 182 40 181 43 68 55 28 62 372 20 233 19 417 65 422 21 154 13 554 83 949 14 420 86 323 75 720 53 536 28 135 91 592 11 972 82 870 57 334 35 986 30 10 49 817 0 390 3 213 95 701 68 702 37 987 10 796 42 316 5 967 88 527 69 343 66 954 33 676 32 222 74 966 38 163 96 695 45 813 52 529 31 803 56 11 97 327 17 286 79 673 36 176 23 838 58 261 34 264 46 501 84 315 6 667 59 573 51 754 76 253 61 905 70 748 98 738 29 789 48 241 93 510 47 505 89 290 1 581 22 750 27 104 8 384 85 476 12 25 71 890
76 372 31 585 14 795 3 241 52 186 68 633 10 126 16 554 59 815 67 25 1 157 73 258 48 515 17 218 46 838 45 500 20 158 41 858 55 310 37 704 28 147 26 584 35 47 57 801 33 985 82 12 81 132 43 122 12 830 84 432 23 894 2 406 5 375 19 39 74 463 94 420 18 451 9 409 90 603 30 227 38 534 24 976 7 22 54 720 32 1000 92 370 53 864 85 681 64 733 87 75 29 677 15 428 78 536 40 518 61 418 89 945 62 40 56 784 58 314 95 448 77 733 96 865 11 534 22 625 8 371 72 327 98 483 49 935 44 133 97 425 70 132 66 167 69 637 99 573 50 304 60 451 47 40 13 583 91 439 36 405 75 999 42 807 25 343 79 810 27 983 51 534 88 667 71 957 65 738 63 940 93 306 0 821 21 919 80 152 4 365 34 453 39 988 83 109 6 810 86 5
41 612 56 406 71 798 35 970 73 483 6 758 96 952 69 135 1 974 57 382 36 792 75 661 61 47 45 836 27 342 2 695 54 374 85 852 38 414 37 955 7 68 4 710 80 129 8 661 89 217 70 307 12 672 40 502 64 421 3 901 11 770 94 300 10 427 76 427 58 932 26 151 18 274 0 302 9 544 39 496 21 5 17 690 16 566 65 253 46 314 66 788 32 598 74 789 99 184 34 541 53 192 59 725 68 601 30 664 55 923 95 757 92 911 90 462 84 746 82 474 13 355 97 195 31 813 5 272 77 712 29 956 23 995 91 43 25 270 28 96 62 620 42 218 43 499 98 512 20 125 88 265 78 676 87 692 15 205 86 882 52 305 93 460 22 916 14 167 48 486 47 360 72 580 49 527 44 333 19 20 60 271 24 571 51 209 50 355 83 128 79 755 81 438 33 726 63 909 67 649
84 244 73 793 10 890 98 298 2 955 38 483 6 121 65 412 43 528 40 737 77 221 14 753 5 581 69 101 28 431 93 847 11 174 1 552 49 407 55 264 19 328 34 537 7 772 39 69 70 468 20 352 18 438 61 658 46 769 23 724 99 216 31 878 57 712 60 510 78 44 16 986 76 136 12 416 33 799 89 107 90 410 97 21 50 355 48 790 29 136 53 957 4 539 96 999 17 966 92 781 80 129 0 597 74 146 81 858 64 523 27 621 79 391 47 872 62 429 58 434 37 933 66 19 32 440 22 662 41 413 95 697 9 807 72 984 36 472 25 250 15 450 67 522 54 207 63 701 52 219 87 133 71 781 44 80 21 758 24 59 42 473 3 699 86 862 56 689 85 160 26 922 35 826 75 655 51 695 13 365 45 711 68 694 88 326 91 942 83 919 30 525 8 456 59 375 82 239 94 407
46 606 10 109 18 662 25 476 42 227 31 829 99 1 40 282 13 794 85 873 3 851 97 649 50 476 19 598 51 482 79 16 72 119 39 589 37 277 52 567 59 784 30 477 84 585 41 34 45 360 95 402 28 971 1 854 48 636 12 772 92 568 81 651 90 38 14 414 60 776 17 102 24 225 22 880 62 472 47 346 32 66 54 260 63 735 82 723 26 419 20 146 5 856 65 654 66 105 15 728 68 158 76 712 87 133 77 250 89 287 80 874 55 783 61 18 53 343 9 326 23 141 74 195 38 93 75 904 43 396 35 632 34 426 6 148 56 718 93 852 64 118 91 584 29 217 86 661 98 628 57 829 11 169 33 859 49 174 94 480 27 803 67 671 7 539 21 783 36 874 16 873 73 509 78 802 4 279 88 386 8 351 71 864 70 193 0 794 96 43 83 739 2 204 58 15 44 130 69 1
20 997 75 412 47 133 13 943 27 196 34 881 5 760 14 236 84 418 54 948 78 246 33 600 16 410 9 340 89 784 57 280 38 756 39 502 23 278 51 526 15 172 22 703 46 832 17 921 83 177 92 900 66 318 25 294 87 338 50 160 71 940 32 650 82 971 43 787 0 713 67 5 8 725 36 396 59 375 12 108 1 179 93 91 24 797 74 756 85 200 81 989 21 359 98 126 31 78 44 621 42 815 19 499 97 890 40 220 10 845 49 885 62 908 6 76 55 538 29 655 61 922 11 87 90 266 60 530 2 875 73 823 56 48 7 806 68 889 76 17 53 699 45 257 95 440 3 923 35 726 72 823 96 691 4 550 65 174 18 382 26 357 79 74 63 524 69 220 80 773 52 821 88 714 77 455 91 131 94 584 37 330 58 113 28 504 70 14 41 370 64 86 86 882 48 730 30 708 99 476
73 436 93 956 96 754 9 998 50 452 8 919 37 63 44 356 82 269 26 466 42 504 97 691 58 133 75 745 35 425 79 381 0 161 99 79 59 116 92 500 34 53 45 306 16 756 62 32 60 840 22 603 91 647 54 386 55 859 71 753 18 690 88 708 51 698 70 745 64 527 80 472 48 883 57 484 39 538 61 298 23 252 11 325 1 97 20 882 85 929 36 205 3 425 13 450 53 715 15 317 65 93 56 992 10 980 25 392 24 82 98 24 2 550 95 890 14 950 6 338 7 563 17 712 63 262 78 387 77 527 87 189 90 343 81 475 19 10 83 591 86 260 21 530 67 466 31 620 46 166 47 599 72 582 66 900 52 34 30 575 68 477 43 860 38 531 33 846 89 404 40 948 84 457 29 61 74 214 12 278 4 410 94 17 41 870 28 587 32 404 76 100 5 16 27 244 69 484 49 50
90 309 30 866 84 193 74 489 75 669 44 770 89 314 77 846 80 255 20 169 3 94 32 576 70 652 28 103 62 906 45 11 11 322 71 27 92 116 87 676 83 380 23 635 79 223 48 4 35 70 14 22 59 943 16 707 49 823 22 689 17 828 51 650 96 903 99 530 41 492 61 868 42 728 81 756 9 705 27 746 58 529 73 639 34 778 76 834 33 884 82 603 21 676 38 515 78 449 53 89 39 897 1 744 37 324 26 798 91 9 6 310 2 874 54 237 72 213 68 492 0 177 12 784 47 27 94 294 69 893 97 243 25 3 57 942 10 342 15 533 63 351 60 271 13 231 64 923 36 953 67 39 93 306 66 987 40 535 98 593 43 102 95 106 65 522 88 228 7 483 46 770 85 429 5 780 52 748 56 324 18 176 86 187 50 410 31 14 4 587 29 707 24 58 19 337 55 608 8 67
17 533 97 593 65 345 55 651 23 118 79 161 3 49 51 549 12 328 11 995 52 71 99 538 53 789 32 18 74 716 93 638 15 155 75 36 30 5 89 138 57 392 27 303 5 837 95 708 40 887 73 54 70 970 6 157 36 331 47 71 9 631 38 23 88 608 58 421 77 26 21 224 14 633 43 742 68 884 62 7 35 611 90 288 28 46 8 330 82 57 39 252 42 923 87 146 16 305 71 623 37 224 4 987 60 428 41 745 80 471 45 116 1 226 64 292 18 467 92 455 48 347 49 459 67 558 0 710 76 363 98 628 54 334 91 35 78 997 7 108 83 223 94 865 96 16 29 381 63 154 31 228 33 815 46 62 61 202 19 882 34 97 81 519 13 999 10 925 66 449 85 384 44 732 25 454 84 145 2 277 22 914 69 479 50 415 20 984 24 448 26 988 59 706 72 43 86 690 56 983
1 613 7 688 30 534 20 527 77 785 84 295 22 622 78 853 19 202 74 219 32 143 18 435 83 120 58 489 98 424 45 953 11 893 67 822 54 574 42 645 52 494 92 436 49 76 0 438 99 915 80 73 63 912 62 150 91 992 21 293 14 113 57 897 41 974 53 725 33 652 69 278 48 772 34 441 60 646 97 577 28 526 29 582 5 596 93 226 51 104 26 760 38 182 79 606 50 844 70 472 85 874 31 383 43 607 9 710 37 508 89 323 36 817 76 708 65 251 8 198 72 419 75 358 66 279 13 517 73 883 27 65 81 231 24 1000 96 539 17 463 16 679 87 459 71 160 90 212 64 78 68 26 47 926 6 185 88 125 4 126 40 313 61 114 3 403 15 960 86 374 39 398 46 502 12 552 44 824 35 819 82 685 59 578 55 366 94 195 95 408 23 862 2 417 10 951 25 273 56 923
56 988 98 22 93 947 38 976 97 500 39 226 6 584 62 175 58 807 20 847 33 98 31 133 61 41 28 329 7 31 21 850 81 281 76 345 88 807 18 986 8 490 3 435 91 505 60 709 23 277 68 679 67 385 46 697 25 148 16 722 11 47 27 154 48 433 82 233 40 721 63 164 74 829 34 434 36 888 78 829 86 789 92 678 54 455 17 985 70 119 80 679 96 320 73 890 77 930 30 266 10 426 24 148 1 803 5 24 64 325 13 323 44 716 75 751 9 117 79 786 50 975 0 288 71 660 14 593 53 800 32 293 87 914 2 90 83 360 49 561 22 840 95 848 37 958 19 763 35 371 43 852 45 912 57 344 15 19 94 501 59 359 51 61 55 899 66 915 69 568 42 510 72 187 47 609 90 607 89 750 84 128 29 597 85 758 41 323 12 254 52 988 65 212 26 165 4 980 99 151
74 768 83 579 64 397 7 884 94 212 32 577 82 167 77 627 56 319 47 746 43 356 92 854 98 659 75 103 37 254 39 363 86 717 59 505 12 424 33 41 6 778 1 488 81 335 90 981 34 502 58 416 14 279 60 312 31 104 13 101 79 250 70 46 0 442 93 396 99 523 28 942 69 261 78 341 73 345 21 825 89 41 97 560 46 39 62 793 51 441 72 971 17 496 22 135 91 653 23 381 35 135 55 841 29 265 42 274 45 53 44 878 88 507 96 180 66 28 87 983 41 626 63 874 18 856 25 356 27 154 52 311 68 997 71 304 40 707 76 474 85 676 5 851 61 961 48 782 9 247 84 346 15 335 2 813 16 468 49 452 80 949 30 206 4 118 65 651 54 512 11 967 8 950 95 886 24 960 36 305 38 601 67 415 10 21 19 247 50 403 26 189 53 683 20 290 3 105 57 768
4 692 43 53 76 876 99 205 90 52 75 239 79 977 35 173 97 544 86 98 94 790 41 102 78 240 64 463 13 487 52 13 8 219 69 876 82 174 32 326 84 386 25 348 24 137 85 107 57 301 39 993 27 269 19 93 33 993 47 536 29 633 3 297 98 699 21 720 91 125 11 514 73 102 0 689 53 841 15 295 17 552 30 750 80 282 67 240 14 178 45 694 20 31 31 891 1 255 28 908 93 18 72 525 6 164 16 937 23 826 59 655 36 29 40 371 48 21 83 447 65 697 61 700 26 346 22 743 38 915 56 306 49 852 2 159 60 442 68 118 34 459 74 714 66 202 44 27 92 109 87 895 50 417 55 213 63 202 42 695 58 750 18 748 54 109 95 357 46 683 9 283 5 6 7 607 70 27 81 985 51 684 10 344 96 846 71 284 88 232 89 879 12 394 77 892 37 844 62 551
9 260 52 635 50 955 1 788 6 852 79 863 46 762 27 983 31 758 48 810 92 612 29 478 55 317 18 231 62 363 13 707 85 858 93 600 54 346 88 103 72 962 8 456 25 136 44 259 83 661 15 314 87 294 67 547 99 667 45 245 5 570 14 880 59 969 69 452 57 212 3 712 21 545 35 630 76 653 24 195 12 232 36 463 91 856 71 453 26 152 97 321 2 833 7 611 66 214 41 819 47 633 16 844 81 566 68 227 10 228 78 733 39 514 37 627 53 105 61 73 60 90 77 982 86 288 70 100 95 805 90 382 22 307 58 306 63 149 89 139 23 659 56 992 34 905 94 41 49 323 40 846 75 556 0 359 42 129 84 896 98 994 43 735 17 769 30 136 4 555 64 783 80 740 38 658 82 808 73 723 96 381 28 492 11 994 19 869 51 316 33 687 20 723 74 443 32 812 65 310
3 924 82 130 98 327 20 410 29 101 80 724 83 513 86 919 88 227 54 316 5 393 14 159 87 411 13 586 66 484 6 849 37 301 19 703 91 244 53 590 99 396 12 982 7 614 31 448 25 457 95 149 64 730 60 46 51 231 21 95 96 147 57 160 59 458 84 104 38 109 75 972 44 249 56 52 39 326 34 131 32 850 15 436 46 725 23 996 1 220 2 454 41 615 55 866 62 672 78 664 9 793 0 836 85 777 42 232 47 248 58 801 68 874 93 179 69 276 73 509 52 335 81 752 72 819 97 869 61 867 74 656 76 593 50 123 8 56 71 349 35 285 43 358 45 398 49 772 65 143 40 162 63 618 33 816 11 286 92 799 26 272 22 853 28 350 67 329 36 243 4 549 24 742 89 195 77 265 17 682 94 616 18 272 27 836 30 393 10 769 16 256 70 771 48 903 79 184 90 171
37 911 39 827 42 844 12 21 3 849 88 807 9 325 47 342 89 41 41 860 1 869 23 780 33 737 63 514 66 328 31 48 29 992 0 57 2 830 68 506 14 978 28 247 35 937 13 754 98 220 20 462 79 881 91 60 15 886 78 128 53 541 59 991 26 794 99 954 64 621 85 202 8 320 11 922 51 627 32 195 81 708 18 351 34 39 17 934 56 655 76 852 61 641 55 102 57 993 24 144 96 177 22 491 43 657 52 277 48 435 36 784 65 299 94 978 93 967 80 167 83 800 7 279 77 820 40 484 74 172 97 373 30 613 73 979 16 272 62 408 25 51 67 311 72 535 38 99 46 201 6 871 84 22 54 118 45 575 70 247 19 189 90 549 21 486 71 257 92 298 10 648 5 523 95 374 86 268 69 466 75 271 4 765 44 197 60 985 49 210 58 717 82 521 87 810 27 151 50 851
27 643 5 806 6 339 10 843 20 847 30 852 47 935 12 853 93 322 76 228 91 629 99 710 42 157 73 54 55 472 72 344 51 881 62 173 57 604 32 727 0 996 98 267 64 612 19 912 88 321 71 121 79 842 68 600 15 366 43 395 77 73 35 270 87 423 82 15 36 702 92 542 94 936 8 440 65 589 48 691 45 311 26 579 67 304 33 568 16 208 41 685 85 970 56 628 4 906 49 415 75 874 7 264 61 959 2 495 53 995 28 285 31 705 3 956 81 128 25 887 83 295 37 334 39 397 13 680 66 327 59 207 54 680 34 90 63 941 58 402 86 950 60 77 44 498 50 614 1 387 96 313 18 664 84 751 21 945 97 185 22 505 74 554 29 153 95 340 78 759 40 443 14 392 38 849 9 207 69 325 89 120 11 702 17 439 24 173 80 48 46 597 90 726 52 867 70 702 23 612
99 171 34 213 46 416 90 303 85 309 58 946 95 418 35 84 83 161 14 760 56 137 19 515 3 402 74 419 2 110 30 40 15 467 9 739 13 807 80 831 48 248 16 904 62 167 24 650 51 747 31 117 84 198 12 962 17 282 53 150 72 355 40 143 47 333 71 479 75 589 64 758 49 29 44 2 68 601 28 278 38 776 93 981 87 614 7 543 54 617 98 510 25 444 8 200 43 957 82 19 26 515 78 91 42 832 27 754 6 72 91 959 59 662 89 354 94 58 5 361 76 469 11 445 39 363 37 137 36 319 0 418 55 674 81 220 92 830 77 155 66 413 29 875 18 288 63 944 45 35 21 919 23 739 1 725 69 223 70 671 57 721 32 991 60 361 22 849 33 820 52 71 61 903 96 33 97 133 10 832 65 833 79 48 41 869 20 67 73 34 88 59 86 607 67 28 50 946 4 711
60 685 6 856 19 785 33 310 91 574 52 181 31 621 35 457 39 162 2 663 82 84 42 947 1 724 96 899 67 917 90 173 25 342 28 985 37 529 63 51 49 251 65 67 98 119 75 418 36 701 22 156 5 653 78 380 74 334 30 423 40 427 86 770 11 796 94 69 3 505 50 196 27 598 97 906 69 440 18 456 56 547 15 93 44 974 14 485 23 978 80 210 87 827 10 275 26 819 17 446 38 353 99 906 72 349 81 383 7 280 68 523 29 9 79 709 70 343 13 222 53 523 85 24 24 279 48 9 76 896 4 895 66 969 43 529 21 883 62 162 59 104 89 624 93 426 51 661 54 1 92 404 12 278 84 930 45 199 32 584 71 120 77 146 73 227 64 721 55 486 0 775 46 48 9 567 57 852 41 697 58 284 88 718 8 968 47 459 16 299 61 968 34 782 83 601 20 318 95 24
26 362 28 201 52 65 71 726 63 844 53 339 70 714 14 514 18 236 1 429 10 572 84 863 92 207 39 304 30 395 89 765 78 747 72 97 61 266 99 562 27 500 19 789 15 345 25 903 87 401 90 12 56 243 34 483 44 824 83 440 73 683 54 422 17 278 66 50 55 334 5 692 47 443 96 169 98 299 76 76 91 730 86 89 69 951 35 907 38 46 22 428 16 502 3 242 41 575 50 975 94 916 2 137 36 220 48 508 40 361 79 70 46 963 11 791 77 650 7 6 42 836 75 927 4 132 29 863 12 115 60 11 97 324 57 944 20 180 64 182 65 698 43 85 23 569 37 32 68 116 33 490 80 991 49 171 85 95 8 123 32 919 9 295 31 1000 6 447 82 368 88 826 62 296 13 327 51 65 45 792 67 990 0 846 74 684 95 258 21 766 59 342 58 303 81 622 24 55 93 228
74 948 36 643 2 859 91 202 95 999 77 447 5 167 84 344 25 384 60 456 86 194 16 30 10 710 96 227 34 291 27 887 75 300 17 364 9 882 57 301 3 568 52 386 78 353 97 950 55 22 83 78 11 340 23 296 65 683 67 112 35 427 54 134 29 413 51 78 90 440 13 343 32 192 0 58 28 827 47 911 8 331 37 351 1 300 48 220 39 505 99 8 87 288 45 207 70 300 62 261 4 660 38 885 22 460 7 187 63 880 76 666 64 228 73 846 18 986 6 97 68 837 30 301 72 619 24 193 14 717 93 91 19 607 85 671 40 327 49 293 98 798 56 564 12 750 31 269 42 167 58 396 69 516 20 970 50 516 53 179 94 500 41 10 15 625 46 123 79 792 21 261 59 734 71 694 26 652 61 743 81 276 88 732 66 113 43 985 33 852 82 938 80 494 92 133 44 787 89 551
90 321 58 844 75 50 31 52 26 427 34 21 72 377 10 480 12 394 59 21 2 148 32 965 65 464 6 366 46 93 88 490 97 472 89 558 9 401 51 662 8 657 60 396 21 567 83 510 73 787 48 256 79 978 99 675 38 998 16 728 84 1000 18 251 61 953 44 571 55 636 54 58 0 752 36 924 68 502 92 932 39 111 29 733 4 370 82 346 24 356 27 813 78 821 47 967 11 497 33 680 63 179 5 894 45 894 19 921 95 150 81 130 57 61 40 414 1 673 76 977 86 303 67 864 66 211 25 606 91 124 62 150 30 383 43 586 42 336 14 277 49 48 41 806 13 945 15 118 35 210 22 343 93 180 7 996 28 228 80 262 96 319 94 984 3 409 87 211 98 865 77 547 64 629 50 190 17 142 74 815 52 461 56 241 23 911 37 914 71 63 85 381 69 454 70 473 20 49 53 568
19 318 55 245 81 429 38 384 61 497 67 420 9 978 51 47 80 956 45 982 49 454 54 362 20 485 79 562 26 951 72 103 2 349 3 605 91 49 88 107 0 960 92 367 44 209 30 198 8 320 65 890 40 712 77 404 23 642 10 31 73 524 82 592 97 680 43 55 83 648 95 215 5 181 15 946 87 692 93 94 7 856 6 976 47 831 25 352 31 952 29 362 53 224 37 760 58 533 22 940 68 653 86 320 14 327 69 793 39 882 85 556 90 520 35 875 98 859 28 878 76 948 64 406 33 333 74 503 71 401 21 247 13 942 52 318 50 441 60 806 57 189 16 456 36 388 42 749 66 524 99 740 96 299 17 972 41 914 94 761 78 367 27 259 89 397 56 655 24 280 34 67 11 468 62 999 12 338 46 273 1 227 4 232 75 729 63 88 48 184 32 63 84 53 18 946 70 26 59 842
49 432 95 794 78 625 61 873 22 836 30 857 96 768 42 865 1 155 46 116 51 991 4 214 16 254 67 678 59 685 10 493 14 494 84 439 19 387 13 148 87 705 80 569 81 540 11 846 33 908 57 410 89 624 20 606 58 352 76 475 9 776 5 7 85 687 64 836 43 75 88 437 29 693 53 649 41 871 86 524 73 355 68 646 31 236 90 268 38 510 44 674 48 674 8 69 36 414 35 459 45 739 28 397 97 843 74 622 92 298 77 963 21 394 37 512 62 994 24 743 50 790 40 407 47 388 83 568 56 345 71 574 79 761 65 745 26 513 6 705 93 982 94 449 0 888 63 357 55 597 3 117 2 739 39 818 75 279 12 789 32 692 15 881 25 903 70 904 52 651 7 236 69 642 99 316 17 543 34 302 66 779 98 894 23 986 27 193 72 27 18 90 54 315 60 701 91 69 82 624
59 133 71 587 86 151 58 171 90 109 85 247 29 877 56 743 21 745 15 979 42 512 69 382 49 875 75 750 54 36 26 799 81 669 80 968 83 127 32 213 16 158 64 864 55 956 23 751 92 954 61 285 79 376 93 89 46 704 12 421 1 628 25 542 48 646 38 917 98 280 13 95 20 503 5 830 10 969 28 269 78 476 63 304 70 930 45 671 76 632 62 246 88 46 68 16 41 596 60 94 67 829 65 225 84 780 22 914 0 108 9 94 97 841 82 192 50 607 73 224 52 125 40 666 2 994 44 647 18 918 53 699 94 893 66 137 89 953 95 479 19 877 47 627 74 560 57 262 3 887 96 170 99 702 39 293 27 632 33 174 30 790 17 688 37 417 6 173 43 28 87 592 72 870 35 952 91 235 4 613 7 676 77 716 51 974 31 264 11 794 34 79 8 58 14 432 24 201 36 796
89 560 19 599 71 413 26 733 80 57 2 576 60 134 22 596 13 146 95 935 15 752 56 894 8 206 75 644 90 493 88 284 47 827 94 358 17 381 61 408 5 708 83 920 50 500 84 512 73 230 99 211 93 377 91 506 14 351 30 776 39 351 11 277 34 728 52 872 86 909 97 967 62 211 4 106 43 984 82 272 24 23 41 712 64 88 53 706 79 264 6 910 18 375 92 836 76 980 9 927 46 550 85 401 48 104 37 606 63 626 1 330 59 585 54 839 40 916 49 749 28 23 66 536 32 262 38 335 70 684 44 407 74 728 77 573 31 418 12 737 35 3 87 139 0 257 81 267 96 357 10 96 67 736 57 961 69 675 55 430 25 924 58 553 42 141 98 529 27 68 33 3 16 986 78 92 51 500 7 143 29 660 68 922 20 784 36 363 65 983 3 103 21 32 45 952 23 851 72 492
40 250 30 96 70 913 33 609 66 694 90 958 10 379 75 194 65 90 89 257 81 611 23 297 53 350 55 46 22 845 91 540 52 538 82 634 13 649 68 946 85 11 41 489 0 120 80 911 79 484 28 782 7 952 8 713 34 681 77 599 27 74 18 743 12 583 50 987 11 553 99 965 93 280 19 931 48 53 76 606 51 986 39 819 56 301 83 871 29 839 61 556 4 124 42 476 47 207 16 655 96 18 57 681 74 41 60 455 15 978 94 471 98 777 43 60 84 180 78 9 2 507 6 912 37 761 26 370 92 541 72 767 46 812 24 780 25 795 97 208 58 272 59 775 73 620 64 82 67 604 44 917 38 658 35 325 17 620 5 814 86 55 36 335 21 89 3 605 88 170 45 247 32 176 87 606 54 321 69 329 9 567 14 706 63 337 95 598 1 916 49 289 71 432 31 263 62 680 20 650
62 60 23 399 94 145 68 946 57 940 66 99 37 469 8 62 36 388 10 262 13 106 75 543 81 958 55 269 26 618 86 994 40 220 95 723 53 844 93 224 14 42 5 386 82 566 89 641 61 727 91 959 18 918 84 456 90 21 12 344 59 272 15 114 2 982 99 853 65 985 3 905 47 766 64 737 48 315 41 40 52 8 83 379 97 297 92 402 79 560 54 469 44 418 4 651 34 328 25 568 77 754 30 826 16 342 29 442 70 964 88 169 42 59 19 61 0 116 22 123 31 974 56 493 76 736 6 953 49 142 38 254 78 679 73 377 9 487 21 96 7 266 50 172 96 403 45 264 35 551 17 251 43 514 60 4 11 492 24 165 74 796 27 82 1 512 46 654 58 19 87 909 28 261 72 951 98 14 69 158 20 82 33 287 67 592 85 515 51 725 71 35 39 808 80 406 32 214 63 199
45 361 96 517 12 942 75 681 60 737 89 201 65 22 24 950 6 854 67 565 40 540 68 499 13 492 39 589 88 720 47 346 79 780 18 840 38 277 59 479 69 791 25 476 29 244 66 350 72 232 9 413 33 330 4 875 2 247 50 489 20 177 48 86 49 641 41 451 80 876 23 641 92 837 10 378 7 171 54 71 21 929 83 13 30 895 77 578 99 595 62 341 37 79 81 393 15 349 70 343 94 297 76 453 52 39 82 252 32 605 3 94 36 952 42 287 58 643 91 934 63 7 95 131 86 781 46 946 64 299 85 278 14 302 53 481 35 507 87 910 93 322 97 474 78 408 8 831 5 231 17 798 73 910 84 574 43 977 74 879 71 49 51 189 31 796 44 604 0 133 19 786 57 954 22 858 26 397 55 54 56 316 27 216 34 605 11 544 16 789 1 615 61 387 98 987 90 171 28 116
16 200 57 379 40 158 59 660 34 357 36 335 20 67 8 531 87 104 79 355 97 786 49 16 62 918 55 86 3 706 47 793 63 218 64 682 1 863 26 622 11 12 80 997 54 746 88 772 6 885 86 419 76 439 66 417 32 134 45 502 46 468 78 103 24 912 2 235 14 797 19 632 72 294 73 90 89 620 12 964 15 758 35 106 39 525 41 729 28 479 68 510 48 560 10 71 98 837 5 576 99 768 37 470 52 191 38 977 50 832 29 991 58 914 93 538 25 205 90 165 74 782 60 410 23 695 7 838 67 86 65 244 77 273 27 1 42 893 95 355 33 576 43 582 91 916 94 797 53 824 81 388 71 512 96 906 82 521 84 75 61 848 83 936 0 896 70 375 75 660 13 581 51 435 69 13 22 480 9 543 21 397 56 205 4 224 31 267 17 615 92 716 18 799 30 624 44 15 85 437
76 136 6 463 77 394 28 220 5 869 69 714 15 485 57 711 30 189 35 206 53 705 64 569 36 399 13 110 59 573 0 179 26 837 66 581 12 109 16 465 7 549 2 136 25 576 74 855 22 913 89 318 73 80 17 398 47 894 40 820 90 491 4 816 80 113 43 633 60 278 72 283 71 261 55 411 18 872 48 453 83 738 52 309 70 628 20 316 63 263 8 334 10 369 75 904 38 840 81 870 68 708 99 512 86 834 1 263 21 885 96 766 45 267 24 310 23 487 46 680 39 103 9 548 42 264 41 660 62 214 3 774 95 456 82 959 87 425 33 181 85 327 94 98 19 642 88 995 14 887 34 625 56 619 58 747 61 985 32 601 44 303 29 923 11 387 97 854 98 934 37 193 54 655 92 254 51 828 31 431 67 966 65 710 49 120 84 596 93 563 91 934 27 209 50 73 78 541 79 467
21 220 33 308 92 732 40 162 96 795 32 628 69 541 9 348 64 152 83 963 23 976 7 474 81 600 74 633 87 591 4 574 8 218 18 290 79 865 43 227 73 326 17 822 95 68 47 35 58 594 86 608 94 976 49 123 20 592 27 462 89 720 54 252 25 980 45 941 16 724 31 249 56 408 68 53 38 154 80 552 14 186 61 752 85 916 11 791 59 694 99 851 50 442 6 829 76 637 66 558 77 544 53 762 0 727 63 78 12 74 91 771 65 908 42 84 71 11 70 774 10 54 52 282 35 974 93 94 78 786 37 345 84 683 75 796 39 230 34 986 1 595 2 930 29 892 90 527 67 935 46 637 28 52 3 933 19 762 82 902 36 632 72 889 15 472 13 701 24 73 48 220 51 278 57 420 88 288 30 492 44 8 60 867 62 750 26 464 55 825 41 684 97 268 98 727 22 605 5 437
44 887 55 838 26 195 41 190 30 947 42 588 51 166 23 286 94 424 72 532 6 435 89 991 92 618 83 839 78 660 3 314 81 658 10 299 82 355 5 632 54 218 18 468 63 42 95 942 99 990 73 620 85 767 48 12 14 486 25 298 13 350 88 658 62 520 52 149 76 78 79 999 58 738 15 572 2 213 12 720 74 429 38 867 98 511 67 354 64 861 35 107 4 546 16 324 40 700 75 879 43 117 57 443 91 255 70 311 84 887 65 275 87 129 9 947 97 459 46 151 86 755 37 686 17 529 61 414 29 133 8 340 93 384 53 322 45 78 28 609 49 168 31 926 66 86 20 527 32 260 11 899 27 389 36 731 24 308 21 943 33 589 80 805 69 944 77 219 47 554 71 571 50 665 39 239 19 946 7 329 0 66 1 684 56 736 96 358 60 771 90 981 59 770 68 422 34 606 22 547
37 578 53 743 91 250 81 820 66 625 29 987 96 245 6 543 51 143 26 794 58 551 61 743 7 392 70 80 44 425 90 722 1 272 78 442 15 916 3 468 89 639 77 368 97 662 13 461 57 568 25 496 2 920 10 539 0 171 83 791 65 803 27 5 43 826 72 356 5 48 74 126 46 985 71 547 92 166 69 778 39 551 22 203 50 110 21 304 68 577 30 205 55 787 33 828 16 845 11 625 35 598 56 328 67 291 62 807 38 726 80 478 12 936 36 894 18 203 41 981 88 660 98 572 93 187 34 637 49 708 60 843 82 902 24 464 40 138 86 156 32 212 4 184 9 56 87 467 59 575 52 927 75 651 42 511 95 371 28 70 76 156 84 276 99 249 48 254 14 442 45 31 20 155 64 845 94 219 79 709 54 562 73 285 17 50 23 688 63 867 19 751 85 97 8 600 47 552 31 935
44 400 24 538 38 338 89 260 31 14 28 55 35 524 50 358 71 660 60 899 55 115 41 540 69 457 76 951 46 98 62 322 99 64 10 510 19 506 81 811 77 942 70 9 72 663 40 697 22 423 84 896 61 605 0 222 91 1000 86 670 12 97 45 189 68 23 47 559 88 244 3 218 98 950 82 401 27 538 7 235 20 951 6 740 5 273 37 666 16 825 95 294 36 869 97 936 85 873 66 671 26 280 87 607 4 124 56 407 18 7 90 596 54 808 33 783 43 520 23 735 52 539 13 699 39 926 11 128 49 131 17 313 73 687 51 24 57 68 14 686 74 333 42 833 96 208 64 718 1 841 94 363 65 608 15 69 2 46 67 276 59 473 53 759 92 713 8 611 34 986 93 129 25 846 29 282 63 858 75 82 58 421 32 573 9 558 79 489 48 604 21 27 80 768 78 28 30 246 83 928
82 475 20 722 44 553 28 996 17 939 10 894 95 213 37 524 42 873 83 992 75 432 89 147 5 988 31 489 51 807 60 348 22 387 67 947 12 599 45 455 94 823 14 116 73 930 46 750 71 782 53 165 2 316 26 922 18 642 19 931 59 557 3 367 52 480 69 664 16 337 54 672 58 339 50 647 61 563 21 289 47 737 97 499 87 56 80 952 55 134 39 514 84 448 66 694 92 380 40 547 77 551 93 551 6 188 81 985 74 233 33 980 85 414 34 755 86 397 38 145 0 613 11 522 13 112 90 240 23 430 68 966 8 10 79 810 35 910 63 605 56 790 30 133 64 747 27 17 57 482 15 886 72 187 76 205 48 287 25 436 24 497 32 156 9 410 99 775 43 950 49 942 98 617 70 995 36 763 62 207 78 233 91 469 4 133 1 686 41 636 88 904 29 330 7 23 96 432 65 324
41 447 10 45 82 138 47 261 37 148 69 232 72 874 26 723 71 151 7 598 13 248 90 755 79 557 15 26 58 428 80 745 16 607 19 670 57 395 77 56 54 953 76 349 97 126 21 568 32 6 51 690 86 804 83 11 42 407 28 302 38 175 59 836 88 138 63 922 64 852 84 996 24 199 92 386 44 708 61 474 17 118 55 378 99 88 39 463 43 340 65 304 60 329 70 435 49 989 18 941 45 917 9 503 2 899 95 761 52 421 81 632 35 748 23 658 40 300 73 484 27 994 14 113 91 363 62 717 12 683 8 489 0 919 36 647 93 321 66 933 11 123 25 280 46 532 56 356 98 753 20 107 89 299 4 868 96 276 78 368 29 250 22 472 34 506 6 156 94 838 74 591 67 837 75 344 85 803 3 115 48 976 50 217 53 878 87 666 68 687 5 387 33 870 1 373 31 431 30 850
13 645 91 387 62 740 19 359 56 477 93 177 21 986 46 780 8 374 60 8 49 227 42 108 53 356 75 915 54 638 34 346 28 61 1 211 96 41 0 604 67 583 22 649 4 941 52 195 45 448 90 319 29 384 59 666 72 767 12 763 24 680 27 793 88 560 68 417 30 523 18 301 26 742 63 404 64 756 51 549 70 256 3 449 55 560 33 420 78 622 36 400 48 302 82 910 61 852 32 888 10 676 9 384 84 789 43 54 44 990 31 1 58 11 94 810 79 682 76 743 74 187 20 646 23 647 89 31 41 382 77 971 40 236 2 301 7 145 6 818 83 909 14 243 85 406 69 795 80 279 98 714 71 963 50 518 95 701 65 51 37 336 47 948 15 227 35 265 25 719 73 488 99 432 57 917 39 428 81 32 97 80 16 140 66 596 5 338 87 743 11 665 17 185 92 325 38 58 86 387
83 643 8 53 33 864 67 746 17 347 89 306 29 830 21 356 81 337 9 78 56 271 34 518 7 117 68 521 11 26 63 161 1 106 32 915 50 957 43 43 22 287 79 501 98 824 40 695 46 767 72 292 31 60 5 866 53 472 2 539 54 443 61 59 24 48 30 324 78 409 82 518 10 348 57 882 23 495 52 68 86 531 65 134 25 912 18 819 69 590 20 268 36 637 49 270 47 699 75 450 74 739 93 153 88 263 48 245 71 316 6 379 87 168 12 431 28 539 73 471 58 469 76 593 95 129 66 505 44 821 14 240 70 612 62 458 38 156 4 599 97 527 13 496 77 76 15 730 91 773 80 61 35 992 16 634 85 439 55 19 39 604 37 705 42 333 51 841 0 320 90 508 19 545 41 764 26 331 99 472 60 215 59 516 64 492 3 394 45 160 92 289 27 884 96 439 84 230 94 995
46 176 0 453 38 618 34 219 60 234 39 492 69 193 95 170 14 526 71 645 83 237 49 235 47 386 89 733 56 456 1 943 72 799 67 109 16 523 3 982 77 781 75 658 24 388 66 893 37 130 45 188 52 134 82 744 10 107 90 181 12 10 79 36 57 403 36 80 58 876 4 809 7 208 78 131 91 72 92 611 97 117 55 378 84 363 51 101 30 386 93 153 20 382 63 137 87 824 28 326 76 901 81 157 13 528 35 185 17 759 2 189 53 539 88 761 65 781 41 816 40 156 11 101 85 13 29 570 42 746 70 963 31 128 9 863 15 786 64 248 54 119 19 743 68 593 6 965 80 325 73 298 18 974 33 106 50 294 26 744 62 118 44 890 98 661 94 261 32 425 86 266 74 242 59 816 61 210 27 351 5 563 25 47 96 373 99 771 21 121 22 945 8 568 48 212 23 451 43 903
80 859 95 529 47 393 11 128 78 604 12 82 57 727 26 727 53 740 46 219 75 649 27 787 96 845 85 228 70 397 4 811 48 493 43 896 0 51 79 860 84 204 86 472 16 538 91 56 29 664 44 228 15 628 93 445 82 690 17 357 22 730 94 967 66 369 41 186 51 322 90 11 13 165 30 220 25 436 69 177 99 310 42 808 40 732 81 348 76 987 87 49 67 906 49 858 31 102 56 320 9 102 34 155 20 444 18 969 8 582 83 272 72 475 63 659 21 786 77 785 65 892 50 131 36 606 97 170 74 71 24 125 32 366 10 283 33 86 89 329 19 897 60 555 58 106 7 742 54 948 52 664 73 553 38 166 55 311 35 174 1 673 28 477 98 333 39 962 88 999 6 342 61 197 68 353 71 720 5 836 45 5 2 721 64 705 23 83 59 62 37 548 92 137 14 329 62 506 3 845
80 867 3 164 55 354 2 265 28 82 33 776 49 396 73 939 24 990 86 493 56 378 94 859 0 747 88 459 50 470 37 348 61 904 48 235 47 417 93 264 64 685 17 932 36 675 53 171 12 117 71 943 31 564 34 417 29 283 70 55 18 265 66 293 46 193 6 488 78 851 67 775 41 236 85 483 90 905 23 288 22 411 51 755 83 237 16 69 25 806 1 119 57 988 65 278 74 268 21 444 98 839 20 338 8 516 81 782 75 103 89 33 19 565 60 892 62 365 58 877 39 969 43 557 95 79 59 574 54 44 15 634 10 679 52 105 91 323 9 666 45 582 96 652 11 919 84 12 76 485 87 592 99 72 14 740 92 4 26 652 32 846 42 549 97 819 27 42 7 755 5 311 35 245 4 640 72 21 63 38 30 669 79 133 38 775 13 807 44 33 69 565 82 783 40 375 68 547 77 803
25 634 5 537 4 583 63 75 52 971 78 596 88 46 29 361 50 915 93 751 85 592 44 753 57 675 40 362 39 897 26 36 33 165 66 162 77 802 62 259 24 296 23 624 99 832 83 435 49 905 64 600 96 994 3 614 73 143 75 41 61 715 60 10 6 823 87 493 82 696 94 936 70 966 84 406 32 404 10 867 27 669 67 147 80 734 74 818 34 230 56 998 35 804 69 932 31 765 53 604 59 265 68 759 9 626 0 624 2 601 71 829 22 923 17 620 79 878 41 948 37 775 98 661 43 627 97 600 14 541 91 665 92 85 18 272 81 634 38 728 89 602 20 641 28 521 16 68 11 409 86 323 12 292 36 471 46 233 8 694 7 889 65 584 47 54 72 88 95 361 42 537 45 278 54 534 21 266 48 176 55 497 13 700 19 475 30 47 15 975 58 419 1 295 90 650 51 963 76 46
80 995 4 757 48 781 87 753 92 266 77 87 30 894 46 967 42 97 0 735 49 652 20 39 9 420 66 538 35 181 29 857 28 206 69 982 59 209 68 650 85 464 54 783 10 592 23 962 86 313 50 195 78 610 83 182 40 899 95 67 21 365 6 87 19 670 75 888 5 793 51 719 70 110 63 480 99 504 45 787 88 728 73 188 82 65 33 825 12 186 52 631 15 947 17 855 64 655 43 613 37 727 16 853 11 18 34 405 60 150 55 345 90 610 71 989 24 129 56 933 44 428 39 16 41 800 25 991 84 615 96 775 13 338 79 837 57 712 74 433 32 427 47 738 18 557 27 392 1 227 8 858 94 127 14 282 93 347 98 198 53 432 61 704 65 843 62 188 31 628 22 559 76 263 2 518 58 133 38 456 97 712 67 173 91 758 89 590 72 702 7 266 36 49 3 84 26 123 81 424
98 115 68 16 82 467 32 522 94 869 90 16 6 272 29 509 65 894 33 720 27 34 87 169 61 468 80 12 11 907 36 833 99 370 73 536 74 456 35 597 89 419 14 442 17 987 46 312 69 925 48 985 39 581 13 683 40 864 60 492 3 618 12 877 92 813 22 953 10 821 81 877 30 940 4 112 44 154 62 566 78 5 23 44 64 986 86 941 20 792 1 422 88 665 79 450 55 177 72 901 24 67 15 329 83 843 25 238 76 333 75 732 8 229 52 443 56 337 37 871 58 929 84 267 42 569 67 687 96 265 50 47 19 708 51 175 63 245 91 324 59 86 71 201 26 183 93 34 70 921 31 742 21 56 77 912 2 66 97 794 38 611 85 529 34 999 54 319 43 646 16 55 9 380 5 164 49 218 41 914 95 196 66 465 7 816 18 789 53 836 47 938 28 683 57 710 45 500 0 670
62 716 58 312 0 791 20 106 25 848 16 287 19 410 97 903 23 919 77 391 51 153 73 317 68 117 41 257 50 213 66 746 27 763 10 626 5 586 95 396 4 248 38 58 40 68 35 446 24 128 42 550 1 697 92 754 81 735 15 307 17 298 13 851 28 647 2 808 44 283 37 214 78 852 53 206 18 18 31 837 30 777 11 423 91 828 29 95 94 284 60 143 12 251 80 776 90 316 85 644 88 907 63 880 83 443 71 630 64 748 3 794 33 494 6 314 70 570 34 467 99 457 67 81 26 888 39 709 54 119 47 128 48 108 65 360 61 711 87 396 56 811 93 524 22 883 7 523 14 645 57 332 32 802 9 458 55 499 72 106 74 437 89 271 49 661 98 12 82 415 79 738 21 64 36 624 43 677 46 645 75 53 59 498 45 29 96 604 86 84 76 446 69 258 52 203 8 639 84 403
61 29 35 76 30 355 77 111 99 88 60 369 37 593 19 433 20 389 36 515 82 884 52 735 98 291 48 848 71 706 97 204 72 736 68 235 45 117 79 589 84 890 59 131 5 540 26 361 29 871 12 625 65 570 31 451 87 836 0 647 41 424 56 997 32 178 27 954 22 190 74 915 38 645 88 204 96 964 11 225 44 583 73 57 6 495 21 281 63 594 13 19 2 592 4 221 69 282 33 404 55 46 28 461 46 168 70 847 34 43 92 166 76 251 15 916 86 124 53 432 58 456 16 574 89 58 8 529 9 355 18 251 95 214 47 699 1 206 51 511 75 978 94 527 49 142 64 717 39 754 90 581 50 749 57 52 10 313 83 530 66 569 80 305 24 951 3 36 25 60 7 111 17 952 43 756 23 749 81 279 40 176 85 96 62 859 91 294 54 51 42 236 93 2 14 50 67 433 78 948
0 174 55 904 10 78 5 633 66 676 79 629 46 864 81 254 62 128 80 174 31 329 75 806 96 961 52 303 89 805 77 517 38 81 94 117 30 93 88 695 41 105 63 209 16 561 45 536 12 521 15 385 86 445 40 304 9 260 21 340 8 954 64 530 6 34 39 961 54 221 56 835 32 55 93 692 36 37 61 594 67 320 24 567 34 902 51 400 70 222 1 418 4 346 19 460 73 20 26 814 76 223 37 379 95 755 33 403 35 428 28 83 48 4 49 772 47 325 50 515 25 429 42 732 97 422 11 777 23 69 90 415 14 19 68 103 29 345 27 695 7 718 82 202 17 705 58 610 85 34 78 353 3 293 43 636 72 973 69 15 18 8 20 126 83 226 65 804 92 807 2 827 98 236 57 350 74 147 44 835 13 598 59 984 87 161 91 982 99 631 60 532 22 483 53 286 84 508 71 874
45 816 41 865 23 982 5 477 62 982 33 82 61 386 48 334 24 56 31 515 93 367 37 664 71 610 14 2 22 498 7 759 34 57 89 445 38 549 56 93 15 288 49 682 25 606 57 611 81 613 52 727 51 523 96 504 27 913 39 586 32 548 16 633 11 239 59 439 65 177 50 485 13 100 18 789 87 738 82 180 35 628 55 91 84 69 91 859 80 862 76 164 28 578 30 79 69 445 85 731 64 739 98 668 26 39 54 997 20 135 40 352 3 379 70 962 63 598 9 880 77 43 8 639 73 606 86 655 92 489 36 788 88 35 6 279 83 78 78 613 95 182 68 693 72 397 47 671 74 844 2 270 29 327 1 336 90 431 42 455 53 903 12 515 43 371 17 662 10 509 66 344 99 598 79 11 75 280 97 372 94 170 67 770 4 668 60 193 21 711 0 143 46 100 58 212 19 489 44 310
84 921 1 759 2 457 88 7 86 176 57 643 91 928 38 155 0 513 18 116 99 157 22 181 41 476 54 57 47 143 70 191 31 302 15 214 60 743 82 968 73 97 55 416 48 589 58 271 65 217 79 740 72 659 17 879 32 923 30 164 66 606 39 279 35 384 24 775 33 720 56 141 67 695 5 516 92 723 11 174 83 601 26 131 53 704 74 388 95 110 34 232 29 926 36 765 78 917 23 773 9 822 68 796 25 800 16 970 89 698 90 302 62 846 10 388 4 982 81 259 13 929 94 375 42 766 96 142 93 1000 52 353 59 863 50 235 77 496 85 269 61 787 12 101 45 531 49 793 87 236 44 169 7 906 27 532 98 641 51 882 71 446 28 231 37 166 64 737 6 810 40 655 69 261 75 345 19 213 80 828 20 299 63 901 97 828 43 898 8 70 3 143 46 252 21 321 76 394 14 981
12 525 92 939 90 147 8 130 89 106 46 817 75 868 59 950 67 220 11 706 28 542 25 907 82 207 58 442 83 700 21 77 35 84 30 787 22 283 20 85 38 781 84 450 3 175 2 243 4 871 66 624 10 633 99 301 61 121 6 3 5 389 62 320 88 188 95 569 57 783 76 97 72 995 87 25 52 877 37 881 0 561 9 213 42 744 64 787 81 17 94 712 1 860 16 739 36 112 34 368 86 639 73 189 14 672 71 824 85 614 17 695 68 14 18 69 56 115 29 332 39 907 54 179 69 299 45 686 63 271 33 635 15 516 77 775 50 617 98 571 60 979 19 805 13 59 53 322 32 91 44 823 74 66 43 486 31 914 80 816 47 236 51 876 91 253 96 270 65 578 7 115 27 284 24 551 97 493 70 62 93 784 26 786 41 885 40 412 23 73 49 229 55 156 78 598 79 869 48 1000
40 760 63 628 56 266 4 669 1 848 47 428 81 692 18 971 36 126 46 192 97 337 25 806 73 203 48 915 23 234 49 236 60 64 8 512 22 85 21 694 74 880 50 566 42 461 3 737 79 651 0 516 24 595 16 520 38 957 93 925 26 398 57 472 85 790 51 552 29 381 13 176 20 362 17 904 32 317 67 802 62 1000 31 474 92 367 14 434 30 816 27 720 43 961 90 227 61 966 55 41 72 868 75 704 59 259 82 298 89 757 53 406 77 722 45 549 78 381 6 699 66 656 41 429 9 179 39 514 87 692 5 923 98 298 64 671 69 791 34 576 96 885 54 225 33 437 28 72 65 294 91 937 95 73 52 591 44 670 10 534 88 951 37 59 2 78 70 234 94 938 80 237 35 436 83 852 7 102 58 901 99 186 84 890 11 103 15 241 71 169 19 379 68 849 76 409 12 515 86 527
55 617 44 499 36 909 65 508 85 344 6 846 69 659 28 110 24 720 78 413 18 509 88 977 39 359 90 66 86 543 62 662 33 281 41 636 49 71 8 128 20 882 4 198 98 983 26 866 27 312 66 397 0 723 21 215 3 159 40 518 53 436 19 765 94 734 50 714 13 819 12 62 76 990 71 744 91 889 74 53 54 675 52 509 31 275 30 930 81 259 7 138 84 963 34 618 10 372 60 345 68 521 89 694 11 570 22 949 35 144 83 741 75 438 15 358 32 397 42 113 93 186 87 46 16 411 17 211 63 816 61 891 97 354 79 476 82 619 25 561 37 118 70 506 38 973 80 827 57 211 47 723 58 543 99 150 43 365 72 408 95 503 51 811 45 414 23 625 59 211 2 422 56 345 46 641 9 525 48 839 73 684 92 118 14 495 67 5 5 834 29 207 77 381 96 66 1 582 64 954
36 65 21 111 15 996 81 881 84 578 39 980 65 177 48 56 23 718 31 268 68 371 99 334 95 86 59 547 9 394 54 102 14 361 53 253 35 270 11 377 50 112 26 765 70 602 76 833 19 225 92 598 93 87 24 140 4 120 32 210 1 835 12 115 16 367 5 660 37 968 0 294 25 725 8 36 40 785 86 511 97 557 52 815 20 847 10 967 74 797 91 303 13 666 58 561 64 23 77 238 94 738 72 521 46 549 69 867 7 822 30 231 63 157 43 271 44 715 73 582 38 788 78 487 27 374 34 852 17 15 60 894 82 598 47 238 61 772 80 629 49 128 28 746 90 495 67 58 3 541 57 888 22 497 45 171 98 713 6 717 89 386 41 853 18 42 83 845 66 703 56 717 51 873 33 596 79 199 42 970 29 917 87 554 2 727 75 742 85 562 96 729 88 389 55 439 62 129 71 716
46 226 73 886 52 529 65 525 70 961 47 194 72 51 57 107 35 268 30 138 1 611 87 551 11 461 91 958 54 594 77 785 38 602 81 928 26 9 22 540 41 122 78 21 29 560 82 146 17 876 80 506 32 828 69 549 96 358 71 620 13 918 14 740 63 395 95 248 45 72 58 542 92 974 40 132 33 763 39 710 64 995 0 424 4 925 51 274 18 637 49 44 60 246 67 826 98 954 24 728 85 745 27 450 93 482 62 98 5 743 86 108 61 774 28 943 84 838 99 285 50 294 37 777 12 97 6 866 3 699 75 361 8 210 7 879 89 435 83 66 9 843 16 827 44 762 59 426 42 377 10 740 88 373 15 741 55 401 56 834 90 707 25 407 20 805 43 547 48 620 21 502 97 719 31 955 76 243 34 258 68 646 2 485 19 200 53 402 66 350 79 850 36 414 74 677 94 794 23 236
8 163 89 729 62 781 78 1000 74 622 50 35 16 222 13 703 71 570 12 675 31 265 38 79 52 489 93 499 29 345 41 74 11 252 14 901 95 180 76 579 86 678 57 318 25 216 43 968 22 369 49 899 24 33 75 248 45 376 85 870 58 948 99 483 63 275 33 317 47 101 73 592 40 57 77 751 65 733 6 415 1 616 83 652 81 232 98 916 23 272 48 360 44 170 26 268 27 549 2 371 68 777 37 144 64 507 87 56 17 158 21 411 34 740 88 512 15 349 0 177 59 821 20 298 7 956 53 854 91 886 97 626 4 521 42 463 61 352 36 99 80 940 10 481 67 514 32 778 35 363 94 677 19 788 84 945 82 747 70 293 72 644 92 76 56 492 51 422 5 558 9 547 54 502 30 529 18 198 28 173 90 168 66 15 79 665 96 837 3 287 39 17 46 577 55 148 69 259 60 642
97 600 94 779 9 293 5 873 56 100 55 146 29 349 10 878 90 409 99 290 54 809 22 656 48 788 53 132 27 639 3 121 34 291 93 36 50 75 47 488 57 162 80 221 0 596 71 48 58 496 16 578 2 984 62 713 72 184 52 502 65 272 14 139 19 539 38 545 31 871 77 27 96 171 24 984 86 860 20 276 60 723 81 240 95 638 85 891 36 178 4 518 89 431 41 950 17 54 51 6 40 921 44 849 78 412 68 990 91 605 11 159 82 950 32 869 18 955 30 274 12 334 49 126 63 876 8 48 28 111 15 459 67 699 83 858 13 163 37 952 42 434 87 481 69 38 26 358 70 56 59 823 74 433 88 768 61 416 92 24 7 91 21 69 79 221 23 179 76 730 75 962 6 657 39 520 35 279 98 491 25 573 43 648 66 215 1 926 84 587 64 796 73 838 46 45 33 543 45 227
49 95 76 94 84 52 14 651 9 766 55 960 72 146 89 707 24 798 95 996 20 285 8 66 10 574 38 902 6 2 32 872 11 190 30 798 16 314 17 280 43 231 63 416 75 409 90 598 2 664 45 156 80 408 52 555 88 150 83 226 78 646 7 897 28 251 69 270 23 901 35 565 46 791 70 979 67 865 73 881 62 292 48 176 85 340 64 139 27 387 22 180 97 764 60 709 13 796 96 287 1 678 37 889 66 250 68 294 21 43 3 185 29 837 50 66 42 336 25 345 91 713 40 710 59 820 71 538 74 884 77 259 0 987 12 371 34 237 58 779 61 744 79 813 18 176 51 398 31 895 82 972 19 638 4 379 98 671 93 45 53 713 81 455 36 102 92 785 54 805 26 811 94 415 87 701 86 385 41 301 15 959 44 458 65 653 39 614 47 182 57 919 33 710 99 699 56 952 5 593
11 181 91 266 50 643 93 749 48 237 5 563 20 475 17 130 66 683 81 872 88 528 56 486 55 424 86 907 82 273 26 763 64 978 84 667 97 730 39 829 29 737 36 442 49 329 34 410 8 189 92 885 71 543 57 751 23 20 46 673 89 25 28 44 80 393 38 662 98 134 59 251 16 872 90 171 79 467 75 722 78 950 21 183 77 562 76 25 83 254 24 79 68 26 32 650 2 430 85 464 70 71 35 742 13 656 4 747 58 170 65 566 69 564 30 392 25 971 41 412 96 939 53 800 27 418 12 294 63 974 73 99 87 526 99 707 42 285 10 298 14 101 18 638 61 147 45 835 33 994 22 141 54 167 37 423 31 228 62 565 67 733 7 361 51 458 3 883 74 131 72 405 44 5 47 161 52 936 43 202 6 302 0 323 9 238 19 685 60 143 40 461 94 256 95 692 15 686 1 915
19 759 53 508 40 827 95 52 23 919 27 176 34 874 12 292 44 814 21 934 15 300 78 389 25 780 3 727 84 968 2 505 16 77 85 331 70 847 11 15 69 900 97 543 4 765 32 567 82 762 83 437 42 339 0 83 22 652 93 333 67 98 18 437 89 66 55 949 49 954 87 383 61 828 98 34 80 784 9 723 26 919 50 538 71 734 10 671 57 453 65 816 7 460 1 260 29 371 58 419 77 172 38 516 35 91 13 12 8 667 33 853 64 298 68 618 99 260 20 134 72 420 30 899 60 958 54 581 28 411 14 201 81 406 79 523 46 495 41 238 36 319 45 677 59 319 92 406 66 125 56 336 75 429 62 848 63 682 47 711 37 160 73 336 90 328 6 292 74 259 5 980 86 84 31 561 43 707 48 385 24 284 94 474 39 198 88 105 96 375 76 857 91 974 51 899 17 842 52 884
79 708 8 896 65 492 3 559 77 874 15 725 9 151 61 330 46 185 25 42 60 670 13 608 27 929 91 125 20 470 40 395 26 575 85 620 69 21 36 998 50 16 57 350 90 719 96 857 88 460 45 852 92 440 56 211 10 710 75 705 54 908 24 759 48 632 82 611 95 401 16 861 43 795 72 757 39 182 32 35 1 243 42 426 99 61 7 664 89 361 58 8 49 283 37 582 52 659 12 55 70 217 66 634 62 198 11 388 64 747 80 320 71 380 35 567 67 109 47 471 38 328 53 509 51 598 68 743 83 509 34 979 19 988 21 330 0 790 28 448 81 423 73 142 5 577 33 349 97 882 84 110 41 13 76 387 17 339 87 47 93 435 44 721 59 372 4 478 2 377 6 361 22 442 23 708 78 856 86 910 18 307 55 91 30 703 29 821 63 237 74 471 94 592 31 908 14 889 98 20
74 33 6 931 76 222 91 111 26 781 46 190 37 537 79 92 88 913 97 948 75 610 45 964 36 571 17 391 9 130 39 25 96 715 35 240 0 649 22 168 87 830 90 310 44 541 60 88 15 583 63 315 29 276 95 533 53 918 72 923 42 834 49 404 58 533 20 466 99 366 2 395 8 333 59 409 13 751 3 143 89 784 93 421 94 660 68 528 69 583 41 924 78 368 52 701 18 331 14 740 81 580 23 848 77 584 31 450 71 39 48 133 54 678 47 580 25 225 83 228 98 825 21 700 51 917 30 497 38 993 32 785 86 388 12 532 34 156 57 219 5 998 7 618 84 438 28 979 64 708 1 991 4 579 55 573 61 593 70 694 19 51 33 67 56 559 27 560 16 628 11 519 92 285 82 396 85 622 66 956 65 582 73 560 10 807 43 362 80 357 50 381 40 814 62 476 24 204 67 368
8 101 52 464 42 124 76 434 27 200 77 594 21 839 41 910 88 315 53 717 49 817 93 354 15 679 11 807 38 197 50 996 73 860 99 536 55 300 97 730 39 555 95 103 10 496 71 190 28 858 86 641 29 231 94 332 22 243 65 415 34 986 92 490 60 670 20 250 14 221 40 75 66 906 32 950 58 785 83 599 45 947 25 800 85 909 78 787 98 109 91 886 7 716 48 912 81 318 13 89 96 559 74 859 56 242 1 609 26 891 4 984 57 696 75 630 36 829 67 12 79 906 89 238 33 794 35 142 51 938 16 255 43 395 59 304 37 655 19 155 61 686 47 824 3 335 18 51 63 640 31 205 23 454 84 538 12 750 2 401 70 613 24 671 54 138 87 874 5 486 46 254 69 666 90 516 9 995 82 932 80 925 6 351 72 535 64 212 30 735 44 952 0 204 68 131 17 564 62 502
38 771 88 484 5 833 39 212 78 99 64 401 6 862 56 358 46 928 32 712 67 783 36 353 97 781 8 845 30 130 26 412 16 516 47 681 44 907 52 693 90 793 45 447 66 482 82 161 98 151 68 799 60 166 84 484 92 370 28 769 72 132 49 353 69 700 85 263 9 911 58 199 93 635 70 839 87 267 95 464 11 623 15 420 19 237 10 494 96 697 21 944 74 874 71 596 3 719 33 136 73 272 65 575 59 389 77 220 29 457 25 920 61 421 4 369 24 251 27 14 17 919 41 189 83 581 79 636 34 459 57 959 91 941 75 941 22 11 54 16 42 332 23 479 1 550 81 994 63 234 7 715 94 495 37 723 2 238 89 128 99 460 48 774 40 694 14 550 20 930 86 974 76 861 0 550 43 966 62 744 80 746 53 779 13 95 31 524 50 309 51 764 55 447 18 655 35 532 12 682
14 47 0 825 48 604 71 865 7 594 25 54 77 859 74 628 85 490 52 954 95 586 49 561 93 23 66 518 16 257 13 118 62 502 41 586 79 154 90 863 24 6 98 406 50 127 15 630 37 221 47 273 51 183 94 85 65 273 72 613 28 795 87 402 60 811 83 989 81 711 21 440 17 438 76 139 45 740 1 606 46 758 33 330 22 203 11 198 64 915 44 549 42 28 88 204 53 484 38 611 23 900 19 1000 40 416 67 536 27 661 54 35 29 511 6 305 58 527 55 634 8 176 99 683 4 604 70 146 10 356 82 736 91 714 57 392 56 95 26 479 9 345 2 667 69 687 31 543 89 180 86 921 68 76 92 392 20 76 96 19 32 64 73 325 75 456 39 341 84 440 30 554 59 993 3 78 18 240 61 239 35 834 97 880 80 405 63 574 36 229 12 37 34 756 78 615 43 991 5 614
9 296 13 884 12 734 2 873 61 121 76 195 40 225 52 423 15 447 70 169 80 493 95 102 77 429 30 413 5 217 18 250 66 387 47 648 6 23 54 747 4 244 20 871 63 955 7 339 65 967 31 618 33 391 81 46 84 264 25 741 17 957 55 894 3 614 71 896 78 782 39 787 1 368 67 76 94 935 27 843 26 664 32 685 73 251 99 619 75 761 88 703 56 603 48 994 91 37 82 406 64 723 11 574 86 375 58 518 38 782 90 942 50 672 93 683 21 785 8 915 45 301 34 710 41 413 72 900 46 725 79 885 59 158 85 741 53 967 10 206 57 928 60 554 37 594 16 392 51 658 74 125 24 495 22 477 28 603 97 314 35 105 43 432 69 584 92 324 23 797 0 511 14 831 42 334 44 724 29 405 96 630 62 640 68 445 49 479 89 741 83 443 19 287 36 168 98 418 87 3
99 565 47 412 53 507 16 192 41 650 90 997 57 349 55 649 4 203 77 614 86 995 6 294 25 52 19 473 46 723 93 271 52 186 60 727 80 483 88 455 13 104 18 988 39 201 22 831 45 197 48 795 74 319 42 760 61 267 24 670 91 317 27 969 35 891 59 330 62 521 7 481 92 347 36 74 78 345 76 833 64 281 89 291 32 193 21 937 31 17 85 719 5 784 69 181 10 10 3 689 83 829 75 164 65 223 82 195 2 111 43 869 81 922 15 879 68 890 63 607 71 571 96 889 54 669 95 91 94 206 1 61 58 952 26 472 23 994 11 82 72 418 40 99 79 901 51 106 87 113 67 160 84 269 28 717 20 147 49 281 14 473 29 465 97 9 34 98 38 398 17 152 98 740 33 167 8 150 12 430 9 39 73 427 50 483 56 350 0 396 37 998 30 442 70 176 44 218 66 929
2 922 45 152 29 340 63 217 52 291 7 830 64 845 44 374 47 483 75 814 10 176 12 583 71 483 81 604 54 28 26 620 3 537 28 982 4 884 0 168 62 239 23 533 76 628 33 689 17 712 61 128 95 151 25 533 65 915 43 567 20 494 80 794 56 144 68 402 82 739 72 553 79 407 21 628 89 643 96 840 24 608 16 871 74 178 58 204 35 397 41 45 69 889 59 952 50 683 73 720 46 850 87 628 55 975 78 167 22 508 9 180 90 230 49 749 39 594 91 987 60 685 11 999 88 933 18 829 48 959 66 74 51 834 92 70 27 637 37 735 14 70 31 314 8 895 6 325 1 54 98 618 5 913 36 777 15 564 67 336 84 89 40 547 77 715 99 111 86 836 85 576 53 307 30 585 70 136 83 440 19 48 94 718 57 724 93 204 42 133 34 887 13 988 38 846 32 134 97 948
93 713 18 372 84 931 90 408 72 237 9 154 48 712 23 31 34 268 32 115 83 745 87 904 98 902 11 404 21 731 15 229 79 193 67 821 76 326 7 668 77 851 12 644 59 302 33 842 68 308 71 328 40 577 81 299 54 986 24 440 42 251 52 320 10 135 17 286 75 829 41 949 63 189 8 331 58 356 29 918 0 578 86 783 22 21 61 413 78 846 60 925 64 302 3 691 19 929 25 185 99 328 5 89 26 90 39 839 96 81 70 721 47 994 66 578 28 589 46 942 1 662 30 405 16 845 51 76 82 267 80 233 97 280 27 54 20 948 85 820 89 61 91 794 37 608 94 618 95 19 56 379 2 351 53 467 13 703 88 499 69 306 49 601 74 613 35 363 65 578 6 307 45 826 62 368 38 520 57 203 73 110 36 20 31 572 14 17 43 223 50 222 92 185 44 458 4 512 55 550
22 790 50 281 29 408 6 402 4 264 54 959 73 551 11 142 44 74 93 930 48 316 47 555 99 415 19 392 24 337 83 975 14 318 40 222 96 400 68 268 49 707 21 745 80 975 13 96 3 87 41 768 67 718 95 817 81 550 61 796 45 874 69 762 82 798 59 989 32 514 10 351 56 55 42 835 23 670 66 273 43 886 36 542 15 359 98 350 34 163 28 90 35 537 77 112 89 715 51 34 60 437 46 480 0 280 7 567 78 76 97 159 38 75 2 558 12 182 76 817 57 44 33 316 26 744 16 534 52 240 64 446 74 708 31 822 79 626 85 665 17 203 53 561 92 236 25 738 30 141 87 992 18 628 70 404 58 624 8 779 39 68 65 876 88 623 62 688 94 217 72 642 5 674 27 157 1 893 20 414 90 555 63 578 84 264 9 765 37 313 75 838 55 713 91 679 71 621 86 796
10 251 4 573 44 426 74 449 51 635 12 892 90 753 35 45 38 581 81 665 96 234 19 660 76 398 13 456 41 864 42 824 83 556 22 685 24 235 9 213 64 329 23 694 36 329 53 296 47 935 5 539 17 190 49 805 20 973 48 939 93 903 14 387 29 471 8 812 27 103 15 590 6 221 71 895 33 337 99 106 26 962 92 837 66 844 3 710 84 292 58 722 79 956 82 116 67 955 56 133 52 781 80 908 61 378 16 441 85 123 45 536 68 683 43 771 77 597 34 695 0 903 63 151 73 119 89 777 98 275 40 34 78 719 86 908 95 30 91 942 11 31 60 305 87 655 54 246 32 977 97 726 7 603 31 190 30 225 65 161 39 603 46 469 55 460 62 53 59 101 69 818 37 934 88 988 72 737 18 808 94 697 57 290 25 580 21 640 50 577 75 185 1 417 70 249 28 21 2 126
24 475 59 471 47 312 83 32 53 559 82 917 77 941 17 304 62 294 50 704 21 57 11 913 88 113 35 505 55 514 54 606 8 773 41 182 57 734 71 602 34 70 15 223 20 190 6 216 40 935 81 776 72 801 75 791 94 703 96 767 29 701 60 106 68 399 98 180 90 200 39 746 22 672 92 888 73 564 80 408 61 250 49 731 89 937 5 578 36 936 7 254 87 301 51 1 58 415 46 802 99 79 31 901 2 276 70 691 9 1 44 166 18 941 43 740 26 875 37 464 19 639 74 224 66 315 48 345 64 55 0 786 28 555 56 363 42 813 78 938 32 347 13 457 30 235 86 93 84 37 93 583 67 475 97 399 38 528 65 866 1 262 95 104 52 676 23 953 85 201 25 400 69 292 91 415 10 25 76 256 27 962 63 910 12 167 3 479 45 60 33 594 4 767 14 397 16 764 79 807
40 658 92 768 98 909 19 79 75 812 43 576 57 233 29 932 37 424 97 713 66 360 27 398 63 727 77 869 47 594 52 474 34 239 20 851 69 566 53 512 72 376 56 848 81 51 41 47 93 298 23 184 67 83 71 623 54 290 42 505 58 184 21 410 46 419 14 181 36 318 2 904 96 9 70 818 89 328 91 237 84 977 74 479 62 39 64 281 28 725 49 357 9 317 16 117 39 852 99 775 59 616 45 917 4 645 85 960 5 282 78 958 22 587 79 400 24 749 50 812 83 676 1 474 95 491 55 72 76 236 7 485 87 11 61 622 90 351 88 237 44 888 38 591 30 148 18 453 13 323 86 455 10 125 68 676 35 329 33 356 0 882 25 577 65 816 32 177 12 597 11 356 15 274 60 791 3 520 48 770 51 932 26 959 6 890 17 180 82 249 8 158 31 105 80 605 73 479 94 781
46 986 30 238 97 387 56 228 67 252 69 832 50 80 33 483 98 338 16 437 96 66 35 917 54 607 74 524 23 777 11 97 70 283 17 271 72 617 99 766 90 964 71 618 57 142 3 18 14 112 1 203 0 461 8 615 38 222 45 928 22 662 7 739 39 717 29 649 2 566 37 106 51 324 49 51 41 864 52 586 48 89 87 6 47 395 42 979 6 181 59 996 4 927 93 33 85 36 20 663 10 353 94 63 19 2 26 141 43 486 21 186 80 849 81 114 92 508 28 831 44 920 58 643 34 164 91 634 77 653 53 594 79 620 76 380 5 474 73 115 86 793 89 935 66 733 31 274 27 945 63 90 75 466 78 782 84 710 95 196 62 524 83 446 60 703 12 470 68 376 65 983 18 537 13 786 25 794 15 79 82 10 32 898 88 257 9 865 24 6 64 822 55 293 40 845 36 18 61 614
45 625 99 531 36 502 80 896 28 699 18 788 91 720 59 454 6 657 26 838 22 755 15 479 92 974 57 130 31 7 41 376 40 113 33 739 29 858 46 807 49 430 69 788 81 19 25 132 56 670 11 310 74 903 21 93 72 234 68 662 19 565 16 964 79 733 3 536 37 404 58 822 84 479 39 58 23 732 1 811 77 829 82 630 63 833 50 822 65 630 42 845 30 956 13 944 5 953 86 901 88 77 54 765 94 682 38 63 85 659 17 890 55 459 62 815 73 603 7 392 27 719 61 1 67 255 12 554 8 634 9 572 4 325 76 992 24 332 90 206 20 232 87 678 60 404 32 524 96 805 2 284 51 689 53 124 97 180 64 450 71 372 35 841 75 566 78 623 66 481 10 194 83 221 44 342 70 444 52 528 14 527 48 414 98 105 47 377 93 452 89 941 0 940 34 470 95 503 43 312
50 62 42 453 29 2 52 433 22 873 60 172 31 577 85 886 88 507 71 611 17 169 40 914 8 46 39 420 35 777 76 170 32 96 9 194 19 470 27 198 20 702 26 467 48 573 79 673 57 171 78 284 4 674 0 839 91 695 89 463 2 85 15 235 61 42 30 595 10 12 80 754 93 688 49 705 5 459 96 39 64 415 3 334 68 672 75 668 95 323 38 394 54 427 23 914 81 306 66 843 21 402 87 29 83 579 58 702 67 180 33 926 98 642 74 964 46 691 34 814 72 486 28 861 47 732 65 676 90 900 51 12 7 499 69 132 11 764 43 639 16 839 99 397 14 809 77 617 6 76 56 276 13 375 94 445 24 984 18 842 84 284 41 529 63 213 55 303 82 384 62 893 73 541 97 81 36 257 70 911 37 596 25 933 44 727 45 428 1 983 59 80 53 679 92 28 12 170 86 923
5 203 69 875 50 943 49 993 34 310 47 864 66 91 40 207 52 598 65 908 35 114 95 831 15 154 61 816 31 371 13 912 24 298 97 339 68 606 87 501 75 757 14 87 10 721 39 456 21 925 25 479 16 594 55 27 4 144 3 95 29 7 45 819 70 920 8 56 6 521 46 810 79 674 9 782 48 879 74 687 42 324 1 864 81 623 76 28 63 127 98 876 23 543 60 516 51 827 93 620 64 193 27 807 62 66 20 337 19 981 67 715 96 124 7 218 99 641 26 505 41 202 56 681 88 68 90 809 38 847 30 26 28 80 83 978 33 296 59 257 18 901 58 722 94 557 22 647 17 162 37 999 12 207 53 1 84 686 0 160 2 561 72 981 71 925 54 770 77 275 86 393 92 374 82 675 36 153 11 378 43 73 91 909 85 402 32 574 73 430 80 727 44 636 57 110 89 272 78 350
13 653 10 196 94 41 90 995 95 317 65 365 78 671 49 914 59 879 80 202 87 988 97 742 48 278 34 433 69 755 39 188 84 940 18 83 6 486 3 274 83 278 72 450 11 69 28 171 20 563 50 705 89 721 12 115 66 43 33 208 51 670 91 714 55 796 35 10 70 550 88 710 57 176 79 356 64 299 30 785 36 955 41 669 44 212 25 428 15 416 99 645 40 561 82 423 92 290 37 251 23 386 73 214 46 560 8 630 52 457 63 857 2 242 67 224 4 952 42 384 22 816 5 698 77 501 68 481 21 322 71 144 61 874 16 64 96 938 47 499 38 344 7 225 27 702 24 364 29 956 32 965 1 425 93 619 76 18 0 815 81 761 62 341 98 246 74 2 54 539 31 483 86 105 14 385 56 498 43 605 60 896 19 458 9 447 17 586 53 73 45 912 26 803 58 642 75 47 85 611
27 271 84 379 2 37 24 190 42 300 57 485 78 414 69 165 35 487 37 458 4 730 75 1 48 20 13 172 87 101 36 962 15 747 62 429 3 834 89 928 71 328 81 493 21 645 47 21 9 188 58 268 59 934 22 458 96 393 18 469 45 274 82 29 28 427 77 378 92 739 91 588 90 818 97 522 50 895 16 776 44 580 53 484 79 694 39 321 11 376 80 142 83 517 73 506 64 500 17 174 8 671 20 81 98 695 86 692 52 587 7 238 74 395 23 483 60 409 61 404 49 443 43 219 31 262 41 937 1 155 51 156 38 824 33 478 5 460 95 960 6 195 65 51 66 798 94 341 56 193 55 267 88 96 46 261 34 808 30 606 85 795 99 229 40 853 67 969 0 692 72 535 68 46 26 135 70 561 29 539 10 757 32 274 19 91 93 473 54 17 76 946 14 977 63 452 25 143 12 953
16 685 1 43 11 477 59 688 36 72 37 289 38 623 49 426 72 224 94 327 82 931 25 179 44 258 28 931 75 166 45 900 57 299 80 992 73 41 51 942 71 136 12 721 21 135 10 128 42 461 79 298 99 925 64 71 29 386 66 462 56 404 61 832 19 306 65 583 43 667 50 13 83 733 32 637 17 972 39 522 62 774 68 518 34 393 91 428 69 206 55 622 54 928 78 325 76 455 8 35 24 234 13 662 6 397 23 672 2 753 89 681 31 494 22 44 15 487 74 169 96 107 97 838 87 499 41 240 47 566 9 560 85 935 95 301 60 547 88 133 63 597 40 841 5 539 14 887 33 960 0 748 4 220 58 753 86 358 27 705 7 900 3 462 98 355 46 490 30 748 48 373 70 897 67 665 20 722 26 282 77 507 92 405 93 846 35 194 18 145 90 685 81 622 52 154 53 406 84 84
42 333 94 971 30 933 81 505 88 462 41 814 76 786 98 185 34 6 10 417 19 885 6 748 46 919 92 836 75 992 69 713 71 361 82 515 13 266 15 14 63 388 53 391 12 37 59 928 58 784 39 171 54 953 16 723 17 469 29 880 25 11 78 622 40 191 73 414 45 40 74 439 43 88 64 815 47 700 87 855 23 601 90 593 84 960 55 833 37 388 79 785 33 623 2 660 68 553 7 342 1 289 21 170 60 808 3 185 52 448 38 20 35 422 31 375 62 336 72 141 28 680 50 384 20 156 65 760 4 428 66 887 83 27 5 534 24 456 48 318 96 322 89 272 14 98 18 982 22 339 44 757 93 414 56 528 49 418 57 280 36 662 86 243 61 408 26 690 91 427 97 690 27 833 77 775 80 218 99 105 9 784 70 656 67 770 85 276 0 883 11 412 95 850 51 884 8 713 32 91
33 960 86 975 96 159 89 185 79 3 22 387 19 282 30 844 13 242 2 351 58 822 10 474 29 205 72 285 63 989 12 321 95 57 43 864 0 292 88 996 4 610 53 710 75 279 1 719 54 80 61 466 41 853 5 920 94 228 45 697 78 582 85 930 62 940 67 702 27 304 35 479 87 298 83 148 56 161 57 489 11 563 14 600 25 143 93 445 39 475 90 729 52 308 34 556 17 869 18 53 46 213 16 47 6 560 44 41 49 425 47 839 59 750 97 220 32 230 51 791 66 190 99 297 73 862 7 958 64 73 36 367 77 162 23 173 84 841 3 478 8 45 91 129 24 910 21 984 71 673 20 877 70 578 38 962 42 935 26 775 68 276 76 558 65 15 82 213 92 914 69 526 31 712 15 12 55 391 80 735 9 209 81 13 40 756 48 296 74 486 50 580 37 899 60 37 28 310 98 734
27 814 65 380 60 689 4 527 30 414 97 859 29 767 28 254 82 464 72 468 63 84 52 509 67 153 19 239 47 888 44 832 31 226 79 754 37 218 54 609 57 503 96 551 2 628 83 350 33 530 55 626 15 753 93 96 61 141 75 526 10 867 74 9 62 932 71 883 42 450 18 545 7 40 91 997 59 399 86 764 32 87 64 36 50 638 39 299 8 953 23 700 26 578 73 950 51 974 24 153 70 426 35 547 36 107 5 120 16 857 84 854 78 428 88 724 9 3 3 589 34 883 41 68 45 516 98 639 90 102 20 206 94 659 58 576 87 15 13 50 77 723 17 107 89 621 38 365 80 978 48 21 0 863 14 449 43 825 1 202 92 369 66 349 40 668 46 38 99 951 95 982 21 261 11 178 12 526 69 138 22 49 25 976 68 706 6 668 56 500 85 165 49 858 53 889 76 216 81 307
28 976 95 494 33 824 44 480 98 988 50 900 32 474 35 46 48 560 2 521 14 963 19 48 49 902 52 628 92 565 51 381 38 286 71 981 31 812 90 284 62 556 68 159 16 22 77 21 15 214 80 451 73 176 45 320 65 227 56 857 99 997 4 468 64 478 97 565 84 769 93 758 6 666 88 188 9 444 22 987 7 840 55 970 72 339 26 708 85 315 3 306 83 24 37 46 54 925 63 89 10 617 41 610 40 594 12 599 17 462 21 623 24 282 75 211 96 636 29 234 11 84 87 737 70 830 13 632 1 462 20 547 61 492 89 912 59 585 18 762 47 939 66 568 79 769 86 743 60 372 43 386 36 827 82 258 57 73 30 730 8 567 39 381 27 441 67 791 58 804 74 463 46 101 0 667 78 811 23 441 53 131 69 905 81 483 25 526 76 232 94 363 5 83 34 419 42 979 91 276
47 767 11 473 8 108 30 376 58 202 27 443 52 83 94 494 98 682 70 664 75 237 39 72 68 352 22 103 48 136 62 375 77 598 97 706 50 960 36 253 20 860 43 441 69 867 63 920 67 35 61 451 14 62 73 512 24 258 85 971 34 699 87 334 33 703 4 773 38 410 81 800 83 749 17 411 56 83 40 925 18 995 57 609 71 758 55 978 72 630 84 105 54 346 96 398 92 925 23 188 95 546 15 672 45 274 64 902 60 110 2 795 12 640 29 533 32 701 0 876 19 111 1 141 79 223 74 824 35 60 88 506 91 385 82 492 66 694 90 276 59 322 99 562 76 228 5 896 6 890 37 364 44 466 13 913 10 787 3 409 42 619 31 474 49 535 26 233 51 872 93 454 80 505 21 759 86 846 16 694 78 327 9 586 7 485 28 791 25 789 41 855 46 660 89 702 53 165 65 15
68 146 99 656 77 770 6 953 88 664 16 370 4 621 33 652 1 803 55 105 26 614 83 354 28 517 97 7 5 628 71 420 85 891 98 988 91 407 0 662 95 737 72 461 46 186 56 807 38 824 65 979 64 167 41 144 82 546 20 466 70 19 40 614 49 885 47 380 59 160 75 54 15 739 66 506 53 873 84 532 39 867 81 438 96 424 3 343 69 703 23 248 32 699 34 252 21 526 9 819 37 422 94 934 27 860 10 75 18 138 63 335 87 654 62 318 73 954 58 150 36 34 22 644 61 326 7 333 2 506 76 756 50 832 35 653 54 561 86 340 17 92 48 792 93 878 8 636 90 525 42 251 43 814 92 888 89 131 31 334 19 486 11 449 79 368 25 250 12 741 57 38 52 9 24 93 44 776 29 316 60 986 13 453 51 80 78 463 30 362 74 383 14 38 80 580 67 870 45 402
66 870 30 189 24 185 53 949 9 553 42 807 34 657 0 34 57 756 54 564 60 373 45 102 95 998 4 224 8 690 36 117 92 911 70 474 65 237 19 479 61 484 20 961 49 59 39 25 38 48 97 408 94 812 76 385 14 132 73 664 47 645 6 882 41 302 72 56 16 837 40 455 55 359 2 235 26 871 21 888 12 206 17 351 56 751 77 999 50 363 67 957 28 240 37 198 27 638 82 506 89 785 59 654 91 670 25 945 87 536 58 518 46 797 18 266 3 846 96 150 71 24 35 763 88 651 31 735 43 93 81 906 64 138 93 842 74 165 33 852 29 621 44 873 13 281 99 573 84 147 11 22 23 537 78 964 98 726 32 166 90 286 75 578 1 521 86 697 22 465 52 776 7 614 51 728 48 749 5 810 83 342 63 764 69 736 79 955 10 610 15 559 85 735 62 254 80 166 68 313
33 47 51 382 77 893 74 866 61 95 59 523 37 168 27 726 72 922 70 593 50 71 39 258 79 852 99 727 71 282 17 338 18 82 88 65 62 601 78 316 42 987 60 411 41 144 24 300 81 781 52 58 5 190 29 845 43 16 0 808 1 877 69 161 97 784 2 812 75 20 30 902 48 982 16 196 84 703 15 957 19 181 45 176 82 272 32 487 68 186 98 388 95 111 64 206 85 900 53 634 22 429 12 997 4 451 46 473 73 222 11 509 92 14 66 934 86 629 7 861 34 420 8 429 9 721 13 926 6 460 65 244 67 773 26 624 90 352 21 460 63 566 49 148 44 76 10 525 35 149 36 56 38 805 3 269 20 764 57 72 94 852 40 325 28 125 89 287 80 577 87 505 56 998 23 833 76 453 54 865 91 193 83 828 96 911 58 192 47 864 25 491 93 104 31 712 14 134 55 238
66 627 13 664 85 656 98 130 63 692 51 444 89 18 86 152 53 273 91 463 33 334 46 541 25 533 8 120 88 759 43 830 61 913 96 710 72 627 65 621 99 822 1 592 97 743 17 196 5 966 48 14 12 653 49 517 70 248 76 630 16 401 54 507 58 345 84 788 92 881 19 369 79 744 80 841 30 74 42 477 2 578 59 750 31 727 75 41 29 92 35 997 4 45 41 870 56 887 21 220 6 26 26 397 44 558 82 616 90 763 23 171 52 155 37 898 68 581 73 159 20 359 7 776 78 275 77 668 81 992 39 90 71 742 57 14 11 148 3 855 32 643 95 499 10 788 22 12 15 678 50 71 69 773 45 465 38 132 74 363 47 256 24 144 9 102 62 836 67 336 18 243 55 265 27 923 83 867 36 520 14 778 94 71 60 786 93 387 28 688 40 683 64 171 0 841 34 258 87 676
15 150 30 588 77 319 4 852 18 236 89 440 35 252 9 124 81 882 74 952 84 47 54 826 22 998 66 958 79 19 93 398 41 665 13 518 6 165 68 866 56 282 49 493 44 778 97 206 60 908 78 387 96 379 2 302 53 733 14 298 10 433 7 545 57 295 87 786 92 19 94 413 23 740 17 723 80 598 3 252 82 602 71 214 65 620 91 821 75 486 46 8 50 373 63 961 85 645 70 412 59 642 1 99 61 725 98 836 48 401 47 339 42 113 38 644 24 506 62 31 45 556 11 779 21 599 72 166 95 677 33 191 29 178 36 867 25 713 34 675 12 377 67 82 27 567 26 199 52 765 19 706 20 620 0 69 83 457 32 567 99 791 16 843 86 325 64 731 28 846 76 146 37 945 43 136 90 799 69 90 58 879 88 636 8 563 39 215 40 57 51 154 55 316 73 485 5 730 31 649
3 544 18 211 58 297 7 667 5 813 96 391 68 191 13 324 48 420 97 998 35 26 2 421 25 435 52 598 20 882 86 20 6 610 88 546 87 176 85 706 69 600 84 385 74 479 54 832 19 917 23 907 31 370 16 39 34 807 62 961 91 693 44 275 0 619 50 104 94 576 64 819 75 977 28 90 90 526 59 647 36 939 1 401 66 452 63 238 93 486 65 904 39 68 45 988 10 110 26 225 51 905 89 596 79 480 12 796 81 117 70 336 38 648 43 122 40 886 83 866 33 115 57 975 4 504 14 805 98 575 8 29 60 756 37 701 71 855 46 691 41 861 73 848 17 387 32 98 29 843 67 415 9 60 11 631 49 425 42 845 72 404 76 105 15 57 55 667 82 516 61 457 92 503 80 294 56 735 21 665 53 562 99 990 22 740 24 635 95 295 30 339 78 593 27 159 77 248 47 558
80 386 47 736 6 314 49 665 30 417 20 643 86 436 2 388 26 824 95 405 78 555 8 709 1 970 13 457 19 698 75 307 32 479 50 890 7 215 57 815 63 502 61 571 27 433 15 208 38 509 42 169 17 149 56 650 85 747 97 49 71 584 55 810 66 183 48 771 36 111 28 264 93 82 41 907 83 306 21 401 5 158 67 256 82 95 0 319 16 338 35 930 90 202 72 632 70 470 54 29 87 250 10 600 73 841 40 13 81 967 3 332 68 506 69 468 34 200 59 900 22 283 44 127 45 481 53 876 31 777 51 930 79 993 46 271 52 1000 77 43 92 113 58 41 11 252 94 58 91 928 9 983 14 474 65 298 23 244 24 677 84 996 25 796 43 492 29 260 64 20 62 217 74 656 60 965 96 328 39 890 12 162 99 983 89 179 98 886 33 582 76 721 4 285 18 911 37 323 88 476
14 688 49 937 34 702 35 16 97 731 74 24 28 908 0 810 86 860 12 453 84 877 64 167 18 454 68 716 50 568 43 615 73 211 20 6 16 433 7 912 8 770 81 246 23 360 71 814 60 937 77 561 39 907 52 236 85 918 80 143 4 795 37 594 79 855 91 929 10 788 90 940 15 50 36 942 30 877 63 178 93 326 72 918 41 568 99 89 89 704 48 553 56 156 21 973 44 490 3 453 2 437 58 137 32 141 26 923 62 189 61 837 55 656 98 165 70 164 75 771 33 265 25 886 1 619 38 638 88 559 51 766 82 207 5 335 83 698 54 48 67 736 95 965 19 59 59 977 53 241 42 976 24 453 22 623 6 274 76 570 17 781 65 708 9 496 31 763 13 61 45 846 47 903 40 136 46 795 27 765 92 342 78 16 11 289 94 976 96 720 66 522 29 46 87 844 57 491 69 21
61 178 87 58 8 921 46 470 23 174 40 795 74 876 48 456 80 921 39 378 72 15 7 515 5 104 25 823 44 663 82 459 60 181 50 156 18 464 21 108 47 120 26 413 86 996 51 391 65 579 6 49 10 766 33 460 78 566 30 559 68 469 91 428 93 500 12 71 84 52 42 873 22 533 75 319 79 238 49 268 15 74 81 182 62 502 63 131 45 823 55 777 4 221 67 437 70 802 98 431 13 205 41 35 69 562 36 674 94 226 89 917 64 554 19 221 16 497 57 350 28 749 71 708 31 728 96 854 35 36 97 157 95 36 29 802 0 291 90 826 77 202 3 977 43 185 34 543 66 933 17 397 11 494 1 478 37 878 24 76 59 943 58 692 32 146 56 987 9 548 99 447 53 645 83 510 73 499 38 431 92 596 54 198 52 254 14 703 20 160 27 31 76 15 88 343 85 654 2 541
98 755 78 134 27 284 68 667 19 868 85 481 7 142 40 959 93 473 20 714 41 302 81 589 15 16 96 535 46 690 1 151 4 620 99 281 24 680 10 950 61 850 74 597 66 508 87 343 70 508 33 75 35 425 69 101 6 248 26 472 39 766 9 182 59 35 63 690 38 120 16 869 67 191 13 871 95 662 56 820 58 716 17 659 2 434 55 348 90 179 21 988 11 819 92 307 29 381 43 555 83 983 84 920 88 433 57 594 62 93 51 197 91 309 47 796 23 736 3 586 71 508 86 157 12 648 18 882 48 526 0 680 36 203 79 348 82 845 28 871 75 9 37 905 8 635 65 930 77 437 14 84 89 537 44 23 34 951 76 627 80 979 31 986 49 414 94 833 5 783 45 881 97 283 30 261 52 516 54 703 72 616 73 378 32 599 60 371 22 488 50 356 53 64 64 596 25 568 42 892
18 59 52 147 47 235 99 656 12 963 22 141 82 427 64 50 98 729 36 675 71 67 51 611 11 218 16 296 45 722 43 556 17 102 8 311 60 577 74 993 26 596 9 159 85 222 50 131 15 612 93 372 79 641 88 720 78 341 68 370 40 739 59 72 80 20 10 416 48 47 81 503 69 446 86 703 66 545 3 402 0 532 46 766 67 907 53 760 55 365 49 380 87 22 2 798 65 955 38 873 63 484 61 799 57 747 37 400 24 156 25 894 91 583 73 205 1 472 54 90 77 209 7 63 97 569 19 661 31 285 92 378 39 562 33 768 42 425 20 837 90 913 83 247 76 449 89 283 70 850 23 972 72 370 95 511 13 46 29 283 41 441 35 841 14 561 75 738 5 156 94 303 96 384 44 522 30 389 21 10 84 601 27 654 4 79 28 15 62 445 56 959 32 993 6 494 58 440 34 281
59 536 19 826 86 666 5 622 20 186 88 421 24 749 63 445 17 940 47 999 49 710 87 471 53 316 81 996 41 633 85 533 13 715 16 776 91 582 68 129 78 930 30 607 56 496 52 968 62 269 92 844 21 635 76 649 55 829 39 382 36 301 3 301 32 128 25 306 69 725 14 371 0 291 18 233 35 792 89 478 58 31 40 648 8 155 73 645 37 897 67 486 28 627 46 775 82 4 43 205 10 48 79 96 11 313 42 248 44 528 4 429 80 550 66 493 60 295 2 232 64 381 27 894 74 524 84 32 22 27 7 450 45 8 1 305 93 753 48 524 15 743 99 299 6 679 77 765 50 768 29 137 34 388 38 386 96 329 72 241 95 187 57 844 61 652 90 595 97 919 94 344 23 318 12 151 83 70 31 531 33 726 75 264 51 652 98 924 71 979 26 695 70 615 65 942 54 269 9 269
2 279 22 224 72 494 61 632 91 112 55 650 34 482 65 993 94 512 3 390 53 1 24 888 20 364 89 417 33 93 18 709 73 983 79 253 7 78 63 436 81 706 80 572 87 291 82 820 84 918 98 363 93 484 92 700 74 430 8 144 31 371 44 650 77 122 54 498 96 176 10 690 59 150 76 612 68 419 23 159 46 570 69 133 51 333 70 313 62 354 45 15 85 31 95 507 14 430 5 497 75 764 58 343 99 668 67 652 27 123 36 193 39 976 6 431 66 796 29 981 43 309 0 359 28 3 16 461 15 62 30 974 17 938 11 611 26 478 64 350 50 465 4 248 9 389 32 170 35 545 88 759 57 883 47 810 12 295 52 984 90 39 1 642 37 524 71 204 48 601 25 413 41 544 97 34 13 14 40 875 56 438 49 421 60 297 21 620 86 19 78 498 42 286 83 224 19 688 38 625
47 666 33 813 37 759 32 119 70 998 91 723 95 75 12 957 92 379 99 463 73 64 20 202 51 383 1 546 69 841 48 728 10 581 62 158 4 96 57 789 52 243 61 652 8 408 17 32 49 381 36 645 19 870 64 309 82 894 34 963 65 982 31 247 40 959 66 883 6 186 89 849 22 600 2 290 15 269 9 625 76 748 24 345 71 206 30 474 94 761 50 494 93 440 97 317 74 844 0 800 5 406 7 643 38 675 54 887 45 556 56 346 46 4 77 261 44 168 42 129 27 428 63 629 96 808 55 961 21 105 26 727 35 253 53 650 13 680 43 165 3 508 72 735 85 843 41 645 88 165 23 39 16 722 87 18 14 829 90 113 86 586 78 937 39 70 80 291 67 547 79 846 83 311 60 439 58 516 84 985 18 542 28 795 81 889 59 657 75 289 68 699 25 468 11 18 29 316 98 453
76 890 51 870 49 740 14 681 88 124 25 510 92 298 18 435 30 989 27 635 64 252 65 894 61 84 42 229 5 85 93 911 44 295 10 254 7 725 13 395 72 631 80 380 94 555 26 918 37 627 89 674 82 398 54 521 48 725 21 947 67 83 74 815 62 473 38 610 23 441 39 284 17 955 87 256 40 592 34 699 79 271 16 346 19 632 1 634 56 124 11 183 12 174 6 148 58 530 81 619 59 857 46 771 41 427 52 379 28 387 20 223 71 118 4 878 2 587 69 672 85 134 47 283 36 927 45 4 24 937 35 533 68 526 66 149 50 988 31 264 77 244 15 106 78 364 73 822 83 334 33 576 60 871 43 907 22 245 53 365 95 401 91 953 98 784 96 962 86 515 32 217 90 282 70 370 8 13 97 359 55 667 0 723 75 804 84 576 3 67 57 55 99 743 9 651 63 616 29 687
59 939 8 753 17 192 16 557 86 543 24 746 78 746 18 837 11 98 62 726 54 759 85 304 95 527 72 340 65 351 44 684 63 690 47 90 84 885 90 123 37 629 60 690 40 484 68 205 76 940 33 821 53 915 98 605 27 647 52 336 89 27 22 206 79 157 9 135 73 474 6 960 49 12 45 562 70 792 12 827 43 31 51 779 87 95 75 606 67 857 93 416 69 79 26 541 92 358 15 371 74 215 50 357 55 345 46 403 5 848 39 868 41 152 61 551 64 291 2 746 66 116 57 415 3 171 30 366 97 468 77 599 34 53 1 455 56 824 99 193 20 676 7 848 35 571 10 582 80 833 81 398 38 690 21 345 29 295 0 761 82 778 58 599 48 68 42 468 88 670 13 358 36 900 25 715 28 685 23 401 71 744 19 9 4 642 94 198 83 388 31 291 14 581 32 157 96 526 91 565
59 967 66 61 23 385 65 150 80 643 10 940 81 569 46 490 40 143 85 186 6 106 36 556 79 202 25 683 60 761 33 862 1 343 9 23 11 972 28 951 73 352 62 392 50 205 84 23 16 478 92 392 34 537 67 570 52 60 64 556 74 487 32 542 3 108 12 888 53 132 69 875 48 97 63 464 96 460 75 527 56 964 31 281 86 19 41 987 24 74 58 818 20 761 4 709 88 401 77 810 68 59 54 722 70 155 43 743 17 286 87 480 61 620 18 952 72 615 90 389 21 854 45 728 22 238 8 360 82 380 27 567 15 721 98 810 42 699 0 431 89 189 57 168 95 492 93 24 94 295 26 816 76 413 37 80 29 32 35 806 51 96 99 675 39 23 30 530 78 852 49 50 91 968 19 759 97 679 71 995 2 778 83 506 13 453 14 806 55 391 7 285 44 706 47 999 5 980 38 967
49 475 87 148 30 16 68 266 37 675 25 844 60 338 9 521 14 673 10 218 94 194 80 924 13 127 58 957 82 986 84 250 92 493 45 998 70 982 20 993 29 372 90 302 93 206 63 276 7 87 74 377 15 572 75 882 21 411 72 802 31 825 86 983 32 799 6 643 71 714 61 505 62 878 52 386 55 543 16 161 91 481 23 987 76 748 12 908 66 914 59 62 56 353 1 949 89 148 5 78 77 476 46 321 42 766 43 219 35 262 28 999 27 822 34 69 96 515 11 834 26 946 64 893 81 203 33 684 98 17 47 105 95 413 50 665 69 744 97 188 79 60 57 996 78 41 24 224 3 833 48 914 73 182 39 745 22 135 53 433 99 308 8 903 0 726 4 925 65 610 51 991 83 495 2 623 19 184 18 207 17 223 40 122 67 972 36 580 38 447 44 892 85 983 88 234 41 935 54 181
9 742 27 463 37 355 40 855 97 533 67 404 48 981 66 337 60 807 39 113 34 898 90 634 86 232 77 116 83 537 22 671 53 675 20 782 30 878 51 985 49 975 3 850 54 245 72 150 79 724 52 227 45 25 76 626 56 76 71 104 33 772 47 33 4 692 91 887 93 881 29 4 58 169 19 163 36 701 1 886 80 104 88 587 42 660 43 506 82 166 85 897 8 40 35 539 23 574 62 292 81 756 68 423 21 489 70 19 87 23 25 281 69 383 0 957 92 996 99 490 6 363 16 946 59 750 11 283 10 749 44 727 17 305 41 889 26 601 46 434 84 236 50 453 18 325 63 755 94 66 96 999 31 305 98 827 74 15 61 830 73 422 89 196 7 880 38 863 14 48 12 781 95 339 75 440 65 968 24 888 13 758 5 632 64 778 28 665 57 931 15 469 2 78 32 877 78 249 55 441
28 818 22 541 6 382 9 425 42 524 82 949 56 808 83 171 30 820 19 934 84 427 69 36 59 976 40 348 63 428 71 860 99 50 38 44 60 436 23 895 0 348 17 326 97 545 13 120 21 668 52 403 45 775 41 291 37 682 61 444 80 715 93 719 77 614 78 782 74 255 31 631 14 454 55 365 67 833 85 164 75 101 3 804 36 183 25 385 49 24 68 391 20 229 27 706 35 929 48 989 33 703 87 625 79 367 98 853 58 394 7 838 8 845 95 779 96 596 50 171 15 982 90 487 44 196 34 298 39 146 64 755 26 932 11 595 66 681 62 959 91 179 54 653 29 639 76 475 10 239 88 624 18 81 94 136 72 983 2 613 53 683 70 835 1 263 12 819 81 435 51 199 57 229 16 615 47 400 24 814 32 1000 46 847 65 85 73 852 43 472 92 339 89 242 5 568 86 688 4 424
42 521 44 775 12 160 98 930 80 782 8 791 99 743 38 662 11 567 51 709 1 318 49 137 68 723 71 323 72 136 79 897 0 303 23 122 52 925 32 702 91 739 83 247 73 670 34 27 3 916 33 957 92 674 46 239 61 722 16 552 10 351 84 491 88 33 5 105 53 485 7 768 24 246 19 539 35 284 76 742 78 175 70 40 81 38 65 555 15 61 62 232 9 478 54 126 57 525 21 368 43 912 64 895 82 969 55 531 89 474 56 853 63 278 66 743 86 696 87 723 39 959 40 351 50 718 13 264 96 430 20 488 95 910 29 425 77 378 28 59 67 657 48 645 18 957 85 654 6 426 41 13 2 348 25 135 93 982 14 599 74 818 90 694 36 520 47 470 58 902 22 221 59 169 26 519 97 536 4 999 69 916 75 977 94 147 45 322 27 615 37 466 17 588 31 730 60 686 30 35
41 832 3 163 5 386 15 903 92 124 18 579 85 39 36 933 46 246 50 315 4 763 67 615 80 817 37 216 33 634 39 183 84 262 16 633 7 894 70 69 56 877 34 767 8 683 97 303 11 467 58 956 42 849 78 854 74 45 62 569 48 34 51 312 75 155 2 401 98 636 10 800 90 808 82 11 91 681 83 886 88 886 87 736 66 409 20 20 44 14 99 570 89 201 71 846 55 893 77 364 14 789 81 533 73 378 40 28 49 889 1 912 45 771 95 913 59 325 23 855 21 96 27 259 17 574 94 870 79 623 69 926 30 761 35 443 28 126 65 458 0 147 13 836 54 16 12 955 53 757 68 240 63 102 57 351 31 339 29 784 61 951 86 313 22 50 32 97 25 578 64 994 72 929 19 425 76 584 93 78 60 417 9 587 47 487 52 90 24 374 43 801 26 640 96 792 6 200 38 101
75 314 23 172 5 283 31 748 69 296 82 711 2 529 39 743 83 493 99 13 79 18 87 935 64 744 19 573 65 698 0 925 8 338 21 308 97 481 28 980 62 796 24 223 43 615 42 380 13 862 15 755 41 142 12 987 9 602 78 882 63 346 88 185 80 223 22 525 95 563 77 848 60 570 17 296 70 115 34 86 11 598 86 447 81 443 47 65 61 892 58 227 66 896 68 790 55 558 45 936 85 123 50 638 36 381 33 694 56 606 53 222 54 690 3 26 27 665 48 377 14 105 90 97 30 237 46 684 51 370 89 673 26 640 98 374 40 290 94 491 92 855 7 673 73 286 1 968 10 138 32 209 96 927 67 607 49 168 20 624 84 585 57 713 91 835 37 932 4 277 6 769 72 983 16 990 38 55 29 27 18 228 93 1000 52 322 71 368 74 108 76 778 59 46 35 699 25 118 44 504
2 268 5 963 98 295 40 924 54 40 93 694 90 554 37 171 73 309 31 814 26 927 56 423 50 431 58 290 81 231 52 393 97 410 3 676 33 264 69 16 27 992 53 586 15 867 21 402 51 775 35 556 74 347 4 998 20 560 22 457 99 824 62 596 47 524 28 493 39 889 14 450 10 409 13 259 88 433 94 908 82 122 87 691 76 248 46 718 36 677 30 985 32 714 65 897 49 638 72 818 29 260 78 504 68 393 42 771 59 770 17 949 38 637 18 303 70 142 60 773 43 851 64 645 89 132 12 901 1 574 63 588 23 136 24 472 45 396 19 228 91 49 44 478 9 371 92 771 0 311 79 162 77 479 34 480 61 319 25 800 95 967 96 487 7 559 84 985 75 103 55 98 83 349 48 964 57 776 11 480 71 170 66 35 85 460 6 124 8 124 16 767 86 350 41 869 67 521 80 409
9 438 15 717 34 623 63 367 93 770 54 969 79 920 60 271 94 432 58 972 27 947 78 186 67 855 85 128 77 374 70 624 13 286 86 386 71 327 21 900 42 748 83 929 29 866 33 379 59 575 88 874 3 236 46 143 26 616 43 435 2 359 90 362 72 787 47 242 61 22 69 73 45 788 23 841 68 152 10 576 75 373 1 577 0 809 36 556 56 380 82 272 7 28 65 208 80 521 91 289 37 629 5 295 73 878 97 454 22 850 92 658 8 207 4 428 35 378 28 911 81 424 87 466 20 974 19 415 51 70 76 615 41 868 32 186 64 421 38 520 17 546 11 698 14 681 39 123 16 975 30 88 96 145 89 492 49 93 74 638 84 341 95 1 57 43 40 818 52 464 6 875 99 231 12 588 62 264 48 60 18 649 53 421 25 954 31 695 44 434 24 180 66 259 55 344 50 691 98 149
46 626 27 521 4 498 34 176 30 985 93 966 71 127 1 772 23 505 35 319 14 885 57 158 39 29 76 111 32 445 20 394 16 319 97 501 60 652 89 900 15 159 82 750 86 4 64 604 10 394 28 813 96 80 25 700 38 519 74 673 77 736 11 847 45 597 50 105 36 253 9 351 22 312 12 486 69 126 42 35 61 322 63 125 87 17 99 27 81 326 66 816 58 518 79 2 40 952 24 80 98 93 95 639 5 496 83 848 73 464 21 880 56 965 37 401 53 555 43 412 7 350 59 606 65 519 3 898 2 723 92 915 13 966 47 339 91 291 52 495 29 136 72 73 80 543 8 731 62 364 51 291 88 931 55 198 75 19 19 734 6 261 48 518 0 839 68 817 78 350 44 261 67 857 90 61 70 277 84 198 41 815 33 871 85 75 31 498 94 379 49 292 18 73 54 652 17 849 26 720
90 93 23 789 33 737 6 386 21 964 45 916 78 794 8 335 76 561 80 950 5 424 30 298 74 995 40 85 22 308 84 565 57 981 42 649 96 570 55 983 4 783 51 136 34 272 37 906 29 978 35 875 56 794 19 375 72 681 77 726 89 386 81 841 91 891 75 259 2 12 48 10 0 60 58 365 43 848 47 846 36 27 20 508 64 305 1 354 18 255 99 969 67 114 61 72 52 82 94 735 27 432 3 139 50 968 60 420 85 987 12 169 82 264 59 291 14 974 62 777 69 673 71 416 86 686 9 538 97 296 39 855 49 495 16 14 87 645 98 401 79 529 38 250 70 998 32 852 15 610 83 835 63 163 17 373 73 221 31 646 26 217 95 381 54 8 53 91 68 218 7 69 13 51 66 295 41 481 92 759 25 228 88 389 44 51 46 235 10 904 11 601 65 905 93 579 24 452 28 633
24 522 9 324 21 273 26 208 72 430 46 905 30 670 23 687 10 53 0 381 28 383 57 802 20 741 11 477 47 203 62 541 3 202 94 808 13 892 2 465 29 472 90 996 8 368 87 927 70 509 5 758 99 156 43 520 84 994 4 212 58 735 85 910 19 575 49 779 75 340 16 595 96 438 32 489 37 650 77 476 98 239 64 542 7 582 79 721 39 859 82 84 51 56 59 764 17 165 61 656 78 731 67 331 15 330 91 524 42 413 25 372 88 905 63 58 92 742 6 580 12 910 93 663 22 254 60 963 45 192 83 721 38 607 14 232 52 602 71 686 89 722 27 181 95 367 54 275 41 309 74 431 35 622 34 910 44 642 50 756 65 781 86 89 36 291 40 528 97 986 48 828 68 696 1 54 69 413 31 13 73 267 33 232 56 857 76 38 53 371 18 652 55 953 80 419 81 781 66 995
51 839 31 822 49 258 64 726 98 511 22 761 40 921 91 119 29 251 58 383 37 476 21 809 50 640 54 88 73 848 89 77 82 397 53 136 81 134 52 147 15 499 6 58 95 774 85 753 14 600 90 702 8 636 80 859 93 950 68 700 61 962 63 839 92 57 19 35 9 821 88 891 13 445 65 187 62 956 28 766 99 213 66 139 72 379 38 31 43 464 7 288 86 534 35 902 17 958 97 363 76 912 75 94 0 705 5 502 60 724 55 3 71 983 10 587 96 602 70 773 12 187 24 48 20 275 87 689 1 955 67 467 84 176 18 361 83 140 26 533 57 580 45 847 77 569 46 30 36 11 78 3 48 131 23 62 33 978 74 886 11 442 27 987 39 165 25 387 47 666 41 172 59 927 79 297 16 73 56 417 3 820 32 311 4 204 34 20 2 547 94 405 42 977 30 208 44 967 69 98
61 656 11 716 74 525 7 823 36 258 87 900 32 167 10 432 42 667 45 365 4 607 93 754 98 349 83 131 43 815 65 46 85 633 51 633 2 29 48 736 22 754 79 611 94 21 86 116 68 725 35 731 41 414 37 262 16 872 81 399 55 654 62 860 80 564 40 916 3 617 60 642 1 933 49 601 38 861 67 778 29 398 78 570 58 233 46 598 33 905 39 822 72 300 71 35 24 948 73 256 63 113 27 868 90 848 52 919 6 768 13 776 8 234 5 554 69 64 23 289 99 868 56 36 17 305 95 554 96 998 18 23 9 406 76 268 84 158 21 352 97 751 77 749 70 775 59 231 26 540 25 469 44 173 14 226 31 462 28 438 92 486 82 917 54 632 20 176 30 900 91 616 66 554 47 79 34 392 88 292 64 166 15 746 75 472 50 739 53 515 0 456 89 641 57 107 19 15 12 40
15 320 4 695 86 362 66 709 93 297 69 379 23 77 0 100 54 275 72 633 62 321 44 108 14 227 73 381 61 165 35 721 9 620 87 489 6 463 50 245 52 41 60 102 42 379 31 996 46 873 71 176 98 425 58 34 41 993 1 108 48 153 40 651 11 151 55 560 57 1 77 382 83 474 29 735 32 575 92 375 33 31 76 784 17 427 80 944 68 447 13 715 99 612 43 603 70 644 36 151 59 986 94 382 89 98 26 354 25 51 24 468 90 442 20 38 10 863 56 92 30 633 47 901 88 702 91 896 95 904 78 217 85 226 49 269 53 517 67 409 39 999 75 57 82 238 65 356 37 966 79 182 63 326 22 451 3 49 38 873 16 927 18 263 96 1 28 511 8 103 19 303 81 147 51 821 34 544 27 83 45 993 12 763 74 239 84 482 64 708 7 916 2 303 5 404 21 79 97 316
11 838 94 37 68 47 45 567 65 68 30 15 14 575 25 314 82 531 9 370 84 945 88 328 35 714 60 899 48 782 79 795 38 60 61 54 8 821 49 333 87 558 10 777 53 922 55 57 92 174 91 687 72 998 44 283 24 391 20 158 78 453 56 361 73 816 12 630 81 501 40 181 5 44 19 350 99 202 75 720 95 108 93 380 31 110 0 636 97 313 86 128 42 406 43 62 1 350 23 334 96 8 13 654 7 985 67 846 33 984 4 28 64 18 69 514 36 849 22 689 90 452 63 235 17 576 71 583 74 425 3 768 62 77 46 54 47 379 41 605 37 907 89 228 29 268 18 372 26 719 51 808 54 726 98 786 50 133 59 532 77 871 27 792 85 813 80 140 32 933 76 884 34 917 57 303 15 375 6 788 2 400 28 889 66 236 21 295 52 396 83 82 58 884 16 608 70 953 39 895
58 420 45 215 65 533 13 443 99 615 6 526 40 573 8 601 81 816 73 293 37 302 53 57 34 205 75 346 20 634 95 36 29 389 51 872 84 77 92 598 56 321 5 35 78 591 72 840 90 136 82 262 79 260 0 710 66 5 7 641 71 631 68 403 1 387 39 522 44 205 25 295 33 217 76 830 30 574 17 315 47 129 62 837 26 494 87 49 35 354 11 823 50 505 9 394 74 61 89 407 38 438 94 365 42 20 77 338 93 906 43 33 85 502 21 740 36 141 96 80 52 920 3 47 46 50 28 136 70 54 63 745 59 103 41 366 27 630 18 457 83 253 80 409 60 317 23 301 67 89 32 569 10 323 16 284 12 449 54 442 31 58 91 363 55 74 48 993 49 92 4 806 98 102 14 489 64 546 86 140 61 99 24 714 2 17 57 23 97 742 88 768 19 950 15 191 22 303 69 427
4 67 5 355 8 38 77 280 31 353 67 635 82 979 85 267 88 405 3 244 36 587 0 95 38 247 39 153 63 151 44 804 89 797 9 682 69 630 65 540 61 855 56 924 54 50 17 602 20 148 45 293 79 840 25 79 14 98 22 970 55 9 71 106 12 50 21 399 27 942 57 555 75 201 72 833 1 200 6 973 37 762 26 796 84 557 40 862 91 234 78 61 42 167 94 836 35 268 23 651 59 990 98 269 58 386 51 718 90 366 74 723 19 229 52 483 68 283 46 410 83 91 93 636 30 200 73 424 43 328 97 649 64 495 2 440 11 528 29 125 34 251 16 242 50 672 86 999 10 450 18 426 41 532 47 298 62 926 95 244 76 611 15 844 32 242 60 41 33 647 24 976 66 722 80 273 7 280 49 856 70 363 13 469 28 416 96 586 99 745 87 95 81 217 48 573 92 240 53 281
29 227 66 193 2 450 48 606 92 1 28 633 96 286 19 257 18 67 70 606 55 418 20 656 50 951 25 745 15 391 63 92 27 360 30 564 0 947 67 32 90 969 13 429 36 172 71 796 56 523 5 664 86 264 89 117 59 665 44 24 97 50 3 594 98 565 99 362 94 799 24 565 49 571 37 391 81 782 33 20 85 587 8 388 80 189 46 100 12 100 43 391 57 520 7 265 1 676 74 415 45 5 21 964 42 316 51 984 10 851 52 282 32 968 69 826 73 289 84 4 16 172 9 886 39 707 78 904 76 314 64 229 88 414 79 148 65 177 41 740 53 237 77 674 14 383 34 815 23 268 31 356 40 926 22 873 26 322 82 885 61 797 95 885 91 276 93 370 75 661 60 533 11 571 17 644 35 428 47 892 54 823 58 426 72 303 6 770 38 966 68 39 4 343 83 844 87 357 62 157
85 846 65 564 38 423 3 117 18 116 14 524 30 763 67 277 13 74 5 27 73 855 17 756 42 863 71 522 61 731 33 101 89 960 75 126 91 137 2 709 90 530 77 354 24 960 12 434 95 52 34 328 40 983 50 891 0 944 87 52 49 662 64 342 28 280 19 660 45 296 35 818 22 533 59 744 39 598 99 842 79 954 82 242 48 53 55 129 4 959 9 418 7 55 11 664 81 882 92 897 76 855 72 898 83 47 80 160 41 486 15 385 68 992 25 429 44 650 66 95 86 568 29 968 51 598 94 490 8 706 63 248 56 597 60 708 10 575 31 549 47 744 93 590 78 91 62 42 53 327 1 153 98 721 74 97 70 308 69 57 54 765 37 618 36 435 57 815 58 255 88 370 16 198 96 217 32 328 52 836 23 764 27 360 20 60 21 78 6 249 26 557 46 624 84 267 43 329 97 992
42 629 24 608 49 534 39 607 96 218 14 325 98 938 0 584 75 552 60 691 40 774 74 244 8 958 64 900 48 448 76 903 44 525 89 619 47 611 11 368 79 486 51 105 50 680 34 713 38 536 19 9 9 491 5 963 83 205 77 57 6 536 35 522 99 156 22 997 94 524 86 824 63 537 92 666 33 393 29 33 97 312 71 3 16 577 23 531 27 961 66 563 59 227 25 639 56 214 1 625 65 378 70 984 21 272 46 929 43 635 82 567 15 54 17 628 2 183 13 385 87 455 61 694 57 903 52 550 10 815 53 616 4 862 91 6 95 38 80 386 30 200 18 241 12 206 93 623 69 256 90 723 45 75 67 292 7 566 58 899 26 485 36 734 68 400 78 887 85 736 32 863 20 551 3 534 28 109 55 933 41 811 31 545 72 913 88 655 81 889 84 991 37 331 73 861 62 840 54 683
98 675 33 403 59 187 19 660 45 846 83 457 36 576 61 577 96 134 20 162 1 215 37 919 32 782 48 759 67 231 46 184 54 372 69 688 97 626 63 57 9 87 78 438 29 337 12 969 13 655 80 784 94 154 49 305 16 83 50 360 23 597 93 253 74 494 77 200 57 46 64 173 52 755 34 671 56 589 68 680 38 880 27 810 88 874 14 670 6 999 58 433 73 299 82 407 30 134 66 855 79 640 47 262 62 664 84 13 41 213 53 676 26 413 70 292 44 166 43 354 7 196 60 964 24 674 40 78 0 785 51 862 18 278 65 241 71 106 17 747 85 227 72 396 86 875 28 711 95 329 21 180 22 769 91 30 76 122 99 881 35 676 31 217 8 635 25 854 4 949 3 732 15 789 42 838 2 527 81 599 87 394 90 164 10 74 55 935 89 811 39 812 92 18 75 408 5 526 11 716
46 950 90 306 7 613 72 417 17 60 85 806 59 50 75 271 56 931 53 747 43 510 48 904 96 592 20 896 22 609 33 600 63 242 81 712 0 683 44 83 54 609 34 782 62 329 14 916 6 952 23 955 11 20 74 850 10 859 2 259 24 147 57 25 37 924 36 344 5 328 93 491 9 632 52 697 4 208 26 585 8 158 30 228 68 892 70 354 91 920 39 147 84 637 87 846 35 266 77 613 86 916 55 703 65 559 45 340 64 799 60 5 71 602 80 990 42 904 79 637 28 434 73 114 38 872 50 493 12 855 41 873 94 320 32 758 69 537 97 679 21 624 67 742 83 841 1 380 19 920 49 562 95 663 99 124 16 363 89 861 15 17 31 175 61 484 18 863 66 533 78 221 51 113 98 212 13 533 29 154 40 12 47 231 58 154 25 722 3 169 27 675 92 84 82 41 76 657 88 799
18 189 39 33 37 732 42 732 22 469 29 289 59 486 21 260 72 568 75 927 6 392 81 448 12 364 16 666 60 207 83 765 19 503 46 686 23 138 95 541 85 453 1 132 80 732 89 726 64 486 31 357 0 530 92 73 45 446 65 652 79 167 8 400 20 919 63 629 91 418 24 365 27 745 17 470 10 785 11 452 86 273 15 392 47 927 3 908 74 223 57 585 7 321 38 767 30 233 77 850 71 326 70 91 68 341 55 720 78 220 48 388 5 708 36 674 51 863 49 24 52 618 50 53 34 437 73 447 4 986 14 327 66 277 96 141 35 87 94 574 76 734 87 758 41 301 82 500 61 780 32 813 84 117 93 58 43 581 99 40 28 551 97 590 33 689 69 323 62 266 9 506 13 816 90 191 53 647 98 186 26 221 56 111 54 772 67 890 88 944 44 415 58 756 40 674 2 154 25 10
16 195 3 439 57 785 17 758 67 543 37 998 56 460 23 702 28 795 80 832 33 168 29 404 94 517 38 773 81 112 27 112 93 511 1 974 12 251 14 770 6 483 48 315 51 463 18 848 84 887 9 222 44 428 73 876 76 184 64 530 40 532 69 590 34 682 20 763 82 334 65 553 42 173 15 419 71 681 60 76 92 988 66 78 49 566 78 839 77 647 5 387 54 446 21 368 83 209 87 856 74 642 75 881 63 468 97 713 72 666 79 592 4 783 90 692 22 621 25 539 55 473 26 516 11 423 70 701 62 920 99 119 41 641 46 986 96 994 2 422 10 425 88 123 68 525 31 98 91 666 86 518 53 498 45 461 58 127 47 805 32 523 43 444 61 217 0 769 36 645 59 719 39 928 19 682 98 753 35 585 13 758 85 126 52 45 7 147 24 759 8 597 89 16 50 960 30 45 95 197
8 450 33 996 53 896 10 926 27 937 3 766 54 962 70 275 69 784 28 823 52 152 30 803 29 746 62 501 90 940 60 436 84 324 42 305 57 351 22 796 21 321 55 817 16 741 65 147 64 263 24 91 47 817 12 200 50 78 92 952 49 231 61 598 83 73 26 112 19 728 44 874 6 477 98 887 87 368 11 900 13 918 18 651 67 459 17 480 0 537 41 305 96 462 73 944 80 476 68 948 1 283 9 775 66 786 79 169 38 836 35 909 71 235 4 705 14 552 31 346 88 943 74 300 93 139 81 305 5 475 77 294 37 975 51 787 39 52 63 457 99 377 72 508 32 785 86 927 15 735 94 614 2 429 46 410 89 621 82 383 23 73 43 467 85 678 7 954 48 712 75 803 76 32 25 312 40 76 45 208 36 672 34 440 56 319 20 111 59 36 95 162 91 244 78 699 58 56 97 596
67 963 57 256 1 600 23 439 96 579 77 911 22 445 27 369 44 881 29 606 15 611 54 103 78 647 19 330 28 622 0 23 38 553 17 28 63 820 49 296 64 376 41 677 91 918 58 54 68 41 93 47 70 536 88 222 47 624 42 106 12 544 7 858 69 925 40 112 51 123 98 481 90 889 79 926 50 171 2 702 25 194 85 703 24 469 5 203 8 490 97 502 74 422 43 451 83 694 4 935 11 686 45 65 34 698 39 323 55 724 72 592 18 562 89 887 99 249 95 55 87 451 6 16 86 137 62 240 56 247 60 253 52 356 71 374 26 784 9 120 16 764 94 617 75 564 92 290 21 414 61 464 13 190 35 938 84 514 36 153 66 757 32 154 20 544 81 263 37 470 3 591 14 152 10 657 73 85 46 971 65 316 31 875 59 169 82 712 48 546 33 124 53 109 76 922 30 576 80 995
69 898 41 938 98 92 10 870 20 570 34 251 16 908 29 768 68 343 65 331 24 943 66 710 50 74 25 200 4 495 61 223 85 968 26 356 28 86 2 22 71 639 52 798 99 165 70 541 89 270 64 782 11 964 47 304 13 882 84 29 39 571 80 410 8 885 9 511 94 319 19 592 56 584 67 782 5 273 53 201 17 601 45 796 83 536 97 190 40 656 51 756 22 214 79 36 95 628 49 422 32 160 92 58 6 851 88 558 81 735 0 969 62 294 23 495 15 924 18 920 91 962 43 761 7 545 21 913 57 339 90 707 48 418 30 52 42 259 31 711 86 922 76 877 60 305 36 570 96 473 63 404 77 884 14 20 55 547 87 770 27 566 12 530 75 612 74 123 3 846 72 925 46 584 1 244 44 549 54 798 38 575 58 81 37 234 93 49 35 781 82 91 59 962 33 619 73 568 78 701
81 215 62 242 67 610 96 322 85 393 11 536 26 495 45 645 5 962 22 338 39 920 14 917 42 666 92 419 65 446 8 938 63 67 69 976 60 914 10 552 90 375 9 64 0 976 51 415 52 694 87 74 21 212 2 412 12 436 15 835 73 493 53 472 80 823 57 538 18 239 72 763 99 606 98 170 13 149 4 981 79 572 77 436 43 890 33 209 20 524 55 181 7 816 61 102 25 703 6 19 37 82 56 699 91 793 29 456 66 52 74 374 23 465 32 433 86 690 16 849 78 543 58 558 71 222 54 473 76 952 46 677 48 923 88 269 89 908 47 669 64 87 17 31 94 249 97 340 35 341 27 922 36 16 31 189 30 608 70 825 1 741 59 58 84 676 82 439 40 45 34 98 95 333 41 1 3 328 49 400 68 867 38 364 83 397 75 920 28 598 93 356 24 325 19 549 50 131 44 914
21 663 26 380 49 529 52 937 98 515 48 23 39 461 60 533 47 778 92 311 76 705 50 96 43 386 46 305 12 419 79 466 81 160 32 459 17 473 72 917 80 822 58 692 45 891 66 851 33 52 68 85 53 809 95 956 4 210 16 24 22 979 70 439 54 164 3 179 40 56 67 764 65 870 73 857 94 485 91 860 42 847 1 238 71 159 78 838 74 642 19 788 88 356 38 255 83 478 23 294 85 492 82 653 75 568 97 137 89 485 36 464 86 559 77 82 20 259 90 550 10 597 69 520 87 831 55 641 59 725 64 207 31 102 18 575 51 551 30 190 63 515 37 693 0 561 99 862 2 463 14 728 27 720 41 303 34 803 15 339 84 196 7 104 25 792 93 614 62 681 6 787 96 14 5 169 11 761 28 355 61 33 44 973 29 695 8 82 35 282 57 27 24 431 13 676 56 322 9 443
68 242 54 514 47 337 17 955 99 389 23 171 45 900 4 122 43 448 58 757 63 580 15 736 56 636 49 388 76 379 69 444 29 942 9 237 18 874 98 329 53 608 21 874 74 478 2 118 32 767 40 811 72 337 5 489 95 503 73 556 35 221 31 159 44 210 22 976 33 731 84 282 24 367 7 618 57 874 11 936 16 671 19 268 97 715 41 332 26 540 13 879 6 616 48 795 86 834 50 797 70 925 89 509 71 359 27 918 51 31 61 293 8 439 94 13 36 560 80 775 42 551 34 990 52 557 75 749 12 635 10 782 25 895 91 103 64 292 0 879 59 501 87 173 88 297 82 887 55 779 66 593 79 782 62 220 30 4 20 78 39 434 38 454 60 786 3 911 81 794 37 920 67 326 92 141 65 291 77 492 85 475 96 977 90 405 1 811 93 245 83 682 78 770 28 118 46 175 14 996
25 934 22 789 0 178 41 574 47 873 9 193 99 345 91 885 43 888 19 919 21 849 13 562 66 297 69 451 7 990 54 492 77 77 79 534 62 497 60 708 26 584 6 262 52 350 59 820 42 747 55 209 18 841 87 786 14 939 94 494 57 168 84 559 63 122 89 152 27 116 3 150 36 572 17 703 2 905 81 939 73 844 85 341 97 197 23 282 83 324 96 202 51 237 65 9 56 916 10 764 5 995 49 779 37 953 44 798 48 820 93 18 70 47 8 148 50 542 46 304 30 73 29 784 95 814 4 786 33 29 58 836 34 911 31 954 16 349 12 957 68 247 39 159 45 472 88 433 86 707 67 875 32 15 75 621 90 859 38 625 76 434 35 356 11 9 53 785 15 195 64 776 24 602 40 89 92 411 20 566 80 231 61 857 72 625 71 98 74 629 82 131 1 785 98 38 28 728 78 566
86 569 93 424 12 718 30 678 14 462 83 847 34 88 61 761 10 773 68 337 91 92 2 568 73 229 31 277 35 109 77 192 40 778 96 831 87 228 71 60 84 493 47 702 75 864 18 649 78 238 81 702 33 472 67 445 98 844 20 242 21 642 15 573 1 747 44 562 23 652 29 410 89 196 53 980 72 183 70 191 48 306 51 26 59 147 60 698 65 248 6 672 7 789 11 772 94 977 76 153 90 798 42 911 0 447 69 181 27 13 88 283 43 629 32 769 26 677 24 285 95 368 17 939 28 937 41 180 49 704 92 223 8 27 13 753 66 468 58 811 38 316 74 818 39 539 54 84 97 205 16 67 36 151 64 683 56 764 63 539 37 852 52 24 82 643 19 158 50 759 80 945 22 819 46 308 25 817 3 423 9 710 45 581 99 427 85 749 5 689 57 639 4 651 79 509 55 296 62 278
6 404 26 721 87 531 91 958 72 692 28 555 48 94 85 280 20 142 43 450 63 447 67 711 38 848 88 329 96 136 73 294 22 472 49 478 27 213 4 943 70 847 25 660 62 31 58 266 30 567 15 189 14 895 61 569 56 521 21 847 33 502 40 421 35 519 16 697 65 89 23 486 37 504 47 803 66 242 10 475 68 634 29 144 0 961 69 372 50 769 34 193 53 394 75 649 54 173 83 678 93 15 94 666 41 282 99 331 77 598 79 729 17 434 71 710 19 870 45 807 98 693 7 401 39 451 81 226 86 672 57 224 36 617 92 376 52 811 5 496 90 724 42 890 8 29 78 665 18 678 97 328 55 546 59 858 13 362 3 653 31 92 82 752 95 78 60 87 32 895 76 186 44 909 46 277 64 414 84 276 1 506 11 437 9 556 12 182 24 633 2 969 80 637 51 505 89 519 74 213
6 155 68 333 22 586 9 336 74 396 12 954 94 58 1 53 17 920 45 705 14 287 34 157 25 1000 36 397 7 469 10 986 33 242 88 28 38 946 66 562 47 793 46 804 41 968 75 942 0 225 98 900 92 389 89 950 57 217 71 832 97 519 27 772 86 369 82 328 60 86 53 73 40 851 78 670 21 10 69 975 93 670 49 226 18 483 35 917 24 877 99 115 3 648 8 288 84 374 42 340 54 703 58 476 31 582 87 249 64 890 4 359 5 929 62 213 85 235 56 406 96 376 70 474 50 94 95 983 29 932 80 531 81 685 15 841 59 182 52 897 76 793 23 724 13 57 67 360 83 619 28 681 63 679 2 942 16 923 77 949 26 975 37 864 48 320 91 360 90 688 19 208 32 78 44 380 72 16 79 558 20 830 55 700 43 398 51 58 73 407 11 242 39 693 61 76 65 122 30 397
5 241 35 344 99 443 76 590 51 756 9 793 57 827 52 837 67 161 90 241 84 123 82 29 46 802 16 858 4 515 73 976 77 229 0 516 49 352 86 624 10 33 22 11 27 59 26 820 41 294 91 292 18 654 85 67 15 835 6 901 61 843 64 335 59 169 54 382 81 205 40 905 62 820 17 200 75 799 48 78 63 921 7 392 53 323 2 323 44 955 23 447 37 322 21 154 78 936 87 841 13 370 93 456 97 153 72 145 42 287 70 914 14 62 28 365 68 616 69 500 25 743 98 387 43 442 74 589 45 736 47 640 31 722 96 154 29 260 3 752 19 827 66 158 32 490 94 776 55 903 1 587 89 117 36 411 56 130 60 376 65 837 58 612 11 130 30 855 95 947 33 569 71 891 12 186 80 833 38 33 20 336 39 561 8 56 83 898 79 572 88 914 34 931 92 913 24 182 50 885
9 473 13 391 23 882 39 27 47 832 20 356 10 11 5 323 67 613 27 410 87 671 40 672 48 496 73 657 85 900 19 3 1 99 76 346 36 982 53 312 60 875 93 91 90 50 80 927 91 144 86 654 62 828 37 530 2 903 99 502 63 37 41 246 56 990 12 183 61 65 34 808 96 303 88 912 50 540 71 741 14 22 17 248 21 373 22 229 94 820 28 290 77 490 42 918 29 358 45 615 54 979 18 793 26 320 58 535 78 963 69 890 4 3 79 387 35 80 24 865 81 142 51 346 64 212 89 544 84 552 57 269 55 372 15 393 70 771 0 169 31 381 11 702 83 796 75 33 59 599 33 308 97 431 6 414 92 490 30 996 43 184 95 684 52 373 3 303 25 372 72 401 65 85 38 718 98 478 8 213 7 314 46 452 44 437 74 697 49 238 66 968 16 27 82 781 32 366 68 594
39 848 93 626 75 139 19 481 69 13 63 505 76 138 56 695 74 948 23 406 31 239 89 66 98 340 51 860 16 305 99 688 85 371 35 406 45 518 28 294 43 756 73 176 81 335 65 981 44 9 33 944 40 343 80 274 36 482 53 52 8 525 25 904 6 706 92 824 55 600 26 99 50 546 83 836 30 282 71 292 54 487 97 792 18 541 5 580 24 479 86 277 79 891 38 711 48 633 82 42 95 146 14 47 49 738 4 991 41 275 9 402 32 412 94 506 27 947 46 209 20 625 22 203 10 779 34 517 37 989 78 478 12 242 66 240 1 906 42 725 77 43 84 645 61 76 13 831 64 697 87 438 57 556 60 809 68 494 90 928 17 19 21 696 29 475 58 861 0 324 96 888 15 434 11 173 3 388 47 403 91 575 88 570 72 285 2 457 7 733 62 151 70 549 59 641 67 733 52 491
94 430 0 434 17 184 23 24 40 279 51 696 39 510 53 539 18 760 48 638 22 991 2 248 8 755 62 172 38 783 78 979 63 741 37 293 58 679 61 28 15 603 20 672 13 358 1 216 91 258 33 857 26 543 81 641 5 759 95 324 96 763 56 138 27 37 12 349 79 223 67 976 65 92 68 870 32 448 6 912 21 510 34 366 52 555 87 737 14 694 31 66 41 273 77 246 29 570 93 379 36 487 7 427 92 863 85 733 35 884 97 424 43 843 50 431 70 300 83 631 44 925 74 963 4 586 49 718 89 849 98 899 55 482 10 186 11 695 28 838 59 707 42 792 73 267 25 614 19 372 84 121 24 288 76 823 54 670 64 929 47 214 90 511 72 6 30 868 88 858 86 676 71 118 69 678 46 804 16 126 57 489 9 581 99 468 3 883 80 229 82 270 60 614 75 352 66 454 45 704
80 125 10 291 84 372 17 240 11 875 22 522 26 70 65 690 48 125 31 479 27 584 35 882 95 885 82 139 89 112 86 364 0 274 12 211 51 847 37 206 63 723 70 996 85 946 46 327 68 496 55 63 88 416 23 220 43 249 87 497 20 526 21 591 66 208 75 217 83 606 58 748 57 489 47 598 16 839 74 34 42 650 96 29 40 965 15 338 90 573 81 436 49 377 25 896 6 898 69 454 19 243 39 715 3 305 8 43 60 539 30 554 64 254 28 387 93 704 38 836 29 389 73 616 44 536 45 340 14 13 5 973 61 222 97 568 98 969 4 846 53 657 77 348 13 793 33 653 76 320 18 112 91 759 2 414 56 252 62 195 72 973 32 688 92 430 36 466 1 853 54 265 71 760 9 280 50 856 59 12 99 192 67 924 52 199 78 809 7 334 94 74 41 504 79 882 34 758 24 271
83 40 85 110 36 761 40 157 98 31 41 748 84 78 51 606 7 594 42 501 74 886 95 48 53 617 35 197 32 349 27 838 26 328 75 872 33 572 72 39 57 307 48 566 64 748 46 366 19 891 43 386 79 181 66 813 94 285 14 413 93 644 22 846 55 562 97 937 70 331 12 911 65 57 99 277 6 962 29 929 16 215 30 605 37 731 73 398 18 177 2 10 63 147 8 644 25 937 20 597 34 933 60 586 90 212 47 707 49 232 17 566 5 372 31 6 3 393 54 161 44 273 91 529 10 627 71 912 45 978 80 421 15 650 28 112 23 929 68 468 13 856 77 292 59 365 4 505 9 263 96 894 78 249 24 954 50 573 52 824 11 953 76 420 92 861 21 949 89 893 88 170 38 217 69 202 87 918 58 417 62 277 86 482 1 566 61 786 39 768 56 234 82 820 0 444 67 548 81 786
76 788 26 886 7 444 89 692 90 502 60 511 37 957 78 493 29 45 59 202 54 77 18 757 79 303 77 545 94 536 32 197 25 972 12 916 99 242 35 403 88 255 98 254 62 919 23 485 19 305 86 493 56 277 50 296 51 501 39 260 68 603 40 67 4 639 52 310 41 579 74 285 53 22 96 849 65 378 64 328 72 304 55 197 82 329 85 88 91 613 10 96 83 300 38 116 80 107 95 783 9 455 63 608 70 248 57 715 45 249 75 420 21 319 36 797 3 400 24 525 27 993 13 991 20 692 58 310 5 564 87 657 71 368 73 931 8 466 47 789 43 2 15 905 28 968 97 775 66 732 44 221 69 143 6 244 17 323 31 40 16 144 0 479 14 717 84 595 33 255 67 938 61 376 34 693 81 458 49 119 11 141 2 878 30 499 42 74 93 595 48 551 46 201 22 98 1 511 92 361
42 285 69 621 68 729 5 478 30 152 82 893 47 763 8 87 43 898 99 283 74 778 34 395 35 365 2 822 72 807 85 81 19 600 0 448 44 439 64 251 4 375 17 750 41 846 90 479 14 832 1 721 91 883 96 787 29 585 59 998 88 949 62 940 10 956 9 134 20 75 38 202 22 12 21 674 83 664 60 772 24 426 51 16 49 141 32 699 39 96 57 235 6 969 13 910 75 830 86 361 95 76 58 866 48 987 67 686 93 529 27 211 31 667 23 96 79 393 70 12 73 71 92 48 53 588 7 639 65 75 61 4 98 531 3 465 94 432 89 659 77 33 36 869 76 226 81 686 63 880 87 571 26 691 18 927 97 391 11 37 78 278 25 465 80 409 55 14 52 672 84 628 15 633 66 423 37 449 28 459 56 753 40 144 46 633 50 276 45 514 71 351 54 133 33 915 12 478 16 544
78 432 18 355 42 449 4 353 56 774 87 395 39 94 48 952 47 244 88 640 61 894 98 227 17 227 3 844 13 115 34 420 52 276 5 139 33 115 84 879 51 229 0 838 25 199 54 458 82 353 95 607 29 331 27 968 70 110 22 951 9 560 73 537 81 568 10 655 53 181 74 354 94 875 85 529 21 373 99 284 77 382 63 674 58 737 19 836 1 906 37 134 64 438 7 830 40 785 16 696 24 745 6 766 50 564 43 613 76 319 30 445 35 821 57 588 60 873 86 21 62 691 2 420 15 909 20 986 26 644 23 721 80 528 41 972 71 853 97 557 90 247 69 85 11 412 45 223 66 228 12 307 28 327 89 787 38 797 36 642 91 349 49 950 31 729 72 825 55 289 32 980 14 564 83 600 67 128 92 319 65 354 75 91 44 704 8 654 46 128 96 653 68 952 93 152 59 646 79 653
81 719 22 315 61 144 64 813 32 116 27 902 15 84 91 349 92 892 40 687 28 294 33 587 94 195 42 641 57 470 86 308 55 889 25 214 24 988 60 668 90 134 78 901 46 634 44 366 47 240 14 776 65 535 59 456 20 808 10 325 8 659 36 415 98 662 82 767 29 254 67 498 68 217 4 728 3 196 87 581 63 264 84 53 43 99 71 957 73 774 96 670 97 669 74 170 70 616 16 689 39 208 30 966 56 914 83 138 26 571 34 25 12 944 11 504 37 508 95 94 72 281 19 14 2 660 58 822 85 437 99 261 49 811 23 479 54 743 66 843 62 840 88 864 17 341 69 179 7 209 75 20 80 404 31 817 9 329 93 392 13 497 79 111 1 903 21 739 35 178 48 56 0 155 52 721 6 163 51 320 76 931 77 940 18 85 50 15 38 532 53 807 5 856 41 441 89 133 45 496
85 601 98 43 71 124 62 42 77 799 44 507 8 564 26 212 5 648 27 916 18 910 59 826 70 280 86 389 78 524 64 814 92 289 58 869 30 413 72 642 23 902 66 982 52 970 33 924 43 265 31 739 15 127 16 118 10 237 96 879 55 533 75 602 88 621 89 683 97 413 87 423 46 691 48 307 49 935 93 690 21 325 28 93 4 928 53 339 39 730 47 15 91 778 50 842 37 75 6 29 56 637 11 207 60 412 32 636 76 819 69 276 94 41 20 422 80 450 19 327 35 462 82 250 1 882 68 175 81 582 36 871 40 326 51 858 95 61 22 517 0 295 12 952 90 81 14 448 9 996 7 616 83 859 84 553 34 806 73 414 42 652 61 907 74 264 29 517 17 346 45 735 2 92 63 718 13 146 24 757 3 8 67 517 65 79 99 528 38 95 54 781 41 528 57 212 79 787 25 896
61 160 26 950 47 488 5 828 53 519 71 688 36 717 13 365 93 454 51 223 90 116 25 579 34 272 45 515 67 249 19 912 68 195 55 155 15 879 66 112 91 270 29 787 31 117 58 181 99 69 18 771 88 319 87 222 98 311 94 485 0 1 69 788 86 793 12 370 43 30 48 825 81 899 8 977 35 375 30 477 39 896 10 237 92 696 78 902 22 779 75 202 49 156 72 99 85 180 57 108 4 912 27 557 95 818 73 356 6 965 60 795 2 515 21 936 46 543 11 216 23 175 63 102 42 883 40 499 89 147 97 165 37 973 62 491 50 105 80 432 84 127 79 301 83 324 54 951 38 461 17 444 59 257 16 259 64 37 24 987 65 1 28 318 9 125 20 585 3 787 52 157 77 445 74 490 41 726 70 876 56 523 76 150 7 108 44 220 1 125 33 921 96 866 82 603 14 248 32 198
56 413 3 776 39 519 28 161 82 334 84 753 35 768 53 335 68 822 79 875 66 377 31 28 54 517 49 581 60 176 71 929 64 635 4 402 65 928 62 223 23 609 69 169 14 798 74 629 52 346 36 146 17 955 96 809 19 204 34 88 47 909 22 287 89 235 63 533 13 389 11 636 58 380 20 62 25 205 77 517 30 958 57 165 93 235 90 193 2 700 7 349 88 734 12 151 18 119 9 501 8 218 55 93 94 609 5 684 81 254 29 807 50 293 48 997 76 530 86 616 43 762 0 239 1 69 83 576 75 830 72 604 32 677 27 147 40 455 44 140 6 208 70 657 26 165 15 901 61 343 73 423 21 51 37 585 67 259 59 489 80 4 87 133 97 503 46 882 99 490 95 321 24 413 16 402 10 833 91 704 98 429 92 226 33 971 45 918 51 231 85 239 78 420 38 969 41 209 42 649
42 382 58 637 85 957 28 767 0 871 63 208 37 50 18 281 46 158 9 647 25 947 86 330 54 716 98 83 22 372 30 960 78 735 70 540 81 168 87 784 66 930 56 808 5 728 97 123 14 552 19 591 61 6 53 743 73 968 15 550 21 815 17 875 47 426 20 847 36 687 3 932 27 768 90 713 32 679 48 85 71 312 26 9 80 177 79 902 50 605 95 765 11 476 91 771 16 389 7 17 93 707 57 215 1 749 23 64 60 527 69 982 96 968 33 240 6 37 75 156 74 183 77 306 2 403 84 389 88 874 13 284 12 579 31 858 38 636 67 261 35 738 39 716 99 805 41 333 10 770 65 121 51 786 76 638 52 483 40 520 45 511 62 139 92 409 49 810 64 708 44 596 4 407 43 639 34 205 29 435 89 513 72 114 24 131 68 78 59 15 8 539 55 472 94 433 83 637 82 599
34 200 48 247 25 967 15 549 55 450 1 893 80 98 68 719 2 518 32 355 24 46 42 595 8 481 47 224 29 56 79 829 90 988 44 473 21 931 0 428 74 651 17 829 58 814 77 910 9 609 99 792 97 153 5 280 83 400 59 66 75 273 66 37 16 398 40 939 6 219 98 770 76 371 18 758 57 357 95 516 67 711 11 575 4 576 41 439 46 920 52 626 60 2 50 925 10 393 88 274 82 487 86 351 81 95 37 522 89 272 22 594 73 589 36 635 64 772 93 433 91 247 27 427 96 122 19 66 72 987 92 478 70 305 87 576 94 75 78 812 33 879 62 989 85 727 51 335 84 37 30 162 39 344 23 631 20 851 7 836 54 368 69 211 56 176 45 460 3 732 65 910 53 362 35 684 26 771 61 244 28 308 38 217 49 800 31 696 14 846 71 65 63 147 13 140 43 733 12 178
32 335 7 987 60 883 73 797 51 364 10 494 1 433 27 293 34 548 20 361 63 265 75 808 66 835 11 185 72 681 93 833 85 783 59 285 71 729 53 455 57 751 15 342 54 918 47 277 78 128 56 853 64 287 16 551 95 235 17 591 14 172 77 622 94 162 55 287 40 694 62 720 5 961 76 144 37 425 6 935 29 321 30 637 65 559 39 212 97 967 41 856 44 486 2 744 89 468 68 971 43 441 79 375 70 110 9 902 74 629 58 113 83 843 92 341 19 25 84 518 67 965 21 173 88 225 36 709 8 185 49 428 99 100 80 922 87 514 3 42 18 232 50 754 12 642 23 319 82 736 81 372 69 353 31 186 91 132 24 797 52 702 26 284 42 390 38 424 45 354 33 71 90 101 22 688 46 116 0 614 25 938 96 436 86 559 61 634 48 216 98 798 13 415 4 453 35 345 28 959
47 962 20 943 94 371 24 259 96 804 71 203 34 257 43 4 63 979 91 526 18 109 44 550 48 41 64 955 58 980 12 14 82 784 28 253 25 258 27 407 26 936 89 290 45 796 56 411 80 131 57 129 81 173 83 995 10 585 72 136 79 40 14 891 51 791 2 316 98 28 39 741 67 963 99 93 4 349 88 264 17 211 95 637 8 151 23 29 76 403 3 918 97 830 78 333 53 212 75 845 16 937 54 434 59 650 77 143 22 637 65 641 7 766 42 974 38 5 40 929 0 650 93 591 29 822 15 139 13 676 74 420 62 865 69 85 11 777 6 313 66 466 85 653 86 691 70 325 84 862 92 862 9 29 55 607 52 489 35 50 1 419 19 714 61 629 30 789 41 806 68 935 50 294 90 865 21 245 60 718 33 451 32 923 49 623 5 976 73 335 37 314 31 389 36 947 87 213 46 839
13 669 12 931 6 298 51 285 74 833 89 362 46 980 58 950 41 829 28 516 25 977 37 736 72 535 60 505 48 258 80 971 63 338 30 607 29 638 54 863 99 618 90 316 38 171 24 630 0 332 27 917 70 439 11 571 14 638 20 30 36 293 22 670 91 921 42 351 2 570 56 854 10 47 68 710 59 47 7 41 82 71 1 79 98 394 9 243 4 686 43 221 94 277 86 176 62 927 34 203 97 856 26 552 87 571 45 924 77 737 8 942 33 396 92 395 17 210 81 996 57 795 83 920 85 179 93 567 16 641 5 40 84 630 69 771 52 395 88 56 19 698 3 91 75 686 15 109 35 543 32 671 67 850 21 986 65 33 44 874 96 540 53 791 95 623 31 710 73 387 79 443 76 394 78 839 40 131 50 342 55 163 39 617 18 224 66 278 61 197 64 182 23 330 47 444 71 818 49 408
48 567 30 105 53 418 21 751 25 343 51 802 13 29 96 416 18 281 11 141 44 514 73 731 28 962 65 775 61 200 77 591 40 461 49 676 91 497 20 980 37 374 6 114 71 567 10 988 14 17 60 187 31 598 29 622 43 248 3 565 68 282 94 185 1 921 34 479 81 809 4 826 97 125 67 402 84 72 23 162 54 845 33 106 56 252 95 959 41 976 86 71 78 407 59 822 2 143 88 356 46 131 17 121 92 289 5 91 80 626 74 818 35 274 24 723 85 427 62 572 7 446 72 256 76 161 98 850 12 28 66 854 0 677 52 152 42 165 70 977 39 92 45 178 9 572 89 339 38 68 58 548 63 831 8 395 50 656 57 766 36 396 82 614 83 162 75 628 69 631 26 317 87 808 27 696 22 143 99 659 90 615 55 28 79 841 15 361 47 500 64 624 19 755 16 40 93 386 32 556
81 403 74 723 58 309 77 867 3 768 34 310 30 269 33 76 73 542 88 526 66 438 8 774 86 87 65 431 25 956 31 975 87 701 11 284 15 988 22 785 12 164 61 903 48 670 50 305 7 300 44 213 6 543 55 590 84 148 20 844 56 266 41 243 83 594 95 859 49 814 72 256 63 103 45 559 16 635 78 195 23 871 46 446 13 702 51 711 19 878 0 882 1 692 14 478 2 214 27 332 57 91 68 697 32 93 43 649 85 244 99 552 5 939 76 150 53 813 94 176 98 426 35 459 89 715 62 144 42 38 70 463 26 716 71 631 40 443 36 289 9 211 52 863 80 334 79 37 91 796 4 78 29 12 38 899 10 231 54 367 39 46 82 728 24 657 28 796 75 662 17 751 18 126 37 53 60 212 90 168 59 452 67 898 93 617 92 747 21 928 47 696 64 556 97 834 96 291 69 692
45 418 74 720 39 287 97 938 38 480 89 553 82 188 83 480 5 189 72 887 99 288 41 836 26 955 16 534 0 330 7 30 53 4 87 389 23 743 8 275 24 312 37 465 31 166 9 64 49 236 48 824 85 30 84 455 98 943 14 559 33 671 6 25 3 143 22 304 95 141 36 16 76 585 15 516 35 457 79 968 19 156 27 369 65 211 54 153 18 110 42 272 50 146 92 675 58 417 68 294 40 219 77 655 51 622 67 996 91 440 43 982 55 81 44 821 66 487 30 617 34 620 21 467 61 76 80 939 52 446 81 127 90 553 12 95 94 460 57 979 4 585 1 617 10 567 13 158 56 12 70 932 71 374 62 499 73 980 28 592 47 394 32 942 93 239 78 237 11 983 96 285 17 413 20 832 88 419 60 782 29 273 75 321 86 407 59 754 63 101 64 719 69 834 25 278 2 245 46 465
3 677 86 346 18 470 66 162 7 201 67 129 82 592 72 799 15 733 25 179 20 557 78 760 37 635 14 410 83 686 75 288 68 906 21 895 29 907 5 747 23 110 84 912 56 423 74 436 47 547 27 465 2 31 69 240 98 89 79 827 52 999 12 90 31 369 71 941 95 85 40 612 38 734 45 518 30 385 4 54 61 959 63 549 10 801 96 494 59 489 9 549 48 516 49 181 85 785 50 856 93 340 34 498 57 198 76 126 33 710 55 605 65 749 54 554 22 910 19 898 28 470 87 889 39 979 73 511 8 444 6 216 94 689 1 124 64 242 36 306 42 446 51 967 90 249 17 955 24 860 43 240 92 158 89 883 62 573 35 544 97 328 44 98 80 629 16 393 91 7 58 436 81 289 99 425 60 992 46 194 70 101 53 305 88 85 11 757 41 491 32 284 77 505 26 647 0 88 13 375
25 601 2 288 99 888 6 996 72 486 24 961 1 178 55 338 49 855 13 713 76 526 41 972 59 540 75 442 21 274 26 76 82 653 5 751 32 164 45 996 93 832 14 660 98 794 92 409 7 818 17 538 40 965 4 893 15 709 69 846 77 188 94 63 95 847 63 884 50 533 51 713 81 675 28 893 57 366 89 422 97 257 86 994 79 802 37 478 53 792 56 652 23 831 3 351 52 596 44 562 64 403 39 545 47 531 36 814 62 399 34 807 58 881 54 981 8 596 67 605 11 27 31 784 60 362 68 282 80 616 90 875 65 616 35 3 10 588 20 994 71 701 0 97 30 606 42 723 61 997 19 273 27 385 85 332 29 631 38 151 12 72 83 178 43 43 84 190 87 786 48 515 74 137 91 349 46 222 70 625 16 972 96 41 78 872 66 51 9 110 73 363 88 784 33 337 18 877 22 662
49 212 96 28 64 363 57 888 30 532 22 503 90 579 61 866 11 915 24 302 9 831 82 710 85 213 0 714 84 983 75 188 6 484 62 982 18 36 56 185 10 205 35 842 98 962 26 444 19 407 43 569 99 411 13 478 52 651 55 97 45 73 59 406 29 543 44 30 51 76 42 870 3 749 70 267 94 65 14 29 81 297 67 758 20 651 77 874 12 343 7 575 23 571 8 914 65 450 21 93 63 947 46 446 36 498 97 685 91 337 40 964 41 757 83 184 28 551 73 1000 92 734 16 279 2 438 34 558 33 418 32 261 69 475 66 175 15 183 48 362 53 842 71 726 60 599 1 152 27 295 31 678 79 963 76 580 17 532 68 906 50 171 47 802 86 35 89 720 74 825 4 141 95 957 58 874 88 141 78 874 80 460 37 683 93 875 87 648 39 595 54 331 38 617 5 718 72 413 25 527
11 620 9 368 13 466 56 24 22 418 42 728 53 526 7 118 95 667 50 453 33 580 58 936 76 921 65 27 26 633 44 411 45 390 70 438 75 522 38 685 4 780 24 428 40 647 17 557 51 487 18 167 64 569 15 729 47 783 90 731 63 878 59 762 61 138 79 818 27 254 94 96 93 230 23 665 91 758 77 718 57 588 2 87 20 33 55 570 82 856 43 2 60 806 96 755 12 701 49 461 10 517 21 663 87 613 29 746 85 643 74 320 80 702 16 304 98 262 99 211 86 81 62 185 46 18 67 101 3 115 69 587 28 993 81 833 6 766 34 825 30 201 71 946 73 234 88 925 92 511 48 562 39 765 8 580 37 817 1 853 25 474 31 158 72 257 97 301 0 733 66 8 78 278 54 818 84 301 68 424 89 917 52 110 83 666 35 116 5 372 19 34 32 501 41 304 36 359 14 328
96 183 93 154 49 940 86 359 35 498 43 883 69 168 26 332 99 179 87 765 47 764 90 356 37 49 82 819 23 315 46 314 68 688 15 658 29 874 58 318 66 958 30 162 41 906 16 381 88 374 1 224 92 210 17 503 71 539 85 724 91 748 78 617 42 492 84 457 61 786 24 887 25 62 62 870 54 434 31 462 51 799 74 889 76 181 20 747 21 846 80 891 8 269 4 652 13 961 18 68 97 628 57 793 45 158 39 779 77 946 73 181 9 507 89 585 48 774 67 335 59 745 60 123 6 109 34 456 63 138 44 363 5 505 22 744 14 219 10 250 95 32 0 258 81 629 38 84 3 278 50 1000 64 134 94 815 65 725 98 964 56 748 11 257 36 504 55 541 53 890 12 662 32 143 79 650 19 307 33 163 7 581 27 382 52 770 83 954 75 189 2 896 72 300 70 242 28 75 40 581
74 846 9 665 63 935 31 700 81 424 85 817 65 563 62 230 0 203 26 597 84 358 36 385 20 374 41 351 88 362 39 704 6 948 18 399 42 71 64 464 71 890 90 170 72 922 3 808 40 92 52 812 51 249 66 950 57 63 47 963 48 197 89 210 93 841 55 698 2 178 1 810 28 93 58 654 44 930 73 954 14 210 96 457 25 173 95 245 23 59 38 736 4 605 94 524 46 265 78 355 91 614 30 482 43 629 60 929 53 643 99 482 49 530 68 246 50 611 92 53 59 942 21 18 97 187 67 932 5 265 86 878 11 845 80 742 15 223 32 317 77 517 33 950 24 296 70 901 35 844 7 269 37 510 22 906 16 62 17 23 79 310 10 461 75 654 19 36 82 519 8 294 69 842 29 574 54 536 56 243 45 257 13 210 61 406 87 131 83 184 12 125 98 995 76 299 34 508 27 604
51 858 57 220 72 529 58 656 97 383 46 488 12 625 54 652 81 36 14 111 42 977 68 436 27 509 37 810 30 725 2 740 79 821 74 155 9 612 99 858 16 18 15 671 65 198 25 401 7 163 66 57 85 554 67 931 64 73 44 821 88 651 91 946 5 235 21 461 10 938 19 571 23 892 60 403 82 576 4 23 49 664 17 588 52 290 86 639 13 932 3 869 1 959 90 156 6 218 40 917 0 165 29 449 87 932 31 159 32 319 61 557 94 200 18 162 80 851 41 528 89 881 34 574 56 143 73 74 39 342 63 830 47 844 62 210 59 668 96 36 76 411 22 882 26 783 92 709 43 788 95 525 45 213 24 147 33 182 35 937 55 547 69 305 36 880 75 119 48 762 78 110 50 742 93 859 98 313 70 721 53 96 71 578 38 166 28 69 83 228 8 400 20 974 84 681 77 907 11 708
73 761 77 311 21 792 96 808 54 68 65 590 16 85 28 472 98 870 6 479 82 728 40 950 67 324 11 889 23 987 1 296 24 360 92 273 63 33 52 543 58 427 86 169 57 724 49 908 79 611 81 939 7 140 95 449 56 264 44 763 37 546 17 138 60 841 13 119 47 946 31 430 20 484 88 683 35 111 3 718 91 914 46 61 80 496 50 208 68 504 66 306 69 624 8 520 87 82 2 979 41 627 39 436 76 122 71 319 43 733 70 883 27 142 97 894 18 189 94 649 61 464 15 624 4 974 59 257 45 454 30 816 75 14 42 288 22 906 53 176 74 551 72 761 26 20 5 106 84 858 85 859 89 507 38 24 99 948 12 811 0 284 51 456 14 857 62 359 9 9 10 224 64 853 19 257 32 466 29 714 34 234 55 196 25 792 83 260 33 419 78 502 93 270 90 758 48 614 36 105
31 763 95 969 43 440 25 487 49 722 46 649 54 635 93 442 12 995 22 262 82 99 73 326 58 58 56 53 36 558 71 788 33 132 19 654 48 625 79 659 90 722 77 850 91 855 9 293 20 543 86 458 32 940 39 155 5 59 78 959 34 728 35 478 14 74 7 273 98 592 47 156 92 671 51 278 42 854 60 154 67 161 96 522 53 968 97 220 0 736 63 421 61 750 69 438 41 993 37 878 99 797 8 318 23 764 1 506 10 976 6 465 15 655 21 920 38 15 45 134 52 475 88 724 70 24 40 747 4 252 2 270 89 649 16 922 17 222 76 254 3 879 81 23 66 475 13 503 85 128 62 25 75 522 87 781 50 773 80 226 74 409 72 460 26 620 68 357 84 259 65 486 11 250 94 187 59 84 44 17 64 670 29 882 83 513 28 179 27 808 57 99 30 908 24 794 18 912 55 822
73 741 5 661 94 731 80 556 43 173 95 576 32 615 11 65 97 356 13 736 33 736 72 332 99 306 16 892 59 532 65 284 78 243 35 635 24 64 75 761 91 755 47 960 2 854 69 883 57 656 50 63 84 766 87 859 92 535 52 547 44 441 46 877 36 279 40 5 15 772 66 134 30 138 85 115 61 521 9 976 41 202 3 227 4 362 60 695 25 336 86 714 79 615 17 623 23 735 20 413 98 15 58 36 62 655 55 923 64 226 1 990 63 230 56 301 96 613 93 543 88 417 54 755 76 983 53 122 31 160 83 981 14 184 42 281 71 247 81 314 77 442 68 787 22 752 49 272 51 671 10 24 34 478 67 761 28 266 90 106 89 805 26 991 82 594 27 275 8 405 18 140 74 552 48 69 19 318 0 368 29 201 37 914 70 133 38 175 39 71 7 112 6 812 45 190 12 211 21 328
89 687 26 226 99 29 92 44 15 483 68 206 60 484 84 363 75 257 64 551 44 824 33 66 28 512 57 77 36 692 66 192 13 25 25 152 41 682 86 246 69 244 6 964 30 639 51 753 42 999 87 603 27 813 91 189 37 687 24 982 61 783 58 776 1 559 63 528 82 399 49 393 47 309 55 158 52 332 77 451 62 268 46 735 56 519 50 314 81 372 11 92 19 564 40 560 0 174 20 491 71 85 94 500 79 619 93 190 43 282 65 216 59 917 8 259 90 629 3 973 67 133 88 488 4 978 7 413 2 42 45 958 23 404 54 365 10 835 35 518 22 971 21 421 9 748 48 156 98 321 39 941 97 685 85 407 96 467 95 942 17 649 38 745 70 669 12 875 78 601 32 730 14 150 16 18 73 744 5 331 53 795 83 26 18 354 76 233 34 903 74 298 80 141 31 497 72 944 29 156
10 74 91 50 25 765 76 988 48 509 38 515 51 467 71 609 93 751 28 658 58 663 89 799 4 237 75 718 50 502 78 807 64 177 81 778 43 864 54 508 77 678 31 263 15 282 65 346 88 730 60 596 67 899 55 380 36 644 37 341 33 663 29 322 47 644 80 389 0 671 84 94 14 26 45 745 61 185 82 329 26 470 41 826 7 627 35 79 83 591 40 782 16 715 86 172 63 87 6 740 72 946 42 265 95 915 62 627 70 352 90 311 8 817 27 790 2 689 34 527 3 770 44 837 21 164 97 811 32 446 66 147 53 740 59 333 46 967 19 992 18 143 1 162 96 422 69 850 17 187 39 362 56 402 13 805 23 713 73 638 49 943 52 964 9 114 68 126 79 314 11 850 57 439 12 519 99 595 30 690 22 197 24 526 85 683 87 927 98 428 20 620 74 813 5 633 92 520 94 725
8 153 10 389 51 456 49 166 90 331 5 607 88 420 6 603 73 946 16 31 21 620 54 90 23 389 92 245 98 468 58 143 0 592 82 994 35 499 2 725 78 676 14 588 89 683 34 502 50 524 22 558 47 931 75 23 7 483 28 698 64 327 86 275 42 548 18 876 4 305 96 267 38 473 24 716 41 761 20 430 44 637 70 887 19 624 56 115 30 533 97 723 31 186 43 784 87 624 15 45 1 354 45 21 3 184 13 41 61 231 36 666 85 177 69 941 52 724 71 138 84 470 9 331 72 822 63 851 27 571 65 473 77 870 80 75 57 188 46 62 39 342 33 633 91 533 29 395 62 913 32 860 79 995 68 491 26 794 40 140 37 519 17 600 81 726 48 123 99 651 76 988 94 446 11 176 55 797 93 674 83 685 60 816 59 520 66 895 67 584 12 409 53 794 25 607 74 819 95 220
45 617 15 552 8 728 38 902 0 918 3 741 65 450 53 196 22 819 51 648 27 912 34 192 77 912 41 192 4 284 56 188 18 401 85 82 52 331 46 858 96 428 25 879 10 736 1 997 78 47 84 706 57 681 7 816 89 774 92 876 30 579 72 337 59 74 76 182 90 282 71 122 13 837 79 626 73 456 66 404 11 593 12 423 99 222 50 727 68 920 63 463 19 432 98 443 74 22 21 526 83 11 44 580 91 379 20 793 37 818 43 566 24 894 35 145 33 846 94 317 32 211 23 115 82 292 60 862 5 652 14 285 61 344 93 320 2 637 42 718 16 727 58 369 40 193 17 275 75 650 29 670 70 667 39 938 6 510 62 643 49 551 86 13 97 1000 26 955 47 574 80 908 54 127 55 365 95 160 87 679 36 866 48 779 81 76 67 831 9 712 69 896 88 811 28 544 64 518 31 645
0 531 89 62 39 786 84 944 45 31 28 992 95 383 66 65 21 580 61 821 83 226 7 50 18 334 4 41 10 488 96 739 31 592 19 204 3 42 72 200 16 387 50 496 34 641 86 863 73 238 62 894 38 36 76 513 57 547 59 491 64 937 33 413 82 867 17 468 77 751 42 731 80 983 27 731 88 697 43 300 15 391 49 76 12 607 44 931 97 848 54 985 65 575 35 104 24 518 5 53 22 977 69 105 46 866 85 921 30 471 58 341 14 404 98 818 40 379 52 743 26 201 25 771 29 987 74 995 90 599 99 804 75 80 63 424 91 654 92 87 60 461 55 266 1 129 68 498 67 890 93 475 71 10 2 14 94 591 6 365 70 659 41 691 51 78 13 662 9 888 79 30 48 457 47 505 20 155 8 888 36 179 32 397 87 487 81 420 37 443 23 556 78 646 53 452 11 114 56 610
36 838 27 889 29 14 17 1000 12 998 28 293 77 815 59 228 13 382 0 534 80 958 88 471 34 4 61 882 7 278 56 818 96 11 25 938 45 794 62 430 8 886 39 892 37 246 79 511 46 171 70 729 99 626 60 740 67 674 74 583 22 369 43 301 71 676 24 20 41 968 82 33 78 601 93 992 26 913 42 523 50 177 55 997 76 359 10 705 15 548 11 94 91 660 63 401 64 254 19 161 69 887 1 160 87 714 49 506 48 97 53 753 31 719 23 182 75 630 90 614 86 424 83 33 81 912 35 469 84 76 57 836 33 567 51 506 44 814 2 654 89 262 65 797 97 856 4 294 6 807 94 560 20 784 95 754 16 638 14 552 30 317 58 887 52 226 18 509 40 826 73 462 66 472 5 975 32 488 68 399 92 402 9 695 21 283 98 165 54 445 38 599 85 51 47 630 3 544 72 287
2 890 24 229 66 168 36 597 42 869 65 589 28 616 93 952 71 524 44 540 40 110 34 545 26 435 58 561 13 513 86 239 91 739 18 324 14 54 15 86 7 835 41 433 77 50 99 98 76 167 61 865 50 218 31 654 35 83 67 261 22 422 79 35 51 913 84 7 4 268 70 415 21 190 90 191 37 384 83 772 1 699 6 630 82 65 16 74 33 254 25 195 39 711 8 587 48 817 92 736 27 105 81 824 87 34 85 552 45 667 78 309 56 474 46 631 63 492 38 413 80 74 0 838 43 613 53 35 23 190 64 313 55 669 69 279 97 613 10 47 29 818 49 26 95 921 88 645 19 51 75 270 11 929 12 232 73 529 5 36 9 878 17 461 32 107 60 451 30 147 3 670 59 256 89 130 72 981 47 156 57 702 74 818 98 242 52 44 68 666 94 323 96 590 20 695 54 449 62 874
35 568 5 745 33 571 41 299 69 131 50 254 61 735 92 705 16 8 84 900 24 353 21 135 32 241 20 433 58 89 78 338 1 449 10 498 81 589 59 957 51 479 12 76 11 110 22 88 7 960 87 331 90 304 47 526 3 572 67 461 28 842 55 474 71 457 91 322 9 630 26 694 73 60 39 163 68 803 99 207 88 79 0 299 97 501 82 696 85 972 19 574 83 974 56 177 27 327 4 861 65 518 96 67 70 337 36 243 31 990 80 147 13 617 77 112 52 323 46 465 42 461 53 903 8 789 40 117 94 918 86 37 34 599 60 397 98 617 29 729 57 657 45 468 14 418 44 739 62 808 23 146 66 748 72 650 25 296 18 332 43 467 76 285 37 216 54 448 89 458 38 949 75 179 49 64 17 687 30 350 79 871 64 240 63 596 74 329 15 934 2 525 93 146 95 607 6 706 48 293
25 310 28 652 84 390 99 173 9 885 57 565 58 111 32 322 22 276 73 407 2 713 52 975 71 367 4 622 92 814 64 592 48 219 87 670 80 457 27 17 59 136 77 914 54 697 3 191 75 414 13 23 26 217 36 864 67 896 16 587 7 884 76 513 86 366 10 232 83 909 97 100 44 820 62 23 24 957 68 412 95 744 41 394 43 654 60 607 33 393 11 227 70 28 81 606 14 747 72 578 89 116 42 412 23 447 34 383 79 908 46 865 69 70 82 716 91 217 39 418 74 854 18 790 45 40 66 670 50 62 53 416 93 52 30 511 96 595 5 772 40 150 12 171 78 117 38 255 8 763 20 247 0 452 65 432 85 127 47 567 55 884 29 293 63 295 56 628 31 263 21 97 6 924 51 874 61 697 37 638 98 555 15 333 94 79 35 35 49 882 90 384 88 41 1 114 19 133 17 265
94 871 54 785 59 526 36 756 43 991 42 978 41 651 58 474 9 20 88 617 79 290 5 486 14 130 87 90 13 391 8 861 27 902 47 533 39 534 67 519 10 779 38 775 75 283 99 238 89 655 25 582 69 862 30 674 34 380 57 888 77 373 33 998 55 42 37 89 15 378 82 235 60 593 31 991 97 796 98 606 85 332 1 227 83 609 68 1 24 530 26 127 0 360 22 251 93 63 95 806 90 732 53 172 6 583 18 13 35 685 76 682 28 530 3 604 49 801 20 985 16 866 23 328 61 704 29 498 48 153 2 648 19 941 81 899 56 160 17 378 63 992 21 383 11 570 40 794 44 720 65 841 45 800 92 414 4 430 96 562 78 173 71 449 62 76 86 557 84 825 32 130 80 13 70 92 52 667 50 392 64 926 7 33 72 800 91 740 51 618 73 250 12 296 74 443 46 347 66 609
37 287 42 351 35 588 56 15 62 25 10 145 61 300 77 325 86 775 45 981 34 244 73 631 44 230 69 185 4 818 43 381 7 630 80 843 55 798 67 207 79 464 63 607 17 577 19 157 65 529 60 522 5 230 66 600 23 179 28 37 22 417 11 49 94 67 74 209 85 868 40 155 70 445 27 620 59 320 89 567 36 859 3 670 76 952 1 533 96 621 46 755 2 848 81 145 82 482 39 372 95 989 71 33 97 996 48 36 57 583 18 850 93 746 58 204 8 89 29 914 6 535 49 883 91 138 64 254 15 903 52 190 83 99 25 944 47 66 13 232 51 872 12 828 9 553 30 182 90 596 41 55 54 742 38 850 78 132 72 781 14 528 87 681 84 198 98 614 21 235 50 379 24 523 0 28 68 110 92 879 33 663 53 347 31 878 88 224 32 986 20 405 75 352 99 744 16 550 26 905
48 932 28 424 84 512 31 527 14 517 91 993 74 636 43 3 21 948 47 802 90 594 50 116 38 357 2 246 25 349 3 920 53 873 0 729 22 721 97 830 30 210 13 247 88 996 89 551 49 925 85 737 18 653 80 185 63 106 75 245 56 409 79 458 59 679 73 128 4 117 35 221 86 474 71 979 52 182 68 692 11 357 10 920 95 436 54 875 72 884 15 215 45 381 60 733 19 986 92 665 32 366 20 813 37 513 9 40 99 619 24 706 39 361 77 65 8 360 98 816 23 535 51 527 26 432 66 687 1 535 58 13 29 906 57 586 16 949 61 808 6 996 34 687 42 220 55 687 5 440 40 910 70 121 82 672 41 483 87 463 94 954 83 568 27 540 81 836 69 640 78 774 17 522 12 184 7 556 67 444 96 534 93 707 62 382 36 563 33 31 76 20 65 912 46 546 44 572 64 138
55 841 60 796 24 572 67 78 0 149 81 611 58 409 53 912 4 242 13 996 16 603 43 324 21 405 56 673 80 721 6 769 98 163 14 820 48 315 35 430 45 940 10 519 89 947 94 217 33 817 79 565 5 497 52 350 46 566 65 732 92 853 51 608 57 483 20 770 75 920 54 895 17 380 74 825 2 523 78 598 30 392 70 161 18 841 39 551 12 935 9 160 68 609 19 294 44 205 76 920 23 275 27 231 96 611 36 301 31 219 97 188 29 596 34 681 73 667 40 751 66 221 15 422 71 531 32 872 95 534 69 456 86 132 84 220 82 773 25 796 28 675 72 891 87 586 83 417 49 897 59 564 61 444 37 634 63 70 22 55 99 314 64 900 7 709 3 502 90 775 26 618 38 723 62 353 41 716 77 307 8 777 85 309 93 833 88 949 47 386 11 368 1 471 42 920 50 662 91 979
21 500 76 385 35 764 42 412 45 97 73 201 46 918 61 479 59 488 48 522 19 350 26 977 80 447 18 838 13 831 31 465 63 362 8 707 75 150 68 356 62 437 43 343 32 647 52 651 58 486 64 276 60 36 94 818 37 449 29 24 71 776 9 727 84 525 40 67 22 90 85 373 97 700 78 558 72 701 90 669 34 712 86 37 81 996 99 976 41 632 17 128 14 267 15 387 3 306 79 700 77 832 0 40 27 50 66 824 23 409 95 405 7 817 2 343 51 359 6 563 54 57 49 450 1 863 11 332 39 124 12 95 93 370 5 834 10 533 83 666 65 234 67 505 24 942 38 886 70 741 4 424 69 968 16 759 74 358 53 665 33 521 57 87 98 894 88 954 92 200 55 796 47 618 25 439 56 828 30 891 28 526 87 918 44 962 20 35 91 135 96 735 36 493 89 528 82 294 50 550
73 384 7 874 71 57 38 318 47 311 37 361 27 283 34 668 48 620 46 976 61 628 60 765 9 485 10 955 31 931 78 229 77 226 2 206 42 559 18 133 96 884 65 515 64 101 33 656 54 929 63 623 5 772 39 354 49 988 69 202 50 732 76 646 74 738 62 610 55 445 8 490 4 743 93 771 44 620 79 769 17 71 92 253 29 40 40 917 57 521 90 17 23 579 36 270 66 541 88 985 81 340 22 548 16 333 99 91 98 1 14 925 56 546 15 570 13 945 97 43 52 326 45 626 53 176 80 877 11 990 30 446 41 819 82 696 75 59 51 487 28 739 91 402 84 318 12 19 70 192 35 307 87 624 19 839 86 962 0 873 3 972 89 266 58 956 20 510 68 828 6 856 21 733 24 768 72 504 32 128 59 27 43 869 94 893 95 51 67 700 1 608 26 489 85 505 83 143 25 341
10 965 98 266 25 157 43 516 78 212 26 573 57 766 94 29 51 816 95 265 84 493 48 801 56 956 83 373 61 21 60 841 52 755 65 598 27 37 7 494 0 351 75 773 39 934 41 388 59 670 62 122 44 542 96 83 22 575 64 617 63 973 67 91 40 146 58 551 18 117 55 507 30 614 17 569 81 911 71 182 93 860 23 801 38 327 45 980 28 992 8 63 5 401 12 720 53 776 4 872 88 101 97 939 15 852 47 469 1 470 13 268 50 189 34 866 85 113 73 225 29 907 54 865 72 553 35 767 86 591 69 274 16 983 76 851 68 471 99 282 80 486 91 667 11 864 21 446 33 285 19 419 79 597 87 962 74 877 36 727 89 469 70 738 66 586 42 154 49 3 9 227 90 327 82 345 6 767 37 447 20 466 31 216 46 794 92 124 3 318 24 110 77 182 14 528 32 703 2 551
54 820 27 683 78 457 39 302 8 119 19 753 60 481 71 597 20 814 63 483 90 653 48 323 12 439 13 576 30 871 9 896 14 767 98 141 70 396 51 864 3 294 29 558 16 195 34 649 85 807 66 703 53 97 65 307 0 605 24 381 32 946 37 396 94 120 2 178 59 970 1 877 89 543 69 240 96 257 91 508 22 576 97 933 26 236 10 406 55 235 99 367 11 112 40 225 95 708 87 117 61 666 35 371 18 303 72 442 4 370 5 475 56 638 44 671 7 958 49 458 15 86 6 323 33 475 58 29 45 400 38 617 23 190 17 58 92 467 81 383 57 336 80 989 79 734 64 286 84 584 25 318 93 203 28 107 46 522 67 440 68 808 86 849 88 77 82 40 73 887 62 688 83 211 41 272 21 245 76 990 52 513 50 855 75 991 74 456 43 902 31 535 42 32 77 742 36 97 47 459
18 495 0 816 69 171 71 603 82 69 58 553 51 91 17 861 74 37 67 167 3 808 95 426 27 468 30 723 92 145 23 642 59 536 97 355 80 312 91 844 5 453 56 825 13 518 8 975 52 602 60 416 98 160 93 726 29 427 15 251 26 686 10 99 47 543 24 506 70 572 61 203 12 785 90 465 43 130 68 177 85 900 81 775 16 430 89 90 41 895 54 856 88 361 25 893 63 896 99 687 35 679 39 805 33 988 55 524 44 464 49 156 22 53 40 110 31 755 6 53 7 717 19 541 21 379 28 374 4 239 42 630 32 825 73 1 76 629 9 932 14 208 79 525 83 75 36 271 37 424 53 102 77 474 87 348 48 899 45 565 1 729 46 937 72 539 65 341 38 902 96 67 94 452 86 588 78 259 66 534 2 214 34 225 57 483 75 832 20 290 62 776 84 731 64 90 11 677 50 664
88 797 30 812 43 27 92 382 93 16 29 316 71 339 80 943 73 236 6 83 94 609 7 559 65 41 63 996 9 617 76 697 5 239 23 322 78 14 58 273 95 887 53 173 22 130 67 686 16 97 25 200 10 784 83 470 40 631 59 322 72 37 57 629 19 166 74 398 84 269 99 446 90 965 89 802 69 442 60 172 28 790 18 809 54 159 91 741 51 338 35 973 4 539 39 468 48 105 2 805 96 89 66 473 49 223 68 478 38 765 36 503 87 890 13 817 52 872 64 211 37 479 32 841 21 676 0 676 26 252 97 103 45 883 8 386 77 408 81 364 31 97 55 495 24 575 46 522 44 115 47 213 70 474 34 575 12 519 33 683 56 275 82 263 11 11 1 848 86 582 41 157 17 417 85 178 75 586 61 278 20 784 3 826 79 343 62 283 14 342 15 480 98 202 50 201 42 153 27 831
8 316 48 78 49 189 34 421 24 761 66 721 30 23 45 706 53 979 99 255 88 889 80 754 67 79 27 118 41 118 63 592 22 975 13 207 57 61 85 856 28 839 59 493 26 506 17 153 95 883 84 45 29 639 89 78 32 869 52 841 83 91 78 928 44 869 73 220 74 881 72 378 35 816 2 620 98 929 47 40 31 499 10 399 21 779 55 84 38 649 39 300 33 199 15 686 97 160 58 32 60 682 3 8 54 634 40 417 91 539 6 659 25 959 86 194 18 852 43 602 20 560 14 939 11 844 82 745 77 806 64 860 1 185 93 921 81 441 69 518 42 890 46 659 62 845 9 230 65 307 51 270 7 806 36 79 90 450 87 967 94 988 19 194 16 830 23 20 70 441 5 645 12 991 61 285 96 944 68 390 71 648 4 631 0 520 76 266 37 17 56 110 79 773 75 215 50 345 92 247
24 96 85 410 62 689 26 55 78 204 27 501 9 196 53 123 82 418 30 985 65 722 33 958 56 255 99 556 63 644 16 384 19 168 93 94 95 290 37 81 40 632 87 598 66 23 15 762 3 792 91 500 54 598 74 67 96 829 41 443 69 678 88 255 64 16 59 317 7 593 25 89 18 734 28 562 10 850 45 289 39 688 94 727 35 885 58 342 29 685 75 743 43 720 72 978 44 42 90 649 42 55 38 549 32 564 31 525 34 774 68 846 60 109 80 628 57 503 0 941 23 122 14 539 73 507 11 102 20 61 36 475 79 733 71 491 67 190 92 753 51 218 55 866 84 692 47 557 1 61 49 549 89 578 46 417 48 647 6 628 61 124 83 544 97 659 13 883 76 592 86 24 81 856 21 857 22 810 52 613 77 375 8 15 2 800 50 372 17 572 4 416 12 52 70 305 5 66 98 323
80 352 35 141 69 975 55 794 15 603 29 623 44 447 52 399 74 130 19 758 16 76 58 202 30 386 22 664 92 818 89 569 85 689 26 106 43 625 71 845 1 252 12 13 76 523 36 948 8 307 67 833 95 646 37 1000 78 937 72 609 53 644 70 500 50 80 27 914 65 573 86 542 66 161 87 481 96 654 25 734 2 120 40 800 77 763 56 801 3 366 82 685 18 464 13 826 7 633 45 440 68 21 91 454 20 374 79 310 61 128 88 34 6 271 47 414 5 732 51 500 46 207 64 832 83 6 14 626 99 217 11 221 54 313 60 850 59 777 31 183 9 576 97 824 28 626 94 941 84 496 75 285 10 103 81 907 17 352 57 218 73 773 21 236 0 633 24 713 23 629 93 93 34 103 4 484 62 792 33 552 32 602 39 493 42 627 90 137 49 590 98 713 38 129 63 593 48 389 41 722
64 408 3 172 40 775 48 519 20 747 82 401 26 48 62 274 81 631 58 566 69 248 55 246 2 258 47 437 35 888 4 82 71 253 54 303 73 351 88 447 66 66 52 99 6 788 15 370 45 136 39 82 11 958 68 334 19 379 49 19 53 263 12 937 25 369 63 870 97 344 46 57 61 120 74 95 70 550 9 3 98 762 87 665 90 82 21 560 59 450 80 581 51 590 38 837 22 897 10 430 30 674 94 165 75 537 23 321 99 95 84 517 43 195 36 222 85 51 93 771 28 451 78 581 33 651 57 460 31 961 18 656 7 567 60 913 5 571 34 115 13 62 32 357 67 381 41 474 86 267 76 814 89 523 96 568 92 935 17 541 56 181 42 975 50 662 16 108 91 625 27 512 95 270 83 643 37 895 79 128 24 553 0 958 14 853 77 806 29 483 72 551 8 163 1 597 44 711 65 539
6 729 83 378 29 101 11 532 70 476 31 988 57 462 75 131 80 823 17 330 81 112 86 431 27 214 9 501 44 588 94 54 12 910 34 828 53 605 89 415 61 497 91 654 46 627 36 706 42 965 82 288 78 493 20 645 92 140 64 762 97 742 62 915 37 422 4 176 5 710 72 859 41 226 79 202 28 497 14 267 88 716 55 56 95 492 10 366 85 960 32 526 84 115 66 985 43 612 7 960 35 232 90 526 51 212 68 530 67 71 73 19 30 919 47 199 54 821 77 67 38 927 65 148 63 270 19 278 60 622 56 543 15 197 24 631 50 180 39 337 98 502 23 170 40 252 25 902 16 239 76 752 2 574 93 77 58 766 22 280 71 344 96 56 87 164 26 892 59 245 99 570 8 943 21 349 74 983 45 783 33 837 48 676 1 521 52 725 13 260 69 662 0 941 18 773 3 470 49 547
90 893 27 222 1 794 67 452 74 77 39 254 21 30 69 318 93 829 15 197 89 904 53 239 47 972 7 993 61 564 57 812 35 63 84 624 97 152 64 157 11 218 20 21 36 107 49 701 63 741 50 402 68 435 52 273 99 616 24 318 38 222 14 629 6 953 62 403 73 377 96 669 42 938 76 670 25 780 12 47 71 856 88 420 58 86 65 691 26 365 59 894 66 116 87 211 3 407 4 481 79 925 55 485 51 338 86 525 94 98 41 282 80 664 70 31 22 329 0 778 37 41 48 964 44 472 91 470 54 821 85 941 30 78 23 178 40 246 32 178 31 429 95 373 56 683 98 884 18 612 34 678 9 231 45 244 46 89 72 5 17 881 83 185 16 884 43 195 81 740 10 713 82 734 78 14 2 422 8 584 75 848 28 909 60 741 13 462 29 664 92 485 33 589 19 872 77 70 5 78
68 359 74 141 15 790 80 293 49 740 98 835 42 102 51 590 97 79 99 5 86 326 11 437 36 40 34 868 60 943 47 82 78 900 75 520 65 108 61 671 72 458 43 8 27 21 33 102 73 409 28 765 46 307 17 540 67 724 54 352 18 318 50 29 9 272 39 547 90 97 96 626 10 92 55 539 70 327 77 366 21 623 32 576 87 47 89 192 82 192 23 246 59 987 58 133 19 638 24 427 25 271 20 342 16 376 5 605 22 908 95 850 0 855 8 383 41 36 35 360 71 383 52 768 83 463 76 987 14 204 92 913 29 36 88 81 85 122 91 753 93 308 53 34 57 964 48 503 6 817 63 290 62 622 66 626 13 852 81 379 3 775 69 224 38 595 37 170 45 317 94 154 44 801 2 571 4 444 31 992 30 407 7 492 40 594 12 998 79 536 1 740 56 713 26 90 64 3 84 870
13 520 75 609 40 425 19 142 72 155 70 38 83 78 20 886 49 358 52 934 38 133 53 925 28 689 44 202 23 100 92 661 12 501 16 194 63 239 37 311 27 733 89 259 74 168 91 37 62 767 64 757 68 148 45 844 65 522 15 267 48 248 41 661 33 314 81 399 36 34 11 222 96 998 30 697 46 508 5 321 7 715 61 836 31 12 98 184 99 697 85 182 60 575 67 668 76 243 57 834 73 259 21 9 34 644 77 124 78 204 54 887 6 733 10 912 1 974 39 952 90 587 29 55 80 321 25 321 59 333 17 263 8 859 26 518 95 779 0 653 42 175 3 423 69 738 35 114 56 899 93 401 2 92 87 352 97 327 18 418 55 916 84 119 66 49 50 133 32 559 4 584 22 14 24 78 86 94 43 244 51 99 9 522 79 528 58 66 82 921 88 814 47 284 14 645 71 183 94 731
9 924 30 302 72 625 35 947 77 414 96 146 27 455 59 195 48 348 66 154 54 64 28 612 20 363 17 739 33 117 63 943 53 64 38 914 0 274 4 597 26 54 11 702 1 919 75 296 92 701 99 393 3 405 10 370 78 92 97 4 90 115 13 264 47 359 25 143 87 784 93 34 5 547 36 458 56 259 73 522 24 942 74 994 32 535 16 406 43 389 60 731 41 530 62 820 94 493 98 414 57 60 12 65 18 330 19 568 15 501 21 909 85 638 34 111 40 223 29 23 6 921 42 722 89 3 69 785 44 382 88 596 81 663 86 743 95 183 14 196 65 429 82 58 49 335 70 228 61 295 23 979 39 461 37 571 71 190 51 518 2 472 68 889 76 321 7 925 52 526 84 15 50 746 80 325 8 311 45 449 64 141 22 377 91 678 46 425 83 627 58 882 79 183 67 777 31 643 55 368
62 203 75 149 12 71 45 479 58 913 84 322 44 108 49 472 22 784 64 719 53 227 67 843 54 687 25 335 37 604 34 582 20 725 23 623 66 59 24 301 8 636 98 866 32 739 43 518 59 151 94 327 9 598 78 847 96 229 1 859 52 918 2 359 36 486 50 641 88 94 19 573 26 922 11 363 79 194 17 209 69 881 89 211 92 565 4 485 68 285 85 378 14 146 46 272 42 587 63 396 7 522 60 479 29 633 18 615 57 99 0 360 6 569 51 646 80 609 48 964 61 755 93 94 87 406 41 736 91 762 76 484 16 390 13 713 82 956 65 16 95 630 5 865 40 717 10 827 35 74 72 802 38 621 90 336 56 45 83 934 39 973 73 170 3 939 77 761 33 994 21 394 86 491 28 564 97 144 99 915 70 872 15 886 81 375 47 13 31 631 55 576 74 795 27 401 30 186 71 638
71 541 10 143 32 187 74 237 75 399 82 882 64 284 60 589 95 5 20 133 79 155 46 541 4 887 25 981 12 916 39 542 72 83 23 546 65 118 42 957 69 39 0 130 5 295 83 848 54 372 33 812 53 251 87 459 90 974 26 806 24 776 3 951 85 48 14 628 27 29 78 473 44 236 98 134 37 241 17 907 80 1000 19 964 51 279 97 1 29 708 81 584 94 911 36 393 57 864 77 800 70 864 43 336 89 139 86 799 8 330 61 973 35 582 50 280 9 688 63 757 2 750 30 750 99 242 58 450 22 400 31 738 11 793 1 904 41 487 66 657 52 155 15 438 55 634 7 345 47 862 21 461 88 169 91 177 56 281 93 673 38 261 13 642 18 222 67 184 28 255 76 470 84 892 62 547 92 200 49 780 34 385 73 585 48 608 45 876 96 733 40 643 16 771 6 173 59 985 68 343
28 245 86 544 33 230 6 12 80 262 26 201 50 931 49 782 25 841 85 802 67 758 19 583 55 222 69 396 73 155 20 547 97 472 76 43 81 378 1 486 47 936 41 188 71 651 93 484 79 232 51 198 61 381 65 452 38 764 90 826 40 251 95 922 16 770 44 872 7 552 83 711 91 818 18 927 36 458 77 872 37 17 42 833 11 393 13 96 31 256 54 681 8 443 39 43 84 1 87 914 72 752 43 776 96 625 99 365 98 768 4 169 48 33 62 982 78 653 23 522 0 294 66 340 68 715 34 396 52 657 21 243 5 11 92 573 89 953 75 552 57 807 60 726 74 932 70 136 30 296 24 681 14 981 15 669 63 611 27 924 10 343 59 494 53 250 29 878 32 655 12 874 56 166 17 717 82 103 2 649 94 762 45 2 35 439 64 383 58 299 9 402 88 110 46 678 3 4 22 801
4 495 23 815 66 599 59 333 31 791 49 444 42 53 21 364 76 618 52 581 55 502 61 628 53 605 80 325 81 43 57 517 47 798 16 168 5 856 26 60 62 359 67 131 64 264 15 279 63 962 3 608 43 553 69 472 0 47 51 61 65 295 83 456 32 112 11 456 24 308 10 801 99 653 22 985 77 21 56 423 27 307 97 572 93 216 6 420 90 312 88 561 54 353 50 304 9 498 40 202 91 931 70 322 68 165 46 112 39 843 13 437 29 827 19 490 14 321 7 649 72 189 28 524 84 928 18 956 75 976 44 16 85 397 25 125 86 491 2 147 17 356 33 701 95 437 94 862 34 157 45 675 92 187 71 944 8 150 20 755 35 567 89 52 38 442 78 706 48 500 12 748 60 807 30 480 1 910 87 634 58 157 73 162 96 222 79 815 41 730 37 466 98 763 36 138 74 763 82 942
35 628 56 54 4 429 80 851 63 970 25 664 9 794 90 571 36 131 64 308 75 198 16 970 88 41 74 187 48 929 94 40 91 609 93 787 17 655 39 572 71 991 82 235 46 299 53 158 33 470 68 529 24 979 57 687 58 301 3 91 11 380 62 680 45 701 54 398 40 61 37 259 89 80 47 830 50 770 87 497 29 708 84 114 13 871 21 929 77 796 12 923 66 572 96 114 32 135 31 225 22 712 98 525 26 833 92 138 49 318 41 738 10 520 67 680 27 357 99 990 42 426 30 550 34 307 0 414 19 482 15 663 73 657 85 194 28 425 76 226 95 81 20 529 23 473 86 518 78 227 6 228 2 916 65 350 79 160 61 906 55 499 52 546 7 238 44 936 43 474 97 698 59 386 14 346 70 249 8 550 83 316 69 443 1 854 38 431 72 420 60 165 18 446 5 844 51 42 81 581
50 146 43 610 67 715 39 238 14 390 17 220 9 944 96 248 35 821 24 578 78 568 81 485 32 648 92 553 63 845 25 48 60 317 52 463 34 932 19 162 10 732 46 761 89 734 73 642 79 541 88 395 57 748 76 968 69 445 91 843 41 623 51 215 61 40 93 634 72 245 0 245 85 400 84 504 65 728 27 408 80 907 7 907 86 464 99 334 59 811 45 492 55 745 4 561 30 902 74 86 68 87 64 613 75 150 29 619 3 429 97 135 11 891 23 805 37 350 90 37 16 660 13 830 56 882 54 684 28 149 40 757 26 178 21 153 62 3 47 942 87 415 38 504 2 242 18 372 12 413 1 698 83 271 48 405 82 357 15 983 5 186 36 754 8 47 42 128 94 282 66 457 58 518 44 135 20 805 31 898 70 862 53 325 71 231 22 586 98 793 49 728 33 655 77 535 95 782 6 215
90 346 3 49 63 667 5 76 83 367 73 57 28 665 76 5 32 33 70 25 16 46 56 518 92 675 4 728 43 705 21 598 64 997 22 240 65 277 31 692 51 981 6 869 41 824 14 447 87 409 2 684 57 390 19 639 13 121 96 165 61 446 60 283 82 49 54 663 9 286 46 616 27 908 7 239 93 650 68 66 45 84 47 772 33 512 26 498 59 302 10 874 98 7 53 549 25 387 66 282 30 6 23 52 49 360 15 2 48 193 78 325 29 223 81 414 67 141 95 710 69 926 71 754 38 621 1 361 91 518 72 802 24 493 77 104 20 542 8 593 42 684 12 894 11 325 37 115 18 15 55 648 94 631 86 551 89 239 88 422 0 783 39 948 35 884 40 114 44 58 17 534 97 172 52 676 34 236 58 917 75 132 85 591 84 876 74 555 62 415 79 852 50 522 99 608 36 820 80 329
29 881 41 532 37 897 14 349 55 800 56 688 81 310 22 594 89 450 50 761 42 269 17 592 63 237 94 513 13 645 95 186 80 312 53 260 83 173 57 879 96 413 75 981 20 797 0 944 60 526 16 107 52 137 5 537 74 515 47 875 6 903 51 645 24 354 69 659 84 687 72 866 26 1000 39 943 33 954 3 270 61 275 7 492 11 67 58 765 25 66 98 543 35 67 15 736 40 692 87 305 27 265 48 604 30 965 46 466 66 421 97 460 65 503 9 158 34 117 38 819 44 677 86 664 8 657 32 466 1 547 77 410 85 617 23 386 71 177 64 390 70 783 2 503 93 310 62 628 43 367 49 114 54 858 82 601 76 403 79 193 68 443 12 560 92 338 78 836 4 121 90 640 19 480 28 63 67 493 73 905 99 377 36 479 31 692 21 579 10 295 59 483 91 9 18 294 88 492 45 641
63 208 64 64 65 353 27 737 76 24 9 94 83 716 36 986 25 416 80 714 72 88 29 279 81 906 40 821 20 654 55 430 61 468 54 474 33 914 73 77 91 395 97 727 21 809 38 161 98 554 28 400 52 837 79 268 10 161 45 722 82 755 75 178 70 929 77 57 66 556 68 113 1 403 46 334 4 671 15 690 19 1000 93 472 59 752 37 808 35 963 50 597 53 977 41 516 8 867 57 222 67 318 12 202 51 21 92 413 18 663 60 956 6 54 26 91 32 831 30 778 16 605 5 962 39 186 47 154 13 487 34 108 17 547 71 969 62 548 31 559 3 962 7 974 49 39 85 37 22 325 69 175 87 28 24 372 88 270 90 619 43 993 0 414 84 234 23 123 99 911 14 342 96 505 58 189 86 634 95 824 89 905 44 63 56 315 74 755 78 685 2 397 94 479 48 607 42 203 11 599
33 56 18 221 49 467 22 521 70 473 66 223 44 508 23 272 31 231 10 668 77 280 97 398 60 747 16 904 98 760 20 387 15 980 91 230 53 226 88 480 35 98 75 11 7 62 19 241 59 805 4 217 51 649 74 350 48 732 79 116 11 240 65 477 96 793 83 996 50 782 9 440 82 345 27 296 8 688 41 735 68 338 55 851 46 614 80 34 95 53 14 342 17 396 71 382 36 234 90 650 76 655 52 9 40 827 81 352 61 403 92 426 13 481 56 295 94 728 87 994 89 818 6 552 57 694 30 561 24 61 58 897 73 133 32 527 84 676 39 901 38 695 26 312 34 87 64 261 67 705 25 187 5 946 0 37 45 268 43 655 85 828 69 757 21 42 72 579 99 184 62 314 42 700 54 464 78 729 1 217 93 57 2 476 37 511 12 831 28 344 63 134 47 550 3 768 29 382 86 650
71 693 20 546 25 115 77 528 4 740 63 917 95 103 37 117 98 334 85 137 88 794 6 205 94 622 18 148 16 849 89 362 70 606 22 855 58 693 36 734 78 187 47 603 45 221 51 186 21 556 62 277 74 923 2 889 11 522 35 908 41 804 23 540 15 641 8 19 92 209 14 858 46 163 44 135 97 651 61 267 80 582 38 430 84 411 81 457 28 308 33 866 0 648 72 444 75 305 55 569 67 889 69 104 59 50 76 402 7 226 90 238 49 864 73 150 86 379 83 612 68 299 42 617 39 220 1 185 27 891 52 908 17 573 57 793 91 178 5 360 13 33 34 545 40 62 32 936 65 259 3 296 12 618 56 243 53 321 43 859 50 228 10 565 96 85 19 795 66 793 79 546 99 203 48 940 60 301 82 470 29 276 93 829 87 335 30 740 64 720 26 223 9 392 54 864 31 155 24 195
41 924 94 91 74 702 25 645 57 641 16 355 92 622 44 415 34 588 36 188 52 738 6 323 77 820 63 879 39 741 95 849 75 110 26 542 5 996 61 673 33 847 0 185 49 138 1 382 86 312 45 664 46 502 48 800 40 11 96 157 73 614 19 107 23 892 31 436 47 685 81 593 88 675 20 659 14 520 58 593 50 238 99 64 64 126 93 106 38 684 90 76 80 429 15 928 28 844 18 562 65 962 68 673 70 771 76 115 66 392 37 509 56 508 98 617 85 722 79 680 10 569 13 782 54 91 72 398 22 800 84 760 24 74 82 289 55 402 60 947 71 868 53 898 35 381 17 908 27 513 11 642 83 808 30 518 21 785 8 131 59 143 2 987 78 935 69 840 32 396 67 295 29 851 43 333 87 613 42 828 62 142 51 765 97 822 12 694 7 966 3 974 4 307 9 67 89 578 91 795
73 423 65 745 84 383 32 926 96 659 66 643 94 816 8 295 37 342 54 177 78 420 20 718 56 610 70 444 50 953 35 25 10 63 93 507 64 495 86 890 7 577 31 684 22 64 63 256 46 613 45 714 3 83 62 713 91 521 43 608 99 383 11 81 41 249 95 447 67 293 40 905 27 605 49 578 24 454 9 567 2 927 47 987 29 619 90 101 0 915 5 137 34 364 89 401 75 456 83 33 88 736 98 241 60 907 6 998 17 379 51 192 85 666 12 607 79 502 57 609 26 110 71 987 92 47 4 295 36 921 69 323 28 721 14 135 23 927 42 604 53 855 77 276 44 482 87 799 76 714 58 324 30 325 13 895 97 171 80 731 33 642 15 775 1 689 21 572 52 287 59 973 74 739 19 671 25 506 16 959 55 826 38 164 68 662 48 896 18 974 61 139 81 814 39 71 72 305 82 109
28 685 67 733 23 840 58 10 66 992 64 1 98 301 20 280 39 420 77 929 56 178 93 244 14 665 88 183 41 336 8 153 10 64 35 926 43 557 44 506 27 481 5 815 11 60 76 117 51 20 4 884 17 566 0 399 25 753 12 416 97 831 3 446 40 420 32 170 36 652 78 254 85 464 96 500 68 303 31 651 73 196 24 188 65 125 75 760 21 370 55 606 87 871 54 107 69 940 60 763 89 820 70 293 95 82 47 587 37 632 38 473 42 742 61 867 99 453 45 599 62 961 94 722 49 336 13 270 30 686 18 886 84 351 29 668 33 12 72 198 50 414 80 355 15 697 90 715 22 696 7 603 57 961 74 640 9 595 2 149 34 582 59 867 82 924 71 291 92 793 19 71 6 946 63 986 91 583 53 559 83 254 1 217 81 672 79 585 16 944 52 457 26 432 46 325 86 317 48 696
73 624 76 289 91 620 33 891 16 575 36 138 29 504 4 176 51 385 31 705 28 327 94 390 0 202 9 671 70 602 2 801 10 700 59 263 27 213 69 773 72 827 5 471 75 902 22 951 53 922 60 801 79 922 42 859 8 191 12 668 52 763 13 141 67 777 66 2 95 278 96 655 63 698 61 630 83 368 68 732 21 87 47 981 89 969 15 847 45 892 87 654 34 232 92 995 90 564 19 758 38 462 98 143 44 926 7 348 85 24 50 157 25 372 93 662 97 651 49 104 48 813 40 350 71 708 55 256 18 786 1 405 46 623 24 164 23 630 14 291 64 981 86 42 35 598 88 48 30 995 65 389 58 624 3 537 81 125 41 172 20 728 32 898 56 601 37 307 62 220 26 484 39 176 99 152 43 585 82 276 17 527 78 485 80 504 11 536 54 964 77 557 74 888 57 222 84 309 6 476
0 287 49 355 92 329 95 911 24 371 86 405 83 970 73 277 32 530 6 918 18 66 30 841 99 121 82 773 69 994 34 389 98 618 11 699 38 562 53 508 43 702 21 510 64 650 7 12 37 970 2 805 40 767 17 95 54 167 62 497 74 786 79 589 72 449 87 772 27 930 44 703 58 689 8 698 90 826 63 122 46 270 66 688 85 548 56 685 60 990 31 701 22 813 16 481 91 650 93 659 45 642 94 93 25 215 13 722 88 96 97 451 5 57 67 258 52 290 71 811 33 874 78 674 48 235 61 25 77 280 29 602 59 43 68 949 36 469 9 945 75 214 4 271 84 792 70 876 3 264 28 413 51 304 12 316 39 421 57 459 81 601 35 179 96 5 15 934 47 135 55 698 26 748 50 37 10 495 1 890 65 744 89 692 14 469 19 933 20 707 23 750 42 944 80 896 41 529 76 326
48 250 30 1000 49 867 2 850 85 476 74 709 98 978 46 381 3 366 22 191 64 479 54 920 91 899 39 12 78 422 83 476 87 619 4 628 41 108 10 710 45 490 81 681 84 957 77 663 24 518 86 70 26 336 56 575 8 509 31 994 59 743 88 710 96 909 21 417 93 437 25 519 17 374 27 80 20 316 11 97 99 394 35 723 7 615 33 338 75 284 15 172 82 690 44 235 1 686 57 266 6 970 63 794 89 180 92 604 32 950 72 632 55 670 5 560 0 812 34 536 18 316 9 541 94 889 71 304 29 785 52 273 37 160 19 536 51 186 40 64 70 828 16 372 42 824 43 834 23 745 97 703 58 648 50 503 12 132 14 214 53 284 61 145 73 602 67 134 69 179 79 342 60 574 95 211 62 675 65 649 13 948 90 878 36 503 38 436 66 131 68 793 80 307 47 564 76 16 28 66
5 684 54 137 9 477 34 427 82 429 43 545 61 32 78 962 38 540 24 360 48 703 77 482 70 211 4 389 62 90 75 972 74 226 76 636 68 265 59 651 16 825 87 379 53 604 11 187 81 539 8 340 89 682 71 621 23 791 39 14 1 584 85 266 21 296 69 504 28 883 30 697 10 900 55 227 95 721 97 999 80 42 25 499 18 354 51 674 0 428 31 978 42 116 41 50 88 140 72 873 29 100 20 453 49 371 37 300 14 64 27 901 13 669 66 224 50 648 90 183 26 792 56 891 67 454 7 611 91 826 35 176 84 875 94 59 2 850 86 558 36 384 15 130 83 375 12 292 79 870 46 491 6 966 19 916 47 325 60 91 92 431 17 289 33 961 64 188 40 734 52 294 65 483 98 959 93 655 57 124 3 804 45 20 99 226 32 583 44 396 58 769 73 871 63 462 22 968 96 53
33 91 63 861 71 913 3 16 79 408 29 929 86 913 96 713 32 602 36 255 22 769 38 747 26 142 70 673 82 126 40 237 13 29 41 70 44 307 85 69 17 94 84 477 68 759 74 104 87 394 19 110 11 430 5 768 95 441 46 445 75 454 64 354 9 106 66 203 15 464 6 851 16 55 59 699 58 718 56 784 78 911 43 798 49 284 45 638 25 821 12 252 60 439 89 260 73 333 55 496 35 178 24 291 0 727 52 934 92 119 4 14 7 420 81 819 62 730 67 132 88 789 20 281 8 585 61 416 77 268 28 830 97 496 47 273 2 538 91 568 18 170 57 395 10 975 54 591 39 137 53 665 50 671 42 791 30 70 65 708 76 914 14 56 37 876 21 413 48 260 34 131 27 687 93 843 98 651 69 668 99 522 1 186 31 48 94 951 72 606 90 408 83 4 23 992 51 526 80 133
57 651 62 235 93 231 71 990 8 446 76 268 29 182 27 598 72 418 42 53 88 817 31 538 43 718 87 746 63 975 79 999 11 659 65 401 91 651 19 763 12 68 47 203 3 779 16 380 95 68 98 194 67 176 99 409 56 542 37 471 78 510 28 915 48 936 15 425 68 763 35 87 50 353 25 547 10 461 70 539 94 873 0 530 74 275 46 18 55 16 64 793 53 237 2 694 24 70 75 844 5 824 85 433 45 410 32 318 81 665 33 808 38 62 82 183 41 291 96 165 23 607 13 253 97 52 40 39 58 283 69 909 60 161 39 232 49 355 84 982 30 970 26 171 6 696 89 243 54 905 34 455 73 474 66 283 44 443 51 325 86 683 17 527 4 153 83 258 21 554 22 759 61 64 90 73 77 163 20 265 1 468 7 937 80 155 14 791 92 76 52 917 18 738 36 387 59 734 9 118
74 345 91 402 16 635 20 770 96 507 71 451 80 677 52 358 35 728 1 619 89 829 79 80 4 276 72 158 88 698 87 354 44 663 24 411 69 403 58 235 70 781 59 332 98 846 65 328 81 709 13 417 39 249 43 362 30 847 97 64 64 493 6 52 68 903 60 723 66 378 8 772 27 470 56 87 18 261 47 347 11 519 32 228 99 431 90 835 61 591 86 533 82 471 42 844 92 238 23 630 17 432 76 58 2 410 0 245 37 613 77 839 63 922 94 687 51 1000 46 225 45 264 3 600 5 146 55 343 93 856 40 789 12 708 83 925 29 893 73 450 34 85 85 146 54 315 95 587 57 748 22 738 28 391 84 993 19 501 62 685 10 234 25 700 41 825 7 331 49 460 36 135 14 517 50 298 21 846 33 645 26 637 78 501 15 432 31 221 38 633 53 563 9 360 67 780 75 861 48 522
61 524 68 568 87 639 78 734 54 207 96 781 77 962 7 409 59 751 39 878 91 943 53 704 62 192 98 105 70 859 69 896 37 377 86 399 24 771 25 292 33 483 6 902 0 171 58 668 50 522 2 581 12 31 44 683 29 420 18 52 26 641 64 101 35 399 31 286 5 17 74 819 8 295 76 604 51 875 52 693 71 341 41 175 3 233 57 578 36 675 97 753 27 689 88 759 13 419 63 864 84 562 46 202 40 1000 81 584 21 136 45 369 73 220 99 644 43 647 93 20 10 872 85 713 66 523 92 884 19 738 16 551 38 630 9 343 34 401 89 277 48 59 17 969 42 276 75 872 79 584 22 671 28 16 83 423 94 625 32 787 95 256 23 830 60 958 49 992 4 391 20 310 15 102 72 801 82 345 56 317 11 781 90 754 47 287 80 351 67 569 65 842 1 265 55 136 30 514 14 964
31 798 54 220 50 672 79 536 76 503 19 150 22 759 32 347 38 834 89 929 78 893 6 600 92 115 68 102 62 900 21 657 64 740 80 523 91 658 46 390 39 732 7 4 42 677 37 736 29 510 35 313 53 485 63 219 34 832 13 964 59 522 90 862 2 692 67 325 72 820 40 928 47 44 82 924 93 658 77 481 70 102 24 682 51 290 44 58 85 503 17 132 23 510 75 730 15 476 71 156 57 976 25 174 84 547 56 662 12 380 28 283 3 760 14 141 66 148 0 971 97 212 60 55 58 745 5 170 1 767 99 996 20 604 87 517 81 182 83 398 65 421 45 54 69 632 10 29 41 603 52 877 9 250 55 562 36 330 48 734 8 507 43 214 18 483 98 171 88 201 61 718 73 357 86 719 96 666 27 549 95 681 33 543 11 319 49 190 94 475 74 196 16 714 4 36 30 764 26 753
52 809 9 985 83 397 42 165 53 867 54 703 28 286 79 790 68 351 58 182 86 164 91 51 88 708 69 115 73 185 46 347 61 58 36 905 10 860 13 975 32 215 16 158 95 994 63 801 90 846 23 893 64 341 39 96 11 842 12 659 80 648 40 425 82 57 17 216 20 277 93 428 34 691 49 36 2 69 41 295 43 730 57 276 44 719 1 139 75 755 50 16 22 732 48 89 65 394 37 842 89 998 25 520 56 932 26 884 4 113 78 719 94 13 3 318 14 850 60 633 97 771 85 284 81 28 7 234 74 394 96 208 99 41 0 428 27 245 24 177 51 477 31 662 87 270 59 679 47 638 98 354 18 141 62 649 29 496 21 754 76 493 38 293 35 358 30 638 33 972 77 20 92 443 8 324 70 337 67 279 6 534 66 92 19 743 5 402 71 291 84 455 72 712 45 412 15 182 55 628
58 701 97 240 27 874 39 590 85 353 95 995 96 88 54 294 83 886 17 434 71 395 66 136 1 703 87 527 16 232 43 108 4 612 57 215 63 59 7 636 98 332 30 60 13 613 11 221 92 733 99 458 51 594 35 332 34 511 65 328 88 30 55 158 94 102 38 998 73 576 12 51 41 70 42 109 44 134 10 320 21 897 14 998 59 360 61 768 31 460 64 179 20 505 90 631 80 728 23 84 6 927 8 355 84 347 76 128 56 964 69 383 19 567 62 217 93 869 53 613 49 91 40 153 70 255 33 631 86 869 91 558 2 218 45 738 18 833 15 504 79 574 32 159 25 563 26 435 82 802 24 623 48 200 37 446 9 675 50 427 52 779 75 14 89 209 74 869 36 515 77 583 81 846 28 279 29 89 46 905 47 903 67 462 3 600 68 443 72 925 22 34 0 549 60 582 78 821 5 869
1 718 47 696 20 555 72 597 5 343 19 964 93 302 4 808 70 367 52 963 38 252 14 523 85 249 61 881 66 502 79 847 15 886 26 94 97 991 25 688 24 400 76 551 68 630 77 755 83 850 78 192 55 90 80 932 54 51 59 785 17 645 99 834 75 313 34 898 31 49 30 735 69 2 89 220 98 416 56 207 0 957 7 422 41 40 18 92 48 367 36 625 65 50 46 443 73 42 29 144 43 155 53 488 82 72 49 799 44 20 87 217 94 117 13 862 50 772 88 513 45 122 9 34 57 630 32 19 11 78 27 666 10 125 21 697 23 135 12 417 22 59 67 224 3 438 81 116 60 737 62 954 74 745 51 145 92 49 91 503 6 473 64 842 90 975 71 112 8 148 40 341 28 710 84 827 58 45 95 593 86 335 63 644 35 495 2 383 39 203 37 830 42 673 33 18 16 602 96 998
87 931 25 13 40 773 55 415 66 166 64 328 13 325 38 888 79 298 76 694 73 470 36 614 62 497 16 151 35 878 29 519 67 176 80 108 53 712 59 181 92 142 63 476 86 797 17 962 91 37 74 634 93 746 14 62 51 150 12 601 44 28 27 507 2 985 65 669 37 504 39 225 68 105 56 303 23 631 81 467 45 678 20 717 60 678 98 324 50 348 9 35 28 820 30 887 26 913 41 378 19 317 75 67 8 956 85 723 83 540 77 727 3 329 78 609 49 997 10 887 71 761 94 904 32 928 99 987 52 998 34 5 42 569 97 552 84 284 15 596 96 164 4 582 43 450 5 296 0 621 21 102 88 696 6 971 95 910 33 765 31 467 69 58 46 386 11 177 90 844 18 723 58 999 1 766 22 782 57 886 82 657 7 310 70 278 24 533 47 664 61 363 89 173 54 993 72 187 48 594
4 553 63 171 46 886 33 606 74 610 27 52 38 55 16 694 41 280 10 130 44 671 65 900 11 705 43 519 30 828 96 723 95 304 55 511 50 754 25 668 98 537 91 838 31 521 5 581 68 225 22 699 48 690 8 271 1 499 70 861 69 252 17 698 13 437 47 177 28 19 66 895 90 961 0 477 97 752 36 754 2 783 81 820 67 27 83 682 79 920 19 95 23 756 42 206 85 669 78 76 89 610 45 989 82 254 14 717 88 331 94 498 40 678 58 535 60 354 20 387 37 84 26 221 93 502 62 788 29 877 56 57 39 207 49 869 87 188 59 351 35 683 32 100 3 187 34 246 92 687 9 856 21 291 76 228 54 201 24 492 15 544 64 317 12 954 71 780 73 32 72 455 53 41 51 136 7 330 77 44 61 738 86 42 57 371 84 357 99 398 75 28 18 931 80 344 6 524 52 843
47 670 83 614 4 245 98 602 87 831 99 692 42 301 30 101 10 903 51 235 73 893 16 811 22 227 91 246 28 278 60 654 80 875 8 168 97 160 92 467 89 63 3 279 9 768 79 672 72 708 27 201 76 400 54 831 12 804 38 897 23 264 37 326 45 812 84 894 0 402 35 991 11 775 21 321 36 563 61 627 5 727 53 664 59 846 20 998 74 259 82 900 86 514 55 407 68 284 58 299 50 748 13 751 29 146 77 747 69 287 48 571 18 444 70 652 75 183 1 159 81 589 52 769 57 446 90 529 63 945 40 379 25 222 33 1000 43 814 49 473 6 541 95 343 32 696 71 319 96 718 78 953 2 357 62 138 7 643 85 882 26 95 34 654 88 408 64 712 15 287 94 748 66 516 46 213 65 543 19 52 93 673 41 234 24 384 17 458 31 698 14 345 67 858 56 640 44 740 39 783
61 442 70 208 24 133 86 996 68 93 82 996 21 913 64 408 53 579 85 932 63 356 57 748 25 39 10 547 56 666 75 715 23 307 90 591 83 17 48 427 39 856 17 291 42 64 93 531 47 731 43 443 41 441 72 666 62 250 76 971 35 753 22 553 80 278 69 347 2 233 8 407 38 739 30 67 5 933 14 496 0 483 58 879 20 345 46 49 91 201 3 480 98 740 26 426 88 264 87 679 52 748 54 264 9 620 37 262 55 849 11 422 31 824 94 669 84 566 34 95 19 758 44 742 28 993 67 75 1 574 97 478 74 652 51 20 60 142 81 16 78 340 71 444 89 151 18 735 45 351 12 540 40 64 16 223 29 227 36 611 73 316 15 649 6 25 96 345 92 774 99 522 95 592 4 519 49 933 7 342 32 717 79 542 66 202 33 262 65 992 77 736 50 894 27 388 59 755 13 910
61 89 66 806 84 635 52 903 15 861 33 359 4 777 17 690 10 529 20 798 65 194 22 985 19 673 80 504 89 162 39 682 82 283 58 417 21 352 6 714 12 60 68 138 8 699 18 848 24 457 73 671 71 810 37 300 1 386 3 761 55 688 16 466 54 560 7 979 36 910 86 111 85 679 43 555 46 883 74 407 77 335 48 199 49 463 9 88 83 180 76 560 13 741 96 790 81 742 30 304 56 566 95 108 42 347 79 116 0 146 59 12 5 255 32 854 26 562 44 291 14 6 34 185 94 249 31 44 11 784 75 169 53 833 72 199 41 755 78 615 2 265 69 542 87 103 28 311 23 132 92 812 99 106 97 798 51 485 29 170 70 988 62 355 40 518 67 40 91 772 47 600 88 441 57 140 25 257 60 797 98 925 90 1 45 742 38 537 64 882 93 183 50 797 35 286 27 231 63 651
40 724 1 296 51 136 57 364 42 372 71 346 0 350 47 57 4 197 7 910 70 471 91 130 28 584 64 510 24 268 73 769 77 765 44 923 16 49 20 293 63 587 14 393 15 159 50 75 19 550 10 213 76 605 89 448 74 74 55 884 33 414 60 248 79 861 37 610 49 299 96 916 13 75 43 636 90 737 75 692 3 251 27 810 93 357 8 737 6 663 78 188 31 932 97 93 65 777 41 208 66 184 11 10 39 160 81 501 61 36 17 363 38 122 34 960 46 192 68 123 48 795 53 960 56 216 52 984 88 116 35 456 29 238 80 292 86 839 59 248 69 177 26 936 85 351 23 792 22 781 98 188 62 108 21 867 82 897 58 15 94 579 9 300 45 296 32 832 95 365 54 455 5 471 87 231 25 182 36 686 84 806 12 995 92 421 30 294 83 250 18 833 72 716 99 846 2 238 67 621
16 837 75 420 25 489 21 105 41 860 45 492 92 883 66 879 70 276 60 637 59 265 34 60 62 105 11 914 82 112 74 395 44 237 48 826 42 62 98 962 26 206 79 164 80 355 86 885 5 940 68 98 94 879 77 182 85 176 78 489 95 558 58 318 50 56 64 235 43 62 93 315 99 384 67 313 83 105 18 837 76 650 36 816 72 166 39 694 73 318 35 230 33 513 9 278 57 340 2 633 13 195 23 912 69 22 54 341 97 492 89 373 71 443 28 32 91 692 46 59 51 126 40 556 10 418 15 809 52 933 19 528 81 196 8 66 29 758 84 739 0 149 37 451 4 667 96 406 63 492 32 115 87 390 55 525 65 729 7 374 17 736 1 58 38 82 3 822 24 482 49 213 31 844 47 454 6 79 30 468 88 702 14 796 22 65 12 867 56 374 90 819 61 480 20 913 27 743 53 378
11 321 64 919 15 122 32 669 98 899 0 36 61 25 55 773 26 21 23 74 76 595 90 63 83 706 30 351 78 593 10 630 59 663 38 177 50 79 79 157 87 443 60 714 40 95 24 365 72 221 56 499 77 575 20 663 36 700 13 744 74 530 58 640 68 39 67 896 18 140 33 678 99 701 29 159 89 207 43 562 94 710 73 913 88 427 17 148 1 281 31 661 8 538 52 341 37 247 63 884 7 202 96 86 48 588 86 189 82 307 92 507 39 118 5 215 21 464 42 275 19 685 27 26 2 730 49 694 35 307 41 890 70 776 95 875 25 501 66 185 80 379 45 517 84 63 4 815 93 550 14 362 16 159 44 481 69 931 6 392 65 327 85 467 71 496 53 220 47 229 75 379 28 944 46 992 22 648 57 324 91 181 34 888 12 705 9 611 3 940 51 954 81 849 62 986 97 489 54 608
51 921 65 367 11 601 38 811 45 747 49 656 54 727 16 869 27 560 29 581 30 230 90 770 22 387 89 841 24 181 4 404 1 811 96 510 74 536 67 218 39 615 48 301 35 539 99 685 41 673 73 871 76 217 94 919 92 356 70 683 84 427 72 744 8 290 69 485 34 933 2 982 14 598 85 574 50 490 98 448 0 225 12 814 3 151 79 991 87 408 43 211 58 829 78 922 19 770 9 772 40 40 63 228 31 207 80 894 97 101 71 460 15 155 77 482 32 416 17 777 62 754 47 634 44 563 61 536 20 118 18 702 23 714 91 739 13 916 95 8 52 483 26 624 56 997 5 400 55 44 82 771 57 560 21 244 81 493 33 873 36 61 86 255 83 356 66 882 10 460 7 292 42 247 25 714 37 675 6 272 93 3 46 300 28 726 88 650 59 211 60 899 53 193 64 48 75 189 68 423
73 961 58 919 4 591 9 416 65 617 91 670 10 951 28 907 67 153 70 24 45 536 31 694 89 184 92 196 78 863 14 696 71 410 5 475 56 637 64 586 69 572 27 477 77 176 87 525 18 756 53 360 36 338 50 639 38 222 40 470 61 890 75 149 68 585 51 313 25 545 83 502 43 857 33 118 42 245 81 257 7 93 97 100 48 882 8 12 32 824 93 127 1 815 23 475 0 661 72 573 41 900 95 281 21 43 19 173 94 281 54 966 2 432 57 911 76 553 44 733 39 282 37 995 82 661 52 969 17 880 66 314 99 909 96 828 11 216 85 843 6 466 47 475 3 674 86 475 74 263 90 56 84 576 88 676 22 390 20 373 35 697 60 824 34 775 30 747 46 315 26 3 49 602 63 549 55 22 29 491 15 69 12 628 59 40 98 525 79 794 62 303 16 795 13 620 80 488 24 806
40 850 39 192 84 562 37 244 77 746 95 641 25 348 82 694 79 998 22 687 20 369 10 644 85 482 50 824 29 594 31 715 74 121 63 141 91 385 8 845 68 794 6 841 51 699 11 878 16 29 9 486 26 452 34 851 97 764 72 550 4 221 48 849 78 708 55 971 46 632 36 911 19 163 66 91 87 940 70 434 44 203 57 340 47 412 49 163 92 876 89 672 28 401 60 422 14 432 96 189 76 752 58 674 18 184 98 580 54 935 83 504 52 268 90 771 71 152 93 202 3 184 75 857 12 96 0 537 21 362 62 726 41 945 2 395 94 87 42 853 56 987 15 943 24 565 35 831 86 658 59 806 43 507 80 68 32 409 33 688 13 957 61 376 5 812 30 832 23 836 69 176 38 411 53 997 99 714 45 720 65 290 7 902 81 379 73 259 88 957 67 74 17 47 64 366 27 641 1 657
36 668 64 873 66 310 80 938 73 424 34 347 35 585 51 329 32 52 21 521 74 909 75 900 6 660 57 282 63 121 89 67 29 898 91 434 38 173 16 683 8 115 19 257 3 486 71 301 98 705 59 920 93 921 31 783 86 584 82 743 99 4 67 814 69 76 25 782 83 856 60 942 12 599 81 830 33 123 52 321 7 617 53 522 87 57 20 136 13 815 58 152 49 683 43 592 15 598 40 974 88 376 28 139 77 802 76 554 84 287 27 962 22 967 95 43 4 631 70 837 50 560 44 269 42 830 2 927 24 541 55 773 92 957 85 360 78 103 5 154 65 389 94 248 30 999 61 4 68 762 11 941 62 557 0 260 23 733 10 138 54 613 1 766 48 608 90 276 17 779 46 663 56 379 47 201 79 615 9 728 26 643 39 727 41 507 14 556 18 770 97 63 96 506 72 188 37 818 45 772
6 523 49 100 97 194 26 820 94 522 20 466 31 259 86 610 88 600 25 642 0 988 51 492 57 769 47 833 93 778 76 408 81 43 48 916 41 740 87 846 77 798 16 692 27 538 32 562 73 287 44 88 58 957 80 882 10 94 69 87 90 369 59 486 64 32 13 209 82 184 40 664 15 215 5 920 35 568 53 57 12 868 24 696 46 972 1 692 91 599 65 288 66 25 21 396 63 606 70 701 33 790 29 710 28 657 8 786 68 751 55 218 34 998 85 453 30 659 84 716 2 279 72 568 4 936 95 185 89 937 42 715 37 329 38 96 7 216 3 323 11 214 56 838 75 838 99 785 79 289 98 934 9 467 36 441 96 17 45 139 52 159 74 245 18 415 61 339 14 410 54 494 19 302 92 907 60 212 62 479 39 568 22 1 83 408 17 462 23 323 71 554 67 803 43 207 50 994 78 968
88 819 8 654 7 359 4 942 91 834 87 905 67 847 68 548 24 250 21 648 95 46 71 666 42 330 35 834 76 97 53 243 66 695 29 765 81 427 89 248 70 846 49 705 75 471 19 317 13 269 39 442 34 20 85 516 65 353 86 585 3 895 5 308 93 738 33 654 41 153 90 845 47 43 38 987 52 321 6 699 48 350 18 271 46 269 28 45 96 524 17 790 9 642 74 225 0 690 80 634 97 515 77 870 36 479 73 225 30 853 32 77 1 218 69 2 61 233 43 396 14 760 31 740 37 851 63 984 12 75 54 742 23 600 51 47 83 190 72 277 62 108 58 328 94 340 44 997 78 97 98 535 50 465 92 262 64 524 25 657 60 552 27 482 59 1 15 696 10 76 57 617 82 822 22 707 56 307 2 202 84 557 79 694 99 195 11 614 16 563 45 105 26 96 40 58 20 286 55 983
45 518 77 513 61 276 31 278 73 921 56 243 7 382 72 509 38 380 71 519 39 251 48 455 15 582 12 320 33 49 67 523 20 96 85 678 88 430 40 413 84 955 46 212 69 365 54 781 53 343 51 842 27 996 26 314 86 119 30 519 21 937 36 66 74 840 64 540 63 173 8 137 22 687 57 639 79 753 19 19 29 722 78 59 49 765 90 343 34 287 94 121 23 415 70 283 76 824 91 765 10 265 32 150 59 736 89 167 47 603 25 566 92 8 81 243 75 375 37 599 5 154 35 752 0 820 80 284 96 135 1 666 24 290 87 629 95 812 4 949 52 797 44 21 55 934 41 295 82 900 13 470 93 350 3 767 98 576 16 243 17 976 68 168 65 378 97 698 62 53 99 628 43 301 2 21 28 625 9 863 18 747 66 52 6 7 14 458 83 36 11 688 42 32 60 743 58 176 50 886
12 994 11 296 69 582 47 302 4 813 75 919 86 541 80 71 50 441 48 273 53 503 63 192 56 115 13 868 85 894 27 190 23 470 14 313 96 191 9 437 79 686 43 480 39 11 55 957 49 136 51 184 94 547 90 907 66 22 52 703 22 788 19 624 78 271 0 548 70 784 92 882 57 506 1 558 31 540 38 373 3 162 73 688 34 1 64 966 99 813 62 261 97 897 40 732 71 159 29 418 91 979 20 139 10 69 46 676 15 234 17 606 54 619 28 934 5 207 65 320 59 910 72 222 88 775 41 848 77 741 32 109 16 616 24 839 98 810 76 938 89 749 8 254 2 551 45 987 93 928 18 201 26 268 83 855 61 703 35 250 44 68 60 154 68 687 74 923 87 807 21 85 81 325 6 612 82 635 58 137 33 876 7 77 25 163 42 784 84 496 67 48 95 858 37 57 30 785 36 767
20 48 24 30 30 211 25 837 68 827 14 507 59 154 3 892 93 305 32 405 42 467 2 10 50 322 81 61 23 742 0 656 17 538 44 192 22 976 80 538 64 532 11 204 87 364 56 956 37 570 94 113 41 265 88 694 89 40 40 89 55 15 33 430 21 361 91 189 4 187 38 87 99 874 79 94 77 930 52 67 16 146 67 965 29 659 27 962 60 211 7 583 62 436 58 255 75 682 98 201 1 150 28 27 18 937 51 636 83 293 97 1 15 319 8 412 39 967 90 861 54 573 72 771 26 711 49 770 74 817 73 213 6 41 45 806 53 439 71 375 92 405 96 268 13 203 63 369 57 33 12 981 95 28 5 14 31 790 76 580 47 346 35 684 34 253 10 605 78 688 82 236 65 474 46 425 43 324 66 495 86 206 70 41 69 812 19 346 85 419 36 317 48 931 84 856 9 777 61 168
65 952 19 915 34 798 30 545 2 95 60 231 59 177 33 352 82 65 93 699 91 127 43 74 88 919 24 125 84 599 45 676 10 212 70 408 6 984 86 928 42 40 55 324 29 178 22 671 51 264 23 787 57 329 17 267 7 67 61 627 48 862 20 463 87 112 90 213 77 529 64 566 3 3 99 889 80 337 35 917 76 806 1 212 11 59 85 366 83 324 38 479 96 161 89 730 78 561 95 861 94 41 53 978 41 341 75 81 15 127 62 553 14 463 81 9 5 85 68 961 92 542 9 451 0 926 74 865 46 747 72 578 63 842 36 241 8 714 73 757 39 379 79 578 67 232 32 708 26 127 58 148 50 542 12 928 40 446 66 628 28 715 25 614 16 355 18 2 27 768 98 584 4 408 21 525 31 932 52 840 54 930 69 555 97 904 56 490 49 331 44 521 47 93 71 845 13 142 37 92
42 177 65 805 97 581 55 233 41 553 75 968 78 606 35 791 2 104 6 754 13 44 1 567 23 238 31 488 77 386 43 229 3 732 96 534 90 674 68 310 89 835 76 637 72 411 66 973 61 732 34 365 56 514 93 420 85 802 36 434 32 583 88 507 0 211 82 726 29 496 87 1000 12 174 70 979 94 268 49 284 4 783 5 475 81 909 22 822 15 390 20 302 69 480 54 30 7 725 39 407 33 425 19 560 73 424 95 708 47 823 64 938 9 94 45 8 52 70 25 364 79 558 40 270 38 100 21 739 99 389 63 420 11 227 10 890 91 548 80 482 83 901 71 326 27 254 18 109 58 838 8 293 92 55 46 21 26 651 74 154 86 960 17 927 24 32 37 143 57 110 98 199 62 199 51 175 67 932 28 966 59 789 84 534 48 13 50 964 44 606 14 776 60 355 30 507 16 489 53 747
38 509 12 423 77 950 99 747 95 82 64 685 63 91 72 360 61 309 89 495 81 206 9 221 42 489 92 786 39 837 24 911 6 99 48 868 98 353 8 24 44 151 34 701 52 377 56 807 93 611 62 921 29 995 1 670 41 496 23 815 31 893 53 184 32 958 55 433 22 746 28 541 91 847 20 832 5 328 94 651 60 972 7 451 11 557 79 106 84 219 36 644 67 602 58 124 45 234 80 479 87 112 27 888 78 541 96 32 15 415 88 954 37 916 21 720 33 30 50 272 73 112 0 187 47 684 59 955 35 796 70 17 75 565 97 472 57 592 65 784 82 456 3 306 74 744 49 474 40 773 54 182 18 707 71 728 2 100 30 891 19 407 17 83 85 56 16 508 83 562 69 466 51 371 76 659 90 12 43 53 10 547 86 595 14 344 68 789 25 330 66 970 4 793 46 614 26 683 13 1
42 713 71 946 79 552 2 618 63 269 20 603 31 177 54 149 16 900 65 956 29 351 83 79 6 590 88 172 55 350 36 231 92 82 47 497 84 304 90 766 95 927 46 237 24 319 21 523 58 668 99 503 1 275 75 808 73 651 72 769 43 609 86 716 30 111 57 865 37 636 5 870 53 431 9 503 60 285 91 426 97 843 80 114 48 102 13 780 18 723 78 175 23 957 67 238 62 455 68 15 22 988 93 471 3 185 98 347 94 461 77 683 0 191 44 239 27 82 59 41 12 60 64 232 14 146 85 149 70 838 41 707 39 352 96 978 8 98 81 900 11 30 87 435 89 147 28 456 32 207 69 598 34 762 10 359 61 585 49 581 82 552 15 937 51 897 25 323 7 214 38 268 17 393 66 544 74 885 19 439 50 316 45 305 56 122 26 6 52 394 76 447 4 65 35 139 40 727 33 610
25 874 21 765 50 318 12 841 6 73 76 408 98 236 86 713 15 455 41 489 47 495 2 64 0 7 96 523 90 252 37 164 22 531 46 251 85 47 72 557 9 731 24 332 82 293 19 468 1 359 27 832 60 694 10 375 67 789 93 773 7 191 43 698 91 708 30 583 83 163 88 123 42 913 69 47 87 641 52 377 68 574 99 536 75 921 14 994 49 944 66 385 51 649 18 664 58 650 36 572 63 908 23 232 95 501 59 147 62 217 45 423 11 681 31 521 20 985 53 168 55 205 44 964 39 386 13 558 73 970 77 381 26 809 4 75 35 502 61 985 81 916 34 411 32 356 8 848 40 293 64 832 57 112 28 191 3 795 71 954 33 960 48 516 56 963 79 490 70 342 54 358 89 947 29 100 65 811 38 718 97 927 94 71 5 878 84 221 80 525 78 739 16 169 17 300 74 834 92 877
28 572 70 314 12 888 32 649 89 971 3 614 73 895 93 893 7 538 71 225 95 247 39 854 11 321 96 862 69 840 10 74 35 819 1 610 29 505 64 465 92 904 72 330 23 325 33 136 38 523 53 213 43 483 84 195 59 301 77 815 2 132 34 887 36 288 22 78 87 72 9 945 55 392 82 837 94 377 66 414 18 843 75 419 60 249 41 208 68 626 45 127 47 488 15 874 19 583 99 370 63 797 24 785 13 174 97 753 26 661 21 887 6 585 16 846 90 266 67 12 98 75 14 554 79 522 0 611 58 214 31 689 52 345 91 454 61 695 48 18 57 961 8 967 46 591 56 1 78 925 83 989 44 549 27 826 42 701 51 255 88 967 37 444 85 84 40 992 65 456 4 48 17 405 49 7 74 75 76 837 30 436 20 745 5 533 62 714 50 577 54 597 80 281 86 927 25 543 81 772
2 349 82 880 56 650 54 532 32 833 4 134 75 647 3 735 10 40 57 844 62 13 35 772 86 910 79 979 36 73 55 394 37 602 7 850 26 905 23 892 30 374 43 702 69 806 17 902 93 793 96 418 70 916 98 563 77 725 15 883 58 973 46 248 49 292 63 211 59 25 20 976 19 693 13 784 29 146 61 4 27 221 90 599 18 780 8 302 73 881 25 738 91 642 40 643 60 592 28 124 99 867 51 876 47 69 97 701 87 740 81 271 48 177 31 791 85 247 6 671 14 23 33 491 88 392 83 844 12 465 53 48 16 344 38 191 76 553 41 553 65 635 94 983 50 569 72 658 92 629 95 441 42 764 64 407 84 297 89 112 74 229 11 57 9 617 0 17 78 405 5 630 34 65 39 105 71 931 44 156 80 510 52 109 1 907 66 289 67 821 24 238 22 905 68 26 45 693 21 879
28 750 95 694 77 502 43 804 72 97 73 502 48 995 41 17 53 978 40 564 30 915 17 4 99 911 79 389 91 398 97 456 98 457 39 85 69 363 3 262 26 513 0 893 50 950 59 282 8 564 6 483 68 485 83 464 44 158 36 22 82 972 14 450 49 578 96 331 31 295 32 391 80 87 76 922 37 485 29 649 89 103 21 47 9 812 67 746 24 865 70 461 5 159 15 444 23 174 63 869 74 396 60 324 75 177 58 55 46 529 27 722 55 87 35 235 12 647 10 280 11 805 22 311 52 39 85 469 56 753 16 557 86 465 25 708 2 857 45 503 54 612 71 238 51 608 93 514 4 736 57 544 20 391 88 412 65 102 90 938 7 608 92 876 19 217 34 494 42 181 94 5 33 334 64 785 47 935 1 902 13 622 62 761 38 651 66 665 61 596 81 971 18 342 78 742 87 50 84 712
19 938 4 979 82 966 41 907 34 912 51 866 8 66 30 138 79 589 88 807 94 465 60 814 25 234 43 404 38 989 76 232 95 883 83 284 49 534 96 306 52 57 18 208 91 981 93 280 17 722 69 729 13 326 45 265 24 582 55 187 64 164 90 590 31 581 48 665 81 214 27 5 22 316 50 923 53 415 73 258 37 959 26 577 57 724 54 643 9 776 68 307 14 966 63 678 16 925 58 143 2 303 42 154 11 432 92 597 74 233 80 183 39 1000 20 514 98 18 46 611 67 628 44 407 32 788 40 1 10 872 84 358 47 416 29 376 75 264 86 25 23 27 3 589 6 729 97 279 59 489 28 798 72 935 71 219 0 422 56 749 33 433 15 250 65 220 62 277 99 513 35 993 66 454 70 611 61 135 77 937 21 298 89 732 5 365 1 576 7 957 87 903 12 382 36 845 78 297 85 391
31 63 73 528 56 506 17 480 16 111 99 315 87 542 92 763 21 435 23 673 90 322 47 375 64 418 2 586 11 217 18 110 94 31 13 624 15 751 12 793 39 309 66 529 54 108 61 209 5 389 43 953 6 653 76 299 88 674 37 931 74 948 38 679 51 702 78 403 36 231 40 510 34 933 67 476 72 438 75 829 62 455 57 1 82 182 81 770 83 300 41 874 10 611 19 370 71 167 96 661 46 90 89 52 85 485 63 966 69 676 3 998 45 47 33 709 65 38 32 2 95 298 24 315 44 69 22 596 8 64 27 328 20 583 1 755 84 847 68 251 70 421 42 833 9 32 4 191 28 845 60 945 29 418 59 487 93 892 55 908 48 85 80 574 79 185 0 184 25 338 98 53 7 580 97 238 49 767 14 210 91 397 77 558 52 329 30 337 53 585 26 521 50 186 35 98 58 78 86 963
24 266 27 542 52 40 74 795 40 361 64 927 31 333 54 976 73 530 68 772 56 626 92 657 42 364 39 886 71 521 86 729 84 346 80 57 63 674 16 486 21 274 35 866 78 534 79 877 98 459 46 874 67 570 29 251 53 79 62 660 1 664 47 74 91 872 36 369 69 882 61 598 7 199 83 597 18 544 45 43 44 127 60 741 8 329 87 229 70 208 3 816 23 493 19 300 85 784 82 743 33 793 25 826 11 499 94 802 28 348 34 441 97 579 37 561 5 190 49 326 95 132 41 531 93 761 96 540 72 862 75 207 15 15 32 999 13 277 4 597 26 627 65 678 50 797 66 759 17 748 22 420 90 310 48 161 89 43 81 819 55 351 0 626 9 621 76 869 43 439 77 262 38 636 2 520 12 855 99 706 20 537 51 341 10 780 88 884 14 516 57 566 59 704 30 980 58 380 6 658
23 872 19 66 67 905 91 454 69 872 85 717 61 775 68 145 66 618 75 53 56 101 62 228 95 5 1 759 59 995 54 580 36 2 98 715 31 827 50 725 6 106 34 586 43 957 99 845 71 348 96 665 74 918 88 331 97 443 60 733 37 108 63 978 32 867 58 290 90 232 65 509 16 244 27 916 5 406 35 97 94 927 2 185 17 712 57 617 38 301 51 737 76 358 33 930 18 743 81 883 93 770 86 325 30 568 78 21 53 808 44 330 72 271 80 335 8 659 89 318 73 1 4 957 13 387 14 620 55 787 40 455 42 434 70 1 84 581 7 895 52 333 45 831 47 25 0 983 82 504 79 200 26 299 46 404 11 714 10 437 41 299 87 754 64 288 29 682 20 669 48 798 49 989 28 103 92 194 15 634 22 207 9 966 39 847 12 192 83 437 3 283 77 971 24 671 21 132 25 149
48 711 65 451 42 937 73 224 80 197 27 12 66 465 78 580 3 203 25 669 52 676 50 230 90 113 74 350 64 951 36 969 96 477 87 25 97 961 24 553 43 576 71 430 40 390 44 188 18 194 77 635 29 607 19 405 49 368 62 636 99 338 37 557 86 350 26 122 6 261 17 656 10 855 11 675 14 142 91 802 93 689 76 903 57 710 58 604 38 694 4 410 85 381 32 895 28 164 84 458 68 23 55 940 83 638 98 487 60 723 79 877 70 372 20 834 2 356 82 827 1 766 41 275 34 624 69 373 75 110 16 995 31 686 94 914 45 898 72 202 88 556 92 52 54 560 23 974 35 487 22 145 8 685 0 418 12 836 63 407 95 606 13 686 5 187 51 283 7 928 47 904 59 363 15 742 33 986 21 519 67 232 56 980 81 48 9 912 39 1 61 482 89 35 53 135 46 286 30 827
21 723 35 820 25 239 9 144 61 318 58 511 81 304 85 938 88 707 99 617 13 801 14 525 26 479 63 881 40 833 84 835 17 353 44 647 12 394 29 353 78 185 64 936 79 271 74 490 45 834 54 687 94 778 68 422 75 177 5 349 80 835 52 671 51 717 92 156 30 691 28 240 65 942 59 982 87 495 71 115 20 955 36 476 42 439 22 517 53 603 23 646 38 917 8 183 89 541 76 687 69 91 2 948 33 819 41 9 73 982 19 194 43 89 70 236 83 903 98 511 66 700 34 694 46 840 15 898 86 421 1 816 16 852 6 714 18 236 56 469 32 446 96 767 50 682 3 552 11 171 91 243 10 783 97 489 7 836 60 461 0 481 95 827 47 932 57 26 37 374 67 653 82 680 55 640 77 689 62 259 39 340 24 816 72 320 49 896 4 986 31 639 48 158 27 138 90 693 93 65
55 36 4 562 94 540 6 507 46 83 54 927 33 178 29 916 60 781 19 94 70 305 25 902 89 25 58 904 9 407 22 999 84 133 41 928 76 833 87 279 44 973 27 335 67 101 50 557 57 329 26 758 47 500 59 290 42 165 7 952 20 531 56 210 80 443 28 641 30 874 91 386 31 603 66 926 36 781 62 82 64 258 81 866 51 617 86 497 16 672 52 611 37 753 38 455 95 947 2 983 40 518 32 212 14 73 63 350 71 197 12 194 21 195 23 821 15 218 65 705 13 246 61 676 5 810 88 311 75 803 53 517 1 742 43 281 98 165 73 697 72 355 74 787 78 194 49 865 68 135 97 408 10 923 8 398 77 726 0 767 99 766 17 133 3 882 96 914 24 691 79 218 18 433 85 588 93 507 90 912 45 40 35 630 34 868 92 379 83 197 48 613 69 961 82 882 11 59 39 60
8 414 18 252 92 343 11 490 91 810 72 478 50 351 2 952 10 613 47 950 70 345 44 441 15 112 66 847 9 369 64 110 98 12 56 577 89 45 29 717 78 83 52 756 88 83 59 405 40 843 36 521 71 506 57 353 22 241 25 165 4 21 21 31 67 122 54 547 34 972 77 571 84 972 35 429 27 885 82 996 31 59 60 143 7 984 93 99 6 751 74 160 30 304 97 852 1 715 99 477 65 772 83 195 94 544 0 420 23 406 61 740 49 152 14 594 24 331 63 614 16 711 95 969 87 481 62 285 75 68 43 258 86 439 81 298 73 325 58 59 20 861 38 802 33 592 3 517 39 69 46 728 5 934 53 532 19 585 17 111 55 233 45 339 90 260 51 969 85 583 42 468 12 197 96 261 68 535 26 874 79 701 48 24 13 535 76 203 41 10 37 634 80 384 28 60 69 852 32 916
20 274 1 515 15 4 79 859 14 849 98 235 8 837 9 860 29 17 83 304 28 338 85 804 12 821 86 208 57 759 38 242 25 394 47 657 82 588 58 148 46 99 84 700 40 964 41 339 73 294 75 326 61 108 34 428 59 19 99 31 50 870 71 307 80 909 19 753 64 869 87 838 91 857 74 671 45 51 90 491 72 603 92 239 55 375 22 327 66 40 24 22 78 514 63 293 43 871 96 630 81 816 11 671 35 824 52 758 89 571 54 627 39 238 48 878 62 859 70 253 37 961 10 774 53 459 93 837 3 331 97 338 65 501 60 565 33 821 51 548 13 69 4 698 7 522 95 206 67 722 27 300 31 121 0 489 5 929 32 19 2 248 94 512 76 420 69 968 21 547 30 474 17 400 68 469 16 500 44 240 6 140 56 410 18 397 23 612 36 925 42 189 88 969 49 977 77 222 26 133
28 352 6 45 55 461 37 923 53 569 66 408 46 745 23 398 48 266 42 215 35 879 85 169 70 866 68 794 20 436 11 851 13 488 71 830 33 77 87 627 16 181 29 615 97 922 10 270 5 412 83 46 69 961 7 255 86 641 27 635 90 94 56 505 3 103 80 535 1 208 59 204 74 788 47 345 62 199 39 337 19 767 64 187 63 810 61 708 76 274 89 880 73 629 9 869 36 202 4 340 30 87 17 683 25 275 45 360 12 17 38 814 93 433 67 904 60 843 92 79 24 569 8 139 84 912 95 6 2 902 52 39 99 226 31 896 15 223 57 86 26 121 34 483 43 21 22 633 78 324 21 263 98 667 88 167 49 362 96 962 51 190 81 930 91 586 82 432 65 948 77 662 54 30 32 110 50 568 0 14 44 574 75 273 79 179 18 718 58 281 94 792 72 824 40 15 41 870 14 563
95 446 7 154 87 889 90 774 92 160 97 604 53 42 30 14 6 448 68 538 63 159 84 382 16 815 24 554 57 697 51 246 40 234 38 733 58 340 37 153 80 991 72 205 71 375 2 362 20 749 85 622 3 652 48 371 44 473 21 820 79 482 14 313 1 261 41 82 50 53 73 167 61 67 23 858 10 583 86 493 18 887 31 878 99 16 8 36 27 530 22 601 56 169 0 257 39 203 82 298 17 407 55 300 91 95 42 878 9 338 70 540 60 66 36 90 35 661 34 290 43 662 83 498 76 848 98 886 4 296 19 689 33 105 54 153 69 122 15 53 12 593 59 456 67 2 89 574 66 290 13 857 75 522 62 523 26 342 96 94 93 617 64 240 47 995 77 691 65 879 81 232 78 259 88 901 74 349 49 332 5 488 45 281 32 483 52 645 94 117 11 247 46 547 28 507 25 719 29 329
50 34 75 490 11 242 40 499 63 271 81 574 29 40 97 705 46 316 6 580 18 108 8 143 82 42 92 252 41 717 27 873 43 737 36 734 39 46 31 1000 25 308 35 272 78 530 16 278 79 131 13 849 20 869 99 630 30 34 94 157 15 653 47 859 7 991 52 686 69 943 72 931 85 193 74 27 76 598 19 479 91 739 1 703 87 719 83 778 60 928 71 641 14 256 84 643 37 665 17 780 80 6 86 73 62 154 88 554 21 670 3 235 89 530 2 146 55 43 64 281 59 297 56 698 96 806 23 930 32 788 45 315 98 316 51 778 34 507 48 48 49 889 57 768 26 140 58 546 10 66 0 938 68 497 42 436 53 208 70 141 95 996 73 149 54 544 77 837 65 642 12 943 90 272 22 12 4 5 61 331 33 324 24 515 66 892 5 583 93 886 38 587 67 910 28 998 9 236 44 366
15 923 36 498 89 492 65 111 40 435 2 40 51 794 37 787 67 655 7 295 58 138 34 882 76 293 59 271 24 608 85 46 62 186 50 570 12 844 33 415 74 696 98 362 30 28 80 8 86 63 17 47 69 482 61 946 5 712 22 619 66 621 48 786 20 660 39 236 21 587 52 97 38 291 55 620 47 659 72 785 70 656 14 833 88 824 1 31 93 265 87 652 6 434 19 698 63 989 31 592 49 887 75 214 60 78 4 257 46 799 32 60 44 726 35 47 81 13 13 506 96 446 3 373 97 345 64 458 11 930 82 906 16 642 95 130 90 848 41 204 23 537 73 16 45 143 79 331 54 265 99 792 57 540 77 585 53 746 84 579 83 439 18 804 28 876 8 757 56 932 42 910 10 921 68 196 92 798 29 634 26 811 71 792 27 782 0 594 43 421 94 899 9 809 25 145 78 206 91 270
31 279 43 346 52 159 87 989 66 344 65 467 79 694 76 336 19 273 47 834 12 195 42 407 60 988 57 131 89 560 71 506 14 357 45 747 81 565 21 330 54 185 59 172 13 489 48 959 61 418 90 117 75 733 34 615 69 933 80 388 25 162 20 448 67 180 40 691 92 19 2 154 36 838 97 189 6 53 39 260 9 100 50 203 98 666 23 721 27 640 53 552 10 741 29 319 28 238 77 837 74 768 18 572 85 12 56 993 0 842 95 29 7 958 37 425 72 28 11 284 96 418 33 440 8 554 84 757 88 746 38 715 93 295 78 677 30 527 68 708 26 896 51 224 58 738 22 776 94 467 86 421 5 167 4 71 32 897 15 24 16 755 64 552 24 46 17 997 41 28 99 655 46 42 83 212 3 215 49 228 62 47 82 461 35 347 70 824 55 339 1 168 44 893 63 646 91 784 73 441
15 286 61 372 16 454 92 63 45 815 40 685 63 274 35 600 50 45 75 253 41 111 33 923 70 990 52 672 65 627 24 409 13 667 67 223 79 901 91 496 51 264 48 864 54 978 9 686 12 742 82 545 1 71 83 270 20 458 84 328 25 73 29 138 0 711 6 466 30 832 44 254 38 702 3 270 46 890 97 364 42 302 43 669 87 140 53 978 36 406 58 753 26 786 59 260 17 470 37 463 62 888 55 158 95 566 4 498 19 217 99 899 7 262 47 93 8 100 93 83 14 581 76 781 18 960 31 468 34 846 56 1 32 668 68 920 28 340 49 399 21 480 11 775 73 846 86 156 60 666 2 945 69 829 98 695 23 337 94 426 78 802 96 162 72 158 66 418 57 244 88 846 90 696 74 176 81 912 39 995 5 990 27 890 85 633 80 889 64 407 89 956 71 111 10 974 77 925 22 123
7 948 96 363 77 24 4 956 92 465 69 573 28 167 19 541 94 127 31 294 3 682 97 328 12 921 55 893 65 339 5 656 49 447 99 576 11 162 79 201 66 30 6 61 34 631 32 913 87 331 89 24 67 803 72 468 48 214 56 851 36 247 57 816 47 139 91 288 54 414 63 671 38 83 0 948 44 319 10 546 22 809 53 513 24 914 23 312 64 249 33 83 88 91 60 547 81 443 35 892 61 900 78 819 1 677 76 831 37 461 20 881 70 222 73 429 30 759 8 226 16 95 21 103 26 647 85 854 39 860 52 464 82 606 15 76 90 856 17 790 98 828 59 836 25 727 71 558 9 532 84 624 46 148 86 297 13 843 2 112 29 795 14 422 27 418 51 137 41 953 43 429 40 548 18 865 80 527 83 614 74 801 75 993 93 22 50 436 45 96 95 119 62 740 42 553 58 59 68 399
84 172 73 710 76 292 54 870 97 580 23 271 6 206 47 99 72 848 42 698 68 582 36 442 77 220 3 898 7 448 92 486 49 670 8 252 50 542 67 587 0 2 62 205 95 355 66 869 45 719 91 430 78 566 43 16 69 374 1 357 10 290 13 573 59 83 21 161 34 882 87 997 99 468 22 729 9 450 40 389 35 359 56 962 15 360 46 231 11 57 17 308 80 618 98 641 26 112 89 959 85 393 83 107 70 41 38 575 48 578 24 562 14 182 28 49 51 806 2 133 71 495 79 57 57 823 88 608 86 49 25 18 4 819 60 509 64 949 12 233 5 405 20 155 16 871 33 374 19 150 96 496 65 350 63 951 18 915 90 51 82 163 75 59 81 88 53 535 55 979 29 576 74 186 93 613 41 287 44 618 58 82 94 737 27 899 37 481 61 438 32 334 39 59 30 501 31 801 52 977
48 968 85 249 73 475 6 303 9 970 63 17 15 875 36 484 83 80 33 97 68 640 31 825 72 284 91 555 60 343 59 505 19 450 12 989 13 471 61 336 95 846 75 845 81 256 99 96 3 604 47 129 86 762 77 594 67 467 65 367 23 746 66 526 49 531 11 222 27 471 24 31 34 878 43 560 25 627 89 685 42 187 56 412 2 501 71 432 16 557 70 724 69 323 26 397 62 66 82 80 32 860 35 537 7 527 79 12 87 356 64 744 37 905 76 829 84 681 45 440 55 158 17 955 74 778 20 847 57 482 52 996 5 215 78 21 46 326 96 430 93 115 22 328 51 730 54 718 1 678 80 306 88 827 53 545 8 823 92 857 50 808 38 933 29 423 0 883 58 446 98 350 21 648 41 803 40 516 28 497 10 677 39 916 94 369 4 102 30 411 14 41 18 256 97 735 44 933 90 687
32 854 24 527 36 813 5 472 41 266 87 497 88 254 74 557 34 723 12 542 96 559 99 919 47 664 45 890 50 26 83 586 15 568 81 492 14 218 20 262 40 617 31 992 49 234 51 299 82 294 78 259 64 459 63 664 72 922 37 810 75 638 62 976 65 937 80 792 4 719 58 850 18 414 3 618 61 802 60 500 17 191 19 1000 39 439 59 867 2 693 44 994 10 921 71 618 27 71 28 308 57 573 11 772 43 774 21 912 26 342 79 279 53 658 76 71 9 69 0 136 98 76 30 907 73 781 6 868 16 237 33 732 29 325 67 682 86 995 95 237 8 742 13 235 92 556 56 50 23 532 42 811 89 395 94 313 70 42 55 471 90 232 54 354 22 222 69 874 52 372 38 883 91 587 68 678 77 602 97 917 66 837 1 356 7 728 46 613 35 888 48 32 85 29 25 143 84 193 93 516
38 61 71 6 86 854 82 830 76 215 40 489 14 369 89 153 91 95 33 618 66 423 23 453 22 920 56 24 63 167 95 804 51 777 77 855 44 7 11 435 31 48 87 969 81 296 94 904 97 349 4 987 78 985 2 686 42 53 88 918 92 241 47 875 75 143 8 833 83 750 12 642 30 202 58 648 48 298 70 801 15 277 6 827 7 989 34 121 60 953 64 821 72 782 45 541 0 945 62 718 79 339 46 666 24 634 36 992 55 993 39 762 98 653 32 99 27 197 85 404 80 305 69 933 90 896 53 931 29 933 20 297 99 833 21 793 13 163 57 923 93 468 37 793 9 344 3 206 41 168 10 414 84 24 25 138 26 7 59 571 73 567 61 445 19 278 52 887 65 410 16 877 54 188 49 892 43 732 68 591 18 80 67 933 17 541 5 655 74 851 35 98 96 348 50 436 1 180 28 721
60 428 24 79 25 506 38 651 90 981 94 992 91 108 46 816 98 890 20 157 55 700 56 991 73 272 62 448 79 67 54 470 34 518 6 460 10 622 18 939 78 103 35 276 28 229 31 901 19 260 41 312 39 172 15 474 88 23 68 69 17 723 48 933 92 259 26 431 44 240 8 107 72 175 83 885 7 76 61 811 77 417 89 442 36 139 66 640 76 407 96 859 67 149 12 860 85 984 58 130 70 938 11 322 47 682 75 702 13 690 3 544 50 572 86 725 59 289 5 439 52 83 95 791 93 170 40 497 99 379 1 640 30 707 69 22 64 11 22 377 80 630 53 291 43 259 33 819 4 423 45 616 42 713 84 626 16 281 2 667 71 734 14 418 81 252 65 374 21 216 0 97 57 817 51 666 97 184 32 569 49 870 37 879 9 44 87 328 29 300 74 489 63 487 23 437 27 957 82 736
25 716 53 128 71 388 17 628 80 322 56 15 54 805 40 355 47 745 82 177 13 467 2 585 51 19 59 273 95 320 63 947 1 573 4 289 9 647 28 624 23 164 61 80 6 869 8 604 41 341 84 730 29 870 3 594 24 69 90 130 85 748 67 789 91 663 69 934 94 42 11 515 45 980 74 871 21 95 10 927 0 892 16 716 77 823 15 769 58 690 88 370 35 131 78 876 96 614 26 706 97 127 65 540 98 589 44 359 86 236 92 282 52 699 31 994 22 780 43 606 48 656 39 4 32 619 38 240 5 847 93 463 57 30 46 875 72 259 20 89 30 939 33 518 83 621 75 271 7 24 19 743 14 505 87 514 49 575 12 214 42 327 50 944 64 447 62 140 60 957 55 57 37 374 81 287 68 769 79 636 70 498 66 19 76 611 34 534 89 23 36 670 18 617 27 807 99 562 73 615
13 237 93 369 50 757 97 36 11 785 15 725 30 755 10 240 40 83 81 964 46 843 70 613 3 251 51 710 86 633 67 331 76 793 43 259 74 319 47 101 82 147 73 756 66 860 37 988 85 964 32 37 77 139 6 650 33 361 18 97 90 844 65 141 48 357 62 546 72 423 25 959 14 100 26 716 96 612 78 278 49 124 87 500 92 240 8 588 63 703 34 562 98 434 69 125 17 309 84 856 60 620 12 872 7 535 23 582 89 69 54 973 22 998 56 612 68 979 29 602 9 666 80 531 94 350 44 73 71 246 35 952 28 751 19 289 38 441 88 46 4 711 27 351 45 592 20 935 64 556 39 416 16 454 83 142 36 342 5 646 58 717 99 764 1 984 2 894 42 454 21 262 91 426 95 338 75 653 52 151 59 179 24 655 55 680 31 863 79 716 57 837 61 926 53 952 0 408 41 934
63 852 95 672 35 879 22 957 44 674 70 544 68 442 67 133 69 101 43 864 65 785 55 195 77 197 29 580 5 927 64 745 46 583 96 856 21 439 33 751 85 389 54 531 38 544 25 16 84 240 57 259 1 916 73 878 74 992 99 461 12 102 18 507 93 482 40 910 78 74 20 318 62 712 13 187 37 462 71 350 58 591 36 258 45 702 48 102 11 106 83 724 60 894 51 309 32 171 16 799 79 536 49 601 86 394 98 755 50 517 56 215 80 958 24 665 72 336 61 569 27 656 82 291 97 390 91 172 89 119 31 860 6 266 8 13 88 493 17 573 42 501 81 824 15 33 76 305 14 162 53 869 9 894 4 838 39 264 52 400 10 729 2 217 28 512 7 618 75 71 92 748 94 758 26 681 34 613 19 542 87 629 66 553 30 113 90 239 41 155 3 805 59 766 23 406 0 908 47 278
95 333 57 154 20 610 56 895 58 182 6 433 54 897 16 515 74 734 88 216 99 297 68 475 69 19 26 480 46 949 49 112 77 58 51 745 35 296 65 681 76 321 66 6 8 799 14 442 96 657 72 772 78 361 82 553 47 467 33 320 81 979 80 990 53 300 11 293 43 569 86 142 24 395 25 958 13 231 50 972 85 983 59 70 42 373 44 637 64 741 10 657 32 345 28 702 17 278 37 223 71 782 23 100 90 896 22 437 31 74 19 480 70 171 48 631 2 125 0 709 94 356 62 758 39 149 29 7 87 390 97 346 67 702 3 986 4 499 98 324 7 631 84 340 18 459 36 403 63 185 73 232 45 940 30 929 75 168 52 72 12 287 9 649 61 380 27 478 79 35 83 503 15 185 41 23 40 131 38 83 91 113 93 573 1 522 34 508 60 164 5 743 92 495 55 549 89 238 21 615
67 411 26 655 49 543 59 183 90 863 27 563 58 856 70 145 45 499 24 538 72 752 80 930 48 25 84 251 87 998 2 531 94 712 99 648 33 137 19 44 52 469 96 221 55 860 13 444 16 595 77 869 9 117 38 609 65 267 22 59 36 276 85 24 86 799 98 643 14 9 60 746 21 360 89 339 73 254 30 236 95 607 79 641 34 619 56 169 10 137 1 610 53 913 74 750 4 331 42 235 20 102 39 521 54 349 81 376 6 807 51 199 91 251 8 935 78 644 75 169 50 478 43 320 92 412 46 346 88 842 69 99 82 466 37 448 97 648 35 902 62 527 93 164 28 364 7 466 66 663 17 751 18 993 29 673 83 88 41 259 40 487 64 214 31 252 71 844 44 975 5 632 0 216 68 233 76 669 32 372 3 532 25 227 23 276 63 175 47 563 15 737 57 744 11 197 12 325 61 412
8 501 67 889 33 888 22 14 66 653 28 313 15 398 68 930 1 118 57 652 94 15 48 624 58 745 99 195 71 326 41 168 14 735 69 346 73 801 78 808 59 278 45 442 11 267 37 731 12 881 5 252 27 740 51 864 13 342 88 75 54 840 7 460 19 785 89 270 82 860 26 357 84 158 50 498 97 308 55 5 65 188 42 528 63 122 80 95 23 829 6 536 98 602 25 9 79 81 91 409 47 345 17 405 92 202 70 755 9 499 44 798 20 586 3 795 72 787 31 68 95 520 24 435 29 237 43 595 87 306 93 68 62 943 16 710 52 700 77 560 38 679 60 116 30 967 75 488 46 406 0 277 18 365 39 351 49 114 86 923 32 617 10 690 4 457 74 327 36 883 76 900 61 233 96 310 90 249 21 177 35 660 34 584 56 201 40 439 64 249 83 606 53 483 2 261 81 574 85 485
19 307 92 713 33 865 70 707 25 819 41 385 22 406 50 117 23 696 21 773 79 595 59 178 38 699 88 343 10 247 51 168 0 176 20 881 40 400 52 233 18 523 85 690 13 668 48 865 42 22 78 364 29 320 44 47 83 791 90 485 8 260 2 94 89 14 96 423 95 351 84 895 47 269 60 662 80 575 45 668 65 696 74 382 62 888 68 331 6 651 61 415 56 30 97 829 7 843 76 478 69 150 14 258 4 500 16 833 99 310 12 187 9 522 53 854 63 389 98 860 58 804 37 816 77 957 11 564 35 346 64 776 30 949 24 450 71 319 32 820 43 339 1 342 34 609 28 102 75 783 27 753 17 493 3 364 39 882 73 297 66 880 54 535 31 709 36 109 87 329 26 882 67 78 5 186 72 906 57 273 86 413 82 848 93 821 15 507 55 326 91 644 81 818 46 670 94 79 49 226
29 638 34 422 28 392 38 246 59 488 18 809 45 210 9 751 32 286 16 66 85 1000 25 313 21 660 64 56 8 242 75 774 24 492 71 490 89 97 42 201 50 785 7 905 43 517 73 606 2 973 1 810 36 577 46 305 10 587 65 390 80 544 97 713 96 391 66 920 91 193 26 353 69 697 41 995 37 566 99 235 35 96 56 149 17 843 23 329 83 187 88 228 52 353 55 914 15 578 5 28 53 130 57 269 20 140 78 66 6 118 84 204 58 106 40 231 76 148 48 680 79 8 0 420 63 685 98 989 22 932 27 151 47 939 62 691 31 375 54 256 13 343 61 800 3 360 14 210 93 495 44 773 87 176 68 665 4 638 95 731 81 896 49 204 12 429 86 553 33 558 92 655 30 399 60 14 90 239 82 753 94 19 51 101 74 398 70 332 72 378 19 386 77 618 39 350 67 96 11 791
96 966 39 243 5 344 91 123 2 274 36 549 45 696 4 424 15 79 64 865 84 348 32 671 16 224 98 535 67 654 55 610 30 988 75 566 88 795 34 758 93 344 85 65 44 152 31 571 65 648 18 570 68 171 99 954 49 254 95 10 97 702 22 498 52 763 78 514 24 455 92 238 9 747 42 897 41 147 63 390 17 974 72 490 35 640 13 929 76 288 66 272 90 818 81 684 70 529 94 641 26 773 28 434 87 760 54 365 8 585 1 399 23 451 38 786 74 156 69 954 43 226 79 270 61 281 80 103 33 290 71 63 6 286 51 15 60 269 14 610 27 835 62 141 58 758 73 22 0 694 89 605 29 434 59 4 12 412 10 410 50 34 53 30 82 642 86 964 57 37 47 929 7 985 56 93 19 971 25 1000 21 976 77 839 46 524 11 838 40 227 3 308 83 518 20 112 48 842 37 49
80 830 70 556 24 636 68 895 17 869 25 74 90 898 54 95 66 556 10 302 31 24 93 570 45 747 69 255 64 934 30 842 23 242 29 944 2 157 42 697 28 475 89 552 58 628 53 204 11 974 77 871 40 650 22 859 49 796 36 703 21 654 78 623 61 376 92 468 3 883 37 17 60 231 63 138 56 183 87 587 59 456 57 635 88 154 41 525 71 343 74 865 18 932 14 519 8 755 81 662 62 775 43 758 85 175 27 469 86 988 97 645 50 182 6 380 76 137 47 552 52 919 39 17 96 528 46 744 38 560 26 638 32 667 34 822 13 439 33 442 35 907 94 558 19 460 9 198 16 743 0 954 51 122 82 856 99 18 83 63 48 292 55 215 79 309 1 552 20 916 44 93 5 596 72 174 95 687 65 826 12 741 7 728 73 676 67 258 84 514 4 821 98 275 15 21 75 184 91 923
37 58 52 326 39 472 47 90 17 283 13 787 97 898 22 795 32 305 26 376 48 506 87 807 98 241 1 400 82 171 75 997 10 422 53 946 30 407 72 243 90 820 25 308 76 664 29 15 91 406 40 734 83 201 46 675 58 819 93 797 99 446 71 452 56 331 16 594 21 483 28 181 96 216 23 55 64 928 45 309 2 904 0 741 85 9 65 849 69 342 35 533 20 403 78 351 63 688 18 385 33 98 3 680 68 619 9 406 59 576 50 977 57 810 19 217 12 121 62 415 42 326 88 579 4 274 34 116 14 63 24 682 51 655 36 994 95 745 94 805 86 219 43 707 41 274 66 307 8 178 31 315 38 383 7 809 89 715 15 370 60 750 81 734 79 745 44 234 27 359 6 269 54 89 5 953 74 179 84 15 92 581 49 515 55 703 70 834 80 783 67 840 61 322 11 393 73 666 77 509
4 881 80 969 82 185 51 834 39 539 32 670 30 547 79 463 53 72 26 792 72 878 49 492 10 190 29 437 85 1000 68 915 35 275 89 348 52 749 83 508 63 934 58 747 28 803 23 373 59 129 84 902 74 841 46 772 92 551 12 565 95 222 54 771 14 59 70 216 19 349 9 310 81 289 64 706 0 118 43 851 34 149 33 223 50 120 86 575 5 841 77 218 36 459 2 417 69 613 66 88 11 498 62 421 57 119 67 595 65 293 38 928 13 890 1 172 41 389 78 635 93 802 76 184 88 608 99 174 15 461 25 758 96 740 75 242 20 437 90 714 17 520 22 994 56 155 73 617 61 814 16 975 45 229 6 553 3 597 44 327 87 80 40 796 48 691 60 586 42 609 18 10 91 880 24 128 71 940 27 255 94 189 7 858 98 840 47 496 37 803 31 116 8 522 97 973 55 297 21 51
44 830 40 404 2 21 62 433 49 844 45 170 56 819 5 770 19 574 63 278 73 771 34 713 41 888 89 284 36 349 26 36 52 744 69 83 48 408 60 394 15 573 85 324 20 800 25 229 43 308 6 911 3 189 92 215 96 126 53 939 31 304 46 341 79 5 4 906 32 937 11 58 88 261 8 991 30 51 94 418 51 335 74 85 59 81 21 748 57 537 29 693 17 746 80 410 58 97 9 83 66 368 35 568 78 408 55 150 61 911 42 791 0 715 39 554 64 952 10 309 81 453 76 476 93 469 13 107 38 833 37 297 33 663 83 379 82 458 14 283 98 947 97 819 90 797 87 450 28 891 23 514 65 70 12 858 1 104 54 70 7 72 18 758 22 437 91 648 70 241 72 786 50 560 16 453 27 537 24 909 47 249 99 665 77 83 67 339 68 805 71 530 86 827 84 317 75 692 95 990
52 576 35 619 18 334 17 866 73 91 26 928 50 972 79 153 1 373 88 200 83 507 33 309 82 512 10 641 61 131 87 221 57 516 80 522 70 821 28 946 44 433 9 452 47 716 2 671 66 364 30 396 91 915 99 158 36 394 95 298 15 12 27 617 25 105 51 642 45 832 72 739 98 470 92 813 64 898 67 132 60 697 34 578 23 621 42 978 29 805 93 286 69 998 55 627 38 188 48 29 81 261 59 556 41 344 6 795 0 973 19 44 37 19 78 836 85 435 84 618 56 584 68 884 74 731 46 727 5 330 75 789 7 493 77 586 71 274 16 987 54 463 89 911 14 766 53 669 31 60 94 786 63 925 3 402 39 298 62 126 58 791 43 764 65 865 49 29 20 585 32 758 24 887 76 98 97 558 86 766 90 121 96 131 4 425 22 903 13 492 8 772 12 544 21 215 40 506 11 762
52 962 57 791 51 544 20 974 3 576 79 532 2 611 48 81 10 201 38 856 53 386 40 786 61 424 47 926 66 903 30 665 15 233 63 841 44 536 71 63 1 513 45 439 12 258 91 492 77 698 5 199 19 117 73 117 11 437 81 500 82 66 13 48 62 954 99 197 8 560 70 421 88 67 41 475 31 798 28 243 7 632 17 742 87 939 80 83 98 131 43 668 36 930 74 53 42 747 93 143 21 810 25 342 96 350 59 330 27 489 23 211 39 942 35 856 94 272 97 180 26 383 24 969 34 257 65 16 37 311 4 993 86 205 56 112 0 731 90 111 6 498 78 267 60 139 64 911 68 65 92 222 9 596 55 564 89 110 50 53 22 644 46 278 32 777 16 355 76 290 58 323 69 786 84 114 95 842 14 974 33 833 29 975 72 960 83 913 18 819 54 893 67 333 85 519 75 721 49 428
67 853 91 171 93 306 26 901 60 737 31 862 13 720 41 110 3 127 55 577 33 464 0 653 53 111 98 80 54 99 94 314 6 369 40 215 15 194 39 53 76 26 29 948 9 462 92 97 77 246 17 600 84 21 95 60 65 351 18 707 78 617 72 284 1 739 56 219 23 706 45 87 57 571 79 105 27 364 83 110 96 536 85 88 37 19 35 664 47 153 70 203 36 26 7 647 90 351 14 321 49 4 52 953 50 297 20 599 5 682 88 222 24 459 89 539 74 82 51 96 8 849 82 841 68 816 71 3 66 474 12 844 10 823 4 891 73 1000 46 274 61 456 64 453 42 11 62 916 22 819 48 883 69 549 38 969 44 923 21 711 16 664 43 998 28 892 2 970 19 692 25 508 34 120 86 706 11 741 87 62 58 814 30 630 97 848 32 861 59 300 99 447 80 958 63 81 75 803 81 990
60 66 50 319 51 193 30 356 21 660 84 154 76 965 10 905 57 936 90 111 49 426 85 964 73 168 80 81 77 766 17 868 86 390 29 85 1 197 79 873 25 694 3 219 7 334 9 106 96 192 15 34 36 831 56 516 42 283 43 95 27 364 99 459 2 189 87 498 58 715 28 576 16 919 74 109 31 155 88 295 98 941 53 9 64 603 69 676 35 836 47 958 75 759 39 562 78 731 62 967 94 676 89 687 66 340 14 409 44 597 65 520 67 396 41 878 92 766 6 740 83 342 95 145 13 854 34 351 38 318 18 688 48 514 97 558 82 928 52 537 93 139 70 57 55 201 61 515 24 458 20 682 4 390 59 842 12 818 54 65 0 625 45 494 8 723 81 537 32 850 19 545 33 583 72 131 22 993 46 387 40 413 71 844 23 9 63 220 91 123 26 934 37 48 68 965 5 721 11 56
58 12 0 691 91 145 49 571 82 544 86 41 16 658 54 842 68 899 26 265 63 315 96 892 52 705 65 342 43 116 22 810 34 43 84 969 40 121 75 31 36 786 30 982 66 768 99 617 8 377 71 195 55 681 95 419 92 336 2 789 23 525 17 780 33 477 90 414 80 567 4 128 73 477 32 767 77 384 3 496 76 48 78 365 15 495 6 744 83 946 79 59 11 860 9 286 24 245 44 604 93 373 59 450 67 252 41 948 25 394 28 934 48 99 39 10 46 891 7 947 31 642 21 4 29 834 27 685 1 744 13 999 88 755 62 173 42 252 35 760 97 344 14 97 5 63 56 756 38 640 74 185 64 309 50 809 12 823 47 969 53 323 10 255 18 729 94 390 89 18 98 879 60 384 87 743 19 889 51 782 69 158 61 170 81 17 57 901 45 124 85 47 70 753 37 89 20 880 72 197
3 458 17 90 57 485 63 415 78 789 20 530 37 325 47 595 68 153 27 795 56 657 51 31 46 904 16 933 75 225 25 936 62 265 81 908 50 518 21 368 30 384 82 818 71 805 97 979 65 329 33 806 23 703 79 838 60 629 24 48 48 131 95 453 52 499 2 623 86 765 44 224 43 303 41 954 28 79 19 473 15 488 61 711 6 45 12 900 93 610 84 603 96 735 8 75 38 556 66 63 45 448 70 845 55 805 67 275 9 940 80 187 5 208 13 313 49 398 22 935 18 270 26 561 58 414 4 449 39 530 0 933 7 498 14 791 1 23 32 88 29 612 76 312 36 822 35 976 77 289 42 517 89 332 92 84 88 281 85 132 54 816 40 292 59 82 69 803 87 138 73 476 34 479 98 758 90 695 53 940 72 198 74 460 94 385 91 215 11 199 64 76 31 876 83 182 99 585 10 552
64 667 25 961 51 927 45 227 1 976 61 73 65 863 86 156 77 122 40 372 56 578 12 943 92 809 41 142 84 47 68 724 23 669 58 705 27 227 54 287 32 812 79 705 59 75 18 187 93 619 20 671 76 866 46 875 16 492 78 175 9 613 90 895 60 213 80 848 63 100 48 511 81 9 98 791 24 19 33 167 88 312 14 696 91 167 17 303 82 282 2 459 31 892 99 478 15 968 19 183 4 986 10 979 30 995 13 550 66 577 97 255 6 6 43 884 22 81 0 58 11 22 62 276 36 780 35 528 70 83 71 465 52 255 38 424 47 646 42 318 96 715 44 233 50 466 28 652 95 786 39 849 7 503 85 622 72 533 57 100 26 993 5 993 87 27 69 925 8 271 49 741 67 435 94 596 53 992 37 490 21 858 3 596 75 496 55 953 29 744 89 368 74 551 73 785 34 845 83 777
28 995 38 187 18 761 14 14 94 452 50 650 40 865 43 337 54 405 34 858 41 30 64 658 63 699 59 660 65 167 15 179 7 261 88 227 25 886 72 494 99 899 2 542 13 464 44 606 82 667 58 138 74 302 39 81 73 375 3 243 67 185 45 55 37 467 76 664 42 715 8 723 85 346 32 336 98 16 51 946 57 752 35 692 66 498 96 388 0 945 92 323 61 36 23 590 79 544 49 164 47 878 91 682 6 133 4 699 31 480 68 740 22 950 19 99 36 994 16 673 97 134 9 516 11 591 10 806 93 402 95 346 52 506 87 314 33 808 29 314 27 697 60 266 77 523 20 577 71 926 81 375 90 33 69 506 21 725 48 277 80 925 12 500 84 119 53 386 26 776 24 14 30 948 17 337 56 691 62 56 89 472 5 427 46 655 86 503 1 124 83 610 78 77 70 12 55 237 75 969
57 290 12 955 32 778 38 370 61 546 77 251 6 607 23 613 21 470 30 838 89 134 46 794 90 120 68 974 98 181 37 748 82 626 54 42 9 674 66 178 49 334 55 732 95 507 52 427 83 400 20 233 35 875 18 222 81 232 7 164 86 63 10 891 16 12 25 407 45 670 76 48 64 402 78 695 8 118 56 452 1 723 33 122 28 68 62 274 51 43 70 880 59 627 29 355 3 213 79 83 34 134 97 347 92 340 26 709 69 464 17 198 19 220 88 509 63 272 48 222 39 870 11 525 74 707 50 44 36 882 93 978 4 657 73 712 15 351 94 49 60 394 53 175 14 910 87 195 65 441 67 289 96 173 13 645 91 14 99 739 40 615 44 342 42 546 31 639 84 576 2 173 58 59 43 214 80 839 5 887 85 928 0 544 72 44 22 394 27 14 71 448 41 16 24 538 75 392 47 566
59 756 11 125 87 981 30 610 21 2 63 948 6 524 86 378 37 504 82 416 67 154 32 640 73 419 83 791 95 492 34 195 79 823 78 306 50 824 90 537 35 652 94 692 99 37 24 926 26 741 10 689 75 420 16 931 38 667 22 472 57 510 56 349 28 70 77 703 85 276 33 177 14 195 2 433 53 878 40 770 98 936 68 119 89 195 39 526 91 436 48 24 55 631 72 267 54 45 8 470 74 675 46 609 96 249 84 119 15 197 47 828 20 870 69 700 3 520 71 921 51 397 41 482 29 487 65 634 13 960 44 194 61 67 12 720 49 573 92 967 0 469 5 764 45 610 97 620 36 132 9 346 31 968 70 991 25 447 76 506 4 941 52 38 1 479 66 644 81 953 23 565 42 308 18 216 17 698 93 600 60 152 64 567 19 203 7 467 80 264 27 921 62 463 43 612 58 582 88 372
16 339 90 649 71 100 77 141 66 554 32 260 53 971 96 831 50 346 14 952 24 729 51 853 48 395 81 726 98 209 72 5 4 328 59 505 76 188 29 924 52 278 79 682 35 270 88 320 75 513 36 600 38 684 27 709 12 222 9 143 2 369 3 791 13 163 42 308 44 551 49 937 56 339 54 899 57 482 21 216 73 806 95 70 20 200 94 128 63 260 37 154 19 77 70 640 93 818 69 895 86 43 60 884 46 85 92 28 87 807 97 311 18 796 6 252 80 239 45 539 17 994 47 89 74 623 62 311 23 160 91 803 39 642 65 171 61 514 58 621 67 742 89 35 22 328 64 181 8 296 99 630 83 92 33 862 55 679 78 810 82 995 68 716 84 692 43 469 10 644 11 51 28 695 15 602 30 806 25 995 5 813 41 487 40 943 34 348 1 773 31 639 7 806 85 627 0 754 26 313
85 226 74 606 11 786 30 563 54 635 3 82 70 38 91 500 44 222 71 126 47 178 17 749 59 887 12 499 87 780 5 171 21 15 23 811 55 793 50 109 39 668 78 866 65 363 28 500 46 367 93 214 99 551 82 467 1 545 0 807 57 274 62 396 75 623 51 66 29 932 69 45 60 109 14 920 80 453 86 621 79 431 92 710 48 611 68 207 33 914 94 536 77 862 26 682 84 209 42 71 67 338 9 50 72 19 45 645 6 20 58 783 18 1 40 937 15 152 8 695 88 509 7 291 63 447 38 347 98 503 96 293 95 270 41 163 13 561 19 235 66 745 37 47 2 138 27 657 31 414 53 635 20 960 24 888 73 638 16 901 49 822 52 397 35 663 61 134 10 629 83 806 90 188 43 907 56 199 25 378 89 774 81 560 4 694 76 804 36 611 22 248 97 731 34 418 64 477 32 755
79 683 67 160 16 902 88 964 7 180 8 949 68 423 33 773 6 997 30 551 63 24 48 585 91 763 69 24 11 65 98 614 60 968 96 788 4 175 87 198 32 293 50 837 1 699 47 672 14 953 42 477 65 916 56 408 84 218 64 287 37 741 76 7 38 655 97 563 18 625 15 72 85 824 94 324 19 858 24 945 5 253 78 592 20 56 29 922 25 268 0 715 95 847 81 77 89 70 86 160 31 410 17 265 90 488 53 318 27 116 54 557 22 272 26 194 73 701 44 374 82 413 45 855 58 169 46 197 13 905 83 758 34 764 9 728 41 835 66 83 21 426 99 467 39 932 75 687 59 115 10 563 3 828 36 172 40 843 35 55 28 701 51 584 61 728 2 987 71 844 57 272 23 133 70 322 62 744 77 232 43 595 80 263 72 843 55 125 12 446 93 728 92 309 74 872 52 198 49 920
89 720 39 351 20 4 74 992 27 255 43 977 24 332 54 121 99 111 33 941 83 771 48 312 97 991 11 727 71 469 65 926 47 356 16 185 58 761 90 715 94 709 63 34 52 169 40 407 36 982 13 430 77 81 50 540 7 431 5 242 56 616 86 124 19 380 25 202 12 436 30 314 81 32 17 25 82 376 87 119 79 978 41 587 2 425 10 524 51 34 34 330 4 886 31 791 78 813 37 876 1 861 22 92 95 939 42 453 75 419 93 889 92 866 3 246 49 547 62 230 61 91 23 946 60 640 32 47 96 699 0 833 6 670 66 711 8 100 67 43 29 714 18 875 59 953 45 546 84 929 73 64 35 641 28 276 69 950 85 801 38 338 91 52 72 701 70 457 44 647 21 180 68 509 55 346 64 588 57 649 98 27 76 944 53 846 14 67 46 553 9 790 15 367 88 72 80 957 26 978
64 527 91 220 88 606 47 606 70 735 44 350 14 713 28 230 3 535 32 234 46 937 65 330 45 896 23 175 50 477 36 655 75 179 60 68 78 932 33 486 93 223 52 956 89 387 48 176 99 922 74 26 84 303 67 4 80 63 13 635 85 390 5 167 59 198 57 719 49 224 30 351 63 225 73 483 66 363 71 348 15 10 56 655 0 596 4 747 51 354 38 919 35 745 83 57 43 356 72 864 16 523 53 504 34 352 58 408 54 409 62 793 40 180 37 602 87 999 68 766 77 557 27 429 26 205 18 618 81 595 12 433 41 444 31 104 24 122 86 901 39 212 7 845 25 885 76 807 29 961 97 11 95 341 90 65 42 572 98 682 55 919 10 132 79 414 96 645 2 771 61 644 22 551 6 855 17 992 8 424 82 740 21 744 20 181 9 844 69 606 92 392 94 891 19 237 11 583 1 486
71 855 21 760 7 560 52 661 25 651 36 55 70 238 51 44 2 476 34 521 33 492 63 112 23 894 62 125 31 377 57 769 45 811 80 203 97 313 50 78 29 459 22 855 40 2 88 77 44 820 72 251 64 581 32 235 27 771 17 927 20 44 54 676 90 675 98 416 13 923 47 232 18 442 38 522 19 679 16 451 28 932 66 475 86 523 76 15 8 798 5 950 92 513 11 303 4 836 82 873 93 605 67 490 87 175 77 587 61 933 12 370 37 606 69 381 73 477 26 9 10 501 84 196 91 152 75 351 99 435 78 560 56 864 35 99 1 589 49 5 43 990 96 547 39 720 59 979 41 165 58 873 83 220 81 396 79 865 24 668 42 348 9 433 48 125 30 456 85 689 3 985 55 218 94 819 74 550 6 512 68 811 53 53 89 855 95 231 65 469 60 835 15 178 14 278 46 909 0 144
74 376 12 675 67 633 14 553 23 125 45 773 56 128 33 443 73 50 20 290 2 549 94 732 59 628 28 769 88 278 76 226 95 526 27 484 18 612 15 972 66 881 79 38 25 243 81 251 22 515 13 765 0 377 26 660 63 61 71 180 68 444 42 517 21 15 29 864 46 995 11 809 32 342 64 133 60 62 90 594 99 470 58 516 19 50 43 866 30 578 85 843 1 396 8 398 37 936 61 505 10 567 39 864 70 146 31 44 72 545 98 39 89 503 41 801 48 655 78 453 93 552 50 223 77 129 35 421 40 54 38 865 83 513 16 206 4 968 96 550 65 812 44 169 69 42 49 623 51 675 92 963 86 794 9 636 87 435 80 79 62 52 91 251 54 952 6 195 52 838 3 966 5 921 34 461 53 453 57 680 97 564 7 11 24 382 47 28 36 578 17 532 82 489 75 585 55 853 84 293
5 103 32 254 23 966 71 515 42 84 9 142 48 588 63 290 6 663 33 1000 11 39 50 481 94 599 55 670 78 914 37 827 19 544 73 656 26 22 80 170 81 899 47 765 45 283 67 161 90 707 14 157 51 721 36 454 17 996 12 37 62 213 53 242 8 654 88 799 57 144 66 55 0 863 2 278 39 593 3 309 72 414 86 475 84 723 61 224 44 747 16 935 98 305 97 906 59 989 96 430 41 77 83 880 4 883 58 100 87 200 15 868 65 852 49 143 38 803 54 447 70 939 34 680 74 733 27 728 60 89 95 559 79 717 1 566 20 774 28 882 22 903 64 214 30 346 91 561 46 76 92 361 52 142 75 154 10 433 69 892 31 528 35 572 93 250 29 13 76 283 40 58 82 503 99 200 43 613 68 358 85 60 7 971 18 850 56 134 89 335 24 252 77 205 13 224 21 971 25 797
75 927 7 742 50 601 43 609 91 792 86 822 28 430 76 590 90 586 8 489 79 783 71 287 67 830 57 526 73 816 44 676 5 814 18 954 68 437 38 280 27 609 47 854 19 376 34 431 32 445 88 564 85 377 92 794 78 398 61 855 83 100 14 105 70 69 21 991 81 91 69 555 26 316 9 926 96 548 3 181 56 253 53 850 42 766 46 717 36 194 6 431 29 333 48 521 65 40 54 936 2 989 84 769 31 325 72 770 33 923 49 974 35 112 0 318 82 662 40 21 45 375 93 352 87 300 66 876 41 499 17 696 20 538 4 928 59 809 1 685 95 492 51 617 64 738 52 873 94 922 97 674 12 521 11 461 16 915 62 609 74 180 63 209 15 707 10 735 24 12 25 640 89 184 80 732 30 471 60 646 39 450 13 890 37 245 98 823 22 937 77 396 58 751 99 166 23 809 55 324
43 603 42 918 55 792 72 134 17 156 67 249 45 24 4 668 96 919 61 146 41 639 56 198 49 400 9 697 32 243 83 165 68 226 29 442 3 260 2 637 35 222 18 34 27 594 64 925 70 43 40 560 71 261 36 436 90 476 16 140 78 540 22 570 99 943 91 967 19 693 76 264 38 625 28 926 31 274 44 77 92 959 79 396 5 389 58 422 30 415 93 338 57 26 97 408 82 581 26 558 8 443 60 509 23 361 52 142 10 609 6 465 94 470 34 79 86 806 87 936 14 990 59 230 21 703 24 967 74 120 66 434 7 574 65 987 51 836 12 245 88 303 15 201 84 109 11 725 53 600 13 659 48 413 1 67 63 67 77 660 20 182 80 230 33 944 37 832 89 924 81 173 50 395 54 483 25 585 47 360 62 973 73 413 95 672 85 305 98 519 39 710 46 563 0 229 75 737 69 764
8 664 68 353 90 304 4 238 19 334 5 250 75 158 72 203 89 814 83 877 56 27 55 28 86 68 27 872 87 81 45 339 42 508 37 99 82 21 88 255 30 9 24 94 12 657 66 453 79 840 77 345 85 591 1 172 43 996 48 482 52 848 76 469 13 579 78 686 25 275 71 37 17 54 80 711 14 945 35 273 74 117 94 934 58 44 65 701 22 305 32 174 41 16 93 449 29 723 69 661 91 154 34 880 21 209 15 303 20 517 7 646 70 489 47 552 26 555 51 181 54 254 49 822 31 272 16 692 28 968 38 953 2 859 98 389 50 32 40 312 53 382 10 785 46 816 6 953 97 196 18 171 92 217 96 413 84 258 9 462 39 614 81 926 73 318 11 379 3 334 61 85 0 356 60 947 44 607 99 164 33 248 67 45 62 118 59 709 57 357 64 916 63 27 23 773 95 820 36 600
97 328 40 777 25 136 46 952 43 986 28 27 6 886 51 81 38 633 75 321 45 307 57 142 67 770 82 274 13 853 3 748 17 443 7 150 65 683 56 71 16 670 53 457 93 32 18 279 86 391 4 643 95 899 79 841 88 32 76 655 21 130 5 675 85 308 29 982 9 653 24 336 49 367 19 79 91 623 8 484 33 12 63 334 50 278 55 517 15 393 60 942 59 588 34 54 41 805 61 292 99 718 70 625 83 522 37 42 73 57 52 135 92 109 54 324 1 565 78 591 31 539 84 666 47 442 66 74 30 285 32 43 68 319 20 559 14 275 81 114 77 745 11 200 71 79 2 224 27 808 89 127 35 608 10 229 58 158 72 214 23 592 48 132 39 824 12 66 87 791 42 235 94 559 26 75 69 998 36 684 64 200 62 875 74 79 44 403 22 767 96 488 0 417 80 499 98 99 90 936
81 258 98 95 29 170 72 808 17 262 40 290 56 285 84 673 25 4 70 140 57 503 38 679 83 879 16 802 75 687 74 63 18 577 73 489 15 444 66 445 42 995 99 686 59 88 2 159 49 10 50 821 27 837 19 18 91 636 62 788 6 693 44 583 77 697 68 154 28 326 12 817 36 172 32 346 67 121 7 109 21 423 34 166 92 363 61 454 65 806 89 706 23 373 96 813 10 548 20 655 63 38 33 698 13 387 76 664 94 41 46 377 1 575 41 68 79 841 24 715 53 769 93 808 30 216 9 288 8 962 31 896 88 399 4 686 86 725 97 18 26 296 47 17 54 519 71 208 37 487 78 615 22 930 60 416 48 143 14 967 35 29 52 313 90 993 80 573 11 295 45 812 51 502 43 772 55 530 64 69 82 670 87 305 95 357 58 244 0 226 5 367 69 242 3 732 39 427 85 381
7 582 42 680 98 997 21 544 74 254 67 101 27 894 26 214 45 959 88 48 29 273 2 120 46 70 6 636 34 359 80 115 71 894 82 704 66 773 38 628 73 335 36 867 20 248 49 901 56 172 15 869 3 389 76 529 68 557 14 851 12 157 16 551 70 467 57 398 13 69 91 326 43 650 78 409 86 612 17 334 79 696 5 125 54 198 22 910 11 756 87 908 69 590 31 248 44 570 9 846 62 952 64 365 53 315 77 370 83 724 81 94 18 504 30 949 92 854 40 312 28 919 8 272 96 586 61 715 25 399 32 625 1 316 84 391 39 590 41 345 94 950 47 588 50 946 93 165 33 212 58 965 63 435 23 931 72 937 51 295 35 399 0 779 89 948 10 180 37 272 90 95 48 796 19 318 85 568 75 641 97 488 52 706 24 36 95 592 99 28 55 763 4 159 65 853 60 22 59 984
16 277 51 136 28 407 4 243 67 568 39 859 3 885 84 167 94 591 99 855 48 836 47 357 22 690 8 219 90 316 96 627 5 779 12 126 60 502 66 2 24 886 89 541 65 129 76 874 25 217 18 405 37 625 78 468 7 70 9 543 41 807 69 19 87 645 93 635 70 11 43 720 88 86 36 626 86 637 19 481 63 997 81 12 23 284 44 870 62 182 17 274 57 702 42 48 56 624 13 18 6 78 15 653 75 110 71 869 30 683 14 468 72 760 1 774 10 805 49 265 0 664 29 537 54 514 68 166 58 705 74 317 32 759 45 551 40 858 53 599 92 330 55 328 21 799 73 749 35 308 2 893 38 208 31 764 64 164 85 822 91 819 79 455 52 502 97 12 77 757 50 700 27 427 82 292 95 606 26 660 61 346 98 624 11 907 34 343 59 436 20 260 46 20 33 522 83 661 80 60
73 789 91 198 61 167 35 631 38 186 49 166 14 376 62 359 8 916 16 613 34 403 77 576 20 936 93 129 83 492 65 907 57 959 76 944 19 157 63 663 86 824 53 877 81 406 52 506 56 761 58 255 84 401 54 233 28 364 66 439 44 955 72 562 94 270 21 788 32 863 80 954 88 339 96 676 2 492 89 512 23 101 97 49 68 335 45 877 78 540 69 685 15 43 46 710 55 375 3 772 17 884 99 415 13 184 47 597 7 788 74 478 29 502 10 924 82 69 42 193 24 28 1 975 64 677 11 525 59 239 22 403 31 719 79 421 0 364 37 506 27 693 95 659 50 104 12 579 71 747 70 806 85 353 48 223 33 128 39 552 36 641 67 571 26 390 25 906 90 748 98 551 60 472 75 918 6 247 92 833 41 683 87 849 43 896 51 783 18 173 4 771 9 988 40 376 5 714 30 372
26 115 77 749 25 174 71 5 5 664 12 553 38 365 8 384 45 412 52 697 14 365 46 309 96 755 22 170 17 77 37 659 13 646 19 375 76 39 99 919 63 703 42 988 65 624 43 843 98 708 35 2 51 617 34 998 90 234 36 622 86 806 57 44 2 986 81 352 10 116 53 554 39 137 69 125 68 287 75 992 7 826 87 474 23 72 60 659 97 270 61 638 21 758 67 358 18 780 56 234 73 516 24 12 28 843 3 567 82 232 72 493 62 27 48 972 50 876 54 635 6 676 91 347 94 653 41 799 32 7 47 823 79 545 89 37 74 728 30 293 15 302 9 161 49 941 20 643 93 581 16 828 27 456 85 889 92 77 88 599 33 456 59 123 11 843 31 42 40 910 58 840 70 263 1 322 29 923 66 18 83 443 44 901 55 591 64 482 80 84 84 923 95 92 78 711 0 139 4 971
85 321 99 331 91 405 39 319 12 939 26 978 17 470 86 773 68 133 94 872 66 285 70 410 54 888 6 622 8 337 10 277 75 533 16 1 79 377 37 54 61 479 49 31 31 184 48 193 14 391 18 950 47 103 83 19 15 759 87 907 5 469 9 736 52 439 13 60 42 250 78 774 50 534 67 467 76 945 33 585 69 816 46 671 45 715 44 404 27 54 82 920 96 713 1 793 84 932 81 495 95 665 72 701 63 779 59 296 80 633 60 275 74 975 57 837 30 930 53 675 62 594 7 376 58 244 21 967 11 399 73 164 4 911 35 538 24 587 3 17 19 249 90 325 40 734 98 834 64 364 65 639 55 1000 71 580 43 647 51 209 25 174 2 262 97 396 89 219 38 371 92 408 29 506 28 958 23 403 0 801 34 121 22 327 88 779 32 297 77 418 20 901 36 940 93 279 41 65 56 983
65 695 22 800 46 691 98 845 76 906 92 453 50 409 32 361 23 385 96 991 67 767 84 105 94 639 26 650 11 150 66 741 15 315 70 971 62 517 48 831 49 360 1 271 37 55 47 388 10 885 73 690 68 933 80 509 29 51 75 729 89 300 21 450 25 573 24 468 85 705 13 684 54 801 82 340 40 793 42 317 90 876 81 260 36 14 16 383 69 365 86 719 59 931 43 541 3 895 53 910 12 320 57 66 31 234 7 420 41 169 0 332 14 499 56 864 51 505 30 884 74 976 97 662 78 20 95 686 9 128 83 955 38 769 72 199 44 647 5 898 20 894 77 727 58 39 45 920 39 135 88 133 61 57 18 504 19 22 33 177 52 211 4 148 87 382 8 442 60 340 2 618 64 963 27 645 91 3 34 526 17 336 63 286 6 654 28 201 35 60 93 478 79 566 99 494 71 759 55 578
59 615 3 37 31 214 75 947 14 117 42 950 36 606 87 495 27 641 30 379 18 653 74 4 16 308 13 202 35 691 23 988 99 59 97 30 67 272 68 74 92 352 41 721 65 296 1 567 88 753 55 352 80 321 24 880 45 345 48 939 61 157 0 624 34 829 38 775 69 339 25 430 32 609 29 610 56 95 66 99 50 305 44 963 40 866 85 274 12 660 64 491 71 868 7 540 90 874 60 628 62 94 28 391 63 70 83 356 78 12 86 18 9 838 57 845 21 519 81 920 47 415 52 885 43 361 98 134 84 430 26 950 73 729 70 490 72 505 22 73 77 367 94 131 15 412 10 483 2 202 20 559 54 16 51 916 17 228 95 213 46 214 37 159 19 79 76 760 53 657 79 923 6 376 11 300 49 720 58 406 82 658 4 496 5 299 33 89 96 830 91 448 8 813 39 668 93 142 89 445
94 896 17 382 68 65 7 755 62 991 11 40 60 176 38 400 89 780 53 151 93 607 32 612 44 306 39 317 64 992 6 777 12 980 31 571 67 377 66 32 30 540 81 181 82 325 58 341 63 49 80 514 29 928 0 129 50 631 79 286 33 460 19 778 36 898 65 454 78 233 69 217 40 733 26 375 23 978 85 927 16 452 2 267 25 10 96 77 59 427 43 673 90 780 21 599 9 421 27 368 91 282 77 523 87 902 55 239 73 894 76 476 34 516 24 148 75 836 92 230 83 24 74 416 14 872 84 325 15 603 48 108 13 380 1 471 20 739 28 778 57 962 41 938 4 781 98 537 97 144 42 483 45 404 54 462 56 145 46 796 70 663 86 28 51 95 49 513 99 329 37 121 71 359 47 360 35 546 22 156 72 221 18 738 52 443 95 694 61 342 5 322 10 447 8 492 88 77 3 913
2 364 33 862 27 605 47 252 91 393 24 104 26 837 0 971 10 794 92 786 43 297 64 358 67 406 30 669 72 237 65 590 87 258 50 509 78 380 98 429 5 558 57 670 22 447 49 851 45 173 6 468 19 650 1 398 80 610 51 75 48 176 70 45 31 461 9 823 18 14 81 97 35 549 71 417 12 341 99 688 8 736 17 711 63 809 16 8 4 486 61 79 73 271 58 141 53 924 96 16 52 851 21 567 85 572 41 876 44 247 75 723 94 793 66 6 84 559 11 443 38 904 54 604 74 209 77 5 95 370 3 969 34 899 25 725 79 838 37 938 83 573 29 704 97 187 13 626 56 133 55 782 42 395 15 125 32 265 68 979 14 380 88 677 62 182 40 890 46 624 59 732 93 464 28 566 60 876 36 679 82 851 86 119 90 733 20 708 7 517 23 677 89 654 76 928 69 334 39 700
26 878 2 806 81 184 19 525 76 591 45 719 43 729 40 52 0 209 27 811 54 959 21 571 33 405 68 914 74 659 57 426 59 270 91 562 56 78 25 705 3 145 98 965 78 704 28 957 7 21 70 278 58 447 86 498 13 349 87 823 46 804 20 419 32 619 53 170 67 570 41 771 71 167 93 539 85 272 49 327 5 436 99 934 23 454 14 170 48 787 34 258 83 564 44 500 38 482 88 817 10 133 61 328 1 700 60 603 79 666 4 153 63 100 80 198 36 99 94 720 69 196 37 300 16 873 42 357 62 287 50 601 30 359 47 655 52 343 65 384 9 543 15 145 75 160 11 737 97 1 77 900 12 556 22 432 31 317 64 379 96 520 55 893 18 818 24 719 6 59 89 796 90 551 92 127 95 734 84 985 72 382 66 603 39 919 35 586 73 241 17 437 51 104 82 1000 29 244 8 653
53 100 0 242 21 266 1 344 26 642 49 816 14 484 6 980 37 98 28 666 52 444 73 739 18 364 94 291 80 279 62 257 75 368 56 757 47 689 42 547 92 807 16 50 5 499 57 358 66 121 70 924 98 79 11 537 55 776 78 642 71 236 91 577 79 274 31 391 64 573 90 415 48 196 45 264 93 891 54 911 12 953 77 594 63 491 96 856 24 714 35 702 61 651 84 771 20 383 68 107 7 637 69 882 76 35 27 6 40 678 87 854 43 62 51 47 95 456 83 220 15 221 30 67 4 563 19 614 99 900 82 834 39 363 86 290 46 547 41 821 44 475 67 497 72 494 88 342 25 247 65 982 3 606 74 163 32 103 33 840 23 213 60 40 50 887 2 526 13 583 81 944 29 755 22 887 59 643 97 496 38 872 9 275 36 713 85 168 10 158 58 105 8 926 34 334 17 106 89 925
57 275 9 617 6 199 55 477 82 316 46 768 78 388 37 25 18 428 49 709 86 929 98 213 54 933 11 929 74 507 65 589 73 981 62 220 79 167 14 508 19 84 12 201 53 107 30 520 24 802 90 300 56 208 48 709 15 726 31 65 64 308 71 492 66 440 59 170 3 340 61 704 40 424 88 317 45 238 33 6 5 72 83 40 39 484 16 230 84 916 13 578 96 716 26 10 43 26 51 103 25 389 94 274 75 52 27 807 69 717 80 249 8 523 91 59 77 765 93 719 81 805 63 845 60 6 76 188 32 839 58 372 87 260 95 222 67 293 72 385 85 200 36 519 47 134 52 169 21 100 70 783 68 678 2 855 92 520 44 97 10 91 29 868 50 321 22 196 42 544 17 958 99 137 7 232 28 967 20 322 34 178 97 819 89 193 4 760 0 699 1 536 35 898 41 82 23 397 38 538
12 784 55 512 46 655 76 866 97 730 51 707 65 846 62 915 42 494 52 851 66 33 7 526 72 522 78 280 87 512 93 207 77 507 26 562 94 308 86 771 24 44 50 765 31 57 16 172 9 798 64 420 92 825 36 715 69 798 1 256 74 714 14 505 48 877 98 110 79 639 19 650 60 585 54 323 53 621 61 791 13 480 23 844 75 220 18 630 57 180 44 350 30 173 80 495 28 274 89 838 0 626 5 901 59 701 17 127 91 128 68 480 35 552 37 382 83 266 84 91 2 584 40 195 47 312 29 687 99 255 32 238 43 764 34 339 88 29 4 20 41 101 70 246 85 145 10 541 20 916 45 91 3 582 96 946 38 372 22 536 33 920 71 936 56 287 58 403 11 46 25 716 49 427 27 600 73 345 39 82 21 291 8 947 90 498 67 862 6 377 15 151 82 659 81 566 95 794 63 482
89 811 65 570 31 946 73 637 82 757 19 889 13 967 76 763 27 586 62 865 70 905 3 757 38 602 61 275 96 846 26 967 68 114 98 360 85 508 10 91 53 768 63 868 59 752 4 536 49 314 60 622 55 123 54 470 34 252 58 264 88 108 71 513 41 520 46 546 92 281 32 584 47 775 18 61 24 55 21 465 45 822 16 159 66 641 48 138 8 468 42 866 23 988 87 998 15 55 6 488 50 417 99 67 28 503 40 792 44 540 56 36 51 882 29 918 37 362 39 664 57 534 35 146 67 951 7 350 12 630 75 151 5 789 1 586 78 803 0 646 14 185 11 441 91 116 74 742 84 7 22 853 43 433 81 714 20 637 83 93 93 88 80 472 36 365 90 277 25 826 52 370 86 12 33 661 97 680 30 794 64 768 79 112 69 791 95 142 9 495 94 163 72 2 2 582 17 250 77 240
18 663 4 830 70 856 0 151 16 370 53 628 25 79 1 192 50 941 98 488 33 37 54 855 83 401 57 283 93 821 29 500 2 174 84 525 64 77 52 542 14 222 58 175 55 11 86 483 45 320 35 561 61 928 7 814 76 409 95 794 67 173 69 750 21 572 73 626 87 114 56 71 34 562 92 605 22 686 62 128 99 645 89 510 96 936 74 760 79 62 75 821 72 307 48 861 37 990 60 319 26 81 49 650 47 234 13 336 9 582 32 149 81 911 42 96 3 485 59 762 5 509 39 783 85 625 68 911 10 161 28 790 71 657 43 422 88 482 41 948 40 998 78 864 30 252 19 193 82 273 12 988 38 219 31 611 80 557 24 356 20 647 17 506 51 236 90 800 44 870 65 914 11 902 77 265 6 40 66 13 46 604 23 820 27 508 94 162 8 162 36 984 97 175 91 598 63 642 15 70
18 68 1 469 92 493 73 669 71 759 7 437 63 677 2 247 23 612 69 704 82 135 76 108 52 925 14 588 74 732 27 433 39 48 93 440 4 590 50 932 66 367 34 581 5 679 72 86 53 200 20 246 60 252 3 93 42 837 16 94 98 545 43 845 64 774 85 245 94 103 84 107 17 146 91 950 96 464 36 102 48 373 56 8 35 707 83 82 38 171 22 167 87 619 75 442 86 403 8 542 49 954 40 73 80 662 28 436 79 946 45 950 9 167 54 384 19 500 67 753 65 485 99 9 90 770 41 486 62 115 70 87 30 270 95 437 24 104 26 760 88 502 12 404 25 954 31 584 13 87 37 170 57 542 89 728 0 22 47 128 15 666 51 265 46 590 6 750 32 572 61 941 78 139 29 694 44 651 21 611 59 309 77 281 81 51 10 453 68 152 58 893 55 606 11 287 33 776 97 824
17 230 88 535 25 466 11 876 44 823 65 195 6 214 12 551 46 385 49 555 56 433 0 533 23 899 66 628 24 198 20 780 89 267 78 382 84 908 16 524 14 122 68 731 7 755 48 497 39 460 31 213 98 320 51 422 71 765 8 922 41 240 15 360 67 247 86 38 61 74 77 860 27 696 43 942 9 780 75 854 21 184 92 68 28 495 5 519 97 785 47 140 73 567 30 914 60 175 10 146 69 562 99 659 59 631 82 77 42 251 18 324 57 923 34 996 85 654 29 182 36 787 87 908 63 99 91 896 90 512 54 619 3 1000 80 335 1 481 2 852 64 982 19 459 76 297 62 415 50 990 72 969 40 320 74 492 93 828 4 786 79 957 95 444 81 625 83 735 38 613 53 508 35 543 13 319 37 629 58 711 32 990 52 671 22 180 94 967 33 780 55 637 70 508 45 552 26 72 96 978
53 927 86 385 83 95 57 897 70 5 85 664 8 80 36 679 59 788 12 728 29 10 7 649 4 369 40 674 1 117 9 981 3 618 87 925 30 438 0 982 44 678 32 499 14 36 19 959 58 244 66 578 28 367 13 707 17 664 47 587 82 448 51 495 93 108 88 66 89 459 64 933 56 779 49 771 45 930 61 734 94 200 73 189 65 379 48 834 5 798 95 14 10 250 90 751 39 881 2 19 16 441 54 588 43 889 33 858 92 419 25 73 41 334 60 894 50 392 31 957 69 399 84 990 67 930 21 531 68 733 52 971 34 583 15 203 11 28 75 275 72 471 22 912 98 898 97 463 62 733 18 115 81 744 63 965 71 843 78 731 24 294 77 355 35 966 76 918 6 490 80 713 23 264 74 873 20 496 37 65 99 116 26 456 42 30 46 742 38 52 27 555 96 230 55 286 79 22 91 942
83 367 5 886 64 597 31 531 26 205 7 984 38 12 88 669 78 900 40 123 96 157 16 195 35 52 56 928 3 32 59 744 0 454 51 276 29 879 67 27 77 5 84 287 39 6 20 32 54 664 34 991 93 1000 69 778 98 116 95 489 9 772 76 995 44 590 66 142 57 910 8 665 48 541 90 886 25 26 58 7 80 782 1 244 82 908 91 349 22 401 36 942 30 707 13 29 41 65 11 15 62 83 6 932 14 97 86 482 55 282 71 568 53 658 37 597 74 826 33 188 85 625 21 832 94 565 70 189 28 637 47 616 72 735 2 864 92 350 63 677 99 757 32 675 87 889 46 196 52 123 23 669 43 56 42 994 4 755 68 370 75 542 19 142 79 706 65 622 10 960 60 432 18 12 61 933 81 7 50 476 73 520 27 725 89 34 12 262 49 270 97 881 45 337 17 137 24 92 15 892
49 668 7 504 82 760 6 166 48 418 51 143 5 296 62 909 4 541 81 895 3 21 34 258 40 898 22 372 80 606 71 799 65 742 56 117 39 49 16 307 31 892 57 312 23 340 58 682 24 708 15 783 67 418 50 755 91 125 55 899 17 337 90 143 0 731 9 27 93 791 45 243 21 572 98 841 88 893 68 642 78 684 46 17 79 20 29 235 87 144 10 615 85 572 64 970 42 583 76 324 14 388 77 861 59 437 74 901 69 851 97 317 1 553 35 656 13 669 12 775 60 846 43 67 54 713 99 374 89 647 26 411 33 951 30 999 20 468 53 589 27 831 95 641 32 969 11 629 8 268 18 159 52 325 84 761 19 688 72 171 94 423 63 9 83 369 86 824 25 877 96 806 73 809 37 868 2 487 75 556 36 811 47 1000 28 288 70 333 44 865 66 582 41 220 61 611 92 691 38 110
11 413 84 593 66 530 7 677 31 680 22 695 10 522 14 778 89 124 77 112 51 94 92 806 28 427 80 273 48 77 32 544 59 280 69 409 19 970 5 178 27 544 9 999 96 937 65 187 71 686 85 245 57 909 6 433 16 303 8 559 79 991 75 507 68 372 2 312 78 929 47 265 12 269 70 313 15 697 3 65 72 722 81 958 41 697 35 7 18 421 40 496 26 803 73 656 99 267 42 968 67 641 74 499 64 186 13 726 98 970 17 139 20 428 29 31 56 577 82 133 45 370 52 236 58 288 55 731 34 732 93 885 38 274 94 27 76 684 62 737 60 349 86 88 43 986 87 152 36 574 50 467 30 714 97 384 63 767 95 885 1 762 88 24 91 987 61 27 44 471 54 869 0 554 33 382 90 912 39 78 49 624 83 317 24 794 53 862 23 440 46 346 4 386 21 957 25 319 37 159
45 865 84 563 80 539 42 3 26 321 57 779 93 601 35 84 53 982 5 775 17 213 86 482 30 968 78 998 19 356 47 126 27 669 68 375 16 54 24 917 2 3 9 136 59 976 98 326 99 635 11 159 82 397 50 147 76 465 54 444 14 605 44 631 91 144 88 906 36 309 7 805 69 34 61 105 65 142 52 200 13 773 75 753 56 154 83 300 89 674 70 812 10 656 85 600 21 623 1 992 90 913 6 327 67 11 46 703 72 523 66 26 0 777 4 741 23 787 51 267 79 150 94 70 40 855 73 744 25 629 34 106 20 553 48 923 32 882 71 47 8 728 37 938 29 84 55 224 38 969 81 503 97 667 39 439 22 771 60 174 62 480 28 732 64 719 77 414 92 612 18 497 41 902 58 550 87 697 63 324 31 556 12 590 33 429 96 311 3 331 49 351 43 676 95 952 74 267 15 624
48 613 71 968 46 556 58 966 31 253 18 59 90 598 63 319 43 888 66 763 87 64 26 779 91 606 59 248 16 389 12 487 40 169 74 752 99 996 20 287 47 701 64 951 96 6 36 655 39 521 33 923 30 715 68 487 84 458 54 7 27 765 28 729 10 446 94 418 88 566 22 944 80 989 89 83 79 166 8 23 9 44 52 940 49 868 7 235 32 908 1 816 65 293 93 893 21 127 82 657 38 107 61 136 69 266 19 810 78 869 44 467 2 958 81 302 72 420 67 84 0 209 6 180 77 645 24 730 85 201 35 832 42 986 92 981 3 897 37 238 11 859 50 612 56 908 73 317 60 483 55 442 15 461 86 750 62 565 83 245 98 441 97 568 17 29 75 261 95 549 25 354 41 851 13 198 5 793 34 484 29 794 57 570 53 870 76 210 23 182 70 510 45 419 4 709 14 756 51 607
22 187 7 648 6 820 14 57 70 483 27 980 97 977 25 612 50 791 29 377 3 753 89 27 94 972 73 57 52 687 8 866 99 232 26 602 44 862 64 147 74 942 84 145 40 616 72 125 91 869 54 805 19 237 60 770 77 720 51 295 28 583 47 988 79 417 4 252 12 578 56 11 85 94 20 428 80 665 61 125 92 741 21 722 45 131 81 115 87 788 36 392 13 197 83 523 43 609 37 215 33 937 86 247 78 416 58 720 34 612 90 898 31 595 71 530 17 596 1 570 65 803 11 952 23 64 63 591 41 421 9 134 35 99 57 334 10 456 75 584 98 464 66 258 55 411 93 823 59 481 39 624 18 907 95 145 82 18 88 413 38 586 53 748 69 680 32 766 96 339 68 231 15 208 48 451 62 898 24 100 0 234 46 114 76 153 67 286 16 83 5 332 2 500 30 283 42 778 49 661
4 502 56 14 28 330 14 293 94 333 80 52 0 574 11 502 37 424 2 400 75 300 33 706 54 745 57 509 27 744 29 259 62 501 16 632 6 649 10 358 64 399 70 728 71 536 77 893 35 917 19 603 49 444 96 887 50 99 79 46 91 691 60 726 68 708 53 632 40 331 12 268 55 767 76 699 8 367 46 27 78 597 67 809 39 309 3 440 15 152 45 711 88 891 43 483 42 95 41 816 61 298 26 670 69 767 83 281 87 155 86 295 82 788 89 716 32 262 9 292 92 973 7 91 73 690 30 26 38 821 18 35 74 991 81 522 72 421 13 699 97 254 17 929 51 86 31 119 63 890 58 362 95 637 22 685 21 400 99 738 66 896 65 491 52 129 98 351 23 204 59 27 85 240 47 54 25 633 24 661 93 647 44 136 1 261 90 103 84 620 5 536 20 221 48 155 34 785 36 459
0 51 60 725 25 385 96 21 67 864 31 256 42 526 85 564 66 226 8 764 4 616 2 875 90 721 51 653 19 864 83 69 27 156 12 363 53 818 81 212 43 201 57 178 72 601 38 149 41 753 23 814 30 620 74 698 21 497 29 588 69 446 37 300 99 837 92 15 46 684 86 618 65 151 71 646 50 79 39 610 87 877 64 799 22 41 98 795 33 225 5 994 40 12 16 469 45 977 28 604 54 382 11 397 3 335 35 815 10 697 15 801 91 347 9 602 77 734 26 997 68 117 7 658 56 10 78 743 55 695 48 397 20 281 59 349 73 734 63 326 82 367 32 225 58 537 52 994 94 862 97 309 62 441 24 662 34 145 1 337 13 713 79 283 44 566 18 687 75 672 95 959 47 26 6 231 89 305 49 9 61 887 36 284 70 444 84 745 14 249 88 330 76 493 80 386 93 662 17 58
23 721 72 828 32 483 15 995 25 737 74 858 66 419 34 975 56 192 18 381 69 66 94 255 55 191 91 691 76 272 58 588 40 31 80 328 29 682 92 427 68 454 53 759 14 994 87 28 96 498 84 701 3 270 57 712 38 667 47 258 82 862 48 500 20 270 71 549 16 303 17 526 24 467 98 986 60 773 2 106 61 952 10 443 50 229 46 898 11 742 37 633 90 640 79 80 7 457 67 733 88 51 1 505 41 478 85 287 33 387 4 505 62 284 59 825 64 670 39 564 30 205 0 370 75 381 73 248 19 334 5 955 70 318 86 253 8 738 44 319 26 198 36 877 81 685 54 707 22 388 43 414 89 372 95 535 6 464 52 849 28 434 97 361 93 50 31 286 42 220 51 485 35 839 65 670 99 286 83 691 27 93 9 653 63 103 13 973 45 560 77 50 12 975 21 866 78 782 49 876
2 674 77 356 5 789 81 906 58 684 65 771 21 916 97 103 28 547 12 900 61 470 49 89 8 917 19 337 22 579 63 508 79 662 38 710 34 192 39 736 99 699 85 413 86 991 31 572 96 709 82 463 60 498 9 437 10 109 80 872 30 409 55 935 59 590 44 366 94 979 6 566 89 369 26 789 91 537 93 633 87 497 88 977 18 317 64 396 62 838 16 386 33 985 46 105 69 559 3 429 57 949 35 611 41 72 54 237 47 608 15 254 36 372 53 477 20 607 4 918 42 923 90 632 32 100 78 58 70 596 75 847 17 126 67 132 66 447 29 175 43 478 27 689 56 241 71 324 74 465 24 936 50 18 84 590 13 329 23 704 76 515 45 415 48 991 83 394 11 680 0 101 68 939 14 856 51 254 95 122 7 652 72 712 73 686 52 502 92 867 40 410 98 295 1 230 37 121 25 74
98 202 81 651 96 992 37 321 40 311 28 641 27 831 65 503 12 845 53 682 58 64 47 597 44 70 74 759 87 435 29 442 92 480 9 226 39 845 21 36 99 176 90 819 17 68 64 889 7 626 15 453 14 777 3 401 0 603 30 692 73 352 31 1 23 159 1 422 85 699 79 87 86 206 26 427 49 242 6 885 72 938 71 298 89 823 94 940 88 700 69 433 52 918 84 599 50 164 70 384 93 858 61 992 54 734 68 699 18 67 76 339 75 201 42 19 97 867 62 661 77 908 32 295 78 943 66 520 56 154 2 700 82 355 46 366 8 596 33 630 5 742 24 47 91 5 25 170 20 565 38 658 95 945 10 730 4 187 59 772 48 662 34 891 55 662 22 343 13 501 80 487 83 781 45 746 43 634 63 362 41 901 16 265 60 862 35 347 57 747 51 513 36 318 19 161 67 812 11 226
60 252 79 223 47 584 64 257 95 387 97 246 23 165 36 633 11 969 22 837 34 63 53 86 31 405 6 527 74 269 13 69 44 631 5 586 3 895 9 987 7 343 2 599 21 859 77 761 94 757 52 539 35 23 67 497 8 416 71 297 83 33 72 936 45 730 76 545 89 531 37 223 92 960 46 785 66 954 75 719 19 912 39 55 4 125 82 840 54 19 68 120 61 458 91 951 90 890 30 832 10 36 84 210 14 236 69 134 42 329 41 33 98 477 65 859 85 408 25 763 20 259 18 639 29 655 99 554 50 378 17 337 57 147 27 228 86 447 43 273 40 665 55 807 62 842 28 35 78 881 58 992 15 732 88 986 0 562 80 463 93 96 48 974 56 640 51 251 16 910 81 483 70 866 96 142 33 90 32 512 73 568 87 716 1 716 26 697 24 674 12 766 59 904 49 1 38 988 63 741
22 373 50 896 17 310 96 477 42 203 72 829 45 367 52 920 49 869 19 400 75 273 97 123 68 158 71 759 82 519 92 657 36 289 5 634 27 907 6 538 11 72 32 133 39 669 76 280 73 94 65 410 89 494 74 606 95 808 62 744 88 187 30 909 38 957 1 548 13 396 57 933 64 159 69 90 35 468 80 940 77 506 51 96 94 443 16 286 78 177 34 935 21 734 66 937 47 640 61 135 70 760 46 595 43 115 18 310 53 594 63 922 4 822 67 557 84 511 85 432 99 726 55 232 24 994 98 122 12 244 40 391 2 40 83 771 31 82 26 541 86 426 20 49 79 758 23 140 60 739 9 396 90 316 15 83 44 928 25 174 48 679 10 14 28 797 33 524 56 160 91 936 29 148 41 863 37 855 14 632 3 1000 0 671 59 342 58 949 7 200 8 973 54 934 87 414 81 287 93 964
90 880 25 899 24 560 18 411 31 989 60 674 68 630 27 745 84 730 34 599 36 377 7 166 35 939 3 835 19 206 65 425 79 121 61 975 70 366 53 955 67 382 77 645 23 782 83 519 57 564 42 371 82 670 20 133 6 205 64 325 47 379 28 26 81 286 9 767 48 143 75 614 1 541 45 252 5 592 58 921 26 281 30 397 32 94 21 458 11 984 85 529 62 870 66 782 41 195 80 469 43 340 76 282 49 550 92 657 46 893 63 125 93 860 72 663 88 770 95 20 8 80 12 841 39 312 96 291 13 574 86 925 33 573 73 541 22 487 91 527 4 997 94 121 59 115 69 347 14 642 89 489 40 241 54 70 87 346 10 215 55 746 17 393 56 858 99 487 2 492 50 872 52 497 37 67 29 562 38 829 15 383 71 791 51 769 44 131 0 28 98 418 78 781 16 650 97 53 74 253
35 217 53 295 81 152 8 611 73 686 54 845 13 305 16 397 55 219 29 860 96 910 71 257 11 123 44 308 24 725 64 934 48 132 22 342 80 749 58 271 51 739 69 103 66 33 25 265 77 732 17 146 1 601 63 251 93 575 37 961 88 723 76 73 67 687 32 232 56 39 61 893 41 637 40 934 75 136 38 107 87 857 12 136 33 221 2 511 9 520 46 764 99 320 59 373 36 473 21 535 49 382 74 508 4 217 82 212 45 205 6 32 34 854 39 497 23 484 14 786 3 569 60 479 0 499 79 854 20 196 31 182 90 716 86 714 27 475 65 866 15 129 85 678 84 504 70 159 95 485 43 652 68 310 57 148 72 247 18 894 83 783 50 271 30 816 78 150 28 289 97 437 26 54 92 381 91 195 62 516 94 505 5 964 42 117 52 983 89 706 7 928 10 733 98 765 19 76 47 894
9 710 48 502 55 690 77 219 2 915 57 875 70 744 56 406 58 714 51 385 83 446 98 805 71 203 85 762 64 527 50 345 76 215 97 816 96 912 49 831 4 694 35 990 36 451 5 923 29 729 33 989 11 771 99 107 26 654 46 496 61 154 27 485 19 529 6 501 65 39 38 422 3 399 68 193 84 619 10 656 81 806 24 222 0 354 78 631 37 657 21 835 40 703 20 553 72 704 41 721 47 759 74 416 1 155 69 309 53 880 17 901 89 255 25 734 18 179 44 90 52 929 31 509 34 308 82 963 23 832 66 116 80 386 54 66 75 927 62 389 95 826 63 55 15 1000 42 640 14 342 59 136 30 428 93 688 86 43 90 507 94 190 39 970 43 912 88 165 45 295 79 523 32 690 16 69 92 44 13 766 87 852 73 554 7 213 28 22 60 132 12 533 8 31 22 606 91 817 67 93
51 40 59 811 60 488 0 781 98 562 72 570 34 782 55 476 96 41 26 691 10 904 5 417 12 854 37 466 53 494 89 161 21 254 78 46 76 686 45 71 61 469 14 759 77 20 19 534 16 340 56 65 22 247 85 926 93 569 44 663 18 175 71 344 46 310 28 494 1 531 49 432 86 426 9 256 43 55 58 614 36 563 94 322 75 642 27 665 47 29 73 458 35 365 40 137 97 227 65 800 48 960 68 615 50 468 20 367 29 919 52 27 84 890 11 944 88 585 41 17 6 676 31 276 81 417 33 714 17 708 67 76 92 973 62 298 30 162 74 575 2 236 4 627 83 214 24 903 69 485 79 550 99 229 38 640 23 482 91 489 54 619 13 950 63 443 7 593 87 471 32 866 66 343 57 53 64 132 80 672 3 837 15 772 8 651 90 616 95 377 25 885 70 830 39 80 82 139 42 369
27 360 19 826 95 953 84 623 6 880 38 247 69 124 54 300 94 804 90 280 61 288 23 524 36 201 47 196 53 692 45 426 96 329 51 963 9 970 64 879 43 894 16 845 75 57 67 819 66 162 40 1000 92 429 83 661 74 25 87 445 14 528 17 72 33 814 99 62 39 346 18 85 37 794 30 278 79 316 97 199 32 796 4 820 91 851 28 951 63 258 81 294 24 247 56 764 12 629 11 926 76 115 44 710 78 187 15 251 0 711 52 56 65 189 71 351 1 425 70 840 85 785 35 24 73 10 21 796 98 178 25 774 72 956 77 298 22 435 60 664 42 721 5 491 26 611 7 11 8 551 80 782 2 625 10 440 89 760 3 829 13 265 46 816 31 558 58 830 62 391 68 678 48 356 93 320 59 568 88 498 49 823 20 888 55 113 29 374 34 211 57 559 86 311 50 414 82 418 41 489
96 821 47 449 62 287 61 773 14 763 13 718 37 569 23 884 48 419 44 525 54 107 17 864 92 248 0 220 50 808 73 323 18 319 76 650 20 596 89 304 51 943 60 27 67 997 34 537 87 789 35 329 75 584 53 591 21 440 86 219 57 328 1 648 24 780 15 917 69 522 32 328 77 322 6 979 49 164 9 246 59 420 22 667 58 267 90 353 25 261 56 910 85 484 30 432 31 543 70 51 82 418 43 587 42 23 27 753 93 886 16 409 33 906 88 486 12 21 63 166 72 843 2 792 83 971 5 521 66 869 99 511 41 773 55 360 11 730 28 158 19 700 46 240 94 918 81 196 97 486 64 932 80 870 65 707 7 142 78 609 39 66 84 509 29 931 8 941 45 314 52 901 36 70 91 138 71 76 98 913 40 310 74 354 68 459 79 714 95 974 38 880 10 715 3 413 4 581 26 353
22 193 14 802 89 278 71 893 77 96 48 278 42 902 84 838 70 758 1 503 5 754 15 148 41 389 47 963 13 139 12 82 56 853 10 325 64 490 88 888 7 782 25 190 61 158 20 430 53 140 57 372 46 957 51 266 33 963 40 393 83 206 36 383 11 162 43 19 85 756 28 866 59 860 50 395 29 111 37 513 8 33 16 493 38 853 18 147 86 435 82 627 55 510 75 470 68 484 2 269 74 341 78 665 39 53 93 977 52 874 32 734 79 833 90 171 58 220 92 107 3 529 94 217 19 116 97 854 26 552 34 142 17 869 21 843 67 46 0 57 81 551 98 403 27 858 72 273 45 106 65 178 4 705 99 623 87 8 95 373 76 539 49 208 62 211 31 7 23 868 66 725 6 782 30 847 9 48 91 145 35 480 44 503 63 568 96 23 73 538 24 3 80 65 54 798 60 242 69 755
5 195 95 666 34 48 29 551 16 391 21 439 97 22 51 879 9 458 82 116 2 620 11 924 60 535 84 250 93 449 10 894 86 184 85 160 23 366 19 19 74 252 77 237 18 236 27 497 68 516 73 904 59 254 8 248 0 528 39 551 22 457 98 647 64 743 1 667 58 71 35 737 99 563 44 108 20 83 6 124 91 715 83 302 43 463 66 622 46 634 4 664 94 66 76 275 81 268 47 309 13 205 78 576 30 905 26 280 79 836 56 422 37 322 62 465 31 578 15 187 48 993 52 374 67 69 45 554 49 973 54 912 75 272 65 661 36 2 50 236 71 959 14 357 24 175 87 833 41 157 32 167 92 465 80 965 17 874 57 154 28 21 3 839 40 456 38 696 96 315 70 640 72 877 53 153 61 750 63 276 89 643 33 727 55 504 90 982 69 554 25 730 88 554 42 541 7 783 12 536
4 560 67 913 61 789 85 687 62 475 15 273 58 706 38 459 82 832 13 261 1 157 91 415 77 367 40 355 66 715 39 393 17 294 89 745 52 705 79 551 8 451 90 558 80 868 93 344 97 488 18 988 37 924 7 289 94 369 71 85 34 271 45 852 26 921 56 2 70 10 78 430 81 658 87 58 5 538 72 926 99 484 3 789 43 280 23 37 57 501 48 758 96 962 73 166 75 990 49 502 42 743 22 36 54 182 83 978 14 731 30 466 84 487 63 635 76 24 20 739 92 878 50 494 2 821 74 967 32 873 16 440 10 440 36 998 51 465 25 360 64 936 68 948 59 127 31 889 44 830 33 457 98 875 86 98 60 1 29 684 69 887 95 195 55 72 47 659 9 490 88 342 6 370 65 458 41 376 12 1000 35 977 0 397 19 55 27 323 21 853 11 916 28 308 53 121 24 317 46 250
11 116 98 103 71 97 72 626 62 503 88 411 36 291 21 375 44 262 91 148 48 91 58 421 39 965 10 37 53 146 68 425 22 420 92 565 41 846 31 618 84 631 75 294 60 243 37 219 28 973 57 199 82 699 50 935 80 534 0 161 65 941 17 7 94 390 54 530 51 929 1 106 90 702 81 146 43 955 96 298 42 554 83 928 93 854 74 751 9 324 52 719 78 295 69 330 24 111 12 58 32 994 23 8 40 624 99 225 73 603 25 281 46 815 66 104 86 515 33 676 95 611 55 378 56 506 16 785 2 851 3 463 27 771 8 74 67 898 63 151 30 67 89 535 61 122 6 890 19 123 18 692 20 96 15 101 87 286 79 665 34 472 26 475 85 4 7 231 49 71 76 758 70 748 77 378 14 615 35 920 13 776 38 367 29 760 5 515 47 314 4 579 64 592 97 624 45 101 59 869
17 261 69 408 40 854 60 921 10 490 51 949 97 897 90 338 99 638 8 956 5 392 57 212 75 562 76 154 58 870 9 579 21 752 65 576 94 674 88 163 6 737 13 212 24 423 55 613 64 735 35 317 47 808 82 762 89 137 59 659 12 617 53 583 30 589 1 248 85 440 7 461 14 751 54 47 68 299 79 252 18 64 20 72 2 395 96 44 33 938 39 565 93 813 83 656 66 87 37 652 46 458 4 695 81 858 31 160 36 812 84 8 26 333 61 126 0 993 72 953 49 441 78 586 91 964 62 140 92 692 25 284 74 998 63 127 23 997 15 91 50 44 11 823 95 603 44 19 86 690 41 416 38 243 19 166 87 109 3 194 67 984 77 277 80 54 42 107 52 189 28 424 48 611 70 878 56 750 34 90 45 327 16 246 73 645 29 746 43 778 22 241 71 864 32 415 98 75 27 443
29 439 42 668 31 153 62 829 95 699 90 564 36 849 45 122 47 634 3 26 92 754 7 814 58 304 17 327 96 852 18 459 19 823 78 224 83 503 26 530 8 423 14 764 54 240 64 530 44 864 99 199 27 14 76 344 97 924 88 446 50 219 61 524 40 10 23 128 20 230 33 907 74 933 32 676 85 285 35 478 57 803 34 677 94 431 86 863 77 73 89 863 68 472 2 763 98 708 46 644 15 134 37 40 49 594 41 456 30 696 10 108 21 199 24 205 43 70 60 983 71 691 80 484 1 779 12 791 6 593 22 385 48 695 69 342 91 283 70 785 39 377 13 82 67 609 55 739 59 962 38 312 82 728 84 848 5 724 72 550 73 575 79 744 16 506 51 148 93 84 81 82 87 209 9 342 75 261 53 200 4 364 11 889 65 227 56 373 0 885 28 895 66 865 25 380 52 47 63 937
74 266 86 150 50 521 80 992 9 184 16 656 33 165 5 679 71 273 91 446 17 838 66 257 64 740 40 712 36 439 87 387 3 602 30 48 70 161 68 485 32 735 0 812 58 125 49 210 19 719 46 838 73 431 8 25 79 213 14 741 48 267 82 440 1 527 45 784 97 993 2 236 28 237 52 959 11 684 89 592 88 184 75 718 34 121 12 855 6 80 59 359 81 611 78 263 72 198 47 115 21 779 62 660 61 808 51 540 53 44 69 598 84 675 96 602 44 229 27 313 41 170 23 208 29 711 18 119 13 76 42 186 63 270 20 444 99 420 4 422 67 749 31 901 77 402 57 20 24 834 10 949 25 303 37 715 93 408 90 86 54 381 55 249 26 659 43 664 22 821 92 590 65 559 98 330 83 706 94 702 95 585 15 674 39 739 38 617 56 735 85 410 35 103 76 921 7 739 60 850
12 768 34 495 78 834 86 571 93 65 59 99 80 388 65 767 3 620 24 14 9 428 92 843 2 204 67 77 51 902 5 813 30 249 19 381 13 928 1 648 74 730 77 997 32 49 41 865 46 701 40 828 56 463 98 310 89 834 97 376 27 589 44 322 45 982 6 400 14 152 99 575 70 282 18 655 96 867 47 616 81 251 22 677 88 433 55 666 43 117 20 636 16 135 66 127 52 145 58 436 17 532 87 438 29 406 64 523 48 752 63 42 23 291 39 381 71 338 36 189 60 507 94 643 69 846 82 521 25 241 4 683 73 267 49 860 11 994 61 300 26 819 7 589 28 274 57 981 37 139 68 647 50 806 85 553 76 914 83 449 84 377 21 64 75 151 62 527 35 586 79 525 53 571 42 113 10 914 31 983 91 117 8 61 0 796 54 583 72 116 15 75 90 805 38 133 33 959 95 30
95 923 86 279 98 424 78 378 28 818 52 992 87 688 40 702 17 25 94 272 4 844 43 200 22 860 54 429 8 36 76 503 42 762 61 846 45 236 32 833 36 582 63 192 37 996 14 449 79 3 82 839 46 890 56 484 69 856 31 923 24 975 49 985 62 811 68 476 53 583 0 98 80 802 18 219 93 418 1 732 29 588 57 606 47 648 19 879 23 942 88 992 99 153 58 90 25 466 60 651 34 265 97 990 13 850 6 346 85 179 65 637 84 698 20 504 9 965 55 743 10 819 35 47 26 201 83 737 73 196 44 350 3 563 96 354 77 707 27 930 5 446 16 419 41 482 21 31 30 386 7 331 15 892 2 579 75 448 50 108 72 670 39 983 90 598 66 38 74 146 51 275 48 933 64 541 67 423 71 677 91 135 12 105 70 421 92 590 59 79 11 130 89 596 33 401 81 201 38 478
47 900 45 112 17 248 71 441 13 246 8 549 27 326 48 576 25 74 59 179 66 278 99 50 9 546 42 286 62 885 32 219 1 876 38 901 56 679 76 534 90 605 88 26 40 646 4 798 83 144 95 340 60 326 64 329 44 837 94 562 33 83 87 361 51 47 55 659 20 116 34 257 15 894 30 118 36 537 89 809 35 875 53 67 75 230 58 462 12 410 78 189 67 604 57 385 7 969 68 101 26 269 19 890 46 471 52 892 21 566 31 473 81 896 3 340 61 841 85 80 37 885 39 172 77 991 98 704 73 312 50 230 97 661 28 607 72 621 79 934 92 150 29 691 23 547 6 193 96 454 0 614 10 786 70 8 80 814 14 902 18 527 49 927 93 707 43 967 24 483 65 798 69 969 84 191 86 794 5 276 11 205 91 525 2 599 74 531 82 785 54 503 63 68 22 820 41 320 16 647
62 414 28 816 13 809 90 322 45 872 11 768 7 256 15 781 98 766 1 569 9 335 60 460 38 242 51 783 83 5 29 224 74 812 5 397 46 645 36 963 23 257 64 847 17 839 73 243 34 278 39 628 24 379 89 9 33 318 40 771 2 497 81 494 99 159 86 328 84 606 76 617 48 787 44 595 27 97 92 631 68 267 57 942 42 276 61 111 75 205 58 561 47 774 22 569 71 638 35 172 79 957 72 426 43 2 20 144 95 577 6 86 63 368 4 498 10 931 18 987 80 291 78 421 50 524 97 998 12 987 19 531 41 866 8 797 53 75 21 16 54 93 56 656 26 691 70 539 67 736 65 325 16 277 49 729 85 899 94 846 14 548 25 392 87 285 3 296 37 273 59 37 31 263 91 715 96 16 55 818 82 460 93 385 69 559 32 799 30 260 0 933 88 774 52 708 66 48 77 386
79 313 92 289 14 672 27 165 64 547 15 995 96 103 76 847 30 357 74 139 62 520 40 51 46 996 37 299 80 218 87 433 3 449 72 184 5 575 57 860 36 609 81 71 78 922 24 542 18 861 6 238 28 695 32 406 60 828 26 8 11 92 33 379 38 524 1 595 77 149 59 616 66 7 95 90 13 62 9 356 22 922 20 322 90 577 68 933 63 321 39 556 49 727 69 744 16 246 29 894 71 451 58 479 73 169 2 894 53 186 61 575 41 49 0 276 47 999 34 445 70 777 99 538 94 67 98 813 89 213 48 307 8 937 51 871 91 179 17 613 50 176 52 206 19 295 54 156 88 257 25 78 83 71 85 140 21 984 4 754 65 405 43 667 23 296 55 207 97 955 82 753 42 639 86 408 31 960 12 534 44 233 93 758 84 649 45 614 56 184 75 908 35 571 7 395 10 784 67 429
46 380 63 727 42 257 30 154 86 1 89 291 12 526 26 684 69 482 17 281 49 978 6 250 90 858 45 227 99 658 84 592 81 691 37 159 9 109 73 108 1 238 60 704 50 392 52 846 66 560 19 689 4 543 85 259 96 64 72 520 54 406 7 934 92 596 29 652 27 717 71 164 59 795 25 621 70 146 28 754 83 126 40 495 51 656 58 653 79 792 36 890 91 565 94 278 95 357 65 329 32 881 77 928 53 86 3 45 34 570 21 567 22 18 24 22 48 708 13 311 2 720 75 566 35 278 47 374 88 713 68 73 55 465 5 551 8 722 76 916 78 433 18 92 14 255 0 929 44 222 33 463 20 788 41 940 67 636 56 261 61 780 38 382 97 390 10 56 23 437 11 691 15 401 62 543 39 763 80 514 98 308 74 60 43 280 64 896 57 934 31 377 82 741 16 801 93 208 87 624
79 906 89 429 55 209 14 318 32 609 62 483 57 16 7 427 80 201 26 597 87 964 93 561 36 614 44 47 16 592 19 71 2 878 72 765 95 274 33 657 76 759 8 912 5 762 12 909 96 971 61 244 13 416 50 428 85 885 51 817 92 638 56 178 27 422 67 980 91 12 17 325 18 384 34 402 41 435 35 86 0 84 11 32 82 361 52 559 86 758 74 370 38 307 31 298 49 110 77 126 15 233 59 913 40 426 23 68 60 202 9 703 30 214 42 205 48 297 63 769 73 782 25 620 97 799 20 267 6 554 47 469 43 96 10 811 39 496 3 697 46 954 28 388 88 776 69 979 68 375 66 690 1 408 45 586 90 828 4 732 81 512 71 44 99 177 70 819 22 376 58 995 83 649 84 741 78 837 21 590 29 36 65 766 24 218 37 847 98 928 54 525 75 907 64 692 53 511 94 262
62 525 91 172 12 617 42 33 66 554 47 401 10 433 34 566 74 608 29 164 54 853 83 402 87 129 79 913 73 520 70 939 92 277 78 712 9 378 65 141 50 627 71 277 68 959 80 414 76 975 98 605 33 404 49 180 95 941 2 357 40 917 17 945 1 196 55 208 99 500 13 592 58 653 4 333 8 941 45 455 43 538 72 67 18 749 44 248 86 468 19 722 51 896 60 622 56 741 94 376 93 769 26 880 64 805 6 796 63 388 16 13 81 551 69 130 84 712 25 269 3 83 31 516 77 304 48 56 41 71 67 273 57 232 46 245 22 422 15 492 35 853 11 721 82 379 89 732 23 421 52 714 53 182 59 267 61 406 90 894 88 468 36 678 27 826 30 437 32 662 97 944 0 824 37 232 96 200 38 995 24 398 39 532 21 674 14 604 85 722 75 887 5 67 7 249 28 80 20 54
92 424 99 938 81 78 32 792 80 837 77 194 17 819 29 819 10 690 34 648 51 133 87 185 15 935 23 806 60 826 88 694 57 530 12 133 71 151 0 625 86 421 97 507 79 508 52 757 94 949 95 971 58 936 18 842 19 308 6 903 25 265 11 789 26 24 84 451 21 427 96 681 1 493 35 633 62 458 45 816 89 205 46 629 61 843 2 210 59 576 5 973 33 396 91 256 28 383 42 535 65 420 82 366 7 241 40 551 75 717 64 619 56 929 98 347 54 270 41 366 73 207 30 44 43 21 8 6 90 754 16 779 63 210 31 326 85 991 3 142 4 214 68 732 47 531 37 222 48 138 44 981 36 812 67 630 74 780 14 686 78 534 53 490 38 373 93 665 50 314 66 210 69 534 83 914 49 569 55 585 27 592 39 829 20 774 70 598 13 890 24 383 9 161 72 246 76 21 22 549
52 327 41 596 17 92 79 36 77 375 66 135 47 263 22 742 98 624 6 126 96 311 81 742 85 94 88 466 26 940 37 352 84 203 25 352 57 145 44 824 30 762 87 690 89 737 33 629 97 734 95 960 15 571 86 530 70 609 56 712 69 713 4 121 12 817 75 416 28 607 68 780 39 437 62 148 45 718 72 674 46 670 48 48 3 288 65 825 20 512 82 355 21 966 38 606 94 80 24 830 13 740 64 847 71 191 42 520 32 662 80 833 36 644 1 311 2 245 31 427 8 855 55 525 19 194 34 910 18 458 91 5 78 907 92 735 9 602 99 352 35 403 53 707 29 555 5 785 16 955 90 662 76 587 54 81 60 838 27 439 73 20 58 399 40 235 0 140 63 93 11 792 93 147 7 261 43 458 59 518 14 698 51 392 61 759 83 249 49 67 23 161 74 668 67 319 10 396 50 955
10 18 96 209 88 281 33 687 89 636 40 347 60 884 2 319 74 505 68 711 83 114 0 688 66 949 35 904 34 600 56 986 32 631 20 694 51 228 11 486 37 93 43 698 82 385 1 659 39 180 59 735 41 626 94 884 46 244 23 355 81 743 99 97 77 408 53 281 27 685 45 121 69 27 79 61 42 216 47 689 71 934 25 11 75 108 86 691 18 942 87 476 13 361 49 838 16 306 19 797 17 717 14 430 28 338 78 366 91 931 61 96 26 827 7 549 50 329 58 517 92 527 22 636 84 559 54 872 70 257 29 789 24 323 9 685 98 806 85 640 63 138 80 655 6 31 15 607 21 945 57 542 48 123 93 55 95 857 73 156 31 385 4 939 5 913 8 947 72 683 90 134 44 877 36 941 38 7 30 397 55 933 67 334 3 719 12 807 62 296 52 74 76 944 64 618 65 279 97 967
40 407 73 714 91 94 59 198 98 319 93 488 26 997 63 428 65 272 20 278 22 989 17 983 14 537 38 451 66 53 75 527 92 862 6 167 90 868 4 955 15 261 2 788 8 809 43 949 94 242 70 575 7 519 39 219 34 106 53 770 80 884 86 907 37 868 62 919 88 713 33 18 77 195 13 227 21 59 81 25 87 673 3 220 74 303 49 140 10 670 85 952 35 893 19 344 1 486 42 124 89 123 83 913 45 784 24 46 18 507 56 397 50 938 82 168 46 447 99 113 71 578 0 466 12 360 23 54 41 503 32 434 64 573 27 79 60 655 51 586 5 753 29 449 57 26 58 214 25 325 79 575 96 211 48 144 16 381 55 833 30 502 95 402 54 959 11 961 47 621 31 31 68 317 61 67 76 148 44 679 97 116 52 190 84 173 36 982 9 29 78 474 69 710 28 911 72 344 67 800
0 942 17 930 62 193 94 960 48 247 37 447 65 299 30 35 56 116 78 917 20 168 97 607 76 996 42 732 98 939 60 496 38 575 54 387 7 916 11 217 81 989 59 31 3 978 91 335 80 558 43 185 96 232 66 413 40 276 25 27 31 406 99 169 2 180 39 295 64 224 70 763 45 92 87 947 67 579 27 69 9 910 36 709 46 859 83 444 71 914 35 670 82 131 5 330 8 667 63 550 57 420 86 988 33 368 50 541 28 894 55 47 73 730 21 521 77 68 16 898 52 164 79 721 23 137 90 24 12 870 84 149 22 401 24 260 85 149 32 55 89 611 72 585 29 749 95 282 4 98 34 726 18 382 1 629 53 643 41 362 19 364 15 708 44 216 14 297 93 632 92 876 51 83 6 619 58 420 88 985 26 823 61 333 10 36 47 934 69 807 75 23 49 960 68 55 13 778 74 169
44 118 82 614 15 734 72 274 4 572 99 289 64 337 53 647 58 51 7 724 2 151 22 549 91 767 77 41 73 454 87 331 14 419 21 536 30 709 9 254 45 97 75 436 32 459 36 210 42 551 78 509 26 308 83 202 62 837 90 251 12 957 50 733 17 867 8 317 95 577 33 709 27 632 88 614 0 852 55 765 80 221 10 648 3 172 19 670 74 863 69 208 89 472 48 766 59 371 94 974 57 17 60 366 65 365 31 128 43 685 56 526 86 449 61 298 37 10 96 983 66 10 52 195 98 431 40 924 84 200 34 415 76 630 92 822 5 644 20 661 13 494 85 731 46 55 79 4 23 325 29 746 24 273 47 767 49 315 11 398 1 230 67 122 81 729 51 701 35 307 38 807 71 609 39 299 16 486 25 194 68 951 97 936 93 890 41 613 6 764 54 378 70 329 28 569 63 763 18 720
21 133 95 202 70 468 49 301 83 679 30 893 36 287 38 365 23 641 12 888 3 651 99 144 48 327 72 374 77 964 19 703 46 303 58 870 2 202 74 687 96 849 39 896 64 542 41 769 81 562 84 43 1 832 44 148 94 891 56 485 51 619 88 1000 7 398 31 576 8 418 80 240 42 848 37 381 53 28 69 675 54 994 25 841 27 939 0 990 63 986 40 984 59 275 20 2 79 366 65 314 97 653 15 973 17 600 6 72 73 371 18 776 28 229 26 419 60 614 90 484 66 16 98 642 71 195 68 914 47 156 57 621 33 76 52 254 14 966 92 283 86 858 32 31 29 808 5 52 85 968 82 486 4 370 55 388 89 220 10 128 11 948 43 29 76 526 93 489 24 70 87 439 67 955 50 679 91 72 34 487 75 563 61 904 62 709 78 665 9 358 13 105 35 970 45 963 22 277 16 901
85 677 13 224 14 341 59 734 18 96 83 6 73 622 55 770 57 253 97 517 72 994 24 365 16 156 26 140 15 977 35 303 96 287 1 697 53 265 46 114 49 486 37 388 67 595 6 227 71 870 54 40 40 248 64 18 10 61 19 976 52 835 17 799 34 393 99 83 92 311 60 715 90 678 39 779 87 553 75 88 41 286 80 583 79 937 88 534 7 442 62 442 91 906 56 372 78 527 23 328 86 873 33 47 3 604 77 966 9 770 44 841 81 976 66 363 38 157 28 577 65 792 84 686 74 720 8 58 61 750 32 429 25 590 0 187 45 757 42 279 12 381 94 251 70 657 58 847 43 117 5 903 29 459 31 717 21 868 63 274 4 778 68 259 76 983 2 872 11 510 50 161 27 707 51 702 36 701 69 141 93 754 95 17 48 480 89 290 98 977 82 489 22 56 47 268 20 973 30 18
19 514 77 494 15 965 92 640 70 82 43 560 87 483 40 980 51 979 35 776 41 93 75 303 59 980 13 723 49 896 72 865 3 71 0 560 89 172 17 151 47 259 50 978 62 434 14 103 54 105 11 329 83 369 90 73 81 259 93 787 57 976 98 827 64 592 71 611 52 983 95 985 5 941 45 838 85 278 82 784 36 37 68 455 20 975 74 654 7 177 67 294 66 135 31 855 22 3 6 257 10 503 46 462 23 972 44 303 60 961 29 310 37 470 79 813 97 222 2 524 26 963 38 583 91 804 56 276 34 420 32 908 99 93 96 804 55 806 78 766 58 954 33 648 65 438 80 45 30 254 73 747 12 797 24 528 63 824 21 534 39 439 8 695 1 865 88 977 9 918 4 295 86 291 84 116 69 675 18 75 42 346 28 632 16 668 25 307 53 180 76 846 61 73 27 820 94 243 48 667
99 1 0 132 92 476 53 960 83 129 27 896 54 616 48 58 63 660 22 3 42 320 33 274 85 895 35 821 91 581 77 498 28 859 55 191 13 221 1 714 44 37 74 694 52 50 68 47 47 594 5 732 96 108 78 584 20 268 73 878 50 791 97 956 98 202 38 338 86 767 39 971 76 347 87 58 62 151 65 543 8 130 9 342 51 794 88 598 23 390 64 457 26 865 89 791 41 81 82 842 93 498 84 663 95 672 7 316 29 697 17 975 90 433 94 756 30 513 67 28 14 488 49 256 12 531 66 562 46 885 40 135 61 71 16 494 56 167 24 792 19 177 34 406 72 924 18 18 43 370 70 623 58 208 80 573 10 999 37 420 15 34 59 708 25 423 31 261 32 527 21 8 81 237 69 299 57 854 4 962 3 845 79 454 75 58 11 468 60 604 6 130 71 350 2 852 45 289 36 180
40 290 21 302 7 927 22 164 96 4 69 805 43 916 60 561 52 106 83 182 37 732 64 851 75 420 29 698 54 838 66 545 91 615 8 470 57 688 86 679 63 707 56 456 27 55 10 204 24 589 93 911 38 830 88 430 61 297 59 887 50 983 0 874 53 232 30 976 47 592 11 108 94 375 98 251 26 93 25 375 35 792 74 912 2 236 81 609 41 193 84 495 49 149 71 558 17 619 68 361 23 247 70 496 79 453 31 26 9 224 62 16 46 374 45 277 32 637 18 683 80 34 4 339 14 607 13 956 28 636 51 914 92 55 5 362 19 721 55 487 99 944 82 614 72 461 34 248 3 642 95 931 67 895 6 31 78 671 20 362 12 127 58 238 33 702 73 760 44 880 77 940 36 573 89 567 85 913 42 26 97 884 90 70 15 69 1 61 16 157 48 53 87 402 76 256 39 567 65 690
87 295 9 189 23 449 34 985 88 126 72 103 73 483 26 468 55 609 5 743 65 289 43 414 99 297 82 386 68 57 64 637 92 97 42 643 18 723 50 844 69 217 3 978 41 984 95 778 21 614 54 104 28 43 11 747 25 231 31 150 47 653 98 544 38 187 10 754 49 381 39 221 70 814 44 772 84 780 40 903 71 354 33 83 76 405 57 9 63 602 59 719 77 819 15 874 36 522 96 987 85 542 13 892 97 714 45 609 67 973 80 835 60 194 35 873 8 583 51 695 90 743 94 168 12 829 37 160 29 258 7 217 1 62 61 814 75 226 0 554 89 142 17 859 48 888 22 758 56 73 93 133 30 561 91 826 53 962 27 323 14 633 66 286 52 624 4 930 79 633 86 523 16 247 74 405 20 275 19 27 46 980 83 296 24 549 58 121 32 962 2 655 78 617 6 670 81 27 62 616
66 189 52 293 12 288 28 761 62 158 99 524 70 177 83 255 89 887 69 191 27 80 59 652 55 984 49 98 84 583 72 492 90 114 10 923 4 234 9 940 67 766 79 146 16 943 80 632 82 661 63 399 86 930 76 112 22 770 95 438 73 981 47 198 18 516 26 120 3 933 54 62 15 1000 32 705 14 863 44 962 53 979 33 202 68 873 2 89 94 60 51 819 7 150 17 748 24 672 48 559 29 25 19 149 61 368 13 795 64 315 23 84 58 204 93 92 39 487 75 23 74 499 34 212 30 970 78 316 31 250 65 289 46 136 43 959 81 954 37 674 96 553 6 227 88 127 35 935 50 587 57 135 77 922 85 4 38 609 40 150 42 96 5 481 20 721 92 746 71 899 56 993 36 748 25 991 98 942 1 309 0 326 60 608 21 158 97 765 41 605 8 952 87 20 91 618 11 806 45 510
13 560 79 3 41 898 87 750 54 519 78 722 93 64 77 936 71 212 63 809 1 821 49 744 67 5 35 759 19 606 85 689 25 132 82 33 21 110 45 30 65 334 6 742 44 938 68 63 47 833 4 284 76 786 30 100 96 838 66 329 40 651 33 969 73 421 2 575 80 743 14 350 5 512 0 958 70 709 58 466 55 376 92 671 38 389 61 956 52 588 53 59 28 388 24 61 39 840 8 814 36 213 56 181 11 409 59 828 17 889 97 816 42 86 98 974 48 973 60 677 32 299 94 248 12 994 62 507 91 919 84 426 50 666 81 384 22 278 27 881 15 526 18 656 3 937 75 585 16 773 26 470 90 184 10 2 57 398 88 34 34 513 64 116 86 814 7 167 83 586 99 641 31 261 29 8 9 803 46 701 89 523 95 990 20 527 72 180 51 96 37 744 69 873 43 784 74 713 23 600
47 4 68 285 39 895 15 206 42 466 51 276 8 321 3 411 6 638 11 160 34 81 23 188 74 245 33 448 18 932 96 137 76 190 31 905 66 387 14 609 62 627 54 968 71 575 35 916 13 519 86 929 2 690 43 85 77 447 5 191 45 240 75 921 29 542 70 32 79 595 21 72 53 897 56 75 37 286 46 311 92 849 99 937 52 329 36 904 89 814 87 422 97 444 98 111 25 616 63 626 10 47 94 81 84 601 40 736 82 78 88 699 72 343 64 371 81 794 65 148 50 877 93 280 32 929 60 488 90 665 48 860 4 456 12 554 17 296 41 746 1 423 95 94 80 558 26 153 16 402 83 352 57 994 27 704 30 104 61 780 69 317 0 535 59 949 38 835 85 243 22 956 9 994 58 398 19 626 49 310 24 620 55 363 20 384 67 481 91 2 73 737 28 881 7 918 44 192 78 249
49 693 80 446 16 984 20 843 3 568 44 692 45 808 99 378 92 931 53 612 0 326 57 261 68 313 7 164 71 976 13 995 76 572 82 277 59 537 39 554 47 845 67 421 48 814 58 244 5 386 97 725 9 646 94 975 69 449 41 250 35 799 10 544 79 123 30 851 72 518 4 587 89 740 50 21 2 710 70 921 66 879 64 574 93 498 22 198 17 350 43 380 42 69 33 741 63 631 75 889 25 118 86 723 12 771 95 110 73 258 27 61 23 480 1 945 32 458 88 647 21 550 6 772 15 859 91 555 78 374 61 11 62 779 51 217 34 349 85 258 55 649 19 217 74 889 31 417 11 758 14 42 40 115 98 549 28 576 81 414 87 562 36 603 8 846 96 356 26 904 54 396 90 277 46 553 56 718 65 952 18 528 60 685 84 59 52 136 24 446 38 326 37 489 29 676 77 214 83 963
81 456 19 269 59 325 9 358 67 484 75 993 56 856 49 814 43 562 45 561 50 773 23 960 86 696 62 816 80 387 8 666 14 66 52 122 64 811 85 149 97 960 99 566 28 6 95 124 17 237 12 970 90 829 88 693 47 434 79 394 44 248 25 162 84 177 20 620 21 566 13 628 76 190 57 91 24 923 77 686 91 359 6 381 69 728 78 921 82 189 96 611 89 620 61 777 65 674 18 901 15 279 63 459 41 330 73 240 22 711 0 641 93 911 34 598 60 140 46 892 27 516 32 80 39 863 42 245 72 667 87 793 58 600 10 32 3 570 7 994 70 923 16 157 98 623 33 517 66 516 26 868 40 453 68 497 31 290 36 508 30 543 83 674 4 367 35 233 74 817 29 169 1 760 92 944 51 110 94 303 71 999 2 647 53 211 11 666 5 806 55 190 37 234 54 721 38 158 48 60
56 531 21 666 51 373 28 352 45 830 25 6 89 190 37 845 18 420 65 469 86 282 96 208 17 947 29 3 77 549 75 753 95 623 16 438 55 244 9 604 68 469 53 907 46 522 57 595 69 507 78 452 72 953 85 362 63 940 8 721 2 237 4 118 82 959 71 768 43 84 59 555 62 431 36 322 13 338 34 40 41 774 35 227 79 785 97 105 90 674 40 341 1 950 84 513 93 537 61 170 74 735 31 634 6 329 49 756 26 760 14 483 92 944 67 228 12 852 76 68 22 322 58 67 81 337 30 201 80 737 0 943 73 476 39 217 83 519 7 453 32 452 64 218 24 254 99 312 60 59 33 466 91 185 66 268 42 718 11 460 27 772 20 66 94 677 15 798 3 437 52 752 47 286 98 579 54 174 10 291 50 60 23 841 19 26 48 700 44 709 5 105 88 157 70 404 87 266 38 559
68 913 91 309 92 943 78 437 11 282 95 631 76 866 87 928 41 507 6 164 81 248 35 518 19 98 44 17 71 363 38 835 83 214 73 9 94 152 42 871 53 809 61 527 26 828 7 501 88 256 65 215 12 791 84 538 40 479 1 914 0 721 86 232 54 761 36 413 96 912 67 775 24 542 3 77 66 988 74 223 47 709 23 449 62 337 79 500 64 176 15 795 18 388 48 550 33 215 20 556 59 865 97 291 99 309 30 731 60 657 2 828 57 71 55 562 98 585 75 465 13 763 50 886 32 645 89 689 70 917 10 217 69 563 37 739 21 812 28 69 8 620 46 482 85 771 34 606 72 846 56 176 17 403 43 245 63 452 31 978 90 101 9 93 51 167 22 604 77 342 27 468 80 829 16 481 14 756 52 856 29 880 49 888 82 557 58 875 45 282 5 446 25 470 39 940 93 316 4 629
39 185 74 483 61 38 97 942 16 312 84 185 1 976 12 800 79 301 88 250 82 287 18 956 59 564 55 120 3 820 94 628 96 536 15 53 2 534 70 712 68 194 19 548 26 472 77 925 86 857 10 837 99 781 20 275 43 11 11 747 24 31 67 297 14 881 72 84 31 207 25 167 49 720 95 61 34 310 53 23 91 804 47 910 4 818 50 824 22 759 63 257 66 429 41 353 75 55 98 547 54 135 78 439 73 670 81 420 28 924 45 779 52 979 80 377 90 857 76 475 57 389 62 251 89 815 71 499 6 968 58 819 29 593 0 728 37 264 60 141 83 578 64 25 23 410 30 550 13 264 92 642 8 939 44 228 51 398 46 622 21 215 9 688 35 85 5 864 7 395 48 682 85 225 36 782 65 943 33 106 40 146 56 667 42 731 38 774 32 353 27 647 93 218 17 805 87 395 69 406
1 772 56 686 96 418 55 450 75 717 41 118 30 70 84 965 19 939 89 852 14 674 69 767 60 685 46 139 54 763 47 480 38 390 80 444 72 980 45 858 20 473 64 164 48 108 86 942 25 263 8 777 68 761 61 210 6 459 9 509 21 150 29 436 5 647 23 365 78 216 32 270 77 879 39 232 57 774 17 654 88 331 24 999 36 286 92 168 59 259 73 550 83 69 16 546 44 147 22 580 53 366 43 884 3 509 52 332 12 380 81 906 10 317 63 376 94 315 93 695 31 824 99 511 95 768 74 391 0 286 26 924 51 712 13 737 82 206 2 219 34 766 76 536 67 264 4 431 15 255 18 589 65 926 91 757 71 55 11 299 7 308 28 895 40 6 27 46 58 391 33 302 79 621 97 592 87 802 49 559 37 58 85 450 70 251 42 536 50 868 35 699 66 996 62 896 90 272 98 208
46 757 58 728 80 513 94 48 72 726 43 378 35 462 66 75 19 562 88 156 44 550 76 119 15 120 60 1 21 111 79 174 55 147 77 653 24 107 41 167 2 433 74 34 71 931 7 991 87 17 56 451 4 790 29 92 84 261 54 973 30 442 45 886 49 943 9 221 16 436 36 490 28 496 69 698 61 442 83 988 89 564 3 624 57 61 22 593 27 185 64 766 68 948 10 471 40 398 70 637 11 523 31 553 53 439 99 237 96 779 75 90 86 983 93 317 62 554 90 861 95 103 17 415 34 187 78 311 1 898 25 758 67 721 97 202 0 115 65 364 8 413 23 782 37 702 32 197 6 840 26 726 13 123 51 722 59 666 5 93 73 234 38 554 91 552 14 251 92 24 63 27 98 523 50 95 33 511 81 753 85 725 20 819 18 947 47 777 12 111 48 7 82 561 39 517 42 502 52 595
22 706 8 836 93 757 61 204 64 29 17 293 30 763 6 858 33 355 16 576 86 949 73 148 79 844 31 697 68 910 74 864 92 767 42 378 3 282 7 715 10 814 83 708 67 282 9 233 70 80 25 969 36 354 21 874 49 1000 5 577 23 439 77 625 75 186 20 566 32 516 80 178 98 542 72 830 40 779 81 376 45 837 99 966 60 32 27 56 53 224 58 942 18 233 47 93 52 265 95 508 84 290 37 385 71 153 66 896 51 286 94 708 19 416 50 330 29 183 48 740 2 971 15 59 26 774 43 418 39 15 76 934 46 150 82 941 4 59 1 748 63 467 85 269 69 812 14 86 24 848 12 685 62 283 89 387 55 350 78 566 96 113 54 423 44 360 57 877 59 922 38 700 56 251 65 448 97 95 88 743 35 388 87 362 34 373 91 897 13 633 28 808 11 756 41 16 0 673 90 383
20 698 77 18 35 927 87 452 19 573 99 214 52 826 62 32 70 271 67 871 74 816 10 542 22 539 91 725 34 616 86 531 57 359 48 209 46 727 73 760 41 50 3 421 16 403 68 527 59 764 65 615 95 195 32 208 85 589 45 488 60 807 79 950 44 669 82 660 7 260 53 11 18 531 54 976 78 519 12 844 33 777 11 651 66 131 4 162 50 213 17 299 98 590 25 743 90 202 23 606 29 230 63 242 56 556 43 313 40 200 30 958 80 283 61 719 83 521 21 445 5 983 55 250 28 221 88 556 51 970 37 351 24 485 42 676 38 299 96 697 84 254 72 381 75 230 94 141 58 220 47 46 76 568 9 917 27 118 49 189 97 89 31 220 15 618 71 903 36 186 13 885 0 433 8 733 14 950 93 824 1 325 92 756 69 205 64 1 89 799 81 599 2 43 6 94 39 222 26 571
76 840 9 790 16 946 18 63 40 424 94 401 49 238 63 774 31 147 96 951 56 187 47 122 52 774 59 281 28 889 66 982 11 968 1 942 45 392 29 31 57 305 62 667 77 37 22 513 87 628 64 483 58 801 19 450 23 390 27 262 6 67 54 733 17 815 25 329 75 118 60 366 97 453 14 562 92 349 67 789 43 207 70 773 55 474 53 8 15 807 50 160 36 814 24 97 51 481 83 464 35 2 30 161 89 64 65 222 98 397 38 399 61 776 71 610 37 62 48 874 8 38 78 106 90 417 5 6 13 459 12 327 10 975 85 550 21 951 34 948 20 125 93 831 32 651 82 611 79 295 39 693 41 31 91 726 80 181 33 277 2 753 3 311 7 555 74 213 99 247 68 997 81 871 44 27 84 148 0 979 95 380 86 689 73 422 26 919 88 931 4 714 46 601 42 132 69 257 72 228
46 324 47 604 51 323 84 314 56 512 12 389 58 245 82 28 40 169 13 662 43 699 39 685 3 374 28 527 29 311 20 345 71 898 62 475 80 377 57 353 21 381 4 619 95 285 87 468 67 132 93 271 89 925 25 4 17 156 59 523 74 687 9 579 7 711 63 517 34 522 19 760 90 525 61 263 85 610 49 913 30 907 83 893 22 35 86 678 96 473 55 340 2 490 98 392 53 221 6 756 23 462 31 476 65 774 18 404 48 597 60 552 91 891 11 369 16 332 26 265 36 521 32 994 78 727 15 350 75 931 54 251 1 790 41 541 27 196 8 308 0 936 79 624 64 920 38 678 72 633 45 564 44 632 37 169 81 647 69 590 76 140 52 925 97 907 70 241 14 267 94 483 24 946 42 320 77 519 88 646 33 307 99 324 50 499 10 20 68 859 73 451 92 46 5 91 66 28 35 383
40 9 48 442 43 900 99 958 76 996 92 405 37 609 97 466 65 823 57 36 44 627 35 263 46 444 17 673 80 210 28 924 52 674 62 900 87 374 3 24 4 947 49 260 6 982 18 611 69 199 41 868 70 424 24 974 11 74 89 128 68 223 88 103 45 977 67 251 77 634 58 85 56 402 16 999 8 72 15 61 79 49 27 399 90 786 85 39 29 759 36 652 9 721 55 16 20 116 21 930 31 791 0 876 81 581 5 935 96 161 95 95 2 745 32 752 63 153 7 977 60 573 71 455 10 387 54 188 61 480 26 60 86 397 83 451 74 160 94 543 12 225 66 473 33 139 93 496 82 423 59 794 50 186 23 787 13 947 25 154 42 672 51 731 14 967 34 752 19 880 53 698 39 881 84 367 73 844 47 402 98 84 64 537 75 650 72 819 30 108 38 240 1 513 22 385 91 843 78 619
55 985 94 57 93 897 83 985 28 992 20 713 67 320 45 181 57 577 9 497 59 285 86 142 77 567 32 826 6 42 56 393 71 344 47 921 92 9 21 317 66 468 84 807 51 227 99 555 25 613 29 272 74 375 58 912 70 1000 60 550 81 494 65 753 42 361 89 138 10 442 73 746 69 109 0 279 49 367 36 363 33 937 16 459 35 970 34 303 26 528 43 482 39 158 98 626 79 609 46 305 27 837 30 550 75 447 97 315 68 731 72 50 22 705 80 931 91 479 82 368 41 922 2 879 37 411 8 217 18 932 90 510 76 890 61 568 13 389 54 750 87 529 4 207 62 892 95 348 64 870 17 154 40 845 3 705 53 589 63 86 96 943 14 109 44 194 38 685 31 166 1 138 12 984 7 882 11 644 48 488 88 784 5 627 50 27 19 752 78 717 85 344 24 502 23 384 52 700 15 902
32 157 16 938 7 786 70 631 55 695 85 937 51 445 5 234 72 426 14 225 98 844 99 907 64 910 18 441 38 882 9 159 4 839 77 800 15 206 74 831 11 185 87 777 49 166 94 742 63 190 24 885 66 74 44 80 45 819 41 28 17 653 48 153 92 457 95 159 1 997 76 935 88 407 10 932 0 772 97 317 27 220 93 815 37 135 2 604 67 490 78 330 26 476 3 328 56 822 25 297 40 152 33 805 69 324 59 44 73 134 36 797 13 952 39 530 53 140 71 343 43 375 79 902 20 983 12 796 83 980 91 161 46 975 61 161 84 846 90 484 6 214 65 532 35 486 29 487 96 993 89 638 62 847 47 851 8 25 75 12 82 662 54 481 57 787 80 593 42 105 81 21 60 859 58 499 21 868 86 138 50 264 28 360 22 526 23 947 52 664 34 853 68 450 31 20 30 548 19 986
68 81 74 579 0 567 70 654 12 517 28 125 92 912 39 707 16 17 6 561 56 703 27 398 35 980 94 859 20 123 80 853 60 4 53 55 36 241 38 541 73 631 48 299 21 586 26 71 66 980 71 735 62 396 2 278 72 752 29 475 67 296 98 279 50 981 33 421 15 907 52 517 18 429 93 949 96 702 76 537 58 356 40 703 90 376 9 851 86 947 19 637 83 788 81 303 25 345 84 886 55 885 30 902 87 356 85 951 43 829 69 56 4 717 91 181 57 501 89 467 41 570 78 476 5 391 51 947 45 652 31 998 77 447 75 134 13 937 95 355 99 248 82 98 22 628 7 298 49 43 24 38 47 432 79 746 42 650 88 730 97 628 63 639 54 402 37 867 59 640 44 4 17 863 34 335 3 757 8 177 14 129 46 217 23 547 11 569 32 124 1 50 10 4 65 371 64 446 61 357
41 205 55 643 65 90 57 692 64 669 8 597 70 785 74 652 97 910 71 229 49 168 34 906 75 425 58 517 79 92 36 800 68 22 66 636 81 74 30 936 89 529 29 855 63 891 99 260 67 887 80 743 6 877 93 960 17 840 77 56 78 5 43 173 52 143 76 289 21 807 20 746 84 804 88 660 54 128 53 41 24 522 46 579 0 859 87 147 11 428 47 733 42 784 69 465 14 739 13 116 44 147 38 984 50 323 15 348 7 624 35 736 16 11 72 523 27 308 94 321 26 667 61 591 82 278 96 203 39 544 2 416 18 477 32 176 3 667 73 356 92 787 23 616 56 712 31 704 37 191 95 545 60 881 40 122 33 104 9 457 51 714 83 784 10 485 91 962 45 704 85 236 48 698 5 408 19 835 22 215 4 525 25 466 62 747 98 374 28 391 90 994 1 262 86 390 59 982 12 539
40 783 48 536 89 702 9 342 23 659 88 608 19 127 63 257 36 996 57 288 8 730 15 349 80 600 95 956 86 334 98 498 50 468 81 210 90 471 43 817 16 202 34 600 31 406 32 277 12 258 20 393 22 235 11 887 47 53 10 605 53 695 5 613 65 364 46 692 87 118 37 239 60 775 28 607 55 865 91 869 29 626 93 212 2 434 3 776 17 353 76 108 83 360 97 972 64 220 18 594 85 155 59 6 6 845 92 290 77 609 41 920 49 302 66 451 67 335 58 958 94 152 0 995 35 11 74 372 26 399 68 509 73 646 1 318 44 33 52 57 4 863 39 715 42 101 96 961 21 738 70 591 75 800 51 108 54 712 14 476 13 186 25 841 38 232 24 4 27 255 33 9 61 323 7 902 99 962 62 832 79 469 82 122 69 588 71 730 30 608 56 731 45 962 72 823 84 786 78 536
84 668 24 42 16 478 94 726 26 682 71 108 77 504 44 310 15 617 96 543 2 114 31 638 55 187 33 10 8 76 14 231 7 661 10 360 60 944 9 3 25 370 72 213 82 11 41 153 43 164 97 991 13 552 20 686 59 226 75 828 93 207 61 585 0 126 89 574 74 666 6 122 65 581 91 544 85 231 92 736 48 369 78 99 29 322 58 111 57 140 90 393 87 274 23 195 47 986 32 165 76 668 68 707 54 369 52 661 40 669 3 780 22 533 81 342 69 432 12 233 30 692 21 123 99 407 63 236 70 896 56 513 27 862 1 644 28 835 98 409 95 588 35 363 73 716 83 618 67 915 46 34 37 359 79 659 88 454 38 875 18 619 5 115 4 650 19 923 49 829 86 421 51 589 45 490 36 586 17 299 53 804 42 672 34 650 62 861 66 32 39 230 50 432 64 942 11 528 80 374
27 102 15 12 81 658 96 352 11 853 49 866 17 858 34 683 45 810 52 547 73 413 78 748 32 276 74 573 80 856 58 77 14 17 57 304 77 873 13 917 67 344 35 786 28 135 7 992 56 42 86 48 92 158 18 179 89 10 98 971 25 106 21 702 83 427 44 324 47 61 38 414 66 897 26 85 95 635 62 54 12 207 87 494 24 258 40 89 4 672 2 937 82 880 59 39 97 457 60 106 68 388 76 770 91 347 22 910 31 126 19 691 55 134 5 239 99 339 93 790 10 553 30 522 64 465 20 223 84 463 8 598 37 497 71 383 51 851 75 200 61 618 94 23 69 844 42 231 39 929 54 919 79 715 41 673 9 702 0 468 90 17 3 928 85 219 46 820 6 358 65 981 48 990 72 39 50 540 29 727 1 581 36 332 70 930 16 72 53 937 88 132 63 596 33 21 23 810 43 807
25 688 76 407 31 898 63 810 22 843 71 651 61 903 9 986 83 842 29 146 7 992 72 48 26 69 34 981 6 488 43 360 86 517 19 954 28 584 68 303 38 462 23 435 47 119 48 248 62 448 15 969 18 301 96 156 53 824 54 605 89 477 41 356 11 195 3 574 16 409 74 484 73 322 75 956 10 975 70 389 64 352 79 248 58 704 1 279 99 825 55 838 40 521 60 322 65 101 90 8 0 683 78 583 4 986 32 56 13 366 2 72 44 768 66 345 80 666 21 424 93 541 49 131 84 965 17 1000 59 289 50 217 5 505 42 175 88 387 87 713 51 821 52 317 85 186 36 631 8 755 82 77 45 97 57 166 27 658 81 29 98 490 46 612 69 978 67 211 56 187 12 137 30 76 35 245 20 533 37 260 92 124 24 429 97 249 39 954 91 759 33 80 94 853 95 284 77 134 14 817
77 988 89 364 16 173 64 166 12 164 95 339 33 341 13 822 85 345 82 74 20 309 81 206 26 983 88 11 66 808 73 935 91 876 87 115 75 679 97 22 30 788 74 438 55 991 41 688 44 526 19 463 34 829 69 311 9 932 5 331 68 118 17 53 78 952 7 241 93 404 38 492 35 609 6 40 23 458 15 103 32 445 46 68 53 952 80 505 96 120 40 255 22 970 2 360 58 691 43 944 4 67 0 197 94 336 54 995 3 839 52 419 65 458 60 581 21 381 72 914 36 153 98 42 45 124 29 23 62 283 28 324 48 853 86 50 57 382 25 474 37 997 39 723 92 521 50 35 83 710 84 753 59 75 61 957 56 148 18 185 11 403 76 735 31 714 51 751 99 942 14 351 70 167 24 292 67 87 47 792 71 435 42 813 49 505 90 84 10 699 1 507 8 888 79 506 63 156 27 76
93 54 89 108 4 524 14 110 94 537 64 936 30 60 33 779 44 617 24 881 76 649 31 461 21 168 10 569 52 802 50 384 56 250 71 77 37 444 28 238 73 83 70 749 2 513 67 291 82 752 38 183 59 240 66 110 5 861 69 774 45 5 92 600 77 86 20 516 99 385 98 116 23 321 22 609 95 828 12 379 17 976 51 719 68 527 72 706 6 701 19 388 75 958 87 547 35 359 86 747 27 42 0 461 58 505 11 751 49 357 9 201 3 32 84 61 16 774 79 746 54 301 29 549 61 109 80 400 97 849 53 620 60 449 96 737 8 461 39 914 63 372 47 140 41 212 88 835 32 128 26 972 18 800 65 60 13 522 91 189 81 417 36 955 46 525 57 854 55 356 85 923 34 722 42 922 25 624 7 899 48 739 43 61 15 692 90 938 78 567 40 480 83 708 74 370 1 583 62 466
60 42 69 806 39 751 50 891 48 128 64 360 83 89 87 773 88 732 6 396 7 859 33 585 4 517 41 939 82 536 20 323 91 130 12 92 36 332 26 748 44 122 76 717 40 753 3 370 29 62 57 442 27 743 81 470 56 722 86 152 30 1 11 617 46 82 63 65 58 562 93 707 99 225 23 964 25 517 2 330 75 269 10 176 66 468 72 68 37 663 78 829 61 1 96 234 49 190 1 367 42 864 35 385 77 27 95 919 71 149 97 717 53 46 54 280 67 442 92 956 51 744 65 299 45 697 55 292 98 282 34 464 47 992 62 10 18 851 17 42 43 914 79 720 94 295 0 469 24 569 14 122 13 690 22 150 70 962 38 630 85 740 31 343 32 305 73 165 28 622 16 877 52 555 59 50 74 498 90 464 15 987 68 806 84 561 5 319 19 220 89 494 9 63 8 14 21 773 80 290
41 264 3 213 47 818 50 522 60 110 45 86 37 135 69 558 52 498 89 954 54 679 72 291 71 632 61 728 36 123 7 205 91 495 31 507 53 359 56 678 15 885 70 903 42 902 63 297 92 490 99 104 1 365 64 459 39 315 29 823 55 541 85 503 44 367 38 426 35 418 66 492 73 494 32 151 78 433 20 654 14 52 18 85 22 790 74 445 10 629 34 655 9 923 88 973 16 243 83 533 24 508 80 491 97 643 68 192 79 255 51 185 57 14 65 698 77 554 75 383 4 99 26 32 58 373 25 686 11 762 90 662 76 14 0 434 82 339 98 565 6 867 87 475 46 932 93 787 5 946 43 848 59 529 49 167 84 612 17 569 67 686 94 319 86 616 27 655 2 264 23 384 21 491 81 218 13 930 28 321 96 245 19 838 95 588 30 597 40 912 33 827 62 133 12 59 8 906 48 632
48 873 50 299 13 257 83 820 17 653 65 15 51 222 62 280 78 255 18 988 26 298 34 540 84 99 22 516 67 509 97 877 31 40 69 906 4 277 70 239 61 130 93 137 19 627 12 221 59 824 2 856 10 322 45 426 76 941 86 534 23 433 94 595 80 748 3 222 37 528 39 395 21 596 29 759 87 487 96 410 28 107 91 523 36 753 43 635 85 663 16 282 15 791 77 441 64 896 60 346 6 601 24 805 53 889 63 221 33 696 38 14 95 621 20 7 54 479 72 438 30 742 98 115 79 736 25 653 0 1000 68 233 49 91 56 93 92 644 75 526 89 592 82 961 44 393 99 672 32 142 8 626 71 389 58 771 73 740 9 471 1 114 55 797 88 420 11 80 57 963 46 499 40 200 14 847 90 213 5 6 66 100 52 892 42 995 35 526 81 75 47 116 41 241 27 577 7 734 74 325
38 490 76 191 51 343 94 360 4 101 37 101 5 948 13 68 43 42 69 685 91 262 87 899 18 27 75 358 48 257 44 667 55 853 84 541 8 86 0 363 25 574 64 560 50 52 45 607 10 904 26 786 97 54 90 851 57 483 81 41 34 741 20 504 40 481 61 424 27 470 73 286 59 603 86 816 74 591 17 894 7 465 23 610 78 250 99 481 77 263 31 202 19 820 14 427 39 507 32 617 63 815 80 126 3 610 96 777 92 900 62 941 28 818 56 821 6 36 46 494 93 306 41 349 47 645 71 770 72 470 15 651 79 330 53 500 36 567 33 533 88 483 67 475 70 271 83 711 1 588 60 54 9 938 89 796 98 401 65 43 29 840 11 897 82 359 42 452 21 783 54 438 2 278 95 855 58 293 12 858 52 779 16 497 68 139 66 610 22 193 24 214 85 221 35 957 30 479 49 15
48 29 55 111 60 813 83 984 3 808 20 48 54 904 85 189 81 648 98 688 17 997 82 705 25 825 59 450 72 882 33 514 37 663 40 626 7 672 70 796 94 604 13 356 11 773 21 672 42 992 29 363 10 22 27 113 88 225 35 634 61 153 68 716 58 490 80 682 78 80 93 113 14 191 75 113 15 977 62 498 69 238 99 507 90 915 26 942 46 505 43 96 74 108 47 835 53 448 1 690 30 149 2 998 77 404 66 25 32 511 64 240 22 366 76 164 5 710 38 711 96 894 52 958 0 979 51 357 39 816 31 947 24 472 97 849 63 96 6 590 19 837 86 281 16 702 4 408 89 455 12 993 18 693 95 159 23 552 41 242 49 525 28 393 34 906 50 490 71 512 8 11 56 348 9 187 73 90 67 178 45 487 36 675 87 641 57 509 44 299 65 808 92 60 84 165 79 162 91 206
46 784 16 979 45 734 6 118 67 533 11 500 95 78 61 260 29 480 30 379 27 315 52 269 97 938 35 971 58 177 50 51 92 869 42 239 12 698 10 303 22 846 59 361 39 260 89 498 48 446 80 827 69 307 71 184 68 898 94 797 99 753 3 1 83 67 55 443 26 177 90 861 1 960 19 362 40 827 85 596 15 319 38 200 2 921 87 415 76 906 14 565 31 496 4 694 88 790 43 345 49 763 63 943 34 231 66 651 91 410 51 752 60 552 96 964 36 679 25 873 18 518 81 654 98 689 74 769 0 28 20 524 17 601 44 923 33 849 21 487 37 114 56 740 8 845 7 145 84 14 24 748 5 651 70 202 32 75 73 807 9 384 54 501 53 12 65 527 57 146 78 999 62 852 86 880 28 467 93 907 82 685 77 695 47 245 79 812 23 294 64 728 72 167 41 776 75 620 13 907
19 934 8 926 26 647 29 577 30 455 68 812 27 29 49 73 10 160 93 567 85 884 46 874 90 158 87 263 22 489 83 180 98 713 31 742 15 454 25 607 16 628 67 422 12 55 5 359 55 201 63 812 89 309 56 459 11 57 50 629 64 36 32 593 1 937 95 395 77 71 51 791 74 216 4 483 61 91 99 136 24 613 53 23 71 457 57 154 59 605 3 139 0 101 40 40 58 890 78 294 94 836 6 121 81 15 17 887 73 938 2 699 54 63 80 25 84 745 36 349 75 126 44 53 88 438 47 801 41 712 45 643 20 861 18 802 65 293 33 588 28 644 35 759 72 510 43 606 39 973 62 995 70 513 48 573 66 566 52 129 69 7 37 715 7 170 34 41 21 895 23 724 42 498 13 921 14 908 96 16 76 902 82 219 38 489 92 213 86 317 79 831 97 757 91 681 9 597 60 45
26 170 71 313 63 772 35 481 47 399 78 681 23 349 87 235 41 309 57 721 70 326 79 417 54 838 33 175 59 661 58 348 20 817 75 407 86 523 40 860 89 626 80 476 69 873 34 425 68 135 46 225 77 471 18 967 92 878 83 873 8 940 16 533 97 457 81 303 49 87 27 58 50 252 64 379 2 979 12 860 29 485 48 290 90 314 73 806 60 409 39 953 88 376 45 445 51 264 94 717 52 640 99 304 55 423 28 281 43 205 61 954 93 171 67 597 56 110 32 446 72 909 7 776 13 996 37 757 10 265 31 442 44 712 95 718 3 200 22 425 42 5 6 595 14 702 36 694 85 445 25 531 0 582 98 970 19 704 4 890 17 321 11 282 74 175 30 97 66 597 1 236 38 294 21 187 65 354 53 781 82 663 62 822 9 416 24 409 96 155 15 466 84 612 76 142 5 132 91 745
24 513 73 854 34 119 79 691 52 916 25 503 1 957 56 197 50 784 23 392 77 328 61 957 98 759 9 354 42 610 31 428 99 114 0 344 54 344 48 1000 29 271 12 997 44 638 67 173 96 754 95 169 17 421 32 952 75 295 90 183 13 543 83 456 18 339 60 694 78 651 74 105 28 354 59 50 21 884 15 590 49 802 70 471 97 252 68 114 11 23 3 233 58 765 14 67 55 328 7 10 37 56 63 52 53 807 51 873 2 879 30 46 26 158 94 355 8 876 76 746 38 389 69 705 82 13 46 685 35 280 93 446 10 799 57 881 4 292 33 611 84 159 20 755 47 978 86 569 89 568 6 686 64 580 39 515 81 806 5 36 87 925 62 117 88 881 36 28 85 205 65 764 92 477 19 821 16 554 40 972 43 158 71 533 27 722 80 992 41 145 22 966 45 445 66 153 91 126 72 398
65 143 37 974 44 426 7 809 9 379 74 965 17 104 67 477 8 987 30 691 84 311 18 330 46 124 27 982 66 247 81 100 21 766 4 836 31 965 40 598 57 329 41 215 89 959 85 117 55 171 80 872 42 201 92 270 14 326 32 220 39 669 6 405 28 399 99 423 56 416 50 235 78 96 76 116 2 577 23 939 63 208 33 631 49 366 48 609 16 744 34 351 70 815 58 583 0 606 97 707 15 147 25 494 95 182 72 992 75 353 91 309 22 924 12 852 35 423 93 89 11 151 96 706 52 94 64 801 38 15 83 330 94 175 69 869 20 935 1 12 54 678 98 539 26 406 71 649 19 116 53 653 62 599 24 55 87 348 51 354 61 176 43 735 90 691 5 871 86 647 45 892 60 218 82 226 88 88 3 170 29 879 59 139 77 68 73 944 68 335 79 152 36 876 10 403 13 473 47 659
28 387 14 633 73 796 62 26 59 233 86 575 26 704 15 538 10 980 18 511 96 154 75 569 84 16 36 450 5 841 20 39 45 679 16 662 49 413 66 336 22 340 55 332 2 343 57 993 63 97 58 649 94 163 93 60 76 937 12 542 53 611 77 521 47 776 71 950 67 189 32 947 65 238 52 939 98 309 78 117 50 474 97 302 0 309 41 735 70 451 61 521 7 280 54 825 27 810 8 954 43 54 69 842 17 83 29 167 39 497 31 685 11 675 74 873 46 943 40 513 79 747 48 351 91 296 60 916 81 98 6 471 72 447 21 363 37 641 64 866 80 214 99 273 33 47 83 669 87 746 92 257 82 389 34 984 35 837 23 153 95 188 38 581 44 554 13 653 4 890 90 311 51 187 3 957 9 500 30 861 1 326 68 445 25 997 42 553 24 782 19 519 85 789 89 601 56 638 88 518
44 301 66 257 50 696 40 481 28 518 52 898 11 252 67 811 79 841 78 347 23 340 8 667 7 417 94 571 21 396 55 37 49 973 85 720 97 527 18 412 59 737 72 224 30 420 9 722 19 804 43 529 39 559 84 965 58 77 14 23 69 92 74 296 99 518 93 386 47 927 17 851 33 827 61 88 41 23 36 896 53 956 57 854 54 241 3 708 37 341 82 791 64 736 48 509 0 6 75 454 32 521 25 14 62 223 81 782 24 253 5 188 22 780 80 588 65 184 35 44 16 318 38 901 34 999 68 396 86 729 95 322 91 590 89 114 70 698 73 988 12 199 15 629 4 641 56 141 29 55 26 518 71 572 45 485 98 90 90 874 60 396 92 837 31 135 10 503 96 560 88 76 77 470 63 432 27 959 42 116 2 437 13 551 20 212 1 976 51 218 46 182 6 866 83 52 87 387 76 339
33 270 93 761 50 361 91 5 14 604 76 828 61 443 7 271 80 314 42 321 0 679 20 680 54 817 3 705 74 571 31 499 86 281 79 837 43 154 59 530 53 636 60 174 97 74 9 763 94 299 30 787 21 145 32 716 62 540 39 726 35 432 77 296 73 5 71 92 83 656 63 702 57 83 29 910 68 697 12 562 81 691 48 184 69 82 28 826 67 457 89 806 56 362 10 415 5 655 1 486 25 997 8 886 38 101 87 150 16 618 6 290 98 855 70 131 23 969 84 992 65 668 51 715 22 194 72 127 4 34 11 112 88 944 82 697 90 463 37 257 64 277 13 75 58 499 96 998 2 383 78 405 95 113 46 47 55 608 19 518 36 92 24 530 85 947 34 623 26 238 15 784 18 930 99 482 49 196 52 235 66 565 44 831 92 621 40 214 45 437 27 914 47 545 75 905 41 222 17 197
87 135 29 383 23 643 19 534 37 278 89 350 91 683 86 876 12 981 25 418 41 81 22 859 98 558 7 750 63 385 99 554 73 972 56 568 26 630 39 501 13 734 35 592 45 673 15 860 6 636 64 653 40 644 88 839 11 262 28 948 43 301 42 852 65 508 51 982 79 894 5 895 32 864 78 924 18 153 27 237 52 952 90 769 68 664 58 76 62 335 50 637 59 650 36 754 38 971 70 90 72 890 0 81 10 609 66 437 9 994 69 852 21 524 24 410 95 749 76 889 83 717 20 772 74 585 53 803 54 397 94 840 49 355 77 346 81 501 3 844 82 757 85 113 80 142 33 90 93 938 97 980 96 93 17 451 2 635 34 884 61 910 71 866 1 378 47 825 84 905 14 238 30 634 46 211 75 810 4 699 44 98 67 628 48 394 8 509 55 343 57 261 92 676 16 810 60 558 31 548
42 618 10 587 21 107 5 911 87 93 4 695 25 931 56 320 60 843 54 941 75 22 34 780 55 474 49 723 11 681 16 185 89 499 36 312 0 128 38 52 79 466 2 218 40 264 81 805 15 186 70 364 65 73 47 504 53 189 19 576 22 635 1 512 52 849 7 45 86 336 50 121 30 198 35 205 95 199 61 514 6 716 98 494 76 113 78 422 94 138 69 363 80 828 88 878 67 137 63 502 39 133 64 844 82 367 90 156 97 850 99 734 31 71 17 725 43 77 41 981 12 645 28 894 73 941 85 650 96 743 66 45 26 623 23 204 72 591 77 680 51 2 57 784 45 934 9 491 3 775 18 61 44 635 74 652 33 583 62 26 13 208 68 452 24 318 59 231 27 701 91 77 37 902 8 749 32 294 93 330 83 767 92 563 48 215 58 208 46 665 14 534 84 881 20 599 29 868 71 876
45 884 27 300 89 103 94 28 40 68 59 327 86 981 83 726 52 32 66 99 22 189 54 395 38 389 87 423 37 800 29 528 6 801 50 97 75 30 16 309 49 523 61 546 60 473 14 4 57 16 78 737 74 91 91 288 10 673 17 440 90 668 82 92 55 192 2 613 79 203 24 564 93 425 92 158 34 45 8 532 11 422 35 469 65 244 3 700 21 866 12 867 48 407 43 940 7 463 72 892 99 15 81 826 18 450 53 94 31 817 4 365 42 532 85 71 0 551 96 100 1 60 44 339 25 306 97 424 56 376 13 751 30 938 68 315 69 267 32 205 46 413 64 668 84 648 88 812 41 70 23 361 15 316 98 82 36 445 19 559 9 562 33 161 80 181 5 208 39 896 70 380 76 346 62 729 71 30 77 749 47 553 67 551 73 815 26 660 58 178 95 726 63 560 28 141 20 848 51 398
42 493 63 831 90 481 65 410 96 459 44 997 1 408 95 982 73 936 97 43 74 408 33 676 39 342 27 110 94 75 59 819 38 423 85 384 22 497 45 685 52 35 10 590 21 780 18 764 66 276 0 456 17 992 79 664 37 866 47 21 43 280 24 511 68 755 5 481 25 443 23 825 78 50 34 60 13 70 29 919 16 336 57 295 67 251 80 584 84 352 2 677 26 335 12 344 86 516 51 492 4 993 7 461 30 566 82 776 54 565 35 78 83 641 87 90 15 753 53 67 61 845 71 498 41 559 56 244 77 504 98 38 88 185 3 735 75 866 49 997 81 203 19 576 36 90 50 924 92 354 93 983 64 108 60 364 48 907 40 529 91 492 9 855 99 638 76 60 11 195 72 205 31 584 8 900 55 848 28 647 6 112 89 730 70 643 62 471 58 721 14 607 46 114 20 450 32 710 69 949
74 14 20 675 43 877 58 494 27 544 59 814 21 74 72 932 91 997 44 581 18 292 77 188 40 41 62 18 93 660 4 111 52 928 76 370 0 601 61 63 31 799 65 34 23 265 37 442 64 984 12 641 1 586 54 894 6 764 39 370 2 983 56 362 73 419 14 948 94 158 67 460 15 936 96 743 33 270 51 764 68 320 16 597 50 661 60 612 57 976 17 443 70 503 38 66 34 838 75 211 8 340 98 564 36 984 46 56 19 456 69 7 86 841 66 188 84 158 28 636 63 330 10 761 9 886 42 536 80 997 97 122 35 979 41 414 87 12 29 902 78 762 90 667 11 160 25 769 92 292 3 709 48 550 89 894 22 708 32 465 55 188 24 668 85 740 53 975 83 913 13 996 5 82 79 245 82 202 71 373 81 656 47 493 45 464 7 524 26 833 99 867 95 567 30 691 49 199 88 136
49 66 85 876 31 778 51 212 0 858 9 67 19 411 77 739 7 269 16 165 82 406 54 679 43 939 4 977 61 286 97 277 79 556 58 650 8 402 57 695 65 998 56 974 42 581 90 877 45 194 11 438 73 196 67 121 2 845 13 361 62 288 78 206 6 125 84 7 38 91 24 36 10 793 37 136 95 527 26 347 41 867 55 935 76 794 17 56 5 626 89 366 23 846 44 449 27 927 96 983 15 501 60 425 34 721 63 892 14 113 36 505 75 252 74 659 87 625 91 420 29 708 64 866 80 904 25 268 28 256 3 91 59 200 92 350 53 178 98 940 68 708 12 263 93 427 71 589 86 458 20 674 35 282 18 791 69 863 47 703 40 973 46 638 81 149 48 233 1 736 21 586 99 488 66 460 30 978 39 112 22 958 72 376 83 944 32 88 50 620 94 455 33 809 52 162 88 501 70 295
89 976 67 402 97 749 12 125 72 480 36 293 62 260 81 23 41 658 31 719 69 895 15 771 13 137 19 907 26 384 21 609 42 503 73 86 60 301 65 761 80 360 82 912 51 62 52 563 29 36 18 840 70 24 24 114 49 43 3 691 92 799 23 435 74 608 75 584 2 296 99 256 34 24 57 219 17 604 79 51 96 732 94 956 88 552 77 369 54 241 46 963 28 169 50 157 30 89 20 667 76 254 83 334 37 75 9 632 66 46 58 527 4 565 61 718 11 903 86 160 6 641 32 479 63 504 56 854 33 542 91 441 25 495 95 508 22 389 0 474 39 500 7 44 59 804 43 864 87 87 40 942 64 544 84 306 14 181 53 411 90 483 68 972 5 173 16 718 44 997 48 171 98 984 10 856 47 750 85 30 93 743 71 567 8 449 27 236 1 591 45 915 38 21 35 584 78 903 55 589
0 685 68 86 18 546 86 76 47 63 9 281 11 736 59 356 61 666 41 658 97 31 43 349 87 952 14 695 53 662 73 758 16 491 27 653 29 898 45 324 78 372 66 212 55 426 98 531 89 550 26 78 23 5 64 103 94 737 50 811 79 924 32 223 8 147 38 500 7 873 39 15 2 89 19 529 85 54 52 345 31 227 20 433 22 795 37 839 49 317 34 750 81 495 36 512 57 761 67 875 88 487 69 189 91 666 24 835 21 901 12 830 76 628 58 48 3 120 82 469 60 471 46 500 6 17 99 911 93 58 71 959 17 70 54 522 42 469 84 125 48 367 92 600 40 622 62 107 5 261 90 895 95 693 51 846 96 162 63 794 30 259 15 833 70 692 80 231 28 301 35 529 44 868 4 813 33 207 75 110 1 123 74 34 77 379 56 616 65 515 10 759 83 584 13 459 25 131 72 577
90 831 10 825 82 741 78 37 4 57 71 699 47 257 83 679 14 613 26 476 91 693 12 94 30 342 74 209 61 548 85 943 46 144 21 896 22 18 84 925 27 523 70 269 93 794 94 34 18 528 42 171 53 262 24 493 19 464 9 405 60 974 45 136 1 100 68 825 64 949 98 404 36 599 63 869 13 700 73 331 6 24 72 130 66 513 81 970 75 516 11 241 38 51 95 337 3 944 17 166 41 188 50 857 33 92 34 104 96 689 57 713 35 690 5 217 87 734 39 604 86 974 28 257 40 274 92 610 7 464 99 545 59 138 23 481 15 308 56 526 0 186 31 361 65 147 25 589 20 821 55 225 2 162 54 429 32 837 79 433 37 448 62 557 58 286 48 189 8 686 49 491 16 485 43 370 80 199 67 190 44 703 52 32 77 102 76 289 69 980 29 700 97 806 51 269 89 138 88 625
76 684 20 177 36 893 13 683 73 785 6 601 35 516 2 551 93 733 59 736 75 927 89 602 46 901 9 306 39 668 70 173 34 469 68 923 88 305 32 306 1 872 17 966 58 900 7 861 95 636 77 515 97 447 29 530 27 667 64 721 38 287 66 367 99 539 10 75 81 35 45 285 86 215 71 409 72 585 48 969 65 719 14 934 25 116 19 241 96 331 53 242 94 178 85 373 84 301 37 587 92 42 41 964 52 435 54 85 78 226 91 376 15 172 30 547 28 487 74 783 57 906 69 792 61 790 79 599 8 429 4 583 24 263 21 708 23 49 56 491 60 593 55 721 50 566 63 844 82 136 49 298 80 341 26 71 18 267 43 25 22 274 51 528 67 306 98 381 5 524 12 38 90 437 83 483 87 570 42 916 44 560 33 960 40 248 0 504 11 243 3 868 47 974 16 929 62 621 31 812
46 378 47 138 17 784 33 917 48 884 79 309 52 815 14 184 80 863 21 686 53 852 36 846 27 640 51 565 40 303 5 369 50 70 25 319 88 545 34 796 93 554 30 506 29 655 23 872 54 936 18 227 86 89 7 501 44 275 83 518 92 274 32 289 8 22 91 193 37 938 41 384 81 671 63 310 71 470 94 488 90 118 11 195 56 9 61 559 2 563 13 759 16 644 6 467 98 334 43 939 20 754 85 598 39 592 35 978 12 127 15 260 64 455 45 790 10 550 84 291 65 326 0 937 67 552 95 54 74 930 60 934 22 970 96 214 31 473 87 682 38 720 28 125 4 366 77 249 49 702 62 224 69 911 97 521 24 902 99 632 19 312 3 245 72 939 42 245 75 864 1 303 89 932 9 1000 26 768 82 678 58 828 76 211 73 828 78 287 68 838 55 88 57 922 70 211 66 917 59 171
9 616 49 861 69 354 89 884 74 626 20 750 76 407 68 821 91 224 84 327 54 272 72 524 12 734 55 322 41 73 47 565 81 734 92 758 62 2 30 24 94 32 97 981 2 384 77 506 96 585 99 371 39 925 7 43 14 585 83 333 67 551 53 195 73 670 27 884 36 614 45 465 31 247 35 325 44 175 66 154 1 427 70 374 6 398 98 106 26 503 56 686 32 488 80 43 28 494 25 562 0 70 50 351 22 714 87 688 82 949 93 387 24 113 71 689 79 355 90 58 86 516 38 616 46 156 57 10 8 281 52 818 63 834 40 560 15 680 51 353 37 315 23 659 13 658 75 129 58 364 10 975 5 709 18 861 4 548 88 889 78 612 60 623 11 43 29 18 65 947 33 131 34 849 21 66 43 25 59 998 48 283 64 402 61 710 17 208 16 327 95 293 3 236 85 635 19 841 42 76
47 809 83 63 59 495 16 365 54 442 65 644 49 551 23 111 20 388 86 603 78 992 93 69 82 900 67 42 44 773 19 60 31 175 28 898 50 358 53 203 24 83 84 430 79 129 9 742 14 708 55 289 36 358 51 71 1 650 71 92 29 8 33 514 37 488 43 468 38 943 88 570 68 256 63 300 81 418 35 5 70 217 97 948 72 449 92 41 96 650 6 662 41 673 87 562 13 793 99 480 3 889 56 522 7 868 89 67 11 489 12 931 22 777 57 359 18 883 75 556 69 641 27 881 66 777 95 317 45 270 98 18 8 422 46 328 76 94 90 957 74 985 62 510 26 992 5 316 40 971 64 219 58 875 10 87 61 482 52 1000 34 381 77 683 42 638 30 955 80 985 39 435 15 400 60 789 0 610 25 438 32 155 17 448 85 868 4 677 48 538 21 82 94 418 73 918 2 417 91 234
83 609 1 705 21 944 54 118 46 940 73 439 16 922 32 199 49 921 93 634 35 420 27 2 81 224 58 190 36 224 84 603 10 412 69 850 82 457 55 864 44 242 8 594 67 481 51 319 89 103 52 796 87 567 25 853 31 390 53 636 61 628 3 428 15 654 38 455 63 580 4 904 64 225 86 937 41 818 90 183 28 545 0 859 62 955 26 51 24 294 50 932 29 37 9 573 96 403 88 627 7 529 57 543 37 710 18 254 43 571 48 581 92 21 60 762 78 610 39 217 34 198 40 480 65 731 22 963 75 519 99 280 76 208 77 609 13 228 74 773 71 238 17 648 98 247 70 21 80 252 66 255 42 186 19 987 33 679 11 820 12 224 91 802 59 546 47 974 97 761 85 496 23 987 45 255 2 596 95 300 14 417 20 83 79 15 72 782 6 745 94 505 56 754 68 962 5 424 30 381
19 129 34 65 77 563 10 607 92 880 47 308 42 826 89 468 52 393 3 325 44 659 22 94 66 448 94 60 86 554 62 971 85 656 35 186 82 342 58 119 74 671 6 294 46 623 96 663 25 396 18 978 61 132 63 228 73 969 60 529 91 633 75 599 57 859 43 951 14 373 55 943 87 462 2 924 26 641 65 412 78 230 5 671 21 237 24 119 27 736 76 932 9 821 8 848 79 487 99 385 54 288 40 867 49 714 70 595 50 809 11 136 95 186 0 111 16 270 33 142 1 114 51 687 41 918 48 180 69 951 37 44 15 616 56 756 80 863 36 419 68 62 97 516 4 342 53 173 39 272 93 65 28 571 59 334 29 797 32 490 71 9 12 546 38 501 84 214 7 401 20 431 67 857 90 876 17 853 13 531 98 540 23 989 72 311 83 507 64 363 31 384 30 920 45 124 88 199 81 130
15 93 84 466 24 836 31 751 21 860 0 51 44 9 46 897 40 972 3 839 2 624 65 924 53 922 19 559 32 40 73 12 57 912 38 494 42 21 18 236 95 504 12 656 39 674 90 444 72 886 98 206 68 548 29 622 30 731 52 947 35 999 16 909 83 822 60 823 54 343 99 770 10 197 79 821 36 733 97 76 93 681 34 394 45 1 7 715 92 495 82 309 75 462 55 210 96 227 5 221 69 809 77 319 89 335 71 236 26 763 8 879 14 121 64 734 22 902 27 531 87 147 91 45 59 532 9 193 74 92 78 805 51 579 4 921 43 788 41 919 25 653 94 597 50 316 85 556 6 604 11 347 67 988 66 720 81 323 47 274 58 374 23 32 61 815 1 407 70 407 33 81 13 188 76 91 56 910 62 639 20 932 86 2 88 333 37 894 49 858 17 139 48 725 63 809 28 293 80 279
84 414 10 69 22 560 81 688 19 787 5 224 47 462 6 351 64 884 8 11 11 603 44 354 43 325 12 130 62 677 39 504 89 92 54 940 37 89 96 818 34 912 24 299 32 554 56 169 3 468 7 890 70 389 20 294 45 699 46 246 55 616 50 433 72 638 80 698 13 864 88 841 28 9 40 355 38 170 49 316 95 51 26 452 41 393 99 661 98 548 67 79 21 78 33 16 91 721 85 145 90 742 82 642 25 235 16 457 65 61 61 233 0 669 58 157 52 928 18 477 73 92 27 464 31 440 35 579 15 361 23 748 66 243 74 204 78 890 60 768 93 532 9 934 51 175 87 910 17 466 48 126 36 263 71 940 77 471 2 817 97 739 1 44 94 735 86 374 42 402 63 466 53 776 68 553 59 276 69 882 30 968 79 790 4 643 75 252 29 994 92 312 57 786 76 117 14 731 83 198
23 145 86 523 85 337 51 928 63 465 74 364 60 274 17 804 46 538 94 124 72 90 49 119 62 109 52 377 44 623 53 770 0 547 78 484 45 759 5 619 8 204 38 415 48 865 2 277 21 411 18 213 82 217 16 437 31 614 66 267 73 580 30 9 98 84 33 449 69 739 59 135 15 888 56 460 11 701 19 664 83 202 90 515 70 613 32 783 22 580 75 156 34 443 99 794 93 705 57 379 39 142 47 828 7 793 88 478 4 383 1 12 68 826 89 376 50 281 27 765 97 945 87 864 25 292 10 795 77 350 9 645 37 656 79 351 28 421 55 904 36 447 43 367 96 1 76 958 92 235 24 661 26 443 61 65 13 535 12 386 20 816 84 290 80 162 40 727 6 592 91 685 41 893 58 904 81 171 71 376 54 150 95 46 64 646 29 361 3 221 42 223 14 451 65 676 67 356 35 331
55 783 72 246 5 259 20 262 8 356 1 768 28 689 54 909 30 23 31 659 25 279 67 951 52 884 65 605 71 582 40 826 16 173 48 982 14 817 61 398 51 113 64 986 68 101 29 362 42 658 9 786 56 716 59 313 7 895 19 497 32 649 90 24 33 775 39 216 11 686 3 295 75 823 38 390 79 850 96 402 98 83 69 864 95 790 34 51 21 601 78 601 80 702 87 934 46 531 0 46 36 605 10 817 89 210 70 640 50 337 74 533 47 832 76 463 35 477 91 917 77 518 41 720 82 45 45 434 43 324 18 395 22 156 97 736 93 263 4 299 83 170 6 289 57 724 24 898 37 642 12 196 17 963 88 425 66 167 27 186 84 390 2 849 49 726 23 445 86 729 44 777 13 582 26 173 81 228 62 836 99 92 85 15 94 196 63 206 73 147 15 828 53 616 60 75 58 449 92 932
75 846 50 348 63 109 55 646 82 365 15 95 74 133 78 517 19 166 97 225 5 707 12 472 6 756 77 987 17 431 43 190 20 522 59 335 47 752 90 739 7 131 26 333 71 36 99 484 68 973 54 454 33 312 53 283 16 223 88 924 8 89 27 640 66 177 73 892 18 576 10 508 28 587 13 625 61 179 34 370 89 142 21 382 57 521 37 205 79 406 11 72 98 174 31 616 39 625 32 382 23 548 65 422 76 689 60 629 45 74 30 975 56 813 49 268 80 254 94 403 4 206 9 737 81 535 35 38 41 309 2 119 42 942 69 880 91 170 62 637 52 162 48 128 96 967 29 939 22 210 46 500 25 362 24 475 67 973 14 815 1 722 84 834 95 957 51 496 64 513 93 898 3 306 72 435 38 416 44 813 83 563 36 599 86 728 87 272 92 424 85 555 40 460 0 570 70 491 58 781
51 565 92 303 45 92 91 297 14 205 26 213 84 732 1 258 10 700 62 714 55 913 24 576 6 57 80 592 4 904 78 214 28 144 87 567 53 856 22 278 72 418 18 293 40 867 32 84 3 898 41 940 33 832 49 548 94 748 2 688 65 203 44 849 99 176 36 459 47 687 85 779 71 940 73 935 96 74 13 627 56 95 8 16 75 998 86 150 81 490 7 659 59 231 42 580 43 401 38 655 54 488 95 596 30 487 90 247 16 792 70 662 69 640 25 640 74 586 58 732 34 799 11 325 79 435 0 29 46 296 57 29 9 109 52 560 76 96 82 758 35 584 19 882 67 552 97 472 68 135 93 277 39 425 15 200 27 408 89 949 50 617 29 623 88 285 48 967 63 323 37 135 21 752 31 808 98 437 23 218 64 676 83 359 12 379 20 686 5 358 60 256 66 201 61 169 17 210 77 86
30 813 39 237 85 978 48 100 26 83 64 896 44 537 33 145 74 754 57 2 55 102 59 518 77 387 65 444 63 964 84 20 19 794 53 354 28 110 29 679 8 886 54 236 22 280 0 905 31 122 25 703 34 465 16 84 56 86 35 714 97 964 4 120 78 799 10 176 76 53 15 781 7 698 3 34 32 784 99 198 51 969 50 398 14 422 49 578 72 276 11 296 95 9 9 584 38 273 2 707 12 7 82 166 96 398 58 491 36 251 1 558 79 58 86 18 41 126 66 606 20 387 6 534 23 221 93 282 42 571 71 268 60 372 24 616 89 356 47 771 70 416 91 416 37 362 92 647 81 546 80 718 13 504 98 24 21 736 87 478 94 162 69 974 5 549 17 882 45 897 88 787 18 401 27 811 52 942 75 294 68 219 73 161 62 958 83 887 67 962 61 729 90 611 43 332 46 659 40 914
21 435 60 407 50 133 36 668 81 137 80 145 20 560 53 494 37 698 58 216 28 476 24 826 6 386 31 160 98 846 5 487 95 373 84 505 85 885 14 442 47 137 82 876 70 747 22 547 67 960 38 451 16 95 26 855 33 236 45 92 1 575 92 575 99 3 3 386 34 874 17 252 90 34 32 377 8 916 55 694 43 350 10 212 51 339 71 80 56 845 48 132 29 238 35 945 57 67 88 670 7 269 68 777 27 201 69 794 4 291 64 669 25 808 13 940 40 872 46 202 18 618 0 425 19 435 94 498 12 857 41 864 78 213 75 390 62 866 59 986 11 968 9 961 72 265 23 215 30 847 86 620 15 592 89 351 77 943 52 771 87 178 54 233 79 923 49 219 2 417 93 948 96 749 42 478 39 351 66 991 97 264 76 565 83 866 65 567 44 611 91 416 61 217 63 93 74 216 73 605
14 915 69 777 55 442 65 771 60 247 95 743 62 452 66 234 86 493 90 412 42 559 70 378 35 651 44 541 23 588 3 764 83 332 63 788 54 503 8 912 47 692 67 105 11 956 38 772 94 910 30 17 20 452 16 805 61 790 12 37 39 975 76 477 74 10 71 297 48 445 53 530 32 75 26 823 34 520 13 951 68 690 21 551 41 801 27 185 43 621 6 854 97 843 50 440 98 304 80 553 0 333 33 368 72 720 40 844 64 296 37 667 84 156 51 643 36 544 17 756 88 380 59 875 28 960 24 219 87 51 4 646 91 342 81 496 57 537 22 234 25 941 10 566 15 593 7 21 78 210 56 181 99 50 2 639 49 38 89 427 18 280 82 868 77 49 29 481 46 450 75 285 73 512 52 590 1 230 45 721 9 21 58 394 79 385 96 741 92 141 19 153 31 155 93 277 5 248 85 594
8 638 27 501 86 873 28 114 90 847 4 201 19 452 39 178 50 422 26 326 53 15 41 698 69 704 45 323 15 73 52 888 34 204 11 887 31 888 10 993 71 258 68 48 43 967 82 491 70 422 99 509 72 667 35 613 66 716 7 793 60 607 95 755 92 862 91 517 13 46 49 41 2 961 85 48 0 237 89 180 59 182 64 301 1 707 51 744 81 196 97 650 77 944 40 81 83 762 3 152 61 611 96 737 12 362 38 116 57 992 67 738 65 745 29 953 30 886 88 961 42 923 22 671 63 335 46 384 25 20 87 972 80 312 6 367 14 305 55 981 94 768 17 910 54 917 62 130 18 526 48 120 56 408 75 627 36 723 47 759 21 17 37 163 76 766 79 761 93 916 9 471 33 326 20 460 74 894 23 115 98 562 84 515 44 413 73 866 78 876 58 413 32 45 24 423 16 245 5 902
48 549 68 349 78 514 2 620 95 944 61 383 27 323 71 784 73 472 25 661 84 452 60 687 49 412 93 803 26 813 32 661 16 610 0 848 54 124 79 925 62 240 72 344 98 923 43 998 12 852 7 638 15 699 86 885 58 124 76 570 4 839 66 651 64 992 52 739 42 574 30 780 85 451 20 729 57 632 91 892 82 696 17 905 88 441 1 357 53 176 34 214 11 156 19 473 59 458 81 712 97 239 65 672 50 500 10 732 5 828 70 135 18 22 74 672 87 351 99 965 44 134 21 297 9 515 75 723 63 629 89 867 69 656 13 856 41 465 94 300 90 751 14 630 77 316 56 181 37 198 24 900 46 57 35 678 8 790 45 65 22 246 38 181 55 209 36 162 33 301 47 787 29 898 39 592 83 285 28 947 67 141 23 825 40 950 51 448 80 221 96 777 31 994 92 850 6 540 3 981
13 550 17 188 73 597 26 331 92 904 33 733 27 773 34 881 90 74 50 936 89 208 11 497 6 348 36 987 38 824 14 902 4 184 23 345 51 817 60 63 46 391 16 836 61 191 49 884 12 465 0 307 3 777 88 873 98 610 48 867 41 671 94 62 18 975 20 221 81 398 78 560 85 368 43 124 63 172 86 40 47 312 71 393 77 862 53 470 45 983 7 525 9 328 64 602 22 969 37 122 68 708 52 414 84 774 58 318 79 363 2 299 75 298 70 461 10 434 72 967 69 760 66 858 95 124 57 664 93 200 40 50 44 965 80 128 31 608 42 630 25 54 65 84 74 726 39 43 35 996 29 555 59 59 19 663 8 715 15 39 24 594 97 97 1 169 21 667 32 488 54 237 55 309 99 210 82 230 67 724 76 677 30 47 87 98 91 612 83 703 96 391 5 300 62 337 56 591 28 439
64 284 71 823 47 376 94 210 74 104 33 891 93 742 97 219 53 891 30 445 27 87 22 372 28 106 34 188 41 130 90 577 45 688 9 438 76 631 44 644 85 257 3 786 26 718 18 270 86 747 58 365 42 172 19 854 91 840 37 485 78 688 81 705 4 664 83 893 62 860 38 78 16 228 72 493 51 119 48 412 54 205 25 388 50 807 92 451 63 107 0 677 17 436 98 932 84 633 96 661 32 887 75 422 55 662 1 525 40 457 87 846 60 303 88 775 89 800 73 218 6 903 8 233 24 404 99 898 52 992 5 209 36 296 21 275 68 587 77 340 65 652 67 218 57 236 80 784 61 704 95 225 11 177 20 306 23 842 35 273 43 897 59 244 7 40 46 236 79 489 66 743 70 729 49 469 2 33 82 545 12 854 56 847 15 758 39 690 29 167 31 574 13 457 14 337 69 887 10 478
53 716 6 22 65 409 28 199 25 484 40 540 49 444 47 561 57 945 5 765 36 730 94 914 90 715 86 889 83 703 55 97 99 775 56 29 31 964 96 838 98 807 7 52 87 946 70 120 61 792 9 277 1 964 16 378 8 397 2 120 71 670 27 747 85 960 37 166 91 490 78 872 95 33 74 84 38 825 82 393 76 879 50 483 12 590 52 453 67 507 63 704 24 646 3 834 18 436 66 475 11 476 10 429 92 500 45 454 60 385 48 354 73 266 59 516 51 200 75 121 84 577 64 491 93 632 88 981 97 110 68 807 0 826 39 626 69 631 62 341 41 290 44 690 14 382 15 945 32 579 22 164 4 4 54 884 43 467 58 659 79 435 29 29 20 286 21 718 42 204 30 986 17 838 81 945 80 799 89 220 77 695 23 543 13 105 19 837 34 193 35 289 72 800 33 767 46 767 26 248
32 58 28 938 77 28 0 763 90 203 96 889 14 789 46 885 58 660 82 217 27 209 64 615 59 73 99 303 65 53 48 885 63 323 7 485 98 429 24 912 44 676 16 337 42 501 72 944 15 250 60 331 12 445 18 443 73 842 39 168 52 691 25 126 74 238 91 727 36 690 47 214 43 201 50 216 67 344 5 252 66 846 35 164 85 621 11 563 94 273 31 717 38 351 1 735 3 637 80 410 95 203 97 964 41 365 75 951 40 157 79 552 29 662 45 391 84 809 6 726 56 225 22 727 70 411 13 832 26 471 4 537 55 168 88 208 20 188 9 65 34 455 21 659 2 150 62 928 86 258 19 930 81 455 17 690 49 998 92 447 87 326 93 438 10 946 78 312 53 189 51 610 8 229 76 59 69 315 89 592 57 984 83 927 71 72 23 648 54 234 61 546 33 945 30 291 68 530 37 468
38 258 68 546 37 303 78 119 87 944 34 697 36 148 92 170 31 817 48 876 81 31 45 80 98 722 52 852 22 48 71 770 69 232 72 85 43 871 2 542 60 803 70 159 62 782 32 73 28 292 91 416 67 422 0 864 14 352 35 898 97 997 10 287 93 700 82 934 39 636 7 765 50 456 40 60 27 543 58 516 18 488 25 550 83 198 86 376 11 189 46 504 66 177 65 484 41 155 16 462 4 976 95 11 96 995 80 515 3 439 55 257 42 1 8 8 19 177 1 223 5 616 51 377 53 204 94 733 21 65 89 392 59 138 54 79 26 578 6 813 99 360 33 103 13 643 47 579 29 862 23 547 63 507 44 335 49 399 88 954 90 58 84 839 85 459 24 128 12 752 61 701 79 272 15 19 20 282 57 607 76 144 9 634 56 909 17 885 74 451 64 49 75 226 73 238 77 516 30 131
64 66 48 238 81 338 57 133 66 291 80 848 27 717 35 771 77 89 49 756 60 16 84 745 55 32 99 126 63 718 68 8 46 60 67 907 36 516 15 595 11 556 78 72 85 102 9 37 42 59 92 441 91 54 76 720 7 638 18 538 38 600 89 588 30 716 39 966 12 73 41 355 20 31 23 369 56 677 74 629 87 513 17 428 2 183 93 477 95 633 40 741 97 819 8 655 51 765 58 232 86 936 5 188 24 674 72 615 62 153 52 332 34 430 94 553 90 682 1 910 45 15 54 962 65 24 50 327 88 396 21 54 61 417 83 948 19 665 44 147 13 291 14 646 43 728 53 418 75 360 6 866 0 522 26 761 32 735 16 209 96 6 3 249 71 838 4 163 22 528 10 839 37 691 79 11 59 491 98 730 70 978 33 679 29 553 28 792 82 465 47 878 73 406 69 420 31 511 25 710
91 589 74 376 8 147 44 713 47 978 2 163 30 736 27 523 20 79 65 31 61 734 83 635 50 898 69 233 14 860 15 443 19 259 33 734 87 57 48 414 38 316 76 759 23 227 16 278 59 345 21 361 49 110 57 118 71 638 81 323 9 422 29 298 93 704 99 805 88 272 77 866 62 396 86 177 54 122 96 437 82 355 18 601 53 35 35 927 85 687 67 525 52 749 73 945 13 31 26 918 79 791 11 10 43 318 58 764 98 471 4 55 25 562 22 241 64 29 36 148 46 361 7 896 75 474 66 431 10 29 41 261 51 647 80 461 55 320 1 499 72 106 95 395 97 131 34 548 37 460 5 411 24 616 3 96 40 454 56 513 12 591 68 253 6 505 39 337 84 965 42 678 45 156 89 608 0 953 90 500 60 536 32 355 78 153 17 254 28 776 63 895 94 553 70 214 31 948 92 942
71 931 95 818 18 341 70 218 9 602 76 708 26 747 61 146 69 88 4 22 88 841 54 591 80 568 58 757 35 418 62 345 87 430 38 841 5 869 8 779 51 234 39 774 30 292 66 23 22 579 92 722 67 307 37 455 21 376 49 683 81 219 99 9 56 258 6 236 40 198 64 86 79 453 59 956 55 573 19 776 47 197 68 556 72 204 84 990 10 269 31 723 0 455 78 501 52 523 42 776 23 775 41 908 75 368 82 402 96 917 11 940 34 843 2 751 17 871 36 818 57 901 48 183 1 312 73 379 27 551 97 173 29 25 74 579 33 983 93 242 77 421 65 249 14 482 44 173 89 987 3 691 63 259 90 603 46 300 60 1 12 506 45 335 28 277 25 40 94 335 91 918 24 166 85 622 43 646 98 9 7 240 86 957 15 565 32 544 16 958 20 943 53 39 13 192 50 898 83 868
39 269 95 809 44 25 61 866 65 115 29 926 12 928 75 665 98 566 69 89 42 421 19 697 64 645 14 610 35 947 31 211 36 917 76 172 52 741 8 650 94 966 55 53 90 403 43 492 48 851 33 528 82 906 46 168 73 639 2 929 25 438 91 606 56 250 62 44 11 195 34 957 27 260 71 882 5 689 49 101 24 496 4 913 40 406 81 474 18 185 38 86 87 165 26 457 89 299 41 538 21 596 60 786 20 344 58 278 79 243 6 370 13 715 92 741 67 152 84 956 78 97 15 989 37 528 72 572 1 683 32 944 86 872 74 840 85 912 51 293 97 225 45 707 99 480 23 135 66 858 93 287 59 475 30 39 50 615 83 605 17 479 77 970 63 240 53 284 47 145 88 401 57 436 9 205 96 835 80 393 54 124 7 439 70 451 10 647 16 172 3 539 68 428 28 722 22 972 0 990
52 621 49 892 0 237 61 990 81 584 77 22 37 606 21 115 16 150 29 231 78 830 30 380 71 541 55 737 70 236 53 83 99 19 66 809 80 779 96 70 67 316 47 593 58 849 44 363 22 855 91 59 34 71 13 303 17 192 93 972 24 450 10 11 46 166 60 226 14 495 43 931 6 4 95 492 28 582 50 468 11 125 38 973 54 957 25 586 56 376 94 252 68 878 84 547 73 244 32 611 75 323 5 260 48 124 33 961 8 765 7 941 12 83 26 742 89 499 97 355 62 371 85 171 1 112 82 67 4 935 27 940 92 229 39 854 64 161 42 899 83 494 87 797 57 406 18 650 65 281 90 770 36 989 9 437 35 696 69 800 72 310 51 441 63 592 15 329 40 727 76 301 23 466 20 578 88 98 86 204 3 982 2 652 41 586 74 955 45 632 31 346 19 428 59 501 79 811 98 690
33 891 43 857 71 689 83 226 55 883 70 276 82 725 39 857 31 295 12 625 46 103 91 431 17 855 60 618 18 478 53 617 74 513 95 305 42 973 94 765 16 591 96 439 11 324 29 262 24 73 1 376 28 383 0 805 23 657 68 1 90 963 87 276 22 541 69 232 84 404 66 136 26 362 64 327 14 109 62 499 79 283 51 156 89 151 34 370 19 505 65 751 93 234 4 66 99 372 59 16 9 529 63 746 6 656 52 581 47 191 30 589 50 771 44 366 15 120 49 478 73 66 75 981 8 515 7 616 21 740 58 581 67 795 86 593 36 926 5 590 92 629 97 563 80 949 3 505 48 956 78 919 88 106 38 118 85 127 57 334 2 943 40 624 45 268 54 349 10 248 81 874 27 709 37 164 13 453 76 105 25 825 35 891 61 995 32 509 72 726 56 361 77 843 41 356 98 466 20 275
0 178 31 733 25 145 79 638 16 775 37 358 96 297 57 705 27 340 87 379 41 321 20 681 83 828 3 716 84 816 61 458 66 306 81 337 8 898 60 87 23 10 72 188 17 940 44 919 76 441 33 875 75 569 86 500 88 406 58 657 73 725 43 305 24 532 40 752 71 750 29 911 36 936 82 910 2 939 1 548 80 973 52 993 13 69 85 857 30 479 70 511 6 898 7 78 38 372 47 462 94 656 46 36 48 190 49 645 56 582 92 750 62 174 51 477 65 710 12 837 91 803 59 112 22 95 45 287 28 255 77 196 55 975 18 531 69 554 97 116 54 902 42 36 35 120 99 268 78 294 98 632 26 597 67 798 39 510 32 499 14 577 89 6 15 285 95 493 74 271 68 454 21 203 5 4 19 807 11 87 34 971 93 807 10 451 9 133 53 333 63 481 90 735 4 157 64 153 50 878
84 521 46 582 27 622 77 581 91 152 85 825 40 80 2 402 90 650 49 70 23 455 98 711 57 765 35 292 82 508 86 214 92 286 80 213 33 591 65 950 69 920 60 956 32 779 47 551 72 141 63 708 54 923 9 483 79 632 99 574 52 302 17 372 30 378 3 926 39 526 75 20 7 803 44 339 64 495 4 436 29 857 88 489 28 626 21 797 55 524 93 485 71 553 42 141 89 74 11 468 51 13 67 582 15 725 13 888 24 691 66 265 18 722 1 328 56 373 74 330 41 766 48 587 36 468 16 8 20 265 43 553 26 572 31 99 25 252 83 334 19 616 68 482 96 646 14 708 45 348 8 505 70 234 34 260 87 89 12 188 62 477 78 624 10 530 5 338 97 443 81 568 22 614 94 400 59 841 95 47 0 471 58 640 50 485 37 441 61 695 6 743 38 65 53 547 73 250 76 512
86 303 70 735 6 758 48 432 53 166 46 147 21 942 67 583 31 659 65 501 36 103 15 79 9 235 16 573 8 282 26 781 98 380 10 911 24 800 7 17 29 387 96 667 56 676 37 539 28 712 47 563 89 337 44 644 12 31 82 560 61 724 14 702 73 247 97 945 30 389 3 641 60 789 57 82 52 591 27 227 71 923 18 637 45 751 11 467 90 153 66 767 91 337 64 627 59 853 51 785 77 541 68 759 80 695 62 361 41 489 39 726 50 997 35 829 13 776 1 668 58 302 69 996 72 624 93 441 17 930 5 377 94 601 99 898 76 94 22 13 43 890 49 874 0 550 88 759 38 37 54 924 20 130 55 794 42 586 40 576 2 923 33 291 95 578 19 392 32 343 4 478 92 362 83 453 79 255 85 836 81 759 23 907 34 850 74 667 75 608 78 14 87 739 84 282 25 79 63 511
97 958 36 303 42 162 88 343 28 480 62 384 60 630 96 206 71 771 79 154 78 443 37 648 32 968 68 761 23 562 40 422 9 759 46 476 30 162 31 116 43 499 52 356 91 442 83 276 82 969 24 505 16 762 3 463 13 334 25 441 93 50 69 339 84 640 55 934 8 716 6 509 90 37 50 587 76 637 45 404 77 912 53 131 5 862 20 272 29 970 72 77 98 937 44 117 73 956 87 944 38 143 92 400 47 443 59 263 86 118 49 44 57 940 2 153 65 184 67 265 75 583 81 801 95 959 63 835 11 233 56 524 17 908 26 498 10 857 22 540 74 574 99 539 1 188 58 976 4 1000 64 170 34 851 0 957 21 115 15 962 94 370 48 502 51 331 33 387 14 748 18 779 54 934 61 431 85 258 70 449 27 278 7 305 12 714 41 622 19 8 80 490 66 444 35 879 39 501 89 402
7 840 10 256 75 166 40 335 50 3 96 135 42 196 97 356 39 305 17 901 60 589 55 969 57 412 4 82 49 891 78 227 45 546 43 292 68 358 15 233 24 852 13 131 83 186 31 978 74 379 54 981 29 371 35 237 59 686 21 505 84 724 79 55 19 358 69 362 2 112 12 379 25 890 53 370 44 296 9 625 85 790 36 512 26 466 47 558 61 422 70 40 58 219 23 3 76 545 66 605 11 523 0 221 3 337 34 669 93 798 94 896 65 582 16 257 48 139 41 16 33 386 80 895 71 790 22 102 92 7 77 455 73 984 5 692 37 381 27 806 62 942 30 157 20 312 82 322 46 647 88 164 72 981 81 163 1 286 95 919 51 125 38 546 67 776 6 159 14 315 18 793 89 791 87 719 64 223 56 318 63 421 8 775 99 661 52 782 28 644 86 524 32 911 90 890 98 962 91 637
12 215 2 648 21 563 85 805 66 425 64 448 0 294 61 360 98 621 74 641 15 369 25 43 72 954 73 112 18 409 80 709 26 590 54 684 45 721 71 292 99 210 28 1 41 531 22 397 46 210 88 856 7 541 84 932 86 755 9 375 10 235 92 820 65 357 16 570 59 979 31 411 90 911 63 861 52 317 87 533 91 137 55 924 1 504 79 604 69 653 43 378 48 130 95 297 39 799 27 202 60 896 56 257 11 372 33 750 70 35 24 527 3 38 96 114 5 892 94 90 58 181 78 667 82 238 37 82 51 346 62 145 97 105 75 653 38 789 81 158 68 15 29 952 57 526 83 778 36 255 6 956 20 624 14 189 23 584 89 303 4 993 50 839 34 607 35 220 53 103 13 368 17 993 8 800 77 413 44 775 19 532 47 610 67 274 42 529 32 263 49 918 93 922 76 937 40 410 30 205
65 998 89 574 13 329 52 37 38 999 71 405 85 634 5 289 77 344 99 499 74 853 54 901 36 945 33 127 60 195 29 792 76 112 42 115 91 183 7 29 11 282 92 661 79 386 32 816 1 535 75 614 8 259 97 442 73 819 30 222 2 43 69 193 20 960 22 737 81 549 12 552 62 329 57 650 68 796 82 518 19 594 10 131 3 256 58 981 16 51 45 526 21 64 34 537 98 435 63 451 94 595 9 442 24 577 55 495 70 778 44 968 87 510 18 493 37 293 93 427 40 822 90 195 48 301 41 964 84 966 51 964 26 449 14 764 61 271 78 741 96 595 72 103 80 368 66 951 43 282 88 979 47 954 39 248 28 938 46 43 27 12 50 53 53 352 56 339 59 343 64 72 86 383 35 935 17 164 25 90 4 153 15 548 31 530 95 286 49 967 83 147 67 284 23 994 0 1 6 877
64 726 36 866 70 737 34 408 26 736 15 411 8 129 55 125 98 531 46 377 85 661 14 298 10 592 32 477 73 147 80 635 21 792 29 470 79 463 52 408 43 142 27 898 65 19 45 394 9 257 47 66 94 140 78 920 24 317 41 920 57 383 13 673 39 569 74 477 49 674 35 93 51 852 44 795 2 856 68 949 53 481 20 868 6 588 72 195 86 617 12 758 81 703 18 582 48 367 88 483 93 452 96 398 76 582 11 889 69 680 19 41 31 527 60 970 0 991 92 32 16 551 22 961 84 713 37 882 4 869 67 722 77 284 89 290 63 89 5 188 17 763 50 631 83 632 1 551 40 636 54 336 90 76 66 348 97 152 82 322 56 273 95 925 42 891 91 23 23 130 87 873 30 355 3 981 38 185 61 156 62 509 58 680 71 365 28 969 33 874 7 661 99 830 25 773 59 977 75 108
67 212 79 26 97 119 70 424 48 205 69 948 63 49 83 567 26 110 38 875 24 258 80 313 51 529 9 318 90 880 22 527 78 28 71 360 87 360 34 209 82 786 18 978 39 450 32 19 23 339 14 133 0 423 58 501 8 767 49 170 88 366 36 974 35 480 54 608 52 327 50 628 81 844 10 752 44 991 73 211 64 633 21 832 95 569 30 656 31 436 53 523 1 590 77 704 60 578 43 282 47 547 89 2 84 207 2 793 46 617 33 357 91 965 40 576 17 722 68 591 56 812 99 60 98 191 28 364 13 336 76 490 25 335 27 871 59 200 45 287 11 801 7 32 16 891 41 495 62 642 55 770 4 917 86 224 66 234 94 679 74 975 15 458 3 529 29 811 19 180 42 141 57 368 92 978 65 15 6 695 61 433 20 559 12 650 72 809 5 856 96 258 93 970 85 244 75 75 37 292
29 286 60 397 38 373 78 906 65 334 86 771 14 192 13 892 58 809 15 993 27 976 74 321 31 750 76 452 49 861 42 961 80 44 92 602 68 201 23 126 50 741 63 277 1 360 85 776 19 629 47 555 12 44 44 740 32 384 88 803 6 720 24 808 51 81 40 86 34 949 30 157 71 120 5 280 57 152 28 410 22 843 45 458 62 244 77 249 94 709 64 165 95 532 35 632 96 835 98 332 9 281 43 734 33 307 0 286 17 705 8 935 66 608 41 735 59 481 21 918 54 712 11 411 36 337 67 799 87 150 56 46 46 933 82 310 16 763 84 603 97 877 61 663 18 576 4 974 70 98 37 3 2 110 99 296 26 56 53 419 81 239 39 863 69 283 20 124 25 293 75 559 7 394 52 184 73 479 93 849 3 361 79 341 83 557 48 159 72 234 10 228 90 793 89 9 55 235 91 856
33 61 66 871 40 146 58 752 97 547 92 123 17 237 5 395 78 183 81 65 49 711 71 647 98 465 25 103 0 989 44 886 86 431 53 515 89 94 23 998 65 775 93 710 84 688 16 436 62 170 85 891 64 56 69 20 45 109 15 507 63 505 1 439 79 632 50 232 2 206 59 641 73 553 83 764 7 122 29 909 94 515 24 749 88 948 54 496 60 55 38 375 3 737 18 831 10 653 74 303 68 658 34 150 80 652 36 8 4 692 46 150 51 661 32 227 57 342 14 682 6 582 55 455 30 620 67 647 70 506 27 843 87 114 9 381 8 685 82 788 41 733 21 806 95 254 77 64 96 724 22 641 42 309 37 125 43 36 47 123 19 835 91 382 56 264 75 356 20 497 11 883 12 31 35 801 76 497 28 69 61 712 90 187 31 577 26 35 72 168 13 332 39 902 48 139 99 140 52 873
30 780 17 448 60 442 2 864 44 428 42 828 76 122 56 63 88 174 36 419 21 330 67 494 57 262 43 653 11 630 95 947 87 731 86 461 52 439 54 529 91 410 53 218 79 866 6 931 33 425 18 857 15 9 1 130 83 944 47 341 74 591 35 857 62 210 99 661 25 469 69 73 85 704 28 664 68 650 97 550 45 935 46 543 4 511 38 981 14 504 0 726 3 567 12 352 39 933 81 681 48 797 75 72 96 580 82 80 73 41 29 526 37 707 50 967 94 955 51 510 5 163 61 180 93 504 63 384 90 506 41 365 65 505 13 68 66 936 78 837 89 256 31 481 24 947 26 259 64 462 80 338 58 598 7 984 72 16 10 839 49 180 70 395 32 64 71 987 27 107 77 770 19 336 92 151 16 11 40 183 98 761 20 778 23 749 84 860 59 529 55 707 8 680 34 621 22 867 9 869
91 71 40 921 58 889 92 309 88 415 79 700 18 532 72 331 85 524 78 180 0 20 64 995 21 99 28 110 49 979 75 295 50 650 33 469 57 19 82 91 80 476 25 390 71 648 3 396 45 177 27 2 42 160 12 981 7 898 20 761 39 631 95 552 43 737 31 656 48 367 62 614 55 678 73 334 59 333 52 811 36 39 24 137 65 527 61 713 53 967 56 816 87 393 26 807 63 823 4 484 23 718 93 997 34 987 69 648 77 892 99 231 86 587 9 354 74 856 19 756 60 321 90 869 11 777 32 441 98 138 16 492 38 97 17 911 66 541 47 613 35 229 76 910 14 161 68 680 30 597 96 388 15 60 70 171 67 671 1 647 81 397 41 627 5 814 2 818 6 739 29 657 37 960 44 543 51 191 97 486 84 974 8 385 94 371 13 429 54 724 10 365 83 86 89 67 46 552 22 629
23 1000 91 125 57 503 1 616 53 903 90 615 98 451 51 906 74 973 42 356 94 945 92 99 59 912 48 287 49 422 46 454 33 937 25 397 65 410 41 264 58 128 16 132 19 429 29 587 37 156 26 188 14 229 73 135 93 585 2 465 82 794 81 188 69 826 36 114 43 809 52 982 12 62 47 649 63 204 27 20 0 326 55 231 68 626 78 535 39 452 76 460 28 299 80 892 56 256 50 527 64 452 88 527 17 4 72 280 35 921 13 508 79 367 10 248 87 616 9 202 34 255 5 169 83 162 32 951 66 31 6 576 86 589 67 194 18 952 75 347 44 148 40 177 60 196 97 984 45 704 61 135 77 358 99 196 4 671 70 665 96 396 22 741 8 43 62 262 15 222 30 261 38 894 20 401 21 241 95 67 85 889 24 836 3 956 84 639 89 644 31 339 54 652 7 18 71 303 11 450
65 451 89 688 75 439 92 779 27 931 39 667 23 69 51 744 55 680 97 349 81 120 37 673 82 571 33 450 41 883 13 107 24 354 60 711 71 705 68 702 49 445 96 291 63 548 77 65 99 604 31 336 56 429 44 235 58 525 66 78 17 53 29 168 83 737 59 357 80 202 15 895 11 286 36 812 9 390 3 645 84 111 86 451 26 386 70 904 79 191 48 961 94 343 18 249 16 492 43 523 6 877 1 710 76 920 74 138 22 100 53 787 64 188 69 368 10 479 32 837 21 45 40 926 52 170 8 234 28 696 61 581 90 336 7 65 4 705 47 119 0 71 12 882 57 839 98 761 46 687 87 889 14 508 88 344 50 365 20 596 25 856 72 204 35 510 30 326 85 701 5 429 38 38 73 471 67 918 91 641 93 297 42 738 78 904 62 832 45 913 95 708 34 442 2 52 54 94 19 540
80 569 91 392 20 291 84 963 45 212 67 99 32 565 70 336 13 439 24 777 66 703 16 704 93 274 56 991 41 128 59 257 5 993 58 416 35 102 97 906 92 47 11 121 85 700 60 241 42 643 88 270 9 207 61 616 51 845 18 103 89 302 40 981 96 826 95 546 2 599 87 996 29 346 55 622 44 823 7 331 52 523 65 945 10 482 78 433 30 567 83 367 73 440 28 708 36 280 82 783 49 544 54 887 37 299 63 756 86 686 98 524 64 586 46 245 72 463 15 739 81 4 31 665 4 710 6 471 22 55 47 403 50 472 68 153 75 414 26 13 99 105 48 412 69 69 14 972 71 817 19 308 17 449 43 280 1 73 94 243 57 37 77 974 62 199 90 610 12 486 8 804 23 178 21 816 34 944 79 345 38 279 3 138 76 666 0 615 27 681 25 215 33 565 74 661 39 423 53 31
51 114 42 453 23 520 14 279 7 784 63 470 71 618 52 492 75 101 35 527 6 983 17 594 15 964 77 41 18 857 28 55 26 981 85 192 36 92 59 305 60 138 58 118 27 865 69 600 44 69 82 772 24 660 10 441 54 399 55 309 16 315 12 984 92 419 79 649 0 655 9 858 93 241 68 931 70 935 48 228 38 903 4 775 5 783 13 180 96 98 95 652 78 320 64 74 25 962 43 145 2 536 73 170 86 859 31 776 19 114 20 72 91 248 1 284 49 633 57 816 30 10 65 512 87 223 72 842 33 782 32 813 74 122 41 967 46 588 47 431 53 605 8 418 34 19 98 997 88 444 94 982 89 219 37 83 40 528 84 359 11 746 29 325 80 731 76 471 67 832 45 275 97 934 83 17 21 646 99 204 62 958 22 298 81 321 39 984 3 966 90 224 66 629 50 478 56 957 61 130
31 684 3 550 42 496 68 210 89 726 29 116 16 514 4 771 61 898 23 905 0 79 94 227 25 610 9 536 41 824 7 158 87 428 82 426 74 145 91 796 51 621 86 207 14 759 99 192 39 401 10 442 98 669 66 366 6 437 72 423 24 253 33 937 71 22 78 67 48 227 1 118 79 66 95 488 15 173 45 992 69 547 67 532 54 447 65 633 8 916 96 517 92 964 21 521 38 220 5 571 59 606 63 878 60 648 19 97 22 110 52 729 75 397 46 242 13 751 58 496 84 555 36 36 83 533 85 702 2 349 53 948 12 555 80 107 35 308 32 6 56 42 49 705 57 995 70 342 76 742 17 540 47 334 81 488 50 617 18 941 34 500 37 40 26 835 27 836 30 539 11 863 20 505 28 359 44 562 88 796 77 122 64 51 93 377 43 434 90 769 62 629 97 205 55 859 73 637 40 678
80 433 35 793 73 124 48 233 65 470 79 500 33 141 39 282 12 242 40 254 4 853 91 797 85 271 7 591 84 202 66 800 14 602 62 573 28 915 30 622 57 4 63 179 96 40 94 345 9 797 89 421 3 790 51 628 15 220 50 742 24 899 19 674 75 11 88 766 23 671 58 413 68 111 34 691 69 51 54 31 70 510 16 466 64 572 87 6 81 969 67 570 52 751 25 16 74 161 2 302 41 617 21 580 97 765 29 701 83 886 98 16 32 241 59 208 49 975 6 156 8 371 17 615 36 737 27 211 20 175 95 784 26 960 38 249 82 595 42 317 78 531 5 37 72 420 44 152 93 584 13 148 22 711 92 942 31 768 60 311 10 668 90 14 61 133 46 155 37 988 86 885 99 896 11 915 45 931 47 215 55 640 0 252 56 496 43 747 76 933 77 565 1 34 53 667 18 506 71 280
42 173 4 623 7 608 91 745 56 954 13 405 74 703 23 219 24 340 48 103 71 255 82 385 60 175 35 826 85 69 27 568 84 747 28 302 90 914 41 606 61 950 69 278 54 581 81 174 21 39 11 158 98 129 77 716 8 654 75 564 93 785 40 247 34 530 87 389 45 351 33 136 49 459 96 925 55 732 12 142 80 693 86 73 46 522 44 651 53 694 89 221 83 821 88 862 43 30 18 413 72 999 76 893 16 605 92 162 5 379 14 119 73 524 17 316 62 738 39 132 63 313 26 366 70 985 58 522 19 165 29 435 97 636 30 829 37 154 51 722 1 707 59 849 67 382 3 960 94 210 78 127 31 141 95 299 22 991 57 114 52 635 9 367 2 701 68 669 25 70 47 551 38 917 99 75 6 569 64 57 32 908 65 42 50 717 20 942 10 79 36 780 66 779 0 164 79 27 15 308
90 365 41 498 42 153 54 954 33 314 85 392 4 958 61 779 65 888 2 865 64 409 25 256 96 843 97 510 8 942 11 368 28 956 93 864 88 479 62 685 30 797 83 865 24 322 91 184 82 568 45 655 72 870 69 90 23 943 26 750 22 831 21 777 40 951 34 713 46 121 10 155 19 566 47 741 68 737 12 369 70 547 36 66 43 70 17 115 73 844 94 399 53 519 56 636 87 226 75 385 89 302 50 442 44 810 84 319 1 194 32 572 80 317 20 757 99 898 67 704 3 70 9 819 51 381 16 784 5 987 27 570 49 247 92 648 57 453 60 963 35 470 15 999 13 50 0 819 38 571 59 776 7 762 98 518 63 563 86 892 18 582 77 31 74 645 79 109 78 124 81 849 95 606 39 81 55 911 52 773 29 600 71 857 58 964 66 729 14 249 48 550 6 295 76 625 37 464 31 695
66 252 30 61 78 746 10 976 22 625 44 727 38 114 60 915 15 184 25 663 65 320 23 924 51 587 91 77 68 728 1 11 81 472 64 705 89 51 11 123 83 628 80 234 43 691 4 570 49 132 59 42 70 279 57 397 31 990 0 139 90 206 5 2 52 414 50 689 42 689 92 793 9 180 36 730 56 825 82 879 55 659 24 870 46 424 96 216 74 29 71 7 87 131 85 848 84 753 21 949 12 500 34 375 58 591 45 337 18 271 98 751 28 218 75 892 95 386 32 427 33 516 61 347 8 223 79 269 35 192 29 961 17 334 39 716 62 880 54 825 6 115 63 969 19 926 77 470 48 608 26 652 2 856 47 306 53 467 41 248 40 13 67 895 93 839 13 287 37 83 16 781 97 616 76 819 99 899 20 193 88 456 27 179 69 701 7 590 3 455 73 550 14 941 72 650 86 223 94 263
40 183 94 584 3 821 58 812 55 470 80 525 75 315 99 477 28 48 48 793 38 219 91 566 16 709 88 628 92 366 57 489 37 606 22 827 53 411 35 171 30 195 24 854 19 891 8 57 21 901 68 951 10 232 33 767 26 2 78 168 5 30 76 44 84 486 98 209 13 690 62 662 14 326 87 142 60 815 96 405 47 176 61 905 82 575 93 943 42 775 36 977 43 718 2 320 95 611 6 110 86 891 81 699 63 413 34 319 17 448 32 929 44 616 73 106 71 128 1 588 59 442 49 351 39 472 90 497 52 593 9 42 4 934 51 825 67 579 77 636 29 854 25 754 97 846 12 741 31 764 64 254 79 447 23 200 74 915 85 72 11 982 41 986 83 20 46 486 72 637 45 624 15 706 27 895 69 377 0 796 70 362 50 979 20 138 65 91 7 657 66 337 56 181 89 895 54 429 18 737
94 280 28 356 74 645 68 775 15 357 79 777 71 621 86 560 5 400 49 142 14 713 97 605 64 603 84 620 51 930 18 929 39 849 43 380 77 487 50 232 95 238 76 872 56 339 40 750 54 717 44 880 20 948 58 840 16 812 46 243 7 204 22 227 59 466 35 107 99 984 26 192 73 121 82 514 96 550 70 561 38 959 88 798 1 843 25 259 55 318 32 135 36 338 8 439 80 218 33 217 3 777 42 559 45 923 17 307 12 782 61 625 10 784 72 498 65 222 90 851 24 4 37 842 92 702 29 939 89 373 34 939 53 275 0 409 62 894 6 436 47 67 83 549 13 143 81 294 85 798 60 958 2 627 4 47 30 223 63 38 91 295 19 202 23 957 67 959 98 242 27 664 31 423 87 121 66 63 75 93 52 156 48 76 21 951 93 905 41 223 57 21 78 620 69 193 11 521 9 271
13 296 73 849 77 553 64 199 6 957 95 977 58 262 90 147 0 422 28 393 93 302 43 359 35 289 88 426 87 311 37 902 18 584 3 307 59 586 4 234 42 413 38 332 16 143 60 537 56 195 52 699 9 179 55 732 45 891 11 497 5 871 98 324 89 372 21 799 86 179 10 731 99 756 66 570 31 439 24 381 2 811 91 561 30 945 1 313 14 903 68 167 92 114 32 760 84 833 70 817 67 83 62 352 40 878 29 541 85 494 63 877 78 2 25 357 33 543 39 781 97 767 72 775 47 241 80 158 41 620 15 690 48 877 50 95 76 209 34 503 26 157 8 936 79 94 65 225 57 838 17 798 44 378 82 907 53 548 36 903 49 841 61 157 23 767 51 454 27 847 81 682 54 363 22 716 7 874 19 105 94 222 83 707 46 220 96 566 12 27 75 776 20 717 71 205 69 115 74 981
89 335 74 826 28 147 45 128 48 195 57 991 40 600 82 315 86 137 41 939 71 423 64 680 39 444 24 460 31 169 69 649 18 892 98 73 96 964 3 514 42 397 37 766 80 333 54 812 66 853 43 540 22 360 21 806 93 523 60 124 27 842 38 809 77 139 13 128 23 286 79 817 47 934 6 487 44 796 35 860 87 302 30 827 72 256 94 448 85 566 14 321 76 670 75 53 49 888 97 604 25 107 36 123 58 705 99 910 53 230 67 721 92 215 63 484 5 694 16 44 12 666 9 788 51 885 68 785 83 24 70 334 78 602 91 343 29 531 20 460 32 980 90 540 84 861 34 743 4 394 10 242 11 332 62 248 81 584 46 301 19 592 73 104 33 132 2 724 1 464 7 341 65 367 59 209 0 741 61 729 50 983 17 775 95 7 56 752 88 40 8 31 15 691 26 974 52 467 55 407
69 302 46 34 35 415 82 71 95 595 47 427 64 83 22 802 7 264 40 382 8 245 36 350 30 311 59 321 16 413 2 111 11 104 71 943 98 739 27 942 92 124 74 705 85 144 4 185 43 548 60 909 58 448 80 504 66 336 75 37 28 980 65 547 76 755 93 318 79 462 73 515 53 59 9 907 50 397 33 180 32 31 49 366 23 297 91 851 15 978 18 283 52 832 88 650 97 756 67 89 3 807 94 485 72 127 38 86 14 460 0 208 37 766 29 390 81 8 56 815 83 106 24 655 41 706 21 49 45 950 19 707 78 486 84 834 68 802 87 547 51 765 34 868 17 742 39 381 89 222 96 97 13 668 62 930 26 770 86 464 1 431 61 767 70 61 20 49 5 251 54 501 10 729 12 695 48 978 77 63 57 492 55 297 90 381 25 128 63 897 31 148 6 76 99 62 44 196 42 289
17 284 98 263 85 135 31 990 78 727 82 142 7 314 42 556 74 170 66 882 20 191 41 237 11 919 39 435 72 419 33 511 88 363 97 594 71 721 95 778 94 698 8 205 84 345 24 737 87 606 92 195 35 957 96 368 26 47 10 114 99 539 28 59 1 28 70 954 89 7 36 127 9 583 56 5 69 592 61 440 49 351 14 718 6 531 79 773 45 615 73 324 80 557 32 163 54 180 13 753 91 369 58 973 15 115 67 131 4 473 29 725 12 73 22 478 75 914 34 162 77 860 48 747 19 640 50 349 16 71 37 866 47 112 5 849 44 643 63 631 93 333 18 920 27 928 81 748 83 505 59 940 86 723 65 619 57 421 43 913 52 545 60 790 51 397 40 892 30 666 21 61 53 322 38 183 55 297 64 387 2 371 90 268 3 151 25 678 62 582 23 315 0 752 46 401 68 271 76 834
88 701 94 808 92 251 21 912 19 624 37 47 40 311 43 487 6 335 99 102 44 337 54 220 82 375 23 173 73 784 31 571 20 777 55 760 95 160 68 331 11 418 13 336 30 709 0 140 57 549 36 374 89 753 87 289 72 803 48 924 51 992 7 741 2 587 62 594 63 480 52 382 91 844 46 466 69 799 14 297 80 287 28 25 27 932 32 536 84 457 71 322 74 327 33 703 96 14 10 128 97 773 59 559 90 138 45 175 8 580 24 732 60 304 61 656 58 461 98 418 50 909 26 424 15 375 56 23 67 575 29 515 81 311 77 580 22 568 39 786 16 229 86 757 38 950 70 319 4 419 17 723 53 988 9 920 35 863 18 131 78 275 65 200 3 143 25 829 85 602 12 637 75 652 1 362 79 774 93 127 83 870 41 546 5 546 34 343 64 703 66 794 76 55 49 663 42 85 47 383
73 630 53 75 17 167 88 513 40 282 23 756 15 288 3 727 81 540 89 605 28 217 96 899 31 566 83 636 8 521 98 57 18 609 66 543 25 832 97 169 38 825 44 415 47 377 20 863 68 125 27 982 61 510 7 227 60 277 29 721 50 325 22 858 59 173 39 786 70 543 80 905 95 270 62 604 82 657 74 888 14 116 41 3 77 308 24 507 35 58 32 800 99 24 84 264 52 512 42 175 2 205 5 54 57 95 43 285 36 321 51 899 49 251 21 473 26 806 4 879 9 63 33 141 37 299 34 522 19 543 75 521 90 866 1 511 45 694 10 604 92 378 79 860 87 712 76 688 86 963 65 535 72 722 0 665 13 502 64 454 63 102 48 314 16 391 93 979 85 634 56 868 58 419 46 890 67 672 6 27 11 308 55 665 78 1000 12 128 71 307 54 179 94 817 69 132 30 652 91 848
28 414 88 664 85 317 99 333 48 893 73 70 82 241 71 123 61 964 97 675 78 873 92 511 58 532 79 84 40 674 81 637 49 536 4 641 17 418 23 730 30 654 69 186 18 419 80 533 10 75 26 293 91 42 42 800 3 790 22 841 64 833 62 281 72 842 16 579 51 776 21 552 11 407 39 434 54 835 90 300 29 467 25 841 57 613 45 934 96 873 32 568 6 498 47 73 60 763 67 519 89 9 20 741 50 580 34 265 59 97 36 783 87 86 41 8 83 491 37 990 94 290 1 683 5 613 19 453 46 887 8 841 7 182 77 336 70 225 35 280 44 669 76 332 56 746 27 967 13 412 38 776 86 655 31 836 52 378 24 130 93 905 63 531 65 303 98 343 2 252 0 747 66 584 75 379 33 252 84 726 12 802 74 545 53 426 9 334 68 539 55 216 14 23 95 159 15 148 43 666
50 920 42 676 51 874 95 873 65 751 25 882 61 764 46 176 68 202 76 27 0 943 7 268 70 725 1 184 15 509 97 894 13 18 74 710 60 85 88 614 47 553 22 867 91 635 93 836 90 986 92 261 40 616 29 670 82 783 64 544 66 708 2 649 38 703 54 922 45 560 98 590 35 797 89 501 56 648 49 508 4 447 28 256 5 277 20 979 11 802 85 186 33 121 55 356 52 131 12 412 77 547 72 466 71 904 79 98 78 995 21 588 8 645 63 438 94 392 39 587 80 947 17 704 14 668 31 643 67 675 81 814 36 713 34 311 96 976 26 420 86 797 10 597 73 226 75 585 59 208 9 331 37 270 24 917 99 838 43 501 32 987 23 754 62 32 41 501 87 183 58 591 69 437 27 293 18 104 30 659 44 382 57 763 6 279 19 284 84 847 3 402 53 863 16 164 83 898 48 233
33 548 21 116 95 413 24 730 83 582 37 336 85 675 84 169 44 116 97 775 68 337 70 943 10 125 27 773 13 950 60 274 20 977 82 726 54 701 48 314 25 846 91 257 11 472 39 643 62 264 53 127 99 898 86 738 71 640 65 87 77 382 73 286 43 436 8 784 59 414 9 613 52 919 23 410 93 564 49 848 35 399 26 393 88 252 58 99 22 109 36 367 56 778 42 277 57 170 0 476 80 776 64 168 94 420 16 365 61 704 74 334 12 608 90 94 96 80 7 561 51 521 3 493 40 763 75 700 38 22 28 141 98 939 31 179 34 34 18 371 66 965 72 995 17 501 1 689 29 77 47 944 55 56 2 589 45 400 92 226 63 326 79 773 4 497 41 955 19 750 14 977 87 291 46 23 32 524 76 772 67 381 89 768 69 879 50 464 6 611 78 294 81 501 5 694 30 273 15 703
56 347 16 527 7 683 9 736 94 353 37 58 6 143 28 216 14 506 72 923 82 628 13 109 45 257 24 203 81 4 8 614 21 910 26 978 41 421 0 12 76 536 98 574 99 469 96 774 32 965 59 886 77 27 23 208 86 5 92 255 88 275 83 54 69 141 51 658 47 449 57 938 11 759 78 817 27 575 80 344 44 478 84 252 67 425 60 763 73 263 30 621 66 958 42 926 55 235 39 907 54 873 89 977 15 121 31 23 29 933 35 933 61 32 75 329 33 215 17 718 79 770 65 53 10 741 22 908 91 581 43 272 87 861 38 406 3 571 2 801 74 696 68 316 12 225 48 582 18 701 50 263 46 980 62 444 63 553 97 799 52 47 49 170 34 844 4 608 5 57 1 187 95 760 93 658 19 412 71 886 36 259 85 316 70 472 53 788 20 923 90 93 40 566 25 805 58 729 64 966
94 785 10 135 19 390 6 255 20 686 12 444 79 522 46 788 31 68 34 342 25 779 13 484 83 446 49 674 9 578 35 542 15 486 30 303 28 178 73 385 39 396 45 489 71 218 41 862 97 19 33 286 74 162 91 12 98 773 66 52 64 858 82 632 38 733 59 470 5 101 7 766 77 418 61 705 17 900 47 64 60 395 23 607 75 456 36 194 65 949 8 983 96 447 40 384 4 98 72 190 1 663 48 813 69 76 92 542 84 833 76 425 29 992 42 809 85 85 43 381 81 533 55 251 16 587 50 230 68 67 57 970 51 82 0 460 3 632 70 123 24 225 90 214 27 413 80 553 67 642 22 645 53 584 14 900 32 951 93 705 86 203 99 156 11 956 63 171 54 985 78 505 18 308 87 896 52 353 95 601 2 384 26 806 56 843 62 36 58 298 37 590 21 135 88 64 44 744 89 71
86 357 63 884 67 35 89 843 13 198 1 323 58 183 62 832 31 506 81 791 52 813 27 973 92 979 99 694 20 780 16 934 77 343 17 902 82 71 64 54 40 867 41 793 76 936 87 609 28 322 71 349 42 201 73 547 84 277 37 123 46 795 57 632 43 820 79 953 74 503 15 881 6 347 29 294 5 266 59 664 88 647 9 754 12 887 8 48 94 32 18 776 35 332 44 979 49 569 23 760 70 541 51 650 93 210 33 93 47 959 34 915 96 783 60 624 66 277 97 266 3 145 39 783 54 591 26 310 38 842 45 702 14 961 83 366 7 870 24 312 68 584 32 656 98 941 69 946 72 910 22 126 61 4 21 476 90 710 50 246 78 124 56 237 65 172 25 981 11 66 91 642 19 227 55 519 80 973 4 818 0 906 53 269 30 423 95 785 85 161 2 699 36 690 10 935 48 189 75 629
40 836 51 469 83 747 41 781 70 757 32 811 81 841 14 732 27 789 86 553 68 936 6 611 34 835 79 320 71 30 48 444 21 400 0 947 57 496 17 122 80 465 23 127 59 644 99 953 60 571 10 693 15 556 4 196 65 225 64 480 22 231 87 306 78 433 9 400 85 249 88 251 38 221 89 457 8 163 3 268 47 94 98 808 54 149 93 901 52 850 77 716 91 472 72 284 28 6 31 877 62 448 97 112 16 663 69 947 90 582 20 587 94 81 84 949 7 764 96 180 55 987 56 541 74 842 1 337 44 226 35 141 11 85 95 526 50 609 66 536 45 879 29 972 39 602 5 543 49 690 13 897 2 79 19 174 53 301 18 359 75 521 25 251 37 865 30 76 73 122 76 10 43 78 58 198 12 886 36 1000 82 62 24 336 61 163 67 618 33 707 42 558 46 905 63 848 26 980 92 129
30 100 23 212 41 490 37 959 51 847 53 553 86 121 69 882 57 899 75 986 66 315 73 659 35 782 92 377 11 246 63 443 34 526 64 872 62 190 84 526 98 612 88 207 0 165 4 140 44 669 14 819 56 174 15 285 22 123 5 615 7 105 94 281 19 731 6 209 72 704 36 489 26 320 33 27 82 376 17 941 48 901 25 221 90 332 91 883 65 287 46 836 79 252 68 441 20 32 58 633 89 250 81 119 87 360 71 136 3 173 59 412 39 406 21 811 29 38 61 419 9 341 47 963 77 568 96 281 74 938 49 779 80 965 1 918 24 1 55 64 12 955 50 230 60 166 45 137 85 373 97 939 32 537 38 207 78 470 54 241 31 212 8 601 13 384 43 125 76 974 93 223 28 130 27 347 16 514 40 816 95 921 10 906 70 161 18 442 42 341 2 470 83 707 52 637 67 532 99 867
5 829 54 557 16 836 10 272 48 773 90 739 58 266 1 119 70 713 60 158 59 832 57 16 80 773 77 131 44 26 75 117 19 819 68 566 89 97 61 77 29 620 49 460 65 801 22 840 53 813 20 135 55 197 88 236 84 325 67 749 43 26 91 778 36 370 79 101 32 393 85 416 92 724 93 102 0 694 63 284 86 873 4 70 17 62 73 825 74 232 69 821 23 877 98 313 3 769 14 60 52 301 97 584 42 681 15 156 83 147 46 968 27 819 81 327 64 899 39 599 30 314 50 557 45 707 35 233 34 699 40 396 95 773 31 906 26 207 41 840 37 31 66 796 71 207 72 963 76 828 24 530 18 488 94 281 9 149 99 135 25 61 51 394 21 26 11 854 87 812 33 285 56 498 38 431 82 873 12 29 47 995 6 490 8 382 96 474 78 851 7 523 2 428 13 607 28 989 62 42
89 403 48 396 92 959 14 525 45 741 60 16 1 871 41 421 98 281 26 452 83 822 75 154 87 468 76 534 58 541 59 156 79 658 71 177 81 348 62 615 29 657 33 69 97 514 74 257 70 214 23 817 22 582 85 628 56 729 40 986 80 11 8 971 82 148 25 125 77 587 46 354 67 457 12 745 69 187 99 230 53 497 90 850 68 619 94 486 91 976 72 292 0 577 31 557 84 918 64 685 32 771 28 829 15 57 50 100 4 962 95 682 3 262 65 532 96 207 66 120 10 422 86 863 51 333 6 793 55 685 49 97 13 590 7 183 93 622 37 122 19 482 54 322 43 177 73 519 88 754 27 655 52 391 16 311 9 314 47 966 61 597 63 493 39 468 18 910 11 611 42 590 34 530 5 343 38 625 57 304 20 771 44 563 78 655 21 260 24 183 17 594 36 258 30 546 35 254 2 480
1 119 42 536 9 450 30 93 3 856 39 695 62 445 17 586 83 787 60 339 0 100 72 363 36 762 52 236 26 683 80 885 41 877 45 957 44 995 74 557 89 155 97 281 58 998 35 730 29 184 85 269 48 147 61 320 93 568 27 645 38 189 88 634 14 594 99 919 78 494 70 203 16 296 69 638 5 96 43 433 32 2 22 428 49 28 31 791 37 730 76 904 95 644 84 814 66 514 2 992 24 786 23 535 75 777 73 362 96 156 28 383 65 821 21 237 25 567 94 759 92 11 53 407 57 896 56 23 47 346 64 546 15 146 8 591 12 141 63 176 86 9 19 658 10 454 11 719 82 893 77 711 18 112 59 988 40 698 90 557 79 798 98 704 7 692 20 722 87 87 67 449 34 72 91 864 6 962 55 80 51 518 81 605 54 414 33 770 4 819 46 597 13 746 50 357 71 122 68 750
70 332 46 361 25 986 84 992 16 821 10 336 80 179 59 999 2 937 63 379 88 986 11 902 45 692 54 115 17 477 76 394 19 168 64 785 78 256 66 128 9 227 47 210 93 437 7 964 31 574 43 235 90 721 3 55 67 648 23 61 4 659 14 836 51 72 62 188 87 241 60 943 13 690 18 738 73 147 99 658 91 816 21 315 83 736 6 622 69 50 96 124 44 503 42 618 74 745 61 685 68 518 81 179 27 461 38 777 85 814 33 664 29 102 79 750 35 672 36 241 98 663 53 941 72 712 30 92 20 270 40 135 24 192 50 731 58 896 89 777 52 520 0 181 12 874 94 950 34 392 95 703 75 483 37 480 65 856 55 367 82 493 15 51 97 815 39 421 28 914 49 870 48 535 56 599 57 779 86 958 32 642 1 847 41 491 5 617 22 678 26 115 8 882 92 700 71 451 77 928
26 125 91 746 28 518 53 84 4 35 50 153 96 494 63 639 84 195 65 906 79 59 85 861 37 689 29 797 44 534 9 995 69 551 24 455 66 155 11 211 90 400 56 761 20 420 36 381 7 416 41 638 23 512 95 20 75 615 1 825 42 816 93 883 35 724 14 352 99 81 86 458 67 534 10 465 92 669 70 705 60 950 54 903 48 516 87 951 83 16 27 609 46 297 38 623 58 184 17 911 61 599 89 432 19 298 39 770 77 842 72 872 5 89 55 487 25 537 74 508 45 705 88 960 13 737 33 30 12 617 59 575 73 606 82 980 78 199 98 976 31 858 49 241 47 943 76 242 57 792 6 738 62 415 80 833 34 850 22 671 71 82 32 187 94 206 2 411 52 596 68 132 3 111 30 466 21 764 64 129 0 304 16 831 8 237 81 550 97 803 43 47 15 7 18 340 51 760 40 581
3 140 93 547 77 761 1 219 94 516 42 431 5 90 48 578 92 385 30 530 16 942 21 134 74 815 91 678 29 548 87 520 85 731 9 605 6 72 78 601 43 124 24 559 39 662 34 952 8 239 47 151 65 642 88 649 46 828 36 643 44 107 17 595 67 70 90 549 89 758 68 923 27 360 66 987 15 798 45 674 12 35 95 312 28 528 40 952 25 412 50 124 23 5 70 731 76 282 56 695 57 49 2 712 38 437 83 189 37 713 73 725 18 730 0 623 20 298 26 416 13 811 60 974 61 571 35 360 62 475 96 988 32 700 31 806 80 271 75 969 41 232 99 655 10 824 14 263 86 846 72 17 63 510 59 10 22 590 58 159 55 198 19 591 51 342 53 275 69 11 79 352 98 564 7 383 97 139 33 482 82 974 4 728 11 64 84 611 64 709 49 672 52 871 54 35 71 400 81 159
41 157 55 678 54 629 60 548 18 869 76 314 53 98 42 869 58 807 37 796 81 346 14 569 46 275 10 626 69 51 67 390 84 802 48 876 65 307 52 229 99 725 85 619 28 787 1 318 51 679 12 846 23 412 62 48 57 13 78 182 33 6 56 313 61 70 64 445 71 800 88 575 25 830 70 519 30 785 22 481 13 228 36 300 73 941 29 917 50 955 27 410 7 683 16 934 44 846 40 483 2 515 15 625 93 261 8 424 89 405 34 932 32 380 80 674 4 773 90 236 74 578 11 272 21 298 92 658 86 663 49 218 72 277 9 394 95 302 39 537 31 647 38 151 77 34 17 977 26 483 0 574 6 517 96 620 87 963 3 253 35 619 94 619 91 783 20 368 19 182 59 492 63 288 47 24 82 315 5 947 43 434 45 840 97 713 75 982 66 816 83 477 68 258 24 314 79 177 98 929
7 73 98 851 22 416 73 437 71 115 72 220 75 345 55 873 14 571 25 451 50 367 5 953 66 502 95 392 54 75 6 597 37 941 0 810 67 759 27 733 8 480 63 222 57 753 44 655 21 63 12 757 61 443 51 663 35 996 17 424 99 551 36 833 89 492 30 315 23 367 84 62 32 285 77 163 65 578 74 105 82 770 40 557 52 99 42 349 9 889 18 645 20 892 87 853 41 477 58 704 86 848 26 767 38 287 13 606 4 333 64 486 79 87 92 967 93 104 81 842 90 353 3 441 46 755 53 638 83 683 10 307 47 737 94 46 68 411 48 545 19 323 1 363 24 661 39 821 70 203 96 13 59 985 31 390 88 589 15 844 29 299 62 600 28 85 80 410 43 468 11 120 97 947 49 896 34 374 91 641 56 987 2 788 60 917 78 832 85 65 16 548 45 409 69 448 76 882 33 282
0 8 85 675 76 638 40 723 48 152 50 206 98 818 87 509 64 722 77 536 91 42 35 245 69 514 61 335 58 779 73 779 66 475 84 407 34 901 95 850 93 656 97 767 9 992 16 832 62 652 96 889 15 846 31 454 32 27 44 942 65 710 39 100 21 442 99 172 46 625 26 157 43 185 70 910 72 517 33 402 82 121 36 510 71 535 79 565 37 399 3 913 18 765 11 964 2 160 20 551 17 906 78 768 29 1000 41 701 49 2 83 674 19 771 5 121 80 965 27 353 6 364 10 402 90 209 68 514 28 299 51 137 57 431 94 124 8 897 24 7 74 784 1 102 13 480 59 829 88 513 45 856 38 990 63 282 47 169 54 371 89 600 92 541 25 435 55 118 7 298 52 615 23 790 86 790 22 980 4 923 60 338 42 448 53 409 75 245 30 486 12 446 56 417 81 709 14 141 67 613
50 414 73 871 57 630 36 751 6 788 96 728 69 850 22 561 9 730 55 566 7 177 10 291 25 661 92 948 14 893 3 647 31 211 65 697 91 688 44 768 21 804 79 44 18 34 30 432 24 629 5 358 82 962 67 710 42 151 99 924 84 605 15 859 46 716 62 600 93 541 61 583 35 1 29 515 86 529 59 733 95 679 52 481 11 994 51 208 12 900 13 256 27 165 83 576 56 183 1 38 81 484 63 580 26 816 2 623 28 80 47 453 40 677 85 768 33 17 68 549 70 297 94 259 20 637 0 35 80 646 75 831 71 423 32 628 53 612 4 395 60 399 54 88 37 538 8 927 98 568 64 918 97 553 89 886 90 126 78 948 45 321 19 572 16 254 43 151 23 50 74 377 49 480 66 187 76 740 48 135 34 551 72 631 17 426 39 61 87 425 77 449 38 785 58 840 88 481 41 834
13 31 23 587 44 538 52 853 26 879 71 395 47 862 27 913 62 377 83 738 67 493 49 480 61 941 59 342 70 953 69 211 64 576 95 60 85 414 98 21 14 151 17 486 97 647 81 737 28 56 43 599 88 491 37 416 0 457 25 23 51 575 11 691 93 784 10 176 86 933 63 385 33 785 74 331 77 130 91 413 29 302 6 79 8 869 34 624 80 440 24 991 72 650 36 326 32 708 1 671 2 631 19 400 12 233 45 467 78 742 76 653 39 638 94 196 22 473 68 109 21 233 15 152 55 188 42 532 41 865 7 828 40 924 99 168 73 165 38 361 9 430 79 703 35 757 48 433 87 242 58 479 57 478 16 420 5 221 20 443 90 564 46 387 18 686 50 631 60 55 56 608 3 600 75 177 89 328 65 432 54 550 82 852 30 533 92 583 53 958 96 210 31 688 84 654 66 276 4 61
48 654 97 3 27 927 85 186 95 563 93 389 72 328 54 162 21 266 81 657 32 278 12 446 24 258 20 734 96 599 58 559 91 533 38 99 6 145 82 912 66 634 15 264 59 47 53 208 14 946 18 311 70 103 17 264 44 303 25 296 77 352 84 621 88 360 28 547 92 248 46 690 9 914 60 942 76 67 41 245 0 857 75 363 45 265 4 52 99 372 8 244 1 950 7 940 61 566 50 294 40 453 56 118 73 544 23 447 16 38 39 166 94 643 43 206 68 348 65 586 2 380 42 502 64 460 5 979 36 681 63 54 37 623 13 67 80 816 57 408 31 392 33 611 78 958 3 436 87 545 47 463 67 20 22 152 35 40 83 793 79 454 74 542 10 191 71 823 86 662 26 346 29 849 52 114 30 645 51 678 69 224 11 180 34 177 55 412 49 708 89 725 19 770 98 472 62 486 90 873
47 191 53 632 35 834 31 425 44 102 66 904 80 435 46 557 7 416 95 670 60 952 36 51 90 770 49 399 88 684 99 927 65 104 94 988 62 948 32 856 25 812 50 773 43 105 19 754 67 444 93 616 26 141 1 228 74 738 52 989 84 290 48 48 63 797 58 297 9 942 24 347 57 100 54 381 13 747 21 473 69 35 68 995 87 403 70 774 38 678 98 397 11 200 42 459 72 882 51 209 12 857 16 771 33 459 4 157 27 249 83 760 82 664 61 387 23 274 75 159 22 27 39 145 30 303 15 325 3 756 77 352 71 311 59 452 34 501 5 390 56 980 0 551 92 160 85 874 89 419 28 942 45 245 10 724 78 439 20 101 18 696 79 990 81 470 29 127 73 55 37 123 8 949 14 635 55 408 2 995 97 503 6 832 96 689 17 8 41 312 64 283 40 306 86 480 76 409 91 273
82 164 40 799 29 156 42 211 95 149 19 520 92 102 9 478 69 667 51 879 15 484 64 891 24 790 55 935 47 78 76 74 20 411 72 547 87 209 70 117 46 154 34 131 18 81 11 60 25 441 4 757 38 507 26 653 35 105 6 221 2 904 89 318 12 174 93 403 8 757 14 825 98 13 52 192 37 807 49 314 48 782 10 820 85 845 44 648 97 232 31 182 43 454 75 430 77 27 57 505 56 465 13 604 30 257 32 112 91 555 36 247 83 550 54 94 81 370 74 345 67 167 88 12 71 376 33 526 53 887 94 744 62 20 21 53 16 75 84 942 60 3 5 504 45 671 99 614 39 180 22 40 78 722 59 633 61 704 17 271 68 341 65 737 41 80 0 283 86 633 3 205 90 369 66 796 23 325 7 645 1 994 27 419 79 239 63 112 50 238 28 206 96 18 73 368 80 221 58 300
91 245 6 567 94 69 63 146 50 493 54 176 21 245 73 159 70 992 27 436 42 418 9 962 35 586 93 935 86 755 88 414 18 486 66 374 32 447 56 896 11 618 77 904 99 167 43 357 40 860 57 102 48 149 47 738 67 203 92 200 36 123 13 745 14 358 2 70 33 769 80 420 3 169 75 39 31 638 30 194 15 103 55 898 5 991 39 219 59 457 74 527 98 542 26 874 76 19 19 856 12 66 4 486 68 632 84 161 17 228 28 716 60 284 49 969 61 474 44 37 24 743 62 540 41 908 82 440 83 602 58 631 97 35 25 252 20 418 0 792 90 49 78 963 46 497 65 551 85 188 7 678 29 667 34 116 51 477 38 249 95 382 72 150 37 117 69 435 22 803 8 917 71 238 45 125 87 602 23 358 1 287 52 564 53 210 16 817 10 722 81 629 96 845 64 199 89 760 79 260
34 641 73 437 65 676 9 88 64 11 4 752 66 292 51 198 57 727 13 940 47 467 5 609 98 834 46 437 38 68 20 251 92 632 35 753 40 265 22 715 71 850 7 520 78 242 97 91 10 183 26 80 55 362 25 300 3 747 17 178 62 490 49 584 70 101 53 891 11 489 89 484 54 770 48 80 99 27 91 672 31 967 33 217 77 261 0 117 76 259 96 168 74 907 23 170 50 235 6 855 72 505 88 146 27 503 60 723 15 998 12 181 44 274 8 552 86 871 16 89 93 832 21 978 14 672 69 277 59 952 45 398 85 548 83 139 79 960 29 515 1 941 42 104 82 367 81 281 39 503 56 209 67 605 32 380 61 839 87 555 37 143 94 68 19 706 41 526 43 527 36 660 52 200 95 615 28 969 24 740 30 31 63 825 90 48 80 894 2 843 75 751 68 966 58 322 84 643 18 513
82 626 24 230 75 743 74 305 56 996 91 726 59 573 86 377 47 612 31 771 53 795 15 490 10 177 72 3 65 959 94 459 14 885 57 958 18 795 44 580 27 413 23 240 25 540 58 718 46 119 30 367 61 145 64 34 79 476 89 323 98 616 69 810 26 693 17 988 63 988 3 328 34 297 52 565 88 331 99 977 49 708 38 676 90 276 43 629 80 28 67 210 81 134 78 102 22 717 41 749 40 195 54 866 48 308 0 591 11 723 13 718 5 497 29 123 12 373 19 193 2 477 32 92 21 616 9 395 39 875 50 626 95 56 8 176 92 939 37 346 20 716 16 365 42 713 68 680 6 540 96 526 35 749 76 812 66 392 7 233 1 795 85 46 55 708 70 3 84 930 33 759 97 760 73 228 4 218 83 678 77 987 36 273 71 126 87 531 28 791 60 319 45 138 93 435 62 847 51 831
48 510 20 809 75 182 15 578 96 303 63 86 3 777 16 994 11 895 23 556 37 708 36 394 68 659 95 412 85 883 30 115 24 491 33 538 71 382 81 804 8 78 99 778 72 24 4 990 67 691 22 298 44 441 32 825 35 76 56 276 54 526 41 254 91 829 26 30 97 810 89 339 14 819 29 831 52 679 77 588 50 911 69 984 40 93 79 444 1 609 27 148 62 883 83 943 21 969 19 70 88 563 42 683 18 289 78 526 76 606 46 883 25 247 43 527 49 137 90 359 58 919 60 944 9 96 73 900 17 700 6 229 80 919 10 851 93 351 82 793 92 936 74 353 66 480 86 946 64 22 13 371 28 673 38 121 39 776 55 643 5 187 31 685 57 313 45 595 7 399 2 107 53 476 34 693 61 127 0 132 98 484 51 156 65 565 12 563 70 450 94 195 59 985 47 697 87 920 84 976
32 768 80 959 38 258 68 757 52 527 63 655 56 268 9 931 94 727 72 648 13 558 46 467 84 331 90 212 54 365 45 754 81 229 14 175 7 3 75 839 28 758 71 878 76 142 43 157 96 244 66 290 36 470 31 288 19 461 87 56 70 976 34 246 6 18 59 678 48 784 39 291 77 407 62 732 60 163 11 296 92 479 42 708 78 34 98 978 57 669 79 911 88 426 82 659 55 293 33 950 25 817 15 719 83 960 44 338 47 67 29 20 65 742 26 688 49 850 21 534 93 310 85 92 74 908 0 151 69 17 12 617 16 894 53 152 89 765 86 19 3 863 17 311 22 886 51 761 10 431 41 797 35 550 30 866 95 966 61 369 91 20 18 723 27 433 5 102 4 339 50 362 1 87 40 367 97 889 24 714 73 665 64 259 67 384 37 507 58 664 23 976 2 170 99 261 20 601 8 992
17 509 41 625 77 803 74 626 90 854 99 124 20 281 72 471 25 105 60 417 92 107 51 11 2 271 86 978 95 439 12 411 88 368 35 339 27 101 59 217 45 216 53 131 1 256 80 832 31 502 76 439 48 448 37 958 64 175 11 525 13 740 10 342 55 634 52 506 26 396 47 95 19 436 42 112 29 925 63 285 67 835 97 232 57 518 30 738 22 1000 94 672 54 224 3 88 85 934 32 720 34 786 98 133 43 559 93 719 89 921 15 84 75 781 91 885 46 231 65 580 78 61 56 741 44 747 84 167 33 464 81 682 38 734 9 169 8 420 96 298 0 686 68 547 69 896 62 530 16 467 49 123 71 356 82 16 24 126 73 498 58 430 5 927 83 938 50 809 36 265 70 675 23 274 4 153 28 984 6 953 61 290 39 606 18 857 21 466 87 418 66 143 79 260 40 52 14 13 7 836
58 186 34 277 50 320 48 996 14 267 33 301 2 350 21 579 65 440 0 182 79 263 3 572 29 575 26 931 6 249 74 225 63 452 93 914 49 351 84 380 88 964 52 23 24 701 40 840 64 189 67 119 5 238 91 545 25 778 41 382 35 781 66 397 78 891 1 789 53 487 98 565 95 32 15 963 11 146 9 380 57 902 71 511 86 943 31 979 10 115 4 160 89 370 32 783 92 867 62 641 43 434 60 512 20 180 27 83 96 156 38 326 28 935 54 577 36 58 81 442 99 549 51 402 16 497 42 774 94 97 37 831 69 144 30 794 46 373 90 970 45 404 97 676 18 284 55 878 70 992 77 803 73 246 7 433 85 538 75 25 76 42 12 339 56 233 80 74 68 141 22 449 44 867 23 573 72 217 59 763 61 754 39 622 19 354 82 270 83 566 47 429 87 33 13 286 8 958 17 895
96 427 35 204 73 392 68 910 59 356 50 32 13 32 71 224 19 357 40 571 64 61 38 17 93 573 85 380 65 583 56 702 26 979 5 605 44 125 52 31 66 977 9 193 82 51 76 936 15 340 81 196 90 792 61 397 28 352 86 959 70 589 34 695 77 688 27 838 18 186 47 174 51 852 60 624 97 363 41 525 49 643 3 979 30 199 24 29 4 816 63 241 36 633 83 159 57 113 20 59 43 431 84 378 1 297 58 648 39 448 94 29 67 408 78 377 25 491 6 281 10 976 37 549 22 810 91 246 92 336 7 4 31 573 80 921 53 902 45 619 87 35 11 511 17 405 32 955 33 372 48 472 8 470 54 93 79 17 55 506 99 179 12 926 89 109 95 457 29 727 74 427 2 725 0 72 46 593 21 506 75 842 72 23 16 879 62 788 23 672 14 538 98 566 69 794 42 487 88 657
95 808 36 747 39 654 33 617 87 863 50 632 15 999 43 422 42 933 74 413 61 165 49 299 52 750 55 812 35 235 6 192 28 877 34 159 7 310 17 407 51 644 84 929 21 378 9 619 98 55 47 449 62 923 20 869 54 215 96 428 46 306 44 356 12 700 91 991 65 359 26 64 69 188 32 990 79 965 67 580 13 184 68 796 83 945 75 293 57 430 77 7 80 364 19 643 3 609 38 247 2 816 59 612 31 612 14 635 53 287 71 79 92 542 73 119 76 767 41 515 81 966 86 990 30 98 25 733 90 632 29 344 40 370 11 240 70 224 72 793 23 530 93 44 64 91 0 902 85 383 16 589 66 574 99 580 88 333 58 327 56 198 18 391 94 326 8 3 24 158 82 940 27 981 10 473 78 54 89 667 22 929 37 818 5 968 45 980 97 973 1 56 63 407 48 781 60 180 4 124
3 776 7 901 19 458 98 716 52 603 45 256 12 85 73 167 83 202 17 544 22 378 4 846 14 383 74 764 35 668 25 97 5 461 8 943 77 832 16 259 81 541 64 232 20 4 85 908 96 273 29 546 1 661 39 417 47 468 13 383 21 416 92 649 33 656 30 670 95 128 15 438 63 354 84 821 62 774 80 510 11 536 70 909 59 991 54 438 91 458 56 537 76 199 6 314 79 846 0 154 26 395 40 523 55 357 36 147 53 116 37 565 90 628 94 475 68 328 50 532 49 477 78 324 34 482 71 43 93 579 87 559 86 793 89 656 66 165 10 490 82 423 99 383 42 553 23 416 24 24 48 306 65 178 69 547 31 586 32 186 38 716 75 416 41 467 28 332 88 132 57 790 51 622 46 547 18 669 67 109 72 608 44 5 97 125 61 127 9 575 60 869 58 822 43 534 2 297 27 53
18 248 88 882 90 970 54 46 20 643 61 796 70 528 53 390 75 11 95 717 60 681 83 508 38 908 58 708 79 500 34 50 94 829 78 208 68 893 64 152 14 833 6 882 82 353 0 417 9 624 43 309 66 881 16 292 56 388 80 373 8 884 5 874 11 7 52 226 13 869 19 918 63 626 89 287 76 268 22 222 71 25 44 675 41 96 12 701 74 946 2 956 81 202 93 722 23 444 32 178 91 485 99 320 36 835 65 975 4 833 37 987 10 42 48 417 7 862 67 684 21 34 57 722 86 398 25 761 3 958 97 84 42 571 96 164 46 513 28 636 39 544 40 454 33 591 62 74 50 940 17 352 98 305 87 2 29 441 73 926 72 788 85 346 45 106 92 265 69 929 47 536 77 226 24 655 1 942 59 688 15 898 35 624 27 931 84 159 49 994 51 632 26 426 30 871 55 545 31 412
77 181 97 287 10 688 48 995 32 603 38 989 25 888 21 786 78 101 19 243 46 924 4 836 61 371 15 636 76 25 39 165 63 796 51 529 95 817 99 329 28 762 26 565 92 775 18 429 5 724 56 249 52 653 88 529 22 61 30 316 49 530 37 169 45 354 81 707 24 999 67 943 62 632 74 897 0 896 93 999 6 27 94 131 53 592 89 799 75 660 42 3 8 389 43 568 36 618 85 398 27 298 35 69 84 137 2 316 80 547 83 663 20 504 13 204 98 259 73 290 90 900 50 154 12 970 31 672 14 978 72 430 16 467 58 840 9 714 17 617 91 249 68 379 33 711 69 390 79 897 82 827 3 35 96 603 47 874 65 447 11 735 7 891 55 713 57 271 71 79 59 922 66 873 44 457 70 12 60 396 86 368 34 766 41 188 87 626 29 445 23 597 40 564 64 698 1 446 54 937
88 781 36 130 4 118 10 441 81 972 86 936 26 274 14 612 54 884 16 297 7 652 22 662 0 998 17 332 49 401 39 492 68 880 13 226 12 438 61 888 93 52 87 669 58 304 63 633 97 679 35 562 85 168 41 35 84 778 57 420 48 436 46 446 72 197 92 582 77 475 32 293 73 503 27 677 64 505 74 446 67 682 71 88 66 928 60 25 65 372 44 773 59 752 34 30 50 440 9 785 19 797 8 568 33 651 1 499 11 646 78 224 5 122 31 701 53 830 42 799 76 784 79 432 25 43 95 387 43 926 2 724 75 740 90 525 38 851 23 609 15 432 52 909 37 923 98 324 83 553 24 475 40 572 82 705 69 544 6 747 30 211 91 90 55 946 18 348 51 565 70 417 47 527 28 349 62 922 20 512 96 627 45 284 99 955 56 10 94 733 21 709 89 468 29 677 80 782 3 467
31 773 38 791 98 868 23 926 65 970 33 594 7 212 6 857 70 603 51 358 12 101 36 582 78 509 68 193 74 81 69 537 76 287 95 413 59 839 20 518 1 513 85 502 82 171 99 607 71 967 30 102 75 968 48 134 3 299 16 624 94 132 11 180 77 480 91 269 57 633 81 884 72 115 9 902 4 571 26 806 17 868 27 790 14 37 63 715 21 611 32 835 37 78 24 522 54 45 40 410 19 546 49 182 84 277 87 316 22 635 46 652 2 623 80 160 43 886 83 620 62 24 5 246 58 186 50 219 56 425 18 629 8 58 10 362 67 858 45 554 28 764 15 240 96 756 66 983 92 450 47 783 35 695 41 363 64 998 89 317 44 66 39 371 13 147 88 449 25 328 42 677 90 430 0 151 55 655 93 876 79 251 73 666 61 325 60 533 52 988 86 661 29 515 53 693 97 868 34 95
82 851 15 501 45 538 80 192 10 630 1 723 74 425 18 732 9 686 3 766 85 476 43 803 19 18 8 485 71 7 73 235 48 736 87 469 16 769 67 563 30 12 63 982 77 181 12 180 7 447 31 64 50 407 0 374 57 571 98 359 26 356 79 68 70 602 44 784 13 330 34 189 83 999 95 487 32 334 72 920 55 292 40 607 86 493 91 203 23 770 41 269 61 130 2 640 49 448 21 369 52 574 20 341 88 474 28 953 14 958 11 366 5 546 66 596 33 822 62 193 35 268 92 64 58 971 93 510 97 844 64 225 36 303 29 977 81 146 38 599 17 381 99 422 42 773 51 650 37 859 89 647 22 382 59 693 60 208 24 948 96 331 65 796 46 347 84 48 25 884 54 427 68 931 75 756 90 442 4 356 69 461 53 939 6 803 56 452 47 472 76 482 78 123 39 444 94 69 27 257
63 476 5 423 40 601 68 417 51 486 88 996 90 548 89 508 94 305 12 458 56 244 54 908 15 295 71 994 36 899 91 809 96 639 50 406 2 256 87 859 21 244 39 821 34 529 13 744 26 972 98 527 6 54 75 938 35 892 84 347 28 24 30 592 86 785 64 851 95 864 53 792 37 337 17 184 73 388 10 414 92 40 81 360 33 380 43 635 69 630 18 208 0 395 38 20 82 30 27 1000 76 721 3 118 57 962 70 258 19 333 55 163 25 154 93 277 22 688 79 700 45 283 58 612 77 68 97 387 46 892 74 231 32 916 41 212 47 315 66 51 31 949 24 440 52 310 16 859 23 474 61 909 20 846 49 394 1 93 14 277 83 678 4 651 80 417 60 672 7 945 48 639 29 869 11 601 8 361 44 818 78 43 62 243 42 268 72 979 67 718 65 566 99 737 59 758 9 786 85 74
91 449 98 496 87 45 10 750 53 976 25 670 55 539 51 870 34 850 13 83 72 271 44 567 32 450 30 676 45 85 18 431 17 766 84 545 6 854 68 982 26 598 88 194 19 306 76 155 49 324 78 483 80 585 4 205 16 61 65 326 2 285 3 279 62 557 60 228 20 175 73 766 36 113 37 167 41 338 96 978 29 198 38 727 21 29 28 607 43 951 81 463 99 361 56 407 83 219 27 915 35 338 22 509 67 525 69 993 74 243 24 656 52 309 23 24 33 82 46 275 57 676 70 465 97 403 11 701 75 717 85 729 9 528 61 18 39 14 66 729 14 485 48 909 5 526 59 194 95 921 15 696 77 792 7 680 71 49 82 306 1 726 92 386 86 903 40 843 79 897 42 26 63 560 50 79 12 668 90 703 0 436 54 693 64 81 31 637 58 558 8 482 93 755 47 486 89 986 94 759
2 170 76 495 37 406 34 68 59 397 30 41 41 649 45 351 63 602 67 683 0 241 21 277 84 249 25 161 73 825 82 68 43 199 48 123 50 399 27 818 19 30 52 379 29 747 12 718 28 25 78 260 57 99 92 25 61 292 97 724 96 691 85 328 42 714 1 663 14 586 68 849 93 449 15 456 22 160 20 752 83 649 65 635 99 516 56 669 33 858 80 484 7 298 26 499 71 810 36 686 9 889 8 599 51 237 66 393 10 947 94 363 49 703 24 35 98 309 11 982 6 37 70 306 35 790 13 34 74 306 89 107 4 69 55 650 72 133 44 402 18 995 32 94 5 312 90 294 23 991 69 405 81 915 75 592 53 176 47 509 60 903 58 608 87 429 88 209 38 134 86 764 91 744 17 856 40 551 39 766 62 602 64 654 3 217 54 185 16 320 77 905 46 13 31 456 79 602 95 682
49 869 37 195 26 860 69 742 64 467 83 575 97 38 51 97 7 154 95 952 74 278 87 190 17 929 14 765 34 430 50 732 92 670 46 425 23 879 29 112 1 327 18 585 11 572 61 203 72 619 54 671 86 756 31 785 30 807 88 882 24 695 5 237 55 389 12 984 89 505 10 652 2 15 59 417 93 909 60 589 21 785 22 57 82 513 85 217 68 357 28 697 47 23 57 716 9 159 15 282 81 475 36 856 66 648 42 48 45 1000 70 811 4 953 75 775 53 454 91 5 98 533 41 877 76 238 16 168 56 897 19 308 20 62 27 523 13 728 25 505 99 735 73 349 62 86 43 446 8 571 63 963 44 310 78 688 96 5 84 302 40 871 32 502 58 17 35 804 77 849 79 151 3 250 65 473 52 389 0 318 6 2 48 569 90 603 80 933 38 116 39 349 94 13 33 267 71 925 67 648
87 185 43 804 96 321 20 69 67 76 26 507 38 322 33 215 21 385 59 622 4 84 32 300 50 64 10 190 27 108 34 551 19 156 77 626 40 374 14 849 62 613 86 111 13 573 78 339 12 516 53 134 18 845 90 714 84 237 11 658 54 276 97 303 36 30 95 892 73 775 25 930 1 966 49 397 63 594 46 386 82 369 30 831 56 551 44 108 79 56 39 320 57 96 23 710 47 829 24 284 88 911 85 759 28 348 58 487 81 538 37 189 94 589 5 132 17 548 51 618 93 549 92 68 89 782 61 243 16 668 52 6 80 229 9 718 45 762 3 327 6 301 15 328 68 971 60 591 48 316 66 921 70 738 98 984 41 17 65 917 83 873 7 107 71 42 29 671 76 910 69 145 35 509 2 875 74 841 72 386 64 502 55 537 91 769 8 814 75 832 99 409 42 335 0 102 31 935 22 207
90 275 79 30 46 153 68 989 77 562 58 441 9 229 75 375 47 417 15 473 88 571 28 919 59 867 22 81 31 139 16 485 32 310 50 401 95 274 66 355 25 812 71 902 72 775 55 283 18 222 62 907 63 60 78 181 89 850 67 400 76 968 40 440 45 125 24 757 6 921 70 436 12 227 53 155 74 791 54 490 39 819 99 287 7 307 1 1 98 800 38 676 86 22 51 422 34 314 8 164 21 46 35 439 37 892 82 466 81 843 11 252 65 694 61 271 5 648 52 858 69 690 17 768 91 197 48 685 0 491 42 472 13 122 49 202 73 642 44 287 83 317 3 390 56 51 4 79 26 540 20 543 60 596 14 118 30 151 23 797 29 525 94 197 84 548 64 275 92 34 2 36 41 134 33 304 10 702 87 751 85 319 80 397 96 962 57 825 36 266 43 131 93 923 19 452 97 558 27 810
90 626 25 323 97 245 76 624 82 84 54 60 81 131 88 284 48 826 72 604 93 41 11 846 53 131 52 112 66 64 94 333 80 997 10 326 18 307 41 564 3 50 17 311 31 406 27 242 43 887 28 649 59 435 44 652 16 952 45 484 6 203 37 921 7 807 67 753 98 617 5 427 74 796 91 218 65 458 8 357 1 526 62 74 39 209 56 549 96 144 63 818 20 847 0 855 78 143 23 253 47 815 61 851 19 863 40 969 69 24 99 484 42 124 73 139 24 83 33 494 4 822 46 197 79 12 77 603 12 494 85 750 87 990 89 10 92 38 68 422 36 679 55 317 13 493 51 508 58 579 95 742 14 424 26 415 9 964 22 117 32 172 2 525 75 142 49 736 64 335 71 691 84 145 29 288 35 366 83 226 86 888 34 388 38 561 57 858 50 838 70 628 60 955 21 14 15 704 30 203
47 990 34 91 79 349 78 834 11 275 28 790 36 531 76 341 55 71 33 826 97 211 82 509 68 481 38 434 45 732 1 585 89 719 49 601 54 245 63 881 32 129 88 971 27 844 4 697 53 741 64 416 44 276 84 895 77 73 52 733 12 275 61 337 40 120 85 926 30 33 80 670 72 867 20 92 43 60 83 95 73 377 56 63 10 225 25 705 41 737 2 800 69 485 15 106 48 436 42 502 57 609 58 869 98 104 87 331 21 316 0 820 99 710 46 969 17 906 5 121 35 837 50 903 66 506 51 801 94 720 23 922 71 406 65 901 16 178 22 826 70 523 91 390 31 962 37 170 8 192 3 133 26 89 29 115 39 348 75 461 14 712 74 782 86 224 96 462 92 599 19 164 59 43 95 846 90 456 62 820 67 580 93 61 9 130 60 167 24 18 13 301 81 882 7 612 6 272 18 500
41 715 37 523 47 252 61 816 68 934 58 320 36 822 34 662 13 181 7 839 24 534 18 967 82 889 59 510 46 22 99 976 17 171 27 619 69 359 98 668 88 871 71 242 21 639 10 760 42 837 1 611 72 847 81 723 90 217 52 591 9 203 63 559 25 635 51 877 31 51 78 144 66 545 12 125 35 671 45 96 30 912 57 191 28 15 19 405 93 769 76 433 65 487 50 544 96 359 70 52 16 770 91 867 44 423 83 210 79 878 84 54 38 953 75 774 5 757 56 597 39 963 15 159 77 204 87 402 55 661 0 650 92 804 60 642 48 95 49 44 11 853 94 783 97 654 33 913 80 458 95 378 62 581 67 595 85 960 14 258 22 24 23 731 2 457 73 630 29 44 3 933 74 853 40 434 20 715 26 731 89 736 6 97 8 532 53 713 43 942 32 408 64 70 86 920 4 370 54 459
78 388 40 529 80 638 58 86 90 508 76 943 12 981 59 178 26 170 2 321 53 532 83 10 94 658 52 315 24 727 43 512 93 555 31 425 7 177 22 241 73 382 51 176 66 443 67 346 97 742 11 600 81 5 6 78 8 841 82 665 86 706 96 405 56 676 85 96 23 69 55 618 50 310 44 239 34 746 42 753 33 427 17 575 92 600 63 875 28 424 39 826 29 442 16 527 4 822 88 825 35 796 27 975 77 799 37 431 89 139 5 972 61 94 3 504 49 133 30 87 79 283 95 506 98 104 87 502 10 452 13 246 75 951 91 575 1 87 15 507 54 846 0 475 84 323 45 520 60 934 9 490 62 175 68 91 99 636 21 663 20 866 36 674 69 84 74 751 19 682 47 5 71 972 18 372 38 184 64 166 41 363 70 600 32 120 72 31 25 656 48 49 14 78 46 551 65 86 57 112
34 620 6 376 10 637 27 957 39 704 29 160 84 708 37 562 31 898 86 329 54 578 51 842 90 715 80 79 50 797 93 894 16 257 41 430 53 449 18 228 83 216 71 630 57 258 92 685 26 939 73 972 33 653 96 809 97 735 69 942 68 824 8 138 44 392 21 426 48 98 1 129 30 564 61 587 52 389 9 600 4 958 13 458 7 672 47 613 12 430 23 477 36 81 89 600 17 691 58 102 59 456 20 154 88 378 43 419 66 646 91 98 94 976 95 677 46 100 79 429 82 979 14 983 65 448 0 16 75 591 99 61 5 891 24 21 56 853 78 958 22 774 60 552 74 542 87 992 77 330 32 981 63 933 38 455 67 582 2 976 64 170 62 889 15 971 49 401 76 186 19 889 25 740 72 650 42 796 3 318 70 161 40 606 35 839 55 711 45 523 81 743 98 263 85 301 11 506 28 276
66 406 12 965 27 353 64 14 93 607 31 616 17 451 52 797 76 901 25 705 73 479 61 507 90 170 21 795 96 519 99 525 20 453 42 212 18 927 48 410 84 306 5 802 98 368 58 857 75 765 43 89 72 252 39 459 40 913 70 542 6 100 60 298 36 939 10 202 47 525 77 165 79 900 92 702 57 929 86 873 8 347 28 40 54 865 13 893 32 216 53 856 29 376 85 474 56 645 55 945 1 723 7 77 78 24 34 831 63 229 83 683 4 307 67 921 26 623 15 8 65 348 50 163 24 308 2 27 35 751 69 924 68 667 14 513 91 850 80 790 49 646 22 541 89 185 23 295 33 871 16 849 37 648 9 275 45 857 87 388 44 335 46 764 38 916 62 544 59 23 11 543 30 187 97 318 3 563 94 916 82 32 71 369 41 882 81 882 95 688 19 875 51 968 0 332 88 176 74 312
59 52 41 76 79 262 54 525 31 37 97 891 87 77 84 564 33 573 30 794 14 312 4 472 28 39 80 488 71 463 94 687 60 197 11 552 21 519 2 952 44 898 95 77 39 524 52 194 50 79 61 357 67 194 68 167 69 137 6 728 0 905 91 540 57 327 85 452 12 735 3 22 64 249 1 927 36 319 43 946 38 660 20 55 77 951 81 112 89 146 22 681 19 871 23 693 27 382 7 548 63 397 45 4 66 437 13 545 51 974 26 217 10 944 75 362 72 935 98 386 82 534 92 788 9 129 73 506 42 910 8 906 40 323 96 90 25 27 65 343 29 130 70 710 55 240 58 152 74 275 78 834 86 234 56 835 49 744 93 47 15 197 47 368 62 593 53 798 37 758 34 595 32 298 24 352 18 672 48 979 90 371 17 408 35 363 99 930 83 941 16 773 88 862 46 585 5 799 76 903
6 261 0 856 48 224 97 189 92 238 79 519 67 799 71 609 29 781 8 963 52 703 95 329 74 815 7 280 96 590 14 187 26 195 63 552 38 621 36 84 33 284 10 69 13 617 56 357 76 660 44 881 37 40 98 538 4 131 53 55 66 919 77 896 57 525 19 773 84 32 24 627 11 649 60 657 2 857 43 481 28 901 21 813 1 687 27 670 68 383 32 896 55 986 35 101 70 271 25 619 87 561 16 192 20 224 61 932 12 311 93 149 64 501 39 538 99 357 31 149 83 368 80 678 51 151 54 945 47 525 50 67 94 99 86 267 90 734 45 498 65 515 18 902 89 240 58 804 88 4 49 747 15 674 78 308 62 647 91 634 72 221 81 160 30 501 17 465 41 839 34 772 82 687 9 844 5 210 40 707 69 99 73 369 59 641 23 788 22 538 3 334 85 611 42 733 46 767 75 858
8 816 24 62 17 626 23 253 53 192 65 996 98 986 0 60 64 499 90 272 92 922 67 821 19 291 82 140 6 666 48 995 15 829 85 305 37 998 10 854 63 815 16 544 80 595 54 675 56 179 69 979 74 950 73 340 13 442 4 575 2 199 62 595 33 260 94 1 21 826 77 440 52 219 36 706 60 982 88 228 26 239 1 488 39 902 11 770 70 644 61 882 78 718 68 513 40 224 30 279 3 551 42 200 14 912 89 84 96 467 99 871 91 26 86 600 93 53 43 421 66 61 97 294 9 87 32 964 76 885 95 375 72 663 87 261 57 899 31 57 84 955 22 688 45 545 55 983 81 217 49 437 29 291 27 934 5 283 75 16 79 265 51 138 44 848 50 509 41 833 35 267 38 190 71 512 25 249 58 607 12 251 18 383 20 82 59 517 34 123 7 534 46 856 47 19 28 196 83 79
62 22 78 869 33 717 86 756 61 46 57 779 85 805 13 98 60 398 92 845 51 104 65 20 89 406 94 542 8 931 45 993 42 350 90 98 10 785 73 355 71 469 27 668 5 294 58 565 11 620 76 897 99 920 87 904 2 640 96 667 32 262 46 154 28 119 67 723 72 529 83 163 80 98 40 950 7 815 82 413 59 656 64 98 0 422 70 512 9 227 23 30 97 485 22 1000 84 851 68 652 29 742 21 724 15 305 81 579 30 616 98 931 38 455 16 573 50 681 55 292 69 402 93 377 43 505 12 274 47 681 79 190 91 922 17 706 24 16 18 494 63 667 14 595 6 925 49 906 95 635 1 481 52 923 66 544 20 850 34 190 77 405 26 869 44 187 56 438 36 426 35 744 74 582 19 837 25 830 53 221 37 987 3 983 54 338 48 483 31 537 88 291 41 826 4 115 39 540 75 85
53 4 16 829 36 460 69 167 7 1000 30 272 76 242 55 83 99 483 66 438 40 430 97 695 74 478 37 898 41 627 82 126 63 811 48 447 42 164 32 415 12 719 81 118 59 609 11 260 20 499 38 307 19 697 84 242 95 989 23 357 93 963 98 151 94 491 10 400 45 736 21 365 5 647 86 857 18 703 28 257 91 670 4 469 49 76 26 256 58 715 47 518 68 179 79 632 54 97 85 891 31 942 14 974 60 245 72 323 33 974 51 409 89 41 70 230 52 759 35 721 67 365 29 824 13 140 71 277 24 881 44 267 64 225 39 649 87 701 15 296 17 543 0 112 8 993 1 697 56 105 6 876 50 256 62 766 90 438 57 863 75 655 73 850 83 768 43 604 96 572 65 993 46 609 2 447 25 370 88 937 78 877 77 326 61 88 27 673 92 154 22 907 9 417 3 794 34 475 80 743
62 254 50 953 26 413 81 812 75 887 61 822 84 289 45 567 85 410 48 749 12 176 73 144 8 402 63 558 82 285 40 231 0 432 5 515 22 387 1 469 83 167 47 950 58 375 95 52 9 849 92 964 80 953 38 284 98 631 44 385 51 892 94 139 54 686 56 609 37 405 32 288 41 885 70 552 53 648 43 965 57 739 13 848 86 981 18 190 3 285 4 981 21 930 28 202 2 933 91 366 69 954 31 285 88 510 42 226 39 187 72 927 77 92 66 795 14 357 25 365 27 441 99 316 6 463 36 482 10 649 59 763 78 675 34 697 68 943 87 827 60 345 16 274 52 632 90 810 55 18 15 647 19 445 67 673 7 915 29 97 24 951 65 733 33 953 97 508 49 459 79 696 17 531 89 491 71 525 93 237 76 379 46 666 35 824 20 799 74 959 64 62 23 435 11 620 30 204 96 219
21 752 78 947 54 794 60 138 50 342 51 991 3 490 20 60 31 222 61 311 28 451 46 136 42 210 55 28 93 237 19 645 73 361 82 742 47 85 96 749 97 792 56 971 5 286 30 478 23 858 37 605 88 897 4 141 98 704 89 703 12 331 26 969 11 972 84 852 27 213 13 842 34 151 92 84 41 521 43 548 2 667 69 59 45 480 16 620 81 890 80 648 66 128 10 277 36 5 25 671 95 555 1 487 38 353 86 163 57 811 15 726 83 979 44 332 77 953 29 194 79 244 22 152 48 724 75 480 32 744 94 489 67 455 76 788 0 833 35 340 7 35 9 545 40 720 62 825 90 892 18 631 8 163 99 788 24 904 52 360 64 594 58 366 49 985 59 255 70 748 87 192 91 748 53 301 74 302 33 350 14 266 39 281 17 387 85 468 6 420 72 644 68 304 65 504 63 819 71 550
9 710 42 227 44 461 60 528 32 722 58 893 24 652 70 759 1 721 25 396 46 144 64 793 63 277 37 185 27 765 48 464 33 845 38 511 34 519 8 928 5 472 75 512 66 554 41 63 26 162 29 878 56 998 81 56 12 399 16 11 13 839 95 307 85 12 35 342 98 674 40 541 11 405 68 331 45 596 21 671 79 937 83 533 0 541 76 821 65 497 89 186 49 121 82 38 94 232 3 779 17 415 57 859 74 509 31 303 50 627 6 734 53 747 97 99 93 774 96 937 62 513 39 528 78 461 15 799 80 53 92 697 99 823 72 747 67 516 71 999 55 15 43 187 86 253 77 626 20 690 7 160 91 787 19 262 51 970 28 61 61 57 84 49 36 697 90 450 73 999 87 869 18 90 88 628 30 371 59 830 54 944 23 802 47 963 52 153 2 498 22 318 4 135 10 966 69 742 14 607
53 812 99 516 19 90 27 487 13 802 87 912 65 467 91 29 21 791 9 490 15 252 59 98 18 84 86 596 42 136 16 568 88 181 8 615 11 962 26 731 52 102 79 827 66 873 69 304 75 25 77 259 35 474 14 325 95 973 83 651 34 493 60 204 47 552 92 536 32 402 97 999 48 716 50 50 85 964 25 897 39 840 2 784 31 507 80 863 37 69 41 264 71 112 78 530 1 9 63 433 51 129 4 745 90 545 89 175 70 388 73 175 20 934 40 210 57 272 58 638 24 658 28 772 56 655 23 663 6 492 93 677 72 584 45 16 76 368 81 757 55 898 12 904 68 242 49 77 5 458 61 738 0 888 10 106 84 693 62 867 46 527 98 975 17 769 7 185 30 262 22 77 43 797 33 99 3 751 38 810 67 466 94 551 64 340 44 308 36 281 96 12 82 846 74 712 29 715 54 157
23 192 64 612 4 407 2 997 13 474 22 909 31 670 14 109 87 97 50 885 71 27 63 32 17 580 44 972 1 151 65 840 52 218 53 146 18 521 28 167 11 263 69 431 58 866 42 739 62 190 61 415 73 197 78 190 93 31 80 710 49 541 67 449 47 89 55 643 91 370 98 269 75 899 34 76 70 323 56 22 39 597 89 174 83 127 40 821 20 708 26 358 59 351 96 104 97 242 38 25 72 19 84 136 24 51 27 53 6 517 36 870 79 979 51 314 68 194 85 42 7 398 16 297 33 796 32 666 95 520 25 623 92 468 8 76 29 635 12 397 99 61 90 545 54 446 43 16 21 740 74 733 57 442 41 320 5 964 35 487 3 856 88 287 77 39 37 801 82 478 10 447 66 558 0 772 76 409 60 136 46 89 15 860 19 381 9 958 45 354 48 163 30 767 81 899 86 131 94 285
26 235 98 838 94 848 86 848 68 529 95 183 70 783 66 573 19 490 71 805 12 228 45 639 50 841 87 831 25 585 29 175 15 309 55 219 28 235 8 706 89 987 84 390 67 983 52 968 61 632 27 561 38 11 74 793 42 604 58 644 75 98 53 141 31 937 20 209 0 655 36 8 73 147 65 592 59 915 16 57 6 618 44 427 81 961 60 854 83 50 10 909 4 134 54 246 30 604 48 44 97 70 77 322 91 253 96 439 99 449 40 153 79 996 88 677 22 685 33 854 90 769 56 525 5 981 80 960 17 257 46 468 43 159 3 166 63 990 21 774 9 804 24 181 39 819 13 996 82 200 1 679 72 357 18 782 47 513 41 18 85 69 32 61 64 780 37 898 93 667 7 63 78 898 51 83 35 692 11 616 92 354 69 824 23 444 76 850 49 513 57 89 62 718 34 241 14 268 2 405
77 679 49 694 45 646 59 484 67 323 32 221 80 597 31 814 14 872 51 221 8 862 95 598 24 159 99 59 56 281 40 197 72 841 76 163 58 895 2 220 46 701 89 765 83 79 23 586 82 407 62 136 52 489 33 757 28 69 98 301 18 602 69 937 90 219 41 435 5 190 37 186 84 758 86 34 7 43 15 776 21 629 87 886 70 369 35 806 30 676 91 626 88 448 75 367 6 379 68 246 55 643 54 526 48 59 19 127 57 392 26 455 34 616 63 498 71 753 97 536 4 273 17 917 85 804 1 822 79 900 25 769 74 30 29 813 27 791 12 79 0 823 22 967 94 138 36 550 96 199 64 1000 78 608 9 687 42 87 47 300 81 301 66 877 16 417 50 622 44 649 38 44 39 73 13 102 65 985 93 61 73 117 11 229 20 511 60 611 61 272 3 528 43 592 92 5 53 284 10 279
13 827 85 368 58 285 44 801 67 818 1 192 46 83 3 246 22 640 50 300 20 112 31 728 64 651 35 91 71 416 30 919 97 963 55 582 84 709 96 624 36 480 94 300 28 674 19 489 17 138 34 636 32 248 65 379 26 825 95 770 49 940 39 692 80 581 51 265 23 153 45 113 61 584 21 297 7 642 62 13 27 832 15 549 77 184 99 304 38 169 68 829 88 417 52 14 57 302 10 523 75 922 54 698 24 408 87 347 79 155 53 151 33 655 40 204 59 632 18 492 89 509 76 205 12 657 25 42 29 714 5 990 70 487 74 515 11 34 43 668 4 294 2 432 47 867 90 48 42 90 0 190 86 851 6 685 16 346 83 119 63 590 73 69 92 978 60 769 81 836 98 823 66 924 82 357 78 393 37 894 72 678 48 766 9 438 56 609 41 471 14 763 93 342 91 578 69 154 8 859
85 715 49 742 73 437 27 908 20 398 24 176 63 748 69 400 59 277 40 570 15 350 68 173 25 686 8 745 79 649 32 711 50 642 97 443 83 666 23 628 28 453 14 8 80 524 16 140 51 250 4 202 6 946 86 435 21 900 53 531 42 136 66 285 34 294 22 234 31 450 99 949 64 28 29 937 17 8 57 585 88 475 11 845 84 594 13 629 18 611 39 75 91 109 10 898 81 901 67 340 98 112 58 443 94 471 72 205 33 440 1 612 26 300 2 117 90 6 78 712 89 240 44 211 19 395 9 973 56 393 36 412 38 898 41 806 54 858 65 846 92 507 93 93 61 849 96 972 77 640 46 691 70 24 5 983 62 600 82 917 35 801 30 325 71 706 45 460 12 466 43 736 0 547 60 738 3 799 37 22 48 88 55 76 95 783 76 992 74 399 7 832 47 975 52 169 87 928 75 524
59 19 81 549 93 841 40 848 50 347 54 579 89 422 30 930 45 154 87 849 97 320 56 268 64 897 33 50 14 68 13 540 12 338 66 799 46 92 82 264 48 825 71 271 62 323 17 835 99 548 11 628 60 818 94 353 77 924 88 420 8 328 85 555 95 956 7 648 9 430 26 71 28 397 37 85 76 95 92 527 90 980 44 764 35 903 53 140 47 243 10 760 23 691 25 719 96 388 63 756 32 62 22 715 74 877 42 342 43 580 49 891 1 836 6 252 36 606 0 180 51 532 73 81 61 598 4 190 21 216 70 28 15 5 57 116 29 676 86 406 41 424 91 661 55 979 5 558 20 345 78 327 34 506 24 458 58 730 52 80 80 132 31 668 65 292 2 864 84 775 68 735 83 533 18 678 75 251 79 892 72 104 67 309 19 763 16 357 38 47 39 634 98 932 3 94 69 83 27 285
12 994 63 971 14 700 66 642 78 770 72 73 39 252 90 123 31 722 4 853 37 85 82 883 57 549 85 227 97 931 0 634 3 234 33 621 22 116 89 816 43 260 61 440 2 468 53 464 15 837 93 28 87 477 99 523 19 51 83 680 74 468 32 85 11 76 50 295 1 359 8 480 79 862 59 939 95 34 27 515 21 223 51 716 49 577 69 70 92 811 40 685 47 271 16 357 62 4 65 204 55 124 38 358 24 156 54 724 68 222 70 417 75 774 58 753 13 791 29 564 25 666 77 703 35 740 5 536 96 399 48 334 46 909 26 315 30 762 28 926 64 496 23 74 76 957 71 428 88 352 52 651 56 963 94 446 42 755 91 813 98 864 6 473 18 554 9 388 81 550 73 508 84 33 34 469 36 778 7 600 20 174 41 682 80 796 86 70 10 718 67 338 17 565 60 805 44 315 45 768
50 891 73 927 11 794 65 87 80 336 66 232 32 392 59 663 48 617 34 282 57 301 64 454 72 834 88 423 97 265 77 390 71 271 26 356 43 74 86 814 5 173 45 845 15 968 94 632 89 158 82 91 4 616 13 431 87 803 9 1000 8 804 54 899 7 989 29 283 70 299 10 307 42 716 28 620 78 61 52 245 35 8 2 805 20 439 39 284 74 62 22 914 61 557 98 559 96 738 95 71 31 437 55 610 44 67 60 37 33 952 12 68 14 204 16 273 58 108 46 772 6 350 36 905 69 964 81 560 51 139 19 724 17 897 3 443 1 165 90 485 91 529 27 210 49 605 18 394 56 830 68 108 84 512 62 759 53 426 75 884 92 796 67 355 25 6 37 332 40 792 99 516 79 530 76 480 0 737 93 140 21 855 38 148 41 840 23 599 30 24 24 74 85 345 83 151 47 606 63 252
72 159 84 158 35 66 73 402 75 947 43 311 56 190 97 489 29 572 86 626 30 437 31 112 94 432 77 274 7 273 20 536 42 256 74 789 36 115 5 184 24 633 3 87 17 236 53 802 26 647 88 291 68 954 61 534 15 20 32 7 41 511 8 368 52 510 59 403 66 140 58 120 60 575 67 150 28 642 76 191 82 870 57 693 90 217 99 841 0 379 87 713 48 145 44 267 91 367 51 532 78 462 9 297 14 473 64 848 79 481 4 212 81 685 89 171 25 688 69 15 95 448 1 618 40 312 19 333 33 391 27 945 37 441 71 745 21 780 23 77 6 432 16 402 39 122 83 662 55 330 11 656 49 880 45 693 80 275 13 399 34 481 65 981 50 431 47 879 12 757 62 697 46 416 98 965 93 648 18 970 10 934 63 411 2 496 38 827 85 476 70 238 54 716 92 115 96 967 22 33
95 375 79 454 78 762 14 310 5 316 24 569 66 716 70 180 67 524 31 144 30 323 43 690 9 218 35 6 36 714 56 294 76 568 34 271 32 614 82 794 73 707 90 141 6 806 28 827 54 248 40 190 98 369 13 808 49 34 64 870 44 73 87 4 51 652 7 662 48 757 55 111 45 688 80 545 2 804 93 863 60 538 0 375 68 573 88 870 21 951 20 920 10 804 50 329 23 103 27 830 3 399 15 949 85 161 84 759 61 470 97 14 17 662 71 990 39 865 91 733 72 589 53 93 37 699 57 93 38 174 62 201 89 676 4 610 46 794 92 850 65 245 58 502 74 671 75 638 83 596 59 689 12 10 19 521 86 576 11 717 25 181 8 18 99 302 18 604 47 392 69 685 81 481 52 590 77 363 29 992 42 577 94 754 96 610 16 101 26 586 41 320 1 465 33 35 22 421 63 361
72 910 19 145 40 619 3 692 97 255 83 329 84 382 49 590 26 864 15 84 82 170 21 45 46 807 32 887 56 848 27 721 18 459 73 746 1 308 50 304 55 366 2 721 44 580 14 572 79 699 86 433 11 993 35 707 70 770 10 224 92 882 23 650 48 825 22 809 75 523 29 703 5 485 66 995 99 341 68 154 17 14 7 62 12 783 16 790 60 992 62 953 37 858 64 362 74 61 8 882 58 682 77 263 61 976 54 531 76 160 90 94 31 581 69 125 95 300 89 480 28 117 57 444 4 880 41 712 6 477 13 599 98 456 63 696 67 365 53 978 88 133 39 767 87 22 65 98 34 937 52 500 45 813 93 924 51 245 71 274 42 388 43 962 47 647 96 560 78 624 9 987 24 631 30 108 25 117 33 526 0 647 91 995 20 45 81 443 38 171 36 143 80 879 85 254 94 206 59 206
3 164 91 505 88 188 70 651 82 637 98 556 94 6 16 563 80 969 47 812 93 456 86 582 35 83 7 261 13 679 43 207 25 175 85 773 71 494 33 810 74 909 96 871 76 327 90 98 57 694 12 849 6 702 84 556 18 124 61 722 45 793 1 475 2 54 0 475 89 812 63 336 97 920 19 201 36 522 24 550 92 801 38 604 37 998 49 392 42 342 65 616 69 390 10 536 72 820 75 221 4 481 99 476 41 482 8 405 31 751 9 374 32 853 52 337 54 111 68 657 51 542 83 632 23 334 44 996 50 798 73 293 34 115 64 572 67 161 78 92 30 256 28 18 48 640 81 786 17 410 26 445 21 297 87 422 56 289 46 318 77 145 5 431 20 43 79 679 62 217 22 331 40 819 39 726 58 126 60 673 55 576 14 748 29 434 15 451 95 576 66 452 53 273 11 388 59 35 27 794
91 294 50 690 72 795 64 178 36 675 16 360 6 705 24 570 98 599 85 587 82 491 1 813 51 890 18 175 95 273 49 365 94 980 42 997 58 32 79 420 76 596 65 459 89 750 77 823 88 765 83 344 92 875 62 728 9 794 21 538 78 792 5 838 39 201 7 526 11 722 40 859 45 94 68 19 73 943 15 178 84 166 35 108 14 193 23 667 81 972 17 224 90 320 25 132 56 281 74 688 20 129 59 813 66 260 57 356 93 748 63 504 22 665 28 322 33 860 99 860 27 573 12 836 48 376 34 885 60 224 32 325 44 502 69 857 43 203 61 520 70 95 47 145 87 121 13 596 80 318 96 546 0 698 4 872 38 769 55 343 67 523 19 647 46 882 75 741 97 233 53 896 2 920 30 218 31 203 26 317 71 758 54 51 10 224 86 342 41 797 37 977 3 214 8 986 52 61 29 279
29 425 28 609 76 526 27 747 55 28 56 304 42 350 63 814 82 610 26 225 11 699 62 106 58 317 70 175 15 527 8 391 47 40 24 283 51 620 69 506 68 480 94 790 19 653 64 338 57 908 43 244 90 924 4 552 59 966 74 537 2 938 49 58 89 90 22 643 0 225 9 148 38 659 91 171 1 341 31 877 79 101 20 585 67 393 77 857 61 957 86 843 73 181 53 608 87 140 65 849 7 877 54 42 81 354 34 552 33 349 32 373 44 24 12 10 39 841 98 949 83 430 96 191 35 769 40 326 52 803 45 274 17 890 93 297 14 362 50 537 18 679 21 273 46 617 23 58 60 150 5 969 25 942 10 135 16 951 6 804 88 650 13 214 37 895 71 616 72 839 75 944 48 739 84 743 3 286 78 820 41 24 30 396 85 176 66 311 97 543 99 495 95 383 36 121 92 533 80 612
93 485 64 527 74 513 12 206 68 738 80 905 56 287 60 684 20 19 57 560 47 89 44 302 19 189 91 622 55 965 9 230 10 602 84 761 32 146 11 413 18 754 2 861 40 508 15 49 90 946 8 837 95 287 35 256 96 258 76 294 39 528 79 491 75 512 69 393 31 174 13 642 37 891 21 10 83 224 23 656 99 282 5 241 4 840 33 867 73 274 85 981 88 405 45 866 66 318 46 240 89 990 63 867 50 393 42 667 36 762 52 616 28 215 6 326 22 941 51 397 16 369 17 636 87 869 72 193 78 976 81 825 62 483 3 551 67 33 29 601 38 4 77 344 71 366 24 167 43 863 14 382 7 429 82 78 59 249 0 607 61 881 34 440 30 780 41 852 53 734 86 680 58 606 70 557 97 75 54 150 25 846 92 612 26 112 98 542 49 185 48 10 94 543 1 341 65 642 27 305
64 879 23 170 84 313 55 72 85 170 59 85 24 762 47 180 89 713 16 447 53 734 92 241 3 414 40 741 56 71 54 533 7 726 35 90 36 484 44 589 78 250 70 551 73 468 30 287 50 626 77 746 33 368 13 355 57 50 52 873 81 905 97 462 72 49 48 921 76 217 2 540 87 812 22 591 29 653 74 633 79 98 65 698 4 184 67 765 6 312 11 35 93 995 31 650 94 277 19 539 95 783 46 819 98 311 10 271 62 101 71 754 66 940 86 298 49 541 69 126 43 781 14 136 20 940 18 336 15 597 27 250 58 113 80 48 91 375 75 626 17 21 39 409 45 669 32 677 0 218 82 301 26 389 88 32 28 868 12 382 25 390 60 344 21 157 61 467 68 736 83 618 38 741 51 835 99 865 5 707 1 6 34 816 90 100 8 854 63 669 42 323 96 373 9 808 41 340 37 289
80 375 16 753 18 557 53 31 43 374 75 970 60 481 34 151 54 336 96 197 46 719 9 870 40 293 35 293 29 648 45 121 23 512 74 163 97 454 68 468 6 582 25 514 88 517 89 374 69 444 63 408 90 2 32 365 44 557 85 249 12 704 95 569 51 968 94 553 0 457 62 472 10 840 48 478 37 97 27 733 26 461 13 632 83 431 57 790 2 455 66 302 4 357 33 505 30 643 81 238 58 302 22 289 92 975 49 537 31 951 65 563 98 199 17 505 76 494 21 799 55 138 61 495 77 719 11 534 91 742 14 205 36 294 42 159 70 911 72 213 73 718 82 717 5 815 41 412 71 568 28 233 3 56 78 767 87 263 50 135 8 37 52 704 84 560 86 71 93 174 15 397 99 840 64 491 56 706 67 941 47 493 38 664 39 959 24 512 7 598 79 555 1 85 59 962 20 639 19 185
97 672 15 339 66 284 78 747 68 764 96 678 82 814 67 292 99 883 71 788 12 756 14 376 61 106 52 756 73 665 58 330 2 42 9 818 74 643 10 466 54 90 28 721 50 276 83 194 3 441 72 486 53 777 47 916 6 193 84 739 59 968 39 946 27 767 30 852 88 502 4 889 21 295 42 81 55 94 20 706 51 333 35 424 32 446 22 86 44 750 87 823 75 828 25 390 23 445 37 203 7 765 11 781 95 857 81 96 65 662 36 194 48 851 94 158 79 532 43 317 13 710 69 484 80 21 18 797 90 391 16 443 93 97 57 204 91 716 17 626 0 547 89 160 45 1 1 361 98 394 63 319 41 885 86 740 40 485 29 966 33 51 46 830 49 323 76 822 77 389 85 263 19 511 56 836 62 138 24 620 38 674 92 339 5 192 34 554 70 35 8 255 64 525 60 6 31 73 26 625
39 687 91 684 79 58 62 882 1 564 37 490 93 380 54 662 64 283 55 719 25 936 69 95 21 105 60 590 75 526 8 467 22 840 33 849 66 868 78 859 76 498 99 668 71 744 61 408 13 19 84 440 51 781 80 396 19 116 47 488 31 154 6 490 32 452 3 291 89 61 12 60 70 305 24 126 77 583 48 631 7 732 82 597 28 833 5 453 45 603 20 830 34 173 14 391 18 992 63 779 86 519 10 908 17 726 43 698 85 282 95 26 87 779 65 986 15 183 72 152 11 225 23 700 30 888 41 621 0 351 94 324 38 314 36 449 52 877 59 978 92 145 53 951 90 269 9 169 27 29 40 851 35 380 74 692 58 930 44 125 49 287 50 152 46 262 88 674 68 251 83 786 97 948 42 308 26 988 16 605 29 389 81 510 73 823 56 520 4 222 2 229 96 124 98 490 57 164 67 502
90 819 38 451 81 300 28 640 86 432 1 512 91 735 50 126 0 80 3 58 27 195 51 516 46 99 69 388 89 637 15 306 37 132 88 551 22 369 30 322 23 43 74 500 44 420 18 314 2 371 95 518 21 393 8 311 43 903 67 129 6 800 59 38 62 848 17 51 24 749 19 640 42 482 4 333 13 60 58 425 70 981 53 541 83 930 31 381 35 478 68 92 40 846 36 200 92 557 85 687 33 431 72 152 47 210 32 724 66 271 14 210 99 937 7 283 26 693 75 453 96 700 78 254 82 761 39 326 61 312 29 191 77 728 57 481 60 47 55 772 16 79 84 850 71 28 49 841 73 355 80 637 9 206 93 531 48 671 20 944 97 955 65 196 87 400 34 402 76 38 11 648 98 890 94 184 25 444 45 339 79 198 10 956 52 175 54 509 64 595 63 226 12 821 56 627 5 536 41 17
86 435 7 770 80 636 75 770 9 995 85 674 89 692 24 753 58 254 14 78 82 211 74 941 3 250 40 596 94 497 33 781 56 323 31 509 53 314 95 720 69 112 8 530 38 263 84 313 23 845 63 128 62 850 0 926 29 534 20 291 35 362 67 27 45 323 83 883 11 567 70 208 98 366 39 484 16 695 32 884 44 841 42 728 79 863 88 540 73 733 93 545 57 189 28 364 76 30 10 534 48 378 4 440 21 378 99 228 5 205 51 55 37 792 17 190 13 786 34 149 60 365 64 394 71 450 87 996 12 753 55 777 18 4 27 958 59 744 1 427 19 993 26 826 66 853 97 525 77 830 96 896 41 729 78 832 36 394 46 754 30 65 52 679 49 886 72 50 47 358 92 837 90 524 91 74 68 245 6 136 43 256 54 252 15 910 22 478 65 84 25 302 50 866 61 418 2 808 81 241
53 534 28 787 47 710 55 815 15 789 62 954 63 572 58 342 73 169 26 566 7 290 20 461 6 882 39 597 67 947 9 378 27 495 33 233 52 720 64 550 86 64 49 892 3 360 24 438 34 655 93 10 74 156 97 399 45 643 0 930 42 430 60 620 98 196 69 608 14 874 32 327 13 541 87 810 19 381 17 434 44 130 37 661 61 42 22 872 59 763 50 675 18 579 51 830 76 937 84 91 68 117 8 591 81 206 72 438 25 620 23 272 43 305 12 633 96 493 75 289 2 726 66 260 57 499 92 461 35 124 54 109 36 112 38 430 71 352 21 170 85 357 5 95 89 112 31 817 10 358 83 912 48 585 70 198 91 380 82 920 46 857 79 857 16 406 77 298 41 985 40 488 88 882 30 902 80 402 29 392 11 180 94 698 90 745 78 652 1 241 56 821 65 349 99 728 4 854 95 361
85 436 72 189 79 49 68 370 35 277 29 104 7 969 78 15 88 969 57 985 1 458 27 420 56 315 81 541 45 960 50 833 99 262 5 473 75 189 38 691 16 238 17 476 89 693 54 5 80 990 13 383 66 222 74 651 26 961 4 827 73 206 61 850 31 996 71 871 92 492 8 991 53 256 90 957 97 417 36 67 37 717 76 336 55 535 28 751 23 786 48 629 91 863 44 922 10 946 0 666 39 865 25 692 46 232 67 231 12 916 41 534 33 427 3 768 96 733 21 433 43 68 94 148 19 4 32 423 95 500 62 629 51 435 98 666 15 83 6 972 77 920 18 487 70 779 11 328 40 865 34 221 69 995 84 51 58 415 63 240 82 247 65 441 20 43 30 693 52 13 86 998 93 916 59 946 42 298 60 507 49 923 9 524 83 203 24 461 2 766 22 35 14 544 47 850 64 977 87 998
31 762 99 928 47 515 19 334 56 846 67 652 87 363 37 218 9 577 84 804 0 707 70 695 74 315 14 98 66 333 82 809 97 912 52 861 35 179 27 571 18 697 15 709 80 99 43 311 36 642 4 427 93 46 32 162 89 244 54 91 63 26 38 87 55 618 24 143 86 21 46 326 21 585 3 457 34 202 71 601 62 881 78 972 2 96 1 659 25 24 60 624 85 709 30 134 68 278 53 624 12 427 79 335 10 155 64 361 59 473 7 583 48 900 57 954 33 946 75 49 77 940 5 867 91 58 61 803 51 671 95 699 23 644 16 235 65 162 17 26 96 32 42 935 11 598 13 407 90 82 8 217 20 276 49 687 22 7 69 389 73 314 39 299 92 497 94 193 28 547 44 836 50 505 40 256 88 197 41 350 72 243 6 754 76 948 29 590 81 933 98 268 83 44 45 473 58 514 26 887
10 275 13 867 60 259 62 736 53 589 77 633 61 565 79 883 88 81 80 795 58 158 42 997 86 273 87 225 46 264 31 989 23 727 52 913 3 968 98 661 73 914 29 387 18 568 75 307 16 568 99 585 91 832 71 910 51 46 81 630 34 924 26 88 39 954 44 49 50 535 69 855 33 537 94 54 22 213 7 527 64 877 59 561 43 342 57 88 74 878 0 592 1 30 65 239 68 578 4 117 83 441 24 715 82 735 48 452 21 380 9 598 89 84 78 711 25 838 45 247 32 448 67 260 8 390 41 320 55 106 17 71 14 470 76 65 35 743 66 681 54 853 92 224 40 442 84 557 85 699 72 226 38 454 95 51 2 381 28 739 63 279 93 107 70 528 5 310 47 711 27 375 56 562 11 201 96 540 30 717 97 644 49 57 15 918 6 384 19 811 90 597 20 231 37 450 36 222 12 705
82 211 12 224 47 682 23 258 93 46 43 442 6 889 50 544 65 285 67 677 61 386 64 525 26 108 5 735 2 321 38 217 74 607 45 519 98 775 72 168 30 172 96 86 52 252 76 760 10 358 56 262 84 705 22 922 77 484 7 485 8 770 28 604 92 352 36 341 83 792 59 353 41 436 90 628 42 45 87 710 34 326 57 619 95 857 15 882 69 92 9 214 3 361 32 753 17 402 58 255 25 543 16 341 29 249 89 135 66 452 48 482 63 553 21 417 20 698 31 715 0 607 4 796 60 943 46 582 49 746 11 910 33 219 24 161 81 167 79 864 39 218 80 240 70 149 27 906 99 533 78 701 1 795 51 131 97 715 35 602 85 837 73 228 40 733 18 173 88 565 55 434 44 288 54 552 19 110 53 47 14 283 91 93 13 907 62 580 75 23 94 875 86 982 68 45 37 958 71 815
34 725 16 409 59 685 68 121 42 239 57 124 1 563 94 370 97 125 88 803 7 92 30 159 40 59 64 67 63 903 29 237 23 773 28 894 48 58 20 521 24 270 44 363 62 239 98 50 90 52 11 689 21 456 32 566 96 272 84 359 67 799 17 549 75 625 9 19 5 336 81 782 18 224 56 374 0 919 13 237 2 102 82 545 6 422 39 221 95 73 53 942 37 143 47 647 66 533 65 220 55 96 58 543 22 368 43 432 36 556 92 616 33 622 15 189 45 950 69 36 85 667 41 753 50 528 70 41 83 663 14 43 31 577 77 483 86 51 46 444 99 445 54 82 19 410 73 209 12 295 8 416 91 530 25 450 38 682 71 129 35 554 52 170 60 997 49 463 79 885 61 212 4 540 3 257 51 61 72 990 10 339 26 80 78 403 80 197 93 902 74 998 87 499 27 453 89 899 76 291
14 860 31 386 59 617 3 573 13 148 35 120 23 226 97 403 6 675 38 115 26 44 60 286 9 286 98 164 10 813 65 557 28 780 99 113 12 204 45 443 21 445 82 888 58 837 29 751 61 846 88 759 85 692 67 336 49 32 95 155 92 243 34 243 55 745 8 188 69 526 5 843 19 538 75 681 56 708 84 283 27 335 93 565 18 72 90 738 73 326 87 53 77 293 81 148 25 303 86 300 17 952 20 217 53 762 51 790 91 279 2 37 83 629 57 453 68 440 47 500 54 876 78 779 42 756 41 863 32 443 36 845 40 618 7 526 11 8 74 384 89 743 76 124 0 955 96 500 33 347 24 890 48 415 22 425 66 64 37 425 63 378 72 521 94 652 46 40 30 840 44 420 50 293 80 93 16 798 39 602 79 44 43 716 52 338 70 793 4 690 62 554 1 208 15 67 71 255 64 628
37 232 30 730 80 937 81 289 64 251 45 459 58 169 38 968 36 379 3 357 82 474 65 408 51 186 22 372 98 435 44 362 76 27 50 271 8 44 63 76 34 917 41 754 83 597 1 45 42 838 56 856 20 921 46 425 39 620 85 840 18 505 54 608 48 375 90 475 60 350 40 295 55 978 91 200 73 990 57 346 49 200 84 292 29 248 35 188 33 595 14 281 99 698 13 749 53 911 16 610 75 23 52 174 27 821 96 280 72 519 9 68 7 20 15 636 66 326 25 279 61 90 19 818 79 574 31 294 77 409 11 750 32 736 17 353 93 84 6 813 2 62 70 243 97 200 0 243 71 500 67 194 94 968 89 852 43 181 78 563 92 104 28 385 23 474 95 831 5 163 74 818 69 525 59 12 24 240 86 674 10 4 87 321 26 911 88 379 62 872 4 259 21 746 68 87 47 613 12 965
84 30 49 344 17 476 87 247 96 473 44 837 79 108 29 613 66 245 37 353 7 136 60 610 50 770 72 17 83 218 85 986 90 723 25 690 35 548 89 521 91 510 38 61 26 951 97 395 32 399 70 456 40 613 45 665 98 62 59 427 18 1000 52 620 80 84 8 779 6 886 31 218 23 613 2 558 4 252 0 138 75 807 39 324 10 743 15 693 3 386 34 254 68 457 61 339 77 87 63 581 65 952 12 863 67 818 42 706 93 763 21 105 57 524 74 334 88 518 16 46 64 857 82 637 5 990 11 429 46 545 28 907 1 446 47 528 56 154 73 779 76 142 69 333 99 722 19 792 24 797 92 609 33 186 62 210 20 341 78 800 43 878 14 24 71 885 54 723 41 441 53 876 9 365 95 766 94 181 51 615 30 226 13 492 48 968 55 353 86 809 22 794 58 482 81 957 27 200 36 406
34 307 71 927 27 40 70 210 52 369 53 979 76 943 98 688 13 735 49 715 57 746 82 139 60 450 16 117 88 871 89 655 5 501 96 271 73 952 1 239 95 324 84 704 4 44 79 17 58 685 90 924 94 431 42 256 77 802 6 563 64 450 35 134 85 587 28 262 44 453 41 836 8 745 19 535 74 753 30 255 43 885 72 301 24 514 81 536 15 847 97 25 48 873 78 89 26 707 2 968 93 16 50 535 12 301 32 676 29 751 37 848 14 789 17 913 59 252 67 851 65 542 47 706 66 278 51 6 20 32 99 917 91 218 33 743 38 197 56 570 75 126 87 931 11 673 0 795 10 923 61 853 83 826 25 632 3 209 39 324 45 335 92 706 36 938 46 715 62 285 7 89 22 464 69 726 68 469 21 821 86 202 63 574 80 377 55 29 23 49 9 721 18 253 40 656 31 226 54 73
97 138 88 334 29 892 20 663 94 733 82 153 85 712 78 396 3 71 41 213 15 801 6 556 18 205 89 50 17 841 96 615 24 240 11 290 5 427 9 837 98 95 95 603 65 343 26 606 45 112 55 538 71 191 12 355 76 69 21 658 87 161 31 924 70 835 42 680 44 837 60 495 0 174 63 244 52 526 91 809 93 945 83 566 13 989 30 661 80 330 92 314 43 593 1 286 28 233 56 74 99 739 36 811 64 480 51 167 27 422 86 214 57 150 39 156 90 356 68 848 37 222 40 799 14 107 22 981 84 349 32 956 54 534 33 415 7 97 58 983 50 272 72 938 79 492 74 614 23 755 46 299 77 128 10 945 19 494 73 902 53 396 61 679 38 734 16 346 48 101 25 558 49 27 4 491 34 608 59 775 62 571 2 284 67 899 47 475 75 404 35 47 69 267 66 318 81 299 8 291
54 88 67 15 83 946 58 105 2 341 64 360 0 237 50 75 13 852 27 305 72 629 82 848 30 767 69 579 41 862 53 792 36 928 43 227 4 3 51 233 80 449 11 630 28 306 35 452 61 752 91 867 90 913 7 911 76 754 55 2 5 887 45 296 44 961 60 39 47 728 93 186 49 136 70 266 89 336 32 719 97 523 66 454 56 201 68 347 74 123 37 924 1 528 88 528 73 511 52 939 81 513 12 355 40 742 65 942 42 691 98 99 39 433 96 43 77 453 22 121 48 510 15 195 71 976 21 896 87 406 31 35 78 783 99 339 25 464 10 430 79 312 75 741 16 943 24 509 95 14 85 905 9 878 46 68 17 912 33 182 8 492 86 113 18 609 19 582 14 883 3 644 34 138 29 564 84 266 94 206 92 429 57 976 20 58 6 575 23 192 63 449 38 357 62 488 26 33 59 757
56 962 2 313 58 41 59 632 33 709 89 113 41 217 68 294 74 444 47 152 69 257 83 247 73 29 64 394 94 800 55 710 14 867 11 18 46 285 36 997 4 623 44 488 23 92 61 601 35 226 97 497 95 116 98 822 10 800 80 561 79 757 52 615 26 561 86 168 42 286 96 892 25 298 77 310 16 429 75 128 90 1000 27 724 82 856 92 101 93 404 45 417 84 880 91 695 9 194 60 133 34 326 81 426 3 364 88 421 63 934 0 360 31 603 24 332 38 887 12 987 43 413 32 515 51 276 87 971 8 858 65 45 66 853 40 725 18 312 78 233 70 262 1 729 20 559 99 700 29 625 22 566 67 783 53 506 48 304 30 356 21 45 28 593 50 810 19 637 54 109 76 67 57 367 49 224 85 257 72 94 13 135 5 868 7 831 6 369 62 644 17 46 71 904 37 573 39 696 15 439
45 997 30 725 5 208 24 886 55 556 65 836 60 192 0 917 96 921 33 754 80 217 63 33 18 32 2 858 31 341 93 155 49 38 84 227 64 587 44 431 51 767 54 273 36 750 13 806 17 905 39 679 99 368 56 396 22 728 82 620 58 156 73 279 59 611 20 839 53 400 7 730 79 204 81 719 68 929 70 726 16 605 90 140 95 41 89 508 3 870 92 700 41 91 46 377 8 355 32 99 47 375 35 566 28 1 61 82 25 801 72 219 26 545 6 690 9 68 21 576 98 205 75 245 66 612 14 440 62 368 76 266 19 33 4 442 87 723 69 91 42 327 29 981 78 761 91 980 97 66 43 503 37 275 40 227 27 759 23 450 10 152 1 470 77 78 67 227 57 796 34 261 94 828 71 833 48 130 88 597 11 293 74 359 38 252 52 358 12 798 15 446 86 695 50 290 85 239 83 602
55 868 18 515 61 247 43 862 72 632 15 119 66 835 73 598 96 189 77 746 60 751 7 314 44 177 21 113 81 125 19 290 5 12 58 822 27 330 93 563 70 568 12 117 6 853 25 12 33 17 74 490 78 700 83 245 29 243 24 436 3 935 11 253 89 155 71 490 8 933 28 797 90 870 16 449 46 293 80 527 50 573 79 791 41 445 47 485 1 538 52 855 10 830 9 103 20 508 39 993 84 345 35 965 92 278 91 125 26 322 64 852 0 503 56 516 62 715 45 849 98 930 17 523 34 100 97 208 36 325 31 677 13 309 86 47 76 462 48 228 4 30 53 116 85 322 88 516 51 742 75 55 57 943 68 308 40 87 63 941 38 665 37 354 82 99 14 827 94 874 99 825 69 48 54 675 67 618 95 722 42 222 23 30 87 535 2 420 32 218 30 934 65 37 49 577 59 507 22 287
7 566 8 511 25 641 15 689 92 957 90 951 10 237 17 380 69 245 22 333 78 828 47 737 85 118 83 453 2 221 67 841 1 543 27 398 16 34 41 813 75 231 0 694 39 339 88 281 72 701 43 314 51 741 93 517 21 736 18 952 49 802 12 945 33 177 82 235 73 818 20 692 45 501 26 986 58 840 38 929 94 686 6 581 66 239 71 423 29 984 28 557 96 267 68 364 57 353 37 952 30 44 54 957 97 594 23 213 11 628 80 588 46 778 64 570 24 938 59 199 13 874 19 359 5 247 32 721 62 243 52 542 91 222 40 119 99 499 79 978 56 905 98 929 89 455 36 409 81 998 48 546 76 114 35 240 84 800 34 606 74 908 95 65 77 402 70 16 9 662 44 675 65 342 87 829 3 297 4 751 55 244 60 112 61 654 63 194 53 358 42 619 31 80 86 363 14 128 50 414
25 206 80 739 53 109 85 528 70 828 92 700 10 548 87 151 76 969 38 392 64 609 45 509 39 460 73 287 90 480 82 737 68 543 75 508 99 269 18 623 67 534 62 397 20 999 51 533 19 657 40 69 63 147 22 515 66 636 1 919 71 156 44 767 9 696 83 193 47 359 33 586 34 674 6 707 26 509 37 226 16 97 7 258 77 194 12 100 14 781 4 686 8 939 98 69 27 195 94 124 88 461 24 806 36 525 93 153 0 207 3 618 2 350 78 300 61 505 49 70 31 539 46 381 5 774 35 36 97 245 55 720 56 869 84 795 21 11 52 561 17 22 74 470 30 5 89 939 42 319 79 295 86 547 28 833 95 190 15 824 65 187 50 455 60 921 96 662 72 698 48 294 59 457 41 667 81 650 57 18 58 341 13 342 43 697 29 330 11 587 69 321 54 2 32 460 23 137 91 375
46 61 72 98 19 330 31 336 68 345 50 573 3 132 5 610 33 370 78 140 73 318 81 542 97 77 34 841 18 822 53 940 91 777 25 776 15 624 26 979 9 184 44 805 58 363 1 809 57 794 35 953 71 582 8 867 83 154 47 64 67 632 54 451 92 402 4 299 17 837 77 923 2 362 10 109 66 772 94 538 80 398 41 612 29 277 70 250 62 197 56 741 88 328 79 642 51 781 27 460 22 145 63 479 64 268 93 127 90 319 60 802 86 690 85 462 39 443 52 902 24 98 59 242 74 734 30 353 45 87 87 95 95 108 82 965 69 724 6 159 98 180 76 777 23 971 43 260 0 89 28 128 20 342 14 393 13 595 40 886 32 116 99 669 7 550 65 171 21 516 55 230 75 477 89 925 48 789 61 310 12 599 36 110 42 806 37 29 96 543 16 495 84 49 49 850 38 801 11 199
32 786 7 919 54 984 95 725 76 29 56 808 3 533 58 422 98 237 2 751 20 842 83 179 16 697 81 632 64 445 53 882 5 42 45 604 19 208 96 247 47 239 65 492 69 333 4 502 44 545 24 220 63 614 26 336 70 811 61 97 38 442 14 248 77 424 89 753 40 772 79 873 35 688 11 5 1 966 31 846 8 894 93 85 84 435 39 245 17 521 0 88 43 985 6 841 75 306 82 206 50 685 67 242 9 397 91 21 97 97 10 867 48 984 22 348 66 544 23 808 99 256 60 1000 78 11 36 578 25 467 72 264 41 964 87 169 49 457 30 111 59 343 13 300 21 803 90 981 73 144 57 384 71 566 51 242 29 391 86 963 34 17 18 593 27 104 12 388 46 305 28 652 85 479 37 505 33 166 55 874 42 721 52 891 80 294 62 721 92 590 15 802 88 343 68 258 94 251 74 233
83 786 9 624 1 828 99 134 73 267 67 468 98 366 35 136 89 141 59 881 71 482 4 901 74 90 46 703 11 429 0 743 44 312 58 486 70 20 49 355 64 111 16 400 42 53 19 238 33 871 82 523 94 785 56 939 80 807 37 17 39 750 88 829 20 208 26 206 86 385 79 838 78 200 62 310 7 464 13 666 48 322 61 377 87 726 75 987 40 898 3 140 6 423 47 593 95 590 30 597 55 35 93 358 53 641 97 275 96 904 54 299 2 353 66 815 12 727 43 307 34 704 77 531 14 369 8 306 5 287 36 301 51 179 25 873 27 598 28 543 92 996 81 505 24 721 17 79 68 311 32 48 23 461 60 158 45 795 29 317 69 680 65 232 21 696 63 149 85 413 10 567 91 77 38 616 90 783 15 243 31 557 72 203 50 565 52 90 22 128 41 586 57 28 76 360 84 845 18 810
10 906 61 3 59 372 14 664 77 350 64 710 65 9 91 362 13 926 67 616 83 222 90 672 20 160 51 688 95 952 43 805 55 658 37 200 71 713 87 552 15 564 4 611 62 662 19 986 79 667 97 371 41 862 12 371 1 801 34 251 72 923 76 606 21 560 60 686 32 925 89 517 24 630 17 163 5 729 78 474 86 809 7 54 46 649 36 4 96 643 25 939 8 870 9 106 30 409 33 985 18 232 22 23 56 678 27 705 40 926 29 402 35 741 75 650 28 952 26 296 57 563 84 787 16 753 52 841 98 323 80 452 49 819 23 284 45 619 82 225 11 267 53 871 70 539 88 147 92 19 81 287 48 318 94 589 39 710 42 848 2 329 93 632 3 950 85 545 54 424 0 916 74 329 38 552 68 904 47 259 44 418 31 653 63 943 73 379 58 996 69 438 6 151 66 25 99 841 50 639
24 506 32 68 49 617 84 563 87 744 13 517 91 614 43 563 35 795 40 857 29 532 36 490 62 547 55 496 71 334 88 331 79 126 59 517 52 667 8 943 46 311 22 954 56 576 95 775 42 783 99 704 93 319 66 762 38 313 94 1000 47 509 37 691 1 79 7 785 15 265 41 763 81 731 73 918 77 535 69 622 70 696 68 371 74 421 86 740 80 574 4 812 30 229 11 719 96 236 67 442 60 329 34 804 61 607 19 635 28 837 90 512 82 393 27 957 92 726 53 728 50 109 45 190 9 345 0 909 65 175 58 331 6 86 10 426 18 953 21 604 33 154 63 195 48 423 97 352 39 540 20 772 72 988 54 746 76 831 57 939 2 101 5 791 75 430 85 971 23 228 14 90 26 407 51 734 3 951 64 822 31 94 25 54 89 422 83 512 12 770 44 232 98 388 78 631 16 284 17 805
97 533 70 433 63 339 88 974 1 606 42 939 83 29 0 132 78 953 29 620 28 168 73 850 36 151 65 230 18 599 82 623 22 776 12 867 46 712 92 139 68 383 9 512 21 530 62 462 45 169 3 336 77 923 90 136 84 4 66 272 74 888 91 184 31 795 44 490 40 902 32 692 8 559 4 152 19 508 79 233 34 650 57 671 26 388 2 552 75 837 49 902 60 399 20 933 37 626 64 689 85 213 58 757 61 867 33 630 99 534 51 436 95 705 23 19 81 690 76 9 5 425 72 714 80 980 39 902 87 249 10 931 53 222 27 183 94 712 86 68 17 534 25 238 43 283 13 631 14 958 56 681 6 419 16 688 35 122 89 169 54 52 52 594 7 114 50 927 93 689 96 221 71 446 24 173 47 59 69 837 11 953 48 55 98 993 41 906 59 791 15 804 55 288 30 632 67 208 38 221
34 811 62 667 71 606 84 176 42 767 40 536 96 619 74 977 67 45 31 514 82 980 55 582 60 3 76 848 53 746 36 134 91 964 69 64 77 583 90 133 23 10 39 226 49 517 78 158 54 838 56 187 98 866 17 622 44 415 94 885 3 616 33 809 38 446 70 135 30 481 28 451 19 586 92 494 45 135 57 189 41 7 27 544 95 369 7 457 64 938 10 520 9 562 72 284 26 239 43 675 21 772 97 792 32 587 29 246 47 146 0 51 65 126 88 418 12 163 25 431 83 576 6 77 1 945 58 359 15 292 51 566 22 385 50 170 93 569 16 773 14 318 63 487 4 421 24 517 52 534 48 70 86 5 80 254 18 334 20 471 73 312 37 499 8 113 13 993 79 930 81 165 66 324 46 664 85 91 5 394 89 109 87 396 2 559 59 886 61 681 35 331 99 617 68 796 75 892 11 394
22 592 33 401 27 387 1 333 84 84 51 821 37 598 99 440 32 993 44 342 77 74 5 473 12 578 79 803 86 955 30 93 93 49 61 931 90 726 69 379 16 115 56 784 20 932 35 641 39 385 71 395 64 530 74 105 87 920 58 116 47 285 59 31 72 610 8 957 82 12 67 90 65 102 70 517 29 590 75 12 89 322 81 932 52 866 48 464 0 713 96 64 36 333 34 815 83 367 88 635 7 877 23 511 9 832 3 646 62 780 14 57 6 577 94 319 45 713 63 557 42 591 26 538 78 641 76 4 13 156 38 935 73 979 68 202 18 56 49 504 54 408 25 702 10 643 85 660 46 657 80 959 55 1000 97 109 91 515 2 253 57 198 43 627 92 53 28 824 95 984 24 475 40 938 60 185 66 732 17 919 98 250 21 276 11 529 53 579 4 51 19 182 50 217 31 473 15 901 41 361
58 694 25 306 36 802 40 113 92 705 85 362 5 316 30 170 68 821 16 750 7 345 2 56 87 610 76 37 74 130 3 563 49 414 62 984 23 537 75 325 34 430 77 720 81 704 48 537 6 82 8 130 93 911 4 113 41 582 71 129 95 549 29 236 67 228 46 40 39 864 91 714 44 247 28 730 27 591 18 774 89 547 59 120 66 708 1 943 52 880 60 774 33 623 26 42 64 694 20 555 31 718 73 240 14 794 88 804 97 521 94 104 21 582 80 484 11 353 83 224 70 806 82 905 65 112 84 597 45 446 51 125 69 180 72 405 57 738 24 936 10 206 19 949 15 950 99 847 38 143 54 684 37 372 90 227 22 321 61 651 96 843 98 480 35 339 50 871 56 284 79 976 32 519 42 253 78 208 86 108 12 334 47 592 9 574 55 430 63 659 43 898 13 313 0 238 53 284 17 61
52 973 84 903 1 692 79 741 68 610 51 45 10 214 13 708 24 73 4 838 6 869 41 337 28 787 47 914 72 734 30 510 8 137 92 440 12 927 56 860 87 566 42 150 3 681 71 413 19 697 98 636 26 1000 63 766 2 623 90 6 73 35 35 751 61 221 0 845 54 599 46 376 29 187 21 632 20 342 31 946 99 740 74 932 64 884 93 576 82 17 18 581 83 306 27 168 50 93 22 512 94 332 14 65 32 347 96 935 23 334 67 930 88 324 45 935 43 59 76 373 97 317 39 538 70 485 34 463 58 342 65 148 57 65 91 852 59 749 77 156 5 497 85 475 38 400 25 465 55 981 80 292 75 305 9 534 62 284 53 58 69 475 49 331 15 412 66 465 81 187 33 130 86 249 11 52 17 251 95 659 48 514 60 539 37 88 44 564 7 679 40 856 89 578 16 529 36 142 78 956
94 260 91 876 56 181 72 811 65 633 92 81 57 74 86 313 36 903 95 16 46 615 23 487 37 856 6 311 45 281 93 62 39 130 20 724 42 791 43 143 76 457 61 180 49 767 96 412 24 586 84 787 97 340 54 527 13 440 15 776 67 652 51 77 64 124 28 620 71 150 27 814 59 341 2 983 31 889 90 611 38 143 44 439 10 607 22 588 8 959 75 343 25 32 52 46 5 820 29 856 33 603 83 854 78 322 47 406 99 847 63 421 19 97 89 113 4 440 9 943 18 10 11 629 26 781 16 97 21 185 73 465 62 958 1 911 32 341 77 985 66 404 34 895 0 5 70 536 48 824 81 925 3 21 50 982 68 429 58 140 80 62 60 570 85 153 7 710 88 419 69 900 12 454 41 208 98 695 82 930 40 304 74 653 53 532 79 28 35 407 14 318 55 191 87 894 17 779 30 914
58 224 51 738 0 199 93 280 36 197 7 311 87 615 14 694 21 573 30 450 45 491 12 76 37 346 65 311 85 406 56 451 38 464 31 380 4 520 10 843 16 170 60 978 23 294 48 645 74 723 44 961 72 380 64 166 53 658 86 23 89 737 81 45 76 503 91 309 63 392 55 202 83 555 8 943 34 303 66 226 88 36 5 197 57 944 19 883 67 453 84 450 11 277 68 240 24 12 33 944 54 456 71 65 92 484 98 14 90 744 80 203 32 987 41 328 96 664 17 287 97 606 25 249 40 642 1 434 39 961 70 56 50 113 15 929 52 603 18 196 3 420 26 14 95 141 61 756 6 606 49 347 99 371 27 504 20 866 47 282 29 203 59 110 69 843 43 934 35 707 28 498 2 706 46 802 77 319 42 997 82 257 75 828 9 176 78 368 22 660 62 358 94 360 13 317 79 231 73 201
0 321 72 186 28 26 3 869 65 405 11 339 25 482 27 354 15 48 57 676 16 65 59 412 92 10 87 856 53 581 40 95 14 425 70 56 64 646 2 687 68 932 49 691 21 489 97 937 23 394 99 230 4 834 12 540 56 512 34 113 1 430 91 118 78 945 89 542 80 998 52 661 44 895 13 126 54 959 8 986 5 536 55 554 88 999 79 931 60 125 26 307 31 242 84 678 74 276 67 454 82 378 37 173 96 381 62 608 10 933 24 275 9 601 77 649 33 136 32 425 6 318 39 664 73 306 41 565 94 159 38 388 93 235 76 535 48 528 20 713 18 595 19 209 7 192 75 967 36 839 69 467 63 407 86 75 43 590 66 769 98 719 50 576 61 465 95 649 71 247 81 510 90 929 42 972 46 81 22 653 29 915 83 985 51 501 58 726 45 990 47 880 17 375 35 198 30 245 85 258
65 772 43 376 97 360 80 258 50 618 52 102 59 693 27 840 19 621 1 348 26 188 40 210 82 813 31 193 90 272 11 119 32 557 9 722 83 601 33 906 46 759 55 581 72 678 58 143 8 26 77 879 67 735 64 253 15 701 18 58 30 649 78 960 99 230 47 71 22 235 14 666 92 91 35 436 76 390 86 85 34 970 54 234 6 937 2 31 56 300 91 525 68 250 45 387 21 340 37 785 66 776 38 640 84 989 87 293 17 573 12 624 41 449 28 687 75 265 61 879 24 998 44 212 62 2 36 430 60 338 85 378 79 856 48 403 39 304 5 868 73 924 98 111 89 795 13 553 81 993 7 859 42 31 3 641 49 587 93 136 94 863 16 653 0 227 25 810 74 880 29 162 70 908 53 288 69 765 10 570 20 664 71 138 96 436 63 887 4 300 88 223 23 421 57 292 51 395 95 435
78 235 8 778 44 581 1 937 40 899 51 828 70 320 37 434 5 354 69 352 30 727 79 410 66 427 83 379 39 758 71 476 42 541 97 63 68 664 50 314 95 618 80 139 35 160 60 779 90 868 53 303 43 43 85 368 31 971 23 371 32 71 94 612 93 530 18 531 36 757 41 512 49 95 28 489 72 921 64 153 55 792 92 247 13 842 19 359 89 531 48 519 54 965 11 378 75 670 52 25 76 228 4 43 38 990 17 544 86 388 10 468 67 219 98 897 74 332 77 485 99 103 84 793 59 729 82 868 62 351 56 195 27 583 34 96 26 970 88 506 81 353 6 722 12 143 16 865 46 657 14 825 24 20 63 133 45 716 61 921 96 25 0 467 7 460 20 310 91 370 29 683 33 481 58 467 73 739 57 248 22 578 9 553 21 662 15 3 3 749 2 102 25 968 47 820 87 846 65 997
52 689 51 541 99 564 95 555 2 50 79 418 27 447 66 221 69 657 71 400 47 726 29 75 57 928 15 689 72 701 49 329 60 660 58 378 23 115 13 962 53 825 93 353 4 897 91 393 7 907 81 622 70 23 76 14 14 591 82 292 38 881 36 466 88 960 21 748 22 886 31 87 35 405 1 655 32 633 55 190 42 87 25 238 0 616 9 886 92 489 46 656 6 162 80 582 87 480 73 871 45 678 19 711 43 346 98 471 26 62 83 441 17 259 75 764 61 914 39 97 65 946 67 863 84 41 90 171 94 922 59 220 44 19 10 778 41 636 62 747 16 898 56 833 63 762 64 938 68 62 28 5 89 438 78 731 11 431 50 449 48 145 40 63 74 213 8 509 96 288 5 391 97 188 20 645 33 625 30 394 37 692 18 993 54 259 24 184 3 100 85 662 86 315 12 737 34 446 77 984
87 3 44 251 35 254 21 906 75 69 7 583 1 724 63 900 94 917 38 711 55 25 64 495 82 132 78 542 54 21 26 561 46 977 47 899 9 927 33 656 98 266 50 140 62 183 0 188 16 464 10 507 57 525 2 813 92 864 67 615 60 732 4 101 3 838 69 570 74 521 14 524 45 964 32 658 41 325 66 967 68 769 83 807 61 738 89 300 43 780 73 456 85 851 79 733 37 383 56 802 29 155 70 974 81 465 90 326 8 663 20 821 23 636 95 381 25 840 91 917 5 53 77 866 22 545 15 862 53 145 48 605 30 215 12 900 93 860 13 840 96 214 59 498 36 597 17 167 24 584 11 196 18 246 84 553 71 872 31 358 72 528 19 789 34 461 49 557 65 739 88 283 80 506 27 847 6 882 58 385 76 298 40 697 42 597 51 286 86 969 97 917 28 904 39 254 99 557 52 286
28 721 27 459 82 259 19 258 20 983 15 108 55 710 2 194 26 358 39 397 98 67 37 457 80 974 85 434 95 368 87 783 51 571 96 177 9 523 81 665 79 768 53 491 84 262 24 134 75 309 12 375 68 191 62 800 72 863 73 828 40 958 60 949 23 302 32 448 74 632 50 490 61 642 21 529 29 721 44 819 57 646 86 823 65 742 10 433 88 303 70 701 99 768 71 608 31 670 13 346 47 309 83 204 69 761 89 520 48 328 4 696 0 936 42 777 64 129 34 410 36 146 59 48 52 967 8 894 11 120 7 291 38 393 33 86 90 617 41 451 16 92 22 539 18 989 93 685 54 942 97 914 14 86 78 209 35 202 66 654 1 992 58 572 94 397 92 197 6 825 67 460 30 509 46 26 5 410 76 143 3 369 77 119 25 406 63 800 45 818 91 429 43 986 17 824 49 737 56 522
38 658 40 213 0 763 47 45 68 733 71 241 10 623 66 936 20 838 5 498 49 825 52 714 57 468 90 265 73 646 76 25 37 75 12 513 23 671 4 321 50 889 63 391 51 923 15 331 87 677 84 248 77 797 98 477 64 497 81 987 94 509 6 898 61 216 48 259 33 122 16 486 43 586 22 321 75 437 60 215 36 477 85 397 56 225 8 563 7 22 99 62 67 38 91 915 74 709 72 382 3 116 59 585 55 494 82 747 54 725 24 435 35 188 13 379 18 908 78 923 32 976 89 55 93 673 62 634 53 151 14 642 27 854 42 137 41 305 29 943 65 692 1 652 92 990 70 501 58 502 80 171 2 291 11 216 31 279 79 430 26 642 46 620 44 40 83 813 88 856 17 176 34 689 9 913 96 223 45 405 95 57 19 811 97 612 30 658 39 457 69 382 86 835 28 238 21 194 25 491
57 550 71 8 52 87 56 794 28 781 63 998 77 917 18 463 72 815 1 569 90 886 35 73 59 238 16 809 39 853 93 42 74 161 65 722 88 229 58 851 49 122 15 587 19 146 54 984 12 32 17 510 13 696 6 835 64 480 99 609 36 402 70 728 9 60 41 41 48 403 42 364 50 117 33 957 0 265 37 67 44 933 29 686 75 247 83 701 45 341 23 521 78 801 14 452 80 317 87 581 7 330 46 412 85 154 84 672 67 314 60 415 31 681 53 49 55 148 24 564 4 50 69 713 94 163 79 787 21 368 43 868 96 372 10 808 8 252 32 253 22 174 68 666 27 81 95 27 61 510 82 183 62 987 11 910 73 655 26 630 25 265 5 205 40 679 47 488 92 929 98 592 76 557 34 27 20 210 3 837 91 167 81 237 51 917 97 954 30 976 86 866 2 53 38 373 66 613 89 841
33 701 97 75 24 16 95 817 22 864 79 51 6 230 60 756 53 476 92 111 72 76 73 709 27 96 7 614 13 47 1 139 23 413 88 296 41 40 57 970 75 24 32 816 86 894 50 626 20 581 18 543 16 293 8 62 83 775 19 818 69 236 26 244 25 436 30 250 82 556 9 660 35 230 96 948 28 365 87 366 44 884 62 485 58 755 90 900 59 751 36 316 5 485 2 793 91 696 84 428 43 534 66 918 67 319 14 156 65 156 74 399 78 542 54 44 21 702 55 438 52 260 47 414 29 963 99 675 93 757 45 263 70 805 63 94 94 886 34 769 4 485 61 787 89 471 37 502 11 448 40 905 17 282 81 563 3 622 71 591 98 663 68 734 12 387 49 939 31 386 46 590 10 879 48 241 64 588 56 982 39 632 15 460 0 589 42 469 51 575 76 900 80 148 38 797 85 912 77 260
60 653 6 245 38 650 4 782 29 585 87 654 55 327 1 70 80 156 65 622 75 462 84 952 71 71 79 436 42 252 0 278 95 525 96 882 52 561 16 402 85 827 44 928 8 862 49 749 70 217 74 842 30 468 24 441 13 629 66 744 41 311 48 721 59 870 5 478 91 730 33 971 86 406 67 343 43 700 50 775 36 17 58 739 78 161 69 655 45 458 20 618 97 707 53 811 63 349 83 604 37 319 14 456 99 359 98 62 88 780 47 436 3 985 61 563 26 989 15 72 90 500 57 669 9 208 39 954 76 278 31 670 46 783 25 399 11 298 22 696 40 740 72 513 17 78 10 404 68 26 64 370 77 238 32 227 89 110 62 366 23 102 51 39 2 532 7 958 35 300 21 397 93 110 12 950 28 460 94 922 81 728 18 364 73 117 92 271 82 726 27 243 54 65 34 370 19 22 56 276
22 889 79 994 9 650 61 248 82 487 2 23 41 958 25 805 96 205 51 395 39 745 34 602 4 131 12 465 65 462 72 312 37 782 13 937 42 497 62 231 28 212 30 804 86 743 18 202 97 116 73 306 55 926 74 936 16 329 95 350 63 299 35 600 7 520 20 619 85 547 53 824 56 159 8 886 60 465 36 618 15 989 91 831 24 30 17 740 23 209 52 21 83 471 40 306 93 602 47 852 38 728 80 554 59 933 0 14 71 638 29 708 33 557 64 507 84 307 70 292 90 717 44 822 57 58 88 589 32 9 43 911 58 946 87 892 27 347 78 134 76 63 5 534 6 457 77 770 11 147 46 511 54 523 89 606 48 924 21 144 19 970 94 133 92 296 10 956 69 340 1 482 99 987 50 839 3 388 81 718 31 65 68 156 66 463 26 166 67 39 75 889 49 145 98 472 14 387 45 297
71 318 60 731 90 660 14 622 39 172 15 945 64 363 86 72 23 349 41 962 38 929 40 503 18 83 59 5 48 891 10 97 24 308 98 69 32 833 37 504 77 69 75 622 61 188 6 867 17 963 27 882 8 221 67 407 66 197 69 405 76 538 50 922 83 68 92 241 87 915 20 141 29 756 46 223 91 75 0 955 51 509 81 587 52 458 57 673 31 90 58 778 65 111 74 836 62 802 94 3 55 603 1 474 72 109 30 223 79 65 35 942 42 702 68 462 2 873 49 860 85 383 82 679 12 267 70 756 78 907 89 396 63 233 9 190 5 644 88 208 97 958 33 699 93 444 36 382 26 74 95 492 56 281 54 511 44 983 96 658 99 922 47 855 73 510 53 177 34 110 16 197 84 58 43 697 80 164 3 726 25 7 19 842 4 540 11 148 13 307 45 11 21 956 22 168 7 842 28 463
75 752 55 921 97 128 54 102 58 441 39 775 1 870 81 947 83 221 94 513 2 592 17 823 40 319 7 455 92 894 84 561 74 549 30 125 51 582 89 288 95 640 41 837 61 770 62 127 36 929 76 936 22 589 63 459 59 238 80 800 68 745 28 92 72 187 35 621 33 653 31 85 32 110 85 738 90 122 23 274 43 395 56 795 19 692 60 758 18 158 67 446 96 758 66 798 13 302 15 651 93 798 50 342 26 670 38 25 6 656 10 77 16 528 49 166 0 302 57 879 91 19 86 178 78 468 65 655 69 219 5 769 79 241 71 375 9 719 34 771 25 210 99 790 29 13 70 706 20 73 11 956 12 906 4 671 98 955 48 933 52 30 77 874 27 992 88 471 45 251 44 92 73 643 64 178 24 55 87 74 53 192 21 612 37 447 46 856 82 965 8 638 3 939 42 296 14 169 47 14
59 145 3 182 85 34 81 41 42 585 18 209 58 851 90 461 73 967 4 912 34 210 70 424 39 351 14 262 54 975 95 561 86 43 75 875 63 104 89 849 17 240 38 161 72 833 46 981 12 695 62 544 60 385 23 43 84 295 10 790 98 440 22 167 49 199 28 799 19 269 41 921 29 417 92 892 0 452 44 212 71 738 45 851 8 492 35 61 76 711 94 963 74 639 1 286 53 977 97 491 9 994 36 22 78 777 6 374 37 20 69 231 80 142 33 668 16 644 52 348 65 539 27 48 25 75 91 525 67 46 26 697 21 8 88 928 82 867 13 88 79 354 40 334 24 79 61 933 43 128 20 991 48 216 66 118 11 365 96 411 99 290 51 990 77 975 5 190 30 804 87 925 15 950 55 166 31 665 93 321 2 90 47 724 50 379 32 297 64 149 83 757 7 346 57 178 56 887 68 692
96 113 70 944 65 392 23 686 47 225 44 859 85 361 77 770 40 39 76 275 28 811 83 483 87 361 81 585 98 833 63 971 61 599 75 899 18 234 38 949 69 964 91 828 46 854 62 655 93 323 55 678 5 850 45 283 39 670 84 924 54 6 72 920 43 105 74 33 29 531 86 786 97 989 10 967 0 650 3 66 25 737 19 325 89 624 15 83 68 499 11 504 35 765 13 267 53 580 22 196 31 764 24 537 34 402 48 335 99 773 42 954 2 191 95 858 82 878 57 314 50 462 58 429 59 280 66 273 16 70 64 262 88 557 67 563 14 694 33 318 73 968 71 140 79 128 9 208 21 165 60 823 92 899 94 598 80 199 4 113 30 209 37 450 32 48 36 398 17 887 90 790 6 347 26 39 78 3 49 33 52 677 41 279 20 863 12 823 7 882 8 833 1 563 56 83 51 828 27 792
92 697 89 788 16 639 44 274 62 986 73 121 63 872 30 418 43 14 57 289 29 419 26 416 46 681 91 995 12 283 49 400 20 97 32 831 71 84 14 508 86 499 97 936 85 956 67 286 61 725 45 215 31 872 6 853 69 550 80 653 33 404 21 883 82 698 38 84 66 178 65 394 24 506 27 27 58 524 98 697 10 208 93 20 40 252 7 215 11 159 17 963 68 432 28 378 52 313 35 109 55 715 3 315 76 35 90 170 60 686 79 434 47 307 88 433 37 918 81 42 95 74 22 231 36 415 2 409 18 524 70 428 56 511 42 223 50 419 15 914 4 301 39 328 96 947 54 586 72 927 25 103 23 625 13 909 94 267 99 184 74 445 64 236 8 853 77 658 75 351 41 388 84 392 83 168 5 238 1 385 78 96 0 771 87 442 51 294 34 587 9 518 48 523 53 575 59 648 19 573
69 539 90 227 25 887 91 594 81 750 71 977 93 976 68 725 48 330 83 285 44 304 23 880 24 657 38 167 98 870 13 244 73 771 5 129 41 268 14 476 28 25 62 251 33 185 54 236 74 524 86 69 3 987 32 437 20 668 7 192 15 506 35 48 61 53 36 521 88 231 70 484 22 11 72 547 0 731 17 662 43 798 18 192 11 644 4 516 63 992 2 388 89 922 19 302 16 627 56 518 39 536 52 777 97 833 64 627 21 102 79 481 80 443 1 601 58 228 65 635 55 618 85 301 42 256 26 652 87 900 59 113 46 296 60 65 12 126 78 245 94 36 40 501 53 377 10 513 92 818 45 80 49 447 34 997 50 437 75 290 27 60 8 86 31 440 95 308 6 697 96 517 84 659 66 374 51 795 99 180 76 600 37 939 30 498 29 176 77 688 67 574 47 494 82 430 57 247 9 807
39 668 50 284 45 142 55 13 79 870 14 37 87 487 25 74 83 793 21 711 1 394 13 462 10 96 17 805 77 310 11 545 41 358 88 796 98 332 74 856 52 208 48 253 90 845 19 738 35 984 81 22 61 100 51 280 5 166 56 933 34 662 15 200 2 977 68 746 92 62 12 333 30 131 62 775 72 437 57 724 96 795 97 190 33 646 86 996 43 812 85 544 31 336 3 123 64 291 4 118 91 244 18 618 71 774 67 501 9 543 27 196 99 695 47 699 82 97 95 976 46 832 84 864 0 315 63 440 53 736 49 996 89 328 36 62 42 787 60 395 75 546 78 130 37 288 8 335 73 989 20 946 7 844 54 786 23 449 70 207 32 653 44 989 66 753 6 983 28 769 93 242 24 96 76 605 58 68 59 571 94 267 22 481 80 807 16 630 26 569 29 469 40 446 69 486 65 336 38 445
92 226 90 854 72 281 79 105 19 781 13 428 54 611 39 387 80 781 18 959 3 805 28 888 86 311 25 351 78 821 89 701 68 413 58 352 51 750 74 48 73 658 53 410 65 222 2 767 88 953 33 464 75 157 47 360 12 118 50 491 22 857 52 879 30 308 17 419 82 463 83 941 32 438 63 433 44 420 96 971 14 809 62 252 34 201 21 35 59 254 66 750 71 13 5 991 99 750 26 370 42 476 76 905 1 685 4 772 77 5 97 566 91 265 64 509 8 874 81 728 48 556 35 769 56 136 40 958 38 149 69 503 49 734 67 578 57 934 41 732 85 451 37 519 55 710 24 516 70 616 95 988 94 142 0 647 84 500 98 450 29 272 61 916 27 854 20 262 9 771 10 781 11 325 43 691 6 907 45 990 87 596 36 119 46 174 23 379 93 801 7 392 60 521 16 517 15 476 31 643
79 769 76 824 63 621 89 641 8 622 18 716 51 398 7 295 96 658 80 910 47 688 92 672 54 15 9 579 60 49 46 209 75 741 56 680 35 154 43 664 55 171 6 457 94 327 68 186 83 205 16 76 52 360 86 96 12 620 44 425 48 373 77 597 95 788 26 417 53 630 58 183 40 879 93 519 20 632 97 535 98 878 90 271 49 387 73 975 57 751 34 690 67 16 82 111 25 42 24 443 27 744 62 475 45 989 17 417 70 696 81 741 22 872 31 578 41 513 37 690 19 915 59 912 5 699 14 988 72 283 4 482 29 545 30 100 21 779 65 26 88 32 87 945 69 87 13 382 28 18 36 129 78 708 23 813 91 215 11 891 32 267 61 496 38 659 64 47 2 133 33 435 99 706 85 635 1 65 66 743 39 695 42 586 15 656 3 821 71 636 84 923 10 657 0 401 74 260 50 452
84 728 47 992 93 844 5 832 78 849 88 55 62 361 23 956 58 810 64 953 0 851 6 210 53 191 16 565 17 38 30 256 68 391 3 466 27 233 15 881 72 500 14 632 13 847 83 181 65 712 4 229 97 763 44 7 12 82 48 960 59 33 89 891 43 960 2 949 57 448 80 386 31 287 70 821 98 683 9 875 29 725 75 586 33 262 34 200 41 24 46 220 77 414 94 242 49 247 35 227 37 609 51 538 69 342 52 665 90 709 73 342 67 119 24 955 86 933 18 675 25 955 74 204 87 669 38 909 60 985 32 302 20 374 42 216 71 861 39 30 10 69 91 74 54 674 36 226 56 142 1 680 92 410 81 546 45 463 96 506 50 297 55 577 11 63 99 547 95 234 76 286 79 525 82 424 19 713 8 819 85 268 40 165 66 456 61 489 7 20 22 526 26 261 28 430 21 740 63 521
94 817 76 133 82 363 34 62 90 283 69 8 12 15 97 47 73 714 79 331 30 957 37 242 84 1 63 752 18 358 27 384 38 213 66 155 7 850 23 273 15 19 21 114 87 246 54 414 41 92 75 627 74 825 29 203 60 354 98 882 64 677 43 343 49 308 50 989 31 129 11 761 70 21 81 677 42 539 8 345 39 35 71 387 80 3 53 576 62 820 16 205 10 122 19 493 24 971 61 788 17 65 52 468 14 215 25 579 32 495 40 661 92 572 93 702 55 178 5 375 6 803 35 645 72 534 1 735 3 316 36 771 83 931 26 993 59 861 91 127 68 856 28 249 9 762 22 734 96 190 78 623 56 908 48 643 44 24 2 709 0 759 20 61 67 414 45 614 99 474 85 299 46 897 58 372 57 27 33 862 4 729 77 270 95 931 86 27 88 722 65 148 47 533 89 883 51 700 13 865
88 277 78 401 69 737 70 476 68 723 53 448 76 906 31 507 7 270 87 31 51 507 54 404 4 477 93 530 38 29 20 745 19 321 98 101 56 786 9 352 25 142 41 431 71 411 33 404 65 728 3 617 12 445 99 131 11 331 1 74 59 594 5 181 94 242 47 952 37 555 40 86 10 297 32 909 67 435 52 392 29 990 46 732 95 855 2 568 97 218 77 966 84 18 26 146 49 950 35 469 36 845 64 356 0 632 28 813 63 715 18 653 44 605 21 442 82 963 45 368 96 112 24 674 30 103 55 761 57 273 74 247 75 465 27 874 89 297 34 289 48 300 83 394 81 161 85 78 13 464 39 419 50 994 6 175 17 536 58 102 61 335 16 312 86 678 80 526 23 998 73 899 72 967 60 597 90 286 8 563 14 384 42 39 22 691 66 328 15 967 91 849 92 692 43 35 79 111 62 477
80 454 0 623 58 203 47 933 67 537 73 154 60 667 16 738 12 456 36 319 33 684 10 704 14 286 15 650 81 162 83 863 94 372 74 975 23 321 3 201 21 55 84 215 40 401 88 267 35 750 20 439 37 920 49 306 55 305 31 735 54 433 4 619 78 508 98 420 39 906 8 22 97 707 62 691 24 187 91 248 22 560 25 531 79 218 51 708 6 249 63 453 89 516 75 998 71 764 17 883 57 702 41 468 93 764 13 34 1 905 96 960 92 573 65 573 61 876 56 942 42 466 76 543 99 108 32 311 69 889 53 613 9 606 46 216 48 764 19 254 82 908 34 658 68 632 72 863 86 254 7 574 70 458 59 351 66 160 29 693 50 653 43 228 95 410 87 617 5 976 26 537 90 789 2 740 18 29 64 461 44 848 85 771 45 325 30 888 27 90 52 494 38 654 11 804 28 715 77 759
46 6 65 238 38 331 20 404 84 201 10 800 99 324 81 611 52 367 49 540 93 403 75 769 25 73 36 543 90 72 27 998 92 633 86 327 6 976 80 369 4 1 22 962 56 416 39 212 3 460 19 317 53 682 55 91 71 905 32 878 66 604 48 79 73 391 0 919 70 875 45 753 88 954 78 296 16 535 87 469 28 194 85 559 64 800 24 997 60 812 18 894 77 214 63 574 58 498 76 857 67 750 97 868 1 134 43 802 68 864 21 861 5 933 61 147 8 453 13 156 23 454 89 183 47 286 59 308 34 361 83 910 91 688 40 206 79 964 15 972 9 732 82 874 62 857 17 572 7 939 54 942 33 355 2 702 98 574 41 38 26 719 12 562 57 499 50 480 44 24 29 679 72 579 94 810 14 603 30 301 37 49 11 203 95 793 35 723 96 349 74 210 69 130 31 14 42 190 51 367
96 766 14 407 73 295 25 812 51 798 26 920 36 176 11 776 89 402 93 51 77 637 42 200 52 692 39 718 88 163 20 26 34 778 58 918 40 7 2 287 45 281 31 559 15 441 68 676 22 900 87 110 4 661 30 134 49 932 56 196 8 826 92 943 99 634 60 255 79 699 41 201 43 607 28 414 46 108 63 502 83 180 82 856 90 559 76 362 72 166 69 154 50 155 53 758 75 857 23 12 91 382 80 441 29 269 47 238 59 705 86 620 78 126 19 636 12 202 24 555 64 789 35 483 57 903 74 795 54 476 66 735 71 534 95 181 7 295 27 611 6 217 65 637 44 54 0 475 85 415 21 959 98 759 62 737 61 518 84 135 97 96 67 67 70 260 9 851 48 538 38 277 32 422 81 295 55 17 17 697 10 311 37 332 5 591 3 207 13 937 1 239 18 705 33 890 94 642 16 362
63 954 17 529 81 670 9 761 70 979 65 631 96 146 13 187 87 372 88 128 94 617 59 682 83 771 50 616 1 719 74 129 47 963 45 577 37 74 82 353 42 577 38 504 75 601 16 519 61 288 57 661 86 141 58 46 24 820 84 118 89 596 15 765 3 427 53 999 60 644 95 469 71 424 6 23 8 4 14 258 30 361 36 434 46 766 62 243 76 456 68 383 73 569 28 247 32 782 67 925 39 780 69 141 93 419 92 223 5 340 19 344 80 747 77 385 51 654 44 685 20 810 10 157 18 648 40 523 35 304 78 39 7 393 23 606 31 152 0 553 54 921 55 168 26 546 12 763 25 747 33 21 64 64 22 3 29 728 43 601 66 94 98 934 49 477 90 88 27 394 72 264 56 908 34 505 11 475 41 797 21 680 4 808 91 967 52 820 85 785 99 991 79 980 48 685 97 784 2 784
60 752 73 39 15 213 48 969 55 339 7 808 18 148 43 133 37 66 47 466 71 653 45 915 41 183 4 158 19 283 42 397 69 11 0 656 80 612 53 887 95 966 1 887 65 15 46 906 14 222 24 71 68 197 83 908 32 99 3 685 78 213 63 886 38 619 6 742 90 667 57 738 70 113 13 677 89 643 75 70 34 231 36 983 50 351 91 121 74 533 54 932 39 65 29 993 81 90 58 404 84 394 9 935 26 783 12 299 20 128 61 920 22 307 66 27 27 726 88 800 17 601 21 44 92 357 82 213 11 574 97 731 99 504 52 102 96 222 76 460 28 222 44 550 51 366 85 693 25 329 40 376 31 68 98 25 59 123 23 552 77 962 33 142 8 720 87 796 62 90 94 180 56 574 16 198 86 859 35 50 5 441 10 367 64 554 72 254 30 587 93 17 49 748 79 512 2 832 67 464
49 735 16 51 80 120 83 455 79 705 67 970 6 878 12 811 3 328 58 83 53 205 17 950 95 40 72 619 99 371 38 370 60 515 5 78 29 21 9 871 78 626 15 24 96 673 54 43 64 594 50 37 86 579 71 917 89 402 73 346 93 567 45 438 1 409 48 398 70 221 65 925 76 812 18 568 24 259 8 14 62 333 55 534 42 812 2 798 46 631 94 639 21 638 41 941 33 565 87 654 98 721 69 416 81 155 68 243 32 804 92 682 85 501 20 768 27 585 88 598 47 843 91 229 4 849 7 28 61 958 23 192 74 114 34 189 39 92 84 548 25 148 56 301 59 271 31 805 0 595 44 229 66 996 52 254 11 895 57 305 77 214 43 271 75 71 36 852 19 827 97 526 82 348 90 694 22 975 35 576 40 954 30 16 26 612 13 612 51 737 28 204 14 155 37 165 63 906 10 779
87 740 16 802 25 804 43 716 37 226 4 244 92 47 24 342 13 74 81 291 51 520 94 427 53 737 40 573 17 674 69 257 1 293 73 85 85 734 36 781 29 604 54 139 48 609 77 606 9 137 38 389 33 772 5 755 72 645 41 170 84 401 49 659 31 257 64 127 59 449 70 768 23 138 11 880 14 226 60 734 15 213 7 780 79 70 76 405 30 594 21 349 0 199 20 24 75 278 12 139 45 902 2 770 82 384 83 213 98 314 3 469 28 5 61 555 89 742 90 766 32 990 52 290 88 388 39 920 71 975 80 13 95 893 96 595 8 43 34 772 56 130 62 393 86 331 22 244 35 932 78 453 74 525 91 339 57 736 99 800 67 9 26 277 93 775 66 577 97 727 47 784 65 770 46 608 19 44 18 305 58 666 44 16 50 500 6 314 10 877 27 151 55 625 63 96 68 901 42 227
98 249 18 836 55 858 88 322 65 494 62 358 24 40 49 942 14 22 67 73 0 251 94 395 56 955 43 104 87 559 28 854 25 965 68 35 70 788 42 333 37 219 10 349 34 6 26 69 64 873 96 181 32 514 11 19 22 219 12 510 44 693 6 859 84 736 39 37 15 607 81 294 29 570 40 424 76 12 73 220 75 257 79 494 69 587 33 430 80 487 72 982 52 904 93 182 85 862 9 151 50 780 77 61 91 206 20 705 7 124 63 577 74 683 23 31 90 343 35 418 83 731 78 482 5 936 19 687 51 12 45 51 97 220 95 865 30 724 89 548 36 653 16 387 1 274 57 187 71 157 82 964 58 258 47 236 61 479 2 708 86 455 38 418 54 550 92 815 13 304 41 666 27 457 53 624 4 676 3 693 59 870 99 693 46 490 21 119 8 363 31 947 17 26 66 352 48 917 60 926
25 143 50 943 12 287 79 727 71 398 13 870 36 540 67 499 20 391 56 278 77 367 15 387 84 194 47 104 48 695 32 237 81 750 38 948 68 233 53 935 44 802 64 362 89 13 3 627 66 166 98 219 83 451 62 915 99 420 22 835 61 414 97 930 11 152 23 341 42 334 94 733 80 551 37 378 93 524 29 668 35 499 18 896 52 686 30 913 87 588 59 508 51 138 58 4 46 123 45 59 63 711 6 768 1 928 69 666 43 631 26 198 0 627 54 608 75 553 76 524 73 535 96 493 70 500 24 777 10 259 86 58 9 301 88 855 33 850 19 420 91 593 4 662 39 50 74 470 85 494 34 649 55 89 41 330 14 91 27 584 65 508 72 395 2 809 78 441 90 409 28 738 5 481 82 747 8 788 7 924 60 460 21 472 92 767 49 124 16 130 95 542 57 403 17 994 40 626 31 963
48 347 57 911 61 264 50 163 68 79 27 404 30 108 31 904 75 14 62 790 35 855 16 804 77 100 42 720 45 761 64 773 40 467 91 910 56 686 81 981 52 14 54 921 73 215 38 253 2 137 60 667 33 276 49 166 18 212 25 281 44 615 23 876 71 102 26 888 67 219 97 888 21 438 12 781 6 412 87 800 65 581 15 310 29 633 10 645 72 512 24 150 53 948 69 456 74 761 13 657 9 698 93 25 14 596 22 460 92 781 17 246 63 215 34 95 51 222 3 277 11 275 58 291 28 832 85 494 5 1000 39 706 20 129 76 888 88 444 82 831 89 569 80 542 59 172 41 51 19 725 84 782 36 283 98 97 4 629 70 222 78 311 7 447 1 129 99 259 55 451 90 433 79 443 96 855 66 855 0 707 43 629 8 382 46 828 83 275 37 11 95 822 86 59 32 761 94 891 47 152
53 357 23 77 11 737 41 95 81 349 61 731 72 15 39 596 64 626 49 252 60 730 21 356 0 489 13 908 10 55 14 254 70 767 69 420 75 804 52 717 6 443 38 860 24 212 42 790 67 290 71 551 73 738 7 470 4 380 94 794 66 991 47 564 89 260 51 594 48 526 99 622 93 29 3 473 36 20 82 339 98 432 17 829 19 533 80 60 15 482 28 253 86 449 31 800 54 106 55 417 79 6 50 58 58 737 91 157 40 951 88 193 62 921 92 553 59 154 43 116 2 768 30 768 34 688 20 271 74 886 9 195 77 413 76 511 32 321 45 338 44 471 33 526 46 626 65 950 96 539 18 748 35 592 12 486 16 306 26 74 37 59 63 220 78 3 85 668 97 35 8 426 57 987 83 146 5 495 25 310 29 127 68 83 27 617 22 984 95 666 84 951 56 22 90 772 87 658 1 214
85 843 62 9 78 980 48 970 41 556 16 189 20 712 9 791 91 54 80 514 37 199 54 859 50 564 53 360 45 360 40 181 72 583 47 752 38 915 35 750 68 861 57 323 23 733 94 822 73 20 11 117 18 410 79 885 81 625 15 681 49 464 60 616 90 721 31 282 84 775 28 499 95 600 99 716 22 703 10 769 19 936 4 285 56 467 67 949 39 617 36 107 2 345 24 515 25 607 52 458 75 67 63 873 74 354 87 210 88 975 59 635 70 318 3 83 61 666 26 704 58 810 93 471 98 244 96 103 86 774 64 474 77 925 5 965 21 413 6 488 13 766 66 590 32 858 65 827 46 2 8 844 0 599 34 15 29 410 51 265 17 289 30 573 76 487 89 278 12 263 14 120 7 347 1 990 42 145 83 647 82 601 97 706 55 846 44 351 43 179 27 633 69 957 33 685 92 929 71 827
67 261 77 693 99 639 63 474 59 304 2 777 3 96 10 758 47 850 46 786 70 454 18 308 39 663 89 764 17 188 68 58 19 27 81 905 73 443 7 97 83 411 92 37 98 848 58 15 20 784 36 368 53 934 54 552 0 4 49 629 9 448 82 897 33 581 24 695 41 367 52 737 13 590 38 403 65 401 79 485 32 53 16 542 74 587 28 126 22 807 35 699 15 917 56 856 27 671 50 945 69 11 91 834 43 358 78 7 55 781 62 325 86 37 23 605 48 980 94 602 88 494 96 217 30 748 45 493 61 112 51 482 87 905 1 792 71 128 25 708 5 546 8 597 37 516 12 192 90 907 4 820 85 308 21 231 93 390 40 285 14 322 95 668 75 297 44 339 26 192 76 675 6 43 11 998 34 296 80 202 72 239 84 971 60 238 29 802 42 51 66 745 57 890 64 313 31 659 97 666
4 50 97 736 77 806 37 908 51 77 15 28 50 547 65 603 34 962 88 947 31 92 54 821 16 726 92 845 27 631 63 610 81 156 83 981 57 110 6 638 32 990 52 650 74 621 17 101 79 450 44 486 5 16 82 193 36 288 42 818 58 935 53 611 10 776 66 772 72 954 75 844 19 729 49 294 59 974 69 30 9 516 55 844 87 482 8 556 22 615 46 530 90 323 85 698 48 693 70 736 86 122 47 443 84 731 96 843 12 424 29 445 80 405 14 792 41 760 94 259 67 854 23 936 62 202 95 343 93 535 56 571 13 992 20 393 43 942 60 810 68 17 78 609 40 528 26 589 2 588 61 541 21 722 30 341 1 679 64 863 35 249 45 136 33 388 76 535 91 170 7 807 39 804 98 96 28 115 11 37 24 846 99 105 89 551 71 182 0 208 73 146 38 345 18 841 25 718 3 777
30 456 67 748 0 337 9 496 73 25 75 35 63 894 55 341 26 163 27 116 91 327 12 614 42 259 48 378 21 511 77 382 71 327 44 955 68 935 92 289 41 271 22 672 1 694 7 199 6 984 25 537 32 901 14 961 69 435 66 459 31 984 76 222 16 2 50 816 82 672 54 31 11 931 59 616 74 205 52 879 65 957 87 185 4 785 84 881 33 838 79 977 56 488 17 437 80 271 3 499 95 683 96 83 20 663 53 78 19 652 8 691 38 300 29 654 93 508 81 502 18 825 2 932 57 320 99 820 94 809 34 113 10 650 45 547 88 186 51 875 28 324 46 88 61 900 90 145 72 319 39 550 78 384 15 81 98 777 83 320 85 494 60 491 43 765 70 100 5 918 36 922 24 797 49 943 37 152 40 855 62 714 47 199 89 160 35 953 13 28 97 248 64 729 86 117 23 205 58 15
45 498 98 45 23 895 39 796 20 109 72 905 55 950 18 712 46 612 99 415 30 992 48 819 63 471 75 383 96 65 19 304 28 496 47 136 66 156 2 887 1 96 57 993 29 219 51 271 88 778 74 789 5 567 79 46 87 964 40 798 37 547 90 486 10 623 22 420 14 819 82 343 27 396 69 147 61 42 70 811 59 118 89 990 41 968 68 81 92 918 7 691 81 651 58 673 9 937 60 941 84 533 36 833 93 862 85 856 21 467 17 922 97 260 15 877 52 5 94 986 34 497 54 986 50 921 64 94 53 629 95 892 35 714 56 748 44 652 6 91 11 607 33 147 73 954 12 155 83 990 43 975 31 400 16 515 42 438 76 629 8 133 49 724 62 772 38 495 3 145 24 968 32 461 0 564 25 507 77 84 26 995 86 831 80 274 71 43 67 211 13 714 4 856 91 208 78 130 65 536
43 250 35 191 60 328 51 692 5 20 42 577 98 917 15 401 94 1 44 235 32 312 83 102 17 376 70 66 72 846 58 317 40 659 18 349 7 327 69 729 41 529 50 46 67 580 75 946 25 451 9 734 20 749 68 543 54 228 53 356 87 983 63 350 90 929 3 418 84 354 59 618 65 711 81 285 78 945 80 954 0 332 48 6 39 539 45 842 22 670 91 170 99 382 79 536 85 944 33 722 77 267 16 790 38 427 93 768 55 940 11 239 62 825 12 631 6 610 37 759 21 893 23 125 19 91 4 523 26 334 36 784 1 457 97 658 31 849 64 218 89 270 57 303 86 86 28 418 88 179 61 996 73 115 13 608 82 736 56 124 74 813 71 573 66 198 46 125 10 246 14 125 52 24 30 601 76 112 95 186 24 647 2 32 34 399 92 678 29 60 96 603 8 924 49 156 27 257 47 303
73 637 90 780 99 665 16 211 0 922 32 17 64 718 79 592 33 259 42 289 67 601 59 773 37 998 28 760 6 75 85 452 77 956 20 561 95 410 45 501 72 563 31 459 98 656 40 756 22 734 7 899 25 438 69 553 4 776 76 956 12 685 62 836 80 591 71 384 48 213 24 627 63 717 52 649 49 814 83 170 81 931 78 752 55 580 65 166 66 150 86 225 36 376 18 542 46 507 2 169 43 304 92 550 56 414 58 46 11 689 89 561 84 294 70 385 27 683 74 138 88 517 93 554 87 587 15 783 9 220 96 329 13 294 47 715 19 923 68 828 39 928 97 959 41 333 29 970 8 485 34 884 10 633 44 954 26 847 53 159 54 758 5 721 91 278 3 281 61 22 21 774 35 445 38 474 60 323 51 628 94 953 1 978 14 856 30 443 23 21 50 612 17 670 75 691 82 912 57 415
93 806 73 575 39 992 91 90 66 102 5 658 15 584 64 651 72 373 78 392 81 301 0 35 69 240 2 787 16 678 37 954 70 551 33 249 48 106 75 539 98 394 22 438 46 859 13 620 7 132 96 52 19 56 35 149 29 2 23 363 47 216 41 426 26 397 24 470 49 914 56 526 6 906 63 148 44 162 50 214 51 491 85 704 57 30 89 303 67 103 95 998 60 86 12 925 36 36 97 161 43 2 32 561 94 877 14 142 10 525 52 397 82 574 3 903 74 447 83 888 55 204 71 509 1 177 99 73 21 306 18 221 65 761 90 921 45 950 87 829 9 750 34 810 92 657 62 588 53 205 76 485 11 61 86 787 59 953 77 877 28 426 54 396 27 434 20 830 80 529 31 597 25 732 17 353 88 466 42 665 8 736 68 367 30 1000 38 299 79 407 4 519 84 609 61 216 58 19 40 830
57 444 4 624 9 360 65 74 89 219 40 953 93 903 42 483 92 944 66 344 58 716 78 191 73 996 11 956 90 749 32 688 74 178 16 473 14 763 18 195 36 427 79 966 94 653 38 616 30 290 31 940 45 79 54 881 51 903 91 235 25 58 50 914 87 913 43 210 5 629 67 779 56 804 55 618 0 281 44 764 13 115 46 697 12 610 24 598 48 615 63 38 3 793 61 122 28 581 82 629 27 710 62 320 88 309 81 81 70 59 96 558 72 734 59 801 17 276 97 99 23 120 8 33 35 907 15 199 1 114 75 918 41 735 21 313 69 489 60 693 95 908 49 660 2 210 19 936 98 255 80 143 39 566 84 814 64 320 10 88 47 620 52 230 83 521 22 860 86 741 85 928 99 190 71 885 76 433 29 960 7 674 6 577 37 167 33 144 68 121 26 922 20 321 53 617 34 221 77 152
28 6 50 741 55 503 8 111 84 808 53 236 61 535 96 78 11 462 2 528 76 207 46 742 98 733 3 671 71 689 39 914 81 103 73 278 20 673 90 601 9 877 63 493 43 134 92 950 27 736 67 954 7 249 62 728 31 939 70 445 15 352 19 499 54 757 47 749 93 925 40 866 99 883 36 758 25 302 78 598 82 882 38 192 44 850 49 112 88 970 74 645 60 809 85 343 58 982 64 574 22 378 34 215 23 407 5 114 35 562 4 142 14 120 65 245 6 48 87 908 33 885 45 305 26 206 37 790 24 173 56 651 66 329 79 127 52 774 86 364 75 25 12 388 32 807 41 242 69 596 29 202 16 641 80 555 59 766 57 95 1 286 42 974 10 507 51 473 94 404 21 990 97 860 48 903 89 899 18 355 77 160 68 946 91 937 17 366 83 890 30 959 0 864 95 697 72 776 13 68
45 237 63 450 80 963 62 836 8 849 49 498 26 722 78 889 56 644 70 829 52 674 76 501 32 909 4 448 21 585 30 525 39 814 28 178 74 432 65 163 46 860 43 161 48 677 0 46 47 405 91 986 31 720 64 152 60 530 38 277 37 638 33 28 97 724 72 282 94 937 9 466 19 851 93 492 95 737 71 840 10 217 42 584 84 339 17 54 75 268 98 241 27 151 36 142 87 123 77 252 7 312 22 639 3 752 85 91 12 165 61 669 57 627 58 529 81 708 53 734 79 320 15 641 6 278 66 819 13 383 69 123 54 918 73 985 50 641 41 987 90 930 24 819 51 594 55 535 86 636 23 94 88 354 14 206 99 67 5 256 40 61 20 496 16 34 67 846 11 250 82 77 29 970 83 697 2 977 92 814 35 3 34 572 59 822 89 778 68 366 96 53 1 346 18 950 25 566 44 661
41 520 29 573 67 20 96 182 91 621 22 447 17 242 87 440 30 768 94 377 24 455 11 319 53 354 47 737 97 641 81 821 63 943 98 363 25 409 64 784 93 106 83 493 32 176 84 255 21 975 38 492 71 624 99 238 57 33 16 217 35 645 76 500 52 940 5 796 44 754 19 701 58 516 42 995 40 159 51 585 75 261 10 599 4 256 48 512 85 204 39 3 92 609 54 792 0 826 89 9 55 70 18 988 27 633 1 979 13 407 86 467 70 615 26 275 77 105 79 307 28 984 33 856 36 679 66 560 14 48 68 669 15 591 95 820 20 165 74 167 56 369 23 604 37 795 9 628 31 434 65 533 50 521 34 810 90 343 88 610 46 632 59 27 2 749 82 227 61 732 62 595 60 853 43 715 6 531 12 683 80 900 69 430 49 523 7 310 45 25 72 317 3 368 8 68 73 184 78 1000
1 747 2 560 68 796 10 967 15 638 24 115 37 832 35 652 84 587 86 684 58 742 87 840 13 557 27 269 53 505 43 257 89 670 95 466 19 573 20 92 21 799 28 320 93 727 61 989 63 246 69 527 73 462 52 169 22 865 56 910 94 281 49 196 88 186 18 82 81 634 36 243 40 515 34 650 8 576 0 760 45 64 97 842 38 402 78 790 64 467 11 170 23 295 4 408 12 323 14 147 29 51 41 218 5 38 74 213 66 356 99 403 76 693 92 87 65 683 30 974 42 31 7 701 79 781 31 259 67 701 77 551 25 945 90 551 57 717 70 732 9 300 50 613 46 26 59 586 33 960 55 775 80 921 98 264 32 483 75 565 17 462 71 826 51 444 96 272 26 357 83 448 47 456 82 300 6 972 3 12 44 834 85 856 54 709 48 93 16 218 39 995 60 474 72 133 62 124 91 525
36 873 90 764 19 689 69 615 91 207 60 791 79 51 38 400 7 361 43 713 32 817 34 893 15 661 24 436 53 194 46 27 23 287 54 539 52 687 50 604 63 847 8 575 45 353 59 525 3 888 37 348 78 386 56 728 26 708 41 536 77 767 98 506 42 83 48 671 10 363 27 730 11 866 66 398 40 247 16 941 64 255 80 674 71 101 35 562 67 971 51 164 14 843 93 335 96 985 30 828 25 909 61 960 57 371 85 862 1 812 44 662 88 339 97 741 31 994 92 820 20 919 72 155 58 879 18 257 65 766 9 770 2 733 99 811 39 695 13 66 62 904 5 985 81 640 55 455 49 514 74 362 76 868 0 990 94 147 86 543 47 718 12 501 73 181 33 722 68 458 83 100 29 869 95 786 28 171 82 700 6 981 89 708 4 807 70 650 22 415 87 416 17 358 84 151 21 436 75 125
80 929 7 527 54 691 36 769 68 192 52 836 74 333 42 176 17 324 13 623 14 796 98 608 49 451 57 283 59 396 33 936 21 937 93 550 90 946 96 467 47 171 39 828 75 337 40 349 60 112 8 745 71 523 97 488 99 592 26 139 9 380 88 875 12 382 65 642 46 491 85 48 11 354 20 501 64 650 29 177 67 791 10 403 43 748 95 430 87 291 24 626 76 830 86 285 94 133 78 527 53 942 31 134 51 824 84 955 18 344 73 10 0 110 22 998 3 824 70 160 82 160 55 498 6 905 72 403 48 921 91 263 15 116 77 276 81 939 83 798 37 604 56 351 89 961 30 308 5 38 25 236 92 571 27 878 66 495 32 29 34 48 44 276 19 325 35 775 61 414 50 715 79 215 28 183 16 572 38 138 45 921 62 146 58 961 23 712 41 431 2 136 4 94 69 96 1 154 63 590
32 246 83 427 95 97 86 744 99 198 38 177 25 23 17 303 58 382 15 291 70 298 92 396 35 663 94 511 21 324 8 625 67 448 54 273 80 378 12 8 77 833 76 499 27 770 93 539 69 904 82 73 55 697 52 575 7 385 87 379 65 90 61 709 81 247 18 472 42 659 45 862 0 930 89 243 68 810 98 203 36 209 57 597 88 117 79 182 96 183 73 95 11 782 30 705 71 578 10 465 4 629 62 241 63 70 85 788 53 927 1 814 19 8 37 897 23 549 75 562 16 502 26 900 2 223 84 275 34 236 44 232 6 439 72 671 5 233 20 320 3 539 91 147 40 368 46 199 49 210 56 456 28 466 31 149 47 767 97 858 59 321 48 783 66 587 60 142 24 128 78 818 14 837 39 624 90 990 43 971 22 68 33 167 13 281 9 70 29 198 64 517 51 54 50 457 41 9 74 582
0 855 95 764 90 486 66 268 1 78 72 567 86 957 47 949 18 46 4 16 9 660 45 306 98 496 96 783 67 833 8 20 91 75 83 120 40 223 7 605 15 629 12 5 89 797 84 568 56 694 78 221 25 921 2 495 51 868 80 797 55 100 37 903 49 544 75 369 61 439 71 474 33 47 38 368 92 292 74 720 23 397 30 409 14 359 58 627 54 413 60 93 53 587 63 638 10 883 48 331 34 649 81 616 50 434 99 361 35 707 41 75 27 881 65 78 88 222 31 932 22 87 28 186 17 518 87 414 16 816 73 710 5 659 93 112 59 800 13 565 97 42 42 159 85 373 82 302 69 606 36 313 11 953 32 973 39 69 46 520 68 260 79 941 21 295 77 998 24 624 64 277 62 257 94 739 29 286 44 156 76 120 3 769 26 670 52 138 57 921 43 752 70 619 20 156 6 925 19 451
23 53 81 667 1 82 2 549 65 720 26 714 10 957 35 65 30 578 38 939 17 50 43 878 8 138 70 229 76 254 15 963 64 820 14 715 93 748 44 156 80 817 68 804 39 484 11 57 37 627 4 810 21 138 87 439 52 141 79 233 49 834 9 558 5 593 29 7 31 641 53 975 0 116 85 634 41 166 24 695 89 172 78 346 57 848 50 732 28 73 86 13 90 985 7 298 99 753 18 928 19 328 40 459 67 166 66 649 82 837 34 521 97 666 33 446 6 701 91 209 63 923 54 657 71 165 36 758 88 97 94 451 56 58 12 791 20 99 16 737 75 991 60 311 48 154 84 816 25 97 27 358 47 358 61 369 95 941 92 504 59 516 62 24 13 185 3 842 22 41 83 559 72 607 69 221 74 232 98 170 51 261 32 25 42 55 73 519 96 34 45 191 46 208 55 684 77 107 58 787
89 187 96 292 93 339 75 644 20 33 97 895 4 618 22 281 11 819 33 989 92 404 26 297 81 409 45 111 51 578 85 399 47 670 66 491 94 638 32 417 76 376 71 578 8 415 57 747 29 518 13 991 62 357 3 485 49 259 90 566 31 766 60 205 41 39 53 214 78 191 37 178 50 924 2 340 58 414 68 127 19 965 77 790 55 500 34 600 46 451 35 97 65 224 86 317 87 457 15 552 54 327 72 296 44 87 36 914 83 983 28 795 80 645 59 174 52 618 24 643 17 437 69 821 70 152 74 923 12 707 5 547 6 814 14 423 95 624 25 692 39 819 73 142 88 945 38 520 79 656 48 146 7 550 67 194 63 223 23 88 10 967 99 475 64 724 27 254 91 449 98 805 0 177 84 158 9 382 40 983 18 598 1 342 42 707 82 396 21 13 30 968 16 754 56 912 43 804 61 757
14 832 6 225 22 419 84 969 90 553 36 853 82 53 62 211 35 95 18 358 88 171 85 548 33 58 31 375 30 28 17 577 20 497 37 233 46 281 42 806 68 94 43 662 69 180 99 793 32 824 93 801 60 561 50 897 25 274 11 912 49 829 26 649 19 985 56 384 59 19 61 516 39 411 94 251 83 117 80 310 51 738 8 376 9 336 34 813 57 999 48 624 95 568 81 187 65 724 67 592 3 922 45 233 27 34 89 392 12 641 23 257 79 809 55 167 21 335 70 328 47 142 71 920 54 85 72 798 63 238 91 53 28 199 7 668 76 185 86 766 97 598 52 848 10 66 74 670 58 201 92 48 40 731 1 291 13 542 41 225 29 757 44 864 73 449 96 858 2 420 38 872 98 71 5 882 78 401 87 289 0 349 4 875 75 450 77 411 53 49 66 721 64 652 24 604 15 850 16 259
11 392 77 217 31 796 70 205 55 652 46 258 51 723 94 71 80 48 9 411 98 705 57 678 58 152 75 411 88 954 0 725 4 898 47 3 34 524 3 304 87 677 8 45 29 613 24 580 66 10 84 141 10 812 43 542 83 46 40 80 16 962 42 15 71 77 91 656 25 17 68 424 44 747 12 850 21 474 19 24 90 811 50 421 5 45 65 615 23 771 35 942 22 401 96 438 14 822 20 188 63 180 36 238 18 169 15 77 72 244 56 697 74 442 13 59 45 603 1 760 28 297 32 807 95 673 60 634 69 827 7 904 67 435 49 918 99 355 2 280 85 90 76 646 97 145 33 108 41 311 92 360 30 687 64 45 26 401 59 497 6 998 54 680 17 457 62 464 37 160 93 270 79 5 39 845 48 334 73 408 38 889 61 932 27 785 53 892 89 44 86 898 82 77 78 332 52 685 81 491
80 602 19 721 35 86 84 317 83 772 41 444 1 737 87 308 32 507 61 236 58 336 18 395 67 357 71 713 20 689 91 804 39 710 0 492 95 77 15 636 48 169 55 145 9 18 70 974 68 913 82 98 49 982 4 626 37 345 23 817 10 644 26 490 74 177 53 57 16 851 6 473 42 106 72 994 62 466 7 408 11 616 22 639 27 288 81 775 90 438 76 870 47 383 36 204 17 504 79 251 93 153 43 978 73 961 24 153 78 682 86 969 77 317 96 614 66 533 28 190 98 281 40 362 56 59 64 96 25 975 13 212 38 357 34 375 60 653 88 905 21 563 63 280 94 85 85 474 99 862 89 928 69 407 5 928 31 511 75 101 97 258 2 663 46 682 54 772 51 74 44 996 33 493 50 770 45 387 29 189 3 491 8 107 30 235 52 187 14 174 59 104 57 910 12 758 92 176 65 657
6 235 51 126 39 442 28 167 73 387 7 769 22 165 70 652 90 682 9 950 26 222 23 186 79 879 50 700 21 175 36 765 82 46 3 935 84 808 81 693 94 636 78 513 17 157 61 955 37 578 4 713 58 817 11 16 89 930 92 419 48 496 40 717 8 870 30 556 19 66 33 362 13 649 53 343 35 83 71 326 32 181 15 145 77 391 14 280 20 963 86 806 64 163 69 744 47 242 46 142 62 14 5 893 31 990 60 567 95 527 55 84 74 961 72 840 54 576 97 730 2 160 1 855 59 160 42 454 49 476 16 15 91 367 98 221 83 713 44 314 68 658 85 875 99 803 10 143 41 430 56 779 52 508 80 552 67 457 27 3 0 866 96 755 88 588 43 359 12 861 45 323 63 676 87 161 57 30 66 770 38 864 76 674 65 875 93 989 18 525 75 736 34 824 24 316 25 341 29 595
51 447 46 756 63 359 55 429 86 8 16 171 67 103 43 150 72 899 20 960 41 374 93 841 19 914 62 84 61 444 37 767 7 892 52 57 28 826 56 286 89 540 21 189 18 364 26 949 66 376 69 675 76 99 0 815 60 477 11 278 91 817 38 969 25 216 96 707 33 270 10 930 83 992 35 42 1 951 73 6 49 423 94 96 32 766 92 583 77 494 59 997 90 764 54 360 50 448 39 613 13 299 34 63 27 823 75 389 30 297 42 551 80 931 31 955 53 774 98 927 14 825 81 610 47 198 88 547 2 64 87 617 17 458 97 892 78 6 5 407 45 89 99 815 85 153 6 750 15 852 23 927 95 378 84 401 71 760 64 751 58 468 79 978 70 460 57 232 24 235 12 933 4 81 8 76 40 375 3 34 9 249 65 789 48 791 68 139 44 65 22 692 29 418 74 739 82 456 36 593
2 928 78 463 70 306 85 60 76 312 94 196 88 862 86 335 87 387 9 564 15 378 39 520 67 717 12 110 38 953 99 502 96 244 58 33 40 986 30 335 5 320 13 293 89 218 33 275 74 643 93 94 91 508 62 489 77 322 43 965 23 141 28 828 3 617 44 277 53 420 49 522 54 301 46 55 45 230 47 817 37 187 41 339 80 80 32 14 19 342 57 884 8 861 64 403 71 221 69 813 31 936 55 804 75 835 92 614 83 867 79 999 56 296 11 198 42 493 97 190 95 205 21 467 16 554 50 850 29 821 61 269 68 773 7 597 81 559 63 411 36 553 22 339 35 927 24 57 90 13 82 134 51 588 1 423 98 469 60 645 59 860 73 471 6 373 4 97 26 972 0 986 34 849 84 660 18 844 48 407 10 79 14 190 17 159 66 217 20 542 65 653 25 336 52 148 27 904 72 72
57 88 74 484 72 395 0 864 90 44 7 738 11 261 35 612 89 114 18 724 51 109 40 727 30 940 3 192 81 159 38 152 70 62 44 5 43 383 68 518 29 930 85 166 69 319 58 726 94 995 65 955 79 676 42 314 71 246 56 869 39 546 62 312 77 212 60 342 20 663 5 252 2 196 92 971 76 141 61 91 17 525 49 544 75 737 16 517 64 145 37 918 25 817 99 270 88 30 31 3 80 547 48 361 33 518 91 246 86 480 87 321 96 646 82 725 6 231 45 678 73 123 53 997 46 749 19 952 24 960 21 925 32 618 93 268 8 84 4 456 1 216 98 888 27 985 15 933 10 301 12 684 67 47 26 340 41 407 59 934 55 599 54 375 95 31 84 114 9 692 14 163 78 590 34 197 13 267 52 58 36 572 23 924 66 659 97 919 47 143 83 62 22 847 28 813 63 617 50 82
69 633 17 163 68 602 26 550 35 209 24 152 25 4 56 678 51 251 13 671 48 566 30 701 9 334 63 887 4 216 73 235 5 496 93 826 75 197 90 371 95 871 92 360 50 471 7 952 38 314 37 743 80 972 1 812 52 926 33 897 76 541 64 836 6 349 31 810 12 624 71 971 61 953 36 709 85 547 20 153 88 239 21 482 59 945 32 231 23 814 2 934 94 250 40 706 84 326 86 814 3 562 57 490 53 13 58 881 96 947 45 942 27 524 72 178 47 94 19 966 74 65 8 855 66 693 16 45 83 982 97 465 79 420 67 72 87 950 81 888 15 206 41 703 34 624 10 74 60 692 39 159 62 700 46 911 98 184 11 210 0 194 65 428 82 120 89 228 22 10 55 139 54 637 42 82 18 502 77 147 49 939 43 769 91 27 29 873 28 939 44 769 14 126 78 835 99 724 70 756
1 212 37 812 64 465 68 750 36 970 18 209 92 572 26 338 59 987 35 119 49 79 74 791 19 432 83 479 62 451 16 238 85 801 5 440 40 90 20 769 39 186 99 95 28 414 70 57 47 769 65 365 86 325 82 868 0 131 80 972 50 348 95 177 98 782 9 831 61 504 97 505 56 609 27 974 41 475 43 804 89 984 51 843 33 220 23 525 30 660 21 500 96 391 57 564 3 271 25 629 54 476 79 677 12 973 78 617 14 12 52 122 73 606 13 157 84 125 10 890 91 656 55 841 38 614 77 228 4 689 93 844 29 518 60 612 17 273 31 459 32 927 8 113 88 534 46 245 44 928 69 256 71 506 76 582 2 409 75 945 42 583 72 702 66 879 63 364 87 875 58 541 6 871 15 503 11 302 53 854 81 823 24 767 90 288 45 245 22 672 34 704 7 160 67 654 48 376 94 340
17 479 82 164 36 516 50 868 92 778 64 570 44 402 41 701 9 998 66 209 70 604 25 945 62 86 16 751 38 577 75 865 55 120 78 928 67 149 5 69 84 551 77 28 80 481 23 312 94 705 76 197 60 749 37 562 45 40 20 507 34 218 11 387 89 781 2 285 53 596 96 393 12 104 40 510 57 716 18 799 73 820 0 498 24 564 30 322 86 992 63 668 56 724 27 48 6 817 32 221 42 290 47 79 54 442 58 987 46 669 8 576 52 886 90 364 87 882 79 438 19 468 85 165 95 983 71 191 3 968 88 307 97 997 83 710 48 707 39 693 31 556 72 713 29 833 33 132 65 126 15 102 74 400 43 713 49 869 7 557 59 296 98 913 28 488 51 650 91 206 61 503 68 152 14 843 1 930 69 774 93 530 22 680 10 537 26 953 13 941 35 603 21 829 4 482 81 346 99 469
47 679 55 171 10 356 74 209 39 103 83 820 43 525 72 130 60 26 86 177 51 800 3 749 84 354 15 175 2 933 59 330 90 116 8 156 9 894 75 597 34 931 28 304 66 537 14 403 96 250 70 395 20 142 93 11 21 22 36 20 42 920 6 266 38 945 31 732 95 760 44 379 0 555 23 333 33 933 26 449 49 459 91 634 50 568 46 682 71 748 58 948 73 68 64 947 94 731 81 245 69 995 16 418 87 92 11 901 29 219 41 764 67 532 25 631 53 63 30 187 65 656 63 472 4 946 85 379 79 261 40 971 80 14 78 505 18 833 57 123 99 75 52 800 61 119 76 334 98 923 13 754 89 824 24 770 97 393 12 400 7 812 35 840 56 658 88 558 19 145 37 818 27 276 32 902 82 890 68 969 5 804 45 927 77 968 22 807 54 188 17 929 62 582 48 430 1 552 92 760
72 374 30 171 76 649 40 531 49 97 68 603 56 787 36 680 42 356 88 816 47 881 74 838 89 838 38 799 16 497 19 742 34 237 12 818 81 57 73 46 91 705 78 157 65 192 33 659 55 928 59 695 11 226 28 963 6 681 3 191 83 827 54 205 96 452 45 352 58 429 0 45 52 54 69 675 95 445 75 712 15 914 67 679 8 39 57 776 29 531 71 416 79 458 99 940 41 838 93 337 4 701 23 344 61 372 48 255 53 913 27 308 92 30 90 427 31 73 9 171 37 833 66 195 77 851 86 619 2 977 98 855 25 203 24 428 82 993 51 883 20 773 17 318 50 392 60 782 63 479 10 435 85 919 80 789 87 145 84 838 32 687 70 972 97 709 62 503 43 872 26 578 5 185 46 421 35 164 1 440 39 835 64 118 44 515 13 663 21 340 22 526 94 127 7 355 18 293 14 305
75 95 42 471 19 766 95 446 77 416 21 286 80 486 65 595 90 15 64 227 76 412 27 455 15 708 24 678 39 908 47 808 45 25 88 372 48 413 53 146 34 272 93 897 63 423 12 304 72 58 18 637 50 506 91 402 17 811 61 128 11 801 25 723 54 723 82 35 41 525 2 197 84 376 86 517 7 495 73 555 62 367 30 918 6 581 66 219 79 97 83 244 26 142 38 55 60 354 31 775 5 496 14 823 20 85 81 643 55 774 71 540 44 19 1 882 96 688 49 539 52 490 0 147 57 530 74 884 56 842 68 75 58 294 99 374 4 355 10 302 94 166 43 912 29 530 32 330 33 113 8 847 37 706 46 417 89 7 97 343 98 863 85 409 69 112 78 592 40 694 3 385 51 950 35 223 92 857 87 10 13 931 59 925 70 518 9 999 36 708 22 328 28 959 16 763 23 29 67 148
94 660 17 406 49 423 54 734 50 228 11 291 24 788 36 965 86 971 12 65 87 659 27 549 96 253 89 604 28 431 74 689 35 513 60 248 93 562 1 453 22 977 3 497 84 807 80 189 63 285 8 385 37 212 52 925 73 831 62 343 75 894 99 13 6 209 2 944 18 975 26 129 40 266 55 37 83 34 70 251 41 8 76 177 5 967 43 357 88 512 82 957 42 34 95 871 56 705 0 146 78 318 92 345 10 22 33 691 91 479 19 318 61 442 46 548 48 989 69 925 67 637 64 42 9 284 90 676 7 925 65 593 14 969 51 580 58 888 98 644 25 423 44 308 21 141 45 820 31 846 29 26 34 595 15 416 39 613 23 45 71 953 81 886 97 303 38 64 13 349 16 707 72 609 85 923 53 168 57 637 77 115 32 316 66 862 79 210 68 965 4 62 47 923 20 20 30 369 59 139
5 537 64 779 14 902 84 411 33 951 62 719 87 421 39 793 48 315 55 209 30 404 16 342 1 279 8 781 71 551 78 525 83 345 58 855 76 311 41 394 38 181 94 886 75 867 96 776 31 574 51 905 74 954 28 957 53 65 25 461 92 707 19 796 50 362 93 136 6 772 97 591 61 160 69 437 91 534 54 878 80 539 63 84 67 58 12 976 42 910 77 357 11 197 26 229 49 55 44 817 70 902 68 943 10 180 79 86 13 128 36 491 59 127 18 237 15 658 27 839 45 10 7 633 65 780 81 585 47 174 66 238 73 173 22 977 34 229 17 107 52 327 35 940 60 840 4 909 9 60 88 183 85 962 46 754 21 594 43 764 20 43 3 607 86 233 72 428 57 280 29 30 90 294 82 881 37 624 24 392 56 744 0 270 89 922 99 915 40 551 2 878 32 450 23 464 95 316 98 86
35 954 73 75 95 220 98 400 89 397 41 232 27 526 15 837 46 287 19 79 58 148 96 734 76 688 52 867 2 390 43 894 94 887 56 36 79 33 20 968 32 659 62 359 71 543 61 776 59 621 25 447 24 296 39 473 91 137 28 619 60 991 7 483 44 659 70 28 63 551 77 190 69 407 6 680 93 436 67 975 99 961 57 416 21 654 65 766 48 554 84 298 55 751 86 178 40 660 1 148 37 430 87 617 13 13 17 750 66 164 83 176 23 159 45 274 9 532 75 204 33 800 36 715 81 864 14 314 29 749 31 23 5 94 34 961 10 153 74 899 0 713 38 170 8 347 42 554 82 268 47 481 16 174 88 304 68 177 12 59 90 515 92 625 30 392 50 163 4 337 80 961 51 995 18 99 85 884 64 864 97 198 22 603 54 682 11 372 49 892 53 825 26 850 78 83 3 756 72 670
74 472 21 507 4 34 68 569 38 859 14 408 90 882 91 354 70 32 31 482 60 672 80 5 26 719 28 847 29 739 13 120 48 19 85 732 1 624 77 363 24 944 32 732 2 202 22 547 95 940 55 66 46 879 5 147 71 783 12 321 75 453 27 81 47 175 92 598 58 835 96 144 78 180 36 886 37 717 51 838 50 723 89 441 73 240 43 164 59 614 97 963 93 147 54 813 81 864 35 99 86 334 34 837 88 447 8 514 39 460 41 720 15 906 16 233 0 68 6 773 56 841 67 223 98 454 3 421 76 331 18 422 17 936 40 843 62 242 42 209 33 136 99 265 87 612 9 940 20 92 52 76 49 299 94 952 7 293 30 46 23 540 84 98 83 130 57 758 10 357 64 126 19 889 69 406 53 166 61 813 79 200 65 249 66 818 25 592 45 850 44 183 82 800 72 40 63 533 11 6
12 425 0 724 30 216 96 414 10 550 87 62 26 49 95 745 46 778 18 27 19 684 53 958 34 546 17 396 71 632 16 929 35 342 80 853 2 116 48 112 8 31 67 410 88 767 75 204 42 600 89 921 49 725 29 314 58 273 98 624 28 749 40 37 93 286 70 660 54 943 60 978 7 430 22 635 33 475 23 488 14 367 79 966 20 397 3 186 32 839 55 495 76 852 62 90 91 62 65 875 84 217 37 635 50 103 85 835 31 437 77 3 74 733 41 677 43 860 13 851 81 514 15 74 69 93 61 989 39 675 82 652 11 819 92 873 44 407 9 238 21 222 6 436 73 726 38 864 94 258 97 893 56 438 64 445 25 490 27 757 4 705 83 835 86 989 47 475 52 483 1 918 51 974 68 913 72 431 63 489 57 497 66 646 45 864 5 290 24 641 78 345 59 149 99 337 36 735 90 95
52 774 14 149 9 54 45 761 58 43 21 323 16 65 31 293 83 692 46 491 28 53 57 878 17 723 85 273 60 891 87 651 19 358 8 509 88 269 43 130 80 40 50 288 62 930 0 591 44 535 56 644 33 773 29 885 61 80 24 14 34 608 25 535 38 22 91 522 30 374 10 203 11 546 65 11 69 525 72 979 32 356 54 230 18 962 86 74 20 56 81 729 78 175 35 856 74 644 36 182 92 928 93 850 7 702 13 310 96 35 94 233 40 930 59 516 71 173 39 821 95 448 15 599 90 937 5 341 97 924 64 162 98 491 73 782 49 111 3 20 42 715 82 574 66 555 67 632 6 69 63 579 53 556 12 896 4 37 37 837 84 666 26 643 22 664 76 437 68 123 89 928 27 918 99 425 2 645 79 493 1 844 41 885 23 465 55 425 70 526 77 127 47 619 51 938 75 537 48 110
72 958 27 227 90 206 83 712 25 93 57 998 91 458 62 479 43 956 77 626 84 250 61 584 5 404 7 841 51 92 24 512 65 133 11 41 10 337 58 530 44 902 87 5 60 743 33 41 81 176 23 791 89 371 74 71 4 720 73 20 14 811 32 424 48 683 63 404 34 578 41 750 88 293 92 180 3 716 79 641 1 978 76 322 29 873 71 922 97 669 13 620 21 951 37 669 96 871 56 726 49 703 99 721 8 6 40 246 12 202 36 926 69 759 59 13 95 5 17 689 45 775 64 237 55 895 98 678 47 83 6 793 22 435 52 411 86 303 2 862 70 193 26 701 31 51 82 316 78 334 67 682 93 850 53 584 38 740 68 122 20 588 85 370 28 917 50 906 0 436 19 77 66 601 94 838 9 235 35 464 30 527 18 387 46 987 39 729 80 479 75 366 15 368 42 977 54 214 16 612
10 816 73 815 82 907 28 527 50 516 6 221 55 462 15 618 45 526 30 753 22 968 46 674 61 738 12 361 58 606 70 617 11 169 18 751 19 719 96 647 23 41 14 572 31 277 68 967 51 704 65 179 39 968 57 635 92 767 24 309 66 845 78 413 17 308 37 789 7 262 79 604 42 615 36 80 43 364 56 439 64 174 52 427 13 447 69 969 41 540 53 392 77 318 49 177 86 180 29 590 98 169 3 596 21 947 20 403 84 843 85 929 75 219 26 409 88 798 5 537 35 868 33 891 32 751 27 610 67 990 80 147 81 416 93 894 63 97 4 793 44 612 89 764 1 925 71 249 40 557 90 75 59 909 60 834 34 177 72 774 8 766 38 223 91 139 76 25 62 798 97 916 2 470 94 839 48 464 25 966 9 876 47 581 95 292 83 518 0 853 54 990 87 338 16 788 99 627 74 403
89 711 24 693 99 386 28 127 19 8 88 369 39 853 46 876 18 739 44 435 49 307 70 166 84 566 72 174 15 585 22 698 65 407 4 672 26 97 97 771 74 890 53 357 54 336 41 57 64 977 23 107 83 869 59 637 13 37 35 582 79 733 85 494 42 83 76 983 56 163 2 497 10 466 98 853 71 884 3 673 63 129 6 272 60 497 50 579 62 942 34 62 73 311 25 396 36 96 8 805 91 800 90 73 66 894 96 524 38 460 12 675 5 520 7 46 57 858 9 13 37 923 69 723 20 599 17 739 87 907 51 684 33 362 75 561 27 744 1 555 11 630 16 773 82 211 30 373 45 390 78 362 29 754 81 869 40 88 43 2 92 463 31 167 55 512 86 614 52 607 94 133 21 685 68 261 77 646 48 593 95 864 14 96 32 975 58 16 47 1000 0 878 67 969 93 847 80 595 61 569
4 902 86 877 65 519 29 643 87 93 82 413 81 327 8 366 46 511 68 286 91 145 78 967 36 598 55 888 72 140 2 694 10 698 14 933 75 902 90 181 44 21 85 930 22 356 15 643 11 254 64 913 53 411 63 715 45 675 59 221 92 523 23 942 83 343 3 992 69 827 95 817 48 691 38 620 94 7 60 188 19 249 71 244 77 734 0 513 67 955 56 135 6 672 20 741 42 890 13 985 93 5 73 766 28 859 30 13 37 512 24 393 25 307 88 826 33 339 40 367 61 411 35 537 34 252 66 987 99 287 74 312 49 469 50 299 21 809 43 695 70 690 16 88 39 35 62 701 98 379 80 315 52 729 9 445 32 680 97 614 76 676 58 835 7 676 47 517 1 154 26 836 57 963 51 279 12 803 41 479 79 173 54 853 31 167 84 839 89 404 27 829 96 587 18 354 17 250 5 963
68 443 86 809 29 980 65 709 55 369 27 259 32 75 66 577 4 755 90 552 85 105 60 158 67 563 20 168 76 72 92 908 14 472 96 102 15 606 19 345 36 817 91 492 71 965 64 688 84 642 48 548 61 423 47 160 79 103 53 855 88 782 16 926 2 757 58 158 6 849 17 536 9 744 18 628 7 59 51 424 23 759 45 804 42 382 57 9 21 812 94 267 54 101 34 377 5 311 80 580 10 407 43 18 99 458 93 525 97 919 75 358 87 847 35 859 63 439 82 327 77 310 81 758 30 637 31 201 0 283 49 483 12 542 1 613 28 44 39 802 13 287 26 194 38 296 72 523 46 723 89 482 8 298 59 546 44 943 33 150 70 317 69 884 50 49 37 447 95 737 3 301 56 630 25 66 24 316 22 176 83 90 74 767 98 229 40 322 52 522 11 319 41 369 62 715 73 662 78 719
63 32 9 842 37 131 69 709 89 89 12 852 14 165 18 886 86 34 29 424 51 465 42 665 73 476 32 754 79 376 55 76 57 667 90 250 84 735 66 793 10 740 6 232 88 347 58 716 91 527 50 399 52 915 27 892 68 163 21 131 81 198 60 35 15 401 48 24 74 323 54 676 40 432 98 832 38 879 44 264 76 239 95 737 67 528 53 237 5 810 49 521 30 104 97 44 3 180 77 558 82 30 72 333 94 219 22 590 26 135 0 673 61 888 85 608 65 786 19 788 64 125 36 278 8 432 17 205 59 314 28 120 41 690 92 123 56 32 16 93 31 717 35 693 7 590 78 848 80 296 93 390 24 698 11 317 46 334 4 772 96 455 23 255 39 335 33 164 62 940 20 839 43 313 83 571 87 782 47 611 25 196 2 947 1 668 71 408 70 34 75 832 13 679 34 166 99 269 45 678
49 685 28 703 22 35 94 289 98 667 8 882 29 677 52 425 39 935 37 939 24 373 79 832 47 72 71 759 20 661 11 952 46 525 40 462 63 909 72 622 45 154 88 986 82 444 44 869 84 210 57 446 43 440 66 137 83 342 60 61 68 208 2 465 64 339 54 633 15 30 62 896 34 169 1 660 96 66 18 768 17 63 30 214 38 490 58 835 97 924 78 939 77 70 21 879 90 337 89 456 4 903 74 869 76 811 25 858 69 920 14 927 0 180 61 52 10 4 16 524 31 113 70 307 99 919 19 497 5 37 91 47 51 241 33 189 3 740 75 864 55 333 32 921 41 381 50 674 9 623 95 554 26 7 13 271 35 348 93 844 12 276 92 568 85 316 56 789 48 306 23 775 7 506 36 460 73 374 81 516 65 268 67 292 86 484 42 106 59 853 53 200 80 329 27 886 6 272 87 517
61 153 73 747 7 992 16 942 57 109 72 84 74 490 8 448 43 916 86 871 12 860 62 964 26 186 4 282 35 959 83 578 64 414 2 38 17 559 87 400 60 853 47 868 38 763 98 982 71 308 76 368 91 416 39 220 37 650 20 289 10 976 51 803 59 804 0 121 34 735 18 125 21 587 24 271 67 535 63 627 1 816 32 743 97 329 84 937 82 927 14 539 78 564 58 79 31 921 25 225 49 218 65 807 11 715 68 696 92 805 41 621 81 324 69 831 5 834 99 704 22 892 48 668 44 147 70 540 9 272 66 350 42 448 80 914 29 562 94 352 15 272 89 789 36 630 46 363 33 793 19 128 13 527 79 30 30 151 93 641 95 239 50 284 27 345 75 213 90 541 55 235 3 775 54 311 77 249 45 36 85 887 88 792 28 891 56 84 23 856 6 676 40 490 52 814 53 757 96 303
66 464 5 538 97 947 76 954 13 890 40 254 25 670 99 926 94 998 36 640 68 365 84 668 30 405 47 5 3 902 82 654 15 824 19 177 42 860 17 597 43 710 23 196 51 357 41 257 2 27 18 212 7 704 65 574 49 973 57 429 0 708 14 841 80 224 54 762 72 467 22 7 95 810 50 366 26 581 81 166 61 176 33 572 34 641 9 747 44 183 39 455 64 150 89 679 1 358 75 799 52 976 74 358 37 504 6 241 29 622 32 453 73 464 67 25 35 249 59 592 16 606 53 582 48 687 58 405 11 974 38 587 87 244 28 840 63 471 69 494 96 762 92 188 24 633 79 750 85 159 71 179 56 208 21 214 8 693 90 170 4 333 93 288 88 872 55 60 70 827 45 664 77 392 20 297 62 79 60 486 27 701 31 835 12 952 83 887 98 882 46 389 86 646 78 993 91 835 10 17
50 136 96 281 71 280 69 900 80 853 62 315 91 108 26 431 17 644 63 461 31 335 55 21 88 727 57 913 14 110 60 716 42 754 16 364 4 581 13 922 99 210 51 184 95 859 29 542 25 64 92 586 11 867 18 455 86 556 75 505 87 723 73 517 37 606 23 844 72 557 48 770 54 888 6 206 47 251 21 885 81 176 22 802 61 143 34 915 44 594 19 36 12 352 68 146 7 474 98 515 30 801 5 115 2 102 0 386 77 356 35 931 84 353 20 245 28 76 24 854 10 724 56 374 39 552 46 465 53 232 67 212 3 923 36 699 49 871 89 972 64 992 52 966 9 456 78 815 38 858 58 440 33 464 97 512 15 810 90 113 43 526 83 672 65 282 27 256 82 927 45 48 66 518 32 438 59 536 85 626 41 178 79 255 70 642 1 869 8 798 94 640 74 208 40 683 76 303 93 537
95 764 58 16 37 503 9 169 57 943 51 937 23 732 20 888 16 343 47 383 77 886 50 718 92 906 0 255 80 578 10 165 30 681 99 175 1 588 67 613 32 769 72 150 98 153 84 92 13 314 4 616 41 354 60 455 18 346 2 358 65 412 75 306 55 972 43 646 49 293 89 104 34 962 35 548 52 897 79 272 66 658 14 613 82 106 45 180 68 547 26 867 27 310 54 615 97 537 5 426 64 482 22 202 15 966 88 117 17 445 31 234 71 561 7 350 91 495 48 642 29 835 40 289 85 248 25 817 53 667 3 227 59 541 61 552 24 868 94 668 74 405 21 378 90 556 81 366 11 281 33 360 44 645 87 393 86 506 76 936 6 601 56 965 39 181 73 497 93 262 36 227 69 473 28 710 46 241 8 761 42 705 63 829 19 126 12 448 62 333 70 826 38 550 78 947 96 579 83 733
52 417 23 637 0 427 10 988 98 219 46 775 21 96 32 782 64 251 9 638 72 266 82 646 74 430 13 965 43 216 1 464 22 995 54 684 31 330 90 747 11 871 25 645 12 885 48 643 83 632 62 966 49 256 73 889 8 567 40 504 6 28 84 330 50 135 66 219 34 200 51 833 2 698 53 148 87 450 85 985 67 546 92 332 95 625 79 92 76 653 60 462 45 503 94 937 81 249 99 300 3 780 36 933 4 439 57 678 86 822 80 57 24 13 55 897 18 317 7 675 63 659 42 840 56 130 20 740 29 7 26 634 35 480 88 829 44 292 27 71 97 163 47 143 96 5 17 336 37 796 38 726 71 808 39 938 61 454 59 960 91 53 15 15 41 739 78 40 93 150 69 961 5 752 77 90 16 936 33 188 65 872 89 402 30 927 58 487 75 100 68 366 70 872 28 958 14 559 19 532
46 935 67 959 47 87 37 649 52 25 85 966 48 607 24 216 19 132 82 432 57 546 80 267 40 347 11 232 26 763 12 560 34 902 21 250 22 664 77 867 51 710 6 178 59 324 53 148 45 61 54 184 61 363 58 845 33 252 32 618 87 88 27 275 94 630 78 725 20 578 29 814 86 498 42 458 50 22 65 54 1 854 91 121 90 110 69 820 9 206 71 221 74 71 13 962 70 36 44 68 55 800 60 440 89 682 14 128 63 870 3 980 92 851 8 191 30 5 68 261 17 535 93 684 81 944 75 932 49 29 25 23 15 377 10 744 56 602 98 152 97 453 73 428 84 8 31 923 7 231 2 799 28 75 72 568 76 820 43 952 95 829 96 987 79 726 99 500 64 696 35 43 4 946 36 198 39 411 5 921 88 333 66 49 38 310 62 414 18 419 41 261 23 880 16 257 83 551 0 276
69 384 71 332 42 799 57 239 78 248 85 570 32 271 62 538 59 69 1 167 66 206 48 872 92 659 86 955 12 254 34 916 81 134 10 341 52 260 90 574 65 379 60 729 77 415 89 78 91 92 64 661 76 509 30 921 88 611 0 38 24 793 53 285 56 710 13 321 4 393 29 250 58 464 97 504 41 804 72 598 25 825 51 844 11 337 40 277 3 99 37 681 54 210 38 156 87 709 28 771 9 455 73 120 19 477 46 915 45 207 7 880 17 862 2 14 70 954 21 68 23 378 18 242 20 538 55 264 36 552 49 885 80 263 5 865 93 166 47 916 96 817 43 570 27 882 16 116 63 176 26 171 83 450 84 769 50 720 94 831 82 932 99 169 95 785 39 433 14 455 15 292 6 650 22 819 8 232 98 491 68 893 35 578 33 601 74 801 61 622 31 817 44 59 79 938 75 5 67 152
3 429 88 63 60 675 4 296 67 149 65 107 66 441 63 966 78 10 94 614 14 747 40 186 24 948 29 571 93 228 23 804 41 99 84 439 96 891 33 722 9 181 55 857 89 979 5 7 28 964 45 688 47 577 59 67 0 595 15 862 83 214 27 787 62 672 49 263 54 708 2 653 50 605 52 477 10 438 72 739 80 745 91 644 36 783 6 353 17 236 87 893 44 861 99 444 61 807 26 105 35 54 13 433 39 425 57 260 22 528 79 608 98 15 85 987 76 703 42 691 51 923 70 235 74 343 64 838 1 589 20 464 68 98 81 693 48 847 11 758 7 747 16 28 58 921 43 672 56 633 75 903 21 325 34 299 30 727 86 999 71 638 32 533 31 560 8 182 73 298 19 191 38 56 92 895 77 6 46 917 25 781 18 917 37 248 53 654 90 300 69 638 82 783 12 124 97 665 95 867
26 758 34 570 86 958 53 823 59 72 89 349 32 44 82 761 3 190 29 264 95 960 63 168 1 36 52 176 87 748 47 883 88 313 5 888 98 94 92 330 65 205 40 242 73 374 0 740 12 973 79 83 7 881 69 326 67 209 91 930 48 371 36 508 11 727 13 485 42 129 81 735 78 705 76 975 20 436 54 115 25 441 97 386 94 698 24 748 18 164 30 501 58 814 72 596 33 492 68 882 43 984 70 620 23 984 49 463 2 143 16 757 50 38 55 46 51 58 6 945 62 441 27 675 61 686 31 315 60 693 21 10 10 962 45 416 28 631 99 707 75 774 64 392 84 58 57 531 90 314 17 653 83 20 93 368 46 531 35 807 19 887 80 512 22 56 41 529 37 139 8 671 56 26 38 324 66 441 39 723 4 466 77 397 96 914 85 821 44 341 9 638 71 629 14 687 74 802 15 166
6 272 67 932 94 349 87 589 13 766 63 385 31 324 49 361 29 567 50 262 92 445 48 334 90 989 89 480 80 386 40 621 4 634 8 78 84 85 93 220 78 791 16 574 44 382 79 758 75 408 3 276 52 908 42 886 60 315 91 894 23 952 22 725 73 407 14 175 2 837 55 254 61 457 18 798 82 123 10 106 5 129 1 386 38 459 37 462 39 51 11 948 15 996 41 325 77 817 54 337 33 636 0 994 27 135 69 995 51 786 86 806 32 271 74 491 28 592 64 490 62 898 56 828 21 863 7 314 57 607 30 39 81 674 71 822 59 390 20 367 70 892 83 782 17 326 76 968 68 470 98 306 34 860 96 265 85 560 72 339 66 821 12 163 97 265 88 513 25 618 58 797 45 450 46 346 43 58 19 494 95 188 24 348 47 174 53 246 36 874 35 855 99 766 9 921 65 817 26 314
1 609 57 224 73 787 69 72 23 153 3 373 76 219 0 975 75 37 50 308 98 276 90 549 84 432 15 49 99 738 41 903 37 719 96 594 48 745 13 311 78 863 39 290 77 964 26 825 60 933 88 446 24 550 70 450 42 359 22 999 18 5 92 86 79 727 93 349 68 540 51 397 97 904 64 829 10 199 2 856 56 361 89 199 61 234 17 982 49 799 62 998 9 538 55 574 28 136 58 428 29 197 66 600 65 393 94 562 72 245 4 820 71 960 82 601 46 663 32 918 81 454 80 576 27 818 52 885 8 164 95 210 36 699 43 335 74 694 35 315 19 885 11 403 83 677 25 175 34 894 40 386 33 551 16 391 38 133 86 994 63 609 14 185 12 160 85 649 53 348 47 194 87 618 44 802 59 949 45 323 6 960 7 463 5 751 91 109 31 181 20 260 21 35 67 163 54 35 30 859
9 831 36 603 8 914 33 450 90 309 48 432 39 182 0 389 55 858 72 591 83 936 60 72 23 279 32 427 56 119 88 142 26 420 41 463 57 15 99 919 46 176 64 464 22 231 80 889 15 366 47 661 31 768 62 30 53 865 59 771 13 482 68 566 69 919 10 513 74 169 6 457 24 108 67 805 87 916 98 275 42 806 40 794 28 742 94 996 86 373 4 127 54 717 2 43 16 589 84 396 49 136 3 999 12 188 61 211 89 726 81 345 79 350 75 497 19 49 92 409 27 705 96 56 66 938 21 435 93 674 82 490 91 814 95 677 76 126 50 676 1 221 18 865 20 813 34 733 25 163 58 506 38 808 35 713 51 40 5 124 85 635 70 918 63 322 29 645 77 102 52 362 71 898 78 81 30 13 11 343 97 340 73 479 44 896 65 549 37 663 7 758 14 773 17 170 45 941 43 794
10 808 20 184 68 917 44 729 46 252 1 635 39 780 79 325 90 804 52 765 11 978 6 814 92 355 38 696 81 304 77 37 57 905 84 352 97 15 65 407 26 806 56 386 0 139 32 732 40 657 48 37 2 727 58 595 33 354 55 916 98 51 74 828 69 158 88 300 37 648 59 385 23 472 4 728 89 339 12 266 3 132 17 383 34 624 61 652 60 527 13 999 28 54 66 589 72 890 70 944 16 440 8 638 85 773 82 39 86 428 62 205 47 137 36 653 94 500 27 342 14 910 31 628 63 666 93 454 29 779 64 286 83 881 67 412 71 531 43 777 19 86 15 604 18 196 96 331 30 269 5 898 73 164 78 270 24 384 95 727 53 516 54 551 7 979 49 538 45 382 51 457 22 650 76 430 41 291 25 354 99 619 21 588 35 829 91 590 9 617 80 717 75 891 87 872 50 349 42 198
33 11 43 274 62 81 27 961 89 393 49 188 68 671 91 100 13 582 46 233 61 659 63 760 39 868 5 746 59 106 90 831 74 934 51 757 79 898 16 227 93 868 2 910 69 416 83 503 55 731 32 592 65 153 71 85 6 867 35 15 81 768 26 76 3 755 29 901 31 886 67 858 23 543 72 352 10 624 96 334 38 569 41 533 15 482 58 811 47 950 28 643 8 634 48 242 53 279 21 990 1 951 4 71 99 167 86 14 45 983 94 213 18 997 14 955 78 496 50 81 19 743 34 727 80 830 57 504 22 798 7 361 44 11 24 958 40 121 92 393 11 157 54 476 76 322 9 509 17 498 25 21 42 348 60 815 98 190 56 325 37 710 30 464 66 941 84 247 82 609 85 118 64 4 87 121 75 845 52 381 88 753 70 614 95 306 97 292 36 643 77 168 20 194 73 871 12 179 0 391
23 692 93 437 54 978 99 667 89 179 25 141 30 997 1 690 79 965 90 682 87 724 78 534 83 47 34 344 38 96 13 926 41 134 88 977 18 274 49 863 28 200 67 937 57 376 9 879 19 753 27 338 7 386 51 526 0 706 24 629 73 723 66 178 12 547 86 22 98 947 31 453 2 129 32 482 70 161 6 277 14 51 33 8 10 118 80 944 21 766 39 313 55 645 72 33 77 1 47 877 3 934 29 443 11 570 37 380 40 937 84 425 20 271 50 813 71 712 64 648 69 585 58 238 52 382 26 154 76 955 48 801 65 395 91 608 15 352 22 680 97 993 53 939 60 146 96 173 95 833 92 991 68 567 8 280 56 150 17 276 5 126 35 669 61 276 45 770 16 248 42 513 59 385 62 568 63 897 81 57 44 361 43 425 4 813 85 447 94 760 75 220 74 615 46 426 36 472 82 255
49 53 88 417 43 650 22 88 27 200 82 789 69 601 26 223 96 167 47 720 7 122 16 186 66 762 64 677 98 839 70 78 76 228 94 876 59 83 67 376 81 946 86 722 63 929 5 366 74 345 62 731 11 597 93 564 89 500 9 638 50 443 23 502 34 458 40 780 25 646 21 911 45 878 12 555 33 721 0 524 75 104 80 21 36 826 78 456 68 473 31 936 95 917 51 573 83 804 14 530 38 220 18 524 99 311 39 659 58 499 15 601 19 137 37 143 24 49 77 278 60 533 28 230 61 859 56 273 55 573 44 882 41 923 87 141 52 714 48 997 90 839 8 299 10 15 1 932 29 604 3 338 91 750 6 483 85 48 42 434 17 522 35 814 2 110 20 793 73 500 71 434 13 260 46 343 30 105 32 934 4 673 54 581 72 487 79 409 97 483 92 221 65 40 53 337 84 85 57 373
93 624 7 549 31 317 3 14 34 809 97 232 57 979 66 396 15 870 91 35 94 573 41 97 77 228 63 853 78 703 26 546 67 723 50 561 27 968 98 205 71 508 54 796 8 120 62 29 12 718 14 666 88 382 38 724 83 169 24 837 80 494 40 285 5 483 13 120 52 856 96 523 39 824 92 526 11 155 22 857 75 444 33 362 89 583 47 422 1 948 37 978 18 795 19 556 90 731 84 133 55 763 4 446 60 400 6 710 72 355 16 460 69 877 46 693 35 329 59 860 81 602 29 104 95 900 9 991 65 376 70 411 21 171 61 93 56 434 36 73 73 129 85 189 51 861 79 765 30 524 44 741 74 440 17 714 99 796 86 755 64 502 28 595 2 649 43 198 49 776 76 112 42 709 0 140 58 1000 87 581 82 872 20 680 32 913 53 673 25 506 48 823 23 730 10 592 68 932 45 344
73 89 59 741 58 183 40 758 8 828 24 240 11 486 91 835 82 706 60 568 28 344 52 682 55 520 79 829 7 973 98 729 5 624 71 188 96 162 42 954 63 740 72 56 26 311 65 996 16 896 84 489 41 981 99 786 43 350 62 860 69 925 39 416 35 531 50 295 33 484 37 758 68 990 23 335 29 322 3 675 56 288 2 328 21 330 87 862 36 670 14 640 90 220 6 571 27 972 47 976 95 334 78 33 83 509 4 768 32 641 1 420 48 621 19 478 77 208 94 724 53 111 81 291 25 947 97 337 13 482 12 914 75 625 66 937 31 350 67 54 76 932 70 280 30 229 44 391 9 70 17 875 57 300 18 376 15 506 80 281 0 296 38 880 92 69 88 830 61 358 49 314 54 756 45 669 85 939 93 508 89 735 22 41 74 426 46 865 64 698 10 568 20 932 34 123 86 172 51 245
71 697 56 616 92 128 43 160 96 940 62 368 13 489 7 652 67 21 6 929 4 979 32 525 21 224 87 806 69 900 61 45 60 699 23 387 45 18 85 473 82 157 86 437 52 446 74 148 17 258 14 906 78 157 54 208 44 899 0 933 5 392 81 964 77 386 18 339 58 673 3 566 83 323 39 431 72 846 15 934 95 326 26 302 94 330 75 805 2 192 12 729 41 806 19 65 65 242 53 349 38 279 73 54 24 417 88 576 50 97 68 394 59 204 9 929 51 618 49 805 29 13 33 524 46 497 91 554 40 406 27 186 90 548 1 575 64 21 34 753 22 369 70 77 35 714 47 909 84 156 11 684 79 805 76 690 16 744 93 191 89 60 20 61 37 441 48 143 66 818 28 734 98 373 63 718 55 644 36 612 30 307 10 403 99 180 8 197 97 619 42 725 25 208 57 792 31 389 80 573
54 878 70 162 20 950 37 836 26 974 56 953 8 190 19 526 83 89 51 703 35 468 86 370 22 703 55 719 49 338 68 328 82 828 91 525 41 45 99 862 89 28 6 461 80 445 57 486 36 462 13 212 79 699 29 223 71 245 58 106 53 152 25 150 48 529 60 708 78 634 33 856 14 805 67 965 98 505 73 279 7 865 59 796 76 296 81 144 63 319 87 942 72 527 11 189 39 867 9 17 75 414 34 579 3 411 47 18 44 468 64 642 46 574 97 843 16 700 15 860 93 737 94 149 10 953 17 812 1 716 42 285 90 56 65 317 12 244 4 246 74 588 61 412 84 9 50 132 23 936 92 971 45 519 2 120 43 100 66 218 95 874 32 869 31 258 62 4 40 811 27 645 88 219 38 644 5 720 77 144 69 387 28 426 21 199 96 91 0 483 18 925 52 506 30 321 24 253 85 750
32 78 38 105 4 89 53 951 27 309 74 99 95 70 13 63 17 620 93 224 91 989 51 364 68 927 92 885 58 495 16 251 62 9 37 963 72 199 19 598 85 687 9 639 54 298 35 122 31 388 25 161 33 251 18 68 2 943 10 171 84 899 24 368 1 176 45 296 28 205 66 86 30 202 80 6 59 312 47 954 20 561 81 769 63 470 23 877 40 261 36 454 77 569 29 229 49 936 70 816 94 60 90 646 64 513 5 355 57 711 97 435 44 467 26 811 76 397 0 262 21 719 7 423 61 328 67 95 78 101 39 616 50 452 55 404 11 114 73 912 3 497 6 805 60 259 15 729 99 226 46 971 88 808 8 531 82 490 41 749 56 492 86 233 87 342 22 599 42 889 65 624 75 558 14 279 12 536 48 357 79 685 52 133 98 566 69 418 83 327 89 110 96 530 34 341 43 354 71 989
60 562 52 549 19 517 54 519 41 638 39 626 67 486 75 425 24 28 76 736 10 152 53 784 20 610 71 919 3 697 38 421 83 771 18 923 47 681 16 339 81 680 77 235 2 310 84 318 56 912 93 327 1 309 7 730 44 418 49 523 42 531 35 677 86 207 13 786 68 977 11 282 64 685 78 601 22 14 45 579 94 69 62 586 48 566 50 674 66 38 6 641 27 112 25 892 17 563 98 831 88 350 70 819 63 543 58 840 95 53 57 30 34 313 26 283 8 964 5 55 29 322 12 134 91 754 28 113 89 83 40 643 85 200 23 211 74 300 80 418 97 469 21 941 92 815 73 372 69 744 87 479 14 483 90 706 43 384 36 169 61 445 79 624 46 216 72 138 15 144 33 762 9 542 37 744 31 909 65 233 51 346 30 472 96 950 32 361 59 644 82 91 0 76 55 922 99 950 4 438
35 56 62 961 36 273 2 108 21 910 1 403 29 915 56 746 49 718 13 518 88 773 92 822 8 93 73 803 93 603 90 805 71 800 30 467 74 637 40 168 68 840 28 549 39 675 25 746 89 385 91 402 86 333 16 281 43 100 72 270 47 912 46 286 33 861 26 634 20 892 75 482 57 22 50 666 83 306 5 607 37 986 19 72 3 611 82 297 99 135 42 788 87 876 48 175 18 874 27 681 38 854 54 922 52 94 96 788 67 977 10 625 80 543 59 867 97 937 14 525 55 825 79 136 23 824 69 192 51 126 61 233 95 987 22 717 65 676 9 22 70 873 44 180 58 188 60 558 31 446 34 213 17 647 4 845 11 670 64 574 15 227 0 342 45 204 63 386 7 315 84 833 12 50 85 312 94 429 32 818 77 123 98 117 41 861 53 766 24 788 78 119 76 79 81 314 6 514 66 600
23 602 14 522 8 821 69 387 58 663 85 674 54 193 75 606 12 441 25 61 24 149 9 467 44 958 64 887 11 316 82 893 46 691 78 969 88 657 57 404 76 255 49 577 71 192 56 949 84 142 29 851 2 816 77 128 79 861 17 921 53 444 33 959 96 213 10 626 61 768 94 993 43 640 83 297 51 713 31 368 38 337 91 365 59 885 6 357 87 440 92 649 15 618 34 397 98 155 39 391 95 51 60 224 65 432 21 821 74 420 81 95 40 710 45 92 4 198 18 455 73 244 80 273 26 206 20 478 52 985 66 883 41 488 42 521 48 395 30 88 5 450 19 511 47 523 67 499 93 3 97 310 50 237 1 462 86 266 36 776 28 309 37 463 55 970 32 441 0 837 63 691 90 747 89 576 7 51 99 892 16 996 72 376 68 967 70 408 3 924 62 602 22 146 27 688 13 921 35 144
19 19 71 681 6 200 68 392 50 771 24 130 65 410 36 803 32 128 42 323 0 375 97 489 85 726 95 486 31 372 98 675 18 761 33 877 58 376 23 733 74 832 41 904 90 5 8 582 67 35 39 480 5 378 3 685 10 165 53 157 79 533 27 50 80 252 64 65 30 534 35 646 78 813 34 103 46 590 91 671 47 669 93 563 22 702 43 812 25 155 86 432 63 285 81 738 76 321 77 792 92 185 2 57 55 592 38 299 94 422 11 470 21 219 83 615 57 524 82 605 44 468 84 839 20 666 59 130 70 683 14 356 15 57 40 252 87 389 52 661 9 316 69 775 73 689 96 820 12 275 37 901 16 966 51 79 61 503 56 513 49 496 66 63 75 280 1 63 48 441 26 1 4 634 54 755 99 244 62 231 13 29 88 781 29 684 72 74 89 684 60 741 17 140 7 53 45 669 28 552
86 808 70 25 75 439 41 143 28 544 9 833 12 66 79 961 66 52 96 769 78 840 42 173 5 795 36 944 46 74 25 678 10 694 34 943 20 301 82 298 98 513 22 861 21 19 52 361 88 986 73 304 91 885 72 247 53 266 97 530 90 310 11 981 76 304 48 606 40 603 49 403 74 789 0 557 64 191 38 58 4 258 50 666 6 675 80 737 68 437 17 862 69 506 15 63 26 171 2 576 77 563 59 607 29 351 65 221 35 832 7 245 39 896 47 336 45 803 32 523 13 585 93 630 3 64 62 520 19 250 89 96 60 925 81 694 30 780 99 758 33 869 63 822 61 778 55 229 16 524 31 98 18 515 43 180 67 78 85 615 23 843 24 465 8 241 57 549 27 785 71 459 1 48 56 253 92 740 95 539 94 793 84 654 44 806 87 276 58 630 51 915 83 291 14 844 37 999 54 53
34 522 83 854 38 969 4 712 47 874 94 790 54 392 69 668 79 432 2 864 33 440 37 643 60 788 91 781 85 865 90 337 86 12 96 843 93 473 45 909 5 128 3 951 61 547 55 235 78 149 23 602 81 325 68 452 27 157 11 101 48 527 21 443 26 203 30 659 9 183 82 4 64 364 44 210 28 138 40 323 14 97 17 124 65 685 74 965 51 25 67 824 92 298 99 479 31 124 20 456 53 677 7 74 36 570 1 488 89 942 10 816 19 25 52 674 80 745 66 310 95 509 72 152 59 969 62 445 88 90 39 551 18 619 16 702 41 326 77 116 58 798 43 970 49 321 15 438 75 953 25 499 97 238 8 559 13 173 0 651 56 331 73 968 29 265 35 655 84 468 50 472 63 765 24 351 71 391 46 561 70 142 6 117 22 472 42 424 32 351 87 351 57 428 98 823 76 561 12 218
91 442 7 224 18 753 57 469 95 509 25 8 42 383 85 816 80 511 87 61 47 344 16 832 26 216 37 238 49 641 97 1000 59 60 55 454 98 948 29 92 54 394 8 588 19 687 6 573 75 136 15 425 4 279 78 564 41 788 33 775 61 980 82 925 24 982 43 59 22 550 69 178 31 793 0 671 46 685 28 632 86 352 36 335 67 446 14 714 56 709 21 941 68 849 2 129 66 460 99 35 73 679 71 197 72 103 39 813 50 225 90 250 3 803 79 256 62 36 48 761 60 199 52 963 84 289 35 882 89 484 81 640 51 337 12 843 83 32 53 63 30 157 94 512 96 85 64 208 45 51 92 431 1 991 70 850 27 324 5 590 32 634 13 125 10 315 44 3 38 473 23 577 76 136 9 592 65 443 20 169 77 482 74 946 93 968 34 31 17 252 88 620 63 242 58 628 40 838 11 365
9 95 10 636 20 460 62 722 52 66 29 668 15 59 94 737 82 937 75 370 3 440 96 563 26 953 42 776 93 171 12 797 51 805 86 99 90 168 67 332 54 774 27 70 32 806 2 970 17 156 39 638 80 488 85 977 30 971 89 26 31 698 38 667 16 241 91 122 36 654 53 492 72 899 57 40 21 971 63 332 49 535 79 783 23 999 44 885 4 324 83 919 5 875 24 293 22 270 68 609 14 789 84 736 64 902 1 597 45 363 73 358 56 686 55 494 76 731 65 460 28 34 95 47 41 200 13 786 74 66 81 789 98 38 99 120 37 844 6 416 97 398 71 638 11 334 40 702 43 653 35 614 7 673 46 806 92 80 34 680 8 153 59 358 33 210 88 754 69 825 70 538 25 669 78 186 50 51 48 74 58 191 19 482 87 101 77 534 61 932 0 366 18 327 60 424 47 97 66 84
97 929 70 758 27 401 3 537 52 914 44 819 58 568 42 932 33 987 32 937 82 900 92 370 57 346 15 38 36 524 13 877 77 554 6 600 30 241 48 913 90 599 87 333 71 809 12 365 22 815 9 659 47 362 7 314 29 28 61 593 94 355 59 107 79 126 0 968 45 822 74 801 18 854 60 490 81 170 83 762 64 310 25 749 46 662 95 134 72 908 89 972 73 919 75 829 54 388 4 643 24 826 85 624 31 285 51 164 62 965 38 811 53 492 56 251 19 895 8 331 93 204 5 802 49 280 78 226 23 360 16 562 76 691 21 964 80 263 96 935 26 985 91 4 28 302 55 790 86 15 35 601 39 939 11 245 20 599 43 807 66 877 84 312 17 188 41 331 14 489 37 364 63 590 98 414 10 832 67 321 2 822 69 77 1 692 65 633 68 804 40 3 99 281 34 183 50 380 88 980
90 504 13 437 6 254 56 215 82 502 92 191 38 69 65 542 67 812 89 294 29 839 15 189 8 216 61 722 10 43 72 757 68 1000 37 119 93 522 39 12 84 654 80 466 1 771 60 83 54 519 40 904 73 298 36 260 88 694 77 859 16 475 46 341 43 430 41 570 7 760 95 653 42 756 91 260 74 779 81 818 11 363 96 745 28 693 62 973 48 337 51 605 3 620 18 467 87 174 57 658 53 715 97 192 85 4 26 649 75 923 27 546 64 170 55 340 45 591 58 895 24 171 21 795 14 302 23 516 52 572 78 897 66 370 83 540 86 747 12 34 2 925 76 817 47 795 70 483 63 939 35 154 9 379 71 46 30 2 59 360 34 94 99 233 32 702 33 334 25 629 0 842 50 665 19 806 98 769 5 905 17 71 22 58 69 837 49 314 44 616 31 709 79 895 20 221 4 319 94 511
29 527 14 764 3 775 69 494 21 248 52 888 28 222 47 240 83 724 99 840 93 929 15 458 55 669 53 968 61 150 12 819 72 421 11 770 98 257 41 762 80 950 86 115 16 606 35 632 27 638 7 228 13 245 89 76 31 579 64 739 73 988 17 746 49 972 88 126 5 742 63 263 19 319 96 204 20 137 95 715 68 127 45 392 76 86 92 107 67 134 1 819 51 73 57 705 44 584 74 916 70 455 46 35 4 488 91 318 97 960 94 773 30 675 79 230 65 202 59 76 81 586 50 72 78 925 10 649 84 638 33 197 22 77 58 125 60 708 66 659 25 914 2 687 82 584 43 177 38 547 9 127 32 269 56 509 42 841 87 174 18 226 85 396 54 920 34 300 6 305 0 470 62 488 36 782 48 889 71 779 37 498 26 634 39 267 23 974 8 381 90 736 77 265 75 204 24 265 40 127
67 58 68 825 58 931 91 80 45 651 80 448 9 254 50 83 35 248 96 44 54 387 6 365 71 567 21 39 74 159 89 371 33 653 75 710 24 51 1 597 86 578 93 480 98 969 13 506 78 976 26 466 18 562 40 75 57 609 90 456 15 748 92 823 95 870 76 449 32 241 72 251 51 380 23 152 16 515 53 491 7 432 59 618 30 323 63 754 27 755 36 217 43 32 19 562 66 625 5 492 60 77 28 984 82 452 3 304 49 212 0 495 83 437 97 736 42 846 44 511 39 514 87 932 69 300 64 938 77 771 25 401 31 632 79 427 2 823 55 557 56 660 47 99 65 164 84 685 61 244 37 577 8 635 99 701 73 608 52 989 20 881 38 803 17 897 29 282 94 153 34 304 48 525 88 598 46 719 12 364 85 446 4 511 14 553 10 461 70 836 11 579 22 102 62 323 81 227 41 348
44 40 59 164 57 607 77 750 36 85 21 247 46 548 45 310 48 897 8 327 92 522 5 969 53 600 10 406 61 13 56 791 51 151 3 819 86 674 40 402 33 466 23 545 85 374 70 502 50 368 16 614 18 409 99 991 89 506 32 405 63 39 91 26 34 139 94 248 37 695 22 489 6 922 79 253 7 485 60 382 42 186 82 404 81 338 90 178 15 410 95 362 71 91 39 75 24 328 72 765 84 895 12 936 41 929 65 933 75 913 76 651 17 532 31 611 47 462 25 330 62 780 69 969 26 56 64 929 87 356 4 229 38 489 67 23 54 389 98 203 88 676 78 995 49 994 74 503 28 820 68 732 9 189 14 212 11 600 80 954 66 474 43 827 1 70 93 380 73 905 0 419 52 757 83 303 29 753 20 225 19 799 2 455 96 248 55 68 27 338 35 765 13 927 30 616 58 728 97 893
62 146 86 814 58 324 22 483 7 805 92 996 48 741 12 26 99 834 30 662 80 768 57 120 31 880 34 136 75 269 73 562 50 581 10 942 15 516 42 583 96 243 81 579 84 520 20 451 67 633 21 194 1 241 35 99 55 296 56 589 44 960 61 55 52 462 9 119 54 371 26 473 98 440 6 160 74 472 68 273 76 567 38 717 14 582 29 626 18 725 88 689 66 279 32 965 2 234 37 188 91 26 64 712 24 903 72 893 0 782 27 978 5 995 77 751 83 296 47 157 93 467 78 806 3 85 95 945 33 228 28 933 46 867 16 585 45 477 87 134 89 481 41 780 63 848 59 365 97 656 85 107 23 335 49 713 39 673 13 946 8 427 90 63 71 437 82 116 36 199 53 532 94 4 51 591 17 35 60 351 19 925 65 233 40 989 11 42 70 284 43 182 25 25 79 275 69 473 4 535
32 49 20 747 34 301 48 409 94 928 16 58 33 592 2 879 46 921 76 716 15 406 43 980 87 877 7 252 52 384 81 161 96 160 57 348 85 14 9 79 23 941 13 406 54 802 28 978 36 80 50 738 38 559 4 403 11 369 62 733 90 177 29 936 25 305 67 842 77 119 22 65 68 508 12 103 72 163 63 658 86 382 89 135 64 298 61 120 95 115 99 903 49 62 83 426 53 231 44 216 37 232 6 342 47 828 73 600 40 763 5 772 91 801 97 620 24 909 69 211 70 655 82 926 93 63 31 334 41 535 10 583 21 251 45 251 56 895 18 202 59 340 74 728 19 412 80 773 39 809 75 186 88 594 79 316 14 220 84 715 35 774 42 332 26 311 55 175 92 260 1 712 78 662 0 452 65 956 3 356 66 807 60 779 51 696 17 604 98 558 71 655 58 441 30 391 8 701 27 65
72 158 26 134 15 489 92 397 20 894 36 675 93 288 34 941 69 277 84 727 81 862 8 800 70 147 23 292 31 590 9 247 48 490 68 916 16 701 21 164 43 446 2 860 63 323 60 511 37 543 96 305 18 659 99 582 17 593 19 373 12 378 77 376 94 965 22 294 56 596 30 478 50 368 73 548 85 105 86 230 47 153 62 964 66 463 33 134 79 768 44 581 5 65 71 738 40 226 78 126 39 133 27 122 54 537 29 827 3 196 28 2 64 720 88 842 46 394 51 47 4 93 83 334 76 917 13 859 61 807 55 496 14 594 32 462 75 918 67 28 91 491 25 393 6 529 97 903 11 844 49 519 7 411 89 251 95 285 53 3 98 135 87 476 59 138 35 184 80 51 24 242 41 654 45 417 0 225 10 644 74 223 90 606 58 719 57 221 42 754 82 87 38 280 1 390 52 903 65 328
6 108 13 328 64 23 12 529 53 658 40 980 33 426 22 697 50 782 38 600 67 293 42 15 68 526 55 488 28 600 65 748 1 814 8 23 7 622 74 456 11 339 56 785 36 717 30 455 66 629 45 263 93 806 17 488 39 637 21 85 75 894 49 146 62 766 91 483 35 883 16 916 44 88 96 318 90 914 3 775 32 383 85 515 54 965 97 585 5 690 77 839 82 474 61 409 48 271 9 286 81 590 10 498 34 924 57 774 83 10 24 319 27 657 86 375 89 43 70 761 25 194 46 865 94 973 31 432 15 464 80 690 99 226 29 987 41 454 51 691 23 435 19 333 87 656 95 573 2 521 58 199 63 144 92 597 4 110 79 172 47 123 88 490 59 125 78 228 84 816 72 967 37 520 26 48 69 297 20 73 73 439 76 815 98 858 18 102 52 942 43 596 14 478 0 832 60 440 71 349
79 184 16 485 86 144 46 671 10 711 24 636 63 950 34 979 3 643 14 510 33 398 91 599 17 300 28 575 96 916 66 138 39 51 36 88 19 155 70 504 29 743 9 658 8 638 23 46 95 737 80 736 82 342 18 323 44 348 90 505 52 49 59 52 71 107 56 465 97 44 1 434 48 39 40 964 2 311 4 321 26 504 76 238 45 935 58 863 78 440 41 153 5 289 84 567 72 495 42 788 74 737 30 146 0 913 38 789 51 810 68 658 73 276 20 835 75 944 32 162 61 254 89 418 6 34 54 28 50 859 12 243 15 364 7 24 88 99 93 232 83 376 11 774 53 882 55 1 67 308 49 457 37 746 27 214 64 199 60 568 94 715 22 665 47 356 81 610 43 234 35 390 69 593 65 566 57 895 31 835 87 234 25 268 85 528 62 158 92 150 77 611 99 603 98 175 21 892 13 695
2 609 27 900 1 318 73 6 57 526 94 339 55 42 5 80 17 181 58 63 71 682 44 657 92 777 30 145 28 146 81 293 66 54 24 2 84 335 48 934 16 437 49 987 46 382 86 85 93 630 63 874 37 482 43 851 25 256 13 337 15 151 68 130 77 636 45 884 97 492 0 781 80 968 29 751 20 134 99 136 98 463 72 842 90 150 52 333 4 109 70 298 36 685 76 509 85 416 47 53 51 998 18 56 89 899 3 361 26 985 19 809 88 668 33 321 79 712 96 576 23 853 82 981 62 795 59 757 75 456 53 5 32 46 69 134 91 651 42 171 12 426 60 941 14 731 9 978 50 376 40 953 87 892 74 566 38 521 11 240 8 270 78 577 10 212 64 214 41 372 7 991 65 647 83 916 56 678 67 584 61 910 34 895 35 591 31 831 6 2 39 444 54 569 22 315 21 384 95 446
8 851 61 481 34 578 79 59 46 724 95 156 45 843 92 553 96 146 28 611 44 36 98 816 71 875 89 621 36 436 18 540 12 677 59 531 0 788 76 882 14 745 86 697 6 920 15 196 55 305 4 859 50 617 49 979 82 770 63 497 80 271 74 416 33 717 19 222 13 340 68 239 87 472 85 579 20 972 51 432 42 58 40 427 67 304 66 11 7 459 30 266 47 458 84 744 97 449 26 103 24 483 90 24 70 527 52 59 73 96 94 75 75 568 16 381 62 899 21 231 23 273 37 219 57 510 77 529 3 269 10 935 60 354 78 772 2 58 22 747 93 301 17 395 39 8 64 91 5 714 83 124 25 666 38 462 43 475 53 940 58 973 48 952 31 641 29 305 32 797 99 327 88 988 91 927 56 279 65 560 72 702 35 202 81 105 41 246 9 137 1 589 69 758 11 38 27 217 54 213
48 382 74 233 37 828 36 46 66 129 60 207 58 286 70 7 93 196 99 180 46 442 12 116 2 412 5 298 26 802 72 600 32 567 52 820 51 839 19 469 95 523 16 713 11 444 98 306 71 446 56 93 20 781 8 224 6 340 87 352 0 13 40 176 33 351 68 209 49 77 27 332 13 265 18 443 10 224 76 145 77 405 67 497 89 659 54 126 57 83 34 97 41 922 35 299 69 874 22 747 30 573 17 809 97 215 43 373 61 514 73 938 80 540 91 812 28 940 21 869 82 109 88 209 63 378 38 776 7 235 24 733 79 26 29 554 64 523 15 122 9 99 55 780 78 929 85 936 94 386 25 475 31 997 53 489 3 244 23 230 84 856 1 594 86 531 83 854 90 720 42 22 62 764 75 918 14 895 81 8 96 973 45 480 59 82 44 445 65 59 47 858 4 165 39 91 50 777 92 27
89 4 30 146 0 157 69 526 79 28 58 566 15 172 39 650 67 631 82 206 5 102 33 811 46 311 29 580 61 868 28 217 68 666 36 553 17 190 97 122 91 115 72 868 50 753 94 559 96 321 43 687 66 117 34 112 27 433 32 535 78 773 92 397 53 751 98 374 64 136 1 834 44 546 81 358 42 436 83 117 47 501 14 540 10 930 19 831 99 257 23 430 51 412 9 917 54 264 95 26 56 59 22 963 55 668 74 317 3 46 26 12 21 534 4 581 13 436 41 848 48 659 7 132 11 114 73 66 80 713 62 281 37 976 60 60 85 703 38 412 75 950 90 681 57 538 45 286 77 197 63 967 20 148 84 115 16 184 25 416 2 126 93 149 24 56 35 19 76 526 8 350 31 142 40 684 49 156 65 602 71 596 52 428 6 327 12 966 18 77 87 758 59 517 86 193 88 451 70 816
7 391 75 333 30 631 42 58 1 218 69 66 3 434 56 702 67 146 29 960 89 258 41 203 76 865 81 190 46 41 24 40 61 557 87 84 34 320 15 906 37 744 60 49 59 984 16 770 73 81 68 90 43 257 53 774 25 536 23 912 55 323 92 378 98 358 63 228 19 522 31 851 74 26 93 378 22 367 64 808 36 585 6 368 21 576 71 77 51 909 13 721 99 714 38 149 9 678 50 578 84 453 32 179 95 318 78 447 10 398 8 973 35 573 48 995 52 442 5 262 2 77 91 859 58 861 85 735 20 248 28 102 45 147 4 161 72 134 17 924 65 14 80 521 26 547 77 447 66 814 47 912 94 749 57 906 97 358 83 902 88 811 0 836 39 267 70 931 44 776 82 713 79 696 14 490 40 815 11 206 96 404 54 74 90 441 27 86 62 917 12 689 49 122 18 222 33 998 86 71
80 9 6 250 44 132 46 925 8 574 90 242 78 606 40 417 28 38 23 396 1 323 43 71 88 553 94 471 32 517 0 237 5 917 2 81 89 243 35 779 74 283 29 966 45 12 97 805 12 103 55 741 54 783 84 142 63 942 68 641 75 448 83 587 18 648 17 481 4 925 33 33 56 956 42 876 60 598 73 907 48 131 77 589 26 395 19 869 99 404 14 6 76 975 61 86 64 519 52 100 87 642 59 21 21 805 82 399 24 261 69 68 9 244 25 692 10 558 79 241 15 81 11 225 98 740 41 150 62 326 95 373 57 148 72 719 67 747 30 65 81 785 39 188 22 1000 16 839 70 211 71 490 85 297 50 85 27 702 7 786 36 738 92 30 91 75 38 93 49 498 93 190 37 36 3 834 58 628 20 23 86 632 96 358 13 495 51 309 65 54 31 447 53 328 47 986 66 895 34 469
20 950 43 358 87 924 11 805 12 243 16 983 14 38 9 212 44 986 55 265 81 5 68 436 13 459 71 179 58 464 78 710 36 724 40 310 31 139 22 772 39 602 62 42 97 983 47 585 5 85 50 86 28 819 1 544 86 897 56 92 0 600 34 510 79 536 53 575 24 754 77 933 25 229 89 706 59 986 26 805 70 204 83 470 67 744 84 897 27 118 37 663 41 302 57 540 82 216 46 156 6 592 61 302 7 378 18 273 48 360 42 943 4 501 69 578 60 813 8 670 64 462 80 255 91 788 32 110 93 239 65 271 98 823 92 750 35 749 74 786 54 545 3 747 29 916 38 439 2 972 94 133 33 726 17 326 95 713 88 315 90 162 23 379 30 958 49 291 19 209 85 847 21 94 73 570 63 789 75 861 10 803 52 684 72 138 15 238 51 798 96 321 76 278 99 922 66 71 45 213
52 861 14 732 36 672 41 98 92 36 13 320 26 27 17 443 61 551 91 675 70 652 32 839 79 399 59 239 39 882 10 472 28 547 64 994 0 623 42 40 96 103 97 394 58 142 20 480 85 42 63 679 71 548 7 180 34 697 57 20 8 535 24 973 33 241 55 828 11 75 35 284 44 794 62 309 37 99 49 368 86 686 53 980 18 869 78 365 94 33 51 245 27 470 69 905 1 267 3 868 82 701 83 780 15 280 75 973 46 508 16 315 99 345 95 308 23 456 67 113 4 100 66 538 50 401 74 331 87 798 60 550 98 349 76 502 56 776 77 251 84 296 45 496 19 287 90 787 2 942 73 439 12 117 93 552 88 368 31 346 25 654 47 722 89 733 9 674 30 301 81 75 65 528 54 548 72 140 40 275 6 279 68 230 48 291 29 360 5 372 21 99 38 831 43 765 80 548 22 853
75 564 56 766 11 756 37 278 25 813 4 29 20 620 8 11 19 936 12 469 24 84 57 478 10 263 97 233 60 570 41 238 7 896 82 287 61 902 88 997 0 583 30 14 43 405 32 94 74 609 9 969 2 537 16 384 76 705 59 471 65 2 45 668 64 176 39 744 18 645 58 935 42 349 81 295 44 458 6 356 53 676 35 719 69 652 51 993 93 435 29 107 47 762 13 268 71 55 67 965 77 594 99 891 92 309 15 922 85 829 31 269 66 932 90 33 46 270 5 583 50 416 87 846 54 300 27 223 1 626 49 376 84 590 70 70 55 106 48 995 78 590 14 614 96 383 83 698 94 670 23 73 33 853 36 149 34 639 89 841 21 725 40 738 62 569 28 505 72 482 91 283 73 989 22 183 26 903 17 557 79 758 68 164 95 79 38 16 86 741 98 66 80 636 52 887 63 116 3 81
54 473 8 406 19 850 40 389 52 403 98 195 69 789 96 752 17 586 38 715 4 966 97 415 82 653 37 290 1 430 67 140 3 595 58 941 22 583 57 504 71 294 85 856 24 125 76 490 72 850 78 719 75 299 44 305 68 412 20 115 94 353 89 754 51 837 2 884 31 739 33 774 62 934 16 861 65 102 53 834 36 525 63 752 84 539 88 828 55 541 74 879 13 310 11 976 6 772 95 580 90 72 99 389 28 781 41 750 23 975 64 382 59 878 29 225 39 536 10 456 30 517 70 440 60 915 47 885 61 603 34 265 25 685 14 27 46 834 66 333 73 931 45 141 50 771 32 754 15 418 92 683 56 160 48 143 0 475 80 376 9 360 7 748 18 571 83 464 12 72 91 4 86 337 79 644 35 983 81 376 5 497 77 900 26 266 49 657 87 286 27 735 93 390 42 313 43 788 21 330
84 5 51 214 82 698 23 75 97 951 50 292 29 38 90 688 4 249 55 390 17 667 59 17 21 139 52 137 98 550 96 95 40 876 65 669 37 326 24 399 58 368 16 713 30 850 57 487 10 713 75 754 28 724 42 332 83 835 13 647 88 571 53 542 15 329 92 60 48 822 94 880 86 246 12 649 7 844 71 688 31 142 27 823 35 969 64 167 81 411 91 14 47 795 69 861 79 331 43 750 45 507 6 452 60 358 49 840 73 110 18 519 93 661 66 327 62 635 61 728 63 590 33 73 11 623 5 683 38 828 32 60 19 124 68 682 74 179 14 151 34 392 20 453 22 234 44 150 78 650 87 85 77 937 39 97 3 423 67 726 76 42 25 882 99 730 41 271 0 924 2 753 8 899 54 631 26 274 89 14 9 206 1 102 36 554 85 977 46 780 95 125 70 785 80 881 56 319 72 931
38 339 58 232 75 790 9 893 26 1 31 584 70 129 92 576 90 51 68 92 69 158 67 478 56 349 80 981 16 857 34 123 45 127 76 528 62 443 83 67 78 491 43 984 19 513 7 875 25 307 89 485 97 254 57 856 85 27 49 216 20 67 52 31 98 106 55 913 88 554 30 538 23 270 61 168 6 842 53 420 8 629 91 869 13 948 4 450 96 720 66 500 0 68 71 5 2 754 63 560 22 115 5 200 10 558 18 35 28 81 42 202 36 902 35 143 64 600 93 697 21 128 65 380 32 60 41 36 77 899 46 903 60 39 37 802 33 575 44 499 3 361 99 436 72 99 50 702 11 612 27 564 54 680 94 819 95 757 40 257 29 170 74 167 87 454 51 24 81 414 39 978 1 481 14 480 12 671 48 140 17 95 84 994 47 163 79 314 15 15 24 276 59 546 82 156 73 106 86 456
86 111 78 828 4 298 80 245 70 559 6 500 56 827 33 962 60 95 3 780 12 210 99 378 92 770 17 847 64 930 19 977 9 383 44 922 0 165 15 105 84 985 36 632 90 784 35 625 32 800 7 341 76 407 30 531 85 357 18 533 41 895 72 528 5 538 67 743 91 506 1 715 73 992 16 939 75 621 83 951 88 170 2 309 77 966 94 941 28 887 57 334 38 593 14 62 62 373 53 262 22 42 31 665 49 496 95 24 68 340 51 361 25 427 11 681 96 352 98 22 8 885 74 390 97 946 37 775 79 924 10 401 59 781 54 233 13 576 24 503 89 486 23 831 58 629 50 338 42 317 55 126 61 244 43 934 52 64 81 539 93 244 45 802 26 859 47 499 63 866 69 229 66 370 29 358 65 71 48 723 39 343 46 529 27 536 40 266 87 22 34 919 71 937 20 277 21 101 82 76
68 691 70 620 96 777 54 862 6 661 13 110 15 388 29 928 72 438 82 140 45 3 89 756 22 816 63 291 39 644 98 100 53 968 16 486 41 236 46 548 8 10 77 526 83 366 14 152 20 562 81 327 3 632 25 118 71 589 44 416 75 416 59 472 91 734 69 350 67 492 51 640 18 108 80 629 97 102 5 880 17 449 31 181 90 782 2 413 88 101 52 549 62 473 48 7 7 648 12 678 11 16 56 264 73 759 28 366 0 235 42 142 84 302 58 840 60 956 92 247 65 708 38 253 55 977 34 424 50 316 95 225 99 385 76 914 86 16 85 708 66 383 4 145 93 472 78 947 24 124 79 914 21 583 32 786 30 351 10 65 9 950 35 489 33 760 23 356 27 626 64 400 40 762 26 320 47 361 19 1000 94 62 74 246 87 426 36 288 61 924 57 457 1 634 37 232 43 301 49 918
99 883 45 694 52 596 86 776 68 191 74 515 37 706 20 392 26 314 61 336 43 545 54 414 10 245 46 498 96 936 82 494 69 15 59 848 24 565 9 81 31 542 23 853 1 882 64 511 28 43 33 278 15 942 85 822 56 460 32 121 42 11 81 98 75 699 12 95 97 455 36 345 34 427 40 633 41 20 0 226 21 58 18 571 65 315 11 897 35 434 25 807 3 830 89 825 79 106 72 336 13 250 8 303 60 258 19 201 44 883 38 174 58 612 73 922 83 993 78 997 17 357 2 974 90 857 76 401 63 906 80 404 51 590 84 32 70 576 50 800 57 902 94 643 92 308 93 710 95 521 39 151 6 689 4 770 91 116 62 593 98 159 30 486 29 860 88 875 48 288 67 673 49 798 22 248 16 79 14 889 87 428 53 679 7 466 5 573 47 193 66 551 55 390 27 593 77 629 71 848
45 145 55 78 56 916 54 57 93 586 69 157 96 680 52 164 47 436 13 40 22 511 97 290 4 98 71 654 84 240 39 972 32 237 63 73 35 639 33 783 23 25 62 814 0 32 95 211 48 974 41 968 75 104 92 841 37 393 7 33 49 526 10 966 61 714 31 782 57 513 60 16 59 385 28 445 3 715 43 459 38 722 58 534 11 723 29 593 46 351 76 491 1 897 87 236 98 877 66 477 9 178 40 713 26 790 12 397 16 587 88 139 24 749 6 548 5 458 73 769 65 569 20 160 50 367 89 365 94 993 64 555 83 642 80 226 67 685 91 409 17 231 8 753 15 861 18 998 25 644 27 296 82 675 44 625 99 843 34 112 90 427 85 81 30 770 74 113 81 251 19 475 51 776 72 668 14 901 21 965 79 874 68 93 2 681 42 82 78 515 53 754 36 71 77 274 86 723 70 269
96 459 23 142 72 110 70 642 98 177 84 101 77 789 80 741 63 304 85 197 90 162 88 395 44 891 30 737 16 772 31 571 52 98 4 187 56 3 86 738 95 311 59 847 35 205 58 199 82 420 3 692 5 831 26 513 49 298 40 144 9 647 24 379 45 701 19 654 41 710 73 57 34 627 69 231 38 627 94 67 47 667 43 290 20 795 1 331 71 274 74 481 62 876 13 147 83 896 2 66 89 104 48 912 15 698 81 782 17 816 67 989 22 768 0 682 10 998 53 334 12 886 25 103 54 868 6 442 55 448 8 376 66 490 92 51 79 559 37 815 64 858 11 422 18 16 68 925 99 288 65 57 78 852 91 269 87 278 60 790 97 50 27 683 57 724 21 619 7 991 93 382 14 964 51 634 75 944 36 454 50 156 39 460 28 7 76 244 42 972 33 885 29 489 32 118 46 999 61 996
89 656 20 891 52 174 84 946 78 156 30 705 86 936 2 588 98 212 93 296 76 598 57 286 18 714 72 994 83 178 23 366 94 189 91 970 51 456 97 418 75 240 16 479 82 941 28 568 68 399 25 891 73 460 3 136 85 834 87 708 80 424 63 575 15 130 88 302 9 435 64 115 26 369 81 802 67 172 17 502 50 574 40 712 27 615 39 913 13 45 1 172 11 447 96 14 21 285 61 240 35 39 12 218 59 219 4 14 22 646 45 725 55 877 70 816 19 784 43 39 69 945 58 558 49 313 66 377 46 874 8 499 41 916 42 749 53 164 36 581 14 602 77 340 7 63 54 783 6 590 29 546 99 800 62 317 5 485 44 151 10 382 0 698 47 660 95 316 60 799 65 265 37 25 38 32 33 99 71 991 56 995 48 183 90 176 92 601 74 510 31 390 24 380 32 456 34 862 79 85
49 682 33 37 40 693 98 9 82 851 79 698 48 287 61 485 81 85 75 951 56 722 55 396 36 594 84 382 93 236 47 70 73 455 72 332 9 229 53 245 15 781 66 68 78 123 18 130 60 165 95 937 69 203 30 337 4 323 22 159 21 333 20 270 85 677 5 767 28 393 17 890 0 477 86 878 43 46 50 966 38 890 11 216 39 394 99 698 1 469 3 894 97 811 32 515 37 255 14 401 46 315 51 711 67 528 23 394 91 690 88 510 90 842 77 73 89 893 2 975 64 988 34 645 25 541 26 516 62 890 24 974 6 419 68 251 16 170 29 453 10 671 57 33 76 985 83 324 96 375 71 317 74 452 13 527 8 748 7 527 59 75 19 279 87 417 35 291 65 559 63 815 70 965 27 470 45 741 31 821 94 175 42 580 12 986 92 967 54 889 58 267 52 270 44 950 41 925 80 63
45 157 10 76 73 141 88 283 50 32 41 230 13 431 19 393 33 683 18 949 0 500 65 558 64 527 80 559 52 322 51 957 32 599 96 837 83 407 62 638 15 112 3 377 76 334 85 691 40 354 25 751 24 686 38 79 22 467 66 540 9 630 21 483 11 571 5 191 47 549 58 782 35 690 31 162 75 365 92 497 86 661 23 732 97 56 61 180 7 535 71 903 90 642 4 416 27 252 29 458 98 494 93 338 89 209 14 170 28 269 77 697 16 831 72 50 6 432 42 684 57 191 68 19 95 775 44 323 12 231 20 817 1 267 78 808 63 706 67 253 87 309 60 825 37 950 34 40 30 130 56 486 79 567 70 379 81 389 69 897 84 521 54 888 82 740 55 367 26 971 46 780 43 304 94 673 49 94 74 779 99 723 17 543 39 828 53 424 8 958 48 2 59 950 91 784 36 634 2 108
41 366 60 842 23 492 28 783 98 987 88 101 78 574 45 238 10 403 96 126 68 744 9 604 97 483 17 52 86 342 66 135 95 113 82 682 15 203 69 824 40 354 43 688 42 211 56 875 75 872 80 646 7 574 67 973 16 547 35 487 21 824 12 926 36 25 30 589 52 677 3 445 27 984 49 7 64 178 92 122 4 783 25 628 24 750 1 36 19 805 32 818 46 240 72 504 18 737 85 120 99 770 91 826 57 856 8 676 34 459 11 755 84 134 63 402 58 291 83 32 44 331 38 153 39 575 77 667 31 543 89 979 90 492 70 360 26 472 73 538 47 736 81 501 51 127 94 770 37 20 33 630 62 51 93 814 55 629 65 149 87 278 14 338 53 730 76 195 5 500 79 291 54 336 29 285 74 185 0 654 48 201 22 158 50 162 6 916 61 868 20 205 71 323 59 24 13 374 2 43
41 816 74 553 58 925 14 275 6 136 42 35 66 676 76 78 47 555 73 628 98 787 70 266 99 388 31 758 97 118 94 894 60 473 5 576 56 414 48 949 40 759 45 281 4 477 57 244 90 755 54 994 83 651 28 490 88 675 82 430 9 749 22 51 36 955 23 578 59 925 92 544 27 756 39 139 19 644 33 391 91 14 86 776 68 676 3 291 13 46 50 989 52 899 7 912 65 731 62 688 2 385 84 861 95 371 80 300 12 522 96 182 75 682 77 616 89 319 61 308 25 594 38 564 24 599 35 340 30 6 43 543 37 251 18 313 49 792 34 679 26 304 67 54 69 595 72 982 85 941 71 236 64 658 0 669 16 275 81 444 15 7 55 328 1 413 93 26 20 384 46 109 11 813 29 711 8 964 10 291 17 846 51 825 53 516 79 555 44 32 78 129 32 556 21 669 63 861 87 464
97 232 37 282 5 250 13 439 30 283 47 649 66 34 45 226 52 83 91 665 27 692 73 679 83 721 85 530 81 37 18 257 71 228 7 408 63 104 76 628 33 357 94 461 14 602 16 988 31 493 89 521 49 754 79 775 86 58 80 672 74 829 21 75 28 345 44 945 54 720 69 733 51 45 68 815 25 486 84 943 64 245 32 454 17 586 82 541 35 196 77 627 53 198 26 101 3 882 78 648 57 217 42 824 90 824 46 979 1 888 62 113 12 41 88 450 95 267 2 257 10 731 98 533 38 472 24 589 55 773 39 575 34 765 75 837 70 587 58 770 67 614 50 689 93 380 8 279 9 63 61 810 41 653 60 511 65 92 36 306 59 870 72 417 15 724 43 617 23 353 20 384 4 267 11 581 6 948 48 784 87 78 22 29 56 396 29 758 40 394 96 682 19 233 0 793 92 205 99 346
77 921 51 744 30 310 93 347 47 620 49 664 41 577 25 665 86 799 10 770 52 34 92 716 58 228 27 696 57 139 65 553 29 182 35 578 62 385 82 58 5 514 53 34 74 808 44 125 75 521 66 559 80 510 96 398 90 506 69 922 81 517 94 170 24 300 8 83 98 434 16 201 4 993 38 582 13 395 89 663 11 734 9 536 23 46 32 223 22 328 1 696 97 908 31 396 3 728 46 892 2 756 70 302 6 103 56 129 7 611 45 693 15 308 99 118 54 170 34 973 73 546 14 774 43 904 28 751 55 831 39 144 68 718 36 479 48 223 18 45 71 305 79 319 21 624 61 797 87 906 19 392 60 269 59 686 76 74 83 591 88 462 20 738 63 689 26 964 42 127 0 51 78 437 95 211 84 836 85 702 12 784 37 116 40 670 91 218 33 602 67 573 64 119 72 851 17 85 50 42
12 114 60 631 52 64 48 590 88 270 33 68 32 227 20 785 9 537 22 524 92 969 85 14 56 121 84 231 42 12 87 384 4 286 37 260 91 362 50 856 86 747 95 691 73 964 1 86 62 323 66 241 13 480 99 217 96 48 34 88 10 540 18 220 5 398 90 570 98 539 75 608 67 759 79 531 54 997 53 80 19 463 58 649 72 182 21 501 35 56 0 929 61 208 45 742 7 888 59 686 78 52 74 891 47 477 93 48 44 60 77 342 16 971 40 263 30 756 76 863 57 181 29 931 39 599 14 547 23 687 3 514 70 78 80 848 27 756 17 284 81 491 46 416 94 123 49 823 6 780 63 199 25 548 26 482 36 547 68 194 31 185 41 648 43 849 28 6 83 152 65 995 2 66 51 122 15 420 24 833 89 668 97 67 71 194 8 600 55 570 11 706 82 298 64 866 69 742 38 427
79 68 73 253 39 602 53 589 16 817 25 874 24 279 66 921 54 980 51 223 85 503 82 721 95 141 65 443 11 196 58 678 48 5 87 830 49 420 4 581 83 361 37 811 97 660 35 152 18 797 72 602 9 41 46 669 38 9 15 398 94 405 88 13 1 73 30 80 14 943 19 835 31 502 36 606 23 811 90 446 76 34 78 204 60 993 61 493 59 696 68 45 63 986 84 791 13 722 71 310 27 164 34 796 0 989 81 807 96 814 44 987 8 623 29 711 17 199 5 224 10 105 28 883 21 970 69 569 22 543 80 450 2 251 52 454 92 748 56 344 50 389 41 643 6 498 12 869 99 12 55 476 7 279 75 178 40 621 62 964 89 819 98 527 70 574 91 49 57 214 45 299 20 872 67 799 32 806 43 313 77 545 64 279 86 406 74 788 3 494 26 420 93 755 42 159 47 397 33 675
34 544 35 4 11 904 21 428 99 817 79 942 14 398 74 433 44 868 51 556 58 443 24 394 9 363 91 877 80 120 69 738 89 222 41 755 65 429 85 489 10 38 75 598 8 27 88 559 16 469 6 974 48 438 17 386 13 680 37 723 62 976 20 948 98 550 64 684 57 801 73 597 30 658 76 483 54 977 3 520 27 436 61 858 60 240 19 916 18 615 33 52 40 860 67 265 97 939 25 26 56 666 87 741 26 490 59 984 36 441 68 667 50 184 70 580 28 479 63 406 47 715 96 218 78 335 29 951 95 506 90 71 0 18 84 905 4 458 42 160 66 786 38 285 46 868 94 269 15 174 86 767 22 890 45 952 7 367 12 204 82 656 93 404 49 74 32 463 83 399 1 460 55 678 5 6 71 492 39 858 92 189 2 365 53 656 43 416 72 367 77 719 52 784 31 662 23 201 81 797
48 333 39 800 10 157 98 901 75 326 59 475 81 211 70 511 51 993 68 381 93 29 16 446 66 33 18 758 96 897 80 434 27 40 6 335 32 111 25 662 58 958 41 661 17 122 72 571 13 282 54 801 15 780 2 208 43 165 0 687 89 937 56 956 76 38 90 161 5 389 74 914 4 215 77 96 55 194 84 536 14 335 79 719 88 802 29 212 38 385 52 515 33 331 36 338 64 314 8 483 9 120 35 191 11 288 97 520 82 532 28 675 83 821 12 288 87 321 20 623 73 515 78 958 42 911 91 451 65 282 34 102 1 352 94 770 30 460 60 575 3 127 71 253 49 569 86 857 46 9 24 568 26 46 45 728 53 141 63 597 44 945 37 13 40 293 21 259 62 127 99 383 50 894 22 898 57 799 31 11 69 483 67 758 47 863 61 661 7 141 19 830 85 564 95 554 23 736 92 88
76 575 95 44 11 871 55 811 1 442 74 577 98 112 90 880 21 899 7 800 84 513 6 581 96 471 47 888 29 825 28 959 0 200 43 535 80 892 4 860 32 817 31 620 82 567 23 299 8 630 57 899 66 729 86 88 77 72 3 434 41 762 51 752 14 158 27 340 67 869 93 621 81 631 56 945 59 873 99 990 68 340 58 423 18 558 89 983 70 747 87 42 83 58 42 968 73 205 88 284 2 35 62 788 54 489 22 545 33 630 39 1000 71 290 45 929 79 631 75 182 19 755 20 698 30 594 37 70 26 347 13 178 44 645 25 752 36 796 78 582 38 88 10 576 97 469 92 50 64 869 65 974 63 151 24 374 53 154 61 25 5 588 15 17 48 670 9 559 12 187 91 172 72 639 69 67 52 497 16 757 50 753 94 540 49 561 35 455 46 35 17 94 85 300 40 594 60 260 34 24
88 964 79 117 73 123 86 881 87 762 22 52 0 500 67 351 99 495 66 775 89 342 62 206 16 944 34 546 68 225 9 705 60 938 43 930 93 141 57 951 69 997 50 595 78 381 39 453 1 685 80 291 56 346 38 997 63 748 30 249 70 493 26 320 8 379 35 856 44 484 48 85 55 103 92 530 41 350 29 934 37 592 74 691 13 985 97 979 45 60 54 651 77 664 24 141 81 907 71 647 17 123 53 329 83 51 32 549 5 454 76 190 36 44 27 938 84 44 12 565 85 454 31 827 18 156 40 421 75 326 11 484 96 193 64 128 90 520 20 159 94 143 82 654 33 326 15 516 42 753 98 884 51 190 95 377 21 408 65 384 61 17 10 623 2 310 49 571 25 480 28 306 23 289 14 747 7 922 91 338 59 410 47 868 6 576 19 706 46 653 58 771 3 641 52 197 72 555 4 743
48 817 41 928 81 51 62 28 86 924 83 607 40 96 21 165 26 545 57 120 69 764 87 429 30 937 85 942 25 914 98 395 82 151 31 211 44 856 36 784 93 913 96 742 78 107 16 909 17 452 35 252 13 629 6 749 2 919 51 46 28 849 27 237 97 206 12 319 15 679 3 244 8 846 47 57 19 811 73 915 80 248 4 411 20 640 71 658 46 247 39 536 11 474 14 523 89 451 0 766 77 801 52 271 59 808 90 218 79 377 56 876 75 360 23 389 34 791 76 712 9 877 42 21 60 222 24 669 50 707 94 275 64 510 95 57 63 410 10 260 55 742 84 168 68 345 88 366 18 545 29 216 1 277 49 25 53 636 72 657 74 18 58 223 22 199 37 199 5 225 67 137 61 650 65 438 7 695 45 16 92 119 54 72 66 462 43 853 91 221 33 5 70 676 38 525 99 717 32 528
15 785 27 13 91 805 5 626 73 911 74 902 75 737 64 782 37 306 83 252 85 586 36 680 55 982 4 937 11 983 96 986 20 376 35 177 0 312 90 981 25 413 31 657 26 137 21 832 34 62 51 745 52 11 19 80 56 101 47 371 7 614 44 397 78 793 84 640 43 675 60 508 79 982 48 486 88 23 58 278 63 528 69 7 98 265 24 892 72 421 59 664 66 292 32 789 57 586 92 596 17 599 99 959 95 606 89 189 94 146 40 477 38 355 80 183 18 324 33 715 54 250 30 705 10 647 23 3 13 902 93 944 22 389 77 794 9 881 8 546 70 356 71 789 49 459 16 28 76 996 81 354 41 194 53 73 29 786 86 980 62 395 3 567 28 421 45 118 67 389 39 671 65 125 1 187 12 766 97 657 50 283 6 992 46 160 61 178 14 668 68 959 82 131 42 771 87 551 2 601
54 774 63 823 10 838 78 190 24 936 13 960 33 833 42 956 92 57 79 959 41 293 32 570 61 254 90 302 46 756 45 784 25 408 49 332 56 342 71 349 99 878 64 828 1 318 58 869 98 529 27 746 76 927 65 141 66 517 85 812 9 565 12 587 15 392 11 320 62 56 80 695 26 891 7 536 96 266 5 384 36 389 52 806 93 122 47 644 34 919 75 174 31 177 28 488 86 522 89 287 23 410 6 48 82 916 51 717 48 295 68 412 40 34 69 174 91 534 8 360 35 368 95 78 74 714 53 390 16 211 21 442 2 942 18 633 70 727 29 54 73 524 38 617 87 436 44 107 14 948 81 142 22 787 39 169 3 536 97 890 50 703 60 428 55 692 37 904 83 119 19 46 77 803 20 259 94 360 59 321 43 564 0 485 4 190 57 623 88 915 17 365 30 451 67 360 72 556 84 915
23 361 21 39 70 715 50 731 45 809 28 841 62 15 60 763 38 758 55 211 37 53 1 403 2 59 86 920 94 624 58 72 30 721 83 252 78 654 79 869 51 165 81 167 68 229 35 351 34 118 18 385 26 485 6 75 64 708 39 286 31 383 14 439 44 620 20 247 29 203 56 426 16 208 9 605 95 784 13 352 66 971 84 706 57 699 87 397 93 474 90 214 59 274 72 821 4 758 12 419 7 307 69 182 99 126 33 141 3 222 85 420 88 778 98 65 46 353 10 151 0 578 52 977 32 738 11 410 75 12 82 258 89 351 97 850 41 645 74 82 91 257 27 569 77 847 40 241 43 631 47 286 19 968 48 859 63 927 5 507 71 315 25 342 24 855 49 75 61 856 36 775 54 890 15 221 96 238 67 643 76 766 92 458 22 745 17 773 8 338 73 551 80 95 53 251 42 332 65 615
55 460 5 445 70 280 87 337 27 53 86 628 33 325 67 257 21 489 8 290 29 442 48 13 31 764 36 227 34 54 40 678 80 597 66 367 94 645 74 497 47 639 19 572 51 478 53 313 24 285 77 124 69 905 63 867 76 558 62 424 35 62 30 54 56 561 22 41 20 921 99 765 98 242 92 342 50 113 88 754 23 201 54 655 59 640 85 352 13 564 64 285 2 620 43 685 10 43 16 219 75 428 32 290 25 137 58 685 95 567 68 417 18 858 49 940 89 365 11 306 37 624 52 52 17 385 57 906 6 920 41 378 1 246 42 416 78 137 0 300 83 719 65 205 9 76 3 31 28 683 97 784 71 703 14 543 96 573 90 275 7 36 15 631 61 121 45 917 46 111 93 885 4 907 84 101 82 932 12 769 39 73 73 671 38 854 79 674 91 609 60 710 44 941 81 437 72 653 26 943
47 967 32 795 49 842 50 790 78 223 26 613 61 913 23 40 98 234 21 151 25 196 2 28 29 750 59 526 55 82 30 542 12 405 85 255 94 614 38 616 52 895 33 518 3 506 19 31 87 167 84 39 83 529 14 224 20 788 63 221 27 345 91 958 80 839 66 5 77 799 86 922 41 812 18 62 96 325 65 13 79 969 43 479 99 47 48 52 42 227 74 268 10 435 81 88 46 648 95 599 8 46 28 904 22 736 73 295 67 59 58 374 57 965 15 816 68 990 44 188 6 585 92 951 70 255 75 785 93 590 54 79 45 450 31 947 89 152 76 357 16 779 24 306 82 511 62 428 90 224 56 799 97 273 11 790 60 310 0 1000 13 660 71 584 9 813 17 401 40 185 4 433 37 176 72 279 53 228 39 711 7 860 64 932 5 704 88 646 34 58 69 395 1 911 51 29 36 943 35 271
19 655 22 806 30 224 50 196 16 505 40 642 41 43 95 505 6 354 4 871 93 617 81 985 15 124 58 544 54 360 77 621 67 447 79 55 21 829 94 319 24 265 68 361 57 670 89 118 83 21 7 422 12 798 48 761 35 135 23 843 38 449 82 401 3 61 28 438 46 815 88 511 61 754 37 757 10 566 62 911 18 980 45 308 56 47 78 72 26 53 63 121 97 795 11 489 2 318 86 462 55 679 5 714 91 823 71 978 9 730 74 476 1 812 70 476 59 143 33 614 0 130 87 341 8 846 99 821 39 927 98 24 14 940 90 807 47 318 29 969 76 339 36 844 17 962 43 640 52 261 72 129 42 330 92 801 73 210 85 386 13 835 69 537 66 881 60 348 64 219 49 62 75 10 51 276 32 489 25 243 96 546 27 751 53 835 44 615 31 256 20 271 80 999 84 785 65 252 34 279
0 539 47 690 73 591 10 308 55 152 48 23 60 774 69 159 56 880 44 762 9 328 40 643 51 496 75 972 12 631 96 871 71 417 34 633 8 987 26 793 2 441 49 487 77 905 20 504 81 982 32 564 66 835 18 612 15 858 24 892 93 954 11 860 76 626 36 412 38 878 58 323 74 953 85 462 43 502 22 120 97 266 27 969 67 642 16 112 28 539 4 740 42 709 53 58 64 828 54 415 7 721 45 559 30 726 63 381 50 323 90 868 98 272 29 242 37 957 92 206 80 165 70 837 68 874 3 697 86 482 46 11 35 588 87 101 52 659 94 664 25 713 33 229 5 325 89 402 84 452 39 181 13 726 21 340 99 296 57 111 41 417 83 539 17 183 6 970 19 157 23 233 79 945 62 169 31 381 14 475 88 856 1 315 59 746 72 65 65 16 61 691 91 837 78 426 95 68 82 310
8 321 40 498 44 804 19 493 14 468 60 649 80 170 75 750 90 782 10 928 84 659 67 467 49 467 69 723 18 827 45 799 21 419 42 190 32 73 2 8 58 960 56 597 91 458 55 878 64 295 9 708 78 545 46 78 95 215 25 911 11 924 70 451 76 39 73 831 33 313 52 490 17 188 23 458 6 176 47 472 85 752 24 517 79 186 7 258 57 118 89 681 63 695 22 288 38 570 31 72 12 950 26 592 99 638 27 802 20 773 0 955 74 438 16 880 53 192 37 54 98 277 43 4 54 862 39 262 28 433 97 675 77 119 61 432 51 9 15 889 50 865 3 245 72 998 30 831 96 922 1 855 59 455 65 834 93 536 5 507 82 759 81 419 13 108 92 91 71 250 34 79 41 125 35 390 66 125 86 251 36 337 48 630 88 626 29 190 4 766 83 173 68 587 94 307 87 919 62 141
18 454 31 185 69 970 2 979 25 430 80 921 87 222 44 79 23 898 30 11 28 698 21 411 88 447 86 60 12 808 81 29 48 537 35 600 76 360 65 355 13 494 91 649 16 329 96 474 47 947 20 578 19 338 64 851 74 176 84 746 94 903 97 43 70 759 72 840 1 127 78 85 58 715 34 807 82 914 24 654 93 482 95 270 56 80 89 924 51 540 14 743 17 677 61 196 90 790 73 441 15 408 68 599 22 247 41 405 6 882 50 448 0 420 85 906 27 236 8 260 98 662 79 861 71 242 38 631 7 249 29 24 52 940 37 223 60 720 92 933 32 450 49 103 39 220 59 432 53 167 10 138 43 804 26 567 63 39 3 554 33 542 57 766 9 194 45 36 67 611 99 331 55 386 4 66 83 536 54 523 77 793 40 117 66 424 36 71 11 988 5 292 62 864 75 679 46 604 42 669
18 651 90 224 38 43 65 711 97 995 28 133 99 467 78 882 69 473 87 888 88 850 36 220 72 612 27 227 85 658 22 992 16 693 39 728 10 621 68 13 76 123 49 97 29 5 9 552 80 906 93 844 52 337 47 119 6 183 5 447 81 956 66 412 92 646 37 564 50 496 0 865 1 300 31 177 19 32 44 182 63 793 21 687 94 379 62 621 91 805 3 700 41 764 14 134 96 251 77 247 95 269 2 468 24 123 57 648 7 260 23 475 74 705 20 737 84 182 64 460 46 826 67 85 45 24 58 38 4 839 15 212 13 317 54 411 34 451 61 824 48 386 60 324 30 406 35 95 86 917 79 538 82 356 51 717 8 571 43 946 89 376 12 861 17 88 70 652 71 529 55 611 26 753 56 433 83 719 98 113 11 958 40 670 33 182 32 69 25 244 42 761 59 817 73 772 75 695 53 903
39 51 94 909 9 588 56 391 40 670 23 572 53 276 63 31 95 622 58 937 37 884 5 769 27 247 33 36 22 682 92 777 18 835 66 464 51 770 80 638 52 841 16 521 87 966 8 554 82 215 14 99 71 348 60 120 62 896 7 857 1 585 90 353 41 824 78 718 11 539 75 755 64 228 26 483 55 684 48 191 96 646 99 486 28 187 54 317 79 734 45 595 4 525 67 214 47 821 32 602 98 761 84 678 34 707 68 100 29 520 38 892 69 952 86 83 15 691 12 63 21 799 65 654 46 15 30 878 57 455 81 629 73 587 2 700 42 803 24 783 44 114 31 727 36 489 0 694 3 340 10 196 72 960 49 196 77 247 61 16 76 434 74 908 91 643 20 501 35 393 85 239 88 858 89 879 59 110 25 313 43 478 93 874 17 852 50 727 6 909 83 354 97 739 13 408 19 24 70 526
62 849 90 813 83 697 94 18 31 731 42 286 76 210 3 576 28 761 13 563 24 803 17 59 16 839 26 931 38 187 85 327 98 527 95 613 48 408 25 840 46 988 7 545 21 609 77 477 9 170 0 889 91 424 11 105 75 801 72 841 50 773 80 478 6 169 23 384 54 830 92 230 55 31 36 914 20 67 14 647 56 293 78 748 79 725 35 594 60 31 93 972 8 983 33 889 63 178 45 474 34 52 67 738 57 95 5 902 2 832 52 477 58 717 43 895 87 99 32 358 86 861 74 501 81 432 61 814 99 695 47 85 4 531 18 373 70 977 88 726 89 721 66 284 82 472 10 724 53 450 40 202 27 143 64 793 96 81 97 5 73 620 1 83 71 228 65 595 51 562 69 870 59 814 44 572 12 769 29 158 19 930 37 733 39 474 22 800 15 795 30 412 49 534 41 174 68 902 84 315
37 119 74 694 69 321 47 547 80 734 15 423 36 13 22 135 90 202 86 63 82 30 24 969 10 586 83 163 35 251 30 773 84 530 1 755 28 225 12 176 99 778 31 337 13 202 25 796 7 381 68 39 44 571 45 27 95 340 73 642 23 371 18 669 98 98 57 918 56 782 67 641 62 51 9 287 53 50 27 780 21 989 97 234 63 537 46 24 59 577 14 782 52 293 54 636 50 915 3 2 55 27 33 348 11 164 79 708 4 181 89 805 42 361 58 43 26 915 94 623 88 76 17 962 32 852 96 215 34 384 71 802 64 38 0 400 41 547 92 91 51 237 85 278 93 884 60 166 61 648 81 415 29 819 78 385 2 71 8 77 48 960 65 568 91 25 77 468 70 635 75 188 38 154 76 141 49 50 43 227 39 225 87 365 66 50 16 21 5 479 40 741 20 173 19 390 72 275 6 894
35 850 18 612 23 851 4 720 3 626 89 415 29 533 9 472 51 181 90 655 13 940 47 596 44 61 12 143 81 958 87 396 43 491 54 653 74 626 61 671 22 526 63 514 97 455 98 671 27 90 11 564 95 111 70 178 91 460 45 333 86 530 96 662 82 340 75 768 84 823 77 632 66 11 33 560 41 37 88 400 83 788 10 533 53 56 42 829 31 671 72 852 94 808 6 665 59 328 46 857 93 451 79 328 15 142 21 924 58 754 20 995 57 832 65 989 5 8 62 803 48 586 64 613 17 623 0 604 8 357 7 363 49 341 50 88 69 92 39 495 38 668 92 788 34 178 25 6 80 944 78 459 32 402 76 683 55 353 68 101 52 742 26 302 56 528 73 516 1 737 30 972 40 269 37 603 67 784 36 307 14 287 85 140 19 426 28 704 99 909 60 156 16 729 2 935 24 522 71 284
84 481 44 158 67 454 61 591 15 229 11 575 0 366 4 227 48 169 14 504 77 278 16 542 70 249 83 456 38 85 63 838 79 192 75 488 29 382 7 789 92 390 36 979 34 887 9 576 90 985 82 332 20 914 52 282 97 724 18 939 95 569 49 225 3 341 93 419 94 358 27 493 66 23 53 859 26 312 32 784 39 464 69 759 73 842 78 919 64 317 43 346 17 118 19 604 41 962 81 482 74 775 22 28 88 518 86 800 33 212 46 460 47 762 60 723 28 776 80 235 42 674 24 656 6 598 10 99 21 132 65 216 35 745 8 554 2 318 54 750 98 802 62 240 96 260 59 691 89 211 57 492 55 447 87 144 31 872 99 703 68 305 91 551 71 621 72 676 85 468 51 839 25 858 23 187 76 338 5 914 40 988 56 537 13 559 1 692 50 301 37 166 12 859 30 90 58 459 45 770
9 772 82 413 95 526 43 140 98 689 56 714 28 755 47 161 4 657 52 7 38 86 41 566 15 481 17 516 45 196 37 450 63 716 23 371 72 438 97 122 88 973 81 573 96 650 90 850 50 728 68 723 0 683 32 293 85 366 48 382 64 544 24 682 74 15 57 659 99 74 60 667 31 58 5 190 27 199 80 50 35 600 70 738 16 620 20 891 25 311 79 347 94 440 12 904 13 866 1 792 8 899 30 525 14 70 73 912 75 493 44 129 58 223 66 296 65 227 62 765 92 672 54 462 69 44 42 780 39 474 22 581 6 801 84 447 55 236 40 477 53 259 36 100 10 560 46 694 87 439 71 586 77 94 59 449 11 412 78 52 67 226 86 603 2 998 19 239 34 769 89 599 93 242 18 298 26 841 61 7 7 841 76 849 51 62 21 879 29 386 49 430 83 856 3 22 33 712 91 877
2 186 23 505 71 659 15 114 20 966 92 526 53 746 97 713 66 843 72 946 74 398 37 513 0 425 70 71 65 969 26 94 14 643 28 942 21 741 18 641 79 555 59 724 87 178 42 879 90 379 93 996 96 439 39 419 1 823 62 378 67 210 35 232 13 705 60 199 51 938 77 167 27 180 29 38 7 225 24 866 75 818 50 193 89 144 49 563 32 169 55 841 56 834 38 187 57 520 76 408 10 714 45 171 99 847 41 725 78 489 33 736 19 668 25 491 73 615 9 303 17 122 4 110 30 43 83 229 91 364 64 675 40 805 31 585 22 768 98 939 6 745 43 569 3 782 44 356 12 102 61 422 69 751 8 996 36 364 88 5 86 467 68 603 52 293 95 66 46 290 58 803 85 858 47 267 11 740 48 639 63 830 5 398 80 973 81 525 82 119 94 856 54 64 84 161 16 816 34 643
80 740 17 368 73 276 76 164 44 268 92 630 70 510 32 974 91 471 11 124 38 36 60 470 1 552 40 353 13 121 90 572 8 625 84 316 57 97 64 386 78 888 88 163 16 383 4 380 27 452 0 572 51 331 98 637 21 32 79 869 10 543 49 234 53 261 81 361 77 392 20 532 66 447 35 50 23 114 33 488 82 678 30 486 85 292 43 363 31 708 93 944 95 691 37 244 25 910 63 67 47 947 94 58 42 892 68 285 45 823 87 238 89 474 39 662 2 433 72 239 46 841 14 827 69 998 62 328 15 592 12 571 24 105 65 552 71 771 7 950 22 95 58 118 50 374 75 349 54 90 34 143 55 131 6 994 61 495 56 486 96 815 99 477 9 531 36 438 86 466 5 863 26 138 52 423 97 837 18 335 19 936 28 274 29 110 74 719 3 208 41 459 48 415 59 274 83 449 67 618
69 518 20 884 89 577 17 6 49 277 86 558 77 346 83 23 27 24 15 316 6 113 2 382 54 342 95 429 79 5 58 419 10 937 63 391 30 932 13 467 44 208 16 180 32 505 36 204 81 932 68 277 84 274 18 702 41 352 50 689 72 358 9 783 73 41 82 617 5 684 29 563 76 661 47 28 31 590 25 151 65 288 1 698 64 60 90 928 55 921 92 919 4 573 28 397 99 475 21 303 12 41 0 870 19 767 62 368 93 274 96 207 75 151 46 88 70 576 23 620 52 741 80 124 53 275 91 843 60 402 22 986 59 299 3 945 85 787 26 419 33 956 74 802 98 494 39 144 11 334 97 913 56 170 94 568 45 992 37 143 57 212 7 564 48 908 43 140 78 150 35 264 67 662 24 439 38 674 71 198 66 294 42 828 87 540 8 655 40 5 88 865 61 645 14 945 34 852 51 420
66 284 65 792 44 71 92 517 72 863 26 746 30 953 52 435 61 679 85 636 45 145 14 846 5 385 83 682 19 218 89 177 16 689 1 647 53 801 46 682 17 921 21 585 55 895 90 983 40 152 7 407 41 62 93 78 10 334 78 19 0 561 2 977 98 50 31 142 77 988 18 412 74 526 23 716 9 906 68 836 4 571 63 717 50 53 20 550 34 590 97 645 91 695 73 569 71 124 37 193 8 183 12 74 27 658 86 30 60 584 75 930 15 596 81 776 42 908 47 550 80 911 48 171 58 118 59 66 67 363 87 458 62 133 94 618 29 328 51 346 35 148 11 743 54 153 69 370 99 302 32 283 39 830 36 937 95 879 96 233 28 35 22 443 6 501 43 115 49 438 70 801 13 661 38 866 84 614 25 661 33 275 56 172 64 615 79 135 76 17 24 885 3 314 82 119 88 424 57 956
59 376 43 128 3 541 51 808 39 47 77 228 98 210 50 952 25 918 48 177 21 701 5 260 49 802 27 208 83 358 34 939 94 795 96 487 87 250 53 233 52 641 1 234 76 485 42 437 18 688 10 810 16 772 30 365 22 690 73 761 26 808 56 142 38 539 35 561 17 359 92 747 23 816 9 761 55 924 2 857 63 553 65 195 36 223 81 222 32 453 15 525 31 639 29 380 13 261 89 298 66 179 40 765 47 481 74 716 95 56 58 628 11 782 20 64 82 333 6 422 69 545 57 429 93 378 45 819 37 469 62 602 79 519 4 309 88 488 67 644 8 329 41 268 19 500 54 610 72 519 68 867 85 225 46 341 78 282 97 138 12 255 84 870 0 227 28 249 86 553 80 686 70 159 24 990 90 846 91 12 71 197 64 324 61 201 7 303 75 209 33 128 99 385 14 560 60 897 44 8
54 522 71 346 89 948 0 387 20 642 31 961 6 434 96 623 56 360 77 508 27 477 68 203 98 462 44 73 10 103 76 33 25 727 16 516 17 847 30 15 45 435 53 643 87 611 97 483 14 8 1 9 72 361 78 449 51 387 85 149 50 248 9 498 5 428 60 926 65 225 37 370 74 360 40 998 34 371 42 310 75 271 38 103 7 444 91 785 18 941 29 126 48 395 11 906 33 78 23 115 69 842 36 467 79 330 58 682 59 818 19 144 39 713 52 753 90 662 81 625 84 824 2 662 8 281 99 942 22 473 95 877 80 876 88 863 64 193 94 99 49 120 46 845 55 346 62 994 92 857 3 928 47 449 43 25 83 531 63 470 24 698 82 254 66 910 86 413 73 223 12 331 41 445 35 253 93 104 4 843 13 61 26 477 28 484 67 463 61 89 57 264 21 933 70 754 32 266 15 932
34 954 84 973 73 659 7 151 59 118 23 495 11 346 6 334 36 69 12 629 60 658 42 251 58 615 41 378 32 918 85 50 88 245 72 667 29 601 98 936 66 161 25 274 3 297 35 385 77 602 33 356 45 689 5 388 15 252 75 737 94 429 78 637 54 942 39 376 37 481 38 936 69 613 0 332 63 34 92 204 31 294 4 240 1 126 56 828 80 873 83 306 28 535 87 885 30 441 47 262 53 986 2 444 99 119 18 714 70 494 22 512 52 286 21 465 57 144 71 311 89 330 27 983 76 252 95 536 17 202 8 272 67 877 82 988 96 476 64 517 46 213 13 257 19 711 68 356 97 993 91 756 9 556 14 994 43 436 16 659 55 262 26 752 48 532 86 357 40 160 90 248 24 889 62 399 51 110 20 338 65 33 61 387 44 75 74 847 50 992 79 518 49 289 10 441 81 221 93 615
26 440 15 941 70 192 20 751 48 493 39 630 16 624 1 578 46 492 12 487 56 329 92 272 5 305 34 285 71 706 51 615 36 895 81 815 80 604 83 897 8 875 22 267 18 615 32 862 89 323 99 366 90 79 2 350 29 24 86 991 66 803 75 253 23 227 58 648 95 846 78 443 69 900 59 666 42 238 27 903 49 549 97 925 55 82 21 263 30 237 63 321 38 937 14 503 82 480 96 171 0 29 3 827 64 332 31 887 37 823 9 275 19 894 62 903 53 380 73 370 47 51 72 77 94 188 28 51 10 795 76 651 54 291 87 41 13 175 40 700 6 81 88 592 67 91 43 630 41 892 25 429 91 910 65 847 35 701 77 351 60 695 79 377 57 536 33 569 98 282 84 940 93 357 50 742 17 848 61 238 24 963 52 415 4 845 68 121 85 716 44 435 7 130 74 593 45 148 11 100
37 50 52 424 91 83 72 954 96 954 32 72 78 442 69 806 0 850 36 469 54 786 74 13 68 424 56 269 60 447 41 895 22 532 8 492 88 892 25 467 71 877 58 696 95 817 87 89 70 418 93 414 42 519 84 955 47 93 75 439 55 219 97 73 1 218 11 114 34 665 14 439 43 654 67 903 4 48 2 86 40 739 86 445 7 275 81 292 49 159 66 457 77 112 20 48 35 283 26 605 17 465 9 902 59 305 83 656 16 816 82 899 6 767 45 39 44 224 57 102 3 337 89 528 76 750 23 331 28 835 15 70 39 327 33 365 12 691 18 646 19 498 51 48 29 341 85 901 48 838 27 144 94 720 80 204 90 350 30 457 61 966 53 697 31 81 5 548 62 281 65 995 98 767 92 970 38 184 63 1 46 396 24 1000 21 225 64 600 79 465 99 695 73 752 10 472 13 672 50 127
71 622 30 153 82 285 58 720 46 845 39 799 12 661 65 541 40 535 95 983 92 934 2 469 22 567 26 781 18 253 90 567 25 55 37 316 68 703 10 745 76 496 7 977 57 255 49 893 77 224 54 76 79 126 14 457 88 430 15 971 1 929 97 34 31 521 35 429 4 772 42 316 5 270 41 920 32 469 3 695 64 136 73 464 28 923 50 370 67 802 55 141 89 316 33 877 99 512 17 575 69 198 87 918 80 876 51 497 43 373 94 386 59 428 63 711 48 275 60 797 85 336 0 813 45 142 74 336 93 273 27 925 52 460 78 542 16 429 56 772 34 945 53 467 29 863 8 178 83 385 84 641 20 516 70 245 19 361 47 697 21 656 11 217 91 983 96 514 66 927 98 462 81 58 72 129 24 839 36 973 61 35 38 174 13 267 6 152 44 267 23 286 62 658 86 22 75 887 9 578
86 246 65 687 78 295 23 908 61 897 35 10 39 436 18 177 76 952 36 105 33 239 84 687 16 124 92 981 24 942 72 692 66 398 32 972 12 9 81 24 95 903 37 275 51 27 15 97 97 746 0 273 17 52 71 985 59 505 34 515 87 467 3 190 96 203 25 613 2 801 56 693 54 88 82 675 77 849 27 716 5 739 11 149 74 315 80 547 91 654 62 1000 79 647 29 206 40 356 64 135 13 775 14 866 75 447 67 277 88 702 31 49 46 810 42 933 98 948 69 252 53 232 8 288 85 939 9 556 7 987 58 442 68 172 22 564 4 65 48 722 99 683 45 655 47 929 89 556 10 809 73 738 70 347 30 733 1 967 52 477 6 750 41 306 28 960 50 691 63 163 60 158 90 856 19 35 83 574 57 246 38 457 43 587 26 36 55 754 94 420 44 832 93 192 49 514 20 940 21 77
99 952 88 762 14 894 11 309 16 381 95 868 50 356 10 718 51 936 55 489 49 345 26 572 97 839 86 955 93 752 89 31 52 150 33 202 47 197 67 99 63 75 3 185 9 837 65 322 6 186 4 716 90 241 15 376 5 991 84 640 60 348 24 770 25 194 72 279 0 854 22 675 92 35 70 519 69 698 8 773 64 319 78 262 73 674 85 361 2 196 77 493 20 90 53 627 62 406 28 109 45 34 82 108 41 836 96 378 40 860 57 341 27 476 7 355 23 790 76 454 94 923 1 322 13 426 42 56 61 753 91 726 36 312 19 701 79 529 48 835 12 581 29 834 83 286 17 851 35 76 54 413 98 632 87 195 38 803 39 417 81 22 31 100 37 145 58 811 68 230 71 685 75 452 21 49 18 744 43 42 46 215 74 270 34 472 56 650 66 880 59 820 32 474 44 786 30 447 80 574
85 104 48 706 88 722 36 353 46 383 67 593 12 341 63 783 47 752 57 739 15 847 92 919 91 866 13 971 40 945 75 100 7 804 39 853 86 719 42 960 29 536 50 165 69 760 43 125 96 292 45 462 1 899 21 625 38 650 25 928 53 831 16 187 54 702 19 265 22 589 66 414 72 32 26 966 24 505 3 769 55 671 14 471 6 994 80 176 98 846 90 181 51 171 68 955 17 699 5 952 52 818 37 136 61 194 23 489 99 854 0 887 78 744 82 360 76 422 10 451 79 915 94 123 34 77 71 896 30 919 4 60 2 817 87 893 27 195 81 398 44 546 28 136 49 826 70 300 60 792 89 632 77 542 33 134 97 877 73 299 20 383 83 457 62 857 41 644 56 680 31 633 64 956 9 656 35 395 84 989 58 655 59 390 65 243 8 263 32 36 11 345 93 678 95 519 74 747 18 731
65 70 0 820 52 478 53 743 36 133 91 910 58 916 77 43 45 70 16 306 5 130 3 424 13 179 80 483 39 336 17 104 92 936 97 218 99 199 47 275 86 390 11 697 62 360 4 998 96 668 25 689 29 448 69 585 51 720 56 158 73 239 93 266 85 851 34 316 41 488 78 35 68 939 89 113 76 443 8 901 88 370 98 511 71 470 59 384 6 819 87 843 95 682 1 24 28 869 7 591 38 210 74 853 35 160 2 632 18 510 21 479 90 60 72 61 82 437 43 260 20 856 84 893 27 665 49 856 55 576 12 635 22 756 31 408 14 497 57 713 81 457 63 659 9 22 64 246 42 141 32 61 50 972 23 950 37 157 46 161 67 978 48 980 83 25 10 370 75 818 24 822 60 125 94 766 44 677 30 341 54 400 19 440 79 803 61 928 33 13 26 312 66 168 70 20 40 231 15 505
27 242 63 450 67 394 35 999 9 894 66 413 8 500 12 635 41 554 76 374 91 723 53 21 14 917 30 598 44 760 15 941 70 299 89 263 77 1000 79 77 39 717 13 831 98 684 52 271 3 965 99 562 73 38 71 398 2 967 59 388 96 116 60 619 11 226 86 32 47 609 29 967 82 150 1 239 37 182 21 544 42 424 58 368 10 824 72 690 69 569 28 152 22 387 50 691 46 965 87 415 78 853 5 898 62 590 19 311 88 645 18 653 54 849 80 873 75 417 31 670 24 576 16 470 74 151 56 610 92 246 64 22 40 980 45 550 34 906 38 217 6 576 81 238 83 107 23 448 36 482 84 907 55 882 85 495 4 903 17 647 90 172 51 521 94 14 33 96 93 118 20 176 26 455 95 72 49 843 32 199 48 946 43 261 97 433 68 526 65 253 61 281 7 714 0 874 57 893 25 360
87 598 10 126 38 404 28 625 32 838 40 122 80 587 84 4 49 515 52 918 63 431 57 118 7 909 13 635 64 824 27 36 93 472 26 150 85 399 91 681 70 752 95 26 56 445 67 765 99 989 86 153 66 352 82 869 97 985 20 518 15 456 42 121 41 535 25 250 34 968 6 15 0 750 19 682 58 337 73 393 94 538 5 513 88 368 68 444 33 620 31 759 83 871 62 592 96 495 76 118 30 88 79 335 74 27 89 796 8 62 2 316 18 320 45 362 22 598 53 394 21 728 78 400 61 803 48 254 37 623 46 738 14 200 54 794 77 734 98 603 90 101 65 190 9 586 29 13 17 572 51 765 50 516 11 402 55 54 24 769 35 889 75 347 92 943 36 548 4 722 60 642 3 224 23 461 47 814 81 757 43 699 1 123 16 506 72 474 59 608 69 617 12 467 44 689 71 726 39 558
22 627 53 955 16 326 93 112 92 183 62 877 35 841 76 516 83 833 23 193 10 778 31 612 59 193 73 537 70 702 81 181 4 710 2 640 55 288 82 284 78 3 75 799 86 217 72 197 51 236 0 593 48 709 79 56 12 807 5 556 18 288 30 736 29 536 61 61 98 327 57 505 27 765 49 494 19 131 94 110 96 816 6 70 45 447 64 252 87 859 47 741 80 259 32 710 21 933 54 922 46 650 97 573 34 346 13 292 37 294 17 716 38 562 36 393 99 44 41 342 84 568 65 918 39 977 28 140 8 138 91 764 95 171 33 231 9 104 85 571 50 60 67 822 77 829 74 318 1 793 24 141 11 363 90 922 44 2 42 674 14 147 63 76 20 90 88 285 15 217 69 662 25 389 89 283 40 326 71 142 7 473 52 567 43 192 68 516 3 365 58 534 26 60 66 117 60 351 56 397
25 364 82 361 4 874 7 513 42 179 10 229 38 916 24 235 34 52 40 797 75 645 47 366 71 155 3 642 94 579 81 350 17 611 68 932 62 747 49 831 95 631 21 388 1 682 76 511 33 108 53 601 73 625 26 369 99 291 55 557 29 535 97 463 91 741 22 410 28 568 20 131 37 143 51 183 59 395 15 10 61 388 45 33 32 226 19 230 86 738 41 8 69 138 31 838 65 228 72 655 80 218 8 324 48 207 74 639 60 121 96 474 5 313 13 953 56 664 6 890 90 323 30 798 92 462 58 553 98 567 54 37 93 586 39 471 63 868 50 615 9 763 35 318 88 270 2 11 89 116 78 261 64 579 43 641 77 987 79 104 23 224 0 317 46 472 18 557 14 322 84 771 83 171 52 253 36 729 11 273 57 718 87 165 44 967 67 389 85 978 66 208 12 686 16 859 27 981 70 779
12 367 53 739 55 568 91 132 2 758 73 478 15 71 67 824 7 19 21 75 1 394 70 240 34 684 77 994 98 265 94 599 5 653 82 523 56 340 28 226 59 210 51 828 50 16 58 205 13 259 38 462 62 853 65 622 57 14 97 579 68 788 63 952 46 683 79 982 24 926 36 943 16 472 26 710 3 432 80 114 54 269 61 928 6 691 83 570 37 762 74 816 10 23 95 749 87 36 47 37 88 848 71 591 90 142 81 422 75 728 39 703 41 36 60 901 32 932 18 625 0 427 42 54 35 571 72 709 64 429 23 883 99 665 78 179 8 848 43 496 44 522 76 280 27 158 69 38 45 113 93 794 33 495 96 358 66 216 22 661 40 130 92 163 14 730 20 55 9 347 17 788 30 404 52 630 4 950 11 709 49 699 19 676 29 705 85 626 86 775 89 828 48 752 84 175 25 828 31 924
12 18 45 879 1 441 83 246 91 521 27 103 8 625 89 69 2 95 56 461 3 439 92 864 61 779 21 706 86 87 17 862 79 451 57 426 64 392 88 511 18 452 35 444 38 885 70 11 72 765 55 146 74 355 26 409 71 953 44 335 65 900 73 934 50 434 51 415 52 297 78 656 85 179 32 424 96 399 6 605 80 686 90 699 81 641 25 629 4 765 62 679 76 963 49 265 9 332 98 34 68 446 46 910 94 570 23 845 67 559 10 106 59 281 95 787 19 163 75 682 16 883 82 949 54 149 7 973 69 636 22 77 87 167 99 945 29 727 30 229 15 95 33 632 0 993 31 276 14 880 13 350 60 713 58 300 66 386 5 338 11 497 42 691 77 812 20 887 48 950 40 531 28 478 39 749 63 82 84 968 93 203 37 241 36 67 97 502 24 691 41 910 43 301 53 613 34 454 47 998
30 634 64 794 92 444 4 41 42 282 93 907 48 242 37 328 85 997 79 494 22 320 11 599 39 421 89 798 33 709 20 373 69 89 99 252 13 931 87 265 72 340 12 766 51 104 58 122 97 941 16 806 70 913 0 595 31 135 50 906 78 91 90 394 8 968 98 27 19 228 77 692 15 574 49 388 44 507 56 951 41 141 32 1 14 128 10 298 36 646 45 417 83 126 18 517 26 202 21 138 23 973 34 753 40 236 60 736 68 404 25 731 57 532 66 425 35 436 75 522 47 463 76 792 74 656 29 962 88 540 53 859 28 905 71 349 73 385 17 548 95 29 67 222 24 972 5 577 59 23 82 537 7 63 61 384 96 482 52 890 3 394 86 330 1 302 94 480 63 900 55 866 62 6 27 62 38 724 46 931 2 320 65 246 84 137 54 339 43 59 6 738 9 754 81 384 91 695 80 385
55 384 19 238 95 102 44 330 79 471 17 402 13 249 23 999 62 611 84 325 9 133 92 721 0 400 74 32 99 364 94 292 43 705 96 593 59 895 71 783 37 722 65 40 97 865 32 771 36 713 14 64 89 359 86 637 68 687 69 925 81 316 20 946 60 357 51 6 28 153 16 502 25 65 4 279 12 193 64 489 58 224 15 119 83 507 52 694 41 165 93 104 85 697 49 576 10 480 38 704 61 573 5 204 66 466 21 267 87 659 31 350 70 732 42 667 40 633 11 73 45 631 80 317 35 698 53 62 26 374 24 457 29 611 76 495 56 87 50 750 34 885 78 513 3 769 57 183 77 785 72 604 8 288 7 494 22 73 18 321 27 955 39 196 88 107 82 855 2 935 46 778 54 457 30 649 47 372 1 758 48 851 67 39 33 701 6 126 90 887 91 504 73 493 75 346 63 550 98 369
26 509 98 697 38 415 28 76 89 762 27 275 69 337 55 160 65 771 1 982 77 962 87 713 35 144 14 776 83 701 66 852 74 533 92 919 95 424 30 282 45 622 43 408 52 283 41 686 33 262 40 602 8 804 6 772 76 856 4 310 39 584 54 951 12 542 37 110 25 748 5 111 46 447 61 359 64 290 3 118 24 810 93 228 19 294 32 718 97 761 86 968 85 968 80 985 16 954 13 655 47 556 91 51 7 599 71 26 70 613 75 816 11 173 15 750 82 552 49 62 96 489 29 32 73 252 44 590 90 630 58 983 59 512 10 989 18 572 62 141 36 781 78 209 21 722 31 131 9 914 57 435 50 468 53 105 68 639 67 816 56 399 22 463 60 649 81 562 0 601 34 18 72 451 2 577 20 446 99 670 79 518 88 242 48 902 23 45 42 711 84 890 94 194 63 489 51 63 17 746
75 773 43 876 61 832 3 630 23 79 90 849 56 754 25 491 7 747 10 326 35 870 1 685 18 67 45 457 57 266 54 898 79 618 33 476 73 235 13 215 72 191 60 358 92 481 47 405 32 409 93 911 21 852 94 143 50 414 20 936 37 588 82 850 97 542 98 173 71 486 11 801 30 396 78 416 65 970 2 628 22 532 66 228 17 169 6 445 77 631 70 58 53 196 85 960 29 340 69 339 41 384 63 172 39 682 99 602 27 182 58 889 64 176 81 805 16 31 68 576 9 525 86 528 24 300 31 145 55 731 88 494 46 795 48 278 62 789 8 622 67 637 91 554 5 834 95 350 42 549 49 964 0 162 26 294 89 499 51 926 87 909 19 251 80 199 15 909 74 355 83 462 52 361 12 532 59 398 84 408 4 396 36 465 38 155 96 381 34 683 14 652 76 64 40 243 28 971 44 864
4 959 31 5 90 465 5 399 88 936 41 16 94 133 12 718 52 925 72 993 59 563 97 618 78 167 50 472 37 962 49 365 54 759 38 958 76 430 23 625 70 862 87 215 73 528 19 712 77 61 26 43 6 53 46 877 32 593 27 887 39 603 33 3 83 14 40 938 2 416 7 337 10 652 68 479 34 581 14 686 3 623 80 967 1 584 42 686 28 16 35 192 20 23 96 137 44 481 56 637 62 24 69 564 21 286 48 739 8 270 71 519 91 255 86 398 85 581 55 930 63 922 45 446 82 870 43 77 93 213 65 833 66 647 22 906 13 617 81 598 64 138 24 745 89 922 67 675 36 405 18 872 60 499 53 356 58 953 15 357 16 390 92 649 0 316 74 393 30 265 95 706 47 282 9 243 75 404 99 945 61 1000 98 270 51 503 17 189 84 529 57 328 11 849 25 302 29 353 79 504
86 170 96 826 94 735 47 658 58 250 33 643 29 191 35 459 14 395 54 386 73 869 76 820 22 385 8 916 27 966 68 797 52 243 42 575 99 264 2 455 75 697 32 58 5 698 77 781 21 276 9 399 60 246 28 456 34 101 92 573 44 283 66 766 83 869 23 542 78 368 31 679 70 468 80 593 45 458 98 315 38 734 71 813 49 478 93 283 37 39 7 484 24 834 40 746 20 263 53 687 72 533 1 8 39 737 97 611 4 439 55 892 48 621 88 112 81 707 62 322 0 677 51 154 13 514 30 632 6 877 84 582 10 585 91 577 59 276 87 99 46 474 90 429 16 807 67 154 56 808 95 357 15 172 69 779 25 91 26 670 74 331 65 29 18 44 50 666 82 961 89 594 41 715 63 29 85 78 11 165 57 716 79 74 12 727 17 977 64 832 43 251 19 750 3 359 36 951 61 399
20 557 53 539 52 538 14 731 70 161 54 60 15 383 25 112 12 427 11 214 42 927 8 908 73 90 67 342 96 65 44 256 43 676 88 977 90 833 86 757 24 884 5 913 56 715 1 500 64 941 84 325 97 737 10 153 22 340 9 452 74 805 16 939 95 811 49 222 18 168 28 419 48 98 82 887 3 8 89 326 98 432 50 777 85 352 32 408 62 392 13 605 79 225 45 871 75 383 81 549 40 230 93 841 23 177 61 913 21 422 7 875 2 579 94 132 6 107 41 328 57 387 39 162 4 55 27 650 47 467 0 984 78 102 59 983 69 789 51 768 55 830 63 155 92 72 33 368 38 475 36 582 72 313 77 566 19 983 34 882 68 549 91 378 37 222 26 228 83 786 31 328 87 56 60 612 99 278 30 632 46 768 65 210 71 455 66 700 58 841 17 511 80 745 76 78 35 497 29 893
31 254 37 691 8 69 93 156 47 767 62 887 88 835 1 403 11 593 81 950 83 831 21 231 48 187 27 532 6 629 43 778 17 204 54 187 94 445 2 347 4 185 18 871 23 685 59 333 32 332 91 343 51 432 84 87 66 824 60 241 50 252 89 185 53 257 39 210 78 490 69 197 99 32 46 362 76 190 44 785 74 324 35 704 13 974 42 64 68 828 28 767 26 543 92 743 12 561 87 124 22 674 30 67 61 177 33 915 72 462 70 76 0 182 49 405 5 735 24 958 16 901 82 232 20 453 34 573 25 761 14 803 67 495 71 250 57 752 40 69 58 654 85 734 95 966 41 929 45 142 86 833 65 133 56 839 77 911 29 752 75 614 52 330 38 658 63 33 10 105 9 793 96 751 55 780 3 161 36 53 80 579 97 56 98 563 64 662 7 830 73 590 15 956 19 34 79 714 90 718
59 970 26 803 41 424 12 773 14 667 95 548 51 669 28 24 38 826 19 840 16 914 94 895 68 24 83 159 57 913 71 200 9 126 85 101 48 387 42 127 22 81 97 520 73 734 84 952 1 223 35 703 74 284 21 257 40 189 62 418 60 95 45 534 39 395 96 90 61 376 63 730 36 783 55 957 43 919 18 166 0 206 67 621 77 324 23 26 13 993 50 175 81 196 11 326 93 708 3 963 4 967 29 963 32 354 44 61 75 806 66 50 30 516 64 510 69 299 10 112 89 768 99 991 82 912 52 550 65 718 37 892 91 537 56 809 54 238 33 713 46 270 24 842 34 413 79 372 92 432 80 636 15 447 5 46 76 445 8 220 17 606 6 15 87 207 78 194 98 760 49 765 53 118 90 268 20 407 58 49 27 190 31 561 2 25 25 278 72 275 88 49 7 168 70 262 86 89 47 662
75 84 51 251 24 592 39 22 69 196 32 151 91 76 85 760 86 972 72 105 41 842 15 97 44 97 59 461 79 855 96 482 77 959 45 406 52 987 1 24 30 259 25 98 12 362 20 335 68 948 22 538 6 75 16 740 58 764 65 789 97 882 34 214 43 141 27 352 92 840 36 991 26 79 8 116 19 930 67 525 99 414 46 747 84 167 66 655 28 360 18 24 80 162 73 310 31 235 40 507 17 400 63 667 74 205 81 198 21 691 56 919 60 726 11 672 88 733 29 386 48 991 89 739 94 193 71 75 55 62 76 227 93 443 90 665 87 921 95 53 2 143 98 892 54 360 5 513 53 678 50 371 83 7 35 734 57 782 78 787 61 409 10 377 64 801 42 672 82 408 62 186 0 973 49 795 37 97 33 979 7 444 14 864 9 45 4 893 70 993 47 955 13 65 3 1000 38 403 23 79
44 879 30 367 47 999 56 466 51 277 80 470 4 597 90 64 36 747 78 26 17 813 27 235 73 259 97 427 64 618 39 868 26 289 76 16 49 92 25 544 82 82 83 391 94 164 14 394 11 497 38 127 96 752 66 713 6 875 0 276 84 430 9 742 79 868 15 150 87 453 45 796 92 827 52 983 43 991 28 76 81 560 99 439 33 220 98 163 67 950 68 750 40 784 72 267 71 756 62 533 46 363 86 875 21 165 1 761 19 857 41 420 54 367 35 37 20 456 95 873 7 257 69 282 37 711 2 97 58 373 75 686 55 223 50 781 91 189 61 375 48 193 8 720 77 713 42 450 5 158 70 376 88 263 57 981 53 774 32 904 65 620 3 5 93 432 12 855 63 446 85 68 18 424 60 145 22 724 10 258 89 758 59 23 24 101 16 807 29 547 34 389 13 701 74 763 31 223 23 289
55 326 63 330 2 46 67 595 51 923 72 671 75 913 17 53 1 640 44 828 84 920 48 416 74 37 31 827 57 397 32 264 53 305 42 221 28 188 27 421 77 451 99 884 88 510 46 800 83 188 96 470 94 221 97 454 3 641 60 585 35 674 39 708 4 620 37 245 22 738 5 87 70 905 21 299 89 503 86 438 69 342 18 480 8 890 87 975 68 244 15 645 82 718 78 962 19 275 47 607 11 769 54 110 33 674 95 926 13 956 43 798 52 723 20 676 24 657 45 264 90 620 71 435 30 259 16 170 36 842 26 259 7 521 14 345 56 704 81 224 40 549 0 327 58 302 12 268 92 217 59 368 91 133 73 118 66 665 9 321 76 998 38 814 79 571 64 862 10 106 25 707 29 851 23 551 80 540 61 660 49 683 98 990 41 155 6 535 93 376 85 415 50 36 34 481 62 368 65 84
40 412 81 803 9 399 12 276 26 490 28 85 6 920 30 624 19 843 63 625 56 408 73 322 43 119 39 935 65 895 79 954 2 769 47 233 75 280 33 22 41 573 10 106 84 896 95 765 8 153 49 463 51 123 1 160 74 686 61 170 44 753 89 149 94 88 59 287 54 216 90 666 45 344 4 942 24 659 60 2 22 123 42 508 17 664 46 63 57 723 86 93 80 368 5 133 87 627 11 258 64 359 88 575 37 152 15 266 82 891 99 128 25 563 66 665 7 865 68 623 31 419 98 186 96 787 38 744 76 408 83 690 77 37 55 963 14 50 69 467 91 743 36 716 0 592 50 57 70 869 52 294 67 404 62 613 48 650 16 644 20 235 23 803 72 860 18 222 78 923 21 354 93 872 53 4 34 581 29 983 35 70 3 746 85 73 97 102 27 55 92 288 71 937 58 943 32 139 13 13
96 486 27 177 26 663 98 608 93 662 66 469 30 67 52 2 77 376 42 650 47 162 87 11 44 502 46 664 7 666 63 879 55 128 23 675 57 500 68 181 43 738 78 702 81 237 15 732 71 291 76 337 97 579 25 834 36 126 72 377 60 611 85 819 82 70 73 163 5 135 50 786 54 939 90 773 74 518 21 671 39 889 13 168 20 843 0 309 1 735 3 957 91 687 84 199 83 565 95 747 70 945 45 150 4 902 86 490 19 220 16 57 24 245 59 960 51 778 49 106 12 164 79 94 41 308 56 889 40 216 65 558 8 611 17 47 33 104 89 659 99 73 18 305 38 948 22 380 64 601 94 607 6 339 53 830 67 821 80 632 11 612 92 853 10 301 37 916 61 382 31 847 29 589 48 678 62 299 35 750 75 136 2 451 14 623 88 352 28 993 9 651 69 47 32 117 34 352 58 603
46 644 7 828 20 625 74 117 86 270 37 529 72 184 57 117 69 333 52 743 28 977 82 848 92 579 12 526 3 252 49 515 96 550 55 345 30 677 76 589 8 921 26 928 45 49 89 474 63 418 21 261 79 157 40 558 25 878 39 284 53 729 31 658 14 401 19 755 43 266 65 517 13 178 41 492 33 221 83 530 60 690 93 212 84 974 11 434 70 69 42 529 80 168 66 38 95 961 61 428 5 368 59 236 81 3 2 664 94 498 27 171 44 570 75 191 0 509 87 316 91 987 36 968 15 866 64 231 16 675 38 862 97 575 54 407 50 227 34 720 22 979 98 179 90 845 32 584 24 74 68 714 85 125 77 355 51 103 47 778 67 715 18 60 73 689 58 437 4 485 35 981 9 422 29 337 1 866 23 211 78 253 6 867 17 361 48 500 62 88 10 943 71 807 99 160 88 622 56 134
85 47 87 945 8 406 36 900 32 211 27 633 3 575 78 388 38 585 15 279 72 445 54 579 13 130 49 117 90 213 57 294 35 164 76 648 64 162 37 57 43 494 77 173 10 152 68 78 24 683 73 957 1 478 22 173 19 832 29 837 79 737 88 158 51 384 71 932 14 779 20 792 96 976 95 249 69 42 40 397 7 204 93 985 84 300 99 956 42 943 17 90 44 720 52 370 28 378 65 367 30 488 74 943 18 356 5 169 31 148 66 945 94 359 89 70 41 768 23 999 62 851 53 896 2 301 34 851 16 20 83 44 59 796 58 92 25 903 50 942 55 118 63 847 11 922 39 286 48 770 98 610 47 432 60 593 67 670 81 446 45 828 80 950 61 686 91 46 86 157 0 770 9 883 56 696 97 656 33 91 82 226 21 910 75 708 70 510 6 709 26 537 46 294 12 398 4 359 92 756
31 308 78 266 48 985 95 520 67 863 17 57 45 242 39 337 8 929 49 948 51 955 99 772 35 750 23 592 73 944 34 155 16 136 4 510 36 602 24 215 80 538 94 193 33 577 47 385 50 270 91 540 72 239 63 373 43 258 38 293 77 16 30 931 88 500 83 706 46 981 58 251 74 46 81 846 53 56 66 404 76 318 64 696 15 498 97 970 26 852 12 577 18 88 54 130 9 910 84 32 86 252 41 963 65 841 68 931 1 976 21 514 0 189 55 708 59 261 96 761 87 867 19 526 20 89 40 310 2 747 27 306 44 167 5 964 25 429 82 122 98 121 3 384 69 49 90 705 79 80 42 186 92 35 71 534 57 972 11 382 61 374 60 723 89 607 93 566 10 969 7 950 14 147 29 318 56 798 52 651 70 596 85 723 75 671 22 220 28 312 32 905 62 188 13 934 6 643 37 455
35 359 99 953 34 376 10 265 66 601 16 916 36 729 23 954 53 573 89 826 12 215 77 156 3 194 4 653 71 293 27 910 98 822 54 229 7 855 21 120 6 301 92 325 0 104 64 38 74 833 93 355 11 841 86 167 39 795 14 946 30 157 75 417 62 952 26 974 32 913 60 498 41 576 91 395 72 321 49 901 8 663 29 497 96 653 94 192 67 518 19 408 38 435 97 190 28 764 40 37 57 719 46 717 65 581 80 822 18 933 59 638 43 837 20 352 87 998 85 181 79 870 51 650 56 232 37 804 17 940 78 733 69 56 25 32 33 658 73 602 63 284 95 567 88 742 68 184 90 259 50 893 31 535 52 185 83 613 45 226 44 583 9 480 48 311 42 553 47 771 55 362 5 654 82 535 2 47 13 462 76 181 1 326 15 878 61 761 22 474 84 22 58 199 24 546 70 282 81 687
20 324 78 335 19 157 96 909 95 628 83 451 2 60 75 472 24 936 35 709 38 783 42 982 41 803 71 597 8 411 34 632 26 786 11 581 32 888 66 350 76 299 69 161 46 729 31 648 23 945 55 845 61 741 21 466 79 117 16 98 70 858 67 218 53 825 6 749 44 609 73 481 48 967 18 684 91 772 22 356 15 350 68 230 86 756 39 639 65 916 50 501 12 432 98 437 72 807 89 106 43 631 1 557 74 773 90 646 47 998 49 228 7 275 13 265 59 557 81 460 62 330 17 721 80 212 92 558 57 158 60 600 29 364 9 905 14 617 37 713 99 840 4 926 51 45 56 657 5 697 28 447 52 670 94 375 82 1 0 404 93 893 54 319 64 423 25 450 45 769 63 681 97 713 3 161 36 519 84 768 85 984 30 440 58 779 27 66 10 189 87 447 77 247 33 675 40 177 88 136
13 640 81 334 53 890 92 698 22 232 37 169 74 178 48 804 24 757 6 452 26 122 76 587 32 433 29 398 28 403 39 872 0 115 1 956 12 685 10 393 7 786 69 527 20 184 38 826 67 74 31 105 59 976 23 112 25 55 16 331 82 22 61 242 49 46 80 262 63 545 79 4 85 531 58 316 36 251 33 977 4 669 60 18 97 143 99 924 56 486 64 373 18 377 19 555 30 663 71 805 77 462 47 705 17 648 87 107 94 938 50 663 11 356 21 874 40 105 78 766 9 211 90 925 8 837 88 635 54 145 3 997 86 934 96 359 65 979 34 541 27 431 83 458 57 954 84 532 2 597 98 948 51 145 15 286 95 299 70 175 62 177 35 904 52 232 93 860 44 379 91 294 14 18 89 73 55 757 73 546 66 644 45 260 68 430 43 867 5 971 46 47 72 131 42 296 41 630 75 976
77 604 63 247 55 588 50 987 14 641 83 463 34 439 56 966 3 957 29 774 7 534 26 937 37 661 74 848 65 232 73 760 1 962 81 509 54 692 47 246 6 185 5 837 75 54 43 855 17 228 84 186 41 244 79 371 45 498 86 186 76 694 13 74 28 545 32 240 16 908 71 592 52 948 98 830 4 737 94 215 30 663 93 57 80 477 10 595 72 23 90 665 60 481 8 190 51 439 46 76 23 204 22 177 61 829 44 206 87 234 92 499 2 139 99 342 39 699 42 537 78 929 31 16 40 666 35 226 18 743 20 994 95 68 9 966 11 688 64 414 58 832 53 323 88 531 70 451 85 6 69 771 12 179 67 608 82 192 66 45 97 910 48 423 33 437 96 758 24 147 36 633 38 940 59 924 15 732 25 603 21 38 62 263 91 603 57 637 27 972 89 908 19 705 68 771 49 663 0 79
12 546 48 602 82 407 60 485 42 172 64 480 58 827 85 164 19 253 93 64 98 95 79 783 39 236 31 89 63 332 70 401 18 656 54 835 8 337 6 141 65 222 27 693 34 327 96 184 53 750 44 309 55 154 21 324 56 68 59 205 17 251 71 81 69 580 49 846 51 738 92 266 88 846 90 860 46 177 47 890 1 402 2 102 76 796 38 361 75 445 84 312 36 357 83 527 40 257 99 575 4 860 66 275 23 34 32 928 67 395 78 856 37 253 62 461 72 687 13 493 81 123 94 573 95 170 29 967 45 131 87 295 50 686 68 870 28 598 35 603 52 956 11 369 22 844 86 653 80 394 77 406 57 540 14 231 16 619 10 530 61 816 41 433 43 793 73 569 97 319 74 920 30 909 0 91 89 916 5 168 3 271 24 20 25 675 9 999 15 753 20 757 33 244 7 960 26 733 91 796
0 992 65 64 38 855 93 853 80 520 31 161 19 78 54 155 2 85 37 561 74 148 13 208 55 835 26 894 78 580 95 548 97 606 21 360 25 731 98 621 27 910 68 251 41 479 51 68 44 143 76 95 67 20 91 280 72 729 63 486 45 957 20 857 4 215 11 577 12 152 15 690 56 547 42 223 6 394 90 340 59 190 84 483 17 642 64 420 88 124 89 241 9 850 33 1000 47 462 18 726 69 655 73 283 87 697 96 89 61 457 50 554 16 772 5 673 58 462 46 162 75 752 3 916 39 98 62 689 35 80 81 728 52 449 40 877 10 351 1 986 53 788 85 540 99 136 92 162 94 914 48 506 86 161 71 15 28 398 49 705 36 753 7 412 77 78 30 288 29 536 70 758 22 404 43 10 57 790 79 353 14 317 32 137 60 571 82 950 66 966 8 455 83 558 24 523 23 719 34 865
52 609 77 359 68 816 11 376 32 953 25 368 81 687 45 646 67 452 14 275 5 308 82 802 2 147 40 551 35 404 12 311 57 951 22 367 13 33 71 479 62 136 93 482 17 627 44 903 10 936 42 665 47 735 76 216 23 101 1 484 41 885 98 82 48 454 18 569 51 272 97 628 34 573 36 850 56 31 29 916 16 283 63 74 28 848 6 383 4 473 39 388 78 316 64 22 87 546 61 823 53 414 0 398 21 326 86 122 73 685 79 138 30 689 37 664 72 136 96 79 59 795 50 936 20 1 85 172 46 944 49 68 19 706 89 140 15 335 9 580 31 20 3 641 7 528 33 551 38 799 8 838 70 711 95 445 69 260 74 721 88 477 90 323 58 966 43 83 80 237 66 875 24 374 91 341 75 140 27 696 26 486 92 370 83 809 99 395 55 317 94 947 54 757 65 365 60 137 84 187
14 788 83 618 60 163 47 31 50 737 62 422 51 444 20 121 85 608 0 311 48 670 15 826 34 868 67 582 99 117 93 905 11 81 5 675 3 892 43 253 82 68 7 996 86 803 74 874 54 470 33 25 58 542 76 59 26 23 44 623 98 866 4 261 46 71 29 560 80 112 13 404 88 280 95 388 61 516 84 965 89 872 70 214 28 655 72 774 40 235 92 716 27 312 69 501 8 709 18 44 6 201 49 812 53 476 55 800 22 573 9 406 66 28 75 798 78 216 16 329 68 260 21 7 63 839 94 40 12 301 97 674 41 543 39 347 73 531 57 804 65 745 38 181 81 172 2 637 25 762 30 298 19 262 35 458 17 785 56 595 87 533 45 443 64 738 37 616 1 2 42 993 77 600 71 16 23 751 79 886 59 343 24 848 52 278 31 200 32 350 36 878 96 594 91 251 90 971 10 872
31 461 89 458 67 609 8 142 37 232 63 418 80 509 43 745 51 825 59 611 69 102 49 446 50 351 61 444 11 499 83 115 34 641 19 50 75 446 14 541 32 484 20 293 16 254 77 92 18 891 44 39 93 642 29 195 92 977 21 425 10 921 58 743 65 98 87 203 76 383 55 652 52 735 98 8 90 402 35 503 33 664 81 660 74 347 99 747 97 964 28 635 25 503 42 59 57 724 64 992 26 269 94 265 2 646 7 126 48 434 95 345 86 710 4 654 36 664 70 981 6 406 13 662 9 549 72 157 39 165 62 266 15 448 1 810 17 806 12 810 3 302 60 224 54 527 5 448 71 19 24 662 23 826 53 468 46 220 91 859 88 49 38 574 66 344 45 23 79 706 56 759 47 871 85 3 27 274 30 508 82 267 73 182 40 910 68 320 0 267 78 172 41 44 22 492 84 607 96 45
43 168 18 22 93 997 67 856 49 331 73 236 27 105 22 18 26 717 60 75 99 604 78 87 5 939 76 80 50 228 92 852 0 724 56 162 97 721 46 670 17 925 29 338 11 143 91 330 80 132 42 281 57 7 9 330 7 338 21 428 63 136 2 769 23 826 66 94 58 875 54 827 3 310 44 547 90 100 88 772 16 440 28 732 68 692 10 476 47 774 53 763 55 667 36 651 61 383 45 116 8 683 34 542 89 114 19 471 96 728 4 942 95 821 52 950 48 948 12 666 75 931 98 343 40 719 31 569 32 959 94 983 70 515 79 926 38 541 30 857 14 373 24 792 33 320 69 234 74 272 20 764 85 678 82 530 64 795 71 633 1 207 35 610 72 971 13 992 86 812 77 348 83 379 39 94 6 605 87 571 84 535 25 192 81 651 62 920 51 1 37 138 65 860 41 782 15 26 59 388
59 692 81 595 41 482 90 857 9 657 57 627 31 995 40 37 71 559 4 634 38 367 3 378 66 617 42 574 96 171 52 567 44 841 54 167 19 571 62 998 61 767 48 772 73 252 10 792 64 958 2 755 76 968 70 256 78 28 69 797 45 892 23 88 39 792 95 644 98 606 88 924 34 277 85 305 82 34 89 625 15 661 93 846 1 340 53 377 32 521 36 813 7 239 26 175 21 108 43 163 83 668 92 881 56 848 80 213 0 447 6 287 30 352 22 829 11 179 74 118 60 844 86 593 16 29 55 481 27 931 37 976 35 805 75 476 24 403 17 842 49 657 58 206 8 580 25 99 29 493 33 652 97 338 79 563 28 613 77 644 18 121 87 349 5 67 63 220 72 411 14 978 51 395 47 783 20 805 13 905 99 939 91 57 50 568 68 126 65 944 12 448 84 858 67 660 94 156 46 159
79 365 78 408 90 516 10 687 45 920 40 260 23 982 75 684 8 561 15 60 72 687 64 98 19 948 69 16 74 610 3 443 49 933 30 14 56 877 57 438 73 857 81 484 66 38 85 900 76 266 97 783 52 755 77 386 9 58 1 899 67 662 87 775 63 471 11 624 83 503 71 769 88 581 32 557 91 51 94 784 86 209 2 107 0 363 13 246 96 617 54 873 51 327 95 465 68 153 36 503 58 809 7 983 5 792 27 33 29 783 59 501 82 793 37 522 35 712 38 76 21 461 28 786 61 399 43 104 33 190 46 486 53 149 48 238 25 983 89 307 55 913 31 282 50 359 93 582 41 715 17 778 14 852 34 114 39 86 60 403 42 140 24 791 62 51 22 886 12 774 65 436 18 938 20 126 6 727 98 258 44 772 70 256 16 833 26 380 80 716 92 383 4 182 47 182 84 523 99 756
72 866 96 585 26 787 71 583 22 918 62 584 15 83 23 852 13 489 50 962 12 33 37 172 21 281 63 260 7 439 45 983 75 359 83 466 94 28 47 907 20 144 97 762 56 898 57 756 73 672 59 630 93 495 0 768 46 426 38 636 52 445 92 21 41 434 89 499 74 221 42 50 34 531 84 356 79 769 18 455 30 156 60 891 54 86 48 969 32 693 67 344 82 752 55 166 53 79 4 950 1 719 65 265 69 2 25 240 29 592 33 435 44 664 49 251 68 255 91 591 27 70 77 884 78 311 70 263 11 611 6 758 61 460 81 80 76 321 35 319 90 15 5 375 43 169 51 273 10 721 64 526 86 979 2 376 31 795 28 8 39 642 87 853 66 634 95 220 40 214 8 94 19 40 3 49 58 531 36 519 24 397 9 63 98 431 88 585 99 181 16 741 17 513 85 429 14 90 80 973
17 173 71 166 97 250 92 944 81 876 93 880 83 404 0 543 74 336 11 161 28 764 1 551 2 557 79 570 88 694 53 144 73 426 67 97 82 183 8 858 32 87 29 431 72 670 63 421 6 433 43 313 47 938 40 587 60 921 99 517 13 149 10 100 51 146 61 475 80 390 66 438 42 737 31 573 23 629 75 175 89 895 59 957 50 23 90 873 68 722 64 433 84 33 24 48 94 586 55 157 19 713 85 803 62 743 22 590 52 191 86 164 26 71 39 734 15 195 12 886 78 853 14 265 7 801 5 986 16 77 57 931 4 439 45 550 54 204 58 908 37 991 46 11 35 357 56 681 69 927 41 161 38 798 25 431 98 254 49 609 30 25 76 542 44 505 27 254 3 510 36 945 96 76 95 385 33 22 21 406 34 676 48 976 87 722 9 814 20 768 91 515 70 18 65 114 77 112 18 219
62 577 31 95 93 166 26 622 45 678 74 88 13 297 86 731 6 837 89 264 66 897 59 726 87 772 1 296 84 580 51 449 52 466 50 307 43 823 47 896 16 809 37 923 9 752 61 351 97 660 69 919 30 400 75 866 46 508 40 652 77 630 64 888 85 253 95 901 7 583 96 661 28 877 72 712 54 345 24 987 63 580 58 950 0 150 25 821 20 830 68 279 41 495 79 903 57 462 83 424 42 126 15 741 17 469 19 34 22 53 36 238 2 1000 21 96 92 780 73 820 4 983 18 373 10 293 76 307 44 170 48 631 23 637 99 68 3 366 38 836 88 899 39 430 8 349 80 311 34 522 67 775 14 636 5 63 29 779 49 692 94 133 71 429 65 668 55 859 91 589 11 295 90 517 78 441 32 816 82 534 33 177 98 141 56 832 35 152 27 593 70 327 12 485 53 379 60 420 81 175
50 398 27 167 33 619 41 718 61 278 85 775 59 816 46 99 77 537 52 436 12 423 98 476 73 565 40 653 54 405 8 246 81 622 19 854 48 933 86 964 56 162 6 836 16 890 60 32 82 363 66 539 65 278 1 25 83 386 92 765 32 472 26 977 95 161 14 311 11 436 75 265 87 185 93 97 53 957 22 843 69 154 20 1 5 438 9 628 97 713 0 301 35 78 10 988 64 979 68 427 18 329 28 611 62 288 31 423 37 915 43 914 63 883 4 313 42 767 72 635 29 414 90 503 45 454 96 302 76 978 57 470 99 171 2 642 3 11 23 481 74 467 25 388 70 242 51 980 58 651 94 918 79 965 38 192 80 17 84 711 30 273 67 882 36 564 17 371 49 744 88 986 47 640 15 735 13 101 39 453 21 241 44 755 24 939 78 496 34 841 71 92 91 934 7 10 89 556 55 869
58 329 13 372 1 208 41 337 82 310 85 215 78 587 5 904 76 109 51 938 9 429 40 860 64 60 66 535 83 116 27 646 14 108 48 673 35 485 47 194 95 116 89 876 65 248 29 596 23 670 4 497 34 245 98 277 90 952 37 357 12 715 10 54 94 757 16 701 80 712 0 575 88 626 50 271 11 570 60 405 22 365 75 152 72 259 45 278 55 431 17 406 71 131 30 994 28 306 46 33 3 575 20 800 32 493 18 171 8 984 52 81 36 612 93 832 7 703 59 478 53 764 79 892 43 940 67 137 92 981 49 584 87 365 38 138 84 33 24 849 97 507 19 313 99 545 61 253 2 249 15 778 68 38 42 370 25 494 73 282 44 908 91 613 86 521 31 596 63 331 70 860 74 924 21 777 39 935 62 465 69 938 6 482 96 872 77 51 26 458 33 819 57 852 81 106 54 365 56 189
85 159 46 823 51 180 36 160 61 741 8 182 35 626 13 444 58 278 82 33 21 160 23 946 84 16 18 986 42 16 48 260 12 659 99 724 77 466 26 709 40 885 5 406 81 890 17 414 59 741 14 894 87 74 65 590 88 685 16 382 80 459 73 165 15 969 43 718 86 815 52 886 67 789 0 318 64 978 41 551 63 779 2 845 34 743 93 206 19 720 72 947 3 351 96 442 66 120 11 239 70 524 55 730 89 16 75 526 68 35 92 574 47 58 49 705 29 280 91 64 71 222 44 305 62 291 39 134 9 875 98 802 4 801 79 776 10 557 6 881 56 310 95 408 27 752 78 891 28 421 94 250 25 258 33 140 20 42 54 850 38 447 60 17 1 70 45 421 50 934 53 186 69 394 57 909 31 561 24 295 32 239 30 588 97 906 83 790 22 466 90 156 76 544 37 559 7 573 74 608
10 417 90 948 30 328 79 403 67 833 32 568 34 47 36 859 95 41 15 746 63 381 73 41 35 411 18 478 38 574 70 880 11 10 47 976 21 850 77 328 83 470 92 694 29 117 27 622 55 884 7 594 48 691 25 914 69 693 56 432 6 585 28 964 12 837 16 314 8 86 46 379 80 843 44 38 22 97 0 516 2 561 43 704 3 740 41 411 58 81 54 817 75 966 31 713 68 839 89 860 91 511 37 771 98 262 61 593 78 700 59 698 60 330 24 464 96 754 33 108 87 501 62 299 14 967 57 279 74 453 23 256 53 276 84 629 17 442 39 530 88 887 97 497 45 749 51 3 86 508 85 972 52 684 20 800 26 331 93 843 49 907 19 249 5 510 66 641 9 28 64 475 65 425 72 437 81 887 13 788 40 116 76 304 82 956 42 323 4 348 94 53 71 965 50 729 99 637 1 453
96 649 39 944 24 452 45 94 47 507 86 686 19 72 5 903 42 241 0 13 9 897 29 986 53 704 77 779 82 65 17 239 15 245 70 801 88 512 67 793 55 975 83 171 52 147 8 296 6 656 3 371 54 884 21 810 84 865 89 705 78 780 25 278 73 149 80 171 14 397 12 279 91 110 20 445 40 789 26 73 90 748 4 430 68 268 2 547 76 228 28 783 79 174 81 201 93 605 38 168 87 332 1 180 48 982 33 96 10 285 63 584 95 698 61 576 71 499 18 859 31 638 7 61 99 608 50 573 62 737 34 25 51 942 94 336 46 954 92 581 36 293 72 685 97 184 27 541 98 312 66 760 13 986 22 168 30 321 44 290 56 479 60 746 59 595 74 649 41 311 32 224 49 958 65 70 35 745 23 455 37 764 11 562 69 734 16 193 75 10 57 38 43 570 85 653 58 51 64 453
13 51 91 377 94 262 31 656 10 721 53 95 14 120 8 375 29 510 4 162 83 164 65 959 82 279 70 828 74 519 25 596 95 504 46 421 5 168 66 92 54 646 99 114 9 804 47 653 48 782 27 535 67 704 43 756 49 779 72 546 0 351 36 819 3 469 28 606 38 292 86 654 45 996 77 112 15 681 32 931 22 195 11 242 97 85 79 443 63 154 90 946 56 13 61 457 42 844 30 246 87 817 78 102 81 56 85 782 12 951 57 759 98 514 51 869 50 293 6 332 44 833 26 574 23 487 60 973 84 748 68 911 21 449 18 979 7 397 2 796 96 143 62 464 19 647 52 627 75 168 92 332 40 44 1 560 58 304 71 589 73 759 69 173 20 436 59 682 39 905 41 255 24 201 64 268 88 631 35 471 37 333 33 817 34 800 93 139 80 671 89 831 16 908 17 153 76 483 55 698
35 951 66 319 86 213 49 866 85 349 78 538 17 95 96 131 68 256 75 378 40 870 60 10 6 117 46 966 19 534 8 777 1 861 3 889 16 477 20 112 51 31 55 400 58 109 89 793 10 578 24 886 84 907 74 797 82 433 77 279 28 53 11 975 90 991 56 77 83 153 26 317 64 377 5 978 18 728 15 847 98 699 44 667 57 705 99 630 69 74 54 277 9 18 29 402 76 953 12 752 23 217 52 239 65 224 59 876 79 816 73 773 61 870 91 123 87 119 13 363 45 495 80 381 93 675 25 8 42 768 62 186 72 181 67 133 48 551 81 560 22 238 50 794 32 448 4 425 30 118 33 628 88 410 47 623 31 156 70 143 53 521 95 151 97 535 21 302 39 972 92 664 71 810 34 180 36 518 27 438 0 894 14 686 41 746 37 648 2 930 43 503 63 31 38 322 94 846 7 575
83 35 29 447 97 629 60 761 42 972 76 126 54 641 2 80 89 417 73 168 61 912 62 133 80 40 33 604 63 771 0 327 35 600 51 727 56 856 96 688 99 534 78 795 26 893 10 888 11 166 36 371 55 493 69 713 7 959 59 744 66 272 1 422 94 209 98 635 30 874 45 720 9 818 90 984 41 925 14 574 38 275 24 771 93 298 37 184 46 626 40 713 8 379 50 720 79 649 19 838 13 548 68 974 71 259 82 654 20 224 31 679 6 719 49 498 12 320 64 305 43 581 23 906 39 662 32 862 91 453 53 1 18 672 4 642 27 535 44 433 57 760 74 178 47 629 70 84 15 383 67 731 75 652 58 380 28 370 87 188 95 130 86 328 72 981 92 954 77 441 81 35 85 315 22 62 34 473 3 482 21 64 84 660 25 564 65 114 17 38 16 499 5 795 88 388 52 179 48 500
2 886 0 478 79 660 67 104 12 761 10 967 76 386 73 595 41 42 77 143 4 683 74 591 81 430 57 921 45 876 15 471 20 99 35 310 29 866 96 417 72 656 95 374 65 936 9 78 7 657 43 261 90 634 89 25 83 415 23 225 80 415 86 161 37 412 78 84 1 638 70 725 39 804 93 770 87 952 59 195 28 199 75 39 3 427 92 478 48 931 47 174 55 782 60 666 33 830 85 66 18 704 68 380 50 457 6 627 19 860 63 874 5 559 14 960 51 367 27 900 32 941 84 363 40 937 62 566 24 229 36 789 38 489 69 60 56 10 16 54 25 99 30 585 58 984 82 593 91 965 26 187 8 859 22 938 66 328 31 902 44 613 94 277 34 962 21 443 98 646 99 732 42 16 71 853 17 979 11 205 54 424 61 809 46 265 49 798 97 188 52 391 53 763 88 950 13 19 64 953
43 352 40 305 33 1 82 990 56 248 10 431 26 583 22 292 32 268 39 785 61 830 77 672 66 989 86 129 95 100 76 707 83 76 49 862 84 673 38 275 46 881 62 985 21 867 5 770 54 320 3 727 7 413 23 768 11 605 90 146 79 726 35 144 99 776 98 318 92 142 31 121 0 659 68 222 57 419 64 307 18 25 50 400 91 314 73 708 63 569 19 644 55 10 59 942 78 447 17 812 42 57 30 999 44 804 13 176 53 706 93 973 12 484 16 665 85 302 14 828 4 765 65 399 80 431 75 789 15 607 89 34 41 300 34 332 20 31 8 697 37 206 1 686 96 205 25 691 6 546 97 125 72 326 27 880 47 615 74 458 69 852 45 778 58 927 36 846 71 248 9 917 94 698 48 317 81 322 28 72 87 613 2 319 24 759 60 832 52 10 29 228 70 786 88 648 51 569 67 908
57 693 23 238 91 812 92 136 97 798 3 869 65 225 79 424 61 511 44 818 10 960 16 34 81 405 38 309 78 524 49 780 35 258 72 94 54 911 8 30 95 230 37 873 46 941 7 919 80 569 96 624 55 419 0 442 89 715 69 812 21 136 5 92 1 564 26 248 31 289 74 165 29 879 66 138 93 131 98 761 99 649 34 830 13 273 77 306 20 120 86 920 85 718 64 532 40 422 94 238 70 244 25 237 90 653 19 888 36 691 39 910 88 836 82 5 59 885 2 570 11 783 83 467 71 974 30 810 48 182 15 794 56 488 9 250 41 28 67 54 14 37 47 540 24 31 18 120 12 630 75 519 43 695 76 184 45 104 33 771 68 591 28 424 73 894 53 652 62 745 51 272 52 849 58 505 22 118 60 49 4 925 84 248 27 11 87 112 42 661 17 855 32 567 50 282 63 663 6 801
11 217 83 254 15 321 19 220 99 6 96 516 20 947 36 75 53 256 9 56 0 766 33 285 30 498 91 522 86 418 47 937 25 887 51 589 72 437 39 883 56 131 81 818 97 991 27 232 94 665 95 416 3 339 76 946 13 644 31 202 79 800 64 480 73 65 61 502 7 710 16 797 24 585 14 525 85 275 23 756 87 61 70 100 57 61 71 597 28 90 17 150 6 514 68 822 67 12 49 227 74 339 82 873 34 470 92 186 90 943 48 22 45 487 60 798 59 147 89 941 58 464 5 344 77 832 62 10 43 738 10 585 26 245 35 149 69 493 75 281 40 963 52 140 4 404 29 65 55 520 1 840 66 932 44 457 54 746 65 489 38 594 2 167 32 341 50 111 84 444 80 70 93 632 18 478 42 455 78 815 63 162 12 53 37 312 88 358 8 634 41 859 98 559 21 107 22 556 46 286
48 238 61 675 76 119 54 937 57 943 31 2 34 851 45 577 81 155 87 16 52 408 23 773 83 279 50 205 56 561 0 24 38 488 17 106 97 183 68 437 49 999 22 110 65 211 19 749 73 184 92 617 47 603 55 903 32 156 27 720 3 894 70 405 35 567 26 454 85 867 53 630 40 820 2 740 25 986 37 830 86 476 78 365 15 670 63 31 20 421 46 936 42 74 36 705 84 471 39 258 82 33 9 373 91 858 24 871 62 666 8 290 71 91 98 77 69 264 33 362 59 29 66 437 18 167 16 917 21 948 6 735 80 218 75 680 10 389 44 194 41 706 99 937 43 634 96 85 7 401 74 665 1 658 88 140 58 989 51 902 72 44 4 882 94 199 64 604 12 91 90 503 29 947 79 552 14 925 77 598 67 802 95 721 28 646 5 310 89 804 13 331 30 434 60 955 93 609 11 817
77 776 16 792 26 718 96 734 7 266 61 275 48 341 97 480 63 632 41 814 15 20 33 714 72 700 94 237 0 80 9 645 67 112 71 857 10 395 75 482 68 780 34 696 95 400 31 566 93 75 40 318 98 551 78 579 87 605 2 996 13 348 84 583 88 656 59 979 91 18 80 922 43 127 56 397 51 813 29 289 54 173 46 361 49 805 70 186 38 186 3 881 50 174 89 164 17 548 55 865 57 869 27 309 66 841 19 678 44 725 45 471 11 977 76 329 12 462 20 80 6 192 82 111 4 727 47 436 69 433 36 182 42 3 32 281 1 934 5 334 18 391 28 231 58 19 79 545 23 179 74 10 81 203 22 265 24 519 21 517 35 371 65 900 25 125 62 509 83 266 90 286 85 572 30 327 73 778 86 676 39 349 52 903 64 24 53 904 37 102 14 646 8 238 99 270 92 156 60 543
1 554 20 354 71 37 30 630 19 720 60 83 32 971 67 941 23 811 88 328 15 221 56 453 69 40 28 182 46 623 17 693 13 275 92 939 78 378 0 186 40 843 8 450 77 759 72 716 36 872 91 331 75 412 11 440 76 269 49 302 66 489 2 407 48 224 27 404 96 668 61 282 73 79 99 50 38 632 43 808 25 653 85 427 94 348 63 990 87 25 70 41 5 464 57 554 29 463 41 24 47 59 6 204 90 784 24 655 4 735 97 538 95 805 18 428 89 950 86 246 3 761 83 50 7 22 12 510 59 468 84 953 16 728 39 391 26 347 80 43 79 30 52 639 53 653 82 127 33 50 42 766 34 41 21 219 51 755 74 672 35 211 65 850 64 706 81 34 31 933 58 488 45 212 44 118 14 330 9 742 55 160 62 717 68 430 37 127 98 848 10 239 22 577 93 998 54 180 50 50
10 634 59 633 72 913 50 381 46 824 73 806 78 305 70 200 67 964 81 88 25 644 68 434 11 26 76 934 40 629 62 670 12 422 54 232 1 703 60 683 13 268 17 271 20 518 75 783 19 72 3 160 61 290 15 799 55 203 28 597 84 741 89 438 65 391 99 689 82 350 30 687 14 546 79 597 47 94 88 592 95 54 37 723 57 248 4 765 38 801 86 302 97 358 6 102 45 792 43 708 35 654 58 151 33 654 34 450 96 315 2 202 51 571 93 874 80 112 71 882 92 272 83 947 32 895 77 790 74 190 16 693 21 896 23 105 39 606 94 136 66 493 36 578 9 667 5 200 41 946 64 373 22 819 49 783 24 410 87 413 27 133 52 911 18 308 91 4 53 77 48 410 85 765 42 128 98 659 7 992 26 894 69 476 44 777 0 500 63 910 90 32 56 283 31 524 29 867 8 518
72 176 62 475 25 298 81 515 46 759 10 628 20 110 21 749 35 989 80 69 43 845 11 335 64 946 0 38 69 525 5 798 33 876 60 236 71 6 78 775 55 492 88 679 94 681 27 928 68 484 74 860 59 510 17 823 76 729 39 871 48 452 9 643 4 622 63 90 3 168 67 981 97 46 34 626 31 609 45 394 36 459 16 948 18 450 23 256 93 644 52 460 91 70 90 226 51 648 79 189 56 786 66 154 1 626 30 986 99 388 14 667 15 45 44 79 84 562 82 216 28 510 53 477 83 685 24 643 61 169 41 120 85 61 13 510 38 604 96 375 37 741 2 88 29 48 92 368 65 262 89 732 12 653 6 141 95 490 19 156 98 613 40 407 87 47 42 902 58 809 32 781 57 76 8 360 22 663 73 81 77 887 50 485 47 245 86 175 7 452 54 876 75 7 49 819 26 659 70 729
37 661 98 758 48 896 85 682 78 304 55 484 64 710 52 400 35 875 81 430 80 285 15 880 97 62 50 271 67 175 18 949 57 173 76 501 30 851 69 972 28 535 13 781 26 601 11 220 83 842 74 123 61 405 54 623 86 724 7 341 53 614 66 26 29 237 31 595 39 750 90 461 58 488 43 910 70 795 22 631 10 496 21 218 47 852 33 41 12 543 59 961 79 464 42 349 4 298 56 973 73 63 0 539 14 648 94 449 25 596 77 879 45 473 32 356 46 554 23 499 38 211 62 764 19 28 49 853 96 32 1 395 51 73 6 444 65 772 92 873 63 556 5 812 91 346 41 421 2 361 99 772 27 477 71 673 20 292 60 872 8 508 95 953 75 588 44 912 82 431 84 943 24 372 16 260 89 870 3 175 36 897 72 242 88 169 40 778 17 439 68 566 9 514 34 657 93 87 87 725
37 775 42 816 16 259 99 261 74 363 86 308 43 939 40 156 62 636 44 202 2 159 27 652 5 207 59 310 67 348 81 688 97 279 30 253 24 412 51 542 32 373 11 511 23 134 48 833 87 706 0 204 60 60 17 721 19 735 13 514 66 587 61 97 92 557 29 208 57 470 26 646 50 257 35 723 95 251 39 903 15 279 73 778 69 799 91 300 25 799 56 399 94 749 36 103 71 525 77 261 45 505 98 833 70 58 76 177 93 51 6 651 65 424 46 958 8 759 4 723 49 163 85 881 12 394 89 615 9 3 52 198 3 967 22 209 33 222 10 100 90 158 83 934 63 691 79 204 41 22 72 12 18 72 28 441 58 114 31 352 64 341 53 812 78 847 82 186 96 505 34 280 54 782 84 654 1 202 14 60 68 452 75 351 80 243 20 522 21 982 55 953 88 717 47 420 7 418 38 451
51 312 50 510 76 665 70 64 28 723 32 251 95 465 71 153 99 503 26 847 52 503 15 992 54 81 73 654 21 906 78 35 75 759 17 280 49 130 39 131 45 378 10 98 87 134 63 753 96 265 91 442 22 901 30 476 13 846 31 655 8 909 82 553 74 458 4 762 27 800 23 767 43 147 85 829 46 364 80 285 67 446 40 438 24 241 84 355 37 344 42 87 33 717 25 834 6 686 34 974 9 475 44 65 55 892 1 620 19 971 81 261 68 378 83 853 29 202 36 932 47 123 97 43 14 738 16 366 61 31 62 494 86 629 88 280 98 849 66 932 93 171 57 814 18 954 79 721 65 299 59 100 0 908 11 323 7 181 94 978 20 491 53 5 38 342 2 538 58 229 5 334 12 133 64 783 41 387 90 229 60 362 69 196 56 647 89 684 48 446 92 389 35 581 72 390 3 558 77 374
46 398 30 373 93 201 49 943 13 944 10 596 55 25 77 80 60 297 25 14 57 550 17 575 27 426 75 898 81 950 61 155 68 785 53 348 45 233 28 611 7 502 97 520 26 976 70 129 47 15 64 909 78 685 20 964 89 399 38 412 79 518 48 286 16 953 6 108 90 883 92 428 44 466 12 940 2 391 19 987 31 100 37 140 33 100 4 637 95 23 52 488 23 319 14 407 36 691 82 401 15 506 9 102 67 944 87 866 86 832 58 54 41 950 35 236 0 259 39 207 1 801 34 254 24 921 8 972 43 180 96 117 73 925 99 705 32 150 98 500 65 866 40 664 42 609 63 768 91 627 22 40 84 231 71 59 56 581 3 859 69 823 88 251 72 518 5 179 29 30 18 766 85 758 76 240 66 281 54 340 80 843 59 512 83 350 62 848 11 140 21 979 94 323 74 404 50 491 51 458
30 38 0 969 24 341 43 612 67 995 59 416 18 494 46 445 34 180 91 880 62 213 98 579 9 803 2 988 3 575 10 654 49 810 80 336 83 607 25 891 64 68 93 656 6 507 39 933 50 796 96 965 74 465 82 297 60 299 66 789 11 945 31 268 7 839 41 238 55 924 68 43 53 439 16 630 95 210 36 278 23 99 90 202 44 698 5 274 17 48 20 161 92 834 21 427 99 146 48 85 58 718 37 10 33 833 84 413 77 37 13 640 76 246 78 490 89 655 65 591 63 647 70 172 14 602 40 49 8 334 4 311 75 12 81 480 54 272 72 288 32 835 97 553 1 209 38 958 19 704 42 902 51 308 69 943 22 578 27 94 28 848 45 648 26 943 87 370 29 79 52 880 71 69 73 23 94 408 88 409 15 767 35 60 47 204 86 940 61 347 57 407 79 302 56 753 12 464 85 672
44 371 36 888 8 525 32 57 38 704 99 807 7 284 60 752 79 891 4 576 72 613 95 843 30 794 35 933 31 319 94 239 67 416 73 395 23 729 20 885 22 774 62 129 82 423 65 554 17 462 43 147 80 256 46 57 63 274 33 143 88 596 98 231 34 787 48 843 90 483 87 714 81 246 2 753 69 513 19 15 58 944 53 97 84 645 47 111 59 347 9 169 26 464 76 29 77 280 66 731 12 827 14 798 24 404 29 683 40 818 25 853 21 944 56 236 91 605 3 235 92 440 42 478 71 444 52 752 45 997 39 301 57 994 11 208 1 13 89 241 83 411 41 389 61 512 93 814 28 431 75 652 86 566 74 935 10 241 49 295 16 860 70 12 13 408 96 23 68 766 97 93 85 44 18 91 15 86 78 722 37 549 55 993 54 722 5 225 6 141 64 200 0 612 50 442 27 918 51 312
61 619 67 986 58 638 96 6 87 46 3 59 23 911 21 8 42 81 37 172 72 411 88 713 48 304 83 242 81 316 65 2 95 584 22 803 94 170 70 910 77 205 51 650 92 413 34 479 82 382 40 156 44 450 99 418 69 357 27 646 74 803 90 404 9 994 0 881 50 767 10 296 59 511 6 275 33 697 24 566 60 278 1 875 39 563 38 1 62 903 11 113 18 51 30 541 28 166 25 424 8 142 56 722 76 953 17 776 49 57 26 234 80 367 84 708 14 639 20 483 97 635 19 965 54 517 13 418 31 136 2 521 46 105 47 373 41 663 36 748 85 16 75 906 12 219 63 641 93 222 43 457 55 446 15 589 4 297 68 906 32 964 45 512 29 878 89 701 64 45 86 992 35 629 73 213 53 536 79 60 78 937 7 847 66 995 16 59 91 311 52 493 57 768 98 790 71 320 5 913
41 201 4 480 82 193 84 968 34 571 87 673 20 976 43 622 56 784 63 825 70 441 57 207 68 262 52 479 31 230 97 977 39 366 17 126 33 805 47 380 53 175 3 337 11 787 9 138 91 369 79 251 13 774 44 1 89 861 12 325 86 561 78 610 85 929 38 69 76 48 14 741 18 914 65 695 27 499 35 739 55 554 96 587 30 472 75 807 94 225 26 819 50 9 22 466 10 159 88 574 6 876 1 307 99 783 67 934 5 745 61 215 59 391 92 291 8 438 83 282 28 133 25 722 60 318 42 402 36 788 19 909 54 481 58 307 66 364 40 440 71 189 98 629 73 479 15 333 69 458 0 551 81 647 49 941 29 610 37 662 90 301 51 124 48 159 62 638 21 452 93 615 64 655 7 307 23 780 45 285 46 331 24 100 77 635 32 399 80 549 16 589 95 357 72 974 74 512 2 640
76 268 26 223 32 281 18 480 54 588 99 637 36 642 51 841 96 605 95 35 6 160 19 935 37 139 83 148 89 658 7 745 58 818 31 385 87 578 77 977 97 26 68 638 62 256 56 756 41 138 21 266 71 778 50 536 75 769 70 402 60 376 38 639 57 928 55 153 91 859 85 455 73 420 42 565 52 814 81 363 29 215 1 888 45 364 25 161 59 934 78 337 46 105 44 768 27 469 11 536 79 757 9 246 33 630 43 755 61 187 47 268 53 208 94 207 2 399 3 383 64 148 0 310 84 854 93 156 8 275 13 425 34 720 30 943 5 684 65 802 82 248 69 767 74 529 39 729 86 908 14 730 98 809 24 513 72 143 66 736 80 353 12 302 22 228 40 414 35 635 67 966 10 142 15 330 28 896 49 681 17 954 90 518 20 697 48 230 23 878 88 195 16 281 4 363 63 235 92 491
86 367 11 736 70 629 49 355 94 248 66 33 42 539 83 531 50 137 53 326 81 242 64 532 61 345 55 921 51 708 68 685 65 773 7 60 5 606 67 217 2 406 80 836 16 559 30 1000 69 541 44 6 36 851 56 761 60 142 6 324 22 480 18 441 45 482 0 635 27 881 13 258 89 678 33 293 37 637 23 915 12 417 85 630 1 156 35 368 73 987 41 125 17 288 72 678 15 617 28 217 76 950 75 5 91 622 90 861 40 64 3 746 62 987 93 321 21 11 46 160 25 670 43 807 47 547 88 19 97 136 24 327 95 287 74 80 10 993 32 863 20 255 84 564 82 662 71 443 52 418 8 568 78 562 98 389 96 764 99 614 29 267 63 641 34 340 38 730 59 83 92 255 54 251 77 256 58 952 48 389 39 608 31 550 57 461 87 136 9 345 14 357 79 718 4 80 19 876 26 394
72 139 64 14 0 916 54 931 24 740 13 290 88 23 79 432 2 995 4 733 10 604 67 160 36 302 73 559 89 642 58 685 49 163 82 990 85 227 62 509 55 215 35 213 7 95 52 766 59 439 19 292 65 541 63 213 40 408 57 690 18 76 86 522 95 161 94 107 8 368 83 764 87 166 6 79 30 497 81 965 78 904 92 458 11 605 12 529 39 551 47 977 91 469 14 544 31 705 98 239 15 156 21 870 44 964 56 12 42 228 97 620 80 360 50 255 71 91 96 196 17 25 53 712 37 243 74 294 99 8 32 933 69 208 43 258 16 152 93 758 46 802 29 609 45 958 48 895 70 2 5 717 76 177 22 314 84 576 77 505 33 385 9 46 1 307 28 174 75 453 66 688 20 299 38 780 27 748 41 668 60 336 51 473 25 277 68 496 61 37 34 137 90 746 3 461 23 398 26 234
43 623 51 403 55 983 13 906 61 553 92 632 10 399 6 695 39 841 91 629 73 449 83 83 32 831 87 861 70 779 65 107 28 420 59 979 99 583 26 298 53 88 1 495 4 271 62 318 67 457 50 820 93 965 72 679 71 549 82 625 23 961 17 527 37 559 79 82 63 3 33 579 40 29 89 626 41 320 57 508 2 738 68 439 24 74 36 386 84 759 96 323 15 440 58 350 14 685 85 962 0 29 95 186 94 558 90 53 48 372 81 792 42 185 76 985 8 369 16 860 52 691 60 708 45 370 22 534 97 123 56 375 49 556 19 824 75 510 11 153 78 410 12 560 18 969 88 765 27 424 66 698 80 574 69 241 77 951 29 918 47 749 74 1 64 105 38 289 44 155 46 201 34 203 35 163 54 360 30 988 31 275 9 676 3 490 86 291 7 606 25 11 5 879 21 389 20 884 98 157
76 448 46 871 26 368 63 158 20 898 87 177 42 423 95 776 33 926 48 5 27 642 23 717 41 727 52 796 81 535 15 498 43 875 69 927 1 913 68 258 71 347 10 775 13 751 28 491 90 773 89 385 4 322 65 690 57 865 24 602 73 464 22 518 40 920 66 434 49 590 47 899 88 304 12 376 84 155 29 454 96 204 34 858 0 135 56 240 32 184 94 607 38 842 82 377 74 634 54 372 51 289 30 514 62 69 19 775 25 723 85 558 8 951 39 715 75 714 79 318 35 266 78 432 99 52 72 696 70 680 98 982 93 25 80 363 64 599 83 710 61 23 2 786 45 460 6 221 5 866 53 250 97 356 14 150 16 247 17 906 36 973 55 779 67 111 44 598 91 803 59 392 50 929 60 768 92 854 58 428 7 864 86 164 37 17 9 996 18 292 21 189 31 845 3 702 77 956 11 649
6 820 66 631 81 801 8 79 52 138 12 777 35 293 85 16 53 862 7 613 60 258 83 505 93 830 43 889 26 176 84 139 95 8 92 590 14 870 45 725 41 805 68 64 21 922 50 591 27 415 2 59 62 283 42 451 16 348 94 870 79 427 90 466 18 403 63 687 82 571 65 353 19 314 3 195 57 78 80 526 34 810 29 584 0 263 77 826 74 642 69 721 76 335 47 213 99 377 25 797 67 910 40 865 72 1000 75 252 38 915 98 452 54 891 36 991 22 174 28 973 23 183 64 11 33 467 70 874 20 199 71 913 13 617 15 868 17 17 86 486 10 472 37 24 61 613 44 210 73 226 49 306 39 750 4 519 96 192 78 400 88 809 1 192 51 997 59 968 24 594 97 547 58 511 5 791 55 142 31 933 56 897 46 343 91 843 48 72 11 542 87 60 30 628 9 651 89 561 32 956
96 649 70 718 32 552 73 233 17 451 72 569 36 326 89 116 5 644 27 720 92 999 64 895 68 605 26 149 80 22 62 350 22 385 77 282 12 787 7 531 74 439 91 73 29 392 71 150 53 669 23 890 46 762 14 885 49 15 2 704 38 29 47 981 30 919 66 296 84 496 15 13 24 487 13 263 54 704 87 244 98 658 35 615 76 449 28 895 63 992 52 334 20 558 25 520 48 256 43 572 97 161 3 365 67 336 61 478 45 511 86 556 99 551 51 612 78 771 21 273 34 412 90 795 81 874 10 548 6 504 31 127 79 710 16 890 37 622 41 825 50 612 95 198 56 602 60 985 33 481 4 275 19 463 18 857 1 585 11 920 85 51 65 853 0 640 94 273 39 437 40 882 44 465 9 967 69 503 58 650 75 275 82 979 59 310 57 497 88 92 93 300 42 158 55 8 8 566 83 418
83 179 81 220 33 94 99 374 28 610 53 241 15 339 85 248 78 149 46 256 16 723 10 604 11 326 76 578 64 457 72 3 70 59 21 776 52 123 43 825 58 575 86 353 42 568 96 248 31 730 5 863 54 583 30 801 89 158 67 654 60 594 75 130 27 946 41 514 0 297 2 752 6 404 66 372 40 827 9 778 32 415 22 760 13 144 19 471 69 285 57 974 49 498 74 422 7 509 23 867 8 513 95 856 20 589 51 852 77 493 25 676 50 659 38 991 24 742 18 359 84 429 45 486 82 640 59 965 48 209 56 936 68 851 91 665 90 534 34 157 65 518 37 396 39 913 88 629 1 3 55 549 79 428 98 430 47 710 61 182 71 512 93 385 80 103 4 511 97 380 35 688 14 351 12 314 36 222 87 726 44 767 3 506 26 573 94 226 62 587 17 760 29 665 92 634 63 574 73 19
35 35 69 240 43 327 26 595 20 430 80 763 93 665 60 547 94 143 64 589 18 585 39 73 92 896 44 500 9 528 37 139 31 631 2 736 83 192 73 983 86 622 46 400 85 84 0 382 29 780 81 441 7 160 27 559 13 641 97 411 38 311 32 228 14 54 33 10 63 875 98 675 75 203 41 342 89 910 21 275 74 954 15 367 10 696 90 753 17 72 6 602 36 802 40 358 53 748 5 896 19 702 58 174 22 96 42 465 72 850 82 352 51 629 96 644 16 649 59 757 67 699 12 393 48 281 11 311 23 853 30 390 84 212 1 407 52 147 56 138 76 654 34 459 55 769 88 625 87 53 79 994 47 189 66 221 25 263 4 525 71 902 50 861 99 229 28 517 95 879 91 61 77 460 61 579 45 475 3 593 62 196 8 71 57 435 24 439 78 778 68 520 70 227 54 496 65 392 49 748
45 74 89 267 40 228 79 174 36 784 50 575 81 950 46 658 86 74 42 626 37 955 9 741 8 360 2 234 98 751 99 365 32 128 84 767 61 535 88 554 26 36 16 556 64 573 65 97 19 918 1 544 54 156 96 139 56 843 48 797 13 50 59 534 21 717 30 36 76 62 4 448 38 683 62 731 39 495 80 819 71 739 67 69 72 972 55 481 11 160 35 364 87 890 49 533 14 207 20 461 43 624 29 163 63 602 17 520 28 702 58 342 41 175 5 458 6 932 3 45 73 3 60 785 44 239 85 168 52 848 33 459 22 678 53 717 74 790 7 955 25 275 34 281 47 734 78 234 95 236 23 13 66 57 92 302 0 553 24 215 82 687 75 889 90 25 51 994 31 107 93 457 97 741 94 443 18 571 10 463 68 230 83 552 70 422 69 614 27 162 15 887 12 798 91 506 77 281 57 273
57 277 8 739 31 957 33 834 0 460 11 101 38 832 92 957 94 599 97 828 10 273 73 928 61 548 62 241 35 926 28 777 43 58 53 44 34 485 13 556 71 470 67 788 23 981 78 322 32 32 30 795 55 807 14 71 5 668 42 215 9 66 82 976 27 677 37 878 16 20 83 55 84 996 98 417 64 68 88 813 19 998 70 659 65 996 76 475 81 907 41 119 25 69 52 77 18 786 91 492 22 506 72 988 40 547 4 70 66 662 48 494 93 509 12 841 29 298 39 187 24 157 15 644 68 583 3 959 1 928 69 688 75 521 54 111 85 407 90 660 86 564 47 986 36 530 46 663 49 400 96 742 79 648 58 528 60 16 95 219 44 921 50 965 77 393 2 656 56 742 20 959 59 598 7 880 51 353 45 94 63 680 87 24 99 214 89 38 74 890 80 945 17 307 21 126 26 306 6 684
37 980 45 584 28 4 96 591 78 510 8 722 27 304 73 810 40 302 85 672 74 716 26 406 39 298 55 628 31 829 82 371 43 860 44 380 56 910 89 556 68 864 0 741 81 179 64 850 77 11 58 785 84 640 75 153 42 722 52 115 29 490 70 715 35 757 3 99 90 855 23 183 48 912 11 90 15 73 34 38 98 761 95 171 69 853 6 914 63 673 21 164 99 594 4 955 62 49 79 761 88 5 46 343 18 670 54 707 71 442 1 84 91 438 97 521 94 844 76 229 2 186 12 467 24 133 86 872 25 766 30 727 67 474 33 792 50 963 83 499 57 118 59 196 14 294 93 333 36 839 53 107 22 706 5 986 87 125 51 994 16 392 80 193 17 734 32 923 92 983 41 691 9 350 47 323 38 990 10 962 19 380 49 753 72 933 65 491 61 496 60 414 20 620 7 41 66 273 13 165
62 571 58 112 60 923 84 529 4 113 27 602 54 525 72 5 0 801 35 561 40 104 64 316 20 566 87 402 46 276 96 486 68 223 56 538 81 173 41 931 83 749 15 840 76 658 36 663 8 89 93 783 92 182 38 314 14 202 70 94 52 287 1 563 94 844 30 125 22 876 74 640 82 61 55 710 33 460 17 29 44 274 5 782 26 729 80 758 19 718 29 287 34 948 49 187 23 610 43 235 16 538 28 447 86 7 48 791 37 387 99 732 78 384 11 337 45 163 90 952 73 85 47 872 85 218 79 580 31 731 59 967 9 30 2 870 7 319 61 541 66 848 65 645 3 321 95 748 18 188 77 292 32 413 50 35 13 946 97 670 71 588 42 2 24 81 6 692 89 217 67 754 21 75 57 653 51 184 91 455 12 692 53 715 75 273 88 180 69 92 25 54 63 754 98 553 39 20 10 111
16 650 32 514 78 997 5 843 99 610 75 591 26 571 63 618 66 446 6 460 58 793 25 875 47 753 21 532 29 335 40 614 93 751 89 399 54 638 22 949 35 99 60 597 39 739 17 992 98 913 61 469 87 954 82 51 34 518 68 919 83 450 37 686 51 483 55 35 23 358 19 618 49 729 52 420 72 300 45 891 24 318 13 844 80 542 97 958 9 965 38 924 65 231 42 904 8 348 94 984 73 567 27 24 92 79 4 622 0 791 33 898 90 673 30 929 44 216 2 945 88 363 31 374 64 845 74 320 76 181 62 642 36 169 7 470 48 610 1 6 69 867 11 84 59 336 43 16 85 918 12 91 56 724 3 55 96 437 15 63 67 668 71 83 28 259 84 442 86 974 41 222 91 937 50 214 53 807 95 283 77 681 79 275 10 381 70 842 46 63 14 169 57 93 20 636 81 624 18 211
92 345 39 481 53 74 30 72 58 377 93 340 52 971 91 23 63 914 73 640 62 533 35 862 84 997 16 90 95 790 42 7 5 174 70 146 61 494 49 944 13 468 27 847 20 602 48 637 57 584 88 741 33 286 71 532 34 199 41 518 15 360 72 653 31 554 56 130 9 911 90 300 14 517 11 228 32 625 68 165 19 332 22 268 21 444 67 162 36 992 74 762 47 908 1 468 7 177 50 669 29 979 83 84 98 766 85 184 43 743 8 604 51 601 78 581 59 222 99 279 26 182 38 674 2 468 6 553 12 625 28 653 66 437 69 396 75 134 77 220 97 622 94 849 80 412 44 829 46 469 86 407 96 779 65 263 79 121 23 739 55 885 60 44 45 972 4 829 81 729 0 779 17 660 24 242 64 298 89 846 87 249 40 523 18 398 10 405 82 58 3 209 37 98 25 413 54 248 76 380
64 19 95 288 14 628 34 167 38 95 56 978 67 924 20 121 23 250 26 109 46 1000 33 570 72 477 54 658 13 27 47 823 77 56 82 13 92 637 76 557 4 344 42 723 61 773 90 983 29 212 97 491 25 164 60 307 7 145 3 158 74 717 50 47 21 518 59 596 93 176 69 755 41 410 81 36 84 438 68 859 70 408 87 976 2 286 39 724 31 356 75 819 6 958 5 144 53 960 62 744 18 893 45 656 0 400 57 832 91 157 19 565 37 748 96 631 44 95 32 834 73 83 9 316 43 695 10 946 12 171 8 708 1 822 63 681 49 615 86 657 71 93 94 498 52 114 28 588 65 855 66 789 15 872 30 196 24 456 99 898 98 620 11 257 40 338 80 527 58 300 22 666 36 590 48 817 27 601 55 303 88 479 89 706 17 682 35 44 79 938 78 712 51 95 83 27 85 185 16 926
94 475 71 973 6 767 79 105 51 219 33 468 25 79 1 25 77 28 60 880 63 845 34 98 92 433 99 996 11 166 21 318 4 705 15 396 45 163 66 912 47 95 58 670 20 799 73 768 9 347 57 922 35 274 2 406 43 958 68 743 84 511 64 909 78 203 59 563 72 1000 44 445 27 624 0 998 86 809 14 669 67 804 29 812 74 234 42 627 80 227 97 533 48 77 61 577 55 204 12 971 28 712 54 654 40 483 10 967 8 581 52 142 38 371 26 401 13 804 91 968 90 891 37 466 41 810 53 962 81 417 82 327 69 834 31 530 76 797 85 460 49 810 56 91 32 116 75 939 18 329 22 114 89 324 30 976 16 453 24 757 98 471 88 466 36 929 83 503 17 817 87 888 5 467 23 74 50 180 46 773 62 771 39 209 70 347 65 561 7 415 96 497 3 483 93 230 19 83 95 396
91 381 1 44 40 238 81 769 12 496 37 457 43 897 22 787 20 763 21 33 7 496 96 564 58 1000 65 317 71 643 94 790 79 468 14 899 32 430 47 542 46 19 50 314 77 707 3 334 60 57 49 224 89 226 69 230 57 803 19 835 45 191 97 926 82 916 78 704 28 497 27 474 87 299 70 659 85 915 9 769 68 170 80 795 2 339 10 988 33 121 61 385 76 552 53 432 64 785 31 101 55 745 39 944 67 85 62 765 73 545 74 643 93 714 6 900 0 366 25 229 54 903 86 474 95 888 5 660 8 887 66 405 52 383 17 314 44 99 4 860 18 693 98 289 72 93 42 772 13 58 34 464 51 544 63 617 29 487 56 593 75 171 11 371 24 746 30 787 16 628 23 690 15 56 59 651 26 865 88 95 84 776 48 539 83 113 36 856 90 324 38 188 99 50 41 391 92 547 35 829
35 83 45 881 33 794 57 103 89 937 3 526 67 297 30 772 66 648 64 714 14 929 21 364 72 711 87 799 83 171 99 748 78 574 58 4 75 204 53 971 15 291 39 350 29 28 18 274 28 399 52 953 94 630 36 816 76 512 63 426 5 306 40 879 22 159 8 253 95 326 6 478 9 698 61 327 37 267 85 316 17 588 26 743 16 956 70 6 71 440 10 662 38 169 41 149 48 989 74 847 50 641 60 143 19 667 69 732 31 910 25 776 24 28 93 679 43 794 55 757 97 725 92 418 82 64 80 756 47 307 73 332 11 582 91 27 13 307 32 49 23 598 7 540 0 810 86 292 12 443 2 834 27 179 96 683 84 432 54 748 88 351 65 624 77 892 98 410 4 934 90 543 56 290 51 104 1 139 20 800 81 549 49 14 62 6 46 363 79 545 68 161 59 284 42 251 44 92 34 818
17 889 55 497 30 556 40 729 91 605 75 630 0 34 60 670 58 771 26 828 7 923 69 291 88 30 50 570 82 144 87 673 36 895 42 658 90 211 15 942 61 162 20 976 2 634 8 488 3 319 83 969 27 64 14 385 94 332 53 549 32 150 16 630 78 807 48 867 65 121 86 534 4 656 76 808 49 621 56 356 64 757 93 204 73 376 81 736 9 984 98 65 37 137 31 32 67 227 52 320 5 751 19 270 29 716 46 906 57 653 23 191 18 347 84 600 34 835 99 136 51 784 24 111 62 280 68 716 33 329 63 571 13 83 43 294 97 57 38 719 11 513 10 64 12 413 85 975 95 337 80 886 28 480 39 362 74 436 25 690 77 254 1 519 79 808 22 21 71 421 59 874 35 547 41 622 72 831 21 955 44 548 6 978 45 76 96 892 92 413 54 296 66 381 89 781 47 796 70 791
89 11 24 742 92 185 75 967 3 966 52 680 10 155 9 633 30 209 98 832 90 371 94 564 99 187 64 273 57 178 36 741 31 248 19 725 2 190 93 962 72 430 82 368 61 991 32 707 63 764 67 729 83 240 1 797 49 428 68 165 29 98 60 973 84 234 39 289 91 778 6 989 13 844 27 844 21 626 41 734 5 145 85 80 44 852 47 250 66 598 81 507 37 931 14 892 18 963 11 534 70 836 54 719 69 853 33 481 46 946 76 47 88 28 8 48 17 568 74 832 80 292 15 287 38 230 45 226 40 410 87 757 53 583 22 926 28 564 79 416 50 57 73 831 97 779 58 885 26 251 77 583 86 540 34 610 35 933 71 205 65 217 62 194 0 217 23 248 48 679 20 843 25 111 96 43 4 697 95 720 12 966 56 437 78 681 55 958 7 151 42 331 51 806 59 22 43 571 16 293
21 762 83 86 71 53 54 906 45 754 77 771 53 266 4 784 63 545 72 152 9 389 22 268 46 86 73 508 36 135 7 266 62 577 26 698 82 372 66 138 84 757 28 634 88 304 47 527 79 519 31 312 55 976 15 437 85 356 29 822 96 565 64 894 25 289 74 779 0 770 6 26 42 644 93 815 58 295 78 673 50 440 52 2 10 951 95 581 27 446 37 200 59 188 11 401 41 622 43 283 5 979 91 992 48 981 23 301 86 577 65 971 68 240 90 415 89 100 40 347 3 783 1 507 17 846 56 527 32 381 33 795 14 836 13 338 8 4 24 21 87 294 98 61 76 229 69 963 67 415 44 485 39 957 16 83 97 803 80 680 19 123 18 504 75 832 34 409 70 742 99 706 81 93 35 989 49 883 60 497 38 984 61 201 12 547 94 721 20 900 92 938 2 315 30 362 57 743 51 441
44 574 78 231 93 737 84 849 66 141 99 385 11 232 61 854 76 887 21 80 24 521 20 300 88 675 39 997 16 33 56 353 67 938 46 191 59 833 13 704 98 378 96 288 36 440 62 931 74 892 53 691 63 818 85 388 82 303 29 716 72 366 19 152 81 870 40 315 97 838 10 720 49 444 38 295 87 255 47 318 70 24 91 116 4 537 45 88 54 539 94 216 52 64 26 540 77 470 14 295 51 696 31 433 35 865 58 457 32 47 17 517 1 302 42 53 30 69 89 296 75 524 92 829 90 975 0 372 48 864 12 645 2 688 9 896 86 77 60 689 80 704 3 704 28 244 18 562 68 543 37 954 34 191 71 724 6 362 55 359 73 359 57 615 33 38 22 531 50 341 15 216 5 19 8 203 25 765 41 796 83 231 65 11 79 287 27 664 64 404 7 474 43 296 23 272 95 419 69 650
69 813 72 866 3 199 8 895 41 575 92 902 81 831 33 916 87 194 65 397 62 163 51 308 98 335 44 690 90 336 31 52 70 322 71 777 25 78 59 274 67 502 78 275 47 150 97 905 42 787 12 139 28 201 18 349 57 130 63 384 50 756 19 965 2 359 89 343 23 888 4 218 53 341 91 493 45 581 54 474 56 712 22 662 60 439 82 177 30 860 32 733 20 433 7 589 43 123 79 408 16 365 95 437 66 387 93 702 58 293 99 533 40 589 11 144 88 828 52 824 38 866 6 826 49 302 83 163 55 160 34 797 74 286 39 338 37 322 80 242 5 526 24 377 85 6 76 108 13 297 10 497 68 960 86 203 26 733 1 773 75 412 17 265 14 132 46 120 64 249 35 762 0 401 73 941 9 57 27 389 48 103 36 145 61 900 84 713 21 445 94 977 96 436 15 950 77 638 29 644
91 699 18 202 94 797 51 501 72 256 3 372 22 286 6 864 35 313 23 520 69 568 2 942 27 658 85 711 65 222 29 263 71 156 8 939 54 61 61 210 15 561 68 4 86 839 0 820 79 372 36 874 77 590 96 139 98 213 47 311 25 212 76 845 7 138 11 24 70 95 16 298 19 609 95 448 63 162 92 354 81 273 73 625 10 806 49 341 34 793 13 64 24 697 62 894 75 984 32 435 30 205 74 571 40 828 55 450 66 424 82 771 33 414 99 808 37 299 5 860 31 658 12 204 4 524 17 928 26 540 28 104 97 687 43 947 80 390 89 989 60 97 88 44 64 374 90 969 44 580 87 109 67 716 83 118 59 239 45 385 48 218 9 640 84 901 93 98 58 868 57 763 21 294 14 732 53 718 38 695 39 178 56 81 78 685 46 241 42 921 1 161 20 813 50 519 41 248 52 133
35 402 57 799 44 167 80 736 25 251 71 413 66 830 45 124 31 424 46 623 55 300 29 789 27 324 88 646 75 290 43 619 3 701 49 931 84 356 60 9 0 560 59 108 24 663 93 69 56 522 96 794 38 153 70 44 63 602 39 592 61 201 58 59 23 986 40 298 14 519 21 36 69 91 87 495 32 38 67 931 90 864 20 365 36 790 8 316 42 939 2 312 94 406 50 108 47 260 16 262 6 191 95 664 79 849 91 178 54 732 98 325 18 262 52 555 83 870 78 893 19 565 48 848 68 515 76 907 33 705 15 722 41 174 28 275 13 924 1 22 74 602 4 961 65 585 12 149 53 384 77 844 62 348 85 626 22 96 9 143 92 429 17 400 51 723 64 468 89 91 81 470 34 759 82 893 97 61 30 151 73 428 72 600 5 443 37 2 86 964 26 878 10 772 11 123 99 152 7 305
7 609 70 612 49 981 44 808 69 942 11 908 60 845 13 912 23 825 25 665 0 273 61 104 85 267 43 461 74 612 48 345 83 995 93 251 42 459 10 328 39 514 22 740 97 553 27 746 68 673 90 282 99 671 88 115 24 118 26 385 3 345 45 162 20 190 14 269 33 835 73 333 91 860 53 644 15 266 6 636 84 503 63 848 5 463 78 677 34 538 50 872 65 950 35 467 96 29 59 581 75 333 71 315 89 201 80 469 86 887 72 758 66 545 12 845 1 273 21 124 98 316 4 223 55 252 81 875 17 839 41 565 62 705 46 611 19 798 64 753 57 851 38 933 76 467 18 852 47 797 52 488 82 791 87 447 8 196 51 423 37 262 94 689 79 911 2 754 56 944 32 453 9 652 92 663 95 217 29 111 36 380 77 374 67 905 28 443 16 462 54 30 31 103 58 841 40 153 30 495
33 273 79 529 71 547 40 301 5 183 80 352 34 231 83 877 7 910 61 396 35 715 15 447 97 176 68 106 1 439 56 33 42 336 43 33 24 298 14 596 94 499 16 898 98 190 77 588 73 50 18 455 8 107 27 841 62 508 41 429 69 626 74 285 11 937 12 855 23 239 52 810 53 521 48 832 67 578 31 521 28 274 64 877 19 903 17 673 13 456 90 373 84 881 92 179 86 831 22 781 2 269 99 590 46 725 10 244 91 210 30 963 21 883 59 128 57 655 75 615 36 457 6 780 66 301 4 176 9 505 78 567 95 12 85 694 39 747 44 929 65 753 37 648 89 632 55 828 47 100 87 32 25 875 50 517 60 671 51 492 81 209 29 310 58 707 3 266 54 169 70 849 32 317 45 791 38 431 49 954 82 622 72 668 20 490 88 970 93 480 63 229 26 189 96 116 0 323 76 919
63 3 80 430 88 488 93 926 12 227 42 454 37 261 5 936 62 907 0 566 54 783 51 410 81 409 30 14 41 606 98 788 31 901 86 964 20 98 35 947 44 626 75 10 70 139 78 516 65 139 77 516 99 558 45 184 90 498 4 196 16 739 55 944 3 924 19 868 89 611 95 662 26 992 8 239 92 63 7 21 29 750 17 653 32 772 85 143 64 364 6 857 9 923 56 481 49 411 15 265 84 413 69 196 68 433 1 714 59 515 25 875 83 784 11 565 34 419 39 132 18 724 33 17 76 735 43 638 58 329 57 118 82 495 72 845 47 458 97 843 53 6 74 148 27 654 36 461 10 379 94 607 23 877 96 725 13 782 61 76 67 41 2 757 38 186 48 838 79 240 73 255 71 170 28 574 24 109 22 233 66 236 40 166 52 446 14 144 21 594 91 27 87 8 60 128 46 663 50 847
78 862 59 758 39 62 83 223 17 593 77 899 20 630 22 536 11 393 47 885 10 739 68 433 54 58 26 771 44 638 13 397 62 890 2 940 69 620 33 399 27 22 19 189 40 739 63 530 65 892 81 94 6 849 36 380 51 732 34 415 93 567 16 911 45 783 73 676 94 155 98 988 88 553 85 762 58 923 30 540 42 108 50 429 5 277 57 20 52 178 21 535 25 468 71 244 8 923 7 271 31 260 29 268 76 63 14 324 24 622 1 859 23 387 64 133 18 752 56 958 82 792 61 798 32 284 97 898 28 570 35 969 87 760 0 622 15 388 72 454 43 126 3 807 70 320 96 936 95 881 55 977 84 572 90 190 80 704 99 151 89 161 49 811 41 719 86 624 53 516 91 211 60 689 4 814 66 527 48 34 9 938 92 780 79 938 75 386 37 969 67 979 38 891 46 584 74 170 12 849
30 237 4 164 78 65 69 175 18 132 11 540 89 579 57 293 23 838 34 244 48 742 45 300 93 29 83 443 52 602 20 863 97 938 58 573 96 783 29 615 3 851 95 953 70 773 21 786 44 533 98 446 46 882 67 183 62 701 81 111 6 469 61 681 84 911 75 39 2 2 36 366 42 378 87 83 25 767 94 858 12 99 24 843 85 995 9 749 26 997 82 653 14 614 16 101 68 107 43 558 66 188 17 857 47 556 50 333 92 235 72 716 39 653 7 807 90 931 41 778 49 356 8 440 38 101 86 954 73 40 32 172 54 876 55 1000 60 318 15 386 10 152 28 342 71 255 31 954 53 842 0 310 33 805 88 539 27 514 37 631 19 212 51 899 76 492 77 825 91 37 63 108 40 249 13 902 22 758 1 159 64 321 74 728 99 845 56 360 59 278 65 97 5 931 79 342 35 427 80 379
78 101 57 29 36 924 28 828 18 886 9 162 77 135 63 165 93 689 92 282 85 488 33 759 98 161 73 280 10 699 29 955 95 67 75 217 88 794 25 205 27 411 72 5 74 183 52 468 97 388 3 156 13 683 44 152 82 196 8 994 46 276 34 256 45 387 26 761 86 205 11 32 65 892 20 409 60 7 21 892 23 163 7 679 59 285 22 171 81 719 79 311 96 566 41 978 43 337 61 367 19 52 54 619 50 762 6 258 1 553 12 755 89 284 0 614 38 73 69 869 5 390 58 195 99 746 84 990 71 747 66 423 39 920 87 342 32 324 17 923 94 933 67 7 90 42 4 548 31 149 48 910 80 64 55 942 15 128 56 275 76 804 68 524 53 793 16 198 42 238 64 740 30 388 70 704 83 481 2 155 24 356 14 563 47 527 37 477 49 481 35 23 91 818 51 102 40 592 62 26
66 588 94 722 3 989 18 732 29 712 0 918 8 852 48 460 52 233 2 417 49 509 21 498 26 584 69 226 46 510 28 305 45 835 77 975 99 922 79 680 16 449 12 775 33 495 43 230 7 26 92 549 58 270 39 392 44 99 87 841 75 315 17 153 27 847 89 277 55 532 61 444 42 113 83 545 30 110 72 169 13 391 65 19 73 218 91 866 70 816 15 398 96 919 76 464 47 29 6 574 37 961 51 783 31 173 64 294 82 376 32 843 98 171 86 942 97 603 59 277 53 578 11 524 4 651 63 254 74 969 40 965 60 956 23 22 41 346 25 40 62 518 34 345 38 812 14 608 20 74 95 32 81 856 56 580 35 72 85 432 93 336 71 285 80 325 22 536 50 891 54 475 19 81 84 540 9 782 1 180 36 94 5 865 78 117 24 682 88 357 67 588 68 31 90 864 57 179 10 972
30 606 64 97 14 225 95 937 56 813 61 53 66 273 36 447 21 661 12 648 59 84 55 155 41 32 32 921 33 224 58 176 73 223 75 156 65 711 11 7 76 447 40 644 3 979 88 209 47 413 0 521 50 629 13 633 9 595 10 634 45 13 48 691 44 346 93 263 86 995 23 124 25 391 19 101 15 380 90 172 54 739 78 718 81 768 20 183 91 338 29 5 99 632 68 491 70 868 79 540 6 446 82 742 52 138 69 786 16 476 98 264 37 273 42 867 38 518 63 857 5 666 27 965 92 796 39 575 17 242 4 981 83 80 85 957 57 804 51 333 22 678 84 483 67 589 2 370 94 696 26 510 60 648 72 541 46 745 35 501 28 655 43 206 62 793 49 167 97 403 8 912 53 943 80 700 74 803 1 470 18 46 34 494 96 952 77 952 7 982 24 251 31 257 87 905 71 355 89 506
7 114 38 535 65 59 47 160 53 415 27 872 88 296 37 382 64 287 71 910 43 381 77 97 79 428 6 175 2 197 49 733 21 166 36 156 96 120 91 942 42 967 60 556 98 311 35 261 87 505 52 492 45 622 72 260 8 164 39 989 99 801 28 862 19 420 46 122 14 551 5 38 1 974 69 76 90 195 97 602 48 899 63 532 17 74 44 579 81 301 30 852 51 775 10 292 93 159 68 658 89 929 15 461 86 370 61 866 92 246 4 531 24 137 83 735 12 809 3 965 34 750 26 566 66 950 25 22 74 405 82 248 32 734 11 426 73 454 18 385 67 951 59 334 62 472 75 305 9 611 57 689 58 577 0 263 95 352 94 697 13 34 85 157 29 24 23 115 70 391 76 484 56 942 50 331 16 749 80 965 54 665 84 452 33 483 78 384 41 734 31 556 55 475 22 861 40 37 20 895
95 618 3 789 38 854 47 455 44 947 83 524 68 100 59 589 12 18 89 125 33 751 2 302 98 331 37 577 93 120 71 445 1 907 31 886 10 693 64 513 61 319 27 704 0 404 11 818 70 625 51 31 99 188 85 158 49 360 15 45 56 456 84 234 96 559 69 330 62 645 81 759 16 102 48 910 26 842 92 699 28 140 4 666 54 663 82 241 90 423 7 427 18 597 80 846 22 66 36 396 40 421 42 449 55 852 23 623 58 765 77 294 30 33 8 679 75 670 50 46 6 802 21 869 17 81 39 775 76 952 20 406 24 487 35 780 14 382 53 613 87 776 91 537 66 460 88 218 45 659 86 709 74 200 63 838 65 724 9 459 43 479 52 322 73 531 32 895 5 592 67 467 25 281 34 154 46 18 78 860 94 870 97 234 41 460 72 601 60 646 79 938 19 402 29 555 13 962 57 217
30 352 35 308 48 386 12 585 26 102 89 161 83 616 14 614 96 555 78 831 29 792 64 704 79 638 3 555 19 275 81 919 6 360 23 986 24 275 93 867 69 861 97 266 63 697 13 837 72 306 92 483 28 2 60 630 53 272 51 262 75 320 39 514 47 30 45 680 80 532 31 287 65 125 8 394 98 562 71 296 95 900 27 809 18 749 20 641 50 804 34 149 54 465 70 814 40 214 10 824 7 279 91 228 74 57 85 469 43 546 90 836 82 727 55 50 88 601 59 847 38 439 57 827 21 294 77 571 94 917 1 12 11 387 87 721 46 397 15 811 42 236 49 663 25 960 44 280 86 223 76 161 67 541 68 706 52 832 73 367 84 128 9 680 37 945 16 427 2 623 17 424 66 255 33 345 5 985 99 175 4 336 22 443 36 474 62 318 61 632 56 376 58 250 0 733 32 890 41 977
82 947 56 647 50 75 39 176 57 529 26 513 5 451 60 4 14 892 87 992 95 197 64 469 74 40 35 166 19 262 2 913 62 598 94 953 20 330 13 337 27 211 31 264 53 785 46 668 21 862 65 707 33 481 67 885 18 535 96 86 28 773 15 747 49 915 24 721 10 908 69 173 4 804 76 63 78 540 93 720 97 557 77 113 32 172 25 974 17 276 79 631 51 729 84 37 59 848 63 482 88 512 6 465 70 225 58 457 66 587 11 239 47 294 36 549 89 799 61 231 71 26 44 923 22 49 42 44 80 816 3 374 34 480 55 644 23 454 92 591 8 342 54 391 68 302 16 922 43 433 81 646 99 934 30 550 91 726 90 833 40 761 75 288 48 725 52 276 9 431 73 981 38 39 98 895 72 647 12 570 0 12 45 65 37 469 7 977 1 65 85 288 29 223 83 587 41 646 86 112
76 185 37 844 7 422 92 254 54 712 5 991 16 175 45 767 71 348 80 15 2 546 43 634 20 150 24 240 22 596 87 758 55 641 6 696 81 947 84 113 70 981 9 661 34 653 41 527 17 446 4 899 38 617 66 531 53 699 14 330 29 969 44 709 15 243 1 930 94 759 64 840 93 546 75 340 96 436 82 974 18 624 97 87 78 319 99 187 39 843 50 684 95 19 60 403 11 979 59 134 98 698 57 609 86 683 10 841 27 245 36 517 73 391 13 374 35 445 23 584 42 97 30 328 67 804 8 679 48 750 83 814 28 717 21 250 12 717 3 965 62 650 91 264 0 680 56 522 77 908 61 537 31 83 51 601 49 740 69 951 26 193 85 324 72 872 90 122 89 117 65 4 32 162 58 127 19 150 33 349 47 730 52 692 88 276 74 473 63 340 68 531 40 448 25 395 79 988 46 64
30 584 24 654 44 614 52 816 3 287 92 730 55 978 79 64 23 322 87 843 65 532 99 119 89 383 93 518 64 738 66 161 21 289 96 952 40 790 28 729 73 454 63 508 98 155 85 571 13 665 43 817 51 869 86 27 11 699 71 166 12 265 70 621 58 573 35 843 56 907 91 346 82 440 36 581 42 159 68 339 14 765 60 934 37 743 6 542 38 505 32 591 41 978 29 730 16 248 20 706 7 910 59 576 88 99 46 936 48 252 27 712 15 651 84 276 69 962 97 69 19 413 10 338 90 71 81 590 95 992 83 984 22 551 1 162 8 41 17 487 25 621 33 791 26 952 4 309 75 184 5 111 0 699 77 51 72 310 57 848 94 816 54 454 76 790 45 703 49 640 78 188 80 386 18 336 74 519 39 277 47 881 53 4 62 584 2 420 67 618 31 775 50 246 61 784 9 68 34 676
37 469 12 811 48 683 34 888 30 262 35 526 20 940 87 472 96 153 78 239 15 34 47 872 40 397 13 472 50 545 36 457 22 491 49 205 85 832 76 142 25 457 72 458 28 996 41 348 44 938 92 502 71 399 69 523 6 634 27 369 94 359 59 989 10 544 81 789 42 706 56 17 0 588 79 147 38 623 89 612 83 87 21 206 62 361 39 902 8 106 99 692 17 941 24 404 23 367 63 278 29 442 16 543 9 276 77 485 45 520 98 529 58 894 52 479 11 632 68 7 1 801 74 901 3 756 95 447 67 493 5 954 26 856 14 351 75 685 33 10 18 789 46 616 43 865 93 788 61 87 54 637 70 108 91 886 4 492 73 132 88 712 31 156 82 460 60 143 86 332 97 228 64 584 84 279 7 447 55 952 57 395 19 399 53 63 80 889 90 294 66 928 65 10 32 477 2 152 51 646
84 750 17 757 57 914 76 158 45 932 40 990 7 96 88 210 96 446 97 146 77 843 21 971 58 9 5 201 41 515 80 898 47 566 95 457 25 698 55 163 30 267 60 968 54 12 52 694 72 199 38 305 71 226 0 979 79 850 62 611 92 486 75 81 49 154 10 106 34 65 56 220 53 282 83 335 42 688 6 97 85 437 70 35 24 277 1 622 2 720 98 860 26 410 87 99 13 910 18 785 90 904 44 399 27 293 37 264 3 886 59 769 23 661 89 161 63 284 33 852 20 689 93 399 4 775 43 685 65 982 8 139 16 191 64 724 73 296 9 420 28 668 39 373 82 612 94 279 15 488 99 690 51 216 48 598 46 317 67 391 12 183 61 64 19 303 29 473 14 961 68 870 32 132 36 803 69 950 91 533 11 1000 78 583 66 763 86 949 31 294 74 446 22 613 81 813 50 864 35 268
88 923 64 8 22 735 33 515 6 576 13 640 59 606 5 826 75 525 63 621 18 377 21 89 2 173 80 34 9 475 47 276 20 338 78 573 81 949 98 698 67 462 97 873 87 314 32 16 1 708 74 810 41 279 82 711 15 644 71 68 48 176 73 663 36 109 55 568 27 934 39 542 99 356 57 59 84 900 42 82 4 131 12 357 69 737 56 406 70 374 7 899 93 488 83 260 30 182 8 154 31 946 17 616 79 392 50 417 53 701 62 284 91 296 19 257 43 118 68 221 51 79 85 628 65 91 86 457 45 235 54 647 11 571 61 356 34 965 0 853 76 974 49 926 10 46 28 769 24 481 60 514 89 563 72 263 16 329 46 309 95 440 52 184 14 169 23 57 35 577 25 401 26 127 58 470 66 371 90 151 40 216 94 188 29 40 77 705 96 4 92 903 3 258 38 449 44 844 37 415
20 863 50 224 44 744 14 2 4 66 96 741 15 645 38 976 16 275 98 770 12 883 28 212 81 436 70 660 7 853 56 762 19 220 63 388 90 570 95 673 73 865 67 239 58 632 87 247 78 870 71 318 29 872 51 971 64 36 24 379 74 708 22 611 21 389 65 913 8 917 34 722 11 411 9 878 35 938 49 502 72 103 46 680 32 258 42 19 17 262 92 905 45 258 10 551 62 430 47 984 48 786 88 75 18 478 89 733 6 210 1 811 84 979 41 537 82 915 97 523 93 487 31 64 52 32 40 541 37 467 94 380 13 82 85 195 99 253 59 543 68 323 77 821 69 438 83 628 60 602 76 952 55 386 26 419 39 965 79 828 57 530 0 415 3 181 2 696 80 198 54 982 25 667 33 347 23 35 91 556 61 816 86 338 30 565 66 828 27 347 75 745 5 262 43 717 53 283 36 928
23 109 90 500 33 236 65 356 77 793 59 28 34 511 95 78 92 820 22 479 91 889 76 540 35 69 73 463 55 261 38 394 43 853 86 525 21 334 47 5 24 836 46 349 80 501 68 428 94 20 57 700 39 897 12 739 27 586 87 448 98 164 4 629 70 693 83 850 10 89 74 429 62 271 66 354 31 388 17 409 58 560 72 960 79 394 97 748 40 882 67 890 99 24 11 622 42 784 20 783 53 751 8 810 60 167 19 278 50 476 71 381 82 326 9 164 49 974 13 382 61 314 84 352 29 529 32 22 54 234 37 213 88 279 81 436 28 858 48 483 44 694 30 605 1 882 96 986 51 85 69 535 5 926 26 517 56 103 14 473 2 785 3 775 41 562 63 329 52 586 16 212 64 330 45 281 25 41 78 798 15 439 89 335 93 907 6 179 0 61 85 871 7 80 36 911 75 313 18 863
39 854 76 100 4 89 27 150 75 910 17 154 67 916 26 346 18 572 25 740 48 505 54 422 14 61 22 585 60 316 65 428 38 833 64 788 68 851 51 548 83 503 3 129 84 414 9 481 92 584 78 139 86 757 94 260 93 635 36 759 37 147 24 192 57 256 33 151 97 816 10 841 40 985 34 508 45 229 91 201 12 489 23 339 7 209 81 17 90 672 77 562 87 272 19 912 6 47 89 520 41 370 85 819 43 382 52 782 49 634 2 105 15 902 46 830 0 925 88 842 42 184 71 726 35 162 82 75 58 499 59 249 79 689 16 281 98 173 44 402 70 916 56 856 21 761 96 734 72 298 11 910 20 175 32 389 47 58 29 209 63 385 30 829 5 845 73 745 66 329 95 971 13 900 55 907 69 688 61 694 74 784 28 171 1 985 31 330 8 361 99 398 50 164 53 542 80 310 62 913
96 655 37 699 44 635 46 322 97 703 94 993 62 969 22 945 80 756 26 303 73 575 77 330 53 378 14 94 91 326 40 18 90 532 86 747 9 850 50 826 3 787 60 504 27 452 39 829 0 483 18 198 87 84 31 539 81 391 17 993 35 844 88 839 76 363 85 136 74 576 66 684 48 623 56 175 59 762 32 886 89 860 41 755 52 266 49 888 70 159 19 33 71 946 61 778 7 26 23 3 75 239 84 76 68 290 82 144 65 59 83 331 1 43 42 943 72 352 33 478 11 311 29 784 55 783 63 279 79 253 8 631 47 374 57 33 30 814 78 318 93 264 58 386 34 180 10 829 38 583 54 214 64 851 98 161 99 348 45 5 25 849 21 766 51 527 4 258 67 506 13 2 43 314 92 305 69 835 12 736 20 143 16 677 24 376 6 62 5 146 28 523 2 314 95 404 36 58 15 702
18 304 63 976 76 337 32 112 2 262 72 738 85 706 87 761 15 51 70 465 38 690 52 719 88 948 14 889 44 119 3 643 94 542 60 666 84 549 99 627 26 553 37 726 9 423 31 866 43 872 56 982 57 739 29 72 62 372 40 841 91 22 81 559 46 136 74 59 25 383 86 411 20 544 33 606 8 272 0 901 73 770 39 223 6 142 59 573 30 695 10 511 69 882 24 113 93 979 92 284 51 503 5 414 58 991 42 692 61 564 95 377 98 968 64 822 41 540 75 19 17 232 35 85 34 456 50 191 27 947 82 641 47 919 66 377 1 644 97 979 78 188 54 133 77 357 22 429 65 389 45 121 53 750 19 844 13 452 80 977 71 324 28 876 79 542 49 325 67 387 12 878 83 992 11 440 23 446 90 600 55 394 7 319 4 907 68 993 21 20 89 971 48 532 96 943 16 189 36 206
60 848 99 95 90 330 1 270 25 232 37 561 59 851 20 265 51 525 55 917 54 113 80 510 42 446 13 550 44 828 53 75 9 919 61 137 36 297 91 953 88 126 73 129 83 296 23 552 52 879 15 595 21 508 48 655 76 416 46 993 97 188 50 548 4 790 22 54 27 510 92 268 63 414 67 5 95 251 75 664 28 648 69 342 49 390 89 837 7 973 64 485 34 654 82 150 35 265 2 896 3 610 96 528 29 371 77 998 78 868 17 514 16 522 81 455 12 182 6 102 14 298 57 987 47 977 66 976 72 220 94 451 39 29 86 275 19 755 98 230 18 43 30 250 8 842 41 689 74 878 93 826 40 596 10 119 56 487 0 241 45 907 85 312 70 744 43 66 79 378 65 961 24 720 33 929 32 838 11 687 68 21 58 237 5 503 26 393 84 512 62 215 38 132 31 682 87 202 71 254
84 260 67 272 31 693 16 140 32 529 95 892 50 13 97 152 64 935 17 630 99 45 81 424 54 315 38 484 35 197 1 3 18 462 85 991 48 529 49 953 2 249 88 434 37 294 78 480 98 418 62 399 22 653 55 596 91 276 30 1000 13 714 61 489 3 221 29 791 66 70 73 696 58 769 34 899 82 24 0 620 89 491 43 95 86 450 5 120 8 116 52 744 74 735 27 575 77 668 15 195 42 539 12 23 80 221 28 329 56 459 21 418 26 528 47 105 25 340 39 451 41 679 6 720 46 407 40 242 76 569 87 23 11 337 23 164 51 220 14 168 10 761 44 578 7 324 33 294 70 123 71 27 90 433 59 769 20 426 24 217 57 672 72 155 69 714 92 437 79 184 60 434 9 738 93 656 53 380 45 466 68 816 75 744 19 80 83 463 36 87 4 875 63 381 65 131 94 468 96 819
15 223 13 850 93 183 8 13 63 413 39 72 28 388 38 663 1 96 24 466 49 192 95 278 57 116 17 906 73 137 98 641 69 877 3 273 51 199 77 494 54 315 14 168 60 390 96 103 56 965 52 431 44 981 47 785 61 316 32 513 91 689 25 208 37 822 58 610 87 891 53 210 2 155 64 111 74 824 82 759 92 316 35 688 34 887 99 625 68 191 42 564 94 597 22 886 7 151 48 865 84 268 80 79 97 257 12 765 6 818 45 909 55 385 81 319 50 230 71 151 0 914 29 612 18 253 19 322 26 853 89 558 23 739 86 733 88 369 70 559 85 45 78 615 83 873 62 606 5 578 72 992 27 283 21 724 4 826 65 833 75 100 66 462 40 879 41 560 31 377 9 295 90 112 20 964 11 568 43 657 16 317 79 842 36 941 30 351 33 716 46 674 76 216 59 538 67 490 10 913
5 612 44 14 18 381 29 723 90 827 33 321 32 950 1 788 47 932 19 23 83 628 36 460 37 983 93 261 71 515 57 597 40 583 96 96 95 972 68 170 67 598 69 793 58 414 48 438 38 174 2 471 23 554 60 677 91 563 15 145 55 244 26 723 7 351 97 223 64 237 52 823 14 341 51 483 77 325 78 12 61 807 41 10 43 494 94 932 31 131 53 129 8 244 87 113 11 656 56 973 30 401 20 538 50 414 88 963 10 613 42 702 85 252 17 665 54 754 72 40 98 523 82 359 73 109 0 151 34 575 9 518 6 297 39 864 89 373 70 155 63 45 59 282 66 272 79 231 21 630 35 998 13 6 12 830 74 823 99 337 86 24 49 402 75 780 45 320 81 718 46 44 24 887 28 695 92 656 16 151 27 857 80 93 76 506 62 137 84 154 22 608 3 431 4 838 25 748 65 112
88 766 18 322 91 522 63 715 24 794 92 635 16 406 22 285 28 635 19 969 52 319 75 505 81 186 44 483 87 289 5 200 66 529 82 936 39 118 85 756 11 1 25 222 31 155 50 282 27 69 98 674 32 550 14 843 93 300 35 837 54 827 47 581 84 100 78 894 70 54 43 410 59 538 30 834 56 466 10 725 33 742 36 854 12 400 1 908 38 426 77 236 69 324 80 470 86 371 53 385 6 921 74 947 20 625 48 818 64 636 67 210 0 729 41 686 26 182 89 531 60 193 57 405 58 858 76 418 2 3 97 875 9 159 29 12 40 331 96 32 79 376 51 930 23 19 73 471 37 663 71 719 99 765 17 233 46 80 94 271 7 872 45 854 49 225 4 654 3 668 15 479 95 663 34 34 13 32 90 658 62 20 65 429 42 827 55 43 72 429 83 739 61 919 68 900 8 120 21 349
29 633 98 113 27 563 53 752 13 677 9 642 55 862 34 341 58 607 30 854 74 610 3 702 69 156 14 296 67 364 1 249 45 759 0 217 33 770 19 4 75 511 40 698 47 798 61 149 18 542 68 115 71 656 22 541 41 284 76 309 85 997 88 553 97 994 11 801 80 454 64 387 65 202 20 211 51 484 73 356 48 35 92 190 94 214 66 406 28 907 39 101 37 349 44 138 83 454 72 115 16 351 81 173 31 579 57 176 2 799 59 495 10 781 21 369 56 878 6 698 77 454 60 171 99 563 42 739 5 167 26 219 93 446 95 312 70 733 17 765 87 914 8 118 23 286 79 799 35 192 63 85 46 673 84 705 52 272 4 626 43 956 50 315 25 235 89 546 7 670 78 867 12 60 49 182 36 420 62 105 91 852 82 47 54 857 96 657 15 285 38 815 90 247 86 933 32 750 24 874
40 242 35 764 75 661 55 879 97 683 66 43 82 636 28 607 57 267 61 134 15 90 98 488 26 701 94 260 96 817 81 630 14 390 67 860 52 168 76 7 85 304 9 423 86 78 39 257 37 82 46 963 56 55 70 187 8 323 19 329 87 388 59 197 99 805 91 237 60 122 17 340 7 991 58 936 80 989 90 270 27 347 13 995 68 230 4 622 79 390 88 681 54 759 72 493 6 773 71 41 48 991 51 693 12 741 83 247 49 160 24 611 10 595 36 878 20 446 45 489 65 770 92 893 69 466 50 965 89 442 18 363 47 741 11 481 93 694 31 568 41 776 42 967 63 734 84 545 95 232 74 481 2 307 34 551 33 487 77 979 78 273 16 285 73 245 29 414 25 742 3 133 5 710 32 513 23 345 21 894 22 820 62 150 30 982 44 59 43 125 53 350 0 573 1 275 64 16 38 178
35 522 78 744 16 729 95 327 76 864 28 998 73 156 46 709 81 551 60 715 52 390 99 964 4 325 25 325 91 935 33 115 27 280 98 612 9 987 65 31 23 456 57 77 54 679 68 629 5 979 85 368 77 545 3 876 10 395 79 744 38 73 14 98 66 674 21 556 89 100 55 921 59 197 41 318 39 839 34 893 61 910 96 895 62 392 67 477 51 396 20 524 6 447 13 467 48 342 97 26 40 972 1 570 88 636 84 82 44 339 83 963 11 470 29 144 37 730 56 836 2 406 26 550 19 91 36 622 74 976 15 288 0 596 8 753 22 178 45 884 87 156 70 70 69 182 82 384 17 864 71 856 75 452 30 23 42 60 49 592 94 132 93 609 50 989 43 340 12 34 18 150 90 418 53 972 32 882 86 527 24 707 63 416 80 563 31 978 72 634 7 801 47 336 92 304 64 854 58 811
37 161 13 68 78 727 47 507 65 944 39 938 73 52 72 835 57 952 18 553 25 503 42 439 35 408 24 702 75 946 6 979 3 324 20 431 90 906 7 435 23 692 33 977 41 745 46 14 51 990 14 879 64 27 19 48 12 495 96 280 60 255 50 195 70 527 22 322 26 445 4 129 15 731 84 985 34 406 69 601 54 267 94 566 11 886 58 347 52 675 49 806 86 238 0 410 89 727 31 176 21 862 30 509 8 480 85 538 53 744 1 681 95 907 93 737 17 809 67 343 44 649 81 827 88 904 48 309 83 705 99 716 77 32 45 924 28 944 16 760 55 971 82 78 61 747 36 979 59 28 87 65 62 236 27 995 74 214 92 221 71 312 29 302 63 627 10 54 68 873 9 462 76 940 80 573 32 471 5 893 79 872 40 97 43 657 56 871 2 208 97 686 91 561 66 147 98 430 38 48
38 174 57 165 17 326 46 950 32 379 41 931 82 909 85 93 70 604 61 946 23 950 71 584 22 817 88 132 39 852 78 737 35 739 81 56 54 729 2 479 14 532 62 359 59 508 55 315 28 435 43 414 98 249 19 521 0 581 83 309 72 859 15 800 64 367 77 419 10 693 58 493 89 47 86 571 80 718 65 291 24 498 3 559 30 346 11 967 16 344 99 855 34 93 6 867 48 396 36 782 20 266 47 289 74 903 94 554 26 434 79 873 33 100 73 950 97 352 68 433 96 535 29 157 13 58 53 649 5 935 21 749 93 186 44 912 95 18 9 742 87 714 92 814 12 424 50 302 7 125 37 406 56 575 4 514 31 874 67 647 8 117 18 274 25 76 40 665 27 949 45 282 42 837 75 631 76 352 66 665 63 977 60 756 91 405 69 112 90 670 51 886 49 779 1 160 52 882 84 962
46 746 74 104 69 157 83 794 61 834 21 506 5 805 78 794 94 36 47 657 41 552 64 107 14 76 29 674 57 787 91 529 16 920 89 811 25 993 17 536 11 498 39 700 72 272 24 582 82 201 73 137 10 822 33 276 90 534 13 529 34 33 77 654 58 546 3 806 15 123 4 869 79 957 51 161 66 212 68 670 60 641 62 577 85 873 67 153 70 173 45 472 32 579 23 575 97 437 63 883 53 203 56 744 92 423 9 683 7 721 80 337 50 817 99 308 48 467 20 335 71 853 95 906 0 498 59 82 19 870 2 179 28 73 42 801 65 821 86 878 49 143 98 918 38 60 44 501 76 468 96 245 1 587 93 369 8 111 22 782 40 897 31 427 52 814 55 677 84 194 43 130 18 503 26 234 81 591 35 486 12 531 37 546 30 740 36 80 54 979 27 674 6 938 75 156 88 322 87 491
1 253 8 4 85 457 28 134 27 479 81 434 72 378 44 604 24 747 26 945 97 701 77 947 62 134 15 441 43 638 40 961 55 728 70 125 65 79 74 782 13 553 9 675 29 705 38 970 53 382 51 527 17 998 86 680 47 146 18 188 41 378 61 782 22 497 31 800 99 792 50 82 10 944 73 187 66 345 7 90 46 144 6 100 36 143 32 744 34 906 68 216 82 679 67 792 3 516 98 752 79 61 54 280 71 729 96 877 0 145 76 435 23 983 94 971 19 560 89 225 37 466 33 351 87 942 2 359 80 678 39 167 69 750 93 286 25 226 75 764 90 724 60 395 56 215 49 790 84 729 16 227 78 31 64 261 95 790 91 944 83 875 88 271 59 492 52 676 42 429 21 939 4 184 5 64 12 444 58 96 30 740 14 458 63 862 45 898 35 952 11 498 57 992 20 731 48 136 92 711
16 784 1 754 86 687 58 722 22 404 61 811 2 97 71 670 38 707 13 395 90 638 68 483 21 73 59 933 87 474 54 998 84 536 37 654 78 473 75 798 91 41 20 50 82 952 32 854 33 826 18 345 73 63 62 34 5 58 69 545 79 610 27 648 47 856 53 792 94 175 7 244 98 490 55 247 3 897 64 855 43 425 85 238 93 419 19 141 97 104 52 952 42 193 31 554 72 590 6 388 0 256 76 785 29 249 10 508 99 662 8 921 11 915 77 6 39 748 14 764 66 985 95 437 60 312 26 732 41 573 81 203 56 238 15 116 89 733 88 837 46 23 57 937 36 764 83 299 96 658 44 100 34 999 12 106 17 246 40 357 74 770 70 904 35 74 25 340 48 625 50 884 45 451 51 407 49 827 65 663 24 365 92 948 23 776 63 27 9 685 80 1 30 675 67 118 4 914 28 680


==> anc/Large-TA benchmark/tai_j1000_m10_1.data <==
1000 10
3 604 5 391 4 534 1 857 8 851 9 896 2 851 7 34 0 546 6 85
8 772 9 620 4 323 2 473 0 23 1 35 6 468 7 807 5 789 3 329
1 400 7 591 5 797 6 922 0 192 2 919 3 298 4 766 9 980 8 721
6 47 3 403 9 771 0 773 5 115 4 983 7 859 1 27 8 80 2 295
9 114 8 287 7 229 1 919 0 171 2 953 3 739 5 983 6 348 4 911
7 788 9 677 5 587 1 602 2 879 6 669 8 1 0 178 3 632 4 786
0 327 3 295 2 901 6 879 4 229 9 765 5 972 7 559 8 450 1 499
7 55 3 381 9 357 0 688 2 90 6 193 4 41 8 306 5 683 1 144
0 840 4 772 2 999 6 119 3 718 8 139 7 486 9 467 1 598 5 854
2 573 7 839 1 155 0 856 9 57 8 995 6 900 3 444 5 227 4 462
5 842 3 563 0 311 1 560 7 678 2 132 4 814 9 143 6 51 8 849
5 36 9 972 4 467 6 425 3 764 2 208 7 838 0 240 8 671 1 288
0 429 6 423 4 51 3 370 9 436 2 857 1 336 7 611 5 309 8 124
9 174 2 7 0 921 5 520 8 730 7 308 6 634 3 607 4 199 1 164
2 717 4 921 3 770 9 757 7 459 0 11 1 782 5 478 8 318 6 395
6 909 1 224 0 592 3 850 4 48 7 758 2 686 8 222 5 181 9 91
5 556 9 843 3 280 4 327 0 923 7 598 2 653 8 909 6 229 1 926
5 601 3 28 0 521 4 247 8 400 7 752 6 226 2 644 9 144 1 285
9 290 2 728 1 789 6 447 5 259 0 361 4 670 8 576 3 654 7 746
9 309 7 999 1 53 2 844 3 980 5 897 4 306 8 352 0 547 6 95
2 75 1 395 4 270 9 772 5 957 3 727 8 338 7 129 6 573 0 81
2 640 0 887 9 62 1 956 3 10 7 809 8 684 5 930 6 147 4 555
6 631 1 746 3 347 7 954 5 251 8 235 0 840 9 634 2 412 4 875
0 960 5 830 4 407 7 516 6 699 1 655 9 916 3 740 8 221 2 420
0 696 8 239 1 817 7 843 6 118 9 715 4 41 3 553 2 973 5 832
0 626 5 708 3 917 8 706 6 956 4 882 2 835 9 988 7 919 1 381
6 485 1 875 7 281 8 358 4 559 2 964 3 204 5 498 0 907 9 715
2 93 4 629 3 318 0 137 1 334 7 626 8 511 5 321 6 958 9 333
4 476 1 151 3 942 5 453 2 837 6 45 8 108 0 897 7 145 9 124
1 84 0 134 9 479 3 395 7 2 4 338 2 581 6 23 5 573 8 104
6 100 2 375 0 661 1 696 9 565 8 291 3 357 7 34 5 412 4 601
1 364 6 39 3 338 7 827 4 661 8 789 9 202 5 776 2 142 0 941
8 417 9 701 6 717 3 954 1 1000 5 224 4 510 0 304 2 733 7 233
8 250 6 638 5 725 3 790 1 242 2 929 7 375 4 657 0 121 9 591
9 426 5 640 1 791 6 405 8 790 3 184 0 970 2 37 4 864 7 983
5 222 9 808 1 663 7 461 4 709 6 556 2 259 0 998 8 610 3 90
9 125 0 839 1 343 2 87 3 233 8 210 7 311 4 916 6 953 5 655
0 78 1 196 5 115 8 169 9 756 3 713 2 891 7 707 6 32 4 716
0 67 2 837 1 497 9 279 4 958 5 47 8 672 6 536 7 572 3 712
6 513 7 589 8 159 4 523 0 57 2 863 9 109 5 655 3 377 1 37
6 998 8 930 0 848 5 429 1 757 4 817 9 535 3 576 2 836 7 351
6 125 5 147 3 408 4 199 8 267 7 534 9 371 1 991 0 514 2 499
7 936 1 267 3 448 2 293 8 137 9 523 5 354 0 307 6 156 4 531
4 123 3 231 6 140 9 485 7 171 1 447 0 548 8 132 2 131 5 415
1 254 7 455 0 580 6 432 2 426 4 529 5 839 8 961 9 2 3 281
6 95 9 241 8 506 5 899 3 907 0 750 4 69 1 266 2 695 7 214
4 778 7 912 0 506 3 127 9 445 1 667 2 723 5 829 6 386 8 390
5 372 7 464 0 53 3 673 8 473 4 222 2 101 1 254 6 338 9 828
4 663 9 42 1 139 7 245 3 198 2 939 8 340 0 700 6 591 5 684
2 653 1 676 9 387 5 234 8 602 6 74 0 614 4 66 3 988 7 667
3 61 7 770 4 663 9 488 6 148 1 72 2 808 0 906 8 501 5 859
6 383 7 123 2 21 3 684 5 690 9 107 1 24 0 688 8 370 4 883
7 741 4 221 6 950 8 242 5 692 0 174 3 109 2 530 1 827 9 365
7 586 1 422 8 176 9 556 6 344 3 666 4 801 5 89 0 92 2 23
7 167 1 387 5 890 8 314 6 217 0 285 4 712 3 527 2 789 9 982
6 863 2 287 7 177 9 233 3 383 4 739 0 336 5 576 8 314 1 476
4 216 9 817 0 417 7 89 6 903 1 58 2 466 8 316 5 478 3 710
2 187 4 426 8 350 5 356 0 281 6 980 9 871 3 784 7 233 1 566
3 744 0 392 5 47 1 604 7 328 2 69 6 165 9 420 4 251 8 756
5 643 0 252 3 472 7 744 6 149 2 9 9 295 8 422 1 530 4 417
3 736 4 269 7 768 0 798 8 342 1 319 2 269 9 311 5 451 6 1
5 281 3 412 8 381 9 123 4 143 7 421 6 278 1 908 2 794 0 768
8 769 9 725 3 500 2 878 1 360 0 296 5 930 7 337 6 883 4 189
5 171 3 620 2 867 8 888 9 951 1 511 0 68 4 499 7 13 6 173
3 569 4 124 5 828 6 300 7 1 0 834 1 211 9 792 8 815 2 505
0 4 7 572 4 39 6 736 1 122 5 326 9 196 2 875 8 92 3 286
6 447 9 314 3 682 8 83 5 618 4 765 2 180 1 122 0 651 7 650
1 722 4 108 6 156 3 69 2 822 7 650 9 7 5 107 8 334 0 775
8 686 6 938 3 45 1 715 5 256 9 632 2 817 0 752 4 472 7 135
0 431 2 899 9 816 6 466 5 666 8 112 1 275 4 751 3 683 7 626
8 895 2 49 7 451 9 134 4 161 5 16 3 3 6 762 0 35 1 943
6 724 9 896 2 312 0 546 3 475 4 345 1 905 8 930 7 396 5 568
1 784 6 799 3 127 4 484 2 608 0 497 8 232 7 177 5 272 9 306
4 192 8 707 6 205 0 483 2 402 7 128 5 828 3 410 9 496 1 25
9 105 0 805 5 291 4 853 6 705 3 46 1 449 7 131 8 52 2 114
1 416 7 993 8 567 3 415 2 537 6 638 9 366 4 650 5 968 0 728
9 358 2 163 4 176 3 914 8 7 5 950 6 131 7 422 1 385 0 430
1 551 4 979 7 550 8 439 6 940 0 331 5 141 2 208 3 514 9 820
4 415 3 548 1 960 8 801 5 546 2 588 6 679 0 276 9 83 7 962
7 453 6 386 2 104 9 708 5 333 4 307 1 563 8 243 0 203 3 676
5 779 2 40 7 941 9 891 0 781 4 890 6 405 3 598 1 392 8 694
3 804 9 537 8 69 6 603 1 457 5 74 2 509 4 416 7 246 0 794
4 260 1 29 3 371 2 291 8 500 7 787 6 956 0 792 5 333 9 777
9 29 4 862 8 767 1 212 6 39 2 893 7 370 0 194 3 986 5 722
3 709 2 634 1 538 7 213 9 283 4 516 6 758 5 273 0 923 8 377
8 11 6 349 2 878 5 614 9 231 4 167 7 300 0 403 3 905 1 288
0 191 2 234 5 350 1 871 7 993 9 150 8 247 6 686 3 674 4 770
8 222 9 931 4 129 1 610 6 759 2 924 5 995 7 994 3 124 0 851
6 586 0 986 7 992 1 321 9 69 2 698 8 853 3 90 4 461 5 304
0 856 4 508 5 575 8 987 1 714 3 997 9 589 6 562 2 530 7 985
3 472 1 390 5 134 2 125 9 712 6 897 7 849 8 603 0 827 4 666
1 710 7 282 4 812 0 903 2 786 9 432 8 179 3 941 5 760 6 543
5 219 7 822 0 942 2 882 9 400 1 871 4 596 3 275 6 303 8 581
6 477 8 946 4 744 2 492 5 446 9 883 0 750 7 52 3 619 1 357
1 975 9 872 0 961 5 651 2 422 6 356 3 246 7 705 8 126 4 290
1 396 0 604 4 177 3 777 8 829 6 910 9 855 2 315 7 705 5 108
5 34 8 730 9 274 4 390 6 222 3 118 7 616 1 35 2 838 0 357
5 369 2 463 0 633 8 591 4 152 6 242 7 748 3 413 9 726 1 933
6 137 9 430 2 134 8 875 3 357 0 454 7 546 4 826 5 95 1 123
5 388 4 646 2 179 8 724 9 111 6 648 1 967 7 505 3 619 0 720
5 933 3 962 9 286 0 428 2 663 4 589 7 304 1 795 6 841 8 630
2 984 5 482 7 192 0 541 4 514 6 554 3 233 8 583 1 986 9 125
6 852 5 962 1 985 7 195 4 566 0 194 8 246 2 101 9 830 3 1000
3 113 8 901 2 791 0 933 4 512 5 560 6 540 1 59 7 428 9 249
8 59 7 84 5 582 1 956 6 336 2 602 0 571 4 835 9 922 3 50
5 559 2 728 8 666 0 565 3 654 1 96 6 87 7 525 4 397 9 744
9 887 8 976 0 422 6 135 7 392 3 356 4 490 2 904 5 381 1 368
6 497 3 322 8 900 7 538 1 118 4 885 0 260 5 194 2 806 9 211
8 243 0 306 1 126 3 209 4 29 5 872 7 4 9 465 2 498 6 762
5 606 6 910 0 110 7 613 4 503 8 490 9 932 1 938 2 392 3 311
0 716 1 582 5 211 4 272 7 817 6 996 2 730 8 4 9 1000 3 305
0 830 5 999 3 266 4 155 8 484 2 940 9 322 1 999 6 626 7 266
9 42 6 557 4 319 2 738 5 600 8 139 3 472 1 963 7 614 0 955
6 606 2 602 9 639 8 97 3 909 1 929 4 869 5 686 0 248 7 530
9 32 5 930 4 600 6 569 3 41 8 193 0 771 7 651 1 252 2 685
5 249 8 791 2 356 3 59 6 882 0 376 9 464 7 941 1 420 4 692
1 659 0 875 3 280 2 212 4 938 7 359 6 915 9 831 5 870 8 428
8 915 0 877 2 225 6 978 4 551 5 998 3 693 7 137 9 385 1 101
3 272 1 326 6 856 9 764 8 492 2 855 7 773 5 877 4 371 0 431
5 735 8 786 3 407 2 503 7 410 4 801 6 823 9 314 1 802 0 168
0 910 3 138 8 454 2 889 1 854 4 964 6 392 7 178 9 290 5 877
9 809 1 139 2 424 8 840 4 776 0 373 7 517 5 501 6 491 3 708
1 115 3 671 5 174 8 944 0 934 7 154 4 632 2 70 9 724 6 726
2 494 6 478 1 674 3 717 4 311 7 848 9 179 5 421 0 262 8 288
0 67 8 595 5 470 6 835 3 706 1 645 4 680 2 53 9 53 7 809
9 63 6 721 7 790 3 967 0 917 1 524 4 171 8 759 2 318 5 758
9 188 7 521 1 994 3 262 2 6 0 608 6 929 8 505 4 661 5 41
6 902 9 790 1 198 2 302 0 646 8 649 5 98 3 1 4 666 7 370
2 102 9 15 6 391 5 793 1 911 3 475 7 895 0 921 8 892 4 948
9 969 8 798 2 796 5 925 0 139 7 892 6 389 3 966 4 207 1 29
7 398 3 180 9 484 4 423 0 389 2 922 1 979 6 416 8 570 5 650
2 186 7 830 3 157 4 820 1 846 9 808 6 35 0 609 8 993 5 930
8 379 2 404 6 19 1 185 0 126 3 646 5 196 4 836 9 685 7 37
0 999 3 586 1 141 4 801 2 747 9 670 5 549 8 323 7 35 6 684
6 768 8 802 9 613 5 151 1 78 7 138 4 896 2 312 3 93 0 723
4 870 6 189 2 132 8 796 7 425 5 227 0 440 9 18 3 730 1 538
5 944 9 785 6 484 8 484 3 107 7 133 0 911 1 345 4 226 2 125
0 889 8 42 4 15 3 253 9 911 1 679 5 428 7 79 2 153 6 983
0 625 1 797 8 715 7 588 9 853 6 502 2 535 3 641 4 173 5 595
8 144 3 201 4 19 7 84 1 826 5 750 9 918 0 59 6 725 2 818
5 351 3 461 0 104 8 429 9 124 6 680 7 27 2 283 4 333 1 854
2 36 7 593 1 563 8 45 4 859 0 956 3 160 9 688 6 569 5 783
7 386 5 189 4 771 3 935 0 306 2 523 6 469 1 364 9 153 8 168
7 401 8 542 5 521 6 565 3 862 9 569 0 401 4 111 1 445 2 919
6 395 2 339 0 215 5 601 8 671 3 861 4 731 7 586 9 835 1 284
3 444 6 783 8 266 2 61 0 470 9 854 5 168 7 171 4 9 1 787
5 72 9 648 6 798 4 401 0 932 3 619 1 6 8 331 2 812 7 342
3 978 2 311 9 11 8 922 1 605 0 843 7 186 6 113 4 318 5 264
0 199 9 728 2 666 6 359 7 753 5 135 1 774 4 140 8 666 3 783
5 650 7 790 3 391 1 135 0 920 6 759 2 148 9 10 4 4 8 375
7 872 0 64 9 790 3 903 8 336 4 167 1 906 6 436 2 464 5 719
6 265 4 747 8 435 2 87 9 648 1 635 5 515 7 727 0 950 3 699
8 260 1 91 2 700 3 881 0 147 7 112 9 717 5 748 4 173 6 366
7 772 6 967 2 402 8 642 5 532 4 35 9 1000 3 599 1 346 0 239
8 883 1 793 0 183 4 551 2 514 6 757 9 667 3 582 5 45 7 888
7 203 0 192 5 946 8 179 1 243 2 273 9 447 4 744 3 62 6 732
2 946 6 843 4 114 1 201 5 421 3 248 9 193 8 575 0 877 7 357
2 145 7 593 6 185 5 963 4 949 3 423 0 175 9 903 8 773 1 420
4 938 6 487 5 257 3 664 7 1000 8 291 9 795 1 905 0 16 2 482
5 825 1 771 3 720 7 534 8 378 0 801 2 493 6 109 4 224 9 294
8 796 6 325 3 467 4 981 0 45 5 738 1 215 7 785 2 935 9 591
6 708 4 154 8 574 9 680 2 499 1 125 5 41 7 23 3 192 0 718
4 680 6 51 1 818 9 668 2 691 0 241 3 672 7 202 8 862 5 950
2 382 9 238 3 713 5 482 1 812 6 599 0 619 8 90 4 792 7 904
0 966 9 899 5 170 8 195 3 461 1 822 4 381 2 748 7 890 6 596
6 166 9 811 8 245 4 447 3 348 5 965 1 399 2 914 7 592 0 928
9 93 6 246 7 566 1 833 3 519 4 27 5 713 0 796 8 216 2 911
9 716 8 39 1 768 0 6 6 925 4 236 2 684 5 590 3 732 7 825
7 263 4 269 8 505 5 613 3 714 0 425 9 324 1 809 2 960 6 260
3 974 5 16 9 205 6 194 7 117 0 52 4 324 2 305 1 572 8 599
2 102 0 756 1 480 8 324 5 768 7 796 9 783 6 856 4 70 3 315
7 860 6 519 9 556 0 726 1 381 3 343 4 140 5 246 8 238 2 67
2 601 9 443 8 102 1 605 6 202 5 102 0 238 7 612 4 250 3 337
4 994 9 285 2 980 7 222 5 296 3 553 8 547 6 561 1 718 0 27
9 1000 1 346 5 216 2 332 0 61 4 659 3 430 8 317 7 582 6 314
1 700 4 488 8 383 0 187 7 532 3 524 9 504 2 886 6 414 5 275
6 822 5 96 1 71 7 865 9 755 4 129 8 471 0 363 3 805 2 209
0 36 8 706 1 748 5 327 4 669 7 579 2 733 3 728 6 57 9 12
3 636 7 72 1 581 8 284 4 870 6 313 9 836 0 280 5 420 2 525
1 176 0 86 2 515 7 665 5 695 4 839 9 761 6 760 3 114 8 134
4 602 3 816 9 799 0 968 7 64 5 334 6 630 2 415 1 225 8 849
8 320 6 319 2 426 1 333 5 675 0 115 7 930 9 103 3 794 4 509
0 817 9 160 8 161 3 169 4 895 1 512 7 591 2 756 6 145 5 672
0 820 1 518 3 637 8 147 4 410 5 937 2 335 6 746 7 679 9 285
1 933 6 83 2 752 0 690 3 813 4 733 8 162 5 961 7 414 9 331
6 378 9 480 2 299 8 314 5 701 1 400 3 508 0 289 7 721 4 868
4 239 3 260 2 818 6 991 5 100 0 813 8 928 7 498 1 174 9 272
0 102 3 98 7 901 2 88 4 574 9 402 8 120 5 155 6 951 1 466
6 631 7 407 9 664 4 236 0 415 5 1000 3 815 2 886 8 479 1 152
4 306 5 169 8 807 9 81 3 799 6 29 7 609 0 938 1 911 2 615
6 759 5 947 7 676 1 48 0 148 2 366 9 612 4 595 3 671 8 284
5 454 1 802 3 865 6 377 4 1 9 373 2 128 8 710 7 851 0 841
0 100 6 553 5 327 8 185 2 678 1 859 9 264 4 716 7 785 3 278
0 786 9 675 1 896 2 104 5 272 6 764 8 503 7 752 3 87 4 727
6 550 7 828 5 954 2 781 4 392 8 557 9 47 0 584 1 674 3 120
5 950 2 444 7 526 1 201 6 874 8 672 3 383 9 374 0 552 4 32
3 447 5 141 0 885 6 386 7 365 2 259 1 340 9 226 8 42 4 714
7 860 1 165 3 818 6 166 0 55 8 599 4 728 2 309 5 663 9 241
1 217 3 553 4 268 9 506 0 123 5 195 2 401 6 65 8 463 7 389
8 332 2 940 0 145 7 171 5 235 1 160 3 208 6 503 9 28 4 398
8 961 5 961 0 317 1 526 9 6 4 783 6 722 7 531 2 244 3 710
2 541 3 803 5 114 4 397 1 728 7 425 9 501 0 922 6 462 8 664
6 904 1 164 8 479 2 198 5 777 7 709 0 490 9 642 4 855 3 745
5 733 2 244 3 183 0 367 9 136 1 872 8 662 4 955 6 103 7 39
9 497 2 757 3 166 7 154 8 400 1 466 6 239 5 283 0 969 4 652
6 358 8 506 5 952 7 361 1 414 4 440 2 676 0 477 9 317 3 724
3 61 2 877 5 914 1 680 4 162 8 290 6 199 9 951 0 231 7 333
9 481 1 101 3 331 7 53 2 516 0 170 8 55 5 938 6 620 4 245
3 675 8 13 0 862 6 506 4 811 9 230 7 125 5 879 1 950 2 369
1 96 5 705 8 263 9 902 0 112 3 261 2 4 7 364 4 816 6 869
9 628 7 82 8 237 1 850 4 694 5 210 2 269 3 569 6 492 0 730
8 404 5 691 1 694 7 871 6 657 3 404 9 899 2 680 0 111 4 264
9 171 5 220 2 799 8 645 0 935 7 346 3 931 1 641 4 906 6 395
8 797 0 649 9 449 7 910 4 62 3 674 2 933 6 208 1 275 5 576
7 946 9 37 2 50 8 513 5 39 0 623 3 402 1 37 6 766 4 850
0 88 9 109 1 382 8 906 4 342 3 156 7 715 6 914 5 350 2 222
0 560 1 210 4 4 3 732 9 930 5 708 6 889 8 433 7 749 2 875
3 484 8 237 9 21 0 232 5 683 1 635 6 91 2 898 7 863 4 1000
4 663 5 801 6 893 3 419 7 508 9 24 0 177 8 739 1 879 2 389
2 821 8 234 7 345 3 717 4 639 5 788 0 836 1 625 9 537 6 91
3 626 8 735 1 954 7 299 0 377 2 359 9 242 5 285 4 595 6 947
5 770 0 938 9 498 7 305 2 682 8 270 6 913 3 536 4 892 1 206
0 173 4 173 1 749 7 999 6 722 2 689 5 900 8 821 9 858 3 912
0 667 6 996 5 272 4 753 2 259 7 919 9 811 1 37 3 748 8 123
5 966 0 694 3 937 7 222 8 620 2 917 9 626 1 825 6 177 4 64
1 755 8 296 0 235 5 830 2 346 9 218 4 999 6 224 3 894 7 457
5 720 0 95 7 634 8 208 4 891 6 724 2 921 9 116 1 942 3 727
9 444 6 544 3 622 0 711 4 863 8 777 1 736 7 690 5 665 2 330
6 615 0 139 5 322 3 845 2 724 8 62 4 407 1 559 9 356 7 408
5 857 7 959 4 75 0 855 6 875 9 195 2 110 1 451 3 594 8 526
6 238 3 345 7 591 1 194 9 41 2 314 8 536 0 366 5 794 4 108
0 997 4 124 9 128 1 44 2 933 7 922 5 213 8 423 3 41 6 850
0 373 4 940 9 232 7 808 2 582 1 767 3 786 8 632 6 38 5 460
9 385 0 314 7 240 5 534 3 896 4 171 8 145 6 884 1 135 2 137
4 519 1 886 9 783 3 986 6 624 7 274 0 568 5 682 8 144 2 949
2 203 0 639 7 685 4 200 6 513 1 914 3 781 5 625 8 722 9 741
8 31 2 603 3 457 7 899 1 639 6 939 4 300 0 817 9 106 5 599
3 466 9 447 1 737 4 181 8 974 2 802 5 827 7 382 6 704 0 545
9 787 7 5 5 778 1 946 3 497 4 512 0 127 2 337 8 20 6 922
1 607 0 204 4 293 7 554 9 432 5 214 8 39 3 299 6 879 2 118
2 138 4 49 6 460 7 251 9 126 3 253 5 323 8 662 0 125 1 237
5 119 3 980 9 369 6 795 2 577 1 439 7 701 8 672 0 198 4 552
4 488 6 333 5 606 7 35 8 371 1 150 3 169 9 534 0 332 2 676
8 268 7 935 3 43 4 69 1 353 2 818 5 98 0 705 9 357 6 532
6 985 0 596 1 58 3 606 4 391 2 451 8 533 5 449 9 669 7 917
0 298 3 907 9 340 1 584 2 347 7 612 4 247 5 964 8 351 6 656
9 811 4 608 6 856 3 440 0 58 1 935 5 469 2 839 7 399 8 422
2 181 0 942 9 412 5 845 6 989 8 316 7 584 3 24 4 105 1 766
2 300 9 137 4 775 1 543 5 652 8 492 3 617 7 188 0 131 6 127
6 696 7 182 2 671 4 699 5 790 1 189 0 155 9 195 8 140 3 398
7 563 0 432 9 706 2 769 4 730 1 782 6 717 3 121 8 696 5 519
8 882 0 912 3 632 5 906 7 369 9 743 2 285 4 936 1 668 6 695
4 524 3 819 7 255 0 807 5 828 8 843 1 698 6 298 9 282 2 261
9 882 4 972 7 897 1 762 0 190 5 633 2 351 3 722 8 852 6 794
3 163 6 956 7 747 2 557 5 867 8 155 0 812 4 343 9 921 1 878
3 530 7 777 2 205 8 988 5 512 1 53 0 774 6 513 4 689 9 899
0 714 8 826 6 115 1 60 4 310 5 337 9 421 3 266 2 871 7 422
7 415 9 698 3 70 4 458 5 241 6 647 2 265 8 776 0 252 1 388
7 855 9 355 1 980 4 478 8 244 6 862 3 871 0 420 5 170 2 300
6 7 7 163 2 400 8 501 1 267 4 498 9 748 0 401 3 356 5 23
8 853 0 852 2 75 1 469 5 236 9 94 7 896 6 843 4 584 3 118
3 421 7 25 4 408 5 138 6 888 8 97 2 659 1 397 9 768 0 584
1 107 5 966 9 855 7 496 6 712 3 873 0 886 4 979 2 121 8 37
5 494 9 198 4 534 7 673 8 994 2 480 0 593 6 795 1 539 3 973
6 706 1 399 9 331 8 467 7 810 5 464 0 154 2 408 3 623 4 982
1 639 0 406 2 590 9 692 5 102 3 349 4 190 6 492 7 248 8 619
7 169 0 218 4 72 9 586 1 270 8 802 5 378 3 798 6 153 2 495
9 150 5 857 1 901 0 673 3 898 2 77 7 296 8 17 4 125 6 390
5 668 3 796 1 568 2 473 7 93 4 146 6 279 8 93 0 342 9 266
1 397 8 605 7 14 5 596 2 174 0 798 3 608 4 714 9 621 6 931
1 41 7 171 3 926 4 547 0 971 6 814 9 910 8 876 5 310 2 288
7 862 4 918 2 965 3 707 8 383 6 30 9 694 5 787 0 927 1 685
0 139 2 381 4 145 9 485 7 654 1 286 6 531 5 536 8 346 3 45
5 105 6 532 2 932 9 230 7 543 3 63 8 904 4 892 1 219 0 171
7 640 5 658 1 817 6 326 0 727 2 359 4 376 9 328 8 812 3 948
8 473 7 34 6 570 0 810 5 560 1 832 2 772 3 765 4 76 9 306
5 558 4 855 2 56 6 717 9 615 8 82 3 628 7 840 1 434 0 734
4 925 8 662 9 3 3 19 5 232 0 376 2 326 1 796 6 879 7 956
9 692 8 848 5 866 0 582 3 831 7 462 1 655 4 9 6 621 2 388
3 996 8 881 9 729 4 596 6 944 2 48 5 492 0 764 7 137 1 788
2 19 7 408 6 729 0 322 9 914 8 542 1 34 4 297 5 774 3 630
6 464 2 109 3 792 9 92 5 686 1 286 8 334 7 676 4 560 0 444
6 155 8 616 4 727 7 833 2 391 3 113 1 292 0 548 9 857 5 703
6 236 1 589 9 632 2 959 0 681 4 690 5 137 8 808 3 305 7 525
0 739 4 154 5 703 7 615 3 102 9 988 1 64 6 526 8 650 2 184
0 608 1 582 6 364 5 693 8 155 4 47 2 507 3 976 9 727 7 10
9 569 3 817 0 78 4 785 2 909 6 461 5 106 1 594 8 461 7 965
6 257 4 728 9 160 0 474 3 440 2 719 5 178 8 460 7 84 1 226
5 457 1 78 2 251 8 114 0 964 7 607 9 561 6 140 4 891 3 39
3 751 0 296 8 505 4 163 2 214 1 42 5 622 9 112 7 568 6 455
4 65 3 360 2 919 6 670 5 699 1 412 0 624 9 320 7 862 8 431
2 175 8 909 0 693 5 874 9 182 3 61 7 229 4 689 1 216 6 743
0 841 3 321 1 383 7 874 4 243 2 44 6 13 5 685 8 294 9 563
6 360 5 789 0 329 7 502 1 127 9 3 8 598 2 123 3 873 4 511
5 456 2 41 3 557 9 149 8 554 7 528 1 643 4 370 0 605 6 144
3 577 9 267 8 170 5 522 0 346 4 610 6 933 1 430 7 834 2 991
7 306 0 826 8 980 6 815 5 938 1 787 9 940 4 827 3 565 2 611
6 328 1 919 4 27 2 744 7 809 9 469 8 294 0 325 5 536 3 13
0 743 4 383 6 379 3 180 7 265 1 814 5 854 2 135 9 563 8 486
3 318 1 386 0 30 4 721 6 194 9 505 7 606 5 962 2 10 8 545
3 774 4 897 0 993 9 460 7 340 5 694 1 663 6 528 2 427 8 404
5 175 2 67 8 152 7 67 3 920 0 485 4 372 1 849 9 854 6 610
6 183 4 759 7 208 5 899 9 214 1 652 2 20 3 327 8 35 0 840
5 967 4 899 3 227 7 199 0 177 9 435 2 350 8 688 1 748 6 875
3 823 8 880 0 141 1 823 4 610 2 416 7 108 5 348 9 613 6 920
5 822 0 193 9 951 6 478 3 50 2 677 1 46 4 871 8 64 7 62
4 261 5 377 8 340 2 459 3 953 1 891 7 202 0 791 9 373 6 673
5 316 7 755 6 308 4 719 8 671 2 590 3 675 1 986 0 252 9 219
6 345 3 518 0 202 8 976 7 174 2 519 5 232 1 646 4 705 9 127
3 424 6 218 0 934 2 480 8 439 9 839 4 916 5 351 7 977 1 381
2 989 6 454 7 626 3 58 4 918 8 901 0 895 5 819 1 78 9 436
1 131 9 816 2 788 5 46 8 910 6 537 0 713 3 53 7 991 4 105
6 708 3 983 8 74 4 149 2 412 0 130 9 4 1 601 7 528 5 113
0 187 6 976 2 690 8 507 5 555 4 221 9 203 1 524 7 387 3 739
7 368 9 42 3 510 0 5 8 633 2 582 5 670 1 763 6 610 4 701
5 906 0 537 9 627 3 99 2 800 6 782 1 66 4 987 7 526 8 54
2 809 4 388 0 394 5 388 1 785 8 747 3 914 7 912 9 517 6 729
1 382 3 145 4 700 6 34 0 889 2 79 9 102 8 954 7 878 5 431
6 855 3 603 1 374 8 124 5 826 2 663 4 800 9 510 0 53 7 718
5 98 7 42 2 90 3 645 9 308 0 942 8 693 4 3 6 996 1 775
4 81 5 793 7 251 2 105 0 926 1 726 6 215 8 290 3 509 9 348
5 890 8 19 2 724 4 570 7 807 0 220 3 940 9 727 6 428 1 875
6 951 9 704 1 699 7 505 0 312 5 270 2 955 8 697 4 387 3 903
6 476 9 798 5 27 4 631 2 992 8 472 1 114 7 891 0 948 3 234
9 931 7 889 4 542 6 219 3 123 2 991 0 864 8 486 1 190 5 327
3 66 1 9 6 974 2 756 4 662 5 503 0 807 8 61 7 189 9 786
4 389 3 354 6 191 7 497 0 151 5 647 2 328 1 249 9 677 8 404
7 45 8 331 0 492 5 670 1 686 9 778 3 650 6 462 4 766 2 223
2 196 7 580 5 677 0 555 6 638 1 976 8 391 9 712 4 138 3 188
1 988 7 796 3 49 0 89 6 384 2 779 5 360 4 229 8 830 9 640
1 802 5 646 9 390 6 208 0 283 7 470 8 310 4 244 3 348 2 338
9 340 3 465 1 458 4 505 5 1 2 309 0 537 6 973 7 88 8 807
1 727 2 953 6 334 0 859 4 243 5 912 8 604 3 218 9 291 7 533
8 528 4 378 2 141 3 717 1 866 5 999 9 669 6 693 0 842 7 197
4 942 2 144 9 982 6 993 3 100 5 753 0 921 8 683 7 461 1 770
6 856 3 546 4 120 8 887 2 46 0 196 9 237 1 602 7 295 5 944
0 692 9 324 2 9 6 195 5 690 1 868 4 342 8 907 3 222 7 695
5 814 7 923 6 658 4 68 8 818 2 227 9 517 1 658 3 523 0 650
6 957 7 225 5 793 3 731 8 514 9 234 2 487 0 715 1 637 4 172
0 980 2 771 3 383 8 804 1 69 5 165 6 742 7 584 4 533 9 615
4 282 0 624 2 118 3 975 8 582 1 497 9 825 6 258 5 106 7 960
1 434 3 398 8 14 9 679 2 655 5 64 4 752 0 135 6 127 7 306
8 894 6 186 4 87 0 117 3 615 9 803 2 911 5 959 1 620 7 341
5 188 9 208 4 909 2 4 3 327 0 839 1 597 6 460 8 354 7 716
2 487 1 373 0 986 8 762 3 954 7 127 6 391 4 635 9 392 5 888
1 425 8 959 5 845 6 23 9 309 2 683 0 210 3 484 7 837 4 250
4 784 6 366 7 798 8 579 3 810 5 832 0 251 9 422 1 212 2 697
9 358 0 652 1 752 2 302 6 183 3 538 8 615 4 423 5 877 7 9
5 540 6 163 7 169 4 862 9 572 2 912 0 418 1 353 3 426 8 283
2 778 9 636 8 831 5 264 0 632 3 698 4 254 7 63 1 215 6 49
2 566 9 579 1 380 6 669 4 264 5 112 0 429 7 459 8 216 3 192
0 956 3 191 9 1 7 42 8 842 1 674 5 777 2 257 4 969 6 307
5 148 4 316 6 730 7 472 9 44 8 455 0 589 1 674 3 549 2 261
7 975 5 643 0 23 8 71 3 134 9 485 6 485 1 302 2 952 4 992
3 866 4 81 6 905 1 879 9 11 7 963 0 442 8 735 2 287 5 325
7 239 2 181 3 155 4 899 5 385 8 563 0 307 1 366 6 730 9 135
5 435 0 694 7 184 9 945 3 707 6 593 8 952 4 614 1 753 2 60
8 804 9 325 5 816 4 932 6 255 2 726 7 166 1 194 0 620 3 498
6 75 5 641 2 511 1 395 7 61 0 653 8 899 4 312 9 217 3 258
4 387 0 229 5 115 2 942 9 668 7 733 6 807 1 460 3 783 8 549
9 521 3 846 1 853 4 951 2 646 8 718 5 522 6 303 7 293 0 553
9 628 4 894 8 360 7 736 6 413 1 568 0 276 3 717 2 212 5 836
5 88 0 278 3 427 2 8 7 19 4 489 9 905 6 382 8 230 1 581
8 742 7 654 0 824 2 168 4 999 5 897 6 256 1 522 3 592 9 592
7 573 9 213 8 238 0 871 6 922 2 904 4 31 3 586 1 757 5 790
0 912 4 890 3 38 9 912 1 974 7 835 8 141 6 292 2 841 5 949
5 28 4 191 6 930 9 718 0 92 8 630 3 326 2 672 7 731 1 677
2 338 5 884 7 546 1 851 4 926 6 978 0 445 3 602 8 470 9 44
4 964 6 398 0 947 8 590 7 87 2 770 1 113 5 828 9 62 3 273
1 81 6 777 2 173 7 383 8 927 9 758 4 135 0 821 5 238 3 167
7 10 2 83 4 223 0 334 9 720 8 637 6 160 3 947 1 126 5 981
7 673 0 865 5 708 1 569 2 177 3 229 8 205 9 496 4 456 6 797
7 713 6 502 0 606 4 915 9 750 3 25 1 424 2 29 5 534 8 344
2 531 5 667 4 433 3 551 9 880 1 100 0 714 6 713 8 712 7 788
3 664 7 995 2 97 0 78 5 219 4 441 1 423 8 898 6 222 9 295
4 342 6 860 2 652 8 534 1 962 3 353 7 146 0 825 5 946 9 254
3 852 0 707 1 337 9 239 5 796 8 518 4 204 6 120 7 62 2 554
2 482 0 596 1 55 6 233 7 933 9 927 5 35 4 939 3 167 8 490
8 373 6 811 4 15 7 675 5 489 0 197 9 643 2 22 3 422 1 194
4 368 2 301 3 7 9 578 8 764 5 287 7 928 0 244 1 141 6 672
8 838 2 285 1 178 3 684 6 639 4 450 9 959 0 441 7 65 5 20
7 294 0 280 4 766 1 168 5 856 9 351 2 829 8 303 6 524 3 415
3 268 6 441 0 158 8 757 1 297 2 897 9 113 4 304 7 480 5 917
0 855 1 86 8 895 9 772 3 732 2 906 5 781 7 108 6 339 4 518
1 345 5 39 9 776 3 353 0 846 4 881 8 813 7 445 2 12 6 113
7 192 4 519 5 386 2 225 6 713 9 388 8 407 3 892 1 730 0 389
7 425 1 4 8 143 6 183 3 332 5 612 4 52 0 601 9 212 2 264
0 422 7 51 9 790 2 344 5 210 4 15 3 304 8 171 6 481 1 215
4 65 3 821 1 453 2 419 6 731 5 583 0 245 9 28 8 253 7 712
2 332 3 826 0 637 5 861 1 672 7 55 8 923 4 66 6 455 9 718
5 304 8 181 2 171 0 155 7 949 6 283 1 430 9 425 3 752 4 497
7 329 6 626 9 354 3 225 8 198 1 270 4 196 5 919 2 637 0 491
2 967 4 199 0 131 9 388 6 722 8 478 5 15 3 434 7 718 1 417
0 119 6 924 7 358 3 869 5 199 1 212 9 266 4 732 2 609 8 888
0 251 7 848 2 680 3 898 5 249 8 704 1 214 6 420 4 327 9 269
3 630 5 131 4 672 9 511 0 836 7 399 8 275 6 825 2 264 1 652
2 258 6 637 9 129 4 184 1 169 8 405 7 22 3 1 0 529 5 559
6 800 3 802 1 668 9 548 2 675 8 618 0 147 4 550 7 419 5 482
2 538 0 476 9 251 6 17 8 285 1 947 3 473 5 750 4 445 7 810
9 382 8 832 4 723 5 234 1 113 2 325 6 613 3 952 0 195 7 885
5 478 3 89 4 69 9 27 7 935 0 761 1 213 8 944 6 691 2 855
6 560 0 675 1 481 9 345 2 353 4 465 8 570 3 735 7 312 5 397
2 171 7 486 3 141 5 436 9 924 0 884 1 172 4 831 6 454 8 971
2 395 8 574 9 764 1 853 5 141 7 598 0 504 3 738 6 59 4 7
3 511 2 800 5 809 4 588 9 782 8 55 1 100 6 767 0 811 7 383
8 363 9 328 4 185 0 577 3 259 7 866 6 947 2 416 1 828 5 163
6 225 2 10 8 729 0 150 3 200 7 806 1 925 4 63 9 52 5 836
2 928 9 226 1 345 5 331 8 362 6 856 7 839 0 739 3 670 4 695
9 500 0 928 8 55 2 956 6 171 1 303 7 833 5 304 4 978 3 576
5 494 1 356 7 329 4 328 3 273 9 627 6 230 2 666 8 543 0 27
4 958 0 90 7 737 2 366 5 910 3 414 1 742 6 147 9 375 8 841
3 750 5 437 0 936 2 565 6 601 7 925 9 205 8 355 1 621 4 80
6 734 4 690 1 311 5 503 2 458 8 291 7 857 3 655 0 114 9 821
2 793 3 853 0 810 7 505 4 594 8 792 1 874 5 20 9 3 6 882
6 243 8 284 2 454 7 420 5 324 3 249 0 348 4 805 9 948 1 114
1 795 2 743 3 834 7 857 4 273 6 807 8 457 0 164 5 122 9 983
6 559 9 361 7 381 0 169 1 685 8 901 2 894 3 986 4 792 5 281
8 924 7 848 2 213 5 961 4 410 1 866 3 412 9 498 6 955 0 99
3 411 9 128 2 182 6 314 1 660 5 337 8 906 7 929 4 513 0 466
8 362 7 847 5 659 6 931 2 369 3 460 9 561 1 233 0 105 4 161
8 750 4 977 3 629 2 906 7 843 1 140 9 263 0 465 6 516 5 619
1 908 0 472 6 183 3 424 9 51 5 411 7 566 8 590 2 980 4 495
8 78 3 767 4 461 1 459 5 808 9 456 2 448 7 178 0 164 6 954
7 712 0 17 6 142 3 648 2 738 8 587 9 273 5 432 4 753 1 959
0 975 6 272 8 369 7 658 9 227 1 143 3 373 4 855 5 933 2 277
9 93 6 848 4 652 7 159 1 311 2 303 0 211 5 331 3 421 8 53
1 530 2 716 6 199 7 110 9 501 0 691 3 175 5 727 8 81 4 202
3 627 6 78 7 402 5 110 8 96 4 941 2 843 9 241 1 929 0 858
7 109 6 136 0 679 8 469 4 296 5 720 1 338 3 710 2 439 9 496
6 230 5 99 1 701 0 3 9 193 2 612 8 126 4 372 3 32 7 51
4 393 2 958 7 946 6 627 8 473 5 615 1 620 9 244 3 739 0 681
5 299 9 855 7 354 6 421 3 424 2 780 8 5 1 740 4 861 0 134
2 930 5 211 1 470 6 416 9 859 8 402 0 539 4 735 7 631 3 129
5 385 2 547 7 148 1 943 0 585 8 98 4 344 3 913 6 728 9 571
8 431 7 828 2 229 4 932 6 623 0 687 1 938 3 137 5 223 9 439
0 194 6 922 3 814 2 176 1 456 5 727 8 168 9 213 4 344 7 490
5 178 7 245 3 351 6 569 1 87 8 586 4 60 0 719 9 371 2 367
8 50 1 286 5 700 4 141 9 302 2 716 0 593 3 530 6 707 7 375
4 163 1 23 8 645 5 437 9 1000 0 708 2 194 6 260 7 518 3 402
0 548 8 59 7 44 3 292 9 260 5 555 4 732 1 755 2 441 6 630
4 749 0 557 8 213 9 394 5 557 6 17 2 80 7 738 3 284 1 698
6 894 9 618 1 204 2 750 3 451 8 404 4 756 0 385 7 15 5 244
2 475 6 771 1 469 4 364 9 521 5 826 8 373 7 165 3 201 0 501
4 577 7 195 5 459 9 103 1 645 2 827 3 551 0 636 6 687 8 212
0 276 9 499 4 118 5 335 2 510 1 240 7 408 3 580 6 597 8 333
0 51 1 618 8 226 4 892 2 268 7 683 9 789 3 28 5 6 6 218
8 249 4 853 2 131 7 738 9 833 5 105 0 542 1 508 3 652 6 546
2 632 5 508 4 468 1 106 7 337 0 249 3 77 8 778 9 503 6 887
3 216 6 803 4 266 5 843 1 143 0 203 7 240 9 626 2 427 8 244
6 843 9 582 2 553 5 743 3 560 7 878 8 75 4 432 1 588 0 945
6 946 7 606 0 111 8 463 2 434 3 337 5 98 1 556 4 942 9 216
1 612 6 826 5 770 3 447 2 152 8 386 7 831 4 906 9 827 0 454
6 304 8 56 3 17 5 334 1 524 4 94 2 207 7 533 9 405 0 382
9 195 3 839 2 605 6 133 5 799 7 33 0 664 4 342 1 957 8 997
5 524 7 582 2 828 0 345 9 908 4 709 6 673 8 899 3 949 1 45
0 809 4 299 6 160 8 555 2 426 9 925 3 62 5 823 1 97 7 457
5 42 8 145 9 678 4 457 7 199 3 530 0 181 6 534 1 114 2 516
3 101 2 231 8 75 1 159 7 795 4 40 6 469 0 217 9 297 5 427
4 413 1 737 7 63 9 645 2 343 5 369 6 531 3 143 8 787 0 869
0 733 1 807 2 447 6 516 5 67 7 659 3 414 8 290 4 12 9 714
8 886 3 263 6 600 5 903 1 967 2 752 7 212 0 171 4 552 9 928
3 516 0 357 6 371 9 754 4 1000 8 496 5 464 2 606 1 457 7 449
5 912 2 382 8 949 6 764 0 64 7 987 1 197 9 58 4 37 3 721
9 968 4 873 8 958 5 940 1 857 0 752 2 789 3 69 6 756 7 893
8 960 6 213 0 86 7 350 4 780 3 84 2 121 9 152 5 97 1 726
2 494 5 919 4 240 8 988 1 277 6 946 3 136 7 226 9 737 0 586
6 352 4 690 3 487 5 519 0 360 1 749 2 340 9 967 7 928 8 809
7 574 6 772 1 978 5 347 9 883 0 249 8 11 4 898 3 654 2 897
5 36 4 686 3 624 7 323 9 159 1 163 6 106 8 894 0 437 2 686
9 849 8 605 4 516 0 562 2 434 7 199 5 686 3 415 1 405 6 751
9 557 2 353 3 439 4 394 0 322 1 184 6 183 5 138 7 100 8 921
0 306 4 902 5 478 2 824 7 505 8 947 1 817 9 688 6 448 3 916
5 249 9 249 0 674 7 673 1 332 4 37 3 568 6 151 8 460 2 159
7 912 2 652 4 158 8 152 9 122 5 325 0 555 3 984 6 206 1 734
4 212 0 781 9 289 8 85 6 426 3 858 1 951 7 3 5 419 2 607
7 618 4 720 8 25 1 249 0 264 6 842 9 604 2 127 3 874 5 601
0 144 7 96 1 825 8 827 2 865 9 299 3 188 4 215 6 442 5 541
4 492 6 48 3 982 7 649 8 440 5 360 1 886 2 23 0 980 9 486
3 632 8 812 5 708 7 526 0 593 4 745 9 983 2 371 6 649 1 555
6 759 1 891 0 924 5 998 7 604 9 119 2 873 4 814 3 952 8 789
5 468 1 844 8 485 2 501 9 654 3 570 7 627 0 148 4 44 6 675
4 246 0 816 8 301 3 946 6 675 2 73 1 92 5 5 9 603 7 632
4 326 3 533 2 57 9 7 7 621 6 421 8 341 5 596 1 723 0 629
1 211 0 748 7 938 5 602 8 949 6 64 9 816 3 19 2 661 4 278
0 665 6 987 8 39 2 30 5 268 7 878 3 627 9 887 1 351 4 249
0 328 6 254 4 879 9 851 2 540 8 586 7 615 5 898 1 872 3 87
5 657 9 587 6 80 4 542 2 907 0 946 3 593 8 741 1 505 7 450
2 19 0 192 4 289 9 153 3 613 5 755 6 211 1 27 7 967 8 546
4 750 1 242 0 347 3 32 7 408 5 151 9 549 8 216 6 478 2 439
4 42 5 116 0 905 7 437 9 660 8 312 6 970 1 248 3 523 2 25
5 740 1 640 0 192 8 319 7 583 3 643 9 195 2 740 4 637 6 134
1 388 8 32 4 581 7 610 0 422 3 211 9 686 6 821 5 279 2 317
8 853 9 514 5 349 7 950 0 575 6 654 4 163 1 861 2 938 3 464
5 24 9 855 3 485 8 460 0 552 1 463 2 968 6 955 7 724 4 700
4 79 5 123 8 181 3 795 0 376 7 663 1 366 9 993 6 659 2 75
2 735 1 29 5 817 9 278 4 694 6 49 3 229 8 923 0 216 7 627
7 96 9 646 1 237 2 148 4 449 5 432 3 609 0 932 6 873 8 887
1 358 2 535 7 859 4 110 3 695 9 16 5 842 6 60 0 200 8 129
6 302 9 931 5 225 4 860 8 6 2 631 0 393 7 865 3 137 1 544
3 759 1 741 6 864 8 982 2 84 0 771 5 843 9 529 7 12 4 633
0 963 4 786 3 508 8 570 1 167 5 690 7 589 9 403 2 825 6 501
9 486 3 205 2 792 8 97 7 504 1 158 0 704 6 881 4 698 5 155
4 734 0 513 1 45 9 198 5 157 3 837 8 290 6 88 7 391 2 10
5 608 1 204 8 829 9 721 3 354 0 992 7 887 6 187 4 516 2 8
0 111 8 326 3 598 5 129 4 807 9 755 1 889 6 231 2 107 7 880
5 814 1 235 0 409 6 937 3 174 4 900 9 805 2 302 8 52 7 64
5 945 0 544 3 695 6 456 1 522 7 102 4 595 9 430 8 85 2 647
1 79 5 883 7 320 4 259 6 786 3 377 8 622 0 179 9 959 2 642
5 10 0 65 9 79 6 748 7 725 8 644 4 565 1 17 3 658 2 468
4 500 6 935 5 54 9 263 3 573 2 504 0 789 7 942 1 453 8 671
5 615 3 392 2 571 1 864 9 234 4 880 0 255 8 666 6 785 7 381
4 158 3 621 9 154 0 22 7 2 6 82 2 742 8 792 5 487 1 419
4 353 8 973 1 248 3 159 2 433 9 507 6 247 5 922 7 987 0 438
5 779 8 223 3 424 2 611 6 100 0 547 4 607 1 834 9 690 7 800
3 13 2 126 6 467 4 474 0 751 8 21 7 148 1 945 9 480 5 887
2 815 9 124 0 174 5 965 8 58 3 686 4 982 1 263 6 576 7 568
2 88 1 241 8 713 6 779 3 277 7 267 4 733 5 40 9 428 0 876
3 358 2 182 0 781 7 722 9 970 5 470 8 613 1 545 4 831 6 294
1 591 5 870 4 738 2 873 0 620 8 934 7 728 3 568 9 225 6 776
3 421 4 391 0 735 2 187 9 395 7 942 5 832 8 757 1 682 6 738
5 605 1 546 4 742 7 912 9 605 3 541 0 550 2 189 8 519 6 254
6 137 3 309 9 768 5 792 1 155 8 670 0 912 2 789 7 445 4 888
9 183 8 609 7 586 2 611 5 270 6 472 4 333 1 29 0 79 3 5
8 504 3 47 1 798 4 272 6 568 9 194 5 721 7 850 2 836 0 875
8 891 5 8 2 148 0 537 7 950 9 850 3 967 6 143 4 662 1 863
6 764 1 562 5 259 3 639 7 922 4 224 2 559 8 396 0 899 9 539
9 590 2 414 7 155 5 881 4 682 6 378 1 406 0 329 3 638 8 134
2 863 1 668 4 883 5 555 6 38 8 622 3 86 9 184 7 761 0 120
2 834 0 735 7 307 5 523 9 378 6 630 8 65 1 890 4 927 3 36
0 169 2 828 8 127 6 797 5 190 4 189 1 63 7 892 3 750 9 17
3 607 1 77 4 692 2 484 6 603 8 228 0 73 5 313 7 579 9 973
4 630 9 132 5 112 2 937 3 124 1 350 0 374 8 201 7 389 6 85
3 945 5 186 0 723 4 269 9 504 2 214 8 285 7 127 6 599 1 483
3 539 0 541 9 448 1 34 6 95 5 311 2 697 7 118 4 595 8 645
3 344 6 246 8 793 4 137 0 555 7 65 9 845 5 471 1 285 2 85
6 175 2 693 3 675 8 108 1 621 9 257 7 476 4 732 5 845 0 140
9 902 2 674 6 616 8 377 7 110 5 114 3 899 1 433 4 991 0 149
2 446 9 54 3 204 7 279 0 111 4 698 1 72 5 419 8 673 6 163
8 706 7 366 2 829 3 453 4 527 0 909 6 323 1 893 5 960 9 156
5 282 8 46 7 842 4 300 6 955 0 161 1 172 2 688 3 236 9 549
1 978 4 37 8 728 6 425 0 880 5 227 2 475 7 498 9 531 3 220
8 924 5 582 1 530 4 655 7 547 2 19 3 818 6 953 9 265 0 436
4 342 1 378 3 679 2 201 6 509 7 655 9 679 5 603 8 382 0 33
2 319 0 65 1 598 5 738 3 60 4 9 8 338 6 479 7 666 9 78
0 576 8 886 4 826 6 666 9 216 3 253 5 316 1 697 7 536 2 444
8 28 1 971 5 284 0 233 4 945 9 331 7 101 2 943 3 968 6 48
4 656 5 993 0 655 8 551 6 799 2 840 9 758 3 931 1 725 7 703
1 680 2 971 6 139 5 543 3 334 4 6 0 624 9 412 8 493 7 453
3 557 8 739 9 918 7 676 1 925 6 94 5 475 2 63 0 107 4 998
9 482 0 478 8 535 5 252 6 145 2 749 7 569 1 444 4 633 3 506
0 654 1 262 4 112 7 875 3 655 8 290 2 326 9 459 5 254 6 7
1 593 2 113 9 132 0 888 4 92 3 998 8 326 6 965 5 306 7 673
0 126 4 321 5 241 2 432 7 158 8 613 3 81 1 317 9 927 6 576
6 891 0 74 3 735 9 217 1 830 2 643 7 33 4 107 5 565 8 391
7 287 5 779 2 773 0 666 8 770 9 857 1 442 6 82 3 738 4 905
8 761 5 236 0 625 7 853 6 560 4 547 1 217 2 313 3 98 9 660
0 798 8 562 7 759 6 16 1 214 9 803 3 536 2 191 4 917 5 766
1 879 0 366 8 861 2 684 9 60 5 172 4 627 3 321 7 725 6 287
6 405 2 311 1 901 0 990 7 975 4 173 8 797 3 618 9 612 5 747
1 609 5 446 0 842 2 813 8 921 7 632 9 686 6 906 4 71 3 923
1 703 9 319 5 408 0 746 7 847 2 645 6 979 8 411 3 51 4 380
4 991 0 358 7 11 5 578 9 874 1 633 2 445 3 501 8 907 6 441
2 324 7 992 3 777 0 775 5 758 9 277 4 517 8 836 1 732 6 135
2 569 1 379 3 554 0 763 5 692 9 817 7 862 4 291 8 742 6 91
3 45 2 22 8 725 0 813 7 601 5 272 4 531 6 122 9 807 1 9
9 350 2 773 8 156 1 868 6 863 3 467 0 312 4 606 7 350 5 386
8 931 6 17 4 994 3 802 9 763 0 517 5 199 2 751 1 904 7 626
7 312 2 256 4 367 6 444 8 636 0 751 9 794 5 618 1 540 3 829
1 904 3 693 4 514 0 714 2 49 9 314 5 334 7 645 6 122 8 741
5 482 9 86 7 31 0 834 2 221 6 526 3 982 1 728 4 45 8 855
6 280 9 741 5 445 4 494 0 411 7 8 8 334 2 625 1 178 3 567
9 410 8 246 6 542 1 853 7 836 4 562 3 389 0 959 5 770 2 371
2 529 7 860 3 860 6 819 1 668 8 471 4 871 9 329 0 871 5 746
9 434 7 853 1 442 5 465 6 250 4 992 2 213 8 880 0 785 3 334
9 237 0 225 6 361 7 761 8 515 2 726 4 198 3 395 1 414 5 831
6 705 2 400 4 761 0 641 1 576 8 565 3 719 5 972 7 971 9 913
1 730 7 119 9 954 5 502 6 371 8 881 4 723 2 860 0 651 3 830
6 287 0 571 2 216 5 637 9 756 4 682 7 836 3 187 8 509 1 169
6 552 1 134 2 253 5 879 0 805 4 287 8 498 3 241 9 723 7 388
5 318 4 992 3 602 8 649 6 58 0 350 9 317 7 123 2 211 1 364
6 160 7 536 2 934 0 659 9 870 5 167 1 735 3 573 8 637 4 904
4 21 1 895 3 853 5 407 7 810 0 694 9 251 2 866 8 894 6 522
3 476 4 516 7 131 9 323 5 604 6 501 1 156 2 127 0 103 8 808
3 38 5 718 4 543 0 234 8 544 6 826 7 396 2 922 1 463 9 542
1 617 5 801 0 770 6 289 9 371 7 398 3 821 2 39 8 293 4 534
0 488 7 493 5 342 2 583 4 647 8 70 1 484 6 896 9 141 3 359
2 306 9 999 4 873 5 428 0 413 3 270 8 315 7 325 6 300 1 859
3 408 2 136 9 525 4 730 8 760 0 788 7 213 5 25 6 497 1 295
8 232 4 135 1 325 2 981 6 254 0 162 3 414 7 29 5 646 9 797
9 113 7 346 3 420 8 722 6 552 0 915 5 845 2 777 4 874 1 95
5 452 3 445 1 461 0 361 2 182 7 455 6 676 9 91 4 63 8 42
8 147 9 18 1 151 7 914 2 839 6 662 3 503 0 569 5 59 4 788
1 109 3 656 4 644 5 434 9 304 2 846 6 182 0 271 8 301 7 256
2 824 6 461 9 423 3 709 8 571 1 371 7 533 4 549 5 928 0 187
0 862 6 453 4 622 1 452 8 256 5 546 3 611 7 445 9 93 2 672
9 522 4 983 0 935 8 149 1 659 5 670 3 546 2 879 6 872 7 932
6 831 8 670 3 51 9 74 5 898 1 679 0 269 4 163 2 553 7 726
2 233 0 327 7 357 4 280 3 79 1 289 8 741 5 170 6 565 9 549
3 477 2 170 7 816 4 250 0 638 1 856 5 328 9 895 6 958 8 816
6 737 7 846 4 312 3 286 8 30 0 58 5 895 2 22 1 528 9 886
0 925 1 320 5 876 9 651 4 816 3 469 6 282 7 61 8 915 2 672
1 793 6 995 5 146 2 708 9 137 3 921 7 958 8 693 4 288 0 67
7 665 3 509 9 366 8 681 4 76 0 919 1 620 6 770 2 244 5 432
7 879 4 734 6 812 3 134 2 499 1 116 5 963 0 760 8 794 9 780
8 614 9 976 6 588 7 674 3 16 5 457 4 208 1 767 2 29 0 881
9 632 0 430 2 694 3 548 8 26 5 400 6 343 4 722 7 443 1 981
6 869 8 630 9 87 3 232 1 715 5 380 4 291 0 549 2 723 7 751
1 604 0 449 2 753 8 52 7 448 5 462 9 963 6 702 3 329 4 378
7 245 2 367 3 922 8 547 9 866 6 599 1 978 0 641 5 924 4 340
3 270 5 31 7 844 0 407 4 731 8 40 9 221 2 702 6 641 1 234
2 483 6 444 4 283 8 290 1 233 5 113 0 482 7 452 3 96 9 783
8 9 9 156 6 428 7 898 5 116 3 550 2 407 4 747 0 586 1 62
7 969 2 962 8 649 9 533 3 639 5 861 4 288 1 610 0 496 6 281
3 479 0 272 6 167 1 579 2 99 5 73 7 35 8 292 9 247 4 463
1 994 6 335 0 188 8 322 4 555 7 680 3 320 5 892 9 235 2 979
9 69 5 541 8 216 6 774 0 360 7 859 4 697 1 860 2 474 3 89
5 438 8 727 0 915 2 483 1 644 4 578 6 978 9 876 3 201 7 560
3 33 0 84 9 221 7 243 5 861 6 705 8 569 1 85 4 164 2 312
5 482 0 92 3 759 4 872 8 517 1 814 7 639 9 884 6 151 2 938
8 27 6 707 2 508 7 246 1 383 9 534 5 421 4 258 3 393 0 181
4 127 7 489 0 77 2 990 6 806 1 55 8 241 3 291 9 801 5 411
7 834 8 14 0 982 2 42 5 109 4 964 3 54 9 381 1 882 6 700
9 763 8 577 0 170 1 883 4 462 5 105 2 201 7 685 6 382 3 346
7 414 1 329 0 35 8 251 4 976 3 905 2 48 6 238 5 259 9 293
6 638 8 183 3 896 1 3 5 605 7 233 9 738 2 893 4 813 0 495
0 877 7 104 4 875 5 646 9 201 1 228 6 344 3 20 2 932 8 108
4 275 7 932 2 453 0 980 5 39 9 514 6 76 1 266 8 999 3 845
1 312 2 899 7 597 4 254 9 777 6 923 0 354 5 844 3 643 8 447
6 120 7 273 0 812 3 235 5 299 4 164 2 68 9 627 8 909 1 979
8 803 5 584 7 721 9 429 2 386 1 90 6 872 4 466 0 23 3 396
8 511 4 1000 3 403 0 425 7 794 6 443 1 456 2 928 9 849 5 983
0 740 9 886 2 128 6 525 7 811 8 585 3 493 5 384 4 913 1 149
3 83 9 203 4 644 6 253 7 379 2 833 1 327 0 367 8 682 5 496
9 275 5 924 7 253 1 866 2 473 8 154 0 713 4 986 6 459 3 192
5 287 2 696 1 864 9 430 3 668 0 393 7 838 8 495 4 583 6 94
0 449 7 684 1 308 8 838 2 514 3 374 6 453 5 827 4 427 9 959
8 888 7 590 1 78 2 117 3 868 5 792 0 69 6 284 9 21 4 815
3 637 8 735 5 423 7 441 2 924 1 131 0 47 9 255 6 649 4 88
5 892 1 769 8 90 2 181 9 285 4 330 3 152 0 919 6 780 7 736
0 960 1 437 4 584 3 98 2 459 5 571 9 824 8 342 7 668 6 793
8 851 5 294 6 89 9 112 2 797 0 910 1 691 3 361 4 556 7 917
4 944 7 585 1 137 2 526 0 216 3 548 5 489 8 338 9 236 6 117
6 11 9 835 3 442 8 71 5 764 2 911 7 733 1 483 0 166 4 503
4 930 7 239 1 663 5 956 2 749 3 615 8 574 0 653 9 394 6 979
7 592 5 126 8 863 6 333 4 728 3 809 0 814 2 445 1 190 9 922
6 281 5 699 7 142 3 513 9 102 2 983 0 273 4 657 1 930 8 256
4 9 0 136 7 250 5 712 3 517 2 763 9 932 6 329 8 508 1 48
9 820 3 527 6 175 2 255 8 258 0 864 4 31 1 525 5 161 7 564
9 542 3 278 2 523 7 397 6 969 1 806 0 719 4 195 5 170 8 557
9 365 3 231 4 293 5 77 8 248 1 18 2 448 6 601 7 426 0 753
5 109 3 907 9 998 4 799 8 972 1 834 0 382 6 39 7 841 2 623
3 868 4 868 2 886 0 794 7 38 8 272 9 761 6 174 5 307 1 69
0 869 5 749 3 601 8 803 1 166 6 57 4 665 7 479 2 734 9 529
7 27 8 876 0 813 9 836 4 443 1 40 3 245 6 789 2 165 5 494
7 763 1 58 0 84 2 195 3 601 5 251 4 78 6 215 9 337 8 188
4 379 6 826 9 580 1 231 5 156 0 961 3 977 8 577 7 377 2 796
0 665 3 503 5 259 8 869 1 238 7 637 4 744 6 110 9 124 2 114
0 212 4 823 3 400 1 260 7 484 8 572 9 93 6 339 2 222 5 767
7 717 9 997 2 309 5 167 1 644 0 206 8 233 4 100 3 361 6 17
1 227 5 997 8 974 2 87 3 470 6 232 4 926 9 58 7 656 0 789
9 926 1 831 8 31 0 256 4 556 7 39 3 289 5 210 6 220 2 88
7 116 0 867 9 994 4 812 6 565 8 662 5 169 2 158 1 260 3 536
9 770 6 36 5 627 7 438 1 896 3 165 2 831 8 266 0 856 4 121
0 480 9 649 7 39 8 567 5 275 4 173 6 491 2 127 3 70 1 498
4 99 9 549 5 595 3 679 6 307 1 582 2 142 7 852 8 87 0 635
4 697 5 18 9 560 6 47 7 975 3 138 8 405 1 182 2 772 0 174
5 281 2 540 7 3 0 598 9 546 3 6 6 386 1 761 8 2 4 441
1 472 3 17 9 574 8 334 0 991 4 664 5 396 6 223 7 717 2 868
3 393 2 49 5 756 9 397 4 760 7 213 8 592 6 871 0 319 1 661
1 129 4 17 2 508 8 919 9 782 6 920 3 780 7 729 0 738 5 168
7 684 0 689 4 131 3 681 2 73 9 175 5 364 1 818 6 961 8 627
3 453 6 708 2 932 1 132 7 689 9 709 0 749 8 44 4 269 5 936
0 995 8 381 5 912 1 478 2 589 6 503 7 525 4 355 3 18 9 322
1 525 4 495 7 189 8 931 9 746 6 431 2 119 0 277 5 430 3 639
0 895 3 565 8 587 5 31 2 476 1 929 4 932 6 839 7 84 9 101
5 543 7 744 8 429 3 244 6 150 0 537 4 608 9 400 2 219 1 898
9 581 3 775 2 321 5 929 0 201 6 370 1 521 8 583 7 765 4 986
3 66 4 749 9 673 0 385 7 442 2 960 1 405 5 627 6 873 8 519
8 303 3 959 6 125 4 981 0 992 9 142 1 751 5 423 2 225 7 494
7 364 1 291 2 204 5 83 3 216 6 963 0 869 9 747 8 349 4 541
7 567 2 428 3 338 6 328 5 619 0 309 1 39 8 5 9 163 4 926
2 772 0 95 6 812 7 916 3 520 8 273 1 402 4 997 9 383 5 187
7 877 2 52 5 301 9 56 3 145 8 658 6 624 4 567 0 252 1 777
4 194 5 652 7 705 0 638 9 931 8 811 6 977 2 627 1 893 3 496
7 833 4 302 3 65 8 45 1 630 5 17 0 631 6 145 2 93 9 558
5 730 3 786 9 119 1 503 4 290 8 47 0 514 2 784 7 427 6 748
6 411 3 914 7 147 1 242 9 422 5 900 8 801 0 170 2 560 4 855
8 537 1 926 6 676 0 159 4 356 2 493 9 402 3 482 7 612 5 481
4 294 3 910 9 4 2 727 7 684 6 131 1 278 0 834 5 457 8 985
5 143 9 700 2 732 4 783 1 573 6 434 7 132 3 514 8 704 0 378
8 203 7 975 0 694 4 620 1 304 3 173 9 849 6 530 2 962 5 730
5 163 2 565 4 448 3 256 6 58 8 166 0 790 9 715 7 534 1 662
0 682 7 90 3 262 8 235 1 789 4 487 2 571 5 983 9 725 6 301
8 125 5 358 2 38 3 733 0 769 6 596 4 945 1 469 7 172 9 8
5 885 8 581 2 569 4 873 6 689 9 944 7 174 3 684 0 651 1 796
9 965 8 487 5 19 7 741 6 422 2 981 3 81 4 868 0 826 1 239
5 254 6 775 3 18 1 459 7 686 4 982 2 750 9 11 8 106 0 745
7 641 1 148 4 284 8 289 2 273 3 721 0 715 6 722 5 573 9 396
2 935 4 105 8 192 7 577 1 598 3 424 5 106 9 847 0 365 6 347
4 533 5 772 9 114 2 878 6 660 8 4 3 910 0 781 7 368 1 661
1 88 8 831 5 452 9 601 3 956 2 688 7 504 0 793 6 611 4 810
0 4 8 747 6 884 4 343 1 658 7 200 5 432 9 934 2 5 3 93
7 459 1 79 5 769 4 899 9 359 0 965 6 496 2 197 8 138 3 647
7 619 4 894 2 319 0 650 8 778 1 868 3 890 5 759 9 138 6 61
6 477 7 204 2 173 5 100 3 288 9 826 4 72 1 392 0 853 8 955
4 437 9 185 8 401 0 325 5 657 3 392 7 103 6 56 1 960 2 275
5 503 4 175 6 300 9 233 2 467 8 446 0 549 1 704 7 641 3 377
9 794 8 568 2 701 3 741 1 437 6 899 4 398 5 702 7 493 0 588
7 457 1 435 5 301 9 450 4 723 0 201 8 258 6 503 2 655 3 291
0 897 3 65 9 39 2 315 7 551 4 876 6 264 5 832 8 162 1 513
1 438 0 939 7 453 2 792 4 582 5 335 3 681 6 277 9 867 8 518
7 30 3 690 4 855 1 66 0 153 5 905 9 315 6 767 2 903 8 644
8 611 4 994 6 192 2 979 1 760 9 733 7 767 0 489 3 49 5 442
1 797 0 860 3 500 4 529 5 782 8 807 7 357 9 392 2 987 6 638
0 113 4 302 5 126 1 101 2 877 9 917 8 117 7 308 6 183 3 834
9 677 0 323 8 150 2 353 1 751 6 710 5 534 7 777 3 352 4 886
6 731 5 418 1 11 0 556 4 87 8 143 3 873 7 386 2 278 9 795
9 561 5 336 1 822 3 164 7 50 8 88 2 741 6 223 0 205 4 567
9 426 1 182 2 975 7 736 3 413 6 597 8 708 4 230 5 891 0 405
0 416 7 53 5 226 9 434 6 774 1 798 4 523 3 328 2 971 8 310
5 333 4 901 3 141 2 337 8 165 7 994 9 30 6 288 1 867 0 811
6 292 9 61 7 761 8 145 5 42 1 726 4 965 0 249 3 321 2 678
2 237 0 883 4 896 1 595 7 202 5 968 9 140 3 653 6 372 8 416
2 736 6 253 3 429 0 168 1 317 5 205 7 507 8 341 9 588 4 361
7 365 8 559 6 392 0 394 1 270 2 877 4 234 9 587 5 503 3 657
4 636 9 906 8 391 0 519 1 471 3 645 7 358 2 55 6 223 5 653
1 815 6 229 9 907 8 188 4 108 0 553 2 627 3 887 7 131 5 736
9 939 7 88 8 149 3 367 0 820 2 754 1 103 5 718 4 722 6 281
4 146 3 529 7 360 2 262 8 70 9 166 6 462 5 181 0 251 1 932
2 885 5 203 9 471 0 609 6 505 7 7 3 532 4 77 1 269 8 131
8 801 0 192 6 293 4 135 3 448 1 221 9 532 7 946 5 936 2 298
8 462 6 158 1 713 4 981 9 32 2 735 7 220 5 396 3 68 0 120
3 469 4 985 6 248 2 810 5 665 1 544 0 78 8 9 7 602 9 967
9 942 6 934 0 49 8 449 5 975 7 914 3 234 2 78 1 948 4 270
0 731 9 131 1 363 2 492 6 343 4 777 7 66 8 873 5 535 3 397
2 882 8 458 1 944 6 11 0 806 7 119 5 544 9 64 3 836 4 24
6 345 2 163 9 185 7 27 5 944 1 502 0 116 8 183 3 335 4 479
1 128 8 57 3 142 4 22 6 13 0 168 5 249 2 658 7 537 9 935
6 3 8 708 5 855 9 942 0 912 2 7 1 713 3 597 7 991 4 123
2 82 0 983 8 727 7 45 5 436 9 398 6 881 3 420 1 968 4 713
1 939 7 387 6 365 8 719 3 924 2 382 9 847 0 726 5 907 4 42
4 792 0 301 9 970 1 214 5 189 6 338 7 64 3 152 2 487 8 265
9 637 6 453 3 442 8 129 0 142 1 97 5 234 7 148 2 800 4 495
6 504 0 540 1 313 7 654 8 253 3 325 4 458 5 280 9 750 2 362
4 440 6 823 7 53 3 520 8 970 1 622 5 208 9 569 2 941 0 274
8 907 1 302 2 707 9 812 4 360 6 332 0 979 3 572 5 727 7 433
7 1 0 34 5 408 3 987 9 270 4 524 6 589 1 982 8 338 2 887
0 925 3 536 8 390 5 236 7 291 1 667 2 462 9 962 4 989 6 974
0 683 5 25 8 360 3 232 9 39 7 706 4 329 2 786 6 809 1 384
4 30 3 744 1 161 8 786 6 43 2 324 7 550 0 593 9 449 5 582
9 258 5 825 3 961 6 644 8 855 0 581 2 990 1 474 7 691 4 99
6 304 8 223 0 150 5 721 2 116 4 43 9 876 7 427 3 425 1 360
2 406 1 939 9 309 6 517 4 891 5 707 7 886 3 969 0 652 8 977
7 981 3 42 6 773 0 88 2 405 1 242 4 360 9 799 5 298 8 754
1 811 2 800 6 756 4 742 9 513 7 895 3 794 0 69 8 767 5 661
5 251 7 147 0 924 8 608 3 527 9 132 4 427 6 304 2 228 1 23
9 886 6 825 0 846 2 509 7 600 5 576 1 590 3 517 8 812 4 708
7 650 3 718 2 188 4 339 0 509 1 512 9 570 8 918 5 469 6 671
1 10 8 873 0 171 3 541 4 432 2 787 7 328 6 946 5 398 9 86
3 218 9 123 1 398 6 980 5 606 2 348 8 910 0 967 4 671 7 891
8 889 0 866 1 140 6 187 7 33 5 657 3 152 4 673 9 411 2 633
8 275 7 935 0 795 5 526 9 246 1 179 4 734 2 888 3 180 6 715
3 903 9 121 0 820 8 207 1 649 6 213 2 474 5 626 4 227 7 718
9 861 7 454 8 977 6 804 4 355 1 916 5 847 2 69 0 985 3 141
0 633 9 358 7 983 2 456 3 997 8 638 6 288 4 513 1 650 5 331
6 183 0 993 1 898 3 812 2 828 8 136 9 755 4 386 7 358 5 380
8 307 5 188 2 579 3 724 7 433 0 814 6 259 9 645 1 441 4 572
8 611 6 96 1 143 4 648 5 381 9 839 2 557 7 950 0 732 3 834
4 647 0 473 5 661 6 227 9 188 1 788 3 793 7 217 8 271 2 935
0 207 1 85 7 507 3 115 4 38 2 399 6 101 5 4 9 360 8 971
8 355 6 762 9 195 7 182 5 451 0 28 1 337 3 351 4 870 2 202
3 687 9 292 4 467 1 293 8 66 7 978 0 199 5 245 2 229 6 64
9 146 3 286 5 63 6 313 7 966 2 32 4 914 8 788 0 497 1 898
0 638 4 50 6 617 7 771 3 484 9 355 1 719 8 484 2 895 5 581
1 812 7 709 4 980 0 298 6 800 8 666 3 906 9 36 2 297 5 106
1 980 9 768 8 872 7 604 6 660 5 781 3 208 0 583 2 634 4 719
1 144 7 364 9 97 8 252 2 784 4 394 6 683 3 722 0 544 5 630
3 931 9 732 1 19 8 300 5 792 0 95 7 370 4 398 2 337 6 957
8 710 4 696 0 635 6 277 5 805 1 814 3 128 9 932 2 741 7 115
3 106 9 988 8 743 1 975 5 798 2 119 4 787 6 531 0 443 7 569
9 385 4 572 6 729 3 256 0 616 1 602 7 102 5 793 2 367 8 132
1 539 3 703 6 992 9 579 5 30 8 162 2 165 7 839 0 545 4 378
5 426 6 185 4 527 3 831 9 434 8 806 2 327 1 263 0 6 7 300
8 465 0 314 7 944 9 916 4 949 1 662 2 30 3 749 6 91 5 426
5 809 2 729 0 348 7 505 4 221 9 38 3 272 8 941 1 131 6 235
1 353 7 764 5 138 4 92 2 813 0 636 9 429 8 964 3 49 6 271
1 798 4 31 5 808 8 827 6 79 9 305 2 387 3 137 0 17 7 966
4 226 9 839 5 197 3 815 8 617 6 564 7 960 1 302 2 981 0 952
6 101 5 446 0 102 3 542 7 18 8 273 1 111 4 382 9 611 2 912
2 792 8 747 0 597 9 889 4 869 7 446 6 915 5 152 1 887 3 869
5 69 0 996 1 952 2 724 3 575 6 156 9 940 7 638 8 310 4 350
0 515 6 384 5 500 7 228 1 522 9 762 8 900 2 260 4 458 3 211
8 690 2 747 1 16 9 408 5 777 6 853 7 363 3 232 4 600 0 963
3 61 4 887 8 791 1 393 2 656 0 645 7 115 5 955 9 58 6 467
5 729 7 3 1 51 6 449 0 951 3 514 8 979 2 487 4 518 9 313
8 937 3 238 4 724 2 754 5 958 6 833 0 486 1 840 9 567 7 461
4 362 1 207 0 385 9 835 8 898 3 714 5 647 6 222 2 805 7 104
9 31 6 478 7 591 0 761 3 667 1 55 8 449 4 442 5 388 2 966
5 923 4 731 8 744 6 386 9 150 7 154 1 420 3 995 0 886 2 190
2 677 8 105 7 588 0 961 9 751 3 619 1 426 4 770 5 57 6 891
6 968 3 887 0 920 5 179 9 267 1 756 4 623 2 798 8 189 7 834
7 432 8 333 4 696 5 503 0 221 2 4 9 939 6 165 3 431 1 257
5 975 8 586 1 832 9 504 6 428 2 556 7 692 3 590 0 788 4 526
7 401 5 176 0 649 9 868 3 703 1 934 2 538 6 271 4 578 8 522
4 8 1 365 0 29 9 359 8 431 2 856 7 617 6 72 3 89 5 633
3 660 8 207 2 500 5 233 0 980 1 614 6 468 4 956 7 706 9 397
2 627 7 826 1 307 9 537 6 348 8 939 3 409 5 541 4 423 0 79
7 673 4 15 6 982 5 55 8 142 3 889 1 182 9 907 0 779 2 435
7 466 2 441 3 525 9 794 0 218 6 983 8 686 1 671 5 248 4 541
0 910 2 38 4 707 7 834 3 828 8 489 9 44 1 201 6 963 5 257
5 966 6 63 8 1000 7 385 9 715 1 996 4 663 2 118 3 657 0 988
5 540 2 215 9 467 3 769 0 535 6 53 4 140 8 255 7 314 1 855
2 302 8 563 0 308 9 357 3 416 1 937 4 696 7 838 5 983 6 1000
6 167 3 456 7 459 8 588 5 177 4 939 1 306 2 41 9 475 0 123
3 370 0 774 6 355 7 17 9 440 2 29 5 615 1 196 4 766 8 670
6 451 2 481 7 448 1 195 4 401 5 60 8 655 9 899 3 514 0 826
8 503 0 806 7 539 5 485 3 435 6 154 9 267 2 971 4 64 1 544
8 584 4 771 7 783 6 262 9 450 1 956 2 620 3 826 5 655 0 236
4 420 2 63 8 878 6 195 0 915 7 287 3 343 5 682 9 579 1 662
6 7 7 922 5 521 9 238 4 625 2 925 0 505 8 629 3 952 1 43
1 969 5 143 7 185 2 474 8 459 9 432 3 973 4 422 6 21 0 114
0 765 1 209 4 866 7 568 8 958 6 743 9 531 5 37 3 387 2 936
5 80 9 964 8 386 3 707 0 464 2 341 6 287 7 227 1 449 4 528
3 892 1 368 7 753 5 569 0 450 2 789 4 619 8 648 9 801 6 370
8 461 1 387 6 275 9 750 7 917 5 723 2 167 4 290 0 276 3 120
5 762 1 956 8 179 6 562 7 592 4 391 0 746 9 197 2 55 3 43
2 968 3 279 5 756 0 855 8 436 9 330 7 847 1 152 6 825 4 673
9 202 1 755 0 809 2 888 8 263 4 919 5 489 3 60 6 975 7 960
9 961 4 604 8 942 5 458 6 743 1 803 7 596 2 147 3 857 0 899
5 751 3 586 1 976 4 368 8 420 6 482 0 605 9 966 2 284 7 813
2 603 6 847 0 291 1 391 5 52 3 373 7 180 9 968 8 240 4 368
1 39 4 197 2 328 3 997 6 13 9 21 0 880 5 908 8 523 7 715
8 242 6 100 1 641 4 324 2 216 3 277 7 847 5 350 9 729 0 393
8 677 5 858 2 949 4 640 3 920 0 936 7 60 9 142 6 477 1 6
6 552 8 963 1 950 9 21 3 507 5 944 4 417 0 825 2 546 7 961
9 536 7 226 6 681 8 83 5 747 0 115 4 345 1 259 3 489 2 407
8 636 0 824 4 398 5 123 2 305 9 470 3 782 7 371 6 579 1 264
9 456 0 717 5 308 4 161 6 262 2 916 8 958 7 759 3 744 1 34
1 938 4 493 3 248 2 902 5 378 8 604 9 576 7 222 0 464 6 493
1 903 7 200 4 194 5 901 9 203 6 139 3 605 2 981 8 465 0 717
0 926 2 477 4 512 7 624 3 608 1 293 9 851 6 22 8 15 5 504
3 604 9 693 6 987 7 893 2 894 5 906 1 336 8 603 4 396 0 566
9 122 5 592 4 461 3 959 7 158 8 230 2 224 0 742 1 12 6 515
8 260 6 248 9 97 4 883 7 848 0 243 1 64 5 980 3 922 2 383
3 712 5 894 4 955 0 566 6 401 8 349 1 215 7 833 9 200 2 388
8 842 3 169 4 931 2 976 7 110 6 639 5 462 1 470 9 553 0 56
5 323 9 562 7 924 1 241 0 847 6 365 3 534 8 707 2 361 4 298
7 790 8 186 0 175 9 805 4 696 2 488 1 105 3 968 6 382 5 417
3 30 4 988 1 232 9 666 2 485 0 352 5 471 7 763 8 20 6 769
8 947 6 623 1 940 4 718 2 468 3 156 5 678 0 447 7 893 9 51
5 230 9 794 3 452 6 429 7 822 0 321 8 470 1 479 4 870 2 83
9 704 6 44 1 246 8 733 2 729 4 982 0 190 7 13 3 907 5 473
0 37 5 707 9 952 1 68 8 341 7 85 2 401 3 292 6 376 4 533
2 665 9 87 8 580 5 457 4 744 7 922 1 409 3 558 0 155 6 32
9 404 5 82 6 433 2 903 7 748 4 549 1 825 0 104 8 385 3 995
2 119 8 715 0 884 1 689 3 565 4 981 6 761 5 401 7 742 9 535
7 986 3 227 2 318 4 996 6 22 1 882 8 45 9 303 0 206 5 905
1 322 0 846 7 871 8 776 6 868 5 943 3 259 2 231 9 308 4 477
3 266 5 293 1 302 2 591 0 847 8 845 4 774 9 45 6 893 7 334
6 784 9 272 3 984 5 502 7 775 4 333 0 271 1 338 2 943 8 806
3 927 5 812 2 615 4 277 6 36 9 594 0 341 7 102 8 608 1 23
2 189 0 664 5 982 8 296 9 645 1 247 4 888 7 277 3 112 6 9
2 284 1 97 7 290 5 866 9 5 6 424 4 890 3 463 8 302 0 381
1 315 4 804 5 513 9 821 0 693 3 418 8 206 7 899 2 202 6 65
3 119 1 945 7 658 4 293 2 760 5 736 9 687 8 40 0 596 6 564
6 389 4 452 1 802 9 678 3 537 7 675 2 6 8 199 0 498 5 629
7 532 6 70 8 773 3 109 2 32 4 191 1 626 0 465 9 841 5 9
2 140 1 579 4 180 0 657 8 694 9 497 7 396 3 872 6 905 5 910
0 206 7 206 4 74 9 682 6 803 3 289 2 272 8 893 5 271 1 6
3 643 7 171 4 15 6 683 5 600 8 981 1 56 0 190 9 425 2 900
9 737 4 926 3 57 2 706 6 794 8 836 7 821 5 335 1 54 0 589
2 326 1 357 7 84 5 799 9 572 6 896 0 772 4 781 8 52 3 837
6 92 1 913 8 257 0 790 4 602 7 77 5 985 2 72 3 348 9 566
0 918 3 377 8 763 5 494 1 269 9 113 7 958 6 325 4 59 2 140
7 203 5 442 2 963 3 168 6 184 0 379 9 845 4 298 8 256 1 39
1 369 7 648 2 945 9 996 8 952 0 770 3 457 6 155 5 275 4 793
6 729 8 916 5 245 3 652 9 210 7 422 4 123 0 172 2 444 1 855
3 660 1 123 0 678 8 733 4 460 5 637 2 255 9 95 7 466 6 946
0 219 4 227 9 801 5 296 3 505 2 140 7 804 6 377 8 73 1 671
1 827 8 198 0 603 7 178 3 378 4 976 6 659 5 34 9 272 2 398
2 392 7 192 1 917 0 88 5 419 3 528 4 892 8 103 9 317 6 509
5 728 4 807 7 449 1 660 3 147 6 90 0 105 8 547 9 177 2 689
8 997 9 958 3 340 5 578 0 310 6 846 2 689 4 489 7 976 1 302
2 279 6 172 1 438 8 491 3 176 7 760 9 39 4 951 5 503 0 113
8 526 6 883 4 697 9 338 7 87 3 55 0 273 5 705 1 509 2 359
8 316 0 182 6 233 1 315 3 27 4 56 9 437 5 131 2 542 7 476
0 831 5 717 7 941 8 787 9 57 2 901 4 394 6 158 1 173 3 591
3 298 2 729 4 613 0 732 6 43 5 121 8 744 9 175 7 232 1 955
4 353 9 515 5 679 7 99 0 410 3 347 6 267 1 182 8 14 2 197
0 101 9 860 1 579 4 924 8 253 6 845 3 742 2 392 7 543 5 407
8 553 1 4 2 329 0 273 6 7 3 604 9 633 5 727 7 449 4 321
0 651 1 675 9 145 6 651 2 807 7 404 5 451 8 394 4 449 3 638
7 659 4 224 9 642 1 862 6 129 0 766 3 188 5 695 8 393 2 466
2 203 1 830 8 511 6 154 4 839 9 286 0 400 3 8 5 718 7 33
6 292 0 161 7 310 5 868 3 632 4 779 1 872 9 582 8 480 2 19
0 1000 2 365 3 209 6 369 1 545 8 469 4 11 5 224 7 838 9 381
5 358 1 30 4 362 0 71 3 908 2 132 7 697 8 148 9 772 6 978
4 784 6 74 9 847 0 755 8 111 5 156 7 379 1 704 2 407 3 428
9 525 7 595 5 549 1 799 3 115 4 442 0 326 8 789 2 600 6 414
5 70 6 403 4 760 0 336 8 345 9 727 1 899 3 223 7 626 2 272
2 215 6 968 5 329 7 991 8 765 1 330 4 535 9 829 3 598 0 460
5 422 8 619 3 511 7 478 9 332 4 760 2 799 0 9 1 870 6 979
6 769 8 348 5 424 7 517 4 940 1 204 9 762 2 369 0 16 3 950
5 951 0 315 3 84 7 428 8 839 4 811 2 427 1 83 9 140 6 213
6 116 3 253 9 298 2 526 4 120 5 207 7 912 8 36 0 239 1 905
7 531 9 162 0 707 8 645 4 129 6 231 1 294 3 6 5 74 2 602
4 792 7 118 8 619 6 548 9 728 1 788 3 701 2 138 0 659 5 897
3 834 7 38 0 379 4 117 5 175 6 441 9 47 1 963 8 77 2 39
3 520 0 654 1 794 8 110 9 579 7 598 4 453 6 44 2 706 5 882
2 230 8 621 9 750 1 75 4 35 0 358 7 303 6 347 5 887 3 809
5 451 7 625 8 12 6 125 3 229 9 970 4 114 0 993 2 477 1 678
7 176 2 805 5 446 9 420 8 967 4 324 1 220 3 594 6 247 0 682
1 140 7 661 6 376 0 175 9 126 8 785 4 746 2 317 3 813 5 861
3 176 2 323 1 791 9 695 6 951 5 558 0 951 7 384 8 181 4 97
4 616 1 939 6 277 5 345 0 388 9 855 7 503 2 520 8 747 3 894
9 123 3 772 1 823 8 769 2 838 5 546 7 476 0 955 4 13 6 340
9 589 8 991 7 734 3 373 6 497 5 686 2 463 0 37 4 277 1 265
2 350 4 438 0 667 3 439 7 343 5 769 8 688 1 427 6 580 9 461
8 899 5 174 1 750 7 277 0 536 3 908 9 810 4 293 2 253 6 142
0 639 7 49 6 348 2 787 4 396 9 610 1 535 3 659 8 583 5 374
7 890 8 42 4 743 3 962 6 922 0 846 9 251 2 751 5 228 1 109
2 203 3 71 8 592 4 901 1 204 5 506 6 251 9 137 7 490 0 593
7 212 5 853 0 501 2 446 4 926 9 455 6 494 8 270 3 908 1 378
9 747 5 645 1 772 7 808 6 694 2 444 8 890 3 235 0 692 4 241
3 789 7 968 0 209 5 259 2 854 1 592 6 552 4 631 9 820 8 948
1 808 3 60 5 957 0 869 8 763 7 873 2 703 4 982 6 744 9 110
4 797 2 470 1 888 5 765 7 221 0 430 6 613 3 38 9 358 8 467
7 214 0 105 8 998 3 400 4 896 2 540 1 969 6 955 5 383 9 545
1 607 0 754 9 842 5 402 4 740 8 970 7 716 6 276 3 3 2 212
3 430 9 365 5 164 7 188 6 257 8 852 4 426 1 456 0 210 2 332
4 850 7 769 5 799 9 364 3 877 8 801 1 110 0 78 6 766 2 857
0 732 9 466 3 335 2 837 1 346 6 710 7 270 5 935 8 380 4 332
4 773 7 437 0 244 1 24 5 71 9 512 3 99 6 4 8 526 2 394
0 279 5 394 2 130 8 859 4 568 6 14 1 980 3 711 9 405 7 62
9 296 6 71 8 548 0 830 3 473 2 595 4 558 1 900 7 478 5 897
7 192 5 365 0 410 3 909 6 422 2 770 1 402 8 630 9 882 4 395
2 887 8 192 6 138 7 886 9 283 4 322 0 632 3 27 5 432 1 142
9 203 4 551 6 420 0 713 5 442 1 395 3 17 2 127 8 769 7 257
8 313 0 852 3 860 1 411 4 990 9 801 2 536 7 239 6 887 5 41
1 265 2 203 9 495 3 926 6 926 0 537 5 248 8 837 7 633 4 167
3 797 8 987 0 82 5 662 4 485 1 994 7 203 6 564 9 90 2 61
2 462 8 1000 4 177 6 452 7 195 1 898 3 405 0 971 5 286 9 244
5 12 8 573 0 205 7 673 1 811 6 745 3 958 4 809 2 341 9 758
0 447 6 814 8 654 1 425 5 768 4 574 9 447 7 727 2 722 3 581
1 722 3 249 4 931 0 606 7 228 5 84 9 761 8 357 6 722 2 73
6 300 7 309 3 452 0 320 4 681 5 721 1 743 8 835 9 248 2 25
1 415 7 378 3 463 5 491 6 17 0 819 9 551 4 523 8 846 2 732
5 92 9 593 0 195 3 287 8 267 7 630 4 317 6 176 2 260 1 162
6 875 9 982 5 766 3 284 1 396 4 484 8 801 2 495 0 719 7 186
9 15 8 518 2 409 6 21 7 4 5 740 0 632 1 447 3 109 4 322
0 574 8 700 2 525 4 638 7 282 5 387 9 201 1 564 6 201 3 70
6 725 4 532 7 274 3 102 9 1000 8 463 1 806 2 261 5 699 0 303
7 182 0 257 5 183 4 11 1 247 6 690 2 819 8 707 3 944 9 937
0 293 7 46 2 500 9 780 8 328 6 846 4 235 5 2 3 547 1 29
7 931 9 888 8 595 1 326 2 275 6 757 0 326 5 234 3 568 4 224
1 392 6 437 0 1 5 724 3 404 2 12 8 365 9 374 7 640 4 846
1 533 6 963 4 186 2 476 8 363 5 280 9 57 3 110 0 473 7 687
3 428 4 940 8 623 6 570 7 271 0 757 9 756 1 104 5 893 2 120
1 757 4 33 7 447 8 661 6 780 0 912 5 361 2 390 3 344 9 84
0 990 8 847 4 562 5 418 6 266 1 591 7 456 3 779 2 485 9 138
4 330 1 718 2 56 9 477 8 113 6 242 7 632 3 478 5 479 0 609
0 263 3 365 1 554 8 412 6 185 2 354 4 899 9 943 7 124 5 660
0 115 9 961 6 9 2 347 7 4 8 3 5 696 1 412 3 869 4 786
4 632 5 855 1 136 8 243 9 763 6 325 0 526 7 106 2 679 3 347
8 450 7 38 4 833 0 718 2 450 1 636 5 813 9 322 6 345 3 919
3 256 5 163 0 626 2 169 1 694 9 447 8 631 4 9 7 560 6 710
4 248 1 617 3 669 7 542 0 312 8 946 5 761 6 712 9 80 2 678
3 307 1 521 8 831 7 186 2 80 4 998 5 817 9 158 0 445 6 31
1 683 9 659 2 89 5 838 4 81 6 984 8 337 0 997 3 79 7 992
2 229 7 249 6 796 9 411 1 184 3 38 8 613 5 543 4 862 0 312
1 630 6 123 7 798 2 924 5 666 9 305 3 870 4 105 0 179 8 926
5 229 0 503 7 813 9 751 2 51 3 354 8 933 6 249 1 789 4 186
4 568 2 44 1 245 0 66 3 30 8 261 7 727 9 962 6 917 5 31
8 686 5 68 6 913 4 349 2 436 7 688 0 817 9 855 3 424 1 516
1 13 4 839 7 898 5 460 6 755 0 927 8 450 2 129 9 561 3 968
3 927 2 113 7 509 9 897 1 939 5 164 6 561 0 810 4 947 8 702
4 458 7 932 0 125 8 509 2 951 3 672 9 154 6 977 5 582 1 888
7 227 2 146 8 434 5 14 6 535 1 427 3 449 0 815 4 426 9 954
4 186 5 747 7 234 9 200 6 716 0 460 8 203 2 843 1 849 3 984
4 786 9 381 7 537 1 780 2 479 0 185 6 915 5 183 8 579 3 722
0 6 2 593 3 937 9 312 5 62 6 366 4 945 7 904 8 354 1 187
1 839 5 606 2 690 3 532 0 291 4 530 6 846 9 463 7 353 8 316
1 42 9 537 3 144 7 285 4 342 6 170 8 72 2 524 0 321 5 335
1 644 2 857 6 869 0 285 3 960 5 929 8 181 4 821 7 588 9 319
0 124 3 528 4 197 7 20 6 159 9 320 2 677 8 250 5 698 1 80
7 505 4 138 8 561 6 665 0 353 9 264 5 404 1 122 2 428 3 920
4 702 3 396 7 481 9 752 1 543 6 967 5 306 2 218 8 724 0 76
1 891 6 524 5 536 2 801 3 113 4 797 0 29 8 530 7 485 9 686
4 195 9 594 8 327 0 986 1 233 2 157 5 487 7 956 6 233 3 129
2 519 8 916 7 468 9 489 4 413 5 749 6 55 0 117 3 173 1 366
7 550 0 650 5 354 8 955 6 637 4 481 9 981 2 327 1 766 3 863
2 246 6 912 8 516 3 801 7 303 0 191 1 526 5 657 4 313 9 571
7 759 6 617 8 797 4 169 5 34 2 83 9 461 3 2 1 554 0 258
1 51 5 33 2 144 3 585 0 623 8 799 6 654 4 846 7 118 9 437
8 648 0 179 4 765 7 101 5 522 6 409 9 93 1 326 2 572 3 697
6 345 2 962 0 131 4 880 5 19 3 597 1 473 8 5 9 772 7 956
9 36 0 891 3 906 4 648 8 420 2 622 1 643 5 70 6 358 7 228
7 952 2 756 8 766 4 801 9 661 1 218 3 73 0 166 5 93 6 306
3 752 7 800 9 563 1 93 8 152 6 937 0 723 2 68 4 967 5 501
9 30 0 952 6 825 8 378 1 348 3 134 4 544 5 148 7 556 2 682


==> anc/Large-TA benchmark/tai_j1000_m10_10.data <==
1000 10
7 870 3 270 0 462 5 719 1 85 9 482 8 359 4 314 2 401 6 920
4 490 6 903 1 201 7 434 0 995 8 35 9 812 5 777 3 273 2 502
0 746 1 89 4 628 2 121 3 295 5 717 7 155 8 843 9 37 6 657
1 266 5 615 7 965 4 526 3 725 6 274 0 241 2 423 9 155 8 568
9 681 3 395 4 481 2 382 1 120 0 940 7 641 5 210 8 538 6 948
3 640 0 286 7 916 4 447 5 993 1 196 2 816 9 275 8 953 6 851
3 836 6 587 7 488 2 64 5 198 0 428 4 264 8 128 9 222 1 415
2 550 0 857 6 64 1 741 9 538 8 240 4 524 3 153 7 332 5 509
2 916 1 670 4 957 0 836 6 633 9 817 7 935 8 852 3 26 5 42
1 66 2 466 6 555 0 980 8 892 7 944 9 462 5 180 4 796 3 774
5 40 3 910 2 460 1 626 0 986 8 530 9 848 6 236 7 834 4 718
1 863 6 522 0 958 4 541 2 261 8 563 9 237 7 973 5 978 3 591
8 986 3 854 4 731 5 683 0 374 1 335 6 619 7 107 9 8 2 762
9 173 1 615 7 595 4 55 6 241 8 936 0 628 3 415 2 881 5 708
1 455 3 511 5 94 8 540 6 853 0 748 4 68 7 343 9 636 2 757
7 967 5 848 1 755 4 772 3 864 2 835 8 384 9 863 6 648 0 509
4 25 0 803 7 479 2 152 3 155 6 264 1 377 9 853 5 154 8 535
0 599 9 828 6 949 1 47 4 189 7 232 5 125 3 223 8 525 2 6
4 258 3 959 6 960 5 907 2 674 1 383 9 628 7 453 0 455 8 41
0 822 8 474 7 12 3 946 6 645 5 101 2 636 4 715 1 217 9 327
5 438 0 510 1 534 2 873 4 225 8 564 7 353 6 248 9 744 3 315
0 997 8 1 2 50 5 773 6 906 7 596 1 410 3 68 9 348 4 294
8 197 3 673 0 43 7 862 6 21 2 987 9 228 5 849 1 617 4 421
7 507 2 824 9 942 5 208 8 243 0 935 6 271 1 704 3 644 4 817
4 948 5 211 1 496 6 863 9 258 0 923 2 618 7 679 3 343 8 949
9 435 7 9 4 272 6 954 1 931 2 781 5 809 3 451 8 112 0 240
0 736 2 561 5 93 9 622 7 422 6 802 1 858 8 305 4 251 3 528
2 644 0 623 8 189 1 643 6 474 9 305 3 244 4 855 7 579 5 680
6 534 2 752 9 606 0 883 4 738 1 473 8 656 3 147 7 91 5 469
3 684 1 823 7 699 0 749 8 410 6 283 4 433 5 823 9 839 2 891
8 505 0 608 3 28 9 502 7 142 2 48 5 406 1 950 6 150 4 395
1 537 8 51 7 98 9 104 3 281 4 199 5 152 6 787 0 359 2 324
0 120 9 29 8 277 3 834 6 383 7 379 1 326 5 13 4 379 2 116
8 709 4 66 5 908 6 723 9 696 0 298 2 315 7 301 3 976 1 40
2 130 5 436 4 504 0 828 1 95 8 522 7 752 3 858 9 711 6 113
5 917 8 540 1 659 2 359 6 22 9 292 3 553 0 560 4 302 7 30
8 593 4 475 9 529 2 490 7 546 6 942 3 164 5 719 0 193 1 558
6 166 5 3 7 709 1 30 2 725 4 927 3 362 0 120 9 350 8 31
0 137 5 314 1 645 2 512 4 224 9 976 8 453 3 74 6 843 7 128
5 132 7 876 9 126 4 370 2 94 1 14 8 277 6 21 0 325 3 762
7 739 6 319 9 178 1 28 2 731 0 965 8 754 4 929 3 799 5 840
2 976 3 67 5 155 4 985 0 819 8 602 7 244 6 571 9 739 1 615
4 298 1 238 3 958 5 554 2 759 7 940 9 129 0 731 6 27 8 524
2 893 6 837 7 846 3 357 8 32 1 702 5 592 4 292 0 213 9 500
4 473 8 46 7 625 0 266 5 872 9 833 6 723 2 135 3 258 1 732
5 215 8 127 6 410 9 639 2 670 3 619 0 663 1 950 4 614 7 764
4 558 6 151 5 930 0 5 1 324 3 754 9 886 8 262 2 480 7 744
8 185 6 957 1 956 4 508 2 574 0 535 9 454 5 527 7 49 3 244
1 503 0 928 6 235 8 504 3 487 2 984 4 826 7 93 9 618 5 498
3 89 6 894 4 139 2 617 7 679 5 967 1 252 9 573 0 126 8 552
2 911 7 45 4 162 8 872 3 236 9 136 1 27 6 750 0 72 5 823
1 641 3 331 2 534 0 26 7 324 6 915 4 212 8 410 5 253 9 91
0 789 2 38 1 293 6 756 8 878 9 24 4 32 3 565 7 616 5 271
6 196 7 295 8 17 2 927 9 468 3 761 4 974 0 253 1 12 5 828
0 481 6 460 7 352 4 553 5 123 8 598 3 661 1 383 9 663 2 116
9 516 4 449 6 275 8 966 0 62 2 819 1 595 3 254 5 593 7 53
8 92 5 942 9 382 4 24 6 906 1 114 2 579 0 765 7 54 3 736
1 332 0 189 7 119 4 340 3 17 8 27 5 715 2 944 6 851 9 166
5 459 3 657 7 537 4 954 8 985 6 52 9 618 0 398 2 534 1 271
1 718 7 641 2 588 3 229 8 78 9 782 4 661 5 881 6 740 0 518
5 463 9 420 0 527 8 708 3 948 6 521 4 247 2 995 7 282 1 549
6 682 3 124 2 947 4 532 7 265 8 220 0 58 1 398 9 939 5 394
1 91 7 689 5 691 6 150 4 29 9 592 3 840 0 317 2 400 8 641
0 953 9 665 3 245 5 237 4 891 1 710 2 758 8 152 6 160 7 79
9 906 6 904 1 926 3 14 0 597 5 394 2 905 7 978 8 722 4 95
8 830 2 715 3 790 6 342 9 229 1 369 4 91 0 796 5 345 7 754
4 333 9 118 3 624 6 395 5 540 8 271 0 434 1 262 7 855 2 517
1 568 9 945 4 713 7 341 8 258 3 935 5 531 2 943 0 724 6 144
1 702 9 892 3 238 5 716 4 331 2 491 7 823 8 213 6 769 0 668
6 829 3 273 1 409 2 532 0 444 9 598 5 697 8 782 7 265 4 697
9 636 0 955 5 529 2 135 7 59 4 952 1 91 6 588 3 386 8 910
3 302 9 178 6 761 2 327 5 968 0 553 7 773 1 212 8 821 4 357
2 123 6 212 7 608 5 693 8 200 9 318 1 649 4 128 0 64 3 615
0 675 7 546 2 777 8 831 9 592 1 476 6 347 3 166 5 468 4 513
6 734 2 157 7 947 1 748 9 40 8 814 3 720 5 159 4 610 0 525
0 179 2 967 9 389 1 696 7 669 6 67 8 14 5 690 4 43 3 971
8 372 3 53 7 173 1 238 9 298 2 37 0 858 5 707 6 181 4 746
2 818 3 785 9 643 4 22 1 31 7 634 8 582 6 893 5 337 0 466
3 804 7 657 6 765 4 189 9 212 8 613 0 881 1 806 5 71 2 546
6 334 9 805 5 817 0 933 4 875 2 432 3 491 7 713 1 930 8 474
2 902 0 465 7 473 5 512 4 917 8 438 9 831 3 864 6 303 1 134
7 496 1 197 6 128 8 862 3 575 0 341 4 764 2 630 5 736 9 539
7 87 4 874 5 239 9 648 6 772 0 442 3 656 2 485 1 15 8 559
4 492 0 451 3 865 9 549 8 692 5 676 6 488 1 480 7 357 2 458
8 912 9 111 5 785 2 92 3 874 1 142 4 206 0 82 6 408 7 287
2 357 7 798 4 274 5 800 1 897 0 730 6 208 3 823 8 257 9 128
1 676 3 602 8 604 4 380 5 642 7 28 9 216 0 470 2 120 6 666
2 455 0 868 5 396 6 419 4 223 9 460 1 47 8 941 7 885 3 463
2 828 3 389 7 45 5 362 9 748 1 118 8 352 6 29 4 625 0 67
7 794 6 870 0 309 3 207 9 806 4 824 5 78 8 625 2 153 1 700
4 152 6 942 1 888 2 786 8 280 7 175 5 583 3 161 0 745 9 209
9 519 8 618 2 532 4 619 6 83 3 915 5 520 7 889 1 456 0 623
2 284 6 311 8 518 5 850 3 181 9 890 1 871 4 651 7 505 0 313
0 210 9 506 4 150 2 465 3 988 1 368 6 911 8 749 5 741 7 326
6 916 5 308 2 138 1 614 8 526 9 725 7 28 4 6 0 268 3 109
3 725 7 355 1 532 6 777 9 394 8 641 0 489 5 191 4 841 2 833
7 869 0 359 2 800 4 715 3 108 8 903 6 703 5 219 9 126 1 979
0 292 9 696 4 302 2 604 8 106 6 175 1 707 3 111 7 668 5 134
9 258 4 30 7 619 8 957 2 606 3 764 0 978 1 871 6 438 5 482
5 834 8 613 0 25 2 847 3 359 7 716 6 344 9 356 4 446 1 805
7 631 0 780 8 681 5 98 2 562 9 242 3 785 4 697 1 145 6 998
3 759 4 976 9 944 6 784 7 535 5 848 0 413 1 581 2 593 8 367
3 118 4 478 9 13 6 757 7 926 0 877 1 962 8 952 2 108 5 843
8 99 7 43 1 65 6 533 4 704 2 249 0 428 9 781 5 868 3 832
0 723 5 861 7 784 4 496 1 416 9 134 3 811 8 90 6 141 2 726
1 924 4 661 9 198 7 264 6 86 5 52 8 938 0 830 2 270 3 996
8 829 1 833 4 772 3 73 9 485 7 945 6 284 2 584 5 743 0 432
5 912 3 367 1 846 9 160 2 436 0 897 4 879 6 533 7 805 8 606
6 91 2 229 1 958 3 127 7 370 5 204 4 921 8 246 9 105 0 940
7 175 8 539 0 727 2 338 4 708 1 444 6 882 3 964 5 346 9 228
8 233 2 558 4 128 7 28 1 93 5 459 9 934 3 352 0 873 6 473
4 976 6 672 1 907 2 309 7 589 8 62 0 590 5 606 3 90 9 295
6 285 7 14 0 960 3 666 8 110 2 458 1 239 5 598 9 353 4 578
4 237 5 233 2 156 3 612 0 88 1 682 8 116 7 299 9 195 6 328
3 386 4 621 2 392 1 860 5 511 9 123 0 266 8 952 7 966 6 441
1 478 3 747 6 276 9 501 4 278 8 989 7 286 5 436 2 361 0 900
2 728 0 920 1 139 7 602 9 749 3 446 4 388 6 541 5 896 8 291
0 599 2 638 3 438 4 959 5 193 6 653 7 389 8 906 1 316 9 657
8 973 1 354 7 56 5 918 2 834 3 423 6 581 9 767 4 211 0 870
5 887 2 483 7 250 4 297 3 965 6 995 1 624 9 527 0 760 8 993
8 125 6 616 2 69 7 733 1 536 9 513 0 176 3 337 4 441 5 422
5 893 3 196 7 305 9 541 8 595 4 428 6 866 2 7 0 72 1 892
4 513 7 130 5 275 1 629 8 124 3 825 2 426 0 161 6 641 9 773
3 960 0 371 4 709 1 204 9 122 8 537 7 382 2 576 5 95 6 923
7 366 5 699 4 418 2 470 9 60 8 398 3 437 6 361 0 416 1 817
7 708 0 857 4 731 5 180 8 395 3 112 2 425 1 412 6 292 9 48
1 572 0 394 2 105 7 589 5 406 3 677 4 562 6 8 8 795 9 576
9 572 1 463 5 976 4 70 8 599 7 386 0 36 2 857 3 842 6 545
6 281 2 138 1 828 9 234 7 991 5 962 3 553 0 342 4 38 8 919
2 160 3 643 7 477 1 603 5 966 4 892 0 924 8 391 9 273 6 932
3 2 9 484 4 770 5 329 8 796 6 554 0 463 1 109 7 59 2 137
6 340 5 457 4 417 9 124 0 134 8 138 2 759 1 575 7 515 3 661
3 550 4 965 0 554 9 606 6 40 8 980 1 771 2 948 5 338 7 868
9 602 1 625 0 393 2 826 8 141 7 485 6 365 5 435 4 151 3 178
6 310 7 779 2 248 4 779 1 626 5 990 0 883 8 261 9 57 3 678
2 789 8 679 1 821 9 747 3 109 5 814 6 505 0 864 4 780 7 865
1 500 2 826 6 65 5 292 8 330 3 924 0 889 7 247 9 816 4 701
7 658 5 638 8 209 4 739 6 251 2 164 3 986 0 897 9 442 1 776
3 567 1 932 8 305 0 986 2 752 5 75 7 734 4 991 6 35 9 892
1 197 2 855 4 999 8 284 0 476 3 96 9 730 5 399 7 330 6 444
5 632 1 805 0 989 3 37 2 768 7 581 9 848 8 776 6 605 4 875
0 565 7 919 9 606 6 708 2 796 8 737 3 650 5 907 4 512 1 124
4 156 1 613 8 858 7 763 0 462 2 678 6 445 5 898 3 109 9 550
6 845 3 190 7 513 5 806 8 612 2 898 4 159 1 972 9 99 0 387
6 765 9 807 2 865 8 797 7 586 4 900 3 787 5 663 1 280 0 502
2 160 8 210 1 726 5 244 4 720 0 295 3 766 6 245 7 960 9 589
0 983 1 991 7 965 2 586 3 872 9 612 4 619 8 305 5 26 6 222
4 952 2 18 8 761 9 497 3 314 1 303 5 279 7 590 0 985 6 618
7 397 6 73 5 762 0 316 1 646 4 576 8 9 2 360 3 826 9 572
3 635 5 558 6 740 1 516 0 757 7 324 4 40 9 828 8 245 2 903
7 29 0 581 9 331 5 127 3 458 6 573 1 739 2 936 8 281 4 879
7 361 6 589 2 597 5 62 9 409 4 143 8 857 0 4 1 883 3 979
7 110 1 663 3 488 9 753 6 976 0 634 2 995 8 104 4 518 5 641
4 447 1 64 2 540 7 69 0 808 3 183 6 150 9 112 8 192 5 861
9 36 8 219 6 562 1 843 0 485 5 267 2 587 3 550 4 249 7 243
0 393 7 778 5 919 4 522 6 643 1 57 9 783 8 517 3 619 2 75
1 157 0 855 5 372 2 935 9 442 7 700 4 388 8 711 6 841 3 45
9 535 4 113 6 651 5 790 2 533 8 250 1 744 7 772 3 881 0 118
4 523 7 242 0 15 1 714 2 904 3 490 5 98 6 27 9 316 8 368
7 631 1 727 5 401 2 130 3 353 6 80 9 509 0 532 8 818 4 137
2 518 5 585 4 370 8 321 6 868 0 259 9 543 3 429 7 994 1 3
1 610 9 490 7 827 2 580 6 25 5 248 3 133 4 322 0 735 8 346
1 317 8 512 4 644 3 817 5 983 9 551 7 442 0 816 6 935 2 59
3 309 9 939 1 809 5 246 2 790 7 353 6 577 4 472 0 309 8 912
8 496 6 734 4 824 5 399 1 821 3 607 7 956 2 870 0 155 9 206
2 78 4 882 6 92 8 602 5 911 7 982 1 82 9 217 3 410 0 139
2 917 3 306 5 251 8 879 0 679 4 778 9 158 7 180 6 552 1 815
3 673 9 415 1 342 0 496 2 7 4 657 6 228 7 653 5 138 8 794
5 422 7 707 8 813 2 113 9 975 0 544 4 187 1 192 6 15 3 108
8 294 7 588 4 164 5 272 3 328 0 787 6 155 9 985 1 367 2 78
9 555 6 924 8 641 4 894 0 143 7 110 5 733 3 346 1 574 2 395
2 217 5 102 0 137 3 684 7 37 1 904 8 128 6 142 9 604 4 204
1 553 0 157 8 514 4 816 6 670 3 480 2 54 9 297 7 985 5 621
4 781 5 988 3 479 1 13 2 608 7 417 0 503 8 570 6 836 9 281
3 294 7 461 1 268 0 8 2 576 9 861 5 773 6 557 4 180 8 922
1 558 8 735 0 236 7 167 3 73 9 386 5 672 6 405 4 2 2 615
4 198 6 20 3 44 5 265 1 104 0 940 8 354 9 284 2 635 7 882
6 609 9 488 4 31 7 255 1 183 0 107 5 535 8 18 3 127 2 964
4 559 6 846 8 309 0 739 2 37 9 886 3 688 5 279 1 102 7 548
4 33 3 648 0 478 2 841 9 831 6 130 8 938 5 151 1 420 7 91
0 574 4 586 7 271 2 835 9 774 1 84 3 846 6 610 5 195 8 704
9 600 6 377 1 301 8 631 5 61 3 14 4 775 2 702 0 107 7 514
9 684 2 201 7 398 3 807 0 35 6 552 8 522 4 267 5 385 1 407
8 464 9 210 6 780 7 244 4 179 2 688 1 360 3 322 0 390 5 819
2 464 1 402 0 292 7 774 4 266 5 713 6 531 3 66 8 759 9 420
1 541 6 648 8 885 4 864 7 429 3 834 5 819 0 742 2 451 9 879
8 825 5 99 9 196 1 453 0 170 6 390 7 353 4 824 3 871 2 403
6 297 1 809 3 737 4 980 8 654 9 418 5 418 0 287 7 457 2 733
8 544 6 659 9 403 0 388 7 47 5 172 3 226 2 396 1 994 4 510
4 380 1 27 9 838 2 230 5 226 6 560 0 515 8 595 7 220 3 505
9 112 8 860 6 365 7 935 1 138 5 835 3 907 0 535 2 920 4 119
4 957 5 826 9 30 2 55 1 393 6 915 8 772 7 10 0 41 3 600
1 683 8 524 5 81 0 938 3 692 6 387 9 664 2 463 7 108 4 16
4 513 7 967 5 271 9 600 8 621 0 923 3 472 2 370 6 238 1 841
1 946 3 715 7 762 5 988 0 198 9 717 6 650 8 81 2 498 4 542
2 311 1 580 0 706 6 269 5 496 3 433 7 862 9 399 8 281 4 430
8 384 6 399 0 364 2 837 7 304 1 517 3 565 4 344 9 710 5 229
4 908 9 309 7 594 0 32 1 4 5 121 8 195 3 720 2 851 6 425
3 675 2 724 0 622 4 803 7 452 5 475 6 467 1 139 9 578 8 670
7 490 5 929 2 627 6 342 0 88 9 280 8 215 4 229 1 201 3 570
4 544 9 400 6 657 2 598 0 230 8 81 7 480 1 956 5 178 3 156
0 128 8 199 5 133 1 975 3 500 7 289 4 740 9 412 2 990 6 765
2 338 7 91 6 877 8 77 1 226 9 64 0 2 5 339 4 351 3 437
2 445 5 469 7 419 0 184 8 609 1 906 6 632 3 68 9 272 4 368
5 726 2 517 8 468 4 24 6 882 3 557 0 716 1 370 9 895 7 172
2 871 3 106 8 403 6 692 1 200 5 564 7 9 0 434 9 909 4 787
0 654 1 424 8 622 5 221 4 866 9 328 2 423 6 714 3 749 7 299
4 690 5 27 9 380 7 40 6 700 8 496 2 439 1 288 0 658 3 650
6 848 9 221 2 832 8 167 3 481 4 915 7 949 5 891 1 834 0 567
0 751 5 115 6 919 8 44 9 686 7 525 4 602 2 324 3 296 1 668
0 434 9 643 3 617 2 832 6 159 5 144 4 252 7 722 8 312 1 565
7 986 3 693 5 875 4 197 1 205 2 719 0 808 9 229 6 362 8 358
5 211 4 323 2 866 9 960 6 197 7 147 3 3 0 451 8 998 1 633
1 671 4 996 5 777 3 336 6 641 8 803 0 667 7 257 2 495 9 274
9 705 5 239 1 752 2 486 0 421 6 15 7 428 8 919 3 836 4 774
1 650 9 362 4 168 7 210 2 938 5 445 6 437 0 34 3 920 8 42
0 370 6 250 2 929 1 293 7 855 4 334 9 78 5 184 8 13 3 255
5 978 7 606 8 853 2 92 6 289 9 819 3 257 1 760 0 831 4 306
0 73 5 873 4 801 1 873 9 612 8 465 2 500 3 719 7 148 6 277
1 825 9 734 6 755 7 19 2 250 8 788 4 407 3 496 5 124 0 867
1 776 4 231 9 664 6 879 8 818 2 294 3 672 7 376 0 620 5 115
6 170 1 733 8 363 4 403 3 68 9 41 7 779 5 723 2 948 0 354
6 188 4 280 0 186 2 235 8 741 1 288 5 510 3 36 7 759 9 723
1 423 6 976 3 88 8 524 0 287 5 28 2 555 4 394 7 656 9 967
8 849 3 700 7 450 6 396 0 486 1 913 4 77 5 28 9 226 2 460
6 46 0 345 3 810 4 678 5 16 8 509 2 82 9 142 7 720 1 154
0 562 2 443 1 540 4 363 6 650 5 139 7 648 9 222 8 147 3 476
5 783 1 205 4 244 9 711 0 315 8 610 3 141 6 4 7 578 2 624
6 964 3 488 8 125 4 272 1 770 0 588 7 541 5 113 9 488 2 736
7 300 2 649 0 299 9 180 3 958 4 672 1 378 5 14 8 930 6 404
8 24 9 543 0 657 1 238 4 722 3 464 2 145 6 859 7 438 5 123
9 694 5 623 3 678 6 572 7 366 4 300 1 168 0 470 8 431 2 97
6 131 5 674 3 152 7 566 2 968 8 418 0 337 1 723 9 522 4 739
0 407 7 95 8 924 4 841 2 632 6 406 1 390 5 596 3 127 9 548
5 43 4 896 1 333 7 39 8 602 2 579 6 996 3 617 0 527 9 896
9 281 7 618 3 862 6 672 4 78 2 932 8 643 5 472 1 241 0 944
3 128 9 117 4 820 8 518 1 204 2 172 6 201 7 665 5 981 0 54
3 682 0 601 6 970 9 937 2 347 5 250 1 727 8 330 7 349 4 322
6 957 4 157 1 63 7 1000 9 845 0 911 3 658 5 96 8 393 2 435
9 418 3 531 5 664 4 121 7 805 0 931 1 892 6 677 2 321 8 43
3 850 8 563 0 398 1 525 5 317 4 88 9 196 2 110 6 191 7 755
8 2 0 388 5 141 4 147 9 77 2 911 3 501 1 730 6 122 7 381
7 375 0 183 8 16 9 472 6 581 5 457 4 269 1 442 2 192 3 959
6 379 1 697 8 665 4 821 0 782 9 341 3 929 2 1 7 957 5 693
8 526 6 572 0 26 7 362 2 466 3 188 9 512 4 940 1 681 5 69
2 72 7 744 5 567 8 216 1 648 4 779 9 755 3 60 0 128 6 528
8 220 6 448 2 627 9 165 3 591 4 714 0 471 5 196 7 674 1 994
2 296 3 709 1 800 9 616 6 247 5 273 0 522 4 253 8 26 7 41
5 974 2 845 8 345 9 861 0 102 4 393 3 164 7 232 6 207 1 651
1 508 9 776 4 892 2 442 7 789 8 764 3 991 6 830 0 956 5 903
8 804 1 877 3 91 2 313 9 26 7 820 5 142 4 556 0 895 6 609
8 17 3 331 0 311 5 309 4 944 1 399 9 120 7 23 6 674 2 851
2 700 3 531 7 539 4 695 8 916 5 410 9 725 0 827 1 334 6 523
0 770 4 937 3 347 7 239 5 545 9 356 2 640 1 482 8 994 6 312
2 638 0 614 5 16 4 343 6 576 7 625 1 402 3 834 8 681 9 326
3 341 8 713 6 271 7 33 0 402 5 689 2 360 4 788 1 143 9 948
2 319 8 591 9 133 5 231 0 59 6 476 1 174 7 916 4 300 3 552
5 856 4 344 9 571 3 286 6 587 2 143 0 110 1 206 7 402 8 635
8 740 3 362 6 777 7 252 1 579 4 952 5 708 0 801 2 379 9 436
0 608 1 860 6 798 4 133 7 761 9 20 3 463 8 200 2 718 5 140
0 245 7 426 3 300 2 881 5 122 6 86 9 838 1 696 4 452 8 854
0 646 3 862 7 943 2 447 9 571 6 265 1 948 5 597 8 846 4 628
5 579 2 373 3 186 9 368 7 384 6 546 4 841 8 317 1 973 0 822
6 789 0 728 3 476 1 346 8 26 4 614 2 487 7 250 9 373 5 607
7 502 3 599 1 624 6 966 4 180 0 344 9 461 8 172 5 583 2 867
5 612 1 293 6 882 0 100 7 99 4 370 2 921 9 888 3 353 8 533
5 520 1 924 7 40 2 844 3 47 6 270 4 685 9 236 8 86 0 789
0 732 7 342 6 105 5 221 9 524 2 359 1 801 4 986 8 653 3 962
1 7 3 542 0 490 6 592 2 981 4 677 7 766 5 376 9 979 8 973
3 839 0 929 1 619 7 668 4 306 5 380 2 586 9 385 6 433 8 238
8 691 7 276 9 568 1 491 3 457 4 2 6 568 2 999 5 400 0 153
2 365 0 637 3 793 9 306 7 531 1 314 8 241 4 92 6 448 5 732
1 756 2 700 5 933 9 733 7 875 4 962 8 438 3 987 6 560 0 744
8 236 3 561 5 89 1 548 9 436 4 960 0 289 7 644 6 246 2 511
9 854 6 273 7 227 3 771 8 104 1 35 4 235 0 263 2 696 5 796
5 227 2 68 7 768 9 650 0 944 4 955 3 580 6 892 8 354 1 295
5 29 0 13 8 656 4 449 1 294 3 766 2 548 9 339 6 765 7 158
2 218 8 214 4 992 0 293 1 850 5 246 9 288 3 710 6 664 7 810
1 639 0 419 4 52 5 266 7 634 9 570 2 587 8 490 3 219 6 948
6 714 0 187 7 5 4 62 8 105 1 801 3 244 2 113 9 788 5 719
7 209 1 645 4 1 2 205 6 208 0 322 5 767 9 884 3 582 8 294
2 620 7 856 3 354 0 755 1 8 9 652 5 438 4 176 8 75 6 828
4 882 0 479 1 984 2 323 7 485 9 183 5 709 3 549 8 97 6 608
7 816 3 919 5 362 2 627 0 551 8 355 4 147 9 284 1 972 6 255
2 453 5 704 4 715 0 317 9 604 8 585 6 698 1 357 3 233 7 608
1 420 5 710 4 421 0 65 7 617 6 371 8 737 3 554 2 494 9 122
3 895 2 542 1 660 6 529 4 188 7 270 5 864 8 177 9 309 0 695
3 350 1 957 0 58 6 167 9 731 8 667 2 347 5 248 7 510 4 840
2 582 8 271 5 553 6 283 9 106 7 94 0 18 1 239 4 964 3 477
3 441 7 116 8 715 6 64 2 397 1 992 9 82 5 282 0 951 4 734
7 905 5 567 6 242 1 680 3 560 4 894 0 334 2 425 9 66 8 678
1 696 0 947 7 561 9 552 3 551 6 655 2 532 5 450 4 86 8 556
6 986 3 11 2 265 7 926 1 953 0 242 4 741 5 863 8 928 9 865
7 537 2 476 5 293 8 615 9 947 1 430 3 988 4 684 6 688 0 513
3 868 6 725 8 924 7 985 2 839 1 871 5 82 0 551 4 687 9 992
7 625 9 148 4 536 0 977 6 299 3 533 1 381 2 871 8 10 5 172
5 147 9 305 0 241 1 631 2 4 7 244 8 485 4 314 6 249 3 530
4 759 1 975 3 263 6 778 9 999 8 598 5 156 2 552 0 549 7 951
0 158 4 21 1 903 2 588 3 809 5 953 6 458 7 188 8 459 9 117
8 231 7 538 5 54 4 709 3 669 6 964 0 649 2 650 1 660 9 591
5 315 1 526 3 517 4 392 8 397 7 304 0 163 9 997 2 251 6 192
2 813 9 354 1 199 4 309 8 908 6 920 3 153 7 865 5 12 0 312
6 895 7 950 2 456 0 637 4 397 8 162 9 686 5 183 3 594 1 349
4 716 8 595 2 286 6 715 0 902 3 824 7 867 5 813 9 462 1 636
0 232 6 514 7 662 2 621 4 284 8 579 5 460 1 804 9 661 3 340
9 83 2 236 6 277 0 847 5 858 4 1 3 317 1 906 8 427 7 723
5 329 8 304 2 426 1 905 9 384 0 694 4 800 7 402 6 806 3 795
7 275 6 366 4 815 2 410 9 155 3 267 1 938 5 205 0 892 8 309
3 24 1 415 6 363 9 565 8 248 2 675 5 447 4 49 0 721 7 179
4 198 7 68 1 267 2 57 0 529 5 804 9 522 3 945 6 60 8 914
7 368 1 439 2 134 0 855 3 469 9 709 5 369 8 617 6 534 4 349
3 191 2 949 7 167 5 69 6 394 1 326 8 998 4 856 0 397 9 347
0 198 5 720 8 44 1 375 2 644 7 930 4 844 6 418 3 354 9 146
1 489 5 333 9 374 2 973 8 547 6 491 4 726 3 254 7 12 0 539
2 522 5 624 8 344 1 377 3 789 7 882 6 161 4 740 0 457 9 768
3 871 1 850 9 639 0 990 7 808 6 704 2 600 5 296 8 793 4 462
5 467 3 796 9 521 6 631 1 772 8 129 2 750 7 838 4 580 0 289
2 143 9 795 5 995 3 250 6 149 1 893 8 575 0 506 7 975 4 834
4 351 1 656 5 161 7 434 9 288 2 64 6 623 3 962 8 851 0 734
7 347 9 508 8 530 4 60 6 329 1 947 2 421 5 182 0 988 3 580
5 398 1 747 6 119 3 928 8 452 7 318 2 642 0 974 4 424 9 794
2 838 1 621 3 306 8 92 5 799 7 359 4 318 0 882 9 997 6 514
9 297 4 618 8 223 5 400 2 482 1 341 0 157 6 934 3 407 7 522
2 792 6 721 9 269 7 134 3 528 0 452 4 475 8 321 5 625 1 790
2 940 9 517 6 675 8 769 4 575 7 808 5 397 3 309 1 421 0 120
0 342 8 147 9 574 4 870 5 207 7 406 2 360 3 475 1 488 6 859
8 501 2 735 4 365 6 161 3 583 0 32 9 757 7 347 1 195 5 727
5 303 8 43 2 296 9 431 6 482 3 241 7 354 1 903 0 631 4 424
2 983 4 175 5 101 1 2 6 77 0 39 7 193 8 522 9 183 3 602
4 95 3 591 7 914 0 985 2 801 8 752 1 272 5 781 9 667 6 938
4 856 3 116 1 9 6 375 7 463 5 468 8 678 2 729 9 471 0 382
2 898 4 557 5 522 9 714 7 486 0 506 1 860 6 80 3 231 8 936
2 939 4 191 7 213 6 933 0 852 1 390 5 807 9 154 8 634 3 591
8 966 3 285 7 805 6 828 9 442 4 272 0 893 5 753 1 20 2 54
1 562 2 641 3 873 8 518 0 402 6 693 4 759 7 88 9 773 5 383
4 239 1 812 6 337 5 557 0 304 7 138 9 461 3 496 8 972 2 227
0 956 5 92 1 561 2 263 4 352 8 2 9 62 7 776 3 847 6 25
3 615 8 948 9 487 6 340 0 575 5 904 2 922 1 941 7 946 4 23
8 430 3 742 4 188 0 346 5 836 6 888 1 585 7 289 9 362 2 876
5 722 1 96 0 567 4 239 7 969 3 508 9 643 2 244 6 473 8 581
9 705 0 129 8 780 1 622 4 65 2 2 6 99 3 855 7 526 5 908
8 740 3 116 0 97 1 706 9 595 6 270 7 616 5 4 4 919 2 639
2 151 6 430 9 991 8 171 1 369 0 421 3 529 4 234 7 747 5 323
2 367 0 105 4 517 7 795 3 647 8 17 5 998 1 873 6 894 9 391
0 83 3 528 8 256 7 738 2 315 5 151 4 734 1 684 6 714 9 382
4 292 6 279 3 608 9 546 7 814 2 553 8 670 0 224 1 382 5 370
5 772 7 862 0 629 4 594 3 66 6 605 8 148 1 368 2 977 9 739
1 317 0 557 7 396 9 701 3 27 4 14 8 24 6 761 2 210 5 40
2 854 5 97 0 61 7 414 4 937 9 156 1 43 6 150 3 721 8 454
5 476 7 938 3 594 6 936 4 773 9 443 2 337 0 538 1 510 8 863
8 517 6 13 4 677 1 803 5 30 9 237 2 321 3 180 7 116 0 387
8 660 6 454 9 334 7 145 4 613 5 264 0 582 3 831 1 882 2 471
2 390 3 994 0 55 6 390 7 441 4 124 5 957 8 247 1 272 9 111
5 186 3 380 8 687 9 74 6 352 0 702 2 660 1 974 4 765 7 663
8 627 7 131 5 935 9 523 0 25 3 91 4 449 6 680 2 739 1 352
1 239 6 430 0 657 5 441 7 938 4 361 9 565 3 487 8 320 2 492
5 466 4 638 7 475 9 600 0 499 8 40 1 660 3 307 6 850 2 43
7 284 1 539 0 929 6 371 9 999 2 57 8 56 3 274 4 373 5 818
4 964 5 203 1 366 9 944 7 8 6 822 2 746 0 624 3 474 8 869
5 306 4 197 9 604 0 493 2 286 7 346 1 198 8 625 6 84 3 668
9 949 8 129 7 114 4 693 1 986 5 743 3 840 6 325 0 329 2 642
2 877 3 803 4 532 8 187 7 796 1 962 5 460 6 677 0 930 9 39
1 716 9 834 6 559 5 502 2 497 7 488 0 111 8 915 3 378 4 26
0 68 2 414 4 112 7 67 5 778 9 761 3 130 6 309 1 390 8 27
7 664 5 71 4 396 9 631 0 25 6 622 8 619 2 206 1 811 3 42
4 495 3 184 5 110 0 689 2 92 6 138 9 854 1 953 8 209 7 530
4 484 2 879 0 304 8 542 9 983 7 669 6 721 1 738 5 844 3 719
5 630 0 608 8 55 2 438 7 54 9 713 3 941 6 406 4 177 1 362
5 256 1 738 9 301 0 386 6 478 3 439 2 195 4 743 7 838 8 838
8 825 2 617 6 839 1 307 4 101 0 854 3 727 9 171 5 970 7 61
8 366 9 170 4 770 5 654 7 693 3 66 1 281 0 126 6 261 2 616
6 625 8 280 5 536 9 208 2 536 3 375 4 926 7 360 1 514 0 800
3 581 0 554 7 907 2 828 4 761 8 756 9 133 5 508 1 660 6 89
5 867 8 237 2 994 6 354 9 200 1 98 7 371 0 263 3 967 4 33
6 558 0 975 4 560 3 726 2 38 7 256 9 867 8 755 1 339 5 968
0 748 5 201 6 728 4 954 1 859 2 32 7 149 8 260 3 982 9 538
4 953 8 884 5 230 7 838 1 869 2 11 9 803 3 41 0 671 6 306
6 37 8 759 7 642 3 849 0 40 1 974 9 14 4 503 5 778 2 683
3 258 1 963 5 445 0 438 4 171 6 184 9 444 2 681 8 326 7 208
6 51 5 566 2 682 3 960 0 239 9 918 8 163 4 904 7 519 1 21
3 421 7 566 0 134 4 611 8 710 6 760 9 446 2 190 1 997 5 327
5 643 9 771 2 717 6 212 7 257 3 579 0 336 8 490 4 130 1 26
0 434 2 595 5 272 1 427 9 723 8 359 3 51 4 910 6 680 7 623
8 800 2 788 6 88 5 143 4 383 0 242 9 950 3 137 7 199 1 768
8 495 1 423 5 440 4 502 3 185 7 544 6 876 2 596 0 149 9 836
3 179 7 487 6 587 2 899 8 489 1 852 9 289 0 95 4 14 5 133
0 872 1 986 4 955 7 584 6 52 2 585 5 196 3 239 8 901 9 584
5 606 7 458 6 70 3 1000 0 694 8 504 9 754 2 155 4 715 1 813
7 710 1 176 2 521 8 685 4 238 6 610 3 387 0 615 5 776 9 523
9 900 0 357 1 375 7 685 2 330 8 695 4 453 3 169 5 800 6 775
6 913 4 377 3 575 5 391 0 465 8 903 1 576 9 646 2 131 7 65
6 928 4 130 9 182 7 148 3 384 5 160 8 544 0 685 2 336 1 183
4 843 6 703 5 512 2 866 8 497 7 534 0 35 9 379 1 568 3 506
8 352 4 597 6 701 9 783 5 862 3 243 7 745 0 617 2 651 1 156
7 722 4 429 8 409 0 15 1 49 5 811 3 302 2 163 6 339 9 360
3 790 0 615 4 214 1 863 7 367 5 873 6 522 9 887 8 257 2 618
2 929 6 120 8 120 7 150 0 428 4 551 3 959 1 713 5 796 9 586
9 67 7 381 2 434 8 773 1 121 4 144 0 803 3 458 6 789 5 955
4 476 5 766 7 352 3 141 9 542 2 736 1 693 0 485 8 541 6 86
4 656 3 399 7 395 2 704 5 715 1 797 9 764 0 445 8 855 6 671
9 485 4 780 0 627 7 590 2 702 6 851 1 828 5 346 8 778 3 475
4 425 9 131 1 415 3 677 5 986 8 28 0 454 7 701 6 373 2 443
0 528 2 957 5 524 9 533 1 730 4 285 3 342 6 639 7 751 8 725
0 448 6 672 7 337 8 525 1 384 5 634 2 356 3 196 9 206 4 839
3 351 9 220 7 720 5 496 2 63 4 47 6 552 8 264 0 426 1 859
0 340 2 575 3 989 7 504 8 905 5 314 6 299 1 371 4 277 9 616
9 898 8 83 5 712 0 496 2 11 1 568 3 558 4 246 7 342 6 699
5 68 9 484 4 936 7 1000 3 836 6 445 0 394 8 281 2 886 1 349
7 967 1 205 5 909 4 980 9 922 2 549 8 76 3 273 6 281 0 526
9 643 5 851 8 250 3 522 4 746 2 171 1 992 7 465 0 696 6 845
6 538 9 174 3 672 0 973 5 112 4 180 7 881 1 543 2 195 8 407
1 801 5 486 9 976 2 30 4 381 7 974 8 697 0 494 3 503 6 558
2 232 7 347 1 493 4 396 8 857 6 751 3 930 5 380 0 547 9 213
3 755 7 92 5 530 9 783 4 968 2 439 1 836 6 411 8 284 0 777
2 653 7 508 9 979 1 57 5 290 6 485 3 768 4 650 8 135 0 512
9 760 0 524 1 573 5 981 7 238 4 569 8 532 2 406 6 380 3 585
5 784 2 783 7 755 4 838 1 835 6 379 9 47 0 188 8 375 3 969
8 561 1 136 0 262 4 885 6 906 2 209 3 584 5 299 7 249 9 28
2 568 0 799 8 154 1 185 7 84 5 808 4 964 9 515 3 574 6 843
8 924 4 229 7 980 1 907 9 667 5 472 2 921 3 245 6 401 0 25
7 333 5 458 6 524 3 567 1 776 9 6 0 169 2 602 8 406 4 86
8 350 9 751 6 144 4 599 5 425 1 984 2 663 3 848 0 49 7 192
4 261 1 873 2 775 3 844 5 354 8 933 7 344 0 717 6 536 9 987
3 874 9 939 2 923 7 507 8 992 0 131 1 88 6 539 5 204 4 920
0 329 5 97 1 80 7 800 4 771 6 539 2 457 8 725 9 636 3 386
7 897 8 164 6 196 1 789 4 32 9 2 0 527 5 706 3 493 2 882
3 83 8 47 6 174 0 316 4 141 2 647 9 538 5 16 7 339 1 584
8 823 7 775 1 581 3 552 2 326 4 266 6 836 0 848 9 351 5 476
8 207 5 265 3 33 2 162 9 55 7 963 4 994 0 51 1 310 6 925
6 824 9 451 8 488 7 854 0 490 1 697 5 445 3 722 4 678 2 280
6 755 0 336 5 423 2 787 1 684 7 376 3 490 4 794 8 737 9 586
2 677 3 921 5 795 9 922 6 77 8 527 1 729 7 919 4 827 0 572
0 475 9 346 8 939 2 531 5 850 4 4 6 848 7 887 1 34 3 592
5 207 2 506 6 789 1 784 3 382 4 352 7 396 9 204 8 217 0 859
3 829 4 533 7 465 9 744 2 372 0 567 1 201 6 350 8 343 5 629
5 342 0 447 2 435 1 238 7 810 3 942 4 436 9 717 6 286 8 64
3 853 1 718 5 930 0 888 9 108 8 596 2 34 6 699 7 593 4 616
5 950 2 698 3 315 0 20 6 590 7 461 1 127 9 758 4 280 8 796
3 950 0 688 5 120 8 657 7 321 6 436 4 650 2 457 9 396 1 388
5 463 3 442 6 100 7 167 1 826 0 591 8 54 9 208 4 934 2 406
5 638 8 65 9 638 6 906 3 249 0 309 7 952 1 932 2 903 4 986
2 7 3 180 1 280 8 365 0 579 9 798 6 330 4 712 5 599 7 144
0 212 1 654 2 199 3 88 5 274 4 80 7 372 6 658 8 598 9 768
4 54 9 86 3 575 7 786 2 501 1 632 5 129 6 146 8 779 0 729
4 913 7 432 8 585 0 579 3 234 1 768 2 741 6 210 5 985 9 390
3 629 8 102 1 9 4 903 7 179 6 885 2 604 5 91 9 540 0 477
6 655 9 207 2 54 5 471 8 745 7 519 3 590 4 311 0 784 1 688
2 996 7 960 3 800 8 498 4 779 6 141 5 72 9 757 0 993 1 593
3 90 9 459 5 207 0 952 4 711 1 707 8 149 7 903 2 141 6 214
8 6 7 694 3 719 4 170 5 811 9 198 6 519 1 340 2 190 0 68
3 258 8 602 6 549 1 525 4 104 7 975 2 209 9 981 0 582 5 399
9 547 1 472 3 474 5 802 0 714 4 713 2 995 7 998 6 531 8 416
0 466 8 492 1 685 6 486 5 80 4 493 9 447 7 573 2 814 3 118
7 585 2 827 0 699 3 70 6 564 8 477 1 726 4 992 5 759 9 23
2 824 7 635 8 495 9 905 0 308 1 167 5 137 4 846 6 206 3 459
3 815 4 230 5 710 6 778 1 478 9 299 7 376 0 467 8 680 2 225
1 313 6 135 7 962 5 791 4 183 9 318 0 100 2 290 8 957 3 890
0 288 4 888 8 682 2 597 5 201 7 937 9 925 1 903 3 761 6 330
6 967 2 15 8 191 4 244 3 653 0 378 1 692 7 769 5 73 9 898
2 16 4 678 3 636 5 710 8 870 0 876 7 890 6 279 9 273 1 705
4 401 6 530 9 345 0 964 1 343 8 153 7 165 5 405 3 800 2 133
7 486 8 202 0 441 5 238 2 86 9 134 4 676 6 546 1 972 3 619
7 40 5 884 8 269 9 921 2 108 6 364 4 625 3 455 0 936 1 149
3 263 1 886 5 111 7 283 9 997 0 526 8 349 6 91 4 648 2 831
2 794 1 349 6 844 9 721 3 936 7 796 8 104 4 983 5 486 0 782
5 314 1 942 3 537 6 806 4 979 2 548 9 764 8 71 7 566 0 460
2 484 6 179 8 50 5 334 4 75 7 402 9 553 0 154 1 807 3 6
0 524 4 109 9 613 2 499 1 534 5 516 6 879 8 172 7 122 3 749
5 464 9 256 3 121 0 262 4 400 7 388 2 980 1 197 6 425 8 698
3 914 1 318 7 812 9 543 4 206 8 763 2 752 5 602 6 401 0 973
9 528 3 295 5 311 2 601 1 16 7 972 4 417 6 598 8 124 0 835
2 126 9 307 5 205 8 238 1 758 6 574 0 649 7 849 4 405 3 254
1 541 0 801 3 473 5 858 6 482 7 739 4 768 2 18 9 666 8 967
8 440 9 115 0 37 4 738 1 956 6 513 5 988 7 707 3 80 2 540
9 865 0 861 5 570 6 517 7 17 1 467 8 253 4 58 2 640 3 899
9 419 6 805 3 759 0 289 1 582 8 267 5 52 2 764 4 995 7 912
3 510 4 941 5 43 8 839 2 794 9 131 1 855 0 975 7 727 6 628
2 992 7 210 3 412 0 822 9 169 8 223 6 41 5 812 4 273 1 991
7 232 6 756 4 625 2 260 9 825 0 597 8 30 5 541 3 364 1 5
1 787 4 263 9 543 2 416 7 790 6 526 5 348 3 142 8 45 0 161
9 893 3 259 4 101 2 979 0 47 5 666 8 103 6 677 1 320 7 467
5 775 4 864 9 207 0 833 8 731 3 521 7 639 1 89 2 692 6 542
7 79 9 436 6 764 1 741 4 97 3 21 0 732 8 547 2 589 5 526
8 800 3 465 6 601 2 125 5 18 1 603 7 151 0 972 9 776 4 435
6 19 4 214 0 515 9 2 5 399 8 869 1 773 3 822 7 949 2 913
5 950 3 871 4 609 7 459 9 114 8 100 2 193 1 503 6 658 0 675
7 697 6 384 5 230 8 309 3 399 4 405 0 724 9 743 2 120 1 145
4 568 0 789 2 13 8 257 3 121 6 145 9 30 5 190 7 243 1 705
1 113 9 82 7 477 6 15 2 710 0 183 3 457 8 322 5 442 4 963
9 956 2 297 3 542 7 240 5 810 6 656 1 332 0 304 8 191 4 931
4 430 6 629 7 500 1 911 9 850 3 486 0 308 5 824 8 102 2 878
2 777 6 837 1 628 0 7 9 408 4 128 3 594 5 812 8 422 7 329
9 585 4 180 7 589 6 762 5 359 3 233 2 320 8 965 1 747 0 616
2 303 0 938 7 669 1 172 6 294 4 997 8 623 9 739 5 432 3 4
1 700 8 386 3 564 5 549 4 740 2 20 9 865 0 550 6 457 7 997
6 884 5 791 3 441 9 734 8 730 7 473 0 536 2 361 1 132 4 994
0 265 2 139 3 807 7 888 9 248 6 889 1 188 8 659 5 208 4 643
1 835 9 624 2 596 3 158 4 790 5 415 8 980 0 534 6 37 7 974
6 118 1 776 7 678 8 430 4 254 2 741 3 983 9 875 5 140 0 362
7 970 2 842 4 305 6 500 1 507 8 531 0 437 3 954 5 713 9 669
9 471 5 827 3 391 8 888 1 866 0 998 4 461 6 814 2 201 7 240
9 104 5 219 1 319 7 111 4 218 6 252 8 213 0 453 3 895 2 428
5 497 3 657 4 710 9 88 0 591 7 184 6 489 2 196 8 423 1 969
0 593 4 119 9 498 8 941 1 280 6 626 5 466 7 325 2 532 3 966
2 70 1 358 9 53 5 130 6 886 0 503 4 988 8 332 3 545 7 995
6 783 5 175 4 41 0 746 7 21 2 346 8 696 1 458 9 987 3 514
9 697 1 914 2 544 7 949 0 77 8 399 4 131 6 743 5 648 3 472
6 431 3 363 0 55 4 516 7 465 5 319 2 265 9 836 1 238 8 817
9 143 5 962 2 195 6 360 0 689 3 432 7 506 8 27 4 855 1 958
4 477 3 214 5 528 6 947 2 131 9 524 1 259 7 348 8 380 0 182
6 912 0 755 5 11 9 776 2 705 1 679 4 423 7 141 8 858 3 65
1 157 3 849 8 170 5 991 9 670 7 284 0 189 4 385 6 97 2 527
3 936 9 768 2 933 7 103 1 641 8 246 6 948 5 814 4 832 0 289
4 191 7 592 9 741 0 754 1 994 2 555 6 231 5 58 8 100 3 112
0 734 1 907 9 54 7 39 8 199 3 708 2 397 6 335 4 634 5 407
4 726 9 202 7 32 2 917 0 477 5 950 3 686 6 425 1 961 8 112
9 457 1 873 0 407 6 348 4 709 2 608 7 338 8 87 3 742 5 369
8 764 7 389 9 498 2 718 5 956 3 223 6 625 4 247 1 332 0 300
8 729 3 343 5 525 1 536 2 499 4 15 0 913 7 666 6 628 9 558
1 477 5 391 3 233 8 176 6 953 9 276 0 474 4 522 2 902 7 72
6 665 2 184 5 867 0 80 4 464 7 910 8 115 1 660 3 204 9 83
2 734 4 279 8 865 9 156 7 26 1 157 3 803 5 205 0 414 6 741
7 271 3 33 0 36 5 557 6 708 2 970 8 433 4 780 1 562 9 228
7 274 4 850 5 821 2 164 1 740 3 988 6 765 8 23 9 447 0 676
1 277 3 605 4 128 2 822 7 229 9 884 8 762 5 693 6 103 0 704
8 616 0 859 4 643 9 8 6 50 1 359 7 783 3 524 5 10 2 689
8 327 4 530 0 554 3 833 5 852 7 792 1 299 9 190 6 52 2 332
7 764 9 634 0 927 5 136 1 309 6 826 8 145 4 113 3 159 2 236
2 808 3 262 9 875 0 193 1 876 4 565 8 891 6 58 7 53 5 993
4 841 9 134 0 238 1 288 3 514 8 809 7 141 5 937 2 78 6 857
4 723 9 115 6 239 3 946 7 902 1 448 8 75 2 969 0 688 5 336
0 79 6 534 7 124 1 618 9 98 2 618 8 533 4 781 5 140 3 632
0 699 2 821 4 545 1 808 5 459 7 777 6 30 9 182 3 425 8 969
2 23 6 858 7 909 9 925 5 122 3 992 1 879 4 137 0 124 8 191
4 224 2 181 1 53 3 199 9 95 0 696 6 274 7 43 8 956 5 660
9 224 2 351 6 756 5 68 3 472 4 547 1 802 0 363 8 763 7 844
9 319 4 710 5 795 3 900 2 117 6 409 8 587 0 552 7 597 1 672
5 852 9 648 6 291 7 459 4 517 0 939 1 155 8 93 3 815 2 528
7 235 3 694 2 570 9 929 5 285 6 635 8 815 0 106 1 519 4 23
6 924 4 40 3 472 9 172 5 549 7 452 0 457 1 882 8 173 2 446
1 637 2 416 5 432 4 486 0 639 7 856 8 692 6 102 3 607 9 363
4 468 6 516 0 152 8 518 3 560 2 868 5 793 9 189 1 253 7 801
0 222 5 956 4 252 6 988 3 690 9 997 2 442 1 909 8 99 7 403
3 60 2 502 7 250 9 621 8 852 5 440 6 662 0 374 1 452 4 708
2 180 1 665 4 638 9 988 0 373 6 489 7 173 3 98 5 868 8 623
5 4 6 990 0 882 2 677 7 657 8 21 1 288 4 775 9 454 3 836
0 88 4 313 6 4 7 676 9 353 1 395 3 708 5 128 8 5 2 722
1 611 2 34 7 640 8 360 5 160 6 355 4 223 9 299 0 902 3 625
8 587 6 99 4 817 2 578 0 425 1 493 5 471 7 479 3 399 9 157
4 100 8 508 9 981 6 792 7 577 1 444 5 517 3 991 2 11 0 586
4 608 2 863 0 20 9 274 1 367 6 814 3 8 7 997 5 235 8 568
2 357 9 291 0 241 3 871 5 991 1 803 6 341 7 593 8 496 4 302
8 930 4 315 1 705 5 530 6 12 3 420 7 888 9 403 0 362 2 12
4 934 6 211 1 931 8 99 7 602 9 873 2 972 5 446 3 631 0 416
7 731 5 420 4 680 6 206 2 323 0 206 1 364 8 909 9 436 3 629
7 25 5 903 6 766 3 742 9 801 4 938 8 138 0 448 1 251 2 139
7 765 5 998 4 88 2 814 9 554 1 424 8 804 0 692 6 67 3 436
3 588 4 909 5 28 7 978 2 754 6 277 8 180 0 269 9 217 1 683
0 168 9 789 3 223 5 564 4 326 7 273 6 15 1 543 8 971 2 977
3 640 1 961 9 57 4 226 2 574 8 208 6 489 7 307 0 795 5 909
3 841 5 45 2 617 8 875 1 257 4 71 0 870 6 828 7 744 9 110
0 101 7 546 5 254 1 956 9 845 2 234 4 902 3 384 8 456 6 469
0 291 9 123 2 490 7 193 1 339 4 939 8 972 3 493 6 403 5 392
4 436 7 529 3 489 2 411 8 483 9 35 1 32 6 743 5 202 0 142
8 412 0 783 7 978 5 141 9 978 2 7 3 791 1 438 4 467 6 191
9 752 8 705 5 213 0 386 2 117 6 439 1 486 4 149 7 101 3 520
8 246 9 139 5 772 3 901 7 735 4 492 1 269 6 884 0 268 2 398
4 722 9 793 0 107 5 988 2 229 7 241 8 112 3 842 1 753 6 690
0 312 2 427 4 938 7 367 5 879 9 546 3 718 6 656 1 974 8 996
5 430 1 877 3 444 7 519 8 573 6 91 9 464 0 956 4 660 2 168
9 145 1 439 8 168 6 24 2 202 3 655 4 281 5 745 7 676 0 609
7 119 8 572 3 994 6 823 2 947 5 274 0 499 4 982 9 511 1 486
0 992 7 901 8 139 2 882 3 323 4 705 6 533 5 393 9 663 1 29
2 156 5 11 0 690 9 487 6 690 1 735 4 748 8 126 7 907 3 290
1 938 3 16 8 254 5 654 6 220 9 471 7 591 4 535 0 815 2 243
8 62 7 222 5 775 6 275 9 240 1 792 4 741 2 221 0 855 3 313
0 241 4 309 6 513 1 66 5 388 2 810 7 658 3 282 8 845 9 796
9 447 2 416 0 734 1 722 3 864 5 902 4 98 8 536 7 497 6 793
3 781 2 965 8 614 4 917 7 528 0 858 5 464 9 149 6 599 1 31
2 439 5 601 1 169 3 56 4 46 0 424 8 764 6 964 7 806 9 301
6 154 5 654 4 768 8 934 1 380 2 228 9 691 7 702 3 161 0 645
4 894 9 837 5 738 3 872 6 138 2 61 8 566 1 727 0 223 7 461
1 269 7 738 8 58 9 331 6 188 5 560 3 992 0 210 4 692 2 297
1 761 4 459 3 486 5 510 8 547 2 448 7 311 9 194 6 450 0 244
0 804 8 282 1 345 4 518 9 739 2 183 7 696 6 940 3 341 5 573
9 675 1 587 2 483 0 76 4 290 7 381 6 612 3 651 8 138 5 100
5 689 6 380 4 679 0 402 1 414 2 546 3 356 7 835 8 149 9 960
2 393 9 2 1 320 6 563 5 336 0 33 3 890 8 807 7 268 4 436
4 98 8 64 6 390 0 252 2 317 7 151 1 989 9 145 3 760 5 268
6 345 2 1 5 223 1 290 7 389 4 341 3 85 9 718 8 182 0 227
9 416 2 977 7 660 5 390 6 880 0 69 8 749 1 161 4 396 3 884
6 192 5 403 7 352 3 956 0 372 4 67 2 407 9 95 1 558 8 461
4 121 1 767 0 265 2 533 9 354 3 407 5 277 7 600 6 519 8 68
8 406 3 899 4 813 0 610 7 360 6 163 2 56 5 483 9 308 1 571
4 597 2 410 3 82 9 763 6 60 7 806 1 851 5 685 0 317 8 10
8 57 9 660 0 270 7 705 2 485 4 741 1 694 5 191 3 341 6 624
6 353 5 850 2 96 8 663 7 497 3 903 1 143 0 524 9 349 4 865
8 98 9 434 4 720 7 677 2 44 0 194 6 905 3 25 5 301 1 942
7 715 2 250 8 178 1 233 3 696 4 109 9 58 0 477 6 807 5 757
4 975 6 767 2 526 0 419 7 279 5 221 1 22 8 436 3 343 9 807
7 714 8 732 4 507 6 347 0 563 5 384 3 268 9 762 1 572 2 129
8 894 1 705 5 308 9 237 7 341 0 578 2 85 4 655 6 436 3 16
0 816 4 670 6 577 3 554 2 603 5 604 8 424 9 606 1 833 7 485
6 475 1 143 7 932 8 599 5 899 4 617 0 713 2 456 3 381 9 145
9 839 1 851 6 996 5 306 2 926 3 141 8 310 0 50 4 280 7 556
8 862 9 475 5 807 0 718 7 998 3 533 4 91 2 591 1 247 6 896
6 173 3 101 8 543 4 656 7 974 5 390 2 949 0 265 9 293 1 457
7 707 0 282 3 721 1 626 5 265 2 566 8 187 6 982 9 338 4 157
9 574 6 534 2 637 3 89 4 134 1 721 7 699 8 428 5 155 0 602
6 727 0 935 5 840 7 33 1 247 3 998 9 620 2 421 4 470 8 631
7 237 0 487 1 523 5 73 8 307 9 242 6 809 4 808 3 616 2 478
3 12 9 895 1 98 0 275 2 781 8 719 5 827 4 379 7 698 6 947
4 805 6 896 0 157 3 630 1 709 5 197 2 623 9 164 8 483 7 193
9 545 7 286 0 147 8 734 4 927 2 273 3 419 5 679 1 114 6 878
1 161 9 239 0 504 2 35 3 425 5 311 7 921 4 920 6 952 8 687
9 393 3 999 7 360 5 974 8 637 1 850 4 696 2 117 6 308 0 544
9 406 4 997 5 803 3 426 0 636 6 561 2 885 1 208 8 965 7 110
1 86 9 385 3 42 8 910 5 762 7 207 6 142 0 212 2 526 4 761
5 370 7 394 6 818 4 690 3 205 1 647 0 306 2 775 8 660 9 972
8 288 2 541 6 386 9 37 4 648 7 104 3 532 1 493 0 528 5 145
4 932 7 162 2 161 5 311 0 767 9 879 6 934 3 166 1 469 8 96
0 528 4 981 1 45 8 784 9 203 3 201 2 243 7 655 5 489 6 551
6 519 5 264 2 505 9 599 3 626 4 886 0 684 8 236 7 687 1 550
4 572 2 248 5 372 9 975 1 304 0 484 7 252 8 110 6 16 3 28
8 795 6 374 3 122 4 601 9 205 2 797 0 247 1 849 5 283 7 506
1 758 9 465 5 115 4 379 6 658 3 746 8 539 2 819 0 746 7 617
4 305 0 311 5 109 7 617 6 146 1 817 8 119 2 171 3 445 9 550
8 973 6 117 1 475 7 3 2 961 0 393 3 62 9 69 5 338 4 796
6 883 4 325 3 204 8 239 0 61 1 593 2 623 9 74 7 159 5 656
1 422 6 140 3 334 4 38 8 991 5 775 2 9 9 269 7 378 0 441
5 182 0 773 3 263 7 349 1 386 2 850 4 689 9 872 8 860 6 771
7 569 4 423 0 318 1 995 3 152 6 429 9 649 2 512 8 428 5 147
9 693 0 889 4 534 1 888 7 618 8 37 2 814 6 488 3 221 5 542
2 676 5 633 0 138 7 429 3 364 1 120 8 795 6 503 9 293 4 322
8 354 2 316 5 318 0 751 7 993 1 536 3 205 9 728 6 123 4 290
7 246 0 105 6 710 1 147 5 804 9 434 2 872 4 105 3 975 8 431
0 443 2 905 4 378 6 64 7 239 8 586 5 991 1 378 9 634 3 678
2 674 7 692 4 270 3 100 0 471 5 462 6 215 8 664 9 904 1 764
0 503 9 949 1 127 7 992 4 1 3 649 5 437 8 85 6 254 2 142
8 141 9 80 1 151 7 648 5 39 0 81 6 343 2 642 3 500 4 256
0 388 2 51 9 971 6 650 5 19 1 927 8 311 3 170 4 181 7 288
0 957 4 868 2 769 1 523 7 109 9 261 5 71 8 703 3 644 6 374
9 214 5 727 7 275 6 159 3 931 0 457 8 9 4 297 1 688 2 55
8 920 4 124 7 140 0 523 2 54 9 87 1 212 6 712 5 586 3 797
9 918 0 835 3 80 1 44 7 597 5 304 8 283 4 778 2 78 6 9
9 558 4 568 5 654 6 521 3 304 1 416 0 822 8 559 7 857 2 579
8 124 5 254 0 285 4 27 1 887 7 89 6 116 2 727 3 86 9 276
9 604 7 205 0 830 1 518 5 820 2 385 6 159 8 922 4 253 3 196
1 929 3 316 2 615 6 128 5 192 7 89 8 509 9 495 0 705 4 855
8 750 5 924 6 592 4 883 9 257 3 73 1 248 2 482 7 796 0 15
5 718 2 951 9 17 4 765 8 162 0 187 7 174 1 743 6 882 3 43
3 23 0 415 6 517 2 811 8 322 9 649 1 609 7 968 5 871 4 193
9 754 4 604 8 882 5 679 2 448 1 754 3 559 0 962 7 147 6 784
2 800 3 979 5 742 4 741 7 413 6 696 8 413 0 256 9 57 1 73
2 348 6 440 4 85 3 631 9 13 1 922 8 924 5 936 7 589 0 805
2 715 4 48 5 45 0 794 9 210 1 1 8 432 7 86 3 938 6 659
9 709 5 633 8 885 0 262 6 627 4 649 2 357 3 244 1 659 7 728
1 402 3 812 5 775 9 621 2 364 4 609 6 590 8 926 0 841 7 265
9 984 4 147 1 307 5 489 2 396 0 533 3 305 6 14 7 676 8 269
0 545 9 422 3 193 7 97 2 111 1 837 8 97 4 985 6 532 5 19
2 785 4 888 9 869 8 867 5 889 7 6 1 119 6 295 0 667 3 834
1 964 7 183 8 86 2 413 5 645 3 608 4 501 6 601 9 444 0 849
9 520 0 497 8 821 7 816 4 372 5 266 1 553 6 587 2 348 3 871
1 390 5 723 6 843 9 506 7 70 3 867 4 500 2 654 0 169 8 254
6 232 8 682 1 250 9 150 7 123 4 240 5 780 3 265 0 572 2 195
6 767 1 38 4 959 0 879 9 691 8 726 2 537 5 810 3 367 7 461
1 879 8 752 4 959 0 847 6 620 3 188 5 576 7 207 2 805 9 498
3 856 1 963 2 226 8 507 9 519 6 547 4 707 7 471 0 388 5 105
6 332 9 70 7 134 3 194 2 847 5 938 8 744 0 514 1 133 4 956
8 183 5 902 2 64 1 567 4 283 6 107 0 520 9 754 3 328 7 708
6 528 7 54 9 136 3 344 1 812 0 903 8 438 2 394 5 98 4 456
7 825 4 138 8 361 3 527 1 700 0 689 2 722 5 8 9 646 6 730
1 298 4 365 2 899 7 203 0 330 3 274 9 782 6 227 5 579 8 406
5 121 9 477 4 73 3 582 2 3 1 931 7 11 6 388 8 884 0 438
8 587 7 469 9 424 5 241 1 656 0 201 4 726 6 102 3 270 2 427
8 787 7 248 4 575 5 263 0 480 1 135 3 24 9 35 6 413 2 898
5 978 4 830 2 312 7 919 3 100 8 318 9 814 0 430 1 106 6 102
5 909 9 140 0 940 8 796 4 331 3 107 6 76 1 992 7 215 2 6
1 477 7 856 0 626 8 73 3 405 4 120 6 841 5 447 2 64 9 999
1 578 2 406 8 929 7 125 6 785 3 62 9 420 0 857 5 526 4 935
7 581 0 679 9 308 4 375 2 951 3 398 5 888 6 922 8 714 1 856
2 140 1 588 0 180 8 410 6 327 5 634 4 267 9 43 7 675 3 639
2 684 3 450 9 435 5 594 4 931 0 80 7 191 8 621 1 951 6 372
3 774 7 112 1 777 6 397 5 38 2 852 8 713 4 82 9 138 0 507
3 853 8 861 0 385 4 668 1 71 7 671 2 807 9 102 5 890 6 957
8 442 2 10 1 849 6 63 5 763 3 442 0 236 9 225 4 807 7 496
9 928 1 515 7 690 6 687 8 961 2 483 4 879 0 894 3 54 5 651
9 45 5 771 2 794 1 36 8 33 4 964 0 922 3 681 6 356 7 488
9 520 5 913 4 282 3 580 0 59 6 556 1 934 7 338 8 441 2 62
1 13 4 188 6 954 0 154 3 798 7 382 5 234 2 534 9 706 8 10
7 330 1 260 2 85 5 564 4 619 6 720 0 81 9 685 8 793 3 5
1 980 7 118 0 800 9 363 5 278 6 690 2 646 8 955 3 281 4 958
7 341 8 107 0 980 2 53 5 650 9 316 3 646 1 379 6 607 4 208
8 492 4 403 3 985 1 658 6 431 0 324 9 423 2 6 5 677 7 742
7 936 2 15 0 714 6 594 3 751 8 439 5 586 1 64 9 398 4 617
9 614 6 786 7 340 2 826 1 689 3 182 0 909 5 686 4 870 8 825
7 988 3 623 9 784 0 734 1 983 4 489 6 733 2 813 5 399 8 977
2 600 4 161 8 91 3 459 6 10 9 130 7 432 1 322 0 84 5 905
0 799 4 106 9 963 6 410 7 699 8 697 2 800 1 715 3 805 5 828
6 643 2 747 0 862 3 191 7 211 8 78 4 432 9 556 5 741 1 429
2 713 8 93 4 807 0 394 3 293 1 148 6 288 5 201 7 936 9 783
5 62 4 810 7 61 1 929 8 883 6 938 2 333 9 315 0 612 3 537
9 119 8 962 1 255 5 839 2 576 3 338 0 593 6 64 7 896 4 25
5 402 2 831 9 457 0 190 3 678 6 862 8 148 4 519 7 368 1 451
7 770 4 410 2 148 6 62 3 955 8 323 9 506 0 190 5 231 1 333
6 474 4 940 3 511 9 764 0 736 5 288 2 455 1 566 8 62 7 967
1 954 7 466 4 560 8 966 6 26 5 288 3 568 2 488 0 722 9 480
7 366 0 963 4 626 2 951 5 388 9 745 8 311 6 356 1 108 3 531
7 236 5 873 8 166 3 431 1 9 9 309 4 897 6 722 2 446 0 422
3 565 7 112 0 932 4 196 9 251 1 888 5 184 6 648 8 122 2 997
0 373 4 19 8 767 9 95 2 133 1 211 5 672 3 721 6 139 7 24
6 653 4 659 2 616 0 293 9 603 3 511 1 97 5 802 8 822 7 904
0 721 3 127 4 27 8 583 1 984 7 570 5 71 2 960 9 600 6 873
0 184 5 921 2 319 9 396 4 310 8 378 1 990 6 81 3 796 7 455
7 429 9 315 6 729 5 339 8 312 3 420 1 166 2 535 0 170 4 447
1 380 8 656 2 813 0 523 7 115 3 703 5 412 6 698 4 201 9 393
8 13 5 744 2 117 4 775 9 261 1 854 7 463 6 560 0 497 3 53
7 278 6 90 3 735 1 24 5 589 2 607 0 488 4 675 8 771 9 660
4 130 0 456 1 581 2 5 3 277 5 200 8 794 9 772 6 922 7 574
9 556 8 937 3 987 6 839 5 486 7 467 4 43 1 326 0 190 2 493
2 355 3 460 0 216 6 708 7 270 1 724 8 44 4 396 5 522 9 133
0 493 2 57 9 860 8 680 5 207 6 675 4 262 7 417 3 892 1 163
8 655 5 691 2 243 9 187 6 479 0 852 3 30 4 298 7 709 1 24
4 471 7 861 2 616 8 137 1 846 6 657 9 142 0 3 5 705 3 44
1 844 6 822 3 233 7 267 8 83 4 309 9 981 5 510 0 771 2 555
3 45 6 784 0 199 9 957 8 388 2 163 7 804 5 450 1 411 4 656
8 959 5 304 0 822 6 460 9 963 7 576 2 382 1 670 3 203 4 281
3 490 1 876 7 202 6 146 2 466 9 230 5 108 4 73 0 826 8 122
5 129 9 721 4 824 1 438 3 270 7 32 6 722 0 341 2 959 8 590
0 191 6 248 2 589 9 417 1 696 7 670 4 568 3 742 8 666 5 974
7 937 6 826 5 467 4 17 8 71 2 246 9 150 3 45 1 596 0 113
3 45 7 235 9 434 4 991 1 74 2 722 5 664 6 903 8 546 0 61
1 395 0 379 6 294 8 439 5 147 4 256 9 343 3 479 2 795 7 77
7 862 0 262 4 604 3 177 8 558 2 677 1 727 6 709 9 599 5 764
5 861 2 816 1 791 4 141 6 333 7 289 8 486 3 999 9 816 0 247
2 286 8 391 5 909 3 925 9 461 0 360 4 700 6 321 7 913 1 235
3 945 0 939 6 975 8 354 9 592 4 123 1 648 2 518 7 879 5 531
6 745 3 560 5 668 8 852 4 829 7 20 1 899 9 12 2 441 0 322
1 820 4 140 9 892 3 846 5 408 0 792 2 248 7 832 6 934 8 216
1 9 2 470 3 158 5 348 8 401 7 605 0 504 4 196 9 542 6 886
2 18 8 708 0 441 7 924 1 797 6 639 9 716 4 612 3 475 5 347
7 975 4 134 1 327 6 74 2 582 5 256 3 424 0 553 9 251 8 170
5 115 3 201 7 75 1 44 8 285 4 626 0 888 9 475 2 570 6 143
8 731 9 242 3 740 0 965 1 603 6 301 2 44 4 958 7 423 5 641
7 630 4 114 5 179 0 48 9 276 3 637 8 858 1 201 6 282 2 427
1 577 4 171 5 521 9 551 8 948 6 953 2 570 3 475 0 7 7 433
2 24 8 610 9 91 7 239 0 82 3 57 1 811 5 751 6 700 4 940
6 97 9 464 3 954 2 526 0 506 8 35 7 89 1 72 4 35 5 299
1 361 3 482 0 319 4 374 2 250 8 215 6 230 5 865 9 833 7 354
6 627 8 315 0 872 7 807 2 314 1 912 5 120 9 733 4 172 3 877
9 931 4 903 6 392 8 707 1 914 3 465 2 320 0 228 5 864 7 560
3 741 7 187 8 945 4 626 2 736 5 224 6 683 9 109 0 543 1 729
0 279 7 412 8 472 4 132 9 84 6 155 1 972 5 656 2 937 3 339
5 571 9 308 0 812 2 377 3 504 6 135 4 187 7 761 8 408 1 967
8 694 7 393 6 125 1 173 3 719 0 640 2 497 9 157 4 792 5 229
4 538 8 291 0 696 2 187 1 513 6 577 9 897 7 730 3 38 5 965
9 969 7 665 0 67 6 495 2 858 3 999 8 259 1 800 4 472 5 666
0 871 7 382 4 559 3 206 2 429 9 453 8 887 1 463 6 222 5 216
9 685 6 754 5 842 7 44 2 983 0 229 8 395 1 325 3 67 4 399
3 202 1 225 6 788 4 314 8 977 7 139 0 203 2 173 5 622 9 419
5 550 7 102 0 489 8 472 6 351 4 349 2 283 1 543 3 828 9 579
0 27 1 261 5 950 6 857 4 70 7 896 2 128 8 117 9 617 3 740
8 222 6 104 4 62 1 650 7 191 2 259 5 457 0 747 9 273 3 999
6 118 8 202 5 216 2 771 4 113 7 943 9 538 3 840 0 410 1 919
5 322 9 193 3 891 8 873 1 47 6 798 4 991 7 100 0 104 2 584
3 120 7 28 8 414 9 839 0 989 5 971 6 670 2 446 4 231 1 932
4 529 9 936 6 926 2 690 8 770 1 188 7 20 3 15 0 644 5 876
4 942 7 578 1 661 5 908 8 507 0 847 9 443 3 245 2 2 6 314
7 210 6 689 1 740 0 374 8 879 4 601 5 219 9 136 3 315 2 658
2 950 4 265 7 167 1 478 0 642 6 152 8 441 9 766 3 214 5 589
6 217 4 685 5 267 2 858 0 386 1 496 3 598 8 277 7 688 9 714
9 644 8 928 7 394 4 556 3 529 1 713 5 292 2 793 6 628 0 956
5 93 0 640 3 106 6 799 1 415 8 331 9 486 4 926 7 640 2 884
6 522 2 421 0 132 9 870 7 365 5 132 1 557 8 225 4 649 3 740
6 336 7 288 0 591 1 864 8 317 4 589 3 130 9 655 2 771 5 725
2 724 8 293 9 21 0 85 6 689 5 569 7 557 3 315 1 878 4 802
7 764 2 354 3 997 8 906 4 315 6 645 9 737 1 700 5 537 0 220
6 176 9 970 3 521 1 924 4 929 2 239 0 390 5 937 8 963 7 692
4 534 7 383 0 32 8 822 1 673 5 830 6 573 3 876 2 733 9 828
4 167 9 166 1 48 8 876 2 867 5 633 6 640 3 420 0 521 7 663
1 890 7 676 2 462 0 163 6 205 8 994 9 189 5 210 4 266 3 451
0 986 7 149 6 667 1 188 3 339 9 171 5 749 4 654 8 771 2 659
8 283 3 848 6 371 9 248 7 24 0 423 5 623 1 189 2 297 4 824
0 155 8 295 2 860 9 277 5 600 4 394 7 657 3 862 6 799 1 371
6 188 2 655 4 793 9 357 8 372 1 544 7 337 0 880 3 499 5 250
7 950 8 723 6 514 4 852 1 24 2 594 0 105 3 189 5 238 9 683
4 864 1 428 9 626 2 50 3 428 6 4 7 178 8 460 0 33 5 475
6 284 4 704 7 609 8 266 0 5 1 921 9 790 5 142 2 70 3 601
1 698 3 85 5 923 6 632 2 960 0 524 9 137 8 66 7 454 4 605
0 940 5 926 6 850 8 310 7 98 2 946 1 654 3 732 4 143 9 172
4 641 7 231 2 998 0 956 1 316 6 422 5 49 8 333 9 901 3 828
8 774 2 658 7 931 0 546 9 406 5 341 1 351 4 4 6 562 3 938
3 652 5 960 0 172 4 923 6 947 2 912 7 655 9 573 8 485 1 689
6 148 3 247 1 669 7 76 8 563 2 922 9 657 5 10 0 410 4 436
8 397 5 324 7 749 3 903 0 260 4 576 1 338 9 502 2 253 6 879
8 663 3 760 0 814 9 508 5 635 4 781 1 95 7 687 2 710 6 789
4 261 5 759 3 69 6 368 0 481 1 423 7 702 9 392 8 445 2 39
0 36 6 242 7 642 2 651 5 639 4 228 1 849 9 520 3 884 8 208
3 892 4 491 5 957 2 671 6 264 9 716 1 284 8 521 7 266 0 855
7 713 5 912 9 683 3 827 8 413 6 772 0 193 2 651 1 315 4 945
1 251 6 587 3 322 5 133 7 136 2 868 0 209 8 669 4 549 9 1000
4 880 2 647 8 409 3 722 0 302 5 474 6 31 1 156 7 469 9 602
8 648 1 884 7 406 0 600 9 770 6 264 5 609 2 894 4 296 3 718
9 958 7 48 4 383 1 976 5 681 3 334 6 531 2 157 8 638 0 278
2 220 8 771 4 129 3 14 6 304 9 360 5 952 7 879 1 230 0 32
7 431 8 165 2 68 4 977 1 256 0 707 6 342 5 34 3 69 9 483
1 436 4 114 9 259 8 899 5 550 6 277 0 557 2 211 3 799 7 576
2 146 9 883 3 595 8 62 1 388 0 338 4 301 7 579 6 206 5 25
0 402 7 453 6 897 3 525 2 596 4 451 5 787 8 108 1 732 9 366
0 132 7 239 8 823 6 228 4 94 1 853 2 907 9 691 3 617 5 536
9 247 0 402 3 841 4 560 8 581 1 555 2 789 5 278 6 356 7 813
8 92 0 348 7 438 1 342 3 669 5 87 2 194 4 62 6 747 9 270
9 775 8 855 2 251 0 861 7 991 5 648 1 940 3 122 6 443 4 856
1 282 8 680 9 449 5 551 2 655 4 642 3 110 6 552 0 415 7 471
2 137 3 763 7 486 4 675 9 166 5 392 0 720 8 511 1 148 6 110
8 164 7 271 5 36 0 81 6 294 3 217 2 54 1 921 4 744 9 373
3 393 7 143 1 708 8 440 6 791 9 987 2 96 0 843 5 75 4 312
0 615 4 200 2 1000 7 313 3 848 8 252 1 471 5 6 9 533 6 944
0 540 2 958 9 355 7 378 5 142 3 248 1 88 4 272 8 201 6 317
1 974 3 932 9 754 4 164 2 530 8 315 6 166 0 993 7 33 5 688
9 159 2 40 4 409 1 334 3 676 7 643 6 271 5 50 0 532 8 283
9 346 0 918 8 319 1 36 7 946 2 714 3 337 6 801 5 734 4 358
5 452 4 630 0 74 6 826 3 9 2 228 8 417 9 534 7 282 1 710
2 109 0 125 4 111 5 699 3 688 1 460 6 275 7 725 9 733 8 713
0 26 8 998 7 584 9 255 5 194 6 730 4 375 1 509 3 514 2 711
3 860 5 870 1 883 9 48 7 264 0 915 2 770 4 754 6 789 8 532
7 239 1 662 6 80 5 959 0 446 4 357 8 513 2 639 3 119 9 770
3 856 7 437 6 372 1 256 5 206 0 924 2 519 4 228 9 637 8 886
0 573 2 334 7 701 1 828 5 770 3 657 6 932 4 35 8 226 9 530
9 49 5 474 4 953 3 845 2 134 8 472 1 169 7 530 6 143 0 946
5 126 4 895 1 787 7 370 6 479 8 215 9 398 2 571 3 131 0 368
6 512 9 57 5 668 3 290 1 366 7 918 2 957 0 644 8 131 4 518
1 740 0 688 3 282 8 876 5 28 9 790 4 779 6 109 7 755 2 647
3 632 1 578 4 498 0 440 7 770 8 116 9 126 2 662 6 845 5 568
1 409 3 792 5 452 2 370 8 918 7 968 0 571 6 813 4 144 9 668
9 607 0 376 5 837 3 169 1 940 4 325 6 588 8 503 2 123 7 403
5 744 9 751 3 925 1 267 4 720 6 616 7 385 8 703 0 773 2 874
7 342 0 38 3 231 6 290 4 126 8 797 2 268 9 291 5 319 1 975
7 286 4 766 5 646 6 861 8 112 2 552 0 34 9 9 1 445 3 130
4 371 9 660 2 117 5 790 7 757 6 32 3 628 0 997 8 805 1 247
4 673 6 933 0 510 2 290 1 560 9 608 3 792 5 406 8 604 7 280
5 351 4 96 3 677 9 358 0 443 6 393 7 993 8 729 1 985 2 821
7 930 5 380 9 301 0 198 3 573 2 144 4 986 8 765 6 498 1 441
4 88 7 488 6 629 1 749 2 801 0 623 9 335 5 814 8 280 3 921
3 129 4 353 9 182 6 939 7 135 1 719 0 938 8 808 5 613 2 537
1 437 2 437 4 529 3 688 0 615 8 867 9 132 6 626 7 209 5 95
8 494 1 105 3 960 4 670 2 357 0 221 9 66 5 618 7 890 6 898
5 33 7 786 1 872 4 780 2 617 0 669 3 121 9 927 6 832 8 679
1 399 0 43 2 489 4 324 6 300 5 708 3 484 9 113 7 751 8 479
4 806 0 210 5 316 6 705 7 272 1 646 2 790 3 994 8 662 9 670
0 899 1 726 3 223 2 37 7 636 6 36 4 444 9 162 8 480 5 432
2 407 1 952 4 668 0 627 6 378 5 614 3 865 9 490 8 688 7 986
6 554 2 148 4 28 8 409 7 968 9 988 3 596 1 618 5 683 0 839
6 113 0 360 9 439 4 79 3 822 8 254 2 962 5 494 7 659 1 140
3 230 0 815 4 949 9 960 6 823 7 477 5 683 2 256 8 530 1 175
6 775 4 212 2 135 1 747 5 880 7 873 8 261 0 927 3 912 9 463
6 409 8 552 1 70 9 252 2 171 5 745 4 555 7 617 0 477 3 373
9 577 3 610 5 48 0 999 6 796 2 507 8 836 1 342 7 985 4 790
1 276 2 951 7 510 0 562 4 780 6 954 5 149 8 621 3 609 9 823
5 904 2 689 4 867 7 665 9 370 0 581 6 401 1 744 3 344 8 522
8 777 0 77 7 419 5 574 3 610 9 110 6 866 2 862 4 760 1 657
6 696 8 643 7 995 1 349 0 471 5 759 9 637 3 484 4 64 2 745
7 382 1 13 5 281 4 973 9 526 0 967 2 793 8 487 6 262 3 503
6 587 0 877 9 531 2 34 4 780 8 756 3 752 7 142 1 290 5 531
7 574 3 618 9 284 1 52 0 715 2 463 4 576 5 625 8 325 6 214
6 621 2 483 8 673 9 856 0 182 5 389 1 413 3 356 4 326 7 615
7 598 4 387 9 142 3 142 0 166 1 680 2 577 5 313 8 605 6 460
6 577 5 407 4 475 3 222 2 488 9 612 8 840 7 663 0 172 1 523
9 448 5 778 8 775 7 852 2 623 3 714 6 962 0 702 4 572 1 47
4 854 1 72 6 317 5 192 9 335 2 754 0 783 7 948 8 230 3 377
0 847 5 924 4 705 2 879 6 442 7 376 8 761 1 640 3 190 9 482
3 111 8 808 5 131 0 351 2 547 1 435 6 34 4 569 7 827 9 573
3 136 5 689 7 389 1 760 4 102 9 218 2 266 6 995 8 1 0 785
5 966 8 999 7 273 6 193 9 520 0 661 3 544 4 964 2 458 1 219
6 480 5 179 0 509 2 990 9 161 8 766 7 565 1 234 4 79 3 471
0 76 8 468 7 380 4 312 3 910 2 888 5 295 6 13 1 297 9 550
7 384 8 644 4 478 3 799 9 246 1 441 0 816 5 302 2 280 6 758
6 200 4 114 7 68 5 48 8 19 1 368 3 511 0 124 9 889 2 693
7 362 6 24 0 850 2 921 4 805 5 887 8 822 3 334 9 186 1 116
8 505 3 800 4 689 0 944 2 122 7 975 9 492 1 814 6 431 5 759
2 310 6 931 0 447 9 665 8 837 7 643 3 843 1 554 5 168 4 926
8 202 3 785 2 54 5 234 9 7 6 62 0 214 4 538 7 465 1 238
3 669 8 52 0 783 4 203 2 447 5 801 7 342 9 288 1 501 6 605
5 672 7 290 2 759 6 934 8 75 9 842 3 590 1 401 0 563 4 64
0 288 9 143 3 524 6 489 7 169 4 151 1 929 8 801 5 803 2 142
1 314 0 27 8 410 6 857 7 422 2 372 4 79 5 787 3 933 9 16
1 62 5 650 0 399 9 21 7 662 8 219 4 871 6 996 2 588 3 774
2 110 3 494 8 604 9 236 5 421 7 122 4 550 1 892 6 563 0 516
1 841 6 270 8 182 0 282 3 382 5 207 9 2 4 936 2 228 7 307
3 123 0 467 9 347 4 360 1 393 6 930 8 863 2 566 5 495 7 401
7 995 8 213 0 848 4 416 6 967 2 528 1 823 5 392 3 520 9 269
4 96 9 509 5 891 2 118 6 329 0 486 3 862 1 193 7 55 8 145
1 34 0 595 3 958 9 972 6 640 4 468 8 184 2 455 7 311 5 660
4 249 1 853 3 768 9 436 8 693 7 394 0 334 6 398 2 719 5 134
3 789 4 974 8 175 2 206 6 446 7 538 1 758 0 212 5 428 9 181
4 329 7 109 9 334 0 41 8 272 1 824 2 753 3 754 6 418 5 575
4 729 3 384 1 895 7 125 2 805 5 845 9 561 0 408 8 644 6 133
1 696 3 424 2 303 9 546 8 33 4 477 7 341 5 591 0 722 6 247
7 901 9 69 4 828 0 174 6 331 3 481 2 605 8 314 5 362 1 950
9 210 0 397 4 690 1 495 3 110 8 645 5 134 2 165 7 745 6 302
0 198 5 174 3 335 4 75 2 476 8 79 9 883 6 757 1 284 7 608
4 816 2 100 6 517 5 989 1 565 3 402 0 254 7 110 9 131 8 959
8 343 4 164 5 20 0 935 6 301 2 827 7 337 9 96 3 121 1 287
9 447 2 568 6 702 1 151 8 584 7 507 3 6 5 703 4 570 0 225
2 872 0 185 3 398 8 742 1 687 5 763 4 735 6 371 9 298 7 76
3 276 0 11 4 251 9 831 7 948 2 192 1 407 6 122 8 101 5 115
0 353 9 513 2 881 3 858 5 691 6 435 8 630 4 707 1 962 7 574
7 64 2 503 3 308 4 871 8 661 6 250 1 297 5 729 9 29 0 431
5 627 2 39 3 68 9 969 0 916 1 893 8 486 6 571 7 235 4 791
4 782 0 865 9 850 6 301 7 410 1 552 3 902 2 103 5 574 8 456
4 868 8 290 2 51 1 690 3 317 7 485 5 212 6 460 0 398 9 285
7 357 1 633 2 886 0 947 9 417 3 437 4 780 5 848 8 678 6 6
8 373 4 655 2 663 1 343 5 895 0 288 7 790 9 390 3 981 6 261
8 428 5 397 4 512 7 445 3 534 0 982 9 406 6 951 1 589 2 575
6 89 1 608 9 939 5 812 0 599 4 597 3 165 8 516 2 401 7 628
9 401 4 756 1 842 8 101 2 925 7 152 5 710 3 590 0 217 6 288
6 844 2 315 3 731 0 135 8 186 4 517 7 181 1 518 9 731 5 593
2 45 0 663 5 576 7 337 9 345 1 358 8 840 3 408 4 84 6 185
5 933 1 407 6 218 0 633 4 85 8 141 2 668 7 897 9 633 3 539
0 936 7 570 6 358 4 524 2 680 3 897 5 757 8 812 9 157 1 920
2 497 4 240 1 816 5 473 3 629 8 187 6 28 7 602 0 911 9 169
1 52 4 337 0 957 5 515 8 5 9 489 2 410 7 75 6 175 3 213
8 685 6 650 4 133 1 793 0 343 9 389 7 982 3 744 2 583 5 814
1 392 7 407 9 123 2 719 4 937 6 897 5 525 3 593 0 145 8 588
8 296 9 458 6 231 7 800 3 53 4 61 2 446 0 128 1 462 5 52
5 915 2 249 9 567 4 912 0 398 6 279 1 884 7 921 3 875 8 159
4 786 0 361 6 420 8 495 2 894 5 178 3 372 7 274 9 684 1 936
5 811 0 831 4 846 1 689 2 129 9 897 3 881 8 137 6 1 7 890
2 325 6 882 9 780 5 304 0 217 3 177 8 982 4 545 1 312 7 500
0 217 1 499 8 140 9 671 5 220 7 276 2 557 6 318 4 983 3 768
3 782 1 780 5 6 9 513 6 365 4 121 8 87 2 705 7 85 0 243
9 746 3 899 7 66 5 220 8 949 6 751 2 56 4 761 1 105 0 788
2 855 4 914 3 932 0 47 9 959 8 637 7 219 1 794 5 981 6 149
7 100 4 344 3 567 6 360 9 614 1 477 2 786 8 847 0 989 5 307
6 405 1 654 0 38 3 391 2 265 8 227 7 219 4 873 9 711 5 795
5 475 9 314 0 254 6 392 7 49 3 928 4 544 8 487 2 960 1 133
7 945 4 797 6 240 1 222 3 795 8 778 9 943 0 87 2 912 5 454
1 575 5 524 6 485 7 23 9 879 3 706 8 518 4 205 0 377 2 283
2 556 6 733 9 792 0 392 7 689 5 1 1 436 4 274 3 692 8 296
9 612 6 657 8 341 1 50 2 774 3 765 0 630 4 972 7 365 5 819
4 515 3 546 1 400 5 511 8 368 7 370 2 395 6 600 9 798 0 525
0 565 3 905 8 378 6 881 2 637 5 171 9 82 7 153 4 505 1 192
7 749 9 230 0 404 6 370 1 270 4 134 3 851 8 962 5 755 2 643
3 509 9 541 1 776 8 111 0 917 2 73 4 396 5 619 6 189 7 981
2 29 1 759 0 217 9 998 8 381 7 52 4 469 6 533 5 960 3 477
4 3 5 934 9 688 0 923 7 717 1 612 2 319 8 655 3 219 6 448
8 896 2 531 1 218 9 881 3 187 5 930 6 497 4 85 7 139 0 398
8 993 2 317 5 406 9 824 7 697 6 230 4 504 0 113 3 715 1 84
3 436 1 87 0 143 5 145 7 480 8 356 6 25 4 803 2 20 9 753
6 129 3 844 8 511 2 63 1 584 7 339 9 854 4 886 5 170 0 560
9 386 0 622 6 540 1 652 8 749 3 611 4 626 5 198 7 721 2 118
8 437 9 898 4 356 1 877 0 40 6 677 5 139 3 757 7 54 2 540
8 970 1 14 2 314 5 801 4 790 9 365 6 43 3 79 7 919 0 375
5 705 7 541 6 222 4 640 0 144 3 870 8 246 1 396 2 432 9 402
1 762 3 941 7 22 4 757 9 267 2 259 5 620 6 541 0 892 8 401
6 239 7 201 9 828 2 20 0 802 5 420 8 223 4 263 1 727 3 873
6 258 2 449 3 365 7 753 8 745 4 32 9 515 1 639 0 823 5 215
6 543 8 557 9 768 7 835 2 347 3 960 5 542 0 571 1 588 4 597
2 247 5 742 4 865 6 79 3 391 0 638 9 933 8 265 1 831 7 26
7 936 5 669 6 706 9 633 1 752 2 895 4 240 0 690 3 87 8 68
8 657 3 889 7 970 0 476 5 367 4 140 6 726 9 806 2 336 1 243
5 343 6 211 2 839 1 78 8 822 4 442 7 78 9 600 0 270 3 155
7 154 9 41 6 35 5 71 4 275 0 306 1 215 3 60 8 687 2 721
4 122 1 799 9 866 7 605 3 182 5 114 8 971 0 331 6 37 2 365
1 342 4 22 2 663 9 48 3 593 5 22 6 323 7 527 8 254 0 423
9 65 0 446 6 356 7 970 3 594 5 627 1 538 2 352 8 709 4 964
1 74 9 635 0 31 8 949 4 149 7 391 3 846 5 60 6 560 2 805
1 218 5 312 3 27 8 849 6 209 7 443 9 946 0 633 4 533 2 816
0 666 5 422 9 732 2 903 8 449 7 95 4 371 6 86 1 594 3 360
0 24 1 410 4 588 9 586 3 819 5 299 8 543 6 668 7 439 2 725
8 330 7 295 5 3 0 594 6 427 1 911 3 808 4 653 9 28 2 813
7 391 9 10 3 606 8 313 5 993 2 946 4 221 0 613 1 529 6 922
2 968 5 749 8 537 3 346 0 723 9 722 4 48 6 915 1 379 7 110
9 853 4 978 7 181 0 202 2 323 1 577 3 963 5 988 6 81 8 45
5 932 1 420 9 765 3 114 0 543 4 908 6 508 8 194 7 340 2 176
8 752 1 20 2 791 0 507 7 271 3 913 6 314 4 425 9 332 5 90
6 813 5 523 0 36 7 534 2 69 9 37 4 591 1 768 8 270 3 220
5 968 2 292 3 974 9 131 8 739 7 562 4 232 0 748 1 179 6 147
0 754 2 371 5 141 4 625 7 987 8 838 1 948 6 491 3 620 9 401
6 641 9 357 3 914 2 207 1 519 0 438 5 85 7 763 4 657 8 507
4 297 7 571 8 297 0 785 3 278 9 190 6 341 1 695 5 598 2 124
6 159 5 938 7 618 0 52 9 50 3 443 1 433 8 619 2 405 4 275
1 214 9 32 0 973 8 406 7 445 3 629 5 331 6 949 2 219 4 247
7 110 1 942 9 415 6 126 4 327 3 238 5 192 0 488 8 592 2 582
5 980 0 800 6 23 2 739 3 986 7 245 1 885 9 247 8 244 4 749
3 773 4 614 2 853 0 160 1 171 8 203 6 787 7 704 5 203 9 168
7 489 3 518 4 435 9 836 1 204 2 264 8 374 5 95 0 840 6 486
3 694 8 465 2 614 5 717 9 813 6 537 1 852 0 731 7 200 4 642
5 689 1 256 9 841 4 519 3 395 6 245 0 879 8 350 7 383 2 327
5 996 7 531 8 708 0 580 3 563 9 35 2 549 4 374 6 188 1 665
4 801 8 685 0 365 1 862 3 537 7 94 5 470 2 217 6 373 9 33
8 281 2 86 3 747 7 129 9 357 1 234 6 117 5 389 0 598 4 133
3 86 9 147 4 994 2 816 6 913 1 628 5 882 0 982 8 349 7 499
3 699 4 575 9 689 8 654 2 784 5 760 6 496 1 407 7 870 0 6
0 737 8 245 7 379 3 904 9 662 5 179 1 636 4 981 6 479 2 458
6 90 4 331 3 379 1 18 5 248 2 254 9 826 7 235 0 396 8 841
4 953 6 579 5 695 0 319 3 626 8 440 9 739 7 690 1 400 2 228
2 400 3 877 8 612 5 393 4 315 7 85 0 719 9 466 1 395 6 865
0 117 2 697 6 729 9 947 8 626 1 279 4 443 3 263 5 700 7 230
4 749 0 208 8 852 2 754 9 54 5 170 6 146 1 166 3 98 7 794


==> anc/Large-TA benchmark/tai_j1000_m10_2.data <==
1000 10
5 544 4 742 7 48 6 179 0 624 1 180 8 415 2 784 9 273 3 652
0 248 9 280 5 410 7 181 6 413 1 36 8 298 2 213 3 270 4 568
0 840 8 929 3 984 5 428 6 467 9 119 4 741 2 408 1 780 7 762
4 805 2 203 8 504 6 377 7 819 1 784 3 881 9 860 5 170 0 598
1 995 2 676 0 958 6 699 7 236 8 911 9 535 5 476 4 341 3 492
7 711 0 387 9 533 8 441 5 157 6 894 2 117 4 654 1 570 3 920
6 766 2 885 4 73 0 222 7 70 5 849 9 60 1 48 8 770 3 488
7 233 5 769 0 909 4 375 6 899 3 357 2 975 9 160 8 781 1 823
8 505 7 634 4 929 5 820 6 428 1 286 2 735 0 695 3 113 9 57
2 801 7 570 3 339 1 970 0 339 4 101 9 409 8 834 6 664 5 231
7 983 6 339 0 959 2 758 5 652 3 759 8 612 4 412 9 31 1 414
3 259 5 520 7 874 1 147 0 816 9 46 8 633 4 76 2 506 6 28
6 756 8 684 7 734 9 898 0 959 5 94 2 143 3 822 4 227 1 960
0 362 7 961 1 285 3 362 8 304 4 625 6 148 2 793 5 421 9 3
7 344 9 165 1 326 3 460 0 694 8 123 5 784 4 765 2 680 6 16
1 290 4 513 5 361 0 787 6 268 2 421 3 430 9 124 7 833 8 579
1 800 6 855 9 672 2 482 4 198 7 224 8 409 3 629 0 464 5 82
7 282 4 998 5 478 0 656 3 865 8 535 6 246 2 14 9 972 1 613
2 269 9 541 5 564 1 458 4 709 0 329 6 336 3 301 8 908 7 585
0 318 1 760 9 645 6 99 3 708 8 518 2 872 7 433 5 885 4 679
0 476 9 924 7 199 1 465 6 653 5 515 3 745 2 965 8 112 4 224
1 705 6 531 9 356 0 255 2 755 4 418 8 659 5 564 7 446 3 608
0 45 2 152 7 961 5 330 8 333 4 31 9 275 1 482 3 533 6 298
3 928 6 522 4 317 0 508 7 295 1 585 9 641 2 155 8 128 5 649
1 72 4 116 2 315 9 665 8 320 3 915 7 276 5 6 0 479 6 582
7 754 6 865 2 685 1 365 8 430 3 485 9 773 0 593 5 865 4 592
0 546 3 566 1 911 5 436 2 967 7 990 9 159 8 992 4 830 6 891
2 964 4 535 8 385 5 784 0 902 9 117 6 535 3 932 7 297 1 922
7 751 9 389 0 360 6 356 5 584 2 957 4 970 8 125 1 409 3 540
5 594 2 46 7 228 0 961 3 668 8 542 1 461 9 950 6 83 4 564
2 168 1 239 8 920 5 125 9 312 7 526 4 645 6 570 3 716 0 167
7 488 9 825 3 629 6 779 1 891 0 726 4 314 2 283 5 640 8 669
3 700 0 635 4 865 8 575 7 206 6 568 2 269 5 95 1 723 9 328
9 743 6 464 8 203 0 340 5 721 1 341 3 769 7 500 4 534 2 820
0 564 9 183 6 84 2 616 8 333 1 613 5 736 3 921 4 672 7 372
6 388 5 802 9 227 1 571 2 435 0 983 8 483 3 351 4 662 7 681
5 702 0 903 6 607 1 208 3 948 7 390 2 2 8 779 4 166 9 724
6 35 8 783 0 593 4 257 7 754 5 538 2 644 1 136 9 379 3 379
0 212 4 835 7 666 9 672 6 369 3 217 2 572 5 258 1 105 8 760
2 209 4 633 6 906 8 793 3 246 1 528 5 373 0 959 7 975 9 325
1 94 7 907 2 961 9 807 0 608 6 88 3 781 4 300 5 325 8 278
5 792 4 70 8 811 0 469 2 303 3 554 6 90 7 719 9 136 1 309
7 282 1 298 9 868 0 586 4 298 8 544 2 265 6 788 3 195 5 733
9 724 1 661 5 883 6 629 3 811 4 761 0 253 8 208 2 521 7 2
7 261 1 475 2 466 0 328 5 185 4 644 8 918 3 269 6 932 9 922
3 107 1 386 4 604 2 398 5 490 6 906 7 947 9 842 8 484 0 241
1 586 4 372 8 254 0 872 2 849 3 694 9 591 6 720 7 428 5 910
2 418 5 615 1 56 0 653 8 502 7 476 6 547 3 391 4 651 9 580
2 992 3 526 0 328 8 727 5 410 7 330 9 8 6 890 1 920 4 329
1 851 9 793 2 527 0 383 8 704 7 105 5 941 4 194 6 935 3 839
9 449 4 517 5 516 6 217 8 161 2 591 3 41 7 111 1 755 0 391
1 195 4 884 6 253 0 687 8 588 9 527 5 415 2 418 3 913 7 793
7 862 9 170 0 145 2 138 8 84 1 938 3 838 5 677 4 3 6 925
9 416 7 772 8 761 5 658 1 68 4 289 0 4 3 293 6 212 2 315
9 478 4 138 2 25 3 769 5 276 1 640 0 491 7 486 8 393 6 104
5 969 8 745 7 832 9 377 4 171 2 335 6 574 1 698 0 292 3 832
2 686 0 795 6 158 4 619 8 814 5 456 7 230 9 854 3 110 1 386
4 806 3 230 1 329 7 708 8 881 6 143 5 268 2 711 9 89 0 448
3 635 7 683 0 700 6 127 9 643 5 210 8 981 4 404 2 410 1 58
5 391 4 645 3 850 0 64 2 572 9 774 8 261 6 203 7 428 1 298
6 163 0 44 3 673 7 74 4 6 1 280 9 967 2 361 8 566 5 767
7 65 8 386 3 641 5 228 6 166 0 270 2 866 1 545 4 643 9 542
5 234 0 983 7 130 6 529 4 332 9 463 1 576 3 962 8 18 2 712
4 244 6 754 5 246 3 117 0 610 8 301 2 291 7 634 9 936 1 979
0 665 6 395 2 144 9 758 8 703 5 313 7 740 4 771 3 634 1 650
6 392 9 711 0 524 2 796 5 265 1 991 8 776 4 781 7 404 3 460
0 122 2 906 8 721 6 993 9 956 3 443 5 941 1 498 7 818 4 95
6 535 3 155 0 143 9 713 5 418 8 994 1 672 4 222 7 537 2 26
1 887 2 521 5 978 7 85 6 698 0 797 3 441 8 181 9 425 4 751
5 613 2 263 7 383 0 462 1 599 4 924 9 928 8 64 3 910 6 53
5 761 8 394 2 208 9 19 7 532 1 131 0 587 4 457 6 610 3 53
1 258 6 670 9 99 4 810 5 683 0 858 3 938 2 119 7 605 8 501
1 868 8 511 6 142 3 39 5 375 2 671 9 163 7 735 0 126 4 89
5 73 6 51 4 50 7 335 9 247 8 408 0 749 3 926 2 783 1 239
6 264 3 517 4 554 2 524 0 941 1 536 8 952 7 452 5 398 9 773
7 409 5 307 9 612 2 378 0 101 3 968 4 156 1 537 8 415 6 509
0 604 6 242 9 625 3 814 8 803 5 379 4 897 2 157 1 806 7 358
2 233 8 160 7 854 3 15 5 877 4 752 0 591 9 225 1 933 6 494
2 356 7 52 4 473 6 564 0 150 8 724 9 260 5 590 1 92 3 745
9 282 2 83 6 427 1 511 7 307 5 444 0 766 3 730 4 121 8 455
0 442 6 183 3 46 1 96 2 264 9 833 5 263 4 285 7 734 8 583
9 325 6 245 3 991 1 935 5 706 0 988 2 93 7 33 8 384 4 613
0 353 9 618 4 21 6 669 3 138 2 196 1 371 8 224 5 657 7 638
6 100 0 410 9 333 7 533 3 186 1 716 8 890 4 39 2 708 5 744
9 821 2 903 8 965 4 339 7 986 3 626 0 895 6 911 1 726 5 605
0 213 1 194 6 217 5 841 3 966 9 718 8 739 7 532 2 292 4 334
6 535 4 861 5 260 8 137 2 572 9 132 7 569 1 710 3 616 0 116
9 665 8 525 0 472 4 301 3 81 7 734 5 883 1 506 6 876 2 872
9 109 5 788 7 927 3 527 4 102 2 633 8 344 1 19 0 146 6 645
3 492 5 250 9 532 8 739 6 39 1 785 0 667 7 64 4 702 2 252
4 79 2 796 7 593 1 15 8 260 5 437 9 157 3 264 0 653 6 266
4 46 1 468 8 892 2 210 7 969 9 154 6 534 0 871 3 903 5 512
8 876 4 498 1 685 5 504 2 675 7 667 9 656 0 302 6 869 3 156
7 151 9 313 3 945 0 676 4 225 1 923 6 461 8 667 5 469 2 815
6 804 0 407 5 504 4 910 9 858 2 130 3 296 8 390 7 419 1 421
6 623 5 40 1 612 8 342 4 116 7 428 2 954 9 545 3 140 0 843
0 135 2 694 7 670 4 81 8 371 1 383 3 123 6 917 5 246 9 379
8 172 9 342 7 227 3 620 5 766 6 620 1 49 2 610 0 336 4 951
2 83 0 130 8 397 5 400 6 535 7 814 4 901 1 555 9 828 3 378
2 254 4 349 8 484 7 152 0 912 5 648 9 49 6 713 3 533 1 600
9 956 2 57 4 767 5 857 8 632 0 773 1 124 6 415 3 981 7 92
7 837 8 466 4 25 1 607 6 276 2 988 5 177 3 7 0 715 9 296
2 685 5 89 8 786 7 40 3 513 9 968 1 648 6 515 4 559 0 599
2 355 9 985 4 346 7 881 3 298 8 269 0 734 6 303 5 391 1 134
6 691 0 933 8 202 7 937 9 841 3 970 4 97 5 503 2 333 1 763
0 540 5 503 2 209 7 491 1 276 9 207 4 953 8 920 6 195 3 884
3 721 2 524 9 295 6 4 0 157 7 463 4 857 1 532 8 17 5 686
5 402 8 155 9 135 2 922 4 180 0 930 3 590 1 143 6 78 7 774
2 799 8 543 6 338 4 972 1 3 9 523 3 161 5 983 0 329 7 549
3 414 1 537 7 900 8 13 0 839 4 516 2 936 6 598 5 7 9 68
7 141 4 372 2 681 3 763 0 796 5 685 6 96 9 112 8 366 1 457
9 633 0 117 5 220 7 455 1 666 4 403 3 761 8 293 2 764 6 460
5 68 0 299 1 627 7 565 4 66 9 493 8 406 6 62 2 720 3 28
8 458 9 671 4 270 6 567 5 329 7 233 3 703 2 683 1 559 0 927
1 732 0 4 5 261 3 463 8 464 6 855 4 991 2 896 9 686 7 334
5 241 1 433 2 951 0 990 7 990 4 204 8 944 9 417 6 384 3 350
2 505 7 99 0 764 8 747 3 288 4 243 9 68 6 234 1 579 5 144
6 952 9 107 7 716 1 453 2 63 5 193 8 646 4 522 3 55 0 960
4 942 5 657 7 132 8 91 9 718 3 850 2 429 0 530 6 787 1 995
0 466 1 895 4 333 7 88 6 225 5 739 9 751 8 331 2 872 3 418
8 660 0 288 2 621 9 832 3 434 6 855 7 818 5 566 4 555 1 998
5 996 9 293 2 821 8 899 3 106 7 382 1 772 4 395 6 314 0 139
5 173 3 714 4 151 8 454 0 643 1 239 2 519 6 884 9 615 7 523
8 929 1 269 5 224 6 30 0 796 7 674 2 506 9 918 4 442 3 323
5 498 3 902 4 3 9 85 2 935 0 983 6 478 7 85 1 877 8 165
7 362 1 804 3 684 0 400 8 795 5 142 9 757 6 588 4 112 2 104
8 404 1 656 9 353 0 142 7 888 4 440 3 975 5 726 6 216 2 623
3 419 7 420 2 960 6 357 8 248 0 195 4 721 1 985 5 756 9 693
3 414 4 307 9 329 5 55 1 410 8 257 7 235 2 348 6 527 0 915
3 530 5 637 9 506 7 517 6 542 4 913 2 355 8 321 1 330 0 791
9 296 8 710 4 442 3 693 0 144 2 697 1 286 7 387 5 373 6 222
2 313 4 458 9 923 6 259 0 867 3 394 5 821 7 737 1 657 8 500
0 406 2 592 3 991 6 389 8 205 9 662 4 564 5 412 1 26 7 788
1 235 6 481 0 678 5 694 2 546 4 9 9 159 7 28 8 395 3 914
2 392 9 185 6 248 8 247 3 503 4 87 7 587 5 480 0 335 1 797
9 291 4 458 2 790 0 95 3 491 1 30 5 249 6 232 8 189 7 625
5 532 8 735 6 148 4 136 2 942 3 459 1 343 9 533 0 144 7 435
2 961 7 738 1 614 5 351 8 101 6 273 9 854 4 173 0 174 3 245
4 86 9 401 5 101 0 873 1 442 2 468 3 484 6 571 7 931 8 607
8 671 5 525 9 963 2 284 0 986 1 112 7 252 4 545 6 341 3 52
6 744 4 170 9 629 2 353 3 91 7 779 0 36 1 107 5 581 8 495
2 816 8 46 7 908 3 111 1 593 6 358 0 415 4 98 5 124 9 976
3 445 1 413 9 397 8 75 0 363 7 432 4 497 2 317 5 340 6 493
6 585 4 196 7 818 3 53 5 90 0 401 1 107 2 457 8 58 9 442
4 80 0 130 3 981 6 917 2 943 5 229 1 173 7 788 8 416 9 391
3 824 5 802 9 372 1 136 8 811 2 856 0 401 4 919 6 61 7 340
3 162 8 883 1 158 9 470 6 499 7 160 4 278 0 248 5 915 2 806
1 642 0 786 8 522 9 778 6 401 3 744 5 578 4 719 7 532 2 360
2 194 4 213 8 484 3 731 9 252 1 316 6 750 7 816 0 120 5 917
2 961 3 63 8 714 7 541 9 472 0 193 6 135 4 495 5 963 1 425
6 733 7 149 5 920 4 383 0 112 2 667 1 975 8 713 9 464 3 624
3 123 0 670 5 776 6 537 2 508 7 385 1 634 9 404 8 873 4 454
7 989 9 262 3 970 5 820 1 408 2 745 8 476 6 239 4 985 0 526
4 886 8 953 9 470 0 643 6 761 1 292 3 861 7 433 2 12 5 742
3 415 8 980 9 501 2 122 4 799 0 392 5 371 7 911 1 920 6 212
5 608 3 911 8 324 7 318 4 404 6 86 2 833 0 531 1 365 9 389
3 749 0 353 4 163 2 834 6 931 5 115 1 567 8 582 9 582 7 320
1 740 8 186 0 610 5 568 6 86 4 431 3 506 2 820 9 862 7 73
0 227 7 257 4 207 9 303 1 656 2 257 8 307 6 121 3 847 5 406
5 495 3 30 6 144 1 923 4 870 0 962 7 758 2 361 8 456 9 976
3 974 2 467 1 971 6 113 9 149 7 751 5 514 0 921 8 302 4 98
0 817 5 603 9 800 7 454 4 259 1 665 8 533 2 170 3 179 6 42
0 767 5 766 7 446 8 567 9 422 6 346 4 794 1 955 2 741 3 706
5 616 9 79 8 58 6 168 1 812 2 736 7 379 0 566 3 573 4 270
1 398 3 958 0 344 6 513 2 785 8 768 5 887 9 34 7 857 4 695
3 407 4 835 9 998 2 416 5 119 1 244 8 770 6 840 0 772 7 59
7 554 4 74 6 746 8 239 2 757 5 41 3 756 9 473 1 234 0 192
6 268 3 632 7 127 0 772 9 375 2 912 5 812 4 394 1 647 8 837
8 405 9 354 4 188 0 218 1 990 2 551 7 93 6 800 3 881 5 842
6 136 0 733 3 643 7 267 5 217 1 156 9 532 4 404 8 351 2 994
3 269 6 81 8 578 7 684 5 756 1 279 2 225 9 778 0 387 4 952
8 704 6 424 3 143 9 193 1 630 2 433 0 4 7 624 5 668 4 64
0 526 8 101 4 506 3 781 5 466 6 59 2 20 9 313 7 163 1 499
7 841 4 886 0 952 2 6 9 644 3 525 8 802 1 853 6 19 5 5
6 580 2 271 8 53 0 253 1 419 7 462 4 273 5 430 9 549 3 190
0 873 7 728 1 62 3 107 9 989 5 584 4 717 8 894 2 828 6 450
6 821 5 755 7 22 2 249 9 655 4 762 8 589 3 552 0 661 1 377
0 65 8 636 6 745 5 474 4 138 3 576 1 588 2 78 7 32 9 444
8 267 3 342 7 447 0 836 9 940 1 745 5 671 4 976 2 254 6 47
5 807 9 789 0 406 4 480 3 673 2 327 6 654 7 370 8 233 1 417
1 680 8 126 9 967 0 723 3 720 4 662 2 404 7 726 5 999 6 373
6 800 7 368 5 452 2 546 9 682 1 623 0 149 4 403 8 210 3 827
7 419 6 50 0 480 2 364 5 171 1 470 8 543 4 948 9 313 3 649
4 572 2 267 0 495 1 25 7 872 8 790 6 60 9 190 5 589 3 891
0 823 4 895 8 582 2 244 3 874 1 945 7 518 6 125 9 956 5 413
9 730 6 500 8 303 5 868 2 851 3 876 7 736 1 297 4 684 0 117
9 92 5 348 6 18 2 299 4 215 1 271 3 105 0 505 7 800 8 246
7 315 4 259 8 769 2 280 0 227 9 477 3 963 6 404 5 624 1 380
8 638 6 658 5 877 9 422 7 509 0 392 3 373 4 352 1 432 2 973
1 100 4 708 3 387 0 165 5 352 2 589 8 924 9 18 6 694 7 849
0 970 4 379 6 113 5 833 9 289 7 820 3 62 1 352 2 761 8 513
6 267 8 630 4 454 7 344 1 398 5 600 9 411 0 98 2 921 3 861
9 704 7 646 2 802 8 559 4 490 5 403 3 377 1 716 6 161 0 271
1 635 5 473 9 861 0 320 3 692 8 434 2 201 6 734 4 457 7 728
9 50 3 204 4 211 2 703 6 905 8 745 1 248 7 227 5 4 0 855
6 27 8 911 4 947 0 616 5 660 1 881 7 29 2 319 9 234 3 653
0 595 6 314 2 476 7 277 9 996 5 706 8 591 1 314 3 392 4 692
5 945 4 993 2 617 8 848 1 181 0 173 9 515 3 179 7 984 6 84
9 204 6 651 4 8 8 729 5 813 3 974 1 580 7 142 2 585 0 175
1 285 2 108 5 965 4 791 9 972 6 233 0 437 8 796 7 886 3 492
1 992 9 16 3 930 8 23 2 617 4 689 7 236 0 737 5 95 6 728
1 561 8 848 2 38 4 416 3 698 5 584 9 492 0 918 7 558 6 442
5 192 3 759 1 200 4 356 7 108 2 290 0 600 8 833 6 907 9 386
9 229 8 637 3 749 5 496 7 288 1 678 6 920 4 748 0 292 2 266
1 873 5 949 0 73 6 234 9 688 2 237 3 847 4 800 8 969 7 962
1 584 7 706 6 391 0 522 2 495 4 122 5 955 9 574 8 620 3 433
5 314 7 185 3 473 2 792 6 588 4 598 0 567 8 491 1 537 9 412
0 737 1 370 8 454 7 207 5 58 9 189 6 125 4 243 2 355 3 588
2 347 9 791 5 348 7 496 8 146 0 92 4 900 3 890 1 79 6 657
3 628 7 813 4 742 5 917 0 501 9 410 1 353 2 271 8 74 6 889
2 616 5 149 8 544 0 806 7 714 3 648 6 937 1 88 9 137 4 432
8 760 3 337 2 652 1 65 4 56 9 874 7 253 0 578 6 213 5 79
2 451 0 533 9 139 1 690 3 131 8 480 4 533 6 823 5 687 7 280
4 566 1 963 8 536 0 852 7 940 9 930 5 104 6 93 3 666 2 612
3 304 9 336 1 860 6 179 7 408 2 492 0 853 8 819 5 453 4 527
4 837 2 838 6 636 3 760 1 423 5 851 9 301 0 416 8 286 7 370
0 691 9 531 8 823 4 423 3 31 6 468 2 297 1 345 7 836 5 338
4 681 6 590 1 526 9 317 7 938 5 845 0 188 2 876 8 10 3 639
8 492 4 863 9 752 3 106 2 421 1 268 5 602 0 724 7 88 6 609
9 11 5 137 0 288 6 236 2 880 3 200 8 112 1 746 4 507 7 720
0 659 7 186 1 841 9 819 5 279 8 558 4 887 6 508 3 27 2 541
3 898 8 594 2 544 5 719 7 123 6 945 4 363 1 855 9 361 0 89
2 288 5 238 7 928 9 357 4 498 1 177 8 279 6 723 3 375 0 25
6 223 7 907 8 385 3 603 9 888 0 997 4 591 2 716 1 758 5 259
9 290 0 83 2 832 4 616 3 331 8 819 5 793 7 837 1 882 6 499
1 383 6 758 2 897 9 435 7 113 4 421 5 719 8 629 3 894 0 546
0 1000 7 438 9 360 2 5 8 953 1 368 3 376 4 490 6 282 5 341
6 275 9 224 3 413 7 442 8 129 0 190 4 330 2 829 5 550 1 794
4 213 8 525 1 578 5 808 9 87 6 429 3 147 2 19 0 536 7 156
5 378 4 875 1 127 3 860 2 339 6 603 8 136 7 132 0 237 9 901
2 740 0 661 5 298 8 421 9 671 3 61 1 553 6 919 7 962 4 491
7 151 8 957 4 912 9 889 0 740 1 777 2 310 3 799 5 793 6 484
5 164 2 121 7 719 0 568 8 504 3 327 9 586 1 552 6 241 4 405
2 821 4 234 6 497 1 654 9 951 5 38 3 532 7 962 8 628 0 14
6 853 3 897 5 406 0 234 1 976 4 899 8 2 7 15 9 322 2 165
4 623 8 259 5 980 2 250 9 520 3 927 1 471 0 332 6 19 7 809
0 401 7 749 1 738 3 406 5 637 2 807 4 831 8 680 6 105 9 603
3 509 0 473 8 761 6 546 9 865 4 437 1 345 5 62 7 127 2 453
2 727 5 636 8 81 1 629 9 103 6 369 4 699 3 891 7 496 0 750
7 841 0 90 1 860 2 913 6 417 5 451 3 932 4 121 9 637 8 559
1 394 4 902 7 905 9 764 5 360 6 370 3 428 0 49 2 134 8 832
8 185 0 711 7 457 4 744 5 140 1 878 2 79 6 499 3 10 9 313
0 695 3 353 5 913 7 607 1 844 8 709 9 350 2 679 4 883 6 426
5 406 4 663 2 2 0 149 6 556 7 665 1 712 3 422 8 145 9 955
7 900 0 12 9 306 2 985 4 477 1 843 8 339 6 225 5 184 3 717
0 825 8 123 6 328 1 546 9 198 7 491 4 792 3 341 5 341 2 164
6 836 7 518 9 885 4 331 0 126 8 85 3 930 1 453 2 948 5 417
7 198 5 502 8 686 3 61 4 751 6 487 1 533 9 188 0 235 2 787
8 199 6 177 4 798 1 982 9 559 2 925 3 780 5 891 0 154 7 317
0 450 5 656 3 476 7 535 9 918 8 288 6 105 4 818 2 551 1 997
9 855 6 168 5 926 4 599 7 344 8 473 1 484 2 390 3 782 0 220
1 414 2 256 4 23 8 804 0 476 6 343 3 136 9 821 5 903 7 50
8 558 1 513 6 456 3 6 2 40 0 772 4 493 7 897 5 23 9 600
7 414 4 900 9 703 8 518 2 518 0 426 3 232 5 394 6 461 1 376
7 349 5 9 3 274 9 11 8 421 4 82 1 806 6 769 0 520 2 838
5 876 1 229 9 441 7 989 4 740 3 419 2 82 6 526 8 222 0 59
0 294 4 635 5 980 6 149 9 239 2 535 8 753 3 66 7 455 1 565
3 837 8 867 2 516 1 270 0 418 4 953 5 605 9 734 6 945 7 672
8 393 2 36 3 109 6 32 1 903 5 29 4 794 0 521 9 439 7 579
3 894 0 906 8 863 5 375 6 253 2 518 1 763 9 248 4 275 7 53
0 628 7 798 4 777 5 682 8 912 6 752 9 227 1 6 2 114 3 286
0 137 5 176 3 272 4 980 6 321 2 799 7 979 8 100 1 21 9 662
2 796 1 767 3 920 4 914 0 649 7 327 9 28 5 411 6 134 8 172
5 48 3 940 7 761 0 993 2 941 1 729 9 102 6 506 8 767 4 45
5 313 1 621 2 713 3 877 4 89 8 490 7 809 9 237 0 617 6 336
5 779 4 324 8 923 1 229 3 337 6 110 2 126 0 241 7 991 9 926
0 446 1 568 5 692 2 574 8 538 3 122 7 461 6 541 4 800 9 521
7 508 8 667 2 293 5 310 9 574 4 84 1 393 3 681 6 955 0 526
3 534 4 227 7 38 1 305 9 50 6 705 5 107 0 979 8 778 2 23
0 32 7 965 5 926 2 655 9 172 1 717 6 972 4 861 8 61 3 776
3 332 4 832 6 318 2 748 0 746 1 519 7 213 5 63 8 650 9 989
5 386 9 368 3 294 8 602 0 475 6 288 7 379 2 744 1 36 4 588
2 426 8 631 3 844 1 730 5 82 4 205 0 435 6 94 7 26 9 542
3 256 6 280 4 596 8 347 9 391 5 67 1 429 2 42 7 975 0 956
1 818 9 18 5 234 7 741 3 284 0 58 8 125 4 549 6 556 2 237
1 223 2 358 5 817 3 635 8 311 0 851 4 742 6 447 7 982 9 204
5 793 3 696 1 51 0 399 6 502 4 319 9 341 7 429 2 930 8 444
5 395 7 510 3 995 0 557 2 80 6 18 4 325 9 669 8 42 1 877
1 39 0 884 5 241 6 517 2 916 4 112 3 173 9 843 8 910 7 880
7 568 5 660 0 821 6 625 9 362 4 859 3 556 8 599 1 211 2 861
6 932 8 682 1 236 7 369 3 658 4 402 9 558 0 138 2 452 5 568
2 476 6 82 7 682 0 98 5 685 9 252 3 527 8 619 4 561 1 374
8 110 0 461 4 245 3 778 6 993 2 795 5 585 7 247 9 404 1 64
6 894 0 649 8 8 7 246 3 549 1 833 2 36 9 828 4 659 5 970
6 238 7 743 8 456 4 98 9 663 5 707 3 263 1 32 2 541 0 374
5 88 1 393 8 842 2 217 4 537 7 505 6 81 0 492 3 651 9 56
7 281 9 765 3 64 5 34 2 73 0 189 4 211 8 395 6 339 1 463
0 752 2 662 8 622 1 53 4 962 6 832 9 164 7 705 5 907 3 677
9 706 2 941 7 750 8 238 0 934 3 248 6 784 4 198 5 978 1 366
8 821 2 40 4 230 9 898 6 447 1 239 0 332 7 683 3 578 5 705
3 509 8 272 6 707 7 657 9 113 1 472 4 198 2 663 0 524 5 498
1 662 6 711 7 316 4 470 5 215 2 27 8 190 9 383 0 959 3 141
7 600 0 406 6 907 4 372 2 313 8 500 9 79 3 74 5 757 1 811
8 509 3 305 1 165 5 994 7 103 6 1000 4 147 0 835 9 575 2 294
4 714 5 666 8 355 3 409 6 228 1 668 7 94 9 778 2 862 0 217
7 369 8 449 9 342 0 48 6 401 2 817 5 93 3 310 1 546 4 408
3 167 5 123 6 346 1 78 4 238 7 177 2 880 9 527 0 742 8 521
8 386 6 526 2 540 4 516 7 398 0 663 9 408 5 395 1 248 3 889
5 194 8 291 9 835 0 479 3 689 2 112 1 219 6 754 4 117 7 773
9 638 2 765 5 918 6 598 3 531 4 188 1 110 7 74 0 18 8 529
5 225 3 56 0 131 1 756 6 909 8 92 9 555 4 767 2 332 7 46
2 73 7 275 9 438 4 520 3 327 1 675 5 668 8 586 6 52 0 523
6 159 3 332 4 966 9 404 0 359 8 911 7 485 1 135 2 608 5 592
4 314 8 195 1 926 3 466 7 646 5 157 2 905 9 983 0 303 6 843
9 835 8 443 0 653 5 101 1 222 7 653 3 803 4 104 2 740 6 954
3 393 6 264 0 22 8 792 7 591 4 370 1 949 5 396 9 899 2 363
0 919 8 888 6 707 3 40 4 193 9 972 1 831 5 156 2 564 7 400
2 509 1 551 3 18 8 268 0 528 5 65 7 703 4 685 6 315 9 843
8 196 2 468 0 406 5 77 4 942 3 43 1 83 6 850 7 277 9 479
3 155 2 45 9 537 5 533 0 2 8 822 4 215 1 547 6 121 7 556
5 41 4 60 0 298 8 257 2 828 1 606 6 101 7 501 9 939 3 652
5 721 6 808 9 161 2 683 4 231 3 383 7 611 1 380 8 480 0 897
9 203 3 709 5 159 4 527 2 185 8 916 7 193 6 863 1 724 0 929
0 433 4 68 8 614 6 38 5 880 7 243 9 574 1 85 2 665 3 563
6 407 4 623 7 107 5 914 9 806 3 533 2 727 8 249 1 553 0 172
9 618 7 827 2 602 8 834 4 844 5 383 1 539 6 807 0 430 3 439
8 811 3 683 6 515 7 413 4 998 2 314 0 685 1 857 9 651 5 470
5 232 4 473 1 919 8 881 0 316 2 798 3 704 7 996 6 356 9 510
8 196 3 321 9 635 6 628 1 127 2 650 7 142 5 400 0 394 4 981
3 876 9 60 6 401 1 5 8 51 4 852 5 445 0 405 2 692 7 56
3 200 2 395 1 166 4 18 7 848 0 846 6 488 8 215 5 210 9 678
5 552 4 732 7 576 3 183 2 529 6 975 1 325 9 257 8 81 0 6
2 460 1 935 3 728 4 263 5 1 8 458 0 172 6 286 9 991 7 570
7 10 4 820 2 385 9 424 1 679 0 402 8 292 6 539 3 420 5 2
5 817 8 685 1 72 4 382 0 329 7 265 3 335 9 32 2 128 6 83
6 840 0 989 8 4 5 268 2 373 4 375 1 279 7 632 9 499 3 61
9 1000 8 222 2 529 0 25 5 897 6 731 7 70 4 302 3 961 1 243
4 515 8 603 6 705 2 934 9 999 3 961 1 499 7 51 0 825 5 917
3 534 7 964 9 928 4 706 5 422 1 557 8 239 0 790 2 233 6 610
3 52 8 183 4 860 2 204 0 7 9 370 6 28 7 447 1 944 5 968
2 585 3 843 9 209 5 510 6 853 0 237 7 667 1 399 8 154 4 242
4 316 1 888 8 464 2 103 5 189 9 471 3 14 0 544 6 602 7 609
6 344 7 363 8 155 1 407 9 103 4 512 2 168 0 284 5 375 3 216
2 409 6 134 9 866 8 822 7 43 1 198 4 945 5 462 3 182 0 654
4 706 8 121 2 691 1 726 3 181 7 570 6 763 9 906 5 384 0 880
6 83 3 932 0 859 4 777 2 988 1 329 5 902 8 55 7 46 9 179
9 758 1 729 8 604 2 483 6 134 5 993 0 611 3 992 4 298 7 405
3 333 9 272 6 95 7 44 8 354 2 666 5 110 4 543 0 526 1 462
1 48 0 354 2 101 9 794 4 652 5 662 7 538 6 345 3 875 8 444
5 951 6 218 2 420 4 336 1 567 3 403 9 195 0 719 7 351 8 775
2 172 3 750 9 636 6 451 4 29 5 408 8 174 0 873 7 986 1 932
9 593 7 439 6 906 4 505 5 908 2 232 0 903 8 927 1 18 3 268
8 387 1 68 6 958 2 958 9 149 4 983 7 68 5 10 3 107 0 220
1 259 5 913 3 458 4 500 9 110 0 178 6 976 2 273 7 465 8 175
5 531 0 91 7 545 4 889 9 570 6 10 3 932 1 929 2 497 8 144
5 752 0 277 4 634 2 250 7 136 1 978 6 270 8 419 9 440 3 564
3 868 0 301 5 849 2 383 4 752 9 21 8 664 6 345 7 677 1 633
1 377 6 279 2 789 3 785 4 418 8 473 0 188 9 752 7 626 5 642
2 925 7 637 5 992 1 639 6 628 4 562 8 191 0 500 3 963 9 248
6 839 5 637 4 848 2 821 7 239 0 592 3 452 8 324 9 334 1 821
5 646 6 887 4 850 0 422 9 725 3 266 7 824 1 89 2 84 8 15
1 585 8 151 7 88 2 898 0 373 6 896 3 142 4 537 9 905 5 749
1 807 5 778 8 268 0 842 2 485 9 409 7 280 4 742 3 287 6 724
8 596 7 24 6 608 1 52 3 678 5 272 4 222 9 818 2 966 0 407
3 359 5 308 0 341 4 804 6 262 9 171 1 668 7 923 8 970 2 50
4 282 8 684 0 191 5 725 3 861 6 902 9 614 7 676 2 761 1 830
6 479 2 986 5 590 0 816 9 160 1 78 3 915 4 728 7 413 8 661
2 361 3 334 0 119 5 530 9 539 1 180 8 594 7 900 6 233 4 869
3 621 9 922 1 188 6 443 2 110 8 469 4 620 0 989 5 926 7 394
5 901 9 555 0 32 6 706 1 895 2 944 7 824 4 608 3 500 8 627
6 942 8 375 3 933 1 978 9 449 0 86 5 262 2 643 4 360 7 401
4 384 7 96 6 324 2 148 0 69 5 991 3 721 9 406 8 958 1 995
7 443 9 864 4 432 6 146 0 998 3 17 5 37 8 340 1 933 2 591
7 158 8 581 1 724 0 388 9 926 3 31 2 417 5 619 6 506 4 367
6 989 0 453 1 429 5 113 8 993 3 684 2 88 9 843 7 579 4 908
8 454 6 124 0 328 1 17 2 806 5 271 3 475 4 529 7 890 9 792
5 788 8 590 7 300 6 593 9 772 2 760 0 839 4 625 1 284 3 637
1 451 5 242 6 549 9 62 0 443 7 677 4 746 2 47 3 345 8 389
6 153 7 674 1 298 3 420 8 425 5 362 2 99 4 582 9 398 0 7
8 650 6 816 3 159 7 882 4 602 0 348 9 89 2 254 5 422 1 204
7 932 8 297 0 470 4 321 9 171 5 134 6 167 3 895 1 201 2 465
8 933 7 774 0 503 4 750 3 172 9 264 6 858 5 422 2 636 1 922
4 233 1 870 8 171 2 681 3 372 6 662 7 108 9 810 5 407 0 411
4 149 8 885 1 798 6 890 7 862 2 495 0 955 3 386 9 661 5 27
5 684 6 308 9 303 0 669 8 287 7 522 1 305 2 211 3 687 4 73
9 660 0 759 6 768 3 244 7 911 1 853 5 21 2 854 4 559 8 70
0 164 7 684 8 57 9 575 5 895 4 141 2 343 6 777 1 739 3 758
8 769 6 637 7 325 5 446 9 883 3 716 4 704 0 739 1 261 2 984
6 755 4 208 3 432 8 819 7 744 9 612 5 443 2 194 0 512 1 695
5 101 8 157 2 145 1 387 0 302 6 118 4 457 9 93 7 318 3 859
9 636 0 703 4 767 8 626 2 546 7 563 5 950 6 512 1 876 3 270
2 707 7 925 0 596 3 702 1 315 8 512 5 988 6 833 9 275 4 163
7 47 5 492 4 541 9 458 6 548 1 13 3 535 2 678 8 394 0 918
1 830 4 752 5 933 0 799 9 578 3 484 8 197 7 230 2 451 6 796
1 399 7 709 5 521 8 533 4 341 0 824 2 753 3 403 9 105 6 769
7 339 5 292 6 384 0 514 1 376 4 795 9 353 3 710 2 953 8 75
2 228 1 317 5 371 0 245 4 375 8 427 7 175 6 969 9 604 3 483
0 86 4 997 6 878 2 253 7 921 9 581 3 818 1 721 5 958 8 471
7 723 3 502 1 38 2 153 6 742 9 236 0 492 4 346 8 884 5 882
9 104 0 897 1 509 7 725 4 721 3 774 8 185 5 470 2 490 6 643
4 577 8 431 0 283 9 343 1 261 3 602 5 776 6 503 2 527 7 573
8 118 7 521 5 941 1 341 3 554 6 646 4 68 9 70 2 524 0 651
8 671 2 325 4 832 6 565 1 287 9 931 7 405 0 478 3 693 5 486
8 622 6 896 7 850 3 197 0 543 2 437 5 631 1 479 9 514 4 473
7 337 9 657 6 910 5 221 3 44 8 195 1 577 0 488 4 464 2 269
4 932 9 211 2 689 8 467 6 869 3 522 0 64 5 386 7 178 1 434
4 287 5 86 1 41 2 828 3 242 9 194 7 860 8 940 6 41 0 2
5 386 6 286 1 706 4 480 3 657 2 454 7 299 0 890 9 783 8 18
5 717 7 900 4 993 8 470 9 772 1 680 6 562 0 435 2 578 3 630
2 724 1 774 9 172 8 953 7 5 4 609 5 725 0 840 3 337 6 120
2 94 9 86 8 581 0 394 5 95 6 535 3 428 7 953 1 486 4 463
3 794 1 152 8 942 0 536 5 661 2 216 9 636 6 343 4 364 7 358
7 643 8 764 5 440 1 629 9 711 3 909 6 759 4 12 2 38 0 206
4 103 9 508 1 275 8 278 5 671 7 457 2 84 3 713 0 609 6 18
6 403 2 446 5 628 4 710 3 633 7 828 9 191 1 476 8 270 0 390
1 639 3 767 6 470 0 32 2 73 9 316 7 477 4 476 5 947 8 410
7 739 0 502 2 84 8 317 3 435 4 464 1 924 9 167 5 141 6 394
1 718 5 500 9 555 8 122 0 131 4 480 2 217 3 797 6 376 7 199
0 621 6 135 8 343 7 800 9 518 4 44 2 451 1 935 3 362 5 979
0 724 1 54 5 207 6 388 7 539 9 183 8 971 3 990 2 712 4 760
6 342 2 735 3 503 7 60 8 725 5 265 1 760 9 770 0 970 4 949
6 262 4 60 3 14 7 759 1 23 8 678 2 601 0 230 9 10 5 265
1 969 8 846 7 760 9 659 2 790 4 540 6 272 0 797 5 102 3 541
8 246 3 97 5 444 0 556 7 814 2 925 4 10 9 822 1 890 6 696
5 792 2 115 6 604 9 184 7 453 1 315 8 877 0 22 3 730 4 162
6 931 0 783 5 14 1 554 3 801 4 679 2 500 8 731 9 440 7 572
6 841 2 506 0 243 9 77 3 553 7 851 4 537 1 741 5 913 8 916
2 60 1 383 7 983 4 104 8 422 5 511 9 525 6 973 3 699 0 699
5 477 6 219 8 497 9 213 1 598 0 257 2 428 3 934 4 197 7 61
7 910 8 360 9 583 1 199 5 267 0 623 2 506 3 610 6 171 4 918
2 140 3 337 5 369 0 530 7 587 4 498 1 440 8 205 6 859 9 618
7 318 9 577 0 654 6 613 2 176 5 254 8 893 3 343 1 20 4 874
2 677 0 812 8 222 7 220 3 517 9 585 1 170 6 61 5 252 4 421
6 232 3 908 0 687 1 207 9 846 4 485 8 144 7 149 2 263 5 173
8 106 3 326 4 89 6 748 2 912 7 269 0 740 5 551 9 238 1 986
1 207 4 857 3 896 6 407 9 268 0 877 5 6 8 260 2 340 7 651
2 65 8 863 6 661 0 556 9 815 7 147 3 711 1 220 4 730 5 508
7 958 1 332 5 535 2 373 6 170 9 360 3 849 8 710 4 770 0 427
0 934 3 837 8 287 5 45 6 154 2 567 4 645 9 519 7 551 1 819
0 452 9 811 5 942 2 748 1 637 6 146 4 591 8 449 7 135 3 275
9 333 4 435 2 858 0 461 6 165 1 298 3 443 8 626 5 972 7 580
5 421 0 568 8 456 2 484 7 729 6 436 4 655 9 106 3 300 1 357
5 724 9 436 8 735 7 322 2 528 1 497 6 52 0 642 3 108 4 558
1 916 0 255 8 925 5 367 2 173 9 677 3 88 4 739 7 633 6 732
4 45 5 156 1 338 7 407 0 889 8 418 6 289 9 993 3 379 2 812
2 37 3 460 4 216 8 42 6 385 5 509 7 993 1 713 9 503 0 327
4 362 1 156 9 512 0 178 7 478 3 19 6 533 5 32 8 686 2 723
1 719 6 524 2 184 5 378 0 955 8 583 3 372 9 636 7 18 4 720
1 90 8 543 2 317 6 695 9 679 7 552 4 789 3 583 0 735 5 545
7 176 3 878 5 708 8 263 4 408 2 906 9 68 0 451 1 573 6 193
7 913 1 917 9 243 8 957 5 625 2 648 3 246 6 386 0 470 4 399
0 26 7 789 9 248 6 602 5 79 8 724 3 270 4 996 1 961 2 28
0 204 4 484 3 965 5 890 2 910 7 589 6 856 9 306 8 755 1 668
1 210 0 381 6 837 7 215 3 151 2 747 5 652 4 789 9 486 8 869
6 258 3 973 5 587 0 253 2 353 9 486 4 583 1 972 7 281 8 848
3 719 4 720 8 446 0 118 1 826 7 433 2 358 9 537 5 627 6 142
9 551 6 226 3 615 2 256 0 599 5 803 7 592 4 258 1 437 8 754
6 184 2 307 3 517 9 723 8 250 0 923 1 954 7 985 5 849 4 198
4 291 1 161 5 732 9 399 6 991 8 620 7 897 2 516 0 165 3 526
0 630 4 410 8 517 9 431 5 56 6 597 7 322 1 222 3 658 2 934
9 153 8 525 2 791 6 370 0 162 3 701 7 458 1 962 5 29 4 767
9 706 0 788 6 537 2 843 4 476 3 750 7 405 8 17 1 800 5 186
1 209 2 914 7 830 9 690 5 591 0 850 4 73 6 641 3 691 8 372
0 905 7 620 1 642 8 97 3 927 5 699 2 22 6 823 9 57 4 464
9 335 0 723 7 733 1 299 4 614 5 250 6 530 3 831 8 723 2 369
4 762 1 525 2 878 0 631 3 492 7 763 9 666 6 988 8 887 5 616
4 942 2 985 7 584 9 366 0 957 8 123 3 332 1 333 6 797 5 197
2 849 1 88 9 588 6 41 8 462 5 623 4 695 7 762 0 500 3 600
2 356 7 25 4 684 3 874 8 31 0 611 1 335 6 367 5 466 9 51
9 13 2 821 6 462 8 921 0 413 3 426 7 454 4 118 5 147 1 754
8 474 2 443 9 263 3 279 7 793 1 621 6 938 4 907 0 431 5 671
3 972 2 764 6 782 9 189 5 441 0 780 1 993 8 448 7 402 4 636
6 4 3 930 5 999 4 261 9 343 0 760 2 234 1 659 7 217 8 855
7 694 0 615 2 577 5 108 1 719 4 895 3 520 9 757 8 68 6 996
2 963 1 869 8 455 5 447 4 748 7 48 0 365 3 160 9 31 6 739
9 968 5 725 8 914 4 798 3 369 0 228 1 358 6 922 7 219 2 789
4 227 0 321 9 60 3 151 2 407 6 430 8 876 7 365 5 223 1 82
6 336 5 269 3 670 2 384 4 296 1 5 7 26 9 270 8 964 0 266
6 518 9 304 0 110 8 62 5 834 4 290 1 800 3 677 7 647 2 194
8 430 4 245 3 262 5 88 0 518 9 431 2 336 7 132 6 164 1 774
5 608 2 570 8 770 0 59 6 29 1 419 7 989 9 891 3 108 4 579
1 226 4 549 2 354 8 491 7 479 6 500 3 246 9 347 5 39 0 965
4 549 0 678 3 853 6 549 7 199 8 969 1 354 9 907 5 519 2 977
5 481 2 949 1 48 7 256 0 103 6 762 4 211 3 540 8 992 9 371
4 669 6 884 1 460 5 463 2 885 0 368 8 745 3 25 9 132 7 700
5 762 4 728 3 964 6 784 1 989 7 891 8 747 9 487 0 643 2 838
6 537 3 770 0 312 8 134 1 884 2 545 7 650 9 229 4 789 5 469
8 758 9 411 6 275 0 21 1 309 2 449 3 558 5 235 7 998 4 83
8 974 4 849 3 582 1 305 0 730 5 413 6 842 9 242 2 516 7 399
9 605 0 966 8 393 1 235 6 941 7 885 2 630 4 768 3 327 5 209
8 535 1 924 6 219 7 886 3 681 4 977 0 418 2 42 9 887 5 79
2 67 9 804 4 978 7 391 0 582 3 773 5 368 1 130 6 640 8 5
1 535 9 84 5 685 8 420 0 572 6 400 4 19 7 31 2 28 3 801
4 34 2 602 1 859 6 707 8 362 0 16 5 603 7 620 9 566 3 36
8 756 2 466 9 148 3 850 6 994 5 761 0 598 7 224 4 13 1 809
7 906 5 922 2 153 4 2 8 493 0 927 6 141 1 86 3 719 9 94
4 881 1 697 3 232 7 228 8 872 6 655 9 849 2 597 0 325 5 850
9 453 0 475 7 210 1 790 6 341 4 48 2 548 3 588 5 250 8 189
9 418 4 751 6 78 2 389 7 324 8 302 0 596 1 425 3 41 5 262
8 758 6 768 0 848 1 428 7 828 4 410 3 720 2 84 5 786 9 281
1 419 8 960 4 547 6 309 3 565 0 137 9 913 7 459 5 738 2 35
1 847 4 17 5 206 6 152 3 6 0 552 9 702 2 900 7 987 8 222
2 11 3 631 5 297 7 623 0 87 4 476 1 611 8 368 9 328 6 270
1 66 9 8 5 897 3 474 0 396 6 260 8 904 4 909 2 6 7 885
7 74 9 514 6 96 2 855 1 306 8 336 0 414 3 601 4 641 5 22
1 416 0 36 8 224 2 476 3 79 6 817 4 617 5 64 9 47 7 20
2 51 1 65 4 508 9 7 5 347 7 787 0 541 3 724 8 303 6 135
6 174 0 995 9 591 1 54 3 97 2 716 8 117 5 107 4 596 7 346
1 827 7 506 8 30 5 205 6 443 3 33 4 666 2 610 9 761 0 49
3 518 1 640 4 501 7 432 9 694 6 369 0 389 5 991 2 593 8 587
1 736 6 123 4 22 3 762 8 957 2 74 9 31 0 964 5 321 7 268
2 298 5 945 0 55 1 908 9 417 4 741 7 593 8 729 3 976 6 948
0 557 1 285 3 675 4 104 2 107 7 897 8 530 6 602 9 947 5 555
5 677 2 779 1 996 9 29 7 561 0 45 6 455 8 243 4 181 3 827
7 66 1 41 8 262 5 745 6 928 4 791 0 957 2 554 9 502 3 938
8 627 7 684 1 232 5 535 6 531 9 66 3 433 0 895 2 805 4 222
3 586 9 962 4 811 0 800 8 481 1 369 7 476 5 848 2 603 6 740
1 711 5 684 0 109 7 756 3 298 4 958 6 588 2 407 9 863 8 966
0 53 8 414 6 223 2 855 1 710 9 956 7 673 4 816 3 826 5 925
7 955 9 505 6 860 5 840 2 937 8 816 1 523 4 19 3 412 0 423
3 52 2 178 5 609 9 324 7 310 1 915 6 202 0 181 4 718 8 793
7 10 0 893 4 866 2 434 6 106 5 184 3 722 9 975 1 617 8 438
2 403 5 848 6 280 9 280 4 70 1 586 8 11 3 597 0 109 7 527
6 51 0 342 4 718 5 943 9 256 7 382 8 560 1 592 2 436 3 328
4 809 1 904 7 739 6 724 5 330 2 378 9 918 3 466 0 58 8 549
3 415 0 298 6 431 9 389 2 783 8 341 4 916 7 715 1 443 5 323
8 500 0 672 5 741 6 418 9 605 3 74 1 751 2 455 7 135 4 432
5 522 8 165 3 355 4 224 2 868 6 967 9 977 1 250 7 928 0 899
6 769 0 817 7 272 8 462 5 459 3 838 2 293 1 94 9 443 4 176
2 431 5 247 0 300 7 212 8 96 3 998 6 205 4 844 9 698 1 875
0 352 4 936 3 809 9 799 8 775 2 246 6 91 7 82 5 690 1 702
8 940 2 863 3 755 5 967 9 767 6 462 0 955 7 560 4 670 1 574
5 813 2 980 8 994 0 437 4 71 7 941 3 486 9 645 1 722 6 131
2 30 3 974 7 351 0 866 8 709 5 346 6 905 1 405 4 691 9 840
2 961 1 698 7 662 0 704 4 716 8 76 6 864 5 456 9 577 3 47
7 590 2 49 6 799 8 556 5 888 1 329 3 988 0 353 9 276 4 957
5 96 8 603 9 117 1 67 3 311 2 418 6 298 4 210 0 237 7 962
6 473 0 222 8 499 5 922 9 17 2 996 1 424 7 635 4 47 3 142
9 372 2 71 3 656 8 187 7 806 6 11 4 62 5 302 1 797 0 18
5 190 9 761 4 203 8 327 0 277 7 759 2 261 3 918 1 395 6 67
7 295 4 392 9 480 5 488 8 252 1 234 6 563 0 125 3 67 2 761
7 889 1 196 0 126 6 92 8 610 4 968 2 772 9 357 5 335 3 121
8 878 0 805 5 472 2 454 6 575 4 211 9 562 1 725 3 724 7 401
2 245 4 985 8 58 9 724 1 812 0 785 7 63 5 517 6 14 3 785
6 265 3 201 1 985 0 631 7 411 8 873 4 342 9 109 2 94 5 519
4 623 1 694 8 324 0 582 6 477 5 254 9 984 3 396 2 350 7 170
7 385 5 783 8 196 2 489 1 652 3 793 0 641 9 526 6 929 4 929
1 542 2 259 6 102 3 503 0 491 5 387 4 848 8 76 7 825 9 524
7 185 6 892 2 35 8 808 9 755 0 697 1 354 5 119 4 322 3 701
7 767 0 58 1 223 6 787 4 108 9 702 3 656 2 739 5 380 8 114
7 477 6 776 2 465 8 311 1 534 5 800 0 804 3 372 9 993 4 687
9 438 8 715 3 343 7 576 4 621 1 964 5 806 0 186 6 267 2 219
1 993 0 506 9 361 6 960 2 147 7 531 4 520 5 787 3 978 8 311
4 176 7 682 6 624 2 912 1 993 3 705 0 110 5 751 9 303 8 621
1 393 5 912 3 451 8 725 6 622 4 272 7 539 0 405 9 761 2 629
7 652 2 560 4 121 8 448 9 846 3 145 1 688 5 921 0 606 6 990
6 239 7 576 8 785 2 122 0 526 3 403 1 507 4 790 5 472 9 937
7 352 1 371 3 620 8 897 0 826 9 838 2 353 6 848 4 921 5 488
0 393 2 621 1 312 5 681 4 102 3 251 8 468 6 633 9 475 7 530
9 768 8 43 6 417 7 738 2 11 1 942 4 281 3 662 0 523 5 9
9 417 0 281 7 435 1 786 8 936 4 791 5 552 6 794 2 907 3 866
0 449 3 489 6 2 1 488 8 253 9 794 7 381 2 853 5 182 4 507
5 839 6 171 4 491 2 932 3 365 9 546 1 171 7 305 0 360 8 853
4 13 6 589 9 845 5 867 8 365 0 949 1 406 3 711 7 873 2 686
0 290 8 789 6 353 7 676 4 127 9 424 2 349 3 600 5 512 1 253
8 936 4 588 2 17 5 182 7 18 0 503 6 47 9 28 3 476 1 896
4 941 8 220 6 716 5 176 0 153 2 972 3 385 1 385 7 124 9 499
0 224 7 484 4 792 6 834 8 156 3 540 9 589 5 123 1 405 2 645
3 212 8 820 1 647 5 248 6 373 4 296 7 987 0 894 2 419 9 650
6 34 5 430 8 980 9 175 1 862 0 325 7 519 4 359 2 123 3 449
4 174 5 992 2 74 8 434 3 595 0 759 6 735 9 54 1 607 7 531
9 752 6 255 3 933 7 336 5 750 0 418 4 270 1 397 2 704 8 871
4 685 5 163 6 698 7 120 8 674 2 66 9 637 1 185 3 156 0 681
4 608 9 234 1 935 0 593 3 284 6 539 5 22 7 464 2 133 8 549
9 10 8 685 2 532 5 409 1 776 6 908 7 969 0 855 3 728 4 264
1 566 2 341 0 585 7 728 4 191 3 194 9 627 5 760 6 902 8 166
4 173 2 549 8 426 9 344 0 364 3 836 1 495 5 563 7 93 6 991
9 146 4 102 2 761 8 493 0 515 1 839 6 335 7 253 5 844 3 59
0 208 8 863 2 121 6 876 3 556 1 351 4 253 5 888 7 138 9 447
7 60 9 25 4 564 6 248 3 952 2 959 5 33 8 900 0 922 1 70
0 787 7 475 4 554 6 245 8 521 3 479 1 314 2 725 9 832 5 102
1 828 8 225 7 642 5 797 9 972 6 200 3 552 0 636 4 121 2 917
8 251 0 65 3 580 1 935 7 230 9 524 2 947 4 882 6 608 5 284
2 936 7 977 5 254 4 173 6 121 9 349 8 285 3 423 1 429 0 959
5 117 8 732 4 900 0 966 6 241 1 997 9 37 2 438 7 746 3 17
7 501 8 773 4 387 6 788 9 563 5 795 3 544 0 840 1 353 2 693
5 800 7 626 9 220 2 550 0 969 4 939 6 652 8 115 3 170 1 777
4 31 0 9 8 20 2 322 5 993 6 118 3 201 1 949 7 230 9 144
1 15 8 573 0 463 9 374 7 974 3 890 6 603 4 1 5 812 2 61
4 213 0 14 8 571 3 424 5 787 2 515 7 896 9 353 6 406 1 843
8 292 7 921 4 237 9 56 0 975 6 972 3 693 1 852 2 480 5 87
2 564 8 524 3 577 7 169 6 947 9 306 0 607 5 784 1 168 4 453
4 944 7 841 8 443 5 575 2 637 0 860 1 977 3 363 6 415 9 57
9 276 7 161 3 70 6 843 0 116 5 263 4 828 8 367 2 590 1 581
8 519 1 776 7 674 0 189 6 150 3 27 9 891 2 486 4 675 5 866
8 568 5 908 7 542 2 680 1 783 0 813 9 883 6 872 4 785 3 250
8 322 2 642 5 969 7 424 0 220 3 898 6 589 9 138 4 789 1 926
8 415 2 925 3 53 6 421 4 350 1 567 7 472 0 679 9 101 5 877
9 397 4 692 8 965 2 440 3 668 0 725 5 70 1 267 7 705 6 625
8 345 0 324 1 61 5 901 3 657 4 444 9 707 2 572 7 967 6 269
7 696 6 718 9 477 4 63 3 203 5 912 2 250 8 390 1 589 0 688
6 668 9 804 8 386 7 970 0 508 4 31 3 325 2 204 5 931 1 686
2 570 4 51 8 395 3 173 6 84 9 944 5 280 0 315 7 311 1 739
7 421 5 612 0 183 8 266 2 962 3 152 6 904 9 790 4 275 1 71
7 151 4 66 0 724 9 679 6 677 8 360 3 337 5 19 2 852 1 946
6 730 8 162 4 802 5 554 9 188 0 706 1 35 3 311 2 554 7 671
4 227 1 396 3 738 6 579 9 216 2 894 5 924 8 419 7 318 0 995
8 365 5 676 6 476 1 801 3 106 9 81 4 59 7 778 2 464 0 90
8 919 1 290 2 768 6 154 3 454 0 554 9 623 5 261 4 710 7 189
7 804 5 516 3 43 6 187 0 731 8 903 9 126 1 135 2 263 4 382
4 689 2 314 9 763 1 739 3 30 6 843 7 809 5 143 0 152 8 820
0 588 5 664 4 601 8 161 3 968 7 195 1 586 6 359 2 650 9 580
9 545 3 870 8 89 5 912 7 916 2 693 4 268 0 595 1 5 6 25
8 573 9 498 6 678 0 17 7 307 1 15 2 267 3 321 4 597 5 341
2 670 4 505 9 674 5 927 0 950 1 218 7 454 6 297 3 113 8 596
3 935 6 42 5 936 2 118 8 806 4 981 0 490 9 36 7 440 1 162
0 960 9 350 3 388 5 374 2 936 6 715 4 63 7 908 1 237 8 641
8 347 4 294 7 36 3 903 9 462 0 868 1 985 5 889 6 631 2 167
3 864 2 439 4 171 0 371 5 919 8 683 1 821 7 599 6 480 9 564
3 341 8 258 9 429 7 492 4 887 0 620 5 820 6 283 2 924 1 70
5 554 9 382 4 246 6 863 2 572 0 848 8 444 1 244 7 600 3 243
8 965 7 58 0 458 3 442 5 650 2 187 6 202 1 462 4 660 9 180
4 467 1 891 8 693 6 951 7 943 0 919 2 226 3 153 9 878 5 198
4 974 1 257 2 837 3 677 0 490 5 364 6 50 7 65 8 888 9 65
7 478 1 851 8 38 9 86 4 804 2 475 6 640 3 671 0 854 5 709
4 703 6 189 0 182 7 428 8 205 9 483 1 10 5 978 3 282 2 448
0 993 8 633 4 272 9 602 6 98 1 977 3 427 7 80 5 475 2 678
3 453 0 505 7 799 2 213 1 718 6 814 4 697 5 148 8 624 9 905
7 525 0 307 3 136 4 641 5 766 2 43 6 832 9 827 8 394 1 825
3 306 6 455 4 489 0 670 8 7 5 604 1 668 2 942 7 86 9 728
9 915 4 419 3 968 7 967 8 607 0 510 2 471 1 255 5 998 6 802
7 287 6 263 9 444 5 125 1 277 0 978 3 702 4 211 2 300 8 556
3 619 1 520 4 758 5 831 8 595 7 874 2 119 0 482 9 417 6 961
7 782 0 439 9 517 4 524 5 149 1 152 3 498 2 690 8 751 6 909
9 374 2 49 4 769 8 596 5 56 7 222 3 937 0 509 6 243 1 938
3 291 2 209 7 57 5 261 9 939 4 311 6 979 8 441 0 292 1 602
2 100 1 254 4 423 9 291 5 222 7 85 6 719 8 654 3 268 0 939
5 161 8 499 7 86 6 645 3 610 2 524 0 851 9 835 4 920 1 886
7 457 5 874 0 546 8 686 1 351 9 201 3 204 4 201 6 180 2 183
6 362 5 439 7 409 4 143 3 469 1 829 8 473 2 738 0 236 9 79
8 865 6 144 9 994 4 286 1 577 2 90 3 21 7 883 0 74 5 566
9 103 2 904 0 411 8 40 3 333 1 783 5 76 4 346 6 629 7 26
2 115 7 912 1 148 5 254 6 396 4 618 9 533 0 188 3 106 8 399
7 958 3 333 9 613 6 130 4 605 8 426 0 404 5 204 2 792 1 917
2 802 8 654 7 753 9 744 6 221 1 376 5 656 3 752 4 961 0 915
4 554 7 941 9 883 2 8 3 56 0 785 1 57 6 171 8 578 5 858
0 351 5 95 3 130 6 326 2 852 8 551 7 862 9 554 1 267 4 430
8 221 0 39 4 893 7 844 1 674 6 841 3 404 9 670 5 414 2 245
9 179 6 481 8 984 4 471 3 945 5 514 1 631 0 190 2 532 7 109
7 817 2 812 0 945 3 88 5 436 6 661 9 370 8 739 1 377 4 771
5 137 4 414 8 392 2 868 1 489 6 295 0 407 7 17 3 35 9 374
0 188 5 859 4 142 1 231 8 866 9 20 2 248 3 996 6 712 7 983
9 169 1 500 8 500 0 102 2 79 4 196 3 87 7 974 6 563 5 64
6 50 4 553 1 954 0 951 3 367 8 191 7 856 5 80 2 26 9 882
0 456 1 796 5 862 7 485 8 238 3 242 6 4 4 703 9 781 2 456
2 822 6 650 4 148 5 53 8 817 1 283 9 498 3 9 0 793 7 973
0 723 4 221 5 270 6 951 7 83 2 268 3 413 8 726 1 192 9 725
6 817 1 856 8 596 3 772 0 392 7 967 9 551 5 396 4 298 2 69
4 371 2 372 1 452 5 314 6 377 8 755 0 219 9 376 7 921 3 537
4 780 7 767 1 886 9 187 3 312 0 482 6 152 2 386 5 269 8 924
1 419 7 401 6 304 5 520 0 333 8 994 4 5 2 789 3 517 9 908
6 817 1 674 5 559 3 842 4 599 7 835 2 540 9 675 8 23 0 296
5 782 2 385 6 869 4 190 9 456 1 696 7 989 8 61 0 580 3 342
1 692 3 230 6 703 9 385 7 521 0 998 2 687 5 129 8 139 4 675
7 212 6 20 2 772 3 545 5 364 0 391 8 827 1 506 4 233 9 408
6 216 9 288 7 637 8 381 1 544 4 832 5 446 2 216 0 368 3 997
1 44 6 250 9 621 0 902 2 790 5 888 8 930 7 662 3 581 4 63
5 972 2 613 7 465 1 832 4 384 0 319 6 591 8 703 3 404 9 225
6 380 8 574 5 466 1 68 9 443 3 833 4 536 7 408 2 546 0 374
2 461 0 14 1 555 7 939 6 798 3 234 8 126 5 907 9 806 4 995
9 396 6 390 4 533 1 920 0 710 8 548 5 775 7 392 3 916 2 246
0 445 1 630 8 145 2 834 6 169 9 800 4 483 3 361 5 834 7 722
7 353 5 182 1 912 8 164 3 182 4 253 0 241 6 460 9 314 2 981
7 570 5 185 8 191 1 867 4 105 6 966 2 432 0 197 3 871 9 559
0 806 7 184 9 835 1 348 5 236 8 839 3 698 4 63 6 698 2 777
2 722 5 386 9 536 1 421 6 245 4 770 0 920 3 148 8 419 7 346
9 774 8 618 3 945 1 230 0 75 6 875 5 670 7 933 2 124 4 775
7 83 1 617 6 281 3 585 2 266 5 207 8 946 0 58 9 95 4 597
0 492 5 820 9 596 8 69 3 393 1 582 4 649 2 373 6 206 7 291
9 856 3 295 0 101 5 503 8 759 2 596 6 75 4 72 1 830 7 240
8 292 2 804 6 480 7 450 1 618 5 749 9 646 3 923 0 821 4 886
5 919 9 168 0 940 2 480 4 588 8 317 3 361 7 677 6 135 1 536
2 43 7 160 9 556 8 544 3 437 5 439 0 872 1 32 4 324 6 479
5 126 9 523 7 990 0 490 6 152 4 133 3 373 1 351 2 515 8 628
7 594 3 279 0 579 9 722 1 239 8 999 2 245 6 392 5 837 4 495
2 180 7 176 6 660 5 398 4 570 0 527 8 833 1 599 9 744 3 61
0 745 9 508 6 242 3 179 8 36 5 709 2 233 4 63 7 701 1 245
8 52 5 103 2 334 0 970 6 73 4 728 7 144 3 455 1 908 9 433
5 847 3 295 1 738 2 233 9 428 6 856 8 496 4 570 0 869 7 450
9 484 8 216 6 887 2 139 4 893 0 858 3 763 5 816 7 719 1 860
3 167 2 777 7 982 1 30 0 739 8 906 4 972 9 933 6 411 5 146
6 973 0 284 2 917 5 322 7 743 9 679 3 128 8 956 1 888 4 971
2 917 4 580 7 887 6 885 8 73 1 679 0 557 5 534 3 456 9 831
9 36 7 759 5 30 8 177 0 13 2 847 6 182 4 332 1 800 3 414
6 710 8 261 0 780 1 653 9 945 4 275 2 87 5 461 3 252 7 188
2 535 9 784 0 821 1 370 7 254 3 671 4 700 5 206 6 636 8 457
8 662 6 439 4 198 2 93 7 374 5 343 9 229 0 245 3 76 1 387
5 210 2 47 6 698 4 116 0 36 3 336 9 57 8 895 1 452 7 839
1 579 6 421 0 536 8 972 7 465 4 335 2 436 3 779 9 444 5 123
4 767 8 449 5 88 9 771 0 992 3 242 2 69 1 56 6 369 7 988
2 151 8 939 7 60 6 675 5 582 3 443 4 587 9 314 1 816 0 96
0 268 7 899 1 921 5 347 9 776 8 331 6 348 2 544 4 941 3 965
6 316 2 385 3 857 7 617 0 244 5 304 1 575 4 321 8 972 9 1000
0 358 1 904 6 845 8 937 4 189 9 183 7 123 2 182 5 995 3 262
0 817 9 333 1 450 4 451 6 787 7 954 8 724 3 553 2 868 5 296
7 693 8 752 2 632 6 565 4 968 0 109 3 548 1 889 5 638 9 415
9 458 6 147 1 480 2 726 4 352 7 864 3 670 5 79 0 672 8 153
1 417 3 47 7 298 8 151 2 746 9 988 5 437 6 622 0 621 4 163
3 789 7 707 0 792 4 625 8 830 5 340 1 630 6 818 2 430 9 434
6 681 2 527 4 401 3 605 0 987 9 160 7 310 1 141 8 997 5 278
6 166 0 640 7 880 9 587 1 765 5 277 2 857 8 153 3 42 4 187
8 842 0 724 1 473 5 486 6 211 2 668 9 191 7 520 3 896 4 186
5 709 2 648 0 972 1 207 7 613 6 234 9 355 3 220 8 513 4 739
7 229 1 345 2 508 9 502 6 558 3 925 4 1000 5 72 0 818 8 911
8 126 3 93 5 446 7 87 6 421 4 93 9 673 0 108 2 425 1 454
1 586 7 323 2 260 4 855 6 443 8 241 3 915 0 966 5 251 9 965
1 431 2 742 7 818 5 100 3 980 8 497 0 149 6 194 9 430 4 270
3 681 2 346 1 391 4 215 7 844 9 802 6 749 5 554 0 303 8 142
3 800 1 322 7 967 9 904 5 265 6 225 4 627 2 193 8 238 0 300
1 112 8 615 5 403 0 67 6 648 3 754 7 370 9 179 2 850 4 572
9 411 5 338 6 810 7 453 3 534 1 311 2 321 0 968 8 325 4 259
2 439 3 254 8 831 0 504 7 821 1 525 6 383 5 716 4 47 9 140
0 611 6 450 2 598 5 966 9 280 7 885 8 452 4 344 3 219 1 610
3 489 0 649 8 755 7 225 6 418 4 973 1 986 2 487 5 769 9 902
7 257 4 996 3 351 9 335 0 179 1 492 8 398 5 182 6 274 2 972
4 428 5 6 3 750 1 714 9 121 8 398 6 52 2 801 0 553 7 466
5 579 1 512 7 245 6 427 9 401 0 262 4 12 8 398 3 572 2 413
1 759 4 190 9 333 6 840 2 59 0 838 3 687 8 409 7 415 5 199
2 990 3 860 7 764 0 747 9 954 4 505 5 324 6 260 8 18 1 378
4 876 0 475 6 845 1 194 3 187 8 216 9 227 2 222 5 789 7 315
8 43 9 83 7 297 6 22 0 54 5 419 4 981 1 783 3 504 2 653
0 476 7 765 9 359 6 792 8 621 1 838 2 723 4 844 3 157 5 954
8 894 6 829 5 575 4 992 1 397 9 612 2 336 7 739 0 516 3 940
5 695 4 265 9 640 8 86 1 609 3 88 0 838 6 138 7 883 2 445
9 121 1 971 5 752 0 434 8 184 6 876 4 531 2 555 7 622 3 205
3 134 1 814 0 299 4 701 7 992 8 941 9 776 6 82 5 61 2 665
9 456 4 796 6 272 8 948 2 66 3 370 5 804 0 818 7 306 1 128
8 768 9 549 4 607 1 14 5 336 7 132 2 663 3 246 0 672 6 560
2 31 9 305 8 252 0 859 4 511 1 22 3 338 7 989 5 146 6 672
7 793 8 4 6 3 2 707 9 275 0 591 5 955 3 507 4 678 1 887
7 383 1 49 6 112 2 195 8 701 0 739 4 328 5 822 3 391 9 567
1 602 7 735 0 217 4 124 2 498 9 101 3 21 8 797 6 130 5 541
1 814 3 762 5 759 0 689 8 473 7 676 4 317 6 599 9 279 2 165
6 34 1 763 9 991 4 26 5 176 7 938 2 864 3 167 8 876 0 620
9 940 0 749 6 316 1 461 3 817 4 106 5 734 7 736 8 361 2 605
9 523 0 72 7 929 8 172 1 314 3 669 2 630 6 508 5 104 4 135
2 83 4 724 5 805 1 11 7 351 9 487 6 243 0 495 3 132 8 100
4 840 7 395 1 490 8 347 0 362 3 605 9 282 2 766 6 802 5 881
8 199 9 962 1 449 2 412 4 878 5 161 6 863 7 67 0 838 3 782
4 938 3 397 1 26 7 100 8 36 6 441 2 684 9 674 0 925 5 469
2 516 1 743 9 351 8 341 5 622 3 686 4 881 6 892 7 569 0 126
5 251 6 490 9 291 4 25 1 80 2 618 3 274 0 703 8 994 7 919
5 837 8 582 3 103 0 227 7 913 1 416 4 608 2 435 9 568 6 825
5 299 0 242 1 676 6 796 3 758 9 344 8 810 4 937 2 452 7 398
6 777 9 733 4 525 2 825 8 1 7 757 3 373 0 681 1 344 5 512
7 558 0 789 8 119 3 193 9 217 4 197 1 436 2 774 6 952 5 588
7 729 5 312 1 383 0 175 4 433 3 279 2 705 8 182 6 731 9 897
4 463 6 70 2 103 3 326 7 227 0 745 9 85 8 147 1 67 5 755
6 389 7 410 9 744 8 441 5 969 3 954 0 190 2 608 4 902 1 920
6 78 7 584 1 569 4 802 8 455 9 395 3 439 5 243 0 708 2 597
2 733 0 16 1 695 3 913 5 390 8 94 9 450 4 718 7 339 6 774
7 174 5 573 2 812 0 255 4 669 1 392 9 117 3 326 8 73 6 952
2 532 1 540 3 840 4 451 0 502 9 739 5 591 6 936 7 209 8 158
8 107 3 16 7 596 6 317 2 366 1 11 9 867 0 810 5 175 4 788
3 159 8 243 4 34 0 747 6 570 1 932 5 439 7 332 2 120 9 56
5 927 3 961 9 569 2 404 0 96 8 801 7 83 1 784 4 97 6 355
9 204 0 939 8 161 6 547 2 572 4 18 1 106 5 512 3 425 7 556
2 787 8 255 4 725 5 261 0 228 6 832 9 674 3 781 7 850 1 971
2 814 5 372 0 474 7 862 1 481 9 773 3 930 4 470 8 403 6 924
3 475 7 359 4 859 9 597 5 339 0 59 6 418 2 939 1 271 8 451
1 861 2 801 0 917 5 836 4 929 9 768 7 39 6 48 8 985 3 318
5 556 3 800 4 731 7 927 9 824 2 756 6 626 8 307 1 668 0 71
6 420 8 900 3 672 9 361 1 243 5 186 4 285 0 450 7 240 2 492
2 351 7 480 6 587 9 301 5 495 1 70 0 799 4 529 3 367 8 57
2 947 9 163 6 751 3 631 8 244 7 652 0 93 5 30 1 885 4 2
8 568 5 647 4 705 7 651 3 461 6 293 2 31 1 60 9 922 0 550
1 155 9 218 6 384 0 197 3 598 8 940 4 727 5 208 2 92 7 827
3 617 5 981 6 611 0 848 8 152 1 244 7 315 9 720 4 219 2 65
7 889 9 158 0 155 5 74 6 77 2 373 4 165 8 399 1 684 3 736
6 464 7 794 9 1000 2 321 0 869 5 964 4 450 8 922 1 935 3 704
2 306 3 403 0 368 7 601 6 365 9 720 4 27 8 28 1 797 5 878
2 448 3 977 4 791 7 779 9 465 0 860 5 310 6 951 1 100 8 178
5 477 2 122 0 329 6 402 7 441 9 211 8 731 4 41 1 956 3 731
5 75 3 474 1 54 9 364 0 504 7 848 4 486 6 65 8 627 2 673
5 871 9 779 2 55 0 946 3 342 1 132 6 38 8 265 4 359 7 588
8 830 1 419 5 439 6 638 2 730 7 818 3 371 0 775 4 509 9 506
7 720 0 202 1 17 9 520 5 92 6 986 8 830 4 135 3 98 2 629
1 974 4 993 9 323 3 681 5 980 0 175 7 215 6 447 2 293 8 5
4 428 9 985 6 615 0 733 5 493 3 712 7 223 1 54 8 827 2 270
4 295 5 528 8 321 2 957 0 243 7 983 1 689 3 970 9 788 6 786
5 420 7 834 6 926 0 15 1 735 9 207 4 820 2 605 8 817 3 286
1 372 5 221 2 152 4 545 8 844 0 717 7 452 9 756 6 403 3 298
9 947 6 86 3 773 2 394 8 820 1 758 0 974 5 84 4 615 7 103
9 728 8 964 4 961 3 850 1 128 6 199 2 557 5 54 0 962 7 439
0 574 8 191 2 821 9 787 6 561 5 536 1 952 7 79 3 919 4 94
0 500 2 779 6 817 7 890 3 372 1 282 4 204 9 714 8 950 5 954
3 52 7 734 8 214 4 115 1 236 9 842 6 128 5 765 2 931 0 237
1 322 0 130 5 234 6 756 4 212 9 189 2 970 3 339 8 512 7 334
5 99 7 89 8 940 4 244 9 879 1 335 2 390 0 85 6 678 3 758
0 743 6 661 5 410 3 186 7 880 1 64 4 658 2 78 9 369 8 309
1 99 3 701 2 505 5 234 7 842 9 922 6 87 4 438 0 599 8 829
7 791 0 415 6 52 3 339 5 112 2 881 4 403 1 640 9 890 8 119
4 317 6 244 9 733 2 473 5 606 0 631 8 100 7 10 3 542 1 426
9 768 7 716 0 83 4 156 5 42 8 18 6 754 2 109 1 472 3 850
3 12 7 315 4 441 2 310 0 261 5 766 1 211 8 318 6 816 9 954
2 385 6 371 9 846 4 737 8 555 5 666 3 125 1 130 7 317 0 35
5 173 0 794 7 345 6 173 8 726 4 301 9 649 3 591 1 701 2 857
2 604 8 574 7 389 4 848 1 234 0 502 6 410 5 784 3 227 9 119
9 569 1 128 7 233 0 790 3 908 5 841 8 806 2 404 6 713 4 550
8 823 4 567 6 98 0 10 3 960 2 779 7 703 5 669 9 378 1 133
5 599 2 610 9 407 8 508 1 270 6 904 3 222 7 500 4 248 0 595
7 770 1 248 4 860 0 679 2 653 8 980 9 108 6 328 3 442 5 740
1 872 2 120 4 575 8 204 9 778 5 574 7 345 6 444 3 372 0 687
4 786 3 944 5 517 8 116 6 117 1 498 7 243 9 568 2 538 0 164
7 883 6 620 0 525 1 678 2 948 9 401 8 441 5 456 4 65 3 922
8 266 0 925 5 381 9 803 3 264 7 116 1 520 2 401 4 183 6 891
4 816 8 888 5 236 7 707 2 627 3 859 0 538 9 915 1 120 6 899
3 729 9 417 2 350 5 823 4 656 0 724 7 92 8 933 1 378 6 623
5 72 0 66 1 60 9 730 6 619 4 308 7 190 3 403 8 657 2 481
4 304 3 253 6 734 0 987 9 924 5 458 7 76 8 698 1 569 2 882
3 42 5 158 0 272 6 408 2 374 7 288 1 239 8 525 4 146 9 204
8 266 7 532 4 876 2 294 5 18 3 545 6 576 0 29 1 462 9 455
5 417 0 352 3 693 4 364 8 180 7 164 1 390 2 475 9 29 6 175
6 127 1 286 4 307 0 988 3 81 8 165 2 638 9 923 7 837 5 439
6 649 1 308 0 728 4 660 5 954 3 1000 9 313 7 478 2 183 8 757
0 867 4 658 6 738 8 148 3 853 5 350 1 133 9 272 7 47 2 160
1 33 2 93 0 40 8 192 3 24 6 738 5 386 9 291 7 11 4 188
4 215 9 446 6 989 0 145 3 29 2 819 1 262 8 454 5 964 7 531
8 859 0 829 4 777 2 176 3 323 1 327 6 619 9 261 7 389 5 722
2 954 0 557 3 373 4 767 7 871 1 413 9 949 5 626 6 415 8 103
0 928 6 471 8 433 5 356 2 714 9 422 3 743 4 29 7 995 1 98
2 649 4 733 6 386 3 299 5 500 1 23 0 790 9 638 7 450 8 7
5 120 3 174 4 795 0 328 9 820 7 74 8 242 2 538 1 494 6 699
3 34 0 917 8 674 7 487 2 191 4 334 6 612 1 367 9 961 5 525
6 605 0 385 7 354 4 745 5 167 8 899 9 185 3 544 1 904 2 701
3 7 9 279 6 506 7 497 4 215 2 363 0 483 1 938 5 203 8 41
5 112 4 918 2 209 1 16 7 172 8 754 3 148 6 625 9 478 0 513
9 503 8 432 5 121 2 551 7 268 3 770 1 230 6 8 4 467 0 154
7 428 8 408 6 598 5 178 3 279 0 767 9 649 2 794 4 517 1 843
7 927 2 984 4 605 9 50 1 815 0 181 3 731 6 418 8 381 5 296
8 526 6 655 5 293 1 625 2 707 3 681 7 739 4 892 0 266 9 430
1 614 9 287 3 822 0 947 8 747 2 538 4 155 7 3 5 573 6 290
0 359 6 673 8 802 9 562 7 578 1 904 5 400 2 192 3 242 4 237
4 502 5 727 0 959 3 533 8 600 1 93 2 190 9 8 6 891 7 363
3 225 4 874 9 822 2 732 6 739 7 290 1 449 0 380 8 66 5 593
4 135 0 279 5 341 9 56 6 615 2 172 1 588 3 798 7 233 8 188
7 686 2 317 1 171 3 170 8 597 9 984 5 907 4 656 0 999 6 811
2 663 4 131 0 718 5 127 8 952 1 301 9 711 3 953 7 381 6 45
7 224 5 45 8 908 0 517 3 121 9 780 2 427 6 512 1 949 4 615
4 125 6 766 1 91 3 175 9 496 7 165 2 76 8 571 5 779 0 773
2 65 1 237 5 732 3 744 0 685 8 402 6 767 4 685 9 117 7 331
4 259 1 632 9 561 8 780 0 487 2 695 5 394 3 433 7 66 6 203
2 899 1 120 5 656 8 225 0 92 3 631 7 528 6 156 9 281 4 635
3 706 7 305 0 321 1 722 8 982 6 311 5 450 9 373 2 264 4 617
0 218 9 790 4 559 2 369 7 777 3 362 6 44 8 578 5 866 1 354
9 960 7 794 5 296 1 596 6 655 8 738 3 413 0 425 4 72 2 132
6 406 5 411 0 118 1 288 2 442 9 349 4 505 7 595 8 345 3 871
9 965 8 548 4 1 0 548 2 461 3 804 1 708 5 602 6 80 7 474
1 518 7 797 8 241 5 688 2 90 4 384 9 300 6 301 0 723 3 137
4 276 3 408 2 368 5 328 1 850 0 974 8 257 9 388 6 25 7 944
9 302 4 130 0 28 2 228 5 503 6 802 7 376 3 461 1 934 8 512
9 238 7 162 0 377 6 580 1 648 3 353 4 675 2 967 8 21 5 382
9 634 4 123 2 848 7 732 6 323 5 133 0 427 1 462 8 105 3 233
8 921 7 522 0 661 6 698 3 592 2 274 4 591 1 701 5 293 9 81
2 483 8 944 5 562 6 583 0 271 1 789 9 947 4 153 3 17 7 381
1 366 4 352 0 317 6 531 3 632 7 884 2 699 8 566 9 436 5 892
8 31 9 121 3 198 4 317 5 778 1 683 0 478 6 933 2 462 7 255
2 352 0 562 9 367 8 391 5 168 6 332 1 157 3 482 4 379 7 516
7 310 0 287 2 721 9 80 8 152 3 964 1 751 4 60 5 932 6 496
8 377 4 470 3 518 6 897 5 756 7 45 0 369 1 226 9 129 2 599
1 768 9 109 2 645 8 846 0 495 7 513 3 709 6 383 5 367 4 208
1 215 3 319 8 944 5 472 7 196 2 545 4 865 6 764 9 354 0 824
0 899 8 838 5 366 9 862 2 835 6 307 1 622 7 647 3 302 4 555
1 957 6 989 9 344 0 891 8 135 3 904 5 893 4 601 2 900 7 145
3 376 4 251 9 106 0 252 5 282 2 389 8 922 7 320 6 985 1 525
6 333 9 13 7 90 3 476 1 72 0 912 4 258 8 836 5 586 2 325
2 606 3 912 4 526 7 378 8 922 5 661 1 916 6 612 0 902 9 123
0 841 4 873 7 13 3 903 6 591 9 873 1 223 5 401 2 240 8 665
2 935 6 404 7 348 1 317 5 150 9 487 4 154 8 898 3 790 0 288
0 506 2 13 5 851 7 128 9 841 4 131 1 795 3 110 6 470 8 382
7 847 2 724 6 401 4 641 3 313 9 64 8 531 1 225 5 237 0 360
6 233 1 304 4 948 9 550 3 826 0 542 8 212 7 955 2 176 5 982
7 243 5 794 8 731 6 490 4 938 9 940 1 528 2 596 0 759 3 452
9 33 0 379 6 26 2 319 5 799 8 670 7 577 1 106 4 218 3 32
0 871 4 319 1 329 2 296 3 383 9 965 5 396 8 59 6 54 7 442
7 966 5 32 0 390 2 520 3 953 8 336 1 495 9 138 6 370 4 49
9 713 1 2 7 963 8 141 3 260 0 928 5 31 6 339 2 480 4 640
7 472 3 634 8 848 0 553 9 196 5 757 4 881 6 206 2 278 1 880
4 657 0 595 8 137 9 62 1 771 2 957 5 703 6 484 3 959 7 637
6 16 7 357 1 245 5 211 3 438 2 794 0 738 9 196 4 829 8 726
3 163 8 328 0 8 7 787 2 182 1 610 5 870 6 973 4 201 9 269
7 588 3 689 1 282 4 559 5 308 8 546 6 757 9 692 0 867 2 488
6 44 5 74 0 336 7 876 9 760 8 341 3 288 4 13 2 246 1 830
0 830 5 648 4 949 3 236 6 959 9 800 8 108 2 855 7 476 1 482
5 489 7 493 4 250 0 675 8 123 6 596 1 251 3 424 2 33 9 291
2 439 1 866 3 251 5 453 8 853 6 476 4 942 7 578 9 330 0 930
4 358 5 251 7 741 2 480 6 635 8 522 0 553 3 588 1 670 9 204
6 657 5 897 0 461 7 12 8 875 2 25 3 314 4 230 9 723 1 997
6 442 8 644 9 640 3 796 2 817 7 136 0 499 4 551 1 338 5 855
5 419 3 685 8 108 0 102 1 478 7 704 6 297 9 676 2 186 4 418
3 904 0 60 8 826 7 877 1 850 4 325 6 956 2 38 5 553 9 455
8 767 5 245 1 733 7 564 9 865 3 540 2 400 4 9 0 647 6 706
5 185 2 296 1 70 0 26 4 814 8 620 6 22 7 813 9 778 3 263
8 470 2 520 7 614 3 571 4 770 5 315 1 580 0 659 9 969 6 680
4 566 8 494 0 227 1 116 3 669 5 368 6 176 2 573 7 814 9 220
1 451 4 128 2 334 5 289 0 958 3 262 6 902 9 216 7 871 8 786
0 402 7 167 1 376 6 378 3 380 4 606 9 205 8 663 2 86 5 812
3 142 9 210 1 948 4 540 8 899 0 237 5 263 2 402 7 199 6 676
5 133 4 203 8 830 7 686 3 422 9 614 6 952 1 92 2 362 0 158
2 407 0 612 7 198 8 681 4 837 5 354 9 822 3 400 1 615 6 300
4 788 0 122 7 430 2 312 9 246 1 119 5 20 3 413 8 206 6 399
4 347 9 555 3 259 2 293 7 97 5 608 8 620 6 251 1 304 0 255
1 317 2 635 8 850 9 687 0 218 6 510 3 553 4 133 7 560 5 997
4 868 0 343 8 283 9 523 2 862 1 783 5 562 6 323 7 337 3 432
0 311 1 234 9 208 4 312 7 506 2 731 8 594 3 49 6 37 5 356
5 490 4 61 3 570 0 802 2 178 9 958 1 201 6 109 8 608 7 952
0 246 6 938 1 121 4 308 9 871 8 185 7 442 3 177 5 659 2 706
0 742 4 657 2 77 3 697 8 306 6 197 7 296 1 555 9 804 5 430
4 812 3 100 6 393 9 321 2 463 0 271 1 597 8 358 7 448 5 441
0 645 7 350 6 68 2 146 5 609 1 342 3 99 8 833 9 366 4 428
8 724 0 539 7 24 4 989 3 101 2 887 6 572 1 752 5 871 9 65
4 91 0 955 7 454 6 849 2 954 5 280 8 567 9 823 3 310 1 811
6 274 3 254 5 686 7 899 8 734 2 82 1 25 9 538 0 516 4 951
7 262 2 547 0 291 6 479 1 474 3 903 4 18 9 808 8 355 5 644
9 413 3 752 4 299 8 475 5 407 0 269 7 401 6 780 2 230 1 965
1 546 3 344 9 787 4 311 2 21 5 859 6 928 0 373 8 371 7 996
4 509 6 415 5 165 1 410 9 323 7 780 8 80 3 508 2 529 0 591
0 267 7 997 5 293 1 396 3 193 6 963 8 786 2 766 4 594 9 243
4 903 3 70 1 836 7 370 6 137 5 962 0 399 2 274 9 63 8 543
5 757 7 967 2 226 9 909 4 336 6 37 0 944 1 862 8 702 3 88
7 662 9 265 1 440 8 200 3 610 0 42 5 1000 6 735 4 419 2 326
3 8 4 175 2 192 9 5 5 248 1 69 6 429 8 609 7 823 0 772
4 517 2 333 0 723 5 160 3 177 6 524 9 979 1 136 8 94 7 296
7 465 4 607 9 932 3 507 8 509 5 663 0 578 6 549 2 981 1 338
7 871 0 634 4 889 5 142 8 868 9 639 2 874 6 644 3 646 1 857
7 107 1 862 9 103 4 763 2 855 5 771 3 148 0 442 6 818 8 552
5 528 9 150 2 852 0 996 3 815 4 639 6 248 1 64 8 240 7 489
8 434 9 137 3 178 5 766 7 871 6 563 4 551 0 135 2 511 1 980
8 533 5 166 6 277 2 155 7 721 4 379 3 887 0 27 9 679 1 145
0 688 8 31 5 932 9 701 2 779 4 812 1 988 6 506 7 555 3 885
4 928 7 747 2 509 8 911 1 639 0 742 5 591 9 83 6 877 3 993
1 466 9 225 6 425 0 701 3 202 7 751 5 904 4 955 2 966 8 645
9 743 7 15 2 803 3 435 4 837 6 968 8 779 5 322 0 119 1 352
1 466 9 684 6 462 7 870 0 394 5 394 3 251 2 958 8 412 4 8
6 514 9 306 3 39 4 718 7 444 1 392 8 901 0 774 2 886 5 423
2 40 0 316 5 863 6 158 4 509 8 727 3 7 1 195 9 750 7 611
6 427 0 517 9 579 7 417 3 437 1 591 5 827 8 44 2 25 4 178
2 324 1 911 4 370 7 517 9 834 0 440 8 298 5 787 6 188 3 12
9 160 7 202 0 490 2 54 5 908 4 619 3 130 1 647 6 814 8 411
6 827 3 411 5 557 9 605 1 360 0 726 7 203 8 225 4 238 2 945
3 61 2 109 0 825 5 933 9 353 7 751 4 800 1 379 8 392 6 820
0 289 4 949 8 91 3 64 6 279 7 212 1 433 9 419 5 304 2 816
0 246 4 211 8 451 6 413 9 696 5 540 7 951 2 408 3 923 1 409
4 86 9 478 1 805 8 373 7 280 2 557 6 619 0 51 3 44 5 898
5 930 6 542 3 153 4 126 2 825 0 558 7 707 8 965 9 123 1 432
1 393 7 332 8 443 2 920 0 740 9 551 4 881 3 373 6 962 5 132
5 89 6 546 3 759 1 335 2 938 0 981 8 37 9 555 7 20 4 317
4 434 0 266 2 651 7 61 1 792 3 17 8 864 9 335 6 331 5 971
4 838 9 991 8 51 7 344 0 626 1 805 2 72 5 290 3 787 6 462
1 821 4 572 8 305 3 408 9 158 6 368 2 43 7 744 5 347 0 923
5 448 8 970 7 623 3 814 4 895 2 980 9 434 6 892 1 218 0 728
4 241 8 331 3 629 6 731 1 560 5 817 7 197 2 655 9 246 0 533
6 651 5 801 2 62 8 974 9 279 7 800 3 422 4 740 1 313 0 83
5 832 0 353 3 323 9 661 6 446 4 332 2 539 8 873 1 234 7 410
7 693 3 651 6 347 5 145 4 85 2 754 0 268 8 210 9 481 1 73
3 503 2 298 7 140 5 492 6 95 9 253 1 495 0 501 8 627 4 952
7 155 9 227 5 742 4 514 3 274 6 603 8 211 2 493 0 499 1 182
3 853 2 327 8 643 9 407 7 421 5 648 0 513 1 439 6 509 4 119
6 450 0 599 3 553 1 773 8 891 2 729 9 285 4 398 5 221 7 796
7 49 0 55 5 187 1 866 4 290 2 272 3 71 6 55 8 250 9 936
5 514 0 992 6 367 2 999 3 210 7 30 4 201 1 661 9 693 8 518
7 309 2 180 9 972 6 366 5 391 0 396 3 700 1 613 8 676 4 651
3 13 8 927 9 749 6 222 2 421 5 741 7 551 0 209 4 295 1 725
5 360 3 311 4 557 1 339 8 860 2 343 7 733 9 316 6 213 0 963
7 62 3 154 1 129 0 62 4 756 5 353 2 997 9 49 8 489 6 260
4 200 1 585 6 612 7 437 2 186 0 897 8 502 9 384 5 843 3 832
3 718 2 218 4 24 0 927 9 407 7 627 5 352 8 945 6 583 1 861
1 988 4 519 6 392 3 984 2 261 5 647 7 516 0 940 8 544 9 1000
8 473 9 138 2 724 7 773 4 756 1 312 0 100 5 260 6 521 3 143
6 488 0 841 1 657 3 562 7 894 2 132 5 852 9 588 8 350 4 579
9 238 0 70 7 3 8 501 5 622 3 165 2 733 6 197 4 81 1 60
7 715 6 439 4 438 5 707 2 565 3 234 1 674 8 948 9 664 0 34
6 491 7 365 0 483 5 688 3 42 9 783 8 631 1 929 2 226 4 162
0 147 9 216 6 765 7 67 2 261 8 696 4 597 1 211 3 876 5 939
9 480 6 997 0 706 2 616 5 580 3 579 1 375 8 188 7 674 4 405
1 361 4 480 9 688 3 920 7 16 8 18 6 870 2 47 0 589 5 875
3 338 0 697 1 275 8 500 4 847 7 798 2 814 6 310 9 120 5 423
5 919 2 157 6 611 7 433 1 521 0 535 8 112 3 742 9 30 4 935
1 353 4 768 2 83 3 449 7 171 5 707 9 643 8 329 6 610 0 358
9 407 5 781 4 571 8 181 1 818 3 315 7 170 0 582 2 706 6 16
8 636 0 341 2 130 9 895 6 791 7 95 5 949 4 82 1 230 3 135
6 62 0 39 9 73 2 969 1 603 5 146 7 657 3 969 8 335 4 115
3 448 9 63 0 62 1 236 4 711 2 905 6 587 5 458 7 153 8 428
1 557 9 949 7 805 2 673 6 521 0 509 3 753 5 744 4 1 8 619
6 577 1 164 0 738 9 585 5 303 4 899 8 259 7 191 2 917 3 7
9 577 7 459 0 982 5 926 8 504 6 116 2 722 1 291 3 43 4 219
9 344 2 686 0 740 6 935 3 589 1 127 7 32 8 595 5 699 4 74
3 866 2 214 4 942 5 39 0 279 6 439 7 872 9 394 8 433 1 91
6 643 3 170 1 461 5 517 9 854 2 760 0 272 4 192 7 897 8 901
7 374 1 908 4 347 5 240 0 26 3 667 9 891 6 195 2 698 8 62
7 171 6 841 2 322 8 985 4 96 1 526 9 665 5 591 0 374 3 210
4 529 2 371 1 729 8 948 9 775 6 813 0 598 3 568 5 794 7 269
7 119 9 324 1 896 5 336 8 166 6 133 3 828 2 180 0 801 4 304
2 468 4 169 9 963 3 999 8 431 5 525 0 756 6 811 1 860 7 548
6 318 8 704 1 573 5 755 4 120 7 522 0 202 9 655 3 256 2 82
3 290 9 303 7 457 0 485 2 37 4 651 1 253 8 513 6 669 5 615
4 179 7 516 8 946 2 416 6 617 9 499 1 388 0 297 3 557 5 427
4 291 5 402 3 661 2 728 0 315 6 894 7 631 9 944 8 516 1 128
2 210 5 795 3 445 0 274 9 627 1 986 6 640 8 969 4 396 7 128
3 545 7 768 4 190 0 233 9 376 5 399 1 144 6 198 2 782 8 855


==> anc/Large-TA benchmark/tai_j1000_m10_3.data <==
1000 10
9 225 1 470 0 601 8 29 4 842 5 412 6 447 2 394 7 951 3 20
1 926 2 221 5 490 4 841 9 7 6 357 3 596 0 214 8 969 7 156
0 526 2 432 3 959 8 157 6 991 4 751 7 874 5 418 9 474 1 838
2 798 8 742 0 826 9 505 1 523 7 394 6 798 3 806 5 707 4 467
4 979 1 765 2 963 7 488 0 306 6 305 9 511 5 33 3 568 8 184
5 351 4 707 6 347 3 959 9 784 7 56 2 976 1 559 8 696 0 91
8 134 6 140 4 802 9 425 7 54 1 363 5 194 0 179 3 730 2 387
1 661 9 152 4 447 0 485 5 672 8 887 2 136 7 502 3 396 6 155
3 608 8 19 6 747 0 783 7 564 9 19 1 738 5 120 2 355 4 72
4 946 3 66 7 218 5 183 8 452 9 682 0 704 1 32 2 761 6 507
6 379 5 15 0 499 4 53 7 286 1 328 3 164 9 935 8 192 2 754
3 313 7 685 6 241 5 282 2 938 0 517 9 795 1 48 8 977 4 667
8 67 5 526 1 36 2 980 7 602 4 69 6 24 0 663 9 285 3 698
6 108 3 623 2 997 1 686 9 136 5 982 8 836 4 611 0 785 7 196
7 277 5 178 3 802 9 789 0 774 1 897 2 199 6 528 8 229 4 545
6 737 3 667 2 844 4 270 9 249 0 300 1 154 7 288 8 619 5 643
8 256 7 463 1 177 0 731 2 13 5 691 9 816 3 631 6 662 4 849
0 883 7 25 4 765 2 521 9 59 5 989 6 372 8 76 3 856 1 413
1 102 5 108 0 318 9 878 2 243 3 515 8 846 4 271 6 814 7 701
2 536 1 121 5 845 4 474 9 26 0 882 3 493 6 939 7 112 8 668
3 687 5 854 0 72 9 522 2 818 8 917 4 904 1 267 6 766 7 120
4 910 7 951 0 298 1 955 5 604 6 62 8 923 2 586 3 583 9 328
7 890 2 632 0 170 9 191 8 657 5 959 4 188 1 664 3 697 6 834
3 370 6 305 4 347 1 831 8 986 0 220 5 689 7 128 2 477 9 194
4 632 1 616 3 216 8 323 7 837 0 338 6 72 9 713 5 785 2 21
5 767 2 628 7 634 0 133 3 31 1 616 4 967 8 107 9 298 6 642
3 767 4 612 6 436 0 754 9 711 5 591 2 325 7 147 1 559 8 287
9 319 1 837 6 439 3 680 4 144 2 932 0 115 7 783 5 684 8 697
9 872 3 714 8 195 6 454 0 570 4 831 7 570 5 351 2 995 1 305
0 665 1 484 6 162 4 772 7 945 3 43 8 798 5 770 2 207 9 738
0 630 6 126 7 529 1 410 9 478 2 485 3 795 8 295 5 864 4 164
7 334 0 700 8 92 9 957 5 567 2 515 6 157 4 3 1 304 3 258
2 922 5 933 9 637 8 249 0 646 7 488 3 244 1 128 4 205 6 164
3 738 6 846 4 347 0 472 7 70 8 852 5 498 2 882 1 285 9 239
6 863 7 439 8 521 1 460 2 98 0 520 9 430 4 455 3 673 5 821
2 931 8 12 0 936 6 460 9 793 5 774 1 950 3 938 7 356 4 717
6 999 9 714 2 554 3 466 4 458 8 467 0 396 5 287 7 334 1 315
1 937 9 761 3 246 0 618 2 169 7 583 5 517 6 705 4 717 8 973
8 200 4 417 6 41 9 209 0 671 2 680 7 826 3 398 1 592 5 439
4 794 6 574 3 920 5 959 2 581 9 507 8 734 7 281 0 623 1 766
2 846 8 68 3 428 6 953 0 863 9 281 7 739 4 664 5 770 1 307
6 344 1 569 2 247 3 587 9 36 4 76 7 518 0 431 8 116 5 494
5 942 6 146 0 323 1 760 7 317 2 87 9 157 8 572 4 357 3 559
8 561 3 55 9 687 1 266 0 481 2 474 6 879 4 690 5 769 7 467
0 980 1 259 9 106 7 712 3 346 6 606 2 722 5 507 4 886 8 685
5 234 8 97 1 749 0 385 7 204 4 181 9 625 3 270 6 686 2 250
9 546 5 417 0 471 6 181 2 133 8 96 7 997 4 504 1 19 3 431
0 425 3 883 6 544 2 595 4 992 5 702 1 293 7 631 9 926 8 513
6 237 1 60 7 89 2 580 4 210 3 718 8 87 9 82 0 993 5 73
5 189 1 192 2 912 7 50 9 910 4 140 3 154 8 602 0 308 6 593
1 573 2 77 5 470 9 998 4 89 8 41 7 789 3 534 6 132 0 914
7 133 2 2 6 70 0 834 1 53 5 186 3 191 8 942 9 522 4 660
0 744 9 907 5 654 1 571 8 357 4 719 7 945 2 960 6 36 3 829
1 457 4 926 7 938 0 672 2 836 8 359 6 19 5 568 9 111 3 588
9 355 2 659 4 689 8 626 7 318 6 10 1 433 5 88 3 953 0 524
1 456 9 149 8 875 4 913 0 309 5 918 7 683 3 524 2 580 6 973
7 103 4 52 5 794 8 149 0 390 6 60 9 87 1 634 2 467 3 221
9 712 4 190 5 510 3 637 6 487 8 245 0 704 7 777 1 226 2 178
1 132 8 150 2 293 9 690 5 557 3 181 6 917 7 286 4 351 0 613
1 27 6 799 7 526 2 899 0 456 5 66 8 205 9 380 4 307 3 307
8 52 7 27 1 876 2 821 5 489 0 741 3 868 9 519 4 969 6 433
1 212 7 323 9 347 0 230 2 358 4 776 6 26 5 461 3 291 8 255
1 821 2 646 0 706 6 778 8 541 3 262 9 66 4 368 7 610 5 773
5 404 0 758 6 346 2 414 3 448 4 919 7 391 8 943 1 883 9 708
9 892 6 872 3 274 5 951 7 300 2 57 0 797 1 417 8 255 4 36
8 11 2 444 3 217 1 762 5 981 4 522 7 321 6 562 9 10 0 12
7 675 8 11 6 727 4 847 2 34 3 714 1 224 0 136 5 734 9 415
4 192 9 8 6 181 2 490 5 473 0 451 3 490 8 275 7 8 1 787
6 583 2 15 1 936 7 337 9 471 5 382 0 33 8 211 4 565 3 226
0 285 2 785 6 603 7 154 8 687 1 714 3 184 4 820 9 400 5 251
8 160 3 777 2 431 6 799 0 977 7 281 9 44 4 11 1 88 5 160
6 442 7 152 5 318 9 569 1 463 2 499 0 771 8 398 4 353 3 121
9 29 6 690 3 822 5 484 1 981 8 501 4 624 2 547 7 974 0 391
8 323 9 373 6 795 0 968 2 692 1 206 4 163 3 723 5 392 7 866
5 476 6 235 3 935 0 118 7 353 4 694 8 403 1 862 2 209 9 438
6 137 3 673 5 366 7 262 8 538 0 208 9 662 1 850 4 398 2 454
5 18 9 751 7 950 3 250 0 337 1 953 2 236 4 847 6 776 8 851
4 305 6 468 5 928 2 921 0 123 7 807 3 748 1 922 9 297 8 701
9 493 7 450 3 709 5 229 4 140 6 507 0 405 1 26 8 539 2 227
4 925 5 415 6 952 8 984 3 716 9 236 7 799 2 528 1 961 0 495
1 555 8 814 4 387 9 806 3 633 6 222 5 322 7 113 2 330 0 442
0 125 6 333 3 914 4 485 7 265 9 418 5 913 2 28 1 242 8 70
1 950 8 637 4 721 5 338 6 563 2 535 9 946 3 250 7 801 0 945
1 169 2 402 0 961 5 510 8 433 7 12 9 731 6 334 4 849 3 478
1 911 7 337 5 99 4 145 0 918 3 100 6 521 9 388 2 867 8 645
2 702 5 630 7 284 0 579 1 407 3 675 9 783 8 543 4 84 6 670
9 395 5 7 1 911 3 52 6 796 4 889 2 192 8 417 0 202 7 533
8 562 9 156 5 871 1 827 2 318 7 109 3 91 6 827 4 330 0 696
2 782 8 211 3 101 6 337 7 209 5 43 0 921 1 14 9 89 4 332
6 574 8 580 4 393 7 447 1 855 2 642 0 411 9 147 3 67 5 770
0 442 7 910 5 979 2 942 1 655 9 572 3 987 6 575 8 295 4 741
0 86 2 536 6 789 1 465 9 498 4 457 8 209 7 103 5 277 3 231
2 892 9 451 7 99 4 201 6 687 8 421 1 629 3 54 0 815 5 286
4 96 8 786 3 855 2 222 1 775 7 32 9 43 0 329 6 773 5 832
8 564 4 512 3 219 0 89 7 660 1 123 5 738 9 154 6 880 2 404
1 38 6 747 5 45 2 103 7 768 8 713 4 312 9 341 3 974 0 494
7 830 9 824 6 32 4 862 1 485 3 825 0 858 2 117 8 277 5 781
7 801 9 671 5 207 0 246 6 468 3 616 4 104 2 230 8 921 1 521
5 161 6 246 1 912 0 564 9 151 2 372 4 64 3 439 8 562 7 715
0 780 4 852 9 868 5 92 8 842 1 769 3 608 6 411 2 128 7 787
9 972 0 260 7 843 8 702 3 324 4 412 5 429 6 71 2 300 1 572
4 890 0 690 9 642 5 608 6 312 2 359 7 118 3 654 1 856 8 679
0 487 7 730 4 181 8 621 2 332 5 671 6 464 3 272 1 715 9 679
3 341 7 37 8 217 1 699 5 958 6 25 2 759 9 262 0 410 4 123
9 741 3 307 7 210 5 1000 4 374 1 320 0 560 6 537 2 279 8 530
9 300 5 943 6 397 7 199 4 988 0 118 3 346 2 435 1 631 8 967
2 756 3 554 7 534 8 215 9 714 4 821 0 111 1 965 6 292 5 567
6 440 9 873 5 958 8 167 4 101 2 784 0 704 7 920 1 406 3 500
3 213 1 435 7 151 9 824 5 502 8 134 4 125 0 673 2 763 6 142
4 906 0 40 8 877 2 464 3 902 1 189 6 387 7 454 9 458 5 845
4 910 9 493 2 345 1 195 8 259 7 762 0 158 6 741 5 973 3 77
2 844 6 893 7 861 0 773 5 198 3 952 9 207 4 203 1 652 8 548
5 258 4 795 6 14 7 314 9 611 2 517 3 608 8 947 1 30 0 954
0 795 7 782 2 451 1 738 5 523 6 623 8 409 4 178 9 794 3 916
9 466 3 714 2 712 0 1 4 210 1 997 8 821 7 507 6 492 5 298
5 893 3 681 8 115 7 327 0 615 9 551 2 27 1 853 6 978 4 308
4 154 0 878 9 973 5 220 6 246 1 931 3 481 7 496 8 611 2 490
3 404 8 336 1 985 4 493 6 645 5 354 7 216 0 846 9 191 2 916
0 937 2 390 6 509 3 126 9 747 5 525 7 960 8 939 1 615 4 667
9 320 4 350 3 776 8 173 5 644 1 834 7 26 2 867 6 943 0 225
5 622 1 911 6 202 9 254 7 391 8 960 0 752 3 22 2 652 4 780
4 545 0 440 6 546 3 556 5 263 2 598 1 494 9 273 7 479 8 899
2 332 3 340 8 964 0 196 6 494 4 83 9 566 5 180 1 836 7 664
2 689 5 552 3 685 0 931 8 238 1 217 6 832 9 872 4 243 7 343
1 537 6 811 3 983 9 858 8 675 0 528 7 30 2 652 4 806 5 631
1 517 8 523 5 950 0 420 9 587 2 859 4 912 6 645 7 173 3 7
8 849 3 572 1 940 0 79 9 596 7 444 4 92 6 630 5 736 2 185
8 244 9 291 7 36 6 936 0 269 2 695 4 128 3 469 5 912 1 518
8 233 1 932 9 145 6 414 0 504 2 359 4 618 7 685 3 689 5 414
1 365 5 607 2 483 9 764 4 10 3 340 7 832 0 974 8 529 6 848
3 698 8 158 0 557 2 740 9 48 7 854 4 934 5 83 6 172 1 633
5 48 6 831 2 267 0 123 4 221 1 385 7 480 9 512 8 108 3 743
2 309 6 82 0 28 8 591 7 303 3 372 4 809 5 898 9 452 1 827
3 337 9 60 4 356 0 541 8 740 6 960 2 674 1 641 7 382 5 328
9 893 6 126 7 203 5 986 2 47 3 960 0 117 4 791 1 425 8 245
6 989 4 277 3 465 7 381 5 756 9 60 1 345 2 792 8 420 0 37
5 533 0 305 7 952 2 349 3 209 4 456 9 412 6 602 1 556 8 230
7 466 9 957 4 237 5 673 1 683 0 29 2 633 6 615 3 767 8 21
9 134 0 480 3 313 6 99 2 344 5 60 4 97 1 25 7 221 8 3
2 7 8 728 6 614 9 587 5 873 0 656 1 908 4 484 3 761 7 429
7 453 0 856 5 950 2 564 3 50 6 838 9 214 4 99 8 726 1 429
9 61 7 86 2 213 1 525 8 300 6 997 4 110 5 202 3 873 0 99
0 415 3 98 6 566 8 777 4 915 7 30 5 441 1 809 2 667 9 221
4 120 3 31 8 438 5 891 9 390 1 145 0 318 6 424 7 198 2 544
6 361 8 909 0 355 5 606 9 368 4 938 7 186 3 319 2 824 1 83
5 5 3 973 9 354 8 529 6 53 7 707 2 201 0 564 4 867 1 211
6 72 1 366 0 363 7 379 4 285 2 291 5 365 9 185 8 646 3 861
8 345 2 224 0 351 9 155 1 367 7 139 4 269 5 9 6 640 3 798
9 145 3 907 5 28 7 812 6 324 0 508 2 953 1 586 4 780 8 899
0 644 6 786 7 264 9 660 1 160 3 21 5 774 2 965 8 720 4 568
2 534 5 351 4 698 8 367 1 755 0 364 9 131 3 767 7 486 6 296
0 345 8 788 2 646 7 727 1 392 6 899 3 40 4 126 9 164 5 610
5 854 2 486 7 728 8 44 6 335 0 699 9 449 3 712 1 228 4 164
7 155 6 953 4 698 0 843 8 830 2 97 9 577 5 995 1 635 3 630
7 464 5 361 9 433 4 286 3 202 6 298 0 918 8 791 2 937 1 92
3 796 1 255 0 237 4 106 2 747 8 450 7 737 5 287 6 180 9 498
3 339 8 500 9 177 1 217 2 382 0 44 5 159 4 442 6 422 7 300
9 349 6 253 3 111 4 968 5 972 1 529 2 122 7 177 0 290 8 667
5 956 8 18 9 628 6 725 7 893 4 922 3 688 1 706 0 746 2 516
9 108 3 766 7 864 8 929 0 407 1 467 5 118 6 848 2 970 4 606
2 613 0 236 3 123 1 327 7 415 9 899 4 302 8 311 6 281 5 638
4 335 2 892 9 94 6 380 8 552 0 912 1 785 5 338 3 851 7 200
6 454 4 309 8 318 0 104 3 438 5 768 9 185 2 772 1 534 7 577
6 244 1 961 8 755 7 901 2 401 9 833 0 739 5 396 4 427 3 189
9 291 7 543 1 818 4 238 8 153 0 734 6 612 5 228 2 669 3 142
6 282 1 951 3 761 5 399 9 100 2 132 0 250 7 508 4 698 8 703
0 497 2 628 4 312 9 359 7 683 3 717 8 340 6 375 1 497 5 1000
0 608 5 456 4 805 6 727 8 494 7 92 3 858 1 307 9 429 2 261
3 246 7 395 4 279 6 388 8 247 1 302 9 260 2 950 5 958 0 538
6 191 4 352 1 717 3 61 8 978 2 572 9 97 0 848 5 400 7 796
4 444 3 251 8 359 2 994 1 74 7 635 0 145 5 794 9 981 6 680
7 477 5 231 8 847 4 548 6 871 0 666 2 579 3 782 1 16 9 986
5 769 1 252 3 451 6 813 4 324 0 935 8 462 7 996 2 882 9 808
1 329 2 12 3 943 0 889 4 894 9 857 7 590 5 478 8 517 6 309
7 254 8 601 1 794 4 974 6 724 0 421 2 125 3 62 5 971 9 667
8 94 0 572 2 621 6 608 7 843 1 720 9 156 5 472 3 920 4 723
8 457 4 283 9 82 6 420 2 784 1 573 7 784 0 719 5 574 3 988
7 950 2 617 8 760 6 706 1 535 9 390 5 986 3 650 0 478 4 19
1 465 7 800 0 1 9 384 4 606 5 289 8 691 3 77 6 239 2 914
0 437 2 989 5 467 6 292 1 432 9 40 4 385 8 692 7 249 3 522
1 542 0 401 6 41 4 201 7 281 9 855 8 976 2 164 3 485 5 344
7 382 6 510 3 866 5 642 8 254 0 330 2 728 9 796 1 135 4 681
2 810 4 850 5 423 6 990 0 555 1 272 3 214 8 955 7 855 9 98
4 429 2 765 5 536 9 570 6 266 3 33 7 780 8 963 1 1 0 370
5 647 4 322 8 544 7 811 9 555 3 61 1 383 6 174 2 72 0 315
4 466 7 527 8 777 5 883 6 956 1 75 2 477 9 929 0 98 3 658
5 366 3 819 2 577 0 915 6 682 1 770 8 829 4 47 9 772 7 379
5 327 4 357 0 559 3 637 6 321 1 829 7 590 8 773 2 833 9 960
7 778 8 349 5 105 6 876 3 640 9 891 2 575 0 190 1 246 4 349
4 622 7 800 8 211 1 275 5 935 6 898 9 288 3 285 0 765 2 764
8 431 4 643 1 988 3 625 5 686 2 307 6 349 9 848 7 760 0 973
8 161 6 60 4 256 0 819 3 887 7 836 9 43 2 852 1 964 5 820
9 257 2 703 8 830 1 514 3 471 5 189 0 781 7 861 6 437 4 927
4 438 9 478 2 751 1 623 5 902 0 923 7 914 3 874 8 143 6 641
8 101 7 154 9 306 1 23 4 33 0 458 6 457 2 418 5 78 3 507
0 983 5 882 9 507 8 804 6 527 1 123 3 785 7 766 2 966 4 263
2 21 5 797 4 70 9 401 1 89 6 258 7 464 8 397 0 758 3 53
3 828 8 475 4 936 1 40 7 520 9 395 2 822 6 47 0 323 5 2
8 980 9 588 2 749 5 642 7 903 6 671 0 53 1 960 4 12 3 26
8 510 3 598 9 429 6 218 0 175 2 841 5 889 1 329 4 166 7 389
5 591 8 25 3 184 7 900 4 815 2 779 6 71 9 165 1 69 0 797
4 792 2 385 6 171 5 466 7 952 9 9 1 681 3 348 0 347 8 572
8 404 2 293 7 697 1 893 9 448 5 266 4 926 0 576 3 427 6 312
5 476 6 317 9 216 2 233 3 118 8 773 4 429 1 719 0 547 7 361
5 242 9 945 2 558 0 419 1 685 3 899 7 342 8 196 6 902 4 327
0 351 9 332 5 924 8 730 6 924 1 216 7 587 2 178 4 830 3 685
3 507 2 131 8 974 6 986 0 934 9 537 1 331 5 372 4 725 7 495
0 49 8 452 2 471 1 966 7 990 5 699 4 768 6 369 3 330 9 341
3 586 9 869 6 802 7 899 8 66 1 902 2 49 5 242 4 369 0 997
7 276 0 970 6 821 5 942 4 992 1 929 9 252 2 805 3 363 8 853
3 357 4 536 8 515 1 592 9 363 2 112 7 623 0 141 6 982 5 529
7 408 1 570 2 519 0 281 4 803 6 326 3 632 9 29 8 206 5 769
7 230 2 343 9 748 8 11 3 205 5 52 1 215 4 388 6 606 0 393
9 817 1 915 2 23 5 638 7 295 8 803 4 791 6 35 0 323 3 847
3 188 2 703 6 212 7 709 4 227 0 743 8 644 5 960 1 92 9 99
7 646 2 528 3 799 4 292 1 961 9 301 0 670 8 930 6 894 5 769
4 617 5 122 7 970 0 291 9 632 2 69 8 368 6 935 3 465 1 507
1 374 8 370 4 262 9 966 0 522 2 388 5 794 7 500 3 994 6 102
0 472 3 436 2 861 9 299 5 831 6 505 4 208 7 291 1 574 8 108
4 969 2 891 1 1000 8 83 6 866 0 840 3 340 9 816 7 826 5 385
5 533 3 933 8 718 6 117 1 696 0 107 7 319 9 441 4 551 2 890
1 944 4 460 7 121 0 531 8 279 9 86 3 715 6 281 2 29 5 754
7 856 4 62 9 44 5 5 0 128 8 353 6 596 2 303 1 776 3 236
8 937 5 486 4 709 6 828 0 93 2 545 9 54 1 459 7 830 3 698
6 566 2 399 4 579 9 245 1 435 7 925 3 344 0 829 5 390 8 752
8 203 7 534 4 823 1 635 2 619 0 565 5 76 6 831 3 789 9 715
9 957 7 901 3 354 8 400 2 584 6 165 4 288 5 853 1 828 0 903
0 874 4 482 5 516 3 431 7 591 2 478 8 138 1 294 9 229 6 884
1 949 5 355 8 199 3 962 4 768 0 608 9 698 7 101 2 432 6 521
7 632 1 241 0 50 4 215 3 255 5 589 8 607 6 851 2 346 9 59
7 222 1 54 4 257 8 788 9 188 5 676 0 471 2 282 3 658 6 50
9 592 4 743 1 18 3 901 6 349 7 723 8 255 2 881 0 838 5 915
3 945 6 979 4 218 9 204 2 810 0 158 8 342 5 184 1 616 7 313
8 120 4 975 1 447 2 122 6 454 0 830 9 370 5 156 3 400 7 685
1 350 6 444 0 367 3 58 5 812 9 58 7 296 2 436 8 944 4 322
5 457 7 578 2 874 0 753 9 959 3 945 1 513 6 741 8 594 4 284
7 111 5 926 6 6 9 526 1 5 2 89 3 294 8 547 0 779 4 219
6 470 2 820 1 340 5 369 9 477 0 722 3 436 4 950 8 245 7 169
3 959 7 639 4 169 1 966 9 536 0 864 5 139 2 932 8 226 6 297
4 159 8 815 0 103 2 291 3 39 1 3 6 658 9 269 7 691 5 599
6 667 5 955 3 492 1 403 4 687 0 533 9 358 7 897 8 224 2 702
0 1000 7 136 2 272 1 339 5 905 4 498 9 142 6 387 8 665 3 824
3 971 8 958 0 545 6 540 4 500 5 798 2 344 7 915 1 212 9 994
4 971 6 213 7 820 9 58 0 87 2 597 1 226 3 572 8 398 5 292
7 84 6 157 4 748 8 370 9 927 0 123 5 653 3 684 2 353 1 263
3 830 7 665 5 110 8 784 4 68 9 102 2 595 0 610 6 756 1 290
0 221 6 526 8 944 3 275 5 893 7 979 1 579 2 639 4 794 9 538
7 362 9 255 4 403 6 191 1 342 8 430 2 448 3 587 0 570 5 815
1 603 6 502 5 213 3 324 0 801 9 546 8 941 7 523 4 535 2 220
0 521 6 347 2 914 3 427 8 872 5 508 1 767 9 754 4 299 7 140
1 124 5 378 6 732 9 238 4 89 8 552 7 914 0 237 3 270 2 431
6 418 9 191 8 907 3 86 0 779 4 949 5 150 1 474 7 150 2 366
1 100 0 270 2 921 8 34 5 991 7 934 4 238 9 604 6 16 3 20
4 460 0 265 1 714 3 625 2 282 7 662 5 811 9 349 8 987 6 430
4 415 5 330 9 203 7 920 1 426 8 851 3 692 0 135 6 490 2 986
7 165 1 659 5 687 6 54 8 448 0 100 4 928 2 787 9 351 3 207
2 932 8 988 6 434 1 234 9 377 7 299 3 487 0 273 4 612 5 193
3 94 2 427 7 645 9 834 5 832 0 118 4 766 6 415 8 452 1 702
0 825 7 279 6 709 1 893 4 947 5 391 9 91 3 693 8 921 2 534
6 757 1 673 7 701 2 318 8 840 9 993 0 461 5 556 3 591 4 908
0 136 4 921 5 959 2 128 6 238 8 401 9 861 7 165 1 203 3 456
2 214 9 239 4 575 1 380 8 138 0 426 3 117 6 662 7 214 5 536
1 982 0 522 4 893 7 150 2 570 5 302 9 211 8 813 3 858 6 256
9 278 7 620 5 932 2 855 6 57 3 394 1 460 8 875 0 678 4 881
5 460 2 961 6 23 8 142 1 848 3 391 7 592 9 549 0 984 4 982
3 853 8 706 6 267 7 309 9 844 1 322 5 676 2 353 4 647 0 912
6 116 0 218 8 992 2 683 3 956 9 185 4 337 5 556 1 364 7 806
5 359 8 294 6 133 0 830 7 930 4 886 9 360 3 674 1 860 2 482
9 561 1 827 3 715 6 982 5 611 8 937 7 573 2 641 0 585 4 930
5 455 0 550 7 854 3 863 4 810 8 975 9 562 6 458 1 906 2 955
9 474 7 732 6 76 3 328 4 531 2 924 1 28 8 796 5 938 0 474
0 904 5 109 8 915 1 801 3 429 6 81 7 708 9 506 4 732 2 703
1 957 4 885 2 376 7 100 0 582 5 371 6 478 9 634 3 940 8 23
5 458 8 859 1 434 3 843 6 474 2 139 0 177 4 990 7 609 9 523
4 676 3 355 8 514 0 450 9 650 2 317 7 959 6 774 5 320 1 502
0 589 7 872 2 90 8 359 9 253 1 982 5 54 3 634 6 26 4 154
6 678 8 291 1 26 4 111 3 720 2 133 0 484 7 75 5 491 9 336
7 164 2 952 4 792 8 656 9 501 6 637 5 139 0 546 3 564 1 410
4 196 9 759 0 772 7 808 6 911 2 923 3 884 5 287 1 556 8 839
2 169 6 881 0 995 7 650 8 249 4 163 9 960 3 230 1 278 5 172
6 6 0 847 7 826 3 238 8 780 1 310 9 837 2 106 5 569 4 988
2 169 6 320 0 837 9 898 3 894 5 964 7 989 8 629 4 847 1 563
4 794 6 975 5 119 8 821 3 239 9 200 0 473 1 429 2 742 7 244
6 196 9 979 0 942 2 742 1 871 3 850 8 386 4 546 7 286 5 349
3 337 5 183 7 553 6 221 2 789 4 931 0 933 8 966 1 250 9 769
9 498 3 232 5 53 0 134 7 897 2 792 6 991 8 322 1 495 4 478
9 957 7 753 5 866 6 378 2 797 8 161 1 14 0 520 4 287 3 541
0 509 1 642 2 845 6 168 9 913 5 964 7 153 8 854 3 559 4 803
2 362 9 780 8 962 3 567 0 274 6 272 4 97 5 128 1 950 7 347
9 150 0 748 7 931 1 530 5 356 3 110 4 642 2 12 6 308 8 955
2 303 0 862 9 532 7 221 4 652 3 74 8 117 1 762 5 21 6 358
8 503 5 191 0 160 6 745 4 451 2 614 1 259 3 528 7 757 9 136
9 377 7 839 4 644 3 851 6 562 2 811 0 759 8 979 1 598 5 292
6 885 2 223 0 542 8 599 7 881 1 787 9 888 3 937 5 736 4 931
2 661 6 9 5 521 0 559 7 816 4 620 3 881 8 369 1 573 9 60
8 23 7 155 2 259 6 274 0 26 1 742 9 887 4 296 5 453 3 886
4 623 6 907 2 4 3 673 8 88 7 758 1 591 0 566 5 805 9 482
6 200 2 642 8 916 0 521 3 113 1 749 9 278 7 890 5 759 4 891
3 579 8 854 1 277 7 975 6 384 4 313 2 7 9 34 0 23 5 588
5 564 8 193 1 240 0 32 7 950 9 453 6 433 2 773 3 898 4 539
9 951 0 336 3 702 7 659 5 960 6 227 4 180 8 102 1 159 2 646
1 242 6 225 8 451 2 283 3 114 5 783 9 141 0 783 7 373 4 34
1 44 6 420 8 447 4 977 5 566 7 956 3 415 9 398 2 637 0 32
5 446 7 926 2 283 8 703 4 609 3 675 0 540 9 514 6 324 1 439
3 599 5 508 6 125 4 62 1 912 0 638 7 554 8 942 9 573 2 16
0 985 7 763 6 251 8 428 5 202 4 19 1 644 9 533 3 10 2 464
0 879 3 645 9 407 5 4 8 797 2 467 7 19 6 222 4 523 1 283
8 263 0 938 5 521 2 744 3 285 9 623 7 542 4 293 1 394 6 602
2 573 1 769 3 974 9 697 4 496 8 544 7 33 5 265 6 551 0 302
8 692 7 104 9 613 2 686 3 657 5 367 4 96 6 217 1 49 0 55
9 531 5 491 3 416 2 573 1 569 7 511 4 998 0 1000 8 576 6 842
2 724 5 366 9 104 6 917 7 793 4 302 1 583 0 940 3 633 8 225
8 794 5 19 7 17 0 962 1 177 4 216 2 793 3 116 9 480 6 588
9 646 7 891 3 974 4 412 6 307 8 562 0 788 5 180 2 891 1 588
1 211 5 930 4 22 3 262 9 138 2 736 6 782 0 489 7 43 8 107
9 356 3 517 5 905 2 761 7 420 4 569 1 185 8 903 0 274 6 952
2 81 0 288 8 583 1 77 7 721 6 714 9 500 3 847 5 221 4 675
6 2 5 335 1 756 7 113 0 387 3 14 2 160 4 238 9 512 8 900
2 210 0 730 3 368 9 19 6 329 8 835 4 626 1 122 7 311 5 583
3 872 9 597 6 944 2 978 8 688 1 970 5 632 4 51 7 639 0 102
8 16 2 768 4 236 6 262 5 989 1 346 3 127 9 962 7 733 0 756
8 244 0 827 9 254 7 173 5 744 2 981 6 373 3 325 4 615 1 88
9 856 0 76 2 303 3 561 6 785 7 941 4 196 1 781 5 607 8 65
6 785 1 141 3 746 0 216 9 816 2 668 8 907 4 699 7 958 5 46
6 46 5 45 9 46 4 507 7 821 3 40 0 24 2 745 8 586 1 275
2 886 3 472 9 768 8 177 7 347 5 94 0 527 4 261 1 344 6 595
1 618 5 681 9 388 6 911 3 287 0 854 2 8 4 983 7 898 8 614
9 548 3 566 8 646 1 397 7 545 5 552 0 681 6 590 2 540 4 426
6 251 9 562 0 876 2 277 7 323 4 667 1 560 8 434 3 702 5 382
7 728 1 799 9 437 5 271 2 918 3 103 4 449 0 111 6 80 8 632
1 78 4 584 6 158 5 582 8 433 7 809 0 234 3 5 2 40 9 764
4 841 8 139 0 364 6 221 5 668 2 444 7 381 3 30 9 179 1 775
5 723 0 341 9 311 7 38 2 516 6 991 1 290 4 83 3 638 8 845
2 886 0 389 7 467 3 373 4 550 6 274 8 676 9 564 5 405 1 422
8 396 2 934 3 73 4 258 9 674 5 944 7 564 6 856 0 242 1 765
9 911 1 515 4 921 5 157 0 554 2 227 3 154 8 996 7 724 6 942
7 850 1 310 4 860 8 626 5 437 9 760 3 538 0 534 2 282 6 170
2 341 1 801 6 354 5 96 4 282 0 202 3 200 8 440 7 829 9 374
8 374 1 134 9 216 7 888 5 980 3 362 6 965 2 35 0 709 4 531
1 169 0 763 4 104 8 365 5 991 6 266 9 479 2 262 7 445 3 502
3 800 2 359 9 143 6 711 4 678 1 902 7 663 8 151 5 875 0 608
7 830 4 978 1 852 5 659 0 234 8 932 9 841 6 745 2 51 3 946
1 311 6 544 9 611 2 776 5 460 0 535 3 906 4 594 8 63 7 3
6 203 1 646 8 673 3 144 9 399 0 934 4 436 2 427 7 324 5 220
0 254 3 340 5 817 1 471 2 914 9 121 6 441 4 122 8 531 7 61
5 937 1 563 6 166 4 823 9 680 2 952 7 467 8 375 3 538 0 941
6 103 2 395 7 424 4 899 9 874 0 640 3 952 5 762 1 432 8 76
3 653 1 575 0 702 9 320 7 915 2 593 8 570 6 731 4 601 5 53
9 343 4 482 7 211 0 962 1 300 3 68 2 650 5 903 6 360 8 145
5 707 7 696 2 765 6 618 1 161 4 151 0 790 8 187 9 111 3 390
6 725 7 573 9 62 1 523 8 53 3 505 2 303 4 101 0 41 5 319
0 318 2 155 7 8 5 196 9 420 6 636 8 302 1 722 4 151 3 225
4 472 5 737 6 352 0 542 1 283 3 315 7 712 8 935 9 897 2 997
8 896 6 575 7 457 9 146 4 60 2 252 5 994 1 10 3 707 0 847
0 844 3 399 9 309 6 495 7 387 2 800 4 817 1 669 5 920 8 798
2 50 1 674 9 854 7 36 3 334 4 260 8 582 5 387 6 107 0 631
3 928 2 691 8 782 7 137 6 742 5 94 0 753 9 382 4 262 1 271
2 24 3 586 7 101 6 792 9 329 4 437 1 154 8 841 0 974 5 672
9 886 2 756 0 207 4 717 5 702 1 868 8 48 7 869 3 634 6 998
7 165 4 692 9 766 6 8 8 246 5 430 3 818 2 495 1 963 0 917
5 279 3 612 4 565 6 674 8 161 0 182 1 934 7 761 9 300 2 859
6 886 4 897 5 196 9 79 3 59 7 640 0 165 8 872 1 148 2 870
8 483 0 384 5 770 9 208 4 711 6 225 3 636 2 261 1 143 7 343
5 429 6 125 2 953 1 734 4 180 8 252 7 84 3 221 0 488 9 502
2 266 3 522 0 950 9 53 5 782 4 613 6 896 1 782 7 22 8 537
7 780 2 938 8 957 6 525 9 950 3 88 1 304 5 224 4 307 0 352
0 106 6 891 8 91 3 594 4 735 5 720 1 298 2 964 7 138 9 576
6 595 7 258 2 203 9 611 5 425 4 704 8 528 3 776 0 964 1 147
0 270 8 749 4 580 5 606 3 44 9 856 2 54 7 577 6 220 1 91
6 624 9 779 5 448 2 14 0 113 1 680 3 789 4 503 7 802 8 109
5 998 8 876 3 244 9 392 1 728 7 449 0 476 2 669 4 381 6 709
1 322 5 332 6 928 2 223 4 890 8 918 9 660 3 14 0 732 7 437
9 432 0 245 4 334 2 555 5 283 8 662 6 36 3 131 1 240 7 253
9 865 0 36 1 646 7 189 5 21 6 580 3 175 2 73 4 347 8 657
0 163 5 184 3 174 9 411 6 528 2 363 7 15 1 845 4 616 8 859
4 966 7 18 5 31 3 507 2 570 0 356 1 384 9 965 6 318 8 455
8 179 4 528 0 979 5 724 3 981 6 863 2 284 1 386 7 923 9 421
4 58 7 655 5 412 6 148 8 244 2 21 1 459 3 150 9 130 0 143
1 150 9 474 2 414 5 850 8 486 0 352 3 184 6 329 7 763 4 504
5 605 3 704 9 218 8 340 6 883 0 682 7 134 4 141 1 452 2 638
6 97 0 43 9 348 2 388 1 637 5 151 4 40 3 286 7 468 8 850
5 45 7 25 8 888 4 617 9 586 3 907 0 928 6 336 1 452 2 526
1 327 2 642 3 732 5 706 0 986 6 35 7 750 8 17 9 430 4 85
2 257 5 540 9 356 6 878 0 382 8 404 4 307 7 115 1 111 3 234
2 80 5 822 9 493 7 695 0 731 4 562 6 854 3 559 1 153 8 287
3 649 7 120 9 82 2 425 0 919 6 474 5 631 8 403 1 152 4 358
0 522 7 81 8 175 3 768 9 105 5 315 2 51 1 761 6 776 4 277
2 411 9 765 7 114 0 723 6 174 4 332 5 468 8 330 3 116 1 196
6 302 5 682 3 476 4 651 0 583 8 79 1 594 7 298 2 803 9 527
6 804 3 429 4 764 7 550 2 50 5 710 1 331 8 452 9 745 0 242
4 777 9 9 3 258 6 220 7 822 1 879 5 955 2 773 8 765 0 493
3 777 9 317 2 322 8 364 7 632 5 890 4 809 6 841 1 290 0 319
8 821 9 627 7 279 5 809 3 993 6 999 0 551 2 395 4 790 1 568
3 9 4 841 5 842 0 154 2 335 6 625 1 889 7 237 8 249 9 637
9 379 2 358 7 370 5 861 8 98 3 97 1 74 0 962 6 941 4 739
4 449 1 837 8 134 9 596 7 845 0 774 2 669 6 810 3 985 5 857
4 543 3 968 5 34 0 802 9 415 7 957 6 526 2 9 1 230 8 105
3 131 2 857 6 498 4 91 7 674 8 722 1 489 0 885 5 774 9 262
7 88 1 289 5 85 6 913 8 92 2 517 3 33 9 81 4 532 0 777
4 427 8 549 3 593 1 993 9 374 2 994 6 123 7 390 5 731 0 96
0 10 3 855 4 694 5 948 7 62 8 910 6 4 9 855 2 795 1 813
0 864 1 283 3 732 8 446 2 105 9 725 7 602 6 290 5 872 4 534
6 626 9 849 3 971 4 835 7 993 1 928 8 34 5 933 0 332 2 537
0 691 5 843 2 624 4 164 7 142 8 851 3 698 6 524 1 535 9 503
0 133 1 20 4 283 2 756 9 670 7 991 5 784 8 38 3 437 6 127
1 254 9 976 7 426 5 286 0 284 3 824 6 882 8 832 2 369 4 686
0 557 2 674 3 680 4 340 1 28 7 35 5 63 6 233 9 100 8 640
5 188 9 968 8 418 7 718 2 107 3 718 6 74 0 1000 1 913 4 945
7 552 5 857 1 318 9 347 3 394 0 347 2 883 6 342 4 400 8 454
8 824 4 241 6 345 5 52 0 88 2 41 1 739 9 433 3 148 7 475
5 959 9 416 3 216 7 77 0 247 6 992 4 790 2 172 8 340 1 453
9 781 4 432 6 528 5 211 3 917 8 940 1 629 2 238 7 530 0 306
6 296 5 357 0 491 3 291 8 190 2 676 9 806 7 292 4 289 1 272
7 146 9 988 0 694 4 574 2 296 3 314 8 695 6 413 1 262 5 27
8 528 1 634 9 145 7 697 6 784 3 345 0 151 5 423 2 6 4 337
1 831 8 121 4 237 7 425 5 965 9 480 3 142 2 134 0 390 6 11
9 1000 4 854 8 740 6 233 0 447 5 871 3 62 7 891 1 590 2 833
4 768 7 295 0 714 3 906 6 90 9 278 1 620 2 568 8 575 5 879
6 842 9 225 5 117 8 413 1 524 3 934 2 507 4 531 0 574 7 238
4 444 6 608 8 54 5 711 3 295 0 942 9 156 7 527 1 112 2 124
2 593 4 656 3 559 9 603 7 637 1 450 6 451 8 829 5 329 0 3
6 538 5 449 4 78 9 345 3 63 7 379 2 672 1 648 8 369 0 25
9 178 3 495 0 236 1 353 6 687 8 653 5 247 7 574 4 146 2 705
7 89 1 569 4 395 0 103 2 800 5 747 8 839 3 262 6 144 9 280
4 74 9 774 0 596 7 688 3 708 1 391 8 364 6 296 5 173 2 244
7 371 8 757 2 758 6 447 1 963 5 688 4 734 0 662 3 767 9 797
0 669 6 203 1 645 2 646 9 953 5 601 8 615 4 668 7 458 3 58
9 461 8 69 5 308 4 813 0 832 6 585 1 385 3 933 2 69 7 230
2 832 1 237 8 716 9 212 4 782 7 1000 3 651 0 635 5 791 6 309
9 948 5 88 3 785 7 943 1 729 0 727 4 446 8 466 6 471 2 466
4 932 2 849 0 918 1 871 9 434 6 541 8 131 5 239 7 249 3 648
8 695 9 147 5 500 3 464 1 152 2 801 0 558 4 55 6 586 7 149
3 183 7 390 5 218 8 707 9 906 1 34 6 855 4 416 0 902 2 119
3 357 1 24 7 463 9 481 4 367 2 393 6 584 8 481 5 1000 0 551
2 240 5 196 7 999 1 281 8 462 6 896 9 797 3 513 0 522 4 295
8 443 1 321 4 545 7 206 5 612 6 497 0 436 2 575 3 893 9 237
1 550 8 883 2 517 0 194 5 688 6 132 9 253 4 921 7 771 3 381
3 181 5 628 9 753 4 525 2 47 6 190 0 273 1 8 7 189 8 496
6 909 7 918 5 354 1 669 4 810 2 104 3 463 0 950 8 259 9 564
8 997 4 330 9 313 0 210 1 402 2 829 7 355 6 318 3 354 5 434
1 798 0 270 5 27 4 387 2 890 9 942 8 541 6 493 7 713 3 711
8 996 3 992 2 133 0 62 9 740 7 76 1 860 6 320 4 239 5 672
0 730 1 531 7 245 3 627 8 500 9 360 4 593 2 429 6 548 5 325
6 508 3 16 1 534 2 199 5 625 4 40 7 286 9 500 8 316 0 401
7 379 4 838 3 24 8 400 9 132 0 700 6 715 2 586 1 646 5 971
0 560 5 472 3 927 6 409 1 824 9 204 7 634 4 98 8 46 2 469
8 95 2 187 7 406 6 726 5 846 3 980 9 745 1 70 0 832 4 963
1 928 6 296 2 91 9 83 0 274 4 898 7 360 3 468 8 973 5 570
3 738 6 747 1 309 2 740 7 580 8 370 9 331 5 465 0 775 4 675
1 492 3 626 0 944 4 293 7 596 9 338 6 827 2 313 5 280 8 929
8 38 9 383 4 646 0 381 6 347 1 81 2 81 7 738 3 755 5 489
8 12 7 618 5 980 2 878 4 330 0 384 6 383 1 410 9 752 3 854
1 632 4 463 3 928 9 807 7 539 5 943 8 451 2 183 6 327 0 907
9 594 4 446 5 978 2 739 8 576 7 35 1 249 3 637 6 767 0 405
2 818 0 480 6 830 3 149 5 416 4 272 9 404 8 47 1 922 7 612
4 429 9 232 6 569 0 594 5 142 7 433 2 515 3 229 1 629 8 529
8 729 4 933 2 346 6 249 0 129 5 469 7 516 9 896 3 297 1 457
0 897 4 951 8 489 3 566 2 198 7 639 6 955 5 331 9 975 1 142
5 986 4 877 6 588 7 537 3 996 1 121 2 849 8 931 0 638 9 411
9 456 2 516 3 666 0 587 6 812 4 733 8 495 5 535 1 269 7 151
0 526 4 563 8 947 1 979 2 900 7 668 3 528 9 924 5 369 6 309
2 695 3 673 8 907 7 961 0 211 5 934 6 367 1 423 9 702 4 722
7 406 1 484 0 367 3 988 4 696 5 762 8 638 9 862 2 968 6 445
5 631 0 932 9 524 6 430 7 912 3 214 4 343 1 545 2 553 8 520
7 28 0 385 3 831 6 115 4 513 2 812 5 173 8 316 9 902 1 377
8 552 6 586 2 609 9 373 4 398 7 997 5 975 0 45 3 658 1 514
7 392 9 869 4 30 6 499 2 912 3 527 1 341 0 235 8 462 5 224
9 179 1 967 8 979 7 60 0 28 6 624 4 824 3 569 2 310 5 749
6 156 9 49 8 221 7 590 4 897 0 74 5 41 1 555 2 410 3 184
4 213 2 946 9 987 0 25 7 942 1 704 5 925 8 513 3 62 6 814
7 68 2 732 4 868 5 485 1 687 6 257 9 42 3 229 8 4 0 678
3 579 4 750 6 141 9 525 2 71 7 330 5 251 1 478 8 364 0 594
4 645 2 951 3 954 8 468 0 941 5 551 1 19 6 710 9 351 7 16
6 870 8 237 3 15 0 938 7 831 4 414 1 894 9 868 5 828 2 773
7 817 5 29 2 262 6 572 3 822 0 72 8 74 9 267 1 171 4 335
7 627 5 46 0 349 4 399 2 366 3 876 6 826 8 25 1 826 9 235
3 219 2 480 4 562 0 385 7 98 6 382 8 288 9 966 5 436 1 601
6 495 7 69 3 818 8 499 1 37 5 369 0 866 4 383 9 979 2 964
8 997 4 703 7 571 1 259 0 149 2 403 5 373 9 845 3 845 6 267
6 398 7 986 8 597 0 830 9 797 2 833 1 128 5 163 4 123 3 297
3 699 2 900 9 423 0 929 6 573 7 755 5 843 8 667 4 478 1 269
4 798 2 299 8 125 0 843 1 199 9 53 3 817 6 247 5 546 7 452
4 188 1 467 6 411 9 143 5 87 8 261 7 28 2 567 0 166 3 822
9 780 4 299 3 338 2 538 0 431 1 756 6 548 8 403 7 500 5 364
0 485 5 966 9 271 2 49 6 647 3 839 1 882 7 592 8 46 4 903
8 978 4 69 6 913 9 147 3 877 5 278 7 32 1 257 0 835 2 367
7 793 9 740 3 504 8 473 1 386 5 94 2 524 0 947 6 277 4 157
7 484 1 506 2 99 9 894 5 185 0 572 4 366 3 358 6 666 8 361
9 936 2 296 5 473 0 314 8 961 7 896 1 984 6 852 3 921 4 270
5 566 6 766 8 371 2 655 4 633 7 701 0 233 9 53 3 89 1 161
3 306 6 598 7 447 0 240 8 989 4 490 2 81 1 800 5 704 9 21
6 595 8 602 3 961 1 613 2 275 0 682 9 273 5 118 7 872 4 611
0 648 2 385 4 976 1 303 6 761 7 59 3 893 5 516 8 739 9 545
9 563 8 274 5 416 3 306 6 249 1 241 4 374 0 677 7 402 2 24
3 439 7 216 1 15 4 160 8 656 0 250 9 115 6 399 5 435 2 249
6 906 1 736 4 784 8 181 9 230 3 831 2 375 5 286 0 271 7 970
9 403 1 600 3 198 7 556 4 867 5 388 6 383 2 739 0 674 8 227
1 441 2 601 6 881 7 99 3 188 8 191 4 822 9 212 5 277 0 77
1 868 5 348 7 880 9 143 8 342 2 806 6 363 0 354 3 977 4 298
6 243 4 588 8 853 1 686 3 758 0 1000 5 615 7 817 9 260 2 17
0 702 2 944 8 322 7 846 4 704 1 42 3 812 5 756 9 465 6 974
0 447 7 657 3 1000 6 44 2 80 4 220 1 397 8 377 5 236 9 803
1 530 2 12 7 813 8 220 9 198 0 277 6 854 3 764 5 672 4 974
1 596 2 910 0 886 3 89 5 480 9 612 8 201 6 744 4 637 7 153
4 900 8 324 1 331 0 23 6 682 5 781 3 397 9 555 7 122 2 697
4 5 5 926 2 88 3 656 1 970 8 799 7 529 9 851 6 619 0 52
9 914 2 348 6 899 3 912 5 685 8 793 1 649 4 70 0 737 7 19
5 266 0 139 3 876 9 259 6 253 2 562 1 544 4 83 8 43 7 801
4 864 9 898 0 545 8 1000 6 374 7 433 3 716 5 938 2 642 1 307
3 16 8 932 0 496 4 346 2 701 7 618 9 967 5 196 1 350 6 809
1 498 3 477 8 583 2 71 0 932 9 501 5 762 4 510 7 229 6 50
1 582 2 288 8 579 4 752 6 526 9 189 3 111 7 581 0 577 5 255
4 966 5 522 9 786 1 830 2 720 0 59 6 62 7 136 3 592 8 983
1 182 2 136 8 624 3 130 4 24 0 631 5 65 7 80 6 894 9 184
2 924 5 405 7 19 9 909 3 776 4 720 1 301 8 952 6 808 0 542
5 916 2 836 8 944 9 682 3 381 7 849 1 388 0 266 4 763 6 430
5 829 7 285 4 899 2 472 6 873 3 712 8 874 9 545 1 38 0 528
5 821 8 756 7 187 0 185 6 485 9 213 3 162 1 741 2 941 4 933
5 62 2 665 7 137 3 539 4 445 1 233 6 829 8 343 9 26 0 580
9 247 7 495 5 274 3 42 2 474 8 412 0 360 6 553 4 295 1 631
6 831 7 543 8 802 9 933 0 292 5 570 2 127 3 466 4 934 1 579
2 184 0 10 4 483 7 130 3 588 5 850 1 808 6 826 9 349 8 844
0 700 3 869 8 69 9 897 5 786 2 618 4 422 1 937 6 433 7 18
4 205 0 567 9 609 1 171 2 98 8 928 6 476 5 708 7 695 3 586
8 583 4 615 5 938 0 112 3 444 2 452 7 217 1 931 9 677 6 178
1 489 2 141 0 479 7 600 3 563 4 303 5 209 8 930 6 452 9 939
4 791 7 719 1 471 5 267 3 63 6 199 2 665 8 160 9 279 0 442
2 208 1 567 9 457 0 428 4 785 5 102 3 149 7 700 6 413 8 812
9 121 4 764 1 311 3 694 8 607 0 931 7 780 6 269 2 531 5 997
4 920 7 77 3 216 0 524 6 193 2 865 1 462 9 16 8 162 5 378
4 962 7 866 8 454 9 247 5 617 2 886 6 239 1 285 0 58 3 806
8 946 1 831 6 128 5 940 9 553 0 802 7 720 2 712 4 653 3 135
8 237 9 671 2 717 3 67 5 950 0 292 1 479 6 900 4 113 7 336
1 746 5 257 8 910 6 942 2 262 4 564 3 443 7 321 9 673 0 172
7 455 4 238 3 566 9 218 1 204 0 198 2 796 8 629 6 966 5 300
5 712 9 409 4 155 8 13 6 264 1 115 2 102 3 109 0 838 7 215
5 140 0 797 7 285 8 378 9 698 6 138 2 962 1 100 4 817 3 562
6 938 5 277 7 16 4 600 9 820 3 984 8 188 0 735 1 139 2 572
1 333 4 818 2 987 0 559 8 440 3 490 7 285 5 438 6 533 9 297
6 176 2 72 4 548 3 363 9 894 8 904 0 961 1 948 7 448 5 521
3 841 6 756 1 647 8 756 0 296 4 759 9 104 5 428 7 265 2 618
0 43 7 723 9 305 6 576 1 33 5 165 4 56 8 826 2 983 3 578
1 925 8 580 4 11 5 906 2 948 9 948 7 602 3 232 0 279 6 6
1 715 3 137 5 711 4 699 9 748 6 798 8 317 7 849 2 127 0 484
4 209 9 211 6 336 2 85 3 654 8 456 1 790 0 312 7 688 5 265
5 3 0 331 3 939 8 268 4 226 1 896 6 705 9 862 2 36 7 638
7 935 5 341 0 999 9 230 3 294 4 140 1 332 6 598 2 321 8 199
3 187 0 315 5 767 9 846 4 917 7 831 2 855 1 183 6 758 8 930
2 315 0 540 8 605 5 404 1 547 4 43 6 561 7 112 9 726 3 460
0 481 8 301 5 383 9 389 4 400 3 94 2 226 7 866 6 868 1 929
0 450 2 280 6 394 7 589 9 616 3 808 8 151 4 476 1 658 5 433
1 573 7 904 4 349 9 254 0 936 6 226 3 392 2 23 8 76 5 885
6 800 5 267 1 421 3 273 4 65 0 26 7 746 2 84 9 240 8 897
4 255 9 403 8 402 6 791 1 582 7 878 2 823 5 212 3 194 0 985
4 369 1 58 2 623 3 126 5 843 6 619 0 913 7 952 9 448 8 713
0 215 4 59 1 466 6 661 8 44 7 175 2 411 5 776 3 2 9 892
7 715 3 165 9 587 6 919 5 438 0 647 8 581 2 674 4 817 1 142
1 897 3 273 8 129 7 565 6 289 5 384 0 664 9 959 2 731 4 35
4 46 2 112 8 143 9 102 3 416 1 384 7 881 0 187 6 999 5 682
4 507 5 265 9 167 1 707 2 914 8 273 6 130 3 477 0 362 7 124
1 977 2 739 7 169 9 625 0 734 3 655 8 110 6 835 4 985 5 567
3 172 1 990 5 981 9 535 7 214 4 458 2 206 0 847 6 57 8 824
9 562 3 893 4 168 2 225 7 609 1 878 5 552 8 838 0 210 6 357
6 353 1 738 9 675 5 894 4 502 3 44 7 724 2 900 8 281 0 601
0 385 4 326 6 998 9 430 2 923 5 529 1 130 8 227 7 146 3 487
2 191 3 82 5 32 1 133 9 431 6 151 0 252 8 546 7 27 4 994
3 706 4 59 7 639 2 511 9 828 6 139 0 659 5 815 8 503 1 760
8 432 6 327 2 29 1 985 3 853 4 182 0 130 5 987 7 686 9 437
3 365 4 939 2 336 6 703 7 477 9 717 0 547 8 831 5 917 1 603
1 380 8 856 2 230 5 778 0 502 6 135 9 711 4 255 7 69 3 702
7 131 5 222 3 615 9 250 4 160 6 898 1 198 8 195 2 15 0 689
1 686 5 180 8 845 9 127 6 272 2 336 0 973 3 515 7 273 4 677
8 487 4 398 2 482 5 589 7 905 9 191 6 28 1 998 0 937 3 364
7 136 5 595 8 740 2 724 9 96 1 348 3 94 0 71 6 685 4 601
2 238 9 582 4 806 6 212 0 677 3 879 5 58 1 723 8 308 7 505
2 923 3 197 9 999 6 486 8 47 1 68 4 689 0 286 7 636 5 840
9 341 0 344 6 719 3 733 7 438 4 452 2 552 8 667 5 108 1 427
6 686 3 139 8 531 7 552 9 435 5 305 0 98 1 640 2 371 4 588
5 141 2 116 3 503 0 155 9 792 7 416 1 656 8 426 4 144 6 355
3 322 6 554 8 919 1 535 5 607 0 78 2 372 7 691 9 412 4 177
4 117 7 155 5 204 8 37 9 650 6 681 2 647 3 599 0 887 1 821
0 447 6 134 3 830 7 88 2 783 8 355 1 294 5 126 4 489 9 650
7 556 1 690 0 482 3 822 9 548 2 595 6 619 5 330 4 228 8 28
7 711 2 292 3 733 8 858 9 588 6 972 5 575 0 190 4 272 1 226
0 1 5 490 6 626 7 670 2 817 1 480 8 161 4 281 9 502 3 862
5 645 7 713 8 679 2 270 4 960 3 201 6 287 1 74 0 464 9 567
8 160 6 13 0 229 7 790 4 449 1 20 9 977 5 636 3 262 2 275
1 217 5 46 9 866 7 108 0 799 3 368 2 932 6 730 8 224 4 417
5 571 6 627 9 705 0 458 2 350 4 860 3 753 7 319 1 413 8 231
4 58 7 94 2 478 8 728 1 10 3 637 9 213 0 813 5 961 6 288
9 923 3 323 7 518 6 559 2 857 1 949 5 290 4 910 0 657 8 608
9 392 8 15 6 937 3 98 7 1000 2 962 4 438 5 744 1 343 0 292
5 257 2 999 0 5 6 885 7 984 1 762 4 162 9 99 3 891 8 554
5 741 2 437 4 281 7 628 3 779 8 674 0 536 1 171 9 753 6 687
8 309 6 895 5 398 1 839 2 477 4 150 0 239 7 356 9 73 3 278
0 216 2 852 3 847 4 420 7 244 9 280 6 67 8 39 5 410 1 630
9 242 7 406 5 148 1 262 0 470 2 472 8 684 4 481 6 27 3 914
7 958 0 349 6 724 4 642 3 820 1 61 9 491 5 939 8 490 2 421
3 396 7 321 8 775 0 620 1 524 4 524 9 396 5 618 2 283 6 154
3 612 2 585 1 299 5 717 0 336 8 536 4 308 9 475 6 662 7 241
5 102 3 396 9 789 6 324 8 74 4 927 7 944 1 189 2 318 0 613
4 813 8 345 0 634 2 191 1 496 7 918 6 299 3 450 5 848 9 792
1 204 0 928 6 278 3 55 7 92 4 843 2 518 8 270 9 297 5 259
2 508 9 23 1 798 4 759 6 372 5 809 8 675 3 600 7 317 0 387
4 426 7 928 5 11 6 659 1 937 3 546 9 191 2 31 0 193 8 995
2 966 6 21 5 706 7 293 0 171 8 302 4 497 1 253 9 17 3 693
8 623 1 955 6 217 0 549 4 103 5 190 9 621 7 896 3 331 2 642
1 799 4 532 6 427 7 73 2 568 0 415 3 780 8 982 5 561 9 820
4 17 6 594 0 391 2 198 5 465 9 861 8 247 7 425 3 44 1 118
2 534 1 656 6 419 7 446 3 483 0 816 4 115 9 686 5 820 8 588
8 966 6 529 9 794 0 714 3 494 7 115 5 466 2 170 1 350 4 785
0 40 7 959 8 376 5 611 4 50 3 974 6 892 2 124 9 54 1 156
4 764 5 482 0 329 2 20 7 33 1 865 9 694 8 693 3 576 6 322
7 623 6 305 2 903 8 888 9 322 3 722 1 775 4 123 0 883 5 96
4 341 1 157 2 50 5 598 0 576 3 50 9 609 6 546 7 41 8 389
9 925 1 538 8 562 0 86 3 374 2 172 7 493 4 352 5 484 6 510
9 626 8 398 2 720 0 461 3 916 5 357 7 148 1 673 4 856 6 204
7 616 2 140 9 419 8 24 0 482 5 451 1 1000 3 180 4 809 6 125
4 243 2 942 0 38 3 617 5 108 9 893 7 480 8 173 6 747 1 774
5 722 1 881 2 580 4 574 7 291 8 97 6 87 3 610 9 818 0 265
1 104 0 626 9 844 2 835 4 870 5 828 8 292 6 332 7 673 3 804
4 253 0 148 9 605 1 937 7 111 3 828 2 142 8 35 5 579 6 330
8 94 7 416 5 765 3 744 2 882 1 215 4 885 9 435 6 38 0 876
1 226 7 655 2 928 3 801 8 668 6 576 4 392 0 565 9 36 5 691
0 474 3 262 6 250 1 723 4 116 7 579 8 419 9 583 2 394 5 108
1 741 0 456 4 340 6 219 8 664 5 865 9 777 2 499 3 906 7 479
4 907 7 934 5 783 1 432 6 878 2 941 0 828 9 776 8 534 3 985
0 46 4 894 5 68 8 983 7 692 9 37 3 732 1 975 2 686 6 910
8 479 5 589 6 40 3 555 7 488 2 800 0 295 1 334 4 508 9 689
8 942 0 288 3 571 2 878 4 653 1 910 9 718 6 43 5 655 7 134
7 340 8 186 5 367 4 799 9 781 2 505 1 814 6 118 0 538 3 386
4 420 7 861 1 438 8 897 9 57 3 838 5 453 2 518 6 974 0 285
7 888 9 842 1 108 6 203 5 690 0 654 8 64 3 999 4 83 2 190
9 802 6 263 3 814 4 757 7 161 2 724 1 608 8 539 0 238 5 219
7 240 0 929 8 705 5 936 6 381 2 988 1 283 9 117 3 785 4 416
9 809 2 73 8 336 7 836 3 473 6 843 1 748 4 203 5 269 0 565
9 609 6 427 3 609 1 190 8 360 7 774 4 106 2 768 0 914 5 726
6 221 2 240 9 866 7 246 8 33 1 851 0 256 5 723 3 859 4 637
6 934 8 209 2 76 5 981 4 48 0 282 1 793 3 357 7 445 9 897
5 230 7 486 0 748 2 5 1 191 9 736 6 981 4 97 8 29 3 814
4 54 2 80 1 866 3 552 7 430 6 525 8 761 9 322 5 114 0 337
0 517 3 818 9 185 8 758 4 852 6 143 7 989 1 576 5 143 2 333
9 449 5 755 4 721 3 788 0 410 7 552 8 409 6 488 2 811 1 9
9 998 4 900 5 145 8 843 0 639 3 920 1 623 6 428 7 196 2 673
8 927 5 282 4 500 3 959 0 6 1 683 7 795 2 402 9 491 6 330
5 456 8 477 7 316 0 783 9 793 1 773 4 580 3 264 6 835 2 115
1 565 3 323 0 714 2 253 8 814 6 782 4 664 7 523 5 369 9 821
0 254 6 684 5 484 1 2 4 749 9 337 7 425 8 3 2 951 3 745
5 196 0 733 9 487 8 500 3 177 2 319 7 490 1 396 4 72 6 73
3 672 1 629 5 286 6 67 4 419 9 460 0 985 8 954 2 707 7 725
8 687 6 669 9 155 0 503 5 484 2 62 4 651 1 259 7 350 3 740
6 755 9 442 8 318 0 492 7 265 4 812 3 134 2 512 5 864 1 460
0 953 5 24 9 437 7 576 6 3 2 285 3 399 1 439 4 351 8 101
2 490 7 652 0 543 6 784 4 927 5 391 3 67 8 577 1 764 9 90
8 321 0 72 9 947 4 632 1 957 7 820 6 802 2 785 5 765 3 158
5 655 2 483 7 508 0 384 4 238 8 651 3 969 6 884 9 232 1 697
0 227 6 738 2 713 7 633 9 355 4 969 1 823 5 934 3 894 8 519
4 154 1 953 2 982 5 812 8 396 3 735 7 68 0 632 6 286 9 312
4 699 1 956 3 500 8 12 7 420 6 726 9 110 0 704 5 346 2 78
9 228 6 102 7 745 3 45 8 886 0 99 2 608 1 494 5 965 4 561
3 64 0 916 2 657 9 165 8 152 6 195 1 232 7 907 5 919 4 747
0 704 5 605 1 709 3 951 7 337 4 267 6 189 8 628 9 178 2 292
4 187 6 333 8 430 5 666 1 134 3 355 2 611 9 923 0 603 7 489
7 967 1 540 8 718 0 517 2 999 3 401 4 565 6 283 5 141 9 960
7 10 3 420 5 669 4 315 8 805 0 811 6 884 9 291 1 180 2 296
3 182 4 738 1 968 7 622 9 282 6 929 0 926 8 767 2 508 5 944
3 582 9 143 7 296 2 204 8 995 6 221 4 990 1 594 0 143 5 862
0 958 3 90 1 723 9 380 7 304 8 359 4 48 5 516 2 992 6 74
7 789 4 613 6 405 2 798 1 301 0 308 9 981 3 671 5 308 8 29
8 15 6 324 3 22 2 764 5 740 0 307 1 324 4 161 7 946 9 451
3 763 5 537 8 887 9 661 4 483 1 233 6 758 0 60 7 986 2 422
9 441 4 827 7 58 2 296 8 620 1 309 6 854 5 613 3 241 0 928
2 404 3 65 0 926 9 211 1 462 7 171 5 327 4 94 6 547 8 547
0 904 8 113 3 798 6 208 7 804 4 93 5 960 2 238 9 891 1 590
0 935 9 732 2 731 8 474 5 897 3 300 4 318 6 251 1 262 7 435
0 180 8 264 7 994 4 416 3 581 5 546 6 908 9 185 2 693 1 74
2 15 7 169 3 332 8 544 1 82 4 567 5 401 9 974 0 773 6 200
4 346 3 251 2 834 1 755 8 251 9 875 6 854 7 973 0 721 5 163
3 435 8 627 7 185 2 419 4 275 0 805 5 921 6 620 1 899 9 683
6 667 8 625 0 930 9 766 1 290 2 427 7 372 5 25 4 306 3 404
0 935 3 817 4 576 8 116 1 225 9 567 5 147 2 386 6 548 7 887
9 70 4 258 3 847 8 921 5 380 0 269 7 835 2 12 1 998 6 438
7 23 6 690 5 835 0 489 1 424 3 591 2 269 9 78 8 40 4 675
8 636 5 27 9 161 2 847 6 65 1 696 4 167 0 52 3 985 7 211
2 495 9 751 5 652 4 363 8 48 1 192 3 841 6 570 7 893 0 186
1 712 9 956 4 283 8 109 0 979 5 268 2 245 7 199 6 186 3 214
8 682 4 793 2 746 0 591 5 152 1 709 6 505 9 8 7 391 3 646
2 992 9 386 8 756 7 832 5 149 1 211 4 984 3 846 0 812 6 606
0 997 1 106 8 834 5 105 7 613 4 766 9 710 2 576 3 814 6 890
5 164 1 751 6 782 2 23 4 895 0 844 9 94 8 216 3 467 7 99
3 806 1 976 2 92 4 667 7 510 6 110 8 318 9 189 0 948 5 773
0 802 1 973 9 983 6 632 5 129 4 178 2 647 7 507 3 992 8 543
7 838 8 804 9 768 6 740 5 991 2 808 0 761 3 310 4 602 1 859
2 323 3 899 9 473 6 391 1 937 8 994 7 570 4 701 0 114 5 342
3 753 9 490 6 493 0 28 2 40 5 304 4 944 1 234 7 182 8 910
3 741 2 215 6 650 1 594 4 210 5 985 8 243 9 506 7 28 0 458
0 350 8 274 9 775 6 764 7 282 1 87 3 20 4 747 2 707 5 842
1 431 5 818 0 297 9 904 2 243 4 597 6 796 3 703 7 309 8 557
7 766 8 635 6 714 0 363 2 973 1 935 4 526 5 332 9 756 3 983
6 714 1 986 9 670 3 857 2 865 0 195 4 814 5 716 7 431 8 98
0 29 7 720 2 62 3 156 6 649 9 741 1 575 4 877 5 342 8 904
6 850 0 41 2 747 3 160 8 489 9 534 1 372 7 207 5 319 4 798
3 416 2 68 7 824 1 803 0 326 6 669 9 957 8 915 4 841 5 465
1 760 9 691 5 117 8 403 0 438 4 856 2 940 6 763 7 21 3 240
3 98 1 47 8 755 7 487 9 105 6 135 4 728 5 822 2 410 0 294
0 826 5 462 9 337 3 260 1 659 2 994 4 355 8 968 7 849 6 801
0 7 3 747 7 226 8 475 9 150 2 504 4 129 6 67 1 1000 5 7
7 17 1 707 9 317 8 57 4 373 3 662 5 780 6 437 0 58 2 862
4 435 8 273 6 490 9 813 5 452 3 813 2 574 0 249 7 793 1 857
2 599 7 985 3 564 9 414 8 361 6 860 0 205 4 106 5 588 1 329
8 928 1 885 4 976 7 608 2 498 9 193 0 148 6 327 3 336 5 134
5 531 1 961 4 316 0 331 6 860 9 754 2 157 7 777 8 701 3 461
4 2 3 249 9 387 5 158 0 931 7 638 1 169 6 683 2 301 8 725
0 778 5 605 4 815 7 337 1 876 9 397 3 77 2 851 6 491 8 89
8 993 3 198 1 175 4 349 9 968 7 872 2 868 6 894 5 752 0 141
8 692 6 315 7 300 2 790 1 443 4 348 9 554 3 263 0 238 5 84
9 690 2 885 5 272 8 499 6 819 4 334 7 387 3 996 0 859 1 267
0 936 9 686 6 346 4 192 5 299 7 549 1 612 2 965 3 445 8 128
6 649 0 213 4 143 2 37 3 235 1 155 5 105 9 897 7 636 8 820
2 740 6 60 8 65 0 967 3 242 9 928 4 614 1 969 5 744 7 706
7 479 0 766 5 740 6 330 4 753 8 594 2 593 9 45 3 691 1 509
9 989 1 634 7 836 8 332 5 211 6 377 3 754 4 108 0 441 2 494
5 580 7 74 0 864 6 765 1 117 3 374 4 211 2 328 9 966 8 766
7 159 6 188 8 854 4 671 5 966 1 850 3 400 2 438 9 103 0 905
5 409 6 100 0 677 7 504 8 941 2 776 9 202 3 457 1 973 4 782
9 521 6 945 5 551 7 229 1 485 3 789 0 443 4 382 8 168 2 502
2 509 3 225 9 804 1 517 5 307 6 170 4 648 7 817 8 988 0 8
1 528 9 341 7 635 3 726 2 12 0 863 6 368 8 803 4 714 5 915
1 1 7 708 5 474 9 878 2 90 3 497 6 903 8 398 0 614 4 196
9 29 4 119 3 112 1 477 7 155 0 208 6 555 5 675 2 199 8 540
2 914 7 94 6 800 8 101 1 124 9 288 5 20 3 955 4 216 0 674
5 390 7 433 3 545 4 890 9 755 1 416 0 847 8 849 6 722 2 829
2 890 3 851 9 54 0 438 8 155 5 528 6 561 1 555 7 792 4 895
7 262 2 95 6 188 4 338 9 235 8 573 0 945 3 525 5 385 1 967
2 443 8 328 9 466 7 393 6 930 4 812 0 870 5 268 1 379 3 834
8 74 4 15 1 44 3 751 0 966 7 152 9 34 2 68 5 448 6 152
6 105 9 457 3 978 7 109 4 439 2 569 8 125 0 481 5 149 1 953
4 785 3 583 6 987 1 979 2 810 9 861 5 415 8 487 0 328 7 477
9 818 6 704 3 987 8 350 4 343 7 220 5 897 2 344 0 9 1 470
7 718 6 221 9 623 8 726 3 111 4 346 2 423 1 55 5 387 0 293
9 125 8 505 0 662 6 864 1 845 2 13 7 523 4 571 5 885 3 958
6 709 5 480 2 728 9 423 0 874 3 608 8 72 7 447 4 869 1 155
2 19 3 889 6 294 4 821 8 249 9 40 5 752 1 579 7 23 0 736
3 55 1 925 6 491 5 288 8 988 4 262 0 221 2 867 7 903 9 774
2 230 0 917 9 280 4 473 5 360 8 579 6 738 1 480 3 26 7 755
5 572 2 493 0 862 4 715 9 620 1 971 6 640 3 685 8 906 7 372
8 173 9 960 1 303 3 397 7 254 4 402 6 633 0 556 5 456 2 393
3 220 9 378 2 233 4 297 1 758 5 842 8 392 7 583 6 446 0 561
8 545 2 308 4 730 5 816 6 741 9 478 0 149 7 557 1 658 3 688
8 873 7 912 9 908 6 26 1 78 4 841 3 567 5 707 0 711 2 983
5 792 6 66 8 29 0 722 3 79 4 565 9 666 1 618 2 947 7 480
3 908 0 729 5 114 7 679 2 301 1 195 4 403 6 239 9 771 8 134
6 18 0 998 7 216 8 828 5 527 4 123 9 24 1 165 2 524 3 760
9 674 0 226 5 625 8 228 7 926 1 932 3 254 4 701 2 249 6 811
1 268 8 762 9 184 3 602 2 848 5 383 7 671 0 672 4 853 6 362
5 708 3 522 1 101 6 82 2 604 4 571 7 412 9 239 8 729 0 309
3 961 6 460 1 720 8 9 4 833 5 865 2 979 9 611 0 898 7 173
5 39 3 889 8 217 9 537 7 740 2 106 0 608 6 504 4 92 1 147
6 448 2 946 3 338 7 61 1 790 5 664 4 513 0 730 9 885 8 465
9 606 0 918 5 873 4 643 3 651 2 906 7 227 8 430 6 648 1 299
5 294 9 242 8 456 1 849 6 116 0 72 2 885 4 300 3 349 7 118
9 481 7 497 3 342 4 244 5 267 6 946 2 946 0 532 1 986 8 668
7 272 2 519 4 337 0 194 9 152 1 609 6 119 3 519 5 611 8 790
4 34 6 144 7 366 2 727 9 471 0 655 8 778 1 397 5 568 3 772
0 876 3 862 7 914 5 574 1 268 9 548 2 906 8 767 6 556 4 835
3 612 7 222 1 927 8 763 6 664 2 582 5 339 4 75 9 137 0 516
4 92 6 735 2 963 7 630 8 471 1 880 9 473 3 982 5 935 0 146
8 424 2 598 1 520 4 651 6 139 5 21 9 590 3 766 0 179 7 583
3 40 9 983 0 315 5 595 2 183 4 930 6 734 7 870 8 693 1 524
6 741 5 870 4 404 1 387 9 761 7 649 8 436 0 242 3 265 2 979
3 327 4 484 0 769 8 269 6 293 7 193 5 431 2 803 1 648 9 950
7 803 9 614 8 123 4 567 0 490 5 904 6 140 1 568 2 551 3 527
5 578 4 337 2 799 1 296 6 533 8 695 0 447 3 501 9 249 7 951
7 84 5 737 6 70 8 902 0 23 9 727 4 672 2 4 3 875 1 547
6 13 0 919 3 980 7 248 5 504 9 404 2 886 1 809 4 314 8 16
6 527 7 107 9 815 5 740 3 210 4 311 1 252 0 719 2 729 8 238
4 643 9 173 7 46 5 428 1 272 3 926 0 78 8 359 6 668 2 809
4 467 8 529 3 331 0 951 7 972 5 121 1 396 2 372 9 307 6 73
6 372 4 575 9 74 2 896 5 48 8 523 0 491 3 670 1 69 7 991
7 371 1 528 0 381 5 144 9 963 2 634 8 817 3 638 4 859 6 977
9 605 4 907 6 866 2 83 1 901 8 392 5 486 3 573 0 26 7 258
4 708 7 524 3 840 0 441 9 933 6 264 2 431 5 458 8 974 1 594
2 316 1 82 5 298 3 807 9 980 0 330 7 998 6 260 4 621 8 691
7 64 5 185 2 408 9 111 6 213 8 570 3 662 1 158 0 886 4 768
3 894 0 794 5 990 4 927 2 833 8 426 7 203 9 968 1 338 6 19
6 814 9 263 5 365 7 485 3 776 2 767 8 299 0 809 4 411 1 897
9 239 4 561 7 811 6 131 2 649 8 111 3 479 5 437 0 868 1 343
4 984 2 839 3 237 8 129 0 308 9 678 7 170 5 430 6 575 1 109
6 917 2 988 9 136 0 448 1 36 8 868 3 451 5 76 4 215 7 457
7 832 2 698 4 245 1 691 5 511 3 763 0 770 9 713 8 757 6 709
0 505 9 517 3 480 6 340 5 762 8 194 4 492 1 932 2 409 7 952
3 791 8 378 7 835 6 584 5 927 1 474 0 725 4 67 2 934 9 674
2 235 3 356 8 95 1 766 0 713 7 998 5 184 9 5 4 649 6 736
2 27 1 633 8 818 6 38 9 155 4 548 5 130 0 257 7 624 3 149
6 600 7 286 4 198 8 82 0 880 1 835 2 664 5 608 9 428 3 565
4 5 0 61 1 291 3 376 7 204 5 647 9 832 2 390 8 122 6 437
1 794 9 249 4 989 3 459 5 355 6 747 0 299 2 251 7 112 8 386
2 492 9 254 0 844 6 42 1 633 8 587 3 281 4 242 5 743 7 78
5 372 2 528 0 132 1 866 3 788 8 848 6 141 9 793 4 863 7 815
2 337 1 7 7 192 8 767 3 302 5 71 0 632 6 387 9 198 4 381
1 496 4 802 3 37 5 195 9 529 8 952 2 882 6 343 0 881 7 856
7 696 8 225 5 419 1 94 4 727 6 643 0 585 2 640 3 452 9 385
3 624 9 325 5 490 1 839 6 79 0 374 7 835 8 546 4 437 2 641
1 607 6 311 5 911 3 956 2 479 0 543 8 643 4 766 9 359 7 932
3 205 1 657 0 510 5 629 7 307 8 932 2 187 6 957 4 110 9 109
1 214 5 162 7 280 9 499 8 879 2 666 3 596 4 866 6 855 0 471
5 710 9 56 6 522 4 707 7 744 2 92 8 38 0 551 3 126 1 6
0 930 1 157 6 968 9 865 3 622 4 21 7 913 2 869 8 667 5 804
8 720 4 906 0 182 6 865 5 651 3 703 2 806 9 170 7 954 1 575
4 639 7 443 0 343 6 29 8 3 2 630 9 800 5 127 1 685 3 894
3 718 9 829 0 145 8 277 6 366 5 85 1 827 2 174 4 762 7 319
4 938 5 853 8 763 7 259 2 737 3 34 1 284 9 51 6 178 0 900
0 70 7 50 6 839 5 914 4 612 3 236 9 639 8 189 2 642 1 63
8 137 2 985 3 775 1 799 9 967 7 114 5 220 0 328 6 514 4 867
3 304 4 428 2 390 5 434 6 593 0 460 1 538 8 584 9 889 7 43
3 711 6 684 8 371 9 470 1 987 4 679 0 304 7 960 2 8 5 210
0 803 8 138 1 933 3 859 9 413 4 408 7 905 6 935 2 653 5 278
1 111 2 889 7 992 4 841 9 939 8 353 3 73 5 938 0 679 6 520
6 173 7 133 4 674 5 375 1 589 0 976 8 278 2 903 3 241 9 927
5 788 6 642 3 662 0 740 9 350 1 281 2 323 8 515 7 649 4 456
8 870 2 788 4 93 3 116 7 414 0 666 5 547 6 36 9 180 1 312
0 322 4 589 5 971 6 139 8 645 2 743 1 193 7 435 9 844 3 245
3 897 1 435 0 262 5 674 4 375 8 407 9 752 2 183 6 327 7 125
9 517 7 441 5 706 8 317 0 729 6 919 2 94 1 458 3 419 4 321
0 408 9 962 2 711 7 907 4 801 8 602 1 862 5 705 6 522 3 899
9 787 2 877 7 13 3 833 1 10 4 116 6 362 5 849 8 886 0 911
4 187 9 546 3 583 8 950 0 853 2 85 5 975 7 302 1 483 6 527
2 928 3 410 6 272 5 301 0 668 7 343 4 217 8 390 1 999 9 586
6 325 7 372 1 269 2 381 4 954 8 108 9 172 3 918 0 125 5 966
3 750 1 280 9 869 0 126 8 85 2 594 5 988 6 632 4 994 7 830
6 379 8 83 2 565 1 525 0 9 9 484 5 579 3 869 7 600 4 483
4 542 6 876 5 869 0 970 7 855 1 806 3 458 2 466 8 480 9 51
1 393 7 368 2 913 4 844 9 591 0 725 3 162 6 443 8 626 5 203
8 56 2 762 1 233 6 123 5 797 9 780 0 166 4 11 7 752 3 152
3 578 8 180 9 54 1 389 6 174 7 522 5 668 4 159 2 386 0 557
0 51 1 542 9 908 6 149 7 254 4 855 5 550 8 466 3 458 2 876
8 884 5 665 9 474 1 39 3 720 0 802 4 247 2 461 6 900 7 414
6 912 4 749 0 100 8 559 9 572 3 327 5 581 1 727 7 441 2 281
5 910 7 218 8 519 3 813 0 105 4 16 9 663 6 446 2 734 1 818
8 417 5 385 7 77 0 366 9 399 1 993 3 429 6 950 2 244 4 2
5 574 7 650 0 591 2 199 9 31 6 630 8 658 4 624 3 845 1 702
6 386 1 387 4 162 7 101 9 530 8 210 5 909 0 269 2 400 3 613
3 771 7 417 8 548 4 198 5 649 9 415 0 753 1 683 6 341 2 609
8 473 1 129 7 137 0 762 6 481 4 355 2 706 5 582 9 230 3 546
9 219 5 378 2 546 6 470 0 641 8 698 1 103 7 219 3 83 4 737
4 671 6 711 0 561 1 995 9 622 7 679 3 517 8 119 2 36 5 906
5 74 9 128 8 867 3 221 1 727 2 602 4 569 6 797 0 752 7 314
3 634 0 51 7 594 9 695 1 790 8 425 5 417 4 540 6 170 2 851
9 208 0 663 6 358 5 233 2 531 8 979 3 82 7 497 4 628 1 626
2 974 9 161 5 689 8 687 3 4 0 498 4 191 7 879 6 292 1 720
3 109 8 687 5 556 0 925 7 95 2 945 1 874 6 94 9 676 4 216
8 288 3 486 7 287 4 499 1 170 2 446 5 511 9 735 6 262 0 734
7 531 8 484 1 385 3 660 4 494 2 849 0 66 9 603 6 282 5 316
1 469 7 896 2 740 3 82 0 935 8 678 6 732 4 556 9 681 5 913
3 608 1 266 0 811 8 7 7 500 9 650 2 998 4 667 6 392 5 713
6 693 4 715 5 381 9 402 8 777 0 1 7 109 3 724 2 512 1 822
1 430 4 973 9 554 0 66 8 179 6 133 3 191 2 641 7 104 5 733
4 816 8 959 0 95 9 654 1 952 3 388 5 940 7 118 2 39 6 859
6 649 2 470 1 228 3 12 9 31 0 927 7 163 5 337 4 298 8 738
0 202 2 766 8 783 1 438 4 420 6 273 3 708 7 188 9 929 5 97
1 556 3 535 8 499 7 764 5 39 2 416 0 596 6 808 4 378 9 109
3 777 9 290 2 415 6 73 4 549 5 869 8 76 0 679 7 315 1 467
9 184 3 24 2 189 5 455 8 272 1 532 6 306 0 690 4 845 7 829
9 887 8 220 7 342 1 759 0 461 4 651 5 786 3 827 6 50 2 335
0 666 6 179 2 79 3 982 8 999 7 784 1 606 9 979 4 280 5 687
0 989 8 408 6 701 5 770 2 355 7 629 4 797 9 234 3 806 1 809
9 640 3 458 7 727 4 917 2 594 1 607 0 963 8 600 6 541 5 452
4 854 5 85 2 929 7 98 0 694 6 617 3 251 8 421 9 673 1 800
7 496 0 257 5 308 3 247 6 180 1 883 8 674 2 692 9 891 4 364
2 557 0 105 3 282 4 608 5 116 9 952 1 875 6 277 8 344 7 648
5 700 6 63 8 172 9 998 0 147 7 568 2 785 3 135 4 496 1 765
1 340 0 289 5 831 4 915 7 877 3 474 9 656 8 864 6 717 2 536
3 501 4 839 5 34 0 143 8 95 9 483 2 889 7 217 1 837 6 516
1 106 8 743 9 883 2 496 5 945 7 278 0 547 3 768 6 646 4 85
6 250 1 179 3 234 7 170 9 849 2 153 5 644 8 589 0 670 4 989
3 79 1 349 9 495 8 438 0 386 6 854 7 203 2 287 5 165 4 35
6 413 0 97 9 874 5 136 2 653 1 210 8 623 3 265 4 669 7 391
6 151 0 766 8 149 5 677 3 855 7 320 9 19 2 429 4 604 1 557
6 595 2 574 9 711 3 767 4 342 5 797 8 625 1 482 0 2 7 959
1 337 2 860 5 926 9 431 3 87 0 120 4 864 6 842 7 316 8 971
9 589 7 752 2 856 5 487 3 669 8 965 6 856 0 693 4 304 1 749
7 906 9 461 6 753 8 623 1 854 0 786 5 213 2 800 4 667 3 721
2 816 8 344 3 570 5 55 9 909 6 930 0 723 4 298 1 999 7 980
9 811 2 992 1 832 4 623 0 615 5 796 6 461 3 304 7 887 8 311
7 781 0 781 1 329 2 426 4 845 3 259 5 785 6 482 8 505 9 252
7 507 0 84 1 784 2 62 6 525 9 72 8 556 5 566 4 699 3 963
3 957 8 708 0 824 2 676 4 778 7 552 1 757 6 936 5 723 9 330
3 378 2 840 0 325 8 735 1 743 7 624 4 443 9 767 5 981 6 899
1 893 9 300 3 877 7 18 6 752 8 869 2 629 4 11 5 114 0 824
1 963 0 654 7 192 8 78 6 903 3 483 2 702 5 847 9 281 4 927
6 529 3 983 4 284 7 886 0 861 5 777 8 246 9 10 2 735 1 543
9 132 5 873 1 342 4 604 3 167 2 941 8 626 7 256 0 533 6 276
4 81 1 611 9 950 2 712 6 578 5 165 8 20 7 545 0 440 3 161
7 597 4 870 8 557 9 418 2 233 1 467 6 328 3 318 0 682 5 148
0 876 3 951 8 612 9 488 7 111 1 272 2 411 4 729 6 796 5 413
0 115 8 615 5 405 6 99 2 337 3 476 7 400 4 182 9 580 1 418
6 148 1 681 0 102 5 873 9 177 2 768 7 717 4 669 8 914 3 786
9 264 7 539 0 944 8 611 4 64 2 172 5 12 1 469 6 182 3 731
5 424 0 254 8 715 7 200 3 850 9 876 1 559 4 127 2 494 6 285
5 241 9 275 7 855 2 516 0 496 1 147 3 770 8 365 4 844 6 830
5 600 6 42 4 564 3 19 2 718 8 478 7 445 9 666 0 850 1 438
3 915 6 918 5 635 4 816 2 215 7 499 0 701 1 195 8 277 9 708
7 840 6 438 9 977 4 454 0 477 3 93 5 622 8 137 1 229 2 757
0 546 2 980 8 189 4 377 9 489 7 791 1 137 3 5 5 317 6 332
8 388 2 327 9 951 7 631 0 281 5 886 6 309 1 837 4 234 3 603
7 607 5 664 6 682 4 676 1 127 8 696 9 793 2 103 0 117 3 166
9 268 1 948 7 124 4 90 2 374 8 235 0 941 3 236 5 647 6 92
2 525 7 991 3 982 5 413 6 310 4 345 8 414 1 478 0 63 9 336
5 875 3 192 8 593 0 95 6 264 2 964 1 559 9 29 4 887 7 57
5 576 0 359 3 580 1 21 8 765 4 515 9 398 6 388 7 841 2 757
2 322 3 879 0 842 7 855 9 981 5 491 6 235 4 793 8 230 1 946
8 915 2 17 5 191 1 175 4 502 6 820 9 798 3 859 0 773 7 802
4 436 9 428 3 364 5 487 0 608 8 805 1 289 6 205 2 569 7 833
3 924 0 239 4 183 2 329 9 215 6 465 1 773 8 837 7 67 5 755
4 661 8 7 1 260 6 868 9 495 3 779 7 362 5 979 2 472 0 874
0 534 7 145 6 331 3 478 9 869 8 35 5 238 4 400 2 332 1 331
4 388 0 917 5 944 2 413 8 826 7 431 1 936 3 951 6 264 9 336
7 826 9 738 3 551 4 585 6 934 5 662 8 705 0 8 1 211 2 329
7 969 0 88 2 132 6 215 4 928 8 850 3 527 1 542 5 33 9 506
9 290 3 913 6 450 0 468 4 410 2 724 1 999 5 765 7 1 8 135
8 533 2 710 6 347 1 259 5 71 7 723 9 181 4 209 0 705 3 242
0 451 5 370 1 215 8 311 2 309 4 641 7 744 6 245 3 997 9 277
3 221 8 262 2 351 7 50 1 968 6 43 0 925 9 455 5 18 4 983
7 502 9 299 0 661 6 741 5 907 1 841 2 427 3 923 4 566 8 714
6 649 0 238 3 55 5 985 8 684 9 92 1 452 4 41 2 182 7 929
7 332 9 963 4 285 6 649 0 104 5 796 8 489 2 765 1 214 3 651
4 735 9 192 6 396 3 265 5 358 7 881 8 805 2 208 0 501 1 131
0 667 3 398 1 552 7 319 9 282 6 451 2 237 4 939 8 973 5 389
7 191 2 564 0 847 1 357 5 710 8 879 3 823 6 802 9 513 4 398
5 889 6 356 2 570 7 126 1 469 3 267 4 860 9 796 0 495 8 366
4 979 5 328 0 722 6 975 7 983 8 729 1 353 9 659 2 815 3 776
1 684 2 807 8 358 6 977 0 83 9 526 7 165 5 108 3 634 4 384
3 493 7 250 6 65 2 293 5 910 4 987 1 927 0 711 9 497 8 372
2 259 0 756 5 279 9 597 8 806 3 818 4 876 7 9 6 768 1 470
3 764 2 455 9 277 4 917 8 752 6 141 7 300 0 107 5 948 1 604
4 996 3 826 6 728 7 718 0 75 8 866 2 297 5 492 1 821 9 855
4 332 9 524 3 85 2 720 1 502 6 200 0 851 7 212 8 35 5 346
2 98 3 351 4 977 5 427 7 397 1 490 0 384 9 395 6 893 8 600
4 528 8 10 5 529 0 452 9 351 3 69 2 507 7 600 6 381 1 756
6 155 4 729 2 318 3 345 7 202 8 382 5 132 1 891 0 205 9 287
0 630 6 896 5 612 7 835 3 954 9 249 1 350 8 721 2 306 4 743
6 91 3 768 4 397 9 475 1 54 7 178 2 909 0 587 5 860 8 547
1 840 2 561 9 485 3 143 8 949 0 949 7 102 5 314 4 269 6 723
6 729 9 409 4 988 5 431 8 482 7 981 1 378 0 301 2 526 3 984
6 907 3 581 5 530 8 672 0 903 1 987 2 613 9 592 4 630 7 533
0 123 9 838 1 132 6 645 3 840 7 767 8 557 5 190 4 765 2 150
6 157 5 500 9 193 8 292 7 534 3 196 4 767 0 770 1 271 2 450
2 152 1 194 7 190 9 498 5 461 8 971 0 162 4 518 3 828 6 106
9 639 1 814 2 260 3 501 4 790 6 13 8 190 5 4 7 144 0 1000
8 186 6 689 4 296 9 122 2 403 5 814 3 690 1 906 7 688 0 909
3 708 1 710 4 704 6 250 5 511 7 505 0 177 2 213 9 834 8 503
7 470 1 340 5 851 6 954 3 322 9 126 8 738 2 805 4 133 0 337
8 997 1 77 3 50 4 709 2 34 9 584 6 970 5 258 0 572 7 197
5 913 8 995 0 708 7 411 3 602 2 390 1 803 9 694 4 378 6 171
5 90 0 820 1 718 3 282 6 879 9 293 8 882 4 730 7 492 2 417
5 584 1 724 0 53 3 211 2 761 6 150 7 670 9 995 8 514 4 603
5 151 4 218 9 245 8 663 7 749 6 614 1 723 2 17 3 326 0 789
9 516 8 737 0 504 4 871 2 699 6 921 7 558 1 964 5 624 3 895
3 448 5 356 9 275 1 504 4 358 8 757 6 506 2 961 7 522 0 471
9 631 5 255 8 767 6 76 4 681 1 94 7 737 0 571 3 325 2 263
3 554 5 195 2 602 1 698 6 902 4 468 8 582 9 59 0 780 7 970
9 959 0 337 7 994 4 587 6 562 2 953 3 388 1 640 5 442 8 185
1 144 2 696 9 413 3 457 5 281 6 967 7 345 8 284 4 557 0 293
7 910 9 43 3 61 4 403 2 656 0 187 1 666 8 993 6 436 5 549
2 414 8 579 4 620 3 203 5 766 9 258 0 849 7 819 6 42 1 102
9 852 2 596 1 37 5 841 8 793 3 796 4 208 7 623 0 16 6 132
7 950 4 122 0 545 2 307 9 771 1 713 6 603 5 7 8 230 3 288
4 826 9 819 5 360 0 468 1 291 3 706 8 671 6 269 7 861 2 738
3 164 9 797 6 837 8 747 7 934 2 79 0 253 4 102 5 624 1 33
5 371 8 763 3 438 7 228 2 306 4 298 6 263 9 330 0 991 1 115
5 439 6 23 2 26 0 1 4 156 9 991 8 199 1 770 7 411 3 983
1 472 6 634 0 191 4 976 9 569 7 284 2 85 5 935 8 847 3 74
0 110 5 184 9 926 7 140 2 594 4 696 3 301 1 732 6 637 8 401
9 48 7 610 5 105 2 8 0 770 3 60 6 24 1 634 4 637 8 885
2 60 0 965 3 912 6 998 9 750 7 444 8 75 1 315 5 783 4 226
5 690 3 660 0 109 6 24 4 988 8 619 2 54 1 425 7 807 9 101
9 58 8 970 2 249 4 953 1 952 6 871 3 717 5 38 7 456 0 161
0 625 2 410 3 672 7 564 4 760 9 212 1 669 5 892 8 353 6 387
1 712 3 671 5 650 2 816 0 442 4 853 6 610 9 205 7 981 8 205
2 578 9 705 6 873 3 58 8 831 5 860 0 936 7 930 1 216 4 677
0 183 5 534 9 134 2 291 3 305 8 685 7 612 4 743 1 65 6 236
2 484 0 297 8 348 7 256 6 740 3 714 9 64 4 580 1 899 5 278
6 173 0 126 7 332 8 828 2 935 5 43 1 982 3 310 4 837 9 339
4 213 2 259 6 457 9 79 3 177 1 956 8 892 7 143 5 544 0 572
4 597 7 872 6 75 8 624 0 302 3 331 9 66 2 165 5 332 1 648
4 741 3 193 1 201 6 1 8 696 9 570 2 143 7 787 5 737 0 643
1 578 8 463 4 681 0 701 6 299 5 576 2 973 9 914 3 53 7 708
5 649 8 365 3 102 9 453 6 944 4 565 0 732 2 818 7 10 1 479
6 385 2 646 0 113 4 299 9 12 3 474 8 738 1 471 7 725 5 870
8 389 4 768 7 229 1 802 5 785 6 944 2 760 3 891 0 168 9 809
4 704 6 90 3 369 0 767 8 95 5 174 2 768 9 251 1 617 7 145
0 718 1 603 9 811 2 120 4 118 8 655 6 460 5 244 3 206 7 919
8 966 9 326 2 710 3 697 0 617 4 320 1 504 7 230 6 509 5 438
8 235 0 204 1 841 5 154 7 446 4 86 2 653 9 175 3 982 6 791
5 992 0 542 2 140 9 53 6 487 8 892 7 118 3 42 4 99 1 933
5 48 2 927 4 797 3 393 6 927 9 657 0 89 7 924 8 410 1 325
3 724 1 628 9 349 8 975 4 228 5 483 0 475 6 502 7 403 2 269
6 407 0 964 5 110 9 507 2 415 7 649 4 696 8 53 3 70 1 671
5 750 6 943 7 757 0 521 1 599 3 690 4 629 9 476 8 370 2 923
4 843 6 983 2 316 7 801 3 800 8 391 1 924 9 520 5 316 0 619


==> anc/Large-TA benchmark/tai_j1000_m10_4.data <==
1000 10
3 269 0 596 4 340 6 953 7 93 9 290 5 121 2 26 8 866 1 664
2 537 6 664 7 791 4 531 9 86 8 865 3 727 0 215 1 168 5 758
0 122 7 232 2 873 3 294 9 993 6 423 8 995 4 350 1 112 5 814
9 590 6 455 8 659 1 112 5 550 0 620 3 649 7 288 4 216 2 606
0 789 6 956 1 77 8 134 9 588 2 621 7 687 3 718 4 873 5 702
2 305 9 684 4 867 0 391 5 564 8 404 6 960 1 29 3 779 7 105
8 571 4 39 5 368 9 800 0 376 6 512 3 487 1 434 7 760 2 452
1 864 6 387 5 145 7 552 8 762 2 531 4 189 0 411 3 475 9 121
6 994 3 523 8 76 1 991 5 722 9 717 2 449 0 766 4 688 7 157
5 767 1 399 8 275 9 110 3 181 2 578 6 608 0 822 7 397 4 655
1 623 2 393 0 92 5 111 7 32 3 425 4 749 6 222 9 726 8 39
7 148 3 711 4 977 1 768 6 613 2 787 8 978 9 423 5 773 0 832
3 791 9 443 6 313 2 162 0 510 1 436 5 35 4 225 7 910 8 104
8 298 7 183 6 970 5 204 0 465 1 836 4 559 2 81 9 536 3 560
7 436 1 573 5 774 3 844 6 433 8 275 2 89 0 85 9 799 4 784
3 908 0 926 9 15 1 547 5 246 2 329 6 111 8 824 4 443 7 377
2 368 0 912 8 300 7 575 1 131 6 81 9 42 3 536 5 929 4 622
4 960 0 703 3 754 7 331 5 38 1 596 6 173 8 799 9 866 2 728
0 206 4 789 5 713 8 564 1 205 9 777 3 10 7 877 6 859 2 684
4 44 3 942 9 368 5 100 2 878 6 387 1 752 7 220 0 132 8 941
1 916 6 635 8 482 0 726 3 276 2 619 5 736 9 3 4 522 7 424
1 461 9 65 2 858 6 266 0 784 3 813 7 669 5 369 4 778 8 644
7 701 5 181 1 543 0 196 6 19 4 591 9 140 8 525 2 100 3 920
6 954 3 640 5 578 0 364 2 336 1 794 4 886 8 505 9 567 7 532
8 572 9 930 5 174 2 387 7 223 6 947 0 398 3 55 1 779 4 992
5 928 1 34 8 593 4 774 7 587 3 263 9 292 6 734 0 873 2 988
2 659 1 73 6 209 5 597 4 72 3 661 9 799 8 526 7 989 0 715
6 951 4 909 5 982 3 521 8 938 9 354 2 473 0 603 1 399 7 892
6 850 5 481 9 666 3 10 0 579 1 229 8 145 7 562 2 49 4 627
0 595 2 137 7 970 1 805 5 204 4 808 6 130 9 194 8 92 3 543
4 724 7 139 8 733 6 409 9 429 1 626 3 963 0 299 2 541 5 174
8 22 1 946 6 735 7 223 9 426 2 360 4 304 0 427 5 232 3 883
7 492 5 787 2 661 8 370 3 115 6 790 1 776 0 85 9 91 4 399
3 673 6 304 4 231 7 589 5 77 9 563 1 190 8 407 2 70 0 401
1 550 9 914 6 71 0 499 3 454 7 944 2 534 8 281 4 131 5 471
3 194 5 996 7 266 2 323 9 323 1 435 8 853 0 433 4 824 6 735
6 425 7 209 1 308 9 381 3 899 4 110 8 138 2 928 0 74 5 590
9 872 1 913 2 576 6 281 8 32 3 436 0 947 5 432 4 112 7 600
5 920 9 3 3 867 4 674 7 167 0 502 2 385 1 79 6 865 8 425
0 401 1 500 4 278 3 283 6 167 9 547 2 307 5 714 8 41 7 965
2 208 5 50 8 875 9 382 4 24 7 40 6 770 3 273 0 585 1 961
0 374 5 673 3 708 6 636 7 368 4 250 9 846 1 592 2 915 8 594
7 549 5 811 4 951 2 551 0 519 9 385 1 224 3 997 6 451 8 605
4 813 7 740 2 395 5 831 3 445 0 628 8 273 9 570 1 532 6 294
0 198 3 72 7 570 6 145 1 225 9 197 4 797 8 742 5 597 2 981
1 261 4 208 5 204 3 731 7 157 0 43 8 215 6 599 2 457 9 576
0 831 5 714 7 35 6 578 4 734 9 705 8 680 3 944 2 351 1 732
7 687 9 263 5 220 1 930 8 26 3 860 4 254 0 835 6 933 2 123
2 366 6 513 0 659 3 558 1 122 9 316 8 647 4 678 5 900 7 817
5 280 4 359 6 300 9 318 1 854 8 995 3 830 0 917 7 562 2 117
6 526 5 74 0 666 8 352 4 64 1 442 2 129 7 636 9 236 3 186
6 620 3 741 1 798 7 329 9 849 4 64 5 660 8 675 2 603 0 218
2 328 0 715 7 144 1 662 5 477 9 669 8 899 4 523 3 895 6 581
5 309 2 792 8 979 6 519 7 119 0 997 4 837 3 612 1 106 9 607
7 545 6 749 9 719 1 232 8 969 3 992 5 451 0 385 2 92 4 676
4 458 7 316 5 616 1 874 3 237 8 818 6 390 0 874 9 373 2 766
6 444 2 159 0 543 1 244 3 633 4 936 8 898 5 506 9 1 7 356
4 3 7 65 1 303 9 89 8 746 3 759 6 34 2 937 5 125 0 77
2 696 3 466 5 978 1 648 6 632 4 161 8 714 0 894 7 868 9 162
2 937 3 567 5 483 7 526 6 290 4 958 8 716 9 129 1 216 0 58
0 430 3 550 2 607 1 165 5 45 8 722 4 208 9 112 6 334 7 970
1 547 2 33 5 188 8 442 0 535 9 946 6 891 3 371 4 797 7 255
8 802 3 264 0 771 2 724 9 94 1 934 5 812 6 560 7 945 4 173
9 684 2 163 0 289 6 23 4 706 3 199 5 964 1 699 7 446 8 109
0 297 7 94 6 929 2 824 1 515 3 656 5 364 8 102 9 639 4 430
6 681 7 824 9 388 2 241 5 534 8 439 0 818 4 515 3 736 1 449
5 26 7 121 2 931 6 631 3 790 8 113 1 55 0 316 4 266 9 361
9 223 2 996 5 263 1 26 7 947 4 422 3 713 8 671 6 366 0 520
3 318 2 198 4 794 1 950 7 310 0 145 5 46 6 974 9 266 8 209
5 121 1 642 2 789 7 641 9 465 6 179 8 704 0 602 4 196 3 863
2 274 9 656 7 304 5 439 8 996 6 688 3 918 0 528 4 226 1 748
9 584 3 780 2 469 7 541 0 923 1 859 5 661 8 108 4 680 6 51
8 804 0 813 7 965 2 458 5 870 6 488 9 817 1 899 3 692 4 501
7 940 6 589 3 96 9 459 2 596 4 796 1 875 0 814 8 620 5 569
2 474 7 51 8 543 4 901 5 887 1 256 6 690 0 718 3 268 9 693
2 600 9 259 0 834 5 577 6 95 3 226 8 248 7 507 1 807 4 891
7 694 4 494 5 931 2 241 1 129 9 463 8 928 0 997 3 313 6 398
9 482 3 662 0 294 1 959 5 302 6 921 7 338 8 308 4 242 2 976
7 535 0 193 5 529 4 226 3 729 8 339 1 803 6 776 9 878 2 813
7 568 0 823 4 474 3 553 2 285 1 543 6 688 5 528 9 687 8 463
0 314 4 318 8 61 7 706 3 977 5 461 2 850 6 882 1 232 9 620
9 591 7 439 2 155 5 75 8 423 0 436 1 957 3 254 6 276 4 607
2 359 6 452 0 336 7 411 5 764 8 482 1 134 3 924 9 313 4 137
8 390 5 158 3 962 2 929 0 527 9 162 7 776 6 56 1 862 4 213
6 86 7 132 3 229 0 47 8 331 1 320 2 448 9 397 4 738 5 302
5 192 0 828 4 964 6 346 8 114 9 11 3 335 7 878 1 306 2 451
4 312 0 431 5 873 9 390 7 477 2 291 8 693 1 537 6 821 3 334
7 911 0 687 3 312 6 704 1 272 4 835 2 171 5 484 9 21 8 985
4 67 8 399 5 794 0 250 9 963 1 963 6 51 3 539 2 473 7 200
4 261 8 689 7 514 1 582 3 706 9 627 0 774 5 969 6 212 2 499
3 286 4 705 7 633 1 818 5 898 0 396 9 348 8 671 2 647 6 18
6 581 0 676 4 805 3 390 1 558 2 670 5 783 7 332 9 334 8 558
1 332 2 187 8 867 7 649 0 74 9 153 4 888 5 592 3 186 6 269
6 606 5 645 2 126 3 277 9 399 4 627 0 183 1 836 7 309 8 760
4 964 9 488 8 833 1 418 3 948 7 885 5 640 6 123 2 28 0 713
1 264 7 586 5 108 2 981 9 616 4 127 8 84 3 989 0 749 6 139
2 629 5 597 3 313 8 890 6 714 9 719 4 189 1 414 7 356 0 725
0 279 2 977 1 197 9 743 3 896 7 558 6 740 5 930 4 188 8 437
8 999 6 974 4 916 0 265 1 207 3 362 2 200 7 912 5 885 9 957
6 493 8 342 7 394 1 484 5 71 3 518 0 701 4 667 9 320 2 375
1 565 6 610 9 639 7 806 4 454 8 534 3 571 0 22 2 841 5 384
0 806 9 129 7 187 8 678 6 559 5 113 2 455 3 620 4 119 1 599
6 232 7 519 8 310 9 79 4 519 2 718 1 326 5 726 3 363 0 237
8 836 3 994 6 878 5 263 7 879 9 684 2 435 1 479 4 513 0 172
6 278 2 907 4 642 3 874 0 740 9 174 5 308 1 188 8 674 7 848
2 242 3 521 7 409 5 924 4 345 6 120 9 646 8 815 0 512 1 782
0 936 9 800 1 940 8 34 4 731 7 680 3 212 6 831 5 329 2 774
8 524 6 573 1 752 3 423 4 36 7 508 2 367 5 985 0 608 9 575
0 937 5 395 1 211 8 281 2 12 7 875 3 724 4 62 9 356 6 755
8 411 9 312 0 841 2 849 3 149 5 733 7 407 4 161 6 290 1 81
0 459 8 25 5 576 4 918 1 667 7 592 9 440 3 308 6 982 2 668
3 342 0 734 5 955 1 848 9 583 6 755 4 158 2 638 7 75 8 478
7 989 1 414 2 793 4 395 3 968 5 899 0 186 8 405 6 7 9 886
8 325 6 617 3 101 5 746 4 362 0 721 2 978 9 947 7 491 1 502
8 559 1 563 0 139 2 533 9 619 4 835 5 442 6 644 7 234 3 978
0 225 9 434 2 748 5 149 8 376 7 880 3 732 6 243 1 840 4 312
3 263 5 516 2 82 4 800 8 572 1 181 0 813 7 427 6 179 9 443
3 351 6 300 5 422 4 362 2 419 7 40 9 892 1 1000 0 873 8 599
1 260 2 547 6 395 0 759 8 671 7 539 3 419 9 413 5 582 4 797
0 914 8 472 5 26 1 229 3 155 9 340 4 19 7 720 6 326 2 928
2 352 5 435 9 673 3 277 6 333 8 868 4 985 1 531 0 763 7 91
2 854 9 385 8 89 1 844 5 684 6 560 7 800 0 524 4 686 3 685
1 660 5 572 6 309 3 554 4 662 9 143 7 885 2 376 8 950 0 157
1 417 6 491 7 166 2 201 9 13 4 498 0 794 8 574 5 249 3 185
7 420 6 336 9 590 1 597 8 436 3 178 4 57 2 843 0 172 5 700
3 292 0 605 1 545 6 174 8 676 7 138 5 757 2 517 9 205 4 649
5 2 4 856 6 505 8 866 0 825 7 401 2 919 3 65 9 368 1 595
1 576 0 424 8 714 9 468 4 742 2 375 5 177 6 544 7 733 3 619
4 950 9 767 1 323 5 664 3 673 6 804 8 796 2 332 7 796 0 43
8 709 0 962 2 441 9 519 4 298 6 736 7 268 1 621 3 884 5 54
5 572 7 496 9 922 1 154 6 91 0 146 3 736 8 492 2 236 4 619
6 669 5 339 8 76 3 673 0 38 2 499 9 449 7 301 1 160 4 300
1 39 3 517 8 427 0 360 6 81 9 732 4 194 5 240 2 893 7 978
8 150 9 211 4 848 0 289 2 170 3 85 5 337 7 269 6 154 1 360
4 850 2 559 9 796 6 657 0 656 3 671 7 329 5 945 1 244 8 323
0 701 2 382 7 473 6 592 8 753 5 838 1 54 9 947 3 738 4 72
4 422 0 93 6 498 8 359 5 402 2 321 1 413 3 819 9 377 7 99
0 374 5 261 4 198 2 967 8 943 6 151 9 335 1 67 3 640 7 470
6 166 1 219 3 486 0 998 2 328 4 375 9 437 7 8 8 458 5 370
1 1000 3 762 8 116 2 953 0 533 5 539 6 118 7 637 4 814 9 609
8 663 5 208 4 946 1 489 6 580 2 560 0 978 3 851 7 701 9 483
2 431 6 623 7 531 3 512 4 856 9 624 0 78 1 237 8 137 5 59
7 819 4 843 0 704 3 307 6 594 1 842 8 241 2 637 9 982 5 225
6 826 7 131 0 422 1 590 8 736 2 760 4 904 9 574 5 576 3 255
7 557 9 914 2 290 1 152 3 456 4 247 5 879 6 15 8 704 0 992
1 811 8 370 0 764 6 834 9 325 7 40 5 662 4 820 3 412 2 929
6 304 8 88 2 692 4 789 3 155 7 370 1 990 9 901 5 423 0 941
7 213 1 560 5 701 0 780 4 108 3 267 2 744 8 364 6 190 9 801
5 273 9 811 1 949 6 258 4 218 8 364 3 492 7 667 0 82 2 83
4 24 7 857 9 727 0 263 8 193 3 523 2 818 6 737 5 406 1 100
6 668 5 672 9 22 0 682 4 151 1 358 2 499 3 862 8 303 7 282
7 673 8 560 9 607 1 570 2 477 0 542 4 351 6 845 5 752 3 81
4 891 1 579 6 443 0 100 9 744 2 786 3 380 8 905 5 887 7 806
9 758 6 610 1 452 8 67 4 743 0 537 5 296 2 730 3 163 7 757
6 690 3 406 2 301 8 89 1 900 4 346 7 502 0 242 9 217 5 457
8 54 9 573 6 309 1 689 3 583 5 443 7 357 4 532 2 722 0 979
8 830 4 845 1 897 9 66 2 361 6 204 7 315 0 769 3 731 5 422
6 70 3 138 7 403 1 948 5 870 9 392 4 909 8 517 0 483 2 931
5 28 7 139 8 890 6 765 0 836 4 735 9 994 2 12 1 780 3 602
6 254 5 612 7 330 2 74 4 762 0 969 8 857 3 989 9 735 1 269
0 422 2 253 3 433 7 204 1 609 9 23 8 711 5 154 6 150 4 729
2 146 0 732 3 466 9 64 8 926 7 700 5 355 6 227 4 743 1 307
3 153 2 1000 5 773 7 962 6 48 1 585 9 191 8 961 4 327 0 515
9 846 2 19 6 851 5 930 8 80 1 228 4 325 7 956 0 725 3 513
4 362 9 513 6 270 1 514 7 761 8 19 0 345 5 62 3 15 2 912
0 921 8 235 1 774 6 545 7 571 4 967 9 4 2 191 3 555 5 793
1 96 6 273 0 932 4 14 3 439 2 460 8 247 5 136 9 789 7 911
1 611 6 929 0 583 5 529 2 411 7 488 8 564 3 738 9 85 4 926
0 524 1 747 3 126 4 904 8 65 7 322 6 451 9 609 5 442 2 334
6 666 1 611 8 335 3 652 5 767 9 937 2 174 0 636 7 90 4 260
1 60 6 435 3 310 2 280 7 127 0 189 4 261 5 651 8 408 9 486
6 446 4 673 7 870 3 622 2 681 8 167 0 909 9 135 1 809 5 138
8 446 6 468 1 400 9 291 0 224 2 424 7 400 3 609 4 820 5 471
1 781 8 187 5 390 7 629 9 937 6 153 0 591 3 473 4 287 2 517
1 671 6 622 3 177 2 860 9 48 5 934 0 245 7 275 8 742 4 315
1 882 3 127 8 723 4 772 5 752 6 565 9 719 0 48 7 302 2 603
5 324 1 778 3 789 4 505 9 415 7 169 0 41 6 632 2 819 8 722
2 607 1 517 7 775 9 852 3 930 6 897 4 624 8 464 5 872 0 824
6 193 1 763 2 466 8 492 9 622 7 226 3 392 5 310 4 273 0 249
3 346 7 393 9 395 8 903 4 868 6 691 0 180 2 770 5 945 1 24
8 70 6 914 2 192 5 676 0 12 4 533 7 76 9 269 1 240 3 191
0 741 3 275 5 817 2 947 7 692 4 925 6 795 8 154 9 571 1 746
6 456 7 886 2 563 8 680 4 53 0 628 1 535 9 724 5 800 3 693
5 414 4 207 3 565 1 687 0 958 2 800 9 232 8 268 6 540 7 276
2 780 8 959 6 696 4 1000 3 34 7 302 5 332 0 654 1 134 9 752
5 309 6 147 9 243 1 861 7 803 0 132 4 982 2 748 8 827 3 312
4 72 2 741 1 459 3 263 8 524 0 668 5 133 7 405 9 9 6 470
7 229 5 482 1 258 2 260 0 701 9 905 6 457 8 465 3 215 4 427
9 482 7 329 8 938 2 768 4 427 3 904 5 742 6 521 0 97 1 228
8 778 5 548 7 382 6 711 0 357 2 797 1 695 9 477 4 25 3 550
9 650 2 999 0 891 5 339 7 461 3 978 8 263 6 108 4 360 1 455
1 761 8 952 2 860 4 360 5 550 3 266 9 118 6 107 0 457 7 763
4 156 8 38 0 617 3 412 1 496 6 815 9 272 2 485 5 562 7 415
2 494 9 207 4 151 0 227 3 628 5 51 1 792 8 365 7 316 6 253
0 774 6 438 2 981 7 24 3 392 8 832 9 765 1 999 4 423 5 692
6 808 1 53 8 577 9 511 7 365 2 706 0 993 5 425 3 383 4 707
8 448 3 332 6 232 7 397 1 781 9 125 4 953 5 485 2 536 0 458
4 471 9 287 3 132 8 968 0 8 7 705 5 522 1 295 2 219 6 931
0 34 8 452 2 270 7 557 3 885 1 196 9 976 5 549 4 766 6 32
2 214 6 251 7 710 3 249 8 619 0 747 9 471 1 73 4 97 5 863
4 352 6 428 1 324 2 350 7 607 0 297 8 917 5 533 3 342 9 841
6 133 1 880 9 828 2 562 7 463 8 6 5 731 0 56 4 248 3 638
1 874 8 121 0 874 9 321 6 304 2 931 7 108 4 933 3 433 5 749
3 29 2 139 1 974 6 191 8 191 9 7 0 820 7 206 5 193 4 498
8 911 3 792 7 837 1 509 9 360 0 232 2 480 6 979 4 297 5 231
9 503 5 379 3 513 6 719 0 439 1 153 2 906 8 373 7 885 4 320
9 176 5 139 1 732 4 631 2 132 6 375 3 948 0 941 7 407 8 851
0 896 4 746 7 930 6 33 8 680 2 43 3 210 9 139 5 317 1 561
9 33 5 197 4 859 0 431 2 399 3 512 8 712 7 935 6 760 1 899
9 995 8 408 0 558 2 120 6 8 4 813 5 855 7 824 1 79 3 645
2 266 3 308 1 300 4 234 7 571 0 745 9 242 5 872 8 742 6 415
6 641 3 973 7 728 5 22 1 975 0 519 4 689 9 573 2 610 8 38
0 373 3 465 8 754 1 719 2 193 6 919 7 309 5 586 4 419 9 182
3 461 1 922 5 483 6 300 9 60 2 230 8 790 4 667 0 95 7 752
4 65 2 991 7 776 8 225 5 858 9 191 3 398 0 966 6 593 1 317
7 32 0 204 5 534 9 572 1 86 6 332 8 421 4 957 3 632 2 842
7 244 2 478 6 128 5 736 1 869 9 232 8 370 4 50 3 558 0 531
2 244 4 118 7 774 0 568 5 560 6 458 1 962 9 762 3 494 8 433
1 70 3 762 8 6 0 683 6 639 4 86 7 564 5 824 9 444 2 294
0 956 4 849 3 629 8 954 6 597 9 524 2 420 5 683 7 66 1 354
0 40 9 317 8 979 5 310 6 937 2 637 4 634 7 244 1 718 3 805
9 330 1 83 3 441 2 73 4 378 5 96 7 228 6 973 0 902 8 889
6 748 4 565 3 518 1 515 5 731 0 216 2 352 7 201 8 565 9 618
7 729 0 730 6 705 9 677 2 825 4 956 1 47 5 611 3 749 8 979
5 568 2 995 8 501 6 712 0 376 3 717 9 949 4 784 7 592 1 988
2 921 4 994 6 504 7 47 3 978 8 484 5 898 9 195 1 645 0 579
0 155 4 721 2 363 6 205 9 362 1 183 5 267 7 270 8 98 3 174
0 490 6 890 8 813 9 416 7 789 2 845 3 166 4 131 1 934 5 573
6 240 5 167 4 498 3 128 2 725 9 576 7 603 8 984 0 78 1 431
1 873 4 535 2 10 6 75 8 195 9 497 5 34 0 744 7 491 3 205
8 104 3 146 6 544 4 727 1 200 7 120 0 877 9 493 2 119 5 119
9 318 1 452 4 672 2 394 8 851 5 598 3 998 0 763 7 813 6 746
1 643 6 417 0 38 2 937 5 910 3 269 4 717 7 496 8 979 9 899
3 159 2 367 0 733 9 698 7 865 6 821 1 383 4 367 8 313 5 533
7 720 0 109 3 260 2 305 8 68 6 353 1 66 9 841 4 727 5 773
6 686 5 680 1 932 9 251 4 369 0 212 3 972 7 323 2 942 8 312
0 314 9 819 1 241 7 647 4 324 5 787 3 785 6 775 8 116 2 202
3 532 9 208 0 436 2 624 4 562 5 88 1 47 8 672 6 129 7 764
7 196 8 577 1 927 2 372 0 622 5 475 6 559 4 492 3 695 9 857
4 674 0 251 8 147 6 6 9 775 2 202 3 88 1 752 7 685 5 882
6 84 9 892 5 772 1 82 0 295 4 892 2 884 7 532 8 935 3 988
0 726 8 283 4 434 6 237 3 646 9 236 1 701 2 99 7 450 5 637
4 283 7 138 6 236 2 486 8 946 3 576 0 387 1 403 5 280 9 670
5 352 8 867 7 707 0 464 1 748 6 176 3 757 2 503 4 983 9 995
5 982 3 200 7 547 1 731 4 123 8 195 6 943 2 242 9 325 0 465
3 815 7 485 9 877 6 906 5 793 1 293 4 19 0 651 8 851 2 942
8 245 7 281 5 391 6 892 9 572 0 644 1 872 4 605 2 875 3 731
9 623 8 16 6 969 1 464 5 598 7 583 3 390 4 471 2 165 0 483
4 337 9 816 1 819 6 85 7 520 2 727 3 308 5 396 0 985 8 644
7 353 8 208 2 213 0 852 1 430 9 770 5 77 6 756 3 532 4 942
2 524 9 605 1 575 7 782 4 947 8 912 0 17 6 652 5 740 3 406
7 117 0 547 5 559 2 477 4 920 1 355 6 392 3 339 8 746 9 703
1 9 2 584 0 627 7 997 6 91 4 196 8 136 9 617 5 1000 3 802
3 964 2 950 4 980 1 8 7 699 0 306 6 418 8 404 9 10 5 821
1 235 7 836 5 226 8 550 9 793 6 154 2 172 3 530 4 369 0 906
8 318 9 330 0 967 7 146 2 371 6 719 5 867 3 101 4 513 1 5
3 810 5 331 0 132 9 521 7 328 8 577 1 592 6 153 2 352 4 528
2 828 9 486 1 166 0 45 5 185 3 984 4 955 8 957 7 489 6 215
2 144 9 786 3 973 6 481 0 430 4 270 7 71 5 485 8 210 1 266
8 414 1 730 7 366 4 772 5 960 3 396 2 98 6 452 9 834 0 581
1 186 7 113 4 562 8 428 3 201 9 444 6 198 5 981 2 923 0 720
6 893 8 349 7 488 9 189 4 171 1 23 0 292 5 184 2 106 3 616
6 779 2 64 3 91 8 316 4 426 0 144 1 164 5 83 9 153 7 596
2 748 8 131 9 180 1 394 7 106 4 794 3 745 5 974 0 124 6 337
4 443 6 753 2 147 0 472 9 205 1 607 3 658 8 234 5 387 7 68
8 424 3 622 0 34 4 747 1 795 5 374 9 8 7 763 2 733 6 152
2 438 3 494 9 595 6 383 8 282 7 398 1 47 4 685 5 816 0 766
5 511 2 7 6 473 3 947 7 774 0 685 4 100 8 542 1 537 9 332
4 280 1 663 2 172 7 970 8 996 5 886 9 235 0 518 6 213 3 97
4 765 2 257 9 639 0 710 8 962 5 973 7 655 1 875 3 605 6 864
5 740 2 162 3 60 1 901 8 926 7 898 4 644 6 535 9 871 0 932
8 210 7 963 5 231 9 923 0 820 2 185 6 611 3 446 1 670 4 478
4 661 1 374 6 905 3 706 5 351 2 303 9 902 8 41 0 528 7 549
0 688 6 296 5 817 9 115 7 678 2 549 8 505 3 859 1 592 4 675
4 268 5 653 3 793 7 705 6 83 9 790 1 587 8 638 0 781 2 255
6 161 4 556 3 916 1 454 0 133 8 350 9 554 2 446 5 138 7 270
7 593 0 918 3 43 6 807 1 578 4 256 8 914 5 540 2 877 9 472
4 245 6 612 3 743 1 903 2 3 9 811 5 986 7 315 0 197 8 366
0 526 2 292 6 215 8 202 4 477 5 286 1 909 7 905 9 204 3 614
5 611 8 418 7 486 9 275 2 940 4 764 0 139 3 203 1 36 6 607
0 101 3 215 1 185 5 879 9 83 7 460 6 36 4 805 8 566 2 830
1 406 5 44 0 216 8 842 3 533 7 469 6 333 2 329 4 158 9 824
4 826 5 37 3 740 1 95 6 298 0 673 9 718 2 680 8 656 7 721
0 191 7 936 8 190 2 914 6 727 1 535 4 363 5 784 9 799 3 547
4 220 8 771 1 442 6 4 0 897 5 757 7 558 3 185 2 616 9 675
2 418 3 190 7 575 4 237 5 842 0 267 9 690 1 867 8 853 6 738
2 597 3 725 5 344 7 436 4 724 1 511 6 323 8 144 0 638 9 936
7 729 9 329 1 279 5 782 8 517 2 99 3 780 4 472 0 607 6 922
2 298 9 616 3 190 8 631 0 896 4 498 1 336 6 760 7 387 5 637
1 965 7 699 3 823 8 644 5 978 9 871 2 306 4 713 0 825 6 439
7 365 1 440 2 253 5 379 4 53 3 644 0 123 6 676 8 422 9 656
4 972 5 60 7 678 8 780 2 279 1 792 9 703 0 409 3 683 6 564
5 750 7 11 2 746 6 265 9 649 4 930 3 593 1 117 8 150 0 189
4 309 6 455 8 806 2 860 0 543 9 749 7 336 3 256 1 880 5 868
8 18 0 793 2 8 9 755 6 338 3 899 4 143 1 636 5 218 7 566
7 702 0 305 5 210 6 345 9 944 3 535 1 16 2 51 4 379 8 601
8 538 6 949 7 467 4 356 1 340 9 671 2 509 0 554 3 909 5 557
3 816 0 342 8 196 5 454 7 567 2 171 4 584 1 146 6 604 9 144
6 860 0 189 4 806 3 164 2 57 5 67 9 747 8 610 1 766 7 322
3 841 1 201 9 843 0 863 6 559 5 971 4 803 8 662 7 592 2 248
1 152 9 969 7 311 5 902 8 56 2 212 0 694 6 631 3 477 4 915
5 88 2 655 6 146 9 769 0 191 7 673 3 505 4 982 8 687 1 653
8 849 2 531 3 690 1 264 9 717 5 989 6 693 7 775 4 456 0 404
0 591 2 409 3 532 1 896 7 65 8 17 6 634 9 479 4 553 5 965
4 124 7 364 8 993 3 902 2 519 9 927 1 180 6 132 5 4 0 69
7 889 5 333 1 796 2 924 0 543 3 865 4 411 8 357 6 793 9 701
6 262 7 719 2 35 3 50 1 383 8 156 9 842 4 138 5 391 0 746
9 619 7 359 4 835 6 688 2 529 1 816 3 903 5 538 0 714 8 672
0 230 3 364 4 595 7 780 8 492 2 327 6 191 1 121 5 699 9 674
1 63 2 112 3 449 6 208 9 59 0 496 4 27 8 482 7 70 5 598
6 122 5 754 0 808 3 946 4 316 9 379 2 446 8 473 1 654 7 479
6 564 9 459 5 277 7 519 3 874 0 337 8 980 4 289 2 508 1 269
0 623 3 705 4 83 6 421 1 86 7 86 5 193 2 125 8 13 9 943
1 626 6 352 5 176 8 890 2 461 7 475 0 140 4 705 9 178 3 366
8 289 1 290 6 582 3 440 5 563 4 610 0 714 7 886 9 672 2 541
7 554 4 855 2 76 3 540 1 753 0 983 8 879 6 419 5 985 9 398
0 344 4 542 6 232 8 948 9 404 3 743 7 670 1 484 5 367 2 519
7 763 1 330 9 794 6 863 3 214 2 274 0 605 4 809 5 999 8 15
8 188 0 992 3 406 1 940 9 573 7 112 2 221 6 170 4 698 5 260
2 624 9 335 6 706 8 819 3 581 7 583 4 938 0 181 5 814 1 34
3 912 5 991 1 700 9 858 6 536 4 177 8 613 7 407 2 447 0 657
3 414 6 248 0 485 5 694 7 219 9 872 2 320 8 306 4 139 1 611
6 779 2 716 5 137 9 684 4 797 3 850 7 69 8 252 0 54 1 360
9 682 5 585 6 428 8 327 2 224 3 953 4 332 0 933 1 625 7 145
6 61 0 956 2 745 9 582 5 894 3 874 7 846 4 15 8 527 1 437
5 591 2 885 1 372 8 736 9 361 6 728 7 662 3 247 4 661 0 120
5 396 1 891 7 445 9 669 4 448 8 106 2 13 0 835 3 132 6 934
6 550 1 701 0 706 9 160 4 837 2 77 3 819 8 761 5 867 7 237
0 263 8 797 1 718 5 221 4 547 3 484 7 20 2 305 6 425 9 686
3 127 0 686 4 105 2 123 6 796 8 233 1 573 9 604 5 166 7 965
1 859 6 681 5 231 4 943 7 147 9 136 2 871 3 639 8 808 0 303
4 173 0 333 6 964 2 270 9 66 7 590 8 595 5 596 3 925 1 106
5 610 8 956 2 433 1 987 7 544 6 875 0 306 3 907 4 178 9 985
2 214 4 490 9 557 5 810 6 937 7 291 1 236 0 720 8 993 3 106
2 690 5 903 8 673 6 989 9 361 7 900 0 104 4 620 1 73 3 563
3 289 0 670 5 980 2 236 1 125 6 481 9 286 8 400 7 708 4 694
7 314 1 526 6 651 0 959 9 655 5 220 8 616 2 85 4 169 3 596
5 537 7 626 1 916 9 886 8 954 3 616 4 244 2 588 6 348 0 444
7 983 1 294 0 323 9 483 8 372 6 729 3 464 2 567 5 693 4 686
5 214 2 349 0 128 4 821 3 1000 1 583 8 228 9 645 6 423 7 801
5 182 0 369 8 89 1 634 2 842 4 976 9 604 3 953 6 463 7 496
1 947 8 121 6 339 9 968 7 319 3 811 2 470 0 881 4 447 5 182
4 819 6 97 5 234 9 670 2 273 7 508 8 649 0 750 3 736 1 662
1 34 7 923 5 790 6 17 4 519 9 726 3 937 0 616 2 548 8 733
9 535 4 718 1 343 3 352 5 473 8 310 2 539 0 539 7 390 6 816
2 381 4 157 5 435 9 596 6 495 0 219 7 97 8 374 1 466 3 513
7 407 5 510 9 750 8 534 4 654 0 970 1 205 3 643 6 908 2 843
1 446 4 697 9 487 2 113 3 990 6 244 7 891 5 340 8 336 0 391
3 615 4 784 5 949 1 829 2 194 9 659 0 359 7 377 8 715 6 95
2 287 3 731 1 334 0 983 7 806 8 400 6 394 5 895 4 97 9 980
7 887 5 108 1 941 8 247 2 893 0 461 9 82 3 593 6 591 4 821
4 821 9 203 3 223 8 598 7 477 0 412 2 811 6 180 1 86 5 364
7 405 4 787 3 652 8 361 1 680 9 725 2 239 0 171 6 438 5 828
6 989 4 14 5 182 9 953 3 86 7 292 8 963 2 974 0 809 1 164
4 504 9 726 1 971 0 347 7 920 5 183 8 87 6 389 2 138 3 945
7 601 1 288 5 97 0 54 8 669 6 654 9 657 4 22 3 605 2 29
0 301 5 781 1 263 2 420 3 958 9 219 7 668 4 20 8 14 6 881
7 509 3 312 0 51 8 931 2 881 4 331 6 726 1 534 5 601 9 893
6 795 1 223 7 652 3 577 5 84 9 557 2 870 8 598 4 38 0 972
6 11 4 912 1 772 0 207 3 618 8 530 7 610 2 529 9 548 5 915
7 346 3 368 2 108 1 538 4 530 6 503 8 456 9 15 0 655 5 671
9 846 8 175 0 507 5 457 4 778 7 323 3 121 1 794 2 435 6 102
1 249 6 523 7 838 0 17 8 359 2 548 4 729 5 357 3 774 9 701
1 122 9 821 3 250 4 601 5 640 0 213 8 27 2 703 6 655 7 354
4 494 1 590 3 241 5 112 9 589 2 828 0 912 8 122 6 150 7 987
8 832 2 953 9 769 0 425 3 881 6 644 7 402 1 930 4 906 5 449
8 735 6 972 9 865 3 429 0 676 4 335 7 927 2 885 1 338 5 391
5 8 9 2 0 350 1 207 6 392 7 987 2 437 3 980 4 897 8 769
9 765 4 171 5 809 7 748 2 279 6 904 1 888 0 13 8 393 3 988
9 552 2 48 4 576 6 458 0 821 3 465 1 778 7 422 8 820 5 575
0 873 3 978 1 495 8 193 4 612 9 655 6 526 7 716 5 631 2 92
8 938 9 990 7 435 2 630 3 634 6 130 1 777 4 100 5 113 0 616
9 367 8 614 2 447 0 144 3 157 1 578 5 931 6 403 7 17 4 154
0 706 8 831 6 534 7 197 2 305 4 85 1 355 9 216 3 775 5 112
8 464 4 289 3 854 2 299 1 804 5 488 6 392 9 56 0 962 7 931
9 197 6 113 2 505 0 308 4 18 3 45 1 354 8 969 5 726 7 241
5 493 8 143 1 295 4 183 9 444 3 876 0 346 7 432 6 761 2 912
1 247 5 66 6 715 8 687 4 898 2 438 3 515 7 158 9 821 0 312
7 702 3 111 2 491 1 484 0 283 6 90 9 247 4 506 8 364 5 58
4 795 6 629 3 641 9 154 2 782 0 13 1 583 5 306 7 885 8 663
0 808 9 834 4 105 6 942 8 389 7 721 5 689 2 417 1 70 3 186
7 270 2 65 8 841 6 204 4 212 3 540 0 113 9 669 1 449 5 795
3 974 9 18 2 38 6 524 5 2 1 5 8 818 0 109 7 468 4 84
6 998 2 350 4 853 3 722 9 683 0 129 1 880 5 468 7 584 8 121
6 775 5 794 1 895 0 708 3 248 7 887 8 951 2 751 9 662 4 223
8 44 3 940 7 956 9 141 5 506 0 554 1 996 6 134 2 217 4 450
4 206 9 893 3 850 2 721 7 316 6 180 8 840 0 503 5 330 1 300
5 162 1 2 2 507 7 849 9 749 0 160 4 926 6 420 8 998 3 663
4 72 3 38 6 260 1 171 9 667 2 350 8 388 5 787 7 291 0 984
7 286 1 464 2 993 8 651 5 613 3 572 0 769 4 412 6 988 9 346
7 998 4 180 1 332 0 272 5 270 3 899 8 802 2 174 9 240 6 559
7 13 3 642 0 905 4 749 2 765 9 761 5 61 8 267 6 111 1 683
0 363 9 239 3 717 2 676 7 410 6 704 4 146 8 163 1 207 5 375
1 675 7 537 2 769 3 537 0 833 5 767 4 731 9 588 8 227 6 28
5 144 6 915 4 65 1 202 8 534 2 904 9 587 0 780 3 736 7 813
8 760 2 630 7 295 3 703 6 106 4 65 1 803 0 984 5 742 9 978
5 4 9 448 1 353 4 941 0 85 7 534 3 670 8 435 2 744 6 520
5 21 4 581 2 124 6 349 8 701 0 772 3 962 9 323 7 314 1 15
5 680 6 899 9 386 0 184 2 940 3 261 4 153 8 931 1 827 7 624
0 740 8 4 6 226 2 634 7 706 3 564 9 312 4 977 1 871 5 496
2 135 3 764 1 402 8 422 9 655 0 513 4 398 7 532 6 547 5 67
9 526 1 79 7 879 8 303 3 209 5 21 0 742 2 371 6 126 4 7
4 523 5 468 3 913 8 231 9 285 7 283 1 810 0 18 6 526 2 444
1 767 0 633 3 540 6 970 5 872 8 674 2 502 7 834 4 152 9 142
1 43 9 130 4 211 8 231 3 219 6 862 0 307 2 760 5 441 7 335
6 485 9 425 1 864 5 344 3 664 0 773 7 363 2 223 4 853 8 89
5 377 8 523 0 250 3 916 1 565 2 840 4 377 9 774 6 892 7 597
8 574 6 902 9 791 7 118 1 525 5 564 3 712 4 563 2 314 0 95
3 441 1 404 4 474 2 451 5 263 9 695 7 294 0 755 8 750 6 768
5 224 7 640 9 799 6 923 2 549 8 283 3 332 0 145 1 675 4 557
4 101 6 757 0 948 3 336 2 98 1 810 7 257 9 184 8 128 5 123
9 250 3 436 2 945 0 422 1 169 7 100 6 164 5 158 4 134 8 230
4 435 8 611 5 789 9 184 3 371 1 920 2 684 0 412 6 847 7 745
9 40 6 779 4 285 2 967 5 144 7 671 3 650 8 354 0 209 1 298
0 209 7 826 4 304 6 924 5 110 1 481 9 254 2 77 8 905 3 256
1 101 4 144 9 734 3 469 6 617 2 455 0 234 7 502 8 386 5 73
2 856 9 517 1 990 0 725 3 185 6 871 7 963 4 985 5 113 8 594
6 938 9 524 7 438 8 603 2 455 0 252 4 668 1 530 5 253 3 260
3 740 4 42 8 710 7 998 5 331 2 961 9 592 1 521 6 902 0 88
3 404 0 479 8 339 5 383 6 944 9 358 1 427 4 313 7 635 2 1
3 420 8 191 5 592 9 282 1 171 0 27 2 44 7 846 4 735 6 163
5 970 8 396 6 808 3 448 4 270 9 660 7 13 2 899 1 935 0 657
3 853 9 947 6 973 4 458 0 574 5 389 8 601 2 378 1 354 7 224
1 812 0 146 5 359 9 3 2 272 7 952 4 389 6 782 8 178 3 223
2 346 0 962 7 257 6 330 5 745 1 990 4 833 3 54 9 762 8 511
7 856 0 483 2 787 1 186 4 562 6 150 3 635 9 985 8 207 5 950
2 87 3 369 5 169 0 265 9 670 1 140 8 28 7 507 6 727 4 511
5 102 3 699 0 866 2 362 8 639 6 977 9 788 1 183 7 914 4 415
5 532 8 73 6 360 3 668 2 362 4 851 1 542 0 71 7 479 9 713
5 229 9 630 4 424 3 415 1 575 6 290 7 564 2 805 8 793 0 327
3 741 0 331 4 92 2 213 5 419 8 71 9 150 1 246 7 844 6 256
0 677 5 477 6 96 7 125 2 756 4 375 3 432 9 479 1 782 8 33
9 350 1 392 8 926 3 245 5 784 6 919 7 281 4 218 0 454 2 810
4 948 0 854 6 323 2 886 9 439 5 627 1 969 7 725 3 91 8 580
8 485 2 276 6 703 1 107 4 521 7 448 9 86 5 392 0 168 3 533
1 221 9 335 4 636 8 411 2 688 7 695 6 459 0 877 5 20 3 99
3 288 8 295 4 111 5 774 2 462 9 955 1 668 0 720 6 352 7 328
5 698 4 983 8 907 2 872 0 700 9 228 7 821 6 565 3 387 1 948
6 318 3 519 0 496 4 559 1 180 9 820 2 550 7 112 5 686 8 948
7 251 1 226 4 910 6 56 2 280 3 915 9 521 8 903 5 302 0 255
8 731 4 692 0 320 2 612 3 219 7 480 6 151 1 661 9 534 5 767
1 160 6 614 8 783 5 746 4 770 9 699 3 452 2 824 0 428 7 461
0 364 9 545 1 259 6 386 5 268 4 729 8 481 7 912 2 88 3 494
9 289 6 566 8 583 1 310 4 623 3 182 5 104 7 15 0 317 2 371
7 961 9 556 4 663 8 491 3 966 6 129 2 264 0 553 1 574 5 484
6 406 7 810 1 953 4 944 3 216 5 17 8 701 0 343 2 424 9 65
2 288 3 731 1 851 6 847 9 936 8 113 0 140 7 442 5 294 4 890
1 873 9 800 5 257 2 416 4 486 8 830 7 375 0 105 3 469 6 723
0 102 2 163 8 216 4 674 1 201 9 556 3 741 7 722 5 670 6 669
0 479 5 787 8 716 1 179 4 221 3 511 6 730 2 185 9 716 7 203
0 474 2 397 4 736 9 913 7 68 6 541 8 120 1 588 5 127 3 174
5 286 2 894 7 370 1 81 9 718 0 329 8 865 4 931 6 318 3 336
0 323 9 535 1 788 7 169 6 376 4 953 3 174 2 715 8 8 5 954
9 473 3 270 7 159 1 971 4 341 6 858 0 964 8 848 5 88 2 823
2 49 0 27 5 327 7 894 8 276 3 370 1 796 6 972 4 260 9 910
5 672 9 417 0 856 4 49 1 105 3 272 6 945 8 379 7 135 2 533
1 359 6 576 3 985 9 221 4 841 7 105 2 405 8 263 0 294 5 862
3 396 8 974 5 337 7 70 4 603 0 319 9 594 1 882 2 494 6 126
9 694 5 412 0 239 3 863 1 488 4 79 6 884 2 475 7 497 8 835
8 679 0 314 9 651 3 855 1 478 4 615 7 52 6 619 5 379 2 876
9 502 3 362 0 398 1 266 5 219 8 224 6 735 7 245 4 421 2 502
1 456 5 435 7 492 8 583 6 302 9 79 0 864 2 645 4 632 3 126
8 750 7 621 5 663 4 141 1 608 3 172 0 430 2 757 9 213 6 524
7 964 5 653 8 432 3 448 2 404 0 770 9 932 6 616 1 22 4 260
8 508 5 504 2 718 1 704 4 544 0 411 9 929 6 750 3 900 7 568
3 152 1 790 4 467 6 86 5 398 2 956 8 274 7 370 0 603 9 773
6 287 1 417 3 979 7 541 5 215 2 348 9 233 8 823 0 366 4 464
5 260 2 176 1 314 9 70 0 156 4 968 6 457 7 366 8 814 3 726
2 352 1 618 8 826 3 327 7 789 9 754 5 102 0 194 4 892 6 117
2 419 7 947 8 574 3 350 5 573 0 954 1 104 4 122 9 745 6 215
7 16 9 684 1 902 4 61 2 346 6 67 5 526 0 168 3 160 8 242
2 318 5 12 8 56 4 97 1 473 3 147 6 615 7 901 9 795 0 491
2 451 1 281 4 65 3 130 8 311 0 934 9 678 6 750 7 463 5 703
9 255 4 573 0 235 2 354 7 480 3 654 8 537 1 947 5 272 6 611
4 883 0 99 3 727 6 508 8 551 5 152 1 33 7 192 9 613 2 314
8 26 1 146 6 995 5 554 9 48 3 246 4 52 7 926 2 744 0 687
2 816 6 701 4 49 3 374 9 173 0 636 5 853 8 753 7 187 1 490
6 462 7 221 0 885 4 535 1 109 9 833 8 306 2 59 3 109 5 674
9 691 4 894 5 543 2 300 3 120 6 372 0 198 8 324 7 276 1 690
9 546 1 839 4 775 3 90 0 538 2 349 6 409 5 870 7 186 8 624
6 115 0 69 1 604 8 339 3 490 4 447 2 267 5 57 9 677 7 823
9 163 2 300 5 982 4 396 1 933 0 926 8 661 3 323 7 230 6 935
5 944 4 845 0 438 8 955 6 487 1 945 3 166 7 807 2 387 9 126
0 42 5 392 1 159 9 534 6 183 4 249 2 646 3 18 7 718 8 247
5 836 1 270 7 862 8 266 9 105 3 777 0 264 6 290 4 328 2 276
9 524 6 499 7 166 1 388 0 745 8 559 3 725 4 230 5 497 2 223
6 800 9 910 8 154 2 213 5 929 3 683 0 833 1 665 7 374 4 602
1 402 7 574 5 418 3 470 6 954 8 377 9 16 0 497 4 269 2 13
3 691 6 90 9 931 4 181 8 296 5 107 1 366 2 335 7 973 0 773
7 31 9 929 4 339 8 346 2 70 0 308 6 790 1 511 3 479 5 897
4 797 8 132 9 9 6 260 1 733 2 938 3 75 5 932 0 416 7 312
0 784 5 115 8 491 6 713 3 329 1 648 9 245 4 357 7 337 2 431
7 675 5 42 0 220 1 722 2 232 9 104 3 768 6 430 4 466 8 526
9 110 6 261 2 8 3 68 5 922 0 51 4 223 1 982 8 189 7 39
9 628 6 321 7 660 2 896 0 171 4 621 3 793 5 481 1 518 8 191
8 671 2 635 7 18 4 282 5 28 9 621 1 851 6 657 0 103 3 314
0 88 8 556 6 920 4 576 5 217 1 629 9 887 3 544 7 253 2 22
0 964 2 751 3 336 9 504 1 934 5 160 6 673 4 458 8 391 7 331
1 417 3 549 5 612 0 6 4 175 8 760 2 283 7 551 6 457 9 436
5 965 1 843 7 709 8 78 9 394 4 622 2 742 0 468 3 308 6 703
7 850 0 398 9 76 6 975 3 848 2 387 8 57 5 271 1 103 4 685
9 487 6 547 2 433 4 394 3 355 1 198 8 654 5 951 0 37 7 819
7 661 6 355 3 926 0 141 8 69 2 166 1 49 5 564 9 274 4 956
1 206 2 557 0 420 5 914 7 801 4 44 9 105 8 852 6 738 3 312
9 722 5 464 7 253 1 492 0 386 4 915 2 537 3 286 6 827 8 837
0 606 5 517 7 27 3 939 6 439 1 748 9 772 8 434 4 463 2 629
3 634 9 987 8 745 7 740 5 597 6 463 4 591 1 337 0 438 2 16
8 788 5 617 1 342 6 745 0 509 2 218 7 713 9 75 3 481 4 361
5 682 0 77 6 914 9 778 2 392 7 832 1 196 4 763 3 958 8 588
6 738 4 981 0 161 1 795 5 360 2 48 3 2 9 736 8 770 7 43
5 907 9 546 4 396 6 988 3 614 2 59 1 11 7 2 0 897 8 175
5 792 0 860 6 158 9 596 2 685 8 485 1 23 7 837 4 8 3 375
2 902 8 978 0 420 7 681 1 235 6 1000 4 399 5 487 9 967 3 961
4 87 7 565 0 36 3 815 9 589 2 631 5 807 6 146 8 419 1 527
7 406 8 467 9 73 3 356 4 244 2 452 6 123 1 659 0 444 5 407
2 719 3 5 1 594 7 592 0 619 9 781 8 84 5 559 4 603 6 252
0 103 6 486 8 624 2 643 1 478 5 243 7 884 3 732 4 877 9 482
1 417 6 765 8 69 9 371 4 401 2 859 3 712 7 715 0 89 5 831
6 451 3 657 0 639 7 831 4 700 1 24 8 882 9 28 5 481 2 100
8 616 4 338 5 367 3 387 0 162 7 250 1 596 2 81 6 68 9 624
7 196 3 631 9 401 5 433 4 600 1 802 8 92 0 54 6 374 2 380
7 281 4 557 1 497 0 425 5 185 8 50 9 752 2 679 6 316 3 538
9 964 3 58 1 761 6 679 7 147 2 164 8 713 5 605 4 403 0 558
3 522 5 599 2 352 4 206 6 191 9 975 0 517 7 509 8 349 1 801
2 753 8 587 7 48 9 514 4 857 0 960 5 339 6 938 3 188 1 474
3 719 7 835 9 956 6 495 2 723 1 181 5 311 4 814 8 690 0 24
5 61 0 166 6 674 2 485 1 420 3 946 7 736 8 770 9 424 4 295
8 320 5 752 7 150 6 124 9 666 4 617 3 223 1 557 2 617 0 219
0 434 3 572 9 998 6 212 5 802 2 876 1 81 8 370 4 407 7 747
5 119 1 424 9 728 6 252 3 343 7 398 2 142 0 758 4 302 8 686
0 107 8 181 2 626 9 534 5 769 7 43 1 836 6 359 3 432 4 922
8 70 7 185 3 263 0 176 1 660 9 993 2 12 4 968 5 48 6 392
2 638 7 385 4 213 8 65 3 623 9 405 0 573 1 494 6 144 5 584
1 774 4 743 8 476 9 987 6 407 3 273 0 422 5 452 7 648 2 535
7 615 9 372 3 223 0 656 8 951 5 469 4 783 1 876 2 13 6 557
0 115 9 572 1 106 3 483 4 209 2 357 7 255 8 493 5 537 6 193
6 254 5 163 0 804 7 418 1 598 9 796 8 82 4 508 3 465 2 532
7 883 1 654 9 968 2 182 8 751 0 508 5 590 3 412 6 506 4 948
3 857 2 288 5 551 1 34 4 541 0 653 8 501 6 99 7 874 9 903
0 503 4 458 3 46 5 572 2 645 9 115 7 822 1 661 8 927 6 746
9 141 0 557 7 610 8 439 1 575 5 462 3 379 2 928 4 799 6 890
4 713 3 242 2 509 6 460 8 103 5 870 9 475 0 747 1 647 7 820
9 974 4 976 7 2 6 311 2 562 0 885 3 187 5 37 8 926 1 722
8 883 0 528 5 383 6 965 9 279 3 606 2 33 1 365 7 999 4 706
6 168 3 124 5 368 9 388 7 556 0 454 8 664 2 324 4 554 1 306
8 417 6 678 5 943 7 396 1 822 3 818 2 831 0 684 4 107 9 116
8 76 1 271 4 954 6 419 0 499 2 127 5 608 3 383 7 369 9 594
7 62 0 484 6 571 1 60 5 850 4 566 3 266 8 418 9 326 2 928
5 684 2 756 9 664 0 588 6 423 4 14 3 201 8 137 1 137 7 500
1 90 7 932 0 972 4 935 5 599 2 213 8 317 9 536 6 471 3 416
0 339 5 991 3 956 9 51 6 164 8 288 2 949 7 666 1 827 4 579
8 452 6 301 4 166 3 271 5 1 9 771 0 708 1 803 7 132 2 142
0 668 3 48 4 914 9 858 7 336 5 158 2 183 1 963 8 441 6 738
0 122 7 2 4 387 3 257 8 190 6 539 1 185 2 387 9 908 5 999
9 820 0 414 5 958 4 201 8 716 7 950 6 711 3 22 2 945 1 423
3 294 1 238 5 627 2 759 8 585 6 138 4 718 0 338 9 837 7 625
6 274 7 218 5 828 1 963 8 262 0 171 3 912 9 529 2 196 4 209
9 259 1 430 2 576 6 255 8 977 5 878 0 930 4 677 3 461 7 506
4 635 3 269 0 264 2 461 5 724 9 842 1 9 6 783 7 385 8 69
4 494 6 523 5 85 1 861 9 128 8 62 2 127 7 986 3 645 0 599
9 498 2 967 7 526 0 669 1 67 4 529 8 305 5 802 3 475 6 232
3 785 0 386 9 684 2 490 6 825 8 575 4 713 7 790 1 608 5 517
8 198 0 643 7 445 4 493 6 542 9 174 5 868 3 592 1 979 2 810
0 305 6 322 3 391 9 119 2 121 5 96 4 330 8 17 7 529 1 631
6 541 3 20 8 486 7 939 5 994 0 889 2 610 9 296 4 431 1 176
3 712 9 777 6 855 1 306 8 199 5 82 2 8 4 913 0 491 7 404
1 724 6 790 4 433 3 221 9 599 8 479 5 240 7 618 2 287 0 627
3 477 7 738 9 490 2 883 4 559 6 599 0 321 1 39 8 322 5 916
2 417 8 986 1 711 9 518 5 770 0 812 3 328 4 376 6 889 7 482
6 408 8 679 1 752 7 11 3 409 0 526 5 198 4 649 2 415 9 895
6 481 9 130 5 866 4 967 3 886 0 59 8 354 2 269 7 819 1 576
3 699 0 55 8 845 7 858 2 575 6 616 5 555 4 397 1 314 9 746
0 731 5 549 3 97 2 324 4 162 8 597 1 828 9 720 7 591 6 275
1 715 6 532 3 657 8 883 4 100 2 306 9 191 5 215 0 706 7 142
7 422 2 520 5 809 9 812 3 277 8 27 4 782 6 484 1 188 0 403
1 524 8 763 7 211 2 551 9 505 5 703 6 599 3 399 0 271 4 54
6 511 2 496 8 654 7 820 4 141 9 634 1 678 3 207 5 895 0 459
9 75 8 728 3 469 5 666 6 345 0 345 7 382 1 753 4 615 2 93
8 395 6 544 0 96 5 632 7 285 9 538 3 780 1 925 4 634 2 206
0 765 8 398 4 714 3 101 9 645 2 971 7 968 1 298 6 165 5 690
1 443 3 307 2 80 4 167 8 117 0 651 9 935 7 192 6 883 5 649
2 917 9 584 0 163 3 952 8 146 7 950 4 740 1 788 6 477 5 177
7 807 2 166 4 515 0 394 3 123 8 884 6 452 9 550 5 430 1 544
8 596 5 815 4 703 9 155 6 671 3 790 1 648 2 846 0 54 7 438
2 762 4 829 6 230 0 96 5 712 1 105 8 839 7 223 9 230 3 880
3 330 8 87 1 218 5 914 6 804 7 775 9 304 2 3 0 463 4 632
6 443 8 48 5 264 0 697 7 703 4 8 3 819 9 337 1 972 2 224
3 10 8 512 7 637 5 379 6 261 0 241 4 551 1 37 2 931 9 424
0 981 4 242 7 86 2 188 1 368 6 215 3 165 5 466 9 915 8 940
8 987 3 518 1 396 4 77 7 532 2 654 6 735 5 524 9 848 0 117
8 797 9 349 4 640 1 168 2 513 7 230 0 558 3 152 6 203 5 816
0 129 8 189 9 934 1 798 7 133 2 292 3 716 4 881 6 945 5 245
4 793 1 525 8 122 5 635 2 340 3 876 6 973 9 128 0 610 7 269
5 458 9 413 6 733 7 337 3 908 2 171 4 298 8 650 0 108 1 945
7 96 2 175 3 110 4 866 5 740 6 984 9 267 0 674 1 674 8 923
3 565 1 261 0 773 8 41 4 473 2 772 6 368 7 785 5 759 9 101
7 693 5 870 3 157 6 189 9 338 4 703 2 513 8 157 0 388 1 259
7 381 2 982 3 531 9 158 5 869 4 211 1 117 0 741 6 116 8 114
8 614 0 394 3 228 4 638 1 85 2 500 6 917 5 668 9 402 7 863
6 797 4 279 7 84 5 83 3 205 8 154 1 191 9 68 0 276 2 490
9 970 6 597 1 868 7 854 0 678 2 537 3 26 8 707 5 483 4 576
6 596 7 616 9 477 1 866 3 27 2 987 0 779 8 363 4 968 5 695
7 512 6 843 3 827 8 771 4 818 5 176 2 318 9 599 1 784 0 99
5 768 1 949 4 97 8 516 9 493 2 34 0 32 3 395 7 59 6 224
4 67 8 900 6 263 7 465 0 986 3 302 2 262 9 186 5 140 1 64
8 448 3 506 7 117 9 344 4 782 2 893 5 685 6 754 1 124 0 305
8 930 9 425 6 314 0 356 5 533 3 237 2 636 1 728 4 346 7 145
9 537 8 604 3 945 7 735 6 89 5 905 4 57 0 403 2 632 1 422
7 484 9 993 8 263 2 160 6 14 1 660 5 529 3 809 0 999 4 715
7 379 2 387 4 920 8 914 5 941 0 10 9 906 1 763 6 429 3 987
9 794 8 470 2 947 0 525 4 600 5 980 7 278 6 323 3 575 1 748
5 349 1 674 8 119 9 569 3 971 2 869 4 758 6 208 7 697 0 491
0 941 9 489 7 343 4 802 1 726 3 201 2 462 6 618 5 395 8 666
2 444 7 416 9 90 6 816 0 210 3 525 8 310 1 872 4 195 5 355
8 359 3 527 5 642 0 876 7 216 9 772 1 510 4 182 6 753 2 803
0 882 2 87 1 907 6 567 7 213 4 217 9 785 8 307 5 744 3 321
7 430 2 286 9 173 6 282 4 945 0 521 3 685 1 489 5 101 8 245
1 274 0 141 7 37 5 246 6 955 4 630 9 788 8 830 3 774 2 823
7 459 8 695 0 119 4 440 5 476 3 905 9 359 1 228 2 579 6 908
4 704 3 556 6 805 0 947 1 252 9 550 7 536 8 893 5 734 2 342
6 594 4 633 2 528 7 390 9 981 0 733 3 243 8 485 5 407 1 763
5 645 9 322 8 249 7 673 4 613 6 372 2 933 3 515 1 682 0 184
0 514 7 215 8 65 9 85 3 165 4 829 1 605 6 391 2 501 5 593
4 897 1 798 5 8 9 463 6 17 0 58 2 36 7 121 3 487 8 893
8 253 1 159 6 169 4 917 0 733 5 700 2 319 7 461 3 515 9 146
6 714 9 776 2 474 7 289 8 672 4 209 0 721 5 377 3 613 1 969
8 707 1 713 7 403 4 854 9 405 0 259 5 225 6 596 3 197 2 582
5 722 7 946 4 202 6 679 2 837 0 628 3 686 8 901 1 674 9 649
0 799 3 688 6 484 2 168 8 669 5 422 9 105 1 564 4 463 7 841
0 326 8 521 1 534 2 984 9 919 6 329 3 35 7 129 5 741 4 184
6 660 0 824 4 49 2 632 9 129 3 142 7 228 5 546 8 133 1 568
3 993 5 930 9 536 7 267 6 890 4 245 2 641 0 489 8 183 1 914
4 9 0 715 7 357 1 186 5 891 2 460 8 354 9 445 3 95 6 605
8 559 5 459 1 358 7 98 6 975 4 923 2 311 9 880 0 436 3 675
2 864 4 257 8 257 1 813 9 664 0 222 7 81 5 523 6 489 3 839
6 494 2 71 5 420 7 874 3 686 8 713 1 493 4 838 0 840 9 213
6 773 9 827 3 213 1 872 0 805 4 433 7 401 8 439 5 96 2 137
0 8 2 20 9 826 6 867 8 973 7 446 1 605 4 68 3 398 5 644
1 146 4 796 3 219 9 862 8 132 7 570 6 621 0 281 2 120 5 101
4 820 2 988 5 48 3 376 9 465 0 619 7 144 1 208 6 626 8 424
1 264 2 213 9 492 0 760 8 751 7 571 6 370 5 521 3 265 4 188
0 315 2 839 3 695 8 939 5 442 9 341 1 548 7 63 6 87 4 70
3 840 2 955 5 563 0 656 7 142 8 94 6 424 4 241 1 952 9 252
5 127 0 225 2 658 8 584 1 515 3 860 7 788 4 540 6 667 9 722
7 552 9 359 4 549 8 365 3 324 1 465 6 534 0 815 5 818 2 46
7 358 4 597 5 562 9 477 2 240 0 675 8 65 1 971 6 335 3 917
4 795 8 209 2 355 1 568 6 915 0 895 9 987 5 931 7 76 3 707
1 85 3 949 0 552 7 618 2 921 6 868 8 325 5 562 4 548 9 287
7 672 5 650 9 183 6 681 8 905 0 566 2 375 3 707 1 822 4 194
9 80 0 324 3 131 1 146 7 475 4 383 2 759 5 981 6 591 8 529
3 259 7 28 8 115 4 974 5 723 1 314 2 25 9 256 6 135 0 513
7 863 6 722 5 931 8 654 1 647 4 55 3 289 2 355 0 46 9 690
4 657 8 488 3 721 6 521 2 479 0 196 5 843 7 139 1 634 9 469
6 179 8 3 2 181 4 74 7 642 5 929 9 894 1 722 3 963 0 411
1 308 0 579 7 363 8 253 4 126 2 576 5 360 3 674 6 751 9 968
9 430 1 261 5 413 3 455 8 220 6 65 0 528 7 547 4 54 2 969
3 720 2 61 4 867 0 660 6 759 8 538 5 438 1 929 9 389 7 918
9 522 2 620 3 539 8 900 7 350 0 26 5 959 6 251 4 568 1 486
4 734 0 48 9 542 2 976 5 71 3 852 8 895 6 615 7 460 1 243
3 216 4 995 0 580 9 977 5 547 8 9 7 852 1 416 2 170 6 828
4 596 1 26 5 825 2 468 9 477 0 471 7 33 6 238 3 296 8 300
7 57 8 312 1 442 3 472 0 303 6 759 9 212 2 276 5 773 4 527
5 918 0 967 7 790 3 574 6 435 8 899 4 823 9 613 2 960 1 287
9 122 1 748 8 670 3 794 7 86 5 113 2 672 0 849 4 235 6 157
6 470 3 957 7 745 9 659 0 575 2 940 1 216 5 622 8 357 4 538
7 433 4 830 1 530 9 3 8 468 3 622 0 121 2 624 5 123 6 501
9 752 3 740 2 611 8 454 7 329 5 714 1 115 0 895 4 367 6 869
6 734 3 331 5 117 9 803 4 770 2 820 0 34 1 807 7 482 8 904
3 785 4 938 5 409 9 183 0 445 2 941 7 157 1 95 6 434 8 261
0 755 5 115 3 286 4 595 9 705 2 854 1 423 8 119 6 294 7 328
0 582 7 560 2 454 9 196 6 313 8 323 1 450 5 438 4 838 3 630
8 148 2 619 0 266 3 576 1 360 4 870 5 354 9 423 6 245 7 780
4 641 8 485 5 507 0 710 1 665 2 751 6 215 3 225 7 69 9 59
6 594 4 731 5 298 8 606 7 80 2 755 9 549 3 176 1 907 0 413
3 479 1 709 7 808 4 594 9 926 0 432 2 625 8 944 6 885 5 662
4 602 2 779 0 196 9 236 7 767 1 167 5 962 6 357 8 418 3 385
3 686 0 332 9 467 5 401 8 397 2 355 1 207 7 662 6 950 4 134
1 507 0 390 7 490 2 991 6 738 4 904 5 439 3 855 9 738 8 825
6 131 3 165 5 277 9 590 4 317 7 990 8 371 1 436 2 407 0 841
7 453 4 482 8 703 5 117 6 140 3 736 1 350 2 434 9 744 0 831
3 552 5 969 0 909 8 300 1 385 4 385 6 543 2 106 9 345 7 447
4 310 0 867 2 302 9 633 6 948 7 59 5 145 8 359 3 972 1 41
7 27 3 966 5 157 2 490 1 637 0 874 4 611 9 476 8 534 6 208
1 679 4 644 5 895 8 637 9 981 7 420 0 123 3 375 2 107 6 405
1 482 3 142 6 345 4 796 5 764 0 198 9 283 8 644 2 507 7 211
5 4 4 33 3 2 7 697 2 573 6 844 8 554 1 744 9 211 0 840
1 435 4 544 7 799 8 143 0 438 5 839 2 630 6 73 3 41 9 580
0 529 2 267 9 156 3 375 6 463 4 472 5 785 7 999 1 414 8 183
3 681 1 823 2 544 8 304 6 672 0 846 5 898 9 260 4 26 7 721
4 168 0 840 5 576 6 368 9 780 1 357 8 754 7 578 2 254 3 848
5 969 6 901 9 125 1 553 2 36 0 966 8 900 3 858 7 591 4 993
3 799 5 214 7 413 2 422 9 636 4 59 8 714 6 824 0 343 1 45
9 339 2 467 7 38 5 553 4 577 3 169 8 691 6 26 1 320 0 969
8 640 0 996 4 53 6 678 5 836 3 403 7 854 9 823 1 180 2 510
4 572 3 911 7 13 8 574 5 404 1 427 6 101 2 813 9 323 0 716
4 841 8 309 7 903 6 945 0 777 5 270 1 474 9 770 2 696 3 858
9 249 0 306 3 544 4 865 2 812 7 546 1 458 5 101 6 566 8 166
8 451 3 505 5 483 9 287 7 690 6 891 1 937 2 900 4 517 0 850
6 696 9 326 5 779 8 406 2 635 3 567 0 445 1 483 7 216 4 925
3 174 9 321 6 580 8 760 0 74 7 868 5 903 1 70 4 42 2 275
6 751 7 336 1 901 0 110 8 617 2 683 4 810 3 233 5 730 9 149
3 985 2 151 6 443 9 489 5 706 8 61 0 115 7 129 1 198 4 525
5 550 6 479 7 154 3 427 8 435 0 880 2 745 9 200 4 828 1 197
5 65 8 976 2 414 9 248 3 430 7 378 4 105 0 751 1 202 6 84
1 465 0 376 5 358 6 944 2 842 7 250 8 770 4 262 3 723 9 235
5 40 1 39 9 17 0 531 6 103 8 164 7 204 4 964 2 403 3 433
8 998 9 604 4 706 5 26 3 247 1 545 0 866 2 832 6 647 7 737
1 613 8 215 2 67 3 138 4 62 5 95 0 256 6 708 7 294 9 517
8 374 9 697 5 551 2 926 1 107 7 278 6 90 3 696 0 841 4 346
8 883 6 988 9 321 4 567 2 658 3 347 5 366 1 401 7 269 0 892
8 375 9 394 4 768 1 312 7 196 5 952 2 583 0 170 6 322 3 140
7 626 5 198 2 345 3 480 8 447 0 61 1 994 6 36 9 134 4 26
7 774 8 844 6 877 1 533 3 162 5 370 0 228 2 881 4 791 9 363
7 891 4 227 0 437 3 529 5 231 1 729 8 128 9 5 6 235 2 637
4 323 5 30 0 715 2 821 6 472 9 211 3 820 1 81 7 369 8 232
3 448 6 968 9 809 0 128 5 77 2 614 8 388 4 480 7 197 1 470
8 821 2 92 9 576 5 544 7 366 6 592 1 13 0 584 4 562 3 373
9 600 2 963 8 607 4 318 3 773 7 302 0 903 5 349 1 970 6 997
5 501 1 63 7 811 3 740 2 220 0 897 8 407 6 517 9 459 4 966
6 96 5 863 4 917 0 198 8 704 2 368 9 461 3 28 1 343 7 215
6 223 5 932 4 360 3 864 8 378 2 79 0 667 9 93 1 225 7 516
4 158 3 229 0 865 8 101 6 428 5 819 2 980 7 675 9 407 1 758
5 124 8 199 6 354 3 984 0 883 9 791 7 631 1 254 2 535 4 961
9 248 6 571 0 627 4 478 5 281 2 217 3 121 1 902 7 290 8 221
0 388 9 420 5 706 4 766 1 825 2 101 7 678 6 602 3 397 8 427
1 186 0 340 6 801 7 521 9 862 5 430 8 387 3 786 2 434 4 934
3 631 7 106 6 340 9 377 4 994 2 248 8 646 1 809 0 382 5 806
1 597 4 524 8 810 0 815 7 915 2 443 6 241 9 540 3 294 5 187
1 291 5 427 9 578 4 763 8 224 0 949 7 945 2 770 6 360 3 202
9 683 0 901 1 737 3 732 6 897 5 515 7 328 4 644 8 2 2 421
8 800 1 860 2 960 6 4 0 584 5 491 4 381 3 1000 7 646 9 334
1 840 7 571 5 657 3 849 2 44 8 792 4 413 9 26 6 623 0 899
4 104 5 174 6 879 1 975 8 65 2 546 3 376 0 198 9 640 7 312
1 739 7 264 3 352 9 524 8 153 4 34 5 289 2 98 0 829 6 554
3 475 6 526 1 503 2 550 4 332 9 880 0 788 5 862 8 258 7 770
0 515 3 420 5 789 9 471 8 619 2 550 4 451 6 633 7 112 1 461
7 751 6 63 0 596 2 46 4 564 9 266 1 401 3 627 8 939 5 954
1 645 2 197 5 220 7 105 3 951 9 847 4 848 0 36 6 894 8 714
0 149 6 290 8 225 7 377 5 723 9 322 4 121 1 704 2 716 3 261
3 618 4 278 6 417 1 261 7 192 9 44 5 471 0 33 2 7 8 545
3 720 9 686 0 875 2 123 1 453 6 435 5 445 4 492 8 585 7 193
8 575 9 607 7 145 5 397 3 590 0 733 6 144 2 468 1 790 4 49
7 807 4 794 0 781 2 52 9 850 1 654 6 29 3 205 5 349 8 813
7 637 9 545 5 349 6 258 0 321 1 371 4 307 3 519 2 13 8 712
4 115 2 443 5 25 1 113 7 195 3 688 8 758 6 654 0 638 9 375
7 967 3 204 8 17 1 475 0 770 9 138 2 101 6 15 4 134 5 686
2 43 4 532 0 55 8 455 9 150 1 730 3 516 5 190 7 473 6 994
4 994 1 6 8 489 9 967 3 913 0 733 6 901 2 111 5 500 7 958
0 339 6 937 9 454 2 837 4 332 7 205 3 616 5 990 8 599 1 170
5 15 8 162 9 460 0 608 2 938 6 919 1 686 7 451 3 281 4 386
6 771 0 432 8 425 1 460 5 424 9 743 4 252 7 198 3 149 2 701
8 341 3 195 5 633 2 381 9 441 6 393 1 918 7 707 0 969 4 378
7 548 4 957 2 908 3 533 9 484 0 630 8 601 6 796 1 658 5 983
0 202 9 179 1 534 8 484 3 365 2 636 7 372 6 321 4 180 5 657
2 647 1 679 6 748 0 999 4 220 5 255 7 178 8 611 9 210 3 986
4 985 9 540 6 128 1 395 3 977 5 516 2 775 8 153 7 633 0 524
9 167 5 820 1 173 2 139 0 797 6 931 3 602 8 123 7 193 4 312
2 798 3 321 8 605 6 785 9 198 0 383 5 226 4 684 1 295 7 383
5 365 0 598 4 69 8 102 2 95 6 8 7 570 1 146 3 506 9 318
9 30 2 130 0 774 1 829 6 733 4 9 5 420 7 977 3 950 8 606
3 122 2 368 9 783 4 866 1 525 6 86 0 950 7 999 8 541 5 398
3 754 8 122 0 506 9 138 6 121 2 581 1 108 7 904 5 131 4 892
3 576 8 17 7 531 2 801 6 758 0 670 4 469 1 414 9 607 5 97
8 618 2 583 7 877 0 685 9 865 1 185 4 466 3 380 6 753 5 515
1 450 7 875 2 729 9 503 4 621 6 603 0 664 8 957 3 588 5 535
9 648 4 437 6 525 2 861 1 572 3 222 0 394 5 875 8 523 7 584
9 115 2 840 0 597 8 323 1 404 4 244 3 650 5 297 7 833 6 4
1 794 7 319 8 373 5 526 6 431 2 907 4 538 0 981 3 590 9 578
7 707 2 849 5 221 3 889 9 518 8 887 1 734 4 406 6 669 0 729
2 665 9 779 3 803 4 657 6 289 5 757 8 531 7 39 1 388 0 263
8 884 7 661 0 342 9 278 5 834 6 11 3 431 1 769 4 806 2 643
2 248 3 384 8 909 1 603 6 518 4 141 0 317 5 651 7 749 9 883
9 612 7 458 6 261 8 81 1 411 0 266 5 266 2 203 4 856 3 164
0 925 9 494 1 465 6 585 2 96 3 238 8 308 7 830 5 591 4 502
6 988 1 266 5 218 4 514 0 805 9 304 8 591 3 4 2 97 7 820
7 356 9 618 2 227 6 692 4 858 5 729 0 960 1 628 3 933 8 248
5 581 1 358 7 840 4 179 9 460 3 20 8 189 6 921 2 592 0 331
6 418 2 269 1 48 5 438 9 359 0 830 4 177 8 596 7 636 3 371
7 771 1 863 6 720 4 999 0 933 2 410 8 828 5 556 3 501 9 654
6 893 3 240 1 783 5 281 9 688 4 809 0 223 2 163 7 288 8 813
2 402 1 238 4 628 7 218 6 798 8 554 0 380 9 279 5 419 3 755
6 873 0 461 3 41 9 824 1 100 2 422 8 544 4 272 5 118 7 112
9 846 5 738 0 343 8 350 7 498 3 385 2 403 4 4 1 112 6 698
4 478 9 204 6 438 5 708 8 248 7 330 2 899 1 459 0 676 3 768
1 855 5 161 9 794 3 375 2 790 6 842 0 85 8 899 7 222 4 738
1 998 9 57 8 351 5 853 2 111 7 295 6 474 4 618 0 180 3 496
1 730 6 637 9 299 0 108 5 439 3 440 7 684 4 720 8 50 2 205
0 508 4 478 9 499 3 923 8 52 1 788 7 894 5 170 2 854 6 497
9 332 5 156 8 839 7 226 2 381 1 298 0 720 6 872 4 395 3 729
3 950 8 115 5 993 4 679 9 858 1 447 7 651 2 190 6 43 0 913
4 312 7 611 0 575 8 142 9 81 2 195 3 769 1 912 6 37 5 932
6 876 4 622 0 677 8 515 5 725 7 463 1 179 9 127 2 694 3 259
8 64 7 400 5 991 2 334 1 618 0 821 6 808 3 466 4 516 9 114
9 1 7 567 6 391 4 466 8 802 0 354 1 423 2 599 3 622 5 640
0 696 5 915 2 746 6 365 9 575 7 585 8 44 1 989 4 845 3 749
0 406 9 973 1 230 6 581 5 338 4 959 8 536 2 907 3 448 7 249
5 7 4 272 8 522 1 361 6 877 9 598 7 704 3 559 2 479 0 258
9 807 4 135 3 370 1 628 7 829 5 401 6 372 8 140 0 16 2 423
5 352 6 515 2 52 7 754 1 145 0 755 4 763 9 481 3 919 8 412
6 118 3 272 8 367 5 724 4 650 7 137 1 733 9 698 2 318 0 361
6 317 1 120 4 129 0 553 3 984 7 274 8 208 5 903 9 281 2 431
1 501 9 105 7 902 0 59 6 411 4 454 5 580 3 350 8 670 2 737
8 948 5 5 0 55 3 418 1 730 4 619 9 493 7 971 2 332 6 371
0 120 9 860 1 183 2 845 6 510 3 83 8 292 4 347 5 440 7 108
3 346 1 54 2 447 9 608 7 981 4 330 0 200 8 581 6 933 5 330
5 903 9 498 3 721 6 634 7 71 1 509 2 426 0 983 8 887 4 579
7 860 2 989 3 800 6 316 9 487 0 85 8 148 5 128 1 644 4 432
1 617 2 730 5 331 8 5 9 506 4 655 0 337 3 739 7 910 6 475
0 318 9 148 8 418 5 401 3 29 1 910 6 473 2 516 4 892 7 806
0 124 6 806 3 915 5 195 8 333 2 484 7 426 9 925 4 973 1 149
3 619 1 696 9 526 8 558 7 319 5 417 2 106 0 883 4 356 6 691
3 130 6 435 9 516 8 62 0 163 1 105 5 441 7 150 4 794 2 826
1 84 6 819 4 416 5 512 8 5 3 146 7 241 2 394 0 748 9 119
2 998 8 773 1 798 9 981 3 771 7 780 0 939 6 316 5 579 4 247
1 252 6 774 7 647 5 19 3 555 9 358 4 693 2 510 8 139 0 469
9 405 3 253 1 837 8 922 4 255 2 612 6 52 7 46 0 920 5 921
1 977 5 33 7 252 0 805 6 816 2 716 9 397 4 136 3 19 8 996
4 393 8 88 0 357 5 143 3 850 2 285 9 198 6 615 7 71 1 485
4 245 7 296 0 607 1 383 6 573 2 608 3 973 9 206 8 518 5 546
1 296 5 564 3 788 2 894 6 962 0 896 8 717 4 257 9 768 7 565
1 499 2 588 5 664 6 25 0 281 8 459 4 558 9 679 3 851 7 245
3 658 7 945 5 246 8 11 0 643 9 621 1 166 2 727 4 87 6 282
3 942 4 259 5 394 9 840 7 602 8 930 2 795 1 722 6 721 0 679
9 247 4 921 3 310 2 136 1 85 8 326 7 6 0 422 5 336 6 563
7 108 9 788 2 443 1 278 6 263 8 578 3 374 5 387 4 645 0 317
0 359 7 158 6 33 2 540 8 556 5 650 9 975 3 825 4 53 1 288
6 641 1 11 2 542 4 287 3 810 9 452 5 706 7 292 0 367 8 156
8 699 2 110 6 277 4 289 3 670 1 345 9 422 7 304 5 876 0 5
7 222 5 541 8 426 2 363 4 657 9 218 6 394 1 724 0 95 3 224
9 562 5 437 7 119 8 504 0 499 3 194 1 289 2 708 4 196 6 222
1 824 9 840 5 748 6 716 2 180 8 318 7 639 3 302 4 774 0 18
3 696 0 119 5 980 9 970 2 900 1 47 7 252 4 241 6 903 8 291
8 542 4 330 2 120 6 790 3 522 1 107 7 735 0 264 9 984 5 349
1 375 4 696 6 334 8 598 0 751 7 529 9 804 3 81 2 762 5 703
4 603 8 299 1 982 9 189 7 660 3 523 2 146 5 341 0 910 6 253
7 976 8 579 1 799 9 962 6 338 5 294 2 643 3 328 4 17 0 331
8 106 3 906 6 40 2 439 5 796 4 580 1 447 0 929 9 240 7 813
4 195 5 659 7 242 8 368 6 435 1 643 2 98 9 617 0 14 3 426
4 289 5 697 0 952 7 888 3 919 2 878 9 795 6 385 1 960 8 834
5 946 3 760 8 725 4 78 1 65 7 791 0 958 9 236 2 952 6 992
1 885 4 78 6 319 3 571 9 670 0 677 5 667 2 405 7 58 8 921
5 309 6 969 7 27 3 370 9 980 0 981 8 810 2 969 4 785 1 580
5 460 3 855 2 985 1 131 6 779 8 423 4 855 7 114 9 248 0 258
0 791 8 90 1 103 2 136 5 256 4 749 9 35 7 805 6 681 3 246
6 184 7 504 4 324 3 966 9 39 1 499 0 471 5 272 2 748 8 487
4 415 5 562 7 771 3 720 1 71 6 56 8 889 9 489 2 199 0 279
4 655 5 659 8 8 9 178 3 673 1 23 7 723 0 773 6 733 2 62
9 577 4 348 7 7 8 104 2 45 1 790 5 193 6 921 0 550 3 268
8 384 2 909 6 417 9 760 7 706 4 748 3 939 1 299 0 835 5 22
4 339 2 143 1 294 0 747 3 686 9 742 6 184 7 703 8 84 5 501
2 929 7 201 8 560 0 441 1 524 4 687 3 622 9 564 5 526 6 136
8 60 0 996 3 979 9 653 5 795 7 769 2 804 1 317 6 847 4 744
6 292 1 443 8 345 5 696 0 26 3 62 7 678 4 736 2 81 9 525
5 920 8 548 0 930 7 685 9 874 3 810 6 547 2 464 1 961 4 525
6 305 4 756 2 566 7 157 9 961 1 909 8 289 0 561 3 349 5 344
2 767 9 187 0 650 1 645 6 803 4 438 7 293 3 151 5 443 8 526
0 781 8 452 9 321 1 147 5 356 6 348 4 858 3 524 7 920 2 327
5 52 8 468 9 214 1 832 7 744 6 12 3 174 2 608 4 30 0 245
3 33 2 840 6 8 7 567 9 207 1 39 4 351 0 651 5 773 8 251
4 858 7 594 2 867 3 304 9 829 8 88 1 348 6 778 0 709 5 521
8 382 3 625 2 137 0 478 4 626 6 576 5 397 7 771 9 398 1 98
5 496 1 200 7 445 8 330 6 973 2 210 4 920 3 637 9 527 0 446
0 5 6 510 1 262 9 361 8 798 3 365 7 910 5 391 2 733 4 405
8 470 4 694 6 483 3 472 7 486 5 798 0 528 1 18 2 177 9 191
6 20 9 431 8 338 0 471 4 444 7 538 2 195 5 246 3 528 1 803
9 633 4 216 1 370 2 523 7 756 5 127 8 177 3 999 6 730 0 747
1 587 2 823 6 378 3 951 9 193 8 282 7 958 5 392 4 820 0 696
6 505 1 20 5 109 3 643 7 880 2 941 4 122 9 691 0 150 8 305
6 877 2 853 0 448 4 583 5 990 8 303 3 863 1 304 7 257 9 450
6 291 9 600 2 234 0 597 7 492 3 847 5 573 1 474 4 52 8 961
7 282 3 591 4 953 1 238 8 749 9 835 6 142 0 710 5 356 2 98
9 49 2 845 4 561 8 327 3 543 1 47 6 151 0 261 5 796 7 296
5 450 1 131 6 207 0 154 8 807 4 2 9 625 3 980 7 730 2 828
9 686 8 740 2 191 5 34 3 380 6 505 7 184 1 169 4 104 0 791
2 772 3 43 0 65 1 871 6 177 4 54 8 628 5 522 9 585 7 979
4 494 8 259 3 207 6 853 5 800 2 206 0 541 7 539 1 796 9 817
0 238 9 300 4 871 2 941 3 734 6 22 5 391 1 865 7 353 8 99
3 35 2 283 8 129 7 137 6 289 0 123 9 249 1 292 5 426 4 247
9 158 8 635 7 562 2 397 1 134 0 843 4 412 3 608 6 576 5 332
5 562 0 825 7 899 2 718 4 474 6 457 1 835 8 47 9 909 3 81
9 757 6 324 0 593 2 943 1 100 7 809 4 310 5 813 3 996 8 319
4 829 5 151 0 660 6 577 1 683 3 657 7 297 9 411 2 334 8 667
5 197 7 704 8 999 9 338 6 158 1 182 2 109 0 484 4 482 3 384
0 426 7 47 5 304 9 976 4 927 8 694 1 371 3 895 6 283 2 969
6 192 4 330 3 752 0 664 1 702 9 554 5 526 8 557 2 773 7 41
4 481 3 659 9 278 7 940 5 262 2 582 1 971 6 513 8 115 0 592
3 352 9 142 4 484 7 877 0 486 8 19 6 673 5 884 2 545 1 198
9 916 7 547 6 447 8 841 3 745 5 686 2 296 1 82 0 831 4 699
5 557 2 783 7 219 6 93 0 826 3 627 1 859 9 522 8 965 4 290
5 248 7 723 9 48 2 285 1 60 0 969 8 595 3 506 6 355 4 22
9 706 0 787 1 655 8 687 2 54 5 873 6 819 7 284 3 439 4 717
2 633 6 424 8 895 0 490 1 863 4 324 7 602 5 371 9 91 3 387
5 305 7 237 2 112 1 625 9 526 8 544 3 609 6 93 4 154 0 823
9 394 0 424 6 802 8 329 7 421 5 976 3 793 1 404 2 866 4 158
4 310 8 982 9 80 2 209 3 917 1 583 0 816 7 684 6 316 5 198
1 370 0 243 7 12 8 14 3 15 6 325 4 599 2 68 9 180 5 750
4 800 0 152 9 48 2 524 1 918 7 630 8 269 3 844 5 699 6 784
4 354 9 993 8 1 3 34 2 33 6 840 1 220 5 657 0 20 7 202
6 659 9 688 2 131 8 671 5 927 4 185 0 16 7 587 3 862 1 69
1 772 8 784 3 377 5 672 6 842 7 568 9 425 0 500 2 417 4 917
9 41 0 296 5 71 6 704 1 341 3 388 7 736 8 994 2 344 4 36
9 862 5 834 1 563 4 38 8 739 2 427 6 273 3 410 7 361 0 104
8 55 2 278 0 539 3 623 6 833 5 979 9 52 1 200 7 136 4 775
1 773 2 441 5 423 7 792 4 277 3 447 8 653 9 737 6 552 0 939
1 429 2 164 4 290 9 454 8 648 3 604 5 741 7 850 0 477 6 702
9 325 7 967 8 790 2 628 4 637 1 543 0 276 5 141 6 787 3 783
6 165 1 484 2 734 9 898 8 337 3 724 0 16 7 115 4 613 5 421
0 310 4 231 5 886 1 533 3 76 9 436 8 127 7 270 2 301 6 674
9 830 2 607 8 632 6 637 5 232 3 978 1 343 7 372 4 181 0 666
1 777 8 977 4 502 5 695 9 55 2 933 7 675 3 240 6 540 0 423
4 745 7 43 9 653 0 705 2 544 8 804 6 296 5 504 1 323 3 111
8 393 1 166 0 665 7 219 5 991 9 541 4 976 2 774 3 333 6 106
7 409 0 927 1 116 4 691 3 398 5 220 6 469 8 462 2 376 9 792
4 373 2 768 3 254 1 800 6 410 8 295 0 103 5 515 7 258 9 469
5 96 2 420 7 514 8 377 3 2 4 533 1 716 9 299 0 530 6 746
1 706 4 852 8 484 2 623 9 998 5 992 6 298 7 998 3 260 0 929
0 405 7 345 3 415 4 801 5 199 8 784 2 672 6 900 1 119 9 936
3 334 6 191 9 899 4 81 0 119 5 433 2 292 1 913 8 140 7 156
3 755 1 730 9 114 2 504 0 569 7 53 8 709 4 749 6 701 5 338
8 47 1 146 4 974 3 502 5 870 2 591 7 416 6 462 9 724 0 27
9 60 6 854 0 256 7 475 4 383 3 657 8 913 5 160 1 708 2 740
8 35 2 163 5 254 7 811 9 522 3 440 4 654 0 655 6 427 1 709
6 915 4 243 9 67 0 573 8 503 3 474 2 806 5 685 1 77 7 840
2 257 8 841 5 905 0 209 4 372 1 188 7 808 6 777 3 223 9 115
8 935 4 512 7 413 3 445 1 615 6 57 9 590 2 201 5 245 0 120
1 406 6 532 0 984 4 727 2 715 3 958 8 660 7 843 9 412 5 167
2 531 1 327 6 620 8 387 0 451 7 557 9 830 3 967 5 299 4 932
8 875 5 766 2 614 9 251 1 582 0 101 4 362 6 232 3 985 7 136
9 571 5 429 4 488 6 615 2 913 3 79 8 587 0 232 1 896 7 581
8 714 7 674 3 949 6 2 2 888 4 755 1 454 5 190 0 554 9 87
7 490 8 223 0 497 5 197 9 136 4 480 2 451 6 728 3 52 1 859
4 855 0 71 5 588 6 984 7 591 8 585 9 360 1 130 3 136 2 121
7 416 3 978 8 701 4 937 9 904 0 331 6 306 1 838 5 14 2 977
4 612 8 88 1 27 0 926 5 990 9 84 2 832 3 26 7 270 6 208
7 728 0 207 1 990 4 483 3 731 8 199 2 766 9 870 6 284 5 234
8 118 2 3 0 288 1 247 9 665 7 400 5 990 6 878 3 678 4 728
4 910 8 560 9 320 6 991 3 562 0 244 1 757 2 135 7 513 5 1000
5 220 6 900 3 282 1 679 7 839 9 56 2 350 4 884 8 392 0 475
7 750 9 180 0 8 3 731 6 691 8 209 2 131 5 660 4 437 1 73
6 719 9 237 1 475 4 337 7 34 3 839 2 137 5 479 8 59 0 210
0 128 5 227 9 953 1 141 4 7 3 721 7 177 2 850 8 119 6 741
9 899 3 884 7 108 8 419 0 211 1 462 6 143 4 707 2 765 5 977
7 112 1 526 4 121 5 881 8 657 6 623 0 791 9 372 3 486 2 656
8 236 3 201 5 585 6 576 1 570 7 809 4 922 2 478 0 613 9 916
8 379 3 949 1 498 5 172 2 809 9 692 6 234 7 734 4 726 0 225
9 876 5 906 1 812 6 81 0 393 2 631 7 492 8 822 4 169 3 619
2 60 9 654 4 291 8 887 5 511 1 92 7 201 6 604 0 775 3 685
9 458 3 524 0 621 2 673 8 561 1 431 4 753 7 907 6 602 5 864
3 949 7 359 0 541 9 411 8 947 2 344 5 131 1 261 4 8 6 619
1 61 0 192 5 864 8 835 9 349 7 610 2 240 4 953 3 324 6 25
2 874 1 1000 4 322 9 125 0 731 7 851 3 419 6 625 8 177 5 4
0 255 4 696 9 736 2 305 5 666 3 688 6 923 7 173 8 530 1 734
5 720 0 576 4 424 6 222 3 188 8 292 7 173 2 156 1 558 9 549
1 141 7 268 2 112 6 460 4 585 5 466 8 839 0 201 9 230 3 999
5 468 7 610 9 755 1 905 2 322 0 204 4 225 6 174 8 448 3 716
2 443 5 429 8 137 6 59 4 60 0 577 9 334 3 436 1 207 7 338
3 94 8 539 9 178 1 330 5 484 2 36 6 852 4 377 7 582 0 77
5 837 7 917 0 526 4 145 3 453 6 961 1 713 2 738 8 700 9 673
3 292 7 594 4 449 5 895 6 39 8 262 1 614 9 198 0 938 2 360
4 441 1 561 8 876 3 511 0 461 9 382 7 378 5 821 6 502 2 932
7 564 9 917 6 588 5 494 2 291 1 71 4 263 8 451 3 855 0 1
5 425 8 499 9 45 1 787 4 993 0 769 3 62 7 271 2 371 6 472
2 338 8 380 7 860 5 779 0 299 4 94 3 156 1 428 6 951 9 859
7 700 9 424 4 924 2 116 8 95 6 774 3 576 1 118 0 717 5 250
0 377 2 556 4 242 5 451 9 734 6 267 8 422 3 293 1 281 7 649
9 485 4 435 1 852 6 515 2 70 3 973 7 904 8 602 0 377 5 513
4 917 6 601 2 442 5 993 8 820 9 318 7 466 0 753 3 768 1 778
3 972 6 172 1 634 2 823 5 469 7 362 4 428 9 333 8 445 0 416
3 525 2 801 6 562 0 844 4 787 1 394 8 331 5 787 7 447 9 737
5 682 9 800 2 250 8 309 3 467 7 3 4 654 6 903 0 961 1 485
5 727 0 777 7 912 8 987 4 264 1 14 9 717 3 510 6 482 2 46
8 601 6 190 5 742 7 233 3 604 0 294 2 252 1 389 9 591 4 736
5 556 9 686 1 810 6 742 7 306 0 536 3 43 4 506 2 519 8 884
8 824 6 323 2 850 0 333 4 212 3 749 7 269 9 630 1 69 5 11
5 523 3 306 1 335 4 987 8 912 6 239 9 833 7 398 0 465 2 287
2 332 5 346 4 371 8 53 7 268 9 286 6 487 3 161 1 135 0 786
1 387 5 888 8 651 4 833 9 195 0 931 2 613 3 428 7 798 6 561
5 475 3 580 8 734 7 492 1 82 2 243 6 87 9 349 4 707 0 359
0 864 2 381 6 433 8 148 3 895 4 362 9 822 5 117 7 935 1 730
6 683 8 879 3 269 9 718 2 470 0 258 1 673 4 822 7 686 5 37
2 639 3 757 4 786 9 125 5 452 6 881 8 127 0 329 1 958 7 393
3 872 9 309 4 61 7 907 2 888 6 553 8 630 1 625 0 411 5 526
1 285 8 575 6 562 0 300 7 722 5 892 2 765 3 355 9 525 4 867
6 163 4 52 3 444 1 493 2 366 8 994 0 307 9 548 7 657 5 235
9 274 1 382 2 67 3 749 6 538 5 900 4 365 8 239 0 785 7 782
4 679 6 77 7 326 9 326 1 417 2 383 0 262 3 101 8 157 5 959
6 285 8 629 9 874 4 37 2 688 3 909 7 402 0 816 1 686 5 826
1 237 2 723 7 191 5 240 8 383 3 578 4 149 9 237 0 461 6 160
9 615 3 22 4 693 1 607 2 557 7 753 5 115 6 946 0 885 8 358
3 136 8 42 0 492 9 514 6 828 5 980 2 120 7 393 1 324 4 51
5 306 0 303 9 647 3 319 2 345 4 236 7 66 6 49 8 161 1 850
1 836 5 729 2 619 7 860 3 107 6 791 9 350 8 148 4 781 0 395
8 851 1 657 6 939 7 561 0 358 4 932 9 808 3 588 5 1000 2 581
8 383 2 966 1 769 9 431 3 914 6 513 5 819 0 28 4 7 7 69
5 50 9 238 4 757 6 271 1 328 3 100 7 268 0 682 2 477 8 149
3 338 6 36 1 515 4 84 8 938 2 959 5 495 9 735 7 671 0 187
2 772 0 670 9 879 6 493 7 353 3 29 5 586 4 814 1 171 8 830
4 98 3 795 7 789 1 342 5 468 2 580 9 675 0 258 8 828 6 643
8 663 6 846 1 207 0 122 9 314 5 377 4 282 7 889 2 220 3 921
9 648 8 923 5 175 4 174 6 16 3 693 2 710 7 990 1 29 0 834


==> anc/Large-TA benchmark/tai_j1000_m10_5.data <==
1000 10
0 383 5 67 2 671 3 307 8 6 9 522 7 925 6 730 4 802 1 215
2 133 8 562 0 594 7 148 4 24 1 43 3 595 5 401 6 91 9 504
7 771 2 698 8 875 3 382 6 772 4 502 9 430 5 69 1 109 0 771
7 350 8 67 1 219 5 751 9 602 4 534 3 799 6 378 2 26 0 776
7 132 2 895 0 711 6 544 8 384 9 865 4 188 1 458 3 325 5 666
7 293 4 784 1 66 3 839 2 603 9 577 5 114 0 767 8 722 6 576
6 337 2 426 4 591 1 177 8 871 7 815 3 408 9 772 5 394 0 221
9 770 5 627 7 340 6 427 8 129 3 632 1 462 4 403 2 888 0 840
2 671 0 736 9 205 3 980 4 838 5 937 1 584 8 622 6 224 7 910
3 264 2 848 4 982 1 503 8 738 0 647 9 238 7 596 6 895 5 271
6 860 4 319 3 112 7 105 8 108 5 542 0 449 1 72 2 343 9 580
9 399 1 553 6 24 4 831 8 23 0 695 2 650 3 52 5 413 7 590
3 640 6 46 9 621 7 408 2 408 8 694 4 914 0 884 5 573 1 765
5 97 6 564 9 375 4 468 7 417 3 717 0 409 8 508 2 737 1 298
4 391 6 346 1 469 9 201 7 98 8 114 3 239 5 375 0 50 2 836
1 6 3 743 5 127 0 436 2 478 8 109 4 347 9 379 7 315 6 17
0 527 5 868 9 11 8 151 4 233 2 65 7 200 6 924 3 647 1 627
0 430 5 931 6 282 3 607 4 279 1 277 9 882 8 918 7 24 2 854
0 250 9 622 1 808 4 244 7 880 2 924 8 221 6 347 5 619 3 971
8 90 4 276 0 681 7 645 1 601 3 132 5 716 9 776 6 361 2 8
4 25 6 956 5 84 0 671 7 93 8 785 3 1000 2 463 9 603 1 302
6 440 4 641 5 838 1 204 2 230 9 105 0 392 8 41 3 127 7 574
5 221 9 648 1 635 8 496 0 359 4 573 6 503 2 647 3 798 7 950
2 297 4 791 9 20 6 661 1 735 3 361 8 722 5 539 7 741 0 758
6 507 7 335 9 785 5 508 4 571 2 907 3 869 1 771 8 403 0 359
2 304 3 537 9 604 5 479 7 225 8 841 4 277 0 167 1 825 6 259
5 898 1 327 8 739 6 821 2 667 9 642 3 411 0 790 7 479 4 440
3 625 0 595 2 3 5 468 8 257 4 347 9 716 7 583 6 727 1 909
7 916 0 435 4 812 2 281 6 955 1 988 5 232 3 612 9 958 8 296
7 699 0 797 8 333 4 952 1 516 6 940 9 307 2 206 3 844 5 178
0 463 4 598 6 184 5 388 3 690 2 466 7 434 8 873 1 548 9 189
0 923 1 27 6 600 8 721 9 431 7 986 5 616 3 699 4 860 2 444
7 742 4 180 8 408 9 785 2 361 0 403 5 239 3 226 1 552 6 718
6 222 7 177 2 406 5 576 8 663 9 124 0 386 3 948 4 793 1 115
1 569 8 55 4 323 2 833 6 195 0 884 5 364 7 992 3 975 9 593
1 818 0 877 7 323 9 342 8 790 3 682 5 628 4 566 2 136 6 170
9 246 5 117 6 661 2 783 3 256 7 322 0 745 1 967 8 984 4 135
4 50 9 749 1 870 8 331 3 739 0 940 6 176 2 40 5 425 7 183
0 370 3 368 6 566 9 499 2 111 1 27 8 447 4 830 7 664 5 899
5 924 9 824 1 112 6 600 0 420 3 591 8 682 2 152 7 899 4 978
3 23 8 686 7 401 5 755 4 464 6 59 0 351 1 663 9 444 2 746
5 321 9 146 0 422 8 677 3 739 6 291 4 79 1 254 7 185 2 623
2 451 5 895 3 951 8 489 0 339 1 395 6 801 4 375 9 854 7 925
1 272 2 592 9 428 6 262 0 370 3 273 5 521 4 597 7 260 8 351
8 250 6 662 5 719 3 750 0 608 7 925 9 909 1 584 4 598 2 59
7 422 1 506 2 24 8 743 5 435 9 8 4 442 3 641 6 230 0 353
0 802 7 279 1 780 2 293 6 323 3 530 8 720 5 650 4 463 9 555
0 102 5 510 6 632 7 399 3 952 1 87 2 723 8 330 9 520 4 238
2 529 0 543 6 11 9 362 8 435 1 414 5 390 3 721 7 882 4 310
5 568 7 378 6 209 4 457 3 988 2 621 9 247 0 319 8 217 1 411
3 773 0 731 6 792 8 578 9 728 5 970 4 665 2 185 7 947 1 97
6 401 3 546 5 180 9 286 4 92 2 853 8 945 7 887 1 580 0 617
4 551 6 935 5 676 2 925 9 967 0 903 1 475 3 21 8 509 7 497
6 744 9 584 3 550 7 671 0 390 8 22 4 422 1 954 2 748 5 199
2 868 5 607 9 212 6 759 0 162 1 331 3 349 4 501 7 916 8 816
4 808 6 379 8 604 3 320 7 180 1 831 9 584 0 45 5 350 2 152
3 401 9 587 8 440 1 541 6 144 0 357 5 740 2 143 4 111 7 564
4 758 9 502 3 90 5 470 0 708 8 881 2 248 1 299 6 602 7 431
1 170 7 843 8 302 4 915 5 630 6 524 9 101 3 61 2 640 0 727
9 248 7 266 5 918 6 297 0 327 1 253 4 279 2 95 3 935 8 559
4 87 3 947 1 675 0 362 5 689 7 852 2 109 8 788 9 346 6 546
1 207 6 559 5 758 8 958 0 371 2 93 3 457 4 71 7 619 9 345
7 396 2 465 0 885 9 640 1 217 5 248 8 463 3 766 6 741 4 123
4 91 1 748 8 810 0 460 5 663 7 983 9 494 6 595 3 412 2 669
9 715 6 154 7 440 1 433 4 604 3 556 2 562 0 238 8 888 5 374
7 642 6 615 9 558 3 775 0 338 2 420 4 334 1 316 5 781 8 210
7 680 1 548 8 411 5 450 6 683 4 994 0 542 2 209 9 971 3 617
2 268 7 791 3 304 9 738 6 929 5 768 1 792 0 240 4 279 8 17
2 488 5 845 8 629 6 661 1 740 3 677 7 874 9 717 0 64 4 120
9 805 1 317 0 218 8 334 2 267 4 291 6 479 7 738 3 723 5 51
0 942 2 33 3 401 1 478 5 85 4 772 6 829 9 393 8 382 7 760
9 71 4 90 2 941 6 463 8 570 7 165 0 241 1 735 5 570 3 972
2 516 9 721 3 859 1 901 4 865 5 348 6 344 8 933 0 321 7 304
4 972 9 346 2 602 1 510 3 56 6 823 0 285 7 164 8 698 5 128
2 42 4 367 9 22 7 669 1 458 6 737 8 747 3 732 5 1 0 162
7 69 6 231 2 694 3 218 5 347 1 52 9 296 0 972 8 373 4 611
0 391 6 623 3 107 8 954 5 204 7 934 4 812 9 68 2 197 1 935
1 458 8 889 7 913 3 385 6 998 9 207 4 116 2 118 0 478 5 590
4 992 0 456 6 296 9 817 8 121 5 616 2 521 7 87 3 875 1 657
3 878 8 129 9 226 1 395 2 350 0 255 5 862 6 884 7 138 4 452
7 769 6 369 5 10 8 264 1 230 2 258 4 174 3 923 9 183 0 163
1 469 4 518 8 723 2 870 9 86 5 830 3 258 7 70 0 376 6 674
4 15 6 399 9 696 8 972 5 713 1 305 0 791 3 597 7 725 2 371
0 181 7 880 4 716 6 629 1 342 8 664 2 829 5 269 9 583 3 941
4 726 5 35 2 614 3 922 6 884 8 352 7 883 1 242 9 533 0 921
6 446 2 761 9 510 1 922 7 966 5 327 8 590 4 197 0 971 3 575
0 102 3 913 9 609 6 830 2 643 8 143 7 170 1 654 4 762 5 576
7 831 6 26 9 974 8 627 4 755 2 476 3 873 5 907 0 60 1 50
9 773 4 996 7 494 5 816 6 662 3 606 1 309 2 342 0 294 8 850
2 582 4 210 0 60 9 633 8 323 5 561 6 698 3 452 1 842 7 502
1 849 5 614 6 962 0 37 9 843 2 150 7 777 8 105 4 877 3 841
7 540 5 9 4 127 3 404 2 627 9 738 0 185 1 295 6 952 8 718
3 396 4 940 1 812 9 474 5 43 6 463 8 47 7 605 0 460 2 584
1 826 2 316 8 230 7 523 3 530 9 354 0 864 6 401 5 76 4 941
2 4 8 191 4 511 5 500 1 847 6 652 3 314 7 620 0 501 9 385
2 155 9 402 0 765 4 136 8 577 1 658 5 143 3 79 6 255 7 926
2 310 0 134 6 590 9 235 5 262 3 707 4 606 8 245 1 394 7 367
4 592 0 315 8 682 1 514 3 570 6 269 2 928 5 737 7 352 9 642
3 758 2 552 9 235 0 806 4 397 7 26 1 449 5 576 8 796 6 933
7 170 2 409 5 323 6 227 4 938 0 968 1 115 8 186 9 207 3 259
7 517 8 469 5 97 4 88 6 987 9 612 1 528 0 178 2 487 3 487
3 903 8 703 2 582 5 408 9 180 0 942 7 616 4 941 6 712 1 230
4 190 1 261 9 545 7 609 2 761 0 826 5 329 8 791 6 259 3 900
8 379 5 983 9 172 3 719 6 170 7 545 1 652 2 690 0 430 4 766
7 583 9 353 8 620 5 785 6 738 0 389 4 976 3 319 2 817 1 502
6 410 8 393 9 634 4 298 1 122 0 186 2 617 3 984 7 249 5 132
4 105 2 157 3 294 8 53 6 628 7 920 1 137 5 87 9 591 0 977
1 47 0 302 3 541 6 811 9 411 7 970 5 639 4 979 2 421 8 404
0 709 8 464 5 338 7 821 1 451 9 362 6 168 3 249 2 714 4 88
6 372 0 619 9 185 7 274 2 98 4 714 8 345 3 564 5 504 1 449
6 874 4 235 8 344 0 525 1 605 5 618 9 64 3 623 7 407 2 814
4 991 6 201 2 207 1 344 7 918 9 21 3 725 5 544 8 200 0 729
0 126 8 343 1 672 5 63 2 384 9 413 3 150 4 33 6 14 7 528
2 789 9 345 4 504 3 934 6 324 0 575 7 387 8 322 1 278 5 340
9 24 4 474 1 193 3 450 6 828 8 177 2 8 5 198 7 628 0 385
8 573 0 22 5 282 9 952 2 671 4 965 1 512 3 619 6 763 7 78
0 344 2 520 3 66 9 405 4 237 5 173 1 999 8 40 7 170 6 574
7 371 3 52 4 149 0 859 5 335 8 588 6 272 2 168 1 309 9 565
2 540 9 823 4 716 5 661 0 937 8 536 1 638 3 841 6 127 7 400
8 631 4 877 7 778 0 623 2 444 9 79 1 678 6 395 3 630 5 5
4 191 3 403 8 50 5 796 6 139 9 382 1 534 0 274 7 726 2 177
7 114 2 419 5 809 0 759 3 472 6 192 9 505 8 546 1 985 4 127
2 503 7 392 8 294 0 507 5 201 4 890 6 319 9 883 1 645 3 326
5 396 6 624 8 829 7 284 2 142 1 152 0 332 9 965 3 561 4 33
8 843 6 983 7 769 9 951 1 360 3 949 4 549 2 501 0 683 5 267
3 604 8 314 1 798 5 392 9 811 2 907 6 633 4 732 0 496 7 735
6 528 9 336 5 494 2 296 7 425 8 525 0 693 1 532 3 885 4 213
2 509 6 459 5 843 3 502 4 311 1 803 7 67 0 821 8 24 9 928
6 390 9 223 5 891 8 551 7 311 1 762 2 530 3 177 0 910 4 714
0 497 2 685 1 905 9 871 5 791 6 534 8 247 7 396 3 193 4 548
9 931 4 458 6 885 8 654 7 289 0 19 1 808 2 69 3 504 5 203
8 132 5 235 9 916 3 353 0 282 1 826 6 991 2 803 4 607 7 954
1 947 0 439 7 686 9 34 4 454 6 990 3 443 5 80 8 659 2 266
9 295 0 171 8 225 4 609 2 709 1 349 6 234 5 74 7 871 3 935
4 802 8 84 1 398 5 972 0 106 3 357 7 68 2 615 6 632 9 200
5 903 4 449 8 693 6 784 0 581 3 730 2 826 7 337 1 239 9 489
5 272 1 262 8 67 3 383 2 827 7 356 0 970 4 429 6 610 9 422
8 826 6 221 3 717 7 2 5 529 9 438 4 283 2 568 1 319 0 226
8 488 1 75 0 630 5 794 3 775 6 744 9 729 2 329 7 514 4 227
7 550 8 301 6 539 0 994 1 913 2 498 5 157 3 593 9 855 4 736
6 60 0 187 5 988 1 165 4 574 9 642 7 945 2 934 3 140 8 710
9 781 5 494 1 105 2 241 7 559 3 937 4 374 6 460 8 613 0 874
9 576 5 34 2 13 7 217 1 199 8 434 3 37 0 800 6 603 4 130
7 864 9 276 8 373 1 198 3 824 5 737 0 519 4 56 2 243 6 727
3 321 1 818 4 300 6 120 7 225 9 999 5 446 2 843 0 790 8 799
0 943 4 411 1 113 8 577 3 407 6 864 9 113 7 355 2 35 5 95
5 394 7 37 1 178 8 461 2 633 9 515 0 356 6 679 3 30 4 977
9 826 1 541 4 77 3 937 2 750 6 172 7 259 5 607 0 200 8 539
4 587 2 102 7 201 9 878 6 954 0 52 8 264 3 558 5 133 1 256
6 679 3 153 1 20 4 276 9 313 0 525 5 635 2 381 7 434 8 544
7 413 2 631 9 827 6 764 5 510 4 214 0 304 3 118 8 939 1 887
3 192 4 821 6 544 5 797 9 641 2 991 7 270 0 375 1 493 8 135
8 230 5 678 9 661 1 955 4 223 2 149 0 200 3 274 6 840 7 777
1 135 8 579 5 42 6 424 2 601 3 992 4 933 9 886 0 46 7 138
6 86 4 842 0 34 8 622 5 17 9 583 2 889 1 692 3 929 7 582
9 969 3 128 8 257 6 129 7 344 1 953 4 342 0 258 2 571 5 119
2 291 8 98 0 103 1 955 7 824 5 230 3 456 6 774 9 185 4 12
2 380 9 795 7 894 8 131 1 611 5 160 3 812 0 768 4 238 6 743
6 15 7 661 8 681 4 124 2 498 5 804 0 534 1 239 9 61 3 409
9 990 4 857 3 666 0 677 6 527 7 779 1 628 5 911 8 549 2 449
2 700 9 637 7 142 5 806 0 49 4 848 1 687 3 169 6 627 8 781
3 604 1 197 2 380 5 904 0 64 8 303 7 428 4 331 9 25 6 144
8 280 5 252 4 134 2 499 7 990 1 77 0 657 6 120 3 424 9 29
7 827 8 486 1 474 4 164 9 336 0 519 3 58 5 379 2 600 6 253
1 91 0 410 2 871 5 602 8 477 9 803 7 778 3 270 6 100 4 251
0 398 2 466 7 380 9 585 3 719 6 265 5 438 8 47 4 905 1 206
3 202 8 198 9 679 5 911 1 209 0 158 7 390 2 561 4 653 6 818
7 540 8 966 0 535 6 866 5 499 1 778 3 812 4 946 9 972 2 355
0 382 8 464 5 185 4 47 6 499 2 915 9 732 3 503 1 900 7 430
6 653 2 288 5 484 0 924 1 92 4 58 7 331 8 838 3 331 9 890
7 358 3 976 5 367 9 34 6 4 4 57 2 275 1 985 0 631 8 273
1 449 3 925 5 581 9 821 2 814 0 691 4 435 6 790 7 441 8 65
9 173 7 495 1 464 5 924 0 620 3 437 4 406 8 123 6 852 2 929
2 485 7 836 0 753 5 129 9 660 8 340 1 6 3 21 6 221 4 122
4 977 6 220 2 806 8 853 7 278 5 687 3 857 1 100 9 679 0 357
0 635 7 612 3 389 4 222 2 421 9 84 6 141 8 307 5 634 1 204
8 346 0 738 3 438 9 796 1 626 7 720 4 503 6 649 2 440 5 927
1 988 3 858 9 38 6 39 0 990 7 433 2 485 5 993 4 830 8 172
3 779 0 22 7 173 4 611 6 295 8 190 1 874 5 813 2 723 9 700
8 316 0 627 4 271 6 830 2 772 7 382 5 470 3 203 1 605 9 44
0 567 6 957 2 579 9 29 1 2 5 431 7 421 4 436 8 253 3 96
2 353 8 169 5 251 7 924 1 771 9 27 6 432 3 299 0 945 4 234
1 923 0 531 3 942 6 51 5 959 4 801 9 521 7 565 8 32 2 429
2 209 1 617 0 23 7 619 5 991 8 542 6 770 9 926 4 776 3 138
2 723 7 999 0 270 3 532 1 107 4 755 8 746 9 54 6 563 5 330
2 456 5 105 4 31 8 196 6 142 9 904 7 247 1 182 0 642 3 879
8 916 6 882 2 936 5 116 0 59 1 61 7 989 3 387 4 248 9 473
4 147 6 39 2 83 7 731 1 777 5 276 8 288 3 807 0 453 9 490
1 357 5 927 6 665 4 436 0 133 8 802 9 744 3 327 2 987 7 745
3 915 6 606 7 958 4 462 0 5 8 26 2 776 9 533 5 743 1 550
5 434 9 772 7 160 3 472 1 984 2 807 8 693 0 788 4 948 6 300
6 521 7 91 8 210 2 293 4 17 3 352 5 279 9 379 0 767 1 603
9 575 6 752 2 200 4 679 1 874 3 405 8 852 5 182 7 986 0 666
5 666 0 692 6 259 4 516 7 365 3 32 1 799 8 128 9 263 2 383
1 61 3 998 4 777 9 83 8 77 2 88 6 4 7 553 5 499 0 938
0 407 3 400 7 526 8 484 6 77 5 381 9 444 2 515 4 74 1 60
2 124 1 606 0 698 4 617 7 167 8 619 6 390 5 956 9 571 3 553
9 100 2 690 1 630 7 161 4 601 8 152 0 748 3 446 6 494 5 843
5 588 2 755 4 429 9 739 0 421 3 731 1 598 6 590 8 577 7 716
0 818 2 896 5 739 9 549 1 491 3 368 4 386 8 230 7 662 6 374
1 50 4 855 9 726 3 833 6 51 2 617 0 526 7 629 8 768 5 648
9 179 1 545 0 495 4 970 8 308 2 287 5 488 6 257 7 551 3 524
3 3 7 676 6 745 8 127 1 674 9 788 4 457 5 662 0 889 2 98
7 89 5 108 0 694 3 758 2 658 1 631 9 144 4 930 8 540 6 270
8 928 1 60 3 967 9 168 6 358 4 995 0 80 2 512 7 314 5 569
6 171 9 92 5 984 0 159 7 82 8 68 2 423 3 270 4 839 1 999
2 678 7 345 4 580 8 985 1 427 5 888 0 452 6 770 3 386 9 448
5 285 3 664 6 518 2 830 8 309 9 956 0 807 1 482 7 350 4 274
9 32 1 920 0 384 5 42 2 587 8 985 6 417 4 267 7 396 3 960
8 523 4 647 2 711 6 89 7 946 3 162 0 182 1 340 9 400 5 516
7 403 5 575 6 263 4 502 1 375 0 545 2 475 9 689 3 780 8 323
0 890 7 978 9 149 3 65 1 600 5 353 2 792 4 718 6 771 8 929
1 253 6 134 9 808 7 826 3 975 0 108 4 352 5 562 2 947 8 324
5 490 1 410 4 377 0 443 2 222 3 964 6 534 7 554 9 403 8 19
1 19 0 42 3 158 5 698 4 38 9 793 7 513 6 143 8 468 2 18
2 811 1 937 9 631 6 995 4 217 5 707 0 721 7 232 8 17 3 909
2 494 5 493 1 366 6 376 0 759 8 696 7 901 9 615 3 720 4 293
3 155 2 869 9 855 7 515 5 713 0 337 6 239 8 675 1 221 4 510
7 1 6 481 3 238 4 727 2 854 9 764 0 275 8 856 1 212 5 199
3 129 1 935 0 610 7 114 9 664 2 873 8 433 4 82 6 432 5 985
4 561 8 684 3 237 7 204 2 429 1 954 0 476 9 40 5 252 6 828
0 817 9 731 2 85 1 272 5 127 8 111 7 694 6 84 4 315 3 891
3 681 6 759 7 645 4 589 0 660 8 687 2 771 9 531 5 899 1 398
6 108 4 336 3 412 8 734 5 638 7 508 0 319 9 347 2 69 1 189
8 496 3 192 7 657 0 265 2 634 5 705 4 386 6 174 9 594 1 479
7 307 2 536 5 101 1 779 9 480 3 9 0 111 4 530 8 485 6 984
9 713 5 998 0 844 4 328 7 374 3 949 1 274 2 856 8 842 6 274
8 479 9 579 6 280 1 986 4 329 3 350 5 806 2 273 0 412 7 839
3 55 4 35 2 728 7 413 0 461 6 942 9 238 5 802 8 224 1 316
1 32 5 324 2 432 0 311 9 141 8 163 7 323 6 309 3 605 4 422
7 947 0 475 9 847 6 590 3 7 8 518 2 365 5 700 1 428 4 916
3 728 2 918 4 888 7 809 9 334 8 636 5 964 6 926 1 148 0 185
3 115 9 611 0 697 1 629 4 219 6 861 8 386 2 943 5 318 7 11
4 259 9 680 5 757 1 738 2 352 8 667 6 266 0 225 7 353 3 504
1 545 7 791 4 251 6 56 8 171 5 720 3 377 9 218 0 622 2 342
4 310 7 684 0 444 8 171 9 405 2 462 5 661 1 349 6 767 3 488
2 732 4 403 1 416 5 923 0 196 3 60 8 751 9 133 6 341 7 471
1 384 6 582 4 543 8 580 2 704 7 815 9 473 3 689 5 140 0 91
0 119 5 161 4 727 6 990 9 550 1 344 7 958 3 386 2 84 8 889
2 417 9 720 5 865 0 808 3 720 8 787 4 204 7 251 1 775 6 208
9 68 1 411 5 904 8 778 7 44 4 360 3 603 0 482 2 89 6 491
0 397 2 115 4 491 9 21 6 483 1 235 8 973 3 668 5 889 7 862
5 699 3 607 4 923 1 581 0 464 7 782 2 782 6 195 9 441 8 172
1 124 6 176 9 354 7 137 5 651 8 111 0 18 2 192 4 97 3 466
6 237 1 687 8 759 3 765 2 654 0 5 5 998 4 864 7 295 9 94
3 610 4 758 1 679 7 497 5 665 0 330 9 790 2 554 8 680 6 601
3 288 2 932 8 323 7 698 5 395 4 70 9 655 0 978 1 319 6 134
0 318 8 557 2 858 9 268 7 77 4 102 6 45 1 789 3 653 5 24
3 782 4 392 8 933 0 229 1 714 9 180 5 984 2 547 6 991 7 360
4 928 7 247 1 387 3 189 5 279 6 513 8 261 9 742 0 94 2 351
1 550 6 472 0 236 9 126 8 555 7 844 3 740 2 122 5 642 4 729
5 972 2 615 4 711 3 318 9 781 1 216 7 722 0 629 8 596 6 821
7 206 1 851 9 748 8 898 4 912 6 484 0 485 2 993 5 818 3 124
5 197 1 434 6 123 0 176 4 497 3 49 9 901 2 723 8 593 7 93
8 923 6 773 5 174 2 393 4 957 0 901 1 624 9 436 3 513 7 599
4 712 8 779 3 448 5 456 1 86 9 997 0 834 7 374 6 496 2 959
2 679 9 237 3 600 1 502 6 235 4 524 0 641 8 362 7 708 5 310
3 822 9 811 6 379 1 445 0 751 5 787 4 205 8 712 2 800 7 562
0 669 1 701 7 760 2 49 6 152 5 162 4 243 8 182 3 789 9 477
3 236 8 414 1 783 2 228 7 867 9 313 0 560 5 135 4 895 6 334
5 955 9 81 2 528 6 655 1 134 8 597 3 243 0 880 4 315 7 748
6 219 5 745 4 673 8 517 3 640 0 435 1 860 2 142 9 775 7 575
3 965 8 503 5 878 2 602 7 463 6 46 4 346 0 805 9 168 1 852
5 935 0 736 2 688 6 719 7 667 1 158 9 721 3 865 8 503 4 588
9 474 8 37 2 651 3 308 1 954 5 585 7 693 4 150 0 214 6 911
1 406 9 437 7 343 2 70 5 769 8 39 6 387 4 270 0 129 3 446
3 670 2 361 9 694 8 717 7 916 6 644 4 27 0 316 5 894 1 373
9 159 1 708 0 807 6 110 7 342 2 246 5 242 8 975 4 499 3 725
9 386 7 626 8 292 0 412 3 773 1 864 4 714 6 570 2 630 5 369
6 348 9 986 3 662 7 457 0 79 5 687 8 86 1 997 4 116 2 877
2 259 4 381 5 750 3 378 0 654 9 316 8 566 7 452 6 783 1 842
0 797 7 332 8 933 6 618 3 165 1 496 4 949 9 879 2 708 5 342
2 277 7 946 4 222 6 363 8 276 1 759 9 375 0 588 5 656 3 366
5 490 4 20 0 506 2 53 1 584 8 29 3 418 9 922 7 856 6 138
4 747 0 917 2 127 5 912 7 315 1 660 9 589 8 124 6 450 3 113
0 324 8 47 9 668 7 806 3 445 2 47 1 964 5 673 4 160 6 39
3 134 7 914 1 48 0 495 2 481 5 1 8 154 6 126 9 32 4 372
9 472 3 283 4 20 0 230 8 646 5 635 2 552 6 524 1 463 7 797
1 552 8 233 6 661 2 250 9 950 0 377 4 723 7 48 3 42 5 786
0 137 2 221 7 342 1 550 6 308 3 720 9 675 5 61 8 975 4 483
5 748 1 800 9 890 4 989 6 429 8 864 3 717 7 716 0 487 2 917
2 753 1 487 8 763 0 394 9 539 3 625 7 984 6 246 5 846 4 770
5 59 1 278 3 284 4 416 2 362 0 13 9 104 7 884 8 309 6 141
7 987 0 775 6 377 8 447 4 890 1 442 5 50 9 247 3 512 2 196
6 949 7 363 9 741 4 46 8 191 1 98 2 498 3 419 0 718 5 745
2 720 0 555 8 442 7 712 9 533 4 807 6 782 3 188 1 570 5 654
4 617 1 245 6 323 9 22 0 324 3 592 5 715 7 551 2 256 8 719
1 260 8 145 3 813 4 163 0 768 5 325 6 977 9 428 7 616 2 89
2 395 9 903 3 878 1 93 7 859 6 374 8 704 0 515 5 864 4 982
0 428 5 52 9 597 6 738 4 450 2 468 7 769 8 20 1 315 3 487
8 833 1 388 4 388 0 478 3 908 9 297 6 607 5 498 7 35 2 980
7 198 2 657 5 940 9 612 1 548 6 373 4 746 0 211 3 306 8 369
0 162 6 192 7 83 1 8 5 139 4 854 3 165 2 294 8 827 9 770
2 764 6 192 1 851 9 266 8 261 4 479 7 878 3 408 5 596 0 775
8 515 1 693 5 58 9 294 7 284 3 331 4 358 2 87 6 123 0 211
5 487 9 46 4 24 6 877 2 563 7 311 3 737 0 326 8 15 1 447
8 215 6 604 0 588 5 492 3 1000 4 396 2 330 7 712 9 887 1 324
3 84 6 624 7 732 4 205 2 831 1 668 5 761 0 672 8 736 9 31
7 410 6 738 2 257 5 981 4 320 9 370 3 608 8 124 0 226 1 255
8 685 3 292 7 760 0 918 4 333 1 832 5 574 2 744 6 7 9 518
1 930 5 715 0 683 4 403 3 946 2 103 8 242 9 423 6 788 7 97
4 166 3 208 5 236 7 892 6 759 2 187 1 371 9 203 0 966 8 245
2 338 3 275 6 106 5 447 9 548 0 981 4 804 1 376 7 328 8 945
1 65 3 660 8 691 6 334 4 349 2 986 0 377 9 407 7 638 5 468
6 572 8 783 9 620 4 336 7 891 3 589 1 314 2 907 0 312 5 610
2 889 5 284 9 702 7 87 8 658 1 910 4 908 3 188 0 310 6 904
3 627 2 172 7 460 6 447 9 952 4 60 0 109 1 779 8 470 5 657
0 768 4 102 5 315 9 209 8 845 3 345 7 541 6 721 2 656 1 345
1 177 3 958 4 429 9 590 5 704 6 632 8 26 7 716 2 159 0 176
3 509 4 787 0 417 9 931 2 866 7 169 1 187 8 342 5 969 6 776
9 283 3 281 4 955 7 897 6 870 2 952 0 759 5 991 1 613 8 868
2 461 5 177 8 51 7 793 4 877 1 95 3 990 6 512 9 381 0 422
0 831 5 21 3 166 9 166 6 304 8 499 7 401 2 552 4 889 1 27
8 868 1 525 9 134 0 643 4 555 5 66 2 609 3 563 6 4 7 648
2 351 1 794 6 939 3 136 0 674 4 7 5 471 9 139 7 283 8 533
2 519 1 295 9 889 8 926 7 21 3 205 4 930 0 104 5 165 6 815
5 149 4 420 2 57 3 216 8 770 0 595 9 237 7 100 6 191 1 595
7 785 2 774 6 200 0 312 4 41 3 728 5 561 1 150 9 885 8 93
2 843 9 425 6 733 7 859 8 497 0 71 5 453 4 436 3 277 1 406
5 449 6 267 0 484 8 840 4 293 2 827 7 443 9 61 3 780 1 859
7 93 8 359 3 627 0 758 5 402 4 464 2 520 6 976 9 589 1 487
6 236 9 442 0 82 7 634 8 115 5 206 4 474 2 414 1 268 3 238
3 452 2 953 9 65 5 639 8 330 4 1000 0 685 7 763 6 165 1 69
9 276 8 972 2 846 3 945 5 588 4 676 0 323 1 431 6 158 7 689
8 33 2 352 6 929 1 14 0 684 4 347 9 635 5 661 3 601 7 404
6 325 1 873 0 971 3 877 4 970 2 63 8 442 7 179 5 763 9 788
4 101 0 351 5 90 1 569 7 759 2 261 9 113 8 700 6 37 3 49
1 903 5 473 6 483 2 109 0 710 3 133 4 830 9 639 7 916 8 859
7 961 6 679 2 235 3 71 5 255 4 567 8 79 9 495 1 953 0 739
4 212 2 794 8 13 9 911 6 106 3 520 1 684 0 536 5 334 7 497
5 758 9 514 7 454 4 747 0 852 3 697 1 464 6 811 8 162 2 756
1 287 6 236 8 23 0 651 5 555 9 645 4 74 2 281 3 733 7 316
9 979 3 500 8 356 0 224 5 91 4 753 7 606 6 461 2 393 1 989
2 63 9 41 8 249 1 239 5 831 3 955 4 163 7 393 0 731 6 211
2 918 3 853 4 658 5 468 9 983 6 363 7 210 1 766 8 626 0 928
5 111 6 433 4 307 2 291 9 175 7 35 1 10 0 226 3 925 8 26
0 705 1 33 4 183 6 814 8 59 3 946 7 382 5 909 2 586 9 904
2 443 9 154 1 909 5 693 7 801 4 432 8 676 0 676 6 834 3 336
6 738 8 9 0 593 1 26 9 862 2 156 3 617 7 551 5 598 4 988
1 480 2 181 9 224 4 64 8 732 0 613 7 870 6 217 5 313 3 390
9 494 5 331 2 443 8 892 1 795 0 938 4 846 6 875 7 51 3 345
7 464 3 597 0 166 1 958 9 424 2 867 6 896 4 354 8 141 5 616
6 979 8 316 3 941 9 633 4 532 0 949 1 81 7 857 2 432 5 678
7 817 1 49 6 778 2 997 3 985 0 629 9 28 5 791 8 911 4 625
5 728 1 911 9 960 7 730 2 210 8 845 3 263 0 209 4 844 6 353
7 505 4 938 0 613 5 310 1 16 8 811 2 687 3 461 6 753 9 144
1 547 2 942 7 388 6 275 9 580 8 667 0 840 3 960 5 380 4 944
6 224 5 143 0 303 7 130 9 86 4 283 8 938 2 984 3 746 1 727
9 319 6 207 5 480 0 728 3 224 8 327 1 771 2 982 7 318 4 643
5 402 3 900 4 293 6 78 8 853 7 190 2 821 9 224 1 259 0 2
3 384 0 585 2 436 4 256 8 387 6 788 5 14 7 451 1 563 9 964
4 582 3 793 7 117 6 805 2 925 5 831 8 625 9 609 0 941 1 62
1 244 9 235 5 710 3 98 7 465 8 400 4 921 2 136 0 564 6 625
8 328 3 847 4 931 1 589 7 680 0 16 5 560 6 788 2 316 9 680
9 887 2 662 1 415 0 804 6 305 5 985 8 277 3 555 7 907 4 962
8 47 1 327 6 982 3 162 2 162 9 253 4 619 7 578 0 179 5 173
3 867 6 594 0 625 7 651 2 800 5 74 1 158 8 555 9 892 4 660
8 27 2 516 7 148 6 536 5 408 1 427 9 328 0 751 4 797 3 584
1 810 6 988 4 111 9 981 0 672 7 356 2 34 3 891 5 32 8 462
2 7 5 655 8 823 6 958 0 43 3 458 9 925 1 59 7 301 4 174
4 721 3 872 1 313 0 196 6 925 5 216 8 301 2 722 9 950 7 402
4 639 1 1 8 346 9 708 0 49 6 701 7 941 3 124 2 898 5 590
3 618 5 290 6 706 4 764 1 579 2 841 8 338 9 599 0 878 7 564
0 518 1 204 3 124 8 701 2 680 4 907 5 854 7 305 9 354 6 957
5 806 8 135 3 576 1 44 2 839 0 983 6 720 9 146 4 306 7 503
1 758 7 907 3 239 4 905 9 480 5 527 6 348 8 608 0 2 2 775
6 221 1 521 7 103 0 569 8 880 2 295 5 374 3 415 4 411 9 534
4 837 3 521 1 37 9 785 5 540 8 851 2 629 0 87 7 192 6 449
8 283 0 968 3 642 2 414 9 666 5 238 1 875 4 204 7 166 6 439
8 871 4 174 0 423 7 286 2 916 9 122 1 122 3 657 5 445 6 546
0 33 8 141 3 567 5 417 6 398 7 805 4 631 1 466 2 545 9 674
5 653 2 428 3 555 7 20 0 178 1 779 9 119 4 391 8 194 6 168
5 764 0 881 2 645 9 864 3 1 6 743 7 912 8 266 4 190 1 63
3 410 2 633 6 418 5 585 4 358 0 449 8 398 9 383 1 485 7 671
7 446 2 235 5 76 3 617 1 503 8 127 4 273 6 149 9 42 0 95
3 54 9 494 4 955 5 923 1 496 7 872 0 742 6 528 8 871 2 117
4 167 5 567 9 697 3 336 0 580 6 29 7 989 1 566 8 985 2 273
2 49 0 580 8 312 3 781 1 289 6 364 9 971 4 892 7 837 5 633
4 223 1 129 3 413 0 106 2 183 9 632 7 995 5 596 8 106 6 382
8 205 9 543 3 274 1 522 2 102 4 250 5 498 0 391 7 9 6 963
8 355 5 466 4 241 1 799 9 515 6 734 3 447 2 615 7 266 0 343
3 840 9 139 7 506 2 235 1 610 8 408 4 67 5 484 6 372 0 486
4 241 7 379 9 968 3 93 2 531 8 38 1 557 6 717 0 744 5 682
7 549 6 812 4 31 9 276 0 191 2 969 8 803 5 489 1 674 3 504
0 937 6 925 3 424 2 551 4 664 9 568 5 810 1 397 8 748 7 205
7 789 5 826 2 159 0 884 1 937 9 210 8 797 6 375 3 850 4 891
8 306 5 570 4 965 3 749 1 714 2 571 6 81 0 713 9 244 7 81
0 175 8 130 9 724 3 73 7 215 2 969 4 452 1 652 5 656 6 556
4 294 0 532 9 308 2 86 1 192 5 381 8 78 6 522 3 973 7 152
8 361 3 537 4 676 6 291 0 310 9 579 7 919 2 708 1 913 5 962
8 586 5 180 4 145 0 145 1 862 3 145 9 762 7 636 2 713 6 227
7 137 9 10 8 964 1 208 2 811 5 652 3 73 4 490 6 794 0 233
2 462 3 102 6 693 8 618 0 547 1 777 7 811 4 553 5 219 9 723
6 876 2 495 7 634 5 933 9 692 0 18 4 636 1 926 3 293 8 285
0 894 8 889 7 776 2 329 9 355 1 698 5 23 4 794 6 109 3 696
5 426 8 180 0 22 4 149 9 324 3 372 1 361 6 79 7 185 2 995
3 738 4 531 9 998 0 245 1 39 5 384 2 445 7 320 8 42 6 502
8 940 9 1000 6 372 0 330 4 697 3 303 1 823 5 273 2 492 7 762
4 55 2 665 5 841 9 286 0 55 1 103 3 200 6 473 8 180 7 771
3 475 4 22 5 432 9 145 7 275 2 136 8 813 1 800 0 392 6 287
7 515 5 589 6 939 1 129 8 672 2 426 4 297 3 487 9 307 0 223
1 142 8 472 5 845 2 986 7 803 3 796 6 349 9 267 0 951 4 278
2 103 1 528 6 853 5 492 8 88 7 656 9 911 4 171 3 88 0 923
1 647 7 292 5 140 4 798 6 238 3 547 9 439 2 53 8 435 0 238
3 788 7 544 9 425 5 458 2 827 6 384 1 13 0 440 8 557 4 587
3 803 0 623 6 190 7 746 4 948 5 412 1 759 9 716 2 622 8 412
1 412 3 68 0 992 7 458 5 88 6 798 4 840 8 803 9 43 2 679
7 364 5 766 3 974 9 897 8 873 4 322 6 691 1 461 0 995 2 552
1 819 2 259 8 409 0 288 9 517 6 749 3 356 7 967 4 448 5 787
5 700 8 901 3 998 2 799 7 559 6 21 9 5 4 864 1 263 0 597
9 554 3 924 6 695 2 85 8 620 0 782 1 490 5 949 4 915 7 575
5 527 9 239 7 779 8 944 2 269 4 372 3 209 6 510 1 695 0 851
3 752 8 102 1 197 2 427 0 984 9 216 5 767 6 185 4 100 7 681
4 94 9 621 0 871 3 728 1 104 8 159 7 419 2 458 6 119 5 567
1 293 7 472 2 520 8 322 6 96 3 294 5 875 9 632 0 252 4 183
4 484 5 498 0 995 7 188 3 868 8 290 9 528 1 811 6 172 2 187
9 492 5 12 2 112 3 143 7 502 4 711 6 724 0 406 1 126 8 913
1 486 5 84 0 991 4 230 2 311 8 276 3 943 7 464 9 103 6 432
8 812 5 637 0 380 7 275 3 612 4 142 9 127 6 253 2 793 1 68
4 971 9 685 2 359 1 606 7 826 3 190 0 692 5 85 6 46 8 880
7 315 2 168 5 505 6 703 8 628 4 139 1 290 9 641 3 107 0 698
7 325 3 64 2 804 9 556 5 253 1 447 4 848 8 531 0 864 6 394
7 711 4 559 8 839 6 830 3 50 0 690 1 385 2 887 9 427 5 646
4 259 7 696 0 348 1 611 2 438 9 869 5 936 6 541 3 476 8 381
1 82 4 121 7 600 6 515 8 728 0 832 5 970 3 164 9 771 2 397
8 340 4 947 3 462 6 80 9 5 7 239 2 657 5 405 1 903 0 446
9 321 3 134 7 814 6 883 1 941 4 685 5 847 2 362 8 399 0 126
7 122 3 413 0 885 2 153 4 462 5 311 1 60 6 293 9 416 8 645
3 176 9 360 6 776 2 293 8 666 4 355 7 248 1 606 0 15 5 50
7 113 3 791 6 256 5 970 1 667 9 75 4 59 0 426 8 753 2 442
0 814 5 20 3 575 4 84 8 507 7 581 9 426 2 670 6 900 1 256
9 530 0 950 5 460 6 713 1 710 3 179 4 240 2 764 8 372 7 734
8 696 2 990 7 187 6 61 4 206 0 892 5 495 9 54 1 210 3 704
7 1000 0 553 1 887 6 682 5 864 2 766 9 206 4 386 3 631 8 165
0 589 8 411 2 109 7 556 6 859 3 947 1 883 9 11 4 963 5 232
4 718 5 435 0 778 6 541 1 9 8 525 3 686 2 849 7 189 9 112
8 262 5 840 7 352 4 594 2 352 3 403 9 952 0 215 1 787 6 107
5 26 9 751 7 465 6 59 8 500 0 42 4 472 1 3 3 475 2 911
0 174 2 617 9 849 3 50 7 839 6 754 5 606 4 947 1 453 8 270
8 90 9 739 1 658 6 465 3 269 5 882 0 116 2 349 4 195 7 524
5 197 3 949 8 863 6 410 1 358 9 749 7 891 2 756 0 8 4 637
1 993 3 628 0 663 9 436 4 762 7 342 5 444 8 945 2 456 6 195
9 597 6 45 7 313 3 149 1 563 4 220 0 651 2 381 8 687 5 467
4 230 0 600 1 577 7 387 9 555 3 344 6 455 8 835 2 663 5 590
3 255 5 932 2 507 8 254 9 849 6 493 7 436 1 723 0 796 4 63
8 650 4 897 0 348 1 195 6 943 7 873 9 996 2 816 3 317 5 975
6 877 1 481 7 820 2 591 9 507 5 794 3 728 8 198 0 608 4 282
9 163 6 565 2 568 0 988 1 60 5 616 8 49 3 321 7 499 4 333
2 340 7 744 3 343 1 968 5 452 4 245 0 542 6 787 8 602 9 991
7 809 3 419 8 131 4 346 2 730 5 190 1 831 9 213 6 699 0 592
2 838 4 383 8 604 0 692 9 496 5 163 1 23 3 728 6 385 7 530
6 644 7 209 3 368 1 79 5 956 8 557 2 915 9 869 4 957 0 976
8 465 3 597 9 809 1 926 5 779 7 12 0 443 6 8 4 792 2 873
0 791 8 745 2 987 6 588 4 789 9 296 7 715 1 74 5 394 3 720
6 895 7 197 5 690 8 658 3 388 1 737 9 878 4 972 0 484 2 665
6 245 5 499 8 92 1 823 2 3 3 20 9 387 7 770 4 427 0 169
8 154 9 890 7 426 5 999 4 397 2 335 6 202 1 795 3 452 0 575
5 615 9 133 7 54 0 991 8 218 1 724 6 91 4 481 3 583 2 137
1 619 7 947 6 613 5 816 2 264 3 824 4 497 8 841 9 798 0 968
8 839 9 397 4 707 3 187 1 351 2 124 5 542 7 34 0 632 6 115
8 520 1 614 9 459 3 634 2 721 4 570 7 735 5 860 6 433 0 171
6 540 3 808 5 381 7 153 1 302 9 876 2 881 4 685 0 384 8 665
2 440 1 314 9 362 4 321 7 85 8 496 6 345 3 845 5 708 0 283
8 154 5 907 2 539 7 338 6 378 3 93 1 751 9 604 4 709 0 925
4 964 3 461 8 121 6 76 9 36 1 325 5 6 0 578 7 139 2 602
2 572 6 463 3 685 0 300 4 953 1 144 9 108 5 502 7 718 8 541
3 146 7 309 1 653 6 176 5 824 0 688 8 857 4 896 9 249 2 351
7 417 4 859 6 558 0 193 9 834 1 154 8 886 3 317 5 720 2 774
9 761 3 42 7 585 5 848 8 297 4 106 2 607 0 606 6 86 1 601
4 272 7 698 6 29 3 43 0 52 8 236 1 300 9 355 5 234 2 400
0 84 1 49 2 262 3 330 5 571 7 923 8 787 4 462 6 382 9 908
3 985 4 292 0 631 7 777 5 99 9 536 8 457 6 920 1 144 2 832
4 37 0 692 6 420 1 718 2 959 3 491 5 27 7 485 9 186 8 104
6 697 2 793 4 765 0 972 3 489 9 591 1 825 7 256 5 600 8 515
5 71 9 453 7 108 8 89 6 59 2 836 3 502 4 251 0 55 1 554
2 257 4 705 6 237 0 755 7 415 8 710 3 854 9 960 5 431 1 279
0 120 5 107 7 228 6 678 9 374 1 6 2 717 8 125 3 226 4 947
6 68 2 823 7 768 0 398 1 422 9 536 5 87 8 735 3 430 4 612
9 329 0 716 6 166 3 837 8 684 2 811 1 371 4 174 7 916 5 757
2 659 6 676 3 879 5 934 4 62 7 781 0 701 1 129 8 646 9 800
0 762 7 585 9 701 8 60 2 650 6 850 5 874 4 669 3 624 1 925
9 271 1 296 4 762 8 930 5 169 6 416 3 60 2 144 0 765 7 9
1 335 9 880 8 268 2 170 7 14 0 216 3 218 5 960 6 973 4 819
4 569 7 109 2 727 3 221 9 285 1 831 0 554 5 653 6 468 8 388
1 81 9 227 2 460 0 588 6 270 5 408 8 176 7 239 4 849 3 373
3 833 9 485 5 130 6 276 8 181 1 700 7 311 4 947 0 494 2 812
8 586 5 663 4 769 7 263 2 939 1 876 9 162 0 780 6 477 3 890
6 817 0 266 2 831 7 420 5 283 1 497 8 361 9 923 3 535 4 29
9 785 4 143 3 162 7 764 1 609 0 749 2 554 6 710 5 871 8 875
2 812 9 469 3 625 4 480 1 899 7 26 6 218 5 922 8 766 0 862
0 966 2 351 3 652 4 602 8 62 5 229 9 574 7 686 6 224 1 389
9 249 5 942 7 142 3 601 1 822 0 803 6 849 2 791 4 936 8 309
4 841 6 133 3 690 0 334 5 852 8 532 7 186 1 754 9 322 2 170
0 566 6 507 9 448 8 127 3 801 4 680 5 857 2 353 7 874 1 541
3 437 2 987 6 90 1 598 4 188 8 848 0 512 9 454 7 796 5 349
2 674 9 892 6 67 4 589 3 818 0 724 7 369 5 710 8 211 1 580
8 476 1 80 4 878 6 877 7 82 2 118 5 365 0 89 3 789 9 709
8 723 4 764 3 726 6 49 9 559 0 762 5 201 1 119 2 603 7 232
3 32 1 877 8 861 6 743 7 734 5 206 9 113 0 739 2 91 4 170
8 385 3 691 7 31 0 433 1 242 6 896 4 13 9 320 5 876 2 184
8 157 2 548 0 629 9 108 3 870 7 484 1 811 5 437 4 854 6 403
7 261 3 54 8 391 6 370 2 748 4 339 9 177 0 717 1 715 5 799
9 430 1 412 4 128 5 699 3 997 6 233 0 382 7 154 2 926 8 369
2 728 0 561 5 207 1 955 4 956 9 580 3 657 7 910 8 362 6 372
5 778 3 384 6 96 9 820 0 135 1 520 8 588 7 627 2 206 4 301
1 212 8 892 2 150 3 983 0 805 4 976 9 115 5 611 6 22 7 30
4 298 3 925 9 472 6 432 2 805 7 758 5 892 8 839 1 459 0 500
5 353 1 921 6 127 3 761 8 553 7 134 4 795 0 731 9 887 2 715
2 770 8 338 4 576 6 949 3 887 7 689 0 411 9 671 5 53 1 260
4 285 9 647 1 579 8 608 6 605 2 194 0 763 3 168 7 801 5 464
5 736 4 659 3 772 9 914 2 82 7 954 8 68 1 464 6 160 0 487
5 148 3 479 8 384 6 354 9 211 4 695 1 621 2 477 7 22 0 171
9 534 4 623 3 545 5 106 1 855 2 14 8 293 7 122 6 551 0 653
7 487 5 916 3 165 1 813 0 813 4 98 9 847 8 888 6 830 2 325
3 640 5 472 4 12 9 988 8 645 0 86 7 360 1 46 2 93 6 719
2 531 4 528 9 955 1 617 3 21 8 539 7 553 5 99 6 588 0 92
3 290 1 962 8 137 0 463 7 396 5 456 2 738 4 718 6 737 9 398
1 904 4 778 9 665 8 323 0 958 6 141 2 997 7 573 5 741 3 150
1 946 6 283 9 661 2 515 5 759 7 405 3 12 0 629 8 205 4 587
4 748 3 77 0 691 6 547 1 757 9 213 5 795 7 886 2 807 8 377
0 125 7 538 9 153 4 483 6 677 3 850 5 635 1 70 8 99 2 776
3 68 1 331 8 520 6 589 7 809 0 527 4 936 9 296 2 883 5 830
5 560 1 690 9 948 0 128 7 20 4 787 3 405 6 945 8 101 2 853
1 471 6 439 9 950 7 629 3 676 8 420 5 586 0 658 4 345 2 459
1 100 3 694 0 275 6 504 9 483 7 809 2 514 5 160 4 583 8 565
1 846 2 280 5 460 4 261 7 661 6 377 8 602 9 206 0 871 3 456
7 70 5 951 0 646 2 308 9 609 1 389 6 341 8 929 3 987 4 47
9 795 2 793 5 44 3 361 0 156 6 370 8 999 4 755 1 165 7 835
4 939 7 233 2 626 0 720 3 119 8 606 6 389 9 580 1 529 5 897
5 485 6 462 8 747 3 570 7 889 2 5 0 298 9 446 1 791 4 837
0 780 9 29 5 358 7 187 4 942 1 629 8 468 2 965 3 144 6 152
4 573 5 778 7 542 2 64 0 329 1 513 9 339 6 570 3 768 8 270
2 372 6 288 3 628 5 495 0 598 9 593 4 595 8 101 7 141 1 403
0 352 2 245 8 98 6 857 4 373 1 430 5 39 9 143 3 511 7 989
0 395 5 2 7 782 3 891 2 325 1 37 9 16 6 609 8 966 4 501
8 769 4 154 0 872 3 6 2 248 7 174 9 509 5 295 1 161 6 176
4 717 6 289 3 834 7 117 5 663 0 957 8 413 1 844 9 571 2 490
5 529 3 141 1 586 7 750 2 565 4 970 6 251 8 932 0 490 9 666
3 915 2 20 8 420 5 828 9 920 1 496 6 181 0 529 4 354 7 298
9 870 2 522 4 79 8 619 1 59 0 641 5 313 7 566 3 609 6 603
9 589 5 851 6 342 4 346 8 723 0 368 2 333 7 329 3 541 1 682
5 69 4 65 1 967 7 673 0 134 2 385 8 521 6 81 9 207 3 2
2 659 0 877 8 686 4 664 5 462 1 310 3 37 9 804 6 931 7 641
8 333 6 438 5 114 9 822 4 922 1 576 3 17 0 588 2 979 7 46
5 951 2 835 7 812 4 730 3 972 0 857 1 498 6 980 9 455 8 78
6 482 4 662 9 779 8 811 0 70 3 237 7 839 5 93 2 53 1 867
7 249 6 352 9 718 1 170 5 54 8 382 3 89 2 803 4 536 0 287
9 466 2 100 3 893 5 306 7 26 1 944 6 752 4 697 8 916 0 241
1 158 0 410 6 889 9 464 7 350 8 2 5 457 4 221 3 926 2 949
8 351 3 330 2 79 6 512 9 471 5 505 0 268 1 392 4 22 7 15
3 916 2 731 4 14 6 504 5 74 1 667 0 941 9 225 8 701 7 115
7 585 1 748 5 361 6 810 2 178 4 14 0 489 8 269 3 412 9 997
7 102 4 577 8 239 5 165 9 97 0 46 6 53 2 658 1 769 3 343
3 783 9 63 8 34 2 389 7 556 6 629 5 738 0 483 4 703 1 535
8 217 1 757 5 740 9 650 6 541 4 986 2 664 3 602 7 494 0 624
3 626 0 640 6 772 7 534 5 745 8 711 9 540 2 164 4 979 1 62
0 401 6 655 2 998 3 760 9 613 5 826 4 375 1 39 7 259 8 534
5 382 0 207 6 351 2 97 4 762 8 350 3 589 9 724 1 70 7 281
4 899 3 375 9 519 2 746 8 468 5 871 7 225 6 246 0 394 1 464
1 597 2 730 9 431 4 269 6 969 5 214 3 216 0 468 8 20 7 410
8 847 9 439 3 756 7 909 4 227 1 757 5 494 2 924 6 126 0 95
4 233 1 807 7 75 2 350 9 520 8 903 3 986 6 329 5 338 0 692
1 25 6 20 5 640 2 355 4 272 8 613 3 826 7 413 0 233 9 336
2 510 7 602 0 395 3 523 5 870 4 316 1 746 8 595 9 661 6 17
0 260 4 509 5 293 3 728 7 354 2 953 1 592 9 228 8 785 6 384
4 626 5 118 9 588 7 590 6 487 2 692 0 688 1 754 8 110 3 104
9 411 6 51 3 593 8 580 1 10 0 205 4 800 5 129 7 286 2 881
2 961 8 519 0 410 1 66 9 399 7 103 5 316 3 396 4 204 6 364
4 13 1 255 3 339 9 671 5 303 0 33 7 23 2 346 6 202 8 505
2 513 7 460 9 459 0 519 6 170 8 427 4 161 5 914 1 646 3 848
5 701 9 962 7 617 6 916 1 341 2 467 3 601 8 737 4 981 0 707
2 79 9 27 4 740 1 658 5 691 6 653 8 94 0 24 3 739 7 832
7 107 1 485 4 631 8 797 3 67 0 890 9 708 2 804 6 924 5 709
0 796 6 133 9 770 5 529 4 422 7 524 3 721 8 148 2 616 1 266
1 2 5 562 3 261 2 478 0 456 9 222 8 948 6 26 7 197 4 641
7 191 3 746 8 318 5 251 4 828 0 783 6 888 2 14 9 828 1 665
0 542 3 427 6 5 5 740 2 480 9 36 4 15 1 393 7 17 8 96
7 15 2 758 5 645 3 949 8 499 6 296 9 957 4 55 0 187 1 67
2 97 0 47 7 296 9 156 6 537 3 439 1 980 4 238 5 343 8 769
1 413 9 312 5 980 7 943 8 399 0 520 2 478 3 998 6 757 4 1
5 386 4 780 8 340 9 816 6 468 2 952 3 180 1 805 0 681 7 920
9 764 0 156 8 653 7 237 5 681 6 506 4 253 1 156 3 403 2 829
9 675 3 110 2 412 0 293 1 250 5 550 8 341 4 463 7 629 6 98
0 614 7 120 3 840 4 811 2 994 1 85 5 626 8 127 6 109 9 673
0 766 8 510 2 683 4 833 6 613 9 297 1 231 5 393 7 249 3 798
7 68 6 65 8 784 2 464 3 811 5 562 1 971 9 748 0 522 4 147
8 930 3 238 0 165 2 304 6 406 9 482 4 708 7 17 1 915 5 774
2 721 7 161 6 280 5 676 4 572 8 685 0 205 9 654 1 981 3 92
5 863 4 226 7 581 1 182 9 770 2 861 0 545 3 517 8 60 6 316
8 627 5 776 2 306 3 381 1 903 0 567 6 329 7 404 4 144 9 96
9 691 4 729 8 197 6 136 0 469 3 631 5 371 2 573 7 521 1 904
8 263 3 720 7 884 2 435 5 104 4 512 9 437 1 616 0 511 6 505
1 353 5 690 4 805 0 796 2 152 6 179 7 207 3 536 8 93 9 414
1 1000 9 806 3 463 8 941 0 659 7 146 4 271 6 770 2 924 5 333
3 813 1 395 8 738 2 847 4 507 5 110 7 106 0 618 9 326 6 772
1 755 8 154 5 5 2 507 9 178 6 209 3 591 4 380 7 122 0 223
7 245 3 947 8 969 5 982 1 361 0 748 6 514 2 91 4 290 9 690
0 578 1 393 3 509 9 394 7 193 8 935 4 250 6 135 2 40 5 98
2 944 8 623 5 297 0 69 7 477 9 27 4 351 3 4 6 845 1 788
2 995 5 41 3 510 6 792 7 608 0 741 9 287 1 283 4 739 8 528
0 315 1 418 9 691 6 940 7 326 3 355 4 417 2 684 5 834 8 593
7 92 4 554 8 470 3 388 1 652 0 917 9 940 2 909 5 712 6 577
6 294 4 302 5 678 1 185 2 420 0 368 7 471 9 31 3 100 8 942
2 157 6 756 4 118 7 895 0 897 5 467 1 283 3 649 8 541 9 552
1 906 8 361 9 99 3 591 5 182 0 399 6 288 4 254 7 384 2 165
1 377 0 148 6 836 3 328 8 296 5 99 7 402 4 216 9 211 2 632
1 204 4 90 8 945 7 540 5 807 6 612 0 529 2 515 9 912 3 936
0 218 7 33 3 180 8 890 9 177 2 868 1 531 4 612 6 194 5 317
1 619 6 577 2 934 0 288 5 837 3 205 8 348 7 715 4 93 9 883
9 952 0 76 5 51 6 185 8 61 7 18 4 273 2 150 3 744 1 85
6 921 4 228 9 802 7 906 0 141 5 9 2 50 3 935 1 946 8 975
8 845 0 437 6 153 2 986 5 826 4 90 9 587 1 953 7 663 3 534
5 49 9 558 8 681 2 902 6 277 4 89 1 572 0 788 3 265 7 281
1 960 8 728 6 218 7 121 3 724 2 599 4 696 9 81 0 25 5 178
8 341 7 715 2 637 6 74 0 615 5 782 4 427 9 446 1 892 3 505
4 220 9 255 7 977 0 101 2 444 5 243 6 167 1 252 8 467 3 45
7 131 2 912 5 550 9 62 0 560 6 315 1 969 3 421 8 970 4 534
2 740 9 738 5 354 0 134 7 255 6 936 3 225 8 241 1 731 4 208
0 819 4 727 9 63 6 178 3 370 5 171 8 28 1 391 2 636 7 863
0 325 6 378 3 834 4 599 9 598 1 789 7 277 8 823 5 944 2 247
2 815 1 286 3 310 5 891 4 579 8 75 0 207 9 196 7 987 6 294
0 56 7 572 2 332 5 400 9 661 3 44 4 768 8 868 1 804 6 693
3 655 0 47 8 295 5 326 9 419 2 659 1 444 6 607 4 95 7 55
7 906 6 841 0 994 1 347 4 658 5 264 3 590 9 198 8 464 2 257
7 872 5 50 8 116 4 749 2 683 0 392 9 425 3 120 6 662 1 301
8 770 2 195 1 846 6 310 0 916 5 645 9 265 4 680 3 764 7 224
4 729 2 840 6 373 3 872 8 496 7 513 1 789 9 302 0 902 5 524
6 46 0 563 9 77 8 201 2 332 1 288 4 741 3 563 7 848 5 66
3 681 0 666 5 848 4 83 2 692 1 754 6 320 7 43 9 201 8 41
7 377 3 318 5 223 1 430 6 748 2 966 4 869 9 349 0 644 8 209
1 15 2 831 9 821 4 718 6 101 0 422 3 181 5 441 7 21 8 629
7 445 6 230 9 468 1 70 3 171 4 346 5 206 8 470 0 336 2 805
5 239 6 355 7 241 9 115 3 309 8 381 4 972 1 410 2 629 0 658
4 305 8 717 5 870 0 444 2 306 1 831 6 237 9 421 7 697 3 404
8 302 7 275 0 204 9 257 3 140 5 518 4 31 6 884 1 990 2 645
8 375 5 294 9 463 3 521 7 222 6 524 1 967 0 778 4 48 2 173
2 43 8 565 5 569 0 462 4 317 1 351 3 809 7 873 6 249 9 571
3 917 5 676 1 710 6 943 9 10 7 590 0 197 2 117 4 624 8 180
3 402 1 325 6 226 8 458 9 116 4 40 5 6 2 701 0 898 7 383
0 645 1 996 2 691 6 881 4 440 8 535 3 546 7 708 5 796 9 488
5 517 4 891 9 412 7 591 2 24 3 990 0 402 6 753 8 491 1 912
6 706 5 320 4 333 1 465 7 811 3 45 0 618 2 531 8 131 9 346
8 952 1 377 4 54 0 860 3 51 9 803 2 226 5 350 6 40 7 255
5 850 9 425 3 948 6 618 0 580 1 535 8 697 4 980 7 129 2 247
3 465 6 698 5 521 9 378 4 570 7 700 0 377 8 524 1 839 2 46
7 514 1 902 9 479 4 669 0 447 3 689 5 741 6 191 8 747 2 733
3 491 6 540 4 484 0 991 8 611 9 716 7 616 5 880 2 155 1 766
1 626 5 34 8 156 6 944 9 921 3 159 4 727 0 596 2 174 7 770
1 109 5 407 9 751 6 374 4 106 3 253 2 733 8 501 7 669 0 752
4 126 0 632 9 375 5 464 8 560 6 598 1 765 2 788 7 483 3 904
8 515 0 822 5 882 7 353 1 591 3 805 9 406 2 26 4 24 6 828
8 982 0 811 7 161 4 920 6 254 9 398 2 717 5 742 1 947 3 854
5 784 8 531 0 473 1 533 4 648 7 629 3 617 9 994 6 263 2 470
5 35 7 817 2 230 3 482 0 452 4 53 9 527 6 598 1 19 8 825
5 359 8 384 3 429 0 580 2 550 7 773 1 467 9 746 4 701 6 237
5 766 8 319 7 850 2 875 3 383 1 518 6 107 4 720 9 740 0 752
3 533 0 224 2 530 9 681 5 143 7 604 8 580 4 916 6 712 1 198
3 966 7 318 4 650 0 588 2 144 1 424 5 17 8 571 6 914 9 214
1 740 0 716 9 793 2 364 6 703 7 540 8 611 3 64 4 810 5 278
5 52 2 203 7 98 4 771 3 974 1 890 0 722 9 498 8 286 6 145
7 654 1 178 5 745 4 70 0 563 2 67 9 467 6 35 3 798 8 485
8 383 4 349 7 232 9 889 3 504 5 106 6 938 2 332 1 162 0 591
6 875 2 201 7 390 5 167 3 163 4 365 0 537 1 600 8 459 9 686
7 376 3 648 1 156 9 293 5 473 0 549 2 704 8 731 4 769 6 321
1 928 7 144 4 646 0 676 9 539 3 390 8 600 2 516 5 152 6 228
3 265 1 95 7 625 5 119 8 901 9 185 0 252 4 866 6 392 2 97
5 207 8 462 9 723 4 981 2 950 3 60 6 75 1 910 0 12 7 983
2 910 1 159 9 276 7 248 6 442 4 535 5 339 8 793 0 84 3 374
3 429 6 346 0 98 8 187 7 760 9 498 5 638 4 780 2 504 1 941
2 407 1 671 9 160 0 156 6 61 4 541 7 26 8 611 5 193 3 287
2 91 7 707 4 191 8 736 9 550 5 624 0 169 6 938 3 283 1 189
2 457 8 44 6 140 1 146 7 706 5 273 3 292 9 608 0 795 4 748
4 620 3 27 5 826 7 207 9 132 6 678 8 745 0 659 2 714 1 301
8 848 0 66 7 514 2 379 1 87 9 16 4 458 6 788 5 237 3 336
7 160 9 949 2 858 6 755 8 474 1 304 3 733 0 611 5 202 4 755
1 875 0 309 2 276 8 167 5 109 7 293 3 341 4 471 9 500 6 4
7 403 9 359 0 644 3 844 5 571 6 411 8 538 4 260 2 251 1 873
1 563 7 646 5 836 9 527 4 635 3 518 6 979 8 942 0 623 2 390
4 692 7 617 6 487 9 932 1 371 5 206 3 291 0 557 8 273 2 146
8 665 1 882 7 952 4 156 2 425 0 424 5 668 9 623 3 317 6 903
8 773 7 243 9 951 0 352 4 124 5 190 1 793 2 329 3 2 6 939
1 236 3 981 4 872 5 68 2 509 8 244 6 510 7 212 9 26 0 642
7 52 8 133 1 253 3 851 4 862 2 592 6 538 5 380 0 623 9 780
5 947 9 845 0 190 4 125 1 438 3 994 7 597 6 573 2 807 8 529
1 924 7 713 0 111 8 742 2 905 5 234 9 753 4 745 3 665 6 660
9 973 3 481 5 160 8 403 2 563 1 818 7 129 6 216 4 493 0 714
5 786 7 12 2 57 8 450 3 271 0 452 4 698 9 904 1 26 6 450
0 266 1 680 4 100 3 260 6 78 2 811 8 67 7 501 5 278 9 960
4 255 5 978 8 575 2 374 0 642 9 104 1 775 3 564 7 36 6 216
4 572 6 735 7 832 9 420 3 634 1 659 5 311 8 435 2 951 0 917
3 903 6 384 8 637 7 613 1 247 5 321 9 283 4 809 0 218 2 643
6 520 9 444 1 637 8 779 4 5 7 773 5 871 2 383 3 878 0 756
0 524 7 867 3 845 2 735 5 486 4 744 6 10 9 347 1 296 8 927
5 579 9 686 4 104 3 67 7 692 6 977 2 369 8 324 0 980 1 603
4 698 6 663 7 468 1 233 3 191 8 338 0 620 5 945 2 794 9 414
2 275 9 566 5 365 8 838 1 130 3 118 7 518 4 620 0 46 6 910
0 655 9 403 4 105 8 615 3 929 2 895 5 580 7 970 1 110 6 984
6 139 3 959 5 824 9 101 2 837 1 147 0 408 7 244 8 694 4 216
8 582 5 200 2 138 7 542 9 746 4 132 6 65 3 503 1 726 0 204
1 154 6 152 0 672 3 676 2 261 5 396 4 231 8 815 7 496 9 331
8 721 1 569 6 357 5 439 7 918 3 896 9 111 2 775 4 509 0 37
7 616 4 380 8 689 9 697 5 88 6 544 1 480 0 834 2 308 3 759
1 296 7 973 8 760 5 230 9 470 0 749 3 994 4 576 6 621 2 177
0 245 7 96 2 159 4 764 5 350 8 192 9 890 1 934 6 231 3 480
4 130 7 624 6 766 2 698 0 431 9 365 3 673 1 713 8 211 5 604
2 424 8 66 0 874 1 169 6 966 3 307 4 558 9 883 7 798 5 617
9 822 1 32 5 510 8 813 7 907 4 69 2 386 6 46 0 583 3 978
5 32 2 922 6 354 1 210 4 148 3 709 7 978 9 272 0 304 8 909
0 134 9 972 8 385 1 76 7 239 5 93 6 344 2 324 4 404 3 913
6 571 3 329 4 232 0 608 8 16 2 439 7 170 9 927 1 661 5 669
6 193 8 48 2 799 5 417 1 466 4 350 0 358 7 571 3 344 9 94
9 865 2 350 5 942 1 929 8 451 0 472 3 979 7 854 4 929 6 123
8 515 3 316 6 30 7 564 5 550 9 829 0 582 1 641 2 848 4 447
0 443 4 968 8 52 2 836 1 511 7 346 6 581 5 409 9 303 3 678
4 715 6 555 9 72 1 394 7 110 5 765 2 729 3 500 0 667 8 718
7 597 5 878 0 144 8 752 6 723 2 584 3 213 4 651 1 588 9 560
1 824 0 608 6 792 5 332 7 13 8 98 2 149 9 456 4 225 3 902
9 909 1 51 5 25 7 467 2 746 3 492 8 820 0 156 6 705 4 298
9 897 5 707 3 41 1 152 8 718 0 184 2 350 4 856 7 727 6 446
4 631 9 254 6 687 8 599 3 528 1 109 7 422 5 70 0 508 2 623
0 616 8 538 5 682 6 358 7 389 1 266 9 947 4 176 2 570 3 211
9 798 7 223 8 963 2 359 3 184 0 334 5 675 6 368 1 507 4 111
6 34 3 202 4 770 8 145 5 225 1 47 9 366 2 503 7 885 0 820
5 256 1 636 9 958 0 200 3 508 7 994 4 611 6 796 2 262 8 467
2 908 3 46 6 355 7 254 9 500 1 872 8 383 0 467 5 16 4 605
2 862 3 18 4 248 7 884 5 841 1 492 0 594 6 85 9 528 8 429
2 613 7 848 1 854 6 362 8 88 3 813 9 597 0 917 5 559 4 421
6 423 9 415 0 191 1 624 3 454 8 37 7 712 4 520 2 232 5 267
6 148 5 579 4 107 7 460 1 599 8 142 3 545 2 812 9 149 0 140
8 640 9 845 5 322 4 974 0 529 7 125 2 474 6 668 1 370 3 121
5 478 7 962 3 202 1 75 4 175 8 589 9 241 2 542 0 627 6 157
3 754 5 202 7 913 6 109 2 214 9 787 4 338 0 133 8 301 1 92
6 878 1 729 8 579 2 905 7 664 0 602 3 950 4 706 5 576 9 522
1 607 3 115 7 243 5 605 6 156 4 544 0 696 9 547 2 497 8 366
0 577 3 177 1 719 8 93 6 964 7 215 9 242 4 961 2 789 5 205
4 290 2 592 3 331 8 327 9 902 7 670 1 500 6 256 5 951 0 771
2 205 7 802 8 361 1 615 5 425 0 11 9 889 6 796 4 941 3 147
5 626 4 817 3 358 0 378 9 875 6 607 7 40 1 223 8 805 2 147
4 429 9 634 0 203 6 684 3 142 2 779 8 803 5 455 7 56 1 100
1 779 2 174 4 950 6 401 0 841 3 304 5 782 7 784 8 572 9 578
0 107 2 459 7 217 8 578 6 615 3 171 1 722 5 924 9 819 4 230
0 897 2 325 3 156 7 417 9 421 6 445 1 3 8 785 4 783 5 378
7 42 2 418 1 268 0 271 6 894 8 707 4 534 3 283 5 365 9 265
0 225 4 798 1 885 3 903 5 31 8 239 7 903 2 151 9 145 6 408
7 782 5 387 8 979 9 451 3 488 6 628 2 67 4 470 1 808 0 740
0 782 8 785 9 125 1 262 5 486 7 456 2 402 4 331 6 763 3 636
4 707 0 280 3 957 9 636 7 449 1 522 8 683 2 786 6 738 5 212
0 636 9 688 1 960 5 711 3 960 8 56 4 940 6 80 7 433 2 443
8 655 6 192 0 371 2 345 1 533 9 301 4 189 7 135 5 550 3 485
3 948 5 223 7 218 8 90 4 667 6 25 1 912 0 361 2 864 9 800
7 396 9 61 2 261 5 95 4 219 3 481 1 354 8 929 0 852 6 546
5 820 8 40 9 740 0 354 2 420 3 670 6 910 7 705 4 510 1 663
3 269 8 182 7 260 1 1000 5 71 9 180 0 303 2 376 4 889 6 991
5 778 6 148 9 737 3 694 1 411 4 217 8 356 0 162 7 774 2 938
2 180 3 36 6 615 5 290 8 925 4 582 7 756 9 483 0 588 1 423
7 221 2 389 4 844 3 954 0 969 9 858 1 183 8 536 5 342 6 622
2 334 5 329 0 372 1 548 9 501 4 570 7 855 3 107 8 166 6 209
7 1000 6 639 8 192 3 132 2 735 0 284 4 660 9 207 1 414 5 86
9 691 3 844 5 989 0 948 8 119 4 932 2 941 7 698 6 901 1 188
5 763 1 37 6 908 3 307 7 772 9 978 4 333 8 279 0 775 2 896
0 126 5 400 9 548 6 324 1 669 8 180 2 431 3 386 7 61 4 745
1 72 0 9 9 728 3 250 5 690 6 656 2 650 7 209 4 965 8 724
5 165 4 578 8 547 7 547 9 910 3 296 0 508 6 851 1 739 2 72
8 47 5 532 1 1000 4 747 9 189 2 204 0 877 6 954 3 91 7 977
9 581 1 290 2 524 8 321 6 422 0 558 7 120 5 45 3 568 4 148
9 750 0 508 7 947 8 32 1 425 6 700 4 561 2 572 5 714 3 683
7 669 4 889 8 9 0 163 5 295 2 303 3 841 9 36 1 886 6 248
7 592 4 284 1 232 2 851 6 351 5 769 0 33 9 605 3 284 8 791
8 261 4 569 5 386 2 389 3 756 0 280 1 98 9 234 6 857 7 236
4 1000 6 333 0 374 8 30 9 92 1 234 2 872 7 712 5 347 3 528
8 3 1 108 0 289 5 511 4 706 6 723 2 813 9 519 3 381 7 713
8 42 9 899 1 135 5 814 3 382 6 941 0 10 4 968 7 297 2 507
9 529 6 171 3 595 0 991 5 538 1 3 4 745 2 396 8 935 7 537
1 38 8 540 0 16 5 752 7 971 3 54 2 398 4 435 6 451 9 189
8 838 2 56 7 669 4 36 5 704 0 156 1 270 6 414 9 595 3 866
5 538 8 618 6 119 7 167 0 39 2 371 1 102 3 36 9 166 4 373
4 415 9 222 1 727 8 419 3 337 5 906 0 985 2 366 6 681 7 498
9 155 8 24 6 376 2 404 4 313 3 495 5 124 1 50 7 78 0 13
6 873 0 420 1 146 9 747 5 908 2 425 3 912 8 14 7 348 4 933
8 511 5 938 6 501 3 828 4 419 9 370 2 170 1 293 0 199 7 738
1 967 2 433 6 241 4 476 9 808 8 211 5 251 3 174 7 889 0 122
0 321 6 685 3 530 1 353 8 724 7 27 5 735 9 71 4 234 2 499
6 522 1 242 0 247 3 598 8 21 2 103 5 140 9 421 7 120 4 940
5 674 4 310 8 427 6 727 0 699 1 453 7 745 9 303 3 966 2 543
2 825 9 112 1 917 7 148 8 42 5 660 4 12 3 197 0 378 6 621
3 896 6 760 9 523 5 655 0 2 2 45 4 450 7 866 1 807 8 720
7 526 2 781 6 405 8 831 9 26 4 294 3 844 0 94 1 622 5 278
5 158 2 918 8 40 6 401 3 372 0 372 1 747 9 147 7 615 4 629
0 401 6 982 7 416 2 495 1 595 8 592 4 605 5 851 9 425 3 66
6 856 1 319 2 535 9 467 8 357 5 48 0 815 7 802 4 743 3 156
2 853 9 379 7 576 8 605 0 748 4 528 1 28 3 66 5 610 6 569
1 281 9 136 2 522 4 15 8 717 6 909 5 54 0 793 7 859 3 797
6 46 8 698 2 651 5 101 4 17 0 706 9 341 3 501 1 175 7 352
6 346 0 331 3 114 2 777 8 239 7 130 1 271 4 10 9 39 5 914
4 100 7 858 6 164 8 552 9 663 0 83 1 474 3 142 5 640 2 967
7 272 1 334 8 220 3 734 6 156 2 791 9 392 0 182 4 649 5 242
4 614 5 580 1 431 3 415 9 335 8 766 0 432 7 488 2 413 6 387
8 115 3 751 4 828 6 250 9 662 2 107 7 412 0 167 5 772 1 206
7 909 8 628 5 409 1 274 0 208 6 804 9 14 4 105 2 710 3 346
1 534 8 364 6 48 4 305 2 972 5 707 0 73 3 333 7 270 9 147
6 292 7 734 3 826 2 206 4 477 1 13 5 451 8 861 0 887 9 262
1 632 6 192 3 730 8 349 4 9 2 133 9 150 5 118 7 247 0 335
0 360 4 724 8 271 3 46 7 752 9 307 5 203 6 484 1 525 2 666
7 22 6 600 0 414 5 887 1 193 4 980 8 381 3 206 2 390 9 168
7 218 8 877 1 424 2 761 9 226 6 14 3 621 5 884 0 89 4 24
4 778 3 132 9 259 7 863 0 649 8 116 6 795 5 55 2 513 1 423
8 678 9 264 2 18 0 66 7 815 6 891 4 732 5 178 1 552 3 99
1 987 7 738 5 745 3 391 8 753 0 69 2 640 4 852 9 944 6 418
2 854 4 287 0 210 1 910 3 130 5 799 9 575 6 187 8 84 7 689
9 802 1 613 5 56 2 981 7 137 0 229 3 612 4 806 8 831 6 703
7 192 9 431 3 375 5 710 8 962 6 401 0 167 2 568 4 482 1 161
6 967 9 68 5 153 2 102 7 804 0 495 4 457 3 576 8 462 1 837
8 248 4 828 6 434 9 477 2 359 0 796 5 276 1 294 7 385 3 147
9 237 0 685 7 19 6 406 4 29 8 753 5 199 3 462 1 150 2 893
4 236 6 595 1 69 2 540 7 341 9 434 3 981 8 572 0 284 5 686
9 969 3 433 4 483 2 933 8 773 1 561 7 175 6 745 5 186 0 256
4 498 5 223 1 820 2 162 7 523 6 460 8 282 0 997 9 140 3 395
9 778 6 330 4 168 2 76 0 606 5 152 7 815 1 494 3 559 8 152
9 279 6 341 7 396 4 96 1 528 5 79 0 71 3 351 2 109 8 176
8 860 2 311 4 250 3 805 5 199 0 320 9 878 7 237 6 761 1 104
1 318 0 876 5 766 3 9 2 595 9 553 7 295 6 643 8 258 4 135
6 415 9 945 0 814 2 537 8 620 1 152 3 724 5 991 7 179 4 793
9 219 7 45 6 120 3 71 8 798 5 162 2 593 1 332 4 599 0 694
7 214 6 758 5 417 9 476 2 72 8 95 3 242 4 463 0 75 1 826
2 163 3 737 4 801 0 697 5 142 1 246 6 676 8 428 9 675 7 136
0 559 3 947 6 231 1 708 8 465 2 453 5 73 9 849 7 896 4 481
7 738 8 577 3 22 9 769 6 337 2 511 0 754 1 239 5 112 4 432
4 830 0 56 8 430 3 63 6 857 7 493 2 530 5 529 9 592 1 544
4 457 7 487 0 573 8 115 9 52 5 49 1 868 3 356 2 361 6 143
3 310 1 860 9 891 5 515 4 148 0 839 7 121 8 226 2 818 6 23
4 809 7 50 0 589 1 521 8 663 6 966 3 490 9 673 5 126 2 164
7 277 6 24 2 785 5 935 8 619 4 155 1 710 9 48 3 732 0 736
1 335 2 655 9 808 6 954 8 383 3 184 0 373 5 275 7 294 4 841
1 482 9 537 8 553 7 223 0 468 4 369 5 361 3 537 6 618 2 648
9 150 1 164 2 838 3 785 5 615 4 725 7 3 8 808 0 361 6 629
4 790 0 229 6 946 7 350 8 858 5 860 1 265 3 788 9 556 2 146
8 707 1 583 0 671 5 434 9 164 4 253 3 909 6 117 2 49 7 276
9 548 3 863 0 222 5 325 1 16 7 926 2 817 6 484 4 546 8 558
0 193 6 116 5 629 3 520 8 812 2 856 4 80 1 505 9 196 7 27
9 997 8 910 3 966 4 825 5 342 0 62 1 983 7 199 2 671 6 248
6 298 5 412 0 483 9 370 4 778 1 307 2 102 8 435 7 513 3 793
9 340 2 385 4 275 3 857 6 989 8 204 0 578 1 303 5 710 7 500
5 30 3 858 2 69 7 541 1 81 4 74 6 969 8 696 0 700 9 440
7 227 5 742 0 561 4 69 8 229 1 13 3 567 9 699 6 621 2 885
9 907 1 128 8 229 0 468 6 185 2 808 7 99 4 861 5 559 3 930
0 232 5 696 3 146 9 555 6 296 1 491 2 280 4 551 7 877 8 117
3 945 0 110 2 447 5 443 8 210 4 698 9 252 1 44 6 527 7 719
9 440 1 999 8 77 7 452 3 929 2 780 5 537 4 638 6 186 0 456
2 864 0 851 6 450 3 618 8 621 4 867 1 112 7 130 9 936 5 323
3 134 2 914 5 665 1 716 9 742 4 652 8 665 7 416 0 61 6 474
7 160 9 36 4 291 3 141 0 593 2 185 8 260 6 573 1 502 5 437
3 567 0 1000 5 105 6 598 8 800 2 950 4 849 9 415 1 555 7 928
0 237 8 195 5 119 6 184 1 912 4 302 9 613 3 724 2 321 7 82
2 772 8 213 4 869 9 151 0 947 7 860 1 115 6 412 3 330 5 459
3 596 4 602 2 613 7 953 1 174 9 777 5 805 8 663 0 467 6 585
9 149 5 984 6 202 2 170 7 590 1 582 0 890 3 247 4 431 8 615
0 159 1 749 4 157 7 751 9 442 8 74 2 411 5 758 6 409 3 337
7 534 8 90 4 344 9 321 5 56 3 183 2 666 6 533 0 703 1 75
7 320 6 31 5 369 4 526 9 277 3 597 2 838 8 495 0 291 1 325
8 729 7 362 3 262 9 909 4 420 2 412 5 28 0 819 6 104 1 73
4 437 2 995 3 734 1 669 8 548 0 399 5 357 9 551 6 426 7 504
6 704 4 964 9 259 8 195 1 491 5 191 3 911 0 239 2 754 7 398
5 192 2 747 3 854 8 152 6 611 9 996 4 565 1 730 0 373 7 756
6 709 0 873 3 531 8 439 2 428 9 529 1 222 4 702 5 519 7 276
7 921 5 870 6 933 4 975 2 160 3 259 1 536 0 134 9 135 8 101
2 399 4 944 5 404 1 933 7 650 8 349 0 490 6 641 9 140 3 563
8 563 6 267 3 734 7 720 4 233 0 232 9 702 2 722 1 104 5 820
0 675 3 2 1 852 5 234 2 75 8 896 6 531 9 353 7 75 4 111
4 167 5 699 7 418 6 89 1 867 9 807 8 338 2 501 3 758 0 390
2 404 4 996 7 184 1 314 5 312 0 852 8 552 3 138 6 926 9 84
5 560 9 99 2 540 3 870 4 591 1 857 6 340 7 698 0 945 8 843
6 304 0 503 8 796 1 140 9 901 4 380 5 609 2 925 3 586 7 541
7 204 6 663 3 155 1 89 2 234 8 311 0 62 9 576 4 23 5 403
7 993 6 74 1 825 3 968 0 622 2 523 4 501 8 230 9 373 5 330
9 452 0 43 3 980 5 601 8 81 7 892 4 861 6 807 1 802 2 963
3 316 8 96 0 56 1 833 4 99 7 942 9 692 5 612 2 733 6 425
3 352 0 460 6 83 4 217 9 392 5 160 2 782 7 13 8 739 1 838
2 786 5 804 6 66 0 135 9 394 3 673 8 3 7 304 1 798 4 748
7 514 9 261 5 118 0 162 8 349 6 456 4 242 1 782 2 651 3 839
1 904 9 937 3 920 0 76 6 776 8 134 4 39 7 805 5 191 2 272
2 581 7 20 5 670 6 628 9 349 0 922 1 143 4 35 8 382 3 924
0 116 4 80 3 21 2 855 5 332 7 888 8 200 6 887 9 930 1 847
0 465 8 699 3 635 2 606 5 587 4 893 1 108 6 818 9 836 7 141
3 110 2 793 5 286 0 317 4 815 7 406 1 355 6 487 9 118 8 156
0 853 6 867 5 507 3 494 1 872 4 677 7 440 2 773 8 301 9 387
8 504 9 747 0 531 2 171 7 955 5 172 4 692 3 891 6 43 1 516
8 657 4 139 9 654 0 451 2 491 3 212 6 304 1 613 7 855 5 644
0 52 4 823 1 765 3 929 2 903 8 972 7 806 9 3 6 201 5 405
0 967 3 551 4 552 2 222 9 718 6 85 1 459 7 61 8 552 5 851
2 113 0 726 7 324 9 578 5 323 3 186 4 728 6 526 8 580 1 654
7 214 9 36 3 876 6 384 4 426 2 212 1 619 5 300 8 963 0 85
9 256 7 188 5 987 3 7 4 526 0 438 8 661 1 684 2 696 6 15
7 906 5 592 8 177 6 973 3 736 2 456 9 986 4 11 1 528 0 927
5 81 1 981 4 18 7 922 2 578 0 899 6 623 3 317 8 717 9 267
2 59 6 663 9 603 4 551 8 797 3 777 1 318 7 13 5 956 0 364
5 957 4 205 9 679 2 703 3 425 8 653 7 849 6 944 1 455 0 929
5 416 8 666 0 737 9 254 6 241 3 972 2 99 1 237 7 849 4 882
2 679 6 253 4 18 9 605 5 838 3 89 8 864 7 318 1 28 0 784
1 679 6 753 7 262 0 244 3 115 4 100 8 363 9 530 5 892 2 981
7 684 3 760 0 908 4 675 1 753 2 861 9 565 5 493 6 498 8 249
2 36 4 623 1 943 8 861 9 124 0 20 3 308 6 190 7 105 5 893
7 916 3 467 9 986 8 14 5 992 2 982 0 634 6 186 4 52 1 184
2 67 0 845 9 863 3 484 8 271 7 239 6 198 5 477 4 892 1 209
5 924 6 907 9 811 1 951 7 167 2 697 8 430 3 142 0 993 4 298
8 452 1 183 5 81 0 698 2 914 6 497 3 470 7 553 9 175 4 733
8 569 9 882 1 500 5 979 3 660 6 362 4 590 0 674 7 162 2 691
1 897 8 292 2 851 6 744 4 211 7 279 9 116 5 307 0 107 3 456
1 938 0 418 9 508 4 67 3 625 8 865 6 442 2 253 7 197 5 848
4 743 3 10 6 172 8 925 5 370 7 803 0 822 9 333 2 828 1 527
1 498 0 203 9 345 8 770 4 718 3 195 2 448 5 131 6 42 7 752
6 703 9 942 5 410 2 681 7 542 0 531 4 646 3 371 1 349 8 846
7 216 6 1000 4 309 2 685 0 130 9 5 8 936 1 800 5 585 3 969
8 15 9 954 7 770 5 961 2 878 3 599 1 991 0 840 6 5 4 590
8 157 5 732 4 862 9 389 7 429 1 676 2 493 3 315 0 374 6 805
1 265 8 200 2 4 0 428 9 398 5 273 6 527 7 333 3 461 4 920
8 434 1 226 7 17 5 745 4 77 3 704 0 622 9 575 2 466 6 659
1 679 3 964 7 73 5 466 6 76 2 999 9 800 8 485 0 503 4 240
3 371 4 667 2 281 1 511 0 28 5 760 9 846 8 67 7 263 6 491
4 250 5 846 9 612 2 933 0 622 6 685 1 689 3 205 7 483 8 38
4 355 0 777 5 242 6 674 9 570 7 672 2 661 8 306 3 919 1 138
6 582 7 549 0 226 2 816 4 466 3 367 8 828 1 912 9 128 5 310
6 333 9 41 8 660 0 6 3 339 2 893 7 491 5 228 4 769 1 212
2 931 6 416 9 767 3 629 7 217 1 819 5 444 4 568 8 414 0 784
7 604 2 766 3 606 8 759 1 487 0 482 9 54 4 876 6 881 5 41
0 866 7 743 2 63 5 220 4 928 9 492 1 836 8 671 3 300 6 274
2 392 3 329 6 641 7 489 1 106 5 508 0 705 8 268 9 34 4 406
1 545 9 367 6 726 3 710 8 764 7 2 2 206 0 171 4 723 5 946
2 166 0 950 6 765 1 745 3 504 9 744 5 249 4 492 7 459 8 525
7 941 9 586 5 308 6 880 0 673 8 565 4 567 2 936 3 485 1 609
2 906 0 200 4 892 1 65 9 422 7 613 6 324 8 985 5 139 3 720
3 299 0 94 6 631 9 371 2 408 4 665 7 955 1 872 5 338 8 634
8 954 2 549 5 81 1 161 6 503 7 724 4 999 3 728 0 18 9 127
6 227 7 197 9 190 5 561 4 810 8 732 3 362 0 239 2 786 1 96
5 610 3 669 8 556 4 770 2 305 6 812 1 397 0 226 7 781 9 466
0 593 8 546 4 576 9 954 2 781 6 411 5 646 1 170 7 192 3 166
0 864 5 804 4 101 3 901 7 267 8 36 9 823 1 282 2 245 6 688
0 425 7 532 5 918 9 181 6 89 8 499 2 359 3 926 4 240 1 529
8 811 9 536 7 730 3 32 0 494 5 633 4 116 6 634 1 445 2 6
8 126 4 404 9 644 3 219 0 967 1 644 2 110 6 22 7 591 5 929
1 44 6 629 8 926 7 49 0 469 4 517 3 574 5 773 2 6 9 868
1 359 2 833 8 735 5 326 9 79 3 816 4 962 0 556 6 43 7 733
2 880 1 700 8 367 9 428 0 266 6 241 4 614 3 758 5 313 7 650
6 463 7 483 5 898 8 337 9 980 3 202 2 850 0 306 1 464 4 292
8 921 4 755 0 652 7 879 6 926 9 874 5 198 2 86 3 943 1 929
4 846 9 558 0 651 7 479 8 270 6 203 3 679 5 465 2 918 1 857
9 441 6 70 4 529 8 654 5 876 1 344 7 288 2 620 0 872 3 997
2 113 4 485 6 333 7 869 9 660 0 399 5 68 3 815 1 1 8 15
6 674 2 772 0 305 1 321 7 498 5 693 9 895 3 189 4 878 8 215
9 115 8 142 6 170 4 348 1 251 3 413 7 909 5 894 0 750 2 186
5 860 9 829 6 999 1 314 4 525 3 632 2 986 7 644 0 557 8 728
6 750 4 245 0 862 3 423 7 207 9 419 8 737 1 936 2 622 5 7
2 948 9 864 8 712 6 483 7 520 3 713 0 768 4 75 1 537 5 824
0 762 3 185 8 659 7 628 2 253 9 960 5 397 6 543 1 499 4 738
5 197 9 490 1 320 8 133 4 704 7 368 0 581 2 128 6 76 3 756
5 592 1 235 9 84 6 631 0 202 3 812 4 406 2 65 7 964 8 734
5 773 7 673 0 423 8 836 9 887 4 168 2 455 6 252 1 698 3 591
5 258 7 766 6 831 1 753 3 507 2 11 9 835 8 442 0 862 4 419
9 886 3 239 0 663 5 823 6 354 7 816 2 948 4 453 1 930 8 992
6 147 8 697 1 588 9 685 5 889 0 608 3 565 4 843 2 985 7 800
7 831 2 171 4 813 3 796 5 273 8 136 9 83 0 556 6 211 1 138
8 543 6 184 7 405 2 107 0 257 3 981 5 555 1 807 4 115 9 960
5 575 7 481 6 18 0 704 1 595 3 745 8 6 4 808 9 521 2 897
8 631 7 354 3 41 1 471 2 278 4 455 9 758 5 788 6 941 0 234
4 813 2 163 1 644 3 693 5 499 0 709 9 249 7 578 8 930 6 169
2 827 8 948 9 144 7 602 6 491 5 191 0 685 4 200 1 600 3 897
0 390 8 32 2 405 9 556 1 355 7 183 3 25 6 108 5 993 4 474
2 59 8 506 1 388 4 393 9 536 6 339 5 13 7 521 0 803 3 75
9 452 0 97 7 775 3 883 2 723 1 933 4 36 8 698 6 230 5 806
6 300 5 7 9 994 3 850 2 80 4 52 8 777 1 567 0 324 7 158
3 903 6 675 5 195 8 233 1 373 9 616 0 664 4 40 2 808 7 179
4 315 9 67 3 964 6 123 8 357 5 649 7 610 0 206 2 752 1 436
6 59 5 671 4 605 7 549 0 432 9 396 8 763 2 220 3 664 1 84
3 65 9 305 8 797 6 654 1 872 4 169 0 571 2 484 7 24 5 624
2 710 4 439 7 589 9 853 8 775 5 132 3 494 0 491 6 874 1 51
3 851 2 115 6 695 1 80 7 112 9 551 8 243 5 178 4 194 0 146
9 923 0 953 3 500 6 523 8 989 5 150 2 206 4 208 7 402 1 850
4 115 5 510 2 292 3 256 8 662 1 671 9 632 7 806 0 753 6 885
9 455 2 590 1 641 3 234 7 911 5 444 8 305 6 970 0 9 4 520
7 361 4 568 5 879 9 763 0 234 6 517 3 148 1 686 2 921 8 480
3 687 7 717 9 670 5 871 0 446 2 387 6 81 4 411 1 627 8 615
9 488 2 866 5 309 4 909 6 430 8 789 7 598 3 655 1 963 0 842
1 124 7 273 3 740 4 12 0 367 5 357 9 591 6 198 2 38 8 243
4 198 5 543 6 238 9 818 8 965 3 6 1 415 0 740 2 721 7 487
6 893 5 59 2 879 0 750 7 864 9 257 8 247 3 408 1 8 4 398
7 955 5 706 4 722 9 43 2 543 0 713 3 903 6 531 1 815 8 400
2 559 7 809 4 935 8 311 6 673 9 451 5 315 3 848 0 165 1 558
9 708 2 942 6 689 5 508 7 708 3 774 0 572 8 833 4 350 1 711
4 962 1 324 6 773 7 110 8 949 3 360 5 71 9 258 0 916 2 953
9 533 3 375 5 147 2 187 0 570 8 206 4 654 1 766 6 693 7 401
8 35 1 527 5 517 7 763 0 651 3 720 9 713 2 790 4 605 6 296
5 673 0 751 7 960 4 189 1 156 9 92 2 266 6 653 3 775 8 325
7 457 2 131 9 758 6 248 1 397 3 95 0 66 5 382 8 913 4 191
9 639 1 348 7 604 0 409 4 945 5 980 3 64 6 475 2 939 8 865
6 870 4 969 7 715 0 970 5 132 1 685 8 925 2 253 3 581 9 533
8 186 9 701 5 443 7 422 1 445 3 62 0 403 4 47 2 571 6 5
7 941 5 952 4 588 2 965 0 846 1 497 8 258 6 12 9 772 3 647
5 773 9 532 3 765 4 857 2 704 8 653 7 636 0 161 6 788 1 247
2 162 8 45 7 38 4 718 9 853 0 437 5 1000 3 318 6 439 1 592
8 729 1 790 4 126 0 455 7 849 2 313 9 19 6 763 5 398 3 511
9 225 5 354 3 804 1 66 4 20 8 268 7 340 2 188 0 532 6 812


==> anc/Large-TA benchmark/tai_j1000_m10_6.data <==
1000 10
2 800 4 911 5 709 0 584 7 98 8 686 9 355 1 886 3 341 6 644
9 407 3 791 0 984 7 85 5 58 2 466 6 569 8 788 4 664 1 762
4 381 7 457 0 193 8 817 1 510 9 995 2 484 5 834 6 70 3 722
6 548 2 451 4 960 7 227 9 474 8 670 1 110 0 913 3 297 5 674
1 788 0 780 5 233 7 139 6 883 2 953 9 236 3 962 4 322 8 150
2 548 1 682 6 831 7 584 8 717 5 913 0 108 9 291 3 751 4 878
3 916 1 533 0 35 8 517 9 564 6 975 5 254 7 925 2 398 4 993
7 220 1 523 9 193 0 785 6 652 5 892 4 21 3 616 8 490 2 940
5 314 6 41 8 418 3 758 1 344 2 655 7 679 9 742 0 688 4 714
7 739 0 539 1 522 2 645 5 433 8 595 6 784 4 599 9 262 3 466
0 79 3 979 7 774 9 75 6 870 5 143 2 67 8 841 1 935 4 750
4 56 3 882 2 339 8 42 0 164 7 201 5 290 1 114 6 834 9 798
4 40 8 771 5 750 6 756 2 875 3 622 1 521 7 344 9 880 0 902
4 141 3 33 2 957 1 788 0 684 5 631 6 945 9 657 8 786 7 92
0 744 5 207 1 228 8 786 3 699 2 316 6 368 7 696 4 516 9 324
3 548 7 309 9 791 2 154 4 226 0 775 6 811 1 731 8 457 5 535
8 744 0 792 2 559 6 597 4 683 3 774 5 410 1 676 7 21 9 259
1 742 6 946 0 162 9 974 5 32 8 263 3 476 4 404 2 538 7 887
7 880 2 603 6 887 8 725 9 16 4 532 5 798 0 821 1 496 3 538
0 667 8 822 7 316 2 162 4 200 5 67 1 366 9 446 3 652 6 845
7 126 0 657 8 306 9 199 6 897 3 681 5 450 1 645 4 972 2 356
5 788 4 689 1 850 9 761 7 232 3 451 6 697 2 557 0 211 8 373
7 643 1 230 8 788 2 472 3 544 0 967 6 885 4 79 9 25 5 416
8 53 5 382 1 247 6 337 0 98 4 406 2 754 7 787 3 987 9 816
6 166 5 395 8 676 1 899 4 335 3 876 2 475 9 788 7 13 0 23
9 527 1 809 8 202 4 970 2 928 6 562 7 289 5 979 3 273 0 348
7 425 9 375 1 114 6 163 5 790 3 212 4 834 0 748 8 49 2 207
0 626 5 340 6 813 2 202 1 765 7 104 8 155 4 214 9 619 3 651
4 896 9 953 1 909 8 541 7 665 3 171 0 619 6 502 5 401 2 259
7 160 4 239 9 233 1 609 3 527 6 968 5 326 0 120 2 759 8 332
0 385 8 34 5 938 6 782 4 151 7 687 1 163 9 302 2 809 3 556
8 790 5 803 2 662 1 172 7 729 9 55 4 651 6 550 0 688 3 842
6 173 3 890 4 543 8 3 1 262 5 641 0 72 9 490 7 971 2 664
5 468 6 211 8 390 9 96 7 518 3 912 1 471 2 438 4 979 0 39
9 589 8 858 3 878 4 922 6 659 5 358 7 512 0 9 2 421 1 397
2 876 3 48 4 369 1 381 9 89 8 942 5 443 0 250 7 8 6 604
0 353 6 305 4 597 2 189 1 461 3 686 7 595 9 704 8 137 5 938
8 448 6 519 4 580 7 252 3 248 9 820 1 235 5 507 2 245 0 383
8 251 1 341 2 667 4 918 6 330 3 735 0 970 9 770 5 421 7 794
9 68 6 897 7 796 1 454 5 807 8 877 2 930 3 518 4 893 0 321
1 809 9 831 3 94 6 515 5 594 2 206 7 543 4 907 8 777 0 581
6 236 5 782 8 439 4 26 7 977 0 207 2 10 1 837 9 806 3 19
0 639 2 187 6 313 1 575 8 912 7 755 5 501 4 953 3 424 9 173
6 783 4 599 0 178 7 58 8 42 5 999 3 274 2 668 9 33 1 949
9 835 5 2 2 873 3 738 0 592 8 464 7 945 4 999 6 686 1 505
1 506 4 646 3 454 5 378 6 344 7 985 0 1 9 781 8 11 2 418
6 60 7 934 0 991 5 358 3 674 9 758 1 822 8 191 4 505 2 961
1 520 9 980 8 380 0 238 7 689 5 287 4 120 6 419 3 473 2 595
9 595 6 106 2 89 0 263 5 166 7 4 3 856 8 100 1 859 4 152
5 477 8 663 6 473 4 407 2 175 7 963 0 324 9 624 1 632 3 366
7 98 6 963 1 849 2 998 0 25 8 436 5 31 4 600 3 611 9 462
3 843 5 77 1 643 2 698 0 647 7 634 4 298 8 123 6 547 9 562
2 986 3 774 5 472 1 706 8 332 4 883 0 828 9 120 6 532 7 18
4 84 6 265 3 546 8 845 0 752 5 574 9 732 2 200 1 927 7 186
9 590 1 63 5 572 8 515 7 300 3 277 6 176 0 90 2 38 4 196
1 415 9 281 4 18 5 325 6 23 0 464 7 744 2 541 8 234 3 819
2 534 9 675 1 460 6 908 7 236 3 42 0 456 8 832 5 722 4 591
8 374 3 145 7 733 2 641 5 175 6 728 0 72 9 447 1 769 4 564
0 631 7 970 4 245 2 643 8 799 1 217 6 46 9 852 5 442 3 235
6 724 0 151 4 190 2 381 1 598 8 362 7 141 3 679 5 639 9 408
8 871 3 325 7 999 2 640 1 419 5 655 0 850 9 744 6 181 4 757
2 157 0 595 9 577 7 483 6 964 1 278 5 677 3 733 8 865 4 387
8 509 0 567 3 16 5 440 7 976 4 484 1 254 9 32 2 912 6 33
0 783 4 827 6 303 5 492 1 502 8 484 9 149 2 366 3 551 7 119
5 453 9 3 8 672 6 901 3 375 2 562 0 223 1 197 4 553 7 893
4 85 5 145 2 238 1 559 3 840 8 386 0 256 6 980 9 222 7 25
3 266 0 338 4 829 7 339 6 294 9 74 8 935 5 120 1 646 2 627
6 523 1 705 0 950 8 787 9 263 7 507 4 598 3 274 5 265 2 852
2 573 3 726 4 917 8 457 9 880 7 901 6 289 5 978 1 995 0 586
9 188 6 450 7 902 1 455 3 636 5 54 8 145 0 491 4 295 2 946
8 362 9 936 7 154 5 226 2 755 1 275 3 277 6 564 0 985 4 273
4 279 0 968 5 806 1 139 8 253 2 672 9 176 7 446 3 526 6 770
4 859 8 282 1 955 7 15 3 881 5 356 9 626 2 63 6 122 0 481
4 9 8 971 0 78 5 938 6 111 3 543 2 15 1 271 9 486 7 66
5 924 9 985 6 61 4 707 2 856 7 385 8 674 0 2 3 130 1 46
2 269 4 64 0 765 7 134 3 183 8 459 1 775 5 525 9 49 6 266
7 782 6 323 0 385 9 546 1 718 5 237 2 215 4 835 3 280 8 306
0 695 7 442 3 13 9 632 4 831 6 211 8 344 1 66 5 791 2 674
0 153 1 457 2 632 9 79 7 461 6 357 5 861 3 332 8 275 4 349
6 438 9 139 7 898 3 834 4 308 1 161 2 37 0 837 5 535 8 826
3 841 8 112 4 938 5 279 0 645 1 32 6 712 9 99 2 144 7 317
5 48 4 285 1 217 3 115 7 508 2 506 6 439 8 992 9 392 0 835
7 985 9 498 4 461 0 551 5 576 2 668 8 837 1 445 3 232 6 253
7 272 4 816 1 429 0 582 5 805 8 38 2 635 6 830 3 237 9 119
5 29 6 940 0 394 3 399 7 431 1 215 4 493 2 360 9 112 8 21
6 956 7 447 0 558 4 159 8 826 5 224 3 877 2 277 1 816 9 777
5 531 1 123 8 473 7 921 0 458 4 575 2 52 9 259 3 209 6 30
7 106 2 115 6 828 0 779 1 703 5 347 8 399 4 315 9 102 3 714
5 738 0 559 6 837 3 994 4 534 7 447 9 240 1 844 2 862 8 680
9 977 6 778 0 296 7 202 4 221 3 601 8 75 5 920 1 449 2 570
3 387 7 316 2 747 4 843 0 223 8 166 5 949 9 926 1 764 6 937
9 893 7 581 2 490 8 883 4 192 6 633 0 892 5 791 3 716 1 214
4 765 5 505 2 109 0 84 7 174 3 381 6 119 9 453 1 356 8 796
6 114 2 782 9 150 1 316 5 764 3 811 0 836 4 834 7 600 8 52
0 763 4 295 6 460 7 30 8 805 5 213 3 856 1 471 9 589 2 780
3 930 8 706 5 32 9 773 4 959 0 107 1 927 2 745 6 988 7 399
5 201 6 367 2 826 0 731 3 461 4 130 8 128 9 856 1 293 7 259
7 410 5 848 0 383 8 591 2 696 9 544 1 221 6 359 3 817 4 777
2 748 4 984 9 926 5 356 1 121 8 303 6 611 0 898 3 839 7 827
6 416 4 685 3 406 0 910 2 182 5 503 8 605 7 561 9 36 1 557
1 120 3 708 4 561 8 455 5 772 2 103 7 332 9 871 6 327 0 727
1 264 2 203 0 318 3 192 5 467 6 361 7 750 8 979 4 709 9 70
2 755 3 125 6 414 5 26 0 991 7 964 8 920 4 620 9 322 1 615
8 492 1 926 6 671 5 945 3 888 0 268 2 888 9 657 4 630 7 407
6 208 1 953 5 648 0 1000 7 310 4 376 9 959 8 515 3 921 2 766
1 522 2 634 3 863 5 660 6 339 0 154 9 632 8 502 4 254 7 750
3 735 7 526 6 276 1 343 8 944 0 766 9 996 2 437 5 276 4 354
0 408 7 884 9 626 8 63 5 85 2 421 3 985 1 716 4 788 6 352
0 24 7 156 5 77 6 899 4 990 3 844 8 156 2 466 9 349 1 711
6 20 2 379 9 472 3 340 5 511 1 412 8 134 4 952 7 407 0 660
1 583 6 814 0 631 2 778 7 307 8 984 5 251 9 478 3 26 4 248
1 942 9 514 2 142 3 551 8 843 4 989 6 644 5 385 7 611 0 284
2 426 4 148 5 660 1 453 8 242 0 147 7 210 3 713 9 548 6 347
1 879 5 781 7 819 2 425 6 167 3 374 4 541 0 557 9 135 8 166
7 662 0 736 1 515 2 647 6 190 5 973 8 958 3 955 4 342 9 863
9 684 1 62 3 219 2 855 6 612 5 241 8 305 4 576 0 657 7 827
7 384 9 706 4 528 5 333 8 780 3 766 0 563 1 659 2 246 6 396
8 580 5 234 2 368 7 111 1 661 6 818 4 790 0 682 3 476 9 218
3 496 7 338 1 205 5 139 8 268 9 391 2 999 0 514 4 624 6 55
0 640 9 549 2 909 7 321 8 764 3 336 1 991 5 739 4 649 6 820
3 49 5 473 9 926 8 414 7 741 4 675 1 210 2 232 0 865 6 193
1 448 0 766 7 53 3 869 8 368 6 254 4 817 2 37 5 137 9 293
9 636 3 804 1 299 2 842 5 159 6 469 4 161 7 530 0 551 8 515
1 443 5 111 7 177 8 423 4 794 0 253 2 264 6 678 9 964 3 755
9 19 8 622 2 431 4 754 7 770 1 534 5 74 6 566 0 878 3 463
0 407 7 565 4 272 3 11 1 989 5 760 9 225 2 281 8 826 6 30
9 697 7 785 4 190 8 184 0 972 5 890 6 74 3 4 2 878 1 77
6 119 9 329 2 287 3 126 8 316 4 35 5 402 0 647 7 999 1 60
9 591 0 457 1 708 5 512 3 377 7 904 4 707 2 675 6 577 8 977
2 836 0 657 4 321 6 299 7 518 1 33 5 957 9 751 3 12 8 631
3 35 9 685 6 265 8 76 4 739 5 612 0 747 1 789 2 122 7 726
3 650 4 421 0 465 6 382 5 620 2 520 7 546 9 431 1 473 8 957
7 562 0 394 6 49 8 742 1 498 4 283 2 606 5 7 9 775 3 857
8 732 4 945 1 386 0 824 7 900 6 114 2 266 3 901 5 568 9 563
3 909 1 117 8 697 6 462 9 222 4 138 5 276 2 241 7 656 0 243
0 35 9 379 8 240 4 759 5 927 2 202 7 88 6 454 1 427 3 591
7 688 6 420 4 260 1 623 0 295 8 219 9 485 2 246 3 40 5 508
4 928 6 882 2 168 3 665 8 390 7 537 0 347 9 602 5 175 1 793
4 702 7 346 0 828 2 666 8 807 3 413 1 913 5 849 9 936 6 320
8 105 6 436 3 99 7 565 2 466 9 517 4 592 1 738 0 656 5 173
1 641 9 229 0 397 4 318 3 910 6 638 7 558 2 180 5 348 8 569
1 937 3 697 7 201 5 46 2 202 8 653 9 587 4 183 0 748 6 207
3 438 6 421 2 404 8 578 9 68 0 871 5 858 1 270 7 774 4 425
7 81 4 881 1 793 9 941 3 582 5 666 8 572 2 392 6 637 0 122
8 734 4 179 7 238 5 328 2 732 0 813 1 655 6 768 9 432 3 297
8 531 9 623 2 765 1 401 0 760 4 197 6 671 3 31 7 870 5 47
6 55 5 276 2 75 1 383 4 644 7 959 3 388 9 291 0 693 8 411
5 382 0 240 8 803 4 197 2 275 7 32 6 748 3 545 1 639 9 951
1 226 0 8 3 658 7 293 4 754 9 128 2 960 8 969 5 48 6 904
8 20 0 211 1 39 5 414 3 100 4 564 2 894 6 800 9 789 7 277
9 582 0 619 1 158 7 664 5 113 6 307 3 227 8 54 4 525 2 695
3 968 8 950 4 741 1 400 0 621 2 303 5 504 7 998 6 73 9 850
7 130 2 687 4 319 6 303 0 457 3 957 8 590 1 851 9 3 5 19
2 764 0 395 1 843 5 716 9 962 3 799 7 866 6 487 8 434 4 310
4 490 0 691 9 300 2 817 7 469 3 555 6 329 8 967 5 588 1 527
7 263 6 805 3 171 8 663 1 835 9 247 5 434 2 683 0 93 4 112
9 879 3 44 6 861 0 234 1 887 2 897 7 779 4 338 8 851 5 943
4 980 7 83 3 879 0 841 9 721 1 965 6 46 5 967 2 529 8 914
5 673 3 182 2 94 9 133 8 6 7 588 6 997 0 631 1 397 4 582
9 799 0 615 4 366 1 32 2 885 6 733 8 606 7 840 5 168 3 364
3 321 6 351 5 342 7 394 9 65 1 965 0 393 8 829 2 484 4 192
9 273 6 523 7 404 4 153 3 594 8 518 0 655 5 659 2 744 1 922
5 335 7 960 0 238 8 212 2 916 4 770 6 831 3 994 9 381 1 827
3 683 4 441 8 230 7 530 0 91 9 582 2 436 1 451 5 824 6 501
6 331 2 857 9 910 3 511 0 992 5 706 4 750 7 140 1 67 8 239
3 832 7 517 0 995 2 486 9 751 1 404 4 934 8 903 5 375 6 82
8 8 6 31 9 770 3 973 4 480 2 324 1 607 7 452 0 131 5 966
3 396 9 449 4 656 7 566 2 986 8 818 6 826 5 782 1 303 0 395
7 844 8 341 1 930 6 611 3 614 0 741 4 238 9 809 2 430 5 258
7 553 6 412 9 794 2 993 0 391 5 84 8 754 1 202 3 255 4 856
1 626 5 76 8 847 3 373 6 125 2 100 0 979 4 287 7 381 9 641
1 433 7 847 2 471 9 215 8 808 0 314 6 516 4 583 3 783 5 873
8 57 9 791 2 274 4 930 1 392 0 659 7 46 6 939 5 415 3 119
6 566 7 614 1 527 4 511 2 30 5 741 0 559 9 566 3 61 8 355
0 502 3 168 8 40 6 381 9 520 4 940 5 32 1 875 7 368 2 553
7 157 4 975 5 859 8 339 0 501 1 417 9 333 3 458 6 365 2 988
2 653 9 512 5 832 7 41 4 667 8 405 6 269 0 518 1 874 3 793
0 26 5 530 1 337 6 453 2 623 9 415 3 595 4 166 8 910 7 573
0 958 1 86 2 734 7 535 5 697 9 929 4 510 3 892 6 766 8 42
3 726 0 29 7 271 6 384 9 354 1 702 8 20 4 232 2 800 5 810
3 851 0 136 2 40 9 175 7 585 5 572 1 939 4 955 6 484 8 809
0 12 4 186 5 851 2 188 3 500 9 117 1 981 7 846 6 394 8 297
4 486 8 767 9 222 5 761 7 840 2 579 6 262 1 768 3 390 0 549
3 594 1 63 0 644 6 655 2 186 5 199 4 458 7 755 8 480 9 532
5 415 9 313 8 664 1 999 0 691 7 142 3 316 4 470 2 196 6 477
6 819 1 169 9 762 3 733 5 537 7 156 4 502 8 670 0 130 2 716
7 245 9 552 4 728 1 280 6 418 5 115 0 5 2 526 8 9 3 277
0 266 2 926 4 745 1 499 9 277 8 991 3 737 7 327 5 977 6 676
6 675 5 690 0 983 7 547 1 733 2 967 3 627 8 866 9 420 4 692
8 210 1 870 9 763 7 189 5 782 0 385 6 722 4 871 3 76 2 879
5 298 3 510 0 757 1 246 6 396 4 283 2 672 8 199 7 217 9 669
9 985 2 133 6 212 5 402 1 986 8 729 3 564 7 467 4 559 0 495
9 774 1 426 2 920 7 337 3 727 8 520 5 136 6 911 4 38 0 63
7 475 8 519 4 504 1 345 3 836 9 726 0 917 6 276 5 243 2 619
6 632 4 890 8 598 1 804 2 477 7 433 5 991 3 688 0 338 9 787
5 155 2 616 3 928 0 819 1 802 6 330 4 787 8 501 9 242 7 116
6 732 9 288 7 94 2 714 5 64 8 12 4 508 1 188 0 457 3 722
6 452 0 518 3 98 2 756 4 653 8 781 7 720 9 977 1 697 5 459
1 580 9 381 5 193 4 1000 7 725 6 139 8 123 2 693 0 595 3 904
9 143 1 958 6 758 7 38 0 594 4 627 2 749 5 545 3 129 8 970
0 242 7 609 3 471 4 869 9 994 2 5 8 73 1 884 5 875 6 296
7 471 3 583 5 830 0 835 4 69 2 779 1 611 9 791 6 896 8 462
9 300 0 421 2 380 7 319 1 474 5 732 4 233 8 887 6 587 3 909
4 831 1 118 8 38 5 654 7 318 0 612 9 781 6 442 3 384 2 269
3 712 7 962 9 610 1 712 4 307 8 26 2 557 0 988 6 581 5 394
1 67 5 576 8 81 3 495 9 677 7 205 4 26 2 942 0 914 6 921
4 504 3 52 2 889 8 691 0 103 5 573 7 751 1 447 6 934 9 367
1 324 6 205 9 925 3 858 2 984 8 378 5 151 0 950 7 475 4 690
1 199 3 641 6 194 9 975 2 351 8 988 4 478 0 675 7 916 5 968
1 150 5 87 0 965 8 962 2 396 6 734 9 131 7 633 3 341 4 809
0 50 1 936 8 114 4 543 6 28 9 444 3 268 2 576 5 175 7 171
9 172 4 302 8 557 0 303 6 105 2 793 5 754 3 382 7 450 1 909
7 603 0 15 4 275 2 339 6 945 3 491 5 412 8 369 9 276 1 622
0 125 5 374 9 12 8 89 4 414 6 726 2 483 1 237 3 674 7 750
6 895 3 469 0 452 8 685 5 3 9 664 4 338 7 744 1 773 2 898
7 358 9 480 2 42 8 311 1 908 0 161 4 294 5 587 6 421 3 738
7 632 8 209 3 697 9 452 2 329 4 813 1 692 0 608 5 637 6 792
9 103 0 58 7 186 4 288 6 423 2 140 5 589 3 329 8 635 1 856
1 549 0 780 5 86 2 6 9 807 4 827 8 485 6 390 3 616 7 406
6 619 2 635 7 977 8 885 9 383 0 493 4 996 1 642 5 583 3 96
7 941 3 257 9 22 0 974 4 812 5 920 8 385 1 686 2 807 6 877
2 143 0 639 4 429 9 617 5 438 7 5 6 781 8 295 1 467 3 702
1 76 7 904 5 969 9 770 3 141 4 966 0 811 2 493 8 10 6 763
2 12 0 611 5 529 9 965 4 179 7 478 6 283 3 120 1 285 8 559
6 158 5 897 2 970 8 103 4 65 9 835 3 34 7 768 1 256 0 528
0 488 9 13 2 941 4 236 8 572 5 834 1 174 6 697 3 375 7 866
2 759 7 715 5 951 0 539 3 284 9 168 6 43 8 640 1 816 4 998
0 680 6 155 5 612 9 144 1 921 4 116 2 319 8 398 3 629 7 27
7 435 6 217 5 954 1 526 9 952 8 584 2 448 4 247 3 786 0 113
4 521 0 661 8 582 1 423 3 236 7 518 2 290 9 701 6 312 5 422
7 106 8 812 5 502 6 486 0 950 3 743 9 703 1 668 4 296 2 216
8 756 3 946 0 396 9 614 1 925 6 46 5 353 2 262 7 913 4 198
9 812 0 307 1 276 2 341 3 43 6 92 4 431 8 990 7 703 5 328
8 216 6 244 1 130 7 384 9 570 4 916 2 528 5 329 0 544 3 641
0 891 9 692 5 451 8 601 1 270 6 524 4 684 3 896 7 171 2 836
3 90 7 577 0 960 5 690 4 404 8 468 2 75 6 732 1 99 9 129
7 999 6 885 5 991 9 360 2 7 4 836 8 434 1 282 3 862 0 290
7 873 5 23 2 873 0 102 8 174 3 253 1 957 9 470 4 67 6 905
6 978 2 700 9 369 3 990 4 113 1 475 8 366 0 487 5 834 7 36
5 605 6 626 0 125 2 697 4 567 9 740 8 58 7 709 1 600 3 179
1 405 7 839 9 237 3 331 2 785 5 521 8 816 0 528 4 525 6 641
0 894 9 661 6 787 5 779 2 864 1 472 4 557 8 40 7 117 3 370
5 779 7 400 4 249 2 478 1 87 3 384 8 670 6 76 0 810 9 351
6 873 8 339 9 727 3 587 2 216 7 185 5 733 0 3 1 791 4 624
8 602 1 600 2 201 4 648 7 538 5 525 9 308 3 690 6 463 0 520
5 773 8 624 1 114 0 588 4 115 9 655 6 952 7 700 2 359 3 294
5 609 7 86 4 305 3 174 1 305 0 546 2 110 8 621 6 561 9 766
2 669 5 896 8 880 9 831 3 241 4 357 1 370 6 846 0 944 7 931
0 539 1 788 8 243 4 134 5 101 6 140 2 846 7 474 9 420 3 124
8 927 6 468 9 59 1 310 0 251 4 408 7 248 2 97 3 268 5 314
7 594 4 455 6 143 3 284 1 723 8 587 2 97 0 409 5 320 9 42
1 314 5 428 0 589 3 339 8 537 7 640 6 189 2 475 9 359 4 76
2 167 9 297 0 705 3 314 1 493 6 955 8 580 4 821 7 846 5 915
2 189 8 77 5 915 6 482 4 240 9 73 3 591 0 88 7 422 1 575
4 23 2 445 7 988 1 786 8 697 6 838 9 406 3 233 0 161 5 151
2 610 6 432 1 213 0 801 3 465 5 789 4 306 9 289 7 40 8 786
5 497 3 221 2 29 1 506 7 281 6 139 0 158 9 425 8 160 4 912
6 970 2 292 7 436 3 586 9 731 4 42 0 323 8 867 1 827 5 198
2 138 7 642 8 411 9 58 1 899 4 912 3 787 6 441 0 223 5 83
3 131 7 377 8 907 4 394 2 472 6 124 0 696 5 134 9 811 1 370
0 722 2 985 6 483 1 188 7 562 8 719 4 131 5 159 3 447 9 877
7 645 0 330 5 479 3 986 6 598 1 774 8 51 2 144 9 851 4 986
9 128 4 767 3 137 5 56 2 26 0 559 6 595 1 216 7 547 8 391
5 484 1 798 4 761 8 31 6 252 0 986 9 734 2 510 7 303 3 172
5 201 2 89 8 713 3 322 1 905 6 521 4 894 7 760 9 594 0 384
9 886 4 339 0 232 1 591 5 661 7 682 8 144 2 719 6 321 3 505
1 478 9 258 4 900 5 267 6 569 3 989 2 922 7 539 0 67 8 93
9 196 1 471 5 957 4 202 2 59 6 554 8 39 3 156 7 832 0 549
3 868 9 441 8 351 1 113 0 996 6 137 5 325 4 155 7 891 2 494
8 942 3 524 9 751 0 683 4 265 1 220 6 94 7 719 5 848 2 883
3 174 2 470 1 542 8 964 9 215 5 565 7 677 0 486 4 467 6 552
4 368 2 535 0 869 5 369 7 539 1 216 6 551 9 831 8 203 3 335
1 877 3 777 4 103 2 773 7 815 0 869 5 149 9 901 8 365 6 74
0 226 8 901 1 530 6 262 4 353 5 493 9 227 3 989 2 293 7 161
1 857 3 823 6 498 7 556 0 905 5 628 9 429 8 731 4 61 2 158
3 947 8 939 4 292 6 451 1 87 9 88 0 324 2 478 5 53 7 43
7 664 5 681 1 780 0 54 6 564 2 585 3 305 4 327 9 69 8 614
6 502 1 664 5 966 3 870 4 681 2 39 9 101 0 525 8 32 7 87
2 348 4 826 8 835 0 657 1 667 5 89 6 162 7 576 3 986 9 840
4 277 0 56 6 764 3 673 1 35 7 82 5 288 2 211 9 313 8 767
4 41 8 349 3 364 2 926 9 573 7 520 5 450 1 684 6 867 0 696
2 515 1 263 3 501 9 735 5 493 7 367 8 13 0 246 4 749 6 522
5 868 9 129 4 57 0 778 3 614 7 661 6 217 2 364 8 169 1 88
9 871 6 712 8 163 2 429 5 604 3 304 7 891 1 595 0 585 4 847
8 504 1 25 3 335 2 176 9 191 7 385 5 374 4 504 0 136 6 550
4 178 5 265 1 367 6 835 9 252 0 884 3 192 7 713 8 973 2 353
6 435 2 972 1 109 7 534 9 408 8 427 0 385 4 690 3 732 5 138
7 882 2 213 0 881 6 198 4 930 3 566 1 883 8 956 5 738 9 712
6 239 5 166 2 279 7 938 4 30 0 851 3 468 8 746 1 711 9 578
9 592 8 213 1 859 3 475 2 103 7 245 6 26 0 266 4 159 5 151
7 91 2 216 0 265 6 984 5 904 8 224 4 471 3 357 9 352 1 363
9 437 7 291 1 78 0 681 2 960 6 177 4 118 3 917 5 963 8 720
9 40 8 91 0 520 5 51 2 789 4 168 3 3 7 337 1 854 6 278
4 442 3 813 1 605 2 59 5 361 9 382 0 299 7 829 8 883 6 56
8 336 2 340 9 858 6 398 7 576 5 148 1 207 4 745 0 299 3 261
1 349 0 522 5 469 2 112 6 152 4 416 3 308 7 569 8 355 9 383
5 473 1 492 3 847 6 445 9 125 8 533 7 367 4 530 0 172 2 48
7 624 6 907 1 247 4 897 0 487 5 339 8 635 9 898 3 90 2 895
0 615 8 663 3 320 7 628 9 300 5 830 6 76 1 568 2 533 4 712
5 316 1 9 9 637 4 143 0 209 3 710 8 703 6 964 7 671 2 56
7 833 4 574 3 860 9 452 0 330 8 704 6 750 5 440 2 994 1 679
6 932 9 711 2 593 5 710 0 30 3 115 7 471 1 425 8 961 4 534
4 851 1 259 9 690 2 173 0 215 5 12 8 860 6 866 7 104 3 866
3 413 1 916 8 692 0 482 5 394 4 653 7 268 2 547 9 835 6 832
8 49 0 288 6 82 3 764 7 315 1 480 9 52 5 690 2 476 4 732
2 66 3 719 9 539 8 356 6 401 1 918 4 156 7 150 0 53 5 726
0 372 7 852 3 917 9 282 1 771 4 296 6 399 2 435 5 786 8 527
4 612 9 927 0 316 7 856 5 150 6 643 3 881 1 704 8 870 2 589
1 501 2 507 5 219 4 871 9 968 3 920 8 428 0 80 7 494 6 377
8 471 7 261 3 278 6 990 2 650 4 359 1 160 9 789 5 910 0 137
4 400 2 704 1 459 0 817 8 903 5 4 7 958 6 736 9 712 3 9
2 928 0 72 9 800 5 818 7 656 8 377 3 303 1 619 6 529 4 71
8 747 2 762 7 6 0 436 6 123 3 612 9 1 5 726 1 697 4 765
0 763 7 916 1 625 3 402 5 797 9 354 6 982 4 111 8 134 2 519
2 652 3 112 8 181 4 303 5 456 9 22 7 438 0 34 1 323 6 737
6 842 1 72 7 157 3 332 5 862 8 767 2 175 0 410 4 342 9 330
9 225 5 170 2 778 4 528 8 169 3 209 0 822 1 751 6 453 7 213
6 880 2 947 8 32 0 914 3 131 9 550 1 320 5 347 7 208 4 901
7 89 2 926 4 508 3 837 8 514 9 956 0 516 5 161 1 700 6 331
4 204 0 937 9 419 1 418 6 776 3 112 8 341 5 577 2 514 7 506
6 128 4 91 3 458 0 392 7 648 5 9 1 356 8 530 2 294 9 652
6 346 1 703 7 252 0 358 9 114 5 620 2 172 4 565 3 875 8 303
0 585 1 765 3 745 5 110 6 925 7 809 8 560 2 81 4 89 9 230
0 628 9 377 4 699 6 316 3 551 1 36 2 770 7 50 8 956 5 590
3 477 8 77 0 761 4 948 1 633 5 596 9 746 7 520 6 1 2 843
3 831 7 685 1 704 0 875 4 375 9 542 8 330 2 218 5 382 6 343
3 848 5 116 0 258 2 855 9 466 1 861 6 275 8 465 4 927 7 465
5 777 0 109 2 720 3 587 8 424 1 720 6 795 9 574 4 270 7 317
5 884 6 315 4 13 0 222 3 773 8 984 2 219 7 843 1 989 9 1
2 894 8 109 0 839 3 462 1 302 6 688 7 425 5 129 9 667 4 11
1 389 0 490 3 365 6 149 4 885 2 865 5 899 7 838 8 463 9 103
2 579 9 311 3 200 6 81 5 927 7 239 0 365 8 833 4 145 1 811
1 100 6 643 2 61 9 688 8 761 0 730 7 285 5 912 4 837 3 308
5 810 4 591 6 656 7 505 1 773 2 482 0 719 9 107 3 742 8 971
8 657 9 914 4 308 0 642 5 347 7 711 6 659 2 387 3 580 1 515
4 380 6 208 0 506 1 787 2 966 3 972 5 179 9 778 7 434 8 388
4 616 5 571 8 796 0 985 9 747 6 217 7 445 2 942 1 978 3 110
4 526 8 426 9 836 7 52 6 919 1 395 5 696 0 907 3 69 2 456
4 53 5 520 1 890 8 376 9 163 6 606 2 341 0 852 7 472 3 59
7 867 5 270 1 263 8 170 3 158 9 693 6 51 4 376 0 889 2 686
0 410 5 309 2 974 4 361 3 652 8 441 9 606 1 108 6 355 7 145
2 968 5 592 9 564 7 5 6 389 8 654 4 747 0 847 3 879 1 629
8 309 2 897 4 626 1 268 5 558 9 267 6 763 0 510 7 76 3 921
9 845 5 359 8 259 1 117 3 906 2 241 4 822 7 862 0 110 6 963
5 199 2 732 4 263 8 823 0 926 1 742 7 473 3 39 9 694 6 978
8 207 6 699 4 909 7 977 2 292 1 609 3 34 5 964 9 311 0 33
5 56 3 439 8 124 6 812 2 353 9 449 1 55 7 929 4 254 0 229
3 875 4 259 1 354 9 728 2 193 5 699 8 527 7 7 0 332 6 893
4 312 7 604 1 465 8 345 2 901 0 972 3 164 9 553 5 733 6 817
7 942 2 306 0 118 4 807 5 115 8 849 6 824 3 365 9 799 1 51
0 479 5 155 6 993 8 848 2 463 9 754 7 647 3 813 4 154 1 379
2 33 5 597 4 157 8 32 9 138 0 940 1 433 6 97 3 944 7 672
1 932 4 141 7 965 2 156 8 344 9 150 5 734 3 58 0 172 6 494
8 368 1 180 0 510 7 219 2 443 9 231 3 298 5 309 6 55 4 108
9 828 0 776 3 875 7 956 6 833 5 59 2 836 4 416 8 636 1 379
0 338 2 802 1 852 4 220 6 471 9 548 8 642 3 390 5 912 7 75
6 145 4 104 2 142 1 711 5 350 0 131 7 934 9 770 8 751 3 557
9 356 1 514 5 504 7 929 2 487 0 837 4 816 3 848 6 581 8 792
2 474 9 206 7 535 5 748 0 735 1 539 4 240 8 693 6 929 3 180
7 831 3 880 1 907 6 293 2 235 0 433 4 116 9 990 5 982 8 927
5 978 8 991 0 714 7 260 9 139 4 561 3 225 2 220 6 886 1 955
4 553 9 161 0 464 1 366 2 939 8 672 5 163 7 973 3 772 6 885
1 753 4 364 9 517 5 878 7 6 8 443 0 949 6 854 3 515 2 623
2 479 5 440 9 519 3 727 4 550 7 526 6 384 0 606 1 964 8 181
6 751 0 817 3 874 4 599 1 258 5 590 7 898 8 468 9 730 2 359
1 960 0 309 5 589 9 578 2 119 4 416 6 998 3 710 7 624 8 329
2 400 6 732 3 668 9 755 0 866 5 679 4 843 1 867 7 236 8 874
1 310 0 284 4 519 8 141 2 462 7 717 5 619 9 835 3 807 6 51
1 370 5 668 0 239 3 604 8 873 9 865 7 265 2 386 4 871 6 721
5 470 3 375 0 270 7 343 9 499 6 579 4 711 2 262 8 349 1 176
9 554 5 10 8 377 7 558 4 602 6 228 2 832 1 256 3 855 0 994
9 447 3 225 5 981 2 504 8 733 6 908 1 354 4 303 7 670 0 152
7 53 0 912 5 757 8 356 3 738 6 486 2 86 4 684 9 106 1 421
6 369 5 464 9 463 2 898 7 162 4 173 8 397 1 321 3 341 0 851
9 291 3 117 7 750 4 995 1 409 8 912 5 879 6 10 2 588 0 231
3 427 4 318 2 941 6 824 8 24 5 187 0 351 7 523 9 962 1 603
1 319 5 850 4 385 2 240 6 46 3 758 8 668 9 823 7 762 0 704
7 607 3 307 6 843 4 481 1 504 5 331 2 321 8 967 0 520 9 585
0 106 7 732 9 77 2 584 6 177 5 276 8 707 4 177 1 546 3 651
1 210 8 450 9 938 3 776 0 891 7 652 6 572 2 994 5 677 4 687
1 150 8 422 5 204 9 340 7 634 0 514 3 321 2 983 6 840 4 753
5 524 3 175 7 857 2 780 1 581 8 571 0 694 6 673 4 571 9 530
9 735 4 522 8 964 1 111 6 151 7 980 3 267 5 576 2 645 0 26
1 271 6 801 9 830 0 502 5 696 4 658 2 829 7 508 3 172 8 905
4 140 1 347 7 536 2 13 9 188 3 145 5 514 6 601 8 505 0 610
1 771 0 281 6 225 4 396 7 82 8 85 9 571 5 393 2 843 3 119
2 252 0 930 6 767 3 425 8 644 9 989 4 829 1 496 7 447 5 955
3 206 8 679 6 560 9 777 0 358 5 194 4 864 1 48 7 366 2 584
9 420 0 779 2 375 3 603 1 684 5 757 4 25 7 48 8 160 6 980
5 897 8 421 0 741 7 654 4 529 6 940 3 389 2 238 1 673 9 323
5 229 1 907 2 595 0 732 9 264 6 878 3 588 4 328 7 936 8 869
3 959 1 723 8 652 9 825 6 699 7 540 5 85 2 992 4 21 0 596
2 371 9 792 1 80 4 520 5 677 7 153 6 648 8 20 0 206 3 670
2 831 8 830 4 58 9 368 0 127 3 421 7 607 5 350 6 302 1 4
6 521 2 636 7 919 4 214 1 990 9 495 8 804 0 407 3 488 5 427
9 889 2 69 3 200 8 249 4 173 7 858 0 584 5 753 6 922 1 471
2 697 7 543 0 323 8 726 4 379 9 245 3 605 1 860 6 155 5 893
1 214 3 577 4 950 2 593 9 426 6 13 7 780 0 337 5 381 8 329
6 656 5 640 3 531 8 432 2 564 7 116 4 810 9 216 1 89 0 608
5 521 6 336 4 364 7 728 1 714 3 703 0 3 2 856 9 458 8 798
1 351 8 896 0 546 4 164 5 492 6 488 7 510 9 517 2 212 3 100
7 466 0 790 3 570 2 269 4 997 6 175 8 777 9 236 1 125 5 229
8 605 9 155 7 74 2 187 4 169 1 82 6 199 0 740 3 727 5 579
9 154 2 872 6 23 3 499 7 189 4 433 0 911 1 221 8 421 5 89
9 216 1 972 0 360 3 265 7 249 5 148 4 172 6 928 2 301 8 854
9 418 1 382 6 55 5 127 8 329 3 468 0 254 7 763 4 534 2 107
0 451 5 251 1 361 4 917 9 527 2 673 8 636 3 259 7 58 6 747
3 452 0 556 1 670 6 228 4 130 7 519 5 754 2 107 8 219 9 550
4 514 6 29 8 91 1 183 9 196 0 86 5 745 7 831 2 245 3 327
8 332 6 933 0 178 7 932 9 139 1 481 3 851 5 566 2 81 4 223
4 81 5 880 3 591 7 204 0 48 2 720 8 748 1 444 6 624 9 820
7 456 1 949 8 829 4 301 2 270 9 571 5 871 6 421 3 559 0 121
1 476 8 697 6 955 9 545 5 928 7 355 2 59 0 504 4 303 3 158
2 66 8 745 5 481 7 862 4 914 1 900 6 364 0 716 3 738 9 803
6 200 4 484 0 341 5 73 1 947 2 267 9 678 8 159 7 917 3 728
5 15 7 701 2 165 8 341 1 914 4 249 6 50 9 986 0 302 3 270
1 623 3 406 0 995 2 116 7 782 4 787 8 760 9 144 6 869 5 637
3 697 1 761 9 141 6 255 0 487 7 510 8 742 2 459 4 904 5 943
0 57 7 299 2 237 1 838 3 438 5 16 6 554 9 642 4 220 8 422
6 200 8 48 1 679 0 714 9 190 4 877 3 643 7 729 5 55 2 309
7 966 8 679 2 508 6 185 0 252 3 689 4 378 9 41 5 708 1 263
9 814 8 958 3 744 1 537 5 509 2 562 6 898 0 901 7 129 4 79
9 305 3 618 6 293 0 1000 5 235 2 765 8 297 4 624 1 884 7 133
0 409 7 21 5 837 8 669 9 655 4 625 3 248 6 765 2 330 1 189
1 320 8 429 5 470 0 57 6 877 2 184 7 250 9 500 3 332 4 529
6 641 1 493 5 158 9 580 0 128 7 28 4 135 3 387 2 751 8 88
3 822 9 211 2 611 1 462 5 749 7 67 6 471 8 298 0 86 4 505
2 290 1 390 5 493 6 329 0 188 4 516 7 693 3 874 9 642 8 25
9 386 4 583 2 713 0 304 7 678 5 183 8 687 3 935 6 839 1 257
1 836 4 314 0 701 5 183 3 64 7 859 9 361 2 718 8 367 6 339
4 105 5 112 3 583 6 680 2 545 0 678 8 42 7 226 9 363 1 157
8 703 9 379 7 247 6 491 0 690 5 99 4 805 3 30 1 844 2 877
3 559 1 154 0 445 2 34 6 620 8 405 4 149 5 360 9 199 7 209
1 931 0 822 8 438 3 173 4 957 6 295 2 423 5 16 9 470 7 424
8 60 5 787 9 725 6 928 4 415 2 114 7 18 1 763 3 729 0 871
3 163 8 379 2 339 9 538 7 845 4 83 0 600 6 873 5 479 1 401
2 226 3 56 7 783 6 104 9 9 0 630 8 464 5 679 4 738 1 68
5 827 7 834 1 956 2 889 9 938 4 162 0 78 3 239 8 148 6 948
7 19 3 452 9 562 2 91 6 960 8 198 5 152 0 554 4 860 1 447
5 944 4 986 7 478 6 664 2 1000 3 116 1 429 0 557 8 235 9 629
2 832 4 789 5 581 0 51 8 758 1 932 7 96 3 999 6 623 9 46
5 228 6 9 2 98 1 50 0 467 9 714 7 208 3 865 8 275 4 451
0 885 5 138 7 788 3 224 9 503 1 756 8 705 4 280 2 318 6 199
9 611 2 915 5 988 7 887 6 409 4 512 3 54 0 382 8 900 1 834
8 56 4 380 0 167 9 511 5 808 2 270 3 852 7 661 6 384 1 680
8 857 6 785 9 278 3 544 1 289 7 829 0 617 2 881 4 822 5 61
0 466 2 632 3 701 8 623 1 866 5 327 9 386 6 181 7 730 4 124
8 986 3 720 5 196 0 877 7 416 2 490 9 81 4 570 1 703 6 527
9 692 6 846 3 638 5 9 7 476 2 395 1 49 4 479 0 856 8 386
1 460 3 394 7 874 5 140 8 994 6 148 0 605 9 304 4 732 2 933
7 187 3 202 8 38 2 171 5 191 6 307 1 707 9 117 4 714 0 531
5 312 6 364 3 641 0 136 9 110 4 999 7 715 2 905 1 905 8 721
7 392 4 171 0 582 9 513 1 596 5 183 8 473 6 910 2 331 3 615
1 540 0 901 8 815 4 27 3 827 7 688 2 757 9 133 6 932 5 997
9 118 6 621 2 413 3 760 5 625 1 121 8 406 4 782 0 910 7 284
4 797 1 959 9 165 2 561 6 776 3 287 8 748 5 709 7 244 0 137
7 439 8 383 9 164 6 864 2 386 1 805 4 190 0 148 5 26 3 916
3 88 6 861 5 58 2 459 1 888 0 312 9 746 8 365 4 425 7 947
4 569 9 57 7 192 2 181 5 403 3 248 0 958 8 855 6 773 1 706
2 897 7 658 6 525 0 237 4 955 5 476 8 47 3 939 9 3 1 426
9 882 5 486 7 122 2 675 6 138 4 755 0 462 8 662 3 750 1 937
8 83 9 257 3 249 1 380 0 944 2 592 6 470 5 114 4 581 7 702
0 76 4 930 2 978 3 115 1 449 8 604 7 418 9 138 6 123 5 248
9 614 3 318 4 497 7 239 8 918 0 9 2 89 1 456 5 723 6 824
5 283 3 176 1 912 2 709 0 817 6 785 4 287 8 82 7 66 9 21
9 256 7 744 4 900 0 40 8 483 1 434 2 855 5 584 3 766 6 705
0 633 5 706 4 571 7 268 6 764 8 257 1 409 2 475 3 811 9 685
8 883 7 177 9 299 6 358 4 429 5 571 3 967 1 708 2 162 0 217
1 771 5 525 0 995 8 200 7 42 9 450 4 66 2 522 3 251 6 406
9 620 3 123 1 270 5 739 4 453 8 280 2 517 0 691 6 118 7 726
5 749 2 712 8 705 7 396 1 212 6 280 3 205 9 327 0 644 4 441
9 549 1 224 3 925 5 965 6 682 0 835 7 105 4 42 2 417 8 815
1 953 4 865 7 88 8 381 5 317 0 224 6 297 3 583 2 953 9 998
1 425 8 102 0 187 7 123 4 282 3 8 9 256 2 962 5 300 6 660
6 270 0 332 7 11 2 499 3 332 5 617 8 122 1 925 9 182 4 901
5 725 8 357 2 109 1 533 7 172 3 922 6 155 0 469 4 827 9 939
8 60 5 584 1 670 2 607 0 64 3 147 4 330 7 158 6 349 9 566
8 511 2 175 3 633 5 296 4 202 0 414 7 413 6 86 1 6 9 945
8 373 6 743 4 26 1 128 0 67 7 303 3 446 5 656 9 412 2 238
0 95 2 898 1 906 7 229 6 570 5 644 4 769 8 292 3 869 9 835
4 349 5 979 0 161 3 323 8 808 7 691 1 740 9 694 6 66 2 351
5 994 2 693 7 248 8 285 1 260 4 149 6 63 0 107 9 697 3 376
0 699 3 935 8 888 6 503 7 872 5 88 4 880 9 394 1 265 2 554
3 887 8 604 4 870 1 170 7 822 6 661 2 224 0 679 9 590 5 277
6 688 0 761 5 11 7 362 4 342 9 849 2 758 1 943 3 590 8 267
7 249 6 137 3 164 5 68 2 588 4 886 1 736 0 493 9 20 8 988
7 564 8 113 3 331 0 260 1 195 9 353 6 987 5 905 2 932 4 369
0 403 5 977 2 363 4 511 9 356 3 231 6 281 1 855 7 437 8 369
7 394 4 86 0 907 3 29 2 996 5 761 6 325 1 563 9 135 8 321
1 891 5 159 0 112 7 949 6 790 2 231 9 799 3 628 4 386 8 483
4 433 0 206 7 937 1 101 6 280 5 941 9 329 8 422 2 949 3 13
1 829 4 169 7 384 5 885 3 162 9 321 0 967 2 418 6 127 8 75
0 746 8 919 1 760 5 983 4 399 2 482 7 388 6 137 9 112 3 469
3 601 2 774 1 114 6 608 9 970 4 685 5 249 7 968 8 431 0 443
3 647 7 630 0 298 1 227 9 812 8 518 4 490 5 952 2 576 6 674
9 296 6 920 5 539 3 491 4 527 0 912 8 845 7 892 2 537 1 446
9 41 6 419 4 740 1 143 3 428 2 684 5 187 0 525 8 340 7 459
2 664 9 403 5 571 8 982 1 24 4 489 0 491 7 165 3 447 6 271
2 11 9 447 6 130 8 248 4 952 3 98 0 820 7 325 5 727 1 518
0 144 8 642 3 742 5 87 9 517 2 177 6 442 7 486 1 376 4 577
0 147 2 379 5 418 8 234 6 996 9 448 3 706 4 664 1 271 7 940
1 558 4 298 9 805 6 971 5 819 7 782 2 827 8 759 3 524 0 3
1 680 8 422 4 622 6 730 2 99 5 887 0 410 7 441 3 777 9 929
9 236 0 565 5 460 8 651 6 801 2 524 3 783 4 170 7 573 1 925
6 925 8 618 1 762 4 876 3 858 0 643 7 565 2 38 9 737 5 527
4 378 8 893 2 885 3 486 1 815 0 952 7 388 6 79 5 742 9 659
3 564 4 371 2 156 7 494 5 393 9 495 8 551 0 780 1 471 6 302
6 333 7 979 9 866 8 632 0 543 3 594 1 29 4 260 5 116 2 468
6 503 7 309 4 306 8 856 1 529 3 443 9 615 2 18 0 172 5 721
1 718 4 410 8 200 6 439 7 893 5 423 3 160 9 948 0 410 2 711
3 273 8 793 1 374 7 150 2 152 0 612 6 970 5 944 4 267 9 424
8 110 2 852 0 664 9 958 7 224 4 760 6 673 5 514 3 258 1 315
4 513 2 4 6 980 0 683 3 305 7 224 5 920 8 796 1 883 9 981
2 61 8 289 4 80 0 279 5 91 6 938 3 877 9 898 1 822 7 362
3 207 7 396 5 237 6 139 8 39 1 276 0 337 4 200 2 321 9 541
4 251 0 983 9 814 5 641 8 358 7 922 2 938 1 732 6 340 3 385
9 528 4 623 0 181 5 477 8 481 7 924 3 337 6 827 2 467 1 877
1 519 5 395 8 54 4 180 3 286 9 884 2 186 7 662 0 40 6 165
7 428 9 281 8 223 2 203 4 447 3 374 0 136 6 466 1 79 5 573
7 212 6 194 5 225 1 381 3 60 9 152 2 791 4 308 8 533 0 221
9 144 8 257 0 545 2 47 7 59 1 811 3 173 4 322 6 755 5 997
2 722 4 323 3 414 5 890 9 330 1 57 6 792 7 407 8 28 0 968
2 438 0 849 4 923 7 107 9 828 1 851 3 744 8 813 6 687 5 35
4 248 5 37 1 294 6 266 2 729 3 772 9 987 8 647 7 974 0 267
8 640 5 608 4 281 7 182 3 133 0 268 1 360 2 375 9 517 6 239
1 576 8 888 9 744 5 642 4 454 6 17 0 44 7 982 3 629 2 66
8 724 0 37 1 865 6 421 7 171 3 438 2 794 9 116 4 585 5 571
0 356 6 410 1 668 4 520 8 787 7 129 9 170 2 842 5 340 3 15
6 923 7 330 3 479 4 333 8 731 2 517 9 729 1 47 5 613 0 337
0 333 6 481 4 475 1 934 5 882 8 963 9 41 7 854 2 344 3 371
1 170 2 538 7 716 3 916 4 491 0 251 8 739 6 272 9 963 5 970
2 532 9 799 7 228 4 28 1 757 0 148 5 483 3 742 6 343 8 976
8 954 2 553 6 630 7 118 9 128 1 697 3 472 4 954 5 902 0 448
4 64 0 47 8 794 2 170 3 306 1 715 9 80 7 972 5 750 6 513
4 948 9 718 3 178 0 346 1 461 2 107 7 671 8 289 5 763 6 881
6 550 1 154 0 561 9 497 4 643 8 190 3 997 2 188 5 927 7 678
0 221 9 111 8 588 3 818 6 764 1 733 2 826 7 797 5 193 4 536
4 551 3 894 7 928 8 972 1 162 0 429 5 810 6 376 2 832 9 95
1 480 6 690 9 560 2 737 8 861 4 621 5 217 0 733 3 41 7 401
1 51 8 940 5 129 6 744 9 354 3 8 0 340 7 472 4 543 2 844
9 961 2 546 5 234 0 3 6 964 7 214 1 538 3 250 8 407 4 857
4 300 6 259 5 885 0 380 9 50 3 951 2 474 7 962 8 794 1 71
9 206 3 534 1 744 8 302 4 536 2 526 0 654 7 14 5 543 6 384
9 399 6 702 1 508 3 863 0 171 4 654 8 587 7 986 2 676 5 759
4 337 7 377 2 224 6 817 8 335 3 21 5 743 9 969 0 348 1 499
3 468 1 231 7 745 5 349 2 769 0 234 6 797 4 773 8 891 9 736
2 81 5 335 7 468 1 878 8 766 9 394 0 351 6 905 4 946 3 18
9 574 4 830 0 74 5 77 6 535 7 228 3 305 1 63 2 141 8 636
1 175 9 941 7 187 5 562 3 701 2 419 8 51 4 427 6 420 0 370
7 876 8 362 3 797 2 930 9 59 0 297 4 891 1 911 5 968 6 608
8 812 4 99 0 257 6 133 7 743 5 584 1 525 9 737 2 208 3 120
6 678 4 803 0 95 1 979 2 833 3 595 7 598 9 132 8 466 5 429
0 49 4 377 3 272 5 271 6 831 9 13 2 743 1 625 8 823 7 731
4 805 1 464 9 574 8 97 6 756 3 975 5 565 0 559 2 254 7 635
8 519 0 994 3 975 5 930 1 680 7 434 2 228 4 815 9 137 6 996
1 865 4 340 0 351 5 324 3 288 7 772 2 653 6 675 8 742 9 947
2 390 5 433 8 727 3 189 7 388 9 936 6 522 4 664 0 710 1 796
1 247 4 328 9 411 2 74 8 684 6 589 3 150 5 588 0 831 7 266
1 666 0 175 8 582 7 820 6 836 4 689 2 370 3 717 5 504 9 610
5 354 6 916 3 500 0 670 1 36 4 195 8 369 2 380 9 654 7 965
1 111 4 814 5 19 3 666 8 824 9 981 7 201 6 176 2 629 0 232
1 14 9 415 3 492 6 729 5 67 4 921 7 515 0 884 2 489 8 653
0 614 6 93 2 856 8 471 1 101 4 253 3 711 9 973 5 593 7 840
5 397 2 768 8 917 0 526 4 838 9 845 7 673 1 925 3 737 6 935
6 873 3 351 2 670 5 323 8 732 4 565 9 997 0 528 7 904 1 536
7 713 9 153 5 691 1 423 3 516 2 336 4 357 0 738 8 908 6 160
0 137 4 626 8 971 1 991 3 194 7 171 2 780 9 446 5 978 6 215
3 73 7 543 8 334 5 960 9 994 6 898 2 997 4 265 0 400 1 508
9 999 6 753 1 911 8 916 3 955 2 462 5 353 4 379 0 944 7 882
4 232 3 840 6 573 5 100 7 380 0 613 1 100 2 670 9 258 8 105
6 368 2 934 7 389 8 947 5 624 3 684 9 182 4 807 1 452 0 911
1 783 5 289 9 220 0 452 6 206 4 867 2 568 8 452 7 853 3 452
6 378 9 888 7 30 2 528 3 152 5 932 8 555 4 830 0 589 1 77
3 83 1 386 4 487 7 768 2 649 8 711 0 331 5 489 6 951 9 944
4 284 0 981 6 272 3 795 5 219 7 428 1 218 9 26 2 17 8 646
6 714 4 392 9 295 8 697 3 58 0 509 1 854 5 956 7 181 2 182
0 779 7 739 6 875 4 396 8 146 2 480 9 304 5 431 1 643 3 866
3 559 8 782 2 786 6 109 7 109 0 750 5 488 4 494 9 224 1 149
8 360 5 216 3 133 7 609 0 820 1 896 6 800 9 330 4 68 2 425
3 854 8 481 2 664 6 261 1 247 0 140 5 846 9 466 4 608 7 895
2 549 9 508 6 12 8 888 1 442 7 860 4 282 3 286 5 351 0 413
4 690 6 127 8 249 7 22 3 786 9 621 2 235 5 729 0 693 1 877
2 838 0 816 7 162 8 436 3 490 6 710 5 866 4 429 1 686 9 89
2 299 1 611 9 211 5 170 8 114 4 128 3 31 0 614 6 517 7 736
7 53 3 845 5 326 9 637 0 417 1 260 8 972 6 391 2 449 4 785
3 780 1 783 2 279 7 595 8 156 5 481 4 364 6 915 0 280 9 364
4 943 7 202 6 974 9 600 0 90 5 113 3 755 1 626 2 685 8 215
6 793 0 374 8 932 7 331 2 856 5 786 4 979 9 670 1 296 3 203
1 354 4 667 5 609 2 431 3 788 0 271 7 154 6 310 8 281 9 191
6 582 2 781 9 852 0 450 5 164 4 568 8 238 3 508 7 893 1 724
0 129 7 739 5 417 1 478 9 529 4 802 6 122 8 291 3 508 2 624
9 154 6 237 0 627 4 812 5 97 1 335 7 952 3 807 8 166 2 958
3 159 1 382 9 758 0 972 5 482 2 291 7 875 4 633 8 580 6 959
1 627 7 192 5 591 0 262 3 330 9 907 4 648 8 319 2 50 6 428
8 216 2 774 3 870 4 250 9 830 5 471 6 166 0 412 1 200 7 137
3 365 0 997 9 937 1 629 4 126 5 668 7 980 6 682 2 181 8 366
5 774 2 975 0 210 6 474 9 770 4 804 8 776 3 593 1 942 7 149
8 99 1 569 5 18 9 931 7 992 2 380 0 369 6 9 4 582 3 401
9 263 4 520 8 770 0 767 7 27 2 871 6 802 5 649 1 207 3 307
6 215 9 275 7 714 2 567 5 693 4 56 8 182 1 736 0 334 3 149
8 989 3 200 4 114 7 253 6 950 2 397 9 363 5 121 1 462 0 900
6 149 7 347 5 618 9 759 1 83 2 824 0 481 4 713 8 900 3 505
0 446 7 170 5 765 3 20 1 658 2 84 4 784 6 612 9 984 8 848
1 137 7 489 4 826 3 669 2 73 5 620 6 466 0 38 8 228 9 284
5 250 6 47 0 582 9 942 4 261 2 564 1 90 8 429 7 222 3 558
7 426 5 238 9 446 0 203 1 186 8 766 4 188 2 297 3 471 6 418
6 748 3 166 0 982 8 467 2 394 5 871 7 590 4 660 9 135 1 355
6 407 5 145 4 162 3 251 9 324 0 742 7 475 8 817 2 404 1 305
6 928 4 106 3 999 8 213 1 186 5 658 7 396 9 211 2 906 0 778
3 503 9 599 6 957 8 664 0 790 4 277 5 895 1 403 7 845 2 591
6 531 1 944 0 688 9 108 3 352 2 199 8 686 4 374 7 216 5 940
2 125 6 31 8 618 9 474 5 104 0 537 4 975 7 738 1 949 3 57
4 666 3 588 1 154 7 983 8 104 5 256 9 512 2 173 6 726 0 188
0 136 2 178 6 514 7 410 4 514 8 305 5 818 9 412 1 453 3 83
0 81 1 455 2 57 5 245 9 432 8 617 6 287 4 951 3 89 7 553
3 202 1 259 9 134 0 194 5 983 4 558 2 208 6 331 7 15 8 246
7 260 5 278 3 61 2 232 8 47 9 563 4 779 1 381 0 227 6 784
5 831 2 560 9 777 4 815 7 979 1 399 8 470 6 844 3 530 0 451
1 275 7 65 9 318 2 365 3 236 0 57 6 679 5 775 8 882 4 277
4 230 8 629 2 307 0 526 1 951 5 822 9 719 7 424 3 205 6 251
6 366 4 774 8 319 3 762 1 997 2 264 9 360 0 919 7 984 5 814
9 269 6 304 5 985 0 256 2 415 3 827 1 526 7 444 8 152 4 343
7 225 8 130 6 74 2 652 9 977 4 191 0 403 5 192 1 845 3 212
0 485 3 174 5 425 7 603 1 209 4 717 8 681 6 958 2 516 9 818
1 818 8 740 4 418 0 915 7 864 9 632 2 383 3 858 6 610 5 559
4 61 2 90 5 914 1 390 6 247 9 720 7 264 3 958 8 11 0 441
5 926 7 381 9 878 8 452 0 127 3 114 1 914 6 908 4 496 2 237
5 523 3 349 2 200 0 664 7 631 6 80 9 276 4 878 8 963 1 964
4 379 2 607 7 338 8 203 0 416 3 493 9 176 1 14 5 94 6 462
2 733 1 398 6 630 3 158 8 990 7 952 4 995 9 800 5 725 0 116
5 487 6 800 1 984 4 331 2 134 0 297 8 735 3 978 9 200 7 350
0 199 9 975 7 293 3 463 4 348 6 191 5 400 8 98 2 363 1 385
3 334 4 819 6 973 1 603 9 832 5 258 7 119 0 687 2 643 8 680
8 294 2 721 1 105 0 629 3 16 9 360 5 848 7 680 6 702 4 374
1 633 5 452 8 270 0 982 3 187 2 636 7 437 6 569 4 326 9 443
9 458 6 85 0 963 4 498 1 293 7 411 8 944 5 575 2 790 3 35
0 74 9 990 5 602 2 814 3 411 8 751 7 31 4 984 1 899 6 899
7 617 4 792 0 426 5 860 9 342 3 589 2 67 1 537 8 779 6 974
6 173 3 155 1 42 2 502 0 979 8 766 4 987 9 875 5 483 7 327
8 799 2 666 4 956 9 543 5 643 7 184 3 896 1 329 6 569 0 575
3 457 4 734 7 411 5 899 6 560 1 234 8 913 0 80 9 832 2 226
9 714 4 650 1 57 2 781 0 358 6 617 8 225 5 316 7 82 3 151
4 924 2 79 8 197 0 158 5 612 6 134 3 903 9 643 1 237 7 80
3 154 7 1 9 719 4 108 6 896 8 924 0 742 2 930 5 484 1 315
6 582 3 44 1 861 5 953 2 279 8 782 4 708 7 760 9 480 0 575
7 966 8 666 2 320 6 795 0 93 3 101 4 856 1 215 9 250 5 634
8 557 2 305 0 845 4 811 5 609 9 969 1 621 7 871 3 625 6 919
6 594 1 587 0 673 5 490 9 144 4 694 2 611 7 938 3 430 8 505
9 534 1 788 8 580 3 665 6 739 4 648 0 628 2 818 7 499 5 487
2 966 4 946 3 733 0 358 6 647 7 808 1 84 5 74 8 725 9 175
1 332 2 655 6 361 0 626 3 717 9 809 4 695 8 38 5 424 7 814
3 193 9 262 4 230 7 22 0 335 2 847 5 648 1 344 8 875 6 458
1 337 8 826 5 745 6 887 0 504 4 92 9 372 7 435 3 434 2 498
6 564 9 457 2 732 4 476 7 683 5 222 1 318 3 60 8 150 0 52
8 890 6 692 2 297 7 789 3 780 9 577 1 899 5 626 4 460 0 783
4 929 3 359 1 702 0 59 6 390 7 860 8 923 2 623 9 768 5 667
0 952 2 53 1 982 6 360 3 316 8 572 9 117 7 98 5 640 4 896
6 290 3 645 9 782 4 977 1 266 7 921 8 884 2 746 0 469 5 419
3 794 4 531 7 496 2 134 6 430 0 558 5 610 8 630 9 369 1 771
9 399 6 937 0 131 1 840 2 704 7 546 5 937 3 649 4 955 8 754
7 247 0 583 1 662 8 621 9 456 3 544 4 879 2 215 5 930 6 268
0 439 5 385 4 143 6 911 8 86 1 732 2 917 9 31 7 112 3 169
5 439 1 532 4 620 7 290 6 741 9 887 3 781 0 8 8 95 2 976
5 265 0 106 6 647 3 680 9 663 4 711 1 915 8 319 7 605 2 945
1 185 4 363 0 216 2 550 6 942 3 511 8 5 9 156 5 367 7 299
9 828 4 136 0 457 8 573 2 884 7 867 3 523 6 388 5 345 1 17
4 545 7 557 1 10 0 439 5 996 3 244 8 431 9 432 6 764 2 561
4 176 8 349 9 423 3 532 6 697 2 183 0 708 7 14 1 890 5 522
3 944 0 398 1 106 9 408 8 266 6 708 7 731 4 654 2 330 5 333
3 936 6 263 9 827 2 380 0 499 5 731 7 506 1 762 4 668 8 620
2 350 0 265 8 748 1 293 3 351 6 211 5 216 7 120 4 340 9 961
2 160 9 770 3 708 8 371 6 678 5 124 0 886 4 388 7 644 1 881
8 468 1 726 5 615 7 335 4 394 9 617 2 192 6 908 3 661 0 899
1 561 0 623 8 390 4 277 5 725 7 487 6 253 3 618 9 967 2 492
3 251 5 261 2 652 1 768 8 808 9 502 7 229 0 250 6 858 4 824
7 117 2 671 1 687 5 138 3 57 6 757 0 602 9 192 4 373 8 741
0 305 2 973 9 931 3 44 8 79 7 511 6 646 4 398 5 309 1 223
6 893 2 232 8 548 1 628 9 67 0 17 4 214 3 883 7 162 5 891
2 634 9 245 6 464 4 748 8 230 5 565 3 250 7 996 0 190 1 780
6 126 3 322 8 610 1 11 7 949 2 735 4 390 0 357 5 204 9 487
7 364 1 454 0 515 6 695 9 452 8 3 3 54 2 927 4 547 5 551
4 970 0 78 2 177 1 368 8 498 7 236 6 180 5 780 3 191 9 41
0 386 8 347 6 342 7 671 5 84 9 650 2 851 4 342 1 263 3 17
4 675 9 148 0 316 3 210 1 303 5 286 6 62 8 430 7 420 2 448
4 851 3 942 1 912 7 109 0 556 8 243 2 415 6 676 5 415 9 298
9 107 0 943 5 500 2 519 6 514 7 489 4 756 8 909 3 393 1 627
9 165 7 32 2 14 6 786 1 370 4 903 8 100 0 793 5 359 3 449
1 848 4 815 9 923 5 339 7 296 8 253 6 278 0 843 2 18 3 430
0 841 9 772 7 978 8 283 1 781 3 278 4 22 5 226 2 452 6 521
0 4 1 930 2 956 9 262 5 779 6 430 7 666 4 554 8 246 3 20
5 555 8 120 1 613 3 224 2 957 0 994 6 902 9 73 7 788 4 908
8 33 2 496 3 120 7 349 0 121 1 545 4 724 9 946 5 149 6 952
7 145 3 657 0 511 9 593 2 825 1 231 8 412 4 235 6 488 5 454
1 786 8 778 4 325 0 967 7 360 9 335 6 30 5 168 2 230 3 103
5 705 4 178 3 638 2 981 9 503 8 585 1 530 6 820 7 738 0 200
4 949 0 590 5 392 6 153 2 678 8 858 3 528 9 527 1 302 7 533
1 784 4 16 3 995 8 343 0 505 6 977 9 157 5 417 2 843 7 744
3 429 8 32 2 58 4 296 0 630 9 409 5 450 7 197 6 587 1 425
0 862 8 621 2 184 9 63 5 707 1 430 3 965 7 393 6 940 4 785
1 261 9 768 7 263 4 243 6 477 2 401 8 204 5 636 0 79 3 8
4 478 5 806 2 990 3 419 7 74 9 340 1 788 6 48 8 476 0 956
3 816 8 84 6 489 1 667 0 67 4 298 2 760 9 19 5 449 7 348
1 321 2 267 6 956 3 272 5 871 0 499 4 932 9 914 7 26 8 827
5 612 8 410 7 948 0 679 9 350 1 202 3 910 2 481 4 942 6 639
4 779 3 19 0 59 5 729 8 250 1 142 6 722 9 416 2 369 7 565
8 613 1 965 9 836 2 255 0 641 6 874 3 781 5 917 7 605 4 727
4 878 3 841 7 686 1 226 8 234 6 350 0 623 5 626 9 289 2 866
2 294 3 808 5 626 9 861 8 306 4 979 7 443 6 84 0 608 1 374
7 859 5 415 0 189 4 144 2 897 9 867 3 422 1 216 8 350 6 140
6 347 7 499 0 373 1 723 3 482 5 196 9 978 4 456 2 527 8 678
4 784 3 524 5 505 9 465 2 397 6 534 1 688 0 70 7 616 8 192
2 507 7 33 3 979 8 757 1 502 4 154 0 707 5 89 9 776 6 40
6 228 7 189 4 898 9 75 1 274 8 829 0 812 3 196 5 570 2 776
7 617 9 395 4 191 5 60 2 683 8 765 3 168 1 587 0 778 6 576
9 230 6 686 5 461 8 436 4 468 1 52 3 523 0 287 2 463 7 247
2 603 9 933 4 749 6 603 1 303 0 667 8 481 7 443 5 727 3 950
5 764 1 67 4 10 0 925 6 769 9 500 2 831 8 56 7 55 3 359
2 650 3 219 4 937 0 593 7 43 9 867 5 193 6 879 8 896 1 723
6 440 3 679 9 874 8 339 4 867 0 818 7 189 1 46 5 360 2 538
5 248 2 23 0 678 6 443 9 181 3 696 4 706 7 993 8 395 1 806
0 862 8 775 4 598 2 76 1 892 3 223 5 576 9 594 7 584 6 155
6 545 4 929 3 403 5 382 7 642 1 94 9 28 0 823 8 664 2 33
5 712 3 531 2 75 9 337 0 635 6 287 4 542 1 807 7 559 8 471
5 73 3 803 7 673 1 382 0 370 4 982 6 259 8 122 2 866 9 685
5 979 3 523 8 155 2 142 6 659 0 456 1 119 9 515 4 530 7 341
9 300 0 48 5 344 6 29 1 772 3 290 4 606 8 233 7 209 2 526
2 916 3 882 0 326 4 636 1 396 6 424 5 1000 7 270 9 635 8 111
1 51 6 32 2 632 8 171 9 921 4 638 7 13 3 89 5 357 0 604
4 227 9 593 6 974 8 718 3 266 1 779 2 415 5 77 0 453 7 909
9 267 2 307 7 628 0 558 8 558 1 147 4 67 3 754 6 766 5 712
1 496 4 803 6 320 7 224 3 274 8 472 2 119 5 828 9 972 0 12
9 688 7 279 1 665 5 934 2 89 4 384 6 194 0 89 3 639 8 798
4 995 2 999 6 799 8 496 9 731 7 559 0 988 1 822 5 50 3 55
3 135 1 735 6 197 4 952 9 525 5 143 7 980 8 693 0 426 2 333
6 725 2 775 1 483 8 711 4 970 5 185 0 417 9 474 3 693 7 338
6 281 9 722 0 107 4 588 5 417 8 681 7 118 2 632 3 333 1 144
8 237 9 980 6 895 4 664 1 719 7 243 5 821 0 659 2 308 3 775
5 925 7 468 3 132 6 21 2 675 4 576 9 56 1 316 0 507 8 15
9 254 8 132 3 529 5 731 0 427 2 703 4 741 1 380 7 897 6 319
9 749 2 589 4 200 3 300 7 227 0 415 6 537 1 904 8 270 5 983
8 725 0 401 9 108 1 766 5 612 2 641 6 468 7 774 4 289 3 646
0 225 8 20 1 434 5 785 4 315 9 639 3 134 2 85 6 488 7 707
3 79 1 206 6 584 2 593 9 455 4 732 7 134 5 975 8 719 0 50
0 50 3 935 5 555 8 207 4 563 9 967 6 865 1 233 2 530 7 461
3 640 0 328 7 762 4 117 5 53 9 734 2 515 8 624 1 400 6 337
7 453 5 874 2 677 9 35 0 818 4 41 6 215 3 423 8 100 1 285
5 559 8 623 0 174 4 472 7 682 1 806 2 711 9 43 3 376 6 663
0 360 2 202 4 9 5 656 9 55 7 885 8 970 3 55 1 388 6 724
5 621 0 584 9 513 1 303 6 886 8 360 2 238 3 543 7 194 4 465
7 642 2 900 3 187 8 994 9 38 4 356 1 62 0 297 5 467 6 765
6 861 9 872 1 156 7 79 5 159 2 122 4 854 8 313 0 333 3 312
9 883 2 542 0 497 5 877 6 54 4 684 7 87 3 10 1 193 8 537
3 77 0 846 8 915 2 170 6 447 1 462 9 61 7 617 4 643 5 21
2 715 0 106 1 795 7 912 6 368 5 930 4 632 3 705 9 977 8 677
5 771 2 221 6 180 3 506 7 656 8 924 0 946 1 661 4 764 9 397
3 23 5 2 9 981 8 764 4 907 1 969 6 440 2 889 7 352 0 738
8 980 6 725 9 300 1 141 3 774 0 515 5 817 4 830 2 751 7 857
9 23 7 172 5 336 2 826 8 283 4 333 3 182 0 682 1 64 6 984
0 111 9 325 2 884 3 630 1 164 8 204 7 406 4 877 5 97 6 693
0 35 3 115 8 191 4 566 7 232 9 899 6 123 5 69 2 626 1 407
1 960 7 655 2 273 9 747 3 927 8 715 5 75 6 977 0 871 4 986
1 173 4 991 3 807 6 6 7 435 9 97 5 799 8 132 0 257 2 43
5 135 1 399 3 786 2 232 6 79 8 522 4 13 9 416 0 630 7 306
6 825 8 465 2 719 7 422 1 349 5 501 3 469 0 932 9 313 4 332
6 855 4 625 5 363 8 502 7 406 2 220 1 682 3 375 9 987 0 519
0 503 1 543 8 37 6 67 7 33 2 933 3 545 4 128 9 167 5 327
4 418 6 214 2 176 7 673 0 208 1 155 5 302 9 880 3 325 8 928
7 673 0 281 9 546 3 690 4 624 2 522 5 200 1 331 8 675 6 725
8 826 7 402 2 764 0 893 6 768 5 637 1 475 3 654 9 39 4 946
1 408 0 134 8 708 2 549 9 916 7 321 4 407 3 600 5 672 6 373
0 948 2 565 8 847 3 980 9 60 5 17 7 656 1 751 4 338 6 502
8 259 7 797 6 794 3 952 5 444 9 536 1 628 4 921 0 45 2 328
2 486 3 844 4 694 0 182 1 415 5 866 7 312 6 983 9 632 8 788
7 824 0 891 6 45 9 909 1 751 5 665 3 89 4 315 2 293 8 673
8 712 7 715 0 845 4 589 5 653 1 814 9 932 3 189 2 556 6 731
2 819 5 374 9 898 0 906 6 477 1 382 3 528 7 267 4 2 8 758
6 39 8 265 1 833 7 300 2 349 5 974 4 204 3 812 0 69 9 563
4 717 8 579 1 869 2 924 3 767 6 208 5 545 9 103 7 871 0 327
3 509 5 671 6 793 1 419 9 623 7 417 2 191 8 336 4 731 0 954
9 684 6 714 1 936 4 139 3 935 2 733 0 775 7 490 5 651 8 698
9 260 3 326 6 139 4 634 7 917 0 894 2 11 1 914 5 552 8 839
9 833 7 604 1 818 4 473 8 667 6 518 3 769 5 908 0 434 2 856
1 450 7 860 3 187 2 159 0 767 5 126 4 303 6 674 9 424 8 606
7 240 5 197 4 378 2 815 0 924 6 578 1 470 8 654 3 998 9 256
2 336 1 523 8 63 7 925 6 31 0 868 3 364 5 624 9 964 4 40
7 537 4 492 1 508 8 973 3 115 0 106 9 16 2 287 5 27 6 326
5 676 3 750 2 183 6 691 4 532 0 866 7 426 8 358 9 97 1 270
1 868 9 12 2 411 0 142 7 564 3 817 4 329 6 542 5 169 8 742
0 757 7 304 9 776 6 246 2 539 8 842 4 640 1 437 5 95 3 346
6 249 1 821 4 477 3 542 0 347 8 151 9 596 7 188 2 323 5 163
5 420 2 419 6 920 7 532 9 87 3 197 1 260 8 922 0 420 4 745
5 230 3 109 0 238 1 337 7 628 8 498 9 851 2 837 6 637 4 46
1 192 9 233 2 789 5 837 6 266 4 322 3 314 0 741 8 783 7 352
7 251 3 268 2 819 8 217 1 976 5 226 9 991 6 931 4 908 0 605
2 179 8 683 9 679 7 911 3 956 4 870 1 304 5 878 6 337 0 722
9 728 8 672 5 343 0 163 7 809 3 624 4 653 2 446 6 366 1 601
8 170 1 355 0 748 9 806 2 609 4 676 7 14 3 276 5 959 6 988
7 374 8 45 0 491 3 686 5 951 6 346 1 52 4 403 9 448 2 628
1 945 7 151 8 83 9 583 4 241 3 625 6 691 2 931 5 522 0 493
2 651 8 32 7 839 4 792 1 404 6 477 5 659 3 239 9 607 0 269
1 626 0 981 4 616 6 967 5 351 3 511 9 483 7 689 8 792 2 181
6 944 8 280 5 910 9 815 2 418 7 735 4 896 1 681 3 806 0 393
9 247 1 413 8 519 6 28 3 211 4 84 7 950 0 941 2 5 5 408
5 222 6 513 3 510 4 129 2 134 9 679 0 524 7 186 8 311 1 688
3 629 7 223 0 53 2 120 4 604 8 654 9 235 1 588 5 577 6 63
8 871 6 927 3 181 5 168 4 76 1 699 7 635 2 666 9 22 0 561
0 369 7 458 9 857 5 637 8 606 4 868 3 954 1 985 6 350 2 107
9 991 3 43 8 840 2 198 5 898 1 302 6 736 0 999 4 296 7 698
1 249 6 269 9 960 2 369 7 410 4 268 0 688 3 552 5 641 8 46
3 705 2 13 5 278 9 824 6 170 8 395 0 830 1 307 7 970 4 352
0 864 9 614 5 15 1 911 6 499 4 645 3 875 7 526 2 630 8 200
1 358 8 150 5 282 2 186 9 327 0 930 3 418 6 203 4 228 7 551
7 635 1 309 3 442 6 359 2 14 9 176 5 614 4 881 8 106 0 578
3 689 1 528 8 310 6 998 2 418 4 662 5 396 9 688 7 341 0 846
2 633 7 699 5 433 4 395 3 25 6 927 9 488 8 312 0 880 1 770
4 575 8 44 3 835 6 594 1 253 2 921 7 45 5 444 0 641 9 642
5 630 2 276 3 988 1 727 8 725 0 641 4 125 7 854 6 461 9 860
1 883 6 136 2 830 9 133 5 765 4 5 0 403 3 618 8 93 7 756
8 921 4 245 3 372 1 867 5 119 2 321 6 447 7 984 9 368 0 305
2 494 6 90 3 741 1 797 4 277 8 239 9 504 0 282 7 964 5 42
6 12 1 524 2 449 8 112 5 472 4 530 0 173 7 592 3 202 9 455
9 316 6 229 5 376 8 144 3 566 1 505 2 593 4 39 0 987 7 239
0 131 1 155 7 619 5 173 2 549 8 706 9 730 4 804 3 804 6 476
8 699 6 382 2 340 4 317 5 652 0 843 7 604 3 398 1 519 9 48
7 452 5 528 0 904 9 533 3 746 4 487 8 466 6 296 2 127 1 775
1 765 9 923 7 825 3 702 4 282 0 743 8 217 5 702 6 975 2 412
0 517 7 781 9 621 6 614 5 408 4 930 1 870 3 213 2 221 8 693
5 237 4 433 2 947 8 52 3 622 0 200 1 394 6 406 7 196 9 534
8 20 6 550 0 825 9 424 7 518 2 534 3 536 4 77 5 725 1 733
0 622 2 905 6 22 8 119 1 455 4 367 5 830 3 559 9 349 7 642
6 328 4 731 8 587 1 56 0 997 7 340 2 840 5 268 9 325 3 737
5 40 7 366 1 923 4 447 3 196 2 689 6 375 9 767 0 152 8 961
0 518 1 836 6 789 2 207 5 332 4 287 9 821 7 67 3 721 8 417
8 572 4 589 3 600 5 92 1 679 7 736 9 76 2 902 0 924 6 875
3 374 8 772 2 1 9 884 0 258 6 607 5 912 4 571 1 792 7 373
6 896 3 305 5 918 7 934 2 151 1 636 8 898 0 177 9 771 4 416
1 780 4 427 6 392 2 779 8 874 9 4 7 259 0 964 5 814 3 822
8 174 9 457 5 626 2 994 3 844 7 317 4 60 0 257 1 764 6 450
4 580 3 11 8 826 2 888 6 730 1 608 9 176 5 250 0 276 7 601
0 477 5 705 2 181 3 690 8 844 4 799 7 834 9 718 6 821 1 898
1 310 9 655 4 392 0 412 7 781 8 865 2 109 6 515 3 901 5 481
8 873 7 849 2 728 1 175 3 291 9 874 4 254 0 989 6 949 5 349
9 528 4 483 7 934 5 570 1 511 6 73 2 900 8 71 3 171 0 832
8 231 7 710 5 711 6 325 3 832 4 238 2 802 1 995 0 608 9 436
5 73 4 620 6 541 3 389 9 487 7 75 1 671 2 115 8 894 0 753
0 817 6 715 5 47 7 243 9 339 8 775 4 414 3 164 2 316 1 356
4 889 0 132 2 29 9 490 5 607 3 533 7 57 6 267 1 685 8 781
5 616 2 970 3 251 1 109 0 739 7 26 6 38 4 269 9 202 8 328
2 830 7 241 1 744 0 342 5 432 6 197 3 960 4 724 8 214 9 816
4 121 8 125 5 137 1 448 6 141 3 443 9 969 0 50 2 775 7 872
0 227 6 611 7 51 4 715 3 665 8 304 5 863 9 923 2 720 1 767
8 31 3 539 4 171 5 953 1 727 0 162 9 68 6 964 2 385 7 118
0 771 2 344 7 142 8 100 9 351 5 670 6 417 4 222 1 545 3 584
2 703 0 553 6 80 4 937 5 299 1 202 7 854 3 42 8 326 9 373
4 194 6 310 2 947 7 874 8 335 3 539 1 561 0 373 5 650 9 190
9 673 5 335 0 560 7 913 1 823 6 886 2 886 4 835 8 430 3 494
0 170 9 52 8 284 5 210 4 159 7 275 6 333 2 307 1 934 3 127
4 923 8 236 7 815 1 718 5 450 0 312 2 159 6 525 3 970 9 40
5 636 2 397 8 886 1 613 6 155 0 926 9 785 7 206 4 538 3 915
3 560 0 711 1 882 9 729 5 906 8 590 7 932 2 13 6 108 4 475
3 285 8 962 5 282 0 131 6 404 7 979 4 496 9 321 1 176 2 803
9 606 4 858 2 174 5 30 8 698 6 779 3 815 0 68 7 783 1 33
3 313 7 426 2 867 0 53 1 820 4 388 6 158 8 570 5 709 9 555
0 726 8 60 3 967 7 519 9 327 1 911 6 356 5 841 4 232 2 169
5 132 7 520 2 594 4 397 3 917 8 982 1 265 9 357 6 240 0 238
0 133 2 627 9 204 5 212 6 370 8 332 3 116 1 16 4 42 7 314
6 267 1 513 2 525 5 364 4 800 7 634 8 47 3 124 0 260 9 12
2 1000 0 276 8 168 4 560 1 241 5 750 6 812 9 191 7 361 3 879
1 322 3 80 5 407 9 56 7 585 0 61 6 114 4 665 8 166 2 2
6 829 7 617 9 324 8 994 2 294 4 502 1 60 0 696 5 757 3 53
5 616 6 752 2 786 7 615 0 289 9 472 8 407 1 209 4 864 3 86
2 108 3 638 1 114 0 519 6 2 8 387 5 716 4 72 7 879 9 102
1 758 6 309 4 208 0 780 3 804 5 884 7 821 2 486 8 7 9 13
2 373 8 159 3 483 4 16 6 483 1 373 5 545 9 579 0 688 7 553
1 149 8 95 5 808 4 628 6 146 7 886 0 753 3 360 2 560 9 155
3 437 6 385 7 472 1 229 9 89 0 662 8 886 5 569 2 797 4 792
1 677 0 868 4 940 5 94 8 865 7 162 6 62 9 313 3 814 2 838
3 849 1 915 2 982 4 166 6 135 9 471 0 967 5 297 7 832 8 85
7 450 6 864 3 343 8 709 5 176 0 15 1 698 2 509 4 863 9 663
8 180 3 376 9 42 2 17 4 53 0 765 5 743 6 384 1 89 7 937
1 874 5 579 7 829 2 194 3 583 0 23 8 189 4 114 6 325 9 325
5 507 1 988 6 686 3 189 8 795 0 150 2 370 7 678 4 674 9 474
1 771 0 112 4 732 2 291 6 899 8 112 9 300 7 977 3 953 5 128
1 966 8 152 6 547 0 465 3 592 7 923 4 117 9 709 5 680 2 569
7 568 5 677 1 367 8 426 4 278 3 44 0 499 9 920 2 698 6 191
3 754 5 812 8 828 9 65 4 194 6 635 1 10 7 806 2 77 0 61
6 586 7 876 1 354 4 987 5 780 8 746 3 847 9 402 2 764 0 166
3 842 8 544 1 748 0 62 4 703 6 842 2 409 9 50 7 372 5 111
5 420 1 444 0 520 9 701 2 65 8 774 3 873 4 278 7 852 6 767
1 349 2 550 4 143 5 561 7 81 9 516 6 328 8 554 0 181 3 267
6 463 2 924 0 200 3 996 8 182 9 707 1 120 4 601 7 249 5 963
8 897 6 440 2 868 1 556 5 271 3 554 4 876 7 547 0 511 9 687
2 685 6 390 1 727 8 80 9 483 0 411 4 278 3 481 7 797 5 501
6 438 1 753 9 803 3 709 4 654 8 111 2 880 5 177 7 708 0 467
5 90 4 403 8 904 9 422 1 526 7 577 3 819 6 206 0 401 2 36
0 734 6 402 2 338 8 183 7 863 4 927 3 995 9 654 1 550 5 117
1 86 2 304 9 215 7 41 0 467 8 395 4 576 3 199 6 511 5 83
7 281 9 179 1 545 0 278 8 227 2 788 3 431 6 15 5 609 4 174
0 261 3 685 8 451 7 451 4 781 5 311 1 258 2 702 9 226 6 774
8 774 2 435 4 918 1 607 9 226 0 574 5 588 3 171 6 473 7 486
5 456 4 853 1 170 2 974 8 290 9 392 7 215 3 800 0 673 6 410
5 100 6 966 8 460 3 401 4 930 9 223 0 491 7 937 1 99 2 346
2 549 7 567 6 575 5 497 9 3 0 348 1 461 4 829 8 601 3 409
6 846 5 362 1 389 0 284 4 604 2 72 3 288 9 341 8 880 7 685
8 169 2 199 6 536 4 754 0 521 1 502 3 479 9 872 7 473 5 249
6 926 3 206 7 47 4 340 0 856 5 355 2 864 9 814 8 612 1 522
6 63 7 201 0 539 2 807 4 91 5 203 1 185 8 180 9 559 3 592
1 537 4 144 9 811 7 506 3 217 6 933 5 216 2 118 8 221 0 132
1 65 5 764 0 735 2 655 3 325 7 379 9 172 6 283 4 545 8 982
9 105 7 616 3 857 6 383 2 876 0 799 1 951 8 623 4 247 5 599
6 428 0 319 7 800 9 755 8 604 1 166 2 564 4 915 5 343 3 527
8 641 6 118 9 249 2 125 5 739 1 33 0 594 3 846 7 270 4 871
6 209 1 322 4 954 8 660 5 124 7 743 9 829 0 807 2 43 3 187
6 714 3 708 5 555 4 300 0 463 7 564 9 534 1 623 2 444 8 402
7 327 3 403 5 647 6 426 8 139 9 537 0 381 4 55 2 275 1 899
5 843 9 561 7 334 3 662 2 554 6 90 4 988 1 661 0 377 8 772
5 501 2 387 9 132 6 929 8 263 7 229 3 819 0 382 1 655 4 409
4 661 6 476 7 942 0 591 2 275 8 636 5 149 1 171 3 305 9 863
0 932 8 940 4 615 5 295 1 427 7 21 3 246 6 750 9 76 2 821
6 957 2 113 1 751 0 444 5 923 9 8 3 597 8 492 7 439 4 932
5 377 8 961 4 692 1 350 3 848 0 391 9 744 7 48 6 113 2 80
6 931 8 458 5 72 1 142 7 813 4 660 3 412 2 115 0 344 9 675
6 472 5 522 1 45 8 826 2 159 3 769 4 850 9 21 0 912 7 62
5 33 7 293 6 625 8 443 9 116 3 115 4 944 2 767 0 916 1 179
7 141 8 267 4 168 5 791 1 283 2 589 3 627 9 84 6 949 0 468
4 118 9 261 6 293 1 362 8 589 5 11 2 424 3 447 0 782 7 573
0 661 5 47 6 955 3 578 1 316 7 74 9 185 8 440 2 443 4 483
7 505 6 191 1 540 8 24 4 603 2 352 5 474 3 965 0 227 9 948
3 234 0 309 5 884 8 474 9 343 6 751 7 704 2 432 4 549 1 241
1 657 9 836 3 303 0 403 2 610 6 944 7 636 4 874 5 719 8 497
8 748 9 343 2 828 4 330 3 649 6 780 0 425 1 290 5 857 7 994
7 594 6 622 9 271 4 258 0 396 8 548 3 857 1 862 2 331 5 565
6 348 5 267 3 929 7 846 4 115 0 830 8 98 9 116 2 655 1 984
7 99 1 17 2 280 8 119 3 120 0 455 5 458 9 42 6 116 4 280
6 443 5 720 2 203 4 896 8 512 7 150 1 828 3 255 0 567 9 467
1 674 3 383 8 624 2 546 4 506 5 454 0 124 6 140 7 398 9 816
5 80 3 623 2 216 4 821 9 883 1 878 0 387 7 706 8 938 6 78
8 234 9 263 6 468 7 467 1 164 3 860 4 193 2 469 0 575 5 921
9 799 0 794 3 265 6 160 2 4 4 737 5 630 8 609 1 535 7 88
6 620 1 674 0 938 5 867 8 706 7 993 9 120 4 354 3 767 2 32
1 236 5 581 8 254 0 939 9 34 3 711 2 863 6 944 4 334 7 508
5 297 1 332 4 50 3 927 9 684 7 726 2 230 0 661 6 803 8 162
1 40 6 32 0 854 7 733 8 227 2 121 4 550 9 120 5 435 3 357
8 785 4 955 5 166 1 307 7 317 2 423 0 134 9 687 6 121 3 111
9 212 6 614 4 847 0 996 7 502 5 334 8 550 2 844 3 905 1 449
1 692 8 303 2 618 0 119 4 673 7 789 9 13 3 996 5 894 6 479
5 681 7 997 8 468 0 689 3 83 2 570 9 522 4 480 6 391 1 321
3 206 1 742 8 421 9 95 4 484 0 479 6 247 7 475 2 820 5 278
0 353 2 905 6 734 3 401 5 465 4 120 8 825 9 335 7 214 1 945
9 545 0 282 6 397 1 420 4 646 2 892 3 711 5 256 8 881 7 282
3 278 6 591 1 186 0 735 8 710 5 860 4 164 7 655 9 368 2 650
5 298 1 289 8 882 6 146 4 779 9 655 7 466 2 672 0 753 3 213
7 177 9 595 5 840 8 332 3 796 6 823 1 817 2 426 4 470 0 681
5 822 8 80 3 58 6 702 7 664 9 944 1 587 4 784 0 932 2 824
5 230 6 167 2 508 3 975 1 911 8 23 4 729 7 971 9 849 0 763
9 950 8 461 0 530 4 247 5 329 1 874 2 162 3 690 6 850 7 566
3 988 6 24 5 350 8 591 7 444 1 506 9 501 2 291 0 49 4 448
6 327 7 207 1 204 4 805 3 541 0 422 9 46 2 141 5 156 8 818
2 681 8 206 7 500 6 930 9 653 3 311 5 294 0 663 1 122 4 185
4 901 9 988 2 117 8 561 1 52 7 123 6 499 5 375 0 805 3 462
3 658 9 487 8 433 5 296 2 535 6 250 7 43 0 25 4 474 1 583
3 670 2 503 8 734 7 59 9 975 1 208 5 5 6 266 0 726 4 233
7 337 0 832 8 270 5 921 6 540 2 465 3 764 9 159 4 329 1 273
5 964 4 756 8 171 7 906 1 574 0 183 3 715 2 168 9 688 6 804
3 255 9 882 2 581 7 175 0 118 5 519 1 819 6 435 8 968 4 249
7 786 1 266 4 354 6 347 3 256 8 935 2 535 0 163 5 546 9 240
5 586 7 36 2 709 8 849 3 865 6 412 9 75 1 447 0 459 4 612
7 41 0 731 6 233 4 529 2 236 5 198 8 162 3 925 9 675 1 839
1 297 2 179 3 24 5 278 9 178 8 406 4 177 7 388 6 506 0 212
8 387 5 225 3 667 0 740 7 998 6 906 1 518 2 417 9 611 4 669
7 899 8 546 3 665 0 730 6 892 5 192 1 823 2 304 4 265 9 67
1 964 3 688 9 908 4 209 2 787 0 650 5 764 8 268 6 267 7 795
6 895 3 911 5 850 1 264 0 999 9 37 2 497 8 129 4 640 7 710
6 906 4 613 0 912 1 734 9 150 3 61 7 188 5 940 8 579 2 416
0 556 7 884 2 642 9 611 5 997 8 489 4 431 3 722 6 173 1 987
5 98 4 320 2 411 1 360 7 875 8 455 6 443 0 523 3 834 9 244
3 513 0 678 4 556 7 570 6 126 9 716 2 794 5 193 1 566 8 776
8 731 4 250 0 714 7 483 6 377 9 515 2 360 5 598 1 329 3 186
5 296 2 117 3 588 9 199 8 682 1 500 6 339 0 554 7 779 4 73
0 583 3 190 2 671 6 965 9 326 1 321 5 656 7 16 8 266 4 1
6 4 4 224 5 443 3 588 9 652 0 670 7 37 2 803 1 233 8 53
0 668 7 245 9 298 2 16 4 403 6 516 1 816 8 70 5 413 3 670
5 954 3 268 1 283 6 971 2 892 7 736 8 499 9 125 4 818 0 734
4 809 8 104 0 11 3 817 1 976 9 24 6 9 5 655 2 649 7 970
4 500 9 849 2 404 5 16 7 574 3 286 0 132 8 564 6 801 1 835
4 165 6 423 7 309 1 729 8 681 2 847 5 334 9 315 0 407 3 571
6 329 3 258 8 477 0 996 7 367 1 758 9 420 4 691 5 507 2 596
8 842 9 833 6 13 7 535 2 6 5 46 1 833 4 628 3 331 0 369
3 753 7 614 5 351 6 377 4 135 2 890 0 126 8 86 1 479 9 672
6 735 1 47 9 833 7 287 4 264 3 785 8 556 0 716 5 189 2 752
4 758 8 535 7 532 9 325 5 112 0 154 3 700 6 132 1 526 2 614
0 556 1 401 6 61 5 115 2 704 3 527 4 340 9 44 8 469 7 116
4 925 5 54 3 518 1 69 0 805 2 699 6 511 9 489 8 263 7 734
0 543 1 276 5 655 9 173 6 851 4 755 2 241 7 126 3 220 8 494
5 682 3 680 0 699 9 327 8 23 1 151 7 931 6 190 4 506 2 59
8 716 0 830 1 931 7 910 3 328 2 808 4 434 9 184 6 670 5 657
2 314 8 217 6 940 3 883 9 545 1 986 5 674 7 317 0 893 4 352
5 530 9 8 3 513 1 990 8 475 2 119 6 684 0 838 7 620 4 225
9 98 4 883 8 941 3 47 7 860 6 694 1 226 5 436 0 395 2 83
3 337 0 478 5 210 8 384 1 658 4 416 6 241 9 114 7 390 2 145


==> anc/Large-TA benchmark/tai_j1000_m10_7.data <==
1000 10
2 665 4 215 7 189 8 338 1 457 0 623 5 135 3 26 9 310 6 473
1 981 9 363 7 705 2 198 4 554 8 529 0 304 3 792 5 721 6 804
0 871 6 759 5 958 1 32 7 148 2 862 9 118 8 719 3 211 4 681
7 994 6 293 1 104 9 93 3 885 0 575 4 163 5 964 8 767 2 24
0 612 4 388 3 99 8 194 9 184 5 331 1 547 7 118 6 117 2 522
0 851 9 208 3 215 6 2 5 299 7 737 8 53 2 551 1 893 4 362
4 501 6 824 7 135 5 491 2 964 3 23 1 51 8 469 0 250 9 491
5 625 4 562 8 858 0 392 9 950 1 335 6 783 2 720 3 733 7 66
0 729 6 392 3 84 8 998 2 295 7 857 4 26 5 136 9 103 1 770
8 669 7 742 0 913 2 799 9 528 6 875 3 73 1 903 5 345 4 921
4 195 8 103 1 872 9 299 3 825 0 855 6 419 2 486 7 864 5 414
0 574 7 12 2 937 9 232 8 816 5 228 1 867 3 328 4 266 6 761
0 933 7 386 8 504 5 141 3 305 2 994 9 817 1 146 6 773 4 715
1 772 6 494 9 27 4 413 0 520 7 640 5 855 2 22 3 654 8 963
8 9 5 179 6 938 1 174 0 856 4 172 3 11 7 701 2 831 9 658
6 980 4 920 5 284 8 277 0 259 7 613 9 435 2 510 3 935 1 204
5 681 3 429 7 247 0 96 8 628 4 520 6 782 9 381 1 344 2 185
5 426 3 154 6 852 7 715 9 35 2 461 8 323 1 129 4 217 0 309
9 215 7 667 5 142 0 88 2 32 1 894 4 906 6 609 8 841 3 822
8 413 0 813 2 668 1 802 7 296 9 83 4 972 3 372 6 157 5 534
4 175 2 444 3 20 8 792 9 719 7 209 6 623 5 564 1 518 0 891
3 565 6 832 9 39 1 231 5 603 0 797 8 12 4 424 2 265 7 301
6 145 9 151 7 96 8 112 3 343 2 110 1 921 4 147 5 901 0 54
7 601 8 502 4 449 1 675 2 640 9 343 0 740 6 225 3 89 5 688
7 452 2 486 9 692 3 122 4 603 5 844 1 439 6 269 0 868 8 624
5 539 2 845 0 94 9 316 8 891 3 82 6 705 1 821 4 31 7 20
6 549 8 842 5 150 9 265 7 553 0 378 3 514 2 869 4 993 1 384
6 565 7 917 2 146 1 30 0 402 9 920 3 7 4 315 5 886 8 130
0 45 1 483 8 870 2 814 7 427 9 353 6 218 3 911 5 243 4 859
4 742 6 387 2 542 8 650 1 921 9 861 3 180 5 325 7 590 0 517
4 545 2 321 6 816 5 566 9 371 7 503 1 251 3 828 8 39 0 138
3 805 9 344 6 43 8 131 2 964 5 570 4 550 0 211 7 329 1 554
6 372 9 452 8 457 3 906 2 606 4 716 5 845 0 924 7 166 1 367
3 39 4 723 8 40 2 33 7 205 0 936 6 211 9 133 5 930 1 444
1 591 3 412 5 87 6 61 4 705 0 661 2 353 9 335 7 202 8 317
0 196 9 552 4 446 7 868 6 494 3 23 1 783 8 980 5 206 2 938
0 906 9 62 7 410 3 291 1 841 6 963 2 200 5 119 8 303 4 579
5 701 9 587 1 667 7 486 6 481 2 723 4 996 3 61 0 363 8 208
7 291 3 524 8 512 4 36 1 213 2 846 0 55 6 661 9 983 5 389
1 320 7 493 3 836 5 508 4 827 9 586 8 250 2 659 0 198 6 486
8 355 3 431 5 142 4 685 7 695 1 627 9 229 6 862 2 455 0 591
8 292 1 569 3 596 6 755 5 664 0 995 2 862 9 456 7 49 4 409
5 625 4 387 2 368 7 182 1 265 3 935 9 950 0 362 8 390 6 990
1 65 7 122 0 178 8 683 3 713 5 854 6 784 2 887 4 257 9 44
8 567 2 927 6 850 4 862 0 411 5 366 7 9 1 785 3 493 9 460
0 440 7 53 1 200 2 323 3 665 8 284 4 196 6 161 5 815 9 249
2 817 4 871 8 991 3 823 0 1 1 125 6 652 5 891 9 688 7 407
2 281 1 839 8 383 0 208 9 374 3 459 6 403 7 930 4 877 5 434
7 781 2 647 8 15 4 142 6 866 0 448 9 440 5 665 3 155 1 271
2 897 0 218 9 799 7 442 1 532 3 968 6 51 5 687 4 193 8 366
1 780 8 22 2 111 7 715 6 60 3 504 9 439 0 669 5 232 4 434
1 642 2 361 8 882 0 670 5 115 6 193 7 130 3 486 9 399 4 114
5 479 2 685 1 705 7 409 6 612 9 980 4 258 3 738 0 69 8 126
8 598 1 61 7 560 0 145 5 537 2 845 3 777 4 10 9 592 6 358
9 926 8 75 2 292 7 779 5 65 6 307 4 592 0 441 3 812 1 738
3 156 5 779 2 790 6 695 1 299 8 298 9 859 7 33 0 71 4 257
1 979 8 22 4 221 9 315 2 281 0 299 6 394 3 177 5 443 7 833
2 940 7 540 3 361 6 944 0 285 5 803 8 526 1 427 9 730 4 74
9 916 7 807 6 979 5 391 4 628 8 793 0 171 2 810 1 218 3 459
2 294 4 432 6 303 5 811 7 258 1 828 8 761 0 745 9 918 3 131
6 373 9 514 1 768 5 162 8 853 4 366 3 163 7 766 0 860 2 834
1 637 6 768 3 717 4 218 5 214 0 419 7 36 8 999 9 572 2 475
6 92 4 937 3 900 7 428 5 40 2 489 8 131 9 156 1 669 0 590
8 938 5 206 9 644 2 610 7 992 3 44 0 262 1 887 4 321 6 16
5 440 6 644 3 356 9 943 7 821 8 486 1 691 2 467 4 139 0 165
7 795 9 595 5 397 8 12 2 867 6 777 3 864 4 700 0 482 1 767
7 290 6 102 0 233 3 919 8 700 1 939 4 815 5 358 9 688 2 754
1 763 0 676 8 261 9 68 4 396 6 731 2 319 5 768 3 677 7 970
7 420 4 446 0 196 3 685 6 961 2 794 1 449 5 474 9 499 8 384
3 692 2 850 5 346 7 398 8 663 4 242 1 56 6 434 9 891 0 973
4 199 2 552 9 854 1 8 8 992 0 24 3 977 7 369 5 271 6 219
6 984 8 717 2 884 5 104 9 987 7 333 4 645 1 911 0 850 3 364
9 478 3 920 0 725 8 863 2 595 1 793 4 241 7 74 6 260 5 891
7 310 9 43 0 743 3 472 5 101 6 205 2 492 1 923 8 751 4 836
1 105 7 507 9 761 0 199 2 102 4 765 8 196 3 287 6 539 5 29
5 288 7 506 4 709 2 482 3 361 0 308 8 431 1 475 6 969 9 924
6 765 0 842 9 397 8 990 4 332 2 603 1 292 7 858 3 590 5 976
3 186 6 736 5 225 7 37 0 595 4 901 2 775 9 147 1 266 8 951
7 720 1 187 0 241 2 594 4 619 8 472 5 355 9 532 6 196 3 81
8 445 9 915 0 351 4 866 7 812 5 441 6 690 2 39 1 960 3 305
1 161 8 756 0 69 6 257 3 779 7 508 9 306 2 715 4 714 5 924
6 714 3 874 1 896 2 674 7 712 9 885 8 332 5 287 0 632 4 403
2 140 9 111 4 817 5 948 6 645 3 81 0 30 1 488 8 486 7 71
1 844 7 782 3 338 4 676 9 141 2 891 8 747 5 356 6 938 0 477
0 228 1 189 4 888 7 530 5 143 2 792 3 922 6 898 8 14 9 108
5 164 0 670 2 517 3 783 8 743 7 3 9 11 1 714 6 912 4 39
8 194 2 888 7 444 0 639 9 908 3 426 1 326 5 418 4 949 6 122
9 144 6 798 1 744 5 58 7 912 4 453 3 946 0 105 2 249 8 315
2 482 4 953 0 67 8 591 6 370 9 680 1 885 7 132 5 591 3 208
8 167 6 298 9 11 5 261 1 164 0 222 4 492 7 987 2 556 3 707
3 502 2 346 6 823 0 427 4 131 7 215 8 253 1 62 9 787 5 320
6 611 8 653 4 54 0 883 3 201 9 852 5 870 1 691 2 926 7 538
8 482 3 65 6 436 9 638 2 525 5 899 1 841 7 895 0 22 4 595
3 138 9 536 7 8 1 687 5 804 8 679 0 961 6 960 4 773 2 81
4 7 6 801 5 372 9 444 2 414 8 350 0 225 1 743 3 303 7 294
3 535 8 626 2 547 5 799 6 694 1 134 4 141 0 621 9 29 7 784
6 237 1 166 8 69 2 959 9 792 0 93 5 665 4 103 3 597 7 952
2 226 7 66 1 602 8 985 0 278 6 875 5 893 9 102 4 808 3 94
1 464 6 725 7 859 2 855 4 459 0 863 3 607 8 365 9 21 5 607
4 751 1 419 6 133 2 256 9 297 8 427 7 866 5 968 3 180 0 87
0 563 1 589 5 176 3 166 8 121 6 555 7 823 9 543 4 840 2 999
0 106 4 948 2 356 7 290 9 494 5 622 8 217 1 461 3 693 6 417
9 26 4 118 8 216 7 452 2 131 0 901 3 762 1 64 6 346 5 501
4 968 0 234 1 456 8 130 7 197 9 583 6 94 2 227 5 738 3 715
8 858 2 396 9 226 0 46 5 25 1 828 4 508 3 707 7 542 6 381
3 778 4 845 2 577 8 749 9 310 1 993 7 899 5 808 0 92 6 227
2 845 5 344 3 586 1 870 0 544 8 330 4 827 7 35 6 87 9 350
6 212 8 172 4 152 5 131 3 318 9 166 2 18 1 348 0 586 7 41
3 913 4 427 0 618 6 494 2 452 5 937 8 292 9 764 1 248 7 431
1 650 2 670 5 717 7 339 0 124 9 532 8 374 6 603 3 232 4 557
3 110 5 111 7 591 2 926 1 782 0 550 4 456 9 161 8 523 6 832
8 2 7 637 6 316 3 219 1 827 9 334 5 225 4 405 0 958 2 649
2 518 9 220 1 257 4 23 5 231 7 773 6 892 3 899 0 903 8 31
7 853 0 657 9 713 4 803 5 457 6 740 3 151 2 147 8 341 1 852
9 24 0 452 8 947 1 299 3 795 6 241 5 991 4 99 7 570 2 677
6 25 0 838 5 851 3 932 1 725 2 736 9 648 7 199 8 662 4 285
5 982 6 379 8 121 0 707 4 490 2 453 7 829 9 531 1 351 3 996
6 793 3 18 0 909 7 698 5 726 9 30 4 859 1 792 8 307 2 528
3 565 9 718 2 80 1 629 7 944 5 468 0 474 4 343 6 458 8 151
9 292 1 574 2 831 6 491 0 911 3 87 7 919 4 514 8 504 5 399
4 851 1 686 9 168 6 847 7 262 5 241 0 337 3 635 8 488 2 766
1 923 5 632 2 972 4 931 3 591 0 618 6 4 8 998 9 387 7 543
8 299 6 129 0 572 3 84 1 112 9 739 7 242 4 34 2 146 5 452
0 413 5 764 3 447 4 165 9 461 2 479 7 183 8 90 1 551 6 366
1 61 4 861 9 611 8 409 3 349 5 457 2 242 7 658 6 168 0 927
2 493 3 725 9 373 0 760 5 433 1 609 7 219 8 215 4 903 6 14
8 217 2 978 5 408 7 613 6 38 9 669 0 741 4 766 1 180 3 387
2 12 8 3 0 958 5 515 4 926 7 511 6 603 1 659 9 270 3 841
3 75 2 547 5 140 8 539 6 438 0 360 1 88 4 242 9 52 7 619
6 138 8 865 2 71 9 237 0 645 1 614 3 724 7 570 4 916 5 17
6 497 5 496 1 572 9 741 8 656 0 490 7 458 3 236 4 553 2 669
8 478 5 851 4 718 0 638 2 460 1 263 3 1000 9 437 7 243 6 242
5 896 3 835 4 319 7 974 1 639 0 172 8 465 6 693 9 838 2 600
2 422 8 362 1 458 6 180 0 324 7 160 3 791 9 719 5 857 4 614
6 765 3 476 8 70 5 451 9 280 0 540 2 905 1 987 4 137 7 469
8 776 0 46 5 362 4 610 2 849 3 297 9 943 6 24 7 631 1 652
8 184 4 219 2 414 7 407 5 43 6 979 0 999 3 650 9 662 1 158
7 128 4 615 9 730 0 659 3 883 8 342 1 11 2 872 6 622 5 413
8 580 4 265 0 594 2 666 7 615 9 630 1 421 5 182 3 634 6 879
1 419 0 840 8 213 2 22 9 657 6 499 4 296 7 18 5 122 3 149
6 650 1 835 8 362 3 701 9 451 4 671 5 600 7 687 0 491 2 248
2 648 1 528 8 492 9 39 6 902 3 705 7 898 4 521 0 375 5 546
9 724 1 836 7 769 5 636 8 114 2 519 4 787 0 634 6 445 3 716
1 823 5 277 2 238 0 434 7 420 4 907 9 902 6 523 8 425 3 420
7 725 3 870 2 363 0 424 6 503 5 802 4 655 1 8 9 936 8 777
4 707 0 519 8 280 9 508 1 174 7 93 5 242 6 944 2 864 3 633
3 966 6 877 9 764 2 855 5 782 8 495 7 187 1 501 4 822 0 611
3 274 9 974 6 773 2 960 7 819 5 58 4 200 8 479 1 233 0 610
8 805 6 200 5 828 4 27 9 380 0 138 7 37 2 807 1 946 3 983
4 188 5 2 1 359 0 34 3 829 7 215 8 352 2 318 6 473 9 240
3 447 0 596 5 776 7 340 8 630 9 936 2 443 1 496 6 938 4 57
9 672 6 581 1 564 7 155 8 328 5 481 4 307 3 299 2 474 0 13
8 901 6 934 1 274 4 314 2 517 9 278 3 52 5 313 0 550 7 778
8 850 3 894 7 765 1 881 5 550 6 240 2 716 4 371 9 393 0 760
1 987 4 916 6 689 8 35 5 65 0 566 7 369 2 237 9 249 3 786
9 418 6 492 7 24 1 842 0 631 3 270 4 746 5 422 8 791 2 872
6 412 4 89 5 132 0 973 3 812 2 223 8 888 1 279 7 132 9 701
1 207 4 500 2 182 9 789 5 207 0 40 7 113 6 605 3 20 8 43
8 426 1 443 0 88 6 343 5 766 2 663 7 47 3 441 9 499 4 573
4 417 5 737 6 103 3 693 7 481 1 471 2 200 9 921 8 66 0 628
5 634 6 3 1 242 7 514 9 775 2 248 3 974 0 49 8 968 4 372
0 588 1 192 2 290 3 427 5 544 6 460 7 524 9 985 8 326 4 535
0 997 7 984 4 662 6 256 5 458 1 828 8 6 2 298 3 573 9 268
6 1 5 972 7 337 0 582 2 757 3 910 8 458 9 359 1 35 4 458
5 681 2 671 9 703 7 846 4 285 6 693 8 15 1 573 3 965 0 716
6 592 7 988 8 258 0 793 1 27 3 56 5 146 4 680 2 263 9 953
5 759 7 282 3 1000 9 587 6 182 4 581 8 950 2 698 0 986 1 800
1 936 7 399 8 185 2 594 3 159 5 595 9 87 6 982 0 711 4 350
2 806 7 692 1 336 6 541 0 679 4 327 5 243 8 374 3 970 9 30
3 312 7 473 4 330 9 762 2 748 6 493 5 308 0 91 8 175 1 691
6 93 3 559 7 555 5 11 1 323 0 976 9 585 4 474 8 868 2 841
9 550 2 125 4 819 0 421 3 91 5 84 7 369 1 60 8 802 6 773
6 87 3 858 9 500 0 868 4 674 8 501 7 735 1 869 5 432 2 932
5 61 9 174 8 126 1 559 2 840 3 651 7 60 6 423 4 153 0 103
9 760 6 218 8 992 2 555 4 511 7 98 3 733 0 143 5 434 1 252
5 893 8 843 4 829 0 656 2 744 1 592 9 883 7 650 3 631 6 767
8 5 9 299 1 924 6 173 4 201 3 524 2 577 5 875 7 207 0 145
4 234 6 758 9 623 1 502 2 559 8 335 5 742 3 889 0 113 7 569
1 512 4 251 2 990 0 913 3 271 6 652 5 888 8 143 7 225 9 122
6 391 7 329 2 208 3 422 1 719 8 918 9 914 4 355 0 140 5 542
0 161 6 539 9 514 4 203 5 493 1 648 3 129 7 475 8 733 2 108
9 141 3 333 6 5 0 54 4 619 8 646 5 58 7 978 1 856 2 703
9 952 6 499 3 12 5 829 1 132 2 327 0 595 7 596 4 973 8 855
7 844 9 385 6 917 2 58 5 155 1 347 8 94 0 533 4 417 3 284
8 936 7 153 6 611 2 538 3 383 9 944 1 712 5 172 0 953 4 269
6 643 5 611 8 100 1 688 7 617 3 456 0 742 2 435 4 684 9 428
2 743 5 213 8 934 3 655 9 96 6 520 0 202 7 120 4 31 1 96
8 420 6 926 4 594 7 330 2 656 5 289 3 609 0 390 9 431 1 328
3 256 4 43 1 695 9 56 2 346 0 774 6 2 7 805 8 785 5 95
6 790 5 208 2 594 9 944 0 293 1 461 8 782 7 834 3 794 4 480
0 226 4 821 9 108 1 780 5 56 8 844 6 944 3 79 2 742 7 259
8 710 3 277 9 764 6 207 5 62 4 480 1 76 0 760 2 995 7 401
9 130 7 349 1 261 5 573 0 987 6 420 3 669 2 831 8 890 4 340
6 785 2 870 1 972 7 953 0 431 8 867 4 533 3 219 9 326 5 217
8 380 2 108 6 840 9 633 3 57 4 52 0 765 7 384 1 279 5 75
8 681 9 344 4 237 5 818 2 332 1 456 0 302 3 326 7 218 6 297
2 592 4 26 6 889 9 974 0 58 3 343 7 752 1 774 8 614 5 803
5 464 8 402 3 854 6 324 7 722 0 317 1 162 4 791 9 823 2 605
0 904 7 618 6 607 5 277 1 517 9 122 4 729 3 188 2 287 8 345
5 249 7 134 1 621 2 551 3 111 9 172 8 446 6 980 4 820 0 930
7 166 0 432 3 784 9 174 6 975 2 991 4 335 1 464 5 252 8 348
6 842 2 282 7 833 5 289 4 169 8 485 3 646 0 992 1 382 9 389
1 130 0 778 7 541 6 546 8 868 3 369 4 591 2 581 5 557 9 19
4 766 5 227 1 698 2 230 9 363 8 281 7 245 6 834 0 403 3 276
3 362 7 216 5 616 0 843 4 55 9 749 1 315 8 12 2 77 6 42
3 391 8 95 2 980 7 980 0 682 9 27 6 683 1 371 5 133 4 147
8 636 4 33 3 818 6 733 7 53 9 792 5 956 2 495 1 195 0 304
0 522 9 54 4 961 3 565 2 998 6 12 1 151 7 193 5 962 8 205
0 726 9 179 7 474 6 78 8 847 2 195 3 796 1 195 4 403 5 856
4 100 5 444 0 309 1 353 9 212 3 587 6 28 8 524 7 785 2 772
2 493 5 454 0 465 3 241 1 669 8 312 9 672 4 497 6 139 7 546
4 265 9 581 2 916 7 958 1 649 3 407 6 904 8 44 0 416 5 871
4 186 7 622 0 641 9 699 1 814 3 39 5 817 2 578 8 266 6 228
0 228 9 733 3 703 5 415 4 314 2 394 6 233 8 844 7 945 1 111
7 17 2 891 6 180 5 519 4 684 9 585 8 345 1 548 3 868 0 218
7 97 4 626 0 236 5 959 9 800 3 932 8 593 6 407 1 900 2 829
7 260 1 502 6 34 4 780 3 692 9 903 2 188 0 709 8 121 5 999
7 862 1 736 2 579 9 152 6 120 4 929 5 41 3 438 8 814 0 251
9 717 3 538 1 643 4 569 8 452 7 648 2 325 5 331 0 156 6 959
0 145 5 833 2 798 4 916 8 567 3 967 7 882 9 275 1 896 6 581
8 498 0 460 3 700 2 618 6 823 1 182 4 432 5 741 7 303 9 490
3 668 7 727 5 969 6 583 0 75 4 312 8 895 9 877 2 883 1 28
3 65 5 272 1 445 8 522 6 867 9 171 2 326 7 241 0 68 4 70
1 380 3 967 4 871 8 942 6 764 2 32 0 39 5 984 9 144 7 671
6 28 9 474 4 247 5 76 8 466 3 725 0 980 7 298 2 184 1 138
8 976 3 116 5 246 6 768 2 418 7 571 1 247 0 927 9 917 4 510
7 678 5 405 3 195 0 127 9 237 6 211 8 877 1 502 2 25 4 883
7 532 9 164 8 65 0 64 5 234 3 142 1 429 2 569 6 130 4 4
8 732 5 235 6 254 4 525 0 13 2 914 1 302 7 689 3 207 9 364
2 526 3 331 7 84 8 739 1 361 5 928 4 488 0 173 9 930 6 640
4 392 0 810 5 433 2 656 8 765 9 577 1 162 6 258 7 431 3 326
9 185 6 570 0 134 2 564 1 722 7 925 4 364 5 411 8 789 3 360
4 999 7 310 9 150 6 42 8 922 3 605 1 266 2 775 5 611 0 866
0 646 5 475 3 695 4 17 9 898 7 207 8 50 6 440 1 219 2 346
0 219 8 177 7 198 6 303 1 987 2 209 4 567 3 295 9 102 5 766
9 657 6 939 8 50 1 97 5 553 4 657 2 356 3 61 0 43 7 688
4 859 9 868 7 70 2 513 0 612 8 149 3 595 6 28 5 52 1 899
0 536 8 988 6 876 5 453 4 612 1 784 7 510 2 69 3 763 9 575
0 870 6 552 1 232 8 783 4 900 2 857 3 634 5 250 7 406 9 410
0 887 6 230 4 707 5 736 2 902 9 184 1 338 3 905 8 89 7 804
5 344 2 477 4 895 6 899 8 312 3 454 7 711 1 673 9 356 0 46
0 832 4 769 6 562 5 404 3 518 2 912 8 3 1 970 7 758 9 699
1 405 8 221 4 499 6 126 7 431 5 794 3 857 2 419 9 220 0 66
5 271 2 18 8 409 4 506 1 738 3 539 0 9 6 89 7 916 9 229
2 761 8 494 1 19 7 642 9 557 5 998 4 509 6 761 3 96 0 359
2 601 3 31 8 35 7 684 4 225 9 964 0 237 6 590 1 581 5 558
3 728 8 291 7 673 1 780 9 900 5 709 4 718 6 208 0 349 2 497
2 765 8 481 7 584 3 963 9 399 5 516 6 707 1 715 4 187 0 879
5 913 2 998 9 215 1 179 4 389 6 731 0 567 7 699 3 830 8 727
9 284 6 861 5 353 2 448 4 283 7 539 0 317 8 315 1 254 3 790
3 319 4 555 2 568 9 753 5 805 6 383 7 98 8 669 0 672 1 38
5 683 2 190 9 642 6 257 8 652 0 713 4 15 7 901 1 849 3 656
8 313 5 403 6 475 9 468 2 795 4 550 1 946 3 774 7 287 0 169
6 864 8 986 9 779 0 898 1 681 7 896 4 445 2 247 3 502 5 8
9 647 8 995 5 889 3 721 2 183 0 5 1 99 7 967 6 573 4 510
0 785 6 863 9 271 4 205 8 581 7 432 5 26 1 680 3 689 2 447
3 734 1 961 8 502 9 22 2 300 4 347 0 42 7 883 5 292 6 183
9 176 7 865 1 38 4 927 6 962 5 789 3 162 0 662 2 649 8 23
6 188 9 499 8 221 4 531 3 23 0 504 5 256 2 603 1 338 7 939
6 972 4 435 8 367 7 576 5 789 1 672 3 800 0 625 9 105 2 694
1 165 5 627 3 476 2 372 8 632 0 942 9 657 6 350 7 282 4 761
6 858 7 39 0 406 9 823 5 928 3 633 4 115 1 226 2 166 8 315
6 735 4 42 7 400 2 549 0 518 1 498 3 785 8 803 9 618 5 944
2 258 9 28 8 468 4 839 1 974 5 838 6 553 3 107 0 930 7 159
7 585 2 888 4 882 8 138 5 800 6 398 9 294 3 325 0 679 1 93
8 228 4 251 6 141 5 682 9 888 2 410 1 62 3 979 0 350 7 363
5 870 3 293 9 807 2 90 6 39 7 903 8 9 4 873 0 589 1 682
7 833 9 101 2 891 5 951 0 237 4 44 1 343 8 69 3 412 6 298
8 48 7 830 2 326 3 295 5 896 0 909 9 56 4 806 6 524 1 31
1 815 0 12 3 712 9 715 2 534 4 475 8 743 5 998 6 219 7 59
6 832 8 271 7 619 4 268 2 677 0 884 9 302 3 530 1 549 5 184
5 421 4 741 1 865 3 210 9 120 0 107 2 52 8 98 6 596 7 829
9 19 1 66 6 777 3 651 0 820 2 166 5 434 7 965 8 858 4 730
0 246 2 7 8 342 9 831 6 139 1 503 5 946 4 554 7 98 3 246
9 808 3 897 0 13 6 689 8 759 4 219 2 989 7 900 5 269 1 922
4 881 2 570 5 736 9 711 8 256 0 962 6 78 1 195 7 511 3 361
5 844 4 542 8 206 1 481 2 531 9 246 0 269 3 923 7 255 6 61
3 101 8 838 4 234 0 86 6 769 9 355 5 214 7 430 2 10 1 476
8 679 2 108 7 362 0 113 9 198 1 684 3 976 4 487 6 594 5 662
9 2 1 814 8 416 6 485 3 561 4 693 5 924 2 55 0 702 7 28
5 248 2 168 1 682 6 269 7 601 8 579 0 499 4 127 9 705 3 318
5 939 3 881 4 462 1 417 2 267 6 88 7 362 9 483 0 68 8 189
1 460 7 577 5 630 9 550 8 555 3 316 2 273 0 471 4 875 6 694
2 225 7 85 3 304 5 840 0 831 8 895 9 383 4 51 6 818 1 433
6 628 4 361 8 356 5 550 9 702 7 239 0 328 1 585 3 959 2 682
5 730 0 552 4 896 3 522 8 367 2 614 7 161 9 520 1 787 6 196
1 21 2 999 0 482 6 331 5 36 7 674 4 310 9 400 3 162 8 890
1 7 5 868 7 548 4 914 0 112 8 127 2 699 6 121 3 566 9 681
2 618 7 203 6 524 1 692 0 194 8 757 4 281 3 369 9 292 5 731
5 235 4 958 7 742 9 815 6 461 8 569 3 191 0 896 2 100 1 68
2 916 4 837 5 247 0 709 1 533 6 516 3 277 7 840 8 282 9 604
1 936 7 451 8 174 9 843 5 119 4 478 6 638 2 93 3 241 0 541
6 467 0 554 1 165 7 547 9 58 3 274 4 295 2 996 5 477 8 39
1 405 6 624 2 323 7 15 9 311 8 167 5 162 0 93 3 285 4 77
5 685 4 651 6 850 3 828 9 760 7 318 1 430 8 664 2 928 0 54
6 706 0 75 8 776 3 73 9 797 2 190 5 726 4 771 7 363 1 424
1 724 6 347 4 164 2 110 3 706 5 909 7 555 9 791 0 624 8 575
8 869 7 283 0 841 1 731 9 913 4 528 2 548 3 312 6 199 5 152
0 524 6 317 4 489 9 954 7 471 5 460 1 502 2 291 8 172 3 262
6 357 5 785 9 605 3 96 0 727 7 692 2 692 8 194 1 733 4 257
9 834 2 960 6 488 3 404 7 307 1 791 0 120 8 354 5 101 4 405
3 916 2 553 0 198 1 677 5 672 7 60 8 21 6 926 9 757 4 406
5 689 0 368 7 834 3 922 8 895 2 410 1 616 9 29 6 119 4 474
1 115 6 9 8 589 0 842 9 20 7 198 4 173 3 475 5 867 2 871
9 143 6 649 8 946 1 119 5 619 2 947 7 669 3 998 4 870 0 69
9 430 6 380 8 466 7 980 2 429 5 312 0 739 3 877 4 220 1 37
2 526 7 210 5 768 1 234 3 444 8 794 0 931 9 900 4 268 6 460
2 591 8 803 5 991 9 320 0 885 1 150 3 565 6 674 4 195 7 83
8 837 9 612 4 484 5 15 3 409 2 550 7 26 0 646 1 704 6 69
7 926 3 464 5 237 9 85 1 32 2 337 8 36 4 924 0 434 6 106
8 229 9 213 7 158 1 209 5 233 0 373 4 816 6 298 2 401 3 606
8 511 7 112 6 518 4 838 0 205 5 741 1 516 9 659 3 885 2 417
5 599 4 213 3 420 2 314 9 695 1 568 8 632 7 209 0 256 6 348
3 885 1 93 6 914 5 467 4 134 7 390 9 536 2 670 8 569 0 999
3 716 8 572 7 43 4 417 9 103 5 128 6 411 1 793 0 197 2 318
5 851 6 421 4 79 8 659 2 776 9 328 1 442 0 558 7 322 3 479
7 741 5 718 0 623 2 975 8 49 6 633 9 907 3 750 1 353 4 661
5 458 1 618 4 272 2 583 6 221 0 401 9 465 3 127 7 787 8 55
0 394 2 428 1 391 9 670 4 850 6 953 8 127 3 845 5 921 7 635
6 661 5 23 2 159 1 126 3 486 7 902 8 852 4 411 0 335 9 204
4 399 2 440 3 216 7 902 6 482 1 44 8 689 9 197 0 978 5 421
6 736 3 643 5 773 7 336 0 421 8 519 1 876 2 308 9 421 4 356
2 1000 4 44 9 178 1 156 8 49 5 23 3 572 7 212 6 841 0 510
0 504 8 845 6 974 7 601 4 742 2 559 5 727 3 310 1 841 9 321
4 726 1 95 6 112 2 441 8 996 3 423 0 793 9 260 7 738 5 681
4 341 6 923 5 379 1 812 0 623 7 923 9 631 8 503 3 38 2 671
4 434 0 797 8 457 2 444 1 876 6 877 3 466 7 145 9 713 5 241
3 579 6 41 5 360 7 553 9 229 4 918 0 361 2 324 8 680 1 411
0 328 3 994 1 789 8 630 4 470 2 832 6 847 7 176 5 294 9 832
0 439 6 978 7 621 9 213 4 279 3 919 2 330 1 416 5 118 8 664
0 926 9 682 7 730 1 632 4 789 8 455 5 996 6 764 3 354 2 995
0 565 9 334 1 761 4 108 2 55 8 495 7 757 3 555 6 110 5 750
6 866 1 944 3 693 5 818 2 669 4 521 8 268 0 279 9 639 7 350
3 455 2 240 6 112 9 820 0 563 7 570 1 672 4 37 5 217 8 297
4 385 8 601 7 837 9 506 3 513 1 507 2 376 0 947 6 572 5 649
5 905 1 786 0 326 4 585 6 50 2 353 3 821 9 61 8 942 7 251
2 21 8 899 1 353 0 798 6 157 3 772 7 96 4 149 9 158 5 487
1 232 3 792 8 28 5 945 2 634 0 58 9 885 6 970 4 715 7 991
6 223 1 847 5 914 2 88 8 262 4 480 0 283 3 981 9 171 7 806
7 593 0 669 8 984 2 115 4 776 1 517 9 47 3 749 6 447 5 267
2 91 0 240 7 916 8 933 6 150 9 191 5 2 1 19 3 985 4 95
4 222 2 174 3 666 7 120 9 663 0 275 8 160 1 985 6 532 5 288
2 514 0 599 3 79 8 842 5 605 7 162 1 711 4 537 6 932 9 860
6 547 0 872 2 442 1 614 4 722 7 732 9 243 5 256 8 240 3 425
8 336 3 541 0 491 5 364 9 177 1 513 4 892 2 680 7 965 6 512
0 416 6 88 2 845 5 813 8 310 7 454 3 399 4 587 9 459 1 846
3 807 8 675 9 137 1 762 2 511 0 187 5 134 6 970 7 894 4 303
1 209 8 943 2 711 5 791 9 927 3 29 7 440 0 5 4 676 6 147
0 27 8 265 6 517 7 192 1 82 9 835 3 769 2 20 4 387 5 836
9 576 5 64 8 107 3 785 6 612 2 323 7 127 4 709 0 348 1 161
5 805 6 153 1 648 9 202 4 937 0 755 3 318 8 565 2 228 7 569
3 922 8 703 9 182 4 464 6 245 0 444 7 772 2 861 5 325 1 593
6 581 7 639 4 946 5 707 0 526 8 39 9 720 3 511 2 893 1 438
4 888 3 343 8 411 6 905 0 225 7 38 5 579 9 579 2 804 1 72
3 975 2 480 1 557 7 897 0 745 5 641 6 13 4 241 9 975 8 688
3 548 1 16 9 832 2 57 5 156 6 515 8 675 0 396 4 353 7 139
8 622 9 435 5 981 0 31 6 476 7 660 2 472 1 502 3 480 4 548
1 580 7 699 3 822 8 246 5 542 9 709 6 9 2 647 4 681 0 561
8 951 2 399 9 796 1 726 5 232 3 47 0 708 7 981 6 85 4 673
6 188 1 971 5 166 9 528 3 224 0 589 4 868 7 621 8 986 2 327
2 757 5 659 0 67 4 969 3 549 6 552 7 723 8 70 1 698 9 400
2 484 7 10 4 904 8 351 5 208 9 159 1 578 3 787 6 932 0 460
6 650 7 316 2 716 8 483 0 80 5 265 3 117 1 885 9 247 4 480
8 921 3 613 2 837 6 810 9 629 0 325 5 161 4 577 7 79 1 369
6 518 5 854 0 931 4 422 8 478 1 755 3 229 9 646 2 906 7 610
6 688 4 892 2 101 0 848 5 533 3 446 8 689 1 858 7 16 9 764
3 361 9 242 5 348 6 563 0 837 4 30 7 758 8 830 2 180 1 869
7 982 5 745 8 676 6 423 1 138 9 259 0 421 2 912 3 934 4 329
9 275 0 616 1 70 8 529 6 930 3 442 7 20 2 569 5 500 4 519
9 476 7 580 3 646 5 86 4 948 2 742 0 857 1 483 8 753 6 141
8 483 5 297 3 517 6 596 2 646 0 101 4 5 1 196 9 353 7 41
8 583 4 737 9 274 5 129 0 640 7 383 2 645 1 885 3 811 6 32
5 982 2 955 3 254 9 371 1 154 0 153 8 639 6 545 4 259 7 284
6 572 2 823 7 955 3 904 9 207 4 588 5 336 1 557 0 184 8 574
3 590 2 946 9 572 0 917 5 770 7 376 4 572 8 851 1 466 6 718
1 480 7 894 9 674 3 444 0 50 4 84 6 193 2 126 8 664 5 674
0 706 6 807 4 113 1 49 5 918 2 847 7 752 8 813 9 623 3 523
6 366 9 915 0 480 5 264 8 834 3 159 7 848 4 291 1 964 2 831
6 821 3 487 8 303 9 992 5 309 0 356 7 316 2 627 1 703 4 201
0 531 2 819 1 280 4 959 9 141 6 637 5 746 7 937 3 637 8 692
7 271 8 203 0 940 6 785 5 91 2 262 3 4 1 812 4 527 9 957
7 692 5 673 2 2 1 455 3 178 0 593 6 986 8 81 4 288 9 612
4 824 3 279 2 261 9 928 6 777 5 487 1 179 0 721 7 945 8 451
2 224 5 197 1 931 4 817 0 854 9 122 7 763 6 872 3 910 8 167
2 372 4 881 6 698 5 188 3 901 9 416 7 695 1 526 0 990 8 285
8 545 6 635 4 480 1 707 0 824 2 110 9 627 3 909 7 97 5 152
7 721 5 416 1 784 9 164 4 527 3 977 6 384 0 84 2 716 8 555
9 829 6 125 4 882 7 84 8 968 1 916 2 554 3 750 0 698 5 491
6 604 4 573 2 908 8 661 7 523 5 842 9 659 0 409 1 671 3 459
4 609 8 254 2 716 0 348 1 758 3 180 6 552 5 902 7 630 9 26
0 466 7 226 6 835 1 178 8 422 2 491 4 835 3 629 9 485 5 405
1 885 5 732 6 457 3 950 9 933 8 996 2 766 4 863 7 199 0 149
8 587 0 486 4 880 9 839 3 176 2 820 1 911 7 546 5 618 6 6
3 619 7 568 1 298 2 850 4 262 5 113 9 43 0 136 8 575 6 915
3 138 8 162 9 30 6 580 2 920 1 450 4 912 5 318 7 867 0 110
4 306 5 629 8 219 3 994 7 746 9 680 2 696 6 291 0 368 1 105
0 512 6 427 1 564 7 507 9 894 8 374 2 674 3 207 5 270 4 200
1 952 2 819 0 53 5 17 3 224 8 784 4 390 7 806 6 176 9 102
4 351 7 508 9 359 1 38 3 842 8 35 0 218 6 963 5 279 2 494
1 765 4 870 5 159 9 475 0 597 7 285 2 731 3 571 6 705 8 24
8 59 4 631 5 657 3 560 1 722 9 308 2 983 0 3 6 975 7 165
4 682 1 768 6 590 7 437 3 186 2 475 0 941 9 421 8 21 5 670
6 451 8 360 4 872 5 261 9 490 3 128 7 953 1 316 0 573 2 108
8 313 9 111 6 253 2 113 4 639 3 437 5 598 1 914 7 144 0 666
2 302 5 437 4 882 6 216 1 157 0 115 3 15 9 842 8 375 7 948
5 816 3 692 0 319 6 981 2 519 8 858 4 54 7 447 9 878 1 139
2 377 4 693 1 757 7 137 3 808 5 162 6 678 8 800 0 723 9 476
0 262 7 9 8 847 9 857 4 652 6 75 1 254 3 196 2 907 5 780
1 301 6 220 9 44 5 465 0 174 8 226 3 573 4 768 2 702 7 340
6 790 2 150 3 409 8 43 5 882 0 498 4 273 1 917 7 906 9 564
4 518 5 408 0 693 1 700 6 383 8 124 2 860 3 355 9 759 7 628
9 617 4 136 8 186 7 281 1 64 2 233 6 326 3 682 5 686 0 435
8 311 2 531 1 710 5 873 3 963 6 865 0 667 4 197 7 388 9 176
7 871 5 318 2 243 0 986 8 49 6 998 3 130 9 708 4 693 1 862
6 634 9 558 0 182 8 688 2 931 7 622 4 359 1 993 5 946 3 498
2 47 3 377 1 876 9 592 0 2 4 616 6 41 7 372 5 948 8 551
9 940 7 598 6 488 1 976 3 263 8 452 0 519 5 979 4 787 2 363
9 740 7 431 1 124 4 326 8 692 5 769 3 675 6 985 2 92 0 67
4 206 8 69 0 946 9 580 7 642 6 231 5 21 1 152 2 49 3 271
1 409 7 220 2 574 9 322 4 354 5 208 6 284 0 925 3 562 8 761
3 383 9 583 4 605 1 682 2 858 0 681 6 33 8 918 5 767 7 364
2 820 8 493 0 78 5 159 3 950 1 185 7 661 4 940 6 493 9 595
3 525 8 358 0 870 9 359 4 485 5 57 6 777 2 521 1 399 7 6
8 934 1 434 3 185 9 258 6 92 2 307 4 22 7 194 0 161 5 236
8 475 1 756 2 411 6 906 4 774 3 517 9 820 7 955 0 272 5 787
4 676 3 607 5 515 9 518 2 368 8 805 1 438 7 464 0 225 6 118
4 861 0 445 3 864 8 3 5 429 1 865 7 925 2 406 9 326 6 957
7 806 5 255 8 746 2 574 9 124 0 590 6 554 3 34 1 626 4 959
0 479 5 383 1 263 2 327 4 813 9 858 8 474 3 265 7 188 6 769
7 253 9 478 8 840 5 614 2 779 1 383 3 873 6 808 0 627 4 528
0 693 9 255 8 854 6 266 1 712 3 388 4 789 7 157 2 414 5 643
6 27 9 521 7 895 2 998 5 585 8 503 1 201 0 847 3 353 4 65
3 580 1 441 2 739 0 114 4 390 6 915 5 483 9 995 8 398 7 859
3 699 0 883 7 726 9 739 1 900 4 170 8 410 6 699 5 304 2 555
9 902 6 459 3 499 1 380 7 412 4 730 5 976 2 595 0 609 8 752
7 872 2 727 6 121 0 220 5 589 1 407 8 329 4 835 9 12 3 179
0 563 9 182 5 785 2 141 7 855 8 470 6 244 3 371 4 372 1 383
4 370 0 653 6 350 7 310 5 687 8 997 2 17 1 888 9 198 3 311
7 867 0 377 2 579 3 167 6 624 1 318 4 871 5 690 9 631 8 743
8 163 0 442 9 730 7 564 4 712 1 689 6 723 2 459 5 251 3 657
7 193 8 812 1 246 9 205 4 106 0 513 2 801 5 136 3 226 6 133
0 144 8 288 5 434 9 639 7 958 6 430 1 340 4 331 3 607 2 445
1 195 2 405 9 347 0 589 8 551 5 827 4 710 6 955 3 725 7 839
3 548 6 663 5 678 2 245 0 370 4 641 9 366 8 791 1 151 7 408
1 196 3 763 9 730 5 89 7 10 2 197 8 325 0 680 4 274 6 966
7 735 9 998 8 600 4 705 0 304 1 88 6 447 2 902 5 437 3 719
7 499 2 717 6 891 4 673 9 494 8 768 3 904 0 932 1 302 5 277
1 789 2 42 7 379 8 831 6 928 3 462 4 190 5 336 0 469 9 681
2 101 1 133 5 156 9 920 7 68 4 846 0 607 3 854 8 853 6 624
5 10 4 186 2 200 8 825 1 277 3 117 6 925 9 920 0 373 7 986
8 606 3 358 2 974 1 666 9 394 5 637 0 477 6 339 4 588 7 787
0 337 3 644 9 338 4 138 7 18 6 559 2 985 8 944 5 74 1 572
6 398 3 902 5 433 2 470 4 272 8 688 1 660 0 341 9 25 7 336
4 285 8 127 2 218 9 126 0 941 1 963 3 982 5 808 6 198 7 372
8 759 2 802 9 950 6 102 5 693 0 659 1 5 3 824 7 701 4 36
6 55 3 302 4 382 7 357 0 21 5 481 8 527 9 341 1 166 2 621
3 803 8 141 5 612 2 688 7 527 6 154 0 377 1 586 9 394 4 822
4 279 1 509 9 779 2 874 5 62 0 850 3 905 6 522 7 465 8 197
7 179 1 125 4 194 0 159 2 888 6 167 9 180 8 990 5 304 3 333
3 479 9 619 2 882 7 180 4 893 1 391 8 343 6 870 0 59 5 755
4 163 7 122 6 108 0 122 5 796 1 814 9 575 3 733 2 714 8 796
2 129 7 900 0 215 5 351 9 413 8 580 6 904 3 209 4 632 1 857
1 537 6 994 5 849 4 417 7 639 3 167 9 269 8 258 0 111 2 20
6 993 4 649 1 788 7 479 8 896 9 624 2 822 5 851 3 821 0 275
9 485 2 693 6 786 1 576 3 924 7 199 5 166 0 712 4 851 8 583
1 598 6 798 7 5 8 627 3 642 5 787 9 305 0 163 2 248 4 836
9 891 6 978 5 638 1 657 7 618 4 619 2 976 0 58 8 445 3 12
6 354 7 264 4 86 8 1 5 784 1 645 2 792 3 768 0 65 9 745
2 157 0 949 5 369 7 842 9 736 1 842 8 957 4 263 3 546 6 892
5 402 6 713 0 760 2 892 7 454 9 190 4 761 1 136 3 56 8 772
0 597 9 582 2 572 7 535 3 832 5 700 1 838 6 367 4 878 8 143
5 480 1 8 7 665 2 495 9 647 8 255 6 358 3 355 0 623 4 430
9 870 7 158 4 798 1 5 6 448 5 325 3 438 0 174 2 203 8 443
8 740 4 938 6 666 3 508 7 830 9 356 5 152 0 626 2 378 1 922
0 50 9 527 3 361 6 316 8 980 5 304 7 754 2 531 1 595 4 514
9 379 6 815 0 602 2 109 5 658 7 124 1 513 3 689 4 305 8 42
3 951 2 304 8 656 0 744 9 648 4 810 5 556 6 605 7 793 1 23
1 838 2 554 5 672 7 605 0 775 6 127 9 681 4 414 8 783 3 361
3 547 0 404 2 781 4 204 5 186 8 468 1 504 9 467 7 813 6 461
2 387 6 177 9 199 4 43 7 959 0 323 3 67 5 941 8 995 1 300
4 216 9 567 3 199 7 436 5 260 2 652 6 782 8 894 0 493 1 323
9 562 0 261 6 634 4 797 2 833 8 858 1 361 3 449 5 724 7 788
4 577 8 4 7 529 5 437 1 471 6 232 9 630 2 109 0 935 3 88
3 942 1 638 0 712 4 501 6 65 8 187 5 354 2 648 7 811 9 997
2 379 8 901 9 86 7 947 0 916 4 32 5 747 3 997 6 203 1 926
4 388 2 501 6 706 9 771 5 861 8 19 0 76 7 683 1 497 3 52
3 704 2 375 5 577 4 566 1 526 7 303 6 983 9 819 8 542 0 494
9 529 8 391 4 408 6 870 0 1 7 191 5 486 3 929 2 544 1 800
3 613 0 113 2 227 4 601 9 27 7 53 1 174 8 935 6 834 5 992
6 924 3 27 5 682 4 7 1 289 8 265 0 701 9 119 7 719 2 744
9 276 8 985 2 812 0 609 4 671 5 803 6 429 7 597 3 714 1 796
1 907 2 760 7 91 3 732 8 300 0 516 5 903 6 870 9 637 4 812
3 348 7 739 1 299 8 862 4 849 9 475 5 777 2 579 0 522 6 74
2 59 7 686 8 264 6 134 3 912 9 118 4 141 1 513 5 151 0 450
8 93 6 359 4 993 5 600 3 72 0 692 2 348 1 699 9 92 7 651
2 407 4 799 0 495 5 351 8 593 9 33 1 602 6 952 3 261 7 943
6 272 0 293 4 928 7 121 3 710 2 304 1 666 9 683 8 174 5 722
5 482 9 425 8 931 1 243 4 252 7 958 6 313 2 318 0 470 3 672
2 60 1 751 0 177 9 603 5 454 4 978 8 891 7 448 3 967 6 929
3 673 7 506 6 404 5 210 8 329 9 86 4 650 0 339 1 309 2 140
2 892 8 195 5 612 3 190 4 417 0 870 6 930 1 923 9 609 7 20
0 848 1 769 5 797 4 526 9 79 8 693 2 310 3 502 6 709 7 552
1 325 4 507 5 138 0 968 7 434 2 238 3 244 8 527 6 561 9 156
9 334 5 413 2 38 0 255 8 471 1 405 4 817 6 659 7 151 3 110
5 436 4 531 8 916 0 952 2 674 7 133 3 763 1 353 6 82 9 681
4 451 1 91 2 192 0 449 3 546 6 444 7 557 5 605 9 763 8 194
9 821 5 790 2 135 1 649 6 878 3 652 4 472 0 314 7 584 8 455
4 733 0 297 8 760 2 574 9 863 3 403 1 318 5 528 6 131 7 938
9 551 8 589 6 64 7 39 0 45 4 143 3 128 1 755 2 737 5 138
5 475 2 178 9 155 1 277 3 926 0 652 8 48 7 813 4 187 6 737
0 595 1 637 2 970 6 529 3 982 5 507 8 469 9 133 4 727 7 250
6 66 5 765 0 640 3 855 2 665 7 711 9 134 4 610 1 701 8 737
7 587 2 339 3 736 6 883 9 519 5 974 4 622 8 732 0 346 1 501
8 780 6 655 1 940 3 321 7 705 5 441 0 141 9 45 4 506 2 938
1 496 2 463 3 692 6 438 4 594 9 723 5 66 8 319 7 121 0 877
1 519 5 977 8 71 4 283 2 245 6 834 0 430 3 245 7 996 9 787
8 389 9 866 7 382 0 599 1 856 6 600 3 319 4 631 2 407 5 87
8 297 3 919 5 829 2 19 0 934 6 793 4 936 9 13 7 327 1 908
2 696 7 901 6 313 5 336 8 872 3 981 9 751 0 833 4 570 1 533
9 914 1 574 5 223 0 182 6 334 7 821 3 668 4 997 2 310 8 548
1 480 2 615 0 728 8 38 9 74 4 427 7 74 6 1 3 351 5 689
3 916 2 16 6 249 1 5 5 167 8 370 7 659 0 407 9 763 4 262
7 896 6 914 9 382 8 800 5 100 2 343 3 256 1 29 0 698 4 893
9 492 8 495 0 829 2 215 4 169 6 85 7 386 1 955 3 903 5 50
4 642 6 378 3 428 2 137 5 942 0 809 8 134 1 2 7 475 9 675
0 555 1 795 7 837 4 920 3 76 5 102 6 663 2 983 9 336 8 603
5 904 1 995 7 132 9 194 4 449 8 813 0 801 2 951 6 275 3 878
5 982 6 90 0 134 1 670 7 324 2 249 9 597 3 638 8 9 4 45
8 85 2 6 7 851 4 894 1 411 9 12 3 326 0 908 6 21 5 411
3 913 1 915 2 936 0 836 6 947 5 58 7 785 8 419 4 443 9 496
3 512 7 216 5 861 4 91 0 39 6 136 1 872 9 390 8 688 2 159
3 460 1 430 2 628 7 677 4 81 0 658 5 912 6 690 8 306 9 13
5 217 7 991 3 704 8 946 6 352 4 259 2 804 9 682 0 337 1 454
2 300 6 324 5 277 4 669 0 927 7 82 9 968 1 243 8 868 3 355
1 741 5 41 7 539 8 419 0 933 6 210 4 543 2 932 9 854 3 997
8 251 4 214 6 536 0 639 1 842 2 594 7 179 9 988 3 571 5 87
8 484 3 498 5 809 2 663 6 134 4 634 1 624 9 994 7 653 0 700
5 747 1 437 7 950 9 79 0 955 4 278 8 955 2 154 3 98 6 646
4 787 0 273 6 182 9 243 7 501 5 703 8 496 1 585 2 108 3 596
4 28 3 541 1 942 5 19 6 523 0 286 7 15 2 419 9 77 8 784
3 923 8 576 5 178 0 646 1 329 6 453 9 799 7 699 4 763 2 504
3 582 5 5 8 721 6 171 1 589 7 111 0 229 9 954 4 81 2 122
7 105 8 326 5 924 4 663 1 381 9 773 0 97 3 403 6 612 2 299
6 128 3 168 4 238 2 257 1 509 8 620 5 657 7 400 0 203 9 871
6 888 7 954 4 222 2 558 3 70 0 30 9 286 8 759 1 251 5 854
7 103 4 137 3 749 2 894 0 334 5 282 6 722 9 883 8 534 1 732
0 962 2 662 9 439 3 221 8 313 1 188 4 176 7 657 5 842 6 715
3 564 4 694 8 687 9 195 1 600 0 516 2 796 5 774 7 740 6 759
5 508 1 334 0 880 6 290 9 772 3 329 4 390 7 866 2 611 8 595
2 661 7 52 3 435 0 401 4 238 6 60 1 473 5 797 8 135 9 91
0 327 9 563 8 61 3 300 5 771 2 991 7 142 6 795 4 241 1 616
7 276 5 674 0 756 4 93 9 846 2 210 6 793 1 843 8 32 3 186
7 620 9 408 0 755 3 879 2 980 5 39 4 184 8 273 1 89 6 736
1 733 0 845 6 430 4 691 3 970 8 420 2 929 9 305 7 685 5 175
2 104 4 463 0 889 7 773 5 790 6 584 3 501 8 427 1 10 9 38
0 945 2 839 3 448 4 477 7 140 1 113 5 361 8 348 9 1000 6 135
6 230 2 833 7 775 5 675 4 258 0 79 3 919 9 3 8 637 1 366
3 401 8 420 7 284 9 912 6 799 4 452 1 494 0 692 5 939 2 371
7 914 9 208 1 628 5 477 6 980 0 751 8 307 2 783 4 462 3 277
3 53 9 635 8 267 6 243 7 25 2 842 0 911 4 236 1 825 5 84
1 706 2 803 9 789 6 111 5 755 3 630 0 914 8 362 4 241 7 155
7 186 3 941 6 613 9 613 1 429 0 951 2 443 8 427 5 478 4 891
8 479 4 437 0 40 3 464 6 989 5 316 1 87 2 868 9 321 7 613
1 587 3 740 4 652 5 290 8 854 9 307 2 824 7 102 6 623 0 140
1 635 2 42 6 23 5 437 3 111 9 440 4 769 8 578 7 554 0 731
8 903 3 715 5 65 0 609 9 103 7 340 6 855 4 359 1 132 2 735
5 964 2 743 3 1 0 223 1 777 4 328 6 824 7 291 8 487 9 818
7 497 6 598 0 791 5 557 4 190 1 887 8 204 3 565 2 787 9 34
0 820 9 492 6 219 7 610 5 286 2 28 4 285 3 177 8 982 1 119
6 414 5 397 2 324 1 85 4 839 0 953 9 258 8 841 3 575 7 781
0 172 2 481 8 732 4 515 5 961 3 600 7 547 6 264 9 208 1 473
7 775 9 818 5 238 2 810 4 822 0 508 1 75 8 171 3 350 6 539
9 749 6 113 7 511 1 500 0 709 4 876 5 386 2 805 3 797 8 297
5 135 4 748 1 570 6 52 0 853 9 136 8 103 7 479 3 681 2 746
5 895 7 847 3 274 4 15 9 148 8 33 6 883 1 981 2 973 0 561
6 479 1 167 5 193 7 778 0 179 2 175 9 691 4 111 3 13 8 904
5 790 7 188 3 835 9 597 2 103 1 66 0 334 4 432 6 434 8 797
4 822 5 99 8 205 6 452 9 62 0 269 7 313 3 837 1 983 2 49
5 806 3 298 1 35 7 497 9 134 6 356 8 360 4 755 0 786 2 698
9 989 1 597 4 992 3 862 0 824 5 178 6 934 2 484 8 957 7 849
0 1000 5 848 6 492 8 462 7 38 2 851 3 465 4 983 9 737 1 441
9 199 6 741 5 220 8 147 7 494 4 781 1 567 3 260 2 8 0 794
3 350 9 282 4 732 7 865 6 256 2 290 0 186 1 345 8 619 5 872
2 430 1 740 5 349 4 810 0 583 9 719 7 894 8 360 3 199 6 866
9 889 5 155 6 988 0 508 2 305 4 751 8 685 3 198 1 552 7 982
3 33 7 10 5 643 2 882 8 64 1 688 4 681 9 374 0 405 6 44
0 842 8 601 7 219 5 424 6 380 3 769 9 893 1 42 4 57 2 376
7 586 4 401 8 309 9 830 3 949 5 393 6 955 2 2 0 666 1 697
8 126 0 718 4 293 5 61 2 477 1 134 3 733 6 493 9 616 7 292
8 565 6 601 3 247 7 348 0 586 2 271 1 722 4 55 5 168 9 195
1 683 4 566 0 800 8 370 2 736 3 165 6 420 5 2 9 220 7 833
6 556 2 161 9 541 3 191 0 520 1 305 5 200 7 659 8 453 4 381
5 480 2 578 1 949 9 299 4 246 0 644 6 359 3 878 8 403 7 649
3 525 7 774 0 320 9 807 4 748 1 590 2 862 8 573 5 439 6 627
1 786 5 680 0 172 7 380 6 528 8 487 4 80 2 153 9 264 3 604
2 358 3 132 1 142 0 994 5 546 8 278 7 387 4 182 9 148 6 816
4 513 2 723 1 304 8 800 3 740 0 742 5 819 7 420 6 604 9 19
3 64 0 6 4 575 2 849 5 927 1 987 7 764 9 601 8 335 6 937
9 665 2 206 4 827 6 653 7 358 1 897 3 912 5 311 0 586 8 285
1 423 0 923 4 819 8 425 9 941 7 652 3 148 6 199 2 159 5 470
3 758 1 289 5 51 4 176 9 529 6 267 7 594 2 141 0 540 8 776
3 818 6 86 0 840 4 228 5 264 1 957 8 874 7 827 9 979 2 128
2 976 8 261 4 427 5 296 7 3 1 455 0 463 9 358 6 698 3 767
3 150 4 969 2 415 0 596 1 678 7 134 5 219 9 583 6 17 8 588
5 876 4 322 7 877 8 210 3 263 0 771 6 554 2 56 1 897 9 156
8 54 1 815 0 967 3 683 4 436 5 710 2 861 7 105 9 468 6 466
2 211 1 634 3 427 4 513 9 468 7 792 5 243 8 771 0 464 6 795
9 590 5 821 2 66 7 969 6 420 1 395 0 211 3 254 4 684 8 625
4 805 6 800 7 766 1 327 0 116 2 250 5 31 3 967 9 134 8 459
6 718 3 676 8 620 1 530 7 211 4 105 0 872 2 673 9 743 5 666
3 70 9 43 8 95 7 147 1 191 0 546 4 490 2 748 6 633 5 825
4 770 6 405 3 290 5 395 2 847 0 964 1 131 7 527 8 887 9 320
7 282 8 577 1 874 3 704 0 719 2 885 4 593 5 70 6 592 9 898
3 390 2 817 7 336 8 561 0 703 6 971 5 322 4 601 1 884 9 321
9 715 6 833 2 64 0 720 8 805 4 593 1 917 3 562 5 160 7 669
6 992 2 948 5 308 9 838 7 27 1 611 4 121 0 7 8 665 3 67
7 119 6 889 4 356 5 332 9 746 1 411 3 522 8 401 0 605 2 98
8 598 6 718 3 31 4 481 0 363 1 565 2 370 5 653 9 516 7 749
7 872 2 264 6 198 9 680 4 712 3 216 0 999 5 712 8 935 1 195
4 719 7 741 6 914 5 561 1 492 0 469 9 487 2 117 3 373 8 712
2 812 5 193 6 780 8 127 7 671 9 550 0 750 1 633 3 636 4 325
5 911 8 274 1 573 4 813 3 214 0 776 7 604 9 353 6 216 2 435
6 867 9 885 2 528 0 248 5 773 3 573 7 148 4 890 8 37 1 970
5 802 0 902 1 844 6 602 8 642 7 265 9 200 3 355 4 277 2 904
3 776 1 963 2 619 5 283 9 420 6 431 8 803 7 879 0 289 4 278
7 355 3 280 4 187 0 706 2 695 6 879 9 706 8 546 5 198 1 245
5 39 8 711 3 632 6 36 0 736 2 641 1 747 4 758 7 415 9 844
0 797 4 653 3 161 8 589 6 164 2 30 9 778 1 195 5 425 7 347
8 509 1 924 4 731 2 723 9 273 5 525 0 960 7 919 6 864 3 589
7 118 9 36 8 545 3 814 4 736 1 881 0 221 2 505 5 740 6 612
4 159 8 214 1 321 9 957 6 572 2 773 3 974 7 990 5 385 0 596
0 381 9 909 3 780 5 629 8 582 6 168 4 971 1 226 2 296 7 836
0 313 6 48 2 386 8 162 4 791 9 102 5 416 1 895 3 551 7 576
9 209 7 166 2 891 4 308 1 181 8 444 5 364 3 984 6 276 0 591
0 903 2 638 3 98 6 884 1 801 8 102 4 558 9 140 7 772 5 942
9 657 3 170 6 697 0 744 5 564 4 275 7 93 1 8 8 243 2 42
7 705 4 17 8 398 6 672 9 129 2 19 5 885 1 653 0 478 3 2
3 595 0 765 1 318 2 214 5 108 4 266 7 737 9 307 6 464 8 225
5 671 4 436 6 810 3 588 8 869 0 129 2 665 1 940 7 983 9 530
9 549 5 680 7 87 0 287 6 590 4 14 8 635 3 638 2 790 1 125
0 93 5 327 9 727 1 405 8 508 2 303 6 983 3 171 7 207 4 864
7 392 9 965 3 338 8 465 1 468 2 454 4 153 6 759 0 493 5 239
0 945 8 128 5 747 3 195 7 142 6 711 1 342 9 268 2 911 4 393
9 395 4 559 3 310 0 883 5 316 6 993 2 771 1 102 8 720 7 997
6 800 4 784 3 914 8 139 5 655 7 120 9 332 1 510 0 416 2 918
1 780 2 898 0 967 9 653 8 583 6 79 3 50 5 901 4 202 7 127
6 656 8 809 1 104 0 872 2 716 9 306 4 134 3 551 7 985 5 790
6 154 8 50 5 112 4 553 0 25 2 591 9 636 7 78 3 143 1 358
9 183 6 90 2 434 0 735 7 877 8 885 5 879 1 570 3 862 4 589
5 110 6 626 3 233 9 433 2 794 4 580 7 796 0 712 1 440 8 234
6 505 1 763 9 937 5 886 0 378 7 653 4 922 3 565 8 708 2 550
2 217 7 475 0 497 4 230 1 634 9 340 8 495 6 92 5 255 3 790
0 255 9 75 7 398 6 201 5 296 4 742 8 660 1 119 3 874 2 568
6 935 9 62 2 686 8 858 1 658 7 7 5 746 4 442 0 753 3 226
1 315 5 252 2 652 7 616 0 939 9 536 4 857 3 244 6 978 8 904
0 634 2 279 1 72 3 859 7 709 9 416 5 704 6 411 8 762 4 324
0 840 8 48 3 479 4 655 7 494 9 743 5 407 1 439 6 13 2 762
2 906 7 224 0 245 6 541 3 134 9 506 5 40 8 178 1 875 4 36
3 216 6 146 9 91 2 787 7 542 8 113 0 224 4 595 1 477 5 116
7 608 0 144 1 13 8 610 9 420 5 337 2 332 3 596 6 142 4 554
9 14 2 907 5 641 1 973 3 677 6 580 8 642 4 757 7 685 0 778
1 35 0 142 4 246 5 408 7 833 8 868 6 580 2 521 9 971 3 718
9 987 1 110 6 435 2 326 5 51 8 643 3 449 0 249 4 779 7 367
8 195 5 69 3 946 6 23 7 889 0 148 4 441 2 366 9 756 1 644
5 781 0 26 7 687 3 608 1 136 8 157 6 101 9 270 4 359 2 774
4 754 6 517 2 902 1 453 3 710 9 227 8 23 0 224 7 180 5 289
1 961 2 260 8 632 0 108 4 453 9 163 5 639 7 9 3 860 6 262
6 929 3 596 9 861 7 567 0 473 5 372 4 162 1 230 2 925 8 127
3 778 5 918 0 800 1 893 4 466 8 595 2 149 7 299 9 996 6 875
8 375 9 551 6 705 0 334 3 11 1 323 4 418 7 427 2 727 5 192
7 754 3 984 1 292 6 184 4 784 0 325 5 606 8 656 9 297 2 398
6 556 7 464 4 90 3 515 2 563 9 529 1 954 0 454 8 13 5 234
7 534 4 617 3 71 1 342 0 335 6 673 2 976 9 373 8 46 5 211
9 28 5 726 3 623 8 673 1 489 2 350 7 707 0 88 6 938 4 143
2 575 7 26 6 926 4 288 5 778 3 907 0 997 9 421 8 116 1 186
1 985 4 771 7 850 6 142 0 351 8 514 2 71 3 978 5 417 9 295
1 588 6 326 8 652 4 517 9 983 3 132 2 988 7 960 5 521 0 484
7 488 6 621 9 354 2 324 4 152 5 977 8 703 3 232 0 883 1 365
2 491 7 562 9 613 5 531 6 84 1 742 4 493 3 695 8 540 0 244
1 852 4 453 8 953 2 98 7 473 9 899 6 350 0 29 3 122 5 362
0 263 6 565 5 829 1 775 8 276 4 51 7 925 2 608 9 277 3 823
1 976 8 949 2 180 6 586 9 221 7 213 5 71 3 68 0 283 4 810
8 660 2 923 4 636 6 562 3 720 1 274 9 136 7 923 5 616 0 617
0 550 7 458 1 921 3 191 2 389 8 671 9 778 6 632 4 321 5 833
6 71 5 268 4 962 0 914 7 617 2 471 1 974 8 694 9 944 3 182
8 766 6 741 1 978 3 540 7 637 5 411 0 741 2 97 4 933 9 545
2 17 1 132 9 916 7 337 4 170 5 909 8 628 3 867 0 769 6 906
5 313 0 735 6 809 7 531 4 123 3 606 8 911 1 444 2 875 9 914
8 626 3 487 7 177 6 230 5 922 9 587 0 932 2 835 1 630 4 477
5 908 8 505 2 661 9 345 3 409 4 926 1 86 6 749 7 118 0 798
9 675 2 226 5 455 0 303 3 384 4 632 8 632 7 807 6 890 1 917
1 808 6 420 0 754 2 658 4 642 3 616 8 792 7 74 9 236 5 856
4 701 6 736 2 488 3 615 9 425 7 740 1 384 8 243 0 82 5 745
2 86 8 732 5 134 4 486 3 762 7 468 1 200 6 919 0 980 9 816
6 838 5 599 0 273 4 465 9 491 2 812 3 595 1 111 7 616 8 648
9 841 5 67 4 694 0 519 3 934 8 519 7 927 6 434 1 373 2 317
9 410 6 382 8 994 0 177 7 44 5 209 1 859 3 763 2 300 4 180
1 605 9 629 4 631 5 910 8 811 0 589 2 826 6 146 7 561 3 735
7 679 2 702 9 584 5 379 0 598 3 94 1 426 4 86 8 876 6 958
6 860 0 72 9 649 7 233 8 852 3 329 1 155 5 200 4 279 2 600
7 584 2 66 3 837 0 546 1 873 4 876 8 713 9 219 6 355 5 94
5 472 4 909 1 263 3 138 7 779 9 226 2 64 6 585 8 912 0 807
4 620 3 364 0 314 1 271 8 60 7 692 5 464 9 792 6 126 2 326
5 91 7 407 6 882 3 119 9 161 2 275 0 953 1 799 8 127 4 352
7 657 1 797 5 876 2 171 3 845 8 695 6 840 9 613 0 57 4 420
1 947 0 422 4 643 6 81 5 706 2 215 9 510 7 620 8 300 3 523
6 712 4 800 0 363 9 203 3 331 7 213 8 333 5 301 1 801 2 451
1 562 0 952 5 640 7 27 9 800 8 799 3 725 6 570 2 451 4 335
1 613 4 355 2 536 0 127 6 806 7 976 9 752 8 123 5 732 3 485
2 746 5 565 7 191 3 185 4 393 8 865 9 514 6 201 1 565 0 746
8 998 3 283 6 261 5 78 1 701 7 884 0 690 4 364 9 643 2 854
0 422 4 141 1 607 2 602 7 779 8 134 5 527 9 46 3 585 6 696
1 393 3 947 8 759 9 546 4 438 5 717 7 819 2 940 0 648 6 512
2 924 9 728 8 917 1 115 3 740 6 87 0 36 7 12 4 516 5 78
4 187 7 608 5 871 8 963 2 267 1 405 0 760 3 871 6 475 9 438
0 312 8 826 9 554 7 410 2 615 6 558 3 713 1 57 4 556 5 449
0 428 4 460 8 687 2 626 1 632 3 592 6 956 5 559 9 416 7 654
8 554 3 25 7 650 0 811 9 73 2 733 4 470 1 551 6 947 5 183
8 735 4 268 7 137 2 429 9 882 1 957 6 278 5 725 3 635 0 776
1 912 8 236 7 623 0 466 9 666 4 252 6 636 5 525 3 407 2 945
2 637 9 104 8 818 1 937 7 98 5 483 4 417 0 86 3 428 6 334
0 479 8 521 6 237 5 365 3 776 2 428 1 662 4 554 7 815 9 579
9 978 7 39 3 116 4 656 2 736 6 926 1 489 0 347 8 614 5 487
9 43 0 242 5 856 2 45 4 486 1 618 8 472 6 613 3 665 7 482
9 736 3 204 5 617 0 601 4 323 8 804 2 786 1 620 6 801 7 387
7 431 8 181 4 1 0 945 9 842 5 410 6 9 2 99 1 152 3 153
6 16 8 993 2 452 0 438 7 413 1 304 4 123 9 689 3 729 5 972
2 207 5 919 1 183 7 878 3 781 4 475 0 211 8 22 6 482 9 816
0 336 4 14 8 138 1 157 3 84 2 378 7 809 5 174 9 134 6 135
6 170 5 548 9 464 4 103 1 740 0 96 7 191 3 302 2 837 8 441
8 415 1 853 0 855 9 815 6 140 3 729 5 47 7 123 2 899 4 70
6 588 4 445 9 398 8 757 2 156 0 673 3 479 7 983 5 770 1 616
0 380 8 333 2 764 7 318 9 480 1 150 5 113 4 789 3 115 6 516
5 152 6 718 2 295 3 747 9 387 7 439 4 195 0 271 8 346 1 685
8 781 4 561 1 140 7 319 9 48 0 909 5 249 3 724 6 134 2 347
3 587 1 211 4 110 5 432 2 882 9 517 8 110 0 177 7 726 6 777
4 828 0 692 1 135 9 388 5 54 6 483 3 649 7 802 8 594 2 701
4 548 9 638 2 887 0 178 1 159 7 97 8 202 3 426 5 84 6 66
5 805 6 315 7 935 3 851 8 209 2 326 0 904 9 204 1 517 4 269
9 352 7 703 8 215 2 715 6 224 1 175 4 694 0 823 5 388 3 93
5 98 9 879 2 223 7 664 1 484 3 397 6 56 4 384 8 367 0 480
4 234 7 64 5 888 6 154 0 546 9 790 3 121 2 833 8 649 1 672
7 576 3 477 5 913 2 668 8 751 4 181 6 133 0 395 9 373 1 654
3 241 7 988 2 554 1 544 6 664 0 233 9 407 4 127 8 756 5 520
0 196 4 211 2 847 3 816 7 779 6 796 8 337 9 134 5 33 1 271
5 307 0 355 4 285 3 157 8 183 1 667 9 345 2 142 6 763 7 165
0 38 7 89 3 570 5 850 4 852 8 686 1 458 2 700 6 470 9 35
4 69 0 948 9 236 2 279 1 15 5 320 3 306 7 342 6 766 8 735
8 678 2 26 6 256 4 818 7 511 3 738 0 646 5 170 1 120 9 914
9 413 1 384 8 572 6 174 3 397 7 588 4 668 5 716 2 907 0 637
6 716 7 965 5 617 8 929 0 683 3 968 1 645 4 851 9 393 2 228
0 735 4 871 2 811 1 559 5 684 3 594 8 729 9 895 6 928 7 298
3 465 2 644 8 360 6 559 7 973 9 337 5 478 1 30 0 15 4 461
0 293 6 576 3 924 9 746 4 763 8 883 7 110 5 441 2 311 1 973
3 612 4 120 6 64 9 256 2 292 0 594 1 637 8 574 7 993 5 977
4 699 0 914 6 840 5 242 1 673 2 576 9 675 7 413 3 527 8 139
8 616 7 783 0 461 4 978 6 908 5 214 1 984 9 781 2 937 3 440
6 23 8 882 1 927 2 72 5 860 7 966 3 567 9 567 0 445 4 74
0 770 7 315 5 426 9 300 3 16 6 582 1 218 8 303 4 748 2 798
1 894 9 288 4 284 8 356 5 671 7 669 2 407 6 91 0 419 3 708
6 247 7 999 1 986 8 966 4 310 2 640 0 62 5 751 3 797 9 842
2 705 6 690 3 536 9 601 7 658 8 581 5 333 0 558 4 911 1 678
5 459 4 929 7 134 9 761 1 343 6 81 8 390 3 103 2 833 0 144
7 152 1 172 2 757 9 852 0 203 8 461 3 846 6 19 4 933 5 20
5 517 6 478 2 693 8 530 0 535 3 96 9 757 7 208 1 668 4 756
8 326 3 162 5 891 6 57 9 923 0 513 7 532 4 955 1 551 2 843
9 390 6 718 5 803 0 48 1 774 7 385 2 432 8 212 3 537 4 205
2 418 5 812 3 760 1 305 8 157 9 295 0 179 6 196 4 681 7 291
1 473 7 501 3 369 8 200 4 290 9 666 6 818 2 445 0 663 5 212
8 279 3 109 1 674 0 323 7 73 9 869 2 775 6 43 4 803 5 174
1 772 4 763 5 355 0 905 8 293 9 301 3 365 7 564 6 375 2 887
0 929 5 415 2 655 3 189 4 29 1 451 8 563 6 521 9 574 7 280
0 517 1 697 4 303 7 665 3 129 8 242 9 948 2 575 5 508 6 158
0 737 6 542 8 435 4 264 9 659 2 672 3 982 5 936 7 416 1 804
5 201 9 863 4 410 7 483 1 642 6 24 0 246 2 927 3 586 8 241
8 499 5 440 3 378 1 38 9 150 6 596 4 335 2 480 7 643 0 537
6 599 8 590 9 285 7 810 0 971 3 688 5 646 2 141 1 191 4 868
0 219 7 421 6 332 2 224 3 127 9 329 4 935 5 122 1 144 8 8
8 707 2 399 9 14 1 39 4 865 5 454 3 543 6 240 0 616 7 96
3 711 8 288 6 383 5 95 9 653 4 94 1 94 7 552 2 641 0 915
7 29 0 198 9 730 8 282 5 396 2 781 3 964 4 302 1 842 6 423
9 982 8 714 5 66 6 14 7 241 0 361 4 351 1 135 3 637 2 315
0 552 6 871 5 254 3 760 9 238 7 597 8 147 4 740 2 978 1 588
9 767 2 591 3 979 8 379 4 96 0 344 1 565 5 714 6 869 7 389
0 110 5 675 2 637 9 42 4 875 6 51 3 626 7 331 8 135 1 372
2 589 8 488 5 91 4 768 3 483 6 284 9 264 0 740 7 828 1 673
5 745 2 854 3 268 7 805 0 614 6 429 9 531 4 177 8 364 1 364
0 559 7 187 8 872 1 170 3 985 4 722 2 34 5 17 9 61 6 697
7 94 6 80 2 131 9 547 0 101 8 263 5 778 4 569 3 770 1 511
0 604 6 906 2 17 7 108 8 829 1 128 3 802 5 521 4 381 9 931
6 347 2 190 4 141 7 588 3 707 1 663 9 518 0 936 5 963 8 84
7 92 3 455 9 383 2 25 4 890 0 208 8 762 1 177 6 168 5 915
8 144 7 204 1 359 9 26 0 468 3 434 5 308 4 469 2 10 6 698
2 763 3 560 1 255 7 404 6 91 0 435 5 612 9 176 8 31 4 503
4 866 6 385 1 109 8 800 3 727 9 425 7 367 2 331 0 326 5 481
1 240 0 757 9 949 2 37 7 248 3 373 8 512 4 3 5 536 6 743
6 978 7 782 2 377 5 662 8 20 4 771 9 670 0 69 3 974 1 143
3 154 5 971 7 395 2 587 6 380 8 913 9 57 4 29 1 951 0 128
9 437 1 796 3 126 5 620 8 773 2 768 6 492 4 431 0 623 7 451
6 402 8 459 1 136 9 704 2 10 5 280 4 486 3 951 0 576 7 726
4 326 5 97 9 985 6 296 3 170 7 110 8 827 2 269 0 386 1 401
6 108 9 964 0 635 5 917 4 918 2 875 1 990 3 15 7 151 8 204
4 919 6 751 3 831 7 333 8 381 0 620 2 411 1 738 5 169 9 82
4 287 7 529 9 936 3 347 6 521 8 306 0 443 5 399 1 832 2 841
2 326 6 785 9 282 5 202 3 773 0 89 4 917 1 23 8 393 7 631
8 357 2 273 7 434 9 330 1 700 3 705 0 559 5 861 6 296 4 81
2 714 0 378 3 207 9 396 1 231 6 423 8 965 7 702 4 338 5 706
5 838 4 713 2 303 0 481 3 247 7 54 6 501 9 546 1 550 8 372
5 756 4 268 2 810 9 72 6 414 8 929 7 109 3 394 0 2 1 16
1 277 6 71 3 51 0 251 8 978 5 824 4 415 2 346 9 51 7 414
6 291 4 114 8 393 1 345 2 612 7 853 0 453 9 124 3 136 5 215
5 125 8 590 1 427 9 802 7 433 0 391 6 486 3 703 4 236 2 596
4 761 1 554 6 502 8 338 9 425 7 448 5 318 2 844 0 861 3 304
6 837 2 688 1 826 8 779 0 870 4 956 9 855 5 793 7 673 3 192
7 427 8 969 0 607 6 64 2 265 5 957 4 71 9 721 1 253 3 360
1 327 2 981 5 561 0 645 8 806 3 301 9 529 6 189 4 710 7 306
1 509 2 628 5 520 4 55 6 420 3 873 7 632 9 743 0 636 8 465
9 863 1 102 6 272 2 350 8 926 7 783 0 851 3 729 5 512 4 658
3 481 7 545 8 609 2 119 9 549 6 518 1 931 5 188 0 333 4 87
1 919 0 334 3 818 5 764 8 664 9 551 7 51 2 873 6 699 4 677
1 944 7 616 3 498 4 539 8 772 9 250 5 320 2 502 0 860 6 601
7 496 4 398 1 285 8 13 2 806 9 823 6 194 0 601 3 247 5 19
2 90 7 473 1 68 6 957 3 192 5 123 8 200 4 477 9 900 0 959
0 971 4 83 3 423 5 948 8 80 7 610 2 340 1 752 9 737 6 10
6 65 7 843 4 50 3 450 8 621 9 297 0 419 1 408 5 908 2 618
0 846 3 494 5 141 6 32 4 537 8 819 2 660 7 468 1 558 9 395
4 380 1 814 5 77 7 445 6 636 0 327 2 387 8 967 9 898 3 428
4 435 1 623 9 374 7 905 0 867 2 440 5 133 3 568 8 762 6 863
6 997 2 221 5 254 0 202 4 368 9 559 3 258 7 500 1 618 8 5
4 36 6 511 7 605 0 946 1 596 8 454 5 980 3 542 2 624 9 622
2 516 1 307 6 956 4 609 9 270 7 481 5 191 8 270 3 241 0 174
2 370 0 56 5 292 1 238 3 625 4 913 6 873 8 490 7 164 9 379
0 181 3 640 2 71 4 155 8 204 5 127 7 500 9 475 6 178 1 605
5 19 3 467 7 164 9 240 6 816 1 123 2 589 0 605 8 266 4 231
1 588 0 248 3 332 2 790 7 19 8 864 9 796 4 665 5 754 6 966
2 161 5 405 3 194 1 898 9 562 4 5 6 974 0 874 7 618 8 840
4 75 8 1 1 183 9 490 6 688 3 183 2 737 5 497 0 920 7 658
5 944 1 175 6 900 3 521 0 638 4 846 7 782 8 641 2 707 9 221
8 649 7 198 2 392 6 758 1 68 3 712 5 867 9 776 0 813 4 159
5 73 0 544 3 530 1 316 2 649 6 176 7 250 9 749 8 261 4 801
4 579 5 524 9 276 6 18 0 916 8 862 2 931 3 164 1 794 7 795
3 674 6 969 5 617 8 783 0 162 1 769 2 56 4 804 9 964 7 689
2 455 3 937 9 693 4 200 7 684 6 691 8 333 5 711 0 696 1 94
0 15 4 805 2 41 7 647 8 491 1 628 5 904 3 482 9 855 6 235
2 371 0 244 3 332 8 553 6 949 4 260 1 773 9 979 5 353 7 419
4 586 5 890 6 582 9 668 3 690 1 276 7 84 2 185 0 879 8 197
4 37 8 244 3 995 1 58 2 526 9 543 0 65 6 233 7 364 5 401
1 47 4 416 7 220 8 494 5 895 6 641 3 683 9 673 0 484 2 207
0 564 2 528 5 521 8 241 9 336 6 5 4 365 1 335 7 647 3 612
3 115 5 381 8 852 6 117 0 990 9 939 4 983 1 744 7 490 2 158
7 325 8 640 6 189 4 207 3 642 2 502 0 613 5 318 9 566 1 83
5 75 4 115 7 308 2 977 3 988 0 224 9 319 8 175 1 433 6 174
9 664 0 103 3 852 2 563 4 579 7 101 1 363 6 949 5 760 8 478
9 417 4 894 5 405 6 314 0 479 3 99 8 40 1 304 7 314 2 371
8 729 6 557 2 790 7 313 5 766 4 681 0 377 9 813 1 769 3 366
6 266 7 717 5 348 1 677 3 336 4 323 0 245 8 551 2 686 9 740
5 732 8 261 2 444 1 685 6 177 3 164 9 505 4 689 0 770 7 840
8 740 4 555 0 634 9 340 7 282 5 373 2 662 3 948 1 50 6 459
5 393 1 975 9 573 6 327 8 367 7 788 0 201 3 826 4 686 2 447
0 380 6 323 8 584 4 224 9 157 7 151 2 717 5 929 3 366 1 117
7 62 6 330 3 949 5 348 1 900 4 387 0 290 8 204 9 15 2 741
7 628 8 686 3 426 4 205 2 876 6 361 1 788 0 198 5 971 9 130
2 193 8 202 9 607 3 79 5 783 6 765 7 288 1 240 0 677 4 214
6 729 9 770 3 733 0 826 7 643 2 26 8 115 5 430 4 915 1 690
8 317 3 585 6 283 0 811 4 194 5 365 7 493 9 135 2 87 1 504
7 364 2 841 8 12 1 147 3 13 6 644 5 246 9 518 4 131 0 52
6 197 0 197 8 481 9 445 4 117 7 556 5 735 1 935 3 699 2 58
4 920 9 219 6 845 0 765 7 506 2 964 8 644 5 626 3 604 1 188
4 733 5 751 2 590 7 114 9 26 6 7 0 178 3 133 1 216 8 712
5 240 6 584 3 58 9 21 1 431 7 346 8 890 0 331 2 608 4 392
2 703 7 619 5 852 9 586 6 155 0 291 3 542 4 655 1 35 8 480
6 171 4 373 0 482 7 149 3 358 9 593 8 351 1 753 5 560 2 655
1 186 4 199 3 573 0 975 2 822 8 647 9 441 7 836 6 400 5 509
9 257 7 826 2 5 3 659 1 270 8 99 5 474 4 336 0 291 6 55
0 957 7 660 8 664 4 126 5 785 6 431 2 280 9 818 1 359 3 205
7 517 4 158 0 511 8 48 3 852 5 101 2 478 9 418 6 306 1 568
6 961 1 716 9 469 5 136 7 80 3 968 8 887 2 396 0 166 4 376
7 637 8 695 3 845 2 698 1 919 6 802 0 430 4 304 9 568 5 746
8 366 0 256 4 44 9 677 6 532 5 741 7 609 3 318 2 535 1 951
9 590 7 418 0 596 8 374 6 145 1 950 2 892 3 558 5 893 4 343
4 852 9 799 1 432 2 542 5 719 8 4 0 746 7 830 6 534 3 246
7 249 4 203 0 696 6 485 5 650 2 289 1 388 8 714 9 330 3 774
1 19 0 684 5 986 3 557 2 435 4 981 7 105 8 264 6 645 9 304
1 723 5 897 3 432 8 985 9 959 4 61 0 239 6 592 2 95 7 53
8 413 6 396 7 504 3 347 9 353 5 161 4 418 2 741 1 284 0 149
9 393 3 649 5 879 1 52 7 913 2 926 4 106 6 662 8 928 0 754
4 943 2 826 9 462 8 565 5 341 6 330 7 464 1 81 3 865 0 610
1 657 6 781 8 158 7 494 2 633 9 869 3 237 0 279 4 272 5 439
2 152 0 729 7 883 6 724 4 880 1 12 3 703 8 80 9 70 5 661
9 396 2 344 6 350 7 25 3 944 5 304 1 840 0 149 4 509 8 591
7 41 6 869 0 916 9 655 4 798 2 511 1 904 5 796 3 800 8 171
8 896 3 881 5 467 6 970 9 492 1 225 2 360 0 207 7 913 4 17
5 651 6 854 0 199 1 927 9 767 2 800 7 839 8 486 3 588 4 696
4 122 3 618 6 891 2 245 9 109 8 418 5 456 7 324 1 161 0 879
0 302 4 82 8 670 6 975 7 353 9 627 2 752 5 302 1 789 3 826
0 922 7 90 1 132 6 157 2 902 4 450 3 204 9 187 8 190 5 186
2 422 9 477 8 757 0 165 1 123 4 903 6 751 7 968 5 97 3 194
0 71 2 839 8 915 5 383 6 631 4 862 1 247 3 193 7 842 9 774
4 361 8 992 0 182 6 434 7 253 5 654 3 693 1 213 2 786 9 679
8 122 1 658 0 378 3 450 5 328 2 934 7 909 4 262 9 654 6 358
1 269 3 763 6 839 9 105 0 612 8 279 2 318 5 442 7 257 4 249
9 431 6 157 0 674 8 365 2 473 4 467 3 67 7 916 1 47 5 660
0 629 4 200 9 62 2 823 3 10 6 273 7 552 1 465 5 861 8 31
5 399 7 864 9 430 2 36 1 205 6 650 8 67 0 93 3 704 4 119
5 266 0 957 3 259 1 375 8 218 6 110 4 567 2 794 7 138 9 749
9 578 0 603 3 465 4 264 6 534 2 32 1 333 8 271 5 825 7 752
6 447 1 277 8 236 5 521 9 339 2 521 4 501 3 765 0 885 7 933
5 728 4 360 7 439 9 66 1 882 3 41 0 7 2 886 8 661 6 250
0 861 3 123 2 216 6 478 8 739 1 669 5 710 7 759 9 749 4 920
9 47 1 121 6 743 4 324 7 859 0 134 2 902 5 590 3 754 8 246
3 542 7 868 1 193 4 10 8 875 6 220 0 272 9 421 2 20 5 986
1 215 5 633 4 481 9 836 6 469 3 386 7 93 8 83 0 587 2 160
4 182 9 928 6 693 5 862 1 625 3 521 2 600 8 354 0 203 7 63
2 202 6 457 7 355 0 141 9 810 4 176 1 19 5 199 8 872 3 865
5 540 0 68 1 687 3 392 4 1 8 410 6 759 7 865 2 980 9 981
2 215 0 577 5 517 4 363 9 776 3 949 6 2 1 55 8 845 7 458
8 591 5 600 1 735 2 210 4 758 0 533 6 940 7 816 9 698 3 231
2 159 8 432 0 853 7 987 5 851 4 902 6 778 3 666 1 433 9 401
0 69 8 543 2 209 1 532 5 454 9 149 7 404 4 641 3 132 6 235
6 72 0 490 9 286 8 836 1 757 4 117 5 428 2 943 7 853 3 539
4 85 9 400 3 417 7 630 6 530 5 41 2 110 8 869 1 487 0 833
6 30 0 125 8 122 3 374 4 114 5 629 9 972 2 370 7 525 1 38
9 396 1 296 6 316 4 989 0 403 2 217 7 498 5 167 3 842 8 63
7 680 3 232 5 639 0 142 4 554 6 135 8 431 9 194 1 764 2 954
9 477 8 489 7 875 6 25 0 864 2 997 1 432 3 410 4 859 5 701
2 975 5 64 1 278 3 250 0 446 4 904 9 202 7 810 6 912 8 475
6 786 7 850 3 818 0 425 5 805 9 412 4 893 2 544 8 1000 1 962
7 506 3 664 9 439 1 238 2 860 5 818 8 780 6 177 0 838 4 693
5 144 7 188 2 469 1 748 0 671 6 558 8 872 3 679 9 289 4 874
3 581 8 388 0 18 5 748 6 93 4 187 7 562 2 536 9 655 1 699
0 512 4 558 1 802 6 860 9 522 3 918 5 724 8 490 2 544 7 957
4 880 1 882 5 351 7 849 8 380 6 988 0 745 2 319 9 528 3 934
7 441 6 934 2 235 9 937 4 812 8 639 1 79 5 177 3 267 0 428
9 60 5 942 0 29 1 874 6 811 4 890 7 226 3 828 8 656 2 175
7 986 4 173 9 827 3 758 5 955 1 282 2 568 0 566 8 217 6 514
7 762 2 152 3 512 0 26 8 294 6 739 9 14 4 849 5 59 1 160
1 292 0 333 4 416 7 396 8 2 5 89 9 582 2 869 3 458 6 612
0 797 8 803 6 140 4 742 3 746 1 581 5 201 2 553 7 293 9 693
7 812 6 354 2 960 0 721 4 434 5 803 3 684 1 927 8 570 9 702
9 550 1 276 4 176 5 863 0 591 3 121 2 11 7 103 6 393 8 114
5 190 7 753 1 820 2 668 4 76 3 67 0 737 9 331 8 692 6 515
3 590 6 693 4 948 1 219 5 744 8 151 0 402 2 683 7 343 9 457
1 30 3 1 0 827 6 176 5 707 2 735 7 468 9 9 4 548 8 481
7 15 0 253 8 91 3 961 6 908 2 189 1 53 5 873 4 748 9 259
3 473 8 340 0 968 6 394 7 335 5 282 1 885 2 356 4 765 9 638
6 924 5 782 9 764 8 958 0 654 3 385 2 866 4 47 1 620 7 488
6 649 7 346 2 924 5 545 3 421 8 38 0 960 4 475 1 786 9 211
1 728 5 282 8 643 9 8 7 919 2 777 0 839 6 898 4 684 3 884
4 846 5 138 2 407 3 337 6 858 0 394 8 555 9 947 1 161 7 540
4 187 2 971 9 518 5 478 3 285 7 179 1 535 6 181 0 547 8 776
8 953 9 781 5 584 4 628 1 519 6 203 2 807 7 556 0 450 3 280
5 591 8 733 2 770 7 74 4 604 1 318 9 75 3 736 6 863 0 706
6 67 1 465 7 805 2 868 9 335 8 786 4 628 5 183 0 837 3 115
8 186 6 809 7 725 1 244 9 256 2 324 4 456 3 849 0 812 5 209
4 330 2 751 6 884 0 761 1 813 5 34 9 470 7 513 3 731 8 588
9 845 7 337 6 860 2 492 0 853 4 593 5 720 3 89 1 903 8 200
2 988 9 594 1 977 5 675 8 249 0 435 3 117 7 407 6 91 4 478
8 417 6 579 0 965 7 283 3 415 4 332 1 513 2 725 5 658 9 14
8 109 4 507 1 553 7 900 6 202 9 632 3 992 0 829 2 493 5 464
3 330 8 587 2 784 4 215 7 451 1 105 9 939 6 111 0 722 5 744
0 892 5 181 8 27 9 742 7 286 6 209 4 98 3 740 1 317 2 745
2 876 7 338 8 671 1 585 9 511 3 441 4 462 0 904 6 779 5 380
8 851 6 66 1 864 7 188 9 604 0 534 2 734 4 735 3 926 5 875
6 539 9 748 1 310 0 268 7 702 3 286 5 648 2 804 4 443 8 203
2 915 1 32 5 8 3 591 9 860 8 296 4 420 0 514 7 566 6 858
4 159 2 458 7 20 9 163 5 821 3 502 0 405 8 730 6 668 1 985
4 158 1 116 5 492 2 351 3 357 9 333 0 910 6 311 7 681 8 569
7 93 5 5 6 823 3 727 8 297 0 531 4 408 1 807 2 699 9 763
6 814 1 232 8 699 4 436 5 797 0 240 2 517 9 350 3 742 7 401
5 498 2 795 3 479 8 420 7 906 6 109 0 838 9 853 4 399 1 86
4 148 7 971 0 300 2 504 5 606 1 770 9 37 3 369 8 775 6 887
2 400 3 426 5 458 1 239 4 201 8 276 9 98 7 605 0 844 6 336
5 356 2 134 0 627 7 266 8 588 9 762 1 136 3 681 4 189 6 377
5 788 4 477 3 629 7 775 8 245 6 85 2 92 1 142 0 502 9 877
1 605 5 294 3 312 8 177 4 484 6 228 0 78 7 600 2 152 9 884
2 551 1 991 5 362 0 212 4 469 6 968 8 579 3 567 7 306 9 736
6 437 8 939 3 634 2 690 1 47 4 352 9 675 7 723 0 180 5 308
6 225 1 131 9 93 0 56 8 318 2 500 5 635 7 961 3 398 4 75
6 465 7 915 9 177 4 424 8 597 1 809 0 834 5 403 3 575 2 689
2 157 1 525 6 10 4 192 3 45 9 72 7 240 0 818 5 762 8 756
9 643 1 499 2 145 4 367 5 597 0 919 6 414 3 625 8 33 7 931
3 917 5 681 7 802 9 870 6 398 8 703 1 513 0 655 4 7 2 422
6 484 9 724 1 571 8 181 0 370 4 940 5 344 2 987 7 963 3 42
5 983 0 749 8 164 3 294 4 932 9 254 6 40 2 10 7 629 1 809
3 458 9 750 1 735 5 6 2 512 4 184 0 139 6 39 8 41 7 795
7 8 6 909 5 390 4 579 8 106 1 204 2 838 0 795 3 881 9 760
1 236 3 755 7 916 4 986 0 483 9 633 6 476 8 555 5 154 2 698
3 485 6 203 5 11 9 405 2 639 0 766 4 509 8 205 1 35 7 5
7 489 1 521 2 593 4 373 3 577 8 690 9 438 6 501 5 612 0 592
2 362 8 105 0 775 9 905 6 71 3 798 5 910 4 847 1 318 7 337
2 392 3 685 4 540 0 105 6 287 9 710 7 130 5 710 1 614 8 218
3 258 4 660 8 814 9 797 2 741 7 88 1 249 5 430 6 441 0 973
9 912 3 577 4 912 6 268 8 872 2 929 1 36 0 958 7 102 5 110
5 894 6 278 9 740 3 535 2 294 1 96 7 651 4 204 8 76 0 689
3 376 1 18 0 509 8 601 9 92 6 347 5 289 4 508 7 955 2 866
4 913 3 1000 8 901 9 233 1 895 6 643 5 899 2 375 0 245 7 421
7 930 5 256 8 359 6 566 2 787 3 122 1 989 0 628 4 443 9 306
8 641 9 114 7 61 6 922 3 199 4 272 5 734 0 455 1 177 2 923
5 929 7 826 4 922 2 530 3 680 0 459 8 458 6 476 1 76 9 813
4 264 8 193 0 20 6 27 1 183 3 843 2 633 9 653 5 327 7 72


==> anc/Large-TA benchmark/tai_j1000_m10_8.data <==
1000 10
7 132 8 78 2 705 9 385 4 297 1 769 0 497 3 925 5 841 6 276
7 255 2 582 9 726 8 771 0 224 5 748 6 133 4 802 3 839 1 764
5 357 0 869 3 930 4 841 7 661 2 325 6 463 1 648 9 738 8 336
8 806 4 902 0 878 3 451 6 496 2 816 7 476 1 863 9 957 5 318
6 344 4 374 2 572 5 6 1 100 3 664 9 691 7 249 0 500 8 54
7 486 5 212 1 963 6 874 9 540 4 12 2 31 8 937 3 621 0 390
5 487 0 615 7 39 9 771 8 620 1 565 2 272 4 981 3 413 6 104
2 318 4 865 9 229 0 729 7 882 5 337 6 568 1 589 3 179 8 452
3 739 5 313 0 711 6 100 4 792 2 84 1 212 9 179 7 657 8 689
9 365 8 11 4 140 1 175 5 888 7 745 2 108 0 295 6 36 3 589
7 472 0 825 2 416 5 769 4 477 8 474 6 950 9 291 1 679 3 518
5 62 3 489 4 428 6 7 7 703 0 352 1 665 2 536 9 976 8 625
4 870 5 32 1 469 3 441 7 341 6 622 2 117 8 619 9 345 0 277
0 56 4 932 2 72 3 380 7 318 9 994 6 546 5 565 1 475 8 938
8 436 1 951 5 942 9 509 3 797 0 99 7 752 4 470 6 634 2 928
4 610 1 74 6 284 7 355 3 832 8 877 2 263 9 678 0 434 5 765
8 270 7 11 4 552 5 245 3 642 2 326 9 117 0 760 6 898 1 285
1 757 4 312 5 708 3 620 6 392 8 210 7 985 2 825 0 968 9 344
7 854 9 713 8 543 6 387 1 462 4 981 3 970 5 146 0 430 2 165
7 338 4 963 5 193 0 510 8 649 2 205 6 273 1 67 3 17 9 408
7 495 9 966 1 408 6 282 5 90 3 185 0 904 4 494 8 803 2 646
9 235 3 475 5 609 4 751 6 363 7 574 1 824 0 74 2 927 8 109
3 741 1 805 4 2 5 794 2 852 0 890 7 446 6 735 8 50 9 615
9 206 8 916 1 47 3 653 4 737 0 819 5 955 7 562 6 618 2 932
4 393 2 109 7 723 0 594 9 569 3 934 8 138 1 217 6 623 5 271
9 588 2 82 0 928 3 115 5 526 4 876 6 957 1 970 7 187 8 305
1 969 0 878 4 728 6 906 8 804 9 925 7 923 5 984 3 194 2 115
7 209 8 112 5 78 0 171 3 822 4 562 2 7 1 65 9 423 6 271
8 261 0 455 1 60 4 716 6 524 2 715 3 562 5 487 7 871 9 114
2 533 7 477 5 105 6 371 9 898 8 941 3 764 0 482 1 642 4 909
9 500 4 719 7 242 0 159 2 301 5 74 1 800 3 23 8 729 6 374
6 360 2 92 4 111 5 783 3 108 8 552 7 77 1 945 9 386 0 22
4 14 7 671 5 999 8 655 9 38 1 852 6 665 2 553 0 2 3 313
2 482 5 789 0 396 8 804 7 641 4 307 9 228 3 97 1 587 6 756
9 915 6 40 5 287 0 500 2 785 1 386 7 598 4 898 3 990 8 89
7 745 6 669 4 357 8 60 1 261 5 196 2 693 3 907 0 513 9 978
8 57 4 85 1 512 0 173 5 807 7 796 9 794 2 826 3 126 6 794
2 653 3 70 9 648 5 578 6 449 0 763 1 423 4 85 7 56 8 509
8 36 5 143 2 212 6 392 4 506 0 757 9 331 3 192 1 601 7 950
0 550 1 556 8 287 4 291 7 343 9 424 6 617 3 844 2 888 5 582
5 303 7 577 3 881 9 833 8 669 0 553 4 329 6 509 1 397 2 75
9 286 8 710 0 10 5 471 3 903 1 531 2 648 6 983 4 782 7 679
6 599 4 447 7 11 3 308 9 487 0 982 8 940 5 428 1 229 2 224
1 953 3 901 7 235 0 570 9 171 5 968 4 637 6 962 2 21 8 967
7 312 8 864 4 282 1 200 5 709 0 724 9 462 3 547 6 555 2 229
3 121 0 980 7 819 8 739 6 190 5 4 1 317 2 667 9 329 4 595
9 951 7 684 4 535 3 530 1 134 0 906 2 712 5 280 6 381 8 111
9 519 8 483 2 418 5 353 6 682 1 177 3 232 7 116 0 948 4 378
4 47 5 492 8 584 9 547 1 760 3 502 7 961 2 122 6 108 0 20
4 708 9 41 2 605 1 292 7 367 8 193 3 876 0 709 5 435 6 165
2 768 6 245 7 644 9 23 1 456 3 105 5 441 8 915 0 832 4 65
5 399 6 118 9 912 7 343 2 544 0 274 4 491 1 333 3 257 8 161
0 10 8 480 3 985 5 11 7 784 2 628 4 980 1 439 9 313 6 461
3 496 2 354 5 803 4 128 7 167 8 590 0 79 1 300 6 755 9 426
3 921 5 512 4 641 8 242 0 234 7 762 9 443 2 667 1 559 6 385
0 193 9 805 2 682 4 112 6 994 5 949 8 646 1 960 3 364 7 238
5 129 8 9 1 347 3 68 4 530 0 724 2 990 6 221 9 345 7 343
1 805 3 339 2 974 5 702 6 79 8 986 4 233 7 106 0 720 9 611
7 160 9 545 5 159 1 435 4 512 3 75 8 877 6 99 2 219 0 340
4 849 8 236 1 656 2 938 5 313 6 158 3 384 7 725 0 523 9 478
0 99 8 557 7 498 4 682 5 59 6 997 3 140 1 98 9 105 2 131
8 936 7 157 6 612 1 296 2 893 0 421 3 144 4 178 5 533 9 936
7 362 6 459 8 352 5 228 4 10 9 62 1 517 3 406 0 353 2 694
9 235 7 238 0 826 4 371 8 278 5 3 1 445 6 634 2 174 3 495
3 726 8 559 9 977 6 806 5 300 1 602 2 768 7 553 4 470 0 267
8 462 5 721 4 16 3 483 0 661 1 866 7 411 9 521 6 75 2 526
7 714 6 133 5 698 3 794 2 160 0 588 8 342 4 281 9 480 1 153
3 527 7 715 2 764 8 892 9 214 4 674 6 183 5 362 0 539 1 577
1 638 8 593 7 293 0 994 9 800 3 750 2 835 4 370 6 599 5 277
7 824 4 90 6 391 5 84 0 148 1 301 9 219 2 613 3 268 8 697
7 423 9 302 5 780 1 452 0 191 3 38 2 83 8 756 4 998 6 526
4 932 7 947 8 524 1 593 5 325 3 246 6 143 0 642 9 544 2 224
8 194 5 241 6 367 2 919 4 243 9 257 1 732 0 619 7 5 3 761
1 598 5 726 3 382 4 605 6 232 9 581 7 723 0 256 2 284 8 250
8 792 3 16 0 413 7 442 6 460 2 774 9 58 5 370 4 816 1 129
1 806 5 345 6 616 7 294 3 364 2 105 9 922 0 814 4 847 8 832
6 340 8 356 1 640 5 38 7 442 3 361 2 769 0 42 9 141 4 982
5 38 7 965 4 207 3 317 9 27 0 754 1 2 6 653 8 568 2 745
9 648 3 672 7 82 2 303 5 21 6 26 1 435 8 844 4 657 0 664
3 345 2 344 7 626 8 731 0 756 6 530 4 879 9 536 5 273 1 95
1 535 3 77 6 316 4 692 7 567 5 338 9 658 2 376 0 970 8 97
2 36 7 400 4 291 6 915 0 176 9 544 5 374 8 185 1 249 3 435
3 956 7 548 4 830 1 488 2 733 6 305 5 704 0 121 9 288 8 76
9 69 0 424 4 14 8 136 5 130 6 873 1 253 2 521 7 590 3 78
2 48 3 774 6 417 5 403 1 276 0 670 4 315 9 247 7 69 8 478
4 97 8 627 6 182 7 676 3 882 5 986 2 360 0 515 9 983 1 909
7 506 5 715 6 913 0 506 1 758 2 988 9 445 4 952 8 508 3 423
9 370 8 474 4 656 2 249 7 916 0 141 1 959 5 997 3 400 6 944
3 991 7 397 6 23 8 239 1 164 4 173 5 904 9 876 0 574 2 284
3 646 2 259 9 960 6 143 8 897 0 232 4 180 5 660 1 552 7 911
9 25 0 520 7 452 4 519 3 383 5 589 8 543 1 372 2 865 6 36
2 299 6 671 9 937 4 794 0 664 7 245 1 617 3 418 5 181 8 705
7 485 6 528 5 712 3 390 4 887 0 485 9 128 1 37 2 10 8 604
8 255 6 704 9 832 1 847 3 190 4 321 0 223 7 679 2 944 5 913
9 214 8 822 5 736 2 873 3 357 6 75 7 287 0 606 1 546 4 489
6 277 4 765 5 728 7 964 1 449 3 107 2 498 0 441 9 859 8 103
8 974 5 617 6 335 7 951 3 548 2 690 4 84 0 908 9 901 1 522
1 842 6 707 7 849 0 913 2 987 9 952 8 472 5 785 4 376 3 929
9 218 4 149 3 700 2 364 7 795 0 243 1 261 8 926 5 14 6 263
4 982 6 297 2 626 5 774 0 58 3 826 1 650 7 156 8 452 9 468
3 533 4 122 1 866 8 868 5 54 6 231 2 927 7 466 0 463 9 882
1 935 7 736 4 358 9 753 5 725 3 90 0 122 8 98 6 33 2 579
1 422 9 275 7 549 0 840 5 411 4 319 8 382 2 834 3 693 6 872
8 616 2 606 9 724 6 892 4 234 1 161 5 418 3 190 7 665 0 666
2 268 0 505 7 689 8 280 4 674 1 483 5 965 3 396 6 424 9 756
7 839 0 85 5 439 4 705 3 28 9 822 8 366 6 313 2 495 1 214
9 193 7 204 0 661 8 604 3 116 2 635 6 824 5 357 1 473 4 624
5 749 4 92 7 765 1 147 8 721 2 92 6 840 0 949 3 208 9 525
6 683 4 365 9 62 7 792 5 972 1 173 8 398 3 577 2 277 0 472
0 287 7 752 8 636 4 530 3 759 5 468 2 211 6 172 9 560 1 181
8 902 6 354 5 903 2 700 3 12 1 851 7 643 9 881 0 935 4 837
1 2 5 889 6 542 0 506 7 159 3 986 2 434 8 83 4 96 9 124
6 662 1 543 0 44 5 741 8 319 2 823 4 170 9 209 3 43 7 130
3 68 7 621 0 822 5 560 8 874 2 798 6 175 9 157 1 851 4 299
4 265 1 805 5 807 2 12 6 189 0 486 3 960 7 109 9 77 8 134
3 926 6 706 5 843 8 802 9 889 4 841 2 336 7 512 1 241 0 671
7 185 2 969 1 962 9 584 0 108 4 374 5 572 8 223 6 400 3 22
5 30 8 53 0 538 1 186 7 834 4 106 2 708 9 134 3 852 6 613
3 656 1 572 4 228 0 650 9 794 5 325 2 803 6 183 7 147 8 639
4 418 0 250 1 202 7 638 2 437 6 331 3 21 5 808 8 775 9 209
4 893 7 482 8 431 3 60 9 951 0 536 1 568 5 567 2 23 6 837
4 135 3 720 8 527 0 607 5 773 7 173 6 430 9 381 1 508 2 740
6 876 5 793 2 911 7 447 9 424 8 756 3 906 0 730 4 468 1 26
7 912 3 266 9 73 1 235 4 827 2 884 8 556 6 35 0 973 5 215
8 90 0 319 4 501 9 40 6 776 2 100 5 398 7 360 1 314 3 542
0 466 3 116 9 557 7 553 4 196 6 664 2 297 1 80 5 539 8 808
0 510 1 64 6 170 5 389 3 391 2 792 7 644 9 697 4 436 8 39
2 565 6 287 0 553 9 497 7 579 3 41 1 364 8 23 5 179 4 384
8 820 4 675 7 793 0 770 5 405 6 893 2 639 3 787 9 816 1 733
2 734 7 962 0 558 8 598 4 83 3 222 9 293 1 418 6 184 5 454
2 980 3 239 5 43 0 634 6 888 7 54 8 700 9 449 1 673 4 221
4 400 9 807 7 103 1 952 6 931 8 259 0 190 2 448 3 10 5 523
0 760 5 943 4 358 9 684 6 873 1 287 7 221 3 321 2 958 8 655
1 202 5 479 7 607 6 161 4 269 3 620 0 363 2 931 9 213 8 538
4 171 2 136 9 489 8 219 6 127 3 90 5 14 7 258 0 364 1 854
3 659 7 652 2 263 5 379 1 512 9 17 4 531 8 96 0 53 6 251
2 710 6 338 9 95 4 858 0 370 3 968 8 557 7 873 5 135 1 475
8 256 1 832 2 597 5 428 6 913 3 295 9 503 0 844 7 453 4 900
4 820 2 786 3 163 7 394 6 463 9 933 5 15 1 998 8 671 0 430
4 279 0 246 5 856 3 184 8 874 7 345 6 400 2 71 1 728 9 845
4 158 7 562 6 603 2 585 5 396 8 79 0 453 9 711 3 85 1 850
9 93 0 893 7 497 3 529 8 641 5 849 4 614 2 31 1 759 6 935
9 345 3 427 6 326 8 600 7 674 5 236 0 263 1 88 4 598 2 588
5 601 6 60 4 645 3 493 8 906 7 7 0 771 1 156 9 561 2 376
3 20 7 721 9 424 6 713 2 592 0 840 5 296 1 334 4 807 8 119
5 492 3 743 9 590 1 652 0 607 4 316 2 751 7 59 8 290 6 757
8 167 2 945 0 822 7 283 4 168 9 40 1 247 5 174 3 767 6 295
8 561 3 748 5 856 7 372 0 476 4 171 2 653 9 41 6 451 1 715
3 910 9 777 1 819 6 995 2 674 4 773 8 655 0 190 5 659 7 368
7 480 6 586 4 968 2 43 8 201 5 21 3 532 1 565 9 160 0 668
3 787 0 971 5 640 7 889 4 869 2 424 8 708 6 704 9 459 1 769
4 295 0 14 2 367 5 416 8 871 7 319 9 696 1 986 6 423 3 402
7 338 3 943 5 651 8 187 6 788 2 918 1 615 0 246 4 475 9 170
3 56 7 898 1 84 5 654 4 220 2 410 9 679 6 312 0 229 8 35
6 31 1 892 2 752 9 874 0 21 8 504 3 660 7 102 4 68 5 895
3 886 2 405 1 808 5 869 8 378 7 758 9 896 0 142 4 715 6 506
6 442 3 739 7 251 8 935 1 741 4 42 5 519 0 634 9 146 2 696
6 834 8 265 2 940 4 726 3 362 9 651 1 46 0 310 7 935 5 309
3 756 7 264 2 383 9 633 6 593 5 629 4 878 0 916 1 863 8 599
7 731 6 605 1 998 8 771 0 166 4 125 9 867 5 316 3 206 2 608
7 554 8 413 4 791 0 390 6 639 3 891 1 288 2 797 5 429 9 805
5 234 8 895 3 337 0 393 9 613 4 204 6 881 2 68 7 685 1 244
4 854 5 589 0 489 9 859 1 545 6 950 8 932 3 345 7 42 2 160
2 484 4 181 0 667 8 427 9 968 6 485 7 91 1 55 5 391 3 197
3 846 7 401 9 931 6 873 5 778 8 309 1 93 4 321 2 932 0 93
9 210 4 632 5 409 6 843 0 586 2 89 7 993 8 425 1 601 3 919
3 269 2 570 4 671 7 542 9 481 1 732 5 946 6 915 0 476 8 501
1 371 6 573 2 981 7 663 9 990 3 607 0 832 4 178 5 787 8 148
3 278 1 524 2 745 9 205 6 819 5 95 8 74 0 777 4 184 7 303
7 114 8 50 1 776 2 86 5 561 9 120 3 200 4 446 0 880 6 428
6 792 8 219 2 272 1 203 3 710 0 963 4 245 9 181 5 50 7 394
8 778 7 673 9 931 5 406 4 351 2 295 3 464 0 388 1 885 6 617
4 811 8 861 6 793 0 279 7 840 3 920 1 823 5 517 2 852 9 13
6 294 7 460 9 225 0 587 2 873 8 402 4 253 5 887 3 406 1 702
8 57 3 915 2 191 9 220 0 863 6 926 5 654 7 577 1 741 4 349
0 590 1 36 3 151 7 430 9 732 6 449 5 641 4 748 2 997 8 995
8 481 2 540 5 328 4 326 3 131 6 939 0 980 9 430 1 302 7 114
9 36 3 87 7 852 6 255 1 967 8 602 2 663 4 209 5 301 0 376
3 374 7 503 1 378 2 774 9 279 4 830 6 943 5 997 8 86 0 158
0 406 3 925 6 276 7 439 8 155 1 326 9 435 5 181 4 947 2 595
6 133 0 213 8 92 1 315 3 725 4 259 2 235 5 677 7 405 9 546
1 605 4 127 3 470 7 895 8 237 5 835 0 110 9 650 2 268 6 511
2 836 8 353 4 791 7 736 6 327 0 419 5 666 9 330 1 220 3 830
0 811 6 589 1 326 8 742 4 497 7 40 2 728 5 75 3 34 9 851
5 294 7 909 8 156 2 252 3 162 1 159 0 539 9 616 6 922 4 957
4 953 3 259 5 942 7 163 9 796 1 830 2 735 6 75 0 218 8 492
2 155 7 162 9 895 6 433 1 245 5 560 0 383 3 847 8 538 4 827
9 951 8 863 6 630 3 959 7 789 5 888 2 805 4 332 1 832 0 351
9 341 1 859 4 81 7 228 5 169 8 766 6 417 2 52 3 120 0 612
7 997 3 472 9 812 4 69 6 245 1 778 8 943 5 912 2 554 0 879
7 614 9 271 2 13 5 37 4 490 0 275 8 876 3 802 6 284 1 90
0 791 4 262 7 525 5 849 9 857 1 783 8 152 2 559 6 770 3 535
5 295 9 145 2 505 1 364 8 1 4 443 3 959 7 43 0 822 6 665
1 319 9 98 6 833 3 963 2 257 8 769 5 788 7 734 0 325 4 332
1 890 3 909 2 381 7 200 9 749 0 459 8 756 4 111 6 128 5 147
1 170 9 458 0 398 4 558 6 249 3 354 7 529 5 560 2 410 8 42
2 855 8 904 7 305 0 29 4 343 1 298 6 607 9 656 3 241 5 459
0 613 7 979 4 236 8 544 5 710 9 49 6 889 2 476 1 390 3 249
9 740 5 580 8 423 6 233 0 434 7 408 2 610 1 990 3 846 4 232
6 770 5 843 1 894 3 568 7 124 4 331 8 779 0 178 2 490 9 28
1 230 2 271 0 695 7 274 5 333 3 305 8 502 9 221 6 20 4 824
9 19 4 121 7 401 5 855 2 715 8 728 3 216 1 674 6 215 0 166
0 717 2 774 1 418 3 288 9 552 8 853 7 596 6 305 5 297 4 725
7 528 0 131 2 797 4 764 3 896 9 695 5 186 6 179 1 728 8 425
0 852 1 635 9 536 8 506 7 42 2 64 3 298 6 859 5 522 4 505
0 188 1 420 3 713 9 40 7 608 8 830 2 343 5 12 6 598 4 123
3 487 7 449 8 787 1 648 9 204 5 17 2 378 6 395 4 534 0 105
3 577 2 711 4 868 1 354 9 447 6 449 7 532 0 211 5 906 8 447
9 910 1 624 2 797 5 964 8 438 7 96 6 950 4 426 3 456 0 616
4 581 1 692 5 630 7 104 0 688 2 759 9 965 6 495 3 187 8 509
6 294 8 513 7 509 1 37 2 880 9 977 4 279 0 930 5 706 3 331
0 949 6 510 3 734 8 211 4 550 9 195 7 50 1 308 5 329 2 855
0 616 3 406 5 421 9 713 7 148 6 479 4 843 8 828 2 502 1 780
7 519 0 151 6 333 3 941 1 536 4 382 8 12 5 11 9 673 2 753
6 321 3 222 7 216 4 702 8 880 1 559 5 820 9 517 0 206 2 726
3 172 5 49 9 569 8 769 2 827 6 30 7 501 0 514 4 63 1 339
2 513 5 900 3 840 8 286 9 520 4 170 1 534 6 806 0 260 7 292
8 267 9 105 1 957 6 711 7 943 0 418 2 294 4 551 5 154 3 950
6 153 2 403 5 853 1 436 3 897 8 749 9 834 0 623 7 916 4 117
0 713 5 281 1 724 2 122 6 796 4 117 8 51 9 604 7 242 3 825
9 484 1 112 5 208 0 926 7 137 4 521 3 438 2 398 8 286 6 864
6 453 7 697 8 804 9 311 5 742 2 700 3 626 4 223 0 750 1 559
9 174 7 724 2 5 5 776 0 945 6 546 4 238 8 465 3 585 1 751
1 889 6 427 2 216 0 541 3 444 4 710 9 121 7 697 5 728 8 950
6 275 1 637 9 960 8 611 3 446 2 422 7 508 4 557 5 706 0 123
0 355 2 586 4 566 7 851 9 455 3 758 5 214 8 489 6 450 1 190
5 71 3 607 4 151 2 945 9 604 1 476 8 771 0 459 7 954 6 324
5 763 6 127 1 952 9 922 8 303 0 856 4 488 3 620 7 955 2 892
6 211 7 179 0 438 3 374 4 969 1 150 5 931 9 294 2 542 8 386
5 573 9 135 8 136 4 192 1 88 7 381 3 228 6 195 0 538 2 265
8 960 5 436 0 929 7 59 2 603 6 252 9 686 4 523 3 193 1 549
0 102 4 315 1 891 9 789 2 586 7 941 8 147 3 48 6 804 5 900
7 797 6 138 3 738 9 289 5 704 8 174 0 119 4 541 2 700 1 797
5 404 9 270 3 846 7 486 6 830 0 656 1 183 8 334 4 553 2 689
6 43 5 701 8 219 2 680 9 204 4 973 3 667 1 611 0 943 7 839
7 159 2 916 1 846 8 252 9 53 3 888 0 236 5 220 6 978 4 204
9 24 5 327 8 870 6 308 4 369 0 222 7 88 1 753 2 448 3 813
2 813 1 533 3 602 8 791 5 388 9 774 7 996 0 454 4 213 6 974
4 225 5 517 0 584 3 699 9 127 8 148 1 835 6 847 2 544 7 272
0 291 4 214 8 908 2 964 6 858 3 463 1 140 7 880 9 929 5 978
9 601 7 860 5 885 1 196 3 451 8 729 2 382 4 562 6 958 0 964
3 901 2 727 1 14 4 960 0 131 9 99 5 883 6 615 8 262 7 659
7 767 5 188 9 438 2 967 1 21 4 72 0 958 8 605 3 996 6 808
9 679 7 423 3 344 8 535 1 550 2 938 6 362 0 813 4 957 5 254
2 189 4 892 1 526 3 5 9 9 8 442 6 564 5 354 7 14 0 1000
1 356 8 632 2 854 9 78 7 673 3 588 4 69 0 616 6 182 5 120
6 28 4 385 9 163 1 268 2 736 3 867 7 490 0 259 8 722 5 584
9 324 4 335 1 679 5 689 2 429 0 690 6 712 8 960 7 14 3 795
6 820 7 683 0 193 1 113 2 328 8 648 5 118 3 135 4 193 9 303
3 564 6 692 7 305 9 617 1 780 4 86 2 405 0 811 5 711 8 42
2 567 7 199 8 232 3 10 0 399 5 383 1 4 9 747 6 68 4 598
7 982 0 26 5 889 9 933 4 143 1 355 6 154 2 887 3 907 8 982
2 53 4 282 5 750 0 574 6 958 8 147 3 181 9 815 7 683 1 636
7 169 9 180 5 86 0 692 3 869 8 714 6 969 2 387 4 889 1 900
9 939 3 880 1 96 8 147 0 416 2 450 5 484 7 714 4 168 6 415
8 898 5 220 6 638 4 212 3 767 9 842 7 424 0 282 1 209 2 293
9 326 7 961 1 866 5 572 8 379 4 404 2 839 3 235 0 417 6 520
9 656 0 616 3 329 5 522 4 752 7 515 8 303 2 644 6 955 1 81
4 380 9 460 2 367 8 701 0 838 7 2 6 267 3 204 5 474 1 923
4 517 8 99 3 218 1 95 5 520 9 439 7 465 2 955 6 850 0 657
1 786 5 979 8 235 3 556 7 137 6 984 4 329 2 140 9 457 0 962
8 521 7 117 3 613 5 970 1 208 6 997 9 618 4 511 2 127 0 255
5 33 7 91 0 669 1 845 9 659 2 376 6 38 3 825 4 885 8 197
7 825 1 968 0 914 2 815 5 672 9 620 3 920 4 606 6 288 8 372
3 282 8 765 0 80 9 250 1 941 2 645 6 55 7 344 5 895 4 863
5 214 1 360 3 913 4 228 9 796 6 543 2 933 8 947 7 808 0 5
3 970 9 773 8 433 4 972 0 516 1 65 6 786 2 995 7 873 5 951
1 729 9 822 5 670 7 787 8 198 0 531 6 824 4 289 2 969 3 155
3 359 5 191 9 700 8 499 7 37 1 291 0 816 2 118 6 108 4 393
9 323 3 201 6 173 0 489 5 94 8 682 1 260 4 628 7 461 2 382
7 345 5 681 0 240 9 630 6 234 1 792 2 559 8 317 3 459 4 601
4 874 5 568 3 904 2 578 0 838 9 387 6 585 1 964 7 659 8 828
2 228 3 121 6 738 7 318 1 601 4 212 5 828 9 13 8 406 0 20
9 310 5 288 8 587 3 982 4 857 7 608 6 744 2 278 0 253 1 283
8 50 5 531 4 438 7 573 2 156 0 140 6 910 3 397 1 330 9 11
9 122 1 711 2 625 6 428 5 825 8 819 4 723 3 249 7 863 0 905
9 174 4 302 6 960 7 670 2 204 1 644 3 311 5 976 0 237 8 980
9 206 4 899 6 952 7 713 5 288 1 109 0 561 8 898 3 18 2 380
2 948 5 867 6 673 9 114 3 271 7 536 0 29 1 18 4 982 8 189
8 322 3 98 6 456 4 933 1 255 5 996 2 895 7 813 0 391 9 203
4 661 0 635 8 853 1 302 3 849 9 232 5 853 6 796 7 105 2 488
3 150 4 421 8 594 9 794 5 819 6 601 2 771 7 912 0 41 1 935
7 359 9 805 1 266 2 980 6 664 0 917 3 839 4 190 8 489 5 566
5 293 8 547 1 668 0 505 6 775 9 643 2 395 7 413 3 889 4 239
1 466 9 424 3 84 8 732 7 496 5 435 0 141 6 768 4 111 2 81
5 833 2 160 3 473 8 67 1 219 4 147 6 626 0 467 9 357 7 55
9 917 1 51 4 29 0 374 6 951 2 866 8 990 5 452 3 879 7 578
3 280 0 656 9 631 6 745 5 178 2 813 1 884 8 641 4 292 7 555
9 688 5 902 4 321 7 383 6 409 2 580 0 289 1 980 3 803 8 603
9 516 2 636 0 128 4 496 1 826 5 95 8 424 7 241 3 744 6 494
4 723 3 788 8 878 6 501 1 755 5 844 2 203 0 419 7 279 9 538
2 249 3 231 1 810 7 332 4 430 0 824 5 139 9 716 8 703 6 929
6 365 5 272 8 49 0 648 1 406 2 905 9 642 4 586 7 196 3 322
3 305 1 5 5 291 7 415 0 22 9 992 4 388 6 863 2 140 8 259
5 600 7 368 2 843 3 223 0 346 8 894 4 82 6 161 9 778 1 983
0 898 8 528 9 893 1 462 3 310 6 904 7 162 4 337 5 607 2 603
6 663 5 626 1 307 3 332 0 634 8 175 4 693 9 287 7 221 2 510
0 376 1 256 5 152 9 768 2 284 8 214 6 794 7 576 3 708 4 396
6 626 7 985 5 246 3 756 4 231 2 129 9 481 1 160 0 544 8 102
5 293 1 7 2 702 7 724 9 60 3 40 0 45 6 352 8 583 4 917
3 377 6 315 1 435 8 375 2 254 0 582 4 914 5 906 7 687 9 607
8 797 3 645 7 392 1 262 9 743 2 481 4 663 0 62 6 629 5 83
9 757 1 531 6 914 8 168 0 507 7 972 2 95 5 524 3 703 4 237
8 23 1 567 0 62 3 853 4 945 2 772 6 523 7 342 9 311 5 574
7 398 9 950 6 851 4 698 5 16 3 833 1 57 0 260 8 250 2 25
5 575 6 687 8 957 1 499 3 928 7 76 0 884 4 927 2 329 9 741
2 77 0 652 8 667 1 63 7 207 9 621 5 375 6 210 4 966 3 756
7 615 8 239 9 289 6 274 3 25 1 61 4 101 5 864 0 167 2 95
7 722 9 780 0 417 8 837 5 563 1 404 4 349 2 846 6 67 3 624
8 172 1 391 2 11 6 439 5 21 3 466 4 424 9 545 7 119 0 342
4 433 2 452 1 216 5 855 9 446 8 934 7 587 6 506 0 523 3 381
3 846 2 24 7 60 0 286 5 401 1 108 6 628 9 712 4 506 8 170
7 462 9 476 0 198 2 677 4 84 5 692 6 202 1 909 3 845 8 901
1 472 7 660 0 56 5 378 4 588 3 540 9 687 6 246 8 822 2 919
8 184 6 117 4 434 9 417 7 813 0 576 1 515 2 758 3 491 5 84
5 590 2 764 0 151 8 622 9 402 4 468 1 84 7 245 3 78 6 939
9 138 1 683 8 715 4 775 3 120 2 457 6 264 7 985 5 570 0 423
8 349 6 750 5 525 2 165 9 215 7 128 3 95 4 768 0 761 1 775
6 732 0 660 3 572 9 104 8 324 1 195 7 485 5 920 2 624 4 847
4 981 5 616 3 3 6 282 2 566 9 444 8 957 1 959 7 600 0 497
0 617 7 220 2 412 3 203 4 129 6 527 5 568 9 280 1 96 8 106
1 113 3 389 7 709 4 620 0 551 8 683 9 879 6 389 5 562 2 909
4 756 5 470 7 866 0 816 9 380 3 123 6 36 8 735 1 282 2 414
6 912 2 882 4 722 7 234 0 991 3 899 5 85 1 712 8 242 9 550
8 906 5 417 2 206 9 706 0 440 3 616 7 268 4 327 6 894 1 155
7 357 0 446 2 379 1 70 5 394 3 823 6 305 8 924 9 993 4 292
1 91 6 252 3 875 8 408 4 760 7 148 0 363 5 394 2 672 9 516
2 345 3 628 8 43 7 969 5 701 6 699 4 137 9 716 0 607 1 42
3 564 8 630 1 122 7 271 9 521 2 603 0 993 4 242 6 478 5 785
1 201 3 742 0 461 7 331 8 887 5 741 9 558 4 166 6 243 2 404
3 99 7 327 2 697 6 288 0 517 4 382 8 272 9 795 1 917 5 980
8 564 3 135 6 468 5 557 1 630 9 486 4 75 0 193 2 603 7 603
6 311 4 605 3 889 8 793 1 556 5 136 9 334 7 87 0 562 2 805
2 379 5 476 6 101 8 549 3 14 4 572 1 430 9 702 0 453 7 223
5 967 6 435 1 390 7 994 8 796 2 137 4 4 9 285 0 981 3 740
5 163 4 368 6 504 2 572 1 556 8 771 3 483 9 631 0 533 7 400
5 775 2 924 6 488 1 847 4 408 3 81 8 99 9 294 7 521 0 58
1 31 4 483 0 900 2 151 6 962 9 503 8 759 3 112 5 216 7 753
9 514 2 143 8 502 4 844 0 397 5 563 6 479 1 414 3 471 7 660
1 279 0 582 9 400 5 472 8 61 3 376 6 8 4 161 2 813 7 601
3 1 6 200 4 483 9 178 0 391 5 354 8 84 7 867 2 505 1 805
7 126 0 925 2 615 6 968 1 656 5 499 8 554 3 501 4 468 9 486
6 667 4 475 5 9 0 508 1 483 2 4 3 742 9 501 7 706 8 775
1 104 4 961 3 364 7 371 9 612 6 257 8 229 5 778 2 496 0 720
5 813 4 805 0 835 2 558 6 375 7 313 1 309 3 26 9 363 8 558
6 201 7 520 0 539 1 48 4 872 9 502 8 227 2 972 5 815 3 615
3 882 5 89 1 464 2 107 0 805 4 888 7 222 6 611 9 186 8 737
9 337 2 836 1 513 5 379 3 282 6 704 7 455 4 480 8 73 0 611
3 516 4 387 7 154 6 608 2 437 1 159 9 166 8 425 5 852 0 493
6 965 3 69 8 187 7 569 2 448 1 689 4 215 0 586 9 813 5 678
7 945 4 156 2 853 5 42 8 920 1 396 3 751 0 270 9 826 6 599
4 703 9 315 3 82 5 303 6 289 1 274 2 283 7 675 8 639 0 15
6 18 2 938 5 91 7 457 8 329 1 940 9 270 3 769 4 272 0 501
2 142 0 692 7 966 6 679 3 198 9 158 5 182 4 939 8 623 1 461
0 37 2 891 8 580 5 487 3 175 7 855 1 468 9 969 4 361 6 906
4 209 1 798 5 65 7 784 6 453 9 712 0 977 8 598 2 452 3 493
3 19 6 830 8 452 7 705 4 294 2 598 5 657 1 556 0 111 9 708
5 549 9 256 1 43 7 352 4 644 2 690 6 984 8 286 3 254 0 722
5 364 9 846 0 774 4 944 1 485 7 210 3 871 2 789 8 735 6 92
5 671 7 315 8 28 4 305 6 147 9 202 1 5 2 645 0 441 3 257
0 31 6 60 5 949 1 533 8 433 9 418 4 131 7 544 3 450 2 145
3 795 6 113 8 935 4 741 0 811 9 699 7 490 2 493 5 790 1 261
6 902 0 191 8 138 2 399 4 55 1 72 5 208 9 67 7 6 3 712
6 660 8 311 5 242 4 14 2 396 1 814 3 698 7 893 9 285 0 93
2 239 5 674 7 344 6 217 1 239 8 945 0 172 3 298 9 700 4 443
3 973 0 452 9 827 2 774 7 931 8 323 4 143 6 585 1 397 5 784
3 310 4 435 2 276 8 948 7 908 0 831 9 372 6 71 5 251 1 725
5 293 8 550 9 732 7 56 2 312 3 471 0 799 1 103 6 197 4 674
3 815 8 403 5 601 0 830 7 745 1 364 2 564 6 868 9 650 4 472
9 88 2 244 7 472 3 297 4 662 1 651 0 265 5 34 6 755 8 990
9 304 7 582 0 664 1 677 5 950 6 429 8 855 4 94 3 828 2 331
6 145 5 189 7 631 1 870 3 828 0 886 9 397 2 373 8 162 4 799
9 475 1 344 6 357 5 12 7 505 4 656 2 662 8 296 3 197 0 651
9 485 7 740 3 28 6 627 5 882 8 680 4 895 0 525 1 458 2 788
3 642 5 249 2 125 9 401 0 280 6 155 1 380 8 736 7 242 4 692
0 465 3 374 2 270 8 125 4 102 7 12 9 492 1 42 5 711 6 519
7 892 5 959 2 308 8 632 0 875 9 506 1 742 4 250 3 325 6 916
0 171 5 154 4 580 1 77 6 101 2 776 7 350 9 435 3 492 8 690
9 693 0 759 5 836 7 567 2 447 1 20 3 89 4 927 6 790 8 460
6 431 1 548 0 50 8 257 4 846 2 452 3 50 9 413 5 674 7 302
2 506 0 983 5 24 8 879 3 943 1 43 9 157 4 216 7 45 6 68
0 481 6 350 5 409 3 208 8 408 1 709 4 162 7 944 9 953 2 362
4 282 0 947 8 904 5 620 6 283 3 870 9 246 1 685 2 509 7 786
4 976 7 635 5 588 2 849 6 141 8 925 9 966 0 334 1 320 3 180
7 633 8 137 0 662 9 41 5 611 3 524 6 985 4 973 1 804 2 6
0 947 5 712 9 109 1 193 8 375 6 41 2 772 3 345 4 569 7 239
0 335 2 75 4 213 1 914 5 958 9 279 3 100 7 713 6 461 8 476
1 404 4 897 0 7 6 7 8 359 5 894 9 822 3 632 7 267 2 265
4 807 5 689 6 834 3 870 1 155 0 899 7 519 2 305 8 943 9 230
8 777 3 877 9 53 6 381 4 821 2 888 0 323 5 540 7 587 1 558
6 17 3 840 2 459 7 193 8 49 4 881 9 208 5 482 1 23 0 254
3 538 2 734 7 272 5 197 1 578 9 512 6 767 8 597 4 302 0 847
2 577 3 586 5 740 6 924 4 922 1 692 8 347 0 42 9 913 7 397
6 573 0 218 1 990 7 693 4 82 8 817 9 820 3 28 2 86 5 705
9 66 1 91 2 841 5 337 0 499 6 151 4 239 8 978 7 885 3 923
2 534 3 151 7 879 0 240 5 133 4 375 6 619 1 516 8 429 9 595
3 323 8 549 0 975 9 622 1 407 5 920 6 556 4 254 2 85 7 699
2 556 9 166 3 442 5 59 4 398 1 181 6 492 0 978 8 846 7 47
3 530 2 696 6 244 4 797 5 563 7 613 8 537 9 411 1 971 0 657
9 805 5 119 3 908 0 256 1 716 6 369 4 777 7 981 2 327 8 803
2 358 7 10 9 774 5 566 6 427 0 937 1 563 4 470 8 271 3 123
4 346 6 995 8 625 3 874 5 284 1 966 7 26 9 748 0 251 2 652
3 487 0 719 7 144 6 850 5 642 4 115 9 392 1 581 2 103 8 361
7 365 2 156 3 652 5 534 8 264 4 117 6 762 1 491 9 492 0 632
2 153 9 653 8 663 7 84 4 72 1 772 5 42 6 772 0 473 3 562
0 951 9 182 1 586 4 177 7 665 3 152 5 216 2 961 6 511 8 583
5 398 7 622 0 923 1 405 2 852 4 186 8 911 9 494 3 635 6 236
3 591 7 935 5 244 8 516 1 297 2 212 9 152 6 161 4 505 0 709
3 826 8 482 5 9 0 724 4 625 2 125 7 150 6 381 1 34 9 687
2 982 8 650 0 218 3 585 4 773 7 434 1 504 9 123 5 766 6 646
3 865 9 847 7 198 8 752 2 797 1 253 0 381 4 584 5 839 6 119
8 22 3 84 1 195 6 880 2 950 0 403 7 87 9 509 5 409 4 366
9 380 2 368 5 655 4 275 6 766 1 645 0 294 3 392 7 470 8 708
2 313 9 192 3 321 8 754 1 286 5 253 7 537 4 931 6 758 0 315
4 489 9 376 2 469 5 805 0 878 1 80 6 385 3 782 7 233 8 879
6 959 5 765 0 769 2 472 3 401 7 454 4 302 1 808 9 419 8 897
1 96 2 361 9 69 6 90 4 774 3 959 0 395 5 108 7 434 8 795
0 800 9 458 6 81 5 201 1 410 8 348 7 169 2 104 4 974 3 658
1 659 9 861 7 156 5 808 0 959 8 564 6 61 2 726 3 415 4 325
3 113 5 387 7 452 2 127 0 877 8 70 9 284 4 275 1 945 6 200
0 926 1 64 2 320 8 377 7 444 4 838 5 904 3 645 9 750 6 857
1 514 3 963 5 32 0 20 6 531 8 314 9 953 2 199 4 241 7 408
6 964 9 639 1 889 3 545 0 236 2 65 4 133 7 808 5 137 8 323
1 772 6 53 7 111 0 502 5 737 4 131 9 189 2 179 8 533 3 397
4 595 7 489 9 807 2 236 5 148 3 688 0 946 1 519 8 75 6 262
8 88 6 872 7 634 0 700 1 762 9 647 5 638 4 308 3 113 2 109
7 430 4 825 8 335 2 447 6 42 9 562 0 583 5 157 3 705 1 940
4 251 7 486 0 698 1 355 8 315 2 506 5 924 6 117 3 179 9 820
2 873 8 436 3 198 7 905 0 933 1 54 5 447 9 921 6 237 4 755
0 990 4 633 7 210 5 954 9 519 3 107 6 460 2 759 1 558 8 123
8 195 9 237 3 55 7 158 4 17 5 500 6 474 2 273 0 188 1 367
9 451 6 499 1 87 3 342 8 167 7 936 0 96 2 187 4 771 5 468
0 892 9 378 4 431 1 120 5 263 7 97 6 200 8 99 2 560 3 386
3 739 4 208 8 144 6 978 7 52 2 960 1 947 0 231 9 494 5 532
4 575 5 162 2 974 1 618 8 25 3 878 0 968 6 169 7 904 9 173
5 163 1 266 3 513 2 350 9 648 8 157 7 217 6 564 0 533 4 957
0 449 6 990 1 873 5 433 8 643 2 342 4 64 7 912 9 355 3 729
0 61 5 568 6 817 2 74 7 487 3 107 1 667 9 587 8 212 4 103
4 640 1 985 3 43 2 729 0 807 9 354 5 382 8 725 7 181 6 454
1 492 8 860 4 101 0 247 9 828 3 298 2 793 7 967 6 149 5 202
8 695 5 341 9 875 7 249 6 488 3 139 2 67 0 156 1 402 4 142
4 352 3 207 5 428 9 59 6 774 7 876 2 969 8 963 0 332 1 651
8 750 7 75 9 455 0 76 1 638 6 842 4 241 3 358 5 262 2 751
6 664 5 291 3 74 4 559 7 850 9 906 2 429 0 632 1 86 8 264
7 840 9 941 3 414 2 269 4 842 1 511 0 930 5 647 6 597 8 436
5 174 6 845 0 617 9 286 4 587 2 985 1 10 8 554 7 498 3 746
0 677 7 244 6 132 2 597 5 168 8 92 3 928 4 496 1 406 9 447
7 276 9 532 5 42 6 580 4 268 3 604 8 643 1 728 0 281 2 246
6 238 5 585 4 616 8 68 0 306 2 260 7 451 1 543 9 164 3 948
3 37 8 346 2 658 0 832 1 703 9 302 6 629 5 503 4 424 7 751
6 623 0 866 1 649 9 266 5 396 3 70 2 478 4 297 7 270 8 36
7 880 6 325 1 632 5 991 3 799 4 159 8 804 9 538 0 637 2 35
5 792 6 563 0 326 3 25 4 554 8 568 9 771 1 673 2 740 7 708
9 46 2 18 5 276 7 886 8 928 1 936 4 90 3 951 0 334 6 296
3 924 7 366 6 978 8 849 1 719 9 1 0 142 2 600 4 267 5 962
3 859 7 79 1 929 4 820 8 343 2 228 6 761 9 448 0 837 5 210
3 163 5 392 4 103 7 686 1 271 8 863 0 782 9 216 6 1 2 548
0 890 8 836 2 820 4 833 9 981 5 388 6 799 7 84 3 665 1 652
8 676 6 729 1 722 0 945 2 941 5 554 9 214 3 567 7 634 4 732
8 585 4 317 2 277 6 463 1 430 3 591 7 815 9 314 0 919 5 664
9 115 1 656 8 405 6 426 0 736 4 563 7 643 3 804 2 404 5 539
9 221 0 854 4 211 1 739 2 606 5 452 7 895 3 545 8 631 6 69
4 97 1 312 9 731 3 735 8 134 7 596 5 695 6 528 0 494 2 321
2 279 9 963 3 725 0 135 4 739 7 454 8 612 6 342 1 545 5 60
6 322 1 987 2 197 0 67 8 579 4 468 5 971 3 660 9 267 7 454
0 484 9 835 6 844 4 8 8 150 7 258 3 322 5 59 1 238 2 174
2 248 8 392 7 442 3 93 5 156 0 582 1 329 9 411 6 925 4 303
3 923 9 480 1 93 7 974 8 429 2 127 4 65 0 904 5 28 6 741
3 205 5 156 6 475 4 756 7 116 9 191 8 944 0 108 2 773 1 976
1 344 2 813 4 306 0 221 6 835 5 651 9 498 8 201 7 402 3 982
5 390 9 899 0 717 6 620 4 489 8 419 7 993 1 574 3 528 2 947
1 238 4 620 2 657 8 191 9 743 0 718 3 607 5 171 7 499 6 696
6 611 4 984 3 64 9 752 7 407 0 835 2 159 8 807 1 109 5 866
8 962 4 210 6 988 2 436 9 810 7 341 0 986 5 51 1 38 3 811
8 533 6 816 2 413 4 755 1 411 7 852 3 420 5 82 9 473 0 439
2 307 4 338 3 352 7 343 5 162 8 564 1 124 6 6 9 498 0 239
7 295 4 519 2 830 6 124 9 891 5 23 1 231 3 957 0 700 8 53
5 311 9 986 7 555 8 925 1 53 2 272 4 407 6 847 0 207 3 663
7 405 3 662 6 838 0 662 1 145 9 832 8 795 5 69 4 989 2 921
7 759 2 750 5 302 8 916 9 448 1 976 4 190 0 775 3 800 6 722
0 131 8 154 4 728 7 897 3 839 1 924 2 345 9 526 5 553 6 490
3 867 8 863 5 288 0 965 2 694 6 256 9 8 7 879 4 606 1 606
5 69 1 777 7 860 6 936 4 116 9 116 0 583 3 570 2 881 8 618
6 905 1 495 7 19 8 464 4 285 5 314 3 388 9 51 0 175 2 145
3 869 8 475 9 692 4 303 2 614 6 657 5 240 0 181 7 818 1 120
9 967 1 644 4 481 3 563 5 363 8 233 0 55 7 699 6 708 2 389
2 353 9 107 5 837 8 448 7 192 1 58 3 547 0 746 4 679 6 644
8 721 7 901 2 23 3 278 1 54 9 730 0 961 4 4 5 160 6 551
7 883 5 360 2 874 0 322 1 812 3 945 4 385 6 429 8 113 9 294
5 420 3 590 7 890 0 789 9 626 4 737 2 47 8 165 1 997 6 156
7 323 8 20 2 604 9 719 3 659 6 734 1 110 5 62 0 296 4 995
4 482 2 44 3 375 5 91 0 156 6 629 8 242 9 408 7 194 1 561
0 672 5 832 7 596 2 184 4 807 1 758 3 762 6 190 9 666 8 836
2 559 5 877 1 621 0 927 4 619 7 921 8 469 3 847 9 535 6 244
4 493 0 610 2 594 8 879 9 187 1 876 6 816 7 977 5 353 3 252
3 425 9 143 8 335 0 6 4 920 7 216 1 421 6 512 5 850 2 500
1 702 5 788 4 222 6 73 3 785 8 481 7 724 9 377 0 833 2 230
2 286 3 659 0 516 4 965 9 555 7 556 6 865 5 647 8 450 1 650
3 202 5 321 2 756 8 213 1 993 9 99 6 162 4 722 0 999 7 777
8 613 1 909 7 824 3 968 4 405 9 507 5 402 2 206 0 497 6 178
0 779 9 70 1 925 3 749 2 530 6 783 5 626 7 239 4 398 8 105
5 151 8 355 7 932 2 3 9 21 6 110 4 324 0 243 3 536 1 258
6 674 3 683 2 473 4 687 7 162 5 532 8 856 0 808 1 204 9 850
0 431 6 160 8 808 9 676 1 978 3 487 2 307 5 870 7 331 4 429
5 7 8 381 1 74 0 537 9 928 2 366 7 497 3 886 6 99 4 419
9 333 7 579 8 617 0 91 6 664 3 981 2 513 1 125 5 996 4 220
5 444 8 545 0 826 7 15 6 866 1 307 2 552 9 660 4 922 3 317
8 569 4 96 6 206 1 919 9 255 2 959 5 741 0 214 7 443 3 289
8 42 5 398 2 101 9 818 3 361 6 205 0 559 7 107 1 818 4 582
7 955 0 130 3 630 5 206 2 157 9 187 6 414 4 415 1 876 8 993
1 507 6 231 7 898 8 998 0 937 2 100 4 626 3 698 5 36 9 758
8 49 2 667 0 36 3 433 4 53 6 994 9 381 7 693 1 250 5 518
7 167 5 868 9 195 1 623 3 573 4 759 8 518 2 120 6 121 0 397
3 384 9 202 8 124 7 625 4 40 6 394 1 538 2 895 0 800 5 830
2 956 6 548 7 173 5 617 9 343 0 71 4 711 3 728 1 770 8 919
8 388 3 312 9 150 2 322 1 280 0 991 4 614 5 878 7 823 6 883
8 405 3 640 0 738 4 882 1 798 2 584 7 808 5 56 9 399 6 861
9 884 8 215 7 383 3 26 4 12 1 790 0 54 2 996 5 738 6 288
2 340 8 383 4 163 9 23 7 129 5 492 1 228 6 197 3 172 0 337
7 741 0 143 4 23 6 29 2 502 9 462 3 983 5 830 8 69 1 740
6 26 1 569 2 770 9 456 7 329 8 165 3 562 4 501 5 373 0 309
4 695 5 189 1 702 6 216 3 601 7 941 2 454 0 279 9 565 8 782
1 347 5 866 0 979 6 928 7 276 8 503 3 214 4 914 2 179 9 152
0 477 4 130 9 497 2 320 8 214 1 197 5 463 3 786 6 834 7 980
6 208 3 701 9 292 2 484 7 428 0 832 5 771 1 776 4 247 8 958
7 702 1 829 5 257 9 734 2 759 4 218 6 478 3 314 8 904 0 714
4 677 7 706 9 18 1 247 0 862 6 589 3 277 8 172 5 341 2 75
6 986 3 695 2 867 0 185 9 972 4 137 1 947 5 385 7 68 8 739
1 538 8 222 7 132 0 968 2 839 4 545 3 291 9 305 6 595 5 507
4 863 1 505 9 418 5 120 2 961 7 493 8 583 3 108 6 906 0 7
3 670 0 429 8 956 4 800 6 658 7 436 9 979 1 903 5 703 2 97
2 586 6 779 1 266 7 506 3 729 5 432 9 924 0 527 8 332 4 353
3 189 6 925 5 400 7 883 1 317 8 590 2 398 0 354 4 382 9 146
4 994 6 603 1 910 0 804 3 445 2 668 9 73 5 210 8 254 7 947
0 867 5 162 3 679 8 778 9 922 2 870 7 331 1 572 6 354 4 916
2 502 0 783 4 594 8 741 5 853 7 70 1 707 3 832 9 237 6 729
9 425 4 250 1 407 5 675 2 218 8 371 6 624 3 704 0 804 7 376
3 375 4 257 2 963 5 153 7 504 0 606 9 888 1 463 8 126 6 6
3 837 9 828 7 29 0 78 8 876 1 790 5 996 4 52 6 8 2 265
2 609 5 678 1 155 3 544 8 551 4 532 7 190 9 576 6 75 0 607
8 175 5 553 6 580 4 36 2 285 1 138 9 217 0 537 3 119 7 168
8 796 5 283 7 578 0 299 1 500 6 786 2 841 4 149 9 696 3 617
9 287 1 239 3 447 6 749 4 568 5 305 8 421 0 410 7 173 2 622
6 808 5 965 4 166 2 834 8 417 7 65 3 218 9 697 1 141 0 769
5 458 2 94 6 763 3 431 7 204 4 556 1 800 8 407 9 828 0 868
1 206 5 859 6 628 8 524 7 699 4 715 2 35 3 216 9 150 0 168
5 692 8 456 7 924 9 310 6 93 3 406 1 585 0 388 4 888 2 898
2 82 7 9 6 951 0 524 8 246 5 469 1 480 4 181 3 645 9 937
6 544 9 178 3 473 4 620 7 924 1 926 8 657 2 242 5 378 0 722
8 733 9 195 5 958 0 148 6 539 2 910 7 937 3 610 4 711 1 688
9 483 3 41 0 714 6 157 2 849 4 62 1 538 8 58 5 794 7 792
0 415 8 20 1 235 5 616 4 21 9 360 7 122 3 103 6 869 2 568
6 80 4 354 7 374 2 487 3 848 1 164 5 105 9 601 0 380 8 489
8 314 3 626 7 654 1 546 9 290 4 362 0 604 6 609 2 209 5 105
2 301 5 202 6 769 9 276 0 48 1 341 7 854 3 964 8 715 4 28
0 274 3 568 5 585 6 101 9 773 4 711 2 557 7 213 1 353 8 964
6 387 3 127 4 227 1 102 7 310 0 848 2 494 9 218 5 148 8 568
0 601 3 567 1 29 9 872 5 265 2 942 8 978 4 178 7 337 6 668
0 755 7 249 6 405 2 126 4 721 1 158 8 679 3 376 5 778 9 228
4 280 5 170 3 194 7 593 8 560 9 423 1 423 0 17 2 665 6 51
0 285 7 16 6 469 2 560 9 695 5 884 1 273 4 869 8 367 3 629
3 689 5 524 2 741 7 786 4 330 0 734 9 92 1 369 6 622 8 462
0 794 8 91 2 50 6 62 9 246 7 554 5 724 1 458 3 579 4 503
8 48 0 519 1 539 3 692 6 802 4 495 5 535 9 747 7 269 2 597
6 26 3 137 8 106 7 39 5 166 4 483 0 661 1 261 2 670 9 995
5 737 6 156 7 562 2 679 0 291 9 503 4 729 8 854 3 915 1 986
8 145 5 784 1 479 9 420 7 578 4 233 3 555 2 754 6 88 0 25
4 651 0 490 6 103 9 547 3 905 7 762 2 337 1 640 8 433 5 653
6 43 1 279 9 345 2 519 7 358 0 404 5 366 4 166 8 576 3 114
4 914 3 797 0 739 2 614 9 802 7 813 8 814 5 946 6 444 1 914
9 703 4 74 3 157 5 424 2 450 6 478 0 584 1 873 7 507 8 804
3 219 4 884 1 103 2 826 8 692 5 490 9 592 6 141 0 929 7 88
8 248 7 585 2 628 1 461 5 637 9 286 4 597 6 991 3 43 0 587
4 305 3 822 2 991 1 609 0 473 9 820 8 911 5 703 7 917 6 831
3 631 5 605 4 111 8 701 1 574 7 999 2 573 0 531 9 311 6 424
3 558 0 610 1 35 8 736 6 773 2 22 5 772 9 612 7 523 4 420
9 317 3 89 0 791 4 376 1 765 5 452 6 249 8 648 2 410 7 864
5 956 9 33 0 730 3 869 1 641 6 268 8 92 4 370 7 384 2 492
8 317 0 184 2 330 1 934 9 503 7 850 6 722 5 717 4 244 3 924
2 457 0 178 9 744 1 231 6 945 5 989 4 996 3 734 8 25 7 898
4 831 3 72 6 415 1 818 0 583 8 194 9 997 2 557 7 533 5 784
4 666 1 289 3 646 0 240 2 952 7 682 8 982 6 132 9 469 5 790
4 24 2 786 3 171 8 115 9 336 1 265 5 171 6 176 7 537 0 818
5 855 6 717 9 178 3 425 8 220 1 431 2 83 4 966 0 806 7 332
7 373 4 876 2 485 9 103 6 360 3 694 0 518 8 297 1 486 5 289
4 437 6 693 9 228 1 554 3 341 5 109 0 617 8 20 7 362 2 814
4 455 5 685 2 413 3 197 9 935 8 63 7 887 6 500 1 401 0 966
0 49 1 478 6 816 2 859 5 360 4 210 8 156 3 468 9 598 7 503
9 745 0 29 7 259 8 605 1 581 5 351 6 211 3 691 2 631 4 939
2 192 5 475 9 667 4 324 6 648 7 6 8 706 0 502 1 122 3 709
1 686 3 127 0 242 4 381 9 843 8 464 6 788 2 918 7 904 5 703
2 437 4 968 8 373 6 869 3 468 9 411 1 855 7 599 0 768 5 465
7 231 5 323 0 819 4 538 3 648 8 993 6 788 2 196 9 591 1 195
4 931 8 877 7 109 5 571 2 805 3 959 1 320 0 743 9 623 6 22
1 568 5 707 7 991 4 129 0 613 3 668 8 589 9 994 2 981 6 900
0 929 3 316 6 243 1 207 2 319 8 624 5 91 4 201 9 125 7 676
7 122 9 674 6 621 0 401 8 499 2 575 4 181 5 271 3 204 1 845
6 868 0 607 9 527 4 940 3 263 8 236 2 804 5 71 1 290 7 975
8 604 6 836 7 50 2 878 3 272 4 964 1 358 0 153 9 344 5 736
6 566 2 985 5 767 8 805 1 908 9 44 0 676 3 582 4 479 7 593
9 339 3 718 0 255 7 180 4 650 2 374 5 10 8 199 1 32 6 617
5 5 8 374 7 359 9 761 2 630 4 973 1 138 6 613 3 374 0 576
5 626 1 818 7 852 3 902 8 179 0 915 2 405 6 443 4 667 9 310
1 471 3 25 9 346 5 716 2 900 8 451 7 460 4 477 0 501 6 589
8 948 3 574 7 156 2 587 1 131 6 624 5 755 4 540 0 190 9 374
7 274 2 330 8 493 1 11 6 187 3 657 0 584 5 437 4 779 9 850
6 220 0 906 7 745 4 556 8 403 3 29 1 32 5 381 2 410 9 277
6 713 5 330 0 371 7 35 1 890 8 993 9 739 4 917 2 371 3 943
3 662 2 876 9 535 6 627 1 838 8 662 5 759 0 261 7 571 4 849
7 426 4 109 3 716 8 437 2 753 1 716 5 52 0 597 6 854 9 241
7 895 3 402 0 933 9 258 5 363 1 971 6 11 4 356 2 956 8 164
3 547 0 426 4 800 1 546 7 400 8 502 2 913 9 825 6 156 5 95
0 496 1 779 4 630 5 703 9 263 6 845 8 10 2 231 3 199 7 423
8 483 6 337 1 376 2 679 0 796 4 770 3 887 5 667 9 900 7 378
3 657 0 489 2 87 9 121 8 542 5 181 7 657 1 352 6 409 4 927
8 909 5 81 7 452 3 741 9 236 1 796 6 432 2 516 0 897 4 16
4 609 9 47 5 73 6 690 8 128 7 698 2 897 3 44 1 779 0 518
0 263 6 685 5 247 3 608 1 362 4 785 9 454 8 768 7 462 2 781
0 451 1 331 8 567 9 241 5 505 7 526 4 287 2 346 3 52 6 32
3 258 2 579 6 119 9 282 0 150 5 631 8 28 4 349 7 209 1 782
1 67 6 336 4 771 0 458 2 570 3 477 7 98 9 972 8 274 5 247
2 147 6 232 0 642 4 722 5 966 9 2 1 740 8 567 3 403 7 739
0 822 6 475 4 657 7 252 5 403 3 571 2 646 8 509 9 392 1 741
4 648 1 35 3 891 5 782 2 865 9 364 7 389 0 436 6 777 8 184
0 472 4 47 6 133 3 102 5 195 1 249 7 438 2 887 9 978 8 846
6 365 4 436 8 690 1 970 2 266 7 583 5 531 0 278 9 195 3 264
5 199 0 447 3 97 7 663 2 775 1 355 9 279 6 128 8 412 4 824
5 412 0 968 8 250 9 331 3 767 1 2 6 889 2 730 4 34 7 503
7 349 9 831 6 376 5 560 1 110 2 729 8 632 3 25 4 530 0 472
6 219 8 347 3 653 2 709 7 754 0 958 4 259 5 164 9 616 1 834
8 884 0 95 1 766 9 176 5 782 3 24 6 566 2 322 4 521 7 978
9 352 4 299 1 35 6 772 7 1000 2 900 0 291 8 84 5 264 3 500
0 35 8 988 1 833 6 275 9 31 4 452 2 997 7 356 5 363 3 196
5 224 3 845 2 369 9 283 7 53 4 180 6 966 1 713 8 677 0 456
2 590 7 589 9 58 4 992 1 374 6 108 3 313 5 564 8 344 0 919
3 94 6 494 9 732 5 231 4 137 2 228 1 145 7 136 0 103 8 318
0 931 7 15 2 12 4 294 9 398 5 849 3 787 1 760 8 584 6 218
8 968 4 296 7 421 0 735 5 556 9 115 6 788 2 320 3 488 1 43
5 575 0 141 9 573 2 666 7 560 1 716 8 872 6 874 3 150 4 117
9 539 6 350 0 47 1 778 3 326 7 129 8 15 5 302 4 949 2 729
7 327 1 40 0 763 5 23 6 521 2 132 3 836 4 454 8 552 9 446
7 536 0 174 3 156 9 908 8 779 1 876 6 786 2 128 5 81 4 832
5 987 3 854 4 119 9 386 6 923 7 152 8 540 0 545 2 593 1 652
3 119 4 634 2 111 8 118 5 258 9 337 7 23 6 303 0 788 1 39
2 253 7 986 1 133 5 617 6 604 3 831 8 202 4 88 9 552 0 990
7 160 0 530 1 499 6 329 5 125 4 357 2 83 9 318 3 162 8 571
2 320 9 712 8 269 1 959 3 27 0 233 4 402 5 402 7 714 6 542
2 841 9 361 4 457 3 327 1 772 6 231 0 490 8 697 7 127 5 147
0 501 7 498 3 82 2 350 6 722 5 193 9 778 1 347 4 851 8 575
8 131 6 979 7 591 1 758 5 418 3 532 2 817 0 956 9 230 4 877
8 503 9 587 3 359 0 736 6 470 5 169 1 63 2 861 4 155 7 655
8 302 3 319 4 845 9 857 2 353 7 638 0 390 6 241 5 914 1 496
1 431 6 679 4 346 0 164 3 499 7 793 9 595 5 709 8 388 2 299
4 131 5 255 1 122 3 412 2 466 6 553 8 898 7 645 0 188 9 71
8 595 5 190 9 714 3 66 0 444 4 182 1 339 7 534 2 880 6 918
8 465 6 873 1 404 7 675 3 790 0 539 2 335 5 127 9 884 4 838
9 264 4 211 3 267 0 395 7 318 6 187 5 286 2 878 1 536 8 550
5 551 6 344 0 869 9 336 2 481 8 871 7 965 1 558 3 540 4 668
5 463 4 845 6 858 1 336 2 756 3 863 8 760 9 244 0 192 7 195
8 145 3 963 7 857 2 415 4 820 9 14 5 119 0 133 1 958 6 621
6 996 2 736 9 466 4 941 7 869 3 338 1 613 5 58 0 6 8 363
7 6 8 194 5 740 9 968 1 458 0 851 2 388 3 373 4 526 6 186
9 521 2 512 4 341 3 513 5 483 6 620 7 90 0 260 8 754 1 478
3 607 2 625 0 193 9 744 5 355 4 585 1 960 6 472 7 899 8 967
7 586 1 644 2 183 4 116 5 502 0 740 8 925 6 13 9 448 3 419
3 979 9 530 7 551 8 60 6 893 5 707 1 962 2 677 4 471 0 57
8 643 3 370 9 549 0 910 5 637 6 593 2 190 1 202 4 386 7 382
8 886 9 59 2 309 4 971 3 882 6 304 0 607 1 973 7 967 5 266
6 381 2 797 1 51 4 31 3 846 7 385 9 525 0 877 8 442 5 503
5 593 4 480 1 581 6 717 8 99 2 848 9 451 0 392 3 221 7 961
3 142 5 936 9 404 2 784 1 307 8 772 4 924 7 135 6 331 0 775
0 363 6 390 5 621 9 470 8 491 3 303 1 240 4 124 7 841 2 635
1 807 6 189 8 267 9 789 4 461 3 35 0 567 5 131 2 791 7 768
2 966 3 677 6 265 4 113 0 591 8 276 7 88 5 211 1 24 9 736
8 455 2 702 7 735 4 565 6 302 1 354 3 694 0 35 9 756 5 905
5 749 0 9 3 125 9 651 7 65 8 718 4 422 2 296 6 955 1 27
5 645 7 398 8 692 2 208 6 398 0 951 1 988 4 26 9 224 3 53
8 290 5 597 9 455 2 989 0 581 1 60 6 898 4 294 3 304 7 914
4 996 2 132 3 612 9 836 8 384 5 46 0 896 7 541 6 597 1 472
9 980 1 133 8 81 3 597 7 883 5 271 0 610 6 404 2 743 4 158
5 479 6 798 9 614 4 139 8 734 2 170 7 249 3 13 1 182 0 421
3 814 0 262 9 172 2 561 4 603 6 710 1 932 7 369 5 611 8 871
4 637 0 558 8 726 7 708 9 823 5 545 6 432 3 910 1 192 2 902
2 563 4 340 8 297 6 25 1 728 9 254 7 368 3 247 5 401 0 974
7 879 6 468 9 578 5 492 8 153 0 292 3 726 4 141 2 245 1 360
9 374 4 175 8 19 1 776 0 92 3 100 6 627 2 95 7 694 5 200
8 117 9 535 5 382 6 568 0 379 4 546 7 397 1 841 3 130 2 610
3 936 6 530 9 624 8 110 4 891 5 696 0 63 2 369 7 97 1 724
8 527 6 296 1 190 5 962 4 762 2 640 7 236 3 217 0 689 9 506
3 921 6 954 2 68 7 404 5 242 9 14 4 39 0 117 8 440 1 273
3 784 9 725 2 769 6 213 1 516 5 799 0 114 4 981 8 329 7 572
6 192 3 167 8 398 5 548 2 950 4 508 0 591 7 339 9 560 1 439
1 149 4 655 7 965 3 375 8 186 5 546 0 476 2 747 6 994 9 776
6 374 5 961 2 605 9 645 8 73 1 980 4 385 0 964 7 524 3 784
3 44 5 392 1 350 9 226 0 63 2 921 8 754 6 136 7 325 4 870
4 589 3 650 1 219 7 929 8 951 5 420 6 627 0 475 2 583 9 626
6 56 2 804 3 289 4 687 5 766 1 295 8 67 0 609 7 345 9 360
1 510 3 204 5 475 7 387 4 600 0 545 8 748 6 346 9 990 2 43
7 529 0 347 2 558 5 399 3 575 1 356 9 330 6 221 4 297 8 148
8 513 0 311 2 198 3 847 6 759 9 788 5 870 1 141 4 573 7 962
4 666 5 255 3 940 2 262 1 779 0 415 9 90 6 169 7 906 8 876
7 575 1 81 3 111 0 319 9 609 4 8 6 318 5 85 8 739 2 454
7 651 3 536 9 644 4 558 6 158 0 596 2 460 8 231 5 73 1 428
8 409 5 521 7 983 3 414 2 776 6 602 9 383 0 610 4 136 1 492
2 165 1 218 5 471 3 973 6 642 0 254 7 328 8 651 4 26 9 543
1 756 4 826 0 3 8 845 9 413 5 219 6 437 7 328 3 98 2 658
6 61 5 903 4 20 3 148 9 819 2 617 7 512 1 987 8 700 0 230
4 525 3 296 5 42 0 680 9 909 8 252 1 38 2 27 6 728 7 59
7 312 5 318 8 3 9 509 0 613 1 414 3 456 4 770 6 240 2 310
2 487 9 730 1 827 8 348 5 778 4 342 3 996 0 331 6 311 7 6
3 269 4 192 5 198 2 512 8 755 7 843 9 338 0 330 1 552 6 292
9 573 3 268 2 948 1 367 5 83 0 285 8 183 7 22 6 817 4 712
6 617 3 354 1 214 4 562 9 690 8 358 7 975 2 843 0 565 5 400
6 801 4 287 0 287 5 188 2 719 8 368 7 918 9 454 3 980 1 66
2 68 4 788 6 194 9 707 5 195 3 870 1 497 0 332 7 274 8 699
4 603 3 848 5 749 7 297 1 444 9 224 8 676 2 872 6 438 0 504
3 466 4 516 9 43 2 498 0 453 7 590 6 940 1 789 8 509 5 702
4 110 0 809 5 413 2 590 6 364 7 426 3 167 8 782 1 359 9 87
6 748 0 295 5 355 1 862 8 185 3 622 4 35 7 205 2 677 9 368
4 189 8 735 0 119 6 132 9 495 2 98 1 612 5 370 3 641 7 593
8 374 4 246 0 340 5 299 6 792 9 896 2 192 3 919 1 829 7 555
5 315 6 801 8 361 3 88 0 525 2 942 1 103 7 774 4 145 9 600
9 634 4 680 1 310 0 398 7 679 5 620 3 644 6 819 2 711 8 323
8 417 1 714 3 875 0 90 4 531 9 507 2 360 5 148 6 128 7 372
5 250 1 553 9 905 4 111 8 484 0 960 6 117 3 516 7 597 2 980
3 665 9 731 2 294 4 494 8 30 1 96 0 936 6 111 7 731 5 363
9 147 3 255 4 657 6 674 0 610 7 511 1 918 8 102 5 570 2 703
7 464 9 623 2 72 4 469 6 659 1 493 3 346 8 220 0 214 5 700
3 381 4 341 9 568 7 715 5 486 0 628 1 496 6 617 8 925 2 641
5 674 8 4 6 836 2 817 9 893 1 863 7 813 4 528 3 889 0 567
5 289 0 78 2 718 4 843 6 789 1 251 7 175 8 358 9 278 3 984
5 557 7 731 8 765 6 188 0 553 2 659 1 22 3 879 9 225 4 893
8 18 6 30 0 452 3 587 5 725 7 660 9 409 4 532 1 698 2 322
4 552 5 932 8 650 0 195 7 668 2 517 1 451 3 30 9 800 6 111
3 245 6 80 8 639 2 867 5 104 7 429 1 64 9 200 0 633 4 251
1 190 7 992 0 955 2 899 9 85 5 259 4 810 3 133 8 168 6 238
2 427 8 248 6 544 3 983 5 600 0 755 4 879 7 559 9 128 1 562
6 299 0 364 8 26 7 576 9 269 2 2 5 401 3 333 4 921 1 382
6 259 3 92 5 168 0 279 7 828 8 292 4 554 1 57 2 872 9 49
5 239 2 415 0 670 8 262 6 572 3 388 9 720 4 713 7 875 1 78
1 574 0 556 8 130 5 704 4 978 7 67 6 430 9 259 2 566 3 943
2 361 5 704 4 778 9 846 1 318 7 660 6 361 8 620 0 893 3 473
7 547 1 50 0 58 8 173 6 438 5 129 4 368 3 472 2 93 9 883
5 499 9 871 7 227 2 567 1 115 4 456 6 800 0 943 8 532 3 354
8 50 3 527 6 467 0 331 4 655 5 484 7 75 9 117 1 367 2 271
1 476 0 574 3 710 9 237 6 77 8 794 4 151 7 276 2 801 5 671
8 556 6 124 9 285 0 557 2 817 5 895 7 305 4 384 3 233 1 575
6 21 4 779 1 89 8 234 3 363 0 523 5 304 7 852 2 682 9 685
7 808 5 186 6 987 9 869 3 182 2 854 0 900 4 348 1 452 8 12
4 562 5 165 3 832 7 880 9 243 8 620 1 270 6 881 2 889 0 347
2 169 5 502 4 499 1 507 7 142 0 36 3 613 8 651 9 49 6 505
2 464 1 1000 0 969 5 96 7 117 6 498 3 702 8 473 4 506 9 358
5 731 1 628 4 15 2 837 8 806 6 602 7 666 3 512 0 261 9 368
7 710 2 718 9 763 5 529 4 210 1 164 0 119 3 919 8 510 6 664
3 325 1 110 2 73 6 538 7 878 9 789 5 549 8 40 4 395 0 2
8 260 4 876 0 503 9 456 3 860 7 244 2 626 5 407 6 926 1 773
9 593 0 49 7 468 1 453 8 595 2 997 4 976 5 436 3 263 6 201
0 89 7 430 6 33 1 936 5 256 9 8 4 611 3 982 8 298 2 652
2 968 9 76 1 118 8 675 7 612 5 221 6 14 0 485 3 407 4 324
7 242 6 568 5 720 0 383 1 183 9 571 2 14 4 852 8 127 3 582
2 362 8 734 0 514 5 64 1 344 6 308 7 531 4 548 3 188 9 862
0 933 3 889 9 826 7 37 5 156 4 189 1 606 2 934 6 64 8 509
7 953 8 883 1 675 6 996 3 469 5 567 0 580 9 829 4 584 2 235
8 788 1 718 7 380 9 49 3 6 6 307 2 903 0 684 5 964 4 380
0 774 8 946 2 156 5 549 3 28 9 288 7 649 6 768 1 617 4 552
9 366 6 192 7 838 0 489 4 845 5 540 3 580 8 443 1 606 2 967
3 604 4 470 0 563 2 496 7 57 5 118 9 784 1 771 8 777 6 229
1 400 5 259 8 115 6 309 4 146 0 322 7 515 9 128 2 587 3 894
5 657 6 710 7 588 4 442 9 735 8 538 0 892 2 166 3 265 1 42
7 113 6 500 8 846 1 793 5 568 3 969 0 581 9 738 4 204 2 883
8 803 4 539 0 963 6 973 7 568 2 20 3 491 1 116 9 882 5 434
2 620 9 845 6 954 7 981 1 247 4 318 3 826 5 18 8 796 0 957
5 167 1 237 3 154 4 865 6 772 8 544 9 870 2 851 0 580 7 248
9 95 3 576 6 737 0 562 4 296 2 406 8 674 1 354 5 364 7 360
4 254 9 755 7 744 8 192 3 520 0 152 1 818 6 993 5 323 2 749
8 120 7 182 6 404 5 155 0 827 3 977 9 383 1 870 2 867 4 548
0 130 8 637 4 563 3 390 6 854 1 382 5 324 2 346 9 187 7 619
8 568 0 98 5 875 3 957 9 237 7 812 6 351 1 675 4 10 2 670
8 317 0 919 9 173 6 363 5 59 1 581 4 706 7 442 3 733 2 417
0 121 7 647 4 899 2 388 5 838 1 136 6 134 9 82 3 452 8 46
5 721 9 596 3 187 0 182 8 444 2 477 6 261 1 611 4 211 7 251
9 665 6 234 0 445 1 683 7 535 8 482 5 944 2 881 3 979 4 765
9 418 0 115 4 252 1 936 8 83 7 305 5 172 6 331 3 766 2 588
7 97 4 341 8 206 5 696 1 346 6 607 3 709 0 695 9 622 2 763
5 48 7 707 1 253 8 377 4 702 2 399 6 762 9 717 3 575 0 274
4 224 7 337 2 313 9 314 1 770 8 651 6 998 5 617 3 55 0 778
1 586 6 231 2 98 3 410 0 712 9 739 4 31 8 890 5 971 7 95
7 594 6 838 9 346 2 295 0 210 1 454 4 133 3 693 5 698 8 490
7 412 4 37 0 743 6 296 5 951 2 8 3 653 1 20 9 760 8 39
4 813 2 683 0 557 7 942 1 961 3 451 8 449 9 42 5 865 6 642
3 378 7 496 2 717 6 970 0 405 8 60 1 458 4 838 5 669 9 411
9 610 5 172 1 667 4 517 2 36 6 871 3 304 8 762 0 994 7 911
9 213 1 544 5 729 3 391 2 931 8 470 4 284 7 804 6 783 0 177
8 153 3 429 1 893 2 536 0 797 6 690 9 557 5 621 4 787 7 741
4 379 6 83 7 455 5 263 3 912 1 623 9 17 0 17 8 278 2 268
1 629 9 129 6 649 8 383 7 256 0 301 2 817 3 924 4 205 5 767
7 764 8 746 1 780 2 580 6 705 0 218 3 156 5 18 9 366 4 607
8 344 5 366 9 851 2 586 6 741 7 592 3 775 1 350 0 444 4 412
8 792 7 466 1 234 2 885 4 129 3 96 6 532 0 759 9 131 5 394
9 544 0 337 5 278 3 132 7 567 8 942 2 193 4 601 1 31 6 767
5 61 1 165 7 45 2 14 6 295 9 492 0 632 4 105 8 29 3 486
2 720 7 801 0 960 5 248 9 540 8 199 4 647 6 144 1 563 3 650
3 68 2 797 6 331 8 279 0 880 7 136 5 390 4 813 9 801 1 267
6 346 7 443 4 948 0 996 3 567 2 905 8 958 9 605 5 595 1 560
4 356 0 540 8 25 1 711 6 994 5 554 3 1 2 67 9 384 7 987
1 240 4 274 8 553 7 201 2 136 5 412 0 301 3 124 6 307 9 694
8 879 0 322 5 921 6 484 3 656 2 575 9 913 4 266 1 594 7 785
7 403 9 688 1 569 4 955 6 12 3 208 5 923 2 276 8 347 0 93
4 25 5 435 7 672 2 794 1 557 9 370 3 620 8 939 6 891 0 652
1 396 6 4 5 140 2 779 9 991 4 157 0 878 8 154 3 255 7 310
6 199 7 12 9 564 0 725 2 560 5 792 1 172 4 857 8 591 3 34
8 599 4 57 3 44 5 510 9 414 0 799 7 341 2 387 1 883 6 402
0 125 1 938 9 52 8 716 6 975 7 826 2 177 4 722 5 416 3 50
2 477 4 825 9 866 0 146 1 106 3 195 7 589 8 214 6 533 5 661
5 905 7 575 3 488 0 484 9 366 6 160 1 710 4 428 8 324 2 610
6 969 7 149 2 295 0 20 3 591 4 314 8 426 1 523 9 227 5 207
4 852 7 890 8 640 9 190 1 831 2 54 3 201 6 574 5 125 0 217
4 619 5 25 1 253 0 49 8 108 6 961 7 44 3 132 2 932 9 502
9 175 3 642 7 233 0 190 1 620 8 262 4 970 5 257 6 145 2 578
2 729 1 328 6 804 4 631 9 75 3 826 0 945 7 606 5 788 8 915
9 202 6 870 5 91 4 649 3 265 7 26 2 733 0 348 8 304 1 526
0 861 4 217 8 882 5 582 3 809 2 339 1 2 9 603 6 855 7 479
1 841 2 67 4 911 3 378 6 53 0 572 8 10 5 953 9 861 7 324
3 984 6 420 7 689 8 312 2 648 9 960 1 46 4 623 5 224 0 329
3 272 5 627 7 500 9 952 2 223 8 707 0 635 6 614 4 84 1 536
8 469 2 789 3 45 1 770 9 280 6 127 5 892 0 453 4 754 7 190
9 414 7 910 1 841 6 911 3 887 4 100 8 966 2 20 5 122 0 317
2 360 1 372 9 814 5 174 7 157 4 944 8 157 3 478 6 235 0 229
4 846 1 391 6 69 2 506 7 210 0 802 5 113 8 125 9 940 3 367
1 462 5 822 0 777 7 774 9 355 4 183 8 510 6 957 2 546 3 310
7 73 6 94 2 475 0 681 8 840 5 675 4 61 1 365 3 726 9 161
3 415 4 363 8 492 1 655 7 269 9 392 5 292 2 625 6 262 0 63
1 64 7 861 9 538 5 733 2 977 8 569 0 841 6 792 4 772 3 687
3 591 9 5 6 942 5 119 7 243 1 333 0 945 4 343 2 406 8 267
3 646 1 841 9 345 4 644 7 530 8 881 0 584 2 227 6 958 5 234
3 459 9 297 8 174 2 988 6 786 0 822 5 315 1 827 4 304 7 254
9 843 6 623 3 393 1 171 8 518 5 916 4 477 2 274 0 100 7 181
6 423 9 285 5 714 4 98 8 278 1 477 3 964 7 995 0 922 2 585
4 876 0 728 3 811 9 679 1 296 2 951 7 251 5 854 8 906 6 200
6 540 9 854 5 417 7 456 0 268 4 692 2 380 8 177 3 261 1 566
8 935 4 586 0 977 2 855 3 830 7 368 6 594 1 240 5 438 9 841
5 256 2 580 0 739 3 176 8 331 6 301 9 940 7 754 1 696 4 208
3 67 2 276 0 937 7 570 5 592 8 439 1 533 9 894 4 5 6 33
5 735 6 556 0 628 9 505 3 497 8 951 1 125 4 679 7 473 2 3
1 676 9 406 0 764 2 184 5 607 8 798 4 951 3 736 7 37 6 98
0 69 3 529 6 585 2 403 7 531 4 24 9 270 8 671 1 327 5 171
8 509 6 954 5 94 7 224 1 65 9 167 0 788 2 511 3 556 4 603
4 311 2 792 1 226 8 766 0 92 9 275 7 691 3 630 6 331 5 299
3 814 7 218 6 775 5 277 2 777 8 273 1 181 0 483 4 166 9 572
5 238 6 919 4 575 0 806 7 71 2 294 3 177 9 495 8 806 1 156
3 694 5 399 6 351 2 213 7 908 1 293 0 556 4 367 8 460 9 788
2 747 3 514 6 717 5 975 8 169 0 880 1 79 4 329 7 172 9 479
7 331 3 755 4 719 1 584 6 839 5 491 8 926 9 627 2 896 0 77
9 977 0 537 6 520 8 321 2 766 4 509 3 159 7 121 5 167 1 552
0 181 8 692 1 474 7 193 4 437 2 996 9 751 3 677 5 421 6 233
3 172 7 8 4 947 5 176 6 412 2 352 0 754 9 851 8 143 1 969
6 426 7 542 1 187 9 83 5 949 4 755 3 304 2 549 8 485 0 443
1 960 2 236 4 435 8 594 7 605 5 308 6 50 0 661 9 397 3 873
6 202 0 683 1 729 7 170 3 25 8 757 2 699 5 451 4 907 9 636
2 6 3 638 9 994 6 837 5 655 4 974 1 882 8 939 7 976 0 87
6 115 5 617 4 86 2 85 7 473 0 10 1 8 9 999 3 264 8 679
7 400 8 335 6 32 4 116 5 902 1 338 9 976 0 296 2 24 3 262
3 119 6 552 7 806 9 669 8 814 1 143 5 129 4 397 2 170 0 691
1 372 8 657 2 293 5 38 9 362 0 119 7 436 6 271 3 663 4 910
0 123 2 78 9 155 1 884 6 268 5 761 7 65 3 802 8 94 4 597
2 845 0 85 3 938 5 20 8 820 7 490 6 817 4 871 9 510 1 205
6 274 5 536 3 302 7 789 1 399 8 927 0 378 4 144 9 767 2 871
8 845 6 662 0 471 3 676 7 50 2 652 5 193 9 156 1 316 4 504
3 598 6 239 8 392 9 500 5 839 2 316 0 804 1 361 4 415 7 185
4 9 0 201 3 317 9 790 7 835 2 809 6 846 5 839 1 817 8 369
1 303 5 572 4 504 2 466 3 815 8 975 6 834 7 467 0 923 9 330
5 12 8 703 0 596 4 114 6 613 2 198 3 195 7 764 9 537 1 39
9 332 4 130 3 334 7 663 5 240 6 681 8 903 1 200 0 388 2 139
6 435 7 737 0 687 4 724 8 202 5 950 3 769 2 411 1 774 9 604
1 503 3 255 5 484 7 955 9 316 6 651 0 630 2 760 8 409 4 615
8 609 7 966 3 940 6 277 1 593 0 601 9 406 4 141 5 997 2 118
9 31 0 789 5 397 4 74 3 868 7 633 1 72 8 998 2 720 6 547
3 522 7 28 2 833 1 847 5 594 0 160 4 25 8 325 6 233 9 846
6 470 9 387 1 358 0 468 2 891 4 110 3 743 7 907 5 660 8 278
3 682 0 960 7 49 6 52 2 778 1 305 4 34 8 200 5 797 9 94
6 193 7 987 3 546 0 646 1 140 2 597 4 288 9 211 8 913 5 172
8 569 4 627 6 725 0 123 1 525 7 44 9 845 5 154 3 51 2 595
6 966 2 816 9 714 8 72 0 495 1 369 3 614 7 386 5 108 4 93
2 975 5 627 9 382 6 592 4 27 1 239 3 933 7 103 0 403 8 822
7 431 5 813 0 986 6 396 1 666 3 578 9 778 8 554 4 734 2 429
5 345 7 210 0 71 9 622 6 865 8 692 3 766 2 51 4 878 1 216
9 854 6 108 0 432 3 103 7 84 4 749 8 24 2 811 1 439 5 872
2 654 4 263 0 543 8 532 6 25 1 412 3 587 5 166 7 817 9 450
3 698 5 594 2 334 8 999 7 291 0 150 9 947 6 391 4 816 1 675
8 644 7 704 9 725 5 905 6 461 2 920 0 447 3 190 4 701 1 133
7 935 5 379 1 167 8 617 2 13 3 51 0 89 6 761 4 706 9 633
4 61 6 656 8 574 3 829 2 469 9 52 7 23 5 666 0 707 1 29
2 91 0 519 5 839 9 805 3 725 6 280 8 361 4 41 1 59 7 344
7 526 8 82 2 800 6 349 5 768 1 592 3 965 4 425 0 790 9 372
6 3 8 96 2 339 5 848 4 276 1 995 7 714 9 982 0 23 3 47
7 111 0 866 3 577 2 946 6 520 9 884 1 481 8 221 5 250 4 694
0 28 5 807 7 584 1 982 2 223 4 451 8 950 6 160 9 116 3 911
3 973 9 836 0 339 2 103 1 735 7 215 5 681 6 583 8 617 4 345
1 62 3 306 0 953 7 954 2 688 6 57 4 44 5 289 8 997 9 387
0 882 3 459 4 174 1 941 7 694 8 500 9 984 5 287 2 541 6 502
4 404 3 787 7 536 2 131 6 461 8 866 0 29 9 488 5 697 1 709
2 287 7 48 4 873 8 141 5 101 6 857 1 139 3 767 0 880 9 896
5 247 0 488 1 334 9 132 4 678 7 488 2 812 3 329 6 366 8 30
4 25 8 668 2 650 7 624 9 109 1 206 0 822 6 5 5 536 3 751
6 240 7 618 8 671 3 992 9 723 4 469 2 425 1 4 0 965 5 849
0 776 8 220 9 792 7 318 3 698 1 94 4 598 6 820 2 887 5 233
8 429 1 532 7 237 6 664 4 74 9 203 2 872 5 312 3 466 0 924
0 61 7 944 3 643 4 505 9 685 2 100 8 81 1 270 5 287 6 958
8 4 6 530 3 46 9 850 7 919 4 106 2 42 5 819 1 275 0 36
8 882 0 583 7 186 2 245 6 823 5 485 3 320 4 359 1 467 9 758
4 668 8 995 1 376 2 887 3 668 6 743 5 406 0 937 7 630 9 876
3 252 0 731 5 731 9 870 4 920 1 741 8 829 6 817 2 625 7 529
3 418 9 468 0 369 1 448 4 897 8 749 7 121 2 575 5 160 6 649
4 420 0 140 5 928 1 22 8 277 9 664 6 368 2 423 7 53 3 307
5 23 1 115 9 188 4 903 6 822 7 50 8 889 0 186 3 185 2 701
8 548 7 923 4 477 2 81 6 233 0 280 5 565 3 199 9 815 1 410
6 351 2 4 8 46 4 566 7 731 0 456 1 168 3 640 9 436 5 949
2 334 7 606 1 263 5 302 4 931 3 838 8 760 6 377 9 117 0 53
0 652 4 979 6 431 5 477 3 841 1 350 7 940 2 154 9 906 8 145
9 959 2 570 7 463 3 612 1 758 0 247 4 529 5 119 8 460 6 890
1 98 2 6 4 989 5 933 6 83 0 795 8 52 3 820 7 55 9 856
0 673 2 529 9 965 5 599 6 582 7 460 1 131 4 80 3 984 8 203
7 925 2 38 8 347 5 811 3 757 6 974 4 974 9 675 1 437 0 741
3 614 2 858 4 864 1 869 7 695 9 773 8 638 5 868 0 188 6 766
6 686 3 530 0 351 8 955 5 822 9 476 4 69 2 98 1 309 7 122
1 833 0 655 5 794 3 929 9 144 4 514 2 606 8 589 6 964 7 744
7 692 3 127 2 882 5 428 1 512 4 743 6 703 0 81 9 733 8 735
3 767 0 262 5 681 6 387 8 918 7 399 2 763 4 928 1 703 9 5
4 197 8 624 1 49 2 417 7 156 6 215 3 42 5 482 0 844 9 174
8 460 5 168 4 449 7 490 9 508 0 628 6 824 2 495 1 713 3 534
4 603 3 774 5 57 2 946 6 572 9 224 1 863 7 729 0 425 8 174
7 985 1 567 0 389 9 167 3 630 4 214 8 32 2 509 6 21 5 231
1 860 3 508 4 88 2 320 9 712 5 344 7 463 0 342 8 314 6 362
7 17 2 296 4 341 1 790 6 798 8 685 5 275 3 348 9 656 0 780
0 227 1 977 6 423 5 782 3 43 7 498 9 99 4 266 2 737 8 501
8 700 9 813 2 187 5 516 6 118 4 67 7 719 3 46 1 697 0 655
6 356 1 811 7 172 5 890 2 583 3 59 0 617 4 267 8 34 9 724
8 620 1 852 4 38 6 471 0 941 7 573 3 10 2 158 5 933 9 280
0 164 9 420 5 885 4 128 2 67 1 104 7 761 3 318 8 207 6 312
0 436 1 257 5 601 2 206 4 757 3 889 7 724 9 529 6 327 8 193
8 477 3 843 9 359 0 471 1 270 6 410 4 478 7 441 5 133 2 870
4 686 1 525 0 372 7 718 9 50 8 236 2 474 5 167 3 46 6 221
3 631 9 249 0 613 6 434 2 844 5 744 8 145 4 57 1 753 7 924
2 300 6 505 4 400 5 21 3 702 9 119 1 358 8 208 0 680 7 596
9 714 6 6 7 748 2 676 5 894 4 759 1 432 0 102 8 99 3 578
6 7 4 715 1 769 9 727 2 383 7 517 8 491 5 948 3 930 0 365
4 721 9 240 3 428 8 953 7 71 1 495 0 891 2 480 6 563 5 155
4 13 6 75 2 204 9 875 0 499 1 635 8 645 3 923 7 298 5 873
2 905 0 247 3 266 4 797 1 817 9 733 7 952 5 454 6 809 8 918
5 742 7 762 2 664 0 257 3 106 1 964 8 486 6 701 4 948 9 416
8 152 7 720 2 33 1 395 0 590 6 488 4 93 9 763 3 550 5 877
1 877 9 872 5 602 7 330 3 867 8 135 2 940 0 182 6 434 4 17
7 729 9 195 8 584 3 164 0 979 2 386 5 620 6 414 1 513 4 409
7 797 9 89 5 425 3 739 8 378 4 535 1 774 0 282 2 8 6 971
1 829 3 267 2 766 9 793 4 208 6 438 8 740 0 636 5 941 7 776
4 786 5 603 9 257 6 79 3 965 8 734 2 486 1 481 0 676 7 971
0 100 9 473 4 873 1 775 7 252 8 624 5 362 3 707 6 647 2 836
1 799 9 989 2 645 7 695 8 695 6 880 3 473 4 607 5 435 0 185
1 401 7 245 6 364 5 190 3 548 0 324 8 224 2 965 9 4 4 736
6 511 7 247 5 779 1 817 8 779 9 880 2 146 4 115 3 142 0 507
4 797 5 546 6 735 8 550 1 714 3 703 2 372 7 847 9 160 0 314
7 931 1 514 8 284 4 538 0 715 9 784 5 358 2 73 6 333 3 229
6 562 9 853 5 384 1 158 8 883 7 108 0 74 4 277 3 330 2 103
3 834 5 851 2 452 7 833 4 586 8 225 6 921 9 869 0 499 1 91
0 944 2 306 5 16 6 354 8 657 9 620 7 724 1 12 4 275 3 911
0 728 3 665 8 819 7 346 5 645 6 333 1 238 2 566 4 575 9 221
0 805 6 58 1 714 3 704 2 400 8 357 7 886 9 588 5 950 4 374
6 686 4 745 5 183 7 427 8 639 9 374 3 940 2 741 1 860 0 910
8 855 1 692 3 614 0 582 4 124 5 244 2 944 7 727 9 337 6 788
8 32 9 570 4 530 1 406 0 450 2 717 5 796 6 176 7 806 3 256
6 980 5 278 1 962 3 316 7 528 9 850 8 579 0 577 4 450 2 866
2 420 0 162 4 134 7 499 6 1 3 800 1 785 5 215 8 558 9 231
6 504 8 537 2 144 7 825 5 307 0 169 3 229 4 477 9 950 1 864
6 95 9 212 2 287 5 145 1 883 0 768 7 991 8 410 4 744 3 769
3 343 7 959 4 131 6 637 0 268 5 593 2 168 1 26 8 620 9 911
5 970 0 843 8 552 3 737 1 51 2 654 4 956 6 13 7 328 9 78
2 457 7 153 4 284 0 882 5 852 1 19 8 821 9 889 6 872 3 56
3 491 7 904 9 38 5 975 1 548 8 153 6 733 2 745 0 364 4 585
3 732 7 96 8 802 6 343 4 547 5 9 9 422 0 404 1 730 2 503
8 999 9 475 2 737 6 646 4 121 0 959 1 447 7 464 5 971 3 267
6 7 7 287 0 510 1 914 9 692 2 944 4 346 8 124 3 597 5 256
2 611 4 657 1 307 0 694 7 56 5 845 3 591 6 589 8 116 9 520
4 832 8 12 6 669 0 817 9 386 2 419 5 586 7 582 3 211 1 68
8 666 2 219 7 880 5 300 6 743 0 180 9 316 4 509 1 18 3 665
6 576 2 713 4 376 9 333 0 773 1 917 5 121 8 202 3 422 7 551
3 41 2 998 6 243 9 990 0 464 7 730 1 745 5 869 8 524 4 308
5 301 1 363 2 982 7 603 0 239 9 50 4 562 3 306 6 131 8 689
8 432 4 116 7 882 1 672 6 927 5 426 9 159 0 368 3 217 2 403
0 206 4 773 3 474 7 521 2 463 6 90 1 570 9 468 8 648 5 911
3 986 4 741 9 304 7 800 6 835 1 185 0 96 8 853 2 625 5 8
1 620 2 514 4 815 0 905 3 783 7 546 9 461 5 260 8 797 6 821
3 764 0 875 1 441 5 915 2 201 4 566 6 927 7 347 9 632 8 249
9 564 5 373 2 192 1 300 3 449 0 905 6 20 8 824 4 767 7 146
2 658 9 249 5 412 0 218 6 660 1 60 7 83 3 594 4 13 8 990
8 826 4 670 9 493 1 550 6 997 3 884 7 557 2 424 0 271 5 679
2 398 0 743 9 321 5 444 6 259 1 246 4 747 7 424 8 911 3 916
8 648 0 412 3 953 7 842 9 382 5 374 4 628 1 65 6 426 2 941
8 443 9 373 3 98 1 417 2 777 7 312 6 436 0 452 4 271 5 436
6 509 9 865 4 743 7 465 2 51 3 312 8 133 5 303 1 227 0 658
5 222 0 17 2 495 1 583 9 88 6 646 8 7 4 178 7 33 3 13


==> anc/Large-TA benchmark/tai_j1000_m10_9.data <==
1000 10
5 186 6 319 3 937 2 802 4 78 9 19 7 617 8 721 0 262 1 85
1 334 9 848 3 604 0 811 7 966 8 864 2 952 6 162 4 920 5 497
0 248 7 184 4 831 6 920 5 952 1 462 8 287 9 300 3 815 2 44
5 423 1 555 6 446 2 724 7 34 0 681 8 629 3 320 4 276 9 696
2 955 9 887 0 942 5 371 7 361 6 634 8 702 1 572 3 940 4 101
3 959 8 638 4 454 7 593 0 528 2 460 9 984 1 775 6 819 5 176
2 590 8 55 5 756 3 520 7 303 0 318 9 532 4 859 1 647 6 278
7 33 6 506 3 122 4 199 0 444 9 489 2 479 5 699 1 38 8 860
4 615 0 144 5 423 1 534 3 50 9 46 7 629 6 341 8 132 2 480
6 70 4 90 2 864 3 415 0 755 9 348 7 921 8 258 5 897 1 92
9 785 4 42 2 964 3 83 5 848 7 98 0 745 6 55 8 339 1 587
1 209 6 588 8 286 4 373 7 302 2 288 5 959 0 283 3 435 9 831
7 57 1 557 0 252 2 741 3 793 8 896 4 279 6 210 9 113 5 227
1 685 7 759 3 959 8 640 5 577 9 783 0 609 2 483 6 348 4 136
3 639 9 806 1 507 7 633 4 948 5 458 6 814 0 686 2 562 8 547
4 45 3 942 9 938 5 867 6 984 1 461 8 917 7 38 0 251 2 694
8 666 6 365 4 221 7 32 3 741 1 204 5 396 0 490 2 320 9 814
7 7 9 905 3 608 5 488 8 256 0 341 1 622 4 123 2 579 6 412
9 96 4 139 5 975 0 310 7 396 3 340 1 544 6 992 8 648 2 253
5 22 2 420 4 601 3 460 7 941 9 693 8 566 6 305 1 298 0 912
2 241 8 399 1 327 9 685 6 122 5 765 3 596 7 470 4 751 0 922
1 50 9 279 6 59 7 695 5 973 0 11 4 489 2 990 3 429 8 495
9 414 1 632 6 849 3 567 7 713 2 285 8 489 4 823 0 864 5 580
6 846 1 133 8 632 0 283 5 160 4 337 3 968 9 888 7 843 2 646
8 931 3 373 5 327 2 546 9 344 4 554 7 563 6 897 1 240 0 317
8 302 3 176 1 267 6 428 2 993 9 917 7 695 4 619 0 532 5 268
8 462 3 409 2 563 4 189 7 730 0 389 5 61 1 153 9 80 6 806
1 642 7 258 9 183 3 960 8 14 6 858 0 795 4 618 2 733 5 980
1 226 2 460 6 165 3 559 7 315 5 997 4 875 9 745 0 374 8 235
3 51 2 208 7 691 8 996 4 263 6 364 9 939 1 969 5 611 0 384
1 797 0 59 8 579 9 167 7 14 6 621 2 626 4 731 3 952 5 641
5 832 0 688 7 190 1 582 9 399 6 71 2 153 3 527 8 650 4 215
4 994 6 567 3 977 8 255 1 941 5 97 9 366 7 158 2 654 0 900
0 902 9 986 6 634 3 963 4 836 7 303 5 380 2 234 8 688 1 896
8 635 5 372 1 127 2 465 0 693 7 2 9 927 6 405 4 67 3 6
7 209 0 883 4 320 6 533 9 548 1 259 3 902 5 795 8 514 2 679
5 287 2 985 7 129 6 348 0 421 8 705 1 112 4 280 3 382 9 570
0 915 8 197 5 840 2 367 1 686 4 187 9 861 6 417 3 866 7 717
7 691 1 253 8 22 3 625 0 371 4 960 9 246 6 291 5 507 2 391
9 536 0 651 8 866 3 220 4 705 5 882 2 8 1 418 7 179 6 292
8 448 0 841 4 961 7 640 1 939 9 645 5 585 3 35 6 233 2 609
0 788 4 713 3 502 5 265 2 213 1 973 6 687 7 645 8 515 9 137
2 24 5 873 1 461 9 382 0 668 6 489 7 65 3 895 8 704 4 122
8 417 6 145 7 476 5 132 1 427 9 506 0 951 3 491 4 956 2 771
1 158 9 349 7 56 4 528 0 840 8 438 3 592 5 764 2 817 6 967
8 824 5 809 4 969 1 205 7 820 2 685 0 1 3 37 6 518 9 680
5 97 7 997 3 863 6 290 9 897 8 358 1 96 2 57 4 250 0 685
6 827 1 480 2 839 7 537 3 651 0 68 4 334 8 400 5 413 9 8
3 93 7 594 2 329 6 576 4 346 5 494 9 193 0 770 1 148 8 835
0 620 4 584 6 135 8 270 3 55 9 562 7 496 5 875 1 234 2 409
4 94 2 175 3 283 9 470 0 217 6 794 5 545 8 969 1 746 7 666
0 534 2 966 7 926 9 506 5 57 4 161 3 463 8 385 1 264 6 266
1 873 0 447 6 647 8 300 7 598 4 931 3 343 9 527 5 111 2 207
7 302 9 397 3 656 1 181 0 710 5 114 2 23 8 979 4 85 6 916
9 928 6 425 1 201 4 202 5 800 2 476 7 878 8 65 0 740 3 738
2 821 8 858 9 141 1 606 7 890 5 79 3 234 6 926 4 634 0 164
3 442 7 15 0 151 4 458 2 821 5 498 6 890 9 670 8 149 1 352
8 764 9 25 0 254 4 569 3 585 2 728 7 207 1 90 5 393 6 180
2 21 3 197 8 228 9 876 6 987 1 986 7 810 0 814 4 287 5 708
9 252 4 221 3 723 8 646 6 618 1 363 2 767 7 772 5 354 0 752
9 248 5 941 8 994 7 371 3 927 4 966 2 754 1 541 6 264 0 939
6 33 2 509 5 285 7 790 8 882 0 501 3 959 9 586 4 306 1 508
8 225 1 224 7 241 0 93 3 769 4 632 5 259 2 749 9 35 6 429
7 698 9 954 8 51 6 327 0 842 5 102 3 759 2 332 4 592 1 595
8 455 7 112 1 544 9 368 5 882 2 192 0 434 3 634 6 766 4 815
3 31 4 854 8 675 9 592 6 590 1 594 7 437 0 898 2 478 5 259
3 429 7 233 1 55 6 241 8 219 0 689 2 385 9 399 4 897 5 398
8 496 5 471 3 591 1 687 9 203 2 635 4 86 7 968 0 775 6 541
1 675 7 215 5 101 9 847 2 859 4 934 8 29 6 375 0 901 3 79
0 390 8 946 9 697 1 630 5 219 2 738 4 91 3 384 7 707 6 442
5 835 2 161 0 668 8 774 9 476 7 283 3 261 4 935 1 126 6 106
4 607 7 716 1 643 9 573 3 976 2 564 8 171 5 183 0 812 6 56
2 693 6 555 9 303 4 174 8 290 5 334 3 700 7 31 1 487 0 502
2 699 0 98 8 663 9 537 1 954 4 274 7 26 6 728 5 923 3 426
3 423 4 786 6 470 8 209 0 137 9 141 1 739 5 217 7 617 2 527
7 822 4 657 8 711 3 834 0 711 1 610 6 662 5 550 2 900 9 886
7 172 1 353 5 750 4 324 8 906 3 914 2 213 9 848 6 38 0 859
4 561 6 624 9 459 2 76 0 654 7 346 3 818 8 147 1 10 5 537
6 503 9 409 7 255 3 214 2 906 4 353 0 952 8 354 5 344 1 138
9 745 1 58 5 325 8 588 3 807 2 763 7 304 4 423 6 585 0 989
9 60 4 942 6 938 2 60 5 167 8 155 1 524 7 337 3 600 0 388
2 443 4 272 6 762 9 867 1 931 8 275 7 263 5 683 0 446 3 43
9 507 1 54 7 382 5 518 8 311 4 716 3 756 6 116 2 117 0 93
8 538 9 867 4 727 5 960 7 491 3 107 2 775 1 300 0 773 6 332
0 58 7 891 6 664 5 123 4 406 3 319 2 286 8 172 1 12 9 44
0 191 3 625 5 956 7 333 2 567 1 544 6 397 4 315 9 278 8 226
2 845 6 664 5 917 7 496 0 739 8 674 9 968 4 160 1 334 3 267
4 28 6 886 8 738 9 252 1 46 7 734 2 255 5 274 3 237 0 61
8 413 6 689 3 933 7 335 0 544 5 333 4 185 2 506 9 771 1 879
7 36 9 306 0 708 5 60 4 772 8 991 1 709 2 210 3 420 6 48
8 66 5 675 3 213 0 642 1 44 6 620 9 568 7 364 4 929 2 488
1 18 5 906 2 237 0 237 7 500 8 177 4 945 9 416 3 206 6 418
0 806 4 708 1 736 2 456 3 486 7 805 9 141 6 379 8 888 5 715
4 204 7 559 6 270 0 34 1 388 9 142 2 628 8 534 5 211 3 602
8 39 7 628 6 419 1 175 4 80 3 308 9 162 5 605 2 524 0 418
7 28 9 347 2 209 5 780 1 943 6 262 4 527 8 686 0 955 3 290
0 824 7 233 6 276 9 672 8 109 2 338 4 453 3 5 1 639 5 62
6 147 9 67 2 183 1 747 7 171 3 960 8 995 4 498 5 193 0 516
1 77 4 81 0 190 9 881 5 649 3 93 6 357 8 179 2 818 7 900
1 138 8 182 3 306 2 664 6 367 7 79 0 613 4 736 9 389 5 667
9 240 7 553 2 699 1 915 5 484 0 905 6 326 3 497 8 321 4 132
7 421 0 996 9 368 3 271 6 640 2 647 1 745 5 450 4 773 8 609
6 173 0 851 1 766 5 925 2 121 9 173 8 826 3 945 4 952 7 528
1 190 9 715 0 764 4 921 8 216 5 856 6 233 7 362 3 312 2 534
5 654 4 133 7 684 6 73 0 377 8 698 9 214 1 347 2 237 3 831
1 404 3 196 4 770 9 247 7 187 6 690 0 458 5 851 2 617 8 417
0 123 4 285 2 214 3 259 5 414 6 316 8 654 1 91 7 787 9 810
6 974 8 988 2 719 5 769 3 904 4 510 7 155 9 355 0 68 1 656
6 874 7 977 9 749 4 345 8 927 1 627 2 150 3 472 5 472 0 367
8 871 0 324 7 723 9 901 6 344 2 710 1 491 4 854 5 312 3 835
4 671 3 228 0 10 1 893 9 559 5 941 2 733 8 680 7 692 6 817
8 31 9 250 7 475 6 83 0 549 4 476 2 462 3 245 5 465 1 61
8 847 4 163 6 489 7 510 9 362 2 106 0 32 5 192 1 406 3 953
6 507 7 97 4 303 9 133 1 386 3 846 2 99 5 283 0 873 8 523
3 326 7 959 2 497 9 685 5 69 4 9 8 864 1 808 6 236 0 839
2 866 8 980 4 580 9 573 0 163 6 170 7 589 5 217 1 514 3 253
9 683 6 763 0 467 1 756 8 272 4 337 7 81 5 203 2 614 3 577
5 541 2 9 7 231 9 120 3 656 1 693 0 499 6 360 8 530 4 754
8 213 4 246 3 44 2 289 0 531 9 792 1 280 6 829 7 392 5 165
3 138 8 241 9 343 6 111 7 35 0 782 4 710 5 268 2 883 1 993
5 629 6 379 1 744 9 681 3 793 2 1 8 143 7 518 0 458 4 835
3 630 6 613 0 357 7 773 2 235 4 712 1 774 9 289 8 69 5 906
3 798 4 884 6 517 9 480 7 29 5 194 2 896 8 507 0 509 1 42
9 916 6 306 3 75 1 195 8 220 0 165 2 305 5 158 7 490 4 484
1 988 8 230 3 696 4 693 5 280 2 186 6 100 7 157 0 667 9 187
0 453 3 926 7 637 1 384 6 310 9 798 4 354 2 567 8 790 5 408
2 513 0 686 1 280 5 516 4 708 8 423 3 894 9 65 7 20 6 122
2 246 6 195 9 712 4 413 3 390 1 680 8 18 7 623 0 977 5 676
9 598 0 802 2 965 1 316 8 464 6 710 4 16 5 855 7 97 3 802
0 768 6 808 4 973 7 637 1 76 5 673 8 717 2 163 3 66 9 354
0 692 2 67 9 589 8 671 6 927 4 525 1 498 5 719 7 94 3 73
2 496 7 169 1 858 9 378 4 961 8 961 3 762 6 546 0 937 5 487
2 86 1 335 8 331 0 568 7 447 6 923 3 58 4 975 9 9 5 161
4 395 1 204 0 606 2 555 6 676 5 356 9 792 3 929 7 953 8 817
3 586 2 371 6 315 0 360 7 963 4 568 9 485 8 880 1 369 5 31
6 829 8 298 9 302 7 979 3 658 5 228 4 361 1 267 2 920 0 464
1 156 3 399 8 390 5 602 4 142 2 135 7 368 6 286 0 796 9 389
6 446 7 647 8 360 9 331 5 760 1 741 3 574 2 759 0 12 4 14
8 351 3 123 9 446 6 284 1 124 7 920 2 74 4 247 5 801 0 291
7 441 9 210 4 723 0 504 3 406 2 944 8 895 1 259 5 628 6 849
5 9 4 997 1 430 0 864 7 910 3 355 6 698 2 620 8 974 9 499
9 619 4 190 8 929 2 992 3 489 7 818 0 325 1 444 6 791 5 646
4 129 3 277 7 81 1 551 8 434 6 104 9 784 0 299 2 975 5 98
3 644 7 170 8 98 1 550 2 589 9 990 0 174 5 168 4 197 6 545
5 912 6 472 2 677 4 141 7 851 8 11 0 547 9 14 3 628 1 843
5 757 6 92 7 886 1 686 3 37 8 581 2 187 4 68 9 792 0 463
3 737 6 154 5 932 4 843 9 356 8 395 0 286 2 397 1 253 7 622
3 134 7 240 2 663 9 163 4 848 0 462 1 289 8 383 6 327 5 53
5 13 6 344 3 23 8 741 2 301 1 234 4 679 0 454 9 508 7 271
2 778 7 391 0 176 8 181 3 217 5 833 9 378 1 841 4 486 6 818
6 703 7 449 4 39 9 285 5 551 8 127 2 133 0 806 1 303 3 290
1 945 6 699 5 461 8 767 0 810 2 767 7 296 3 420 9 685 4 360
8 953 4 253 2 169 7 608 6 802 1 431 9 517 5 368 0 633 3 738
8 705 5 48 2 720 4 372 1 678 9 404 6 469 3 952 0 475 7 481
9 993 8 862 2 501 5 845 3 623 4 68 0 257 7 747 6 948 1 218
6 209 1 894 4 725 5 50 7 458 8 45 0 937 3 454 2 438 9 405
6 684 2 164 5 618 8 836 4 724 0 533 9 678 1 513 3 740 7 715
3 980 1 874 6 643 0 432 8 7 7 181 2 880 5 203 9 2 4 48
2 196 4 262 7 33 3 627 9 532 8 139 1 920 6 619 5 42 0 965
4 71 2 850 7 655 9 442 3 518 1 498 0 15 5 846 8 243 6 81
4 913 0 699 8 173 9 637 7 905 3 260 2 307 6 192 1 491 5 473
0 254 7 703 8 766 6 909 4 288 5 493 2 131 3 275 1 712 9 773
0 745 4 519 9 508 8 428 5 351 1 561 6 129 3 477 2 477 7 267
7 105 2 470 8 727 3 36 4 529 0 103 9 846 6 126 5 998 1 699
8 21 6 353 2 820 3 943 9 61 1 682 5 859 0 247 7 405 4 798
8 310 3 464 9 74 4 849 0 209 6 824 5 263 2 819 1 398 7 449
1 577 8 530 0 20 7 613 5 658 3 19 2 845 4 644 9 816 6 569
8 691 1 1000 6 209 7 880 2 574 4 330 0 140 5 51 3 364 9 861
4 711 5 57 0 437 7 167 8 753 3 278 2 978 9 520 6 940 1 870
1 762 4 92 8 81 5 709 6 153 7 242 0 807 9 146 2 485 3 375
3 281 1 770 2 925 9 869 4 763 7 152 8 809 6 724 5 433 0 130
7 760 4 643 5 828 2 71 1 210 8 975 6 50 9 580 3 611 0 50
7 241 8 918 5 553 1 855 0 335 2 633 6 354 3 634 4 841 9 567
6 700 1 101 7 782 9 893 8 74 2 268 3 360 0 519 4 800 5 218
1 246 3 124 6 636 7 525 4 288 9 132 0 489 5 956 2 633 8 501
6 225 9 752 5 194 4 973 0 838 8 168 7 513 2 994 3 517 1 671
2 45 8 422 6 999 4 305 3 860 7 422 0 598 5 499 9 99 1 529
9 368 7 759 4 537 6 749 1 11 8 190 3 368 5 884 2 910 0 361
1 385 6 366 2 479 3 592 4 556 7 441 8 446 0 827 5 961 9 4
3 45 4 775 8 70 1 689 7 882 2 327 0 909 6 848 9 291 5 956
0 576 3 192 1 365 8 472 6 476 9 928 7 593 2 372 4 287 5 636
6 772 2 802 7 176 0 419 4 73 9 132 8 210 3 813 1 548 5 163
6 492 1 826 8 878 3 332 7 792 2 366 5 400 4 645 9 974 0 761
8 590 0 205 9 764 4 922 5 563 1 777 3 572 7 531 6 778 2 874
7 242 0 375 6 607 2 516 5 344 3 296 9 435 4 218 8 217 1 470
7 430 0 517 6 742 5 834 4 748 1 164 2 928 3 608 8 775 9 220
7 859 9 283 0 348 5 297 3 802 6 58 1 709 8 317 2 181 4 80
4 810 0 172 9 644 1 681 3 13 8 595 5 271 2 57 7 89 6 813
9 164 0 223 5 222 3 428 1 43 2 526 4 635 6 25 7 585 8 499
5 256 1 779 0 63 7 914 4 536 6 179 3 895 9 716 8 151 2 224
4 387 9 156 2 446 0 502 3 322 5 271 7 992 1 10 8 591 6 65
1 103 8 952 4 167 5 444 3 472 7 669 9 15 6 515 2 696 0 257
3 96 2 548 0 106 5 796 7 872 4 316 9 126 1 593 6 822 8 117
1 759 9 783 2 218 4 66 6 256 5 244 3 502 7 788 0 324 8 717
2 677 8 61 9 738 3 393 7 7 5 177 0 33 6 220 1 854 4 340
0 262 3 118 6 432 8 398 9 223 5 243 1 433 2 899 7 618 4 38
3 20 6 640 7 167 4 302 9 414 0 264 8 606 2 187 1 647 5 596
7 263 0 625 6 709 9 265 4 597 1 891 8 375 3 114 5 21 2 619
0 211 5 646 7 33 4 158 9 381 6 805 2 427 1 573 8 989 3 773
9 320 3 653 5 996 0 361 4 27 7 976 8 458 1 976 6 563 2 45
7 710 8 451 3 267 6 162 1 827 9 912 2 851 5 954 0 20 4 684
9 504 1 561 3 604 6 374 2 917 8 676 5 236 0 406 7 803 4 397
3 50 4 620 5 573 7 524 8 242 0 668 1 529 2 202 6 700 9 583
1 371 7 87 3 961 8 118 4 292 6 763 5 171 9 344 0 858 2 337
5 17 3 706 7 613 9 320 8 524 6 478 2 302 4 275 1 16 0 340
5 395 3 704 0 650 8 100 9 19 2 6 4 315 7 246 6 915 1 639
6 622 1 673 9 971 7 661 5 876 3 400 8 768 0 385 2 537 4 819
9 254 1 182 2 978 8 217 4 33 3 316 5 614 6 666 0 920 7 865
2 318 0 203 1 207 9 770 3 722 8 483 6 120 4 423 5 170 7 602
6 333 8 316 2 726 0 970 5 77 9 363 3 994 7 229 4 713 1 215
9 33 7 70 6 681 3 852 2 516 1 43 8 855 0 866 5 367 4 848
7 256 5 521 3 457 8 967 9 666 2 718 6 391 1 387 0 415 4 675
5 667 7 909 4 629 0 948 1 206 3 53 6 310 9 982 8 391 2 522
6 11 8 482 7 462 1 100 5 408 9 991 2 586 3 830 4 516 0 526
5 532 1 706 7 136 0 670 3 310 4 581 8 633 2 256 6 835 9 225
0 436 5 86 3 515 2 441 7 405 4 892 8 371 6 655 1 419 9 448
9 520 2 329 0 955 3 37 1 430 7 611 5 576 6 43 4 665 8 830
8 860 3 699 7 223 0 989 1 222 9 790 4 616 6 184 2 816 5 581
8 619 0 641 2 907 7 403 5 662 6 164 3 609 1 551 9 137 4 692
8 775 7 958 1 368 4 464 2 701 3 573 6 747 5 21 9 572 0 412
7 524 2 13 0 763 4 414 6 565 8 277 9 381 1 420 3 739 5 596
9 658 4 289 3 347 2 351 5 704 8 280 0 199 1 785 6 407 7 530
1 740 5 872 0 446 6 469 7 875 9 123 3 165 2 854 4 99 8 527
1 560 2 550 6 952 4 601 7 52 5 954 3 330 0 998 8 497 9 932
7 428 6 478 1 652 5 919 3 486 4 686 8 992 2 664 0 122 9 901
4 737 2 241 6 936 7 630 1 540 0 655 9 782 3 980 5 606 8 155
4 712 1 237 7 560 8 333 3 888 0 741 5 580 6 547 9 49 2 91
8 982 5 322 6 566 7 168 3 994 4 508 1 354 9 132 0 878 2 431
1 715 4 794 8 515 3 255 5 713 7 220 2 702 0 289 6 733 9 881
4 357 1 848 3 991 9 971 8 904 5 717 7 984 6 885 2 182 0 135
1 240 5 513 7 721 2 162 3 557 9 736 8 607 6 251 4 786 0 323
0 893 1 410 6 31 9 902 4 818 3 704 5 490 7 844 2 542 8 336
0 994 9 350 1 350 3 306 2 156 8 156 4 780 5 330 6 525 7 742
8 15 7 967 5 690 6 980 4 252 0 872 3 534 9 58 1 104 2 105
3 857 9 223 7 939 2 347 1 234 0 357 5 354 4 481 6 593 8 763
1 450 0 278 2 899 8 509 6 324 3 892 9 379 7 261 5 449 4 640
4 698 1 331 9 203 0 698 2 802 7 664 3 797 6 96 8 549 5 920
7 280 5 329 4 701 3 638 9 812 2 143 6 207 8 769 1 623 0 838
5 745 7 148 2 981 6 929 9 956 0 252 3 244 8 923 4 40 1 914
2 418 9 819 4 3 5 376 6 677 3 113 1 118 0 832 8 927 7 102
8 532 5 288 4 380 1 376 6 256 3 138 7 842 0 42 2 26 9 872
5 604 4 378 0 189 3 37 8 106 9 59 7 864 2 982 1 745 6 123
8 239 5 559 1 419 2 71 6 717 4 986 3 866 7 139 9 536 0 922
9 910 0 398 8 297 3 405 2 304 7 961 6 879 4 456 5 602 1 312
1 471 2 861 4 950 3 265 8 594 7 256 5 976 6 754 9 259 0 959
1 88 7 47 8 555 2 207 5 400 4 769 6 307 9 131 3 94 0 242
4 606 5 368 7 518 8 388 3 472 6 300 1 288 9 537 2 238 0 36
9 353 8 829 5 683 3 597 2 649 4 600 6 877 1 450 7 416 0 752
1 714 4 348 8 733 0 188 3 530 6 560 7 669 9 291 5 978 2 953
3 12 4 810 7 978 0 871 6 451 5 636 8 436 9 832 1 415 2 764
5 305 7 66 0 386 4 446 6 394 2 746 3 728 1 827 8 104 9 151
8 543 4 403 9 872 6 144 7 588 0 917 2 983 1 92 5 406 3 26
0 93 5 328 1 801 4 176 9 985 7 954 2 874 6 298 8 473 3 549
0 66 7 748 1 748 3 77 9 761 4 21 6 191 8 602 2 712 5 421
4 264 8 226 5 522 9 958 2 322 0 583 7 768 3 647 1 165 6 344
4 976 0 130 2 265 7 850 8 49 5 479 1 751 6 535 9 270 3 106
8 868 4 567 0 788 1 160 7 251 6 787 2 698 5 71 9 638 3 673
2 724 1 627 0 281 6 617 4 428 5 940 9 11 8 189 7 973 3 829
9 937 5 991 1 901 8 800 0 561 7 381 6 695 3 844 4 56 2 152
8 354 1 985 2 568 7 779 5 698 6 106 9 754 4 686 3 249 0 248
2 500 9 1 7 89 8 48 6 431 4 686 3 617 0 523 1 623 5 711
2 953 6 988 1 943 8 599 9 403 7 430 3 305 5 877 4 120 0 323
7 976 6 730 1 420 0 809 3 386 5 27 2 880 8 422 4 269 9 987
0 738 6 381 3 932 1 432 8 355 4 937 5 357 9 733 7 845 2 14
8 755 2 176 4 950 5 15 0 348 9 26 7 429 6 217 1 774 3 444
3 480 9 503 1 922 5 353 8 920 7 911 2 61 0 206 6 737 4 194
7 391 4 669 1 74 8 936 3 834 6 673 2 53 0 577 5 953 9 900
6 132 5 241 2 330 7 596 3 1 9 667 8 866 1 349 4 471 0 182
4 539 1 912 2 298 5 13 0 108 6 808 8 944 3 151 9 733 7 725
9 403 5 623 4 318 0 66 8 884 3 567 2 299 7 712 6 517 1 125
5 854 7 46 1 898 4 232 0 577 2 608 8 733 3 323 6 582 9 196
3 61 5 631 7 765 9 380 2 547 6 152 4 465 8 853 0 833 1 662
7 759 8 558 2 151 5 195 4 500 0 364 6 763 3 148 9 794 1 610
1 204 6 785 5 487 0 262 7 676 3 902 4 851 2 183 9 143 8 892
0 483 5 242 6 348 8 106 9 391 3 4 4 39 2 772 1 988 7 538
3 440 7 398 1 638 0 708 8 580 6 722 5 342 9 648 2 813 4 421
8 36 0 546 2 89 5 143 3 570 9 473 7 500 1 393 4 356 6 685
6 227 5 625 7 247 1 773 2 870 0 297 8 381 9 637 4 305 3 286
7 74 2 20 6 168 1 604 8 47 5 787 4 324 0 383 9 648 3 689
9 174 4 180 6 780 0 932 8 606 5 606 1 857 7 907 3 584 2 116
6 305 3 110 0 644 1 135 8 37 7 807 2 897 9 26 5 100 4 289
8 142 3 106 0 448 1 374 4 261 5 901 2 165 6 80 9 595 7 879
5 759 0 445 2 256 4 495 8 175 6 21 7 776 9 168 3 233 1 951
2 203 3 339 0 621 1 503 7 591 6 674 9 200 5 773 8 312 4 263
0 807 3 807 5 882 8 731 1 728 2 486 7 683 6 115 4 812 9 877
0 671 6 293 8 493 7 950 9 864 4 992 2 272 3 56 5 666 1 49
2 166 9 403 8 385 0 482 3 29 1 779 5 296 6 797 7 686 4 322
4 583 3 974 1 579 7 360 6 736 2 918 9 831 0 110 5 726 8 668
3 105 4 673 1 786 6 70 7 614 5 217 9 531 0 469 8 43 2 257
1 489 6 966 5 964 8 225 2 647 0 413 7 36 9 94 4 483 3 220
9 57 7 820 0 410 2 114 4 643 3 802 6 573 8 326 1 657 5 195
1 970 4 418 0 231 6 493 5 577 2 333 9 272 8 474 3 276 7 569
5 373 0 420 4 41 8 259 1 415 6 110 2 935 3 696 9 766 7 845
9 995 7 484 2 118 8 789 3 454 6 334 5 363 1 600 0 708 4 416
1 778 8 729 2 732 9 475 7 915 4 39 6 799 5 983 0 254 3 517
1 175 2 783 3 793 4 702 5 717 0 363 7 747 6 957 9 271 8 487
5 872 4 859 7 204 1 217 2 490 3 330 9 965 0 88 6 600 8 406
1 426 7 824 5 301 2 659 9 342 6 633 4 464 3 610 0 777 8 303
9 460 6 997 3 224 2 821 8 731 0 890 5 338 4 139 1 28 7 340
3 1 7 86 1 997 0 460 4 172 5 910 2 607 9 383 6 869 8 715
8 349 3 841 2 867 9 169 6 328 7 471 0 86 5 610 1 283 4 242
7 723 4 994 6 301 1 175 8 251 9 646 5 488 0 580 2 324 3 134
2 125 3 53 0 587 7 841 9 970 8 76 5 124 4 1000 6 506 1 71
2 321 3 355 8 703 0 275 1 163 6 807 9 398 5 295 7 855 4 553
8 78 7 875 2 64 3 364 1 263 4 959 0 717 9 238 5 796 6 712
3 550 7 704 8 52 2 189 1 169 5 653 9 658 6 128 4 731 0 994
3 439 1 248 8 605 0 139 5 273 6 115 2 605 7 719 9 122 4 920
1 109 0 753 2 184 5 82 3 365 6 1000 9 92 7 409 4 560 8 728
7 161 1 955 4 853 2 943 8 683 9 296 3 661 0 772 5 90 6 163
3 947 9 313 0 921 4 60 7 101 8 193 6 807 2 906 1 934 5 116
6 458 3 150 5 373 4 400 0 570 1 530 2 661 7 786 8 801 9 825
4 162 5 498 7 909 6 40 1 341 8 828 0 808 9 522 3 60 2 371
9 589 4 993 3 473 7 232 2 558 0 720 8 461 1 576 5 806 6 838
0 65 6 467 2 272 7 892 4 625 1 305 5 331 3 712 9 502 8 215
4 890 6 298 9 422 2 351 3 76 5 59 0 745 1 710 8 437 7 734
6 259 9 942 4 935 5 711 0 601 8 724 2 169 7 295 3 338 1 852
0 33 1 458 6 419 3 128 9 33 5 359 2 119 8 136 7 500 4 238
2 642 7 691 1 548 6 905 4 64 9 3 3 745 5 305 8 190 0 359
1 615 2 625 5 604 3 114 6 429 8 703 4 798 7 624 0 413 9 55
7 134 2 953 8 325 0 386 6 800 3 574 9 257 5 643 4 850 1 328
7 643 1 626 0 741 9 777 3 553 2 10 5 356 8 354 4 200 6 829
1 520 3 187 6 378 8 199 2 861 4 113 0 738 5 271 7 93 9 769
3 888 1 186 7 791 4 907 6 757 9 362 8 764 5 818 0 724 2 404
7 214 5 95 3 243 4 480 0 828 2 677 8 917 9 153 6 110 1 664
2 278 6 27 4 506 3 503 0 266 9 132 7 785 8 776 1 242 5 523
9 546 1 626 8 68 2 717 3 760 7 974 5 534 0 751 6 58 4 959
2 806 6 286 0 503 1 464 8 985 4 218 7 947 3 773 9 46 5 401
7 747 6 809 1 350 2 463 5 873 3 630 0 987 4 275 8 932 9 724
8 162 1 109 0 168 3 544 6 614 2 108 4 957 5 534 7 163 9 916
9 791 2 217 4 859 5 36 8 993 1 415 0 8 6 910 7 742 3 90
7 239 2 751 8 582 4 257 0 45 6 14 1 353 9 661 3 225 5 386
8 843 9 671 6 589 3 187 5 988 4 495 0 634 7 691 2 554 1 199
0 944 7 702 9 910 1 270 5 319 8 172 2 168 3 696 6 53 4 887
1 816 0 18 2 108 6 119 3 938 7 364 5 894 8 435 4 925 9 312
1 712 6 883 3 104 5 798 9 304 8 625 4 41 0 322 2 197 7 653
2 100 5 157 8 818 7 599 6 468 9 191 0 382 3 119 1 537 4 847
6 59 9 577 5 270 0 65 2 168 4 493 8 373 3 686 7 181 1 530
3 738 4 634 0 683 5 243 7 89 6 830 8 326 9 377 1 437 2 357
5 561 9 239 1 477 4 796 8 676 7 501 2 365 3 171 0 627 6 484
0 991 5 736 4 934 2 713 7 884 1 858 6 288 3 29 9 835 8 75
2 663 1 816 6 139 7 367 4 952 8 773 5 977 9 297 3 772 0 873
2 881 1 373 3 954 8 13 6 547 5 80 7 346 0 307 4 4 9 123
8 764 6 974 0 350 5 711 1 203 2 106 9 253 3 730 7 129 4 546
4 878 6 919 0 671 2 840 8 758 3 92 1 473 7 967 9 988 5 925
6 445 2 100 0 820 7 550 5 774 9 339 8 513 3 333 1 281 4 654
0 726 9 782 4 187 5 96 8 98 1 320 6 229 2 448 3 334 7 469
3 621 6 785 7 467 8 687 0 778 5 518 1 861 9 781 4 12 2 291
0 422 1 197 7 917 5 462 3 312 2 355 9 920 6 460 8 491 4 720
2 420 4 497 8 23 9 574 5 957 7 39 3 415 0 535 6 488 1 735
0 458 6 21 7 257 4 894 8 831 3 965 9 451 2 494 1 60 5 501
9 707 1 150 5 91 0 44 7 105 4 988 6 2 3 105 8 907 2 318
0 693 4 707 1 552 8 392 3 474 7 87 9 774 5 39 6 233 2 360
8 433 7 364 3 70 2 185 4 953 1 789 5 13 9 582 6 142 0 445
9 1000 7 761 8 555 3 692 4 912 5 72 0 36 2 305 6 477 1 11
7 229 0 443 4 108 1 763 3 424 8 887 2 652 6 382 9 835 5 804
5 405 2 775 3 276 9 738 6 454 4 3 7 721 1 41 0 369 8 742
8 776 6 294 2 277 3 764 4 864 0 784 1 647 9 139 7 355 5 913
8 535 2 205 5 320 6 112 7 906 9 276 3 465 1 299 0 801 4 310
0 38 2 777 7 245 3 825 6 123 1 717 9 997 5 279 8 85 4 287
3 999 0 538 9 445 1 261 8 751 7 195 6 438 2 79 5 350 4 299
2 73 0 632 7 17 8 733 3 834 5 704 6 589 9 171 4 918 1 79
4 60 6 556 1 19 9 587 3 615 8 40 0 757 7 874 2 817 5 618
7 785 1 571 8 347 9 180 3 967 4 455 0 849 6 673 2 497 5 357
8 64 5 275 7 466 1 51 6 266 0 500 4 981 9 137 2 856 3 746
8 627 4 623 1 426 6 684 0 480 9 558 2 302 7 361 3 979 5 124
0 379 4 816 1 280 5 97 3 33 9 497 7 68 6 311 8 744 2 499
8 397 3 902 2 521 7 111 1 51 4 629 9 604 5 681 0 14 6 797
8 679 0 862 1 13 2 431 7 775 9 497 6 448 4 590 3 886 5 632
3 147 5 335 1 954 6 188 8 248 9 677 0 982 7 558 2 248 4 97
9 279 7 436 2 605 4 806 0 341 1 898 3 407 5 322 8 212 6 550
5 129 3 905 7 582 1 884 8 343 6 76 9 86 2 56 0 487 4 215
8 500 5 650 9 385 3 848 7 536 0 898 2 523 4 882 6 893 1 909
1 326 9 913 3 883 6 657 8 887 7 8 4 744 5 674 0 899 2 863
5 149 4 223 1 618 7 321 0 233 3 838 2 70 9 209 6 748 8 60
9 728 7 260 3 770 8 545 5 327 4 433 1 10 6 168 2 391 0 597
8 881 6 892 0 498 3 940 2 304 7 837 9 813 4 674 5 951 1 266
0 186 8 39 3 876 5 849 6 333 4 480 7 948 1 930 2 885 9 914
0 693 1 241 4 369 6 338 9 606 2 906 7 980 8 1000 3 731 5 295
7 558 8 458 6 480 3 621 5 193 2 461 4 497 0 189 1 61 9 726
6 853 3 678 4 408 8 150 0 109 9 639 7 806 1 428 5 340 2 802
3 304 5 636 8 796 7 13 9 820 0 109 6 330 4 586 2 321 1 905
5 808 4 989 6 941 8 269 2 918 1 286 7 790 9 856 3 452 0 996
5 865 1 649 7 557 2 946 8 794 9 760 0 763 3 694 4 920 6 975
0 396 7 84 9 324 5 618 6 350 2 641 8 30 3 201 1 492 4 3
6 84 0 950 9 45 1 30 5 728 7 841 2 573 8 633 4 309 3 186
8 882 1 959 7 78 2 686 6 725 3 826 9 179 4 866 5 163 0 978
8 1 0 718 1 592 6 50 2 900 3 864 9 135 7 163 5 923 4 609
3 375 8 139 5 409 2 237 7 525 9 589 6 195 1 996 4 490 0 900
0 203 2 445 5 442 9 114 6 976 8 546 7 369 4 306 3 544 1 471
8 169 7 902 1 507 6 716 3 492 4 498 0 93 5 906 9 522 2 879
1 487 6 810 5 648 2 204 4 723 9 809 7 29 3 367 8 674 0 320
6 826 8 633 9 651 4 191 7 982 3 784 0 555 2 26 1 35 5 598
7 812 5 523 6 512 8 174 1 572 0 31 4 732 9 919 2 498 3 149
7 700 9 697 8 390 6 240 0 545 1 820 3 318 5 94 2 217 4 311
6 401 2 810 9 760 4 126 7 186 1 468 0 682 8 941 5 507 3 616
0 920 1 546 8 371 9 259 7 813 3 383 2 366 5 681 6 972 4 532
3 935 7 372 8 280 0 891 4 300 1 303 2 599 5 109 6 982 9 905
3 164 6 578 4 164 8 437 5 880 1 222 0 3 9 582 7 404 2 303
6 108 7 144 9 253 1 330 0 322 4 314 2 212 3 253 5 254 8 167
5 161 9 495 0 777 8 347 6 564 7 828 1 677 3 395 2 255 4 765
0 680 1 413 3 259 5 836 9 407 8 79 2 142 7 84 6 307 4 539
0 678 2 351 9 546 6 752 8 717 3 122 1 756 4 372 7 512 5 43
8 72 6 485 0 5 2 627 9 883 7 783 3 705 1 686 4 269 5 527
2 84 9 510 5 400 0 446 8 338 1 160 3 909 7 890 6 894 4 158
9 397 2 374 7 981 0 115 8 864 3 82 6 980 1 94 4 102 5 861
5 702 4 862 9 600 7 390 8 350 1 947 2 770 0 619 3 670 6 261
3 431 2 360 8 370 4 702 1 937 9 409 0 52 7 682 6 924 5 43
8 773 5 919 1 325 0 92 6 756 9 391 2 292 3 979 7 134 4 786
6 443 2 666 7 282 1 529 3 994 5 584 0 111 8 973 9 497 4 299
0 901 7 310 3 449 6 258 9 405 2 216 8 903 5 225 4 70 1 15
1 110 2 334 7 181 4 227 9 464 3 856 6 608 5 126 8 240 0 343
0 71 6 602 7 327 1 590 2 671 5 593 3 986 9 493 4 876 8 60
2 324 9 99 7 75 1 372 8 381 3 105 4 266 6 175 5 967 0 850
0 692 1 74 3 1000 7 486 5 420 6 470 2 177 4 486 9 5 8 381
9 226 0 433 7 883 5 243 3 887 8 189 2 834 6 305 1 524 4 794
5 10 3 620 4 608 8 784 6 219 0 436 2 265 1 905 7 779 9 25
6 20 8 400 7 521 4 904 9 670 1 400 3 861 5 604 0 757 2 210
7 630 4 911 6 980 1 447 5 791 8 207 0 927 3 652 2 407 9 454
6 883 0 11 1 363 5 33 4 240 2 669 7 267 9 842 8 135 3 677
0 30 5 33 7 578 2 776 9 90 6 677 8 756 3 209 4 772 1 392
2 871 9 257 1 120 3 681 8 667 4 75 5 446 7 419 6 913 0 157
3 561 4 283 9 629 8 19 7 901 6 375 1 441 2 902 5 860 0 505
9 52 8 306 0 109 7 787 2 998 4 677 1 595 6 804 3 102 5 330
3 77 1 840 6 515 9 518 4 151 2 534 8 699 5 746 0 820 7 740
4 867 9 766 6 133 0 901 8 988 2 463 1 579 3 546 5 854 7 912
2 173 9 606 5 652 4 164 3 350 0 530 6 852 8 411 7 527 1 466
3 976 8 818 6 580 1 63 2 590 0 349 7 926 9 315 4 360 5 496
4 5 2 892 0 873 3 955 6 207 5 607 1 373 9 595 8 545 7 918
8 476 6 365 3 160 2 780 1 347 7 854 0 564 9 844 4 838 5 615
9 419 0 770 6 158 7 572 1 718 3 465 4 515 8 794 2 946 5 684
9 158 7 928 0 173 3 632 8 654 1 975 5 834 6 598 4 373 2 155
1 667 0 679 6 350 7 356 3 362 8 72 4 461 2 270 9 244 5 348
5 562 1 355 6 594 3 105 7 484 4 731 8 422 0 114 9 174 2 482
4 582 6 324 3 617 0 695 9 408 1 277 2 126 5 397 8 211 7 870
9 238 7 843 6 365 4 993 8 40 1 390 0 718 2 317 3 550 5 526
5 880 0 214 4 828 9 37 7 570 6 882 2 781 8 940 3 863 1 142
3 364 9 112 1 8 8 719 5 925 4 770 0 91 2 525 7 142 6 356
6 525 9 570 3 85 5 830 0 659 7 560 4 223 2 849 8 521 1 895
9 713 1 155 5 358 2 406 4 351 3 857 7 220 0 234 8 151 6 787
5 663 9 866 2 697 1 264 4 42 0 858 6 373 8 234 7 928 3 942
1 137 9 501 0 725 4 70 6 54 5 937 3 410 8 992 7 406 2 471
7 919 5 252 8 148 4 177 3 1000 1 264 0 215 2 705 6 135 9 932
6 396 9 875 1 330 3 336 7 472 2 631 5 464 8 41 0 767 4 222
4 133 9 26 2 804 3 958 1 199 0 727 8 773 7 944 6 589 5 349
7 65 8 87 9 75 0 966 5 929 1 131 3 284 4 168 2 209 6 403
9 197 3 725 0 690 2 666 8 402 1 93 7 357 5 736 6 783 4 247
3 157 5 720 0 285 8 111 1 722 7 514 2 79 6 305 9 22 4 879
8 928 3 619 1 909 2 426 7 122 9 889 6 94 0 990 4 317 5 362
2 568 3 658 8 355 1 136 9 739 0 538 4 236 5 405 6 573 7 727
3 115 5 144 0 253 7 470 4 892 8 679 1 367 9 933 2 512 6 255
6 868 1 258 2 175 4 118 0 909 7 702 3 712 9 354 8 357 5 975
8 40 7 986 9 233 3 299 4 916 2 442 6 300 5 440 0 549 1 820
0 699 3 952 9 632 6 786 8 617 7 786 2 454 4 512 5 968 1 972
2 855 0 549 3 5 6 948 8 446 1 3 5 462 7 638 9 120 4 164
0 611 8 303 1 79 5 380 9 455 4 417 2 918 7 54 3 377 6 999
7 136 1 94 9 171 8 552 3 417 0 926 4 318 5 360 6 504 2 660
5 960 3 50 7 663 2 665 1 683 6 930 4 1 0 68 8 723 9 78
2 303 0 884 4 116 5 501 9 735 7 709 8 342 1 192 3 834 6 377
7 582 2 221 9 705 3 728 8 570 4 2 6 483 0 866 5 424 1 158
7 404 5 601 1 363 3 499 0 941 6 876 4 372 2 496 9 525 8 830
5 849 2 163 3 745 4 206 6 692 7 284 9 157 0 871 1 91 8 388
8 423 4 127 2 311 3 700 9 348 0 44 7 835 1 450 6 249 5 914
4 227 6 526 0 648 7 162 8 574 3 299 1 261 9 653 2 658 5 178
1 900 8 358 0 987 9 560 5 313 6 853 4 975 2 407 7 108 3 367
2 41 8 122 7 679 3 179 9 656 4 369 0 13 1 63 6 867 5 525
0 184 2 833 9 219 5 405 1 967 3 979 6 133 7 39 4 491 8 61
3 522 5 523 7 68 0 46 4 117 6 265 1 204 8 325 2 433 9 579
3 984 4 393 9 900 1 596 5 95 8 65 7 668 0 112 2 616 6 918
4 869 5 877 6 668 3 340 9 724 8 695 7 533 0 319 2 739 1 882
1 914 8 923 6 96 9 600 2 80 5 371 4 124 3 682 7 950 0 771
6 558 8 259 4 197 0 313 7 721 9 169 2 682 3 462 5 601 1 668
5 154 6 819 3 21 8 793 4 145 7 806 1 633 9 536 2 270 0 252
6 652 5 184 1 383 9 272 8 552 7 701 2 900 4 346 3 347 0 992
4 866 7 459 0 705 5 61 9 31 1 460 8 580 3 674 6 237 2 918
0 425 1 835 6 918 3 924 7 488 4 994 9 906 2 604 8 928 5 987
8 311 2 421 0 748 7 342 6 381 4 979 1 182 5 366 9 444 3 317
3 791 1 318 7 693 9 264 5 112 2 923 0 755 4 916 8 8 6 141
2 724 7 572 8 754 9 175 1 487 3 227 6 161 5 758 4 332 0 954
7 523 5 566 8 322 2 518 6 552 9 471 1 361 4 910 3 254 0 366
1 845 8 458 9 571 4 481 6 11 0 518 7 261 5 707 2 443 3 798
8 481 2 5 6 602 9 933 3 742 7 29 5 643 0 526 1 853 4 224
9 946 3 115 7 792 4 995 2 53 6 307 1 220 0 375 5 991 8 365
1 892 2 307 5 601 9 963 0 427 6 83 7 919 3 227 8 782 4 966
2 397 6 279 5 364 7 174 0 980 8 12 4 914 1 513 3 758 9 759
9 591 5 364 7 113 3 435 0 761 6 294 2 971 1 400 8 907 4 346
4 378 6 357 5 604 1 479 3 478 8 518 9 308 0 762 7 550 2 824
3 989 6 571 8 876 0 473 2 204 5 189 7 838 4 797 1 394 9 982
3 586 9 548 8 884 4 854 7 589 5 687 0 283 2 957 6 472 1 400
2 441 3 197 0 207 7 689 1 833 8 687 9 951 4 61 6 833 5 249
1 604 5 420 2 255 6 317 9 244 0 114 3 429 7 468 4 300 8 678
4 874 9 81 0 116 3 391 1 607 6 955 5 433 2 906 8 290 7 994
3 664 4 761 0 618 7 235 5 850 9 406 8 993 1 30 6 88 2 414
0 423 2 245 3 252 7 576 1 784 4 735 9 601 6 860 8 860 5 474
9 273 5 736 2 286 1 366 3 945 4 542 0 764 8 830 7 722 6 746
0 667 5 18 3 183 6 990 8 155 9 64 2 630 7 688 4 982 1 362
8 165 0 964 2 249 6 976 5 531 4 283 7 860 1 846 3 544 9 637
5 804 6 600 3 673 7 170 0 154 4 345 9 412 8 188 1 208 2 228
1 308 0 288 9 447 6 65 7 234 8 164 5 376 2 977 3 528 4 890
9 485 2 533 3 955 8 746 7 723 0 344 5 636 6 350 4 391 1 806
4 283 9 943 6 82 7 284 2 482 8 814 3 114 1 742 0 81 5 124
0 470 9 527 6 42 4 658 8 453 5 579 1 307 7 85 3 388 2 873
3 684 7 665 2 106 1 780 0 508 4 166 6 938 8 809 9 413 5 704
3 37 8 442 5 784 9 912 2 41 4 433 7 678 0 848 6 946 1 456
0 868 9 332 2 498 7 109 6 754 4 36 5 488 8 252 3 832 1 750
9 515 3 124 8 581 0 112 4 226 7 603 1 726 5 587 2 345 6 29
9 264 0 859 6 985 4 744 2 258 5 634 8 517 7 179 1 361 3 557
7 941 4 525 0 105 3 279 9 265 6 313 8 205 2 761 5 620 1 671
1 92 0 459 7 698 2 206 8 792 4 196 5 511 9 670 3 844 6 156
1 501 4 26 7 273 5 475 0 257 3 530 2 493 6 867 9 771 8 310
8 937 4 968 0 673 1 71 6 365 7 592 2 463 3 72 5 994 9 494
0 436 5 769 1 187 7 288 3 908 6 444 4 641 2 64 9 221 8 920
9 522 5 671 0 585 4 795 6 917 1 917 7 600 3 485 8 21 2 430
8 310 3 559 5 760 7 142 6 800 0 370 1 162 9 109 4 294 2 612
9 779 1 814 3 678 4 838 7 449 5 801 6 237 2 705 0 595 8 280
5 746 0 102 6 612 4 79 9 393 2 908 7 744 8 421 3 25 1 556
5 174 0 279 9 523 6 385 3 978 7 211 4 575 1 556 2 886 8 529
5 541 0 60 7 156 4 990 8 788 9 289 1 419 3 826 2 890 6 857
0 707 3 442 8 577 9 396 2 598 4 688 6 50 1 570 7 422 5 30
0 881 4 237 9 741 8 497 6 69 1 449 2 780 3 490 7 90 5 727
2 732 9 560 4 661 6 233 1 811 7 257 5 659 8 984 0 403 3 824
7 718 6 345 0 893 2 927 8 238 9 822 1 237 3 350 4 600 5 728
0 274 8 84 5 269 3 746 6 692 7 146 4 913 9 97 2 466 1 47
5 629 3 760 6 624 1 318 7 284 4 512 9 417 8 252 2 479 0 301
6 415 0 909 5 678 2 707 4 316 1 926 7 396 8 495 3 515 9 533
4 317 8 218 3 128 5 476 6 935 7 392 0 625 9 677 1 578 2 727
9 592 3 919 0 948 5 171 6 494 1 807 8 437 7 198 2 13 4 730
7 773 0 133 8 42 3 230 5 757 2 926 9 445 1 185 4 1 6 316
6 462 0 665 5 735 7 725 1 598 4 626 3 868 8 355 9 271 2 558
7 340 9 567 2 401 0 446 1 11 5 916 6 602 4 7 8 405 3 471
4 873 0 144 1 767 2 972 6 176 7 1000 5 176 8 763 9 379 3 316
1 951 8 338 9 625 2 830 6 610 7 732 4 430 5 833 3 368 0 183
2 906 9 929 7 884 3 683 1 794 8 775 0 470 5 358 6 457 4 802
6 271 7 661 0 802 2 265 5 913 3 453 8 549 1 765 9 370 4 176
5 36 3 140 2 851 4 82 9 936 8 920 7 841 6 627 1 829 0 94
9 518 0 7 6 702 5 297 2 357 1 305 7 359 3 247 8 841 4 526
3 310 4 756 8 256 0 422 6 748 2 554 9 721 5 221 1 365 7 690
9 103 8 127 4 122 0 100 2 297 5 195 7 471 1 11 3 984 6 38
9 366 5 476 4 844 2 824 0 624 8 564 6 187 1 476 7 459 3 961
9 15 1 776 6 940 0 729 8 627 4 205 5 954 2 631 3 330 7 432
3 37 6 596 0 676 9 471 5 449 7 481 8 301 1 575 2 131 4 211
1 364 9 210 8 46 7 144 2 141 3 14 0 986 4 717 5 243 6 24
4 219 0 210 2 526 9 392 8 793 7 453 1 404 3 934 5 145 6 843
8 288 3 522 9 127 1 837 7 500 4 769 5 742 0 415 2 379 6 660
5 454 6 364 1 128 3 130 7 257 2 573 4 716 0 349 8 546 9 872
5 104 2 162 0 378 3 981 8 200 9 762 1 640 7 780 4 400 6 638
9 821 4 938 5 478 7 135 8 937 3 539 0 571 1 59 6 301 2 321
9 295 5 483 4 934 7 818 1 720 0 530 8 802 3 432 6 511 2 945
5 899 2 689 0 87 3 285 7 989 6 863 1 275 8 673 4 766 9 2
6 586 8 31 0 545 2 369 3 602 5 794 4 110 1 888 9 214 7 792
2 586 4 676 0 765 5 779 7 646 3 585 1 721 8 398 6 487 9 228
9 400 6 869 1 481 5 412 2 27 8 981 4 576 7 299 0 25 3 538
8 29 1 139 2 207 6 712 5 922 9 572 0 454 4 201 3 418 7 322
1 777 4 604 6 656 2 43 7 521 5 967 3 914 0 381 8 159 9 715
0 353 7 510 2 845 6 174 5 456 3 245 1 649 8 422 4 951 9 318
2 967 4 441 0 987 3 652 9 514 7 890 6 859 8 62 1 463 5 918
7 218 6 716 1 526 9 140 5 516 0 418 3 222 4 586 8 630 2 299
3 60 2 236 6 15 5 833 0 424 8 344 7 205 1 281 4 268 9 261
9 677 5 668 0 41 2 762 6 243 1 175 4 656 7 91 8 169 3 268
6 617 9 925 8 952 1 929 3 868 5 587 0 273 7 430 2 378 4 753
0 975 3 117 5 198 2 670 8 339 7 690 4 14 1 110 9 826 6 298
5 912 1 317 0 655 4 943 7 195 6 976 2 673 8 809 3 835 9 150
4 808 1 417 9 296 5 972 8 50 7 599 0 924 2 213 3 20 6 515
9 335 5 168 0 255 1 136 2 945 3 491 4 281 7 93 8 91 6 502
6 413 5 173 9 890 1 474 8 592 3 550 7 305 2 625 0 713 4 6
0 514 3 711 1 692 5 866 7 312 8 141 2 498 6 337 9 444 4 374
2 993 0 748 6 762 5 499 9 796 8 761 7 560 4 745 1 23 3 229
2 843 6 386 0 745 9 862 8 365 1 905 5 597 3 763 4 551 7 623
1 871 9 899 0 638 7 434 6 616 8 594 3 389 5 517 4 830 2 882
8 552 4 875 2 467 7 430 9 552 5 21 0 889 1 138 3 831 6 947
4 543 0 958 9 650 5 303 8 474 3 825 7 678 2 317 1 418 6 978
1 776 8 574 4 119 6 170 9 917 3 52 0 993 7 918 5 203 2 360
6 657 5 792 9 450 4 743 7 272 0 860 8 211 1 115 3 665 2 664
9 131 6 566 2 909 3 901 4 611 0 553 5 12 1 899 7 488 8 418
9 395 3 952 5 954 2 428 7 342 6 889 4 475 0 80 8 746 1 241
4 270 7 546 8 23 6 950 2 753 5 654 1 865 0 203 3 32 9 185
4 699 0 896 9 135 7 308 1 7 6 310 2 724 8 571 5 795 3 846
9 495 0 701 5 651 3 97 1 335 8 299 4 662 7 10 6 195 2 435
1 728 0 560 6 929 3 590 4 677 7 968 5 462 9 829 8 685 2 911
2 859 6 195 3 96 5 860 7 776 8 228 9 214 0 716 1 768 4 747
2 491 9 711 0 152 1 16 7 574 5 952 8 357 4 825 3 701 6 843
8 337 3 239 7 479 2 766 9 938 4 105 6 437 1 945 5 343 0 279
6 758 7 698 3 760 8 941 1 29 9 538 5 265 2 447 4 641 0 179
4 66 8 283 1 809 5 91 7 726 6 545 9 906 2 602 3 470 0 976
9 782 4 462 0 362 6 114 8 563 2 648 1 211 3 248 5 21 7 415
3 832 4 120 0 289 6 731 8 354 7 922 1 535 5 388 2 830 9 946
3 194 2 17 4 255 1 912 0 672 5 668 6 582 9 908 8 281 7 250
1 247 3 276 8 534 0 809 7 617 6 432 2 119 5 986 4 657 9 20
5 16 0 869 9 739 6 940 8 161 7 356 3 919 1 247 2 561 4 48
9 396 1 266 7 726 5 311 8 812 4 485 3 164 6 967 0 459 2 243
2 496 1 461 9 652 7 667 5 199 0 382 6 122 3 755 8 711 4 807
7 681 1 148 8 258 3 951 4 151 5 232 2 299 0 697 6 810 9 672
2 343 9 776 3 566 1 730 8 793 0 668 5 107 7 936 4 489 6 369
0 689 8 508 9 594 1 670 3 177 6 359 7 710 5 547 4 442 2 417
0 449 8 275 5 365 6 634 7 711 4 881 1 701 9 823 3 819 2 503
3 590 5 729 9 861 1 962 7 737 8 775 2 598 4 745 0 705 6 947
1 235 6 580 5 453 3 794 9 196 4 714 0 906 7 805 2 512 8 154
0 780 3 701 9 215 2 739 6 218 7 651 4 155 1 119 8 515 5 781
4 572 5 202 9 368 0 45 6 439 2 545 1 736 3 556 8 258 7 333
1 594 9 755 8 118 2 542 4 450 6 626 5 354 0 220 7 147 3 713
9 920 3 297 0 925 7 979 1 414 8 931 4 228 6 763 2 563 5 573
9 877 8 23 3 131 2 101 7 541 4 993 5 665 0 680 6 127 1 717
8 433 5 609 1 474 9 660 0 735 3 969 2 557 6 926 7 887 4 481
1 824 7 711 0 474 4 675 9 472 2 512 8 769 5 750 3 846 6 422
9 745 0 271 5 926 7 928 1 220 6 853 3 391 2 641 4 512 8 973
5 99 8 566 1 150 4 836 3 700 9 962 6 625 7 91 0 713 2 556
8 304 9 316 1 604 4 2 2 514 5 979 6 674 7 975 0 45 3 608
4 342 8 911 0 283 2 689 5 130 3 12 6 882 7 821 9 747 1 273
3 14 0 875 5 15 9 579 4 238 2 936 6 694 7 608 1 103 8 319
4 34 5 167 1 441 2 938 8 789 9 247 7 708 3 711 6 550 0 524
4 822 1 175 6 599 3 748 2 836 5 800 8 966 0 127 9 506 7 305
8 549 0 565 3 673 7 317 2 792 5 369 9 836 6 617 1 635 4 675
1 519 3 760 0 157 4 740 9 445 7 399 5 357 6 506 8 973 2 194
5 752 6 235 2 431 8 156 4 412 9 343 1 216 7 574 3 613 0 438
7 528 2 263 1 417 3 736 9 244 5 33 0 49 4 403 6 685 8 220
2 230 6 799 5 349 0 780 7 510 3 86 1 593 4 742 9 818 8 575
9 751 4 896 6 989 7 561 0 469 2 189 5 643 3 421 8 307 1 632
1 675 4 500 3 935 5 640 0 835 9 487 6 899 7 106 2 382 8 62
8 437 2 861 5 589 6 440 1 643 3 118 4 519 0 977 7 408 9 331
9 638 0 33 6 168 8 781 7 72 1 441 4 948 2 174 5 214 3 881
7 450 9 882 2 509 3 301 8 564 1 211 5 982 4 894 6 3 0 748
7 468 0 796 1 632 4 7 5 218 2 857 3 502 9 97 6 934 8 537
7 304 1 235 0 774 3 574 8 355 6 260 9 302 4 560 5 783 2 10
6 266 5 993 7 151 9 992 3 222 0 406 1 139 8 721 4 480 2 513
0 622 8 827 6 63 3 107 1 625 5 534 9 426 2 216 7 899 4 227
8 839 2 315 5 171 1 546 0 302 4 152 9 596 6 403 7 938 3 256
0 219 7 78 5 860 6 159 1 544 2 983 3 987 8 281 9 695 4 377
9 244 7 91 3 530 6 563 8 169 5 87 2 901 4 735 0 145 1 935
8 989 3 367 7 541 6 82 0 565 4 347 2 978 9 420 1 999 5 165
8 712 2 807 1 588 9 822 0 478 7 480 3 536 6 185 5 79 4 341
7 621 3 452 4 437 5 418 9 530 1 808 8 880 0 778 2 855 6 990
9 507 0 42 3 256 4 921 2 44 1 738 5 364 7 562 8 366 6 221
0 928 7 342 1 205 4 672 3 117 8 429 6 733 2 479 5 875 9 899
2 767 9 147 1 208 4 185 6 240 8 792 0 978 5 310 7 32 3 402
6 500 0 798 8 548 9 367 7 960 4 133 1 689 2 704 5 713 3 621
0 486 9 833 7 372 4 546 5 244 6 448 2 907 1 559 3 221 8 330
0 669 7 66 5 629 1 633 8 878 6 554 9 178 3 449 4 630 2 673
6 52 1 506 8 696 0 476 9 960 3 968 4 9 2 999 5 431 7 526
3 107 5 421 4 974 2 154 8 366 6 493 0 298 7 617 9 602 1 521
7 577 6 595 1 890 9 352 0 544 8 609 3 672 2 579 4 629 5 427
6 274 7 725 2 104 1 350 3 822 4 507 8 675 5 171 0 136 9 507
2 698 6 810 3 580 5 344 1 633 9 941 8 353 7 75 0 834 4 897
5 509 3 254 8 743 1 63 2 447 6 299 9 873 4 514 0 669 7 697
4 646 7 40 6 746 0 46 5 129 2 259 3 531 8 264 1 681 9 834
1 903 5 213 3 127 2 824 7 849 8 858 9 221 4 566 0 307 6 984
8 896 5 772 3 841 6 243 4 610 0 506 9 463 2 5 7 791 1 741
8 951 7 40 9 913 4 30 1 731 6 552 3 994 2 332 0 683 5 326
0 597 6 521 3 908 7 313 1 818 8 666 2 630 4 646 5 492 9 536
8 375 7 529 6 481 0 468 2 641 9 404 4 693 3 416 5 789 1 820
2 803 7 48 6 611 5 459 0 882 1 671 4 944 9 591 3 727 8 717
8 954 3 634 4 669 2 966 9 274 1 51 5 637 6 470 0 726 7 969
0 132 7 713 1 642 9 352 3 832 8 111 5 818 4 492 2 782 6 948
1 135 2 90 3 651 0 414 5 612 9 566 7 700 4 791 6 156 8 391
0 397 6 875 9 459 1 719 8 459 4 371 5 821 2 567 3 583 7 623
9 470 6 559 7 183 1 523 8 526 2 530 3 186 4 256 5 344 0 488
0 311 7 99 9 1 4 453 5 930 2 267 1 624 8 222 6 205 3 812
0 142 7 76 6 816 2 712 3 106 1 882 5 316 8 605 4 697 9 489
2 889 5 98 7 113 3 674 8 770 6 579 4 833 0 35 9 194 1 196
3 151 2 499 5 13 0 721 1 949 6 535 7 861 8 4 4 768 9 575
3 520 9 928 4 511 0 627 6 202 1 291 5 133 2 150 7 708 8 456
9 34 1 501 3 201 7 378 8 980 0 881 6 561 5 700 2 438 4 983
3 684 2 349 4 658 6 345 9 292 8 770 0 448 7 902 5 247 1 36
0 347 8 68 2 256 3 728 6 532 1 54 4 81 5 989 7 198 9 424
1 216 0 312 7 901 9 63 6 547 2 83 3 275 5 38 8 40 4 172
1 385 3 379 8 101 4 425 2 350 6 367 7 336 5 466 0 103 9 5
0 877 9 135 2 419 6 242 7 139 3 360 4 786 1 394 5 545 8 483
2 17 7 812 8 522 0 792 3 389 1 219 5 905 9 433 6 946 4 717
2 651 6 925 7 214 1 401 3 448 8 484 4 870 9 689 0 973 5 668
2 693 1 191 7 170 3 601 8 413 5 740 4 59 0 724 6 851 9 339
3 341 5 762 6 964 7 685 2 806 4 269 8 645 0 685 1 993 9 521
6 92 7 667 0 214 1 492 2 105 3 246 8 338 5 24 9 872 4 338
0 951 6 293 7 717 5 906 2 562 9 615 4 652 3 631 1 613 8 751
0 77 1 94 9 89 5 374 7 33 6 151 8 210 4 451 3 395 2 490
8 47 1 69 3 949 9 924 7 156 0 533 2 142 6 807 5 358 4 427
3 437 8 7 9 202 7 705 1 285 6 889 0 378 2 636 4 741 5 470
8 533 1 582 0 435 4 573 6 266 9 65 3 764 7 23 2 937 5 574
4 698 9 540 5 710 1 652 2 419 3 507 0 19 7 652 8 450 6 198
6 896 8 304 4 556 0 204 7 250 9 796 5 265 1 903 3 901 2 116
2 628 4 974 0 431 3 421 1 457 6 830 5 259 9 881 8 491 7 665
4 63 9 530 7 959 1 688 6 274 3 687 8 592 5 116 0 125 2 916
4 151 9 832 3 821 1 571 5 463 2 379 6 698 8 985 7 779 0 722
1 936 0 372 5 933 2 658 8 87 6 288 3 963 9 819 7 193 4 721
0 112 4 688 7 815 5 602 9 652 3 130 6 728 8 660 1 401 2 61
7 880 5 74 9 203 6 338 4 137 8 825 3 443 0 523 1 936 2 317
0 209 2 805 7 806 4 471 3 547 1 159 5 625 6 99 9 110 8 986
1 343 0 525 3 199 8 361 7 447 5 915 9 767 4 951 2 859 6 6
8 857 7 943 2 878 0 474 3 993 9 614 6 270 1 973 4 795 5 374
7 566 9 68 1 645 4 460 0 547 3 409 2 738 5 281 6 657 8 937
8 932 7 949 3 153 5 514 2 757 0 383 6 449 9 825 4 371 1 297
2 1000 9 977 0 61 5 416 7 236 4 384 3 54 8 906 6 506 1 3
4 852 2 328 8 577 9 618 6 853 5 251 3 596 1 230 7 48 0 187
2 610 8 767 6 323 1 658 3 844 5 643 4 182 0 318 7 306 9 208
1 723 6 702 5 346 7 826 3 449 0 212 8 902 4 15 9 524 2 193
7 753 9 528 0 978 3 390 2 366 5 907 4 220 1 870 6 612 8 971
1 279 6 449 8 10 9 633 3 982 7 531 4 267 5 44 2 174 0 692
7 478 3 467 6 574 1 440 9 214 0 555 8 920 5 830 2 664 4 133
4 448 6 302 0 230 2 519 8 209 3 276 5 311 9 674 1 270 7 961
6 96 7 843 4 524 9 944 5 307 2 539 1 209 8 294 0 523 3 753
2 848 4 34 9 89 3 776 6 461 8 981 0 758 5 755 1 391 7 747
1 606 7 884 5 119 3 695 6 661 0 244 4 172 2 269 8 801 9 636
3 688 7 776 2 603 9 298 6 42 0 828 5 75 1 224 8 488 4 573
4 7 6 775 5 633 7 415 8 383 3 329 1 277 9 767 2 393 0 643
0 282 8 390 9 908 7 513 1 884 3 614 5 443 4 563 2 703 6 709
8 808 5 629 7 916 0 415 9 586 2 685 1 230 4 728 3 156 6 677
7 280 8 654 1 811 2 249 6 941 9 805 0 588 5 906 4 411 3 444
3 664 7 497 8 836 2 636 0 686 1 535 4 723 5 617 6 147 9 481
3 984 6 161 0 968 7 449 8 848 4 730 2 295 1 727 9 980 5 480
1 419 7 782 0 475 2 292 9 540 6 603 3 511 8 872 5 548 4 673
9 385 2 230 0 833 6 936 4 266 8 73 5 583 7 204 3 400 1 707
8 761 7 481 6 945 0 989 1 156 2 307 3 326 9 573 5 313 4 4
7 127 1 841 8 876 0 351 2 119 5 979 9 437 3 994 4 532 6 485
4 171 9 224 0 677 6 515 5 560 2 348 7 488 3 263 8 405 1 786
6 87 4 664 8 970 5 103 1 862 2 372 9 922 3 97 7 388 0 300
2 969 0 848 7 164 3 167 4 995 9 700 5 271 1 382 8 99 6 136
7 783 0 415 6 236 5 581 8 954 3 6 2 232 9 825 4 273 1 117
1 738 0 374 5 44 2 219 9 354 4 375 3 93 7 435 6 709 8 693
8 373 9 971 5 325 7 888 0 463 2 997 3 140 1 720 4 247 6 67
7 609 3 188 4 797 0 515 8 261 5 369 2 44 9 858 1 165 6 420
2 642 3 381 8 84 0 916 9 52 5 18 4 795 7 894 1 48 6 701
7 48 2 291 3 718 6 567 9 817 4 823 0 875 8 848 1 443 5 456
3 947 2 909 9 683 1 847 0 562 5 853 8 888 6 899 4 424 7 957
4 148 8 80 0 487 3 131 5 269 2 535 7 82 6 592 1 108 9 927
9 91 3 479 1 432 4 969 5 25 0 730 8 216 7 681 2 845 6 443
4 564 3 216 8 319 0 624 7 462 9 679 2 130 6 448 5 987 1 646
3 616 0 466 6 632 5 202 1 323 7 964 9 258 4 148 2 258 8 657
6 806 3 534 5 548 7 756 0 154 1 89 8 60 2 937 4 614 9 363
3 136 7 619 5 770 2 132 9 504 6 104 1 846 4 951 8 712 0 840
6 864 9 293 2 650 4 236 0 549 1 860 3 867 8 124 7 415 5 183
8 632 2 185 9 751 6 584 3 517 1 433 0 232 7 473 4 777 5 8
3 368 5 719 9 298 7 427 6 611 1 623 4 408 2 513 8 477 0 819
5 793 9 90 6 484 8 173 4 1 1 545 2 960 0 604 3 907 7 166
4 696 3 116 0 192 1 388 9 291 6 136 8 562 7 473 2 607 5 59
4 518 1 116 5 9 8 516 3 813 2 40 9 73 0 703 7 429 6 783
6 385 8 959 5 672 2 778 4 619 3 146 9 961 7 924 0 564 1 630
9 534 6 783 3 353 5 127 7 870 1 126 4 84 2 554 0 393 8 521
6 475 9 555 7 998 5 951 4 877 0 627 3 101 1 910 8 706 2 310
8 138 1 630 7 102 4 192 9 618 3 267 6 185 0 63 2 478 5 433
6 326 2 516 5 433 1 642 0 974 4 627 8 839 7 43 9 616 3 802
6 932 8 604 2 368 7 247 1 349 3 742 4 17 0 474 5 319 9 192
2 96 4 433 1 171 5 914 8 255 9 681 6 379 0 730 7 274 3 546
0 956 7 156 9 737 5 52 4 823 8 148 2 811 1 838 6 677 3 607
9 275 0 413 3 863 8 359 5 546 7 417 1 72 2 318 6 33 4 931
2 783 3 554 4 256 7 835 9 732 5 927 8 584 6 295 0 318 1 786
6 74 4 285 3 359 9 713 2 842 7 857 5 702 8 976 1 19 0 954
1 550 0 990 7 48 4 638 2 735 9 118 3 540 8 766 6 385 5 537
9 79 0 589 6 9 7 825 3 422 5 938 2 354 4 561 8 374 1 836
2 377 9 144 7 612 4 13 1 852 0 588 5 364 8 559 3 903 6 602
1 780 4 771 6 365 0 204 2 675 3 625 8 776 5 628 9 788 7 442
0 974 9 845 7 297 6 481 1 728 8 801 2 646 4 824 3 919 5 516
3 124 9 142 4 117 0 319 6 966 5 478 8 630 1 953 7 243 2 659
3 57 6 536 9 568 7 663 4 54 5 261 2 953 8 75 0 918 1 397
7 228 4 585 2 298 3 116 1 139 6 653 9 57 0 301 5 508 8 106
0 185 8 684 3 414 7 640 4 969 5 892 9 826 1 659 2 48 6 940
4 868 2 592 7 6 5 76 9 420 1 840 8 910 6 757 3 422 0 975
0 940 9 966 2 938 1 206 6 945 7 460 3 728 4 476 5 399 8 497
4 84 7 691 1 619 6 517 9 233 2 719 3 239 8 602 0 238 5 938
1 425 5 889 9 770 3 650 7 715 0 778 6 885 4 492 2 319 8 424
4 332 7 113 1 415 3 931 9 80 5 398 8 847 0 663 2 524 6 330
7 856 6 266 8 809 5 985 4 849 2 443 1 89 9 190 0 339 3 222
7 340 2 93 6 946 3 748 1 313 8 933 4 515 5 151 9 837 0 796
4 95 5 403 1 649 8 317 9 531 2 471 7 243 0 285 3 832 6 59
6 724 7 580 3 13 4 740 5 121 1 582 2 967 8 283 9 768 0 521
4 659 9 435 1 225 7 905 3 960 5 449 6 550 2 862 8 20 0 462
3 577 1 351 5 385 8 240 9 905 7 824 4 251 2 279 6 96 0 487
9 152 8 515 0 147 1 77 4 485 6 10 2 879 3 231 5 386 7 287
2 756 4 980 3 289 8 622 1 377 9 345 5 800 7 732 6 13 0 424
7 23 0 556 3 861 1 344 4 568 5 388 2 454 8 781 9 116 6 526
6 665 5 88 4 292 7 602 9 622 2 313 3 290 1 33 0 974 8 624
7 68 5 772 2 649 6 364 8 177 9 763 0 184 4 75 3 372 1 57
9 433 7 336 3 187 4 301 8 605 2 378 5 995 0 115 6 815 1 64
7 433 9 289 2 755 1 411 8 639 6 6 4 560 5 988 0 985 3 964
6 667 4 469 2 555 0 374 3 946 9 412 7 177 8 893 5 962 1 361
4 546 2 613 0 46 1 176 3 946 8 692 9 708 5 994 7 867 6 930
9 285 4 694 8 295 0 363 3 873 1 597 2 309 5 474 6 973 7 283
1 765 5 304 8 163 0 801 7 657 6 602 9 123 2 216 3 235 4 88
3 755 4 712 9 581 2 834 6 8 8 846 1 553 0 885 5 680 7 652
5 845 4 531 1 598 3 154 8 338 2 241 0 705 6 98 7 370 9 289
0 682 8 841 3 595 4 992 1 856 9 858 6 948 5 842 7 377 2 724
1 539 7 537 9 719 6 692 5 593 0 709 3 212 8 405 4 403 2 237
3 420 2 595 1 702 0 91 7 430 5 312 4 197 9 70 8 334 6 566
1 218 8 585 4 610 9 218 6 847 5 129 3 471 2 34 7 976 0 300
7 775 8 829 9 511 5 788 6 857 2 688 0 306 3 722 4 566 1 954
5 85 6 864 7 875 9 237 4 616 2 23 8 656 0 708 3 78 1 479
5 363 7 660 1 465 9 301 8 682 0 931 2 908 3 366 4 628 6 741
1 327 8 754 3 362 2 494 9 97 0 12 7 231 5 866 4 765 6 286
7 969 4 527 1 11 8 321 3 563 9 772 6 641 0 225 2 936 5 867
9 590 3 679 7 366 8 193 0 108 1 265 6 453 4 671 2 712 5 388
1 594 3 705 4 902 9 122 2 445 6 635 0 917 7 406 5 627 8 364
7 997 6 163 1 937 4 34 0 696 2 748 3 366 8 965 5 228 9 79
3 43 6 552 5 596 0 843 2 777 1 657 9 373 8 401 7 879 4 826
1 228 7 119 4 767 3 984 2 850 5 430 6 4 9 577 8 953 0 589
9 483 6 203 8 269 4 622 5 498 0 519 3 586 7 487 1 441 2 220
8 333 2 379 3 868 7 527 6 962 5 351 0 458 1 88 4 554 9 705
3 341 6 112 4 887 9 961 2 982 0 439 7 6 1 188 5 468 8 611
4 430 1 677 8 785 3 210 5 427 0 452 7 329 6 856 2 42 9 803
0 160 9 4 8 993 4 595 3 471 2 725 5 381 7 718 6 347 1 794
7 702 9 869 8 394 0 326 4 251 5 657 2 18 3 386 1 646 6 334
0 72 8 837 7 427 3 540 9 282 1 63 2 226 6 183 4 642 5 371
7 703 8 447 4 511 5 730 0 418 9 562 3 753 2 564 6 400 1 284
0 209 8 178 5 309 2 153 4 427 7 223 3 972 1 745 9 769 6 45
9 502 0 770 7 477 4 755 1 498 2 60 5 450 8 108 3 454 6 533
0 240 9 955 2 363 1 196 6 666 5 874 8 214 7 3 3 278 4 514
0 920 4 694 2 160 8 597 9 668 1 665 5 987 6 151 3 952 7 829
8 357 9 307 2 866 0 874 7 22 5 378 3 24 1 657 6 581 4 486
4 996 2 808 3 919 8 741 5 42 9 521 0 229 6 608 1 816 7 564
0 368 9 435 4 145 2 80 7 4 3 791 1 157 8 537 5 478 6 811
4 993 6 43 3 924 5 114 0 182 7 604 8 703 9 965 2 345 1 576
1 927 5 497 0 382 2 534 7 572 6 515 9 642 3 248 8 596 4 24
6 700 9 256 4 597 3 937 8 998 5 37 1 705 7 644 0 454 2 157
0 825 8 134 2 35 4 124 6 64 5 500 7 727 9 819 3 453 1 872
0 200 5 724 2 76 6 208 9 586 3 521 4 98 7 283 8 365 1 861
6 938 4 461 2 814 5 402 9 305 8 234 3 52 1 65 7 890 0 687
9 74 2 297 1 743 8 924 4 996 6 998 0 822 7 549 5 199 3 3
8 67 0 448 4 18 1 930 9 807 3 257 5 3 6 383 7 317 2 624
8 383 4 109 0 5 5 836 7 186 3 16 6 807 1 354 2 975 9 578
1 269 0 469 6 837 8 1 5 741 3 209 4 350 2 909 9 986 7 259
6 36 4 511 1 494 8 80 7 98 9 213 3 350 5 942 2 917 0 83
0 394 7 607 1 974 3 827 5 839 2 609 4 236 6 781 8 635 9 547
0 618 8 945 6 429 4 779 1 19 2 721 7 78 9 946 3 989 5 108
2 512 4 824 9 761 5 45 8 897 6 420 0 54 1 362 7 172 3 924
3 676 4 224 1 204 5 387 7 244 6 892 2 78 0 976 8 785 9 525
2 522 7 67 8 498 9 5 1 717 5 562 0 664 6 45 3 695 4 842
9 159 8 696 6 676 3 81 5 170 2 872 0 840 4 760 1 791 7 821
9 652 3 399 2 532 7 28 5 808 4 304 1 629 6 924 0 756 8 885
5 708 8 243 4 599 2 21 3 211 0 599 9 339 1 521 6 752 7 953
1 747 3 829 8 846 2 180 6 761 7 906 9 148 0 812 5 544 4 641
1 404 9 993 2 459 8 690 6 898 3 450 5 145 7 594 0 982 4 470
9 990 6 219 2 881 7 965 4 215 0 413 5 72 3 230 1 233 8 98
8 360 5 738 2 334 9 304 1 142 0 317 4 477 3 991 7 17 6 733
1 373 0 554 8 247 6 802 5 102 4 506 9 561 2 46 3 203 7 22
2 779 8 350 3 576 4 271 0 884 6 814 9 797 1 152 7 974 5 147
1 580 8 571 2 675 9 914 7 909 0 773 5 580 3 726 6 906 4 172
8 231 4 695 7 633 9 991 6 629 3 613 1 367 5 315 2 20 0 51
7 467 1 775 0 920 3 129 5 166 8 325 9 289 6 506 2 93 4 945
1 889 9 205 6 568 4 461 0 524 2 502 3 691 7 515 5 732 8 308
0 598 7 372 1 129 9 662 6 554 4 125 2 41 5 574 3 163 8 905
7 193 1 839 6 61 0 857 8 1000 4 227 2 548 9 233 5 4 3 325
3 52 5 924 4 644 7 686 2 769 1 943 0 297 9 427 6 4 8 931
5 26 0 99 2 667 8 860 9 611 1 565 3 388 7 830 6 296 4 744
0 430 5 136 7 419 3 69 4 187 2 577 9 416 6 495 1 966 8 990
4 146 7 491 9 485 3 933 1 164 8 410 0 499 5 860 6 966 2 267
3 325 0 91 4 233 9 909 1 558 2 768 6 545 7 883 8 282 5 809
0 502 9 872 4 211 5 987 8 7 1 681 7 492 3 769 2 700 6 210
0 487 5 121 6 893 4 880 8 725 9 121 7 461 2 118 1 490 3 143
6 965 9 555 1 65 4 501 0 230 5 593 8 468 3 923 7 367 2 913
8 224 2 47 6 351 3 545 0 40 5 799 7 855 4 119 1 9 9 695
8 95 1 119 0 821 5 654 4 539 2 248 6 247 7 435 9 202 3 957
3 657 2 205 8 827 9 776 6 437 0 64 1 205 5 33 4 903 7 595
3 361 1 868 7 811 0 398 5 246 6 936 9 480 2 216 4 841 8 99
3 168 1 799 6 438 8 187 9 363 5 793 0 687 4 471 7 455 2 255
5 920 8 420 3 182 7 258 6 909 2 20 1 572 0 669 9 65 4 873
9 132 8 194 6 20 4 424 2 142 0 592 7 687 3 568 1 910 5 210
0 167 3 73 2 124 4 547 8 852 6 465 5 748 9 462 7 757 1 569
2 674 3 914 8 610 4 87 6 516 7 370 0 38 9 589 5 131 1 218
4 887 3 622 5 62 6 5 9 139 0 377 8 429 1 852 7 144 2 790
2 616 3 49 6 831 5 661 8 402 7 841 1 46 4 478 9 861 0 320
3 714 5 395 1 3 9 183 8 862 0 649 7 222 2 856 6 738 4 653
7 997 8 634 4 394 1 844 5 435 2 112 6 49 0 651 9 789 3 115
6 643 3 325 9 968 1 680 0 700 2 3 7 741 5 796 8 312 4 677
9 307 6 4 2 264 0 287 8 679 1 890 7 78 5 855 3 337 4 889
7 77 2 458 4 462 8 113 6 759 9 558 0 190 1 238 3 940 5 930
3 802 5 851 8 389 0 250 7 988 9 428 6 410 4 671 1 954 2 449
9 534 1 355 3 208 5 598 0 285 2 154 7 705 4 967 8 934 6 676
0 802 9 905 5 611 6 287 7 371 4 852 3 506 8 601 2 514 1 68
5 440 6 178 3 790 1 855 7 449 9 272 8 646 0 105 2 878 4 93
6 764 4 371 0 251 1 443 3 881 7 866 8 364 5 872 2 229 9 979
9 523 8 156 5 987 2 932 4 433 0 615 6 527 3 6 1 255 7 840
8 13 0 607 3 511 4 432 2 928 9 499 5 228 1 84 6 715 7 363
3 922 0 593 6 639 4 134 2 732 8 10 1 314 5 883 9 160 7 758
8 600 2 377 3 377 6 373 9 17 1 901 4 961 7 440 0 471 5 651
7 809 0 536 6 241 9 664 3 614 8 646 1 873 2 860 4 898 5 258
9 191 8 237 5 508 1 55 6 328 2 462 3 284 0 588 7 279 4 318
2 1000 4 302 0 757 8 421 3 996 1 480 6 56 5 642 9 601 7 973
2 574 5 455 3 733 9 964 4 28 8 910 6 306 0 1 7 607 1 645
6 318 4 381 5 318 3 524 8 447 1 276 7 258 9 640 0 856 2 956
8 251 0 464 4 869 1 37 9 361 2 756 5 143 7 172 6 980 3 205
4 492 7 977 3 800 1 407 0 734 5 297 6 272 2 819 9 566 8 558
2 725 7 706 4 621 9 217 3 540 6 332 8 479 5 514 0 122 1 310
7 356 2 758 5 724 8 858 1 652 4 368 6 311 0 241 9 647 3 218
3 256 9 523 0 422 4 826 5 378 2 958 8 17 7 930 6 530 1 357
6 326 5 831 0 520 4 352 2 523 7 755 8 756 3 185 1 888 9 382
2 435 7 423 4 204 8 519 9 397 3 131 0 882 1 121 6 539 5 920
0 263 2 481 5 434 6 343 9 75 8 27 4 599 3 168 7 962 1 476
0 838 3 854 6 262 1 74 9 59 8 537 5 171 4 559 7 748 2 7
9 830 8 5 2 689 5 84 1 715 4 491 0 985 3 725 6 201 7 421
4 546 7 357 8 156 0 539 5 613 3 255 9 200 6 640 1 123 2 378
8 604 6 146 7 96 1 506 9 82 5 897 3 923 0 803 2 442 4 80
9 959 6 881 1 622 0 553 2 313 7 395 5 421 3 309 8 613 4 325
6 167 4 281 3 376 5 981 7 146 0 308 1 636 9 933 8 223 2 405
7 60 2 63 8 204 4 153 6 916 0 183 3 543 9 233 5 475 1 610
0 235 8 979 1 744 6 708 4 442 2 775 9 630 5 191 3 168 7 130
3 598 5 151 9 407 6 215 2 759 7 515 0 236 4 465 1 973 8 422
4 214 1 517 7 955 3 867 6 966 5 964 8 974 9 607 0 903 2 527
6 495 0 896 5 388 8 163 1 388 3 748 9 112 7 364 4 629 2 228
0 30 4 701 7 630 1 79 2 301 9 229 8 517 5 123 3 360 6 909
4 850 2 102 6 456 8 358 7 454 9 98 1 790 3 296 0 305 5 223
1 464 6 446 4 404 5 155 0 599 9 77 2 528 3 285 8 819 7 314
5 81 9 575 3 884 6 955 8 58 1 577 0 246 4 117 7 534 2 513
4 471 0 333 1 840 6 281 7 313 3 867 5 680 9 417 8 583 2 297
3 91 0 715 9 77 7 49 4 973 2 670 1 144 8 116 6 342 5 194
1 383 7 607 8 470 3 978 9 981 2 959 0 806 4 984 5 324 6 141
8 709 2 770 4 216 9 237 0 51 3 826 6 709 7 928 5 174 1 395
8 85 1 834 7 510 4 151 6 962 2 718 3 207 5 214 0 660 9 589
8 803 9 392 5 304 4 621 2 273 0 260 6 878 1 38 3 334 7 553
3 213 1 776 2 118 8 129 0 349 9 992 4 711 7 366 6 304 5 401
5 555 7 492 4 478 2 143 1 32 8 966 9 683 0 183 6 61 3 77
0 359 6 99 5 451 7 707 4 459 1 426 9 933 2 918 3 483 8 11
3 462 4 368 1 140 0 425 9 630 2 611 5 322 8 58 6 952 7 641
2 766 7 106 4 91 6 865 1 500 3 581 5 995 9 390 0 725 8 322
6 291 0 801 5 93 4 531 3 58 7 647 8 690 1 320 9 711 2 174
2 231 4 547 5 66 1 192 3 189 0 510 7 488 9 2 8 685 6 136
3 914 4 607 9 668 6 159 1 403 5 573 7 427 0 624 8 460 2 705
2 98 0 106 5 886 8 830 3 481 1 160 9 691 7 168 6 715 4 365
5 762 9 223 3 903 6 393 0 637 4 87 2 252 8 922 7 56 1 700
6 640 9 638 8 121 4 803 1 253 0 668 5 662 3 508 2 433 7 787
6 999 1 196 5 328 9 962 7 569 8 326 4 776 3 607 0 556 2 633
2 609 0 699 3 442 1 109 7 159 8 962 5 717 6 303 4 565 9 856
9 603 2 844 4 368 1 335 0 584 6 178 7 533 8 558 5 225 3 258
4 560 8 331 1 272 5 338 3 522 2 480 9 257 0 807 6 381 7 563
4 472 0 719 8 88 9 144 6 308 3 684 1 714 2 794 7 596 5 765
0 820 3 902 6 933 8 71 9 560 5 272 4 237 2 64 1 776 7 271
9 167 8 972 4 508 2 939 7 267 3 968 5 636 1 151 0 513 6 692
1 574 2 177 0 706 6 102 3 372 7 647 8 764 4 425 9 293 5 372
4 248 5 549 3 582 8 671 0 241 7 448 6 365 9 76 1 682 2 609
6 98 2 716 4 252 9 581 0 443 3 888 8 900 7 699 1 250 5 587
0 366 7 618 2 60 6 453 5 168 4 610 1 601 9 771 8 220 3 279
8 812 5 580 7 3 9 170 3 390 4 631 6 707 1 547 2 843 0 552
0 741 9 121 5 208 6 401 4 749 3 81 1 830 2 781 8 575 7 717
7 760 6 664 0 194 3 371 4 206 9 194 5 172 2 398 8 76 1 570
7 314 4 483 0 690 3 751 6 682 2 170 1 280 8 314 9 775 5 68
4 589 1 839 0 736 7 811 8 548 9 738 3 678 6 285 5 620 2 775
7 935 9 314 3 619 0 474 8 388 6 885 1 94 4 892 2 219 5 888
6 807 9 143 4 170 0 351 7 396 1 57 8 305 3 39 2 416 5 652
8 522 3 879 4 112 9 318 2 152 7 452 1 652 6 244 0 665 5 811
1 967 2 889 0 746 9 728 3 285 7 981 4 941 8 795 5 793 6 640
1 121 6 778 4 376 7 750 8 663 3 929 2 877 9 789 5 716 0 614
8 66 0 521 5 248 6 553 2 432 9 504 1 329 4 192 3 595 7 329
9 476 7 18 6 708 0 120 4 258 3 537 8 804 2 76 1 307 5 634
8 218 9 578 3 10 1 769 4 378 0 442 7 957 5 597 6 411 2 335
1 383 9 754 8 466 0 821 4 675 5 798 7 376 6 450 3 655 2 3
0 141 8 214 5 851 2 347 4 215 9 271 6 5 1 26 7 403 3 565
0 426 3 253 7 254 9 293 6 754 8 120 4 657 1 249 2 873 5 197
9 39 2 396 0 54 8 81 5 493 6 60 1 210 3 960 7 805 4 896
4 78 3 681 5 510 1 24 8 665 2 436 9 811 7 587 6 133 0 807
7 350 0 435 1 933 9 104 6 657 2 534 5 85 8 453 3 129 4 398
9 174 6 887 1 248 7 600 4 460 2 109 5 573 3 770 8 94 0 613
6 938 7 405 2 242 5 197 8 482 9 297 4 754 0 583 3 757 1 824
9 111 5 811 2 665 6 298 8 88 3 47 4 975 0 336 1 783 7 258
9 743 2 573 3 504 7 318 1 648 8 246 0 951 4 35 6 592 5 835
1 317 8 560 6 797 9 125 3 351 0 660 7 310 5 743 4 411 2 219
3 552 4 401 9 271 1 196 5 793 6 287 8 416 0 607 7 363 2 704
0 92 9 372 7 789 5 618 2 76 6 22 1 68 4 507 3 282 8 567
7 257 8 355 4 267 3 333 0 800 2 365 1 360 9 386 6 484 5 404
5 79 8 601 9 514 3 938 2 889 4 92 7 888 1 60 6 992 0 923
8 785 1 1 9 431 6 327 0 241 3 217 5 822 4 596 7 8 2 514
0 856 8 868 4 532 9 310 2 58 6 761 1 887 3 905 7 547 5 762
5 498 3 958 1 947 0 647 7 557 9 112 2 641 6 144 4 900 8 510
5 924 9 519 8 687 0 176 4 286 3 126 6 86 1 78 2 128 7 675
9 327 1 384 5 790 0 384 6 758 2 704 7 81 4 558 8 743 3 68
8 994 3 394 5 275 2 239 1 625 7 104 4 13 6 247 9 539 0 244
7 80 6 745 4 833 3 103 8 399 5 304 0 91 1 918 2 912 9 797
7 560 1 655 0 118 3 297 5 944 2 237 6 425 8 141 4 521 9 811
2 484 4 122 9 515 3 276 7 779 0 253 8 616 1 144 5 951 6 690
0 762 6 235 4 880 8 897 2 987 5 312 3 446 7 894 1 299 9 611
7 451 0 466 3 698 2 372 9 160 4 47 6 483 1 752 8 883 5 545
4 744 6 769 1 210 3 368 5 488 0 197 9 998 2 482 8 674 7 12
4 175 9 406 5 396 6 523 2 280 7 730 1 268 0 189 3 863 8 805
2 850 3 793 5 708 8 665 9 961 4 823 6 746 7 769 1 937 0 604
0 863 1 481 7 186 9 190 5 316 2 218 6 542 3 225 8 273 4 668
9 963 8 31 2 433 5 166 4 691 1 406 0 852 3 369 6 507 7 667
8 247 3 466 0 413 9 780 4 581 1 255 6 369 2 619 7 200 5 121
8 615 7 95 3 416 1 615 4 450 0 637 6 615 5 891 2 689 9 883
8 366 4 422 9 999 2 373 7 656 1 902 3 957 0 857 6 553 5 8
9 745 8 668 5 226 4 577 1 918 6 23 7 612 2 86 3 63 0 413
7 766 5 483 8 696 1 699 6 197 4 376 0 276 3 674 9 30 2 640
2 949 6 841 4 459 5 899 1 491 7 538 9 944 8 900 0 436 3 839
7 66 4 268 1 116 9 382 8 251 0 293 2 145 6 240 3 908 5 275
1 926 5 999 2 135 8 788 7 82 6 741 3 383 4 217 0 356 9 137
5 934 9 236 4 6 1 805 0 475 7 721 3 971 6 187 8 103 2 721
6 869 3 14 7 650 0 122 2 655 5 340 4 519 1 194 9 380 8 121
0 96 6 802 8 211 1 631 4 47 2 352 5 280 9 641 3 547 7 900
4 376 3 719 9 467 6 452 7 368 5 172 0 274 1 355 2 449 8 443
4 807 8 52 6 172 3 760 5 303 2 108 7 719 0 667 9 618 1 901
0 466 8 894 4 95 9 503 6 377 1 768 5 236 3 586 2 397 7 691
3 686 0 158 1 841 6 151 9 257 4 987 7 430 5 881 8 884 2 581
8 500 0 438 3 29 9 382 6 429 1 34 7 237 4 479 2 47 5 950
0 839 8 66 6 399 9 709 5 490 2 799 3 172 1 279 4 680 7 766
9 359 6 758 8 666 0 780 7 605 4 646 3 547 5 502 1 342 2 434
3 358 0 530 6 245 1 497 5 332 9 22 8 76 2 152 7 686 4 984
6 76 5 521 1 331 2 900 9 150 8 256 3 982 0 516 4 521 7 894
4 560 9 273 0 96 5 407 8 605 1 192 7 303 6 990 2 598 3 392
4 714 6 57 2 202 7 864 8 962 5 95 3 889 0 430 1 157 9 221
0 671 9 521 6 545 8 544 1 506 3 600 5 197 2 180 4 608 7 99
8 171 6 947 2 631 1 407 3 798 7 650 0 10 4 1000 9 708 5 789
6 845 4 318 0 192 1 683 7 790 9 298 8 463 5 996 2 720 3 394
6 124 2 262 5 677 0 200 9 410 7 495 4 287 8 841 1 462 3 781
7 499 0 153 9 95 6 418 5 186 8 155 1 539 3 523 4 149 2 310
8 535 4 767 7 517 6 716 9 162 2 132 5 749 3 548 1 975 0 260
4 780 1 479 7 709 6 400 9 763 3 151 5 940 8 875 0 23 2 524
1 726 0 727 9 651 3 888 6 536 5 77 2 141 4 890 8 436 7 181
6 835 7 256 8 460 3 270 9 418 1 693 5 733 2 751 0 571 4 50


==> anc/Large-TA benchmark/tai_j100_m1000_1.data <==
100 1000
274 976 228 327 979 85 895 757 165 611 815 487 933 773 495 739 567 212 621 280 988 334 563 650 253 22 50 951 905 39 976 135 34 421 406 70 936 547 47 174 804 239 777 66 651 944 426 882 490 30 827 227 110 55 943 137 123 62 806 380 427 541 511 679 792 56 917 656 775 269 132 923 230 505 781 533 920 247 636 46 199 882 314 917 113 105 275 999 825 764 318 654 381 537 715 708 502 912 835 99 86 892 397 196 902 248 964 780 891 310 939 415 312 525 114 297 305 342 0 758 266 902 434 828 415 237 339 743 702 450 809 35 156 76 309 849 89 443 210 597 534 167 879 150 138 671 532 844 167 601 716 550 285 516 596 144 419 781 63 736 100 527 949 365 784 62 740 644 628 488 493 835 422 436 686 763 967 318 877 195 893 955 644 360 787 651 653 617 562 898 430 632 832 739 476 492 376 37 578 436 482 967 974 203 892 136 218 176 888 624 29 706 9 576 662 627 286 426 590 282 816 351 642 991 10 839 694 606 302 68 115 395 60 100 485 81 592 325 59 219 884 52 467 485 752 370 697 881 594 7 818 439 457 359 54 773 850 767 3 886 969 254 565 840 878 735 886 915 93 846 963 934 746 793 139 410 462 212 918 554 847 42 813 70 141 244 241 971 774 747 475 354 611 52 613 980 474 479 99 572 393 733 896 786 92 420 51 292 43 935 365 750 144 720 647 978 941 577 676 194 398 130 68 774 247 745 363 944 179 329 909 625 117 262 856 302 873 93 264 145 308 511 25 990 932 600 554 145 88 751 720 714 561 688 135 815 404 624 668 893 527 821 544 318 820 185 588 700 4 905 587 292 346 382 593 371 597 377 659 830 900 330 217 372 213 271 244 336 411 28 182 602 999 576 279 281 568 747 883 451 584 921 463 618 799 206 810 732 546 601 116 751 53 973 311 615 555 10 492 774 758 254 572 864 956 530 925 221 178 125 226 181 243 385 729 192 848 939 245 635 800 582 246 103 747 345 748 893 903 418 170 558 885 513 865 352 207 728 447 191 738 705 664 338 978 128 708 474 876 358 574 448 76 623 751 28 119 121 629 151 499 45 101 629 306 904 980 18 324 722 643 779 635 803 291 946 785 109 718 189 545 753 849 44 145 267 983 498 733 888 105 227 767 185 438 783 803 853 267 447 31 758 320 879 616 277 768 62 904 239 372 708 677 345 739 822 431 304 725 380 451 47 148 796 573 164 875 904 256 67 819 279 325 186 930 734 577 122 333 262 760 548 801 502 155 678 744 736 391 36 84 953 959 731 617 826 351 894 124 613 428 868 924 354 769 428 734 981 830 731 354 355 533 490 750 669 437 852 460 97 771 143 522 452 660 268 272 68 209 68 540 714 938 459 981 538 761 140 175 25 603 555 392 173 942 496 762 296 570 252 901 539 297 646 851 225 529 350 143 924 953 981 833 132 934 714 855 623 845 560 204 709 609 614 18 237 360 109 821 761 501 706 931 271 753 64 384 534 802 27 157 298 237 224 655 80 919 164 778 504 420 454 261 327 423 516 649 139 483 862 764 622 388 345 395 579 96 812 316 935 864 486 935 975 128 884 288 137 672 987 81 224 960 941 400 691 336 362 42 96 49 715 353 27 759 249 466 386 700 31 882 639 300 817 658 67 190 726 566 349 991 810 340 109 408 307 377 486 913 25 701 325 516 313 648 453 350 919 975 843 16 857 705 597 74 127 48 126 374 717 607 728 984 475 872 202 992 263 202 212 656 203 914 641 140 312 788 791 604 204 906 718 13 193 173 596 553 329 946 650 208 647 727 894 386 585 180 853 521 663 776 537 268 700 898 358 689 838 757 976 41 475 922 126 120 395 461 408 505 371 880 742 965 20 955 860 693 86 348 857 453 466 75 122 507 222 496 867 731 50 12 122 945 950 58 233 108 432 646 103 71 344 688 899 470 994 626 494 146 708 112 228 591 782 38 796 366 660 468 978 57 41 957 148 730 81 966 713 168 790 97 733 292 16 575 858 606 703 385 553 650 127 127 232 154 162 640 618 186 831 858 67 972 571 280 760 200 781 908 869 169 266 602 982 916 344 211 954 874 865 176 122 362 41 36 133 675 357 690 242 432 602 296 678 755 590 952 396 887 189 257 304 844 948 440 750 506 202 814 734 867 360 866 581 221 356 852 85 599 596 861 929 375 232 822 924 196 840 968 516 894 555 337 232 65 90 663 619 504 888 618 572 131 377 772 525 443 371 736 446 45 630 149 857 838 284 203 173 234 584 223 469 793 763 130 918 352 362 600 569 899 596 94 398 44 779 345 233 189 783 329 914 789 554 598 513 73 56 926 930 728 908 870 491 323 806 284 92 582 308 152 852 394 881 749 748 383 565 987 508 726 317 283 969 795 679 137 956 518 238 37 291 442 651 271 66 687 526 631 400 657 717 356 328 770 642 985 823 448 709 80 387 973 718 520 308 319 114 335 935 765 976 315 425 459 988 304 944 889 776 91 829 684 572 310 99 666 378 15 254 503 170 343 67 741 972 30 147 118 787 56 239 685 930 370 732 90 853 454 744 854 4 32 899 486 632 446 937 458 289 842 203 488 514 290 351 473 283 122 222 625 927 85 896 396 806 910 493 605 692 971 208 332 614 220 929 464 366 996 102 166 220 696 63 679 460 361 813 326 804 136 87 269 446 639 670 843 767 794 373 452 904 380 195 328 920 780 536 683 311 950 686 164 484 862 817 712 334 754 784 829 635 601 166 20 989 5 118 289 278 531 411 970 815 948 494 742 204 421 114 797 479 826 391 773 909 915 145 262 102 216 902 410 354 634 938 255 172 338 181 52 878 22 33 571 81 632 22 491 261 557 878 669 342 413 205 78 688 624 626 181 540 519 35 548 418 673 558 812 768 198 271 19 587 551 134 556 234 150 279 330 150 390 709 477 577 498 956 191 672 724 51 465 150 654 67 779 784 125 465 349 409 188 264 231 461 301 68 817 515 379 429 358 945 252 472 378 457 579 345 278 672 295 932 270 105 786 675 539 100 433 107 456 349 327 981 371 337 608 635 98 49 242 214 287 48 954 822 868 82 680 216 299 994 133 910 947 589 859 336 559 986 184 550 153 361 796 163 735 256 552 91 846 691 927 349 254 846 951 593 172 556 661 941 860 40 399 898 524 393 106 805 569 13 193 601 405 286 281 886 583 540 163 685 487 543 382 928 364 149 536 993 589 325 26 78 538 462 541 576 412 602 67 208 402 430 418 381 109 97 717 882 937 402 225 385 890 981 194 298 857 969 674 958 248 988 989 567 722 701 134 640 962 383 940 669 489 809 232 883 514 185 547 420 923 426 699 192 79 449 478 280 479 835 665 889 401 822 480 252 711 17 450 427 808 87 612 576 171 263 227 508 61 636 439 329 102 663 638 802 986 676 807 911 692 150 177 691 560 739 623 970 258 43 743 82 678 912 161 573 87 380 484 375 201 633 260 349 185 188 28 280 928 155 929 99 236 661 670 651 389 18 695 341 791 166 14 718 416 544 944 451 238 569 69 445 2 606 206 220 990 564 435 538 8 653 512 857 103 841 515 371 387 775 21 929 564 412 111 373 215 639 192 236 250 785 126 887 630 914 782 332 142 960 586 49 121 384 449 669 64 270 763 691 160 659 811 548 528 657 719 642 229 523 853 325 995 175 510 453 195 883 897 935 530 596 698 558 982 995 620 187 481 670 471 524 7 507 235 266 682 318 344 884 174 201 997 668 614 462 907 632 82 912 334 988 455 73 994 472 147 765 841 48 961 235 869 85 417 127 723 167 222 63 369 133 543 178 517 396 307 855 619 232 259 263 805 23 77 987 633 81 469 604 839 306 472 545 627 184 714 947 500 264 368 269 576 844 83 162 357 193 17 621 703 878 436 959 162 891 240 724 95 96 550 926 39 499 834 57 549 420 407 448 681 377 641 171 414 842 622 233 713 529 526 483 756 585 637 7 667 654 542 838 27 423 359 538 129 25 273 534 321 724 55 940 745 543 239 868 998 776 62 318 707 64 409 227 6 796 158 524 513 348 525 860 205 14 293 422 706 736 342 90 265 294 331 436 298 14 497 697 836 85 831 630 355 931 958 56 585 22 197 597 494 489 558 336 276 716 263 273 595 53 24 176 214 587 1 888 23 51 303 87 347 515 709 560 691 741 912 333 219 495 581 729 35 987 11 597 840 732 429 490 424 236 652 635 710 501 871 878 40 522 783 990 798 387 823 403 790 251 732 683 317 969 881 711 313 84 341 766 33 109 444 879 737 809 645 925 373 635 828 101 251 504 403 426 70 980 977 757 107 531 159 933 282 467 523 884 233 667 537 564 277 32 294 446 837 834 863 64 580 398 224 18 212 353 322 814 921 279 824 900 993 160 425 710 249 911 445 880 441 4 615 651 509 901 72 510 721 266 151 423 508 566 104 390 766 242 183 323 671 508 187 232 46 303 610 424 535 108 704 24 911 730 66 773 367 317
385 333 767 854 454 533 268 732 664 501 396 663 157 828 678 53 132 991 811 596 716 126 23 396 260 196 888 291 161 212 655 977 898 122 287 819 613 971 251 841 377 879 480 125 663 499 968 73 380 446 749 684 538 282 572 894 755 817 915 851 353 178 302 288 407 444 124 997 993 606 73 701 335 193 724 512 36 388 49 417 345 902 265 539 186 278 339 539 308 103 223 422 508 379 441 243 516 96 463 705 541 958 312 512 484 124 114 421 944 680 741 246 327 811 328 502 213 159 866 796 850 595 641 66 710 657 685 420 172 438 449 811 456 518 263 939 887 308 637 136 457 450 881 400 279 997 325 354 399 628 417 457 24 597 957 842 707 295 188 945 794 244 169 224 520 290 272 535 54 33 432 918 604 485 221 792 1 874 668 659 264 330 404 595 145 635 496 939 146 318 105 285 730 57 415 403 360 667 148 979 136 33 482 595 599 683 561 917 498 1 409 516 998 227 420 971 230 571 548 865 115 250 208 518 320 266 652 803 216 148 156 121 135 562 331 860 88 983 868 721 297 344 406 532 509 265 152 135 225 971 215 642 0 396 280 735 74 654 321 146 834 479 27 937 371 940 224 789 187 259 147 180 314 398 759 102 522 119 605 346 87 267 597 465 858 464 535 967 853 645 704 150 654 272 257 275 271 804 68 739 904 185 168 511 163 313 395 288 553 359 693 716 846 57 671 731 391 23 720 351 843 388 436 787 835 696 805 16 564 553 351 794 212 869 986 178 700 464 523 252 761 763 619 133 647 883 77 180 462 829 578 599 539 994 334 318 766 978 740 777 374 34 394 151 831 200 540 837 899 673 515 192 867 327 901 246 948 952 747 410 438 524 501 976 762 757 617 627 972 864 996 654 712 268 245 270 580 941 206 882 959 402 367 321 123 253 50 750 289 38 442 560 814 502 32 762 303 428 938 319 844 174 37 127 722 135 12 988 826 510 935 880 612 251 579 3 322 358 510 472 817 468 640 491 56 342 514 518 545 686 210 213 723 116 955 125 800 338 646 133 219 135 686 584 739 705 661 786 211 31 699 339 243 112 349 319 719 278 166 700 425 800 291 892 493 527 164 624 13 761 979 678 62 786 117 739 121 27 17 547 659 201 684 511 165 793 798 322 235 554 547 613 552 298 358 862 926 865 861 978 491 949 793 412 984 520 503 16 304 152 137 130 294 54 618 422 229 29 189 735 119 282 711 410 204 370 154 585 319 395 205 186 469 220 971 834 227 702 270 714 775 959 402 836 592 26 34 327 825 308 963 395 141 195 531 778 340 951 542 586 112 553 467 448 72 203 2 957 174 548 638 543 742 205 840 117 488 326 466 251 173 258 667 219 16 325 412 671 894 814 690 284 521 68 357 535 584 450 596 298 911 294 479 217 763 289 298 27 239 46 909 692 69 287 282 642 526 341 589 776 951 662 92 788 916 145 893 997 713 127 895 285 568 190 352 432 359 866 369 417 838 3 733 600 920 737 782 198 375 764 880 615 368 79 341 694 411 448 631 652 601 784 985 531 356 326 66 269 138 989 347 443 214 369 555 265 674 560 274 115 158 781 94 547 770 326 829 536 295 20 746 715 931 349 324 792 507 42 648 959 439 107 422 15 877 929 677 63 607 840 483 54 629 898 581 526 803 42 662 638 20 73 731 948 961 795 106 762 964 539 587 792 735 113 649 617 326 271 386 523 884 178 475 875 218 14 600 280 373 329 429 195 892 848 275 671 38 753 673 819 258 181 694 537 680 5 907 102 474 92 348 461 333 554 616 654 576 867 170 529 593 842 495 645 779 596 886 533 249 462 818 881 738 617 725 553 293 623 232 633 342 636 222 790 758 561 330 740 941 381 446 634 262 644 854 521 820 328 563 661 936 552 569 72 558 986 518 913 806 732 845 919 284 272 122 454 977 699 543 593 384 980 994 211 413 668 242 10 428 485 329 961 952 893 433 925 301 978 99 425 927 603 52 486 131 219 874 358 760 897 76 307 171 461 180 701 107 50 953 341 277 95 190 657 414 524 983 325 628 69 698 971 970 483 296 201 502 145 176 662 398 607 362 333 836 888 116 80 281 796 70 734 389 408 776 429 865 660 500 427 528 940 900 718 191 891 878 508 956 746 930 487 565 718 376 476 338 474 883 581 525 640 455 179 209 555 842 958 450 435 559 172 91 115 506 83 534 520 40 166 283 114 991 240 620 299 196 685 458 956 824 253 128 797 857 400 290 849 635 101 718 335 97 813 650 403 683 771 917 25 14 993 537 756 609 180 642 324 465 4 801 729 932 879 777 50 445 464 573 278 177 41 566 320 679 586 143 231 109 414 494 180 489 154 167 345 633 962 259 529 627 13 590 11 816 381 790 765 309 578 233 868 621 524 118 347 688 329 585 666 82 12 517 385 426 934 945 636 804 322 207 144 885 157 435 829 903 574 889 323 808 200 202 222 675 462 254 191 921 900 828 862 666 775 708 958 752 122 405 832 364 102 913 703 965 321 571 401 504 108 588 869 519 752 408 813 5 832 756 330 318 593 234 901 9 182 126 889 574 793 26 831 10 533 771 589 231 581 499 987 610 166 870 968 427 406 392 917 839 401 485 316 200 565 185 211 101 490 278 616 669 417 847 84 149 592 370 584 388 109 976 83 797 822 305 252 261 87 879 456 809 139 113 802 83 91 443 161 643 180 822 626 533 446 276 866 765 145 644 495 939 654 127 686 226 788 81 365 781 615 606 832 80 21 896 323 524 64 919 819 250 163 344 999 786 180 400 658 35 462 60 760 198 709 182 548 285 528 990 636 737 867 452 672 372 914 902 30 461 353 871 561 778 970 65 955 728 376 246 23 933 249 350 2 86 21 201 450 317 995 670 238 925 6 792 891 937 712 660 361 787 715 598 760 729 287 220 126 236 615 969 372 657 706 784 315 862 741 768 713 626 13 440 993 46 375 240 435 821 600 653 226 622 257 940 778 267 700 431 286 754 892 75 547 791 162 79 130 748 375 311 372 195 175 85 886 583 136 459 330 15 844 751 248 337 784 129 593 639 977 960 922 497 829 577 311 918 689 256 845 323 217 492 661 624 193 11 401 300 279 603 755 102 971 529 178 594 69 721 719 78 47 849 32 299 341 551 498 924 608 434 91 682 222 512 575 448 172 807 905 382 952 575 65 696 470 33 742 872 165 273 327 365 438 71 231 183 10 288 391 656 975 153 683 354 837 184 221 363 753 310 886 403 88 701 701 691 269 346 315 833 667 697 325 595 14 837 381 549 464 387 776 244 615 286 186 57 744 453 16 562 399 802 781 810 515 381 171 130 129 734 862 705 589 313 393 39 792 93 520 21 763 473 951 732 152 421 575 103 453 25 155 785 200 636 468 7 590 424 845 745 83 253 559 860 150 681 134 437 957 228 856 193 409 905 264 769 595 560 954 859 392 108 402 175 459 336 76 55 893 687 398 139 243 726 852 142 451 460 624 946 869 307 930 743 780 292 437 897 160 29 55 914 21 922 854 570 34 58 9 48 308 974 600 672 529 162 100 928 274 992 633 557 473 513 374 110 218 943 624 989 727 567 446 717 169 451 337 53 388 882 330 31 168 248 493 61 318 614 909 625 253 692 410 159 128 476 137 203 376 757 988 856 890 658 430 111 905 876 615 651 515 468 263 430 815 160 632 401 234 546 469 383 874 890 359 556 341 444 66 464 874 783 963 51 824 676 164 59 417 18 570 490 983 950 669 980 571 22 395 999 207 949 427 144 574 393 938 591 710 966 136 133 660 140 767 544 827 477 56 64 949 632 268 151 600 100 378 378 890 744 705 788 748 470 886 355 276 98 150 419 853 813 433 582 339 978 156 238 498 832 648 241 810 511 832 120 39 532 647 315 360 269 61 912 546 44 428 602 610 796 173 247 218 750 676 689 507 851 556 706 903 988 233 997 29 841 441 799 588 6 192 929 649 84 65 237 913 910 395 852 875 181 850 982 493 554 911 487 89 63 697 343 625 418 604 873 386 28 896 550 512 987 332 4 355 527 40 505 522 772 34 715 21 695 470 252 864 819 609 789 690 423 893 390 153 923 734 306 22 630 217 41 419 89 851 472 2 43 947 958 38 995 24 366 115 709 390 615 834 104 176 611 369 702 892 848 592 830 877 764 612 379 333 42 406 975 161 486 297 96 382 8 12 727 3 586 674 478 570 934 276 155 114 608 996 536 856 447 239 67 305 973 418 332 928 197 89 869 999 95 295 815 875 942 198 780 554 361 288 703 398 3 655 665 103 823 151 891 890 192 549 954 600 773 836 266 212 19 230 981 674 47 254 179 68 397 100 855 842 530 831 125 284 714 35 736 508 45 446 623 311 471 467 90 344 795 246 217 555 30 419 645 289 753 236 634 28 967 39 194 379 134 374 410 583 774 872 255 985 316 358 199 703 481 546 962 648 947 598 150 480 416 827 863 491 875 85 864 302 906 318 178 627 827 575 812 560 908 447
500 443 616 315 315 399 68 218 345 118 284 526 687 445 356 940 266 805 101 542 970 860 171 891 433 153 603 465 195 772 617 42 158 233 800 851 882 55 330 572 323 169 962 741 656 61 285 129 546 351 28 619 618 376 257 102 89 523 442 446 669 3 344 183 295 98 747 904 601 28 210 576 311 935 394 15 231 402 502 433 458 55 98 616 768 725 118 559 733 167 923 5 846 9 286 911 955 636 652 969 727 46 53 182 278 175 615 23 329 400 590 580 31 507 317 403 990 405 604 303 821 532 979 504 372 784 726 604 475 598 665 649 547 522 447 232 313 919 254 851 797 687 894 876 600 930 241 15 198 172 405 959 855 457 852 246 479 27 765 661 683 566 51 836 23 64 715 726 379 390 994 239 106 716 928 777 758 475 794 225 904 931 272 879 407 660 491 409 143 996 849 372 415 179 499 441 214 356 808 375 925 898 134 904 723 384 876 459 218 939 941 238 15 373 265 127 515 355 474 352 702 237 697 192 581 443 452 690 133 681 666 702 542 275 65 961 497 5 644 595 338 730 431 339 203 445 374 560 706 766 339 173 172 394 6 466 326 228 488 588 708 512 817 201 835 269 236 480 764 735 239 354 819 758 83 546 935 84 570 546 838 762 446 607 513 564 686 930 251 982 501 740 79 445 574 883 940 416 621 201 997 104 258 775 742 877 626 970 229 134 632 294 582 366 202 984 908 302 205 402 346 22 429 631 215 617 419 762 944 195 120 568 571 202 288 787 640 534 842 159 799 749 945 213 163 568 663 551 382 867 352 265 81 699 585 881 283 191 518 513 334 467 641 219 803 145 90 879 145 111 148 781 240 148 459 503 397 664 17 591 25 485 72 817 86 500 146 798 5 594 746 902 137 79 7 557 583 77 930 588 490 736 175 240 827 908 812 652 785 43 946 996 197 23 290 441 444 128 861 218 611 829 736 155 860 375 478 371 657 890 543 641 713 341 255 661 30 721 116 141 881 864 386 628 684 474 575 834 630 516 648 20 74 513 635 768 448 23 932 722 29 763 35 376 638 343 610 506 553 29 521 555 597 70 981 82 26 595 235 148 671 359 802 806 291 65 126 846 71 48 534 989 810 481 649 104 552 11 786 425 271 938 934 598 493 195 350 340 832 514 729 505 968 640 480 237 893 584 667 894 976 86 211 602 756 840 903 283 705 120 711 912 465 124 773 965 624 757 477 157 738 811 168 920 263 652 874 847 907 72 525 262 883 314 824 469 700 986 880 913 760 693 190 891 117 299 38 395 392 395 135 187 869 848 460 386 730 684 87 502 539 308 840 186 302 465 130 851 325 921 776 858 690 863 718 430 818 196 376 552 701 492 725 994 183 132 149 752 56 893 622 97 237 95 867 471 365 17 535 815 37 360 267 807 462 862 268 807 676 864 191 659 351 550 605 477 47 144 688 186 529 725 165 891 850 289 926 320 469 658 434 151 461 697 208 552 450 40 749 89 560 123 11 310 443 663 85 347 368 121 820 176 366 532 412 689 13 584 282 645 494 410 124 559 467 103 331 798 752 851 559 114 125 613 46 753 572 511 743 199 737 151 563 196 425 655 301 103 717 971 234 990 508 791 996 724 565 725 100 745 4 686 660 213 973 419 782 468 767 939 103 629 185 502 562 861 314 254 607 666 432 336 936 779 801 975 987 546 411 268 879 554 772 799 223 319 157 734 829 904 965 74 136 395 164 192 244 796 891 182 608 871 390 102 150 14 259 442 540 253 963 864 362 409 414 526 108 573 119 977 815 357 152 451 564 980 381 688 805 418 378 366 375 721 417 859 653 711 138 198 691 218 512 738 319 687 722 799 541 883 707 15 75 597 740 451 834 502 522 544 127 391 201 301 353 350 384 230 281 789 213 169 841 933 129 694 395 901 825 51 681 334 95 746 305 247 409 594 587 269 958 379 792 91 675 505 989 50 920 276 591 971 238 578 194 532 569 286 457 266 228 671 121 474 759 628 692 780 741 975 613 245 627 298 318 471 816 865 36 377 914 167 761 175 555 351 662 170 252 532 159 576 42 642 679 963 828 544 196 844 247 678 567 322 363 929 922 484 845 586 424 520 122 985 24 883 602 663 584 428 848 955 859 398 550 115 685 103 48 256 264 528 449 376 496 474 333 163 599 466 99 437 668 819 724 541 39 960 774 153 166 167 857 237 54 926 503 719 779 993 659 896 441 297 796 595 793 441 261 905 890 338 858 959 916 792 528 677 739 317 892 258 174 519 495 797 249 504 245 142 623 151 538 617 545 839 971 780 839 162 34 46 788 196 176 78 209 569 969 499 927 595 342 33 870 224 995 454 753 500 105 749 517 988 977 110 482 570 938 283 230 604 33 932 953 288 509 338 396 213 620 115 370 211 778 181 359 983 300 489 576 267 714 52 142 493 464 729 783 451 91 918 299 818 200 279 579 687 593 880 27 335 41 23 609 381 472 613 589 689 298 458 754 509 179 993 206 415 698 782 537 426 361 867 898 441 558 912 456 322 2 927 371 203 888 857 915 874 577 150 22 145 504 634 408 371 658 467 536 517 646 229 437 337 568 522 243 276 523 162 984 841 289 374 689 295 929 331 999 218 250 383 335 558 956 29 631 221 416 751 357 614 316 83 389 31 184 696 262 354 220 8 598 573 947 396 93 287 82 385 975 942 270 783 439 442 763 653 703 692 94 13 992 373 253 378 931 924 156 476 140 510 160 21 18 342 293 934 948 40 911 197 304 750 913 293 387 730 795 636 693 928 385 530 520 894 639 883 716 803 960 885 212 709 292 809 76 100 32 91 993 389 983 64 614 219 294 398 3 476 966 21 954 274 413 423 588 622 871 458 781 690 144 664 470 459 877 409 354 992 884 857 55 956 942 999 704 781 364 490 682 155 428 530 233 627 807 888 696 202 310 1 273 243 109 877 769 524 204 566 280 123 182 224 406 480 561 858 895 68 844 94 951 117 320 726 866 522 770 692 170 839 814 930 454 77 349 651 360 174 487 652 677 669 187 158 380 719 878 94 655 26 403 330 912 796 787 620 710 233 889 834 324 575 486 184 533 66 421 863 453 525 169 436 851 782 633 424 678 717 246 996 887 39 826 444 998 679 217 669 900 359 642 17 988 433 950 510 549 194 222 871 322 101 303 657 199 920 699 103 151 942 556 222 864 602 358 321 373 433 112 309 402 494 897 863 399 681 712 93 757 606 336 148 312 698 59 134 899 402 721 831 388 999 340 679 427 262 16 602 949 856 885 925 505 126 226 426 606 483 9 522 78 781 586 66 242 554 843 229 123 181 731 384 595 101 92 875 177 33 451 332 918 878 73 833 110 623 139 185 131 971 70 429 167 113 695 745 393 265 410 665 868 634 269 41 84 427 734 874 806 990 554 614 514 970 524 307 833 330 260 834 115 198 566 417 780 10 162 407 327 747 531 955 661 473 14 639 498 679 161 409 974 51 830 142 248 79 645 845 328 623 921 348 44 986 186 178 906 792 279 507 178 101 755 111 483 994 939 593 789 237 694 840 831 298 957 66 180 443 519 674 96 487 847 574 455 689 43 105 40 92 924 922 672 307 62 944 189 823 896 774 909 297 777 59 836 675 980 610 476 289 141 84 798 98 748 14 308 913 784 825 811 679 154 636 592 274 647 79 650 207 506 884 192 928 297 853 967 111 557 532 219 821 337 359 256 465 664 218 674 14 471 372 221 1000 63 320 750 342 430 727 306 523 440 634 343 998 745 463 720 215 473 78 21 230 670 187 680 588 902 401 573 708 8 398 964 897 436 938 822 275 728 618 629 956 49 933 873 224 12 804 634 282 66 487 438 318 580 396 435 268 863 873 104 177 445 600 400 954 287 51 532 55 369 660 985 114 933 486 111 635 865 672 275 65 625 493 654 755 751 749 837 962 489 305 97 305 905 589 511 708 321 848 67 886 296 214 341 965 952 802 19 170 463 915 530 213 216 535 854 433 578 240 61 973 383 256 791 767 207 271 526 302 225 128 651 92 901 364 636 86 507 311 732 891 628 617 481 78 188 364 937 20 875 711 735 759 20 379 809 305 332 178 276 98 114 498 45 566 274 15 398 134 307 268 52 465 60 452 401 372 612 169 492 801 50 908 673 919 132 107 917 236 643 127 910 408 823 236 348 952 155 434 107 133 853 969 813 866 128 591 420 913 548 437 594 613 766 812 153 55 80 795 88 491 510 64 426 704 719 565 744 183 1 304 232 300 856 178 551 530 69 213 943 109 637 663 972 412 173 862 347 423 771 325 355 123 468 114 790 579 422 778 227 431 619 602 527 651 862 759 804 62 466 711 193 424 982 22 709 403 181 200 959 927 886 245 102 976 391 549 377 274 423 203 978 325 404 333 224 50 147 326 418 865 277 880 986 594 57 215 872 229 58 498 961 967 367 635 775 568 484 333 309 764 919 446 991 613 485 521 516 898 77 510 10 641 596 283 113 429 544 105 0 488 64 872 762 729
83 900 949 183 831 36 197 219 307 10 806 540 762 339 581 868 834 309 992 897 804 330 304 184 570 28 231 128 630 51 331 973 212 248 857 232 423 724 717 119 529 500 634 110 997 643 492 8 422 817 14 263 159 792 429 597 223 340 700 705 437 671 916 443 244 301 180 698 665 576 550 896 72 885 880 920 40 917 642 335 349 154 562 495 858 167 860 795 951 473 930 409 357 381 425 412 890 834 664 223 510 451 754 456 690 681 789 150 534 75 74 56 289 350 751 365 129 562 829 291 862 10 169 66 542 601 986 257 224 444 777 61 151 190 209 493 987 695 355 149 968 991 322 246 158 618 178 542 369 147 888 807 823 909 814 155 57 37 811 985 535 130 902 712 144 677 564 618 208 887 69 745 447 237 344 167 667 767 679 670 410 37 809 117 118 679 217 32 684 923 309 733 943 316 113 277 140 563 348 126 808 663 568 359 136 678 114 845 95 265 852 938 900 354 97 871 312 561 722 932 162 606 638 975 959 447 937 856 984 96 392 274 790 28 683 579 971 325 675 200 486 1000 978 967 795 853 687 21 243 64 655 493 995 336 979 925 528 706 748 821 64 441 239 655 843 654 199 394 705 205 305 680 686 915 323 329 577 40 582 8 901 482 827 159 988 237 450 74 907 579 728 474 733 495 405 692 523 691 183 920 441 96 44 7 673 39 446 580 137 117 318 264 119 471 612 55 896 357 837 549 758 89 586 506 15 597 53 467 668 569 856 882 572 969 94 220 654 171 927 532 646 32 617 254 467 869 275 752 1 388 685 422 787 611 268 427 765 909 499 692 908 688 459 788 873 458 533 328 729 237 101 584 514 835 526 74 798 746 462 968 773 653 466 271 807 623 415 248 725 323 932 999 240 213 409 659 449 645 36 276 154 21 350 298 846 104 891 485 511 685 35 867 649 218 17 488 465 659 590 118 532 96 43 654 731 367 693 667 527 510 792 959 270 25 444 775 102 241 954 983 238 204 490 422 819 589 188 305 99 454 939 394 18 175 666 503 946 492 977 409 721 254 785 468 341 407 480 997 738 498 531 312 366 469 21 20 52 193 911 699 509 326 712 104 493 770 825 685 455 500 876 9 424 912 886 393 571 597 295 734 965 469 27 442 703 833 237 371 292 840 384 110 378 362 54 844 884 732 419 903 555 460 906 64 629 703 578 920 694 971 921 809 247 940 833 341 647 283 266 367 962 173 60 155 105 105 202 940 164 464 230 678 174 940 500 394 12 756 730 601 772 374 179 345 494 49 470 880 601 837 948 837 628 682 689 866 104 960 716 547 417 792 20 323 195 32 443 900 189 508 935 405 277 838 219 387 290 520 66 958 473 355 735 192 826 890 958 668 897 599 750 23 411 262 11 173 641 145 453 667 714 487 822 532 391 488 659 651 491 170 805 221 124 36 251 390 234 592 788 538 713 108 39 323 458 854 734 574 241 141 333 802 22 178 557 534 416 51 190 6 157 347 250 968 920 103 206 19 165 837 430 67 337 637 315 964 885 336 739 166 967 481 110 486 715 309 71 749 595 214 160 873 663 181 364 957 861 722 803 996 147 757 574 409 229 705 970 823 835 577 619 965 293 269 82 684 928 124 589 767 173 151 774 959 428 609 454 926 706 109 311 637 386 962 989 123 49 503 516 72 926 178 832 372 851 495 519 968 771 769 338 783 802 621 854 814 622 308 931 36 19 908 985 562 393 662 76 83 77 349 33 412 216 479 496 956 78 237 815 511 122 406 488 341 328 822 764 377 363 990 652 966 610 271 994 576 263 547 983 504 109 409 464 15 671 576 81 140 489 151 29 461 626 831 70 281 205 328 760 727 615 700 302 837 639 141 775 379 737 990 957 676 882 249 840 589 922 706 387 895 691 90 92 343 327 725 242 419 90 803 539 593 245 670 726 914 870 267 940 969 132 831 770 351 24 438 291 124 961 638 782 707 143 397 919 634 980 52 936 556 210 484 620 511 909 608 698 781 963 657 635 925 213 785 898 937 265 836 463 927 810 295 929 545 974 399 631 921 127 469 841 885 192 395 563 43 153 213 116 551 530 28 176 508 868 391 923 411 187 434 42 811 426 448 761 266 373 446 148 345 982 795 133 358 867 205 221 779 495 78 106 912 567 748 203 363 149 340 439 613 864 208 294 901 483 266 403 807 256 784 543 167 128 248 504 936 211 874 468 538 723 95 508 273 644 574 193 430 170 705 298 320 975 659 767 993 96 233 944 632 752 388 517 719 474 296 274 114 816 359 934 902 853 777 657 874 740 874 588 593 376 690 259 284 360 162 408 644 283 791 548 765 580 161 538 455 166 845 125 310 613 275 981 547 674 823 502 243 710 37 836 657 820 273 406 626 342 627 560 90 280 519 353 591 84 413 55 57 41 600 918 717 115 685 2 573 383 797 0 806 412 231 878 2 452 784 797 907 969 349 877 183 45 850 866 279 48 894 431 211 482 637 609 453 709 835 786 897 442 235 575 731 591 518 434 450 579 865 233 718 875 479 871 849 351 324 599 780 966 708 85 353 643 582 123 569 633 964 381 347 549 725 583 225 763 176 163 228 13 665 108 5 796 782 812 251 191 719 501 664 945 620 262 105 303 742 267 129 942 757 47 616 653 845 358 803 401 131 232 438 741 56 874 791 448 642 506 115 964 53 505 683 838 781 56 901 301 423 222 172 264 295 335 757 281 206 889 991 472 639 296 506 329 865 475 390 6 65 145 636 75 890 320 806 736 45 257 219 207 396 152 316 9 399 220 310 768 27 755 208 623 2 414 151 436 87 661 665 343 857 824 643 614 543 845 608 286 596 435 495 326 534 776 489 933 595 161 350 552 365 839 204 953 458 361 88 451 981 347 474 669 361 4 749 34 470 282 467 107 647 252 159 200 929 587 860 438 947 893 428 28 775 214 797 172 742 150 666 637 452 848 457 457 440 354 158 607 36 801 439 89 293 565 429 126 864 697 629 185 556 402 891 375 660 314 76 627 156 394 842 950 400 849 54 382 939 272 386 171 369 993 220 340 805 513 623 636 404 497 44 479 645 51 616 433 526 271 656 551 115 332 732 3 867 677 930 625 426 316 399 346 673 546 307 456 317 899 146 377 896 130 771 142 653 273 8 670 720 818 842 432 361 592 676 306 47 177 445 512 435 746 464 784 661 865 740 371 443 16 897 285 534 719 273 742 330 576 598 59 100 702 251 696 61 976 535 88 822 395 464 894 308 461 59 656 498 747 505 778 718 334 865 248 914 813 759 779 195 397 592 545 141 883 299 390 606 842 90 313 853 924 683 544 340 554 427 699 40 869 609 284 93 477 231 910 109 396 621 593 46 708 602 720 877 996 459 445 625 226 553 194 556 521 407 484 722 569 117 602 386 46 389 10 742 400 280 38 483 518 125 201 546 522 536 413 135 253 27 681 997 481 960 724 542 321 429 879 931 780 94 559 92 146 477 23 408 881 495 156 813 370 958 947 677 218 214 662 437 120 852 680 465 859 908 566 406 181 228 990 895 547 770 892 311 339 210 537 8 769 682 650 78 817 946 73 741 380 275 141 218 398 942 872 812 345 930 61 623 167 990 744 868 556 237 757 366 80 853 168 630 956 940 536 1000 793 176 732 826 540 537 103 208 62 802 704 219 503 942 30 410 427 218 991 864 420 589 616 540 385 366 695 496 235 938 100 991 117 369 269 801 904 133 941 266 31 775 372 590 440 556 407 803 356 994 525 546 608 134 37 858 26 733 246 685 310 897 596 13 915 637 701 82 297 653 184 578 973 368 678 738 756 642 604 652 955 589 261 817 336 387 254 340 925 515 25 722 624 310 903 923 198 678 317 506 799 67 914 554 388 996 249 166 319 410 134 783 847 773 65 826 645 546 707 100 421 73 603 56 278 820 182 85 507 795 605 753 330 806 367 774 374 131 260 178 606 451 58 663 766 66 67 725 228 719 584 733 63 750 379 363 520 225 913 366 308 381 469 388 660 41 611 816 93 951 215 731 359 417 498 190 905 620 98 440 352 743 86 968 418 884 600 451 672 192 598 670 389 317 558 634 960 545 365 450 236 975 362 671 863 183 912 399 258 980 300 401 594 926 938 169 7 59 325 125 399 135 460 618 553 371 131 538 895 378 648 686 711 396 692 166 487 611 952 4 573 882 718 439 651 185 887 162 998 339 288 554 368 193 658 540 524 792 618 82 800 921 759 792 676 704 138 845 112 841 830 337 8 103 783 137 515 924 561 781 781 429 485 310 196 627 227 485 794 331 682 408 476 635 255 2 749 361 541 548 225 485 50 182 5 931 972 196 727 707 743 446 753 90 640 337 155 363 478 650 597 422 821 692 111 660 135 285 32 257 175 169 585 772 404 552 632 743 855 528 791 476 276 558 299 586 471 81 68 675 279 11 850 993 204 651 91 743 186 358 139 576 87 858 79 347 745 416 688 844 621 443 844 266 287 391 121 597 917 501 828 538 324 196 999 877
475 413 671 267 442 294 832 279 790 661 16 566 819 440 479 113 195 123 52 923 312 862 736 732 44 666 151 842 924 7 150 754 869 543 25 139 973 407 40 711 910 26 21 913 852 332 541 671 896 695 297 474 332 123 542 79 524 896 114 786 228 263 931 368 673 729 753 44 966 405 867 711 162 263 632 330 782 142 355 776 683 550 470 148 624 866 421 984 431 621 769 868 600 749 913 249 587 448 872 50 563 769 148 816 605 850 428 140 43 592 891 2 789 237 349 565 58 788 661 605 726 672 279 150 598 886 76 68 719 515 174 699 893 839 300 490 86 274 328 476 83 69 824 608 210 988 220 667 758 750 743 569 54 23 473 269 163 226 401 306 567 865 139 417 838 680 529 167 987 53 603 246 713 128 32 353 0 137 283 290 259 808 102 84 367 736 561 508 51 189 123 276 78 729 781 139 864 968 198 455 591 802 356 16 36 602 858 781 902 954 41 53 362 925 160 365 855 722 208 961 816 17 179 490 585 815 242 732 720 848 38 322 620 640 248 613 468 759 574 734 216 654 350 579 489 313 189 925 308 252 962 471 104 697 991 572 946 356 961 705 659 900 474 360 519 692 413 530 691 664 226 780 181 427 144 606 958 733 595 438 386 236 340 308 786 799 498 963 97 214 246 454 471 213 857 379 192 621 995 755 1 825 547 871 733 497 90 660 240 956 689 151 830 976 506 220 778 13 408 664 273 555 495 688 844 878 989 675 502 290 874 645 327 876 112 624 845 757 890 545 804 289 200 337 217 640 533 730 476 647 517 75 687 529 109 51 770 858 472 351 963 681 449 877 53 491 653 648 911 821 224 26 93 429 783 388 833 921 89 917 570 734 764 221 993 104 883 885 878 44 812 442 699 162 243 375 648 993 714 126 347 737 133 731 336 436 797 34 335 802 379 735 69 669 942 894 796 133 934 912 894 661 566 682 354 697 187 800 62 544 767 275 569 24 780 65 324 368 744 906 491 505 394 55 978 671 623 398 823 232 564 731 275 9 467 505 280 990 656 131 649 515 722 760 870 342 178 791 882 276 984 612 303 270 412 87 318 974 583 942 817 526 79 825 701 257 895 224 746 656 409 758 899 445 390 270 582 515 690 732 72 489 267 370 707 742 287 790 546 309 756 999 762 982 717 287 393 144 29 918 901 612 197 485 326 231 580 220 319 750 539 426 500 259 755 373 166 440 590 471 277 21 91 945 957 15 351 849 821 97 360 236 488 842 950 693 818 108 975 796 265 813 800 591 745 628 886 627 68 851 366 446 840 219 552 149 380 727 184 988 466 334 527 243 9 703 559 369 196 744 175 525 557 86 391 359 441 750 301 751 370 901 815 585 155 719 602 10 361 973 477 884 730 122 640 267 735 659 577 351 685 236 397 593 682 200 417 655 497 212 613 920 66 20 218 179 810 173 71 426 936 39 80 359 132 792 333 861 411 595 612 260 50 419 170 224 131 569 677 987 965 969 900 287 875 535 721 370 435 87 715 990 207 323 457 96 675 57 46 705 19 311 841 530 881 79 450 554 168 593 256 776 157 31 644 948 172 725 363 289 708 48 407 164 813 57 437 675 665 928 183 408 827 341 903 856 581 659 453 688 694 613 262 618 849 640 289 944 607 804 647 790 225 129 941 519 754 126 680 270 103 488 601 490 384 291 631 425 999 345 330 66 802 147 161 597 295 24 130 964 525 418 127 749 572 831 311 375 759 290 505 109 887 867 164 864 826 607 651 42 445 772 979 425 636 331 422 647 909 967 496 424 918 895 522 337 825 866 307 531 56 154 410 796 831 572 304 922 621 905 455 231 48 414 761 61 892 11 81 59 884 554 145 404 237 664 462 433 460 830 791 669 885 302 443 65 159 621 828 184 579 471 35 46 711 3 980 855 834 594 404 382 257 834 712 233 861 108 389 264 698 926 141 502 859 579 353 222 772 353 994 628 18 79 688 802 110 467 507 719 359 413 418 405 454 170 152 264 926 938 100 162 147 58 385 276 932 256 173 290 798 242 716 821 341 504 723 936 245 555 876 918 136 412 880 860 458 109 998 456 2 127 760 829 968 55 545 522 729 284 642 319 681 931 615 37 919 80 501 197 206 980 99 397 376 301 118 152 234 140 684 251 111 339 951 261 337 207 293 991 30 589 31 180 599 174 398 603 863 830 586 500 456 784 939 203 211 590 535 901 751 988 396 521 424 213 325 222 373 323 365 405 142 826 526 196 923 725 239 121 775 928 10 588 106 595 949 42 231 22 113 503 627 533 60 90 375 857 199 644 575 871 765 763 284 873 306 324 646 876 146 982 776 997 444 167 737 975 213 34 925 67 487 212 14 90 771 664 338 816 787 493 378 702 383 554 897 664 433 912 15 645 955 68 416 731 292 874 793 791 854 242 839 93 740 23 907 607 348 545 165 543 686 709 809 961 970 195 512 823 432 126 119 762 794 106 465 929 856 419 933 44 229 413 853 504 493 325 697 837 126 504 573 302 191 871 425 99 423 37 322 451 509 384 117 166 266 41 222 885 807 133 992 193 405 170 182 821 238 571 87 567 972 708 201 946 364 634 549 982 230 51 67 316 865 965 608 235 578 610 670 655 616 253 678 178 302 834 718 169 481 285 61 743 482 262 540 18 588 145 180 606 850 851 971 183 82 792 905 35 641 165 203 483 223 888 420 879 977 229 320 555 281 32 339 808 37 487 785 508 805 728 403 236 945 87 232 196 107 605 702 618 695 11 334 801 134 258 369 237 795 924 551 825 774 224 250 829 128 678 954 360 589 309 446 196 532 959 560 816 511 443 617 762 952 300 622 656 23 919 282 509 221 639 836 843 77 306 342 992 47 525 937 819 153 412 357 351 988 348 655 682 264 212 129 612 543 857 709 109 904 900 382 609 725 959 558 206 530 929 637 355 650 924 606 76 960 289 944 448 158 469 122 41 426 325 614 669 773 690 85 591 464 782 12 126 908 444 633 328 377 796 11 258 922 267 185 770 940 369 568 73 57 620 484 795 427 187 415 398 254 144 276 838 94 441 288 123 935 344 34 793 305 413 313 318 406 683 801 26 49 31 938 262 315 714 732 470 947 707 829 737 915 995 209 190 504 217 550 518 59 809 492 983 784 218 286 153 747 453 343 28 996 746 26 297 244 174 643 338 652 921 439 378 654 955 528 880 469 51 898 951 700 65 822 305 121 655 514 32 486 465 20 183 499 269 523 11 503 984 434 37 843 944 447 66 149 306 877 817 768 324 55 297 227 609 478 892 983 497 889 523 310 999 70 367 674 821 562 856 943 779 402 589 193 535 639 701 438 775 73 191 555 799 597 32 344 824 536 352 278 460 108 662 96 728 63 381 459 302 258 322 448 286 806 912 668 282 255 956 268 492 120 378 990 331 766 4 628 384 927 834 105 573 610 290 399 828 269 951 619 876 518 340 480 889 387 77 156 12 392 179 777 912 42 224 752 898 976 842 116 489 930 762 596 487 982 187 345 596 847 18 194 853 516 192 592 461 705 772 969 154 666 427 188 877 154 334 270 370 249 59 241 755 95 382 811 817 638 371 5 977 125 478 186 325 835 433 799 747 873 617 967 257 669 96 27 242 748 901 657 167 436 922 358 703 731 717 959 989 593 893 33 979 779 329 317 840 92 600 520 155 381 580 948 430 253 59 879 897 634 866 974 493 45 201 414 253 848 540 594 657 645 667 137 650 842 642 710 395 929 81 846 485 571 291 75 605 247 247 140 825 135 372 609 113 531 99 508 750 820 131 953 777 860 199 17 495 28 542 696 674 263 695 868 850 727 349 662 266 672 752 513 739 124 545 13 104 4 130 956 634 888 319 679 586 703 588 584 843 395 141 981 985 285 627 667 324 143 280 920 258 440 278 866 896 814 768 554 230 921 473 101 346 556 392 985 600 692 52 483 294 452 853 6 718 851 368 914 689 368 787 299 249 98 29 906 368 916 519 635 631 788 875 792 998 346 212 704 600 808 19 611 328 871 901 912 757 490 568 272 994 728 652 837 996 371 544 565 156 734 445 290 384 763 209 515 503 604 922 537 638 388 554 463 266 294 107 664 282 84 215 741 657 757 217 693 640 544 392 676 477 252 920 548 614 629 767 750 166 3 359 233 78 169 700 219 964 510 365 534 906 39 886 167 325 862 522 329 408 928 976 917 953 372 359 997 357 214 622 271 618 739 507 461 110 177 675 205 783 400 874 630 521 291 185 658 616 618 76 65 770 316 971 204 411 115 64 749 625 274 442 251 861 171 499 626 169 323 562 321 92 7 65 215 524 24 409 261 401 663 111 296 322 22 532 660 115 538 386 314 120 202 373 298 166 190 927 964 468 352 84 8 851 331 424 553 711 236 961 176 401 742 640 430 132 235 52 260 905 724 115 576 661 212 505 625 967 64 141 485 836 309 619 74 124 419 790 138 535 738 676 88 417 451 294 494 837 803 470 986 622 706 299 374 333 429 473 521 904
451 59 583 885 868 250 570 240 806 440 246 360 530 924 548 296 793 496 628 569 758 149 795 609 579 134 99 420 386 399 782 17 227 881 499 300 306 914 33 216 292 78 11 567 541 851 77 929 340 108 356 301 439 387 796 517 270 644 907 455 281 583 718 394 427 99 348 973 296 351 333 155 574 94 267 56 24 956 447 402 863 953 228 566 567 107 297 137 135 52 166 891 661 113 751 381 377 218 237 548 409 786 701 435 231 151 813 863 555 187 466 389 109 453 220 959 644 375 143 421 851 155 932 188 914 769 144 450 895 787 226 263 293 880 847 656 460 646 343 971 165 888 687 962 770 727 510 638 634 826 435 850 352 273 878 343 243 442 560 121 566 765 182 185 199 921 355 603 328 867 691 669 456 775 591 777 21 693 942 191 444 470 347 634 807 819 112 247 698 726 985 419 928 638 172 864 416 936 514 835 912 213 933 509 675 202 101 532 502 677 503 766 627 894 745 683 80 905 94 914 963 511 56 537 577 838 151 647 600 689 719 90 415 528 290 652 695 315 311 466 665 511 640 944 549 396 934 487 797 256 30 580 800 223 346 162 791 881 704 819 178 269 839 879 247 61 417 498 213 662 279 868 767 472 474 577 722 187 192 887 638 264 15 97 302 427 399 655 622 608 607 568 787 759 462 532 875 650 120 264 397 652 103 531 980 607 360 295 393 893 820 530 336 630 856 383 609 547 785 522 986 48 224 348 147 362 633 2 528 668 285 174 931 688 87 711 92 540 811 388 991 93 445 345 705 362 470 97 531 138 392 441 153 528 122 707 883 296 535 559 300 283 387 565 646 549 815 409 526 651 781 439 956 229 569 69 953 346 40 92 154 107 317 415 700 622 263 497 244 563 331 14 786 413 772 765 482 405 37 64 64 764 271 531 652 112 599 918 69 964 744 204 91 721 999 51 780 777 961 362 478 590 860 373 146 312 42 912 364 363 891 126 596 829 238 389 350 112 167 493 623 742 738 119 973 277 736 485 152 400 358 659 184 907 651 487 580 868 679 923 229 385 711 243 910 413 111 185 59 487 459 194 401 384 422 816 508 163 752 567 843 464 854 465 168 526 338 412 155 478 846 699 775 65 96 344 429 602 534 636 97 433 519 6 117 928 70 380 8 516 947 785 865 385 437 409 39 743 351 843 278 893 611 588 121 119 396 13 521 642 313 258 667 808 696 497 601 396 659 815 7 284 676 915 136 905 586 765 173 827 16 854 790 7 119 507 209 868 739 26 849 237 442 761 275 190 897 83 369 499 792 159 52 365 957 486 314 919 590 12 453 644 602 612 104 268 44 572 54 483 222 137 672 512 187 11 617 285 34 822 43 987 893 783 626 617 888 826 636 232 254 210 210 323 41 447 605 697 383 356 71 439 762 753 693 531 236 879 405 569 571 345 194 99 581 60 694 83 204 688 829 339 412 843 964 764 322 815 125 374 621 111 50 226 74 131 232 467 761 896 123 764 381 934 723 465 830 738 673 198 250 168 398 984 848 707 490 625 873 301 575 359 484 234 216 14 664 776 177 680 472 515 19 399 965 501 440 276 458 111 284 339 133 483 124 68 645 424 946 844 776 32 900 221 259 433 911 559 388 559 201 863 613 564 9 999 618 373 713 178 559 710 724 77 140 626 753 14 6 861 615 304 660 282 223 830 241 753 17 270 954 363 742 799 48 720 3 596 235 704 13 770 857 676 507 64 702 468 870 332 160 535 61 360 18 883 939 479 108 111 515 606 126 698 258 127 837 556 315 963 316 567 662 523 469 21 479 509 731 203 100 21 206 139 337 22 234 35 908 824 280 950 150 330 76 590 879 5 987 675 686 309 905 49 836 394 838 799 465 302 842 934 214 608 5 733 78 76 802 739 921 87 619 611 804 884 452 39 697 616 769 915 299 884 289 799 656 214 233 165 995 383 426 23 943 882 818 130 729 837 366 956 49 522 418 507 239 774 778 14 516 622 899 832 978 428 913 355 864 863 524 4 506 226 869 677 994 763 927 797 976 60 85 662 728 329 730 394 614 356 612 810 648 637 391 262 812 254 936 43 365 609 327 801 593 49 971 898 674 481 197 5 468 195 304 433 294 481 419 365 783 599 438 437 930 413 357 74 678 318 562 441 481 292 951 247 620 679 248 246 799 858 862 892 681 140 407 918 106 793 603 913 572 227 118 688 261 692 650 368 720 757 454 773 476 119 260 524 887 86 746 601 977 462 716 945 185 738 680 749 384 440 330 273 141 825 385 730 970 295 889 645 884 502 639 464 25 167 157 253 958 114 370 636 550 945 573 726 382 119 286 856 138 436 390 282 926 940 162 468 200 414 529 966 208 741 334 522 60 844 909 468 938 403 817 847 63 60 835 9 93 79 483 197 532 811 500 849 310 238 538 862 748 664 642 278 952 514 467 28 915 268 494 704 740 942 683 427 26 284 128 870 967 99 552 879 877 532 273 434 411 227 323 338 568 682 784 875 319 849 668 469 303 300 768 780 522 699 604 96 557 39 191 970 425 766 523 261 95 190 161 58 959 13 262 759 268 795 276 793 684 221 710 952 190 661 367 597 824 815 545 831 55 502 46 97 871 3 904 129 544 679 423 534 402 181 894 406 368 994 725 68 892 735 308 84 546 844 714 880 73 843 283 897 527 597 212 999 771 963 345 249 643 365 844 489 533 991 588 424 428 789 47 601 996 90 175 225 113 823 207 209 855 954 715 69 677 227 874 522 504 930 777 96 841 496 734 704 749 725 741 533 872 499 925 772 773 449 981 545 972 654 511 132 329 966 808 805 556 352 242 557 845 738 798 405 404 53 363 688 66 386 188 117 339 66 75 218 984 695 606 612 960 543 982 38 733 234 149 64 176 201 712 693 924 13 324 761 461 267 251 950 540 648 457 306 446 240 517 552 637 861 305 345 312 232 608 460 110 825 186 256 890 29 754 431 486 63 269 468 373 72 949 365 301 130 819 811 589 293 36 554 542 262 937 34 597 232 654 497 692 156 441 708 537 322 929 208 962 24 632 255 496 636 553 274 23 961 935 137 163 214 79 556 22 341 993 616 974 765 335 324 195 230 219 790 89 631 84 146 202 605 876 307 487 492 88 586 217 113 198 805 450 147 159 90 881 652 58 730 378 318 253 279 51 499 114 558 735 179 902 140 653 672 14 400 433 239 256 882 657 949 708 798 543 241 898 35 318 238 743 98 298 937 491 935 82 748 576 804 45 771 65 762 882 346 203 758 641 676 180 141 127 678 703 103 0 335 825 737 434 973 102 823 923 765 558 930 98 563 376 41 595 103 624 840 497 479 821 470 326 41 464 744 414 783 249 262 998 940 990 849 156 564 107 834 992 312 833 947 83 996 858 949 920 565 1 986 834 392 944 129 344 652 997 65 252 802 525 173 584 751 861 88 282 957 230 852 240 713 670 1000 171 113 539 41 669 651 756 997 625 985 561 782 183 660 565 898 489 755 699 852 408 581 832 75 31 115 779 453 810 230 789 507 287 684 755 133 941 256 554 86 27 749 822 967 362 920 655 809 774 139 272 652 765 645 443 358 547 936 57 838 394 22 598 35 137 480 332 810 940 187 706 378 432 364 371 860 221 758 115 291 53 318 72 589 477 677 840 765 859 623 709 359 922 560 158 11 492 360 803 153 805 705 265 763 975 803 196 141 826 341 255 339 945 101 801 23 635 989 955 197 747 802 737 761 631 993 342 209 359 373 349 33 321 314 145 768 658 707 181 68 448 890 193 526 592 275 690 251 564 467 211 346 353 468 493 900 988 792 880 816 488 907 132 220 916 436 90 173 277 303 174 127 374 109 551 810 449 490 979 522 274 340 264 353 372 455 473 352 759 692 918 500 717 731 309 145 400 117 2 702 67 786 403 233 131 348 816 753 788 598 578 524 828 777 341 582 395 534 215 111 766 644 148 476 989 41 307 546 431 364 389 799 413 573 375 721 245 814 948 289 721 377 29 90 12 294 257 815 866 995 520 65 68 645 20 98 32 398 28 638 536 768 649 878 379 20 225 328 501 656 509 95 671 692 663 211 594 475 86 823 563 569 361 85 885 223 647 580 512 438 420 47 10 790 205 54 380 289 587 199 518 875 134 950 164 83 968 602 814 263 901 138 906 49 455 54 666 703 685 654 827 83 105 269 853 14 682 284 485 87 726 141 288 643 707 988 495 929 406 349 966 967 764 46 463 800 809 546 410 773 903 884 585 456 919 48 969 550 266 797 291 959 823 604 169 472 732 948 689 550 38 262 35 618 480 319 794 679 436 876 831 814 475 515 513 486 867 769 616 556 886 445 763 973 760 412 629 743 218 595 917 223 295 629 139 559 727 73 471 649 950 882 62 394 4 448 750 760 688 808 116 655 189 697 424 483 320 133 505 801 850 943 421 870 325 514 179 324 896 386 142 695 129 70 130 511 757 519 430 121 852 126 81 542 170 181 630 323 582 849 983 658 498 186 610 461 354 551
702 639 358 756 700 286 256 513 281 99 636 724 153 812 780 235 229 926 762 917 979 673 12 998 414 170 990 787 462 246 110 59 887 472 574 702 828 391 778 642 902 868 824 293 446 554 838 112 941 711 993 439 696 989 721 663 524 647 499 700 139 676 269 519 258 613 680 330 523 700 564 50 296 82 826 53 450 239 350 590 481 815 751 478 370 188 325 443 247 776 918 612 785 74 513 852 364 715 39 119 1 33 575 778 912 427 135 824 974 733 580 748 298 844 598 583 62 55 996 395 956 234 10 53 55 850 516 498 791 51 885 400 859 719 284 34 480 389 293 997 870 6 565 315 509 333 259 407 351 26 783 719 627 853 934 29 103 799 232 505 102 9 981 362 773 10 848 467 907 415 707 598 526 973 511 773 234 616 650 626 719 533 919 497 174 439 825 801 142 626 70 554 926 605 605 602 3 315 880 941 536 383 495 793 986 660 748 512 389 301 727 861 191 661 717 792 36 735 74 844 869 888 163 967 637 382 502 555 558 22 496 409 285 620 767 642 619 510 610 463 949 873 89 636 339 235 501 501 88 179 929 892 966 361 488 838 557 81 626 323 490 684 737 639 898 20 644 342 270 893 313 537 620 218 708 739 429 507 144 128 468 521 713 764 757 937 200 544 886 829 554 517 398 993 541 472 953 582 178 88 673 589 487 526 228 377 895 608 814 93 26 706 231 840 299 258 571 266 982 511 893 321 978 863 453 254 521 764 161 280 567 662 534 422 551 888 310 50 463 158 775 910 184 36 510 191 387 625 402 783 342 26 840 642 560 725 492 735 204 979 807 785 353 756 882 117 409 439 151 204 725 163 906 527 858 453 543 676 710 15 5 234 865 403 395 905 301 115 759 709 614 431 539 287 43 782 185 771 47 339 160 982 994 826 407 43 15 383 999 797 508 79 456 613 179 89 401 995 265 518 87 92 515 471 376 505 819 82 625 322 834 173 796 855 165 592 917 612 830 506 899 666 186 799 198 996 540 389 445 662 126 106 274 165 862 277 328 942 362 499 104 598 145 830 806 989 945 682 44 350 937 47 670 152 131 275 774 568 963 335 181 658 237 493 596 779 443 72 21 915 914 238 413 457 51 421 477 654 246 900 302 778 607 429 813 606 691 654 850 372 800 489 275 340 430 529 349 25 844 834 117 759 94 327 101 710 621 827 910 233 214 274 797 403 435 966 379 778 664 111 888 451 60 146 950 556 416 381 466 114 252 330 162 954 572 540 924 22 763 321 549 573 205 434 787 411 377 666 230 668 187 56 266 799 852 980 629 983 581 892 677 327 679 529 424 1000 48 752 975 12 563 232 390 519 881 919 218 374 769 169 61 473 569 488 159 227 326 454 969 172 255 3 369 267 954 889 835 682 345 288 904 219 96 687 224 47 992 159 322 701 31 20 793 776 483 193 9 592 176 233 995 986 314 134 337 185 612 488 566 764 643 592 645 918 57 856 282 67 309 781 756 691 207 699 329 16 618 834 908 867 766 861 261 847 641 282 493 524 821 408 417 823 752 414 839 639 380 970 80 161 99 166 347 34 776 432 603 159 561 438 320 308 683 924 931 450 66 980 423 845 784 25 81 375 338 501 69 471 872 911 815 664 408 383 939 533 420 218 585 955 122 161 263 855 652 805 674 41 354 871 803 471 538 964 810 197 441 986 802 923 113 671 884 470 943 236 412 575 216 914 958 771 289 905 916 670 68 953 447 42 203 401 476 237 222 873 147 678 878 929 210 196 987 386 577 331 106 914 73 106 933 800 334 190 685 401 764 228 226 57 300 429 789 373 559 25 343 977 79 640 531 800 631 205 410 713 333 547 973 44 157 696 118 430 980 786 686 727 295 3 164 693 291 144 428 113 694 566 467 988 804 787 396 338 150 208 861 116 984 839 889 89 4 988 689 170 332 165 213 903 952 621 726 269 818 912 17 105 527 502 860 986 595 221 722 604 373 584 13 796 319 220 14 843 243 457 659 711 938 7 837 4 233 525 399 819 279 926 454 242 340 980 8 381 842 180 845 411 167 880 29 929 400 433 745 920 909 81 235 724 58 325 957 813 470 206 582 102 19 862 542 639 739 522 936 13 655 942 250 466 267 777 991 252 545 181 431 253 816 366 478 114 544 814 841 653 968 859 703 767 792 768 114 661 272 155 988 2 65 51 257 271 171 751 761 133 649 477 403 637 280 163 866 930 52 769 7 736 642 932 485 207 750 930 609 178 249 905 120 636 601 633 687 183 533 643 344 805 755 473 133 989 346 651 849 371 682 755 623 916 479 94 220 366 16 315 753 512 374 263 489 413 141 14 711 948 18 769 189 781 913 302 832 153 788 159 411 687 514 284 241 205 693 115 591 332 964 985 287 534 262 751 38 732 359 489 385 477 552 995 394 20 795 981 199 183 730 219 149 198 520 539 212 846 705 964 425 906 772 867 504 983 439 372 166 451 498 712 45 541 130 187 879 924 356 858 653 571 109 961 669 249 318 764 381 438 758 814 497 337 690 831 486 64 98 160 891 689 967 930 901 425 245 692 459 245 630 164 639 992 704 852 754 151 91 672 393 504 34 985 97 225 712 651 238 782 962 5 942 215 360 422 624 46 465 488 701 702 306 90 747 293 312 605 283 450 123 756 706 272 578 25 472 387 660 295 277 428 729 599 294 742 331 281 316 191 223 498 530 818 588 555 183 556 67 712 532 929 894 392 518 884 193 696 972 391 442 249 890 655 404 488 72 983 715 218 444 179 32 157 397 312 253 373 892 579 78 7 367 910 268 49 930 304 606 952 594 533 129 230 53 845 108 42 158 273 482 464 372 340 419 690 156 201 808 22 115 190 82 37 634 337 920 646 616 456 801 877 597 879 989 838 741 713 361 375 622 917 977 481 671 39 684 349 528 565 251 773 535 186 288 811 586 195 217 685 944 272 124 688 11 755 2 160 77 768 116 915 512 924 883 245 86 178 600 367 236 773 678 512 375 283 363 861 271 635 633 70 738 182 932 157 209 876 771 489 656 846 675 984 915 886 484 376 177 704 206 940 868 33 382 775 734 29 871 685 853 531 976 126 105 126 49 549 188 818 568 840 383 568 948 712 92 796 744 762 303 662 418 870 421 610 570 734 278 718 119 373 503 251 286 556 127 396 172 299 522 909 940 732 873 194 352 285 323 542 955 610 786 785 809 479 777 968 961 382 663 417 553 729 863 547 112 318 782 564 182 777 662 693 473 483 22 881 378 763 951 349 611 965 357 573 292 602 41 637 169 556 555 708 592 673 195 533 42 924 471 860 576 531 23 403 579 476 40 418 83 731 33 208 635 707 168 974 812 625 146 863 63 319 264 290 718 146 900 919 311 139 196 376 505 891 867 96 947 581 733 321 922 489 76 82 458 705 111 81 654 607 221 880 657 453 735 448 847 453 665 212 749 891 666 740 27 906 225 820 831 612 732 306 426 151 876 458 923 431 925 963 391 623 589 601 855 22 192 211 180 806 651 331 583 520 128 901 121 628 587 943 491 225 517 81 928 238 317 928 628 659 244 520 746 794 134 625 95 326 790 943 799 365 970 797 46 619 724 55 307 699 64 427 219 89 846 597 599 979 743 718 20 370 833 236 392 428 460 730 602 486 998 904 805 583 716 50 297 466 695 414 911 82 254 271 829 676 672 32 668 470 615 419 437 557 507 372 6 23 75 20 148 139 550 892 355 973 427 956 781 386 836 632 692 787 720 580 638 847 548 31 449 803 215 569 658 153 474 997 983 628 921 383 24 332 304 470 822 186 438 706 434 347 433 681 242 657 452 723 765 593 415 992 440 365 617 271 464 76 506 819 341 488 537 4 546 263 857 692 190 969 327 844 202 531 681 661 469 765 336 708 648 921 365 77 386 653 132 255 547 342 519 858 35 980 59 371 874 244 714 921 154 411 436 197 856 273 647 89 740 684 851 799 37 237 817 901 451 239 997 280 985 965 525 856 736 267 137 29 877 479 556 18 768 325 823 539 321 410 946 33 211 806 965 854 529 596 136 531 30 780 143 643 688 911 811 183 90 776 290 466 667 921 405 916 330 879 959 47 335 126 273 825 50 631 240 672 500 204 742 364 698 679 608 801 315 899 798 374 93 212 461 227 175 679 276 707 723 724 760 875 475 339 260 879 697 441 632 462 324 428 448 924 593 468 794 106 170 631 28 264 107 418 699 24 827 56 770 300 152 312 348 134 308 880 820 823 896 966 432 281 843 186 173 784 584 139 384 783 590 338 54 707 728 598 0 666 897 170 422 274 140 620 85 225 875 187 197 365 613 138 56 425 935 484 854 141 864 56 731 384 84 914 927 82 455 904 155 682 457 117 779 300 903 778 661 668 366 914 227 502 25 558 905 366 201 42 305 694 371 598 368 382 388 870 125 425 640 829 239 167 100 445 248 380 646 455 494 737 71 12 194 318 676 158 562 425 138 529 604 561 406 454 971 537 709 404 960 79 208 902 573 99
838 563 220 121 914 939 796 446 360 144 688 42 923 435 321 243 791 9 701 154 908 275 602 890 371 148 32 830 402 598 253 557 0 660 845 933 968 754 23 158 476 4 898 246 347 496 269 900 44 943 659 525 843 512 472 769 695 370 650 524 861 103 297 127 919 167 771 310 410 606 349 816 312 103 784 527 556 784 696 685 933 330 767 455 120 583 693 22 339 606 48 821 382 340 910 729 238 890 773 488 720 785 548 886 596 54 228 473 611 221 239 830 261 529 494 732 95 539 229 339 177 550 712 941 263 287 446 211 492 412 104 56 143 495 793 150 191 345 508 784 393 905 139 911 335 858 90 841 673 607 334 800 213 834 479 458 594 259 782 781 540 140 365 937 79 144 770 483 439 798 374 547 541 376 528 961 732 708 162 91 518 140 621 404 412 806 662 775 964 11 467 137 20 760 886 962 383 161 55 924 64 292 926 859 690 755 50 557 484 133 214 589 223 285 584 970 355 370 986 368 544 648 151 487 27 254 878 846 486 451 627 778 954 424 717 359 497 445 801 699 827 948 575 725 78 909 999 888 396 925 284 476 138 302 440 207 952 469 858 161 318 610 332 229 278 450 197 307 301 497 9 700 71 783 967 695 535 366 778 968 251 452 320 141 736 198 41 266 893 635 889 424 902 430 123 486 922 57 816 947 127 569 418 295 547 580 754 967 246 387 590 43 637 767 4 417 10 684 953 345 692 807 813 440 649 140 667 78 3 777 897 532 193 239 19 503 302 403 625 922 36 526 45 536 706 299 330 396 687 298 601 947 979 520 748 341 876 285 678 357 379 611 976 706 936 839 643 890 460 561 957 508 531 457 77 520 452 384 498 635 677 154 798 89 589 467 806 172 93 332 836 435 423 124 250 410 901 834 920 626 752 406 681 979 790 89 427 573 913 532 428 121 455 503 915 741 641 56 529 393 333 980 419 897 315 468 630 232 441 180 477 559 395 503 154 945 306 245 101 709 929 13 344 44 850 484 21 829 555 197 711 497 47 750 285 743 647 304 236 377 956 565 475 497 588 643 825 773 57 674 864 778 185 593 686 816 13 474 746 596 820 993 200 951 489 702 658 567 364 23 941 170 207 11 370 266 469 761 113 426 543 570 216 60 178 856 304 137 63 884 869 913 683 105 962 714 818 894 704 296 994 111 638 677 833 29 981 217 724 519 342 965 513 151 12 756 615 600 161 901 388 718 102 60 943 117 569 404 449 769 470 203 249 648 128 906 289 960 930 655 978 444 286 338 510 900 579 386 875 983 912 207 106 352 795 647 918 586 136 875 852 464 753 872 739 615 380 19 887 773 839 45 998 542 857 894 231 754 203 438 91 83 308 156 196 39 438 634 709 952 72 299 353 455 811 368 603 291 951 53 988 784 866 618 432 771 169 509 634 454 490 314 617 604 512 640 672 796 991 125 971 461 840 585 719 280 821 740 381 530 629 629 993 538 86 97 114 347 363 509 969 625 157 622 871 328 366 441 141 978 240 633 533 911 982 73 760 414 457 124 164 20 1 127 570 206 787 1000 772 300 218 41 949 158 909 730 198 285 924 746 255 179 188 806 373 381 187 296 156 810 515 928 499 86 911 480 992 975 654 865 651 403 458 261 112 342 882 398 313 842 184 264 150 826 316 317 405 110 501 313 989 56 362 777 474 728 242 588 453 263 698 612 33 425 75 351 83 798 97 596 149 774 94 56 710 929 100 54 59 560 26 979 749 354 252 631 35 622 552 672 965 80 723 834 809 18 675 707 481 695 586 307 792 774 256 149 708 115 53 514 631 713 356 240 408 466 5 52 482 961 574 744 377 214 130 443 503 358 925 861 425 627 341 469 613 521 34 453 756 11 166 730 170 415 755 182 204 187 291 582 505 862 235 705 215 922 462 791 38 307 206 482 376 446 731 609 465 166 903 460 232 202 245 341 202 331 906 794 975 704 265 944 859 565 367 888 51 143 812 232 70 664 357 887 69 225 618 577 87 67 212 783 802 668 612 661 727 81 860 999 848 659 234 570 983 979 822 192 595 968 488 180 430 243 950 111 632 928 219 740 243 47 764 657 577 563 336 417 394 617 642 698 526 678 740 347 565 911 716 350 851 703 835 647 496 267 378 816 314 804 65 643 273 705 789 576 928 833 429 299 765 696 735 287 506 948 237 28 443 847 799 639 538 302 422 982 132 774 294 766 593 633 171 607 96 822 137 305 435 777 277 826 536 374 534 596 553 776 322 487 209 179 89 455 173 193 865 900 491 443 830 797 689 72 116 985 652 582 16 318 685 149 592 256 309 689 517 756 554 427 947 547 233 464 189 27 620 849 549 504 564 319 205 746 742 629 109 888 800 86 939 694 248 40 42 981 948 215 823 181 881 178 846 713 411 989 759 543 436 154 571 131 668 323 317 873 899 889 804 645 258 269 872 124 509 660 532 785 794 311 417 594 293 333 661 977 385 721 227 569 257 837 803 294 581 339 386 855 259 736 451 217 890 803 984 389 225 548 471 525 186 736 115 729 165 631 937 37 140 858 511 499 319 333 663 697 884 696 31 761 133 779 870 748 977 309 331 958 270 227 837 81 456 511 573 309 387 444 702 572 781 454 741 979 413 917 946 613 190 630 657 258 608 525 279 158 854 793 729 570 352 578 916 846 326 476 516 515 437 797 664 262 628 932 558 517 776 294 856 297 399 77 715 832 192 994 639 409 354 847 728 671 938 789 580 884 655 949 563 711 610 21 76 206 997 867 587 678 25 581 917 23 473 691 713 823 129 154 61 701 226 44 810 818 159 678 400 220 600 512 103 767 478 926 745 634 605 497 403 27 62 754 970 416 619 711 40 739 633 729 775 346 502 32 153 821 726 119 507 847 562 405 420 631 24 636 8 555 348 804 682 167 493 713 305 546 766 823 287 57 56 298 414 8 450 985 485 231 519 90 182 212 814 480 433 482 880 480 546 659 271 940 522 439 973 965 163 768 931 42 694 893 391 782 144 745 551 909 514 955 118 716 623 309 260 330 520 951 495 541 744 841 327 750 264 680 272 662 674 746 323 534 958 773 105 328 797 940 145 410 734 934 39 869 442 521 626 472 307 664 842 301 583 566 461 897 671 279 337 361 338 895 691 689 614 347 324 523 527 891 841 712 290 493 873 544 404 786 585 552 424 379 292 411 844 818 743 155 808 951 559 336 18 689 561 843 874 638 883 553 447 461 174 5 194 28 653 512 777 327 434 179 390 908 788 82 705 471 11 676 73 861 660 484 758 760 406 362 262 657 648 909 30 52 210 23 340 207 99 912 640 754 81 253 539 896 963 460 431 211 401 17 807 726 597 761 175 533 80 139 299 217 829 922 345 295 521 237 847 923 722 369 718 27 591 741 329 43 358 867 448 233 275 337 604 759 896 178 49 200 43 638 58 314 454 401 863 359 280 317 524 813 468 191 74 18 805 555 935 689 298 19 368 280 217 667 942 931 684 544 119 273 582 578 117 249 576 309 500 61 37 606 14 481 17 196 254 520 578 12 222 888 183 956 6 433 147 701 607 631 966 342 283 138 152 508 426 866 181 81 762 66 855 318 980 755 879 274 288 965 888 798 464 11 325 859 126 421 361 165 148 569 751 558 895 434 122 35 960 603 567 879 389 69 397 732 646 8 768 716 459 2 351 354 900 888 111 257 974 164 375 882 158 731 609 204 761 186 542 238 241 734 530 874 676 735 885 215 815 45 281 684 560 887 416 908 566 466 932 225 247 957 550 963 699 339 892 305 644 722 927 363 783 634 445 604 972 105 894 924 2 934 110 285 945 29 959 27 372 46 996 926 244 219 350 238 990 422 849 385 167 12 891 424 703 586 46 664 944 459 697 858 721 351 195 313 568 173 523 255 398 681 877 290 121 22 22 58 155 759 168 501 665 695 421 437 955 811 274 912 940 901 29 400 599 637 125 964 537 14 343 53 487 903 15 103 785 589 757 948 201 723 384 1000 295 501 868 784 211 945 268 326 276 769 142 237 221 845 824 870 415 42 85 860 779 5 108 688 707 626 60 580 774 400 199 325 146 389 359 159 733 985 934 214 525 767 52 590 669 195 921 228 266 992 666 842 750 350 817 695 135 988 28 840 444 224 624 981 747 624 636 288 67 472 679 330 598 407 54 986 730 243 769 838 504 746 160 494 267 641 134 888 310 62 700 63 208 817 409 317 296 422 635 58 557 857 480 548 819 241 7 729 230 42 407 313 82 191 282 478 463 840 346 556 179 454 172 726 738 368 645 69 622 273 392 469 66 362 483 583 131 655 737 655 300 253 826 318 853 241 714 770 832 49 84 102 867 141 680 142 303 712 725 409 763 256 124 285 180 454 68 925 311 217 834 589 670 552 831 328 107 856 176 823 995 489 224 1000 780 981 905 627 862 351 606 92 656 764 92 234 616 419 328 88 828 718 572 879 987 271 545 321 88 44 904 723 961 547 466 454 98 284 369 101 786 16 985 366 907 734
678 770 498 269 213 444 559 376 850 918 211 768 774 756 104 518 367 39 762 572 574 481 157 813 992 929 716 856 892 620 414 638 511 444 440 769 818 683 166 312 503 607 829 782 509 780 172 78 142 791 505 56 205 564 200 280 44 336 631 29 342 528 369 965 8 310 357 522 70 175 986 157 876 784 832 757 799 730 85 949 315 818 957 861 193 489 278 132 309 718 378 993 229 844 772 130 649 999 114 661 209 98 989 465 194 713 694 116 460 641 909 595 726 984 105 231 709 331 14 947 31 11 866 19 826 330 11 895 673 180 145 912 472 496 599 379 188 152 530 589 935 933 463 81 21 270 58 297 344 613 346 852 395 981 464 69 150 421 659 13 732 38 96 742 881 754 358 772 853 947 73 990 845 103 904 848 112 50 580 609 515 785 949 473 567 155 630 165 38 648 443 282 190 666 690 851 62 156 778 581 623 656 457 755 899 497 807 607 676 388 943 76 533 49 36 954 692 818 745 512 918 189 418 625 49 358 740 941 680 880 652 750 767 39 267 624 251 743 179 127 728 131 489 741 724 73 883 952 606 18 842 489 930 271 568 594 292 473 735 888 868 735 900 256 585 558 594 571 321 251 269 194 125 883 683 145 159 577 697 978 243 993 528 502 687 735 658 628 889 883 861 57 646 486 814 107 43 259 393 695 661 632 967 446 641 156 919 213 544 278 848 642 39 102 616 306 513 730 537 953 221 768 130 371 783 637 280 320 381 653 627 489 770 127 785 270 725 837 287 173 241 217 471 216 552 247 562 171 863 712 380 537 962 648 345 436 263 657 796 463 399 778 856 237 81 203 553 865 175 452 439 829 882 85 612 84 720 274 419 316 55 965 51 541 572 217 608 487 74 322 228 777 693 545 998 568 338 567 707 647 893 951 980 443 675 757 617 199 878 134 240 923 158 3 886 37 800 10 835 290 110 821 19 933 106 424 249 663 468 942 364 474 890 261 350 994 223 451 966 290 654 962 645 683 180 869 67 401 134 345 841 953 336 882 109 382 317 750 969 270 771 745 435 490 394 973 633 647 738 33 651 348 938 868 755 138 341 941 365 314 479 788 640 48 849 389 896 459 710 418 470 674 478 948 806 495 319 180 887 407 161 530 376 23 902 850 212 283 206 382 78 337 64 619 760 316 925 449 610 444 628 641 173 702 995 129 182 882 934 186 947 311 682 600 711 451 185 668 618 124 776 249 838 582 576 156 913 753 801 439 425 755 507 858 155 112 0 306 445 844 613 685 575 505 25 615 647 921 272 127 595 56 759 930 322 346 609 844 794 429 765 595 421 679 786 980 406 244 63 802 827 500 685 371 974 36 795 160 459 712 705 242 879 509 777 387 621 621 502 163 701 562 590 590 508 250 165 534 16 647 493 115 303 883 561 635 265 916 813 438 535 402 629 755 994 471 941 535 667 895 170 512 389 423 370 267 696 795 524 301 525 332 404 488 247 306 953 187 860 997 311 315 972 799 410 666 519 641 102 48 325 561 79 736 293 807 436 797 825 755 780 257 857 817 523 12 234 466 462 803 108 307 819 907 69 607 809 188 430 978 753 273 671 388 822 882 714 687 669 71 741 835 828 519 688 42 773 792 754 338 12 608 33 523 9 679 332 419 529 320 331 724 500 92 958 880 816 229 178 115 521 882 579 660 591 223 13 724 432 832 536 156 304 800 982 954 991 377 97 588 402 805 230 510 116 795 122 422 4 839 571 440 22 25 123 605 960 334 334 114 264 917 656 583 266 955 485 589 981 886 593 233 757 408 779 499 531 649 239 333 181 511 556 787 731 23 163 911 901 956 976 82 727 3 160 389 50 199 790 703 547 62 583 172 68 146 294 391 298 633 920 391 619 419 168 215 526 318 615 443 441 334 936 368 60 716 77 358 444 51 93 461 141 29 637 773 517 535 259 824 390 781 260 565 220 274 632 114 197 937 146 633 706 628 455 457 977 602 275 762 729 404 622 179 824 861 643 29 391 111 674 49 283 912 639 21 708 761 359 751 797 706 286 898 970 124 912 800 578 384 296 186 135 962 373 287 374 760 95 107 603 568 271 48 453 764 756 250 295 145 214 788 138 428 915 662 504 555 353 732 638 376 308 606 922 787 297 980 927 625 843 401 987 120 722 257 698 547 784 4 877 142 310 613 730 330 555 637 914 450 375 127 596 93 601 119 587 509 184 984 169 571 545 214 307 559 484 335 215 296 227 858 858 385 990 887 846 916 396 473 869 310 302 182 905 729 94 213 132 615 26 646 486 72 56 805 82 778 397 593 2 855 870 558 128 318 975 701 363 344 461 146 945 526 512 63 388 608 839 857 327 135 61 939 196 634 171 996 252 248 514 778 626 272 195 593 802 453 246 660 385 989 598 439 362 696 428 309 354 434 149 363 366 317 487 788 258 548 867 284 718 791 851 902 476 702 422 809 539 60 956 482 746 969 313 587 985 123 844 941 635 780 176 365 66 957 335 357 355 465 963 399 917 327 148 3 29 461 940 473 401 794 83 482 261 931 491 421 324 301 473 564 655 951 320 21 743 296 684 291 739 506 911 92 752 213 330 732 277 607 71 672 27 5 289 232 921 240 136 341 6 381 111 173 744 862 653 637 274 459 144 434 174 259 408 123 775 936 884 87 497 837 702 80 448 972 691 370 224 978 964 572 880 673 650 430 5 715 924 742 129 733 45 198 668 54 268 407 644 527 742 8 384 780 577 616 589 821 76 292 888 235 522 892 314 576 434 995 781 217 458 504 787 605 999 933 151 998 737 558 614 920 30 907 328 92 968 489 400 727 488 139 18 254 928 363 442 536 291 865 820 498 347 26 634 232 769 858 208 524 541 946 427 353 87 220 916 529 570 876 550 967 147 978 566 405 898 315 758 120 482 4 873 89 907 447 121 486 41 59 143 812 299 530 133 18 494 625 984 29 420 520 700 790 894 823 782 266 377 341 997 926 7 568 281 976 885 902 340 564 403 443 326 288 588 369 474 704 713 78 929 90 101 600 301 368 189 453 232 921 177 896 542 1 386 786 120 771 978 1000 415 146 449 207 821 291 1 645 333 58 466 255 823 100 219 290 670 158 686 914 979 252 854 405 548 848 932 783 558 666 971 397 931 150 642 387 282 406 955 295 124 150 238 968 951 332 154 96 284 452 625 722 910 245 262 157 833 512 952 178 156 234 677 398 454 351 437 773 811 821 750 81 859 196 672 127 516 518 665 258 379 938 218 697 199 782 48 648 42 777 244 226 255 588 840 835 361 690 496 673 803 298 186 697 805 657 46 64 600 483 339 657 836 86 944 116 98 995 573 911 719 824 602 785 543 755 791 381 198 63 480 195 407 799 749 386 140 452 210 791 254 862 433 932 804 543 565 271 126 590 766 882 736 516 703 485 554 833 91 484 139 828 492 727 92 543 203 492 273 563 288 648 510 970 942 837 812 67 582 312 923 584 446 185 426 445 72 601 557 297 431 90 983 871 204 690 32 5 660 270 527 590 450 281 950 672 808 885 118 105 52 441 793 342 865 550 862 551 592 900 226 101 604 973 611 671 276 761 417 691 751 449 167 178 17 846 368 509 416 19 84 95 35 249 372 432 137 705 954 227 815 16 666 352 231 159 217 234 663 480 270 547 352 495 424 295 371 707 897 609 423 256 40 51 581 587 65 819 323 514 715 30 80 915 183 957 202 1 253 639 933 492 908 912 518 423 257 985 895 868 789 728 560 308 704 469 872 652 532 71 605 953 939 142 499 376 216 429 356 155 763 677 495 225 447 733 648 834 53 689 34 503 279 229 481 625 506 442 337 992 351 633 679 216 540 443 57 374 248 108 689 580 438 226 546 180 28 668 88 833 926 349 549 144 959 208 798 838 903 106 520 732 99 481 20 198 847 186 891 599 875 699 551 663 469 580 409 417 412 455 988 547 245 618 387 819 316 214 54 76 874 114 47 268 90 812 475 597 15 275 452 713 937 830 127 107 733 730 207 108 834 737 59 58 948 296 23 245 607 945 563 700 830 441 965 734 451 74 187 692 624 124 748 919 429 55 761 81 10 138 236 106 225 445 250 494 747 101 192 810 817 466 153 222 3 102 24 532 636 816 103 868 657 51 343 560 483 640 152 481 864 147 398 385 233 740 348 151 411 40 564 174 191 46 456 626 117 544 792 253 852 966 413 182 75 823 695 742 490 748 86 132 89 332 734 883 465 394 164 366 382 958 349 711 837 109 222 825 235 243 405 28 115 232 906 683 855 70 764 991 871 997 699 298 993 499 318 590 329 193 721 916 131 519 664 809 467 979 113 549 306 761 681 158 107 377 712 194 305 838 360 55 290 310 477 116 383 78 723 886 788 116 584 144 586 849 973 528 256 946 300 36 961 981 538 95 620 386 242 924 717 472 100 322 534 258 946 274 768 604 501 223 162 884 569 492 810 91 285 217 662 220 597 15 392 632 996 524 201 78 312 138 119 368 831 813 237 762 37 965
561 611 189 719 295 341 479 432 239 3 776 440 786 893 95 160 694 296 167 586 77 737 110 892 827 469 363 77 603 122 220 22 604 594 537 762 606 545 693 845 885 351 529 498 921 751 29 134 541 746 382 340 166 83 795 27 721 614 482 838 21 579 316 84 544 408 719 939 830 267 148 962 118 598 275 995 234 211 797 163 157 375 454 792 991 896 750 759 286 721 307 380 688 161 96 241 643 523 104 680 767 196 359 441 440 583 125 672 369 485 227 966 670 339 955 354 592 154 202 425 940 581 891 917 217 710 975 404 664 225 895 14 922 256 63 385 139 320 788 797 38 487 248 536 644 870 700 654 457 324 871 360 119 528 803 523 190 196 790 855 90 817 884 511 810 377 194 317 893 992 627 790 252 484 126 258 331 951 138 153 417 137 100 591 726 57 432 589 837 54 386 762 783 729 881 395 880 9 186 123 230 956 340 90 800 406 641 59 558 843 685 535 593 50 293 669 901 943 695 719 581 215 659 677 245 72 766 219 842 163 303 460 460 132 996 690 422 519 990 406 506 585 674 37 108 586 720 682 503 247 725 676 892 992 429 304 73 957 605 6 983 114 209 962 874 182 620 837 534 507 180 233 543 47 631 224 949 12 520 896 794 33 863 266 356 732 416 421 979 693 378 480 333 848 168 620 486 201 287 967 948 179 747 630 392 645 413 715 301 570 69 270 394 130 33 837 945 559 488 108 233 544 618 252 129 359 840 547 376 746 718 52 517 154 458 485 587 97 427 260 649 191 300 926 228 601 218 961 963 233 58 733 64 220 580 408 621 442 969 615 353 41 882 649 845 331 177 318 560 713 368 959 927 533 563 439 2 470 841 340 869 543 744 529 569 304 511 849 445 612 88 729 348 765 151 618 366 184 934 163 978 315 358 784 210 655 453 787 896 541 288 513 883 978 13 913 32 209 165 602 213 455 854 202 261 546 802 332 309 827 355 123 305 519 957 156 244 679 313 849 532 719 437 285 617 469 711 172 982 223 924 656 71 925 403 922 304 433 281 899 411 592 431 599 156 986 379 656 205 928 249 394 491 921 878 956 441 722 182 171 23 743 826 624 524 361 361 777 634 127 684 420 851 456 86 96 508 228 775 751 825 252 844 95 8 289 504 851 559 148 648 368 811 937 954 94 426 966 255 384 642 612 193 11 250 439 615 366 335 778 960 559 185 502 34 633 322 239 539 727 22 453 687 425 11 499 106 510 771 405 740 816 525 397 671 533 6 950 562 522 342 803 635 171 680 152 418 190 528 593 242 764 538 120 476 553 464 147 919 670 4 746 264 32 61 401 487 822 903 424 947 83 647 558 169 913 831 852 867 818 773 364 589 975 555 448 958 375 994 201 174 609 689 223 860 338 198 342 490 259 914 479 673 267 390 737 463 477 15 390 203 594 852 449 856 611 360 14 816 691 658 857 784 221 5 495 397 774 424 196 547 209 992 455 311 290 917 851 434 123 732 896 772 385 690 749 724 342 101 286 862 951 263 108 598 253 875 315 578 36 448 232 116 722 663 801 321 409 83 34 132 368 583 180 196 887 181 151 595 436 925 906 79 779 94 151 259 430 974 991 114 365 736 17 18 206 855 889 805 408 931 573 50 689 477 172 373 668 87 621 929 826 585 651 113 631 518 825 645 653 19 229 911 370 729 13 730 607 512 408 873 615 253 865 815 561 564 28 993 641 67 246 607 483 65 318 171 436 710 736 400 598 943 7 962 611 546 556 127 602 149 281 365 168 501 111 223 358 474 894 325 302 571 512 716 269 743 868 352 650 191 211 556 629 267 1 105 104 425 275 468 348 384 271 450 394 179 59 144 707 314 244 848 467 226 442 329 324 140 800 758 890 801 785 221 448 591 788 282 450 485 793 24 73 85 236 480 782 986 38 575 326 493 776 391 554 497 186 787 821 164 389 623 324 243 79 102 322 219 603 153 329 739 461 39 854 735 778 522 973 62 964 818 795 201 910 357 546 160 119 208 380 37 140 865 809 268 893 395 241 789 40 380 671 692 93 521 927 904 637 254 470 206 109 72 886 625 495 995 805 103 831 548 733 225 721 278 202 915 345 887 976 465 998 717 747 57 815 447 377 799 22 819 764 938 328 976 501 907 215 43 754 619 553 820 877 630 341 133 342 172 985 939 644 549 392 586 750 161 811 82 576 633 864 41 597 377 249 318 938 459 576 705 186 315 708 405 120 577 380 686 687 187 909 292 114 987 448 798 392 926 302 341 505 91 446 513 683 701 962 443 499 965 307 942 919 499 269 439 740 868 943 897 132 822 521 814 246 175 528 834 146 967 679 970 969 214 690 832 54 78 286 339 965 433 789 35 319 410 75 10 364 780 618 723 719 968 398 754 677 699 587 135 549 813 68 246 435 749 215 212 999 731 14 349 196 956 206 256 900 523 342 159 437 471 567 733 415 908 169 683 363 393 84 372 416 122 109 746 508 0 326 824 549 665 448 274 508 385 395 496 670 289 98 599 524 55 360 944 462 889 825 988 716 807 996 121 813 640 887 492 585 147 812 461 867 792 546 320 2 531 372 421 334 752 831 387 996 785 688 989 220 130 780 879 726 478 223 30 148 890 273 650 470 89 281 1 143 655 370 484 634 950 5 115 252 613 788 910 747 594 394 14 809 600 625 306 180 628 784 423 414 451 434 646 736 162 9 519 435 651 840 92 145 42 201 769 89 576 406 338 925 661 287 980 350 383 367 691 283 229 271 770 770 821 991 323 20 526 886 622 207 971 33 857 148 299 657 328 997 326 757 154 287 26 810 565 539 430 795 158 480 734 233 12 610 846 193 757 917 176 251 270 595 362 780 155 270 637 177 330 553 143 262 554 469 60 431 676 49 40 141 200 415 727 431 498 294 481 860 656 664 629 521 669 353 536 224 152 781 829 490 951 357 207 121 584 99 345 775 638 776 527 115 404 277 582 188 894 590 781 664 877 50 49 981 9 416 616 316 533 509 75 135 753 282 918 940 381 838 973 436 920 169 859 147 745 670 142 858 964 171 866 483 298 960 123 159 415 657 713 804 697 26 45 875 334 103 953 749 374 387 632 890 199 85 283 284 916 862 652 373 660 742 409 675 545 357 74 107 516 37 763 873 240 569 184 593 612 719 608 746 714 413 436 963 806 723 902 773 84 379 269 710 215 438 317 944 703 414 402 660 836 796 290 201 715 231 843 634 552 241 905 475 870 338 777 713 888 749 469 571 774 648 812 447 959 69 514 407 679 216 76 690 354 430 557 442 48 959 952 241 449 37 861 174 507 399 302 871 941 346 137 982 932 403 99 821 502 971 336 567 601 472 284 738 277 661 872 891 899 390 238 273 936 949 80 313 849 270 756 288 178 764 791 484 401 367 742 368 324 153 131 334 308 897 473 246 273 568 51 265 419 266 495 509 271 640 654 699 704 742 741 181 572 906 444 595 574 849 677 380 136 30 375 252 551 568 782 39 847 576 257 925 128 278 568 262 46 439 624 458 222 482 54 105 708 54 364 658 455 318 81 635 999 84 760 254 414 226 344 274 886 326 97 779 406 647 984 415 412 844 702 868 906 32 682 848 66 800 472 584 751 50 112 455 343 618 442 115 396 748 935 7 977 657 913 571 804 81 231 859 614 989 567 458 237 242 297 923 124 936 68 418 602 865 900 803 27 595 590 802 204 425 626 218 462 980 195 868 998 369 319 772 759 572 728 648 28 191 653 364 232 207 47 600 817 457 738 402 570 725 839 113 258 518 280 845 332 477 667 875 150 491 709 445 668 217 864 885 961 650 966 591 609 637 247 904 197 317 540 590 706 977 858 646 494 864 279 186 111 734 173 23 466 789 737 624 266 765 946 768 398 448 16 398 588 35 211 800 3 19 371 777 489 729 276 840 235 508 972 997 146 95 470 327 483 729 312 56 20 433 44 999 56 278 337 675 367 993 36 704 408 14 446 166 937 788 768 174 509 5 346 751 762 65 31 625 350 102 657 751 262 971 876 617 778 216 573 257 597 360 672 676 764 843 117 1000 761 803 835 334 515 545 351 588 296 228 828 588 681 183 420 64 712 814 639 325 467 282 985 451 389 737 145 277 930 23 17 417 909 286 823 502 912 19 163 269 93 112 748 142 272 105 475 805 370 594 566 968 265 538 327 930 347 723 850 183 310 918 52 243 192 366 285 918 170 224 224 269 428 78 923 837 120 336 407 713 636 239 928 625 388 50 141 618 666 904 779 179 579 340 678 793 596 716 505 627 291 701 696 983 134 111 933 745 809 913 853 990 838 862 793 535 542 41 59 820 796 863 981 398 399 63 530 477 456 776 7 700 70 383 260 324 611 363 188 767 765 441 833 447 53 663 241 329 183 618 722 876 997 298 610 616 662 994 808 299 216 26 707 656 98 201 898 73 535 579 553 479 25 339 435 557 294 970 675 548 107 275 236 76 510 552 500 653 438 123 109 972 755 291 251 356 698 185 550 350 452 406
22 910 561 405 189 205 837 257 517 168 277 919 374 566 510 963 762 142 688 301 87 499 387 19 426 425 894 202 557 120 241 255 842 915 153 338 275 888 685 243 106 738 390 26 880 948 708 683 253 143 956 317 533 314 18 516 641 27 942 97 778 319 462 372 182 605 738 609 878 753 648 162 901 746 733 443 52 691 776 120 635 569 202 432 271 525 858 301 389 898 497 572 293 991 581 487 101 122 179 411 537 698 632 709 138 525 311 844 721 875 418 43 329 185 794 314 249 349 904 63 132 387 399 781 769 738 891 104 51 249 743 640 226 269 768 990 839 787 255 611 419 783 310 756 798 150 779 784 943 645 902 706 383 655 582 3 24 202 884 95 353 416 651 722 912 646 867 748 548 850 702 188 363 642 79 588 796 591 957 702 356 47 415 39 791 538 203 288 515 379 929 622 254 830 679 254 856 439 408 424 730 72 645 331 915 207 750 331 453 961 949 896 828 830 304 767 178 348 235 986 705 758 536 492 599 481 282 114 139 481 29 803 247 139 425 22 395 336 661 922 46 468 128 516 739 421 125 817 240 419 601 750 268 862 519 578 281 911 758 609 784 985 586 854 649 419 552 559 953 710 200 138 724 382 291 637 972 702 861 424 484 117 624 911 299 942 332 281 455 568 73 959 800 416 265 576 851 518 409 445 609 198 338 162 720 365 354 592 69 947 663 570 105 42 498 619 266 104 72 145 809 89 472 123 110 520 761 874 542 642 607 628 43 65 565 827 617 608 583 530 969 247 183 712 764 215 405 605 785 519 270 594 495 770 604 847 385 797 5 517 328 446 77 415 554 202 298 359 404 894 574 568 204 565 222 139 905 899 707 395 895 269 622 30 14 544 334 208 75 728 955 233 161 432 686 404 556 843 535 132 996 724 840 404 429 439 264 348 252 533 930 56 300 660 970 244 857 610 373 747 209 365 886 215 411 767 447 263 168 959 518 661 692 770 966 925 893 783 553 331 490 835 801 610 913 343 279 277 173 527 549 925 184 509 137 759 62 217 673 868 232 153 442 865 340 46 140 367 571 216 320 400 924 395 114 708 220 393 974 977 175 821 180 81 850 100 939 969 658 781 285 433 148 394 977 272 364 502 413 933 669 821 151 69 938 796 104 892 461 53 819 786 527 131 20 557 625 627 959 503 808 953 448 633 478 638 159 220 468 137 347 326 675 15 56 336 638 309 566 213 563 835 927 663 600 31 849 797 997 654 816 665 682 908 907 777 115 574 465 965 165 845 534 516 897 915 795 548 766 348 962 341 130 560 333 322 146 752 790 525 294 798 286 38 629 532 236 173 841 142 127 27 112 282 723 669 826 17 991 624 998 815 192 479 792 70 829 282 701 339 150 922 989 78 330 945 319 8 96 587 910 488 588 687 454 853 324 237 489 732 786 797 589 526 590 689 360 510 59 832 85 889 835 993 709 393 918 264 854 647 440 542 35 510 806 874 838 684 341 897 15 288 198 819 992 518 951 342 242 36 11 84 103 510 81 909 350 730 775 518 292 366 345 259 987 978 262 203 831 336 164 349 343 878 713 116 381 582 321 364 569 931 706 368 525 123 496 444 380 178 344 665 133 876 435 606 570 769 620 235 243 645 946 710 691 1 995 222 439 44 710 942 941 899 896 619 770 588 445 801 430 228 672 60 394 385 644 397 231 35 369 459 532 978 834 415 916 99 763 444 719 424 233 986 979 457 40 319 642 241 428 26 190 12 868 485 920 921 753 179 169 267 449 316 576 774 973 47 70 783 98 245 503 191 650 444 689 591 25 683 757 241 859 363 807 130 652 766 34 765 655 365 963 533 843 469 494 512 703 240 499 120 470 962 485 872 224 935 965 719 558 776 643 896 961 976 108 346 109 591 258 1 228 39 508 545 42 944 631 414 361 344 188 200 393 756 919 866 789 682 931 315 323 614 610 176 227 510 836 526 580 97 480 870 780 167 50 628 608 268 432 190 196 371 377 346 584 43 384 386 60 71 452 758 331 623 427 948 2 570 120 929 84 965 318 880 398 480 613 343 592 179 522 199 505 222 697 127 734 855 787 177 579 509 530 635 546 930 414 285 464 815 602 542 122 761 259 280 119 831 451 364 573 389 754 672 316 133 416 539 358 304 466 555 283 103 33 604 375 520 297 801 302 875 21 246 715 633 444 579 885 928 1 271 873 34 131 846 572 909 917 88 301 905 810 416 205 249 680 692 982 2 716 158 506 962 473 292 830 594 767 55 160 657 606 226 696 115 491 209 488 546 477 504 711 24 16 870 38 457 797 709 832 736 773 906 824 368 755 979 290 7 459 948 662 149 89 640 911 848 65 958 888 336 229 894 637 831 246 851 391 906 463 665 88 426 443 21 144 218 273 133 142 88 749 552 627 489 984 794 54 306 402 190 664 997 26 853 251 886 619 911 865 466 351 292 853 98 194 892 476 180 261 101 944 245 562 345 37 114 950 515 771 721 263 165 903 324 372 950 256 373 327 583 437 597 752 647 846 383 967 350 193 563 923 333 44 406 577 469 475 91 149 510 988 134 524 90 111 802 683 294 618 437 312 762 985 798 511 445 143 330 922 338 760 452 257 744 870 245 486 52 883 858 41 590 305 473 450 236 0 84 223 861 141 958 308 854 438 564 219 705 36 36 121 375 892 538 742 848 366 402 855 156 337 195 935 149 866 612 964 82 676 702 501 22 163 594 540 187 288 682 100 196 314 453 671 362 421 835 937 584 471 268 879 619 4 715 401 708 751 733 615 578 278 813 926 237 928 944 925 966 83 124 244 187 521 165 737 666 714 42 424 226 681 62 212 976 216 6 509 32 591 622 456 586 818 469 135 747 167 905 823 390 134 616 156 150 176 437 633 477 948 342 722 8 875 950 516 777 336 712 13 530 732 16 82 881 712 658 945 979 726 949 547 274 756 66 99 738 864 6 386 795 958 153 367 502 531 126 7 749 97 670 27 661 322 283 39 293 745 930 986 632 538 693 674 184 78 398 906 47 28 705 417 514 66 696 848 670 623 879 287 34 698 461 578 339 933 990 206 742 695 776 295 699 593 26 166 454 355 288 975 609 514 324 980 840 250 648 434 42 260 264 616 847 423 24 215 688 245 324 559 488 107 105 157 56 860 372 621 92 626 222 309 642 512 690 221 339 971 326 280 245 91 330 639 963 346 861 359 636 95 620 187 612 76 298 30 209 845 627 890 967 284 476 594 52 17 818 303 667 815 445 339 553 155 470 181 363 871 841 422 459 994 455 348 727 863 279 208 592 718 800 492 806 805 46 217 283 999 550 694 397 370 915 504 984 214 101 736 526 210 702 541 632 820 901 186 896 740 149 898 913 887 587 817 951 523 360 118 584 325 228 550 944 460 500 129 454 932 605 747 340 914 939 666 397 368 279 474 166 793 368 113 261 544 238 481 634 735 376 670 103 526 824 813 115 585 892 551 181 274 258 872 385 811 851 58 771 636 773 397 86 482 828 729 911 124 376 410 156 500 850 564 89 595 183 6 988 646 616 954 774 213 1 388 669 382 619 441 639 458 952 597 8 147 111 699 649 909 402 349 4 61 786 170 481 197 460 396 66 267 828 952 478 479 285 239 831 400 272 960 562 335 976 152 153 483 340 874 302 899 4 3 888 185 916 313 50 19 630 172 403 502 614 296 342 379 358 457 996 90 958 993 47 446 343 207 489 436 841 92 145 983 871 317 200 117 686 47 141 123 334 657 238 431 128 94 576 684 500 690 940 725 113 640 489 862 379 687 166 659 329 191 204 968 148 362 873 289 532 371 367 376 365 882 785 653 217 844 504 218 80 665 452 777 366 748 137 660 390 357 95 772 313 238 257 53 602 507 859 412 234 9 392 493 667 306 874 774 164 693 599 668 505 539 764 68 26 520 362 822 305 407 513 545 414 158 75 821 283 921 722 487 180 803 188 378 201 567 513 877 838 947 905 45 10 199 993 634 609 145 703 605 156 825 492 628 892 555 933 727 975 783 751 936 792 469 646 49 214 812 132 656 275 611 207 342 921 847 387 827 671 728 219 211 926 365 813 678 199 900 889 467 791 154 552 326 602 71 510 63 116 80 848 978 136 603 85 630 609 804 104 889 841 575 512 403 770 201 164 237 77 908 265 667 410 195 514 598 582 352 729 782 483 759 725 560 50 596 556 392 152 852 782 248 172 32 64 67 823 940 975 741 962 31 832 976 850 746 973 704 929 307 961 647 164 833 634 814 532 765 616 177 121 568 267 654 516 230 373 86 134 788 765 781 273 744 9 272 871 10 183 57 239 981 423 162 135 406 564 74 412 869 170 528 482 876 711 23 629 717 691 799 735 529 643 990 8 700 981 677 881 64 526 587 588 174 592 614 357 55 674 802 789 433 989 116 349 731 160 93 844 48 404 934 459 12 697 225 195 420 616 612 825 543 914 234 390 126 436 269 405 315 75 881 805 171 197 8 803 136 140 102 286 513 67 276 834
474 732 130 295 41 972 105 720 430 544 133 9 716 615 420 545 31 997 768 792 550 42 1 147 782 794 974 775 419 449 565 965 80 940 616 688 912 252 451 797 839 455 796 425 52 179 810 305 11 166 605 130 999 336 314 670 392 96 276 643 523 833 538 708 581 527 415 731 244 697 521 523 242 750 441 739 838 387 393 990 623 382 494 801 899 850 532 493 997 85 633 936 920 199 333 960 564 884 590 252 844 559 325 135 854 267 995 643 427 648 402 16 962 67 174 71 104 801 212 400 54 983 588 168 101 323 528 698 895 48 802 607 175 776 222 221 311 236 103 70 504 335 326 679 814 18 843 306 698 32 971 64 35 781 397 906 184 834 508 481 534 323 192 442 722 119 626 963 173 280 454 120 9 624 25 180 898 964 26 287 755 186 413 381 100 53 328 474 614 941 200 647 65 330 813 368 748 925 636 355 820 230 798 317 215 543 648 168 436 477 379 962 859 938 177 799 557 870 147 715 940 191 277 75 720 245 221 798 449 414 405 237 161 364 198 308 959 30 821 859 604 765 158 423 93 193 58 240 562 567 569 35 871 322 861 415 207 682 243 689 890 692 961 753 857 296 279 958 179 928 24 990 76 171 942 699 830 66 433 16 609 477 42 702 465 617 808 275 517 840 855 717 380 209 570 264 693 426 628 178 663 743 686 441 546 420 86 962 660 792 945 63 914 575 754 856 18 238 728 935 649 796 889 119 827 736 142 883 301 215 256 292 981 661 627 820 398 239 949 34 399 725 632 997 183 997 597 550 400 188 182 731 128 454 167 19 342 716 582 105 299 166 4 920 37 374 424 280 81 3 496 29 206 4 5 276 47 987 933 549 480 94 624 657 611 947 664 157 500 535 788 868 670 350 795 275 180 243 756 622 882 286 900 914 259 447 593 115 927 185 141 113 944 781 78 337 224 499 149 51 44 171 303 380 970 228 773 177 466 911 947 582 345 790 772 35 50 417 653 180 129 198 453 359 384 221 801 971 819 940 980 712 16 571 110 305 847 400 721 159 456 581 281 145 998 67 638 287 876 4 166 94 381 967 556 90 23 800 643 840 306 532 291 489 75 218 164 885 64 945 234 377 208 407 544 302 340 491 586 385 152 907 599 386 201 468 401 488 220 135 491 417 834 547 257 643 845 306 88 558 274 883 106 892 87 847 418 744 713 491 61 678 836 704 124 970 297 602 818 517 422 591 290 317 17 165 985 139 83 389 372 447 996 71 872 12 113 393 478 69 919 644 439 915 288 326 797 828 322 809 45 77 485 745 28 629 97 579 144 867 471 982 935 911 307 402 763 862 953 750 347 319 442 642 199 723 507 399 966 250 571 631 69 574 108 152 735 139 425 858 505 906 462 983 409 591 382 988 572 174 976 106 969 54 117 253 608 204 675 110 610 748 48 913 102 891 640 127 43 565 320 569 652 364 816 860 743 272 972 594 726 681 390 102 783 706 932 635 109 769 213 141 316 955 354 360 460 369 493 887 707 926 448 190 473 485 560 174 140 89 353 371 749 59 781 45 132 397 186 331 617 344 852 319 351 23 36 297 685 188 91 603 792 973 656 488 253 745 594 992 476 604 901 325 378 681 563 577 59 110 769 388 203 493 319 774 38 321 784 299 540 58 267 175 32 514 979 422 994 21 202 381 951 377 910 680 30 543 338 790 268 878 868 154 92 916 762 356 367 873 254 132 989 366 587 676 286 975 705 797 484 670 831 310 714 264 139 697 383 914 119 773 387 118 263 918 551 2 805 765 223 216 811 426 761 757 125 588 70 964 195 365 376 385 272 167 655 619 463 231 443 543 193 522 993 365 356 558 907 252 391 955 750 846 734 941 607 595 865 27 701 777 921 756 515 176 295 18 576 8 349 464 357 328 189 974 209 462 697 272 503 941 646 624 526 499 501 243 923 902 659 619 884 895 719 65 736 306 915 1 389 706 51 324 850 165 226 260 535 175 510 746 377 147 543 302 8 377 280 450 522 305 690 678 561 606 968 121 516 443 95 408 673 792 549 856 435 168 584 991 525 474 764 620 358 913 906 17 780 816 352 529 469 881 309 111 740 959 777 731 337 343 823 704 960 131 957 307 658 870 731 513 114 79 66 99 287 733 541 619 712 551 639 126 312 770 176 736 878 834 758 879 671 346 160 699 774 764 858 108 404 420 20 588 752 231 335 630 860 555 121 901 464 89 527 232 799 578 388 629 575 824 913 322 694 602 589 126 804 738 403 49 896 662 905 716 62 986 672 844 53 632 787 692 837 676 613 174 902 660 625 478 0 450 849 131 936 578 315 177 688 991 411 264 592 785 637 866 815 224 634 964 12 631 973 224 917 507 232 141 778 373 619 808 699 423 539 648 368 287 880 800 955 643 446 937 60 233 67 473 574 339 329 955 450 77 29 214 331 892 946 204 918 226 833 731 751 593 866 120 157 902 423 644 359 974 789 9 63 339 360 468 255 298 963 200 542 128 779 935 692 561 111 610 364 926 229 588 867 991 214 962 138 307 853 114 645 737 185 455 877 308 937 661 231 710 497 738 825 514 822 205 73 875 148 22 334 743 958 996 365 443 165 947 369 443 856 826 247 245 371 745 98 367 470 31 323 759 794 374 651 82 897 452 828 113 205 317 529 953 700 910 559 556 230 131 296 457 677 640 204 306 842 767 991 65 709 683 909 759 488 653 270 571 990 405 518 700 683 142 667 65 665 404 181 932 711 840 271 52 681 789 679 864 891 950 598 239 911 526 662 181 3 764 600 882 661 667 472 213 606 9 941 787 520 457 759 979 163 824 313 614 553 397 241 280 191 341 512 637 298 352 585 626 724 881 573 203 273 106 135 156 687 650 266 771 137 823 547 289 846 347 96 598 885 146 228 890 742 363 452 760 361 845 429 655 305 164 336 932 14 778 289 770 978 450 197 630 826 625 385 975 745 805 746 150 893 679 240 15 332 821 786 813 776 511 293 748 591 114 264 111 216 544 502 679 536 509 499 856 292 858 812 685 82 791 187 500 841 261 374 104 684 156 618 23 668 913 602 570 832 418 487 515 366 572 235 748 647 844 725 191 956 907 324 508 760 182 426 764 219 753 631 485 107 292 90 275 438 989 964 568 870 395 729 434 421 674 434 329 412 732 708 894 155 176 40 492 916 113 278 723 21 307 657 702 928 997 492 262 251 349 888 248 931 908 583 779 344 733 190 782 112 451 218 178 482 371 416 54 929 6 2 77 408 366 394 508 196 901 770 164 939 940 706 747 887 538 250 17 537 974 210 277 432 593 621 784 116 198 800 939 188 804 757 774 580 677 172 296 437 34 744 875 691 773 304 111 153 228 676 89 339 304 211 406 727 908 765 4 410 316 983 530 641 938 355 156 975 3 954 402 284 764 249 133 513 171 396 727 260 232 7 600 457 270 486 152 94 298 300 866 864 759 568 301 178 933 875 162 225 722 696 186 986 128 15 896 793 534 458 939 674 366 578 161 938 283 217 798 170 865 68 759 595 746 407 19 468 557 863 285 548 69 265 848 77 173 879 760 57 603 447 322 445 444 461 578 283 192 150 542 545 265 252 808 555 375 717 974 39 968 506 338 194 421 874 823 477 649 269 179 988 92 261 470 19 128 747 902 27 792 702 667 13 40 987 696 558 537 302 478 498 36 282 429 417 286 984 357 115 548 894 3 785 618 327 911 807 792 806 691 246 646 428 3 162 236 49 190 318 243 848 26 455 336 524 379 373 26 136 124 840 883 883 86 531 994 169 350 869 627 741 869 943 556 145 728 730 580 227 36 695 479 330 517 630 811 151 992 343 267 552 532 925 749 682 241 341 892 737 995 824 921 440 688 579 973 146 467 809 870 803 344 629 542 566 742 431 490 126 337 965 60 622 453 715 49 835 647 615 212 285 350 55 406 829 665 120 11 644 963 156 897 386 869 123 429 238 294 851 317 881 105 930 112 79 576 650 797 739 877 6 860 236 657 310 210 514 452 84 185 903 321 444 811 363 778 74 365 239 405 601 298 790 975 767 465 775 806 308 55 317 56 237 310 122 755 248 259 992 887 22 249 703 398 467 819 635 857 370 281 612 940 718 431 72 381 479 657 738 966 704 694 862 373 948 222 262 509 511 8 977 517 952 358 967 778 490 728 669 784 926 539 577 443 723 699 710 233 159 267 678 722 654 857 375 639 294 621 362 263 530 967 771 434 258 954 620 502 168 743 321 146 950 630 791 451 924 157 118 784 134 514 689 2 908 494 154 179 350 479 934 123 85 671 495 796 33 632 143 914 171 743 666 110 603 764 732 93 459 522 892 20 766 343 475 398 395 619 10 31 245 69 753 408 489 926 131 831 509 226 733 751 680 271 904 254 406 729 99 8 533 722 922 260 348 518 817 640 71 592 481 981 554 154 886 424 483 66 346 431 275 251 34 53 233 678 89 816 46 661 56 662 873 435 127 140 567 298 519 414 642 186 596 3 982 889 414 434
765 859 140 265 406 637 354 805 239 97 87 816 371 373 859 510 730 147 173 256 977 43 540 739 384 8 451 854 549 460 567 31 831 646 536 834 61 619 218 470 520 791 721 714 606 74 350 906 591 705 146 196 749 894 676 886 491 169 556 457 117 237 126 799 555 659 923 765 282 47 444 619 355 368 543 243 399 422 170 81 812 940 464 982 101 996 243 184 835 266 123 602 597 535 939 860 921 871 574 24 22 636 31 35 352 168 906 64 780 269 400 821 462 521 716 521 858 440 795 658 470 587 314 868 870 270 12 445 167 897 790 727 811 75 802 110 787 1000 937 605 794 89 576 662 815 616 244 346 366 220 864 51 677 555 683 12 316 778 245 971 702 144 23 766 866 809 836 334 378 68 479 318 640 524 755 84 172 47 515 950 461 596 719 381 43 70 624 440 394 943 648 863 654 411 210 58 230 743 275 698 688 477 807 352 819 505 566 104 250 276 25 329 519 584 151 16 952 469 380 882 916 207 751 673 484 974 850 215 824 648 490 220 199 328 570 880 106 195 595 906 104 334 590 400 521 317 796 340 876 254 145 768 593 932 125 210 964 666 523 674 976 581 651 219 587 835 249 498 724 987 52 355 94 428 455 87 110 821 970 626 740 406 761 311 917 866 851 929 652 477 914 88 838 659 44 600 804 150 943 747 872 749 469 707 748 451 86 162 162 873 40 291 102 317 56 322 642 682 611 1000 351 389 524 372 288 635 215 196 960 7 516 654 51 354 982 499 254 867 212 911 211 997 552 463 474 593 903 415 367 559 408 376 594 216 818 564 345 559 771 352 764 820 333 865 134 414 718 332 48 42 902 889 869 163 322 30 340 440 388 857 144 924 96 551 731 430 667 292 619 211 267 299 143 771 439 688 533 595 785 181 692 622 763 325 410 205 944 105 848 882 562 70 473 971 415 120 174 572 4 304 729 624 450 366 307 452 612 135 278 787 601 839 73 342 604 832 78 590 548 992 905 508 34 113 883 623 643 467 326 842 775 813 659 58 560 42 745 533 302 3 830 752 11 348 908 192 499 518 753 417 279 749 754 773 202 608 646 122 738 375 965 909 975 791 89 138 27 183 347 852 845 777 849 279 115 194 700 812 265 516 346 1000 880 807 673 436 252 206 655 630 248 350 634 548 767 691 219 884 323 437 605 408 5 213 588 400 309 860 200 503 501 190 867 613 890 166 531 495 393 713 404 558 416 520 369 326 409 606 510 505 363 294 344 575 478 820 525 246 684 769 857 503 573 216 922 515 805 821 159 636 266 484 889 933 622 326 644 865 669 275 893 821 49 242 321 672 538 953 862 277 449 585 609 205 861 104 419 485 626 482 734 722 789 45 83 238 600 480 635 284 55 560 443 49 954 145 187 393 882 586 315 69 401 262 368 469 457 41 999 388 496 470 934 920 161 487 150 913 972 838 343 917 868 721 163 713 925 627 486 689 503 331 137 275 955 600 36 342 184 521 509 836 259 179 8 4 18 880 411 83 800 345 579 387 690 818 946 830 85 394 356 207 181 25 534 79 260 919 929 368 985 283 178 751 291 88 242 428 430 315 895 22 966 850 456 12 924 472 920 460 898 326 271 680 379 519 571 886 910 524 422 311 76 500 475 840 317 222 435 416 980 534 672 883 678 961 873 38 152 880 493 388 577 934 389 115 240 555 303 105 799 512 507 468 334 849 913 432 508 493 10 997 68 508 792 694 14 975 403 857 741 501 693 833 668 493 251 431 233 89 653 995 773 722 694 996 572 102 532 579 407 167 432 738 826 635 119 274 35 108 649 386 7 549 512 966 188 409 177 587 991 757 196 86 189 27 703 678 261 783 550 971 74 435 945 661 154 982 603 927 229 704 54 976 312 811 793 702 128 580 448 852 79 621 376 781 105 172 180 329 234 330 37 579 485 89 466 398 246 939 546 762 919 884 77 658 561 61 514 610 706 655 24 434 817 764 846 659 559 182 821 842 505 290 477 348 67 348 100 138 405 717 563 325 414 625 112 79 329 351 904 669 529 745 662 58 90 871 957 377 158 728 723 137 565 621 292 602 482 634 956 232 179 346 897 378 545 103 164 788 412 253 879 386 17 771 274 236 95 898 374 51 743 116 618 308 116 830 194 319 660 668 988 791 801 318 704 35 272 279 623 328 236 892 632 420 383 206 628 5 695 267 739 874 488 521 636 881 66 610 299 213 413 804 935 236 295 404 814 355 963 936 141 906 681 241 583 188 392 930 776 221 424 725 358 650 45 433 247 999 235 902 70 352 320 633 979 336 645 859 599 285 138 756 319 103 436 503 638 293 541 440 961 953 15 93 26 733 472 164 709 44 881 726 863 665 809 356 686 615 584 774 994 619 781 756 786 704 708 676 900 602 664 112 258 593 156 104 147 477 298 258 198 984 118 143 598 578 968 701 647 977 402 721 909 808 93 238 293 370 834 564 208 157 98 787 148 291 429 169 127 765 843 804 481 935 237 372 752 304 710 581 987 764 630 714 633 542 169 693 133 499 938 571 984 769 21 873 381 724 620 374 592 439 874 394 806 378 113 572 440 699 386 285 306 574 492 300 335 383 193 681 82 291 120 502 782 752 283 667 568 21 207 867 666 182 220 213 225 902 679 161 58 143 951 973 589 423 454 533 941 327 223 281 483 215 264 921 224 605 631 449 926 627 829 421 92 197 226 317 50 394 452 801 353 493 231 805 97 244 216 1 33 807 390 679 639 47 675 889 342 498 341 27 564 261 670 512 88 797 629 843 176 381 990 793 911 705 784 886 820 4 359 283 615 658 139 628 129 128 463 859 607 954 581 75 949 457 614 216 569 290 39 879 777 836 190 692 610 342 833 881 186 453 280 922 810 627 627 838 108 193 860 90 744 663 460 512 46 214 69 282 942 525 268 563 375 175 682 55 9 444 373 13 727 623 616 545 547 452 348 504 762 713 80 124 839 572 735 516 769 946 442 778 121 282 504 237 500 388 930 614 981 408 691 428 195 31 130 12 983 7 674 313 717 630 438 85 423 291 446 582 671 452 757 334 349 451 582 543 425 625 304 47 912 971 974 854 586 180 791 401 855 816 28 731 725 719 685 529 528 631 421 992 290 994 989 433 602 986 958 618 498 885 641 630 168 608 149 315 871 485 19 620 554 8 131 917 578 410 336 493 608 10 62 929 637 915 759 536 262 434 840 350 770 134 768 118 585 505 932 69 875 88 59 728 365 930 737 232 808 989 480 813 696 590 228 75 338 525 497 960 877 181 527 666 596 843 539 101 330 170 778 330 894 475 747 564 580 49 20 45 467 504 827 662 844 727 822 677 927 919 733 125 888 574 324 121 385 459 370 264 132 660 823 573 940 582 993 451 886 727 185 163 487 512 391 605 896 575 813 168 313 575 530 915 203 824 362 738 766 732 557 578 160 922 907 877 417 950 64 258 447 735 967 349 157 61 658 69 214 616 426 341 853 644 72 751 310 148 625 846 996 948 705 760 742 974 489 827 165 498 32 980 153 434 884 473 856 812 854 532 542 780 726 772 661 53 837 734 256 46 135 309 950 810 318 279 995 300 431 464 1 840 992 288 427 212 732 569 699 268 936 782 273 39 928 166 665 167 241 379 171 711 650 600 114 132 997 443 865 733 197 979 325 280 511 161 847 88 803 645 204 916 332 31 722 963 434 91 269 785 828 244 798 51 16 335 825 106 728 736 84 659 663 862 201 311 689 404 91 895 205 718 788 467 166 476 109 714 81 868 459 323 107 518 217 548 63 59 558 384 360 572 544 587 453 73 287 44 892 988 136 92 495 819 29 486 227 842 305 494 720 329 852 129 337 539 155 804 931 484 445 791 915 578 613 901 518 284 428 269 301 720 978 362 75 294 420 404 842 276 182 811 468 867 284 284 276 778 986 990 433 332 758 924 289 696 502 925 377 16 657 578 253 763 707 394 656 280 760 51 357 480 535 498 959 538 192 32 506 734 395 740 255 673 998 230 537 689 887 397 948 118 3 192 891 162 551 625 494 968 47 147 209 145 947 295 328 462 621 390 698 941 53 617 175 765 476 131 300 506 339 879 962 710 901 455 142 89 263 823 465 487 899 954 103 117 99 667 372 817 57 786 736 497 517 904 191 249 308 59 885 752 878 822 122 920 697 747 458 292 238 984 364 5 816 197 42 584 714 202 779 907 222 157 2 753 41 738 60 373 277 210 933 935 774 373 973 653 382 613 756 769 772 39 387 124 232 21 797 606 13 46 396 419 687 700 270 56 746 643 124 168 617 657 221 819 783 294 65 781 971 731 297 972 471 485 206 395 0 734 522 564 286 504 418 364 111 245 183 716 513 44 575 933 311 973 526 538 281 979 331 530 441 522 437 497 327 532 361 987 841 128 832 263 6 196 713 20 213 808 257 31 750 969 398 131 918 469 701 911 711 983 296 546 71 618 294 645 285 961 38 253 712 290 715 786 553 325 680 173 30 139 969 952 953 548 397 363
754 159 382 936 370 108 297 216 636 161 118 548 525 653 55 185 344 97 605 627 978 636 145 432 202 452 487 98 48 591 772 285 632 419 375 400 641 758 954 51 670 965 748 674 916 450 504 31 362 388 166 637 828 813 411 300 38 250 875 235 596 157 948 466 958 933 422 428 838 902 333 5 219 358 795 749 392 675 345 233 584 874 788 150 768 761 395 946 764 835 510 534 955 312 62 778 457 950 241 17 238 7 581 676 829 777 555 89 661 131 606 254 356 369 246 474 452 347 18 435 161 677 494 279 137 659 737 486 76 563 833 963 929 156 891 883 787 525 648 626 826 140 671 815 388 760 83 750 409 575 969 192 40 561 404 13 151 289 314 582 282 795 681 943 665 654 322 401 966 73 708 485 2 225 660 404 895 180 483 845 543 237 744 175 807 690 477 602 389 755 760 211 935 980 459 96 819 113 497 287 198 987 617 758 135 163 943 383 482 214 840 748 496 969 147 308 138 802 310 220 800 413 226 166 92 142 942 981 397 543 651 525 984 721 703 690 844 887 140 752 481 243 612 609 0 750 957 372 756 565 693 183 124 257 77 822 456 821 394 544 766 666 441 892 559 762 262 853 595 381 250 478 607 1 72 222 918 861 425 58 431 34 990 7 663 665 269 85 989 938 867 408 835 14 432 469 866 581 436 179 850 353 920 155 401 95 759 18 17 41 75 798 853 200 803 209 454 871 41 882 340 642 174 319 317 348 82 472 349 480 717 18 726 221 26 127 131 677 702 736 236 765 725 912 886 165 896 434 933 663 21 775 170 356 762 795 988 550 95 13 372 801 938 310 194 620 542 387 722 359 695 213 587 251 157 577 273 984 585 870 781 267 801 836 12 782 34 272 932 321 675 269 450 800 379 411 51 440 268 78 78 949 277 293 925 638 965 632 30 472 688 753 720 710 512 857 915 464 168 379 882 437 586 857 301 74 974 598 223 299 634 915 302 181 993 678 791 777 143 336 910 546 817 873 426 961 624 238 847 534 324 167 531 54 992 424 682 430 308 899 490 409 188 760 414 494 823 866 799 452 923 560 142 630 685 401 320 319 580 565 29 41 752 699 222 854 541 252 128 507 806 519 588 435 467 143 815 702 733 56 439 133 547 240 486 993 689 718 870 540 13 902 453 366 47 809 466 455 959 693 680 134 673 158 106 556 357 904 120 644 834 787 306 36 939 218 396 314 994 524 769 249 937 601 716 140 231 856 15 148 215 140 280 639 446 653 811 847 697 747 694 133 19 983 346 108 746 573 589 689 25 288 528 360 964 423 54 505 594 290 625 632 234 568 554 148 786 376 569 542 975 178 653 714 593 939 400 464 822 314 184 82 751 927 424 13 715 737 963 972 628 429 982 956 667 243 757 540 881 756 677 364 985 836 901 191 864 169 43 98 830 794 848 38 962 69 577 226 460 566 986 172 292 165 618 877 469 156 874 773 105 277 877 770 761 666 732 429 535 534 123 732 730 846 216 226 749 663 792 193 272 951 285 119 420 791 377 627 763 486 417 637 758 712 203 596 798 261 255 568 468 951 237 786 172 485 5 932 271 696 221 893 936 734 524 283 570 231 976 401 133 591 928 132 1 681 27 469 775 245 941 168 991 153 790 262 175 928 649 556 448 926 298 936 544 233 738 894 945 377 825 363 499 368 437 927 706 469 196 718 116 627 363 52 889 55 461 418 39 128 552 264 136 61 906 965 338 651 113 281 371 579 729 170 103 715 438 461 97 272 321 34 611 678 354 665 67 423 615 681 863 453 9 517 520 546 622 951 654 947 318 96 341 816 286 265 451 903 100 732 185 23 767 187 967 168 229 318 563 525 209 893 89 136 208 156 884 48 816 799 296 425 950 555 669 366 614 370 899 948 463 915 556 382 343 885 90 849 841 521 635 501 378 753 709 233 189 634 827 181 427 585 447 159 141 719 335 904 517 977 952 565 546 970 353 754 14 74 79 498 134 682 484 388 567 918 855 233 747 910 179 5 104 503 33 229 778 388 604 155 698 391 445 912 894 741 876 207 291 771 699 771 568 887 513 359 814 793 678 80 600 358 109 229 491 803 658 259 263 664 508 252 139 47 247 863 49 483 274 626 564 676 284 220 159 398 265 969 84 339 620 262 421 905 11 312 668 167 495 954 288 681 307 863 679 27 534 801 533 124 639 392 56 399 922 855 650 357 947 296 455 839 402 445 575 589 897 860 433 656 428 570 225 159 253 969 785 542 332 456 130 773 313 556 374 743 646 595 117 556 126 984 16 702 755 61 163 33 440 333 410 806 218 724 266 22 146 37 22 195 849 708 416 413 862 579 478 110 470 241 519 400 144 837 996 949 214 629 808 371 608 936 540 780 390 32 81 351 300 10 249 324 987 950 914 851 979 362 972 934 630 298 403 777 797 115 275 229 85 48 718 34 684 112 408 797 254 663 597 303 259 794 977 931 743 45 173 557 278 277 731 579 68 629 824 700 854 737 153 304 666 676 843 964 728 347 412 612 522 826 474 453 350 675 492 868 287 291 804 433 339 649 872 990 793 413 582 264 813 729 228 498 261 644 742 192 252 101 652 338 108 296 842 615 42 922 572 600 155 24 171 15 909 266 672 914 831 648 971 204 802 24 852 748 177 894 579 261 326 883 887 515 365 283 44 388 659 425 169 209 573 140 509 964 239 141 488 794 10 168 206 350 258 228 566 594 23 644 385 272 557 393 783 48 753 850 885 931 821 808 810 979 502 721 505 247 880 799 949 728 770 61 429 685 220 560 626 773 46 415 805 240 883 283 111 221 415 335 399 9 898 728 919 441 927 845 80 30 734 963 45 327 70 16 856 591 598 736 616 673 305 422 644 236 207 166 87 116 931 361 383 542 836 184 264 747 270 955 571 209 690 342 352 896 200 232 181 114 331 514 37 287 210 378 158 403 610 238 149 351 511 26 304 688 434 987 890 694 765 978 384 149 655 541 366 328 7 48 193 702 337 778 53 931 290 252 419 802 961 401 832 825 325 274 295 269 892 879 52 523 900 515 430 833 548 932 776 463 953 134 904 848 999 188 323 894 878 860 376 185 545 866 150 189 122 193 686 716 692 799 355 125 550 942 602 348 167 568 119 201 980 460 66 624 687 334 536 404 846 539 549 461 714 862 782 508 232 24 96 260 8 145 724 791 283 733 4 331 902 846 248 120 796 834 211 923 627 930 471 254 820 609 888 534 523 418 190 722 152 95 592 434 865 343 789 106 31 86 443 471 165 953 712 519 893 944 328 849 719 487 637 55 711 631 347 945 213 177 330 768 279 343 121 798 319 753 735 866 59 52 741 148 35 398 998 72 235 600 3 271 913 504 691 827 36 989 73 990 739 834 107 514 127 456 521 814 465 104 771 713 24 182 500 986 960 50 529 469 956 833 516 820 599 857 6 810 530 995 312 35 336 655 642 705 329 196 750 577 373 555 818 722 251 62 132 15 674 713 114 289 518 892 629 231 407 504 368 472 102 83 449 813 676 573 183 673 565 681 191 476 683 854 576 998 736 114 61 345 160 888 696 960 115 930 643 174 148 569 951 464 398 356 921 509 154 546 527 540 970 561 242 862 444 812 631 97 623 869 205 303 348 100 391 154 423 83 809 96 475 169 506 307 515 952 621 264 619 473 28 652 553 197 645 567 908 652 917 685 164 934 774 960 485 560 501 611 125 391 176 882 537 707 723 948 480 471 240 573 858 639 309 52 721 20 727 372 256 688 574 949 88 70 413 258 101 25 233 428 479 896 64 893 476 101 707 6 367 696 129 746 260 121 944 367 859 496 907 147 74 830 924 298 387 125 93 492 267 12 997 106 180 69 560 998 63 954 871 363 837 46 315 701 303 243 204 254 257 481 369 317 458 458 245 112 879 228 227 804 359 478 32 510 780 335 182 851 360 872 299 606 361 671 873 935 930 777 740 757 657 302 640 70 561 697 981 585 514 884 839 288 912 658 705 322 380 535 926 892 583 19 197 474 293 301 995 35 418 664 493 45 973 762 638 877 968 703 342 487 178 653 58 767 777 573 603 289 664 741 244 918 386 783 464 456 551 921 60 771 199 941 217 298 633 380 364 194 860 448 442 557 940 311 327 784 289 29 532 390 381 865 591 392 358 1 812 267 578 138 316 10 713 380 601 342 110 269 230 610 99 394 845 734 562 571 406 568 779 772 69 363 983 108 276 385 195 830 57 126 857 761 662 954 50 41 91 251 613 413 405 100 868 760 794 716 861 914 294 760 20 952 538 611 701 175 473 527 656 841 94 219 609 775 186 183 773 473 187 187 710 405 462 982 472 912 65 361 192 307 311 604 934 470 590 615 903 410 869 793 498 256 351 421 489 412 212 896 946 841 112 803 905 285 86 303 558 277 393 872 224 672 507 668 243 777 156 60 647 254 334 517 851 950 700 438 503 409 704 236 784 693 911 43 526 950 435 197 71 532 201 748 539 153 281 814 98 254 745 258 162 883
672 770 432 257 930 473 148 598 302 897 476 137 21 598 820 841 808 688 143 906 65 934 470 470 203 352 463 707 656 509 482 73 719 910 807 389 191 160 456 988 809 943 547 130 46 55 898 421 782 741 506 971 921 26 329 353 816 762 62 242 291 671 761 625 711 615 127 846 607 565 887 603 585 522 923 525 248 809 605 764 695 315 214 364 859 178 6 89 638 489 244 945 533 467 136 44 792 613 662 817 92 12 76 467 561 194 398 590 591 805 713 37 972 448 507 456 657 601 125 22 751 196 704 21 173 571 157 266 243 709 614 643 831 935 334 774 947 734 276 289 488 759 910 626 19 147 468 934 152 816 620 858 190 530 532 305 729 401 44 380 750 999 648 343 567 984 845 260 423 395 779 100 555 385 934 730 340 338 765 912 997 299 727 533 478 176 347 26 228 625 944 473 96 776 855 587 225 482 369 540 586 361 996 881 737 221 153 775 681 581 818 476 521 180 436 232 715 198 293 454 748 620 361 620 824 272 686 851 64 623 263 89 641 277 726 463 655 950 260 297 584 233 202 855 666 558 182 482 988 923 829 935 28 229 880 307 587 564 389 339 724 681 413 929 129 543 539 465 422 374 353 448 279 821 118 540 841 90 31 253 10 771 295 444 261 799 376 616 39 667 504 520 63 884 161 871 193 964 791 901 414 312 342 813 689 943 600 272 437 844 169 825 119 527 93 375 365 956 970 699 374 676 441 670 745 650 8 657 822 860 215 886 380 86 15 944 265 942 490 127 317 118 396 166 502 333 912 878 160 54 740 556 204 85 828 770 183 45 700 2 987 629 50 673 356 596 322 970 795 304 346 751 755 635 924 598 426 666 187 358 837 697 516 957 990 636 848 769 120 759 559 496 858 924 109 682 442 154 640 43 131 45 767 332 9 164 716 55 707 758 371 10 112 958 249 277 113 569 685 158 854 836 72 245 622 226 142 550 797 285 337 84 895 82 458 889 88 981 570 452 794 487 955 32 599 424 890 509 364 938 739 943 696 293 270 729 368 764 4 306 639 565 465 950 67 613 454 340 331 984 298 28 836 307 363 363 236 562 278 558 138 204 435 696 280 590 565 285 128 585 635 626 628 447 974 840 12 767 208 114 902 223 87 424 579 610 315 561 833 166 875 208 477 431 289 197 949 473 345 241 544 79 37 978 95 780 714 587 908 204 853 702 869 733 174 81 734 721 535 101 883 71 757 227 796 338 257 363 29 735 501 566 517 925 324 152 82 479 563 833 718 323 219 565 217 701 473 870 879 527 402 917 299 783 403 577 756 242 861 246 642 517 381 524 527 417 140 375 283 570 107 608 168 988 78 36 983 408 965 857 124 275 661 572 474 592 108 489 254 166 205 451 461 579 698 332 221 321 950 236 460 192 928 147 154 571 568 966 819 147 179 42 866 482 712 984 220 718 758 84 849 949 693 647 45 558 916 190 69 446 843 83 894 580 34 753 305 977 230 890 51 598 469 793 647 397 104 836 162 58 702 650 793 630 884 158 352 334 777 195 99 308 524 106 903 775 522 66 780 883 481 331 116 596 17 15 556 160 496 966 43 735 175 485 494 365 520 843 360 872 303 883 526 682 653 484 209 557 593 32 327 752 264 381 778 1 962 45 998 539 455 777 938 335 832 540 874 571 149 781 206 20 115 422 372 119 433 933 733 223 255 779 395 575 892 117 404 166 383 666 378 20 906 419 453 446 388 9 817 230 863 903 387 678 139 454 328 961 619 268 627 545 445 859 770 277 557 864 840 334 574 616 105 665 632 143 867 638 167 563 804 548 343 454 171 17 683 290 826 319 262 579 54 165 985 681 553 370 377 282 811 756 720 55 891 865 172 699 288 824 411 851 919 483 428 63 449 782 341 596 649 480 678 624 721 341 405 646 991 460 749 760 137 761 147 752 68 587 512 634 626 120 218 794 406 731 885 717 156 145 492 211 226 833 948 895 498 804 420 545 810 449 675 854 597 561 180 802 736 581 199 442 602 689 266 567 961 825 247 958 959 779 650 217 48 169 348 949 692 428 904 699 253 856 952 857 22 230 130 399 485 918 308 46 267 244 582 828 42 165 788 397 1 503 241 517 239 352 540 541 163 848 621 189 917 679 2 29 452 867 598 815 943 396 603 292 417 52 55 538 81 852 379 16 798 936 790 201 277 290 38 149 664 714 195 704 852 766 857 838 419 1 480 122 20 629 188 335 612 971 878 448 273 877 735 675 753 265 83 132 546 687 79 529 200 614 40 411 651 914 992 33 936 404 690 825 164 496 954 181 541 621 354 695 926 55 942 834 870 459 842 687 922 358 732 902 58 44 427 624 536 177 170 939 743 598 768 141 61 524 694 273 392 619 49 551 251 768 562 339 577 745 424 139 286 20 589 55 899 57 489 246 771 100 26 49 100 177 310 757 560 694 703 801 510 808 382 658 825 823 224 768 669 422 344 496 196 401 717 554 699 382 835 599 548 639 531 350 450 417 457 171 915 207 32 377 595 7 333 911 407 282 929 55 408 780 198 999 886 275 576 579 937 93 609 491 123 825 135 711 813 966 292 367 181 91 311 516 980 714 684 967 534 767 652 509 592 94 643 720 66 87 687 743 316 194 13 786 14 497 110 864 336 829 802 985 434 722 177 481 554 852 667 27 281 150 877 710 491 270 723 196 47 446 784 138 309 383 269 909 629 494 688 615 665 887 307 123 969 970 207 523 30 207 511 667 979 996 462 118 242 759 705 459 984 237 812 952 146 567 939 556 730 662 601 751 631 1000 338 883 238 153 806 182 573 757 659 263 805 697 256 402 141 324 738 646 367 763 192 790 89 163 362 400 933 935 23 758 84 280 868 76 178 511 552 320 668 866 935 561 274 66 487 206 789 93 525 484 888 205 313 672 508 30 882 457 323 264 306 519 499 420 486 477 212 969 634 628 709 207 386 496 385 439 326 639 911 440 375 832 663 92 250 228 271 780 287 448 515 583 932 271 673 525 971 199 978 30 783 392 74 191 325 837 760 525 121 706 223 156 860 881 412 597 623 325 312 605 272 293 165 420 940 835 134 582 871 683 73 436 611 232 830 509 844 169 528 243 150 178 3 830 145 999 569 127 975 832 645 742 679 882 920 156 16 503 189 906 472 64 964 683 509 184 144 619 394 532 513 192 201 605 953 248 222 316 155 608 80 426 671 560 772 445 216 317 158 1000 966 371 451 728 775 896 958 324 335 923 185 326 59 266 624 127 674 372 332 183 769 927 901 222 114 61 259 672 999 487 941 986 606 867 742 227 580 994 314 114 558 97 234 120 350 680 111 916 523 661 519 810 210 642 94 347 132 785 827 364 658 976 56 793 275 109 446 538 862 936 252 678 564 558 351 755 530 672 697 809 633 509 537 188 913 184 625 91 77 998 545 233 889 31 425 43 321 371 787 252 909 256 184 243 91 469 358 784 36 128 957 850 590 295 851 910 245 615 159 547 284 543 86 126 725 113 981 187 213 921 409 795 122 888 11 784 781 985 514 645 731 312 967 596 211 325 549 698 566 790 654 121 676 325 355 214 75 294 617 454 97 896 682 846 339 400 415 440 670 476 194 149 24 277 357 396 918 1 677 70 304 716 467 640 571 819 706 936 927 84 366 65 186 227 431 311 471 413 296 591 752 89 982 111 246 839 881 333 960 791 479 148 232 942 680 413 33 581 197 749 290 345 390 945 581 524 399 990 518 37 27 267 429 265 41 877 101 659 754 581 803 257 615 892 401 19 57 813 349 707 630 501 744 452 70 992 551 831 444 20 876 569 995 648 319 281 931 886 53 649 746 600 839 145 968 735 637 26 815 180 872 386 430 489 741 75 856 77 814 732 538 824 596 29 318 66 483 297 542 739 166 590 865 954 90 505 282 469 762 858 993 718 976 747 447 601 905 597 618 636 728 624 660 804 25 514 421 349 951 837 759 932 373 385 233 808 956 773 613 607 604 864 994 888 786 152 973 438 227 9 439 680 550 981 610 824 616 460 440 63 497 687 543 579 5 745 838 583 7 183 400 589 578 932 691 679 575 933 785 992 801 581 834 408 102 292 416 236 864 794 98 708 900 306 896 55 231 572 18 786 500 472 722 768 644 675 235 438 914 316 484 345 776 927 594 382 897 177 710 34 459 604 636 200 237 184 359 193 583 424 391 847 495 117 800 791 176 341 608 236 708 48 133 39 301 694 925 888 240 38 85 816 572 159 907 464 330 499 646 250 448 381 989 545 799 750 393 109 258 47 103 251 821 450 764 476 529 440 370 266 977 413 300 401 320 546 774 39 846 526 294 90 384 105 285 526 763 200 493 481 588 249 35 177 151 941 701 681 747 44 823 929 945 33 438 340 443 20 117 12 418 149 397 50 850 362 60 834 268 667 297 803 410 632 773 49 847 5 71 550 503 217 106 937 475 517 946 706 0 83 873 226 986 440 466 337 52 566 229 441 963 492 126 645 505 820 893 106 464 906 766 946
813 813 426 839 523 874 61 67 596 485 410 86 199 275 465 553 458 244 871 688 180 667 259 822 152 603 578 838 567 881 474 152 384 382 254 166 795 876 444 945 39 794 907 788 247 528 86 122 421 828 870 796 286 541 697 40 979 139 498 243 175 891 905 279 123 907 946 541 918 350 934 611 311 527 146 656 157 257 720 101 740 882 652 248 73 594 544 762 780 18 202 869 349 979 459 320 570 42 0 542 158 136 162 417 113 179 331 336 967 874 977 810 90 494 320 794 529 543 619 814 308 344 130 704 19 203 476 579 860 162 836 167 89 399 301 734 675 644 81 72 489 44 440 338 864 798 584 926 657 292 557 203 873 11 145 985 352 574 820 201 664 50 645 53 688 108 722 752 607 722 756 468 233 954 165 300 108 721 646 408 589 365 715 58 176 569 367 141 249 6 821 186 872 184 550 443 534 442 1 760 400 794 591 121 153 415 3 618 537 629 23 60 837 261 990 724 187 401 828 424 380 678 344 279 313 2 88 614 787 555 893 96 399 131 774 891 170 181 741 756 445 481 271 377 109 653 111 689 611 921 844 326 385 361 296 152 15 727 941 570 201 419 735 599 517 276 571 199 665 439 674 403 309 419 318 945 475 80 362 458 6 88 60 988 633 984 424 574 177 541 699 237 64 843 494 838 867 579 694 921 568 606 26 63 124 745 516 65 724 610 269 719 610 620 786 503 660 351 493 642 256 835 364 26 904 622 935 133 41 366 417 533 191 927 253 48 216 803 488 559 839 539 306 129 196 156 473 627 267 863 854 867 667 536 189 255 897 566 704 958 627 396 72 57 13 58 970 55 878 542 531 478 418 103 940 744 204 54 446 572 171 404 784 563 833 298 625 967 830 351 225 64 512 836 289 161 710 547 194 877 618 218 709 914 75 232 743 501 728 401 381 384 519 880 826 193 44 391 802 311 745 881 968 795 953 660 992 521 222 156 803 890 511 596 971 849 34 745 345 584 215 652 250 690 685 813 244 551 620 430 12 76 956 361 321 225 507 698 758 126 292 416 817 655 285 475 601 463 394 629 333 257 981 108 754 158 989 654 105 13 106 173 94 818 608 337 378 395 716 358 355 756 279 761 379 484 777 414 563 865 522 53 592 434 943 896 810 515 104 981 54 611 127 307 729 30 463 786 824 415 295 541 140 616 760 105 228 745 588 715 819 466 460 84 66 883 69 711 266 435 945 421 294 593 142 103 654 644 491 880 768 432 980 542 961 118 807 284 501 31 487 201 744 743 902 285 635 355 779 920 691 4 455 873 835 921 785 551 282 161 288 844 809 117 604 791 275 83 496 835 520 855 552 838 890 70 881 842 220 789 312 656 816 466 733 114 708 475 452 985 922 448 887 131 541 903 442 728 429 475 71 633 133 713 734 273 482 306 726 198 248 255 425 903 929 17 366 300 358 895 125 683 793 271 438 677 723 14 329 166 42 947 996 729 98 638 217 552 232 1000 375 875 87 220 931 730 51 535 831 321 121 558 966 54 372 603 880 590 687 803 274 984 959 119 48 653 800 957 508 241 692 260 965 532 815 634 272 681 742 471 915 355 290 105 183 46 230 767 138 375 853 999 151 917 772 820 53 496 342 113 594 900 690 659 466 355 714 923 150 57 101 918 22 876 154 399 163 419 861 112 45 588 866 570 403 435 524 574 770 843 210 760 569 942 808 57 950 227 750 472 528 402 595 728 240 625 462 865 514 858 814 635 549 727 755 148 287 224 599 538 439 578 115 244 843 870 553 195 681 430 363 952 936 570 582 219 923 393 521 241 408 379 762 876 738 235 325 158 636 228 955 492 849 168 901 861 538 412 182 30 583 207 631 748 435 38 695 578 991 314 374 765 5 908 858 519 789 162 21 952 995 780 903 601 928 846 492 803 190 908 291 518 624 464 917 61 506 967 14 274 346 492 879 664 485 171 472 82 377 214 545 940 46 550 477 149 575 143 509 104 257 382 564 798 147 947 958 939 149 890 148 519 30 387 500 537 886 152 357 168 283 106 347 985 181 587 930 13 70 821 748 219 773 24 621 141 261 44 757 647 11 678 791 447 719 544 404 560 573 703 850 815 766 816 693 368 862 71 80 437 478 12 797 933 739 825 255 958 560 965 889 145 641 760 749 637 188 375 411 943 558 641 834 26 433 548 919 593 356 714 859 994 91 678 551 935 978 519 16 119 949 104 401 393 223 897 382 422 586 825 218 22 369 251 221 678 539 831 49 381 82 707 437 696 422 372 174 257 144 72 359 466 727 679 650 657 231 14 304 950 912 506 577 421 213 956 307 736 386 308 338 549 634 374 663 684 85 714 383 475 771 724 526 317 28 694 767 289 829 222 376 683 556 900 227 909 587 962 798 988 76 13 305 233 420 404 293 506 960 898 141 94 134 392 763 341 402 959 535 345 393 655 268 592 615 89 159 494 481 372 197 734 811 917 241 913 999 322 128 423 555 135 126 891 895 340 616 318 47 988 581 113 515 232 192 322 651 988 566 33 116 673 985 980 195 7 562 422 198 199 782 800 273 747 632 706 236 381 161 252 600 391 260 531 235 343 957 349 276 328 428 718 703 182 908 569 638 749 927 256 297 570 461 968 643 592 456 564 875 867 689 604 166 692 906 646 975 91 792 55 29 214 56 726 83 899 340 291 114 369 845 737 490 697 38 452 561 762 9 393 205 755 944 546 212 772 676 452 427 619 370 555 129 745 243 34 924 342 110 605 536 863 656 216 823 898 316 337 732 690 502 273 761 36 179 651 764 355 982 532 603 916 730 862 470 965 914 913 832 590 788 748 640 871 655 589 765 117 326 731 565 891 156 774 35 69 96 851 644 379 302 688 368 933 711 636 354 818 57 69 883 32 322 453 683 750 99 67 700 735 495 303 972 480 617 439 398 860 851 384 167 773 4 439 796 157 43 667 499 821 942 269 451 67 214 380 58 613 630 696 593 119 120 577 718 355 389 557 909 192 65 549 964 214 896 986 614 779 131 550 443 551 242 555 769 543 484 678 419 152 951 373 952 835 598 342 62 623 920 816 52 343 436 174 698 822 554 354 409 292 939 626 731 555 805 294 136 33 262 255 155 415 447 220 899 83 747 851 548 245 84 266 238 887 92 513 55 578 932 712 702 567 40 636 751 979 453 864 532 968 246 43 20 303 713 436 423 980 32 747 277 610 234 770 479 32 415 730 891 634 877 883 317 396 480 823 397 274 574 769 209 738 527 608 405 425 17 558 360 445 746 299 673 62 752 569 629 616 612 142 278 370 580 924 888 719 208 409 337 674 169 137 396 30 503 681 712 424 339 51 882 877 794 792 67 229 605 56 160 588 37 472 988 661 790 380 736 209 252 687 336 583 590 361 678 995 525 379 973 543 373 530 143 505 884 142 270 625 10 215 103 796 812 941 993 308 388 843 93 798 938 723 77 457 721 585 414 606 649 691 74 583 300 645 298 618 717 66 642 741 725 775 139 431 857 35 997 731 387 737 668 735 518 220 335 125 987 26 513 599 464 925 662 524 706 804 224 756 602 81 323 147 18 159 916 770 200 349 280 579 639 296 112 153 865 101 804 603 31 444 876 92 838 774 319 392 680 319 132 103 392 150 229 829 546 129 974 996 102 319 59 583 986 8 856 794 543 139 390 16 869 673 186 107 100 26 450 142 670 247 661 441 330 382 211 751 118 62 933 500 983 872 391 466 737 737 648 10 413 259 705 949 948 991 395 163 533 533 193 839 542 36 483 664 969 158 173 970 467 412 251 296 7 18 258 751 822 619 310 647 406 992 579 29 998 744 686 27 799 349 759 23 299 160 135 819 350 171 328 969 263 326 947 695 33 754 471 303 855 408 677 966 892 449 185 546 885 965 284 328 281 629 910 952 219 58 682 657 265 400 874 39 984 852 178 623 8 981 666 381 994 599 504 680 753 664 937 647 653 181 559 250 79 283 36 308 137 507 647 720 365 202 623 38 852 453 168 486 407 560 431 796 78 730 530 42 468 523 540 582 572 114 775 223 432 434 324 135 2 707 226 255 778 22 658 168 842 331 505 796 315 830 921 239 684 872 119 763 332 85 868 3 449 244 613 253 547 687 806 578 25 68 469 204 925 305 343 705 913 823 894 990 898 741 448 335 863 667 622 721 27 580 348 726 626 274 245 348 776 943 926 207 164 916 371 501 122 238 97 306 900 751 781 132 412 585 434 647 954 266 840 955 341 405 24 740 361 527 184 592 672 13 107 243 962 310 963 345 351 786 976 950 841 718 334 387 679 422 707 314 818 830 172 615 264 154 68 733 117 386 637 658 237 896 783 6 206 625 416 327 314 594 628 264 606 595 239 674 696 593 671 482 497 56 50 348 95 178 669 406 430 324 846 222 597 531 486 916 659 591 457 948 609 971 911 570 827 560 701 569 63 55 848 794 454 569 825 816 847 936 801 16 441 101 327 725 510 450 585 870 353 310 203 369 207 8 576 767 303 676
665 372 695 299 475 236 786 408 292 858 177 482 836 182 285 878 12 893 68 898 991 649 65 889 6 26 614 647 565 912 23 432 284 491 424 403 286 883 654 214 447 944 559 26 723 346 601 863 69 923 373 649 67 29 14 847 521 207 944 251 811 562 389 917 255 108 211 26 138 425 796 52 603 89 353 471 348 727 90 449 858 230 231 457 795 629 612 592 230 798 707 641 884 829 622 690 545 741 258 454 805 745 160 2 240 924 216 372 299 296 534 525 634 174 896 560 576 997 974 967 43 349 459 606 195 901 339 890 599 214 344 179 640 349 602 921 497 910 801 511 66 14 128 458 73 904 617 498 109 510 638 42 191 812 22 311 955 836 56 419 823 573 226 493 997 280 333 928 199 582 873 858 965 572 699 714 951 858 386 915 994 763 440 107 425 176 843 519 59 845 889 983 567 471 964 698 291 972 984 314 263 748 209 84 918 334 915 196 338 661 892 137 771 359 437 769 920 344 107 860 728 842 726 414 740 37 396 508 992 836 667 870 962 276 55 457 219 557 966 162 504 917 925 895 503 211 462 919 637 611 262 113 377 805 363 912 973 603 736 577 668 393 871 316 741 543 594 644 684 643 730 507 691 201 506 819 357 963 978 35 687 158 168 867 387 266 784 495 824 345 733 518 813 944 554 566 585 153 89 211 4 212 990 729 196 993 44 880 407 681 727 862 781 473 963 408 734 226 856 626 325 134 158 647 848 370 313 156 683 419 37 834 486 730 779 204 409 985 392 123 71 168 183 114 621 491 229 298 869 192 26 530 938 575 306 424 413 386 190 405 737 569 618 749 145 199 678 724 878 850 375 49 20 433 118 942 758 912 575 759 239 431 689 144 483 627 793 110 970 722 493 756 571 532 481 393 277 958 77 634 222 113 50 502 916 136 341 994 448 265 998 772 364 969 427 180 777 57 942 181 5 164 156 255 543 425 958 923 212 178 735 582 613 278 849 487 636 639 351 761 15 36 336 884 744 256 163 791 647 695 877 50 201 508 705 880 924 358 652 695 125 948 208 745 762 141 908 432 840 608 882 713 981 662 949 965 996 320 692 608 242 3 33 202 466 92 814 672 881 427 105 865 84 608 307 603 204 335 146 949 405 759 578 892 9 807 969 626 551 386 78 825 404 389 505 240 660 373 309 582 821 270 936 423 431 775 352 245 371 24 792 620 514 661 439 393 722 733 41 273 449 17 115 435 631 115 32 26 97 4 533 395 979 924 129 636 152 221 455 160 116 977 354 672 302 388 679 154 117 790 507 85 993 528 488 4 547 898 875 668 912 954 57 776 693 718 124 348 708 868 256 259 110 647 265 150 10 457 800 687 789 202 627 196 60 417 52 767 187 643 150 514 245 49 235 813 169 833 664 286 450 862 321 495 63 417 25 195 155 716 332 265 788 270 367 305 53 647 806 484 751 202 930 721 180 693 528 235 854 724 243 380 280 606 278 838 327 830 986 627 391 985 808 271 393 777 91 745 785 500 903 546 465 511 487 365 412 311 662 826 588 77 316 404 172 54 666 702 461 115 101 43 880 817 799 339 184 106 625 322 301 794 120 523 921 753 266 36 426 779 646 891 586 251 445 578 104 729 103 450 228 160 803 199 536 65 362 277 677 54 611 926 343 181 281 783 828 357 546 216 658 634 233 566 844 68 591 539 701 305 30 49 131 675 310 548 28 785 7 709 210 78 842 660 682 126 102 423 703 690 317 704 826 136 530 372 87 423 464 218 27 746 590 196 729 66 893 341 395 708 774 188 2 6 770 534 804 368 270 523 0 623 628 303 750 470 297 740 719 994 335 693 331 364 402 962 16 836 857 289 670 638 381 707 954 206 108 707 868 686 671 147 609 266 300 737 704 239 980 497 42 220 139 640 467 92 193 534 985 712 952 410 238 920 907 434 98 932 314 917 816 993 885 584 580 169 767 53 167 591 323 794 86 316 154 999 832 267 837 831 710 795 725 30 403 661 778 761 340 614 724 963 442 966 899 347 946 804 742 357 79 230 189 191 910 943 574 200 548 811 922 798 247 485 34 65 94 312 289 977 451 51 165 872 709 789 272 620 947 456 883 894 484 288 563 26 917 900 474 870 731 464 748 164 831 436 672 328 185 42 901 698 416 962 790 744 887 179 956 372 368 685 11 773 975 960 874 930 630 226 583 486 473 412 525 216 186 494 170 463 749 119 968 549 429 281 161 201 977 448 218 179 476 608 181 103 305 495 773 769 328 128 620 28 380 505 273 395 134 242 182 58 886 657 846 771 72 479 268 238 435 880 512 321 205 345 141 800 913 984 198 30 388 179 513 750 194 355 295 606 694 766 422 799 365 75 356 460 829 930 469 541 839 61 655 911 700 629 807 52 174 279 140 706 539 283 149 615 914 610 485 930 772 602 453 545 616 382 82 832 747 672 754 129 686 673 549 382 757 115 819 655 106 788 919 638 600 941 421 252 88 826 845 814 257 218 260 846 246 454 782 168 397 816 463 16 359 1000 491 790 95 146 400 552 685 19 542 179 259 504 579 409 112 518 582 12 29 71 70 257 378 197 589 933 350 713 479 165 47 675 764 568 410 264 797 897 738 190 99 568 537 548 58 580 406 927 81 291 673 862 561 783 623 37 454 142 890 552 595 862 494 133 743 875 430 492 244 711 18 904 553 54 144 198 995 648 214 49 133 533 937 158 394 525 681 297 83 837 202 22 62 407 515 281 783 785 432 636 584 600 950 860 853 254 932 164 384 362 36 958 746 418 436 78 434 911 957 4 3 186 312 767 827 307 720 721 188 443 492 423 85 366 468 811 379 48 349 478 717 958 478 48 111 26 200 419 538 762 983 280 812 678 641 227 135 601 535 416 642 607 330 250 390 960 608 952 759 245 940 729 632 714 419 114 76 438 293 885 862 178 943 927 769 48 581 208 206 996 45 56 217 552 207 174 676 81 249 798 768 261 489 245 342 17 635 110 847 590 444 834 319 291 761 757 927 154 860 156 252 648 967 843 555 22 577 983 39 798 626 335 650 1000 318 328 971 488 298 527 287 427 592 984 123 362 192 106 787 795 597 183 791 611 610 725 596 32 460 158 224 187 509 342 629 456 900 128 480 436 114 920 304 357 501 438 93 621 369 859 867 470 420 966 21 656 544 367 564 880 645 911 241 477 841 109 732 349 540 508 939 496 153 826 598 61 130 682 573 246 760 57 398 529 926 192 48 693 753 676 360 959 714 586 809 225 8 535 524 967 989 810 607 186 876 609 702 131 370 235 568 683 522 119 518 941 810 651 227 46 988 687 179 331 423 197 712 490 552 822 834 294 661 80 502 535 197 278 254 233 19 944 31 432 411 176 593 804 279 7 802 838 570 146 934 439 274 847 269 182 159 613 745 932 358 935 838 33 345 77 51 677 776 311 164 218 408 181 142 29 355 49 716 44 372 439 861 59 456 238 648 289 560 702 511 200 541 578 895 735 649 160 376 873 566 86 452 396 385 75 151 689 852 112 470 723 441 202 498 710 35 345 1 783 122 915 933 163 948 691 527 908 931 281 288 478 897 388 653 421 471 706 203 704 865 459 446 599 572 356 499 634 443 886 651 949 763 696 639 439 556 22 334 69 162 763 517 348 562 535 438 896 510 37 166 51 706 960 147 342 294 688 657 15 879 259 225 519 113 767 755 106 690 618 46 351 825 240 282 146 615 719 337 793 830 288 866 411 49 461 290 388 680 201 619 790 818 504 775 379 136 402 851 62 173 214 496 533 550 515 698 331 721 833 569 597 329 332 523 608 308 810 24 261 558 785 13 966 669 603 121 139 126 676 40 604 490 984 982 190 415 959 718 190 482 235 872 545 833 980 888 122 820 115 495 293 864 67 399 266 500 289 999 190 519 111 520 939 157 295 794 428 382 149 863 796 835 101 223 481 324 274 171 610 961 681 326 410 696 80 606 576 941 898 296 583 532 677 898 228 433 18 346 580 366 417 220 653 870 973 315 450 320 825 96 352 587 834 850 632 458 909 477 298 935 365 855 986 100 970 516 912 859 654 508 964 401 628 675 130 61 170 663 592 175 164 311 998 643 427 54 323 322 202 383 528 766 31 715 557 605 888 457 63 798 482 976 287 232 474 633 355 765 705 267 415 906 941 237 555 923 156 64 255 526 443 902 147 959 15 891 20 251 616 659 370 143 966 911 730 17 477 414 121 215 698 234 541 688 846 361 431 132 140 557 970 92 554 275 362 303 676 472 676 119 439 417 993 374 758 739 434 624 87 74 484 529 306 697 445 711 723 264 61 428 791 75 232 674 578 127 135 531 820 713 632 604 102 929 60 780 539 960 75 347 163 815 318 752 305 148 437 656 733 250 251 221 454 905 37 236 669 904 603 276 238 756 582 261 791 248 389 271 377 817 89 213 659 953 69 987 277 80 272 945 486 418 347 894 798 909 813 253 501 283 989 176 40 822 633 972 462 928 924 178 729 38 753 137 938 644 11
263 469 691 859 722 155 374 556 980 302 527 502 458 70 184 558 113 848 682 823 78 372 214 177 912 7 255 912 618 187 832 689 225 238 873 371 769 588 147 200 84 557 395 92 927 305 731 14 805 846 91 532 346 765 453 860 776 420 675 34 206 623 935 727 9 952 503 892 252 828 90 863 525 321 241 659 579 641 747 487 780 279 811 940 889 482 945 183 977 597 201 395 639 186 55 308 695 689 67 410 430 679 778 858 636 472 960 480 500 25 522 528 664 859 490 180 903 799 325 401 103 112 744 824 17 661 877 371 646 119 914 979 428 534 154 344 178 426 978 975 144 915 339 74 114 919 723 129 925 693 969 52 674 557 95 814 837 172 563 515 488 41 477 26 40 148 767 507 724 644 843 876 966 457 330 846 592 530 813 614 200 464 606 503 107 834 73 313 87 65 538 501 70 781 335 837 79 188 169 419 329 325 148 261 372 103 257 748 637 547 5 177 814 457 596 19 736 517 838 125 134 982 884 121 686 914 489 271 734 232 633 592 378 795 665 70 885 150 626 316 990 368 123 782 660 931 62 873 109 364 165 167 595 518 86 472 381 759 620 893 274 498 192 211 746 86 366 875 369 161 375 600 751 48 34 569 572 98 377 786 118 759 155 220 826 475 392 762 285 114 3 260 876 69 347 189 526 171 38 473 600 411 177 879 904 529 427 407 126 806 133 141 151 524 56 656 371 537 388 704 910 201 411 488 836 475 492 133 240 993 528 924 952 246 81 378 669 754 57 28 870 827 501 659 576 233 964 367 689 192 416 730 461 346 823 678 928 544 750 293 529 575 198 681 785 437 111 129 697 489 937 685 59 516 868 317 714 477 812 975 762 28 476 961 301 206 774 602 233 293 611 685 334 51 693 916 293 794 944 854 581 428 544 118 704 146 507 683 441 839 601 883 28 40 83 934 588 441 190 832 264 85 938 422 384 379 988 777 296 679 650 969 382 731 195 469 710 1000 10 862 609 747 956 495 203 966 658 728 333 747 806 582 319 474 410 607 975 886 432 950 562 287 418 265 857 939 36 877 505 449 421 742 909 99 363 818 642 880 215 201 888 361 916 919 14 175 540 418 358 139 757 167 943 869 290 936 995 572 905 690 485 984 45 636 419 955 44 574 861 344 841 24 947 707 504 512 547 839 352 615 98 896 433 408 829 579 19 54 921 219 597 666 173 782 661 816 102 2 825 881 754 307 896 63 604 495 228 782 417 828 238 278 652 475 613 38 138 468 348 300 535 887 815 217 891 430 24 394 271 967 987 631 354 721 175 374 587 220 25 173 407 488 22 304 475 788 2 885 336 618 999 409 204 447 284 308 470 203 96 580 839 169 224 188 153 757 773 69 216 615 502 698 131 303 227 645 187 688 694 58 139 47 39 72 409 497 297 246 387 751 629 877 717 605 243 678 998 330 128 268 232 712 735 641 954 946 58 343 763 830 51 977 364 79 99 159 405 100 701 77 766 837 322 31 496 114 594 488 603 627 549 797 608 700 673 246 315 491 286 397 137 972 550 759 666 283 196 72 46 990 135 828 273 87 732 849 20 280 314 230 262 377 521 784 278 603 906 239 353 119 933 424 559 626 739 200 985 686 437 571 653 998 194 33 307 648 368 861 127 859 676 399 842 712 733 533 662 435 917 743 30 958 831 768 495 741 777 505 930 179 300 32 523 554 74 288 513 338 787 26 565 836 510 373 516 369 394 174 810 714 473 371 376 827 860 855 478 356 390 814 344 396 447 457 624 328 517 869 281 80 962 522 18 799 459 350 949 664 341 49 591 920 391 872 845 882 389 275 467 414 659 924 923 308 816 397 996 544 530 181 408 324 305 548 379 749 188 686 871 455 420 296 163 729 312 355 582 724 808 559 983 249 249 487 900 140 656 421 711 79 104 676 963 537 678 377 308 922 499 938 124 360 854 155 564 646 283 638 456 420 840 546 560 907 80 612 399 929 627 290 981 821 259 215 865 289 161 746 819 919 765 197 643 974 494 340 798 260 440 240 967 149 406 421 641 868 231 919 931 195 820 876 130 871 771 107 887 487 211 488 970 233 302 885 1 339 21 849 615 802 545 405 266 856 681 281 951 480 150 21 311 534 7 812 715 116 267 644 667 701 638 106 105 542 690 86 72 955 542 253 208 22 630 528 360 786 256 389 275 464 323 378 132 828 48 201 202 715 288 526 422 182 210 257 599 926 828 228 648 158 129 631 589 431 908 848 511 579 687 307 822 210 54 27 220 344 248 741 753 410 277 205 671 820 883 109 745 871 869 709 679 65 892 463 705 964 953 575 533 14 738 515 464 667 879 476 166 795 846 504 331 880 919 312 479 817 875 993 462 663 119 228 359 108 719 823 852 683 534 163 991 903 326 709 75 243 146 90 708 266 552 755 684 915 193 841 49 25 703 858 894 389 788 542 362 972 791 735 465 746 553 944 191 246 558 811 907 585 590 153 924 709 141 102 145 569 677 381 23 902 772 163 712 55 52 39 466 666 657 311 413 687 298 779 176 848 246 923 768 441 713 686 486 528 721 809 864 82 221 9 15 266 993 644 789 836 117 277 685 753 929 760 543 635 793 992 37 535 509 688 519 964 997 29 77 957 742 78 899 356 279 466 189 175 881 213 779 138 541 99 425 675 614 274 449 810 566 972 71 692 223 273 740 447 984 331 158 831 429 148 971 740 941 612 160 617 683 294 258 56 199 542 179 411 171 438 770 404 186 267 575 235 380 215 655 401 915 837 152 440 621 212 444 835 351 891 807 570 612 297 100 820 556 395 53 891 515 748 817 62 567 985 412 654 31 50 727 553 902 230 598 986 435 719 651 661 342 148 911 499 345 349 4 29 487 181 700 94 649 469 414 120 110 915 508 647 781 308 183 901 794 867 340 801 247 916 164 442 328 51 474 185 571 596 707 201 874 394 282 151 752 130 217 776 92 55 539 953 680 332 235 587 185 569 370 854 270 398 272 328 446 605 397 468 797 245 386 223 702 102 866 71 755 930 730 572 821 671 901 287 452 35 979 611 580 36 973 700 593 555 237 974 226 279 324 65 668 122 833 630 310 326 69 786 775 503 926 723 799 345 61 875 898 225 743 186 222 625 992 582 245 957 737 770 867 532 400 961 602 570 434 115 415 981 460 754 68 456 63 660 878 601 994 207 445 911 982 431 647 428 748 62 136 940 835 619 404 282 728 598 759 694 89 333 610 113 35 889 304 911 950 509 431 379 457 734 729 910 824 312 585 34 957 791 448 209 720 367 357 4 623 852 443 439 625 27 33 943 343 537 321 115 617 883 254 621 882 299 764 253 688 93 11 456 555 11 218 563 205 973 289 745 64 164 260 301 250 324 436 257 583 303 856 454 41 983 537 739 43 504 108 166 709 291 628 57 88 356 631 949 472 130 426 426 790 841 551 185 783 269 782 390 213 579 313 832 569 503 570 832 112 871 317 817 818 817 506 330 450 541 920 189 726 879 482 671 800 535 849 203 47 582 862 73 858 872 182 737 847 528 454 194 125 99 174 399 672 86 157 64 373 433 670 949 439 720 29 762 172 134 577 980 584 868 942 815 181 793 303 906 605 273 287 670 122 926 801 367 116 975 986 319 718 234 531 53 834 366 66 425 574 819 251 492 830 623 423 525 140 65 156 379 913 242 383 871 316 916 827 867 940 373 958 724 424 899 644 173 76 117 760 303 42 646 795 956 356 324 8 758 168 89 106 29 939 784 855 770 265 182 850 603 385 388 261 372 115 942 337 255 6 925 294 682 402 563 706 916 180 531 548 824 918 613 170 176 481 522 959 140 484 31 946 399 965 764 848 2 895 213 761 450 101 380 578 38 276 917 518 613 804 834 469 448 853 231 229 158 27 790 692 408 573 897 13 128 143 91 442 651 269 516 512 815 932 609 291 263 85 405 197 454 121 134 332 752 802 713 480 493 934 83 955 597 622 352 844 607 758 103 149 556 863 404 26 719 756 882 463 682 645 198 16 834 367 768 93 535 784 173 162 359 451 320 12 710 94 517 253 891 396 215 349 498 236 976 976 626 309 638 741 523 318 875 32 640 493 645 514 376 401 536 219 837 557 722 350 607 242 491 234 358 244 618 455 664 468 531 974 792 212 459 886 663 796 783 471 432 280 276 520 512 948 90 872 982 239 369 365 501 361 700 561 384 120 806 97 523 60 607 616 363 972 175 640 147 698 643 82 668 725 979 851 676 546 286 209 260 897 635 786 37 295 716 483 922 167 978 355 480 586 214 803 930 699 738 230 643 50 26 968 947 320 600 398 928 338 159 809 855 961 310 491 219 632 995 327 651 749 284 142 92 568 492 696 646 554 450 497 626 306 431 65 919 299 467 716 48 654 232 0 222 792 305 634 28 292 494 619 421 532 202 890 530 893 642 635 576 607 204 438 55 922 204 393 975 268 2 936 633 859 50 880 44 989 763 207 756 524 366 403 831 159 11 536 567 663 683 498 104
9 912 259 253 257 260 429 676 790 971 10 752 645 97 864 1000 792 657 334 728 315 471 800 500 549 702 756 424 593 698 80 726 227 805 368 657 415 601 111 919 18 565 883 777 649 631 237 299 442 603 357 779 854 305 923 866 13 400 145 538 176 457 192 387 504 280 915 504 55 14 673 424 723 847 508 312 881 374 29 965 994 943 384 764 819 809 26 650 814 250 824 328 999 459 477 288 272 632 372 149 271 61 890 752 185 494 431 826 826 441 225 399 776 899 15 629 296 336 967 846 822 120 584 47 861 201 630 205 345 612 534 766 266 89 449 824 342 369 943 916 737 346 370 521 213 318 725 148 397 82 294 509 290 130 835 597 859 272 606 835 284 866 85 631 199 140 795 142 591 591 702 746 620 324 563 948 676 631 455 573 843 735 607 360 889 190 860 860 517 744 659 82 129 32 704 923 438 905 887 318 136 254 4 120 944 849 159 449 740 675 983 861 351 44 956 55 277 498 21 346 132 853 674 346 285 662 623 249 258 834 503 813 801 805 149 91 687 4 327 23 497 634 510 232 798 714 964 3 602 238 610 140 664 721 896 596 936 82 304 989 135 314 635 422 878 283 595 552 130 408 897 312 187 754 56 107 65 676 611 485 348 127 182 365 954 799 637 937 728 842 147 386 39 19 680 865 171 29 152 75 662 174 78 91 513 441 596 418 658 229 324 477 868 532 636 402 522 105 239 113 717 412 634 125 739 760 83 702 309 483 382 328 783 442 600 866 41 398 110 65 117 870 773 283 922 339 931 249 525 689 537 989 532 223 373 676 886 243 751 509 919 18 219 676 462 582 361 68 249 176 557 550 665 307 484 384 194 932 840 532 332 107 982 764 186 3 476 833 445 630 470 16 481 250 916 540 163 980 31 643 92 372 6 148 75 846 209 76 280 276 263 177 990 792 850 313 118 524 523 699 36 453 262 286 355 680 531 244 60 279 997 887 483 162 369 728 275 242 963 193 234 971 781 237 616 779 150 386 22 594 847 469 978 994 663 809 250 492 974 440 722 905 736 72 485 448 474 215 768 48 706 526 550 997 977 859 805 359 252 497 25 323 793 492 996 559 985 880 73 19 672 790 587 109 253 327 14 772 399 677 306 412 991 28 467 331 47 289 430 174 933 118 712 822 594 924 72 726 215 669 924 709 305 288 300 893 88 884 955 293 823 999 482 416 292 107 719 914 743 690 138 930 475 513 28 521 638 906 688 387 902 231 763 560 97 901 433 821 657 696 779 858 141 512 965 214 218 676 694 386 869 780 358 831 721 436 463 219 696 291 849 8 71 983 32 633 412 969 214 349 264 707 666 912 841 967 67 362 260 280 261 656 627 802 340 174 605 854 248 809 714 386 769 127 785 839 19 313 789 335 210 418 201 550 298 607 767 214 927 972 91 246 609 315 555 458 871 603 656 312 119 380 48 797 502 210 863 813 711 565 164 957 842 381 827 482 698 421 487 508 511 249 486 497 667 73 905 735 749 438 682 299 846 169 457 704 675 349 679 307 652 988 447 295 84 616 874 262 87 872 428 979 311 658 730 111 33 930 326 966 979 101 116 863 873 182 892 263 720 985 76 745 471 972 37 537 903 903 888 283 349 207 328 665 754 875 491 537 155 275 546 461 371 487 204 548 705 730 381 111 693 794 82 136 268 387 891 561 422 412 748 91 521 257 661 626 644 892 640 368 196 139 42 222 567 761 848 548 865 333 498 532 45 617 316 600 577 434 987 74 894 65 331 804 544 707 787 675 167 82 387 501 794 41 844 216 734 540 509 670 408 595 242 44 11 514 146 458 925 292 732 136 912 402 810 697 958 453 572 240 74 102 203 488 480 466 68 397 992 604 812 787 245 804 870 129 123 294 231 894 189 331 760 178 375 223 464 537 757 101 156 701 738 691 216 17 917 727 54 796 601 610 313 59 581 326 809 946 651 721 120 20 162 50 425 914 518 396 94 805 240 225 633 160 619 668 8 226 585 804 417 687 650 609 295 312 124 304 190 834 312 924 733 686 632 915 103 878 195 108 901 837 837 512 880 948 744 731 797 105 46 313 707 493 643 844 310 626 668 864 289 350 96 331 179 652 561 74 920 154 913 904 154 601 112 568 782 151 539 114 962 609 64 980 918 336 761 660 251 344 127 444 813 890 444 111 113 637 465 142 437 907 380 28 426 523 998 57 270 452 170 684 81 721 79 251 223 423 362 350 392 724 697 988 12 315 514 876 515 380 278 270 893 164 131 666 401 459 816 112 969 384 230 635 86 962 157 149 23 740 228 234 582 150 520 134 700 77 57 267 589 704 160 241 519 763 488 20 333 306 945 875 512 896 367 987 907 436 34 441 898 918 389 381 884 135 981 215 134 237 862 519 968 201 440 972 238 372 254 773 911 871 166 522 718 192 681 253 660 641 62 301 173 976 929 119 468 670 699 256 565 64 708 939 831 744 122 614 281 196 58 735 946 907 909 603 241 460 276 484 323 207 180 656 343 718 972 164 906 213 540 357 834 314 346 610 458 927 808 334 852 430 910 773 325 463 454 677 436 930 366 314 701 105 778 104 336 830 105 526 181 989 603 150 526 623 379 981 450 108 52 555 622 384 90 226 339 204 598 109 107 565 400 243 836 686 434 867 411 283 772 223 115 13 629 625 432 964 838 463 265 329 288 458 900 358 319 303 410 585 197 779 140 723 416 680 495 56 233 640 613 371 243 67 973 870 405 917 615 645 273 227 506 734 63 107 669 21 899 816 957 232 50 741 961 311 208 276 960 565 352 598 648 905 580 811 617 464 578 288 3 967 183 148 221 52 647 163 980 832 499 238 750 504 168 889 66 206 451 481 291 552 942 250 830 187 466 699 845 29 825 353 30 38 217 907 500 348 695 34 244 741 188 813 386 683 677 598 404 685 232 970 224 1000 175 421 20 884 363 179 406 68 710 574 856 616 364 387 212 373 604 190 799 512 802 247 7 49 44 458 786 152 302 986 731 606 586 19 43 826 421 473 235 174 959 750 921 592 685 191 614 744 560 180 752 862 178 14 928 330 59 77 784 819 678 723 703 50 853 68 724 97 274 740 770 276 365 774 938 818 172 577 851 653 456 701 932 346 641 341 377 47 948 108 727 260 24 799 151 701 489 902 684 836 398 737 559 542 385 399 114 828 621 492 320 126 125 454 949 410 329 862 527 104 811 213 879 903 158 225 639 568 806 799 575 498 569 401 683 100 791 189 729 330 507 570 35 3 318 565 165 139 472 180 612 502 568 984 490 607 279 164 51 435 570 151 391 246 543 368 574 792 439 201 427 608 393 718 872 412 418 738 713 927 177 121 200 473 817 875 423 898 5 530 330 454 143 739 236 556 220 863 282 881 876 495 448 68 354 162 950 458 541 347 766 277 940 249 524 442 246 957 247 21 409 309 855 730 38 490 885 994 545 41 353 344 347 311 441 888 762 273 709 636 435 430 975 40 939 372 378 753 867 587 205 459 692 544 579 640 832 594 297 916 473 849 742 278 558 431 211 771 875 53 383 477 394 258 564 373 538 263 715 984 293 165 100 577 592 430 536 935 338 939 161 805 882 129 747 483 908 318 803 111 533 665 453 515 356 253 821 921 625 723 815 549 287 961 904 163 741 896 27 809 341 626 269 452 877 707 301 663 283 858 359 987 133 863 299 617 17 526 804 583 492 42 934 66 566 685 671 743 256 530 202 494 142 518 286 900 553 395 229 659 839 754 654 466 469 562 716 813 516 107 493 165 420 529 818 480 395 56 952 193 937 918 548 550 608 830 755 745 49 426 626 256 40 708 413 409 765 676 529 569 989 891 746 615 866 191 655 519 198 552 753 868 552 551 1 330 829 176 148 73 255 667 576 991 267 7 461 180 443 287 777 270 337 436 322 202 554 794 726 446 106 941 807 622 193 958 895 467 321 314 388 408 988 185 344 790 745 80 528 529 689 471 758 915 303 645 995 234 542 722 951 792 460 971 774 612 104 535 735 625 402 780 226 394 966 494 573 824 494 752 424 274 109 694 775 633 317 277 128 827 108 578 174 124 99 51 935 801 993 628 126 500 376 818 771 475 631 917 501 380 833 347 941 238 102 254 478 353 535 857 590 690 686 894 70 211 764 402 530 666 914 960 139 357 796 333 446 561 191 591 89 740 820 138 926 1000 618 305 419 900 780 936 222 268 206 974 588 349 597 879 207 164 95 900 646 204 414 91 390 784 61 809 691 871 335 993 407 972 2 307 857 889 976 137 396 356 930 647 556 651 562 592 69 67 479 876 137 19 77 73 947 164 505 979 986 678 628 840 547 89 144 190 121 601 690 891 670 617 308 146 374 29 971 573 759 667 53 42 599 57 98 631 350 745 828 297 452 385 642 925 788 521 571 852 583 956 360 707 403 749 858 194 93 844 624 266 0 610 496 848 970 671 551 268 16 317 153 685 653 442 184 223 314 745 169 159 307 412 459 833 953 198 984 993 101 648
950 104 831 11 398 442 453 309 391 292 153 940 980 578 445 408 16 708 714 598 525 179 656 97 130 538 762 767 782 722 21 891 932 868 952 987 134 72 937 996 533 656 631 610 317 954 637 684 438 19 829 685 972 585 788 163 271 6 8 62 15 823 20 651 63 813 930 887 381 511 3 165 236 77 917 291 428 495 555 663 228 618 485 626 513 725 382 515 192 146 307 960 388 35 242 210 632 666 781 140 679 752 78 407 293 594 684 893 815 77 252 617 599 407 239 384 380 360 574 640 184 214 723 903 994 56 870 65 617 408 268 852 36 719 658 860 201 670 997 340 61 837 601 931 100 490 647 622 127 198 294 533 410 815 200 594 411 714 986 352 741 151 225 734 603 420 121 964 816 135 122 212 796 26 332 204 712 672 918 560 527 713 202 672 442 469 622 852 2 361 955 598 871 692 842 38 895 404 1 768 305 995 779 986 232 879 578 550 651 57 797 65 170 418 681 108 907 414 284 291 588 970 281 886 363 263 266 344 301 584 636 63 394 218 623 634 799 246 522 378 904 258 347 854 110 165 424 543 689 496 579 50 330 158 591 87 575 214 162 600 810 835 771 51 19 913 908 864 404 225 461 974 435 706 259 988 171 325 290 364 683 513 900 277 278 912 288 810 699 744 838 212 46 656 739 812 273 687 546 218 138 708 163 437 367 48 150 688 777 3 4 737 542 689 587 99 338 90 942 711 885 714 877 967 233 880 765 994 912 706 835 660 463 896 178 7 767 507 291 334 975 939 822 184 571 878 863 206 913 559 878 679 744 716 292 422 645 928 326 174 538 530 28 298 785 128 492 123 704 640 567 626 409 46 736 722 969 822 48 884 143 345 766 210 154 67 187 454 580 32 172 233 752 484 131 161 648 359 81 331 373 822 545 721 385 655 923 54 611 608 91 128 275 267 297 65 352 215 711 139 152 939 868 395 693 183 416 485 133 39 206 223 142 651 40 127 535 2 279 949 37 554 906 681 823 872 949 868 115 270 223 34 929 341 662 956 675 186 735 322 400 275 793 784 979 487 24 297 931 31 403 24 508 59 710 89 940 441 45 580 124 967 346 118 289 303 444 133 250 467 808 582 336 485 584 150 992 976 715 708 966 594 103 951 128 801 397 278 551 738 94 202 186 919 18 246 691 355 357 118 754 912 166 893 125 15 49 913 650 115 549 651 784 790 52 99 90 179 102 44 500 580 998 869 68 438 843 532 543 398 981 48 510 880 927 43 692 700 820 106 993 249 776 596 458 84 472 60 70 207 264 687 635 515 718 359 792 729 151 782 922 728 286 812 220 690 13 749 470 951 851 986 706 478 474 387 811 359 350 986 384 396 778 117 541 97 506 687 460 920 943 657 642 989 753 986 664 180 529 271 803 291 607 522 262 890 738 92 720 226 690 111 478 545 830 976 493 680 963 575 374 497 211 160 915 7 600 2 42 916 759 326 238 280 694 176 827 260 989 948 285 943 540 619 666 35 9 647 26 763 99 839 173 890 106 448 539 120 670 253 629 370 165 118 836 571 56 15 246 89 361 903 88 553 901 182 964 609 237 582 448 388 750 751 896 915 524 61 743 860 717 932 713 51 375 932 203 446 872 302 339 480 434 514 976 827 321 152 175 690 818 40 729 447 113 87 254 264 176 645 933 59 688 318 705 566 370 524 678 522 320 798 195 463 536 522 602 741 809 899 748 525 22 979 789 396 780 617 446 362 519 716 79 482 401 733 867 817 296 283 618 563 354 752 763 158 155 906 995 789 983 862 668 319 951 179 282 960 331 149 177 62 449 397 634 634 341 673 593 92 889 461 640 907 869 444 731 731 334 352 826 187 194 899 708 488 758 172 638 467 31 492 953 259 304 55 43 143 852 946 855 476 914 791 667 445 564 147 440 780 137 504 990 178 340 337 53 749 51 52 502 250 11 197 324 671 371 244 235 377 606 394 439 520 295 261 612 427 971 493 483 935 111 878 839 669 503 42 534 30 325 206 709 390 0 449 841 97 610 554 344 93 263 816 858 431 615 964 395 216 592 402 604 52 795 415 454 150 38 269 935 848 402 703 455 818 83 737 311 928 39 269 924 836 653 996 156 167 633 600 909 133 333 19 499 792 550 991 804 391 856 235 742 315 249 603 182 16 774 958 973 274 985 42 481 785 96 680 452 22 74 206 740 879 787 369 376 635 218 772 443 28 730 21 139 708 66 983 12 11 241 471 450 445 41 133 253 863 313 100 641 532 337 570 902 838 501 212 772 434 355 360 82 295 812 19 654 659 189 944 676 445 844 469 619 656 32 2 303 695 959 201 58 413 35 433 55 478 7 876 873 532 72 218 531 962 231 614 188 302 389 930 315 545 974 58 934 289 558 751 840 421 432 742 423 378 464 999 509 545 775 443 528 544 222 253 473 392 260 590 657 435 247 498 419 810 756 469 59 711 719 551 770 99 586 325 459 977 515 793 978 618 457 512 825 324 60 286 437 163 123 780 977 96 905 347 608 665 802 270 671 137 76 560 891 908 847 622 614 519 117 619 828 450 212 996 251 911 511 697 652 486 436 808 34 493 161 155 790 850 116 887 526 908 874 37 414 569 938 922 157 220 343 850 824 166 415 640 686 63 243 147 507 442 265 139 916 32 894 254 807 414 86 112 768 608 552 187 475 102 805 632 77 182 422 74 880 222 887 644 911 243 494 912 490 508 760 533 660 271 149 721 769 809 609 569 180 971 140 887 193 13 665 249 813 340 413 464 728 614 594 808 364 600 50 366 520 629 732 687 488 329 987 711 925 661 882 99 369 779 64 245 783 873 643 503 523 252 80 184 468 832 530 989 198 695 746 559 316 240 230 888 562 820 429 742 734 108 876 158 498 872 408 914 687 379 821 353 695 92 682 543 659 87 890 204 224 933 208 970 846 926 773 163 358 135 366 338 287 473 569 787 899 582 309 937 476 271 577 624 469 515 866 289 898 557 190 198 328 552 798 370 749 404 817 967 726 872 672 456 597 631 722 570 583 382 298 865 716 15 10 701 892 736 884 435 984 245 135 801 33 271 329 228 207 859 378 676 794 62 348 211 521 7 703 292 17 325 27 788 302 325 621 199 327 249 663 498 497 824 556 192 119 545 875 244 570 981 849 404 967 776 101 626 349 508 707 170 145 138 554 8 383 284 451 616 245 372 921 9 879 74 471 82 573 597 421 95 95 510 814 854 944 675 477 679 427 338 412 355 563 859 644 538 685 223 547 408 356 569 160 589 751 342 791 241 962 639 489 26 120 7 89 43 888 702 54 87 920 858 745 897 44 431 84 868 30 840 677 87 886 237 848 851 191 860 136 220 47 473 87 904 786 292 399 364 698 696 504 864 322 398 936 323 605 405 512 749 270 601 837 670 761 895 764 191 209 609 491 12 733 734 988 207 465 294 420 586 210 952 696 189 308 194 620 915 486 218 721 681 204 613 214 126 484 669 585 862 185 407 947 593 845 695 377 243 280 65 861 852 386 283 965 723 948 728 572 288 92 78 462 644 853 407 755 559 174 943 553 20 544 472 548 773 425 778 649 736 179 878 819 803 107 8 919 695 5 98 996 564 939 335 257 298 215 536 565 801 999 578 447 375 75 958 537 887 144 669 957 611 351 25 897 592 319 607 862 84 582 923 639 775 946 835 441 641 269 685 277 701 893 293 968 265 627 700 159 544 318 334 65 976 396 91 431 555 910 452 108 880 407 614 724 961 598 153 69 588 345 206 126 819 390 167 514 664 118 317 557 993 323 685 213 324 655 56 283 621 73 912 595 311 560 84 57 227 426 8 105 776 466 526 335 204 834 725 495 48 372 915 674 802 342 671 479 716 392 305 217 318 800 623 833 926 23 600 146 293 205 574 625 506 168 625 961 785 181 215 379 934 727 961 256 548 300 563 480 491 112 849 272 823 864 530 387 585 865 422 276 176 132 609 518 478 164 592 467 666 958 668 255 319 29 185 991 598 199 8 196 863 456 116 261 864 628 733 216 484 219 767 314 428 941 975 801 257 970 966 97 415 104 89 626 990 747 405 806 106 496 973 310 940 737 26 757 897 267 609 487 804 568 573 576 27 147 521 141 271 306 557 982 473 67 932 646 592 226 129 850 417 274 526 566 766 299 439 883 452 405 435 854 910 701 596 532 867 98 747 680 477 832 689 956 369 661 70 624 490 960 510 244 418 590 868 505 218 559 134 418 697 859 265 857 125 673 366 148 982 589 924 368 542 903 315 430 383 860 99 114 937 129 831 581 445 417 533 613 644 393 288 362 767 928 187 954 895 517 773 229 989 353 604 725 96 359 918 360 227 561 595 93 192 312 855 227 629 71 23 596 785 183 296 221 865 158 391 669 457 62 236 85 255 258 200 697 664 516 972 630 870 702 60 365 516 25 312 14 696 169 505 700 758 616 921 881 534 6 491 234 597 433 742 482 718 167 583 248 233 926 120 240 416 406 701 945 658 197 772 109 184
993 744 29 447 900 389 871 70 329 238 868 474 902 44 654 698 684 655 491 160 877 85 95 402 920 932 892 151 851 863 767 726 907 117 214 96 612 735 641 650 834 398 655 219 727 57 171 834 111 79 803 978 898 45 631 301 263 775 899 830 420 730 705 880 7 668 775 565 745 570 604 779 274 898 658 133 984 817 404 305 603 142 461 411 239 42 70 545 573 941 649 604 888 944 909 73 46 669 676 333 98 303 835 234 215 1000 564 205 768 285 656 110 17 321 887 287 556 720 516 38 523 581 99 894 462 204 1 976 188 631 96 410 185 569 428 38 438 671 784 983 932 615 210 34 434 552 392 996 919 847 526 629 620 796 638 945 647 240 285 23 298 39 312 961 711 315 459 64 578 901 885 367 842 331 241 93 894 169 66 477 112 412 283 295 371 11 678 368 827 663 937 341 852 444 476 39 8 455 72 969 132 385 782 338 976 731 229 64 561 90 731 744 89 184 821 611 453 342 129 816 131 866 657 11 873 965 485 505 359 680 929 825 277 313 379 85 496 329 399 955 568 898 140 928 985 726 13 219 211 741 282 999 574 334 240 594 879 976 436 435 541 160 995 393 994 28 623 132 304 64 860 96 624 128 753 250 454 345 143 791 273 142 958 487 586 907 91 241 353 444 495 201 891 114 667 681 674 25 406 683 289 603 40 157 660 297 4 691 207 587 398 847 742 799 493 486 38 325 156 579 611 23 838 351 300 656 87 930 925 205 918 215 826 131 313 612 257 949 867 271 466 382 951 773 785 424 637 977 565 990 863 894 456 935 723 596 814 292 817 476 789 399 597 989 448 828 869 358 325 42 251 899 490 245 79 591 634 630 571 123 123 753 828 948 665 540 198 10 107 362 668 288 474 607 75 929 922 895 773 474 551 854 342 474 971 770 230 584 349 840 669 977 221 896 845 357 77 915 961 134 208 92 276 565 694 65 757 663 639 688 617 146 449 920 415 131 223 233 301 575 688 940 176 433 335 349 293 553 85 964 991 494 693 908 645 910 78 85 130 349 355 584 327 69 866 615 781 8 36 411 528 981 192 570 405 429 917 500 979 530 179 172 489 957 19 445 735 34 238 58 787 710 841 20 962 773 802 96 697 695 126 339 770 995 303 175 446 155 199 78 910 471 53 538 749 943 555 9 286 753 103 909 706 222 950 91 197 906 183 403 886 949 889 971 975 320 614 75 794 888 383 454 228 673 482 685 500 626 306 226 738 541 823 6 591 756 798 747 589 652 692 222 50 237 928 7 646 678 174 882 720 623 653 807 636 721 927 787 880 978 318 348 788 773 472 971 469 642 795 428 443 356 525 551 470 452 776 384 825 725 178 429 196 86 108 203 458 863 691 27 696 427 49 169 473 851 989 49 177 926 109 953 577 914 853 589 55 534 954 393 153 781 341 761 608 848 733 60 848 28 209 939 809 379 524 803 588 838 987 713 715 924 219 397 622 839 765 430 518 729 439 276 934 543 181 830 35 691 254 326 513 343 429 682 137 292 824 156 128 991 191 520 413 16 552 915 465 619 670 722 599 633 450 28 467 108 717 89 796 522 522 474 22 866 762 550 447 365 369 680 122 703 569 476 116 647 544 860 182 567 933 742 328 785 952 204 598 620 904 217 663 554 858 740 664 598 16 69 969 888 801 24 833 39 517 357 545 670 563 748 618 788 609 473 73 879 840 382 314 439 512 932 134 321 712 317 861 553 331 967 734 652 856 528 681 62 464 505 986 961 714 805 832 265 384 641 689 736 475 580 680 854 93 418 704 625 829 296 308 150 531 377 281 508 698 266 923 53 88 806 939 917 366 369 162 79 234 797 259 871 685 194 212 537 264 504 110 9 351 375 661 85 931 923 100 109 581 959 410 709 999 315 759 157 836 475 600 264 421 147 505 777 527 936 138 874 601 525 497 123 980 814 724 845 3 322 771 892 59 236 584 118 148 734 402 591 811 885 966 187 160 331 245 362 972 651 158 832 683 488 222 774 83 78 792 792 340 277 385 132 911 465 673 376 708 542 69 511 256 250 690 816 372 634 270 32 102 348 266 347 488 270 915 548 741 699 844 206 629 547 981 555 237 803 736 589 764 177 703 233 452 133 319 393 337 758 988 215 728 286 590 462 433 800 983 788 58 574 175 976 874 762 862 268 44 938 807 37 850 278 333 819 847 583 455 374 754 183 460 163 560 380 144 295 504 450 820 304 876 634 707 222 791 657 815 981 368 963 315 448 940 675 437 704 621 51 388 735 756 628 412 304 249 416 914 887 390 900 471 463 480 394 159 296 575 286 25 26 949 958 855 334 155 55 529 477 973 333 431 364 326 609 170 443 926 412 225 264 479 348 76 635 758 88 990 911 139 944 515 39 501 783 323 913 184 664 418 438 253 910 396 567 671 550 948 745 186 651 236 753 487 312 677 523 310 542 213 620 941 12 997 817 426 433 913 561 195 318 719 201 41 864 739 952 559 706 74 366 146 263 444 339 468 687 769 345 133 264 547 263 519 395 24 612 124 725 48 109 582 661 427 73 978 255 190 312 616 203 554 159 320 12 258 422 287 400 62 884 843 591 530 857 54 873 348 974 361 119 946 984 393 725 626 715 783 189 232 54 294 335 354 248 280 259 386 660 347 513 39 886 291 326 859 418 339 639 921 217 615 640 882 232 261 429 381 947 725 477 26 323 31 61 401 838 716 239 21 772 908 761 290 886 477 424 357 186 662 689 650 884 378 435 168 15 65 466 224 823 532 520 901 856 330 500 115 60 125 50 6 238 20 429 127 655 718 183 86 402 870 927 777 242 425 35 819 342 105 251 730 386 760 441 288 574 409 993 172 697 5 224 2 949 953 518 652 333 481 469 269 923 613 536 630 272 451 219 136 916 194 528 81 113 924 275 499 20 786 676 346 31 218 362 635 823 56 416 23 822 391 374 818 821 778 464 732 298 700 540 92 490 61 301 150 96 750 633 28 180 977 530 226 332 247 698 729 797 596 474 659 405 970 691 149 377 965 665 763 949 165 657 64 209 201 499 424 509 905 741 893 789 376 900 935 61 296 309 666 873 205 876 520 728 534 224 982 206 507 550 943 662 780 53 324 769 18 335 14 867 903 128 737 201 217 294 625 436 157 763 169 378 570 284 317 154 34 830 747 798 113 560 166 880 709 866 305 523 945 975 849 103 797 527 633 840 857 327 407 552 521 824 422 769 338 631 307 105 154 504 120 154 387 885 942 825 548 971 164 399 362 259 864 213 33 67 619 754 837 798 411 429 549 950 748 374 538 117 883 689 539 768 509 273 71 123 267 492 606 114 846 142 536 272 572 539 374 743 701 40 804 810 42 711 408 231 189 482 268 68 30 453 872 250 498 883 47 448 363 431 114 394 813 904 897 918 365 324 216 261 808 354 752 769 895 354 9 366 644 598 478 298 651 828 180 135 373 347 812 412 104 878 0 870 430 982 151 731 11 621 106 265 101 537 944 281 292 68 380 294 302 890 878 775 595 657 60 611 284 287 202 964 343 973 442 590 84 104 959 437 533 67 594 595 502 669 395 185 279 496 875 209 463 862 955 496 672 504 562 215 12 249 542 927 722 370 262 848 593 982 511 155 297 473 779 711 896 759 648 40 147 955 163 937 322 603 441 276 540 863 587 270 52 642 483 108 94 575 15 259 68 546 252 499 881 237 643 968 557 927 142 427 311 682 790 393 445 706 799 465 278 745 43 35 713 608 67 618 345 707 272 940 967 627 964 139 167 331 774 823 746 151 370 738 440 321 751 436 968 218 996 119 231 620 414 664 607 862 755 654 203 296 121 109 423 275 235 243 806 816 336 384 173 381 642 858 364 141 726 571 831 253 508 467 200 476 627 583 585 348 566 495 998 693 558 440 403 65 550 945 484 480 884 653 375 171 695 195 702 138 63 522 576 603 382 196 244 613 906 588 579 73 854 539 227 245 10 416 275 167 152 211 299 223 628 176 793 538 938 859 740 436 580 915 492 812 417 529 27 123 583 384 506 383 187 442 435 37 960 143 839 468 675 608 204 522 503 692 936 570 295 633 260 801 510 721 956 954 51 176 543 484 546 430 334 718 602 346 816 546 974 840 800 66 265 735 321 877 699 723 358 802 82 946 761 380 141 565 687 603 255 567 682 636 419 369 271 959 356 337 947 975 535 101 632 344 45 541 246 686 744 872 553 325 810 902 233 66 97 779 610 314 992 869 397 262 930 795 118 985 537 341 220 241 344 152 352 79 80 897 912 408 193 310 377 66 145 691 567 264 865 677 119 990 890 929 135 305 514 943 243 967 822 598 350 486 721 253 710 384 916 314 206 744 457 558 957 922 772 431 37 147 248 614 486 848 242 249 686 576 367 807 743 183 766 929 432 1 117 54 416 675 57 15 360 163 805 180 90 117 592 25 640 293 394 23 332 25 161 36 316 648 494 749 309 723 250 461 830 887 963 709 389 913 400 509 32 685 679 649 605 884
966 167 578 877 552 772 683 464 206 159 251 820 94 452 808 259 198 913 212 92 42 140 361 50 967 315 535 370 727 377 902 55 724 696 907 279 743 359 692 15 880 978 54 91 862 631 145 264 221 979 379 421 482 495 226 815 694 761 826 647 767 678 22 639 510 179 713 286 72 2 280 966 853 732 763 416 86 368 642 441 357 570 151 710 189 535 383 776 913 323 760 361 386 82 915 468 789 462 132 73 49 696 567 885 3 329 926 480 962 2 274 801 540 740 524 876 791 128 799 934 619 393 83 948 316 480 130 648 661 367 218 218 673 28 831 597 413 386 946 959 635 791 47 262 738 296 297 212 551 508 844 889 55 386 514 628 525 786 935 25 388 725 426 79 980 824 680 727 667 724 979 273 441 993 382 50 25 316 939 90 766 780 237 433 548 956 365 382 848 748 146 265 801 774 646 20 496 502 419 539 730 534 187 980 703 468 985 349 937 247 449 642 181 341 48 200 50 668 213 999 492 558 533 305 195 970 938 94 795 953 604 329 240 671 959 564 963 721 459 479 260 134 310 48 360 727 810 334 775 467 276 971 424 396 437 817 971 253 246 105 263 404 153 90 222 981 236 381 958 331 429 770 617 554 676 107 908 175 818 994 92 582 501 54 140 961 95 864 350 584 124 874 364 745 749 6 79 6 418 139 139 333 498 205 173 23 106 309 757 805 741 7 480 795 513 853 983 391 827 49 28 544 989 572 248 250 191 791 889 618 597 284 115 425 144 217 32 645 914 155 603 710 233 651 344 442 975 605 160 192 443 595 592 180 402 494 909 274 408 355 252 630 99 532 947 169 588 623 734 531 944 419 714 514 481 904 666 41 740 458 750 918 956 743 623 2 811 114 305 284 502 133 798 57 302 511 837 57 435 615 965 438 984 943 987 158 209 711 821 342 561 656 751 333 110 853 238 250 906 214 575 377 119 308 147 961 142 834 431 354 785 449 234 677 309 62 329 170 923 599 921 175 611 172 700 263 709 278 366 984 753 111 658 957 585 138 101 134 472 769 377 687 485 511 230 927 380 923 739 298 547 161 637 468 584 595 188 887 654 586 641 725 495 63 507 770 21 813 999 605 879 905 869 851 863 568 773 258 223 507 690 129 367 182 73 211 78 289 882 550 164 370 952 990 137 117 618 675 463 224 729 773 416 630 693 208 674 133 299 948 266 690 622 80 468 407 649 938 536 754 311 191 391 878 953 522 0 701 432 417 45 762 977 677 759 276 87 361 120 158 737 453 866 365 522 410 16 907 919 736 338 212 895 718 836 991 812 463 852 715 321 712 183 780 918 186 570 353 65 848 997 101 175 99 33 633 897 27 134 275 477 555 549 905 171 699 519 958 242 581 711 59 982 858 286 598 207 877 167 57 324 807 282 282 46 283 456 417 609 507 298 15 308 346 576 880 158 19 803 402 761 536 587 59 628 642 84 730 368 434 701 200 955 577 571 580 14 174 433 515 250 894 662 945 600 364 333 829 169 679 631 101 605 353 993 782 579 601 229 174 398 985 508 459 769 537 677 277 813 664 284 395 954 830 731 281 75 558 63 643 337 266 208 902 809 597 80 129 940 155 112 965 450 856 633 702 490 682 184 197 300 305 557 381 488 430 568 679 569 959 591 56 620 174 934 55 51 675 486 513 232 602 269 878 351 213 736 622 748 356 478 789 343 256 888 718 306 49 330 268 91 486 517 624 74 78 832 976 105 393 470 754 40 464 973 554 669 88 942 423 945 532 177 756 11 322 872 986 58 624 843 647 877 834 294 391 216 932 152 825 933 790 645 745 211 624 928 714 320 702 12 894 972 268 960 845 423 374 327 766 227 710 39 947 293 432 182 666 422 883 873 170 771 313 239 554 903 269 27 221 24 726 462 807 362 989 394 662 893 971 339 143 341 630 143 623 969 111 573 662 354 702 516 805 61 760 721 569 527 801 554 765 887 150 784 39 783 107 1 857 370 935 998 880 720 106 201 267 8 527 659 831 371 382 97 650 71 257 396 548 590 302 304 66 102 390 194 34 264 489 874 246 59 792 782 407 621 909 532 937 616 36 290 898 509 199 117 394 70 371 126 990 545 383 856 741 247 427 446 973 860 831 185 493 214 166 34 600 790 73 2 848 359 919 829 818 885 2 599 556 746 460 817 869 287 975 328 389 825 28 369 668 440 810 466 528 656 319 228 159 331 913 686 17 814 964 262 621 400 683 458 185 356 787 439 676 815 976 355 364 127 720 976 132 390 988 912 598 634 1000 839 745 447 679 100 981 353 388 626 591 865 820 800 906 823 543 393 880 205 772 756 105 399 29 241 793 688 646 608 920 420 274 668 546 834 222 107 69 986 811 196 740 4 503 614 1000 765 237 37 86 981 958 717 551 90 665 192 592 81 309 884 151 174 881 780 272 553 608 6 576 168 962 691 634 358 175 254 314 657 397 541 954 135 689 244 676 217 811 425 757 292 737 259 491 23 341 602 61 104 880 851 919 121 894 565 444 29 711 779 961 256 309 515 984 111 926 650 969 867 258 678 485 910 78 325 573 698 364 781 432 542 672 816 291 922 613 204 591 523 752 664 311 497 76 26 230 770 249 822 328 43 172 648 348 411 750 742 708 340 45 802 332 927 290 598 364 258 983 438 743 916 941 165 939 464 119 317 975 409 380 562 792 249 208 681 391 539 156 560 658 224 263 534 246 136 666 301 563 774 306 871 170 719 650 707 525 636 965 529 680 489 850 689 921 491 443 793 578 574 601 77 783 920 86 412 490 114 146 138 624 988 108 322 619 465 607 345 631 556 438 643 775 647 780 733 238 113 309 894 730 594 706 64 620 285 451 949 981 82 116 886 340 452 476 660 799 162 273 797 545 899 575 133 750 193 510 315 333 352 660 819 603 794 647 314 161 702 900 17 867 627 434 44 703 296 808 833 274 537 113 505 595 883 159 278 507 387 498 374 88 122 671 504 906 473 468 992 350 990 463 253 58 376 8 755 481 19 46 878 602 98 210 395 278 582 772 203 114 518 306 708 718 326 716 526 547 445 76 271 365 385 562 457 156 88 664 613 212 530 487 841 826 905 30 943 394 901 605 157 735 403 138 559 265 521 201 718 619 936 567 930 845 20 685 842 792 845 308 270 688 455 399 291 55 323 928 941 280 652 929 849 440 148 211 847 946 430 925 917 758 5 818 640 751 53 325 31 601 295 518 776 284 319 629 170 917 89 650 520 336 593 478 890 168 951 807 638 871 566 351 876 929 859 791 461 852 381 161 401 972 176 922 528 795 715 816 56 570 996 519 764 299 891 873 283 85 684 963 580 258 595 821 336 729 725 719 679 859 108 145 267 117 69 545 18 819 653 110 487 713 460 90 163 154 651 755 685 154 855 295 442 284 415 829 639 81 735 294 444 215 103 241 483 329 723 799 428 79 255 830 596 335 672 148 451 844 265 506 726 900 179 55 925 757 453 63 178 798 858 815 334 22 805 489 405 813 835 110 948 653 35 910 471 761 555 121 469 507 864 179 978 88 349 957 10 829 875 400 436 781 272 666 670 722 303 711 961 788 896 255 754 95 318 806 868 490 601 899 190 726 475 589 149 106 125 987 417 574 427 870 52 298 768 812 995 219 615 898 484 772 281 23 406 766 62 978 397 696 820 372 932 431 931 984 904 375 807 860 663 454 870 466 199 650 558 991 881 370 155 63 332 201 235 62 586 473 378 250 348 223 161 143 792 574 421 545 762 979 744 395 38 288 630 281 41 409 499 261 116 598 96 655 118 663 796 609 665 521 625 957 277 948 410 734 202 554 778 327 697 890 606 289 699 619 404 393 384 604 544 400 373 186 968 23 732 323 288 248 758 535 479 240 512 891 846 436 313 966 407 656 804 418 312 690 131 560 970 865 67 48 728 283 991 188 434 973 243 665 166 687 644 187 824 955 200 856 36 139 747 777 772 795 154 110 830 449 786 495 76 903 307 872 861 385 857 694 180 497 840 278 375 361 159 286 957 163 589 536 363 750 172 244 716 111 629 163 854 334 156 354 109 739 392 1 215 524 612 272 85 344 335 95 245 231 494 80 474 472 60 327 30 64 705 551 467 833 454 926 974 230 531 488 448 626 273 56 347 895 564 954 838 425 929 95 275 93 900 874 704 111 964 491 414 530 722 235 546 273 655 243 752 858 538 801 632 572 476 617 581 252 583 550 225 347 219 604 129 164 257 452 550 368 342 559 671 176 268 920 493 29 607 183 994 533 346 8 123 198 93 554 788 541 911 763 289 717 9 250 186 127 563 654 777 872 13 672 506 324 543 656 57 139 610 886 577 689 500 347 624 526 7 333 261 782 828 130 279 868 806 117 675 961 220 298 712 511 372 291 696 584 15 385 141 18 231 308 128 650 572 811 710 29 68 832 950 592 389 372 850 895 66 226 898 941 210 848 197 235 892 660 503 351 695 541 924 25 682 847 706 801 687 954 511 375 787 991 150 894 745 953
290 988 51 581 888 100 518 263 885 538 166 239 140 59 880 653 163 830 562 258 998 904 253 111 161 636 649 176 702 427 321 777 95 539 127 676 141 769 451 794 601 467 21 473 516 295 881 184 559 622 385 850 278 676 472 539 473 26 759 469 107 273 318 470 450 722 232 289 512 63 213 647 181 459 893 951 994 917 454 920 193 858 149 909 897 133 940 486 604 168 0 476 627 778 444 119 144 31 351 355 549 641 873 689 245 403 907 76 736 32 217 805 813 104 369 965 740 159 250 98 932 683 849 441 517 106 243 37 894 232 334 477 330 496 44 790 338 32 611 487 911 283 799 798 97 453 637 55 33 404 729 109 708 900 491 138 265 914 510 241 105 84 143 955 962 223 906 384 554 305 71 338 247 527 607 894 145 888 507 513 976 750 123 130 283 15 34 289 680 837 495 803 289 891 359 956 830 505 109 336 788 860 344 987 28 544 263 956 467 425 312 623 853 464 692 48 337 636 368 84 266 646 801 531 383 353 411 714 837 624 167 613 644 672 172 957 712 368 766 369 889 461 900 445 494 541 798 408 843 600 754 904 23 543 645 194 560 14 288 802 768 519 625 816 122 483 999 303 963 657 579 277 530 818 983 367 636 911 727 251 946 668 858 936 430 59 320 865 103 704 387 562 291 176 541 866 770 532 756 611 647 174 218 265 577 201 836 178 711 8 924 320 294 852 899 97 992 996 480 832 461 62 709 724 774 646 786 803 85 570 216 815 842 825 765 861 752 366 365 843 975 659 602 537 237 992 947 288 936 892 170 776 811 566 617 463 829 707 748 868 401 690 734 950 228 237 509 835 135 448 235 151 317 739 662 574 809 454 891 746 878 166 773 57 121 479 606 470 485 474 802 933 514 667 608 719 743 900 961 249 474 31 555 929 757 786 179 456 281 492 508 938 24 629 758 427 403 119 347 534 142 501 543 239 593 740 633 876 458 794 9 777 747 568 150 358 515 258 132 646 871 162 15 126 116 363 956 751 569 220 533 227 483 839 402 482 326 356 795 851 979 287 129 356 685 761 192 194 349 798 449 442 285 269 112 433 825 835 884 406 297 974 466 698 194 858 203 102 306 752 609 423 406 64 879 449 614 555 626 427 705 544 62 587 965 996 296 264 681 695 923 136 328 978 910 527 246 976 452 405 120 144 360 575 356 621 744 354 782 810 45 780 180 796 489 363 76 989 594 681 730 321 787 198 573 224 525 888 2 709 128 239 376 305 925 461 838 35 822 518 331 517 590 43 827 947 589 818 654 440 954 614 974 93 270 336 745 925 546 256 794 939 831 467 106 283 386 207 264 67 209 727 350 780 478 235 499 64 206 441 984 386 990 493 835 492 545 950 86 568 48 259 56 172 16 180 30 659 738 945 183 368 725 173 267 52 886 65 427 197 810 447 598 162 274 387 971 385 426 489 202 208 441 991 78 451 381 705 138 161 314 263 111 980 505 624 826 835 574 202 665 86 335 830 652 775 118 819 233 999 408 218 631 108 670 880 64 394 136 610 597 874 424 262 771 578 68 833 238 730 784 834 124 356 47 294 668 263 929 379 275 984 413 417 92 672 375 867 620 731 643 456 244 134 860 131 39 429 749 736 67 117 919 966 345 106 470 415 154 128 366 262 532 334 221 934 88 973 815 507 526 170 157 781 315 650 995 450 159 454 339 542 800 131 955 466 914 266 57 723 513 338 934 289 398 901 949 587 726 33 46 757 565 241 845 847 354 118 981 679 675 193 308 659 355 356 341 546 58 463 134 504 869 946 920 714 8 790 960 719 382 570 464 647 630 321 272 456 948 584 824 776 619 695 54 216 75 340 271 796 937 996 133 825 175 423 70 235 993 341 703 747 293 166 305 636 918 967 182 184 261 270 690 528 972 28 248 598 661 68 613 59 252 11 902 69 679 847 91 203 153 427 985 176 316 653 823 360 583 892 249 280 717 735 854 84 958 841 5 796 27 209 257 668 840 30 908 781 437 642 629 868 374 731 55 342 779 852 219 609 423 818 707 697 83 945 987 200 659 131 713 603 915 58 521 164 492 360 260 202 698 429 319 685 921 799 939 701 952 371 189 291 818 349 329 393 635 666 832 393 714 17 790 85 370 694 38 703 477 92 158 907 687 199 567 224 362 147 527 351 412 447 694 827 638 262 104 243 553 578 695 516 500 201 162 529 32 146 783 242 169 28 964 874 930 559 751 108 29 360 11 755 422 87 173 900 197 313 651 287 776 743 676 245 595 19 325 383 125 238 942 929 866 482 255 471 310 74 684 235 591 770 108 914 90 194 506 308 164 775 728 773 957 495 697 993 780 834 883 201 69 152 231 897 792 185 650 138 101 993 190 179 372 82 61 292 282 278 847 350 303 932 632 318 660 841 804 259 778 217 592 87 421 822 52 725 225 692 887 972 943 192 284 969 396 267 538 323 904 930 967 992 436 17 363 698 693 804 94 833 844 163 279 793 358 679 564 595 933 772 991 54 301 359 468 833 898 864 353 183 833 100 409 878 746 81 440 345 750 189 130 15 212 754 586 207 475 2 373 744 340 181 941 527 100 571 89 774 722 267 641 207 696 555 178 124 224 504 460 197 529 51 50 281 72 343 677 3 352 412 361 879 535 810 484 705 151 477 324 263 913 886 656 909 448 85 59 351 302 678 503 733 425 749 234 741 504 951 686 565 587 725 935 197 658 675 550 140 31 193 98 374 502 333 420 137 851 768 148 499 208 727 445 371 791 25 828 622 720 419 689 718 185 195 762 815 547 829 400 409 459 159 723 370 806 673 989 20 26 508 973 550 862 350 160 182 443 847 570 321 174 318 286 605 309 380 846 545 346 785 572 487 874 381 155 349 389 989 557 853 313 574 581 346 17 68 718 208 37 779 753 834 739 442 22 491 841 679 781 615 531 450 488 416 126 810 367 902 14 340 414 918 520 181 556 454 789 572 980 456 872 221 418 463 700 770 610 529 966 322 393 127 405 746 392 292 605 363 432 511 497 472 575 432 968 768 35 661 295 434 534 344 486 164 99 195 171 81 551 680 704 365 215 92 113 372 982 531 612 929 230 463 168 203 524 346 760 30 431 604 241 278 909 759 429 789 868 131 552 384 803 415 724 284 764 140 882 427 561 158 732 944 410 889 978 825 276 181 785 292 36 47 537 412 364 638 544 872 487 587 865 259 139 456 657 544 664 202 558 273 258 94 259 287 214 225 857 923 901 793 137 161 805 595 404 758 672 654 43 834 793 601 239 187 927 642 796 262 3 795 471 561 7 402 96 518 342 789 417 725 875 496 775 172 4 493 226 967 669 7 864 227 327 408 222 156 640 591 528 637 79 444 839 652 816 636 53 546 814 856 463 304 84 665 848 707 996 520 442 154 850 226 176 736 87 557 251 664 817 191 165 44 634 937 433 78 336 820 211 683 371 120 191 295 622 21 195 908 394 410 682 944 333 663 719 129 498 477 65 833 42 2 777 968 616 223 563 456 615 866 114 302 737 392 580 388 210 541 922 399 523 838 701 236 177 783 115 4 6 739 93 58 742 425 240 697 455 785 648 895 671 736 384 482 81 254 482 595 453 417 207 41 457 258 950 113 867 794 628 47 623 245 307 101 731 652 323 525 82 710 667 83 428 421 1 869 80 382 77 454 599 553 959 42 273 730 997 369 755 209 184 320 220 463 970 333 186 388 571 514 300 24 298 336 311 113 761 470 916 332 653 918 938 967 876 807 501 27 447 679 536 283 588 567 895 70 820 893 639 105 710 383 905 558 568 319 493 366 896 444 584 676 481 647 242 34 416 240 603 48 380 821 931 803 917 770 763 341 357 878 542 68 117 562 819 706 462 597 465 652 621 254 769 812 624 939 268 555 496 330 348 110 205 30 146 648 834 351 926 19 566 116 870 365 277 707 147 874 397 610 66 420 434 760 767 87 12 933 322 627 13 484 74 691 63 956 715 178 903 557 204 746 576 144 519 46 254 638 479 402 199 369 706 358 131 243 673 931 256 495 928 186 378 197 332 642 861 946 988 419 912 530 953 39 977 598 41 85 944 596 379 47 618 558 856 545 678 412 699 452 821 219 269 616 388 811 110 175 446 18 343 530 578 309 229 488 390 288 201 404 772 530 540 396 198 690 439 328 476 778 419 534 304 341 582 111 152 685 655 456 852 646 642 689 945 620 600 480 735 632 399 524 196 383 716 480 797 568 415 579 395 684 969 741 666 902 438 422 60 97 721 329 859 498 890 319 10 286 188 524 435 377 18 269 40 682 808 533 646 947 683 81 877 288 20 623 986 409 391 558 855 253 892 327 691 56 812 861 407 121 200 561 377 197 19 638 522 664 187 122 663 500 596 460 262 988 688 808 102 889 25 903 490 569 280 293 156 802 236 789 223 300 539 115 511 543 807 954 733 521 863 233 299 279 469 739 49 47 741 643 292 936 548 67 287 690 674 777 227 203 585 157 456 742 119 142 73 489 951 992
107 74 964 720 779 278 260 784 317 560 819 247 185 745 700 241 702 32 922 534 337 789 955 79 569 468 273 543 46 535 422 561 918 723 982 923 304 675 903 755 692 685 961 959 366 382 626 371 969 584 754 106 543 186 65 379 673 845 246 203 712 834 601 485 209 266 548 703 952 514 171 909 769 773 954 415 286 145 156 624 687 697 550 113 352 614 661 882 27 856 831 221 275 492 755 13 974 718 255 696 505 348 150 501 365 581 204 525 833 445 838 993 636 850 614 111 20 171 19 436 92 284 455 915 576 137 983 865 853 924 932 842 86 28 326 373 433 237 707 213 595 677 495 158 950 802 450 129 500 858 167 746 7 558 91 130 287 251 238 242 877 604 315 379 793 28 149 445 173 67 221 227 679 243 811 281 941 310 50 899 28 816 463 660 888 806 806 668 666 788 434 632 48 164 560 598 141 87 978 989 125 286 552 556 413 546 931 833 44 829 951 251 926 430 872 571 285 121 568 696 583 927 986 877 131 314 660 313 522 784 244 735 371 820 57 123 506 340 682 511 335 301 896 459 354 918 728 47 585 383 355 905 640 742 280 79 3 141 835 895 11 841 164 433 898 707 919 839 38 859 859 276 725 334 570 890 380 924 425 640 549 813 237 477 730 28 737 16 622 947 241 413 188 52 966 478 329 994 957 179 735 163 904 480 98 590 177 675 0 841 814 592 799 227 533 398 818 108 42 497 907 339 513 224 437 172 446 613 361 224 248 516 701 637 887 988 512 266 243 755 133 465 373 718 196 22 516 699 803 791 228 866 247 996 306 940 359 244 142 79 274 371 94 662 689 996 739 815 190 83 64 390 518 157 198 436 655 430 509 279 611 161 530 746 717 420 885 69 632 694 708 132 949 161 83 125 59 531 37 723 801 533 777 289 266 833 427 809 356 249 589 480 992 211 187 100 415 689 849 737 132 516 686 214 817 426 71 503 985 356 864 777 199 528 813 216 379 838 546 567 527 828 126 784 85 617 192 935 165 634 960 235 395 625 58 236 994 387 711 144 344 897 477 927 736 827 148 305 892 128 351 445 854 992 868 198 183 837 409 204 136 573 29 585 997 168 662 326 786 523 594 740 414 870 462 720 856 507 137 854 991 840 529 333 677 546 146 181 828 225 559 995 448 561 452 974 539 994 486 903 879 792 15 528 460 300 899 332 100 991 215 742 551 481 89 990 34 473 249 787 461 200 503 317 909 221 767 431 625 499 284 893 843 626 572 616 201 374 31 402 489 990 635 748 68 647 391 49 972 819 360 410 680 780 929 242 741 767 229 73 656 429 481 202 77 814 977 72 805 127 438 180 944 942 531 973 561 898 393 951 510 247 9 289 564 472 538 275 399 581 631 272 804 707 851 21 74 131 714 118 319 49 547 706 398 14 300 493 240 966 162 880 605 443 958 724 514 591 987 368 290 70 348 393 808 30 223 832 400 912 752 934 600 103 214 101 466 483 765 177 24 494 650 885 276 710 130 870 292 706 420 402 363 688 206 672 119 362 638 523 471 922 497 364 362 347 372 805 557 862 487 638 217 163 383 702 322 798 381 333 138 533 776 714 758 386 272 713 816 369 962 590 349 426 13 445 6 279 920 770 439 324 667 783 734 456 421 492 778 738 847 909 850 946 233 439 840 27 108 874 492 566 253 859 394 548 956 933 504 847 867 38 67 67 571 106 163 64 127 759 36 608 496 186 520 146 618 843 763 537 821 438 159 978 377 137 262 872 321 201 207 964 641 464 301 802 499 403 597 814 4 304 435 271 325 489 598 330 84 981 672 10 25 314 989 161 591 608 866 268 809 293 113 201 658 633 87 457 47 86 120 395 328 727 774 222 729 87 480 323 69 471 447 972 179 739 874 317 115 443 577 502 743 206 976 200 79 993 350 244 541 1000 647 682 770 972 172 794 762 920 476 608 537 353 343 992 502 909 208 512 612 816 158 926 810 120 772 765 134 90 212 131 697 189 540 230 242 89 49 162 482 72 676 36 213 163 175 826 719 429 698 821 826 376 456 473 523 8 429 186 43 459 608 780 211 202 721 801 191 150 675 293 76 645 524 400 846 341 785 114 628 207 999 383 665 213 756 582 917 522 128 208 617 109 104 246 759 652 72 782 782 866 857 130 473 666 342 711 464 433 789 765 23 567 604 136 634 134 624 35 56 819 397 403 902 401 40 967 727 326 475 959 827 856 745 710 993 356 855 277 468 607 889 379 14 907 305 986 990 20 222 784 258 695 780 974 401 535 947 798 757 286 881 615 467 190 829 753 114 135 110 242 155 920 845 282 90 334 62 832 563 991 307 706 346 514 202 585 535 288 387 648 277 528 747 56 574 847 884 88 109 920 250 723 794 827 684 265 384 245 812 5 283 808 32 840 908 187 790 849 998 84 370 734 30 528 388 77 407 217 654 491 375 884 710 641 376 785 186 789 270 397 458 147 578 368 45 681 82 323 674 40 219 403 691 316 459 499 378 760 942 878 587 807 873 327 334 23 586 283 629 397 644 914 293 84 688 407 97 435 720 650 234 504 168 198 124 123 140 886 599 756 96 551 603 292 389 366 257 791 760 66 544 385 424 657 953 371 913 101 746 524 180 689 581 803 862 958 921 479 713 476 8 691 519 507 940 55 369 148 534 492 878 253 353 582 996 510 532 642 417 571 289 539 302 440 705 180 562 635 567 128 639 835 751 784 616 467 436 752 852 831 411 568 271 661 303 899 709 262 802 149 834 81 882 399 297 824 623 678 609 421 396 525 643 422 783 309 101 136 900 845 469 147 288 414 715 356 294 190 970 796 339 101 555 825 861 22 742 465 753 547 154 822 796 99 194 115 291 885 749 58 526 380 157 789 848 449 792 929 418 430 357 463 444 837 358 514 980 575 73 197 883 470 55 605 615 129 521 302 732 274 22 66 174 563 606 688 453 674 553 68 200 898 928 793 630 432 501 645 81 311 825 473 281 169 416 947 93 926 659 123 112 326 440 472 934 306 750 818 267 797 912 495 795 688 515 448 938 415 256 314 897 822 367 834 39 566 226 25 880 271 575 935 430 805 310 973 170 367 748 359 118 668 232 778 678 438 787 568 26 934 621 698 584 826 268 236 573 720 613 287 588 53 386 55 160 25 203 256 646 456 451 924 116 457 129 733 406 715 298 494 152 999 582 702 652 738 528 844 648 882 410 725 984 445 507 758 554 276 1 388 443 924 392 916 457 686 832 241 330 341 959 614 716 412 649 22 189 156 205 638 871 535 323 740 218 461 336 442 338 552 740 320 318 569 927 653 933 135 184 582 374 59 693 21 121 833 347 178 699 718 103 175 558 879 143 909 166 469 788 774 681 801 948 132 278 774 314 683 791 526 602 117 341 812 723 519 722 798 823 67 122 423 78 195 875 239 981 961 768 594 842 200 478 537 465 642 837 513 63 459 915 166 5 198 426 741 60 504 52 712 18 633 893 686 906 647 967 753 839 558 80 92 935 804 901 897 12 873 327 505 610 976 227 200 316 594 197 774 403 277 210 769 637 926 99 697 870 887 651 318 696 263 295 672 111 662 565 22 663 139 368 620 488 416 579 520 331 842 320 957 939 180 169 482 144 609 176 886 16 448 642 402 910 443 895 13 517 163 312 8 254 991 53 954 106 927 685 887 493 701 869 456 836 959 744 807 390 778 449 813 525 719 775 768 309 444 671 946 784 712 820 628 694 95 764 959 75 538 911 721 590 293 886 935 216 420 454 129 70 276 766 594 419 159 669 761 683 609 494 581 761 416 428 339 968 386 536 291 483 741 645 807 979 577 313 854 51 247 653 557 937 517 161 422 695 237 431 488 485 659 442 525 703 425 252 503 657 281 824 460 841 852 382 29 704 915 474 414 35 900 668 251 490 919 726 855 220 222 193 415 282 586 279 856 566 191 822 500 261 125 738 474 123 52 731 741 945 787 498 620 844 633 333 918 332 297 224 811 225 486 988 658 733 688 117 308 916 350 151 539 545 759 230 209 402 609 807 985 627 192 995 206 2 738 914 354 973 901 412 528 975 946 153 74 54 148 308 217 620 603 95 335 930 390 894 2 364 145 580 244 607 421 145 941 664 898 860 8 924 155 472 877 181 919 876 738 182 727 245 492 491 642 17 676 432 659 858 769 259 23 971 689 405 801 139 101 404 711 891 883 508 612 923 488 718 672 670 789 963 906 863 821 771 392 690 282 239 311 178 94 470 256 773 89 781 525 865 845 263 294 41 582 800 71 251 649 815 794 340 326 441 565 88 73 445 194 965 118 797 890 21 432 147 481 905 159 619 969 925 605 596 810 269 250 33 62 135 733 633 450 890 373 195 153 408 360 66 611 235 424 296 996 724 237 798 565 385 231 830 678 943 682 311 256 265 83 231 225 102 372 946 20 484 223 423 117 556 567 479 265 593 44 511 343 592 746 236 883 264 66 61 76 105 203 706 268 542 67 345 112 324 859 936 429 10 405 299 676
510 261 258 544 962 733 272 323 46 80 25 277 302 706 243 717 497 894 43 820 783 861 332 516 335 192 830 650 295 19 450 868 696 601 129 460 718 476 395 560 512 612 754 104 814 11 199 375 867 114 986 524 239 738 660 830 88 36 468 342 601 250 774 447 589 545 469 714 474 948 294 982 488 420 978 34 123 815 101 964 710 806 675 919 875 6 592 573 924 947 618 166 83 173 225 964 570 908 439 206 355 280 784 191 630 584 536 46 183 192 628 357 902 551 576 956 619 715 238 755 928 493 371 863 152 15 419 358 920 288 287 70 929 347 720 114 434 534 29 537 765 473 605 545 936 461 50 85 616 12 229 264 435 304 891 262 613 666 184 755 860 427 888 284 689 150 815 737 388 764 573 752 477 77 789 298 909 310 944 656 937 538 923 132 700 67 522 206 321 760 767 701 455 165 213 127 365 92 719 955 529 825 363 439 788 797 52 912 21 120 602 33 179 937 759 865 59 75 201 276 393 861 874 501 441 979 458 42 293 256 85 914 327 243 61 594 532 989 333 746 656 914 418 581 798 875 752 398 893 609 334 453 931 594 498 529 568 661 36 362 674 940 903 141 988 945 873 678 625 670 708 99 711 459 921 544 104 322 838 563 930 57 742 606 654 818 737 116 277 400 563 179 627 227 188 109 735 769 110 216 352 772 973 778 683 96 999 431 106 769 357 930 4 538 963 18 55 240 801 461 790 819 276 786 761 63 791 251 237 578 182 212 543 840 377 496 23 481 280 333 275 683 677 140 270 980 687 534 211 286 402 630 979 77 323 107 839 507 876 416 216 394 138 966 289 358 843 661 349 364 913 505 859 834 717 527 87 533 940 488 132 975 581 542 684 197 914 660 139 281 444 603 863 584 817 179 282 888 253 746 803 671 564 573 113 568 544 758 688 810 523 738 565 677 724 950 993 415 383 935 763 332 726 693 226 282 626 328 118 712 554 583 122 833 917 695 526 576 449 376 832 539 882 650 13 90 263 967 325 116 555 387 137 6 119 927 620 567 426 113 756 777 99 462 785 673 411 995 94 845 804 397 486 870 970 157 992 777 492 8 810 938 540 619 525 146 840 209 946 318 360 530 650 438 311 973 431 980 907 158 89 504 670 48 78 225 267 262 361 373 413 972 748 719 906 900 975 114 261 652 983 340 956 768 506 392 249 718 800 858 502 588 770 85 394 159 412 892 465 186 134 856 153 553 72 433 780 498 480 225 721 480 912 576 80 872 971 299 580 106 312 249 623 306 359 311 189 108 786 980 872 935 408 117 373 1 609 608 890 578 466 9 947 773 997 34 262 278 927 896 895 768 389 903 404 748 562 758 541 631 916 784 171 591 108 390 508 740 668 738 818 649 707 797 802 165 491 782 391 174 713 867 659 546 252 99 437 998 966 999 716 920 641 62 5 712 482 901 70 514 676 108 92 714 848 615 390 216 2 884 560 461 493 262 764 367 116 532 960 205 344 643 366 648 233 318 582 495 732 886 26 725 955 334 864 803 704 17 795 517 364 331 980 224 577 267 246 113 117 447 206 183 73 629 633 591 399 773 806 583 703 738 281 892 479 7 146 287 164 783 546 895 221 480 362 995 968 957 102 896 728 748 835 358 519 759 714 823 247 298 336 870 898 332 67 281 879 228 851 364 319 739 824 700 47 3 797 178 15 214 987 852 922 897 845 256 6 357 385 7 939 884 121 327 751 807 350 386 517 964 224 510 822 647 39 919 125 626 292 203 638 225 306 222 511 940 60 833 828 631 679 535 284 833 831 31 3 501 591 778 513 166 191 770 467 245 250 790 905 298 11 553 722 744 579 414 208 828 160 814 587 146 69 938 557 511 155 132 382 145 870 537 41 648 899 683 177 609 844 787 369 908 446 464 95 822 757 765 572 528 531 458 995 304 168 270 318 902 440 520 380 652 143 718 421 320 124 942 984 261 200 463 151 53 777 687 205 422 126 91 612 53 496 308 549 722 329 357 897 363 694 10 9 274 792 563 328 590 552 297 91 931 24 433 103 459 671 432 387 570 202 713 566 667 856 710 669 284 338 470 846 213 207 468 37 318 887 217 615 360 533 967 811 501 445 362 514 918 547 281 571 571 636 432 998 440 40 79 926 304 610 771 64 946 409 37 112 793 639 222 972 531 109 972 935 135 273 851 57 492 278 454 416 542 161 623 949 778 823 913 594 408 734 404 534 874 166 743 464 78 45 797 114 584 959 927 84 330 90 340 556 347 808 867 941 356 173 927 384 216 938 954 190 359 559 170 266 818 76 224 665 839 755 62 485 723 156 882 881 530 965 982 682 194 809 86 642 320 456 874 740 793 472 974 309 224 475 884 214 129 495 301 316 8 489 328 342 972 16 482 398 848 977 193 181 567 308 706 0 644 193 807 242 370 600 746 296 13 378 820 422 662 900 385 595 986 812 421 685 313 967 652 578 88 351 886 487 641 178 588 603 99 996 678 666 451 744 522 545 240 782 530 298 782 227 962 698 529 753 21 516 705 850 557 310 771 841 269 86 878 739 744 706 776 994 137 339 490 778 962 195 708 729 494 730 57 8 515 976 254 715 777 634 451 663 872 348 197 836 759 819 125 251 860 240 804 942 72 130 613 712 224 826 156 144 129 539 222 217 562 471 980 871 633 868 19 174 59 140 463 981 755 256 532 18 282 768 707 725 91 672 459 433 359 347 585 235 252 775 730 167 226 667 190 322 605 396 874 989 314 447 365 958 484 425 850 583 769 629 486 550 866 901 858 904 156 693 87 290 823 680 539 484 417 647 838 664 206 743 166 358 417 950 816 428 713 187 525 741 533 315 409 762 815 825 74 771 173 727 760 286 482 635 426 501 642 750 782 291 813 170 61 691 405 218 740 932 954 551 284 265 569 438 710 97 586 945 976 304 708 820 351 376 342 148 195 957 867 596 898 781 594 807 133 699 443 53 282 760 969 427 846 507 531 548 55 772 764 386 330 632 910 799 853 209 555 131 390 228 104 285 787 731 46 538 318 569 478 271 805 56 701 204 640 463 351 651 463 896 12 313 400 908 289 65 774 661 2 476 425 326 132 163 380 245 353 417 581 553 828 787 104 646 760 561 114 773 706 462 696 617 499 892 577 303 217 829 700 220 500 341 763 481 222 593 240 374 443 340 26 608 968 886 78 299 57 33 249 1 591 943 589 847 522 66 233 10 770 473 162 185 401 520 713 452 544 911 425 133 709 918 186 842 392 62 816 766 345 142 436 567 740 723 24 745 922 423 928 17 608 705 385 98 289 35 756 854 505 403 921 736 216 584 236 518 280 254 513 175 569 504 179 448 381 38 213 105 770 415 333 990 361 44 805 457 101 424 672 644 795 749 972 648 780 884 847 461 428 324 4 637 666 268 250 244 503 51 92 816 956 855 126 127 800 49 512 779 622 232 332 414 629 697 467 837 850 212 249 586 953 776 492 370 3 883 98 597 453 933 626 330 263 542 697 372 154 34 980 652 675 673 320 111 266 169 922 343 633 490 361 509 500 558 570 405 805 230 783 948 397 54 408 74 301 494 669 136 260 77 965 96 142 746 497 643 278 443 82 607 411 128 125 961 16 297 457 401 649 314 98 645 595 796 576 862 206 470 969 31 130 356 604 574 255 869 903 853 903 503 734 793 769 82 899 453 339 375 196 257 775 353 856 454 60 301 934 219 778 919 562 515 888 300 683 172 503 420 199 849 928 274 544 974 26 827 707 885 361 866 613 585 1000 599 455 653 396 354 964 624 858 621 416 79 980 203 167 381 861 12 159 598 647 30 420 478 390 397 307 794 734 953 847 269 940 337 191 260 663 71 469 954 550 28 448 686 34 406 40 180 507 738 728 81 608 982 764 575 920 149 472 234 118 75 204 14 307 429 590 442 842 145 530 834 615 878 970 305 109 68 130 165 705 951 894 934 54 368 753 733 278 590 794 588 568 852 55 345 351 857 826 197 857 58 622 222 293 210 725 48 523 407 934 690 47 991 89 483 544 63 383 255 930 631 168 460 414 392 34 969 448 500 385 889 490 678 412 964 185 658 157 27 929 192 648 147 734 215 775 614 57 769 32 681 733 135 679 410 21 20 416 925 598 877 323 747 384 279 887 702 131 42 26 19 905 379 731 833 62 805 975 915 493 317 879 367 933 141 350 952 115 530 867 499 209 236 46 451 248 400 1 821 389 657 435 32 203 505 703 176 761 231 951 283 274 248 70 120 653 93 292 521 51 858 174 861 507 604 792 288 319 894 251 223 981 157 766 985 480 662 265 331 518 813 245 709 956 259 119 186 325 158 823 695 849 150 531 701 347 198 440 865 672 692 242 910 38 524 953 622 279 196 618 194 278 432 600 346 278 655 918 537 876 107 230 100 732 527 717 7 139 758 652 606 41 528 895 22 958 649 211 640 947 430 749 162 233 320 423 241 311 264 596 611 132 307 975 154 781 436 494 459 362 159 35 115 471 880 357 535 88
604 602 251 610 400 332 44 928 979 432 565 538 764 629 936 869 529 704 315 532 956 568 312 265 66 204 890 380 833 30 641 674 286 614 242 255 127 395 485 324 540 345 424 659 662 881 802 288 311 721 182 355 135 791 426 689 292 732 7 335 942 958 433 703 355 371 882 328 944 307 758 317 157 577 948 664 593 405 878 277 866 711 389 672 17 941 352 731 356 762 564 235 941 749 336 230 272 362 304 304 446 231 830 75 912 471 460 117 911 571 38 420 750 882 558 686 638 540 268 726 307 61 742 981 183 863 306 1000 206 464 58 292 238 825 219 343 714 193 241 214 861 29 249 470 656 359 546 779 263 966 820 427 559 667 237 674 113 735 114 333 279 108 938 905 627 637 496 249 332 350 45 631 124 765 56 340 84 278 980 683 0 575 602 691 526 916 314 294 30 383 877 166 630 773 158 602 734 156 986 355 726 939 159 214 163 782 280 246 54 548 447 394 677 657 111 782 48 380 770 213 345 689 370 243 738 400 468 246 87 128 813 484 818 800 296 31 322 315 865 685 500 256 511 53 80 902 589 549 800 771 573 900 975 287 721 37 997 5 576 640 828 886 415 828 634 163 110 62 829 950 262 584 147 977 21 584 733 192 823 640 184 800 139 512 617 189 301 124 142 345 954 204 619 862 381 822 697 843 844 463 359 610 324 434 295 533 574 561 188 859 450 359 621 736 705 796 952 901 519 218 676 108 73 399 226 468 787 384 202 838 607 440 632 705 696 609 74 563 915 482 924 528 663 468 177 155 269 367 847 642 615 701 554 484 195 30 24 626 761 444 863 698 909 365 812 957 957 119 196 872 763 890 457 747 367 39 14 78 403 755 399 533 870 656 739 576 976 526 342 698 747 457 71 438 264 906 260 786 427 740 537 253 678 212 55 333 134 496 683 41 234 950 859 65 991 433 148 637 146 313 79 255 808 721 164 993 372 4 903 561 12 488 470 431 501 981 612 466 685 495 23 482 673 667 736 18 693 891 961 467 850 878 989 52 807 12 667 409 248 199 247 53 252 325 351 772 896 865 765 355 156 582 512 454 881 753 154 840 383 644 484 959 523 777 516 650 161 411 320 412 350 775 933 617 462 42 394 772 767 973 967 724 334 876 899 358 853 82 708 368 533 391 819 425 660 502 702 606 107 373 595 90 231 162 214 887 305 944 637 412 665 573 887 654 920 427 102 439 515 244 34 427 845 355 434 327 213 57 208 400 661 156 514 480 594 612 869 73 162 24 779 715 797 399 993 149 691 898 624 648 384 490 459 419 921 689 321 176 679 424 22 699 769 632 864 877 26 857 199 163 317 842 551 48 891 390 499 674 328 994 420 727 913 707 968 573 284 641 575 689 141 854 531 59 374 441 379 839 794 86 825 862 178 46 275 561 366 854 171 25 436 173 454 42 992 825 846 584 151 252 386 786 783 560 889 113 330 936 690 790 368 519 441 22 32 790 778 613 629 149 759 827 497 681 919 585 935 146 411 946 843 234 60 224 731 171 922 800 590 318 646 983 221 384 582 131 857 761 647 626 773 623 854 635 744 432 233 626 635 930 545 715 730 84 487 283 380 507 353 59 722 482 995 681 672 655 130 266 176 784 669 623 308 552 772 565 649 218 562 123 692 485 361 862 349 242 266 585 724 876 313 139 502 990 445 107 205 744 855 205 929 108 396 618 52 966 947 417 431 288 618 179 287 592 826 607 439 725 727 929 610 916 363 796 364 18 822 34 425 751 925 798 943 708 898 681 50 227 61 371 505 690 709 224 918 776 728 143 72 278 524 296 666 703 203 608 715 471 463 471 605 529 119 303 962 779 99 268 168 357 339 590 165 705 137 545 703 89 444 376 552 92 888 542 884 632 414 473 482 588 792 574 223 458 650 492 978 479 538 984 316 601 600 131 832 101 215 277 193 407 557 638 886 297 43 528 180 269 893 451 282 979 149 199 939 527 76 566 723 146 310 917 409 155 917 77 553 431 278 369 476 992 16 771 410 292 83 134 699 947 838 127 281 324 567 56 821 636 179 944 185 84 613 40 274 815 106 471 471 463 62 660 469 799 599 665 720 87 880 982 97 437 951 207 421 527 934 271 831 358 539 964 894 646 81 536 616 914 900 427 892 717 674 781 862 600 255 651 907 890 923 951 895 376 522 200 375 997 588 516 377 881 6 478 842 823 285 204 464 144 115 836 548 267 65 563 791 26 592 107 681 933 42 254 732 440 265 618 33 655 480 844 481 929 95 816 19 202 651 706 949 967 90 149 781 944 117 387 771 119 910 108 218 368 200 866 140 91 534 801 9 508 64 758 503 421 207 555 908 501 760 265 513 57 418 534 371 590 858 540 129 821 369 593 510 925 325 307 270 413 297 823 277 126 664 944 89 654 105 235 782 994 169 903 990 117 224 861 817 717 344 270 416 920 591 867 530 748 974 678 288 393 719 958 435 597 337 890 694 219 118 555 194 929 100 11 916 77 11 754 729 228 67 589 57 740 492 934 897 694 78 210 504 518 784 641 112 593 429 73 598 880 5 659 93 394 555 515 20 944 901 808 293 29 340 1 453 255 718 100 985 290 108 269 642 670 423 851 170 972 59 508 579 321 46 904 684 623 303 789 973 449 319 722 217 761 711 201 658 932 796 766 577 777 335 663 120 583 354 925 475 572 390 714 815 27 756 436 528 583 132 929 225 709 290 538 236 911 483 491 707 536 774 633 331 348 631 668 448 397 128 972 757 124 437 929 25 50 982 881 309 219 541 940 988 905 376 74 751 352 655 988 204 791 937 142 189 292 786 861 211 349 138 456 40 683 191 343 153 771 805 593 4 812 116 645 465 496 276 238 477 965 382 69 449 231 443 984 623 24 835 167 568 203 566 92 70 210 654 955 39 930 192 511 801 618 914 36 212 952 687 904 563 535 405 811 816 795 37 450 625 905 96 857 88 859 904 964 768 146 458 868 580 156 536 30 972 350 174 221 550 324 318 650 362 205 806 364 133 32 848 669 867 425 239 441 852 283 983 809 560 210 216 456 902 390 220 744 417 255 144 584 713 306 725 239 506 504 404 488 803 754 926 876 181 679 406 70 346 414 341 886 41 596 745 102 461 938 585 776 92 183 883 771 735 318 946 577 776 193 77 821 227 710 964 43 639 739 682 383 680 162 245 5 940 672 966 235 229 720 395 424 652 567 752 597 438 324 849 851 273 384 230 593 798 249 210 779 478 271 668 73 456 482 824 2 675 510 549 719 814 970 609 426 294 237 103 364 401 305 640 566 51 493 209 707 700 527 136 718 378 907 712 580 86 283 326 134 419 160 387 840 479 117 644 177 620 300 257 862 981 282 413 271 8 130 452 65 489 597 810 720 442 327 626 342 905 650 614 860 467 948 839 549 49 110 793 353 300 811 235 83 432 138 197 359 323 119 13 249 408 919 547 675 173 284 261 566 271 763 244 118 596 749 525 372 123 329 958 818 126 948 998 489 659 303 385 712 556 700 473 852 18 881 544 769 977 970 101 281 872 650 790 271 172 850 970 587 584 419 291 983 643 830 753 405 150 20 755 446 876 113 298 893 520 272 125 669 373 850 131 950 243 565 122 426 686 228 587 449 490 200 167 540 653 914 393 503 143 431 187 731 407 80 704 598 535 816 969 281 91 956 75 861 488 832 422 1 267 652 955 973 507 933 10 555 965 665 906 174 258 908 766 641 35 80 357 755 777 503 885 561 657 929 246 387 508 486 486 6 622 49 455 605 851 302 254 453 996 690 94 263 963 871 671 146 155 307 232 19 365 496 984 125 498 234 186 127 228 421 338 285 152 509 2 767 302 832 53 990 932 656 190 369 868 102 701 810 517 664 717 901 29 552 960 234 583 286 166 767 689 265 518 207 201 520 928 538 27 760 987 201 47 753 259 435 175 91 648 466 670 921 688 551 358 907 601 392 789 807 98 18 873 927 104 670 811 546 1 333 695 81 606 551 542 727 788 771 402 373 283 326 837 213 36 56 636 495 466 620 69 84 412 839 633 803 608 798 430 156 611 262 495 792 698 99 121 778 256 976 543 966 527 455 597 237 931 95 741 223 927 71 603 231 785 171 749 754 472 210 762 247 645 396 827 106 85 903 737 291 392 752 327 173 804 977 930 42 3 793 945 112 840 540 440 336 710 878 347 264 145 986 856 386 994 236 532 763 775 943 809 41 748 793 572 29 253 205 999 172 871 750 740 975 780 573 521 190 299 278 240 361 578 267 743 223 329 535 561 304 31 668 795 727 63 275 586 843 222 999 451 940 250 75 953 831 388 181 834 804 746 905 474 467 343 462 491 542 428 969 289 822 398 810 570 363 628 588 581 163 959 56 391 475 569 224 160 406 333 94 571 649 493 959 879 641 754 862 860 1000 109 705 950 640 348 737 509 487 841 673 971 83 397 756 28 975 716 530 875 833 494 395 15 638 198 772 874 632 706 614 360 316 799 791 68 99 82 879 836 843
410 490 134 349 161 428 992 155 212 177 834 138 566 591 537 771 681 473 730 133 336 207 953 892 692 312 73 772 826 715 109 903 172 22 765 888 66 243 824 79 185 666 474 304 746 931 182 681 708 739 295 708 478 21 573 448 639 340 278 871 804 122 448 13 146 642 731 206 224 37 270 203 192 773 711 582 668 251 607 672 418 72 952 274 275 906 980 368 753 543 469 353 227 133 321 860 889 197 201 694 775 762 793 992 415 335 364 433 592 649 462 586 17 625 533 643 122 697 471 45 577 490 659 319 24 32 414 893 171 342 234 179 426 374 879 102 558 40 318 206 330 863 587 165 167 898 1 907 998 107 922 264 867 851 511 188 261 84 209 505 962 107 441 282 206 540 145 741 624 270 809 496 945 856 104 179 747 450 917 408 825 372 884 560 977 71 369 613 226 676 436 944 476 251 883 984 745 389 316 727 325 919 19 254 57 974 836 333 162 625 464 701 317 966 909 903 961 566 343 95 223 35 375 138 218 196 178 648 800 876 191 75 396 681 946 626 596 980 723 170 82 188 784 744 934 179 643 213 361 438 565 127 210 315 839 921 398 516 380 640 197 556 698 771 381 284 388 313 264 836 96 636 864 82 323 364 795 119 760 355 942 142 88 120 814 950 535 604 527 67 208 171 376 55 626 318 193 174 910 265 269 362 938 403 447 521 385 822 873 83 690 424 392 995 450 263 627 416 637 388 63 950 301 415 854 560 877 246 80 549 646 933 843 958 819 14 429 952 179 523 217 705 189 14 312 934 876 129 165 466 99 970 490 605 785 272 23 202 5 402 387 128 125 235 609 437 286 208 311 958 617 335 828 238 115 525 660 595 252 947 37 343 701 190 305 781 506 2 686 478 485 683 669 885 608 365 349 215 979 112 678 760 21 54 818 50 534 493 798 313 561 128 523 794 221 896 152 877 594 194 599 831 986 210 458 43 130 554 84 41 513 255 102 6 199 222 378 921 887 703 241 456 100 901 816 741 371 409 588 749 83 660 391 752 648 896 665 136 807 205 586 500 545 37 327 870 294 314 729 61 289 131 55 269 882 776 855 443 949 50 978 465 27 630 14 531 9 987 279 539 86 284 113 995 302 251 60 238 799 568 310 328 902 707 510 320 734 531 297 646 214 995 2 481 43 242 503 27 640 431 207 243 126 905 72 168 508 817 531 357 990 635 467 821 168 646 913 982 75 972 198 424 555 397 993 811 663 527 755 634 585 282 170 597 70 235 235 622 512 977 919 530 525 96 781 239 598 301 211 894 841 944 331 292 246 336 350 269 225 184 239 235 932 701 811 408 767 125 216 855 123 577 550 842 984 556 477 551 435 88 266 590 404 426 614 869 35 404 675 999 803 146 976 832 872 136 567 283 625 885 174 383 771 635 6 189 504 707 492 609 835 904 636 702 51 759 374 542 79 90 981 15 489 673 456 75 903 213 994 837 906 85 160 22 306 760 749 249 215 841 412 111 149 902 833 995 253 621 107 79 139 771 64 554 340 778 764 672 645 172 29 371 495 916 950 609 48 183 285 612 890 612 308 972 572 858 700 932 187 638 649 461 563 511 116 921 971 138 10 345 203 141 790 45 233 222 250 49 999 426 291 469 249 472 519 985 810 812 365 383 774 544 579 978 141 95 334 368 493 828 788 1000 914 264 288 88 455 854 770 352 786 624 383 11 610 48 106 170 974 165 496 868 628 128 153 175 482 891 148 823 384 966 576 288 362 679 11 907 570 898 829 58 721 891 972 67 105 306 554 345 272 917 402 256 466 225 988 224 112 499 0 949 354 908 880 979 703 817 822 574 759 845 74 57 965 931 457 133 713 403 335 849 831 398 662 490 173 121 42 463 377 144 862 159 408 842 868 811 61 928 470 526 838 70 516 351 704 144 133 423 244 541 150 243 416 935 642 65 885 619 205 751 666 275 437 92 39 533 569 60 601 227 944 65 299 423 878 31 459 931 254 815 768 103 544 923 180 953 505 491 445 908 78 330 298 300 231 507 143 961 526 248 985 804 228 231 684 134 562 268 363 660 943 676 424 597 664 51 787 980 314 54 808 714 925 827 611 787 137 634 929 595 560 241 407 642 352 965 90 951 797 631 762 228 647 245 964 91 874 566 499 593 619 514 494 271 144 675 164 290 258 887 403 104 158 569 518 694 928 3 557 358 202 436 997 235 853 111 181 165 832 509 484 145 963 532 488 42 274 135 475 960 68 570 894 139 908 444 837 618 47 927 632 329 353 428 351 330 578 986 267 641 927 708 748 516 280 275 430 925 52 583 744 166 955 281 67 218 975 147 921 980 163 975 766 35 451 83 612 458 268 172 389 562 315 484 915 986 959 357 284 534 3 383 213 101 500 257 733 689 716 10 97 606 574 889 654 864 904 963 111 218 419 603 529 14 968 818 969 588 848 738 256 650 670 769 497 877 761 547 546 172 538 731 406 1000 480 269 386 103 635 214 728 179 866 846 622 944 629 230 539 82 4 791 714 68 709 335 679 126 995 627 924 104 858 367 891 563 613 1 300 106 780 255 847 711 532 987 948 509 603 604 802 518 95 227 62 482 794 885 85 690 248 865 796 593 606 387 671 535 169 651 453 367 502 552 650 645 465 866 556 305 705 757 344 862 328 908 81 71 584 909 549 360 46 892 616 692 413 823 895 165 399 330 673 138 575 884 44 629 257 456 245 162 694 710 812 141 337 298 428 233 265 984 638 697 420 633 685 470 715 408 260 493 823 212 593 71 939 109 727 433 602 923 58 220 710 471 813 922 127 746 779 339 422 506 850 845 255 559 481 866 983 934 618 255 93 216 370 596 633 551 898 513 33 380 740 34 547 267 236 287 871 140 360 19 434 301 742 870 442 525 926 78 276 734 777 997 758 93 691 364 247 946 348 61 400 815 905 539 644 638 687 482 219 53 958 916 653 252 319 532 763 825 817 742 65 768 12 551 438 120 589 796 357 555 907 21 220 699 672 81 595 497 486 574 439 435 892 172 76 89 28 830 820 665 857 190 110 264 509 389 991 608 479 232 421 539 736 987 676 728 117 890 541 399 677 282 91 895 313 662 204 926 989 558 912 501 789 115 183 393 461 223 151 292 89 766 332 332 756 599 719 562 693 730 782 475 87 919 395 517 581 160 623 63 821 164 230 370 379 442 397 748 277 31 933 634 696 921 583 762 8 690 501 34 683 142 411 502 135 261 514 469 98 461 118 149 283 769 937 152 682 326 842 781 996 500 935 466 483 318 7 279 923 819 262 197 237 394 732 580 552 438 341 813 886 299 655 67 140 996 582 532 77 93 54 573 15 215 273 640 521 409 930 949 355 139 897 818 114 715 446 519 282 384 194 636 805 950 463 452 423 88 634 62 368 18 718 359 524 978 982 196 697 96 307 151 222 283 900 968 427 276 783 114 128 350 507 639 580 897 119 482 863 219 515 339 540 891 674 174 196 987 175 213 432 950 108 800 367 292 45 796 49 44 772 958 738 191 815 598 551 643 517 768 769 415 605 634 394 620 947 501 724 412 870 688 251 128 263 697 473 677 960 902 630 413 358 423 132 285 324 400 449 766 333 15 401 156 707 634 13 977 92 125 271 710 951 573 827 442 970 774 717 280 242 676 25 5 142 279 591 494 911 849 680 529 433 283 338 682 287 753 322 775 452 897 851 520 425 217 366 762 293 160 641 556 987 220 487 528 18 664 440 637 460 18 845 463 157 831 177 411 32 910 22 595 865 836 292 555 320 780 195 219 741 691 417 835 124 725 94 547 776 678 726 265 393 368 791 412 725 940 498 374 806 575 281 496 41 928 973 608 667 275 712 642 881 481 59 637 166 109 689 250 356 665 651 515 56 371 852 782 38 301 50 388 957 995 542 604 658 464 621 735 359 854 101 75 720 348 840 138 859 612 706 114 326 422 620 851 31 32 347 16 801 477 792 966 657 447 243 619 861 918 737 160 688 891 53 364 888 847 856 643 136 966 103 199 536 774 901 202 120 877 40 40 431 373 559 996 155 260 342 873 918 501 941 541 26 760 138 768 259 156 186 360 156 860 751 389 232 141 590 33 468 91 290 250 893 122 36 590 188 446 405 627 372 216 190 254 129 387 491 988 16 406 240 130 875 995 184 546 159 219 34 264 71 462 860 961 931 580 304 318 615 990 176 45 443 87 699 707 69 260 954 293 472 40 131 41 752 226 722 889 896 829 121 279 382 990 600 284 695 943 296 43 522 744 571 132 548 440 869 93 750 545 735 526 20 331 739 222 846 752 553 631 778 44 520 647 147 841 154 758 528 477 329 526 530 212 966 485 773 658 967 699 661 456 757 925 849 707 564 289 303 338 652 649 656 995 936 913 940 958 454 867 604 265 409 184 238 944 373 667 568 90 390 152 899 736 597 878 345 873 339 492 309 752 743 459 956 557 702 484 229 939 30 945 543 485 346 521 444 283 200 132 916 146 631 690 920 7 754 974 844 585 830 37
234 311 168 42 272 396 292 354 684 806 884 972 548 788 702 977 90 195 566 188 670 860 775 148 91 812 14 393 533 461 85 287 509 376 231 250 120 298 930 411 204 942 553 871 264 879 605 178 122 455 384 351 845 147 102 924 376 925 488 659 826 319 622 8 994 575 114 519 710 978 781 511 327 226 561 489 446 138 539 923 265 85 949 242 166 825 359 781 892 673 540 745 768 394 675 851 251 947 110 223 121 334 299 655 182 232 146 277 50 816 563 13 699 324 220 225 127 361 66 645 5 942 730 168 664 96 254 334 27 371 785 133 802 938 123 484 277 110 500 927 348 481 503 776 60 793 74 89 12 637 562 838 981 587 854 219 877 396 937 948 645 646 495 622 286 79 480 814 411 723 314 101 623 746 671 582 952 725 983 15 124 815 772 720 132 558 637 248 769 425 853 404 910 418 335 447 848 688 926 53 258 70 657 731 194 725 857 14 942 788 695 246 49 539 894 20 88 839 95 956 819 288 748 223 325 837 537 548 109 799 352 634 697 733 354 845 416 404 477 298 955 510 65 188 878 307 492 291 289 722 225 513 350 333 268 541 556 702 417 58 658 360 315 494 867 519 644 839 89 25 803 289 643 130 230 925 724 737 541 588 207 71 24 878 37 881 559 823 594 803 558 269 343 395 461 896 805 73 532 415 275 287 747 92 140 253 164 485 626 679 568 760 370 485 688 278 821 648 523 973 450 268 330 730 271 797 880 642 324 59 347 521 148 481 224 867 458 910 721 305 583 937 255 671 409 777 850 958 893 812 282 408 999 197 235 820 614 296 291 596 935 203 647 881 331 778 776 976 380 812 199 38 318 560 439 643 221 826 287 635 948 71 260 280 243 495 469 210 610 621 679 638 75 32 608 555 191 242 463 474 483 357 226 943 786 896 615 4 736 608 294 681 288 244 638 607 634 263 760 14 794 912 607 225 467 616 506 301 577 990 338 378 982 608 564 282 180 347 58 930 606 567 185 132 71 677 640 131 101 236 449 830 119 242 522 862 777 73 550 227 916 447 951 705 279 779 112 658 25 842 725 534 752 408 938 25 239 565 365 671 393 460 87 918 869 88 41 60 956 738 466 281 304 553 659 207 668 108 812 685 552 698 206 943 151 264 138 501 787 495 912 609 570 279 681 139 484 434 720 310 685 938 976 483 891 877 397 661 36 763 719 727 73 491 321 176 86 141 780 764 502 548 995 988 899 753 247 561 346 292 270 26 1 607 84 135 162 942 344 578 4 781 366 44 508 58 360 720 405 151 874 402 584 880 311 550 758 907 960 149 711 607 505 401 729 711 661 625 904 87 353 40 686 866 493 737 582 703 241 623 305 115 491 980 388 444 444 866 440 482 624 882 798 799 473 252 244 410 701 133 328 922 969 552 173 743 378 467 184 319 544 70 810 57 677 639 965 964 320 455 30 957 788 839 362 759 7 580 232 853 975 848 572 953 316 400 307 315 51 397 665 674 613 879 33 287 672 31 846 66 497 398 703 178 946 670 576 975 795 641 765 855 178 462 313 304 538 715 31 853 176 109 933 933 673 384 973 659 791 616 172 536 628 591 964 969 905 461 682 252 888 995 977 982 149 796 545 816 733 633 944 499 662 174 130 360 261 315 586 804 240 655 428 633 408 187 917 38 309 617 213 655 588 59 256 354 20 805 742 813 26 17 530 876 836 62 889 927 714 1 841 536 163 209 749 711 641 266 479 74 374 44 991 675 424 82 526 688 145 856 56 104 726 605 741 62 169 17 296 13 996 993 546 206 525 10 950 310 423 805 779 450 117 669 499 106 928 304 792 791 404 1000 474 156 284 613 490 848 460 588 909 779 183 916 475 684 818 822 297 94 208 460 528 37 144 216 851 1000 486 765 6 830 650 802 111 75 427 674 692 952 487 666 476 316 433 739 631 697 485 907 773 267 923 816 351 177 618 729 401 502 455 162 890 586 379 650 137 665 43 908 274 916 547 144 106 724 911 934 943 883 147 508 171 136 963 514 190 974 387 172 336 999 431 615 10 164 415 485 924 399 245 59 998 852 18 804 385 859 663 830 201 313 778 325 728 975 70 825 968 8 47 991 133 725 642 421 425 216 399 639 751 89 267 905 875 277 414 472 822 629 42 627 743 57 511 85 45 226 921 879 197 632 285 149 395 612 219 629 170 462 745 989 519 736 990 277 713 383 212 691 939 740 707 445 590 682 953 134 128 67 266 499 383 539 543 115 118 524 625 167 789 916 897 971 357 7 498 456 62 751 167 472 837 11 438 742 371 602 734 862 518 86 68 575 113 296 735 854 211 330 825 963 516 360 852 61 898 857 958 898 914 148 797 524 125 517 957 486 17 921 400 729 633 149 654 803 764 181 992 562 202 816 581 58 46 194 967 26 419 935 382 413 103 173 57 835 972 963 322 941 59 3 801 3 989 147 705 359 372 9 653 404 139 887 817 285 806 591 457 667 55 182 160 184 738 456 76 907 0 152 392 571 574 528 824 178 927 769 666 75 680 475 308 104 712 979 521 619 866 878 774 847 940 110 840 845 717 4 722 718 468 815 585 162 783 303 11 904 242 218 52 705 980 553 813 810 534 197 155 30 418 997 750 986 970 739 704 946 72 335 218 179 858 674 129 289 593 13 48 748 54 730 932 449 262 993 959 928 452 786 691 566 799 972 453 736 329 776 706 986 627 752 413 869 426 420 652 266 342 146 301 274 573 906 250 692 489 666 804 325 587 962 349 388 660 640 517 238 104 654 215 29 770 701 238 96 906 359 249 740 248 403 782 69 589 876 865 873 698 658 174 439 269 249 639 199 107 288 445 928 814 336 723 315 44 92 873 794 496 814 472 769 578 984 757 699 281 508 616 745 690 208 579 393 612 576 421 73 456 219 966 843 28 296 754 556 767 413 494 760 859 507 93 272 82 174 601 192 870 508 598 933 596 827 678 704 223 987 876 777 319 55 53 931 920 250 390 705 855 621 448 500 709 553 403 850 962 133 341 33 811 526 40 406 471 808 99 401 334 996 459 297 317 810 756 461 887 911 302 683 462 300 61 36 196 914 693 400 828 674 839 289 136 325 830 363 603 615 278 487 746 54 687 17 153 243 203 189 312 666 150 362 391 951 481 389 454 433 276 698 941 237 298 78 233 435 700 677 396 374 69 41 569 267 535 10 796 993 283 424 560 478 807 878 683 309 882 626 529 176 861 849 394 836 19 324 847 355 542 806 988 580 156 874 823 557 96 163 300 650 536 810 23 93 908 241 611 29 442 553 77 361 913 477 524 821 925 759 979 824 809 429 447 870 159 174 200 887 165 142 597 461 512 992 567 234 115 466 902 685 363 214 451 872 771 199 367 790 931 397 997 707 175 378 339 164 971 642 674 515 368 587 209 439 323 87 8 287 179 18 708 620 919 525 599 895 422 391 617 119 549 113 108 968 398 399 954 715 16 299 32 773 987 483 280 368 39 241 192 262 635 234 131 216 482 35 863 160 407 414 3 438 310 488 478 897 619 972 868 91 595 830 259 926 838 205 784 806 326 390 872 107 470 186 689 487 135 5 575 165 364 260 856 73 186 222 557 728 464 721 210 450 386 478 126 129 293 443 303 352 915 592 214 671 189 546 38 153 849 222 229 482 246 738 649 15 98 225 632 463 621 55 356 174 501 223 29 56 412 588 143 812 358 196 510 773 434 875 816 148 696 924 295 953 667 543 947 822 753 812 253 923 369 806 92 670 80 504 985 966 306 98 273 104 389 615 842 840 432 446 290 317 961 931 827 636 441 894 554 685 591 812 141 460 843 975 94 713 936 28 580 190 646 373 337 91 402 77 504 737 217 348 881 141 620 207 934 373 815 990 332 10 604 21 715 509 373 114 158 525 9 55 862 706 737 294 636 148 871 75 79 621 761 155 236 872 193 708 592 8 157 583 430 780 885 573 333 225 727 408 375 72 629 887 864 180 83 68 835 329 429 653 67 12 377 486 188 294 974 89 216 6 834 619 116 73 21 415 886 179 716 386 187 240 718 215 808 496 744 257 340 48 676 600 732 651 410 148 134 357 465 704 198 523 161 169 651 936 345 712 252 924 2 551 152 734 879 20 918 926 513 325 656 312 978 680 381 762 263 143 142 324 600 22 435 529 648 274 844 448 22 709 34 632 514 713 181 750 64 675 820 835 257 168 755 536 63 994 100 93 630 574 860 729 800 593 903 705 361 200 13 950 993 929 527 537 227 807 195 888 420 704 922 256 436 387 731 398 571 747 97 462 507 26 895 19 739 491 551 600 565 33 763 577 829 26 531 752 515 539 766 569 907 80 831 456 443 815 602 945 986 422 793 327 437 883 78 840 205 515 929 798 740 47 228 401 945 12 406 554 520 37 832 657 154 878 669 902 81 412 900 206 222 104 15 44 609 363 35 111 237 172 105 144 177 362 790 618 833 692 883 216 694 612 655 142 759 281 984 620 896 922 355 558 555 230 901 166 762 873
99 221 628 731 10 62 263 619 75 292 275 286 644 725 355 131 382 878 731 859 163 172 31 130 813 837 791 996 56 593 133 350 336 251 969 780 886 532 507 842 842 646 677 678 349 948 233 641 912 664 593 147 416 793 92 492 198 394 201 759 668 678 557 939 347 69 379 173 716 13 206 968 49 941 905 977 863 262 212 503 215 155 751 291 591 662 949 50 851 93 445 884 129 448 984 208 290 284 817 192 621 330 160 341 592 673 583 404 78 711 838 125 854 964 825 873 664 324 222 714 309 195 250 382 301 537 858 910 801 716 773 420 890 951 891 658 650 216 173 442 804 392 998 660 807 347 343 89 172 775 344 983 604 804 665 922 701 29 996 244 803 901 312 140 585 773 470 343 70 111 758 137 948 253 366 780 772 510 183 552 629 737 506 768 527 668 945 413 131 510 24 629 656 877 352 628 132 375 921 453 159 743 16 661 636 375 25 287 655 579 546 978 318 61 903 350 671 36 584 116 327 13 453 471 570 707 95 66 513 160 457 843 122 693 534 507 444 770 194 731 749 882 828 243 283 556 659 658 316 586 730 186 373 694 993 116 186 517 666 234 346 43 895 820 702 175 608 295 811 864 640 114 607 847 182 609 180 578 744 884 342 651 937 892 83 411 757 411 55 274 793 729 47 41 598 287 889 429 166 445 896 851 834 757 849 555 548 655 829 329 43 356 446 255 151 415 992 551 510 887 966 488 578 738 781 205 244 868 419 293 380 10 569 670 260 243 441 331 669 202 494 379 711 963 894 324 561 648 361 44 428 686 272 237 721 251 648 714 897 773 208 253 675 299 473 812 378 14 392 669 717 271 121 308 902 449 864 433 100 490 815 284 597 146 461 305 11 895 362 843 58 225 719 532 197 260 256 398 399 662 722 122 415 435 518 261 498 255 341 627 642 66 541 115 401 324 566 34 508 516 232 305 440 361 840 176 73 249 475 920 59 642 871 998 296 496 245 792 398 214 12 554 137 461 187 930 302 138 377 477 407 174 936 135 326 519 971 928 672 439 875 963 257 509 321 544 678 365 866 682 439 342 965 805 623 648 528 517 531 551 495 210 887 777 726 968 15 889 314 74 847 203 571 771 136 198 490 544 93 542 329 19 947 191 429 632 124 790 300 524 610 314 158 432 964 450 255 518 62 393 154 725 237 144 251 922 932 838 51 187 27 23 968 551 464 978 409 196 339 772 882 828 332 909 442 844 2 486 384 428 86 583 784 215 176 869 631 146 532 845 476 752 390 924 560 823 317 72 605 190 800 959 157 87 946 719 850 349 595 360 141 684 832 828 360 343 568 108 387 965 266 524 305 989 786 746 691 400 837 656 291 894 155 972 60 639 417 953 383 122 52 158 308 425 753 600 53 947 413 771 396 720 238 907 449 345 777 814 149 442 472 260 743 977 877 734 425 38 709 300 480 777 550 555 562 461 934 644 625 66 564 637 633 355 254 324 299 394 763 173 798 200 229 268 505 622 725 979 812 912 221 871 689 977 501 349 989 251 105 544 492 427 295 457 683 849 778 661 97 664 930 705 658 438 715 688 235 531 827 286 146 726 873 861 87 375 637 24 125 397 84 605 663 851 119 273 184 461 808 376 682 632 662 457 281 573 68 474 974 32 69 148 707 731 596 748 412 404 109 16 190 662 447 371 698 561 543 523 618 914 962 470 860 97 540 761 9 176 135 544 755 250 350 426 845 793 680 406 196 573 112 426 588 56 619 115 107 684 287 59 708 121 547 150 764 337 503 493 171 746 165 413 795 520 821 85 365 92 35 91 852 312 986 987 460 709 844 277 888 699 601 829 54 790 280 50 745 247 681 889 42 548 143 16 240 880 769 248 236 142 23 235 455 756 202 438 262 185 733 105 599 475 746 86 32 635 485 297 639 601 729 771 898 258 328 66 463 218 511 273 74 312 152 80 767 465 577 169 370 950 899 153 253 68 288 771 762 530 646 965 479 959 225 966 265 118 50 244 574 699 249 163 410 6 438 561 830 435 579 56 209 894 653 276 211 491 740 80 530 166 478 542 911 846 334 479 843 307 408 773 459 154 978 627 606 594 797 880 21 714 522 575 785 36 820 140 734 480 732 505 252 353 239 12 33 668 213 203 386 170 590 639 545 822 200 871 311 407 823 931 19 524 880 259 46 938 846 64 983 384 385 828 982 310 695 776 113 282 661 302 435 535 88 50 493 941 293 521 150 455 393 629 434 104 307 968 515 274 169 154 315 619 869 171 452 423 941 242 539 612 999 189 567 412 616 822 874 661 739 560 118 69 138 286 622 660 487 987 685 128 686 425 809 7 586 893 710 360 322 595 783 905 942 452 649 819 38 397 841 518 660 838 980 66 7 909 582 79 643 145 216 166 670 398 881 946 44 70 481 825 421 707 535 417 274 719 792 232 768 701 115 237 635 737 624 171 674 412 879 230 324 237 448 93 603 642 277 106 703 529 780 567 750 635 313 857 554 404 36 852 358 569 145 889 747 574 37 696 549 700 371 618 161 669 576 722 259 150 397 55 325 188 956 915 375 900 922 143 282 190 432 721 381 392 614 560 816 704 110 165 6 923 395 136 177 653 103 917 227 137 565 391 908 107 179 215 878 405 284 236 192 810 892 364 975 843 226 858 162 285 963 180 856 588 310 718 499 705 427 651 8 636 210 24 961 682 337 223 951 79 471 468 893 189 267 605 752 578 466 116 63 248 181 720 224 207 587 27 909 886 926 725 862 576 462 193 148 271 872 453 140 916 123 470 929 875 48 448 684 575 933 109 904 191 977 322 756 699 519 95 859 600 790 381 147 485 520 728 340 61 696 907 824 723 861 850 430 57 426 766 994 193 839 707 776 629 559 727 713 82 924 110 985 972 72 847 156 468 207 908 517 792 354 764 411 812 330 436 142 147 363 571 952 624 632 230 868 904 796 143 13 756 17 936 34 863 613 596 394 564 4 443 917 911 920 635 742 617 170 661 794 533 368 442 101 519 0 107 247 843 454 902 456 618 939 827 388 365 76 936 529 704 990 500 175 92 234 17 620 538 403 650 164 533 351 283 694 668 1 138 573 868 374 350 925 108 433 342 997 297 819 556 667 743 544 365 345 93 537 850 645 839 488 242 22 22 357 363 496 41 406 423 71 822 525 930 474 338 688 223 356 274 802 603 120 994 205 669 294 446 581 335 900 760 276 988 261 326 615 427 699 909 431 499 555 999 292 660 338 349 57 292 320 419 787 97 306 800 738 522 3 124 41 812 400 208 436 805 5 352 657 326 944 658 80 212 153 970 761 366 289 366 217 965 736 969 437 118 424 892 61 83 422 114 976 307 418 596 523 293 278 97 770 527 189 904 765 39 693 293 174 284 867 670 940 8 916 201 333 190 572 388 706 551 928 910 865 438 906 736 502 434 402 206 504 487 81 336 264 364 30 171 219 271 594 259 323 210 901 958 737 868 195 779 420 979 104 28 779 72 497 514 915 514 331 419 630 146 727 25 218 361 609 618 724 674 705 864 514 948 304 222 563 1 960 959 575 806 40 145 269 563 286 555 700 876 106 884 90 138 931 725 712 389 369 541 270 8 465 532 687 778 242 900 774 528 988 674 45 712 771 512 14 874 248 204 714 614 938 935 953 362 319 275 108 949 178 714 885 379 991 888 64 388 214 966 509 853 231 501 558 637 913 399 782 935 720 486 918 24 26 551 405 435 818 742 647 113 718 413 987 534 766 229 835 408 741 1000 972 464 611 647 114 606 367 986 627 422 538 136 923 71 556 314 967 561 799 452 855 576 516 673 191 210 414 843 79 453 29 230 391 877 372 609 134 623 822 766 483 647 641 676 89 593 443 51 489 382 617 174 404 838 950 837 451 332 297 779 626 441 469 110 116 366 602 820 638 825 82 870 94 543 679 666 246 902 857 15 876 356 491 526 271 52 500 331 77 820 484 212 600 259 884 394 958 38 634 648 580 288 28 904 673 815 652 641 723 844 870 563 335 766 552 19 692 743 279 546 458 950 512 593 748 521 883 736 268 128 128 622 910 893 359 768 955 593 814 588 102 826 85 123 18 119 364 94 775 871 533 437 853 532 353 520 759 274 303 845 144 189 690 782 193 893 168 987 697 698 66 434 467 445 199 236 542 817 273 479 836 729 788 320 167 777 704 307 810 723 486 765 20 472 735 337 957 166 117 740 230 89 612 788 389 349 524 289 754 390 654 160 831 651 96 137 521 454 39 129 970 29 376 100 935 684 981 799 907 160 482 49 805 956 241 338 919 432 833 545 423 345 536 471 188 174 65 459 185 936 954 61 203 61 477 191 979 187 139 673 348 617 806 430 285 811 204 437 298 228 243 966 973 93 91 743 589 182 67 188 789 567 914 885 126 457 728 258 553 848 959 103 826 567 651 296 526 401 111 861 760 496 676 94 127 724 98 439 258 651 927 72 995 199 228 68 468 352 848 162 943 341 220 265 223 88 551 355 130 594 450 939
492 682 785 470 209 144 20 248 304 155 135 130 243 258 819 288 542 281 114 28 94 589 903 905 316 732 317 643 34 294 318 903 947 594 271 977 426 996 722 251 545 557 991 409 306 427 487 626 675 939 130 739 462 746 656 735 723 513 714 565 242 594 146 371 282 508 215 908 936 403 241 583 971 847 364 536 367 836 122 340 163 866 940 437 19 863 966 530 409 205 353 381 626 431 457 869 760 473 580 979 257 302 661 238 51 583 810 779 734 728 998 430 93 591 474 958 812 942 375 565 867 895 41 65 207 887 98 72 96 710 69 124 373 313 710 336 882 140 410 632 446 784 56 823 636 48 646 650 910 401 715 510 47 461 924 732 604 310 83 546 294 706 533 523 372 775 888 149 650 221 423 635 790 496 746 849 828 379 960 558 250 244 912 815 248 662 381 195 283 894 895 30 222 972 134 859 577 704 359 127 658 664 727 240 618 699 893 348 231 791 951 766 595 713 709 961 556 945 954 51 262 562 108 395 121 809 24 163 196 465 986 932 861 51 312 403 847 122 394 625 702 729 590 367 463 850 997 323 293 323 443 584 477 83 278 713 596 889 419 685 980 515 637 943 35 749 946 378 105 504 362 896 780 346 1 894 894 922 573 990 855 379 926 38 378 500 234 842 665 809 567 583 999 504 877 911 408 469 392 553 22 455 340 241 674 686 897 814 624 466 101 307 45 896 575 714 743 201 511 454 539 26 471 45 816 333 535 245 67 857 606 356 68 515 502 21 752 294 131 501 751 175 905 738 107 600 61 305 838 130 112 341 832 608 941 28 337 2 192 738 127 680 653 583 124 989 711 589 338 182 179 223 235 594 918 116 807 411 949 246 228 844 219 168 470 338 285 776 538 619 777 645 406 583 63 712 346 785 644 545 923 214 330 928 811 318 563 393 961 477 890 128 360 632 382 135 263 23 189 533 414 114 837 848 857 54 167 899 413 704 310 378 985 684 89 293 268 628 771 914 663 654 233 713 612 144 735 739 86 998 454 729 968 273 508 171 198 723 319 644 152 69 14 375 148 351 272 883 868 817 931 543 820 757 742 726 686 808 366 437 836 397 220 583 496 612 564 286 391 533 80 127 180 786 529 827 766 565 79 885 175 318 274 857 275 103 919 77 336 90 424 628 566 882 706 285 611 300 814 938 787 330 660 42 738 651 103 348 937 317 969 857 892 437 610 912 770 484 692 321 990 801 669 609 541 172 422 342 72 755 188 440 473 504 716 857 118 898 332 812 29 605 385 58 963 506 354 732 762 809 509 800 377 782 677 254 795 697 172 503 672 870 376 816 775 358 328 368 827 440 850 611 570 675 403 822 156 758 640 319 254 46 788 252 399 108 506 761 230 32 843 773 78 237 880 90 267 75 212 59 115 209 639 537 448 455 87 881 129 301 696 569 932 353 623 228 676 151 959 549 938 592 301 572 851 75 208 903 244 421 800 968 834 47 530 560 206 918 405 383 26 960 802 81 859 311 945 803 455 103 582 160 704 375 730 688 776 964 958 15 594 66 634 859 65 381 284 7 343 648 915 549 683 699 273 706 909 809 411 439 526 729 445 173 574 587 764 895 579 25 602 892 619 834 774 640 503 365 401 487 598 26 724 728 181 287 71 986 120 468 259 922 211 574 698 483 737 571 158 812 225 565 227 972 347 450 768 412 759 202 584 193 483 99 31 403 92 688 916 3 190 838 277 163 682 529 488 883 589 301 642 421 956 387 608 594 879 249 600 859 164 661 3 133 256 362 934 628 668 239 537 598 324 119 154 942 972 924 929 997 568 792 717 405 840 845 469 582 585 509 402 297 420 586 904 427 878 566 551 182 731 991 664 938 193 325 852 54 845 914 824 874 429 339 876 73 299 389 155 407 993 750 437 156 898 932 588 373 927 916 143 183 767 388 631 952 289 734 708 65 145 701 326 42 480 700 808 678 500 198 510 414 591 857 973 208 436 284 996 602 981 355 255 307 240 998 106 57 327 601 907 682 862 640 701 742 322 729 486 312 295 578 826 533 725 533 464 209 769 365 835 387 102 761 965 23 320 865 46 526 383 884 989 576 126 430 786 278 518 449 733 476 13 925 17 275 58 297 345 556 54 473 548 297 88 526 60 510 815 32 27 862 202 166 848 341 110 536 10 236 213 426 404 389 281 24 858 905 434 938 147 197 136 412 495 203 748 632 555 189 425 588 869 538 866 117 459 391 875 770 615 230 745 379 38 562 66 318 15 399 691 713 5 137 522 495 350 956 801 404 507 138 720 568 355 747 76 232 12 226 482 53 478 398 583 411 292 605 387 273 729 159 549 122 151 988 266 622 680 666 309 3 475 248 191 743 217 289 97 637 432 218 805 981 741 301 593 800 236 597 933 644 185 719 520 509 141 491 40 810 662 807 505 225 187 699 144 220 369 428 519 396 476 900 872 700 884 266 792 496 798 500 342 826 754 194 806 136 713 242 171 486 313 299 397 582 82 961 204 16 607 422 688 377 484 653 528 828 386 847 218 858 166 592 50 389 732 287 36 553 911 245 844 677 133 311 523 745 356 654 479 886 617 263 315 36 238 17 856 400 921 364 325 596 635 989 334 647 695 607 21 240 182 522 472 696 452 666 821 375 308 247 128 425 264 223 554 451 753 757 287 858 652 609 81 621 200 1000 221 148 679 355 813 842 109 933 870 548 162 111 531 39 943 519 491 211 757 214 547 182 451 964 395 493 948 582 176 196 560 85 601 669 512 59 458 918 77 202 412 897 689 852 553 440 613 51 493 311 726 894 532 377 430 452 544 404 100 494 576 430 216 816 226 596 803 839 694 962 609 902 678 700 728 923 149 263 4 385 132 319 270 366 123 692 983 305 379 792 783 30 75 867 168 431 781 389 43 991 246 294 444 669 352 181 335 676 846 285 763 452 620 414 719 520 975 318 159 591 758 141 481 242 8 865 841 893 183 947 860 918 286 463 368 52 750 520 527 55 521 495 456 993 37 38 25 971 670 740 55 612 39 797 565 152 57 967 95 551 822 934 245 458 703 436 389 511 363 799 578 622 178 899 994 380 712 266 654 360 641 430 44 771 371 666 453 217 896 986 258 338 995 771 173 317 203 300 707 259 7 332 28 792 627 697 935 978 489 516 6 209 177 241 296 624 153 854 73 518 119 402 540 562 261 627 944 591 140 413 490 172 265 787 431 23 571 62 137 215 962 975 889 716 628 253 64 106 736 854 625 192 546 76 864 700 276 777 290 888 638 317 370 327 952 637 138 889 684 658 687 560 52 677 70 963 881 600 288 971 793 538 415 950 906 96 779 468 307 192 311 473 543 291 871 176 550 637 977 489 210 762 329 418 111 265 917 238 953 256 380 425 49 605 950 666 970 884 142 775 497 305 461 226 569 510 597 332 302 422 558 935 885 701 984 169 782 309 201 70 992 979 170 808 251 666 351 139 48 766 361 400 165 120 438 13 214 780 252 767 117 50 169 898 552 666 223 208 239 612 11 811 513 889 616 925 253 188 232 715 839 902 648 790 237 608 161 257 747 324 427 790 139 60 586 284 417 775 466 502 515 400 84 342 939 776 697 907 195 676 982 177 449 40 358 499 116 961 718 919 988 35 899 637 74 30 920 382 442 867 592 102 681 987 341 879 562 38 863 256 0 374 447 375 516 29 9 29 922 255 830 943 667 81 930 105 673 106 699 398 297 668 499 718 690 345 721 543 765 913 314 832 331 971 485 421 614 58 908 496 622 421 979 618 914 236 659 903 467 244 298 575 657 737 649 384 348 700 339 230 524 273 629 376 303 711 797 963 854 798 755 129 632 149 2 393 794 155 398 121 205 37 23 809 393 487 967 978 160 518 784 604 874 156 818 803 186 636 90 850 804 895 817 716 321 450 280 579 773 924 865 463 536 656 125 355 651 239 559 193 645 81 655 635 428 912 829 103 229 940 809 986 99 628 407 462 873 429 374 739 460 861 418 675 450 408 957 895 900 326 85 553 621 705 365 91 400 76 925 1000 799 298 439 396 671 820 705 650 964 482 32 391 693 141 913 426 955 198 572 53 150 650 599 494 157 439 388 763 33 175 357 459 465 657 978 472 976 124 587 839 390 99 16 280 643 147 942 713 501 431 928 774 557 594 902 685 685 503 789 902 700 206 974 259 831 706 184 783 987 836 91 599 581 554 30 832 833 597 647 268 633 123 494 290 772 253 744 954 384 43 666 666 344 848 630 582 349 656 740 2 197 978 224 248 468 258 853 773 778 953 756 472 59 975 174 161 113 434 194 474 249 820 887 874 440 268 42 857 514 639 421 152 323 356 525 775 842 694 796 946 605 854 279 833 396 451 883 804 333 390 886 225 416 719 305 708 260 352 269 430 761 175 825 915 891 154 739 79 561 880 849 614 749 67 104 996 901 91 823 292 291 496 791 309 441 965 18 618 504 875 300 572 247 53 435 954 199 640 53 877 433 770 603 163 517 894 498 590 62 689 534 497
605 662 410 153 230 304 225 69 655 308 782 534 367 682 301 999 742 863 879 965 219 119 74 999 851 710 221 698 690 911 528 764 789 152 980 825 678 268 563 20 164 840 977 9 616 745 80 650 9 884 937 133 19 674 636 877 466 776 654 373 514 945 476 300 886 668 629 307 712 538 347 336 713 503 909 57 356 692 5 170 322 102 222 369 728 301 401 572 92 444 757 980 213 312 485 540 335 432 564 659 332 589 81 802 840 486 821 492 376 654 970 66 174 427 375 460 581 610 854 269 552 121 520 35 95 184 793 242 824 178 470 750 65 753 548 970 656 12 288 565 282 785 426 41 748 106 149 828 360 732 287 624 758 43 423 663 58 170 815 120 464 970 86 727 798 990 182 921 846 505 723 753 788 337 256 688 809 258 668 734 674 717 952 583 110 243 908 173 540 945 374 470 197 85 320 355 119 641 261 503 319 890 694 325 494 222 153 903 939 368 841 709 744 769 566 617 764 510 617 640 420 511 737 284 449 98 646 56 151 594 762 269 380 349 152 773 226 77 303 791 511 60 430 294 858 449 204 694 535 36 869 869 305 320 397 524 247 320 847 777 50 237 976 427 888 370 922 381 469 886 934 473 759 92 83 157 480 896 542 249 766 705 239 697 193 22 341 589 362 894 615 922 456 493 506 145 889 758 516 130 411 166 983 548 295 598 260 688 590 224 849 848 394 446 802 168 180 506 882 160 772 312 996 562 532 227 549 297 450 169 108 513 404 422 390 697 860 633 490 315 910 589 701 204 930 1 676 448 670 384 306 438 493 711 336 523 769 490 89 211 693 233 761 325 903 529 856 697 653 476 43 873 280 360 118 863 148 295 252 451 557 90 385 479 842 585 321 314 955 501 218 990 855 708 264 908 178 977 544 861 635 196 358 329 920 68 163 152 170 312 933 367 412 979 917 19 448 444 414 76 867 479 526 445 751 104 365 371 139 457 539 244 159 713 14 837 906 163 967 384 925 506 784 56 553 677 834 420 458 839 481 14 484 353 735 766 994 901 730 76 366 619 378 568 731 569 279 971 271 888 507 767 866 980 64 236 904 291 28 353 877 95 565 411 211 414 504 828 489 921 413 126 407 283 122 73 309 738 49 975 244 190 120 431 775 859 890 293 75 894 586 931 760 765 813 673 369 33 592 189 523 642 205 580 961 305 38 911 479 539 446 822 726 735 112 198 293 207 224 801 698 682 978 259 998 133 839 204 249 164 594 195 254 359 505 75 18 90 473 938 988 971 67 172 823 133 510 343 267 567 15 101 972 794 875 25 738 568 702 504 928 410 818 855 7 494 251 200 692 334 157 276 71 576 671 590 733 92 137 777 613 815 812 732 24 295 966 141 29 978 138 474 954 717 467 408 383 334 94 143 47 786 472 381 949 415 975 943 577 220 859 197 192 664 833 915 393 820 643 560 44 587 626 15 257 416 372 567 465 429 307 508 270 655 36 581 621 129 630 54 887 298 98 4 649 607 501 143 184 939 689 283 290 985 13 850 351 149 502 637 396 994 109 244 725 568 168 309 105 363 894 749 269 247 765 685 437 988 482 557 248 392 150 102 438 499 984 785 974 815 22 138 543 836 579 204 370 247 614 549 48 557 791 738 645 431 445 426 241 828 156 472 453 428 963 610 835 847 232 495 100 416 551 79 278 968 570 232 680 911 299 151 945 347 550 889 883 10 853 339 468 854 771 189 518 891 752 151 631 212 63 354 6 299 161 580 881 101 957 532 740 763 893 769 664 846 574 135 637 29 562 665 208 992 803 458 403 254 234 125 439 672 987 582 717 498 785 26 447 970 719 573 568 84 538 493 312 202 878 232 704 721 442 459 831 673 926 601 517 848 229 669 492 393 666 791 804 256 181 49 123 174 26 920 31 837 90 684 25 832 924 321 311 481 700 403 968 681 228 48 612 387 885 296 896 127 971 651 298 663 368 769 200 246 534 129 660 650 127 69 808 789 657 509 673 640 665 440 12 628 965 612 325 819 96 118 399 343 876 540 745 626 732 868 488 457 421 108 353 772 85 770 536 113 316 587 39 479 313 396 425 777 289 840 452 338 66 528 324 377 580 400 419 491 101 810 339 255 993 959 873 845 51 690 715 8 874 221 644 930 895 48 474 32 37 634 830 945 864 486 622 682 596 428 573 260 868 435 186 220 781 980 699 473 294 943 942 795 121 930 672 907 198 42 133 966 705 845 361 844 576 928 478 561 177 668 555 17 567 543 223 785 236 874 797 130 639 585 727 878 169 516 55 325 959 548 627 946 147 822 575 838 342 583 724 957 948 308 599 484 703 736 608 858 921 405 263 770 604 968 11 298 625 681 291 913 415 199 53 715 569 555 281 295 10 108 807 996 938 649 45 231 460 957 459 776 131 24 371 429 292 869 30 676 195 437 129 771 314 979 348 831 663 734 113 804 88 471 524 309 99 967 62 860 68 143 768 448 907 961 919 283 718 520 158 587 206 812 202 117 304 393 97 124 871 869 16 559 509 688 743 750 207 547 547 391 443 216 956 512 60 980 82 840 667 530 572 78 508 572 901 889 661 736 777 554 497 461 512 569 986 129 734 238 816 970 685 402 682 782 811 560 216 845 601 127 111 123 825 266 334 217 145 891 69 561 284 318 624 729 433 239 709 73 828 531 619 63 146 815 583 491 837 174 496 745 471 929 628 844 144 543 687 758 852 355 349 294 946 38 927 735 669 921 918 273 338 355 872 8 132 688 2 631 747 128 255 493 951 770 774 574 405 291 767 586 40 886 114 782 59 331 531 906 42 811 328 746 638 174 912 713 711 905 400 627 124 812 235 621 27 412 799 952 697 580 388 847 736 149 990 682 262 210 582 48 1 687 753 644 969 73 462 238 989 427 231 264 787 218 981 790 140 201 805 52 391 305 953 395 999 524 422 947 199 913 778 908 142 128 417 967 900 220 317 100 598 170 756 812 796 224 800 99 70 788 659 569 585 137 354 994 483 27 4 824 587 39 491 204 395 215 444 621 603 924 546 943 776 575 359 259 435 748 233 642 194 695 188 313 242 833 377 785 23 839 418 707 610 818 346 227 597 41 274 453 107 552 34 797 387 542 115 138 432 117 117 95 78 133 54 507 102 929 308 476 340 913 790 300 136 482 810 775 750 14 461 16 845 223 160 904 176 600 455 604 905 105 844 550 862 800 571 569 773 503 17 415 238 236 898 731 884 892 500 219 183 858 541 159 76 535 357 399 584 401 246 353 245 711 720 677 33 60 962 979 911 249 633 96 35 51 154 793 0 816 530 45 826 655 331 361 973 71 434 909 126 10 210 369 315 229 677 487 902 33 691 505 931 534 814 50 84 896 686 927 286 178 843 216 214 512 950 641 116 285 296 966 227 887 265 612 243 578 623 425 373 500 130 467 675 189 960 642 352 541 822 900 634 915 755 210 220 191 606 389 857 936 103 729 77 505 716 172 985 789 640 951 475 662 416 460 865 443 958 525 892 493 355 514 441 761 258 566 427 150 829 815 729 661 56 808 275 44 746 665 402 731 554 343 457 473 529 161 618 976 897 640 870 338 135 625 143 585 93 306 923 17 125 287 406 925 997 368 515 265 684 818 386 811 941 619 695 625 522 86 819 305 688 445 533 872 982 882 217 99 201 961 408 17 995 998 8 44 32 942 795 11 537 497 409 188 326 642 503 144 527 937 155 151 979 923 134 768 283 348 513 237 302 505 545 769 560 331 863 643 620 943 191 213 650 23 559 117 495 760 779 953 838 539 333 814 739 502 632 733 521 881 850 38 300 805 607 884 820 809 591 14 498 207 662 994 171 659 558 795 913 728 792 581 477 677 87 261 209 34 345 369 561 609 836 99 57 843 41 852 266 54 722 493 947 778 436 139 940 823 454 854 721 664 499 959 595 200 173 20 463 635 240 512 780 908 196 604 350 646 329 68 276 188 932 687 165 740 916 979 440 986 277 219 167 924 451 26 162 91 20 863 914 726 61 795 268 587 681 1000 428 740 384 405 794 675 710 105 943 724 327 69 73 205 964 186 944 777 880 57 652 392 337 575 431 817 310 333 389 127 382 539 683 465 381 924 589 275 806 786 679 708 899 236 259 817 754 496 600 123 323 174 3 495 519 761 486 358 46 800 189 583 187 862 91 472 827 257 651 478 179 552 848 457 641 449 212 126 642 437 175 838 297 290 648 575 273 68 763 915 770 559 272 125 343 910 741 24 215 888 285 107 647 723 609 569 935 559 141 861 861 518 398 47 783 834 79 811 106 831 696 220 992 877 52 137 190 779 593 196 344 259 714 155 487 169 429 758 707 809 525 566 929 683 578 202 72 959 602 722 392 95 801 589 104 308 379 12 786 161 749 912 915 685 166 991 318 936 21 359 364 945 658 602 203 546 588 29 253 372 611 301 128 564 991 156 832 390 172 781 330 553 424 50 817 663 891 983 363 334 556 783 708 946 936 857 706 96 250 347 185 955 237 740
726 483 613 564 830 910 355 294 241 545 137 629 973 910 145 827 412 3 24 395 967 606 15 188 247 478 453 345 639 591 966 800 44 309 83 299 493 943 522 38 927 118 151 519 944 826 232 725 81 908 188 303 381 704 167 291 427 793 300 83 485 963 23 913 781 494 499 636 784 747 169 903 359 280 92 380 428 727 129 404 163 376 530 168 946 690 985 494 56 208 270 935 884 216 699 152 964 877 291 804 70 604 717 338 626 69 468 687 852 952 234 313 512 238 229 475 285 743 990 223 106 193 983 128 633 722 196 685 643 745 318 56 131 917 104 357 595 620 29 727 172 701 327 917 787 357 825 371 438 601 519 389 683 507 917 347 309 290 797 42 554 681 553 932 867 65 107 467 619 19 923 935 362 867 443 368 354 386 555 222 975 27 996 234 341 12 251 565 396 380 384 741 850 195 778 893 580 745 435 651 719 64 689 659 586 796 821 890 709 28 127 928 176 359 801 285 141 867 616 50 872 170 244 961 741 221 373 15 310 305 826 365 1 826 377 177 918 897 101 917 413 993 757 261 36 648 687 952 87 174 947 366 987 518 454 92 972 190 304 934 30 659 486 236 414 536 258 757 773 342 322 24 858 513 834 874 703 800 662 650 312 468 694 206 214 675 833 393 124 524 186 64 529 194 875 206 997 352 871 771 861 654 161 588 94 730 460 515 465 609 393 229 387 523 66 862 164 595 711 575 325 151 6 696 80 663 863 605 993 288 807 767 452 938 34 849 843 826 261 117 793 647 143 584 349 42 751 300 624 945 796 374 352 995 953 788 848 534 3 824 273 271 739 975 37 869 184 129 844 191 958 749 288 412 82 108 549 175 448 163 632 960 467 168 885 49 89 847 340 777 365 193 27 76 200 399 18 65 559 963 375 865 450 399 497 354 771 226 332 329 969 504 866 993 7 621 855 214 57 726 756 811 308 497 464 821 913 602 622 74 664 753 560 21 783 886 61 779 105 242 324 191 673 336 948 224 667 557 766 625 906 621 149 181 788 726 299 585 171 703 69 425 150 658 471 362 157 257 256 995 854 877 945 318 672 727 52 478 531 33 742 201 424 794 17 675 98 178 25 13 795 689 442 98 513 327 813 679 415 619 686 300 593 3 481 590 254 73 10 903 403 513 287 163 950 249 484 215 832 750 575 177 474 141 475 566 769 832 700 146 676 777 772 936 356 77 295 76 445 515 419 661 675 414 236 223 573 766 102 483 99 978 856 963 710 310 615 760 367 55 114 834 95 744 707 153 55 267 201 815 569 234 323 538 48 929 111 186 33 941 290 83 389 318 423 730 154 883 614 994 125 419 202 661 371 875 374 251 977 622 536 887 846 122 808 633 510 273 372 420 317 747 279 111 982 148 740 508 862 703 693 496 217 693 723 218 32 912 136 807 410 542 51 712 298 407 321 204 870 671 174 67 777 261 882 580 984 986 570 311 119 631 754 116 558 566 139 495 155 306 266 977 925 539 543 939 790 886 538 134 490 245 592 382 473 488 100 339 961 307 168 818 881 583 528 15 720 678 706 475 226 351 704 42 253 655 96 245 63 404 11 618 26 737 398 314 737 990 625 544 369 366 120 716 678 539 71 589 533 94 376 347 611 91 718 950 508 481 716 708 804 245 901 297 509 966 929 71 12 902 319 515 646 780 911 11 187 841 839 808 546 197 303 48 495 338 588 350 749 955 391 80 931 885 767 391 233 170 440 418 203 196 750 361 158 814 215 725 768 309 437 699 880 821 604 950 941 433 223 582 409 892 943 78 926 73 434 806 8 608 463 819 357 556 952 211 539 979 334 162 378 907 74 416 147 583 267 61 734 245 743 367 335 14 724 806 606 750 40 599 886 335 577 920 502 506 206 980 681 149 275 862 840 920 567 426 211 889 526 540 785 817 729 285 198 536 774 582 894 232 178 559 402 344 609 264 524 771 602 383 274 84 597 146 955 296 166 602 328 478 265 368 250 211 264 217 35 676 617 180 859 419 818 895 837 659 960 200 4 645 492 869 878 216 88 4 603 583 590 948 307 174 736 224 85 655 978 775 395 857 47 231 827 740 411 642 305 65 520 48 439 106 523 170 185 474 857 706 651 603 112 211 329 848 909 459 712 505 654 296 634 832 46 245 679 472 249 891 636 618 482 77 605 760 762 161 416 939 192 362 491 808 959 616 928 398 496 903 836 54 674 615 652 994 227 20 505 395 209 739 653 903 849 823 738 987 930 146 0 218 153 627 333 338 458 598 764 648 691 786 701 226 841 728 190 191 951 429 556 289 511 605 954 656 42 788 79 71 433 818 457 345 21 372 980 102 263 751 873 119 432 436 133 434 59 347 669 928 820 83 908 127 421 261 343 543 385 315 84 474 126 849 563 200 103 450 364 176 28 503 159 339 903 243 242 162 140 36 601 901 219 328 971 346 199 947 656 938 469 473 650 664 348 988 281 904 68 326 865 661 746 759 276 572 243 364 122 616 204 670 994 983 293 496 607 46 292 276 889 275 545 30 596 836 899 125 205 8 916 348 910 369 379 371 831 764 956 864 426 103 268 10 297 94 478 2 22 400 466 977 425 627 892 631 498 836 527 493 518 178 970 836 479 936 838 476 235 42 160 467 338 571 407 635 564 459 989 341 90 275 684 796 342 961 629 628 386 541 301 208 183 461 41 764 315 40 819 477 677 519 165 581 76 186 221 484 9 62 451 663 282 493 503 74 394 223 368 907 500 250 72 88 896 980 193 42 876 541 220 281 67 35 39 693 212 368 197 767 252 32 753 599 600 178 810 699 915 789 581 459 671 64 776 983 735 309 747 637 177 691 938 674 248 40 991 144 110 658 366 39 800 520 995 580 695 390 702 946 760 851 962 25 180 555 516 921 142 249 78 428 551 735 45 938 576 93 814 757 239 3 54 726 728 761 845 459 599 566 19 42 874 713 775 229 488 873 663 974 645 690 38 150 195 885 758 645 647 884 688 547 817 713 470 599 748 97 521 20 179 887 730 318 708 66 314 812 685 838 390 355 441 191 146 607 744 138 670 252 731 531 912 632 759 663 877 957 404 35 272 764 974 461 50 631 891 571 823 198 637 821 668 689 705 641 789 472 851 794 562 258 225 205 240 226 144 563 733 833 816 557 316 410 406 253 620 625 547 968 228 673 847 301 207 396 568 24 447 302 587 138 893 858 842 338 370 833 156 585 237 230 507 66 123 758 347 426 868 549 121 407 921 27 659 304 786 940 644 717 628 856 824 574 213 654 544 362 919 467 942 669 936 991 86 304 408 132 988 138 794 391 128 369 612 796 456 932 630 422 897 345 811 653 803 819 162 664 525 709 922 709 965 396 62 62 116 969 552 781 666 753 610 881 900 287 638 568 222 997 255 795 210 84 383 547 763 5 883 964 191 892 608 216 618 946 231 717 725 270 822 934 350 971 170 445 548 434 949 456 578 840 429 230 594 158 898 256 311 993 330 3 682 456 745 640 550 476 306 192 382 102 907 573 175 334 665 646 138 521 905 425 16 897 924 874 313 296 940 283 361 851 218 64 535 921 296 709 283 311 981 297 280 26 532 738 589 229 181 742 262 206 224 522 864 380 887 384 400 347 655 99 260 880 937 910 173 743 802 253 194 735 658 882 75 571 933 811 430 565 761 385 91 360 939 457 358 343 515 388 20 438 418 374 271 244 132 423 782 756 289 319 135 976 246 702 561 633 331 557 722 74 462 863 351 129 380 293 461 253 392 112 835 747 565 363 968 356 476 766 49 63 557 890 895 398 879 455 585 525 627 137 286 402 277 253 591 624 259 461 598 292 541 287 579 602 344 895 73 492 472 573 401 737 60 154 230 488 574 952 459 527 812 204 642 880 320 411 417 639 449 430 715 391 115 34 294 195 888 818 934 369 345 934 792 707 690 912 692 296 2 178 117 336 397 429 506 745 992 62 489 942 346 920 58 923 809 733 696 831 566 586 727 447 77 325 770 749 134 474 713 227 405 514 902 976 680 514 302 985 257 495 631 397 337 793 420 757 732 618 494 711 752 558 920 883 721 539 446 535 245 918 483 430 353 393 805 431 388 962 649 566 641 129 537 317 208 104 932 905 53 932 444 707 14 860 765 298 238 315 109 274 798 562 583 294 43 553 999 167 914 555 130 59 755 166 828 462 979 498 779 755 986 172 815 235 517 154 269 511 890 1000 963 960 542 550 487 287 436 398 13 967 118 700 65 477 791 585 635 609 806 286 869 825 957 750 189 872 640 335 780 847 514 292 657 415 455 471 584 853 501 850 108 793 93 163 648 160 477 884 97 830 148 996 216 86 113 212 326 274 422 202 534 839 860 57 278 560 182 804 935 965 621 335 714 853 339 247 799 986 5 570 698 806 64 393 571 448 431 688 904 131 582 841 697 179 480 323 360 93 572 221 853 811 540 991 623 746 660 758 363 462 504 182 399 490 829 372 31 506 976 365 998 978 336 58 661 464 152 555 284 989
430 998 233 268 331 726 732 202 731 159 17 137 51 761 216 449 832 339 709 729 575 534 946 375 882 236 463 330 512 268 627 338 43 55 243 421 574 941 855 366 86 321 759 911 410 815 21 21 54 845 229 202 167 469 943 709 622 142 137 534 960 657 20 731 140 814 847 809 143 592 818 797 734 385 126 654 983 370 379 733 449 385 441 601 207 180 45 730 977 110 706 457 509 596 702 993 223 674 130 46 161 992 995 96 356 630 27 257 462 116 256 123 192 68 980 259 432 270 303 528 368 843 363 406 524 175 896 980 793 720 640 767 754 985 597 136 324 952 526 709 906 479 426 639 780 190 383 36 626 958 613 582 71 946 866 786 844 926 391 854 355 817 347 610 404 924 241 46 333 387 258 663 120 16 550 632 629 109 380 496 117 549 822 454 278 395 918 402 559 90 436 678 878 930 886 19 586 53 457 625 159 487 275 434 148 151 199 977 667 528 763 5 986 952 713 720 761 165 814 530 38 31 427 942 561 713 826 975 679 421 250 714 676 3 683 389 797 495 358 817 521 580 851 638 349 679 41 877 974 140 461 279 782 14 181 532 958 446 724 217 179 920 681 818 190 340 783 226 385 563 721 409 940 640 206 424 419 69 987 172 696 873 173 582 67 578 648 787 295 934 75 823 911 527 770 753 984 794 201 358 857 830 501 273 924 916 248 264 429 414 421 335 726 385 475 554 189 957 489 435 639 176 346 940 323 925 937 799 890 178 953 439 415 393 374 194 611 781 215 810 816 795 860 94 135 660 963 760 834 371 725 211 970 172 293 478 402 710 57 766 313 804 899 792 399 24 839 173 352 338 542 499 956 367 79 801 10 70 465 293 964 102 232 54 210 542 342 97 948 274 15 510 503 134 175 358 714 245 0 41 53 577 169 399 7 404 502 953 519 984 547 901 961 703 484 578 595 126 118 401 458 725 260 383 836 70 209 134 994 450 748 391 580 313 480 554 60 654 991 95 950 504 589 141 498 50 170 41 5 330 616 451 386 561 306 257 92 538 868 836 877 297 211 208 811 873 576 146 993 454 217 466 917 555 838 850 377 17 637 666 926 440 634 851 853 682 518 958 452 994 393 228 376 151 218 525 898 406 687 234 892 503 328 92 382 137 979 143 852 439 572 304 500 992 850 990 925 192 160 349 909 852 787 979 564 492 788 653 105 160 799 672 601 731 439 997 481 232 219 233 693 38 408 841 12 568 317 473 36 551 583 776 752 462 536 958 692 523 332 378 796 925 403 999 287 941 743 606 535 175 762 277 395 905 158 839 84 358 235 127 351 785 662 926 350 71 467 864 102 687 673 20 336 539 113 548 949 184 103 726 598 227 437 904 563 745 492 779 164 736 602 158 688 289 94 305 672 821 204 24 842 547 66 859 271 713 200 468 804 134 242 871 96 220 34 797 957 418 288 203 270 486 515 850 80 122 606 784 920 86 630 872 434 656 810 783 641 398 935 587 110 73 729 856 988 705 578 993 740 279 817 434 405 733 881 535 900 461 74 708 109 659 221 478 674 154 353 882 59 279 104 893 538 333 302 60 322 238 594 682 72 617 259 856 359 364 156 778 577 373 263 159 555 176 327 709 619 643 768 428 514 844 392 896 981 578 321 593 495 732 771 746 83 635 37 92 551 146 280 680 273 189 165 175 11 636 907 972 456 93 871 981 354 771 647 127 487 69 803 640 831 536 507 783 716 679 841 368 33 917 338 340 424 335 16 870 171 494 913 877 790 275 686 646 444 746 631 216 227 335 95 283 570 114 666 430 533 345 837 76 758 68 805 284 854 190 649 332 582 756 684 430 55 927 314 87 694 696 730 558 813 187 1 409 198 487 125 18 745 34 418 561 821 501 690 668 341 372 562 594 669 237 401 986 166 580 680 106 294 116 936 262 874 244 300 851 764 389 29 392 516 78 510 358 247 71 56 679 623 188 652 944 612 271 757 304 231 236 848 205 433 435 339 77 801 132 236 129 348 621 546 854 548 414 131 334 345 360 651 924 425 176 28 663 491 922 944 482 451 298 39 834 115 973 773 831 967 797 506 748 291 363 315 422 394 205 663 887 450 126 819 263 558 834 932 287 733 450 191 310 343 897 88 258 90 144 31 128 22 354 766 493 614 223 915 422 184 286 375 483 127 329 661 931 523 998 464 8 220 975 196 199 591 411 35 44 806 330 549 486 999 213 621 732 615 40 123 195 664 122 775 290 513 94 14 789 87 886 234 860 617 736 755 172 511 561 809 642 812 98 362 901 208 570 497 929 968 298 883 688 239 102 656 212 107 629 390 219 962 588 910 451 448 690 244 975 643 16 134 460 485 527 653 656 154 562 133 509 499 86 151 322 861 74 142 3 494 195 635 167 177 123 453 372 777 421 976 718 483 681 865 785 531 894 136 261 185 320 222 488 108 329 205 15 955 442 30 94 78 367 32 976 718 485 717 242 145 654 124 109 50 503 493 620 778 519 644 144 933 742 246 972 91 282 902 193 119 657 470 703 292 600 760 193 19 524 815 467 337 61 431 632 668 860 168 468 689 272 604 470 677 192 522 992 389 600 802 199 534 991 872 500 471 541 446 71 272 540 304 730 557 431 785 620 183 699 916 970 739 927 76 163 141 991 213 597 283 217 286 763 144 9 590 472 554 474 704 486 765 191 545 77 603 108 361 798 539 919 296 262 2 851 505 284 138 406 97 323 407 291 867 899 279 985 795 243 47 576 360 19 565 151 573 94 147 18 929 842 593 849 884 401 701 739 24 189 843 247 400 371 625 318 367 732 312 985 596 500 600 61 253 835 735 278 744 54 152 823 685 356 49 228 496 451 908 900 486 610 769 245 435 558 966 910 921 649 525 491 952 502 155 191 274 385 396 840 249 500 870 953 584 690 659 164 891 877 636 958 989 169 708 507 527 947 311 356 767 80 255 818 571 399 371 828 267 163 81 566 238 185 807 864 388 55 301 2 6 704 756 847 846 781 423 499 719 540 541 502 789 148 245 937 605 976 387 324 194 717 413 372 658 966 111 914 357 200 835 664 325 35 742 189 443 611 947 927 912 969 749 713 460 987 85 370 823 403 214 588 252 483 675 340 939 547 63 813 447 201 931 18 157 168 366 935 68 968 893 971 335 827 428 950 711 728 736 344 954 16 251 500 9 322 70 567 121 361 873 848 746 463 384 186 620 990 897 180 285 785 128 263 699 977 774 281 971 649 289 404 792 14 100 321 737 710 800 770 682 776 951 313 469 23 478 898 923 95 212 681 975 920 225 480 318 893 671 353 381 329 13 803 129 687 266 506 798 469 530 237 298 817 412 703 172 997 945 382 69 642 922 118 990 92 544 767 728 487 61 310 784 406 299 605 540 291 305 750 715 761 528 37 845 732 941 792 163 278 520 758 398 169 879 656 840 25 552 175 642 303 660 501 422 715 567 494 364 939 397 259 691 297 477 826 633 98 340 587 277 621 862 886 568 20 588 1000 849 746 776 419 8 886 624 366 560 782 193 336 468 703 973 608 146 160 599 473 919 195 727 270 700 856 707 761 65 843 703 890 297 510 455 965 723 141 791 61 26 722 264 174 587 463 99 227 646 283 182 226 370 855 344 872 695 435 654 720 650 174 310 821 476 487 566 855 781 676 858 219 830 765 203 322 607 221 3 483 592 390 942 33 440 432 150 279 228 402 779 519 459 432 618 129 869 379 372 444 262 51 226 222 257 450 82 326 320 423 73 798 188 414 930 945 473 245 445 898 197 235 876 320 479 934 904 362 114 190 139 742 77 59 112 35 195 535 905 718 4 841 406 298 747 647 254 35 365 800 176 928 864 873 64 277 914 684 202 425 856 909 180 73 414 4 927 346 186 911 153 899 569 760 508 799 581 142 62 803 416 560 537 102 504 321 875 801 829 632 934 851 329 468 772 798 420 583 230 609 46 80 965 328 178 831 992 490 712 688 25 738 928 791 417 75 585 103 237 478 894 531 808 47 720 640 889 888 517 157 265 543 978 493 657 760 316 597 529 962 378 881 887 163 466 740 18 743 174 985 738 687 820 446 751 996 543 860 122 601 488 486 373 601 670 428 895 989 23 995 880 814 678 429 609 729 330 240 319 654 98 674 959 399 741 778 132 839 261 447 282 885 411 546 859 23 824 880 532 514 901 578 972 301 162 161 655 919 888 141 454 816 827 207 828 743 903 542 553 360 187 371 628 404 722 730 116 119 40 839 281 504 44 890 996 388 472 993 308 862 89 633 442 44 833 780 750 347 284 676 665 21 632 534 482 643 307 167 556 896 101 325 938 668 309 956 982 906 579 618 42 249 409 478 326 216 697 863 106 804 885 892 224 868 863 652 490 388 698 48 825 240 369 837 93 510 52 647 149 878 638 752 240 691 705 380 474 649 997 403 710 574 58 733 794 436 48 562 969 384 276 951 610 101 334 134 438 234 998 310 268 646 786 417 985 78 608 492 753 720 290 549 269 67 645 762
605 779 228 364 293 499 972 140 255 527 242 90 13 666 925 287 369 464 934 983 12 61 954 30 354 642 372 186 84 109 456 58 876 241 204 863 904 391 272 368 544 258 488 160 299 145 479 612 665 540 503 905 967 658 657 675 470 237 588 325 40 431 114 782 415 962 297 647 432 150 557 58 286 655 751 483 268 1 126 452 872 951 696 994 393 544 576 915 882 273 401 148 725 947 681 878 555 983 312 160 746 147 55 676 838 716 271 207 513 156 845 386 253 369 127 823 191 962 679 774 539 172 614 963 290 596 597 75 238 229 832 472 603 961 976 806 830 630 318 442 936 173 11 636 279 407 646 980 451 376 82 22 125 636 784 575 941 980 611 709 794 883 189 306 117 970 931 752 942 85 411 383 558 47 130 101 702 849 996 463 332 88 144 955 748 95 211 819 327 215 395 269 480 968 962 939 630 728 194 123 590 935 563 644 237 189 928 659 283 844 690 354 595 9 482 253 964 173 949 30 250 413 885 403 788 745 506 760 490 702 365 511 627 643 818 669 397 831 822 303 3 927 579 955 546 424 443 548 198 900 306 210 641 443 160 521 516 838 448 269 933 14 664 838 847 95 452 86 337 26 580 803 977 537 983 391 930 287 145 10 716 754 266 548 549 970 755 325 963 717 744 383 197 76 866 775 52 385 88 595 892 792 285 159 367 168 819 218 649 696 567 942 959 198 647 762 276 253 809 522 21 468 133 682 361 561 877 107 804 984 908 530 222 130 321 618 731 979 896 816 902 702 264 714 862 86 429 311 462 998 491 166 263 258 75 730 51 856 425 154 824 651 121 567 987 293 396 502 753 496 628 390 461 243 868 173 225 201 475 272 173 144 175 116 231 213 445 29 9 260 408 53 764 567 674 269 62 409 424 387 602 765 348 832 540 682 435 408 251 581 472 730 956 717 705 651 76 620 625 494 414 166 166 845 256 589 886 163 181 66 155 410 390 378 342 564 215 245 208 60 357 849 708 184 291 208 259 955 798 158 288 498 735 706 298 522 524 553 436 964 528 386 556 195 687 876 421 20 254 382 792 290 828 844 422 481 698 139 392 62 169 649 63 670 73 362 606 92 545 651 476 732 533 803 446 398 523 907 219 599 14 881 512 473 778 531 729 223 428 58 727 4 229 291 195 590 879 617 612 356 686 881 975 89 105 737 389 12 258 244 548 808 777 88 591 218 984 733 81 543 508 413 724 773 473 963 333 55 377 512 568 554 70 930 164 447 95 101 441 614 989 246 854 59 157 85 982 62 670 178 553 295 839 993 554 194 150 215 457 53 454 115 41 16 202 259 492 578 607 403 823 156 575 896 961 807 980 706 450 965 684 702 311 482 880 431 852 539 893 183 834 765 749 532 697 349 811 468 152 166 477 948 574 607 129 513 313 166 149 171 966 608 945 121 465 718 94 34 86 817 239 687 693 386 939 941 44 793 666 107 156 193 366 843 384 990 42 502 884 245 883 817 633 743 637 170 103 197 376 988 154 741 47 352 502 602 39 633 85 639 951 655 634 471 796 562 721 124 691 558 193 49 584 824 733 298 60 326 167 542 593 8 905 478 726 335 278 882 244 827 835 885 750 326 29 324 638 925 398 239 235 191 655 447 474 818 112 651 534 117 527 508 530 488 56 557 874 699 791 285 148 429 356 605 583 166 455 925 653 670 46 745 689 353 322 971 881 904 551 562 430 508 643 796 626 631 857 484 171 962 841 784 985 145 437 414 619 934 323 45 935 550 375 842 561 322 59 56 771 23 15 631 714 659 120 803 206 735 504 625 566 892 573 568 765 586 656 850 518 173 709 379 787 993 815 66 759 279 50 949 615 199 510 74 998 911 417 405 621 756 849 687 412 629 316 841 43 75 45 793 981 185 973 250 790 609 464 827 402 977 147 69 913 221 869 277 710 248 728 574 943 919 236 924 320 94 101 528 433 550 223 356 531 48 836 159 636 833 187 68 888 900 410 62 262 577 644 191 754 860 711 851 978 962 201 467 137 556 453 584 439 637 562 850 388 841 805 806 241 627 265 374 587 649 829 202 577 16 509 938 855 505 54 129 216 385 717 963 64 350 317 152 900 811 387 221 48 739 83 579 957 234 793 274 517 756 572 335 910 802 483 741 371 149 347 580 850 910 122 629 620 83 769 466 785 651 873 997 135 988 374 76 901 495 639 192 780 13 100 474 680 788 501 657 440 616 768 728 36 259 713 81 186 528 948 788 165 598 0 266 91 51 827 293 762 679 715 208 378 234 183 423 151 566 582 592 227 88 190 139 921 739 926 512 706 173 184 834 403 912 581 53 947 302 74 770 654 834 734 436 995 642 380 18 781 92 368 232 115 483 328 191 161 552 172 50 66 591 143 625 7 3 471 871 840 483 224 24 927 340 302 235 16 811 355 760 677 537 601 579 600 24 821 299 970 637 447 944 123 30 795 541 289 186 688 703 294 145 78 499 514 799 438 294 722 996 174 917 938 918 772 761 999 373 188 747 906 765 209 202 249 728 897 419 305 638 20 799 965 622 217 536 701 21 296 990 799 74 245 22 878 102 24 267 718 705 732 90 37 641 463 946 252 835 176 615 767 171 631 943 87 538 802 723 196 106 232 114 140 110 158 160 986 436 409 777 351 858 248 238 362 277 867 798 132 567 234 325 807 83 825 152 163 858 246 528 192 415 738 605 912 413 779 606 924 115 820 716 106 943 659 43 102 658 344 216 916 496 230 339 624 289 27 769 552 246 565 998 170 264 434 845 922 213 177 566 277 964 812 644 671 190 909 277 300 932 907 273 32 431 743 36 704 46 284 636 419 643 226 526 308 774 485 580 932 133 547 700 282 106 142 970 758 350 2 945 800 837 25 248 774 209 358 269 267 438 844 377 678 88 350 255 863 76 831 18 559 741 383 404 520 768 723 518 5 86 661 108 497 63 526 319 890 37 218 427 846 835 315 224 500 315 61 229 261 821 467 280 303 305 53 491 859 97 58 424 537 787 240 274 617 341 185 998 737 329 426 602 363 111 570 66 57 723 694 852 760 131 669 341 484 817 30 53 837 622 307 594 538 652 139 303 466 761 79 309 616 453 353 47 672 77 806 704 49 127 458 81 359 320 766 188 940 619 304 151 214 98 550 100 138 825 442 129 761 175 335 940 460 477 494 14 89 1000 817 673 469 197 993 240 8 80 386 947 650 950 331 118 269 368 498 437 65 894 260 395 608 831 212 846 338 922 541 227 17 162 110 23 899 404 180 430 923 532 683 84 77 736 128 885 153 154 953 736 958 979 499 386 159 822 808 392 205 177 108 668 569 901 861 578 789 418 919 239 136 255 4 543 667 896 511 346 891 475 946 243 220 671 851 466 400 44 564 550 589 953 423 684 763 812 585 250 992 621 719 608 560 268 405 92 478 651 651 825 870 613 107 16 505 199 221 464 141 230 571 566 199 376 69 697 413 2 168 297 31 804 326 973 207 261 487 53 507 754 33 182 662 603 162 72 34 627 613 681 952 781 682 785 385 845 330 686 495 201 610 309 134 30 915 771 19 708 871 721 917 377 658 46 814 639 420 746 991 176 370 257 887 148 68 368 535 799 319 384 648 691 109 833 903 1 988 366 418 957 213 386 695 625 67 941 596 860 481 887 848 702 739 997 858 213 301 212 406 148 22 707 459 139 756 52 146 19 622 379 618 593 894 702 685 462 295 193 345 772 519 264 10 619 343 80 334 323 99 460 773 714 652 581 968 764 801 615 80 459 97 526 179 236 937 632 111 328 797 44 431 722 640 638 113 204 776 880 775 928 699 282 496 127 889 826 275 695 26 923 233 440 486 364 104 286 632 824 843 526 898 165 124 320 532 56 270 994 280 377 325 55 971 405 875 108 736 534 707 136 842 63 741 312 660 985 210 317 72 989 118 221 911 855 404 992 594 71 864 986 578 624 131 99 257 207 675 173 742 965 364 113 346 717 676 250 38 770 810 216 969 929 770 876 324 119 629 982 1 356 914 531 599 392 292 741 740 911 960 818 468 228 783 493 119 813 853 835 98 715 391 188 895 461 816 354 673 761 116 316 200 71 786 771 720 183 865 441 90 983 529 40 399 160 336 285 382 599 990 243 692 137 598 426 745 895 92 436 955 714 352 124 407 304 314 632 18 817 730 640 663 983 349 63 71 398 522 973 309 333 609 16 493 520 521 438 182 690 920 507 515 990 329 600 944 433 635 234 592 627 747 958 339 719 700 493 23 864 543 583 281 661 703 217 668 709 310 25 6 310 826 572 373 251 178 980 287 930 489 423 394 184 449 229 642 400 360 232 757 509 918 77 274 10 712 715 427 628 856 6 340 818 803 269 782 115 542 530 243 627 444 237 813 686 997 943 860 130 96 32 645 265 536 355 416 347 381 575 586 34 203 872 950 480 341 462 604 885 994 756 379 492 979 835 93 289 623 71 525 814 752 185 273 1000 929 34 35 409 974 817 28 292 833 385 247 224
819 748 880 900 227 580 814 119 670 103 489 510 578 352 733 692 23 532 745 110 97 316 588 645 364 601 466 93 155 627 921 851 546 615 0 677 127 654 216 955 486 528 195 120 796 387 541 582 847 750 255 257 600 438 144 110 286 789 315 714 938 146 91 537 495 276 18 652 249 995 702 154 5 869 215 165 27 83 891 850 198 750 305 28 316 608 477 142 559 939 856 296 311 279 146 226 246 154 884 942 431 855 543 227 661 819 763 1 87 324 984 394 7 978 14 732 53 822 988 365 338 178 428 227 531 509 327 231 784 40 74 328 487 452 985 448 32 409 323 345 881 343 919 639 950 849 776 462 184 154 257 923 51 329 272 352 674 495 232 385 584 76 189 973 467 723 345 360 545 326 165 352 605 686 823 56 71 466 186 806 451 678 503 393 160 758 869 131 267 647 987 256 813 413 932 619 10 329 625 516 811 241 532 469 534 957 374 719 937 146 594 753 410 333 145 776 525 256 113 73 292 343 377 933 164 633 502 654 927 902 141 925 816 575 64 18 747 718 652 116 223 561 463 242 739 114 729 383 481 420 585 503 366 915 287 375 44 614 352 610 344 839 228 796 923 959 777 508 58 315 33 358 865 413 90 832 577 254 830 848 765 554 38 752 785 540 132 241 293 388 324 500 780 516 687 463 643 481 206 449 509 991 538 528 672 396 375 229 102 965 273 187 403 961 837 425 426 878 582 353 501 552 908 64 723 537 325 282 436 945 358 524 9 261 196 937 109 325 822 120 457 393 357 433 81 173 205 239 805 714 955 385 767 106 125 411 159 385 781 642 682 624 773 106 388 238 12 290 836 567 759 123 982 301 106 129 268 967 700 782 894 963 437 913 664 463 499 226 599 805 799 203 225 354 508 552 793 533 558 755 694 840 321 220 736 427 947 901 604 948 444 836 855 844 743 769 200 903 821 272 976 993 628 138 936 168 393 529 960 454 89 341 2 413 549 831 416 917 735 693 371 299 915 643 655 910 563 315 858 135 320 955 418 526 380 730 775 79 920 500 376 482 237 305 526 175 737 929 383 486 82 713 88 235 610 585 280 238 623 38 211 822 233 431 899 639 392 635 662 325 907 219 442 539 926 790 527 60 752 678 583 224 300 82 192 562 815 90 916 500 101 283 401 763 222 376 140 103 432 965 900 346 412 227 787 837 689 141 917 489 515 746 177 607 460 873 857 855 632 731 242 996 241 435 518 956 152 323 977 289 872 304 713 836 443 74 512 506 181 871 231 573 699 75 474 243 80 13 69 39 641 889 548 905 259 790 644 448 779 212 462 494 521 662 455 881 119 395 202 172 356 277 698 336 277 884 812 249 162 920 888 130 669 287 896 347 685 508 818 357 283 512 143 545 613 126 493 623 236 811 962 686 498 302 678 199 134 434 496 931 94 674 448 398 173 114 520 303 570 671 276 321 39 172 581 37 551 122 490 110 178 959 691 139 45 228 782 233 54 298 992 954 953 612 434 410 690 591 720 303 968 982 875 660 675 804 686 565 100 617 46 356 606 883 912 284 210 239 893 284 665 257 964 610 394 917 135 619 852 211 587 956 103 842 647 483 49 244 37 322 730 933 989 935 359 267 864 76 597 823 746 655 456 401 258 237 839 79 104 625 753 449 30 891 199 548 79 742 238 600 417 431 337 989 659 830 139 612 472 151 175 332 540 928 65 737 568 37 17 562 458 99 130 662 715 780 550 308 381 234 265 575 928 535 243 930 533 783 892 507 832 126 986 608 941 783 188 149 798 805 958 790 107 221 514 16 862 355 758 882 147 494 704 579 111 780 229 253 220 609 372 652 797 91 52 819 991 865 13 88 42 568 408 396 874 864 621 33 123 546 245 879 475 689 800 857 530 273 485 791 954 986 602 755 721 170 25 893 333 741 524 273 552 16 636 284 523 289 983 687 740 931 351 708 808 634 170 126 557 352 904 335 854 137 263 597 867 205 766 983 626 225 217 434 379 71 673 880 646 376 264 735 41 530 783 506 761 45 218 111 722 892 620 414 421 148 197 375 971 638 446 569 507 876 341 425 889 704 592 767 601 610 861 908 269 56 172 87 72 867 171 744 579 551 386 605 616 867 282 165 343 944 835 133 425 429 513 11 387 182 67 842 749 677 424 867 990 377 452 382 922 410 660 565 35 372 754 828 789 370 138 779 391 670 809 513 517 833 56 58 312 258 500 249 24 306 618 681 476 814 560 326 905 560 804 746 307 469 668 427 567 985 887 342 301 209 105 599 335 608 693 293 564 545 112 285 60 893 163 211 464 226 75 545 680 691 572 342 827 317 742 124 853 167 969 723 504 605 440 640 978 424 407 496 751 123 298 183 77 110 607 540 949 616 194 301 461 939 40 691 214 622 142 295 952 441 350 694 703 323 826 179 726 967 565 247 617 675 422 135 21 780 877 218 935 537 918 541 741 702 157 726 469 226 488 196 118 302 478 427 288 839 47 18 537 532 871 166 611 317 492 829 402 371 309 864 562 82 710 585 695 617 757 101 657 149 219 747 951 990 438 231 999 179 608 261 718 510 334 571 55 530 419 146 98 100 207 43 405 699 361 825 688 780 291 755 750 793 547 814 221 373 535 119 465 241 16 747 285 578 209 25 997 965 910 407 230 948 631 473 427 208 122 205 313 598 185 564 843 784 114 701 724 4 846 959 317 427 576 207 630 464 85 941 137 104 270 347 845 522 414 876 654 220 336 334 4 708 522 678 360 877 124 87 126 783 131 755 187 582 31 728 484 550 973 364 251 783 807 392 289 333 712 274 248 664 332 509 506 189 658 133 331 874 925 614 897 895 479 521 795 434 250 543 591 18 946 842 863 851 573 54 370 451 153 768 640 998 116 338 528 360 441 701 944 153 536 259 933 585 612 628 639 402 271 476 642 59 161 180 981 518 615 541 445 362 701 849 108 387 253 253 998 515 995 740 355 174 972 845 244 3 483 464 22 865 423 872 802 807 367 390 318 717 297 6 744 802 635 243 878 704 841 928 128 892 378 644 203 146 308 70 254 61 278 980 965 666 158 307 204 262 57 796 555 296 342 522 676 207 73 777 78 783 399 498 734 171 449 972 876 105 590 301 411 565 614 778 794 510 226 654 681 365 240 100 306 595 653 489 84 178 788 577 539 299 252 476 322 374 762 118 561 173 156 923 468 529 957 920 624 313 34 458 83 42 634 401 931 80 76 51 354 849 339 438 943 567 909 375 136 946 979 161 755 71 898 689 15 159 648 930 633 381 842 422 413 966 129 648 420 449 454 865 50 697 834 798 619 253 831 875 363 240 629 448 574 20 728 799 914 767 940 748 692 844 879 852 684 229 261 614 790 633 26 507 571 347 553 852 764 856 945 16 1 516 913 776 598 133 368 14 294 871 480 828 348 225 709 907 304 494 99 167 516 19 68 803 328 99 934 302 948 82 833 496 860 902 671 342 825 60 848 550 179 669 62 709 121 502 849 45 929 257 967 248 433 137 786 295 180 368 705 47 166 613 260 2 150 260 566 941 190 965 824 200 580 112 756 396 154 254 262 793 193 538 482 645 459 221 120 802 95 266 362 596 453 276 439 751 882 773 817 898 117 465 697 420 494 94 471 325 595 956 873 945 959 626 885 874 447 874 649 332 191 686 497 819 519 874 400 376 593 928 397 443 706 356 890 834 510 510 844 253 340 705 760 437 966 78 748 861 801 291 778 820 149 36 994 310 491 921 851 500 29 201 183 595 389 727 93 596 169 14 20 865 174 296 663 285 279 101 92 345 115 57 168 979 732 112 589 908 956 500 902 126 235 321 911 927 650 933 212 226 942 925 829 181 895 21 409 617 719 998 473 612 886 736 930 659 774 299 11 623 28 341 353 116 385 822 569 27 176 930 859 804 349 866 838 926 429 817 326 108 296 998 771 233 820 779 390 819 970 979 511 622 266 591 347 120 247 934 234 276 727 302 868 634 542 954 281 223 148 335 638 499 86 965 903 581 3 218 961 236 870 565 975 20 974 491 404 210 36 359 769 390 299 861 59 462 329 708 556 790 679 585 319 66 430 921 295 293 182 154 667 158 651 129 622 45 883 781 310 675 708 377 61 775 725 186 384 223 554 727 303 871 803 697 645 735 711 416 373 613 768 828 224 667 435 645 96 407 133 567 256 738 575 361 239 185 656 398 415 591 939 186 330 727 770 204 6 675 666 49 791 721 714 779 637 266 290 568 993 765 110 964 586 578 717 111 707 867 346 796 996 725 738 554 8 817 806 18 19 607 866 907 63 55 683 817 395 43 70 911 828 613 314 174 772 993 596 512 906 432 963 912 369 634 201 831 850 3 43 782 302 564 544 595 677 786 275 249 382 920 924 322 470 298 901 16 696 633 603 379 450 637 208 858 167 175 365 38 274 449 716 860 284 433 609 641 151 912 731 670 980 866 396 735 406 194 213 412 792 322 840 807 505 574 66 358 529 733 627 983 810 432 48 860 398 776
651 330 298 380 66 826 888 759 917 557 694 680 586 524 469 12 935 626 909 240 978 446 89 67 945 911 327 83 221 187 116 409 345 239 371 643 634 216 490 866 412 922 146 26 397 947 868 105 53 379 443 544 10 37 716 802 252 350 600 984 270 826 913 971 855 636 803 114 62 865 683 162 147 604 455 164 604 708 113 536 134 696 378 761 655 190 957 683 227 121 718 347 558 859 258 489 698 32 301 29 814 193 433 544 129 194 168 97 685 585 165 202 840 239 307 513 762 386 879 118 944 184 810 49 231 66 167 794 775 210 194 393 589 505 348 468 467 243 768 80 25 45 115 760 322 288 727 611 449 988 696 980 218 505 196 134 140 945 91 943 213 193 996 665 504 46 620 743 118 29 824 196 710 762 626 434 581 249 735 453 614 679 915 469 39 449 180 646 878 370 324 304 760 307 304 100 343 960 542 442 738 959 729 289 726 26 557 232 650 551 721 59 11 389 340 705 110 249 403 462 124 321 104 174 354 630 973 116 319 987 518 589 331 430 568 741 550 72 920 716 769 666 584 737 844 585 339 994 706 438 537 986 553 62 911 409 105 625 744 543 929 464 819 8 516 570 321 907 641 32 457 557 952 505 981 357 536 541 846 528 515 943 444 968 130 549 742 458 839 586 427 882 708 876 292 404 732 753 704 513 37 250 825 620 808 745 549 841 693 220 498 298 860 362 94 291 756 737 463 418 138 193 873 960 56 239 833 994 436 826 60 491 241 449 910 442 647 969 315 532 758 336 862 939 865 526 197 784 335 180 933 472 571 603 530 302 663 724 135 105 629 122 820 933 407 761 867 255 471 312 977 848 689 996 283 362 464 113 303 4 998 87 77 885 217 334 262 696 965 351 68 147 350 738 835 163 680 572 111 795 338 380 341 244 17 538 936 167 899 713 109 562 58 431 332 323 434 66 356 292 720 369 191 520 652 246 790 659 774 395 399 32 989 636 778 947 834 732 927 203 787 463 861 968 441 453 323 288 695 845 875 590 575 181 379 992 20 694 390 720 59 19 719 693 882 982 741 602 891 622 916 272 88 327 906 835 947 60 380 967 739 238 688 241 734 654 733 533 475 287 682 136 606 340 609 811 410 224 460 782 24 210 925 868 156 784 984 485 900 742 85 343 864 442 886 260 997 13 703 589 99 722 184 623 87 290 72 618 264 682 27 930 702 506 999 545 574 201 770 461 263 502 157 480 939 921 336 737 852 950 363 99 40 859 585 473 681 247 496 708 877 369 405 147 692 929 826 104 596 688 638 902 394 671 881 148 393 177 479 190 497 59 47 798 724 306 274 370 895 269 294 760 554 101 898 367 435 728 417 40 242 596 365 117 524 786 813 531 50 88 34 935 505 486 361 495 289 941 54 320 297 512 193 264 623 923 189 785 207 660 78 490 603 172 96 863 700 851 100 517 892 773 628 137 106 315 959 319 358 170 36 655 805 729 355 523 145 763 162 310 333 710 519 919 459 429 281 576 261 596 779 187 205 910 795 576 453 139 918 29 391 217 832 259 668 172 286 754 360 762 223 682 737 616 314 951 23 46 151 316 993 126 268 997 660 578 543 968 541 497 970 291 31 319 632 248 169 786 942 21 182 703 728 570 960 998 962 659 921 815 572 376 377 286 102 684 975 856 438 47 401 15 513 393 956 691 672 252 41 606 674 102 821 889 284 658 211 354 659 843 49 396 318 9 317 589 618 913 432 30 125 184 783 512 249 799 823 988 809 539 954 187 122 164 797 462 943 247 256 166 613 591 963 438 889 122 235 406 386 179 493 434 82 169 625 983 955 478 279 312 561 241 188 98 4 808 203 765 966 814 395 180 564 17 176 561 555 98 684 547 849 859 531 195 776 109 5 718 509 399 192 445 545 818 897 720 866 827 745 27 313 563 13 176 480 353 311 470 662 339 876 224 290 811 646 887 669 953 567 935 462 722 81 874 359 820 858 317 456 125 786 441 152 314 836 931 976 982 257 145 487 947 293 525 133 569 202 533 173 226 905 893 98 847 12 110 308 683 722 453 472 431 591 92 183 399 699 809 131 803 986 259 507 893 503 350 912 400 70 652 949 324 342 219 9 23 499 399 425 339 93 539 305 728 648 866 857 33 299 915 587 279 608 313 667 96 593 918 310 119 506 514 3 131 155 171 0 906 908 283 306 297 765 927 275 330 657 331 351 106 577 261 418 666 282 793 429 686 328 783 521 398 767 877 792 293 580 231 26 545 424 321 679 561 273 902 225 398 477 588 938 487 90 40 883 302 474 347 512 13 654 275 950 263 160 612 269 981 451 274 18 653 1 672 137 655 32 642 649 482 712 220 801 62 212 984 723 586 353 117 782 552 902 980 95 938 161 477 605 897 247 991 576 278 644 566 177 449 931 708 690 361 439 386 502 977 491 926 375 287 894 853 705 606 468 526 972 711 517 816 788 444 853 711 154 100 974 586 508 67 48 201 940 923 736 708 937 911 948 221 893 310 243 818 511 969 807 419 904 671 594 721 220 83 57 822 349 288 731 969 406 41 470 337 818 775 665 193 97 715 583 513 494 152 481 218 402 687 563 14 69 338 979 865 14 315 126 574 16 483 796 740 751 224 442 696 645 703 992 831 67 282 65 730 430 180 86 523 914 196 347 72 806 521 601 53 38 880 206 74 431 741 357 807 777 396 190 320 170 867 932 461 187 168 566 692 958 787 172 773 661 140 260 348 291 820 556 588 296 879 92 995 546 110 61 913 230 954 995 636 329 52 514 185 488 858 817 82 903 502 615 230 30 460 523 174 831 357 901 924 749 387 320 829 186 87 226 858 837 326 384 333 117 978 622 297 484 981 15 509 35 565 254 109 781 337 163 366 337 322 142 972 148 987 45 26 123 224 780 519 185 268 79 336 599 101 465 285 991 420 330 208 527 121 983 767 229 823 686 513 854 37 802 443 485 769 171 420 631 946 214 816 766 34 848 285 569 615 486 106 21 813 195 142 150 946 711 539 874 146 534 272 930 599 923 447 636 68 178 191 872 374 179 778 658 164 598 40 121 727 259 600 885 124 907 698 794 41 538 256 219 544 528 302 630 495 210 158 144 422 101 988 127 996 856 803 562 182 811 379 812 702 526 404 450 517 701 221 747 645 522 324 108 820 570 685 896 103 224 191 666 373 389 982 687 204 673 156 633 293 383 153 676 196 63 245 374 85 6 106 798 129 761 366 84 370 887 920 847 559 482 824 483 717 454 319 181 543 416 777 422 677 426 628 43 675 637 378 204 64 209 692 232 908 326 341 533 249 624 657 132 151 33 136 392 451 302 490 215 806 565 418 919 331 656 14 843 154 982 577 890 163 492 373 420 118 752 94 610 739 859 3 740 31 961 494 697 994 166 498 428 872 677 685 325 667 946 931 642 755 870 329 246 923 691 896 525 577 400 904 759 454 635 409 73 554 707 280 309 393 446 1 539 975 107 121 559 866 136 972 423 596 578 224 46 979 476 127 448 260 750 147 295 598 265 292 842 573 829 348 234 243 312 945 445 219 198 100 119 780 988 364 149 896 19 205 83 833 510 789 880 497 595 699 478 439 55 680 372 612 495 568 415 828 671 349 387 141 748 476 366 630 128 702 334 831 370 590 222 17 772 516 926 167 228 161 828 271 845 878 239 205 500 549 764 25 851 856 364 516 968 536 582 508 489 924 627 809 381 17 278 87 244 15 143 784 159 209 112 393 588 986 755 993 376 287 985 111 238 76 714 250 8 183 411 603 928 528 590 598 288 278 838 608 753 744 419 491 639 164 611 114 466 158 951 593 607 270 344 98 990 163 29 654 552 22 678 783 827 590 367 167 452 538 871 40 2 482 791 889 815 143 967 846 396 772 544 662 266 591 793 895 773 936 64 922 830 294 520 757 236 639 74 949 414 44 153 821 52 375 22 251 540 464 529 915 139 591 743 151 28 130 440 922 713 229 784 207 103 3 141 161 437 791 532 544 969 860 763 241 800 138 757 1 175 527 255 772 994 594 300 230 597 781 285 728 670 542 616 507 869 269 573 136 617 951 199 104 51 78 884 947 458 101 971 524 245 249 71 973 174 814 362 562 551 822 408 156 922 548 964 921 208 66 272 326 251 834 7 423 76 250 987 198 44 843 934 605 447 686 980 749 621 790 404 541 277 317 164 269 822 26 785 919 409 8 398 408 75 922 863 12 271 582 267 879 421 870 789 90 276 964 640 982 346 798 316 878 547 262 280 221 643 522 413 488 579 671 237 426 548 795 602 984 388 985 953 650 250 904 850 838 120 537 158 662 560 526 941 199 253 274 200 410 216 888 80 164 804 372 746 865 816 262 201 588 461 81 725 268 771 885 799 609 473 524 42 233 717 827 114 936 675 574 369 208 535 957 715 554 612 334 373 265 841 319 664 680 619 348 240 833 592 303 653 187 501 579 385 228 709 982 754 921 352 305 368 252 233 36 382 100 248 436 924 487 287 639 730 364
484 634 702 111 287 504 36 165 304 829 65 218 498 522 476 99 577 9 897 842 610 167 419 177 752 939 603 327 337 929 950 522 198 513 666 840 582 762 679 150 261 40 984 937 59 617 186 238 884 277 365 871 639 490 413 595 904 772 563 510 806 40 363 593 796 182 24 395 905 465 720 225 781 59 633 782 93 862 565 915 826 884 131 566 423 429 954 890 196 971 86 713 787 846 534 866 123 921 249 899 957 550 723 485 994 420 435 891 399 867 251 506 466 67 772 518 800 93 42 111 807 928 991 763 77 565 962 685 172 137 822 597 47 21 517 26 1 618 558 439 750 724 819 213 808 266 307 145 222 716 431 561 923 520 2 201 486 721 410 612 144 555 744 469 492 440 149 834 139 947 66 101 862 633 295 138 606 143 436 149 416 131 845 834 480 172 426 336 113 91 556 110 567 654 260 704 599 936 180 316 467 158 509 602 54 710 445 347 397 977 707 39 988 582 507 258 646 400 769 580 238 878 250 85 925 769 970 19 770 802 935 449 880 26 847 866 996 198 70 729 659 133 543 922 901 246 662 433 315 492 135 546 605 661 275 48 258 26 345 441 353 143 667 579 267 604 464 547 168 147 91 131 231 170 189 771 381 104 50 400 165 550 917 750 343 10 387 440 355 648 849 672 510 89 389 80 62 187 485 384 194 167 727 651 765 704 195 886 914 380 308 472 621 805 791 173 146 640 306 669 591 217 684 148 589 676 166 914 825 606 554 894 595 829 44 193 117 924 212 761 976 741 489 433 382 846 941 740 678 896 74 865 523 411 559 481 743 817 129 241 161 260 511 186 330 959 227 765 541 669 177 951 269 7 912 387 386 769 437 582 926 351 886 179 799 534 651 844 864 451 906 102 763 298 19 519 604 656 377 735 668 361 427 166 479 475 866 431 900 852 163 608 634 821 745 733 190 688 947 217 178 750 390 881 375 464 681 643 154 674 547 17 391 287 741 577 253 580 219 477 928 278 244 175 136 774 895 181 576 670 587 77 696 322 561 27 936 475 701 106 774 304 704 843 16 302 99 998 980 405 221 415 266 157 73 95 909 308 271 654 890 8 215 197 405 292 317 260 311 891 208 361 288 37 710 221 830 371 626 904 97 31 290 107 827 327 538 789 183 490 255 344 910 285 372 900 609 844 570 469 229 133 505 836 460 18 482 352 931 158 322 548 797 918 993 356 670 579 893 918 87 17 887 546 891 834 673 216 101 966 624 278 934 449 783 335 331 131 364 941 590 773 683 854 392 292 694 273 522 320 549 661 293 510 964 799 384 678 368 149 449 453 521 312 611 437 76 175 159 274 959 523 403 590 762 444 761 548 896 652 237 500 128 863 438 737 125 893 239 840 156 575 952 458 158 962 40 246 630 1 263 921 283 219 351 320 94 674 210 599 878 731 944 814 429 33 280 822 493 190 182 878 738 91 362 352 433 991 695 221 277 936 256 603 424 966 430 762 530 659 88 761 279 473 638 651 983 424 51 408 338 314 406 863 568 509 157 906 107 870 629 255 4 291 746 490 474 645 773 841 142 790 823 924 612 733 442 43 672 695 664 415 689 753 370 169 717 675 60 331 739 23 876 451 856 196 245 249 518 671 61 653 298 501 843 315 981 640 961 548 85 931 334 944 645 628 205 50 863 359 592 540 138 828 519 783 748 392 294 82 49 902 354 988 516 406 323 7 68 138 515 725 18 745 564 773 456 397 314 218 548 200 566 768 27 52 542 153 132 181 497 448 832 762 324 844 226 205 241 484 998 428 264 219 21 526 811 519 671 394 620 894 401 905 313 322 188 1000 3 802 8 758 23 622 300 435 504 501 302 239 447 292 367 727 969 806 143 109 792 443 885 516 512 110 844 942 376 572 528 810 860 253 206 729 831 61 102 169 455 371 594 808 38 153 971 435 115 572 803 499 11 401 451 469 588 599 217 622 140 289 501 648 192 675 833 760 820 145 446 342 92 215 111 52 268 926 636 424 771 788 171 461 817 21 972 701 698 512 278 443 764 179 883 244 675 290 527 482 247 492 33 394 937 630 299 785 722 542 569 487 677 580 112 840 640 473 448 355 824 737 273 978 955 197 619 446 514 633 861 410 533 600 417 405 228 158 716 562 805 315 52 297 472 178 963 607 550 79 22 281 193 326 848 800 756 257 575 543 187 925 870 942 452 480 234 712 75 240 940 341 63 623 691 613 685 934 495 319 502 387 371 23 305 239 674 426 705 562 712 319 653 509 881 968 207 558 43 988 259 800 978 493 933 29 14 61 69 796 725 974 361 934 946 70 160 482 383 748 546 530 786 471 145 440 660 87 740 293 997 880 450 13 584 799 580 400 342 649 385 165 232 782 506 692 130 701 30 677 17 546 804 12 711 15 865 828 992 910 600 351 191 941 352 383 875 664 597 273 616 785 644 47 657 909 520 766 309 239 494 744 329 801 508 770 164 640 571 89 233 851 782 216 434 340 133 531 850 68 857 60 31 607 749 703 213 920 203 223 388 674 759 881 852 997 838 327 555 306 204 395 968 896 894 120 116 982 336 7 246 680 360 411 224 489 579 277 340 690 248 802 730 496 958 69 358 763 648 685 57 798 225 562 539 980 682 900 346 226 839 708 321 263 216 937 915 90 777 983 813 304 366 248 703 217 81 245 274 343 734 87 793 820 815 869 235 690 120 228 328 658 262 94 119 424 320 808 536 721 916 572 513 32 301 814 871 238 540 445 617 903 859 847 608 420 583 417 607 880 79 365 487 102 150 308 658 869 760 858 999 655 326 442 835 556 919 116 12 198 496 509 170 910 35 471 80 608 780 134 98 377 454 944 412 437 491 166 270 988 96 98 654 269 369 391 118 315 39 199 841 107 921 996 942 720 932 403 622 191 929 329 32 305 525 456 956 554 104 649 151 186 828 546 948 274 56 26 181 655 5 991 471 926 55 343 632 211 176 261 432 643 45 370 46 695 439 839 810 556 618 795 854 154 598 109 821 776 747 122 627 958 758 888 778 533 911 29 71 499 713 479 443 787 9 654 846 333 152 1000 402 52 202 228 357 777 699 6 106 503 252 533 285 965 408 756 596 363 637 613 572 789 374 931 529 993 924 565 814 97 908 454 440 282 656 163 851 315 652 343 601 679 643 481 892 975 89 453 400 24 687 237 858 452 457 877 812 844 243 653 155 535 167 722 276 959 537 204 868 206 211 419 990 698 214 997 461 234 289 527 282 667 985 75 794 301 581 7 201 37 524 955 975 387 602 328 236 659 13 944 20 374 544 803 676 638 465 992 350 393 347 267 867 975 199 191 927 942 802 843 127 877 623 184 751 723 795 969 855 391 209 323 690 14 700 555 124 526 100 136 635 546 614 276 28 18 714 623 174 858 729 971 728 253 418 793 628 545 869 57 578 4 284 462 291 772 779 501 218 753 292 852 348 136 967 317 148 350 316 992 873 541 902 347 767 684 421 717 982 956 318 674 816 937 842 814 458 797 344 523 469 936 223 433 310 528 34 416 930 770 327 3 297 845 562 452 943 683 766 338 72 912 379 494 631 880 731 410 945 740 586 496 64 979 396 575 966 312 615 96 281 577 483 212 109 390 137 378 655 859 185 47 784 416 733 831 995 344 553 273 242 62 715 919 706 716 6 109 888 586 874 143 960 977 420 283 979 573 680 894 829 148 53 770 407 258 625 842 153 139 686 128 977 552 265 666 108 458 378 327 404 253 754 71 41 908 90 103 147 517 286 404 853 631 58 737 692 834 663 439 200 240 296 671 545 485 15 307 697 566 169 310 785 203 503 35 141 858 721 253 949 188 272 501 95 84 724 901 478 980 26 545 114 129 103 268 688 476 665 301 776 560 907 495 939 427 973 414 789 236 473 116 953 869 755 837 490 107 394 570 801 550 37 723 987 766 899 661 7 168 173 515 557 113 398 721 333 863 488 883 393 122 974 99 414 758 453 149 356 894 349 695 788 883 373 960 532 263 836 17 735 445 531 254 922 442 719 723 425 46 560 722 29 300 840 784 240 363 790 673 197 469 319 467 341 16 526 426 641 828 83 535 649 120 918 202 877 626 920 43 325 98 552 592 312 700 499 193 837 912 78 738 25 567 475 68 708 209 339 282 409 176 162 836 736 350 121 449 913 371 798 712 411 730 742 343 593 777 470 926 134 234 175 540 254 535 84 265 551 388 110 709 303 497 775 184 428 996 122 950 834 781 395 351 535 800 737 792 184 516 753 636 179 245 105 752 726 635 82 369 669 140 257 796 613 472 757 921 359 940 585 178 693 801 889 120 462 795 903 527 818 869 965 627 463 55 573 753 230 742 809 73 951 158 872 786 477 438 335 589 468 917 459 857 718 478 481 513 332 254 444 759 0 134 500 720 882 162 642 722 126 158 415 248 48 126 986 489 879 411 422 883 709 523 989 989 380 214 732 777 661 725 67 824 938 430 650 651 441 109 898 302 10 774 220 526 647 466 768 340 574 200
438 729 373 554 795 481 116 713 375 189 868 894 342 847 439 382 794 97 555 891 226 30 866 644 83 879 348 933 576 638 240 958 267 343 378 510 248 302 490 239 824 509 616 732 101 366 609 583 501 105 606 137 554 373 261 450 766 523 324 620 71 312 583 412 549 729 160 716 431 816 173 385 197 295 530 29 139 327 779 153 483 162 165 651 900 718 893 992 937 433 970 35 565 942 739 292 306 200 964 289 427 41 395 15 660 762 636 740 974 452 578 525 364 66 796 326 119 516 760 199 876 158 819 832 929 73 883 542 654 593 889 722 461 27 891 923 164 348 499 991 717 936 982 642 283 496 432 743 782 464 6 784 212 314 112 262 91 557 320 89 528 707 841 530 189 682 840 124 493 651 397 809 814 142 376 179 508 690 846 729 537 101 951 601 999 291 425 514 414 780 249 448 242 301 704 686 61 519 371 843 658 862 465 248 797 552 382 598 172 279 843 690 377 222 14 126 744 726 615 848 295 512 886 986 404 684 102 514 956 796 677 584 405 692 193 744 726 977 477 381 443 228 453 981 589 549 789 884 409 556 163 902 480 948 351 88 601 256 608 60 538 102 236 181 653 43 784 892 512 947 903 120 960 2 466 880 353 957 232 70 187 330 57 327 195 666 566 330 37 71 700 95 684 309 709 64 746 434 325 971 642 928 424 863 81 645 916 39 670 376 852 956 259 614 142 720 568 669 456 953 221 151 572 809 920 861 396 692 98 230 985 552 451 988 600 763 880 102 246 375 487 49 282 662 895 952 223 534 945 112 25 525 179 679 776 197 275 7 934 400 732 295 93 127 445 256 580 174 569 729 996 515 452 298 533 740 877 942 153 636 106 588 845 775 442 365 270 640 241 351 135 685 454 227 958 510 158 767 482 550 470 350 919 464 463 262 190 368 88 94 389 560 273 117 955 144 693 393 610 527 542 768 532 732 127 313 109 393 82 948 519 932 59 211 311 140 535 399 79 346 562 567 269 758 715 332 310 911 745 895 994 766 988 666 326 324 762 390 575 363 322 464 51 274 355 759 581 850 517 504 368 497 191 415 913 307 978 269 995 389 741 288 618 434 564 274 946 247 730 259 676 347 415 640 420 952 705 976 491 478 939 467 683 648 256 533 177 867 718 650 58 636 285 577 203 959 981 665 634 565 556 948 423 236 505 901 707 317 492 301 959 990 587 555 118 533 500 975 303 442 180 533 943 978 912 481 407 489 617 858 406 487 205 145 881 578 410 841 146 355 656 924 243 654 998 986 73 482 319 660 582 685 507 889 21 770 260 854 624 598 227 127 383 156 115 783 29 67 401 527 168 514 97 84 288 723 265 530 33 920 4 386 422 609 522 192 167 779 828 488 838 697 238 188 547 478 863 511 333 939 842 98 369 435 384 386 398 792 855 647 753 126 783 200 62 593 932 349 130 677 437 180 436 424 95 186 518 676 545 453 755 630 90 644 53 230 652 935 607 867 921 203 144 413 188 957 612 931 675 539 110 754 888 144 625 486 338 372 302 152 971 449 312 776 793 767 873 211 591 383 41 359 638 928 826 270 328 974 892 84 850 571 433 778 813 788 22 408 931 452 646 530 811 905 199 799 770 759 986 675 78 314 763 634 11 464 5 826 321 42 69 582 671 337 941 669 48 262 926 730 525 206 756 763 631 3 271 871 711 429 697 855 788 839 833 40 16 719 526 343 458 104 13 544 619 142 231 140 474 405 778 90 790 947 898 90 728 783 411 316 867 229 622 487 350 227 928 493 126 111 117 985 641 855 141 941 23 310 965 967 291 142 181 804 875 893 247 225 686 122 801 306 393 608 949 44 394 285 286 46 84 730 20 677 230 884 724 842 836 443 597 47 426 249 706 795 418 369 918 200 536 603 104 799 145 689 264 661 721 236 413 959 953 954 138 846 558 663 603 412 509 127 901 77 185 3 874 358 280 967 235 999 99 761 767 439 56 915 804 765 553 582 647 254 19 403 769 852 523 941 381 295 417 317 149 16 140 173 787 495 72 355 276 904 419 993 909 494 129 119 485 282 713 818 192 365 593 606 957 119 829 206 691 943 702 279 548 761 734 330 856 428 289 511 935 473 754 116 980 688 472 130 887 590 667 718 366 651 169 439 780 871 588 183 785 673 67 568 64 418 830 252 479 553 936 653 516 757 623 158 719 27 18 236 159 961 218 648 815 907 178 239 968 38 385 152 105 738 527 699 723 361 837 7 975 739 43 344 304 715 844 191 370 907 313 945 352 867 643 272 879 34 862 538 494 180 300 46 853 302 155 497 594 905 471 931 640 638 561 707 196 956 85 165 579 252 219 332 629 534 245 875 372 388 550 73 34 248 904 417 237 729 987 566 771 449 305 734 906 863 121 271 733 24 775 438 46 203 330 125 752 841 942 721 681 886 131 504 865 677 268 519 989 896 749 203 973 697 602 510 663 402 908 921 831 401 80 753 560 692 983 793 198 837 933 383 216 636 773 248 222 889 966 470 668 56 592 260 332 835 252 754 915 171 356 529 468 262 803 605 884 411 134 554 690 355 621 52 997 396 244 165 605 983 210 764 301 493 318 523 65 471 294 168 678 511 122 442 151 815 42 616 692 718 66 609 299 75 359 279 685 336 540 552 990 605 292 665 467 731 262 154 786 405 585 455 761 571 630 184 279 87 857 193 402 193 315 995 408 357 358 110 847 599 712 597 524 829 817 987 701 655 35 900 349 294 357 758 323 972 950 812 825 676 133 789 758 392 534 200 546 859 39 248 103 588 944 997 434 831 696 160 89 718 254 899 336 890 991 635 211 461 293 609 539 47 590 413 92 776 28 276 914 748 651 715 808 828 208 571 604 869 55 79 633 236 731 722 31 938 2 540 897 851 125 834 992 322 672 685 923 437 620 809 12 561 552 606 150 347 392 603 613 413 531 334 772 309 388 796 870 470 674 336 45 922 805 848 257 804 346 164 871 803 284 706 635 155 74 159 869 878 462 773 137 905 430 860 114 767 3 58 720 632 571 277 902 424 449 15 644 582 925 474 504 416 17 1000 570 25 457 220 924 74 680 973 911 665 543 71 250 508 170 768 214 670 475 298 233 440 107 241 363 792 108 812 251 352 637 744 334 166 70 13 639 666 699 902 559 430 171 510 239 995 544 856 132 498 186 150 200 136 727 528 823 44 194 410 864 695 308 10 729 72 947 247 979 372 802 729 910 952 611 735 166 952 412 715 362 373 174 334 807 803 757 168 361 968 220 33 391 402 657 962 822 433 694 538 655 884 662 529 489 751 314 593 839 406 473 670 290 14 229 98 307 735 274 34 399 375 497 551 648 413 858 482 514 121 513 619 154 782 224 841 30 5 503 355 563 3 111 122 777 839 329 960 661 334 781 584 764 752 339 757 977 309 496 429 60 993 38 233 182 271 113 379 428 74 962 866 469 827 736 82 743 40 725 151 742 872 810 543 478 997 750 135 447 134 253 725 94 200 450 811 502 675 688 362 152 870 854 261 446 330 63 689 100 897 386 12 9 446 948 975 460 292 768 429 96 493 628 988 206 401 337 288 650 887 860 952 510 649 421 379 967 542 818 288 207 163 360 887 68 359 162 572 26 504 665 237 673 566 799 926 737 666 586 308 484 840 735 464 626 533 204 11 86 193 54 274 596 318 792 165 848 39 574 560 820 688 722 526 759 534 557 60 347 325 835 392 343 169 76 389 952 49 598 18 882 618 44 267 390 434 834 606 374 761 435 93 669 332 201 430 584 193 521 777 649 234 50 826 120 520 905 872 664 183 595 96 327 381 344 867 345 130 515 384 551 811 708 158 309 535 317 979 40 20 215 760 75 122 316 880 765 465 52 324 15 862 161 738 335 93 529 887 748 604 687 378 367 938 234 534 976 991 832 604 714 387 263 707 464 796 175 512 682 200 890 491 266 855 666 416 444 504 573 160 459 521 740 329 917 369 143 958 8 614 645 160 387 211 0 892 809 458 689 690 297 466 710 226 927 44 209 479 679 242 27 473 184 794 798 156 298 165 885 762 800 476 899 156 963 192 984 335 940 661 10 907 128 844 938 312 440 651 429 135 228 183 476 92 380 864 972 987 922 291 791 405 416 65 954 825 896 399 907 21 821 867 331 955 148 417 36 666 961 214 878 134 441 837 488 476 659 330 77 491 136 375 217 935 567 494 7 803 520 716 379 370 341 279 486 191 32 823 698 386 202 693 541 577 1 647 511 467 577 386 296 675 495 405 287 173 277 3 894 914 258 844 969 951 993 457 176 766 827 865 87 2 859 681 340 593 851 138 124 500 123 471 157 761 213 43 703 456 861 338 632 516 738 955 147 431 225 584 255 583 183 357 506 965 448 362 272 523 354 866 774 186 614 667 455 852 930 212 403 267 49 162 365 311 816 350 24 748 627 86 47 912 281 895 498 117 481 633 400 446 872 389 751 22 806 717 849 539 156 830 599 376 747 156 812 275 278 337 716 314 695 684
770 568 538 587 541 245 963 862 379 359 128 518 487 380 211 79 11 900 48 268 564 75 410 896 380 165 799 657 877 418 984 520 149 37 423 198 938 222 474 354 131 751 594 234 549 742 628 545 331 893 314 995 667 93 491 631 753 996 126 178 703 704 717 349 311 806 522 213 575 909 839 525 147 43 650 13 478 390 890 403 903 988 994 72 305 673 327 642 387 167 908 49 955 877 430 283 272 880 235 683 783 891 459 495 795 114 262 341 644 942 182 358 687 458 609 271 227 129 685 545 389 683 876 914 386 636 169 217 772 740 622 358 59 114 98 930 710 98 40 469 151 179 726 386 175 283 823 452 328 736 299 740 581 337 357 498 68 408 460 81 595 534 229 569 288 918 946 486 295 2 42 946 586 357 308 408 927 751 920 621 806 329 447 260 841 293 285 709 850 43 20 131 215 783 392 762 365 385 686 578 456 536 734 688 135 591 124 128 289 995 88 917 905 518 57 689 171 767 401 840 341 647 807 808 950 131 408 557 793 941 78 585 765 83 787 661 882 796 833 452 445 951 413 290 825 729 966 333 101 820 130 672 777 288 754 960 306 786 645 902 440 412 190 729 106 58 166 732 588 455 704 58 662 529 633 207 86 726 801 326 195 333 515 952 368 231 672 939 500 250 528 410 173 586 342 245 162 738 196 90 510 953 6 260 530 631 532 145 746 189 751 103 256 974 475 149 771 319 895 738 521 314 584 862 405 896 200 571 216 522 421 316 911 822 54 195 242 368 657 997 760 3 901 712 435 199 881 916 654 915 428 270 355 408 286 741 352 42 271 429 450 417 81 413 165 303 483 518 132 843 334 423 764 649 861 352 114 198 939 449 947 797 848 287 824 387 492 653 969 289 484 540 330 166 207 219 337 296 198 79 865 758 303 156 840 539 403 992 675 994 50 881 978 584 329 238 417 561 931 210 512 905 694 279 540 886 185 594 853 771 744 630 907 263 509 248 275 553 241 234 727 280 469 361 924 445 627 675 159 913 277 400 463 43 411 687 441 272 109 343 670 18 773 915 412 476 479 671 669 696 206 997 810 240 446 796 728 209 199 798 970 40 383 740 174 275 344 621 455 772 750 630 340 976 246 262 72 990 34 255 449 305 996 154 281 832 443 23 155 308 548 280 313 167 828 42 646 114 948 369 44 942 231 123 706 272 990 673 804 57 964 907 640 591 871 841 700 647 784 367 364 50 637 426 302 802 600 983 433 964 85 660 959 71 757 291 37 411 830 692 593 404 794 808 397 317 248 284 574 427 22 488 857 877 434 820 354 554 473 720 648 154 997 38 527 371 393 187 982 397 15 191 981 447 712 939 709 748 724 986 263 354 249 127 103 216 427 622 442 627 664 616 912 231 432 32 621 187 544 150 531 199 437 51 842 623 968 152 747 904 356 243 680 123 339 929 789 717 177 914 58 597 589 325 855 663 780 74 115 524 153 778 813 437 533 505 980 411 714 332 979 771 854 474 245 741 384 609 583 110 14 999 45 54 665 123 611 226 739 332 676 572 373 451 519 728 145 912 230 361 253 267 599 648 957 725 641 6 647 996 576 606 404 670 501 973 708 86 612 236 829 240 172 371 688 662 603 684 617 657 502 376 758 121 497 432 347 509 10 492 179 863 353 128 343 168 494 32 975 707 919 783 658 662 429 87 671 671 578 275 951 421 61 271 13 196 49 447 219 812 993 647 525 959 715 239 370 53 774 294 127 614 378 479 133 349 653 357 192 554 35 255 438 213 986 427 900 463 845 847 297 273 607 924 67 207 361 763 27 101 945 653 719 157 416 748 623 288 264 70 991 404 858 683 556 592 932 348 992 896 918 82 649 765 846 930 503 564 372 137 191 82 453 299 267 578 490 842 105 917 406 359 887 274 508 970 318 128 498 336 941 266 36 532 514 480 572 512 268 363 25 843 113 459 736 952 292 724 886 3 545 679 420 839 692 816 815 853 222 973 504 333 972 146 21 822 560 388 985 563 891 457 869 722 913 705 956 210 273 62 914 186 909 732 457 348 570 186 681 968 209 383 711 386 465 949 212 898 84 15 507 443 668 425 716 123 338 981 768 798 934 13 279 322 444 598 30 77 781 301 926 580 65 286 619 182 652 983 896 605 998 508 867 654 546 840 596 598 587 447 696 60 817 29 75 787 376 342 60 200 335 6 3 813 960 324 321 998 315 300 62 407 407 418 821 259 415 451 107 479 705 87 925 323 874 883 270 515 214 91 398 228 204 360 513 444 585 345 201 882 51 842 99 444 158 450 71 696 691 935 674 688 506 246 729 160 967 771 878 434 183 174 187 727 835 786 625 93 26 661 307 440 971 772 73 549 345 37 910 515 296 351 97 99 626 765 52 130 320 659 542 459 550 952 70 152 226 446 563 218 690 225 123 878 301 576 95 751 284 266 756 596 631 976 346 300 782 261 46 456 233 685 93 545 827 985 775 629 808 786 366 213 210 38 605 579 661 913 837 506 480 203 566 55 738 752 695 164 55 444 424 120 624 648 748 886 634 554 826 949 193 665 752 858 613 643 266 598 400 644 188 530 838 960 194 653 280 361 452 223 374 557 552 673 293 159 718 917 323 51 958 135 792 706 439 977 138 441 118 188 851 774 523 632 156 906 725 436 466 745 786 230 255 855 472 680 142 487 53 768 367 213 954 864 666 999 535 70 316 905 28 405 167 547 689 736 872 8 880 881 409 149 1 268 69 420 818 190 80 140 148 489 616 872 0 559 534 510 189 252 129 788 573 935 247 639 82 900 76 132 543 308 741 216 202 620 377 754 785 184 358 275 889 396 110 389 458 612 160 835 902 412 559 937 181 616 375 8 683 207 516 445 762 27 79 839 324 736 759 956 651 508 143 633 699 555 897 27 862 203 221 370 451 354 362 210 418 463 679 305 488 186 812 174 137 125 805 912 894 890 359 410 868 513 414 833 470 648 561 893 915 181 232 72 524 312 965 287 928 219 495 752 569 921 140 85 974 536 551 565 763 678 822 964 17 103 319 57 184 118 743 602 577 110 933 330 240 584 369 111 436 681 139 512 655 30 390 899 304 226 178 284 350 173 208 946 41 306 254 324 663 127 917 338 875 887 422 28 713 85 425 573 300 417 885 806 798 612 537 650 590 858 702 666 766 82 735 277 632 570 791 888 32 397 125 887 536 220 349 666 283 537 558 464 942 969 489 983 987 244 213 224 426 823 91 74 693 536 225 622 186 741 864 481 819 660 134 424 629 254 94 666 141 359 761 257 278 839 170 975 477 466 832 448 899 815 274 218 767 209 481 901 849 290 100 924 381 710 520 582 476 386 396 150 205 145 251 40 554 410 224 267 237 120 740 666 962 200 39 477 803 519 454 154 223 471 977 196 518 381 720 875 108 446 606 685 656 899 722 326 287 905 96 23 580 824 325 853 220 897 921 649 730 846 431 271 203 307 218 710 732 563 371 165 244 482 402 603 260 101 63 123 778 537 2 295 976 766 144 739 31 105 136 481 322 799 104 731 250 211 282 64 863 988 943 214 163 932 16 235 620 484 618 8 873 450 122 377 553 27 119 723 852 214 92 658 844 661 602 479 252 264 707 13 9 481 999 934 597 625 83 683 180 936 24 918 615 690 836 872 797 281 312 31 742 991 755 602 989 507 643 308 983 471 860 705 937 654 601 838 592 346 582 719 261 302 892 700 399 287 351 601 814 549 859 639 146 545 419 579 363 235 995 450 843 854 29 387 930 269 678 511 154 484 591 523 4 839 23 972 258 352 385 345 659 247 749 180 539 700 816 196 239 552 802 713 776 588 234 37 562 223 935 688 820 478 468 397 916 582 973 325 526 60 391 37 630 531 257 781 790 927 677 631 18 780 77 723 660 433 66 548 462 425 565 138 636 862 150 879 12 549 499 1 5 104 348 615 701 514 43 220 102 638 697 355 111 129 505 623 904 265 831 149 638 587 922 749 944 675 511 264 684 31 547 911 461 404 879 558 64 409 382 745 326 994 673 730 265 242 47 430 906 92 598 741 610 410 517 195 7 155 236 532 721 975 164 249 471 86 809 694 888 72 796 84 567 328 961 83 883 882 847 289 121 456 157 903 464 766 952 516 733 501 290 782 639 798 197 783 291 572 336 42 228 290 317 990 745 967 870 672 557 396 38 991 866 548 56 897 788 172 737 464 485 543 893 220 811 664 388 561 276 429 953 697 936 691 74 528 493 934 217 408 604 424 332 955 682 182 635 999 117 756 298 735 161 872 333 642 394 958 731 895 19 247 259 117 238 916 940 649 116 283 482 149 923 11 608 891 360 132 120 669 898 650 571 243 529 759 176 349 856 348 834 268 988 130 33 404 152 1000 555 259 395 452 310 126 309 927 8 969 168 38 448 424 89 137 294 948 90 497 929 160 87 580 568 862 723 531 614 562 467 418 496 374 243 921 769 565 698 725 779 637 642 10 949 269 800 770 112 449 269 421 486 745 884 160 579 142
695 496 284 252 711 211 219 683 833 639 125 185 745 649 329 768 753 749 280 199 370 801 279 373 594 442 130 636 835 427 465 933 337 169 854 294 759 535 878 249 249 29 132 36 632 526 292 745 205 792 549 404 459 535 669 174 744 767 408 502 524 751 733 883 668 964 747 468 3 48 44 306 506 481 14 181 540 372 11 187 869 71 944 551 166 439 382 694 813 657 343 466 555 127 590 673 597 904 967 348 342 57 282 982 672 891 999 415 424 392 882 92 918 730 403 966 531 724 458 206 457 944 171 334 437 493 312 600 268 138 965 66 671 387 256 117 247 536 684 366 218 412 504 14 687 607 748 685 172 337 934 677 112 209 553 982 595 685 416 775 640 410 261 449 7 826 935 624 413 599 530 864 988 802 638 921 930 901 592 464 224 399 806 900 784 883 174 247 791 583 871 472 173 678 119 439 591 800 488 752 121 159 765 120 775 764 237 685 270 698 975 924 489 849 721 140 92 942 23 100 345 864 383 195 213 652 886 336 115 567 396 812 665 310 616 332 798 845 164 996 741 21 198 614 267 538 752 365 455 615 838 971 9 577 619 239 602 339 467 65 445 459 252 206 495 178 578 7 620 256 182 277 287 388 8 449 498 668 710 768 699 148 74 824 507 396 326 743 365 593 322 158 30 388 441 534 406 610 69 519 167 399 319 409 25 662 255 155 803 306 114 997 861 685 208 752 240 69 656 338 604 342 397 916 306 55 484 933 58 533 774 168 639 885 70 417 641 168 998 224 948 366 963 813 724 303 678 782 402 174 373 873 88 503 422 31 986 693 822 770 352 769 924 685 159 908 285 53 50 283 191 996 226 283 913 864 990 970 215 32 233 626 311 564 68 594 621 915 740 802 318 367 789 61 464 701 405 622 951 773 257 340 696 347 378 60 995 151 502 764 903 266 964 434 892 324 958 783 89 478 952 774 201 67 911 390 783 659 906 87 728 523 962 425 141 988 244 489 852 74 4 819 917 137 338 385 371 217 885 708 185 707 552 22 781 305 703 764 220 515 62 888 663 646 6 553 492 249 826 664 368 417 122 638 758 81 361 290 936 388 662 232 879 871 22 163 99 119 333 709 845 795 880 20 701 151 477 11 440 399 420 320 946 414 521 59 149 430 891 624 538 646 151 944 356 631 624 176 46 710 782 952 751 278 36 662 443 79 706 974 475 172 392 86 769 496 399 856 674 117 366 29 977 206 96 692 17 399 31 312 394 552 18 242 184 322 899 232 461 414 211 870 73 651 514 460 795 977 87 286 841 130 660 403 78 453 873 170 250 844 932 901 209 908 925 84 600 779 628 148 439 836 372 973 715 688 664 716 364 312 145 184 904 35 920 852 683 325 429 912 157 442 528 737 293 850 868 370 480 877 2 910 840 579 102 662 614 578 450 337 83 111 755 592 449 131 945 644 37 756 757 453 643 757 801 55 325 373 101 780 206 148 84 375 276 250 746 330 890 98 412 85 231 693 844 314 541 911 535 37 21 997 547 615 323 587 283 489 908 139 358 31 48 110 685 346 707 562 867 967 848 16 197 275 264 876 558 701 20 228 575 586 452 327 487 982 241 863 415 379 142 798 262 20 694 143 972 570 605 523 722 786 490 374 562 533 47 243 26 600 629 454 67 28 708 866 454 774 702 126 95 630 788 965 973 303 651 859 805 121 717 375 307 540 385 618 954 949 937 139 388 249 657 129 941 430 367 504 210 416 609 693 654 749 188 403 493 840 653 118 143 546 196 317 344 393 546 527 328 159 444 157 842 55 479 722 298 155 584 673 63 577 335 656 827 602 601 430 108 381 258 30 517 134 483 711 881 26 974 523 505 709 376 993 200 937 612 286 834 670 277 109 85 936 832 348 246 152 39 335 195 532 186 639 793 618 129 676 536 403 865 282 269 905 928 584 170 292 10 824 75 193 739 237 271 579 560 973 761 738 698 72 456 853 107 332 760 750 425 77 569 484 735 432 570 565 993 386 340 655 288 671 912 894 797 233 431 74 289 159 51 506 682 799 895 565 897 612 896 646 732 698 438 827 808 58 799 325 272 112 217 354 228 821 884 175 0 290 979 625 509 792 915 19 391 639 138 379 321 442 52 84 565 941 251 79 992 68 542 866 754 626 281 841 622 151 787 328 466 569 737 409 462 35 375 950 260 792 809 358 407 819 526 795 470 149 265 478 588 260 207 960 98 785 19 853 363 139 875 875 409 221 494 7 336 638 863 479 551 841 730 547 596 771 953 445 393 131 463 879 828 452 712 753 436 437 300 914 199 868 843 931 550 855 500 882 574 940 548 871 545 987 103 555 384 614 448 764 482 456 334 272 792 99 12 934 453 670 658 9 966 960 76 969 411 145 523 505 451 794 512 299 273 752 377 250 65 730 77 227 133 76 690 167 38 860 286 124 642 182 850 886 716 321 140 968 491 441 229 377 511 885 303 819 168 463 599 728 576 211 763 502 54 760 432 12 45 148 785 443 718 12 802 626 586 814 161 20 770 890 525 850 923 777 147 3 227 377 593 939 442 837 661 77 192 523 692 516 580 943 60 688 776 770 931 2 360 50 939 37 468 907 346 161 419 522 91 548 723 271 156 113 520 60 571 924 970 535 812 903 236 426 636 587 400 288 430 972 82 99 110 512 123 12 727 830 501 926 976 634 5 752 987 585 181 774 559 852 254 877 796 482 901 833 573 97 315 893 94 304 981 915 564 686 811 223 158 471 66 657 691 736 32 510 719 834 572 407 43 634 697 675 786 76 134 34 239 738 725 547 623 724 982 97 771 289 667 780 79 171 317 702 681 102 731 553 59 930 617 131 888 215 631 772 57 837 626 816 27 643 116 355 607 830 831 840 947 654 714 259 242 783 259 427 652 993 131 889 278 808 997 15 90 781 339 200 304 201 818 615 858 196 693 20 985 220 929 270 666 397 950 133 421 939 659 28 830 90 154 7 476 841 97 503 872 959 989 678 253 888 566 629 478 985 836 567 100 78 837 398 637 833 800 58 679 876 615 102 305 956 423 132 647 726 513 400 557 24 686 312 689 568 676 254 105 381 916 69 350 602 460 516 926 621 124 555 433 138 618 357 919 193 779 847 767 499 554 30 613 266 248 622 187 855 177 526 956 257 810 487 380 814 568 95 709 547 225 760 351 995 815 558 902 101 474 2 93 887 720 181 673 584 883 793 427 389 291 315 113 664 357 451 297 145 24 537 327 143 825 331 927 534 414 301 581 921 655 677 146 98 381 131 190 571 410 353 849 592 150 887 816 549 446 829 893 793 870 672 969 90 118 354 957 208 821 830 762 152 635 937 302 297 940 308 907 512 984 142 266 981 314 712 750 499 127 466 310 13 630 464 864 998 499 63 585 249 86 95 447 564 139 565 379 732 40 492 877 423 533 218 189 989 768 67 539 259 537 965 887 116 905 989 332 687 160 307 611 694 942 763 55 217 839 403 221 312 846 144 516 932 943 300 42 324 72 372 1 72 856 534 955 491 341 516 193 71 16 821 582 303 534 943 577 695 503 570 646 27 56 836 435 481 144 885 527 378 330 751 434 629 766 101 362 209 862 682 486 616 178 199 232 586 556 912 633 699 349 701 320 606 532 261 749 153 522 173 670 230 355 169 61 853 395 299 938 757 313 59 49 421 175 361 214 277 921 530 817 423 824 90 922 429 153 895 894 686 889 374 308 157 126 870 294 505 583 239 587 734 738 948 347 856 649 419 764 960 606 10 212 756 472 546 756 288 29 927 165 562 704 335 743 758 688 468 996 884 561 284 109 145 245 976 579 140 35 454 900 503 627 300 625 326 544 375 398 477 851 633 529 89 860 42 510 512 309 933 473 409 634 913 234 525 169 93 819 892 238 506 790 747 203 572 230 174 978 800 15 739 497 170 155 228 120 934 949 537 518 680 959 506 418 190 820 50 135 263 28 673 876 703 648 145 179 496 515 209 216 982 13 24 194 902 369 686 295 115 777 319 968 791 290 522 353 868 401 108 33 498 567 591 299 432 543 264 961 123 773 39 598 977 866 538 106 242 104 394 354 828 386 514 331 769 152 715 359 741 404 324 316 180 855 648 980 339 726 398 176 82 136 772 794 394 390 616 772 762 713 914 853 832 700 847 994 337 111 296 81 111 960 486 301 304 387 398 933 601 859 122 222 322 909 873 742 498 991 65 778 787 117 217 53 719 496 838 80 948 374 227 180 356 910 859 680 674 971 299 162 451 734 635 645 664 807 42 348 465 829 650 417 473 847 720 389 234 426 924 874 543 137 783 324 845 914 559 736 673 183 83 508 954 202 479 814 134 274 977 428 831 263 652 163 225 223 323 705 778 71 409 729 93 148 606 983 249 644 355 780 255 64 648 677 29 804 612 823 691 485 897 603 901 469 43 235 151 675 613 610 759 243 210 898 764 128 363 41 289 204 228 296 898 650 333 275 438 563 241 608 475 471 484 519 908 481 759 857 840 34 983 589 105
341 150 927 111 586 152 464 878 471 392 747 302 764 603 536 716 870 380 48 673 355 692 793 291 301 838 273 264 111 564 262 298 150 452 982 332 629 719 413 824 640 655 631 800 34 829 802 825 984 852 330 140 569 548 665 548 138 478 954 620 691 558 687 281 758 362 16 31 839 612 263 240 466 983 512 67 323 775 435 916 373 96 882 262 723 350 370 399 92 759 25 920 860 369 857 639 237 271 158 652 296 513 163 878 278 38 621 949 235 714 37 415 757 333 887 157 103 726 924 804 396 286 427 673 244 927 618 669 418 145 73 800 905 248 154 51 432 963 999 706 371 504 184 554 926 107 335 694 457 549 530 348 24 514 465 755 582 329 98 683 939 391 475 936 26 115 685 679 776 68 121 615 267 413 82 805 929 600 987 179 399 541 719 144 565 714 910 227 114 179 56 297 87 846 55 639 714 662 130 282 351 272 126 111 243 427 498 825 494 362 313 163 86 891 93 152 297 395 119 317 978 31 898 441 204 455 356 851 587 339 339 102 778 549 711 936 46 324 869 470 277 449 662 890 472 959 309 948 193 214 387 910 788 640 589 434 579 639 493 455 697 804 574 835 624 594 346 478 505 307 4 493 531 505 676 908 81 181 713 405 532 167 127 234 40 344 3 109 735 772 875 457 448 707 617 496 165 229 430 582 266 682 895 654 523 355 218 917 485 567 429 395 416 54 526 966 800 1 89 554 31 61 686 333 890 268 740 800 981 901 862 211 392 821 831 403 563 516 963 459 989 743 993 216 885 64 602 103 728 975 177 571 207 105 292 647 249 704 372 137 394 264 808 171 651 228 726 18 738 291 528 889 712 833 592 539 951 646 188 512 442 291 580 303 311 47 938 917 718 475 858 29 477 117 669 914 756 84 246 493 453 294 125 308 824 21 434 597 404 620 254 342 610 536 143 88 397 100 97 929 932 991 319 661 707 307 11 885 70 653 288 645 401 876 152 753 167 384 675 582 785 314 975 206 967 961 868 493 625 967 29 514 966 205 750 536 840 319 947 184 703 4 809 425 182 420 219 44 470 803 66 847 62 710 245 12 546 472 324 247 252 46 117 362 974 650 250 943 822 872 786 247 215 954 196 163 123 563 484 706 663 177 533 713 524 31 294 21 79 400 447 390 680 49 774 856 956 246 227 900 748 605 539 375 792 914 865 243 132 505 603 62 202 205 721 291 909 74 801 877 6 546 352 804 742 822 921 543 916 406 393 733 688 685 213 276 783 566 366 521 799 436 476 567 420 209 180 959 658 111 65 593 853 803 164 696 15 931 730 580 647 106 189 100 102 85 880 468 306 433 42 125 768 906 409 527 977 223 630 413 600 892 222 910 449 83 482 252 913 334 209 443 810 630 191 953 819 653 261 634 836 589 670 225 315 875 811 61 915 834 146 358 852 416 900 95 923 342 931 974 398 167 571 602 257 893 950 469 275 882 364 371 933 150 874 53 841 139 334 19 377 973 223 401 378 409 272 633 506 582 205 217 210 787 892 427 834 208 357 296 33 764 519 780 321 260 731 833 902 947 499 7 60 745 720 976 168 805 945 209 771 990 361 957 746 585 936 973 633 555 462 11 496 144 338 561 170 756 804 910 606 656 784 837 767 978 358 923 813 555 423 428 843 736 35 129 733 696 112 642 64 247 948 429 343 614 76 958 556 622 58 69 131 256 148 714 137 258 942 250 400 970 433 517 120 766 32 952 195 951 814 281 271 527 935 433 403 188 825 864 636 127 350 685 598 268 612 65 573 92 599 422 925 400 671 265 918 3 551 176 201 130 782 701 983 238 657 366 994 967 646 124 113 760 135 727 51 168 217 873 216 905 560 752 2 299 773 333 155 867 248 883 761 707 305 827 584 911 274 12 374 232 673 173 542 916 946 164 754 987 562 981 172 981 654 703 8 579 779 349 765 702 299 177 620 349 115 992 846 827 282 573 806 780 407 121 359 917 681 157 153 949 639 65 971 986 116 637 660 525 643 367 859 808 181 26 817 89 722 991 322 941 28 817 525 570 581 765 198 902 608 545 53 459 957 994 903 786 649 922 247 88 570 245 790 354 71 751 835 317 362 726 622 320 190 711 644 368 425 619 10 65 683 394 896 772 488 413 727 665 988 639 0 162 845 365 405 97 990 786 749 430 300 136 424 287 389 297 549 436 238 490 751 522 63 608 515 566 133 534 847 639 672 867 147 891 667 963 537 206 41 49 479 317 832 43 540 459 664 56 419 742 253 293 849 545 541 355 402 448 74 202 441 953 145 848 543 920 344 45 572 979 769 517 634 14 36 651 384 159 159 411 388 316 17 113 934 843 911 619 701 169 303 741 408 873 456 405 197 872 69 725 601 475 349 712 95 794 535 796 777 38 438 492 889 868 694 715 255 672 206 90 270 262 458 588 333 664 514 525 949 658 985 657 575 593 295 170 604 773 666 819 552 730 912 346 251 77 368 95 637 605 590 808 826 719 367 170 930 570 203 814 864 732 737 86 161 111 943 282 578 127 734 668 47 510 85 6 90 126 881 729 884 715 256 453 753 2 725 622 468 600 331 809 876 316 627 375 555 672 585 546 383 590 225 941 616 420 863 721 798 820 455 702 678 541 94 618 175 525 710 778 490 919 492 976 805 170 791 849 354 709 140 850 100 561 199 48 380 127 57 347 169 302 415 403 106 485 325 416 968 919 211 188 682 831 513 458 178 986 241 425 1 891 234 91 444 614 674 820 365 137 706 269 18 35 871 868 391 278 770 718 316 263 139 912 192 147 185 464 632 589 567 180 850 874 502 428 964 900 291 588 454 189 503 719 772 369 659 117 553 539 179 909 724 946 807 915 818 551 239 74 509 417 597 453 220 166 613 664 439 545 760 205 668 853 9 114 142 239 739 131 171 525 231 494 280 656 463 473 961 316 695 377 518 515 953 850 607 377 615 165 821 355 489 35 293 76 5 214 320 788 972 299 684 159 264 506 879 599 780 335 200 213 736 478 287 139 762 406 72 846 233 117 174 42 258 3 534 612 958 531 833 509 414 977 763 725 867 416 521 997 336 953 497 45 973 641 508 343 588 150 134 887 480 752 149 219 375 586 976 71 661 115 855 722 390 577 883 840 803 434 709 321 460 203 891 597 417 810 500 254 105 872 955 254 68 751 23 574 67 43 467 929 679 886 144 840 96 257 91 698 854 472 940 946 908 419 13 745 279 482 919 750 866 830 995 31 689 369 522 336 614 212 50 580 440 643 741 359 128 467 483 895 699 81 962 741 960 716 823 19 922 121 281 669 717 830 795 835 529 568 122 568 289 665 410 794 877 117 318 876 436 302 101 161 342 768 44 58 872 435 21 142 830 777 473 378 593 397 304 661 544 485 443 749 743 862 732 6 591 570 445 679 766 238 340 634 842 612 928 31 856 645 317 611 744 761 129 644 698 798 446 480 107 174 412 61 269 744 194 74 363 405 886 885 381 422 837 525 431 270 752 834 426 446 385 534 789 746 49 1 997 39 61 990 486 654 827 447 59 635 156 376 914 684 873 86 39 84 118 901 386 814 511 106 576 555 437 89 284 780 12 311 501 259 992 625 550 597 623 889 677 12 851 452 124 17 986 920 395 252 507 171 14 341 558 182 422 279 965 758 83 528 369 845 461 79 959 109 345 642 816 930 326 480 78 111 609 309 716 320 516 2 775 875 136 19 906 283 655 105 469 945 796 7 878 34 897 617 510 179 650 624 376 600 848 106 312 773 328 295 491 983 583 27 904 350 54 73 183 305 360 947 20 298 648 688 229 396 715 883 230 14 517 317 628 281 226 216 692 520 937 432 815 642 829 380 406 656 259 664 307 606 337 380 151 294 314 621 474 690 979 844 545 457 176 659 187 685 888 502 611 337 595 337 265 864 80 9 268 731 759 535 348 288 450 550 920 631 504 895 568 657 302 998 421 438 941 921 626 417 224 784 641 749 561 298 653 167 797 359 755 697 705 552 428 630 554 191 893 222 861 100 596 545 594 944 332 656 310 386 329 237 702 643 99 829 645 588 696 621 787 937 353 701 173 226 75 398 43 11 605 71 38 766 452 113 828 212 952 185 481 644 564 966 619 3 794 43 557 735 260 194 566 133 652 961 917 311 690 104 19 871 232 539 214 126 379 61 996 225 781 387 991 361 548 739 894 789 77 195 411 900 108 372 844 231 242 72 980 382 45 921 109 511 22 614 276 12 160 222 236 681 495 554 820 633 308 251 745 78 162 102 527 523 901 394 212 915 290 396 638 833 27 583 221 335 708 507 459 1000 110 289 577 979 693 343 88 301 547 820 298 929 907 992 520 957 729 688 812 631 52 489 283 24 944 986 700 157 559 522 487 323 30 669 838 321 899 933 998 773 84 797 656 908 382 170 186 274 538 440 635 542 240 23 166 611 642 537 157 692 141 448 7 534 478 137 285 618 327 134 347 113 969 436 228 595 286 143 704 826 451 166 208 765 970 291 104 498
84 304 333 706 896 894 578 209 512 259 936 736 903 238 180 315 941 880 317 274 483 267 632 463 677 161 33 736 354 446 614 424 707 663 624 658 245 383 382 684 981 881 176 810 58 95 350 218 404 422 547 334 910 870 682 928 32 16 709 324 863 786 89 883 849 757 177 465 892 454 114 696 29 803 328 2 329 98 539 399 750 7 982 460 629 924 281 31 778 378 485 374 691 571 50 612 218 480 40 572 967 668 860 261 384 62 440 943 39 11 666 202 156 239 634 71 135 920 510 19 829 548 618 466 519 867 455 60 490 902 694 599 352 805 831 861 372 713 500 523 956 437 19 653 465 743 64 285 315 715 449 374 516 245 895 701 212 348 660 531 46 766 757 630 867 187 873 254 522 346 142 885 219 585 665 175 298 211 491 137 884 264 780 295 463 596 381 706 533 146 739 67 398 815 705 23 545 656 796 931 834 177 887 671 66 546 627 105 880 571 566 465 286 339 405 199 735 816 921 839 916 877 905 538 647 94 656 661 347 200 810 763 619 355 270 736 36 946 942 860 601 718 637 953 477 676 127 568 842 734 108 504 535 265 209 170 146 707 457 830 900 924 708 919 423 743 727 275 912 93 34 160 825 529 35 197 763 207 875 296 744 766 776 370 158 481 537 212 143 516 712 61 576 263 68 784 987 340 838 380 165 420 643 278 646 643 145 786 543 486 171 505 376 837 504 232 555 310 823 864 786 783 489 231 399 579 77 774 928 896 725 353 751 42 118 253 569 98 262 773 362 236 178 291 293 27 3 497 683 692 380 869 804 571 264 33 154 875 901 129 233 769 898 397 558 178 170 168 704 254 192 401 573 396 960 647 246 966 975 295 930 573 94 774 138 270 447 919 531 658 575 57 217 870 27 294 172 310 287 333 785 173 157 900 883 79 444 677 325 771 587 167 567 363 969 554 748 864 216 933 296 722 121 489 788 638 673 719 231 9 773 758 295 509 67 546 16 760 509 838 532 307 2 927 852 657 413 954 933 933 181 481 662 197 734 207 357 927 103 926 194 941 741 131 243 516 18 871 184 210 385 698 747 427 902 250 292 689 798 910 635 902 759 623 752 46 91 173 342 56 717 575 49 460 997 460 85 82 948 216 438 575 733 913 722 953 367 629 364 518 977 495 781 816 959 106 827 568 772 611 162 622 17 550 698 482 623 795 944 348 391 377 678 626 257 333 271 789 973 364 793 491 958 997 756 970 622 216 570 933 227 449 416 185 109 599 86 856 8 727 693 361 425 871 502 941 648 86 280 517 448 909 986 25 550 705 439 523 312 582 760 967 26 912 73 551 230 936 814 289 205 721 499 432 939 823 588 931 0 740 111 591 979 899 674 332 195 636 137 800 684 847 437 705 255 152 792 943 710 700 87 632 335 482 828 984 355 316 4 166 585 823 211 578 471 843 383 749 525 669 797 561 511 584 968 134 991 195 414 670 846 49 466 863 149 281 965 990 175 452 661 921 584 305 894 756 626 498 14 376 630 45 258 923 155 877 782 935 153 664 371 405 554 387 208 952 918 601 808 33 334 643 974 222 343 201 947 436 520 131 816 39 197 662 980 686 5 908 282 224 148 688 593 496 548 606 495 687 183 624 344 351 464 989 147 543 929 401 706 928 671 141 313 140 402 494 594 288 442 369 714 996 330 387 856 78 191 142 590 645 721 80 963 856 141 727 397 968 189 440 222 751 606 306 607 618 679 416 817 424 818 399 10 787 95 290 131 303 134 665 659 173 473 961 970 202 865 21 501 723 636 399 591 983 266 527 625 91 913 763 836 499 911 164 25 922 248 542 769 73 469 675 225 546 561 844 451 179 242 252 311 730 468 687 771 207 235 210 993 114 663 775 96 953 803 765 125 554 845 735 152 969 536 935 369 222 667 57 869 153 609 841 957 968 507 145 359 814 129 702 353 626 597 726 649 856 920 597 582 45 337 37 284 239 861 860 538 556 198 944 69 716 305 175 249 454 743 44 182 937 686 576 915 228 104 496 204 342 669 329 872 968 301 865 169 273 628 517 41 349 589 890 680 313 878 268 617 713 366 817 932 447 612 261 93 300 368 365 935 946 650 502 417 123 299 779 951 805 260 502 862 710 356 456 927 679 82 68 320 466 583 185 289 375 450 745 90 603 207 606 45 258 314 896 724 714 513 845 517 323 953 189 736 207 653 242 460 837 954 747 639 411 562 180 664 32 140 520 886 493 30 579 767 165 676 923 28 119 250 366 332 744 188 790 374 836 784 305 42 897 327 310 651 448 805 115 690 303 720 15 395 860 452 149 479 506 13 789 291 980 897 839 985 555 806 493 841 727 992 916 496 10 820 962 43 987 324 462 79 156 925 915 370 274 843 725 71 735 236 241 658 5 553 376 348 459 961 31 130 227 730 894 514 358 559 50 340 670 758 742 65 836 474 88 345 626 687 138 261 394 830 132 74 834 179 618 478 149 392 759 167 826 412 533 302 828 996 76 506 683 163 450 638 847 541 642 200 46 754 29 790 330 160 340 812 864 482 990 774 434 528 972 377 486 995 259 122 890 446 475 288 606 994 357 263 898 486 6 604 729 336 184 505 389 232 939 943 169 931 291 161 670 526 345 363 562 306 552 132 463 274 957 318 112 657 798 123 149 81 249 159 46 874 305 857 763 462 87 749 550 394 451 276 33 273 995 470 746 107 436 568 152 652 686 21 285 55 757 524 293 530 671 938 334 443 451 692 496 102 675 308 570 917 70 611 528 24 238 133 158 117 33 61 950 418 802 577 750 899 780 592 562 492 636 224 565 783 541 419 205 136 614 220 697 962 557 909 964 551 758 613 466 859 646 527 5 766 398 322 679 701 858 914 498 1 205 23 940 494 287 47 271 799 179 540 300 351 991 521 913 851 33 139 984 238 404 53 37 283 615 326 745 487 449 988 987 840 247 726 247 890 731 430 517 697 614 331 406 201 862 57 303 572 555 891 490 885 932 866 61 696 80 955 96 815 896 386 571 456 6 893 32 408 361 51 909 120 565 723 362 453 378 358 596 432 344 940 596 855 838 401 146 923 679 615 469 580 225 339 66 174 318 97 833 703 129 879 191 310 323 420 818 770 579 809 15 115 821 605 391 871 490 984 443 426 87 346 227 641 347 424 86 700 884 484 829 719 292 837 975 229 669 458 216 515 778 621 205 15 406 889 446 966 874 247 543 323 830 202 214 989 655 59 685 285 837 144 790 480 250 237 270 92 576 390 703 904 360 234 254 475 815 529 476 433 637 429 140 472 64 945 126 240 798 410 302 75 893 699 152 268 324 888 553 213 896 978 177 581 364 937 969 620 230 668 339 9 244 858 928 877 777 850 207 459 208 48 567 375 632 645 395 196 298 826 535 88 906 768 66 556 528 740 2 223 831 732 30 409 112 124 619 252 103 571 892 795 766 63 287 695 947 151 627 738 14 864 982 396 649 833 387 908 324 998 90 434 958 868 510 711 112 389 123 407 220 406 958 870 808 316 676 269 43 203 939 779 182 976 662 210 300 971 183 60 33 275 478 199 256 811 512 388 431 454 573 518 519 44 600 38 759 272 821 685 836 173 957 565 140 467 371 544 653 832 240 794 662 441 782 259 641 435 804 427 403 56 386 256 74 672 269 100 291 546 720 919 906 436 907 239 113 801 126 946 818 922 577 602 957 319 406 54 942 267 934 279 982 431 630 718 276 78 40 341 469 493 484 497 859 964 335 853 285 338 692 378 80 6 93 579 638 70 871 206 747 574 120 610 192 304 25 411 32 876 290 844 493 387 512 309 882 595 702 564 95 265 364 297 706 52 30 422 585 681 487 882 429 670 829 421 594 983 250 215 899 290 758 303 731 835 513 787 780 76 935 83 738 775 764 128 805 221 894 742 727 186 643 702 928 764 423 400 652 168 694 608 929 190 231 166 777 715 374 753 501 226 864 349 533 848 563 254 470 37 353 689 657 99 475 949 641 777 56 116 366 20 292 307 752 379 919 924 207 428 502 599 482 762 321 728 25 126 600 503 656 294 511 761 350 675 29 603 916 80 148 228 889 586 267 508 210 600 361 631 84 244 56 642 336 251 781 765 246 241 601 110 346 688 181 98 600 839 232 31 862 654 964 193 734 563 601 952 86 101 343 11 475 105 345 150 403 185 88 822 404 534 508 616 366 598 916 557 231 415 145 731 387 655 283 476 805 716 356 755 439 934 836 277 770 596 689 640 1000 113 187 106 142 164 424 214 195 713 144 119 307 300 265 445 111 737 852 746 463 393 724 481 585 729 722 813 500 12 365 488 426 791 904 926 690 633 795 906 755 62 953 950 342 560 476 800 841 542 905 498 731 907 631 361 666 644 340 854 319 807 365 403 79 253 851 745 761 187 524 22 132 321 732 7 998 373 594 523 226 821 269 819 499 552 650 72 438 999 948 360 621 972 38 990 331 549 494 802 44 461 530 278 914 847 498 824 198 112 48 881 210 365 865 789 256
144 542 298 386 236 917 711 142 511 648 824 330 283 715 640 660 333 562 47 18 641 790 109 517 212 167 703 858 496 777 187 352 982 327 56 609 997 857 591 508 250 504 339 170 274 485 265 984 583 308 861 328 626 483 912 204 740 963 891 130 292 512 225 606 160 157 715 337 77 315 612 13 619 998 335 918 952 622 387 18 362 966 375 256 860 74 765 828 480 484 589 772 415 447 674 274 13 438 218 469 162 29 986 819 491 664 610 899 844 610 493 585 887 431 138 232 812 735 750 460 41 560 473 589 733 689 964 739 428 33 632 827 71 114 663 470 547 948 941 669 535 321 312 255 918 148 361 99 45 932 431 534 934 885 170 650 315 513 840 371 635 133 175 855 153 4 500 167 785 232 358 530 407 359 973 667 543 380 720 431 752 92 447 450 3 347 809 239 299 880 758 931 608 614 659 221 831 885 518 918 938 428 195 805 976 591 835 999 852 991 637 799 804 720 520 544 326 47 782 17 458 763 538 417 751 541 79 18 946 17 384 507 655 454 35 187 909 235 489 3 657 602 599 592 334 84 734 490 939 696 664 140 935 634 379 960 295 264 133 811 906 210 665 936 497 148 406 904 588 229 132 527 596 900 93 23 995 986 563 222 42 381 673 909 291 745 193 344 467 309 890 299 111 746 818 941 469 589 972 850 947 912 189 796 636 747 795 184 378 733 393 335 388 875 356 704 85 666 735 728 846 458 978 856 248 243 430 506 642 823 949 644 979 46 381 90 932 470 110 768 498 966 76 980 536 346 957 658 974 696 726 786 354 615 769 454 956 513 114 591 484 465 34 723 803 114 278 722 994 516 302 170 611 377 907 918 916 737 463 887 203 117 363 182 465 681 942 896 485 789 157 278 341 921 181 955 506 950 7 940 404 483 695 477 351 920 537 598 214 21 169 132 815 699 683 965 623 687 603 53 960 859 959 838 240 934 179 810 231 365 19 466 64 969 237 827 272 261 732 3 669 332 174 525 544 318 996 791 975 241 710 345 797 405 197 1 421 335 412 827 888 522 118 18 958 756 827 178 503 947 348 743 219 687 196 735 420 863 849 796 434 443 878 79 389 628 565 446 576 561 698 875 810 486 316 998 359 965 11 23 92 453 482 786 755 410 442 863 859 825 622 29 725 197 405 940 926 989 753 567 712 435 23 62 226 133 131 39 83 976 134 252 483 645 549 868 151 53 149 512 280 559 564 915 863 741 730 990 234 473 185 875 834 508 816 34 220 97 17 412 554 596 524 560 22 461 279 486 579 502 570 927 929 203 919 766 743 690 10 543 898 242 241 43 885 355 408 978 16 748 440 63 533 137 63 623 747 424 137 361 418 124 209 417 833 960 128 823 126 361 461 46 78 948 704 952 855 957 504 139 501 568 889 144 444 988 847 157 332 1 553 757 457 228 923 506 479 127 327 902 252 195 243 790 140 736 297 739 450 185 49 930 468 674 627 999 660 500 94 454 613 138 229 906 531 582 832 879 624 821 142 179 775 229 319 52 717 361 672 971 913 719 365 666 343 802 605 340 448 383 992 720 708 53 829 617 474 376 456 565 8 242 776 551 409 181 694 972 600 947 709 841 993 627 424 202 39 515 614 937 113 36 425 934 43 13 164 562 744 721 328 991 653 858 232 35 689 427 277 996 371 694 397 494 53 382 180 412 176 168 661 846 875 770 161 93 917 12 12 22 224 439 369 850 32 631 821 951 573 692 945 302 285 622 763 146 998 36 390 893 580 36 584 371 438 454 602 434 908 894 266 110 385 160 521 691 807 484 532 811 633 167 789 113 625 862 227 645 962 766 925 563 869 448 692 49 737 864 552 90 263 540 350 850 9 147 31 462 911 803 158 553 793 812 598 528 91 703 364 713 551 328 682 57 615 152 903 409 967 886 990 407 965 89 920 594 433 775 62 120 206 670 470 968 905 663 69 199 568 573 242 406 451 387 310 932 515 46 331 162 288 502 29 112 21 799 567 455 897 594 311 94 324 769 300 673 123 928 475 804 377 913 590 556 320 988 116 889 639 483 222 757 556 912 585 713 523 874 893 650 88 994 650 963 981 637 182 549 112 837 530 403 968 118 843 683 259 49 251 44 963 620 646 475 40 744 59 365 754 451 349 763 284 55 517 748 372 157 122 500 904 284 620 161 895 863 822 661 368 762 163 577 344 626 462 357 370 263 267 459 796 605 26 922 230 246 505 718 304 612 823 590 649 53 186 209 638 407 446 801 508 333 383 901 519 409 940 714 147 161 759 525 104 274 677 631 813 918 246 910 648 772 540 5 970 350 594 345 936 703 779 585 791 392 858 389 121 337 143 428 841 143 403 441 688 837 645 261 419 365 286 671 684 415 435 400 305 221 200 844 628 578 862 708 842 378 449 204 90 126 70 51 865 711 228 475 294 601 453 642 499 387 150 710 799 609 146 696 722 104 392 416 668 35 167 196 103 505 145 825 667 83 811 631 814 822 173 264 50 760 74 776 578 565 293 320 877 59 15 998 256 671 233 641 366 860 745 248 422 988 756 894 593 689 848 752 739 83 559 916 924 436 731 807 261 754 105 842 238 840 478 146 60 679 75 275 999 400 360 225 985 545 507 8 820 972 141 880 494 134 592 611 702 113 413 551 492 657 718 159 561 875 445 372 806 359 817 763 901 769 48 616 455 199 37 845 89 630 529 679 439 940 760 331 155 271 961 161 587 504 854 708 798 14 411 190 194 158 748 398 971 954 95 326 784 628 340 440 87 177 25 221 651 315 80 591 198 643 539 326 429 541 757 135 398 124 527 303 736 546 464 295 373 493 314 10 101 223 486 895 880 567 432 283 631 620 786 533 777 238 969 525 317 815 772 786 980 646 900 424 61 362 282 620 51 5 268 989 487 22 323 100 867 901 199 818 512 931 705 120 574 52 367 680 686 245 191 179 850 609 325 297 723 796 427 584 247 564 208 976 401 632 115 310 693 139 700 105 513 735 729 269 125 533 177 847 678 773 184 759 33 845 28 556 728 159 766 369 395 637 166 211 130 20 528 152 719 84 262 241 948 704 514 321 65 190 724 402 679 934 697 593 353 182 966 152 336 105 6 355 477 714 108 902 954 143 839 592 597 331 399 307 882 947 14 296 257 544 156 307 258 749 652 622 346 270 207 999 881 520 742 946 106 710 386 723 5 504 269 297 139 3 436 640 38 982 944 671 857 678 129 840 676 706 165 252 253 256 271 271 148 756 607 75 977 835 329 98 201 823 569 831 352 757 706 767 57 914 67 273 86 11 713 172 685 11 183 213 510 182 581 595 542 514 54 547 634 372 423 27 768 136 838 73 417 13 792 682 190 347 330 101 471 480 687 846 355 887 658 631 178 146 647 147 868 82 690 93 347 11 68 470 953 659 154 937 721 557 681 665 290 136 727 69 414 705 555 191 205 156 617 759 643 176 557 607 991 281 20 799 853 818 783 581 98 231 221 981 606 375 774 899 575 17 558 959 382 24 84 760 781 584 287 48 879 593 260 119 586 878 666 973 928 541 100 800 805 497 159 9 741 238 337 403 927 563 629 296 306 328 899 256 313 946 836 280 188 192 72 644 289 648 837 579 1 806 802 446 595 793 44 625 951 36 394 512 309 940 488 931 66 986 509 761 502 89 808 602 874 592 984 239 845 22 604 246 670 615 211 906 870 389 571 210 202 164 767 555 762 493 58 197 825 866 550 195 630 443 516 644 819 27 884 920 562 436 931 98 656 114 204 898 525 2 794 193 244 440 902 20 644 850 216 346 671 138 764 654 73 366 955 225 255 459 27 303 983 867 213 940 380 859 245 352 55 553 30 570 894 372 699 668 437 602 303 656 426 692 654 779 97 833 761 766 168 764 400 686 943 289 441 161 621 708 582 325 560 95 790 257 46 832 773 259 99 477 235 459 883 692 778 627 989 267 609 137 675 615 534 508 987 20 460 188 120 783 495 752 548 810 275 164 892 161 308 506 307 799 851 542 801 306 896 678 296 962 357 540 396 599 871 986 873 362 481 451 4 902 171 802 910 514 680 742 526 568 616 466 270 793 391 623 770 707 746 612 96 133 254 870 933 487 886 161 476 291 930 426 541 149 826 68 301 29 136 268 102 367 374 562 800 368 410 835 318 872 192 158 152 393 738 833 749 49 124 249 215 20 780 45 338 229 771 358 452 345 828 602 376 586 36 692 454 468 787 333 223 757 522 28 545 526 618 939 714 896 52 906 701 805 914 81 107 762 119 353 0 581 342 557 872 467 117 71 127 833 691 906 921 162 856 736 18 986 249 457 321 902 572 654 82 499 135 26 716 253 2 509 950 71 416 874 273 60 546 693 696 287 466 103 988 540 402 369 281 356 601 622 472 445 239 636 915 109 707 93 264 258 788 427 922 870 937 333 866 304 210 581 322 757 24 991 459 308 443 335 566 954 490 560 217 977 577 285 81 634 345 367 172 842 276 539 830 208 864 715 876 258 662 113
831 265 926 617 332 221 954 757 637 426 675 10 706 563 414 690 453 488 122 980 770 657 484 622 998 868 975 15 291 651 424 617 323 729 686 592 631 354 71 985 830 75 719 42 386 318 623 538 153 742 372 631 341 224 569 51 911 264 294 511 223 655 197 845 68 132 371 672 36 309 855 812 793 724 237 891 22 437 968 96 88 762 563 207 883 499 614 541 592 427 780 735 289 447 148 725 394 169 616 990 437 504 840 728 242 155 591 819 266 265 251 594 361 323 95 647 474 427 722 99 629 443 723 411 653 7 797 276 241 277 181 783 588 846 5 548 645 734 277 77 945 191 761 802 534 343 879 100 963 220 0 829 2 192 590 609 73 169 70 848 416 24 871 887 34 537 877 721 205 173 931 799 382 663 913 976 828 156 92 171 556 575 320 861 426 398 546 500 208 279 475 122 574 944 501 243 843 261 890 991 884 709 275 501 990 126 55 245 721 2 516 887 38 703 845 290 716 45 654 161 899 468 571 307 387 587 307 447 627 667 701 544 397 381 550 778 326 116 328 232 432 446 347 238 781 383 284 734 710 836 46 572 164 994 948 499 370 1000 618 136 8 582 924 67 567 683 923 645 664 141 285 76 392 263 909 811 551 890 344 736 745 640 885 427 792 516 576 124 724 253 756 217 682 744 935 48 736 855 708 456 930 747 562 55 378 429 505 844 964 161 261 617 230 288 646 321 399 669 900 764 817 914 949 745 21 789 406 90 744 622 255 26 835 464 798 3 783 268 84 261 670 911 554 834 404 740 166 451 247 990 545 893 856 348 528 170 155 390 7 311 891 231 731 133 748 48 775 56 210 844 789 386 549 599 872 668 959 216 419 61 995 274 886 112 32 409 233 386 494 942 10 872 243 249 759 784 758 28 265 438 329 19 491 961 688 116 973 558 662 477 704 573 493 165 762 101 504 353 805 150 672 455 636 399 444 194 987 302 633 895 991 855 559 816 133 132 451 183 379 601 607 679 178 166 669 64 263 835 395 442 498 336 314 556 44 555 256 712 960 971 357 684 875 946 93 697 6 9 476 139 267 462 703 959 306 53 658 230 43 645 889 339 108 439 259 240 697 909 740 370 713 549 325 469 734 656 486 244 311 621 735 627 440 109 377 402 810 855 915 17 928 690 402 929 50 255 229 645 499 821 880 583 219 119 838 589 958 50 163 1 304 100 199 753 774 327 813 478 732 431 104 75 950 987 678 196 496 260 385 637 235 836 345 941 901 727 131 398 393 896 852 421 227 522 417 992 874 772 127 755 548 171 929 297 58 328 180 962 755 282 188 651 313 307 839 635 338 689 114 554 174 67 946 560 226 932 368 762 572 220 639 383 683 687 134 67 41 674 825 945 521 919 751 786 253 922 936 638 808 8 679 989 245 26 151 287 132 990 91 178 801 489 905 208 54 432 415 684 482 673 503 480 680 518 483 460 339 209 249 414 172 851 123 328 606 463 433 538 48 45 462 730 715 979 466 125 59 377 976 752 195 190 956 517 635 428 608 419 64 513 384 105 459 93 816 502 193 610 143 670 663 262 183 277 519 649 694 732 568 913 470 959 270 530 687 912 942 990 624 594 222 395 851 430 137 914 75 546 941 444 832 266 305 316 717 53 552 406 807 859 293 922 369 974 557 316 487 773 431 704 640 604 986 310 983 370 649 488 917 102 236 725 626 165 690 213 355 533 216 689 833 154 849 785 359 726 938 133 532 141 621 431 389 786 604 348 203 5 540 803 898 556 81 805 988 173 254 109 547 567 980 594 806 815 971 868 492 449 705 215 656 813 272 471 447 416 280 685 260 662 39 38 947 440 324 262 481 705 967 560 495 342 69 810 28 304 523 222 977 19 862 360 190 276 714 4 187 496 894 913 912 169 738 216 97 915 94 959 579 807 82 739 981 36 652 259 920 436 577 660 79 390 213 555 413 833 972 580 146 477 525 474 86 223 822 76 892 736 779 721 684 413 903 802 298 507 609 507 667 194 140 283 118 877 106 511 584 561 651 954 823 800 206 646 910 86 425 622 353 458 515 708 17 507 468 650 391 751 410 548 130 423 125 382 315 537 464 428 728 556 83 259 362 525 154 48 685 419 238 636 878 139 612 538 727 38 689 624 14 58 67 647 940 602 198 212 211 461 538 396 454 679 290 628 642 710 665 599 299 406 312 818 396 398 965 954 409 638 573 255 989 494 316 275 388 362 9 247 768 885 595 823 869 562 85 722 709 286 966 804 961 485 598 116 421 412 857 326 161 136 537 37 430 685 224 361 145 814 666 444 158 25 601 317 906 499 248 999 939 734 999 192 655 574 152 654 566 770 773 261 578 299 630 726 858 899 449 394 514 91 117 929 925 934 916 431 335 265 405 938 718 426 628 634 955 89 201 470 829 776 617 704 192 478 173 982 787 26 799 390 512 512 363 153 866 725 742 437 957 913 100 687 292 812 558 220 461 995 167 408 218 354 644 183 513 64 120 266 380 60 507 134 555 405 318 778 896 816 423 8 24 355 695 537 691 622 300 222 804 667 221 912 815 962 350 156 66 214 53 911 448 155 317 226 209 126 428 798 600 100 509 233 176 117 693 239 262 436 215 8 383 96 485 370 268 555 18 518 207 431 418 464 214 307 597 722 788 611 602 572 234 704 98 999 821 141 162 459 660 254 814 563 169 679 346 852 763 423 729 14 246 545 455 939 726 757 65 288 888 219 250 735 463 578 96 171 489 746 179 675 150 257 340 640 622 73 63 138 295 456 641 421 488 772 115 643 403 397 800 188 13 916 358 676 258 506 244 671 170 706 508 843 720 262 434 255 561 586 634 992 927 514 914 763 252 758 373 926 19 28 202 918 279 91 834 368 111 643 527 689 472 580 610 64 135 65 45 984 182 770 784 419 156 62 681 577 77 532 847 592 951 470 725 278 769 697 535 759 126 617 530 332 240 311 812 622 870 522 897 820 62 94 37 599 191 663 231 990 565 335 750 477 200 252 594 862 752 891 922 413 408 324 390 695 575 273 429 290 932 62 786 795 970 295 696 776 765 896 337 404 836 211 895 122 952 58 589 453 733 327 336 535 23 129 933 170 677 856 850 231 438 550 333 103 791 889 212 988 517 35 47 252 457 849 760 868 443 297 116 397 811 949 860 2 638 585 520 903 101 587 802 276 749 701 352 782 189 604 581 767 177 82 411 260 837 477 863 934 962 573 674 645 74 587 848 618 865 151 60 118 366 48 615 195 322 670 771 883 657 406 479 253 699 417 782 63 904 351 887 542 511 303 321 958 510 855 110 843 625 205 286 463 531 14 978 866 450 930 87 821 147 750 982 603 712 545 42 269 529 245 826 143 824 195 11 329 844 503 564 923 281 414 204 171 673 524 354 422 668 749 643 782 89 961 790 429 225 845 458 437 827 998 526 183 25 122 401 39 334 99 35 444 76 396 943 818 445 496 996 218 743 345 754 948 702 223 20 687 119 280 107 17 944 832 730 818 103 183 518 831 661 441 907 813 257 698 739 605 992 432 580 723 364 809 302 218 27 519 993 799 165 380 319 321 868 250 873 117 1 358 61 74 142 351 217 465 283 779 692 988 171 627 611 677 647 646 700 559 342 21 356 553 467 452 985 606 112 945 524 827 882 591 297 825 676 540 841 582 859 656 287 241 175 615 439 694 477 252 376 772 412 514 908 681 269 986 586 48 539 878 33 169 436 918 374 4 105 710 560 191 570 221 159 666 422 619 420 641 348 757 239 809 650 915 934 724 16 616 460 783 583 174 282 397 553 862 764 188 31 772 478 368 49 691 273 897 536 798 400 820 452 508 51 487 997 264 57 654 918 81 330 277 149 791 937 274 711 944 753 233 803 533 746 296 605 446 542 559 40 934 619 490 902 138 741 207 864 869 308 700 196 8 659 729 30 184 138 340 446 903 232 988 620 406 26 121 435 592 121 716 129 889 984 232 772 403 309 337 194 427 632 34 671 199 327 948 480 609 471 177 747 822 613 37 490 590 737 273 818 267 497 199 953 886 469 315 72 281 144 885 585 592 296 445 465 313 220 758 310 662 15 877 979 31 441 60 473 956 271 348 698 218 4 443 184 523 228 159 442 246 861 572 582 409 796 553 603 496 820 489 288 463 99 837 102 709 3 595 785 855 367 446 264 415 778 815 974 407 533 801 80 638 596 359 128 118 185 994 794 790 541 252 427 898 795 588 867 458 381 657 186 620 274 853 52 590 113 700 124 81 994 269 819 585 648 293 360 517 502 463 278 183 522 921 506 198 157 31 276 601 854 360 29 858 351 700 331 463 853 258 78 950 398 415 893 564 375 728 303 421 757 697 599 52 766 39 707 585 921 612 109 765 456 991 407 657 876 208 343 438 301 913 969 590 776 589 544 432 919 200 767 59 136 720 593 816 543 215 842 554 349 550 56 614 160 104 587 437 139 445 500 286 90 940 168 375 12 810 141 977 881 70 777 568 365 741 809 86 846 593
151 150 596 865 923 674 474 482 522 607 410 432 49 697 905 585 878 104 271 956 360 815 893 505 339 440 144 423 837 40 700 663 892 470 658 356 519 592 153 247 381 939 102 62 66 321 537 881 108 390 202 310 549 207 817 507 493 851 315 722 918 113 45 864 181 406 504 617 907 534 827 438 881 402 722 539 214 264 285 757 630 665 248 349 288 34 914 843 955 598 796 634 46 298 627 445 74 303 286 917 499 499 348 216 370 280 848 468 361 603 267 118 215 382 302 478 343 571 131 772 969 410 761 220 729 912 65 911 867 277 988 21 641 732 815 438 821 958 33 636 716 306 239 579 458 45 34 37 174 357 545 180 784 747 121 909 570 3 129 446 942 568 587 518 210 83 662 793 552 113 582 449 757 64 531 814 932 988 557 366 569 545 194 612 420 121 584 639 142 39 824 538 218 543 387 428 274 58 26 503 675 423 138 655 708 64 313 366 650 425 347 551 693 419 478 526 726 210 231 618 838 910 229 85 577 559 89 490 456 860 104 780 362 264 453 595 922 205 446 845 366 164 160 435 391 837 657 873 623 852 774 815 75 179 403 486 338 423 871 231 2 179 252 317 894 202 725 584 931 728 371 810 433 489 814 896 91 898 511 837 149 151 228 62 773 767 168 934 460 118 378 726 739 186 354 309 38 331 479 932 204 373 272 975 295 345 568 321 238 587 958 829 203 464 444 145 277 959 750 94 573 769 219 445 579 938 283 884 850 226 840 267 996 53 447 692 626 817 278 331 786 812 745 191 355 998 559 477 646 3 635 814 162 585 6 646 406 536 760 882 528 77 858 162 571 364 884 209 687 944 999 459 917 703 282 437 897 472 187 927 919 15 432 302 119 451 717 687 395 365 611 832 713 354 450 172 810 332 84 919 452 340 268 701 679 231 617 782 183 219 834 3 730 93 581 616 147 197 114 261 465 339 808 630 209 706 240 247 242 687 293 494 364 748 211 261 615 269 72 4 542 679 833 6 43 184 130 627 246 935 349 316 266 86 331 20 779 193 949 671 112 528 961 943 992 503 701 505 253 309 830 39 146 739 738 972 594 378 11 144 883 654 176 344 306 904 390 964 83 686 98 545 699 202 586 786 435 418 59 204 580 849 801 664 868 307 603 626 616 869 685 79 502 474 467 198 359 571 649 869 13 456 748 232 207 350 39 745 485 317 122 220 847 547 791 542 61 408 503 620 328 501 290 554 109 680 572 986 462 249 562 265 490 333 721 162 60 367 941 114 262 254 260 764 743 862 682 507 507 32 673 991 500 187 481 360 991 543 230 753 292 718 529 863 123 924 950 475 805 193 170 135 185 995 281 841 275 157 369 719 389 712 952 120 37 834 384 755 400 30 906 615 423 795 90 432 698 315 135 336 820 53 927 633 255 988 464 912 536 746 629 394 985 336 653 634 224 413 787 34 250 475 903 402 113 276 394 718 697 890 995 844 287 77 979 687 247 661 226 901 213 111 180 574 935 582 118 978 728 102 341 294 829 29 890 349 431 82 335 591 937 309 427 686 386 229 953 643 591 735 946 757 15 703 694 313 269 128 874 245 764 136 741 287 647 234 501 92 772 665 29 965 530 132 598 200 602 399 613 93 547 639 982 244 425 949 692 134 237 94 494 407 303 821 73 671 173 384 880 613 765 922 544 304 705 462 822 951 755 765 926 413 520 971 734 910 393 370 141 412 279 149 140 205 924 951 158 845 599 311 508 900 526 513 497 961 48 208 159 209 553 914 67 275 195 692 133 217 768 619 792 820 896 276 154 524 795 233 186 731 681 756 189 590 261 767 839 888 111 842 947 201 826 936 42 777 936 430 742 480 245 184 374 934 96 754 88 335 754 750 299 407 300 951 928 990 593 304 644 662 940 745 911 124 655 59 86 639 910 857 818 496 560 724 365 812 934 149 619 107 117 640 727 180 356 253 106 625 872 861 249 643 719 509 763 279 57 723 373 621 397 202 434 846 322 67 321 476 333 195 498 285 270 314 576 242 62 326 31 533 920 201 998 120 661 867 69 893 216 741 232 940 956 449 51 806 720 46 78 593 551 227 445 377 263 294 575 193 789 215 558 45 505 663 669 533 964 627 461 852 165 897 758 245 636 524 367 469 525 952 472 146 145 924 326 508 196 550 828 9 179 783 631 749 534 874 20 691 642 922 886 825 889 764 704 423 984 961 680 623 938 339 188 241 47 852 1 963 120 446 334 427 99 981 873 540 747 3 668 25 900 680 416 166 712 191 217 723 17 119 408 72 418 139 715 748 527 337 166 513 960 39 309 384 771 359 845 388 620 733 244 370 532 283 14 826 352 77 523 226 311 77 957 294 411 889 793 310 944 331 639 659 163 316 600 840 898 356 518 586 164 500 82 381 488 545 150 560 459 184 637 693 762 520 156 804 921 24 301 222 585 839 487 806 40 296 609 915 667 474 913 843 691 344 441 194 901 448 169 789 492 763 23 227 241 280 235 160 7 746 468 117 407 316 887 791 76 861 415 915 201 999 264 684 676 421 77 211 607 312 63 302 683 696 816 366 30 243 540 589 289 834 330 347 24 864 81 905 53 381 533 975 654 891 344 960 651 837 756 711 125 335 515 15 638 691 648 686 190 879 566 72 948 75 212 489 550 587 148 305 993 572 539 624 317 811 980 509 978 459 876 79 902 211 846 172 632 364 989 603 254 643 517 102 628 863 899 1000 475 762 752 900 714 59 521 350 939 975 684 823 852 554 510 813 155 459 324 778 660 960 439 677 438 86 799 338 197 480 105 40 353 124 844 231 930 445 256 867 962 596 606 170 737 938 422 23 220 389 417 6 513 608 273 934 564 389 621 67 233 114 785 601 94 928 426 37 87 837 36 527 975 985 634 283 925 225 916 807 915 248 624 124 711 470 812 94 929 288 749 884 595 141 509 372 966 180 794 571 855 317 448 49 767 773 259 39 222 591 41 813 652 738 990 416 8 190 482 109 753 93 377 49 437 262 798 890 398 206 193 735 724 784 776 11 813 135 139 313 666 495 859 274 55 362 904 263 614 770 225 964 388 250 383 831 807 174 297 698 332 341 152 931 659 903 945 613 777 19 405 911 610 468 305 847 740 935 689 102 385 636 329 236 466 318 192 564 973 160 100 486 421 784 836 845 514 463 351 944 198 794 161 612 95 688 208 386 797 382 759 257 107 375 702 748 780 392 157 82 735 615 770 446 710 653 298 322 775 40 561 771 788 250 470 390 677 422 707 662 882 518 853 116 744 902 284 741 671 862 718 223 912 357 143 354 223 931 221 781 622 942 486 105 672 833 414 985 469 744 489 899 401 854 723 76 746 538 16 544 227 349 766 407 678 164 97 36 291 319 608 419 736 611 171 712 473 478 968 137 994 312 592 793 430 781 93 534 879 239 811 638 101 830 375 958 831 623 696 643 44 593 538 42 491 274 71 610 951 438 974 324 841 274 589 553 10 472 806 470 843 374 376 742 9 374 449 738 967 664 977 831 318 111 429 412 674 805 451 127 172 474 178 156 971 248 695 707 981 863 258 672 336 147 865 658 706 220 167 334 372 331 943 906 733 600 778 207 5 806 337 896 52 86 115 839 516 212 296 367 103 495 463 209 357 623 25 170 236 791 243 608 363 529 307 612 751 826 124 56 546 409 200 220 50 10 986 834 314 33 567 911 424 488 304 654 18 110 325 877 257 828 802 363 126 949 79 286 345 187 965 386 404 503 85 445 280 629 908 833 860 505 323 714 554 655 455 675 399 458 327 686 340 571 182 372 58 9 127 335 709 626 732 451 970 139 888 204 184 628 823 488 206 518 443 562 972 612 688 748 477 350 392 972 3 362 731 688 413 441 835 305 885 366 861 14 54 744 12 216 342 358 4 4 963 644 0 454 997 660 851 639 368 291 590 872 412 447 134 179 128 822 92 300 358 141 199 544 442 952 555 401 656 962 643 489 409 461 849 232 419 471 690 775 480 836 583 370 983 945 543 866 379 507 804 216 396 509 454 575 645 709 496 930 933 78 428 372 32 723 80 959 769 530 137 272 578 628 436 971 954 791 548 593 70 746 177 663 832 205 686 653 618 203 457 305 35 80 781 10 563 352 265 772 640 485 484 393 800 566 870 515 56 710 483 548 308 62 440 79 382 940 535 969 664 259 402 593 276 488 976 78 782 600 597 272 959 238 316 708 633 563 541 875 891 550 857 273 512 338 556 355 27 248 605 301 588 977 809 296 783 788 191 702 495 444 574 508 987 507 251 871 895 23 524 844 19 837 68 227 565 392 319 34 312 96 663 391 471 917 346 872 856 945 803 622 116 840 64 919 825 363 877 934 22 972 869 901 132 785 294 999 601 378 380 645 310 729 864 780 205 501 862 736 604 288 320 882 234 990 625 354 703 628 110 381 175 28 21 168 28 385 350 122 854 835 790 605 875 115 866 271 136 704 476 883 842 589 670 927 612 239 665 70 863 460 909 426 819 458 506 884
914 908 202 640 755 670 315 457 621 108 124 438 890 771 527 367 88 648 187 409 671 800 150 323 461 739 588 664 195 832 858 475 826 223 796 446 576 317 423 139 226 283 379 716 176 255 385 662 669 663 312 14 742 105 843 674 691 615 550 116 464 769 532 788 442 394 178 648 99 522 548 331 446 390 279 223 35 224 792 200 235 553 519 424 803 543 106 363 915 838 991 570 580 359 582 617 343 339 10 347 377 184 144 745 746 491 562 18 105 959 138 574 650 741 172 382 619 610 234 462 403 775 292 615 888 846 554 394 855 976 486 18 2 42 355 846 358 729 861 715 474 727 304 8 528 983 103 19 245 415 28 117 543 601 670 496 988 526 869 47 637 712 825 523 169 58 638 659 484 383 211 557 58 563 130 222 827 728 95 299 488 134 420 976 899 681 21 961 362 100 270 609 157 657 750 75 540 410 337 279 987 859 145 62 602 380 451 650 547 350 885 765 961 27 136 78 683 830 929 471 345 113 695 512 596 403 993 45 322 637 520 52 672 691 731 633 20 615 512 891 739 7 762 563 448 313 883 2 364 391 998 797 443 863 854 693 425 435 468 958 682 853 579 482 735 207 342 996 765 580 629 546 38 689 495 402 963 433 214 67 831 346 380 241 104 826 77 912 460 367 599 667 230 758 575 978 244 252 556 530 754 208 394 375 276 532 272 215 196 446 73 89 48 591 610 527 608 180 289 218 72 320 651 344 642 417 710 883 331 201 16 921 450 779 605 916 39 717 981 343 309 772 458 341 646 690 34 668 82 104 347 579 384 138 119 705 611 817 544 399 9 156 951 565 233 721 965 272 275 716 452 166 41 75 22 825 515 139 876 811 957 63 558 589 128 604 298 572 538 80 837 118 78 733 942 969 318 732 70 572 146 166 829 264 767 887 203 339 42 857 563 410 189 692 225 678 492 357 417 468 817 146 52 656 687 937 594 68 531 110 615 25 609 34 134 633 980 619 533 189 763 513 941 789 168 90 984 240 568 764 231 543 413 151 585 486 152 807 643 312 162 571 53 143 51 647 723 216 896 736 435 503 809 315 79 977 665 12 93 420 18 759 224 296 346 996 700 185 680 182 986 892 267 548 188 7 830 651 410 199 266 129 482 562 504 788 485 817 565 180 600 106 749 84 933 836 647 643 840 928 927 348 989 483 604 773 895 536 274 965 618 307 340 297 728 687 498 292 853 419 439 499 692 585 693 290 791 640 797 829 253 853 569 887 706 369 416 550 859 597 240 179 871 106 378 754 873 325 681 752 557 819 973 230 165 460 308 160 805 544 782 694 975 232 90 190 967 964 376 709 67 372 685 307 374 606 280 391 932 941 74 696 429 278 655 6 316 98 428 219 62 217 487 912 848 849 586 296 734 383 889 217 153 535 905 397 148 94 356 666 552 351 663 26 812 799 581 166 332 628 901 643 382 271 8 37 143 410 874 179 916 496 131 575 768 894 521 775 135 725 724 534 480 581 539 12 503 285 237 240 164 74 139 93 217 958 738 224 477 593 118 661 30 139 208 608 254 793 26 222 147 376 849 405 939 343 816 604 170 970 648 631 236 773 406 106 653 195 197 916 44 305 3 150 705 523 328 72 201 962 125 306 703 275 216 514 776 293 891 122 886 907 863 222 205 757 771 846 412 756 4 731 36 961 867 307 475 799 846 528 277 904 325 466 102 731 679 688 640 919 76 652 630 742 801 838 928 307 828 144 190 67 351 527 757 778 50 371 241 130 814 643 948 172 865 75 415 541 601 599 832 447 256 816 191 414 183 931 737 392 684 231 798 286 469 731 396 13 645 613 800 768 441 92 302 567 664 844 335 860 171 220 821 677 456 237 49 40 238 182 813 163 719 306 656 849 747 545 947 953 232 630 781 231 405 693 795 704 536 388 127 486 662 649 766 688 107 105 881 665 101 691 764 981 982 63 324 105 19 453 17 144 268 726 903 659 508 760 339 250 952 57 549 207 787 984 696 475 741 443 838 660 37 732 616 552 243 852 559 241 566 896 470 802 514 148 6 199 842 81 920 595 334 410 823 923 246 900 85 100 761 689 589 775 248 691 357 874 841 944 180 288 215 133 199 392 603 532 773 82 75 561 444 941 69 189 390 631 114 687 366 37 909 482 721 767 833 467 760 830 227 745 264 616 913 663 11 905 494 767 639 447 440 763 524 904 836 928 213 719 258 964 383 159 160 292 713 326 598 110 436 643 919 743 860 288 344 55 824 103 242 179 996 370 497 794 323 77 972 771 31 496 517 813 27 617 311 406 970 139 161 167 934 201 438 830 96 530 65 113 500 673 361 565 408 89 606 64 783 380 978 163 780 407 60 964 204 564 12 863 320 513 43 921 68 490 206 751 222 924 946 599 676 281 252 453 250 104 297 672 856 565 290 448 966 72 657 957 306 489 725 428 307 981 502 165 123 934 666 127 968 834 511 940 174 215 930 625 751 331 620 979 906 185 466 47 373 998 299 242 851 449 635 924 473 124 261 999 154 845 578 101 158 57 122 953 769 316 288 591 806 638 614 918 945 209 878 488 960 640 269 701 185 754 365 174 707 354 368 688 397 840 844 776 353 125 774 722 868 959 574 695 864 407 654 281 284 477 950 8 999 385 626 192 862 336 186 681 591 587 935 556 789 239 303 813 661 690 542 369 697 10 271 414 546 738 14 488 338 6 505 542 624 982 457 471 87 968 499 386 785 812 985 69 894 251 590 988 472 142 81 608 583 565 433 603 424 11 23 725 675 635 686 281 149 892 752 971 884 197 59 273 388 194 239 181 631 77 674 690 459 348 493 786 857 888 447 949 29 190 372 179 673 951 476 903 430 638 753 1000 198 783 722 195 732 24 33 951 381 796 301 351 354 450 32 570 959 357 479 961 875 385 983 340 419 48 437 207 296 690 121 336 573 78 892 840 714 269 956 717 617 521 463 257 54 939 109 410 61 42 395 143 976 544 455 890 516 72 117 766 181 819 907 900 877 67 209 13 221 427 506 602 607 150 525 551 847 772 911 172 924 874 489 814 400 87 804 1 330 791 431 573 421 847 327 753 904 221 649 570 938 528 597 825 407 441 166 598 262 298 167 595 80 420 159 251 453 235 733 426 89 213 535 641 15 106 66 111 393 679 704 484 478 967 715 931 399 925 24 30 974 257 711 618 622 113 219 444 108 63 1 680 541 380 194 832 40 424 808 835 668 303 658 483 893 959 690 844 263 65 748 772 175 349 326 339 729 545 807 706 100 298 45 710 818 747 726 650 819 270 369 245 94 432 294 805 287 706 414 662 698 309 786 16 730 748 688 608 839 126 756 313 652 215 84 262 716 955 360 420 177 129 192 914 426 224 7 327 709 838 310 746 432 339 163 432 834 521 402 484 83 735 155 385 129 307 717 722 526 797 349 797 218 292 634 914 0 706 57 402 257 574 398 749 47 547 866 307 273 634 132 66 995 660 815 96 534 514 636 46 555 185 910 244 137 317 411 418 293 948 702 915 922 153 522 872 156 765 173 294 509 314 333 11 465 336 220 597 561 649 775 371 523 575 992 71 151 912 193 954 387 488 811 41 943 105 120 718 409 578 912 297 259 406 727 899 822 161 5 837 86 548 879 340 507 9 375 333 305 33 560 798 359 663 944 682 926 36 295 626 278 466 779 585 110 715 744 676 329 872 870 560 997 735 434 972 632 694 341 100 350 669 778 873 659 536 471 229 401 726 677 293 25 350 820 126 404 685 291 817 46 807 98 165 282 792 962 333 592 47 212 243 898 968 247 612 743 932 71 520 228 731 63 138 958 142 880 590 931 937 564 507 793 213 501 864 954 443 348 202 449 125 623 56 712 71 694 602 810 900 678 402 850 264 902 781 772 868 389 424 994 771 370 710 184 971 260 378 116 436 872 109 887 607 770 273 64 886 900 150 367 168 545 297 969 682 835 542 790 318 126 745 481 647 510 948 141 641 386 760 392 184 613 48 759 896 513 166 720 11 537 883 799 577 445 60 483 317 571 922 113 742 462 513 454 899 352 728 964 249 313 530 418 747 908 886 496 190 925 612 802 841 371 170 112 447 794 241 625 805 699 378 427 357 627 717 949 2 758 139 628 138 923 844 936 618 593 194 979 843 111 659 667 252 285 430 491 818 179 735 955 936 490 321 572 835 56 813 587 785 249 745 736 20 251 687 740 641 921 463 567 55 745 120 115 794 283 226 570 940 641 124 977 232 918 201 55 423 300 39 660 989 584 860 845 137 701 57 971 588 708 405 281 523 255 778 777 871 182 553 718 917 97 560 207 532 200 565 223 692 319 466 612 58 210 118 784 234 140 711 852 90 518 817 553 47 142 744 990 576 467 108 644 453 92 791 422 536 286 863 336 81 91 723 391 685 595 778 953 389 529 345 897 996 265 733 788 403 551 176 314 472 133 550 321 468 317 257 633 527 363 410 229 599 937 145 917 682 577 947 689 717 940 565 882 321 13 570 530 144
767 985 496 813 835 114 444 404 504 597 151 15 717 105 547 966 108 668 626 189 336 363 302 825 76 426 4 61 709 628 595 455 473 81 2 834 895 338 613 532 101 792 915 844 483 949 569 903 540 233 697 788 947 676 250 954 530 381 845 380 87 773 924 608 253 823 633 565 865 953 337 438 199 250 39 42 989 226 200 450 223 983 825 402 921 337 201 808 181 559 45 651 371 48 673 732 494 729 760 914 777 601 187 329 370 144 830 743 170 769 154 600 912 804 134 980 752 389 152 852 527 764 440 366 62 975 103 90 461 917 393 573 981 261 184 719 896 450 894 246 643 606 394 841 860 872 402 719 166 914 56 823 350 235 689 466 714 165 995 284 105 35 351 163 360 479 748 351 429 685 263 276 994 171 211 70 216 215 156 640 409 850 508 625 78 492 813 627 356 139 590 875 624 160 413 680 267 906 490 90 132 689 29 453 79 10 907 408 930 434 816 457 667 808 303 946 724 421 228 230 583 14 810 773 828 827 531 793 637 544 255 841 153 91 80 359 711 134 876 846 126 990 104 273 620 887 599 603 586 931 159 151 437 726 880 549 412 684 744 227 897 916 998 204 381 739 919 884 699 441 942 162 225 90 401 124 548 144 603 164 719 54 956 443 899 455 328 123 636 967 546 826 946 720 817 988 781 39 428 59 863 399 346 995 100 468 83 109 979 575 839 463 118 612 627 742 102 35 227 158 827 556 479 378 604 670 846 529 682 413 856 696 821 80 965 483 596 27 392 195 790 326 949 371 472 403 486 493 770 365 721 752 275 81 868 375 906 786 257 652 304 251 11 390 468 185 614 185 489 518 992 568 558 768 517 145 190 691 516 805 585 302 562 730 471 949 260 600 318 942 605 789 369 601 240 531 786 122 146 431 775 458 857 146 800 558 723 961 30 497 935 512 961 491 683 378 941 670 147 375 379 124 455 989 149 925 145 131 365 80 339 309 142 487 522 845 470 548 15 236 198 228 764 262 651 172 40 875 148 514 208 601 270 734 367 452 242 645 206 963 420 348 950 251 291 139 380 286 984 388 975 347 286 291 814 465 736 485 467 461 791 401 782 123 684 744 581 18 611 208 1 342 119 625 772 490 38 573 97 729 36 664 460 182 938 227 506 382 463 512 971 935 768 529 610 250 555 380 338 961 64 980 495 50 37 241 670 930 762 330 368 955 584 732 265 133 464 860 398 514 824 64 660 91 439 71 359 442 178 564 642 33 851 56 664 371 84 303 330 708 314 481 86 304 728 425 388 713 507 613 985 737 358 847 122 729 881 779 425 63 960 674 951 297 345 2 272 30 969 301 252 992 383 202 315 60 384 385 676 962 505 794 582 88 66 288 974 938 978 180 859 190 955 906 7 60 150 737 43 199 234 286 904 696 594 626 406 404 305 809 588 274 908 20 353 363 411 356 909 558 129 799 940 563 321 29 131 224 492 323 399 290 276 685 171 362 352 168 355 686 482 17 701 104 60 905 207 295 607 855 139 589 668 451 944 795 535 711 245 352 237 472 932 812 630 235 887 856 738 682 671 316 783 861 34 92 281 302 801 872 116 268 46 160 182 671 871 675 718 313 95 810 808 300 616 897 204 204 886 35 499 583 996 796 629 295 374 633 648 675 889 963 403 931 758 640 892 561 867 390 925 807 226 40 203 311 205 791 743 498 91 162 25 254 872 698 282 593 742 5 160 14 875 301 179 985 261 277 852 128 747 578 26 595 794 339 707 431 498 585 654 359 687 359 700 372 361 898 669 734 968 297 320 901 598 329 559 152 214 832 130 402 334 10 174 350 307 114 209 324 688 108 497 718 848 554 533 89 879 626 822 57 8 575 35 376 480 148 232 554 883 113 511 93 592 892 902 149 123 86 487 498 570 933 663 209 606 475 943 803 247 102 465 147 243 462 373 660 191 827 488 233 404 1000 285 553 17 164 849 624 67 504 65 34 693 783 739 251 215 890 16 752 98 105 631 392 877 79 262 584 241 434 878 800 884 694 952 52 58 495 177 91 706 952 157 272 733 304 298 742 807 713 481 704 840 945 509 50 327 11 973 299 457 758 804 170 385 652 609 51 451 648 458 601 628 663 575 92 284 572 861 469 306 648 195 663 649 987 238 396 73 673 658 171 5 76 293 169 832 10 890 158 474 85 217 91 111 253 219 149 560 688 757 27 389 455 653 774 19 922 811 784 419 811 939 742 566 999 376 152 705 656 454 68 0 433 224 677 759 675 532 913 656 48 623 393 838 55 691 314 254 475 621 600 48 664 710 67 23 924 55 289 962 760 659 586 702 850 641 760 422 257 113 117 417 176 722 675 74 353 41 393 692 955 726 183 283 843 577 889 94 64 690 598 829 385 612 311 414 508 77 999 882 727 50 602 322 413 862 155 75 140 657 836 292 869 778 631 235 546 900 790 329 296 544 579 400 348 519 906 335 995 13 661 290 695 563 997 193 868 278 515 441 953 576 7 445 384 708 852 212 238 493 88 12 503 901 673 186 898 725 913 269 436 746 141 92 65 735 380 362 120 18 29 117 401 442 169 343 415 937 30 222 665 696 311 311 290 31 483 28 11 477 523 918 787 931 704 873 204 443 719 597 304 818 686 289 45 172 578 22 614 525 210 456 634 869 352 397 822 911 924 382 416 52 926 977 221 49 545 273 539 10 948 144 54 812 822 112 916 106 639 390 978 573 754 571 250 966 178 323 416 686 150 70 496 991 160 536 935 780 203 622 260 518 361 665 319 230 464 837 640 59 567 617 96 625 87 652 193 9 699 685 339 357 227 712 125 158 9 347 892 163 81 905 754 916 685 964 625 44 887 870 545 484 592 639 76 543 77 161 185 874 379 698 708 826 383 803 399 125 974 169 594 136 628 602 931 405 30 137 727 638 118 853 903 192 401 375 387 538 862 834 72 164 543 42 784 424 379 815 95 196 783 634 685 438 15 277 457 792 395 539 495 363 142 963 978 836 281 587 193 349 836 695 137 549 862 662 580 795 98 109 757 678 721 734 481 476 309 983 13 681 914 266 531 645 475 820 492 249 805 332 3 514 82 765 131 310 495 128 315 165 695 579 57 21 148 715 595 655 688 858 174 143 234 745 386 751 135 450 597 268 565 632 740 447 179 501 31 833 928 502 738 47 292 69 941 51 141 854 672 121 595 279 853 788 609 312 559 990 468 680 909 666 455 168 475 3 985 342 862 526 271 418 982 565 684 271 56 550 547 434 587 564 128 936 27 591 886 913 695 922 917 675 757 391 153 107 610 523 838 421 280 308 555 280 780 377 864 366 699 831 45 469 730 189 506 948 856 644 479 551 335 561 220 135 718 844 194 593 967 287 205 802 85 333 259 888 959 713 597 898 614 920 441 674 224 987 83 619 861 185 571 528 27 141 924 521 295 485 313 799 718 180 969 805 301 809 29 929 741 864 11 155 611 580 973 20 187 431 646 120 562 294 297 114 663 218 39 986 601 54 467 737 148 749 267 553 99 27 704 432 225 866 702 958 9 301 201 124 199 534 981 127 16 81 6 635 929 647 600 957 53 319 232 720 549 923 624 233 157 435 665 600 192 763 472 491 690 926 667 934 225 162 859 703 463 999 745 787 747 453 730 220 356 704 830 793 158 769 672 524 197 72 384 85 415 449 28 173 469 972 848 774 172 466 82 133 768 14 82 766 964 96 143 244 93 430 387 89 523 246 214 426 466 885 75 954 75 53 292 608 339 452 881 970 405 927 84 850 98 183 669 967 431 567 864 324 418 503 270 407 240 197 590 537 911 729 265 299 671 953 178 928 236 300 42 730 786 891 205 784 1000 515 962 297 226 459 578 93 995 823 262 167 883 677 889 771 794 933 479 194 833 615 434 716 458 115 595 138 741 513 479 427 185 755 184 773 384 997 542 202 271 175 848 578 287 423 106 672 876 387 398 316 588 317 973 740 692 188 563 776 533 475 172 462 133 258 196 6 181 542 375 727 825 433 428 568 241 980 27 893 967 408 778 24 397 448 966 512 963 213 103 313 685 372 863 396 22 993 478 140 176 251 479 436 856 945 256 99 6 841 400 236 418 264 683 819 506 61 512 842 152 694 750 354 626 416 57 761 579 239 188 914 611 378 513 601 37 732 978 917 458 541 58 32 565 910 798 221 605 847 397 309 747 640 727 210 336 341 599 855 638 806 531 88 124 510 160 779 280 326 993 741 986 274 435 415 747 295 940 90 213 797 711 754 372 348 896 789 700 556 458 259 622 500 684 557 695 661 773 843 618 903 372 325 121 618 744 554 586 288 601 110 980 753 226 785 405 988 647 296 931 446 692 520 508 646 820 63 432 71 259 572 51 589 224 410 30 574 761 229 900 231 245 57 744 331 615 959 677 364 668 395 896 552 161 248 137 796 737 976 373 33 854 650 396 731 117 176 603 386 34 529 328 82 238 256 782 679 706 545 701 340 949 982 601 68 315 344 958 756 643 798 168 478 727 750 966
529 969 882 871 911 869 762 680 362 707 829 65 231 364 956 550 379 951 78 642 549 755 653 778 300 272 751 152 417 8 574 728 990 738 807 884 646 900 838 220 100 585 98 239 309 168 497 800 850 547 259 655 991 662 719 598 312 974 916 177 407 837 514 52 679 959 34 968 830 498 84 117 376 728 680 27 188 568 840 331 780 885 451 757 253 125 66 531 797 364 637 62 789 896 503 393 388 518 801 783 561 218 722 994 650 94 578 635 493 688 115 697 82 381 998 240 784 130 527 393 306 448 326 357 573 260 572 281 485 71 700 334 543 726 725 629 337 602 641 970 421 417 587 305 575 338 537 854 401 121 457 632 945 353 595 178 332 858 273 931 620 71 913 777 941 992 207 670 560 138 45 174 79 951 781 844 643 561 360 417 949 171 228 410 511 877 884 713 714 853 303 577 633 308 950 36 631 363 507 61 459 884 402 546 171 947 57 723 393 449 447 168 681 996 477 671 606 795 236 56 193 928 179 187 211 551 159 165 349 786 436 427 536 527 109 276 802 632 953 549 648 769 17 910 924 821 880 143 839 977 346 458 723 198 311 297 787 772 92 839 621 478 618 721 380 858 973 831 264 97 905 165 832 903 435 928 741 361 624 282 96 302 777 92 675 624 870 532 977 586 48 416 918 627 38 991 466 259 748 721 827 576 731 753 21 201 412 250 774 316 61 978 836 192 961 306 73 194 771 116 845 529 796 115 13 355 385 101 77 432 851 773 154 63 15 411 712 271 691 857 226 574 788 447 286 278 232 322 336 62 19 354 937 797 957 213 183 233 127 604 628 785 191 281 325 250 197 931 546 782 158 505 89 211 219 480 856 87 662 423 559 814 890 222 630 527 186 187 721 519 994 676 214 715 496 464 541 418 71 722 491 30 792 567 570 390 157 672 812 192 464 78 269 661 137 281 914 844 674 904 718 703 694 406 510 693 482 368 531 402 895 431 659 428 274 976 655 704 657 877 742 313 258 835 867 685 504 211 954 243 265 115 43 420 660 259 323 77 638 804 750 301 598 741 608 408 153 144 509 524 939 721 967 39 202 452 623 553 893 206 108 955 979 23 693 128 345 923 479 619 295 650 347 885 203 586 118 591 163 179 760 158 128 653 463 665 456 332 995 180 55 272 804 481 667 688 871 318 947 374 483 308 396 46 819 28 65 512 330 200 182 742 649 374 281 344 272 343 697 784 683 207 519 859 176 981 547 908 663 489 927 781 271 623 208 387 304 214 307 255 250 90 320 925 611 72 729 291 377 549 906 420 987 334 395 384 776 613 318 318 737 291 597 185 678 83 872 616 757 292 414 415 133 659 72 549 706 566 343 487 390 52 374 958 810 402 571 79 775 343 292 35 980 535 348 953 542 94 244 495 257 690 27 386 583 690 754 562 247 555 460 588 576 640 53 585 178 511 169 623 481 506 217 848 600 670 524 391 132 934 123 231 841 553 881 511 356 461 353 818 403 450 843 459 854 914 267 666 933 495 824 971 935 92 177 705 661 228 210 171 734 762 727 867 70 564 642 471 49 443 651 199 889 108 513 764 636 15 562 197 147 308 230 186 437 61 943 154 673 666 834 494 809 649 317 583 622 485 350 803 465 153 869 736 833 820 746 336 328 861 112 480 917 609 489 533 381 921 772 9 992 477 283 271 44 361 3 585 187 472 242 667 408 296 972 496 139 741 778 327 644 900 196 78 420 608 585 108 355 969 708 66 335 725 24 504 502 704 981 724 88 30 516 432 383 460 589 188 266 345 710 610 566 466 978 652 449 708 684 1000 665 290 445 216 866 798 256 360 63 166 297 526 654 195 501 753 498 766 26 680 369 707 960 145 860 229 692 359 423 7 795 409 971 731 126 73 56 817 166 82 249 424 428 563 60 328 227 800 36 178 7 593 216 765 887 84 175 291 508 610 399 597 687 816 194 739 793 858 322 947 928 212 173 405 442 263 820 992 20 405 165 352 766 188 919 378 146 789 915 828 67 51 279 966 23 934 239 711 148 253 392 356 647 639 492 988 410 518 640 958 151 153 535 390 526 340 93 732 95 363 431 542 339 478 354 503 39 226 794 727 565 402 934 79 99 181 607 146 920 518 366 436 848 68 205 355 85 175 988 270 454 808 903 287 2 160 338 457 32 909 656 632 90 850 51 344 162 533 121 55 268 234 52 124 490 494 305 701 6 57 588 58 955 827 478 142 255 869 333 831 799 241 235 67 747 332 745 304 897 1000 951 290 530 56 125 874 185 785 902 99 768 710 473 682 864 382 69 401 76 905 469 155 368 908 580 228 198 900 111 722 308 854 441 295 724 44 690 847 614 140 293 955 80 251 817 970 863 312 591 55 815 65 280 608 372 65 440 714 29 53 612 97 252 744 97 207 394 770 225 630 617 520 114 724 167 780 626 372 189 19 124 239 425 786 35 312 468 583 341 916 609 573 958 670 779 199 170 119 299 358 605 986 581 613 736 563 765 311 415 130 716 982 201 558 798 351 652 638 174 118 639 617 873 145 12 589 658 675 106 23 352 70 604 189 358 197 932 145 764 630 331 487 936 762 276 547 577 814 120 340 181 336 989 583 783 564 761 512 984 276 883 436 58 238 996 330 808 639 87 730 983 224 433 876 926 736 313 229 925 324 270 814 218 405 25 868 455 315 985 17 46 419 344 245 50 314 47 411 138 285 427 358 418 320 505 646 140 200 145 370 709 531 579 20 601 477 548 255 862 835 749 100 615 600 944 552 277 646 117 218 506 70 965 524 730 842 711 366 199 867 627 362 371 642 512 779 813 665 632 614 302 831 429 154 448 693 487 37 740 232 192 194 634 987 342 25 413 149 301 286 294 745 105 65 391 132 404 900 567 417 846 361 334 822 370 574 922 736 397 337 931 404 68 766 599 92 999 604 246 571 806 698 375 419 291 623 743 174 568 994 896 262 8 220 373 411 564 954 251 292 471 899 81 398 805 360 340 627 91 100 359 825 625 628 438 249 964 819 382 845 101 303 859 593 826 240 458 538 891 657 319 569 816 402 351 490 212 795 525 63 275 687 102 60 155 525 209 276 671 602 668 877 480 854 521 761 75 482 689 936 686 910 172 974 285 523 688 398 523 681 885 162 744 44 243 385 453 778 539 300 912 572 528 714 613 713 969 319 557 345 558 530 534 387 387 301 486 22 190 566 563 300 324 338 434 73 852 219 974 412 240 249 474 550 900 417 494 323 260 461 942 19 666 933 28 898 670 29 701 874 14 694 732 944 720 714 695 724 33 800 540 757 245 741 726 384 769 927 419 951 168 649 555 584 409 507 134 670 586 768 222 492 30 602 238 518 315 674 837 669 669 876 316 265 406 120 755 656 86 184 940 102 400 974 975 388 825 515 767 26 461 30 855 386 698 128 152 593 200 833 696 601 966 451 364 841 136 689 327 779 314 200 74 652 733 995 254 760 520 649 790 576 756 720 705 205 844 860 233 700 282 906 500 800 847 867 908 169 180 859 522 218 877 980 702 122 929 1000 997 129 143 745 818 754 717 749 499 929 365 234 9 865 800 51 287 847 363 582 822 50 278 420 823 906 892 409 763 20 389 287 868 398 590 935 982 563 703 535 5 886 898 735 94 370 676 678 759 493 602 258 439 808 411 694 184 946 738 219 430 876 110 200 544 405 963 681 424 645 432 598 234 810 758 375 262 203 206 642 156 265 41 268 909 788 1 234 551 376 470 278 223 700 426 835 554 422 284 978 229 388 853 786 948 140 550 950 878 997 970 450 142 34 704 872 119 713 874 639 329 322 475 503 664 607 289 561 682 653 857 447 446 577 770 60 968 969 488 146 865 763 221 580 593 332 116 370 803 683 149 470 398 552 11 19 129 103 288 250 858 867 296 405 476 135 739 349 361 137 879 679 495 144 959 610 224 344 42 175 31 162 150 336 685 576 241 134 782 967 164 567 0 285 515 984 64 873 986 476 603 330 713 265 728 902 616 668 888 628 59 699 357 226 10 630 532 480 131 268 672 914 220 16 113 746 811 452 37 200 773 19 635 395 552 597 83 392 444 811 849 46 976 771 923 62 861 318 378 775 946 875 215 849 386 807 538 48 144 751 213 600 18 522 141 746 517 7 103 696 619 239 715 668 450 116 707 23 405 348 40 779 610 733 122 456 195 298 443 647 910 461 290 179 842 554 938 925 298 164 835 32 962 168 518 582 952 673 875 616 645 805 592 875 553 289 107 256 828 491 594 443 886 249 422 555 263 394 596 579 814 80 831 851 930 144 753 849 4 600 135 132 160 884 472 886 821 731 569 773 629 219 130 781 484 169 237 468 785 676 62 179 452 952 699 476 907 630 901 77 321 405 899 390 894 393 677 9 556 638 993 1 533 602 310 90 462 474 22 943 416 448 261 643 786 160 582 6 904 771 367 255 204 84 248 855 16 60 876 443 752 784 791 390 584 87 735 473 921 327 54 119 161 822 384 722 545 140 467 313 104 743
589 262 88 354 284 610 117 286 820 499 641 341 70 271 755 405 594 208 239 261 555 446 476 671 722 533 603 858 926 946 385 428 80 577 243 779 136 242 58 110 908 503 346 817 375 911 344 851 523 391 988 744 701 647 314 483 32 636 426 6 366 203 733 225 868 839 322 900 48 241 519 231 55 231 225 298 922 191 411 194 913 50 291 734 105 405 564 132 944 149 939 892 678 685 381 624 630 548 358 210 576 530 901 880 395 527 584 410 452 874 507 794 96 978 649 371 931 562 265 177 887 15 559 41 198 476 341 1000 783 89 891 328 310 575 984 185 490 503 707 184 989 548 889 748 440 332 15 530 78 568 372 555 214 375 515 793 215 699 937 602 256 836 718 572 61 299 871 340 481 430 271 648 200 637 838 648 405 463 587 106 666 730 492 362 111 293 229 305 558 986 881 446 573 747 849 34 982 184 35 736 213 369 894 605 79 162 227 663 831 137 956 477 21 115 193 351 857 352 957 525 354 70 787 182 262 636 585 782 656 961 56 150 550 488 422 861 897 156 406 169 658 177 933 169 526 468 717 339 525 148 830 2 633 193 596 177 942 407 608 461 878 632 574 255 532 977 557 164 445 718 737 463 138 358 121 162 748 794 776 414 164 330 27 476 580 916 609 208 274 9 797 923 556 568 102 788 315 753 936 246 690 202 646 666 516 861 29 493 954 933 965 336 604 944 741 512 167 260 350 612 619 546 742 982 451 251 172 164 336 633 365 337 668 347 662 521 158 254 42 142 855 736 623 546 374 403 902 818 763 25 784 837 5 743 503 440 840 356 818 472 749 454 413 616 760 483 975 46 640 759 218 145 747 119 40 333 768 963 155 183 593 447 746 547 785 623 724 800 972 789 237 273 844 878 513 488 577 509 181 112 919 15 967 92 380 35 518 600 583 646 803 299 795 816 682 136 137 553 110 137 542 905 212 199 457 257 805 445 392 492 601 409 697 515 728 74 734 815 270 133 715 858 247 115 953 639 279 947 599 307 429 504 473 65 929 723 391 685 376 109 85 737 659 984 278 267 20 305 947 293 108 604 915 487 182 883 246 405 407 45 217 332 443 217 645 330 131 389 553 40 811 803 624 552 194 863 643 748 851 348 187 513 817 301 299 810 632 224 251 39 345 951 579 378 94 401 793 981 832 630 873 201 554 668 120 787 467 950 963 54 245 128 418 52 332 410 877 898 16 639 999 581 258 777 663 212 917 780 87 149 12 582 512 702 463 236 449 707 648 645 789 895 709 10 754 737 41 865 373 789 548 707 968 299 698 699 107 991 614 632 22 108 478 509 736 437 702 977 370 725 886 805 420 469 368 286 799 962 801 869 825 699 166 769 232 180 428 575 100 548 977 711 622 524 104 989 572 783 241 710 543 754 468 998 993 615 447 376 600 811 772 181 240 129 611 798 84 1000 900 668 487 143 739 880 190 985 386 598 875 687 109 464 323 189 177 513 367 524 438 14 781 764 960 826 283 503 978 134 566 892 9 379 201 201 326 318 2 724 598 319 325 591 660 147 98 353 275 710 357 522 935 300 320 802 884 508 906 769 876 510 211 378 635 580 726 918 378 214 404 73 304 579 169 347 794 429 807 447 859 719 248 199 898 909 150 607 788 693 113 248 921 786 0 67 192 89 893 734 496 420 719 482 850 824 568 74 462 617 843 451 581 466 508 473 294 575 524 556 122 804 829 882 486 719 528 107 974 73 998 567 52 413 456 280 296 337 983 411 952 388 740 350 940 521 882 729 665 646 547 941 51 954 97 196 858 177 179 69 282 790 384 840 148 838 582 96 607 548 802 796 401 235 826 676 761 501 328 731 959 319 295 899 725 759 575 638 431 301 774 521 943 935 72 447 89 482 347 850 570 467 471 676 343 105 637 854 424 693 389 367 219 526 199 99 720 380 361 158 17 680 337 316 280 813 125 51 911 975 822 147 864 335 10 770 708 892 506 392 590 427 231 306 160 488 909 645 191 690 856 650 683 493 163 232 363 152 511 194 399 409 244 955 696 279 259 371 627 824 791 892 195 639 31 972 469 313 71 628 866 936 455 74 480 889 679 311 671 874 973 379 396 804 655 951 135 388 571 687 402 874 994 780 93 249 220 243 238 901 824 356 495 984 612 611 95 593 839 355 631 594 563 275 156 885 527 815 297 31 661 27 141 374 103 939 602 905 290 189 997 418 485 142 595 802 408 644 303 833 371 391 287 698 170 763 409 296 713 272 705 592 605 951 461 536 26 468 639 361 352 393 318 931 541 317 91 271 19 196 208 542 869 326 779 273 945 743 815 442 531 522 650 128 427 600 693 469 118 344 388 145 786 102 819 733 377 964 319 270 379 841 309 725 971 778 253 247 712 40 425 608 773 481 423 735 706 926 835 873 226 650 804 393 233 753 149 989 142 564 847 201 644 577 178 841 353 966 433 463 981 698 883 309 497 632 57 494 146 366 154 762 769 814 436 866 64 362 331 287 410 953 464 224 1 939 949 151 872 812 800 264 124 197 4 359 340 976 222 197 735 408 221 507 266 5 753 805 677 15 775 216 796 765 482 323 34 438 836 580 536 894 349 410 339 543 216 50 621 813 369 956 853 177 254 865 28 497 292 337 680 670 44 772 813 595 446 787 673 672 521 517 174 360 686 54 188 23 692 258 976 984 24 77 860 185 880 849 129 438 128 71 65 439 751 136 39 812 762 961 895 655 546 45 450 843 837 661 951 83 53 148 67 316 25 760 766 734 920 823 489 870 417 576 918 206 498 727 667 612 932 796 321 899 674 441 37 18 63 183 419 42 694 580 729 388 7 900 74 174 390 799 99 987 416 941 812 292 625 399 962 133 398 902 854 537 517 310 863 912 923 212 756 690 710 727 45 211 209 380 86 919 47 22 470 144 204 262 892 414 267 5 711 498 738 903 752 752 327 72 520 759 307 174 176 81 491 346 435 130 757 758 687 417 76 809 360 552 865 682 50 962 273 852 732 28 202 800 626 910 540 541 890 833 591 228 289 495 995 401 335 268 946 285 845 154 914 739 771 92 676 716 714 961 364 945 790 271 333 800 184 299 459 583 43 34 205 999 448 834 54 296 628 84 351 679 18 184 588 883 484 127 92 219 651 879 862 385 77 357 159 897 454 940 905 324 695 67 934 807 288 655 522 363 383 724 223 534 230 866 703 827 861 725 119 943 316 475 224 960 537 984 899 370 185 144 458 929 615 255 252 990 770 638 514 209 116 575 730 675 798 982 180 353 780 823 114 738 483 157 286 762 910 787 681 894 33 30 134 425 228 961 538 92 382 398 870 212 670 455 782 973 700 163 565 496 355 575 502 676 203 866 474 109 488 681 234 667 308 916 684 329 759 211 130 240 362 132 157 377 143 143 151 477 510 743 38 15 152 721 441 413 652 169 115 588 173 44 36 602 874 752 356 334 82 800 132 116 699 975 689 413 432 153 123 724 533 441 8 80 161 479 950 350 277 416 505 509 758 342 312 405 306 913 964 125 342 266 133 664 552 598 394 181 657 464 616 602 197 504 453 729 927 531 833 608 250 262 162 187 140 530 617 387 509 270 544 353 966 155 879 245 73 567 112 797 716 326 561 816 499 841 969 533 272 720 841 690 421 225 442 843 638 227 731 101 430 701 664 591 75 310 569 258 806 833 324 945 434 470 466 750 189 195 618 99 567 489 578 773 144 569 685 330 828 82 675 395 592 845 992 541 139 126 165 2 23 329 814 693 778 466 281 869 941 173 958 141 852 567 996 738 255 315 68 820 359 611 767 910 688 579 744 541 301 517 848 371 534 880 827 120 317 621 106 125 948 822 560 617 298 934 334 242 11 670 907 173 938 856 257 575 691 663 636 717 415 942 620 943 955 803 269 100 62 817 823 558 642 515 330 387 597 983 821 572 925 664 207 451 924 572 127 518 535 279 311 530 235 123 792 870 867 168 653 638 175 25 764 498 439 620 654 815 613 846 834 314 59 528 260 858 896 49 460 427 846 810 437 687 479 502 313 465 126 702 545 140 69 311 6 737 808 918 329 138 236 805 49 444 147 196 145 93 186 161 168 79 985 837 606 794 586 547 810 159 302 813 903 240 477 61 551 546 13 672 501 953 842 110 261 689 530 44 669 146 562 103 475 2 493 729 444 454 885 59 500 706 196 721 397 953 765 31 777 680 206 26 928 704 930 131 991 28 210 69 242 830 276 925 412 750 610 114 970 552 961 489 745 667 816 434 888 322 393 559 529 225 743 89 634 771 721 681 264 972 472 582 403 27 305 286 414 178 153 544 171 254 549 416 90 449 727 286 268 480 46 863 3 808 494 515 66 735 809 552 293 458 723 717 672 985 30 877 647 495 629 416 916 690 300 938 904 308 83 436 912 463 465 417 387 771 750 168 101 537 979 483 400 462 704 297 338 873 990 164 986 525 504 155 60 42 14 210 183 639 263 346 987 613 285 833 81 717 980 197 348 173 539 285 249 273
682 912 617 978 85 158 327 605 199 717 762 339 909 225 55 537 124 687 178 828 821 433 135 740 965 426 122 48 265 153 664 835 109 610 653 447 136 844 242 920 723 966 263 392 847 835 134 322 755 224 569 411 188 699 765 682 294 133 567 869 0 624 190 341 935 412 205 646 502 330 718 557 406 212 819 7 51 403 576 11 204 126 733 428 982 329 843 263 902 188 941 386 643 30 873 704 329 420 98 530 553 10 275 583 320 446 895 251 410 850 860 605 225 318 443 278 183 999 261 828 804 573 868 11 168 237 369 811 660 483 62 329 472 542 464 44 9 937 39 258 309 75 500 95 605 774 119 428 282 230 404 105 934 640 129 820 887 535 143 768 673 61 512 574 993 81 926 557 518 837 665 943 729 920 208 212 33 341 446 795 783 282 259 175 112 747 229 986 650 711 390 270 151 505 602 254 154 670 186 115 511 560 728 120 101 845 916 554 88 315 462 960 18 44 528 638 148 148 325 514 788 327 609 791 514 399 68 197 162 215 269 31 829 73 877 200 997 883 160 779 471 420 727 566 526 632 90 647 918 178 883 768 95 314 34 586 891 267 740 729 948 454 365 321 245 454 403 917 734 518 914 735 297 264 680 810 580 935 420 506 435 563 441 785 79 187 402 169 807 326 679 550 862 374 304 801 483 5 76 138 839 295 644 199 142 245 980 722 876 13 386 496 908 14 455 312 419 107 635 476 833 629 232 759 315 82 896 305 468 365 279 957 658 561 222 883 810 994 888 553 538 171 978 505 736 625 606 763 21 342 438 731 244 455 97 507 86 651 246 999 17 541 625 689 23 567 53 243 705 205 83 852 175 141 977 261 100 668 442 182 924 693 35 231 425 419 947 412 156 525 815 638 496 187 561 460 332 787 669 881 552 412 22 23 465 132 952 22 489 51 699 958 882 332 207 776 255 790 961 256 630 250 779 893 343 341 925 849 398 583 417 236 67 695 695 119 622 835 484 219 879 222 981 262 387 605 82 471 588 568 670 131 491 805 550 765 7 731 36 694 586 831 305 309 524 316 422 832 629 566 337 878 252 427 292 460 930 138 303 236 684 199 43 850 56 959 742 190 278 770 583 678 155 620 144 60 430 696 463 512 285 829 519 294 421 210 562 268 878 861 503 688 118 313 929 985 850 820 893 346 666 321 841 535 391 905 577 507 864 748 287 921 911 4 781 373 322 207 898 570 45 803 927 539 440 437 777 141 671 270 959 7 903 110 75 468 536 561 299 513 867 532 516 42 271 702 206 234 731 690 413 884 969 756 530 719 923 745 396 857 545 704 565 248 813 321 230 347 407 294 427 784 241 864 302 750 861 964 826 143 195 506 621 13 346 659 963 890 105 397 52 204 769 3 498 156 654 687 451 495 107 714 58 46 226 598 579 906 582 753 834 363 703 868 725 50 198 924 964 46 139 430 2 336 974 979 599 236 392 775 928 878 318 881 200 630 872 325 163 346 352 64 711 519 922 352 820 48 87 935 44 252 485 18 662 35 445 986 936 985 738 544 284 220 324 220 474 152 301 163 619 411 416 820 624 596 281 195 121 690 830 289 81 868 823 849 798 842 803 522 945 715 203 520 953 940 544 367 362 844 103 79 667 809 220 878 994 402 69 501 171 398 770 907 884 397 490 130 104 919 968 759 578 538 714 733 64 197 603 115 744 378 157 359 247 570 726 377 999 330 219 363 966 664 901 591 367 282 270 497 732 393 395 753 128 871 106 166 93 642 28 515 415 947 409 786 566 393 802 568 979 228 152 125 380 725 497 545 760 306 194 838 131 756 551 701 350 378 591 570 70 735 747 633 560 152 985 318 249 530 689 237 19 649 414 897 537 976 585 787 202 358 182 736 757 732 874 277 61 468 889 559 614 106 683 441 349 113 439 409 970 259 234 867 799 505 995 181 289 743 957 191 992 686 613 909 899 21 790 410 894 214 469 979 681 838 280 229 276 830 223 315 696 248 231 716 648 941 921 871 170 966 133 145 996 563 983 491 646 261 956 975 618 984 412 102 388 505 764 174 347 145 971 729 831 357 371 475 424 148 649 223 486 354 458 649 153 493 316 745 717 911 313 144 158 650 676 269 828 671 130 952 989 849 65 410 256 944 940 562 523 705 408 235 745 239 185 339 63 829 773 229 114 456 863 334 487 613 393 207 117 3 564 477 690 959 111 557 138 379 919 500 678 627 573 161 89 121 351 138 191 220 147 951 180 765 920 708 612 201 211 403 481 716 394 832 938 156 687 633 434 149 233 59 494 250 172 960 801 277 91 416 532 521 707 660 71 746 41 29 900 400 806 910 722 293 590 723 535 423 426 410 575 536 601 746 317 256 990 30 633 295 243 614 373 181 167 442 856 564 832 515 454 49 838 832 756 810 851 96 466 691 910 122 159 75 794 75 642 988 364 738 452 205 835 393 509 850 917 369 686 911 943 280 735 885 854 720 677 929 377 379 357 286 308 756 221 553 400 209 238 416 659 410 825 10 942 762 892 630 366 711 563 167 517 487 499 740 326 586 140 166 881 93 268 258 897 113 668 743 637 638 32 323 950 917 875 995 3 924 672 732 641 643 886 730 525 234 120 503 846 519 812 797 47 417 858 927 539 423 217 50 607 364 11 102 796 289 78 845 321 649 314 403 967 306 792 515 708 629 397 927 739 380 824 322 548 170 594 278 99 883 937 373 291 567 845 435 865 981 623 836 480 821 698 203 933 812 596 375 46 169 375 820 697 409 546 3 647 410 12 255 423 950 709 381 513 721 50 808 904 551 358 28 478 352 378 558 250 390 556 35 84 249 531 774 146 467 836 980 429 324 92 394 24 772 137 720 827 580 80 303 273 511 164 522 786 870 290 164 581 673 447 107 616 199 661 382 715 953 610 272 645 66 27 792 227 326 869 465 411 810 257 384 456 393 374 659 240 186 96 445 141 817 800 196 169 439 48 788 476 561 54 574 951 86 837 906 115 984 534 661 533 391 817 276 501 37 912 770 857 62 266 90 587 957 554 434 479 274 335 58 510 363 712 177 885 691 785 896 866 74 336 168 784 37 197 587 746 250 433 453 515 371 210 755 905 700 214 674 495 210 508 399 431 860 890 326 310 420 60 115 543 114 116 439 42 350 598 934 8 845 558 865 338 910 506 425 724 517 488 743 30 676 260 180 330 739 467 384 459 451 251 403 267 207 632 686 597 668 975 661 611 637 988 792 236 896 822 765 570 254 274 424 25 1000 179 249 973 486 344 918 235 451 663 432 29 639 771 866 946 715 842 201 10 202 26 209 196 252 212 886 328 693 283 103 640 810 354 95 356 893 809 227 759 902 791 531 187 585 984 672 382 444 557 433 5 928 149 191 150 812 763 101 174 433 805 146 341 956 774 519 277 381 986 932 389 198 604 997 504 891 73 708 399 171 656 992 688 536 59 512 949 972 173 444 962 912 574 237 368 88 74 304 1 582 559 933 521 615 793 910 704 435 405 866 778 569 384 861 16 391 300 766 15 436 954 457 639 953 761 821 218 169 754 388 473 452 477 978 57 666 372 990 818 105 855 846 311 338 702 112 306 507 72 944 593 248 360 223 848 827 298 38 165 506 674 59 852 728 542 289 808 490 355 631 814 802 14 367 127 263 520 955 584 628 626 713 758 275 694 181 253 348 258 989 675 764 772 878 239 744 482 646 795 362 359 464 213 494 844 231 685 700 529 93 286 503 870 975 370 151 871 539 555 274 6 589 700 268 692 308 960 241 66 621 192 748 272 722 751 986 108 115 955 514 340 472 161 116 264 20 840 806 339 347 193 236 331 693 40 802 505 295 608 755 944 963 444 634 507 390 383 685 615 233 13 645 457 579 859 145 20 247 737 634 353 277 652 712 907 375 381 153 749 639 379 932 401 788 37 256 334 820 568 207 811 659 880 686 448 560 363 12 592 251 293 143 432 825 620 733 460 761 780 685 752 244 418 315 201 796 939 495 376 932 342 244 628 800 657 977 492 950 145 268 710 542 493 351 527 928 312 602 782 16 972 343 976 975 345 381 549 553 184 650 636 144 987 428 94 835 177 511 436 110 262 423 215 507 741 805 123 874 720 669 716 622 600 218 248 649 691 882 110 535 181 740 166 359 627 669 296 193 595 779 228 953 753 44 797 486 348 754 319 264 385 908 701 522 470 704 776 626 541 736 4 978 651 383 816 26 77 181 849 382 906 753 224 367 453 289 295 270 450 897 126 218 475 414 634 288 719 37 540 98 572 830 915 759 743 78 209 514 288 660 655 159 38 105 254 1 547 861 589 941 768 710 323 618 216 129 721 620 767 114 49 26 766 978 428 882 102 859 958 38 693 480 787 9 748 607 998 647 125 206 789 617 775 273 571 118 437 636 333 226 730 226 991 978 932 562 853 136 713 88 750 1 522 806 113 695 176 717 31 50 189 763 237 894 307 63 631 552 913 574 461 528 706 295 931 131 361 117 638 869 449 905 132 489
608 559 964 79 973 15 571 202 540 450 172 368 721 705 31 561 24 373 884 569 522 717 378 102 430 722 630 901 652 247 739 336 486 463 576 837 283 901 337 792 616 706 870 564 381 114 938 737 803 991 989 682 765 117 468 971 69 991 92 182 220 925 322 646 128 6 262 653 511 59 299 604 976 521 523 599 0 372 851 807 440 75 638 224 209 113 617 474 400 371 804 732 614 837 350 276 312 483 15 92 397 435 97 150 664 895 642 541 538 282 812 150 909 311 532 935 286 518 978 844 439 507 958 179 150 499 310 442 281 947 984 78 472 280 367 328 695 960 258 395 631 910 913 997 857 698 605 660 933 116 846 26 726 767 36 384 462 521 95 128 443 837 982 720 199 284 776 130 755 4 162 956 505 43 744 309 236 347 845 619 945 359 293 403 826 189 40 871 941 256 422 663 74 920 629 935 474 834 567 747 997 610 163 70 196 292 950 814 382 103 493 16 327 849 46 425 981 660 842 77 595 732 78 632 121 554 415 318 303 45 49 94 140 247 334 397 107 810 13 825 596 430 881 737 136 676 582 772 919 305 414 86 39 136 428 403 869 505 861 11 4 453 379 321 222 875 877 821 849 209 592 862 88 678 388 1 999 603 338 924 729 588 795 815 34 204 235 897 279 789 495 826 898 808 53 343 708 731 612 620 68 618 480 54 477 934 585 94 45 673 767 971 570 108 779 52 746 685 572 401 689 179 888 855 725 957 316 662 419 295 545 196 368 473 272 745 215 459 996 523 548 839 784 503 556 989 835 874 526 613 182 957 308 507 800 191 89 138 799 400 206 308 330 828 829 816 990 416 633 917 718 645 816 417 975 83 307 656 35 357 170 102 241 870 613 746 806 190 82 214 966 982 910 706 300 568 432 497 165 972 791 513 354 529 771 378 716 590 667 370 457 338 436 586 229 99 211 648 305 346 986 518 413 559 863 606 246 627 291 263 903 988 672 359 730 394 384 922 356 489 238 699 738 869 108 484 912 932 328 930 469 429 934 948 602 524 566 424 819 35 657 325 177 802 207 485 561 751 269 70 885 373 208 528 780 507 453 7 265 740 509 719 484 838 948 746 867 710 228 606 445 372 961 180 298 301 309 521 449 331 546 279 560 617 143 488 731 328 244 709 129 545 628 430 993 120 778 571 789 269 879 662 528 315 375 687 542 511 106 403 678 418 530 664 183 263 626 593 935 353 144 161 574 198 998 301 318 832 502 961 627 786 483 510 753 251 954 690 539 695 171 127 763 369 967 827 862 95 691 3 277 418 618 349 294 961 149 731 113 658 363 526 706 789 134 150 481 242 930 374 313 359 160 334 131 702 287 980 501 858 142 715 970 88 446 283 707 843 377 438 496 819 467 566 936 966 37 52 589 116 174 293 621 7 727 605 774 115 762 436 290 847 741 112 471 455 333 262 406 502 647 189 90 343 677 419 86 503 699 686 858 558 339 323 734 87 194 619 575 782 429 94 192 551 805 272 212 484 254 953 644 602 91 53 743 532 787 31 96 368 344 331 268 43 896 218 324 512 84 462 521 739 466 52 905 236 479 83 342 332 79 647 29 718 41 759 123 828 654 228 225 553 764 545 190 529 610 868 191 242 252 653 886 758 890 73 237 613 918 782 166 714 473 896 920 788 1 624 785 382 980 390 594 978 915 15 260 996 742 588 156 262 536 999 745 29 217 776 234 619 402 793 345 115 957 881 284 828 304 358 554 725 67 327 979 421 325 579 10 929 458 868 831 92 811 769 824 531 161 779 931 671 597 816 687 180 173 268 411 695 944 152 788 342 275 577 33 593 565 204 573 699 359 344 942 918 100 99 247 502 639 148 859 944 75 172 73 217 673 818 607 141 223 917 20 549 963 46 263 360 971 648 525 960 524 288 696 778 603 851 747 121 56 623 802 176 665 891 115 279 547 887 557 758 224 644 844 111 955 450 454 185 959 6 372 652 58 865 500 434 640 783 690 385 64 420 374 999 728 466 856 442 167 590 700 835 151 666 11 529 510 750 421 142 653 861 335 188 320 907 600 343 825 455 535 899 659 816 604 245 820 441 490 391 668 240 807 61 956 822 21 318 494 894 709 622 681 186 109 316 685 347 720 840 230 639 425 667 952 820 852 3 418 726 257 955 641 560 676 996 646 510 928 692 684 459 813 682 515 668 438 528 906 234 52 303 892 552 255 22 766 156 492 866 916 231 899 561 434 544 302 353 219 50 93 303 814 433 233 635 871 171 670 253 988 235 932 460 138 919 201 312 231 320 396 370 395 892 141 846 634 20 240 660 390 592 478 171 512 217 904 162 666 659 204 719 256 848 949 151 403 595 549 181 551 237 188 907 259 850 891 759 273 653 125 229 769 854 358 101 130 207 355 622 9 724 817 612 248 460 947 632 756 274 661 243 427 396 159 694 698 96 202 16 543 750 833 293 991 586 456 545 593 308 410 664 632 853 775 919 724 1 71 689 882 147 503 685 424 392 137 251 564 285 7 318 364 18 135 773 830 44 995 140 946 4 336 41 969 387 701 525 823 978 491 698 55 85 175 496 873 68 489 859 893 439 723 726 550 732 476 701 911 585 848 531 280 848 770 497 541 806 197 587 416 946 185 955 772 373 758 25 839 929 311 679 444 532 306 819 712 76 519 421 25 224 76 657 579 171 451 816 292 340 897 180 426 114 186 845 635 499 289 788 145 211 251 487 19 819 705 754 146 943 960 63 562 376 818 580 227 240 193 664 226 458 660 327 267 406 296 25 783 317 715 662 555 388 810 579 59 691 832 440 914 574 917 42 759 776 22 600 203 178 282 817 702 753 872 350 274 16 577 390 658 361 14 547 497 447 331 28 620 114 179 457 200 981 98 751 796 244 674 417 507 770 693 739 927 846 266 318 394 946 27 405 656 926 216 759 80 877 81 459 431 502 50 307 527 797 688 183 360 158 475 828 962 995 369 798 485 791 710 181 464 991 736 328 43 371 537 176 407 666 834 672 349 351 232 320 922 929 66 466 30 169 133 781 6 113 894 588 768 500 176 278 499 833 533 613 437 165 662 673 433 56 992 123 420 794 387 814 703 28 675 73 102 990 57 42 645 484 883 316 651 747 285 318 164 587 836 447 797 780 189 615 417 177 581 597 929 230 754 641 70 512 615 611 351 11 580 461 599 576 380 376 983 362 583 82 925 575 587 924 974 222 386 447 317 793 809 814 679 241 843 487 239 783 117 250 874 213 155 245 99 711 48 807 376 472 357 358 127 328 346 879 373 153 343 430 261 25 939 463 12 883 889 186 16 165 18 342 139 925 157 885 636 372 459 899 517 547 953 382 514 825 735 183 295 213 404 62 855 243 482 673 828 633 552 816 985 467 347 360 655 151 737 345 498 809 968 747 847 186 671 855 544 547 781 860 441 478 880 822 773 756 319 124 332 146 943 613 326 668 864 40 301 524 682 56 854 745 101 136 408 755 921 590 994 898 111 616 110 573 54 394 270 588 370 344 801 853 348 391 3 147 569 406 598 584 838 52 751 119 750 811 184 45 465 263 878 448 504 523 798 286 937 550 559 295 214 862 245 312 218 408 588 642 841 28 205 915 558 234 924 412 435 365 119 294 513 334 732 15 611 61 448 650 793 518 401 966 361 767 760 609 288 246 704 812 103 521 26 907 650 735 178 979 868 525 61 677 152 952 624 578 114 191 648 478 625 463 518 150 118 858 840 927 158 462 366 195 94 790 450 839 649 424 8 335 104 20 276 96 568 858 249 99 463 250 901 282 38 374 711 183 352 305 250 825 748 563 452 281 488 715 353 301 907 649 637 642 470 259 782 478 85 96 516 701 371 933 686 858 321 824 253 964 719 180 365 765 887 394 60 489 122 898 761 276 777 198 391 351 412 66 392 942 977 726 692 594 722 505 876 215 105 296 534 961 926 411 987 2 792 937 23 470 643 218 749 42 895 220 972 240 32 74 187 637 865 409 62 542 63 95 65 613 733 963 442 575 168 536 951 797 362 418 601 818 153 845 460 909 169 87 44 223 154 522 875 434 116 878 563 9 853 448 717 37 786 317 340 449 850 441 619 718 278 883 529 144 112 18 181 61 314 236 827 984 714 445 180 748 47 809 124 408 5 635 221 212 622 292 385 946 297 481 42 507 860 457 697 186 2 714 683 415 591 847 243 453 341 850 423 778 147 934 393 12 808 754 940 322 126 523 694 851 508 79 790 811 455 975 866 18 383 821 323 467 752 758 520 904 609 649 506 625 908 395 51 687 606 525 198 595 815 496 28 720 794 516 72 971 398 698 923 748 623 573 389 382 965 700 757 684 740 844 329 65 83 906 900 957 584 739 669 88 713 710 821 195 77 489 578 396 148 376 87 169 902 281 586 199 822 381 17 219 461 331 837 343 553 122 315 280 590 559 210 837 409 770 242 191 120 285 487 346 213 755 195 524 447 762 399 389 405 847 680 975 271 573 531 843 264 807 132 914 663 184
320 651 933 897 662 173 733 258 777 861 649 82 878 328 727 153 84 998 735 174 835 660 909 965 527 834 644 268 19 718 223 951 885 295 159 767 914 289 296 888 262 698 580 663 172 559 342 438 952 145 18 751 388 100 228 585 233 68 437 959 750 879 578 980 207 105 23 401 125 581 947 831 64 650 128 264 238 836 24 977 787 452 981 149 112 969 204 27 627 551 182 692 956 942 586 952 838 389 615 547 904 459 251 424 312 193 347 322 694 1000 946 604 902 190 155 309 4 925 889 324 88 633 201 967 963 783 595 483 274 163 654 753 612 15 252 324 188 943 372 248 111 127 303 30 998 525 464 389 988 444 367 539 468 248 392 909 939 523 29 278 400 50 639 217 32 162 90 651 129 506 536 944 883 276 387 680 358 655 9 520 357 655 738 833 386 460 499 275 935 990 938 226 284 128 8 182 421 334 699 477 212 441 719 957 513 992 205 795 691 700 562 82 618 618 585 959 812 83 209 653 77 66 779 974 908 219 339 525 83 408 70 979 929 409 755 885 467 654 470 335 945 593 809 561 25 327 728 189 700 291 818 439 131 289 508 388 293 266 799 347 57 568 232 861 380 210 895 107 601 600 611 836 203 902 145 617 660 927 587 444 79 363 208 15 304 477 836 539 679 764 759 324 594 650 63 533 680 770 837 725 661 786 364 204 814 712 533 303 451 639 888 276 870 441 934 992 514 371 326 277 54 366 290 173 606 935 985 242 371 104 843 222 334 253 860 950 390 846 220 102 593 671 534 710 457 188 484 79 930 531 857 681 487 520 105 450 439 292 780 604 502 890 492 604 991 581 610 339 479 623 185 476 841 804 149 66 426 786 393 720 977 160 688 625 829 248 174 47 546 185 990 62 548 254 325 338 937 67 741 476 92 353 454 372 327 158 333 185 664 170 436 657 724 237 906 741 302 36 576 474 765 833 646 998 541 139 589 638 221 634 216 728 260 907 630 844 563 194 542 522 882 778 950 77 625 517 567 781 973 611 229 118 783 712 429 493 313 120 22 699 725 557 184 130 591 203 319 184 93 136 903 360 459 505 631 936 980 978 38 738 868 324 136 521 150 415 979 293 497 235 249 887 166 6 871 600 544 224 7 60 665 724 16 138 554 277 103 169 942 957 143 828 840 972 74 142 109 569 813 981 485 98 570 509 696 871 658 940 267 839 178 189 162 521 170 672 581 589 409 402 348 627 561 332 106 851 127 898 808 753 14 294 827 925 531 923 744 428 500 854 37 169 51 87 958 560 505 740 989 584 258 825 758 341 315 898 407 510 405 650 420 496 153 624 538 737 729 900 71 678 701 167 186 730 714 264 899 356 350 861 247 947 13 962 620 790 996 927 913 470 894 498 568 418 486 933 82 605 366 190 156 856 588 870 997 547 50 906 144 553 447 861 712 173 637 426 940 168 773 355 523 783 555 854 15 249 11 300 503 567 614 660 847 181 356 270 81 576 764 452 643 663 597 523 674 390 892 996 438 494 192 872 268 64 767 716 720 216 10 229 669 351 340 204 108 695 565 93 957 145 760 433 318 946 121 744 431 170 107 30 171 955 964 580 33 809 789 167 893 544 151 563 530 26 683 601 928 960 480 213 110 5 49 798 925 277 853 253 948 378 403 908 27 528 239 97 134 486 352 141 450 253 66 836 772 767 705 9 154 420 353 750 784 801 46 367 897 521 435 27 526 858 195 163 622 809 823 624 404 24 571 625 91 241 890 401 194 861 164 616 214 940 711 704 682 988 47 889 314 225 582 153 995 851 382 6 634 239 259 25 807 972 95 1000 512 54 119 452 355 770 402 769 689 172 949 997 911 628 280 665 775 240 811 816 398 297 283 891 891 846 222 764 706 497 491 167 452 720 743 660 377 924 2 259 551 13 896 588 969 281 369 546 810 96 547 457 951 21 983 887 916 384 796 145 0 382 163 434 430 479 800 474 584 482 910 912 802 450 602 86 482 65 449 530 332 508 824 572 432 92 115 972 873 343 253 514 734 176 795 358 236 808 747 718 55 635 651 207 132 605 245 820 642 346 226 684 828 238 761 714 770 692 850 385 663 86 905 111 286 383 28 286 281 516 137 697 881 845 600 467 535 778 629 422 76 538 851 30 122 113 539 963 165 557 846 769 709 783 89 416 73 233 440 889 101 887 749 844 141 702 558 928 717 907 36 133 786 233 34 492 147 303 96 663 794 373 323 441 992 141 685 22 657 348 566 905 75 289 757 479 200 318 261 244 697 825 31 584 678 612 778 51 282 187 140 352 628 802 374 109 867 755 213 817 406 199 771 413 179 135 383 42 690 50 752 595 872 272 62 449 427 546 626 446 723 383 157 958 181 674 224 883 941 434 183 810 525 600 856 167 148 698 640 190 506 129 943 216 804 730 549 888 869 42 965 642 922 502 123 265 671 149 476 214 791 870 6 314 521 902 373 693 264 677 675 980 974 705 532 914 255 402 187 174 275 243 919 621 78 618 762 65 557 969 971 715 830 752 518 712 907 376 346 971 433 515 598 315 607 914 493 444 653 2 726 971 146 898 198 826 722 430 242 240 481 660 48 447 56 348 196 117 886 436 821 846 613 670 623 525 397 841 17 18 923 884 803 47 292 630 225 733 463 564 477 237 310 701 288 85 861 12 442 299 472 24 116 385 322 408 1 770 396 422 469 786 97 508 321 204 43 421 537 788 444 943 494 962 161 330 40 844 237 570 114 912 511 275 338 715 732 596 833 434 135 885 753 456 21 323 370 409 624 319 460 307 887 737 124 254 801 882 806 350 519 177 849 303 673 787 817 486 317 476 193 47 189 975 681 575 61 149 745 487 798 2 845 239 180 573 863 722 20 755 731 632 190 643 605 879 815 136 746 817 740 324 776 871 970 729 168 998 858 482 113 734 900 676 583 555 564 341 819 415 768 485 104 112 739 995 389 832 496 607 99 790 510 773 520 173 781 635 158 368 993 567 553 112 667 843 692 749 718 819 670 566 559 180 632 657 987 292 465 484 5 38 52 419 273 314 918 320 684 658 676 849 599 902 550 341 343 511 39 512 120 803 385 238 543 16 552 176 118 79 42 139 231 21 378 564 788 221 604 425 839 653 668 7 299 601 294 172 865 853 456 602 825 351 455 768 693 231 504 386 710 1000 792 277 672 290 394 950 202 289 448 977 139 18 86 614 944 290 645 543 474 796 100 479 478 625 351 877 376 289 419 715 884 392 953 243 961 980 730 957 173 577 330 575 175 569 276 826 418 948 152 630 381 107 686 339 713 875 864 237 702 114 217 919 782 939 820 685 458 680 254 485 361 711 862 293 471 671 793 423 822 34 279 393 842 345 966 995 53 737 575 313 826 74 309 939 483 195 972 124 35 398 932 244 848 790 434 651 999 363 516 283 751 694 446 882 936 194 234 395 560 340 102 657 955 896 716 780 210 690 316 633 528 515 297 325 256 359 408 481 412 235 975 474 648 195 344 928 263 967 287 897 515 640 246 261 270 9 572 806 411 635 954 755 982 87 984 782 94 750 133 48 603 247 362 264 501 459 579 981 769 358 921 903 574 47 60 255 211 421 26 821 616 912 401 459 834 296 805 130 986 180 354 153 241 188 199 18 335 800 363 175 301 69 126 852 529 474 58 199 901 625 866 814 142 556 425 939 336 973 59 542 876 390 250 228 365 106 920 219 395 286 291 457 475 171 461 771 331 14 311 965 341 37 877 542 540 642 349 657 962 475 391 959 375 972 774 585 243 797 473 114 68 198 462 843 924 141 399 257 72 795 329 761 240 39 879 488 219 491 556 768 507 434 230 761 379 170 927 633 832 278 736 690 854 459 742 756 176 596 67 978 766 390 384 685 445 116 960 427 859 243 915 967 289 239 206 872 413 953 466 284 305 627 328 840 235 840 266 655 609 564 80 387 345 415 277 848 359 653 215 305 659 979 754 222 197 827 307 298 656 725 756 492 655 345 638 248 138 111 368 154 874 285 422 912 285 763 704 572 633 447 703 680 524 743 509 63 218 641 592 26 976 361 428 831 443 584 424 606 596 474 677 423 248 494 257 263 912 114 619 920 687 632 169 4 967 425 577 978 415 947 875 166 621 685 244 672 917 606 785 352 978 221 45 861 414 860 926 106 652 385 931 613 517 544 441 809 647 715 12 535 715 269 650 329 417 230 306 374 569 58 324 530 737 993 608 359 98 814 748 176 3 248 797 940 698 93 272 292 721 464 831 727 69 503 337 936 855 405 994 699 844 857 191 744 968 834 453 691 617 699 295 772 308 723 271 174 30 61 410 610 41 354 44 42 298 374 167 56 269 365 852 45 641 371 545 23 522 1000 300 883 959 825 65 227 635 341 130 106 495 543 278 287 160 36 590 393 490 346 636 149 423 336 87 951 85 102 695 339 498 129 177 368 573 622 880 385 360 447 708 641 790 1 898 871 227 529 488 5 489 265 763 508 707 626 265 272 117 385 816 729 416 316 666 24
691 290 850 523 401 220 978 924 586 210 370 343 782 858 855 157 898 658 33 953 404 92 168 81 933 138 698 845 643 118 660 806 332 67 76 14 825 623 24 819 43 272 906 844 641 547 567 586 806 26 694 736 756 161 274 586 937 231 559 923 297 88 211 441 740 574 123 389 16 435 610 191 273 210 331 682 15 6 771 741 8 833 90 743 362 307 921 261 485 143 862 978 534 326 758 227 483 92 143 454 58 705 639 352 692 622 426 661 369 245 376 447 591 148 602 721 613 774 857 696 840 321 717 723 790 489 10 619 830 545 280 589 706 28 84 447 294 660 314 995 705 786 499 552 690 435 604 147 115 738 755 702 671 19 448 949 206 316 202 234 595 421 391 406 897 487 685 780 167 336 819 703 438 33 555 551 982 788 201 986 181 900 554 574 345 548 119 644 849 833 852 272 102 103 364 854 447 613 109 495 141 570 793 142 451 892 920 495 956 38 909 842 284 622 99 361 944 617 93 724 406 684 632 895 341 484 824 457 213 687 85 218 675 128 737 372 815 566 358 39 348 526 22 408 52 1 900 808 976 570 575 786 484 655 938 518 124 827 67 780 539 80 741 52 869 338 475 590 697 728 339 64 931 940 873 528 302 913 326 42 948 661 75 306 159 659 754 679 735 19 377 52 367 955 853 375 918 452 776 121 794 525 238 802 959 269 505 830 981 207 428 857 710 129 797 905 229 828 221 313 420 122 651 28 891 610 837 994 385 774 18 649 561 313 226 158 29 73 68 624 592 568 156 21 788 435 363 683 34 277 834 629 799 150 342 970 41 864 431 655 39 887 757 418 378 220 271 716 752 142 804 577 456 812 261 391 967 147 222 701 796 951 434 651 655 495 817 946 611 447 175 197 371 972 121 330 707 179 975 349 714 26 79 830 458 446 97 382 551 640 784 803 184 476 626 269 309 507 503 904 513 514 142 726 552 757 179 188 571 655 460 449 318 925 786 292 6 994 631 60 823 510 56 626 51 841 467 746 681 207 946 33 590 843 436 329 525 119 336 949 809 323 523 465 583 67 997 111 863 921 928 856 335 366 703 558 813 519 991 227 664 972 400 378 620 573 350 343 177 778 180 25 774 809 108 110 597 885 807 100 730 926 904 61 734 37 107 276 260 224 322 553 252 406 994 646 662 306 158 473 232 740 188 934 760 260 646 631 546 768 866 135 848 460 354 153 526 355 192 264 642 447 729 108 155 837 961 171 94 940 570 584 205 875 13 239 31 342 932 118 55 699 182 557 593 245 980 837 699 485 700 767 633 887 629 924 527 111 396 76 259 367 488 3 569 941 500 849 594 250 563 202 380 444 549 305 129 139 966 843 535 314 46 165 366 522 608 211 344 715 669 31 427 733 207 219 118 786 818 72 35 563 235 29 249 818 802 626 497 641 473 866 459 576 126 991 617 147 349 280 871 912 313 224 636 768 929 97 374 88 836 274 153 994 640 510 538 252 307 970 372 665 486 850 890 759 720 473 530 404 984 556 257 370 323 355 282 707 860 373 727 437 424 50 854 651 572 415 528 984 750 631 990 543 162 638 847 876 792 560 679 199 661 736 169 338 186 869 896 992 114 807 688 423 449 365 231 368 580 576 185 524 414 93 241 516 360 332 152 382 524 152 324 7 888 628 999 606 584 99 701 537 72 857 132 742 87 503 820 371 413 273 988 70 922 401 748 154 116 318 843 43 835 686 942 592 316 400 908 364 305 848 321 386 634 307 435 528 170 158 785 390 7 907 233 927 833 103 892 214 791 267 59 179 540 998 816 762 565 550 200 962 489 138 865 301 327 141 677 403 998 165 255 278 103 614 805 491 578 980 872 976 821 541 395 763 657 229 696 768 951 645 577 632 557 996 560 820 553 791 101 966 910 609 930 603 333 451 468 274 417 91 248 500 290 37 247 274 283 280 496 830 298 518 1 43 389 844 356 753 622 643 881 392 903 406 712 8 437 291 17 633 556 67 49 292 95 817 780 519 187 442 25 382 743 25 732 290 398 758 968 624 296 624 60 230 725 82 432 248 23 45 253 984 452 358 770 346 189 523 751 224 731 336 74 793 772 56 831 429 564 590 827 458 234 776 861 111 581 376 2 526 702 706 520 333 972 11 693 658 842 492 902 155 163 343 382 436 32 235 511 136 216 97 272 187 536 970 915 466 477 757 429 867 579 603 474 198 958 380 992 324 587 276 630 536 606 723 867 479 874 545 851 515 71 412 237 180 21 88 969 901 882 597 47 43 194 465 983 722 147 247 14 5 82 915 864 300 410 681 122 142 196 516 623 428 668 130 461 425 783 481 455 391 880 598 403 471 887 163 300 64 746 48 328 598 303 771 936 78 278 205 40 883 516 980 399 570 105 825 647 252 312 782 723 527 393 59 144 139 20 851 137 718 912 291 627 394 470 202 828 852 387 60 264 664 480 129 256 299 145 653 204 438 941 64 478 210 543 353 244 409 766 129 683 857 293 926 529 492 465 27 547 830 384 531 498 313 12 469 89 437 914 874 952 427 440 415 800 808 361 413 113 483 154 893 407 810 781 109 779 30 708 213 618 577 217 877 357 167 537 559 268 664 960 205 433 214 875 356 822 254 733 834 251 292 418 439 368 927 718 611 762 922 747 161 454 988 81 575 763 974 574 385 514 513 160 498 826 552 905 24 957 307 600 478 767 231 955 313 879 853 164 806 149 627 676 431 63 350 777 366 541 751 761 10 507 616 381 862 986 925 351 385 945 983 656 158 518 317 346 875 408 227 444 739 262 292 281 105 680 300 277 46 61 941 242 474 765 778 442 486 987 6 172 2 649 111 917 580 940 266 974 661 787 513 562 5 689 102 317 686 889 31 645 645 637 802 659 588 724 950 582 973 42 343 110 827 225 649 482 743 585 759 53 464 589 276 545 465 104 477 487 614 666 331 962 781 441 706 558 223 310 100 810 225 789 889 131 676 923 229 463 114 57 696 48 85 605 819 352 347 92 35 533 900 493 416 670 380 971 126 709 947 612 952 98 382 30 663 136 102 91 784 330 386 925 638 598 675 502 100 907 817 26 107 490 686 138 28 719 838 508 986 197 409 19 538 495 264 464 116 674 249 4 578 28 484 919 725 443 931 979 686 916 687 246 494 337 277 812 37 80 400 379 487 985 682 544 72 111 428 239 507 240 525 230 945 0 444 73 135 550 935 203 552 412 112 386 928 859 963 373 275 38 727 219 928 773 734 768 864 658 558 88 845 383 388 388 587 745 678 148 726 254 589 738 703 749 947 65 299 648 391 445 875 509 526 678 336 5 413 315 458 926 196 522 213 78 893 157 518 178 567 308 357 423 600 638 915 320 834 96 345 3 906 176 860 624 354 69 937 993 233 402 844 947 176 195 326 193 138 739 426 117 156 687 151 215 150 285 194 411 771 392 462 476 236 228 380 291 744 876 957 127 217 736 84 542 481 245 723 878 418 601 309 519 536 686 917 883 122 258 986 995 986 715 354 943 950 112 19 935 181 996 416 954 702 64 840 306 986 953 37 199 815 190 285 263 617 764 939 347 835 811 538 858 92 11 474 517 601 265 6 644 612 439 979 566 681 573 480 286 120 682 47 801 96 173 73 753 12 964 450 512 17 846 41 695 261 744 984 614 21 841 748 397 674 713 146 652 433 913 905 220 23 419 532 135 878 711 95 174 67 829 598 977 14 868 828 421 242 808 549 27 938 665 340 236 941 870 469 266 129 588 554 36 628 653 622 375 242 492 534 939 493 472 56 287 626 894 923 66 974 844 669 394 497 120 580 901 95 329 857 446 31 422 10 803 971 625 928 832 900 359 764 965 365 270 60 491 997 798 316 130 984 9 633 150 11 304 506 54 822 856 48 450 301 295 183 775 146 289 716 609 237 667 240 209 553 106 980 963 672 911 725 338 466 742 373 510 775 243 53 672 287 506 36 504 59 288 576 895 267 885 405 44 46 877 105 365 651 466 451 134 692 950 309 462 330 893 508 635 399 650 524 269 773 839 471 515 610 100 475 924 101 319 253 45 253 989 124 125 626 325 450 166 320 83 939 353 676 616 462 334 227 275 21 769 725 532 452 599 770 146 455 214 835 50 95 628 646 927 24 191 553 501 700 521 45 183 156 728 629 227 64 224 260 198 414 390 28 684 46 795 147 86 754 140 178 778 341 886 894 654 28 276 726 469 924 934 324 531 200 171 73 899 907 301 977 250 111 355 775 471 392 165 198 139 546 845 742 161 586 457 344 62 7 973 564 949 117 409 126 415 677 663 549 838 778 425 164 405 781 292 905 716 706 340 732 279 383 722 356 568 440 416 244 77 998 210 655 430 688 223 34 603 393 814 221 704 248 212 500 208 839 607 184 721 961 481 509 726 406 151 25 759 809 128 450 267 912 615 550 548 689 133 90 673 683 494 573 311 790 576 435 970 844 621 255 299 319 218 250 37 439 619 496 453 601 884 162 479 293 596 147 70 554 343 894
149 810 549 234 153 592 444 153 635 601 780 251 201 685 624 890 593 727 308 191 597 250 303 630 582 361 955 380 675 821 680 678 392 651 493 690 340 992 794 159 495 319 901 154 934 711 649 967 311 741 141 49 276 870 804 357 795 701 347 965 363 669 818 922 564 22 283 991 907 17 815 172 101 834 328 438 144 183 10 402 232 976 489 356 359 832 437 465 78 85 500 146 942 732 595 300 906 425 812 407 187 836 916 90 215 434 329 813 910 824 256 666 223 919 776 372 49 401 896 281 623 986 168 168 261 677 181 276 413 346 307 814 203 301 560 953 891 996 384 36 403 540 809 783 792 206 290 374 158 182 424 735 598 273 575 36 247 66 789 898 784 72 252 793 964 574 756 945 250 625 586 134 926 982 819 692 265 238 515 53 856 632 399 634 656 576 830 234 355 575 196 671 546 370 927 915 185 121 848 804 732 373 466 521 980 943 380 864 218 853 664 574 502 817 777 467 143 767 673 862 297 684 527 963 91 773 998 195 803 682 497 592 840 664 184 888 558 292 180 307 341 881 543 951 0 685 30 692 170 204 890 910 950 494 975 775 866 593 410 427 393 521 823 920 345 104 354 913 234 589 394 518 522 224 989 859 983 110 76 131 744 429 969 589 44 605 908 404 836 324 490 858 895 363 121 451 53 171 816 895 422 110 279 178 900 50 113 846 479 13 439 58 309 560 536 167 430 310 156 689 214 204 222 18 288 602 894 538 130 625 492 816 772 929 171 526 517 332 317 63 47 583 706 513 781 829 700 867 213 618 768 984 829 448 841 641 965 295 116 670 603 319 159 255 320 688 753 165 469 862 616 448 473 277 875 425 945 18 861 371 112 124 995 928 713 839 733 211 274 374 944 366 376 988 50 522 572 351 420 909 257 245 844 62 737 713 868 170 81 221 128 701 356 374 87 419 161 542 192 693 127 744 850 748 977 807 884 500 98 128 270 680 555 552 984 118 457 271 878 165 310 773 349 413 305 547 169 496 506 365 105 587 554 889 125 136 730 54 931 442 237 852 694 823 626 894 915 877 183 688 465 914 981 488 249 104 338 574 893 473 364 282 27 41 986 764 845 938 450 383 722 690 714 679 419 968 285 53 949 502 666 576 625 281 569 293 260 769 832 232 524 166 118 299 940 685 578 889 314 379 63 745 703 902 532 27 417 454 90 756 979 975 993 320 561 572 304 962 665 710 563 693 774 879 451 383 591 562 941 445 494 852 607 987 731 485 174 299 590 144 988 761 332 980 415 307 602 27 145 190 235 707 643 854 520 437 480 764 822 845 146 17 742 84 85 235 64 314 573 873 797 888 9 523 723 633 947 637 585 549 826 96 882 684 208 503 646 256 630 914 918 387 432 912 231 269 997 735 421 753 679 679 346 397 982 560 902 555 628 110 423 157 688 45 857 823 509 970 448 521 669 453 335 641 791 909 316 871 150 191 292 656 814 145 77 96 686 870 717 567 990 554 618 546 638 68 786 991 667 25 291 744 29 886 33 985 343 193 705 435 244 992 568 858 707 104 704 169 132 981 193 40 117 916 994 332 601 764 645 617 846 399 760 190 696 410 831 2 716 144 386 752 163 361 745 749 427 879 123 602 821 994 34 12 39 173 139 724 323 716 37 249 799 846 188 99 454 400 66 32 14 236 227 496 468 112 367 836 357 489 275 42 863 380 16 318 671 168 808 44 199 785 248 677 551 537 271 705 580 295 542 887 315 479 434 651 987 461 80 717 385 176 418 147 198 299 79 36 886 449 930 746 238 155 372 960 540 298 245 686 503 476 746 83 978 637 178 153 412 981 111 195 462 263 360 243 295 603 284 442 6 520 456 80 872 159 312 919 225 253 892 661 278 879 246 41 71 535 759 971 531 343 289 4 110 439 390 501 888 20 574 524 379 249 773 654 483 501 19 70 519 650 974 396 749 30 504 23 395 920 835 546 262 978 885 715 172 764 334 209 135 900 228 679 674 526 588 125 567 594 491 603 693 654 455 398 535 79 727 255 294 522 735 109 57 931 365 934 677 121 612 583 929 74 48 392 443 562 951 222 537 806 342 801 880 138 959 818 478 1 724 495 471 528 889 422 58 387 233 353 11 23 976 183 42 692 402 170 210 760 65 8 960 158 858 757 142 440 445 312 447 106 440 299 25 965 224 773 952 438 229 711 639 497 565 234 167 416 7 899 333 17 614 444 912 330 176 699 658 676 924 162 685 458 842 295 650 131 748 490 606 716 114 719 820 290 337 105 300 638 726 55 60 144 89 250 644 456 296 209 126 536 51 96 739 214 56 873 806 868 634 7 152 939 164 372 155 131 140 492 651 403 636 234 122 88 281 548 615 85 529 346 486 471 613 906 501 260 559 732 339 115 331 923 538 89 526 442 864 473 82 539 938 903 922 504 99 299 514 50 190 818 269 603 837 546 361 937 702 500 738 430 577 227 216 446 103 174 400 879 609 260 461 520 770 127 397 912 157 564 467 508 20 364 734 545 115 876 72 541 43 404 351 74 459 862 935 282 562 623 741 862 718 512 326 2 175 619 211 412 374 533 610 667 914 450 813 799 576 193 441 871 426 131 579 701 230 342 102 743 405 523 28 117 865 383 933 490 299 864 642 153 396 921 828 358 553 778 391 683 2 529 313 632 958 870 652 204 923 854 883 606 870 392 838 16 523 356 570 865 133 245 689 853 377 178 327 240 851 403 548 482 621 641 147 815 373 797 96 107 787 361 637 687 263 502 761 267 736 369 899 318 779 513 26 595 600 323 449 967 790 507 608 934 258 194 839 333 721 854 802 295 678 160 100 793 46 922 957 138 476 289 697 716 508 594 672 447 687 814 740 262 747 505 620 222 966 982 200 508 189 943 18 924 852 327 324 263 431 27 655 651 604 173 796 49 370 727 778 695 344 53 206 779 711 835 287 509 407 577 241 922 108 151 516 222 873 272 932 25 151 968 38 569 137 801 762 647 511 878 583 439 165 316 322 641 487 64 647 568 162 125 353 898 670 996 375 867 785 278 74 886 911 199 220 802 617 552 594 558 611 437 59 4 93 981 330 190 827 246 348 628 408 461 236 731 917 629 409 886 849 386 387 376 684 286 129 826 32 706 512 591 484 236 581 433 824 666 654 12 54 172 273 700 946 386 764 29 3 249 104 957 204 320 40 502 528 317 660 237 186 556 474 34 589 792 411 172 15 526 769 955 629 680 4 911 119 143 253 442 217 390 13 499 690 858 219 458 179 713 937 311 641 16 956 695 921 585 35 200 75 522 691 828 254 193 985 831 788 479 879 610 719 802 191 629 282 819 887 516 22 249 833 726 154 376 267 239 909 252 619 899 138 179 991 176 659 478 876 705 877 261 963 853 336 180 52 608 68 916 160 261 939 323 62 310 874 246 653 691 369 888 212 977 70 562 834 918 843 852 406 99 847 331 996 604 425 506 633 479 442 617 23 468 681 847 853 411 12 85 668 555 301 668 622 558 298 881 962 15 470 187 92 840 84 867 556 991 871 92 148 145 881 508 202 67 825 162 8 321 69 840 460 600 972 511 751 351 584 524 943 3 472 40 662 749 973 167 381 743 429 974 382 369 539 663 463 482 242 955 766 702 729 674 280 42 61 598 663 280 383 837 513 812 897 170 428 199 752 819 750 829 177 513 550 859 205 686 350 169 251 976 166 158 438 75 919 777 55 584 971 287 545 133 793 162 482 393 758 394 754 841 541 8 928 122 701 452 676 561 801 162 767 113 67 197 525 808 627 38 416 243 352 782 226 945 24 949 587 913 5 74 720 260 763 929 596 712 1 177 712 773 505 659 398 171 45 551 557 970 936 2 547 807 36 516 817 914 699 830 708 179 319 188 207 677 73 786 293 650 86 463 898 747 775 383 992 614 306 970 414 877 88 437 805 506 488 948 904 970 905 380 755 531 120 101 640 631 109 41 571 917 605 696 134 311 925 69 913 838 272 818 552 794 771 559 807 617 710 403 862 341 692 930 107 546 683 705 715 950 173 297 358 945 631 675 83 481 920 238 657 844 810 827 999 884 648 490 182 493 243 93 17 916 860 814 695 93 124 268 592 82 854 49 264 195 632 452 362 486 481 794 131 806 757 274 31 278 259 413 368 138 389 655 475 891 106 835 743 602 953 939 507 896 518 49 195 867 321 535 194 407 266 987 533 41 798 987 485 210 302 233 521 545 21 509 800 955 458 503 221 977 325 339 855 177 286 387 452 15 811 816 95 399 661 608 239 317 41 874 477 203 961 207 709 742 499 749 948 608 903 37 97 336 968 832 867 1000 378 799 197 478 765 92 783 281 498 289 446 272 728 373 435 818 240 799 534 17 371 522 725 507 967 139 599 101 268 630 496 575 94 469 464 69 682 937 277 351 869 545 318 600 970 88 566 915 954 473 544 504 453 776 366 87 209 427 255 423 436 827 136 865 401 414 404 716 698 329 510 323 530 374 388 477 859 103 782 145 433 511
753 930 50 173 340 760 399 310 882 532 194 89 338 728 154 810 606 312 196 42 255 368 674 105 992 828 633 511 927 517 510 128 905 565 597 133 777 518 596 219 660 634 279 631 107 199 931 314 772 249 775 416 96 792 910 500 179 852 424 52 443 786 274 885 248 728 430 132 385 213 500 947 653 674 620 264 678 249 491 335 240 269 862 175 786 223 703 718 533 628 326 603 994 162 679 543 900 328 446 743 857 544 295 63 826 23 388 610 253 847 43 984 829 275 235 29 72 726 559 288 58 234 925 384 118 233 212 989 160 846 64 579 421 440 250 559 687 27 356 688 739 885 461 214 845 776 97 134 130 760 800 458 771 788 161 55 778 256 400 890 521 919 450 419 397 776 969 404 291 114 535 966 928 396 781 171 602 555 847 549 782 895 215 286 828 713 799 270 485 99 228 356 360 857 906 253 566 739 286 638 365 91 656 907 818 464 35 589 381 356 858 792 790 878 895 739 714 472 876 265 489 947 955 429 893 643 220 53 346 244 379 437 86 405 951 969 522 499 464 415 276 48 259 252 187 632 14 345 612 423 251 404 918 275 133 789 23 845 320 599 61 844 954 443 924 270 493 118 134 911 211 935 168 206 165 860 773 183 243 659 846 684 355 508 650 454 661 941 497 787 587 408 257 726 578 304 977 701 834 558 529 47 347 360 256 948 649 797 657 45 506 183 63 847 622 461 563 413 262 893 462 229 354 900 457 629 5 188 562 329 640 149 264 581 667 497 407 458 303 315 463 878 6 510 412 173 600 924 192 925 177 509 718 465 975 224 242 675 2 535 926 399 105 345 323 356 693 579 380 380 549 300 717 818 942 914 366 189 957 597 546 326 82 326 646 878 791 217 724 579 466 75 470 367 616 693 550 743 945 478 284 699 943 868 148 974 815 114 121 542 115 909 701 605 7 353 68 738 914 35 104 135 296 327 278 894 823 813 329 983 54 771 331 452 993 166 75 515 8 367 74 381 983 360 442 314 768 190 740 36 60 889 214 626 459 853 166 363 840 352 15 360 916 890 292 70 896 913 29 157 404 249 312 434 813 75 239 177 416 926 978 449 774 994 877 838 505 940 358 190 584 984 52 588 571 828 888 655 38 631 932 876 645 553 455 500 965 930 150 804 537 896 755 522 884 449 438 542 518 462 176 819 855 123 766 501 922 161 573 726 59 990 411 253 804 104 275 759 824 450 762 293 92 310 921 139 613 371 985 596 113 642 221 443 53 797 968 93 839 386 749 634 229 586 88 505 467 902 608 4 164 959 132 992 138 1 621 933 477 381 474 723 198 897 492 499 664 339 478 752 234 864 689 769 437 800 65 11 949 43 761 40 297 950 458 54 444 296 90 36 547 642 494 629 940 708 803 57 236 608 887 360 363 834 868 297 191 820 827 366 270 664 386 907 140 963 403 202 939 987 172 352 57 584 683 173 898 931 83 677 353 914 654 672 807 330 698 536 352 882 173 243 197 573 615 162 825 259 849 783 557 973 311 64 710 2 11 781 344 855 314 549 776 645 389 561 301 103 233 943 40 552 726 798 439 252 481 4 623 202 135 7 719 956 760 641 21 870 956 400 289 176 567 142 317 189 333 367 34 851 625 538 995 689 897 809 431 748 283 183 930 701 144 757 595 323 607 338 907 248 783 727 468 263 540 73 330 688 27 307 87 621 836 737 671 19 294 751 99 102 249 571 982 464 938 139 49 208 648 418 527 388 923 47 28 172 973 699 17 425 498 745 879 471 643 761 449 913 373 25 830 650 375 957 195 96 574 467 368 308 875 919 453 199 601 17 820 312 662 667 556 949 435 834 878 49 155 250 480 704 350 403 851 649 979 812 700 577 651 849 644 841 322 271 763 854 890 496 874 227 32 367 124 1000 743 378 247 899 37 306 752 725 94 615 456 724 744 406 157 144 432 358 19 383 913 106 227 900 306 102 626 38 759 318 343 584 586 827 642 286 110 943 285 44 709 376 720 651 309 435 509 289 473 781 181 253 151 957 341 527 393 549 702 240 682 790 42 272 30 623 696 362 383 177 809 921 856 31 814 134 476 16 841 553 866 873 189 669 245 992 47 474 548 313 184 300 153 174 448 349 869 281 261 984 697 68 699 650 123 384 141 966 33 36 332 581 736 459 396 535 842 400 632 643 202 627 287 81 715 452 937 316 406 580 672 105 848 449 577 515 376 669 482 315 484 814 723 232 964 496 598 556 604 149 639 886 960 367 539 487 603 695 894 296 788 25 731 204 175 565 585 599 725 760 525 519 966 132 738 471 252 824 315 772 46 52 377 887 812 511 708 16 677 229 336 679 873 787 342 602 307 599 423 932 170 804 327 673 374 900 999 631 200 992 258 447 590 92 552 228 531 868 751 763 3 701 959 149 962 686 319 980 936 621 501 534 721 380 316 481 69 422 127 780 902 736 163 110 785 164 362 263 266 587 1 937 232 270 908 951 426 818 419 475 517 854 872 778 565 426 26 594 51 431 398 267 513 988 832 794 433 362 67 151 929 580 334 315 84 493 685 832 859 780 765 222 495 281 532 300 511 272 190 986 288 278 901 272 941 398 769 507 427 293 691 174 265 244 371 34 351 41 44 350 111 717 271 231 880 115 394 441 143 81 899 779 592 17 745 464 747 464 120 882 792 27 798 123 599 219 469 389 304 33 795 678 324 80 675 758 158 124 159 869 647 800 530 764 85 592 89 160 947 470 833 951 735 970 520 737 146 822 31 749 79 116 952 602 852 111 410 891 948 842 98 260 681 623 767 479 129 936 230 851 80 585 801 834 305 378 624 885 870 957 822 315 479 151 680 729 22 917 904 342 226 771 903 612 605 544 298 260 713 608 12 398 673 509 81 524 370 888 282 59 300 5 967 231 754 290 100 238 514 692 392 201 863 454 496 896 554 78 666 996 9 231 125 318 263 379 367 838 881 124 101 672 201 574 716 146 970 154 655 726 39 656 944 244 193 738 663 573 62 979 117 262 810 410 122 359 390 614 690 728 417 955 589 753 185 772 425 660 402 807 630 606 757 313 591 31 779 461 408 608 670 899 66 604 555 906 183 326 974 464 308 75 526 181 78 106 434 546 422 414 20 406 387 241 694 804 219 843 917 244 741 509 254 503 756 470 325 99 946 632 780 181 16 46 558 343 91 654 382 553 844 544 205 679 162 349 145 393 892 409 454 96 915 977 516 746 991 572 560 733 802 840 224 983 636 83 545 720 119 324 637 133 634 546 106 376 669 495 891 941 704 216 854 79 569 800 339 494 706 175 805 30 102 139 93 567 886 586 391 871 635 887 742 471 659 822 156 983 570 905 222 57 793 625 103 934 568 702 169 167 182 256 359 668 310 494 627 513 429 372 963 114 576 956 976 530 711 932 210 642 867 154 420 992 502 326 961 228 953 833 911 134 871 286 414 871 730 870 652 319 507 745 984 680 441 432 108 497 428 420 313 25 452 637 206 116 987 397 729 409 864 732 748 830 70 451 631 180 112 342 794 956 213 2 850 319 25 870 912 895 885 358 544 618 268 95 71 16 611 905 835 290 787 389 147 497 290 351 684 186 806 443 541 506 817 54 733 533 114 36 989 757 705 716 244 843 508 341 551 246 465 792 409 22 543 63 364 170 686 66 553 71 401 586 579 939 238 743 241 674 628 221 972 614 588 565 583 747 483 331 486 882 523 477 472 923 0 367 504 924 524 334 950 891 361 528 246 723 209 53 695 115 980 223 76 677 216 2 269 624 131 333 843 900 750 159 348 992 321 738 378 297 958 586 981 739 528 360 665 299 641 289 415 848 811 174 512 564 582 637 335 544 712 80 722 921 369 350 273 323 372 108 139 147 618 94 445 422 10 799 345 791 237 347 171 14 838 814 837 646 199 380 734 868 542 553 861 817 853 468 149 52 349 1 889 438 218 780 986 811 207 154 988 87 55 387 997 860 728 508 784 557 260 521 619 640 831 700 883 705 998 529 440 576 816 591 217 98 280 805 758 944 789 102 405 128 580 331 499 289 490 20 225 868 152 468 471 307 538 957 534 922 451 13 821 286 692 113 732 924 865 47 137 459 48 518 609 836 764 490 575 644 418 588 770 773 990 374 188 132 136 417 109 511 208 889 128 596 688 101 933 477 727 589 658 451 328 95 746 229 610 753 203 673 572 518 77 371 475 615 95 321 357 333 503 762 45 926 460 457 318 206 180 848 593 230 638 671 223 167 561 869 919 864 36 569 413 177 971 32 267 512 581 65 629 93 737 606 395 147 126 548 617 65 707 648 281 930 293 269 4 104 24 400 934 1 142 522 56 40 920 511 272 977 797 874 204 885 186 798 796 641 676 738 18 859 909 255 167 404 614 379 13 24 178 167 808 923 384 642 819 968 487 810 436 947 337 276 594 138 302 819 515 977 488 91 41 544 519 703 116 770 299 961 447 860 536 253 860 520 277 584 996 997 564 684 668 686 174 315 73 57 935 64 231 76
303 573 53 772 134 171 484 110 716 140 563 423 379 108 997 831 947 233 321 292 656 687 228 475 733 535 787 646 345 689 57 873 525 214 491 709 748 686 767 368 211 3 245 743 161 632 235 601 488 222 553 810 368 534 289 241 768 735 436 773 513 151 536 378 995 589 742 343 512 657 594 768 146 781 610 895 600 347 818 342 702 723 9 562 996 779 855 643 325 184 395 547 592 492 718 855 619 841 916 565 140 504 618 687 786 799 150 212 873 358 0 656 38 920 867 786 667 16 540 696 539 322 556 565 182 844 282 464 588 703 296 501 727 453 566 485 17 361 939 884 730 389 571 206 650 388 380 894 132 473 728 88 89 298 761 111 668 145 780 29 208 967 202 420 213 595 144 12 766 642 340 89 523 634 426 977 414 964 279 650 773 552 928 5 315 512 359 709 940 389 792 480 911 215 923 52 496 699 422 347 186 174 851 625 815 72 694 386 534 783 813 387 63 391 222 934 864 513 447 989 355 739 478 897 670 149 671 780 715 217 52 842 793 662 246 25 874 809 218 697 975 324 482 157 845 848 329 525 932 413 565 361 982 470 745 632 531 448 428 864 829 87 528 500 633 928 652 852 411 984 636 382 121 81 429 13 330 591 640 969 577 810 984 784 264 663 890 94 945 830 381 116 585 615 401 799 252 249 410 880 382 854 322 867 256 20 5 232 21 462 775 27 753 806 643 406 288 98 269 243 850 735 30 372 854 844 789 261 664 265 270 296 948 184 922 7 174 309 701 865 803 655 126 476 696 175 101 582 732 832 238 400 862 952 868 390 800 993 889 973 615 638 722 234 200 902 987 979 83 466 142 374 455 860 642 565 620 413 614 430 576 581 581 758 366 887 596 829 781 968 229 241 393 414 405 721 549 876 819 512 400 728 458 771 828 233 66 661 67 822 661 698 241 27 587 76 683 341 964 295 902 523 27 585 699 857 466 802 493 628 434 734 708 616 169 348 223 279 646 741 833 920 479 230 420 692 935 684 790 830 100 863 467 950 956 622 842 228 784 827 133 321 96 509 59 222 980 862 672 546 704 910 370 114 122 872 198 227 383 461 901 921 12 186 276 409 403 679 529 830 421 286 44 84 295 231 272 826 31 325 165 363 988 240 346 794 915 499 879 970 308 193 88 790 912 892 852 89 665 94 613 942 184 498 22 106 756 187 961 826 794 214 526 110 917 355 139 383 782 964 627 460 248 959 695 633 751 787 398 631 897 587 385 850 464 585 397 987 871 298 108 333 946 534 936 852 626 465 572 207 697 223 943 579 111 593 769 227 180 43 404 78 892 526 445 792 149 386 647 899 4 797 991 274 112 792 763 113 93 682 124 825 816 273 365 595 817 879 830 889 301 119 462 801 971 320 205 79 580 983 846 564 719 779 746 789 43 546 500 630 13 974 869 763 729 31 682 484 764 457 324 266 673 78 232 578 40 370 908 534 7 615 114 25 440 959 98 503 283 1000 977 671 487 766 216 100 70 549 590 995 686 416 737 909 20 490 300 995 713 436 188 75 419 700 520 676 221 15 965 550 522 366 709 765 287 185 561 322 518 896 344 697 90 44 348 47 976 609 690 527 179 606 860 636 616 933 801 351 853 181 924 768 265 1 203 379 39 26 839 660 191 603 72 120 54 678 103 184 267 895 446 104 80 473 94 409 328 932 990 438 637 153 231 299 367 678 891 557 226 775 190 41 575 428 507 84 978 14 795 806 634 553 858 762 859 77 494 207 623 280 291 114 755 196 877 647 930 352 284 99 427 907 810 318 327 743 257 343 508 669 475 935 442 59 463 294 341 979 564 109 162 628 292 894 110 429 334 609 760 965 155 689 542 644 84 338 612 889 601 547 724 915 356 706 527 746 58 463 417 252 591 57 878 156 998 813 123 511 726 785 452 584 240 626 371 308 212 525 574 461 14 4 558 666 570 878 6 657 684 255 49 296 706 515 319 678 435 825 598 576 234 780 176 367 318 111 2 28 412 251 145 433 430 866 538 552 388 456 357 103 266 978 675 191 554 504 152 813 26 765 603 722 958 873 628 158 578 411 870 555 86 204 364 753 725 737 680 680 659 336 92 54 497 457 242 626 837 303 903 735 167 786 604 69 521 431 630 353 573 705 954 186 804 415 910 778 454 452 333 168 949 83 514 756 449 830 802 586 82 191 453 431 77 653 796 801 369 724 550 181 517 60 825 74 192 58 662 823 326 284 409 539 544 242 822 701 227 670 109 222 812 445 185 35 286 582 840 688 95 911 567 903 691 821 506 11 173 98 688 454 297 941 271 416 170 329 509 862 177 865 884 896 605 410 354 174 75 273 663 849 339 350 499 922 258 575 705 150 8 344 739 347 239 329 676 887 197 383 29 811 937 771 262 616 277 818 797 366 320 544 160 29 351 919 635 196 486 885 163 787 498 256 477 19 172 170 473 306 779 363 489 257 459 462 638 559 313 93 765 639 607 630 306 893 299 298 386 497 720 977 294 331 468 803 515 897 207 819 749 969 199 228 201 396 154 708 187 444 342 561 34 228 194 204 280 513 249 429 347 237 569 342 168 462 734 822 353 611 824 46 968 764 941 664 51 968 785 704 457 921 415 356 927 124 905 335 46 490 741 421 183 869 157 486 893 77 254 464 821 630 115 854 707 516 584 941 156 115 15 685 952 133 317 382 36 898 895 647 219 751 448 338 907 37 237 676 876 368 606 903 666 524 148 974 224 177 495 322 492 984 244 101 783 451 138 196 408 946 128 192 362 554 778 11 831 802 622 962 645 63 28 105 106 948 866 927 799 124 10 453 660 364 559 626 503 777 378 741 957 866 882 12 350 115 268 373 865 441 418 587 685 860 439 438 502 769 472 893 963 886 535 102 374 524 372 775 711 360 951 959 159 222 981 734 130 827 944 15 206 533 314 209 141 855 461 796 655 560 416 209 717 494 609 546 69 244 471 39 490 866 263 666 723 1 396 920 460 666 537 248 744 100 444 423 311 943 595 897 985 782 693 743 808 797 992 287 898 161 129 747 304 38 316 563 653 802 887 517 87 904 772 326 999 338 586 407 934 343 541 324 731 326 919 601 994 693 50 37 352 287 788 327 861 325 931 521 275 492 899 934 736 575 579 360 102 259 920 708 181 629 104 539 349 758 631 841 116 884 533 626 698 666 966 333 857 895 847 667 639 571 530 199 425 382 377 444 986 636 214 480 261 723 883 925 476 794 625 882 402 341 164 877 657 64 465 392 740 885 562 815 929 525 363 355 551 502 19 56 336 761 972 221 888 522 209 368 906 311 811 270 358 383 644 659 233 428 120 153 599 376 913 467 843 542 290 979 456 160 834 212 432 583 24 407 469 17 81 795 135 769 375 568 568 170 953 580 16 499 41 28 153 520 74 719 875 738 602 218 64 283 900 413 337 91 632 640 259 193 48 301 823 700 310 891 524 704 914 310 11 410 738 35 285 677 119 448 510 829 47 266 942 322 681 579 392 440 18 122 826 123 983 435 113 85 863 464 158 153 293 847 56 301 281 377 273 976 91 349 669 933 938 399 437 515 712 427 399 876 389 559 441 23 700 20 754 201 548 419 776 53 545 342 204 385 32 991 260 385 501 876 413 206 582 18 451 824 424 837 255 187 950 347 827 942 85 759 25 251 835 733 849 357 394 361 60 674 687 945 136 258 97 797 678 164 61 279 969 41 73 6 993 369 735 432 759 296 474 403 323 234 959 418 967 753 762 783 217 893 175 737 770 74 236 725 78 939 278 719 649 54 516 181 166 267 309 24 332 158 651 117 3 1000 970 556 750 18 654 63 307 221 752 609 391 801 703 403 210 953 230 733 376 153 555 305 593 614 331 53 885 352 597 981 373 443 131 661 65 689 798 735 820 345 960 229 894 514 979 445 305 970 886 787 648 201 433 344 880 173 519 619 918 255 844 368 543 110 483 712 747 581 560 605 791 947 485 725 547 763 143 667 692 714 42 53 814 176 962 769 361 309 137 851 608 291 641 566 546 72 390 399 387 751 881 160 689 337 909 798 33 790 384 298 921 613 832 517 743 900 714 305 532 916 151 81 904 436 624 852 147 91 107 341 171 177 423 38 335 855 836 809 721 650 557 922 771 953 805 660 438 576 62 257 225 125 807 262 220 844 925 674 406 348 45 765 710 49 583 695 679 810 274 714 856 497 125 591 629 546 480 134 23 524 298 374 302 229 841 734 989 723 312 381 117 129 443 392 896 258 251 447 71 718 193 905 974 955 195 586 105 492 250 205 933 463 407 654 360 168 99 482 196 280 243 997 343 461 127 674 872 123 848 271 674 528 481 411 774 25 215 585 589 484 617 172 552 972 247 49 926 707 450 646 504 118 253 344 806 494 955 484 677 612 178 124 658 19 1 241 611 482 118 129 621 62 777 893 68 793 55 268 838 795 511 195 37 107 79 844 757 655 35 450 431 567 809 757 470 294 758 782 189 88 76 250 973 678 505 779 338 584
574 550 329 443 770 813 981 841 521 183 970 76 840 110 338 996 35 672 641 955 277 37 26 83 642 666 451 450 303 63 750 776 511 118 913 521 597 973 463 529 349 105 365 452 957 826 801 75 557 821 284 192 936 23 983 123 774 231 763 814 129 37 716 964 67 778 71 728 231 647 601 930 461 472 352 217 787 121 779 389 929 248 321 17 949 656 912 145 301 969 726 958 775 472 550 946 762 201 174 30 144 708 767 757 86 250 967 409 712 197 421 882 119 810 536 915 407 722 754 102 246 477 517 719 359 177 771 332 673 993 604 119 819 335 553 11 705 526 423 672 163 922 720 331 224 968 830 522 257 152 436 969 308 354 942 525 928 651 900 475 184 865 976 991 559 604 58 837 816 10 808 938 79 848 729 465 522 97 605 59 233 787 268 908 777 775 760 124 526 24 219 565 804 519 852 756 279 563 802 42 907 205 538 268 466 523 715 11 206 619 917 778 896 855 850 247 459 978 505 930 185 20 924 333 516 881 571 800 665 128 465 323 441 165 176 11 903 542 879 514 18 845 223 211 109 742 367 971 450 89 548 3 876 816 117 42 90 575 9 98 503 341 343 864 428 313 889 651 105 899 916 600 871 670 977 604 410 715 420 63 403 475 926 907 282 800 383 878 611 854 843 652 332 950 962 67 460 191 300 400 73 84 644 403 882 300 411 360 697 919 41 861 27 23 118 135 236 605 588 368 106 134 610 621 487 963 918 196 153 422 985 120 764 83 713 990 844 749 96 732 438 270 274 605 765 195 275 787 350 898 12 217 540 268 229 784 103 128 1 803 311 597 191 221 751 245 646 575 80 920 859 93 266 18 293 207 189 973 519 956 381 906 807 137 855 199 964 874 391 359 848 561 735 57 68 150 585 394 235 313 232 659 357 559 598 77 221 620 523 829 63 358 430 950 492 594 757 166 758 335 925 275 95 349 668 177 480 127 989 957 469 891 485 725 388 711 481 915 305 572 415 352 576 454 39 3 946 451 617 407 432 901 317 118 92 466 539 653 405 11 151 689 575 30 910 573 789 481 76 884 507 529 798 397 150 792 818 929 701 318 156 417 431 846 30 635 347 159 849 609 217 968 346 465 650 266 295 913 761 537 722 189 210 834 475 667 747 881 948 493 59 418 841 50 593 561 213 837 84 236 853 5 422 706 915 398 955 40 259 463 127 229 370 735 755 576 43 407 884 597 318 143 897 352 38 481 328 857 595 188 45 483 986 256 137 477 454 260 655 656 169 326 474 496 863 789 123 395 194 505 560 753 736 483 569 880 379 940 510 978 817 958 920 563 19 775 353 183 582 236 954 67 363 300 472 144 878 642 172 453 742 296 695 289 201 323 624 452 316 537 555 658 249 658 168 285 558 370 261 587 535 514 738 409 568 368 932 424 829 528 310 732 743 488 647 890 291 385 94 67 537 528 476 533 692 542 545 530 269 14 147 350 93 688 468 11 524 793 435 149 377 721 809 795 302 170 592 792 88 49 358 558 440 526 28 392 972 97 974 667 993 99 672 820 706 296 627 962 395 12 866 867 14 416 160 185 85 67 141 632 447 308 417 998 180 754 334 390 81 96 683 711 400 639 682 706 164 885 820 333 996 409 684 200 973 8 609 799 434 243 541 278 240 741 881 843 157 12 587 293 905 893 139 439 607 999 551 157 333 41 425 70 893 838 679 696 392 962 659 486 898 943 166 687 252 743 31 109 614 80 5 104 290 114 564 916 448 148 242 193 272 600 944 588 902 770 662 199 580 386 908 877 638 30 688 127 398 972 371 310 718 382 145 989 341 930 781 270 904 947 304 787 727 994 645 217 239 338 74 657 234 234 424 662 923 734 858 915 501 855 384 453 212 780 473 768 509 783 13 838 833 123 322 654 740 284 773 164 741 325 108 723 262 437 23 729 746 959 446 511 674 826 938 643 433 393 48 133 60 723 348 572 869 794 412 864 811 718 453 319 562 787 355 266 527 364 658 254 113 270 227 800 61 767 934 241 671 371 739 401 634 346 782 289 997 78 254 757 649 109 663 170 70 873 666 883 633 211 69 583 992 266 956 874 56 874 922 71 111 696 173 65 372 286 121 845 75 999 556 978 966 874 307 957 54 734 978 552 937 524 930 34 326 665 640 42 243 44 906 77 399 112 710 712 784 697 612 272 525 987 651 290 639 816 44 297 199 888 445 928 0 114 590 426 728 651 796 428 854 256 851 717 178 249 449 180 845 781 494 692 749 488 426 155 205 953 337 382 963 110 378 815 628 102 994 150 7 485 656 949 3 521 97 350 542 472 138 864 77 262 810 121 21 213 554 561 120 728 806 357 62 103 289 97 467 820 502 351 837 222 130 969 482 784 102 617 677 517 959 386 529 574 788 422 872 184 136 337 324 743 179 687 241 960 797 130 699 534 37 830 416 637 667 541 104 386 864 678 515 487 362 854 573 367 155 350 691 168 594 118 271 241 50 147 429 849 792 400 230 598 532 130 216 976 52 654 36 95 256 983 444 867 813 433 374 291 226 23 828 68 419 631 497 345 943 522 393 976 886 518 270 855 345 637 661 701 631 511 919 500 654 988 821 968 888 6 984 110 248 636 563 273 495 334 586 704 857 925 799 404 965 49 961 260 776 311 87 548 577 317 488 361 700 76 203 685 369 450 6 929 725 539 877 374 940 88 732 378 950 981 409 522 861 558 514 983 190 104 895 50 832 245 142 482 397 745 734 664 717 19 72 496 800 102 991 42 427 899 814 417 867 873 637 281 927 649 245 34 20 545 375 686 670 587 406 921 125 27 862 744 786 187 584 156 678 838 812 556 66 674 83 223 933 603 834 57 126 911 693 640 794 971 165 286 264 596 114 168 513 658 342 267 839 377 250 433 579 490 909 481 313 186 835 558 583 163 496 647 620 91 182 548 914 733 669 530 315 245 325 419 464 808 344 896 25 288 675 584 565 171 702 624 100 584 772 803 314 505 258 290 759 804 183 607 596 337 689 775 824 881 945 595 115 708 170 372 931 885 327 853 520 282 549 249 721 575 969 814 91 653 827 80 200 980 544 381 998 47 572 300 65 429 636 100 546 968 2 760 533 484 215 17 543 791 228 480 744 221 413 626 621 969 34 896 768 202 253 801 698 480 285 768 380 102 708 407 366 763 939 584 709 395 805 832 207 307 530 78 724 294 99 290 211 725 987 233 140 816 791 363 386 643 769 48 171 632 376 367 578 566 294 100 570 20 960 315 975 230 364 511 778 767 561 793 287 937 16 96 167 812 11 192 625 522 390 285 351 872 478 30 952 937 192 923 528 902 443 829 470 113 885 428 825 468 676 712 737 454 442 661 385 466 134 393 499 565 602 747 990 3 653 744 15 598 883 82 299 580 22 865 404 580 714 66 870 513 218 19 618 421 703 22 899 959 78 505 133 236 860 762 838 908 159 279 911 764 489 728 24 650 162 98 836 295 238 983 935 491 288 500 135 37 731 545 479 767 613 530 696 912 8 736 414 136 632 268 484 548 131 860 336 374 40 633 874 676 456 659 921 439 823 277 477 815 581 829 193 942 98 48 748 938 55 507 865 52 890 475 979 767 4 868 202 660 901 449 154 363 53 628 29 912 181 304 204 429 603 937 483 634 752 316 880 961 402 98 110 253 892 462 394 373 418 927 373 865 265 334 237 803 51 408 648 388 681 154 177 269 566 491 785 190 486 265 32 751 753 756 161 102 17 600 504 606 158 499 298 448 267 24 112 255 629 781 795 528 643 67 280 490 608 432 999 655 175 537 887 804 286 808 197 492 685 43 512 796 630 270 873 935 439 947 33 781 146 491 396 6 471 774 331 634 57 201 339 914 534 351 408 249 458 354 457 636 64 610 783 206 780 904 49 225 401 49 707 752 186 808 756 389 686 598 490 680 276 131 547 28 622 750 462 741 875 35 690 187 387 430 306 317 437 638 615 220 209 781 958 390 518 434 319 568 980 142 309 491 152 62 455 967 815 960 723 530 368 864 508 60 491 827 292 762 122 464 225 292 222 489 971 369 47 968 635 140 296 799 244 147 790 782 842 546 652 431 941 320 263 400 116 28 894 412 320 604 711 27 196 77 323 744 826 770 660 880 856 518 591 453 847 218 148 668 803 73 46 318 793 327 500 938 626 408 730 866 619 310 354 351 281 908 312 221 506 256 868 17 600 690 567 50 680 720 389 989 208 312 361 880 694 16 187 515 340 901 247 728 214 654 356 569 82 110 846 705 493 748 891 73 704 308 951 608 132 901 552 975 195 979 995 71 198 531 664 76 42 142 616 208 124 414 360 128 657 358 953 207 149 39 101 295 10 785 278 585 982 882 589 179 297 359 733 573 498 82 89 577 822 680 260 510 968 854 220 939 745 634 766 522 330 961 188 889 335 182 251 914 452 1000 382 429 107 857 143 605 623 412 255 922 831 577 719 619 283 359 687 416 947 197 599 260 128 747 606 239 531 463 988 51 273 710
892 60 737 710 414 450 985 626 739 957 826 755 359 883 631 185 148 925 59 701 707 704 81 901 418 277 770 24 428 231 907 541 827 712 652 216 649 46 91 660 475 192 588 540 599 439 761 684 952 474 519 990 512 40 785 496 467 307 712 639 670 921 485 254 837 358 281 470 713 355 86 859 270 435 227 977 515 474 914 897 518 109 235 116 503 790 829 236 473 784 598 390 495 12 350 802 696 116 729 300 466 604 6 648 814 27 463 429 63 422 257 649 67 371 118 820 476 286 339 305 912 281 283 204 441 329 611 552 530 387 363 230 911 467 542 931 313 431 427 461 758 383 901 628 268 997 782 899 562 714 435 521 213 13 957 716 381 724 855 322 412 423 498 168 693 244 882 996 998 902 415 911 47 991 849 43 14 719 78 108 964 404 323 516 263 508 201 692 993 183 437 416 203 335 502 336 384 128 764 164 22 285 347 989 741 767 310 117 596 33 802 501 886 535 120 594 346 650 586 951 899 468 125 354 590 563 626 209 58 186 353 995 107 388 896 661 135 611 119 844 391 882 999 498 195 517 838 795 513 40 607 89 372 558 913 440 799 312 902 984 17 412 138 755 309 778 37 492 689 990 79 937 160 63 114 175 663 800 788 593 321 522 42 713 481 847 717 588 74 332 110 922 137 834 942 107 973 587 580 341 94 648 759 11 355 623 407 881 468 932 303 451 493 257 794 337 757 274 237 926 863 984 337 675 370 45 282 356 552 696 41 142 369 350 231 179 749 553 931 628 127 987 915 906 524 234 710 935 55 161 934 542 906 184 367 192 491 304 897 70 509 703 21 322 608 882 812 705 854 3 851 421 264 615 798 408 888 731 39 31 249 336 30 589 857 691 521 237 922 413 674 114 215 165 315 287 842 477 743 519 426 387 318 185 222 562 881 563 966 428 742 973 11 911 362 587 835 289 694 886 852 263 279 161 54 938 628 752 605 956 864 636 921 473 451 251 539 936 170 525 145 987 440 638 715 835 488 722 8 390 711 569 676 569 0 419 202 740 233 226 111 127 776 521 538 67 697 753 642 18 285 894 464 30 306 847 33 621 143 808 245 755 492 129 133 317 691 584 408 649 638 147 207 906 699 207 208 334 65 999 746 28 653 303 816 979 259 332 155 327 731 255 766 829 722 899 371 981 277 633 333 433 188 189 754 479 232 261 971 419 643 73 36 752 636 185 821 466 933 10 527 677 84 856 121 283 705 716 386 220 273 358 406 761 803 207 297 985 246 182 654 222 727 84 592 247 97 338 990 457 648 36 212 361 685 810 64 908 361 816 434 381 432 889 817 208 409 147 446 881 376 784 472 423 808 532 154 38 526 349 517 406 331 240 425 845 248 223 140 621 161 852 332 122 520 824 275 917 123 384 71 140 499 333 796 957 584 46 1 517 205 274 69 408 544 682 96 957 745 294 673 862 585 700 252 253 4 278 820 533 940 888 100 994 453 638 747 549 40 911 20 561 305 193 725 885 603 14 984 625 247 865 534 293 807 564 224 745 178 218 261 529 280 618 572 495 262 25 553 238 843 275 430 914 455 283 221 148 165 442 236 885 549 64 176 336 35 154 573 769 537 46 217 37 738 112 721 717 909 73 659 255 244 749 163 149 29 752 187 59 797 353 616 508 60 947 716 406 568 905 32 950 566 400 105 801 672 65 726 615 692 541 99 294 955 356 619 834 862 672 806 609 789 816 206 71 116 355 9 222 180 559 877 717 299 123 147 291 589 359 255 407 645 255 620 841 850 235 989 653 501 621 801 885 338 195 16 674 311 232 867 213 174 479 853 14 708 894 564 129 449 345 669 935 830 166 230 320 805 719 823 809 417 982 104 748 164 528 62 919 126 739 983 499 5 494 809 468 424 778 704 403 146 89 919 763 379 259 728 984 621 717 762 631 507 205 223 13 266 906 987 768 214 948 93 694 780 697 70 619 930 303 13 701 617 542 856 868 500 374 890 577 885 120 658 850 740 545 839 967 908 502 551 576 150 852 773 788 469 228 655 164 189 903 24 664 442 946 15 173 167 433 396 912 420 198 219 982 836 4 736 841 916 192 460 985 744 243 385 468 172 771 947 458 92 576 795 66 920 372 771 833 570 3 162 981 730 842 184 795 421 773 185 608 650 942 943 366 131 147 400 548 525 668 559 359 292 301 186 969 937 935 622 674 479 14 327 101 314 586 322 277 641 230 73 956 884 971 387 186 149 226 994 508 623 378 845 263 953 237 567 899 319 287 211 963 950 880 276 295 536 970 153 471 112 390 760 98 158 324 511 214 547 507 238 288 494 843 486 594 289 842 34 799 804 426 439 13 875 636 53 186 271 38 95 50 703 166 926 34 824 589 2 558 366 188 969 585 904 354 482 837 928 634 657 92 7 323 302 213 825 970 326 228 548 148 152 921 200 319 411 521 991 12 194 235 583 944 166 124 639 84 832 242 963 736 345 47 833 24 360 627 141 106 893 932 192 166 644 935 569 577 958 303 980 940 480 417 846 358 925 520 841 878 28 354 484 395 103 577 72 660 307 835 448 276 791 368 175 578 102 46 51 53 416 849 27 730 113 266 144 974 66 868 597 92 26 105 935 444 535 998 800 557 714 775 929 817 905 7 687 61 402 849 577 547 87 287 625 690 956 800 939 2 101 221 335 579 533 593 970 899 77 990 880 983 388 866 671 834 301 78 954 515 992 410 612 676 106 591 243 602 506 670 458 386 291 427 978 702 634 412 76 705 177 783 781 797 253 941 18 735 115 38 748 112 182 132 461 848 981 822 668 405 68 950 997 246 23 764 968 660 516 557 403 311 819 719 666 774 48 901 647 536 241 531 75 521 724 1 483 720 546 157 840 752 356 619 868 319 132 310 662 887 682 151 783 493 734 654 581 733 629 746 272 671 374 958 879 874 340 892 627 331 278 817 293 320 651 951 210 237 444 264 680 637 204 275 274 923 615 625 522 670 136 184 941 155 683 107 815 632 514 271 972 324 284 833 949 232 193 6 199 681 706 848 229 163 260 502 755 794 718 487 927 327 528 602 910 765 399 274 750 976 44 741 82 426 574 115 698 118 614 328 334 492 709 254 871 172 258 32 56 819 504 958 558 140 561 872 269 14 196 577 858 701 690 424 228 989 811 629 960 934 624 290 656 117 471 894 308 413 450 20 240 613 918 398 296 240 50 751 786 269 769 503 595 597 397 83 640 727 848 808 778 717 89 181 610 773 594 33 932 394 12 782 378 442 661 252 465 290 373 369 497 117 667 194 751 172 295 576 342 815 924 983 330 463 343 163 874 774 604 572 225 937 660 343 320 914 887 887 422 277 429 55 88 940 793 953 129 110 772 370 633 623 454 764 579 992 790 713 80 614 242 230 505 374 531 2 664 781 413 758 171 765 618 837 329 724 394 26 898 392 701 571 393 38 157 283 324 117 134 558 452 752 565 630 510 916 364 922 678 204 368 799 735 496 831 286 591 677 861 484 995 870 787 926 156 381 768 435 555 515 834 240 173 259 470 801 151 498 891 312 756 864 859 96 3 530 575 83 462 104 523 548 474 877 889 429 45 518 979 459 31 837 810 823 38 927 438 143 405 282 732 520 128 993 609 105 822 647 287 95 878 773 777 323 767 594 695 610 962 143 719 993 606 881 900 166 996 950 784 661 571 586 733 644 142 519 560 919 457 219 382 604 139 436 267 781 601 184 988 929 216 114 447 836 19 835 974 129 700 48 582 691 109 230 869 279 395 771 459 504 401 780 117 678 792 758 190 634 25 645 720 404 83 783 646 451 390 808 46 272 183 405 431 279 774 739 234 130 85 797 632 429 325 142 197 726 250 356 866 569 763 789 679 181 977 199 398 451 392 796 341 160 209 334 765 72 723 917 226 761 541 167 239 962 975 316 600 704 404 158 532 71 847 668 304 958 681 402 637 291 951 411 357 562 443 755 873 251 903 320 159 478 578 960 917 400 456 549 98 253 545 429 317 275 876 799 191 547 753 577 336 683 130 394 288 680 410 981 61 480 256 554 10 995 349 329 389 243 813 996 265 160 351 137 218 556 477 667 883 885 354 556 377 847 576 606 254 999 860 901 961 612 352 750 818 235 380 418 688 674 613 910 936 379 108 778 179 808 168 747 286 928 550 892 298 304 702 35 677 383 948 762 557 640 122 450 328 73 865 532 982 437 967 503 635 298 675 921 198 166 294 485 348 422 752 761 976 242 43 285 496 931 419 165 563 416 543 305 587 23 946 352 923 593 870 579 602 7 489 351 383 412 169 268 358 272 316 275 220 302 344 385 365 854 779 304 665 939 894 632 775 575 944 613 312 901 52 584 508 555 124 604 49 944 181 382 57 715 959 684 630 616 945 428 986 106 844 177 375 576 872 372 478 60 529 526 436 16 290 754 684 194 556 416 251 898 423 327 540 735 90 651 300 489 938 650 445 643 433 395 593 30 965 177 554 201 828 273 686 312 895 533 487 454 490 661
193 239 701 363 421 729 42 18 272 678 723 935 769 841 662 533 961 579 444 955 601 72 610 535 681 619 530 653 433 314 35 562 911 775 419 215 605 961 128 56 285 813 622 232 71 33 851 263 89 325 720 416 297 155 438 313 987 705 213 344 901 416 928 368 629 903 522 952 718 644 861 575 984 830 437 930 927 556 694 499 209 563 639 339 340 669 10 384 580 327 711 634 55 811 383 688 966 38 536 393 683 122 350 950 305 807 282 81 223 509 665 65 483 251 938 146 898 697 422 292 992 228 399 183 746 324 469 178 572 955 807 16 545 111 755 175 166 982 423 305 307 686 155 857 259 916 843 56 754 224 776 125 555 182 463 996 18 487 909 870 72 749 373 864 301 134 38 617 761 866 848 535 829 98 695 460 389 813 921 826 721 614 775 508 648 765 93 637 411 943 645 638 474 648 546 335 619 304 822 165 786 281 63 976 400 443 369 610 579 548 914 717 54 517 130 954 24 598 787 311 134 277 338 89 840 509 346 393 310 113 980 556 345 481 448 208 133 588 33 100 965 503 891 21 931 736 733 55 956 328 953 518 51 428 200 328 685 162 205 683 229 226 638 806 432 418 376 731 69 768 337 3 121 421 216 871 112 576 214 667 944 690 855 94 190 310 722 884 371 253 716 496 659 414 797 484 573 954 511 847 693 384 839 94 679 684 745 478 260 673 845 911 571 434 543 621 64 295 702 285 358 884 955 829 998 56 550 510 262 384 315 86 897 424 413 294 744 899 705 761 541 885 329 147 905 342 468 943 49 288 412 651 485 223 952 736 789 83 621 805 708 1 219 991 6 177 116 493 899 161 553 266 680 127 774 392 578 133 232 456 210 61 812 143 825 139 686 828 336 224 0 241 101 612 837 790 650 527 690 601 313 579 456 240 359 136 842 639 185 822 401 181 509 151 418 386 14 392 225 629 248 306 475 803 671 544 299 782 163 316 256 293 703 161 240 325 871 124 726 592 814 327 296 42 135 281 815 68 791 739 612 217 236 692 304 715 887 995 903 685 932 570 975 791 959 873 894 935 27 757 749 403 922 550 132 916 948 638 666 14 500 707 707 20 165 745 514 897 817 164 608 687 859 524 971 570 278 730 674 946 471 653 137 929 354 899 99 439 368 856 799 104 129 927 280 451 142 442 699 111 731 994 900 760 415 748 827 389 632 913 779 219 362 983 499 379 100 939 640 88 16 505 875 810 4 958 935 9 504 514 682 381 518 858 251 325 960 838 67 185 515 422 668 558 293 158 804 48 222 909 377 235 241 197 384 661 218 316 881 947 85 756 936 290 435 139 684 75 647 858 777 942 660 838 540 191 978 484 537 658 552 623 934 853 292 277 512 466 884 2 117 535 445 930 58 457 52 917 963 846 508 132 330 989 398 649 226 732 94 499 551 713 32 129 753 466 864 604 809 377 669 398 343 312 558 351 91 112 826 812 426 3 26 255 267 694 388 125 34 56 162 862 22 670 118 824 999 551 39 821 611 83 459 254 592 498 810 189 235 762 879 529 339 117 981 517 547 994 765 497 395 368 387 480 820 400 317 931 912 736 520 746 657 751 300 104 74 996 381 423 19 21 531 648 863 514 23 792 562 425 773 58 790 161 95 491 895 41 858 449 145 490 149 885 589 135 312 652 502 904 224 527 406 595 688 922 599 582 877 963 785 524 276 719 954 823 385 417 124 56 566 56 289 289 888 458 266 620 237 999 378 659 106 720 462 621 644 812 147 133 143 704 728 540 764 760 670 191 284 573 391 839 933 510 856 242 710 570 857 981 60 833 274 354 595 372 97 634 357 508 778 229 977 858 434 160 727 274 405 733 838 49 187 982 846 899 140 521 47 1000 298 946 146 55 28 274 184 997 439 683 583 418 264 361 496 531 341 26 1 388 741 262 212 353 906 126 576 508 771 347 173 463 734 262 281 72 347 870 334 495 161 593 698 403 759 278 233 558 883 945 311 84 687 429 788 86 544 46 672 975 534 628 663 521 697 95 36 819 988 388 917 388 181 332 882 655 119 336 517 342 603 663 461 345 153 577 156 627 823 416 141 253 818 9 454 305 676 448 994 86 56 1000 488 878 844 429 349 596 344 333 641 228 11 36 427 818 828 996 738 667 78 316 618 738 169 678 430 89 625 295 247 816 713 374 238 912 784 900 446 520 127 920 924 284 584 103 2 477 908 820 275 735 393 755 154 479 529 128 294 427 719 214 689 183 122 67 658 444 513 546 29 658 402 30 452 663 103 683 490 128 113 269 253 51 751 268 481 848 805 539 192 171 303 652 221 42 160 540 199 900 588 350 265 784 320 11 627 737 440 143 316 761 554 388 780 521 876 457 177 124 732 916 191 850 86 772 98 158 40 604 407 452 361 371 574 529 506 541 102 292 188 236 348 489 862 125 920 59 623 929 569 275 501 639 327 739 449 124 355 932 202 633 244 102 725 632 228 635 460 471 717 258 441 626 940 340 609 541 79 997 356 758 96 466 646 329 602 673 286 174 704 896 370 919 600 356 505 165 667 69 204 886 178 342 813 122 691 394 803 175 772 552 403 80 972 216 360 46 152 526 649 202 494 187 255 634 80 864 535 60 308 365 590 854 982 307 885 837 215 504 528 226 841 566 321 432 189 220 559 363 498 828 833 785 563 65 770 494 179 126 852 84 183 922 249 917 318 466 174 978 15 550 261 528 696 420 254 149 991 188 467 213 13 791 7 979 995 10 194 218 131 887 379 447 943 42 410 990 736 526 66 170 287 146 964 159 524 602 217 657 624 134 925 351 171 200 206 448 811 164 392 992 973 287 465 308 269 92 643 758 150 659 25 94 159 194 730 124 782 44 353 516 616 634 375 94 878 650 417 689 802 150 30 693 615 55 930 37 655 271 620 850 808 162 893 591 482 693 854 2 651 635 586 918 762 725 633 63 424 32 382 159 107 78 617 263 90 659 656 817 20 592 735 973 386 933 996 380 560 354 886 78 283 76 364 752 661 662 575 638 325 916 372 986 870 635 675 313 5 357 983 297 268 118 525 245 737 560 527 127 250 151 946 196 910 847 220 803 277 163 126 984 692 944 416 211 919 403 654 23 565 30 242 542 136 96 477 134 182 213 653 752 915 410 636 954 587 744 208 87 850 996 597 1 271 792 168 690 892 213 429 55 363 250 907 281 479 317 322 301 478 278 493 503 48 105 873 260 974 872 740 68 472 294 333 870 613 533 420 783 332 670 9 245 557 20 45 633 760 26 626 62 81 110 795 92 853 125 139 397 41 611 314 283 874 56 757 260 291 195 951 619 115 119 748 678 533 589 88 615 832 207 331 101 865 216 108 233 394 66 457 323 164 499 968 12 180 745 724 702 279 987 539 639 793 12 374 797 835 633 450 852 942 225 8 575 607 517 902 534 414 623 918 931 923 83 148 504 44 550 120 185 390 408 319 147 431 550 756 215 323 801 581 824 306 896 436 112 781 56 104 547 365 4 796 944 677 205 739 176 21 296 767 642 993 469 816 936 742 481 57 858 561 945 443 163 211 825 556 510 342 597 408 769 486 726 831 175 743 251 367 764 366 547 75 646 326 475 752 237 76 941 425 361 634 458 61 151 747 700 87 436 123 389 949 193 548 172 890 644 635 1000 92 532 962 919 970 616 476 151 175 300 239 568 227 584 295 479 196 436 458 7 43 599 510 242 577 514 549 692 824 285 487 782 880 665 380 58 470 253 821 633 167 558 947 121 872 166 637 699 290 378 489 855 604 644 715 720 582 773 73 589 521 838 442 937 258 164 564 314 53 890 492 325 614 729 652 326 170 845 763 593 245 809 82 645 158 967 819 817 404 820 969 214 937 162 62 209 125 957 491 510 750 27 631 717 503 728 453 862 766 26 195 618 263 307 397 622 309 572 70 935 523 733 243 100 230 184 207 923 246 36 594 709 867 350 516 388 570 995 593 927 706 610 941 97 596 183 916 745 642 840 328 69 976 187 451 167 989 658 186 665 396 138 273 917 712 733 758 372 709 529 197 360 59 770 997 977 538 359 801 252 783 464 519 350 860 756 830 877 950 214 598 788 700 487 84 269 904 814 484 200 203 220 866 990 497 253 3 637 455 74 234 869 714 119 428 739 986 763 144 76 990 72 12 552 532 596 324 691 157 117 926 825 567 764 945 2 351 897 542 950 409 554 868 588 979 68 678 95 46 167 847 531 913 101 628 711 114 930 585 765 664 64 176 611 50 322 172 240 591 666 729 951 834 998 929 7 967 273 507 222 83 696 792 521 110 57 836 315 302 377 201 858 768 401 568 761 335 382 985 176 198 516 473 891 77 175 849 996 939 84 111 753 31 856 270 155 806 96 630 551 252 681 447 393 68 782 109 20 138 320 466 873 257 692 800 500 464 703 105 378 794 976 869 394 896 39 957 961 231 696 352 14 17 363 495 167 889 556 958 575 37 82 606 368 526 967 151 669 65 772 288 920 480 268 798 533 673 101
407 153 866 356 396 602 348 472 849 725 128 798 592 140 104 755 257 828 697 48 915 128 119 744 9 83 713 546 414 28 628 395 39 857 467 530 99 125 428 743 297 591 490 537 595 615 919 292 772 532 867 773 93 552 508 371 682 602 983 776 883 81 327 258 395 984 889 85 930 770 5 802 168 229 317 538 977 217 445 29 621 142 692 537 498 455 247 318 585 988 781 649 943 423 925 657 44 205 710 626 474 148 574 705 171 885 695 902 249 158 461 800 510 169 815 2 323 184 361 905 882 367 184 276 466 697 237 993 922 125 549 582 447 244 139 140 976 93 415 488 250 823 212 916 784 74 520 644 308 365 878 157 458 755 853 219 926 40 954 651 226 16 482 949 694 959 87 837 646 973 421 726 870 719 769 419 62 618 263 715 123 177 995 386 336 188 506 948 747 120 933 104 137 996 647 740 626 405 252 146 416 26 117 859 112 777 874 228 989 262 493 69 720 390 343 552 240 802 843 402 775 122 731 175 579 919 624 254 786 505 130 278 603 203 393 20 338 46 557 232 389 812 939 932 364 438 709 881 790 164 158 788 422 682 735 626 503 512 787 90 442 47 72 40 120 79 612 23 480 843 478 295 463 531 615 46 667 149 177 149 337 823 127 84 172 9 194 233 298 646 586 98 956 192 429 633 124 779 580 638 413 912 81 115 565 843 791 112 102 709 305 171 358 755 583 24 871 779 856 604 645 902 342 876 619 799 623 458 300 319 113 935 718 137 839 731 548 968 808 94 968 488 262 454 696 421 394 76 362 754 27 11 563 344 154 965 251 14 368 650 779 954 175 783 859 713 40 432 294 986 568 732 219 1 436 628 296 461 178 724 618 657 938 432 384 738 141 512 388 665 927 747 274 232 494 785 862 72 221 291 507 175 157 167 290 625 911 8 722 760 233 821 31 241 166 475 698 186 788 506 634 793 928 701 700 802 283 251 215 91 423 580 987 246 573 963 556 781 265 536 398 366 905 700 589 861 400 396 248 583 526 295 771 816 545 288 417 150 275 96 38 364 972 260 613 677 869 317 15 470 460 86 279 525 499 605 712 424 729 468 473 224 24 661 683 339 575 509 59 113 842 685 390 557 663 722 427 299 455 338 134 766 484 579 578 610 235 589 312 309 216 315 809 26 755 984 670 938 163 477 293 467 961 536 17 464 408 400 155 741 193 525 77 761 640 822 897 758 369 143 340 93 100 11 690 821 188 779 60 833 721 920 410 746 872 211 153 824 174 950 276 12 189 924 627 457 116 880 767 950 345 297 635 76 587 74 975 159 914 380 352 634 66 214 789 356 962 829 665 872 728 317 707 581 885 83 622 95 980 874 555 201 509 215 676 324 554 402 851 926 957 672 355 375 502 192 703 625 495 728 877 210 239 525 267 70 43 302 481 632 535 508 864 133 285 389 514 95 258 276 705 385 606 610 757 739 953 166 159 334 581 483 746 113 838 494 131 214 947 338 958 949 536 799 964 800 440 32 852 752 207 703 147 343 165 23 52 153 218 58 759 738 830 880 660 230 243 834 346 5 85 419 376 536 229 715 151 659 829 837 316 281 213 837 673 901 225 60 89 347 322 779 92 844 778 622 176 182 244 984 397 527 531 567 993 229 758 913 636 297 315 760 511 429 148 133 8 587 135 973 920 491 35 473 744 361 199 503 126 585 730 953 142 148 997 176 65 725 912 865 630 764 844 414 272 159 818 169 223 983 426 118 534 84 816 815 236 50 880 634 326 179 708 774 374 578 811 629 971 180 253 684 550 648 160 954 547 960 888 849 222 111 572 461 411 345 488 723 145 163 433 873 282 14 828 407 386 400 751 481 965 659 802 577 344 84 58 338 55 27 261 133 78 650 106 637 688 939 448 239 582 532 892 755 143 5 677 268 523 52 496 456 798 461 737 547 657 95 685 210 452 460 399 990 90 166 522 803 234 494 477 570 950 419 873 898 224 706 749 526 42 284 967 161 530 846 487 433 13 951 382 975 803 812 632 804 476 843 287 612 451 268 799 686 804 950 990 341 837 479 608 926 822 128 857 494 602 822 11 379 314 675 988 28 200 205 743 640 566 502 191 565 439 536 125 115 53 52 625 518 992 576 288 532 118 806 197 740 881 137 63 315 656 202 998 895 599 619 71 82 970 677 817 112 144 180 916 922 875 500 593 724 879 582 588 129 341 323 937 208 470 762 661 152 366 369 230 52 819 456 940 931 719 768 419 68 854 754 985 698 34 548 949 417 726 636 405 341 780 72 674 791 372 874 948 484 420 79 904 711 28 871 84 227 986 101 702 533 7 100 187 829 597 451 994 940 745 877 167 200 383 457 893 741 459 84 192 598 932 331 966 654 891 745 699 540 418 747 631 503 351 903 456 450 209 631 738 631 238 163 517 443 895 422 527 798 910 235 146 935 598 708 644 204 848 137 105 700 678 687 890 710 795 187 594 204 902 822 47 153 907 649 472 655 10 701 931 198 505 626 103 296 611 183 45 246 22 322 898 734 435 409 278 775 654 228 617 953 95 927 785 949 620 376 402 740 733 437 111 820 501 738 449 378 764 492 73 808 114 311 486 352 542 879 380 400 936 100 185 506 241 625 558 655 561 109 858 498 773 588 173 626 500 94 133 772 437 560 318 512 793 554 430 517 658 151 601 147 823 981 295 241 217 881 313 501 834 568 681 219 845 225 824 741 443 881 79 311 532 491 637 937 876 20 740 444 273 264 963 854 639 675 955 989 56 472 469 450 70 837 49 206 370 210 132 619 727 382 485 884 810 891 591 624 748 170 83 325 180 920 552 965 847 879 973 751 483 762 899 964 901 670 723 532 923 462 669 838 686 997 109 19 231 133 325 178 935 189 655 954 335 711 98 596 982 667 792 79 149 631 465 823 651 590 836 814 716 731 91 669 311 412 245 357 650 730 638 770 332 472 271 355 330 810 286 345 210 4 302 839 528 325 401 134 921 47 457 700 942 303 82 579 319 363 333 258 560 143 367 918 796 973 684 312 714 527 553 223 479 338 814 917 835 394 571 784 170 875 254 471 951 274 672 45 974 685 984 898 706 98 760 498 18 687 541 554 33 598 725 28 750 465 711 772 944 350 363 872 979 77 331 782 301 49 934 575 900 933 831 799 259 451 201 795 908 65 74 881 952 189 671 179 156 458 512 723 281 766 464 562 211 64 232 555 268 291 454 214 444 469 334 977 246 472 203 909 412 740 664 654 504 947 616 753 3 681 960 947 339 409 762 716 379 431 320 790 850 623 32 991 605 216 800 8 662 495 826 28 432 612 50 810 806 573 903 667 783 513 150 965 906 533 715 617 321 810 446 376 521 956 16 749 562 648 797 428 57 87 642 941 833 10 284 348 604 115 861 701 820 778 886 984 752 690 182 575 846 958 991 681 865 566 546 638 359 8 884 527 94 918 529 60 387 746 68 581 228 979 67 892 742 321 525 838 107 477 776 234 524 53 999 209 64 511 497 718 492 906 208 664 354 251 122 343 689 262 406 967 821 459 96 340 704 15 310 991 391 109 537 30 450 96 675 250 46 842 48 233 349 208 269 169 260 476 353 313 569 544 183 984 365 898 4 673 659 799 181 771 596 721 25 863 468 684 471 379 763 576 121 908 513 694 633 121 324 248 648 327 491 915 544 603 54 158 607 265 424 971 564 60 909 423 304 707 12 721 860 445 794 695 855 339 101 726 812 729 190 701 652 14 385 889 917 783 969 575 734 151 693 551 309 776 516 589 559 582 754 155 668 385 462 892 129 243 206 298 687 658 377 970 515 426 600 373 825 380 756 833 475 929 765 12 140 690 76 91 766 91 360 380 164 118 36 488 69 121 913 885 14 725 2 6 375 663 86 658 227 156 328 661 519 458 567 189 614 529 270 237 741 945 533 278 169 903 570 127 162 737 378 328 409 793 110 494 23 978 863 161 732 519 291 520 61 711 680 260 329 222 289 972 576 123 434 221 138 842 220 186 37 726 929 328 299 575 75 9 717 464 813 622 539 789 841 849 161 884 357 949 115 242 629 382 204 13 186 434 80 57 277 13 404 167 264 206 610 584 774 958 403 356 306 466 303 311 540 462 959 935 205 913 739 716 438 888 30 453 896 481 266 924 679 56 0 351 701 836 538 708 868 732 981 388 21 913 736 781 441 287 945 964 996 867 255 22 198 579 202 423 518 323 887 691 280 9 768 59 551 54 19 356 431 760 6 637 242 565 371 368 292 393 392 471 307 189 453 192 609 11 425 143 26 595 20 616 946 887 649 416 577 526 543 648 666 642 88 377 832 912 801 449 770 282 840 692 918 954 805 730 761 991 51 626 782 251 777 730 978 184 179 793 653 485 108 424 97 567 196 247 381 693 753 487 590 34 350 440 41 437 584 445 643 951 29 603 152 703 1 451 373 611 941 364 214 720 807 486 724 103 356 482 641 398 136 59 347 903 195 424 489 808 894 98 924 728 256 529 827 953 691 129
913 326 874 788 250 80 88 954 908 887 6 880 686 519 314 303 326 96 910 1000 815 989 62 801 547 665 207 631 461 482 174 599 941 87 728 799 832 207 659 988 434 215 774 891 714 368 710 161 665 978 232 157 96 583 3 866 59 777 956 898 985 6 812 213 480 30 949 345 2 753 757 172 938 868 829 506 965 821 486 748 367 781 770 691 371 185 765 974 444 478 736 94 180 424 7 362 160 56 644 486 978 999 101 260 948 222 189 968 525 817 176 623 911 822 90 183 566 165 645 533 744 862 257 615 290 552 632 121 593 797 833 203 266 357 734 715 824 651 891 771 442 478 281 594 448 549 933 741 971 429 435 873 44 921 817 411 846 979 564 144 903 602 607 869 821 756 959 339 921 721 308 173 610 541 822 783 964 480 108 833 906 220 68 16 322 492 345 950 352 611 55 657 289 31 197 351 680 576 940 627 223 134 164 189 375 595 694 854 93 934 666 408 15 4 154 509 944 102 966 524 140 969 805 91 993 321 916 623 454 842 168 116 48 506 675 574 230 257 769 967 687 340 438 136 91 281 814 271 755 741 436 274 364 690 103 881 719 175 241 609 901 405 776 656 573 171 328 206 731 714 909 675 707 66 907 875 24 460 745 904 496 945 116 820 402 446 183 577 598 352 987 433 216 341 210 477 398 39 975 607 310 385 288 402 752 909 175 79 551 248 16 582 706 63 810 710 324 705 571 45 826 218 795 107 393 170 213 573 557 61 918 744 69 231 994 277 449 501 167 760 599 272 790 804 335 198 698 438 478 413 92 342 888 987 786 278 271 280 467 352 296 307 172 485 245 447 30 557 392 208 148 26 120 901 980 817 746 589 94 256 615 724 36 698 877 627 106 548 784 586 100 15 783 472 544 225 946 629 186 145 620 461 652 59 215 19 899 526 845 610 399 296 344 874 284 644 992 920 80 114 527 945 470 170 865 378 465 778 214 489 360 418 569 897 171 927 760 260 794 419 793 403 74 699 894 896 619 115 600 247 105 646 477 952 291 698 683 368 715 596 220 248 951 962 674 956 286 841 499 434 349 778 567 39 873 429 717 514 471 505 363 417 338 307 932 746 190 815 453 40 437 667 555 163 341 599 872 499 191 7 543 417 133 705 597 365 904 11 299 977 629 789 896 90 893 173 302 42 247 986 472 953 751 292 313 29 526 340 285 558 119 414 212 314 63 307 800 163 246 409 39 520 787 600 517 602 26 154 754 537 451 387 679 794 748 180 411 776 605 199 464 307 318 337 560 808 797 783 922 255 272 20 452 210 332 130 678 976 73 966 383 170 612 650 394 144 542 175 672 735 99 755 390 424 490 69 662 413 158 422 114 337 709 672 857 689 628 581 618 553 570 878 506 944 457 937 237 746 841 449 10 956 523 215 928 253 881 870 77 252 134 665 450 710 631 834 380 751 545 992 320 124 11 341 633 557 957 168 963 831 988 784 588 210 369 516 275 478 854 74 263 448 303 688 222 997 376 30 409 208 552 69 720 200 789 881 8 276 725 486 42 918 613 143 579 92 753 226 549 348 135 237 828 899 89 523 494 532 53 617 920 445 147 459 152 595 855 829 268 279 732 782 51 732 253 755 556 115 531 994 636 556 792 298 274 23 58 194 643 459 38 95 606 241 256 827 278 107 233 343 791 561 704 310 780 985 19 136 321 979 740 980 18 629 876 79 977 527 724 616 387 799 474 932 589 791 880 749 384 328 735 507 292 860 796 528 165 490 29 739 592 469 25 889 766 429 226 601 775 774 423 363 227 311 583 71 249 81 340 963 838 535 626 981 201 803 950 85 664 247 609 545 195 133 417 385 479 299 421 659 430 757 283 421 64 690 528 441 117 209 386 580 931 88 718 162 630 696 809 380 945 549 5 118 221 125 937 53 859 238 850 634 323 145 126 558 41 910 627 34 813 747 972 553 575 952 412 78 52 374 584 486 947 516 768 295 866 239 113 30 162 860 14 363 711 618 539 950 23 113 519 51 914 720 483 915 761 839 578 942 843 767 668 572 305 42 254 231 40 654 590 699 995 707 656 818 35 507 37 638 856 411 926 948 837 972 889 570 146 722 311 799 763 678 468 591 125 100 488 916 756 277 970 534 574 322 500 603 518 312 188 694 623 240 235 239 489 344 576 598 408 896 634 789 365 701 811 534 657 35 65 978 377 221 638 814 538 639 558 76 798 378 654 736 842 961 637 745 224 111 577 841 319 480 991 772 781 431 955 138 653 836 131 958 655 9 700 133 112 337 255 440 354 756 750 763 879 412 840 711 86 971 315 82 334 808 115 808 459 957 231 292 12 501 325 531 432 93 280 371 374 311 76 45 71 440 936 392 294 78 200 733 685 496 562 890 50 855 591 488 990 788 192 892 935 382 485 439 649 505 691 911 503 598 861 646 178 370 107 511 141 543 433 888 0 775 155 906 535 195 580 494 157 365 307 242 713 701 196 654 604 970 262 332 415 454 778 800 370 387 701 489 595 718 142 716 426 124 177 162 346 467 586 439 269 979 663 328 385 216 852 677 692 497 219 153 671 797 347 32 179 358 915 255 33 735 863 246 827 216 998 346 847 781 351 248 721 887 919 750 703 878 431 303 839 841 204 751 28 177 159 650 749 789 356 496 601 107 353 794 22 782 264 660 481 863 738 422 193 670 185 900 741 13 124 522 17 884 388 638 81 914 102 626 111 580 844 71 425 551 139 605 238 289 419 279 708 33 867 685 939 633 327 754 211 316 997 722 730 229 460 127 382 660 208 982 788 675 705 394 151 810 194 763 801 699 182 380 267 200 514 353 497 770 463 738 418 417 806 604 616 430 400 59 979 768 424 57 585 743 49 786 875 499 660 985 702 246 403 212 361 347 13 231 989 501 84 155 381 523 924 115 895 914 358 449 440 323 261 513 737 786 389 368 917 848 203 475 410 94 611 102 487 209 807 235 493 36 582 879 853 217 969 869 572 956 693 250 401 788 104 841 209 189 563 301 9 127 739 518 67 332 469 773 848 785 466 690 45 368 621 853 137 368 836 222 97 877 802 439 312 345 533 958 954 404 509 89 54 400 149 167 306 955 640 791 759 984 129 65 712 926 46 631 504 15 4 723 109 609 79 913 696 393 242 525 118 344 34 212 132 968 443 817 553 694 803 886 166 997 973 523 642 558 330 380 455 341 56 936 808 826 295 247 927 491 603 162 777 886 515 208 942 270 559 561 413 847 32 482 228 30 491 350 958 917 723 813 625 425 596 281 173 690 639 667 772 60 359 90 87 774 110 355 670 856 886 748 428 721 47 884 830 819 823 429 391 963 819 427 301 72 350 779 512 356 404 989 317 340 507 113 243 43 532 680 407 990 502 590 366 221 75 947 446 682 722 862 473 5 184 86 329 881 136 50 587 610 929 597 818 593 900 851 441 305 331 950 779 637 458 724 541 791 834 9 501 297 684 5 342 579 414 503 871 20 511 172 163 287 82 971 456 825 581 302 716 353 199 966 550 572 348 483 546 538 689 31 198 14 614 895 130 74 187 855 150 797 156 252 870 701 85 313 206 260 952 861 681 230 982 480 181 2 229 46 405 623 743 324 747 73 373 295 343 210 967 412 767 421 61 983 986 927 726 943 234 470 355 325 925 779 416 510 773 548 83 690 617 1 510 577 153 639 123 674 225 47 962 201 70 928 594 746 78 808 476 733 337 64 667 979 602 753 835 951 293 419 217 996 561 803 492 126 31 511 98 470 429 588 524 750 397 63 930 160 983 865 676 260 869 47 127 475 21 180 95 579 825 475 270 552 943 46 902 973 648 248 733 710 884 962 608 867 727 191 505 248 758 374 887 149 475 65 898 90 368 214 520 749 537 28 651 756 697 383 849 653 259 241 646 351 236 141 890 409 548 254 339 284 66 393 333 671 445 63 362 628 498 818 138 147 673 260 447 618 279 150 57 879 161 270 661 701 276 118 316 792 729 172 981 729 799 20 287 531 816 429 60 821 883 337 522 830 565 849 540 472 396 663 934 828 882 721 878 165 862 640 960 616 144 791 976 861 530 570 357 779 669 890 260 419 1 551 265 592 820 362 273 402 742 741 682 980 912 741 688 731 379 910 304 403 831 260 251 123 122 965 240 21 864 94 143 873 999 70 650 400 20 86 968 981 372 384 961 935 508 531 536 684 782 611 422 336 529 244 297 656 495 232 239 180 764 318 309 773 27 81 699 223 690 411 298 398 169 669 205 271 170 993 258 437 202 576 905 121 974 356 439 377 484 941 996 942 406 897 378 202 244 561 554 725 785 208 804 40 121 294 72 163 624 500 860 361 277 392 516 685 892 659 858 874 534 975 128 110 641 573 300 901 521 290 420 676 513 43 622 632 923 548 427 20 658 389 953 582 851 726 145 718 252 607 568 223 282 841 248 171 218 889 647 107 395 150 43 42 771 770 984 668 897 996 482 195 868 32 336 432 677 724 762 523 635 383 462 261 695 380 885 581
696 348 780 824 444 631 840 242 162 972 153 902 713 646 890 855 938 638 676 131 753 445 341 429 152 81 202 369 87 964 235 566 492 939 560 824 943 256 81 299 635 552 426 300 648 710 371 899 125 979 237 76 137 395 57 413 94 28 615 719 947 43 180 678 584 590 64 305 994 796 194 726 912 363 565 835 572 238 527 989 542 559 479 376 613 233 904 924 718 294 84 683 511 59 663 757 46 235 812 318 662 749 378 876 409 14 177 294 664 664 228 191 893 880 392 602 683 593 146 297 404 142 302 234 773 959 680 524 543 424 329 197 78 893 303 356 580 301 874 162 240 280 563 401 846 965 598 744 234 398 169 781 728 954 304 689 513 497 720 44 585 180 320 393 752 39 269 664 862 896 286 884 77 455 118 108 656 932 865 165 670 194 888 289 660 249 203 620 389 660 665 636 515 414 962 479 482 318 559 152 336 149 688 769 985 73 607 384 734 700 130 831 179 56 852 829 858 930 545 999 36 186 510 245 397 675 197 836 506 363 815 661 631 730 877 76 804 279 220 405 463 563 859 330 457 530 794 193 222 194 399 927 420 871 464 73 425 139 583 20 978 258 236 590 541 15 691 58 996 708 508 524 999 199 110 59 878 819 927 527 182 952 733 761 655 547 499 134 899 900 86 347 62 549 486 269 290 777 555 409 891 595 362 606 307 664 287 517 658 853 835 735 265 372 79 313 639 691 763 846 360 172 157 959 322 359 705 609 795 399 243 747 400 509 344 403 768 747 297 901 777 147 66 617 127 898 932 803 839 351 981 994 540 538 995 91 949 154 844 172 113 888 738 950 395 495 296 340 690 912 627 529 244 39 625 317 14 43 451 524 149 652 354 610 646 421 939 405 158 720 445 438 736 353 215 567 929 89 678 544 909 68 987 283 619 147 401 925 225 339 501 329 799 923 262 526 339 394 796 272 651 548 313 400 156 18 7 97 366 319 766 10 489 390 411 970 140 819 885 688 551 51 276 302 321 583 722 6 32 409 181 641 249 240 817 649 842 234 67 746 406 972 869 856 109 149 677 417 723 521 159 864 719 375 606 311 351 778 776 876 556 392 309 965 505 967 767 643 245 261 120 133 473 569 1 276 500 119 997 557 924 423 289 132 272 864 166 698 557 655 502 304 80 333 315 928 72 412 20 678 837 684 468 216 76 312 90 550 849 107 279 690 33 767 779 366 604 498 590 954 31 993 283 554 657 247 937 343 868 865 632 435 628 413 200 430 856 766 623 350 95 479 782 93 216 277 536 733 85 22 364 196 591 705 467 99 609 701 834 774 456 865 480 337 472 733 205 316 88 892 388 382 375 98 925 595 490 427 314 635 365 33 692 924 191 530 629 43 460 892 338 913 353 629 96 689 725 44 63 632 848 860 359 805 292 426 597 159 374 419 552 351 285 314 327 807 335 256 529 132 998 508 348 430 917 73 239 733 645 288 385 508 710 609 831 76 814 637 621 575 879 991 916 986 861 790 310 178 150 652 210 76 982 331 507 264 71 87 797 868 427 663 48 127 53 94 668 308 901 67 829 815 98 539 97 261 201 894 528 433 661 128 617 637 616 183 569 804 503 809 873 127 953 705 326 763 974 845 963 181 104 193 675 43 517 200 268 728 976 175 959 144 281 112 599 368 126 7 252 895 376 194 729 335 564 419 712 390 42 841 333 759 975 143 653 552 4 514 337 436 760 600 51 381 56 30 317 164 204 417 418 726 717 997 827 307 471 684 133 261 659 28 428 939 742 482 107 130 822 954 644 257 10 799 421 499 60 965 17 363 818 845 136 595 931 564 175 501 898 131 70 27 568 480 965 354 442 825 538 79 897 220 0 968 744 795 958 151 5 974 147 52 577 288 749 253 758 377 922 197 446 885 650 286 772 64 448 413 416 387 121 849 520 609 99 601 119 730 324 357 163 684 731 33 213 152 491 216 983 359 49 707 39 51 391 921 940 71 946 810 431 166 681 887 586 405 477 76 841 763 458 435 964 26 634 418 672 389 3 119 461 25 93 928 73 705 390 498 83 927 187 796 184 121 810 636 89 889 724 827 516 364 633 3 764 659 574 799 956 790 447 809 905 384 318 237 230 415 74 252 726 723 967 754 576 994 895 709 955 865 35 190 487 932 746 84 357 832 412 705 703 263 533 32 567 48 921 553 928 699 214 981 190 861 911 806 589 472 128 766 494 886 727 845 566 394 913 978 141 245 384 96 294 776 845 626 807 243 38 182 196 427 579 568 455 680 735 335 638 696 164 164 439 251 830 216 475 163 594 184 106 468 783 373 462 1000 61 995 761 436 485 164 319 534 524 555 595 629 969 854 69 291 706 395 654 84 271 937 44 414 871 516 199 887 993 8 8 533 833 200 788 156 781 36 954 923 100 202 231 416 129 939 343 381 466 480 189 481 950 983 311 178 695 202 470 585 765 746 212 973 11 141 620 7 148 949 188 224 643 160 92 555 134 528 298 959 778 120 509 542 250 819 274 206 312 943 306 916 16 659 666 727 443 455 755 271 257 17 373 876 227 668 757 625 346 484 523 53 452 519 825 902 41 943 880 695 415 134 708 907 396 941 821 210 582 153 855 647 889 528 382 661 497 912 37 380 864 145 701 903 116 161 682 682 693 729 986 4 59 709 408 897 352 670 687 755 915 954 694 96 715 298 819 873 270 595 381 967 342 278 414 220 142 515 866 749 172 635 798 45 803 840 618 295 496 9 377 482 165 868 903 286 251 1000 211 135 622 528 784 724 430 915 419 985 350 529 40 226 435 662 255 574 233 92 454 705 253 612 206 69 933 773 547 779 762 963 867 86 539 691 267 597 58 875 154 221 739 720 984 676 809 49 383 160 823 316 805 344 588 106 872 338 952 633 305 985 578 626 519 35 219 770 410 477 273 469 173 582 369 596 876 580 550 605 280 440 988 182 960 616 23 178 478 600 702 45 674 452 495 695 973 31 171 888 424 703 902 329 138 636 9 523 449 85 808 811 732 444 438 806 18 555 806 692 450 253 826 901 122 652 45 682 440 838 596 267 601 413 923 872 370 365 626 519 592 770 571 147 103 564 429 241 558 315 884 514 942 513 546 350 328 126 217 19 340 592 422 174 247 42 699 131 114 7 68 463 12 653 948 446 108 781 498 907 791 555 432 180 892 728 105 524 850 211 748 540 667 259 52 647 476 464 531 250 575 296 751 358 198 585 737 835 863 487 372 640 367 205 102 866 195 979 793 723 465 951 361 916 115 949 741 954 43 665 356 789 300 392 570 673 398 672 417 941 254 544 518 397 260 556 405 133 906 95 50 465 970 170 759 275 358 534 630 98 54 752 185 478 700 676 919 236 894 869 387 875 972 206 828 870 838 923 707 269 176 411 914 49 266 73 816 931 561 475 15 94 246 353 548 804 785 947 123 508 637 802 221 550 155 568 847 585 824 443 673 507 934 382 930 496 22 117 82 93 139 563 161 897 332 780 330 544 743 125 101 958 968 898 363 261 775 268 989 441 207 112 686 608 587 365 238 883 957 457 961 727 284 532 860 559 349 885 802 867 293 174 800 717 380 295 402 899 730 648 30 915 6 851 436 203 980 128 787 494 770 784 600 36 347 238 624 246 907 637 771 156 854 838 991 479 945 492 813 198 896 556 229 188 282 624 614 837 514 68 530 254 522 68 610 411 936 726 484 562 786 369 608 38 636 643 740 448 160 979 512 521 709 654 857 679 316 897 685 896 263 610 669 959 977 279 368 164 716 467 386 366 223 969 168 663 174 715 875 260 697 39 143 730 232 645 640 122 593 40 851 514 47 862 769 541 403 244 241 602 437 684 264 873 248 410 920 457 26 102 612 328 111 898 887 508 308 286 34 218 684 360 886 366 209 719 278 654 881 293 193 963 853 311 554 262 345 388 323 164 883 18 434 232 29 254 605 581 299 128 537 993 488 739 355 27 259 908 423 93 966 502 971 457 754 66 407 81 256 331 277 313 25 541 224 906 698 527 747 175 242 82 652 702 433 796 714 497 24 844 649 7 935 72 832 323 183 589 493 496 325 969 521 880 261 877 469 760 910 911 941 802 504 290 301 252 124 349 483 946 882 469 549 513 671 822 679 547 13 164 27 175 836 592 167 937 843 554 331 49 774 648 581 151 926 151 602 112 792 306 394 198 990 517 525 743 117 58 459 298 151 360 55 466 91 740 291 229 553 633 21 288 170 596 226 167 65 936 413 455 75 267 2 85 135 555 979 334 441 416 573 462 208 783 288 365 258 910 295 341 750 97 192 649 453 271 532 993 481 370 801 261 647 861 145 824 275 5 689 754 721 952 144 481 642 174 132 454 186 138 918 409 218 913 379 963 756 499 951 534 908 308 544 182 603 385 820 911 131 738 535 768 811 983 19 612 393 301 745 833 178 161 112 866 334 952 562 808 534 210 711 647 944 430 641 79 870 586 704 211 474 265 789 427 992 503 526 167 28 243 900 354 790 678 611 216
450 890 534 781 806 222 176 203 665 588 96 853 12 834 657 669 261 584 505 489 236 337 660 706 736 780 323 469 700 748 924 579 917 32 67 799 540 771 198 557 783 471 844 531 300 484 878 44 408 245 217 103 342 649 626 183 243 33 372 704 767 668 513 588 575 984 613 243 157 106 54 300 87 11 427 488 995 402 952 673 876 103 58 744 539 921 882 836 196 727 658 487 986 867 781 364 285 248 698 340 489 95 89 377 406 265 202 382 726 991 171 718 418 956 570 225 175 699 979 796 220 85 99 158 37 713 466 291 258 855 373 456 181 211 526 731 527 269 16 235 758 614 880 849 358 20 584 591 793 810 269 526 455 538 884 434 134 546 494 649 287 962 649 171 473 546 353 797 820 168 645 586 552 344 630 413 859 435 7 198 601 617 643 843 963 596 682 319 206 145 349 200 421 970 260 993 612 285 255 646 607 479 596 434 48 777 363 441 812 762 178 418 45 385 815 635 223 265 155 905 277 326 419 879 907 947 124 640 441 760 350 102 467 144 610 77 331 402 922 253 618 822 817 713 936 991 170 144 240 873 564 782 572 486 818 7 517 517 949 730 799 340 923 942 184 299 629 689 72 47 47 667 398 262 402 655 43 299 447 393 232 337 482 890 439 139 677 625 272 295 423 365 592 213 745 840 301 446 119 745 235 122 813 619 327 736 849 839 593 704 549 623 609 672 471 425 38 718 566 309 769 654 483 254 193 436 204 746 148 455 1 644 188 53 399 853 304 836 845 39 141 170 332 226 506 140 446 640 616 420 594 387 415 169 531 441 293 965 275 862 707 660 468 300 392 835 369 490 246 718 988 339 444 50 340 179 324 237 338 835 208 813 644 405 492 743 472 610 675 553 477 637 230 941 84 359 367 998 385 962 388 519 537 392 426 707 738 611 20 800 981 582 53 53 899 738 991 870 294 822 636 531 210 134 638 176 379 25 368 233 504 870 116 316 858 994 239 135 561 617 926 332 101 639 742 958 706 411 686 116 469 145 352 375 722 674 574 27 341 686 365 327 581 735 234 780 969 590 583 666 956 831 92 40 741 58 396 27 729 801 525 681 71 144 227 213 932 258 111 661 946 931 892 753 786 20 197 885 897 152 908 85 515 45 362 922 139 35 149 517 760 860 195 699 25 752 881 865 429 406 886 548 458 653 486 643 680 694 559 799 854 852 711 995 33 460 624 128 519 95 916 513 498 132 448 383 751 844 869 605 61 775 15 255 282 72 914 774 213 119 142 38 973 336 238 646 754 723 405 545 478 690 63 87 113 258 896 390 555 914 500 53 10 93 557 813 351 680 153 118 298 461 954 307 990 831 91 706 765 988 476 500 225 473 606 67 98 527 521 604 344 589 614 937 460 528 454 835 766 931 2 349 75 795 834 859 934 86 544 16 106 862 759 343 317 480 721 711 120 11 805 849 563 148 40 13 159 26 496 320 822 436 445 397 414 415 646 165 76 546 608 226 290 476 347 224 671 900 720 70 795 287 716 668 325 481 788 867 662 451 432 171 567 679 965 673 941 732 103 655 804 391 667 645 545 60 487 127 152 25 877 714 32 131 558 674 770 897 985 598 328 587 915 403 737 947 219 636 826 537 790 328 403 642 108 593 597 519 453 145 931 700 495 413 501 703 384 858 975 97 11 648 160 714 569 389 867 474 241 623 66 495 920 647 538 871 619 154 318 959 123 989 147 169 635 339 900 900 861 395 110 710 982 476 938 706 853 552 400 354 85 685 169 542 604 314 968 378 436 418 621 771 201 809 659 556 868 781 625 707 911 419 359 19 27 101 131 2 511 556 481 599 663 570 653 79 315 23 694 793 833 227 595 788 906 13 263 908 543 246 233 316 970 872 912 742 274 563 44 588 611 669 268 437 321 766 412 138 475 53 749 647 800 584 810 74 715 838 457 714 452 993 307 40 839 98 650 659 797 356 73 855 910 460 284 946 83 190 695 328 585 634 9 489 843 260 288 662 88 43 651 501 580 984 309 198 838 735 829 782 842 359 752 949 756 53 709 913 944 43 579 873 879 597 828 132 935 296 433 673 335 963 723 289 410 421 977 225 0 412 462 340 528 898 34 781 901 633 560 935 333 736 199 782 791 173 60 309 253 104 428 171 777 276 259 258 247 740 782 431 840 282 514 193 257 436 768 936 948 444 499 968 509 519 587 216 530 103 855 622 334 631 735 220 425 212 82 333 647 990 998 474 903 637 279 563 958 594 378 31 750 967 186 418 8 947 976 686 314 171 957 262 182 45 673 893 305 315 744 575 470 295 516 986 689 549 825 492 271 830 740 738 50 271 109 216 209 654 291 930 586 775 438 985 987 439 130 95 553 821 588 66 857 728 93 47 270 113 431 643 898 210 180 794 823 706 266 375 937 779 79 131 705 594 670 971 312 94 126 273 273 219 940 814 556 196 894 19 551 245 77 139 678 121 311 168 615 648 296 771 848 189 375 811 26 89 115 296 222 685 28 805 70 883 121 396 122 365 674 837 179 443 364 761 137 613 807 330 743 495 603 410 798 885 933 362 387 899 529 781 297 702 950 539 872 146 322 444 435 967 942 806 485 382 69 905 434 880 310 227 510 885 320 271 887 743 590 239 634 568 836 519 164 797 289 531 821 480 336 184 319 843 254 351 904 247 600 624 889 870 117 187 390 209 354 815 105 445 732 157 316 237 524 467 177 683 479 30 554 332 49 901 921 173 693 935 535 132 831 570 746 513 909 10 5 737 508 902 811 977 78 683 983 249 719 339 824 27 278 637 237 802 522 568 95 286 888 737 841 755 928 317 951 579 648 417 161 676 774 194 168 397 883 786 502 978 308 166 313 583 229 520 708 595 851 765 156 937 18 859 411 138 52 435 370 294 827 983 395 408 215 614 461 821 474 18 762 231 94 656 801 658 393 903 283 36 348 689 776 977 642 799 68 705 803 915 437 486 993 799 684 236 832 711 503 435 86 924 488 271 763 261 90 231 306 235 639 796 357 720 371 24 565 885 697 701 789 808 814 917 154 144 890 118 256 265 702 274 187 153 819 496 420 585 449 40 267 260 690 58 281 47 51 768 871 350 541 445 112 895 346 348 773 82 484 893 62 786 550 155 490 664 691 880 902 474 835 255 784 284 167 36 146 122 718 189 546 994 127 249 573 476 97 880 633 615 74 359 265 381 655 610 424 466 731 581 959 899 792 56 809 194 599 552 185 734 929 840 761 905 654 581 710 308 264 378 286 342 623 11 4 879 158 96 856 320 984 504 703 105 343 363 699 78 200 918 422 296 17 924 685 276 631 257 3 932 850 740 862 168 578 664 688 900 775 161 150 555 571 589 416 193 440 365 345 459 194 699 748 603 451 228 764 772 42 515 80 679 41 330 248 471 135 843 493 314 542 294 562 739 491 683 144 831 994 7 864 159 717 870 459 140 679 530 666 665 207 642 640 395 739 557 808 785 747 875 532 348 802 163 374 31 21 746 212 736 14 197 244 652 173 573 162 416 816 665 960 780 224 900 945 204 591 185 303 968 192 247 57 727 118 650 205 986 905 423 166 575 870 455 778 313 242 216 772 875 980 634 404 581 967 951 701 886 366 735 245 540 189 358 100 480 380 869 669 851 953 1 497 99 961 146 81 264 409 4 893 994 465 58 692 692 780 627 430 206 329 595 19 270 992 709 687 890 547 175 930 306 974 806 512 78 989 79 339 209 407 136 31 690 183 577 391 458 228 85 668 688 360 822 520 70 661 876 24 699 133 619 576 473 22 69 779 711 129 345 299 13 577 27 865 118 964 819 523 320 895 429 866 9 280 852 443 325 190 488 107 880 140 818 330 168 927 389 696 168 582 35 664 915 355 26 652 467 533 58 114 662 356 704 39 30 337 518 972 123 918 225 863 419 518 399 753 663 383 563 755 599 996 62 757 581 846 430 919 590 145 649 216 269 507 21 891 586 637 863 143 761 276 252 442 211 172 278 221 399 627 471 6 560 480 934 29 523 231 803 676 827 381 889 165 516 36 980 401 987 56 10 211 95 628 145 656 427 589 792 132 361 847 279 252 704 64 485 23 525 714 505 875 63 683 759 672 485 885 689 728 877 413 594 852 654 730 830 191 768 712 231 456 884 830 201 136 11 837 558 377 124 250 309 394 7 605 419 727 73 35 276 724 716 55 688 602 837 548 560 785 551 361 159 262 713 598 861 214 29 955 50 292 777 138 168 104 966 102 441 860 926 249 339 174 221 787 975 771 127 704 160 733 195 203 954 46 234 463 855 971 700 386 373 397 187 251 910 163 177 873 244 632 943 796 172 326 500 128 179 617 859 382 211 999 627 59 690 376 309 464 976 913 771 65 25 943 588 997 639 151 189 874 4 713 196 125 239 794 406 925 412 620 961 681 16 30 305 417 410 734 597 939 61 226 727 536 632 641 932 218 185 978 71 622 406 13 740 725 122 302 480 966 822 962 91 568 37 295 115 947 461 389 624
120 404 835 117 224 806 132 315 770 563 661 586 840 124 0 1 666 355 749 662 363 275 30 32 809 552 537 356 842 332 123 809 779 86 404 321 219 684 717 403 39 627 709 339 450 239 943 355 500 40 164 548 82 302 33 809 444 361 614 778 733 459 525 191 83 919 53 952 317 524 698 419 659 263 735 223 854 380 501 603 238 49 744 726 851 289 957 1000 619 758 850 186 924 763 248 794 212 718 626 678 188 211 496 595 49 918 179 275 270 819 77 553 271 291 861 626 896 415 581 307 978 293 802 846 839 632 131 940 217 147 140 248 843 793 755 933 331 735 522 42 558 152 106 821 119 517 519 277 578 795 534 348 800 973 472 373 920 651 999 477 107 971 427 345 958 522 414 986 14 623 761 153 286 693 645 457 979 310 141 65 443 574 933 883 3 405 462 754 293 600 143 661 299 340 875 640 294 687 306 752 727 311 891 382 748 404 272 108 781 828 370 964 680 715 903 857 789 770 747 739 476 793 573 661 514 615 296 703 97 341 413 354 157 515 284 699 17 241 511 463 45 398 928 3 810 109 328 774 109 387 671 202 953 984 539 54 343 776 403 580 689 108 339 207 6 875 75 150 905 829 508 178 722 562 265 754 838 54 792 371 148 311 572 990 505 344 956 239 795 710 433 636 579 887 320 656 609 253 841 876 993 532 90 471 153 23 551 21 239 128 376 160 138 396 520 794 889 44 641 897 396 113 560 209 513 914 915 37 763 47 325 272 917 767 310 989 237 59 739 448 911 576 46 870 926 609 398 756 321 869 126 366 845 742 419 482 377 646 460 711 679 649 85 927 191 457 776 950 381 996 59 58 731 285 1 405 725 501 586 566 853 751 332 340 322 572 983 787 488 14 585 87 63 160 103 15 383 5 813 825 174 690 540 941 919 884 676 22 912 909 771 7 314 195 128 317 303 153 340 464 876 237 22 365 604 747 364 322 430 900 199 135 734 938 305 798 28 575 538 25 365 985 660 171 951 5 941 482 110 180 568 861 469 60 205 961 518 256 11 710 429 187 670 768 718 612 378 763 203 40 135 38 847 78 691 461 784 847 200 907 105 363 683 104 10 735 949 980 554 79 347 184 702 298 624 950 228 781 931 790 711 50 308 703 295 460 161 651 954 987 768 24 193 654 844 108 646 392 32 294 622 701 147 299 268 918 913 176 223 188 373 710 883 703 101 771 703 424 615 945 945 244 634 929 881 146 213 942 788 930 15 1 487 978 651 221 574 231 898 359 701 912 386 382 882 81 608 52 18 610 601 691 658 116 457 376 129 605 871 723 821 462 348 524 989 234 276 209 316 361 990 12 512 544 694 363 927 980 715 353 752 111 506 222 736 182 607 229 826 760 125 599 699 616 273 143 48 990 885 900 127 646 947 439 230 192 84 985 300 130 58 404 285 319 479 639 137 924 504 784 189 127 146 559 633 690 556 789 336 43 447 172 797 128 846 225 313 433 133 438 428 453 171 780 234 55 278 82 66 361 399 146 829 745 638 311 352 758 466 708 116 73 149 475 38 227 526 49 136 481 759 564 434 543 474 586 380 671 906 3 367 112 696 739 565 478 888 627 421 688 184 334 395 453 991 616 244 1000 401 353 627 542 25 570 319 788 5 743 410 829 236 344 405 267 523 357 309 363 290 689 878 929 372 170 549 998 737 437 455 690 582 1 719 926 420 634 173 85 2 268 263 519 99 892 43 347 374 686 214 854 359 404 483 195 391 282 26 346 653 400 918 188 280 882 437 153 577 43 485 54 973 1000 324 228 142 131 967 149 596 80 162 151 431 137 418 739 807 950 91 649 274 46 409 464 144 588 76 764 825 712 527 441 355 804 894 554 334 756 19 898 963 204 664 725 837 981 824 921 655 207 335 432 57 370 932 657 773 583 762 951 411 950 494 807 187 985 27 959 196 601 55 717 178 217 41 28 253 844 218 129 753 348 559 310 436 66 665 817 102 365 643 527 707 402 629 93 617 839 498 779 628 80 86 528 564 73 471 316 195 243 723 276 712 183 198 538 245 65 262 986 61 957 357 139 215 535 618 875 575 431 388 644 80 397 864 630 714 331 201 204 221 838 163 647 422 64 801 713 625 741 868 143 344 832 475 522 56 394 642 478 600 873 92 376 288 484 115 650 465 337 16 954 210 17 970 890 938 991 929 932 984 377 209 235 648 551 818 986 425 729 863 734 879 61 562 174 553 859 674 293 816 899 78 700 291 154 170 712 798 181 477 207 492 219 921 633 4 666 987 18 589 759 79 567 710 469 992 485 482 13 595 667 791 25 910 673 449 364 375 13 62 339 88 842 746 534 289 353 567 25 892 392 834 873 69 356 778 49 393 850 468 143 959 861 726 884 175 976 356 645 329 690 986 849 811 963 114 216 637 512 687 365 111 587 908 27 728 22 793 784 117 84 775 597 366 703 995 92 307 446 704 192 412 186 780 287 232 944 716 380 445 288 67 967 168 289 165 866 904 521 827 901 968 522 74 781 353 547 796 170 592 451 118 562 392 352 977 550 281 376 831 592 867 82 207 47 955 320 243 386 361 182 267 846 250 514 96 890 312 467 887 262 580 389 529 600 754 613 571 398 73 346 441 55 242 586 613 230 855 304 13 505 257 896 515 294 690 756 65 113 760 618 197 137 346 146 598 358 368 277 169 888 570 212 130 943 241 499 583 780 547 742 865 969 440 163 940 339 12 372 688 86 95 186 828 331 417 761 631 960 489 850 327 797 473 653 122 660 640 405 594 185 886 609 730 473 593 359 812 615 71 346 470 623 338 678 985 742 382 24 621 908 35 407 337 669 341 514 782 273 40 357 384 398 72 57 705 836 649 904 467 899 695 637 390 63 297 992 750 184 675 119 458 261 160 685 459 136 557 356 732 445 620 765 805 980 304 682 960 591 113 64 686 470 247 674 972 19 884 420 279 628 464 883 9 137 181 48 852 671 909 575 499 34 517 311 786 347 151 628 225 702 820 675 764 505 51 713 282 95 216 434 222 512 769 850 266 355 758 738 480 523 860 66 937 639 369 989 546 236 673 301 591 774 532 649 302 765 787 895 869 473 342 7 799 911 874 404 87 640 777 645 156 483 961 597 172 79 772 370 636 942 745 148 254 291 652 654 484 499 833 572 914 708 632 660 902 8 8 215 37 61 663 12 424 881 36 838 971 262 183 561 934 331 298 759 246 715 510 364 713 353 566 374 563 997 724 691 794 531 639 874 980 78 155 282 311 381 235 658 229 442 669 540 692 476 550 148 741 745 944 606 742 226 231 994 463 640 89 800 597 738 154 306 783 824 946 465 866 344 587 449 432 406 190 814 426 375 935 11 548 105 387 158 936 662 507 9 552 459 186 653 849 869 682 479 521 438 416 707 134 857 227 953 7 392 832 897 158 983 397 441 533 169 167 55 610 781 389 616 996 57 47 789 974 220 668 87 606 223 630 356 261 778 415 248 454 380 848 679 259 340 950 982 541 341 988 99 765 120 150 989 345 975 202 73 486 912 650 792 60 125 976 756 785 251 42 566 255 901 982 236 870 557 756 551 720 305 952 717 44 607 206 424 64 762 407 428 584 561 371 889 635 742 226 896 531 924 180 312 326 442 602 273 349 596 877 108 233 179 362 575 283 866 385 311 743 869 435 481 509 352 260 432 569 343 269 817 24 30 439 949 907 30 822 577 400 321 81 778 678 757 34 620 536 491 104 768 603 358 969 899 916 246 252 229 438 43 542 106 318 737 423 451 194 869 358 487 220 789 442 256 647 998 258 134 857 482 684 850 481 138 176 644 962 698 975 556 502 175 453 510 897 823 503 682 700 549 708 884 599 248 667 309 766 376 29 240 623 598 654 699 54 123 351 53 757 157 981 894 677 431 616 430 360 639 98 839 446 610 330 821 729 754 524 903 251 778 561 380 880 722 182 666 166 888 611 307 994 73 858 288 836 553 948 775 751 394 451 297 644 959 693 587 942 637 461 205 697 175 823 29 872 364 452 237 211 172 287 903 685 724 706 353 177 305 70 209 249 656 448 127 52 803 966 632 256 368 456 909 576 852 121 581 774 438 819 859 315 876 408 708 590 161 998 512 612 922 68 991 185 426 656 87 740 505 21 663 159 844 490 725 806 910 830 495 899 249 738 26 379 933 923 252 862 415 997 322 930 730 31 853 493 841 208 999 323 117 495 43 108 850 292 789 406 440 804 685 516 860 139 897 544 834 964 667 100 710 672 719 240 438 20 972 50 661 893 918 192 637 277 350 23 321 333 402 817 599 681 785 808 944 890 95 497 209 301 873 543 1000 530 652 814 481 767 991 350 118 657 107 662 21 93 146 112 52 605 700 965 425 528 567 402 886 900 905 790 135 873 954 555 661 922 217 535 272 859 352 152 317 491 220 354 313 94 539 901 737 124 288 275 793 721 769 925 30 478 470 588 718 815 9 394 173 803 252 264 896 939 498 204 906 545 736 145 389 895 218 856 682
434 397 533 620 522 873 815 321 636 421 411 133 519 200 667 353 697 580 543 749 946 80 762 279 602 364 951 255 630 499 315 983 72 539 438 398 387 25 417 903 828 549 441 103 17 296 180 929 770 750 85 619 947 964 440 27 904 960 111 347 69 351 64 272 105 670 846 100 666 325 67 897 894 67 9 425 251 710 420 246 198 914 215 176 452 305 330 678 504 827 280 237 783 49 604 855 885 750 81 738 466 166 977 799 238 207 130 72 872 843 61 897 975 302 924 111 548 280 128 195 997 73 730 89 562 268 23 603 678 209 654 605 32 560 953 290 357 86 46 968 572 242 7 721 558 728 58 918 447 541 990 72 159 563 196 493 871 353 99 862 891 813 74 178 390 293 962 626 719 832 763 69 131 486 456 543 96 439 70 960 980 425 157 671 587 262 174 533 956 613 347 831 496 26 632 493 176 614 337 799 132 442 902 756 435 224 825 37 854 617 644 162 740 353 76 831 712 977 610 285 423 872 334 406 510 470 52 434 282 608 116 3 777 284 254 10 646 203 634 681 394 765 809 745 468 621 793 810 322 259 263 466 838 846 566 702 412 534 186 453 248 523 217 982 858 35 179 427 397 35 399 134 624 82 917 337 449 961 312 16 284 122 230 703 806 58 429 158 43 787 579 45 623 228 614 407 511 887 471 611 1 600 798 331 475 454 62 110 940 78 463 50 720 836 477 707 591 836 718 70 192 705 849 900 551 691 300 633 933 934 731 767 976 743 327 240 880 575 143 646 224 416 348 815 163 713 859 681 725 137 257 791 598 449 325 71 188 205 774 522 476 350 227 780 119 417 59 399 599 604 223 36 379 713 668 681 647 510 439 366 996 3 845 82 36 303 277 188 797 74 919 500 101 669 931 94 481 840 389 504 781 379 769 182 338 892 454 224 670 82 408 486 259 588 311 214 126 99 810 525 8 870 344 104 430 547 816 193 121 881 723 19 547 91 569 727 138 219 932 60 240 315 574 734 6 102 952 430 538 843 374 489 589 668 109 109 785 902 185 538 113 379 160 657 40 131 123 340 529 944 888 126 115 425 870 714 570 876 384 112 469 254 211 563 164 381 795 940 202 404 910 694 495 612 963 642 717 761 415 290 310 334 451 255 219 681 220 646 352 265 457 166 275 218 629 40 165 517 112 310 2 684 958 905 406 628 648 183 19 299 506 221 237 351 473 486 24 802 665 584 790 359 779 729 266 622 75 356 757 61 515 620 704 636 674 527 622 198 354 145 503 160 77 626 745 831 444 885 258 259 527 244 148 273 639 391 915 160 813 220 923 136 328 189 286 371 576 494 841 310 47 631 831 654 299 980 754 711 168 68 375 26 110 326 700 744 645 675 42 638 732 541 207 185 271 618 772 887 482 281 253 141 844 986 332 916 613 330 54 458 823 348 362 725 517 307 51 9 573 452 635 16 677 938 134 643 776 860 693 559 755 972 107 717 514 428 201 41 818 758 676 66 760 732 239 651 811 103 205 412 364 460 356 411 226 177 189 31 428 27 692 617 528 126 540 410 554 899 425 659 319 583 301 186 261 470 385 75 550 471 200 461 964 554 393 607 887 622 555 760 890 511 232 316 363 737 773 758 627 26 989 688 611 23 534 349 843 962 761 563 98 847 216 302 955 911 355 529 698 805 615 121 914 842 329 903 492 123 472 675 386 55 835 39 366 164 13 365 837 368 641 945 22 484 404 426 63 692 896 800 799 331 925 69 149 284 901 367 161 264 360 932 876 421 788 686 298 26 184 285 84 97 229 253 94 522 407 843 346 560 151 627 679 844 5 925 906 469 421 283 331 356 524 139 38 875 269 372 55 510 957 878 733 678 339 372 106 693 265 459 508 405 56 520 173 773 88 188 633 205 747 290 172 189 368 131 767 946 493 832 370 139 140 732 690 374 686 805 501 755 400 966 361 164 20 174 65 795 479 341 814 966 780 3 333 190 135 455 314 666 41 959 124 672 873 376 309 987 191 278 973 760 289 421 499 876 659 475 608 329 108 610 584 855 850 491 672 899 857 72 122 268 830 649 158 840 909 31 724 557 945 55 853 384 967 515 487 758 742 662 79 245 593 510 350 866 625 170 197 115 883 602 464 496 974 612 583 247 597 889 682 940 391 405 316 712 800 27 383 522 294 852 82 555 279 3 561 438 432 477 462 984 714 719 715 591 272 295 918 682 144 673 675 266 461 31 607 532 308 815 371 330 152 958 640 863 758 356 575 732 685 12 581 256 552 264 886 65 419 455 459 390 892 75 296 541 832 668 340 577 713 641 616 781 129 257 601 470 881 979 827 398 998 908 318 7 35 650 595 839 609 700 488 223 203 144 523 120 235 50 193 195 929 261 936 620 847 883 606 548 117 339 250 642 703 829 27 818 139 510 302 178 716 339 214 858 104 395 986 594 594 903 922 359 153 612 842 624 546 499 44 975 960 814 567 754 66 308 789 140 938 407 864 505 706 484 739 819 753 383 681 172 516 499 247 657 744 610 287 817 147 776 897 625 709 998 778 702 500 449 175 651 984 448 979 198 378 533 743 375 114 334 759 527 907 282 878 774 256 368 33 831 983 929 373 625 0 447 133 727 987 786 791 251 959 74 4 832 15 404 195 593 68 418 651 690 829 925 518 874 83 881 582 508 721 995 875 842 557 467 526 901 826 605 297 248 661 832 912 289 819 729 802 191 154 126 877 703 592 338 169 498 465 351 657 487 166 541 588 73 155 436 403 801 209 232 874 480 689 910 369 201 291 32 336 118 351 100 683 638 542 758 222 227 485 126 206 473 409 566 544 706 424 13 260 291 944 179 37 614 103 61 866 527 450 506 961 513 177 600 182 823 971 601 749 823 418 255 274 227 577 180 671 50 851 368 530 188 786 828 669 103 856 263 86 606 796 268 680 205 965 698 893 28 687 201 520 238 966 702 729 605 50 549 178 389 388 847 748 36 553 841 855 615 564 408 808 77 231 525 949 759 746 223 702 867 442 629 29 66 194 908 928 175 662 913 48 833 502 102 31 435 852 209 836 476 292 898 267 989 181 323 619 43 905 17 792 983 867 187 882 776 898 756 49 907 571 613 453 504 97 431 484 723 869 250 879 753 649 415 353 14 801 989 489 158 365 97 244 719 73 513 941 493 822 401 249 224 401 33 245 9 903 956 427 916 25 107 541 195 861 66 935 361 895 946 705 107 436 667 839 844 695 910 396 221 264 165 505 511 727 778 628 911 563 575 660 21 12 890 512 575 568 645 162 271 988 23 470 417 358 785 268 223 612 185 934 541 908 818 688 889 45 472 848 911 236 172 752 33 656 302 821 352 782 404 283 375 820 228 276 882 596 37 233 39 414 832 920 185 21 556 18 293 765 912 532 933 71 804 764 598 255 182 317 284 738 759 991 226 53 207 860 20 210 698 722 902 803 985 509 14 805 964 91 86 90 657 372 350 171 283 11 143 603 935 127 527 60 995 655 393 710 22 653 116 536 3 213 884 694 908 359 184 833 557 446 42 638 42 381 367 281 106 736 146 756 272 999 870 218 608 834 421 585 601 899 717 326 306 87 481 497 134 141 517 939 986 494 611 212 673 950 19 559 461 926 9 416 648 120 636 306 835 537 710 89 572 80 716 433 281 889 206 735 174 341 511 305 781 868 929 605 885 921 600 817 646 565 965 711 462 535 367 342 941 580 379 771 520 208 925 241 835 643 772 426 818 521 812 652 353 590 597 750 676 14 362 531 998 972 45 187 167 380 236 460 409 626 855 707 938 981 998 100 283 3 194 642 26 199 424 578 663 443 590 382 428 270 653 982 273 784 946 10 730 620 181 631 129 768 329 136 633 293 522 480 987 349 938 586 539 125 232 556 316 696 430 321 981 39 886 28 538 343 365 942 279 545 553 455 552 824 113 170 339 242 463 862 261 658 716 395 444 916 120 204 56 560 102 911 380 994 313 993 834 307 118 92 826 262 115 525 208 118 33 600 87 927 176 507 604 787 497 246 659 295 197 392 431 228 485 225 97 498 411 737 437 313 222 684 548 930 976 93 836 234 129 34 292 637 923 167 490 221 32 486 616 943 132 410 787 865 212 142 377 437 561 948 732 405 349 884 457 970 885 137 183 273 857 290 31 398 426 539 299 303 507 840 808 794 784 402 327 95 123 57 964 146 702 467 115 708 84 491 562 30 453 150 298 549 658 445 256 664 973 345 616 766 458 335 859 16 814 650 381 954 876 863 759 751 904 621 587 992 147 728 523 183 806 978 809 102 605 663 37 156 189 448 500 807 501 458 470 285 275 145 767 726 406 913 561 288 387 304 407 377 962 995 837 252 869 483 982 775 825 376 300 699 705 804 922 367 13 243 119 78 196 812 576 618 402 734 401 422 3 701 154 741 379 431 269 673 20 413 475 478 943 900 100 513 893 324 227 490 195 617 87 26 484 937 260 190 537 320 821 969 669 278 927 968 686 323 145 691 218 985 363 474 113
694 588 200 652 591 411 903 710 878 410 594 560 721 531 486 435 763 764 515 149 61 687 177 794 699 65 206 370 189 912 870 829 634 601 425 389 961 404 934 48 391 768 979 165 192 16 889 544 965 628 134 457 249 997 738 306 384 91 305 57 659 813 197 918 255 571 747 194 847 224 539 489 392 487 615 632 816 407 444 10 935 643 732 443 682 796 88 292 222 821 77 636 744 228 952 586 65 896 321 553 814 307 607 554 867 374 686 76 383 570 753 56 640 769 79 562 205 951 500 563 258 926 447 919 688 833 285 540 170 134 474 438 50 749 404 554 393 330 765 902 141 186 455 43 880 195 306 65 828 927 942 53 465 724 931 774 960 732 173 211 937 756 556 254 818 435 41 259 967 276 846 731 348 460 772 772 97 201 325 388 350 423 553 428 982 854 335 830 503 210 44 919 746 441 477 101 776 535 20 765 51 576 964 504 309 440 344 594 273 368 662 2 227 866 213 641 111 146 110 988 852 355 182 218 180 554 338 415 286 930 299 392 99 614 973 88 821 506 489 864 504 335 128 509 789 642 692 59 137 223 401 804 372 172 911 628 567 199 817 82 803 840 396 77 119 115 963 280 414 508 160 564 267 141 420 762 480 218 941 35 10 699 30 682 71 518 246 605 712 182 150 745 651 354 163 460 610 224 298 221 698 392 194 480 537 809 199 78 742 900 31 882 60 965 881 299 196 708 395 550 407 517 627 634 621 284 957 223 521 41 132 644 764 938 501 108 917 639 368 358 187 619 329 288 72 747 802 540 394 424 922 984 762 180 380 800 654 25 933 45 968 822 181 520 785 484 397 825 277 568 171 326 312 905 482 278 45 812 24 729 297 765 633 818 261 175 215 112 323 489 117 255 78 941 11 799 561 439 986 247 405 586 597 810 433 209 673 36 771 903 678 670 237 613 472 197 238 135 638 231 728 409 915 29 388 636 555 932 341 599 343 102 123 387 885 399 112 189 690 507 908 225 424 400 748 84 938 731 646 192 129 377 784 866 494 440 0 667 548 580 340 38 549 783 879 450 999 329 462 904 269 707 304 609 841 44 217 242 685 578 759 995 681 963 755 479 913 265 220 111 13 316 797 79 871 275 595 804 718 469 357 988 226 932 250 983 291 558 153 260 760 693 3 573 324 240 540 51 46 40 739 31 115 425 302 108 208 66 502 466 513 967 509 163 861 48 103 839 588 2 487 971 868 794 974 118 512 735 779 207 198 29 773 409 777 670 314 863 313 229 387 384 92 253 484 825 959 87 131 489 498 397 577 625 169 76 914 770 172 746 21 319 328 953 564 325 864 545 445 892 702 227 371 758 565 650 102 320 531 353 96 172 326 532 40 114 626 58 923 706 135 151 241 941 53 965 876 584 464 933 58 988 274 727 265 459 28 194 877 922 619 30 311 445 943 235 457 232 840 692 542 842 628 795 845 276 617 8 308 897 448 287 118 602 204 687 680 692 266 371 709 402 408 240 858 564 85 134 897 925 19 148 983 691 351 281 1 277 839 412 284 7 891 837 49 969 481 901 639 480 93 249 347 249 56 198 717 343 951 3 637 484 91 362 708 394 530 526 534 356 856 897 434 424 603 817 528 371 910 601 687 854 940 25 231 404 543 249 838 515 758 404 42 432 562 446 33 174 349 814 398 827 909 279 906 538 193 226 374 490 788 539 505 916 229 94 201 116 855 307 116 809 301 952 596 170 456 625 57 926 421 7 154 548 726 623 149 421 601 698 894 658 892 981 32 792 524 797 271 467 485 290 70 854 159 203 288 294 529 667 354 23 339 373 655 171 430 242 608 534 55 471 7 36 508 254 225 754 142 228 781 157 66 688 95 424 642 168 593 773 796 254 67 297 483 667 176 336 495 488 244 212 895 318 406 331 262 535 705 216 950 438 896 908 990 189 81 455 361 893 866 571 29 720 355 962 873 479 589 184 981 193 832 237 533 658 295 826 751 449 443 143 185 615 612 393 264 626 887 313 450 398 590 850 162 555 725 88 186 214 975 917 635 174 259 81 770 921 568 795 156 460 290 760 657 965 151 985 146 400 413 228 932 407 645 972 666 856 522 58 613 923 661 608 437 367 80 197 859 158 767 641 356 984 566 639 155 756 674 397 164 589 966 335 223 862 18 444 400 886 403 367 520 947 491 172 460 598 809 584 435 423 317 86 333 726 34 404 790 673 47 47 592 29 144 848 992 142 247 956 283 999 373 180 600 139 254 285 359 17 650 177 279 551 27 300 492 359 16 406 381 887 535 875 418 293 831 942 572 99 625 791 190 546 936 817 835 374 366 36 919 395 863 397 138 372 446 830 230 28 611 513 668 980 826 946 904 448 954 943 720 676 449 855 469 961 925 244 614 35 470 645 920 115 898 149 370 545 507 88 451 115 724 911 518 539 599 664 377 182 459 322 461 499 463 320 794 476 766 515 532 293 882 256 332 707 143 917 749 268 478 250 862 31 996 339 787 746 875 774 454 879 104 325 294 30 506 370 252 595 276 797 289 840 210 610 52 249 733 205 752 520 25 127 900 399 888 110 581 709 375 895 168 923 287 223 130 441 834 922 579 263 569 768 962 97 362 140 769 880 558 98 988 563 342 299 669 477 808 222 235 864 854 799 184 476 653 894 754 225 409 264 337 128 36 692 815 925 837 993 385 199 360 181 956 72 514 296 493 696 559 409 977 736 100 110 545 730 930 826 554 897 946 577 706 23 696 310 318 800 740 763 476 303 583 402 676 613 307 39 987 937 167 421 499 65 836 792 632 524 780 367 616 839 510 958 944 84 126 20 793 63 842 966 125 168 411 441 853 661 905 252 242 832 958 290 402 145 293 952 912 340 109 757 715 943 466 858 573 944 54 439 490 926 22 155 795 396 928 680 98 478 101 90 12 119 86 293 511 66 584 263 376 779 245 83 179 342 576 391 829 683 641 619 801 474 382 69 536 530 436 446 428 371 256 898 148 981 557 966 212 195 399 512 546 424 38 582 416 7 734 472 136 335 969 279 822 703 158 646 239 306 178 352 652 210 811 886 792 540 741 690 691 575 467 246 35 29 647 749 886 192 240 304 441 882 704 834 319 433 113 650 805 574 120 927 714 887 580 835 248 699 281 920 667 99 440 500 844 865 63 360 689 397 865 280 587 239 711 339 9 301 743 90 810 951 893 695 69 693 560 338 824 570 497 519 683 579 468 187 830 749 415 43 278 123 82 844 473 4 606 624 364 672 516 137 670 947 643 215 737 115 14 245 984 68 517 245 921 244 901 110 602 834 551 47 121 325 827 293 214 132 389 719 804 911 823 705 76 53 857 359 183 731 83 615 848 728 671 361 675 443 624 728 778 32 782 664 107 545 331 663 947 438 26 151 697 861 432 685 813 564 114 828 62 212 874 835 23 254 550 41 949 675 775 371 315 680 953 303 563 619 833 444 161 890 345 791 656 263 202 32 310 641 43 950 849 521 604 883 280 983 695 595 812 210 422 242 791 202 140 489 664 488 783 622 582 682 423 772 598 353 825 772 644 268 723 778 251 590 417 498 419 140 980 495 916 99 985 248 991 79 872 268 74 579 971 800 94 726 358 766 334 993 228 219 452 486 989 831 39 129 631 642 346 741 410 811 970 84 48 30 722 943 713 880 679 362 736 460 175 630 4 522 5 138 352 160 166 328 234 507 586 805 263 325 649 266 87 84 547 985 703 807 700 763 663 691 786 762 820 789 948 451 207 681 693 290 8 414 729 298 209 157 552 712 336 343 157 117 386 90 2 231 800 550 730 747 850 155 929 37 544 190 918 269 761 935 998 52 330 647 976 428 716 780 268 430 570 697 427 37 108 508 684 889 750 93 282 159 860 542 745 666 203 168 412 949 303 83 807 5 272 789 488 615 757 271 993 683 390 806 145 827 629 343 429 564 972 623 798 1 133 685 296 20 677 399 525 492 73 116 585 962 378 347 926 572 672 490 68 747 519 601 216 96 6 578 475 278 799 286 363 960 707 171 438 648 660 164 165 497 224 673 496 831 890 780 105 402 869 14 622 20 458 796 623 860 218 676 439 882 353 604 731 934 147 673 233 539 300 923 195 509 768 400 658 321 106 409 648 59 995 600 994 953 219 617 538 919 571 659 939 828 727 46 924 898 431 757 292 328 620 494 605 122 188 55 819 292 221 438 756 639 379 583 907 128 365 508 618 626 316 646 902 610 851 995 774 534 806 573 997 565 574 135 426 134 260 957 327 292 945 861 174 374 636 826 257 365 978 670 122 166 17 651 367 624 735 792 84 449 927 432 236 446 127 17 471 164 89 440 453 911 719 521 442 962 37 727 899 836 479 626 843 547 191 144 609 83 253 79 275 749 523 301 211 608 270 654 578 19 232 40 139 416 322 291 64 217 90 452 630 777 883 779 955 658 665 933 152 70 575 634 884 801 75 873 124 695 320 265 527 987 541 353 526 788 369 279 701 118 59 288 710 642 243 771 15 355
934 383 511 431 304 308 122 366 669 19 141 391 762 213 45 942 175 76 193 200 186 903 560 784 420 826 199 651 567 541 854 462 678 150 272 169 647 470 147 989 917 498 761 941 79 499 502 836 452 806 174 297 784 230 5 248 989 160 374 168 537 330 842 828 214 703 710 114 607 813 955 582 919 205 750 838 857 999 433 933 215 446 62 785 999 165 661 319 972 641 345 629 397 127 320 142 597 842 961 406 494 154 616 466 68 145 499 949 473 394 880 26 660 659 228 647 743 848 598 36 791 2 824 384 468 684 565 12 896 180 550 553 165 791 489 841 541 37 963 817 532 560 530 619 227 170 691 759 233 241 508 265 544 947 81 941 802 773 179 583 634 84 490 48 496 360 810 908 728 697 437 380 322 667 259 857 296 803 998 820 523 962 993 150 904 946 235 456 690 996 329 159 135 409 962 559 310 255 553 11 501 369 110 132 512 725 326 469 996 219 251 173 343 383 158 99 671 550 74 133 354 860 944 972 419 625 837 996 338 981 731 679 289 77 614 988 624 809 637 454 236 290 645 68 441 592 471 441 8 717 142 10 450 863 964 743 219 331 968 169 111 935 769 648 328 372 163 698 125 897 800 261 292 38 447 767 625 34 107 353 903 653 37 395 472 703 753 657 287 212 117 109 569 878 279 126 461 427 423 459 29 872 554 452 410 878 940 74 739 246 138 435 618 509 633 428 368 175 572 26 491 749 667 811 803 220 828 131 796 410 453 713 790 201 400 97 346 335 275 394 372 896 808 79 425 956 630 801 377 883 899 402 390 235 14 136 927 93 204 886 116 119 785 915 201 13 176 303 409 161 435 395 250 680 995 926 401 864 608 744 387 547 187 163 768 668 148 96 464 170 886 481 72 296 574 76 797 464 89 637 509 657 269 410 642 939 391 688 568 823 571 853 775 171 333 628 973 904 943 952 680 431 133 315 754 307 786 106 206 787 146 147 376 183 651 258 902 986 195 574 555 889 697 332 185 836 513 30 583 196 577 780 539 453 629 566 558 8 156 751 983 346 776 227 817 905 9 506 247 328 641 345 223 603 947 290 358 867 405 162 895 879 789 866 672 200 222 225 230 437 295 930 867 503 17 61 241 934 799 828 652 608 988 905 953 68 428 307 297 945 954 248 256 96 427 700 847 65 431 286 18 264 719 959 190 252 909 617 366 795 708 806 189 404 759 86 288 202 160 195 527 864 47 696 823 661 853 529 621 723 663 212 908 815 981 993 53 916 777 928 901 312 11 701 498 702 207 241 827 237 349 784 613 171 244 692 59 317 734 284 674 266 860 332 270 490 699 726 353 497 595 850 408 314 874 460 949 273 638 787 127 986 221 270 878 229 764 867 99 366 351 618 106 798 503 823 411 199 13 833 593 799 418 872 692 745 24 992 115 943 623 812 434 680 596 977 42 616 733 838 164 575 312 983 278 595 467 37 224 892 951 497 617 502 826 691 96 963 341 901 378 4 50 452 137 462 260 614 856 871 582 614 294 158 64 712 894 788 971 79 646 504 470 440 213 146 579 186 829 55 978 177 1 737 725 844 604 337 128 305 632 315 561 539 726 449 399 282 870 274 355 557 144 441 551 228 676 238 816 102 314 210 321 151 487 776 966 460 760 50 126 807 529 609 169 773 71 176 779 944 897 368 609 184 457 118 392 609 518 444 78 649 69 892 658 117 605 54 217 957 157 413 373 180 631 769 257 757 931 888 654 624 34 513 212 624 562 790 682 299 735 814 359 977 626 154 102 782 804 803 40 728 819 938 416 909 540 199 695 468 938 473 620 310 709 632 720 14 350 934 888 344 559 86 281 345 6 964 588 663 474 787 643 661 2 815 369 750 683 685 303 850 825 632 752 678 814 214 871 338 422 869 590 266 815 792 610 439 644 520 177 437 702 280 833 940 364 258 628 755 276 430 891 200 602 684 724 637 335 710 283 485 454 554 506 992 838 806 361 742 795 429 882 437 407 972 280 198 606 51 456 130 166 284 937 326 291 748 806 999 31 387 54 342 46 356 976 726 485 819 55 749 44 968 66 801 121 627 339 876 841 871 930 879 246 857 308 804 685 414 892 865 599 575 218 528 783 352 23 719 263 848 379 637 732 585 869 720 536 933 403 797 480 421 92 134 936 169 758 571 723 217 240 144 134 149 517 577 334 877 301 425 813 272 347 966 848 861 700 174 865 111 209 515 290 3 159 316 332 797 670 924 923 707 744 687 395 319 580 132 184 643 476 176 747 903 749 289 861 924 698 654 253 354 635 918 648 849 406 949 677 536 729 415 774 91 238 292 82 848 741 7 469 734 445 24 139 470 173 382 41 820 507 958 93 890 649 55 852 556 885 390 26 197 504 61 636 879 836 203 28 186 911 269 851 991 704 399 822 95 713 902 0 595 717 827 627 47 52 141 505 179 740 315 481 934 136 469 10 517 515 744 155 408 945 204 679 10 360 808 412 302 687 841 3 729 873 296 519 358 162 122 261 557 657 849 693 934 521 370 383 845 132 880 284 84 737 70 985 112 198 312 706 725 868 56 465 994 655 402 772 168 835 925 990 480 545 428 900 134 342 842 413 708 460 392 254 457 778 924 38 845 151 859 831 478 266 52 566 359 57 310 432 696 967 424 862 874 424 49 914 170 705 39 51 641 543 587 367 441 794 245 196 794 404 750 533 60 918 188 482 461 979 944 549 185 483 900 821 498 415 860 188 205 603 337 194 940 830 175 76 79 992 706 143 508 924 318 922 89 659 26 48 435 982 92 32 892 331 895 526 655 941 714 675 960 15 824 168 257 893 871 516 245 958 332 942 289 932 39 298 240 319 205 839 527 365 480 668 477 426 612 268 255 231 967 855 622 255 782 75 256 510 233 449 181 548 819 300 217 807 862 788 132 20 103 210 32 538 471 898 494 171 857 118 801 152 40 95 441 906 810 600 951 771 609 745 723 438 312 444 74 114 550 684 470 564 376 123 157 90 911 592 282 763 273 191 434 104 145 576 893 344 269 969 925 707 619 208 361 421 763 488 418 832 317 557 818 864 567 845 475 787 403 965 954 131 396 711 570 286 911 611 44 594 864 736 184 811 716 119 969 666 757 986 856 686 55 318 842 145 71 243 930 113 304 33 898 203 265 840 783 4 871 19 799 277 450 601 526 640 353 105 622 25 990 362 674 172 41 370 320 946 31 183 680 36 795 664 292 12 506 80 520 721 276 866 226 245 246 584 87 615 765 39 681 49 518 798 766 86 470 7 630 665 8 317 236 820 296 844 723 722 926 61 683 890 403 497 791 439 986 282 385 258 870 578 535 563 255 21 677 252 244 216 361 35 226 987 939 323 363 889 408 348 631 63 630 681 281 16 169 984 984 451 489 478 15 305 81 180 368 991 859 112 871 211 873 805 990 388 404 495 914 311 375 859 461 101 592 792 514 742 194 809 992 306 575 689 278 948 721 715 763 265 159 202 212 153 57 696 213 108 391 414 160 402 954 980 41 950 112 182 107 94 172 556 219 525 186 394 111 442 179 552 824 200 320 876 534 440 228 486 686 371 729 458 563 714 43 846 778 22 316 375 288 386 83 843 993 389 927 850 950 58 249 500 774 879 100 226 44 915 733 293 530 872 345 337 894 100 557 307 698 150 2 585 78 905 944 448 258 994 413 492 672 382 460 542 31 87 698 85 968 912 309 77 963 863 901 262 838 340 643 619 201 393 442 462 593 232 150 765 279 650 763 812 90 484 225 352 116 738 896 656 471 249 392 957 175 220 452 309 216 446 127 65 751 84 784 881 654 327 80 793 249 929 567 770 775 103 88 916 972 767 958 430 783 167 1000 324 721 330 445 834 744 43 547 242 653 997 893 316 810 459 712 528 72 264 472 877 61 325 902 801 104 712 584 88 555 925 926 581 575 975 341 688 451 67 818 234 740 524 151 716 760 612 657 694 733 313 532 573 864 70 707 570 186 149 670 730 560 181 999 455 60 935 868 443 389 910 887 120 772 130 772 703 397 977 236 575 680 398 818 748 692 757 508 970 960 756 687 248 802 466 460 960 743 27 440 586 346 60 364 884 253 274 794 673 990 546 958 237 529 907 87 385 790 920 825 883 220 875 560 140 143 956 248 589 408 818 343 479 488 436 723 91 896 124 488 30 719 56 423 229 569 701 892 477 26 357 463 781 558 746 921 520 522 97 654 751 257 178 553 766 802 299 7 921 413 933 684 653 213 285 259 302 673 755 93 531 565 858 550 547 439 336 775 267 688 129 927 273 394 591 90 727 997 974 434 161 822 928 654 959 709 109 804 534 681 939 346 170 956 662 506 363 639 83 890 380 542 192 215 475 187 315 403 926 494 205 688 225 761 239 35 98 290 780 157 417 394 535 994 384 666 718 798 429 902 952 103 587 976 639 687 887 509 849 305 154 201 381 330 622 897 396 563 271 913 493 896 522 763 782 562 197 821 514 323 773 334 913 286 356 514 73 947 463 601
990 211 705 603 335 947 239 965 464 43 286 479 720 839 376 78 538 801 170 105 169 797 969 423 632 380 909 105 874 220 508 222 968 255 380 280 574 477 526 231 559 305 911 609 323 869 873 132 958 966 885 650 565 669 150 337 62 897 439 642 763 950 237 901 422 660 311 548 245 372 137 629 104 662 630 842 754 718 482 875 949 399 736 109 337 878 712 932 926 195 716 472 676 539 697 992 153 977 711 925 684 401 560 130 68 414 965 703 824 666 324 622 770 771 561 494 416 643 406 682 808 64 963 289 788 781 730 109 749 475 948 238 381 175 488 877 820 873 567 805 40 837 244 397 48 272 625 515 223 215 548 915 857 910 781 242 786 999 79 327 292 26 629 253 570 704 195 415 964 861 514 312 510 496 115 95 304 804 527 574 344 227 686 46 168 293 499 309 423 156 494 260 844 516 502 45 614 143 987 440 307 33 739 78 995 864 690 350 243 663 1 822 258 26 419 77 457 155 398 617 164 501 61 39 604 831 540 651 867 151 898 553 64 690 920 929 31 382 724 706 941 390 13 110 917 791 597 377 635 566 603 305 193 390 753 919 709 890 647 980 977 778 354 115 71 489 702 839 571 636 596 924 37 345 332 555 453 252 659 513 270 685 553 274 901 856 888 596 5 620 317 923 0 434 535 430 966 770 554 981 889 261 747 212 342 693 487 609 600 156 993 558 74 502 134 561 21 679 986 936 984 290 682 375 202 27 356 426 721 861 642 462 890 636 128 506 44 986 842 989 607 233 498 506 981 784 806 818 832 613 281 619 803 76 529 723 792 397 985 528 816 655 794 279 927 955 151 40 869 573 253 899 520 342 401 411 524 385 883 313 817 524 6 381 316 584 9 707 192 573 892 657 437 121 287 917 108 309 765 341 688 13 586 537 644 557 231 883 388 24 126 451 693 118 942 935 305 868 325 980 45 132 132 44 951 39 235 141 649 755 352 322 925 201 954 969 396 625 200 258 929 124 661 629 267 344 210 178 893 447 973 908 26 781 656 387 73 41 47 178 188 562 881 279 679 727 620 554 681 324 566 369 405 394 379 747 181 506 568 317 57 536 800 277 91 699 905 286 339 365 214 57 790 642 900 246 655 893 444 735 220 105 758 296 149 233 868 929 605 887 103 41 609 788 991 133 412 360 421 805 191 145 415 24 369 383 648 934 340 315 232 581 114 410 983 664 225 24 10 852 678 266 741 368 843 915 511 152 547 366 836 722 167 157 263 321 474 763 551 113 940 351 458 136 573 594 583 177 594 350 525 929 280 182 691 648 779 563 546 834 147 216 962 171 936 566 698 658 93 297 417 942 879 766 285 581 734 19 308 931 301 216 645 36 689 396 276 724 633 442 943 465 928 656 495 779 46 979 996 384 584 611 252 190 184 761 426 401 36 1000 16 632 823 174 921 761 294 520 713 634 471 679 672 48 22 738 575 945 65 570 242 550 914 763 497 609 11 332 628 559 175 419 72 832 475 485 718 430 378 20 896 125 579 345 493 533 413 791 845 406 271 163 142 58 443 165 326 569 166 719 250 933 796 566 394 722 50 885 88 461 612 42 465 884 674 517 776 763 391 802 759 883 826 235 297 799 880 938 131 805 161 593 284 62 2 317 117 737 246 667 663 997 28 101 363 503 728 195 452 831 617 117 393 567 989 353 204 786 165 253 769 638 69 199 662 536 671 554 912 179 194 583 27 154 668 463 90 648 331 961 530 78 744 132 795 740 34 436 884 193 621 617 666 341 695 960 3 527 549 831 903 195 481 750 798 295 397 875 587 463 742 869 618 364 807 992 581 146 610 338 298 534 775 768 441 34 743 795 85 336 907 478 988 911 592 776 321 194 432 235 558 956 121 990 819 278 683 868 636 889 976 393 395 847 764 836 160 894 946 598 320 398 328 683 866 393 154 762 791 791 107 963 178 200 387 867 531 600 211 2 522 195 367 473 98 281 216 633 185 728 489 375 374 198 322 552 623 306 81 908 588 194 919 259 155 147 75 825 729 750 910 781 95 598 336 775 767 479 105 472 506 658 143 430 282 550 102 55 793 465 248 924 129 640 217 16 215 39 277 224 476 478 49 936 255 349 56 562 348 471 687 92 997 836 611 841 518 617 59 274 400 807 706 568 120 582 77 323 708 402 812 590 156 819 619 573 345 335 290 112 327 908 435 976 456 119 460 341 241 379 111 605 851 29 509 967 236 376 314 286 945 182 343 545 950 874 863 94 177 661 544 625 658 140 916 862 275 155 306 155 955 515 209 465 94 531 740 807 626 875 924 501 640 100 593 232 52 72 967 239 299 159 402 778 14 490 552 281 386 920 480 151 703 546 186 794 182 986 513 126 353 34 12 434 264 899 260 329 834 305 731 992 595 175 303 418 589 404 434 83 226 232 902 377 130 32 971 617 152 42 673 956 420 539 221 583 313 413 346 300 933 362 410 742 501 548 982 808 862 949 187 374 468 426 341 912 375 791 455 898 484 900 825 783 974 154 138 495 206 625 433 662 732 863 622 578 360 159 349 897 355 683 174 782 274 815 913 265 839 773 840 222 76 448 53 669 408 923 350 101 212 433 180 877 719 133 24 887 162 824 467 45 404 617 288 748 179 272 113 219 802 997 850 393 657 335 485 237 414 36 906 610 580 629 173 10 536 207 875 208 895 24 598 379 385 229 491 307 956 261 370 629 462 493 347 588 123 81 504 118 87 72 894 330 726 941 218 953 515 828 289 311 124 912 227 544 856 482 637 277 359 198 564 69 979 977 653 499 171 966 430 77 503 332 238 38 84 874 576 809 805 142 539 62 692 423 372 994 714 686 392 862 752 60 557 913 908 253 80 407 723 200 624 345 897 252 295 66 172 244 19 946 801 443 932 616 735 823 428 522 315 348 952 456 562 96 935 617 8 966 249 147 555 110 972 737 470 614 278 752 810 164 17 32 330 543 119 503 240 400 176 492 407 362 980 604 543 50 436 474 310 81 938 275 399 450 804 779 848 133 118 906 970 714 293 852 269 583 228 279 738 747 447 528 608 395 960 982 63 171 667 836 789 969 751 943 639 27 425 191 67 205 505 963 42 711 224 595 859 759 140 641 858 703 486 444 7 237 876 601 872 979 569 428 591 492 18 667 886 819 159 489 427 205 922 245 256 859 830 68 877 771 86 456 266 870 30 567 70 611 944 78 865 554 923 314 141 629 334 474 837 529 39 753 550 175 490 763 99 168 259 710 937 177 158 774 563 928 634 630 390 515 272 1000 537 497 957 315 207 242 445 701 578 702 197 486 953 673 268 7 32 164 710 310 931 972 183 39 41 877 35 538 96 808 699 673 100 17 852 62 994 63 733 927 992 476 882 389 389 296 694 517 782 490 251 580 975 322 66 340 756 878 51 943 106 728 222 709 364 418 701 810 146 992 521 275 157 881 127 350 556 478 500 573 373 336 54 86 265 310 58 135 15 51 492 772 631 679 760 325 312 157 959 229 229 826 811 396 847 575 109 894 855 514 83 956 664 969 409 650 774 189 97 909 110 926 904 761 646 328 899 932 821 913 338 14 273 666 918 75 660 302 309 141 601 79 780 83 139 268 696 447 978 700 772 94 357 110 472 939 685 378 55 301 773 488 532 891 403 883 669 667 915 607 479 152 590 394 818 732 384 577 602 715 727 631 654 110 199 956 961 146 366 184 860 626 449 387 516 139 665 203 934 767 829 666 670 111 4 247 715 404 333 50 785 590 463 979 230 543 675 64 451 803 841 390 418 686 351 368 82 211 652 654 23 593 757 768 144 824 148 716 438 26 383 759 828 236 101 36 528 771 254 476 616 613 92 562 822 699 871 418 136 828 448 472 947 708 411 169 205 41 319 44 778 364 762 352 582 254 201 886 998 973 424 390 279 294 815 31 466 307 643 417 615 442 261 189 512 226 371 789 545 496 737 988 878 850 429 310 599 401 450 239 78 336 203 17 613 21 809 19 368 890 787 956 755 654 89 812 208 86 133 46 189 741 707 264 318 463 213 905 145 860 473 418 300 102 283 468 887 89 831 882 291 497 507 821 483 180 29 599 746 954 838 604 542 454 813 582 717 815 517 114 296 262 891 788 722 689 163 1000 196 529 533 15 116 747 442 60 627 468 783 203 999 737 680 95 761 705 870 425 234 682 638 706 454 980 606 218 700 420 38 862 704 145 641 449 745 267 257 386 939 164 60 302 777 165 771 711 833 797 750 78 20 893 861 616 247 398 43 848 519 714 835 181 766 930 302 307 577 467 853 895 361 283 440 603 768 233 469 414 846 160 478 458 233 417 382 861 329 826 362 523 651 412 534 855 748 849 725 225 585 205 849 331 677 223 459 366 827 207 112 387 219 401 797 65 784 48 25 907 854 174 523 934 365 558 446 508 135 605 864 193 190 349 814 88 799 375 477 197 431 106 496 648 358 622 572 703 930 142 198 265 125 257 541 832 650 426 262 789 33 261 122 215 377 196 461 613
758 985 981 140 699 932 361 724 440 118 975 721 307 749 569 791 74 409 768 516 464 931 412 433 519 151 919 303 322 301 455 283 144 252 107 760 312 287 511 392 287 615 701 555 224 760 62 263 378 637 425 558 2 802 757 578 29 897 546 797 954 323 188 699 558 621 997 20 270 239 891 141 172 760 384 451 720 816 504 408 668 940 870 331 215 563 964 111 889 666 588 287 52 72 8 596 691 85 611 342 651 926 986 636 513 663 731 356 809 56 544 748 715 252 83 400 411 656 336 386 736 433 151 529 249 375 700 385 549 192 570 233 886 38 697 804 295 28 88 131 903 332 623 651 690 467 353 465 825 428 916 411 171 732 3 886 84 121 666 376 189 838 289 715 895 289 936 646 117 379 849 453 37 684 580 541 585 640 286 811 979 384 301 795 211 898 582 629 897 51 973 491 855 358 159 392 291 315 260 27 976 980 103 334 748 301 118 379 864 417 482 122 627 104 478 273 745 336 208 777 186 573 281 922 621 85 603 972 340 878 124 667 732 302 357 690 518 792 468 61 760 142 718 426 554 598 250 975 861 950 39 535 957 659 739 766 127 762 385 412 50 980 575 479 54 46 632 646 304 127 380 428 243 99 961 817 258 788 496 709 572 842 245 618 753 511 561 398 854 52 366 868 673 383 203 415 740 596 837 719 346 206 379 721 345 177 121 994 282 893 47 971 653 595 633 953 896 220 599 964 4 137 492 458 571 163 6 723 451 165 236 377 692 23 853 531 663 37 331 35 548 988 858 970 977 23 262 943 75 948 747 113 785 712 772 216 437 97 17 493 555 497 268 848 456 533 941 716 495 678 540 863 517 163 115 43 417 924 36 801 205 353 894 972 596 303 174 405 145 533 530 965 793 229 629 649 429 593 167 803 77 482 799 171 135 28 631 190 626 849 751 651 256 247 859 525 780 212 422 316 110 224 16 851 814 505 209 897 246 318 148 241 681 497 279 964 106 866 278 691 538 293 639 897 848 983 235 431 119 255 1 458 787 366 827 671 843 418 763 292 592 400 879 664 688 407 164 662 958 536 901 59 988 982 396 233 711 700 266 201 142 125 694 955 14 400 512 803 421 792 441 758 443 895 199 55 683 429 775 173 929 16 945 110 329 234 152 879 968 529 597 139 319 670 185 820 252 850 139 566 949 905 414 60 109 120 635 622 927 728 38 215 567 980 573 462 433 849 984 607 459 784 355 262 503 911 918 41 351 597 20 266 882 706 606 611 682 476 288 751 59 215 868 647 779 303 798 498 989 912 424 926 191 987 765 3 520 791 163 800 556 981 990 630 871 676 784 247 564 510 532 490 156 64 244 579 494 300 974 906 360 422 300 544 408 158 698 146 194 437 712 692 782 643 438 979 469 324 840 972 930 624 507 447 652 635 248 886 993 52 212 377 956 385 924 313 687 482 418 875 769 384 255 393 985 283 680 339 778 321 310 439 759 957 938 407 645 620 330 893 811 235 542 965 703 753 32 375 125 530 574 783 685 716 267 413 96 942 790 756 630 265 650 213 323 279 324 586 269 156 568 941 356 667 852 479 921 587 656 174 640 537 935 487 318 66 521 764 642 695 744 744 275 931 177 962 601 777 461 945 729 8 175 858 181 639 206 641 734 334 105 874 168 729 743 636 247 400 228 42 292 530 669 423 948 149 376 82 120 678 826 685 450 215 242 481 397 792 534 354 321 865 874 912 401 525 285 964 169 364 672 852 217 359 806 258 201 262 173 651 302 759 905 245 377 79 869 22 382 354 232 675 149 217 5 756 952 398 239 250 737 844 502 71 216 554 126 625 128 260 835 63 131 544 803 554 906 992 834 461 434 375 26 820 11 311 86 123 885 537 749 845 116 248 314 822 82 733 856 221 467 774 774 885 764 266 134 894 525 574 726 716 87 914 114 903 488 831 522 137 578 438 872 151 560 821 735 431 427 36 551 838 584 370 543 793 394 697 237 759 349 394 42 654 162 740 733 394 727 585 183 338 628 265 647 927 841 227 828 694 608 615 926 117 60 519 370 86 965 463 873 120 99 313 68 40 781 801 453 16 276 739 460 484 308 660 810 382 723 207 66 23 670 290 225 74 838 195 143 538 898 990 537 831 61 202 696 967 823 27 381 24 944 299 122 995 53 586 44 317 539 40 335 167 207 375 193 685 259 910 475 225 387 593 934 911 783 443 999 87 563 292 64 972 553 449 284 819 30 653 15 235 483 373 637 346 415 801 25 672 750 588 686 159 878 730 27 31 435 996 49 493 341 7 31 498 362 418 531 561 719 927 204 658 154 845 717 573 996 210 501 219 664 685 795 505 140 884 432 744 528 457 867 157 982 863 815 741 933 109 730 353 294 972 636 131 579 796 48 173 527 885 65 205 477 136 197 244 261 306 509 570 671 891 85 587 839 310 57 292 485 808 214 608 165 397 389 165 816 411 693 966 80 797 343 921 263 114 992 244 296 285 908 462 113 95 70 509 659 414 535 287 221 363 170 730 755 205 923 201 430 128 947 323 338 322 801 933 689 611 157 726 830 353 395 420 46 892 618 918 761 90 951 609 963 755 484 564 741 751 533 871 662 761 213 851 754 234 967 339 371 96 622 141 223 416 458 893 375 368 383 219 562 765 445 960 980 743 226 706 100 997 373 433 497 964 581 241 470 428 337 836 92 289 791 559 593 956 722 81 388 922 850 361 358 817 254 158 624 678 499 945 398 714 969 758 857 105 391 954 676 62 303 751 141 627 481 824 794 871 419 265 657 233 108 221 219 24 498 811 725 462 130 837 684 831 409 111 500 653 909 267 416 223 153 509 767 430 93 404 971 686 515 566 234 363 200 569 907 317 448 7 227 517 641 675 817 545 595 389 198 632 123 863 619 84 71 951 587 447 22 657 222 281 508 471 804 270 136 36 524 467 439 203 328 498 104 791 63 72 277 168 995 631 368 60 955 615 272 678 348 318 883 258 257 307 583 398 51 264 43 754 403 715 836 399 728 620 67 886 902 200 161 601 476 601 9 517 786 26 129 313 305 937 547 820 800 119 881 890 190 66 73 110 646 105 473 69 241 737 710 780 58 875 565 15 598 909 7 312 505 624 833 49 610 998 865 27 842 688 893 845 238 128 950 831 648 855 487 76 998 944 402 750 390 852 179 932 978 521 888 585 428 67 326 415 111 27 253 781 297 871 160 79 230 370 493 71 620 896 831 325 251 342 342 672 317 188 661 624 914 980 708 724 369 101 290 379 890 104 940 581 802 432 196 151 21 597 821 612 876 741 271 608 818 347 591 903 824 888 431 644 133 748 616 918 392 378 400 349 822 643 178 560 81 300 33 944 510 665 78 402 920 746 354 526 771 237 899 647 372 552 766 104 604 576 210 972 813 828 566 455 660 674 752 810 655 887 613 537 293 828 94 950 607 633 846 464 721 427 344 677 423 32 0 180 658 757 695 489 311 189 808 377 449 340 970 737 491 827 756 139 18 148 452 940 939 276 45 686 960 883 34 814 367 946 677 986 953 956 147 715 586 767 931 771 788 471 773 392 649 650 709 550 447 777 90 153 962 399 506 456 706 627 762 261 363 889 364 273 489 193 932 685 724 550 910 773 480 122 399 436 138 903 713 659 644 15 994 777 605 451 202 327 187 282 704 551 240 127 446 66 309 533 789 821 937 924 912 409 674 347 523 913 195 965 679 483 705 287 12 776 40 523 550 731 602 775 915 385 832 958 911 678 55 700 365 271 386 874 91 326 819 865 406 757 887 845 112 349 541 742 863 635 69 833 987 294 638 568 273 815 19 250 559 84 158 430 738 519 339 653 79 790 404 882 98 67 917 802 552 786 913 675 486 504 444 776 97 150 942 179 95 294 220 372 959 15 182 601 229 835 892 878 274 376 516 862 13 352 233 720 829 36 298 140 847 177 875 363 359 374 860 887 805 578 577 407 991 533 101 492 231 821 776 703 352 222 410 593 132 193 347 951 180 369 877 760 218 52 614 84 884 798 526 923 315 816 866 214 28 184 844 589 576 884 557 700 332 983 466 323 313 281 471 284 702 980 350 998 327 845 675 997 176 397 536 389 334 821 72 139 922 544 265 467 184 226 479 398 851 252 56 586 474 126 462 376 306 779 465 171 943 456 472 865 299 284 23 76 264 84 89 97 24 590 880 204 812 22 928 913 925 566 102 302 393 308 820 734 150 361 612 143 333 755 41 571 529 253 283 805 35 658 166 337 442 145 316 471 777 179 807 974 146 534 845 915 678 640 746 288 457 861 716 24 436 738 320 516 654 191 617 913 594 524 625 672 155 587 770 969 545 606 900 225 325 914 707 737 665 997 426 745 796 855 374 444 797 240 904 584 600 803 742 260 667 78 514 422 946 61 454 667 792 379 413 355 76 894 463 191 10 298 590 843 589 465 615 762 407 891 405 962 966 945 609 941 972 501 490 511 192 390 714 81 643 591 634 128 137 607 862 642 983 377 420 682 280 531
260 697 423 560 123 802 427 539 591 772 166 166 254 669 823 175 990 596 366 495 627 305 780 105 726 546 309 847 96 846 933 174 176 262 283 74 40 45 267 784 759 238 95 764 835 459 545 192 170 120 236 975 278 257 331 457 442 989 755 922 528 556 678 720 204 169 737 790 353 828 195 352 277 539 286 172 466 163 250 187 344 717 274 450 691 499 428 322 46 40 480 29 821 724 503 125 258 672 705 649 552 458 292 558 832 991 468 411 370 463 83 815 987 57 70 255 639 274 291 476 766 916 504 997 186 875 784 747 0 609 296 654 256 145 762 840 275 131 298 77 941 139 911 525 884 235 865 97 430 327 112 223 950 694 270 327 561 218 795 563 803 756 210 428 922 637 719 271 221 653 404 856 131 416 927 158 56 713 308 845 758 157 102 211 182 52 315 559 577 876 740 799 223 205 321 814 837 727 334 765 578 530 677 110 167 601 445 618 909 450 687 56 559 368 530 938 363 798 99 321 472 395 777 29 21 101 548 832 741 657 674 465 226 706 787 949 271 881 763 873 647 452 876 613 981 856 960 35 294 210 30 834 31 826 424 304 202 897 51 927 953 272 414 580 187 203 43 49 654 202 983 69 614 502 725 769 310 841 38 376 749 334 974 799 162 859 842 78 546 111 401 536 495 100 194 974 435 580 961 568 848 590 642 853 437 253 377 202 198 517 91 728 551 969 237 451 443 10 724 690 105 344 745 767 93 905 235 529 699 594 517 732 419 465 554 266 959 866 844 603 297 143 317 5 590 409 339 413 671 215 361 299 375 104 751 801 225 505 566 539 360 286 394 547 441 604 713 285 969 41 845 361 812 905 868 606 478 269 206 599 2 895 386 410 852 62 44 330 916 94 948 567 314 380 616 393 874 90 482 525 397 850 94 448 26 294 239 188 618 875 653 39 359 850 628 335 71 778 301 119 62 203 951 844 115 499 836 892 680 758 352 525 153 316 407 581 885 161 415 888 582 314 425 576 327 925 332 290 500 345 459 827 178 491 645 571 649 411 681 270 243 306 962 611 522 124 557 204 350 123 704 43 398 912 371 497 323 329 325 429 857 258 336 653 109 928 402 349 658 962 282 925 934 129 984 369 57 633 33 635 956 447 335 316 598 948 798 436 4 497 326 560 15 107 489 327 498 700 781 657 406 317 436 334 727 428 899 31 281 594 337 292 119 768 342 916 732 364 446 47 47 919 230 980 991 339 76 703 59 74 509 793 985 484 244 956 847 560 685 478 869 221 246 406 253 536 965 356 161 991 581 365 656 502 640 32 560 520 793 793 163 797 819 437 20 973 694 228 251 749 520 6 543 393 905 980 944 273 454 780 37 820 513 877 877 561 229 29 68 826 156 146 461 575 742 478 730 814 362 404 943 431 831 919 372 667 771 395 878 632 731 956 242 936 611 457 426 521 929 477 464 574 816 550 707 186 765 91 199 911 365 102 789 56 679 378 14 492 526 391 129 980 584 854 505 850 632 255 136 25 794 350 36 963 104 362 135 257 738 174 313 109 988 328 575 83 968 568 641 689 872 53 786 834 550 890 214 826 830 218 114 173 629 515 810 119 432 258 399 318 191 374 486 671 792 527 144 946 999 497 67 608 49 738 958 524 139 72 841 756 82 857 479 630 27 58 16 897 107 842 192 445 664 629 535 667 595 718 148 479 378 854 384 208 600 185 149 140 108 696 859 328 702 414 902 414 822 710 588 383 889 368 851 879 717 36 24 313 130 130 534 118 41 870 157 89 660 712 711 341 661 12 524 301 697 279 540 561 733 110 860 113 979 63 599 935 168 225 914 518 249 641 768 824 116 612 66 983 193 547 982 673 320 516 349 936 219 464 932 993 757 922 324 140 88 628 565 647 688 631 380 409 896 501 289 648 451 310 646 498 263 326 734 554 385 975 433 713 976 21 63 336 663 740 458 671 532 612 455 803 118 180 712 729 85 749 829 177 772 382 190 720 133 510 460 380 207 519 926 878 752 707 19 722 636 644 330 816 452 475 474 828 444 339 247 84 92 859 181 117 986 388 921 72 743 95 574 185 769 341 533 84 90 655 231 407 189 378 248 230 369 174 473 701 954 844 205 456 453 237 61 558 484 592 667 856 511 446 897 627 778 472 907 100 78 933 672 867 903 591 22 191 748 120 977 296 662 126 507 221 783 816 863 544 601 196 809 575 395 376 779 148 420 490 689 515 238 353 558 249 665 795 6 123 624 8 132 576 347 235 288 664 374 271 799 460 881 127 814 531 871 656 351 120 931 410 405 151 295 473 875 994 597 984 7 407 311 584 481 664 608 10 23 680 160 216 211 885 604 658 506 786 11 804 141 704 125 937 833 824 75 712 880 954 169 900 438 265 307 47 773 530 124 797 539 803 924 862 721 310 735 950 908 404 475 480 670 736 527 744 973 948 912 507 18 275 499 785 666 426 393 311 596 376 421 276 714 553 388 399 89 745 675 683 54 278 512 424 390 866 86 159 514 897 683 990 69 655 610 8 477 822 348 190 234 501 8 520 318 999 776 454 676 361 782 705 355 783 873 545 272 567 890 967 563 142 448 582 938 617 98 280 827 756 537 488 620 860 904 792 220 76 849 489 562 648 224 849 299 119 103 567 613 548 754 96 429 353 138 832 290 395 439 643 949 188 630 402 319 799 137 614 150 487 122 427 379 808 174 21 508 242 106 847 25 625 188 595 813 913 440 456 692 840 682 496 519 274 417 248 232 8 412 674 970 765 45 530 72 709 690 11 700 736 28 590 183 627 485 640 920 148 215 811 866 186 957 985 972 359 29 118 547 290 17 212 854 726 456 489 413 928 556 84 867 487 305 783 343 66 154 767 756 361 279 740 572 725 767 190 155 8 686 274 861 768 583 357 669 489 564 982 159 628 216 778 834 190 521 896 571 738 73 42 568 390 580 801 989 865 287 495 408 988 117 567 111 195 946 326 368 251 594 340 5 684 925 92 208 483 936 437 48 774 39 273 35 490 1 166 172 531 212 101 978 562 824 235 462 120 744 902 488 834 728 841 701 841 637 92 418 900 736 466 312 95 431 828 165 659 81 775 891 836 864 720 638 47 269 417 942 303 77 359 888 999 293 504 457 464 775 393 196 825 142 340 240 57 883 43 634 272 252 66 100 558 893 585 923 779 492 270 659 755 121 873 952 822 651 823 201 233 698 212 9 8 945 488 84 341 939 752 97 968 602 890 892 205 134 40 450 716 10 207 718 616 886 941 791 279 60 689 502 937 273 21 276 494 209 489 706 462 79 962 622 64 180 708 101 235 555 222 3 712 400 64 110 31 177 690 496 24 720 284 357 600 200 86 171 20 992 973 152 552 53 491 901 744 693 228 518 459 919 300 828 878 523 925 995 891 549 178 585 680 338 131 655 978 609 934 284 790 128 71 218 947 354 738 391 805 593 664 648 22 966 281 940 756 971 972 760 606 815 613 673 860 304 36 222 785 306 255 606 92 947 941 709 907 935 856 42 638 493 435 811 983 173 22 203 306 657 32 501 491 684 955 928 492 615 338 382 71 739 816 770 940 576 451 818 922 805 70 476 51 790 626 316 361 589 325 261 333 915 271 612 77 328 141 302 119 570 659 145 624 265 778 930 949 259 477 147 692 617 37 465 416 491 817 262 671 796 404 846 635 12 148 635 246 396 652 184 385 52 243 808 541 544 341 389 373 668 920 241 897 373 548 631 718 143 86 703 394 525 270 87 268 764 572 257 353 467 695 434 539 268 469 447 337 800 587 993 547 158 521 998 317 900 348 870 425 788 692 126 430 785 650 13 791 58 244 994 919 127 536 64 402 882 752 607 87 32 371 643 773 179 115 217 402 113 302 50 490 579 744 806 421 997 992 303 656 753 656 619 724 898 471 747 974 227 406 708 602 621 326 605 210 587 68 381 971 856 618 843 630 34 327 975 769 175 194 383 87 463 332 120 218 285 5 280 452 146 526 531 618 300 653 411 912 541 624 140 514 963 801 469 235 567 20 569 717 346 624 494 243 626 118 213 739 233 521 553 18 650 451 515 716 470 912 471 213 65 51 853 698 774 955 497 449 409 941 746 939 887 994 696 306 487 530 839 50 807 437 255 473 341 153 715 33 964 935 164 449 228 186 996 549 838 528 80 310 850 478 449 806 840 49 820 594 603 547 536 10 855 360 980 165 356 606 761 341 333 172 652 657 826 849 913 46 392 906 197 584 416 12 364 153 422 277 376 274 633 687 894 684 529 773 862 94 573 622 804 897 967 998 358 860 906 973 542 815 858 729 592 589 586 226 55 789 510 255 644 952 910 51 825 173 918 690 410 74 801 596 367 328 710 22 802 913 245 555 538 499 879 724 266 813 695 519 716 118 623 304 483 124 322 626 516 565 490 240 750 264 895 527 340 525 185 965 387 687 937 406 729 540 817 870 345 206 74 413 723 661 329 71 955 355 151 609 722 783 264 217 403 70 625 298 797 994 917 907
66 474 59 92 785 829 162 246 453 134 69 257 89 126 935 830 762 115 31 636 444 495 212 156 938 74 680 409 948 145 520 552 297 612 985 161 313 96 419 820 415 124 518 809 443 267 356 52 828 908 603 945 229 422 422 665 375 51 38 122 767 966 223 181 408 728 500 921 961 176 148 817 270 350 855 688 880 574 676 987 588 132 687 548 406 71 591 987 581 912 175 65 256 178 638 115 682 567 472 953 64 751 839 855 610 731 911 787 104 666 887 218 174 970 557 224 219 381 815 352 632 687 848 601 988 768 243 410 485 375 201 5 698 104 242 492 617 226 577 199 276 89 963 571 649 635 263 859 247 721 567 562 505 806 151 913 235 459 886 635 695 446 752 866 414 69 88 618 852 368 626 272 606 894 468 997 490 23 910 282 945 743 513 704 92 668 205 996 931 445 389 606 586 826 129 421 673 736 702 618 362 628 368 962 51 684 78 394 115 396 181 216 620 105 211 117 926 688 701 470 529 601 135 331 335 762 657 569 452 949 54 323 324 237 373 602 141 492 570 34 119 384 152 426 378 977 213 775 435 192 499 973 652 568 709 492 905 302 651 412 608 462 484 638 217 881 90 797 903 514 818 581 679 338 639 837 233 771 566 783 541 555 900 229 50 407 372 847 989 522 889 610 634 501 686 196 303 312 553 614 502 775 609 188 715 32 5 253 922 48 283 511 82 910 602 666 253 286 730 727 496 150 563 551 965 716 158 757 350 926 164 35 363 959 837 39 382 809 364 862 191 115 304 805 121 713 37 48 629 593 631 844 428 920 618 248 486 495 393 410 582 139 365 929 977 116 812 343 133 620 755 918 273 150 573 780 885 698 991 389 766 234 585 198 18 567 17 642 282 95 854 587 507 110 438 282 60 72 347 637 166 959 882 544 94 60 642 12 692 240 946 549 655 44 836 749 826 305 475 832 824 232 412 776 917 660 723 861 19 22 929 240 519 776 208 1 895 856 322 636 967 657 199 332 820 769 736 442 456 837 697 23 998 140 446 291 756 69 345 285 675 640 159 794 234 134 576 590 937 876 409 141 56 99 239 127 227 723 285 550 979 497 83 597 101 468 868 220 481 502 248 839 556 337 411 282 627 879 892 12 470 346 801 329 339 165 807 426 572 6 802 689 562 379 471 29 488 149 6 490 693 15 970 704 225 268 834 258 340 314 309 878 523 413 296 303 477 878 260 857 498 179 437 467 804 83 919 68 47 47 779 144 825 230 491 92 298 962 430 961 747 558 157 776 908 344 733 496 666 284 176 666 226 253 847 902 920 318 492 430 540 615 810 309 46 872 845 583 265 775 830 929 912 529 794 201 196 653 177 581 877 373 552 969 349 703 842 481 669 484 395 528 537 173 15 745 625 662 725 894 404 676 897 665 26 585 231 884 768 326 516 813 947 41 894 730 445 235 850 317 527 394 501 391 125 742 760 406 898 229 772 662 403 853 214 867 21 581 343 989 846 150 150 306 504 29 696 482 22 675 933 91 204 512 167 742 648 754 244 979 621 316 959 739 220 260 942 991 316 843 776 474 953 360 952 820 923 232 514 92 429 595 114 699 930 915 246 115 259 229 258 577 463 208 344 265 944 155 765 309 232 354 262 926 52 141 741 947 927 448 98 431 182 380 417 709 633 122 458 857 793 906 272 657 138 690 530 598 844 125 394 846 198 417 153 390 737 401 494 792 784 405 442 518 994 137 960 27 334 532 871 294 74 498 683 508 455 847 391 268 578 285 128 610 943 318 559 367 108 310 170 252 753 60 774 374 712 781 222 268 383 71 506 334 546 881 165 145 637 438 216 738 605 244 749 706 901 87 503 21 612 463 808 670 85 836 950 387 738 346 236 665 431 169 126 957 330 120 261 977 1 813 734 476 972 165 684 383 957 883 314 429 671 805 479 768 380 332 257 586 390 995 87 939 975 874 796 225 357 634 878 997 70 195 423 5 896 996 928 664 302 16 215 90 483 756 719 458 993 25 106 167 841 810 118 258 976 240 858 356 899 394 168 221 8 390 132 355 548 961 44 150 301 573 995 403 421 974 893 509 728 364 25 78 823 961 710 366 525 616 305 237 790 691 700 202 916 69 925 58 720 201 136 979 77 369 739 562 722 654 819 72 798 257 531 486 726 51 677 640 321 267 564 422 195 486 667 620 706 343 341 606 811 837 178 661 699 330 560 365 936 941 359 749 902 512 849 312 187 51 35 529 146 245 865 814 441 182 724 604 388 257 707 948 112 15 489 15 29 654 3 889 55 215 206 787 955 31 867 291 636 971 742 113 292 894 416 744 434 54 287 257 237 562 185 313 861 156 881 552 643 676 857 353 668 958 809 509 203 908 568 483 351 398 392 897 464 829 984 41 969 649 336 870 654 201 426 25 269 588 799 848 941 346 228 442 102 236 678 25 866 783 613 260 646 510 180 97 575 487 860 869 163 335 460 514 149 948 188 408 295 874 688 537 966 391 27 265 843 596 838 632 172 845 665 99 457 341 312 729 797 467 949 690 870 142 805 517 528 107 750 340 76 353 376 35 554 58 97 289 197 625 717 716 451 845 12 164 462 103 67 554 864 592 958 538 746 830 306 513 374 386 611 128 872 724 40 550 328 921 387 969 539 309 622 308 310 461 982 428 281 5 42 557 623 884 240 740 526 258 473 365 789 361 906 329 461 148 907 867 522 706 161 323 721 482 856 81 524 157 23 151 547 66 980 26 875 389 968 427 716 85 348 859 757 103 139 427 999 589 255 586 569 339 300 206 91 643 96 147 320 706 420 698 127 641 80 466 386 435 2 155 267 825 354 994 482 185 142 755 221 720 379 140 674 853 996 860 249 915 34 339 62 979 352 561 36 364 466 740 230 259 184 170 508 329 186 396 869 439 467 742 173 673 813 665 827 892 992 99 122 68 381 746 448 431 914 113 210 750 274 715 713 613 888 372 200 55 433 984 286 191 358 816 587 594 307 946 105 888 294 407 619 912 405 648 615 188 873 6 800 528 58 853 264 614 277 70 147 366 890 719 816 462 814 470 154 101 628 208 727 494 510 173 86 338 192 693 599 872 583 509 884 967 179 996 11 390 571 507 280 408 879 322 670 349 266 859 758 389 532 738 764 22 396 905 407 244 708 154 293 386 447 762 361 499 251 232 650 386 783 257 777 503 107 193 360 753 835 861 831 884 245 2 72 510 353 679 565 402 427 592 402 913 450 290 909 136 315 385 663 521 43 403 487 623 876 373 478 392 143 24 971 550 288 119 705 180 439 317 851 485 20 38 863 547 440 1 111 744 371 385 33 130 331 783 598 154 131 719 370 458 744 921 515 395 183 403 454 440 551 318 714 272 584 110 862 87 691 708 590 390 661 631 41 803 95 569 123 410 279 717 190 749 729 331 981 416 137 150 647 766 49 160 289 238 254 672 597 298 140 519 68 635 660 564 594 251 795 453 400 762 735 466 476 743 207 900 209 261 385 72 57 287 73 918 664 544 891 764 883 948 987 255 596 764 550 545 84 360 653 896 934 708 545 126 397 134 616 856 39 111 398 321 338 208 806 789 658 354 517 947 130 19 614 360 874 993 924 197 656 857 509 703 81 106 512 721 681 691 323 796 538 639 544 995 495 24 7 378 16 238 410 950 425 6 997 159 542 470 840 563 10 52 100 973 763 552 640 372 145 865 24 947 326 128 79 678 120 437 48 697 635 606 436 301 694 235 791 585 497 773 238 89 775 479 329 928 921 584 574 54 645 417 732 851 580 628 116 586 788 550 53 759 743 934 940 8 99 152 480 48 224 225 662 873 751 970 641 419 954 756 600 394 291 825 308 528 346 614 124 568 964 146 61 439 299 287 932 32 593 772 986 284 241 332 821 523 704 90 601 156 194 510 803 351 918 584 367 711 202 528 780 529 252 750 534 872 761 171 0 13 134 110 792 663 659 248 319 8 278 478 250 519 685 466 579 709 284 211 711 739 318 173 511 116 366 274 218 628 13 263 169 81 915 668 75 94 110 593 817 560 703 501 630 281 65 753 624 238 432 241 493 818 384 296 93 346 521 524 859 889 399 795 589 883 337 92 607 382 155 192 787 299 377 678 672 989 773 559 754 249 474 985 769 128 369 610 770 917 109 738 342 980 983 835 718 804 731 21 333 547 71 624 771 51 271 654 30 632 778 93 782 663 595 417 117 226 160 727 418 963 974 196 689 991 171 784 311 740 833 710 962 746 14 796 45 910 543 780 561 928 424 431 113 666 832 944 990 659 853 537 644 399 9 518 193 945 781 471 413 388 4 725 978 31 103 878 592 440 268 582 786 543 156 502 275 160 690 517 536 2 327 546 913 799 535 673 465 86 939 752 449 781 63 801 558 311 904 249 748 214 332 372 28 852 325 566 459 715 533 901 317 737 555 924 951 222 822 394 956 402 401 343 549 438 745 127 740 71 469 895 32 691 189 444 829 938 290 856 144 323 355 104 604 989 973 628 759 395
288 688 848 569 893 37 803 977 450 744 859 34 591 794 693 910 279 652 57 374 402 208 277 529 595 291 3 748 456 818 382 470 90 913 222 105 391 670 296 142 683 104 938 437 0 501 394 832 414 698 26 980 400 567 293 333 839 614 56 465 884 17 6 922 810 604 883 341 580 172 23 926 918 918 825 637 916 987 335 490 404 726 236 610 961 753 221 712 659 326 679 457 440 100 741 460 336 24 346 74 381 234 494 848 745 602 782 822 74 294 38 204 728 461 724 810 795 647 814 506 638 339 573 201 610 430 299 336 8 138 165 845 131 946 201 606 987 545 157 214 44 201 465 927 818 998 245 475 853 597 12 932 592 682 252 732 237 312 416 468 162 402 621 579 898 214 348 40 99 763 145 287 630 910 836 506 265 200 397 152 318 452 511 126 272 395 607 185 908 310 233 249 615 350 406 734 352 721 180 566 405 436 909 159 159 423 560 927 179 626 964 765 447 407 533 913 831 195 639 714 820 874 864 128 68 556 135 101 951 141 40 609 125 861 226 322 716 928 645 143 815 177 854 432 673 929 473 956 896 962 764 932 367 966 649 553 970 251 634 964 60 469 309 314 312 820 851 989 935 306 911 248 584 52 325 533 286 445 713 218 598 462 5 373 137 412 532 166 497 458 319 318 247 420 20 584 838 662 295 637 429 400 582 293 184 409 362 297 772 420 495 386 389 805 283 400 191 905 476 469 840 686 995 329 972 764 117 261 849 315 541 493 207 917 390 390 860 96 340 783 983 121 616 564 300 21 369 106 225 501 385 681 943 359 725 594 398 480 627 857 742 761 228 722 327 291 136 298 628 687 550 221 264 71 530 306 282 822 337 416 46 307 612 824 289 827 994 564 164 313 366 453 919 407 253 761 931 628 681 235 443 107 477 462 522 385 427 963 192 390 449 830 676 30 274 877 167 488 565 540 767 379 275 552 966 874 894 271 572 724 570 345 45 157 269 872 890 528 535 864 109 123 777 840 278 289 520 687 428 886 633 631 979 864 808 84 52 347 448 855 501 412 586 77 123 497 874 999 478 511 470 411 181 620 386 939 581 813 512 999 793 225 664 153 294 642 730 504 794 582 958 430 784 679 423 63 962 664 596 223 957 993 513 10 174 423 578 892 992 118 768 301 753 498 912 694 606 468 589 751 516 850 329 458 341 32 670 343 248 526 801 501 469 16 439 167 644 171 999 239 82 766 674 185 491 805 877 956 27 769 354 439 590 551 220 669 314 129 375 359 873 963 334 110 718 383 150 962 444 134 35 80 100 351 700 246 111 323 807 654 55 947 887 545 474 58 77 701 732 533 198 598 306 805 155 317 154 976 298 692 672 383 434 436 18 964 734 465 604 618 566 666 830 100 611 143 96 331 498 719 905 45 129 869 493 627 106 136 239 38 458 902 219 261 360 720 552 383 373 438 169 263 149 339 783 303 641 880 112 103 200 390 116 270 438 300 921 179 472 610 754 115 907 302 175 245 234 496 965 691 139 611 193 857 528 30 242 359 517 397 332 565 642 183 811 256 761 357 202 236 481 729 158 522 993 623 726 798 723 520 182 626 558 761 177 944 138 800 499 917 223 510 575 939 89 39 932 351 95 543 339 212 833 241 942 245 291 1 940 887 301 909 748 247 227 258 852 889 268 965 317 421 878 492 270 665 507 171 694 581 519 316 62 313 749 710 409 335 885 484 321 535 953 52 692 637 720 836 343 234 735 154 927 226 869 640 588 676 94 966 241 861 823 195 185 683 254 365 146 642 205 625 297 83 316 473 308 157 802 466 915 612 837 90 310 892 7 970 988 539 736 238 635 945 829 629 344 87 822 323 388 824 349 960 968 650 886 400 715 275 744 418 166 99 844 748 688 120 32 706 841 924 889 542 2 899 110 554 505 117 800 987 401 309 554 401 361 228 819 446 229 489 703 487 51 238 867 98 509 607 115 537 168 199 647 819 350 399 214 676 699 290 963 355 358 547 374 366 506 477 24 120 900 465 901 344 4 109 990 410 333 244 828 815 53 1 485 907 834 54 311 290 956 725 553 231 266 828 50 694 629 158 322 810 643 462 324 509 338 668 413 113 666 705 80 798 671 73 172 216 273 251 997 149 870 5 392 835 776 475 665 323 579 652 22 952 868 450 433 584 403 836 188 322 655 362 934 461 880 94 126 32 178 521 59 422 67 792 119 508 816 497 232 700 263 565 161 144 173 984 281 721 303 866 287 162 895 223 593 333 991 14 564 360 978 50 686 365 490 37 65 126 190 411 211 491 86 481 948 733 974 19 132 424 824 790 882 21 213 917 925 478 156 223 609 947 752 992 396 587 261 714 527 574 426 362 727 271 128 653 425 11 484 364 733 758 529 468 929 657 353 198 959 825 28 305 704 543 231 839 151 639 973 438 39 881 775 904 64 697 559 649 330 1 189 446 359 228 549 860 544 746 71 611 84 335 969 337 387 127 243 208 372 459 928 775 183 314 216 233 331 506 619 579 42 433 876 653 54 305 122 757 976 451 514 808 597 783 871 902 79 521 706 271 280 808 451 387 103 983 923 663 49 635 747 193 788 33 104 522 363 734 206 277 379 194 922 927 667 963 176 734 652 176 891 797 577 348 76 338 913 764 147 891 250 11 760 73 85 229 933 575 238 132 917 930 210 364 766 866 660 827 603 841 832 98 47 173 542 754 813 401 461 701 75 466 454 299 480 811 482 233 171 952 574 652 441 699 153 628 684 732 464 736 731 276 87 138 971 369 260 298 601 184 939 975 751 581 857 324 240 485 791 379 326 215 769 701 614 895 698 63 120 696 459 865 658 822 608 102 97 325 984 139 323 540 677 422 798 990 209 758 108 989 255 230 421 374 518 665 69 411 773 337 531 960 487 408 148 677 546 449 376 554 218 7 235 684 313 711 756 441 656 370 986 74 471 255 557 865 17 439 708 839 872 880 721 710 989 261 739 257 696 416 623 268 407 782 72 183 600 599 737 367 967 848 996 266 510 274 356 560 562 497 805 193 587 208 710 117 711 24 702 591 617 649 251 748 697 25 755 643 408 930 436 531 258 24 981 76 640 940 152 519 415 287 998 687 16 573 410 136 924 226 107 143 118 110 669 685 537 600 620 215 411 147 936 305 949 492 302 726 267 530 534 241 806 393 654 400 453 299 944 400 31 844 707 717 492 718 468 930 613 403 631 625 521 145 624 737 81 996 855 136 903 1000 799 423 975 680 114 195 412 479 821 33 722 94 982 506 305 692 842 876 36 843 729 720 536 127 758 408 740 935 127 6 680 835 846 653 862 596 304 781 930 110 657 301 144 8 914 940 879 892 774 368 342 457 73 537 950 346 625 670 563 232 717 152 430 630 690 837 682 222 926 302 271 812 602 295 489 347 320 568 83 388 292 382 858 597 689 901 197 935 648 351 626 909 687 444 714 935 785 457 540 950 143 684 466 630 551 392 651 855 583 70 947 919 215 627 661 864 778 112 33 625 37 454 719 697 377 385 199 258 539 980 395 373 186 589 315 752 140 972 662 293 545 884 130 387 93 359 133 170 637 587 738 942 792 444 750 178 11 350 479 908 904 96 496 500 856 464 632 711 446 253 78 462 892 449 827 91 284 574 142 803 678 938 576 113 771 396 105 211 952 736 701 712 290 16 709 770 378 155 812 22 770 254 160 202 70 498 555 565 257 330 980 444 954 829 691 480 668 857 134 426 445 703 847 700 194 759 650 152 488 878 985 764 467 760 653 17 675 447 256 716 13 525 762 30 21 387 424 287 475 710 525 657 865 336 422 4 58 750 780 392 594 677 34 811 977 583 503 428 636 671 63 62 622 987 523 833 217 441 538 274 15 596 569 760 380 27 48 797 875 129 10 808 41 321 88 713 384 981 960 508 170 646 861 718 504 149 845 54 368 798 370 631 618 654 431 720 61 445 399 34 910 361 797 587 817 591 417 803 262 428 743 249 91 485 418 106 276 199 789 836 804 104 790 976 420 727 1 210 920 294 955 769 786 866 102 736 483 870 285 395 599 784 19 563 899 153 866 622 355 266 850 645 945 799 347 499 365 137 196 636 452 235 902 742 419 78 92 239 383 973 941 456 9 138 442 330 121 866 843 221 203 345 888 146 393 889 463 149 357 591 204 298 763 460 208 190 646 695 937 522 881 297 113 806 663 292 781 9 571 597 685 718 712 534 244 937 809 700 29 514 462 684 66 545 43 63 98 293 195 904 906 625 212 434 695 441 14 499 141 22 486 120 508 852 259 45 124 61 826 742 432 246 246 553 249 500 371 866 526 543 460 627 25 516 765 646 561 781 515 703 705 643 759 612 457 915 524 559 835 318 351 199 547 910 605 561 568 251 548 979 863 465 101 507 502 876 946 251 746 848 757 332 187 576 364 5 307 961 328 808 543 211 567 812 30 86 230 151 796 78 345 378 163 495 224 218 437 249 556 840 787 949 435 819 897 717 779 3 585 177 455 769 500 318
533 228 616 323 856 277 621 709 548 789 502 503 319 52 893 188 456 435 858 745 96 896 803 187 105 612 188 233 732 181 411 712 619 679 692 794 23 446 919 898 84 402 720 596 154 481 445 350 227 443 353 761 447 670 751 282 829 695 528 533 890 711 993 431 80 521 715 686 555 884 493 813 625 936 112 339 723 598 127 526 941 815 351 849 137 813 744 564 494 426 652 585 982 473 156 502 257 946 97 605 450 393 247 933 726 925 561 609 897 236 835 30 918 861 93 910 699 362 176 200 307 763 518 81 250 885 580 84 303 840 239 683 206 1 622 181 470 696 770 977 596 446 383 421 72 171 971 788 719 318 106 367 913 849 714 939 255 975 118 11 15 690 490 412 991 670 335 803 546 727 626 921 371 134 393 469 878 168 743 119 862 668 585 705 116 907 789 570 232 936 573 434 140 701 251 853 63 946 721 673 525 737 165 438 687 878 738 917 825 26 517 877 88 918 679 583 139 255 900 484 933 51 653 290 696 786 486 178 259 512 710 64 162 92 379 722 872 459 387 367 609 609 736 729 814 88 708 106 963 243 260 565 278 675 342 724 56 406 100 184 543 634 322 23 706 95 727 676 688 429 121 426 527 146 302 264 643 387 233 666 424 206 816 897 243 434 984 999 678 871 7 460 271 539 959 231 937 160 213 119 503 783 992 560 18 19 648 431 182 50 123 167 798 647 572 940 489 819 676 518 330 501 370 481 602 884 385 889 705 223 827 248 716 77 349 913 996 92 951 475 471 263 978 306 108 148 81 580 701 383 54 991 895 349 934 725 5 946 776 382 654 656 725 860 513 991 40 229 671 747 17 22 536 294 11 323 436 68 26 677 972 611 321 980 269 614 868 388 988 206 745 868 795 875 741 63 287 26 962 989 22 327 377 711 583 232 623 324 339 972 838 931 258 647 29 797 670 327 876 186 731 682 541 431 263 439 663 517 409 327 869 985 367 669 237 306 728 279 495 108 911 276 240 754 599 807 733 139 577 127 730 20 170 218 197 796 292 57 531 227 608 953 990 338 49 477 924 226 628 712 473 140 78 50 674 24 931 101 218 125 651 546 657 799 315 936 939 102 57 432 312 510 961 50 634 905 104 348 660 438 950 835 544 772 994 813 779 921 416 84 181 605 346 689 428 254 363 317 180 893 711 636 120 873 681 645 748 517 894 962 209 800 756 380 458 765 440 795 581 865 523 430 67 908 10 586 844 943 296 422 317 521 797 249 974 483 20 116 434 384 853 885 633 350 540 237 132 456 590 146 480 452 229 29 759 169 452 995 750 901 71 980 661 498 167 256 404 838 905 762 126 377 836 164 813 156 41 496 587 732 545 273 638 464 354 725 431 540 613 771 58 30 584 817 280 434 448 150 755 40 423 761 519 882 737 556 185 911 729 712 677 923 12 79 234 137 381 799 352 544 403 911 792 206 427 601 478 113 666 201 859 204 4 525 394 586 310 53 285 323 341 864 987 77 472 226 298 539 909 294 542 900 226 56 769 681 256 101 690 582 724 33 179 425 485 279 1 307 553 12 508 997 295 194 42 659 594 840 334 307 111 837 469 592 848 530 201 44 412 625 874 564 821 571 593 577 983 745 497 868 886 186 457 280 220 600 151 964 749 617 985 573 207 390 90 85 668 797 955 364 907 694 308 825 864 359 591 562 439 119 149 823 442 51 362 411 418 29 875 882 171 898 369 573 780 243 595 212 611 864 765 92 146 264 175 888 266 987 2 399 133 211 967 764 37 286 395 608 560 883 8 533 214 290 204 257 122 624 938 645 659 968 811 234 655 96 272 823 158 637 630 927 976 7 945 707 282 938 211 181 505 646 686 813 767 975 667 837 854 334 930 536 604 636 101 49 498 97 125 688 694 492 899 892 516 582 152 349 501 710 529 15 704 111 421 219 507 921 24 541 397 824 444 118 357 195 262 919 576 727 483 883 700 598 675 4 906 138 947 922 510 831 368 776 348 641 270 672 189 981 221 590 646 553 537 801 437 131 147 184 636 378 16 746 102 634 360 963 286 934 683 163 556 982 313 32 294 791 476 595 268 258 849 868 943 819 575 471 324 306 338 97 944 270 851 195 422 942 650 517 995 757 846 393 3 638 605 808 488 650 86 814 514 783 205 732 511 985 441 681 145 432 479 117 390 102 734 920 426 505 466 327 326 56 173 707 467 561 124 663 195 782 433 497 958 473 141 322 771 309 0 953 524 347 904 289 885 163 161 449 645 825 52 966 449 99 399 106 631 563 684 768 820 701 509 901 474 65 327 146 952 457 425 86 669 664 969 499 778 544 481 303 386 197 892 734 558 559 615 312 136 908 790 665 374 929 788 617 566 691 966 90 277 536 926 930 187 928 291 478 532 696 948 978 762 395 754 683 51 600 554 395 95 265 236 141 62 294 867 719 936 271 244 86 392 893 153 228 807 199 103 62 475 102 549 850 805 274 59 267 333 576 373 398 361 610 375 945 398 149 405 327 142 683 800 410 559 715 316 893 193 741 43 97 241 155 571 393 482 296 36 265 557 473 408 864 981 885 822 842 163 833 898 521 228 221 763 851 564 370 656 798 128 769 787 27 702 762 592 23 809 957 826 457 279 734 639 121 682 49 685 612 388 740 309 670 693 389 429 125 832 767 477 14 168 72 986 201 965 158 217 332 742 757 774 578 21 601 956 843 380 387 31 92 920 857 138 15 932 928 355 853 419 716 378 72 177 937 131 766 614 769 98 608 148 728 415 662 235 662 288 334 110 235 629 310 264 971 172 587 48 253 231 911 817 642 970 202 230 227 964 655 916 318 620 813 384 941 53 851 389 693 768 978 766 878 73 726 396 92 273 500 208 730 607 160 169 757 157 414 382 772 810 586 402 215 624 554 908 489 190 245 443 67 453 824 463 596 997 666 801 126 465 714 283 199 753 988 28 607 551 508 336 138 957 690 784 583 707 649 806 756 130 984 914 808 200 208 366 379 841 309 658 348 87 861 855 225 92 960 637 467 276 60 406 893 915 67 786 344 777 225 672 355 99 490 13 401 842 571 673 529 946 45 69 529 773 951 129 791 114 680 884 691 882 856 186 11 912 52 39 77 665 3 242 350 664 646 567 255 834 121 6 142 775 669 66 726 680 982 331 920 311 193 840 106 870 7 113 1 9 519 649 912 306 17 863 538 94 617 910 453 117 931 55 486 184 986 359 384 799 605 222 906 815 815 504 401 462 434 640 840 565 697 329 964 464 577 293 823 417 719 535 341 760 706 975 898 265 417 644 895 275 427 219 683 757 471 196 669 818 530 695 132 927 631 796 723 928 157 274 522 935 414 401 762 249 725 717 887 833 302 455 534 791 529 570 50 902 733 82 126 512 799 343 93 896 38 830 640 356 477 866 683 60 873 46 902 89 470 973 604 246 837 783 201 740 376 980 862 76 574 808 168 883 50 32 930 781 665 574 109 85 514 712 672 887 85 305 372 109 884 901 975 597 580 460 97 27 847 697 213 563 670 216 685 828 418 850 151 499 646 297 484 414 308 410 815 921 310 942 151 588 313 223 95 254 278 722 161 903 768 579 254 550 290 391 624 960 385 865 646 598 73 847 345 979 476 345 246 372 361 178 112 953 429 212 795 14 88 323 603 804 547 30 470 192 806 923 450 454 871 325 906 703 534 752 518 917 762 578 133 164 827 484 371 539 472 318 961 589 40 198 539 689 576 199 37 438 423 823 1000 534 949 843 564 610 298 301 365 45 895 929 330 761 128 35 745 194 594 568 999 340 400 347 834 300 313 74 289 819 505 940 914 837 715 954 530 267 354 358 153 881 19 75 163 642 925 586 454 647 397 600 323 873 230 284 155 25 580 520 209 252 201 44 388 91 329 68 154 261 241 115 643 496 566 632 631 785 13 812 764 949 921 143 182 891 878 515 992 506 756 253 187 989 587 70 472 459 481 538 50 191 341 569 792 430 298 845 300 746 927 635 637 432 582 364 660 601 708 526 173 794 48 492 797 618 556 999 433 413 274 612 586 203 266 857 737 38 199 225 897 889 845 562 52 877 269 764 165 350 646 77 626 183 169 248 798 852 313 289 529 968 101 824 743 376 196 435 400 400 980 606 940 782 636 61 260 344 855 552 470 337 407 547 524 245 552 772 349 79 285 328 171 839 899 160 632 290 983 641 457 871 436 304 276 64 258 461 726 150 443 215 39 144 309 487 597 83 284 522 48 735 453 468 944 451 707 831 573 582 578 50 342 521 61 627 943 925 706 159 837 420 266 922 926 238 683 977 758 491 815 407 317 210 6 530 292 691 56 332 42 202 695 713 824 861 722 19 980 155 97 698 365 879 614 802 697 119 798 998 787 135 185 860 859 314 908 603 802 739 672 107 967 65 539 365 652 134 937 299 74 747 707 718 511 662 213 320 431 47 99 281 189 500 402 34 417 880 540 166 234 446 573 709 586 224 140 758 418 888 348 33 726 617 446 793 957 174 186
83 295 609 678 635 160 774 227 843 909 10 226 401 393 331 559 868 882 676 165 198 935 821 932 137 71 2 749 125 43 869 147 800 455 865 132 274 551 383 957 104 182 764 563 572 633 601 655 193 125 607 314 319 323 330 160 964 13 975 101 571 939 182 755 932 604 272 337 253 858 273 183 839 793 896 500 476 540 414 964 803 89 678 849 477 339 134 281 994 588 917 795 692 607 242 57 91 31 428 713 169 462 968 948 199 134 386 424 251 364 453 449 75 158 675 486 219 839 732 496 102 404 582 82 492 650 333 269 214 22 570 818 275 100 438 674 170 12 625 388 897 404 124 788 874 681 288 382 116 396 671 85 176 868 929 344 315 711 440 946 300 726 589 103 166 695 225 538 894 455 922 605 491 543 548 831 579 690 457 388 956 658 478 737 320 593 616 290 384 127 575 749 57 686 346 949 978 666 284 5 139 128 814 351 78 239 928 874 433 926 599 237 128 701 46 604 292 291 939 2 643 669 434 842 297 318 217 137 758 206 13 316 30 84 369 351 430 55 950 5 326 581 6 311 783 512 500 567 681 352 925 847 743 69 522 223 408 259 963 759 73 943 832 767 523 859 875 10 55 865 152 434 870 284 149 637 739 460 974 58 611 661 564 460 510 872 441 397 969 764 703 564 789 71 432 982 485 497 539 811 787 503 595 24 281 802 190 859 694 709 254 173 7 675 801 774 60 88 119 389 540 991 639 836 796 89 418 602 377 111 996 823 163 429 794 952 127 54 924 95 488 220 781 402 960 599 524 666 221 825 902 199 657 659 773 291 807 726 769 948 358 275 188 411 812 340 880 11 168 646 797 773 513 124 520 593 266 871 398 163 826 893 12 317 899 919 365 87 455 570 400 259 799 66 494 788 465 719 212 761 748 256 756 386 206 64 355 441 34 379 600 816 567 110 216 957 686 384 806 595 977 519 448 9 550 804 17 981 727 657 263 714 223 780 5 353 507 506 151 397 0 81 133 739 493 231 528 586 958 590 984 629 852 528 763 822 637 727 926 915 32 644 560 152 264 904 357 824 650 646 725 155 706 343 215 177 556 411 854 930 715 807 291 720 695 862 33 875 817 906 207 635 602 210 808 170 25 146 753 10 900 940 213 230 196 796 90 752 936 291 596 336 415 377 189 425 144 885 412 751 615 770 393 506 674 799 771 217 231 856 201 485 718 136 15 180 999 934 146 627 473 42 413 419 178 19 778 492 195 103 309 300 736 55 955 763 395 756 262 526 187 922 240 253 370 844 389 927 489 460 569 672 210 452 449 300 403 212 705 223 82 262 877 922 593 552 51 779 192 188 461 352 122 717 574 934 714 611 271 504 120 364 200 889 834 26 250 427 496 873 967 798 234 941 246 249 406 289 222 887 117 674 390 794 508 464 316 965 363 95 864 246 244 661 94 613 614 438 699 440 233 554 350 21 42 527 846 362 951 595 813 540 685 48 777 10 109 962 640 991 584 3 992 202 64 205 819 615 990 596 247 918 515 197 308 488 659 510 451 254 306 427 815 701 516 201 690 354 530 73 923 823 965 905 379 469 592 979 940 45 463 638 56 99 368 192 143 284 921 444 745 988 154 593 555 791 495 695 518 170 24 460 208 307 512 428 422 447 302 605 318 577 245 558 557 896 474 922 688 967 388 108 559 502 257 906 941 664 487 540 336 331 483 433 943 782 533 934 352 921 131 794 397 458 979 7 43 350 511 626 931 3 283 665 26 500 578 237 237 146 858 771 277 837 531 575 376 574 88 306 299 667 177 953 677 811 445 428 107 781 311 541 165 974 351 548 98 70 847 816 857 139 945 103 653 296 568 124 181 519 991 586 285 414 911 511 431 202 111 846 848 559 927 579 786 492 604 817 466 517 349 859 613 832 529 706 759 365 580 958 766 357 367 281 541 106 29 827 427 57 50 121 554 258 153 66 816 465 662 98 831 586 752 499 162 212 338 759 597 509 171 509 135 646 303 593 404 304 341 260 636 871 296 918 115 385 504 632 439 787 988 290 126 413 784 311 129 493 256 792 36 576 605 982 606 148 156 989 469 943 164 625 672 504 468 729 482 122 634 316 373 157 312 554 3 390 147 565 661 742 906 319 160 7 622 105 871 173 509 599 252 666 776 447 629 679 862 980 150 112 765 261 417 925 887 703 265 310 623 189 167 884 717 360 184 881 460 43 361 934 920 441 385 336 360 822 973 530 545 193 747 194 444 528 155 926 754 40 405 774 828 548 788 693 248 684 110 337 175 859 172 699 391 567 48 545 912 531 818 916 767 354 364 472 785 773 106 917 535 483 804 669 656 409 933 419 716 878 873 253 140 728 31 864 630 35 809 679 886 446 594 164 757 412 562 340 97 418 61 703 243 584 89 309 723 683 342 868 86 225 54 159 436 913 14 186 937 487 684 265 805 4 795 860 301 679 646 454 443 653 898 432 985 131 983 982 740 832 322 549 407 495 966 615 561 746 546 309 328 341 628 369 241 949 704 722 371 790 738 510 447 325 209 341 527 54 780 368 148 894 642 233 961 826 424 477 888 196 853 526 948 657 108 574 603 607 59 714 1 932 876 421 552 673 972 242 411 532 665 996 141 421 995 702 197 966 660 259 40 957 294 618 648 173 576 137 464 640 399 864 905 444 324 412 325 278 387 211 829 238 11 731 587 986 452 327 537 868 726 864 952 475 755 644 259 330 861 387 820 30 345 530 982 935 45 274 683 540 997 190 158 656 957 277 885 860 255 410 467 864 981 445 697 980 503 138 27 965 502 660 99 345 532 298 549 377 329 776 891 153 380 534 521 636 641 922 113 737 77 210 269 403 8 75 779 448 490 80 901 767 709 661 844 807 547 335 798 596 833 399 551 667 228 224 304 668 334 883 851 113 501 580 420 168 458 730 71 852 830 58 689 250 79 615 536 806 840 85 910 562 470 808 542 89 889 441 588 267 673 152 959 729 211 278 649 385 658 10 514 648 720 117 344 698 707 793 669 261 903 943 145 158 402 890 691 938 693 301 591 716 729 811 37 624 4 18 101 658 670 717 63 961 235 981 81 392 577 244 976 762 811 291 121 858 687 455 598 483 44 953 22 673 824 827 337 788 935 479 626 860 74 602 791 526 534 336 737 672 183 920 953 364 987 149 566 313 947 678 80 188 289 705 130 420 49 536 28 629 907 495 962 819 586 594 450 862 173 968 505 59 72 487 810 617 229 601 232 726 93 145 944 235 335 562 558 688 908 709 879 40 667 697 307 272 506 861 112 967 722 468 446 933 632 353 226 768 191 261 712 554 916 104 382 574 280 775 986 863 41 856 654 589 218 199 749 302 497 445 872 304 394 847 227 15 909 102 287 7 95 628 884 720 836 363 186 332 392 910 644 5 624 410 278 632 612 184 475 248 202 801 645 711 768 213 664 997 731 582 573 93 258 187 92 92 437 643 76 819 668 628 538 115 282 773 96 546 442 198 159 256 343 235 375 963 423 861 239 240 553 451 583 960 849 822 321 303 938 856 313 283 942 196 185 860 267 24 340 81 728 512 142 864 194 866 802 666 775 473 374 763 919 677 220 39 770 795 733 723 268 363 65 408 998 355 680 11 100 852 772 610 719 744 544 156 16 383 750 682 359 126 236 666 895 403 850 369 696 37 881 205 123 684 314 235 525 550 103 321 954 945 621 221 276 461 526 269 356 474 883 891 890 889 837 157 934 192 855 811 70 721 9 852 543 4 230 969 655 385 679 762 270 689 249 896 980 962 892 150 85 957 711 298 332 479 353 168 472 914 918 812 290 443 701 518 842 548 915 593 970 200 710 776 114 379 841 834 157 595 734 898 354 487 68 246 652 348 859 878 860 403 793 548 563 209 348 219 882 27 339 346 327 617 617 182 618 775 429 352 69 950 666 723 627 346 610 391 590 20 298 544 409 700 378 471 484 102 286 510 619 250 822 433 608 671 20 485 481 328 323 650 138 422 631 179 792 893 782 529 35 595 459 161 971 300 565 182 913 751 204 971 19 987 205 990 724 312 454 433 823 428 698 399 702 161 993 350 38 769 66 84 21 216 949 796 462 484 372 965 845 72 224 938 203 444 84 543 362 591 416 852 498 788 751 499 421 370 396 461 760 486 499 622 317 653 867 708 62 709 651 357 835 55 381 960 480 120 18 338 136 273 790 232 893 178 426 39 517 191 946 884 161 750 638 126 67 943 279 578 721 631 825 170 53 991 744 494 519 326 435 78 293 115 713 369 47 557 863 776 471 980 682 612 179 648 261 82 647 164 305 25 700 75 585 661 633 109 762 270 52 70 741 25 180 561 856 855 742 326 930 902 118 308 456 688 58 133 486 312 663 734 708 68 39 353 904 315 914 245 735 156 581 34 989 547 425 384 761 855 310 997 730 517 132 982 479 378 419 462 347 328 366 884 174 773 620 426 260 866 838 685 295 970 866 418 410 161 827 555 87 722 238 971 105 638 23 524 746 334 878 467
429 135 636 73 505 527 876 654 870 642 440 40 541 866 577 174 335 593 673 761 849 188 656 481 563 927 119 765 679 645 404 60 10 733 780 946 392 748 785 934 642 409 273 123 795 448 40 999 150 11 988 68 735 437 319 615 989 549 431 868 377 459 168 171 787 183 479 27 967 767 888 610 869 469 688 283 279 212 979 629 98 165 26 51 939 578 501 381 108 672 390 21 680 985 129 831 872 21 652 313 463 642 561 74 945 244 604 19 236 970 853 25 264 342 276 584 283 516 732 644 113 494 547 846 823 586 757 833 364 468 666 745 348 464 590 568 127 454 159 953 745 493 582 908 452 947 195 793 507 974 213 973 205 934 290 19 180 513 983 442 653 691 251 830 444 259 641 323 247 817 936 489 488 534 184 349 640 52 336 954 749 275 535 279 253 694 320 759 169 1000 672 882 836 41 557 46 73 926 292 389 436 859 147 536 442 633 517 430 249 303 793 944 766 717 79 764 714 404 287 577 38 633 920 433 687 572 297 349 854 155 587 453 30 291 665 578 762 528 778 934 148 874 629 926 118 534 65 220 957 687 434 260 124 936 639 32 114 595 701 655 568 109 315 365 773 71 744 507 477 877 602 231 492 948 126 875 743 737 715 31 925 374 980 92 295 438 474 624 601 396 115 689 44 918 120 420 132 246 435 464 800 795 949 656 986 483 362 369 556 1000 121 287 206 183 321 295 18 582 961 929 179 813 489 639 889 792 239 420 627 822 352 606 566 740 157 371 490 782 294 519 383 535 161 202 6 680 376 489 405 403 875 332 58 446 401 846 274 503 628 796 9 103 681 832 603 643 408 423 718 204 415 495 667 767 97 59 204 544 956 766 976 583 366 689 432 836 155 843 606 781 542 341 903 213 514 332 753 987 307 518 255 691 982 831 946 643 866 433 515 774 394 754 612 981 149 160 484 639 644 626 930 876 286 496 938 728 77 319 32 125 207 568 451 777 334 259 534 373 192 677 410 152 373 563 51 223 678 43 411 236 313 470 117 654 94 293 111 238 14 875 154 565 153 365 470 21 624 232 923 569 625 568 818 781 593 165 736 431 125 952 971 210 41 462 49 631 487 645 103 407 993 7 646 612 85 558 553 125 11 226 970 855 464 881 173 66 453 508 416 832 558 202 27 161 891 421 973 209 959 64 344 71 964 150 717 510 943 683 24 569 614 645 425 820 518 826 702 383 588 924 174 829 354 617 929 301 663 784 197 462 896 143 270 822 940 949 538 365 527 93 430 541 586 847 941 194 834 859 52 786 74 187 895 808 160 509 552 526 102 964 299 800 550 890 803 435 804 145 806 923 82 861 658 186 819 643 86 762 898 156 105 50 203 365 626 684 592 702 570 146 156 212 992 195 183 74 952 755 782 550 298 731 877 2 887 405 996 263 254 392 16 390 585 965 572 230 526 35 211 37 911 135 686 622 387 304 55 311 23 550 216 560 567 855 847 78 476 5 28 486 564 310 402 90 59 793 797 802 752 783 374 307 131 349 689 181 418 11 196 705 78 849 8 804 781 171 331 928 365 137 437 517 710 126 166 632 697 693 765 887 449 324 897 160 647 906 796 751 485 405 271 66 878 356 361 399 728 863 784 962 170 342 34 137 786 347 754 912 355 856 312 545 605 171 351 989 991 227 246 168 933 82 341 385 645 333 447 869 0 855 277 987 519 628 899 646 265 560 332 883 375 968 694 348 503 559 690 473 473 201 856 812 339 555 947 560 824 713 371 914 84 934 72 181 506 640 469 360 802 38 758 553 329 939 810 725 101 427 209 54 906 288 833 40 343 780 100 735 608 921 716 723 615 558 237 231 546 554 231 421 493 82 909 955 202 25 509 360 573 801 637 100 268 273 2 849 522 614 338 365 594 234 250 261 349 617 42 571 721 24 233 496 194 452 510 338 549 814 822 761 163 947 337 204 70 264 426 898 257 197 659 620 651 618 706 924 350 409 811 657 104 817 726 727 462 911 668 990 837 683 523 638 412 613 278 70 420 389 901 313 984 866 924 757 245 385 529 284 675 338 193 441 508 778 820 965 599 895 724 343 353 606 151 171 693 120 200 746 671 742 395 450 589 361 499 247 258 645 13 690 441 950 43 20 711 211 137 591 83 925 543 687 634 733 969 772 22 127 497 994 631 490 393 281 579 363 381 475 88 284 894 179 893 464 829 578 611 673 424 506 788 804 241 364 723 926 458 838 704 93 284 381 812 999 548 170 544 803 738 266 261 77 260 139 227 233 884 972 565 692 167 90 326 646 904 465 135 320 600 429 218 92 68 948 649 532 224 532 454 533 302 925 751 590 409 342 525 892 75 323 208 450 91 36 713 287 215 317 189 82 468 93 398 255 759 392 502 79 146 409 134 249 619 2 311 742 256 850 305 141 521 230 682 298 80 20 48 272 862 41 729 625 291 357 419 416 417 841 669 878 269 966 171 931 333 357 863 963 110 170 885 860 630 878 481 625 616 350 427 276 385 725 545 622 228 854 342 897 267 703 69 777 64 921 809 893 162 51 252 996 777 170 881 6 830 709 116 822 512 32 838 397 950 42 551 189 990 167 934 525 480 315 176 509 981 421 99 555 240 215 530 567 92 321 857 412 776 25 238 801 272 149 722 39 968 937 861 654 303 508 178 479 25 974 958 114 926 478 873 141 852 641 998 107 325 673 890 273 242 581 948 455 293 946 676 426 892 394 591 687 399 785 995 986 12 328 400 93 19 634 882 591 130 689 960 375 769 768 53 535 620 88 413 423 214 684 318 651 62 245 368 726 475 731 142 654 643 522 36 821 323 893 555 651 244 128 465 648 187 234 301 977 914 650 994 463 158 711 482 92 494 515 266 194 975 30 199 984 327 796 670 817 222 324 916 84 232 885 559 629 848 715 46 321 539 765 414 567 912 304 63 366 358 733 143 146 699 183 423 722 789 446 677 263 908 946 562 492 576 731 3 14 112 913 700 922 296 409 467 891 850 411 7 5 496 866 511 957 879 994 703 613 60 81 537 678 801 181 708 982 922 121 128 55 805 950 56 735 15 278 45 932 935 212 96 698 578 860 90 735 595 540 918 85 504 398 928 372 396 728 845 885 357 279 471 600 783 161 67 265 944 61 175 663 955 105 498 266 868 603 433 401 768 369 798 77 817 557 730 696 859 905 226 561 4 870 720 872 569 310 905 700 428 262 310 875 71 661 322 709 448 944 478 368 495 462 839 829 486 519 359 367 907 892 763 120 309 728 913 700 280 240 262 849 281 466 95 934 407 421 282 343 851 410 860 83 379 271 285 42 746 243 17 122 316 701 764 881 346 779 774 612 767 205 571 500 921 681 201 527 443 582 89 761 657 611 747 193 347 729 808 550 446 52 152 142 317 369 324 481 39 393 942 757 880 849 832 303 972 700 917 501 621 332 737 639 915 610 740 864 107 552 864 571 597 224 360 281 223 340 685 746 987 755 109 743 308 817 54 316 391 844 633 70 532 484 733 420 177 914 304 990 821 185 136 235 692 961 977 778 288 995 225 694 47 608 846 344 191 320 234 718 610 112 340 328 742 978 831 352 655 105 719 26 632 16 500 593 123 847 799 992 229 379 816 864 841 457 623 629 21 36 750 792 345 842 775 386 609 491 186 360 328 600 794 851 962 90 617 640 220 170 76 330 388 440 826 314 927 439 741 847 66 433 648 723 1 121 363 258 607 434 807 773 756 529 520 911 466 123 662 154 81 588 771 501 707 254 87 623 421 298 445 875 439 315 198 202 761 519 145 223 858 406 540 234 330 803 739 469 57 576 583 66 314 972 172 248 886 313 596 169 613 595 828 176 654 680 300 561 275 756 438 904 931 65 791 993 472 534 370 26 384 949 483 610 684 923 460 466 106 696 210 194 953 594 638 780 574 859 165 472 406 792 575 90 999 105 139 958 867 701 37 222 181 863 580 980 491 186 660 849 974 717 450 110 378 816 883 229 235 969 760 620 528 859 770 421 709 874 683 650 727 54 243 207 581 226 455 347 696 936 5 755 31 733 865 903 827 285 306 235 843 478 902 862 122 439 618 839 456 305 536 728 748 563 963 340 965 691 712 578 459 360 188 544 219 317 50 687 356 321 695 628 790 904 263 377 61 516 814 758 966 850 221 362 144 443 516 539 598 46 457 948 664 696 937 525 871 842 584 848 919 990 910 902 792 626 133 671 461 786 33 506 661 882 372 627 230 96 422 506 289 992 635 177 190 258 217 162 622 976 874 534 369 100 734 968 533 729 140 971 772 258 705 143 386 845 978 566 185 626 855 152 212 589 513 382 382 886 138 580 367 907 825 867 691 690 29 193 674 425 997 615 524 261 951 838 560 639 815 557 93 66 844 780 141 538 531 501 835 37 755 571 389 144 182 704 403 379 35 630 842 32 813 774 698 730 985 44 164 501 259 42 731 47 840 436 954 572 380 487 900 871 20 428 650 403 932 802 779 909 725 54 554 545 397 51 248 250
208 208 122 277 831 809 569 515 966 726 833 590 259 616 199 524 859 446 730 105 854 994 754 866 313 760 412 761 92 663 642 783 729 16 147 833 442 890 456 918 184 473 17 69 746 939 429 294 314 208 261 319 921 578 189 243 516 322 138 829 604 742 600 79 598 435 508 791 93 906 896 960 976 556 985 294 32 233 459 372 392 48 420 808 653 502 49 951 507 515 315 872 564 394 617 549 917 24 471 619 736 906 712 867 262 653 486 541 957 148 123 647 238 429 992 186 592 767 421 264 527 298 165 232 379 125 525 687 450 180 949 385 834 38 468 837 298 427 944 367 407 473 918 663 65 493 971 720 67 785 103 77 63 124 767 657 663 738 950 72 120 703 884 567 774 774 740 641 538 451 151 809 253 201 959 318 560 462 614 736 825 661 105 63 197 705 240 352 349 595 4 263 953 7 281 689 317 31 389 326 509 581 290 246 247 70 28 155 973 512 358 334 692 239 373 895 680 910 565 633 634 371 441 269 584 690 365 762 998 698 164 101 654 624 529 523 707 579 855 479 433 312 952 839 858 896 402 357 149 578 129 664 342 460 289 802 904 663 268 72 978 234 559 614 367 336 856 333 515 683 72 563 637 342 419 46 901 779 737 666 332 621 417 938 623 353 469 966 781 245 9 352 5 738 999 323 272 686 188 720 498 768 118 639 580 679 543 704 733 580 638 806 167 19 581 708 246 917 487 916 119 682 227 925 780 699 452 2 813 335 589 185 721 637 26 836 100 875 546 35 307 403 861 898 35 405 73 57 325 585 972 754 887 292 228 172 360 417 312 750 587 99 924 685 50 52 684 329 643 647 878 914 607 508 453 429 344 448 353 983 20 577 66 641 82 489 531 842 224 198 785 742 591 590 254 103 273 839 522 768 406 882 965 762 760 98 963 994 81 458 128 346 829 799 489 202 651 458 779 130 78 853 996 588 974 793 493 4 870 186 606 162 3 187 691 823 650 350 235 480 868 555 913 87 395 781 595 477 782 195 280 195 599 207 938 718 836 426 700 585 11 766 237 661 558 488 655 870 625 523 355 679 677 673 260 826 361 358 60 180 993 771 182 63 552 560 462 55 669 646 742 67 778 918 154 188 739 600 796 491 497 564 311 577 806 58 209 503 263 164 110 725 141 698 134 789 181 834 76 158 979 869 797 253 21 573 838 967 755 433 132 59 553 156 674 78 619 828 793 3 426 226 217 203 724 765 844 55 470 615 444 292 104 349 185 508 304 381 676 701 551 753 270 827 734 292 603 301 791 423 68 747 347 138 557 828 828 899 605 891 886 531 845 241 665 765 162 109 411 568 403 976 526 936 537 254 597 847 220 680 773 913 671 275 732 111 661 99 930 530 245 821 340 495 187 198 504 818 762 749 86 682 115 504 951 851 809 770 207 216 430 880 369 360 968 223 672 556 708 831 62 993 221 650 615 469 911 740 171 92 97 271 618 36 491 206 490 874 351 611 980 385 339 860 518 451 683 284 173 946 521 601 826 535 285 22 738 786 900 147 25 818 266 480 613 17 706 866 573 186 404 285 7 861 982 798 174 504 827 503 386 173 722 249 364 385 302 126 897 334 192 795 701 136 264 205 336 844 983 652 872 330 694 541 274 639 505 733 303 494 283 211 624 247 390 599 427 687 790 229 660 765 183 221 783 7 436 355 848 983 91 294 812 289 933 632 69 456 80 146 800 275 820 599 593 482 923 590 155 647 631 874 723 848 375 834 556 380 666 381 282 109 789 319 970 574 582 153 236 643 234 454 832 382 243 797 310 641 977 500 759 215 85 119 716 196 381 625 345 207 191 696 528 760 764 864 219 253 881 614 101 579 667 841 55 894 670 843 13 326 241 50 656 430 205 442 882 889 794 572 647 493 802 962 195 162 327 505 710 463 341 298 477 570 956 572 687 576 771 516 177 388 686 897 940 203 662 727 995 642 494 139 871 141 798 637 225 142 873 980 902 210 387 995 885 786 958 399 206 67 306 759 239 309 986 41 137 667 278 251 393 627 226 918 440 685 143 319 644 999 357 960 286 820 862 629 874 696 816 459 799 382 410 382 479 421 562 932 524 14 178 226 216 117 15 55 561 284 84 333 75 799 276 263 720 868 865 597 19 443 908 760 94 504 428 303 457 988 890 768 810 498 699 609 941 555 362 380 431 217 156 706 530 553 906 200 53 983 37 670 383 896 196 446 914 574 888 190 350 671 405 320 366 189 608 172 954 72 47 792 146 419 271 619 136 671 377 980 747 374 502 205 554 457 223 967 851 391 133 279 170 318 432 170 520 878 758 703 385 245 633 306 346 870 333 334 98 627 648 451 416 629 229 600 135 32 248 915 326 195 472 911 56 566 322 241 768 100 975 399 59 838 717 51 296 3 766 381 847 649 481 327 500 772 6 169 356 576 74 65 912 38 572 995 628 536 24 916 475 340 320 970 915 229 61 628 786 727 835 446 44 770 622 895 583 130 265 887 111 731 533 692 575 609 657 311 233 167 632 19 388 742 83 970 568 821 16 196 590 777 926 894 126 641 54 420 354 436 301 213 71 955 903 90 131 440 704 575 659 477 681 520 668 376 743 197 849 543 329 101 621 408 328 728 725 457 545 343 51 113 43 856 398 300 788 742 57 740 127 169 752 469 140 955 501 104 397 295 380 911 370 735 157 186 324 290 96 84 695 488 713 552 899 820 920 512 693 278 795 882 945 567 511 146 596 700 108 437 931 5 331 703 744 146 23 965 566 943 962 101 422 568 1 975 158 342 542 281 679 460 152 792 29 24 997 701 300 892 860 725 585 314 449 121 517 48 840 209 90 589 696 669 391 310 823 476 414 195 776 305 39 369 210 462 994 264 718 778 88 316 458 968 639 5 193 865 200 255 46 746 751 503 382 592 775 196 620 647 627 62 909 644 984 36 175 978 400 826 297 138 910 755 308 315 38 264 703 496 295 802 875 185 250 498 438 873 702 675 579 198 334 549 376 779 541 478 415 546 757 260 102 873 169 546 36 181 891 98 291 824 709 56 142 292 461 324 863 449 288 537 139 390 731 572 14 762 685 936 514 612 536 618 801 449 673 354 447 836 52 85 124 886 482 602 876 641 690 599 335 811 204 617 635 960 612 855 942 498 89 66 611 192 839 24 484 652 435 196 991 215 567 39 374 90 144 704 34 126 664 610 218 249 770 155 168 120 172 491 0 487 399 517 877 572 244 796 824 20 534 519 513 428 843 772 483 840 869 396 277 394 907 719 547 487 396 790 939 294 275 36 645 851 769 769 338 622 571 520 437 126 852 341 990 619 27 385 895 441 539 709 42 227 610 333 480 678 64 316 682 57 576 24 363 999 960 535 948 877 777 683 819 874 212 845 194 857 846 370 348 522 455 172 423 433 548 622 294 370 337 613 163 733 989 513 919 320 249 679 649 791 222 377 830 779 609 161 180 988 727 339 570 619 549 9 763 825 850 121 814 916 822 658 148 684 658 78 678 118 190 2 106 171 857 325 495 684 257 121 448 788 987 610 299 447 443 765 602 19 629 776 371 655 215 683 866 705 652 186 750 301 488 192 540 111 803 405 675 272 150 541 636 279 10 994 460 794 898 25 964 739 109 362 485 518 496 960 463 309 894 49 804 216 232 481 961 386 434 429 203 857 251 726 230 956 359 136 352 85 211 716 95 490 688 321 544 971 811 242 837 166 130 938 792 784 550 951 928 43 711 482 292 864 408 484 474 688 464 290 719 931 784 608 378 750 107 660 58 1000 323 842 815 418 616 207 267 113 641 433 121 303 116 935 179 410 87 592 555 555 77 730 319 679 368 13 967 124 201 229 418 9 2 744 476 231 145 413 689 996 753 9 756 605 586 666 330 696 808 482 981 795 125 14 864 818 726 316 818 404 409 395 293 727 937 981 936 677 413 497 255 220 451 350 922 348 698 551 735 157 343 603 176 654 943 169 198 400 935 460 512 876 48 776 99 893 741 529 523 673 499 312 601 253 70 378 478 283 841 35 40 787 424 236 12 387 821 522 929 635 467 287 372 499 893 99 506 926 946 372 916 203 932 422 892 151 626 828 787 183 252 689 519 397 748 796 807 713 445 44 113 502 749 821 214 582 279 983 503 996 465 943 947 232 761 15 318 310 492 557 705 736 321 863 31 766 30 660 117 733 33 555 22 66 765 446 510 461 842 640 79 529 772 987 646 199 41 343 401 204 202 359 697 227 805 777 934 607 161 406 309 351 466 437 594 555 446 123 630 750 166 124 258 913 394 472 969 327 384 837 186 101 213 752 18 16 955 596 256 796 535 264 153 348 305 309 439 667 114 605 577 888 905 110 160 789 853 71 316 22 269 387 927 97 867 426 745 732 473 139 425 238 588 717 879 877 454 432 532 156 284 75 231 641 287 324 715 409 925 767 574 403 45 686 714 492 159 653 883 479 889 92 817 529 578 924 8 454 242 11 640 297 563 183 880 559 988 113 728 606 112 770
889 732 358 588 117 920 284 138 665 334 645 619 615 567 790 589 588 822 301 386 922 141 594 953 699 162 630 643 418 815 4 633 503 207 296 871 66 488 890 377 101 609 98 957 707 778 306 490 454 868 430 401 656 754 911 889 611 734 46 38 413 390 48 522 892 548 874 238 17 454 813 163 663 910 486 645 513 597 488 363 604 71 428 662 732 138 893 121 992 292 128 173 511 231 850 968 532 817 24 956 193 173 442 912 956 186 766 273 566 450 597 576 718 821 142 829 119 113 526 127 440 634 133 799 632 996 294 11 205 147 58 878 345 247 531 201 254 798 926 333 880 828 282 330 944 868 167 137 276 519 408 726 816 861 158 463 115 758 293 498 973 834 791 64 815 967 136 605 749 903 401 294 221 94 872 929 485 267 681 432 925 385 728 437 439 957 300 977 389 417 210 583 708 621 695 903 159 863 823 351 499 500 894 32 983 505 289 526 650 305 655 223 89 392 780 213 909 720 744 243 241 823 378 683 341 337 1 936 828 34 832 38 477 659 143 535 674 225 941 42 92 883 270 944 273 719 191 887 603 829 269 889 61 619 265 244 961 573 648 878 988 138 696 130 863 331 137 200 544 895 177 852 285 985 525 11 85 641 998 770 496 514 705 766 915 671 362 949 365 104 64 319 426 130 768 117 122 266 78 63 820 207 0 998 661 736 806 337 156 615 709 736 852 837 710 473 166 189 268 453 393 824 207 279 821 788 984 622 576 383 86 378 859 163 758 159 937 928 447 473 535 358 226 889 236 197 533 405 429 409 898 758 249 428 826 282 340 307 633 263 834 352 822 844 608 805 965 145 179 703 116 791 63 798 240 998 461 441 702 990 290 356 50 447 417 954 192 309 344 417 980 279 592 724 734 306 18 528 913 259 76 892 155 190 96 378 960 326 114 390 951 434 622 33 506 393 640 80 71 100 884 577 609 223 747 729 275 329 680 750 463 711 614 676 335 988 36 398 908 139 667 237 974 421 424 131 70 69 87 214 281 133 929 189 320 728 498 790 251 613 521 818 967 660 968 39 868 894 518 747 981 300 601 650 178 379 373 84 176 586 106 690 475 714 750 911 74 163 484 33 411 514 733 631 390 948 931 571 539 495 509 36 197 755 229 477 947 728 851 335 810 771 891 817 774 250 272 955 528 487 737 849 6 61 8 382 742 223 713 270 3 780 267 339 120 504 298 460 243 426 876 94 334 462 575 923 899 816 420 851 174 845 958 573 144 779 839 683 885 221 722 15 901 978 263 915 703 556 369 150 886 885 897 283 239 237 493 887 348 808 421 568 807 70 698 290 109 71 37 391 188 431 574 956 476 172 557 119 225 758 517 440 864 277 394 665 516 664 435 250 213 152 507 23 857 978 41 56 368 248 627 774 56 565 978 300 423 825 683 225 651 312 57 370 72 182 672 595 181 656 999 11 883 301 765 185 478 546 321 812 444 96 935 674 262 696 316 574 921 236 330 907 313 418 920 442 13 486 745 939 846 268 60 393 287 761 949 232 2 822 307 989 538 932 936 421 256 489 473 256 602 833 552 145 490 364 761 631 407 585 377 244 386 318 199 234 976 842 47 344 795 23 204 387 653 266 618 770 112 279 173 856 934 869 896 372 480 136 331 695 346 115 625 392 504 303 303 69 14 117 694 499 738 140 323 834 462 989 636 107 311 412 20 325 73 693 763 862 736 148 299 8 558 608 631 849 232 390 918 703 314 653 384 802 586 96 577 235 456 899 471 219 740 479 33 541 964 654 187 532 246 259 530 241 548 758 769 723 671 628 587 305 598 568 145 442 255 66 190 490 773 982 985 285 460 938 113 736 399 978 796 198 836 572 727 225 669 537 748 623 472 481 100 224 339 898 844 251 356 474 99 920 997 269 545 74 720 852 129 722 458 328 361 896 25 48 570 670 724 885 841 784 392 959 260 210 825 983 819 914 354 178 67 58 211 627 134 622 554 599 329 820 470 444 15 827 930 879 620 678 146 759 182 617 34 749 214 887 355 893 286 215 993 969 784 646 924 598 731 402 501 698 121 771 208 322 21 51 185 123 280 360 565 962 31 20 660 844 382 268 690 30 318 607 798 513 126 284 867 768 380 394 579 655 288 550 123 422 907 578 252 195 459 75 612 957 196 99 804 501 212 888 157 912 379 946 817 793 90 138 111 656 198 960 149 222 952 99 543 926 523 243 529 79 858 501 40 835 11 930 590 64 481 970 141 264 308 812 403 419 237 582 91 74 235 958 231 663 271 562 955 533 65 864 914 906 550 869 691 73 904 514 312 381 569 848 537 482 436 904 946 854 824 423 219 121 497 743 568 259 164 927 581 240 75 51 759 42 350 569 990 891 412 879 712 997 779 849 962 370 830 847 515 579 756 323 878 907 186 237 881 634 28 875 500 892 457 943 996 896 482 471 809 190 843 993 739 602 131 779 629 149 916 885 138 483 701 680 409 715 360 467 556 437 721 219 443 45 606 406 688 974 692 94 555 126 291 869 228 938 664 621 549 983 464 163 62 366 838 463 336 144 943 364 642 429 939 342 877 175 385 972 619 451 200 445 218 823 81 861 969 862 216 909 912 389 451 860 589 869 105 459 613 100 324 745 449 793 788 922 783 736 524 418 905 688 793 489 93 55 634 891 487 664 662 249 103 836 641 419 410 696 44 502 80 181 391 854 422 330 152 719 465 644 987 475 338 5 374 539 797 674 309 153 954 968 400 337 349 167 716 747 427 976 755 364 304 623 39 557 431 930 10 745 253 966 160 65 215 852 278 103 5 876 370 947 38 853 433 714 725 780 22 597 950 933 238 844 206 814 919 991 135 615 233 241 933 260 771 63 395 332 84 213 553 834 455 202 127 721 161 364 895 102 679 68 833 56 522 941 595 855 862 585 162 932 248 108 923 923 888 168 706 693 52 35 686 656 432 881 151 324 693 644 26 964 69 419 163 705 714 125 616 847 483 172 772 488 352 529 107 830 585 174 652 865 347 263 860 699 118 458 564 575 502 353 510 407 942 548 757 816 546 747 277 418 332 963 224 651 801 502 259 554 561 579 777 521 866 888 917 295 875 425 95 249 415 354 367 519 168 578 775 583 132 238 959 925 751 33 223 823 343 810 68 875 364 643 351 819 153 277 184 97 800 328 125 261 209 397 654 78 448 360 512 718 7 779 719 235 741 895 441 788 371 284 425 431 882 831 381 66 785 228 366 109 638 96 684 905 201 569 32 178 479 751 466 748 573 690 302 850 388 16 492 874 257 658 23 834 508 761 551 677 169 244 102 360 79 829 624 119 715 628 469 390 30 482 906 276 35 152 220 950 643 24 637 602 580 802 94 263 59 118 353 813 658 379 357 718 799 666 295 87 514 325 938 160 139 172 953 92 110 700 170 611 928 543 687 724 979 691 689 45 678 526 792 586 599 247 621 372 972 679 467 57 258 498 675 932 814 183 940 143 325 318 108 607 948 810 803 49 659 603 376 638 12 92 491 37 317 815 764 486 494 369 835 423 563 553 319 934 910 710 305 843 818 818 887 357 584 562 673 873 77 201 189 352 45 492 49 431 322 2 605 265 572 850 147 968 900 666 536 11 781 907 726 10 849 881 778 841 326 354 827 85 372 460 83 823 723 879 171 832 871 254 610 393 966 564 202 941 327 130 847 247 945 793 794 277 676 752 600 778 437 348 527 758 903 153 387 968 802 696 274 96 635 833 789 571 383 193 29 311 583 545 593 8 250 930 104 771 203 541 452 986 932 635 172 987 782 512 560 743 16 714 42 656 405 498 292 219 520 540 879 942 227 972 154 200 977 776 856 357 419 464 266 39 359 633 628 102 195 287 829 664 735 126 685 168 617 912 54 486 571 304 811 971 402 634 547 918 55 367 760 852 869 231 986 501 261 441 404 766 140 485 853 361 971 993 540 706 994 169 668 752 495 607 861 421 446 58 450 957 489 633 995 816 831 151 854 761 124 446 845 205 805 599 704 749 468 907 787 21 711 52 975 590 677 228 582 166 27 458 855 857 607 768 333 682 670 897 646 150 43 769 865 323 245 188 970 2 559 703 578 162 406 782 991 364 717 681 729 446 247 801 183 369 870 967 445 698 234 834 644 546 375 926 762 824 175 388 82 187 647 329 217 145 753 871 700 383 639 976 180 286 534 53 786 743 649 352 754 696 264 129 812 561 51 559 279 156 53 916 474 853 130 913 989 659 519 877 657 371 842 732 416 142 848 692 165 648 808 405 562 806 902 404 88 328 283 38 743 817 342 275 770 461 767 652 840 457 591 55 150 461 397 536 837 590 982 702 542 170 752 610 242 700 297 146 414 234 963 197 148 111 541 247 398 631 957 996 453 699 222 738 396 833 328 103 310 920 434 353 244 319 230 913 776 266 567 9 315 901 363 425 927 446 97 783 666 863 505 458 9 561 596 575 194 324 626 65 697 315 623 874 746 950 730 540 19 712 438 968 337 525 682 474 873 87
377 98 657 75 105 498 84 348 115 922 141 66 106 611 515 968 231 745 61 850 712 237 587 872 901 765 410 111 991 755 602 899 69 542 804 175 64 302 558 220 135 635 455 416 264 663 929 816 472 109 177 776 213 64 508 705 939 543 351 134 632 535 926 81 830 648 405 30 756 808 458 163 169 912 513 483 125 406 850 42 828 499 500 396 109 278 272 373 996 988 915 744 489 561 689 2 98 401 739 654 11 387 846 255 512 247 320 798 697 52 628 649 210 994 24 779 492 739 576 403 874 179 189 570 259 890 671 80 463 695 303 635 839 226 91 995 66 935 612 734 630 684 103 811 972 449 906 986 62 832 820 77 945 515 183 430 437 862 881 169 200 879 955 778 517 191 960 535 989 695 875 808 152 199 964 98 448 910 133 164 399 465 784 450 748 217 798 763 702 342 294 400 181 992 9 47 42 548 462 554 432 21 150 760 372 608 719 502 342 936 840 55 196 15 864 611 300 892 295 724 41 694 316 875 787 458 509 343 556 636 957 853 707 392 286 195 223 641 629 936 315 509 954 735 131 254 562 345 911 131 638 366 965 688 386 285 350 674 791 102 55 746 65 962 639 157 471 861 692 510 161 751 582 268 732 776 369 303 199 621 533 493 490 957 235 662 971 77 883 215 673 368 149 336 586 96 403 284 658 51 942 600 140 982 961 90 354 607 96 526 754 806 889 639 941 735 478 107 357 484 5 543 561 27 704 936 714 832 480 988 744 786 932 770 326 163 209 232 32 608 289 716 281 5 733 425 869 743 328 154 249 810 769 65 166 202 466 493 312 691 382 401 265 157 519 559 867 248 536 346 417 352 742 349 491 483 343 232 815 466 43 780 816 31 3 612 456 394 168 385 685 760 481 556 885 249 545 442 167 661 18 353 527 900 865 802 580 928 743 844 83 365 590 877 678 374 16 813 277 536 484 296 808 49 39 426 298 723 457 267 873 178 752 185 970 439 227 23 22 460 790 10 288 156 665 326 136 885 123 52 278 360 904 739 470 501 662 106 107 712 188 551 434 849 735 266 773 399 958 877 194 905 578 362 772 587 363 595 623 53 174 399 179 975 734 85 443 839 308 539 617 771 585 215 940 473 436 162 54 48 468 735 622 519 649 650 797 951 198 229 452 295 267 796 134 553 137 57 811 629 359 523 204 993 738 391 302 387 261 840 900 758 988 416 368 702 454 728 389 405 419 168 12 715 621 74 304 107 309 64 656 464 729 33 271 975 429 536 263 712 651 810 395 126 324 675 495 822 341 962 699 960 236 550 250 35 844 552 856 600 108 774 483 994 444 10 446 329 937 653 473 40 927 343 173 780 882 185 532 561 993 432 33 46 418 161 786 301 796 836 467 774 94 29 127 450 994 614 566 205 764 25 85 211 158 629 807 229 981 269 284 206 688 296 475 876 913 340 190 364 720 707 709 602 974 943 428 841 607 171 366 85 247 678 542 667 74 130 859 422 681 442 225 415 486 944 780 140 713 106 726 302 609 894 579 23 378 752 687 847 268 728 197 103 879 286 877 327 477 46 668 307 552 66 214 411 896 119 948 749 803 164 248 550 952 411 842 538 620 168 132 374 244 554 88 959 967 309 837 128 476 326 761 1000 285 313 53 540 469 923 667 314 482 262 686 907 319 943 291 424 130 564 4 956 287 137 49 27 345 948 222 639 336 914 421 561 526 911 895 561 594 962 810 152 615 489 238 838 318 593 121 733 392 341 323 508 546 556 640 573 114 326 809 779 226 599 530 924 868 752 659 371 232 61 779 204 832 105 499 655 543 105 903 725 715 359 598 493 203 63 518 843 414 406 516 695 97 325 567 742 461 590 591 179 524 975 81 842 347 847 783 502 87 300 86 494 664 427 63 248 260 307 861 826 588 854 122 289 229 465 603 409 727 268 93 474 597 498 595 230 505 367 78 54 703 440 317 291 502 491 420 942 243 229 724 197 845 937 548 523 297 498 160 195 501 596 370 159 215 242 523 581 751 443 159 117 151 478 563 810 79 467 352 543 930 685 538 577 522 329 539 933 237 519 894 865 13 833 102 667 919 918 212 796 415 565 698 892 340 194 156 214 435 638 230 354 292 520 396 115 633 280 747 56 371 750 307 479 555 245 246 319 770 581 835 287 683 769 7 548 313 19 696 220 893 572 70 946 178 724 872 584 870 273 72 972 155 941 191 233 360 67 710 659 180 925 677 666 356 615 619 437 825 369 947 809 777 18 408 871 143 546 771 787 273 999 801 25 705 124 450 971 38 317 144 399 531 134 916 90 966 371 663 577 35 561 701 913 534 713 540 696 624 30 239 978 575 581 959 448 337 833 626 340 890 742 618 541 56 636 730 468 905 400 163 814 296 569 834 840 162 220 119 391 334 712 507 440 148 667 411 10 47 513 924 270 404 56 669 221 146 943 912 148 892 983 979 727 441 642 611 716 31 94 71 307 909 591 348 2 427 766 819 831 504 45 117 486 975 317 944 975 635 366 625 486 935 668 736 970 176 816 755 425 381 280 275 375 206 711 305 686 413 767 306 480 279 793 68 770 365 577 871 515 358 30 241 944 256 633 606 882 544 754 426 74 221 742 750 105 655 65 218 366 367 914 25 260 604 901 19 428 224 854 672 755 857 183 795 4 44 232 361 470 459 216 813 309 908 474 914 498 577 402 723 912 600 72 535 166 907 280 258 379 36 102 934 759 331 590 240 873 373 100 753 62 362 271 431 199 301 911 968 628 684 241 898 777 760 708 716 100 269 487 775 978 28 604 573 958 785 683 836 403 497 551 333 284 553 669 886 298 708 14 581 565 208 773 951 788 58 441 145 376 601 777 551 182 631 889 693 307 583 259 338 269 778 20 29 336 718 203 938 406 853 867 327 448 92 132 962 95 116 97 766 338 220 157 110 835 349 458 858 820 187 262 986 269 510 157 891 706 154 77 647 884 956 752 654 741 793 284 37 685 50 503 385 810 569 129 407 711 774 704 394 11 10 42 89 575 550 854 969 187 695 546 26 907 409 735 111 35 827 365 465 443 493 44 740 698 503 691 758 164 139 653 782 545 636 149 999 927 252 983 393 556 646 226 383 726 902 844 283 444 549 755 233 287 765 588 650 961 511 955 529 393 666 109 424 437 270 597 6 386 862 557 572 20 749 345 641 139 30 615 496 615 978 215 387 459 627 210 77 952 439 79 451 848 661 922 564 496 700 114 498 669 330 712 228 212 217 888 20 861 251 365 949 454 547 823 376 526 757 607 800 144 506 468 992 792 829 277 928 723 921 602 849 164 706 245 554 821 311 340 608 138 848 271 400 497 245 400 322 850 101 126 643 777 674 995 799 156 888 547 266 22 821 579 923 532 560 741 644 592 193 948 485 773 192 241 876 33 126 291 379 574 401 393 447 43 593 248 776 673 823 461 384 234 59 876 520 400 642 731 610 316 67 263 113 747 788 987 207 685 616 748 950 276 973 356 124 328 487 211 219 676 918 461 670 903 676 819 153 830 691 865 863 299 841 978 645 64 255 770 325 247 388 458 282 475 917 960 745 71 528 507 280 728 147 807 211 262 521 359 884 106 725 994 128 516 175 381 990 874 346 751 852 783 675 629 571 653 442 929 814 657 412 701 584 50 488 708 997 895 27 326 165 888 537 873 824 73 722 310 234 405 525 878 464 669 332 346 8 817 792 448 48 534 142 72 310 144 17 583 262 163 936 375 680 462 423 471 943 170 574 859 242 100 90 791 257 530 201 681 592 129 878 568 559 384 746 667 570 61 768 540 460 137 494 272 910 879 854 512 977 359 982 739 321 790 679 903 99 687 129 78 374 524 983 324 933 846 138 636 339 766 514 707 120 196 253 392 202 80 976 93 737 313 290 69 653 757 479 255 922 996 182 226 694 20 172 662 690 434 335 217 731 335 866 937 806 11 353 773 568 205 80 770 425 520 946 486 613 7 899 410 184 961 34 683 406 40 565 176 433 611 402 650 2 685 344 198 880 502 21 310 314 187 416 385 648 901 23 198 474 416 759 834 605 215 205 934 40 234 831 398 185 506 860 428 195 796 15 350 390 559 0 666 711 591 100 828 637 880 391 491 438 13 445 595 82 718 398 643 985 97 826 161 95 807 112 23 375 18 838 884 449 77 164 6 953 261 682 846 430 10 1 387 46 370 762 830 925 839 157 992 984 247 453 860 980 612 380 584 855 521 995 873 851 954 763 561 52 530 833 617 186 60 802 557 596 396 355 414 887 843 171 460 104 59 397 338 299 784 254 351 634 576 843 624 767 293 728 995 170 41 789 24 364 469 920 695 652 942 812 325 60 770 847 996 998 159 45 589 422 869 276 217 963 626 118 444 14 287 216 992 822 560 721 405 589 78 805 833 614 919 75 847 541 284 73 128 897 906 931 367 557 898 660 877 51 556 794 64 76 897 599 112 717 51 329 596 293 649 440 487 818 553 741 229 817 258 781 174 274 879 57 932 987 776
973 26 846 26 228 613 930 348 822 962 236 375 19 693 857 812 277 786 428 98 883 642 858 773 431 461 367 498 14 389 0 295 636 414 522 937 40 214 510 839 706 851 899 984 524 301 334 578 830 927 913 23 892 296 681 180 106 27 472 457 741 846 495 625 826 376 656 821 731 94 164 667 861 347 898 458 603 77 555 978 827 981 311 690 490 898 395 809 333 734 91 367 412 968 856 701 885 510 618 548 103 383 740 993 932 880 346 346 433 831 705 548 915 723 22 810 642 555 499 356 678 726 835 258 425 558 315 284 205 711 337 497 768 940 503 17 18 111 653 436 166 183 851 242 793 590 310 547 904 725 286 958 533 879 842 254 381 162 742 711 652 112 610 784 701 696 336 180 614 49 313 326 714 519 977 412 473 518 585 961 88 122 466 166 382 154 486 558 952 384 436 462 129 210 607 263 561 748 980 122 446 555 41 379 688 466 739 978 611 649 92 752 65 85 639 702 470 597 125 465 590 18 24 313 183 481 726 642 608 899 765 675 373 700 468 624 55 145 365 77 159 109 156 334 283 121 121 213 634 301 67 530 967 521 169 994 252 830 70 701 100 120 35 465 153 729 986 393 733 415 786 309 759 401 682 886 37 16 170 318 321 66 174 573 982 289 393 976 419 413 235 758 273 245 415 420 872 395 687 148 937 671 875 155 927 603 865 317 62 476 324 751 657 642 803 992 178 524 677 964 769 990 715 895 690 397 265 611 224 351 272 988 376 748 644 464 227 203 629 32 231 792 182 657 363 876 648 694 958 69 444 495 192 839 147 223 816 586 512 665 797 660 976 454 253 216 456 755 172 237 27 403 511 31 772 742 462 230 287 493 581 582 479 961 821 479 985 32 274 654 234 973 553 472 171 567 750 845 535 350 854 402 694 339 628 762 190 949 377 846 612 753 249 761 117 2 545 908 434 889 646 189 943 319 107 794 295 738 574 941 140 16 194 247 959 540 947 77 576 983 917 659 978 46 487 10 127 587 401 525 953 277 488 81 620 256 602 536 961 686 632 972 409 379 180 19 940 194 804 722 110 44 218 588 454 272 173 306 375 309 999 32 951 561 447 492 63 842 806 985 771 757 498 540 615 198 82 157 950 531 138 508 588 917 660 206 761 949 709 837 379 337 799 268 743 274 679 849 437 139 145 67 378 20 954 8 605 755 617 218 718 138 317 716 133 555 920 682 109 449 649 291 358 893 791 6 711 563 860 258 136 557 57 261 195 185 583 177 29 866 515 546 839 732 242 950 45 157 692 436 713 511 374 481 719 604 240 47 563 809 670 25 134 617 339 574 49 167 186 346 238 474 895 874 157 910 158 380 548 326 23 516 246 326 662 833 319 917 464 619 76 362 916 450 796 206 467 331 214 723 97 534 683 158 560 458 584 980 812 897 625 108 890 328 703 25 493 709 897 714 755 314 328 577 12 799 391 805 459 899 71 210 766 496 586 325 911 584 284 67 177 950 979 736 725 222 990 381 536 231 530 250 46 923 815 810 132 218 762 39 704 261 594 584 4 570 483 736 362 291 870 575 573 223 693 124 98 638 754 469 68 970 929 198 707 491 83 276 878 853 262 196 989 272 749 177 880 734 760 63 330 712 654 29 266 222 264 214 547 981 416 744 476 985 9 222 442 473 349 329 877 52 968 157 168 401 318 74 485 254 167 532 910 743 645 792 630 221 566 889 215 906 244 585 908 486 143 676 261 388 637 814 558 129 841 826 11 968 745 264 294 678 934 125 994 694 232 271 368 528 56 301 829 588 449 877 998 108 420 975 698 162 335 632 626 541 809 739 606 546 853 159 461 600 578 636 202 475 184 804 557 151 149 681 5 513 633 559 484 253 457 584 664 210 33 76 148 13 96 138 855 615 619 891 914 119 418 626 353 917 767 669 672 255 383 86 150 815 17 246 210 739 663 896 142 962 659 886 327 2 189 927 206 476 430 281 906 212 271 518 729 826 255 774 680 361 532 846 580 85 780 197 905 546 509 671 185 136 301 914 843 750 624 818 811 705 685 638 788 738 716 250 675 857 534 212 549 441 28 616 676 146 528 865 964 187 836 406 542 36 753 340 342 869 111 835 25 963 270 998 151 301 686 629 51 721 64 11 445 631 569 709 60 788 344 646 102 705 458 932 577 947 600 355 209 224 399 20 163 210 364 141 746 517 894 553 1 256 477 104 304 960 798 846 876 657 568 592 84 199 94 963 949 157 460 569 181 451 52 628 867 740 993 168 191 215 819 269 781 916 302 350 845 85 833 506 260 128 575 605 79 951 372 203 297 935 697 443 622 479 848 757 884 647 248 388 847 740 787 675 340 676 540 772 86 273 887 859 928 920 199 425 278 11 26 941 595 504 779 535 834 200 74 670 912 529 256 589 546 262 243 307 764 854 31 596 756 567 671 745 783 535 751 504 777 943 198 713 923 503 388 55 710 207 259 552 983 946 918 327 604 26 402 173 282 329 539 844 101 232 443 868 891 404 514 887 69 940 863 776 866 419 820 978 582 583 886 324 239 744 176 551 988 528 721 522 345 868 840 433 135 49 407 77 691 861 50 930 838 262 7 121 738 352 946 179 400 916 54 139 220 777 907 298 621 83 58 442 146 117 944 269 312 850 963 541 893 840 720 662 763 494 559 702 99 223 450 975 61 238 613 764 387 652 987 844 276 374 508 214 386 914 668 151 281 446 422 523 323 948 722 15 962 799 972 39 852 646 108 170 541 417 316 16 902 319 518 409 44 259 874 319 219 282 229 643 81 313 34 689 824 87 732 313 609 859 491 941 292 315 414 289 674 776 770 144 208 857 263 254 216 718 776 956 516 75 551 797 137 412 789 391 257 129 814 906 492 902 39 872 139 524 361 697 807 996 635 220 123 136 774 568 496 336 305 622 187 156 748 89 245 369 599 470 957 727 175 782 521 97 805 928 95 25 119 197 592 352 695 253 956 787 267 51 502 523 730 439 141 604 351 829 965 589 970 197 481 81 424 81 737 784 357 838 406 247 390 731 700 655 165 139 925 912 919 107 801 763 475 229 398 833 72 700 844 608 598 534 650 92 564 616 93 44 299 771 452 326 359 327 727 651 850 175 505 902 53 798 348 994 131 115 397 193 230 963 465 198 352 633 10 718 684 967 593 496 114 79 945 35 130 637 471 288 871 297 30 228 572 175 696 978 926 384 984 146 203 527 469 401 212 566 197 968 935 91 567 583 859 163 341 29 823 42 201 390 43 777 288 79 225 723 939 286 544 396 89 77 623 900 85 491 350 646 73 750 38 944 529 650 513 831 752 723 832 770 306 161 303 185 665 846 991 310 325 88 15 889 795 54 942 487 75 504 193 361 882 504 525 251 338 854 570 275 673 996 948 658 112 123 702 160 384 137 331 717 241 43 922 887 992 965 217 212 507 200 589 49 370 44 640 8 550 467 385 680 638 580 497 7 289 959 116 360 501 804 800 85 938 706 587 838 80 631 20 295 837 320 78 589 723 729 221 652 233 421 268 239 322 188 478 148 494 223 408 336 403 895 3 778 818 566 966 823 658 852 474 358 736 953 543 110 896 749 757 163 118 215 279 360 888 994 744 543 862 862 105 530 758 193 689 393 42 675 869 570 394 338 309 540 115 951 411 980 36 270 154 802 627 618 448 892 773 868 802 788 280 566 396 165 222 599 537 485 404 323 104 952 429 16 290 343 421 458 258 152 251 187 808 181 124 736 571 858 500 560 293 919 933 474 455 315 506 505 162 36 900 888 90 577 556 371 6 842 724 183 903 483 2 395 482 344 128 718 320 173 440 798 453 421 778 36 790 115 275 996 120 866 200 812 366 566 661 538 817 834 641 303 438 493 889 324 785 626 59 853 596 307 87 339 647 314 643 831 21 814 921 784 423 267 417 347 355 176 879 349 155 108 969 805 329 974 828 604 971 901 901 479 47 902 554 351 565 428 651 93 332 445 160 139 955 413 504 535 392 382 298 257 161 347 873 284 405 959 784 706 13 654 924 607 435 414 667 919 735 477 881 569 296 457 579 58 831 331 631 859 254 234 389 149 207 622 825 453 717 281 371 373 526 410 441 504 300 675 601 50 591 532 451 693 931 753 439 190 666 370 941 368 77 459 520 759 32 544 285 940 356 59 188 515 432 893 974 148 369 95 794 351 269 756 250 171 936 342 527 860 538 414 380 129 347 963 810 646 463 5 960 243 16 175 122 26 747 412 360 974 489 97 291 476 981 570 597 143 728 288 708 419 204 229 126 42 775 970 868 745 179 106 426 29 996 13 669 610 552 819 308 936 314 874 144 728 152 634 734 715 782 105 864 153 699 738 48 148 616 712 480 974 354 708 343 883 223 917 410 296 517 735 326 724 712 931 655 17 413 673 211 497 792 345 813 676 237 498 113 977 997 229 247 571 8 920 995 89 975 912 562 459 531 732 519 805 226 667 849 854 909 555 66 596 523 168 427 108 196 105 213 861 307 523
865 39 236 497 780 625 207 879 479 954 476 695 346 55 794 901 93 108 598 822 20 285 852 415 164 119 849 621 882 514 379 650 949 376 767 587 712 118 57 858 600 938 190 524 254 786 642 335 933 684 526 956 66 89 648 318 566 755 293 409 616 242 965 458 586 893 298 829 94 177 915 609 759 948 119 760 735 57 863 579 442 490 969 236 410 89 796 301 450 175 628 930 989 608 652 956 920 101 353 786 135 518 441 221 426 900 687 343 83 584 736 433 613 327 329 289 823 727 218 566 826 81 858 724 113 190 776 569 583 269 246 678 654 31 518 86 231 850 140 206 197 433 907 922 633 655 347 360 188 391 705 232 305 584 175 637 6 872 923 600 2 861 359 15 710 806 103 126 694 259 592 809 251 533 155 510 386 866 259 253 256 155 802 397 944 163 924 768 26 694 461 578 512 835 178 152 603 990 559 956 394 456 871 349 765 545 929 373 99 438 97 573 147 84 172 52 345 855 373 322 292 429 208 809 63 733 658 758 475 114 551 817 873 965 309 15 660 685 433 417 554 762 33 613 632 615 84 638 946 59 707 999 284 661 645 387 82 83 996 478 504 4 465 653 751 50 413 474 76 541 578 249 235 916 607 144 132 148 524 469 351 30 651 349 417 355 634 595 137 841 711 892 926 630 282 889 786 373 939 371 9 587 30 222 216 819 960 220 352 752 362 671 692 199 267 439 487 360 733 223 643 952 891 445 851 67 393 678 341 933 618 575 0 361 513 872 494 557 717 21 257 683 678 142 562 227 312 778 816 751 775 858 948 797 291 244 760 134 974 3 821 911 682 170 834 747 176 969 79 857 895 847 811 506 729 962 763 289 878 259 730 234 798 211 13 310 919 272 46 912 324 538 696 739 101 745 503 642 959 880 595 564 523 695 742 765 180 660 842 777 233 725 825 692 420 227 662 852 552 643 24 286 54 571 200 391 943 65 28 426 558 390 313 839 703 241 385 857 336 884 670 87 31 311 448 31 215 586 384 819 105 740 271 880 883 247 317 490 358 301 210 28 273 36 950 718 255 74 685 302 419 819 125 900 656 587 311 999 44 160 224 50 800 189 4 897 485 573 69 722 214 258 86 171 754 42 889 634 784 751 516 832 209 673 875 380 143 78 734 900 107 440 947 297 986 300 980 517 212 191 387 485 853 677 564 617 885 89 713 519 528 723 953 66 631 791 619 280 922 230 700 347 230 736 964 445 612 813 668 13 521 533 739 210 979 138 702 738 591 408 874 413 818 748 975 549 506 501 412 717 416 750 145 796 856 761 401 365 966 21 204 420 138 559 129 760 114 255 70 119 806 449 43 938 588 294 456 188 148 188 388 705 690 755 466 660 984 692 540 255 927 24 444 916 732 142 539 917 697 214 750 588 469 541 677 981 522 637 68 867 894 339 669 772 999 474 258 972 432 537 332 458 928 810 467 97 186 731 723 208 799 397 250 602 389 730 490 604 321 494 803 258 156 365 686 836 355 463 625 863 809 458 913 445 934 641 149 948 279 341 391 710 843 376 220 284 527 835 624 798 510 717 77 189 242 865 728 95 726 86 580 255 884 565 151 949 468 360 968 72 19 630 997 439 478 380 535 485 308 920 911 297 423 248 136 990 663 679 936 219 154 332 832 783 111 197 556 242 517 292 817 711 721 342 335 793 615 878 286 359 404 64 570 284 50 857 415 473 167 169 569 488 758 22 626 225 280 432 701 994 496 650 838 660 260 46 805 835 602 241 390 244 59 189 995 692 813 927 596 262 263 926 196 788 574 527 664 177 897 425 537 835 810 327 72 626 636 997 938 514 785 98 234 24 985 712 610 226 649 445 746 969 935 384 483 845 830 294 239 239 706 687 781 652 704 429 762 987 38 149 917 926 39 31 8 892 436 399 268 546 560 239 622 548 804 734 396 362 240 413 269 568 300 651 446 548 152 187 575 465 264 333 956 293 221 394 715 868 577 621 555 540 399 556 333 994 691 353 460 193 472 762 253 68 659 237 902 512 910 589 893 136 80 448 905 94 110 825 840 576 899 697 764 295 397 782 599 245 277 194 752 113 497 16 219 896 5 637 872 192 492 375 722 160 561 676 205 663 509 73 14 933 744 725 229 656 482 754 244 616 281 217 302 728 945 709 431 317 227 102 449 994 275 461 957 670 753 586 640 638 958 605 890 717 73 648 641 686 42 245 365 525 307 391 862 557 357 638 844 814 270 638 597 12 245 292 89 371 199 820 650 483 789 930 903 138 605 11 361 768 770 516 854 183 743 509 749 822 981 13 369 101 303 470 53 269 773 785 748 402 356 409 714 938 850 661 571 38 790 567 500 476 629 995 429 536 581 521 623 99 16 737 360 85 869 951 967 748 320 201 814 30 142 314 620 436 392 155 879 716 550 347 430 569 541 118 977 659 906 582 543 312 438 838 364 688 131 569 288 694 719 231 867 881 489 391 546 287 380 807 839 711 828 626 367 508 807 946 921 138 644 204 639 45 545 23 488 450 435 342 295 291 248 943 587 53 383 681 976 888 65 718 192 418 971 10 179 294 520 555 471 800 400 139 314 1 963 642 573 163 323 252 247 617 771 472 21 421 708 633 716 919 100 54 549 877 146 277 590 916 75 870 544 279 901 796 681 993 876 818 458 72 627 358 864 998 40 541 95 619 962 399 371 610 183 265 908 909 815 123 791 76 162 983 160 306 181 263 741 316 689 238 474 754 912 226 425 105 942 658 223 155 860 163 836 664 422 869 464 628 168 388 941 646 508 892 418 907 120 892 406 218 671 928 327 563 128 987 937 225 18 149 421 438 553 222 182 743 241 599 973 155 992 226 638 151 534 136 348 532 32 253 434 311 34 750 189 775 925 112 831 475 680 9 473 327 731 560 673 493 880 186 829 942 228 940 92 702 319 759 870 169 22 721 17 380 820 780 127 1000 900 809 87 943 547 883 779 592 439 915 737 809 768 556 462 191 340 35 451 298 36 959 427 52 532 386 952 221 349 566 276 240 322 792 126 963 621 448 225 717 572 726 90 634 888 224 299 753 109 952 635 937 756 772 505 911 646 839 452 459 283 473 195 642 609 61 679 581 988 772 252 359 342 978 594 670 325 532 991 166 931 811 725 618 727 531 972 364 666 2 98 779 887 418 783 545 376 944 515 196 45 148 217 89 51 431 408 699 81 307 274 369 414 157 538 627 833 375 788 639 296 306 567 539 470 53 328 814 124 674 565 111 665 404 117 549 511 14 378 528 78 858 74 187 395 325 134 299 847 781 177 866 718 576 519 323 647 174 684 949 812 100 961 291 158 976 693 582 892 776 593 852 604 607 163 657 881 661 343 416 877 347 501 310 306 925 424 9 344 275 453 135 630 285 203 544 507 278 372 303 676 28 529 581 64 612 398 787 213 438 157 256 405 724 375 560 116 826 285 371 667 279 35 248 606 646 67 212 904 801 720 130 970 853 96 162 290 176 499 845 589 302 150 339 153 532 123 713 12 206 60 591 998 119 533 746 407 272 363 85 174 222 226 577 402 785 932 16 41 381 987 545 297 272 498 286 262 617 287 675 7 442 898 573 940 87 782 999 457 68 261 514 993 50 184 704 819 425 447 287 237 553 440 953 144 988 493 328 47 239 198 834 316 87 530 923 3 332 437 866 403 953 930 282 576 441 738 727 265 94 695 598 709 465 304 809 272 241 201 625 310 987 481 727 445 861 238 303 608 75 339 61 428 953 106 482 896 776 585 107 85 985 994 889 542 72 824 955 495 673 377 869 411 400 724 422 740 741 354 904 338 664 61 11 122 619 954 594 23 515 165 141 48 42 459 417 845 388 443 504 202 188 657 724 848 452 159 488 525 903 846 812 611 72 757 454 121 761 169 704 699 918 477 80 675 489 983 651 777 328 978 932 266 259 130 356 982 994 886 825 918 435 795 762 133 294 139 418 10 731 382 962 801 975 761 95 787 968 778 470 857 786 55 865 766 270 772 84 115 16 278 162 774 259 366 368 27 712 557 351 326 249 108 855 484 185 563 60 745 45 118 41 104 589 455 546 655 133 955 962 683 418 62 135 486 471 374 837 37 546 672 474 11 788 797 621 187 594 755 993 916 387 191 938 381 607 827 265 289 137 170 356 584 972 601 241 661 854 102 376 674 384 88 748 536 596 409 460 480 21 185 545 688 985 232 208 173 947 909 736 249 43 614 626 15 747 582 147 58 235 769 78 243 632 951 135 841 522 698 145 112 599 91 958 56 80 463 272 49 447 350 779 301 195 568 450 331 275 835 89 617 829 548 710 653 989 194 847 171 470 330 450 866 597 52 420 368 312 502 610 29 295 370 435 315 786 792 777 990 314 71 91 25 980 914 791 747 660 861 278 294 769 514 967 837 195 222 52 161 59 579 60 531 790 206 971 859 288 822 200 193 186 637 853 1 673 868 856 318 777 337 70 334 108 491 575 211 597 808 641 454 407 141 325 793 931 166 462 855 405
800 179 204 106 160 58 553 254 63 278 576 506 773 218 435 142 131 30 895 953 516 117 110 111 770 50 237 976 432 238 112 50 24 506 358 957 750 291 140 177 322 33 128 122 624 957 551 848 165 140 279 914 443 172 736 402 414 659 105 404 686 190 959 856 652 43 840 552 702 963 851 628 648 774 796 190 465 224 978 308 260 128 394 678 300 383 998 465 61 822 712 946 780 607 428 863 307 277 880 319 246 493 423 463 760 589 922 362 376 975 458 40 846 904 214 488 3 232 826 405 710 458 316 798 909 925 272 648 862 622 991 999 871 395 857 859 239 291 188 932 977 547 311 255 722 210 125 437 371 44 86 734 805 341 650 190 213 211 344 410 452 189 764 909 147 657 939 713 20 496 679 767 831 1000 467 992 314 405 994 466 171 499 7 156 527 237 975 29 822 178 738 831 221 528 347 524 848 215 726 160 395 161 924 656 0 984 589 51 172 88 783 251 357 953 217 328 154 25 456 833 326 453 863 80 936 550 256 658 321 865 62 865 534 886 121 92 161 349 917 642 157 744 606 157 631 616 818 770 255 472 243 645 82 935 424 267 198 773 688 26 837 873 515 844 192 548 976 526 354 418 731 573 319 149 734 355 518 698 989 451 345 944 416 735 690 497 861 491 40 35 32 66 445 802 159 483 101 451 75 196 781 57 713 340 614 396 418 596 918 66 610 380 838 736 605 507 996 120 91 464 65 832 785 470 979 486 285 334 885 313 71 874 375 301 363 448 402 77 366 586 758 731 984 973 643 229 899 556 337 860 845 401 718 529 77 35 496 296 599 941 400 644 388 853 933 137 950 929 118 230 823 908 70 543 57 694 696 855 776 929 541 473 451 56 342 429 674 188 163 386 661 752 200 123 462 272 441 134 666 24 732 870 164 524 455 480 798 760 957 964 639 253 231 969 678 678 114 779 893 798 937 735 207 593 66 572 97 610 398 784 74 238 620 210 359 632 368 785 336 563 700 923 570 340 275 551 1 441 691 866 853 903 447 73 338 360 733 989 660 589 928 272 612 18 657 82 370 516 556 621 53 953 115 833 427 236 84 829 884 468 602 214 949 738 739 851 685 868 778 807 94 366 970 82 573 102 241 244 378 549 767 213 281 881 313 271 492 49 593 502 502 582 493 545 294 3 47 239 301 232 193 349 508 371 932 160 194 73 419 446 261 590 224 629 814 108 124 761 763 502 966 947 249 385 51 574 766 920 641 600 640 810 385 593 995 783 752 380 927 805 252 479 309 62 834 31 219 906 912 591 425 946 963 960 756 620 967 934 180 589 474 544 522 940 540 143 867 255 509 889 735 945 106 829 672 583 816 142 835 868 151 902 801 888 264 16 550 824 356 647 896 167 683 241 720 479 302 798 581 512 196 33 777 279 5 280 13 728 350 827 442 739 697 135 902 308 616 372 504 822 54 767 333 65 76 575 881 74 142 325 335 717 903 295 920 711 187 916 947 579 426 946 79 695 554 166 471 940 519 614 870 709 905 876 242 920 667 924 444 566 412 82 473 205 186 118 892 424 330 818 46 510 833 181 725 336 761 651 789 364 340 427 552 112 499 37 381 562 656 394 158 644 325 268 266 202 974 679 858 653 173 527 479 861 234 431 265 807 100 660 794 512 913 372 583 317 23 18 240 922 227 411 297 293 997 106 520 753 14 158 19 557 708 882 211 717 245 993 152 204 914 399 883 844 671 43 611 758 849 895 360 149 528 723 875 799 900 57 572 816 88 4 298 305 615 657 986 162 421 719 769 553 295 204 99 22 386 571 762 227 34 132 645 335 60 780 673 742 216 952 655 250 793 357 9 609 117 948 782 552 48 299 270 181 457 608 351 586 179 231 705 637 859 959 348 629 740 375 210 423 226 319 384 533 28 779 689 631 104 216 64 325 843 151 961 697 562 10 654 92 289 90 910 3 440 399 584 395 304 33 809 477 948 890 565 179 745 72 784 105 230 635 391 924 406 862 199 813 792 953 122 592 719 28 269 247 144 842 943 423 404 563 267 280 765 602 621 307 190 63 775 713 387 717 274 899 647 563 291 706 408 242 746 604 355 426 362 354 225 791 669 203 931 911 803 136 263 403 619 736 698 434 953 960 706 908 478 109 795 904 129 9 93 238 575 444 555 965 503 955 271 620 25 390 728 849 26 102 699 878 676 111 498 452 50 885 178 87 208 791 828 911 222 921 539 393 507 268 331 713 873 19 505 919 42 867 510 858 120 353 80 151 716 213 68 936 759 394 925 123 168 262 743 659 747 52 879 283 632 689 598 487 136 738 258 560 141 87 855 990 670 628 600 111 981 238 815 7 218 358 197 416 579 630 409 583 940 650 608 482 890 127 49 762 102 82 259 220 411 30 842 422 944 21 38 315 69 382 170 501 317 91 663 59 273 139 748 781 324 364 52 180 223 58 844 21 992 226 772 931 17 93 938 766 824 127 382 489 839 50 999 931 907 888 365 364 742 523 166 111 525 441 229 72 847 512 592 146 524 715 627 426 150 624 771 39 714 232 513 753 206 775 687 349 628 231 486 801 437 73 985 344 538 851 535 645 774 77 43 940 962 14 658 585 580 813 133 349 146 867 328 17 296 769 983 717 693 464 397 801 709 187 692 331 56 874 954 873 987 541 420 668 475 107 945 781 563 246 87 673 448 198 542 255 21 428 379 701 167 475 595 121 44 508 874 273 682 246 662 795 791 549 137 526 965 674 617 565 649 66 169 903 449 179 92 178 921 406 430 872 191 209 727 745 877 345 346 830 869 584 564 688 926 865 889 461 741 653 35 784 578 700 681 360 557 451 177 64 45 113 189 624 536 58 292 726 898 679 506 964 374 569 955 609 490 973 799 538 247 979 399 436 315 857 329 887 85 181 915 255 369 972 715 337 463 311 280 424 466 906 717 142 797 809 81 306 958 855 367 528 753 93 517 327 644 813 290 847 334 74 372 511 808 979 401 371 990 601 934 941 703 855 205 269 464 208 396 226 183 659 601 305 438 123 233 41 549 45 203 131 651 451 288 838 488 897 929 258 343 927 403 44 149 426 897 741 586 750 494 553 67 45 22 913 422 559 339 64 454 998 561 732 236 328 566 563 16 548 588 561 888 562 802 546 393 479 469 736 571 846 472 340 78 2 283 953 827 633 361 929 980 27 634 661 202 410 220 459 262 8 251 570 749 996 964 383 134 275 841 273 15 582 433 179 145 350 701 317 284 624 935 813 668 802 176 618 622 785 737 461 185 849 254 447 633 579 212 528 721 284 126 561 901 472 103 139 567 406 951 694 143 726 431 320 768 191 184 659 72 429 560 528 439 484 477 978 941 146 278 981 878 452 988 340 543 268 276 434 850 958 8 279 590 203 12 666 250 262 919 196 353 320 135 658 811 774 238 487 904 392 215 868 530 377 484 740 500 178 711 329 613 187 754 883 577 144 887 514 293 212 377 407 487 938 930 114 545 859 96 944 786 101 956 804 174 919 18 763 558 499 638 764 591 593 132 571 287 996 429 557 489 61 597 647 119 155 29 479 299 919 41 192 286 483 852 530 460 763 942 524 587 448 886 251 807 709 116 620 548 194 148 66 450 182 156 830 127 243 865 198 866 504 680 776 729 530 860 837 973 649 308 570 911 680 825 28 923 35 95 102 594 120 2 984 89 380 629 591 744 268 819 6 971 433 982 323 153 594 459 21 531 653 138 359 31 885 389 606 113 503 684 646 675 72 130 701 751 930 546 620 108 253 891 935 83 167 625 821 665 396 790 63 235 309 36 341 407 911 864 423 523 480 182 620 6 642 111 319 969 494 787 376 303 48 882 245 306 566 434 79 854 128 310 386 501 988 820 487 526 670 646 197 856 271 277 244 812 182 73 766 813 116 446 598 623 788 39 993 495 123 695 131 139 399 806 412 327 831 755 880 253 372 341 807 810 860 559 800 33 718 821 399 392 824 582 438 470 315 109 615 90 531 730 629 209 321 569 541 968 859 757 154 832 567 908 476 349 160 609 274 868 433 468 818 405 631 482 365 946 604 497 840 373 250 788 239 906 327 175 857 305 740 916 111 637 466 481 969 514 779 636 614 232 40 415 804 596 86 312 293 635 40 804 17 618 597 604 931 123 882 10 97 532 495 461 234 323 548 195 343 483 94 162 973 603 404 37 413 410 16 352 496 4 784 521 864 568 303 607 740 630 33 723 674 413 544 529 782 98 734 894 834 960 281 417 434 491 477 677 722 694 482 480 137 547 628 248 285 779 950 707 548 544 926 320 107 27 332 228 236 380 841 626 970 876 213 244 288 724 156 952 786 59 474 30 770 574 845 436 93 332 470 642 991 282 784 585 242 659 110 55 96 511 268 993 125 107 586 533 881 318 432 453 908 11 355 390 302 836 3 383 808 664 396 830 797 872 681 364 198 653 869 181 308 537 721 485 713 817 770 972 168 829 891 201 502 512 666 268 183 155 375 257 44 476 75 58 682 704 537
640 22 973 939 26 619 182 968 632 974 128 730 889 647 918 229 331 471 649 219 263 559 887 497 896 535 724 929 80 497 946 544 589 263 627 798 204 502 154 25 206 457 251 727 736 496 116 447 962 581 710 451 36 306 757 274 594 520 292 962 70 52 271 526 981 121 92 418 851 289 848 598 547 113 912 453 355 303 33 441 759 47 433 615 824 170 701 954 584 845 968 35 567 509 895 605 792 242 529 564 894 990 975 685 359 341 401 577 558 629 69 579 248 243 403 594 976 289 345 826 398 541 10 327 303 263 412 781 373 873 64 736 622 359 181 961 115 234 366 287 954 253 840 831 351 319 746 938 243 537 767 281 670 222 987 804 959 764 817 126 874 531 960 715 302 944 358 57 552 569 570 212 590 466 744 540 742 835 722 586 750 926 153 834 342 519 96 582 697 479 110 65 756 815 257 368 675 18 307 190 964 822 707 372 639 669 875 723 191 820 729 192 19 18 370 164 63 270 559 650 38 378 527 775 952 61 890 702 561 72 991 681 234 361 635 548 588 939 211 397 647 25 484 672 371 542 193 479 439 26 269 963 43 56 612 687 443 42 479 631 611 244 457 729 495 855 955 936 172 404 239 617 599 961 129 614 85 223 781 628 865 289 328 23 550 724 734 682 802 189 49 809 286 705 207 536 967 929 9 613 586 333 669 938 382 531 784 991 451 998 909 237 4 994 435 818 379 959 137 978 938 484 176 697 813 282 101 430 147 283 826 616 363 294 831 6 684 220 173 920 966 533 637 424 39 12 861 377 518 229 904 45 254 366 25 306 37 953 770 435 536 837 316 92 911 667 469 23 67 107 414 980 60 688 878 335 728 508 266 807 301 928 163 694 306 562 509 785 177 640 426 472 365 421 374 510 318 902 580 605 488 790 138 833 149 48 171 899 624 969 897 595 367 26 425 595 657 269 809 482 893 458 892 38 765 258 564 627 496 153 870 873 916 725 797 187 270 377 595 347 476 898 324 207 293 293 156 551 0 703 513 355 603 890 223 917 913 65 713 951 125 544 343 914 127 934 297 774 287 452 928 688 317 430 304 848 274 30 643 81 506 542 117 624 608 353 754 229 867 442 682 231 13 236 377 803 102 311 572 639 683 429 616 539 133 154 924 588 164 253 320 866 819 536 961 348 806 219 174 79 277 531 592 656 720 289 311 66 381 774 232 642 419 373 467 908 571 190 774 686 385 277 282 394 166 869 886 933 330 747 807 115 314 387 998 453 300 592 598 137 250 771 738 332 725 519 879 364 812 447 472 11 335 305 360 273 205 473 676 552 636 561 869 426 764 816 40 67 793 868 310 592 268 507 259 946 336 191 773 859 850 301 260 600 776 692 723 282 430 13 753 192 834 882 733 517 406 992 394 351 891 655 680 327 7 181 762 383 601 637 687 130 290 677 790 424 122 463 23 131 158 726 685 426 380 343 354 356 626 978 903 365 906 989 530 312 74 768 143 25 461 157 873 177 313 415 493 953 54 998 525 485 499 314 747 330 432 187 76 543 534 725 280 290 437 984 449 306 799 859 690 372 524 674 717 88 925 377 686 632 429 314 868 417 411 378 475 462 587 1000 165 543 805 239 941 795 217 321 718 886 152 875 8 900 593 149 267 257 276 232 315 855 195 823 216 271 471 914 213 738 108 162 289 61 748 6 474 667 562 212 188 229 1 103 780 926 57 657 402 948 349 37 341 229 778 687 192 729 560 633 711 185 427 114 42 121 732 2 648 415 482 171 579 687 775 517 322 174 5 489 607 256 709 933 864 205 689 892 705 397 215 895 814 762 514 578 77 147 548 744 444 972 695 17 413 508 743 717 362 442 350 168 134 40 224 335 442 996 395 114 596 534 545 897 555 855 375 471 978 667 704 55 298 471 902 248 519 614 32 813 619 28 455 815 253 586 629 937 801 55 480 817 418 354 508 990 521 14 839 337 866 780 262 478 201 443 915 675 73 588 148 794 985 171 393 393 131 969 786 297 491 18 473 469 386 756 703 620 220 939 885 180 416 548 740 586 450 125 16 763 761 527 179 733 47 82 974 81 882 339 22 999 452 257 59 921 151 803 391 610 456 987 898 634 463 869 111 787 123 282 242 212 963 64 252 34 702 486 544 425 549 378 730 665 785 145 446 670 835 624 969 855 30 218 83 637 956 303 84 559 531 983 766 449 541 863 638 482 113 179 838 948 390 223 881 765 178 999 876 960 405 883 487 384 566 117 578 24 344 466 789 549 860 583 696 515 372 140 470 441 630 230 706 197 990 681 769 266 610 895 617 993 604 548 497 109 357 79 462 614 97 383 408 539 660 511 48 493 972 680 691 87 273 747 741 28 114 113 553 119 486 533 910 43 61 526 466 76 942 159 481 561 931 127 189 919 821 709 883 73 68 724 100 330 992 248 265 191 921 960 672 625 299 150 238 872 949 511 81 611 144 559 11 723 846 945 139 409 352 899 498 275 618 376 62 457 853 79 340 918 227 654 334 751 777 71 120 165 448 128 236 65 424 309 392 527 662 295 517 53 272 431 397 284 914 917 440 418 459 519 620 668 644 892 863 64 141 780 46 274 399 698 323 173 347 981 71 296 75 577 940 76 512 926 939 376 258 291 983 948 202 891 82 315 933 10 157 10 811 929 950 522 816 685 625 44 17 396 980 728 945 943 837 908 168 291 321 448 708 250 407 93 827 952 41 551 712 785 27 693 140 523 24 56 899 427 249 222 326 766 655 177 312 603 569 242 880 803 700 975 825 683 200 395 856 802 884 594 203 945 161 373 818 855 396 439 751 530 614 385 107 408 422 486 872 475 490 126 244 836 492 959 218 391 86 246 275 950 997 422 843 987 688 290 829 625 858 152 763 317 6 971 694 821 650 209 130 210 922 854 159 792 210 284 993 494 692 603 369 689 582 566 31 422 225 955 104 645 279 847 796 642 167 131 798 388 339 310 771 295 715 305 494 901 368 152 325 769 665 290 45 822 539 44 410 765 383 613 965 312 44 38 719 916 93 864 126 823 779 950 460 747 447 109 103 136 121 372 221 767 21 296 917 659 186 515 264 55 871 480 822 367 255 903 247 450 808 439 597 485 464 100 516 639 828 512 633 68 285 492 305 67 246 140 88 611 621 773 214 204 849 177 230 262 652 717 72 820 623 456 190 952 905 706 658 658 337 545 656 311 583 258 739 27 105 581 542 604 642 668 132 774 319 400 999 929 196 802 109 556 543 217 79 142 458 428 984 310 197 551 585 860 112 561 823 473 14 681 51 994 404 612 919 516 94 178 731 686 387 353 977 242 971 520 752 51 538 691 847 771 855 152 209 408 989 219 693 261 515 639 256 82 212 767 661 776 169 767 645 312 788 380 56 126 504 396 877 371 745 306 483 849 646 354 194 417 284 91 721 559 606 549 678 23 716 910 609 777 3 765 830 443 574 767 557 665 854 340 20 892 208 35 714 393 327 44 478 73 198 194 384 745 520 290 888 950 957 646 573 968 641 665 698 382 631 210 288 212 237 405 35 650 932 785 485 788 842 877 389 447 936 301 417 858 135 692 832 101 477 128 615 134 795 36 98 851 523 170 979 822 857 175 329 440 361 495 995 2 231 267 409 277 2 868 503 587 815 65 400 103 862 862 364 876 146 931 551 488 87 184 142 368 353 384 664 245 160 287 66 635 145 437 296 929 119 131 986 773 568 9 804 640 420 468 89 273 772 45 150 921 958 62 577 827 576 622 29 531 136 259 929 624 651 760 948 592 653 92 155 408 540 457 28 302 65 515 241 342 434 136 454 522 233 592 852 48 522 488 760 576 183 814 565 873 605 588 500 989 240 66 800 596 333 305 920 765 953 823 844 164 510 170 671 57 803 648 388 806 228 380 184 128 58 331 681 40 55 560 505 766 667 38 659 443 673 502 428 762 908 42 261 507 91 676 453 817 556 344 175 983 726 290 423 304 581 956 758 764 283 280 735 942 170 965 634 44 900 727 78 696 982 229 907 667 996 905 226 607 749 19 12 83 994 31 755 292 185 427 124 917 438 757 737 35 468 455 501 728 526 707 291 829 628 277 663 822 970 843 654 863 222 28 18 457 935 673 245 744 445 547 294 510 901 844 602 496 532 488 421 599 187 168 787 660 782 690 436 364 219 718 378 150 810 436 677 636 52 569 535 258 309 559 376 5 575 932 15 331 833 18 507 355 162 557 845 651 666 896 943 933 235 633 90 569 415 759 431 643 791 123 836 421 95 752 278 747 841 668 600 831 554 768 679 492 591 504 930 118 563 106 34 809 332 99 346 476 338 22 50 535 988 134 794 454 944 314 465 18 53 514 295 42 281 124 668 921 356 472 768 177 511 945 934 410 727 18 308 116 923 933 947 400 489 745 926 594 927 288 783 881 441 709 106 735 229 80 533 716 859 850 180 177 546 385 699 688 118 621 528 348 348 502 199 447 951 851 99 110 537 530 937 937 502 610 674 556 613 256 820 637
237 527 46 555 459 275 794 2 7 955 924 274 637 651 671 788 816 98 718 460 141 5 187 850 724 625 644 68 804 413 379 341 683 140 679 954 179 434 868 963 594 361 565 258 248 55 757 368 472 492 577 203 686 10 367 646 834 248 925 821 68 498 723 283 109 687 548 36 920 722 180 921 837 614 495 977 240 508 992 524 341 504 437 903 416 548 477 988 142 461 747 819 129 978 540 913 232 527 213 604 13 859 558 574 662 33 358 970 265 749 269 559 120 157 399 660 870 989 204 924 901 904 163 577 430 679 246 176 441 907 295 520 508 841 910 107 91 1 519 475 391 597 466 666 152 64 833 46 87 440 468 713 790 654 42 318 176 140 487 799 182 530 193 356 946 774 692 559 389 851 853 808 81 77 63 735 123 1 162 178 488 296 197 785 452 790 839 900 763 842 338 975 374 585 788 900 422 198 190 235 885 679 985 566 219 336 852 844 978 102 316 62 62 655 52 669 0 823 669 570 210 358 758 264 563 767 881 973 156 385 356 456 297 34 286 328 342 730 134 596 893 741 66 124 607 496 305 327 707 671 368 827 139 520 620 212 365 282 997 268 514 803 742 886 696 52 198 404 296 404 547 414 546 413 137 594 411 76 783 238 755 652 711 739 57 660 344 850 677 250 786 644 821 974 266 102 583 803 537 678 589 241 279 202 855 276 40 884 346 247 359 363 111 789 322 344 673 332 584 659 586 861 133 643 906 997 268 216 986 996 820 739 649 251 5 450 509 306 666 918 635 867 496 950 889 441 593 285 831 651 796 488 117 633 59 173 118 954 773 229 706 616 545 46 533 28 989 502 454 667 830 342 277 890 150 728 911 734 973 112 31 514 327 601 463 68 862 734 819 944 423 493 923 636 244 918 103 313 184 270 293 384 713 423 307 959 617 634 846 563 628 725 377 358 104 958 956 238 879 298 191 497 453 449 734 190 622 261 512 90 685 3 530 62 645 823 404 189 774 308 252 61 484 327 850 591 449 169 376 348 887 864 26 864 849 433 937 342 500 184 829 162 426 653 73 716 517 289 289 389 250 294 971 180 428 573 900 841 421 577 702 53 189 506 527 943 125 933 899 226 157 365 836 557 877 245 214 737 302 202 287 4 993 41 845 38 898 594 952 87 107 471 6 409 871 469 998 585 555 639 961 656 744 343 604 107 48 132 96 154 272 263 102 234 251 886 541 170 51 378 785 401 543 740 196 676 100 959 743 368 332 942 195 799 263 235 16 545 199 361 575 439 791 732 369 178 464 108 950 669 825 883 221 860 926 24 903 950 703 339 935 71 505 956 716 597 826 838 539 808 897 222 596 501 105 566 947 24 592 421 335 952 35 937 112 914 883 51 131 693 822 685 84 872 415 640 395 169 17 691 717 466 362 898 854 85 385 441 431 301 987 577 56 135 192 95 668 132 154 550 21 856 746 547 553 678 3 628 208 841 451 240 278 731 247 591 98 611 670 721 211 244 458 616 895 282 957 724 980 286 435 138 392 668 227 241 90 971 53 463 381 308 121 594 299 37 200 620 467 814 304 540 552 32 30 44 294 750 587 299 127 299 528 512 968 194 550 492 753 386 984 259 314 880 953 283 106 643 567 707 739 733 738 461 511 362 636 331 333 364 282 440 45 804 770 462 166 143 811 215 720 4 95 719 574 732 412 378 579 454 896 572 138 399 765 2 478 950 203 328 835 456 159 793 921 380 602 111 691 441 165 784 115 702 749 580 149 159 254 834 186 633 549 422 78 914 1 78 824 886 301 682 388 642 608 306 851 717 745 218 642 304 93 506 890 465 591 147 964 758 352 392 37 856 564 932 932 308 797 70 130 676 185 218 638 64 610 391 113 795 169 737 170 993 255 19 872 304 372 780 116 784 840 345 748 763 499 445 310 764 844 734 752 308 114 57 8 432 712 172 174 135 146 179 710 731 460 207 918 932 245 248 652 764 960 97 194 607 959 618 450 880 936 956 595 455 15 214 226 738 492 463 284 293 775 417 728 421 847 226 698 882 611 287 323 977 386 484 630 557 534 339 782 504 967 932 331 536 571 211 688 939 727 628 904 566 578 923 568 334 321 609 681 819 639 794 934 940 128 879 370 919 262 378 538 104 270 586 529 361 524 320 951 994 730 967 941 389 69 875 927 314 781 480 337 841 866 705 236 981 418 127 222 386 261 765 810 217 74 114 697 45 983 805 427 758 674 380 672 700 863 8 167 778 241 349 570 240 172 645 858 569 551 143 719 941 676 94 390 40 267 985 598 439 907 539 966 412 515 585 660 15 940 139 523 340 990 498 351 202 762 910 153 712 60 646 288 302 689 302 974 428 787 60 894 873 29 723 535 245 394 930 518 744 647 637 590 230 71 86 600 288 33 228 999 95 963 550 461 245 502 772 498 771 675 912 383 181 397 421 780 981 382 91 694 144 939 750 975 527 183 156 271 591 424 353 771 686 945 261 417 941 823 458 750 301 970 551 732 734 737 185 613 300 948 113 224 907 92 863 273 932 387 81 633 375 225 13 572 658 124 582 994 962 400 135 364 190 864 176 873 511 220 656 145 208 832 471 339 987 801 335 11 190 480 817 654 205 473 767 309 163 320 576 274 748 497 557 298 287 20 703 231 986 330 346 361 551 772 692 643 227 136 824 659 337 483 785 606 681 996 474 843 183 928 509 802 488 693 203 792 197 317 504 12 761 769 617 627 344 909 203 641 157 50 562 407 189 700 461 14 96 962 484 938 740 308 235 82 919 751 867 588 975 324 559 754 655 522 931 704 546 238 473 736 548 122 150 132 601 958 147 135 82 532 647 405 584 258 837 212 428 875 541 393 307 916 89 632 927 841 59 556 307 814 250 944 825 813 684 65 890 110 806 815 835 280 100 469 635 79 410 85 793 36 369 403 273 253 484 931 666 24 408 408 274 766 699 155 48 419 765 665 47 917 522 28 70 891 938 516 643 158 756 605 345 722 776 326 565 44 450 446 252 777 412 759 132 366 376 705 308 525 936 160 575 457 925 485 268 795 458 874 246 76 465 701 190 329 538 513 384 19 105 506 431 313 197 256 354 2 141 878 14 61 671 283 816 954 299 442 505 357 453 664 699 721 253 531 683 977 384 507 103 520 213 884 166 882 174 4 536 396 704 447 705 209 994 402 440 695 984 542 358 544 684 406 96 812 44 651 139 585 883 188 641 10 170 803 98 348 126 800 429 621 661 177 959 275 554 597 127 709 889 345 414 809 766 867 252 629 499 979 863 614 266 601 172 776 254 434 951 86 14 489 177 228 904 119 388 976 879 735 283 380 187 328 348 325 420 603 829 354 687 318 435 725 14 481 552 409 661 438 999 64 510 880 585 981 510 39 593 206 833 151 434 445 617 470 683 292 974 363 922 634 452 334 360 631 65 573 713 767 314 80 829 625 512 315 397 18 843 72 122 471 561 562 114 303 817 433 20 455 526 886 825 340 982 504 466 915 433 969 632 569 587 494 514 684 426 799 554 173 108 778 544 276 888 491 722 690 735 223 858 554 548 943 649 88 899 371 19 817 689 902 394 479 125 474 362 619 655 729 174 456 573 687 974 257 895 503 530 148 39 205 496 616 632 32 745 798 21 865 589 420 128 646 638 290 627 857 895 559 534 161 186 779 915 336 511 861 668 264 174 860 38 23 184 949 339 599 678 714 891 655 179 888 686 101 242 640 370 444 35 740 392 982 266 761 914 876 100 741 554 259 838 657 24 94 853 848 900 859 399 432 857 410 399 126 125 234 469 536 382 413 873 914 462 493 998 580 126 319 594 658 128 715 912 623 850 576 882 215 854 818 131 343 682 178 853 680 189 239 102 856 229 807 340 97 767 70 452 661 589 806 729 55 231 667 107 230 657 526 576 650 488 955 257 47 724 475 37 618 566 306 107 375 611 281 214 350 557 828 347 972 355 733 990 243 576 216 757 99 257 439 594 612 762 83 78 311 283 202 715 140 49 235 274 143 35 929 849 653 280 347 665 501 796 429 73 175 491 41 916 609 101 995 867 991 566 436 810 353 339 49 738 892 374 171 346 147 116 144 936 312 201 808 140 912 893 869 862 233 497 27 480 760 868 285 661 486 3 67 242 663 418 708 276 425 22 561 625 462 104 229 390 9 719 58 579 34 26 242 567 626 465 77 679 373 465 89 515 908 610 217 38 414 779 922 883 768 985 581 862 678 269 913 21 108 76 201 293 615 256 181 934 22 870 764 302 54 25 43 391 25 372 933 795 965 971 827 137 756 497 490 296 699 567 842 855 838 271 510 735 582 435 521 967 560 158 300 422 731 457 482 556 349 978 656 33 988 134 440 67 793 660 75 596 905 667 448 711 164 467 476 442 465 776 566 907 38 787 726 651 398 180 930 452 942 883 401 93 218 714 443 625 355 972 557 282 648 141 384 519 624 814 360 418 378 411 291 309 249 461 805 621 919 840 784 673 682 448 207 15 789 938 260 486 168 514
459 592 569 761 985 723 537 401 560 383 382 897 698 704 523 988 595 51 879 880 410 727 472 482 200 957 726 586 571 149 619 381 708 37 454 597 824 292 763 310 505 527 492 518 981 614 796 258 793 961 192 754 53 384 349 281 774 213 265 177 894 49 739 247 415 326 397 684 290 517 34 116 892 488 216 391 650 322 151 326 314 737 285 714 771 830 253 846 9 485 184 201 158 347 874 216 426 467 443 764 835 121 245 259 376 42 310 513 674 382 202 945 178 846 901 204 608 732 731 257 782 485 118 672 970 39 754 816 71 25 455 176 691 65 709 478 672 370 679 815 612 676 978 868 367 585 468 669 957 540 909 587 128 659 122 194 757 846 244 735 329 656 90 581 638 625 256 499 607 295 109 382 302 960 853 799 579 432 301 282 797 768 825 452 327 757 469 44 341 212 809 759 408 590 799 520 673 795 377 140 887 872 687 291 888 403 826 506 104 289 152 862 998 492 402 644 157 346 83 673 267 27 490 800 57 465 198 741 286 1 565 344 358 74 56 50 512 704 905 590 212 410 735 503 720 714 41 997 183 896 545 743 983 685 603 642 866 448 238 696 204 623 897 665 379 30 89 296 275 898 418 332 947 323 136 400 519 739 846 223 139 630 440 882 473 485 353 614 574 666 416 919 695 94 561 143 338 480 205 753 554 234 364 925 972 313 928 471 65 676 177 409 823 50 779 623 125 478 247 317 613 605 869 909 471 752 798 667 800 752 627 434 495 605 805 279 306 628 356 192 476 22 213 262 294 435 625 834 312 601 977 150 532 903 750 1000 340 34 786 820 655 779 173 191 252 500 467 5 521 921 500 471 911 219 803 12 156 488 231 975 439 625 127 666 250 142 772 259 867 676 632 620 861 538 485 309 380 361 968 638 396 23 36 242 534 503 606 678 372 158 849 563 581 866 834 891 456 243 733 707 491 106 444 531 816 313 813 945 856 807 417 124 430 597 269 627 766 787 4 634 927 428 75 402 602 709 989 47 208 402 413 677 498 645 610 705 392 272 592 758 16 281 14 214 148 577 68 960 93 219 13 618 363 201 546 18 176 908 950 257 296 147 859 301 328 770 792 608 405 525 325 961 388 17 885 397 271 562 350 638 667 920 659 343 283 844 370 758 460 651 566 799 755 75 6 304 891 529 395 662 915 575 819 231 436 241 264 337 643 342 258 249 92 286 343 784 863 42 123 203 287 276 67 828 699 674 756 90 922 373 832 206 262 971 715 716 963 829 765 996 17 555 84 85 221 326 88 454 146 602 278 374 131 121 234 399 705 862 583 239 15 546 117 151 502 593 199 709 647 366 243 701 24 353 722 479 746 284 520 522 884 956 179 306 681 621 187 65 573 221 21 877 769 209 331 58 689 47 893 446 354 808 223 93 865 85 964 419 409 561 337 228 850 60 912 597 552 130 934 906 119 158 432 735 1 149 480 183 748 284 477 836 43 52 235 701 407 519 344 894 463 289 744 397 920 347 842 155 938 644 836 290 79 144 543 594 33 665 508 576 431 526 767 996 210 445 186 765 465 308 95 413 845 693 858 541 761 869 988 681 611 955 11 68 222 896 308 891 246 910 168 412 925 75 124 809 737 701 115 302 219 476 857 564 670 433 345 661 646 667 547 179 971 84 645 542 185 742 751 686 305 833 448 187 268 738 601 736 101 736 326 623 400 956 548 942 346 334 526 301 295 122 282 325 729 719 810 297 94 768 280 312 937 426 394 79 108 850 710 614 640 944 899 58 637 867 837 210 683 703 697 13 489 472 529 748 298 769 241 846 712 4 313 789 870 580 742 601 62 401 589 512 289 78 848 336 293 840 22 987 599 711 716 671 941 61 821 109 584 59 966 541 743 602 429 377 191 58 435 943 626 541 46 249 936 318 522 423 163 297 73 430 12 849 475 619 284 311 721 507 946 64 55 424 398 654 399 882 688 359 365 948 987 790 160 950 783 970 135 114 577 109 778 616 996 350 106 856 351 187 422 341 680 578 876 325 242 177 620 139 515 869 48 95 718 281 524 172 886 37 503 393 943 113 528 844 322 945 348 537 780 378 762 197 297 540 935 207 962 144 74 314 630 71 318 337 553 909 658 744 142 169 369 387 916 614 72 127 790 845 668 340 785 169 441 552 795 792 45 148 513 729 466 706 470 918 541 402 690 48 953 981 945 161 788 490 921 921 446 503 393 772 357 44 461 375 812 220 984 714 403 279 633 581 784 184 692 550 997 747 229 954 815 352 662 518 530 199 917 440 368 183 644 545 220 631 661 906 260 596 19 386 900 591 360 952 818 713 881 105 129 21 5 104 713 782 249 308 411 504 112 235 499 788 878 671 959 551 217 889 259 430 550 989 618 397 531 969 704 305 649 337 248 392 652 529 85 28 320 174 873 384 806 359 496 146 693 327 527 109 965 938 126 684 728 28 371 481 908 496 263 4 64 89 412 300 841 452 990 141 438 437 791 446 196 315 932 302 839 684 588 248 130 740 35 933 2 145 501 371 316 850 914 520 961 436 484 954 307 807 483 558 333 100 684 532 449 574 324 116 510 977 653 489 642 821 203 252 516 904 860 766 60 454 958 456 140 100 226 219 58 736 706 316 676 37 478 729 559 214 0 146 99 1000 132 673 622 92 831 359 182 91 902 128 623 10 116 546 138 283 631 702 171 975 807 332 457 476 999 662 844 98 100 658 677 732 654 688 967 495 851 248 50 580 562 562 847 989 98 289 414 60 378 925 103 168 725 313 641 810 155 396 113 408 820 723 383 511 174 495 206 469 424 734 597 918 711 141 450 669 556 930 232 298 76 424 629 92 384 769 311 451 488 338 342 175 137 736 420 196 600 782 930 805 32 244 154 812 190 681 87 466 789 834 96 718 91 344 421 1 913 503 170 816 175 35 339 997 261 742 69 893 3 758 787 60 923 936 10 295 504 384 309 721 404 773 570 180 585 700 872 588 903 536 110 324 648 261 666 576 181 49 730 693 251 351 868 177 54 140 538 386 759 152 804 209 81 959 224 39 919 286 944 213 215 129 940 337 808 42 781 320 61 990 533 990 702 313 518 756 277 287 355 145 753 4 822 568 381 678 671 367 594 237 401 754 332 559 686 75 195 938 918 354 389 946 37 130 172 102 425 49 578 468 833 277 991 922 59 869 166 6 665 889 794 339 390 210 572 149 707 580 25 861 330 830 165 416 827 957 40 558 636 833 236 601 391 792 542 973 39 318 982 650 635 6 764 80 563 235 121 385 30 861 201 77 854 57 153 718 634 705 509 360 228 96 361 49 536 758 319 92 862 779 898 448 727 401 44 205 948 27 926 302 843 778 995 689 257 338 952 872 291 344 738 183 141 183 144 496 225 97 29 303 385 449 540 684 591 796 586 105 214 809 255 882 747 22 63 170 464 752 973 714 539 525 555 522 387 266 188 413 960 491 942 736 386 390 980 171 28 571 624 46 969 28 590 520 366 89 657 337 598 690 745 456 507 1 373 513 167 258 906 514 27 168 207 639 274 299 114 897 406 518 979 36 428 282 147 293 52 536 896 686 193 572 768 369 272 201 949 797 871 267 323 597 111 88 447 316 663 980 493 723 976 642 335 275 359 801 445 863 276 653 587 970 557 215 336 399 497 582 18 504 481 902 992 730 719 839 105 880 770 504 564 757 47 313 773 229 568 904 303 384 517 513 752 860 266 361 494 928 511 994 437 280 582 504 352 573 482 360 453 212 23 215 551 699 724 156 974 960 347 614 451 734 194 377 685 350 895 800 479 367 660 201 51 695 321 856 883 180 580 604 82 847 334 150 514 443 427 831 931 143 362 553 544 422 840 661 829 505 567 842 209 970 38 941 924 757 675 115 628 753 838 223 458 546 273 987 682 520 758 708 20 241 904 776 723 851 240 785 239 611 877 783 740 965 218 591 237 811 292 722 180 363 317 955 8 958 230 854 462 256 300 421 955 527 452 256 525 179 615 495 736 247 951 188 651 924 696 52 442 33 159 226 669 966 656 42 890 604 986 390 66 757 910 261 197 666 717 961 994 265 169 514 474 885 907 177 576 124 279 644 694 904 102 722 299 93 777 7 817 899 575 751 889 727 423 663 161 937 31 250 617 603 760 587 605 196 211 811 875 737 7 556 609 112 281 184 664 910 549 52 734 13 26 265 811 79 956 117 700 478 852 39 954 844 714 239 993 694 78 369 506 568 802 205 162 682 596 163 150 477 70 412 616 834 315 227 801 148 49 993 741 377 558 201 933 98 134 790 86 739 145 610 120 350 880 633 604 774 419 657 375 550 433 689 814 337 855 75 732 42 929 246 77 530 614 973 621 568 486 180 288 972 374 732 107 526 593 323 749 197 164 681 80 951 149 31 535 365 701 207 143 324 133 31 703 162 487 314 639 348 434 555 233 361 270 334 189 806 42 471 975 479 678 297 939 115 776 350 864 325 97 38 254 89 227 413 828 794 830 351 882 169 304 222 775 242
837 182 38 274 499 285 906 308 330 552 930 279 438 763 651 938 804 367 236 387 420 884 299 961 607 842 115 933 481 527 335 408 434 451 657 518 298 242 302 902 750 277 526 87 466 55 701 268 21 479 970 48 174 534 507 553 380 865 15 51 616 256 581 852 256 883 556 167 93 742 833 860 902 309 841 121 369 324 405 612 117 774 576 428 849 382 440 818 731 180 839 249 91 285 39 6 210 836 747 986 978 917 773 504 154 559 480 272 746 486 76 426 501 562 726 652 910 413 305 789 763 64 769 794 780 607 779 599 819 606 561 98 573 562 375 633 244 722 697 865 345 831 996 647 340 705 68 956 993 703 957 537 718 76 614 460 454 361 67 327 449 918 232 853 142 302 222 377 79 45 745 328 638 994 122 100 325 466 879 385 508 310 832 592 341 830 318 530 988 566 571 342 48 235 267 366 991 788 456 359 618 557 482 619 233 440 78 760 619 459 427 702 826 405 57 698 343 718 664 458 220 648 514 821 392 581 203 419 981 735 666 717 953 689 847 549 637 556 450 228 27 364 192 762 759 293 493 127 690 121 65 480 146 714 671 605 25 816 313 640 354 778 937 458 698 633 206 523 774 89 365 522 920 834 103 719 528 546 977 904 889 878 691 263 108 837 976 590 729 748 974 657 226 534 644 503 217 369 46 289 865 418 475 824 98 75 348 347 446 718 535 678 622 204 808 78 403 942 135 929 43 319 948 963 794 870 517 541 857 658 433 517 661 249 229 801 137 239 809 474 776 43 152 200 225 105 312 615 843 845 914 469 382 800 846 107 811 805 859 876 735 441 923 106 166 151 807 100 743 692 189 681 922 605 520 72 770 915 7 137 228 190 800 444 34 789 907 684 676 165 542 693 548 724 868 781 123 817 845 401 190 297 934 532 896 997 871 606 632 97 954 823 395 379 586 15 547 724 422 796 453 129 881 16 815 859 350 434 40 160 916 666 624 659 885 168 650 621 654 66 736 10 215 541 739 199 635 964 107 797 252 79 128 964 722 406 461 515 785 687 426 679 760 503 490 370 744 825 792 426 643 990 840 244 915 745 424 787 234 686 126 29 396 337 941 727 430 351 208 460 113 31 284 24 492 672 280 284 35 3 104 428 895 640 294 646 784 510 95 788 120 293 463 796 822 63 534 69 73 996 540 236 903 15 572 62 468 302 595 55 0 676 565 39 825 115 982 453 674 978 283 178 8 96 18 351 275 285 762 897 198 340 435 521 202 12 261 100 109 289 522 818 716 471 969 980 488 198 478 601 824 329 723 617 625 233 31 22 973 728 708 517 838 434 541 194 887 681 737 955 938 930 550 483 66 657 77 759 163 450 926 864 467 175 627 860 489 49 443 286 601 789 682 132 459 701 310 941 81 484 1 87 678 154 925 338 967 447 852 731 347 552 549 761 706 360 620 11 187 990 611 294 724 783 820 888 712 845 789 272 209 433 160 865 431 448 531 931 955 493 491 880 844 263 64 377 606 730 254 67 23 235 602 85 474 444 908 667 631 796 268 171 288 5 741 909 621 678 646 119 645 640 379 547 778 49 932 673 929 752 418 150 205 264 660 721 97 56 171 673 106 881 100 428 866 60 290 453 132 411 513 427 756 204 591 733 876 998 462 413 129 792 376 477 191 596 893 409 864 791 133 132 384 526 153 250 580 810 317 731 594 609 623 702 131 501 749 233 775 967 134 789 487 262 329 956 803 921 349 891 88 366 753 822 687 650 390 649 125 212 924 394 319 695 765 367 505 241 946 633 188 307 6 726 830 230 370 414 452 463 979 589 404 313 75 914 437 790 968 275 867 815 913 356 945 111 253 155 385 43 670 361 558 972 705 841 814 228 986 76 278 479 32 783 568 885 139 114 539 284 610 940 258 390 374 524 300 825 231 834 500 272 150 586 734 473 521 570 766 494 61 617 950 424 679 710 700 839 878 160 289 874 344 51 675 911 771 525 334 149 17 25 486 397 328 999 834 852 218 249 358 320 704 303 855 805 82 706 336 442 242 696 441 706 582 191 939 895 719 808 506 275 367 337 563 254 912 666 783 365 439 92 626 870 683 986 781 788 696 144 560 684 118 36 921 684 265 175 961 272 615 113 413 221 942 85 407 336 181 215 709 685 237 369 338 908 161 275 798 983 138 7 59 313 110 342 862 929 411 416 94 49 282 881 428 859 3 783 516 335 311 631 56 683 346 784 707 376 414 958 214 190 584 959 14 493 728 888 958 505 180 225 940 189 512 300 331 982 667 523 577 408 230 68 943 601 10 70 111 142 170 572 397 50 964 516 829 29 827 990 836 773 748 642 303 113 373 52 694 861 553 225 543 326 415 219 386 479 555 394 262 874 307 672 276 562 975 22 74 341 752 746 408 381 530 407 963 442 147 51 141 441 928 575 457 807 662 28 199 829 835 683 391 592 899 820 831 833 665 883 260 547 502 997 399 186 703 465 589 748 898 780 445 419 998 899 167 544 417 259 858 157 689 902 51 542 37 476 251 765 124 737 248 665 72 244 99 291 877 700 655 387 223 969 114 540 85 252 711 220 363 226 101 629 570 564 458 432 291 586 608 776 121 640 527 486 952 912 447 211 630 841 127 756 28 245 96 19 13 328 984 400 216 115 419 872 609 721 36 378 472 759 332 594 224 774 388 861 470 475 164 201 497 756 119 276 714 115 361 586 564 806 211 153 151 193 740 725 669 509 495 592 20 71 681 107 448 993 848 267 337 785 699 445 212 958 460 567 884 988 904 352 715 133 352 939 538 231 821 861 105 126 494 176 509 172 818 325 469 367 406 876 70 211 649 897 872 252 47 1 861 140 314 295 677 699 92 299 281 270 790 352 144 74 83 678 356 609 270 991 176 559 357 669 823 773 917 84 381 460 936 863 795 821 782 862 412 790 436 12 642 259 732 72 355 392 239 254 484 184 786 930 551 81 810 787 63 104 805 296 11 38 971 422 58 88 985 887 583 245 400 109 309 718 162 916 882 215 828 877 633 444 315 839 324 25 182 289 148 143 157 628 639 808 997 842 387 794 519 90 257 742 851 400 287 450 672 892 116 573 41 231 266 782 758 182 999 327 4 293 869 966 362 298 451 808 992 7 241 460 994 655 476 176 557 27 50 387 371 371 962 129 194 680 585 931 911 735 590 329 5 826 471 589 717 65 894 412 102 674 891 161 195 975 574 690 496 866 725 226 364 351 184 920 523 494 524 339 204 964 812 158 158 550 366 377 235 106 353 92 598 112 293 52 919 234 802 122 286 882 193 394 767 49 791 298 62 885 53 218 856 76 668 116 394 861 322 58 772 654 933 894 22 485 240 502 989 89 652 598 552 271 42 246 931 371 733 62 863 617 641 34 554 288 693 706 886 51 686 852 987 397 972 480 566 741 416 2 402 773 640 349 658 62 277 407 890 620 221 560 186 415 761 877 432 432 959 670 249 110 401 762 600 712 727 649 483 646 537 84 597 181 52 101 529 859 883 529 87 133 295 9 292 971 713 143 243 222 730 894 71 712 603 861 273 247 575 983 788 906 84 916 873 138 465 485 995 722 647 878 421 838 259 670 842 778 592 241 342 874 45 218 33 632 684 312 742 475 721 17 12 640 321 911 207 758 247 876 685 249 49 208 634 137 54 87 327 424 545 535 423 651 455 855 393 304 296 46 271 316 870 694 738 156 143 542 636 503 297 96 410 131 901 355 304 29 372 480 720 274 567 578 80 211 787 909 599 351 860 369 880 315 178 99 112 377 156 244 175 112 918 703 197 365 612 88 213 202 351 578 579 700 596 677 892 410 806 321 951 928 155 893 179 144 965 815 359 237 30 819 320 208 628 696 301 876 26 921 201 818 578 27 169 258 89 323 409 593 90 322 377 640 316 658 442 259 944 593 956 532 306 638 498 367 323 305 185 364 710 595 813 934 136 536 55 226 897 150 326 959 935 255 172 643 980 948 2 534 900 928 801 874 799 359 569 983 751 457 559 322 536 422 587 492 562 873 510 216 368 96 425 487 854 190 140 807 255 677 477 881 159 697 927 397 816 737 850 336 702 367 695 146 29 966 19 879 966 940 238 720 659 77 947 727 983 574 44 198 378 896 990 979 949 163 504 87 149 15 86 826 757 56 130 576 219 573 360 542 629 720 473 943 503 238 511 713 24 5 515 55 383 303 588 7 308 78 333 647 250 122 613 454 145 380 485 810 874 749 525 634 464 442 177 185 875 766 246 877 692 402 60 157 755 429 546 299 69 486 544 569 768 990 165 932 960 729 339 59 532 449 617 59 656 507 853 131 264 368 398 699 227 946 764 996 285 84 389 506 200 92 777 616 754 500 9 397 673 838 183 809 604 372 279 458 663 111 905 185 168 398 245 269 444 6 429 10 196 319 688 322 272 716 817 714 274 152 605 801 648 544 479 583 796 103 16 104 533 246 173 176 263 762 797 898 793 179 888 931 518 608 269 317 909 599 680 299 653 68 593 906
225 679 704 42 232 383 670 133 753 869 814 180 197 792 640 83 575 143 37 972 899 50 447 300 384 65 12 543 836 666 500 942 859 640 290 862 887 724 714 377 410 293 15 866 642 513 33 73 870 633 641 32 632 271 46 246 313 851 428 996 519 213 244 935 745 547 406 537 70 865 104 917 112 346 446 6 553 224 25 284 18 152 498 173 105 778 330 196 237 770 551 741 946 399 261 982 739 446 994 583 230 866 834 161 242 292 378 109 366 800 389 397 829 755 365 886 647 341 141 15 730 148 6 799 66 332 379 186 461 951 344 132 657 360 124 863 24 545 600 731 735 803 306 451 424 687 415 953 350 778 264 303 787 233 335 230 204 428 785 253 516 158 643 500 99 582 445 110 8 671 154 653 213 948 158 176 429 675 489 874 257 381 480 605 281 47 385 416 380 988 606 495 569 175 819 436 92 830 965 119 391 334 243 287 411 765 117 748 186 726 648 21 865 704 134 65 214 156 617 816 236 484 816 968 457 379 394 617 795 100 409 634 715 699 308 102 180 240 705 224 717 870 360 623 558 605 907 796 343 743 93 435 520 537 964 952 958 615 138 752 17 209 492 752 57 517 610 663 478 865 226 668 45 873 767 717 269 383 567 245 118 286 439 709 690 444 324 977 430 842 913 811 677 384 484 802 949 499 529 373 790 873 813 264 542 23 938 242 934 823 911 935 631 528 218 572 602 96 908 355 504 882 328 321 811 267 376 696 274 610 283 333 591 43 992 446 921 757 20 836 215 74 548 953 582 211 890 827 866 351 550 958 999 694 703 6 604 373 284 250 685 978 89 220 382 314 469 93 726 131 61 726 846 921 179 83 116 86 453 119 533 732 441 451 381 669 373 182 177 137 355 321 291 962 372 438 693 648 419 422 991 598 598 38 88 326 364 991 132 903 562 972 356 649 765 995 976 292 139 557 810 49 248 117 572 607 963 856 172 855 95 610 903 278 538 48 784 389 758 100 443 85 967 24 136 777 682 37 902 451 159 945 432 383 585 488 929 815 812 902 145 707 43 312 41 472 823 169 971 584 192 140 507 470 618 382 437 375 84 938 917 376 869 541 165 47 889 425 64 211 21 453 802 517 396 715 277 19 83 180 349 920 980 446 195 257 483 651 387 532 614 908 220 713 950 638 566 610 48 816 649 71 442 409 106 576 969 313 706 262 904 806 611 634 386 412 746 364 674 916 256 188 985 353 605 510 832 305 130 690 975 640 698 571 435 215 471 791 251 316 697 71 877 317 23 878 579 997 764 959 351 508 422 497 941 844 234 883 137 722 357 211 808 191 169 749 121 508 666 44 94 396 147 549 86 787 353 89 769 754 669 574 634 849 559 789 686 995 296 329 282 998 68 408 203 926 482 388 44 859 273 849 408 962 892 142 501 519 587 11 60 980 402 497 896 375 711 714 52 801 222 341 636 456 152 889 637 23 766 981 390 329 416 882 511 157 655 424 825 956 749 17 954 564 448 847 462 779 292 581 532 581 734 222 679 695 280 731 398 233 960 336 173 83 128 424 329 528 87 715 342 959 304 747 198 41 40 309 401 865 69 574 221 192 990 178 227 613 997 727 873 917 438 283 691 381 928 79 176 377 968 117 245 476 362 126 914 52 972 731 557 365 773 128 148 386 495 576 321 393 331 144 912 580 231 317 763 788 289 616 472 586 317 979 420 529 265 194 487 902 449 422 919 28 760 662 240 427 246 975 322 429 545 497 741 333 798 780 979 365 210 462 830 371 920 21 650 488 794 155 849 831 910 758 288 74 403 691 302 374 544 828 50 23 728 827 467 610 888 862 80 355 848 724 630 420 891 762 63 816 625 852 774 623 323 712 67 933 320 320 157 89 540 103 235 787 626 234 609 835 122 762 470 651 333 651 821 703 456 599 724 155 797 710 761 480 200 92 804 696 174 481 584 973 953 950 153 22 271 768 736 808 835 607 311 314 778 136 129 667 206 259 594 680 977 844 843 402 518 392 81 920 259 952 759 3 263 383 863 572 547 224 629 26 842 371 722 141 228 107 223 153 616 493 90 634 860 2 392 797 995 857 537 738 805 15 476 28 358 441 561 809 149 587 771 274 945 572 878 959 440 872 801 530 190 419 294 254 620 216 901 665 738 104 107 546 966 88 79 823 115 339 119 27 571 717 367 143 664 34 789 485 560 41 29 582 369 884 732 209 803 34 923 784 494 450 144 780 7 408 348 229 163 650 454 653 508 208 638 867 72 746 984 876 26 961 933 693 748 766 224 838 491 170 199 713 708 86 568 557 53 567 30 696 463 510 185 44 368 62 524 574 847 547 77 281 987 298 133 401 607 935 856 51 768 348 255 454 113 418 316 234 531 120 651 599 278 5 895 965 352 835 202 912 464 235 28 775 161 231 377 921 937 287 712 627 710 64 534 598 142 44 959 839 73 638 858 730 665 181 332 813 325 400 656 75 721 506 543 739 249 929 354 646 932 883 167 20 822 554 731 835 806 84 212 352 42 420 58 387 807 461 781 278 505 648 512 806 978 557 879 530 622 876 459 945 140 707 840 930 727 412 510 900 942 400 327 50 253 307 820 258 3 348 22 631 123 397 465 281 413 731 777 569 455 147 98 658 233 996 74 161 831 137 229 490 788 222 523 290 974 519 39 919 370 976 397 244 170 98 645 406 565 827 434 579 783 503 433 97 490 61 2 510 680 355 499 798 725 245 603 995 496 658 191 650 970 158 103 256 757 570 298 270 361 635 770 629 404 379 590 711 393 637 838 942 589 341 51 81 275 988 926 364 49 318 34 318 319 543 75 482 719 111 287 871 660 753 667 532 696 585 254 45 96 235 751 532 502 361 347 690 875 608 552 503 861 590 266 233 742 944 334 892 673 163 187 524 407 284 854 669 874 125 262 851 826 851 539 62 659 914 160 194 110 200 162 418 114 228 883 116 171 801 573 524 32 345 299 860 576 587 209 787 947 760 862 234 101 279 981 279 395 994 872 690 35 603 56 864 867 659 193 576 613 966 654 415 948 964 593 543 827 284 315 907 628 494 36 674 219 402 412 541 943 460 720 682 635 479 125 792 800 197 427 157 208 8 652 127 639 365 345 704 318 158 850 651 109 128 513 115 541 693 762 12 952 906 570 387 1 723 131 604 514 565 326 61 207 211 310 59 488 160 493 565 671 662 982 165 521 129 359 126 692 630 497 208 522 423 845 748 694 190 238 882 371 814 196 918 555 128 818 87 201 759 709 432 267 468 127 871 486 492 5 268 775 250 925 766 633 837 837 296 59 309 338 230 270 266 716 875 421 148 528 287 341 709 780 624 623 390 852 598 126 114 747 93 268 466 250 747 644 143 164 894 583 664 956 820 733 314 939 122 743 351 672 143 592 683 578 568 799 955 0 981 309 504 417 962 740 18 668 882 423 671 466 286 898 732 962 241 76 507 718 814 82 941 285 829 509 629 707 214 155 489 156 754 855 326 701 403 339 858 194 385 993 7 479 18 824 865 809 634 951 430 931 294 184 463 886 668 55 485 217 83 108 254 868 336 450 504 713 656 601 337 260 772 940 75 536 578 418 948 38 11 851 694 581 466 687 209 683 657 983 350 258 209 782 313 961 404 676 297 247 914 241 820 675 31 300 989 303 381 577 517 678 584 924 917 688 844 853 796 750 977 880 569 436 311 47 273 661 380 756 209 375 594 31 346 293 175 894 975 754 62 314 593 16 215 702 46 62 68 864 901 150 672 216 202 102 573 955 708 989 50 535 101 188 88 871 122 363 864 168 203 506 371 336 264 723 218 13 388 4 930 481 547 27 75 517 635 957 286 307 184 337 549 699 95 295 340 475 2 881 191 485 125 791 918 146 783 477 896 65 160 71 279 175 877 414 734 833 855 272 576 549 100 916 327 10 889 684 576 473 856 515 617 405 911 530 368 399 814 689 773 503 229 286 716 451 256 183 725 460 751 425 477 9 903 120 102 884 37 900 347 882 404 744 969 700 58 85 296 546 235 346 324 915 735 340 928 527 380 205 398 19 247 444 412 189 127 166 719 400 430 796 350 54 572 988 661 100 315 885 231 276 244 452 475 658 719 876 404 844 255 388 956 627 265 279 703 695 659 893 597 998 479 595 930 580 317 525 353 563 483 599 358 297 792 779 534 662 183 755 137 815 687 906 588 182 463 554 710 793 832 752 542 143 482 897 151 597 752 11 489 181 916 239 181 772 453 944 545 596 867 474 160 857 795 135 947 91 380 737 90 97 526 681 821 973 82 936 813 312 889 556 242 996 162 431 101 729 681 574 314 841 869 935 960 653 642 646 805 78 347 252 202 930 931 839 752 922 648 612 414 608 816 619 704 905 366 817 190 426 76 526 915 927 168 918 371 986 977 14 887 178 445 615 616 111 630 564 298 383 729 458 841 151 732 776 968 586 84 305 481 301 716 792 227 468 229 909 153 374 664 588 85 663 575 786 740 624 357 621 729 828 869 211 687
898 690 716 535 545 525 473 878 703 495 886 718 732 239 188 633 261 413 425 323 852 441 900 294 147 790 346 384 429 424 763 496 804 977 841 921 693 573 537 830 526 684 80 375 868 761 284 398 553 702 330 551 327 414 821 959 506 512 667 717 12 596 368 358 175 311 739 729 275 965 208 920 446 890 782 364 692 390 712 727 894 98 310 76 318 122 23 832 496 130 833 227 187 788 45 57 302 860 827 646 40 337 660 119 167 574 469 953 21 367 114 381 476 839 513 200 662 422 31 345 608 106 728 296 460 762 351 872 76 182 620 323 820 26 93 610 982 671 278 43 678 192 559 184 696 149 713 702 124 885 402 554 119 62 82 247 355 960 857 677 698 283 891 501 501 643 374 105 581 508 533 29 975 91 19 305 83 369 470 91 60 698 942 700 656 806 348 566 143 322 260 128 800 609 159 921 848 728 521 518 832 35 654 749 628 250 610 920 293 969 336 516 761 62 184 231 479 895 988 200 1 233 578 338 634 80 664 18 345 361 176 896 539 236 72 639 784 912 684 798 216 758 724 365 731 429 755 260 308 360 120 123 56 832 681 498 157 61 494 14 100 474 214 73 956 595 797 328 97 239 239 628 999 876 338 466 192 513 726 876 403 95 981 522 670 202 448 370 892 144 549 632 649 254 840 120 340 848 18 43 910 58 84 193 309 730 825 369 753 477 160 863 661 948 979 763 10 585 915 323 0 390 557 166 806 966 282 590 367 594 671 214 178 308 863 526 436 743 255 917 421 130 665 853 972 660 621 73 474 352 751 212 590 382 242 76 14 141 29 332 635 758 525 949 95 198 361 669 572 354 314 668 200 60 725 511 532 886 180 258 676 144 333 246 711 567 218 774 466 310 378 755 233 92 435 189 423 916 983 876 926 577 729 225 708 285 834 542 809 193 798 234 813 342 997 481 262 751 823 666 37 243 111 82 408 793 370 841 632 207 971 70 777 74 77 585 5 783 6 945 893 83 742 508 41 850 109 271 518 477 717 394 531 936 764 74 769 85 229 903 326 51 747 498 62 284 873 41 134 414 916 378 941 610 700 215 51 544 577 7 645 903 527 124 7 645 733 100 624 846 685 387 968 634 879 752 808 862 50 317 690 410 880 849 17 29 586 950 343 778 442 786 752 923 46 109 482 998 337 560 420 241 268 994 406 406 611 994 599 781 792 242 490 320 651 391 686 107 543 429 280 523 68 641 995 313 990 249 862 221 105 447 947 455 294 599 236 106 939 936 787 609 55 3 226 329 987 987 407 546 603 394 317 965 133 292 853 695 998 596 677 701 33 201 203 333 928 376 510 632 701 858 383 415 94 695 965 25 905 871 186 553 86 664 907 818 156 963 283 546 20 995 984 40 759 950 758 945 723 961 468 67 580 553 814 696 564 72 958 120 623 698 909 821 64 293 334 789 432 280 234 250 640 98 360 409 115 768 394 227 169 847 412 853 74 349 371 200 117 300 885 387 673 431 948 622 390 21 854 673 212 426 762 14 816 462 30 410 994 135 520 921 715 126 381 938 955 544 847 742 933 248 426 51 738 140 541 498 791 859 241 865 22 410 695 411 807 932 182 262 600 435 776 113 207 330 118 794 571 72 219 713 714 55 563 163 540 546 551 896 25 190 574 365 295 497 944 744 290 415 626 751 437 500 91 242 744 464 422 10 709 943 973 832 396 830 481 846 455 827 276 653 750 665 812 898 101 655 445 260 618 253 757 288 356 596 991 506 771 892 258 275 890 86 710 337 300 17 977 190 976 598 321 625 788 72 145 418 130 724 39 293 136 234 292 227 638 586 609 600 547 892 697 64 195 828 946 386 88 638 339 213 889 980 591 579 313 913 123 894 221 625 736 866 81 930 171 131 215 912 646 786 878 539 529 731 644 379 903 634 464 729 3 518 801 637 674 239 687 272 281 587 299 728 961 553 992 106 858 498 815 685 53 927 721 902 967 775 796 642 443 335 962 877 78 699 615 170 811 806 544 81 756 737 925 335 478 752 341 286 418 810 42 386 256 237 579 234 391 342 98 915 65 417 748 881 722 808 298 948 550 982 536 112 718 620 149 479 669 279 379 651 895 767 500 504 417 699 524 219 471 787 835 142 773 116 99 311 666 718 637 899 514 124 630 819 257 222 974 562 137 300 560 526 927 747 231 664 652 64 440 997 562 776 165 875 270 369 363 549 382 320 467 391 881 232 246 518 803 137 819 383 202 532 727 730 588 120 191 665 783 17 154 605 745 577 935 962 831 149 301 359 846 488 210 513 48 1000 951 748 206 953 509 640 89 79 491 733 320 576 357 828 104 869 606 120 125 710 465 61 201 351 264 330 461 978 740 889 582 314 746 892 139 527 565 236 296 4 487 851 34 447 162 90 887 99 845 297 702 388 904 804 546 894 960 26 126 150 291 833 297 238 597 345 217 391 822 564 223 288 949 736 774 879 196 419 902 282 483 735 183 204 966 672 859 855 409 571 27 977 385 352 888 337 131 400 497 130 486 688 303 722 222 649 354 201 430 104 43 799 190 292 352 497 395 760 789 746 325 355 867 741 639 654 16 746 152 68 625 931 26 338 505 761 399 251 523 642 90 785 485 746 775 573 373 149 323 117 392 196 428 621 567 707 737 86 931 760 377 876 570 436 112 945 913 11 140 505 945 315 850 958 936 8 315 904 969 67 683 624 810 749 250 111 431 855 617 238 439 184 393 163 943 265 277 406 970 511 220 353 155 750 312 57 224 585 245 136 959 333 876 914 766 507 447 580 604 730 456 536 135 163 477 326 163 356 438 146 238 698 161 158 842 15 668 658 760 418 347 539 122 758 795 466 911 853 855 113 919 713 607 859 489 77 957 601 575 182 875 277 658 533 843 414 179 687 828 281 365 219 499 459 515 521 405 570 189 408 415 195 552 916 369 329 243 222 860 936 707 363 108 152 954 581 472 941 359 626 413 86 986 305 869 727 54 503 400 105 142 684 248 854 285 503 601 698 416 43 462 385 978 350 244 682 79 912 861 15 593 81 458 291 631 20 952 586 449 204 767 1 824 998 882 726 596 979 424 295 237 701 996 200 434 663 235 309 388 374 781 417 679 616 749 967 289 610 335 26 704 513 922 458 522 222 384 713 269 236 906 791 641 16 227 537 211 131 116 706 58 196 598 840 493 872 288 508 920 785 129 641 380 202 444 483 205 658 375 602 785 989 648 620 36 948 980 849 940 588 267 919 511 977 15 639 70 869 730 425 802 967 332 774 772 569 897 607 311 177 542 511 44 294 52 614 734 463 199 436 699 555 555 687 584 532 225 676 899 688 488 831 589 900 113 900 912 512 964 837 568 872 613 99 228 764 240 853 498 944 917 782 398 949 569 978 592 171 538 106 535 317 865 80 410 54 595 233 530 890 633 206 768 127 96 771 173 312 251 194 830 836 884 197 657 34 433 23 4 965 741 511 937 477 35 42 127 667 427 520 263 185 331 850 614 619 475 52 675 645 213 46 146 371 985 925 279 686 663 432 587 440 47 695 198 923 457 207 57 754 691 469 558 120 963 82 305 260 249 634 950 757 650 392 642 900 194 354 151 459 110 517 9 899 32 735 836 938 247 711 689 721 705 911 2 106 583 879 450 88 790 538 272 508 754 514 799 187 319 665 561 115 643 551 172 412 503 586 851 309 818 915 71 583 252 512 459 416 720 584 166 118 103 871 316 19 349 708 866 113 404 382 397 642 507 742 786 961 492 373 138 45 837 563 918 18 794 422 342 910 735 94 389 955 554 160 411 501 914 207 780 451 864 334 778 418 612 858 63 18 534 30 61 557 141 88 839 289 871 829 362 533 75 187 519 151 856 439 353 420 366 962 989 953 85 957 148 132 170 541 66 740 451 791 13 232 682 810 177 754 826 313 328 745 128 501 274 519 743 83 253 324 622 207 164 119 517 455 872 188 929 645 174 903 209 79 59 961 107 458 132 708 706 255 259 132 304 431 556 531 350 910 386 341 770 614 495 990 271 634 376 484 934 654 153 32 307 129 181 33 144 8 883 198 993 148 765 64 829 952 655 633 329 726 627 524 28 215 150 988 49 146 452 471 932 773 908 974 877 434 870 411 286 684 619 333 585 844 508 264 923 416 197 608 680 71 930 379 504 83 528 558 69 499 512 279 322 21 372 144 306 551 92 746 602 464 896 32 38 724 566 127 193 281 185 725 265 558 805 691 454 922 672 356 358 282 344 798 938 677 364 556 849 899 719 264 779 507 874 710 401 87 838 190 158 91 502 480 230 590 463 552 594 822 232 468 204 827 266 872 629 614 102 65 694 67 844 184 616 111 921 686 121 707 419 776 605 446 793 798 453 606 953 771 324 830 653 845 24 651 67 174 287 497 647 93 688 549 636 668 441 428 73 37 8 428 87 321 484 987 516 927 480 497 387 257 273 739 414 668 576 774 659 891 901 6 548 95 168 44 11 511 573 113 254 875 924 814 817 817 106 482
615 457 439 603 52 530 726 789 263 410 862 153 772 66 984 6 239 453 470 156 887 900 394 936 61 637 298 967 848 845 400 452 923 234 504 889 577 914 666 262 422 603 559 840 809 949 762 593 988 989 255 628 7 763 169 922 544 187 528 273 256 534 720 945 367 90 193 960 73 666 627 100 449 439 115 112 111 526 713 287 692 375 698 734 754 513 777 686 966 986 790 563 557 887 415 35 162 829 648 540 708 246 683 922 456 915 724 245 891 857 571 481 858 864 658 527 284 152 662 381 876 290 744 137 641 50 874 160 241 724 552 26 752 352 165 279 771 936 70 284 273 23 563 232 447 928 373 628 956 618 490 616 753 568 474 502 970 178 106 306 112 932 596 190 701 483 510 172 736 154 586 25 98 468 404 220 599 908 9 754 448 642 675 392 218 420 358 48 900 721 41 666 799 804 75 709 723 913 450 674 757 433 476 201 71 625 818 605 694 403 739 332 776 738 524 148 58 684 296 187 181 378 743 135 689 90 129 250 638 780 421 904 637 59 520 264 494 553 348 485 967 316 614 8 491 493 554 901 290 382 796 676 301 536 564 883 126 469 943 660 751 567 307 512 1 934 880 283 36 614 537 923 518 221 765 418 871 429 42 260 938 736 333 878 175 260 791 214 303 244 203 869 606 396 963 778 213 666 327 766 935 716 976 720 971 277 511 46 603 356 2 657 839 698 92 559 865 546 235 144 539 36 601 547 831 191 804 150 605 52 781 398 497 868 671 845 238 274 454 553 716 910 706 60 380 66 801 515 369 540 49 921 292 381 23 514 29 857 652 142 854 883 733 439 584 754 103 682 425 826 562 376 589 653 442 919 826 926 174 959 467 787 56 307 980 53 738 943 94 805 948 584 937 526 829 302 482 183 4 439 768 629 452 462 124 155 628 410 233 21 688 990 850 404 808 742 252 203 131 790 884 437 11 55 232 290 656 360 838 822 466 637 832 513 942 121 277 778 574 637 46 949 324 766 199 104 315 322 87 964 51 524 377 356 779 274 59 7 144 248 945 674 228 957 833 379 530 317 758 158 495 32 513 869 187 691 515 266 868 776 645 191 249 900 617 597 812 18 866 60 8 379 411 925 921 360 345 467 243 862 486 593 602 653 383 547 57 786 643 701 396 313 471 460 856 253 132 938 66 696 703 213 867 750 654 817 592 428 375 384 668 368 748 444 569 515 580 894 879 902 433 450 845 452 236 344 673 937 269 853 593 931 406 691 933 749 659 506 86 884 684 399 890 346 995 404 244 660 735 653 55 357 973 597 489 202 619 570 409 342 354 610 201 573 797 876 825 765 576 393 104 111 647 919 618 310 636 922 622 615 211 853 712 587 920 991 681 333 710 896 275 41 629 169 999 686 96 333 711 418 461 249 31 119 678 991 378 177 10 328 385 310 114 525 613 53 585 108 792 219 82 657 685 253 770 343 146 710 610 302 929 265 941 605 270 179 224 629 598 633 74 506 786 744 34 684 928 807 782 541 231 663 517 764 993 975 183 805 541 822 444 101 872 639 158 503 895 700 512 112 756 377 556 977 897 534 430 857 119 85 313 398 672 695 721 990 649 59 458 814 14 207 760 905 142 983 538 498 154 146 936 862 364 309 747 209 344 817 3 105 72 332 356 273 282 582 127 687 414 759 438 797 499 872 286 799 196 654 335 687 346 103 469 894 487 563 805 707 254 969 150 795 176 712 888 480 164 339 81 925 621 510 288 148 390 755 405 223 13 257 38 98 650 586 551 421 509 767 153 939 120 175 626 103 431 951 225 942 594 911 63 679 329 294 291 597 958 712 679 583 122 52 32 846 950 468 955 860 985 718 588 66 566 940 983 825 909 364 568 806 357 450 785 770 547 154 965 787 922 840 481 622 323 588 107 436 912 998 911 167 250 355 843 115 885 214 308 146 437 44 660 305 693 956 197 525 234 520 139 345 715 306 419 266 314 846 121 183 632 864 188 631 276 451 493 394 320 840 319 934 413 180 595 306 463 664 100 744 128 915 802 448 138 552 316 833 261 53 523 42 709 91 110 992 410 284 372 295 219 202 152 278 485 832 310 933 620 892 200 360 996 920 903 652 623 866 460 26 259 510 274 166 184 558 686 378 719 81 360 270 68 84 446 286 381 900 665 747 192 585 388 84 167 163 177 903 697 368 19 412 591 478 500 344 341 92 759 683 834 710 674 962 553 343 803 943 631 373 300 438 882 912 202 706 339 730 472 500 794 939 384 61 351 457 570 248 306 603 331 98 844 633 479 820 910 555 526 870 353 655 147 322 986 354 214 241 642 817 293 252 336 244 334 859 994 613 393 122 835 61 775 757 297 702 262 87 483 784 401 809 108 240 312 801 661 502 428 224 368 619 21 923 634 674 951 934 283 172 191 393 807 257 960 43 731 770 212 806 325 160 5 608 962 459 135 533 43 989 445 172 362 167 492 915 908 263 522 595 847 276 949 557 964 178 326 602 105 752 507 692 932 170 919 841 590 54 961 753 857 833 216 469 550 423 338 294 299 899 429 865 123 313 682 755 959 726 639 672 581 46 750 698 0 600 143 914 546 59 814 416 26 489 990 665 265 329 977 520 531 255 534 430 171 449 227 821 745 199 822 165 278 7 769 227 998 433 382 682 198 929 207 563 717 789 246 238 399 929 12 98 173 602 161 130 408 246 997 284 355 494 172 950 972 569 24 2 424 231 417 759 35 619 508 101 80 879 795 627 677 596 630 862 828 774 545 530 455 174 350 317 864 609 137 659 101 752 18 73 823 833 220 216 285 438 536 170 342 791 451 447 767 382 371 1 125 299 136 341 215 293 695 528 578 211 223 625 45 872 294 91 898 848 209 835 441 935 793 979 987 437 140 599 734 587 696 763 67 889 527 994 894 273 253 929 267 219 15 584 83 422 616 803 37 941 886 735 633 538 349 186 549 225 420 835 927 201 732 368 88 561 281 487 6 844 113 602 226 595 521 797 640 303 44 593 95 216 436 122 565 67 749 995 257 270 347 113 182 307 899 177 664 91 77 930 117 164 953 749 398 2 242 879 869 54 644 35 991 170 704 171 690 767 655 488 529 570 69 855 328 535 178 179 514 897 423 850 926 110 268 14 60 873 836 229 952 449 230 160 465 460 917 8 272 859 815 987 653 486 440 556 186 520 816 78 370 362 64 614 93 389 946 630 611 665 453 509 484 859 407 990 459 188 160 104 575 139 468 375 755 947 488 791 330 99 501 221 766 623 462 100 670 214 65 409 229 481 102 781 340 138 870 860 48 902 90 170 840 523 978 727 604 713 944 69 657 805 906 828 725 840 669 27 877 351 798 344 163 628 480 5 774 866 361 279 597 639 78 963 934 872 705 620 846 658 245 6 763 722 130 156 982 790 651 552 525 994 16 462 237 720 893 347 498 543 676 353 896 530 939 482 811 111 475 530 740 628 432 832 914 695 817 624 853 930 403 827 25 405 859 494 50 111 924 796 279 406 789 820 558 399 47 871 502 524 85 730 478 682 271 721 222 415 741 91 392 164 302 194 902 885 975 937 784 305 560 665 321 732 205 339 210 94 904 214 841 811 707 288 168 594 787 256 206 489 118 486 434 900 954 412 109 117 280 516 830 310 543 254 402 724 883 504 266 727 780 575 91 34 337 566 572 95 352 380 573 911 305 845 989 899 889 943 849 947 582 711 788 936 33 124 773 380 89 326 180 524 359 841 609 611 931 710 555 16 343 162 533 855 746 314 663 97 264 409 217 914 700 430 40 462 149 231 519 248 855 751 179 68 287 25 907 685 304 298 76 221 156 730 567 854 387 560 62 568 783 769 317 311 646 548 332 58 892 903 505 708 969 781 170 753 189 199 540 660 248 631 134 40 778 746 247 407 53 496 842 831 608 142 548 912 730 498 389 642 979 386 374 109 295 892 612 634 821 25 881 43 837 653 20 289 426 960 981 31 427 694 667 887 30 838 133 839 379 490 416 817 221 343 166 447 852 958 258 449 587 796 141 472 800 999 412 680 714 403 992 946 116 876 925 864 699 351 913 378 819 457 27 975 322 284 39 439 579 956 99 749 157 241 687 631 443 560 386 230 691 82 366 206 240 836 820 491 806 976 583 550 363 416 289 147 391 472 561 570 742 99 722 87 824 925 635 652 397 59 151 692 457 826 878 623 208 626 318 873 17 232 600 182 418 785 251 351 194 520 861 323 827 988 159 217 54 702 873 996 737 857 901 985 516 131 477 120 968 383 813 770 542 621 145 136 863 735 727 580 702 589 395 104 957 801 185 57 535 580 376 404 930 22 974 758 728 419 810 527 918 125 947 110 204 862 195 175 311 829 309 432 79 915 473 949 624 542 148 801 761 365 625 576 84 860 875 836 496 672 905 369 506 841 915 982 607 56 155 377 940 429 464 126 365 123 435 62 503 388 718 449 680 423 764 797 851 533 190 140 97 577 28 553 532 155 916 138 260 403 22 393 729 258 860 342
470 89 749 344 41 239 974 842 50 505 625 534 290 460 514 661 501 892 615 932 633 599 177 252 705 517 439 989 106 414 509 711 98 837 906 751 572 921 343 308 896 657 889 41 175 27 484 681 44 585 393 863 953 390 476 74 205 109 993 768 846 387 463 347 497 750 996 201 243 843 377 56 405 14 51 402 499 213 756 264 425 581 952 397 875 908 784 975 785 777 672 136 788 348 780 442 505 201 47 200 22 514 704 902 16 246 508 653 816 181 213 521 57 542 834 101 612 452 902 546 43 343 763 488 845 636 618 941 489 181 118 875 518 286 292 158 866 464 267 400 682 484 570 919 372 229 641 314 109 558 100 621 63 70 475 670 547 670 819 364 869 737 151 317 457 459 87 282 493 994 892 982 987 494 538 281 761 446 727 624 478 15 862 510 193 397 689 277 180 50 91 903 61 811 873 994 224 868 532 690 533 891 879 556 670 860 752 600 516 368 553 644 441 240 911 240 128 842 774 387 614 173 45 935 903 905 402 864 318 842 436 406 564 721 864 726 413 130 915 484 721 539 40 819 235 588 936 730 449 979 468 971 674 241 605 61 631 259 88 668 477 921 718 126 368 884 710 857 29 290 404 110 551 91 929 874 571 606 755 909 732 16 933 547 765 471 781 529 628 375 232 8 632 714 885 468 432 248 657 178 833 838 696 510 172 745 676 99 308 15 10 281 909 846 741 662 666 803 474 36 930 58 925 226 568 128 255 7 369 205 329 741 759 952 849 661 814 42 104 637 827 835 800 48 197 268 526 226 116 832 826 526 289 636 842 599 219 711 645 40 35 770 715 175 39 957 793 548 541 501 830 276 991 684 70 200 791 568 743 250 186 566 739 327 738 740 887 403 595 663 659 313 496 204 479 131 901 725 823 898 984 353 733 300 162 317 498 908 979 402 620 988 619 874 73 608 981 143 350 865 931 524 72 312 643 506 313 103 120 435 586 960 314 315 995 665 279 943 302 155 985 575 512 635 300 254 997 850 810 60 591 984 552 144 557 895 994 868 640 351 374 339 127 120 859 643 872 688 660 118 225 295 212 262 817 461 327 20 296 829 220 194 306 140 972 983 236 830 152 630 311 568 947 173 908 952 383 655 89 278 362 164 230 430 626 86 165 950 77 518 431 706 771 183 548 832 419 545 185 342 126 17 986 645 825 358 485 603 555 317 890 200 796 459 158 451 7 397 49 809 259 255 407 1000 472 162 6 393 959 818 729 872 950 761 523 477 918 911 768 112 426 876 540 577 299 478 233 173 754 321 125 261 880 498 621 577 384 353 269 93 527 268 97 139 506 735 164 570 287 554 634 359 157 626 642 62 649 400 913 589 228 17 64 700 934 361 188 318 594 187 69 574 803 42 836 440 298 504 416 177 877 259 667 194 55 55 673 827 167 107 742 843 970 956 843 669 170 863 726 758 884 637 623 243 603 46 131 71 392 346 217 584 828 692 967 753 202 383 513 430 191 977 349 712 566 8 668 467 42 46 293 609 178 432 601 583 685 475 250 594 79 661 850 794 99 927 422 732 593 99 989 266 916 413 159 149 898 795 999 282 264 856 462 466 241 584 13 679 466 195 651 233 221 575 418 332 580 600 530 316 354 976 182 589 480 274 187 306 163 525 337 112 550 184 562 167 782 758 975 751 610 825 786 764 273 806 320 610 707 31 579 993 583 469 539 866 282 738 430 367 336 99 701 825 935 882 607 202 725 118 331 372 253 223 776 564 25 248 321 658 78 224 847 197 700 793 799 630 74 887 14 261 102 588 226 864 229 438 762 204 455 488 957 723 627 808 96 792 365 861 617 175 502 654 166 950 792 233 954 958 658 420 142 93 865 71 445 420 874 504 706 507 189 50 181 895 196 374 522 635 312 539 394 662 459 459 837 214 893 61 546 126 534 548 401 206 201 137 19 280 818 801 772 834 990 523 852 726 132 284 822 211 52 280 274 172 56 440 927 62 815 451 153 651 408 304 284 602 537 594 722 232 370 518 316 289 23 73 519 988 325 764 829 739 596 507 155 548 671 298 486 69 71 873 315 913 30 676 223 185 179 265 360 130 326 295 192 447 62 915 387 653 85 489 587 897 980 418 307 885 639 434 240 421 611 990 174 380 214 619 691 419 31 762 319 410 107 849 683 966 351 15 510 662 806 397 90 104 200 956 111 105 309 235 944 285 525 328 21 290 624 981 295 145 251 910 712 195 428 348 698 838 83 716 146 827 943 355 764 62 494 80 606 725 807 767 403 543 789 742 942 678 86 391 976 252 868 907 437 476 812 276 34 480 84 631 103 737 471 828 271 525 907 467 854 735 8 818 863 899 138 439 938 334 857 618 161 316 15 30 894 248 744 387 841 787 883 825 115 285 808 557 589 165 876 740 488 946 145 372 429 281 955 457 20 21 820 705 242 841 453 351 379 67 367 467 12 818 767 718 899 619 542 63 661 15 448 978 26 771 237 553 194 217 218 578 482 736 390 174 280 332 149 692 262 883 461 704 206 755 882 55 528 686 119 485 258 980 529 756 114 175 536 652 203 549 434 65 746 227 575 268 948 61 190 667 565 668 400 307 878 704 630 648 286 501 481 744 94 979 136 551 376 522 423 983 398 341 156 684 412 700 122 510 32 830 613 644 777 250 515 768 588 257 939 9 123 795 832 581 339 701 5 674 988 432 147 531 599 842 270 643 92 959 435 46 602 462 18 484 585 321 900 472 740 511 54 224 919 877 851 469 693 938 945 436 238 118 590 981 886 163 460 482 870 71 216 590 839 918 881 586 124 215 265 806 561 825 573 68 198 184 257 778 143 788 783 164 801 561 67 758 266 833 524 866 652 875 382 682 363 478 421 373 831 232 9 949 452 570 344 75 860 63 824 968 750 611 364 863 239 693 543 289 679 645 669 48 65 813 581 411 82 759 492 490 129 488 717 838 853 240 252 540 695 264 797 81 112 687 348 877 450 310 914 288 730 312 821 619 249 539 356 747 322 546 275 66 709 340 144 566 924 525 113 957 60 614 454 190 168 121 184 835 58 57 352 439 386 953 563 793 446 313 150 271 961 262 858 217 442 824 283 981 396 881 855 324 802 191 46 52 688 920 805 225 48 659 517 222 711 202 388 874 381 748 366 783 204 357 597 103 487 896 558 407 490 28 355 889 328 695 638 307 751 95 411 997 317 655 173 977 75 786 737 578 720 208 798 438 867 304 665 769 556 242 438 607 838 392 848 985 629 690 169 512 301 237 272 316 922 556 684 115 951 371 917 298 637 490 4 160 560 733 371 88 680 90 406 533 567 12 646 964 787 997 544 83 95 186 708 271 545 612 27 502 130 341 222 223 795 974 332 622 653 462 723 312 926 924 36 902 592 369 923 687 958 805 256 857 210 607 345 763 227 549 636 956 444 959 310 616 263 272 897 35 458 804 677 689 971 653 353 940 0 824 663 577 101 597 941 650 500 950 294 695 770 979 424 503 440 996 254 628 483 869 681 554 946 463 208 417 904 464 234 864 983 641 108 945 840 867 535 922 260 445 433 337 3 826 171 107 397 715 895 696 244 658 973 773 521 223 491 655 703 644 600 879 504 180 650 38 940 139 261 108 37 150 473 839 773 855 861 746 811 925 373 939 731 284 966 718 920 789 760 960 443 164 414 281 794 107 465 428 105 857 992 305 758 506 713 33 891 447 757 215 559 442 804 853 277 598 511 624 464 106 385 796 503 925 697 714 578 685 702 892 790 9 747 69 736 480 285 485 409 6 359 275 905 667 288 739 135 149 291 373 117 990 80 826 76 971 664 980 346 579 2 92 678 458 549 465 531 121 246 873 699 744 937 185 304 457 338 828 276 717 598 305 278 281 357 174 160 859 199 730 148 405 769 394 778 958 576 544 766 998 469 604 347 626 183 709 333 331 93 566 962 220 956 909 297 340 604 849 140 921 728 349 608 181 921 196 960 618 141 565 647 119 813 684 574 449 735 23 835 394 577 273 856 765 912 940 24 695 248 136 569 298 17 346 247 483 982 218 692 828 969 19 378 693 33 928 415 625 334 244 399 464 361 873 714 542 305 120 622 491 417 995 775 306 635 897 964 934 998 473 932 103 303 115 207 312 582 343 949 398 139 149 753 843 963 855 358 666 687 308 28 241 211 614 888 557 110 710 176 792 656 377 137 959 844 400 584 760 690 662 719 166 121 165 231 958 654 152 809 495 391 891 675 297 977 754 467 617 281 843 68 177 11 711 340 250 910 917 324 135 341 220 871 428 59 214 965 976 133 747 342 71 734 407 609 555 330 557 968 562 745 459 686 418 616 146 81 540 38 324 748 597 134 720 268 893 395 707 554 49 644 358 427 898 779 674 410 800 495 316 724 404 716 400 380 546 447 137 245 26 389 712 375 802 1 33 456 157 648 54 662 187 978 857 209 121 195 200 335 841 451 575 323 388 928 964 655 108 154 315 694 623 520 44 420 974 66 284 215 841 53 618 507 926
85 48 518 403 362 850 405 165 861 660 124 254 424 491 575 606 342 500 270 920 838 425 626 491 544 784 716 358 658 490 194 554 128 852 539 52 39 146 991 358 61 490 442 271 45 934 267 186 746 965 22 963 723 850 207 760 111 413 549 144 13 887 80 672 867 106 651 71 445 645 692 660 481 958 440 339 137 344 475 496 802 908 140 907 191 914 328 927 743 871 602 636 256 853 594 296 870 337 23 530 498 627 69 935 923 905 179 775 337 556 7 928 583 583 914 301 354 787 112 991 363 975 105 365 605 53 629 115 72 351 331 346 558 695 246 97 119 15 936 847 242 932 373 956 414 532 982 781 656 464 432 178 375 41 933 393 19 531 176 1 858 355 636 266 744 29 531 161 390 567 234 608 721 642 43 451 977 467 422 112 761 955 663 23 822 694 857 388 515 505 924 68 492 924 763 87 999 294 127 863 101 121 387 510 818 42 877 774 288 481 132 18 280 295 873 191 431 642 971 930 546 129 551 746 25 696 708 694 659 29 608 821 409 763 942 6 613 669 325 286 685 750 610 728 754 102 632 499 418 566 282 289 618 190 782 117 352 605 980 203 218 93 596 3 787 730 159 428 560 679 241 891 587 71 185 559 65 810 461 667 393 839 73 956 657 883 29 254 429 449 466 810 963 759 691 490 710 134 741 469 913 873 553 838 817 259 888 355 826 399 299 232 268 579 477 536 768 777 823 220 287 261 922 785 950 736 301 113 265 597 136 101 27 966 720 886 621 25 834 568 611 943 635 850 578 522 776 633 829 915 407 729 296 741 239 563 805 240 349 426 807 301 415 361 665 128 182 341 978 871 647 858 297 564 582 714 534 562 912 749 309 821 995 917 528 121 369 622 770 114 773 765 232 854 300 421 843 507 825 236 293 20 257 64 890 161 614 712 380 969 911 399 854 935 694 784 684 470 18 389 695 513 60 35 793 797 908 158 46 888 152 409 693 638 556 108 162 216 15 485 113 630 95 380 341 326 570 386 116 396 487 509 974 680 910 451 366 553 801 208 317 363 502 175 144 156 883 419 573 923 458 409 875 823 897 720 238 67 926 741 729 985 259 419 894 49 443 47 117 905 562 616 907 125 506 613 361 587 77 490 638 710 847 429 48 466 516 545 496 537 62 257 537 803 624 219 50 791 957 758 740 562 55 3 835 241 718 645 211 476 581 598 303 635 510 536 568 248 326 162 788 938 975 982 340 10 357 129 609 435 51 554 350 60 751 291 906 290 709 414 680 187 951 571 89 843 110 333 312 204 315 240 508 193 934 141 527 306 772 171 598 513 781 771 209 862 486 176 459 786 479 121 705 65 769 853 58 747 985 787 370 760 711 743 758 144 86 71 500 500 399 956 40 99 485 122 661 452 996 108 436 267 68 423 726 58 616 929 774 100 688 970 809 784 114 245 900 187 104 851 566 997 756 802 966 3 91 590 600 487 872 412 953 81 736 359 567 134 26 347 462 768 970 164 250 803 364 13 4 914 444 162 452 404 273 296 683 156 676 985 519 53 620 613 190 581 569 772 410 179 860 192 804 179 283 552 964 504 170 820 668 274 425 470 447 439 284 115 228 161 925 483 169 115 821 379 96 826 795 436 501 208 203 109 147 422 57 823 909 669 918 6 798 611 606 605 343 869 14 640 511 916 130 740 893 977 780 651 884 131 973 945 103 995 237 845 853 237 100 482 384 930 106 793 959 890 869 922 327 429 981 339 307 743 641 805 220 645 783 489 734 154 178 755 473 19 166 206 876 601 946 434 988 35 619 32 177 32 217 411 420 372 471 281 952 173 16 231 640 981 767 482 584 410 607 291 523 182 574 931 697 830 586 470 52 760 460 328 464 616 757 283 865 290 771 358 37 49 997 258 149 425 542 555 6 820 252 184 604 371 552 434 391 581 184 679 278 840 87 470 595 892 34 89 314 573 678 206 212 333 88 998 687 398 493 783 260 725 849 829 962 848 686 943 469 978 204 358 304 464 381 197 646 207 376 886 592 643 664 655 20 939 377 500 441 587 830 699 747 557 495 624 820 715 438 47 577 382 491 747 504 24 160 268 383 755 411 418 615 627 439 972 262 78 263 796 920 391 478 516 949 16 591 91 732 395 813 493 580 341 168 319 603 693 189 269 44 867 358 741 915 412 954 330 797 496 164 455 108 264 634 54 118 816 139 54 408 176 851 638 313 576 507 978 643 15 760 453 396 450 792 162 557 524 990 894 107 997 339 270 540 116 123 559 737 976 859 73 305 822 831 816 195 163 563 285 224 475 509 962 272 681 135 127 682 712 881 276 347 838 394 441 490 802 236 657 628 305 866 550 269 917 536 726 417 295 321 72 559 665 623 711 791 388 482 557 599 393 28 793 351 518 468 48 941 737 846 490 675 352 984 644 437 787 141 525 779 271 660 627 455 878 522 921 786 805 927 949 662 517 655 185 222 679 704 52 206 87 215 590 416 45 852 596 931 623 171 73 547 910 998 456 862 50 323 717 679 966 67 496 956 921 230 184 476 205 99 46 901 162 483 674 590 372 412 879 90 599 291 431 958 847 17 967 548 875 896 839 969 242 526 389 812 492 186 604 131 361 855 510 235 746 295 219 712 384 385 605 895 250 816 467 356 931 803 752 512 607 690 963 530 755 163 485 928 542 198 840 31 606 917 676 406 876 258 916 371 241 986 262 529 846 871 970 63 653 698 451 5 732 151 310 446 308 630 450 484 548 806 178 764 670 227 889 748 759 700 426 899 68 784 84 755 778 517 657 2 624 733 450 930 186 175 45 35 591 345 547 617 204 355 741 874 757 898 781 434 377 639 922 229 811 92 294 150 771 219 699 841 574 745 644 172 367 225 491 905 511 916 192 451 919 121 286 521 955 885 457 555 10 945 185 386 223 759 13 430 234 593 454 47 434 457 338 674 801 850 439 53 159 397 51 316 585 3 338 810 997 311 126 714 703 938 66 848 325 554 722 419 299 49 742 535 487 70 998 389 703 892 323 158 712 332 636 994 73 561 685 525 276 811 772 346 535 796 890 165 717 181 869 353 422 790 983 360 550 427 310 935 583 789 92 494 654 968 275 666 143 183 27 828 148 947 203 319 977 681 303 82 227 30 238 421 378 156 254 180 266 24 228 499 920 193 424 74 331 989 937 837 624 645 210 367 421 426 60 777 531 467 267 368 985 631 262 983 924 815 280 739 614 145 632 126 376 585 562 533 297 378 766 622 579 564 709 205 828 254 240 318 931 138 668 102 857 538 278 197 635 348 600 365 428 12 571 961 430 221 392 845 907 76 531 832 830 750 762 571 442 306 606 374 128 188 95 244 175 671 414 41 38 75 628 648 759 880 69 359 713 289 500 778 35 249 368 334 664 868 428 42 955 245 640 722 201 157 303 382 212 153 623 565 579 921 135 266 73 955 55 449 910 474 469 167 60 799 902 775 224 589 1000 731 351 738 998 344 340 395 913 223 748 762 649 248 761 187 767 208 557 827 929 199 308 730 94 863 40 612 245 1 347 233 99 505 971 11 864 677 200 64 162 320 424 125 708 450 701 902 1000 715 405 261 780 808 58 497 437 423 211 243 375 940 529 701 801 944 264 513 912 642 402 81 975 154 339 333 129 277 168 824 319 214 812 800 88 882 831 669 565 588 45 987 786 480 360 724 94 752 609 392 148 689 522 965 19 979 472 231 609 59 71 454 39 298 796 727 494 972 360 856 242 765 107 728 177 210 998 216 592 650 425 976 999 891 894 696 452 742 729 433 860 703 88 886 245 943 159 196 997 274 765 488 203 38 469 541 746 281 914 864 730 174 441 83 256 413 861 98 925 134 856 939 851 71 995 142 799 226 129 400 600 435 923 713 778 146 1000 840 824 448 987 625 746 264 381 338 832 903 21 143 75 97 368 524 574 960 925 66 71 285 564 155 78 879 82 673 173 133 37 251 866 967 198 576 779 109 143 814 72 279 708 520 836 388 261 372 605 201 413 54 884 453 506 550 575 839 615 255 48 749 815 0 776 93 3 21 498 766 266 398 783 310 537 819 90 120 591 706 345 572 10 129 545 213 622 887 389 402 10 670 207 290 592 192 484 937 848 904 548 173 127 993 631 707 491 247 291 286 122 276 531 9 842 601 923 94 649 637 463 36 392 699 255 292 355 919 414 379 403 472 629 200 354 401 832 403 968 56 876 271 688 719 875 833 588 503 294 649 352 652 687 929 201 470 653 489 699 335 630 33 795 161 210 122 253 889 938 992 502 302 904 725 723 702 473 32 382 322 887 672 844 463 428 842 458 794 565 948 521 294 749 597 686 579 559 717 26 735 382 753 876 329 941 308 191 514 775 428 199 456 747 836 207 404 647 10 515 633 235 627 89 878 756 785 516 667 344 932 133 644 277 330 441 336 254 465 477 654 220 543 813 8 197 545 221 275 793 148 378 84 909 115 268 324 938 653 962 532 371 78 174 253 175 844 315 79 345 240 488 202 649
84 230 121 635 506 568 282 347 338 149 438 942 337 838 401 480 415 414 982 211 910 810 46 548 335 217 966 945 167 507 666 231 898 234 681 953 361 817 555 676 42 906 528 931 699 97 788 527 994 713 600 437 953 658 258 909 103 256 253 84 149 64 840 886 526 982 608 3 495 805 582 149 553 449 866 144 296 911 249 616 793 959 665 278 659 274 169 746 641 360 64 69 934 474 425 134 875 721 800 654 496 92 962 567 509 296 445 626 662 58 778 26 325 399 154 731 416 338 871 149 557 975 27 90 245 427 931 297 987 787 867 614 945 19 897 34 204 173 574 494 900 263 924 271 904 305 63 86 47 103 687 45 991 588 200 718 95 109 316 78 334 64 452 569 377 867 667 751 109 151 901 248 985 406 158 447 739 457 865 86 611 26 13 402 321 717 682 119 710 235 62 766 346 104 624 161 718 214 894 669 591 852 477 941 364 258 424 585 322 968 182 887 570 894 902 735 485 736 933 424 580 584 992 721 411 569 222 421 993 255 341 727 579 107 829 296 256 758 905 408 223 611 470 636 314 662 507 18 7 884 77 143 39 247 532 449 884 858 450 112 343 34 489 236 734 491 206 631 521 277 247 771 418 225 132 972 319 876 663 477 881 544 644 887 908 240 697 806 818 249 492 726 48 543 621 469 854 529 589 790 227 913 998 627 695 65 826 825 283 706 85 127 136 938 814 518 678 696 17 871 796 156 647 414 926 587 173 865 431 652 143 529 885 299 58 504 177 136 221 73 809 891 776 986 676 648 690 223 248 145 326 934 801 19 100 506 844 998 356 275 423 155 71 334 698 760 174 19 873 398 679 664 50 641 786 126 439 986 500 176 626 188 522 387 979 12 837 951 483 940 147 537 723 356 290 680 144 145 721 84 302 17 436 747 863 336 246 748 31 885 691 612 511 477 761 119 977 92 597 938 802 456 593 870 327 991 384 684 460 257 402 76 520 711 114 334 661 865 272 483 523 968 964 185 234 631 466 137 942 516 367 40 980 539 753 16 28 72 648 718 396 858 760 4 5 407 787 182 646 703 317 573 601 913 686 818 870 338 486 596 808 568 947 565 389 128 835 449 412 975 30 68 214 911 228 971 339 768 583 782 816 388 887 265 972 240 131 925 672 251 41 14 284 1000 747 677 315 754 36 818 261 923 193 793 937 763 510 170 832 135 420 805 620 132 164 594 531 522 332 349 651 212 610 457 757 330 877 388 615 12 329 210 765 897 350 50 142 95 310 875 907 428 140 501 107 1000 653 590 874 806 733 40 463 311 650 173 895 781 716 937 336 359 199 866 841 121 215 731 603 183 340 596 90 4 331 684 911 867 252 806 230 475 393 137 640 78 285 90 882 736 482 862 969 462 67 939 124 960 763 274 781 748 680 600 203 984 688 414 636 463 6 12 738 783 941 414 547 76 859 802 166 591 748 16 363 76 156 661 717 542 115 914 707 890 374 390 3 860 224 600 347 127 289 471 712 336 534 267 724 476 59 196 637 307 465 717 435 891 172 977 606 664 768 400 479 499 668 974 197 303 462 238 789 174 55 616 18 141 19 107 756 312 971 897 365 2 357 183 878 350 514 303 860 118 599 392 195 697 864 914 803 456 434 261 373 774 161 343 958 781 794 629 536 459 968 258 277 522 89 565 21 464 417 352 264 102 433 88 764 767 556 314 957 694 538 305 743 393 549 918 94 54 917 668 427 679 273 535 578 369 490 666 304 954 683 676 276 446 239 419 29 647 758 254 219 655 210 134 257 498 25 299 268 294 725 460 929 606 267 296 890 303 703 51 413 375 22 172 400 972 349 654 862 212 639 151 635 537 118 858 777 692 990 889 451 925 846 515 742 884 383 503 671 641 297 692 779 162 573 80 449 656 501 870 421 889 73 381 116 291 217 16 231 401 623 735 504 240 551 212 815 466 831 315 298 14 170 122 575 965 294 248 395 16 403 182 923 127 4 650 833 619 251 109 518 923 183 22 729 486 242 701 79 803 127 133 354 925 576 690 961 659 260 78 288 522 117 316 176 386 259 500 128 145 152 326 148 445 978 527 713 782 455 954 480 466 198 30 914 589 469 615 749 230 744 34 454 701 51 365 278 43 880 925 585 594 318 471 812 810 494 753 139 173 24 871 104 168 185 30 920 867 49 63 238 360 986 499 379 471 915 219 660 942 560 926 468 700 828 789 380 299 98 894 229 771 728 160 478 954 93 813 545 78 954 438 101 221 588 676 740 623 20 93 537 749 502 54 669 799 542 140 689 60 187 870 366 807 378 763 60 241 75 869 505 188 967 888 211 23 544 891 471 115 657 246 909 194 604 255 879 353 529 784 129 407 572 345 474 837 309 36 146 711 459 397 72 229 286 530 711 568 481 146 592 202 186 611 190 888 628 392 539 545 69 375 8 935 730 97 414 14 188 326 700 271 822 334 950 399 255 592 426 883 446 130 111 410 201 65 771 505 120 715 614 4 645 492 955 445 677 820 189 87 484 760 784 124 299 440 598 784 342 72 419 162 550 434 270 346 517 107 66 840 893 824 35 698 106 612 333 205 732 141 26 904 422 501 512 952 850 365 791 254 394 852 824 391 625 299 952 736 130 672 916 648 925 343 162 153 817 244 274 601 643 43 855 366 847 433 241 597 134 676 552 552 0 411 775 558 254 454 853 820 989 290 487 834 175 968 292 159 320 680 819 812 959 791 150 128 996 130 307 247 137 951 821 30 34 360 619 377 922 907 123 426 638 374 975 90 192 509 12 83 287 893 399 703 440 650 135 476 105 132 263 383 324 509 82 164 23 943 673 730 87 787 168 154 81 642 328 225 634 894 96 331 160 87 561 614 605 251 810 250 240 675 145 209 577 343 209 370 767 566 38 427 475 374 448 635 745 297 392 547 9 276 963 382 68 866 938 59 535 580 37 903 352 827 207 830 11 837 291 238 785 474 457 752 930 429 830 986 295 593 386 826 956 750 892 899 405 284 57 136 406 45 308 802 443 274 736 233 834 297 633 183 407 413 974 995 692 672 1 535 311 148 303 312 774 869 280 72 524 184 345 553 780 558 397 202 498 308 845 701 609 578 110 931 540 5 14 85 629 552 43 751 903 545 375 288 811 122 670 955 566 836 554 54 936 104 387 644 313 205 76 947 912 89 530 353 883 399 595 595 513 13 607 386 616 379 562 732 33 974 208 715 306 795 872 340 447 116 755 944 664 553 244 80 390 39 360 263 97 774 312 382 772 207 726 453 928 823 658 239 701 672 430 894 944 210 654 84 918 314 715 309 323 814 594 780 91 132 83 315 269 976 119 96 913 856 196 280 827 74 371 228 997 274 899 971 630 590 293 26 15 466 133 168 727 280 702 235 102 65 92 405 112 121 798 589 825 928 731 384 919 536 752 532 568 787 381 905 735 643 410 206 631 461 770 463 165 243 265 680 330 733 886 746 404 61 596 790 32 670 398 581 563 837 720 755 464 749 559 6 951 741 453 805 569 579 805 539 493 884 279 715 714 682 806 810 674 786 236 751 388 453 74 381 613 942 16 426 773 456 627 168 429 458 836 992 56 126 939 784 441 991 602 697 737 161 376 58 437 218 759 217 499 435 741 757 622 448 52 341 708 859 527 166 792 998 516 314 935 636 751 30 225 200 694 812 65 40 444 298 921 211 612 879 467 170 906 566 981 151 359 350 10 753 693 814 385 220 497 974 99 680 78 171 442 269 178 726 586 778 705 711 799 130 125 645 932 531 685 541 851 463 138 407 581 441 432 687 472 962 861 389 587 145 271 494 782 258 709 497 642 735 243 336 704 403 184 819 804 797 790 689 973 262 382 299 461 236 632 432 488 876 754 356 839 929 746 668 275 75 476 560 655 558 70 980 766 874 719 301 473 145 163 608 40 6 696 468 391 66 795 207 838 207 995 827 558 502 823 149 428 957 372 190 618 425 157 873 684 660 237 166 212 544 797 649 368 598 220 997 976 852 988 386 301 367 88 821 355 507 409 207 858 876 205 949 843 16 567 5 508 589 856 391 571 179 54 994 61 377 53 33 216 115 940 240 525 313 868 758 126 743 370 89 960 445 590 480 235 844 857 360 750 754 45 956 179 585 852 914 564 869 151 809 202 982 213 735 44 833 584 742 503 627 519 577 762 724 548 80 889 341 656 368 491 544 456 494 533 611 965 975 232 909 300 809 353 198 191 750 869 331 2 618 876 327 943 229 649 549 888 898 351 499 848 850 546 986 706 1000 344 113 281 424 946 933 948 3 233 53 949 620 515 213 250 316 543 877 369 564 769 334 86 758 141 832 362 759 155 766 970 229 652 774 181 147 565 412 849 472 783 593 842 55 180 754 617 901 896 763 266 517 226 483 541 832 807 955 408 59 171 383 153 103 194 599 305 439 262 444 983 469 80 61 348 485 813 151 820 265 722 660 218 510 458 888 358 146 927 885 159 350 984 196 891 250 675 31 108 210 113 99 999 803 122 896
864 925 548 217 528 978 812 671 642 574 813 786 341 791 229 326 141 151 452 726 478 686 505 334 856 228 6 37 337 557 899 538 938 173 959 12 911 770 488 45 363 794 704 261 240 777 759 288 406 923 307 757 514 719 823 308 116 897 40 926 456 198 552 869 636 84 296 285 596 469 544 631 438 10 404 838 802 970 292 538 677 121 199 179 383 767 672 465 604 233 87 156 732 487 907 665 986 625 563 128 614 611 306 717 289 788 786 401 582 662 437 62 378 912 822 174 5 249 94 839 721 715 399 874 542 323 130 518 725 794 462 321 246 681 414 470 501 775 101 187 916 654 565 146 313 270 738 225 434 767 888 149 322 956 575 965 562 46 4 237 498 813 109 398 422 128 490 813 561 224 124 8 800 317 646 609 951 161 42 834 761 380 254 957 107 132 693 537 631 432 702 406 14 288 765 274 243 596 463 690 37 456 195 109 881 790 608 683 801 625 556 381 824 778 663 310 105 496 900 707 200 518 219 314 49 372 58 178 871 157 729 932 345 899 593 358 847 3 643 472 958 596 264 342 566 980 416 209 639 872 767 8 27 593 241 793 245 493 55 659 32 808 626 677 742 736 644 208 163 526 431 864 315 735 991 98 607 428 883 576 238 105 430 748 894 76 775 133 62 139 841 58 483 430 924 125 654 31 516 559 807 467 752 332 638 594 769 989 440 557 970 105 897 3 231 940 24 521 896 836 88 699 925 457 784 242 933 652 618 814 903 248 962 683 425 205 550 372 382 445 19 385 927 990 403 923 222 707 849 627 119 456 347 381 577 679 26 7 633 187 912 906 328 527 603 850 185 571 776 882 285 860 793 179 983 895 599 897 179 503 655 964 407 378 248 519 817 856 353 6 267 514 455 779 356 265 106 593 152 966 89 827 206 441 749 101 366 973 249 555 891 276 754 367 718 673 576 919 487 864 832 707 390 171 386 983 609 634 508 499 402 480 397 694 304 335 192 433 334 632 859 815 201 223 227 815 974 31 686 45 722 555 13 312 300 957 880 444 214 263 791 354 211 208 546 825 530 410 303 83 137 225 262 883 737 187 210 621 676 92 51 253 142 254 835 632 981 17 112 770 34 964 212 706 213 727 1 475 72 449 727 645 904 264 41 119 207 534 108 365 833 680 861 744 281 566 157 948 846 295 181 246 758 838 318 980 987 950 527 802 820 878 634 929 539 934 774 81 297 564 731 17 396 739 753 395 484 376 458 792 923 464 46 335 886 465 415 780 884 77 613 669 739 950 86 186 263 3 492 767 239 217 153 163 503 327 587 45 763 38 489 166 743 101 766 643 25 850 760 195 808 20 459 26 553 999 944 417 392 703 993 504 464 851 450 429 990 548 151 764 920 919 128 905 948 493 559 874 545 837 908 556 647 356 291 799 176 451 536 747 81 492 850 538 69 21 203 548 950 186 196 527 226 407 53 418 133 555 38 433 525 263 102 122 77 598 803 380 521 889 442 665 564 602 476 76 579 460 594 912 830 746 150 381 28 738 446 629 630 173 359 456 127 429 706 247 290 795 972 126 673 924 953 413 865 80 768 316 216 229 664 788 994 421 705 99 410 276 208 804 773 412 202 963 475 922 949 629 272 985 661 116 467 561 650 155 622 337 700 321 412 419 496 203 242 634 513 713 734 659 746 41 762 609 250 635 605 571 96 968 895 379 965 461 703 812 941 117 691 947 890 633 327 108 215 304 175 522 785 557 295 794 230 831 171 229 193 22 319 365 30 673 662 936 149 200 187 682 747 12 967 681 809 475 125 148 173 764 284 679 398 694 135 414 429 609 473 256 956 841 379 348 511 603 892 458 887 282 271 24 282 821 136 449 919 150 286 616 138 787 681 415 338 761 433 828 330 665 635 554 736 516 99 469 963 73 667 464 312 914 244 185 840 560 339 189 235 543 794 995 619 390 744 533 810 869 671 744 178 513 860 389 421 741 92 844 848 813 454 11 80 630 844 723 65 682 428 854 368 805 966 907 164 649 945 951 520 434 695 455 623 260 926 375 992 826 580 478 902 458 858 443 316 838 75 50 435 827 680 467 486 304 940 973 63 406 477 16 838 485 168 260 493 357 724 331 143 211 595 544 64 265 805 50 358 504 326 746 380 880 674 645 273 964 39 643 873 887 877 191 651 765 612 302 93 229 22 592 252 709 183 861 857 343 197 855 901 666 469 879 269 929 682 317 843 929 36 940 76 495 645 485 97 696 234 79 9 225 497 335 3 991 310 266 362 956 391 747 988 970 555 720 554 779 70 331 325 302 837 451 461 809 876 906 158 741 685 742 480 777 825 280 85 760 432 852 424 212 354 71 57 680 301 359 18 750 955 496 851 184 978 413 839 294 976 55 20 547 541 973 336 888 697 741 616 758 816 663 376 977 984 43 796 289 471 682 275 518 427 356 581 671 778 943 317 826 35 36 280 103 573 642 540 642 423 853 221 839 998 232 668 846 114 776 448 260 519 908 781 502 154 408 321 121 266 116 117 30 827 914 804 769 370 697 82 248 160 720 333 66 696 844 457 445 388 389 258 840 932 803 792 119 866 460 15 187 148 962 585 926 652 313 660 103 707 967 770 597 103 489 365 702 189 142 921 648 928 637 184 812 499 347 441 636 799 344 132 654 270 86 123 627 692 490 449 7 283 855 814 979 570 134 17 713 298 611 111 42 914 46 409 37 531 392 218 425 538 774 139 999 771 130 504 281 393 782 169 640 118 48 374 598 821 872 308 241 874 608 320 519 649 554 641 234 960 39 943 174 549 910 191 692 780 589 131 506 360 764 190 681 905 981 828 767 834 321 439 78 174 778 451 671 755 792 798 57 419 820 332 319 750 383 980 333 411 930 954 520 401 245 91 319 518 538 975 601 625 200 165 989 470 340 394 78 586 67 453 778 445 172 225 550 156 452 167 144 666 302 723 438 675 675 11 570 918 980 348 38 757 710 47 125 583 147 870 709 657 489 352 795 751 428 931 559 611 27 155 819 537 854 879 615 90 261 251 768 854 88 260 977 21 139 302 764 898 820 305 433 787 580 50 321 783 816 417 770 491 735 253 773 617 230 134 156 863 323 299 687 659 690 482 341 782 65 730 682 968 516 74 738 535 477 872 917 509 595 115 747 84 790 350 84 232 554 728 729 689 239 0 471 842 471 624 652 385 118 733 460 56 854 170 597 261 858 236 187 182 36 340 428 996 98 829 231 560 839 237 775 361 377 939 684 790 723 495 408 977 381 346 193 524 47 323 874 640 806 606 620 279 494 188 872 61 356 228 332 878 882 600 442 205 321 818 735 444 259 935 317 788 805 909 96 811 44 129 909 166 280 764 996 277 223 853 393 627 267 145 458 233 111 324 451 533 624 79 325 59 194 259 731 868 295 701 639 690 666 161 504 971 794 44 835 819 953 256 578 597 8 578 255 120 698 679 286 364 950 144 60 910 407 961 295 946 324 716 772 177 148 869 238 620 259 485 47 720 818 567 301 343 404 387 34 989 264 60 965 122 860 665 605 709 564 104 714 922 435 557 926 515 823 466 696 294 52 882 439 526 55 31 53 395 959 443 809 481 566 726 547 893 754 517 884 995 751 532 319 408 606 937 652 735 361 23 355 713 990 745 321 8 780 10 820 257 298 126 659 367 176 71 593 683 737 906 640 621 836 45 633 33 709 534 804 198 876 694 63 568 8 741 196 500 261 54 357 405 605 384 679 349 162 372 834 293 1 186 593 381 888 2 602 7 945 591 621 66 350 930 328 344 197 658 254 162 518 831 970 331 73 180 290 121 289 678 737 43 412 885 148 637 743 375 580 574 225 172 948 146 356 969 128 964 443 543 885 329 798 468 366 929 462 547 659 314 922 826 169 447 192 355 103 985 542 73 690 472 455 274 489 836 705 83 498 915 804 602 185 947 791 806 619 522 396 288 697 357 457 777 963 287 464 247 987 48 937 373 918 276 626 98 570 309 627 12 968 572 104 377 463 979 278 875 692 494 197 311 731 589 106 714 187 708 578 632 708 265 204 510 988 389 908 590 174 711 773 699 116 569 879 335 991 670 665 529 219 715 977 610 982 29 978 779 843 756 305 507 409 867 885 558 261 100 357 418 738 113 196 748 298 797 859 588 982 369 882 159 978 420 824 997 994 615 102 934 853 982 748 426 890 852 151 669 932 710 478 571 367 717 846 351 755 413 875 656 275 147 264 772 181 913 74 68 268 502 626 936 740 194 339 512 668 255 223 371 11 474 806 278 329 436 877 110 890 855 225 506 557 209 286 815 582 795 41 16 292 862 794 712 706 78 688 217 765 740 250 889 534 584 439 698 880 592 695 268 658 52 659 342 98 628 577 648 255 204 724 523 592 684 812 465 114 224 907 629 861 973 476 999 486 598 209 653 153 220 25 601 621 957 612 719 913 223 581 95 218 952 36 460 165 140 59 400 206 845 196 551 27 942 738 917 6 789 789 688 781 479 678 67 637 687 788
220 376 478 224 401 907 366 387 830 620 796 35 785 818 64 852 872 315 847 231 42 248 49 954 12 88 716 92 475 310 183 714 979 86 851 348 991 940 364 255 382 914 538 899 191 150 764 524 215 918 393 786 740 679 805 577 699 314 897 598 490 265 665 160 591 297 219 64 577 342 774 658 996 85 617 477 644 559 376 3 983 488 658 614 529 262 277 236 834 897 634 666 474 953 735 719 151 831 514 534 974 430 62 508 645 213 381 543 990 869 247 442 225 770 250 39 788 543 728 50 891 500 738 267 676 481 599 381 610 280 32 509 353 61 323 518 492 880 246 389 71 301 198 330 694 361 889 338 114 668 839 652 852 56 132 359 423 763 489 437 187 249 652 320 692 445 431 945 72 788 525 123 420 168 409 12 717 164 780 180 860 425 734 907 669 165 646 585 914 218 786 151 960 82 184 748 772 938 166 715 706 808 803 407 650 537 902 431 177 354 438 417 356 134 403 662 811 569 272 182 605 232 262 138 370 984 954 438 670 405 182 584 264 226 924 484 227 858 234 117 328 1000 368 46 297 88 777 367 978 475 213 316 911 551 204 248 149 258 600 25 316 834 903 557 443 521 567 663 541 550 249 982 241 830 708 447 994 312 794 990 79 785 217 533 660 242 701 529 293 303 533 586 719 186 556 245 170 203 305 220 664 328 937 353 841 546 964 840 59 89 854 603 817 369 211 736 732 685 564 606 673 421 687 591 306 681 516 136 150 999 702 40 265 793 581 697 681 674 955 599 50 278 938 375 313 202 912 15 982 152 295 983 482 275 324 659 110 64 267 454 952 259 689 976 647 357 363 629 146 637 390 711 41 785 497 83 948 611 531 681 909 886 543 84 89 95 523 603 112 27 710 959 761 862 394 656 380 901 545 198 159 450 947 198 643 484 970 726 397 282 402 648 301 323 471 950 867 528 758 595 133 803 536 917 111 982 592 845 90 429 724 580 465 726 109 727 876 746 99 226 881 101 612 651 684 369 186 814 519 123 515 800 130 3 997 255 653 986 808 594 588 991 850 264 866 449 417 943 769 933 922 679 55 596 418 196 238 577 929 524 231 697 379 102 479 415 70 503 969 225 460 725 288 773 175 234 506 913 437 155 848 89 963 382 753 36 607 74 268 823 209 713 148 31 117 723 439 287 509 92 849 248 100 922 309 482 315 883 77 156 68 367 824 871 469 94 240 628 386 768 235 150 237 413 275 515 915 65 623 135 662 328 540 6 406 158 712 8 961 788 163 65 54 663 56 802 312 649 239 442 500 34 154 847 404 504 838 116 190 415 663 706 325 986 337 107 243 444 302 386 40 804 880 62 116 105 45 804 589 71 944 270 441 422 573 804 791 819 682 121 413 408 332 945 580 44 106 931 985 506 498 170 596 556 176 611 378 192 765 689 252 80 128 453 799 399 779 370 453 911 569 673 4 609 795 263 428 637 103 839 410 956 66 108 756 526 597 84 877 770 334 282 864 85 781 614 31 923 488 922 345 812 711 777 501 702 823 247 759 702 572 995 434 687 229 288 494 408 444 378 680 26 266 257 809 783 201 304 138 357 998 982 828 771 331 232 143 804 141 35 195 784 754 904 236 70 958 483 590 261 813 794 502 269 757 891 197 165 594 385 493 979 81 33 113 59 210 260 0 879 865 630 199 835 98 554 367 895 253 798 263 836 11 571 520 368 23 336 713 993 635 887 398 873 953 254 968 199 745 821 905 477 619 19 846 136 2 554 899 950 923 331 885 349 971 252 727 319 321 292 837 427 688 481 566 498 980 167 893 869 771 97 871 929 651 11 819 95 165 445 320 456 389 694 565 914 464 666 908 230 611 465 859 163 171 862 755 677 747 255 283 87 878 366 622 71 552 793 43 9 890 577 157 616 576 417 76 571 858 541 208 827 522 953 941 947 7 404 832 405 752 864 491 964 993 226 691 565 967 688 686 998 279 798 37 797 202 287 189 32 513 403 118 10 856 887 584 146 14 265 473 646 836 828 160 951 936 445 27 695 424 362 822 391 913 42 131 457 481 401 466 914 810 18 639 806 158 862 269 48 526 733 200 342 296 647 578 790 558 908 29 721 679 842 508 468 97 475 95 841 193 330 333 377 901 273 396 189 292 856 587 263 916 253 463 360 726 298 452 460 921 438 775 25 405 882 835 365 930 119 294 659 806 310 862 367 156 854 910 396 934 815 870 224 126 248 894 234 203 296 833 847 629 723 957 361 933 997 940 300 136 782 678 698 511 61 883 786 655 105 244 382 206 774 790 73 672 229 137 992 568 236 882 312 44 383 273 616 347 733 78 424 563 854 709 907 671 244 407 740 290 998 739 896 931 103 524 229 544 753 422 973 975 800 807 441 83 986 981 872 965 165 486 19 147 757 94 707 282 372 162 942 67 30 550 30 554 878 369 954 959 292 801 488 281 582 84 802 85 322 721 352 139 831 984 28 259 770 517 237 575 711 812 351 178 430 303 78 317 356 956 995 571 837 408 780 1 994 873 994 816 374 995 971 101 902 392 5 648 195 784 727 555 713 621 401 73 957 698 268 633 404 827 856 21 240 91 509 25 493 966 723 613 851 535 558 276 764 351 349 336 775 65 861 926 844 766 787 845 241 446 267 793 665 39 536 46 742 928 817 898 586 614 181 919 482 892 997 483 323 122 253 425 837 226 436 518 371 530 207 24 778 185 25 800 308 221 293 744 940 547 700 13 300 585 321 38 32 357 878 986 687 476 671 80 794 583 856 261 783 169 237 322 85 704 67 319 697 988 494 604 362 820 410 188 165 104 855 620 203 503 19 462 698 601 929 733 949 861 677 792 587 683 685 927 24 741 4 789 514 196 189 311 685 30 79 729 776 582 471 358 619 638 411 36 286 33 973 737 637 570 408 705 106 135 847 507 75 542 489 26 82 470 859 574 508 271 641 768 942 82 746 821 909 400 569 521 165 696 731 484 768 348 6 359 471 640 877 579 908 562 487 748 898 115 750 586 493 999 476 372 524 685 417 675 480 230 561 626 251 649 116 343 646 632 338 783 620 742 999 886 10 942 914 22 958 9 968 962 952 863 204 88 242 642 836 256 619 232 298 411 146 457 112 383 395 630 643 561 571 270 702 17 218 467 478 826 448 637 354 977 282 124 893 549 436 904 988 595 981 468 550 557 363 107 320 697 767 285 123 720 54 127 609 472 812 906 393 172 42 34 812 433 578 746 205 918 556 308 672 874 994 973 210 932 891 374 308 340 81 787 728 192 241 773 617 869 245 92 870 164 215 743 174 326 631 377 456 429 93 896 547 233 140 657 523 608 795 976 429 736 334 760 245 28 550 361 639 57 221 435 10 327 970 560 546 354 174 946 2 749 401 145 483 888 830 355 462 47 653 825 811 751 678 884 817 254 264 763 788 907 570 499 43 815 277 553 350 606 471 950 343 168 410 627 818 427 817 449 503 153 829 48 526 360 574 972 646 399 168 245 463 242 955 388 363 456 802 330 893 373 873 762 989 949 499 440 112 286 27 61 146 485 996 818 768 723 534 615 554 551 953 416 578 52 765 18 792 278 172 69 14 140 24 895 544 496 176 384 645 121 321 625 515 797 230 105 96 631 764 458 608 939 287 935 556 3 400 593 446 495 862 778 306 152 581 718 884 10 9 436 339 344 356 528 233 15 908 307 824 455 957 461 7 448 298 715 183 194 826 287 985 349 314 314 393 419 654 925 766 375 2 668 905 108 392 284 454 248 194 161 127 539 930 602 929 843 167 218 99 291 489 120 887 362 626 310 469 693 176 776 258 224 420 260 912 548 405 603 263 714 409 945 479 857 552 695 348 58 55 442 783 6 708 879 307 831 689 459 229 992 267 609 404 35 812 900 57 677 962 181 881 341 893 255 351 487 214 656 283 782 156 730 782 212 105 338 955 943 946 814 210 674 869 426 802 842 859 415 540 16 916 887 729 512 127 352 129 480 289 5 549 257 571 119 815 454 239 350 322 421 942 840 988 731 397 304 912 532 579 180 329 707 882 844 27 251 955 214 836 450 170 371 876 60 764 414 539 804 669 339 77 318 433 559 404 527 744 75 258 641 55 63 666 258 403 750 907 875 554 391 257 445 158 342 958 173 218 20 74 504 657 628 217 989 693 598 803 335 6 722 389 690 706 207 598 798 133 299 502 74 239 537 473 87 508 123 343 53 672 228 293 387 849 447 490 510 477 855 992 385 117 917 477 93 662 987 22 19 415 451 496 155 917 659 28 129 786 951 3 725 441 51 813 125 644 298 389 666 122 8 725 144 148 868 814 636 70 179 363 205 54 616 614 430 31 703 651 300 63 700 767 661 918 395 97 505 968 222 989 432 8 329 522 802 713 167 927 274 299 216 316 412 483 477 301 86 902 280 494 96 289 667 16 767 227 174 666 289 348 142 1 365 609 223 831 102 938 624 561 534 298 546 604 134 651 829 168 853 453 770 582 920 671 654 362 618 177 346 66
278 375 525 811 50 312 399 622 909 366 307 555 602 995 106 233 397 300 564 309 52 407 142 851 708 504 491 945 192 492 214 815 913 718 762 513 588 638 398 702 434 972 863 433 868 594 672 437 45 269 579 392 914 543 266 758 157 577 983 427 137 230 870 404 944 153 835 320 726 879 134 55 402 954 744 391 56 193 951 32 186 646 829 517 865 30 202 903 485 497 935 834 919 73 975 680 342 110 855 59 514 589 646 748 410 527 23 746 545 323 316 59 831 355 581 113 577 727 549 174 168 679 907 693 823 464 736 747 541 964 122 175 389 306 9 427 439 976 929 38 552 970 181 757 820 484 819 24 259 877 612 741 298 241 731 784 712 205 28 551 341 640 701 81 428 369 558 381 246 437 240 696 810 80 754 25 471 631 493 711 561 130 659 220 400 23 22 118 544 555 361 428 956 410 537 252 834 645 730 340 635 476 275 316 845 761 642 989 615 571 802 187 512 289 825 762 173 789 468 733 573 149 374 114 987 495 264 119 818 416 441 751 804 820 895 487 10 118 665 635 319 950 68 559 756 284 105 682 475 475 477 761 216 76 35 354 881 591 651 748 378 980 735 615 436 434 630 557 461 650 48 907 875 470 685 913 840 62 171 66 272 200 530 78 133 892 210 84 976 120 207 618 293 884 847 892 394 470 276 971 440 664 725 485 2 867 663 701 960 554 617 589 498 649 508 946 915 279 516 977 343 480 267 979 149 979 8 439 366 863 271 229 169 522 940 659 448 435 288 775 18 576 727 137 70 566 66 760 321 519 416 905 503 359 887 653 800 971 859 745 114 345 404 104 752 595 226 588 195 403 977 372 896 781 0 240 352 309 481 973 413 510 239 414 184 945 837 828 87 502 932 930 289 541 254 976 534 308 196 874 11 100 969 688 779 315 857 147 724 251 212 477 506 840 248 158 83 879 822 205 98 719 989 418 20 832 407 986 555 297 771 659 632 658 472 833 550 132 738 241 937 665 53 461 371 511 273 355 75 726 251 724 403 241 281 146 119 274 711 282 527 269 115 530 145 581 215 929 606 291 501 3 927 468 453 786 715 750 170 78 753 501 742 461 337 605 205 595 805 48 223 589 970 185 884 919 452 668 613 79 696 618 880 18 521 274 965 488 158 638 234 134 256 522 336 22 509 527 362 700 455 745 221 551 787 960 874 441 849 204 905 958 938 380 233 726 876 123 618 916 532 131 268 325 163 212 426 978 611 849 429 911 750 683 759 717 175 508 349 650 199 932 899 291 37 227 245 400 350 5 954 353 806 318 559 931 328 386 253 327 220 598 466 60 898 878 427 515 518 937 104 219 368 162 213 282 647 985 120 344 344 950 79 165 238 251 459 624 373 626 999 856 856 79 150 291 882 711 496 542 873 473 833 146 130 254 790 456 497 458 29 863 584 68 176 604 814 731 666 76 930 466 172 698 739 304 959 317 784 389 296 2 42 741 603 18 484 526 695 481 528 728 357 932 668 904 778 731 356 602 424 409 311 288 161 306 95 851 284 659 910 342 470 836 570 889 998 594 733 128 430 11 718 797 241 298 467 69 610 525 417 18 308 911 979 813 569 260 921 410 458 597 206 378 986 384 14 967 351 308 997 930 418 864 670 275 90 992 44 956 91 296 54 925 139 830 761 917 451 533 551 169 560 387 495 718 370 75 808 778 902 647 224 724 816 671 412 366 520 454 414 411 25 344 557 174 777 87 386 432 299 344 457 393 636 814 162 986 782 441 799 28 303 820 334 499 201 43 780 864 637 630 7 993 340 978 390 439 781 515 562 947 300 172 507 84 575 934 13 626 673 479 717 31 767 804 76 967 230 41 547 170 740 431 614 779 766 202 773 420 995 905 769 206 313 683 147 879 15 837 231 511 177 202 721 647 483 287 265 109 941 437 333 537 182 307 47 560 156 404 128 741 702 986 990 359 817 467 446 74 93 578 591 7 476 389 222 909 653 901 40 84 922 932 523 94 331 73 60 623 893 725 891 495 690 264 355 308 287 137 567 889 132 701 381 231 41 733 51 932 101 79 235 339 947 939 435 779 159 739 204 374 487 721 580 74 332 961 108 708 443 231 529 198 846 977 209 783 687 519 760 839 312 878 683 776 982 941 751 260 667 488 364 780 522 942 513 891 604 704 661 78 621 469 46 659 236 172 878 101 322 839 405 296 792 914 924 10 406 376 260 290 772 545 797 568 460 279 326 155 318 179 844 840 616 724 576 499 698 368 793 295 852 498 703 514 16 4 148 863 656 624 593 153 807 335 291 927 388 169 763 309 768 245 535 552 961 419 218 673 479 948 383 509 419 837 633 950 654 699 964 53 151 321 116 82 323 523 203 209 385 233 920 187 92 413 64 804 803 21 32 374 401 114 225 4 553 747 444 641 3 970 58 604 200 616 297 265 160 484 208 331 871 162 282 288 566 372 546 757 811 952 125 278 592 626 338 435 536 993 607 491 850 39 358 25 482 641 141 255 809 251 420 341 533 938 376 558 658 530 813 407 583 415 916 587 144 829 757 217 346 228 6 824 112 444 138 36 257 73 866 631 242 433 542 444 188 837 183 529 135 464 539 841 71 263 438 160 723 122 320 732 949 992 286 226 669 345 422 306 488 213 305 37 517 382 832 520 743 752 952 489 474 158 728 363 826 429 4 607 279 35 179 130 595 434 280 620 126 958 908 259 892 56 741 65 33 810 903 326 628 87 124 35 391 373 664 730 500 374 447 634 791 272 605 738 197 767 262 16 565 85 897 828 43 24 854 671 600 911 655 110 136 134 247 175 692 573 194 85 415 388 798 828 973 329 80 723 469 466 499 16 679 733 864 108 39 753 984 274 86 285 660 21 853 386 191 834 747 559 827 426 796 662 955 967 243 599 294 555 152 1000 12 80 886 215 379 602 776 327 568 459 681 20 117 611 505 456 309 901 842 188 867 264 706 488 599 231 554 915 587 504 720 582 574 217 511 948 563 244 502 183 73 749 292 900 939 710 624 387 359 635 716 203 678 622 890 397 691 525 625 76 454 834 629 705 411 614 369 636 59 425 269 941 109 235 167 119 748 28 674 946 252 982 277 501 911 657 154 420 662 163 843 284 918 334 901 740 894 186 380 7 639 974 310 39 103 232 795 420 34 811 49 359 463 1 934 692 638 361 950 559 81 950 375 939 719 211 131 764 936 502 432 15 745 324 645 255 945 229 274 5 55 339 302 151 596 102 67 711 981 500 519 964 456 318 99 977 694 335 957 358 697 919 57 27 69 88 77 764 841 125 707 153 543 626 17 200 643 225 219 566 925 360 538 543 263 271 127 848 94 34 785 199 174 118 462 508 123 240 705 321 848 835 228 458 597 774 473 5 433 538 492 427 963 420 732 965 258 723 985 951 675 129 917 186 30 533 634 891 36 180 815 122 824 25 758 839 348 462 860 68 967 198 372 6 888 735 437 330 325 228 392 102 365 491 686 156 710 751 906 200 353 745 722 758 830 770 304 761 631 592 178 423 620 941 354 463 107 150 339 330 755 37 972 447 946 375 966 226 582 191 31 475 619 934 490 191 877 425 589 314 689 3 900 109 644 500 962 127 347 681 623 67 872 945 255 203 345 275 306 809 464 727 367 565 270 50 578 50 78 958 889 728 110 261 928 321 62 676 978 910 958 622 423 880 387 106 608 1000 688 413 980 60 699 570 971 919 709 251 324 300 290 63 377 773 166 277 994 920 494 136 393 301 770 267 540 527 409 810 85 169 88 52 571 736 510 665 991 769 24 296 97 538 524 683 164 65 851 90 622 335 504 754 682 44 63 919 314 939 27 220 285 173 746 271 648 99 912 497 19 700 189 215 943 112 828 752 821 333 652 641 74 522 89 613 5 100 421 121 198 273 649 291 301 93 700 588 408 327 677 906 165 448 327 183 531 858 676 717 229 713 764 417 65 381 556 452 737 581 789 502 395 54 100 585 879 193 425 586 237 474 121 16 926 525 227 782 627 469 839 367 786 134 480 585 931 774 335 952 948 617 713 230 113 294 974 496 249 266 515 982 885 89 641 845 590 748 295 290 548 597 283 992 812 44 449 744 788 919 61 60 450 646 38 47 445 350 923 547 626 865 601 664 942 751 129 52 933 382 82 603 680 495 330 146 84 275 111 803 953 239 640 516 26 647 774 47 594 921 143 132 693 838 775 654 382 89 315 839 650 323 968 926 489 471 671 24 572 341 118 529 146 633 96 713 992 850 153 261 363 598 187 623 396 777 836 279 217 381 232 888 244 284 794 643 384 475 883 92 486 226 155 18 598 731 250 829 783 546 21 352 704 231 684 861 858 227 190 168 861 365 317 147 102 985 838 423 478 182 526 769 261 665 714 930 609 296 465 948 442 622 993 909 729 386 657 641 211 492 585 954 988 39 72 969 1 826 329 561 586 972 869 913 734 541 904 890 801 300 360 920 140 471 431 716 180 956 185 285 862 886 749 209 765 456 193 909 996 496
738 256 392 83 517 30 183 756 676 798 478 638 639 579 221 460 527 459 24 600 118 141 507 984 760 813 936 595 976 978 632 428 436 539 530 439 928 956 321 945 222 111 429 616 988 944 529 880 762 320 685 227 969 450 170 874 168 747 419 798 378 570 353 678 262 22 130 484 362 445 464 154 142 674 290 984 599 242 735 738 359 50 895 49 605 374 946 47 667 36 203 604 440 831 722 222 700 586 274 488 128 914 603 353 528 853 5 26 873 634 446 203 100 592 81 904 44 974 317 965 889 660 858 595 341 221 849 870 296 125 622 629 311 944 615 119 236 96 336 314 569 484 73 964 293 623 551 252 405 970 880 254 631 691 111 198 165 653 308 973 535 989 833 338 961 936 467 147 826 649 730 62 993 377 249 748 370 271 132 312 650 230 87 913 534 647 625 66 974 338 897 540 917 24 967 490 970 852 934 654 657 94 472 256 813 469 502 812 504 774 253 282 1 844 175 56 333 191 458 501 18 71 377 644 749 358 578 465 983 320 279 217 394 749 867 391 539 586 468 69 786 522 816 263 297 974 224 723 174 728 960 601 883 606 134 493 557 956 462 429 755 941 637 500 366 750 751 159 807 826 841 752 272 418 325 314 814 239 305 907 443 290 853 29 854 922 285 351 227 170 46 202 474 991 805 80 683 847 72 747 150 176 225 252 575 653 237 264 2 258 666 207 597 211 195 691 399 669 240 148 181 45 187 957 561 232 937 821 752 62 418 569 157 150 331 547 14 888 82 470 753 497 58 937 275 882 276 674 756 961 254 723 252 620 313 873 848 425 596 468 10 218 802 597 246 39 473 93 519 235 12 127 633 854 830 57 78 533 143 236 845 26 425 845 117 758 938 644 571 399 186 453 39 889 448 75 109 133 687 353 948 428 864 826 764 300 84 247 698 290 560 616 715 353 992 363 13 313 704 65 929 58 432 281 916 522 693 609 522 92 112 914 656 945 748 874 245 606 838 860 985 216 481 520 789 209 345 684 91 532 943 206 74 982 104 960 860 531 22 34 185 996 411 639 971 473 963 379 391 877 524 273 580 638 232 931 508 276 933 411 604 565 358 31 94 278 456 258 63 619 4 211 932 498 199 345 573 634 510 514 668 941 888 166 941 706 686 91 106 694 900 446 439 203 518 384 77 387 689 137 570 233 160 416 127 951 265 400 658 796 725 100 645 697 724 299 647 370 617 607 470 313 836 631 555 780 541 390 330 417 197 68 984 98 602 367 384 173 310 837 211 996 861 189 879 313 37 545 692 318 273 945 626 446 30 766 124 662 910 813 589 497 514 845 61 13 332 435 213 264 210 496 365 856 546 370 281 690 866 992 327 971 31 776 770 1 361 300 516 721 342 91 994 566 379 931 60 985 135 969 323 578 191 274 42 176 475 295 154 797 986 465 957 64 250 742 182 661 842 80 931 506 188 754 417 676 684 360 914 373 627 693 681 117 607 692 235 890 653 441 161 509 949 141 613 819 291 2 53 419 7 733 218 224 772 897 920 155 110 83 206 598 487 797 459 621 568 789 454 621 918 203 192 28 691 756 732 300 806 623 149 270 707 657 831 667 540 867 97 439 85 925 153 732 479 524 485 186 556 758 373 150 801 628 217 661 269 526 243 320 523 617 357 872 447 798 219 567 671 317 794 178 404 887 998 276 884 39 609 608 828 425 902 693 792 862 99 891 50 468 294 838 509 278 585 757 496 932 628 684 601 323 126 455 703 826 734 390 437 386 713 186 102 637 893 120 426 831 178 144 501 175 363 869 315 225 862 542 742 883 768 792 859 762 558 9 267 845 525 775 699 731 489 961 908 434 721 117 733 564 712 487 369 502 386 939 482 104 591 142 324 213 200 258 711 895 422 457 956 785 322 223 823 805 282 145 52 250 96 403 67 191 798 81 775 107 216 262 177 718 922 608 995 329 347 360 396 797 208 858 256 135 521 971 547 645 409 972 771 940 832 480 954 127 167 314 400 166 116 117 595 553 480 406 141 520 872 256 837 154 629 463 962 759 644 899 65 127 288 228 959 194 241 68 25 720 980 619 815 872 488 719 588 533 51 843 709 835 318 626 975 969 156 706 563 466 144 389 89 617 171 324 55 884 162 924 903 198 512 33 283 848 193 778 643 437 648 249 774 90 343 75 381 352 301 582 284 704 350 423 266 414 33 934 600 322 263 366 123 309 606 892 393 160 915 220 238 232 70 578 420 925 665 403 944 195 972 645 129 161 490 983 634 267 403 365 248 869 402 410 201 715 526 680 623 32 270 661 973 377 843 290 870 422 553 327 663 287 122 234 36 327 581 957 577 445 49 964 876 790 763 78 450 179 15 470 244 976 410 994 421 444 744 898 809 36 890 423 590 39 215 279 619 90 871 399 800 639 371 84 549 812 268 425 223 794 469 219 520 17 654 522 306 327 796 845 355 696 101 584 125 912 492 711 921 58 966 331 23 967 769 105 56 872 758 712 11 645 682 295 346 67 728 907 261 790 812 558 339 659 453 105 497 936 406 4 808 887 435 184 205 569 757 836 395 27 708 547 382 488 169 549 287 336 538 221 827 884 194 439 242 29 424 225 997 58 624 49 955 627 95 116 6 10 618 913 990 78 901 328 368 272 163 97 172 671 822 645 148 144 543 906 247 758 964 470 576 146 214 528 364 781 207 774 968 46 271 482 926 176 389 29 390 897 45 500 147 873 62 339 280 501 212 467 614 632 184 807 20 182 661 292 19 647 669 980 688 377 818 697 26 379 882 33 765 807 233 129 28 982 773 803 839 839 835 515 566 410 41 890 731 890 260 383 779 248 230 493 29 648 164 865 286 590 57 618 374 512 989 571 987 975 457 366 277 420 817 669 690 389 320 941 190 699 594 660 978 97 611 319 548 968 438 884 950 443 408 936 869 687 935 315 788 309 939 585 198 32 640 292 515 433 846 24 385 28 899 564 513 675 655 561 898 500 652 573 314 866 680 495 726 617 780 13 495 88 945 316 720 399 695 514 747 520 783 288 503 522 80 572 911 271 649 625 21 522 579 823 428 987 819 232 701 83 562 243 679 176 401 420 533 821 781 306 886 417 621 557 69 923 158 629 505 564 319 526 855 375 820 763 673 430 71 864 574 162 289 71 416 854 598 440 8 920 115 797 40 254 329 652 710 834 449 114 778 923 714 375 825 653 189 949 716 477 847 46 646 872 83 173 146 754 17 118 587 892 909 440 471 494 782 877 552 36 9 804 316 861 159 761 564 883 719 78 498 136 874 544 93 852 383 798 795 150 856 294 220 365 32 691 877 810 258 653 27 533 741 464 863 938 380 836 892 484 746 514 145 608 759 646 303 738 412 997 736 433 344 365 582 87 196 522 352 634 891 723 584 810 924 615 387 115 444 213 35 709 108 339 309 772 927 36 550 853 767 676 952 291 913 154 463 968 138 63 677 928 304 390 328 903 635 307 840 976 824 323 982 339 672 627 811 357 705 227 113 900 140 270 136 583 239 987 947 676 930 173 638 699 766 908 799 49 697 224 407 945 797 630 367 522 740 565 532 188 229 656 868 169 334 638 376 115 278 608 857 567 398 654 226 596 659 147 466 453 312 968 651 560 351 210 180 94 302 427 565 994 139 314 204 626 413 622 572 705 542 670 592 437 338 420 777 636 776 467 593 15 307 180 335 277 427 560 202 36 414 824 264 166 745 720 430 331 754 72 885 584 567 373 152 764 103 59 620 547 965 978 486 779 255 929 88 40 59 141 942 297 996 111 894 906 43 375 499 777 441 455 729 658 905 689 554 144 54 556 717 746 500 774 298 821 750 639 991 409 675 135 506 761 86 713 98 781 90 503 257 256 484 574 68 623 483 931 372 309 881 626 47 840 121 325 612 716 340 211 904 338 999 590 544 344 875 626 493 313 491 517 209 21 234 31 349 440 834 441 16 920 981 888 300 911 434 190 977 322 461 285 455 274 810 855 979 539 803 363 465 270 660 561 251 923 151 804 925 828 431 288 545 948 829 272 865 160 66 585 105 180 155 242 923 227 678 578 176 199 107 736 166 980 670 585 48 785 537 320 460 397 34 696 743 176 940 252 120 9 878 338 494 712 442 434 451 108 821 565 737 720 727 379 76 579 228 220 662 169 919 566 299 939 536 599 38 663 912 280 951 661 608 57 326 280 785 641 415 630 348 654 790 114 586 406 784 989 718 687 791 641 953 759 850 470 630 300 477 598 259 549 887 4 694 436 706 139 723 74 114 787 702 556 119 122 610 356 907 938 583 306 787 302 3 511 0 63 674 268 906 745 75 950 388 421 476 778 445 948 354 150 64 81 356 397 92 413 452 87 131 170 173 586 231 963 423 368 531 279 664 591 642 237 433 854 137 794 696 777 79 744 793 905 636 338 958 272 761 391 292 979 844 646 179 831 851 421 511 365 804 141 852 275 337 830 295 119 397 491 375 40 641 955 360 652 616 870 133 307 559 108 739 848 896 455
751 359 979 712 539 711 690 51 133 567 384 120 163 260 538 105 278 221 152 770 552 554 17 822 362 253 368 850 512 234 16 236 886 553 105 618 746 250 426 921 420 913 952 665 353 822 548 556 406 958 891 338 155 806 641 818 774 972 470 339 462 532 305 311 558 378 622 918 988 688 683 584 308 471 333 157 674 66 71 196 940 651 159 686 412 331 440 923 776 863 76 518 51 80 970 263 543 770 966 642 941 468 475 231 360 752 865 184 343 592 27 139 374 801 180 204 967 890 982 849 904 100 536 647 355 576 121 221 522 502 830 169 882 759 934 984 217 827 870 311 615 332 18 488 366 736 356 24 348 134 568 669 915 554 196 97 557 222 102 3 179 430 186 680 892 909 91 595 201 726 604 718 788 728 835 172 277 941 70 174 659 610 731 959 872 55 545 362 301 559 23 944 693 896 802 196 379 296 922 968 794 200 519 778 839 855 564 767 974 423 544 819 908 32 511 807 63 898 501 222 709 19 247 596 897 642 784 201 382 218 919 256 58 142 77 55 884 539 40 59 136 157 265 459 750 707 837 863 202 738 910 481 770 133 831 401 21 460 274 132 408 774 505 828 616 336 787 618 675 966 322 327 989 853 221 715 293 886 961 423 73 412 612 520 15 936 261 335 506 10 821 673 372 999 395 251 103 700 396 399 535 516 846 749 984 454 416 968 485 826 243 278 387 616 755 416 691 431 190 414 370 181 162 853 468 335 932 543 451 393 359 907 388 110 949 315 169 654 244 189 550 914 996 151 78 723 705 349 695 555 590 47 376 634 696 43 514 768 500 832 14 500 46 58 861 239 417 4 303 100 352 232 401 57 586 176 834 28 168 820 284 512 79 658 68 752 722 345 811 997 716 438 257 709 537 529 258 834 214 848 797 597 769 565 946 145 4 819 898 179 928 272 994 431 397 680 607 213 570 452 598 897 571 883 123 459 52 964 467 497 778 983 271 306 684 896 632 869 455 81 110 365 648 879 574 756 901 513 944 808 993 759 953 486 357 813 707 442 421 192 729 967 476 745 428 752 524 614 869 807 31 913 965 40 828 981 488 313 542 39 232 872 686 127 916 710 128 151 853 899 680 641 134 389 174 415 986 245 250 308 394 2 206 284 947 268 287 558 256 704 166 200 212 731 183 529 854 948 433 472 39 155 990 140 347 744 94 674 889 528 848 5 818 952 363 347 241 870 489 256 400 164 515 198 92 807 381 89 424 514 270 9 692 666 487 5 153 224 89 42 740 56 667 742 766 395 579 567 992 70 116 494 330 967 10 338 717 179 562 595 945 100 704 635 642 325 565 89 626 993 647 215 920 692 74 405 613 431 20 775 930 106 658 605 925 77 236 891 346 877 182 741 55 675 338 733 358 411 822 892 389 453 83 947 203 433 259 493 490 790 459 260 480 960 789 833 810 110 670 851 792 316 640 234 466 266 405 689 122 394 422 451 194 103 655 797 341 94 943 715 627 938 438 791 281 286 657 408 777 566 771 922 402 671 345 752 808 659 237 479 923 698 11 842 458 120 125 494 858 602 611 995 191 6 591 336 314 316 983 141 504 600 240 760 635 235 36 330 446 82 656 679 351 504 517 726 414 45 987 327 245 539 710 490 859 916 315 431 896 240 469 389 327 590 924 437 734 48 85 821 677 680 131 147 423 523 553 315 463 982 101 984 852 239 216 468 995 246 82 486 146 376 449 484 599 562 193 683 741 476 120 22 229 96 69 281 43 305 106 758 392 999 921 217 643 374 662 199 161 776 491 221 957 803 86 184 507 591 328 994 302 325 246 609 385 884 165 108 276 522 264 219 437 26 138 331 228 373 906 78 991 676 84 524 529 935 457 348 887 415 340 867 445 227 868 738 918 496 225 867 614 211 0 639 958 218 862 696 588 692 184 965 606 283 968 803 35 139 748 941 377 733 316 69 577 530 885 87 914 844 867 583 177 836 997 814 532 497 721 286 744 920 498 122 26 722 673 476 912 509 825 319 124 259 62 801 297 83 803 899 600 565 296 705 578 81 331 773 768 897 88 918 719 721 927 497 804 650 448 422 342 724 850 664 98 700 878 416 253 835 48 996 880 725 951 360 636 899 219 337 109 654 320 370 602 212 567 510 652 469 844 187 783 998 676 715 64 499 561 258 67 489 510 709 99 29 145 302 743 231 199 405 790 881 380 905 195 232 663 854 113 95 60 98 226 210 765 701 130 497 540 529 114 635 375 483 513 25 758 219 30 357 523 590 969 813 556 845 653 100 753 278 29 849 332 189 708 399 112 811 95 914 601 147 817 328 248 267 646 474 295 479 634 994 877 193 733 485 204 37 572 326 323 993 260 175 272 3 807 138 899 160 903 592 593 643 609 991 631 793 785 669 399 755 720 789 981 258 75 67 496 562 197 221 902 965 569 794 933 909 45 18 809 66 742 157 881 904 732 197 233 234 65 610 645 584 273 596 971 14 847 802 269 372 187 991 895 670 851 110 786 252 672 471 749 173 620 635 978 82 700 122 173 546 53 4 429 909 8 23 894 945 688 508 117 837 589 18 28 40 756 76 294 912 139 557 492 182 477 215 624 819 283 292 484 885 32 359 442 196 855 779 502 344 215 955 530 124 651 982 398 544 160 400 581 290 873 148 937 201 403 65 856 563 104 801 361 361 471 572 525 429 393 911 714 824 317 258 503 106 694 225 280 714 178 459 508 11 713 115 735 402 780 188 845 258 619 513 963 241 762 214 93 921 255 250 222 924 336 708 223 64 441 128 521 755 526 865 948 409 335 295 171 958 391 219 304 537 911 208 309 962 665 248 585 559 779 170 805 361 527 123 580 710 926 211 289 216 158 299 781 519 528 528 666 281 516 793 383 48 432 887 137 289 290 59 596 201 724 821 87 820 242 970 628 325 38 825 782 108 337 900 931 677 976 907 54 313 447 511 144 976 907 499 625 146 22 99 350 255 718 146 371 474 324 43 842 996 697 151 19 749 211 288 192 387 493 392 12 57 975 305 563 113 909 562 149 466 147 194 460 857 879 272 483 902 47 240 559 542 554 972 263 319 141 47 829 242 610 789 118 990 955 353 712 828 583 965 50 173 594 267 917 512 167 525 251 181 479 53 176 369 2 935 833 22 629 461 962 762 461 192 9 549 555 513 939 690 312 360 319 287 806 255 737 717 238 63 871 412 181 715 956 927 518 918 608 463 200 253 108 987 815 319 430 482 227 19 745 986 127 202 639 502 97 18 890 743 964 918 715 151 61 221 838 599 151 608 267 702 59 944 592 135 364 282 208 945 443 588 820 429 150 411 531 997 311 614 339 320 390 15 239 308 33 278 759 852 90 715 210 601 649 193 681 901 826 471 209 399 409 556 262 981 549 96 291 290 728 902 288 744 723 209 156 805 72 624 231 28 668 261 760 34 292 715 950 407 140 332 318 953 605 318 224 329 888 248 509 904 954 859 752 296 275 778 711 864 435 501 234 953 654 934 900 304 747 600 977 348 268 304 453 106 575 685 761 657 767 753 344 300 560 113 738 583 198 954 633 545 603 1 126 380 582 443 823 198 220 891 349 918 310 449 980 241 37 372 411 303 452 218 407 83 893 162 188 823 205 446 863 766 791 181 630 395 266 188 757 137 41 407 434 572 998 765 3 88 824 116 534 459 699 330 170 336 472 216 25 264 279 605 819 553 793 804 96 225 44 678 617 477 175 605 816 711 664 229 142 837 369 345 763 941 689 166 111 938 431 670 551 938 444 486 860 576 682 233 566 597 827 96 494 375 660 656 499 272 960 269 701 227 286 781 495 638 325 494 595 36 739 359 486 310 698 607 836 760 56 926 840 657 185 793 929 3 129 987 621 472 584 196 189 633 132 530 365 790 418 384 404 850 465 141 148 276 623 518 841 860 883 830 419 644 367 440 415 343 100 472 687 542 378 161 938 953 456 186 300 598 832 906 736 641 1 842 450 590 814 18 425 33 115 466 299 551 874 65 473 885 520 642 154 619 427 698 249 385 730 186 321 878 34 883 218 847 436 1 661 251 410 362 754 700 80 839 576 339 773 390 772 508 307 147 905 872 6 494 866 476 57 58 942 639 119 394 5 326 42 605 775 836 13 492 679 490 207 829 7 799 671 226 373 391 597 798 49 445 864 956 464 705 727 885 164 882 800 476 798 476 413 79 497 73 618 686 172 446 541 96 454 534 999 110 935 603 972 637 764 226 678 225 876 586 326 606 354 894 81 145 703 549 481 755 801 331 644 592 725 478 66 562 285 134 386 176 306 276 334 315 973 225 157 860 637 237 796 880 143 652 669 583 795 773 726 804 235 747 313 279 252 797 24 558 213 737 135 733 985 223 936 882 573 650 875 596 254 14 587 332 107 126 439 188 706 18 546 626 282 129 638 874 959 168 849 878 547 863 799 910 843 521 329 244 478 21 474 576 913 545 857 22 702 562 482 959 230 895 650 434 298 429 812 400 533 413 685 60 813 8
579 55 354 437 414 421 904 122 399 589 175 187 876 640 749 851 28 111 245 282 696 205 74 432 144 734 567 342 331 564 931 198 519 616 278 41 37 895 79 395 512 651 526 537 191 764 667 448 95 225 166 902 489 174 70 939 112 333 219 217 153 311 867 248 277 16 523 296 743 188 831 247 42 975 161 599 420 557 735 82 952 437 787 976 636 279 725 621 834 185 6 963 961 464 169 904 26 524 257 32 367 335 275 288 178 521 233 9 382 117 30 17 434 241 905 445 692 372 978 288 305 146 195 167 203 602 657 532 154 195 14 765 459 409 661 301 886 494 447 924 54 511 795 93 520 59 951 889 442 549 213 628 582 749 403 411 921 519 443 423 842 268 180 532 117 215 427 696 849 118 688 373 339 229 289 24 869 466 36 665 265 247 216 289 563 467 12 234 53 697 207 729 968 389 400 72 647 282 694 112 296 695 939 520 476 747 76 818 369 85 242 313 217 676 898 120 729 232 609 394 357 668 790 793 680 12 829 198 942 572 181 743 336 391 588 858 102 329 306 44 650 577 35 285 469 709 858 138 515 60 598 630 744 145 350 865 51 849 508 492 450 937 882 244 833 540 681 726 881 668 613 445 451 574 261 931 136 718 57 519 771 901 106 219 547 260 343 274 605 498 167 77 80 707 145 544 393 758 295 538 936 989 85 110 827 306 765 974 186 881 424 303 909 65 808 303 101 245 658 426 334 772 773 669 322 995 591 660 422 627 307 730 425 62 777 864 69 99 985 699 585 328 281 987 836 896 105 508 533 617 327 60 718 24 391 986 146 278 87 480 578 945 806 434 496 51 231 556 227 944 984 735 436 758 176 387 800 855 967 137 554 74 456 752 90 226 618 240 684 764 639 749 72 815 283 463 433 198 568 513 763 839 570 486 134 926 500 849 949 517 738 744 958 634 218 885 989 586 877 612 960 594 189 667 779 283 250 254 928 121 559 185 269 128 252 197 537 778 910 595 260 569 471 608 577 291 344 365 890 439 517 65 248 672 48 179 282 692 316 243 13 263 747 60 817 504 853 776 864 684 287 572 8 217 947 731 610 945 235 880 784 726 976 149 651 763 767 413 607 800 920 443 633 531 10 465 68 469 290 356 789 847 44 763 584 603 757 608 264 5 819 759 884 174 672 875 221 883 449 705 421 118 726 329 21 214 580 243 429 895 179 188 209 846 168 50 340 526 916 241 896 594 372 274 215 229 435 297 418 517 157 425 482 188 411 467 862 812 786 881 285 229 365 566 980 234 676 399 402 369 702 557 431 587 151 753 551 227 690 475 114 609 697 813 919 177 956 509 200 374 491 804 731 139 163 879 962 95 637 869 494 450 71 806 835 745 768 630 59 774 143 701 820 884 645 101 32 979 879 636 781 296 902 596 183 129 913 162 454 47 541 107 214 135 182 739 546 673 754 903 966 196 99 412 355 662 92 417 165 153 971 435 723 444 142 674 406 846 874 588 900 613 612 754 540 384 848 110 545 251 979 992 254 435 719 85 933 547 761 691 922 586 930 928 77 868 562 758 63 976 709 738 891 850 481 978 630 714 356 798 107 876 133 950 596 363 241 611 360 886 593 290 745 211 270 631 660 203 81 89 187 221 141 680 565 290 2 829 803 796 470 173 764 84 243 220 337 9 572 188 484 336 228 143 760 675 823 172 963 899 423 508 532 300 534 642 518 703 309 353 918 708 957 530 495 383 325 961 73 381 665 603 335 884 124 900 814 98 363 13 687 735 700 374 511 236 926 718 948 172 865 809 104 138 689 671 628 735 3 806 171 148 45 158 398 229 78 47 924 412 631 421 462 986 472 176 616 810 649 263 16 394 488 140 93 779 43 539 932 214 620 52 724 197 682 537 485 278 147 26 396 554 238 265 994 885 766 164 543 630 878 443 670 109 846 780 317 574 501 33 475 16 162 67 224 951 139 336 945 88 338 726 196 88 524 838 473 516 714 881 615 334 785 333 384 391 550 95 801 114 906 653 782 366 407 916 644 536 458 432 818 718 604 386 812 855 504 247 279 288 652 671 908 320 648 690 868 994 975 616 88 884 587 389 280 123 177 350 138 727 809 678 804 827 996 199 52 971 194 26 841 741 937 136 251 43 426 327 394 42 201 478 210 341 861 444 460 666 205 276 758 34 643 157 557 265 844 86 880 189 742 555 569 285 486 147 193 997 897 488 943 800 907 626 448 777 41 952 17 214 655 196 83 559 262 499 410 795 291 591 303 250 770 167 60 218 202 162 415 286 0 770 24 734 284 740 950 632 837 213 19 111 493 96 381 702 4 115 463 876 301 443 625 392 379 241 982 519 286 205 173 194 55 321 61 9 769 317 127 896 91 822 737 186 857 455 125 341 208 748 23 893 302 345 592 23 797 759 711 30 371 380 981 810 969 97 965 417 552 518 33 79 330 370 972 912 581 716 717 569 704 135 642 713 603 812 750 997 755 613 220 602 318 520 499 707 911 511 733 634 188 791 75 421 229 404 693 981 377 197 249 610 490 836 595 707 204 59 314 448 756 544 27 45 679 778 211 316 708 481 100 373 498 952 888 967 641 288 408 842 903 445 894 703 535 181 825 461 548 655 132 694 856 84 131 819 445 745 288 964 732 313 599 142 65 610 772 364 799 844 452 730 638 34 150 917 190 519 664 634 49 7 555 503 720 69 538 884 539 174 621 920 155 989 872 600 29 734 352 666 122 547 705 64 31 669 627 483 444 968 746 460 417 206 461 873 483 40 840 5 901 450 312 864 549 633 20 971 893 835 653 217 983 195 828 182 698 640 326 280 536 171 721 13 319 178 409 226 110 801 832 455 121 302 148 241 762 818 315 308 405 523 560 318 263 464 678 726 437 243 22 186 113 292 873 897 838 918 67 105 802 582 509 4 683 801 197 155 395 707 380 780 160 758 273 944 222 598 440 868 751 589 387 120 839 857 632 306 230 280 293 732 135 650 152 145 640 709 619 164 58 731 959 102 507 812 479 654 378 385 542 745 272 160 544 648 109 374 885 122 15 379 174 466 268 762 571 61 740 625 561 931 871 301 259 108 40 279 313 214 734 831 589 896 390 20 89 400 487 760 659 524 564 973 927 817 184 139 347 862 843 143 298 53 39 181 304 802 529 509 713 142 505 196 353 532 699 90 701 56 912 802 348 714 120 240 465 753 811 857 345 436 198 383 748 122 730 480 624 73 492 689 727 382 946 891 788 895 258 626 342 126 386 154 654 462 686 892 477 70 430 768 413 42 715 521 854 992 944 563 824 940 416 842 223 331 199 827 346 84 359 380 232 303 807 899 775 564 297 218 464 232 236 85 863 900 320 293 453 5 883 346 815 165 602 97 111 828 332 823 438 820 992 641 329 515 503 619 594 486 914 603 1 837 778 253 915 322 617 541 480 704 311 858 929 792 164 111 987 103 673 276 923 252 274 210 86 929 590 46 977 886 629 918 255 237 870 603 276 105 212 785 892 111 455 279 953 278 240 723 50 524 310 445 364 28 118 631 656 718 126 168 103 462 18 524 237 188 156 837 528 994 129 722 710 161 707 181 622 489 383 815 964 192 253 33 974 672 668 97 137 681 995 718 401 818 47 910 553 994 247 408 736 55 875 623 351 37 467 770 860 702 813 963 46 362 446 875 997 394 852 983 94 609 575 60 739 140 816 900 7 134 955 430 128 901 226 777 271 153 38 889 810 965 776 983 925 656 404 264 513 637 308 260 663 796 586 776 970 501 999 806 333 709 889 158 419 523 954 353 728 715 474 144 502 890 172 140 601 122 530 291 991 811 392 902 780 889 140 724 185 898 300 390 170 551 56 627 855 823 938 480 826 370 158 594 516 87 522 931 830 213 674 563 986 974 614 271 990 765 385 175 256 676 887 420 677 417 82 451 895 569 934 269 376 340 497 28 845 190 96 267 192 329 368 907 600 378 805 815 608 41 115 660 506 69 521 703 457 603 685 800 851 412 11 698 573 569 374 323 623 402 234 407 695 474 388 536 574 704 576 750 98 306 662 984 373 225 566 674 468 795 635 881 428 580 821 910 62 949 130 659 119 454 753 197 741 25 716 662 324 971 478 870 239 462 935 967 397 337 466 444 439 270 669 73 634 265 796 187 941 841 349 1000 108 299 149 926 666 500 973 177 299 870 323 638 706 389 366 710 525 601 899 605 328 797 822 742 793 600 993 561 752 466 671 584 123 102 5 891 206 272 514 287 34 803 25 87 859 692 866 153 412 170 626 814 998 325 792 658 292 82 84 48 940 903 510 310 432 719 246 605 225 557 341 428 583 740 847 34 703 898 66 398 791 191 389 353 116 900 556 156 361 66 691 696 267 878 798 960 97 225 159 812 988 449 321 804 646 357 597 583 606 222 362 696 370 164 244 428 294 762 794 543 712 722 531 115 9 71 375 233 722 464 558 608 266 787 675 604 917 535 759 446 358 110 64 219 441 329 783 465 611 413 850 369 527 349 774 185
638 702 640 78 408 149 9 346 422 968 241 864 968 429 28 817 14 537 314 989 398 530 944 265 415 91 928 485 128 405 94 762 51 972 808 484 929 291 73 203 511 480 576 573 887 226 388 959 276 909 745 242 629 890 42 859 663 203 752 895 850 949 403 567 247 630 453 655 75 509 516 355 933 753 55 343 96 672 503 321 800 657 340 630 921 794 807 552 730 315 878 886 988 344 316 1 985 707 353 348 573 428 438 546 667 210 724 754 360 754 463 568 375 899 57 806 678 14 482 721 303 386 883 996 559 903 653 607 485 481 754 647 919 956 101 481 249 241 296 724 78 114 246 507 617 857 266 751 597 631 624 686 1 70 106 447 973 630 186 291 932 800 517 876 201 927 320 312 341 332 802 513 64 778 836 325 504 587 183 500 792 936 384 16 49 486 566 307 204 726 32 108 795 84 216 65 285 87 903 208 958 722 737 733 646 125 493 900 357 966 159 683 529 508 854 71 461 976 431 812 680 147 652 875 323 302 224 889 83 856 26 594 721 282 468 669 751 86 264 762 257 130 380 320 954 997 81 708 171 555 665 439 210 575 861 874 300 235 602 673 993 827 565 630 291 170 769 461 823 199 488 207 975 580 48 367 790 990 311 54 761 918 352 1 544 796 821 656 731 226 844 878 606 506 957 164 53 137 312 458 455 595 180 308 54 19 279 909 964 186 355 512 649 6 533 686 897 869 123 357 690 473 630 852 727 794 15 789 603 628 0 336 738 748 819 1000 784 926 444 398 816 26 599 785 971 2 729 770 487 684 333 291 36 775 899 768 251 851 10 706 777 835 930 964 430 948 869 206 796 739 991 391 568 81 261 313 331 570 11 803 571 37 682 210 868 627 918 526 858 129 215 258 71 732 982 994 847 655 150 52 339 889 392 581 3 194 229 50 464 154 207 404 495 688 114 194 898 427 25 226 552 774 563 783 841 614 888 887 523 766 192 500 990 326 551 340 507 223 248 643 558 802 947 250 397 705 363 44 719 485 857 202 172 708 283 177 642 38 139 343 950 628 284 462 726 369 786 231 716 811 325 150 514 569 862 617 835 979 805 104 540 344 657 241 254 438 125 169 666 932 979 895 612 548 520 986 618 48 706 925 828 880 143 346 842 180 317 287 660 664 120 55 901 754 131 540 902 647 570 286 924 295 684 419 691 936 335 258 281 169 840 225 136 769 104 809 830 211 187 302 871 810 304 849 525 994 222 488 615 320 692 626 481 131 951 312 338 3 773 749 486 356 498 560 275 704 874 490 232 331 594 453 522 395 260 192 44 743 84 626 326 606 477 12 518 297 212 138 219 534 779 381 483 630 368 95 987 992 843 246 13 284 191 496 767 728 992 338 722 750 785 316 644 657 676 758 627 878 512 982 978 254 484 864 146 903 582 721 803 859 262 814 190 212 349 794 865 609 428 369 543 87 280 229 787 788 960 849 545 970 589 952 420 59 288 729 319 196 441 572 354 332 466 810 38 576 465 721 956 49 436 142 500 40 778 577 409 91 885 187 542 290 651 117 966 417 369 784 144 404 471 259 499 669 67 891 332 65 404 57 561 875 63 880 60 440 197 203 515 335 256 599 334 509 376 993 893 82 623 820 82 558 298 588 161 24 149 714 590 836 239 447 313 650 650 849 345 484 759 666 459 275 891 99 202 897 489 841 155 649 318 775 798 456 740 547 50 513 822 5 707 32 915 510 85 319 391 257 21 499 505 384 405 761 457 154 760 46 556 657 115 527 330 930 581 961 926 668 424 938 541 919 783 19 909 660 198 478 659 528 293 637 2 763 61 189 834 468 622 289 744 198 608 25 188 875 113 143 211 220 876 709 350 448 809 891 306 509 496 64 508 918 41 879 102 327 931 32 580 32 614 193 93 900 213 591 746 253 875 616 294 720 429 381 40 248 490 976 683 758 811 273 814 493 221 312 743 41 906 653 598 528 820 836 681 800 382 21 309 472 703 244 974 531 715 579 936 240 955 344 758 442 696 731 959 741 577 734 636 277 884 254 228 363 995 754 364 862 804 285 130 963 688 929 230 923 564 756 238 927 675 609 889 775 412 360 432 543 996 504 245 256 30 262 227 459 137 856 963 867 282 754 381 232 620 756 732 523 255 809 673 264 586 538 45 889 225 339 68 538 100 45 670 710 175 80 470 776 818 149 549 499 815 670 775 279 402 885 587 425 111 260 631 10 195 346 47 341 572 759 194 135 181 547 97 419 923 574 443 91 560 208 856 91 765 3 328 17 799 491 735 57 609 97 894 829 435 781 768 526 838 965 286 271 209 607 753 420 686 490 812 379 427 879 855 655 939 821 694 974 662 499 166 375 789 650 557 531 747 365 733 98 315 904 632 746 832 978 997 151 66 488 365 970 56 624 231 428 292 829 699 894 148 748 714 601 433 336 592 531 739 798 69 173 472 156 299 834 378 322 977 6 346 392 347 504 324 587 669 679 385 542 764 298 639 637 711 409 986 288 460 294 728 927 108 372 237 450 949 581 776 292 671 351 446 751 20 885 393 717 243 643 62 771 953 83 7 308 356 629 969 90 831 358 839 871 377 531 521 340 373 910 127 303 371 294 426 86 76 90 177 461 826 941 633 942 700 401 927 976 528 586 110 267 327 49 65 853 348 486 173 558 407 284 940 819 98 775 386 721 938 400 278 233 870 202 562 194 656 245 451 255 913 148 998 3 59 97 492 830 58 946 223 754 475 639 370 477 546 296 782 8 526 719 695 105 361 86 547 217 126 110 702 456 154 79 879 751 157 822 165 50 647 435 362 690 917 769 322 180 72 413 536 720 610 119 907 882 310 502 763 677 583 919 423 176 513 352 383 103 236 465 445 918 886 39 965 305 46 74 242 398 174 337 99 578 145 449 506 115 419 647 342 1 922 502 267 560 701 195 289 448 52 170 252 953 501 865 199 938 37 706 824 354 916 466 983 361 273 741 135 347 734 572 5 368 164 437 797 972 18 821 908 738 497 114 877 211 19 838 588 310 693 842 153 911 793 885 867 440 474 661 900 351 864 90 972 932 817 948 771 693 575 971 621 473 90 177 708 368 766 987 749 736 259 874 105 258 994 197 611 872 479 791 265 688 943 102 772 512 169 987 235 263 124 912 79 408 366 896 509 977 579 587 502 868 567 547 302 331 411 911 27 397 394 182 6 914 116 364 866 902 550 836 687 138 456 338 467 248 132 255 152 995 689 861 87 186 935 5 196 760 863 552 810 385 34 713 970 117 890 538 626 456 585 374 234 996 214 269 271 172 103 599 91 708 755 67 794 55 999 25 717 815 253 307 892 743 168 642 372 591 39 282 757 802 952 418 851 356 698 213 389 528 138 567 554 988 914 322 92 396 117 264 163 87 846 583 476 528 305 119 648 678 962 210 414 613 33 1 226 544 645 535 351 716 400 162 4 969 494 120 634 404 307 689 379 903 473 591 89 632 976 291 709 586 905 974 442 500 8 203 725 863 989 568 118 60 791 495 343 337 367 216 399 489 24 261 980 85 134 783 359 921 736 109 948 728 295 291 697 474 555 368 574 223 833 243 162 930 837 142 845 858 946 103 141 958 530 22 109 950 601 196 425 149 321 350 527 367 448 206 268 545 654 250 658 854 584 309 712 745 880 257 595 676 723 274 421 230 925 899 240 507 95 499 417 736 770 742 119 485 704 554 569 411 882 384 179 132 200 844 112 860 750 119 390 533 31 949 184 914 741 628 637 682 661 64 12 179 308 694 941 274 185 164 981 28 788 363 258 62 16 555 896 164 613 97 462 275 538 596 233 957 677 203 74 352 23 848 217 864 272 639 147 739 510 890 604 237 852 892 250 420 374 271 848 348 827 297 881 509 531 684 17 723 274 320 70 628 469 575 277 204 297 545 203 711 418 278 156 841 447 707 43 595 860 300 872 383 358 981 133 401 439 946 434 253 450 643 122 558 178 778 452 631 290 28 151 453 480 822 641 251 336 128 80 979 674 991 220 327 664 751 263 206 401 978 853 949 440 997 756 507 160 12 920 269 208 201 643 155 806 287 458 373 454 148 537 529 829 892 413 783 705 623 158 562 748 832 410 207 619 382 206 761 780 740 22 632 535 161 301 399 825 356 605 50 625 760 548 100 967 185 904 585 781 166 600 332 774 545 801 237 524 143 607 609 713 844 539 570 287 835 140 928 616 154 77 539 395 325 635 611 182 904 961 920 873 260 742 427 270 290 218 665 910 304 449 479 416 626 984 6 532 401 205 229 88 350 911 821 107 785 945 28 167 936 720 526 337 922 406 860 176 303 849 510 668 298 344 186 329 362 396 207 895 627 491 316 387 237 519 384 437 951 170 125 628 100 578 702 762 640 679 78 655 788 478 479 121 502 942 562 129 385 269 598 934 49 672 219 912 530 553 232 29 358 86 358 244 617 596 818 593 967 859 488 813 70 193 453 534 739 189 612 35 547 710 103 937 309 142 570 685 770 591 943 718 687
90 981 804 155 680 253 113 399 184 81 171 610 910 84 501 362 786 750 727 773 92 788 685 469 698 622 858 187 44 792 822 555 156 391 884 159 835 385 528 337 653 350 913 500 120 277 42 357 908 121 200 403 89 960 335 292 239 662 76 895 155 269 762 714 153 141 118 66 826 793 892 533 483 934 554 304 660 92 726 770 490 129 486 785 91 268 925 489 229 465 473 292 635 928 527 997 865 979 732 407 165 527 40 35 618 257 122 500 341 306 437 876 247 37 629 941 989 316 99 725 626 804 619 831 735 901 882 692 69 986 815 828 228 557 429 565 662 859 305 370 158 91 29 778 331 509 636 410 777 490 803 937 529 720 658 771 140 485 235 639 823 382 441 117 169 791 350 818 461 429 67 49 34 497 852 677 466 822 234 861 587 833 586 612 323 969 244 886 208 19 224 247 511 719 370 934 299 919 890 740 75 507 245 421 102 927 66 813 919 718 106 875 580 2 936 432 361 439 484 587 427 754 121 725 100 803 877 923 598 567 997 322 50 582 713 697 349 126 745 10 467 358 131 472 298 441 487 677 947 863 77 376 906 44 761 849 48 705 657 547 746 65 927 262 32 483 957 523 431 889 893 414 295 578 110 809 905 864 186 147 409 218 781 472 150 923 576 259 215 807 458 368 292 481 379 391 904 976 806 207 353 987 93 361 541 769 366 545 738 178 570 476 920 796 938 728 311 747 163 741 364 444 179 256 129 529 883 38 168 125 472 201 414 519 707 380 194 667 915 191 627 952 891 766 52 909 453 878 702 893 282 694 878 597 253 590 542 578 670 228 261 584 825 182 225 726 750 310 581 308 348 581 124 366 838 660 79 291 3 92 663 573 672 375 31 235 545 336 933 105 464 938 218 527 289 435 58 484 250 856 303 949 795 738 272 877 204 821 988 308 56 33 611 676 809 137 288 530 999 266 460 135 648 31 489 328 422 492 765 491 754 187 252 643 109 544 497 186 783 954 585 536 715 479 789 229 33 852 47 131 446 56 720 86 36 196 625 979 248 429 126 661 382 552 828 614 290 149 824 965 339 987 748 924 640 645 706 106 953 960 899 602 81 87 417 826 404 514 983 870 428 428 9 885 451 238 104 754 39 709 469 58 488 2 88 103 148 765 371 967 21 319 329 223 519 491 955 940 283 337 961 839 796 804 277 757 306 7 739 287 979 957 238 786 243 534 136 592 729 285 411 789 655 392 981 297 385 905 337 256 597 682 421 981 312 850 392 616 854 811 407 172 321 41 941 538 151 503 952 93 195 170 101 656 544 100 763 461 851 270 785 191 646 541 507 878 931 610 18 265 141 569 206 527 788 589 674 698 309 896 590 4 985 255 632 57 816 564 357 930 512 701 416 301 65 658 297 817 839 474 540 721 28 164 380 54 334 567 146 197 614 111 555 676 895 58 975 779 856 119 347 263 695 828 846 99 160 875 675 460 37 941 6 771 692 139 718 400 394 514 324 991 138 462 390 844 57 830 935 753 25 784 579 2 990 639 668 333 743 128 307 910 678 199 971 907 566 959 352 76 779 396 119 609 986 612 760 50 968 753 703 820 320 125 770 777 188 522 550 836 595 32 509 390 757 543 23 546 628 504 384 863 439 880 265 694 368 203 227 132 415 399 318 849 395 208 26 932 984 354 399 571 246 654 896 873 365 231 808 290 222 711 468 457 712 971 396 665 855 931 397 970 724 83 608 744 758 673 111 545 336 268 134 630 871 872 280 806 736 29 423 831 813 612 535 48 624 658 734 987 454 501 135 233 817 516 776 310 551 497 845 509 532 499 802 189 443 425 278 932 875 773 556 659 492 816 240 34 377 80 603 1000 418 712 558 640 583 828 898 691 730 559 842 192 687 93 944 292 965 711 494 418 995 92 549 65 972 676 304 710 130 340 841 266 183 646 406 69 212 722 850 771 46 574 116 777 977 181 616 654 538 892 800 253 665 981 255 850 974 951 115 290 980 289 967 700 82 15 448 944 599 64 166 584 552 604 740 725 876 145 588 956 2 345 373 469 901 126 242 801 747 802 522 702 149 603 533 583 737 835 596 134 369 997 356 540 1 555 969 339 430 589 514 489 659 413 154 607 376 547 310 873 929 743 774 327 978 232 960 863 643 3 744 326 317 708 49 603 279 755 132 82 903 925 459 304 620 241 589 523 897 993 693 325 485 37 767 363 498 763 610 158 725 711 462 983 699 849 963 766 268 652 471 288 959 566 924 907 848 22 85 70 820 315 833 511 114 172 593 474 358 393 821 806 818 97 281 662 287 434 996 993 812 560 575 460 164 493 645 365 934 173 319 576 991 943 939 744 948 942 338 178 722 735 231 843 827 824 866 764 201 690 367 853 843 726 912 604 398 37 249 745 749 212 622 126 445 402 964 189 241 427 557 514 768 521 705 309 125 949 432 245 378 23 562 125 178 887 328 791 30 308 966 96 251 183 814 560 526 686 792 343 872 170 400 703 375 363 606 249 868 40 578 473 922 436 173 651 970 460 708 346 651 14 669 621 35 659 518 852 641 290 567 385 444 894 474 649 393 43 759 552 623 755 830 182 344 967 859 971 342 957 914 94 315 471 644 523 902 67 885 7 63 673 728 13 271 518 447 462 810 141 172 422 862 692 667 58 634 804 849 238 694 466 351 687 5 452 561 700 210 967 819 986 402 728 480 310 345 131 219 844 946 124 436 563 918 926 543 373 196 910 258 480 221 213 326 118 413 817 548 331 128 415 455 698 267 411 928 183 520 206 844 650 717 534 108 284 8 216 801 84 673 364 493 650 203 733 14 311 78 411 86 26 11 235 142 550 863 248 275 473 704 278 569 454 790 960 860 242 709 451 403 422 886 297 719 231 216 155 293 722 534 359 798 4 676 453 199 988 105 650 207 824 582 52 205 328 322 581 791 928 161 56 601 353 778 521 24 146 478 1000 185 189 568 752 107 867 874 109 389 403 112 654 286 525 145 377 340 220 181 66 386 841 671 78 836 437 192 794 547 125 383 532 117 143 888 820 362 762 301 234 982 65 355 457 491 532 482 230 584 659 766 563 799 919 691 695 943 799 873 24 16 250 94 55 900 486 285 911 17 819 689 423 615 237 771 558 236 223 775 442 434 74 769 270 867 132 605 315 330 638 62 38 359 461 797 675 103 1 314 629 10 817 198 314 594 125 500 300 506 112 266 263 609 584 167 15 495 547 412 82 950 569 457 155 300 855 787 87 408 782 951 859 19 733 794 981 617 160 607 645 442 194 696 12 174 732 237 473 753 30 631 310 190 206 937 450 879 995 54 732 87 836 637 893 686 900 294 897 496 940 881 430 343 175 553 83 64 651 864 562 332 457 263 181 83 731 217 223 861 508 681 602 426 72 465 72 80 295 327 453 697 176 475 797 308 298 564 516 270 509 560 279 363 797 51 362 998 824 604 368 921 148 137 435 539 35 55 1 853 169 13 10 784 530 96 269 711 526 923 967 650 167 313 283 302 461 15 380 449 826 515 209 7 766 182 574 911 793 60 643 531 476 438 985 499 497 187 787 600 204 840 716 565 737 633 339 909 747 401 556 869 576 180 854 917 371 716 725 391 755 894 92 477 546 942 538 463 44 723 92 751 40 38 949 143 33 710 660 381 426 756 915 152 496 992 467 782 24 764 983 450 565 176 976 262 991 12 830 513 456 642 124 177 259 683 426 563 886 831 274 932 653 807 856 22 186 284 974 523 429 202 21 405 415 372 747 647 869 690 541 832 980 170 15 419 977 254 180 98 261 652 401 162 358 470 149 847 803 233 651 772 414 973 47 214 423 887 682 537 933 956 856 741 840 346 570 621 228 4 898 226 334 612 247 656 488 994 250 41 442 127 534 61 189 731 111 688 188 440 9 773 636 574 655 0 32 571 690 516 142 257 565 889 455 805 807 53 252 189 927 504 669 502 923 742 533 930 452 452 12 273 838 880 403 521 11 602 885 476 234 559 562 661 70 870 206 425 766 213 910 71 597 296 892 325 512 524 328 144 279 95 230 74 275 123 804 811 132 388 859 684 241 20 642 954 134 159 570 139 289 666 735 84 837 209 420 27 449 59 584 945 201 721 208 700 551 223 611 269 210 481 451 193 401 157 2 70 668 592 209 360 661 834 156 191 175 387 909 664 186 572 81 987 698 97 680 133 813 424 593 333 439 591 425 755 968 264 570 435 450 958 410 175 852 45 893 926 619 714 691 536 824 316 652 530 635 230 406 197 594 503 98 907 699 962 390 517 505 232 358 291 983 420 828 73 645 274 262 577 162 374 967 630 439 916 780 857 707 993 927 682 794 211 279 220 429 147 847 573 123 613 745 976 501 701 501 433 428 780 816 546 116 639 487 72 427 949 388 837 964 654 763 733 346 649 364 479 480 260 394 638 448 259 165 256 324 525 227 510 237 410 447 43 347 508 224 456 146 68 270 276 231 679 583 829 719 677 2 940 786 354 223 793 382 752 435 505 532
50 357 964 412 721 46 409 318 273 498 123 72 754 236 635 266 472 114 583 692 256 205 187 54 503 148 69 937 59 320 9 333 138 97 555 719 580 21 614 365 214 211 776 825 338 810 740 392 212 203 230 239 175 262 927 914 961 39 242 221 295 29 445 993 222 782 540 705 908 737 480 419 223 793 509 274 789 961 82 49 524 17 114 691 105 929 350 40 440 15 930 39 134 253 535 736 853 571 12 527 281 555 667 102 47 276 429 943 837 676 680 844 410 464 288 374 470 783 513 752 48 306 421 284 483 795 378 202 692 846 133 766 826 958 674 791 534 249 835 412 93 62 27 683 392 577 260 500 506 811 252 755 970 158 251 304 832 672 228 713 784 597 675 450 758 284 960 976 576 919 807 423 460 617 750 702 469 986 17 297 158 952 976 922 140 164 186 471 66 71 632 707 937 7 270 359 161 585 2 32 437 645 274 516 688 960 571 598 76 185 799 307 416 545 71 324 8 663 612 382 537 124 263 418 979 746 314 707 146 318 865 96 391 409 13 591 63 989 548 267 54 540 385 340 0 391 616 146 824 281 356 906 200 127 650 119 55 925 74 666 564 102 842 392 177 81 710 453 477 954 778 741 587 139 600 979 664 221 729 37 861 438 819 687 435 77 645 65 58 951 327 383 830 179 910 354 183 628 100 418 959 226 466 166 975 499 518 570 823 150 116 821 734 765 438 33 643 279 568 193 763 774 364 896 514 817 249 460 704 129 878 411 189 544 179 861 605 828 108 24 195 549 234 658 869 413 240 790 33 472 340 33 129 840 601 330 491 104 686 569 160 630 940 860 18 351 95 691 593 611 658 352 73 171 343 750 723 708 258 129 915 674 698 784 84 339 760 56 904 221 644 520 629 769 557 770 500 343 335 888 566 511 786 207 430 771 788 625 962 529 284 150 231 960 984 894 981 16 488 943 884 970 850 338 978 66 144 145 315 509 687 390 679 127 28 769 728 296 321 267 955 355 216 52 20 212 867 37 916 467 294 315 301 472 267 400 266 414 291 94 590 995 790 364 947 946 413 236 97 116 839 76 958 255 345 109 420 321 941 525 326 164 424 706 770 491 192 226 124 548 196 853 220 554 939 908 492 500 985 34 921 674 990 390 730 13 715 527 732 794 579 174 131 400 965 944 449 420 239 464 101 603 516 810 966 222 982 148 261 966 617 938 106 76 996 952 191 170 724 334 912 456 974 17 139 39 316 792 983 424 188 418 627 664 113 484 902 305 815 895 646 190 142 703 977 125 532 556 104 717 606 678 23 279 814 398 665 111 145 737 26 655 60 275 733 899 793 236 185 758 219 117 623 210 11 733 454 143 182 161 99 46 237 237 473 720 61 678 436 935 653 893 634 965 920 265 376 275 821 394 896 847 502 654 655 928 969 930 529 893 901 792 702 641 993 22 109 775 468 793 441 124 633 354 208 91 701 278 926 460 383 359 727 175 718 370 628 496 845 538 523 969 872 867 838 623 764 14 415 614 972 1 215 734 253 404 41 389 890 682 873 983 693 347 668 215 464 786 471 151 787 594 928 70 505 704 607 533 932 657 863 175 83 412 556 786 736 160 720 981 551 981 132 689 828 79 666 60 128 255 70 645 341 37 907 814 190 89 877 417 452 77 148 221 248 604 368 384 397 898 174 134 711 440 744 74 829 139 862 710 236 865 642 535 388 689 526 348 588 662 290 859 199 509 521 75 37 178 785 870 817 22 434 530 490 451 370 975 573 320 411 153 987 144 795 716 293 425 934 754 769 424 375 521 462 278 366 522 922 37 353 314 328 890 621 339 450 624 382 863 467 894 843 303 825 590 357 459 541 947 268 443 856 567 493 912 255 876 554 997 203 207 685 844 152 969 475 292 911 246 347 216 846 319 365 363 276 10 155 570 141 355 670 545 936 300 181 953 29 117 585 232 546 776 768 320 457 841 690 551 767 318 597 90 30 80 868 726 96 253 51 760 279 677 678 902 613 479 257 913 866 220 536 947 851 720 929 599 149 581 400 928 40 16 479 730 68 62 619 389 808 120 773 555 87 590 662 894 515 721 897 375 390 150 171 275 722 263 34 694 325 858 719 824 525 813 945 559 352 901 271 304 882 459 581 170 848 43 164 123 860 154 358 201 24 775 5 561 813 535 567 260 90 165 372 161 599 662 110 239 954 146 448 99 660 294 349 866 737 383 549 431 331 10 661 982 265 917 193 376 950 152 639 415 289 338 103 448 384 402 708 522 36 537 570 648 802 739 204 748 818 288 925 972 154 339 847 412 120 587 275 754 512 755 412 798 596 965 285 981 992 628 406 597 211 23 197 346 935 745 14 36 150 745 575 982 538 453 121 890 317 238 801 42 530 695 310 344 898 604 111 844 836 930 167 15 232 96 53 915 709 889 180 483 562 568 39 103 399 271 286 222 489 722 772 42 481 965 574 26 591 691 165 87 577 813 205 295 812 425 805 774 598 843 4 741 796 201 451 72 696 468 887 167 169 213 684 77 81 222 425 884 943 429 272 32 879 983 695 179 3 486 311 684 6 737 745 458 428 25 533 518 739 282 363 723 893 370 243 582 304 802 594 508 419 480 31 243 330 854 810 409 278 532 864 697 320 810 65 736 849 27 539 490 833 388 130 945 209 646 717 150 80 483 360 72 804 905 453 368 631 605 32 993 775 56 545 472 953 984 143 726 741 404 831 350 221 256 367 368 946 597 166 769 91 223 52 920 46 194 280 636 418 19 496 168 544 909 254 401 681 514 652 115 461 434 689 846 333 528 963 829 127 581 677 633 844 65 841 304 952 250 572 752 971 426 743 533 226 320 422 33 542 881 373 691 299 39 858 723 553 661 135 415 94 105 822 968 64 536 942 17 855 141 903 903 354 544 476 766 336 238 638 914 303 373 244 391 659 722 194 81 210 694 683 493 881 742 238 625 178 28 235 248 432 327 308 692 38 232 742 755 297 419 119 6 595 520 569 717 259 614 906 585 323 204 485 22 269 641 892 38 777 679 889 771 433 476 332 49 751 161 43 513 218 476 351 143 713 657 102 563 355 784 762 847 694 792 886 767 213 661 10 138 287 569 342 819 300 322 880 768 885 444 589 687 883 758 426 168 21 130 827 727 147 340 507 868 780 586 997 536 874 352 389 343 329 194 676 524 900 44 395 436 615 473 25 348 380 452 747 956 374 417 172 233 611 392 809 483 137 179 510 366 334 839 346 96 49 299 636 510 682 143 550 376 561 386 233 965 782 499 487 213 247 217 973 382 494 814 752 24 377 115 647 657 262 916 455 376 224 508 78 62 626 128 876 565 707 190 604 859 44 288 35 918 339 354 292 581 495 965 671 987 859 3 610 998 173 350 531 216 16 206 56 76 602 803 938 983 957 917 337 962 999 783 649 25 697 611 792 765 857 151 749 184 712 475 163 877 703 24 386 636 499 673 465 902 298 405 672 736 446 186 909 378 816 109 989 448 820 895 625 828 176 827 458 514 527 851 779 236 663 487 608 222 753 526 582 874 387 986 756 667 369 403 313 313 57 727 641 223 318 628 519 129 806 988 905 810 67 653 914 601 840 280 122 240 624 238 305 15 463 807 86 145 442 17 72 757 402 792 563 215 417 92 88 58 995 351 656 171 894 417 603 402 277 199 895 829 988 240 657 612 508 311 151 454 771 390 312 94 427 677 651 811 107 910 800 150 456 705 1 792 618 22 431 431 803 696 640 487 229 525 654 534 998 288 673 348 201 689 319 577 423 179 919 190 609 325 986 779 245 293 153 292 85 391 184 710 705 96 42 417 559 647 924 101 648 7 774 189 19 979 443 933 15 847 791 794 991 47 560 704 917 329 586 400 871 874 783 253 407 76 761 749 923 853 948 71 547 343 302 29 669 964 888 848 217 404 968 233 497 287 520 898 482 496 811 863 170 266 362 338 283 431 322 582 126 215 918 610 398 941 759 836 125 310 967 234 156 367 798 487 766 731 401 338 227 664 592 844 486 573 552 478 62 519 89 727 206 111 578 309 558 526 781 431 797 599 168 392 511 909 393 397 296 308 159 84 439 957 282 329 403 69 136 708 246 937 994 505 765 229 264 87 484 878 757 24 324 626 735 689 92 667 307 614 75 172 731 728 404 931 630 169 870 51 478 622 361 871 474 560 834 809 691 805 405 193 620 336 396 526 79 596 699 692 891 757 933 491 447 781 207 903 459 735 517 654 359 527 98 520 738 662 344 44 716 519 956 557 951 675 408 756 381 383 755 805 748 988 700 416 7 480 565 94 117 227 394 215 504 513 706 63 202 773 498 478 444 523 118 677 45 106 501 365 944 720 379 652 22 558 584 949 250 776 157 123 913 867 306 807 77 792 794 586 348 760 115 32 726 463 949 423 931 162 543 40 371 294 725 947 637 269 528 74 714 740 875 404 112 862 198 222 622 771 980 627 854 425 746 18 241 818 852 78 414 635 522 183 225 824 899 880 162 587 309 976


==> anc/Large-TA benchmark/tai_j100_m1000_10.data <==
100 1000
743 815 331 225 751 994 966 76 832 879 570 664 118 774 19 50 576 765 653 972 741 367 706 394 406 816 797 400 181 475 445 149 560 943 685 635 526 181 755 971 681 105 986 896 617 798 677 815 644 478 364 682 577 511 684 745 975 259 78 253 268 589 190 165 711 614 768 584 68 841 194 57 905 711 359 678 420 667 759 29 627 575 858 827 461 546 439 682 146 1000 96 524 266 899 553 604 662 17 449 687 283 412 72 372 682 68 878 130 654 252 902 54 808 213 208 983 760 417 351 10 182 625 802 285 754 405 882 502 258 113 160 810 297 573 75 240 130 297 74 244 69 879 62 976 451 82 260 407 168 656 132 420 368 776 731 880 663 352 448 630 725 248 156 632 446 587 141 184 289 154 478 869 285 460 193 368 956 239 835 435 722 167 493 558 484 248 799 255 765 211 395 74 63 706 953 715 912 755 334 498 894 713 52 413 177 896 732 633 440 480 748 243 679 821 922 796 951 827 645 793 510 462 98 701 393 937 339 467 565 277 2 339 329 737 898 166 655 858 385 945 648 695 757 184 315 639 543 714 766 27 609 656 304 534 116 342 376 671 196 192 675 119 717 693 257 619 460 911 667 449 959 779 148 943 26 387 325 100 712 549 436 420 640 523 552 65 278 31 145 487 917 43 162 847 927 399 942 811 317 193 188 595 35 668 639 946 468 196 700 851 600 129 412 288 374 148 134 71 206 262 742 268 20 156 377 860 58 557 903 291 380 804 964 822 397 818 509 571 398 315 60 946 695 851 369 721 265 434 738 109 467 719 7 703 251 636 294 13 784 147 254 630 438 193 829 826 972 615 572 955 872 338 877 263 423 984 133 345 533 806 256 523 595 958 255 452 14 603 215 559 61 93 750 373 803 137 963 548 933 754 996 935 241 360 879 914 602 267 954 172 126 946 90 143 45 345 288 308 373 74 418 514 274 641 694 556 724 492 691 723 456 93 611 519 919 894 367 945 688 626 233 563 580 404 749 447 337 579 504 19 969 970 811 716 187 282 568 988 471 770 699 525 851 286 781 279 534 589 940 329 480 249 437 930 453 782 551 353 983 600 869 235 485 362 820 739 40 630 174 490 127 788 121 410 805 178 618 65 739 101 573 195 997 324 548 979 413 320 579 333 994 271 967 654 228 603 481 318 157 592 452 294 229 938 709 295 417 60 884 903 544 326 733 387 833 232 813 239 772 707 64 81 507 658 519 711 18 991 853 459 225 605 277 164 517 862 384 19 794 498 753 901 259 162 136 985 330 105 693 411 995 727 242 667 890 343 490 352 880 597 554 154 846 681 84 909 264 670 785 916 970 623 558 613 167 8 240 916 492 396 992 927 217 21 702 994 530 42 955 708 125 805 497 520 914 738 708 6 746 733 328 914 321 513 764 848 821 697 810 97 736 710 632 736 447 573 185 316 476 599 101 397 888 377 144 211 873 436 658 439 108 218 899 410 825 891 409 346 391 437 310 983 442 786 535 14 301 727 59 624 139 716 79 727 226 313 523 116 154 578 147 227 302 7 501 740 287 227 30 797 143 318 252 701 514 462 293 942 314 725 416 733 874 692 191 826 737 957 515 991 429 371 793 462 631 754 275 509 356 28 166 412 389 324 323 105 893 686 55 440 916 111 341 328 273 676 21 867 780 901 29 67 102 217 224 777 189 782 34 339 347 972 245 65 498 230 767 657 527 534 907 568 758 565 901 712 489 816 628 387 740 291 871 384 935 74 358 967 201 322 221 207 925 958 313 478 5 862 77 653 106 819 180 89 207 911 320 604 704 686 949 364 589 631 762 346 961 922 405 163 91 103 804 205 411 808 396 79 222 604 50 370 710 18 239 708 948 495 859 794 660 721 513 930 540 410 408 762 200 782 286 662 85 165 131 741 291 389 57 53 494 361 962 808 727 454 184 749 427 868 140 730 715 886 980 711 525 451 312 709 651 242 176 844 664 862 237 869 763 995 335 691 104 500 680 524 362 517 569 389 386 495 918 520 53 297 390 709 24 75 601 914 503 523 88 23 3 200 31 252 243 78 828 852 886 504 403 470 93 458 895 367 562 498 612 156 361 304 827 463 726 635 353 696 630 868 787 202 850 110 379 159 205 433 642 698 415 395 360 395 151 531 971 390 812 707 788 253 152 302 122 104 885 444 978 204 298 396 567 110 613 271 295 926 211 955 326 344 472 599 23 954 775 484 926 781 332 772 159 984 976 648 83 169 818 541 381 566 720 29 892 663 120 253 774 936 506 934 607 815 783 196 114 266 44 953 574 629 458 534 990 525 195 138 771 142 292 496 212 396 482 293 542 991 6 198 863 889 671 129 934 603 80 986 426 761 327 399 566 553 271 920 198 33 866 650 911 520 346 44 179 660 65 880 941 464 938 165 929 282 71 943 263 567 13 443 840 70 392 427 860 508 716 187 868 172 450 347 984 619 117 107 849 405 363 771 165 118 54 849 747 752 66 172 250 756 883 262 244 311 8 496 596 880 357 168 319 395 824 282 848 905 621 589 889 397 171 242 333 161 615 83 730 883 939 902 270 93 819 124 864 723 290 212 603 824 444 567 843 286 923 283 342 308 649 658 466 308 153 290 619 662 881 579 946 80 625 280 487 781 588 662 550 215 475 483 594 550 701 512 839 939 629 172 491 663 425 867 721 998 719 223 670 534 539 770 761 261 218 368 210 293 262 84 557 388 826 577 855 765 546 413 135 848 375 208 584 540 582 816 309 924 378 197 479 157 597 473 424 51 604 130 932 90 773 726 97 166 382 419 435 784 216 950 455 939 253 116 689 686 735 754 789 547 42 778 234 243 801 920 311 206 578 65 779 820 678 638 422 86 401 917 272 463 365 443 340 44 620 621 913 864 867 969 598 714 37 969 158 853 714 951 464 446 729 308 247 287 322 363 876 896 807 492 305 368 32 549 203 17 891 102 624 947 404 750 744 72 974 439 650 60 673 903 599 889 887 446 697 885 734 246 931 636 336 645 348 642 592 219 107 696 465 709 561 315 299 73 202 10 537 305 115 515 457 641 522 126 623 35 769 585 723 840 745 328 249 811 647 266 113 1000 307 792 674 766 33 849 1 452 267 968 281 347 581 21 705 388 547 43 591 321 982 621 128 41 462 483 590 452 616 634 559 954 92 535 921 934 646 241 606 909 99 575 238 890 965 100 192 914 15 886 728 756 51 868 161 233 815 523 957 556 39 340 862 236 823 660 973 489 683 917 782 175 657 496 400 562 421 450 633 83 928 662 987 631 175 15 800 186 831 319 12 103 698 971 999 932 349 941 668 75 531 615 930 992 844 895 790 191 119 218 246 983 614 402 433 425 163 298 352 99 463 333 372 850 105 185 402 525 434 473 164 273 303 250 836 187 407 451 536 735 383 494 910 399 792 936 499 413 227 936 87 429 950 532 937 81 690 401 756 85 123 366 300 176 985 192 204 358 981 859 583 221 370 914 521 604 82 550 419 375 469 281 197 304 845 553 27 529 261 621 345 518 968 987 776 435 587 20 666 924 659 190 945 654 816 943 989 6 428 587 371 197 223 546 852 262 508 693 214 47 186 239 209 376 752 734 516 488 635 457 173 188 73 594 622 855 842 208 545 157 4 870 665 763 495 909 282 438 496 916 838 982 430 355 687 484 520 87 109 500 41 200 857 55 500 661 443 556 529 847 806 186 920 93 626 781 822 588 952 682 170 742 796 572 915 331 993 987 138 66 169 833 431 413 556 5 988 382 236 58 232 784 791 926 459 463 875 703 834 873 81 561 129 746 48 53 563 465 605 196 483 959 9 70 502 345 103 47 36 619 355 197 70 835 354 792 977 721 541 367 38 975 947 852 0 397 505 741 936 455 661 360 150 77 652 86 230 808 795 533 86 268 900 850 586 93 958 994 183 563 316 881 608 161 676 347 943 398 441 89 896 121 486 351 100 993 856 502 904 892 960 232 112 893 248 100 861 416 847 4 432 739 49 265 410 98 213 776 610 604 830 790 22 288 46 403 343 874 199 491 470 671 555 200 28 391 991 346 111 365 798 510 865 144 284 195 155 106 269 930 638 365 149 927 279 248 142 604 43 736 870 609 76 156 841 911 10 607 777 862 998 80 280 89 924 152 528 181 686 430 854 762 11 224 474 906 477 515 692 794 549 295 571 804 56 349 518 523 488 252 324 838 524 858 338 806 817 529 512 51 906 735 656 721 137 571 178 610 585 242 394 62 538 576 944 105 979 621 17 63 318 44 770 446 713 456 220 748 575 490 296 961 344 17 696 303 47 812 414 957 718 490 908 951 809 968 707 317 306 495 172 729 897 639 25 539 94 306 67 182 532 50 89 811 16 13 909 877 636 867 511 991 235 339 366 560 454 77 473 92 399 508 703 340 634 697 219 961 308 36 814 442 778 303 641 567 110 990 276 802 388 573 837 788 124 650 669 600 350 199 637 490 786 736 95 558 672 539 231 477 387 23 643 9 593 127 564 601
993 735 472 208 986 74 739 233 45 215 87 303 974 739 526 684 462 220 152 778 89 786 133 538 237 879 742 428 523 882 719 861 854 530 295 552 820 471 314 907 604 879 100 590 853 537 191 39 757 532 353 951 328 141 65 239 57 911 98 36 930 557 319 680 320 313 731 328 84 35 869 269 378 530 382 567 904 415 777 623 249 666 75 790 897 666 611 806 622 431 60 681 617 95 910 326 397 808 728 75 240 397 743 573 185 621 317 56 965 379 907 224 126 592 452 375 101 337 434 741 56 236 736 715 172 238 290 164 511 272 623 241 335 699 18 790 400 112 753 883 82 148 64 975 685 865 763 651 486 710 435 889 804 255 621 899 653 866 30 885 227 909 803 905 32 260 449 574 422 247 444 673 784 24 652 777 587 7 59 986 338 610 258 324 807 547 569 786 226 96 78 560 283 576 583 573 234 382 841 673 202 29 726 881 369 78 321 282 55 782 976 957 448 834 715 925 884 50 324 712 183 479 513 24 627 900 433 133 547 480 132 276 770 875 430 884 14 892 857 606 574 654 104 612 942 77 991 984 658 368 682 125 313 270 230 410 829 371 944 442 29 888 502 234 645 484 276 955 786 897 860 387 934 35 285 592 931 681 879 953 850 718 504 330 412 570 572 642 978 529 662 748 308 700 96 184 989 436 805 830 199 427 440 676 988 960 402 90 372 854 799 524 429 375 192 607 678 500 278 981 497 863 322 475 420 220 878 380 180 531 267 598 817 593 909 301 668 543 982 185 758 512 966 655 883 221 411 669 901 368 73 511 163 905 939 337 468 853 767 792 981 437 476 475 843 33 663 957 27 586 489 367 281 40 432 845 996 412 366 885 875 542 389 181 233 896 626 301 296 615 911 243 722 436 217 501 214 634 425 574 407 387 90 723 886 451 640 179 734 92 735 999 337 972 725 283 567 615 158 688 923 199 44 400 600 739 102 958 710 770 398 966 286 878 466 663 473 976 893 318 493 930 120 715 561 16 25 525 121 481 585 250 751 532 593 4 633 277 941 838 188 89 309 633 168 325 924 899 116 141 28 178 871 976 137 50 23 994 995 282 922 887 818 589 620 661 699 451 983 779 635 981 793 195 316 723 675 891 51 879 707 1 327 724 376 215 381 421 210 287 629 747 885 222 541 288 70 304 571 83 4 832 368 35 9 648 332 930 141 1 269 315 744 243 260 856 333 331 67 531 351 774 927 495 31 22 359 989 187 492 970 798 566 175 750 874 865 423 113 184 207 58 840 689 613 657 312 682 755 437 254 390 795 181 467 794 851 387 287 394 745 519 575 99 555 298 740 657 2 365 598 708 836 18 370 833 235 209 980 240 519 658 973 934 428 68 697 816 985 976 63 762 727 640 809 293 839 476 390 538 88 466 442 858 997 610 703 20 371 978 161 461 984 202 664 116 669 392 405 358 69 934 554 469 625 357 478 736 864 767 906 612 203 219 160 685 824 668 634 73 925 490 197 223 238 753 771 687 877 904 334 480 54 808 646 267 651 516 945 842 184 710 355 881 808 552 125 595 259 820 543 441 118 176 343 169 208 160 826 617 213 955 293 275 998 768 713 44 443 941 106 264 323 59 524 816 380 174 921 592 866 700 716 941 765 619 349 712 951 259 423 177 680 263 305 531 815 746 291 17 588 509 496 500 929 777 700 122 730 661 340 753 550 758 461 342 790 232 264 153 155 172 720 57 243 874 828 29 198 375 325 35 454 716 718 180 165 786 783 352 870 530 150 577 917 965 255 843 5 239 919 903 630 366 164 601 277 923 800 413 896 594 367 450 471 319 374 421 383 761 175 842 694 213 603 990 702 579 972 925 451 758 204 121 595 187 142 690 385 417 413 16 61 270 19 726 0 245 712 410 49 712 686 809 950 764 614 44 538 939 596 150 698 732 71 778 40 909 606 331 556 546 644 178 916 573 505 105 300 685 834 449 177 617 241 597 193 453 358 735 748 792 902 205 122 70 852 246 510 663 329 102 515 557 706 968 415 522 39 146 537 685 534 510 134 584 263 335 220 198 880 69 632 827 749 242 811 68 785 546 830 339 594 867 403 399 52 7 913 855 361 594 348 756 754 165 619 543 778 927 109 631 424 937 209 296 508 119 373 587 971 339 962 717 657 35 882 136 41 729 590 454 528 490 956 88 36 995 119 728 130 758 117 334 873 16 608 297 215 740 517 851 224 382 297 30 954 957 416 838 288 622 589 955 464 346 615 439 975 21 474 661 15 748 239 465 439 182 936 280 599 297 201 906 11 774 228 161 631 851 687 368 179 488 275 711 752 234 200 321 525 870 143 50 661 538 331 951 108 545 103 983 195 79 782 366 558 967 756 680 612 596 446 380 959 92 182 157 881 723 46 692 874 348 937 97 506 559 894 814 562 700 960 483 872 294 844 918 475 360 13 558 66 282 787 632 360 287 37 856 549 886 705 821 889 219 284 572 540 318 601 109 410 540 677 92 565 983 483 145 140 940 306 654 110 549 636 171 189 229 458 273 656 924 592 141 610 471 576 605 363 502 759 42 339 541 895 133 579 826 681 829 229 735 245 938 408 774 144 436 176 659 302 981 151 723 548 960 676 812 271 792 136 959 552 36 135 357 821 57 670 448 674 376 21 431 835 588 806 508 842 1 127 301 114 28 244 414 967 54 584 25 303 462 591 283 479 953 557 423 336 251 74 722 171 512 948 295 577 704 704 561 814 624 582 352 563 907 459 276 637 949 654 24 299 155 292 393 354 912 167 232 76 196 977 343 791 70 827 852 898 54 665 549 732 464 248 656 776 298 647 983 887 236 206 214 586 337 294 490 890 408 375 621 280 160 953 625 831 310 926 99 181 555 535 424 438 616 301 586 347 981 257 862 915 657 154 105 92 1 845 88 12 134 194 545 409 585 648 447 564 592 77 264 602 368 833 43 888 430 507 531 801 918 690 922 231 563 326 571 38 528 987 889 485 569 498 114 789 664 62 475 812 33 128 48 272 888 928 103 470 321 946 998 914 175 501 283 384 848 252 123 903 94 846 927 512 473 487 820 659 514 426 941 969 241 10 742 481 286 952 980 810 974 560 416 794 884 307 395 80 263 404 172 672 304 624 690 773 314 111 84 858 416 492 516 85 534 357 713 399 108 242 682 484 710 695 702 477 486 957 153 268 21 147 563 861 510 8 683 688 476 746 710 388 181 900 35 847 86 3 147 643 548 345 866 522 5 905 852 490 937 93 182 91 19 741 836 943 380 958 162 47 790 445 6 131 964 256 9 607 304 377 571 823 993 679 764 920 786 723 159 781 166 246 923 856 933 992 581 729 933 559 32 514 413 266 473 480 598 1 519 822 851 684 907 79 534 774 690 436 485 35 596 34 184 318 88 22 820 693 840 780 314 721 565 418 377 414 860 81 695 961 597 447 580 516 833 138 796 500 490 494 571 105 510 673 777 539 182 488 236 395 684 289 479 186 994 683 640 660 498 342 440 99 220 863 627 859 425 216 671 999 391 223 700 597 690 236 349 503 356 938 445 456 964 990 981 431 127 72 911 638 769 768 629 509 140 788 126 933 552 955 297 568 344 545 108 994 541 387 974 310 533 482 205 94 900 899 519 86 957 798 735 174 149 671 415 918 495 50 363 868 914 455 645 253 166 892 876 26 140 849 877 124 231 536 939 457 50 83 376 580 531 205 493 417 219 211 290 544 315 393 226 838 451 529 572 797 634 341 802 7 298 139 686 738 756 24 421 689 242 379 923 573 252 232 543 222 415 717 976 711 98 963 935 949 865 311 538 153 932 330 331 173 964 641 139 166 523 761 962 421 609 760 41 273 615 401 557 247 349 816 835 356 749 518 59 16 551 667 425 95 636 107 591 97 23 162 615 531 479 159 352 219 490 530 461 350 500 666 93 979 346 876 734 450 451 639 347 441 282 775 539 265 491 772 548 270 856 521 612 724 438 365 589 708 163 825 562 655 869 813 405 261 363 792 908 212 742 696 765 20 351 469 716 437 593 491 865 396 170 570 500 251 314 298 425 520 919 701 283 362 249 837 364 58 76 609 390 145 566 406 218 616 35 764 821 262 639 855 611 819 738 628 267 891 940 391 50 642 348 392 465 747 41 867 416 460 297 848 48 112 930 553 118 149 216 115 944 68 30 618 98 932 909 225 914 156 914 796 413 279 926 218 735 779 343 465 640 499 31 190 659 908 253 692 400 762 317 964 922 766 142 691 573 912 760 129 5 427 135 304 626 495 113 17 192 48 361 6 242 250 915 463 475 649 422 935 528 344 22 733 307 386 495 940 880 542 174 394 428 714 842 148 712 737 962 769 70 709 289 802 709 832 192 315 898 419 886 453 659 551 295 862 183 123 826 581 524 533 892 527 116 33 557 196 188 605 14 146 460 169 799 42 871 346 485 947 946 546 877 178 736 352 244 532 543 968 280 578 422 364 511 53 599 170 903 274 61 282 536 221 500 157 636 43 183 650 620
485 245 844 68 793 461 273 146 836 568 856 16 138 422 789 964 401 903 162 937 780 10 284 966 74 353 62 848 852 19 95 683 955 760 801 763 154 521 431 774 674 442 893 444 108 753 342 158 490 734 49 100 557 329 17 875 106 669 338 68 6 650 633 653 110 763 98 172 123 722 873 997 112 72 700 732 730 798 687 299 26 688 604 455 794 465 627 277 632 507 643 208 103 267 193 617 303 841 75 557 535 872 764 9 544 526 356 224 653 395 206 406 669 14 756 701 78 735 598 896 608 941 870 917 406 907 678 217 822 917 389 712 920 256 736 489 369 101 882 114 646 760 88 196 802 267 986 428 192 284 960 600 211 318 541 875 508 889 126 387 200 250 806 470 409 881 851 833 372 712 742 760 364 82 412 834 573 321 846 470 561 325 807 834 997 400 461 451 639 836 44 387 102 697 240 478 418 521 930 5 55 962 977 725 332 160 670 909 560 996 634 947 151 872 81 515 648 181 262 733 118 955 468 413 281 782 738 714 835 855 489 113 624 796 226 544 779 488 890 952 128 446 906 763 796 396 390 590 435 609 467 169 391 243 818 934 546 499 329 497 326 785 225 523 612 274 266 730 641 994 957 809 346 256 907 480 925 729 45 681 707 998 713 65 941 468 661 595 731 466 704 997 761 287 676 38 750 598 888 668 8 227 51 347 347 454 569 257 877 427 808 384 934 198 84 636 953 995 558 616 293 286 733 110 751 998 201 367 323 667 68 893 956 394 725 811 992 258 159 72 854 794 910 511 259 60 292 756 759 904 610 297 488 145 897 372 722 668 965 835 419 10 167 551 189 750 613 783 574 607 37 555 549 596 163 771 743 738 380 856 994 232 938 900 586 454 288 288 874 546 301 62 2 807 349 562 671 133 29 233 213 583 614 501 275 904 304 520 368 666 224 410 848 371 470 163 645 607 247 978 926 236 545 53 403 940 578 62 30 45 699 568 0 461 476 710 449 452 991 267 222 856 591 1 119 759 117 85 187 744 658 891 816 953 278 956 215 707 39 13 703 958 173 198 585 114 521 229 663 591 800 201 985 14 804 622 9 50 327 406 599 209 595 419 120 617 131 799 484 384 351 117 89 173 931 329 861 787 748 916 289 998 223 445 166 701 142 218 502 866 392 49 107 855 479 283 105 889 186 364 737 788 4 833 415 681 522 646 855 480 735 172 673 274 587 869 445 402 553 62 950 607 495 812 913 931 446 684 753 927 300 134 264 41 824 432 615 776 892 840 271 869 720 899 798 400 708 173 307 173 180 497 781 807 973 955 302 519 840 645 67 276 825 74 7 212 689 371 672 266 872 781 297 876 983 204 773 390 325 441 92 587 696 644 365 840 511 450 63 927 842 879 165 492 100 661 309 837 477 994 684 620 294 600 314 912 989 807 174 923 69 678 168 565 196 720 995 809 86 719 559 37 13 660 205 422 940 779 177 448 343 519 513 501 397 415 923 818 597 683 373 743 85 664 285 285 241 741 413 344 620 333 564 331 481 979 387 474 880 681 776 910 25 745 556 843 969 45 838 47 863 514 933 686 580 572 344 727 267 260 945 164 209 848 575 988 516 940 571 28 567 867 651 395 125 560 712 134 190 104 917 39 99 916 493 312 534 447 787 876 637 908 566 115 145 255 498 83 272 969 572 597 232 245 909 754 79 215 596 203 563 883 157 174 255 554 636 99 20 885 161 776 642 224 765 84 709 148 690 41 422 658 916 138 279 381 464 683 73 300 830 594 885 588 122 310 330 188 932 934 456 641 944 260 611 111 552 421 823 933 137 250 182 719 971 554 22 422 749 707 524 193 133 87 982 574 319 866 901 858 519 767 497 346 141 491 540 890 115 813 440 222 109 119 14 448 393 156 1 102 384 587 448 421 554 947 728 375 594 652 688 29 83 380 506 219 53 265 815 464 588 362 341 92 659 716 11 952 136 909 978 56 635 766 533 586 998 36 915 234 576 510 701 958 169 325 214 209 682 662 97 28 36 915 898 10 156 259 350 804 453 453 528 441 172 359 195 312 250 135 114 405 581 396 23 862 904 960 526 145 509 558 486 364 19 295 718 790 716 22 160 472 76 98 590 438 249 343 429 608 947 924 662 219 328 407 942 875 258 194 121 502 833 140 951 235 237 171 654 532 458 696 850 162 857 802 814 755 204 642 686 417 417 217 790 842 849 298 972 768 548 220 274 158 452 945 729 655 905 942 760 633 411 627 66 963 394 868 298 884 290 338 518 917 218 597 253 765 494 456 152 180 361 106 386 108 269 472 370 394 360 184 56 88 268 178 436 588 134 342 911 527 523 946 246 571 377 133 32 370 537 675 717 936 809 580 306 438 71 93 740 661 299 77 463 695 878 551 460 686 311 816 339 519 886 811 929 30 374 809 77 621 345 502 492 677 236 416 178 512 967 488 797 143 999 822 721 834 371 158 819 872 305 783 527 914 501 385 318 700 677 168 176 673 336 642 38 51 958 253 337 478 868 125 229 73 248 647 82 278 865 863 333 44 244 657 536 851 841 670 864 390 810 198 592 661 183 860 908 259 363 729 769 438 626 46 783 468 843 145 454 166 447 615 726 394 683 966 438 215 656 652 555 254 827 236 954 883 465 268 964 884 975 443 664 466 649 998 500 944 758 600 657 544 979 303 427 345 858 708 451 723 705 958 405 299 376 927 317 682 837 614 245 41 434 305 795 320 638 912 111 718 239 277 616 424 980 353 719 620 357 138 321 299 640 551 42 606 600 991 398 693 504 588 711 544 149 706 919 837 514 557 18 830 362 213 234 875 60 402 589 138 462 637 24 948 404 457 442 559 828 177 551 936 970 97 283 123 990 483 741 269 150 568 308 689 33 62 547 700 565 985 784 756 400 629 900 657 59 350 503 592 715 211 665 193 883 70 832 625 987 717 692 156 862 852 770 559 443 984 322 865 875 92 94 906 562 128 928 313 755 937 184 743 235 14 866 491 396 560 839 701 93 189 644 503 21 27 895 657 238 425 691 966 291 795 902 997 316 76 358 878 869 405 887 303 491 142 132 732 981 55 831 261 46 793 510 922 444 496 698 631 791 759 64 520 58 865 185 5 16 928 455 382 899 676 655 599 679 939 813 576 499 367 208 452 199 208 217 746 821 173 144 121 91 48 276 123 617 714 988 771 197 522 57 470 424 712 543 680 263 635 996 146 694 642 379 536 31 801 140 948 629 741 826 241 175 876 52 19 135 902 210 831 752 346 792 913 568 268 774 299 496 685 727 913 487 211 943 82 324 795 198 987 219 634 702 271 593 817 353 253 378 346 605 123 884 996 859 324 146 859 914 407 785 71 129 952 621 204 894 36 507 194 805 661 539 239 976 810 50 605 817 805 681 623 382 637 221 481 746 59 383 814 538 422 993 575 233 523 421 440 876 694 631 983 772 134 845 766 680 805 584 927 148 393 515 567 650 768 974 974 724 772 261 369 179 848 697 844 939 672 782 232 433 127 348 896 786 922 296 657 254 206 652 845 375 308 459 798 90 706 72 906 457 147 775 295 43 429 12 437 647 683 799 280 685 769 414 811 505 854 860 756 65 647 70 702 395 211 334 598 426 14 525 668 256 395 87 504 570 103 820 744 734 720 432 35 10 708 471 663 243 934 935 905 622 993 803 113 582 387 27 738 667 347 286 489 381 451 408 73 579 516 732 483 921 587 227 362 474 457 34 265 340 551 410 618 532 203 927 547 295 424 472 3 280 705 811 553 520 253 912 283 359 639 313 853 871 410 473 248 113 992 80 834 282 206 35 394 231 614 918 795 101 302 355 972 531 482 937 313 425 967 220 480 416 311 668 389 331 825 693 71 147 353 777 358 420 174 763 874 260 259 5 728 747 490 315 329 962 790 428 18 766 925 450 725 482 693 139 497 948 644 768 899 891 117 252 78 475 957 961 263 257 602 40 152 834 521 127 834 207 413 367 576 714 900 155 586 530 122 829 48 28 663 710 85 583 757 952 286 966 327 744 194 788 676 949 115 963 454 354 972 695 264 529 546 3 736 896 315 439 357 881 727 423 552 625 401 335 841 277 766 228 224 385 54 469 185 723 125 512 176 946 128 767 583 762 151 607 301 270 746 41 984 188 758 517 979 191 624 251 786 922 76 609 285 706 140 143 834 194 94 606 529 867 512 577 275 879 486 212 377 104 737 602 787 778 147 603 980 265 869 312 7 847 231 430 819 754 873 352 695 623 533 287 694 480 280 320 349 542 381 601 615 181 340 483 598 96 149 853 463 478 706 745 475 936 421 666 781 48 982 550 809 170 39 130 413 242 738 968 12 171 242 959 365 47 76 366 578 399 266 619 114 402 3 675 388 15 525 388 281 202 829 889 544 628 84 153 801 984 705 116 921 441 764 158 670 757 883 739 656 54 888 216 177 124 882 203 404 924 13 164 154 61 26 903 548 812 545 771 544 630 846 230 214 660 697 310 247 437 934 618 376 407 902 466 304
925 368 421 659 950 651 268 334 488 846 68 295 918 646 179 44 324 876 834 257 210 280 576 93 680 621 735 538 943 419 710 211 679 561 894 537 605 119 646 993 882 901 493 705 500 441 877 300 239 567 771 485 971 528 815 52 185 779 297 111 150 773 171 896 258 991 383 856 611 190 39 335 387 40 557 953 608 751 835 915 529 87 465 120 547 31 702 8 33 68 16 31 703 842 52 459 810 237 120 343 468 536 683 773 209 419 879 426 972 345 826 847 625 585 490 861 29 931 923 615 742 153 704 252 442 2 34 928 633 421 270 207 408 562 831 520 176 55 729 50 686 660 618 866 579 806 250 683 506 443 356 452 565 757 805 844 499 466 631 196 936 234 388 201 318 739 186 707 902 736 163 491 313 110 571 891 412 657 886 67 705 53 384 781 753 155 572 738 141 49 92 171 201 693 417 685 650 570 272 60 747 31 259 486 109 47 915 790 889 652 783 765 107 984 901 349 806 397 661 198 836 205 770 769 252 354 3 499 395 806 940 110 343 743 824 946 15 925 292 470 496 946 958 970 969 675 675 257 131 389 967 95 108 510 340 452 99 108 220 101 727 644 371 807 789 532 23 744 731 102 629 41 636 205 993 202 891 20 325 222 175 638 775 22 98 305 546 992 6 588 744 594 531 307 885 331 8 646 71 497 310 609 960 482 794 360 838 542 858 353 265 640 785 834 477 357 592 37 980 337 169 973 649 219 696 945 539 439 955 681 55 286 874 468 502 816 213 558 938 798 89 761 466 932 719 685 479 19 104 905 221 396 820 889 600 121 113 214 351 974 543 288 587 918 14 262 133 309 524 824 575 500 876 218 322 21 471 992 314 233 205 426 968 5 181 340 536 651 591 648 750 101 279 388 986 778 59 61 263 183 431 346 183 574 136 491 218 850 620 438 776 783 574 521 678 193 920 895 69 340 85 468 365 314 555 960 589 467 517 992 25 122 959 589 75 262 541 75 485 189 249 137 232 487 337 346 386 916 520 582 149 530 334 667 353 56 827 535 321 857 291 805 203 410 50 805 545 837 211 928 140 653 684 716 604 847 305 189 862 395 603 250 849 183 924 569 926 83 594 444 586 76 312 236 781 868 300 612 513 538 492 320 999 172 626 202 457 498 429 304 17 26 830 142 758 259 145 798 230 169 585 96 262 558 458 761 295 597 336 268 976 735 274 570 36 16 456 261 634 919 359 113 240 397 328 749 43 223 316 537 225 318 630 806 773 967 24 676 413 881 974 616 817 820 81 340 134 21 765 527 962 343 161 16 622 138 933 776 745 42 243 487 5 759 691 137 193 207 360 355 934 365 581 962 330 857 964 485 828 1000 701 924 234 851 118 570 450 501 711 380 65 863 422 711 153 111 624 859 214 670 271 182 657 284 60 37 418 726 132 148 811 589 610 477 724 107 802 478 697 274 26 841 165 844 455 584 880 171 841 287 137 750 748 529 424 436 685 140 907 662 763 366 598 968 738 284 49 567 939 778 378 526 121 604 460 875 762 863 664 777 716 191 521 486 814 860 188 969 875 840 307 334 117 843 730 7 983 333 868 63 398 270 219 413 308 789 439 420 241 333 350 532 751 982 863 312 799 518 909 279 331 101 260 330 443 145 568 733 142 811 472 494 619 975 869 140 677 48 27 383 473 335 602 633 447 502 37 235 486 780 910 188 195 621 94 112 778 607 807 935 61 246 380 394 48 972 669 791 718 287 244 542 200 163 797 876 848 394 86 192 376 198 124 291 102 418 948 425 759 882 233 66 540 979 82 365 628 396 106 635 682 220 715 80 606 353 567 538 671 756 804 609 856 49 489 64 504 878 906 302 987 578 774 330 791 323 282 359 615 405 756 740 931 675 695 775 801 998 423 983 666 975 793 732 45 829 405 794 294 238 896 920 673 268 912 180 207 753 596 336 975 221 595 991 977 157 687 777 432 322 70 640 643 45 720 707 253 24 114 611 911 282 930 46 180 152 402 332 681 16 128 817 407 147 311 432 558 213 662 313 208 858 648 10 309 89 474 326 13 952 22 825 476 437 96 810 919 348 362 831 559 729 112 250 642 726 672 348 238 86 752 527 487 125 437 593 370 325 374 286 613 707 995 312 674 450 908 763 511 574 95 560 749 248 712 213 327 68 72 703 866 258 426 970 949 202 355 632 823 260 690 251 953 385 607 437 264 204 847 315 544 318 90 910 206 712 320 393 449 340 170 990 394 860 757 740 436 383 872 318 582 48 483 670 822 744 895 971 390 972 93 513 525 352 290 347 462 297 651 975 593 427 737 893 410 878 304 814 57 267 335 62 508 395 656 935 158 438 914 784 867 286 415 23 996 429 21 365 846 879 779 975 298 369 80 145 35 626 1 990 199 740 189 254 599 129 116 191 157 601 772 184 790 643 733 325 766 450 653 856 361 301 484 362 10 564 994 359 689 452 440 711 64 161 275 688 78 500 76 614 434 49 714 736 237 855 813 395 552 918 855 145 227 685 18 113 821 171 784 721 956 397 890 921 453 975 178 82 51 462 658 348 621 292 79 203 676 52 226 202 979 767 115 252 168 938 573 323 952 180 509 295 127 952 338 827 397 583 840 345 366 249 660 99 988 608 40 263 609 628 283 434 261 852 130 286 77 229 857 891 478 693 706 27 123 912 403 967 717 390 667 1 639 649 100 219 154 636 342 592 893 274 138 396 400 156 538 514 503 426 932 575 726 421 288 106 843 726 549 725 755 306 345 454 216 591 396 395 861 55 284 595 303 121 859 720 152 540 419 559 913 715 659 560 825 515 870 129 358 919 852 358 146 714 497 829 725 751 663 622 723 6 652 867 871 154 754 7 306 796 792 783 551 178 20 672 246 509 346 508 257 387 414 962 339 349 451 730 654 139 550 650 786 248 389 78 202 752 83 978 736 26 196 320 922 498 433 533 4 913 512 32 224 527 884 217 372 650 873 538 74 548 527 906 860 724 129 633 803 975 928 848 638 572 315 407 347 302 379 138 739 462 459 993 464 963 399 860 182 494 174 873 707 711 381 268 248 680 296 174 583 87 970 395 159 626 245 567 162 512 44 158 62 307 144 900 256 619 9 540 864 464 829 797 73 165 640 250 584 947 854 404 842 789 900 986 177 272 699 573 569 450 767 531 693 422 391 270 469 25 164 257 809 430 467 481 119 136 819 821 273 988 229 974 537 514 255 607 364 903 768 949 518 759 67 583 945 198 251 210 269 863 905 36 553 496 404 113 741 100 978 756 839 32 528 465 844 489 946 962 235 972 917 645 556 890 562 77 495 256 266 821 837 745 463 316 532 548 878 523 425 146 632 584 865 383 899 145 627 172 637 26 721 206 30 889 317 173 122 108 302 188 698 540 548 376 665 724 41 984 480 51 635 381 192 362 217 550 534 172 937 518 382 570 597 187 190 380 614 258 740 381 535 41 470 91 427 392 301 354 184 354 204 166 32 121 435 762 929 12 617 461 563 617 965 113 954 770 166 940 63 668 694 976 319 979 254 479 354 570 56 568 554 882 519 751 580 534 38 241 87 89 332 289 428 177 420 968 438 730 927 494 223 773 780 167 0 251 981 973 228 273 522 454 333 237 764 979 641 689 812 575 148 946 566 45 111 382 515 655 560 144 523 77 655 153 406 305 883 206 897 336 498 655 19 404 392 82 700 112 709 906 110 501 323 645 46 477 167 901 293 455 367 516 526 110 647 617 623 790 491 588 505 141 385 488 966 36 688 808 808 369 446 877 494 259 991 842 416 149 88 974 286 569 326 180 992 165 247 368 276 745 53 417 377 369 796 206 989 901 743 630 42 42 242 349 363 657 942 854 832 698 191 782 198 876 798 134 713 616 530 992 777 272 344 806 888 584 194 946 31 144 577 696 898 282 800 771 892 57 143 489 126 57 352 662 668 945 795 585 728 603 501 693 289 932 769 265 401 608 187 88 788 222 818 791 944 611 542 242 448 587 11 817 58 133 507 841 277 993 516 364 612 105 708 296 590 263 173 535 329 331 588 946 285 463 147 105 616 722 475 197 103 590 357 676 409 812 644 569 985 621 570 620 349 905 135 956 139 192 578 1000 816 647 105 923 222 963 947 76 997 612 2 239 533 485 853 352 348 827 561 817 12 780 368 753 845 405 481 211 935 832 692 858 787 608 172 805 28 164 375 879 47 422 746 793 963 510 564 389 957 836 236 683 761 640 903 721 916 155 510 912 732 799 125 244 441 740 151 379 369 257 722 751 278 99 887 166 155 548 444 961 452 670 430 195 973 145 941 258 160 751 215 726 91 831 782 11 393 373 267 510 904 835 84 149 514 793 411 505 990 717 197 242 280 196 601 585 670 999 54 379 982 246 445 207 881 910 7 183 850 401 231 2 299 683 66 901 833 324 734 708 645 827 921 511 373 179 998 154 156 866 281 475 961 460 454 613 101 727 851 15 287 861 341 474 984 721 212 208 461 96 951 138 482 551 760 518 97 824
897 902 223 228 373 416 632 846 18 524 25 809 640 975 583 68 435 879 326 701 75 506 572 882 446 21 222 400 117 166 698 959 27 754 387 805 53 935 531 887 944 532 220 373 319 64 675 99 586 556 404 264 989 835 547 943 174 24 902 855 993 613 500 556 958 855 151 93 708 633 741 750 674 514 535 596 677 703 598 975 378 947 89 707 809 241 263 978 664 997 17 301 721 970 985 308 15 288 695 893 969 755 318 685 748 7 333 293 147 804 45 501 885 832 573 966 98 795 925 609 610 863 137 186 322 284 39 892 267 695 19 813 427 37 377 146 843 103 34 826 262 244 177 976 784 908 42 386 679 359 185 999 681 464 890 647 395 744 893 760 691 679 767 583 56 347 193 233 287 562 976 443 846 6 749 173 164 395 552 263 549 788 176 738 301 395 605 892 234 637 524 340 496 699 595 529 580 22 261 487 140 789 726 73 250 152 577 986 417 846 975 501 568 936 479 694 752 514 207 946 0 802 320 461 978 348 859 77 788 722 298 648 919 193 150 307 642 241 126 905 447 840 888 997 2 921 956 799 618 648 911 577 933 694 542 128 737 125 521 124 904 720 470 513 24 865 787 323 775 233 478 664 803 211 624 280 822 199 905 179 620 287 939 1 314 934 931 9 602 658 635 837 102 269 303 389 11 240 340 56 132 852 869 756 804 435 375 622 273 879 351 636 829 554 482 548 246 225 561 556 970 604 109 626 730 137 735 531 192 575 46 284 766 57 194 432 116 402 254 536 828 281 864 24 934 827 811 882 570 143 854 143 460 589 733 994 629 360 439 853 169 594 926 936 743 256 424 82 988 681 175 654 849 778 390 476 141 308 830 947 906 628 218 364 727 609 720 799 957 27 979 146 555 411 389 658 159 998 879 717 947 396 412 488 328 585 355 348 489 689 63 199 937 465 35 2 756 754 348 449 631 598 821 268 286 69 771 284 761 674 129 982 372 198 762 191 914 549 296 572 458 876 816 152 585 962 241 277 462 946 981 552 66 514 410 705 581 777 537 959 968 747 258 483 486 415 909 804 596 692 190 569 782 31 44 157 820 736 365 472 855 173 155 341 831 84 191 221 857 43 86 27 465 727 121 958 403 708 548 231 769 477 393 463 882 516 81 575 929 376 363 81 29 563 871 760 148 211 913 140 774 197 227 313 4 740 76 45 901 863 394 568 23 934 423 115 240 279 361 488 898 784 353 804 79 96 50 330 288 670 907 788 78 865 233 632 798 738 242 397 967 297 346 633 506 150 413 762 113 234 360 382 889 160 512 477 856 143 379 91 444 130 785 361 14 947 653 961 538 438 260 465 277 583 43 945 399 987 91 263 764 863 644 227 574 38 52 33 692 537 70 660 214 343 309 590 436 291 622 54 715 438 793 623 946 113 528 753 28 267 806 912 949 248 327 943 823 24 832 461 807 426 160 894 16 227 20 370 668 934 368 638 772 859 894 986 293 883 932 474 356 542 369 105 667 409 51 83 515 388 7 493 848 660 895 552 274 436 505 319 235 733 74 802 724 914 637 776 90 47 873 564 801 681 370 822 921 611 411 224 69 698 168 70 402 433 310 140 337 793 157 955 146 484 295 187 813 681 661 532 719 856 865 527 119 164 259 468 225 242 71 164 158 936 452 355 331 764 391 985 31 129 494 618 641 379 88 928 459 943 996 548 455 103 842 381 257 364 221 471 276 623 525 491 495 524 490 474 518 7 884 137 430 57 186 569 824 239 876 563 870 346 938 715 751 889 973 581 604 944 992 205 32 758 684 426 200 229 722 919 796 373 732 851 878 961 184 252 143 177 268 140 676 290 266 511 285 206 892 600 307 71 418 744 587 744 599 476 643 609 61 974 728 320 507 241 780 351 230 535 255 156 344 387 195 332 183 11 589 826 299 351 881 215 336 79 606 209 987 185 371 735 398 581 58 548 134 331 290 401 815 160 432 155 896 249 10 688 563 189 454 639 334 337 875 639 838 477 130 770 541 289 330 965 196 751 971 217 60 985 92 246 899 282 300 320 161 871 647 314 759 520 441 432 294 801 251 357 341 782 936 551 397 756 206 570 874 657 428 668 916 227 212 773 488 322 621 493 706 332 650 171 217 74 511 463 5 261 30 32 73 193 229 801 669 588 844 629 64 511 275 886 754 556 57 907 850 309 682 365 517 890 232 9 703 358 562 446 80 607 244 141 877 144 566 996 924 513 729 995 421 831 178 257 442 457 995 424 94 48 420 226 922 169 942 705 481 794 21 137 83 143 105 389 696 648 498 657 101 570 380 51 750 491 835 889 716 454 713 465 980 181 626 688 652 434 173 563 648 41 171 297 757 198 783 916 723 462 943 499 908 601 12 220 384 994 839 224 519 865 646 775 238 659 291 760 443 620 694 805 392 521 123 657 556 547 358 811 362 655 665 901 419 695 559 69 560 408 571 529 280 979 999 614 425 254 128 893 228 9 550 750 302 685 279 644 166 601 513 174 456 447 289 786 124 491 87 691 414 936 578 437 868 5 382 253 693 538 666 361 381 705 539 211 272 179 349 788 347 534 156 85 836 642 615 667 689 335 219 606 847 816 145 799 725 712 405 108 429 779 852 24 544 964 710 932 154 366 952 988 359 868 509 295 700 812 711 659 763 530 834 619 449 660 497 938 717 963 959 887 567 926 903 115 705 379 367 560 714 484 153 733 216 315 139 985 345 508 940 973 910 221 357 194 264 665 108 33 396 824 649 599 672 393 127 757 964 119 546 483 738 425 776 220 352 843 530 618 163 652 72 556 817 977 68 936 311 91 522 870 316 375 84 361 990 966 253 504 445 423 324 878 376 8 453 681 131 54 658 672 426 33 182 609 162 998 471 229 464 550 401 546 687 271 827 28 245 275 770 63 920 661 165 806 588 448 308 16 179 379 343 819 144 649 503 87 837 757 810 726 118 983 866 490 768 835 634 727 6 492 438 157 797 857 712 771 136 500 323 195 532 379 180 569 950 694 467 97 701 742 187 155 133 34 93 967 851 874 900 343 278 749 65 964 554 356 33 273 317 144 628 933 529 839 702 952 917 63 41 769 364 866 236 202 545 349 135 964 204 925 607 4 67 780 48 462 636 637 962 201 400 42 199 887 671 151 983 846 520 751 536 578 115 121 269 568 802 451 600 107 853 684 26 723 805 852 437 694 883 310 415 825 982 77 627 454 408 235 321 155 516 787 85 982 332 372 386 102 923 553 283 543 335 208 601 717 338 803 557 455 867 470 994 206 106 415 656 826 833 421 591 748 984 23 680 536 753 171 841 953 736 467 558 627 231 537 170 782 493 692 731 891 342 815 613 312 354 628 685 279 484 764 256 848 826 888 863 338 638 662 651 920 795 807 603 752 138 496 270 501 569 908 704 284 977 210 789 541 862 295 77 928 734 353 499 118 409 67 209 975 142 287 872 153 385 8 312 242 697 21 215 841 483 536 8 557 777 637 211 620 593 775 40 213 149 733 954 597 619 635 534 113 625 525 388 971 59 747 960 730 564 850 448 1 304 436 590 73 965 771 688 275 474 7 114 731 543 152 800 754 533 910 55 851 188 442 799 900 47 365 9 668 526 669 469 507 329 765 657 625 683 75 659 880 422 275 451 700 224 74 553 748 930 176 450 791 62 237 948 643 918 874 786 338 765 377 690 893 383 263 265 177 814 277 974 778 941 113 485 921 579 133 416 737 205 965 740 600 953 304 686 894 203 662 504 814 508 340 790 182 282 774 97 75 103 236 523 704 434 829 739 662 663 248 247 41 654 122 670 376 623 834 181 12 406 326 514 787 13 641 461 28 742 888 945 250 707 326 630 368 818 211 887 118 350 804 755 178 845 907 639 865 645 413 576 643 633 790 1 763 305 719 122 935 709 800 584 815 858 917 501 624 491 303 95 530 239 897 758 50 597 605 860 111 575 928 38 354 431 324 284 721 213 294 840 691 972 804 271 470 951 232 617 879 540 503 612 821 718 553 475 111 104 605 198 492 3 260 773 391 616 363 611 136 792 928 226 441 36 119 582 825 248 801 487 28 407 823 699 25 963 675 457 993 614 295 861 914 747 578 592 305 208 72 325 601 991 77 202 638 315 390 927 107 96 753 100 653 880 802 955 570 760 825 112 917 281 974 120 547 891 834 466 215 808 8 673 816 744 205 473 145 111 981 197 485 313 974 49 585 189 263 915 33 527 634 82 866 243 601 252 379 812 949 510 102 502 511 779 534 167 561 297 65 210 50 237 891 492 266 37 213 819 681 997 554 662 71 110 199 374 867 201 260 928 251 292 558 746 625 825 999 152 113 966 331 477 577 125 95 935 582 565 993 172 501 54 286 249 136 609 706 99 889 791 392 998 797 468 356 480 867 781 581 608 574 107 415 655 46 472 555 986 66 463 483 594 214 366 656 440 135 433 714 961 424 794 505 678 723 886 879 912 874 778 794 551 745 306 874 22 781 476 411 339 334 660 410 745 827
873 882 12 171 357 629 413 947 475 491 900 486 476 895 18 74 27 929 525 649 270 708 490 619 765 759 420 828 730 108 823 231 671 320 927 949 243 930 41 48 285 687 300 854 556 800 489 255 144 252 597 167 303 147 801 173 485 132 226 34 790 887 941 711 655 412 169 646 447 135 87 106 346 881 355 907 17 859 726 206 266 470 889 37 913 710 538 712 561 363 829 651 883 714 89 39 299 671 936 942 904 635 304 719 915 986 835 511 318 653 560 436 714 66 666 169 165 362 281 142 712 704 851 6 378 204 147 427 28 717 984 494 351 835 21 963 336 214 636 281 358 212 614 677 242 433 470 102 492 911 389 670 81 443 546 340 630 931 945 177 122 208 374 181 926 360 258 762 645 182 925 83 527 472 942 581 876 415 405 994 979 362 787 772 461 417 434 502 469 125 108 797 847 323 846 589 353 78 66 297 722 422 767 564 621 86 987 449 952 654 547 984 734 115 70 604 9 651 121 435 105 938 11 19 259 184 203 287 446 669 929 301 424 607 854 182 184 974 568 150 520 55 588 855 537 40 857 650 0 772 22 997 966 454 228 568 134 42 508 537 898 364 739 465 479 437 331 440 583 614 49 360 100 127 772 232 651 192 205 619 939 375 305 892 975 770 662 320 334 74 991 486 709 504 24 875 159 25 813 44 968 580 448 67 217 559 327 675 702 776 82 165 241 549 536 992 71 52 204 71 179 644 430 622 443 416 824 159 768 87 956 217 584 647 566 164 715 90 955 705 870 960 255 762 362 834 31 922 745 330 167 323 188 83 120 680 592 795 320 153 703 176 131 304 148 405 723 768 95 515 918 778 542 797 65 480 229 729 477 11 874 818 740 584 735 312 129 974 625 751 848 6 632 807 791 602 949 428 410 987 500 619 946 615 268 247 988 299 464 330 380 370 589 859 818 482 585 278 254 56 505 434 154 634 194 824 84 7 639 301 935 545 786 565 570 104 307 284 182 127 250 234 928 385 728 764 609 86 635 255 126 615 993 788 206 58 473 603 516 88 438 339 323 143 869 685 425 559 297 307 969 426 52 833 559 600 442 58 274 64 792 111 97 659 332 403 180 506 580 836 290 397 860 232 156 674 440 891 954 314 25 433 578 800 607 764 839 592 30 870 914 837 603 711 916 484 937 684 524 8 647 694 261 919 423 296 29 774 486 44 773 907 897 470 875 252 2 269 974 328 797 556 998 617 119 387 943 620 321 528 177 663 718 698 175 942 276 978 178 176 452 177 478 123 920 743 106 164 391 397 567 442 510 380 605 112 495 460 532 682 710 835 720 51 733 299 602 611 371 333 85 683 47 212 337 841 151 276 412 29 627 600 481 501 701 604 828 856 778 93 480 119 200 477 239 938 278 180 54 678 959 823 6 541 912 778 763 175 493 563 335 194 967 144 663 52 760 418 142 293 608 713 415 771 518 101 302 832 896 759 484 352 5 975 788 266 815 867 724 221 283 251 143 424 611 143 360 997 311 301 263 579 548 794 349 528 821 144 115 682 379 911 921 360 306 756 953 446 450 322 51 443 428 321 856 499 535 57 352 369 234 748 992 55 209 770 783 53 273 165 387 923 215 254 679 473 507 603 225 718 888 810 575 673 711 629 637 393 342 502 980 786 864 638 264 293 449 533 841 636 4 907 293 137 90 807 310 9 275 468 861 543 774 862 36 978 930 492 656 182 398 755 721 847 498 319 152 490 971 324 736 251 392 560 488 87 836 341 521 523 746 660 328 389 212 351 865 355 260 846 145 573 641 913 112 681 895 592 758 466 400 242 325 533 502 698 810 915 757 177 996 781 496 402 45 605 670 105 308 80 551 185 899 757 91 796 394 712 43 838 491 754 436 194 125 170 950 121 267 489 247 14 110 634 288 934 19 874 251 669 298 39 135 739 77 552 220 324 53 13 526 576 185 494 858 70 601 162 660 187 905 229 113 263 14 768 356 12 807 842 638 847 162 705 388 236 504 524 761 518 577 161 76 725 86 755 553 528 354 357 716 757 514 924 382 902 868 433 512 309 894 849 472 649 963 407 591 688 99 437 515 475 396 132 934 587 598 453 32 860 706 996 579 760 363 394 240 757 599 294 296 118 882 891 137 893 994 866 96 328 287 608 909 270 931 502 779 264 747 665 341 491 58 792 444 112 970 404 277 320 319 550 831 125 533 886 348 406 26 145 249 825 843 121 172 770 291 16 437 579 759 51 664 200 168 745 682 93 530 727 569 529 231 322 244 362 562 381 958 174 208 158 753 330 230 972 451 520 822 627 20 371 326 880 784 6 563 639 672 781 830 63 497 586 158 603 292 251 236 765 63 985 617 528 695 185 893 375 372 500 586 878 816 966 879 716 386 271 626 300 73 351 811 840 853 302 62 305 901 829 271 682 124 839 985 465 367 189 604 685 416 104 681 619 616 563 376 44 164 694 775 911 751 666 731 998 104 951 738 309 435 225 218 770 692 285 314 344 176 741 884 996 181 399 962 994 948 631 286 996 995 965 309 937 202 730 951 680 697 384 557 367 983 52 965 376 426 819 610 775 700 622 312 935 289 898 748 971 233 242 133 521 369 398 407 251 59 448 279 320 729 794 419 904 269 173 513 185 465 270 581 598 684 504 23 651 628 301 92 183 411 122 528 39 574 805 395 125 93 930 917 379 33 882 826 168 149 234 571 657 947 495 365 597 564 841 648 757 973 922 160 7 540 838 195 747 329 483 340 983 923 286 222 902 103 273 708 679 981 914 820 14 596 705 770 909 932 272 809 145 130 548 72 451 503 364 780 34 732 139 317 634 613 970 673 790 163 9 805 639 345 867 468 403 595 246 381 782 418 962 541 811 197 740 7 267 511 202 186 807 118 904 678 928 593 438 399 807 207 910 623 415 161 308 727 549 3 817 838 217 482 142 552 257 977 382 454 624 343 79 111 967 594 76 957 95 622 47 885 773 624 186 845 809 377 507 529 176 39 100 685 878 657 140 744 814 223 420 359 266 676 914 67 999 406 289 459 72 668 516 704 61 15 959 976 829 483 855 248 978 211 898 694 830 83 569 94 184 986 440 78 283 859 257 157 275 385 747 338 421 554 565 295 339 171 991 600 666 661 942 193 358 659 566 749 18 587 460 919 482 368 901 139 458 494 314 849 744 633 963 141 533 680 750 777 340 555 462 644 602 887 655 565 81 862 73 57 257 799 995 114 73 769 886 427 799 855 564 280 882 653 20 817 522 219 263 347 437 138 381 539 886 499 929 781 751 590 375 840 333 543 493 573 18 198 869 16 453 819 806 707 958 458 33 140 203 669 86 46 833 872 608 741 85 210 905 107 262 330 354 192 421 253 209 776 345 687 340 989 426 667 46 534 945 109 76 237 177 800 578 409 886 190 640 174 8 572 910 216 313 576 780 907 315 696 596 38 819 471 382 44 968 972 59 474 470 265 495 60 684 445 312 257 647 689 265 460 640 315 176 911 725 214 919 170 271 246 694 649 108 150 270 762 326 906 50 153 930 132 246 903 118 719 689 964 306 698 244 232 478 75 715 782 63 523 40 69 1000 737 837 344 664 880 421 422 678 764 291 402 314 837 514 806 30 798 498 256 883 166 749 441 241 755 343 683 282 284 983 618 993 754 400 127 821 688 432 890 120 866 749 40 698 878 15 373 950 294 561 10 663 999 869 88 890 35 771 582 117 844 55 910 505 652 180 116 646 316 615 793 925 643 180 642 423 421 238 803 708 339 966 370 417 517 352 629 658 301 300 531 362 42 171 795 217 509 152 615 240 750 221 238 964 80 761 1 382 640 762 827 435 863 262 457 335 366 551 68 585 227 114 619 606 785 78 544 569 886 764 814 656 658 974 808 199 101 665 467 730 796 269 752 667 944 536 221 404 245 581 183 487 375 258 961 351 456 609 74 226 403 325 612 18 173 499 705 142 102 780 902 96 522 299 429 387 146 220 549 102 832 398 938 558 384 564 558 608 282 736 64 917 466 162 313 427 852 15 98 129 455 670 390 69 631 270 871 390 924 598 665 681 997 810 982 590 812 950 199 270 453 349 272 753 408 425 634 231 606 972 262 897 34 128 881 621 432 983 404 346 742 222 842 769 802 509 414 479 55 174 123 70 545 674 519 567 743 489 691 186 771 462 506 839 8 432 725 909 201 730 978 881 699 498 252 531 117 97 56 841 990 898 650 244 713 369 439 376 487 473 61 970 940 926 717 130 191 971 674 746 37 617 933 82 834 704 766 51 324 986 350 446 224 66 794 748 686 263 867 613 235 14 136 754 401 743 960 452 908 441 892 359 646 175 922 864 189 304 48 222 825 720 417 357 463 812 690 819 877 412 891 429 804 488 693 992 431 579 187 629 50 624 501 393 13 638 155 841 333 208 128 289 550 495 361 80 789 198 393 678 833 467 675 58 433 749 654 551 462 845 364 790 850 183 79 869 322 425 397 95 677 814 620 743 756 761 383 902 213 231 196 400
643 431 272 524 119 395 705 412 610 960 647 54 708 459 433 8 462 737 247 235 334 400 787 478 895 985 460 593 715 693 70 768 700 243 58 659 648 185 394 156 814 134 19 391 788 244 528 461 664 690 197 187 278 646 612 602 399 522 931 136 989 942 262 400 226 1000 474 807 896 462 755 771 382 57 733 736 463 97 338 665 267 415 621 154 901 509 355 295 493 661 252 540 379 451 174 278 906 498 651 474 32 239 916 837 113 821 583 380 253 222 257 882 354 793 718 360 673 404 841 698 654 341 806 159 985 472 431 557 319 811 624 140 801 972 422 776 256 130 172 9 743 116 598 554 329 379 96 116 597 210 410 216 448 637 17 799 302 908 141 364 845 253 403 237 750 355 983 111 147 341 307 528 790 408 911 807 639 743 83 296 427 277 825 684 981 831 79 654 455 166 347 757 43 995 183 534 130 322 582 248 618 247 417 699 238 778 451 238 596 521 402 732 681 388 206 684 701 974 858 740 59 788 497 510 611 47 915 23 726 96 538 326 260 91 81 937 224 159 640 218 771 266 875 577 868 533 243 268 487 172 943 922 16 469 275 586 599 972 954 330 155 700 9 390 215 388 263 859 766 781 331 8 792 926 839 910 659 351 316 135 761 388 103 520 341 63 266 24 512 380 798 37 567 491 34 389 857 476 863 321 940 285 529 702 353 222 349 158 932 88 340 836 516 576 358 103 440 442 585 578 537 634 78 578 419 301 804 839 784 125 655 420 421 387 337 246 665 621 242 479 46 510 553 959 620 874 18 751 375 722 312 126 323 753 127 50 712 400 908 56 416 498 796 29 894 759 304 510 161 318 120 947 500 985 728 787 767 814 109 48 138 759 973 895 468 763 392 164 669 666 74 646 148 757 550 564 221 56 546 923 987 714 970 2 544 870 131 365 1 182 886 676 158 280 283 748 2 497 783 954 542 802 740 125 625 778 641 89 560 866 837 80 366 894 581 612 180 709 475 579 532 100 91 795 662 610 377 55 149 200 276 780 757 663 949 376 8 434 709 181 186 318 386 890 737 514 458 203 212 387 480 311 118 83 899 396 874 749 552 574 129 929 960 25 189 942 443 533 724 112 376 560 507 721 872 839 25 10 990 78 882 335 322 272 934 789 928 458 177 126 569 741 706 839 763 692 55 71 564 672 42 134 933 588 584 410 904 889 907 977 543 639 910 968 965 697 794 548 352 595 780 405 843 496 690 36 191 540 736 616 244 798 627 344 269 160 33 648 657 703 185 943 861 532 677 125 101 311 864 956 491 954 850 415 719 356 395 955 555 666 181 391 301 587 572 823 575 93 711 377 517 411 335 601 165 32 41 274 324 190 903 375 688 245 739 772 953 606 168 207 163 566 75 443 54 340 776 950 545 835 499 51 28 803 959 465 461 195 430 416 998 787 121 759 100 678 290 722 924 562 95 241 67 265 36 435 459 29 143 871 666 459 866 806 200 508 672 953 856 452 193 285 445 627 110 6 116 942 995 183 535 548 760 436 325 587 328 692 957 730 241 765 365 206 296 478 22 441 76 827 82 654 140 895 476 841 661 592 819 308 812 481 255 658 897 4 128 125 286 438 732 137 573 355 102 467 51 276 31 48 396 682 199 447 60 908 876 683 870 918 504 809 549 664 444 927 758 914 632 120 477 495 909 613 94 187 815 476 436 254 7 436 234 993 305 720 937 412 88 245 768 388 680 782 833 266 137 8 684 768 85 555 988 125 633 555 483 863 967 593 603 977 61 507 285 954 211 539 288 44 781 475 617 36 883 19 299 869 609 257 204 690 146 456 219 447 619 176 824 275 591 803 590 246 557 888 513 224 362 152 574 404 457 530 644 431 496 537 860 920 92 439 380 466 251 694 486 476 187 393 314 527 810 505 363 609 939 377 449 596 453 462 248 465 229 614 98 522 71 544 961 161 405 975 156 10 607 399 63 417 671 776 754 696 996 965 834 185 813 153 447 443 227 775 514 978 228 597 466 53 764 217 974 583 914 149 653 198 927 114 962 854 292 836 738 383 749 143 979 230 348 238 926 357 777 211 734 982 23 769 808 605 608 692 56 40 595 342 518 614 217 73 947 680 710 817 966 263 13 183 411 197 195 819 194 718 622 651 10 611 308 753 878 866 310 802 388 611 795 637 282 398 452 164 359 80 656 290 259 139 844 78 888 918 423 262 756 608 964 135 779 768 498 864 589 905 151 579 281 894 201 808 336 289 793 483 578 562 295 190 479 85 364 141 222 581 683 490 968 694 27 527 209 739 35 403 853 930 287 511 975 624 413 387 723 536 289 918 565 29 125 983 548 863 869 588 450 195 645 29 735 786 284 197 566 499 145 134 747 721 39 512 852 31 99 522 385 623 315 792 330 217 432 507 261 12 955 139 887 158 803 34 437 38 198 679 992 662 679 110 162 569 5 365 508 506 132 875 390 200 527 878 948 362 235 926 254 598 66 3 884 739 577 15 343 758 753 625 592 890 762 823 580 11 541 592 533 224 309 297 558 781 509 244 614 697 559 61 426 761 905 100 885 274 593 583 420 587 418 808 556 823 817 902 703 771 951 576 811 238 791 433 923 249 297 48 642 427 37 868 769 494 506 999 531 801 646 800 182 40 467 919 72 466 144 88 576 378 522 351 694 107 829 527 240 182 658 267 344 271 398 408 482 920 115 485 464 671 623 645 775 392 893 797 649 866 629 65 424 67 48 596 429 327 214 385 237 711 695 982 279 812 371 188 742 561 280 294 685 553 786 708 133 829 489 171 594 70 456 949 446 105 190 16 785 982 264 946 57 375 525 514 638 487 782 679 877 445 800 282 106 895 976 672 984 650 196 698 470 421 698 409 936 167 26 997 748 312 169 743 11 95 484 110 999 608 488 731 832 132 298 978 879 559 950 591 686 640 731 522 6 964 271 225 816 334 107 113 153 948 675 308 38 995 778 436 208 565 838 446 378 819 855 495 434 688 90 685 502 996 249 876 361 194 586 442 752 121 178 414 80 984 789 415 373 388 160 484 663 916 142 932 720 116 164 264 65 1000 465 269 383 822 154 687 86 198 381 744 505 315 835 92 15 185 408 451 0 214 393 685 526 404 521 34 152 464 84 303 854 621 317 758 692 34 478 966 745 966 332 905 697 614 889 100 350 368 977 677 696 883 554 338 53 523 941 292 300 539 30 628 873 655 534 354 230 42 236 623 231 744 62 127 980 533 918 246 93 530 245 874 510 685 613 218 809 809 45 383 922 623 239 536 346 298 969 568 406 881 64 756 840 372 485 73 471 474 799 763 326 565 166 621 946 631 828 678 744 474 668 791 192 246 494 602 707 303 929 675 921 745 676 556 52 847 637 138 367 904 551 243 173 657 250 804 97 27 89 758 539 31 568 232 157 683 220 700 636 52 318 335 601 180 588 474 925 105 270 559 890 786 435 70 631 228 891 403 369 428 826 595 520 109 773 832 342 585 179 318 606 758 691 602 49 597 605 212 313 663 473 668 73 656 268 166 139 28 171 31 847 460 652 373 917 291 391 394 265 866 561 976 368 773 184 287 770 247 428 701 862 849 846 231 774 816 547 699 213 823 511 707 530 727 233 93 674 640 842 59 216 784 536 995 993 311 660 756 823 669 481 51 294 644 134 882 952 233 524 957 759 861 40 678 650 405 105 707 682 745 345 696 454 622 210 935 412 779 333 525 722 631 223 95 136 463 765 147 207 472 523 196 821 788 24 234 635 835 540 945 387 254 327 125 865 486 277 238 602 647 871 78 370 298 994 587 600 857 356 807 123 823 135 58 108 42 29 284 495 618 867 325 126 597 273 959 830 236 938 351 124 641 831 643 159 504 205 527 176 128 372 98 87 296 687 870 562 982 441 642 972 469 3 922 117 460 357 146 827 161 615 683 175 96 634 274 982 290 519 306 772 531 727 864 571 262 397 930 942 350 978 239 472 14 150 414 881 954 404 50 848 376 563 138 202 35 68 223 339 61 626 294 851 32 170 150 751 795 849 269 501 161 902 408 104 928 587 836 678 437 111 701 515 132 401 581 415 783 958 581 469 913 492 723 579 701 797 712 50 914 956 360 667 269 717 162 438 789 880 547 218 420 258 326 167 126 670 445 69 741 351 611 570 922 306 234 77 554 407 620 320 317 203 780 442 161 360 8 21 456 702 363 713 798 997 226 920 722 913 906 807 225 44 604 630 458 20 211 389 140 704 980 693 334 898 234 859 124 721 881 291 579 930 854 246 897 802 94 986 394 689 820 293 547 274 220 818 19 944 622 188 755 935 591 503 857 490 489 14 915 604 199 725 410 945 140 746 707 400 950 741 81 971 332 114 169 4 113 409 905 47 972 919 516 729 144 232 96 836 802 374 493 900 935 714 157 628 557 912 299 699 463 616 152 963 578 311 178 439 47 716 429 820 662 730 62 822 907 805 869 384 910 991 954 414 919 112 889 321 770 12 647 892 517 122 763 303 744 225 131 425 634
37 611 416 612 255 296 506 919 612 154 283 229 105 550 251 98 644 687 737 203 599 303 915 565 475 572 874 789 532 308 603 70 797 84 64 367 681 505 328 662 827 483 466 744 157 153 438 518 504 418 18 865 976 847 116 210 909 533 181 913 596 339 351 225 474 395 685 726 996 942 413 581 583 673 450 415 200 138 964 773 731 940 621 725 934 952 236 514 627 473 780 919 231 663 417 583 344 330 567 540 760 550 228 209 682 552 338 690 796 670 332 726 561 216 358 406 431 167 665 458 439 259 419 517 547 502 722 868 71 837 917 975 774 671 21 207 215 450 368 555 804 605 900 988 421 944 588 149 400 179 264 341 327 669 446 749 333 198 593 677 340 838 574 225 193 785 619 739 218 400 879 394 371 820 643 604 318 151 462 20 951 882 740 48 296 41 300 806 690 446 128 933 213 198 463 882 404 282 657 840 7 439 491 279 363 787 968 635 790 775 401 257 983 4 684 112 412 434 476 890 931 69 455 915 19 161 6 74 342 151 677 493 134 391 63 450 959 391 410 109 557 524 465 231 165 933 954 161 610 139 696 617 687 585 832 906 997 729 159 411 970 593 708 877 720 69 435 221 661 208 163 118 837 247 843 876 381 238 793 920 703 470 72 628 376 632 145 799 743 137 589 180 161 532 648 478 306 801 452 727 96 604 716 755 391 714 374 795 365 68 855 520 100 301 199 666 835 137 664 302 127 19 889 974 182 241 810 434 719 640 269 474 725 209 282 897 826 329 448 363 88 982 965 712 805 171 60 309 490 467 590 355 537 50 445 826 205 28 942 591 336 970 792 973 284 149 928 20 913 830 289 133 918 451 658 362 467 131 38 733 383 700 320 724 836 319 897 568 995 989 352 930 335 876 390 769 489 400 356 440 980 123 315 905 447 104 881 148 751 670 176 114 890 715 23 61 378 863 50 296 224 642 513 711 555 702 396 216 149 232 659 483 828 811 290 312 769 573 433 226 847 152 357 173 937 702 801 530 112 314 869 932 214 498 718 602 66 620 443 648 470 699 454 423 41 912 709 770 424 919 744 785 26 315 974 671 522 155 540 56 469 340 800 659 245 115 237 904 234 833 150 563 496 744 349 595 140 293 551 128 834 518 902 101 230 210 301 447 811 369 177 571 219 815 666 838 985 20 68 229 987 558 249 897 372 797 600 283 360 469 907 138 133 672 114 635 141 622 354 399 415 358 573 576 542 821 120 718 481 2 108 718 53 270 738 443 984 681 261 418 584 409 110 978 962 587 326 799 636 83 525 327 969 474 519 955 258 602 578 570 299 326 164 200 895 500 799 441 117 634 517 718 853 501 732 118 386 287 750 221 884 427 240 56 673 50 479 440 653 831 721 309 397 253 492 774 654 35 891 780 611 399 883 515 5 570 536 880 757 272 645 147 958 625 940 993 710 998 206 126 493 600 678 309 944 789 729 790 623 460 138 36 660 534 510 197 893 772 939 641 527 439 604 548 420 694 960 948 92 963 147 238 216 214 295 748 130 789 823 836 854 122 788 538 699 406 530 705 122 669 679 1000 268 593 279 189 73 110 8 65 70 864 456 719 232 916 209 522 86 581 739 612 833 992 927 878 309 286 672 820 497 943 943 895 28 253 724 803 294 987 638 352 920 67 380 493 271 525 293 752 930 593 529 315 387 73 270 624 981 459 753 498 393 21 91 966 428 433 184 554 508 815 311 322 31 539 572 628 870 203 814 205 620 265 903 149 698 918 541 554 191 716 81 71 674 673 908 453 563 93 341 847 933 485 825 360 640 951 324 65 17 416 866 268 545 675 901 663 856 66 839 628 916 377 616 673 305 431 632 276 768 237 131 110 904 160 317 729 523 525 766 248 511 176 979 371 676 142 546 406 154 368 906 669 325 198 103 931 587 95 919 414 411 258 701 27 671 834 695 871 256 924 59 774 362 684 40 188 617 608 921 957 629 314 162 504 652 867 840 490 705 478 538 920 35 409 90 508 203 21 704 498 746 594 767 399 955 823 414 15 971 352 121 530 798 155 427 811 857 367 14 746 932 604 641 246 156 257 585 668 633 12 166 962 132 741 553 368 99 676 460 988 875 299 570 905 626 277 549 800 559 775 764 696 13 558 518 430 142 424 76 369 844 370 552 217 531 268 488 445 516 165 87 293 392 490 560 718 348 283 321 432 238 235 686 185 637 853 198 809 613 741 451 406 482 97 773 805 606 990 281 475 818 460 571 345 956 377 185 806 304 343 949 242 785 688 929 921 58 220 841 88 989 479 752 760 297 267 630 721 217 353 816 606 262 421 235 402 992 41 502 629 201 500 274 831 403 110 464 61 747 637 286 612 280 612 129 675 225 155 711 908 168 691 802 323 680 961 47 46 512 6 93 233 515 868 468 328 278 563 292 808 575 363 771 876 867 722 993 77 308 996 568 271 288 755 501 582 615 844 581 16 389 616 925 844 789 978 776 406 430 372 662 344 426 872 745 954 61 487 183 218 691 159 385 371 963 680 905 612 33 430 498 640 886 718 3 309 441 328 423 168 859 410 579 185 175 31 65 29 143 668 190 350 878 848 377 711 586 768 714 201 598 365 406 565 712 13 735 71 409 808 977 887 899 298 484 592 544 947 650 543 775 461 877 269 384 609 715 237 582 546 254 858 533 832 846 81 726 436 52 415 936 886 180 508 369 355 850 976 80 773 453 279 248 330 471 52 634 941 754 805 813 827 347 379 408 36 227 341 982 370 276 449 36 684 689 255 607 627 861 559 694 257 106 871 51 936 247 176 486 653 614 31 15 67 926 665 713 394 815 951 727 348 831 138 115 780 252 352 287 696 434 905 782 296 146 951 34 103 894 406 700 493 405 501 863 24 89 512 631 454 55 218 79 907 957 606 991 800 291 697 888 810 169 875 29 78 912 247 27 381 966 408 865 215 946 93 973 673 44 453 494 817 12 654 432 436 62 3 478 60 628 298 562 103 772 888 46 173 851 848 398 904 548 365 109 733 194 666 107 379 388 476 609 270 975 626 367 653 794 515 730 186 842 19 104 725 82 774 868 975 151 882 950 648 762 465 312 603 195 875 330 751 663 834 898 440 125 904 880 438 370 741 988 100 667 468 829 403 461 401 319 471 310 294 119 121 323 208 221 970 668 641 761 585 655 116 192 337 520 176 742 804 896 692 359 660 783 431 322 471 458 318 702 232 9 100 803 964 382 406 580 732 316 613 442 569 167 909 860 163 941 555 923 183 495 637 1 918 244 747 994 504 189 112 345 507 241 966 514 406 569 457 331 582 56 486 733 621 688 226 74 642 649 433 346 132 242 844 791 107 94 570 809 749 550 373 148 315 266 194 118 438 741 172 564 352 84 902 229 403 364 560 152 159 910 522 625 354 707 934 473 215 173 907 924 619 697 377 171 876 990 930 139 338 69 52 978 478 734 933 830 786 554 435 197 413 67 455 123 264 675 976 986 900 824 488 998 209 756 193 500 463 892 695 577 585 499 518 807 290 887 779 366 977 864 912 820 335 418 641 848 916 77 149 779 467 126 216 399 558 485 1000 395 182 313 312 935 42 948 862 43 582 136 625 706 366 39 339 375 183 353 128 97 365 961 883 22 57 509 500 945 385 186 53 521 717 124 759 821 722 273 801 778 829 272 336 153 760 11 897 440 943 457 981 618 33 795 390 211 894 334 461 2 447 422 858 172 470 45 980 755 41 763 786 591 730 170 935 259 708 350 959 4 371 239 799 257 38 534 698 20 135 852 676 505 647 459 780 113 443 558 502 54 29 49 264 85 686 25 24 651 866 535 928 871 884 210 673 226 884 307 100 858 380 885 399 48 41 267 377 178 407 135 616 425 348 838 853 483 541 207 139 187 121 748 265 102 550 208 169 298 984 220 584 78 977 246 106 770 393 728 996 83 813 556 153 436 125 528 640 32 241 16 89 174 581 314 623 394 26 204 849 263 498 595 51 543 617 806 562 647 872 444 106 953 526 212 186 624 31 144 611 947 813 343 41 196 295 243 846 635 563 111 841 602 231 849 538 158 717 275 707 646 202 817 240 938 133 42 859 736 24 449 196 656 75 429 205 594 724 670 404 407 884 329 25 487 903 260 56 524 905 765 194 967 648 592 913 873 622 597 653 179 957 222 695 999 69 642 605 10 251 723 307 639 510 480 67 872 303 250 171 876 470 882 394 972 687 379 276 812 730 862 609 337 295 373 41 303 574 188 785 30 283 160 81 233 950 361 606 952 110 223 39 339 63 576 899 302 773 786 683 819 43 277 150 787 484 95 326 749 152 784 810 202 754 622 378 98 180 758 99 692 835 526 656 717 39 137 309 822 794 285 819 101 309 507 453 683 97 253 986 402 679 0 193 477 359 57 371 845 564 759 595 669 124 566 307 472 873 922 656 265 236 777 346 355 602 781 527 914 797 601 403 437 515 605 853 808 191 539 417 155 809 503 550 24 368 911 764 75 22 565 246 693 969 608 739
777 364 497 957 52 40 529 260 382 753 806 864 156 314 406 351 872 435 533 596 657 965 93 352 99 401 435 718 4 855 666 947 711 78 209 230 264 375 336 770 738 843 482 402 790 390 85 794 820 287 765 487 58 825 285 660 107 749 250 898 653 710 460 199 607 875 486 780 399 289 926 778 617 298 917 212 480 74 797 183 489 871 908 798 859 828 228 908 395 677 405 113 117 548 856 323 94 772 81 735 931 740 950 769 372 186 307 733 665 491 276 899 507 236 238 762 16 339 248 676 55 154 348 245 108 639 171 755 251 100 902 895 518 23 214 265 396 381 14 319 955 257 177 441 967 675 552 652 387 206 758 896 317 599 32 973 972 302 818 828 668 687 564 716 565 816 224 433 764 85 671 850 963 347 121 158 785 284 807 964 868 58 54 415 645 415 340 810 341 255 313 395 161 158 502 752 138 775 68 45 722 613 846 662 977 941 878 344 414 683 179 242 933 606 866 923 706 972 249 173 867 929 491 796 730 427 441 83 205 217 519 816 693 624 301 964 154 144 239 729 930 562 701 839 83 833 367 617 634 473 687 15 79 258 560 107 742 554 760 453 170 669 385 457 144 256 362 732 792 849 817 815 294 667 469 700 956 10 524 598 89 704 455 855 562 417 326 205 844 837 212 87 988 249 680 474 921 751 640 368 322 152 220 671 583 58 73 218 450 949 430 703 7 972 509 446 716 28 65 759 635 990 494 89 830 404 850 817 211 104 892 335 644 746 801 364 133 248 319 551 142 35 347 352 723 367 442 253 126 115 545 453 48 872 569 765 204 509 983 483 124 182 410 666 5 869 655 323 694 129 721 934 994 306 633 653 636 588 149 876 575 330 574 971 391 230 135 33 736 681 810 594 178 98 60 137 699 90 17 113 272 102 181 510 344 16 629 722 929 869 934 651 355 457 627 206 389 529 853 767 537 656 423 157 947 993 898 989 118 933 605 115 833 274 467 609 905 547 140 638 692 917 981 788 104 103 849 59 781 941 186 48 608 960 225 368 335 587 146 247 92 542 707 364 992 768 308 213 920 739 570 491 885 542 897 55 883 585 461 414 824 579 35 211 520 423 474 599 327 427 503 95 290 204 257 738 47 17 638 725 370 630 476 694 378 802 110 412 1 182 247 43 380 439 961 50 132 828 87 286 159 197 46 525 679 139 360 616 331 458 244 289 71 137 580 109 672 397 351 923 148 854 123 471 997 419 911 861 622 990 402 995 615 522 922 514 394 604 713 347 23 755 332 969 137 628 364 259 964 577 973 262 835 533 914 711 208 865 184 283 297 354 978 265 660 605 590 143 230 668 815 161 704 704 532 229 109 774 510 388 293 984 31 389 64 476 523 359 449 443 587 399 477 760 896 509 320 352 273 755 436 962 337 20 928 412 279 510 97 116 458 334 918 445 841 839 232 631 703 227 141 318 979 200 798 934 28 908 242 487 26 584 864 309 952 618 628 712 561 141 76 925 984 605 116 114 763 422 41 815 490 457 683 466 894 375 56 450 100 466 366 155 252 910 357 787 0 456 678 542 907 258 557 352 658 173 543 425 766 427 582 249 662 388 342 610 901 460 669 827 282 876 408 438 376 557 904 178 752 97 481 603 971 189 365 923 22 620 748 766 417 949 731 403 20 344 397 305 305 712 443 871 155 766 847 253 578 198 498 506 259 771 451 528 401 240 246 340 346 996 804 34 226 158 861 93 814 644 321 330 659 875 488 894 538 804 767 544 954 330 673 783 513 889 600 671 175 194 746 387 487 596 756 473 775 93 566 373 925 338 164 198 941 894 166 85 318 116 886 619 585 33 787 530 253 537 610 747 165 708 74 182 874 518 427 877 642 771 206 849 741 960 594 41 143 234 747 18 980 545 865 672 630 979 870 737 202 846 664 167 512 47 691 962 612 385 288 807 127 129 333 551 103 938 51 253 796 126 990 894 271 976 373 649 465 609 597 433 292 22 235 325 27 491 445 808 940 112 371 140 50 695 563 311 169 844 862 516 611 956 88 29 521 734 526 489 899 131 656 83 927 108 114 96 962 288 400 644 875 88 473 701 857 574 25 863 514 788 433 721 974 811 40 654 172 319 739 811 128 667 102 115 576 974 906 842 603 896 705 662 194 534 572 132 90 470 624 853 234 45 740 326 11 389 119 769 265 88 44 785 223 199 295 768 873 471 459 605 111 610 860 724 969 701 240 293 573 272 558 672 916 788 923 558 588 305 359 186 970 621 197 101 296 538 218 266 696 436 579 148 571 567 681 653 407 338 43 721 303 380 195 998 784 645 42 60 158 345 471 738 541 250 888 42 390 996 900 550 354 499 49 618 682 168 429 864 684 587 10 540 619 322 586 150 231 293 191 505 938 637 12 998 323 149 823 539 69 660 243 180 298 38 599 393 472 652 602 513 881 699 388 391 457 356 732 142 770 417 281 784 352 997 527 349 913 681 255 433 21 947 685 928 889 404 306 532 829 6 483 537 375 615 932 589 499 954 903 701 743 765 852 749 567 257 779 446 291 836 492 360 183 963 261 259 789 199 8 909 975 460 215 22 338 611 639 570 626 812 601 90 550 166 717 713 284 996 213 270 547 617 30 955 258 531 805 163 776 910 535 631 66 400 768 94 726 244 530 510 976 290 531 818 709 927 300 223 504 707 283 77 581 205 727 954 965 140 915 765 620 52 751 715 260 482 595 991 37 374 613 333 516 206 577 676 677 30 689 593 274 730 500 865 189 125 720 626 542 710 314 433 418 925 728 789 808 483 266 465 349 687 749 194 182 63 446 879 663 7 462 425 511 255 270 504 762 589 312 844 75 139 361 725 670 743 381 15 345 962 192 705 623 185 84 606 838 303 77 210 383 135 769 596 536 619 596 257 495 417 745 299 187 706 233 376 136 101 877 732 404 746 863 23 63 907 643 372 444 517 589 386 151 25 753 770 725 911 555 811 245 119 848 9 286 475 998 615 122 749 157 182 825 129 951 344 287 520 193 400 384 938 72 647 822 307 999 158 196 788 948 715 506 370 438 121 289 600 910 2 188 722 783 928 553 457 591 275 690 621 39 938 173 255 174 542 440 401 793 564 953 313 91 25 528 344 478 718 989 834 606 967 609 866 369 268 791 858 113 639 229 518 422 662 393 941 105 47 674 160 134 444 59 776 350 658 993 244 826 962 845 687 262 757 386 1000 834 796 475 844 9 634 496 856 949 430 466 339 199 271 800 483 358 571 221 977 147 999 637 507 604 528 431 18 356 690 780 618 269 59 324 873 887 459 505 864 139 389 773 266 715 190 811 280 493 762 447 91 6 524 794 610 299 433 428 946 942 660 778 252 987 796 675 192 268 504 843 921 912 646 374 915 759 769 812 579 70 747 309 233 57 888 803 877 216 905 744 64 755 370 67 585 452 665 647 562 919 663 86 129 813 954 714 286 688 48 799 505 152 474 267 226 982 658 464 185 190 577 712 724 98 123 772 928 945 885 101 112 398 848 895 155 648 4 153 156 632 417 871 318 120 313 160 671 548 41 275 889 334 78 311 887 115 589 315 500 167 938 416 34 19 793 38 685 219 31 432 477 957 305 851 766 310 642 162 736 698 723 882 868 508 160 733 34 821 911 18 9 944 146 559 912 935 487 61 51 426 221 277 25 339 649 95 398 839 297 568 366 53 542 652 892 316 635 419 797 198 510 686 77 614 184 3 436 855 602 649 305 392 225 625 18 368 326 667 426 13 566 592 377 795 713 420 279 854 728 145 808 549 178 729 379 831 144 411 309 556 297 816 437 837 909 802 760 986 247 876 136 15 653 959 618 724 866 893 930 176 220 650 188 809 297 36 41 750 146 544 628 782 81 522 217 34 700 995 906 880 690 96 619 842 817 207 954 304 361 453 616 517 351 840 474 774 306 45 715 676 153 454 770 130 65 697 916 832 832 641 363 946 102 434 696 330 436 960 128 80 27 62 774 708 572 710 161 168 530 757 53 78 1 890 303 412 848 353 904 425 508 329 162 788 713 828 292 280 655 33 221 584 694 924 888 180 703 479 435 943 642 325 259 719 652 185 259 718 492 328 20 991 570 737 983 534 65 702 762 468 607 593 971 879 290 754 180 150 609 939 672 210 782 415 123 525 603 700 456 403 260 869 955 735 460 616 899 631 887 485 792 501 101 263 800 996 157 409 950 891 421 484 520 363 854 421 576 598 499 463 317 515 438 2 786 29 62 254 544 554 615 827 899 937 780 203 775 448 446 734 377 819 254 24 381 546 967 131 880 106 500 966 179 456 912 200 62 377 682 618 500 278 952 540 333 343 982 217 607 621 170 761 380 413 693 227 389 163 306 241 247 256 674 82 482 836 722 958 466 909 98 129 553 786 425 437 645 654 430 771 992 651 769 112 737 646 310 236 723 302 859 379 137 985 351 424 228 884 889 858 123 661 665 551 752 695 944 222 414 237 639 968 236 936 489 439 326 201 987 125 558 539 410 470 186
706 653 874 56 366 581 498 71 87 32 831 632 390 652 374 61 184 442 806 611 612 760 4 255 602 30 691 103 514 245 29 432 993 968 757 376 689 483 962 281 480 524 950 978 233 228 201 239 856 659 463 349 300 837 164 857 388 851 370 383 475 578 895 559 410 745 426 555 478 803 654 222 748 454 904 455 182 109 845 952 198 596 721 371 0 470 611 160 209 131 923 309 807 321 241 291 633 396 136 482 747 658 572 922 644 112 139 495 724 38 822 260 832 806 129 637 918 562 58 856 489 961 294 251 982 447 328 256 636 898 307 149 668 39 66 10 932 78 998 771 32 511 15 536 928 46 380 532 239 896 444 975 393 39 51 809 931 195 104 676 916 78 983 758 539 153 346 914 954 978 1 347 852 828 230 785 347 501 59 977 879 806 880 80 677 776 41 255 645 236 849 435 69 99 382 508 768 390 465 55 523 942 493 71 499 30 577 98 85 86 632 923 82 370 581 65 698 111 64 974 583 976 109 65 404 658 753 288 892 925 746 462 792 476 181 425 764 9 440 770 438 971 216 107 316 339 101 573 784 558 772 903 10 493 667 154 144 24 761 971 42 163 773 211 340 880 676 913 914 438 86 547 242 840 57 355 77 311 75 521 95 615 525 370 395 914 617 404 730 517 333 205 297 409 738 778 267 27 630 334 434 905 354 195 5 69 965 961 759 269 781 426 675 341 20 903 413 326 835 131 271 573 494 311 124 612 510 527 837 489 643 19 166 979 161 781 990 662 607 968 72 36 836 108 889 979 25 727 424 543 902 579 964 291 143 472 673 698 598 489 579 691 107 303 867 753 972 400 625 110 219 111 648 770 360 603 826 867 318 674 603 315 871 297 449 175 235 50 398 27 254 986 535 781 305 330 763 537 266 734 796 703 544 238 882 517 709 381 212 31 218 281 379 401 745 705 984 830 238 806 135 428 543 159 988 312 13 118 23 203 627 61 692 619 834 807 829 668 596 869 665 762 248 245 551 800 859 471 704 866 597 202 855 500 854 838 858 80 186 706 39 349 595 568 225 516 148 970 592 197 37 457 973 871 356 854 927 574 620 985 125 148 55 369 818 114 508 489 783 854 204 55 938 933 327 942 953 150 591 607 752 304 60 556 200 735 457 932 500 426 128 675 594 489 778 211 331 244 872 599 476 93 273 462 550 602 619 145 785 379 903 191 445 873 776 123 368 550 170 344 506 57 994 401 399 985 383 199 348 833 777 147 467 953 33 72 587 402 623 415 275 670 408 234 802 417 743 123 61 838 851 275 359 892 513 424 443 264 6 239 660 207 488 882 108 746 49 804 810 819 716 108 165 712 629 441 419 165 552 248 833 850 157 637 180 583 955 308 293 584 287 811 541 125 868 944 122 788 407 803 481 309 406 868 474 60 492 860 174 540 616 871 45 811 877 534 183 257 21 314 313 996 421 276 951 601 222 538 503 426 429 254 18 190 19 12 823 902 961 613 53 404 844 419 418 581 819 719 436 738 371 110 134 333 820 130 520 185 642 981 576 749 559 309 734 669 385 529 717 430 12 498 538 12 997 555 63 202 334 256 790 919 774 476 959 480 149 213 417 205 414 276 536 936 758 577 83 791 518 303 937 481 509 941 38 819 515 585 534 860 684 986 732 376 728 658 920 501 754 599 301 858 172 613 70 358 114 794 991 515 278 474 737 664 640 103 869 615 106 676 947 847 431 294 456 434 925 324 847 848 400 983 289 104 811 828 224 330 277 937 624 640 168 920 786 814 453 327 44 542 545 334 302 204 755 244 375 427 814 854 495 3 725 22 912 100 943 445 67 885 392 13 94 476 613 812 296 301 568 567 462 527 604 93 674 142 234 948 647 548 971 981 906 41 842 668 490 29 702 533 255 330 98 417 608 950 76 642 252 728 922 975 167 800 284 173 978 127 427 279 584 657 140 549 100 564 291 827 803 538 557 496 355 972 133 900 226 853 522 641 637 17 196 111 976 736 646 371 179 82 663 910 71 10 565 891 367 286 605 618 102 193 887 179 540 45 127 22 893 614 693 291 36 307 825 7 31 878 479 282 789 202 364 504 24 117 733 539 756 795 344 115 838 913 986 339 295 600 169 393 850 680 358 134 409 657 585 394 397 536 54 209 158 209 505 927 800 361 817 114 527 116 936 940 578 600 815 259 103 271 843 868 477 587 432 142 130 444 891 405 615 428 362 83 570 225 369 931 641 244 262 692 794 780 30 776 526 261 980 113 899 69 189 321 195 363 723 559 542 584 944 156 588 280 569 252 151 261 260 437 285 444 78 446 339 446 909 55 911 510 228 185 905 676 279 79 628 49 999 551 288 326 246 917 502 493 707 33 131 768 332 972 567 8 483 796 894 580 504 105 952 681 840 159 782 663 740 600 74 753 736 905 446 938 521 969 888 551 945 871 441 684 473 338 349 943 156 339 511 80 939 110 975 494 501 512 699 576 378 227 303 572 634 906 996 150 960 825 56 422 555 322 48 899 553 350 653 246 562 727 319 534 79 711 173 738 154 936 207 986 81 17 635 335 245 614 865 788 117 942 68 911 770 327 335 840 464 202 703 894 878 885 484 799 966 565 217 572 236 533 549 55 517 547 870 712 16 731 586 823 779 271 280 10 655 602 482 709 695 711 323 563 876 985 650 135 111 752 696 612 910 689 253 626 599 801 132 151 638 164 548 610 881 534 405 309 828 832 199 246 471 35 243 389 396 544 658 55 257 752 496 846 372 467 460 325 801 628 529 553 873 301 249 430 283 906 237 478 176 668 711 124 223 337 731 2 205 550 741 346 415 295 214 10 290 30 621 139 934 829 299 950 941 989 110 774 708 437 749 909 813 709 940 938 582 703 981 312 808 808 315 138 231 28 466 838 138 783 459 150 969 170 799 84 661 46 793 390 52 806 712 918 274 77 631 922 683 640 412 831 185 162 361 11 985 456 352 353 146 746 688 120 720 630 571 17 556 830 742 662 292 751 450 786 118 162 387 672 705 164 561 156 901 33 244 998 353 772 735 633 113 4 142 197 337 697 215 468 686 585 270 491 439 480 875 334 178 760 946 989 43 154 308 374 247 569 357 431 187 624 697 604 970 473 546 895 150 435 987 275 860 964 769 782 322 393 115 945 147 604 188 612 574 932 787 628 192 671 846 839 3 868 690 202 957 407 600 48 163 861 890 797 394 794 593 450 771 963 622 449 454 578 751 775 314 657 84 27 321 551 34 193 276 690 710 433 486 56 203 882 320 726 153 320 719 385 573 865 537 38 99 957 701 127 678 682 126 827 336 988 341 78 381 832 992 385 14 158 152 499 145 553 342 345 281 851 780 846 416 694 886 475 50 812 512 814 531 581 805 866 694 731 547 801 40 230 610 2 377 369 744 475 343 286 206 5 73 76 442 403 365 323 88 890 435 51 863 294 862 629 306 967 461 64 403 499 898 317 839 845 680 121 804 685 760 837 618 250 672 226 9 991 263 196 210 221 933 962 376 721 765 164 797 777 298 32 325 393 919 553 422 988 92 483 17 237 35 928 268 658 700 435 896 533 589 977 775 210 89 343 516 21 433 995 411 138 864 108 652 496 897 355 767 70 575 566 401 880 795 128 606 540 345 174 816 674 451 62 812 171 137 601 924 895 974 806 469 882 824 552 560 708 232 494 455 261 989 273 338 211 659 522 373 625 65 578 766 634 533 790 614 89 428 869 528 130 458 678 7 665 798 388 929 154 105 877 141 704 8 346 112 977 312 879 915 915 162 460 160 147 97 67 841 867 726 762 722 699 853 664 190 432 968 742 123 942 324 514 171 912 423 208 649 272 963 457 121 48 261 107 507 408 389 583 304 99 948 944 995 686 286 524 326 64 949 509 452 373 671 80 913 325 682 41 713 300 90 940 685 42 384 686 554 118 47 101 425 553 656 644 91 41 921 629 447 705 908 286 119 68 155 48 718 361 22 299 861 873 27 649 669 481 657 868 363 946 848 455 391 597 269 733 681 207 967 263 177 75 956 761 317 934 487 879 213 603 519 870 330 740 311 395 558 270 524 826 211 791 564 568 350 159 821 601 197 214 884 411 386 847 885 500 468 736 926 445 750 917 715 968 530 185 329 798 883 265 220 856 979 771 351 778 62 673 229 847 662 169 930 252 958 301 221 318 727 63 120 438 729 197 11 846 485 717 762 618 208 643 310 275 264 882 566 536 258 443 28 278 470 366 93 837 402 359 563 189 626 983 580 940 935 774 227 776 977 573 791 4 917 700 788 179 96 401 651 901 80 45 866 803 259 376 639 679 191 411 687 863 256 661 309 522 532 888 670 837 827 564 472 628 202 509 497 221 194 956 193 402 448 208 907 966 942 332 809 782 159 44 830 275 857 822 666 201 46 786 609 34 265 288 420 430 714 726 590 817 26 983 430 827 601 717 282 453 664 62 900 380 240 705 250 728 491 789 175 382 437 863 739 110 272 693 116 29 679 320 251 77 2 807
250 794 583 91 622 150 865 172 529 100 686 724 807 948 36 631 954 81 251 21 354 800 714 327 83 810 849 466 284 950 459 161 864 553 816 635 868 976 165 434 718 847 151 539 222 158 333 105 277 190 259 230 939 310 283 891 350 544 227 375 173 573 623 632 747 635 786 22 717 522 376 51 563 97 244 753 246 451 689 496 720 232 27 330 124 703 353 677 442 218 231 814 858 271 93 75 647 378 542 181 139 553 900 934 320 308 377 821 897 667 99 519 632 471 17 281 696 633 859 387 360 779 635 111 38 219 543 540 610 673 649 15 288 941 306 61 329 851 417 376 54 404 347 43 514 576 852 524 667 626 971 79 548 284 370 340 643 159 272 768 668 874 878 534 669 540 420 78 594 55 457 714 836 309 359 249 607 597 265 741 892 10 586 704 218 928 560 980 524 289 102 437 156 944 355 866 157 460 735 629 729 124 631 348 953 995 369 710 200 999 127 690 210 206 913 713 303 554 966 896 429 954 741 198 831 886 394 43 970 677 976 543 664 140 907 951 48 310 512 637 840 651 47 4 973 142 760 694 896 772 501 338 733 605 612 193 822 53 149 177 679 995 183 280 418 529 654 395 640 940 707 731 445 185 660 325 488 735 891 806 876 113 917 488 661 739 26 648 753 129 468 950 461 151 651 812 526 614 830 112 889 156 249 181 67 117 873 181 535 312 448 123 780 211 217 348 584 546 500 834 781 204 691 770 967 766 126 921 489 14 336 471 451 20 34 336 850 673 68 459 268 873 299 522 599 709 232 830 523 169 616 282 419 120 352 533 176 342 196 210 341 139 177 217 292 338 113 751 722 399 142 953 116 630 725 664 130 729 424 7 182 725 818 838 148 288 454 944 301 624 698 301 224 983 381 85 61 734 363 943 96 827 784 703 793 639 758 770 121 850 10 239 117 797 771 568 624 406 480 4 56 424 895 421 266 837 446 933 502 12 504 950 237 702 42 598 762 346 315 276 368 274 552 703 796 320 603 271 663 669 362 480 389 501 792 527 490 168 313 201 168 421 884 342 373 612 135 869 472 749 882 530 554 156 968 151 995 220 653 190 143 943 994 61 473 287 243 984 804 521 829 985 520 511 755 485 78 446 761 695 885 488 41 753 276 378 572 560 263 425 49 747 191 432 575 492 416 211 902 700 267 188 912 959 499 671 186 168 86 519 431 178 521 473 112 805 511 751 894 82 463 907 768 312 731 848 188 918 94 735 571 112 941 811 189 345 349 517 294 162 383 338 195 64 863 629 229 419 395 973 846 894 566 330 570 340 513 28 728 434 574 548 286 719 322 457 683 442 214 375 410 584 97 528 658 785 107 589 158 967 44 855 568 348 700 349 64 258 62 404 596 970 746 894 932 1000 314 624 467 513 137 100 255 408 114 390 279 158 393 965 985 823 388 743 197 44 838 137 285 192 29 573 914 894 297 44 414 909 82 882 609 983 561 130 713 156 77 404 671 846 694 277 681 38 646 695 311 744 8 390 557 969 202 856 737 181 641 934 638 108 832 202 193 933 629 351 440 427 465 887 310 83 712 292 270 984 851 59 613 263 795 417 344 737 980 360 30 130 508 601 996 706 228 618 462 34 615 690 925 511 964 615 937 958 824 351 618 931 751 637 744 283 2 986 779 335 351 47 382 340 75 483 997 826 325 925 573 904 693 290 242 406 918 944 673 325 788 477 245 467 551 159 60 91 398 422 159 733 710 368 606 932 280 540 590 513 528 46 715 631 208 309 19 253 899 812 783 259 773 413 444 293 203 555 455 425 103 493 391 369 844 846 402 506 257 371 688 915 308 551 326 111 111 617 869 127 764 317 247 504 387 829 740 708 253 365 685 732 834 661 826 135 879 122 172 39 460 900 427 30 672 427 957 906 435 181 727 426 88 767 198 251 28 11 45 829 987 967 72 237 181 571 871 435 562 712 399 571 539 976 364 886 555 691 789 870 160 840 769 737 65 971 785 775 927 831 662 294 207 739 704 917 396 184 805 787 304 65 110 535 91 899 140 990 721 667 772 6 179 832 709 410 770 220 813 994 384 775 933 50 178 643 522 589 233 193 652 665 888 865 180 404 628 326 16 492 943 909 833 585 800 140 558 928 425 725 374 510 978 552 9 77 801 771 998 308 379 357 358 428 684 578 439 737 155 294 567 421 317 547 408 656 695 553 400 72 278 888 147 778 190 243 413 93 290 908 952 267 271 634 496 608 39 782 984 8 123 762 794 332 530 520 327 163 421 311 962 576 861 312 300 249 791 476 541 366 678 266 81 67 175 223 904 272 73 807 924 360 947 561 582 22 366 151 732 476 803 725 220 466 854 383 534 241 194 923 823 669 14 198 33 132 835 202 348 890 723 290 475 787 675 976 730 640 922 306 915 402 748 207 963 837 261 679 171 652 587 119 201 821 3 508 238 287 437 241 403 730 21 847 588 704 742 199 886 605 274 715 31 294 958 598 59 315 170 291 254 186 234 341 70 620 815 709 206 308 533 725 775 116 104 809 595 585 239 28 799 348 365 813 154 624 821 791 919 947 960 942 423 372 447 252 516 261 492 429 687 995 95 738 580 526 80 371 498 934 464 333 749 760 955 555 930 865 138 369 11 751 134 467 346 610 204 827 680 174 486 309 129 942 977 239 578 947 209 968 0 663 273 49 7 349 1 502 53 290 743 99 258 182 449 178 828 556 991 264 845 531 212 193 842 533 517 179 766 144 441 626 910 980 307 135 378 984 58 706 385 234 505 195 538 250 236 176 515 324 452 489 898 600 877 242 626 711 240 380 634 833 256 234 589 152 981 908 745 902 426 145 392 619 565 408 90 986 404 623 226 345 621 646 79 386 485 244 767 639 145 297 906 420 938 517 979 881 633 24 659 772 934 478 15 909 293 311 122 296 536 760 477 892 302 868 98 301 87 336 989 243 702 921 230 108 847 220 169 504 380 449 839 364 867 346 131 369 750 64 334 91 547 767 361 349 617 691 479 31 648 417 52 318 282 153 774 878 432 410 192 326 340 453 776 381 119 105 810 918 531 393 630 118 481 559 18 758 345 48 819 378 150 410 187 286 497 176 711 134 89 185 20 475 950 987 487 59 262 205 35 678 101 177 69 805 705 344 43 830 343 131 650 269 422 166 940 414 163 870 820 42 125 84 506 536 929 633 942 618 644 169 13 33 357 557 338 446 911 583 494 38 655 417 946 811 167 542 24 388 411 447 146 829 756 326 956 230 697 495 518 358 908 46 754 127 591 557 546 404 466 670 132 23 295 689 949 121 625 845 670 666 935 947 598 548 211 280 778 164 519 865 443 484 856 800 428 633 739 231 701 533 620 167 988 857 716 810 225 219 690 766 289 840 367 921 860 579 330 22 71 796 901 224 436 665 880 401 738 455 213 986 118 284 797 932 639 533 619 354 40 294 657 876 993 719 223 22 605 640 450 817 593 350 331 977 564 434 974 187 281 275 316 36 692 303 471 760 484 50 456 952 951 303 85 752 22 264 66 722 579 718 319 349 893 641 577 427 407 962 291 650 986 252 545 507 905 921 959 726 312 395 375 546 215 473 600 741 356 369 532 203 153 466 105 4 321 272 32 181 790 718 923 167 965 307 161 998 872 520 990 248 556 894 682 407 945 338 777 798 825 158 372 830 252 336 74 312 51 602 133 628 219 842 961 268 553 488 928 324 216 944 549 833 736 853 703 132 100 165 853 381 757 60 76 316 84 238 164 100 843 912 540 352 569 276 948 334 874 189 63 427 287 572 982 171 875 128 205 458 332 112 128 861 848 966 903 922 482 823 857 42 106 874 645 767 611 823 5 437 412 488 975 266 734 195 371 56 337 47 469 989 23 199 305 480 458 564 478 918 926 64 438 349 483 433 759 711 495 265 109 797 992 156 708 174 318 976 46 700 802 539 390 278 550 735 474 313 162 126 665 896 798 222 676 256 527 709 890 711 509 789 706 199 699 688 837 735 637 79 812 192 763 990 397 873 674 819 335 922 166 20 260 438 881 996 841 844 972 239 642 165 430 880 25 247 614 645 309 851 602 366 576 343 581 438 604 782 409 600 120 558 470 792 585 326 726 480 656 197 666 824 141 641 57 463 503 984 983 532 592 753 809 249 4 116 765 708 12 427 298 276 108 607 782 458 921 391 476 470 936 364 817 359 855 591 248 766 342 802 916 300 909 918 944 227 814 288 883 146 433 423 559 458 870 552 752 665 323 239 862 707 525 373 296 621 677 40 6 506 328 82 324 511 174 75 405 403 115 352 724 424 136 152 275 62 144 491 406 264 808 69 811 299 969 50 339 740 92 297 507 535 401 457 185 205 37 468 453 980 999 421 597 37 931 909 920 518 887 715 544 269 55 119 787 74 50 77 806 666 636 673 152 153 608 378 199 823 221 345 537 194 827 593 719 371 866 564 434 878 264 578 386 842 601 188 415 589 241 105 235 578 493 606 510 758 184 719 269 588 627 487 491 507
396 551 75 178 918 436 329 315 198 154 390 792 611 946 471 785 177 512 999 971 671 408 231 369 697 500 298 742 193 735 360 299 320 922 92 603 299 554 348 720 459 23 176 334 453 248 564 401 527 573 892 853 114 444 927 608 23 98 499 452 852 45 395 878 778 44 8 518 715 975 634 123 423 635 204 677 504 101 797 467 457 299 810 698 294 784 616 598 401 756 784 560 321 321 332 832 659 583 798 195 258 759 53 687 970 824 118 350 520 614 278 260 339 795 420 714 575 628 58 600 66 340 654 34 581 841 711 559 426 63 725 851 337 74 375 202 901 392 584 130 26 658 460 502 805 121 49 461 529 966 441 26 168 902 807 779 513 483 550 991 226 693 207 783 855 367 131 632 219 335 0 831 615 952 234 584 295 158 597 548 614 61 682 58 253 195 791 834 518 383 863 588 622 381 722 103 845 827 89 421 665 215 184 369 196 903 650 125 189 326 309 847 661 254 552 988 31 693 692 969 18 450 790 682 43 960 774 804 267 877 629 694 411 138 464 677 262 804 434 274 111 491 743 607 446 81 593 795 989 89 191 824 870 643 480 175 355 345 152 149 257 236 225 47 757 610 235 390 241 823 256 948 993 559 291 133 35 219 545 150 70 567 33 895 218 161 568 679 406 235 292 301 869 710 991 326 590 491 780 684 448 693 69 327 816 733 556 488 730 125 488 919 606 443 174 528 165 57 78 510 334 591 259 714 32 570 854 813 160 126 333 295 576 878 768 423 203 935 519 281 865 50 326 212 164 863 316 249 636 796 521 520 517 482 988 958 195 470 857 91 871 263 982 719 84 71 407 545 851 544 281 530 491 92 2 337 609 381 922 277 39 638 720 867 435 900 562 993 379 240 850 611 21 631 382 358 558 808 660 962 449 11 501 777 906 279 678 859 733 656 712 699 211 639 860 179 136 929 273 235 767 352 451 10 724 970 627 796 24 270 322 286 268 617 366 57 619 603 25 502 916 779 946 100 393 613 770 340 878 628 150 702 132 187 20 52 786 689 254 264 942 897 751 705 679 886 696 41 13 14 327 327 472 7 403 552 741 478 242 179 107 229 243 81 61 97 750 142 263 936 601 381 68 823 245 648 633 203 975 313 943 838 358 202 404 121 567 321 154 529 344 748 569 521 17 317 47 31 541 308 804 80 586 249 315 38 305 648 599 268 215 83 482 146 502 651 381 57 742 270 817 397 91 179 745 802 269 803 760 604 938 252 116 453 827 255 686 492 603 997 646 587 710 647 726 152 853 295 861 634 571 495 637 536 376 54 777 225 510 627 208 23 103 168 133 936 565 941 980 305 303 307 559 802 122 933 735 415 6 347 766 424 898 815 468 825 361 905 891 595 534 109 596 686 182 599 408 117 71 421 847 27 554 927 667 660 369 446 424 574 594 924 966 292 350 228 386 829 312 616 542 280 800 123 72 584 230 780 45 261 127 519 944 224 713 206 962 763 65 522 747 971 179 533 197 793 260 391 834 309 59 408 223 676 209 308 809 723 644 444 452 867 187 397 125 863 522 676 461 610 498 506 782 540 776 291 799 626 592 986 429 277 470 453 888 585 175 169 318 470 416 203 15 419 342 221 105 598 736 141 100 76 910 526 808 912 818 898 752 704 507 612 690 28 516 395 771 538 325 787 109 975 148 454 515 205 414 849 648 716 801 455 347 306 377 728 994 693 101 512 884 871 335 374 478 210 605 368 995 64 833 785 9 340 625 594 902 301 64 753 960 679 699 324 925 288 964 966 450 922 598 944 287 161 688 216 354 36 56 120 608 176 431 542 620 277 754 474 961 350 765 838 728 14 924 43 908 792 290 258 664 38 621 520 467 632 1 812 844 42 973 375 647 722 98 136 284 735 589 660 600 929 976 168 79 255 473 600 36 923 950 573 54 222 112 771 876 744 493 464 537 289 882 274 272 402 436 41 540 154 539 420 445 689 330 887 247 865 617 958 683 774 763 542 161 394 930 903 308 354 578 95 422 287 803 205 151 154 370 521 583 83 739 990 228 209 551 941 787 75 905 187 561 738 388 455 418 328 233 662 987 16 823 24 913 53 624 685 826 413 277 25 607 721 261 607 957 763 951 418 317 274 255 59 933 930 839 168 149 615 505 744 815 71 220 125 439 639 363 718 734 789 63 552 465 947 494 355 543 890 425 806 762 485 142 258 398 409 409 937 588 780 909 46 44 15 890 756 336 701 915 893 874 700 894 161 602 80 454 319 746 240 719 545 99 131 159 662 374 256 977 691 119 455 830 399 885 732 97 920 428 685 190 862 819 470 394 874 895 844 271 648 705 136 687 141 628 171 16 281 251 66 700 638 490 253 928 487 508 216 328 8 229 398 952 246 126 460 937 525 11 184 87 569 903 133 572 761 82 274 974 162 385 531 145 186 972 446 579 217 673 741 139 748 5 806 681 417 341 953 283 82 286 690 130 808 106 664 549 527 570 288 389 253 984 27 297 434 146 64 469 291 917 342 965 31 841 707 217 804 781 400 639 586 708 336 959 633 300 540 524 166 656 498 864 333 931 719 674 724 531 482 842 546 338 254 900 895 693 348 769 403 94 27 992 708 392 16 362 72 147 371 117 391 343 160 288 640 979 552 249 361 237 873 214 81 212 542 793 558 55 984 783 891 265 508 128 770 642 682 645 74 536 746 731 636 613 695 475 778 387 945 50 450 202 340 306 501 836 922 954 188 714 868 462 104 437 375 835 293 140 803 838 156 832 944 188 523 691 23 421 271 121 908 670 936 668 75 170 99 635 109 949 33 789 265 846 623 868 237 173 667 264 27 227 65 484 842 178 950 753 598 657 5 843 460 978 714 721 803 34 151 14 927 967 110 476 539 456 572 684 362 956 871 279 671 239 831 623 370 840 789 831 569 935 527 432 171 302 586 651 283 172 133 655 677 383 523 30 826 955 676 372 575 685 497 492 374 158 377 788 354 920 689 706 49 293 602 669 316 723 95 185 73 862 163 822 456 93 82 340 492 889 451 199 671 820 664 538 927 948 365 274 301 986 258 941 651 60 290 532 866 108 387 144 308 285 700 879 507 729 770 680 183 939 974 52 828 22 582 896 424 74 319 785 981 124 905 907 126 447 845 677 142 440 117 968 603 359 278 353 288 641 84 703 515 399 409 244 162 485 12 535 848 709 3 83 221 250 526 716 375 577 742 157 100 102 559 773 940 926 668 963 539 707 376 345 821 206 377 289 834 205 40 866 789 983 510 221 102 141 98 280 487 940 410 443 678 410 577 792 933 481 651 201 253 996 223 166 684 405 58 595 176 919 621 566 182 29 789 96 157 42 317 618 771 181 501 631 134 155 379 525 644 115 496 923 105 346 786 821 711 701 585 718 749 756 859 755 120 904 83 630 107 80 783 886 986 41 997 186 414 985 550 442 930 67 799 555 601 758 113 662 459 324 778 829 516 319 361 216 460 162 654 378 906 81 602 806 82 748 837 533 907 266 794 702 291 489 676 880 784 658 292 310 505 224 394 270 40 463 857 557 422 194 481 104 662 794 310 877 930 990 226 27 181 547 664 795 583 352 173 802 961 222 892 232 253 368 325 825 771 307 363 672 535 365 386 638 393 814 570 304 40 301 816 875 535 632 48 210 443 582 85 238 86 969 993 837 983 123 408 137 231 934 632 921 147 813 685 560 221 737 153 848 587 775 37 19 884 28 644 48 303 313 154 46 745 171 949 276 220 138 456 796 16 169 80 626 402 40 510 604 892 858 225 86 66 652 652 503 175 57 122 180 857 812 719 37 622 509 86 772 301 413 920 548 791 90 475 143 786 331 330 474 874 675 573 958 882 3 418 391 369 932 636 412 135 587 153 872 893 400 695 811 582 51 109 828 263 351 130 364 10 511 862 296 800 649 795 213 442 62 268 417 798 438 123 415 368 563 621 282 643 156 232 506 255 859 484 183 419 893 886 167 120 764 253 76 682 246 509 512 161 704 229 761 911 113 646 514 11 88 839 897 777 676 448 612 886 384 185 240 181 236 271 455 171 110 853 528 561 500 52 252 774 487 947 666 632 248 199 129 222 163 620 356 243 573 528 314 810 419 17 153 480 477 766 4 369 727 42 526 705 695 615 887 86 120 466 7 179 945 750 779 135 732 824 200 273 574 138 373 80 998 473 997 557 738 155 371 881 585 8 936 323 947 847 367 416 929 151 856 794 323 347 497 900 38 15 899 688 10 461 530 472 698 236 591 833 495 478 397 128 689 844 740 563 911 581 824 180 95 158 275 944 85 286 466 782 759 935 544 809 694 946 640 232 553 999 867 796 479 96 643 207 849 18 77 330 873 225 749 190 914 171 717 192 357 33 953 641 73 187 883 999 912 97 430 231 427 319 971 626 380 906 12 322 402 239 744 884 135 180 653 983 523 755 433 147 134 556 496 508 610 320 663 933 192 524 483 75 881 816 486 453 580 44 444 938 546 72 458 930 349 326 981 11 311 491
331 85 454 647 560 39 522 171 559 308 744 906 60 210 634 567 343 152 573 14 943 643 935 776 769 447 483 264 155 499 74 566 801 711 308 363 750 607 816 416 909 40 495 971 906 475 143 337 929 397 224 554 364 741 607 517 142 911 299 570 30 916 310 210 847 197 77 665 402 563 190 196 90 123 734 474 507 773 226 281 870 702 268 823 707 246 26 867 480 218 532 996 472 20 270 163 180 472 3 952 558 673 19 987 820 88 397 757 514 678 384 156 216 526 347 670 673 85 740 926 415 916 473 168 872 595 281 654 360 36 200 385 578 992 692 313 537 120 937 717 952 236 834 631 82 208 986 1000 138 640 398 587 418 847 441 342 340 655 403 55 994 155 469 789 302 183 924 916 579 55 249 444 373 7 938 487 768 191 912 941 389 966 976 310 604 839 676 917 290 565 730 338 602 399 204 813 803 411 580 287 6 671 39 769 810 900 896 703 28 699 207 333 394 237 877 653 382 700 177 432 904 638 8 220 492 755 902 264 202 660 654 296 485 858 274 421 563 562 241 372 888 977 228 970 233 563 659 794 971 826 567 77 188 71 437 346 871 378 658 456 680 296 350 42 582 548 277 296 383 576 481 691 345 539 83 539 342 632 849 892 169 827 543 303 715 183 927 152 584 917 443 245 818 21 794 746 479 790 860 972 688 507 335 401 556 666 455 289 898 242 287 510 526 730 876 828 878 508 78 194 408 736 610 791 359 282 689 957 593 714 645 487 181 731 548 105 262 19 104 117 211 310 600 133 811 466 718 286 132 221 683 277 367 588 172 478 99 454 644 791 917 869 669 700 771 54 422 720 690 574 242 63 275 68 737 117 939 467 27 406 880 120 684 806 841 309 97 308 647 142 970 836 774 239 156 482 5 187 856 123 873 903 786 599 71 19 348 163 725 947 87 939 869 684 478 480 632 796 494 745 372 714 891 650 511 244 387 410 960 208 596 495 784 984 374 758 697 200 161 715 254 522 855 982 775 791 247 90 859 661 282 269 309 792 62 92 436 517 908 989 289 891 513 775 128 563 452 29 206 626 324 475 933 667 165 624 790 736 158 246 141 114 681 849 885 182 544 720 954 703 118 634 150 332 700 552 430 268 828 821 35 968 991 45 505 953 278 353 686 589 534 514 798 821 716 462 746 507 126 289 349 986 796 291 147 911 942 160 677 420 762 596 321 944 385 712 467 118 164 282 751 21 570 361 988 946 297 475 588 758 461 892 875 978 612 152 160 885 182 289 341 223 965 901 812 537 961 599 498 901 0 835 964 519 421 634 70 865 748 73 850 60 406 790 879 904 638 978 57 844 209 81 16 862 780 847 243 680 967 327 100 200 955 93 176 976 720 487 649 446 486 305 213 333 568 859 460 808 566 920 597 41 747 301 975 372 468 572 420 726 119 724 444 649 252 672 613 263 795 622 749 636 761 164 710 119 239 191 236 796 186 340 123 620 368 248 183 452 9 242 25 64 344 699 953 964 13 381 776 564 413 747 611 620 524 585 330 400 590 480 215 759 323 749 626 651 179 439 886 80 779 820 897 476 696 825 375 779 618 131 251 843 311 802 173 370 48 66 956 679 271 953 755 850 957 326 575 325 936 824 844 930 220 810 767 297 981 873 115 808 102 525 346 669 574 368 72 48 963 183 357 475 930 320 208 241 773 285 88 320 391 725 932 758 529 732 764 703 356 369 992 990 400 338 555 374 370 482 471 696 530 679 506 1 581 776 806 158 453 755 76 986 656 84 997 965 189 786 175 634 162 292 502 503 826 706 457 503 298 52 168 141 487 93 386 937 232 542 14 68 835 378 167 658 219 146 525 754 665 373 139 90 980 936 858 493 500 327 280 164 448 738 116 833 84 824 832 521 614 47 542 84 800 848 365 95 376 538 477 512 396 838 996 165 431 857 687 692 727 488 527 134 752 442 171 679 577 97 911 295 63 87 114 802 735 112 512 943 827 370 703 41 895 37 146 810 919 372 833 598 22 838 731 490 565 550 210 633 977 416 267 970 440 331 401 880 973 426 238 216 218 445 766 647 250 442 652 455 508 740 639 677 637 811 934 974 36 269 549 171 825 558 129 793 923 911 362 920 615 341 714 473 862 769 905 766 295 39 352 291 409 326 417 155 623 741 562 594 770 299 304 117 866 643 717 233 276 519 903 558 627 307 465 137 292 617 339 231 235 547 968 187 569 408 42 324 547 62 787 36 81 715 47 252 269 320 54 442 883 225 273 139 791 51 223 518 726 338 945 13 646 111 628 320 921 909 49 681 635 22 148 17 576 795 21 736 18 502 318 354 601 80 285 417 648 31 802 239 170 338 785 635 719 220 451 135 705 113 545 974 651 558 882 850 85 215 145 150 166 508 332 935 881 433 464 13 551 303 320 313 913 355 305 19 797 410 442 30 778 483 990 973 931 47 64 796 509 731 783 303 255 388 620 168 411 25 230 999 867 540 918 700 65 84 711 952 738 697 667 548 694 941 539 639 449 456 122 102 946 709 105 598 789 365 264 740 134 717 466 763 624 53 41 703 497 631 37 60 395 411 334 513 12 756 174 521 843 98 592 454 868 71 999 885 709 865 741 904 699 863 113 410 947 820 599 558 193 715 640 265 925 63 185 449 916 909 205 379 416 253 231 35 842 576 679 103 969 239 901 372 619 382 369 609 499 729 595 834 91 26 852 442 792 830 757 4 661 781 491 130 998 595 288 459 536 748 721 311 920 25 244 758 643 974 838 192 894 460 135 320 693 3 552 754 799 681 279 1000 381 807 984 678 428 364 758 757 625 958 874 910 458 183 263 260 101 850 133 34 151 566 807 31 93 984 804 4 671 671 111 604 633 537 23 388 777 712 222 415 107 708 59 104 108 209 723 861 571 785 80 19 265 168 884 782 493 448 427 864 44 203 15 190 51 207 326 404 327 399 33 80 46 226 259 542 58 767 229 263 817 885 103 212 528 177 68 243 653 789 636 875 157 707 608 436 853 725 291 282 412 491 475 71 399 917 163 620 854 596 303 562 887 36 922 480 314 955 763 572 819 262 840 711 419 737 830 526 982 24 1 601 728 764 822 313 337 432 772 220 69 334 765 307 546 402 664 2 300 990 79 905 38 437 605 53 668 677 805 106 32 309 266 674 519 833 29 117 435 353 178 912 531 454 438 224 414 180 712 339 20 531 846 135 286 513 504 33 272 184 691 701 535 151 378 681 423 597 724 362 685 204 985 155 813 749 463 721 10 806 695 927 294 569 533 621 245 692 736 238 950 329 829 664 617 396 682 615 293 278 837 863 899 670 194 959 959 331 159 580 447 756 739 576 510 58 354 385 405 917 98 852 112 731 2 383 553 743 940 799 910 446 7 777 214 322 89 423 361 953 848 720 439 324 425 153 745 750 989 187 351 999 426 768 319 532 958 450 484 278 312 172 944 950 733 824 583 438 754 757 629 184 127 938 978 442 225 619 140 773 518 216 261 198 187 668 17 334 53 791 541 229 377 817 603 293 949 817 865 798 137 829 121 663 315 506 338 465 666 954 839 416 851 151 234 464 94 538 120 57 217 981 196 568 704 455 706 300 410 355 67 167 11 423 152 688 589 310 889 591 34 648 523 968 328 615 857 800 55 364 73 781 459 178 987 860 753 497 701 172 900 574 253 580 124 232 972 803 136 572 759 456 517 135 96 276 564 830 503 980 92 293 24 956 554 765 191 678 283 378 585 773 587 855 951 499 809 489 333 783 52 155 43 697 662 91 355 942 756 746 698 407 824 952 915 965 336 556 221 689 515 52 641 336 675 236 201 704 322 516 622 207 212 57 893 934 307 884 380 854 306 618 197 191 390 975 722 257 199 758 153 99 393 154 490 157 130 589 678 832 836 525 781 50 284 342 371 692 433 191 808 453 496 477 106 632 404 669 788 569 192 976 845 608 198 926 125 901 928 471 407 182 815 22 110 353 814 759 742 855 586 685 450 554 240 241 760 301 516 388 660 733 66 211 995 492 445 3 631 264 257 210 366 816 109 18 325 132 456 186 424 163 962 770 616 535 594 685 941 341 907 318 476 725 674 708 329 587 75 700 557 959 650 588 203 282 630 434 540 652 670 551 863 878 470 910 572 699 131 462 520 787 729 311 379 619 117 105 782 404 154 289 474 242 56 83 358 985 149 81 482 529 316 244 434 419 227 54 50 993 672 948 948 563 388 560 446 438 609 313 256 689 793 456 195 9 655 534 732 545 823 314 702 364 979 168 538 863 591 171 353 519 363 325 313 243 296 836 95 127 301 803 40 559 61 696 657 566 550 107 821 206 926 616 248 382 237 536 983 111 501 408 914 742 45 616 974 30 432 558 429 215 708 926 4 324 743 270 966 208 642 840 606 189 864 749 144 358 993 220 598 487 713 1000 892 712 31 154 246 490 521 552 488 726 861 574 392 723 317 660 260 721 462 598 890 554 621 603 258 845 561 578 489 60 663 77 831 412 184 724 86 707
827 404 471 228 397 477 87 992 769 348 814 992 820 464 685 611 750 740 643 501 870 40 398 970 54 345 698 242 813 786 161 517 170 6 45 859 71 814 486 186 951 841 778 151 142 368 923 835 938 644 428 532 292 437 164 285 985 471 860 429 962 932 168 140 568 663 560 570 2 66 159 922 64 389 606 53 120 346 245 567 114 661 417 365 842 823 904 683 609 633 320 715 496 23 81 510 307 498 963 82 978 895 887 184 495 963 388 252 713 565 781 996 895 250 218 711 531 358 670 351 726 587 941 790 177 500 709 855 350 98 437 555 910 642 261 958 819 605 38 915 532 736 843 798 599 460 258 970 42 422 238 758 869 62 983 805 458 695 841 955 39 729 569 991 905 364 548 66 318 341 198 931 456 193 986 953 821 190 914 568 464 296 267 693 772 205 186 667 175 96 851 326 586 706 849 901 996 225 529 39 193 207 59 989 126 191 369 42 672 859 653 377 989 849 766 632 901 746 29 742 152 509 872 702 293 902 691 863 209 250 187 75 747 317 311 377 98 377 295 14 304 990 759 773 276 192 419 780 977 920 755 215 344 996 732 239 906 42 65 764 717 331 521 114 384 657 430 936 518 220 668 792 743 137 761 77 671 539 43 885 499 154 108 192 327 861 964 404 481 94 27 141 775 404 147 312 659 893 146 874 412 23 348 359 374 158 115 265 454 874 613 903 329 554 773 591 642 5 274 620 336 150 234 2 227 587 431 474 494 677 630 264 367 114 18 437 952 423 109 826 40 513 300 72 657 347 507 735 960 867 805 34 834 484 449 877 157 79 124 900 421 466 626 826 14 641 838 359 667 544 702 529 167 977 435 987 268 798 210 40 466 822 169 667 850 435 446 789 602 366 12 508 288 624 47 881 240 677 469 139 502 291 889 685 331 239 141 206 787 439 927 505 513 923 352 243 500 389 441 131 693 487 690 260 520 761 359 645 512 722 665 716 205 731 179 207 56 90 723 956 903 647 534 595 976 427 405 854 396 76 562 312 190 904 760 595 129 790 785 422 319 377 57 56 363 865 145 89 915 673 722 58 916 987 530 408 174 434 830 738 223 619 362 972 565 943 180 420 73 724 491 734 94 998 636 785 342 608 611 145 957 801 249 837 767 259 498 639 583 320 148 867 896 262 573 824 229 564 510 884 285 539 447 292 321 914 325 158 504 508 949 890 922 426 233 281 376 299 371 873 540 955 817 333 208 829 594 379 936 220 799 727 139 56 885 42 519 786 265 610 662 749 418 715 658 729 523 890 792 236 278 471 937 777 497 924 93 796 355 207 740 519 493 322 426 139 508 944 956 452 335 467 754 152 622 316 90 462 134 702 935 146 970 120 222 617 53 302 587 940 911 341 815 202 582 769 138 401 51 357 680 496 984 611 334 270 197 791 596 463 506 289 539 216 902 846 892 850 541 687 604 466 601 115 415 460 946 586 79 130 63 235 373 860 966 649 620 793 738 308 853 683 231 974 84 870 110 249 646 322 378 179 848 623 595 428 413 157 991 880 427 43 804 171 793 590 721 568 757 238 284 35 880 479 484 483 370 713 436 129 390 792 97 743 301 309 76 328 392 729 990 839 861 276 647 964 737 76 236 550 634 221 457 829 406 331 572 452 898 882 907 319 929 393 460 855 62 383 576 46 537 832 598 845 551 985 945 287 135 934 701 206 629 169 981 690 386 260 411 350 940 268 339 644 107 926 479 24 939 816 192 456 603 472 434 798 607 869 719 61 597 786 577 748 674 21 791 683 538 290 379 781 585 561 899 839 823 819 423 62 468 114 675 454 414 183 323 374 676 353 505 703 270 366 877 943 731 659 618 744 867 755 230 486 394 965 271 458 864 535 72 917 275 152 451 393 408 869 317 51 8 96 631 147 535 161 68 273 23 175 49 179 762 150 677 61 501 793 770 541 751 602 678 515 455 963 509 337 41 856 219 191 104 229 975 173 992 713 226 376 638 978 649 330 438 328 272 182 211 80 825 665 796 905 803 844 593 496 273 398 822 853 4 384 912 579 259 738 566 261 900 344 908 166 746 239 967 561 930 311 771 300 425 325 296 996 351 492 797 191 25 626 836 477 251 755 250 3 345 813 269 444 243 221 687 271 852 115 483 566 528 3 807 977 254 683 883 80 424 288 894 564 790 524 846 316 400 652 173 320 840 174 514 915 184 508 988 679 734 309 289 71 800 927 281 31 244 26 287 435 92 12 623 113 46 925 645 522 89 503 155 613 185 869 584 705 570 618 666 144 802 527 28 602 279 760 290 963 811 117 241 14 357 237 256 849 558 29 612 686 780 953 166 309 263 907 6 549 764 515 882 573 102 761 944 789 704 82 220 231 83 170 590 821 237 399 890 790 80 190 478 477 188 710 632 193 763 31 305 582 112 324 117 848 429 99 20 512 847 554 777 156 214 282 893 504 549 79 909 274 575 303 919 286 637 228 774 404 881 84 492 41 121 576 24 332 44 446 801 519 312 4 247 206 972 839 206 853 260 265 920 577 564 658 651 616 69 693 745 961 391 929 85 629 399 501 3 844 377 922 253 579 33 860 673 190 266 400 863 507 574 962 700 796 810 254 485 657 482 464 37 762 873 918 52 34 589 71 282 609 303 935 669 657 136 128 727 841 1 14 128 544 633 54 277 534 858 195 879 607 812 999 640 738 404 644 248 92 806 386 86 271 439 760 383 176 490 219 798 759 818 233 103 290 859 906 650 842 971 444 542 66 681 201 200 899 462 349 410 572 194 292 119 776 302 131 143 222 144 202 328 564 844 10 96 544 608 770 32 162 385 624 354 455 151 273 544 320 309 279 628 694 409 976 280 494 961 217 88 210 897 898 212 993 730 210 176 513 346 675 101 161 443 743 699 222 884 876 579 699 943 364 67 795 224 514 703 515 578 795 9 115 663 672 888 186 19 809 453 410 832 265 641 64 393 218 517 780 948 535 980 751 389 725 652 407 525 641 163 315 133 730 474 247 654 230 621 745 125 47 955 196 554 809 913 507 581 26 556 641 366 589 789 190 619 41 664 299 516 335 171 1000 571 293 563 620 314 827 22 313 783 541 515 219 739 303 77 165 749 351 252 330 239 244 524 107 974 241 116 500 368 530 158 637 333 446 322 841 694 91 891 404 614 36 526 727 130 8 816 743 340 153 833 510 644 175 204 544 165 54 705 560 600 462 546 883 172 884 225 612 552 313 931 28 968 979 605 118 181 592 349 444 857 498 452 940 557 780 660 7 387 952 365 559 118 672 326 821 697 281 588 140 246 588 886 28 794 892 137 886 48 732 291 62 459 817 865 394 711 239 488 324 784 968 123 135 559 827 776 631 122 700 959 128 610 918 708 38 445 15 17 695 60 240 748 761 994 735 297 727 615 948 547 513 395 326 987 502 744 141 835 930 31 735 201 813 470 413 347 782 111 28 550 78 444 857 953 935 91 141 375 9 839 600 688 608 195 363 982 755 715 618 921 976 215 986 472 339 100 718 316 397 480 196 765 762 753 771 824 425 706 843 217 799 189 712 178 931 467 279 837 740 875 415 35 661 11 901 407 184 182 235 477 389 718 864 826 170 969 731 255 635 656 209 768 966 324 55 679 518 310 778 7 608 503 463 10 707 242 609 299 74 997 43 979 491 828 720 235 419 617 381 262 87 862 121 639 887 635 139 958 419 933 782 315 149 876 488 786 92 382 750 433 345 782 698 924 423 82 380 707 598 545 750 401 672 728 754 332 351 306 791 75 468 868 979 648 570 580 886 131 35 127 357 298 505 845 324 183 853 874 605 716 591 925 290 795 328 463 349 140 444 450 41 725 195 372 872 627 845 855 238 202 378 150 374 221 179 196 741 283 79 213 763 829 262 216 630 106 625 442 658 735 669 561 413 947 924 55 272 162 861 337 323 476 789 132 43 475 84 856 875 973 887 74 792 16 968 934 391 15 863 592 347 714 969 533 7 34 736 655 217 567 408 448 139 878 884 932 282 999 307 403 305 160 25 199 19 153 910 854 552 95 411 995 327 993 767 294 493 756 123 341 77 624 653 66 410 0 476 950 981 543 590 156 676 5 469 965 773 788 596 286 694 360 368 440 960 257 900 808 297 661 343 465 493 758 507 684 581 511 925 710 405 696 700 353 353 926 496 729 302 50 794 695 998 536 665 343 333 998 631 149 914 358 661 954 272 736 863 313 776 917 860 742 857 692 132 487 508 416 763 13 919 683 158 625 908 402 1000 364 7 338 614 724 722 330 90 752 615 712 432 99 239 207 474 432 867 26 515 30 394 356 353 422 457 78 575 682 357 616 312 720 350 866 753 58 280 380 494 473 4 361 189 381 455 489 370 21 683 228 793 203 198 61 669 733 739 591 498 264 37 689 530 420 180 36 430 942 631 232 46 191 429 553 277 461 44 527 886 555 817 308 836 741 559 70 849 154 463 871 847 918 385 105 435 113 192 686 35 928 156 779 650 522 116 831 285 809 164
559 721 477 661 484 514 763 103 792 911 768 493 938 956 362 350 705 347 222 612 887 694 194 691 881 926 148 193 510 669 893 514 218 237 172 201 490 395 46 237 679 242 267 310 845 104 411 375 639 94 836 182 502 647 851 34 632 701 173 509 243 170 499 787 600 654 930 445 324 283 143 939 357 37 969 849 879 937 784 961 645 662 623 457 551 699 929 19 803 608 38 344 946 668 330 260 952 388 913 833 833 963 255 911 839 481 289 720 39 893 242 129 646 94 171 461 755 329 641 189 270 115 396 51 970 888 382 537 865 308 70 590 958 728 540 493 260 298 246 251 319 827 150 900 546 176 162 433 279 400 180 514 409 191 131 237 782 294 214 438 948 654 699 229 47 144 435 850 87 786 831 434 790 186 689 645 597 342 294 96 955 463 504 137 44 495 292 17 60 4 820 568 327 359 569 757 119 892 560 689 940 980 522 622 24 856 346 377 739 411 850 960 387 954 179 837 513 158 468 278 903 623 127 508 89 96 652 31 796 656 760 409 167 945 220 976 877 355 736 709 934 571 650 771 79 403 533 699 353 759 187 548 53 576 902 157 451 260 612 108 183 611 122 293 726 477 1 599 747 115 138 245 348 398 814 497 864 413 634 480 501 147 475 677 363 92 975 169 963 581 692 437 921 469 84 481 470 162 552 805 32 117 478 799 416 536 355 522 213 353 450 535 515 309 829 929 507 850 852 613 153 182 992 809 128 59 807 146 67 10 139 410 835 760 28 13 390 666 549 543 395 181 444 350 697 808 256 783 928 680 358 299 438 353 57 330 204 404 603 205 247 209 936 607 58 618 235 429 750 225 259 866 209 910 752 880 896 983 999 529 71 252 853 466 126 418 624 312 347 942 926 574 981 495 910 27 40 563 383 931 149 526 957 185 271 629 653 339 339 227 547 912 874 822 776 781 628 377 325 123 146 976 22 474 780 649 943 128 241 552 742 789 537 475 109 861 863 270 473 51 749 159 277 819 855 812 354 513 811 131 668 907 684 649 690 797 217 289 163 93 556 216 157 517 393 907 216 352 249 938 449 52 753 838 625 692 886 556 861 339 834 944 296 714 110 526 135 812 503 552 665 581 402 410 286 545 338 609 727 274 427 629 890 259 498 826 972 202 189 997 337 247 303 861 553 848 862 863 571 914 995 962 610 366 64 228 802 622 50 767 735 114 203 983 43 572 488 438 579 502 431 278 248 729 660 595 830 453 352 138 465 582 731 624 49 409 299 116 321 991 228 544 648 314 454 190 317 325 237 220 797 865 511 100 93 966 2 437 107 546 693 13 36 18 496 375 304 504 640 106 869 993 582 413 956 554 766 745 704 336 602 919 261 427 474 550 418 523 596 765 323 512 688 767 889 276 509 543 611 322 88 746 293 825 23 547 939 483 252 662 226 628 531 825 215 405 456 211 895 636 326 990 580 46 332 7 669 592 778 539 331 208 152 61 528 36 806 514 706 564 971 468 733 748 876 277 360 767 297 361 621 309 492 635 170 613 165 698 743 891 380 55 482 578 517 681 592 109 670 14 356 104 251 9 374 845 224 669 29 162 774 39 912 475 631 973 721 54 917 40 526 729 315 244 51 761 175 131 681 170 274 553 147 229 570 451 591 955 312 884 734 950 404 596 372 667 922 759 894 234 680 799 678 919 423 869 254 950 176 435 233 910 944 886 388 437 391 506 978 107 282 372 405 331 439 909 316 705 932 629 777 416 202 989 469 57 66 893 935 161 41 111 701 982 54 855 35 176 373 427 941 258 655 663 436 355 832 434 741 137 428 960 269 746 350 217 732 131 394 373 683 234 97 742 608 584 491 318 931 543 467 886 379 171 601 913 305 790 643 360 627 801 56 226 96 736 605 634 369 427 800 625 544 466 828 894 197 462 288 815 593 817 857 32 908 972 322 716 375 891 190 191 113 443 420 471 873 681 443 877 479 684 659 435 527 81 69 493 94 582 159 643 132 184 430 192 263 897 48 450 907 693 618 932 714 182 364 633 464 496 340 410 458 947 702 894 166 33 368 578 232 61 815 941 141 909 554 397 840 150 328 86 142 74 341 215 424 302 801 578 626 460 638 711 272 13 976 91 223 145 4 580 585 838 116 288 73 726 770 21 520 440 872 18 990 141 568 789 847 486 75 357 771 334 664 346 68 846 899 430 448 506 208 393 523 967 821 158 594 238 729 247 989 291 808 792 789 676 883 278 25 524 437 397 192 958 841 930 860 347 950 313 980 132 563 823 90 307 866 577 134 957 455 881 168 756 819 820 635 561 191 880 779 732 707 579 112 637 334 174 923 439 578 502 709 856 788 77 722 39 144 973 637 858 715 226 644 744 300 951 991 821 870 840 398 906 104 83 588 707 434 907 98 657 647 201 384 823 712 162 3 161 196 603 9 72 273 176 723 706 711 813 730 215 80 103 6 187 344 350 530 817 619 625 878 931 229 970 137 776 728 868 584 291 301 38 909 517 408 857 858 80 401 160 620 832 77 290 589 748 686 360 767 696 366 982 345 340 240 70 518 349 550 514 63 788 290 569 313 587 809 365 508 694 848 169 968 769 291 792 606 793 987 435 178 615 998 664 525 854 407 95 37 63 500 985 535 566 466 446 33 449 11 441 916 288 120 965 960 346 211 55 859 695 964 601 656 168 219 470 18 519 114 966 121 844 158 721 982 16 565 856 295 594 672 509 342 387 154 389 351 828 524 605 99 969 781 373 42 202 26 382 14 323 103 919 817 462 947 665 786 244 221 769 185 20 111 750 959 587 20 195 590 583 227 210 574 445 905 97 775 655 974 416 92 191 700 603 8 942 539 285 385 921 78 963 417 409 10 651 199 621 201 587 629 164 15 148 962 871 27 720 283 838 636 593 754 655 225 166 586 164 599 878 562 425 649 314 5 369 671 547 868 638 713 246 805 363 309 794 412 123 765 68 666 841 661 79 816 287 783 795 0 600 333 537 545 563 642 823 133 861 622 36 236 609 400 136 581 677 663 296 45 567 696 625 210 216 16 250 918 445 920 530 651 635 205 413 598 969 854 829 953 613 906 93 432 332 314 706 244 338 871 552 425 718 265 159 979 419 826 929 335 524 616 120 184 230 567 369 844 770 682 174 81 913 421 884 130 107 996 831 494 650 961 486 200 69 460 523 548 706 275 296 155 290 376 894 614 217 945 939 977 776 72 294 505 587 542 456 95 258 914 587 740 375 595 33 575 160 557 598 136 664 481 719 365 634 993 559 911 92 609 689 486 386 441 295 102 450 268 646 703 942 812 6 716 368 74 176 13 748 281 522 919 355 483 85 532 633 846 6 880 360 744 371 514 514 667 346 949 15 613 879 675 396 997 412 538 455 495 482 541 886 245 915 34 116 239 616 311 916 106 316 795 653 129 22 810 215 818 803 827 762 212 343 349 911 193 928 708 155 65 572 389 146 55 315 459 716 924 406 967 127 471 253 280 325 904 281 685 883 892 325 654 461 745 423 12 965 676 99 577 366 123 421 440 293 691 684 485 275 264 102 897 934 480 235 177 206 925 666 105 541 933 289 76 775 386 619 433 273 359 88 452 71 951 52 698 106 86 258 572 203 849 807 302 823 461 72 900 763 306 313 258 847 658 178 856 241 164 955 884 433 757 987 677 559 397 920 607 711 367 277 19 346 822 102 717 125 875 480 758 99 630 579 310 640 381 418 406 268 673 766 181 321 718 372 410 144 988 438 188 472 52 849 984 106 662 27 842 6 415 460 994 167 838 527 472 531 823 285 115 288 429 953 824 749 915 831 746 160 276 134 462 282 298 993 519 756 476 20 759 901 837 159 392 336 762 644 615 108 558 700 182 726 82 579 31 250 445 982 257 961 85 149 195 296 318 566 985 536 238 151 751 23 442 819 791 614 21 512 285 897 756 378 536 29 329 690 493 253 59 540 17 187 266 11 206 9 447 636 617 669 512 395 487 425 151 731 399 33 231 961 234 349 91 898 785 592 378 294 403 49 725 788 937 927 737 790 825 719 370 853 419 142 198 582 555 703 534 266 793 145 140 662 278 926 426 678 308 941 207 149 61 404 160 759 898 877 761 91 773 751 457 35 564 626 100 184 446 69 813 786 529 833 867 510 694 711 307 281 720 206 489 133 108 42 186 960 453 750 83 147 377 599 361 761 882 354 888 261 794 473 413 213 174 327 986 751 587 94 169 293 843 395 633 180 719 191 764 658 576 514 769 227 973 586 891 9 262 766 687 950 804 655 161 766 250 349 787 384 954 895 543 988 320 740 695 34 287 152 284 663 521 833 124 209 724 229 230 398 748 583 414 408 125 10 145 168 604 675 965 734 674 942 463 130 253 123 657 796 772 761 506 522 156 765 885 285 710 932 7 651 583 349 371 626 942 960 101 717 966 801 336 25 901 951 983 176 62 759 798 649 30 359 566 461 561 606 118 429 738 389 422 377 497 809 573 155 516 590 343 351 927 960 117 71 799 536
342 257 966 401 868 848 72 567 570 651 746 532 866 367 567 91 414 796 145 692 974 648 734 431 475 217 52 680 511 39 836 260 148 168 775 242 948 584 782 748 604 886 59 47 450 634 36 539 406 421 117 789 502 185 470 24 881 638 272 99 632 878 51 137 812 591 830 241 119 998 443 604 855 833 643 241 75 468 894 562 187 936 375 509 127 547 832 445 978 391 424 968 776 781 183 99 27 664 809 177 57 777 299 931 98 22 417 505 522 724 925 115 666 975 583 822 907 134 917 300 835 560 372 744 306 424 984 702 233 567 671 376 164 663 114 293 81 655 320 657 803 600 712 829 74 860 825 270 898 976 893 377 730 516 647 723 89 94 182 718 876 29 743 320 990 248 207 415 497 600 612 712 281 199 3 978 882 914 600 960 205 352 355 695 190 747 5 274 165 495 457 585 442 717 908 249 101 970 367 677 793 387 722 191 219 415 223 447 176 659 613 251 667 539 950 676 719 586 50 822 980 369 94 299 705 338 912 4 332 635 484 404 603 410 343 735 15 991 159 2 20 666 787 719 804 193 810 109 750 714 506 551 482 777 843 791 934 950 713 265 135 969 288 745 602 232 873 729 526 822 540 726 975 2 88 822 987 592 391 397 285 485 910 773 304 439 731 132 261 972 573 40 688 268 275 135 813 918 808 188 462 481 896 304 315 324 772 880 43 606 149 1 657 280 368 897 397 857 537 365 673 141 378 930 554 561 396 68 359 561 606 841 566 271 889 709 769 772 763 165 225 18 474 982 80 875 609 435 360 517 527 142 580 206 45 616 163 271 802 52 313 266 278 313 660 295 113 201 56 387 586 494 979 786 170 16 811 562 130 605 790 651 556 677 779 303 376 666 644 285 525 843 579 875 777 36 755 280 435 272 82 269 393 675 432 917 562 491 257 975 83 414 329 208 161 990 711 404 687 65 744 737 723 110 752 304 911 331 993 463 563 79 392 220 665 573 854 10 349 613 339 828 921 319 931 403 539 213 64 135 350 508 125 922 256 802 994 91 434 878 686 508 29 59 992 538 206 853 899 567 902 265 452 365 151 240 78 251 194 399 191 747 670 198 679 270 795 386 16 822 623 14 325 644 786 968 476 954 524 154 501 818 428 404 239 226 60 234 454 101 695 599 195 858 270 13 877 852 741 860 465 91 516 898 770 55 531 122 69 254 103 477 286 938 529 852 517 680 503 46 652 58 364 884 340 670 970 515 821 314 222 587 751 406 789 573 543 10 365 942 335 809 988 520 915 149 246 243 136 729 250 643 618 470 407 137 346 946 240 224 924 39 729 933 747 832 0 142 65 981 241 865 710 278 697 505 380 899 448 431 403 678 963 27 234 33 683 651 496 898 92 460 252 440 862 94 999 957 513 965 959 557 477 287 547 806 914 211 416 888 9 731 512 650 203 182 109 376 641 54 942 630 44 137 303 606 331 322 175 782 615 220 708 562 977 44 341 229 768 477 253 973 765 150 228 249 951 341 845 812 706 422 184 370 19 662 263 125 63 846 179 615 334 378 269 362 968 453 883 836 366 191 548 767 535 195 698 36 718 367 70 817 426 297 928 344 828 764 949 741 919 79 208 433 427 281 353 67 413 311 46 967 971 179 903 669 989 662 714 750 473 438 99 455 96 963 310 170 369 276 79 893 354 888 662 152 965 912 433 27 143 222 681 888 792 857 826 509 874 237 85 618 379 2 762 724 226 16 869 356 856 214 607 658 732 887 49 797 630 785 520 210 102 758 309 265 458 713 693 535 507 867 436 578 961 539 640 263 68 829 398 407 209 906 585 483 120 799 274 131 389 907 200 670 449 436 423 277 796 444 93 855 248 829 186 584 326 410 533 181 760 446 611 126 399 906 18 359 558 982 153 862 584 967 466 597 646 229 316 158 838 794 696 614 852 912 518 759 707 248 538 670 721 343 337 276 437 629 336 500 22 152 569 422 943 518 279 150 314 829 14 976 469 276 139 769 40 568 823 385 129 596 725 281 133 190 635 875 780 564 879 632 927 177 668 847 260 392 878 671 737 760 238 251 459 770 425 743 967 994 363 146 720 544 37 994 287 327 850 894 76 296 446 675 17 911 62 588 237 478 824 375 213 347 11 355 254 526 552 710 444 641 158 835 400 524 47 626 791 334 244 494 960 880 362 443 491 220 10 902 634 672 383 468 251 547 568 755 283 102 111 542 941 412 220 679 395 329 71 86 592 528 262 960 976 831 453 613 703 967 384 576 819 511 937 373 814 460 131 269 739 348 259 371 514 965 212 816 807 326 155 942 382 873 728 540 545 67 891 138 73 426 727 821 28 683 880 416 2 282 661 131 171 145 820 894 324 242 338 81 621 933 658 950 871 622 258 22 962 30 301 910 555 212 160 992 318 525 202 972 140 555 344 711 553 293 614 548 805 496 277 61 598 94 23 215 351 867 402 328 561 136 608 465 985 888 300 802 132 5 431 48 463 834 774 406 884 399 691 588 311 338 110 390 886 705 546 975 460 917 305 797 590 186 815 938 26 43 247 198 655 219 682 953 973 20 574 951 217 26 841 236 998 949 735 246 726 375 404 835 123 968 218 479 940 492 58 814 150 193 637 991 373 689 440 110 560 589 221 392 456 469 764 459 210 870 34 25 536 929 654 195 104 457 500 32 736 806 108 468 847 104 356 231 12 823 430 806 30 826 926 1 589 745 519 328 532 288 717 23 745 774 895 597 91 148 352 844 498 529 781 851 137 834 572 705 38 420 370 368 628 976 905 453 557 318 754 89 412 90 32 469 738 392 818 808 199 294 31 964 857 734 243 665 439 166 445 23 290 131 742 617 298 387 945 960 958 380 954 956 699 86 21 444 66 495 166 721 541 27 748 419 587 381 638 980 201 831 411 388 282 242 559 377 90 816 900 947 991 406 859 128 307 819 385 664 564 587 321 601 297 567 844 372 674 495 138 636 591 193 778 786 141 676 284 13 410 322 489 240 761 66 649 603 997 651 422 729 390 582 242 500 581 49 266 993 471 315 858 255 798 578 348 772 327 31 204 949 783 199 295 915 479 65 923 68 152 836 986 4 381 38 944 282 87 882 345 749 983 147 677 338 280 246 322 932 39 309 230 606 740 739 24 366 605 988 773 218 126 210 834 890 420 382 733 768 215 794 622 129 759 504 467 918 312 970 490 189 25 590 224 16 860 442 478 923 172 404 594 922 851 314 578 534 193 893 678 375 933 362 599 489 650 608 61 631 689 865 831 113 211 916 785 840 816 426 675 765 67 688 817 572 771 736 112 883 972 132 174 139 54 786 806 536 505 110 700 829 897 553 480 379 499 437 653 814 939 214 839 438 214 746 947 470 645 320 952 322 848 772 938 420 405 188 906 903 837 242 504 814 794 349 486 373 386 75 544 456 872 315 716 618 388 209 861 847 323 656 982 671 84 4 100 56 953 13 709 121 116 323 620 281 890 627 441 618 328 94 827 892 196 549 192 185 418 711 6 476 1 771 920 916 840 878 271 37 758 162 918 57 663 211 173 949 105 407 273 124 842 911 864 768 576 506 451 863 588 99 330 644 128 207 610 468 267 314 180 187 870 719 121 728 955 355 429 158 626 13 593 469 680 710 48 252 946 877 167 863 829 71 685 175 936 879 515 928 374 424 488 887 249 577 853 627 528 401 185 133 702 218 617 769 701 299 642 214 571 451 317 803 308 99 656 642 461 896 361 884 118 858 797 712 302 556 932 266 154 272 236 616 231 51 276 506 596 608 550 676 124 280 521 245 188 951 549 324 115 975 8 514 753 78 55 13 619 941 347 697 447 504 995 573 534 347 664 802 97 205 694 301 582 810 107 264 631 84 86 315 756 32 964 21 865 815 42 59 377 232 235 162 319 208 296 514 401 400 788 875 387 458 981 951 875 292 144 118 177 154 969 870 409 368 357 462 957 556 651 858 95 354 178 392 493 914 255 415 715 126 767 9 822 615 394 401 833 171 494 362 601 106 483 596 291 714 930 1 863 950 53 185 892 647 358 917 421 694 565 833 492 1000 904 373 293 950 542 561 757 403 333 310 595 372 510 595 229 869 913 288 122 942 35 837 198 452 481 979 916 261 577 151 485 349 766 155 168 478 629 614 181 922 597 125 659 466 639 665 636 707 134 797 867 507 956 4 146 581 724 278 106 135 41 969 909 369 415 901 408 577 33 823 672 459 189 378 922 98 265 372 523 410 419 347 289 503 929 159 7 759 888 103 232 572 438 963 704 575 142 548 849 774 800 697 530 155 625 118 245 214 669 965 690 367 846 205 799 106 77 18 885 871 887 809 169 941 472 365 684 940 197 349 13 919 156 827 551 766 468 965 162 543 495 888 464 92 801 141 227 52 508 869 157 440 264 375 616 891 624 621 487 838 268 657 901 179 147 764 627 666 784 113 676 60 996 60 371 984 509 165 692 798 455 270 575 543 4 787 648 214 633 306 749 679 935 410 292 139 294 427 216 850
318 12 43 615 542 137 3 151 148 336 936 873 473 956 129 865 315 152 494 479 297 225 860 974 669 908 455 736 389 837 185 395 141 632 891 816 684 604 656 765 547 121 220 661 644 836 101 274 7 247 919 790 996 707 829 918 162 1000 126 531 15 137 299 922 262 450 78 719 345 788 375 710 431 338 110 10 583 382 405 935 544 725 396 755 938 613 848 364 511 73 609 955 751 975 932 442 927 322 357 300 136 367 199 104 760 837 997 249 502 16 713 677 482 546 328 367 346 125 587 404 639 587 258 377 863 323 918 826 287 803 578 793 481 404 282 622 88 333 798 122 337 129 743 863 822 698 400 531 390 779 516 868 905 302 310 614 618 310 264 692 471 352 439 326 59 514 470 333 500 436 987 590 797 759 836 442 827 479 122 471 273 692 321 694 41 910 758 514 869 468 291 813 289 164 619 827 284 454 821 922 975 718 477 294 513 744 814 3 256 316 855 339 313 199 302 649 757 30 150 405 365 558 529 659 565 656 377 9 493 936 615 754 769 308 265 42 248 251 224 910 223 915 904 81 269 284 670 344 244 255 735 41 901 856 79 497 570 720 342 129 236 422 119 727 942 57 892 874 60 439 452 968 235 142 483 696 634 55 58 727 991 781 263 822 953 483 340 540 774 30 763 882 385 702 695 552 548 47 279 439 968 746 886 774 617 929 425 505 910 728 650 204 331 985 673 716 586 340 801 577 865 67 764 549 387 184 961 505 316 530 378 450 338 626 561 859 159 229 566 405 756 533 268 179 629 14 124 339 805 433 688 540 352 636 802 203 155 992 727 477 486 747 444 835 181 679 70 276 966 509 259 516 232 356 593 1 685 55 718 213 809 90 820 801 485 722 57 229 676 527 211 731 484 749 261 322 252 718 457 998 851 44 859 614 117 261 840 361 206 455 661 497 34 237 127 45 993 161 530 778 999 609 908 341 373 562 525 567 114 542 546 198 554 468 909 965 775 78 541 641 242 959 303 129 659 568 986 293 419 417 241 884 796 7 683 513 453 173 890 293 304 829 99 735 415 591 201 392 30 413 858 428 624 410 490 460 440 874 121 84 721 766 130 99 747 983 246 163 84 609 568 642 86 51 49 262 368 217 187 648 428 608 290 176 818 291 66 76 139 769 358 705 341 243 145 23 80 246 841 64 717 248 422 776 571 157 752 40 459 67 131 166 64 231 39 937 655 628 700 288 608 100 401 982 74 169 971 400 468 387 186 484 351 268 172 903 550 954 398 458 149 288 715 370 506 223 424 963 76 232 292 825 225 561 771 720 781 932 881 56 447 430 776 787 120 969 140 159 311 145 343 175 806 43 616 684 198 639 356 627 517 441 922 392 461 143 9 293 948 350 411 567 229 956 230 923 701 815 708 865 604 896 161 132 754 942 902 606 733 94 448 174 643 282 409 70 176 780 281 48 204 929 523 877 160 443 355 399 540 987 450 134 222 381 466 855 819 668 72 135 534 162 177 807 412 853 501 186 255 463 830 239 334 727 972 427 957 556 641 781 251 110 435 773 664 863 277 706 128 54 395 832 647 130 106 100 716 93 681 693 956 766 254 524 899 413 632 146 726 259 108 832 588 260 329 936 123 821 260 835 8 577 2 489 828 276 280 400 168 916 906 432 963 176 270 414 610 387 816 489 320 975 722 645 169 429 794 407 720 397 672 807 989 741 950 44 838 991 28 513 61 741 964 731 47 180 857 168 640 596 380 985 861 248 388 521 175 190 496 602 923 966 850 833 442 510 111 952 370 297 740 59 203 178 862 86 17 895 335 56 51 411 81 939 275 403 90 408 245 592 266 75 23 29 709 374 29 430 514 239 703 736 426 818 250 726 789 659 238 976 866 185 369 731 96 632 532 462 602 903 512 358 54 192 560 898 750 140 793 416 600 335 955 364 928 123 164 699 467 970 549 583 736 935 856 565 353 679 476 26 274 217 234 67 134 820 253 187 988 541 965 38 974 139 657 874 931 259 690 244 878 315 628 536 555 25 200 797 491 362 67 483 746 573 621 280 472 454 762 223 109 55 654 146 791 243 322 482 839 869 305 731 333 558 115 123 434 641 414 141 607 857 686 168 294 781 711 57 479 223 884 572 667 775 533 576 591 999 288 633 330 567 325 426 464 253 151 247 184 341 567 975 538 499 638 233 924 247 399 288 535 736 308 384 116 664 508 329 499 775 893 358 576 733 562 741 870 200 423 257 582 657 660 686 883 251 834 659 573 848 143 640 492 952 710 458 301 392 441 992 658 308 832 632 784 19 612 430 545 574 962 833 349 297 347 540 16 408 900 660 383 867 872 666 852 169 348 305 146 834 577 144 967 39 209 134 219 526 449 87 954 226 731 581 173 826 21 772 138 755 443 973 622 797 317 586 599 315 934 11 504 908 257 147 285 568 584 780 524 874 864 618 190 242 940 194 95 585 105 856 810 492 990 202 921 778 366 738 519 510 354 934 113 265 157 147 528 647 574 75 14 796 19 211 393 768 694 209 976 858 572 828 799 940 104 962 152 704 427 996 102 211 846 281 837 478 779 780 943 262 543 161 777 337 737 356 458 389 362 287 704 633 874 848 430 731 286 941 603 547 719 324 823 603 38 403 188 649 590 943 596 500 873 108 83 956 569 439 474 360 527 210 682 916 249 657 194 242 871 63 6 222 394 154 847 790 98 866 208 940 407 855 217 18 174 666 687 195 601 246 985 778 526 978 949 278 912 736 454 858 379 497 952 543 734 387 937 332 153 741 745 286 648 143 339 665 475 251 767 314 384 405 404 772 510 997 10 900 344 839 293 474 312 736 536 523 792 600 46 94 728 193 833 105 132 897 91 905 732 804 520 869 107 517 180 182 319 73 436 274 182 842 773 772 804 596 215 221 478 405 406 772 677 142 374 459 652 808 326 250 598 949 89 577 221 378 738 329 240 485 553 221 692 355 515 247 896 33 205 762 462 834 82 768 93 874 589 433 696 702 306 982 744 899 382 602 48 373 729 157 970 423 432 570 421 908 27 429 653 375 947 759 843 332 691 665 1 148 973 566 397 725 939 556 702 13 761 557 671 162 386 715 237 678 133 213 674 792 894 429 666 693 557 15 62 124 239 215 944 986 112 664 945 209 103 269 772 578 926 7 469 674 678 379 888 264 298 827 192 178 739 617 135 849 925 801 563 941 877 141 36 194 946 818 539 563 849 330 651 640 712 644 271 945 826 478 662 740 26 975 165 75 613 217 497 833 0 272 52 594 451 945 668 411 336 938 24 414 960 98 437 542 879 455 765 344 699 139 170 880 92 287 480 751 930 77 296 748 626 160 880 589 620 124 167 900 575 123 994 989 916 712 889 562 977 287 416 139 191 437 592 419 580 671 144 239 876 829 350 49 785 302 780 120 981 776 371 467 915 523 22 425 951 882 44 731 69 823 189 51 197 587 680 491 495 307 635 303 714 44 20 869 403 15 179 630 178 580 214 790 623 709 267 719 522 58 808 511 649 980 420 940 71 805 935 960 778 449 518 913 707 880 147 816 402 943 730 321 295 49 725 237 742 863 724 95 551 432 597 68 332 915 359 911 606 237 45 822 314 828 158 127 564 82 995 104 755 619 665 45 559 839 438 45 645 629 979 238 675 917 783 170 646 879 417 103 637 898 94 733 456 513 983 196 324 67 782 603 853 199 35 435 663 64 969 485 507 754 309 388 631 528 465 846 844 870 87 335 800 230 914 652 998 852 75 370 552 451 323 672 460 368 53 766 488 779 13 683 213 485 429 981 12 996 247 327 100 803 959 738 216 448 40 696 85 931 125 708 913 380 509 981 875 105 63 392 327 504 992 743 911 488 463 195 207 799 958 389 410 732 917 921 118 153 489 232 885 577 521 469 65 60 50 394 231 561 556 29 364 18 31 302 193 914 367 64 445 115 25 388 897 717 907 439 770 986 982 452 787 483 228 574 920 789 633 156 531 770 276 598 392 279 817 455 611 309 698 312 706 440 679 524 642 298 630 55 55 908 195 392 831 525 845 722 605 896 824 697 202 826 227 502 418 376 759 313 941 824 636 252 807 150 614 675 581 217 753 76 790 350 795 29 835 485 446 869 372 749 811 433 741 174 505 631 537 527 433 818 226 6 212 679 56 7 360 168 381 940 97 863 595 249 42 967 233 278 272 304 854 803 307 834 5 752 627 900 183 891 579 440 723 35 748 340 980 666 408 873 929 329 766 451 243 366 768 135 749 581 903 582 77 181 391 411 705 143 689 520 210 29 487 210 68 405 868 189 413 288 498 12 283 893 594 403 218 613 984 50 361 559 11 521 803 682 786 833 196 663 882 197 503 901 558 295 693 551 278 965 163 706 585 705 825 324 33 505 625 975 363 902 18 343 933 699 815 219 813 508 895 684 142 589 788 908 898 325 978 7 376 182 32 8 867 733 697 282 4 80 171 916 154 379 137 619 842 457 166 384 73 730 812 658 156 387 887 51 37 579 300 601
498 826 546 291 531 712 372 772 108 858 813 164 284 631 414 431 820 739 271 786 633 921 694 591 634 410 690 682 17 54 139 928 925 973 227 146 3 63 8 254 362 434 331 449 188 200 399 336 530 220 859 977 376 168 34 558 919 612 396 785 82 174 602 123 541 208 248 647 460 618 327 493 314 594 66 635 298 613 505 785 410 696 167 334 234 757 134 364 630 443 872 825 93 793 909 109 237 238 85 906 252 270 296 502 749 253 377 345 883 500 922 785 308 511 660 818 115 928 640 294 346 298 727 979 426 574 863 194 848 986 256 740 902 74 502 588 417 573 478 406 744 251 670 506 454 158 179 316 200 757 569 760 103 484 315 222 275 434 832 56 533 798 459 949 30 37 681 653 991 69 810 729 523 826 968 49 987 558 759 581 26 245 812 967 871 434 743 716 721 733 906 563 177 636 618 477 19 69 682 293 474 799 41 786 61 671 607 172 802 697 369 919 746 493 651 287 373 40 774 317 128 662 989 854 73 720 465 750 456 737 76 472 23 974 548 194 343 136 724 454 241 723 400 48 732 580 585 52 196 88 270 145 830 313 229 992 473 11 408 679 879 471 632 203 884 556 709 707 463 212 431 612 823 270 522 835 966 393 703 988 924 517 363 778 333 879 356 132 825 584 390 393 792 933 153 858 663 411 763 627 59 106 475 619 156 261 375 367 494 881 953 106 151 536 289 478 713 110 29 70 570 778 198 556 5 827 652 634 32 951 559 884 438 471 977 534 233 769 395 476 385 4 797 875 247 677 950 104 595 555 644 516 891 547 988 250 951 462 786 896 33 754 804 935 378 586 958 996 299 717 903 436 577 479 49 492 393 46 58 367 772 814 590 66 39 982 297 826 401 822 394 575 72 286 668 995 309 578 323 943 553 637 629 151 137 434 962 354 557 30 195 820 886 437 843 52 697 788 971 518 286 672 957 997 845 37 221 641 782 934 335 524 302 561 876 165 140 947 301 791 453 382 387 888 609 446 907 598 882 602 940 405 622 115 565 126 89 659 665 210 398 915 86 137 70 470 552 927 939 273 483 178 735 618 653 946 672 649 138 934 278 888 427 752 875 422 416 206 687 890 873 174 611 904 948 233 197 925 898 509 176 529 844 639 122 92 433 788 711 747 554 712 274 250 637 311 170 896 84 10 563 684 389 326 40 229 415 202 741 552 610 232 731 739 679 817 814 902 897 998 60 787 981 672 960 938 31 20 613 950 916 671 604 27 101 122 678 942 527 142 874 972 446 441 208 125 980 247 397 868 503 400 625 776 53 170 486 219 455 102 661 279 616 448 912 507 619 434 858 667 355 596 266 504 997 831 15 317 344 699 510 342 696 43 264 767 915 972 100 455 146 886 800 249 745 259 180 829 282 240 673 35 316 759 588 754 107 627 253 18 47 243 56 321 201 704 507 65 519 986 806 776 771 341 257 900 985 635 13 405 329 428 506 684 525 12 658 682 617 15 877 618 995 451 135 606 250 215 18 562 587 128 191 450 295 475 766 46 366 582 403 132 669 614 796 907 71 48 520 731 451 353 420 692 359 416 701 793 224 576 123 90 439 635 952 814 729 473 409 116 758 584 911 982 834 974 206 201 880 559 920 281 130 412 826 431 413 142 807 650 259 460 581 334 947 999 402 119 521 606 817 207 935 293 837 212 489 382 116 371 720 581 471 852 458 671 45 801 850 906 840 390 349 75 48 239 932 152 984 744 936 28 598 395 106 34 914 290 441 749 348 191 447 575 833 193 923 938 662 480 917 47 717 422 424 751 268 577 10 900 623 283 194 420 755 801 612 420 818 633 242 509 169 829 104 346 986 57 379 143 260 515 572 652 775 525 764 862 979 508 351 215 46 874 976 420 628 317 437 910 835 909 899 549 722 627 869 58 258 623 704 142 37 1000 203 827 517 326 443 347 418 182 695 813 367 441 81 719 892 615 555 806 380 823 262 174 230 295 159 259 294 397 303 119 79 270 990 162 310 994 929 117 388 526 905 451 780 313 896 237 322 413 725 255 582 835 550 417 445 79 857 307 95 750 654 395 482 156 464 230 659 957 491 350 941 625 567 69 165 45 965 397 178 246 190 535 477 682 551 207 341 627 118 684 867 412 739 186 339 64 204 906 38 705 158 180 606 471 535 383 787 296 819 769 829 264 187 10 119 847 481 191 448 513 910 13 515 858 304 941 325 624 24 203 860 769 212 954 549 31 593 599 956 812 908 689 245 594 560 333 466 454 98 138 866 919 649 785 281 291 847 916 824 843 921 189 450 910 794 47 793 621 467 17 209 876 305 286 166 489 1 619 141 463 213 465 429 260 293 854 803 992 163 329 337 719 317 182 529 892 430 220 288 642 117 961 512 770 861 512 411 518 855 129 888 38 217 948 143 286 4 407 789 229 232 794 689 171 321 777 591 85 36 233 94 731 244 292 566 440 78 887 964 646 881 885 52 294 751 980 91 892 710 1000 718 411 218 345 20 398 799 436 223 188 973 319 361 232 392 30 839 49 842 109 683 719 428 202 129 568 154 81 648 861 646 80 171 222 470 375 318 510 963 10 243 650 583 495 462 749 504 828 600 464 345 217 680 312 370 844 878 119 7 20 913 870 469 433 674 296 631 508 691 393 239 640 338 563 184 1 702 619 671 714 228 543 822 708 584 553 145 753 748 774 142 205 635 430 614 505 236 59 868 39 982 878 645 291 692 1 596 621 571 720 676 357 181 465 639 350 77 790 589 645 261 367 928 988 102 956 534 988 125 10 736 179 357 867 773 455 326 54 225 700 42 665 762 41 536 416 944 969 783 943 9 437 836 805 790 539 16 39 246 158 816 391 500 215 769 911 136 321 757 494 350 79 63 606 276 386 336 942 542 76 893 634 621 444 173 122 306 1 44 892 383 853 199 22 561 708 287 729 636 741 959 641 768 941 700 189 57 207 216 647 423 145 358 526 74 135 185 1 815 928 382 642 926 484 513 119 864 250 496 358 708 527 901 388 509 624 666 717 6 681 162 44 330 631 472 801 770 252 51 781 996 839 263 833 193 632 540 806 147 193 657 182 157 661 685 768 730 904 961 603 974 112 558 448 719 199 992 74 686 38 885 766 972 184 211 741 28 101 738 390 300 700 434 135 667 226 742 209 160 286 594 752 684 253 828 942 642 953 795 686 265 913 27 882 904 786 647 215 526 24 421 153 638 457 152 808 254 188 0 487 537 281 126 472 313 447 707 880 716 951 499 22 712 156 425 992 737 767 578 459 615 894 226 913 791 137 726 302 124 54 291 191 480 491 67 339 352 410 407 745 983 400 488 310 207 569 784 294 62 366 493 866 592 427 756 56 998 213 215 825 781 493 779 586 761 483 865 542 856 922 688 42 360 869 50 815 693 357 457 283 189 848 624 784 603 636 172 699 495 390 334 246 894 238 827 555 205 924 993 546 831 556 870 120 734 439 219 565 283 653 419 220 547 726 664 598 328 980 862 426 579 635 365 181 853 981 364 357 599 956 251 835 405 685 705 763 620 422 11 704 111 30 849 731 601 249 54 33 778 321 222 304 728 174 575 308 133 142 846 681 182 636 544 289 754 215 641 103 21 986 391 495 371 388 97 618 90 751 808 455 186 295 150 360 249 710 805 585 955 319 999 867 747 838 452 834 938 402 112 158 699 613 650 127 43 906 698 844 269 460 514 160 381 747 890 205 161 861 55 796 501 243 422 237 576 129 174 12 290 287 937 323 801 542 900 583 677 743 538 323 568 693 954 386 767 688 2 144 192 802 319 897 627 704 918 874 556 213 110 511 277 614 442 983 887 302 14 662 132 926 307 618 753 61 168 131 574 796 524 965 760 711 765 145 354 785 65 563 432 277 586 264 412 345 444 591 235 502 854 649 750 309 930 346 532 420 214 866 406 91 970 981 468 12 69 225 798 827 340 476 440 639 368 398 539 205 255 731 311 542 83 793 292 910 752 224 384 186 80 725 312 26 608 412 740 577 22 120 776 219 99 823 777 693 96 192 788 399 490 375 435 622 967 771 485 927 127 533 449 776 714 706 852 652 479 316 545 623 931 28 942 429 809 823 564 86 238 475 25 555 105 941 131 808 841 493 267 621 889 83 175 414 821 274 220 903 492 975 155 254 88 212 64 269 580 709 562 636 927 583 655 118 511 104 838 475 436 735 487 236 733 326 851 836 272 353 92 423 516 856 934 759 332 575 461 89 943 149 374 167 231 827 273 996 404 962 164 840 656 198 597 584 949 496 113 844 279 614 518 697 87 490 969 842 342 82 573 76 109 337 114 896 202 939 811 514 210 717 605 479 280 706 68 270 386 67 347 589 121 768 723 904 946 462 497 369 240 757 484 476 706 387 35 182 120 408 320 4 508 797 144 730 785 480 895 586 285 473 149 249 675 429 933 18 626 983 945 922 476 86 643 76 528 382 183 811 975 624 978 559 353 811 994 800 148 775 715 81 543 470 324 735 12 628 75 747
587 625 355 639 250 611 47 73 60 477 300 95 254 864 605 48 175 234 23 619 959 126 853 159 53 427 165 920 236 811 571 960 200 709 841 793 113 900 331 904 337 538 432 602 446 400 525 258 751 605 307 58 902 835 899 314 207 452 528 854 652 770 582 428 659 869 83 815 893 789 513 549 935 119 698 334 348 934 597 226 282 654 654 342 989 605 91 821 452 594 568 671 718 157 674 998 39 501 856 603 55 399 341 685 949 911 663 857 938 160 488 717 241 872 79 551 156 522 510 788 617 897 507 693 121 220 387 840 883 335 508 261 631 495 32 236 925 989 719 758 418 502 99 399 11 637 34 631 181 360 302 397 980 722 80 456 947 334 729 79 701 557 825 821 97 707 381 990 340 394 823 380 540 277 425 437 661 391 367 765 245 535 578 860 783 305 544 177 615 80 640 329 295 930 110 219 770 964 291 673 917 411 920 564 378 404 810 924 968 489 960 267 6 196 453 118 296 663 0 984 557 482 896 481 717 128 115 73 835 910 648 592 219 328 431 14 375 442 87 359 951 590 140 807 670 735 903 214 550 624 997 478 184 873 641 180 15 187 712 471 596 465 178 968 255 68 294 60 814 821 592 875 136 168 104 540 574 957 448 433 532 301 303 947 132 381 563 551 878 115 95 797 495 802 609 182 458 891 829 660 26 539 360 253 174 138 693 706 457 910 199 301 280 889 320 512 436 619 924 725 351 813 506 92 636 785 176 686 699 174 42 913 914 75 808 417 946 342 247 561 501 71 284 717 166 735 401 349 602 915 86 164 92 913 88 437 644 268 152 885 839 920 237 82 301 300 527 636 682 182 486 233 845 671 466 213 708 234 477 851 549 562 460 601 884 60 494 351 70 297 138 143 655 211 265 921 124 612 626 123 999 270 630 571 503 669 38 412 71 491 679 345 551 640 271 774 599 583 932 267 656 439 643 32 229 971 20 388 183 457 81 545 623 431 289 472 990 319 996 980 492 589 167 58 194 619 323 98 747 29 948 706 422 213 828 822 562 897 380 822 429 603 863 731 84 884 725 112 700 348 397 394 335 828 434 293 961 801 905 872 748 624 242 69 943 144 146 844 117 696 187 118 649 751 257 494 217 344 101 379 737 186 957 515 830 632 509 34 143 536 635 141 441 899 228 707 848 488 906 904 673 10 159 61 407 804 773 159 29 205 14 603 881 151 595 212 791 357 455 491 443 912 800 638 710 832 589 606 537 603 275 501 227 874 807 355 173 896 822 881 82 165 333 791 922 707 937 296 572 69 887 895 68 775 169 711 864 339 430 638 891 15 994 672 522 147 797 241 981 155 451 353 908 380 604 952 526 771 833 645 263 763 688 895 799 571 357 356 954 764 467 531 210 875 927 694 761 55 877 984 304 874 321 508 424 843 363 902 558 751 593 575 945 2 313 749 316 99 912 114 52 896 889 245 109 126 158 330 678 640 189 160 838 444 953 935 491 525 757 291 439 100 671 850 982 362 204 583 976 997 298 70 559 168 759 574 67 629 736 107 552 202 933 25 89 416 141 93 622 773 788 607 806 601 197 483 716 385 359 415 344 480 148 428 66 270 944 446 214 440 805 236 840 101 660 492 423 732 342 795 520 429 198 961 821 701 218 951 687 583 785 717 179 154 842 896 611 78 767 333 384 829 812 321 287 838 326 170 511 646 385 175 616 912 868 523 665 679 157 865 851 975 319 746 583 474 51 247 691 106 315 588 514 194 405 999 487 726 874 930 58 413 462 891 481 223 150 989 650 635 515 143 771 764 969 87 267 439 25 742 314 644 763 60 632 390 728 812 386 776 879 694 345 440 684 21 834 655 831 200 942 322 389 700 37 968 769 426 168 206 322 961 607 71 478 452 498 40 373 66 500 279 642 734 536 693 986 474 190 104 516 523 390 610 3 430 722 454 802 918 940 758 28 868 232 798 987 381 786 462 746 855 12 469 983 866 324 995 789 165 312 310 709 177 561 665 967 665 768 768 244 427 281 470 843 572 469 866 855 512 804 789 343 287 388 244 116 452 235 879 4 515 977 667 619 336 882 78 662 521 970 152 36 489 875 181 288 854 703 711 479 510 419 502 471 398 474 887 895 435 185 593 358 578 408 466 203 682 414 806 939 228 672 506 7 409 297 856 530 214 740 702 826 830 134 518 870 138 206 488 816 871 49 607 727 148 151 813 41 55 601 250 213 524 890 312 795 307 31 863 447 576 118 507 850 618 292 860 392 262 186 715 269 962 290 696 499 607 22 6 253 208 76 190 952 175 35 932 836 903 869 167 529 985 212 823 107 906 918 431 459 584 711 913 738 604 518 778 106 720 772 41 844 468 75 282 639 226 177 729 685 271 871 600 155 14 705 998 30 685 149 684 450 179 211 325 9 190 921 227 588 426 240 79 377 701 754 229 442 385 713 513 637 146 764 679 463 3 382 498 162 566 668 675 744 524 852 793 365 735 546 362 907 275 277 723 984 372 538 564 781 992 634 950 272 578 417 68 170 588 222 678 46 532 406 386 21 752 820 233 675 297 328 774 872 998 376 656 628 528 929 182 985 428 464 204 273 622 846 700 412 367 539 235 223 472 130 807 715 243 454 278 283 44 98 149 262 408 620 584 456 673 139 762 784 297 900 317 202 488 77 575 824 31 752 436 329 434 394 737 225 202 565 747 404 488 350 45 43 519 391 45 50 818 876 118 484 604 403 619 114 511 714 794 48 632 995 396 62 483 349 431 775 89 72 874 306 463 901 781 233 29 614 987 353 153 862 440 248 10 17 72 603 948 569 613 356 505 692 950 400 979 638 574 330 140 606 334 566 479 402 700 555 361 928 403 193 689 930 1000 762 926 105 784 164 776 243 830 216 964 892 467 801 515 416 318 646 913 888 274 420 403 461 848 65 605 854 729 955 424 667 436 409 238 689 756 472 972 258 403 973 487 172 271 776 508 108 429 741 723 413 888 366 10 221 104 482 839 567 381 621 216 766 449 352 822 570 80 128 159 259 579 54 30 726 476 18 261 911 57 399 983 936 930 916 261 411 561 64 372 215 749 742 784 651 448 743 642 613 614 153 866 612 756 676 5 336 548 849 624 564 713 576 834 865 651 695 909 677 731 894 151 560 240 915 627 758 869 437 439 44 471 438 694 230 548 721 986 226 474 201 172 707 236 966 304 931 782 777 737 647 596 372 622 123 51 102 559 988 928 867 185 956 800 624 35 449 987 971 656 252 656 731 163 268 647 517 998 730 453 251 827 541 203 395 172 790 151 950 366 274 471 798 22 490 433 910 898 963 15 317 500 5 9 119 588 702 858 361 816 470 866 279 555 827 62 135 599 374 488 723 344 310 705 433 408 972 327 873 115 608 814 697 498 368 439 778 529 57 571 61 27 664 248 122 529 339 339 787 314 428 391 792 558 837 37 581 646 756 306 919 366 521 823 502 511 809 470 489 962 127 832 573 354 524 722 426 718 598 921 246 123 941 935 690 200 794 847 208 803 542 31 885 493 497 281 410 784 782 790 480 263 396 464 191 931 444 210 171 851 276 119 556 77 504 891 383 566 308 792 585 507 112 638 192 208 493 609 680 89 137 716 264 521 523 689 260 379 27 906 765 335 745 67 347 990 93 556 370 866 188 206 305 45 739 867 793 54 749 966 13 399 545 465 256 368 144 443 531 445 120 941 85 972 180 259 974 881 880 383 311 435 803 383 94 627 238 529 234 74 653 327 1 965 625 879 126 901 706 603 33 518 299 781 338 682 161 383 861 524 261 756 362 402 519 553 129 866 909 881 666 307 704 354 965 297 111 90 421 240 334 463 2 635 586 886 904 194 998 228 553 778 720 552 964 719 818 676 579 271 154 150 483 433 991 207 19 815 325 452 69 994 913 760 147 936 278 417 285 19 8 457 249 777 978 403 332 260 40 749 753 487 476 852 309 901 475 762 318 196 534 80 371 651 231 706 796 777 696 49 733 135 627 748 205 501 548 609 286 424 59 700 554 926 543 507 440 737 584 355 56 35 90 895 24 877 182 332 209 108 496 224 975 110 633 285 575 769 858 908 686 836 415 262 683 632 163 671 594 315 926 553 364 610 694 804 813 22 100 221 142 900 535 962 780 792 195 689 629 852 379 750 577 105 473 194 811 737 760 891 866 477 657 145 103 445 468 938 427 8 681 620 815 127 74 943 898 734 160 87 600 672 547 467 923 695 817 847 774 104 979 936 580 383 393 915 992 905 512 956 398 356 732 391 485 248 346 132 755 201 958 566 847 804 669 980 610 543 125 587 750 807 734 465 96 306 735 196 10 137 934 596 73 642 270 788 505 356 131 315 293 256 220 540 266 907 857 269 724 328 224 693 897 355 645 617 435 351 78 148 369 691 16 947 327 633 445 866 819 992 591 925 145 533 859 415 658 809 886 54 779 229 832 755 63 10 860 250 354 117 533 840 618 363 465 918 962 76 133 256 196 80 590 910 239 296 45 990 993 956
682 397 118 292 905 779 255 262 495 175 159 309 122 232 469 662 346 254 598 626 802 267 866 809 936 216 653 281 175 408 67 519 291 257 285 311 525 445 500 606 880 234 443 999 478 298 784 511 654 222 92 956 716 203 871 687 607 189 78 994 193 739 248 800 623 703 543 414 841 647 273 133 414 526 769 965 356 20 470 109 613 504 619 242 696 493 368 294 812 888 977 169 614 485 179 555 481 888 389 521 645 134 244 736 363 125 401 575 494 756 465 122 4 359 765 821 519 378 283 547 64 476 656 321 961 430 747 531 840 656 728 490 7 322 776 331 222 394 87 693 886 170 948 707 815 46 266 277 801 478 795 4 657 811 394 25 428 251 125 199 572 232 907 152 301 250 774 403 997 456 800 623 34 980 748 342 768 934 351 51 510 256 592 195 472 751 529 266 819 491 606 826 575 707 375 996 945 771 569 893 738 391 578 959 11 136 102 878 149 131 108 472 210 327 63 870 759 539 374 917 875 717 198 680 59 996 42 311 45 124 555 236 47 100 754 13 655 229 850 72 885 142 143 307 137 210 270 433 300 65 10 433 287 814 894 191 315 973 252 752 420 388 668 478 637 721 109 744 763 353 0 41 68 707 496 677 568 559 240 521 564 557 226 488 762 366 17 27 230 824 421 282 906 369 595 551 140 560 833 467 552 483 670 196 706 204 160 64 680 28 582 745 882 424 560 922 253 484 194 647 341 673 989 731 294 74 243 355 80 612 739 876 387 593 798 815 780 939 876 90 408 128 246 640 77 5 861 432 932 716 435 618 27 929 745 405 303 685 685 783 772 7 322 573 565 850 482 207 879 195 684 758 111 849 188 48 814 695 943 441 402 447 147 847 661 475 545 520 672 112 261 735 574 20 813 871 826 596 195 342 658 926 407 427 615 903 628 344 46 71 541 399 25 195 239 258 213 202 786 229 770 867 539 872 969 797 950 505 632 278 562 267 241 695 707 913 888 46 340 682 436 521 312 881 292 941 425 905 70 768 665 508 659 107 216 959 857 356 120 468 484 87 854 321 190 617 357 738 761 879 85 412 509 743 998 345 652 629 263 944 928 688 629 773 584 824 938 664 883 989 923 49 335 228 348 557 520 485 268 118 842 167 212 338 638 28 990 127 911 857 136 915 158 555 576 441 964 783 455 30 835 10 119 897 910 604 450 748 610 511 805 653 223 189 433 73 896 113 344 964 200 535 978 798 642 998 927 249 245 792 818 368 438 685 892 522 391 166 914 226 792 240 225 208 453 176 185 749 329 522 117 735 161 751 135 759 19 321 669 61 228 8 673 297 887 16 364 664 337 129 751 907 218 92 385 199 124 557 924 290 992 985 57 362 778 366 516 762 127 624 449 414 123 630 824 934 313 127 727 48 639 786 996 508 723 93 98 187 371 164 8 142 929 584 236 549 169 259 437 75 71 885 289 331 150 105 172 132 276 523 206 485 331 817 318 298 419 925 993 277 947 786 522 252 816 554 54 368 785 133 99 334 390 547 23 375 967 951 650 534 704 512 234 495 731 411 734 752 398 487 783 356 662 543 849 570 635 266 31 965 457 801 546 697 918 932 121 576 447 503 2 810 316 632 382 798 130 880 908 749 224 125 479 897 217 105 811 179 454 986 926 26 319 767 115 888 362 906 191 568 742 862 975 603 347 28 446 947 803 349 489 427 710 138 808 414 909 879 570 596 306 564 466 706 65 582 983 479 52 753 660 455 791 781 743 743 334 801 958 885 418 930 40 536 180 329 197 777 128 598 61 218 868 835 95 940 848 803 624 275 13 42 760 893 444 137 640 946 219 375 549 479 527 492 296 863 540 403 827 941 686 790 865 153 205 58 804 841 69 340 284 959 577 680 358 420 618 832 687 448 317 635 631 167 97 3 215 799 132 500 912 993 497 676 323 957 531 707 174 585 298 362 939 650 350 62 930 539 430 162 176 910 991 37 597 768 903 581 76 450 884 454 746 853 807 680 917 628 702 880 507 958 726 345 485 687 722 958 730 195 170 180 646 33 491 810 112 528 647 271 126 374 793 530 114 635 601 344 35 489 567 996 674 231 605 249 33 355 90 186 781 685 771 909 62 52 330 442 100 762 968 586 72 502 66 397 720 363 103 523 343 842 893 34 688 876 867 784 354 874 333 950 487 33 809 172 192 549 891 394 196 380 490 915 764 457 164 88 249 405 889 374 415 274 678 643 369 528 37 813 913 601 138 155 517 7 380 279 377 336 775 594 460 664 966 521 201 233 513 854 250 434 15 593 836 126 715 859 681 225 916 453 499 404 281 972 397 809 106 277 30 497 594 182 689 599 202 442 342 684 280 850 288 922 492 289 965 315 152 252 148 656 278 848 556 863 872 820 211 470 486 164 178 229 587 465 396 448 919 789 505 806 204 349 18 686 973 854 267 237 338 89 636 959 651 493 538 696 566 277 971 79 921 787 409 912 844 76 852 140 705 464 242 155 789 218 260 734 50 78 831 137 38 811 237 437 988 984 379 139 360 450 979 861 416 352 701 759 735 562 600 380 821 370 81 24 22 989 515 796 596 816 393 315 392 102 690 579 757 362 468 884 530 309 502 31 691 145 353 14 790 358 142 104 345 921 321 522 163 654 703 214 49 881 643 719 286 20 113 105 858 400 749 312 232 512 488 968 931 982 477 99 830 35 526 321 256 660 258 869 173 610 44 46 325 273 959 787 535 424 620 809 383 218 257 179 796 350 810 454 400 276 302 257 794 778 1 663 741 113 982 261 695 970 617 869 199 365 994 530 873 571 599 298 36 324 271 458 677 578 951 35 39 899 129 588 608 174 498 90 32 439 187 776 168 617 274 971 297 229 207 449 381 9 265 508 755 639 851 793 427 855 721 895 732 832 320 298 779 530 590 676 845 180 434 304 467 993 604 415 787 415 395 573 942 500 984 401 512 737 366 188 456 5 48 27 359 962 881 527 589 401 165 549 838 384 878 132 837 397 976 140 981 298 901 770 131 294 75 754 295 943 694 938 963 865 299 727 532 200 915 424 184 452 339 341 110 687 290 432 94 551 493 561 326 395 718 885 533 730 641 469 483 513 461 228 355 973 551 523 987 88 986 744 96 830 528 804 627 761 307 95 404 802 277 511 167 329 21 906 442 811 82 501 740 253 336 489 724 66 946 568 464 265 501 957 828 130 73 116 664 413 758 855 558 657 254 790 573 908 693 581 524 635 753 89 822 354 116 213 376 876 154 255 752 65 83 946 451 602 729 484 711 784 634 620 649 429 79 751 550 585 412 124 349 732 856 362 806 805 328 436 440 517 181 912 863 855 473 709 523 617 581 38 953 434 521 98 60 586 203 970 310 63 269 522 591 193 399 872 508 503 58 131 542 800 612 332 293 449 518 962 403 865 12 25 162 976 53 295 777 257 214 880 585 668 133 812 352 573 611 76 972 716 221 470 934 479 183 346 406 661 314 821 920 893 514 959 737 522 378 350 304 990 370 609 933 416 309 415 941 522 29 311 372 435 141 98 666 861 238 620 586 715 616 171 864 927 799 783 834 957 940 556 423 443 537 950 20 759 272 896 151 122 182 633 282 572 561 883 308 627 697 387 56 368 424 888 107 818 995 818 384 889 9 589 974 258 452 824 877 66 603 593 209 592 767 434 559 749 55 14 157 574 41 485 445 11 663 9 448 528 259 569 898 947 719 703 247 710 365 518 189 558 332 665 829 47 622 491 134 547 563 959 853 134 583 261 462 548 24 299 5 60 626 604 6 379 962 596 714 369 441 418 251 490 431 524 890 432 708 180 954 14 839 443 744 743 166 315 227 759 463 426 999 408 554 140 736 871 571 131 413 599 847 971 74 284 534 837 625 447 146 455 324 628 855 446 229 307 429 894 897 356 633 970 186 46 305 881 139 173 870 384 553 776 145 323 980 875 846 51 208 54 904 451 874 483 84 541 925 373 361 936 788 849 14 407 712 514 386 868 91 643 235 886 503 777 782 649 422 334 504 320 935 256 683 297 579 483 16 341 860 150 89 602 3 109 547 768 367 486 862 61 902 585 709 451 177 298 506 95 51 434 820 906 956 862 725 889 952 169 937 912 895 803 28 474 621 398 155 463 311 748 557 829 544 709 26 779 474 632 388 117 667 527 985 149 630 636 511 28 676 276 700 214 922 612 602 579 869 842 156 801 825 430 944 652 699 677 773 227 171 988 459 475 750 979 373 766 698 364 817 915 832 11 104 641 471 517 86 853 279 41 417 819 411 936 327 202 644 112 970 254 536 153 955 874 593 941 426 897 843 120 733 574 713 171 101 574 756 624 648 751 233 273 797 690 105 500 262 841 432 252 692 978 960 9 220 298 588 122 609 931 480 676 548 85 671 716 679 658 957 824 859 571 275 783 93 170 264 812 410 905 43 352 949 339 144 975 675 516 439 809 231 192 900 393 580 145 458 253 823 289 153 775 717 521 405 979 766 999 899 186 475 297 476 778 88 150
425 725 157 936 848 330 304 972 260 553 116 642 18 858 673 808 303 616 664 706 136 92 785 654 589 866 512 772 632 593 472 343 401 14 690 856 359 18 288 300 281 865 901 314 636 612 764 339 703 548 882 126 208 935 767 3 410 541 846 880 395 291 263 282 723 325 433 810 947 424 383 638 600 569 44 216 520 881 24 23 641 127 964 605 100 955 611 219 497 559 567 680 746 304 268 692 351 83 700 912 354 178 568 348 863 661 424 788 132 910 258 632 141 292 428 240 519 959 640 675 195 129 726 994 415 164 607 353 300 892 984 763 894 759 844 204 826 647 927 481 614 899 457 547 751 411 20 624 981 665 369 926 169 535 137 920 838 79 255 591 551 626 959 682 645 310 126 482 538 521 745 829 477 862 734 445 480 417 525 837 168 576 925 298 151 11 529 315 866 319 295 249 569 551 160 343 349 260 754 490 991 502 953 785 683 397 541 737 799 992 976 616 545 322 757 386 539 118 442 50 678 532 436 396 439 790 758 130 506 97 873 266 291 929 177 831 941 496 559 924 501 682 158 57 46 149 655 892 571 749 324 510 385 906 230 461 510 633 685 483 778 899 319 270 839 555 900 206 534 28 766 147 816 769 403 824 689 529 364 332 143 408 651 216 948 434 102 159 174 323 862 434 146 928 660 193 708 104 1 199 396 464 305 682 452 920 189 862 630 252 814 383 253 507 646 520 83 120 316 504 144 750 617 713 159 856 557 393 514 930 665 523 878 531 955 198 890 274 860 516 197 531 372 488 149 897 87 735 899 684 934 316 744 101 549 96 114 47 107 955 928 924 870 217 476 811 995 932 377 641 985 474 527 126 747 869 171 243 375 53 322 373 917 576 357 595 722 911 937 534 266 18 575 520 248 259 115 406 931 183 180 880 184 968 511 116 104 345 833 797 394 611 27 537 50 176 688 241 832 663 479 826 5 187 648 1000 448 672 996 219 966 116 649 833 920 528 390 386 35 642 793 616 608 769 653 77 183 624 236 403 695 281 851 609 974 27 593 63 261 699 270 889 413 88 865 598 967 17 908 607 276 172 205 423 493 895 120 698 728 269 299 27 209 188 936 924 518 381 70 39 124 834 717 422 61 496 598 979 150 364 740 746 803 603 332 477 621 87 13 125 130 956 47 979 118 161 142 935 437 128 998 772 857 278 235 960 342 879 129 129 963 130 585 49 618 756 28 517 196 697 798 580 187 80 96 181 594 193 49 753 309 271 997 662 15 529 134 143 544 466 449 531 881 155 921 995 749 771 371 80 234 388 224 815 805 320 620 734 970 189 875 474 231 334 363 322 491 938 53 968 674 534 275 852 97 584 317 758 162 29 802 689 473 787 516 484 515 526 274 254 686 724 380 871 82 210 39 906 841 114 92 794 883 832 0 702 930 528 820 648 731 959 892 731 945 188 420 297 165 703 422 216 885 224 759 335 243 112 121 743 204 441 122 211 373 139 771 531 659 381 185 713 440 892 975 625 340 282 458 685 811 49 227 455 591 17 924 800 536 852 982 125 93 601 775 115 542 516 139 7 43 15 869 950 546 18 797 244 762 595 732 750 30 479 331 22 627 279 535 353 29 331 715 22 634 952 707 439 922 544 822 851 504 943 488 391 736 805 810 407 131 201 923 827 127 343 800 94 257 82 212 969 152 521 693 236 250 137 482 214 697 932 416 370 704 293 702 801 347 417 310 941 450 797 824 378 958 507 333 899 4 508 942 901 164 819 56 314 552 931 392 895 949 675 374 959 854 169 965 364 902 43 237 600 935 878 399 666 602 162 211 575 99 325 887 413 54 764 672 467 419 127 903 552 789 26 343 500 951 261 294 973 596 632 267 163 644 181 548 201 980 471 639 404 556 613 337 359 465 771 167 57 445 526 823 575 808 702 466 956 365 808 496 635 133 443 432 640 280 707 69 782 606 231 451 341 252 421 856 369 733 962 31 982 259 760 156 563 761 692 858 8 313 955 682 421 796 626 10 274 662 544 987 7 563 455 918 988 407 950 467 570 584 15 435 141 405 157 214 555 622 215 468 925 89 846 721 929 36 496 821 203 38 397 350 587 265 891 95 332 792 231 889 633 763 222 724 665 532 581 456 45 906 261 210 155 147 891 859 125 517 683 830 870 68 818 503 233 113 63 98 879 756 105 905 683 77 828 926 699 338 131 588 712 840 369 103 374 273 617 111 585 872 415 716 829 547 504 79 398 455 17 807 736 81 269 666 568 943 461 579 296 624 781 524 417 698 544 85 336 677 314 88 563 40 33 404 435 272 183 429 985 962 411 657 506 376 316 101 606 389 718 738 136 806 693 344 456 939 511 670 516 153 461 421 888 776 844 192 594 474 520 782 650 345 908 896 903 495 269 485 827 247 291 681 422 178 458 328 451 33 779 386 12 847 563 694 633 635 341 777 604 186 274 537 829 431 551 155 416 676 922 21 678 992 240 438 822 397 975 348 737 725 255 175 490 554 28 59 410 297 594 307 837 64 192 595 50 564 338 12 658 271 835 938 70 773 387 864 217 366 658 94 527 264 705 356 506 352 474 84 51 932 317 470 175 86 793 654 952 687 952 241 630 194 551 508 608 692 247 387 858 301 972 320 238 815 668 929 653 32 164 117 195 604 437 910 900 768 861 560 748 216 101 612 215 58 1 74 748 769 257 609 195 616 983 326 2 590 845 282 246 245 195 628 551 835 517 226 663 277 486 112 262 555 96 193 191 950 640 492 144 63 462 412 568 334 258 62 843 45 154 484 344 339 536 330 550 51 810 459 969 933 155 988 340 434 715 570 409 341 597 353 482 812 546 990 810 748 493 879 158 67 333 233 453 956 907 318 247 411 88 57 71 884 70 818 459 441 156 513 856 827 496 481 489 582 786 784 227 656 347 460 708 283 325 742 311 384 68 335 680 461 868 381 162 831 870 834 468 71 39 14 765 909 282 615 204 904 329 135 608 6 314 895 921 915 932 946 690 540 437 26 55 37 19 182 396 874 60 108 444 531 840 368 275 446 123 198 752 804 334 423 585 311 284 916 837 977 280 293 487 199 141 379 516 699 736 623 785 138 801 739 433 125 45 361 78 499 556 494 301 779 467 292 618 961 224 911 94 897 254 285 218 809 485 314 501 913 489 391 155 829 822 490 179 25 776 190 967 795 814 128 713 898 503 254 93 17 472 362 27 565 457 418 548 487 646 306 911 66 714 262 243 19 114 871 352 106 272 701 456 206 96 78 826 999 76 48 540 521 76 228 65 73 711 239 728 80 152 325 643 558 263 706 886 561 62 217 766 302 665 843 885 370 796 238 751 287 416 712 394 60 245 289 960 781 179 580 640 587 387 522 565 983 845 406 237 166 715 780 900 940 430 852 304 719 705 203 886 471 167 426 682 75 786 770 446 613 939 954 360 837 665 696 453 572 480 971 274 679 81 876 208 290 557 836 620 720 537 414 95 358 46 727 766 794 621 957 914 752 850 661 193 684 705 398 962 637 670 378 137 528 704 444 609 888 978 993 762 296 947 176 975 730 353 218 128 42 798 783 362 201 382 327 511 202 412 308 185 213 657 790 467 462 690 140 685 626 721 447 5 453 457 16 452 321 476 346 331 408 805 207 76 278 594 603 723 163 611 2 505 256 296 817 364 109 535 533 283 463 152 523 664 562 635 919 71 543 69 772 818 581 123 223 135 755 108 968 216 907 637 669 961 355 270 960 493 914 423 893 985 861 522 855 246 605 113 710 924 952 79 475 710 711 57 667 66 360 255 249 409 691 149 509 847 986 528 625 641 526 762 505 78 741 28 240 624 454 516 200 330 105 272 382 915 680 615 215 923 3 137 994 680 483 513 973 65 880 194 219 932 750 706 90 976 469 178 367 514 944 676 713 929 65 595 652 443 400 469 409 424 329 901 912 983 842 155 478 767 148 17 828 550 825 583 323 646 714 378 55 262 718 650 791 253 845 837 753 865 553 940 286 281 709 537 181 786 188 451 41 510 315 953 507 979 336 496 417 239 530 119 642 758 52 478 430 119 577 659 221 607 123 172 978 891 91 392 464 906 610 650 760 414 145 951 23 310 972 664 849 1000 72 862 868 37 574 985 22 324 173 544 891 847 566 422 671 309 298 664 312 938 743 87 279 4 244 248 979 176 222 413 8 201 443 523 774 525 643 667 668 971 765 291 179 612 161 283 7 173 172 748 737 501 154 37 675 224 500 288 601 156 877 393 788 31 229 956 34 289 191 790 599 947 886 471 597 680 638 715 284 99 110 130 232 701 633 634 629 87 486 291 220 878 592 981 393 673 583 388 850 516 502 928 498 641 427 296 729 270 658 278 647 340 867 342 9 972 11 472 402 960 251 406 242 302 170 32 786 159 819 680 989 583 246 411 969 501 801 740 573 425 813 573 269 871 663 139 489 6 578 239 586 722 388 997 76 576 631 723 705 133 853 76 735 38 619 736 225 853 787 46 119 563 576 625 550 51 650 16
340 844 797 39 320 787 157 125 429 542 866 391 54 876 947 950 994 794 390 415 12 583 825 315 998 615 126 393 571 118 968 903 481 162 916 82 289 354 956 114 738 75 392 180 692 328 11 929 181 79 115 15 356 178 324 400 69 430 486 327 202 174 454 959 186 817 422 615 628 349 971 218 957 690 748 699 113 178 600 490 247 79 397 579 784 124 840 337 8 292 223 91 574 786 377 907 739 428 308 591 117 883 819 151 851 164 364 260 785 703 687 525 285 860 690 810 731 517 385 194 28 634 316 190 764 777 423 983 14 453 403 963 829 105 577 800 815 116 578 896 623 893 674 256 837 361 261 869 649 641 880 33 882 389 961 279 780 9 346 177 225 560 317 859 969 992 463 168 312 549 343 863 210 260 617 542 359 888 850 300 138 913 599 274 545 229 196 824 33 320 438 556 720 878 812 928 453 44 550 628 100 249 17 690 328 138 257 476 926 52 669 896 194 474 420 512 419 910 10 544 612 574 478 886 78 291 199 897 351 286 332 144 621 123 901 249 159 597 149 319 272 383 278 409 303 867 629 89 13 89 526 898 5 112 416 707 89 768 162 24 128 578 551 401 276 349 683 452 719 371 326 314 514 109 141 424 321 635 482 90 3 635 48 788 988 517 176 199 871 648 425 669 836 408 124 212 434 250 762 677 508 964 309 19 119 78 468 70 182 799 248 381 251 532 4 423 24 964 661 326 448 238 29 609 460 54 952 732 949 588 534 651 288 694 890 574 496 503 604 74 582 815 394 74 707 151 689 845 923 714 772 134 511 860 872 556 212 43 727 983 640 142 654 792 987 23 252 912 632 921 23 765 930 784 440 58 192 168 461 765 275 519 633 474 335 380 870 446 493 341 147 121 776 242 151 883 733 926 718 549 184 791 98 825 9 299 981 788 732 648 529 872 410 874 914 48 474 690 169 481 648 659 510 574 585 90 771 462 284 937 724 665 456 859 867 860 596 204 86 468 112 138 154 614 575 79 319 604 938 751 744 908 569 547 269 3 741 706 30 200 67 575 297 609 294 96 676 257 711 626 16 421 60 33 245 424 507 175 935 130 63 822 53 344 290 484 494 372 110 492 179 235 554 847 70 394 622 120 389 559 62 180 139 93 992 582 610 871 684 391 745 246 665 746 695 981 133 699 79 343 170 810 555 334 127 166 450 663 421 22 73 758 635 865 977 745 978 813 209 947 548 903 605 734 195 101 49 5 712 521 142 374 205 839 203 546 367 571 531 910 996 388 985 704 292 303 869 292 393 376 228 548 803 996 660 878 852 690 975 447 165 914 807 704 858 60 52 344 66 525 265 44 804 262 411 357 895 340 483 603 357 9 979 787 293 21 103 162 522 99 519 517 345 558 557 336 877 94 805 376 537 522 418 963 455 68 156 509 795 247 383 339 865 980 106 112 217 480 645 286 581 458 553 918 847 228 809 458 370 134 190 499 306 434 295 90 253 259 948 817 274 670 861 399 244 474 708 197 256 501 636 736 564 426 214 667 821 993 153 13 381 982 818 825 902 481 95 956 220 684 267 529 415 145 249 334 471 438 650 784 443 401 953 708 102 54 197 396 801 860 239 643 853 594 232 651 838 511 678 54 476 218 810 174 530 100 714 691 937 538 132 396 710 651 178 678 721 912 933 419 934 572 790 809 609 124 729 193 518 3 34 621 984 831 277 697 384 336 131 250 746 25 469 401 638 2 920 242 802 483 698 591 314 495 856 780 243 613 313 252 713 890 579 573 756 390 260 313 958 306 788 200 352 478 342 622 166 675 703 814 709 97 234 258 983 196 634 865 59 562 254 700 311 748 350 914 304 617 800 879 191 681 322 2 644 739 946 469 432 838 704 670 631 628 123 970 331 697 499 707 283 572 844 681 808 718 767 345 163 779 266 205 509 27 540 885 437 250 925 645 918 994 515 606 218 424 662 242 0 820 646 552 430 661 111 285 477 552 144 175 964 487 158 273 150 384 368 259 215 686 749 480 258 188 615 378 986 262 954 402 20 637 236 476 878 193 528 584 859 728 22 88 677 294 107 838 942 52 786 51 83 338 990 462 349 498 301 784 843 49 798 209 101 993 755 947 750 393 919 457 77 603 200 976 1 996 15 787 451 952 489 513 754 896 42 80 503 133 705 100 896 820 362 130 951 904 774 147 407 433 366 147 50 466 336 340 365 258 589 232 500 745 743 601 427 338 893 677 824 569 813 178 501 273 874 275 498 31 286 750 576 418 226 180 92 474 32 401 94 732 72 551 193 910 171 55 655 379 180 7 221 326 688 999 25 418 814 558 445 789 39 362 348 440 939 166 398 538 44 547 753 964 90 720 562 149 222 25 84 189 696 182 816 618 908 447 900 547 620 946 371 121 778 732 547 780 715 498 523 848 282 382 909 852 372 371 898 886 339 514 458 148 889 138 806 708 391 918 152 5 51 906 940 194 991 520 595 913 387 519 573 970 291 991 35 807 845 313 164 525 597 639 188 201 355 884 897 97 492 778 404 739 97 484 262 884 570 506 517 803 891 438 907 104 559 987 679 799 702 706 378 267 87 181 766 543 414 949 967 81 734 799 479 736 997 322 839 304 904 663 426 650 586 64 857 536 61 654 462 535 38 463 533 813 396 872 876 73 860 308 879 738 129 185 409 270 694 924 504 988 65 635 626 322 155 894 224 64 855 60 302 826 57 536 751 418 475 252 639 512 206 539 538 947 375 437 822 24 832 219 506 6 310 619 464 22 691 550 826 551 208 683 643 841 93 487 91 640 544 967 567 8 921 202 490 498 136 535 811 872 777 535 685 684 568 380 259 231 6 892 736 363 941 813 31 936 99 226 735 279 382 381 465 259 242 674 737 949 167 412 789 696 716 120 525 654 899 625 36 752 827 765 885 219 7 673 894 176 168 211 841 979 118 969 376 179 656 946 353 251 792 832 929 19 965 752 950 513 255 416 681 284 862 732 204 214 535 419 264 93 830 691 747 413 263 321 424 84 542 972 966 523 305 64 931 404 21 734 231 693 765 485 775 574 405 169 315 513 945 918 37 153 41 346 641 330 358 954 216 575 452 320 68 619 104 696 611 358 959 251 442 647 740 132 781 775 472 628 325 275 706 608 849 94 470 791 354 793 763 431 565 943 487 230 980 866 974 340 924 921 602 71 647 766 842 810 280 530 783 534 446 707 552 165 642 55 881 477 459 88 347 5 386 254 835 495 296 653 769 978 374 386 794 572 491 569 903 787 198 746 81 854 546 23 761 513 686 871 161 323 360 847 722 888 910 959 730 187 363 396 873 990 905 795 436 553 120 487 561 500 74 753 96 471 868 879 177 698 627 159 887 922 563 682 373 974 379 637 697 964 85 413 235 748 592 125 449 456 601 748 485 306 268 426 175 648 973 287 246 922 593 234 682 362 875 962 207 955 172 546 233 369 618 839 787 921 580 540 270 216 488 753 962 472 114 703 40 153 587 223 189 224 672 700 229 428 185 708 80 42 521 256 539 931 693 943 606 425 584 115 444 786 917 588 428 988 653 739 999 20 323 54 299 720 972 165 936 192 2 423 145 490 300 122 848 538 174 261 439 313 927 898 864 198 667 563 637 994 388 768 143 384 673 689 219 381 666 946 140 615 726 73 607 173 473 667 516 935 137 488 699 269 27 502 793 966 341 132 768 94 240 89 298 22 590 672 915 501 333 244 913 713 527 913 134 729 400 612 760 595 960 324 75 842 863 865 211 873 433 479 651 437 912 680 532 455 480 969 337 100 884 734 583 31 757 846 88 442 457 402 417 702 791 458 408 260 58 60 796 72 505 825 603 163 380 168 484 524 770 913 327 614 55 866 995 786 742 525 928 917 572 781 82 72 361 24 658 304 963 140 467 772 318 538 625 46 670 643 237 948 630 969 541 945 121 939 402 721 608 518 823 542 412 968 680 458 497 107 659 570 271 993 47 197 227 895 45 336 330 260 556 80 588 374 399 728 752 11 344 110 238 151 146 433 108 823 846 957 520 627 664 167 624 167 543 747 616 167 18 952 922 869 406 241 116 422 401 256 723 821 71 280 911 751 613 340 663 243 56 536 76 966 982 835 250 728 105 344 201 849 668 169 64 233 943 783 549 145 566 229 187 148 886 985 675 491 502 890 833 431 536 949 413 122 888 299 512 423 160 523 395 595 989 968 700 641 657 395 728 549 944 261 431 417 334 832 524 51 338 265 558 557 513 92 701 271 970 667 591 797 435 37 560 316 758 617 173 546 614 93 820 472 976 339 906 872 717 15 135 516 799 668 273 409 26 973 773 618 782 440 817 943 671 999 883 922 932 977 241 85 125 38 130 41 892 404 652 875 955 158 831 638 281 800 122 180 148 458 369 802 307 727 759 293 183 721 329 572 466 180 495 61 619 590 43 678 230 812 46 555 441 637 19 15 834 474 279 129 598 657 109 421 594 147 213 267 725 427 854 863 779 696 447 236 287 549 828 453 993 585
150 61 17 781 727 781 127 510 969 546 208 261 492 891 860 161 886 820 610 927 530 356 544 143 102 580 320 877 38 671 231 470 536 562 782 886 634 647 361 584 979 875 870 13 395 201 566 182 49 160 34 692 141 679 531 32 543 801 801 438 360 31 644 560 846 765 31 281 673 668 671 766 618 124 245 178 405 255 586 126 93 724 806 531 396 969 29 214 830 68 675 703 596 831 168 795 674 529 88 454 480 378 27 868 457 266 124 252 728 177 709 974 624 98 254 276 904 774 893 278 825 761 294 547 78 11 794 661 568 703 791 327 391 159 650 5 578 791 824 397 375 992 290 618 592 771 356 313 479 470 946 612 704 546 196 64 529 474 317 9 750 379 485 466 985 417 917 431 609 404 630 284 822 154 511 167 229 939 813 577 975 607 58 493 197 488 585 33 274 635 388 436 15 174 595 41 327 665 840 390 527 133 575 530 13 524 490 681 721 333 759 646 508 584 318 910 266 360 91 340 565 940 849 787 742 12 740 413 542 83 11 55 442 371 811 807 265 286 19 757 100 553 734 143 874 503 881 906 613 394 784 3 142 244 584 33 947 582 167 517 689 615 550 358 729 859 467 180 347 766 323 984 798 892 278 797 681 635 657 207 865 379 72 471 845 258 482 172 733 416 872 995 498 682 177 656 746 885 910 386 364 522 711 101 430 88 890 720 796 714 301 377 781 171 621 983 649 963 233 672 627 660 605 535 642 396 367 513 889 244 234 736 868 818 295 713 688 311 422 66 900 75 583 932 923 263 114 996 593 191 6 362 788 396 154 121 436 315 250 69 916 764 643 64 248 483 305 265 576 899 106 586 770 267 350 525 525 855 882 799 873 571 741 566 363 331 913 609 875 829 164 754 937 38 53 210 504 188 959 545 288 935 246 410 321 635 115 104 52 768 715 544 968 567 104 216 963 204 210 977 237 833 564 627 269 197 708 127 808 884 954 310 270 902 483 513 852 183 98 458 393 58 612 720 160 216 329 165 956 744 59 769 113 174 766 757 178 588 348 22 339 9 687 581 140 106 316 727 491 536 970 632 1 609 976 295 456 414 707 937 471 306 581 745 752 585 590 405 620 476 213 825 293 825 188 505 683 862 349 887 64 474 409 277 700 448 428 886 20 774 496 450 532 54 264 842 95 314 108 743 25 889 779 184 719 11 86 407 879 116 187 344 386 557 686 831 190 176 453 669 136 304 303 651 817 709 153 381 562 967 22 560 699 173 420 363 776 974 948 60 774 878 771 714 814 159 579 826 755 565 765 44 466 641 322 713 726 857 434 769 369 70 710 188 211 451 911 595 169 440 441 373 737 248 905 854 847 575 283 514 477 40 161 453 312 97 50 681 739 886 279 855 572 239 668 224 352 436 832 17 137 191 793 381 853 923 633 597 489 307 903 460 244 828 228 600 939 62 538 735 778 134 915 592 94 502 130 823 587 780 346 924 574 907 594 337 724 810 90 407 23 258 961 356 328 372 697 620 670 374 934 727 230 203 439 765 48 20 454 63 901 597 563 526 980 769 406 958 372 632 768 996 353 202 891 231 199 771 626 948 495 167 974 878 455 136 523 662 935 934 69 989 212 450 313 599 962 704 951 96 493 783 275 758 120 169 660 778 35 162 998 246 134 953 158 801 116 184 856 874 40 50 902 884 261 564 286 200 512 166 487 429 800 921 938 132 410 295 209 977 355 684 61 773 272 274 398 803 930 492 749 268 736 505 10 809 385 207 45 144 944 763 656 63 128 34 8 167 540 90 219 920 866 924 790 103 924 824 468 115 546 447 943 955 978 463 195 593 200 397 539 585 864 532 887 796 599 787 651 215 446 655 892 115 133 324 869 998 389 2 351 99 12 957 135 495 337 723 377 888 171 536 39 218 172 440 374 841 558 631 639 198 838 502 145 313 743 975 991 243 139 214 914 153 159 23 334 394 641 373 615 618 858 723 591 334 379 902 182 649 899 817 494 796 894 774 995 172 769 679 773 685 789 59 820 952 18 567 82 340 344 674 992 717 857 561 519 3 451 524 342 241 26 427 603 880 645 780 431 649 505 551 927 141 71 775 448 975 33 969 253 157 193 505 307 172 631 172 174 562 201 832 4 246 341 480 284 372 993 815 815 485 912 961 677 524 632 33 989 80 126 903 967 318 777 168 528 957 112 990 345 693 257 121 215 901 304 850 42 712 909 646 537 5 936 616 149 2 855 264 509 889 839 971 129 512 560 206 802 595 408 50 476 587 354 470 423 305 125 883 481 13 417 927 416 813 412 550 760 760 247 313 533 821 402 400 381 122 99 129 365 779 949 515 87 933 503 605 698 39 616 446 953 978 667 337 636 161 452 446 922 918 513 35 996 411 14 185 966 701 829 17 604 618 9 98 638 563 559 709 461 653 73 14 588 58 478 529 449 61 730 698 7 229 597 253 986 85 175 775 46 114 977 107 928 676 152 491 384 6 994 435 67 61 235 805 258 907 76 336 28 616 984 845 413 133 623 814 735 889 122 926 223 906 415 814 484 117 437 728 60 335 534 719 362 285 628 638 598 767 470 75 818 452 378 521 964 470 664 531 611 795 823 87 173 100 669 960 324 795 217 724 706 78 637 151 359 818 926 171 222 654 732 808 432 54 433 561 582 810 573 204 186 63 758 150 921 274 557 264 80 490 68 393 251 115 836 218 225 71 85 838 547 649 310 894 502 684 952 119 827 201 486 390 880 146 438 677 118 300 314 436 499 741 268 49 973 727 144 245 972 138 606 323 929 207 297 13 382 264 659 21 24 666 702 712 648 345 331 662 287 353 255 620 819 514 440 439 799 850 647 633 399 134 522 107 803 602 834 649 156 473 392 39 983 968 783 18 646 480 680 387 918 764 792 221 665 974 37 389 326 646 997 738 520 888 957 729 242 579 622 10 804 394 205 991 306 401 184 465 850 387 842 393 192 244 895 598 982 787 32 390 70 778 950 72 218 830 851 80 714 169 55 974 403 632 77 39 862 56 722 691 816 127 883 960 227 242 705 277 450 361 748 541 146 871 162 392 221 194 723 34 216 620 812 588 249 423 243 65 298 291 826 184 319 257 885 187 357 94 833 57 843 401 394 68 679 717 103 715 695 882 678 634 47 55 404 786 291 981 51 609 837 925 685 413 325 413 157 61 358 1 262 200 877 810 3 22 194 525 488 341 259 131 65 281 256 17 0 407 296 916 919 385 920 228 183 810 553 368 240 361 861 75 458 66 473 79 202 484 507 552 518 654 775 336 143 699 716 66 462 672 163 507 652 27 239 66 684 845 810 869 63 432 300 581 945 628 132 646 955 826 717 213 654 588 299 207 109 235 308 715 535 846 754 284 725 961 554 439 56 980 131 250 691 526 884 1000 469 228 207 562 661 226 21 103 676 990 600 851 835 666 315 717 185 646 16 486 2 999 181 524 101 429 506 419 987 541 57 451 666 299 663 993 580 534 263 404 718 977 514 874 336 211 854 663 526 366 965 444 203 614 786 81 821 360 541 732 933 671 147 712 380 229 475 22 41 617 338 69 501 245 876 279 105 792 302 492 426 981 214 723 165 538 179 831 176 291 180 74 569 423 36 518 672 177 548 622 66 398 571 979 376 336 692 808 92 173 373 210 809 739 831 576 988 244 123 214 941 980 767 186 111 839 940 175 117 935 110 333 772 423 401 943 89 337 267 416 333 99 445 787 958 772 960 750 411 248 696 479 897 202 762 544 614 146 617 378 397 523 931 273 693 942 166 617 370 142 425 221 335 286 241 639 731 624 206 922 429 359 292 874 309 115 460 785 119 675 720 633 332 294 418 310 260 862 601 121 107 453 797 850 151 327 83 607 619 973 589 274 549 613 635 584 761 854 421 168 867 867 459 68 607 77 427 791 340 82 400 737 608 653 653 773 510 81 383 779 30 426 888 49 785 515 75 897 551 225 738 163 424 734 753 59 97 919 524 843 74 579 226 391 981 133 908 577 703 479 138 131 464 589 54 108 271 461 277 901 545 556 662 838 555 341 658 199 828 491 289 84 745 517 366 390 198 571 556 924 515 83 682 745 311 196 561 247 848 788 763 414 602 747 795 38 625 884 43 600 757 814 414 80 368 682 841 973 577 669 444 417 330 919 44 92 62 575 238 639 281 483 463 627 807 934 567 822 878 549 712 767 285 224 701 731 232 405 387 501 500 163 552 590 896 287 407 757 787 172 570 528 971 270 419 934 990 339 744 60 273 322 942 36 690 551 276 738 906 271 472 230 191 410 747 550 863 516 390 484 640 232 516 136 780 229 220 198 280 770 447 164 859 957 371 232 805 41 5 289 148 20 465 506 871 913 907 535 925 265 655 35 282 132 932 881 435 132 764 149 517 823 79 682 497 419 252 291 224 237 898 333 629 334 204 879 170 622 443 980 189 985 474 217 521 92 713 778 694 94 96 930 844 18 756 932 751 308 999 159 236 561 84 129 81 224 343 752 121 993 155 771
956 366 615 528 702 24 264 518 447 884 718 735 170 738 521 837 384 131 119 770 414 765 731 900 789 3 288 740 302 263 968 863 542 522 235 446 565 870 879 394 101 897 152 11 830 428 273 98 254 388 786 646 597 822 344 328 316 675 25 132 848 903 265 638 732 481 94 254 236 949 962 866 745 488 927 767 99 184 503 344 45 311 89 932 100 778 32 451 824 658 804 761 361 360 112 20 593 804 282 128 617 747 514 867 267 644 923 924 730 699 385 266 319 217 543 268 991 537 362 794 255 626 285 531 612 992 240 244 566 375 70 4 845 943 778 777 512 862 332 834 27 933 155 78 284 859 260 45 456 810 713 583 692 743 970 994 16 597 322 477 693 403 230 218 204 471 76 730 71 977 179 282 772 715 483 680 609 335 871 442 665 25 208 33 294 577 921 911 990 974 274 642 434 523 515 179 861 106 957 553 765 456 667 764 873 877 891 909 626 665 857 938 402 262 138 156 948 245 606 898 8 274 793 311 963 793 419 256 305 438 470 58 475 173 7 385 837 601 552 376 386 147 394 614 847 528 1 924 172 565 167 164 672 207 764 250 952 697 198 889 827 841 964 755 287 51 671 457 541 101 173 759 303 399 197 166 510 309 90 13 388 666 146 190 756 299 370 998 4 909 389 654 426 835 758 32 585 716 775 485 513 623 471 374 984 721 13 219 161 795 877 61 993 199 143 952 353 550 930 129 357 46 304 521 222 17 283 437 250 987 60 516 166 823 251 34 618 489 104 533 716 1 591 959 406 168 378 130 949 965 860 471 96 392 136 313 478 690 485 152 545 226 627 649 743 331 312 959 454 179 49 565 994 173 52 352 429 398 437 541 507 223 969 443 537 637 935 279 469 885 34 339 980 716 583 507 181 25 473 857 142 74 37 676 352 295 243 349 457 812 195 481 381 163 248 980 910 752 816 236 38 593 21 117 781 451 403 50 272 184 431 997 28 368 931 337 113 844 239 122 158 565 228 808 906 422 149 125 199 555 823 559 929 402 365 72 266 682 642 80 551 166 95 335 822 86 677 461 98 162 481 476 878 619 124 433 279 32 640 834 696 160 291 475 54 2 88 123 737 75 662 668 448 178 589 645 401 401 234 418 595 273 39 879 679 1000 396 421 912 464 246 377 496 683 418 102 644 476 856 113 953 873 443 712 2 842 685 754 673 186 700 934 663 391 734 511 925 359 504 132 461 586 110 662 752 797 286 594 114 713 831 359 85 350 144 123 17 205 121 203 995 732 360 748 26 275 803 298 916 634 29 591 523 687 436 29 466 649 533 519 699 671 48 130 819 460 894 734 783 465 940 957 490 713 20 483 561 586 868 411 399 349 710 887 432 820 787 122 325 546 336 774 374 619 720 973 649 207 80 811 903 941 379 596 132 325 300 683 900 4 348 335 889 473 885 68 846 353 559 779 495 442 43 303 599 670 320 229 546 945 97 32 36 639 196 972 608 16 892 310 492 262 245 211 855 97 218 166 544 971 340 36 607 940 555 362 163 676 660 296 733 532 500 927 109 215 605 650 571 62 191 796 835 137 582 91 697 359 680 822 604 833 411 944 981 778 668 912 567 550 256 377 528 850 664 200 530 281 345 811 645 738 648 613 771 273 6 748 569 303 318 428 350 737 216 606 393 750 614 178 428 1000 651 781 177 559 985 684 841 453 518 58 636 382 610 938 299 581 613 210 275 674 844 202 759 147 933 745 725 27 438 640 42 274 687 896 736 221 714 35 776 898 364 693 573 667 0 931 430 436 202 658 219 234 10 55 323 948 335 822 784 772 317 875 441 802 190 543 564 102 711 878 770 485 59 193 359 598 269 873 450 717 141 567 959 780 621 668 452 203 455 792 815 363 808 851 280 591 780 678 334 20 944 821 67 373 864 504 810 120 189 37 298 614 74 208 82 528 41 345 945 62 539 190 453 371 876 624 15 471 785 26 203 939 93 353 519 474 707 785 656 348 914 990 395 357 882 423 842 162 387 695 807 621 794 363 297 406 373 107 706 153 324 776 290 628 91 425 525 504 865 671 767 772 728 757 321 169 253 762 869 996 231 783 107 949 162 356 852 750 967 381 535 307 433 164 701 275 391 888 44 448 423 576 747 964 174 932 659 160 652 229 704 312 919 264 412 318 427 277 337 735 341 566 884 627 420 34 584 593 883 549 415 927 838 814 973 564 534 929 960 465 813 965 746 873 563 500 971 556 476 402 409 98 68 678 596 809 232 118 115 194 557 152 631 907 628 120 349 72 777 847 598 307 154 126 999 954 633 755 829 320 658 617 55 666 592 607 577 498 661 247 550 479 238 891 258 668 277 337 938 923 252 749 908 388 116 669 118 948 72 174 347 856 315 686 225 514 975 32 913 102 901 63 574 348 127 245 809 839 748 215 382 839 616 371 257 754 602 333 508 76 133 244 797 401 812 301 213 428 205 842 603 802 338 459 709 266 363 600 176 572 881 732 271 654 310 491 958 908 375 229 135 482 619 359 832 683 499 355 966 178 800 526 862 77 989 593 313 293 330 27 580 57 209 239 462 74 782 413 527 544 755 119 867 185 367 799 263 828 817 484 719 952 553 844 486 903 19 267 439 958 840 216 442 516 63 419 270 495 311 169 501 197 978 489 996 837 757 668 863 499 920 44 66 343 682 676 562 620 936 936 834 649 400 94 955 292 343 950 83 175 5 136 926 962 909 944 749 191 102 471 769 285 836 873 548 234 355 64 268 148 281 259 939 631 449 670 156 31 788 59 371 533 987 242 366 381 547 486 637 666 928 977 64 394 632 911 801 988 811 919 120 437 301 521 791 371 276 57 62 668 328 710 12 394 128 632 715 500 843 306 738 744 165 698 331 784 675 826 139 87 634 770 538 565 937 222 643 393 895 599 421 73 558 990 145 553 689 578 579 534 233 600 740 917 206 178 976 726 965 7 998 6 105 154 134 196 805 79 587 977 575 249 979 709 390 61 893 46 249 610 703 833 625 68 111 450 40 690 458 762 992 402 897 627 477 470 560 552 123 969 106 79 416 711 425 14 46 145 244 681 180 638 536 28 594 906 754 874 186 962 351 234 383 768 951 216 796 745 946 750 870 423 917 397 751 490 972 411 641 22 187 127 774 304 342 446 474 992 207 111 487 235 215 685 578 853 201 393 653 705 904 487 307 559 506 327 741 594 806 146 683 200 484 313 624 905 688 901 184 905 417 77 422 446 858 842 896 549 698 631 690 968 600 367 185 573 833 85 826 984 639 274 3 844 259 330 398 1 87 967 708 242 53 677 193 843 494 551 489 662 646 149 168 678 226 694 151 509 103 507 472 916 413 393 84 439 915 900 65 487 122 955 150 112 23 33 753 234 108 595 549 444 376 69 459 340 57 867 907 908 762 339 888 278 464 751 779 149 942 930 182 758 346 151 164 919 676 870 14 884 723 779 516 187 695 539 220 962 410 387 148 510 214 856 666 192 899 368 435 803 56 406 33 373 147 498 333 660 905 348 586 618 712 383 11 32 961 377 47 576 686 133 210 912 479 588 224 186 750 708 223 748 773 499 463 413 22 339 630 787 705 223 924 547 81 645 890 975 724 552 532 519 183 248 821 599 159 522 211 835 590 578 369 462 404 724 977 390 717 95 407 704 792 105 58 809 368 292 983 949 92 876 296 528 647 810 467 758 314 245 974 990 194 607 171 613 825 898 153 897 799 390 742 337 75 260 380 28 684 929 629 206 293 488 306 83 849 593 217 259 866 581 798 697 465 555 169 469 192 817 468 990 820 782 943 265 289 795 129 124 880 140 576 967 611 188 766 65 160 317 744 962 761 272 988 559 295 99 932 828 654 610 729 590 292 502 726 214 24 209 768 531 691 340 918 348 261 957 669 977 262 691 763 791 522 141 911 430 581 855 622 284 727 177 760 329 188 651 308 211 795 135 241 439 200 53 722 834 30 173 460 629 681 531 444 47 327 402 9 928 309 284 329 684 851 488 77 936 445 965 126 509 175 273 655 915 137 96 446 285 556 814 887 998 50 434 79 22 854 766 35 286 178 738 531 728 498 137 488 60 125 769 839 153 941 202 354 838 157 114 554 50 408 346 886 267 874 712 635 170 922 230 670 311 491 334 497 411 511 135 509 628 572 231 601 66 524 490 86 337 520 403 872 477 898 276 73 204 850 986 424 709 954 524 623 252 69 888 950 163 397 365 828 938 853 781 997 839 405 750 902 165 78 512 947 739 326 775 227 508 117 927 517 454 790 778 131 110 674 126 739 100 278 220 440 277 61 89 480 11 588 87 502 57 358 24 237 960 242 525 650 785 482 134 678 856 18 115 934 349 818 238 247 459 212 215 339 735 802 771 875 458 620 784 221 727 721 601 982 289 568 633 356 726 986 21 694 992 814 649 372 826 505 758 526 267 130 18 638 191 570 143 493 97 31 779 51 183 859 43 540 362 657 197 529 633 377 155 229 554 392 678 140 189 451 294 735 658
544 454 605 615 103 806 521 494 514 380 337 186 828 571 819 680 879 691 274 755 445 6 643 795 969 62 549 854 385 508 928 852 512 477 585 231 863 293 680 67 229 516 76 63 509 488 252 591 754 510 833 598 760 493 361 207 203 163 732 583 131 518 875 710 135 587 738 759 224 579 824 790 853 166 65 831 935 432 793 804 493 417 719 226 488 717 374 876 947 359 569 176 926 75 562 259 359 274 376 640 649 278 602 579 597 676 897 540 28 787 15 540 726 375 864 870 701 191 809 164 629 836 747 713 392 961 36 737 789 980 258 266 957 837 133 110 61 817 905 589 56 982 598 954 914 720 698 620 866 248 537 518 137 38 465 698 516 319 524 132 681 684 410 198 95 223 564 909 823 88 4 803 846 921 750 459 767 881 109 252 977 958 223 141 965 415 111 101 357 843 469 369 317 60 121 548 970 913 177 667 181 99 640 391 725 128 925 652 428 292 933 583 285 512 395 974 503 553 779 81 476 236 451 931 358 392 644 886 894 187 266 62 35 76 390 224 140 684 559 465 851 594 868 285 903 813 470 405 96 574 808 96 97 744 83 664 460 416 900 594 167 747 86 793 954 679 836 288 196 371 364 711 599 839 256 14 632 484 882 111 579 578 670 161 988 182 855 132 801 929 360 330 262 423 901 753 220 916 717 719 601 426 408 602 139 6 843 83 777 426 496 881 37 374 356 806 561 197 742 396 174 803 677 647 422 543 413 523 278 672 568 405 423 425 595 983 908 384 447 405 817 94 880 542 94 518 709 726 565 466 672 932 132 587 306 232 329 991 716 811 589 972 489 339 553 654 437 627 153 192 63 668 854 142 507 348 942 419 841 538 646 20 619 688 485 2 891 367 134 328 608 678 209 132 630 330 74 391 7 633 261 680 190 617 19 378 17 775 987 361 696 371 626 59 120 573 518 963 625 588 59 319 718 984 426 944 264 978 591 172 876 630 122 804 294 660 231 192 169 691 318 801 32 218 26 875 184 431 991 568 592 447 490 203 448 909 219 205 574 939 403 490 366 47 455 117 107 301 411 774 225 125 528 415 152 358 11 972 60 236 807 84 339 112 652 290 613 35 981 36 531 654 943 568 272 752 270 334 483 461 794 690 704 537 800 148 396 264 588 149 8 695 799 377 860 185 727 435 944 893 85 184 188 715 46 989 494 678 675 682 400 653 176 4 827 596 661 988 575 65 250 643 504 85 829 58 885 762 989 461 893 488 33 52 241 731 922 399 218 846 604 828 409 109 296 169 647 355 753 864 27 81 774 822 237 91 419 954 979 763 162 541 281 25 473 929 571 743 685 924 653 875 486 52 344 869 291 288 328 945 427 595 697 576 414 796 519 340 175 658 6 453 554 451 778 548 69 595 508 959 924 723 185 338 271 919 656 71 739 856 773 996 682 48 98 8 772 554 547 431 308 646 332 161 570 565 993 190 919 884 391 715 322 675 248 288 920 806 439 930 279 272 179 400 301 170 770 737 168 849 765 102 781 128 962 470 70 337 155 131 101 663 449 268 813 226 227 529 775 621 267 951 755 124 998 585 768 978 959 715 687 102 572 454 402 642 735 677 205 510 702 103 751 765 621 91 347 614 556 163 873 765 953 439 459 382 558 44 491 203 536 758 792 159 877 605 635 279 617 832 906 643 148 776 217 634 762 328 300 95 666 496 123 377 940 386 999 393 542 261 334 321 388 756 172 716 992 382 832 833 187 677 607 989 849 193 771 136 319 331 951 906 283 958 627 452 259 385 664 798 128 154 354 724 690 116 729 619 210 118 309 51 541 999 785 500 289 911 180 193 240 741 355 134 539 833 679 272 90 363 631 611 186 213 730 376 482 688 975 410 480 946 273 999 443 636 292 894 214 407 372 769 939 630 87 153 763 23 233 215 275 418 307 725 744 309 406 263 242 463 34 272 761 678 796 472 500 775 208 297 737 294 584 113 424 647 141 339 983 602 560 453 29 974 525 725 651 973 435 348 573 347 260 19 546 6 634 121 622 543 243 341 997 150 658 427 492 81 769 185 421 264 757 699 688 240 515 807 874 641 77 177 57 843 324 938 955 463 310 323 373 772 263 198 104 910 166 724 378 380 363 298 814 349 888 412 353 184 110 436 548 240 25 529 99 104 837 667 746 478 683 786 973 824 142 821 313 850 183 492 594 688 10 461 889 743 102 507 389 318 830 32 311 84 499 919 199 443 461 965 302 663 783 256 642 387 404 966 510 6 912 679 530 350 91 816 367 560 444 130 298 252 157 643 722 378 295 572 487 629 244 678 446 550 462 487 79 461 192 978 207 950 917 62 325 935 352 377 495 910 471 812 883 193 67 115 394 935 254 347 171 709 297 877 633 680 870 914 600 375 984 974 566 271 513 214 782 218 129 247 740 718 66 779 936 894 780 471 276 88 534 431 699 44 0 56 215 322 194 123 164 738 450 58 381 54 615 847 5 545 576 841 416 771 847 673 910 635 170 445 818 673 64 530 251 875 526 318 529 368 831 917 93 421 971 258 946 104 173 108 45 476 474 821 758 34 540 881 724 322 277 396 620 398 23 343 887 58 578 302 985 214 442 410 55 769 655 807 915 808 826 473 211 275 517 634 438 985 433 838 614 634 481 618 714 652 686 120 377 866 418 21 721 473 963 734 407 543 405 477 741 675 119 223 821 16 820 21 752 370 886 90 249 557 330 837 350 183 380 7 674 730 234 90 113 670 345 481 315 376 342 461 728 557 453 993 159 729 705 670 523 835 89 960 387 586 654 829 842 180 543 792 850 77 659 124 945 945 583 120 336 427 116 628 2 180 379 306 415 169 198 787 834 889 736 770 623 618 255 207 370 655 577 621 902 562 216 50 117 222 226 980 53 82 844 650 895 699 909 219 693 951 580 419 78 71 567 642 303 309 147 99 13 950 456 448 667 649 990 689 810 563 144 911 845 661 49 531 189 144 47 728 706 212 340 651 238 426 712 492 563 565 733 590 458 84 618 468 349 740 638 585 878 34 839 533 840 699 154 744 923 694 927 731 904 353 949 628 776 920 551 145 384 569 527 983 996 429 972 771 247 91 20 39 239 666 284 864 596 63 918 733 611 954 856 215 331 621 126 930 671 539 321 284 645 266 202 301 323 719 610 951 466 373 236 723 441 327 151 834 898 856 195 707 532 225 795 829 316 882 58 317 43 498 759 88 290 473 3 486 838 558 784 12 31 149 48 946 538 212 805 902 286 871 245 823 369 343 472 425 884 976 593 850 191 503 976 255 105 462 676 489 178 831 641 188 892 105 314 436 982 631 197 855 978 940 501 393 467 921 326 861 734 879 478 618 941 96 639 996 960 377 648 460 986 981 12 729 206 107 502 463 703 740 436 766 201 8 368 693 723 267 552 883 268 448 637 33 72 218 228 560 399 444 590 134 748 957 71 685 857 12 930 337 533 759 663 447 431 155 715 107 713 273 165 383 464 116 952 991 84 160 995 543 213 966 161 485 346 653 994 740 636 259 200 888 246 853 662 827 479 510 786 506 907 265 961 834 221 979 348 314 158 784 222 692 694 216 118 807 609 256 393 991 230 937 193 420 937 307 457 950 689 882 463 912 624 230 932 102 440 341 81 121 253 29 650 704 708 483 88 956 668 986 582 690 51 927 150 275 804 909 75 490 806 798 787 27 365 925 812 312 299 107 429 921 587 205 691 926 398 31 16 297 816 249 50 135 720 941 858 499 916 39 822 129 545 796 749 722 612 355 136 8 913 21 835 58 127 891 232 832 811 252 24 414 38 297 550 239 628 484 606 179 966 87 327 757 115 339 156 652 669 884 138 554 288 85 44 882 968 5 616 978 304 812 803 456 921 559 869 807 22 652 112 257 145 48 535 595 896 405 434 678 700 293 603 575 30 282 862 936 657 38 54 821 881 830 417 190 825 270 1 151 82 214 383 892 660 799 695 851 9 865 788 392 852 874 678 44 124 980 100 306 958 620 899 821 80 491 950 631 815 668 791 916 665 786 371 994 861 272 412 896 40 233 934 304 430 391 764 105 269 518 710 222 114 626 692 619 14 316 401 17 149 612 92 902 586 57 62 922 964 537 18 285 956 389 42 324 477 898 802 361 425 430 454 371 293 54 397 706 320 992 848 491 684 388 280 122 235 642 766 530 865 77 305 869 312 181 911 299 160 110 797 248 143 853 798 8 146 315 707 629 335 834 511 587 475 656 872 408 452 424 341 65 948 224 497 186 204 954 756 636 125 921 890 727 468 789 581 251 265 15 182 406 980 832 731 192 287 124 163 684 974 106 108 797 21 721 506 301 520 828 343 532 745 222 351 961 711 37 522 674 432 133 867 887 386 172 338 15 743 333 382 753 931 616 967 557 257 26 859 579 333 540 505 971 420 738 52 585 498 342 673 853 130 371 871 716 375 142 362 713 41 239 212 760 39 748 484 816 73 241 282 29 557 802 938 534 106 218 790 592 68 120 929 105 555 628
232 542 326 351 845 978 973 40 565 796 313 589 417 523 340 530 364 166 867 575 434 62 660 378 247 938 869 149 970 733 575 806 623 304 509 886 68 651 482 466 274 897 686 789 899 781 438 874 680 824 321 315 835 567 106 974 382 449 350 636 761 759 198 356 997 741 964 294 604 144 516 396 744 79 793 155 798 318 624 148 781 126 795 80 555 616 836 76 120 320 785 709 386 423 132 484 252 583 21 445 455 233 827 769 221 978 346 864 903 242 197 886 67 827 741 596 832 649 657 215 739 504 553 91 39 410 718 953 41 896 523 317 144 53 586 374 619 253 871 125 518 946 401 668 107 992 269 657 366 366 792 557 881 269 298 452 689 687 301 689 190 92 612 630 82 681 372 599 994 777 73 3 6 498 433 11 216 121 760 544 84 568 297 993 353 225 25 777 388 437 764 376 946 468 158 944 855 940 124 785 472 513 993 169 113 595 527 430 463 615 945 401 114 372 644 536 831 742 234 556 127 250 294 233 879 980 156 533 189 604 286 961 812 600 473 1000 258 385 142 819 408 742 858 580 272 97 60 503 49 192 13 196 872 324 105 651 589 237 194 428 653 529 226 26 594 616 920 33 244 725 717 359 581 200 309 473 931 22 984 994 643 975 146 194 585 986 878 136 679 810 769 342 901 529 168 810 16 492 960 60 948 172 149 924 939 943 231 418 875 184 808 30 630 192 111 326 395 179 61 223 573 517 151 132 70 194 235 588 177 726 868 186 726 980 925 673 605 966 787 199 429 511 172 910 436 388 112 345 328 405 437 371 520 818 828 694 196 266 647 966 528 289 339 243 923 949 160 249 519 183 514 96 167 353 214 577 27 159 592 740 729 638 104 680 29 331 150 901 768 249 273 532 561 15 421 231 195 469 938 993 456 509 671 702 540 388 184 121 930 537 291 791 383 718 896 44 427 33 909 104 411 580 631 363 841 59 598 600 713 546 975 125 560 619 71 809 103 135 580 757 856 175 642 746 325 314 102 315 410 272 766 65 625 266 840 614 547 39 990 38 706 346 292 531 756 514 47 586 52 152 998 343 615 50 423 30 116 313 228 72 296 306 551 472 709 554 320 450 126 622 683 697 704 653 929 630 352 542 403 354 700 414 584 645 95 325 8 668 773 161 94 250 628 874 138 142 211 763 121 781 508 458 815 289 534 529 392 323 876 216 711 408 749 216 183 611 806 427 12 731 33 634 99 108 813 154 983 723 587 754 957 2 652 990 638 168 233 108 774 335 153 92 367 381 157 284 691 726 285 966 147 621 669 41 212 738 97 316 971 927 569 662 5 325 593 348 115 805 796 61 949 845 362 980 546 763 100 160 635 481 406 120 693 882 345 238 155 306 409 860 344 108 794 861 431 604 961 127 740 386 19 922 498 836 449 626 185 128 202 571 306 451 263 188 174 722 446 661 64 800 187 35 282 225 454 839 166 347 129 337 710 230 481 498 661 486 500 569 803 55 839 699 101 166 616 956 677 455 727 255 501 239 55 333 613 111 694 2 933 367 354 909 959 682 746 411 690 160 976 875 34 623 413 696 606 353 42 412 1 383 432 249 66 974 707 34 253 918 824 276 178 635 241 501 11 79 924 357 317 584 152 531 682 64 193 7 457 374 341 69 355 661 859 907 865 464 303 631 163 664 804 171 526 613 843 827 397 846 506 244 230 713 755 484 237 180 308 326 199 659 621 410 954 96 334 18 817 233 676 686 737 85 445 47 566 448 416 83 361 86 649 392 76 272 284 575 667 67 276 741 342 508 897 813 360 497 723 901 435 767 98 249 767 444 880 365 450 26 180 543 805 840 271 767 45 522 697 264 582 493 31 122 564 462 250 49 850 657 655 354 337 950 424 290 646 447 627 388 441 663 479 753 393 973 802 609 118 755 991 464 93 699 908 84 203 205 666 321 513 271 459 585 701 722 398 948 654 646 349 99 485 195 461 107 422 613 895 554 246 487 257 659 532 837 493 280 338 853 862 807 611 469 32 47 725 375 936 714 322 521 545 25 58 747 175 257 819 233 965 378 374 627 825 259 358 372 206 126 599 876 171 678 90 435 750 99 935 83 10 174 83 602 329 402 728 307 898 460 783 945 788 448 486 340 775 874 748 985 837 403 51 93 381 663 164 105 236 699 916 178 140 907 600 48 490 87 601 705 721 264 478 853 119 529 567 174 979 555 963 675 275 855 314 718 947 798 943 512 531 463 515 680 489 611 857 949 128 606 885 895 139 895 387 103 179 309 20 845 365 192 684 771 955 344 484 154 735 468 696 777 348 476 914 26 270 136 511 871 92 541 405 188 351 434 999 823 331 193 343 630 476 644 844 83 597 725 985 190 688 398 777 148 552 370 404 907 550 310 753 153 371 75 491 267 251 422 664 357 35 557 779 654 418 274 830 241 72 963 477 759 265 628 287 713 730 221 278 98 911 582 799 403 205 493 379 113 248 139 467 993 159 679 483 848 695 859 458 64 385 290 542 665 324 666 162 209 670 614 488 602 622 267 658 892 315 508 603 506 480 534 36 701 910 636 904 811 279 107 662 575 790 391 510 632 525 913 453 724 648 187 538 592 995 936 81 831 225 588 892 683 311 359 378 128 743 637 452 689 797 835 851 918 373 787 4 842 982 669 811 700 607 289 26 576 637 679 681 82 368 997 852 344 751 811 900 980 469 351 264 320 186 991 890 351 414 89 210 890 940 169 15 47 370 912 497 686 820 130 864 23 134 246 48 143 537 690 757 960 846 776 133 220 466 481 675 642 842 131 259 870 117 765 504 24 517 150 902 936 305 533 822 813 57 660 853 770 907 849 200 925 319 344 789 953 778 827 535 951 494 293 572 809 415 686 330 782 610 418 24 618 937 593 882 655 668 966 816 360 3 8 299 612 110 109 123 884 307 176 464 655 801 615 261 512 335 741 888 779 944 449 656 368 633 586 952 187 400 203 512 44 460 755 44 942 571 637 407 658 7 730 173 586 503 958 874 920 626 117 254 13 54 363 442 567 570 816 893 555 826 313 75 659 834 301 988 202 96 391 541 127 699 12 495 849 932 914 356 93 122 128 685 527 763 54 966 27 2 81 977 160 192 646 389 41 861 543 665 753 56 249 363 783 578 193 0 469 870 745 30 244 217 986 854 176 591 241 135 297 632 804 502 160 207 962 283 75 78 268 17 100 641 42 636 687 213 154 28 725 629 738 201 897 809 620 759 993 304 514 220 621 154 38 375 934 958 459 88 582 703 271 293 611 563 216 143 436 745 147 847 962 754 738 377 440 716 641 77 50 420 463 554 203 496 944 562 889 549 598 204 157 765 275 645 671 544 426 470 818 780 126 543 85 487 657 289 863 318 227 451 533 131 871 913 106 583 46 109 611 65 196 447 510 18 737 921 200 784 950 227 901 79 405 719 575 574 484 915 801 620 142 863 1000 169 777 243 819 419 593 369 691 672 649 208 245 807 828 255 319 390 556 148 891 229 682 891 600 772 59 430 51 692 842 673 134 80 779 182 989 786 676 475 434 568 613 521 630 732 375 782 748 579 512 37 471 62 649 752 119 302 788 978 570 170 180 391 302 981 60 942 132 986 249 465 984 38 279 86 294 860 413 639 63 968 338 712 798 791 668 758 903 295 750 22 330 848 430 877 881 524 601 576 828 219 940 912 351 747 636 260 225 814 599 376 762 310 984 499 404 698 510 242 231 238 934 43 528 357 121 702 496 268 954 333 10 327 687 849 350 161 683 634 124 443 736 428 836 141 362 922 390 262 584 425 808 74 204 810 536 23 321 866 410 917 221 384 274 987 75 886 119 738 91 281 492 956 699 256 695 617 892 996 657 165 589 873 946 602 829 918 886 651 647 245 697 277 481 720 329 715 316 323 153 887 882 209 676 137 146 444 82 529 686 708 305 934 249 50 534 316 529 266 576 9 960 559 69 556 27 69 203 742 477 222 365 588 486 288 962 687 240 823 287 776 183 821 258 953 524 136 44 926 302 674 281 492 716 191 175 218 547 380 557 558 919 59 147 223 295 941 170 533 407 733 541 89 652 396 586 989 643 609 733 548 842 240 286 618 230 950 478 889 880 448 915 705 500 539 549 188 947 181 728 663 18 595 950 399 605 951 636 474 887 678 985 336 485 40 20 125 2 894 588 14 22 300 618 471 201 928 306 962 799 91 33 359 883 63 801 724 991 734 933 557 563 394 145 530 235 596 823 577 937 402 440 650 678 906 190 347 63 974 883 426 444 731 714 53 989 46 831 462 242 614 593 215 689 770 78 108 645 290 188 87 286 967 733 439 61 884 524 992 776 249 993 505 454 130 494 883 954 833 753 267 772 145 806 332 972 590 975 722 160 800 343 224 628 829 201 536 323 280 640 412 975 838 204 818 357 608 747 440 748 771 696 919 443 969 943 312 158 507 886 468 811 176 357 640 165 659 357 714 997 522 159 85 615 239 172 972 247 762 420 927 615 736 395 980 349 905 97
744 930 336 898 455 108 16 33 499 459 719 51 1 978 323 157 788 450 683 747 174 91 880 31 811 405 792 707 420 314 117 136 802 227 90 165 920 490 982 450 576 177 492 594 93 592 819 887 224 219 947 376 364 328 22 992 905 128 629 417 692 632 646 770 231 234 727 566 285 412 45 730 17 865 789 450 51 967 102 489 612 268 7 468 882 146 472 659 459 707 27 381 35 853 663 258 996 699 215 335 210 72 746 807 180 7 14 534 704 44 216 440 449 375 588 72 399 546 552 509 960 144 999 87 479 111 87 13 739 912 986 24 524 932 223 237 718 460 211 628 546 142 951 600 954 351 495 140 8 766 510 987 892 673 717 569 840 694 21 143 478 667 379 889 516 782 485 569 973 818 65 646 766 291 887 798 326 464 770 536 544 436 423 736 594 826 498 795 431 912 253 894 155 430 890 451 908 511 952 471 980 790 651 395 31 307 312 230 295 842 511 62 553 282 271 642 587 21 755 485 893 259 855 381 507 254 847 334 436 739 470 388 536 664 753 573 935 3 419 237 182 168 891 845 985 256 637 380 250 212 60 655 660 494 453 49 962 427 805 171 975 842 515 363 787 380 818 613 777 42 659 240 608 262 551 774 278 387 361 396 183 849 118 883 885 592 807 550 672 776 703 371 710 329 517 683 194 732 363 73 622 351 316 482 978 974 586 17 187 770 95 166 113 152 647 192 801 246 426 874 775 648 889 285 841 816 134 294 154 578 73 939 879 64 526 264 192 553 532 328 851 749 581 22 883 66 556 920 151 167 809 656 197 766 853 250 83 93 2 763 227 834 82 148 300 403 63 671 244 772 522 155 783 984 769 281 97 851 433 490 649 858 428 581 854 379 147 787 575 454 757 988 222 388 726 52 119 688 46 451 794 959 350 745 650 555 555 660 786 724 808 536 467 341 425 725 42 411 983 425 370 810 324 375 137 509 607 451 391 532 218 321 38 662 11 908 79 532 963 714 987 689 630 65 176 295 595 166 314 135 322 35 657 432 958 416 116 406 618 259 751 590 177 861 709 483 328 252 984 162 456 817 870 204 925 622 583 655 450 307 752 915 927 675 464 806 831 699 564 666 414 50 475 860 875 156 226 344 501 1 763 51 673 893 138 638 228 392 562 306 864 57 284 9 624 753 628 849 441 334 375 36 304 355 282 910 145 187 126 145 573 541 723 853 977 698 830 899 661 479 800 944 141 261 57 923 105 877 895 218 579 365 58 822 803 109 410 193 121 341 142 815 702 623 80 424 504 877 341 854 421 324 725 470 838 802 427 412 730 255 275 583 804 475 461 570 666 233 742 948 758 895 817 510 108 921 416 113 397 586 915 296 302 184 918 195 172 910 518 511 981 249 496 253 152 438 541 243 748 415 163 686 992 878 868 767 354 442 196 360 852 318 580 973 856 753 378 439 652 494 264 341 764 291 500 115 348 963 67 548 292 9 39 964 344 342 941 365 995 74 424 714 327 22 560 822 313 170 733 567 75 436 876 538 208 189 111 281 644 853 204 750 991 102 643 183 296 357 961 770 355 676 213 566 591 493 776 287 52 219 539 65 953 287 4 167 10 912 115 140 315 793 463 869 235 862 276 979 48 605 736 266 474 367 545 612 99 497 320 569 343 156 169 437 609 442 157 384 486 693 349 979 283 619 731 883 513 692 695 112 688 212 910 166 540 331 460 944 936 470 859 807 454 414 466 424 989 306 528 414 514 963 715 212 92 129 538 947 489 622 681 100 846 390 202 290 298 569 195 306 993 256 902 740 774 385 394 442 911 540 613 229 15 603 98 318 251 551 865 910 574 397 384 637 907 40 287 255 931 818 291 208 670 812 700 323 743 517 558 617 367 292 521 7 724 839 127 360 945 128 262 608 286 707 749 667 655 799 307 592 878 910 289 656 988 654 71 837 959 916 85 83 340 870 790 70 687 157 720 535 389 235 784 259 123 743 596 427 820 782 321 728 84 165 930 122 641 180 26 693 372 189 303 926 921 927 667 205 638 568 970 395 30 58 404 985 317 58 535 628 124 330 396 993 690 65 199 220 357 512 274 806 658 834 686 250 685 804 604 631 484 294 797 362 502 923 69 494 795 380 894 860 845 192 680 349 839 857 241 572 554 297 159 675 447 506 318 405 252 672 897 717 603 274 50 290 263 114 598 506 175 886 632 27 473 93 810 904 24 62 255 96 53 450 33 765 415 847 132 205 665 545 934 475 365 731 352 474 411 268 258 714 654 345 874 78 403 948 582 987 767 945 43 352 225 872 25 95 549 88 301 353 998 572 867 330 625 849 362 497 55 773 277 928 834 949 165 668 633 146 281 170 543 777 523 129 611 551 451 260 170 158 334 599 780 955 234 86 465 686 949 20 346 562 747 37 128 746 77 596 345 333 306 245 940 161 572 338 799 996 395 910 955 58 914 390 677 101 18 240 623 954 221 739 439 190 339 117 679 401 400 244 66 47 68 881 476 751 620 730 61 251 735 400 903 676 533 60 722 101 877 668 356 965 848 252 913 880 933 313 74 651 311 226 9 854 642 632 214 653 837 319 668 738 308 204 814 717 997 312 198 921 619 844 537 336 64 581 377 194 946 117 793 767 166 397 923 583 110 884 387 131 381 408 146 35 20 61 599 606 325 825 181 979 480 619 512 676 691 829 708 546 430 580 844 943 288 268 806 149 353 87 627 594 906 667 246 397 100 717 530 453 828 244 550 146 388 114 247 128 542 747 259 212 919 374 684 251 237 141 335 469 13 660 148 106 161 103 140 579 614 15 886 374 109 464 407 777 754 196 916 909 928 452 91 925 781 336 184 732 899 78 422 220 863 806 482 187 926 322 260 586 616 781 104 382 203 924 201 822 351 12 54 460 402 696 674 553 164 587 122 753 401 615 435 719 62 208 833 646 171 506 390 350 836 194 186 664 990 591 86 788 29 981 205 582 94 941 412 645 488 258 578 244 904 541 898 505 826 906 969 660 28 559 705 508 383 616 529 860 189 646 191 79 974 568 621 2 120 841 615 213 884 728 734 228 714 87 563 376 217 345 299 149 589 262 605 137 294 521 698 474 772 432 429 790 675 585 19 50 72 163 462 205 768 94 503 755 347 212 798 975 418 143 566 306 49 423 36 600 360 145 957 906 442 565 765 739 96 98 0 222 6 2 469 850 924 984 256 809 716 465 373 627 130 309 827 738 236 855 835 199 5 122 662 862 948 977 386 156 107 37 417 198 268 947 762 554 245 992 273 303 932 439 779 474 150 527 168 503 697 645 481 537 900 230 41 853 842 661 89 189 964 493 330 810 156 926 968 775 193 513 639 212 319 994 699 934 585 79 823 706 491 840 23 644 821 968 333 505 559 381 782 186 438 476 160 284 331 785 188 215 617 956 693 946 760 82 824 981 34 240 694 498 269 119 741 252 131 193 376 961 143 946 822 224 825 197 634 596 568 754 745 854 656 173 445 313 144 588 243 828 371 748 135 431 942 358 497 134 938 622 219 167 493 553 293 572 597 226 267 450 771 448 309 513 3 494 729 409 114 913 457 870 888 142 972 636 520 78 207 261 669 288 812 850 849 96 761 354 477 359 380 967 601 306 200 83 756 369 759 196 40 693 266 81 162 271 640 976 901 285 917 398 230 649 452 619 290 55 707 38 359 68 254 979 671 469 712 867 149 338 406 808 338 632 976 32 468 524 635 347 631 265 505 295 711 509 508 660 929 36 869 358 248 206 778 263 737 553 392 83 432 929 965 184 664 256 179 657 305 149 861 798 571 368 129 35 600 62 721 371 678 469 487 701 994 645 398 684 366 996 78 778 70 947 405 219 531 899 103 351 240 630 956 706 494 498 909 710 337 421 689 562 329 704 249 887 534 414 458 257 483 268 866 362 133 682 448 346 112 521 701 456 592 953 791 966 139 708 653 335 56 375 636 953 37 789 829 67 682 722 310 120 342 104 178 473 12 903 561 742 238 815 437 399 88 544 393 981 490 510 577 144 950 557 645 113 816 18 570 987 206 532 796 488 261 855 136 579 434 718 242 166 47 700 519 10 557 23 272 29 190 517 443 870 569 761 565 610 81 637 785 53 374 222 125 851 602 542 167 61 872 376 858 180 59 767 590 476 857 312 696 344 813 800 158 830 76 175 101 605 547 421 265 285 738 971 832 632 843 765 368 155 979 169 209 504 626 110 332 378 567 124 967 135 369 110 922 413 860 400 212 546 750 264 944 824 706 470 713 489 943 986 232 881 239 28 153 442 506 431 912 114 966 15 471 152 937 213 525 342 409 376 850 201 408 925 358 585 220 480 413 782 740 339 229 765 873 209 773 371 440 481 584 478 44 211 297 350 382 756 971 831 648 392 270 980 939 130 896 222 444 565 279 615 509 207 185 474 862 149 32 740 280 435 233 741 548 795 732 576 385 113 173 932 815 443 446 427 881 686 593 891 257 534 610 813 106 228 728 237 527 857 606 884 676 795 871 18
268 641 614 400 123 587 399 801 657 461 995 357 43 352 449 268 932 903 555 344 868 922 665 635 362 824 785 509 736 175 740 993 259 583 303 917 170 944 510 531 723 838 618 549 322 533 909 423 577 842 93 905 574 301 347 633 396 533 5 143 673 231 127 568 430 529 595 784 460 366 360 143 439 514 211 418 655 532 919 135 602 129 708 16 419 846 592 145 221 985 953 299 768 1000 622 354 454 552 627 377 202 205 671 528 481 660 67 444 845 268 336 121 549 319 973 206 680 778 954 370 688 544 312 936 89 641 796 893 469 327 232 666 513 730 717 436 564 645 262 716 885 228 859 945 825 454 247 179 722 432 538 992 737 484 146 504 744 896 661 628 294 97 789 946 41 868 916 30 984 520 49 524 540 225 902 197 59 809 199 297 345 847 63 895 260 727 840 667 29 901 591 413 852 144 385 19 124 523 698 204 78 505 447 954 933 627 676 112 370 482 190 102 227 700 529 395 821 821 777 889 849 733 343 795 703 239 233 963 517 339 495 18 581 240 85 88 464 999 797 7 438 333 927 93 996 807 316 793 663 135 890 867 253 967 489 516 534 743 685 549 98 68 865 28 690 249 794 918 504 213 48 734 970 810 461 468 151 622 203 903 177 128 332 786 261 226 898 699 24 500 702 625 848 484 990 279 350 190 556 389 384 194 948 787 51 742 317 662 137 103 321 287 166 706 638 61 738 979 120 118 193 641 925 111 222 426 83 928 1 210 75 422 525 110 989 537 942 242 433 66 585 785 725 767 596 752 739 302 26 587 96 121 561 447 31 231 802 340 604 234 7 112 484 120 102 126 243 597 313 240 295 368 491 770 364 691 950 397 914 789 751 254 635 71 608 825 900 778 636 584 246 563 572 361 406 148 813 650 833 331 766 20 749 250 372 610 453 503 897 267 520 98 228 12 645 87 478 866 719 185 244 830 514 247 745 448 682 722 557 592 694 297 822 848 160 928 459 238 625 841 412 940 649 519 487 675 455 652 935 867 330 524 423 43 536 170 289 816 283 68 597 213 808 850 714 623 282 50 61 12 426 28 750 315 377 651 94 905 712 698 707 905 470 459 57 31 6 712 431 931 132 906 58 170 444 563 366 970 389 553 672 836 70 678 182 763 288 14 44 438 437 471 101 68 612 448 111 335 152 16 252 60 907 196 772 164 767 457 420 380 492 749 497 284 105 274 983 182 379 826 800 719 718 62 171 984 109 330 639 43 791 452 88 93 432 147 541 962 81 639 877 777 427 247 815 203 943 69 458 894 279 759 543 787 507 301 126 935 194 602 169 824 623 721 35 209 781 606 30 538 217 691 963 201 409 464 594 462 22 788 121 606 74 614 225 808 878 984 284 644 804 281 230 237 606 765 326 82 565 152 306 563 881 538 642 881 112 303 248 909 251 923 674 913 812 671 281 342 512 675 795 105 198 894 918 497 369 323 652 419 799 911 846 179 100 934 358 474 64 845 168 94 860 703 308 912 3 217 405 34 603 818 139 353 593 604 835 690 480 847 476 942 457 630 666 49 941 214 395 526 748 780 872 575 559 356 958 591 828 863 505 179 183 451 191 837 356 249 938 151 441 31 677 669 287 243 311 147 118 309 180 529 951 666 619 679 569 910 762 144 524 769 264 784 871 25 993 137 106 855 196 582 309 167 86 68 926 705 901 920 646 896 509 365 140 650 91 804 558 923 883 398 150 878 117 855 882 514 319 304 23 126 486 453 401 796 850 469 964 742 290 294 947 836 340 421 68 755 820 29 987 974 615 458 922 352 15 446 195 890 418 698 209 727 324 612 905 257 829 610 793 228 550 868 422 796 867 866 949 925 975 417 880 77 523 520 200 790 138 829 103 269 531 564 219 354 477 288 181 316 471 230 697 851 679 632 408 343 544 775 428 994 353 6 735 715 416 762 448 178 759 545 245 583 563 232 985 775 784 665 500 408 97 42 653 516 402 801 133 159 291 543 960 42 780 690 502 445 446 403 580 484 90 777 155 486 122 872 616 575 939 964 583 395 368 787 184 64 450 222 234 385 966 501 644 29 298 4 704 696 214 188 337 541 496 731 568 862 651 142 720 843 465 616 700 489 371 562 961 614 998 988 213 155 376 419 286 284 912 354 224 407 836 969 467 628 76 359 167 195 962 13 830 107 149 716 9 102 249 73 34 935 823 35 542 648 696 923 560 31 662 820 911 161 494 940 752 379 974 738 142 641 346 408 197 8 300 447 617 311 945 724 986 515 904 920 567 709 992 871 873 55 809 494 650 721 220 895 786 474 391 227 115 454 207 338 153 594 79 542 670 24 411 637 36 492 709 450 266 871 165 523 579 173 695 841 331 523 654 326 84 233 414 944 398 558 944 843 65 89 72 552 82 7 28 69 506 106 862 425 271 170 613 497 798 656 838 906 687 268 976 217 325 754 876 729 770 805 192 520 792 310 258 83 131 574 630 369 706 213 760 673 87 906 56 772 774 513 747 688 997 521 874 573 305 203 937 387 684 407 38 2 734 922 693 895 972 644 71 994 761 742 359 315 310 316 374 125 323 850 189 818 488 327 716 451 537 823 841 318 551 266 8 717 535 85 641 682 508 36 128 322 647 740 573 595 810 541 866 679 959 297 891 293 46 416 910 479 60 125 934 846 955 626 924 394 436 255 669 529 130 107 692 437 664 562 154 690 884 161 807 774 981 529 425 793 656 307 626 289 162 902 212 836 157 883 404 588 238 402 861 885 40 829 349 900 816 822 20 653 952 972 896 74 887 961 174 371 143 204 273 838 299 994 776 726 699 2 263 230 831 109 584 490 351 679 2 43 892 155 921 498 429 27 413 832 728 521 113 867 334 143 394 751 147 379 844 681 769 875 354 226 631 233 658 769 241 293 403 563 267 455 333 945 946 523 397 737 33 731 967 799 66 272 104 599 741 240 410 957 363 906 80 531 375 887 811 766 387 61 164 376 824 877 931 624 302 536 940 584 783 607 231 926 210 724 318 673 277 745 532 24 14 757 179 306 242 647 223 481 855 506 296 723 628 19 979 461 32 662 724 359 440 869 675 917 173 81 526 671 240 849 977 752 915 280 834 179 589 233 335 696 858 272 917 495 16 539 451 343 648 163 50 729 906 974 327 492 490 465 586 411 265 302 39 669 320 239 731 681 186 847 853 130 10 557 788 616 928 494 158 988 69 897 637 960 571 90 806 680 229 170 392 40 578 977 483 212 256 487 999 813 352 472 307 37 753 933 610 110 864 867 819 618 562 999 77 423 280 66 348 705 187 80 730 600 272 140 605 268 545 492 254 898 764 989 501 952 27 516 729 677 790 555 982 298 257 280 609 481 73 815 421 21 156 599 587 975 304 6 236 652 668 403 18 122 95 87 620 752 172 543 235 680 12 431 479 103 643 90 237 15 701 744 715 291 11 381 485 6 533 360 0 466 552 976 341 217 827 725 634 822 600 667 92 528 899 47 114 19 756 904 837 589 888 710 991 72 393 422 292 632 338 962 681 492 778 543 854 752 721 306 978 639 226 139 472 984 493 836 239 810 895 22 727 484 110 19 755 539 894 237 21 831 216 638 629 809 870 102 765 611 773 172 218 697 660 797 686 403 424 206 178 963 415 819 108 88 971 765 521 764 145 584 361 814 546 267 754 528 528 73 782 979 456 501 803 859 547 541 805 572 293 549 250 189 965 393 758 987 539 159 116 584 814 412 278 192 732 249 678 943 683 564 159 683 705 717 314 805 889 103 285 436 342 331 17 310 255 78 599 879 378 303 270 238 742 700 328 383 434 915 462 100 826 684 743 318 519 565 498 19 37 384 365 686 297 576 611 589 582 174 903 863 879 480 711 148 763 701 269 221 435 95 691 807 329 925 452 797 757 901 141 5 624 564 474 789 344 676 373 545 99 717 518 885 407 417 522 386 62 467 144 94 787 558 135 237 383 988 710 397 53 637 468 145 134 336 400 299 107 311 466 655 851 713 994 524 25 875 607 180 381 60 667 386 204 66 55 765 163 989 553 422 956 614 388 902 801 49 19 939 473 539 598 839 161 637 633 703 856 806 417 91 206 556 936 214 176 322 842 526 443 149 4 997 125 49 930 914 847 155 843 271 148 519 516 622 566 469 957 679 659 67 527 20 129 30 136 627 475 119 380 205 301 896 640 626 908 598 689 884 576 889 886 514 875 5 367 539 315 944 499 568 339 978 355 550 746 673 13 333 445 233 601 594 570 899 390 393 869 662 386 433 357 922 929 502 276 676 857 94 205 200 968 436 275 620 893 279 201 687 632 468 530 97 482 660 832 770 588 492 52 792 45 154 515 425 47 278 188 406 215 867 988 843 554 877 726 209 590 566 920 670 42 885 382 488 511 335 503 386 733 717 713 318 621 507 185 427 119 324 208 266 863 123 818 173 54 813 775 842 771 186 839 762 923 593 969 206 463 804 274 207 548 632 980 745 575 101 817 485 913 267 779 129 175 11 442 875
181 784 522 272 397 297 288 264 178 523 369 51 850 552 236 294 571 662 835 920 103 980 603 74 658 421 918 780 243 657 570 480 978 176 258 794 972 121 412 124 249 694 15 824 444 51 668 371 545 378 958 819 638 248 328 72 908 829 651 987 936 613 946 458 794 824 774 642 787 80 330 306 88 963 973 437 207 818 0 75 807 383 700 965 119 688 175 338 297 157 788 151 799 109 472 677 30 793 298 79 259 263 897 536 629 542 125 492 960 708 184 114 479 663 295 700 102 249 839 398 190 464 80 984 426 886 733 789 727 727 829 811 910 426 752 913 72 673 400 300 335 119 338 173 289 693 713 547 547 362 215 536 510 671 706 775 904 177 805 576 796 723 274 797 848 953 707 723 374 815 942 126 529 211 694 816 478 635 307 976 195 458 914 660 147 807 614 52 278 651 379 337 71 377 565 967 235 377 315 385 431 521 533 378 502 997 513 528 342 323 25 332 422 327 51 63 854 385 852 896 475 499 325 421 760 650 971 985 153 938 63 304 677 123 293 937 223 220 221 249 905 553 654 329 421 199 736 678 988 288 101 835 954 999 230 40 392 266 558 667 895 34 394 613 793 135 991 716 46 654 116 608 909 902 754 591 209 498 652 892 937 566 436 470 276 254 512 752 541 763 462 510 957 207 162 204 21 816 749 867 9 899 702 161 353 125 320 741 966 77 925 759 313 645 873 680 592 998 967 760 646 79 393 690 263 753 458 649 550 575 345 134 549 208 693 241 751 761 152 501 112 528 903 18 993 713 168 868 218 486 610 5 349 449 43 696 254 540 142 874 761 392 425 550 115 356 824 69 452 883 428 887 678 48 720 243 67 643 813 441 926 500 183 724 208 836 943 721 7 609 792 523 473 141 450 371 816 726 553 104 126 568 630 564 831 957 481 334 681 359 970 47 534 255 975 912 174 393 679 980 200 701 959 175 97 208 939 687 211 212 476 991 194 832 869 140 356 708 948 159 619 407 461 832 486 805 615 95 424 51 217 786 795 135 28 324 538 12 521 785 334 532 963 119 530 976 915 943 285 916 339 156 99 276 803 739 11 221 488 581 894 614 482 716 480 757 389 942 507 924 155 577 123 30 109 988 373 192 12 526 82 396 567 967 686 667 409 433 83 726 800 911 170 922 24 3 900 206 396 970 896 786 290 418 121 823 177 867 907 796 898 498 172 506 952 711 186 396 260 643 375 933 380 264 309 780 666 486 866 577 649 804 132 1000 361 186 683 286 782 824 574 878 403 291 640 109 671 766 291 100 105 770 990 505 44 654 182 413 724 727 698 779 381 161 390 913 746 571 809 489 622 496 169 248 620 274 935 763 688 43 635 955 557 573 199 249 213 30 535 464 642 142 100 268 159 573 819 176 525 372 917 384 817 952 559 910 358 359 878 114 821 777 104 742 467 85 111 788 840 850 504 831 667 475 636 610 531 252 487 151 569 151 657 144 576 403 173 329 855 154 823 242 862 117 715 589 225 427 585 895 191 601 892 445 744 406 267 979 188 460 84 464 989 60 669 968 518 918 106 909 563 692 851 248 604 507 765 269 252 863 273 386 331 238 32 788 45 489 219 878 577 512 465 782 161 412 20 111 415 894 77 659 419 734 494 564 61 744 725 246 96 770 118 74 675 750 916 536 998 924 739 754 539 293 663 419 929 462 324 690 584 743 768 982 282 80 885 155 687 617 833 652 10 324 868 615 901 78 417 761 717 191 110 37 54 216 470 811 242 284 920 378 709 254 388 336 974 11 351 261 493 770 270 922 59 702 543 46 579 81 680 692 820 747 956 636 697 669 4 519 14 758 815 403 55 960 842 589 79 942 790 151 589 694 292 665 684 720 130 559 367 813 641 793 355 753 456 728 57 257 232 858 682 284 3 701 299 216 703 743 404 875 163 120 401 260 149 341 883 866 364 472 68 143 941 293 271 976 769 943 776 456 763 222 843 719 923 974 497 83 860 447 427 618 849 791 884 263 214 423 773 30 240 367 647 441 301 633 859 961 596 174 92 998 745 23 321 128 985 20 416 830 500 993 836 300 384 426 872 68 912 570 977 868 411 178 882 690 326 64 528 542 551 836 791 825 562 438 789 30 86 175 572 398 305 815 432 793 433 304 932 56 228 537 618 572 806 361 732 181 248 68 279 733 224 513 544 348 730 230 721 563 949 84 53 918 332 524 58 106 505 751 611 990 362 879 555 710 605 474 890 575 801 160 187 849 514 794 166 453 542 25 365 423 327 82 206 115 133 122 442 878 304 245 643 868 924 829 753 60 617 3 524 37 70 342 961 632 122 598 927 671 408 818 382 98 888 383 94 210 160 851 455 823 911 50 814 701 81 878 756 701 300 699 245 195 38 954 609 149 861 651 853 671 447 52 662 286 632 67 928 200 460 675 601 701 798 739 980 975 350 365 886 234 691 904 490 477 2 940 781 503 164 1000 729 266 205 153 580 226 306 595 360 848 696 995 56 201 203 200 837 294 719 556 938 437 167 616 128 800 899 169 561 718 42 427 786 956 660 683 435 606 344 726 37 271 348 359 17 451 771 462 439 246 89 878 600 532 283 876 114 353 968 817 587 516 257 100 34 97 98 718 250 316 376 627 129 850 371 543 581 451 877 892 308 476 477 597 443 433 627 696 31 428 429 881 407 233 284 88 281 831 333 874 150 37 471 328 783 118 976 248 731 459 459 561 264 996 19 916 750 316 90 779 1 477 277 578 548 461 441 742 508 33 834 748 377 71 239 43 385 830 653 916 36 82 117 972 944 484 704 293 449 62 742 636 992 689 316 111 151 593 637 724 311 365 445 813 628 477 623 731 413 991 287 253 265 57 220 913 29 950 466 147 808 623 718 713 464 141 846 690 922 318 78 633 192 222 131 592 830 990 13 407 838 623 879 973 212 472 317 721 602 657 387 688 410 856 758 25 775 125 826 630 255 187 656 28 537 473 526 240 780 594 47 717 810 864 740 688 655 217 607 610 593 592 241 271 49 705 650 658 747 757 945 590 906 665 359 2 18 203 670 199 564 748 645 987 451 976 323 879 329 147 933 762 74 264 818 722 303 43 969 948 171 178 743 363 322 9 532 483 726 704 997 327 857 106 874 305 340 60 864 229 802 968 981 840 269 381 135 28 60 678 770 91 674 625 146 584 701 324 554 293 244 340 158 499 583 894 251 620 383 583 453 252 176 327 950 729 108 212 984 143 734 987 699 719 509 974 22 1 921 929 280 958 626 717 40 198 363 400 136 483 506 255 294 80 845 537 501 758 468 490 275 350 965 841 902 767 856 229 964 887 757 530 124 189 179 695 144 809 766 96 120 173 624 151 302 931 695 878 714 971 503 138 312 883 261 747 366 224 940 771 474 564 710 287 612 201 947 709 66 840 982 215 867 759 233 148 913 126 229 272 64 880 955 626 492 888 256 880 357 946 762 901 527 260 91 456 247 903 204 509 847 477 517 821 483 281 516 244 202 309 661 958 370 324 685 734 951 553 665 880 454 786 148 927 673 121 568 213 560 439 672 68 352 475 180 20 523 586 418 857 76 874 880 697 764 692 16 266 346 704 457 845 107 488 616 829 262 869 599 40 825 791 296 900 73 843 69 403 386 926 708 809 676 760 405 290 216 959 777 675 420 183 841 22 722 585 222 421 822 211 85 177 735 349 448 196 741 737 438 386 165 254 759 329 196 793 23 233 519 844 113 861 804 552 511 781 5 869 75 25 337 726 690 336 659 176 341 752 598 207 26 292 887 96 540 756 552 56 664 486 343 665 594 509 797 55 237 529 318 850 495 240 231 671 556 542 737 958 127 996 336 599 157 119 437 961 999 16 62 510 227 515 613 852 253 792 590 278 994 555 520 590 633 230 210 114 27 515 319 95 723 108 491 404 154 813 608 769 515 232 496 144 639 415 484 29 398 201 648 919 268 252 987 463 446 798 712 216 586 704 716 680 52 270 145 401 728 85 310 46 286 146 50 222 996 915 785 866 93 606 226 340 347 205 440 797 48 534 591 613 238 222 489 711 767 589 931 280 485 825 738 454 870 473 606 116 644 792 354 280 811 507 138 889 578 261 536 478 891 442 95 75 983 652 368 869 469 199 201 691 272 985 832 401 434 322 865 964 87 126 423 928 772 116 597 671 711 781 893 544 828 294 573 972 193 756 41 598 185 431 266 638 139 166 234 340 399 243 889 65 372 637 689 918 406 134 778 706 779 158 582 562 499 296 39 27 953 45 395 329 979 274 198 105 871 639 430 54 827 246 625 500 156 127 189 890 314 597 812 555 498 656 6 370 784 59 197 706 634 841 875 390 930 68 378 625 962 182 986 294 546 250 588 818 33 547 881 890 995 734 575 350 755 291 246 535 134 252 391 196 463 959 402 473 919 411 876 351 863 211 934 458 566 705 65 555 692 34 141 21 140 326 35 76 631 273 143 167 595 671 844 547 748 929 705 195 137 291 621 598 414 990 858 184 8 562
678 931 354 885 885 842 585 144 877 233 45 562 673 545 817 937 692 955 335 727 192 945 161 767 988 825 405 136 833 583 855 983 733 772 54 571 181 117 445 626 240 758 968 582 448 259 755 967 768 140 474 441 777 138 310 822 785 66 165 402 153 454 896 775 619 857 383 679 427 31 74 344 265 583 799 414 581 444 502 189 966 411 903 512 148 85 916 434 617 979 302 804 259 443 183 892 509 724 327 719 499 622 760 902 283 717 493 745 167 578 695 776 559 417 812 836 412 767 508 289 82 223 584 646 820 148 643 701 875 759 902 549 831 624 155 425 781 867 421 130 154 228 425 443 688 176 610 798 737 320 363 951 592 432 672 233 819 121 290 220 325 830 544 857 924 659 104 886 481 541 579 423 649 1 378 212 900 868 78 566 318 614 634 217 346 162 982 221 624 415 108 456 189 706 654 988 175 111 727 168 96 59 218 19 827 14 81 95 997 367 575 613 213 991 13 827 550 838 133 395 160 101 971 564 909 254 182 805 12 241 43 165 999 905 85 612 231 666 119 97 345 19 709 379 69 546 356 810 874 671 53 548 414 345 806 956 830 733 802 559 62 105 920 328 471 178 603 900 485 389 386 965 15 532 569 850 358 342 560 577 876 911 19 112 14 531 675 406 531 433 637 232 948 404 224 279 99 103 527 940 756 387 955 89 533 274 753 280 872 976 30 591 225 298 129 695 553 888 374 221 780 45 87 970 241 209 931 646 198 787 105 963 670 876 447 729 336 993 763 248 221 928 995 702 113 553 759 66 463 247 595 343 331 634 214 197 926 911 782 393 516 361 489 354 197 111 295 818 64 20 482 304 721 283 577 60 166 526 990 250 883 23 606 551 677 157 233 305 171 500 343 397 882 364 112 850 490 426 279 679 449 348 237 603 597 802 542 493 164 614 676 638 286 325 945 203 212 78 170 120 618 199 127 943 598 21 217 139 58 234 110 614 150 165 699 656 51 857 313 334 859 401 350 32 946 322 826 230 459 457 668 721 366 958 385 482 980 23 646 62 31 136 925 467 294 377 152 287 365 631 791 947 587 51 382 136 687 506 957 774 397 400 398 773 404 703 332 156 921 149 72 619 599 728 56 595 747 170 669 842 146 923 100 913 44 262 359 431 707 53 645 271 851 134 702 357 322 394 517 889 216 9 41 363 351 347 281 49 261 827 741 809 57 764 262 620 887 892 130 380 274 33 329 796 109 196 557 217 928 893 142 437 411 886 442 134 84 598 912 755 866 214 202 932 574 608 726 136 144 392 558 393 850 964 974 148 418 687 410 530 801 573 123 509 491 654 488 133 556 984 226 262 570 598 372 980 173 837 200 955 228 421 616 221 731 774 771 490 484 615 593 295 767 50 37 845 352 708 118 408 521 23 26 596 496 678 532 865 451 58 602 304 886 613 269 395 845 36 330 538 71 400 818 210 67 51 978 330 784 338 111 207 800 369 730 892 134 927 878 364 349 309 408 484 734 642 964 881 250 349 42 290 278 156 6 19 578 341 219 681 467 955 188 836 743 662 706 281 561 477 572 126 461 38 49 300 824 895 636 248 979 599 792 86 477 750 357 603 497 391 814 461 813 385 700 367 143 116 375 328 905 489 552 38 431 842 27 500 765 143 580 34 314 538 642 713 132 152 524 330 235 624 396 644 307 319 751 815 204 57 562 510 591 119 880 117 906 183 515 713 788 867 601 350 23 851 121 354 635 125 539 64 590 750 371 458 605 791 187 775 611 612 961 462 288 281 769 685 809 77 266 671 853 407 389 677 613 921 180 836 712 822 282 335 665 328 495 27 604 668 936 397 969 835 141 278 871 601 989 364 201 594 567 570 779 101 512 359 443 435 194 699 321 71 22 246 426 244 686 964 914 944 919 787 754 637 543 874 252 882 685 653 583 141 46 56 679 416 987 21 186 759 258 197 915 235 328 278 36 648 538 129 738 773 984 578 563 72 270 759 47 574 106 599 949 163 369 980 534 769 868 728 77 883 708 606 90 323 715 512 862 276 956 711 131 695 469 345 220 579 682 401 52 608 277 994 932 428 904 67 243 748 500 872 400 383 239 970 229 434 775 931 107 693 701 427 870 304 907 617 653 405 628 68 633 875 858 728 873 166 985 514 135 659 296 605 114 960 711 253 136 826 253 2 249 115 750 184 740 146 640 211 373 539 963 557 680 360 159 705 434 167 596 901 918 217 29 752 607 69 492 605 528 7 947 475 476 251 94 356 703 495 626 991 652 588 776 337 901 547 416 453 124 718 861 609 326 335 641 881 815 268 996 886 994 426 16 784 832 965 342 939 39 483 203 502 860 327 93 883 413 749 18 821 230 865 717 898 406 817 958 794 480 717 898 100 392 399 796 41 940 374 897 217 718 848 17 320 24 219 913 194 522 722 842 945 393 199 783 469 437 417 486 82 260 413 952 891 525 791 864 6 174 637 684 995 829 816 795 470 828 485 739 496 501 460 659 954 264 287 939 853 465 449 151 913 647 123 280 273 660 141 232 449 863 249 722 102 271 797 10 688 48 549 8 139 479 149 891 937 514 63 547 169 773 117 199 282 576 829 967 978 455 875 667 617 732 424 103 421 177 131 869 463 409 472 757 854 696 16 86 221 297 669 244 555 867 901 888 395 33 947 339 426 847 589 323 16 428 465 341 461 748 411 162 235 168 814 402 272 0 55 910 519 468 624 83 265 846 374 608 518 774 706 441 877 893 861 7 308 935 273 2 100 639 545 835 900 435 820 206 147 70 709 841 73 691 886 794 847 658 825 787 226 821 330 430 417 185 876 65 88 729 969 764 717 303 822 840 732 287 546 803 676 922 845 822 593 674 871 723 10 446 658 683 41 526 743 452 90 546 510 986 268 895 758 147 693 693 494 586 19 422 589 419 593 843 936 881 338 423 847 671 990 317 585 865 323 690 146 972 308 248 365 705 711 381 86 564 376 20 218 344 544 28 861 415 101 655 354 11 899 836 87 629 536 573 363 399 897 899 777 115 100 473 892 450 748 962 641 205 371 91 622 505 390 772 712 778 198 333 764 196 772 933 76 458 603 158 897 993 322 786 25 879 422 367 621 466 425 304 212 453 843 911 275 536 515 126 436 355 943 157 586 568 527 483 789 275 254 975 934 977 48 391 466 520 926 234 691 407 256 340 758 436 99 681 685 299 97 510 231 535 828 92 134 444 156 120 648 364 723 316 5 370 555 300 242 337 546 934 991 638 728 998 158 811 385 991 909 140 241 943 585 309 636 511 546 970 723 959 405 440 264 789 823 503 587 21 735 35 22 746 229 540 100 725 922 245 800 884 967 227 746 32 560 857 561 384 345 334 845 632 600 79 977 255 56 215 833 798 25 76 870 178 1000 623 34 770 361 195 438 630 300 25 973 537 498 917 889 927 253 625 810 223 226 456 219 207 522 889 790 944 517 394 335 4 217 222 260 644 9 742 199 439 119 714 475 457 262 648 832 698 306 631 995 98 576 268 522 839 536 348 937 424 498 319 333 368 187 588 803 73 553 807 367 494 700 176 149 420 274 210 322 390 912 487 873 291 385 117 731 55 195 805 844 3 231 923 420 395 720 116 77 267 607 5 716 951 699 523 162 965 93 953 148 438 123 848 171 1 187 311 802 736 151 324 391 460 978 662 602 208 684 251 941 429 1 138 672 529 216 609 67 973 117 125 115 209 262 379 690 66 341 360 347 744 622 976 779 808 529 929 963 128 512 478 338 377 199 454 682 519 181 656 512 960 401 589 539 661 219 663 216 518 430 361 124 713 931 541 55 892 555 172 411 762 720 179 38 320 694 793 948 728 510 735 915 804 519 749 544 238 436 697 539 353 340 433 72 462 39 600 821 191 943 594 215 246 181 825 56 551 726 719 501 930 731 954 812 566 358 285 984 50 75 942 342 549 109 149 60 724 846 97 245 88 739 908 331 689 618 752 785 306 260 650 480 257 336 710 171 694 765 758 285 854 125 849 7 470 600 289 453 95 50 61 255 565 853 745 380 89 778 620 585 761 399 716 298 9 391 387 97 790 681 513 990 837 810 852 705 614 907 63 143 894 533 254 836 145 29 844 446 823 22 506 714 417 478 571 511 615 595 301 45 704 17 34 495 263 533 548 451 950 85 338 455 666 491 720 244 293 8 621 270 981 475 75 139 401 823 242 341 273 622 362 146 498 701 464 859 169 81 651 790 38 821 256 905 193 820 80 729 380 901 403 520 838 969 856 366 139 9 530 630 247 875 622 679 122 25 545 232 211 233 315 338 657 49 834 65 582 789 376 970 59 547 983 849 272 53 137 882 941 906 163 65 190 485 308 444 612 461 555 626 507 118 664 816 156 703 992 269 276 831 312 296 102 23 937 357 475 127 184 992 504 49 472 777 40 852 305 67 298 872 554 733 60 988 68 768 292 38 816 520 890 853 810 139 432 689 347 457 388 859 627 768 101 724 236 818 938 942 284 603 797 167 766 919
424 28 407 531 840 996 546 64 761 306 116 709 23 640 280 769 83 939 516 228 746 921 860 994 868 186 918 861 3 530 542 843 274 242 252 585 362 752 276 320 321 48 57 532 365 40 366 34 831 137 31 139 32 288 747 557 729 870 769 922 117 414 114 382 853 152 284 155 234 641 877 997 791 793 96 27 342 666 796 920 506 993 607 302 228 654 363 176 679 329 341 555 801 571 638 236 740 392 881 426 836 220 930 619 471 992 263 793 704 683 750 984 507 884 510 70 311 858 694 22 444 296 265 839 862 367 601 490 91 717 502 821 504 929 173 864 125 760 16 631 317 827 475 982 253 125 841 323 39 900 878 605 318 957 631 351 696 567 572 101 600 441 762 190 916 374 870 656 577 98 204 254 392 303 123 487 415 775 327 109 40 456 409 344 971 530 485 380 483 420 713 921 759 296 188 108 780 10 624 55 355 466 949 709 709 390 935 223 272 268 229 174 697 486 151 605 765 298 718 662 698 115 802 483 5 314 430 913 6 706 288 841 670 338 960 302 37 854 293 875 74 567 795 717 863 324 974 488 425 927 927 454 826 699 112 846 850 436 710 428 593 861 212 283 903 277 29 89 44 943 707 759 223 866 990 179 588 609 586 989 414 507 785 532 443 842 457 96 656 846 978 655 9 843 842 298 254 100 249 374 760 446 886 696 900 215 587 865 401 243 143 753 926 546 818 441 203 966 369 317 416 461 133 858 109 105 726 851 397 619 887 127 193 530 782 34 261 202 701 799 491 656 578 89 200 646 590 613 909 575 576 682 182 970 386 493 480 38 281 72 690 460 612 250 531 177 408 122 839 524 787 621 712 384 527 72 671 449 625 208 194 387 420 154 56 560 85 113 649 96 440 144 843 682 482 642 736 363 256 500 127 128 880 741 866 81 939 404 81 813 627 788 258 664 464 827 435 801 946 582 348 926 465 775 902 414 608 382 552 245 391 229 893 809 959 78 699 832 667 480 979 230 717 657 940 925 195 993 933 152 448 677 162 391 403 185 427 868 517 503 943 654 138 897 399 816 434 329 592 733 209 594 981 422 851 166 611 696 489 625 367 751 541 103 647 496 702 794 411 302 1 950 845 541 794 509 719 850 45 966 928 887 662 606 606 87 217 518 64 536 66 118 89 137 202 371 888 553 169 176 680 174 69 610 478 912 106 678 725 263 684 655 885 123 515 457 364 739 230 423 308 428 150 95 315 897 521 258 896 200 748 166 755 359 980 469 460 629 751 719 396 692 175 972 682 976 673 942 614 878 659 980 179 185 938 934 417 608 487 125 466 980 525 169 754 548 855 991 514 524 651 621 812 705 282 972 405 21 987 522 479 753 307 291 871 110 821 144 264 778 524 341 945 698 102 78 122 815 99 128 50 866 380 69 775 490 645 321 384 112 304 115 642 480 950 438 486 282 733 459 617 17 773 793 594 417 137 553 402 594 734 73 115 102 731 947 536 193 347 587 72 344 540 291 271 828 749 86 809 972 915 242 511 751 653 683 208 857 595 559 390 944 358 619 159 134 564 828 952 968 65 482 128 251 243 889 190 617 810 794 757 81 867 450 454 990 378 515 470 207 43 355 67 668 55 885 15 594 352 733 658 731 958 112 545 680 291 808 353 216 187 691 822 392 144 792 917 715 235 953 389 34 706 444 752 783 889 697 404 487 618 785 218 347 992 196 101 252 921 589 522 741 503 450 772 785 236 967 241 310 59 229 837 104 79 372 279 485 472 135 967 324 20 61 73 276 78 680 803 792 186 204 312 361 436 159 989 344 999 53 439 98 953 873 743 904 571 418 891 153 742 240 932 752 481 358 22 511 675 387 108 984 910 643 356 392 579 451 613 374 585 270 691 938 972 933 225 937 892 944 683 899 395 699 359 856 462 16 498 591 872 286 766 828 633 772 97 523 660 6 700 935 178 63 570 329 61 641 616 96 26 92 11 280 708 378 314 341 676 280 231 718 630 985 669 379 646 622 453 549 371 209 294 500 598 516 41 640 767 726 132 789 833 18 968 945 559 805 689 619 255 747 302 912 739 158 741 98 714 300 824 321 75 68 629 882 537 25 835 43 245 413 250 390 538 159 530 793 508 132 528 266 730 388 789 23 12 228 957 448 251 698 844 634 10 535 988 95 25 483 931 340 343 181 652 721 929 327 523 706 130 976 815 112 876 32 962 636 954 716 247 492 370 750 806 825 819 220 869 123 781 367 792 189 290 727 124 941 532 582 164 904 784 474 808 523 103 996 705 931 88 751 335 620 198 764 19 921 858 155 211 940 177 48 432 488 305 869 904 609 297 218 591 508 94 969 825 226 18 149 210 350 722 501 711 295 286 929 944 334 827 139 695 848 937 196 770 274 623 285 58 779 167 750 657 369 562 183 393 628 161 614 242 312 922 326 423 963 275 264 418 424 340 279 77 349 266 392 804 771 875 26 639 872 666 119 239 217 446 708 518 392 753 772 105 131 811 524 227 934 42 175 745 523 313 37 189 251 456 310 214 750 139 730 494 97 823 538 977 879 468 433 437 58 38 996 912 306 181 934 644 728 185 281 847 185 344 144 100 880 422 245 295 150 60 432 21 195 267 68 54 118 53 269 246 291 119 531 63 758 412 517 948 542 692 172 820 45 951 734 129 634 678 192 154 246 176 547 604 702 620 111 553 696 807 626 368 416 581 612 861 123 543 234 764 560 148 44 118 337 476 889 452 392 400 284 488 975 381 611 721 446 299 994 474 119 163 328 905 648 636 412 120 84 558 732 259 611 849 677 899 96 184 58 832 656 664 494 170 229 650 906 685 188 376 857 349 654 655 503 429 578 156 320 560 914 550 966 24 543 350 36 998 573 379 176 325 537 533 802 829 778 30 360 519 461 677 136 984 248 830 488 336 235 565 893 289 208 783 102 324 9 561 46 372 593 883 932 674 985 779 524 913 576 441 741 131 511 547 187 47 303 854 851 906 436 174 646 222 696 776 510 568 560 991 470 375 23 36 847 238 847 882 873 908 537 609 538 942 491 168 719 461 413 319 482 920 57 207 792 142 622 865 598 852 851 771 994 48 34 374 681 76 865 567 382 421 514 975 64 584 173 716 585 856 581 637 948 438 562 897 377 632 123 426 207 323 440 463 773 224 668 332 499 520 7 500 567 563 699 941 894 449 772 107 550 268 634 512 546 737 645 301 795 597 515 383 489 346 717 857 973 798 920 467 541 316 669 919 808 199 231 838 989 874 856 377 520 357 222 727 788 310 304 672 812 686 367 580 356 300 410 292 86 459 336 973 464 450 19 14 183 298 889 361 446 778 558 34 574 797 835 969 667 622 883 774 345 145 522 87 257 879 925 884 188 490 782 816 516 596 312 469 566 273 100 688 402 573 852 35 252 732 692 406 48 534 491 786 61 338 774 244 977 388 451 28 420 758 934 599 625 33 561 640 996 451 633 610 608 410 339 793 518 52 275 497 827 602 55 334 205 447 807 834 772 777 421 828 59 859 898 557 257 172 469 575 948 605 212 947 930 986 351 964 152 147 508 955 596 165 230 549 967 723 599 373 971 501 143 477 420 654 684 296 892 233 228 993 164 492 47 924 216 635 127 49 920 814 24 509 828 345 605 262 397 62 239 260 413 126 441 278 141 556 319 582 290 206 194 82 759 661 996 158 730 398 579 473 273 996 146 495 83 728 372 98 621 923 899 153 372 394 762 257 954 232 229 615 147 92 616 171 761 201 598 351 480 626 264 157 760 668 588 982 291 331 122 428 796 320 190 997 337 433 215 894 31 330 936 270 145 121 90 192 177 140 975 566 636 555 36 895 74 648 266 413 571 985 355 215 453 890 168 205 251 715 687 603 841 46 988 13 211 499 353 455 57 934 906 724 430 110 592 51 379 248 125 382 348 735 904 4 222 285 22 283 515 277 705 663 540 303 219 17 250 873 426 337 639 309 425 149 662 95 528 385 808 619 240 681 454 976 15 191 306 634 778 846 881 907 891 738 117 135 151 183 280 387 555 155 31 166 480 216 749 333 275 936 741 84 397 458 626 914 181 995 263 8 725 966 263 569 531 80 745 763 274 574 27 7 972 419 5 220 119 141 731 513 225 197 598 442 287 484 609 983 538 848 744 2 908 306 676 925 793 134 491 160 552 641 373 961 939 965 182 104 451 548 458 213 798 693 585 146 889 505 643 445 668 799 866 0 767 621 377 27 635 196 601 287 642 864 198 269 670 687 207 703 557 720 720 180 291 71 289 544 621 956 248 526 913 583 755 240 778 898 151 219 606 221 871 70 844 788 263 554 411 93 364 800 231 152 103 756 437 817 923 431 149 551 537 113 537 911 853 994 391 970 221 226 931 901 601 237 656 790 89 665 18 90 202 329 397 628 480 643 779 813 284 529 548 339 638 589 49 805 807 68 529 496 534 493 230 539 196 360 199 86 58 328 913 354 180 768 113 136 682 744 620 535 888 963 341 111 921 326 856 322 139
781 249 480 720 51 191 810 180 698 286 400 653 65 54 560 272 950 29 79 999 567 733 906 452 756 178 49 128 440 573 758 472 991 644 930 301 406 749 446 286 232 709 547 970 602 328 281 298 469 621 579 422 2 406 45 292 370 677 525 718 315 605 424 104 559 122 575 358 216 973 271 223 503 561 143 89 928 589 964 454 269 929 13 433 366 85 113 484 227 433 456 258 416 529 361 458 823 431 838 281 870 830 263 51 668 618 578 739 680 220 568 570 433 269 827 704 137 968 430 930 960 409 866 598 851 869 124 448 252 565 363 673 351 823 6 965 288 949 67 824 377 147 337 625 458 508 931 443 750 590 27 745 884 430 877 136 968 105 706 689 934 399 112 517 104 262 44 4 380 786 279 480 777 713 481 824 277 135 375 787 290 726 355 319 0 53 881 971 956 379 142 951 16 647 914 63 287 185 887 699 54 293 904 493 235 53 859 931 586 274 293 936 752 205 522 151 205 54 553 646 775 329 751 905 566 759 844 998 748 208 311 151 23 617 368 358 660 12 900 872 341 71 131 859 572 835 733 526 996 116 451 586 353 51 835 17 610 427 791 539 257 472 478 821 595 199 557 541 651 381 302 594 771 792 272 692 387 262 193 777 195 243 923 991 830 373 167 662 122 868 284 662 300 193 356 824 132 290 727 569 736 415 153 614 5 320 301 636 878 444 943 308 61 764 787 111 372 280 718 234 927 709 212 33 401 1000 93 86 31 502 917 212 33 601 434 824 935 233 910 3 308 380 605 499 15 538 692 72 462 770 908 92 620 977 154 107 531 45 130 882 534 107 253 389 761 808 335 638 778 710 41 187 324 188 841 412 951 335 803 829 85 825 419 255 570 186 724 366 742 389 428 802 954 117 179 406 72 316 766 99 53 82 929 178 172 588 662 306 240 983 468 421 268 179 173 767 695 107 405 920 30 143 276 930 111 415 470 758 926 218 334 452 119 910 805 771 573 752 843 651 920 450 283 738 745 271 708 690 693 21 267 108 108 10 498 878 812 626 643 446 657 978 516 269 378 150 265 652 218 305 449 346 543 581 199 986 879 420 77 491 239 101 569 474 589 812 483 244 24 73 955 519 148 217 720 452 959 835 245 424 666 484 529 196 188 858 57 528 144 23 898 440 228 307 138 2 647 68 891 270 488 599 454 545 207 831 422 436 608 673 254 854 364 56 262 462 700 466 762 51 517 113 219 916 618 43 286 884 176 552 328 898 1 502 63 677 669 729 655 42 415 474 194 278 266 316 180 236 686 145 507 84 515 822 296 277 333 71 599 321 576 23 73 229 731 945 817 419 696 823 889 122 743 368 367 546 170 749 799 595 127 969 43 595 744 526 181 495 414 210 619 242 972 990 365 723 847 730 134 884 413 807 347 378 652 286 588 498 190 35 175 94 444 268 831 329 685 255 200 565 865 805 919 23 325 238 846 136 184 404 986 936 840 158 473 101 233 398 562 702 867 164 489 612 429 349 711 439 740 31 177 126 646 733 327 904 203 267 452 505 150 617 318 536 784 757 822 968 549 243 921 543 947 678 120 231 110 999 163 661 307 86 455 589 59 490 974 799 439 86 896 2 617 372 420 987 814 169 187 112 734 119 423 965 869 768 552 341 490 539 804 179 89 121 230 270 191 392 214 51 234 675 739 208 164 79 102 692 615 761 84 192 564 334 398 49 147 400 336 299 476 894 493 250 667 647 780 607 678 250 55 373 17 866 707 152 461 101 342 42 732 67 374 398 737 736 357 700 845 94 313 404 963 80 795 203 512 30 872 460 882 528 146 414 537 249 802 557 101 488 544 365 857 373 717 678 989 170 916 629 683 286 457 21 386 588 860 525 344 566 741 520 329 39 633 933 834 479 809 517 99 43 97 791 70 368 535 733 256 917 319 517 944 145 594 650 282 182 886 906 215 276 556 626 78 785 995 109 3 858 909 924 538 128 681 871 389 927 980 7 627 891 932 750 554 932 513 185 206 151 243 930 701 447 463 781 710 79 797 172 305 729 220 574 304 586 636 607 278 604 735 496 338 841 767 446 29 902 712 758 650 226 990 229 299 390 395 181 397 157 50 156 629 482 310 584 561 363 948 366 783 59 793 213 247 230 42 888 940 614 159 756 87 114 409 100 145 943 548 688 74 206 689 573 7 564 976 374 555 454 769 501 467 355 958 467 541 448 343 579 248 321 76 426 912 736 499 856 759 328 479 858 596 43 638 584 634 564 407 573 642 677 949 222 275 243 251 917 571 631 229 591 178 287 238 562 494 968 135 673 471 185 354 639 905 431 118 365 394 299 123 386 892 146 69 359 746 809 722 97 911 118 8 6 107 21 690 490 913 252 957 567 836 727 528 707 820 420 984 980 474 37 593 376 601 369 939 866 584 700 39 363 550 65 825 928 623 3 807 526 432 639 992 619 753 680 217 276 754 310 58 958 442 186 848 373 563 932 997 743 839 403 978 664 453 200 811 589 621 471 818 363 670 106 632 69 388 69 635 214 641 558 103 388 393 361 790 45 185 365 410 535 511 659 259 268 682 16 274 494 40 792 236 349 264 713 768 343 211 202 162 316 988 576 371 518 970 319 874 380 66 510 542 794 726 987 28 787 763 378 505 11 464 619 671 368 314 318 749 224 779 112 109 45 895 37 418 837 436 459 826 911 687 195 22 601 709 451 139 338 604 48 842 805 676 24 116 730 574 355 472 825 18 323 893 444 824 224 349 441 785 60 261 163 244 133 987 460 592 967 330 886 392 535 426 317 936 852 125 294 792 635 38 98 202 682 126 86 565 699 644 210 794 912 961 731 260 928 981 276 421 392 448 659 390 247 322 954 728 896 106 762 404 385 149 116 545 293 849 583 998 922 873 241 607 278 626 613 384 382 558 297 504 538 198 765 156 995 985 29 506 280 171 377 628 935 962 176 331 457 580 515 946 223 485 159 716 172 526 68 321 680 381 203 360 14 98 929 71 406 402 944 36 27 979 16 408 111 816 533 496 573 738 480 295 411 637 244 438 752 128 742 514 395 348 716 837 208 616 260 450 778 445 569 223 464 46 316 967 692 320 526 518 224 776 298 902 610 358 768 903 666 323 815 813 423 210 523 96 673 510 738 221 819 158 883 379 246 862 1 501 17 614 257 585 352 495 669 345 334 273 509 52 623 94 955 788 481 14 98 829 758 953 423 994 825 500 85 606 243 91 779 679 888 100 991 880 347 890 717 88 66 435 34 196 871 625 431 973 969 536 544 861 917 675 816 26 217 971 23 937 141 226 888 382 35 117 513 237 473 312 792 725 768 883 896 34 831 821 528 941 108 427 999 369 310 373 938 68 532 152 691 674 107 391 715 581 685 19 936 854 679 524 306 20 571 105 264 447 342 938 657 209 10 703 182 755 823 863 145 527 885 183 841 497 667 999 314 924 153 492 692 523 892 901 903 977 956 658 498 81 835 747 24 509 975 412 279 665 198 437 553 897 254 520 313 815 148 270 616 858 64 62 661 502 950 411 132 508 167 885 294 688 757 484 72 871 926 719 697 359 682 715 151 352 298 465 372 294 653 673 522 786 942 174 868 129 597 969 237 656 79 875 742 189 328 801 679 729 896 477 973 155 233 165 40 92 531 587 802 340 276 213 109 48 709 982 370 918 854 317 535 491 973 303 217 417 333 530 313 168 353 922 396 532 529 828 72 521 396 222 236 630 823 664 917 612 960 677 615 611 464 403 254 713 300 764 496 613 226 654 963 82 514 765 86 663 234 539 395 204 576 64 251 770 805 894 55 326 904 583 163 441 842 80 446 915 302 4 980 702 917 280 176 899 462 289 268 242 914 292 39 9 680 11 918 519 364 466 734 704 897 645 391 653 114 250 637 182 199 609 29 86 60 140 397 115 56 35 422 298 208 661 638 772 776 800 414 60 803 399 657 966 333 161 523 225 78 723 287 649 448 806 91 75 367 993 96 169 819 431 229 425 745 339 623 773 641 819 789 197 257 852 530 925 535 789 288 714 109 486 192 443 301 396 559 551 243 603 436 933 592 166 633 285 660 459 430 297 167 622 961 598 867 136 136 648 1000 114 647 699 166 640 797 385 183 258 250 591 920 868 517 808 778 95 483 983 544 249 350 694 724 855 517 346 257 201 733 90 980 56 528 659 807 47 530 255 873 730 540 208 675 160 721 757 76 316 827 965 555 224 413 600 274 376 199 975 409 306 79 141 237 624 507 888 510 246 204 942 134 540 550 774 139 684 156 639 113 121 313 691 436 850 311 577 156 853 850 876 938 782 770 631 653 760 361 21 547 533 711 672 880 833 600 796 39 482 51 907 834 697 927 864 722 350 840 25 860 362 205 475 969 798 171 546 479 241 587 590 99 952 568 309 241 332 618 291 374 157 689 32 458 10 877 383 314 597 917 721 718 832 673 705 30 582 910 186 726 133 560 460 253 151 563 37 445 856 733 12 388 192 595 231 788 945 130 487 763 83 219
289 346 588 670 82 982 785 175 581 708 953 986 328 311 48 813 484 269 866 610 964 450 937 335 543 2 705 945 638 365 402 942 16 436 331 509 894 473 626 212 249 139 67 313 972 801 823 714 276 524 645 161 162 302 391 416 9 351 720 392 831 484 828 187 184 63 34 390 644 629 583 960 799 374 284 438 685 944 422 399 643 269 984 387 795 398 537 162 552 53 647 18 298 969 56 341 160 517 454 42 37 177 266 712 73 128 433 280 355 371 853 768 415 202 60 319 356 856 250 660 940 359 505 141 471 184 188 218 674 136 740 289 296 898 307 833 274 811 688 521 666 889 999 402 907 525 375 479 789 364 335 160 683 719 801 315 357 306 128 830 485 83 45 916 633 775 283 607 210 737 520 480 584 864 589 561 393 322 585 628 963 999 387 387 550 904 616 781 443 804 100 693 417 776 312 620 684 560 317 495 506 125 634 607 63 142 344 866 114 674 735 413 378 9 979 98 288 244 610 378 52 628 682 189 177 970 691 88 228 402 479 317 790 785 200 750 84 483 686 729 272 208 950 986 353 495 46 970 650 381 763 67 783 178 70 969 843 795 302 866 211 828 368 374 815 465 628 62 576 188 313 395 348 543 803 478 96 112 877 574 478 863 921 785 855 651 990 614 195 630 217 273 597 156 196 717 774 766 373 734 437 199 394 468 927 369 695 343 306 979 112 708 75 620 732 868 416 215 360 392 564 886 832 359 444 753 549 633 411 235 265 704 700 469 107 17 130 57 771 664 413 414 181 416 840 782 81 413 854 908 182 741 852 380 346 596 629 234 569 676 425 195 932 924 440 626 864 438 90 585 977 511 243 120 690 374 623 632 258 908 474 280 187 32 761 820 224 191 930 237 754 324 837 975 376 531 432 351 920 400 729 731 122 702 503 79 922 819 835 36 434 178 514 162 476 590 170 463 971 683 734 816 997 517 365 411 906 332 304 584 605 99 172 683 910 180 798 946 580 28 59 388 94 838 20 568 163 939 419 601 578 711 622 905 692 452 756 489 541 161 148 460 14 524 659 474 386 212 451 574 292 244 7 404 976 427 575 657 995 13 407 404 31 556 881 553 10 957 598 667 431 57 595 499 661 175 648 699 169 948 708 740 8 113 106 686 319 1000 611 339 377 887 698 58 123 258 295 308 326 293 875 989 931 134 498 2 86 465 158 625 808 710 519 992 102 871 4 156 255 933 78 741 240 710 822 286 214 962 299 762 424 391 820 552 827 712 649 24 833 678 912 726 155 834 127 235 724 714 658 456 535 452 54 901 805 934 973 979 607 965 614 328 918 458 764 190 680 176 461 28 80 987 233 596 436 265 180 321 205 110 480 134 606 68 236 658 579 917 459 802 121 562 229 382 548 120 826 388 141 853 381 540 897 5 395 383 191 571 778 426 164 906 477 799 762 343 227 746 450 766 426 926 960 722 570 970 596 271 791 314 847 769 879 622 509 543 711 512 515 184 40 972 572 848 512 975 993 284 79 956 667 438 986 451 469 670 334 474 834 868 470 636 792 988 800 242 844 54 556 146 247 273 713 854 230 397 776 591 615 661 726 551 551 562 246 122 446 695 646 309 462 762 945 203 392 406 608 525 566 671 773 152 812 871 602 742 369 511 28 371 501 369 117 544 397 221 545 693 281 516 380 242 809 942 418 28 841 168 491 750 488 70 452 244 175 882 215 283 531 841 232 109 321 617 311 398 88 341 341 184 47 55 511 351 209 332 863 887 707 571 779 299 359 328 231 24 697 379 862 547 463 391 712 574 145 526 264 992 13 870 406 605 869 688 885 946 888 690 851 872 992 47 775 596 363 97 558 240 269 154 287 901 487 615 529 154 352 249 35 445 44 733 337 646 354 375 721 385 934 164 553 608 51 380 670 70 641 38 706 909 323 351 64 478 725 333 744 76 327 121 497 618 804 534 962 190 896 740 660 525 889 949 793 459 280 571 704 8 917 916 560 411 410 139 245 735 694 582 17 277 544 927 929 751 728 677 466 680 404 17 225 274 547 699 533 763 603 380 913 449 943 198 260 179 926 903 189 932 900 485 807 993 190 76 568 809 738 415 132 493 860 182 563 927 455 27 43 979 653 680 213 150 587 833 332 400 91 795 678 718 846 119 448 545 467 272 87 496 263 848 367 944 983 59 1 988 101 808 594 29 253 768 183 496 435 794 525 589 784 656 716 577 325 898 848 273 336 627 857 945 994 30 131 477 98 673 438 558 303 383 656 899 701 516 530 251 423 366 143 315 268 373 821 77 802 25 991 522 593 159 794 364 933 556 742 949 635 745 26 836 739 28 208 376 108 172 24 223 166 816 216 791 504 348 902 872 318 656 527 255 129 508 343 751 257 495 817 482 71 602 873 444 825 661 571 318 749 161 19 482 41 717 65 401 279 774 270 729 499 102 370 43 941 818 824 15 874 228 202 528 954 525 379 837 21 734 714 409 957 628 139 554 420 354 936 669 291 33 244 726 409 853 115 113 324 73 905 997 745 615 267 673 194 748 955 510 609 250 702 201 252 493 49 374 699 555 218 261 923 552 939 886 681 794 165 490 639 91 282 78 884 556 226 839 898 341 671 484 500 248 642 291 980 52 349 109 83 710 507 452 120 243 891 335 441 34 978 177 176 87 719 937 856 648 604 245 733 227 453 807 110 786 201 57 124 138 99 453 305 533 23 844 768 73 206 184 219 682 759 321 640 87 967 524 899 640 320 470 895 372 322 357 442 766 850 756 536 735 259 629 559 822 577 592 301 212 985 526 946 797 727 261 508 338 717 325 591 879 741 35 951 859 838 388 949 112 486 720 342 964 104 587 238 45 146 441 338 428 796 98 204 313 842 350 382 570 781 972 752 84 806 527 473 495 475 67 30 773 849 239 449 98 736 573 116 592 374 419 632 266 938 640 212 962 532 567 430 150 679 399 53 753 496 942 77 168 911 9 919 17 347 67 818 793 981 962 893 257 974 801 271 446 542 808 751 548 456 275 273 863 562 452 144 148 526 569 113 96 445 355 66 184 138 207 677 409 3 121 600 470 722 572 627 184 590 489 870 244 966 428 814 543 399 922 350 32 241 586 167 231 676 305 574 368 651 886 465 987 174 783 118 436 297 975 405 762 481 888 555 127 92 957 573 204 489 832 915 740 663 373 565 597 310 33 39 764 836 154 199 1000 696 773 315 758 38 300 364 267 935 276 27 288 105 152 582 936 203 243 12 10 309 244 665 619 293 617 748 546 25 381 111 215 861 183 657 777 521 727 261 444 429 380 15 325 32 8 892 67 710 778 631 928 5 265 522 554 316 208 119 85 390 890 152 730 234 685 396 594 18 33 248 677 126 950 294 121 709 879 134 742 384 772 882 89 256 959 880 249 11 765 534 810 398 188 76 89 619 373 750 134 223 694 242 456 109 225 147 258 494 64 689 369 135 279 457 884 672 465 371 129 490 61 366 758 414 916 987 316 372 325 786 992 777 231 755 948 965 738 914 804 901 309 723 557 239 67 29 235 207 640 133 267 904 288 948 557 447 207 154 29 757 789 998 526 74 751 2 603 693 554 830 387 412 729 952 866 968 732 518 644 358 336 179 968 6 12 50 636 540 165 193 722 300 738 909 227 103 249 58 652 586 838 655 613 339 142 464 944 285 442 538 570 730 386 222 495 383 991 55 86 982 169 664 654 599 883 275 908 557 710 421 848 636 36 69 484 57 902 168 665 178 604 388 60 345 186 333 602 362 32 97 618 400 983 618 176 621 255 173 791 996 739 340 527 428 395 811 6 539 517 351 709 612 839 554 716 872 577 620 961 988 134 62 386 760 208 161 993 198 371 72 430 788 1000 385 355 546 907 886 760 630 669 746 291 567 131 989 920 401 683 908 628 924 646 330 908 151 607 156 914 624 279 810 407 903 1 975 299 171 56 314 78 192 392 408 926 150 53 652 516 969 770 637 523 220 392 524 781 528 750 765 978 916 962 493 535 517 785 959 72 673 826 813 740 510 681 829 804 149 533 772 444 68 697 140 880 95 482 136 232 61 649 787 235 942 928 654 737 439 688 858 779 472 39 845 359 251 857 662 352 797 792 254 93 970 649 125 115 22 410 956 410 613 345 883 53 715 538 278 19 669 363 780 628 277 942 286 995 718 101 668 880 186 558 878 4 944 397 516 844 33 103 85 199 460 128 389 176 523 518 782 72 876 996 403 68 237 485 703 125 492 990 153 830 867 693 290 765 687 264 758 956 770 176 495 701 865 235 0 125 197 345 958 413 361 661 468 826 592 667 427 810 36 286 819 595 329 826 308 93 617 325 601 539 753 802 561 936 675 690 859 85 887 75 513 848 185 320 737 632 767 573 458 933 502 345 235 6 42 990 766 279 925 205 839 739 142 821 871 491 747 977 221 816 816 106 947 843 890 400 625 638 868 660 483 652 262 433 482 760 731 406 961 473 89 828 769 346 137 671 928 852 93 490 743 870 159 756 157 557
450 640 374 541 83 781 338 651 308 335 759 458 652 321 670 95 820 348 983 434 756 526 568 80 663 807 774 512 703 849 397 96 6 258 70 261 589 342 900 150 469 608 142 188 283 173 40 917 583 167 715 364 936 169 365 738 189 971 145 94 361 62 898 531 90 369 532 982 757 94 66 554 188 957 45 255 117 528 274 160 651 72 635 423 89 919 406 639 969 289 840 778 572 722 388 168 370 166 116 370 134 37 697 707 268 752 643 171 566 291 788 253 682 529 569 357 303 789 580 644 587 483 948 915 554 716 628 958 653 38 726 824 43 311 340 439 551 933 383 633 399 249 963 968 413 933 325 301 380 395 517 797 875 179 38 993 266 809 973 79 834 833 752 921 174 868 647 920 493 413 603 113 109 124 331 758 129 711 409 881 522 511 357 622 49 852 113 639 394 218 604 698 524 987 605 462 734 402 472 741 135 28 396 924 775 984 154 106 901 632 937 897 558 583 688 981 762 161 848 275 588 939 74 809 355 62 203 727 245 120 173 745 240 691 404 377 455 324 362 210 136 635 342 701 802 706 318 133 375 379 468 943 673 132 794 755 156 949 255 708 31 372 256 320 960 365 181 779 843 871 850 850 590 84 629 318 784 910 718 643 471 798 99 162 353 139 982 154 92 698 429 702 86 812 419 465 100 790 80 881 671 943 889 831 11 556 758 684 701 371 460 540 417 268 423 62 2 398 530 605 933 631 669 782 845 312 660 550 192 566 672 291 354 547 180 436 912 365 52 376 638 302 537 189 293 64 473 235 104 196 528 998 976 72 728 652 656 982 482 652 826 201 521 955 581 890 639 47 890 147 675 930 971 917 436 224 508 236 515 714 418 548 730 700 179 550 168 177 877 651 986 64 927 594 150 1000 191 481 714 836 790 480 348 819 526 288 130 724 787 674 13 962 822 700 235 673 677 908 22 725 263 880 980 279 241 610 810 844 284 831 746 679 571 159 989 195 322 349 378 189 158 964 231 789 729 835 531 492 909 157 128 624 317 177 542 637 39 420 377 150 112 483 910 806 957 817 884 700 597 475 620 335 458 111 866 954 333 239 851 807 69 843 658 403 847 286 67 934 617 539 302 287 739 908 807 364 904 81 431 788 234 239 679 990 760 867 454 980 607 206 804 969 157 921 778 399 64 973 159 894 228 50 78 888 553 959 372 438 30 18 702 958 896 713 535 7 464 404 914 569 125 191 824 133 412 104 941 468 305 517 253 668 55 794 993 386 943 596 24 40 514 487 985 56 695 383 841 344 238 156 781 106 849 713 946 135 315 589 674 266 926 540 919 514 294 710 54 308 392 200 211 448 162 954 625 973 740 871 793 843 735 533 349 969 151 865 75 77 708 400 769 843 59 473 906 525 447 569 201 31 683 675 120 681 437 572 50 108 98 720 320 462 310 275 893 77 934 544 720 170 175 981 764 462 71 530 172 611 689 758 465 132 286 123 95 392 438 450 387 445 899 128 296 381 198 943 678 423 873 282 33 556 962 670 140 764 7 270 287 126 56 541 426 843 395 997 864 378 852 237 44 418 557 471 722 236 381 531 862 863 187 7 295 423 164 686 364 430 105 723 813 901 667 284 193 301 964 882 570 786 632 256 602 299 988 754 611 169 177 148 832 63 750 61 816 366 803 343 723 484 838 151 538 691 401 275 376 322 539 303 956 726 857 261 504 616 360 647 363 871 645 794 51 965 288 674 706 728 148 451 511 431 93 858 282 933 886 661 58 90 799 42 610 210 952 751 206 154 481 998 724 140 950 689 258 636 616 86 479 256 951 157 184 702 379 505 87 583 895 773 516 335 997 299 347 923 484 961 76 561 170 725 694 827 585 738 614 907 825 182 540 730 456 832 492 603 523 651 861 750 440 917 88 833 776 328 998 149 812 308 661 62 579 459 894 169 995 361 975 667 48 89 500 412 474 495 865 14 434 399 612 15 247 832 351 528 386 439 339 988 236 756 425 250 352 933 488 619 490 753 271 757 624 653 637 657 289 18 891 312 449 188 470 797 202 512 754 228 615 167 977 221 398 754 595 740 520 515 252 573 430 722 199 552 958 66 920 335 34 566 716 609 110 110 918 550 908 240 389 343 713 790 510 276 786 754 954 309 36 571 35 764 123 265 874 14 836 501 499 266 827 837 791 297 428 327 649 718 876 890 717 608 239 467 749 207 881 302 981 839 62 51 796 364 407 463 410 231 930 389 115 902 534 520 586 218 544 690 16 305 727 944 260 633 480 124 710 361 453 656 921 728 818 538 47 97 953 391 476 115 221 481 448 127 996 716 578 643 833 304 197 876 979 374 82 273 445 352 777 351 60 171 324 475 543 126 922 569 984 891 457 276 549 679 119 683 466 945 767 373 644 527 507 243 646 494 556 529 335 101 942 382 311 265 165 119 208 375 8 719 541 695 486 320 149 901 385 734 452 291 823 905 487 772 738 771 332 66 463 650 443 666 257 218 872 213 711 796 489 833 935 481 307 452 506 258 680 499 300 107 265 100 923 862 907 720 368 929 214 853 854 645 343 150 892 991 630 138 905 156 185 85 42 426 41 693 477 961 502 901 261 761 608 614 219 871 559 15 687 289 356 744 741 769 213 678 124 826 858 753 913 343 925 440 57 967 599 700 686 702 467 516 563 707 139 141 328 194 830 674 505 614 421 360 800 87 9 609 435 952 5 614 19 373 102 769 700 820 837 173 662 202 811 830 446 389 929 250 967 73 237 29 314 487 220 350 63 608 147 422 280 580 654 74 819 431 692 662 552 487 789 209 141 444 0 712 633 429 600 369 451 908 584 448 598 839 178 436 107 28 278 572 403 92 863 801 227 13 485 519 576 100 118 779 242 158 733 579 163 23 882 435 779 819 309 537 358 115 693 470 224 708 519 544 868 589 391 309 264 640 555 465 771 103 218 981 217 984 341 363 737 631 565 579 12 192 408 567 14 480 222 894 770 680 316 930 216 857 259 56 751 945 415 50 384 572 747 778 642 290 77 239 795 586 721 363 301 738 623 224 561 777 390 885 292 248 420 551 250 663 433 733 121 495 111 394 725 720 745 445 422 245 966 295 345 963 61 975 763 163 601 403 613 28 326 344 20 878 126 711 494 858 254 782 801 931 166 431 707 904 773 672 648 282 676 960 497 49 106 305 698 601 133 790 732 468 814 344 475 258 81 255 26 824 736 519 138 599 344 688 968 688 122 309 371 681 248 865 709 871 319 242 844 927 631 607 871 839 330 919 887 724 591 439 91 435 432 544 815 665 636 842 272 757 299 815 931 530 940 305 619 2 712 374 491 789 961 798 536 65 902 929 79 884 705 292 797 778 97 189 911 260 262 373 949 979 230 49 244 486 183 262 829 814 273 584 439 370 72 8 562 374 153 327 783 772 853 782 753 864 277 17 444 567 897 598 939 87 337 757 369 837 169 686 195 743 249 896 809 849 879 309 529 883 304 13 681 627 512 755 400 147 411 478 842 218 501 141 346 365 924 445 560 993 15 121 755 155 525 867 3 832 223 778 243 533 917 868 285 395 4 1 627 461 29 917 171 767 152 800 27 537 817 716 744 368 938 244 359 662 290 483 233 49 991 343 766 135 321 744 329 451 835 734 831 829 73 587 312 862 932 350 373 888 947 860 498 397 276 62 495 132 592 217 127 43 699 953 626 687 808 546 68 524 204 18 806 798 108 937 742 143 704 484 650 448 792 425 414 791 888 37 685 602 32 122 215 857 870 311 200 865 527 933 10 912 334 979 336 654 405 802 575 307 548 658 225 219 367 276 659 200 782 465 839 372 251 102 640 609 665 464 577 625 666 493 161 141 269 959 279 167 84 769 867 418 609 509 291 823 17 744 545 990 880 151 798 750 772 969 691 933 366 762 509 483 856 778 690 405 618 685 21 872 297 375 634 149 28 797 382 816 441 248 903 868 327 886 546 662 655 885 212 910 85 691 955 22 743 376 275 864 668 235 970 341 246 911 869 909 533 952 761 282 137 357 915 785 748 349 496 928 992 628 765 938 878 779 350 212 160 810 696 727 978 416 190 641 23 533 916 545 657 165 593 163 143 83 972 254 167 234 114 864 18 578 46 84 1 416 974 290 684 473 146 514 96 338 860 42 574 681 518 394 768 473 402 847 393 892 503 923 416 699 229 339 885 432 196 259 144 823 306 46 232 848 621 514 182 680 131 236 205 768 25 850 664 652 567 761 513 946 210 490 550 823 780 309 987 634 731 89 37 345 999 491 719 834 594 663 94 720 994 715 65 59 564 743 641 595 298 999 622 641 209 673 424 397 606 723 459 377 928 93 226 818 53 629 944 778 859 346 582 281 461 772 323 117 573 996 267 302 883 166 965 714 805 155 194 491 959 105 313 248 785 888 186 42 281 674 478 713 547 507 596 306 207 188 990 568 855 143 483 315 132 825 101 648 442 151 427 503 176 732 155 890 828 962 103 200 846 726 270 434 821 506 462 976 945 847
531 495 341 483 303 856 742 397 268 869 318 334 495 49 901 392 913 929 375 365 204 25 328 462 9 320 826 785 430 922 533 153 906 516 141 847 558 917 555 942 510 284 103 321 464 638 391 890 576 15 941 832 317 100 309 525 664 557 34 392 373 607 316 32 595 842 816 644 215 710 926 266 859 560 287 72 944 445 985 518 605 224 342 77 788 664 934 9 722 364 388 558 299 662 425 783 202 564 386 874 349 60 8 237 23 307 358 307 288 588 213 481 622 429 399 195 632 547 427 837 833 39 67 462 704 732 967 291 800 267 460 170 884 876 966 778 597 471 778 586 110 99 280 95 306 9 997 19 271 259 346 543 861 809 505 494 90 273 330 512 93 131 641 524 529 189 593 423 319 751 809 320 755 415 76 484 384 223 798 29 105 744 715 611 821 220 245 264 657 242 994 659 463 941 685 433 876 357 221 633 36 318 332 779 177 111 929 271 54 937 63 235 344 215 986 533 780 707 613 13 473 71 792 609 896 357 298 201 164 507 13 371 713 141 844 845 282 930 512 385 991 649 219 164 6 16 863 562 488 664 591 692 596 477 370 198 497 165 149 309 193 414 610 266 77 625 995 438 582 590 575 10 506 443 26 89 81 736 668 310 41 422 885 478 367 644 201 911 160 199 866 990 818 164 650 131 747 58 145 494 894 321 92 859 121 968 46 619 174 647 469 358 916 871 631 196 183 466 214 279 903 606 57 331 408 355 998 290 820 491 672 606 364 259 720 276 152 916 564 82 350 626 435 143 535 646 457 359 802 964 331 100 523 965 14 358 340 578 232 75 206 664 979 62 466 448 132 799 830 32 501 998 143 864 50 221 153 285 421 70 871 819 939 834 599 933 983 510 760 807 683 60 440 570 220 840 208 665 626 593 459 423 571 33 82 312 878 356 31 143 313 82 743 996 799 286 196 337 583 389 363 49 568 632 694 428 163 611 365 636 696 31 919 323 333 866 546 480 874 832 775 533 4 556 142 109 28 419 482 157 924 491 289 871 429 757 987 216 123 864 843 486 823 565 900 360 559 698 62 511 519 896 403 356 91 156 768 766 841 343 99 361 244 663 300 974 242 534 948 26 805 855 646 727 796 800 86 847 465 170 714 731 45 910 371 261 486 266 663 437 949 126 629 778 923 556 974 510 133 592 925 611 619 633 95 486 387 588 296 84 594 106 277 579 310 951 446 211 927 448 520 120 810 93 689 689 609 665 887 45 112 256 882 918 846 7 514 159 834 294 372 600 881 298 723 253 37 80 285 951 102 134 877 294 158 295 829 585 485 135 969 9 494 10 18 349 712 800 659 403 910 354 64 94 404 196 311 207 290 718 258 366 557 452 738 157 680 946 965 900 848 966 522 946 945 786 914 516 393 503 868 479 858 157 547 465 210 183 540 481 173 885 162 529 711 314 7 860 2 498 791 901 507 399 192 20 627 238 84 891 665 770 481 258 322 659 29 979 71 196 198 992 654 569 761 370 625 986 604 889 374 388 710 678 194 163 326 496 286 769 763 135 898 418 251 827 719 177 864 582 284 796 155 723 156 975 873 61 770 571 679 891 199 675 453 954 695 657 238 547 113 481 237 58 180 560 101 528 577 595 789 670 737 174 612 49 972 499 744 676 150 183 389 881 912 221 705 468 661 530 60 476 11 33 212 21 642 309 381 383 239 606 643 380 0 173 428 305 543 378 426 240 749 21 675 448 902 598 42 821 889 655 814 241 921 590 691 564 15 617 697 552 362 47 195 515 795 679 297 616 380 313 379 382 592 39 200 399 746 707 176 41 549 673 782 9 678 437 265 856 65 724 189 368 17 473 692 542 170 998 266 141 484 483 80 262 407 764 774 917 764 136 424 362 419 863 478 395 561 898 653 846 377 424 567 942 839 625 662 495 990 330 658 286 137 214 234 661 996 117 907 481 321 817 835 322 44 3 850 572 797 978 542 462 769 155 233 544 324 116 368 993 698 12 190 35 628 213 302 131 608 355 587 176 860 251 323 268 307 69 524 116 676 585 548 91 402 360 930 390 931 910 347 365 601 483 249 834 447 726 942 797 618 414 849 281 670 618 649 346 283 157 68 321 417 579 781 865 845 774 552 741 167 68 783 999 294 569 21 945 355 389 104 715 651 871 947 228 487 988 784 863 946 955 917 865 353 926 721 209 88 718 790 12 616 75 526 354 962 919 518 774 554 543 10 18 444 727 335 285 147 484 756 69 120 537 43 580 772 309 422 966 343 368 703 986 226 46 229 815 256 140 655 777 337 335 479 634 418 980 25 557 724 599 438 495 327 943 750 990 483 653 766 595 652 718 666 852 740 514 451 673 264 417 915 159 745 642 886 591 218 233 273 968 513 834 125 608 918 613 920 648 136 691 139 929 72 895 527 27 329 100 392 563 205 134 960 511 161 742 5 436 3 846 315 791 397 416 688 961 227 356 154 439 838 251 396 188 272 107 870 923 434 512 959 822 476 597 114 416 598 230 831 546 999 11 259 615 908 592 293 382 717 173 248 289 588 570 872 590 640 397 135 340 981 588 456 831 140 197 630 689 398 711 336 717 726 225 537 542 117 348 345 649 940 319 669 303 933 732 731 978 197 339 862 644 203 562 458 934 394 55 471 766 207 109 295 878 897 744 602 940 739 881 977 636 312 683 956 373 687 237 638 985 904 782 12 577 819 720 817 807 677 12 252 385 773 989 499 120 673 912 779 447 409 285 126 362 182 755 776 74 973 571 231 903 952 568 477 226 736 122 536 853 186 412 624 685 96 115 992 918 35 547 22 644 217 195 348 213 172 781 236 486 134 705 639 966 122 560 58 926 970 101 786 416 847 623 911 795 275 980 827 283 165 736 958 972 741 24 468 440 281 284 235 70 184 829 255 97 75 231 757 811 528 630 400 437 971 895 175 593 525 581 590 600 263 585 880 404 754 337 511 765 644 342 953 873 684 946 73 233 74 301 794 488 562 960 647 294 40 979 48 12 423 657 130 64 572 29 922 411 78 450 20 279 56 814 752 45 634 205 376 874 179 796 777 843 521 56 836 716 171 60 957 941 230 374 433 174 728 670 771 87 842 543 39 513 556 387 480 881 671 219 53 734 246 194 573 450 70 436 856 228 450 523 129 1000 699 184 411 372 875 571 807 303 432 341 767 204 359 677 982 572 151 856 682 711 709 330 360 844 656 846 585 614 504 119 751 582 415 507 938 773 493 77 702 129 828 433 515 380 47 270 733 435 707 424 279 792 936 491 470 928 667 380 278 678 412 531 270 931 853 964 111 811 633 437 224 860 32 631 560 963 569 334 937 718 228 385 443 732 503 414 474 139 813 515 508 174 354 517 978 71 617 672 85 185 586 516 308 822 787 27 216 387 146 821 320 723 305 838 693 181 83 876 615 14 635 270 963 56 690 383 530 256 274 882 254 89 181 785 825 174 19 338 500 999 454 876 437 544 441 837 97 829 815 460 867 917 66 442 855 656 579 521 131 661 905 696 988 414 532 13 509 538 334 409 550 177 445 836 361 148 732 929 993 919 431 544 706 80 932 460 976 495 262 820 607 436 544 669 59 546 701 297 804 313 356 308 883 292 257 196 762 30 144 919 890 774 753 264 541 53 261 753 892 777 51 656 984 636 69 631 436 864 314 29 980 922 812 343 551 986 565 981 442 667 955 148 729 795 989 797 954 994 30 76 119 79 857 61 852 867 395 466 33 34 837 289 718 722 563 623 727 719 116 25 410 43 401 748 452 538 304 430 148 759 243 202 106 636 961 444 127 519 159 243 61 843 253 119 267 72 975 889 681 155 491 526 489 460 968 803 611 893 534 637 185 297 166 73 623 451 570 38 584 1000 765 565 545 973 292 111 449 636 496 769 498 771 899 342 637 276 725 895 492 143 490 25 475 399 223 43 439 621 124 403 405 387 603 109 338 803 168 65 869 938 276 27 455 431 383 602 378 562 553 427 157 26 502 404 472 176 109 342 950 591 888 788 79 776 414 49 734 55 250 973 369 915 806 228 895 188 700 882 854 517 840 957 964 120 758 758 539 129 708 655 225 57 339 640 269 52 467 203 38 843 716 381 935 811 351 521 24 115 801 758 660 778 538 184 824 468 188 784 462 218 811 697 614 375 138 178 648 598 390 394 357 531 178 544 516 947 620 422 580 191 803 198 578 113 240 409 686 448 822 329 759 466 517 562 222 828 785 1000 943 589 89 841 891 9 879 928 406 511 748 199 1 290 115 636 98 440 191 813 169 63 851 715 352 149 301 837 735 193 413 276 566 47 645 893 55 95 108 972 730 96 600 434 909 751 260 344 793 789 420 944 27 700 94 654 385 508 247 584 589 448 16 574 574 259 621 754 87 439 674 974 100 954 581 122 416 361 606 594 209 207 808 151 382 817 291 739 128 101 928 958 211 398 241 702 118 767 832 925 448 693 865 261 636 798 366 76 49 857 893 475 951 933 107 262 52 233 461 321 187 797 325 60
832 412 280 758 168 602 561 243 194 19 36 763 799 481 911 812 978 914 30 963 141 420 169 17 971 21 660 721 851 572 480 824 358 532 867 141 931 682 764 647 741 531 64 431 462 738 785 447 336 776 963 116 210 364 138 454 732 305 571 565 551 992 239 44 789 681 189 508 86 277 818 95 522 583 684 2 473 326 103 434 83 484 550 620 676 83 617 960 230 759 119 428 274 111 853 239 270 318 290 20 626 811 835 343 804 115 655 29 441 614 23 777 864 832 738 765 185 335 271 508 916 417 71 127 962 665 129 451 408 645 491 309 861 137 879 827 40 864 109 96 538 967 934 272 774 800 801 832 264 991 437 199 678 594 739 527 263 147 483 798 467 721 847 647 521 807 2 432 261 138 757 540 354 512 740 405 772 478 323 996 121 473 402 150 665 573 482 275 875 268 440 405 416 444 821 339 906 746 874 970 14 402 583 425 710 31 246 211 313 837 240 835 397 69 93 427 77 44 675 29 607 483 578 875 729 952 680 978 383 513 70 495 581 700 454 624 988 339 211 511 413 230 531 524 143 976 195 869 391 593 429 709 420 973 640 134 541 696 691 541 59 667 148 585 798 897 205 113 33 658 236 869 649 396 493 153 830 328 144 864 386 823 852 931 149 651 840 473 379 959 736 490 763 190 919 599 269 309 46 364 769 275 217 523 175 898 415 434 782 613 595 943 693 633 944 392 545 985 995 594 102 87 805 100 466 609 711 212 625 417 52 563 975 20 709 739 295 787 637 703 351 334 262 225 777 992 786 821 844 575 808 244 387 91 332 922 314 930 305 53 922 985 762 406 404 996 55 268 495 928 44 193 929 159 331 512 212 880 197 801 51 963 529 461 220 869 42 262 321 744 506 526 500 46 299 133 135 122 556 218 894 693 553 416 688 752 252 722 406 763 317 94 95 387 634 800 124 424 767 479 343 88 92 52 519 491 355 928 475 203 752 920 910 548 996 581 156 176 400 419 62 756 154 508 580 438 341 851 43 573 201 374 726 419 29 379 768 908 645 89 826 686 228 396 829 831 257 224 905 709 112 552 989 908 396 196 223 963 999 946 324 616 407 659 589 37 173 400 803 265 603 567 885 570 58 570 405 153 716 650 126 917 797 637 592 159 947 181 395 176 687 296 496 827 833 664 69 399 432 824 412 758 427 243 983 862 608 511 439 156 392 99 620 871 485 303 335 183 390 649 930 500 316 316 986 953 330 140 187 693 374 183 667 174 127 695 694 7 165 654 26 971 414 133 78 938 751 633 773 351 115 568 170 933 53 856 171 788 89 625 162 255 107 777 761 658 708 521 858 604 671 813 981 153 629 158 648 691 227 498 176 1000 845 282 196 977 945 307 507 631 639 638 131 532 873 211 915 917 624 715 760 93 111 8 215 255 692 457 515 834 964 84 57 46 60 896 715 455 5 544 977 436 896 811 224 233 599 1 701 26 662 310 54 398 297 788 731 729 622 468 375 269 568 229 80 411 155 779 159 494 74 395 134 285 116 819 796 805 527 960 926 316 11 185 987 952 783 12 721 456 811 450 969 682 889 177 465 33 41 554 623 587 784 66 198 21 750 733 350 206 226 620 843 908 279 989 456 192 203 86 857 376 565 922 704 888 249 589 426 452 998 775 276 903 698 984 949 695 298 145 888 356 627 747 560 645 424 947 756 588 862 590 114 171 348 892 839 485 166 149 68 300 574 298 780 318 104 995 567 381 846 40 993 877 901 839 371 322 744 187 737 668 27 121 611 755 859 514 997 769 766 174 616 742 942 803 182 720 955 126 530 154 520 867 88 991 45 335 514 693 951 390 497 781 982 723 32 123 966 220 976 568 385 340 892 203 697 628 372 819 928 903 837 456 936 794 518 704 34 470 536 401 399 491 878 383 94 824 954 597 438 634 235 731 398 979 489 335 812 796 502 757 333 402 992 249 477 253 225 88 907 81 409 920 666 69 266 744 472 517 946 676 956 317 598 143 455 905 897 330 525 395 214 134 815 570 917 80 887 454 860 724 902 36 638 981 419 499 961 110 535 894 423 107 787 165 753 539 834 905 258 281 513 603 943 75 10 742 458 945 831 564 81 659 394 268 231 506 932 454 872 264 384 17 856 515 893 867 436 414 327 752 233 997 828 637 382 323 0 569 72 172 727 944 547 997 146 742 965 330 9 597 758 764 484 345 960 904 117 840 700 453 939 467 658 153 460 487 377 260 747 583 566 909 820 603 186 878 444 517 273 871 631 387 540 976 87 643 972 371 597 387 628 448 733 894 563 368 827 524 65 734 816 750 690 829 619 908 509 158 151 943 318 612 410 30 562 652 588 516 593 816 229 813 745 404 725 358 526 468 267 563 793 662 13 906 108 785 703 134 863 523 504 256 642 307 306 617 353 350 899 775 880 161 970 576 292 698 365 319 933 631 577 892 470 83 503 870 569 705 618 279 819 195 895 852 865 559 16 234 539 365 238 978 528 696 293 434 301 30 564 269 614 468 705 402 315 484 728 897 559 714 967 113 679 662 48 984 178 730 309 100 814 982 56 82 91 464 307 238 759 879 469 982 459 205 670 411 172 943 360 934 927 828 558 36 21 162 241 800 24 174 613 973 253 272 82 41 490 195 190 291 838 548 870 213 434 278 481 113 582 722 370 321 367 907 854 785 903 197 123 826 474 79 464 367 498 602 825 766 479 580 272 929 958 612 643 95 369 768 289 43 657 237 250 96 300 633 621 40 511 277 842 848 442 575 158 338 979 322 724 956 221 269 734 154 516 573 122 105 278 782 924 275 790 948 139 231 719 360 363 241 914 986 594 225 136 656 243 967 433 919 492 192 334 466 985 878 533 605 696 519 822 490 925 674 941 184 310 50 453 508 587 293 303 673 67 896 882 44 153 847 401 96 633 839 952 235 184 629 445 115 646 142 118 800 431 374 294 655 909 957 937 974 265 605 722 601 579 297 359 287 718 969 591 2 468 149 554 485 635 816 234 949 50 690 207 856 179 673 287 142 447 670 632 954 743 577 164 361 202 491 735 411 216 46 984 204 286 126 546 961 167 383 486 98 15 200 328 231 242 180 572 501 132 801 345 513 446 274 37 736 428 720 213 306 898 887 686 790 923 655 19 266 255 547 344 129 781 779 356 991 788 167 448 131 876 794 695 494 706 624 435 306 487 677 254 918 421 627 28 252 723 93 106 850 824 157 443 792 699 265 163 497 543 354 63 532 183 773 461 268 342 779 17 920 161 47 714 483 877 381 682 967 991 3 672 260 900 780 96 621 604 263 199 617 779 111 478 777 950 256 817 852 849 956 720 368 133 707 542 306 105 108 291 843 537 320 329 666 841 465 806 855 488 544 247 297 137 940 180 239 802 503 775 915 25 60 610 680 754 164 296 479 883 321 188 201 411 342 260 999 508 934 403 964 284 129 494 67 90 548 973 77 84 6 39 289 3 571 302 999 1 88 601 219 570 787 338 37 237 107 980 558 630 377 659 420 501 759 904 906 836 766 683 298 765 10 647 778 600 657 308 290 770 739 125 474 181 261 590 96 908 954 576 520 275 509 476 19 145 214 288 793 807 795 677 36 79 535 128 201 20 984 792 50 208 441 713 453 142 150 75 79 425 354 66 105 669 337 339 562 523 314 810 17 47 347 755 801 552 9 850 878 871 127 650 787 990 48 320 624 418 406 113 160 110 157 352 482 654 653 38 454 813 49 277 55 584 448 248 769 641 86 791 822 200 415 282 853 219 394 868 660 449 190 653 643 61 169 605 735 222 707 152 918 707 599 130 483 12 513 97 753 347 554 281 683 326 97 7 879 681 581 499 221 912 816 661 190 73 873 376 290 778 67 994 768 49 543 388 224 452 615 742 544 157 481 206 494 606 101 422 302 673 638 18 596 573 722 596 823 322 404 430 405 357 365 668 452 940 367 471 530 6 994 920 876 524 72 85 516 380 827 534 345 689 9 586 141 76 910 389 20 259 492 664 75 364 754 362 974 771 243 311 266 393 971 544 709 959 603 702 549 140 277 884 551 730 914 749 529 886 69 451 93 285 327 532 942 417 66 974 255 174 48 22 771 656 571 935 928 209 702 99 149 378 650 340 46 746 214 4 771 366 518 548 936 674 33 651 625 283 390 685 500 337 122 512 775 866 745 881 836 218 319 823 238 160 291 100 20 251 969 381 839 918 330 361 331 602 646 319 711 312 751 244 148 98 534 890 866 517 183 349 320 463 962 869 403 615 801 193 585 855 56 304 877 891 810 177 501 101 483 748 529 652 260 795 877 809 312 794 901 505 933 256 402 612 771 957 637 150 908 549 427 204 448 232 129 325 94 245 204 450 893 636 939 968 790 120 959 717 708 663 19 368 356 712 248 31 943 346 689 948 892 848 303 147 844 510 869 953 543 913 399 8 280 457 262 644 511 373 246 268 176 938 174 191 515 800 49 585 626 776 703 575 626 35 406 555 586 609 125 192 309 557 37 921 48
183 126 287 301 31 475 478 183 739 498 189 180 695 132 869 897 646 747 756 183 480 444 244 877 657 849 735 128 713 699 690 291 938 29 302 147 124 515 637 390 316 520 182 182 673 783 529 648 242 839 68 379 431 409 616 300 910 541 703 66 647 48 553 636 740 189 41 159 391 205 354 642 226 986 676 76 685 24 649 300 339 198 301 31 98 596 631 777 791 291 546 11 499 475 574 663 16 121 500 172 359 223 935 135 828 469 62 12 167 815 932 105 816 82 528 115 806 770 857 729 29 574 907 27 214 291 931 187 279 556 645 897 386 160 79 394 373 73 556 887 665 105 174 244 704 765 955 191 413 10 708 697 789 264 768 578 688 45 447 290 188 215 811 175 472 415 834 815 827 74 538 479 986 101 824 433 274 387 940 404 591 163 988 878 194 532 411 922 575 680 770 402 175 53 30 374 830 858 170 658 267 274 54 571 760 849 463 236 309 21 765 651 396 139 269 147 592 109 43 434 502 20 176 487 192 482 848 823 527 455 300 537 620 747 891 884 111 533 169 924 568 126 118 828 114 184 744 950 629 675 476 292 444 837 633 565 749 174 996 442 766 933 678 695 682 784 94 978 419 566 808 234 809 321 602 912 372 698 105 763 615 772 364 983 334 436 63 826 232 694 662 632 234 370 594 121 137 964 901 526 530 763 558 429 745 856 166 438 548 255 638 782 795 495 583 597 666 429 349 601 179 707 324 201 78 85 275 796 962 304 892 601 83 915 468 529 191 277 590 257 511 820 804 444 35 906 453 949 162 369 260 407 347 256 525 110 36 733 895 53 340 656 549 419 767 444 390 202 17 180 248 55 199 762 259 193 160 260 201 672 434 268 164 552 593 983 428 968 207 175 642 414 523 223 866 100 644 612 754 237 73 942 580 10 948 341 946 563 351 194 394 95 254 607 707 466 832 3 844 582 545 603 401 830 566 893 60 973 338 339 715 935 728 887 8 586 924 181 836 396 584 294 106 450 72 503 375 888 564 30 331 298 970 111 557 433 796 943 258 455 270 173 909 698 879 640 385 191 435 921 437 67 115 922 727 234 785 290 368 15 5 43 536 107 129 770 670 563 227 710 362 409 451 963 489 934 110 236 239 771 320 661 684 251 1 873 886 432 350 672 93 635 723 565 363 891 689 369 39 888 469 685 277 181 885 27 573 292 470 581 550 749 108 723 812 657 80 773 213 786 10 311 881 690 930 125 87 954 980 867 952 789 346 342 533 435 9 634 310 260 55 463 627 470 497 950 801 633 686 208 888 363 541 453 345 231 701 831 705 567 840 472 585 703 972 133 757 355 457 536 228 648 526 243 101 303 403 983 492 264 206 334 34 515 905 737 61 111 956 877 33 221 922 277 146 715 597 683 224 518 284 748 185 997 150 493 475 207 59 364 343 18 975 401 283 378 404 673 782 70 117 465 628 699 641 161 902 931 37 91 133 53 847 226 721 320 917 342 853 761 833 195 898 605 180 19 964 745 139 644 599 618 505 37 914 850 611 490 667 318 669 7 894 560 621 227 247 965 692 513 305 19 495 634 778 811 927 14 186 631 588 904 784 310 268 965 122 954 89 239 407 784 943 450 609 303 805 916 915 921 921 993 121 687 683 65 395 275 939 390 783 415 237 916 398 703 95 451 755 540 294 887 604 821 551 575 348 619 731 444 282 496 241 296 587 149 216 797 897 720 250 437 663 864 51 790 614 17 420 362 977 793 312 688 262 689 612 464 991 692 960 466 923 423 178 584 963 950 473 501 53 327 423 20 443 490 563 805 709 170 759 811 430 408 748 408 427 730 773 95 974 876 524 308 929 186 989 661 738 458 668 425 379 580 205 808 581 591 19 191 342 869 292 146 243 738 418 45 700 83 281 272 467 658 426 192 913 630 318 184 172 881 849 373 165 740 28 346 508 966 554 219 600 511 693 104 639 88 159 280 280 537 257 355 322 278 42 526 714 656 321 812 819 380 486 81 903 988 871 732 842 272 445 416 535 716 555 977 304 883 70 117 617 169 920 437 752 259 968 259 223 219 519 12 252 844 44 51 231 615 153 938 96 247 613 307 23 730 509 166 516 747 397 515 677 55 210 535 412 87 893 390 221 748 24 58 779 673 877 122 66 859 203 853 265 985 459 619 507 588 238 715 904 39 306 834 863 288 851 93 330 748 582 373 997 72 367 393 134 428 410 100 858 668 776 889 750 752 496 823 661 847 425 346 388 474 328 703 126 695 40 983 751 625 570 976 906 331 725 738 908 101 197 183 211 318 504 975 622 140 947 942 981 96 285 885 520 11 156 793 88 915 230 442 3 864 76 348 967 426 878 362 123 156 769 675 664 150 717 75 823 782 821 797 64 962 774 807 422 890 278 398 882 334 984 207 880 337 542 328 82 482 184 257 405 626 958 605 887 696 513 286 148 414 711 220 295 499 928 803 985 753 454 61 777 847 746 169 109 685 240 555 235 182 200 275 125 600 369 829 100 313 626 900 107 149 868 736 896 184 532 594 719 432 65 685 510 992 788 387 415 419 950 946 120 379 537 322 104 606 99 488 926 622 675 126 4 651 983 617 694 771 74 375 790 175 409 307 471 719 498 150 466 141 236 710 27 262 440 313 381 477 973 133 874 2 319 143 84 401 272 204 825 763 890 854 449 951 67 391 724 168 433 214 522 91 762 259 992 939 872 161 829 540 143 92 69 627 460 378 271 287 995 593 97 555 161 512 15 121 687 327 458 192 383 477 255 93 601 441 843 439 113 279 941 437 562 545 456 85 959 586 384 478 13 574 576 912 648 711 845 652 204 489 229 107 978 254 540 924 743 213 365 343 518 427 14 121 455 572 579 212 544 424 371 861 48 496 21 183 135 847 656 177 217 765 918 877 876 138 517 481 344 648 158 558 957 297 20 902 706 531 867 125 18 327 357 367 380 680 49 307 561 946 190 522 632 487 586 180 567 701 484 515 142 686 332 353 81 836 414 895 155 948 813 412 138 235 187 627 814 435 864 699 154 194 438 837 595 640 12 283 387 361 490 508 681 183 608 981 360 916 643 588 251 271 982 486 145 588 208 769 2 192 307 793 820 266 193 677 889 837 741 271 618 888 521 212 560 713 577 999 196 734 293 708 552 58 261 120 949 438 233 203 311 421 775 771 452 605 315 720 102 788 680 317 826 446 131 779 26 323 732 682 856 644 46 553 249 403 852 270 446 259 854 72 815 160 119 660 399 204 382 329 481 334 11 449 971 244 572 187 378 595 798 875 802 519 298 35 726 960 787 628 916 414 691 609 818 849 370 666 448 635 361 855 171 631 933 416 50 76 253 467 578 727 650 791 356 300 163 579 884 849 219 846 482 881 442 504 635 470 605 778 919 955 846 74 465 590 493 46 327 179 77 915 393 822 215 867 559 683 900 577 112 459 366 906 607 951 198 179 606 197 841 174 716 912 937 372 944 499 408 624 90 473 859 853 157 671 424 426 144 448 990 485 763 717 417 413 747 611 38 116 168 5 461 757 993 211 699 509 698 147 807 449 630 138 220 354 800 471 286 545 276 725 539 393 965 726 994 409 603 454 474 251 503 757 702 882 911 976 764 205 296 644 491 536 416 615 291 488 303 823 999 638 485 292 870 540 47 396 534 548 92 243 128 553 953 234 266 747 758 921 314 405 515 655 710 175 75 221 797 706 652 67 718 931 149 793 961 463 483 502 619 971 512 245 722 454 610 995 865 50 742 72 596 254 441 400 333 564 674 308 462 303 32 51 263 158 25 357 733 866 58 378 341 442 479 246 794 875 140 567 634 190 22 688 246 31 225 998 152 596 325 375 256 760 729 133 761 228 494 316 712 919 173 399 439 629 103 128 998 8 353 732 623 138 132 788 212 145 679 721 531 217 501 18 855 693 288 255 655 680 565 871 976 829 487 267 336 472 329 552 317 926 323 561 376 396 696 173 374 566 839 190 653 890 697 870 436 759 195 937 589 975 477 545 671 870 147 612 421 18 337 45 71 21 640 461 625 38 57 15 355 172 506 236 358 363 598 206 771 807 289 400 936 239 116 805 130 177 736 698 177 757 737 932 838 294 392 357 822 15 636 59 569 253 202 553 313 416 299 53 45 85 969 979 86 938 400 76 810 783 209 906 543 574 659 335 56 697 6 537 273 611 651 925 547 634 803 620 658 565 861 780 290 905 966 568 450 638 0 747 934 696 835 740 464 755 799 968 792 54 780 718 862 501 308 263 222 931 860 627 734 184 660 431 925 172 654 951 85 832 571 58 136 166 873 949 942 894 377 746 297 759 7 940 753 755 432 379 127 728 52 942 181 164 326 688 245 518 672 701 883 235 218 78 429 208 141 428 786 486 406 783 91 923 488 848 912 9 389 4 730 417 987 418 772 574 793 522 624 649 264 698 831 309 850 783 954 567 979 216 352 782 781 289 875 564 837 426 817 363 402 364 335 712 899 869 720 963 151 934 945 444 514 226 951 929
193 905 857 436 72 448 598 459 605 4 679 953 361 455 458 334 478 878 707 229 342 8 168 991 754 200 95 303 839 166 247 780 284 558 241 703 893 712 200 345 399 66 112 836 151 951 514 935 907 740 420 976 914 439 426 183 53 842 636 421 42 963 649 868 287 672 848 737 83 817 641 910 659 677 808 356 157 351 475 946 513 385 375 674 455 817 61 511 860 214 63 268 165 177 31 795 48 427 792 961 280 385 642 948 451 471 497 738 638 967 959 539 239 128 460 563 327 670 864 795 120 632 964 702 446 517 626 952 145 400 167 409 368 134 495 402 199 340 828 335 250 357 133 752 890 459 413 509 74 635 867 585 449 161 416 498 201 310 34 789 885 170 121 441 117 822 418 858 611 205 85 36 675 399 756 492 142 171 723 414 688 406 983 588 696 947 549 658 220 106 230 456 343 132 687 346 532 1 652 795 722 878 336 216 573 812 853 499 7 797 66 216 852 471 439 401 146 435 110 542 666 257 996 614 14 576 810 372 564 644 360 992 430 353 107 772 783 10 429 748 719 762 760 604 726 821 813 21 912 401 662 871 741 776 916 50 195 721 194 135 520 15 610 406 45 663 278 649 758 967 870 433 881 909 701 73 643 124 234 988 403 57 552 476 547 758 270 330 303 273 33 541 568 231 73 706 131 333 214 335 367 171 896 1000 981 936 397 113 849 140 693 235 476 660 311 15 565 282 484 337 904 986 602 629 101 643 320 407 811 43 203 583 804 44 255 173 149 550 648 667 463 980 144 510 81 303 272 480 799 353 295 773 181 71 562 384 479 274 588 738 329 630 966 561 423 136 373 724 854 786 894 777 274 42 252 425 314 610 744 527 249 228 324 681 109 819 24 839 113 66 43 953 905 958 407 309 899 126 651 795 394 277 900 147 806 588 256 546 968 24 77 469 656 255 152 739 608 817 170 514 625 482 597 559 841 503 595 757 276 469 581 173 668 931 137 177 198 265 248 612 176 53 173 67 281 474 536 78 40 57 473 833 130 504 428 961 155 252 363 865 654 762 212 135 404 693 559 444 995 584 892 677 541 666 4 665 197 35 226 184 686 800 531 13 432 219 703 451 517 310 954 472 385 812 898 781 17 119 989 764 119 782 143 368 661 138 414 999 49 328 435 140 20 832 392 311 115 801 357 202 286 521 546 621 917 994 660 405 576 459 163 818 310 915 766 402 52 728 560 30 438 600 879 264 328 34 21 231 290 312 184 354 888 678 447 126 300 282 500 762 374 91 444 758 937 61 306 808 821 325 926 190 975 586 731 831 845 930 260 886 296 848 842 753 863 248 169 526 522 988 593 681 442 642 469 969 383 130 743 254 960 221 347 1000 140 228 126 519 205 683 474 876 419 78 88 449 243 771 724 91 13 844 0 814 445 290 427 803 398 65 96 560 6 74 759 717 858 133 86 316 321 45 382 985 609 81 955 169 44 831 728 127 747 82 75 775 768 294 633 878 341 664 933 300 817 519 228 509 837 714 861 249 967 757 820 14 653 809 606 844 690 168 932 43 987 549 207 23 570 824 529 632 702 351 591 981 128 725 923 536 139 92 261 965 387 381 509 220 645 594 221 199 431 240 667 950 788 554 437 75 259 556 307 212 644 547 571 953 775 952 400 759 26 863 620 146 822 919 689 675 29 308 521 62 268 131 727 705 814 873 537 519 616 218 920 784 973 658 594 235 658 506 504 411 208 410 942 479 941 797 132 268 750 77 776 982 563 929 480 61 971 455 859 841 767 743 386 55 523 284 457 592 265 101 8 523 355 333 16 711 54 538 584 758 395 708 454 819 832 182 271 459 558 156 816 684 711 540 22 96 866 599 98 453 911 676 213 217 470 774 617 294 535 665 36 619 607 791 946 435 950 668 631 289 245 694 691 61 59 203 951 371 27 690 490 70 441 130 947 853 421 10 111 218 485 36 939 492 356 628 700 361 553 78 961 42 672 898 18 464 493 896 175 834 359 970 944 744 550 745 266 40 275 241 506 974 124 854 362 143 211 251 299 177 159 574 698 518 424 417 498 987 965 917 389 565 417 479 699 862 70 811 985 369 790 601 466 936 171 497 978 847 263 673 39 545 706 687 494 941 575 160 789 881 210 845 354 12 409 383 233 351 952 580 232 402 78 848 127 244 566 183 988 572 548 350 312 181 402 883 231 800 189 357 440 415 15 513 433 944 346 400 843 509 289 116 791 891 972 294 215 725 340 428 510 853 305 103 542 809 833 365 366 935 25 648 635 594 182 164 797 585 621 225 554 366 730 944 57 996 32 656 999 834 216 601 502 684 681 788 172 75 657 95 138 434 878 407 302 53 150 969 35 224 784 600 777 703 650 513 187 14 100 701 192 294 503 561 38 513 468 10 191 565 141 484 583 555 977 80 65 414 68 955 425 886 237 661 984 819 147 818 225 729 779 403 587 437 218 887 331 237 880 344 190 814 590 334 518 922 257 338 918 930 391 852 619 586 511 60 798 15 452 646 704 143 561 210 579 357 773 220 614 88 277 21 482 304 174 160 993 358 850 931 639 827 371 693 677 293 91 534 264 975 178 846 528 31 204 599 991 474 105 781 751 122 297 111 931 306 240 316 718 530 332 106 313 128 352 707 746 825 323 432 556 217 740 591 82 874 227 161 11 359 935 547 294 461 543 581 901 199 875 893 292 172 915 941 717 100 647 15 488 732 909 313 269 249 254 977 319 528 125 527 812 203 738 472 9 328 242 565 67 108 695 125 577 30 333 59 505 844 350 220 862 945 908 480 613 186 856 807 582 18 669 7 986 137 129 583 755 924 338 797 670 702 632 479 737 145 60 122 262 221 10 52 924 871 90 66 534 314 358 525 94 873 928 207 390 357 578 971 472 538 979 485 384 664 612 933 337 516 491 505 515 786 855 659 782 718 308 871 56 622 716 484 381 445 376 718 665 437 872 222 2 161 316 586 344 231 116 409 692 360 764 927 134 849 325 145 871 976 772 996 166 313 301 375 846 54 976 923 673 229 501 258 674 956 298 588 335 137 851 79 873 454 974 169 600 7 745 594 913 109 467 737 795 184 97 40 339 501 351 588 868 809 736 419 209 777 574 88 714 737 962 897 285 438 148 102 393 558 838 217 929 941 512 364 906 192 629 954 258 34 99 592 450 461 539 442 882 754 164 301 108 508 655 673 235 161 388 781 545 949 224 104 994 777 618 828 3 981 377 504 710 199 524 740 936 271 156 155 525 599 815 955 922 878 802 809 825 519 785 765 436 199 422 120 364 201 50 150 634 963 396 460 982 291 769 272 697 947 953 855 630 224 823 622 671 484 734 13 945 289 508 915 708 185 92 942 365 558 980 482 499 808 369 401 694 798 291 163 55 245 135 961 824 359 448 166 282 378 567 806 69 527 589 511 161 336 604 995 586 289 236 510 732 695 1 688 80 195 487 889 940 649 847 756 891 555 803 209 997 325 318 496 757 378 104 654 459 408 739 666 544 97 752 384 628 222 353 29 106 40 461 971 807 501 186 361 601 446 794 53 222 2 30 629 153 114 603 448 753 269 114 894 787 167 411 31 196 992 238 873 599 959 819 614 118 309 380 973 889 15 122 338 990 21 678 30 330 943 818 210 685 940 309 152 293 85 102 305 507 546 569 681 557 15 956 321 876 301 349 824 372 550 682 798 640 570 326 824 304 587 489 860 934 122 835 827 185 145 765 317 998 745 253 493 464 890 283 515 809 778 970 854 378 758 379 334 273 781 223 115 12 462 160 27 865 803 406 931 572 78 28 570 267 993 684 9 725 320 830 778 456 679 622 570 103 926 683 259 627 613 180 148 23 815 729 791 516 115 762 616 927 91 887 542 624 910 742 662 713 82 76 292 246 347 712 804 992 750 244 137 963 596 158 27 897 537 874 774 805 815 771 167 800 328 322 159 551 310 585 792 646 567 71 217 217 809 519 833 219 183 938 505 877 351 177 997 778 874 533 670 401 364 315 681 154 407 538 860 663 484 370 201 735 129 527 150 41 246 64 483 883 194 886 423 79 748 715 186 796 540 496 821 288 622 623 448 188 656 58 939 836 22 412 636 477 232 408 426 676 254 925 804 869 462 709 675 949 789 902 46 829 912 465 739 910 105 162 169 530 427 615 443 19 631 786 59 540 636 943 403 471 182 774 774 136 894 483 971 580 281 834 756 93 157 486 78 895 738 948 331 47 465 345 963 831 68 434 824 733 678 801 409 596 258 5 308 840 736 206 670 453 891 770 445 749 52 62 348 844 334 87 676 202 746 720 545 921 122 84 878 780 31 919 465 680 110 179 753 89 662 410 290 903 360 492 949 37 158 761 196 763 705 826 532 481 615 664 283 123 333 526 567 279 294 46 34 705 928 443 63 592 833 930 990 229 172 405 157 462 332 957 932 415 503 793 62 555 89 51 360 884 170 969 687 317 885 958 971 334 644 781 385 637 711 251 728 348 292 748 448 183 845 827 19 721 94
689 870 942 623 928 846 149 812 288 543 655 676 224 274 207 142 160 192 135 595 409 510 804 21 996 801 950 562 841 503 694 409 379 805 989 762 51 572 21 682 742 490 629 196 56 229 941 627 880 737 82 92 364 192 772 154 909 891 530 196 380 95 959 364 617 437 810 588 575 673 600 430 722 874 358 164 714 139 420 7 770 84 146 820 957 427 783 601 50 999 718 227 975 297 75 78 246 146 799 699 820 459 603 207 439 162 616 798 752 571 314 519 862 685 547 474 180 471 775 654 869 112 323 263 704 684 282 537 546 294 473 986 528 168 1 847 917 869 281 666 558 675 179 47 402 390 818 919 615 769 636 149 331 265 834 362 658 759 687 75 283 379 667 863 701 375 368 780 471 957 20 408 483 561 451 484 728 562 669 612 662 696 487 427 128 565 825 460 559 407 408 472 29 332 252 485 495 302 827 450 132 741 172 705 34 181 38 874 152 899 968 656 902 611 120 836 726 709 447 117 15 795 4 44 886 683 151 875 436 636 320 206 515 366 997 318 198 924 673 341 24 811 425 101 773 56 525 53 44 684 537 973 297 90 472 837 28 299 618 90 129 696 788 99 242 372 302 942 599 197 122 355 491 958 980 428 888 510 502 915 519 925 811 238 795 75 174 206 458 631 624 890 936 599 188 496 620 592 621 67 828 862 87 168 108 477 568 588 126 523 477 193 311 778 713 303 8 683 634 51 956 8 94 492 389 401 344 760 923 183 117 621 842 719 871 976 150 715 479 502 36 398 643 373 844 46 904 2 206 778 583 907 840 178 112 824 355 372 14 911 416 273 148 604 812 805 372 112 779 867 845 546 321 900 813 275 550 739 965 870 702 589 754 384 774 519 739 215 33 103 905 826 894 97 327 490 721 583 324 100 921 615 113 98 626 582 309 927 953 988 65 12 649 500 296 128 932 984 696 169 764 135 303 270 653 619 506 237 507 596 864 673 835 121 499 525 635 705 536 542 958 587 995 630 576 716 915 135 304 914 791 855 992 908 381 639 90 32 577 648 729 266 218 19 130 357 688 596 452 323 335 228 884 851 142 386 977 261 838 634 786 38 422 634 295 91 406 938 107 51 384 722 665 55 945 271 399 884 306 608 307 11 524 175 971 822 104 874 345 428 973 452 951 479 720 929 367 612 209 747 652 303 966 276 382 611 765 961 670 762 204 65 22 48 423 1 822 222 906 622 444 313 19 427 454 424 31 726 456 861 185 359 156 902 7 143 277 338 778 742 962 64 743 631 717 489 23 953 672 551 55 983 970 434 227 939 650 450 263 352 351 500 336 57 394 370 698 418 139 973 907 178 855 209 974 380 392 555 26 394 816 523 319 749 651 405 798 208 851 168 763 105 290 137 63 743 482 366 378 463 480 666 755 530 751 343 601 439 925 341 412 401 594 796 955 713 363 520 53 64 488 886 118 177 41 320 60 630 329 516 899 222 234 590 256 291 759 166 127 553 35 310 66 666 253 365 776 859 400 195 860 190 606 645 523 695 584 850 676 257 195 176 457 391 332 793 663 399 830 599 911 779 520 380 141 178 291 312 260 436 790 412 501 487 633 879 833 70 289 500 738 821 592 386 900 772 105 825 352 470 596 646 266 765 93 461 350 37 466 303 330 212 239 721 85 95 796 752 267 861 241 365 875 335 564 703 61 507 543 317 391 434 555 548 861 183 608 585 937 137 441 478 848 619 474 641 316 596 947 346 405 645 567 427 700 899 101 569 892 23 203 419 12 528 586 508 442 603 221 469 443 224 430 439 557 379 233 714 109 633 757 303 982 822 106 237 325 870 229 9 847 999 934 609 954 669 683 817 867 304 489 217 18 441 882 428 509 148 419 835 357 667 462 338 433 585 753 730 927 531 711 403 990 796 657 22 48 85 155 45 217 783 826 442 98 431 310 279 632 125 244 674 478 855 800 485 803 711 96 591 895 177 619 153 286 367 785 937 736 661 470 26 836 769 986 120 710 647 873 572 276 697 222 670 313 472 939 588 545 567 369 972 92 690 342 357 914 295 88 256 794 401 988 540 49 765 946 336 245 789 285 636 908 158 903 798 240 172 522 583 196 698 446 711 562 108 464 210 208 86 784 921 100 982 432 516 81 550 187 985 216 790 110 963 503 135 553 535 831 679 749 979 868 273 415 590 265 260 846 35 929 964 898 236 396 288 740 333 677 922 449 970 829 791 10 194 744 562 531 952 659 430 428 72 582 581 627 305 30 373 768 498 102 481 940 766 605 357 485 322 639 555 527 513 181 491 646 885 279 441 789 560 518 180 792 307 496 22 913 244 255 988 656 289 819 462 719 102 171 927 9 101 11 713 349 501 212 576 377 110 86 325 611 806 226 871 679 325 570 323 661 744 318 701 972 203 427 724 157 994 747 668 199 97 912 29 453 772 746 66 874 502 403 949 580 775 70 916 771 505 284 15 526 634 315 678 475 907 95 50 468 410 640 576 876 639 500 358 32 652 852 565 481 225 301 730 169 762 692 109 569 689 353 1 668 49 542 338 850 931 450 226 393 739 411 16 628 980 280 62 213 397 308 654 943 922 162 933 924 511 858 793 630 504 437 209 573 395 712 615 164 221 413 484 183 300 116 24 238 864 176 166 623 572 248 593 236 378 134 198 274 938 84 747 111 768 808 577 278 15 166 208 299 76 716 161 182 291 504 589 305 711 497 493 859 105 167 891 777 373 654 566 513 172 386 232 750 28 200 921 362 628 516 803 671 938 6 744 147 416 445 396 511 259 613 172 660 337 67 745 385 316 715 637 73 113 563 765 514 599 693 265 312 199 769 570 631 563 143 891 622 672 465 288 572 159 963 91 985 804 262 526 887 91 191 180 486 298 853 213 815 914 275 578 801 264 397 973 889 432 370 978 219 883 77 342 250 413 641 564 333 79 724 224 13 651 604 947 390 259 186 982 317 153 695 13 733 469 197 597 347 668 505 901 967 942 691 107 43 919 593 30 168 737 877 707 346 727 57 354 459 949 814 5 709 950 184 977 734 252 417 705 837 66 610 333 74 807 732 836 602 424 89 586 360 113 761 147 857 482 237 739 201 637 76 44 865 147 697 335 949 524 371 85 366 19 418 563 125 879 467 684 748 92 961 569 124 749 551 213 883 415 114 782 177 793 872 578 725 467 414 625 933 284 638 372 79 627 211 302 337 658 298 104 71 867 434 819 83 932 170 853 532 351 856 98 97 393 269 706 42 936 674 685 539 449 708 845 705 444 258 288 918 928 878 893 554 720 922 200 597 692 410 233 896 941 885 434 544 979 703 929 356 229 220 590 121 635 797 842 517 280 807 601 426 703 175 816 493 207 404 882 0 179 429 491 251 916 138 964 648 157 243 252 163 900 998 290 881 600 5 417 767 475 684 522 625 878 16 908 178 874 68 960 964 617 806 98 268 807 58 211 730 654 354 215 678 889 45 492 388 366 706 654 612 197 338 914 681 378 521 110 80 194 210 275 322 395 870 345 91 911 375 613 690 132 587 142 916 972 983 587 17 452 189 334 247 867 994 115 438 436 469 363 273 980 879 308 214 393 398 140 741 871 809 4 960 270 387 846 571 682 644 647 401 873 991 717 158 7 930 933 448 424 781 8 535 408 230 642 637 320 383 450 538 170 588 649 645 818 374 140 103 59 348 938 494 26 3 831 47 314 27 952 492 374 205 336 259 394 979 472 136 47 685 157 463 122 512 835 666 367 190 220 589 636 232 596 548 335 707 770 735 696 984 333 854 595 54 648 137 900 215 172 590 373 901 66 893 586 292 739 144 491 534 506 938 854 793 893 969 270 948 577 541 338 498 140 293 864 328 669 581 688 228 64 614 481 343 878 647 724 976 698 365 125 926 771 642 836 64 598 533 741 910 554 334 316 682 383 999 793 843 740 675 578 866 900 376 767 39 254 395 139 891 680 598 939 159 428 435 184 440 856 931 372 549 496 40 457 294 269 431 902 272 872 271 60 920 401 424 904 737 110 508 849 560 838 578 524 817 1 161 381 59 754 897 47 37 856 978 921 585 911 609 61 824 79 981 863 579 487 821 666 574 138 131 961 264 796 270 495 340 574 780 213 566 517 832 623 919 199 202 97 782 821 194 700 591 12 339 919 455 390 115 59 745 223 46 549 261 83 540 217 699 896 25 460 762 91 140 800 935 729 476 298 805 312 192 59 561 148 173 846 552 615 510 626 731 977 300 312 231 259 993 321 529 124 341 722 760 114 556 675 787 923 849 431 52 601 421 335 249 364 326 439 461 107 607 44 123 317 944 580 756 12 99 231 62 30 758 116 193 629 69 829 153 472 165 811 802 976 257 407 680 273 863 908 823 922 460 322 78 223 2 291 154 856 727 463 952 570 361 643 595 402 686 886 987 71 373 39 664 893 359 657 490 398 407 447 119 549 72 40 839 333 484 929 145 23 223 161 890 333 254 833 133 468 225 466 287 618 766 223 235 281 723 557 565 313
248 356 585 123 237 670 657 202 373 280 660 273 519 572 967 460 42 266 555 146 93 810 986 911 909 525 383 293 222 648 613 821 153 516 784 535 78 643 439 938 272 634 164 742 862 309 853 451 456 408 251 388 366 946 700 555 651 164 991 832 205 665 295 911 250 114 574 223 629 772 80 11 135 242 462 816 940 972 610 798 476 821 702 620 351 83 545 825 761 685 693 444 256 15 397 485 294 345 233 661 643 920 570 665 21 185 839 470 710 711 398 403 75 692 753 234 414 698 778 206 931 852 985 505 794 864 384 825 89 971 614 313 844 6 618 241 996 868 326 769 244 235 511 388 536 256 392 54 727 102 914 166 888 443 485 855 371 250 527 354 924 858 12 771 565 604 390 414 942 412 298 491 185 537 507 64 339 330 889 569 824 454 46 183 486 652 674 727 962 181 867 210 461 450 126 989 221 8 102 829 972 291 560 730 328 558 843 299 964 502 48 11 38 143 979 517 970 579 474 858 463 694 58 863 412 76 346 238 133 946 932 964 777 61 162 352 737 968 178 904 581 197 262 134 858 897 82 347 968 480 103 928 584 44 65 750 740 131 352 895 169 280 875 630 395 820 426 269 374 591 609 749 147 299 69 896 568 930 608 415 105 576 642 649 431 221 190 922 898 402 303 929 747 7 86 503 636 377 650 202 879 321 121 54 683 2 933 963 852 488 477 950 504 613 781 270 84 897 54 633 666 131 772 460 186 840 799 5 427 409 40 232 122 260 687 175 884 276 124 808 918 178 299 611 886 80 894 767 943 365 145 22 890 505 61 760 589 663 556 52 808 45 745 725 748 351 457 414 166 940 424 382 634 767 532 75 516 364 869 502 408 456 641 719 200 198 63 590 322 812 714 353 948 343 770 413 603 664 830 182 497 516 557 167 973 516 790 203 789 837 811 417 142 225 327 159 81 92 542 991 619 638 247 479 482 643 435 205 443 110 499 203 601 287 927 10 827 297 723 366 670 44 289 979 266 853 224 852 649 966 510 564 180 649 468 492 79 522 229 224 870 447 691 260 765 975 815 633 268 508 354 763 841 533 70 875 934 349 55 513 663 280 503 571 622 15 155 187 571 472 915 302 595 274 106 547 656 328 877 516 451 331 552 813 616 184 762 731 845 293 492 124 27 722 258 335 731 43 739 682 901 30 759 631 211 549 521 878 671 978 159 907 218 701 353 832 356 346 91 681 944 221 699 880 720 431 791 111 489 14 434 101 283 831 464 251 658 543 797 153 115 402 342 807 842 704 422 945 929 820 225 176 306 890 109 931 855 779 590 229 343 774 697 568 138 775 703 180 518 182 704 617 140 264 546 64 49 652 820 445 547 993 612 623 956 253 406 976 872 608 677 504 16 305 835 432 483 782 902 426 871 642 905 673 587 585 265 319 334 326 2 616 578 107 866 183 197 562 372 925 531 911 201 49 743 189 534 929 309 872 669 844 131 543 776 615 13 822 662 772 821 452 788 687 665 550 719 152 664 145 350 29 387 356 729 984 673 986 741 281 655 784 47 132 280 93 359 271 453 250 281 968 717 671 517 134 336 507 447 652 71 320 302 758 796 450 846 439 150 85 994 234 473 175 878 419 333 635 880 494 591 271 183 451 732 995 455 90 626 165 246 650 111 342 746 947 490 410 506 837 338 534 270 835 206 744 859 960 617 6 573 703 850 904 733 679 288 743 625 919 170 726 957 858 370 392 305 778 344 838 925 500 800 106 640 591 101 710 389 437 758 237 515 272 502 624 255 906 123 274 87 593 987 90 947 6 62 207 659 831 257 315 949 731 917 344 10 531 493 244 549 953 232 336 975 957 780 208 275 871 260 875 358 925 756 402 630 495 498 863 541 813 563 754 768 538 253 543 813 35 369 563 698 413 684 99 760 835 112 300 694 604 137 952 5 240 812 305 19 523 550 55 146 3 711 85 291 100 330 477 167 980 97 590 293 906 954 287 540 277 144 565 332 340 403 47 357 535 459 833 834 469 856 191 174 259 528 671 337 8 363 769 715 387 43 720 419 184 52 640 769 857 282 575 958 782 158 543 963 365 646 573 978 68 713 388 881 444 319 963 487 278 245 945 143 155 728 683 689 976 94 63 752 875 35 116 432 986 725 807 125 615 274 640 766 233 134 438 675 609 254 819 117 111 7 307 803 34 874 898 861 58 787 457 325 168 960 286 28 138 825 404 425 985 214 628 916 140 317 146 465 334 148 378 3 204 479 551 851 635 951 304 523 111 466 348 391 731 154 320 203 694 449 190 340 585 512 347 513 686 452 479 252 521 484 762 537 541 922 779 53 284 564 38 57 167 313 336 393 738 857 796 950 358 157 274 234 50 865 136 67 960 793 163 196 349 292 309 381 178 998 36 279 169 259 335 240 203 709 491 349 138 17 757 637 595 50 761 679 178 345 886 315 370 736 925 420 800 216 959 873 645 721 58 553 55 96 646 939 691 286 611 335 941 707 390 959 685 182 39 189 708 360 799 730 812 127 780 928 126 74 673 558 13 215 716 429 833 832 693 160 303 742 302 307 218 278 984 118 949 411 595 822 381 632 509 561 599 633 279 271 451 955 294 316 723 68 847 712 956 891 127 151 57 685 77 56 844 264 279 653 100 566 804 576 194 623 339 586 60 530 226 910 123 297 641 661 816 718 962 599 22 969 22 227 560 228 83 526 712 937 324 930 353 18 921 801 23 628 380 107 818 98 838 500 396 592 540 276 700 442 340 980 890 320 236 161 886 199 305 458 179 757 571 525 717 402 608 9 569 249 105 59 251 198 96 440 601 690 33 654 119 995 107 508 340 988 150 838 682 771 205 375 976 428 942 405 506 382 519 631 468 562 982 495 783 467 607 896 984 409 956 88 922 181 182 818 978 496 467 952 558 810 173 323 477 90 319 885 494 882 621 454 364 386 437 823 526 976 442 26 349 491 310 773 694 396 315 163 392 4 664 724 953 734 696 938 430 83 201 30 772 77 128 863 727 580 801 807 962 672 495 726 988 559 234 192 747 231 56 775 11 676 39 907 61 33 965 567 400 380 710 348 579 903 800 596 376 450 419 175 889 893 828 104 929 829 323 887 122 686 229 132 862 990 490 311 833 819 129 361 95 423 377 716 187 912 97 24 684 706 871 680 878 436 504 238 202 39 411 522 787 22 911 782 167 611 804 226 222 277 915 833 879 331 101 173 950 899 572 376 480 738 567 152 488 974 938 95 275 804 909 1 878 285 758 983 977 304 398 705 221 437 170 520 221 971 531 620 316 805 318 763 905 267 438 533 152 600 632 583 840 965 234 501 108 312 231 876 954 34 181 324 982 64 573 926 398 579 7 836 485 722 22 826 129 210 605 913 223 355 745 817 741 31 775 220 286 809 58 400 798 421 354 936 434 692 849 413 253 23 138 535 498 446 475 847 87 598 352 993 596 480 698 269 816 966 444 179 692 379 476 946 897 444 711 394 473 647 133 362 329 41 896 897 955 900 522 837 575 14 897 919 137 668 283 921 733 188 341 171 991 329 468 488 464 816 904 44 364 217 945 961 588 883 363 76 705 399 339 569 348 945 578 208 6 417 994 708 592 475 916 401 671 8 385 72 207 184 751 544 307 624 225 92 332 774 573 300 29 539 691 806 829 849 303 607 715 999 694 410 565 577 228 6 292 593 649 648 804 165 405 367 943 471 981 597 308 310 145 301 734 219 138 764 76 110 864 385 361 554 349 920 386 136 255 667 807 627 987 20 617 941 23 341 728 287 388 296 530 365 713 854 981 848 30 438 943 193 170 51 89 314 461 895 843 767 287 783 593 469 964 981 605 99 590 470 86 478 939 347 131 236 336 977 244 681 806 119 498 241 446 66 667 290 469 572 876 230 119 860 946 645 525 935 11 418 556 548 859 139 58 575 977 639 417 779 761 263 599 0 138 494 808 177 263 407 620 239 113 695 931 318 418 472 771 735 136 992 613 749 942 538 439 308 563 36 541 130 7 60 113 25 603 828 864 814 846 864 352 786 688 141 779 378 531 582 444 187 48 524 754 514 57 460 416 982 428 802 784 448 173 213 593 529 730 701 387 908 304 430 815 602 645 892 523 172 4 321 488 911 200 751 151 120 435 368 883 441 682 202 115 113 835 388 983 15 810 433 938 755 686 377 913 261 196 204 156 168 318 209 588 688 884 404 981 223 638 744 864 785 55 868 98 509 115 235 321 481 722 594 32 45 33 242 731 212 946 792 843 207 178 11 95 997 682 923 328 644 593 108 909 284 770 114 463 795 181 953 230 116 420 195 840 621 841 678 148 615 51 840 513 128 864 505 512 129 108 156 521 194 486 149 488 243 583 906 388 73 833 605 795 32 550 29 284 604 86 551 554 416 571 588 376 364 448 445 653 191 809 415 283 176 876 638 71 606 465 635 492 682 544 100 984 696 165 750 510 543 113 798 997 37 16 989 859 652 332 904 253 273 196 984 978 831 388 754 138 85 950
12 593 33 514 227 58 756 732 781 209 256 643 636 338 976 990 539 373 123 563 205 246 493 482 710 686 2 399 301 23 402 985 225 775 788 128 663 441 965 352 764 999 313 212 838 552 871 249 907 656 120 430 867 671 712 351 396 883 811 717 991 388 625 753 554 110 484 827 320 611 761 957 375 428 37 12 4 870 53 70 21 279 14 166 632 950 559 504 169 364 51 751 327 224 516 352 613 402 491 842 222 359 427 241 276 497 238 788 637 265 826 465 666 3 92 595 83 377 32 458 510 154 246 669 215 281 630 156 620 182 865 822 409 626 182 615 660 728 343 524 470 202 119 511 724 801 804 205 162 872 80 936 296 160 435 296 555 958 170 745 722 308 513 137 88 860 201 533 653 702 634 293 43 797 689 316 293 761 197 373 73 816 82 712 522 289 164 16 406 190 590 395 101 190 952 649 664 850 228 590 75 523 941 104 112 858 175 141 920 527 527 916 438 625 499 998 564 336 744 182 622 366 199 496 738 38 507 177 671 532 598 567 903 587 545 13 827 863 431 598 927 997 329 762 543 816 720 478 344 534 690 602 325 765 10 234 28 672 258 223 244 64 311 837 67 968 181 684 657 602 972 619 595 838 915 856 735 812 822 93 266 542 303 189 235 242 504 984 837 422 937 342 305 5 779 453 639 620 816 22 919 427 581 18 46 644 524 150 341 180 99 415 252 243 302 110 845 404 718 126 456 899 131 5 608 576 464 353 591 387 39 700 195 927 567 839 26 473 481 620 48 598 957 737 648 863 868 112 546 208 393 111 697 504 549 861 415 809 926 608 812 205 772 677 803 653 618 334 113 665 1 859 128 681 263 832 530 525 220 169 662 157 192 673 366 520 84 550 708 157 961 102 503 951 208 787 520 747 186 364 3 285 685 316 986 347 122 495 100 263 49 508 38 475 988 504 394 423 421 905 508 612 61 14 684 402 854 862 649 921 273 29 609 24 727 303 500 163 454 252 882 720 151 839 365 46 395 392 876 478 780 294 35 724 279 150 217 74 253 391 635 892 269 934 386 757 370 501 872 935 24 747 674 802 511 917 286 503 909 935 401 455 765 110 417 387 783 395 515 455 56 989 248 827 834 435 158 222 627 29 814 157 326 784 604 96 412 380 489 874 589 480 30 638 526 985 388 865 899 304 138 54 687 146 298 21 840 65 518 302 683 90 57 245 36 832 670 556 212 334 359 552 558 8 85 645 731 672 378 410 711 754 306 952 342 997 381 8 134 692 934 446 548 730 461 20 873 16 436 273 850 588 42 501 749 467 457 982 52 124 230 55 315 942 272 328 721 64 203 42 916 881 799 970 819 383 534 225 994 899 145 769 139 981 105 306 264 238 561 412 434 404 768 197 509 792 677 441 187 940 739 610 743 20 482 829 126 497 494 116 398 935 407 623 569 746 98 564 751 406 817 225 695 274 602 19 714 876 317 436 777 679 688 679 64 930 547 352 285 544 762 129 984 663 728 301 373 668 770 913 933 335 312 344 517 533 11 103 62 376 161 29 964 196 562 519 597 367 196 502 932 686 319 224 147 137 384 453 283 811 645 57 465 830 573 340 586 567 414 832 270 895 621 238 978 617 7 873 785 472 492 121 332 66 813 183 883 633 447 843 209 240 829 98 95 350 878 94 592 1000 74 677 496 543 787 386 880 105 480 522 542 369 784 389 8 381 321 757 617 723 354 649 184 379 328 146 260 773 603 810 135 487 557 523 521 619 925 34 512 620 615 810 168 863 241 244 498 280 403 760 601 596 423 305 906 485 646 408 998 439 133 554 94 847 495 618 839 200 987 538 566 177 851 879 954 503 239 279 956 762 726 734 377 465 582 558 318 886 376 410 247 97 578 80 174 495 163 712 746 267 322 804 790 634 200 32 232 172 757 362 802 502 371 903 921 701 261 905 0 118 104 926 72 846 791 798 801 168 678 196 16 768 771 315 938 878 612 75 106 267 362 983 445 482 955 217 90 494 173 743 717 183 776 669 443 220 132 201 974 818 472 339 913 219 863 1000 117 55 552 854 995 961 821 897 584 224 713 761 210 783 281 33 107 832 943 899 23 383 887 313 444 734 190 268 928 466 945 63 966 893 655 80 455 730 605 242 25 184 18 719 207 670 832 817 229 163 146 967 308 284 800 209 502 365 793 247 153 488 353 178 278 161 249 120 806 883 519 36 629 939 392 338 429 711 875 867 866 8 189 408 240 654 129 204 307 238 347 953 885 483 594 755 404 258 462 156 486 624 980 139 574 33 275 863 855 822 970 545 141 182 424 412 219 244 360 405 474 818 975 449 607 798 206 925 532 162 841 146 290 30 410 968 330 474 992 189 858 32 506 60 294 303 929 250 773 552 599 181 587 571 673 821 110 958 490 683 890 73 369 50 990 353 703 430 626 199 848 59 356 146 379 673 323 52 487 768 338 39 939 64 715 727 767 244 730 760 853 703 583 215 979 104 183 630 363 528 755 681 116 623 884 47 835 240 452 972 535 582 949 15 959 984 778 249 367 573 292 328 950 299 277 445 692 493 148 298 924 88 87 544 680 784 568 109 63 446 505 184 385 792 216 587 346 54 22 15 188 965 154 67 640 570 967 460 572 615 529 728 340 329 946 509 947 140 702 424 844 219 877 770 993 926 659 712 361 703 81 452 699 540 282 541 226 519 127 436 405 692 390 157 836 348 446 256 348 594 654 644 786 84 109 840 686 79 550 954 531 476 775 191 766 392 642 722 951 868 469 493 6 58 383 38 556 542 68 241 940 431 59 590 437 377 130 108 102 496 284 463 237 432 533 576 31 127 971 448 382 779 440 864 760 920 86 647 846 919 345 89 339 668 389 138 843 999 453 934 297 65 725 250 262 206 989 681 596 681 752 346 60 743 705 685 658 684 668 197 912 627 364 321 682 973 19 485 34 286 960 863 295 39 204 456 70 799 698 626 221 26 892 197 337 890 108 302 889 246 40 885 745 44 707 569 399 746 700 940 997 978 299 951 910 74 467 862 874 631 701 51 450 907 231 870 179 688 218 585 977 395 291 834 468 69 333 738 271 474 888 458 922 30 387 718 314 887 309 560 124 607 917 709 823 313 936 857 953 242 796 281 114 67 426 769 93 600 160 675 288 354 944 85 304 995 257 358 54 870 742 650 973 179 679 569 672 939 886 195 15 851 358 461 968 963 334 679 165 239 769 286 537 209 202 449 432 5 425 647 121 124 861 145 137 940 335 670 656 783 969 448 565 333 901 983 351 41 478 817 5 469 904 364 544 302 466 706 606 149 650 593 958 961 740 674 753 518 676 781 268 220 58 996 897 428 696 573 213 30 782 914 336 86 280 227 91 679 224 909 156 710 316 148 930 883 368 696 585 667 355 992 223 297 963 149 420 65 763 898 825 750 176 879 935 954 981 350 896 595 931 902 805 531 579 82 125 760 185 801 736 237 667 557 808 419 449 550 794 831 580 349 142 561 497 29 514 245 242 581 982 280 471 899 265 487 463 275 795 422 352 410 893 887 996 503 76 586 560 565 797 472 661 623 171 29 536 368 65 32 842 783 643 852 50 294 895 763 734 542 616 141 828 445 236 620 733 484 430 804 732 189 69 103 918 472 810 193 419 910 245 864 553 166 166 871 483 198 577 370 860 245 349 267 983 465 422 301 211 335 789 663 523 867 716 399 619 105 611 378 905 721 115 678 442 50 792 134 593 854 747 263 501 961 140 158 77 65 538 310 525 567 233 130 824 588 331 354 693 43 809 257 551 447 820 668 691 580 157 841 357 499 79 468 847 721 374 365 476 626 985 520 118 332 380 524 418 403 652 970 250 654 833 826 144 309 571 597 214 844 541 45 177 137 416 140 287 614 400 854 433 801 460 71 289 208 754 794 758 391 391 731 675 538 89 357 600 486 857 380 234 970 528 122 47 709 830 289 942 202 914 952 172 178 870 541 737 787 44 84 473 259 441 757 614 936 647 383 575 535 439 619 243 880 97 885 111 427 862 462 103 363 719 177 254 393 475 84 948 973 570 664 198 91 923 877 78 545 665 449 150 469 774 925 96 693 750 53 155 465 798 589 149 83 477 144 681 651 911 510 588 199 372 540 540 556 310 932 428 276 709 903 178 13 748 395 694 818 251 265 852 705 71 441 143 922 167 164 451 821 324 688 962 282 411 471 881 228 900 709 267 651 633 585 856 786 869 802 815 655 41 199 831 346 807 284 17 601 651 122 55 355 194 658 898 309 864 904 623 365 576 635 45 406 723 637 894 881 458 674 631 838 704 237 459 695 849 873 563 880 29 993 255 657 610 607 479 49 20 772 259 973 859 544 180 293 159 977 759 984 193 831 300 582 274 715 191 469 641 770 729 24 408 968 413 116 706 978 818 800 13 243 628 360 27 214 397 626 669 565 902 321 879 907 488 769 999 647 638 32 741 562 644 929 9 78 448 529 350 142 136 448 624 523 908 90 66 192 891 35 152 686 485 90
449 777 717 870 749 502 704 21 879 715 113 83 535 472 332 236 491 508 611 924 160 818 766 889 348 624 851 491 459 763 435 728 613 651 682 518 412 769 37 49 528 760 602 840 320 486 165 369 425 208 404 610 746 39 208 280 691 242 597 345 827 666 917 990 375 283 788 233 619 428 339 935 223 259 850 304 52 101 187 878 819 932 822 797 838 385 139 109 269 815 998 430 154 667 637 562 748 597 7 409 235 639 88 197 980 350 529 66 696 117 282 125 220 570 723 268 264 701 928 843 865 234 936 227 510 275 389 551 753 394 290 653 722 985 357 982 720 573 552 569 935 883 985 333 542 253 492 319 468 691 571 279 518 565 377 183 776 433 443 210 463 285 674 414 464 967 603 328 497 938 304 731 60 495 634 74 758 919 300 872 340 41 790 190 812 92 18 92 695 724 848 681 202 89 442 349 493 552 96 175 427 295 945 51 592 54 799 895 938 859 402 471 410 493 555 244 543 960 993 762 94 306 233 878 367 968 494 458 507 491 767 672 445 382 390 431 618 144 315 130 247 979 550 244 108 446 741 270 84 860 11 617 813 161 156 615 40 292 522 110 331 206 232 182 787 963 511 449 636 186 578 711 279 171 26 472 967 763 473 960 174 18 617 403 541 449 335 545 419 929 969 96 641 815 835 494 873 536 409 946 757 636 549 762 167 275 51 923 236 785 278 782 75 917 34 374 119 943 490 191 907 64 777 186 334 782 970 454 685 927 216 113 686 396 285 616 83 288 645 263 337 768 284 206 249 256 675 461 486 826 277 543 179 476 127 676 775 633 413 337 908 242 138 463 971 520 680 254 525 867 664 938 884 182 737 67 915 517 168 783 405 584 472 644 881 448 295 175 960 485 325 963 673 661 974 877 725 663 433 232 620 910 690 774 837 585 751 994 718 54 292 525 505 913 164 908 868 38 976 283 406 347 398 227 32 313 570 787 191 327 852 331 565 157 13 516 803 992 307 672 136 615 352 855 62 386 90 802 364 857 836 832 198 399 266 594 514 498 12 858 178 766 608 866 781 146 801 243 74 593 825 977 672 360 41 63 995 626 773 996 694 411 994 48 889 753 421 1000 859 881 71 226 981 108 82 315 19 855 646 973 370 412 70 762 302 374 313 76 798 720 765 157 183 870 109 578 651 784 556 15 1 178 581 836 345 631 344 498 659 831 22 129 180 758 895 735 663 202 35 823 417 81 826 523 87 390 973 951 558 49 485 717 677 838 460 224 391 181 100 411 91 469 911 601 480 877 818 445 534 207 855 720 698 765 963 161 946 460 962 808 930 907 658 981 568 345 407 591 309 805 392 756 504 906 229 725 20 314 133 119 63 16 810 696 368 347 431 333 400 979 864 637 656 837 559 829 328 76 786 209 520 494 423 520 982 546 943 677 992 81 117 828 871 303 730 312 669 856 219 218 465 741 489 374 196 325 347 585 922 387 68 366 336 421 387 324 784 726 531 314 205 633 898 70 333 358 665 111 519 418 120 366 924 446 824 180 30 649 153 797 954 687 319 128 918 809 363 116 399 858 576 356 189 442 186 219 135 224 43 519 38 194 557 956 724 96 76 928 261 809 4 582 678 51 125 342 288 809 872 806 877 768 755 724 481 512 170 247 255 79 383 592 129 500 123 226 539 308 941 650 171 282 793 105 137 203 73 370 650 627 870 373 33 274 913 858 900 308 276 887 731 647 256 187 762 608 98 971 854 54 301 83 203 596 598 257 653 167 291 643 647 543 905 205 606 987 800 487 104 691 128 543 742 961 466 663 294 972 222 133 703 697 975 435 193 940 200 260 287 795 959 611 172 681 779 693 439 813 476 835 551 428 268 315 130 336 243 102 259 143 545 19 3 78 143 730 857 538 273 477 987 730 512 1 914 425 916 975 184 275 434 632 281 262 903 481 384 438 910 104 745 422 701 939 657 768 2 417 115 955 948 826 225 925 643 286 817 462 197 433 371 727 795 972 241 222 875 484 210 87 199 253 181 626 769 384 595 281 361 401 124 262 393 231 735 151 752 140 544 373 257 568 159 445 842 730 527 604 114 722 821 324 126 142 501 903 533 416 69 493 312 994 483 90 436 808 540 131 564 273 15 566 169 94 671 965 654 824 447 198 890 830 808 615 479 579 882 372 509 879 95 109 110 453 201 181 14 2 759 340 214 983 298 726 990 962 728 28 394 801 29 690 267 397 944 973 843 630 807 249 16 664 252 788 999 921 411 534 774 586 365 443 177 206 324 773 661 639 863 291 811 780 118 759 513 580 25 822 760 46 80 35 182 74 106 365 246 160 430 283 185 683 699 899 899 527 830 560 666 106 860 476 272 489 932 491 112 903 756 390 926 228 280 330 242 144 604 266 622 891 521 643 163 147 524 519 523 826 897 407 293 695 583 548 712 426 498 454 55 531 46 239 624 24 283 11 28 574 211 318 234 640 627 347 414 566 215 201 271 536 92 840 530 756 103 418 484 559 706 644 833 60 586 187 572 276 566 173 408 418 508 251 517 714 190 92 697 760 965 708 626 721 628 969 415 884 829 540 707 280 162 726 194 494 322 965 601 590 640 566 499 167 847 35 596 569 65 242 274 277 329 466 462 605 471 288 841 508 840 314 444 478 986 865 97 895 231 832 861 433 614 741 569 283 909 194 823 628 432 950 458 516 251 542 934 518 469 693 6 152 593 687 72 273 286 644 778 370 794 622 904 428 373 9 789 498 983 33 546 949 979 828 820 503 927 898 538 884 644 142 31 62 379 223 107 802 388 734 326 92 102 697 584 248 670 353 296 199 270 299 250 572 206 508 828 443 327 497 381 703 305 737 175 929 853 946 453 546 85 836 49 818 380 604 474 758 155 929 58 545 44 211 310 642 0 756 937 886 771 349 239 439 317 45 21 30 227 917 321 352 467 6 681 304 366 690 54 253 111 610 772 163 121 531 939 647 150 811 575 899 314 841 632 470 346 104 354 650 66 689 739 53 237 514 23 739 702 652 429 759 894 345 48 921 768 341 912 979 885 823 61 422 791 391 966 59 455 769 144 33 689 808 299 539 562 222 560 886 616 742 591 580 244 53 711 769 224 845 715 120 763 631 461 173 607 746 901 800 36 30 683 511 599 606 258 537 554 537 806 944 50 370 536 837 478 5 323 399 931 196 940 973 631 569 24 36 996 692 845 756 42 62 635 281 612 517 362 487 260 729 605 92 609 643 655 753 253 383 67 239 145 213 929 515 573 916 495 440 709 487 708 32 719 759 732 763 733 632 625 191 585 325 797 158 687 650 639 802 761 353 567 125 209 43 116 203 438 429 217 292 623 967 537 461 956 280 157 211 487 960 849 360 869 892 856 499 360 147 161 111 648 210 45 519 297 744 86 532 441 221 920 446 615 854 714 196 428 535 977 956 105 472 475 52 341 164 503 744 89 568 446 474 47 401 238 129 424 911 831 225 403 432 957 401 56 294 883 260 713 20 834 379 342 668 832 723 649 235 662 33 989 364 589 947 78 572 207 294 343 961 972 456 9 654 248 715 955 161 743 950 99 43 470 645 906 404 79 141 692 592 891 467 668 720 59 739 770 810 496 45 221 683 385 619 64 798 839 200 679 475 804 331 482 940 577 742 263 797 815 459 245 65 8 682 355 952 372 33 785 264 947 537 633 997 896 874 600 525 988 444 147 198 81 579 740 542 10 530 621 552 950 373 132 6 676 978 27 326 710 719 457 574 303 783 448 555 53 894 844 138 396 772 218 292 454 911 289 958 888 214 338 847 880 76 148 515 131 801 378 836 949 861 958 162 57 794 212 999 376 830 450 852 846 436 349 647 783 191 923 268 652 767 997 662 213 361 780 825 140 634 574 237 874 763 563 979 240 817 876 732 579 860 500 97 176 618 744 987 526 427 693 965 736 489 477 831 122 627 726 989 587 363 893 604 437 754 553 143 386 951 452 340 152 569 134 48 5 552 515 497 516 77 195 825 858 872 330 669 809 444 420 982 456 447 353 899 892 435 374 100 532 833 226 721 792 220 925 759 506 781 142 749 816 301 684 397 416 73 660 801 204 251 356 562 754 899 951 364 796 30 764 337 502 795 942 743 262 837 782 348 173 196 642 944 316 931 952 433 630 873 77 38 306 17 610 385 991 364 230 378 158 891 547 925 814 769 308 983 902 319 802 87 588 394 580 374 688 567 395 978 750 124 866 472 146 40 382 87 359 686 426 768 561 155 351 862 451 761 418 564 968 81 369 117 638 555 149 912 961 459 311 40 984 870 919 79 887 631 727 829 629 221 867 240 716 574 878 674 747 383 318 473 582 419 188 670 734 884 964 866 101 814 440 129 590 428 275 264 192 174 738 304 862 919 422 68 358 494 805 305 254 119 729 992 594 358 228 199 39 585 17 421 953 266 667 362 350 195 548 628 166 431 705 55 886 839 921 783 93 690 721 88 397 270 265 723 700 187 978 15 488 488 151 37 933 238 141 380 401 663
23 86 335 138 259 64 304 131 980 932 555 682 467 150 300 824 509 342 817 746 654 605 360 156 558 291 665 835 541 196 316 572 652 520 152 383 71 547 14 382 158 236 124 361 731 265 37 881 800 746 661 531 964 504 771 73 704 931 873 179 146 569 442 95 698 773 835 743 290 692 214 5 413 179 780 773 687 201 730 559 759 386 937 351 967 436 449 525 341 214 953 668 581 881 729 285 142 23 684 426 387 124 436 861 59 907 917 975 617 67 506 710 871 249 93 943 464 666 256 732 783 951 488 960 819 979 208 730 468 737 262 585 470 680 216 378 648 447 765 193 853 110 234 338 934 369 745 628 966 784 491 578 463 626 132 983 167 109 424 530 53 942 945 573 16 223 675 961 580 696 968 386 914 529 75 688 428 493 635 660 936 996 287 628 17 111 576 506 268 966 245 139 181 623 961 125 583 759 312 230 349 306 240 867 77 89 482 172 973 590 717 354 444 92 254 855 927 610 844 817 920 236 122 703 797 328 481 130 398 80 579 949 511 807 977 364 228 23 13 475 954 753 539 981 820 376 440 502 570 333 330 725 883 182 336 677 55 538 236 326 958 142 879 788 997 18 908 407 806 23 381 417 999 662 898 287 542 925 282 743 352 884 911 686 137 50 238 297 708 625 632 215 512 898 343 558 978 820 878 730 792 193 812 370 18 313 182 463 325 579 813 950 380 935 459 965 640 927 363 502 766 743 591 384 892 529 602 936 154 145 874 280 34 635 603 540 906 756 734 110 547 895 856 191 170 402 297 346 365 43 151 434 556 958 662 503 338 866 818 711 921 723 623 736 27 283 760 283 622 530 769 621 893 960 939 247 574 103 659 829 483 158 532 265 279 337 669 311 909 243 910 607 933 748 703 276 633 241 645 155 24 229 52 347 35 517 590 98 3 993 121 120 979 436 401 183 116 906 231 751 36 564 438 165 495 303 860 122 753 594 613 449 103 719 57 858 1 941 385 597 809 202 535 883 163 861 432 553 900 940 373 256 843 305 379 885 578 679 696 493 517 445 840 65 284 588 76 355 443 4 101 637 274 965 990 29 887 888 751 636 221 186 106 722 854 755 257 883 743 686 239 668 685 272 230 560 45 877 273 149 43 555 942 334 814 77 628 841 735 850 207 12 400 653 776 86 469 631 560 221 346 270 455 23 431 51 395 210 612 541 548 145 680 448 756 379 597 794 864 373 382 891 74 934 829 705 179 180 315 852 649 550 877 986 634 233 211 587 359 812 551 295 72 287 427 89 503 483 656 642 399 115 784 568 339 373 99 896 493 597 288 408 712 475 718 421 572 344 32 751 768 642 39 37 586 49 260 884 371 817 986 84 171 468 50 441 278 239 962 820 998 177 105 778 681 57 29 225 605 126 225 942 392 193 705 234 821 366 836 721 244 50 700 958 147 255 386 611 201 648 166 359 229 393 462 769 808 773 872 968 846 987 329 862 568 157 457 327 100 527 716 397 777 395 215 551 448 357 94 870 206 68 416 430 104 870 993 563 553 313 242 837 674 71 12 613 265 691 995 489 646 653 930 200 415 847 480 996 947 215 720 263 815 233 686 473 984 39 585 174 92 420 321 323 54 91 42 874 637 71 435 80 882 800 896 271 733 468 456 95 370 750 785 182 294 922 752 219 849 278 791 664 737 602 200 851 198 263 237 876 44 614 702 552 403 801 351 401 505 389 501 298 732 641 47 449 322 636 295 863 565 586 614 738 672 702 971 169 949 421 497 129 402 836 308 219 299 215 550 197 546 832 433 24 963 449 991 790 69 619 48 32 180 221 168 880 303 391 657 663 755 748 384 24 575 846 369 132 744 404 531 449 249 217 328 859 747 623 425 347 690 709 7 407 928 911 350 34 830 735 514 600 544 669 834 598 595 968 419 52 356 328 309 164 253 236 378 237 642 251 109 456 715 829 417 744 252 87 510 261 412 564 709 589 678 400 139 899 970 495 91 504 691 484 683 260 79 110 186 18 519 469 627 75 754 856 313 724 673 296 418 73 573 842 246 250 552 870 458 717 197 239 164 128 22 832 620 640 522 108 670 156 176 335 232 882 133 354 233 679 802 945 826 612 886 230 982 737 272 640 960 379 302 365 134 928 828 596 790 629 224 617 695 877 557 657 621 788 26 985 589 979 264 715 740 876 899 292 796 820 859 814 688 699 915 54 174 490 88 194 209 676 130 155 447 439 529 531 651 903 143 376 610 706 822 190 658 241 951 65 897 935 571 288 957 243 736 709 869 193 996 881 650 465 773 701 596 598 647 29 4 34 306 900 251 775 922 835 218 871 476 369 317 355 719 503 148 410 226 383 127 255 429 794 150 69 159 349 619 380 639 17 851 443 41 337 865 693 162 907 267 695 477 584 885 219 944 739 726 951 693 729 811 38 61 854 367 972 38 999 70 114 301 590 354 937 397 437 364 525 677 173 368 358 870 635 895 497 901 262 185 88 56 479 191 290 411 956 391 790 774 615 974 325 577 254 450 802 952 491 187 586 118 802 902 291 666 136 128 264 205 510 913 795 562 142 534 780 710 895 471 89 454 27 701 662 540 192 305 630 721 928 320 744 270 932 507 28 946 833 437 619 935 654 271 391 112 258 520 399 676 757 241 68 727 421 607 71 594 942 536 569 904 681 757 95 981 577 772 552 498 100 742 956 227 286 172 139 948 488 361 38 82 664 478 773 153 868 855 492 600 815 420 923 787 465 868 692 461 340 126 790 524 301 638 405 414 989 931 573 160 941 326 835 183 616 485 739 825 962 950 582 775 316 90 570 795 950 196 512 725 627 293 107 749 824 866 265 861 36 889 740 827 76 549 313 275 974 863 532 515 350 20 49 537 94 344 766 799 844 269 310 188 249 955 55 530 939 195 123 664 637 987 173 758 642 113 497 533 793 918 63 989 435 65 734 97 774 199 579 891 928 845 320 841 997 67 776 5 290 564 844 62 943 644 505 616 748 739 440 144 291 643 153 311 54 699 209 959 682 189 289 798 309 956 73 810 711 803 868 587 272 714 648 63 883 592 532 738 942 615 870 276 301 441 939 475 939 850 499 474 830 801 279 762 682 926 299 405 329 135 650 383 859 919 522 334 737 125 573 584 637 87 879 376 590 85 393 357 863 569 928 606 375 598 458 291 273 862 498 711 115 847 497 235 992 131 530 924 403 543 716 6 518 694 589 292 255 608 348 372 543 19 929 903 1 604 818 988 519 655 526 342 758 289 662 140 298 689 397 307 608 852 6 340 612 136 363 129 472 21 152 157 999 178 361 682 905 697 733 169 538 521 340 706 464 388 441 554 14 508 452 789 512 86 139 876 916 333 451 248 939 912 541 525 570 298 43 327 482 263 384 492 389 30 404 445 565 465 312 881 337 110 714 277 62 625 623 58 243 161 671 609 519 778 961 46 887 190 986 68 796 11 852 823 205 793 259 192 755 770 625 404 902 526 273 145 288 490 475 782 413 466 51 285 717 713 459 588 625 788 871 283 991 202 366 355 575 875 298 108 843 502 12 479 396 518 869 337 55 407 861 258 712 907 936 805 390 156 905 266 461 374 949 220 811 120 692 111 559 833 588 219 199 741 413 49 454 446 103 601 973 119 514 213 830 724 809 28 306 538 194 500 728 667 40 409 50 563 70 10 921 64 195 115 333 626 405 165 560 858 489 66 433 582 834 660 285 943 905 484 497 523 668 566 869 925 720 222 539 969 906 8 858 653 98 781 544 880 569 33 815 430 16 728 796 353 235 255 889 15 682 141 837 750 326 838 721 804 57 194 608 175 606 203 719 975 379 831 734 764 895 280 520 261 764 212 982 318 308 722 960 992 198 559 493 314 85 40 978 51 909 516 328 494 673 396 467 394 466 389 242 487 336 748 247 98 569 636 481 884 186 323 372 73 961 916 338 779 714 611 723 2 15 824 525 173 97 331 477 78 375 767 483 890 152 761 849 972 785 867 451 593 926 723 43 193 412 184 677 905 105 123 113 347 153 629 710 102 829 421 551 149 15 89 418 746 702 84 234 366 958 545 463 243 204 489 457 473 354 994 357 965 162 80 320 561 574 938 556 932 819 599 279 204 194 641 71 439 226 451 999 618 787 60 772 281 643 81 308 319 918 894 109 348 436 807 637 422 705 941 768 663 770 358 792 679 581 31 922 155 489 923 123 247 267 107 395 406 299 345 678 117 802 624 947 390 428 486 516 567 555 0 155 839 968 452 449 668 25 816 589 976 946 763 149 375 464 434 709 504 890 940 845 296 329 286 49 217 601 460 955 857 599 837 812 410 940 362 276 177 65 832 600 528 787 96 175 527 828 9 873 310 205 250 598 25 332 453 495 83 154 472 132 423 144 324 468 985 164 138 455 408 759 630 932 692 755 377 207 513 762 983 361 929 756 631 84 888 24 496 566 393 389 95 470 223 424 114 172 671 999 332 221 786 102 707 344 426 296 848 137 794 501 210 285 842 309 499 156
219 597 948 862 217 265 877 484 434 969 31 100 195 12 362 693 405 961 391 637 735 514 758 770 295 167 640 574 446 326 893 212 688 271 629 839 166 707 257 907 738 552 800 12 64 392 372 753 821 129 164 245 755 534 902 526 516 66 62 643 83 247 453 94 267 744 785 770 917 172 459 151 994 772 804 718 523 506 367 287 968 377 208 678 606 115 321 826 163 817 462 830 866 389 921 408 709 595 460 504 233 833 232 349 422 898 282 674 43 706 630 706 398 805 389 891 620 527 179 786 9 406 254 478 269 775 992 279 829 786 862 209 113 680 72 690 412 476 4 240 156 316 34 417 188 246 681 314 133 761 960 530 57 885 240 477 105 523 33 782 588 847 361 694 731 656 996 473 757 628 741 912 114 800 136 582 184 942 221 574 433 31 342 208 701 287 987 20 819 353 499 930 674 430 899 566 109 929 609 248 6 213 603 692 16 629 270 239 420 729 790 54 250 937 744 671 551 479 346 849 335 798 160 169 81 472 814 412 622 495 621 907 613 737 285 84 770 768 974 128 542 385 85 122 774 292 400 676 80 567 649 951 958 713 436 285 794 464 413 590 854 218 236 182 495 746 169 63 543 41 585 109 399 616 317 276 635 55 784 852 464 875 364 468 626 857 202 341 605 657 884 902 458 24 223 302 414 932 258 223 966 382 700 419 844 394 227 52 624 320 508 467 901 532 326 579 692 492 652 155 720 829 706 788 383 224 823 463 343 441 818 421 569 716 437 455 780 335 550 906 448 774 795 718 546 333 566 340 570 192 883 909 466 662 951 704 973 944 932 254 988 803 936 312 339 132 1 573 478 35 302 751 329 367 384 280 482 784 293 350 538 677 325 744 839 608 718 188 528 503 191 496 82 852 874 242 90 475 530 305 678 633 975 915 582 483 340 192 740 352 48 435 353 104 480 863 477 220 631 759 298 659 407 640 213 520 439 306 187 815 138 305 552 674 154 464 824 455 426 272 691 720 897 58 314 288 608 192 253 765 307 242 493 922 142 668 601 936 241 81 798 208 806 464 52 578 197 708 425 97 684 871 22 290 304 149 934 971 747 630 263 590 722 846 252 92 255 24 577 480 792 128 182 244 615 475 139 579 860 121 647 370 336 375 224 512 116 468 338 577 199 135 564 321 205 203 379 142 836 720 737 698 406 455 71 521 374 46 455 575 567 448 746 782 754 262 190 693 310 128 513 607 159 126 416 913 918 665 768 167 355 257 997 239 667 487 907 966 536 662 596 457 693 384 956 500 671 616 473 668 943 928 200 884 925 937 311 456 354 177 283 23 320 439 152 44 905 344 765 753 894 904 612 643 502 507 955 988 797 698 982 423 30 534 869 879 961 795 611 920 668 957 896 18 277 967 423 681 13 467 787 353 123 304 333 928 266 304 248 546 890 616 39 160 850 682 565 237 791 642 417 349 149 307 852 80 962 878 359 491 443 32 898 228 144 115 799 362 686 561 807 359 429 278 985 602 579 156 153 878 751 169 11 72 370 964 587 671 786 367 17 426 981 71 888 105 504 748 675 869 886 254 593 416 537 842 467 16 781 941 305 313 461 246 419 412 290 786 658 462 203 192 410 722 150 810 168 182 490 409 828 953 525 919 388 252 59 487 933 707 664 606 428 123 515 716 274 572 940 996 214 355 475 173 873 526 941 9 677 418 549 54 623 43 965 701 534 538 210 803 408 648 451 246 2 802 411 97 47 793 514 492 687 732 358 114 40 239 749 596 183 859 341 671 769 684 660 272 392 991 628 361 463 431 752 591 373 831 843 728 272 344 827 513 96 225 111 140 256 809 602 723 633 864 137 234 442 494 243 321 228 283 50 126 868 123 725 289 887 590 483 151 53 33 94 564 229 768 186 232 970 29 875 536 385 48 521 210 880 989 484 200 578 756 789 103 486 32 910 749 58 999 554 33 99 241 348 605 503 230 878 193 299 638 849 314 832 344 352 644 817 451 141 366 591 584 950 336 526 583 65 970 491 1000 831 60 209 696 557 590 347 516 872 957 18 160 919 347 676 192 930 964 409 979 378 748 816 486 581 309 756 819 571 434 452 848 216 635 642 26 404 342 356 934 931 687 541 139 616 58 117 989 743 184 331 174 719 777 280 308 492 924 306 766 632 677 397 668 260 876 694 633 657 695 650 220 760 5 262 155 125 880 599 366 380 139 108 15 322 230 864 602 327 808 589 115 170 835 97 300 440 514 349 719 723 816 584 828 301 619 833 890 998 870 70 307 393 874 796 553 583 789 7 757 38 655 318 997 556 37 494 783 858 531 771 392 279 522 431 749 953 269 889 292 679 69 476 704 127 249 337 559 876 44 535 443 856 180 813 950 539 340 916 305 638 667 387 181 456 813 120 605 682 152 470 217 444 556 246 54 198 294 690 178 134 342 573 932 485 276 639 913 276 247 563 947 519 525 726 553 922 235 21 443 237 33 226 973 517 916 24 625 655 412 857 846 913 594 983 935 244 708 245 47 779 816 402 946 845 824 323 999 102 955 810 213 234 499 471 818 945 110 196 162 732 472 488 149 78 984 218 104 450 408 278 940 978 687 592 470 739 502 281 210 614 118 540 418 63 396 511 731 685 642 79 166 193 807 645 657 995 754 3 447 118 772 728 666 670 965 147 412 36 414 963 914 294 45 892 392 926 824 914 938 215 569 447 747 468 212 88 541 61 168 986 899 627 486 846 3 0 185 812 754 225 331 727 964 175 616 643 389 288 691 107 250 313 747 162 465 68 157 126 219 51 386 287 410 646 394 696 970 753 469 66 625 357 441 717 417 181 943 441 361 54 442 308 61 415 280 653 358 368 406 527 974 909 153 300 706 95 883 259 146 651 32 445 101 712 662 32 893 5 900 946 545 935 345 148 774 49 818 773 592 944 148 870 17 14 861 574 2 815 495 885 132 572 221 560 846 663 70 37 257 363 542 957 212 724 101 121 311 481 409 703 117 764 546 672 349 45 247 146 296 990 195 698 381 822 114 430 330 644 108 84 560 861 62 261 697 15 555 641 427 265 148 351 749 26 615 920 382 28 288 185 60 766 858 820 853 669 104 989 8 837 255 863 933 575 21 140 751 487 446 509 788 324 934 194 54 204 165 366 461 721 599 841 235 106 593 161 399 971 209 745 870 427 546 12 290 680 187 145 130 619 292 25 973 993 966 292 302 634 561 524 230 586 270 275 195 206 732 809 191 952 388 707 482 778 713 531 561 590 208 867 628 180 377 155 976 927 940 151 324 89 361 23 603 46 140 286 452 396 585 42 510 900 873 548 483 656 330 750 774 906 509 980 968 811 417 904 896 242 361 469 830 132 304 315 582 598 435 625 292 291 964 390 295 171 843 683 696 55 9 56 802 20 867 238 335 568 185 637 311 947 623 178 267 465 187 505 282 60 562 130 834 547 824 607 733 449 904 67 943 999 585 689 896 297 586 192 351 972 997 421 456 977 724 284 762 710 87 350 41 268 427 76 515 507 11 122 553 472 250 44 902 544 329 172 971 334 91 35 382 497 882 512 229 438 138 303 712 802 304 135 982 939 613 115 743 167 986 666 583 104 856 98 452 967 164 580 413 976 310 119 130 882 805 157 712 296 146 597 388 576 938 954 892 911 906 207 636 432 536 500 825 230 149 851 424 853 310 699 569 29 859 506 898 395 361 871 445 545 619 8 813 496 730 808 748 711 962 561 320 761 866 220 257 729 207 522 312 903 381 19 608 991 636 662 318 498 836 730 750 74 110 665 105 891 885 840 562 708 141 673 282 489 717 309 267 77 327 912 891 979 213 401 287 855 223 803 802 788 394 27 533 532 452 915 88 41 334 87 935 251 492 783 72 158 845 618 504 247 87 733 334 959 314 165 638 330 863 553 998 742 63 375 996 825 861 177 222 403 115 143 55 776 591 782 801 610 710 454 179 520 333 847 537 942 664 805 729 895 252 212 200 10 168 879 487 201 730 273 979 834 769 271 124 924 55 636 828 555 270 239 894 174 140 759 554 457 517 838 554 604 462 964 455 695 690 101 39 928 755 923 158 377 90 705 400 763 269 859 695 128 728 654 740 91 244 659 424 211 757 734 964 474 837 767 465 235 904 826 368 124 832 713 620 715 29 328 566 714 64 518 96 697 209 595 432 772 196 69 177 702 532 704 73 110 202 938 117 371 159 562 116 312 643 793 269 381 765 189 656 131 442 908 366 835 494 100 124 929 805 424 203 801 655 479 139 418 22 648 921 103 765 386 804 881 196 533 238 736 575 949 905 969 298 173 375 830 956 369 378 93 41 617 93 129 474 501 318 382 601 600 139 661 501 316 813 222 538 332 839 360 360 365 404 777 706 92 90 264 198 775 437 716 79 394 94 529 201 176 395 86 491 376 827 75 500 558 159 344 792 594 942 848 20 249 842 73 921 112 230 984 176 865 536 748 384 762 820 559 42 319 13 231 206 937 438 289 590 510 967 842 957 435 512 345 15
714 87 777 809 121 953 454 241 430 917 867 805 31 821 55 449 273 503 135 633 633 164 839 968 629 397 242 681 702 798 344 318 401 900 763 993 216 553 944 300 17 462 326 29 21 545 438 802 668 891 306 837 259 842 813 287 148 126 985 950 492 597 413 438 9 317 73 603 282 757 168 773 51 670 644 562 666 517 913 130 892 435 398 3 996 8 435 862 176 2 882 739 925 516 907 291 465 364 182 431 864 755 746 250 221 656 389 348 48 520 651 172 445 307 961 491 726 747 912 899 108 981 330 1 789 288 297 105 636 75 562 229 967 738 556 86 608 541 844 827 490 768 100 751 696 956 783 477 230 930 957 849 52 202 289 289 103 842 923 350 155 389 885 166 725 153 766 414 252 97 749 96 440 453 525 566 74 425 881 787 890 596 3 166 962 946 505 188 345 991 370 748 70 589 145 186 745 422 791 551 594 766 281 300 241 284 974 342 968 973 954 748 754 303 969 318 369 769 588 913 584 974 267 34 963 804 582 346 531 647 645 613 524 287 708 638 855 428 64 603 91 146 258 969 918 105 269 221 529 584 62 681 520 501 897 380 118 349 179 287 908 163 632 245 595 453 144 184 827 868 852 594 137 435 224 43 657 258 458 249 689 474 993 85 685 795 700 277 750 732 136 736 122 984 193 706 97 460 92 810 733 753 29 399 396 66 302 618 353 720 354 12 280 186 894 757 544 62 114 619 679 201 35 198 815 893 160 475 893 502 990 445 771 548 196 286 367 817 337 470 900 88 177 869 240 11 680 10 884 957 875 770 627 441 796 915 261 449 887 554 323 774 75 304 510 169 999 174 44 67 927 208 47 459 622 574 661 966 675 188 362 567 741 430 973 229 910 165 911 906 188 629 107 941 16 957 191 720 146 704 433 379 557 417 943 709 719 902 219 30 147 692 569 553 81 892 376 887 296 975 755 782 566 41 42 663 71 523 105 39 937 467 140 115 78 569 418 702 549 544 436 518 822 745 717 626 903 401 603 772 623 24 43 724 394 705 564 278 799 749 836 444 941 459 484 438 86 113 266 805 977 657 880 185 119 718 112 273 217 377 434 20 851 960 792 282 335 378 167 60 701 721 947 551 904 956 729 862 183 409 399 903 448 869 432 775 507 258 291 508 133 968 500 410 673 337 756 479 753 617 410 988 762 616 624 349 138 827 919 221 585 225 610 387 237 482 38 750 558 821 372 163 126 956 527 721 637 99 740 90 184 121 15 897 248 604 77 197 660 300 774 751 720 274 6 104 202 394 441 230 686 481 759 522 450 576 758 500 25 534 511 969 294 897 592 133 346 700 274 557 540 196 305 741 243 397 683 796 554 228 93 786 647 389 533 913 517 97 152 276 808 707 170 650 385 947 607 58 375 521 24 77 412 295 535 810 821 642 639 517 128 491 388 421 472 467 195 911 545 387 405 197 317 106 724 619 764 894 416 811 383 619 992 650 800 266 164 433 953 122 473 651 316 139 728 641 694 162 722 233 368 947 546 232 106 604 598 701 214 716 180 379 277 523 380 907 997 873 859 68 567 972 209 19 786 898 809 569 936 748 712 791 761 46 576 329 738 273 678 28 283 747 514 100 801 218 130 759 131 305 555 334 351 123 541 357 88 524 151 991 972 344 271 335 451 384 10 562 197 498 172 808 312 719 466 280 730 840 723 724 166 942 586 768 909 709 275 406 618 966 659 822 447 311 835 598 748 102 238 997 46 952 553 462 57 645 110 10 320 93 285 808 417 621 670 615 638 796 329 854 591 427 109 816 67 730 976 381 474 435 456 37 709 274 371 710 810 385 449 260 162 154 270 938 247 722 187 155 916 600 775 402 960 225 332 479 803 209 189 985 339 365 479 484 185 778 426 638 34 151 599 338 290 800 888 313 76 90 350 360 503 329 307 161 856 563 340 671 828 605 190 704 561 624 206 846 905 447 577 860 513 517 460 973 672 70 324 979 819 329 115 816 79 145 5 2 922 479 229 946 939 439 61 466 222 697 124 787 597 251 970 760 955 926 674 760 933 606 824 87 542 28 207 534 318 231 703 339 11 721 949 138 734 117 301 277 480 651 952 128 573 454 497 486 795 120 143 454 210 440 871 986 481 151 849 779 154 124 744 347 790 285 981 10 471 210 829 279 971 204 929 157 499 936 260 479 139 814 313 368 543 388 663 372 404 399 600 60 268 425 467 424 365 664 692 916 235 902 33 710 134 976 254 159 486 161 785 896 631 333 178 634 361 283 364 795 506 176 286 929 26 253 129 41 614 775 870 90 158 145 983 579 579 740 165 375 652 907 926 472 617 378 842 198 234 790 521 958 390 199 455 38 311 403 424 244 420 557 213 264 355 244 804 865 956 627 348 824 102 582 358 197 431 489 173 14 523 165 300 387 104 113 66 581 793 921 807 647 891 96 459 280 621 262 773 553 408 755 279 164 495 834 838 342 331 639 488 974 817 808 0 720 141 176 226 17 735 113 30 802 914 243 377 812 602 706 530 873 580 208 901 478 276 440 772 906 422 983 381 319 630 864 437 100 667 644 613 804 768 995 656 634 504 380 82 534 684 431 662 880 198 751 60 96 847 841 89 622 205 72 94 547 616 469 551 366 23 191 964 808 568 552 802 430 537 287 693 170 899 965 310 827 649 595 414 117 915 476 444 546 163 564 262 495 400 449 478 780 794 350 705 881 695 824 343 197 653 217 931 417 671 374 826 33 876 378 341 104 665 2 716 268 72 161 501 667 625 699 386 740 194 686 487 896 116 755 715 438 319 277 980 439 470 521 727 881 236 312 989 698 516 365 347 154 866 436 743 923 223 404 707 629 387 707 889 944 601 139 382 70 731 688 356 997 869 79 924 409 334 546 959 607 628 739 721 252 12 455 896 216 634 516 315 438 843 378 782 908 879 350 654 708 443 536 940 127 811 594 423 432 593 59 986 281 779 151 860 238 215 889 578 447 395 44 322 53 7 47 59 454 805 376 402 726 419 879 736 590 863 472 845 189 780 178 142 954 688 671 98 833 640 766 181 712 201 477 265 929 349 239 658 569 615 118 739 388 550 508 90 238 547 99 978 485 99 921 304 636 886 518 812 810 770 234 169 727 288 454 54 559 20 839 498 15 528 323 587 764 522 410 502 416 45 835 58 952 264 973 40 940 606 131 475 800 643 857 757 749 393 857 208 576 161 346 669 658 878 870 199 940 655 382 96 184 250 793 642 723 788 316 233 554 979 574 463 889 620 769 698 654 998 598 278 776 360 149 442 461 153 704 536 730 932 548 391 879 874 741 111 558 928 417 832 937 384 490 225 516 958 645 363 468 820 150 902 94 778 189 157 619 917 154 850 734 982 146 781 177 823 88 834 902 677 41 49 420 333 308 873 952 877 650 255 146 239 656 965 514 292 614 328 806 87 388 429 477 938 834 212 335 453 250 379 315 68 137 65 286 747 552 951 50 565 829 4 858 287 694 518 633 69 982 469 9 489 407 83 142 186 643 452 781 787 924 664 298 751 644 935 224 14 668 742 850 378 283 336 110 175 888 853 19 421 535 392 46 833 10 149 968 439 392 428 428 574 982 159 115 704 329 2 350 765 425 464 462 532 430 930 241 895 990 425 340 231 887 18 351 552 39 13 586 854 245 846 183 84 889 482 939 174 650 605 482 995 608 563 972 560 341 403 157 39 665 462 77 272 50 244 416 861 559 299 553 80 696 476 801 37 796 858 802 737 12 284 766 446 497 246 115 494 364 56 141 263 850 150 780 308 541 950 538 626 624 8 68 831 229 256 109 509 762 713 966 496 61 415 324 309 526 984 114 825 286 427 772 41 144 409 558 338 813 830 88 760 149 374 985 942 497 508 788 920 770 101 621 681 352 257 313 468 189 117 910 538 89 373 388 611 637 589 147 512 501 298 469 862 366 352 80 609 823 232 489 357 476 988 165 837 602 948 69 575 249 342 407 868 970 477 112 572 345 53 569 699 906 711 683 841 58 816 847 697 669 245 879 19 834 612 134 946 32 548 443 113 176 635 667 125 652 22 593 204 701 95 967 840 329 732 756 648 963 325 827 706 902 251 89 534 907 407 302 583 574 798 758 220 949 192 552 120 844 327 19 253 520 570 282 27 319 857 684 776 705 406 725 1 928 710 360 515 232 818 171 797 120 123 601 872 319 295 654 28 383 359 112 211 892 203 771 50 503 945 556 63 765 590 41 321 119 228 351 249 971 411 972 814 51 314 949 526 191 966 513 227 393 676 746 646 984 641 438 293 142 596 487 485 7 559 552 171 351 200 129 491 602 366 223 604 44 493 974 975 765 682 154 690 350 571 548 806 55 883 906 85 178 906 520 934 959 457 894 581 157 483 312 994 143 539 827 619 575 898 62 32 841 127 997 848 276 691 873 397 591 991 511 36 789 303 73 687 103 218 171 921 470 865 743 767 498 650 366 519 816 718 95 784 886 132 179 156 174 769 627 752 289 987 850 461 901
260 229 299 518 601 965 401 589 337 512 271 44 348 159 619 180 24 268 560 249 771 570 845 698 108 820 328 255 950 507 522 935 357 125 530 565 411 595 764 640 158 534 658 902 32 733 264 608 819 631 446 798 808 335 460 643 432 959 419 312 910 719 389 950 8 222 963 364 190 307 352 506 668 843 594 614 540 797 297 864 478 3 978 507 12 305 485 894 369 743 448 885 787 877 588 127 425 184 263 389 806 900 773 393 664 58 570 943 215 334 237 984 279 322 371 529 913 600 722 120 325 181 883 830 521 395 81 255 390 143 201 999 89 156 220 993 281 285 860 17 586 471 979 797 38 663 208 274 267 745 224 973 878 245 417 604 785 193 426 419 210 429 552 708 184 641 20 894 322 863 387 372 382 31 933 428 818 941 625 604 182 490 575 738 247 282 78 648 885 676 435 254 251 669 440 51 75 147 863 429 742 634 760 305 633 499 993 513 826 573 557 282 792 316 731 986 672 12 200 378 861 523 26 310 505 849 303 637 938 487 347 843 936 232 824 704 972 722 159 176 790 379 503 218 42 731 196 156 202 760 197 562 92 804 676 142 7 731 884 226 133 477 277 747 117 709 607 977 698 820 670 598 871 897 445 455 654 406 64 466 157 311 815 393 34 335 119 179 803 503 168 492 528 962 311 75 852 419 585 646 789 813 566 992 761 833 958 760 777 837 423 514 735 812 905 279 384 81 127 123 639 454 685 954 405 269 545 295 926 260 903 558 616 166 677 418 55 6 124 653 596 740 778 377 561 9 109 734 10 865 753 624 317 763 882 845 696 237 427 19 100 387 811 211 651 660 30 472 104 466 973 344 132 436 589 954 930 810 525 597 509 326 222 288 562 921 514 14 954 72 413 60 123 401 395 812 526 829 136 232 50 256 779 441 846 514 628 530 238 223 704 109 924 774 76 168 491 538 697 653 187 909 839 438 65 931 689 99 178 937 580 309 97 691 584 456 549 38 72 381 192 749 292 302 736 543 838 787 501 8 840 155 602 546 572 670 450 346 180 159 488 557 31 987 58 756 955 70 925 188 556 177 489 422 922 977 842 153 867 47 111 583 335 463 766 766 836 737 246 592 857 825 4 105 681 601 776 462 534 956 94 884 959 994 408 587 474 519 365 961 721 863 754 696 312 459 911 239 198 290 702 73 723 210 708 347 886 681 376 653 9 953 851 573 243 11 507 864 627 679 265 118 216 665 781 911 126 400 965 427 829 551 490 423 897 179 3 921 544 129 151 138 940 78 645 909 483 154 517 767 793 483 533 566 321 240 40 445 46 348 542 130 122 180 934 531 741 491 928 233 674 221 636 471 211 828 914 42 535 988 486 90 893 963 515 161 987 714 847 709 143 578 421 201 960 493 563 546 326 195 125 747 334 153 752 400 524 732 107 123 679 436 305 4 964 168 700 148 298 82 285 105 15 570 253 616 900 967 523 133 276 52 479 405 862 267 975 447 470 181 272 31 283 911 340 504 167 513 908 494 436 670 800 525 816 595 22 236 415 406 373 630 289 982 397 197 510 862 351 510 73 745 786 811 823 793 642 488 239 984 147 461 338 241 454 842 994 639 715 628 693 287 388 833 695 90 105 370 368 871 209 969 512 111 782 551 647 952 855 302 641 173 314 281 154 360 943 204 102 502 986 999 402 143 801 95 706 64 608 530 921 658 205 160 244 41 899 105 656 424 617 37 832 280 759 87 820 81 988 236 259 513 475 939 459 378 110 859 245 640 680 908 967 796 995 127 63 583 802 111 307 357 52 88 632 634 84 383 294 798 837 493 177 152 730 815 581 19 113 697 96 812 481 846 577 914 400 761 80 713 663 64 915 51 998 344 828 916 138 709 502 646 738 154 399 299 60 25 45 625 339 265 809 980 740 264 464 344 895 671 214 1000 134 235 611 951 273 1 784 6 610 282 296 436 48 756 16 83 29 912 539 143 791 680 813 455 341 558 148 675 155 469 358 148 812 85 747 486 902 213 853 392 364 196 451 996 968 400 513 777 442 409 904 594 768 182 537 272 234 176 112 390 235 605 504 46 394 94 236 84 876 719 593 899 896 8 363 444 480 190 551 613 873 525 345 663 28 711 518 821 173 20 494 895 859 569 344 390 951 924 444 30 637 416 583 295 536 342 35 943 912 427 447 384 849 736 868 953 91 846 675 49 443 505 452 42 47 4 248 445 242 149 864 776 137 668 121 453 315 924 548 603 629 719 391 986 919 627 0 702 609 444 195 10 655 966 434 156 724 480 139 980 406 232 213 199 274 141 957 654 571 769 699 603 866 934 966 355 19 914 944 409 804 436 458 643 258 696 780 512 169 72 825 210 657 971 877 886 437 822 745 714 179 882 703 437 288 170 770 668 974 709 240 288 605 393 261 154 977 743 414 612 309 663 743 672 508 470 519 68 756 168 343 17 193 535 85 700 620 477 887 910 90 875 834 367 66 982 725 857 386 424 393 492 757 118 707 640 600 61 129 443 796 647 728 516 701 303 189 678 582 651 590 657 980 321 568 250 162 204 194 344 687 299 844 605 623 425 634 512 142 737 598 521 221 173 370 972 554 150 653 630 43 909 59 966 830 222 717 127 751 262 484 240 498 549 755 914 128 121 758 811 661 791 640 915 33 748 398 265 592 725 775 498 660 391 67 388 945 936 705 992 532 935 457 706 918 974 492 561 18 50 909 672 961 462 989 59 559 576 319 451 372 409 500 982 82 938 99 701 807 551 643 379 51 297 683 892 306 83 690 750 346 54 336 871 438 357 890 656 83 850 970 402 362 234 233 717 203 481 141 786 2 65 962 421 573 623 710 450 27 148 599 262 953 239 61 178 748 713 114 342 516 404 172 881 555 573 86 870 726 110 342 361 671 84 68 266 320 836 476 225 332 335 37 197 783 424 827 177 252 250 262 65 145 523 275 110 430 592 506 20 472 901 496 789 257 390 618 798 720 921 412 796 183 178 835 399 648 923 375 932 797 942 763 869 57 463 929 419 667 556 455 619 691 863 469 742 367 783 407 598 25 257 767 203 659 195 788 713 56 643 229 828 156 923 805 776 615 316 662 768 997 717 284 17 996 872 892 907 153 204 565 638 385 415 228 342 225 354 799 439 380 282 13 961 894 424 891 229 304 107 719 917 746 499 409 17 821 865 511 838 538 196 441 587 295 941 709 701 569 69 711 927 174 28 223 44 850 563 942 345 822 568 729 699 93 860 98 337 39 653 923 544 256 823 737 466 932 454 204 50 118 154 999 196 71 657 230 742 931 723 939 537 383 974 424 378 266 959 54 157 898 495 733 199 946 321 468 390 403 404 879 477 956 944 833 451 355 438 163 110 5 527 952 921 471 981 287 388 88 610 360 489 794 265 181 518 462 642 920 269 323 337 41 933 872 581 613 289 324 788 431 630 11 245 379 798 186 74 268 320 310 347 985 609 499 845 152 660 14 832 631 619 318 137 495 365 130 640 652 321 416 918 164 229 176 771 983 380 77 222 95 327 396 881 856 691 165 7 976 899 404 826 546 692 212 86 947 299 874 191 550 257 543 302 597 5 869 120 714 751 62 436 378 281 439 291 135 538 188 744 199 842 206 565 301 685 146 570 23 441 207 425 716 942 858 902 308 173 587 698 678 765 467 174 917 279 880 151 374 724 175 659 381 322 350 338 422 394 131 576 218 800 313 932 692 202 250 755 449 415 116 593 21 345 120 112 316 170 291 595 948 981 106 187 621 396 361 30 53 504 433 842 949 7 300 527 161 244 843 373 889 970 354 898 410 416 290 395 606 530 916 142 553 913 749 610 635 31 160 607 392 684 541 475 330 287 487 72 774 31 149 343 578 840 969 851 649 639 624 490 673 759 531 767 282 932 927 131 231 646 477 741 278 809 144 884 359 585 669 295 981 520 694 813 734 961 103 460 576 699 331 799 614 546 875 460 356 900 349 183 865 111 591 477 493 133 567 562 604 582 817 352 418 404 684 575 831 13 798 243 461 390 171 510 466 83 327 36 666 789 377 3 353 812 429 942 744 764 36 726 255 988 520 731 992 711 750 466 497 725 644 671 718 599 456 208 841 276 302 804 191 731 226 191 646 733 1 791 579 650 49 186 270 639 547 703 888 749 574 671 227 689 630 701 482 714 44 591 688 980 564 212 603 650 739 743 70 739 329 927 170 708 293 802 713 620 249 385 527 603 906 513 241 322 87 741 463 210 473 64 935 620 232 354 854 720 941 517 420 485 772 82 991 591 115 824 185 574 140 120 765 342 814 162 937 793 366 788 17 782 74 763 465 708 333 765 870 385 453 620 848 445 810 609 769 150 638 29 984 213 686 668 712 361 217 189 795 333 6 210 529 800 971 828 762 717 650 627 166 169 150 558 907 236 990 370 69 439 727 534 219 553 982 585 612 683 428 276 901 216 626 605 665 486 269 261 286 304 881 794 595 388 101 405 732 481 254 299 79 773 280 700 682 26 622 824 558 150
145 602 134 225 390 340 601 580 561 488 474 228 625 905 736 32 52 765 82 668 756 67 323 358 427 337 619 714 988 430 648 584 804 929 596 618 778 132 194 711 878 864 859 539 318 439 258 569 861 791 443 264 885 127 611 398 501 377 274 425 881 329 486 492 410 773 377 746 385 277 496 715 807 928 771 317 233 330 418 675 405 510 14 540 533 568 182 961 663 557 482 486 343 977 245 145 319 631 700 51 602 724 279 941 295 410 873 203 473 560 407 323 677 405 938 176 49 450 379 124 202 673 129 452 76 531 544 617 748 961 411 884 635 106 469 672 55 48 457 628 489 729 100 117 53 406 15 237 250 317 880 524 260 550 143 825 775 703 417 794 363 159 724 879 972 827 26 699 223 501 452 466 325 962 442 85 525 587 284 116 582 192 655 556 928 264 45 712 904 243 62 703 160 755 822 908 676 78 216 872 656 403 332 429 753 402 113 49 57 776 515 893 681 728 968 898 961 864 715 727 872 189 711 567 953 215 950 523 989 58 189 269 876 174 716 853 640 999 66 173 79 838 354 32 531 748 331 265 65 953 743 672 393 460 790 300 337 262 395 565 925 22 997 863 546 471 772 283 847 833 106 365 575 808 401 278 504 219 347 815 364 911 171 243 95 886 334 156 117 562 456 498 871 631 464 136 965 929 375 888 741 861 247 550 796 489 484 217 61 259 244 448 529 458 25 330 921 570 125 51 212 6 392 363 562 694 802 256 304 191 584 891 246 578 588 452 251 691 685 351 787 354 400 353 890 14 644 955 897 918 532 85 218 773 976 225 138 102 651 224 949 954 513 878 963 751 843 884 221 161 178 457 870 128 618 949 643 942 191 112 894 913 933 999 523 576 257 179 451 377 506 951 217 502 667 921 908 969 969 634 470 893 572 537 149 971 19 729 193 307 623 241 355 457 35 470 704 355 133 834 476 731 316 688 44 533 131 141 794 985 829 178 920 865 600 70 695 744 252 995 797 496 183 327 941 477 281 278 381 679 946 368 852 764 626 489 29 977 524 841 116 587 99 98 624 960 348 490 399 120 177 30 770 72 236 178 672 427 527 91 201 720 922 507 573 825 180 325 675 126 17 63 589 991 727 750 28 413 494 380 886 687 430 894 868 390 521 442 971 722 199 651 612 952 833 966 197 562 798 265 275 965 466 799 398 363 333 970 78 171 664 341 776 229 896 89 13 883 314 713 931 136 449 457 115 353 691 400 591 229 606 714 93 985 198 201 46 573 109 427 978 770 823 838 1 361 479 91 734 722 63 487 924 765 939 33 653 118 107 857 148 33 361 876 707 844 937 670 322 693 165 93 294 159 278 438 665 376 105 713 875 758 901 932 714 941 930 586 240 761 450 283 507 907 81 388 522 609 227 623 75 376 731 333 996 948 168 128 755 593 983 886 228 257 781 168 782 280 369 758 975 254 235 862 750 715 994 806 537 963 371 523 172 885 728 735 237 234 945 682 365 955 605 463 646 598 987 189 569 21 738 971 599 277 320 706 267 318 188 494 696 276 288 524 185 370 652 656 942 661 900 22 94 364 499 458 22 255 434 594 650 769 487 277 615 867 906 496 735 212 308 466 814 334 153 122 298 911 539 708 553 727 636 356 467 690 580 26 222 991 108 689 541 356 144 312 565 936 764 752 831 539 862 613 518 404 226 93 717 841 490 56 732 67 765 220 50 205 72 315 311 128 154 697 982 539 280 554 192 209 935 707 33 449 453 413 722 65 352 495 858 551 408 984 986 675 841 616 460 523 557 492 421 109 657 987 161 814 855 134 261 615 310 857 492 822 563 181 638 646 404 222 436 224 10 241 18 666 805 775 118 785 840 639 617 800 693 441 159 402 402 489 832 165 767 171 86 702 503 322 692 736 694 429 128 842 641 983 510 945 977 290 809 592 239 921 270 108 309 177 944 567 130 231 528 301 947 506 763 546 121 177 485 279 16 427 389 723 962 943 768 637 520 426 297 756 4 399 701 891 85 269 368 34 102 902 888 74 67 437 737 271 11 142 461 622 812 553 903 42 471 637 622 694 955 167 495 749 690 478 254 672 59 701 592 843 406 129 842 102 370 54 668 724 338 845 964 201 415 488 828 318 356 710 155 176 819 650 424 322 912 729 887 549 243 914 934 400 680 381 384 780 670 756 210 575 157 652 974 921 990 823 526 949 208 830 837 397 998 298 345 519 276 782 581 228 124 612 866 599 60 182 788 503 702 249 414 895 730 846 8 537 344 1000 321 438 673 98 865 544 351 377 867 702 174 657 780 921 558 980 425 246 634 985 936 560 556 469 84 835 213 904 262 595 754 3 472 150 137 686 948 490 341 847 654 178 292 246 816 438 535 938 973 117 287 747 327 411 158 824 864 945 551 496 674 955 340 592 87 245 984 31 779 240 9 429 317 92 147 554 697 53 286 887 34 962 493 336 548 625 566 186 200 231 706 312 383 154 534 905 70 273 824 809 56 122 857 659 547 394 119 626 801 705 762 251 583 995 993 533 669 46 820 77 742 51 24 862 810 531 488 644 230 425 435 857 211 540 538 153 516 578 419 193 821 291 293 294 979 447 31 37 64 620 296 417 683 534 774 726 190 528 214 972 723 587 943 667 645 456 826 849 882 282 851 853 123 776 204 514 444 52 299 367 203 213 481 350 374 692 609 820 647 981 514 80 416 581 952 276 773 977 71 58 162 242 577 514 659 361 373 479 264 345 21 653 140 172 733 397 412 445 38 758 135 698 940 569 498 590 184 113 387 905 307 933 910 855 747 380 43 256 806 444 403 348 505 908 567 228 811 967 725 70 96 911 662 844 132 72 959 597 783 557 179 123 232 371 907 824 336 703 330 537 255 948 380 348 712 498 205 550 576 251 265 527 849 797 234 957 686 316 769 312 666 213 752 392 795 627 151 869 428 266 300 206 856 781 176 167 111 18 5 581 478 826 112 358 156 211 187 926 926 999 729 909 477 734 465 556 41 1000 786 338 353 639 77 712 429 714 127 268 37 801 863 429 324 526 378 553 985 318 423 915 511 17 40 835 555 812 220 10 800 240 830 839 808 315 259 300 349 313 543 698 593 123 616 687 586 173 74 311 603 539 834 741 929 730 877 217 661 396 803 546 431 237 2 818 713 636 893 930 142 580 705 662 745 974 285 301 630 242 139 207 101 318 761 968 289 859 688 997 578 50 957 761 283 919 766 162 960 661 238 191 73 52 682 695 122 541 631 283 181 603 595 103 846 388 80 335 628 861 751 686 895 691 0 321 813 343 152 37 970 562 587 443 679 312 27 629 12 845 913 347 777 371 915 84 167 729 382 986 699 743 335 497 90 316 517 532 164 844 951 401 698 449 879 611 633 977 114 532 268 91 432 111 760 305 500 767 632 1 703 174 249 164 459 470 224 88 916 588 845 577 818 110 350 966 792 71 610 816 32 628 508 818 394 706 141 885 441 110 621 378 784 268 815 418 312 348 88 212 502 492 346 204 999 385 36 222 785 140 902 229 206 228 42 128 47 359 468 130 329 574 726 303 550 639 927 106 326 735 708 485 607 999 458 871 848 658 917 452 791 322 590 281 195 897 358 826 413 215 966 125 225 302 30 933 438 26 835 21 649 568 455 143 684 607 689 74 884 470 758 149 919 13 958 756 339 531 545 466 891 613 740 602 166 302 981 793 58 294 362 932 850 756 570 599 437 679 839 245 568 453 48 887 256 392 83 367 911 752 146 319 914 21 420 439 710 795 678 207 825 23 445 567 219 683 980 322 559 409 594 250 272 612 120 557 540 132 104 874 746 317 918 652 995 536 3 869 838 260 39 180 480 767 175 238 627 937 720 995 554 415 909 808 170 82 20 451 366 813 173 717 303 787 658 702 620 536 23 901 207 719 92 980 241 553 126 178 253 759 110 855 302 757 991 152 604 494 163 7 874 332 869 578 836 223 614 490 956 609 860 719 367 747 271 35 639 750 150 148 542 547 817 571 491 196 422 443 899 102 306 109 68 572 536 993 305 503 889 451 883 565 721 901 97 287 186 295 397 458 439 83 328 786 282 332 709 799 263 49 560 928 932 378 608 744 552 361 739 947 585 32 597 38 290 357 342 792 301 947 898 495 440 57 454 252 229 573 376 353 98 658 386 444 718 441 854 290 448 277 759 289 637 267 530 359 313 394 475 574 273 405 360 312 7 142 426 223 447 707 54 156 269 168 291 664 757 680 579 958 799 595 719 903 242 753 923 779 446 538 827 319 660 176 69 670 519 627 433 858 357 939 671 122 91 898 853 666 359 26 497 220 391 134 992 828 463 488 89 499 613 488 209 129 409 817 231 765 574 295 462 258 642 578 564 135 372 129 277 704 954 93 315 544 629 660 136 254 248 739 793 770 598 763 549 771 483 508 744 231 892 916 196 823 844 475 789 500 103 774 905 858 215 653 388 892 266 559 396 164 749 560 51 868 687 940 967 412 169 711 571 518 512 898 6 352 509 403
662 100 349 968 82 389 787 230 563 867 458 880 338 580 822 217 210 658 615 179 6 649 967 142 899 725 969 193 152 169 647 471 980 754 285 354 642 344 140 133 539 703 192 230 424 781 105 981 988 286 436 736 466 354 514 925 402 223 582 402 911 187 131 636 385 1000 908 74 884 986 560 663 926 851 497 426 953 525 593 695 394 652 232 950 723 485 450 944 665 598 832 646 33 995 955 93 896 953 961 778 859 985 483 663 552 385 297 293 649 451 245 605 86 294 755 835 324 328 329 412 853 20 671 908 452 265 770 871 585 863 307 658 29 452 66 739 656 308 935 159 136 13 645 505 352 478 201 576 175 562 821 983 348 348 810 62 954 74 994 216 983 540 346 635 269 433 568 774 835 414 750 641 220 450 448 250 629 943 100 390 403 658 357 299 387 993 335 892 358 789 137 18 578 691 272 309 775 591 206 606 733 946 502 899 818 745 678 539 341 980 587 325 777 77 524 606 372 396 516 822 768 128 688 27 830 463 85 200 78 180 596 71 484 362 382 950 611 783 218 298 602 334 783 735 32 243 823 444 449 497 350 749 721 843 549 248 125 626 432 669 369 494 749 229 788 457 27 930 855 75 40 41 231 993 113 378 633 690 567 433 160 266 824 210 83 835 657 324 715 775 320 845 780 909 566 390 151 129 239 144 262 420 153 727 631 678 540 201 15 544 762 963 381 706 489 685 47 439 186 797 94 672 75 792 807 270 811 148 507 765 901 175 407 121 361 408 111 937 412 378 872 276 526 197 586 306 323 870 22 733 42 790 471 175 217 719 717 993 258 669 684 175 510 514 781 719 56 79 101 180 301 448 943 509 168 85 887 615 5 302 603 333 498 716 917 520 660 25 446 459 215 102 871 225 800 128 195 78 221 226 162 673 820 994 648 72 189 734 199 544 574 342 134 692 758 861 399 100 455 777 759 347 537 379 476 631 836 617 299 979 228 380 958 962 864 824 309 325 583 957 934 435 748 485 612 249 535 363 481 998 10 277 222 736 903 288 664 579 829 279 185 694 976 28 533 76 440 588 38 794 377 639 877 320 604 205 827 931 708 700 931 457 172 439 644 81 486 58 267 655 652 401 719 644 858 588 984 815 532 46 672 5 342 88 431 43 495 854 122 856 923 133 286 671 728 703 623 898 504 829 551 37 909 713 698 845 308 338 561 822 103 958 184 837 764 429 157 350 757 784 595 358 751 801 332 18 846 117 981 332 654 822 736 713 959 422 35 943 61 586 460 108 692 797 937 497 804 738 521 756 506 340 897 573 619 398 23 302 295 531 393 245 291 826 576 109 16 905 584 856 572 24 505 4 571 660 553 878 144 435 230 30 628 163 745 706 542 119 948 996 875 496 146 539 50 524 637 874 720 163 550 814 439 458 321 519 345 650 116 684 722 886 814 624 683 285 886 244 772 282 573 824 632 957 190 188 279 322 625 517 126 868 513 977 951 298 233 897 187 568 607 849 878 246 640 116 96 170 773 793 986 482 17 35 546 739 843 608 426 280 141 567 167 501 638 743 699 615 62 700 36 15 774 507 413 320 74 244 304 523 802 993 313 340 268 280 117 770 972 500 64 610 178 842 856 23 650 670 866 781 461 98 102 88 194 889 718 249 97 179 315 320 847 129 165 406 384 273 250 506 808 688 371 597 188 394 541 345 255 541 135 551 987 694 274 306 435 26 428 133 213 788 929 883 427 720 570 970 849 162 375 509 409 9 81 693 373 736 155 356 536 394 395 691 690 442 51 15 77 395 25 833 727 721 98 971 31 876 438 607 763 940 565 842 474 198 744 632 608 664 423 48 159 428 277 741 703 993 204 478 479 604 581 745 956 364 445 616 391 117 528 887 600 963 469 650 910 414 191 32 782 563 164 791 833 625 503 625 998 310 978 273 271 971 14 450 129 776 149 189 974 144 468 441 756 368 238 165 966 583 259 340 429 493 626 841 73 952 283 877 938 186 995 544 464 222 260 39 548 79 702 1000 661 509 120 223 930 398 933 805 597 496 784 855 697 727 771 534 710 367 254 348 655 936 927 195 378 956 470 758 863 293 339 538 860 8 881 928 344 720 296 601 624 199 799 997 425 565 527 726 706 981 405 899 128 636 734 299 873 187 577 916 630 139 276 165 37 42 701 342 13 328 176 931 54 75 354 805 180 200 322 635 796 72 817 870 150 351 52 672 797 211 499 564 44 468 936 768 451 673 695 56 183 312 681 650 616 570 928 81 942 595 946 341 60 407 328 355 331 587 408 835 216 752 227 955 622 403 996 804 67 634 913 88 421 236 284 327 879 82 924 750 826 962 789 3 459 353 226 549 145 909 475 668 317 883 396 718 314 217 594 577 850 957 769 429 420 477 716 490 370 667 925 457 556 29 196 104 904 683 742 265 709 892 844 916 340 129 416 721 69 866 902 993 691 560 545 882 127 334 447 997 834 146 898 575 746 824 482 986 356 156 588 115 444 30 865 324 124 433 181 704 319 536 406 771 558 922 365 27 58 130 209 447 182 966 852 940 791 30 453 859 289 492 400 201 90 91 952 323 801 634 488 305 359 718 270 351 200 576 202 414 491 115 842 266 203 583 63 484 792 280 388 340 48 735 337 134 306 902 874 994 592 585 752 63 247 293 49 360 555 282 312 478 634 347 404 213 501 529 990 147 589 353 891 460 766 366 104 391 161 779 171 283 166 950 729 104 353 905 108 972 115 911 367 433 467 470 906 937 325 956 519 640 311 972 694 884 741 133 4 520 547 258 130 828 139 831 725 87 248 444 606 588 441 851 914 330 302 253 351 398 294 854 919 29 704 516 599 653 869 789 795 519 443 256 591 56 263 986 500 409 437 224 92 570 658 375 392 479 554 612 310 766 693 158 673 23 663 250 794 967 888 594 24 119 726 414 347 518 977 678 870 539 419 385 303 261 575 8 433 540 205 660 738 440 19 58 993 804 76 193 244 395 714 597 65 661 26 406 380 958 477 257 613 417 989 679 326 518 892 54 330 412 379 264 868 237 957 368 430 566 266 932 674 545 707 67 973 173 522 268 828 50 91 635 177 280 543 895 786 45 816 69 765 662 9 794 743 182 12 528 298 100 819 565 712 930 282 810 659 565 621 746 214 242 685 49 293 699 885 122 711 99 947 110 84 892 579 710 511 427 107 519 653 801 940 623 11 14 434 514 287 96 119 90 876 878 290 697 761 281 366 700 798 265 30 575 676 149 651 781 907 516 686 253 918 626 265 892 559 350 889 705 242 955 920 464 273 63 941 155 617 500 666 533 601 239 251 653 249 188 2 299 803 747 237 343 670 195 208 479 118 490 374 29 639 651 605 92 224 381 825 869 39 363 223 970 534 893 57 824 895 517 932 729 529 239 861 517 252 625 158 386 410 642 93 540 982 459 80 274 422 657 333 166 243 200 687 916 256 156 915 646 411 102 598 562 991 17 979 236 487 353 960 464 999 360 70 934 275 321 106 493 971 268 174 483 207 25 854 558 442 213 669 982 87 451 557 937 894 482 121 787 112 462 485 667 225 499 779 897 99 577 163 622 641 549 390 860 292 730 916 907 45 847 636 174 950 231 812 200 964 898 457 689 138 438 241 934 754 229 478 915 523 504 809 545 154 102 41 607 480 888 862 61 530 36 494 724 867 537 43 49 689 193 883 804 893 269 496 459 944 261 520 243 677 682 71 400 397 726 997 794 880 30 414 166 735 196 386 527 643 468 939 104 790 744 156 539 610 279 79 133 173 77 147 431 133 475 700 413 257 767 518 604 418 635 922 961 280 239 368 622 334 996 34 694 705 600 123 268 300 385 965 870 562 452 7 350 236 984 318 491 109 736 261 523 59 105 785 72 968 743 490 927 343 407 890 878 398 81 905 205 401 343 212 184 3 572 46 230 198 238 627 940 509 523 417 430 682 863 635 367 288 906 72 200 767 817 1 531 360 780 55 22 110 86 713 967 838 156 132 183 462 200 363 59 281 807 473 548 975 7 851 503 992 251 882 896 316 542 813 879 618 961 517 268 848 523 590 237 264 837 219 189 508 444 327 163 970 182 472 675 815 839 28 67 305 145 614 838 806 810 985 549 580 448 912 599 465 50 142 292 456 856 732 208 68 999 564 253 515 296 845 137 839 179 525 77 900 637 805 920 169 59 53 47 667 403 148 740 229 126 544 862 945 485 962 670 383 139 737 949 278 285 841 333 680 1000 949 121 235 104 731 349 739 317 724 895 355 208 143 850 376 638 362 847 454 541 197 255 963 495 240 892 620 342 793 389 463 322 531 911 747 473 857 570 837 372 921 480 696 850 234 857 760 749 569 849 609 288 20 567 246 798 211 14 8 451 512 553 538 877 253 292 679 658 95 343 493 364 170 181 89 25 0 181 88 504 730 550 336 679 21 550 646 421 776 37 193 317 179 421 364 375 753 66 492 723 389 450 114 11 778 880 675 877 840 974 18 764 415 544 740 578 831 27 668 913
962 731 37 565 690 538 979 59 11 554 913 356 611 978 408 701 25 452 321 910 460 90 688 196 211 395 40 570 1 123 908 566 184 835 777 370 3 493 405 967 156 272 640 942 447 725 520 902 693 899 790 845 934 687 229 94 299 168 524 935 994 286 178 392 655 423 923 654 393 477 42 118 329 22 333 34 180 545 945 762 867 383 928 667 736 445 227 21 157 323 500 697 702 809 998 956 444 195 491 872 929 553 150 981 583 990 617 824 724 589 540 887 538 4 503 416 976 650 307 143 32 397 235 138 43 708 823 95 588 623 241 546 245 630 692 329 917 187 164 280 100 624 368 625 95 851 613 669 502 827 179 32 124 434 258 625 372 437 75 77 747 383 545 555 506 668 673 238 423 112 986 387 591 904 946 804 800 495 909 713 391 665 990 476 526 323 668 632 587 873 475 482 92 238 819 53 360 552 380 472 802 118 261 33 901 547 822 541 136 27 825 630 183 360 771 24 731 212 669 487 461 265 795 643 264 678 906 847 527 338 593 701 537 754 282 627 83 657 252 640 173 441 910 796 403 777 551 185 775 854 44 733 94 114 117 861 192 497 510 507 806 960 999 848 513 140 487 514 933 366 490 49 413 139 711 660 205 40 201 970 238 565 291 772 578 194 323 540 623 305 250 417 697 345 267 391 850 919 779 814 958 179 465 54 689 469 683 334 632 989 239 121 719 914 443 53 50 321 166 988 833 394 431 417 257 546 784 893 69 815 751 455 596 542 478 787 672 112 794 530 298 718 912 802 505 41 147 495 594 693 870 370 675 254 924 692 389 11 653 823 521 861 646 423 379 69 217 284 654 367 72 170 852 34 27 113 883 195 560 779 457 628 287 563 643 272 844 418 350 433 694 954 765 484 862 308 458 22 658 54 160 685 857 645 288 935 224 626 262 691 99 930 85 677 158 931 207 377 189 644 789 468 561 210 148 886 363 353 766 632 337 941 769 652 541 612 121 308 308 340 939 821 975 653 268 766 421 190 567 652 821 643 8 714 34 964 82 159 398 941 354 394 982 653 355 727 889 400 424 351 627 313 727 1 325 210 483 222 74 834 550 5 464 366 169 578 856 540 216 920 426 449 450 801 371 661 456 888 101 209 18 910 705 102 397 339 950 317 392 467 597 474 599 396 480 550 451 553 699 382 774 28 721 829 579 838 55 918 80 769 35 831 977 25 486 193 884 93 300 851 328 284 631 458 816 622 888 93 411 14 162 600 657 637 384 170 629 981 581 55 200 917 941 483 685 613 753 637 436 739 804 607 115 967 671 873 836 820 818 9 676 257 992 517 662 615 495 977 773 150 330 708 574 807 875 302 266 890 5 966 744 781 497 297 10 971 301 761 132 417 890 669 57 143 381 346 324 522 931 514 143 951 828 641 249 314 732 680 26 525 52 82 366 199 860 105 448 255 534 976 659 239 51 248 123 623 36 340 738 251 149 981 351 806 809 467 565 678 670 298 418 645 716 669 904 595 556 120 270 752 141 594 770 577 894 922 320 407 585 567 284 740 108 731 302 650 900 182 59 680 376 596 515 569 214 908 467 756 204 253 231 349 801 435 237 17 343 109 993 431 997 456 603 390 118 525 811 98 111 327 563 218 130 622 920 567 767 306 764 772 650 755 440 622 275 753 571 2 253 17 903 83 142 483 441 629 907 762 263 429 762 66 645 413 377 585 223 886 876 205 344 702 21 817 17 343 120 950 754 39 46 14 971 380 969 436 741 154 746 724 549 183 98 28 226 421 126 686 488 204 265 896 553 349 891 247 714 520 468 721 427 1 236 477 501 215 295 345 422 18 191 539 512 521 927 577 614 133 369 549 644 232 24 73 590 657 294 606 116 176 781 214 582 556 832 390 710 179 375 493 519 213 346 200 921 568 989 702 259 501 119 95 569 39 155 316 482 136 454 416 902 284 394 440 485 217 137 834 276 838 256 565 472 863 303 578 868 291 544 127 89 514 667 795 93 2 430 765 981 321 508 659 768 452 918 141 625 828 772 105 247 311 386 222 955 833 406 883 959 385 914 897 760 350 278 796 233 230 734 721 978 233 56 497 452 253 79 289 49 671 966 540 271 277 218 604 314 239 812 626 589 408 209 160 558 35 356 344 575 553 471 508 304 842 916 275 187 359 127 473 805 604 763 612 935 310 86 444 661 780 390 74 188 694 504 929 838 731 837 217 783 122 684 523 964 830 29 336 622 248 54 336 289 310 796 616 745 320 698 442 820 776 776 417 409 18 780 776 755 633 970 775 165 552 834 203 799 920 76 801 722 333 172 956 145 504 507 146 340 410 873 299 509 688 608 880 824 923 586 122 212 696 733 690 432 386 937 320 635 58 641 919 61 847 151 337 438 859 700 449 170 690 584 290 382 197 428 9 757 863 246 379 474 418 47 500 983 277 359 742 830 935 311 746 666 347 348 899 19 426 63 103 610 63 831 198 293 114 196 35 532 397 433 432 12 674 0 916 105 736 704 593 681 153 357 467 65 912 985 872 7 9 620 444 219 176 674 1 134 673 877 238 893 962 607 989 496 754 96 579 972 178 842 904 374 50 947 466 720 124 102 11 417 920 829 896 336 426 942 33 547 878 109 373 68 830 696 199 898 372 312 178 133 753 30 373 859 190 297 288 742 829 712 825 107 948 984 763 554 109 39 418 462 570 925 166 281 311 728 930 125 91 481 32 687 915 552 117 106 287 974 589 113 275 601 310 973 870 273 799 48 55 987 833 213 784 159 763 730 732 378 875 718 226 592 432 131 112 198 549 477 887 680 817 338 172 887 536 484 953 638 516 885 966 881 314 45 938 612 571 756 451 388 590 313 372 154 864 400 381 664 610 843 32 660 126 412 182 678 810 595 551 854 338 529 690 740 138 60 467 290 920 514 418 439 568 562 385 176 850 605 258 146 560 847 342 953 260 6 376 523 577 634 259 707 906 175 151 525 733 407 942 174 858 791 320 864 93 542 278 606 638 272 172 13 611 251 819 316 450 129 625 498 137 787 247 77 85 161 726 952 711 785 85 557 210 279 284 193 466 435 757 373 701 499 619 957 80 385 424 798 59 364 422 353 920 786 38 872 898 339 12 144 453 559 794 445 303 880 116 878 100 345 7 988 711 415 884 112 755 555 482 190 125 306 974 64 169 168 995 463 274 2 592 919 621 53 185 905 979 576 878 874 950 206 1000 709 220 228 542 326 321 996 154 708 138 749 1000 663 545 341 967 177 71 230 576 686 977 208 26 203 542 197 81 453 629 395 299 4 902 518 448 347 375 570 938 897 491 835 786 647 253 817 478 827 431 511 403 651 471 701 842 677 400 968 44 163 286 895 657 573 820 761 496 33 104 404 742 665 751 792 515 616 88 243 898 296 173 342 40 90 571 848 106 517 387 803 413 442 85 759 572 322 695 892 757 38 106 88 751 349 456 815 434 67 552 140 109 814 639 636 228 940 481 944 206 399 861 965 219 73 607 577 89 470 695 648 213 370 824 78 617 425 261 899 388 879 225 62 106 943 272 810 511 434 783 871 558 564 657 254 43 630 585 886 977 269 358 194 326 277 728 280 205 626 855 633 361 531 872 317 555 782 287 234 279 932 889 715 655 639 494 536 333 335 822 691 214 960 11 334 392 522 198 649 639 387 183 788 838 58 801 104 659 750 309 930 506 954 482 315 962 248 397 361 888 310 371 861 355 87 703 866 248 598 863 743 632 652 797 793 970 171 192 922 100 619 866 152 711 396 784 936 90 71 142 548 336 365 805 41 227 455 595 967 182 533 550 568 891 911 642 726 213 493 338 600 121 489 430 420 461 81 304 84 106 466 459 494 566 358 424 543 904 182 767 114 663 459 768 210 780 841 982 896 787 383 260 706 861 807 132 723 2 748 165 849 875 865 706 737 151 528 825 103 989 202 100 199 35 362 579 367 891 535 66 225 853 20 1 995 841 221 250 695 828 410 276 516 945 604 414 735 755 331 325 609 268 429 721 642 95 128 778 318 436 853 117 808 952 566 135 70 777 539 673 492 633 963 642 23 982 319 94 980 830 479 655 309 647 9 136 31 394 725 378 153 90 938 722 855 850 840 530 637 647 215 362 956 410 618 90 240 29 305 596 292 489 679 604 991 266 713 410 926 251 222 999 437 614 469 552 580 523 274 215 66 813 14 837 446 67 181 195 628 495 846 494 851 274 414 265 615 510 961 709 232 944 255 110 327 19 401 551 138 345 546 978 185 406 260 252 122 115 220 775 915 248 139 407 797 454 752 243 419 654 739 820 863 576 530 187 22 116 882 593 778 642 28 895 717 172 703 717 332 202 951 997 110 426 621 438 244 845 813 45 473 621 845 87 949 41 135 755 869 620 416 542 602 308 352 827 167 474 286 515 242 949 948 847 624 111 15 708 858 797 449 820 656 629 91 533 16 25 826 355 682 372 729 565 283 495 195 195 402 298 285 308 476 643 839 627 186 131 572 57 758 373 97 61
13 176 88 616 68 168 31 110 716 911 304 752 864 329 64 563 308 63 52 595 259 530 430 213 884 175 151 934 545 298 682 405 306 306 706 880 549 891 331 490 926 760 221 32 806 512 848 375 248 612 350 447 728 289 636 194 831 389 275 76 818 468 606 607 769 644 692 574 833 466 856 555 970 201 147 124 963 771 41 508 827 554 193 601 90 855 349 22 454 106 173 531 35 474 351 928 220 297 388 418 283 906 357 661 425 797 426 574 135 400 95 919 680 493 710 553 160 841 420 422 743 86 62 291 405 400 352 917 406 428 99 68 908 282 632 781 946 823 521 285 790 638 575 875 597 911 679 95 481 359 234 981 520 613 952 765 579 847 448 339 225 207 939 942 872 41 919 176 916 56 633 618 918 947 577 287 785 410 179 278 668 279 285 882 421 904 788 434 535 636 1 877 61 533 938 511 876 854 771 769 725 331 566 662 284 462 360 85 723 561 863 804 690 799 600 255 376 188 795 969 404 343 23 904 201 280 497 408 343 181 750 886 294 755 71 177 764 798 736 75 374 182 246 962 103 902 955 730 526 273 809 172 339 829 713 770 133 474 473 609 8 247 502 298 942 66 417 612 627 600 775 292 614 860 941 345 253 83 256 719 618 474 900 995 961 493 75 53 807 318 312 156 326 490 239 11 45 442 499 455 432 27 959 311 786 981 834 921 493 995 228 403 386 323 810 366 983 117 869 439 53 487 532 224 886 956 887 245 180 472 844 779 412 606 670 246 338 541 124 532 484 398 761 34 316 565 247 23 843 284 209 181 533 703 610 743 748 524 731 69 599 827 27 784 681 416 851 455 486 340 969 152 783 402 868 873 929 43 875 532 911 97 616 554 861 689 811 984 628 527 901 710 639 536 581 358 528 446 289 422 724 687 138 400 54 221 204 540 593 344 28 544 747 955 820 419 643 439 419 668 889 814 780 597 87 513 262 247 749 223 967 223 361 542 186 794 573 430 949 287 83 669 840 970 434 886 222 94 422 771 455 467 223 957 518 392 859 344 336 595 7 411 296 471 727 470 619 857 925 692 170 263 335 222 490 739 624 419 530 597 853 425 696 767 509 196 139 345 200 184 12 281 576 126 18 75 837 40 796 364 982 612 109 746 689 285 413 860 561 847 971 126 466 114 33 375 629 826 664 95 145 339 776 236 865 761 78 543 665 103 469 843 930 390 979 50 897 981 672 452 547 281 836 638 183 633 934 36 16 132 0 789 375 43 782 314 915 192 440 695 673 701 321 168 395 792 513 701 895 479 552 669 674 584 210 752 325 785 116 871 443 81 245 960 129 644 704 462 84 964 311 97 476 29 651 683 146 776 268 151 657 295 522 319 737 386 37 210 717 860 852 640 954 248 846 460 745 648 80 622 273 778 794 135 707 450 592 476 740 477 74 733 620 375 937 66 93 485 758 855 556 29 560 840 163 383 383 750 753 321 408 180 759 824 544 704 715 277 770 596 584 917 798 346 467 905 892 496 612 929 459 37 46 509 920 294 906 340 295 963 346 49 36 985 501 350 867 896 705 794 893 644 278 760 428 469 364 385 611 199 402 474 155 615 822 976 835 20 271 871 988 462 378 804 932 148 415 42 337 346 468 218 29 475 365 51 274 8 47 640 50 482 219 353 644 362 726 417 281 667 702 838 751 261 489 35 414 262 445 346 320 428 991 209 159 698 945 853 255 122 167 208 623 296 588 132 60 716 695 977 857 129 738 830 626 172 980 986 947 400 480 884 314 746 541 321 662 154 385 668 813 565 907 374 557 658 904 993 332 63 113 411 596 785 21 368 461 79 589 514 858 602 313 896 188 408 323 540 910 940 34 951 479 407 772 258 642 520 666 966 51 186 427 497 720 139 196 384 264 723 377 887 529 453 781 772 356 36 298 124 730 135 214 732 48 148 315 440 270 804 830 826 625 615 578 207 181 534 182 310 862 36 282 163 912 681 401 238 847 656 667 422 69 293 800 955 966 249 567 569 582 981 122 883 85 61 768 462 927 780 206 369 202 952 741 855 752 687 933 621 654 867 393 394 381 685 866 889 964 994 590 82 860 980 821 649 669 374 558 634 330 917 602 581 470 657 76 512 849 335 482 103 411 305 924 611 562 433 826 812 559 811 784 787 691 273 655 97 733 441 755 532 195 394 483 884 217 638 130 174 436 274 580 971 536 317 754 604 850 617 435 628 333 266 888 543 355 557 572 531 389 400 66 303 379 115 478 49 89 242 120 245 150 1000 650 623 742 77 118 96 178 797 996 127 630 498 711 42 563 121 353 763 249 834 477 854 838 224 842 149 746 401 913 88 397 49 718 946 658 773 165 313 149 630 734 212 59 152 956 725 6 500 158 618 917 777 701 147 453 954 688 110 229 74 177 696 757 711 207 979 143 650 22 56 604 828 525 152 354 914 211 147 485 976 700 942 251 260 324 776 9 650 20 618 652 735 444 881 574 633 828 279 458 911 491 282 56 328 128 363 637 218 684 303 39 277 516 644 172 125 370 273 5 528 792 671 366 845 787 788 168 561 100 909 874 994 446 904 475 570 11 467 319 158 30 498 252 52 550 516 203 219 823 903 358 757 995 869 276 569 86 132 215 734 981 236 301 767 928 477 957 267 390 326 194 433 914 472 81 820 978 428 554 312 44 165 334 705 77 241 767 360 190 125 698 602 199 619 288 43 98 987 134 572 290 211 191 602 387 883 804 791 519 267 327 363 974 646 819 300 382 931 126 870 341 327 703 220 953 79 398 137 645 997 504 860 998 89 205 820 631 622 878 21 777 558 192 303 841 556 463 471 975 1000 543 47 976 806 569 725 442 840 280 575 140 558 905 540 472 5 647 299 936 186 342 422 24 549 510 32 409 473 494 11 829 623 495 631 797 876 923 95 224 419 65 481 96 415 363 14 114 447 400 653 997 699 791 387 903 54 594 316 789 105 161 544 132 807 447 973 144 757 909 528 198 344 686 596 721 700 697 536 595 68 403 405 82 571 241 5 814 1000 931 30 693 525 317 895 641 270 965 555 429 369 302 706 587 756 213 451 815 334 175 629 3 237 169 152 371 732 555 403 148 633 802 420 38 289 546 511 394 195 608 446 873 540 613 741 984 559 462 468 439 393 891 284 57 622 773 459 972 801 985 319 968 327 119 137 709 238 663 210 286 844 994 548 722 360 433 82 110 622 423 275 699 775 993 293 185 814 272 514 227 989 258 177 368 362 237 323 243 95 605 761 438 55 591 823 774 448 661 873 492 689 418 653 902 370 471 778 871 188 635 569 766 930 568 25 407 126 111 806 58 558 898 98 240 828 102 830 456 798 156 755 10 438 310 413 55 245 762 667 226 943 854 886 73 474 646 849 894 676 305 653 507 39 564 776 845 849 123 772 322 909 879 600 359 882 808 441 890 514 882 480 719 645 534 397 257 289 348 127 685 898 950 775 94 876 441 707 216 515 19 166 571 751 260 641 729 438 2 13 131 636 586 66 164 396 166 337 732 991 17 46 990 917 824 959 803 934 973 570 208 322 649 816 136 39 779 13 656 607 303 646 292 998 514 985 329 651 162 688 299 793 999 525 189 29 598 41 601 721 537 143 832 909 676 175 157 599 254 407 309 372 345 752 687 49 171 846 197 737 261 767 603 728 474 989 291 40 538 267 391 215 735 483 242 289 817 392 340 290 540 734 511 779 488 583 542 961 508 282 154 587 108 192 396 495 465 535 232 573 570 41 805 947 384 172 880 229 565 702 506 994 816 82 287 747 634 824 25 199 539 284 583 801 372 51 174 649 238 346 671 202 855 718 648 191 812 229 948 968 449 703 300 762 70 709 944 634 97 231 524 391 708 654 72 168 609 897 40 151 266 72 714 805 231 481 553 677 212 309 487 208 678 743 307 524 523 318 115 255 899 450 760 995 617 847 267 80 551 1 622 630 279 441 367 109 607 685 517 329 512 854 49 444 107 514 922 851 137 455 104 520 675 708 951 325 451 945 498 327 373 591 940 742 870 102 142 817 989 742 763 972 958 903 293 746 263 781 187 257 236 487 176 508 877 754 399 160 15 75 424 564 117 38 127 530 527 102 79 598 318 330 43 633 452 577 250 224 659 204 977 209 505 703 92 265 943 377 653 118 344 879 244 956 883 620 921 302 347 43 531 837 694 925 233 435 141 557 230 654 960 853 4 525 503 376 297 782 362 341 112 266 885 148 121 591 26 30 548 827 91 732 32 330 515 179 744 412 712 362 799 378 460 762 328 151 962 715 839 985 896 386 380 983 218 556 269 971 992 567 793 356 184 499 431 749 457 112 640 71 500 835 683 409 101 386 153 347 677 423 277 1 152 61 935 814 756 895 235 238 369 308 638 475 801 448 987 596 416 10 585 206 496 622 42 363 410 280 63 563 464 941 986 301 881 27 825 131 14 189 392 55 437 706 106 715 778 132 105 526 765 341 450 731 265 477 739 103 621 400 125 96 660 654 615 42 67 311
186 423 362 823 737 700 736 388 757 519 783 550 176 176 445 117 936 329 954 584 574 738 776 256 558 359 803 482 912 696 857 224 515 702 596 309 853 148 505 441 170 769 758 664 579 618 791 726 13 923 725 432 742 235 47 317 807 41 535 410 734 204 566 280 439 74 360 720 83 334 781 220 551 211 521 226 398 730 639 702 321 931 154 556 615 17 796 481 423 744 583 990 884 45 328 548 789 189 575 273 113 784 209 881 76 9 69 92 85 799 804 353 532 156 182 102 590 114 257 826 606 592 906 607 59 651 824 778 814 698 384 463 547 400 153 541 2 300 572 904 989 943 724 67 243 904 97 855 437 949 95 125 60 675 506 268 501 882 211 365 177 995 255 348 624 109 337 733 810 822 314 100 429 128 525 152 325 233 161 414 601 503 983 373 773 674 656 464 179 203 782 803 192 339 712 79 329 461 949 70 473 180 544 59 4 665 488 454 752 307 899 572 20 409 73 640 422 466 955 194 662 474 832 742 295 549 221 282 217 352 479 178 877 638 700 956 412 961 250 177 109 255 281 385 12 472 696 698 629 443 893 202 339 616 99 661 15 498 711 92 966 490 618 736 638 144 108 432 623 998 684 573 673 352 0 359 273 890 264 295 286 962 323 330 835 346 922 603 67 142 464 159 495 492 409 988 738 35 693 503 979 382 288 639 925 809 448 933 124 375 480 989 840 591 917 849 595 990 826 310 381 690 56 178 385 35 665 754 256 859 152 419 818 776 990 890 766 196 874 700 797 668 267 454 843 143 869 809 320 964 771 648 908 322 461 383 775 910 397 454 277 394 426 523 17 27 175 637 948 51 640 125 911 672 730 152 753 242 375 833 118 298 419 496 801 120 442 862 553 979 252 902 359 299 241 743 378 645 543 491 498 50 681 960 731 674 516 480 633 700 833 371 584 462 380 402 63 774 779 711 144 242 721 213 717 88 520 2 458 685 875 881 980 258 871 365 77 952 756 234 975 320 363 630 234 111 365 633 166 935 199 651 743 479 33 120 720 475 903 362 793 593 616 707 404 639 197 101 985 177 235 50 965 591 354 387 710 283 677 139 141 989 185 298 395 859 406 340 41 927 130 832 472 47 287 574 215 153 510 626 18 787 123 709 560 789 187 435 147 504 174 123 158 947 950 845 577 971 508 677 865 398 413 366 1 958 72 478 283 677 919 354 513 685 825 607 901 259 248 326 379 455 876 184 895 780 592 853 54 614 210 527 996 324 859 547 358 13 578 351 496 893 53 14 523 21 424 277 827 788 933 5 302 923 23 308 787 217 591 857 838 578 705 104 821 906 471 696 767 609 441 615 817 867 882 728 504 601 454 580 400 3 550 88 570 142 856 197 478 582 739 858 452 967 62 348 310 59 447 589 992 667 420 34 963 401 663 800 607 665 80 479 196 403 545 816 939 868 274 919 74 877 900 906 206 185 493 542 846 409 87 796 290 703 672 908 528 923 760 189 555 994 151 572 491 501 296 781 169 524 852 774 341 303 698 735 761 505 43 76 587 647 431 684 343 45 6 482 467 546 888 489 88 692 218 510 503 972 816 40 621 429 317 207 216 409 485 804 306 796 240 315 305 808 726 373 336 499 213 72 660 345 253 140 585 580 347 780 764 467 704 777 21 309 967 983 617 316 940 888 848 201 14 830 728 430 446 569 603 983 324 563 107 666 415 351 262 969 55 807 132 740 959 600 957 763 823 826 258 339 145 723 565 670 792 914 886 683 71 217 462 56 438 247 641 985 564 337 229 170 372 439 747 586 203 983 377 406 709 269 923 825 492 335 702 282 845 147 699 851 680 59 613 349 707 817 483 1000 502 821 819 613 514 942 860 344 517 822 349 707 490 731 195 727 708 684 164 748 469 343 497 999 410 186 270 804 160 45 947 664 201 993 661 169 642 330 987 527 389 676 507 98 119 346 894 304 427 530 649 26 813 74 772 105 692 997 38 764 689 400 675 157 194 351 620 316 66 766 762 634 946 436 345 624 626 950 549 608 150 674 376 850 219 503 722 30 259 893 581 467 42 30 557 218 348 487 997 109 157 72 263 868 885 84 142 972 190 355 230 743 40 700 276 51 748 317 798 742 977 778 425 295 637 316 247 687 475 961 668 442 956 92 138 343 172 311 82 214 518 503 416 298 896 265 402 51 414 118 319 156 183 741 854 31 131 158 914 945 960 679 961 9 928 886 220 470 529 179 46 946 970 5 125 418 297 249 784 353 403 32 486 924 870 943 729 994 163 465 524 98 392 248 326 970 795 155 27 435 973 706 411 273 5 761 298 290 260 437 369 356 830 943 279 639 482 304 312 22 986 57 920 860 239 237 988 186 546 271 533 401 902 629 713 504 407 490 45 524 70 54 735 249 251 392 405 944 477 680 500 465 421 147 861 833 430 839 352 873 580 560 322 650 443 379 79 749 470 738 180 419 36 843 178 24 873 391 926 386 499 816 805 754 271 99 346 316 750 694 313 996 839 672 883 64 481 85 120 624 952 887 244 769 284 38 984 479 609 832 683 694 531 528 829 864 892 678 770 968 351 971 364 618 921 526 511 975 233 324 57 119 519 277 366 865 293 814 435 661 268 913 630 929 687 306 745 601 534 16 942 335 974 629 627 154 667 61 135 721 610 672 474 927 971 265 299 454 28 701 226 743 225 677 716 203 368 165 466 988 600 758 678 788 25 326 924 290 636 745 134 776 537 834 228 929 114 470 468 481 356 571 850 604 278 618 932 631 897 378 191 238 951 476 78 545 167 46 769 513 820 985 915 671 159 178 106 802 562 490 155 46 304 592 355 340 654 499 282 17 457 385 450 439 231 655 350 488 953 54 331 245 715 63 582 88 459 560 16 609 100 681 828 247 995 284 836 972 92 589 104 697 294 851 588 365 146 35 86 924 136 654 812 708 889 56 29 181 664 94 456 564 374 1000 387 78 644 769 674 595 344 797 634 300 879 409 887 183 890 437 103 592 418 470 561 326 129 594 269 922 934 876 822 978 842 386 982 405 449 527 815 223 650 975 455 172 171 651 945 74 285 753 308 879 37 448 137 97 8 903 289 209 880 586 401 729 999 445 280 521 370 342 390 31 703 175 685 890 872 441 266 879 540 316 527 497 666 627 931 618 162 430 245 740 460 664 669 248 994 677 165 842 465 167 311 450 831 3 968 90 651 324 373 730 116 834 964 939 223 904 727 729 102 690 597 845 744 840 863 133 367 527 605 315 236 347 417 982 31 79 991 598 509 604 64 307 746 912 599 487 847 584 688 925 938 488 866 336 117 465 338 967 9 934 334 151 802 873 619 656 530 358 307 864 598 907 740 272 723 339 526 910 205 10 927 379 181 676 837 334 44 997 806 868 361 592 552 617 785 754 96 297 396 726 3 883 625 263 139 519 39 54 645 820 388 9 386 450 126 827 608 83 140 867 394 635 399 698 682 994 291 304 238 871 910 667 84 578 48 27 333 87 849 214 342 108 292 723 300 617 604 938 691 464 670 109 22 435 768 774 303 70 265 177 930 847 149 610 301 423 881 351 227 431 444 496 49 351 659 946 408 838 75 172 786 697 867 82 655 841 969 931 652 622 7 152 567 672 614 223 694 756 453 874 246 365 593 288 232 1000 127 150 943 224 858 311 778 991 732 787 383 804 998 484 862 686 794 587 148 818 976 839 188 100 51 557 327 384 671 811 573 801 68 576 98 653 935 607 208 710 647 473 451 603 433 318 811 576 26 981 512 722 878 702 494 802 898 50 538 197 101 509 184 334 207 215 541 596 714 424 907 735 697 125 602 421 962 613 648 990 788 437 799 639 332 744 765 432 133 128 65 364 89 155 52 928 864 830 611 810 539 767 249 6 944 326 189 535 371 247 733 891 224 508 635 999 568 467 589 208 391 240 844 388 122 570 719 498 254 755 19 16 50 728 834 708 548 5 780 761 978 279 571 698 679 314 173 873 777 338 91 525 24 387 622 33 913 429 105 455 463 480 111 618 110 208 941 525 522 803 90 376 993 642 261 140 594 847 35 692 718 578 563 25 741 928 981 140 193 129 315 258 436 629 476 689 200 676 755 802 690 688 340 52 706 621 800 85 202 310 909 381 646 624 918 472 929 753 143 650 330 19 905 963 484 378 658 249 128 567 809 31 237 260 774 418 891 484 272 446 112 925 556 852 749 32 32 627 309 941 487 858 93 944 222 351 34 729 357 746 335 119 916 325 972 729 393 626 569 611 586 595 275 909 686 751 316 871 115 221 61 199 428 139 81 307 754 183 94 337 58 818 904 952 168 231 763 991 432 586 440 951 676 741 759 663 318 588 542 593 632 505 612 333 958 179 653 721 576 135 751 947 212 144 434 406 628 96 643 286 11 304 156 101 242 8 554 475 204 642 868 627 808 880 353 80 851 369 657 439 536 432 631 992 382 530 489 182 121 131 790 726 198 586 695 536 10 534 937 507 701 432 855 376 841 174 214 434 559 466 30 697
43 957 212 632 309 239 803 740 175 521 13 289 636 296 781 878 686 865 569 149 328 348 118 750 331 501 361 874 129 382 431 757 894 41 620 123 110 93 633 797 448 325 849 166 820 312 831 908 802 972 498 740 453 651 6 970 162 415 997 617 945 835 137 181 466 222 539 227 628 826 871 534 343 202 860 63 749 792 495 372 692 970 681 214 114 486 446 599 152 408 9 639 564 256 364 319 518 502 723 791 166 902 937 915 130 530 310 267 236 479 862 853 196 124 811 302 544 923 550 842 302 912 410 510 761 938 147 111 713 485 376 880 108 822 390 96 661 257 706 628 374 523 228 770 879 206 865 411 336 47 719 408 122 540 402 276 98 385 478 603 132 980 898 743 429 722 847 961 921 407 902 721 156 162 540 976 242 553 385 110 15 649 124 157 433 341 822 564 462 332 957 757 188 886 657 531 317 631 915 292 986 632 541 107 941 549 922 268 795 25 125 775 969 857 709 885 764 695 170 805 589 327 432 595 144 758 268 879 454 613 953 318 825 614 959 915 160 407 396 714 770 239 311 110 419 108 533 6 195 691 861 856 217 955 502 962 11 262 314 433 408 209 248 89 779 532 645 106 774 786 313 790 669 783 354 310 616 328 476 411 370 131 12 14 75 437 232 61 441 945 457 43 47 706 895 203 783 756 833 663 16 194 673 509 614 187 64 197 338 70 726 866 642 139 190 519 366 845 604 825 677 761 750 445 556 295 393 241 499 217 19 539 168 582 551 244 213 565 56 652 946 58 976 38 952 782 207 258 197 584 732 443 493 168 638 224 439 582 307 399 846 669 680 591 674 885 36 663 375 689 206 964 800 955 265 820 515 172 532 882 943 140 899 752 365 265 999 412 780 749 245 793 772 3 227 451 886 317 352 602 437 319 887 917 612 401 277 97 288 122 358 279 324 658 104 403 954 879 916 913 496 900 792 563 715 301 960 415 588 222 978 634 237 387 483 161 766 929 660 137 531 545 384 960 663 310 656 818 842 733 5 664 773 873 286 676 148 950 24 325 378 476 598 404 76 144 558 78 578 665 20 312 741 644 249 983 536 752 974 936 754 835 179 450 485 817 593 814 993 64 30 117 736 439 965 668 702 167 696 983 474 706 852 836 120 838 201 99 2 447 287 858 23 334 798 903 142 549 897 182 316 565 450 567 223 798 524 382 973 468 939 226 440 872 180 817 31 640 293 135 209 839 740 422 654 759 889 64 116 121 582 474 796 889 623 643 592 102 555 576 768 505 523 338 602 954 509 202 759 158 339 105 414 665 484 230 717 570 876 556 689 245 809 228 840 550 573 659 363 15 290 732 514 376 827 126 900 480 824 317 867 290 22 10 8 762 452 368 492 256 266 246 597 96 724 27 944 166 37 39 136 358 671 785 333 276 472 918 641 223 406 231 103 543 676 588 755 617 87 881 135 484 327 868 220 135 651 970 28 500 888 70 884 851 29 691 173 247 688 244 881 741 105 930 554 62 57 717 111 141 912 916 685 777 672 64 982 457 140 430 88 673 469 523 948 683 994 661 94 268 799 464 835 107 192 726 980 987 139 304 926 772 477 967 1 737 464 114 703 661 924 155 66 946 634 76 804 70 513 701 284 293 83 74 817 557 655 164 403 712 14 77 46 772 625 149 178 431 395 978 51 665 59 495 71 288 503 515 164 330 928 327 428 390 649 131 615 370 467 387 501 343 576 499 435 213 424 555 830 300 167 954 215 43 664 108 670 469 618 625 253 269 193 943 306 367 26 228 239 418 128 342 701 4 566 460 238 755 25 279 63 436 874 889 812 955 81 521 259 797 721 797 700 853 150 410 600 45 62 644 52 585 738 843 653 495 826 231 172 727 258 227 525 250 594 40 342 359 904 704 319 146 418 768 542 994 219 917 527 128 992 636 261 800 264 109 163 565 927 950 233 63 737 302 563 591 746 224 609 100 575 1000 988 837 39 371 141 826 577 756 906 149 885 717 500 76 73 914 972 583 356 585 224 136 940 282 349 478 276 689 203 427 409 612 890 899 186 894 360 683 644 516 44 245 176 712 48 236 955 965 735 225 229 409 580 131 7 158 368 265 933 427 521 648 351 921 294 829 958 170 451 260 704 536 345 963 543 44 269 695 295 931 456 27 241 341 329 780 683 28 225 556 400 936 210 755 807 228 78 5 526 879 181 35 106 262 512 137 55 555 392 354 739 176 574 890 913 263 752 242 165 715 546 8 489 967 198 75 951 200 149 87 882 350 430 47 711 794 788 914 775 660 765 589 275 290 883 487 930 935 204 485 0 325 571 577 421 121 760 109 50 890 991 500 320 815 968 558 85 984 989 217 243 753 205 782 934 373 388 390 791 333 100 698 391 625 443 496 961 614 486 768 816 952 126 695 984 835 790 351 123 390 793 591 226 634 208 451 603 412 985 679 821 882 606 697 434 913 216 328 857 448 99 427 856 429 975 980 666 233 158 200 949 711 251 856 74 599 280 723 751 214 89 319 522 663 586 310 756 284 787 732 459 838 300 444 729 246 80 443 630 748 470 888 716 320 947 21 682 25 639 477 836 413 381 775 82 84 872 898 4 52 379 854 758 778 260 609 21 223 786 65 728 259 866 797 341 757 858 666 299 304 97 398 923 799 967 146 733 217 875 387 262 256 705 192 475 355 334 58 932 749 990 462 468 150 194 454 34 491 189 177 369 461 10 734 246 408 143 250 373 703 420 566 627 946 901 758 257 42 767 468 151 948 32 550 806 623 221 202 145 999 763 804 340 336 230 99 444 101 133 323 482 174 757 395 107 689 325 569 102 607 510 191 839 154 813 100 494 549 191 822 605 413 730 62 691 42 511 187 687 770 297 134 348 167 929 992 359 311 244 132 332 188 977 784 157 81 931 873 617 242 471 153 591 138 964 769 488 516 187 629 658 668 427 358 747 723 864 468 298 419 407 106 731 944 942 999 908 144 218 736 347 533 919 51 877 209 505 616 458 917 690 71 777 718 58 589 547 858 35 636 595 247 805 877 667 917 936 473 138 138 697 964 389 895 397 496 727 216 832 509 561 6 983 489 183 927 169 839 296 764 398 936 823 194 530 703 394 538 962 989 880 844 346 480 538 769 624 224 412 731 785 20 487 777 565 983 743 753 18 957 637 802 335 534 497 903 281 108 272 16 838 674 422 786 640 13 878 764 587 362 548 839 377 445 154 588 610 202 870 706 371 770 778 37 891 893 301 642 95 333 455 647 449 294 579 457 405 510 426 367 481 379 863 56 222 757 372 730 271 911 362 239 560 368 326 708 211 291 720 625 404 438 267 657 583 544 520 469 303 782 652 419 850 995 925 642 590 149 283 418 818 333 966 426 355 154 621 289 273 950 67 767 92 800 769 701 109 22 146 92 963 303 519 825 101 80 90 18 305 23 918 332 797 739 153 418 41 987 631 172 231 886 647 74 869 806 304 348 903 263 917 833 771 908 113 377 665 79 380 812 829 519 96 362 250 54 423 251 694 5 383 94 648 671 938 374 42 346 68 407 270 384 93 664 828 856 315 420 72 73 557 894 844 599 401 812 707 638 843 529 987 306 643 406 49 714 622 414 568 888 411 678 996 154 956 79 256 388 161 50 235 987 504 923 240 634 330 994 699 753 112 928 318 189 177 534 905 93 463 945 516 906 845 865 745 609 632 98 837 675 599 403 995 596 387 712 263 361 86 749 84 933 70 214 184 881 914 437 535 221 529 466 629 945 545 770 60 558 445 245 508 816 350 313 859 841 753 641 247 959 425 229 873 729 45 350 534 352 480 894 635 970 896 117 291 417 234 600 815 53 608 254 722 885 808 524 920 107 562 60 323 719 695 427 479 907 646 701 79 364 650 703 121 42 679 344 117 596 572 292 91 38 507 111 570 821 782 123 910 375 718 980 668 484 17 848 53 987 784 264 321 24 981 625 292 932 278 478 678 213 285 519 131 967 710 799 659 506 38 305 762 676 892 878 848 296 134 627 337 973 438 619 386 31 353 238 155 38 613 189 490 334 714 417 282 471 853 968 115 822 734 933 909 416 841 847 712 213 54 254 744 578 436 779 814 754 911 909 789 78 698 721 415 529 399 866 255 708 491 513 537 269 596 167 517 498 159 42 801 997 581 864 979 247 447 108 748 549 199 23 559 259 855 958 252 890 416 683 322 525 465 29 312 57 935 840 289 424 40 710 69 36 367 355 851 523 182 946 200 298 461 604 473 652 413 784 611 546 950 509 553 656 819 721 708 484 742 786 61 9 460 45 127 316 27 14 626 725 619 755 185 300 868 925 662 790 442 893 33 653 776 817 607 724 357 338 254 633 279 211 549 347 77 748 893 456 693 203 3 338 585 674 506 252 601 923 971 274 834 41 214 35 308 685 119 870 382 27 528 378 584 405 810 781 567 537 417 569 854 18 202 866 274 404 344 934 907 389 174 356 65 247 998 753 675 500 794 255 171 137 552 961 684 785 725 414 970 415
345 138 85 290 812 602 310 958 625 860 240 366 174 556 721 950 78 1 958 317 154 107 735 770 762 82 850 630 626 67 916 603 947 534 955 686 368 594 447 732 687 25 912 596 542 744 126 257 218 669 610 290 201 306 608 465 621 927 756 717 764 187 737 2 413 272 711 253 904 912 53 19 520 910 872 264 159 670 516 53 655 927 914 386 543 627 788 730 461 618 264 575 262 181 867 488 130 618 540 1000 42 779 604 175 709 231 881 732 117 518 267 549 299 562 14 654 333 35 585 420 997 501 44 244 619 968 382 393 954 350 360 695 86 336 546 645 995 454 504 350 873 429 55 8 684 553 184 630 289 953 176 553 59 588 452 909 972 369 373 178 798 590 498 916 528 647 73 496 849 221 105 905 363 26 574 753 325 310 226 796 877 748 448 366 233 321 365 386 288 752 901 640 736 966 246 901 524 310 45 215 740 728 565 117 532 908 104 989 190 76 302 951 327 242 385 880 933 101 187 675 680 970 49 375 453 264 738 900 489 387 254 356 809 687 837 577 490 809 500 55 312 677 142 440 874 34 857 884 93 765 755 34 155 535 816 723 112 239 539 482 11 277 936 29 469 727 114 310 149 215 712 286 907 171 772 496 845 378 279 398 318 642 178 583 186 12 973 497 706 340 647 686 665 162 791 758 866 57 381 166 19 949 217 149 988 946 629 567 429 864 854 578 165 718 81 562 331 585 587 374 929 770 730 970 720 9 346 980 227 745 967 928 383 466 70 329 696 683 475 94 694 196 265 636 796 461 823 315 341 811 605 486 215 181 230 453 50 481 884 795 175 191 573 533 200 420 350 182 428 169 298 108 600 755 57 523 398 760 256 164 886 890 276 789 296 165 400 65 606 304 156 288 285 856 840 230 707 369 727 96 317 599 593 315 717 325 391 393 357 739 235 548 807 996 278 584 92 583 113 525 551 868 221 846 991 941 941 634 31 888 634 93 588 927 556 131 985 495 46 219 421 575 971 597 434 39 885 812 82 332 561 459 244 724 257 44 216 129 566 603 506 184 673 705 659 635 891 645 852 560 137 855 374 688 505 214 18 833 260 917 992 950 410 739 819 350 856 148 243 287 990 513 590 591 526 608 60 239 646 801 703 871 817 239 581 551 568 72 211 386 108 895 80 866 424 205 370 833 976 188 129 672 89 860 649 660 384 447 74 700 905 224 998 563 146 42 639 647 887 540 27 336 136 159 231 520 841 546 161 84 549 225 592 225 517 893 494 837 633 258 945 454 101 65 692 376 4 971 839 484 571 67 87 617 632 938 620 395 109 194 203 885 668 981 831 50 392 381 746 808 206 478 975 134 669 750 225 863 758 551 811 774 125 620 567 964 726 780 858 102 170 622 833 554 423 503 959 454 478 331 132 628 115 471 135 119 713 415 169 910 322 522 897 881 261 120 570 335 828 553 787 595 599 759 352 178 563 683 166 409 521 521 451 527 144 73 35 363 353 501 710 827 38 73 411 792 323 120 583 569 94 950 250 62 641 508 865 667 324 221 860 652 862 207 838 753 2 634 555 942 935 896 305 756 369 313 367 20 937 956 799 824 575 208 319 168 653 918 898 988 978 377 503 49 770 446 401 327 507 702 330 985 485 376 150 49 37 461 270 376 376 397 805 771 464 915 697 163 415 919 134 908 586 973 179 949 868 869 724 401 5 521 835 904 888 606 658 615 10 11 145 543 614 707 301 136 291 739 237 539 405 45 662 817 789 524 895 112 957 758 119 524 473 976 138 668 22 891 65 414 139 567 204 83 871 751 336 630 783 326 754 410 24 331 550 441 938 611 83 942 64 137 228 294 286 503 329 360 133 975 220 91 921 85 304 688 471 937 52 276 168 151 667 122 909 584 794 850 433 135 775 929 830 798 164 240 407 291 987 887 266 851 734 701 251 978 463 390 725 913 205 567 698 91 347 702 948 828 249 733 744 28 332 963 409 734 628 894 338 256 468 986 777 119 416 811 17 938 708 417 511 881 894 78 757 190 147 592 430 129 982 46 67 439 194 160 77 313 869 904 683 811 440 966 79 779 529 36 309 938 242 75 508 904 855 945 388 133 295 835 495 335 258 613 664 228 193 824 399 305 714 284 578 16 984 715 9 616 426 484 797 199 417 703 825 80 554 596 879 637 826 890 366 326 899 479 842 815 781 760 878 925 993 881 197 508 715 653 611 327 776 292 195 996 493 623 372 600 693 183 402 130 875 262 343 111 236 660 615 862 311 585 148 894 107 717 102 139 864 879 351 80 876 938 406 463 704 718 509 690 677 993 465 889 559 131 387 658 277 18 780 868 488 791 128 372 695 78 769 66 100 522 645 684 822 348 84 300 613 782 702 725 820 719 121 341 767 843 784 576 637 976 297 423 591 682 944 304 28 675 999 581 32 976 689 82 902 208 942 23 853 466 918 371 501 833 534 308 518 536 525 465 271 155 396 474 753 591 741 851 624 451 618 488 910 382 911 253 968 230 685 621 66 252 214 315 199 196 210 530 355 580 436 694 441 466 806 714 562 135 582 981 269 228 54 906 36 893 790 43 782 91 598 754 956 567 395 910 379 880 450 947 442 675 97 264 481 861 480 260 103 205 801 894 40 76 207 573 538 175 808 614 829 575 544 916 449 309 924 845 445 563 62 517 339 71 222 854 729 201 759 91 846 468 76 879 378 786 314 566 287 31 497 550 479 319 745 509 359 353 527 129 686 586 792 667 422 331 340 66 477 421 212 414 666 173 313 985 774 469 814 26 946 688 308 419 522 522 679 780 202 429 651 129 974 230 650 930 880 344 882 787 380 943 870 352 627 300 96 339 800 987 470 77 157 252 980 511 903 679 140 388 552 651 892 518 241 148 120 102 496 185 466 283 7 358 580 981 234 867 303 143 167 882 617 156 467 46 802 737 252 268 459 330 224 735 58 632 900 659 612 941 39 578 778 690 964 217 966 666 306 821 594 653 674 498 321 915 412 80 675 978 397 56 444 218 460 179 603 105 131 657 515 386 294 500 635 56 13 454 510 668 644 251 977 637 815 736 377 559 934 564 616 35 844 409 472 217 926 801 940 865 688 300 281 90 514 289 962 197 315 259 761 112 732 649 607 448 72 243 292 620 245 357 541 155 272 638 636 251 785 28 979 1000 569 300 282 177 642 493 33 683 56 375 750 553 763 777 681 791 622 82 577 23 30 783 609 205 961 700 124 702 640 621 375 183 12 503 742 205 153 618 863 394 431 32 8 723 16 510 158 546 99 610 913 732 23 826 691 839 116 228 596 268 151 761 986 734 623 827 307 873 427 114 747 666 678 117 981 461 63 465 90 809 371 204 965 432 95 329 896 523 386 498 420 876 919 297 91 309 491 591 889 946 786 320 462 732 172 357 213 666 676 238 530 205 733 908 21 639 917 904 821 817 408 319 996 177 446 607 487 6 818 1 657 756 906 238 454 905 219 173 342 974 229 359 859 918 171 954 344 534 253 737 127 706 847 503 832 112 766 127 208 336 989 552 180 261 537 456 499 928 47 525 648 983 358 430 300 270 656 859 748 609 414 637 328 222 122 82 928 373 432 851 274 45 163 211 34 752 922 774 6 970 960 507 576 216 739 518 810 772 143 112 474 413 927 609 68 309 75 518 836 365 953 524 283 972 141 439 660 706 232 597 930 585 88 789 939 590 316 946 760 169 579 573 183 975 0 85 893 545 533 122 920 21 663 431 223 366 519 347 572 175 932 605 779 315 255 315 502 726 795 796 275 757 182 946 652 474 123 981 631 409 638 884 512 776 671 284 749 845 949 190 701 381 654 971 848 739 263 801 425 556 690 406 348 921 564 213 238 795 456 211 584 382 548 979 661 428 71 632 177 95 771 151 106 551 361 920 25 959 189 536 284 253 547 91 560 678 320 389 535 127 259 273 293 384 951 37 925 221 476 675 589 478 531 819 699 378 98 775 952 610 191 997 326 492 389 670 813 723 290 663 728 954 192 531 48 65 181 913 983 711 773 386 435 386 700 401 743 963 931 842 111 523 443 94 994 736 768 744 890 994 834 59 545 289 751 66 268 984 752 388 362 415 883 589 404 324 804 553 455 141 20 884 602 851 705 860 334 715 239 478 419 707 723 543 670 49 765 18 152 614 557 679 793 369 3 369 209 708 923 927 418 415 188 39 483 442 719 651 950 860 558 648 861 375 439 314 915 341 51 836 118 84 970 686 354 194 827 102 843 747 630 508 536 451 403 215 969 240 280 258 43 869 597 721 349 37 595 922 484 226 643 931 963 114 247 234 337 855 173 896 394 281 718 940 803 598 438 284 273 8 824 25 908 148 29 957 185 159 196 381 513 837 356 217 672 489 26 695 457 643 198 506 160 135 943 560 41 854 162 947 390 232 682 773 393 317 1 525 437 661 851 266 248 522 722 386 61 688 553 189 716 588 458 781 335 373 69 653 492 910 364 508 482 1 110 541 486 573 601 820 523 839 731 984 15 335
692 807 194 721 354 2 638 46 707 748 549 316 772 97 499 187 926 748 817 180 535 447 905 56 341 900 708 454 746 93 743 334 792 908 800 973 912 85 368 21 125 875 321 995 333 516 25 2 251 884 964 961 652 986 440 410 242 353 237 99 521 944 121 557 460 858 579 154 995 148 596 630 75 586 170 213 208 324 748 375 9 695 972 242 990 125 890 745 196 972 168 133 695 726 615 552 123 68 21 595 848 174 366 557 249 573 756 865 114 799 939 918 750 215 997 829 350 733 174 368 888 984 979 814 38 911 15 604 565 381 216 184 624 881 68 248 822 550 536 695 377 683 231 836 450 63 218 901 992 562 167 500 492 71 413 38 319 881 434 670 7 463 109 616 115 20 646 465 564 825 385 817 738 672 187 950 687 57 367 40 234 994 245 330 838 932 432 78 456 843 953 281 542 980 143 741 650 436 312 847 453 686 671 126 529 356 6 711 20 57 851 345 405 771 469 807 732 346 116 149 55 714 253 10 801 312 787 104 974 90 731 829 860 225 4 320 12 453 262 670 378 687 221 639 686 476 693 765 392 579 993 13 767 606 612 407 635 612 747 151 220 186 780 359 779 988 22 350 13 2 725 749 395 648 765 107 819 252 182 947 160 353 244 973 24 101 674 578 963 620 697 133 789 444 910 180 166 82 280 313 156 537 533 90 751 852 364 733 34 120 239 877 895 264 306 488 884 918 449 881 798 256 53 913 44 183 802 958 97 669 246 26 397 745 94 8 267 928 264 621 81 696 43 559 136 104 755 612 918 383 619 921 834 789 227 277 493 656 379 482 769 456 654 625 101 192 540 701 745 781 185 838 265 402 510 605 193 102 892 42 309 710 100 397 335 869 491 760 402 86 902 557 247 717 357 751 39 941 595 766 150 646 742 462 893 876 752 884 831 635 201 692 188 579 761 130 828 746 696 51 360 952 568 908 651 687 192 829 124 510 709 589 710 861 329 638 515 789 775 57 870 866 73 177 154 642 873 69 343 414 554 359 489 916 581 99 444 800 523 289 316 595 243 921 968 365 382 599 593 708 877 969 590 310 451 890 587 180 163 339 546 140 172 315 135 521 793 838 293 83 737 374 539 48 538 774 418 336 504 561 414 46 866 567 871 657 656 671 862 695 668 831 130 895 322 50 994 836 753 426 847 946 641 828 255 909 307 511 525 626 142 174 886 555 933 199 605 477 552 505 665 8 916 814 714 26 804 226 29 982 660 315 270 744 229 947 909 33 91 922 261 563 346 956 955 169 713 64 578 693 614 929 840 31 915 758 401 341 629 637 375 188 508 182 31 567 673 236 47 673 637 890 818 688 381 54 630 358 694 29 186 395 2 495 826 346 547 793 932 189 438 491 788 908 502 247 597 10 161 79 105 908 956 350 98 394 984 26 76 577 790 418 580 363 703 283 803 816 210 141 111 732 394 452 442 238 361 68 727 131 389 28 715 58 616 544 326 963 260 547 473 945 61 805 144 150 119 742 928 791 259 23 816 603 971 290 699 327 527 120 558 580 436 757 66 151 457 38 236 767 989 240 919 291 684 809 27 519 372 264 202 653 348 682 942 582 120 884 48 550 534 759 960 953 173 297 639 676 784 636 488 328 268 961 250 167 200 779 512 608 197 491 480 673 741 932 487 663 463 219 40 458 986 927 41 316 23 298 474 717 545 934 883 672 774 328 139 899 380 824 896 141 369 726 764 106 978 16 331 657 948 64 475 945 811 780 235 695 739 815 559 995 659 241 863 490 417 149 680 277 103 116 301 775 1 18 599 662 551 916 805 230 996 475 108 490 295 147 879 116 362 434 829 411 416 626 495 777 69 464 171 28 987 596 982 953 560 447 117 67 868 291 433 209 954 133 658 259 408 447 897 383 806 858 132 347 214 437 472 574 634 418 411 127 178 948 867 245 645 758 541 768 768 546 519 123 363 413 906 699 833 461 217 666 51 680 14 291 404 838 771 965 850 28 390 147 483 656 911 294 455 128 374 388 146 743 573 233 299 309 79 752 118 819 592 438 966 93 672 369 724 715 325 943 506 429 104 552 129 854 304 183 478 492 794 349 371 196 204 587 219 182 940 792 929 932 881 664 598 498 345 243 305 519 830 656 820 606 127 924 355 537 576 706 566 165 698 714 528 896 712 549 352 486 914 427 359 612 655 521 399 950 205 327 276 735 795 594 308 176 59 637 277 206 134 329 500 113 608 400 985 45 494 209 887 136 799 654 159 921 807 275 567 266 778 341 320 935 330 679 288 476 490 266 56 978 733 768 77 625 52 391 952 761 998 713 388 332 555 776 857 415 437 82 526 583 110 755 611 924 285 138 286 705 57 754 148 345 269 119 213 910 462 142 613 689 257 401 977 625 332 961 233 355 342 63 471 461 553 679 922 715 19 869 36 777 461 106 813 48 63 483 199 305 412 65 711 736 137 883 423 265 796 253 946 680 422 390 459 677 623 96 872 768 825 947 223 627 310 594 723 339 785 317 49 450 303 177 621 596 575 448 157 76 923 252 149 196 842 144 898 999 734 228 983 896 744 222 949 113 147 88 991 294 206 200 858 113 601 347 917 536 913 676 311 595 681 164 89 314 278 257 702 67 797 826 602 422 464 650 254 75 238 218 477 503 970 335 294 496 153 254 126 994 875 649 241 878 514 172 26 608 54 10 443 907 773 624 448 320 836 127 548 737 315 239 563 441 224 260 258 813 544 745 606 253 947 642 300 117 183 946 164 290 302 647 398 623 430 181 513 242 648 138 682 572 516 93 556 154 198 305 889 395 60 418 880 127 988 737 86 321 232 756 410 228 138 497 72 854 152 48 965 232 705 964 292 732 935 732 383 893 901 65 133 689 729 336 783 43 627 256 691 339 131 154 165 907 882 819 203 595 179 654 428 824 92 111 740 522 632 969 582 655 620 78 84 704 83 576 762 535 35 147 585 395 776 706 5 763 647 313 844 21 481 94 145 37 425 151 907 206 297 554 181 189 67 756 520 48 339 562 175 919 419 987 446 818 876 833 706 426 628 523 426 100 735 447 327 660 722 598 664 729 809 103 720 995 604 148 607 267 482 124 155 646 975 155 207 824 791 944 290 522 370 245 10 289 622 264 675 897 550 86 631 948 584 455 849 973 832 545 468 223 936 189 894 299 569 542 531 709 561 659 855 354 158 18 88 606 140 110 318 954 209 362 337 534 93 318 944 289 17 789 517 647 649 618 543 96 562 518 226 234 351 162 228 565 296 99 852 137 485 201 225 986 577 285 112 88 37 444 95 450 973 652 843 2 524 99 718 852 252 478 701 376 439 107 676 752 248 683 574 548 441 718 572 110 176 824 938 924 920 936 642 126 925 607 46 553 435 798 663 66 856 679 603 535 661 357 396 263 594 549 891 431 670 973 930 554 387 487 407 880 618 928 106 872 465 848 969 445 479 474 281 78 759 989 476 88 636 694 854 487 640 331 835 899 586 587 557 676 700 627 282 207 99 730 317 413 406 876 0 374 445 437 11 342 943 427 823 346 3 293 934 413 230 545 486 393 189 624 470 375 814 840 951 424 122 853 662 402 903 67 212 892 683 165 688 365 347 770 719 303 324 352 758 564 344 583 338 440 376 537 501 960 927 424 195 827 427 40 821 955 289 233 409 352 356 57 532 345 328 229 28 344 904 70 958 938 50 753 256 1 505 6 777 764 184 341 358 210 211 264 845 309 760 560 899 170 78 928 827 381 878 47 757 347 591 301 754 458 571 409 90 996 721 332 967 806 484 842 215 981 82 781 657 179 644 994 96 467 458 592 846 527 384 609 65 379 610 803 169 794 853 258 353 563 391 883 190 380 931 241 999 732 87 396 266 644 373 10 653 956 431 672 64 403 667 576 859 432 763 632 503 358 609 446 921 910 824 377 30 282 959 133 736 968 786 109 600 58 263 339 272 717 812 629 689 844 420 796 509 497 865 761 62 283 113 176 141 493 625 724 980 909 447 233 400 329 976 414 70 492 678 71 497 670 162 503 941 217 33 337 283 8 16 685 511 820 415 194 466 520 537 587 42 288 690 598 617 160 85 958 177 12 679 480 421 448 58 708 496 197 666 281 271 446 45 187 80 686 180 239 726 833 749 412 74 106 626 432 18 30 403 986 633 56 365 681 861 763 717 851 336 20 704 71 71 529 291 378 32 495 981 617 107 248 570 165 287 725 151 40 284 298 766 2 386 172 424 821 937 281 8 673 313 236 677 77 454 660 240 246 518 138 782 819 810 404 498 887 728 22 643 546 961 166 808 372 507 781 452 573 770 81 950 327 279 537 837 814 908 366 429 321 522 995 393 927 589 792 669 797 530 171 815 704 275 641 839 854 334 110 885 917 945 548 685 257 349 958 102 51 874 689 869 118 962 104 340 920 191 994 841 465 716 879 273 900 583 869 781 423 128 30 588 151 323 186 924 959 864 834 314 736 274 124 467 654 730 349 900 600 222 236 298 319 957 295
753 425 269 321 484 205 965 743 728 838 317 20 804 422 154 440 550 960 682 160 349 31 305 807 432 89 509 55 927 734 651 480 371 473 519 919 196 504 178 728 661 907 758 835 672 631 322 252 257 468 764 478 597 671 802 185 29 391 851 386 701 581 914 605 440 895 562 439 118 620 139 699 966 746 186 991 311 238 890 524 392 94 242 581 12 516 268 88 954 468 559 614 468 722 367 741 959 966 539 8 894 786 421 446 687 29 696 936 209 75 648 788 969 939 520 760 106 981 754 506 358 530 615 468 126 500 382 226 327 159 235 597 809 743 688 397 577 815 177 103 411 620 189 656 86 796 707 517 634 474 930 794 690 867 267 285 35 866 282 353 176 470 605 709 632 762 593 805 170 673 374 596 862 183 146 996 81 251 504 702 506 999 233 309 600 259 622 199 187 409 866 648 340 332 100 353 599 449 384 706 3 895 379 537 277 844 961 902 110 3 216 779 670 996 211 431 819 652 155 894 857 616 957 970 393 221 773 393 304 612 150 376 117 427 906 13 998 816 445 130 660 951 542 589 280 255 831 973 706 855 184 975 664 127 375 173 136 315 654 991 72 472 128 309 716 759 200 537 439 930 199 476 226 10 836 219 119 407 771 691 874 169 541 693 623 314 262 931 703 496 448 785 580 603 483 28 145 310 413 981 800 337 454 312 232 964 589 975 781 682 592 495 581 699 219 480 518 98 402 491 606 375 478 617 945 557 228 243 220 971 13 642 524 202 101 204 11 674 295 778 332 119 297 723 786 151 51 712 497 459 871 288 163 698 983 1000 331 756 635 53 878 152 419 417 148 478 838 244 633 357 489 691 458 268 603 958 444 521 131 662 323 894 918 255 416 852 354 237 274 103 534 903 159 567 663 377 712 609 530 740 921 489 360 779 548 183 762 35 123 34 820 977 545 839 730 189 16 648 595 698 830 75 719 862 464 739 532 204 167 747 853 889 540 111 962 474 774 840 97 791 461 246 591 124 345 23 473 86 922 607 531 30 347 376 39 406 610 15 385 826 510 682 438 71 748 682 244 242 549 420 911 670 394 710 194 421 729 299 334 614 206 189 656 819 401 43 324 579 570 629 250 420 590 516 409 450 342 189 453 362 408 339 87 557 964 174 675 999 958 569 383 82 420 291 463 832 361 620 987 643 476 631 939 17 736 440 377 472 915 482 607 627 527 706 95 664 175 607 185 528 513 121 491 303 991 517 318 983 925 97 891 849 601 504 859 923 951 485 698 221 258 500 564 358 346 825 899 829 158 589 971 475 255 729 174 497 573 845 263 600 62 473 613 875 249 275 102 658 835 401 972 357 994 756 298 3 929 725 457 662 141 385 841 550 465 167 96 796 366 125 107 403 639 9 253 780 65 841 122 398 451 51 426 125 210 862 869 498 849 661 995 354 369 879 750 99 480 586 299 670 407 928 289 129 477 537 844 961 693 318 526 512 817 176 423 969 442 997 466 701 528 416 134 516 45 16 515 59 745 48 981 73 335 408 810 810 934 542 34 567 732 996 180 873 67 233 84 781 293 922 213 611 49 620 734 713 265 615 165 501 38 967 583 348 870 225 514 279 708 864 336 594 674 374 665 945 53 714 99 975 529 920 23 45 923 55 575 157 543 591 776 882 229 167 292 491 389 187 717 969 678 21 563 143 225 669 362 336 643 98 414 915 647 545 471 3 742 865 865 989 425 499 344 531 737 358 88 289 822 386 496 231 338 188 443 170 892 997 755 638 198 297 395 501 427 281 352 455 626 792 946 46 913 756 83 968 763 211 215 76 608 409 64 890 525 226 757 967 561 72 388 126 568 324 604 394 807 393 618 313 749 209 628 155 357 21 8 770 916 835 867 56 937 442 722 244 92 111 433 251 993 913 847 246 756 483 104 758 424 141 58 88 980 181 435 482 642 402 942 985 43 141 190 713 129 951 685 707 832 848 333 732 975 249 284 480 436 435 25 38 697 862 285 462 984 784 272 175 320 531 667 157 182 408 746 452 9 898 768 970 960 53 115 268 709 100 437 156 266 682 214 878 315 103 54 739 978 402 850 902 556 212 50 440 779 834 495 854 387 543 391 304 309 868 247 505 928 452 470 202 147 417 313 987 14 547 314 304 695 506 585 948 692 479 887 42 689 338 968 451 73 960 312 157 121 156 30 23 948 515 330 891 920 148 462 177 166 947 970 748 125 181 653 741 766 63 4 707 137 983 499 599 246 320 686 715 20 954 364 659 860 540 82 672 353 595 343 21 598 732 673 258 218 842 877 142 32 310 702 891 723 502 990 400 726 144 624 794 842 933 574 329 124 914 551 632 724 196 234 731 245 294 482 816 460 456 996 876 248 863 173 396 655 742 208 305 308 315 751 826 947 965 955 717 839 511 455 853 856 654 553 439 1 398 907 928 908 133 727 810 18 532 41 533 872 951 759 431 112 189 161 516 179 543 917 989 721 605 896 311 535 183 715 32 351 956 785 242 609 687 538 334 652 8 861 992 479 837 21 78 398 55 256 888 71 946 26 580 614 863 834 822 138 29 52 63 203 308 935 478 44 694 404 892 60 134 933 652 767 249 950 851 875 947 684 695 533 92 713 775 621 176 812 236 657 127 718 900 782 616 188 470 386 151 625 640 276 574 207 3 114 407 169 987 645 629 140 985 5 517 799 707 307 450 662 351 940 156 517 512 111 914 467 577 400 290 143 151 24 181 505 572 339 760 152 218 793 399 204 791 239 433 192 644 617 927 616 234 780 921 813 291 452 958 977 776 205 516 490 206 488 717 76 144 7 425 683 509 63 323 456 674 89 641 254 583 744 346 378 68 949 919 784 126 903 285 422 212 587 797 151 352 765 120 279 888 889 768 270 671 350 644 943 33 619 314 629 648 472 38 326 30 160 2 898 137 294 418 837 613 40 762 94 338 487 329 926 508 69 93 363 686 936 972 863 566 376 371 792 12 824 20 405 449 902 770 557 165 212 608 325 556 884 10 33 626 941 546 403 389 359 197 372 726 500 783 560 656 501 346 770 790 68 144 631 140 636 901 31 954 10 625 886 968 381 732 825 75 638 86 931 763 492 224 328 532 164 813 370 737 296 686 555 805 27 172 273 777 113 753 197 2 644 16 412 571 967 814 637 858 498 623 772 175 546 108 227 91 481 954 572 641 494 814 512 707 201 187 912 296 840 854 2 74 919 983 231 101 56 623 522 387 777 47 552 929 259 487 711 545 202 345 714 80 300 535 251 966 989 110 731 489 544 33 74 15 109 280 985 503 735 437 611 483 738 90 909 10 659 200 992 642 449 196 811 894 48 353 579 626 885 537 261 38 668 457 788 829 905 127 808 521 816 863 775 511 288 170 671 946 845 981 669 419 415 349 290 533 566 154 806 604 979 910 880 173 195 733 485 521 0 941 900 867 429 67 237 842 694 561 80 450 586 389 430 607 988 175 829 117 223 473 153 224 952 879 565 649 306 154 828 47 172 821 55 871 410 575 446 594 77 145 747 705 502 910 222 452 895 28 567 502 963 347 156 227 120 352 475 137 932 689 578 828 938 138 15 380 791 315 348 650 602 54 537 810 680 335 275 78 796 447 133 97 924 239 417 464 337 778 511 390 149 294 594 108 171 245 741 115 677 28 301 40 22 378 536 988 826 950 19 562 879 826 98 559 406 341 743 654 881 344 105 225 640 457 897 972 132 635 797 461 291 465 310 728 79 654 162 487 783 450 910 323 882 168 795 463 843 274 789 151 103 348 704 537 191 959 130 240 329 316 846 985 193 777 144 486 833 471 868 860 620 473 61 407 582 92 507 978 953 549 986 425 434 177 368 72 108 529 224 749 641 957 649 714 397 795 90 791 281 798 319 877 569 618 888 74 355 103 91 218 873 980 852 593 57 858 710 14 630 611 127 320 365 934 75 262 516 684 801 48 217 445 28 112 278 228 904 649 243 821 739 453 691 774 864 882 303 865 720 739 508 157 47 964 116 955 944 55 70 731 260 500 474 640 823 15 725 468 814 967 787 792 554 494 676 362 901 497 503 248 287 832 286 669 373 742 493 318 982 189 66 734 858 201 666 392 181 131 818 169 221 323 390 770 974 563 302 693 356 218 46 954 271 894 752 90 418 379 855 433 6 817 827 749 168 979 956 817 523 99 588 874 658 367 976 13 17 975 264 319 778 163 803 522 157 181 431 89 571 431 650 200 59 610 85 982 815 118 997 44 316 296 999 638 760 512 236 182 230 905 238 950 450 736 612 833 459 725 486 266 679 775 733 668 596 723 240 151 646 831 78 509 973 259 547 722 321 172 399 765 769 2 252 8 142 668 469 243 821 503 521 347 341 400 441 657 42 834 283 638 790 42 805 965 740 764 893 798 883 622 700 13 396 218 627 637 93 653 798 515 558 939 876 667 705 469 848 224 681 561 794 347 380 628 135 207 428 460 37 79 761 827 699 289 183 881 854 721 241 288 576 481 447 746 36 248 584 387
983 132 39 680 48 635 604 938 513 231 68 875 34 125 902 648 800 516 624 394 448 165 632 712 340 146 764 661 84 472 63 343 220 71 857 487 14 85 824 711 869 421 441 930 953 93 327 608 912 103 962 995 607 790 723 322 456 39 822 436 895 954 381 813 569 397 817 256 314 400 735 545 682 733 442 9 863 639 281 809 854 334 744 373 814 874 438 154 628 763 617 655 138 133 121 474 145 304 874 250 834 243 932 236 269 210 264 136 968 489 46 56 529 890 553 289 183 882 836 398 631 784 459 727 755 199 554 571 791 777 3 454 605 43 756 932 198 397 133 897 977 408 860 127 232 719 108 919 59 962 608 34 496 770 892 741 16 406 706 435 649 444 408 709 384 87 32 54 208 417 887 4 410 301 425 741 776 279 789 89 299 25 323 881 76 26 488 177 601 842 877 959 333 347 417 231 348 637 995 454 96 833 439 792 650 389 823 949 119 724 216 989 565 863 372 362 451 194 15 651 359 832 564 780 293 353 55 36 426 981 558 138 794 144 549 376 760 511 775 884 300 954 659 478 856 153 446 463 808 279 256 195 970 535 231 519 738 824 852 422 90 797 28 692 111 671 715 794 594 721 986 591 365 529 255 218 45 310 374 62 570 489 523 964 900 230 382 219 112 195 812 140 254 986 120 19 435 41 992 777 416 985 961 194 915 829 514 108 890 540 615 507 881 140 975 276 344 514 156 709 95 779 336 471 244 877 512 666 284 913 651 35 655 527 828 113 47 785 732 115 443 66 905 939 118 106 868 893 674 515 427 722 957 532 258 24 209 66 669 238 521 73 618 66 540 9 106 905 542 30 805 528 230 119 234 226 386 677 933 439 793 311 122 727 92 657 363 751 177 874 743 971 252 804 577 967 575 525 517 151 89 520 665 667 72 112 206 93 494 856 710 794 783 197 168 503 175 787 94 300 49 489 197 918 476 933 679 521 204 10 251 567 307 577 280 468 350 925 579 199 335 798 630 911 66 595 221 335 484 357 202 552 768 903 2 83 969 356 899 857 286 671 610 221 709 467 753 654 163 916 664 591 263 753 261 879 551 767 424 693 666 633 162 988 171 482 305 776 901 679 105 792 748 705 275 94 511 56 690 639 927 659 77 247 777 491 146 977 654 705 717 315 534 971 597 560 566 313 178 47 290 806 705 686 843 23 67 39 850 245 530 968 779 153 545 293 366 575 311 191 419 661 788 535 317 60 598 949 87 82 910 719 160 684 922 420 75 16 642 740 533 178 924 842 6 365 238 533 93 168 825 705 619 708 938 390 891 440 309 699 950 900 865 331 358 843 595 714 394 2 921 777 227 26 1 101 750 276 504 340 128 88 292 7 784 820 473 635 502 848 397 770 909 885 170 232 591 743 130 929 960 597 125 867 931 304 676 419 687 294 904 966 343 457 60 899 411 818 726 67 802 7 38 811 57 291 455 250 596 186 811 41 936 157 236 391 409 55 858 586 537 953 973 736 149 518 853 387 167 870 838 364 447 631 746 583 660 454 640 294 98 902 861 587 373 418 941 161 412 112 837 13 262 187 58 589 228 577 667 522 328 734 491 552 656 540 842 422 752 675 212 785 546 286 338 726 733 323 711 533 515 239 866 546 126 931 626 132 30 278 353 687 301 393 462 621 998 632 450 873 637 410 91 734 780 92 288 173 282 837 541 528 466 582 593 844 495 664 634 271 643 870 671 403 658 517 319 32 337 524 774 511 616 568 807 739 703 475 35 71 304 592 144 479 237 359 979 962 215 71 135 341 739 228 688 95 12 736 97 164 813 148 180 787 982 284 166 227 930 837 871 340 78 561 984 622 641 461 201 828 187 160 663 624 990 370 23 762 71 457 467 575 855 338 581 539 457 517 955 812 401 916 829 398 297 488 475 993 193 234 680 580 947 281 974 470 826 140 436 422 295 39 713 580 158 649 472 921 332 225 88 970 606 12 989 812 325 386 196 742 749 65 786 554 368 920 387 683 103 667 199 259 535 408 139 568 191 971 801 725 296 791 17 906 207 47 754 296 751 839 698 560 999 972 82 62 716 844 543 195 433 634 964 457 958 218 959 777 889 403 283 255 182 485 894 647 613 374 400 937 559 5 430 723 192 311 377 825 787 460 996 60 211 27 224 329 86 588 518 953 652 722 10 281 700 2 465 630 352 342 697 712 140 393 241 606 267 770 298 660 51 189 662 306 110 961 421 36 720 157 22 287 769 869 461 434 506 628 490 477 65 312 107 374 482 764 928 971 229 562 722 694 20 863 884 152 454 287 967 226 862 555 612 589 355 636 278 251 18 769 695 279 423 54 402 860 27 59 798 336 113 496 918 424 896 160 584 381 942 855 226 27 762 213 388 209 573 467 339 621 772 465 492 856 557 436 489 729 356 205 62 825 562 766 306 651 572 902 721 987 136 11 897 456 24 352 980 48 385 980 981 840 675 25 150 366 882 627 222 678 291 832 184 146 500 712 956 656 347 264 249 504 362 870 218 809 477 868 832 381 186 274 271 516 773 65 718 429 840 215 294 132 519 10 418 369 287 224 437 846 429 156 248 664 36 635 694 280 43 880 792 22 934 934 54 515 781 542 399 506 289 786 818 347 407 124 815 577 683 952 189 935 260 426 324 296 116 500 395 652 508 408 585 942 19 333 200 596 945 839 888 696 914 445 524 363 771 217 923 687 361 531 727 219 724 383 101 732 349 307 635 141 845 981 190 339 736 959 851 600 719 971 940 93 522 357 917 6 944 3 848 679 460 780 449 689 56 881 0 440 114 835 561 710 203 796 369 720 428 488 83 103 242 296 5 756 580 354 740 220 331 486 480 686 978 692 898 124 37 753 479 266 4 415 322 269 330 396 188 875 954 90 405 771 603 885 42 379 503 712 885 45 536 481 532 513 25 231 360 643 497 819 691 421 80 296 316 571 313 756 390 959 795 464 266 28 833 928 464 294 701 658 621 121 463 555 420 892 844 334 731 303 520 582 835 478 85 330 318 506 778 714 217 962 445 436 131 561 257 144 379 361 161 241 946 74 653 954 169 820 510 29 645 800 334 641 367 810 929 152 259 297 988 173 414 271 9 16 873 124 321 762 404 697 151 81 268 320 767 541 8 44 440 574 320 447 31 875 734 142 458 618 40 961 668 850 99 284 611 544 758 413 526 559 620 939 886 435 985 882 913 395 26 226 994 547 544 716 53 962 329 820 609 213 531 778 870 393 474 636 689 373 176 221 398 996 444 954 841 698 538 995 925 121 803 18 702 743 670 168 274 228 389 667 820 514 809 998 277 288 965 381 876 506 179 43 185 239 893 412 213 770 935 425 79 102 563 169 434 652 174 308 677 808 997 943 483 324 879 4 29 741 501 107 470 282 137 273 712 751 761 796 528 931 681 598 916 201 100 610 392 61 567 807 52 269 599 820 104 981 571 172 745 664 763 289 592 863 646 704 831 875 142 432 907 497 685 683 253 393 219 459 872 413 391 482 971 928 875 318 341 616 33 993 310 638 991 486 966 644 383 759 214 106 247 380 638 414 250 791 486 891 976 528 509 765 279 47 539 33 797 786 600 928 478 329 714 646 406 676 864 370 205 287 396 657 785 644 587 174 552 667 704 311 265 398 245 520 507 12 602 998 194 782 303 671 880 45 757 39 729 250 159 102 64 704 741 647 493 341 661 521 143 920 708 658 816 656 759 698 246 260 115 709 124 420 806 1000 357 991 273 159 622 875 548 624 499 964 195 586 233 836 371 155 804 406 153 924 993 348 505 628 614 454 578 517 41 290 707 868 285 494 270 204 644 275 920 276 380 706 568 298 582 92 939 998 590 94 468 619 770 822 422 841 7 530 547 76 574 596 123 287 370 155 623 605 725 168 799 900 117 35 919 261 821 131 796 69 878 392 883 532 235 915 225 459 157 26 345 498 937 430 50 387 239 174 849 825 272 549 276 251 375 512 684 329 672 69 633 482 943 557 147 424 342 302 972 708 737 478 693 19 393 686 550 210 164 80 908 382 906 104 109 146 728 425 639 220 73 638 127 128 819 989 69 628 903 654 847 777 692 598 485 840 560 255 627 7 134 218 21 203 810 949 686 646 952 606 839 974 165 530 141 905 790 489 326 686 364 253 210 802 636 635 987 566 926 151 223 261 243 484 432 149 699 879 11 303 471 497 648 348 415 80 527 192 61 249 766 654 625 664 673 722 859 93 556 668 846 553 13 669 948 934 481 836 172 517 586 705 354 417 516 189 747 538 431 479 589 573 148 354 240 397 403 701 657 509 827 521 583 706 173 732 765 81 308 686 696 690 867 903 312 943 487 89 647 293 81 81 70 519 629 224 315 255 678 579 44 892 74 186 498 143 782 410 742 230 949 882 911 866 155 913 132 100 378 484 576 479 154 96 588 694 730 399 452 347 469 265 102 257 951 455 376 92 830 194 963 180 413 453 555 803 346 164 129 920 181 286 351 467 152 103 525 684 453 77 302 782
330 632 136 358 860 197 265 502 11 664 35 421 184 744 635 561 684 682 533 19 296 61 125 661 56 728 361 176 85 625 759 899 607 706 445 450 668 813 386 473 251 669 686 681 930 791 655 7 216 372 656 678 290 208 899 427 451 254 123 380 998 609 638 968 908 323 787 655 891 259 8 169 564 820 695 880 29 866 993 548 294 510 867 210 384 748 914 865 148 651 87 23 546 252 944 650 227 245 243 820 66 910 559 900 913 544 535 604 662 822 3 723 332 635 415 968 583 418 826 620 113 210 588 251 338 32 16 755 709 339 847 451 67 973 835 837 285 250 122 715 1 28 954 296 348 516 760 246 453 999 804 551 675 428 690 407 501 988 884 66 513 174 390 492 614 695 838 834 489 182 313 952 734 944 38 137 768 980 758 927 644 425 721 408 894 470 248 68 226 863 741 218 281 745 449 390 118 386 413 814 932 718 696 50 685 10 360 146 480 485 340 730 212 616 597 546 314 17 393 283 919 398 171 824 92 728 174 908 39 868 789 302 816 228 820 586 347 128 139 711 255 243 552 177 246 473 828 787 129 1000 331 412 6 280 669 665 426 227 194 733 372 460 576 222 475 972 46 225 650 112 864 716 910 767 199 547 376 147 434 519 924 516 337 72 268 756 154 417 504 423 796 714 197 240 176 708 207 63 514 190 747 698 951 407 414 477 575 681 625 517 36 186 288 538 245 455 985 521 528 268 270 933 833 187 590 120 538 228 419 176 477 299 374 523 14 716 179 702 642 331 60 62 956 985 904 803 573 762 874 148 472 615 986 919 729 626 324 328 222 114 443 489 805 192 308 274 462 831 801 965 433 99 283 234 645 432 502 481 422 137 917 605 291 463 895 506 748 613 879 449 736 290 494 357 568 237 217 118 441 620 920 868 799 104 55 642 992 157 319 512 300 21 455 401 193 207 553 165 671 902 205 72 922 385 144 279 869 427 343 948 529 201 511 999 521 43 211 436 282 642 160 842 250 78 814 816 469 478 659 974 140 86 99 28 446 148 42 809 175 227 234 293 990 50 387 360 962 125 82 318 677 270 592 904 735 252 206 207 484 182 582 829 464 868 289 379 598 416 69 709 949 573 971 165 354 643 963 560 371 638 493 887 750 740 146 887 928 769 120 742 640 389 44 893 335 962 557 965 135 543 851 150 672 441 320 172 775 961 252 219 436 559 646 948 754 809 522 559 755 733 746 250 714 702 959 194 104 567 587 966 716 504 356 431 817 448 517 888 345 87 803 627 673 95 141 694 150 193 102 157 611 335 556 363 862 656 958 388 105 61 461 471 116 959 680 698 579 986 261 71 185 884 666 75 841 304 153 249 385 801 595 473 749 562 960 999 507 773 301 752 352 99 452 317 882 864 909 153 987 553 70 584 934 899 12 765 398 370 417 805 636 677 208 48 648 796 999 996 41 131 589 223 76 851 839 783 101 751 259 31 712 243 689 874 624 745 886 604 705 398 500 289 707 771 980 690 947 583 401 616 925 229 603 908 370 293 130 419 903 177 487 359 840 771 230 571 15 690 127 265 822 596 80 26 168 14 93 475 423 844 667 931 5 842 537 65 905 105 40 161 632 244 718 626 225 632 777 146 467 555 692 224 757 877 523 7 192 298 769 518 936 122 897 131 495 292 131 377 302 152 63 845 586 450 210 668 751 12 280 396 404 520 88 452 438 1000 278 727 780 29 955 572 187 10 240 286 653 9 555 6 311 850 137 512 470 81 682 855 767 581 970 546 72 205 162 54 810 503 106 808 77 347 577 689 762 501 81 75 228 333 50 995 795 176 701 255 834 149 316 590 756 902 202 584 427 752 410 785 571 434 873 544 182 880 420 646 262 812 95 304 147 484 215 699 425 443 938 817 866 322 273 418 195 814 663 997 806 325 786 847 823 18 145 879 170 905 782 694 400 510 241 492 876 555 491 687 418 234 691 428 561 582 594 135 48 238 395 601 396 352 580 996 703 559 776 67 424 931 982 284 28 580 312 701 416 15 388 915 859 286 476 992 220 909 670 903 608 654 763 569 687 934 74 497 554 953 771 882 542 521 100 235 972 462 367 954 83 244 323 376 369 993 515 777 968 682 157 309 126 80 830 597 649 483 325 618 878 281 785 394 402 161 318 612 848 918 832 225 163 342 111 610 21 433 704 848 466 219 950 946 720 834 496 274 665 276 566 168 601 800 800 474 974 375 829 82 247 44 149 593 725 571 214 355 117 385 613 202 885 21 448 402 256 191 591 6 702 437 377 670 558 335 4 210 923 487 825 40 988 848 939 961 84 765 109 469 277 664 540 846 7 539 619 703 292 262 159 2 223 227 551 447 584 564 660 694 779 486 744 592 562 971 236 550 907 267 700 411 929 278 694 906 585 66 898 331 237 352 770 450 875 34 845 428 765 682 54 262 435 776 994 341 239 572 209 791 142 249 267 711 731 261 856 237 983 134 362 161 249 222 739 846 641 102 977 970 359 664 156 336 407 50 676 154 238 670 683 491 221 322 631 709 664 181 508 558 969 837 198 316 967 31 22 460 355 885 304 129 333 599 844 59 596 17 512 640 115 584 978 201 618 476 794 749 943 454 976 707 98 131 373 990 37 365 791 203 383 931 45 822 269 112 497 781 482 433 843 930 444 322 437 734 310 723 303 667 23 561 565 338 26 155 849 9 488 560 279 833 275 484 549 345 43 587 9 268 609 125 306 187 965 854 657 106 893 427 853 146 532 70 112 698 906 588 439 112 935 25 229 908 688 477 996 998 945 857 91 768 831 820 743 77 658 83 880 546 881 930 344 300 213 902 526 289 781 472 266 670 654 855 459 347 242 970 524 223 753 9 186 447 713 257 363 707 271 842 772 206 674 683 733 851 61 689 783 294 169 893 784 117 287 540 570 861 421 728 357 110 612 638 966 78 865 425 403 71 329 668 196 347 124 155 293 305 871 561 391 80 31 407 981 567 166 583 778 999 697 739 264 231 742 158 534 6 298 169 520 932 813 2 525 313 536 190 305 435 723 420 336 732 456 955 152 151 0 499 79 34 506 728 606 99 276 955 2 107 989 276 382 748 861 955 350 389 615 906 503 809 979 412 409 530 468 517 485 111 623 46 519 938 349 475 450 765 189 157 912 213 315 80 309 889 181 800 219 15 728 690 27 70 836 874 952 760 509 593 811 835 815 177 984 151 258 97 629 720 203 308 975 291 201 496 808 455 846 106 191 37 863 450 232 317 90 709 53 973 628 709 647 588 375 38 204 167 177 334 151 262 431 178 567 193 479 178 745 384 569 185 272 669 708 673 572 937 365 951 346 206 643 492 274 533 792 820 406 624 286 671 19 858 492 958 634 481 138 250 178 30 143 662 358 581 633 433 933 619 86 616 578 491 661 300 916 25 295 187 458 530 710 17 581 526 164 497 490 438 547 868 766 156 918 385 183 797 991 168 57 295 394 104 167 1 630 816 889 177 200 598 693 994 133 479 896 964 973 788 327 817 317 101 827 716 857 155 788 307 706 874 610 790 738 415 351 344 49 421 78 825 110 459 73 111 190 158 737 320 233 679 399 544 473 290 97 248 334 164 62 749 797 4 798 468 931 15 465 694 818 104 121 395 942 764 946 88 602 763 819 563 617 42 321 257 545 38 900 316 560 36 652 922 161 561 478 659 531 640 405 921 550 197 173 209 447 296 389 506 740 922 961 712 75 78 59 642 33 63 774 522 837 341 231 112 722 135 726 253 47 154 548 416 299 352 440 711 679 889 108 630 428 416 89 882 52 628 103 891 96 448 605 699 911 79 821 406 927 418 307 621 530 814 235 170 25 143 412 158 260 175 890 328 368 193 17 978 460 237 921 1 941 839 510 132 544 529 937 106 297 975 364 942 224 813 877 525 719 429 888 232 341 187 842 104 600 514 621 605 516 535 32 924 51 464 902 126 13 790 678 931 868 194 926 505 854 286 107 263 872 984 870 178 957 500 257 651 30 911 114 836 442 941 411 897 901 7 397 931 284 388 378 16 328 671 953 841 852 778 94 454 499 43 24 708 604 436 940 346 457 77 244 105 518 814 342 87 964 610 727 223 366 598 10 86 732 899 698 250 681 859 218 795 855 227 474 986 486 907 471 921 715 305 483 599 563 420 543 77 68 387 463 59 717 842 812 836 454 682 20 509 730 199 948 898 339 141 253 941 180 473 119 576 134 766 883 33 793 382 995 417 724 280 392 899 353 218 165 873 593 218 711 284 574 625 809 699 505 973 626 122 498 504 752 445 773 913 858 489 64 669 379 906 915 430 997 344 65 647 188 260 71 366 254 139 651 263 381 547 850 528 887 761 620 638 128 695 58 95 699 801 807 625 18 878 627 897 326 734 599 568 155 314 429 835 637 956 761 484 616 618 380 370 790 661 158 926 527 883 430 156 172 269 802 148 824 507 622 469 322 542 892 510 539 522 432 262 481 377 263 999 541 158 764 615 132 586 408 247 639 833 34 517
973 70 957 53 5 121 98 407 753 180 528 210 602 228 128 970 802 13 525 625 884 421 806 5 767 329 481 34 907 439 322 566 622 216 45 317 513 181 949 3 44 497 997 380 406 52 730 277 607 506 243 258 156 774 874 615 878 829 477 263 611 932 937 444 438 772 828 765 974 967 577 630 679 129 519 925 169 619 358 483 906 660 991 338 340 992 183 298 854 945 74 16 652 398 382 580 292 477 138 133 629 524 331 557 867 621 72 581 962 221 294 817 361 779 164 988 538 32 95 643 471 262 102 996 180 699 70 841 280 197 618 486 97 20 589 212 929 825 773 181 48 779 165 835 800 28 136 686 214 158 667 238 512 977 870 131 312 546 106 512 302 816 247 143 559 708 375 54 108 518 821 5 352 194 46 141 897 591 282 97 115 976 441 320 163 90 573 287 855 58 852 518 978 512 26 586 111 483 725 746 948 831 672 893 78 512 591 724 872 97 610 14 277 84 258 541 151 724 304 217 36 57 880 504 593 638 230 952 914 984 690 579 571 111 507 559 504 933 864 685 253 203 266 29 628 786 985 929 508 930 96 551 176 517 813 537 958 438 424 871 458 281 154 462 117 657 924 443 281 967 537 883 68 32 623 920 546 670 37 730 234 719 174 180 719 718 638 126 83 802 923 354 953 589 702 600 853 566 869 840 309 11 655 613 139 490 921 509 158 593 955 243 175 749 113 831 157 545 969 828 549 77 273 801 455 673 542 500 276 601 522 105 886 178 916 381 393 500 674 655 436 248 397 586 321 943 819 961 798 989 544 664 159 129 184 11 497 110 451 111 388 469 287 20 633 817 390 312 90 296 908 884 817 281 595 682 118 510 130 2 743 104 446 757 216 377 520 306 396 825 400 487 553 556 882 372 795 95 970 948 226 170 632 327 205 749 268 752 710 662 635 315 65 226 814 520 228 822 328 607 132 776 316 231 780 161 735 351 689 618 617 492 437 578 162 527 356 952 829 193 33 369 326 765 781 440 616 550 84 140 523 936 336 923 838 732 938 87 792 871 912 849 99 526 604 541 378 661 188 57 963 825 865 793 433 936 325 489 334 596 989 398 893 208 833 799 877 370 862 215 492 253 372 378 428 924 879 276 530 817 103 256 682 580 659 241 541 532 149 188 986 189 231 861 91 814 716 435 408 62 703 348 465 8 389 860 391 901 288 545 648 843 918 538 979 136 900 772 811 634 699 759 127 270 857 236 987 988 930 118 357 676 350 57 223 481 524 373 355 548 450 552 403 550 550 286 381 88 466 260 685 179 707 272 94 404 124 917 21 409 335 734 137 802 418 696 308 537 695 132 63 383 596 187 774 472 574 154 564 242 858 467 608 454 204 383 694 524 64 172 791 902 784 890 116 818 675 916 959 992 849 263 227 168 994 244 199 634 17 909 567 897 663 604 160 861 349 592 664 673 286 546 697 228 411 208 407 931 77 543 779 343 305 789 572 678 493 358 16 341 323 357 678 826 41 26 498 368 896 876 320 425 920 771 482 98 225 743 715 160 425 92 147 958 152 317 868 916 367 84 785 433 686 490 640 2 650 574 376 456 866 681 966 79 146 696 251 915 57 869 35 734 820 733 88 686 171 564 552 400 480 527 246 448 644 865 330 829 200 580 801 380 905 180 69 880 244 988 684 861 196 592 405 97 488 845 990 647 412 977 449 196 598 482 621 472 380 57 242 583 220 743 706 78 206 205 452 41 422 481 153 978 354 24 468 926 210 574 38 985 13 244 863 551 981 713 23 964 518 904 803 638 257 295 760 677 776 42 839 815 238 219 759 338 457 578 341 434 270 482 386 454 503 753 259 396 25 333 148 546 272 261 202 942 190 881 8 267 499 146 946 581 109 996 746 621 745 38 387 328 670 93 917 150 373 649 363 625 926 688 269 829 27 814 915 450 556 46 786 432 383 563 683 665 569 981 314 765 988 337 52 510 658 489 461 152 245 40 711 897 980 238 485 900 599 139 751 272 840 377 613 677 713 227 566 262 769 362 342 449 824 338 532 664 765 304 944 439 516 271 934 624 32 169 212 431 189 545 339 44 201 668 170 1 131 33 547 946 414 974 263 922 677 376 761 722 825 317 575 122 133 858 182 733 172 483 89 160 181 494 81 715 173 483 515 830 112 796 447 80 733 921 649 33 836 34 54 16 656 225 873 745 717 754 261 770 76 304 933 87 155 19 535 81 368 318 255 884 846 714 736 141 698 240 823 862 435 268 983 961 583 921 11 317 289 339 24 797 491 600 50 932 851 604 943 187 347 994 834 35 688 721 291 215 85 53 805 650 850 71 30 135 351 382 899 536 9 838 311 170 935 431 642 16 345 992 1 461 20 217 440 269 250 16 705 664 494 545 514 756 984 297 856 520 895 850 818 872 47 552 28 269 82 376 778 92 195 487 454 595 885 60 680 720 971 254 303 894 922 497 241 118 278 248 459 911 462 649 495 271 594 160 777 892 125 492 240 63 71 430 496 203 463 447 444 39 942 625 290 726 142 13 186 1 445 626 548 26 7 189 31 317 927 411 40 417 910 351 972 314 150 739 348 968 676 180 533 273 932 688 720 251 42 17 998 387 101 167 22 229 531 983 660 539 612 922 641 115 177 427 105 966 122 126 904 96 975 85 402 127 464 672 86 43 756 871 609 807 579 164 763 660 888 588 766 145 653 410 701 926 704 514 222 676 429 454 476 245 835 221 209 250 928 681 576 105 469 82 875 941 39 809 624 892 295 740 18 608 114 834 75 389 80 151 787 139 275 95 843 807 49 495 237 513 947 906 104 803 66 51 645 220 696 467 752 121 637 268 883 752 310 616 764 406 385 724 909 357 486 177 794 407 415 741 614 494 831 735 826 444 110 311 731 766 4 121 505 200 968 285 443 402 960 803 620 149 700 412 832 362 630 843 754 820 741 489 568 681 783 801 401 410 299 414 815 859 260 522 135 46 775 753 844 958 434 473 744 270 603 337 484 65 256 371 881 322 956 614 394 514 993 445 43 16 722 700 647 908 714 796 423 958 353 483 107 837 346 361 889 863 951 575 729 909 254 231 723 724 319 767 521 74 749 370 666 140 708 827 419 497 876 814 807 934 218 871 841 967 306 297 203 659 248 430 430 397 439 606 141 97 681 213 737 586 293 735 606 25 369 78 478 594 560 958 554 18 543 789 808 44 721 680 662 975 327 283 271 954 812 55 931 491 643 868 67 841 392 674 371 517 329 943 718 64 750 955 976 894 274 490 315 494 215 37 847 911 903 943 229 844 562 911 588 872 0 6 584 593 453 929 395 643 374 520 239 636 845 91 475 959 207 670 871 28 600 837 636 881 919 404 977 524 442 262 197 700 213 702 167 154 581 916 236 529 364 757 198 270 837 908 483 178 517 573 668 688 816 319 413 688 365 534 34 458 964 450 399 340 379 405 687 173 827 208 337 218 891 887 967 239 898 878 467 602 370 866 728 137 534 498 343 297 53 151 398 551 587 305 470 996 487 527 221 593 580 652 793 988 822 457 14 223 590 190 217 829 426 918 526 33 509 173 842 856 192 826 789 92 87 754 848 353 120 222 166 368 945 438 168 2 755 6 527 22 404 115 119 414 740 884 727 671 582 325 545 67 565 480 366 128 782 11 952 598 6 629 902 570 570 878 585 26 410 1000 892 957 51 477 671 251 409 503 193 469 59 921 62 213 950 420 73 828 235 348 29 738 219 781 179 999 954 561 500 632 427 994 799 621 473 168 265 752 961 898 448 914 673 33 597 307 692 129 262 794 92 2 432 399 510 498 804 816 506 878 605 959 890 85 859 158 208 76 140 761 460 342 712 663 982 809 936 673 344 186 747 232 555 755 940 667 724 46 279 302 187 828 665 718 796 982 625 633 194 567 267 771 12 470 592 693 359 226 502 341 332 17 770 441 709 919 317 354 144 483 318 152 901 601 758 823 887 397 615 597 283 864 55 355 790 181 123 148 431 969 100 298 297 671 79 308 134 716 362 753 121 237 233 760 810 355 338 137 748 742 472 300 558 973 511 804 734 109 634 309 416 540 324 381 861 489 563 897 726 209 284 164 420 61 661 430 639 961 654 871 307 299 992 415 191 268 232 756 561 297 627 496 489 371 313 730 333 200 809 514 732 731 501 952 762 629 772 378 539 234 941 245 224 903 15 196 417 221 996 351 578 44 939 470 126 907 860 831 2 231 161 663 965 58 10 249 738 682 797 294 742 804 657 201 995 851 421 6 129 181 913 681 384 551 249 823 56 276 693 231 536 328 296 200 540 460 19 179 586 140 757 144 285 254 771 678 911 820 456 533 490 28 479 199 93 837 61 60 557 724 830 151 999 918 631 606 377 295 178 772 739 487 646 987 58 845 788 706 768 578 301 568 619 679 60 381 691 233 894 36 264 977 601 124 474 36 551 33 669 802 360 383 185 276 252 414 145 825 3 841 925 41 651 225 143 598 211 720 300 45 529 914 626 250 298 641
661 987 600 234 465 875 318 441 45 775 119 402 229 680 287 687 976 740 762 137 214 150 300 461 488 532 896 485 610 149 634 76 638 295 446 146 848 538 397 47 472 99 181 304 528 521 113 568 838 723 945 886 436 662 700 495 889 416 886 373 64 208 665 729 146 97 998 224 295 955 364 117 9 272 622 343 709 369 958 778 708 691 695 43 524 285 901 212 90 971 341 628 817 963 249 149 857 5 97 150 842 295 649 544 795 731 120 113 201 465 582 72 108 638 28 328 997 241 111 280 74 961 673 953 902 804 829 588 953 5 481 507 223 387 127 12 369 741 773 678 409 141 879 424 327 117 494 108 93 481 10 927 311 228 754 758 625 826 915 82 435 955 361 937 772 318 353 989 699 177 830 423 393 149 940 934 541 540 131 473 932 539 161 414 232 390 70 34 964 921 272 196 23 538 252 983 352 743 152 713 454 873 937 187 682 910 869 438 148 702 657 599 994 213 796 489 44 978 326 110 260 907 414 703 792 868 933 871 314 323 307 59 942 969 980 908 809 233 459 260 557 964 701 951 467 151 259 701 79 410 723 260 863 756 59 86 913 276 624 145 662 338 431 376 651 458 303 985 56 386 313 862 861 601 77 744 989 302 247 831 515 712 530 66 317 731 398 407 806 165 490 61 426 913 176 845 968 727 743 604 464 825 862 136 329 591 228 741 333 2 165 194 629 928 539 770 721 503 807 295 423 984 140 195 321 153 159 94 544 650 38 365 387 524 191 926 865 370 642 28 619 560 22 612 832 588 637 572 983 319 711 872 759 641 775 205 950 509 745 136 938 775 521 245 663 561 320 404 623 891 956 983 734 999 3 41 371 886 221 793 922 664 169 121 296 801 527 563 547 623 837 207 674 935 391 211 156 976 308 648 923 158 415 726 123 847 917 581 928 944 453 953 177 265 174 653 24 100 57 158 810 355 91 440 390 780 147 561 489 590 41 686 764 684 768 826 474 236 591 701 422 390 451 365 458 514 884 561 362 428 800 909 200 329 96 662 819 779 852 647 495 946 337 778 511 168 536 706 71 766 6 213 969 154 738 293 126 847 328 978 825 779 675 369 920 335 197 967 741 412 35 789 135 283 687 264 275 780 718 857 39 683 898 355 664 21 134 2 840 545 812 956 909 828 143 691 921 683 798 912 72 795 128 909 846 574 208 790 783 460 104 61 811 513 644 345 102 196 80 963 372 468 739 763 149 609 722 332 193 164 823 364 650 762 277 141 231 276 672 136 697 338 813 576 25 432 688 550 399 736 816 611 258 257 804 788 999 277 876 771 188 88 607 856 477 779 897 632 462 81 448 626 880 79 478 170 666 846 677 125 471 155 593 673 63 796 269 468 583 923 864 202 974 446 608 153 421 561 418 645 534 349 285 352 692 687 299 675 400 657 350 931 543 457 995 5 297 438 802 871 257 764 407 808 379 989 283 731 703 847 592 829 363 550 965 24 58 92 342 597 962 87 155 548 319 91 251 193 726 580 510 193 552 996 394 839 776 995 213 635 514 758 182 488 844 42 645 934 250 401 351 79 151 535 603 149 564 861 244 948 288 276 15 567 404 901 502 918 243 38 358 172 425 139 605 928 81 64 590 598 569 680 871 546 463 593 747 443 558 704 926 240 602 94 196 598 900 144 526 663 835 477 660 629 375 870 292 732 304 943 171 837 941 260 115 255 690 721 761 433 75 679 841 804 578 72 411 458 749 890 919 370 683 206 274 800 199 282 51 444 106 485 781 559 468 838 992 374 180 215 866 909 883 798 891 698 480 400 133 415 733 844 882 463 599 976 763 539 501 651 847 931 20 529 417 728 561 507 519 399 428 417 139 650 581 773 136 425 931 540 234 42 631 81 388 71 132 722 689 514 508 130 238 535 276 224 777 238 382 651 785 604 542 94 498 150 440 593 207 514 955 748 203 504 273 164 710 370 340 122 730 858 310 122 757 73 492 970 26 117 457 826 215 316 620 180 73 661 245 610 98 694 255 494 589 181 206 798 646 265 65 726 828 15 755 422 952 251 927 662 265 857 210 10 378 128 575 450 416 763 8 948 765 405 95 152 491 373 729 570 384 85 261 885 805 286 791 559 676 780 402 736 573 47 331 973 37 40 172 910 853 110 929 866 668 384 849 225 725 926 61 516 579 725 226 381 648 683 408 905 679 605 845 377 652 675 18 903 988 950 758 998 209 416 445 325 271 839 109 639 910 946 716 236 121 266 52 245 970 994 787 614 572 462 991 214 868 850 466 521 360 50 907 98 885 224 496 24 373 3 705 617 235 88 843 983 434 278 580 540 640 625 614 792 217 521 827 95 752 208 571 911 685 539 66 959 706 224 290 358 130 516 53 726 616 924 103 238 611 287 225 120 153 507 936 795 43 397 449 888 82 890 949 570 908 563 5 861 366 559 987 209 239 139 137 19 684 313 195 908 916 592 54 511 959 605 116 672 756 298 455 610 92 124 40 509 797 666 833 505 656 392 693 877 125 16 380 335 914 261 641 787 99 984 31 24 309 132 568 737 870 514 930 483 505 994 854 443 609 489 233 986 574 360 566 314 122 331 114 25 406 308 94 998 874 759 192 193 163 916 881 347 83 22 584 432 814 442 357 342 834 375 335 391 963 731 957 420 483 886 850 120 549 890 801 119 966 935 278 833 500 194 107 894 630 700 588 841 888 416 242 1000 254 55 85 526 719 511 17 653 204 73 456 25 19 693 728 993 736 616 383 95 117 594 712 838 355 367 349 404 681 528 354 597 236 31 548 918 518 38 479 16 659 659 198 579 503 335 770 711 427 634 529 576 740 464 727 885 742 806 522 296 601 423 560 62 948 193 370 885 334 791 487 327 179 407 596 286 961 527 452 922 30 622 256 292 633 930 267 717 13 58 533 578 389 625 305 886 621 29 563 354 324 925 818 997 170 843 977 398 769 849 821 390 112 476 392 841 344 323 110 337 339 819 509 123 782 123 441 840 831 387 157 506 559 388 264 644 194 66 266 708 694 176 924 644 595 773 142 398 981 513 860 548 164 482 316 535 951 593 211 806 904 517 653 702 517 690 617 831 778 714 973 820 671 978 906 648 808 457 396 344 460 247 166 911 14 512 670 614 270 328 438 90 982 202 735 171 767 475 714 64 803 205 826 47 101 315 325 804 613 482 618 583 216 730 34 607 944 901 504 357 374 188 47 536 537 259 912 511 839 540 946 290 484 156 737 777 237 655 118 626 794 230 345 280 960 966 746 700 538 833 984 461 954 2 124 849 330 161 975 73 643 800 771 799 298 846 322 803 576 276 248 237 356 79 939 315 598 97 565 705 476 349 553 130 586 838 878 416 263 804 979 560 323 61 525 226 167 228 597 226 100 717 160 407 62 974 836 782 186 775 286 218 990 17 779 292 696 821 11 776 851 197 268 571 55 582 144 285 669 631 338 764 731 183 570 140 105 882 550 631 523 940 291 168 240 359 562 665 432 555 698 915 967 315 443 239 386 993 230 906 667 967 12 289 430 998 654 452 947 517 859 342 531 444 985 14 162 726 996 463 60 245 76 436 86 376 336 115 911 370 27 605 635 701 1 791 2 128 567 172 419 455 78 991 368 4 594 686 21 559 750 990 173 863 301 277 760 244 789 318 0 741 284 976 790 153 450 740 365 104 205 60 748 920 535 619 485 641 887 980 606 322 289 283 429 406 788 296 16 568 68 390 36 367 577 85 187 756 658 271 48 27 312 489 376 560 89 671 585 784 774 273 513 792 4 365 212 751 281 321 473 612 717 841 202 749 744 255 691 589 972 398 702 157 49 732 867 177 546 698 824 203 639 928 359 826 241 803 7 285 347 441 587 960 894 399 442 314 282 407 470 359 707 392 520 980 636 360 822 963 424 106 420 305 46 427 532 472 715 466 395 581 219 51 615 998 545 525 412 212 978 346 158 481 444 867 873 579 986 487 413 166 499 726 815 718 556 405 222 530 678 618 724 108 604 874 766 109 943 699 32 22 302 625 855 83 218 86 893 959 410 948 227 435 189 165 612 446 780 417 385 449 751 450 138 494 934 472 627 270 647 30 506 542 224 790 903 319 262 543 628 380 482 689 713 467 84 412 925 205 175 297 516 525 185 127 294 504 306 423 50 970 332 990 69 96 141 693 507 708 439 213 856 944 753 33 348 445 493 851 437 305 655 831 554 8 178 15 190 302 899 27 129 80 220 872 892 281 784 24 971 276 401 606 377 654 895 703 540 778 447 552 486 405 184 199 875 137 346 491 403 469 820 645 145 555 680 443 279 380 183 824 720 910 686 401 475 331 315 68 905 164 381 881 367 46 858 58 150 600 935 223 29 689 405 432 993 561 469 22 280 110 343 178 246 404 253 876 890 764 168 460 918 161 632 654 732 921 42 282 872 784 555 123 626 271 799 919 293 532 433 39 461 349 793 550 87 429 704 255 33 660 512 297 154 340 88 451 786 618 551 219 497 887 67 901 877 444
630 836 71 268 807 501 160 915 933 505 371 42 735 766 12 897 364 285 386 219 325 113 75 974 693 936 70 934 79 708 104 747 234 601 734 858 36 750 959 583 955 435 951 708 375 625 613 743 332 266 491 953 6 525 273 120 284 97 663 463 286 341 347 993 201 370 58 733 590 192 127 644 178 769 885 628 861 687 211 155 660 205 138 869 637 318 863 895 232 595 93 193 387 256 615 67 2 312 781 224 458 323 806 183 493 75 995 961 341 549 130 873 588 462 431 88 186 18 791 461 369 207 719 357 407 515 869 437 533 87 500 969 804 709 279 156 438 966 404 116 931 315 239 701 69 408 34 178 238 304 268 697 237 648 330 180 539 245 745 900 96 688 57 202 848 211 301 617 1 394 51 774 522 894 188 132 672 270 227 827 314 687 509 717 912 49 65 805 889 708 998 125 454 526 771 579 18 589 824 696 473 883 594 807 437 550 731 562 657 779 205 662 911 212 914 623 128 179 463 546 801 246 231 395 306 212 605 892 845 506 644 696 60 764 992 775 965 784 623 973 172 128 904 425 257 783 213 907 203 738 991 907 837 314 582 667 309 667 111 711 212 735 353 475 430 766 667 320 44 924 94 736 220 801 281 245 151 718 769 774 295 784 564 24 432 175 877 850 658 512 970 339 80 371 983 504 513 124 397 26 622 976 472 416 230 592 707 379 489 951 694 404 925 992 560 338 809 987 505 613 880 979 647 729 125 525 64 50 620 818 655 197 300 985 400 882 592 967 726 916 579 321 102 881 954 987 840 722 859 388 218 31 483 792 276 858 778 315 50 102 766 984 810 521 640 712 557 346 302 992 135 719 165 243 875 291 871 789 450 815 412 610 396 853 40 441 900 78 827 580 26 809 217 386 964 128 98 202 468 140 311 16 611 269 599 74 727 525 670 616 90 451 858 802 471 292 770 969 740 541 737 182 706 366 67 418 713 777 293 70 851 949 10 911 614 560 665 726 466 244 53 910 78 206 73 491 425 633 136 554 319 105 196 855 710 971 783 652 0 870 789 490 226 426 297 680 187 767 826 405 498 781 936 131 242 136 317 211 971 463 593 55 680 561 524 167 269 715 184 248 587 358 926 708 625 735 543 750 956 682 147 861 150 293 316 576 982 395 307 682 974 755 110 433 158 430 814 675 736 444 221 570 324 491 253 892 282 904 743 852 516 211 821 269 119 846 462 968 132 534 155 765 394 186 823 484 19 761 545 963 480 682 521 508 48 116 393 888 661 746 696 315 978 442 83 172 179 575 815 181 21 497 481 459 182 873 496 3 271 330 910 748 370 377 457 969 261 946 175 606 153 530 813 367 229 719 583 680 569 36 514 482 124 102 426 211 280 667 429 695 241 585 415 517 939 606 439 507 915 742 638 301 41 819 367 786 76 234 943 982 950 984 39 674 721 366 264 395 527 141 484 51 691 663 760 173 653 286 986 733 750 233 552 804 511 180 930 102 645 318 835 631 106 226 32 503 722 303 712 889 895 340 478 401 546 53 518 35 899 580 795 177 812 850 886 520 689 815 168 862 530 705 190 448 648 508 563 27 981 612 494 716 846 253 11 437 819 707 440 139 163 326 236 658 342 386 932 80 567 906 210 740 156 36 270 465 418 668 532 297 355 100 312 91 793 315 193 72 537 130 618 775 879 759 903 954 794 122 442 203 525 408 718 547 62 744 928 414 817 567 381 460 952 215 935 484 716 667 873 982 183 698 120 498 878 157 490 932 84 946 916 423 259 200 413 501 304 861 174 88 715 79 152 629 402 424 465 870 61 75 46 400 254 267 751 205 723 332 561 306 960 363 92 91 337 748 8 693 47 461 219 635 927 883 299 240 747 893 459 182 558 205 97 41 29 814 776 30 117 768 881 47 349 156 654 566 95 370 510 950 746 766 401 168 580 567 790 399 428 664 121 268 107 431 72 668 406 212 805 362 711 206 803 789 246 600 405 69 222 782 422 2 941 11 209 516 874 351 502 757 398 104 291 998 477 910 423 410 739 877 748 402 410 539 617 687 294 558 334 616 701 52 452 650 703 26 357 599 957 887 17 611 839 592 792 651 139 389 315 120 192 938 918 578 687 2 917 807 329 326 709 756 474 337 633 371 101 862 361 693 508 245 714 53 624 526 662 353 114 330 469 974 191 947 503 58 176 449 853 879 609 146 13 905 287 130 247 198 265 662 388 815 4 372 283 573 577 835 843 694 852 720 475 280 384 368 529 457 22 356 768 491 528 570 448 300 228 819 822 654 753 978 744 313 603 321 890 694 566 809 728 113 14 828 632 33 7 170 328 396 322 455 763 237 351 517 649 877 945 72 621 381 652 580 358 204 66 1 888 593 913 679 506 881 38 692 409 401 868 802 339 754 551 879 244 639 366 790 836 289 250 583 142 518 181 564 335 501 446 320 482 386 103 693 797 932 85 498 862 965 631 240 323 626 204 840 867 923 433 803 947 248 378 282 555 732 635 786 780 611 256 443 346 627 966 814 523 72 512 157 118 495 251 916 639 690 937 951 197 469 671 734 198 327 929 408 395 64 989 655 550 645 876 886 581 583 678 632 825 692 921 623 419 337 542 96 164 280 363 681 980 839 732 72 773 446 784 853 507 965 343 940 808 280 148 421 664 295 682 661 884 815 56 494 568 973 321 571 479 276 717 593 571 34 15 768 604 83 596 540 134 31 865 400 91 164 411 118 973 951 976 244 733 543 504 927 303 278 173 590 752 700 902 157 949 179 189 279 288 620 897 219 263 575 572 92 336 895 376 980 157 201 788 639 818 619 684 29 455 519 754 194 919 893 940 577 305 859 834 270 864 592 683 750 350 687 487 241 331 863 802 724 699 303 434 638 762 632 601 22 345 258 942 103 414 752 379 809 575 436 108 981 501 389 646 809 373 603 517 608 380 59 515 259 277 156 685 586 669 598 585 21 589 626 255 917 86 657 258 674 133 226 544 101 359 329 267 506 586 141 988 960 574 762 548 693 924 267 905 26 105 187 847 160 595 240 962 302 115 352 74 288 456 958 708 894 636 108 741 707 313 464 417 19 541 225 467 463 420 61 659 376 990 454 126 58 909 65 25 697 757 388 252 144 27 588 445 785 383 300 796 51 782 981 749 281 700 160 486 549 828 599 443 36 199 597 591 665 37 525 166 319 855 810 89 575 606 245 470 326 553 879 436 254 608 399 565 417 626 709 365 99 849 153 464 326 374 694 967 320 497 376 891 776 356 889 820 953 832 141 830 518 540 540 214 223 310 505 997 262 547 478 326 255 77 590 260 783 677 72 787 669 206 332 908 126 113 207 866 817 738 861 675 48 870 306 844 772 55 990 43 135 679 802 185 652 920 442 116 152 972 74 724 723 45 420 235 785 382 252 9 870 391 705 340 839 5 638 447 545 274 359 576 557 800 679 223 944 266 286 668 881 556 482 162 104 403 546 702 160 216 134 461 803 129 490 112 338 408 815 290 251 208 488 799 848 774 29 882 342 984 877 944 130 681 286 140 455 600 464 535 397 449 699 673 477 460 419 896 721 88 204 887 117 584 91 435 41 598 233 35 163 720 810 52 260 360 302 842 310 488 538 143 496 987 633 963 833 169 144 934 214 441 379 180 893 87 714 519 320 109 441 159 796 573 102 278 983 628 679 149 392 385 745 767 650 772 328 872 234 202 969 534 136 81 940 755 7 759 776 764 718 697 782 177 893 444 133 901 284 838 736 597 179 686 576 619 794 656 965 137 854 779 218 28 793 131 627 907 104 495 23 141 740 850 60 224 626 31 473 948 28 520 295 893 90 674 690 857 282 225 944 344 152 249 286 695 280 42 128 348 859 688 90 327 241 144 930 742 617 170 845 3 623 372 124 602 99 578 665 453 979 318 422 161 478 650 758 499 430 811 226 570 174 377 484 63 878 421 111 207 157 200 842 248 933 961 820 627 473 705 24 975 844 526 422 215 836 362 357 833 924 308 430 390 709 389 502 167 813 233 922 333 684 451 596 296 55 953 590 298 138 923 376 99 334 775 415 841 502 756 862 154 555 145 604 758 37 898 532 798 436 194 953 883 409 392 485 272 30 985 489 59 98 538 590 16 9 634 279 536 178 996 867 54 834 20 513 730 73 856 687 994 950 485 378 993 313 690 719 23 97 946 851 642 788 643 114 338 39 725 917 399 882 549 952 698 10 765 181 352 903 122 427 292 786 171 492 612 697 100 446 354 58 729 498 629 591 979 944 320 775 492 135 666 180 49 773 616 252 829 574 82 3 607 290 816 976 416 446 146 781 24 410 243 617 676 205 761 782 777 314 285 474 831 171 860 101 368 174 33 904 562 641 476 970 30 838 977 378 195 349 68 562 651 80 906 55 958 83 692 485 641 891 554 993 427 81 785 161 245 765 968 511 262 343 938 543 969 442 892 840 275 545 704 123 786 785 922 803 999 930 424 226 854 725 531 20 894 55 240 940 123 429 559 265 610 885 289 952
7 40 760 498 564 871 289 831 656 665 623 207 443 689 570 336 323 858 164 59 507 890 463 299 806 80 184 950 85 41 348 857 621 627 931 793 546 232 961 496 591 504 376 826 426 77 909 813 671 437 778 808 157 818 314 986 98 369 917 552 945 91 356 207 523 77 719 309 943 776 31 68 699 963 810 135 482 678 619 365 813 921 71 482 80 294 440 326 42 842 783 15 36 817 513 630 286 826 882 448 282 6 730 872 27 619 225 268 852 42 201 51 607 425 40 26 258 723 485 12 74 830 109 683 940 225 48 514 849 2 191 560 968 993 486 935 936 635 950 266 766 264 698 30 283 893 675 841 685 232 291 879 762 991 804 364 817 426 167 560 469 18 173 863 829 776 711 630 370 878 726 827 676 765 857 457 285 106 801 287 550 588 393 925 90 480 985 444 264 522 712 148 396 555 4 454 124 257 49 801 405 478 561 638 796 329 204 352 12 186 879 796 149 877 231 266 964 507 959 810 789 808 590 652 100 192 89 84 519 490 82 486 442 773 262 500 402 643 785 177 6 846 967 785 997 922 497 938 782 659 549 184 553 82 23 971 625 499 190 883 781 778 309 521 516 94 432 253 704 639 334 704 216 795 520 24 407 385 996 194 981 218 598 157 595 791 33 726 734 415 702 930 674 607 372 373 363 931 397 282 921 14 185 633 818 593 721 767 479 392 377 126 360 26 428 298 183 261 32 802 206 934 387 603 838 425 399 97 503 48 312 348 815 366 435 880 679 300 388 255 683 775 272 211 447 495 558 32 888 691 480 539 138 483 67 478 594 388 398 599 92 846 78 211 792 180 747 123 211 150 470 298 62 412 34 798 578 995 688 472 774 632 860 517 338 856 536 995 279 233 462 973 234 208 198 87 332 928 892 574 241 505 583 655 975 372 599 754 179 240 242 217 153 561 908 237 746 321 158 386 986 133 361 71 378 816 814 409 742 712 944 156 168 185 878 944 862 695 160 733 953 192 952 532 175 221 759 616 73 862 105 357 24 415 928 354 385 50 847 49 215 578 411 956 171 391 863 132 764 484 603 907 236 863 476 906 800 515 993 385 365 324 593 380 528 126 300 930 999 358 969 473 848 574 188 505 220 871 93 988 499 232 290 512 65 895 613 59 632 26 328 87 938 988 729 736 802 463 834 251 170 673 780 96 932 409 579 960 638 482 493 96 771 50 610 529 174 633 946 936 251 895 161 12 123 513 112 520 703 994 452 59 121 997 488 30 971 834 843 276 29 611 889 666 45 241 199 955 97 82 786 89 990 562 551 869 586 749 737 37 949 44 611 677 929 779 768 486 374 864 380 244 478 804 219 809 861 11 453 577 322 299 143 774 316 248 974 816 531 851 956 624 214 901 60 7 16 351 752 118 146 608 438 603 489 809 383 6 658 879 682 833 292 278 779 497 401 225 693 968 409 205 273 978 851 995 628 396 293 426 821 320 351 155 163 526 992 804 41 522 535 458 808 14 911 959 333 346 345 754 459 235 392 798 63 786 487 29 17 137 301 73 769 491 555 877 347 457 937 318 276 157 417 877 437 918 970 311 588 369 126 803 77 627 395 97 287 210 84 936 278 763 662 796 678 177 867 646 639 168 330 491 903 856 207 805 681 101 819 50 926 398 427 937 822 127 976 735 217 145 265 180 329 374 403 79 20 106 430 123 261 729 775 814 88 378 529 112 547 247 820 801 26 931 127 92 648 98 354 836 336 497 244 670 816 54 640 507 559 839 414 29 450 80 661 311 148 565 54 30 418 273 22 912 722 871 601 986 115 434 454 673 977 642 422 158 194 937 364 516 228 831 277 384 569 441 925 75 978 42 510 868 53 496 113 32 468 644 102 905 524 361 741 922 232 315 853 226 646 714 517 533 689 500 750 988 724 761 366 76 955 63 765 593 165 863 394 597 655 401 845 727 673 878 344 193 691 679 982 905 717 487 456 790 617 918 763 935 237 212 118 139 672 423 484 84 132 260 571 272 668 799 868 52 919 196 492 568 933 629 342 144 654 627 325 244 667 661 828 784 916 582 636 541 481 106 790 299 773 242 477 149 9 232 686 438 922 697 136 258 920 934 947 823 134 979 596 968 66 226 844 740 934 805 320 778 423 503 634 597 446 223 522 165 340 218 942 203 28 672 465 857 297 74 197 403 129 292 137 589 604 974 758 435 413 885 496 126 966 696 335 488 116 863 233 755 410 447 744 842 341 693 1 16 761 906 866 276 626 98 2 597 317 40 250 668 68 346 574 595 794 669 315 195 532 527 824 50 373 511 362 769 500 999 494 242 208 207 321 896 475 450 731 52 537 58 897 531 616 881 753 35 530 567 451 52 156 834 18 853 415 427 891 55 346 928 64 368 754 616 5 686 927 103 597 147 631 988 650 985 939 902 664 818 539 78 304 297 876 597 400 245 243 499 313 722 355 86 358 686 727 342 680 299 130 16 431 981 637 223 738 467 560 614 525 986 835 2 245 594 874 926 924 989 195 920 870 369 371 197 491 925 629 563 534 679 141 383 757 20 657 74 526 681 900 797 898 652 464 861 247 932 420 199 43 528 600 378 714 330 505 401 176 905 831 333 787 263 980 819 915 684 349 447 755 127 182 783 444 812 677 997 995 967 864 119 865 977 511 522 327 868 131 719 811 388 827 255 298 251 803 54 150 29 419 534 166 782 259 178 288 716 302 638 566 336 46 225 99 369 615 800 14 934 274 364 736 32 991 528 988 345 223 590 832 260 756 439 369 996 267 922 177 39 61 581 563 694 284 690 706 875 353 460 145 237 15 580 807 664 502 520 224 280 218 687 576 499 155 563 319 782 94 427 718 599 47 989 210 552 368 535 873 466 585 760 577 936 548 276 602 247 912 961 375 621 111 462 253 259 645 490 508 4 230 674 95 438 890 541 271 364 660 19 725 208 308 691 666 270 633 951 114 406 58 923 826 96 144 790 389 880 59 446 799 948 139 59 669 72 381 766 339 713 180 595 589 272 887 583 296 134 128 11 575 368 562 438 715 150 651 422 543 179 473 110 406 53 797 947 270 254 770 481 895 389 514 405 647 588 582 580 357 61 472 308 805 881 540 723 518 599 854 881 527 297 280 867 541 684 106 878 701 771 162 830 614 207 825 172 25 943 257 529 249 315 630 846 839 473 299 786 449 185 110 571 0 690 256 749 490 434 643 113 39 434 720 934 791 197 905 548 880 516 200 888 710 829 728 135 359 373 268 588 404 954 101 193 436 898 572 734 152 299 140 976 923 373 809 809 542 525 740 756 56 507 886 682 104 843 635 809 833 174 326 465 533 522 552 576 987 98 565 364 255 519 776 560 960 918 544 391 963 495 483 334 501 657 951 78 784 242 424 971 894 455 147 387 707 117 474 988 295 542 367 706 390 539 653 869 310 697 772 97 884 928 331 863 30 520 466 981 914 50 732 217 690 810 91 240 324 484 81 154 260 480 902 71 850 296 798 868 269 63 692 856 205 264 837 332 652 642 79 360 872 384 587 134 202 306 337 714 266 484 172 198 275 835 227 364 311 114 930 537 994 308 76 476 391 692 103 554 135 586 901 72 107 244 455 864 120 417 983 554 193 868 306 877 948 65 246 874 767 225 723 985 35 121 55 149 307 59 86 668 509 162 605 668 695 452 434 355 896 386 441 815 573 778 212 18 512 364 554 80 448 571 229 656 855 41 608 557 386 100 457 224 350 13 871 533 998 654 606 628 83 256 622 971 881 221 72 4 133 679 957 304 893 998 11 451 213 614 883 251 733 917 117 434 57 237 877 548 567 40 788 982 735 268 226 998 504 468 318 733 343 764 69 290 979 402 642 678 515 860 687 720 904 133 21 86 433 388 252 913 151 170 538 551 989 354 51 672 159 804 52 867 38 47 665 318 122 860 238 254 186 604 954 877 713 994 303 873 644 958 50 324 700 738 382 283 869 116 169 17 743 717 498 2 906 697 248 174 836 27 119 751 506 922 748 306 239 914 841 696 222 181 749 159 421 70 973 159 142 667 235 11 846 925 708 407 609 501 793 920 379 182 840 918 187 423 696 559 108 973 196 638 670 115 580 74 913 437 557 830 425 212 592 678 352 107 581 918 663 813 125 919 842 482 965 896 209 94 75 813 694 81 620 929 795 426 189 261 899 309 584 438 659 368 416 138 641 324 240 556 739 244 875 874 612 599 70 816 910 74 254 605 812 859 830 125 627 518 935 88 181 653 856 395 709 474 984 456 941 943 495 468 263 5 221 450 305 748 461 611 823 93 745 952 467 555 412 62 751 977 44 453 294 387 972 810 568 581 907 673 281 396 10 645 859 570 408 904 885 813 471 230 705 865 962 804 445 776 429 456 96 564 618 115 649 566 384 646 203 322 87 748 458 400 19 585 192 869 460 851 556 483 8 741 178 74 439 396 545 135 858 298 777 132 37 116 154 661 697 765 3 949 13 682 918 522 624 846 521 146 684 741 716 188 958 589
277 817 379 527 175 319 116 958 445 922 754 183 150 125 82 523 689 591 490 789 619 592 158 249 839 97 157 438 425 941 880 530 742 81 688 583 961 943 939 937 637 56 554 998 504 405 295 85 147 116 258 595 972 65 11 285 474 495 189 142 380 14 30 281 431 21 480 355 472 989 658 289 840 82 735 568 371 868 622 823 241 29 202 551 383 260 593 7 442 381 408 934 126 749 289 471 675 823 632 84 438 288 931 105 896 297 561 718 174 385 662 485 146 814 919 943 640 350 793 347 580 902 812 159 444 689 176 159 123 354 799 914 415 454 422 53 916 169 997 401 144 57 726 348 550 609 164 142 611 23 129 71 478 837 128 944 251 871 22 102 567 783 653 15 678 390 536 467 577 907 743 657 534 171 322 136 965 736 359 227 411 381 72 798 139 396 85 491 673 31 926 329 323 82 883 186 827 133 201 551 210 611 101 239 225 871 633 215 249 238 54 55 974 719 699 126 702 645 729 176 227 567 667 956 981 718 375 44 722 212 917 758 57 426 582 476 333 265 911 268 499 254 28 298 669 170 250 794 73 27 141 872 712 94 666 764 525 420 547 78 790 95 991 707 405 291 583 694 78 82 397 188 407 769 549 620 819 13 992 952 18 81 913 74 306 458 519 342 273 839 61 176 615 167 388 635 584 186 870 312 243 726 52 284 453 570 229 584 497 288 173 275 222 64 576 400 337 537 137 309 436 434 842 763 850 552 110 308 466 639 239 898 40 222 933 168 263 869 10 684 509 864 512 520 538 428 204 626 559 234 468 678 998 326 733 966 575 810 783 169 990 758 252 620 130 142 749 724 540 779 58 593 960 324 433 923 862 183 255 504 507 604 836 558 439 440 37 172 727 203 834 734 818 306 794 975 865 983 183 597 867 654 946 760 626 674 758 554 429 804 177 507 212 549 19 321 892 48 47 51 670 282 803 785 775 964 226 675 299 870 804 279 872 346 66 906 479 433 259 321 598 92 135 444 178 75 159 381 949 754 568 181 893 829 420 630 17 727 952 584 65 633 987 728 881 553 318 710 988 928 668 859 463 619 596 346 664 422 266 348 531 273 915 273 332 923 87 898 192 854 609 776 368 552 797 819 526 397 762 445 500 516 185 719 866 763 27 903 208 355 529 716 683 445 56 378 558 434 740 64 435 92 270 290 117 625 631 566 994 745 805 25 682 709 560 463 822 30 105 803 275 585 487 361 645 571 324 422 92 280 914 110 530 242 62 664 138 322 386 299 460 592 978 1 80 473 824 601 713 432 401 719 686 238 264 961 351 517 821 575 518 581 233 407 385 371 70 537 755 554 402 201 470 595 506 909 423 342 79 233 458 898 112 938 310 122 106 22 542 252 940 918 32 462 574 633 753 330 999 735 483 927 665 387 703 685 77 151 847 507 528 868 737 150 798 398 482 522 446 982 845 261 717 73 907 43 9 872 875 113 634 505 698 496 7 294 238 194 573 511 366 919 161 310 748 673 218 99 734 101 898 245 828 576 382 643 269 249 657 344 676 779 967 176 372 371 685 87 624 691 871 965 452 511 59 803 193 939 894 313 942 938 170 665 151 449 343 387 451 288 90 118 461 355 704 629 796 991 489 482 782 602 38 185 649 355 308 249 287 448 414 633 890 319 113 420 843 18 301 955 643 589 876 47 317 913 300 144 899 114 413 667 223 827 224 750 652 721 184 427 331 713 764 907 934 930 484 900 311 709 950 602 808 519 646 54 187 883 877 538 416 867 636 631 900 848 149 82 527 983 440 335 443 635 14 881 396 218 13 294 12 150 628 961 325 277 768 377 2 24 119 452 732 560 859 475 23 907 384 814 495 876 230 464 364 350 905 466 513 758 659 349 496 78 390 537 515 965 868 523 792 790 604 116 903 896 179 491 288 975 811 347 957 559 539 771 485 749 647 935 326 276 996 990 958 977 606 33 710 317 897 914 418 172 102 166 86 106 551 931 761 975 488 577 607 765 194 805 777 764 700 432 514 683 945 183 723 920 922 316 155 69 687 74 781 151 430 223 937 107 947 312 711 556 298 306 502 678 921 226 976 180 148 326 357 616 215 290 131 182 24 408 746 43 672 879 844 65 228 962 50 698 304 295 246 322 142 916 247 976 860 647 21 760 498 866 450 347 481 525 475 966 261 975 728 228 447 614 236 52 168 951 33 815 975 628 912 898 200 906 103 385 98 847 721 171 601 948 3 682 132 517 35 297 188 385 641 929 563 92 467 339 55 334 334 326 555 907 31 112 505 42 290 920 473 953 100 262 53 284 256 484 863 61 983 244 89 766 639 78 855 668 620 552 320 775 599 367 648 114 858 958 841 599 516 652 41 503 355 565 160 83 785 255 810 83 851 503 979 600 248 156 370 628 725 846 553 252 165 889 581 19 120 678 924 856 572 66 428 703 276 426 6 689 39 649 661 338 517 958 888 38 861 383 760 184 268 535 954 4 663 905 772 85 833 762 655 677 345 754 313 382 400 288 118 784 980 705 395 359 621 980 486 378 759 991 46 460 826 749 219 689 970 887 508 228 297 831 857 1000 171 18 830 823 925 896 71 695 869 854 403 888 369 258 163 274 503 770 410 221 832 556 532 122 190 481 180 787 736 77 398 97 918 352 533 703 389 526 535 895 820 62 776 799 791 130 492 857 362 215 231 367 927 294 605 705 94 956 848 664 49 791 340 40 0 819 627 778 995 68 8 720 878 471 731 802 730 417 209 359 477 364 739 487 99 460 642 613 556 305 335 775 81 336 44 758 769 42 656 70 936 300 694 827 95 960 156 422 557 544 124 851 720 944 274 74 221 11 42 167 524 405 886 380 986 427 122 172 741 866 454 383 920 722 800 41 140 328 399 718 966 801 523 943 612 728 358 939 350 756 546 849 459 302 879 980 963 825 829 625 220 683 770 712 181 87 801 450 788 293 462 160 293 343 690 828 813 621 941 656 63 545 64 857 691 300 143 140 182 870 835 982 316 211 328 687 154 789 982 214 608 134 296 903 437 589 696 800 709 947 816 45 873 166 935 161 852 677 752 168 902 308 387 300 60 664 417 713 278 121 959 854 603 504 953 89 695 517 537 382 904 411 906 878 677 508 751 849 279 23 133 573 421 797 115 876 199 305 338 601 566 11 205 106 874 387 51 865 674 338 511 110 692 905 993 704 614 183 356 402 4 249 929 534 595 476 5 685 409 404 745 892 951 871 895 236 545 285 449 517 715 398 84 23 457 165 719 799 552 657 20 988 716 849 166 41 286 211 625 545 109 785 884 599 235 262 955 138 34 325 441 952 97 251 169 899 15 574 68 185 985 35 806 208 237 454 381 642 909 629 346 608 352 517 586 269 354 20 856 527 465 569 943 904 548 300 404 146 96 145 589 496 196 746 744 878 363 462 864 269 361 413 510 977 114 750 195 285 962 420 69 890 521 591 272 176 684 284 562 125 341 501 91 419 977 822 809 806 419 112 592 96 613 692 543 663 802 669 29 586 367 438 889 269 910 398 172 46 198 430 964 28 795 961 570 629 837 763 45 610 336 738 162 814 309 878 587 289 541 198 705 384 984 767 426 974 708 813 610 325 206 18 291 623 319 731 630 258 989 364 93 658 930 451 590 604 780 588 26 496 968 272 67 292 377 896 285 344 616 26 789 683 76 885 650 415 121 865 394 8 660 434 693 886 778 865 245 230 145 394 923 500 588 779 305 891 234 364 520 106 292 627 111 707 928 897 565 333 125 147 374 92 476 105 329 454 706 364 671 185 786 122 282 934 254 243 88 362 469 126 971 957 600 184 342 667 406 695 718 561 312 263 216 904 825 802 771 292 738 88 779 314 307 630 697 190 757 65 283 883 412 663 108 665 814 830 240 886 854 459 501 932 376 194 681 770 765 952 36 895 393 749 424 309 284 272 253 509 644 106 339 565 707 683 747 304 75 708 348 722 887 840 48 782 392 436 134 567 578 847 203 88 773 970 651 463 885 605 186 44 260 845 373 188 579 604 281 288 774 272 544 474 724 366 378 383 83 724 807 603 491 543 43 585 853 908 938 227 597 661 891 242 303 817 787 108 817 93 16 468 360 506 214 652 267 594 302 400 107 575 493 921 456 604 232 504 197 802 564 919 617 835 635 272 434 979 654 81 153 143 944 3 679 367 167 195 344 878 585 362 217 700 714 304 750 664 969 887 242 372 638 351 522 819 846 400 948 523 471 952 838 502 956 31 136 934 815 733 629 148 432 997 766 474 327 52 882 191 365 182 353 478 767 792 591 549 908 576 763 639 823 886 152 852 265 694 623 966 74 950 314 534 330 674 494 255 262 960 244 457 849 254 127 505 594 549 1 462 448 283 191 157 932 336 347 803 280 67 427 997 701 73 271 143 831 672 25 538 294 33 455 386 104 736 349 337 680 901 569 407 207 392 973 180 315 433 571 174 257 109 784 273 901 925 213 658 756 817 464 249 618 645 211 492 391 91 602 639 321 466
686 458 463 575 693 146 784 622 703 896 286 213 422 65 62 580 940 777 35 854 533 403 866 862 420 490 375 264 595 408 635 745 105 347 233 322 289 679 65 595 207 531 495 419 915 596 443 989 370 159 894 142 426 309 947 355 717 318 160 47 604 994 210 240 312 20 619 17 301 479 568 454 944 193 120 304 834 832 618 235 79 414 814 9 52 968 783 839 923 19 639 810 376 509 565 658 594 999 99 748 320 99 379 274 600 893 972 229 304 75 429 370 605 464 965 978 548 952 864 415 491 771 655 433 901 839 918 548 516 480 472 756 888 72 797 957 276 858 40 954 340 557 290 632 699 344 725 311 305 182 368 695 841 321 250 252 29 990 990 778 388 807 488 81 591 253 956 754 489 154 627 471 413 251 142 561 712 866 147 586 855 14 118 724 212 823 914 756 168 544 879 914 39 528 544 965 126 841 400 6 935 567 208 829 939 476 135 296 197 238 269 612 430 160 780 827 385 456 730 120 909 789 196 215 478 422 157 142 392 505 334 30 663 612 664 397 629 311 313 156 124 760 637 915 550 274 421 375 338 590 68 451 498 235 742 822 163 507 152 838 924 189 573 366 341 132 840 38 658 281 991 728 404 153 871 554 507 539 620 862 615 628 932 987 263 784 246 804 217 816 359 942 33 675 579 227 758 312 994 530 117 474 350 384 603 830 785 281 423 985 718 740 555 652 904 27 895 459 371 452 381 562 352 397 95 385 707 361 729 700 670 105 228 577 311 290 136 471 538 167 326 867 961 741 191 361 71 121 487 698 679 37 613 10 830 13 778 278 925 388 691 739 96 755 199 114 977 866 810 241 317 918 744 591 922 350 521 181 954 928 669 972 384 681 32 283 768 133 672 56 979 74 788 117 610 753 851 406 539 707 698 332 968 126 436 580 981 891 905 635 647 126 145 408 396 533 457 703 753 71 854 854 891 710 694 527 27 28 868 547 546 596 0 956 890 472 198 815 273 953 349 252 602 165 323 547 298 591 737 370 913 515 433 743 175 422 734 914 581 692 675 238 772 48 547 171 41 203 374 369 236 397 564 413 692 853 835 812 917 754 127 156 355 521 777 913 836 333 137 313 881 745 849 79 373 275 640 179 527 42 819 14 700 827 235 687 872 319 688 18 140 547 399 129 146 409 572 994 156 232 356 758 673 36 30 948 162 203 247 696 756 35 584 135 51 670 482 781 167 412 959 580 275 479 624 44 81 717 662 681 829 739 577 412 674 437 56 563 28 212 129 683 790 112 192 176 248 797 121 944 886 307 122 695 93 186 985 847 802 349 867 572 632 900 218 238 582 198 646 740 889 562 782 736 951 129 173 273 101 523 820 173 681 445 481 738 910 288 284 915 988 58 936 939 950 551 566 990 759 902 418 668 267 161 919 976 514 111 148 720 781 877 580 493 260 922 528 724 745 22 852 845 42 547 458 434 941 407 288 454 465 414 993 122 103 639 291 878 19 897 407 548 517 632 542 810 883 396 789 620 964 881 684 142 804 657 380 66 562 739 931 2 720 230 628 541 253 856 402 285 479 186 174 835 449 959 214 528 442 43 899 175 112 573 190 721 266 637 878 480 144 853 612 427 295 679 285 226 571 32 104 206 880 408 911 412 444 456 427 97 630 807 417 653 471 510 346 304 493 208 220 595 232 587 596 219 351 514 952 250 762 300 297 974 983 389 590 597 272 526 307 166 294 713 966 3 928 329 37 751 242 105 447 297 486 465 280 239 31 678 523 721 328 848 343 845 882 625 616 204 496 551 176 884 195 888 933 617 843 67 715 126 484 778 526 202 389 148 25 791 183 45 211 23 509 864 22 663 391 428 807 585 150 263 501 747 11 71 277 45 15 63 643 929 875 674 403 626 697 368 641 590 378 64 653 417 900 346 452 879 576 424 222 225 586 42 213 984 329 133 165 340 731 652 908 787 202 83 411 906 455 74 967 640 519 949 149 40 732 858 230 949 556 700 451 860 912 845 958 203 153 42 989 119 432 988 58 6 937 213 683 111 70 174 771 862 254 950 310 288 636 652 215 558 667 41 401 431 453 725 365 489 522 199 685 507 6 725 644 900 857 407 795 784 234 536 561 179 66 12 816 953 631 781 515 364 831 960 460 729 53 165 995 482 502 342 760 863 203 483 916 567 549 772 906 884 367 981 656 274 106 783 847 361 597 304 456 888 805 833 574 425 271 683 258 874 23 245 360 609 279 922 583 451 622 403 823 704 887 762 824 381 535 839 219 847 319 812 818 47 554 684 55 766 599 499 14 852 856 654 20 39 490 327 701 178 293 549 387 211 182 316 200 38 97 229 545 376 204 900 398 369 838 691 982 668 44 593 474 81 593 714 344 713 696 919 926 359 256 666 21 37 47 14 335 400 986 850 354 516 671 229 934 546 485 885 158 484 414 457 578 445 314 536 64 621 607 22 316 683 765 403 386 907 492 949 903 141 750 966 792 322 536 979 757 892 303 955 992 500 649 242 962 561 102 329 464 209 332 848 532 153 473 713 503 172 806 877 796 153 980 473 448 302 551 219 704 34 811 93 520 698 462 662 109 88 853 262 428 884 927 90 930 445 132 115 754 334 362 772 223 53 125 44 608 489 497 521 216 853 998 389 372 28 740 274 943 117 963 959 779 348 508 1 716 463 677 322 348 113 733 469 181 76 330 15 467 536 606 402 902 466 763 507 226 50 383 236 987 435 123 389 86 400 614 825 155 516 369 608 598 473 231 318 648 1000 665 595 946 707 84 466 832 473 382 598 559 665 59 263 709 955 766 160 510 375 621 70 874 685 283 283 892 583 239 674 322 500 74 617 281 486 676 509 896 526 803 760 377 465 668 743 324 856 194 976 553 622 114 70 321 925 920 742 50 344 512 807 569 947 997 953 861 218 296 545 723 35 94 153 337 695 702 538 36 869 837 407 80 84 179 396 131 94 60 264 5 403 9 807 439 679 710 219 255 381 227 586 63 387 711 698 366 834 480 244 406 860 884 989 560 8 799 501 970 59 445 777 170 430 412 194 138 426 798 936 721 428 531 604 45 112 537 626 38 433 302 522 244 944 897 954 308 561 960 509 180 798 306 507 770 185 221 617 500 128 812 33 552 815 625 180 534 308 786 532 397 859 270 423 166 868 722 62 278 340 839 537 425 762 800 574 90 760 133 619 72 546 7 837 16 716 752 822 587 635 801 518 735 716 706 104 188 393 113 723 848 176 201 982 846 890 75 938 342 948 363 412 645 914 205 918 504 594 563 295 678 182 318 290 775 941 652 555 151 634 477 280 419 165 161 288 751 471 224 240 727 450 466 631 185 317 73 404 91 118 611 371 459 248 24 552 189 444 164 955 949 418 394 775 661 455 12 332 973 29 435 624 809 649 870 762 609 675 2 7 708 953 726 263 187 84 143 8 494 775 261 605 767 723 728 895 714 951 713 405 309 877 736 571 13 143 524 514 623 751 336 929 957 543 252 623 87 932 746 700 513 524 898 973 76 1000 813 570 877 809 48 465 633 523 61 945 642 627 130 746 511 349 108 841 110 623 833 912 978 10 446 619 315 627 357 680 69 51 626 183 46 670 77 452 257 465 719 108 651 508 862 559 845 926 34 927 570 793 826 14 984 538 141 742 747 505 83 34 543 351 680 799 441 362 88 242 825 953 743 882 237 784 209 462 858 221 347 861 748 875 405 598 999 677 657 6 292 246 976 632 996 534 431 595 186 862 206 833 506 686 541 405 468 853 687 571 364 517 821 219 438 778 57 236 817 431 654 795 601 495 415 479 741 514 518 203 638 295 787 524 682 179 617 950 229 505 815 514 808 975 499 946 67 982 724 589 18 505 863 38 327 667 274 595 265 863 98 920 259 411 469 752 8 601 416 92 395 869 450 721 85 656 238 233 791 61 859 677 49 94 755 78 828 305 589 224 738 415 690 66 873 570 948 681 794 947 860 905 134 621 938 867 92 240 476 954 773 197 325 17 268 904 776 709 885 87 660 306 827 220 525 106 172 338 540 157 483 917 650 85 408 665 243 342 240 258 245 317 410 934 907 229 585 843 17 4 705 52 666 336 78 865 339 752 262 889 1 359 955 239 82 152 300 678 177 269 409 961 774 947 107 741 353 478 154 568 764 393 390 822 529 916 461 744 241 669 440 358 558 884 945 86 953 882 575 276 345 365 437 208 393 739 128 905 26 8 761 803 769 687 475 276 739 587 434 19 971 809 975 911 974 232 567 803 4 565 893 785 333 515 749 513 876 959 287 825 659 200 454 949 921 717 530 811 929 34 184 958 358 949 169 698 634 81 822 153 282 785 969 651 116 699 251 295 869 270 793 2 54 91 695 41 592 357 10 108 588 46 119 219 424 168 139 224 331 18 159 594 850 318 942 258 43 745 470 91 89 34 264 868 842 451 249 90 844 606 361 843 557 451 115 123 505 357 171 388 100 424 225 657 3 77 111 874 689 603 865 961 178 771 299 14 193 848
962 210 530 73 460 721 995 661 846 963 534 619 396 64 37 295 975 776 723 879 216 812 745 4 272 323 281 42 925 396 690 684 72 707 759 79 9 746 532 321 15 244 876 178 423 912 53 373 602 587 579 243 129 269 338 2 844 147 105 822 154 783 954 260 431 809 663 175 926 470 883 699 97 400 619 556 625 243 57 469 329 554 903 194 34 44 450 704 982 636 512 521 791 661 875 157 182 565 853 676 571 763 795 496 627 539 814 488 492 168 965 276 825 850 966 742 371 575 909 35 668 481 880 467 632 443 363 883 132 546 643 28 993 264 82 589 362 246 127 471 537 477 16 782 583 915 913 461 109 101 734 648 457 540 91 372 335 113 66 539 392 747 62 345 382 659 959 389 830 629 356 314 1 562 181 937 862 626 405 466 493 117 285 419 940 799 718 541 487 53 910 777 87 618 112 915 566 979 494 446 521 737 894 778 384 163 397 48 278 632 186 891 667 868 315 145 548 733 235 391 265 141 449 506 601 282 587 491 144 22 334 267 353 238 737 174 529 744 836 904 549 1000 346 163 898 42 370 230 381 185 443 874 256 769 812 699 600 140 917 992 4 507 948 818 2 493 918 551 143 312 224 854 383 340 478 489 213 653 651 142 610 581 442 422 996 710 622 207 712 717 242 245 220 224 557 199 786 202 287 478 380 376 997 629 205 471 483 542 665 499 466 383 762 171 725 604 191 235 117 715 911 205 515 744 858 387 79 7 194 174 270 667 916 232 113 356 513 579 938 882 402 963 864 860 222 318 524 524 289 319 586 20 36 176 94 899 147 931 684 21 465 405 140 967 204 653 973 13 174 747 139 933 61 940 486 170 399 328 746 431 199 336 253 902 6 328 424 382 391 888 984 62 29 344 570 210 275 423 107 733 280 802 124 626 681 492 456 926 881 437 649 294 556 404 404 295 438 536 111 857 63 758 375 896 464 203 400 437 717 203 430 858 25 9 675 287 527 656 522 620 720 150 753 801 721 930 705 241 429 225 462 622 994 205 106 846 538 831 796 920 409 457 240 583 953 44 271 213 501 369 342 825 340 974 171 368 555 465 156 378 75 432 811 396 770 275 952 309 301 591 503 827 308 638 573 137 314 509 783 533 485 797 101 265 733 431 514 492 28 359 939 406 142 333 831 180 813 519 703 225 612 294 59 264 206 482 536 733 365 974 845 624 65 633 541 32 686 397 325 910 564 42 39 50 525 980 408 407 8 111 934 351 98 623 227 975 604 475 976 927 413 106 481 173 608 908 719 84 658 945 968 798 747 410 70 763 865 656 857 53 947 522 806 387 680 939 615 256 523 655 935 587 321 139 318 269 833 422 967 336 695 158 249 988 236 900 89 940 267 569 590 78 490 710 802 978 782 469 628 891 499 228 131 206 327 508 43 882 818 724 861 618 461 206 589 625 520 519 42 730 856 356 45 684 393 986 582 129 511 24 10 74 38 546 398 893 141 647 752 667 64 332 245 29 119 549 357 749 891 577 766 522 347 939 656 22 159 635 611 27 412 294 74 708 607 7 126 755 121 375 647 744 714 359 895 30 822 995 738 369 635 730 956 633 451 919 468 637 659 674 749 366 793 986 7 954 792 889 73 687 241 159 687 683 467 97 816 226 840 165 578 910 152 391 998 586 736 869 662 746 616 427 655 142 580 383 596 742 40 687 892 955 56 368 374 452 592 105 262 213 407 452 897 68 821 239 924 754 889 221 470 325 339 534 78 623 877 358 575 774 644 887 576 420 296 142 722 443 434 175 23 283 323 380 259 267 250 393 837 911 960 339 351 350 987 594 618 110 306 482 248 924 266 288 969 400 435 3 364 185 116 104 763 194 594 93 157 372 151 699 850 819 983 761 276 942 145 532 544 984 344 774 873 896 243 808 312 858 377 89 366 990 931 619 951 765 294 772 669 704 95 59 565 596 732 225 247 382 585 731 799 168 386 572 743 411 633 822 790 72 650 267 333 347 640 142 202 10 497 402 274 398 588 344 517 495 273 399 847 294 471 758 286 484 595 655 436 421 691 201 172 508 696 275 367 16 320 552 748 732 137 459 170 872 437 897 553 255 505 60 251 31 957 907 178 895 726 977 158 391 307 806 90 597 441 932 81 798 941 576 454 456 819 823 999 214 99 756 751 969 860 308 834 641 230 353 134 911 189 973 48 753 293 500 708 414 777 496 77 533 884 275 672 59 741 491 67 592 489 712 991 314 11 216 933 844 5 581 264 360 963 661 416 884 58 890 631 381 923 867 841 183 260 9 634 249 403 496 26 920 660 570 551 87 313 131 657 729 928 72 868 991 767 820 768 456 277 799 788 5 233 405 692 426 146 224 103 78 52 505 491 700 946 26 123 611 598 800 606 305 835 87 336 279 775 220 778 854 855 752 896 810 730 619 678 753 164 870 269 304 175 449 279 999 765 526 637 668 921 713 674 148 977 240 263 85 417 527 165 373 547 301 219 427 261 397 700 298 304 258 664 826 653 329 621 912 163 869 702 669 652 608 234 699 291 347 311 479 284 1 685 920 414 747 904 106 506 184 810 344 922 691 18 130 358 309 915 800 704 341 118 683 871 216 268 918 689 701 949 767 502 348 614 966 908 50 92 701 46 469 341 738 901 918 418 331 187 543 125 768 110 12 761 860 713 157 212 605 179 509 756 436 54 274 385 71 349 935 88 304 47 343 479 440 784 507 85 154 100 642 476 879 543 873 282 674 545 631 496 993 964 874 572 185 518 574 874 389 196 290 17 119 395 440 411 932 698 248 516 268 900 815 803 607 188 571 258 547 352 66 731 499 944 762 22 355 804 929 14 623 709 872 330 639 866 291 683 446 593 851 463 589 682 746 801 936 252 808 878 612 839 16 161 715 914 92 401 70 27 864 540 31 617 449 288 533 539 499 255 406 646 475 69 122 990 261 758 386 80 766 446 408 350 859 886 577 504 470 445 135 531 68 425 252 707 306 447 957 609 81 882 341 168 102 693 399 781 138 379 558 197 164 298 653 943 911 699 927 376 335 317 899 193 15 828 15 920 755 779 523 155 649 102 756 108 132 774 80 138 45 550 693 735 281 305 846 574 133 185 444 455 621 890 69 378 341 104 497 432 346 200 573 495 468 754 306 190 194 210 99 971 790 229 615 559 507 428 449 805 768 937 817 130 430 55 803 120 752 231 459 13 773 710 934 581 942 49 152 715 918 558 123 950 818 620 380 211 713 184 881 507 899 115 263 488 634 192 833 597 953 744 44 232 994 477 811 453 49 724 911 907 785 679 253 932 938 458 285 794 264 893 588 902 728 867 358 226 766 345 227 207 85 203 413 19 625 648 696 183 615 41 904 373 63 561 326 750 122 912 802 420 520 645 725 701 354 167 774 459 497 905 854 815 180 149 599 114 48 670 346 888 26 24 338 372 215 421 971 35 874 452 557 807 519 83 650 33 715 44 649 885 819 519 390 978 459 50 602 787 789 563 966 218 895 755 615 0 17 906 894 474 143 135 677 849 108 484 590 369 765 630 590 688 616 809 273 526 659 988 663 239 7 642 816 528 750 817 919 201 745 469 926 394 490 348 770 169 325 297 335 599 747 310 806 851 432 422 977 919 222 328 381 128 812 390 549 283 826 979 273 354 1000 974 743 406 382 20 303 629 592 533 776 415 840 568 73 31 561 21 741 300 375 86 599 854 755 510 104 509 990 209 296 368 627 498 388 697 510 215 402 482 892 870 855 440 943 71 921 711 674 776 560 309 306 332 28 887 475 800 799 986 357 299 939 246 641 322 476 728 972 162 997 945 992 3 751 166 104 569 430 808 609 292 646 475 79 961 949 673 849 223 206 150 289 942 859 96 945 303 289 84 66 388 359 508 842 302 214 769 952 829 455 785 36 863 838 76 219 217 361 195 708 624 241 173 443 727 784 316 1000 859 137 225 363 546 74 832 984 360 751 136 217 244 318 343 939 448 938 824 854 981 227 254 627 985 166 843 688 661 843 427 102 740 480 980 777 535 222 319 738 176 288 626 332 930 995 694 676 552 95 623 612 848 49 970 604 324 720 51 881 480 308 444 97 842 947 798 856 764 324 410 685 180 428 826 541 177 863 295 380 389 722 827 760 359 670 929 287 989 660 554 945 337 116 326 23 361 926 577 121 760 531 958 32 133 385 562 463 955 617 60 772 387 696 936 979 439 952 638 352 290 430 433 282 473 796 122 823 899 110 716 847 636 861 820 33 789 962 869 362 93 708 838 296 472 709 500 768 677 745 160 15 823 708 666 663 613 171 419 56 739 414 773 484 153 537 872 184 148 533 757 875 706 502 641 96 68 389 605 682 331 626 30 443 927 377 639 651 542 58 32 359 591 661 238 380 972 474 852 858 237 981 208 52 228 409 729 482 221 532 654 100 992 162 12 497 603 850 780 15 198 851 567 532 355 925 257 440 214 782 742 6 879 672 771 247 426 333 560 53 584 649 772 487 797 682 671 865 676 947
963 231 470 548 3 508 659 332 356 307 836 406 667 851 817 185 445 126 4 58 643 264 214 870 32 574 997 275 179 128 933 114 958 388 783 344 47 272 724 870 898 831 710 652 111 479 612 926 216 852 94 938 647 519 337 72 442 756 146 365 821 862 283 674 798 418 41 278 351 820 590 216 8 47 876 927 615 912 840 131 511 660 594 820 67 75 875 677 568 771 598 641 474 656 553 840 343 211 701 94 763 671 725 454 456 782 711 360 518 325 103 299 842 520 180 897 200 98 266 679 809 630 202 167 646 86 458 816 521 353 591 402 467 400 240 389 808 774 352 743 935 349 895 477 448 947 233 938 908 10 506 141 390 376 345 152 499 70 722 72 781 55 846 146 916 862 198 497 872 633 190 198 226 878 673 636 937 567 429 871 812 289 307 746 779 874 268 308 541 206 794 835 279 999 330 558 459 463 936 574 393 730 894 387 43 278 752 228 450 46 40 488 404 255 745 131 716 47 258 836 132 316 802 454 262 972 494 351 892 105 280 82 945 388 455 969 394 997 699 651 770 468 547 231 960 129 670 956 549 106 208 184 947 72 358 110 776 777 285 861 811 843 412 936 795 921 454 503 959 48 853 604 10 746 707 587 120 438 642 522 310 645 15 664 884 328 155 806 611 407 841 546 826 715 49 853 14 979 58 590 403 630 304 637 607 459 926 893 735 517 85 730 91 299 556 398 461 530 436 772 633 978 437 12 463 673 940 854 714 565 984 623 225 806 731 146 196 10 229 710 509 109 68 375 13 982 587 362 267 469 457 149 588 43 34 165 25 818 342 63 475 858 741 329 946 613 414 535 6 928 269 750 672 187 18 927 912 64 887 467 619 375 224 139 316 30 772 526 662 492 16 69 27 587 978 622 925 387 86 96 492 74 486 989 834 230 353 822 966 277 525 588 59 583 851 405 182 61 263 14 640 631 801 100 482 164 535 454 438 279 46 379 726 905 565 61 903 300 796 672 602 503 138 331 220 291 697 382 815 490 804 847 985 993 536 920 570 983 755 313 775 53 293 428 636 551 498 565 484 165 504 82 173 680 153 882 61 634 526 203 989 960 530 416 601 993 682 7 543 887 833 113 596 710 333 358 419 295 331 742 278 103 861 144 773 787 848 962 837 306 420 729 736 697 919 699 242 484 987 900 107 389 927 884 383 543 210 792 850 68 962 208 778 568 652 856 760 546 143 450 971 426 767 763 264 864 186 928 871 946 21 60 544 229 917 845 367 528 938 413 116 208 344 21 136 494 768 420 154 119 119 427 995 520 500 328 462 48 469 615 237 113 624 356 532 193 421 67 106 38 134 705 545 565 319 412 789 568 84 419 665 598 245 70 524 620 534 122 80 450 961 544 37 567 580 872 45 212 827 215 720 488 973 274 131 615 626 471 974 486 192 592 97 913 28 331 698 634 856 398 292 282 824 165 35 163 215 453 507 831 271 802 896 620 557 716 127 831 523 637 189 4 395 743 166 330 641 243 312 290 178 146 915 577 967 302 479 787 260 847 401 774 99 259 560 666 102 403 382 281 685 575 695 514 57 510 83 803 579 134 144 931 108 217 481 443 744 204 129 630 990 930 70 515 491 628 769 111 63 563 648 398 740 893 329 814 147 858 939 632 900 125 593 322 515 297 858 154 657 22 649 467 671 812 684 520 924 925 72 698 167 826 26 665 427 377 920 575 335 517 247 235 527 496 443 895 257 52 629 392 287 861 930 184 254 472 805 33 567 574 913 698 616 804 991 269 533 210 517 67 928 989 792 133 117 160 803 47 11 657 746 280 586 666 844 227 502 932 244 854 813 976 886 956 477 117 270 51 577 737 378 993 854 215 96 11 522 725 385 562 93 563 558 156 256 966 497 91 206 987 757 500 931 180 965 584 73 185 790 360 983 303 374 695 623 654 452 302 194 263 554 13 55 583 397 735 379 568 20 990 956 402 838 276 39 74 660 429 503 270 31 284 313 652 756 643 172 752 5 48 366 616 170 392 674 634 402 76 460 698 888 11 17 382 100 722 115 906 323 144 50 896 581 531 907 777 149 837 168 713 691 957 485 832 988 760 152 216 689 116 539 435 284 417 663 355 406 142 399 837 347 591 653 667 183 672 654 13 911 290 891 797 592 926 899 382 175 821 449 781 981 379 384 589 145 462 723 493 806 149 955 379 771 323 721 452 174 811 357 714 829 210 122 186 897 255 679 173 314 317 810 198 941 482 765 928 311 624 177 898 943 456 708 622 125 280 825 103 807 977 816 377 669 786 302 314 380 233 719 395 512 389 595 992 957 125 704 539 69 846 112 678 227 674 754 84 788 782 251 104 632 84 766 80 60 898 540 387 814 375 320 890 232 54 261 615 52 766 296 497 932 158 368 732 435 182 980 280 75 203 835 733 141 102 561 338 874 31 476 90 276 877 529 723 424 197 605 975 639 599 800 937 718 695 644 906 528 389 318 833 934 950 231 2 686 505 982 527 286 280 700 251 291 387 968 565 782 617 289 6 133 355 290 316 447 544 446 996 195 252 76 41 12 860 53 499 95 904 140 806 328 740 690 546 537 725 468 945 550 344 510 62 321 644 970 202 676 999 212 359 184 643 81 974 681 437 109 517 513 326 370 473 317 921 546 300 664 998 301 328 742 449 953 966 230 477 658 60 761 266 727 63 743 429 349 723 496 343 843 812 369 845 123 880 243 141 666 925 128 679 191 3 282 882 839 761 729 745 98 211 157 680 104 985 483 174 820 495 354 913 398 861 160 432 113 764 472 240 428 882 376 764 678 217 583 266 275 645 774 593 862 430 909 967 972 617 56 814 422 315 976 249 693 668 564 824 252 333 949 904 688 248 751 310 712 971 241 511 599 261 531 881 578 70 363 350 921 795 733 322 571 863 218 277 165 685 7 482 158 963 758 202 867 522 29 960 277 289 750 552 79 877 391 419 488 877 30 908 253 85 702 36 520 885 625 172 738 374 389 654 89 752 487 863 36 590 905 877 38 166 164 899 411 228 273 1000 552 905 409 679 221 946 585 837 33 187 922 813 373 619 124 104 548 99 249 83 339 823 235 263 42 583 162 815 281 52 572 997 975 365 628 765 327 895 430 601 66 612 603 262 171 112 348 562 197 765 737 926 298 940 759 730 74 47 514 114 622 83 425 859 661 160 584 789 341 33 569 994 675 391 608 126 362 322 637 991 274 694 308 719 64 142 942 206 187 254 668 164 211 781 618 773 246 450 692 205 863 900 609 66 631 397 730 58 334 645 860 441 386 744 62 667 22 677 677 671 865 580 703 609 388 638 992 126 19 445 433 756 855 989 176 669 105 359 24 754 222 646 508 226 885 82 365 665 566 219 377 31 405 369 830 345 82 596 466 767 480 689 823 697 574 920 597 291 696 349 576 36 614 569 361 662 964 646 573 256 163 222 396 9 239 39 336 667 453 730 248 795 753 910 473 546 732 785 630 73 418 222 683 687 918 203 784 982 747 578 360 486 906 113 901 975 213 597 600 700 870 637 315 566 410 197 889 741 954 398 219 696 118 789 998 440 621 528 142 805 126 809 159 681 78 714 90 924 148 797 478 68 799 161 203 40 322 318 431 392 181 386 635 92 381 434 822 440 228 741 883 38 135 179 929 177 613 213 415 594 114 782 77 224 687 883 451 550 294 354 705 148 236 418 371 197 372 740 255 875 387 38 819 843 169 360 297 252 780 158 101 924 651 497 866 16 413 880 432 201 728 777 559 221 878 267 582 928 739 37 238 680 201 632 845 782 188 304 709 847 847 546 986 388 441 64 407 65 857 380 589 692 969 773 656 931 748 466 346 958 306 381 542 15 979 207 426 531 538 564 706 138 869 949 185 565 223 633 493 243 749 44 785 321 948 588 299 379 325 425 288 410 250 204 295 942 617 112 207 571 92 285 734 588 715 109 23 489 440 54 464 611 259 427 88 51 423 184 787 885 638 319 680 767 551 691 490 306 489 191 562 74 923 387 375 210 575 516 501 203 303 903 793 545 156 735 881 772 340 146 893 479 439 360 272 550 879 786 359 595 434 633 868 273 764 86 193 899 392 145 205 517 332 389 877 11 209 100 852 567 952 1 444 359 505 584 416 875 604 795 999 663 364 306 890 179 305 56 882 382 859 343 914 473 828 344 130 903 818 631 324 719 151 855 993 317 713 731 217 816 54 485 350 436 338 967 655 170 977 880 620 473 65 554 516 499 555 337 121 43 831 163 606 717 694 908 910 677 495 94 1 464 110 817 408 106 904 284 326 850 137 823 265 947 950 865 832 285 849 648 645 47 199 726 309 77 797 800 519 656 471 918 944 900 51 863 902 886 873 534 994 164 0 446 71 362 762 86 2 849 44 246 161 777 87 716 786 225 150 899 563 731 791 512 610 272 48 272 996 159 627 961 864 756 355 741 951 733 717 582 880 410 300 123 9 711 650 305 234 667 634 831 465 333 400 30 777 310 204 501 139 387 417 610
315 867 852 372 550 746 722 823 470 513 445 991 639 112 768 995 798 117 450 580 703 116 602 367 460 449 523 917 406 826 51 389 825 444 365 868 975 55 596 803 787 883 876 396 248 42 635 973 546 156 392 306 669 927 222 815 653 754 889 179 179 369 301 279 898 234 642 246 952 420 469 753 387 777 115 506 148 220 237 684 563 544 185 850 714 29 532 298 969 381 619 5 426 984 513 805 684 191 906 19 582 614 303 956 939 373 309 560 293 644 384 925 988 732 154 941 950 699 233 892 746 588 735 308 696 811 621 154 60 725 606 833 685 308 488 817 964 939 542 361 288 169 176 547 556 395 923 386 124 465 52 323 371 577 945 417 617 995 916 835 173 768 467 115 211 957 774 180 649 213 859 835 169 769 692 876 203 144 22 18 824 797 926 18 501 519 935 397 534 838 951 893 732 777 779 592 4 584 557 906 186 292 344 249 403 91 559 36 336 228 502 327 955 534 131 958 246 585 73 384 737 801 262 508 132 475 629 90 680 706 189 784 44 5 675 969 786 502 805 400 803 299 444 367 543 433 547 428 982 321 197 298 907 988 325 493 572 801 652 1000 564 794 196 529 146 328 311 589 141 239 688 179 27 638 180 293 266 661 553 136 147 313 678 13 296 821 155 204 948 333 229 859 451 638 958 387 840 898 713 270 333 149 609 451 530 993 435 279 936 682 605 159 996 556 476 655 408 274 305 966 618 610 574 339 332 838 14 890 554 595 709 851 380 584 833 21 158 398 341 480 725 565 492 252 167 149 512 755 122 443 436 1000 224 369 795 666 943 544 138 170 217 64 110 965 25 796 107 251 9 439 144 367 455 381 413 502 440 37 665 616 276 437 830 549 734 607 182 703 24 970 770 519 646 673 473 405 168 545 551 452 232 343 925 565 983 928 541 615 70 553 260 639 695 863 944 306 691 644 102 323 290 578 76 864 394 563 676 899 999 542 872 283 83 625 285 898 114 277 749 142 184 929 793 616 152 56 213 596 583 108 893 519 15 88 170 327 230 614 938 576 61 432 105 21 418 854 794 687 869 675 166 133 672 728 977 837 607 270 312 775 932 257 772 651 69 89 827 906 26 174 434 260 242 255 390 663 637 530 317 308 668 407 730 258 771 170 255 317 352 623 86 360 430 486 323 584 519 484 614 956 984 150 195 632 65 897 800 484 112 310 989 354 399 713 791 345 174 656 42 296 349 674 657 756 744 389 870 37 335 600 491 867 636 911 719 180 201 827 286 794 322 118 129 177 846 375 171 831 777 493 257 553 611 878 752 46 762 624 622 325 759 884 792 507 471 196 892 728 716 694 878 558 506 83 599 370 183 863 66 751 886 91 811 6 631 681 814 995 10 730 690 678 343 909 423 104 860 961 272 478 172 775 240 802 98 185 568 750 698 136 682 152 495 54 625 312 604 345 724 856 37 15 960 50 454 746 847 863 990 646 386 686 193 332 448 541 151 394 661 684 71 721 911 965 161 151 334 785 299 478 3 602 493 599 287 936 178 337 328 92 126 199 159 983 252 397 263 730 381 336 324 973 552 295 34 890 750 769 921 96 729 893 627 212 686 462 875 59 283 586 757 788 782 46 580 124 994 912 109 494 53 110 391 259 275 946 363 84 350 638 319 542 251 837 644 323 741 381 247 257 884 515 271 220 838 727 253 475 96 339 331 574 496 815 808 901 36 128 937 656 165 561 127 171 727 620 976 68 529 257 615 220 718 249 511 632 80 626 295 319 259 797 954 750 150 116 900 219 135 375 62 434 711 533 998 465 316 394 656 548 632 722 837 917 140 901 679 971 797 787 244 78 527 356 63 194 581 57 658 143 799 527 555 887 650 612 593 622 521 404 273 350 651 5 850 354 641 619 970 980 929 444 302 474 33 831 919 807 481 623 220 905 946 188 67 763 677 1000 118 733 84 753 477 87 291 394 826 198 739 780 862 214 992 712 820 868 479 668 461 946 861 618 584 689 374 447 46 467 0 869 412 421 416 600 321 780 209 525 119 248 490 284 520 151 449 185 887 235 236 202 638 383 313 587 626 72 753 677 410 26 963 907 97 759 766 703 207 106 452 552 834 706 206 171 968 529 393 138 882 520 99 39 388 602 487 302 601 478 1 92 699 15 570 207 664 644 68 588 509 180 239 278 378 779 537 807 881 514 214 653 586 924 978 34 673 672 856 589 256 892 318 13 877 468 330 442 54 299 373 254 459 999 149 272 133 988 726 447 59 399 221 245 828 935 810 793 540 878 482 723 804 986 162 252 38 327 997 319 864 230 666 516 510 921 210 515 396 550 274 433 909 548 879 388 108 306 539 923 781 288 942 353 425 41 857 488 401 636 49 257 849 389 763 20 971 124 358 527 478 704 462 52 338 389 674 789 466 253 453 391 740 306 748 410 353 625 85 313 645 368 576 970 409 369 536 901 417 734 278 248 359 693 640 862 895 590 100 226 45 961 831 74 873 353 361 377 525 292 104 348 339 47 485 580 949 617 123 484 249 900 354 904 377 867 843 261 379 422 839 286 715 30 616 643 533 882 844 9 818 448 853 543 514 174 995 610 415 183 979 889 957 681 972 298 142 596 6 697 928 975 82 147 922 476 117 449 188 753 704 731 480 304 2 979 376 489 497 150 508 754 683 610 289 987 446 840 959 864 268 119 845 510 918 988 591 973 723 955 560 370 75 779 801 202 705 292 234 844 420 900 419 748 307 30 306 229 464 156 821 31 747 431 137 993 823 827 594 129 120 750 254 466 518 83 362 105 351 809 663 973 327 661 905 373 790 330 623 188 566 762 894 147 269 118 19 938 427 586 579 840 219 794 710 718 796 661 505 268 192 690 836 671 743 532 216 190 934 999 575 734 57 579 908 267 745 579 93 344 758 493 489 42 761 292 395 650 28 596 981 123 648 916 854 567 145 595 258 342 431 977 428 909 438 802 842 465 79 109 624 430 701 78 5 313 610 428 280 962 457 466 103 536 778 557 947 186 261 422 597 87 157 888 366 439 504 698 58 875 8 170 526 593 18 359 47 468 468 8 156 396 940 826 31 75 187 629 91 636 77 702 630 673 558 169 654 449 569 549 364 164 871 961 429 477 776 170 670 380 304 61 163 891 348 926 915 948 588 235 346 938 694 390 48 741 961 101 310 174 437 509 212 876 832 680 927 584 643 115 208 731 585 812 931 235 486 778 284 420 973 99 693 255 383 272 498 586 277 944 956 556 153 886 538 226 382 446 589 412 866 556 499 175 89 474 721 659 562 166 181 956 712 374 628 762 411 967 267 153 933 514 700 158 896 825 662 224 736 617 404 104 398 78 300 698 888 981 571 381 841 255 855 715 139 312 11 390 356 702 503 700 421 521 21 410 92 465 270 367 55 111 598 582 215 318 50 844 802 5 899 703 904 789 608 474 755 602 974 263 29 103 500 226 920 132 731 323 612 417 194 341 326 960 785 437 414 269 775 510 515 656 848 117 816 373 867 898 264 73 544 538 647 860 199 444 760 184 12 919 202 915 681 389 297 145 16 568 191 149 369 985 788 804 573 11 402 224 281 412 751 556 815 140 231 825 924 611 697 117 13 337 812 458 342 279 314 82 474 700 204 82 227 483 767 832 780 759 125 73 72 943 789 386 458 553 914 198 400 406 475 449 7 38 720 736 64 90 494 632 30 502 633 165 372 952 903 826 113 340 733 554 143 853 868 488 136 838 94 208 116 479 345 211 228 436 20 559 590 280 659 802 282 361 822 138 241 141 742 409 667 823 175 734 985 494 32 734 993 519 397 392 910 438 337 769 465 109 298 874 56 817 279 279 484 834 134 882 17 309 370 171 865 732 769 792 439 185 74 314 90 280 765 657 738 307 883 393 578 312 962 461 238 390 360 997 901 247 891 945 524 144 561 911 226 872 565 961 218 289 545 882 405 743 223 654 347 407 128 450 40 975 783 48 660 175 441 891 913 507 784 920 897 622 874 395 528 96 329 45 200 221 987 925 235 871 535 489 549 219 819 707 121 273 687 614 966 524 522 807 655 739 967 163 531 511 35 206 407 56 190 837 702 326 243 570 265 390 595 812 773 702 43 466 88 8 890 331 41 550 817 240 433 211 813 387 806 989 912 862 95 677 587 717 991 388 707 126 980 47 78 826 917 938 671 685 308 235 87 121 764 574 863 339 858 504 389 795 483 391 986 66 447 490 320 279 456 352 708 265 807 647 160 949 177 735 548 844 965 508 567 257 472 620 507 401 717 54 292 583 424 967 603 793 851 229 294 661 829 562 592 665 809 387 101 393 81 414 902 212 689 746 930 855 130 217 577 31 728 307 357 983 885 716 205 560 245 922 368 450 754 27 517 332 106 535 164 95 835 550 23 228 367 584 432 70 443 381 250 491 634 321 375 143 756 416 953 926 613 206 463 472 355 140 620 817 198 519 442 730 600 401 941 242 225 362 880 7 516 936 39 500 340 415 706 370 111 218 385 747 422 540
190 866 926 772 72 86 700 473 25 484 293 967 213 966 889 886 188 596 813 915 625 793 466 688 678 985 845 28 459 291 997 474 165 458 362 228 240 955 913 48 106 897 816 552 407 245 123 15 568 338 143 567 390 601 638 489 794 183 104 813 379 95 110 820 211 380 359 814 2 324 349 618 894 42 68 997 910 958 710 123 282 930 3 228 597 657 877 126 265 207 734 246 783 899 955 103 489 272 835 600 235 314 908 274 95 657 151 983 376 440 727 69 177 974 327 3 944 128 712 604 684 611 599 808 49 664 91 758 51 923 120 981 83 442 401 661 742 843 425 93 863 737 305 299 740 609 781 923 164 948 243 263 55 38 520 643 607 530 96 903 558 974 871 892 823 803 168 360 252 744 251 881 246 351 713 201 286 374 824 823 570 725 473 757 138 171 171 776 729 546 408 846 680 467 832 637 374 380 287 807 531 572 80 203 815 361 554 562 483 727 81 893 372 985 313 545 943 739 621 911 281 389 353 1000 791 182 17 674 484 194 191 630 317 305 162 651 611 918 793 965 761 495 53 623 675 934 288 23 340 609 522 897 345 481 757 488 129 225 786 587 179 45 402 451 679 481 501 827 296 140 929 837 536 536 702 796 934 794 230 85 196 600 285 958 307 382 333 677 219 479 373 184 532 931 150 146 620 135 549 802 253 865 232 654 385 12 890 735 771 245 605 31 73 394 731 79 629 730 896 753 121 305 535 138 37 322 76 446 469 934 350 120 382 109 79 654 733 567 488 310 965 428 993 865 301 146 647 100 22 35 903 417 775 946 714 809 694 505 472 53 789 392 124 255 555 981 222 320 201 138 834 884 976 654 34 385 674 554 210 269 306 359 982 211 767 182 809 303 388 206 924 68 747 159 782 704 101 208 653 586 280 16 273 223 756 499 13 249 344 893 552 172 9 430 651 834 504 741 155 530 985 801 447 630 193 86 649 929 387 301 217 904 272 684 974 528 61 111 506 216 406 285 231 176 724 958 594 227 573 756 395 212 111 230 745 104 822 527 772 813 448 401 40 469 14 880 931 425 142 170 836 376 999 845 904 739 685 973 897 827 399 380 612 878 817 950 314 926 4 710 33 98 208 908 160 120 487 422 434 722 94 626 795 632 672 319 174 828 136 650 256 869 669 335 131 207 490 846 229 166 937 100 659 155 948 733 652 764 255 706 478 570 654 206 518 11 58 902 461 573 868 531 833 759 818 641 64 257 565 565 328 444 973 700 266 368 690 584 218 101 153 45 979 723 689 707 758 534 553 764 719 261 588 887 442 381 513 500 529 547 721 321 978 11 580 345 357 872 857 902 465 985 329 914 995 621 632 938 377 949 527 467 148 413 864 213 330 516 384 379 102 207 468 186 844 73 969 620 662 909 23 476 587 908 145 124 543 129 445 32 812 142 878 591 491 975 236 786 585 872 312 839 753 93 759 189 480 139 949 713 334 86 946 314 77 994 696 101 112 15 614 699 556 603 331 858 63 761 656 357 600 445 403 163 444 253 502 48 200 180 271 650 776 597 507 565 893 679 798 264 574 631 158 267 351 779 437 654 920 165 610 109 711 208 262 378 87 15 270 739 309 993 626 914 361 267 432 236 453 521 152 246 467 66 936 653 389 961 441 205 858 411 862 624 855 662 86 727 622 229 274 716 220 359 116 922 420 590 608 797 409 364 173 956 429 529 436 896 295 425 38 811 347 260 511 38 59 594 443 76 464 15 197 946 214 442 769 814 530 176 486 600 735 556 261 330 630 692 450 555 8 370 74 570 523 152 650 835 352 891 223 539 718 958 968 330 958 278 175 976 644 922 942 778 706 733 917 332 856 764 126 901 226 526 945 659 880 344 533 119 239 835 21 758 35 681 888 260 84 729 912 858 5 988 184 98 119 797 981 908 298 672 419 210 304 586 258 547 364 964 66 905 915 480 141 281 664 337 542 885 31 790 951 119 738 718 801 15 338 384 92 805 655 459 421 212 339 507 428 243 961 125 449 878 424 149 284 366 254 351 750 597 703 74 956 466 26 634 567 974 452 194 1 505 7 875 323 798 186 814 342 733 526 27 885 814 895 545 879 8 275 788 30 610 460 643 697 37 633 422 514 479 48 559 249 826 113 394 122 953 503 263 716 957 708 606 15 142 369 158 954 760 682 15 989 203 779 859 475 778 788 613 375 169 773 789 831 907 792 672 315 715 601 250 149 980 938 584 991 278 695 178 346 305 593 114 796 781 411 240 413 468 50 118 322 320 71 72 777 72 557 877 28 49 705 43 803 86 108 840 178 380 422 824 849 767 778 876 139 992 224 974 990 198 238 210 47 101 370 892 802 633 297 131 560 116 980 617 970 324 930 968 263 325 972 63 762 138 89 711 848 746 826 465 763 434 146 41 754 238 752 398 463 394 358 545 906 208 984 318 916 994 0 975 615 514 550 977 381 743 294 435 336 721 881 127 505 578 318 237 671 104 764 18 541 884 147 936 586 381 319 151 589 73 899 719 378 984 854 172 959 887 367 255 987 460 872 667 492 177 517 181 510 419 435 348 683 844 105 265 732 570 821 577 563 669 634 311 11 934 343 323 456 188 497 54 355 153 439 779 744 554 332 650 847 549 476 154 676 851 462 380 576 340 645 745 891 551 203 625 866 241 874 37 966 523 54 383 640 807 853 666 303 246 590 660 36 381 512 848 575 987 598 321 559 602 417 275 546 259 901 132 18 738 914 804 730 708 195 339 128 181 172 493 209 817 423 452 898 624 839 634 109 919 485 842 548 595 228 427 829 890 454 561 264 510 90 510 206 690 699 34 127 673 566 721 416 165 216 915 386 422 289 117 39 762 324 758 354 253 765 246 88 439 93 897 693 884 98 679 561 136 799 237 790 705 808 346 85 485 709 712 804 157 12 253 545 158 248 286 820 839 998 1000 180 661 455 84 300 138 551 579 819 809 470 661 134 444 746 837 302 370 743 301 494 228 396 902 807 582 144 427 547 774 29 726 886 663 603 211 841 399 198 767 571 310 865 473 952 224 687 269 495 272 185 458 726 977 923 775 660 547 673 356 115 339 244 613 867 542 766 934 159 961 516 80 797 491 207 394 56 620 642 489 479 497 45 495 154 546 268 993 932 258 902 124 755 83 227 392 665 221 181 798 311 367 577 314 907 649 380 130 43 263 784 339 843 488 225 798 10 782 163 91 132 123 482 321 631 580 430 357 508 127 32 51 572 888 564 169 103 572 310 911 613 502 811 801 692 582 250 734 919 956 383 17 320 234 635 669 474 845 245 400 737 967 192 70 962 929 986 299 52 86 341 140 964 81 810 704 933 407 234 919 157 554 400 175 290 745 247 728 846 78 960 981 953 302 992 927 414 353 927 98 509 217 562 832 525 94 830 571 440 965 276 436 661 367 78 58 666 707 646 75 356 67 623 153 996 495 606 886 957 527 391 485 348 456 604 459 827 220 537 567 477 58 427 907 44 952 498 870 760 498 167 501 725 940 515 928 194 165 905 45 117 753 800 120 941 581 82 943 770 272 189 553 392 105 233 557 636 949 677 80 887 864 205 953 741 87 161 255 852 450 785 852 618 103 870 214 241 235 667 92 639 106 935 236 722 517 365 196 538 828 882 348 70 881 27 157 521 307 595 363 114 753 707 194 493 861 869 733 371 253 519 426 267 167 418 951 939 344 617 959 691 452 62 55 321 438 749 11 316 22 723 303 335 476 363 322 125 771 591 521 780 444 397 618 97 15 100 748 739 356 57 383 648 618 875 477 748 338 279 515 326 886 202 537 616 854 688 514 628 104 873 542 337 492 658 844 728 632 861 170 69 92 499 924 451 302 663 659 137 248 405 309 412 43 892 621 609 514 237 189 971 337 884 818 928 783 988 513 627 504 394 259 107 915 681 431 426 495 860 725 398 114 446 899 578 19 65 479 715 840 657 881 99 998 911 640 393 655 828 489 668 807 983 301 596 155 215 697 876 89 584 560 481 355 24 916 619 83 686 612 257 165 670 320 720 165 204 733 524 694 851 566 751 209 46 436 199 190 540 642 701 749 458 328 433 204 118 930 292 780 404 152 308 187 42 507 269 275 182 637 637 880 774 142 900 415 135 637 582 127 75 394 260 536 717 34 921 329 438 11 221 858 925 521 19 468 592 185 16 9 994 269 415 775 259 435 133 102 641 548 967 601 581 498 6 586 698 714 950 877 534 818 140 373 814 233 170 251 842 43 496 572 806 594 368 982 883 478 947 629 20 677 41 37 643 947 975 744 787 117 431 473 176 519 918 668 805 511 736 250 291 778 166 618 838 832 579 126 940 182 325 58 242 438 825 207 850 444 360 905 840 231 410 104 768 313 583 564 859 582 277 196 283 846 457 163 922 596 539 171 278 709 471 436 60 642 963 769 183 999 500 683 909 85 299 924 169 538 366 628 187 43 704 315 212 440 544 461 602 457 624 326 156 955 130 306 837 199 528 30 569 372 67 382 977 907
733 449 286 259 642 634 544 106 981 473 491 688 784 502 763 149 664 931 205 408 467 506 96 592 4 447 771 427 56 311 820 526 284 425 439 418 628 454 941 328 963 34 480 919 503 644 375 20 846 299 988 460 867 522 618 378 836 648 50 205 448 597 411 810 966 165 191 746 77 446 331 137 567 48 446 36 500 968 513 955 356 138 533 505 749 680 671 106 970 587 801 107 753 174 589 388 832 969 466 106 524 904 126 379 875 357 800 266 88 965 248 189 957 338 982 359 739 933 659 236 280 906 795 197 854 754 186 312 756 207 417 180 655 74 396 384 746 523 798 80 804 900 89 608 484 749 437 998 179 733 703 997 605 449 461 67 526 694 46 507 219 466 398 15 319 764 45 783 861 222 829 150 700 427 999 872 144 238 306 975 958 424 345 296 316 9 165 390 565 802 806 433 683 52 583 228 910 379 962 859 409 832 7 318 120 257 516 26 162 311 124 659 684 99 92 916 930 636 570 366 769 994 744 631 933 343 195 756 373 575 810 425 616 154 647 535 175 907 313 242 794 316 153 281 300 350 85 723 550 719 404 781 183 551 130 146 745 783 277 503 624 29 735 381 436 361 613 603 858 304 777 748 871 341 274 210 115 463 577 771 220 882 740 290 112 943 218 813 340 397 455 221 367 828 279 988 41 558 734 833 828 455 813 957 623 759 149 200 898 764 190 569 413 81 142 237 242 735 444 813 545 220 615 663 754 691 758 595 397 235 435 43 562 830 392 425 919 410 591 217 358 380 682 983 2 502 945 97 662 503 198 591 689 943 921 814 322 136 412 997 388 20 100 368 833 100 948 78 557 563 886 944 346 534 586 85 935 115 537 948 136 765 55 831 361 784 938 362 937 978 532 376 635 498 200 945 980 688 805 615 907 507 240 915 266 48 381 828 759 91 302 680 840 943 789 10 873 210 869 508 939 935 793 232 31 545 842 663 576 415 394 601 716 173 271 205 541 872 360 499 548 33 554 740 996 541 400 165 704 102 420 739 315 909 914 49 730 154 807 499 890 313 706 977 158 459 961 277 44 220 20 45 989 6 824 2 936 60 15 963 584 737 454 810 212 748 204 904 986 89 478 804 768 563 547 18 24 280 827 788 876 629 49 560 339 966 86 394 38 147 482 321 229 131 932 335 494 129 912 881 170 295 207 27 11 173 818 74 504 926 849 962 452 703 293 887 514 211 900 333 782 793 222 476 622 720 884 444 590 228 442 393 69 207 308 857 878 244 661 221 113 33 109 448 469 833 770 655 371 272 474 250 453 948 289 280 476 186 168 793 83 458 644 501 685 493 679 222 22 544 825 472 748 457 517 150 889 915 135 893 174 135 402 499 450 322 515 866 751 252 102 702 908 35 525 688 868 233 857 314 775 62 414 839 267 531 736 5 956 938 738 942 192 754 137 624 783 90 808 919 59 544 391 221 678 620 354 944 726 335 632 415 407 510 138 190 249 815 520 261 449 917 121 348 147 724 757 401 531 611 604 354 477 800 538 565 395 676 778 849 359 986 348 413 301 605 32 674 701 954 393 295 52 770 246 286 377 55 16 167 843 131 802 864 495 432 718 807 968 362 866 863 592 411 210 884 698 995 307 696 834 317 556 556 643 808 648 112 118 215 587 195 434 448 926 614 653 513 250 324 463 668 475 823 107 829 699 60 773 302 82 115 99 459 888 523 638 550 998 797 528 269 837 980 239 882 171 73 717 110 430 36 169 273 133 829 127 251 143 431 667 20 67 834 365 142 610 381 681 641 856 540 309 859 934 324 505 30 78 372 887 834 786 791 378 638 36 527 272 320 891 588 254 467 152 407 329 57 951 692 972 849 422 239 87 174 762 779 518 787 508 372 960 822 693 511 987 468 944 631 481 77 772 189 473 635 290 7 258 6 535 783 172 356 619 372 214 606 405 337 822 759 465 870 779 351 656 491 470 640 799 332 925 29 668 169 913 594 37 536 608 489 251 718 423 560 145 199 48 527 311 1000 295 2 337 79 344 302 95 324 457 680 211 73 68 923 712 682 483 142 692 301 58 106 872 219 539 284 141 469 353 739 637 439 17 945 774 922 406 365 695 771 780 180 599 522 425 721 410 111 438 590 201 284 510 150 182 454 40 975 390 794 387 796 731 126 845 819 831 932 421 551 826 792 6 217 709 822 606 554 122 585 285 520 819 487 971 717 497 647 297 806 401 402 1 469 380 879 995 527 294 2 111 223 673 563 585 910 213 455 737 705 895 114 65 35 376 237 268 364 765 39 62 169 234 659 534 537 540 83 499 147 853 697 247 959 116 325 177 730 917 762 327 182 947 400 155 957 328 745 817 180 132 6 965 262 108 248 593 250 597 792 997 829 91 460 310 842 923 119 0 291 366 36 711 887 403 941 443 149 370 320 372 584 39 461 850 35 291 55 208 866 163 17 42 756 23 304 134 153 680 673 752 800 245 986 865 83 440 577 235 834 351 863 953 426 546 420 336 31 885 403 564 276 270 749 502 863 686 179 862 233 349 324 595 23 639 152 675 248 574 925 415 537 696 234 942 821 555 724 990 729 636 681 106 683 852 501 389 868 719 679 35 538 627 408 943 567 666 530 909 429 677 449 416 209 496 261 847 708 369 805 433 278 244 318 278 361 894 225 506 898 903 354 399 976 80 645 722 30 342 517 713 183 54 718 645 233 303 870 657 840 625 833 13 62 529 366 350 176 140 306 341 446 924 977 811 869 114 908 202 50 110 381 479 736 34 724 839 656 652 959 959 292 729 430 282 31 614 838 901 51 252 385 385 872 761 23 81 236 426 830 488 523 253 183 164 42 379 691 814 179 543 175 596 804 150 311 9 71 676 577 167 484 216 358 64 14 447 857 928 863 333 467 964 646 823 359 511 864 650 429 893 1 226 201 233 881 603 402 835 349 275 694 79 119 553 713 458 247 30 109 977 776 490 652 181 435 880 363 602 700 386 826 993 642 974 291 803 685 572 538 12 656 283 583 72 293 561 203 355 944 429 5 451 491 764 129 629 127 904 510 332 465 727 665 563 826 750 560 256 44 317 702 523 349 796 138 879 353 217 484 128 474 199 703 707 985 98 818 969 985 281 844 530 681 601 893 569 178 60 4 881 16 600 639 672 620 874 252 21 341 787 774 123 81 76 200 918 605 241 888 159 760 209 291 363 982 97 916 424 998 66 326 232 811 408 972 812 203 705 16 509 493 815 216 27 661 487 443 262 674 949 804 129 323 542 599 649 500 975 185 558 727 224 664 18 344 185 96 223 968 28 851 492 50 368 610 536 203 984 174 654 362 318 206 621 526 335 412 781 397 26 762 821 834 304 328 493 146 646 82 581 698 70 153 90 46 33 415 766 676 196 4 485 703 809 206 227 722 691 224 631 18 594 833 582 653 486 946 74 554 571 11 338 304 560 728 651 822 334 613 325 996 838 75 905 213 741 302 464 973 94 869 357 632 445 151 292 240 950 458 203 220 755 740 347 479 119 28 906 898 230 902 117 163 51 638 299 29 552 493 460 381 983 458 104 552 588 435 93 737 743 470 911 481 261 716 63 599 994 48 84 758 194 313 296 615 929 66 633 698 841 932 298 296 43 978 259 356 916 478 19 966 228 496 512 117 166 116 330 494 714 82 978 220 176 136 952 223 139 589 257 815 687 444 364 230 863 353 663 864 326 393 742 773 237 231 830 690 870 733 131 490 946 759 521 342 269 195 848 592 189 129 197 158 456 485 694 524 3 261 105 981 156 228 101 518 607 999 851 146 626 528 419 362 160 98 660 807 320 171 669 242 877 141 551 138 640 879 568 954 264 818 193 751 260 496 178 55 427 995 816 840 255 876 498 813 920 856 670 410 844 199 992 691 634 755 991 653 724 612 507 573 617 573 549 872 522 253 374 910 323 369 579 470 790 235 206 712 472 862 288 609 25 441 352 98 732 306 432 585 276 539 5 68 173 753 10 505 57 988 665 50 611 909 468 975 940 557 75 667 559 991 776 462 53 497 922 157 566 732 519 42 29 293 728 942 658 236 324 47 967 781 151 425 715 403 747 109 883 593 864 196 882 762 620 564 265 351 859 746 702 32 305 561 47 139 697 737 462 321 148 730 383 337 73 962 287 377 263 460 225 826 8 905 760 674 897 422 931 804 180 320 343 992 184 569 985 860 125 564 362 366 382 334 157 416 103 83 710 666 236 204 902 215 690 897 721 459 955 101 161 641 312 294 215 811 979 76 61 227 954 541 188 999 146 278 896 146 598 899 573 155 688 906 154 633 471 906 723 346 791 149 788 446 501 786 899 675 428 718 71 326 674 363 792 104 575 835 527 697 767 201 321 280 785 295 641 296 915 292 431 588 725 649 609 547 273 466 630 807 221 305 384 327 418 204 14 278 441 353 580 652 489 698 612 591 231 29 187 749 238 188 927 45 720 473 860 177 459 678 578 721 314 222 243 966 855 318 976 485 973 425 797 173 708 165 892 19
934 920 736 840 329 544 510 842 427 690 595 40 325 787 236 568 623 617 695 124 120 49 279 739 976 214 429 291 334 577 83 553 428 90 490 434 394 480 611 951 712 253 132 889 102 464 574 86 54 229 7 96 662 466 911 874 885 164 755 512 311 549 576 341 715 533 782 164 151 538 852 137 284 133 756 565 386 211 420 426 224 627 747 397 674 176 259 17 664 755 376 515 48 750 803 261 898 93 926 141 338 997 644 571 68 852 703 540 790 660 280 855 119 790 649 273 870 827 957 627 827 503 513 349 145 492 190 436 583 434 514 182 550 878 208 748 255 93 948 854 474 832 349 481 686 880 784 70 438 183 254 197 298 490 430 551 707 804 922 231 730 144 990 585 434 333 341 694 50 587 515 660 572 886 696 662 301 397 282 516 306 732 534 19 28 807 904 658 771 366 757 618 681 666 841 981 188 104 946 591 862 120 582 887 443 677 943 161 945 742 835 291 752 320 37 914 287 961 203 117 825 39 851 827 921 113 23 42 123 389 675 452 763 287 520 630 75 211 281 144 400 430 115 717 309 322 860 871 137 153 621 905 865 767 760 973 663 177 193 386 702 467 409 119 265 241 902 987 487 174 155 70 379 928 526 513 285 664 101 661 993 194 292 959 172 227 688 557 425 92 886 308 148 280 226 447 727 530 954 534 821 957 630 753 812 582 678 832 554 848 919 154 646 199 687 439 740 435 416 351 78 756 546 138 223 388 382 304 915 211 110 360 891 527 570 173 650 747 708 491 310 186 327 209 549 986 840 354 162 789 360 289 227 212 484 644 239 676 141 166 251 409 894 240 225 338 533 893 20 617 230 330 508 203 545 872 916 398 728 904 660 391 685 670 503 878 874 586 729 822 180 405 176 716 587 648 483 700 666 96 321 770 439 213 677 963 843 699 113 949 33 137 965 575 45 971 460 973 496 677 530 10 192 35 222 688 909 712 866 253 495 777 998 162 628 998 944 87 29 223 551 810 605 399 144 573 97 917 116 868 521 86 928 254 149 251 312 934 588 808 531 202 71 236 67 562 608 524 179 343 566 623 923 855 739 746 371 127 759 383 499 460 297 348 405 649 989 658 43 763 676 25 772 914 754 7 798 893 743 952 243 160 932 560 594 775 632 394 979 883 668 695 194 433 468 760 454 488 953 173 479 711 21 891 395 939 273 334 352 470 994 323 573 657 988 640 161 916 27 679 478 536 441 689 465 476 316 291 355 699 436 224 947 613 307 840 981 989 205 772 665 751 995 837 463 537 845 114 277 265 261 363 330 908 447 242 431 105 723 262 453 992 942 400 398 33 606 791 861 173 625 736 718 26 876 38 202 838 615 234 713 360 401 381 714 486 592 262 855 330 264 840 122 589 543 321 753 796 383 521 199 219 160 469 332 139 422 208 104 271 913 94 186 372 914 959 418 36 356 217 107 169 2 411 770 169 846 287 271 705 354 302 565 835 575 191 689 339 522 802 960 930 256 554 444 183 829 248 247 845 793 360 758 369 372 350 121 594 388 632 4 243 133 895 363 902 295 284 150 861 498 125 746 61 233 963 272 956 801 497 653 87 76 376 590 972 313 371 163 536 956 287 966 611 553 389 19 113 218 328 622 204 642 193 991 800 111 36 294 252 0 531 93 377 792 140 585 573 26 386 442 367 552 873 231 285 929 832 35 508 9 919 748 746 636 96 639 304 492 738 32 428 302 71 373 625 470 666 114 191 165 59 320 584 920 883 10 539 500 880 488 68 91 661 951 874 289 913 118 749 847 563 927 237 975 244 98 230 370 407 250 603 365 454 276 696 864 538 969 895 290 158 997 448 112 152 830 301 744 638 697 596 207 946 336 570 910 419 52 143 539 853 491 181 638 789 127 846 85 968 519 5 421 546 106 494 89 996 905 472 669 854 392 781 654 228 380 236 246 605 992 969 924 803 173 550 800 672 780 224 65 412 88 558 304 174 168 438 982 957 53 707 880 202 402 645 175 645 240 200 661 170 577 332 359 324 742 818 745 752 293 886 331 834 684 861 258 785 475 709 424 647 888 658 204 690 962 899 5 346 13 591 6 27 364 789 343 45 973 683 607 556 673 276 725 909 569 188 819 27 679 858 367 864 799 247 978 760 961 694 974 759 791 643 535 672 680 875 494 203 795 539 61 421 726 307 806 716 39 510 66 567 189 875 213 948 854 941 381 451 40 180 720 945 831 984 471 993 375 334 586 130 347 469 778 276 346 400 617 113 721 94 195 979 917 808 602 303 936 318 322 940 244 59 73 605 305 272 95 192 262 570 167 926 527 403 619 914 215 578 837 546 765 894 469 697 449 958 794 149 109 884 234 788 335 571 270 215 15 76 987 349 403 696 857 860 480 776 624 286 198 736 413 395 374 96 489 176 810 461 818 172 762 931 635 707 706 290 105 827 209 209 518 824 242 781 640 897 72 231 547 466 16 279 777 145 57 263 603 690 357 217 599 496 31 668 901 114 288 414 722 845 419 247 643 905 323 903 705 73 14 649 647 37 937 735 560 160 930 870 368 967 950 459 682 813 158 146 377 56 584 213 220 660 268 115 96 474 971 350 711 720 671 594 581 793 540 461 734 493 593 191 797 496 940 33 253 176 883 136 788 71 826 334 408 562 433 293 761 810 146 351 134 291 897 667 850 30 877 833 51 875 955 804 986 780 892 264 407 620 683 536 716 256 183 369 410 68 735 114 738 659 70 722 952 215 964 232 822 508 749 25 210 385 863 848 216 765 882 808 303 72 838 956 525 945 528 866 18 840 691 402 472 868 698 781 523 248 709 587 532 643 808 532 94 217 147 486 655 131 598 839 324 815 842 800 524 45 699 793 511 264 813 169 170 46 506 166 963 490 652 382 612 541 890 79 833 1 844 279 249 390 99 724 719 638 817 621 248 460 456 196 139 699 462 26 656 523 426 28 58 442 267 452 344 370 274 482 701 630 985 295 399 607 658 748 796 985 314 246 899 437 579 666 867 580 22 310 257 505 832 981 389 725 339 119 741 218 541 386 941 731 895 56 136 295 181 399 836 45 36 390 814 978 555 881 537 856 881 737 562 314 440 136 631 255 169 691 353 590 868 575 214 349 589 37 507 277 245 779 178 710 984 127 423 419 361 16 125 835 672 764 397 70 197 387 591 788 79 784 135 319 651 431 694 496 451 351 200 11 184 167 393 88 481 244 849 577 959 341 317 778 802 922 461 222 56 837 783 986 156 146 931 100 299 97 201 306 493 266 177 17 634 33 996 681 138 134 816 556 768 46 342 170 980 886 925 602 613 692 781 379 558 548 286 807 564 234 871 342 80 320 415 640 152 551 212 149 820 666 505 332 235 779 143 862 476 819 60 443 633 39 49 38 935 872 387 183 641 170 308 90 185 660 710 135 455 888 69 776 731 512 769 659 568 169 404 92 345 242 786 417 238 28 578 191 486 120 84 365 275 6 774 817 385 975 269 240 11 411 291 607 893 252 358 424 411 424 44 864 580 86 949 221 918 794 485 145 318 670 907 435 128 918 131 672 211 893 616 931 417 86 477 622 229 328 556 596 809 493 266 566 869 234 448 551 450 127 452 114 970 351 333 896 153 264 74 316 92 944 637 184 834 944 517 778 536 687 878 695 906 839 34 395 567 960 839 871 789 218 232 974 396 51 805 372 315 34 872 9 87 338 853 128 548 94 724 599 497 195 263 3 764 885 717 963 171 243 140 111 875 962 129 353 42 221 737 521 938 612 86 284 8 606 351 364 326 528 328 842 509 838 1 551 629 781 561 675 390 822 529 47 559 724 733 184 887 928 667 903 807 890 412 409 464 679 17 891 600 716 967 503 283 316 59 765 596 846 174 184 217 258 538 854 237 720 504 824 787 431 766 558 187 685 983 965 219 711 557 767 512 657 459 643 252 686 903 547 100 142 627 405 437 706 659 895 466 483 77 461 856 683 609 231 117 818 24 307 47 512 445 304 933 916 776 994 690 687 775 580 384 28 103 216 610 361 908 144 977 812 228 36 692 720 896 178 848 880 435 601 154 181 542 966 618 301 278 833 958 314 30 912 657 605 704 485 62 161 811 811 502 443 350 104 296 967 571 976 362 45 108 980 82 993 626 675 206 363 482 188 241 753 406 191 414 82 319 752 751 365 823 545 597 997 614 383 968 36 858 313 563 536 446 359 124 294 196 621 300 250 12 592 164 87 828 873 157 560 750 262 648 231 900 497 90 352 182 485 378 681 884 615 815 520 25 495 732 470 779 231 601 891 773 609 516 677 457 911 912 973 604 540 81 650 142 740 41 988 340 686 999 896 889 624 64 35 767 337 620 804 432 784 191 51 693 284 467 480 458 858 369 624 221 629 939 784 645 83 879 78 473 64 38 532 785 894 166 615 130 9 824 34 260 473 46 154 670 117 544 832 366 418 3 224 501 606 873 499 55 551 391 542 126 790 859 887 804 282 972 387 700 435 63 684 159 331 337 813 348 41
861 153 909 911 639 180 757 829 371 191 765 439 536 250 168 733 85 469 334 219 664 69 776 117 943 131 692 157 11 963 461 492 66 973 70 27 507 673 718 293 267 998 96 700 477 864 437 49 892 846 488 59 145 756 332 946 249 162 203 601 92 314 558 43 153 383 17 813 501 46 843 987 40 962 585 23 827 302 75 904 429 398 833 418 21 647 60 568 333 603 755 215 897 634 563 218 780 912 685 390 322 986 805 139 521 958 934 200 698 404 738 829 534 864 670 120 519 291 258 714 880 130 349 647 656 328 183 262 175 677 119 287 721 939 731 586 91 60 813 791 417 608 737 981 657 782 127 309 688 384 926 605 182 800 99 27 867 27 725 699 636 766 834 40 928 279 65 412 615 870 555 134 416 472 95 460 103 42 114 635 0 532 526 542 63 40 113 41 111 137 328 662 923 751 256 801 553 470 933 671 549 360 142 133 912 603 691 280 554 807 942 770 792 477 499 377 19 244 110 796 766 234 375 435 232 530 900 179 527 317 812 678 901 948 438 708 489 583 240 580 769 367 247 643 100 19 658 522 313 632 73 515 394 491 288 103 672 746 81 48 133 644 257 237 230 795 660 203 378 291 124 333 137 789 83 301 112 426 968 991 863 940 192 167 64 204 935 334 995 513 411 790 925 456 215 986 778 610 865 636 528 973 385 335 669 619 189 833 893 699 53 387 310 149 150 937 868 529 407 405 702 689 296 886 281 361 483 921 280 98 581 870 219 748 356 528 43 212 844 328 599 283 996 324 771 133 389 56 448 531 924 873 229 38 181 330 882 468 452 942 362 581 964 155 146 614 415 195 272 475 574 474 864 369 427 653 374 869 998 470 340 551 819 637 14 17 104 801 436 600 152 654 801 655 143 666 45 170 213 189 335 825 619 17 655 619 346 715 621 49 674 75 955 965 159 502 2 725 575 645 809 644 877 390 870 489 236 189 799 871 330 347 122 986 711 323 319 912 372 435 449 986 634 887 557 874 624 225 67 229 612 581 76 78 339 25 583 487 966 627 274 346 567 160 493 952 410 275 487 727 7 545 496 45 993 243 347 597 842 146 681 787 860 522 160 61 158 213 226 906 578 557 155 826 231 754 413 429 444 312 69 981 618 2 921 114 601 840 177 708 512 814 906 602 51 396 689 399 538 958 856 38 908 436 941 431 678 605 311 635 401 450 409 594 701 922 302 196 139 333 276 415 588 57 441 620 573 861 650 602 223 336 1 948 878 512 220 845 221 974 999 767 695 283 243 420 973 645 663 375 914 860 209 75 905 296 495 499 348 868 606 878 52 40 306 216 850 754 336 260 958 313 261 465 884 579 569 225 716 601 962 180 315 221 506 375 614 1000 367 410 476 34 134 737 750 314 851 19 730 611 746 803 364 458 440 372 154 394 743 185 946 49 105 926 866 857 717 370 187 588 162 868 560 528 852 16 98 339 278 769 106 441 287 559 459 382 824 227 147 785 595 976 772 498 715 544 949 631 396 2 458 737 251 675 259 262 353 979 823 128 517 819 666 855 604 256 596 617 747 585 480 672 733 951 586 513 644 851 435 281 304 333 299 820 217 154 625 269 550 417 541 884 211 500 979 725 505 515 405 361 849 135 216 416 761 883 686 546 820 491 418 295 284 506 803 778 807 67 354 884 620 239 930 85 404 384 25 939 366 168 131 897 788 657 486 185 504 218 237 434 244 354 888 849 786 432 212 334 679 96 397 782 729 596 279 615 491 823 246 26 39 829 233 358 957 697 910 388 210 709 324 789 756 539 309 688 460 973 390 437 985 981 71 833 647 847 832 294 608 389 48 50 767 96 959 621 990 649 696 722 468 512 248 343 580 679 548 397 642 407 97 788 699 723 978 95 532 518 745 183 157 205 874 443 677 127 652 898 981 43 13 618 164 930 498 230 163 386 680 647 344 878 853 975 351 197 828 871 239 288 571 118 15 8 570 367 161 466 770 185 846 356 174 77 18 667 331 797 464 750 645 120 947 63 22 964 57 158 432 988 640 147 876 225 727 785 107 477 90 575 739 919 472 908 794 309 967 608 360 810 522 366 369 504 546 561 395 109 626 152 450 516 194 93 442 906 603 155 937 239 516 316 184 505 989 190 841 97 789 864 713 416 74 115 714 544 402 682 451 848 403 805 736 505 661 374 598 184 840 816 176 708 79 480 899 818 609 869 412 977 508 25 289 132 33 345 911 751 762 386 325 833 80 649 58 484 121 899 186 238 393 643 927 990 944 825 31 401 382 92 694 543 55 802 898 291 787 794 518 207 399 694 916 302 190 349 89 571 857 20 338 257 225 695 808 300 576 685 358 168 425 436 525 91 20 218 735 136 359 24 800 872 687 965 373 977 227 148 61 577 179 22 760 445 414 245 872 407 994 661 286 517 938 985 839 501 997 30 234 786 172 246 345 746 971 550 93 656 543 945 984 717 218 320 529 239 697 336 520 168 68 149 683 475 630 285 821 574 653 678 918 300 936 279 171 518 533 551 101 712 255 606 241 825 204 25 622 763 148 787 455 568 980 68 638 841 662 730 426 366 424 192 16 594 600 781 242 452 774 798 632 540 589 598 327 84 138 320 361 31 540 328 422 918 271 817 8 553 59 722 848 150 917 946 684 1 659 490 185 334 793 658 12 553 503 130 115 335 357 329 983 349 948 514 796 931 795 114 326 689 646 266 456 14 784 299 690 759 129 729 329 691 623 946 556 860 858 711 545 587 814 158 433 380 108 483 5 608 704 582 465 348 871 626 49 143 398 322 509 254 879 29 610 236 207 100 806 858 734 189 479 287 931 402 561 223 439 998 381 829 972 92 23 233 266 85 365 618 245 220 742 788 869 527 732 977 835 942 84 734 802 360 667 838 572 262 235 539 859 925 228 418 56 649 419 626 726 302 855 358 350 873 825 301 222 379 953 579 763 248 317 622 77 394 613 294 798 232 30 188 130 443 341 929 542 612 292 973 537 416 706 876 428 23 214 733 376 156 471 971 47 559 777 981 797 686 42 105 641 325 703 31 149 58 875 962 82 508 34 150 26 700 811 230 965 156 643 394 35 10 117 601 671 466 976 608 790 614 36 655 611 606 3 977 50 540 29 333 514 560 446 329 250 382 665 658 400 463 676 711 352 130 208 77 275 392 629 29 500 412 478 856 37 111 387 149 627 589 515 730 873 333 298 83 462 376 649 947 466 935 125 514 430 933 577 280 195 606 837 190 197 700 982 110 890 152 303 553 822 591 590 347 862 555 406 361 32 60 420 648 165 569 952 446 474 910 102 771 539 653 28 569 616 79 457 104 307 824 744 168 531 324 445 895 166 791 951 247 705 805 886 194 524 909 831 136 535 719 722 477 473 193 891 331 337 856 126 712 564 540 775 568 497 7 167 600 510 401 974 777 907 85 565 753 169 849 960 253 116 100 201 720 188 98 386 31 282 218 277 332 454 955 200 685 854 305 305 301 887 870 202 348 383 511 963 621 919 499 265 889 530 797 816 900 559 557 123 299 719 87 817 839 568 140 120 404 380 783 295 128 759 454 268 845 566 229 751 520 975 466 579 585 285 471 170 337 836 987 781 802 651 481 712 521 27 269 484 96 224 546 903 288 481 367 46 776 109 539 654 778 551 341 768 849 128 260 804 696 270 608 815 450 475 340 156 761 54 260 950 822 954 596 41 151 594 31 791 650 314 345 301 428 675 97 922 477 783 189 682 122 144 716 434 566 992 249 238 753 342 281 513 604 708 993 9 340 291 84 894 550 193 444 749 581 88 670 4 539 300 246 913 767 6 125 648 35 883 676 293 322 829 674 78 973 132 739 490 768 847 974 273 770 323 629 391 950 199 178 72 910 673 985 584 199 318 409 408 687 10 709 710 978 368 100 140 429 633 787 384 284 991 515 668 594 370 110 283 888 136 883 316 755 492 784 421 51 355 408 758 268 902 833 961 356 388 880 469 314 511 566 988 808 423 25 24 138 631 547 845 972 945 1000 889 903 635 406 453 475 969 71 773 521 320 826 707 592 431 410 582 784 932 756 254 725 260 471 470 519 956 254 617 161 544 39 838 150 920 430 987 353 269 509 929 576 830 10 895 477 363 554 602 692 607 378 593 75 262 643 377 614 118 329 467 441 723 552 443 397 785 146 321 403 754 825 741 664 896 443 970 229 180 351 252 753 748 440 141 547 290 28 482 971 904 215 38 740 263 376 720 48 62 732 637 916 700 393 591 411 297 257 253 400 198 382 343 997 915 923 523 565 977 168 818 851 94 579 294 25 885 149 447 700 986 367 494 827 191 51 206 424 392 557 724 143 597 358 379 291 740 523 312 721 151 646 562 945 693 694 810 35 764 871 753 204 308 366 728 466 752 398 463 785 86 978 552 994 826 589 547 681 178 277 44 433 587 68 709 523 205 804 485 57 502 53 939 830 87 890 264 559 173 145 782 989 940 75 779 209 135 83 592 483 628 737 196 301 881 305 605 909
936 518 340 164 840 123 476 615 415 743 571 69 915 338 679 878 243 401 294 702 379 942 106 437 293 460 974 413 249 595 18 444 265 608 215 844 196 337 377 82 984 431 704 155 837 7 630 819 830 169 307 799 675 92 276 748 161 710 392 713 402 185 601 547 347 484 466 674 793 678 529 860 284 829 565 522 510 416 197 614 922 683 898 504 579 955 734 741 561 499 155 795 607 234 306 152 689 852 463 734 846 512 168 66 186 458 32 658 822 730 768 270 104 636 44 710 786 931 937 587 319 102 681 298 110 643 369 415 660 171 576 177 639 861 68 736 839 890 562 781 674 908 907 309 851 916 811 548 445 513 23 84 245 216 524 271 700 667 671 980 214 179 217 12 903 756 309 442 247 287 969 65 397 604 805 610 55 903 219 769 533 517 691 755 407 684 744 92 100 674 910 757 918 111 991 670 381 524 84 998 933 404 641 393 142 426 389 935 742 247 223 206 176 708 521 662 33 229 864 823 536 484 225 189 893 810 386 560 647 186 525 911 702 962 27 236 508 923 756 211 730 174 140 852 325 61 842 329 774 598 457 738 628 914 604 993 300 597 37 460 484 582 126 875 834 301 855 516 267 590 755 161 514 552 467 731 441 431 70 568 591 96 719 462 581 48 495 798 535 756 648 289 383 926 268 869 376 503 497 583 803 506 911 373 967 686 887 412 762 608 359 200 881 958 832 170 422 535 733 15 949 64 613 431 105 480 271 986 812 202 237 208 25 988 506 413 847 35 117 406 871 727 321 806 365 75 41 599 337 347 578 266 449 893 429 264 999 851 547 103 204 514 928 966 874 965 801 84 93 746 270 932 773 298 859 869 418 345 486 62 89 621 654 747 182 653 491 507 966 733 625 904 645 864 461 850 166 489 343 200 959 270 194 708 973 119 789 795 189 451 400 47 472 938 170 983 351 754 988 202 496 14 904 802 393 990 713 492 426 104 553 117 335 943 244 784 282 166 36 555 952 884 683 243 92 904 964 625 532 103 882 973 948 754 111 545 620 145 727 837 688 544 35 566 74 810 133 367 778 293 437 180 631 525 139 697 193 991 48 303 272 990 543 20 112 162 556 65 442 81 235 750 71 351 771 650 509 672 446 772 606 153 637 71 169 553 380 988 706 109 817 989 5 178 767 528 823 515 821 423 619 842 629 639 939 789 741 508 289 13 712 741 785 522 146 476 735 819 251 483 301 736 709 176 361 501 829 554 72 348 179 673 716 677 609 184 848 271 943 472 765 242 333 909 233 239 203 901 344 853 770 623 222 174 537 932 663 259 141 145 703 972 538 929 310 150 234 354 487 748 748 116 982 370 985 378 363 501 666 839 548 778 279 71 108 519 518 653 573 124 94 766 14 40 473 709 101 384 390 142 895 570 230 987 97 704 253 397 477 67 519 688 67 996 523 246 870 737 792 872 745 981 923 770 374 200 81 809 143 587 31 171 557 369 566 387 502 990 588 888 708 632 906 43 963 381 980 194 827 154 460 409 685 95 888 294 6 209 45 386 263 612 210 531 612 670 989 576 21 742 705 443 599 882 962 452 190 985 787 582 180 561 58 942 697 988 258 185 794 123 916 731 348 892 816 158 278 72 722 110 667 116 151 725 88 480 783 201 608 82 396 544 54 772 729 562 873 425 218 829 875 92 299 75 505 574 91 852 965 638 202 761 617 457 759 208 75 784 996 990 127 986 998 731 11 970 103 226 421 973 17 297 410 363 157 357 668 684 978 343 471 686 303 655 872 568 836 612 892 96 66 600 12 884 481 229 353 889 699 787 971 294 726 263 138 405 526 245 177 642 552 965 589 574 772 140 34 148 869 66 394 520 432 114 327 746 512 208 572 657 718 33 721 644 281 183 784 26 455 536 129 513 209 497 844 726 61 259 468 335 664 882 256 926 858 562 329 278 57 220 558 870 489 848 167 762 274 65 540 936 292 603 156 308 483 754 652 11 405 819 152 348 760 476 957 951 551 75 164 676 714 650 494 432 746 261 682 220 853 85 694 269 665 154 185 245 738 209 720 28 207 967 569 436 545 1 638 571 956 67 339 622 661 827 269 725 375 261 153 442 753 77 866 56 941 90 865 48 633 767 443 463 130 508 900 444 297 378 975 233 227 478 208 454 181 526 912 525 879 99 248 505 419 105 199 447 136 487 360 910 411 123 929 724 680 837 201 884 349 471 298 30 542 232 960 70 286 508 976 300 701 829 501 898 687 18 124 441 806 189 492 601 440 511 951 648 7 873 451 608 285 697 690 25 752 374 570 386 22 974 686 58 946 928 28 599 516 383 636 333 776 106 275 822 596 819 220 866 213 635 79 322 488 911 50 561 710 12 59 772 932 900 273 326 979 966 934 597 252 97 611 233 905 865 427 805 232 319 401 608 598 144 763 373 868 116 341 828 750 848 986 485 137 118 226 485 8 734 684 75 549 81 283 387 610 880 935 218 231 44 277 634 257 483 20 299 711 166 877 305 724 588 655 690 366 54 513 47 122 179 819 591 149 232 56 474 195 746 262 783 769 107 825 693 515 35 707 398 354 911 594 397 797 431 120 956 623 44 371 33 876 851 896 441 147 573 554 684 954 220 332 174 539 291 239 121 567 483 382 330 367 191 326 537 398 860 474 557 739 15 413 51 781 992 919 212 287 194 95 273 799 523 815 986 357 279 808 146 154 272 909 944 657 814 977 770 430 768 16 497 482 834 246 627 322 201 38 236 90 662 600 85 942 203 150 622 531 245 470 769 9 574 221 947 387 422 391 390 469 31 408 993 927 836 452 686 304 385 121 273 590 883 635 721 950 728 404 411 439 654 672 364 425 321 897 534 342 878 560 773 649 942 854 81 695 93 884 117 828 110 51 248 290 361 131 690 925 864 40 414 640 939 125 504 798 431 107 779 356 167 145 548 228 305 777 514 626 702 42 445 173 130 64 154 693 544 775 591 568 62 174 199 696 301 485 245 658 188 997 380 555 610 114 610 118 870 731 911 938 529 761 172 880 84 849 66 826 464 83 14 883 496 160 721 338 20 206 513 616 316 80 317 511 423 43 886 334 560 544 708 653 324 60 394 810 71 779 634 807 563 191 199 434 521 993 112 134 336 416 915 311 660 447 183 894 278 990 822 856 651 459 193 435 553 260 53 62 697 438 157 843 513 456 806 317 878 296 597 673 650 861 312 10 880 800 69 453 937 205 33 992 645 52 426 448 369 994 467 236 117 931 909 302 810 2 172 65 76 751 459 409 683 229 944 857 373 13 506 659 727 47 557 736 282 602 914 852 651 254 115 737 199 475 525 30 71 123 174 926 919 791 109 412 819 564 985 698 239 743 752 670 473 159 97 388 854 148 538 813 808 109 331 860 582 498 464 255 793 240 963 968 732 802 76 144 154 423 242 715 218 454 122 656 712 318 683 370 622 86 734 26 873 175 778 188 532 634 599 972 223 833 225 961 7 314 636 867 649 373 481 824 820 462 754 692 27 479 89 431 367 595 711 171 726 499 750 372 375 835 14 618 819 493 152 113 148 216 567 364 672 780 148 63 625 651 578 622 693 605 619 924 540 981 56 15 400 878 406 507 11 504 398 305 796 782 908 444 993 46 559 646 752 642 842 850 645 291 453 841 764 758 334 546 971 944 756 198 919 424 360 264 588 970 419 764 979 69 790 669 809 250 904 261 986 224 378 732 237 624 550 385 962 953 842 241 256 795 37 723 764 242 947 914 279 899 879 643 266 500 547 522 481 902 179 192 350 316 554 995 749 575 759 187 271 428 164 614 303 585 878 747 478 814 118 574 857 987 852 788 672 603 538 450 518 940 986 320 172 528 345 433 58 945 787 362 60 350 755 676 285 632 186 162 192 313 62 73 662 740 853 577 405 583 913 717 340 550 194 128 965 478 468 358 152 889 444 384 408 820 542 650 710 184 722 165 889 465 850 87 90 490 44 324 51 615 7 458 216 24 43 346 514 49 971 592 940 584 820 913 286 754 403 436 31 99 545 238 489 280 26 530 299 352 605 804 242 414 955 200 278 917 529 838 298 983 28 29 786 39 399 559 828 766 497 517 749 132 506 582 682 403 554 288 132 886 848 1 82 863 323 3 530 417 510 76 287 725 774 315 351 796 510 266 500 627 494 597 940 920 527 818 403 399 290 85 978 958 505 464 708 420 693 323 642 621 436 212 265 885 598 947 503 0 748 19 622 728 369 211 135 77 891 862 550 119 793 930 497 328 355 183 648 355 704 901 113 172 806 891 809 563 196 809 431 749 188 480 554 82 856 368 109 178 216 890 642 757 228 831 991 845 496 921 23 527 306 259 580 541 815 586 438 406 383 677 283 503 120 331 346 102 49 135 145 336 409 790 905 308 955 345 342 580 794 330 425 295 266 4 952 534 16 53 202 908 563 163 920 98 451 158 589 116 204 587 176 96 728 395 490 662 715 78 613 644 155 520 104 678 687 593 18 955 702 378 20 312 689 115 986
432 478 651 877 327 966 762 7 711 680 276 710 240 964 108 856 319 984 573 818 631 734 877 412 32 577 991 670 99 526 63 134 263 958 894 496 282 807 719 841 527 99 770 606 62 900 738 514 721 993 925 593 214 591 974 509 970 732 427 337 342 898 256 360 733 875 411 753 125 4 504 908 258 196 349 2 388 328 861 769 766 569 813 894 640 888 574 305 636 91 452 787 620 834 769 53 419 361 590 784 708 996 515 235 218 469 4 723 293 273 35 881 402 379 165 752 441 552 17 99 21 127 978 615 68 13 566 777 922 242 836 20 47 294 831 828 866 184 703 738 326 516 859 759 375 698 387 793 638 404 12 338 71 763 93 99 167 1 677 921 339 705 905 831 752 928 981 603 406 385 788 693 308 520 474 958 944 887 627 489 257 443 539 408 759 481 467 226 8 974 447 281 555 863 727 242 986 873 321 44 596 210 64 567 812 555 299 316 553 238 23 728 880 485 951 355 486 477 224 828 886 249 644 198 502 249 105 435 228 655 426 804 619 981 546 24 76 667 377 485 687 440 833 190 883 759 915 479 587 192 635 520 215 905 901 420 808 647 969 197 336 688 55 512 879 573 56 704 734 16 722 46 175 257 623 213 593 648 67 193 724 661 233 864 494 932 385 320 634 357 303 392 206 220 401 371 409 99 847 656 123 608 934 234 907 403 126 109 317 478 621 101 496 390 820 51 283 714 14 278 709 317 696 347 742 585 48 515 956 316 599 119 927 521 780 191 428 352 757 839 754 536 950 272 961 518 346 987 584 1000 137 923 749 682 891 128 551 884 997 867 839 241 461 984 88 738 756 761 713 651 305 378 475 109 641 478 568 216 984 576 31 981 940 107 676 942 359 791 562 989 990 249 980 980 135 202 440 922 7 885 91 519 456 615 911 539 311 563 787 102 304 387 610 1000 127 819 288 187 102 265 508 75 896 433 758 273 801 533 887 261 761 126 955 653 290 631 307 271 145 300 730 26 705 387 301 663 53 695 718 365 814 590 395 355 862 911 885 314 147 731 235 413 202 330 448 816 603 514 531 546 892 999 190 272 479 858 605 240 140 732 330 525 964 630 661 652 286 409 78 904 643 115 420 150 821 181 965 460 793 786 279 450 86 950 524 808 853 240 747 915 129 335 106 694 466 226 647 637 117 241 439 376 908 254 82 679 693 4 712 818 50 589 208 52 818 495 416 383 192 493 872 21 255 547 586 715 350 851 292 364 714 197 857 570 682 638 320 527 575 659 397 948 191 198 929 879 917 94 773 294 988 554 962 29 912 637 80 454 436 785 845 304 39 346 600 195 219 505 538 261 815 790 41 662 270 628 457 91 481 119 804 697 659 512 532 721 274 202 131 362 386 53 42 559 121 28 688 27 530 49 876 822 895 938 247 450 348 327 20 13 242 232 184 296 445 39 196 121 602 894 223 849 648 30 557 680 173 503 34 631 138 606 608 786 683 539 347 786 928 745 736 284 413 525 312 736 2 471 542 34 473 806 673 229 774 831 3 88 458 672 164 527 540 985 549 822 306 967 252 25 169 250 855 286 528 825 323 18 464 881 975 891 871 935 384 281 564 974 446 744 189 67 904 88 152 154 243 761 275 753 54 850 958 810 98 962 213 874 433 73 90 373 828 923 684 564 352 352 295 277 15 468 172 933 161 178 46 314 49 851 429 862 128 86 193 618 829 719 664 829 136 832 582 941 142 63 74 818 362 340 345 868 867 637 698 123 819 617 259 921 983 360 583 499 103 968 642 42 278 394 490 741 728 488 156 47 777 784 800 582 633 864 520 691 846 583 296 744 195 704 418 752 163 369 115 195 837 884 454 355 521 451 18 351 225 325 370 174 160 490 939 732 122 38 646 36 639 434 487 706 182 688 337 767 745 707 802 397 834 162 588 725 391 800 864 792 87 721 715 537 858 813 942 426 561 944 755 286 992 940 656 325 851 276 430 303 869 468 378 779 949 239 926 969 376 871 522 827 253 815 118 338 499 823 971 842 968 570 842 18 43 332 149 133 779 48 838 191 422 324 921 786 875 868 569 872 898 463 560 983 611 952 882 815 273 686 760 194 482 597 863 577 630 232 497 247 726 804 798 474 471 553 552 136 101 188 399 545 11 343 903 559 941 888 612 811 92 370 65 166 827 220 325 907 284 639 459 776 717 732 239 615 973 273 513 720 423 777 563 589 153 525 59 175 133 409 241 877 469 392 824 531 873 146 923 120 966 39 914 211 60 290 294 38 371 322 73 7 725 870 398 590 222 398 995 468 211 413 585 294 807 759 796 118 314 897 495 642 230 286 383 941 653 689 741 649 848 908 679 434 794 982 959 275 97 91 556 379 809 520 470 142 368 485 244 626 37 499 226 936 197 20 16 652 578 300 674 87 632 829 389 653 185 930 559 380 649 290 526 984 488 651 187 790 449 786 689 124 109 700 365 19 680 150 789 147 823 788 856 281 465 923 884 588 930 93 111 155 313 920 889 320 852 728 750 831 179 35 358 490 200 5 453 628 170 644 874 671 790 844 890 97 146 133 655 188 753 971 783 400 946 428 484 623 748 164 953 649 658 367 784 262 57 289 390 83 148 75 302 788 881 143 366 813 287 601 826 450 180 317 548 843 415 542 943 314 533 615 710 476 392 989 364 766 405 555 685 840 79 363 720 15 374 671 694 655 868 550 472 610 355 357 954 221 75 651 507 212 840 781 597 649 523 83 618 215 976 61 176 636 576 929 932 612 767 423 150 407 480 522 795 384 186 719 33 350 565 1 324 772 52 328 645 985 963 455 100 228 27 226 315 352 407 436 51 441 601 89 104 14 704 684 987 961 72 125 289 999 979 833 203 300 692 74 999 739 139 768 40 890 251 291 322 901 396 547 29 296 266 528 141 932 571 779 13 986 318 417 902 112 616 815 24 898 5 318 455 969 45 365 360 854 328 93 205 921 229 668 697 552 816 614 518 66 394 52 367 599 909 350 220 946 652 346 110 722 431 223 194 579 624 812 952 533 865 88 806 527 589 653 114 300 512 6 30 584 503 822 19 580 83 887 667 662 198 834 989 657 740 278 972 89 489 331 132 490 159 712 130 110 36 974 778 353 554 490 691 679 116 600 199 966 660 869 232 363 893 148 460 243 207 583 353 29 547 330 617 82 592 847 765 111 96 597 254 403 70 29 960 391 408 585 977 954 95 188 606 938 444 206 716 117 9 900 732 957 625 886 536 843 663 128 94 755 731 215 119 647 543 401 811 457 264 358 171 452 570 341 938 461 351 297 665 707 919 288 112 980 791 398 331 567 967 981 994 714 650 429 417 2 768 457 598 333 69 990 918 864 85 204 493 322 498 313 577 233 690 724 329 409 155 41 363 356 177 304 729 237 982 211 579 855 249 871 702 915 166 681 221 644 558 834 300 340 277 293 238 613 209 604 451 357 580 36 776 503 462 741 291 636 265 970 340 788 271 165 666 29 622 683 310 666 830 499 746 714 675 21 201 10 792 162 669 873 803 456 38 723 832 269 380 271 572 782 261 605 157 559 438 26 628 37 234 201 825 457 550 349 626 126 678 797 162 569 316 348 183 377 534 438 260 371 26 383 168 511 937 710 501 223 947 412 262 627 404 885 681 543 309 37 44 806 924 987 805 666 6 624 535 407 764 379 134 554 435 861 843 451 545 163 107 727 505 994 567 334 799 409 476 990 492 762 0 206 910 408 144 601 782 397 822 935 781 40 604 300 517 65 28 209 537 627 613 809 25 782 210 907 996 35 723 249 84 678 629 194 81 105 878 552 899 787 77 882 66 120 285 531 250 771 671 343 581 592 477 465 850 527 544 80 844 359 529 915 442 385 414 129 672 705 204 410 354 244 379 828 519 272 410 11 913 805 668 652 662 880 751 449 737 382 591 173 483 201 491 431 810 932 356 115 743 359 771 896 933 998 998 661 763 870 372 989 786 214 870 277 500 958 236 986 272 748 607 144 280 686 935 86 541 526 706 84 369 973 217 454 450 668 212 35 120 636 89 13 700 343 957 579 654 496 860 929 485 826 920 999 506 923 231 28 412 144 124 533 357 74 361 621 701 797 344 876 58 625 699 124 615 353 468 874 298 162 657 439 775 15 931 992 174 996 297 395 739 483 686 507 797 720 393 994 594 522 916 256 854 383 332 669 335 364 421 835 817 144 400 886 948 388 425 987 334 557 637 597 509 168 333 694 373 317 525 605 514 459 897 668 22 565 227 658 695 24 595 746 443 119 888 610 151 962 343 534 510 204 841 245 735 822 113 258 281 5 245 826 900 930 158 519 511 981 267 647 516 247 341 895 744 299 246 780 835 633 670 271 188 284 61 413 906 743 463 575 181 229 614 322 154 558 143 504 178 677 382 733 381 864 434 289 785 313 437 624 945 810 1 85 478 258 269 144 338 619 849 748 772 281 248 938 237 367 993 733 403 298 707 176 609 308 268 853 985 286 10 127 936 133 216 990 424 658
709 649 243 713 533 31 98 253 425 386 843 184 481 60 188 383 459 217 817 116 255 434 449 893 173 525 129 898 939 697 133 202 38 225 447 100 901 606 18 63 454 333 692 615 233 876 718 290 991 451 381 647 503 215 813 348 117 179 224 347 492 580 54 333 218 107 456 475 154 184 102 522 82 343 925 326 882 4 114 78 642 841 206 496 943 298 942 951 519 501 428 776 267 798 647 319 856 347 795 303 181 36 675 948 778 313 751 292 198 658 482 225 828 316 588 653 833 865 460 186 810 452 312 8 62 918 661 559 585 90 844 16 753 695 987 144 168 774 349 611 837 340 281 919 954 409 815 568 461 860 6 50 109 939 803 574 130 897 292 495 295 426 70 711 239 489 45 219 108 849 497 99 398 586 743 875 679 448 385 113 967 841 77 820 712 166 309 16 542 510 824 805 277 55 369 780 416 344 774 402 941 467 648 373 731 65 368 932 883 478 840 105 688 877 515 363 656 533 858 345 878 116 391 965 185 995 681 96 666 274 183 448 396 656 257 808 888 728 147 668 353 347 120 759 308 504 494 677 230 476 101 79 23 490 951 324 467 121 671 476 371 590 85 804 216 74 105 558 721 733 880 722 201 515 848 438 221 657 485 277 271 214 211 108 604 517 539 269 741 42 145 103 556 402 818 393 625 900 643 959 893 720 60 920 421 1000 213 348 386 949 347 305 287 156 34 385 798 117 172 14 895 761 375 410 522 286 971 691 330 199 948 963 263 822 993 93 832 716 516 147 580 67 554 205 603 377 976 85 274 63 504 427 583 673 29 87 952 855 871 824 162 463 586 195 100 870 823 844 51 595 691 411 908 554 650 605 455 232 518 441 246 379 87 593 13 237 632 773 56 475 387 635 373 670 854 887 506 871 511 969 714 118 238 500 220 464 683 214 453 347 927 230 655 430 357 667 546 175 960 644 268 82 293 361 745 686 25 713 269 862 633 706 544 793 476 80 613 308 286 37 639 725 148 413 250 344 151 167 175 928 473 326 879 994 169 623 672 891 998 480 355 12 591 882 63 957 919 118 226 444 348 157 722 833 842 900 995 646 217 786 922 717 680 339 265 450 483 593 750 133 564 293 594 93 429 231 610 621 667 511 744 583 96 460 756 936 570 31 137 312 956 710 382 447 441 570 509 751 258 755 590 729 536 616 861 873 161 868 717 323 259 444 611 330 523 918 374 917 705 283 663 36 58 650 205 577 124 582 44 633 776 787 789 712 983 611 669 478 807 911 587 467 638 805 657 782 814 79 41 883 767 835 597 535 905 769 106 253 406 446 159 270 918 541 315 838 59 580 754 34 886 412 451 830 728 202 790 207 761 380 80 636 190 903 401 178 236 336 549 766 116 899 935 476 794 540 204 883 193 206 755 133 21 278 958 288 142 989 128 798 853 425 706 891 464 807 986 866 71 115 107 751 392 22 677 450 439 758 863 44 510 760 915 44 530 204 40 50 294 437 57 375 693 179 450 498 726 75 972 46 376 112 884 593 302 454 10 158 314 592 758 626 313 547 462 710 891 73 821 375 674 555 710 578 902 615 437 788 413 509 489 732 225 650 660 888 892 964 819 704 86 109 534 992 746 608 139 689 690 417 979 426 39 1000 773 69 426 400 612 291 552 13 144 691 167 110 658 453 757 313 906 652 346 594 424 921 125 510 73 533 930 554 700 341 442 780 260 799 535 420 431 842 850 90 873 41 982 353 143 532 640 646 800 195 835 187 711 503 284 855 900 239 310 272 811 722 735 439 299 422 26 703 759 427 624 711 644 701 928 974 390 607 781 810 153 362 860 158 606 972 733 27 490 926 636 358 184 845 668 931 141 169 65 317 541 849 326 794 866 61 881 844 558 112 214 383 196 216 740 839 126 123 581 106 788 417 115 467 576 663 964 351 907 926 251 987 849 925 202 245 50 80 609 773 620 778 981 508 278 884 932 729 360 774 323 782 830 878 15 794 393 59 627 444 573 20 223 869 22 588 809 217 977 580 472 934 565 511 992 307 166 19 470 2 684 753 316 277 372 331 366 783 88 36 550 706 31 488 548 952 621 287 247 797 593 80 839 421 783 626 812 156 697 357 845 343 703 965 76 498 673 584 174 496 877 708 699 283 404 827 855 513 622 857 865 130 686 394 507 549 209 862 297 543 582 615 730 771 953 461 95 412 321 802 723 265 97 934 749 182 742 161 433 915 344 4 786 729 359 457 32 19 356 916 868 540 422 345 135 195 780 347 8 388 403 584 182 174 929 11 963 325 950 187 118 788 229 922 165 754 164 668 341 820 955 312 496 269 113 849 804 940 288 314 909 347 595 104 474 91 37 288 508 223 275 181 571 560 90 607 362 214 537 88 12 460 280 499 617 794 83 438 540 338 471 365 708 896 946 58 944 430 282 389 134 221 272 607 327 675 493 965 240 893 186 324 244 71 608 41 19 540 334 493 799 881 285 630 7 805 432 635 578 683 412 766 78 455 298 847 957 370 870 709 363 984 466 656 486 538 446 884 501 546 903 246 772 127 443 128 857 138 760 306 838 774 574 125 827 399 664 52 652 617 465 772 829 223 210 776 384 162 634 534 448 701 150 799 28 855 279 252 984 879 104 949 959 971 682 501 791 972 52 68 177 646 0 875 328 499 478 997 568 42 354 26 619 54 178 70 207 558 112 670 231 805 241 980 945 72 694 552 66 671 707 414 947 763 713 348 531 36 569 403 99 425 222 818 68 982 484 74 614 937 187 119 121 109 911 356 317 593 212 232 170 241 521 632 962 423 48 483 252 946 846 163 802 289 171 58 367 364 502 793 157 245 365 660 916 895 480 965 592 194 801 673 719 850 899 976 698 781 418 849 405 895 242 241 890 960 335 962 132 146 651 826 24 796 615 517 338 243 351 123 551 560 235 580 208 11 616 254 468 50 841 946 720 435 332 550 305 97 559 294 234 847 399 780 16 741 696 566 5 474 408 543 36 23 289 476 589 211 766 511 270 242 931 951 47 637 784 127 685 283 836 705 74 973 562 933 266 324 646 792 306 428 303 887 505 19 194 84 529 900 851 651 180 778 329 228 825 184 4 450 119 696 970 365 724 724 131 667 500 405 653 335 897 755 980 976 787 26 138 518 513 207 557 423 397 399 654 730 350 42 407 879 933 870 156 643 923 260 579 557 283 580 834 742 768 254 140 674 649 960 189 724 635 746 867 922 527 420 716 293 966 558 199 92 561 177 628 672 763 717 596 673 370 655 415 5 203 501 92 659 602 313 389 122 859 600 816 59 517 599 343 86 889 202 560 55 876 461 290 789 762 601 872 206 488 833 512 425 687 219 291 185 307 258 973 449 2 521 887 593 136 611 35 265 152 744 477 383 379 639 914 37 525 872 847 163 747 63 64 579 445 726 487 396 626 999 607 572 572 628 822 480 301 966 361 327 936 800 737 386 949 500 410 331 423 162 110 6 440 446 9 518 689 351 584 281 678 468 333 998 499 299 779 33 163 732 978 291 575 275 27 734 458 312 55 320 479 41 452 205 695 610 797 724 127 680 852 143 427 247 146 33 917 990 896 802 793 73 69 240 764 146 938 732 618 447 645 935 912 339 921 711 670 903 228 449 997 848 248 373 601 36 904 976 491 974 734 545 72 195 495 529 264 140 555 775 17 230 894 868 93 698 249 602 975 299 111 278 123 248 89 329 339 679 702 517 910 923 566 180 33 652 862 735 796 354 806 185 262 634 605 791 414 591 61 37 227 698 701 310 296 968 395 545 875 949 388 218 43 901 1 691 191 795 965 885 498 549 831 662 436 135 197 245 736 433 771 463 729 55 75 843 538 802 934 644 785 562 336 874 676 638 598 131 457 170 543 206 46 213 179 869 444 657 160 839 261 169 430 158 215 1000 985 609 775 548 320 1 342 515 322 112 770 237 155 828 434 616 662 941 820 130 974 869 245 982 400 192 999 593 176 240 826 218 394 384 937 289 727 598 304 444 524 783 600 659 641 787 237 744 514 587 988 566 319 948 318 1 273 906 409 424 913 211 79 480 345 797 91 232 49 57 219 882 577 807 377 376 805 775 475 295 961 107 599 185 300 881 20 262 337 808 898 830 149 416 324 671 358 914 340 82 11 706 420 497 792 157 924 822 940 191 765 857 637 64 256 491 438 739 739 436 419 756 325 53 567 395 782 619 200 584 808 96 630 54 364 382 553 131 158 916 526 610 276 116 311 724 725 420 53 119 30 997 67 25 968 285 14 852 94 386 665 171 869 226 378 684 380 245 122 154 411 708 402 588 631 770 752 778 659 342 352 621 463 135 254 674 715 70 704 656 435 704 989 780 732 808 926 219 84 914 969 398 996 828 253 726 417 834 331 156 629 640 777 298 532 886 383 192 920 73 469 831 42 672 81 48 547 386 3 928 563 484 623 361 195 199 545 526 885 439 990 541 232 652 874 645 864 486 994 735 738 878 528 615 192 489 748 823 520 939 103 99 769 564
523 470 346 749 329 378 81 93 369 359 594 25 278 846 380 77 411 760 107 878 67 823 558 357 555 765 415 41 256 107 905 162 545 871 71 182 158 824 738 474 20 589 579 432 983 113 464 158 121 375 205 57 86 852 234 946 344 587 34 182 922 780 681 87 327 511 826 186 521 296 800 34 726 857 279 547 729 639 710 390 977 30 754 865 752 886 212 732 364 381 608 234 864 687 361 339 530 79 286 546 625 359 497 98 706 358 292 736 493 85 736 161 333 759 691 508 623 362 370 456 739 229 296 53 745 1 173 503 301 644 668 895 730 621 934 269 762 726 999 145 601 497 945 325 451 533 103 268 129 144 907 450 247 62 270 864 271 2 465 403 371 350 412 449 138 247 816 761 516 532 350 974 269 155 73 221 621 459 422 2 884 974 83 550 181 506 365 571 612 487 746 504 431 145 565 64 863 972 69 217 434 858 52 984 273 705 948 62 41 402 475 717 998 258 822 218 240 379 191 496 735 583 0 774 31 15 785 174 524 603 193 539 341 171 807 735 221 632 82 548 126 565 855 799 403 804 964 865 633 932 210 246 462 416 926 447 58 107 183 370 295 826 471 107 408 177 829 4 651 825 368 133 190 800 650 304 951 848 108 633 578 959 543 990 960 274 466 216 72 870 719 597 394 760 856 549 837 110 413 471 859 809 994 756 254 115 397 24 159 151 782 645 298 72 195 32 637 738 367 790 732 469 703 544 526 443 140 926 724 910 817 129 284 119 919 126 927 747 985 199 660 30 395 290 687 584 781 469 311 743 225 469 532 896 661 907 268 186 891 947 529 147 832 330 244 97 830 639 731 665 470 935 874 84 496 213 216 849 548 486 910 511 53 194 959 931 561 462 420 338 931 503 398 151 334 194 118 622 631 317 721 120 533 672 314 663 818 426 860 976 758 2 343 994 792 769 626 768 446 571 575 28 141 784 151 732 715 451 850 204 835 99 198 402 266 835 454 982 986 125 253 917 552 300 763 869 66 583 643 586 761 97 331 252 143 425 563 246 512 53 833 402 104 150 511 522 189 703 806 488 93 500 484 932 87 562 280 223 22 408 406 707 709 673 866 67 463 912 443 567 737 759 360 822 696 58 562 818 49 157 779 658 656 403 646 471 417 733 711 991 577 809 178 614 65 931 419 829 589 441 356 536 287 340 226 367 76 461 162 557 297 942 611 28 916 773 844 960 538 567 556 731 4 294 330 300 101 921 956 474 869 225 120 646 136 330 336 467 102 562 239 342 260 386 309 676 128 144 708 587 122 374 54 233 125 820 967 513 201 946 455 88 734 107 184 330 324 604 840 249 733 86 825 46 815 811 318 552 444 825 639 440 775 485 975 953 3 368 946 776 686 952 105 742 970 516 823 446 457 88 70 664 988 237 192 697 606 975 982 768 767 578 322 652 598 91 359 456 60 949 135 809 163 418 310 387 387 802 774 54 248 376 25 197 515 749 809 753 937 569 900 632 805 362 338 704 211 778 385 773 725 736 683 601 652 953 382 715 819 575 957 731 373 189 878 687 62 585 787 168 743 376 981 337 788 973 972 263 895 776 616 542 535 998 495 10 481 877 46 855 695 106 282 817 667 678 500 781 100 206 596 281 848 948 872 112 372 735 918 988 119 8 845 307 84 539 24 126 595 600 780 845 694 430 803 441 882 436 854 766 928 969 55 238 867 783 680 411 351 500 355 625 51 465 142 729 375 44 997 615 98 649 794 403 89 488 942 87 564 280 911 727 134 21 242 90 627 169 501 435 952 266 655 304 448 76 929 391 409 70 423 136 906 58 908 495 300 44 243 852 707 866 742 24 586 984 871 247 935 474 585 628 458 612 615 708 319 361 97 940 155 36 388 380 430 897 445 601 518 944 674 723 936 459 7 294 528 727 237 552 897 163 44 270 377 407 274 128 203 786 12 117 197 139 901 389 456 713 353 766 508 118 713 56 16 883 291 825 654 868 410 960 304 132 537 182 168 608 56 917 222 534 938 451 682 160 482 350 507 82 772 189 433 117 630 539 499 579 599 438 978 78 152 184 776 294 328 548 821 251 549 7 453 773 943 370 320 831 740 481 459 387 161 181 941 815 748 584 92 859 186 437 217 520 139 500 94 305 503 590 147 125 889 160 335 106 984 522 857 365 828 184 624 391 246 356 798 907 793 210 250 387 629 276 839 103 636 806 428 414 490 506 890 322 870 451 868 531 930 241 64 855 699 391 337 276 213 81 381 820 21 482 196 173 166 281 727 400 517 608 245 334 853 823 378 815 91 185 172 937 641 341 326 648 544 735 362 636 783 746 90 615 487 603 275 849 940 26 228 727 750 637 568 232 640 676 115 783 808 510 392 86 812 614 127 149 379 835 426 958 903 582 438 617 791 688 947 238 5 383 424 376 421 207 702 445 131 70 974 536 909 804 991 41 921 769 756 267 241 214 717 605 38 539 11 221 468 980 75 167 923 798 227 944 259 801 476 719 914 397 572 943 263 517 698 19 187 925 632 279 123 178 881 607 522 648 877 281 389 112 43 90 215 997 749 108 810 293 587 749 658 239 892 151 995 605 669 780 784 504 317 124 802 665 933 751 429 498 542 792 685 439 407 106 19 666 219 391 436 694 281 311 801 818 452 509 697 460 149 246 620 738 164 263 485 799 106 851 251 618 171 368 342 956 920 429 486 310 130 903 440 191 741 687 992 421 50 526 540 87 604 863 887 296 132 485 13 29 569 516 17 964 345 253 262 593 573 501 836 948 899 777 492 945 527 669 883 359 841 438 352 400 399 138 401 201 789 827 885 430 340 484 771 608 778 499 690 961 590 931 289 502 264 111 888 312 137 561 224 821 547 681 693 288 570 526 965 868 1 764 33 565 662 411 233 589 663 703 672 655 678 478 117 895 777 744 553 534 167 468 32 535 593 253 675 339 622 356 581 559 757 973 770 948 653 488 441 608 666 38 665 267 229 247 902 825 962 575 953 509 609 102 321 107 491 909 306 122 425 45 30 464 536 980 566 54 435 309 176 776 814 507 842 227 427 687 968 752 755 82 602 560 366 104 483 431 480 239 932 82 811 664 865 894 539 459 949 21 838 706 505 260 347 636 232 414 546 518 439 971 813 627 150 761 18 58 204 634 165 326 110 91 790 791 722 776 290 992 657 523 786 264 299 34 893 44 238 570 557 365 980 233 47 249 414 283 670 429 876 883 267 103 36 840 924 922 231 156 603 928 873 83 591 662 179 825 223 1 312 558 896 852 904 832 249 903 235 752 550 186 40 223 402 807 634 477 156 674 614 360 827 830 148 640 57 895 252 990 592 415 404 919 584 116 958 720 28 235 769 292 567 400 574 606 177 642 478 883 80 894 59 428 27 663 357 596 261 97 308 586 188 290 843 119 208 797 473 349 74 936 418 767 99 416 664 974 768 245 990 261 323 416 182 437 989 249 645 986 618 822 875 306 831 807 886 928 607 47 442 999 283 450 720 942 880 460 976 149 63 691 390 878 773 639 61 890 939 414 700 92 861 638 2 196 506 427 571 701 753 20 400 413 576 920 993 321 288 450 376 226 39 947 692 695 68 629 605 122 849 460 88 692 199 737 460 840 759 337 393 864 209 100 635 948 820 420 969 797 684 373 109 732 600 783 469 684 160 131 437 602 230 648 202 910 917 897 200 947 450 935 846 796 560 559 659 268 799 964 520 451 494 508 551 320 391 245 944 71 610 615 6 42 325 317 766 963 858 517 265 308 679 385 509 875 48 261 588 762 405 452 146 526 747 312 648 558 488 218 502 435 514 340 276 993 194 657 14 262 272 351 96 738 677 163 525 647 671 808 531 430 15 512 133 440 913 985 950 684 862 65 145 617 728 656 716 443 824 959 218 554 987 437 979 195 489 346 477 716 449 143 760 957 305 749 277 92 349 983 10 664 153 767 302 765 258 902 676 689 644 908 9 985 236 586 559 734 504 610 597 716 714 27 316 879 961 192 617 925 432 268 354 777 474 936 85 529 467 46 45 857 971 158 26 541 124 910 255 969 915 400 795 544 416 630 797 330 383 677 303 812 996 552 154 294 954 682 912 743 744 311 723 296 688 487 206 674 705 688 619 843 396 945 339 189 554 54 925 347 79 840 220 12 35 924 307 476 642 272 169 75 519 362 510 486 847 534 315 753 712 675 157 90 704 288 77 468 894 293 23 91 332 591 285 353 363 471 207 755 374 168 479 22 384 977 966 625 973 893 513 918 294 453 116 996 583 235 472 743 386 59 111 7 113 709 29 668 498 570 765 497 358 901 175 650 8 371 751 47 638 762 955 322 963 327 647 913 78 398 95 218 796 825 764 318 541 526 112 303 293 990 461 916 718 845 673 20 37 473 582 112 701 170 804 40 852 867 447 718 185 109 313 870 580 280 174 310 613 441 879 814 257 540 170 19 144 339 898 740 180 764 42 505 534 360 851 770 628 489 834 258 689 453 114 879 649 646 348 998 214 568
642 683 187 587 350 365 801 340 981 518 315 347 925 985 574 394 162 460 870 888 505 213 471 482 64 527 581 143 343 748 719 233 727 409 30 469 253 943 957 492 148 291 562 800 649 895 994 459 955 55 399 10 740 115 386 737 948 87 720 472 857 670 684 664 450 857 928 122 424 265 643 689 355 815 992 115 278 433 886 545 475 511 565 479 610 260 657 271 17 924 873 252 936 781 500 466 132 470 820 185 369 697 194 287 94 589 637 516 543 173 998 455 624 957 923 528 385 598 27 103 356 230 474 59 430 853 272 770 182 907 143 149 922 637 580 625 85 525 898 772 442 354 495 387 606 812 72 837 867 336 41 263 324 65 66 829 663 853 87 110 675 83 766 605 916 140 413 478 864 540 824 236 904 559 618 648 227 255 58 702 697 104 542 515 303 880 238 18 773 756 598 442 674 767 506 434 818 460 633 800 389 171 79 243 262 930 927 28 111 160 449 101 960 724 874 975 641 708 693 412 43 40 22 370 156 819 954 852 200 853 612 741 491 573 373 171 591 145 391 458 976 73 953 505 817 420 718 672 745 521 456 939 404 552 749 164 910 49 261 500 339 132 240 657 92 365 165 588 699 364 687 544 344 270 118 267 615 206 155 75 56 136 138 262 36 859 750 99 141 427 755 218 316 519 472 545 616 428 164 639 37 463 822 929 969 304 473 731 377 87 480 635 738 804 304 336 752 6 234 68 192 220 594 383 319 166 119 649 273 846 293 851 100 387 196 931 511 146 90 163 214 608 769 438 682 473 644 967 68 816 201 923 520 422 536 700 360 456 903 350 964 21 593 698 286 910 374 218 481 439 734 730 843 141 888 823 567 807 673 725 390 577 833 334 887 4 203 184 717 425 730 691 329 155 686 724 753 702 917 9 128 489 489 681 383 6 722 660 112 274 555 971 656 181 940 784 556 817 222 429 139 585 587 887 270 852 858 945 532 833 986 607 553 298 292 537 851 329 871 849 301 404 654 656 172 188 604 150 195 310 145 762 116 823 944 556 559 353 294 738 50 174 557 582 176 430 455 738 493 253 635 666 307 320 706 437 639 845 54 12 461 751 487 681 513 505 707 120 806 429 759 560 4 68 108 509 865 998 668 45 582 713 299 653 77 817 416 563 60 5 332 128 287 197 250 233 680 917 958 320 485 834 756 386 947 920 247 975 602 70 597 177 896 505 221 476 517 728 558 738 571 532 742 61 979 444 103 724 815 586 465 582 847 347 252 898 345 547 659 752 628 631 483 113 988 862 885 653 627 512 548 643 748 576 439 448 264 502 710 258 458 87 798 41 962 899 890 8 89 793 401 878 181 172 895 531 140 966 510 845 25 740 376 982 171 974 550 589 136 461 810 594 672 281 792 853 861 276 223 5 768 410 568 444 323 831 142 417 978 727 690 504 314 814 11 900 39 95 70 810 126 20 799 775 614 312 354 742 884 488 327 312 762 212 791 984 630 884 723 483 966 95 448 938 459 377 205 165 177 432 897 554 708 109 150 120 566 113 918 248 191 946 931 315 754 965 683 478 716 300 781 353 121 870 583 912 790 391 13 858 178 336 778 538 269 939 298 350 353 533 151 17 311 357 596 661 198 941 381 225 780 99 993 188 523 625 529 518 875 747 577 67 387 364 712 599 407 225 379 650 498 520 501 4 268 755 537 616 811 377 31 960 607 858 970 806 291 135 946 473 186 95 855 336 846 581 814 532 284 424 28 91 534 489 202 598 527 846 943 757 342 208 787 94 823 540 433 781 794 95 544 62 842 342 869 307 575 856 878 335 130 147 463 418 23 783 313 892 12 73 122 922 371 848 796 527 937 676 877 786 479 688 764 816 75 570 844 355 225 932 761 389 359 670 305 936 961 329 626 962 772 87 137 914 248 825 447 217 384 900 98 119 620 735 265 149 209 646 228 258 845 247 302 744 18 658 987 230 872 541 736 701 146 409 747 244 484 16 131 752 469 470 939 884 117 123 850 753 476 620 59 455 836 728 860 423 689 482 63 283 230 217 470 417 989 27 691 88 681 764 29 183 45 942 956 632 0 674 554 424 229 839 715 468 853 869 382 813 775 232 21 241 900 476 114 202 243 576 609 97 728 4 437 669 5 981 208 341 40 660 378 95 661 697 408 680 275 637 893 791 881 191 260 807 929 356 415 590 403 264 586 21 982 102 623 101 795 62 539 331 677 159 257 482 669 997 731 829 67 766 863 242 530 145 584 927 758 601 882 968 453 280 180 262 361 448 840 643 375 708 868 75 619 1 412 422 743 740 578 386 71 399 696 825 207 97 797 681 540 255 515 917 945 913 78 899 436 994 154 405 93 113 405 213 658 328 351 32 662 611 821 16 714 95 452 627 601 825 935 469 69 487 147 522 771 797 217 399 826 849 167 167 400 936 667 545 435 964 793 739 733 899 804 824 427 51 650 930 47 789 236 43 297 406 570 604 503 233 671 664 127 667 271 573 337 683 341 72 789 698 724 629 215 87 83 970 183 506 398 467 9 237 161 949 617 435 409 677 477 477 735 383 653 817 333 643 295 124 267 451 429 553 665 154 312 544 968 271 991 43 266 508 170 94 38 571 417 725 879 692 55 829 808 14 185 280 640 319 443 342 406 170 490 976 563 222 82 259 876 647 611 285 232 416 613 865 106 750 1 537 837 853 331 731 237 611 757 710 259 349 497 12 219 582 647 285 159 94 115 521 242 507 634 605 420 228 805 209 763 77 894 831 538 371 402 769 883 409 648 66 832 889 783 592 188 142 193 407 175 551 410 892 974 515 973 803 395 533 784 488 426 569 317 844 392 5 482 451 322 448 999 226 282 783 226 21 522 949 695 756 711 532 835 928 15 192 80 884 97 135 901 809 468 779 679 200 516 629 357 282 526 591 535 22 419 109 160 533 346 985 460 563 592 187 251 254 625 322 308 152 218 782 73 982 996 52 397 801 492 817 2 968 721 807 101 619 533 199 800 898 809 556 340 474 807 759 725 306 521 665 62 388 776 687 636 282 569 203 213 214 276 29 767 202 972 866 502 512 698 17 856 232 235 414 603 775 24 318 309 318 920 791 281 856 741 999 963 192 588 58 81 412 949 390 133 384 983 591 158 756 86 112 701 608 451 31 519 762 26 988 905 651 105 219 906 321 967 650 622 649 704 632 549 907 48 64 224 165 338 791 934 237 572 951 746 765 737 353 629 32 33 101 774 630 561 815 509 167 423 988 380 417 933 111 184 800 365 432 975 381 777 379 422 850 713 805 652 930 113 371 732 449 95 94 7 959 788 442 488 640 965 666 441 9 889 415 153 843 812 217 676 145 123 210 173 128 959 925 984 657 263 910 466 90 638 180 349 571 454 462 96 514 335 793 179 749 952 256 651 618 144 170 197 988 125 86 813 39 908 948 20 300 744 491 499 275 899 890 854 882 120 570 220 115 802 869 576 159 212 250 368 524 446 789 911 81 880 871 352 421 35 54 590 583 246 666 829 753 285 590 258 928 199 72 289 219 841 42 34 9 599 455 414 142 189 544 44 194 914 405 782 824 705 720 685 843 608 523 531 619 926 707 770 448 579 263 909 640 233 989 919 662 830 847 6 912 913 304 839 505 288 329 425 80 560 670 995 939 891 856 524 440 666 183 109 451 326 744 551 152 528 931 169 712 785 978 163 919 428 175 921 25 16 220 84 634 279 348 621 458 129 936 803 414 694 62 321 541 445 612 848 554 827 392 91 106 431 802 334 315 942 620 595 260 462 261 990 973 512 144 52 618 951 220 547 907 157 565 924 423 739 579 310 292 646 224 32 991 364 269 274 346 244 131 134 782 573 270 600 424 366 990 700 862 393 213 831 319 902 79 216 796 394 646 977 381 300 961 655 448 328 437 457 515 411 816 494 328 3 119 74 641 932 394 892 240 866 986 518 736 61 473 605 679 486 590 88 339 464 374 49 785 110 283 997 499 525 487 149 325 330 905 660 246 318 593 751 458 367 358 645 379 779 585 507 611 296 65 834 349 862 19 709 723 362 502 135 762 168 286 421 815 664 139 280 998 678 687 692 55 838 279 348 913 859 217 670 777 849 250 104 241 819 991 760 802 912 1000 688 709 249 912 703 329 14 911 631 480 589 993 107 331 396 551 632 702 51 984 76 564 478 401 564 390 508 588 325 440 347 488 825 268 786 618 541 686 372 748 255 914 467 651 124 846 438 662 765 706 8 145 985 711 726 374 53 947 211 216 915 399 254 120 729 173 283 745 102 432 166 197 941 218 440 530 231 603 210 149 206 620 245 841 256 604 241 130 702 501 336 487 980 562 204 863 320 159 585 817 239 137 363 736 42 144 971 306 46 894 290 51 432 873 190 333 852 142 545 972 418 947 828 437 152 60 938 695 277 7 434 527 306 805 65 494 19 609 174 879 950 737 10 851 496 704 99 776 907 704 816 671 504 468 57 720 546 302 358 800 444 836 930 223 370 709 552 241 514 308 388 576
98 661 851 411 290 96 197 255 135 59 69 145 791 879 540 667 564 75 183 594 748 206 316 189 716 155 13 320 429 463 925 774 920 430 790 197 722 783 994 960 242 106 76 45 993 609 293 410 908 967 163 54 706 778 339 615 40 563 517 732 406 170 738 360 243 71 882 929 575 819 909 214 757 760 834 961 253 970 726 212 364 842 702 196 146 831 607 160 488 680 402 901 854 66 858 50 917 760 731 712 158 108 827 93 701 975 644 600 304 335 951 555 929 505 686 173 856 427 802 310 219 578 255 452 650 494 855 680 533 366 286 217 602 368 808 908 666 818 753 248 515 8 525 765 487 285 465 737 192 798 886 148 391 974 747 362 232 301 340 287 495 35 782 78 965 412 42 869 215 411 541 563 440 858 604 494 625 809 133 674 481 940 345 311 880 61 863 743 147 429 643 899 804 657 814 640 377 48 87 61 408 413 467 194 168 229 153 915 519 487 463 774 482 710 671 708 670 842 186 579 594 572 937 17 387 770 503 77 685 635 395 321 629 626 405 556 946 599 350 847 600 178 761 303 295 145 136 638 532 392 309 183 82 354 751 205 322 193 160 128 866 842 267 790 241 756 211 42 280 541 200 240 579 636 393 886 112 76 191 492 22 176 237 532 283 804 813 692 948 201 25 625 245 668 244 263 694 839 916 277 362 912 41 2 542 672 413 402 740 349 760 9 501 366 277 425 85 200 978 523 3 748 100 959 404 832 296 778 552 613 616 173 633 77 37 185 176 753 919 317 688 435 46 873 569 436 271 144 620 879 299 700 214 749 838 204 635 236 803 363 14 928 469 563 342 875 900 587 442 88 589 759 585 253 459 801 29 37 746 33 338 701 94 735 565 854 668 481 83 871 341 734 682 835 822 647 672 320 250 699 522 857 139 96 741 56 137 655 86 90 580 564 436 459 885 790 252 17 210 588 500 495 359 896 623 904 938 210 977 610 560 86 281 822 156 24 44 636 783 325 388 791 258 658 446 997 334 694 989 897 721 96 64 931 640 174 333 881 566 948 45 857 8 168 865 89 627 146 223 599 194 401 902 302 247 116 396 178 991 820 81 969 794 245 478 953 403 739 227 34 320 813 425 283 883 143 52 836 744 107 411 112 680 71 940 226 904 986 80 522 389 76 167 788 468 386 952 447 230 373 184 357 412 895 196 62 279 606 945 155 966 527 475 108 209 963 529 340 437 564 148 42 27 995 162 770 512 737 443 221 962 960 89 851 711 377 975 857 4 842 775 208 461 180 732 282 222 155 26 184 996 11 932 369 301 133 591 824 974 818 770 832 79 592 433 993 511 701 696 154 56 240 101 326 346 611 930 746 129 162 492 584 207 343 720 142 379 719 373 744 608 926 54 87 428 73 840 96 921 811 595 984 6 955 630 790 578 365 107 561 491 566 745 846 690 90 524 111 383 645 431 323 284 317 697 905 510 578 2 18 586 546 330 842 246 705 172 28 177 442 793 86 77 130 317 901 311 939 587 106 561 564 367 925 830 47 84 309 357 605 58 251 49 204 498 85 986 702 810 265 181 100 455 279 321 187 203 968 289 802 92 151 150 9 513 617 700 69 370 32 675 639 374 604 205 186 225 176 969 535 496 65 307 737 502 731 233 750 494 401 559 154 419 99 149 231 543 568 709 128 568 889 314 70 754 777 861 467 449 906 571 959 927 565 530 300 15 977 544 927 188 114 618 865 800 189 122 579 99 44 637 768 860 62 516 645 125 235 774 712 132 154 355 412 673 497 599 716 659 382 553 59 707 238 97 657 550 675 259 378 941 770 936 566 294 615 385 504 912 358 598 851 134 853 155 667 990 143 947 777 862 170 894 438 730 928 10 745 213 325 846 152 21 675 33 921 538 802 924 941 527 211 796 954 662 178 759 206 471 545 957 405 268 755 47 796 300 986 439 419 781 360 444 914 960 697 718 628 684 493 353 880 371 14 884 719 441 161 638 108 651 842 521 1000 424 943 577 11 786 806 881 567 235 163 817 996 282 423 964 189 656 686 190 502 864 312 55 954 174 918 742 528 239 749 784 706 130 478 456 214 285 887 590 358 548 261 34 932 426 752 366 894 410 725 792 490 888 285 898 860 113 10 458 687 123 571 968 692 418 244 226 346 576 663 766 127 835 147 269 724 762 734 634 959 361 703 704 393 50 302 421 797 363 969 995 478 356 911 103 814 612 546 988 740 785 362 486 828 66 166 848 914 609 580 287 496 999 243 35 145 349 758 910 94 870 836 777 504 531 149 895 705 48 77 554 384 970 993 534 605 127 770 382 770 159 476 400 299 229 456 305 773 729 1 657 230 953 968 266 747 653 486 189 645 384 107 829 195 265 359 352 194 507 679 178 241 518 896 631 55 236 789 464 937 102 487 844 368 913 707 874 204 734 324 981 99 847 453 779 193 401 14 772 332 165 547 121 252 797 988 815 517 96 63 987 443 728 492 360 915 409 565 876 21 9 851 535 84 88 159 70 270 896 178 472 12 857 132 397 614 648 89 5 782 963 349 111 295 695 339 719 559 451 940 365 269 780 429 914 959 263 464 649 200 254 284 31 793 935 513 756 780 727 754 926 194 65 725 646 810 778 789 606 62 336 685 414 87 479 92 399 877 652 808 272 42 663 199 292 709 903 593 375 67 19 482 68 209 140 575 581 583 270 701 831 112 106 33 698 408 647 259 737 176 386 428 551 257 769 877 619 848 141 954 179 176 224 171 180 133 787 73 998 820 117 798 901 236 198 813 20 189 169 445 325 303 661 451 483 970 798 153 318 755 78 483 773 966 51 887 73 621 329 376 795 716 288 898 605 860 390 72 378 386 126 835 0 154 928 75 143 514 837 790 497 541 514 778 593 858 347 234 973 602 956 893 16 229 108 340 739 361 416 504 556 739 654 817 603 475 678 443 308 875 499 822 558 504 231 861 979 937 430 469 72 461 584 836 131 139 961 71 251 218 767 500 71 69 63 848 613 186 984 818 906 60 621 859 173 315 933 347 755 8 432 27 891 606 736 446 931 282 489 708 905 240 764 226 713 621 358 868 537 543 319 293 573 585 708 329 90 649 852 859 877 26 470 839 274 501 842 495 407 815 116 878 185 893 195 193 24 95 427 118 583 507 922 428 943 334 67 600 53 224 161 794 257 404 615 835 655 107 157 935 74 471 201 200 151 471 485 479 249 263 923 810 826 62 166 277 508 79 879 45 911 345 59 489 699 547 832 762 240 577 144 884 752 525 812 852 967 448 477 315 683 450 878 850 380 857 536 534 238 753 758 625 954 246 710 196 971 460 262 758 890 32 473 981 182 527 447 869 216 624 588 131 679 893 614 472 331 548 624 166 958 489 303 96 278 422 693 483 570 106 493 145 955 494 175 736 30 176 142 573 62 864 776 767 853 268 454 7 811 240 105 308 824 412 18 514 959 602 1 580 306 915 836 78 610 230 60 716 310 510 867 815 119 472 343 611 57 211 582 730 273 790 484 733 669 117 642 636 664 546 206 269 567 18 434 104 376 383 217 783 821 69 187 605 234 993 641 231 850 775 992 970 275 669 11 265 171 889 789 671 592 415 763 334 297 964 199 9 504 339 681 343 17 817 976 634 549 891 291 682 749 301 36 315 260 110 348 662 95 780 91 918 415 10 667 796 476 839 714 684 315 696 392 60 563 343 660 496 466 550 423 1 949 921 574 718 323 275 448 74 505 172 460 340 692 371 152 374 523 829 145 483 665 65 154 691 7 596 875 713 276 340 490 891 38 607 256 711 369 746 809 236 75 188 997 834 980 362 658 507 546 708 897 872 849 598 462 100 691 803 344 889 93 357 218 696 547 564 596 296 859 350 23 603 351 874 887 196 893 944 109 728 869 385 689 911 677 791 381 508 907 714 845 682 212 784 868 716 332 93 221 707 841 286 261 844 115 217 743 892 372 173 474 685 915 743 298 217 398 284 12 442 445 445 918 406 39 520 873 872 313 822 750 506 982 291 120 551 32 622 632 805 816 51 703 105 453 124 520 697 676 710 61 285 807 728 724 703 733 483 128 800 639 283 833 34 438 109 636 146 394 926 899 376 687 193 768 712 818 299 712 90 725 110 450 219 104 544 555 577 622 572 138 581 480 978 337 187 506 44 843 211 28 269 939 649 628 920 452 819 509 769 735 422 335 700 828 771 228 177 435 686 839 521 801 412 872 965 193 680 114 3 823 873 983 248 889 642 717 744 972 464 118 524 202 200 539 888 892 523 312 264 422 904 208 28 248 595 562 67 43 4 944 239 715 403 417 163 819 381 170 954 799 4 526 334 705 425 601 964 820 178 457 570 825 521 327 670 326 530 611 240 545 978 765 668 110 774 420 466 124 782 723 399 324 31 942 837 617 45 985 695 950 30 626 66 572 317 806 310 220 751 302 975 354 892 597 984 674 298 771 235 204 885 871 654 368 231 934 422 264 303 805 754 328 261 645 118 164 350 788 581 557 968 528 878
746 899 340 396 560 653 457 369 364 591 991 953 965 754 180 108 512 328 809 662 295 815 222 282 671 173 191 252 174 307 628 329 974 300 207 882 173 13 290 969 554 669 388 768 903 600 537 381 90 675 227 875 402 153 969 218 587 855 513 147 791 656 613 564 759 368 747 160 767 849 681 728 200 851 745 380 690 350 552 644 827 946 684 649 107 595 761 307 170 76 343 867 113 669 219 781 373 202 928 128 890 903 469 722 301 425 72 724 82 523 416 591 15 289 291 610 717 122 130 681 695 417 31 172 611 320 1 375 908 300 976 947 539 519 664 620 579 852 523 618 71 406 475 529 627 713 259 181 752 821 168 977 832 158 330 823 609 176 459 790 345 393 450 177 20 166 610 570 936 397 899 182 151 396 133 360 492 270 534 731 862 915 157 120 927 224 697 44 162 779 359 857 212 492 439 970 619 298 960 960 209 239 848 568 190 790 407 183 599 841 258 445 229 74 57 658 970 783 696 804 859 496 910 626 840 598 49 366 941 788 187 916 705 845 194 161 305 376 737 308 387 885 410 986 132 905 735 971 234 72 661 255 784 765 358 519 802 643 536 879 288 416 934 233 189 265 473 290 603 202 245 674 988 901 665 501 622 718 711 231 392 187 297 181 415 905 183 628 325 452 581 293 327 213 78 573 904 685 830 699 602 746 754 247 371 515 108 316 588 704 390 76 689 773 771 200 760 835 300 270 118 229 204 984 982 947 770 843 27 428 69 684 651 806 491 734 60 209 188 833 713 980 124 103 959 582 517 807 485 816 895 984 53 192 727 977 482 358 992 656 246 208 598 318 429 629 849 957 937 955 98 140 623 579 424 858 405 418 566 12 434 439 224 448 14 215 386 288 76 463 818 841 626 405 954 561 177 598 978 991 61 978 463 70 687 410 195 619 869 860 243 526 334 967 763 826 915 501 256 526 116 635 544 250 655 460 84 790 436 759 643 162 973 233 363 486 822 343 146 743 633 29 929 615 744 799 139 275 596 796 699 772 140 769 776 503 919 360 54 198 294 151 43 201 319 707 531 327 851 457 167 338 838 168 11 750 541 852 94 838 901 119 725 305 440 976 886 534 186 931 185 121 660 180 632 642 134 450 987 135 634 743 276 535 205 872 56 164 946 822 488 777 857 856 122 607 955 845 975 354 193 913 583 391 360 556 0 289 553 416 75 608 263 680 913 581 417 904 306 163 918 282 238 72 147 443 774 781 570 920 377 441 220 547 738 185 136 302 446 601 814 961 729 250 428 681 406 640 35 169 625 289 472 528 65 712 260 992 999 909 7 63 269 206 842 644 701 120 217 689 30 257 520 286 557 829 310 121 944 619 41 406 232 784 813 837 670 740 128 532 935 398 548 704 304 958 567 38 828 172 986 602 127 820 686 883 891 83 150 462 92 387 835 58 679 968 855 337 893 626 216 896 880 258 400 666 339 646 872 212 396 941 874 506 958 686 507 897 160 955 549 664 957 190 458 887 551 458 484 625 777 454 328 574 508 313 823 3 820 722 18 369 460 139 600 725 175 117 6 755 546 462 221 405 710 590 242 600 787 846 967 341 409 85 646 122 624 683 796 579 782 783 223 71 812 577 3 939 962 212 45 707 155 941 341 459 121 466 667 192 758 813 920 642 39 906 257 110 275 560 206 438 141 664 357 848 749 933 101 818 950 545 131 61 68 648 719 656 320 829 215 264 179 535 86 88 399 851 506 349 16 298 498 13 145 900 993 311 64 425 29 8 865 647 12 787 532 719 235 884 444 548 333 603 316 828 942 485 914 477 289 192 479 89 287 677 282 429 114 103 765 957 721 629 218 836 730 614 509 84 271 420 707 203 724 108 431 14 395 223 731 546 481 826 604 302 693 869 110 202 956 938 499 129 966 478 790 860 572 538 296 766 621 903 443 743 906 245 385 229 811 621 804 449 923 118 702 464 998 596 514 661 896 818 496 486 21 538 543 691 839 145 683 758 608 757 772 357 887 977 293 121 326 229 590 301 477 271 511 488 575 879 996 932 378 570 733 12 637 839 315 869 430 438 380 357 99 946 389 680 983 602 979 58 419 941 159 339 556 463 268 303 74 502 726 3 2 909 528 141 311 589 669 616 394 115 780 107 607 430 83 134 87 850 561 906 255 102 736 608 486 359 939 14 866 190 423 175 708 36 111 880 251 489 240 647 715 842 393 632 709 351 66 75 739 149 391 448 877 763 163 999 677 556 298 524 13 952 67 267 497 643 846 950 864 218 274 256 362 615 230 286 792 628 433 803 836 517 228 326 142 166 924 574 356 191 284 275 470 752 612 846 161 452 773 615 169 527 302 375 925 379 117 532 62 346 538 755 37 700 816 571 884 403 852 721 438 675 375 962 900 389 905 482 521 258 199 924 574 982 644 272 805 305 524 931 654 138 663 799 432 93 844 376 213 57 501 245 878 714 401 843 462 374 42 142 597 558 559 910 795 749 314 455 757 596 40 835 630 353 799 452 376 970 779 118 451 71 740 414 102 632 50 782 535 914 158 828 589 924 947 469 476 572 119 410 413 38 547 934 478 693 605 559 447 637 442 94 152 275 586 640 783 285 352 523 418 415 817 290 963 822 354 905 585 263 542 989 732 954 718 131 379 998 468 852 803 42 233 575 335 308 980 240 916 877 266 226 104 339 850 28 313 639 793 707 829 535 768 724 201 162 529 412 640 65 801 54 894 379 435 594 578 833 154 491 742 371 144 942 505 965 448 815 181 448 932 619 629 354 426 651 785 664 32 536 109 925 948 292 675 762 135 240 688 479 971 868 642 441 685 916 769 779 750 575 706 149 614 699 370 989 95 32 453 919 324 688 961 33 93 65 616 33 698 441 870 413 639 178 208 984 778 80 176 717 342 344 968 336 775 578 568 265 871 143 945 578 647 452 471 556 595 306 383 132 755 694 344 283 368 703 182 597 24 64 285 903 437 648 79 115 336 761 510 682 592 292 273 715 807 118 281 810 977 732 847 677 584 55 788 573 47 121 756 833 272 389 308 802 545 282 332 298 96 224 917 823 635 227 885 981 353 917 824 453 892 290 461 125 898 196 666 516 636 443 868 263 921 896 156 939 691 924 856 885 826 728 881 640 143 282 854 346 940 282 421 984 653 154 909 769 211 687 540 156 283 724 214 978 348 682 280 137 606 433 97 745 563 658 533 506 576 285 307 908 845 982 129 772 650 655 981 18 261 104 153 422 412 502 703 67 317 226 582 690 808 134 617 447 985 85 196 932 883 72 831 279 526 961 286 807 323 903 674 82 355 791 404 398 888 310 656 317 815 74 106 94 445 728 952 467 530 331 349 413 88 87 384 652 22 908 873 78 863 174 249 373 573 996 797 589 125 746 911 67 712 465 593 553 248 459 337 533 9 332 374 11 786 856 247 606 989 182 239 818 454 712 33 668 692 305 351 248 676 781 620 936 279 641 292 436 178 555 411 874 149 65 346 612 781 159 949 216 81 521 172 999 748 858 867 851 743 285 464 973 722 637 403 62 397 730 493 948 649 966 28 827 569 697 500 760 365 56 26 748 236 462 912 405 580 889 930 843 798 802 408 780 751 501 837 111 312 428 198 176 668 359 861 747 244 614 858 932 253 64 398 68 8 979 51 787 720 32 91 71 202 479 882 875 984 505 938 629 5 967 115 934 52 644 89 693 369 16 361 183 931 139 794 716 474 707 994 758 571 853 680 211 843 325 525 312 723 200 299 748 502 629 516 694 487 616 565 394 631 911 148 63 277 685 821 141 645 678 427 365 270 364 36 599 425 630 907 41 673 172 23 246 58 542 381 764 77 776 789 230 123 252 165 444 902 572 120 3 19 259 192 343 503 641 714 887 226 792 728 183 166 227 879 30 350 667 331 241 806 601 995 420 678 208 953 283 34 732 267 478 562 932 318 802 672 128 329 686 63 733 527 781 465 241 810 973 112 11 704 506 716 503 833 444 262 258 321 899 59 985 171 155 875 353 38 133 753 400 764 341 452 309 641 716 456 402 164 70 943 135 926 486 615 127 367 331 860 244 550 611 73 176 489 484 203 571 522 749 225 859 990 376 197 17 441 794 4 603 658 541 372 648 741 307 922 781 322 977 652 158 309 129 231 397 964 739 254 666 853 115 558 630 103 264 972 481 700 614 480 865 555 954 997 55 80 849 422 957 897 683 601 561 420 811 138 85 137 170 347 110 338 364 766 871 466 184 659 478 657 309 210 920 694 850 876 171 414 788 662 341 44 187 504 564 303 608 638 588 382 629 100 41 126 382 264 289 519 3 449 688 825 166 494 940 70 30 682 182 734 749 250 768 184 306 618 1 819 311 48 871 933 189 105 858 483 192 951 752 55 675 455 8 564 696 591 435 577 401 800 911 278 553 648 715 252 204 594 840 518 790 85 610 265 45 10 186 889 618 241 410 495 251 762 54 17 145 467 231 490 221 237 728 834 367 366 267 46 947 515 249 841 667 25 633
44 679 123 881 253 248 609 43 709 966 861 362 376 392 105 47 545 709 833 72 64 53 171 244 777 449 517 237 35 414 992 546 881 919 389 905 476 218 700 472 427 421 254 798 276 740 345 199 96 659 395 201 746 75 625 211 139 170 787 445 980 412 800 441 535 959 675 497 745 342 858 860 481 235 433 834 155 538 91 610 503 546 292 611 467 109 987 684 919 894 558 504 454 876 947 826 699 944 26 3 997 643 444 916 661 979 629 757 626 937 193 854 933 221 900 78 218 196 103 395 172 322 361 760 619 276 779 18 318 446 993 566 863 959 786 598 61 295 134 706 573 681 543 15 30 757 853 675 204 781 484 94 225 903 154 717 624 292 397 557 201 420 423 722 464 160 648 197 190 994 291 751 520 366 472 881 278 662 125 226 884 511 931 264 409 881 935 887 212 561 910 704 460 658 465 658 140 334 906 62 240 38 344 414 349 793 647 26 499 770 869 484 75 304 182 734 590 288 579 992 445 98 852 991 272 965 480 565 526 935 815 261 645 6 431 472 239 934 180 101 268 970 271 346 40 607 643 421 219 145 636 486 866 526 297 63 588 735 880 387 757 480 457 711 371 588 53 436 51 462 621 199 245 51 437 67 468 379 115 833 394 293 896 716 685 515 60 252 446 682 704 525 14 282 490 88 279 275 799 51 197 630 667 132 131 782 877 400 88 273 839 55 862 199 754 897 76 575 504 595 618 568 996 364 16 769 284 405 470 109 455 935 802 228 599 785 876 246 328 82 398 353 697 475 965 682 510 718 614 490 654 80 369 396 594 712 789 29 570 619 676 413 323 782 970 360 359 867 221 886 237 938 822 681 422 746 938 703 918 220 408 817 485 320 657 929 766 41 449 293 964 214 538 189 8 602 605 559 653 486 430 31 857 744 601 928 343 599 529 274 696 434 147 394 478 711 50 897 743 905 391 806 285 194 42 575 952 531 958 9 990 143 519 100 176 235 144 723 831 57 258 341 18 602 638 766 65 354 23 847 321 815 21 711 199 939 231 583 399 626 28 676 542 481 509 409 902 990 650 810 305 122 295 659 826 940 249 73 557 309 531 437 568 676 597 374 751 680 331 207 107 127 282 590 984 994 553 879 462 792 728 970 937 808 224 117 9 784 893 371 986 709 159 573 582 305 67 947 842 307 649 73 238 778 492 142 569 958 192 432 367 113 679 667 528 223 452 575 908 872 348 475 223 887 346 738 52 398 497 436 841 1 233 120 830 141 620 738 744 210 809 760 236 892 592 603 266 260 727 11 405 18 508 237 325 30 930 615 961 971 688 247 269 47 72 29 435 872 384 881 720 329 840 841 381 710 150 552 849 699 47 772 342 41 518 98 56 423 149 279 759 978 892 642 289 466 630 645 960 939 84 529 793 721 252 957 949 867 138 609 813 665 259 299 674 596 222 111 117 719 129 490 6 538 530 613 985 518 211 449 216 574 420 737 552 534 277 407 879 657 37 213 521 186 978 364 260 868 198 859 818 234 998 13 97 20 286 77 882 199 795 531 242 67 353 991 421 461 702 201 936 425 55 842 660 154 913 769 959 234 555 981 341 837 145 354 834 288 424 610 469 106 969 103 760 113 337 34 205 329 613 271 753 4 874 878 133 150 672 892 57 101 887 587 507 780 693 322 549 416 821 785 39 963 63 519 522 322 847 952 441 169 631 145 775 739 515 807 475 588 566 360 718 823 796 435 942 36 275 1 945 171 209 417 928 759 500 340 181 285 845 512 824 479 678 500 612 957 617 982 770 942 95 416 101 592 765 229 792 665 513 866 664 419 717 281 604 978 780 755 810 100 814 625 385 88 390 360 995 483 732 263 633 426 912 238 595 504 404 462 206 136 823 398 769 127 742 911 43 234 127 524 885 534 730 856 656 170 805 234 49 599 778 906 652 420 357 716 99 416 229 989 898 654 811 248 681 32 320 58 487 706 364 780 473 124 137 356 506 136 87 259 803 456 907 188 843 816 711 45 794 529 788 680 565 518 733 866 955 222 864 576 577 886 812 955 994 95 162 524 583 927 370 998 79 574 483 469 434 996 213 772 217 754 380 231 443 949 875 480 355 643 536 607 747 564 377 478 25 816 921 7 790 900 917 429 505 27 406 267 755 932 713 2 122 318 352 775 142 616 10 163 514 366 859 735 429 536 474 429 299 381 850 306 196 210 274 707 32 759 806 84 141 443 45 700 114 707 550 903 981 603 78 590 15 273 716 309 166 343 905 821 525 626 835 125 662 407 451 594 340 122 332 399 524 575 234 666 202 194 889 22 382 235 670 324 895 770 488 209 170 340 347 150 920 852 729 173 158 807 230 437 0 773 817 555 781 813 393 431 991 924 939 137 586 189 491 640 816 60 215 432 301 284 7 468 255 775 220 762 596 79 710 527 771 256 228 365 516 464 828 639 541 314 373 353 957 852 846 874 466 343 712 50 749 677 415 410 512 832 610 25 651 563 314 241 578 412 104 237 637 293 962 683 482 884 498 962 68 949 807 399 304 778 783 884 168 642 561 273 89 194 576 610 616 207 163 991 207 169 74 929 80 352 677 302 13 738 551 52 36 141 798 920 165 240 178 237 774 287 93 972 943 685 671 219 883 896 915 723 458 48 865 959 188 359 489 426 593 509 108 653 623 809 187 553 663 359 73 892 315 795 59 823 11 633 477 777 741 155 868 287 873 98 263 335 336 782 669 435 210 174 366 523 644 556 641 907 725 585 351 623 562 888 316 338 982 950 589 389 687 307 548 310 854 654 448 189 450 456 899 594 890 900 934 677 250 563 691 633 350 78 829 677 563 171 983 649 587 854 326 420 690 142 232 586 642 414 241 242 581 852 606 266 974 625 177 266 572 123 967 14 261 702 682 427 335 329 560 950 161 416 77 765 782 25 403 750 904 441 922 315 411 492 546 693 832 357 189 392 903 41 532 52 262 586 265 810 870 455 680 180 306 758 628 534 924 46 494 700 736 17 128 222 689 78 722 598 772 65 368 462 719 368 820 693 495 572 247 871 303 480 90 990 692 503 764 717 923 692 584 727 851 941 256 580 333 750 740 656 329 452 191 442 17 221 136 645 914 546 694 512 362 650 453 485 950 653 911 730 124 838 977 402 339 207 932 121 686 337 708 533 48 656 308 410 227 845 363 373 360 685 402 821 288 817 735 756 248 951 186 155 600 441 194 167 668 887 511 260 419 323 126 727 547 509 12 629 94 197 413 184 148 623 973 171 615 137 731 446 358 870 41 286 135 450 855 879 567 381 758 437 909 73 878 506 533 651 143 986 156 928 953 889 330 944 941 985 493 271 871 285 426 507 111 450 387 765 867 767 502 826 287 425 634 14 447 214 988 779 979 662 523 923 946 346 173 927 966 726 432 288 226 692 4 463 640 934 270 646 944 336 635 22 706 927 195 705 886 624 246 189 951 842 257 91 976 326 235 894 598 896 891 791 703 21 293 105 948 23 132 658 102 765 120 354 486 173 901 836 721 169 383 267 646 482 251 333 121 887 98 509 785 518 684 74 459 179 151 834 200 108 698 358 479 80 440 278 673 170 374 597 185 324 527 68 338 438 46 84 319 455 302 549 400 606 860 268 164 496 5 627 496 588 58 918 848 812 963 323 827 700 378 16 723 172 208 305 29 532 283 717 658 625 767 61 130 479 356 715 116 879 280 932 442 237 418 158 539 811 916 370 113 763 153 818 784 563 554 170 897 58 392 318 365 416 119 8 666 119 69 419 401 882 665 925 312 119 756 931 416 657 175 370 169 548 428 727 836 43 927 832 62 488 414 585 607 455 683 276 801 956 19 544 844 548 243 64 768 654 311 434 179 638 38 524 999 662 24 628 739 847 34 108 100 899 575 604 317 350 324 715 273 886 632 680 925 607 300 133 707 634 290 583 819 591 655 714 734 79 989 917 281 233 92 670 611 226 407 492 894 338 83 341 926 346 157 501 726 582 396 292 31 490 724 686 574 997 146 915 167 318 417 646 425 285 118 174 627 772 334 820 872 380 808 763 86 40 27 110 296 619 106 757 856 483 184 229 71 10 70 631 379 201 804 84 761 868 439 197 264 782 797 770 66 688 313 860 110 77 322 197 2 432 109 906 33 733 298 543 622 58 929 656 564 208 971 341 412 585 591 668 608 248 571 801 837 87 388 122 307 928 838 17 773 641 54 483 748 917 763 192 776 599 737 198 659 392 310 643 82 870 544 82 20 721 714 974 372 788 705 910 112 864 463 853 888 760 203 543 3 139 214 711 534 579 183 921 294 800 752 716 940 367 762 961 410 773 602 871 375 34 954 630 327 260 580 774 537 263 85 512 456 748 267 350 639 585 152 409 559 126 556 276 461 909 825 953 968 381 174 486 501 539 603 109 436 24 956 208 701 904 540 215 438 488 244 299 738 588 386 649 471 81 22 912 309 779 585 458 160 495 81 66 695 546 975 659 354 29 715 872 1 959 750 451 791 61 972 866
773 677 619 166 848 431 767 883 511 795 697 581 228 648 895 405 11 656 657 887 809 353 568 363 629 94 159 142 255 400 284 423 330 216 925 132 453 600 632 540 535 368 749 939 393 432 467 61 293 369 67 780 686 762 280 60 261 822 274 79 696 242 868 255 86 294 786 985 921 273 935 285 835 981 148 308 627 485 857 895 815 432 101 408 484 358 647 833 410 916 434 799 896 848 53 183 772 427 727 846 190 528 705 805 260 964 546 632 273 773 640 374 711 110 163 61 242 941 769 366 385 705 988 183 402 425 55 491 13 145 558 629 254 350 541 286 275 343 90 568 238 992 612 712 960 302 606 98 566 468 460 183 903 119 491 7 291 931 171 112 919 426 918 452 620 407 302 190 403 921 407 244 755 971 684 504 250 322 899 466 15 699 440 257 487 122 70 416 223 652 845 9 816 673 770 821 196 66 746 425 240 765 230 422 969 693 9 348 489 30 865 27 651 239 761 984 771 547 946 938 551 589 609 212 366 720 630 801 766 871 167 396 298 157 411 908 229 797 688 647 476 956 836 591 611 991 616 338 782 574 331 910 591 697 666 181 631 146 322 712 622 930 449 275 264 771 231 185 203 880 654 895 270 109 439 230 233 722 191 297 944 292 526 628 96 578 43 768 892 865 115 298 312 692 803 786 690 10 91 437 490 311 108 407 397 637 338 985 681 790 23 884 364 33 785 676 941 715 583 99 216 209 828 231 35 882 437 663 957 437 717 655 823 486 22 637 610 142 271 112 504 466 24 718 735 222 660 592 670 198 621 225 929 754 794 729 166 155 471 381 928 950 863 136 574 325 904 372 44 659 980 915 675 412 933 211 878 439 890 712 404 623 226 583 843 73 936 912 89 758 239 73 168 871 995 82 210 586 113 842 774 726 970 924 132 395 724 114 475 893 642 948 838 469 277 1 668 750 408 100 243 112 470 416 428 939 793 700 447 355 594 450 945 513 194 778 979 749 830 829 320 251 149 236 739 703 184 741 297 638 206 78 580 329 884 47 1 860 844 263 888 855 413 506 707 256 485 262 859 488 641 521 972 725 656 98 112 116 146 382 492 962 573 526 201 951 66 688 861 814 292 595 207 141 502 197 27 716 282 896 104 396 384 827 528 291 570 173 150 361 162 457 380 437 509 717 588 128 128 458 466 442 523 562 869 659 911 833 644 880 117 458 94 582 64 24 881 673 269 407 204 941 185 226 498 953 45 188 143 299 83 689 577 619 734 715 339 416 796 481 369 295 506 907 706 445 508 116 931 410 33 991 976 639 704 23 40 857 25 210 864 494 579 209 267 691 130 934 762 962 10 667 473 267 463 692 874 969 505 91 51 999 817 254 947 830 182 923 218 704 561 993 119 769 777 894 488 430 246 566 812 999 500 323 290 863 916 590 202 950 429 73 172 99 78 965 386 631 398 515 28 655 406 792 791 873 442 493 730 324 534 169 421 702 76 772 758 36 556 129 819 284 991 61 853 937 495 133 547 914 37 643 703 306 465 409 725 196 949 420 175 474 412 328 59 678 856 773 959 942 768 342 350 161 356 809 634 507 335 157 750 908 653 849 909 282 177 987 562 458 626 317 109 42 637 309 479 348 775 192 669 600 455 588 5 268 593 682 430 284 288 494 805 885 305 248 315 147 701 80 952 273 646 718 880 109 472 623 778 825 994 324 659 531 870 334 691 611 221 190 200 815 658 217 831 67 16 229 655 503 875 312 993 912 999 755 248 103 557 479 623 265 486 980 517 202 317 242 676 980 648 687 633 661 213 270 387 475 268 956 187 56 985 539 847 28 664 880 180 906 927 253 409 388 46 892 12 544 448 314 155 983 624 364 694 721 776 94 368 942 663 91 810 585 54 241 834 365 827 51 423 816 837 226 821 312 313 2 329 646 589 494 689 185 924 120 876 742 357 441 122 857 954 797 569 60 445 940 614 993 513 616 522 596 913 383 415 83 370 313 181 49 461 150 582 642 220 576 536 758 553 735 712 122 105 679 974 372 789 676 396 198 824 58 340 961 98 340 555 557 29 895 419 945 283 476 720 543 161 928 139 340 400 402 540 193 189 526 615 812 88 786 563 459 643 495 617 665 855 321 68 851 894 80 975 666 74 367 760 416 587 301 235 250 784 282 38 60 716 765 265 989 469 389 336 758 603 731 898 550 709 239 249 756 908 79 781 822 478 136 349 266 323 676 531 523 137 606 886 185 359 546 971 683 6 942 542 295 922 395 748 19 425 511 63 862 8 995 272 752 601 664 100 516 891 680 95 505 652 201 281 903 129 1 295 959 515 134 296 90 121 747 314 154 259 544 199 465 308 343 85 730 227 998 347 581 649 983 518 751 872 890 72 228 996 967 422 173 36 966 31 384 586 912 457 791 337 948 142 498 826 591 605 991 47 189 154 771 930 85 344 247 214 321 698 983 692 416 464 127 127 397 939 478 333 526 420 459 512 923 493 624 343 545 788 128 26 699 111 717 234 438 602 403 450 127 169 270 279 528 951 639 674 653 685 627 232 745 118 273 136 693 426 114 224 297 236 825 48 386 997 937 741 871 474 687 358 158 721 544 851 356 820 640 537 149 699 830 222 895 600 860 858 4 123 142 251 707 961 165 375 954 743 285 71 884 316 509 114 524 585 763 862 368 205 36 183 183 529 212 718 635 107 573 178 862 595 650 65 11 736 188 598 300 525 193 2 619 628 543 211 379 215 846 390 354 418 510 160 835 444 877 328 643 825 216 792 270 981 582 346 287 756 379 765 360 744 890 902 182 986 736 693 580 14 832 7 797 920 577 592 329 833 614 80 858 401 335 519 123 84 806 285 195 965 588 722 454 451 848 452 500 499 818 304 678 153 974 219 494 799 574 733 313 377 328 740 117 948 301 432 134 984 443 745 74 303 457 165 807 964 840 399 232 454 711 501 746 977 887 679 474 497 161 362 478 141 943 140 865 801 251 446 152 367 763 829 715 244 28 192 892 841 226 973 654 915 755 247 369 4 130 524 869 661 803 738 309 822 130 278 65 887 525 532 176 3 731 914 857 687 944 567 493 808 27 152 452 342 368 604 299 599 238 0 371 530 16 92 314 417 528 32 892 42 229 958 408 885 691 209 337 956 48 332 35 923 578 710 414 751 855 73 993 345 416 355 17 917 722 950 187 850 280 144 357 241 181 942 264 416 690 379 943 483 135 578 597 672 854 158 785 962 669 365 67 912 960 18 668 780 3 60 793 58 160 807 656 662 744 726 464 186 772 354 951 147 77 700 102 468 717 549 760 21 891 521 217 678 259 907 752 391 230 327 693 800 38 75 626 544 961 548 897 19 658 708 631 527 447 889 740 650 205 545 73 353 955 443 613 459 577 157 369 126 53 673 760 253 857 225 128 496 162 645 412 596 337 97 875 174 478 926 297 572 726 989 623 510 209 990 519 900 919 106 596 795 419 802 977 938 319 873 119 176 341 286 137 431 40 520 775 667 734 311 869 581 590 116 912 276 22 289 871 319 669 371 742 138 699 554 338 714 991 458 585 559 349 52 120 348 54 245 239 613 744 307 672 713 99 361 552 306 518 378 573 883 1000 715 923 943 318 102 386 729 808 81 213 258 781 383 530 866 321 806 233 69 31 560 628 424 675 998 587 103 762 173 43 125 216 565 239 326 792 846 907 854 896 940 495 842 263 482 751 324 423 131 969 237 438 310 936 814 133 208 446 372 126 702 720 905 443 897 223 93 162 193 669 747 709 671 667 538 253 57 200 341 320 433 587 787 639 436 45 266 817 435 710 683 3 937 902 374 463 719 648 539 72 77 728 56 278 82 29 392 882 963 302 813 649 737 572 363 988 318 700 110 579 575 542 901 901 763 900 728 946 590 430 790 484 818 364 462 977 877 666 301 585 752 881 832 737 381 872 124 889 638 813 480 515 49 948 682 501 198 3 987 460 953 317 571 520 983 571 839 901 742 656 294 355 30 457 99 838 543 147 723 119 992 672 373 239 608 764 256 223 351 308 20 859 494 906 179 359 507 413 798 377 41 601 262 316 966 288 731 920 195 387 968 946 516 479 334 270 732 978 764 372 893 592 134 541 352 794 584 203 779 579 39 355 503 411 197 198 252 588 759 748 441 988 695 299 79 177 932 246 151 139 287 343 871 6 882 681 156 657 607 247 321 676 61 777 360 458 481 948 389 368 170 289 17 530 576 997 677 583 188 902 309 947 639 899 625 183 811 765 299 171 978 614 414 249 34 154 427 954 87 55 456 891 635 502 135 690 636 954 395 898 783 228 860 119 376 51 753 876 597 920 754 686 757 993 982 891 438 620 257 177 804 419 840 670 212 801 514 528 133 478 552 409 120 734 967 572 910 856 325 133 955 352 388 620 564 204 263 419 50 398 849 603 382 162 394 961 665 96 906 545 145 226 797 559 300 380 867 21 618 557 852 315 405 84 62 92 164 937 533 200 217 823 680 875 934 911 879 581 550 122 477 777
412 874 675 922 165 595 856 560 684 421 285 126 836 978 580 746 302 946 900 132 376 877 414 383 266 427 197 99 329 342 296 52 331 79 726 756 462 971 300 960 441 395 444 31 712 617 15 505 864 905 10 582 742 718 710 596 535 410 66 267 53 922 600 265 155 124 1 133 899 217 562 444 196 208 437 517 583 168 546 367 613 610 904 864 612 385 903 293 818 694 826 221 187 892 71 473 325 892 399 430 473 28 705 21 391 423 722 867 420 28 17 360 907 543 676 729 744 660 791 711 519 841 573 546 16 148 358 243 265 792 625 487 996 563 564 907 571 715 650 376 688 140 620 824 471 203 85 387 925 182 865 54 658 254 783 35 523 943 990 723 970 117 543 264 682 532 188 216 202 366 127 740 540 791 599 108 257 167 120 838 426 574 839 256 883 184 357 879 478 12 860 397 633 83 138 786 318 206 163 114 802 523 567 841 813 108 100 177 842 982 321 946 526 201 173 25 569 617 817 120 918 425 361 30 730 878 816 894 949 903 614 268 671 884 442 766 971 912 364 923 45 140 121 608 680 327 820 324 690 987 832 758 477 206 409 906 488 601 286 492 895 870 920 180 207 44 738 885 214 83 107 55 743 178 427 648 621 222 643 232 776 929 279 442 373 992 559 990 68 469 448 101 435 344 700 302 958 285 389 757 390 666 159 736 880 946 888 739 402 341 324 927 737 982 486 627 396 526 545 302 716 972 284 744 966 134 377 54 97 122 443 872 190 429 500 748 90 232 44 114 146 137 410 279 806 420 243 299 528 855 557 959 805 83 303 879 381 77 305 593 531 885 33 709 608 129 440 479 42 966 92 524 175 674 759 972 379 925 397 81 323 489 509 629 262 979 746 571 59 307 445 427 945 321 502 37 734 166 267 829 211 262 360 170 449 901 3 739 490 732 200 8 201 402 979 509 985 622 963 722 955 239 512 634 694 840 403 81 205 113 162 844 317 763 741 637 969 938 411 416 224 4 930 542 277 946 648 987 997 599 854 823 740 696 342 520 212 693 933 770 401 130 25 199 26 935 149 790 326 279 797 631 697 334 283 892 264 557 404 36 848 673 2 186 911 405 236 500 601 34 518 310 39 367 585 595 765 317 539 29 884 450 978 174 384 230 413 852 771 988 31 28 516 918 626 482 604 107 480 841 290 418 938 289 926 294 151 540 347 560 158 441 487 795 339 816 275 358 683 725 472 397 841 192 36 913 623 977 808 745 859 699 704 439 855 96 556 237 838 272 507 65 959 541 237 910 450 859 183 177 764 943 23 205 858 4 693 540 494 208 400 790 341 465 686 403 762 238 419 420 924 842 566 188 250 200 721 660 67 530 297 328 673 349 439 492 194 949 584 465 103 21 179 344 691 101 898 826 126 643 184 361 754 575 13 403 965 210 372 858 695 922 847 751 52 245 757 337 152 191 724 155 177 443 96 509 944 884 719 854 641 847 333 234 468 339 105 856 368 518 98 151 485 944 222 672 6 105 315 640 407 359 922 662 246 930 591 349 114 156 885 9 388 83 547 702 268 844 137 421 787 129 521 361 766 680 624 541 782 152 104 170 638 386 219 442 831 529 87 117 273 599 287 405 178 718 678 91 542 397 497 503 416 751 199 535 84 462 247 954 429 860 233 20 874 19 767 58 125 634 679 197 239 204 49 726 483 555 343 968 291 219 619 222 143 334 27 648 714 336 14 216 748 669 589 133 130 15 309 290 308 13 80 242 934 702 479 102 22 601 881 755 47 754 172 253 50 455 415 633 773 634 632 649 235 124 192 148 715 155 514 868 822 707 821 860 366 18 292 414 940 768 119 435 77 8 565 863 868 611 657 690 58 351 772 306 587 392 876 535 873 27 157 129 110 564 857 840 170 20 281 883 894 954 301 215 961 64 558 23 952 979 893 169 665 909 465 755 718 299 572 796 696 604 668 982 457 912 548 517 299 777 476 918 160 270 937 796 758 919 833 782 111 38 982 308 136 936 336 160 630 549 781 259 387 746 919 875 844 896 962 210 493 254 672 153 35 325 353 417 499 386 867 24 577 173 928 683 702 669 313 419 461 966 41 113 370 762 18 356 987 909 78 901 356 934 350 136 666 201 779 597 293 260 498 254 862 26 729 706 906 768 7 702 552 383 537 533 789 745 367 323 101 839 654 413 369 207 124 732 701 176 935 991 195 675 871 708 610 812 956 714 788 742 735 108 128 473 115 413 12 538 221 466 809 191 749 472 251 564 709 209 217 588 134 340 348 891 0 212 863 803 79 992 636 771 505 528 775 188 204 673 703 794 112 173 957 765 793 260 258 476 436 128 203 325 974 291 988 345 144 312 790 65 785 899 994 131 588 619 56 736 586 118 21 54 355 349 123 817 422 153 960 200 568 749 94 348 615 292 698 665 20 867 921 462 646 129 428 948 474 457 999 902 29 251 322 834 306 30 294 212 491 413 351 824 616 377 801 737 24 619 232 943 394 672 234 690 4 689 770 297 431 748 133 702 784 63 755 227 421 601 875 383 168 717 753 614 549 551 840 717 598 257 226 800 720 800 574 622 453 114 248 567 745 367 95 138 310 367 823 558 882 313 225 826 602 641 887 424 34 427 932 576 532 170 278 424 334 511 464 978 467 929 891 755 118 620 354 80 406 196 647 982 252 552 533 381 995 912 815 561 132 245 845 35 447 471 645 45 352 870 596 535 451 286 5 169 513 885 524 419 800 922 739 64 210 626 254 538 728 143 711 431 651 681 889 766 174 269 642 730 634 833 176 653 363 927 32 6 48 325 849 730 216 761 916 449 153 336 662 960 298 293 530 534 649 586 378 778 256 562 482 52 635 873 425 637 964 866 506 742 761 254 852 479 423 823 337 301 215 630 456 360 792 185 11 610 466 625 917 542 685 166 991 64 628 194 69 352 663 862 62 837 508 756 432 672 681 570 307 994 981 493 830 907 148 209 778 696 950 633 605 13 622 470 780 442 611 670 777 893 131 738 908 553 102 527 973 80 597 305 65 650 209 832 582 777 879 44 218 220 618 533 689 734 169 530 707 126 249 135 359 934 814 579 271 829 83 268 38 886 63 187 799 627 344 226 902 202 967 672 659 139 145 576 976 329 260 80 575 65 640 184 983 346 576 585 890 967 150 869 371 419 786 838 794 105 699 941 330 336 338 459 674 82 828 635 208 32 288 94 182 640 454 324 135 379 335 698 88 714 392 723 909 711 408 833 417 658 503 19 717 218 527 901 244 197 872 25 319 482 484 331 489 310 824 692 167 760 220 92 897 971 763 74 861 403 245 618 581 312 896 320 595 953 947 363 460 255 768 637 892 528 186 509 972 594 853 28 795 219 99 942 534 527 46 764 655 520 869 679 139 561 520 789 980 62 19 477 977 775 667 73 550 348 259 579 927 30 327 389 914 412 346 143 905 410 109 483 161 398 455 927 74 378 736 358 804 713 375 608 223 416 923 832 470 300 229 195 475 368 380 243 912 259 193 325 181 488 603 530 8 637 517 217 276 550 998 931 166 514 515 555 829 232 40 821 756 874 147 676 563 619 430 136 261 969 948 973 835 855 929 476 807 606 732 978 374 650 774 401 954 971 459 205 910 273 913 272 227 254 164 396 607 574 481 150 213 774 592 824 989 562 228 91 433 938 116 187 656 67 986 778 811 587 253 357 9 545 198 847 73 465 536 874 827 891 458 71 51 635 731 139 206 423 968 825 725 512 631 208 886 574 438 144 495 419 555 736 522 789 180 41 723 732 953 692 60 952 191 816 951 592 504 702 141 745 349 473 660 994 901 945 769 758 93 597 942 659 877 773 834 697 328 268 870 661 282 337 629 520 941 281 639 678 931 437 687 581 661 390 846 720 733 812 37 560 525 276 798 45 340 562 553 449 382 911 975 719 501 848 590 698 825 341 108 526 851 361 289 792 304 769 238 10 463 967 89 938 627 184 609 256 231 823 992 865 154 847 492 178 240 958 760 48 570 103 594 351 272 118 637 254 469 743 55 90 810 330 189 830 796 300 915 998 393 922 993 736 263 134 140 6 561 394 185 720 241 898 345 458 418 13 106 99 560 672 843 78 747 682 129 834 117 760 670 269 617 248 653 648 82 118 529 964 314 468 43 509 850 423 171 177 269 227 692 101 316 767 113 329 72 230 242 379 362 841 652 104 295 594 579 134 644 746 91 764 280 624 677 270 984 154 274 659 320 856 669 304 385 488 706 338 255 844 878 812 395 161 544 175 939 764 837 112 541 724 230 22 86 223 332 861 311 677 510 168 752 232 664 671 61 372 819 938 751 188 70 563 936 593 750 2 551 78 386 752 713 599 424 420 270 725 57 152 156 594 64 578 446 84 812 328 383 406 365 274 28 595 76 883 142 981 538 825 943 511 312 37 866 717 54 69 511 747 452 443 75 300 578 593 727 72 405 560 434 824 708 33 606 553 81 993 946 351 803 397 122 540 554 634 496 184 30 35 398 789 593 362
664 685 145 229 746 309 539 577 135 14 880 689 273 482 416 851 615 610 823 695 300 348 243 996 173 724 476 141 702 4 749 474 694 952 207 190 559 40 3 442 261 201 964 506 380 23 866 275 913 320 260 463 420 198 911 527 74 907 478 413 291 796 876 488 228 367 857 919 662 353 680 799 535 179 587 172 827 149 433 687 187 916 517 525 800 512 846 617 13 182 46 330 589 558 770 56 657 310 960 998 370 652 170 932 597 161 438 897 622 516 322 292 267 519 553 659 801 360 871 228 767 610 594 973 383 583 549 766 307 613 598 932 45 545 68 93 105 891 663 815 850 177 233 837 137 230 128 432 222 6 301 39 690 216 87 639 550 741 878 440 829 209 336 690 56 591 993 784 288 949 766 897 949 371 842 632 250 513 359 221 205 624 907 308 697 906 479 177 668 320 20 377 464 603 134 736 424 412 95 184 630 641 270 142 462 584 569 216 855 636 146 283 216 595 404 442 389 564 316 154 629 430 211 510 496 245 219 704 627 830 513 987 821 497 515 383 103 264 116 211 977 297 814 898 903 640 447 716 665 647 15 819 906 797 351 859 277 507 601 840 391 564 954 428 69 288 14 996 196 192 167 28 923 683 200 250 426 219 936 879 284 175 180 733 344 700 619 125 218 23 719 690 528 397 777 16 874 809 533 559 828 815 796 441 975 875 647 53 152 180 303 832 191 718 712 656 831 505 331 657 995 3 985 359 639 158 944 251 684 710 554 511 868 532 618 981 227 382 177 458 951 562 793 770 31 309 859 373 304 331 306 435 969 858 413 655 39 447 360 395 781 969 893 445 315 788 732 6 748 740 909 442 753 290 382 322 658 744 374 124 91 416 174 488 379 39 546 698 590 734 845 628 888 517 889 217 803 136 974 23 10 113 655 270 731 675 405 166 34 474 592 925 525 543 427 459 825 243 448 224 6 97 747 889 434 557 852 420 73 284 104 606 830 111 754 933 459 267 530 697 456 948 266 218 872 382 558 890 485 682 648 939 90 855 232 513 784 378 905 775 399 320 971 718 847 113 962 914 506 402 176 864 401 890 490 763 483 284 729 9 896 5 203 27 156 263 206 406 26 744 159 817 669 42 939 125 661 729 966 195 537 686 750 711 538 909 832 231 419 520 403 604 257 464 429 536 327 486 902 430 455 353 898 124 789 472 342 902 520 385 795 914 794 933 715 987 101 305 593 577 183 935 792 161 659 285 858 443 318 796 932 13 854 504 78 456 798 273 38 527 431 333 202 103 149 813 887 416 501 767 435 295 934 48 409 963 153 918 40 524 60 462 765 432 11 719 251 494 628 116 223 923 475 326 741 987 365 894 986 180 133 42 853 532 7 490 158 63 151 390 676 148 720 389 422 187 36 792 141 341 54 255 635 8 130 655 384 157 834 141 118 9 310 230 385 22 771 748 125 329 9 959 338 36 600 813 952 979 739 678 354 255 430 721 744 161 350 235 92 152 367 946 392 102 813 587 100 608 337 939 877 71 296 340 875 643 914 717 942 3 918 547 510 652 240 207 778 228 735 380 208 986 756 194 84 782 264 589 678 824 357 350 518 444 626 591 210 931 884 469 263 10 780 98 700 676 386 114 920 892 293 133 52 717 4 916 642 350 602 566 64 776 666 173 591 93 649 236 848 91 469 57 50 730 246 966 818 432 212 822 703 319 641 911 562 561 737 567 466 114 285 729 950 808 674 84 449 462 326 331 287 725 0 954 48 345 163 81 169 1 241 683 410 673 480 575 276 70 161 657 181 327 824 161 30 649 349 148 209 445 220 849 882 200 258 901 723 195 76 590 67 38 172 246 511 693 941 941 213 78 992 65 369 329 938 383 714 708 229 898 773 661 55 655 524 342 61 97 96 757 186 718 599 313 621 736 734 954 804 309 930 288 25 165 289 134 27 502 624 31 708 820 129 491 567 151 16 303 364 469 990 963 65 13 467 522 58 493 840 795 673 49 809 565 458 123 308 129 716 305 692 198 328 442 366 316 786 886 484 515 372 310 106 482 570 572 397 305 452 981 371 852 239 580 736 774 617 347 283 54 504 778 849 462 482 849 718 811 844 123 745 826 584 740 368 454 235 768 791 536 80 470 921 59 199 991 155 915 148 459 999 235 805 772 244 434 908 497 812 230 807 36 226 302 309 20 835 755 612 353 583 717 527 54 806 275 552 143 733 437 51 536 894 580 445 345 958 906 861 504 644 25 242 33 929 671 171 439 863 183 166 771 17 763 817 85 514 538 928 908 885 811 93 410 772 141 713 516 477 982 955 268 667 105 755 789 381 614 417 601 991 325 722 7 492 273 236 56 605 796 901 410 890 655 968 352 109 812 343 415 588 374 184 740 686 794 573 700 917 626 18 609 347 522 495 346 271 816 956 862 123 772 41 499 97 617 217 327 532 899 653 869 79 716 312 766 225 16 57 454 143 492 446 630 32 507 299 12 904 697 611 765 650 809 608 658 44 10 727 126 340 857 970 696 560 864 189 648 581 8 811 992 63 389 757 71 779 932 302 352 481 883 185 797 614 990 572 193 557 698 683 884 616 896 799 51 292 417 728 658 473 198 547 987 269 54 826 66 522 458 582 378 108 280 231 179 453 863 425 771 139 409 122 695 77 551 345 496 989 762 503 210 548 88 997 489 487 526 488 709 762 305 71 763 710 616 672 614 165 722 320 41 645 329 899 926 768 313 274 962 709 633 398 799 926 777 646 982 915 599 99 335 632 877 131 558 724 68 925 893 740 91 919 991 566 961 305 439 313 235 247 707 981 272 193 173 142 486 175 196 543 488 634 286 494 20 418 822 988 475 348 206 931 453 808 720 677 114 70 224 900 393 633 230 897 584 869 142 85 148 498 630 595 667 188 690 376 449 940 364 782 407 886 271 317 695 221 917 460 428 66 465 107 441 190 972 505 664 470 534 961 167 333 605 245 864 407 687 742 633 281 412 979 71 892 639 204 164 613 329 933 753 411 536 42 637 160 354 959 41 402 716 332 659 833 36 682 863 565 598 237 657 983 840 361 597 822 885 787 953 140 86 53 80 168 154 738 692 631 553 540 124 675 143 982 645 963 271 395 936 523 908 816 869 957 602 272 617 751 647 856 185 927 576 279 427 620 335 507 681 265 348 693 546 651 910 329 354 596 110 144 790 521 576 967 986 94 798 362 76 873 148 110 323 725 280 234 289 625 734 254 272 353 372 393 201 509 382 463 133 881 686 776 934 72 601 330 484 390 509 341 613 976 753 19 322 563 593 8 307 406 204 512 280 759 990 660 245 760 990 37 308 195 224 541 884 352 116 286 88 815 194 81 46 545 678 124 850 947 950 717 1 182 920 788 179 561 355 114 851 154 30 536 820 194 606 444 534 508 73 526 305 249 631 321 695 439 978 953 801 643 490 670 853 623 425 978 686 841 765 860 478 843 834 946 567 763 780 984 469 255 53 542 94 115 687 437 16 298 105 461 955 378 709 474 726 491 405 334 78 394 56 440 606 837 778 685 140 865 844 575 754 414 656 117 217 102 693 691 427 499 252 23 844 671 644 531 181 576 107 743 240 493 821 870 579 790 925 121 190 441 105 388 526 721 384 783 600 681 635 916 878 571 488 879 49 862 768 696 627 113 537 428 232 2 824 551 165 922 537 120 427 88 292 994 296 262 900 752 543 324 883 35 900 819 4 758 542 973 869 701 568 454 293 86 778 311 963 49 766 197 523 238 141 248 48 89 290 230 169 451 387 432 208 62 316 707 343 502 375 636 212 704 301 937 607 606 418 253 199 895 758 12 556 28 771 472 577 555 139 638 759 689 616 924 373 268 519 769 679 5 226 450 480 497 673 610 764 33 831 883 201 323 612 534 865 867 936 810 511 164 957 297 587 996 755 112 948 98 645 838 290 654 715 578 36 373 550 215 980 47 531 836 361 637 811 375 632 706 394 609 895 945 176 214 205 198 687 59 407 147 760 652 256 111 94 580 938 516 549 764 124 935 179 699 860 820 249 325 697 574 243 415 978 178 52 568 971 256 763 138 553 119 263 436 134 21 384 726 21 396 436 785 475 295 172 377 58 761 801 294 314 280 338 640 475 948 993 356 20 468 897 687 500 224 2 912 875 519 853 179 822 132 70 363 520 910 491 486 775 387 497 802 737 259 426 579 132 529 785 314 805 355 271 965 404 24 708 544 85 43 745 471 553 127 547 400 705 443 332 282 526 797 171 705 364 75 969 839 216 679 508 275 462 421 602 192 674 556 283 730 884 162 794 1 953 412 858 157 357 457 891 339 48 423 88 126 643 136 97 775 913 489 419 29 236 586 940 500 801 603 280 465 309 22 484 864 511 201 317 335 202 358 597 150 889 972 207 980 812 695 793 943 314 698 101 83 479 346 36 585 148 688 989 987 215 607 483 82 142 319 156 774 639 278 278 442 650 656 49 851 789 290 669 711 766 604 867 577 317 252 382 891 212 998 737 564 961 408 980
109 976 815 688 578 498 767 795 303 310 235 847 681 605 860 736 414 6 845 374 904 741 353 230 448 845 52 901 215 73 260 219 532 569 764 665 592 305 287 97 905 880 140 945 340 250 289 912 184 790 96 887 698 460 98 864 175 833 236 833 683 605 436 501 218 202 639 103 914 460 714 643 595 683 104 104 964 163 491 793 343 647 17 349 602 498 825 898 861 994 576 695 156 244 540 766 910 423 944 276 316 904 667 207 494 568 434 924 399 367 929 55 735 621 997 562 930 692 452 335 850 580 875 837 67 421 312 90 185 689 778 903 415 413 573 1 99 786 977 549 33 339 951 135 444 82 694 813 455 34 47 292 484 128 625 86 1 950 836 855 718 531 385 57 203 144 217 501 884 932 852 269 18 342 729 646 582 400 624 496 8 818 302 774 948 81 238 649 971 29 879 681 760 688 449 650 924 624 139 192 495 912 996 276 703 583 885 136 755 362 461 402 438 595 268 681 496 897 150 272 709 330 790 12 146 73 181 956 695 244 428 270 545 193 571 818 821 413 274 713 427 450 617 773 205 562 766 330 987 227 765 649 781 330 142 789 50 179 228 558 877 578 131 988 291 850 198 983 498 693 442 655 447 275 557 305 409 135 524 485 867 978 269 879 397 988 618 336 608 454 505 178 907 113 16 911 46 620 106 709 941 646 309 821 800 176 39 622 550 743 899 134 693 376 814 689 149 382 392 898 173 215 212 199 868 559 159 898 591 442 83 963 985 464 619 600 958 42 439 581 911 666 283 931 705 735 196 272 539 176 91 127 323 158 563 502 846 563 22 603 124 359 642 579 935 71 737 236 111 725 458 86 632 830 429 847 430 274 241 404 893 767 275 76 677 439 635 255 68 75 685 766 621 693 72 676 686 996 475 934 874 779 920 866 870 369 818 240 19 44 965 678 577 330 803 765 883 452 336 220 822 221 507 103 278 375 32 567 986 83 890 995 160 870 556 218 90 891 543 881 82 63 983 895 568 40 127 519 952 791 190 620 396 481 691 843 791 447 404 982 35 653 389 663 827 760 480 525 37 352 589 455 936 157 707 7 520 247 788 910 2 724 457 848 954 372 700 270 650 984 662 823 826 718 419 967 195 542 204 164 307 385 692 351 138 577 823 910 646 797 842 31 593 460 257 177 288 614 932 62 151 780 607 444 925 631 188 726 418 104 443 56 155 715 947 564 585 669 276 133 808 610 464 886 4 90 317 735 669 732 66 117 422 197 48 581 321 77 792 922 450 569 477 778 645 301 359 117 628 669 869 44 192 58 49 488 259 185 379 282 382 213 648 314 922 151 485 107 862 350 661 111 445 668 23 194 546 77 95 565 738 418 384 653 248 510 408 513 509 915 809 572 417 264 252 720 630 148 416 222 561 442 750 850 0 676 734 527 410 426 721 144 100 903 281 615 517 796 774 886 229 459 20 468 345 243 71 860 216 382 676 231 671 215 85 174 214 714 810 548 75 355 838 219 145 182 413 571 351 969 493 587 594 83 863 155 680 637 702 170 616 952 534 718 588 315 708 737 600 554 232 464 736 190 272 595 148 307 487 617 432 133 611 669 412 21 463 66 469 820 640 575 771 220 51 964 892 917 11 879 400 501 711 356 931 296 370 61 704 79 919 914 566 390 199 456 835 237 88 217 21 662 978 335 41 724 347 1 202 139 191 485 909 903 603 368 516 2 655 603 564 685 437 583 626 43 959 641 489 956 298 648 866 739 86 680 727 196 747 509 784 388 656 950 772 162 515 308 751 618 716 676 294 111 512 712 770 890 723 837 829 829 757 577 733 969 65 956 913 446 230 74 264 182 369 288 796 136 110 427 193 637 782 236 837 817 423 469 97 417 492 807 122 787 522 515 170 445 569 66 514 75 999 936 525 184 926 591 227 52 499 411 121 955 279 703 62 483 401 711 194 279 562 76 710 23 211 887 720 120 973 661 55 32 544 342 886 224 690 856 395 993 486 149 220 161 225 561 580 906 388 30 547 227 657 961 523 414 637 221 923 598 773 938 105 590 786 239 240 461 538 710 310 136 481 290 331 359 583 288 15 1000 172 812 627 91 739 66 963 224 137 47 902 855 554 93 579 903 342 737 878 693 742 503 152 284 653 867 834 851 950 727 787 230 946 583 855 765 614 636 411 810 292 564 995 9 73 515 974 7 658 879 763 143 301 823 189 849 380 351 135 259 654 723 972 576 10 74 501 961 285 307 725 292 731 398 470 243 14 537 606 351 649 359 762 905 854 267 799 847 320 711 79 310 53 897 629 255 31 365 511 268 76 908 373 850 207 324 989 899 688 50 482 395 508 443 114 331 361 55 30 827 239 141 528 371 976 901 531 912 891 663 912 885 832 635 435 790 570 991 605 192 552 596 471 164 565 620 558 105 376 247 961 454 741 240 942 623 940 276 315 851 928 865 817 730 502 318 222 498 273 575 949 984 806 499 265 422 446 209 63 491 256 520 183 747 643 576 754 666 916 65 221 851 34 901 117 707 45 551 362 330 678 990 69 818 253 851 174 994 510 787 847 16 261 486 612 564 994 231 553 602 460 563 113 372 26 658 130 941 352 132 153 295 895 283 233 123 805 913 993 92 631 51 984 5 327 455 6 452 706 773 743 350 166 260 134 199 519 561 101 903 660 633 313 189 687 560 367 988 270 497 213 333 915 145 889 730 636 862 761 517 604 26 652 235 943 331 549 839 586 66 780 520 748 187 182 733 712 587 266 913 365 80 982 73 906 790 311 732 615 376 129 899 865 159 64 832 488 722 78 759 901 375 425 173 620 799 143 370 284 359 141 611 341 443 42 641 873 314 898 163 701 266 797 862 231 500 168 117 466 647 871 176 938 511 393 470 263 16 529 286 819 20 900 190 641 941 476 960 308 886 609 636 813 743 250 795 758 546 896 775 187 854 371 998 164 426 56 570 795 867 697 589 740 586 354 506 684 852 246 858 724 906 479 255 752 446 251 882 801 169 356 677 745 508 744 115 375 811 988 926 526 253 858 985 440 825 80 605 968 604 36 487 840 86 132 841 634 489 387 408 804 538 960 717 679 557 979 770 322 952 887 320 161 506 209 411 249 138 533 910 518 681 255 995 811 860 383 682 372 253 659 910 844 174 74 958 247 517 93 644 969 994 38 385 664 687 651 95 319 966 374 43 663 672 346 905 572 444 333 928 43 568 955 903 597 604 329 943 503 434 420 469 12 595 917 709 665 545 325 359 40 109 728 731 843 773 957 2 998 469 719 553 210 325 456 893 306 318 165 973 128 487 89 527 44 586 682 108 282 475 746 534 798 775 497 236 881 398 226 369 530 746 670 364 536 209 717 67 574 371 58 712 622 761 324 549 13 552 339 484 243 954 888 366 390 805 584 916 27 893 613 945 542 729 824 23 882 337 328 931 535 765 567 374 330 117 368 960 179 341 467 636 903 51 644 746 555 585 24 683 474 273 462 316 975 597 506 640 126 649 527 753 366 643 176 485 28 984 830 60 623 171 300 490 779 443 9 251 696 449 242 38 812 21 201 989 116 268 472 711 119 749 29 125 245 495 364 692 945 764 406 467 344 1000 991 644 921 381 504 61 596 166 633 13 167 149 776 855 169 464 304 138 186 562 120 708 402 345 768 274 478 800 794 959 454 311 386 65 468 942 820 3 350 50 897 341 433 472 394 931 177 10 391 463 876 845 713 206 777 769 334 436 918 528 647 467 25 359 749 928 483 620 513 126 123 637 587 406 335 968 828 428 668 601 541 525 927 466 398 176 234 72 136 170 980 416 171 34 147 937 158 910 297 649 162 921 894 670 318 189 937 802 859 469 358 526 672 667 7 245 377 963 598 462 60 386 206 724 295 974 267 246 296 836 851 227 789 446 990 335 337 401 102 83 856 384 103 338 3 518 849 35 208 946 715 148 560 170 551 801 962 57 290 118 601 534 966 679 348 617 816 96 293 89 726 776 848 744 286 957 953 677 157 897 421 151 381 186 783 169 405 140 424 590 599 760 807 660 403 312 839 67 154 58 521 67 853 429 314 759 841 384 992 303 857 987 378 997 981 249 759 598 610 826 277 448 933 183 732 868 87 963 967 584 575 12 258 469 451 950 197 368 360 323 118 578 581 837 61 311 262 154 722 278 163 565 666 120 326 883 355 940 548 493 473 721 453 265 407 367 689 456 638 485 872 367 441 381 675 468 299 62 775 164 465 697 349 212 802 162 108 75 59 596 880 299 833 561 357 239 92 327 769 359 537 665 793 812 223 975 559 837 590 901 908 416 115 701 107 451 970 72 785 937 939 377 77 872 144 338 81 400 956 258 338 24 730 238 94 211 70 421 178 124 459 784 699 768 57 824 753 198 237 501 305 844 254 466 332 874 112 472 831 996 426 865 756 135 54 590 500 755 200 711 864 469 673 808 133 35 180 177 84 201 431 939 219 775 490 949 244 404 280 805 125 428 271 376 5 666 224 525 363 223 674 474 934 613
957 327 411 321 518 695 607 130 194 436 784 512 416 314 54 467 484 274 682 407 661 232 13 452 608 437 257 174 133 46 591 113 702 105 261 956 958 791 793 948 279 315 918 816 99 646 787 141 356 307 592 887 956 581 477 89 811 120 710 256 790 912 926 101 1 808 912 980 202 881 388 596 319 154 574 857 812 665 808 964 139 203 491 621 367 23 17 223 174 48 999 415 630 800 949 509 860 254 418 545 763 987 533 951 148 388 323 49 853 695 391 414 313 338 920 56 286 868 994 522 694 265 600 634 951 835 517 607 321 950 300 851 791 883 371 425 893 828 154 731 11 801 684 296 291 341 652 464 3 995 62 310 638 229 571 771 213 25 421 830 962 91 67 877 687 640 950 431 5 84 556 815 845 924 723 293 490 998 605 88 928 994 882 537 385 638 483 97 25 271 543 623 332 678 362 397 769 985 849 341 216 599 375 308 615 304 357 587 422 406 673 534 741 896 386 717 185 70 210 373 804 757 370 942 474 707 943 36 222 555 986 727 785 54 247 564 980 106 220 445 8 130 706 861 163 370 934 769 448 433 588 920 366 721 290 296 656 931 230 19 799 518 850 843 712 77 147 734 239 521 90 601 610 162 861 947 201 393 123 232 172 489 363 123 344 649 119 562 593 482 403 938 516 184 152 188 468 790 961 220 612 667 348 994 274 226 246 90 405 434 903 710 20 447 389 700 563 844 284 120 521 66 658 579 217 359 843 263 500 883 939 430 390 688 896 574 818 36 688 633 419 939 427 529 379 424 413 247 751 512 842 990 378 781 68 396 335 898 823 497 692 287 796 277 618 77 772 600 145 163 457 315 168 99 225 397 270 804 265 258 677 267 547 946 800 182 756 759 349 440 639 414 461 125 170 200 560 801 539 998 209 16 110 598 609 265 879 663 53 24 273 542 583 965 81 567 463 135 406 597 18 950 565 323 952 959 179 969 59 315 337 995 322 296 310 292 467 172 993 578 208 748 347 555 146 172 402 450 507 571 936 286 37 196 759 284 376 727 691 928 635 376 942 197 228 467 251 533 633 225 295 12 970 141 699 299 678 534 641 599 611 164 359 50 549 928 739 293 782 376 97 653 992 369 916 575 594 333 28 10 690 655 248 832 268 955 33 446 116 418 456 684 293 910 203 177 848 256 743 972 708 53 640 385 361 962 221 799 354 912 94 523 504 909 287 804 825 979 410 804 758 551 856 531 548 41 107 589 74 11 716 164 115 335 906 501 318 875 870 984 236 495 792 168 12 905 955 948 624 557 545 77 798 914 114 259 219 922 997 670 623 191 755 971 481 970 966 32 493 298 512 56 245 868 908 403 552 113 471 140 645 422 414 627 30 154 625 472 162 450 200 924 642 852 646 204 197 568 663 509 32 541 109 442 984 521 930 115 880 93 188 417 578 222 56 830 93 174 786 29 438 563 554 8 728 918 597 36 15 620 192 873 570 707 736 60 885 290 902 545 596 83 701 543 964 201 913 85 532 452 836 368 855 329 636 818 575 422 835 768 166 183 619 64 297 195 333 545 846 376 72 821 965 752 777 540 156 354 341 859 561 716 23 509 233 958 900 307 945 217 364 644 43 453 579 712 838 715 872 751 96 534 768 313 473 892 873 778 346 226 183 198 761 370 169 81 794 172 316 812 2 78 31 500 34 768 731 179 555 26 182 697 717 503 452 444 492 798 276 888 508 812 232 408 134 398 26 575 369 687 86 348 644 732 352 558 455 963 977 705 384 21 733 821 443 525 312 295 924 227 589 417 326 987 466 458 894 175 683 621 327 695 317 117 241 648 173 853 506 615 531 338 550 205 566 182 801 723 923 275 39 114 813 730 973 530 797 659 7 898 436 719 695 120 686 326 915 906 141 167 282 48 747 959 206 814 693 114 557 786 604 432 193 978 599 687 14 354 47 452 558 527 255 178 238 117 572 161 259 384 932 863 409 328 76 601 187 943 38 164 283 847 100 447 830 25 142 221 766 54 58 174 601 131 496 929 440 983 551 589 21 752 783 634 127 777 762 599 80 736 725 626 415 922 715 695 866 294 122 593 655 625 16 649 334 854 657 546 907 578 136 196 404 177 750 725 301 15 995 27 444 526 140 920 212 655 479 211 382 439 106 798 513 453 749 126 320 157 527 313 464 440 978 742 824 385 544 172 668 306 35 413 674 193 469 241 394 480 157 721 190 619 891 906 889 621 439 221 264 360 847 627 730 235 288 667 315 400 92 276 773 215 622 654 475 942 294 460 263 408 298 267 73 303 525 40 829 980 365 343 0 629 445 572 242 110 401 971 296 267 662 424 503 80 128 261 175 308 809 124 946 392 667 457 451 844 987 542 528 555 729 660 998 362 87 344 522 67 979 344 676 416 155 735 976 894 400 548 831 785 433 277 311 125 587 427 254 662 982 792 42 501 256 965 340 477 524 340 277 317 816 930 108 39 991 731 494 76 975 474 634 924 707 901 112 319 919 539 272 382 989 643 79 357 650 802 981 846 336 148 158 15 234 298 568 254 584 186 237 742 458 10 815 949 235 831 664 994 260 32 616 448 869 586 36 341 938 331 888 499 307 86 963 914 698 639 176 780 98 337 271 861 776 426 722 208 927 633 249 457 680 499 767 644 387 498 198 552 289 754 77 658 189 653 865 658 585 202 719 190 757 139 227 436 705 499 52 44 27 863 822 492 844 997 564 448 971 601 454 944 858 126 937 10 24 342 125 336 530 436 649 364 960 645 877 270 465 215 595 929 408 501 229 248 65 109 628 331 486 482 874 751 672 697 935 369 144 974 137 336 914 542 85 828 118 115 95 501 428 709 886 20 685 743 854 983 103 150 660 491 429 945 859 833 281 50 541 566 184 24 990 588 495 127 143 908 996 715 160 491 713 989 631 820 534 107 377 618 328 630 947 943 215 60 161 360 6 955 309 423 50 74 178 870 44 929 381 459 395 569 488 827 983 178 442 696 582 765 432 845 954 15 499 805 40 695 331 158 186 507 905 755 781 849 478 105 666 451 45 607 526 400 342 599 569 146 679 798 841 208 651 995 64 65 734 932 303 743 61 534 29 220 165 152 329 359 620 663 814 367 826 327 383 991 864 915 130 831 538 84 675 243 380 917 9 181 577 817 244 199 868 826 576 709 871 533 613 371 724 195 890 245 459 242 788 16 392 376 670 936 969 9 972 817 931 78 718 379 407 245 280 68 324 588 204 695 745 529 653 728 659 944 71 453 472 582 748 825 75 489 968 168 742 612 49 726 746 104 586 171 211 500 57 380 627 280 426 259 476 913 250 235 243 711 164 319 482 561 840 230 308 280 84 773 138 699 102 856 431 175 374 86 266 455 802 866 720 552 196 761 368 492 358 769 150 964 22 54 863 370 397 44 509 409 752 488 519 205 834 19 941 188 523 141 105 674 449 827 353 758 887 338 803 969 497 990 654 296 372 919 614 15 149 911 19 301 434 235 671 599 764 11 535 987 700 496 396 813 789 739 606 980 177 598 546 903 104 6 875 223 117 222 275 328 511 171 851 310 520 140 4 321 901 308 929 221 899 24 602 798 487 7 514 590 435 422 832 203 721 518 453 627 770 137 883 153 89 894 470 833 697 830 214 81 911 180 637 69 689 156 350 412 681 707 820 510 218 514 898 421 120 563 223 894 727 753 70 619 339 211 41 726 910 785 420 150 460 943 306 925 740 15 338 77 827 732 330 397 704 715 944 794 262 40 60 299 480 719 726 899 909 880 305 561 325 644 925 654 621 609 180 689 153 783 884 216 423 359 581 80 252 713 632 418 806 956 393 380 78 516 258 848 669 544 205 228 559 160 240 279 643 183 959 995 974 102 805 403 665 696 345 456 355 300 878 282 735 153 867 340 580 671 709 176 985 968 88 369 195 255 302 344 224 788 135 252 121 788 447 436 778 931 502 431 398 510 55 762 159 357 425 78 553 722 876 747 267 205 226 923 450 928 819 592 732 599 953 736 299 177 171 147 922 364 540 121 537 711 278 199 48 475 775 907 199 820 51 142 285 955 629 773 424 436 292 189 892 331 948 689 881 951 774 597 626 602 505 327 515 950 567 633 648 450 207 623 46 783 430 919 437 486 253 920 129 12 828 165 573 933 343 210 101 245 590 18 113 79 703 429 63 918 412 886 839 60 795 195 562 547 304 462 895 396 598 513 462 63 617 720 360 449 821 493 711 804 529 831 753 832 897 220 904 333 603 267 373 591 833 523 967 648 498 9 933 88 181 272 167 311 10 683 91 411 760 773 779 677 754 595 714 323 441 287 126 93 817 201 852 222 807 1 542 702 314 79 269 432 738 536 810 324 921 333 862 33 399 531 66 920 771 861 647 746 857 306 489 551 917 565 446 560 510 743 69 423 111 741 485 423 940 813 536 30 837 740 131 767 696 219 124 341 132 524 83 548 737 661 780 34 765 774 417 79 191 736 351 283 988 27 744 250 82 864 501 30 231 472 151 769
631 856 511 38 895 684 529 20 651 300 777 223 649 554 834 897 144 78 18 243 58 566 855 526 143 20 68 853 206 190 210 940 943 59 711 594 755 422 956 711 762 290 421 351 312 736 601 450 482 205 325 942 519 614 706 439 663 419 800 114 885 397 614 604 818 535 333 618 941 64 48 761 24 200 358 755 815 198 446 438 394 261 44 597 977 1 108 122 406 761 490 255 432 556 307 790 306 958 708 87 142 304 507 471 662 642 727 257 827 403 958 282 835 75 164 9 126 13 622 922 198 743 120 452 803 952 518 606 833 532 715 528 331 892 323 950 407 353 736 317 680 709 898 955 733 319 64 267 438 642 178 886 569 768 747 554 37 898 92 776 664 266 459 792 546 340 33 401 488 216 357 20 332 443 872 981 969 998 249 434 253 444 328 416 740 446 563 408 386 326 971 770 620 852 868 749 66 13 687 758 448 978 495 681 321 19 766 164 957 425 556 888 793 500 728 791 140 709 354 792 409 44 324 240 939 355 363 545 129 191 954 561 470 673 988 644 888 988 992 310 694 762 913 972 607 775 219 245 804 478 489 353 660 570 217 326 19 10 543 212 98 799 813 838 656 776 989 869 967 701 700 446 351 182 817 240 846 964 628 608 655 811 309 662 604 270 896 185 739 628 852 399 286 700 103 26 34 314 775 925 504 531 840 736 756 109 707 307 453 769 890 620 62 905 311 21 57 944 577 173 225 379 666 418 905 597 27 545 8 672 581 883 984 877 553 267 947 698 45 583 475 446 262 718 844 960 248 375 156 701 719 943 158 465 415 141 261 785 609 376 298 85 316 746 533 706 952 41 43 336 440 780 274 695 915 858 847 732 483 366 301 780 294 339 93 785 460 833 429 988 922 668 889 604 81 377 391 513 282 560 297 322 264 826 139 749 785 780 586 287 829 753 385 915 387 358 160 887 678 87 784 575 850 360 955 183 449 88 107 735 174 268 173 337 35 618 637 989 82 778 177 363 285 321 962 818 349 700 724 931 561 15 624 504 365 202 565 681 668 49 787 580 439 337 36 937 709 868 447 846 85 895 267 67 403 318 980 350 544 74 753 169 284 986 859 109 247 758 79 644 41 811 4 581 530 165 431 307 371 793 71 574 408 616 443 506 795 761 823 766 203 884 910 59 275 807 894 156 550 224 515 731 54 679 901 138 764 131 674 331 430 538 712 724 587 738 51 41 966 371 289 481 994 583 619 627 17 80 750 269 9 197 171 120 104 798 540 64 842 24 613 291 676 902 653 887 91 657 810 540 283 716 413 333 897 383 912 389 420 78 12 725 271 866 11 990 404 729 571 871 979 264 216 237 59 518 209 573 101 426 781 166 496 900 50 800 931 81 388 666 251 399 401 164 539 154 163 239 735 175 701 156 675 785 436 588 566 371 21 500 902 673 806 47 690 916 704 665 647 737 379 861 228 70 279 23 444 34 871 766 15 793 46 719 858 134 196 866 106 590 876 234 532 819 76 604 412 933 428 351 182 676 13 809 223 555 906 277 900 792 798 373 492 344 883 878 568 116 683 275 535 231 935 560 150 251 574 318 232 518 978 488 570 854 337 344 498 645 841 453 538 183 111 478 853 164 281 967 115 543 616 695 222 29 825 746 919 88 132 40 940 377 398 635 854 220 272 701 591 414 192 701 633 636 201 61 468 638 167 616 314 293 801 307 996 907 25 592 891 412 499 324 442 758 921 829 367 122 476 338 445 599 233 436 100 875 634 676 644 598 717 777 797 232 509 631 560 24 555 31 974 77 234 582 789 597 856 606 484 325 320 569 400 822 627 920 918 321 746 365 636 197 599 104 768 55 836 200 378 645 344 71 851 575 559 375 642 959 318 444 882 825 214 366 737 646 993 56 938 458 516 75 783 539 990 947 917 574 370 431 118 786 557 214 72 743 380 690 243 717 710 398 782 59 734 290 860 415 758 601 997 996 130 815 47 512 959 225 353 265 32 647 562 895 256 50 202 409 292 761 189 55 362 2 147 295 776 992 53 304 110 52 116 778 125 870 909 494 916 584 769 700 204 498 186 143 212 611 946 866 924 399 162 589 374 542 169 994 237 931 123 963 308 477 864 504 226 537 763 333 983 959 1 996 437 3 63 736 869 853 878 677 486 911 713 880 83 737 932 17 180 932 772 728 593 149 245 340 792 242 461 332 831 820 181 797 805 228 493 11 597 113 951 545 575 163 612 968 608 802 692 247 579 416 183 224 981 936 522 994 467 781 729 398 231 326 137 861 266 656 517 441 296 540 819 784 621 533 411 799 839 279 463 577 982 496 67 211 84 262 478 174 304 668 583 265 487 803 554 599 121 906 749 811 929 533 127 80 441 577 131 300 759 566 611 148 339 374 751 721 433 646 95 477 109 576 907 183 696 819 135 640 945 27 521 552 382 834 830 854 113 687 350 160 595 55 576 756 254 117 335 115 580 452 693 548 944 606 49 401 303 498 239 220 730 271 999 57 652 818 396 173 145 652 866 171 928 494 456 966 752 936 315 514 458 2 136 166 402 790 689 886 211 608 334 785 998 800 965 800 881 540 610 746 42 185 972 558 39 404 716 814 585 409 650 230 822 811 326 321 534 93 265 856 893 396 55 418 685 400 330 604 742 525 155 913 90 346 7 730 832 487 227 977 141 130 536 720 502 848 187 353 892 547 887 486 926 523 861 716 295 969 508 357 236 477 491 888 230 399 200 694 953 981 970 84 466 935 592 968 512 983 38 218 302 613 348 153 659 220 625 620 598 960 61 589 824 330 246 747 479 501 654 660 40 740 481 50 682 689 422 718 185 318 134 713 731 875 89 570 342 575 157 565 542 941 195 60 638 18 552 117 684 749 205 388 366 499 384 240 96 164 329 571 879 83 811 618 874 42 937 409 451 784 3 837 618 371 191 98 767 684 427 572 640 994 721 119 86 880 352 395 252 577 671 240 991 814 505 506 22 298 74 703 849 424 450 953 725 733 259 304 347 975 848 445 235 247 744 948 87 539 828 231 75 19 176 469 548 732 513 326 531 927 572 748 745 707 340 3 172 638 773 694 695 161 119 411 843 477 925 45 6 305 506 609 194 340 416 314 514 836 503 17 305 660 596 625 603 986 950 98 808 479 838 565 780 255 327 891 880 128 213 418 343 586 873 702 645 960 930 633 821 301 410 265 273 786 241 630 133 529 97 537 376 956 623 437 582 698 153 265 359 10 718 915 159 315 166 993 471 297 364 145 594 821 703 18 914 596 661 403 56 865 714 429 31 199 658 479 220 760 886 427 322 190 277 401 826 114 641 551 300 440 629 251 794 683 179 744 606 734 799 802 218 927 270 931 377 770 425 188 319 134 630 957 933 901 791 37 94 376 761 805 646 665 968 920 670 61 381 472 26 832 184 530 293 505 14 582 558 399 346 67 395 339 474 98 584 451 949 470 424 89 643 456 434 222 52 888 16 346 790 646 722 670 995 885 336 79 541 677 551 659 373 94 648 279 170 985 151 306 472 470 816 429 255 507 464 706 454 188 154 48 510 784 754 882 920 563 418 351 455 82 774 958 672 700 360 871 462 252 863 988 738 629 757 578 197 467 199 447 788 659 786 78 2 488 809 487 975 523 527 551 702 803 526 491 280 663 942 746 465 529 904 93 419 604 397 263 149 525 99 104 392 991 356 137 588 469 698 824 964 647 948 670 867 59 10 285 369 974 78 518 244 188 862 982 221 530 299 945 88 222 417 726 779 304 240 722 29 866 720 438 393 744 857 210 30 344 65 127 590 371 963 506 525 18 564 241 765 945 681 41 175 657 602 293 229 871 20 637 802 780 473 876 688 5 903 202 960 175 877 258 477 974 193 756 760 679 313 339 523 928 250 923 973 931 986 224 452 460 269 546 341 7 77 101 524 776 927 956 215 354 699 666 310 151 796 548 361 887 778 380 207 978 845 791 617 513 435 688 399 143 389 384 28 640 985 347 423 944 224 7 372 816 288 545 80 31 114 815 238 608 667 536 686 301 480 274 287 688 368 176 665 402 578 196 469 659 390 753 494 662 124 601 528 508 190 489 23 174 375 84 457 965 105 504 726 474 69 453 870 731 673 306 639 172 500 221 290 998 865 393 615 235 161 249 291 684 426 453 138 581 117 353 355 612 128 977 276 867 148 268 911 144 807 394 657 470 122 90 112 195 771 278 242 391 669 205 257 474 146 671 102 756 632 629 837 584 976 19 317 279 152 183 414 930 485 305 705 32 899 321 545 137 263 546 923 507 165 476 537 285 741 602 748 332 770 911 961 62 812 273 908 383 405 500 188 150 520 451 732 852 884 1 547 403 549 408 743 583 383 509 501 528 697 416 600 854 278 508 260 75 987 423 635 899 936 273 70 545 497 633 60 521 677 519 723 942 208 890 258 756 73 669 345 889 934 932 875 657 573 4 820 699 814 46 567 380 338 430 5 592 589 958 679 441 268 964 626 974 168 763 605 522 0 523 691 170
687 161 564 494 602 821 883 643 84 25 737 403 749 272 490 654 874 860 427 795 859 29 855 288 518 469 486 393 278 767 472 498 407 240 784 591 357 933 936 30 671 995 444 360 76 662 947 601 238 119 520 360 869 592 946 201 620 259 314 211 774 813 465 397 201 581 304 395 745 611 149 323 989 77 237 403 639 662 513 964 701 553 819 112 638 629 219 980 867 47 584 432 650 797 339 286 591 994 764 42 722 238 477 12 945 435 885 317 168 232 672 244 132 731 916 621 670 609 572 663 488 499 623 15 694 806 625 211 91 33 959 750 562 3 180 912 788 567 8 766 840 913 721 967 164 121 396 158 876 531 690 757 919 987 523 19 379 317 986 344 293 973 728 623 982 514 275 737 710 756 780 800 999 416 510 727 313 454 485 324 508 730 356 68 863 73 220 730 489 866 779 17 668 544 25 381 918 89 748 333 397 267 803 474 831 620 825 34 664 794 746 760 521 556 453 664 555 839 921 519 895 435 809 3 95 245 244 800 900 990 235 880 125 504 998 133 516 715 184 413 606 938 973 762 483 120 299 86 940 759 579 592 898 861 243 619 931 830 130 235 474 544 810 678 897 381 373 665 348 19 902 435 573 832 841 650 382 852 432 25 286 445 414 479 934 681 660 549 160 615 547 380 158 349 873 493 1 228 593 871 777 4 166 530 127 765 877 770 692 655 409 438 598 475 698 549 96 604 554 621 837 384 369 60 34 869 197 337 279 265 611 664 167 355 135 517 484 222 778 217 370 927 206 723 965 354 165 257 860 4 557 185 332 54 628 892 833 317 140 277 501 653 984 427 637 919 403 474 884 939 19 96 349 650 185 531 503 479 792 748 398 505 691 788 645 66 983 324 842 427 56 439 240 634 202 603 603 798 107 716 786 200 495 888 405 760 576 666 719 107 361 63 738 73 155 466 512 366 439 726 575 840 765 308 116 605 909 222 822 240 340 553 404 951 731 313 820 46 772 982 990 376 251 306 239 34 171 282 682 414 60 192 329 280 284 807 20 606 88 725 901 98 700 660 412 899 741 619 548 988 609 387 845 874 5 430 328 459 113 990 843 372 338 757 827 90 662 893 908 633 360 113 838 915 582 794 917 645 790 280 967 759 795 566 33 914 541 515 615 922 305 148 420 98 362 139 839 406 388 43 288 111 993 475 704 610 817 857 252 594 659 311 151 406 478 66 322 220 422 154 247 262 347 472 597 676 955 829 50 416 128 237 148 429 308 955 431 900 652 971 848 354 763 673 9 784 697 181 170 449 857 627 787 173 232 390 681 690 458 586 588 777 70 647 693 555 24 193 466 706 808 903 828 65 45 31 969 307 143 266 496 621 958 783 514 374 868 748 450 768 89 922 325 534 174 639 711 476 997 719 320 768 81 743 270 73 509 544 781 286 353 287 13 41 301 374 586 583 985 461 447 449 337 815 685 766 829 576 295 252 538 667 587 734 782 386 190 685 705 999 906 191 460 872 718 753 938 160 537 591 234 390 303 494 74 577 72 360 540 575 343 916 470 800 559 889 604 594 264 79 377 170 315 916 976 25 605 622 963 711 856 948 532 699 118 491 30 304 267 49 634 353 311 887 678 701 103 242 752 718 594 321 893 955 73 437 600 903 71 427 161 50 689 142 52 778 992 18 438 61 717 153 776 947 302 688 991 195 800 37 217 793 386 879 65 58 750 176 297 903 387 92 367 947 418 137 968 14 702 93 644 1000 796 606 406 743 307 272 654 58 565 698 79 143 799 26 596 824 529 522 306 124 556 873 352 57 35 45 292 604 86 151 346 386 408 710 629 740 280 427 933 908 119 855 585 534 463 733 195 652 351 356 812 412 120 838 400 614 344 961 216 680 318 658 428 956 172 512 236 974 154 771 285 791 245 995 528 897 744 427 289 761 67 842 677 418 17 494 806 201 110 666 742 72 769 665 131 69 186 627 82 809 12 51 331 878 789 915 592 590 257 438 114 605 581 580 491 156 713 538 461 443 648 151 912 679 709 543 866 895 736 420 207 225 109 972 54 760 123 576 136 376 578 425 415 146 31 672 962 238 834 213 558 974 459 96 658 714 476 893 385 441 133 443 773 171 875 498 424 438 365 774 830 381 726 565 341 576 724 669 175 316 760 970 205 608 464 673 643 389 150 7 269 909 417 237 246 501 10 375 862 593 714 756 265 512 290 719 153 663 684 442 117 891 807 579 953 347 943 843 42 590 274 86 813 354 641 379 971 81 894 645 835 585 134 610 733 239 730 263 871 825 262 99 429 32 703 283 797 711 250 474 487 640 448 726 198 90 372 201 970 877 676 328 139 782 599 781 48 510 188 345 455 789 574 193 102 14 294 525 805 965 880 647 271 472 101 585 530 733 712 22 181 853 223 544 21 944 144 741 608 648 542 975 563 52 259 898 552 363 224 754 590 989 249 943 920 946 527 81 621 51 327 681 879 597 381 626 964 218 907 551 754 84 321 620 543 383 63 660 39 882 740 349 345 104 686 488 121 820 395 929 445 980 627 241 182 515 716 423 157 746 910 602 421 957 595 202 389 662 218 469 499 761 92 345 378 318 122 858 46 273 783 243 522 322 619 852 354 970 929 475 680 50 811 196 32 767 451 755 254 266 583 61 49 148 674 360 791 536 535 947 526 854 77 778 864 717 296 288 657 632 440 366 335 778 821 140 59 768 256 290 665 402 203 225 277 880 847 229 858 965 647 273 832 576 519 744 452 646 631 380 517 872 176 941 988 610 626 33 242 11 580 994 462 896 191 88 475 288 616 682 507 680 221 234 545 250 14 297 870 188 729 902 291 831 890 105 801 867 930 498 298 526 655 678 849 484 630 921 248 353 61 754 546 376 23 494 426 106 43 13 979 136 394 222 882 458 94 181 64 197 636 547 823 709 83 942 852 927 2 507 524 953 695 719 649 421 363 171 743 988 333 825 980 939 683 889 228 917 413 380 981 242 844 501 948 763 68 343 330 785 688 971 956 643 767 852 104 585 618 687 375 317 229 462 925 750 129 909 255 781 814 864 739 769 430 861 854 215 589 483 371 266 850 824 492 35 758 843 656 171 402 225 212 993 374 718 502 120 950 986 16 926 222 283 914 3 804 226 770 668 446 67 768 412 642 400 961 663 610 414 177 501 366 407 498 468 793 710 911 515 987 582 536 500 815 304 29 56 380 947 300 30 944 356 401 606 208 43 633 99 359 89 326 694 966 400 209 291 411 829 433 158 612 400 942 525 482 945 949 233 553 542 355 723 323 718 272 873 715 383 952 588 106 406 368 447 851 755 6 835 978 657 903 411 449 701 141 316 276 562 617 775 974 153 872 95 727 973 273 573 675 546 568 765 126 967 225 306 111 653 124 487 566 506 93 2 204 381 723 415 761 732 376 634 268 955 571 374 282 171 569 796 211 986 75 564 941 239 310 757 319 517 551 917 18 987 706 75 892 430 146 145 189 730 471 378 3 395 525 980 905 890 896 645 533 175 707 516 40 328 169 426 112 26 794 162 481 936 846 742 878 174 570 847 755 14 416 920 442 207 210 295 410 966 457 602 441 158 253 307 775 588 193 217 915 875 317 952 384 577 78 150 922 828 178 197 138 699 443 132 468 38 437 51 785 816 708 922 663 326 666 701 720 407 577 323 747 277 454 358 312 195 28 448 62 902 913 369 336 100 137 264 80 813 173 508 41 652 891 134 147 102 115 78 383 67 651 736 923 855 99 127 261 983 539 112 456 659 480 383 473 67 937 395 436 956 734 278 419 739 263 70 972 132 391 11 187 225 826 153 214 608 757 464 614 752 853 380 996 282 995 579 753 803 798 94 260 537 281 687 287 864 889 780 762 703 954 472 561 798 759 750 567 887 215 46 977 776 661 981 699 641 756 329 861 109 467 321 560 995 494 859 399 69 85 543 258 293 58 859 194 43 469 248 393 321 500 533 233 82 44 524 100 926 732 94 156 397 622 877 230 336 924 966 36 38 531 73 200 61 549 782 635 90 392 494 935 862 865 137 390 424 928 322 142 728 735 7 766 4 66 715 550 382 497 4 994 21 504 496 932 821 227 232 771 399 231 827 283 515 939 639 505 869 818 646 11 949 7 304 904 447 87 786 802 524 888 635 816 859 435 255 696 539 53 748 493 251 751 134 632 888 957 292 544 851 515 778 899 140 162 814 22 726 679 964 316 817 423 71 607 292 926 630 179 559 183 335 226 746 653 239 975 931 350 924 15 134 196 469 511 44 886 869 667 741 927 713 98 363 673 340 324 42 145 92 159 983 309 709 613 133 105 640 646 369 163 59 434 655 69 81 26 651 97 842 534 229 836 410 90 1000 37 159 640 400 199 604 334 432 192 467 152 904 241 456 38 787 960 542 624 1000 266 782 57 263 364 105 506 202 47 94 824 808 55 876 4 208 951 700 887 386 213 205 0 540 601 641 669 606 108 642 725 349 342 764 51 735 425 886 27 551 358 911 479 888 881 215
723 909 25 557 976 60 555 393 669 277 957 394 685 593 953 427 707 816 631 691 242 225 294 366 817 732 684 437 510 551 146 14 539 384 850 97 790 331 981 977 236 716 284 853 386 74 940 453 48 515 201 933 320 101 936 719 354 614 666 792 879 683 70 557 761 894 229 96 867 510 901 540 150 189 293 65 475 711 861 309 446 785 292 490 586 431 298 371 456 742 929 673 806 60 960 696 407 191 382 657 961 684 392 5 215 217 246 295 581 40 177 952 34 380 747 755 492 376 732 856 217 351 896 929 738 967 411 372 767 831 470 598 841 307 426 985 330 571 44 216 519 363 734 74 591 655 858 559 422 477 174 866 807 787 952 848 461 907 787 301 280 880 351 159 161 601 695 820 39 102 897 444 523 46 305 615 718 893 749 695 664 821 528 589 924 310 110 270 348 151 536 920 816 604 736 589 179 686 357 379 570 181 542 28 937 864 883 205 460 47 770 300 27 726 828 479 838 305 701 275 789 152 959 177 826 127 247 800 882 560 927 283 221 345 755 648 782 719 776 319 777 697 314 423 647 255 271 164 962 95 237 850 880 831 107 196 16 994 690 672 124 404 317 607 572 405 352 593 605 114 568 913 641 652 679 215 4 943 15 87 99 570 131 225 582 72 469 655 151 497 606 695 873 979 71 741 250 484 373 703 377 272 942 370 733 132 534 822 158 252 264 622 55 998 138 594 711 59 716 702 399 765 857 340 61 33 29 385 796 121 786 99 193 454 80 12 740 75 762 723 341 212 916 486 454 931 67 477 149 774 297 917 19 9 159 152 744 822 104 7 484 93 530 173 794 515 505 789 243 491 660 64 91 358 644 394 365 590 2 146 813 399 870 969 143 512 863 827 11 625 258 940 343 563 908 445 639 342 489 577 945 431 877 364 117 744 946 343 441 857 547 458 435 974 62 750 197 268 190 679 481 607 184 364 999 966 232 333 311 854 225 940 466 705 512 985 913 769 622 193 93 973 228 950 116 536 493 897 704 647 60 67 594 807 947 524 38 768 64 565 459 296 76 708 600 405 717 439 323 456 358 918 214 198 404 501 764 660 88 806 964 453 550 465 128 160 49 393 436 108 102 156 802 667 137 876 804 587 915 334 370 739 224 666 455 333 391 305 726 792 939 202 276 31 372 872 345 248 315 935 665 972 109 581 926 535 558 96 136 656 677 743 52 840 565 488 836 791 746 674 427 396 608 401 941 816 277 593 971 13 688 417 798 163 336 214 299 560 649 215 859 148 171 618 66 133 472 158 157 164 79 376 384 797 808 152 765 963 187 508 609 439 670 230 204 819 995 506 239 814 170 27 898 276 973 448 793 843 141 57 663 456 552 549 545 90 133 515 333 450 653 675 616 492 65 585 8 455 500 327 825 184 256 738 328 121 529 306 573 142 5 716 760 324 301 823 678 578 748 399 948 7 147 677 546 17 209 631 675 753 931 407 326 100 911 888 814 766 285 783 848 454 643 604 499 276 478 729 129 995 119 224 710 150 130 275 200 614 313 109 105 68 369 131 51 503 935 682 84 613 253 960 111 608 531 262 903 282 420 626 464 451 0 931 781 824 77 358 549 402 840 614 335 234 251 74 175 66 569 723 638 593 513 967 321 756 495 198 395 153 398 963 727 353 809 852 458 849 674 750 751 810 449 896 656 646 766 629 564 930 490 225 715 908 429 210 522 216 626 408 979 91 928 757 566 468 176 952 642 593 954 579 331 453 977 422 272 122 852 373 997 613 844 40 830 625 968 372 996 58 699 418 681 114 122 775 619 450 502 739 434 310 705 231 304 906 524 230 978 121 756 242 673 27 592 36 400 163 101 187 998 178 563 991 69 185 393 819 509 234 477 866 359 151 363 593 42 319 414 892 551 69 980 869 21 450 589 491 661 499 437 754 993 364 415 701 273 602 991 681 815 953 162 81 752 225 824 618 450 355 788 308 506 456 7 558 987 960 722 176 672 189 165 24 842 249 676 751 983 681 750 945 735 575 235 669 482 141 687 619 548 132 462 283 697 22 950 853 154 276 518 992 340 266 57 470 972 270 260 458 58 47 383 221 290 306 888 442 537 983 860 68 457 497 18 414 585 545 774 692 923 100 966 183 834 318 853 172 886 546 951 163 668 86 168 67 636 9 32 149 851 160 145 109 617 64 629 424 579 795 350 155 635 502 912 755 189 515 640 538 425 387 603 190 625 419 800 518 212 658 985 338 86 835 234 248 739 815 87 247 480 190 511 818 205 83 56 639 329 635 714 499 30 504 754 231 308 862 742 333 113 691 381 494 125 155 956 468 580 470 731 918 517 798 703 9 613 574 811 424 689 473 338 861 288 712 428 356 729 595 366 417 483 947 349 790 106 386 856 978 578 474 691 355 371 357 791 314 686 321 322 962 982 120 53 489 40 880 593 192 845 748 730 659 20 457 627 300 602 2 266 50 438 986 520 314 73 196 9 60 368 656 540 531 769 641 240 520 986 944 142 665 118 115 557 498 894 883 471 240 134 775 275 694 992 845 123 255 491 912 114 833 198 610 334 110 155 159 223 811 309 894 182 954 634 588 743 16 96 423 944 212 380 618 803 621 488 882 421 224 820 2 389 256 278 30 862 520 463 54 267 297 82 385 902 528 792 871 310 205 560 965 37 149 693 646 598 945 785 262 172 655 479 820 541 299 409 250 607 438 667 735 601 819 713 174 771 560 388 569 255 561 933 657 864 736 22 22 257 977 574 896 406 570 847 162 975 153 405 982 355 979 68 20 887 915 819 204 823 934 583 715 468 317 658 804 403 65 508 348 818 6 485 630 74 182 650 589 164 283 132 558 974 757 249 801 183 64 682 379 50 95 655 368 231 146 659 540 95 45 925 938 618 728 486 96 283 791 440 241 108 242 905 570 394 88 180 192 938 554 218 56 874 247 645 179 312 72 597 199 745 553 822 916 41 49 245 812 544 105 316 871 261 431 442 889 202 393 430 219 378 851 919 682 914 258 356 598 208 375 324 659 210 64 590 219 374 720 906 760 244 641 525 219 296 985 758 536 801 684 930 813 604 635 921 407 160 902 895 227 799 144 90 383 195 895 904 51 207 151 152 338 185 443 805 150 433 385 13 111 303 893 173 65 567 522 646 574 698 974 829 917 872 395 496 985 265 835 347 285 871 844 662 82 514 12 989 459 432 792 43 155 757 889 31 896 833 273 561 806 725 143 282 415 156 465 533 745 885 824 413 172 412 962 153 285 599 705 621 806 367 286 219 476 54 93 97 189 633 728 279 996 361 78 254 746 302 715 375 828 47 475 497 739 846 377 467 506 35 285 448 39 103 83 535 983 78 548 45 332 3 416 98 984 291 415 831 26 376 905 26 538 397 617 451 467 587 689 465 504 507 734 624 98 444 249 584 700 702 780 233 574 166 585 169 568 148 335 854 993 494 35 59 48 439 53 203 409 178 234 671 534 576 56 868 74 648 816 876 32 503 338 10 173 387 484 556 834 630 570 869 434 728 186 559 116 827 860 577 909 553 965 453 121 332 591 295 584 797 288 238 147 875 8 92 405 327 722 75 605 866 588 325 30 527 639 17 303 418 163 949 803 720 691 692 552 344 696 611 447 346 321 121 651 988 85 89 200 753 858 543 464 680 195 227 561 812 970 431 701 211 535 186 429 920 932 269 849 526 8 918 802 614 397 943 350 443 116 196 880 364 494 100 1000 562 186 773 277 424 987 783 550 306 971 262 158 139 912 445 684 135 978 476 908 724 27 188 778 191 306 410 64 712 461 83 589 900 111 408 36 990 874 881 664 419 580 615 64 772 321 206 543 516 59 447 990 220 85 416 911 287 348 252 915 779 153 521 309 230 837 474 906 281 146 498 106 504 647 286 678 849 110 390 480 46 545 241 563 709 82 821 147 651 894 588 610 855 489 401 710 81 41 85 151 126 905 144 873 192 961 909 737 12 440 268 5 120 767 6 878 917 884 259 876 696 476 623 760 899 183 140 872 890 256 248 984 115 609 423 902 36 389 360 477 612 103 24 557 719 802 984 913 199 618 922 785 963 595 843 881 538 939 94 399 575 526 28 751 515 874 654 325 884 328 353 829 571 469 222 752 810 318 72 703 194 429 487 832 892 16 878 870 33 941 837 788 958 615 657 37 795 892 226 477 934 311 994 778 965 458 637 42 969 816 970 874 893 158 1 480 307 126 741 897 620 630 683 652 706 641 167 926 700 632 319 238 385 183 216 87 784 597 628 99 780 868 778 653 907 342 163 647 318 212 181 438 832 406 554 629 694 63 127 563 632 983 910 350 835 683 775 742 501 424 839 657 721 584 759 635 63 612 402 420 23 20 473 767 339 734 417 424 596 791 891 697 337 192 14 570 213 760 396 859 270 523 289 251 300 854 763 340 595 673 274 422 342 260 955 198 932 294 263 193 362 228 452 456 889 109 112 170 768 796 737 159 708 111 865 15 379 845 532 854 967 38 610 794 652 680
63 30 949 927 203 103 18 11 222 795 153 358 236 156 772 697 594 78 859 747 172 956 764 344 470 136 914 987 676 127 880 780 481 650 589 874 831 506 52 145 302 542 817 875 802 262 486 5 206 881 122 810 927 752 710 372 906 399 863 960 784 396 975 653 773 467 352 30 163 759 220 106 689 842 910 598 287 568 296 309 396 859 68 690 768 625 908 549 836 53 86 527 873 760 464 456 661 485 953 900 183 356 639 282 547 506 225 493 40 599 174 172 92 455 420 845 501 319 795 216 170 668 507 680 213 424 666 353 631 361 554 398 402 562 930 719 286 161 41 667 289 250 412 943 226 614 74 483 569 559 175 970 573 487 149 723 255 700 238 460 322 803 542 147 518 541 882 356 496 696 635 495 610 559 579 212 989 997 928 173 56 273 598 206 525 608 893 720 960 753 675 678 386 61 472 339 403 860 657 871 822 43 849 698 180 14 161 949 239 612 563 890 13 338 196 810 99 42 440 793 700 6 963 340 152 169 8 568 318 39 188 635 540 124 284 949 29 316 752 808 141 479 705 780 695 457 311 977 512 806 815 630 618 163 437 402 25 993 918 730 62 259 497 557 659 766 0 815 85 168 492 66 315 921 627 660 615 21 160 266 916 625 39 382 288 685 812 452 838 162 723 545 123 630 243 514 671 722 804 986 299 113 124 534 342 498 803 857 937 92 808 438 911 748 495 324 94 698 936 920 176 500 617 853 669 289 326 166 697 180 813 214 789 765 670 842 543 687 940 707 328 925 757 381 585 978 801 830 104 290 560 152 443 10 469 761 404 368 159 62 317 662 300 651 737 578 541 17 612 754 442 813 720 406 874 769 230 724 682 262 391 322 259 523 237 247 451 315 976 74 498 478 96 226 171 994 405 960 826 417 775 341 761 213 630 630 939 296 973 175 480 357 297 746 212 533 467 534 785 324 417 431 72 874 277 228 145 652 164 412 192 333 853 362 3 358 32 635 728 965 89 916 650 634 988 712 912 169 156 872 273 525 98 547 439 552 46 612 61 585 354 901 842 219 636 404 434 774 324 731 90 190 558 45 42 462 506 506 687 157 49 57 167 710 332 375 905 971 945 695 987 377 878 457 347 742 637 230 680 735 103 582 127 807 483 590 19 426 690 286 992 989 131 907 816 913 126 472 561 608 519 767 177 917 306 192 179 195 584 66 716 648 770 585 320 84 793 488 685 958 357 972 748 917 292 928 267 356 696 933 885 708 578 229 968 277 76 375 529 944 489 323 533 476 681 180 27 74 281 247 460 691 595 378 892 779 653 523 628 354 948 541 75 316 413 901 941 11 11 773 490 255 143 658 205 9 313 924 864 629 248 188 626 89 654 974 686 962 329 878 835 17 87 93 336 194 234 264 915 222 119 825 548 679 781 932 602 729 565 552 574 538 53 755 475 457 790 751 368 398 526 268 38 564 429 589 774 901 504 458 364 846 112 264 134 482 95 705 693 972 771 575 485 350 974 877 721 227 214 923 792 798 648 768 938 130 993 139 895 201 996 22 899 582 462 250 931 903 539 373 606 395 570 559 762 148 88 670 531 536 422 849 967 980 744 675 415 939 256 109 353 561 54 676 60 644 137 598 358 728 162 66 377 774 78 647 423 338 43 567 202 599 921 360 210 46 45 520 1 697 934 970 998 692 305 913 765 569 904 937 692 252 204 267 21 77 479 477 614 748 265 436 909 811 778 341 753 400 508 99 969 780 556 585 535 972 182 598 349 247 881 705 622 701 736 706 453 418 515 336 260 990 707 54 407 59 660 719 2 679 839 317 850 660 791 863 688 847 428 854 31 957 861 255 456 730 370 129 587 308 962 173 652 285 65 753 389 239 869 501 97 838 599 136 645 538 591 604 683 577 34 892 807 396 715 87 14 765 658 260 875 172 181 621 609 550 491 150 913 361 888 965 845 723 303 105 517 606 593 494 64 703 80 49 82 284 359 1 600 445 699 140 67 474 891 53 154 796 957 192 871 384 341 135 468 858 730 919 365 225 216 963 200 685 780 9 194 159 837 195 450 420 185 876 647 256 109 699 979 341 245 890 275 302 758 23 199 328 35 128 739 260 668 882 555 528 633 214 729 804 449 292 219 513 291 39 189 781 494 918 788 636 369 39 211 498 410 389 955 448 607 748 290 550 582 489 641 43 708 274 262 659 139 697 876 679 15 855 100 547 258 413 856 103 950 528 378 365 829 368 588 896 5 662 865 609 198 488 898 981 392 569 376 503 991 178 919 658 557 735 857 560 923 71 896 842 942 192 401 432 546 53 224 692 430 489 743 84 308 99 268 760 527 596 425 558 986 502 408 344 902 448 323 527 229 793 970 833 278 682 564 60 379 660 184 457 889 640 644 921 22 859 858 490 866 734 178 441 416 65 350 628 79 447 335 504 147 26 952 737 733 425 340 432 321 210 471 474 381 261 138 991 231 149 155 927 583 641 102 586 629 604 783 484 50 980 411 554 371 569 722 615 597 334 69 637 746 535 605 621 187 961 105 528 142 856 331 524 516 280 264 648 536 732 530 715 382 507 444 64 30 891 672 558 510 572 834 68 463 856 431 686 374 153 77 676 756 387 537 477 982 286 568 612 760 921 520 47 890 70 312 848 232 41 23 492 477 86 544 445 852 253 121 90 398 398 424 371 301 131 459 135 810 949 59 918 917 328 718 444 545 456 514 68 348 112 897 733 724 206 173 817 249 692 395 708 706 259 855 509 663 368 157 574 280 879 805 39 958 719 252 613 293 715 356 76 493 54 17 613 769 47 12 904 674 395 409 210 550 354 478 844 482 648 488 878 749 55 854 344 608 151 867 193 924 737 782 152 438 475 601 233 197 411 223 242 922 112 375 449 944 911 877 888 704 529 971 165 632 184 165 569 623 740 613 275 241 637 295 554 719 300 819 653 146 205 994 521 714 595 135 307 825 234 235 818 445 642 956 174 190 380 209 98 57 870 355 159 457 579 455 297 933 305 271 878 603 687 394 653 269 434 848 895 832 511 747 89 168 905 108 366 195 85 128 644 20 731 254 315 611 91 534 574 664 215 638 289 473 364 466 885 742 19 390 672 169 593 586 358 47 382 985 690 755 838 665 72 343 122 977 603 339 48 528 754 717 677 58 305 538 86 148 828 887 965 703 987 763 937 577 266 107 269 509 486 796 858 24 373 581 857 487 722 427 222 562 628 118 794 426 932 132 56 484 289 261 942 980 253 250 899 767 294 590 607 926 55 362 522 48 293 634 190 242 855 841 775 144 911 218 708 821 237 465 756 833 460 523 661 372 1 524 825 240 721 91 857 314 345 616 74 114 264 158 168 965 725 649 4 894 481 133 634 972 403 251 293 129 382 862 424 360 413 191 501 399 877 233 586 298 296 393 156 257 790 814 126 115 248 776 546 820 140 806 161 435 592 580 253 319 73 879 926 698 549 474 426 316 433 113 217 503 938 388 611 684 249 26 710 207 342 754 969 844 544 186 906 419 345 373 478 325 227 7 557 36 54 794 426 73 519 448 35 604 130 981 993 951 231 840 654 662 635 620 573 83 862 576 594 711 67 151 612 310 894 441 996 809 332 140 464 732 159 70 352 309 45 130 695 655 875 384 741 566 907 553 152 727 974 28 375 559 859 678 753 125 443 847 281 221 83 294 799 521 705 824 5 338 696 786 418 677 420 116 346 575 882 93 44 33 664 959 465 270 756 532 431 946 265 745 228 66 376 679 688 397 133 596 578 513 71 327 244 106 379 330 427 990 654 279 605 777 141 943 349 883 820 701 369 925 329 111 945 227 544 766 47 6 310 10 453 461 311 640 990 983 457 387 47 511 907 872 932 522 342 499 914 344 575 735 520 285 700 337 744 51 918 500 885 217 649 44 381 4 236 571 108 621 869 446 995 823 693 966 61 567 235 759 319 400 841 366 681 16 330 333 80 999 689 886 414 307 634 150 903 797 611 827 544 731 401 334 327 870 32 751 737 907 165 549 139 947 599 418 221 276 844 846 326 932 715 978 708 136 999 779 979 55 463 900 852 81 261 166 881 385 986 691 163 244 348 551 186 304 253 502 526 656 762 903 457 830 58 851 209 120 137 997 606 9 414 750 436 642 825 619 616 476 55 84 894 101 184 215 910 266 649 247 768 843 204 454 729 367 401 552 680 624 457 263 489 740 693 828 680 345 806 432 178 800 603 726 499 712 522 995 522 954 509 643 860 929 52 282 122 447 206 920 835 713 832 406 95 798 335 228 29 901 293 811 469 201 594 458 7 272 587 702 343 505 704 738 246 110 354 935 541 884 990 673 182 818 357 734 962 709 761 787 412 351 374 246 64 725 146 361 906 860 699 741 771 421 309 646 952 984 318 651 407 71 739 868 81 253 898 414 118 193 640 961 497 383 81 117 626 964 191 799 912 380 338 346 331 274 921 436 131 667 504 37 750 625 708 208 376 592 182 363 907 283 648 452 740 572 135 433 657 694 101
40 980 906 378 431 784 649 960 740 260 727 970 607 866 709 340 505 486 53 547 7 487 543 973 214 218 641 400 473 451 522 225 187 454 467 562 669 350 707 663 490 11 785 435 812 329 25 457 841 245 838 473 144 280 351 533 494 404 995 598 515 320 71 246 923 635 39 715 161 941 221 187 466 629 806 661 555 848 178 757 111 503 11 1000 91 901 278 388 9 549 141 527 14 45 89 59 266 37 196 566 786 692 211 135 100 66 618 319 866 416 304 647 442 670 284 512 584 828 828 445 864 536 226 230 336 969 686 747 309 749 390 691 485 72 856 97 998 926 784 146 539 686 596 139 478 254 600 819 159 572 43 118 220 783 175 362 542 554 516 51 679 1000 223 850 793 72 437 436 580 612 456 783 113 393 85 84 151 929 813 233 477 684 299 435 388 220 776 357 291 80 62 551 479 790 648 709 347 787 871 542 361 941 45 247 166 167 602 728 5 90 495 659 582 994 461 265 202 234 514 77 308 864 702 500 739 419 280 275 51 311 470 979 730 405 72 521 993 903 146 170 787 346 369 552 201 124 962 868 634 979 904 829 323 465 360 630 17 473 234 29 15 675 592 823 460 261 453 22 134 39 712 41 551 452 430 121 988 801 32 849 380 115 127 252 440 314 383 761 754 26 765 44 728 740 241 456 561 64 20 135 448 542 90 31 373 124 743 511 704 223 419 884 322 723 716 619 190 384 446 715 681 170 199 223 243 19 720 544 73 225 915 396 865 34 174 218 79 530 870 163 131 613 529 785 894 886 267 98 288 260 929 584 714 907 597 497 327 685 464 926 563 259 487 350 773 666 198 494 960 923 406 156 36 626 713 918 118 726 525 946 230 130 194 932 491 582 69 464 328 504 140 628 606 975 583 645 489 164 106 967 888 464 552 780 900 899 766 702 984 390 344 524 376 962 708 28 255 959 820 534 624 259 767 161 935 896 200 642 578 215 42 226 990 148 503 730 103 264 63 398 642 665 746 512 256 202 374 220 750 272 530 779 171 262 424 264 31 177 2 37 693 817 24 348 861 865 128 232 540 647 587 83 149 473 27 582 8 256 663 313 653 844 247 496 554 709 237 702 168 596 851 174 307 842 173 721 620 922 726 141 50 783 755 257 6 336 228 839 937 52 181 7 61 949 355 549 717 256 268 711 348 244 682 927 254 958 531 134 818 121 646 499 400 413 259 85 465 786 673 756 855 315 47 11 934 989 366 450 967 653 538 281 780 652 76 679 848 573 771 446 375 945 614 50 775 25 628 507 325 479 447 148 49 252 330 433 914 184 12 432 559 899 195 150 579 765 314 360 510 70 289 599 945 141 665 570 10 936 756 847 59 204 219 633 823 485 748 462 556 783 251 216 227 872 631 141 977 26 807 529 526 614 260 901 352 870 250 332 132 762 427 631 676 938 802 395 943 174 626 654 426 5 783 202 684 706 462 689 678 254 860 940 434 909 353 76 367 344 445 664 932 261 137 70 92 13 978 771 429 220 312 422 444 69 629 687 891 649 192 486 459 251 886 104 117 792 889 418 899 76 959 407 706 656 568 858 101 925 333 360 731 558 627 810 120 689 217 286 77 539 242 354 81 108 401 983 997 111 544 106 986 686 763 50 565 1000 892 974 18 879 75 996 615 83 252 159 691 347 660 825 345 5 296 881 512 139 654 352 844 495 594 529 599 744 121 704 524 580 789 23 737 564 37 622 605 129 152 721 625 831 277 513 630 936 303 544 433 651 576 348 633 496 788 587 991 932 403 978 881 988 688 41 41 7 493 441 321 790 829 853 337 462 332 724 698 952 475 906 976 374 593 236 408 735 796 597 759 789 777 226 834 653 335 242 520 651 158 755 745 505 248 543 910 396 575 45 622 981 574 621 261 30 752 369 987 580 432 588 458 126 282 974 232 382 875 798 535 377 125 421 907 89 179 964 680 938 569 228 372 654 428 692 471 527 33 546 790 277 548 316 129 208 318 257 513 677 897 249 874 933 224 105 843 220 545 208 703 619 271 152 598 152 124 213 99 731 183 584 281 840 203 154 206 30 262 889 933 201 523 255 402 49 847 694 188 969 385 904 500 321 184 484 496 946 902 548 862 348 827 531 920 371 68 225 225 596 882 281 35 121 969 645 617 312 816 628 931 861 114 176 19 16 972 238 814 914 623 549 791 765 869 982 917 366 619 63 350 586 210 256 486 611 443 40 449 187 295 22 274 352 961 861 927 713 857 487 138 296 637 405 810 248 270 390 635 375 381 928 975 821 585 927 95 981 948 293 340 262 546 130 425 784 310 803 715 472 88 761 837 498 781 657 581 127 955 102 939 92 738 889 723 742 964 166 54 53 317 366 586 219 482 194 409 180 519 95 764 710 558 668 104 606 951 988 504 654 359 798 839 212 842 37 354 1000 809 533 944 708 384 738 956 365 616 141 919 658 836 189 147 910 98 591 817 410 749 900 233 511 890 182 640 813 105 410 422 189 246 743 191 718 58 917 67 69 965 165 696 160 850 866 275 715 518 164 22 838 52 60 363 251 701 582 560 662 952 924 970 864 343 986 845 899 357 483 928 927 770 266 4 349 979 346 650 47 368 723 153 887 64 322 169 999 418 680 761 149 417 384 87 123 362 439 567 800 744 816 60 989 186 117 457 128 29 466 689 596 724 445 794 509 450 26 795 340 279 395 741 17 294 793 320 9 501 279 876 933 517 402 94 305 379 405 436 983 205 31 872 246 297 138 671 333 921 329 719 428 553 737 994 880 423 149 963 21 883 923 126 616 659 388 507 406 185 356 273 616 395 196 481 782 93 914 566 766 499 906 55 899 165 817 326 689 521 617 537 960 240 890 263 559 102 947 572 855 315 258 772 706 835 246 56 231 811 78 664 391 732 930 377 898 968 901 916 219 533 407 573 678 711 253 387 401 670 476 13 966 396 655 498 972 204 314 133 812 901 559 150 30 687 495 21 293 804 868 966 3 329 166 404 689 257 694 454 357 824 395 957 693 371 541 283 796 506 876 23 71 305 117 508 66 710 627 699 373 611 7 577 640 370 833 57 267 550 780 265 201 973 965 176 343 511 138 452 449 207 345 778 443 397 297 398 113 483 125 692 750 636 359 938 882 455 893 1 79 148 983 557 683 683 445 162 847 725 889 980 712 674 525 46 553 652 235 112 305 768 984 532 601 840 572 655 413 974 398 180 415 160 785 213 609 632 266 985 199 753 81 661 250 672 373 830 573 983 947 142 826 231 737 497 890 903 727 536 369 413 794 145 198 591 218 392 788 656 350 751 457 28 179 97 547 84 542 912 946 733 498 356 153 208 876 155 362 853 280 269 37 438 52 884 190 358 914 613 552 16 784 365 664 879 375 898 970 399 435 405 713 721 257 492 734 410 367 411 845 300 688 3 750 135 249 541 682 595 338 197 532 936 986 391 902 859 887 80 479 735 601 156 93 833 944 562 606 846 564 331 388 70 39 420 84 394 934 887 221 992 474 341 504 439 274 808 151 913 609 421 871 502 269 742 449 339 615 349 857 924 594 258 498 364 854 668 741 729 887 182 464 852 219 218 865 758 676 946 500 803 400 747 754 858 364 407 542 645 464 163 740 958 619 48 427 229 781 292 726 658 8 832 551 685 333 895 158 662 421 947 104 639 811 601 892 245 521 285 105 792 754 760 742 718 238 480 839 801 765 306 152 798 86 469 260 782 577 244 485 484 257 239 421 694 428 868 590 393 561 298 10 474 894 826 190 590 310 909 698 253 181 82 944 316 990 293 801 528 104 893 237 463 196 815 479 996 993 414 278 509 225 982 461 170 789 415 450 621 1000 30 783 249 808 441 108 301 971 736 401 612 905 286 149 324 20 849 831 644 117 86 153 831 637 451 693 123 55 468 145 66 25 603 311 382 477 905 956 527 579 799 710 319 46 110 994 338 900 143 704 139 879 822 871 564 707 950 306 435 13 638 72 797 364 918 645 389 332 774 30 235 859 690 243 122 486 610 988 722 417 588 892 287 160 863 638 311 821 667 985 805 806 999 560 821 503 34 884 238 791 276 984 885 989 107 170 346 667 313 209 867 632 83 478 942 968 589 205 412 41 154 348 779 260 769 630 476 261 989 142 675 53 873 449 896 208 65 102 189 220 534 527 386 293 908 289 651 72 272 105 570 620 877 572 115 831 26 424 549 996 800 502 212 264 922 231 108 831 302 162 216 915 416 573 677 93 734 295 604 193 971 555 700 225 78 14 926 384 878 334 705 704 96 95 666 359 193 905 209 607 930 415 547 824 215 10 236 524 44 378 222 179 647 151 911 877 571 570 290 903 880 189 119 813 762 98 954 99 157 605 472 949 109 713 334 379 825 579 164 407 609 798 38 910 697 660 925 37 695 612 953 708 657 228 167 64 608 602 981 797 116 250 136 909 940 186 130 765 0 128 378 73 819 203 264 459 941 970 757 550 488 926 177 985 172 66 74 566 949 698 643 301 854 662 342 907
305 876 49 598 417 791 420 737 687 678 186 75 719 838 368 187 785 378 819 773 16 549 694 434 766 516 624 628 697 976 691 284 524 306 72 295 493 822 918 977 117 328 594 933 373 896 58 25 605 100 790 537 488 380 880 562 933 867 673 35 144 470 11 829 372 614 145 200 189 268 155 223 415 597 935 163 497 573 713 93 182 773 125 581 809 277 38 225 324 905 914 40 602 543 438 490 437 515 642 330 449 904 641 688 846 293 521 445 752 636 528 124 706 369 158 883 916 487 344 309 929 361 112 671 882 514 416 895 961 355 467 814 381 263 830 710 169 637 582 924 329 147 385 785 762 777 780 970 409 536 301 498 986 53 287 597 235 196 723 753 815 418 61 835 4 977 378 528 259 590 56 615 922 802 297 106 50 632 538 76 460 454 561 644 581 456 355 221 744 164 966 725 248 680 291 730 202 348 503 978 772 491 334 224 919 646 366 66 969 193 526 888 688 593 190 936 703 692 247 887 828 961 487 463 123 362 578 589 384 718 242 440 640 855 108 262 304 958 362 230 138 789 399 711 570 846 838 435 926 363 726 587 63 434 932 123 821 744 106 643 983 942 636 990 617 939 550 619 429 512 319 164 803 377 469 553 342 413 208 904 159 529 12 457 246 604 820 591 188 207 619 220 99 915 352 906 560 635 345 55 330 28 129 990 91 917 23 56 843 787 778 261 307 616 431 355 346 407 492 285 26 600 474 666 428 866 667 887 395 593 544 187 354 367 892 114 976 790 639 251 963 751 510 982 47 714 314 64 43 648 827 804 358 14 527 509 575 403 875 338 952 376 45 150 979 984 419 765 928 420 282 723 130 664 3 615 520 777 29 122 732 303 88 384 360 11 776 901 690 220 879 288 239 529 632 314 517 30 432 442 576 675 761 393 313 861 195 805 542 593 915 576 279 114 998 964 832 26 453 122 219 763 793 293 714 864 283 127 666 7 931 447 383 868 770 949 150 818 170 20 601 124 475 140 185 702 20 374 592 350 89 815 788 63 406 454 661 463 494 757 1 801 120 591 281 804 563 879 836 736 837 161 514 892 433 173 126 676 461 178 451 56 197 514 174 375 206 31 255 712 285 382 681 460 606 136 109 580 375 825 841 517 34 841 452 171 609 356 233 865 336 996 300 692 103 92 10 832 795 588 825 294 127 8 885 765 595 525 628 702 456 490 252 511 758 967 805 701 105 35 386 371 458 961 872 683 258 838 557 474 873 427 512 596 68 518 597 747 478 507 870 469 774 787 692 972 176 193 866 4 229 728 896 970 842 774 349 809 137 968 627 963 496 407 727 492 443 575 151 772 165 432 679 580 959 741 490 204 751 979 746 297 737 325 198 244 221 127 459 799 181 316 630 513 674 709 444 120 67 732 899 520 343 846 739 757 122 648 635 884 377 249 180 745 989 570 829 639 515 25 263 490 462 256 274 731 55 610 424 844 612 278 41 324 222 188 814 923 257 196 695 972 978 32 584 844 77 128 216 130 364 831 789 209 923 927 244 336 894 306 266 496 856 12 111 639 621 508 532 896 171 51 293 433 747 644 533 591 332 183 5 371 118 863 818 810 6 151 643 525 920 562 95 921 33 400 587 71 76 629 768 206 60 60 148 546 565 594 676 386 968 512 638 329 435 829 380 37 700 771 464 250 134 574 225 904 877 218 748 724 470 937 153 232 987 600 48 854 810 335 131 394 847 867 141 674 234 109 31 845 603 266 649 517 284 114 357 744 924 914 759 51 152 119 335 25 741 872 333 339 504 158 702 895 365 248 579 525 851 301 552 837 273 708 771 804 53 468 249 852 940 33 382 996 545 281 912 716 143 523 220 240 370 205 405 286 682 153 937 464 495 248 224 520 70 19 944 414 113 47 549 750 858 856 421 524 884 150 262 121 834 724 367 979 716 984 500 271 853 126 799 538 840 699 477 408 17 367 794 681 139 265 964 680 276 798 728 929 80 688 588 333 743 769 525 555 997 659 857 967 353 894 622 41 663 450 572 710 402 328 645 77 779 653 223 421 178 477 115 316 414 478 32 346 611 396 816 214 36 51 14 622 154 100 173 620 629 939 436 55 730 727 25 431 439 112 479 711 861 157 8 385 910 666 213 185 537 709 686 298 893 485 604 32 718 103 128 802 754 968 956 964 311 876 547 509 863 343 265 930 325 847 230 424 42 179 655 582 990 549 250 191 425 124 871 904 800 447 321 992 308 728 54 272 211 312 78 423 855 742 936 495 446 994 482 551 970 179 39 236 361 851 37 794 499 942 473 911 491 645 610 709 218 871 867 293 631 516 237 603 268 585 184 329 163 872 166 229 680 705 600 667 625 890 52 867 783 486 156 208 903 403 656 865 179 240 618 406 356 831 633 56 911 902 906 746 548 129 523 175 320 584 318 512 397 400 539 887 852 770 376 950 962 807 992 672 722 497 909 934 13 307 982 963 30 920 859 398 245 829 442 317 212 212 826 797 463 807 389 141 731 918 720 340 408 99 160 411 292 566 583 198 551 903 44 252 445 597 147 270 426 357 236 446 363 875 146 340 580 823 921 796 299 830 897 299 390 295 104 566 507 684 939 362 562 445 796 1 658 64 316 212 121 962 777 166 637 424 347 343 975 104 71 546 608 511 391 334 626 396 657 162 734 575 742 907 168 52 73 784 898 622 775 509 947 843 371 510 598 665 240 441 782 972 191 846 157 254 133 696 298 115 215 811 196 227 540 389 953 662 709 888 905 924 721 201 326 290 614 19 172 825 62 565 942 722 40 646 571 558 18 99 205 955 177 762 132 29 530 362 351 675 996 487 684 518 275 740 423 559 678 109 294 414 787 949 302 451 531 480 824 933 295 706 888 533 278 412 808 465 374 812 422 979 536 781 907 873 984 272 498 26 101 553 844 204 881 508 985 912 232 468 231 799 994 576 801 553 466 447 564 37 957 838 22 918 9 943 543 152 214 119 938 189 845 381 280 502 710 284 948 241 100 23 662 168 46 213 650 617 887 323 387 996 849 842 596 166 791 123 398 818 350 244 685 958 623 218 599 947 175 127 84 879 865 1 750 981 509 143 660 709 286 526 977 947 798 563 69 3 890 401 620 609 711 18 767 800 135 436 35 910 646 177 671 737 811 23 440 706 534 654 848 573 457 510 839 854 403 388 668 30 585 999 999 235 513 483 869 202 529 315 708 803 327 971 161 633 518 833 90 20 807 13 506 721 757 641 312 923 468 574 616 750 724 124 553 597 954 105 760 613 973 613 65 512 328 624 670 119 241 524 59 832 309 215 993 235 559 863 792 293 407 821 394 932 201 917 951 354 310 295 823 754 981 265 116 744 913 499 995 428 786 983 949 345 322 166 917 427 434 222 86 265 677 802 21 81 738 130 925 735 290 472 392 16 950 989 162 617 699 981 704 896 448 497 895 309 773 364 379 664 891 460 388 156 960 185 79 790 210 513 804 184 484 885 833 113 110 791 556 999 812 363 142 291 607 456 876 24 874 157 669 901 243 344 454 818 511 204 502 202 15 784 28 787 652 154 577 85 967 926 74 950 574 637 430 943 781 979 908 614 102 811 672 360 114 440 267 663 331 597 228 887 554 406 546 636 207 257 736 117 87 713 901 722 93 680 85 731 943 760 589 724 590 696 566 531 348 795 902 416 765 711 930 396 965 609 683 478 715 53 868 56 769 278 226 465 203 772 465 440 480 773 471 670 988 383 98 575 204 520 238 497 749 844 648 763 272 201 653 488 450 191 187 136 862 299 404 303 927 501 591 414 854 610 455 625 651 274 96 915 261 668 501 776 97 647 164 444 644 346 339 180 200 835 698 780 615 983 338 543 864 861 508 119 341 676 934 746 194 579 2 672 227 422 889 784 140 363 573 967 315 173 675 968 634 355 558 838 66 873 199 544 400 518 167 794 260 955 813 348 271 566 410 119 689 613 413 422 740 9 441 421 756 663 411 496 94 2 289 118 183 911 904 437 717 452 119 817 665 988 707 869 337 509 296 217 192 647 57 127 136 173 522 710 427 103 941 193 24 897 535 853 764 632 393 483 733 304 701 227 647 71 81 481 396 242 900 421 567 404 7 295 693 280 972 707 555 683 64 887 516 524 270 626 82 689 654 149 712 390 755 873 835 361 486 276 481 551 593 52 519 456 340 354 19 134 217 924 569 907 878 446 883 173 124 863 317 826 264 546 822 447 483 275 476 89 209 531 277 888 664 942 306 379 980 917 412 169 323 26 971 356 254 300 886 54 784 108 472 649 753 685 0 606 303 131 955 102 107 675 251 535 369 477 568 652 850 45 505 923 860 557 991 4 51 436 745 955 27 849 269 397 806 531 485 742 797 512 705 486 613 535 817 701 974 641 802 680 831 78 946 935 149 454 541 395 696 860 193 596 401 408 763 708 945 208 958 824 359 308 256 479 418 245 659 455 735 866 83 711 725 284 586 511 253 934 489 79 75 575 92 718 729 351 288 564 447 328
193 817 566 853 154 817 483 328 286 589 839 785 260 718 308 68 779 934 866 700 702 663 267 898 168 914 815 249 89 132 852 737 42 17 311 198 429 354 380 46 417 356 461 797 948 469 420 603 944 831 181 874 568 96 623 106 229 116 44 637 570 387 454 471 387 924 138 687 263 304 669 771 504 685 96 313 923 306 834 13 418 755 932 703 523 114 522 227 882 884 781 188 251 879 295 758 104 885 189 791 654 457 719 811 48 698 853 523 609 266 584 518 419 942 899 525 635 538 981 385 603 935 318 894 433 822 885 962 735 164 650 353 217 252 921 43 892 327 664 566 580 798 468 715 462 865 924 972 937 296 907 698 145 694 610 205 3 704 249 785 70 678 720 91 791 649 840 608 74 941 392 232 804 779 538 537 374 272 626 252 712 202 922 473 559 428 101 976 585 746 565 855 888 117 710 487 378 260 579 245 148 695 792 132 827 600 524 876 278 317 953 13 332 255 137 412 100 340 854 295 105 379 282 832 908 994 537 788 594 173 501 72 980 265 606 824 833 474 330 648 238 122 106 881 160 196 767 878 869 943 850 109 367 585 360 593 169 314 237 293 22 322 543 364 794 787 832 358 162 442 258 122 955 738 662 264 474 497 761 916 643 857 482 224 464 260 79 14 545 837 335 832 748 778 533 271 682 505 739 23 403 349 175 983 789 183 116 11 721 451 842 443 581 460 962 569 49 457 788 692 750 415 729 567 317 835 405 845 531 758 631 634 684 266 205 187 452 308 862 633 985 850 807 647 656 667 509 810 127 791 727 647 426 314 366 66 102 356 299 491 941 579 239 280 265 935 497 554 41 380 726 131 989 908 706 317 586 135 12 26 703 261 142 115 293 577 451 594 375 211 681 636 63 131 292 202 555 635 961 289 982 152 10 850 358 792 799 360 511 836 495 434 536 712 388 358 186 477 447 951 270 334 677 181 54 66 902 256 936 644 518 573 865 724 771 999 790 675 943 247 211 212 264 674 977 393 778 468 542 227 527 961 297 565 158 668 34 24 929 819 209 993 647 330 450 826 152 17 215 125 35 212 534 866 818 428 742 204 687 465 33 443 996 706 72 941 488 651 714 985 233 811 369 328 582 901 365 139 641 122 57 691 20 550 478 423 997 863 93 305 58 122 855 625 298 785 639 598 805 281 734 471 867 704 801 105 167 641 725 164 192 713 512 557 914 71 340 447 40 867 904 550 2 827 986 247 723 999 342 461 685 513 808 437 423 20 17 584 889 148 97 190 103 416 700 73 636 221 310 516 384 506 436 329 597 497 786 480 613 204 283 969 787 136 517 294 844 743 438 853 810 178 851 228 13 558 796 149 231 532 806 632 315 477 328 162 173 320 85 390 113 482 111 233 21 219 968 675 78 777 521 862 762 599 272 649 266 645 220 313 556 721 666 271 280 882 575 462 73 941 361 867 567 344 86 627 234 493 121 783 746 274 668 3 532 696 891 366 228 437 800 601 969 167 653 681 194 172 257 532 546 620 151 355 216 744 198 886 715 299 307 853 843 356 988 976 486 210 500 502 379 606 302 918 459 733 279 235 628 378 499 410 371 226 287 927 766 729 569 744 705 907 147 855 634 78 261 77 811 905 694 261 246 409 946 653 965 126 974 726 174 253 327 768 951 587 136 338 262 52 950 848 651 456 740 696 156 794 663 577 62 834 759 507 510 982 75 389 539 414 561 765 357 45 391 379 31 404 930 439 268 737 424 675 671 830 401 914 331 951 132 609 622 584 618 749 91 302 871 548 5 666 598 3 288 459 139 74 115 625 390 80 437 810 983 202 821 348 114 952 912 63 254 157 755 169 110 476 873 298 630 449 764 671 184 674 141 336 415 44 276 703 129 415 496 998 970 810 733 276 125 828 957 881 484 986 629 625 87 731 214 793 123 387 15 289 925 956 472 564 178 279 8 402 978 256 861 158 476 289 675 715 336 113 134 406 674 80 644 940 165 516 122 300 744 208 901 357 124 476 383 639 916 561 519 119 208 516 824 819 490 326 321 438 355 969 879 815 421 893 649 408 389 554 236 885 117 654 846 559 346 909 56 10 601 361 530 66 956 791 655 933 64 424 199 538 803 167 995 884 344 543 320 616 979 951 67 218 576 868 445 12 273 360 277 773 325 246 940 360 289 538 690 76 324 734 69 738 910 69 303 918 730 532 822 377 696 862 795 822 918 224 784 871 596 961 709 130 196 678 812 301 399 24 560 938 619 69 218 836 352 725 898 21 590 564 373 367 529 490 758 375 225 241 446 870 222 698 37 808 813 160 713 414 660 427 395 862 36 132 491 764 588 139 81 882 334 741 269 360 247 252 773 328 564 662 693 102 680 102 191 776 195 721 197 175 414 983 698 889 828 986 88 30 76 777 595 901 43 797 819 447 341 536 829 160 704 884 47 370 667 630 24 834 913 953 573 5 473 317 32 108 1 901 903 631 673 449 692 967 783 402 858 753 84 336 711 408 434 939 802 71 717 430 558 119 874 38 98 700 991 921 571 359 163 571 409 348 14 166 333 1000 323 69 994 618 242 230 241 816 614 497 768 506 51 432 322 8 756 863 52 377 878 732 557 322 480 60 872 656 697 321 82 153 525 289 314 24 593 740 600 176 845 388 190 71 465 175 187 261 876 98 30 368 592 769 954 871 757 637 574 273 906 639 183 425 835 207 255 318 285 855 406 123 7 300 90 99 458 476 947 902 25 541 909 726 856 275 179 541 900 406 55 627 513 937 890 667 294 149 645 137 397 279 881 311 830 485 284 153 583 3 210 316 718 31 177 287 589 988 591 701 386 476 507 802 749 89 351 470 6 730 275 93 683 103 150 957 578 912 699 320 400 510 949 359 551 399 370 680 615 622 176 743 973 319 456 258 362 67 975 922 952 331 883 72 170 274 708 470 798 514 460 466 487 15 520 665 848 307 632 982 128 741 887 885 226 860 959 386 172 953 554 569 838 679 16 477 915 467 695 203 772 378 441 365 479 473 753 537 927 17 625 116 751 458 244 486 404 754 863 84 353 292 398 938 999 357 627 25 120 131 493 339 133 710 775 310 118 959 305 15 153 56 724 455 28 872 604 764 782 968 642 445 831 745 502 350 896 811 964 617 777 894 304 967 933 117 381 984 905 99 678 982 820 655 640 796 354 418 396 54 449 444 926 875 760 320 648 6 368 520 466 872 825 653 688 697 736 934 552 704 171 607 993 180 77 740 385 679 29 42 960 661 617 829 411 753 227 166 281 75 672 987 737 860 80 700 313 912 50 246 319 666 376 990 489 786 252 70 541 349 185 867 131 473 987 633 326 667 826 379 119 12 200 945 457 737 159 293 439 756 920 637 442 196 202 59 701 946 857 874 535 514 427 830 250 524 747 870 877 735 349 692 841 882 204 426 745 284 338 266 68 103 422 65 763 289 259 895 377 59 516 657 290 235 65 440 608 645 897 540 817 745 477 657 816 230 998 259 505 528 467 574 140 769 343 80 754 847 621 911 223 254 785 983 66 773 657 945 492 222 972 169 577 174 637 679 616 952 393 892 620 340 164 636 587 594 203 506 886 249 549 291 18 244 329 675 562 179 931 13 689 982 659 434 46 689 224 334 182 729 463 330 992 98 301 389 206 363 503 771 732 733 743 998 607 172 253 669 27 178 880 342 94 925 83 383 837 535 425 546 212 769 248 149 928 927 731 85 894 100 611 268 633 326 291 564 9 464 665 210 180 703 109 439 875 86 271 895 38 86 934 438 823 121 864 74 847 905 339 989 372 798 605 746 958 809 544 598 221 120 95 506 161 638 716 857 469 320 412 335 4 929 963 403 646 185 967 865 444 699 107 113 868 457 938 43 448 578 219 327 661 180 870 969 61 485 407 521 691 315 776 742 624 844 553 52 540 41 39 975 945 842 416 682 935 782 550 608 157 55 728 721 359 837 859 504 53 430 658 639 143 600 235 155 919 637 612 173 722 51 188 916 455 435 243 292 256 606 686 245 563 564 895 104 410 996 966 61 514 455 707 239 917 80 430 692 201 984 774 166 670 983 99 622 435 490 108 41 652 488 408 577 741 220 394 349 814 528 432 997 770 564 23 316 26 427 71 840 207 514 312 811 797 892 316 139 971 355 45 595 19 278 780 764 112 342 769 907 300 891 506 144 146 258 638 566 413 257 984 789 59 622 515 886 348 77 547 545 508 715 990 53 245 607 230 947 232 844 350 756 471 357 356 748 528 126 149 738 498 188 453 377 11 362 92 898 364 608 347 648 130 743 752 522 939 341 402 941 135 156 166 299 475 718 809 600 155 627 849 994 0 763 440 508 765 673 240 578 602 8 126 598 676 2 481 435 144 903 382 432 860 754 345 707 485 456 443 881 60 510 274 871 976 399 526 219 470 177 679 559 893 107 431 145 738 859 599 708 213 607 884 747 306 851 836 422 337 898 428 735 363 165 296 598 548 289 911 526 572 622 309 900 494 579 942 280 793 292
749 350 571 269 607 341 19 155 265 702 349 820 793 577 2 562 143 255 965 936 999 386 771 788 501 644 974 913 399 137 371 275 489 445 404 705 842 51 13 606 879 78 542 136 69 11 163 123 322 702 43 671 947 142 22 896 573 473 724 820 861 323 868 323 416 714 276 924 499 341 901 818 728 665 243 15 104 990 867 909 344 965 572 292 55 617 933 775 696 358 231 221 64 148 240 739 215 513 58 894 792 689 588 762 922 81 88 759 284 935 123 403 118 246 550 601 518 738 722 844 242 445 515 93 91 915 810 13 709 540 221 360 866 285 147 460 844 688 451 171 616 406 990 434 261 205 310 494 137 990 238 773 127 201 299 412 735 495 212 111 182 93 827 114 759 560 942 427 874 137 782 354 173 48 991 7 233 291 199 324 695 292 770 597 177 276 714 579 708 717 890 628 527 991 847 485 103 41 675 756 917 695 316 684 985 388 267 655 100 876 814 795 809 394 477 186 405 889 559 178 939 156 582 531 323 877 6 218 885 533 549 300 317 868 662 212 368 576 14 149 99 281 179 787 945 344 956 368 192 594 391 578 741 347 849 534 329 536 951 920 444 380 336 63 112 386 259 376 967 572 275 231 463 293 661 685 138 540 552 875 443 594 232 291 187 457 424 659 34 908 692 488 475 188 992 690 650 660 828 314 473 645 493 976 386 203 136 666 526 611 533 928 160 395 454 182 446 651 684 549 723 458 804 972 835 115 697 960 124 988 966 937 659 570 591 789 153 829 471 682 410 886 860 940 178 328 596 746 836 80 719 499 157 382 758 939 46 848 964 208 290 950 979 48 244 801 185 187 575 285 929 142 343 449 324 930 619 483 206 66 109 560 949 175 125 170 272 637 540 402 302 316 189 939 300 85 566 698 488 775 838 646 943 365 74 380 632 736 245 830 936 549 763 711 115 239 617 120 829 4 994 510 48 26 780 230 318 305 794 986 218 628 715 460 689 417 362 806 634 58 791 549 856 947 944 326 988 727 781 939 497 872 380 644 345 7 280 777 960 758 335 224 932 960 680 415 397 611 294 20 773 564 292 898 285 702 643 417 806 379 926 701 61 257 21 170 165 798 535 408 845 483 154 579 128 230 372 547 492 122 745 949 320 75 92 679 877 805 107 873 93 744 750 193 531 367 478 694 414 212 908 564 910 728 291 441 159 388 117 466 701 190 606 800 307 531 442 382 882 474 277 731 246 931 366 569 727 813 595 879 563 725 418 376 229 560 883 536 503 357 256 670 181 802 56 163 840 593 331 715 495 644 644 573 383 496 891 872 762 993 562 228 973 183 946 158 751 441 898 552 411 278 819 227 365 805 429 12 511 34 546 168 653 700 472 287 106 387 30 97 423 980 374 666 678 78 35 225 865 917 976 254 713 21 565 746 625 767 664 571 191 497 262 294 598 91 986 103 409 626 126 134 907 751 560 9 734 365 895 540 141 835 80 441 174 308 202 398 156 593 169 358 108 524 198 522 832 602 807 867 524 688 356 376 802 970 897 719 149 722 587 193 49 989 18 223 425 442 426 274 786 964 921 282 319 679 393 629 881 1000 941 113 161 26 935 804 337 55 175 514 833 450 510 770 304 179 983 496 462 257 586 104 905 23 959 568 288 486 210 425 116 750 248 289 422 436 821 619 622 20 855 601 620 216 342 434 303 662 958 769 599 832 183 483 484 741 59 660 427 838 656 826 893 885 352 521 581 315 188 8 474 852 872 18 880 785 60 692 63 829 938 777 817 977 888 901 904 964 914 198 190 347 152 273 597 13 594 711 706 412 831 525 857 573 396 917 952 930 249 234 886 554 618 758 796 818 545 720 848 518 635 677 468 538 972 794 768 958 250 794 520 307 748 373 613 674 420 935 481 254 577 446 755 389 428 184 220 840 84 591 27 371 5 230 649 304 729 910 506 666 44 16 133 909 353 723 3 522 638 766 903 252 652 691 358 934 853 860 920 742 968 437 760 580 839 576 8 33 553 145 712 817 459 192 628 389 641 464 894 413 633 794 957 87 509 556 142 758 176 210 668 986 911 197 731 569 377 665 574 433 859 276 738 59 604 72 340 785 36 416 470 213 90 594 820 883 534 194 296 878 787 238 726 351 134 831 950 962 216 969 797 988 940 219 529 904 464 911 993 285 197 92 783 370 671 114 928 557 523 178 800 230 677 801 519 515 68 656 799 849 28 166 247 304 774 551 969 498 72 436 286 757 287 400 347 644 209 530 679 738 567 484 927 814 561 105 508 962 512 666 961 797 469 62 67 338 824 515 690 985 263 868 222 215 766 318 494 916 948 385 654 383 184 331 339 159 487 107 235 183 384 110 309 847 583 87 517 708 205 451 516 4 816 454 505 166 651 864 593 50 354 781 110 710 458 627 733 849 1 639 111 369 812 216 688 175 120 137 227 972 614 951 66 150 330 625 837 727 746 809 504 191 764 540 350 766 438 885 297 349 9 91 392 874 375 27 665 167 557 457 603 295 765 75 826 325 813 524 530 158 162 867 57 868 825 445 605 219 332 644 432 4 858 470 610 577 313 639 281 766 600 527 705 913 612 410 700 779 376 444 490 41 445 409 647 8 4 415 460 673 558 578 937 774 569 157 20 448 626 849 801 798 823 160 673 261 211 501 298 57 219 505 754 411 81 533 24 333 226 551 78 548 381 507 333 299 954 648 363 222 676 107 364 765 767 363 482 786 47 231 843 334 640 104 775 9 841 251 578 194 496 981 207 401 698 799 16 820 293 406 580 846 798 791 570 646 980 535 31 140 95 979 32 507 777 881 851 23 214 219 815 729 400 711 682 749 369 27 685 266 887 651 466 812 732 719 543 601 710 178 704 910 79 643 699 153 450 977 631 587 129 778 367 89 388 651 33 205 491 641 564 244 589 768 996 30 743 366 718 870 338 723 321 213 433 346 225 888 213 728 934 488 670 521 39 644 253 280 998 36 83 418 693 76 346 522 846 831 25 943 65 509 325 864 440 142 507 315 254 89 334 227 315 571 984 426 448 834 924 36 40 799 268 818 873 930 548 89 899 429 164 444 439 151 452 351 784 30 850 407 822 196 7 130 52 537 402 945 694 931 455 311 669 498 648 443 203 111 201 449 370 787 453 368 237 861 830 776 479 289 655 425 532 738 483 667 756 253 538 344 627 159 89 317 105 451 37 519 378 890 480 659 266 31 289 557 555 55 592 449 852 147 180 452 97 307 241 52 85 117 666 146 790 249 50 599 716 909 579 297 870 365 139 261 407 829 608 685 776 293 982 327 900 625 41 690 295 912 785 387 521 581 805 288 73 270 788 194 658 542 251 412 995 423 630 292 260 104 536 20 412 401 721 754 385 191 436 646 26 521 778 64 413 842 348 165 457 738 102 413 373 201 639 969 278 299 657 224 341 63 975 395 818 602 398 353 144 26 963 962 327 766 114 697 919 295 906 444 547 635 645 487 544 531 456 173 485 223 476 495 168 333 113 613 76 417 742 905 301 511 703 841 274 81 737 68 170 267 702 768 884 570 878 781 12 969 513 440 854 172 17 824 121 686 663 629 283 903 672 449 351 817 465 725 101 649 273 128 892 864 674 899 431 400 707 39 909 751 204 45 171 876 155 241 38 392 896 68 971 787 82 72 270 974 419 777 228 920 720 571 255 995 151 559 522 558 711 514 498 122 997 952 77 62 863 856 642 223 977 751 0 912 132 436 568 810 955 631 736 125 757 452 417 802 987 150 537 779 615 326 239 366 609 162 421 75 305 484 514 311 779 231 98 604 447 420 864 577 408 137 930 546 200 425 585 616 717 52 646 361 140 273 556 495 394 126 691 771 912 836 382 516 42 782 131 785 279 198 53 288 271 819 795 254 584 473 406 682 75 739 601 519 554 482 441 691 918 23 486 815 430 870 23 788 913 855 637 567 752 664 328 979 681 103 551 803 434 602 789 645 208 725 978 271 146 422 196 445 230 846 135 128 308 264 683 835 45 541 686 487 528 890 962 719 29 871 357 456 269 771 390 988 401 982 264 177 326 557 989 387 525 775 15 414 379 945 257 60 306 194 925 849 258 210 403 665 186 814 194 310 119 538 86 878 167 14 145 541 624 797 172 40 70 692 660 121 636 736 590 134 193 912 623 901 739 285 234 301 224 118 769 686 435 926 312 549 621 641 148 532 387 260 158 473 667 24 467 106 437 915 871 500 10 867 981 148 223 979 923 326 730 921 811 352 94 518 915 991 355 106 195 582 725 281 744 58 761 388 576 769 314 193 687 970 150 644 62 287 11 19 869 747 875 67 889 677 359 343 449 463 461 883 51 100 87 578 361 49 772 900 122 56 834 439 282 110 602 111 629 414 931 826 876 223 54 406 753 573 539 217 96 435 500 110 130 414 311 814 747 130 217 90 953 78 415 493 252 36 808 453 862 426 611 847 970 215 236 891 916 601 395 497 502 832 360 805 71 549 166 932 541 544 902 368 803 59 740 81 389 744
310 833 670 403 535 985 372 360 908 423 933 121 306 342 911 696 637 996 816 577 222 266 924 362 251 913 743 298 984 722 825 934 935 662 55 49 515 582 352 709 518 323 879 558 90 544 201 290 668 333 98 155 951 454 270 426 9 976 82 361 332 750 543 820 409 469 435 957 368 461 852 988 68 881 35 64 198 139 724 489 92 995 255 516 522 159 647 422 299 783 729 346 880 339 653 934 154 315 957 720 969 796 986 672 380 725 810 375 362 704 382 34 28 79 158 811 950 499 57 626 693 248 707 644 175 896 329 528 985 464 305 482 128 753 319 687 369 344 215 253 964 228 761 730 379 108 286 498 831 194 843 635 563 110 123 641 481 60 475 311 386 304 856 651 671 316 450 125 656 518 186 474 488 893 496 725 391 38 891 424 443 104 689 597 800 636 561 657 993 189 549 455 616 846 530 965 149 866 691 422 886 440 70 237 771 11 144 223 501 253 172 63 399 510 615 229 405 372 315 157 538 713 16 260 719 27 576 207 431 323 360 927 778 722 113 913 989 483 938 637 878 798 346 223 762 337 705 262 756 1000 794 956 445 760 72 364 18 537 361 10 918 308 523 709 922 637 892 196 0 829 194 340 411 706 48 472 952 40 189 375 570 51 479 368 666 287 817 515 292 109 139 807 837 588 632 475 798 557 849 448 717 423 151 808 858 155 242 394 588 225 427 10 392 888 328 225 238 517 930 221 551 840 967 830 612 426 706 815 812 299 280 574 904 215 226 717 621 278 150 272 602 660 832 957 539 776 169 47 184 712 486 471 640 964 325 815 857 724 112 453 695 219 371 605 462 76 340 497 26 426 618 687 663 229 868 285 284 863 439 419 517 32 232 413 480 516 451 724 41 737 63 537 483 54 83 918 744 652 447 478 25 933 247 515 467 725 740 725 728 175 683 678 263 322 925 315 324 59 855 716 243 983 461 143 257 655 776 330 326 366 927 275 887 927 885 402 613 9 438 754 261 579 994 487 285 957 437 111 49 755 839 520 110 717 890 542 870 313 982 770 241 88 220 996 283 115 923 685 265 816 876 408 533 980 448 768 385 856 444 77 482 367 943 737 712 785 720 152 582 167 912 205 859 697 31 860 565 333 422 525 916 424 899 541 333 486 936 321 766 792 559 241 378 864 702 374 726 569 313 642 127 586 348 980 959 599 940 601 779 886 961 91 33 105 262 340 758 499 163 307 773 86 850 968 614 179 638 466 197 429 871 146 980 5 452 175 532 937 53 679 394 672 266 614 742 719 32 683 114 350 6 821 567 998 713 470 735 8 396 771 739 994 686 283 40 699 402 504 815 157 495 466 403 935 698 616 536 283 987 37 747 688 105 889 404 880 278 888 296 451 966 691 900 720 227 785 267 263 682 15 508 306 660 887 339 901 460 632 250 714 599 887 432 101 721 247 554 810 200 330 4 30 406 362 377 412 389 10 155 170 937 628 665 142 823 563 763 708 147 528 579 875 120 110 822 423 920 47 586 754 699 801 140 924 236 513 298 421 650 306 722 591 414 136 786 848 131 714 204 943 106 831 976 756 455 927 625 32 591 978 321 935 631 953 527 447 349 936 675 522 130 518 547 721 608 290 323 831 781 88 14 992 233 295 77 348 845 76 696 595 103 416 244 161 889 399 492 545 358 159 183 385 983 657 596 914 913 589 383 400 153 251 690 130 524 72 21 90 249 388 185 555 783 731 50 772 58 767 775 46 138 111 419 97 337 200 955 709 231 752 408 699 564 190 487 840 290 514 7 204 542 675 600 762 254 474 738 39 926 581 62 599 76 73 590 160 552 457 998 380 844 315 732 733 907 574 89 51 509 998 246 352 684 540 541 722 617 662 902 442 146 976 510 63 393 109 944 405 836 455 316 642 679 640 674 517 910 991 417 623 914 900 757 85 861 325 584 926 17 39 651 34 353 857 575 673 171 172 272 806 126 215 846 545 370 686 710 11 415 774 122 38 245 709 331 57 338 131 87 721 345 871 104 542 960 464 489 983 725 709 813 441 896 381 206 956 375 686 755 267 71 512 769 641 531 282 264 347 609 25 520 677 934 588 152 565 121 278 619 627 546 258 595 358 271 846 320 613 308 889 929 310 997 449 941 637 526 882 466 754 190 76 79 948 225 777 603 341 181 851 253 897 277 932 860 570 156 870 13 535 173 328 629 137 782 462 170 275 556 62 711 411 134 449 863 121 903 221 424 804 46 648 548 514 645 666 293 149 44 618 230 684 583 258 22 914 100 858 94 854 664 328 469 574 304 604 945 590 373 209 269 457 562 437 274 674 51 332 29 676 866 919 177 247 478 456 649 689 553 51 240 817 746 278 669 809 81 313 498 991 788 718 199 323 511 843 620 90 118 997 73 254 167 49 109 522 622 491 117 100 102 653 971 77 97 355 882 803 205 470 318 29 166 235 350 648 449 2 129 685 780 59 192 186 655 748 568 760 309 331 95 713 867 93 829 141 811 533 45 425 601 238 749 899 218 914 8 831 412 420 344 629 760 505 921 78 397 460 995 91 211 825 550 214 888 350 384 773 828 735 697 378 12 335 497 916 999 707 678 997 365 198 454 694 433 653 680 737 174 480 314 373 388 701 1 107 521 526 367 102 282 880 833 486 93 164 356 537 294 38 252 338 730 557 224 578 203 808 641 489 970 906 465 738 540 744 137 358 504 1 626 930 366 305 69 234 677 82 963 366 85 29 965 524 630 333 355 66 627 140 259 172 818 943 364 948 659 322 572 821 854 948 652 661 307 466 221 933 474 734 401 773 585 774 468 66 59 883 848 74 421 657 86 906 597 804 865 669 928 931 216 375 797 34 734 969 956 763 795 157 458 852 978 128 633 916 485 778 672 99 132 964 948 622 115 649 700 902 774 383 42 389 906 50 754 17 78 624 36 535 753 297 604 8 988 299 642 654 440 778 764 634 802 795 208 381 898 942 125 721 446 894 875 176 34 965 578 109 65 469 592 684 634 488 357 112 909 215 513 805 741 785 636 564 799 225 3 350 347 738 996 57 476 252 953 75 727 838 808 827 416 514 10 899 334 608 214 15 939 990 947 457 884 558 111 286 662 560 30 986 212 177 731 139 327 234 470 809 714 516 430 734 661 707 119 197 801 47 395 331 704 101 840 420 555 287 580 420 606 796 413 225 881 155 168 771 806 925 195 976 351 69 709 556 752 472 681 355 108 507 335 223 842 932 610 533 623 202 159 691 101 238 499 283 56 246 64 910 954 206 420 339 990 592 558 249 191 246 456 948 303 485 841 520 91 911 322 173 803 30 359 480 838 865 807 841 297 9 317 568 673 263 566 552 820 380 459 258 506 821 897 570 545 345 234 499 312 224 187 12 490 274 507 278 784 544 178 660 223 882 400 943 484 84 75 841 791 438 528 978 869 410 161 132 932 630 644 844 893 1 560 835 15 996 587 962 569 725 494 732 767 984 196 710 809 686 27 239 88 997 605 408 11 710 790 324 975 180 235 344 258 437 814 115 276 907 354 585 628 435 708 10 457 689 557 729 819 433 946 81 84 657 237 526 2 500 464 633 179 904 919 803 160 823 256 747 20 36 646 383 643 675 785 270 434 508 835 886 853 678 991 664 287 318 288 345 209 550 124 517 47 353 136 201 37 576 342 237 917 79 38 849 694 858 164 120 503 926 512 353 471 641 772 869 295 388 992 223 864 423 883 8 834 261 525 480 519 412 905 425 441 387 748 828 5 496 302 521 877 80 472 535 826 99 581 608 607 2 688 779 281 585 477 826 279 731 703 971 145 501 426 832 972 236 733 643 789 689 968 874 423 198 793 395 824 863 593 546 931 69 701 146 436 312 148 620 453 786 765 847 336 990 796 929 202 3 363 579 133 831 80 659 736 601 162 250 96 393 685 587 715 693 67 177 157 132 301 478 239 871 942 561 514 857 207 366 407 325 99 433 228 381 667 548 827 573 374 610 915 257 300 772 39 447 687 43 571 314 718 921 182 234 949 709 654 128 516 223 387 418 410 137 723 141 502 263 398 266 52 726 219 11 273 477 176 779 343 983 894 370 143 677 805 745 376 512 804 998 534 132 851 750 213 32 874 793 873 227 74 126 635 746 116 634 872 734 589 959 544 479 19 369 311 475 142 394 381 886 598 253 962 534 648 418 141 891 260 636 188 345 217 984 611 717 505 455 425 761 529 665 979 904 24 864 54 908 658 789 135 123 165 705 429 134 974 708 537 669 573 738 390 778 193 566 229 305 210 629 750 190 418 935 500 536 624 514 830 183 792 638 60 445 981 794 751 171 463 489 716 875 759 659 745 510 768 543 491 643 180 863 248 764 341 785 594 378 23 689 777 422 973 166 639 671 958 501 442 471 107 769 66 170 977 355 787 766 473 465 770 432 577 832 428 158 676 5 692 851 268 352 291 304 493 938 330 471 289 180 61 986 275 890 847 727 574 147 901 481 43 890 657 885 737 113 821 266 895 137 862 920
524 937 634 255 473 1000 827 648 765 96 277 397 446 35 389 677 899 552 790 289 381 626 622 245 242 477 978 395 123 676 707 333 870 984 849 922 918 945 926 823 176 773 191 831 432 737 158 593 52 275 1 766 646 926 822 286 860 239 196 695 556 844 647 246 808 181 676 891 215 881 354 497 724 613 954 626 998 772 813 560 974 630 848 41 616 990 692 748 138 105 14 280 486 575 90 80 342 173 231 210 481 551 543 601 694 906 262 478 187 779 806 775 154 988 730 746 43 871 131 947 61 54 323 703 415 942 153 816 430 608 689 455 523 331 971 910 574 295 440 27 99 202 269 593 703 912 932 473 802 633 232 528 229 432 553 131 240 61 59 178 973 491 453 947 547 90 386 435 319 311 382 882 410 114 84 675 953 124 972 248 718 921 837 280 651 514 798 133 145 555 173 258 165 711 909 734 535 90 846 564 298 300 75 747 900 952 339 435 875 323 508 886 452 62 522 54 156 183 112 166 129 887 18 445 845 591 720 673 906 900 910 527 685 888 133 40 588 556 814 131 989 558 183 28 461 887 449 648 275 687 53 94 831 287 929 32 462 869 170 84 525 828 332 935 360 70 608 888 185 547 930 721 766 858 886 274 324 186 632 633 29 192 817 14 356 250 239 63 396 100 834 392 905 593 315 585 19 929 964 60 803 860 227 162 335 799 85 18 218 829 658 807 459 529 38 942 648 839 712 990 727 558 435 38 68 715 587 794 856 746 487 500 181 141 97 9 779 1 376 747 773 648 290 734 835 359 540 519 582 427 683 690 684 871 374 485 747 335 682 750 321 622 530 769 947 613 168 635 10 562 451 607 163 673 93 506 955 444 568 833 609 765 959 344 144 679 251 975 502 211 711 377 192 989 561 780 575 532 572 894 49 261 217 517 751 838 139 969 208 282 24 436 353 412 365 684 880 219 548 947 975 408 71 809 434 770 310 189 76 462 155 300 993 916 359 38 607 109 326 125 571 820 944 850 256 55 631 994 65 340 604 739 198 586 661 697 450 817 83 700 419 650 318 3 230 665 677 586 611 133 941 788 804 492 881 619 351 179 219 879 427 628 581 950 306 320 546 655 438 979 898 834 216 392 28 360 967 96 787 11 100 190 379 307 761 237 956 222 735 328 966 40 637 167 485 486 164 586 302 822 738 347 325 775 805 389 358 150 142 194 406 776 34 12 527 86 371 744 719 902 895 395 869 49 823 911 414 675 361 917 9 843 919 163 305 237 825 600 897 787 774 370 853 122 833 151 945 913 17 58 369 522 621 76 785 654 927 486 347 125 578 791 162 187 417 135 665 923 266 616 352 426 820 283 80 90 541 685 103 913 544 308 784 186 252 872 110 165 341 311 912 405 23 361 691 282 403 584 670 818 73 419 407 232 786 407 589 80 289 277 656 90 497 937 74 839 3 767 576 417 991 93 447 819 600 471 375 397 836 288 842 42 650 927 194 923 640 40 349 180 431 413 567 105 128 314 726 755 671 199 245 166 166 825 950 120 636 552 534 672 265 388 812 580 70 876 149 789 254 730 308 56 907 460 344 723 612 812 498 300 908 990 134 731 570 935 768 660 739 524 388 591 783 20 936 913 792 663 518 805 130 350 696 395 278 479 472 323 54 280 126 492 250 730 939 522 533 464 257 480 883 64 847 832 209 732 404 849 363 614 770 293 31 399 455 646 135 223 483 463 436 64 448 195 934 163 44 353 491 760 569 884 241 578 362 950 591 374 330 300 749 938 81 483 243 280 228 810 296 121 272 755 605 984 653 986 537 655 686 772 171 681 201 602 492 378 283 374 633 820 672 419 748 744 725 124 965 483 598 135 355 259 758 155 769 513 313 866 223 236 583 279 858 133 949 16 248 711 46 581 420 41 710 70 273 774 915 611 673 139 877 125 378 540 855 364 127 759 977 49 601 953 606 752 799 847 713 801 56 133 969 967 210 704 757 582 935 803 199 142 882 218 67 366 811 539 336 178 838 683 91 442 557 948 772 818 370 713 287 555 928 780 863 729 614 707 862 524 503 293 988 416 937 74 542 321 680 879 474 675 759 657 364 493 777 892 373 82 762 374 394 553 274 475 901 591 174 172 851 32 515 900 938 343 368 790 968 455 698 957 143 721 701 690 963 746 35 191 731 132 316 552 178 778 829 40 717 774 309 126 577 90 876 429 116 318 25 378 225 585 500 844 566 747 460 266 260 490 590 532 437 869 943 763 539 182 706 905 101 89 113 988 177 340 733 784 795 427 77 982 106 926 42 467 999 564 957 266 818 341 40 121 603 266 892 119 405 711 377 357 519 791 628 735 917 932 195 769 629 777 212 277 715 409 788 16 281 872 41 942 238 299 729 837 32 215 62 529 871 173 390 403 160 954 66 811 987 965 387 153 234 142 21 259 505 224 913 57 868 550 285 703 58 742 549 126 82 993 64 522 745 944 397 8 980 424 391 994 985 166 233 302 688 829 728 138 573 381 861 630 284 632 426 209 911 245 331 259 620 747 997 708 809 41 674 628 147 517 551 231 279 24 280 485 767 356 602 843 843 760 832 165 958 571 994 117 423 194 132 139 635 139 5 403 874 16 297 733 45 150 714 908 399 747 48 670 755 798 819 554 484 778 115 91 976 556 513 926 740 396 57 691 816 13 246 889 60 702 345 57 220 23 264 475 249 753 312 983 641 625 221 226 903 282 529 560 466 184 794 207 990 725 488 618 471 38 293 912 150 404 259 175 753 204 207 390 594 208 159 327 211 585 22 636 922 387 528 739 395 507 652 403 72 732 499 424 893 385 421 875 119 177 92 5 864 291 562 234 271 379 579 451 801 121 558 250 716 723 346 745 247 89 307 115 104 699 236 361 807 564 659 341 995 31 666 11 304 664 489 591 722 473 618 771 826 520 184 105 428 372 263 217 695 118 596 442 679 849 380 478 26 579 418 287 441 253 775 662 839 190 87 761 521 988 94 182 15 832 117 354 800 534 36 106 157 297 923 827 920 831 888 387 122 483 687 501 33 21 545 684 200 779 512 986 125 170 586 464 457 704 480 183 366 833 675 690 78 36 642 97 350 670 118 289 649 503 494 624 244 598 896 469 235 123 468 780 742 86 564 466 625 531 189 771 741 631 454 288 398 108 828 205 475 350 841 708 961 789 514 516 401 922 563 423 668 467 182 907 444 727 348 881 124 21 495 769 664 407 114 362 619 439 105 74 490 992 760 525 89 385 385 267 940 553 750 393 161 143 615 728 180 518 885 941 384 124 303 739 443 642 878 383 752 775 205 275 504 732 322 473 214 64 983 127 517 931 402 400 2 700 970 901 478 795 408 242 203 211 172 628 442 505 7 492 744 707 337 778 136 387 857 910 916 862 942 163 372 888 393 844 0 22 367 807 946 191 756 625 333 904 736 534 992 60 506 402 595 270 334 314 383 117 222 636 392 415 873 57 840 699 951 747 188 217 27 174 213 35 663 496 237 935 904 467 613 540 509 901 433 101 948 541 69 475 507 249 282 880 425 228 102 601 690 603 86 595 340 854 268 687 439 668 852 347 343 335 299 992 13 910 493 556 429 198 702 764 780 603 204 781 357 471 599 454 477 195 793 863 314 968 844 467 146 805 859 467 982 723 202 306 179 953 565 560 186 783 592 315 889 496 224 916 924 491 986 208 580 977 771 474 295 944 469 32 175 377 669 642 253 634 501 170 467 414 830 150 796 131 258 375 624 968 98 888 931 804 107 40 884 277 276 409 952 217 555 607 12 647 329 684 850 479 456 777 732 99 300 409 705 884 411 928 657 161 644 414 193 59 693 887 655 619 301 920 626 403 463 359 51 605 824 639 810 580 962 911 190 919 709 535 815 645 140 264 791 249 328 851 400 556 496 510 148 260 865 116 639 131 4 674 8 873 872 511 854 443 746 628 47 312 584 68 867 112 623 118 108 103 660 666 6 961 226 20 678 101 476 545 531 34 734 192 708 826 617 127 320 344 96 274 39 645 654 628 789 736 464 348 55 345 643 25 79 220 593 171 292 421 996 851 981 283 782 489 921 975 894 286 979 468 416 8 902 780 550 484 721 23 532 129 121 718 925 141 879 976 261 274 699 739 723 64 585 624 510 390 645 110 413 63 111 946 327 991 887 204 638 280 821 919 50 574 294 60 704 976 409 943 630 411 960 924 933 59 681 293 338 200 520 613 11 318 255 477 597 743 137 730 109 574 627 916 412 661 288 410 511 489 516 340 737 86 610 232 536 585 286 379 914 191 141 891 479 585 424 991 662 426 797 591 267 352 559 256 458 572 763 231 764 923 984 90 30 403 422 740 37 47 16 581 291 515 754 47 538 116 697 827 151 496 470 39 63 565 891 765 554 957 890 616 700 651 445 626 206 43 197 552 560 945 552 693 169 661 317 47 270 995 776 154 95 952 778 283 152 8 667 870 526 504 482 500 465 70 20 296 866 806 88 842 311 716 781 79 120 949 167 482 743 266
763 73 937 996 916 39 277 109 384 844 401 366 70 947 336 400 636 253 352 309 396 945 178 396 331 84 828 29 811 493 98 159 679 400 365 228 180 611 565 634 145 972 752 271 996 241 444 949 998 605 964 184 681 474 838 901 808 727 76 44 635 368 888 126 714 283 524 584 487 333 607 411 970 191 333 268 549 702 628 106 708 642 732 896 177 821 164 301 258 866 382 891 407 9 255 827 87 484 893 434 424 428 695 933 468 383 219 269 77 753 587 756 794 566 117 885 46 880 881 807 947 264 329 370 226 919 857 618 130 54 619 721 442 54 850 955 311 56 515 659 29 687 491 174 217 68 86 496 725 769 500 873 209 948 689 642 733 832 133 129 36 243 322 295 586 346 527 739 770 203 297 478 579 272 372 295 439 238 932 170 232 407 985 222 606 640 116 732 5 818 523 140 172 365 387 666 383 774 743 248 320 892 415 382 443 857 152 345 935 623 262 882 629 920 80 507 106 414 79 439 368 820 276 935 23 463 67 277 134 192 142 312 497 37 690 717 910 186 326 618 475 330 869 562 406 475 431 5 238 713 175 101 716 309 509 871 864 85 532 264 950 560 356 279 702 687 792 146 141 161 633 85 230 48 760 441 504 615 386 696 693 460 537 974 0 395 69 688 128 951 795 178 35 467 572 249 778 479 345 343 186 947 930 329 923 597 82 801 735 162 596 304 540 577 753 43 954 132 20 950 342 833 371 710 766 689 263 635 871 773 872 187 866 25 622 488 696 978 800 522 420 482 837 947 274 954 899 539 929 288 720 207 208 764 798 658 166 719 597 674 902 174 555 336 441 136 479 120 844 147 136 204 727 462 271 268 127 578 890 520 971 611 414 951 269 973 354 16 900 796 734 577 53 338 639 181 112 518 585 788 275 290 561 855 402 460 975 337 649 275 724 906 730 174 143 866 742 949 657 903 738 975 235 238 722 5 7 492 291 683 519 27 530 177 682 142 496 3 307 965 765 257 393 545 683 519 168 325 914 22 518 106 653 391 173 829 188 466 711 44 791 917 533 983 344 915 246 902 608 538 731 365 261 149 22 86 556 828 576 780 490 659 44 319 205 96 308 978 137 322 251 526 746 490 685 678 60 18 174 875 460 199 68 446 123 818 672 970 228 35 715 91 936 943 542 16 305 507 447 378 290 769 105 331 942 409 859 236 488 234 600 571 783 248 239 36 296 739 474 557 40 35 257 432 428 740 303 582 578 182 641 49 908 16 959 339 723 256 66 853 198 99 234 687 567 844 756 836 744 905 498 951 529 19 400 743 125 749 157 319 370 911 389 940 603 658 295 767 626 278 856 918 213 809 338 744 854 113 988 354 170 216 965 881 773 40 810 796 452 91 287 646 169 788 399 728 429 802 464 319 508 945 979 868 836 271 149 599 536 158 564 210 992 522 761 371 94 195 835 612 413 283 799 58 42 661 286 672 32 507 553 300 411 336 126 147 236 127 847 355 313 42 648 634 212 833 321 982 350 512 31 107 750 909 559 661 461 719 840 402 513 654 894 678 494 633 280 959 12 219 378 974 54 275 259 685 927 721 821 531 466 887 463 878 485 125 187 558 394 2 408 713 654 38 980 358 254 651 522 302 283 837 132 207 772 951 924 584 64 99 841 706 56 622 189 673 934 365 609 478 85 163 938 660 159 726 179 772 976 173 332 915 575 601 887 888 433 349 299 1000 673 898 240 91 103 371 915 209 562 976 395 925 306 377 192 332 2 72 161 336 668 652 252 690 973 713 151 232 818 515 886 257 74 176 824 303 294 357 797 282 114 384 184 717 425 459 627 593 977 551 99 580 687 535 284 2 376 856 630 617 397 104 646 480 960 984 503 391 670 835 804 40 90 695 958 653 108 584 671 269 9 742 335 808 391 878 25 549 347 999 952 75 450 43 10 713 507 557 815 42 122 947 912 866 997 633 120 543 863 804 781 918 244 614 422 915 884 845 920 17 97 673 819 718 833 369 882 728 969 769 222 266 774 140 953 617 253 583 589 210 570 416 775 367 45 762 623 680 224 980 873 130 119 818 451 475 4 106 41 147 264 494 185 687 721 460 194 596 21 20 148 583 58 994 129 478 455 189 367 397 740 274 651 108 759 675 826 42 538 508 109 237 870 647 104 297 233 593 951 303 328 371 812 206 216 328 506 943 361 825 300 5 204 740 469 885 89 982 640 556 751 14 793 899 552 463 885 562 647 570 661 830 390 758 632 505 337 160 218 326 88 329 566 678 436 978 892 776 182 983 202 530 171 901 660 842 480 151 34 497 417 342 243 78 638 48 762 375 963 578 557 624 380 343 437 274 658 201 878 978 427 968 911 803 547 505 499 463 484 796 144 134 588 563 858 651 644 282 95 201 968 27 582 553 928 350 353 138 577 545 52 111 366 179 694 344 471 95 183 556 994 726 903 835 764 911 688 66 705 392 974 232 940 635 403 559 853 480 706 365 779 176 349 5 645 419 501 587 943 231 787 128 432 64 955 424 270 977 611 911 599 685 736 868 101 679 569 684 745 519 248 956 843 187 456 287 526 450 62 138 272 343 563 23 680 518 312 806 568 1000 931 711 404 346 594 565 492 774 358 111 92 663 571 616 13 643 343 873 14 691 544 144 712 221 520 876 748 969 78 44 146 362 865 55 505 2 521 45 546 383 315 3 817 898 990 345 362 149 250 506 48 881 153 603 876 529 913 350 987 12 483 116 6 654 193 1 327 791 605 539 842 280 167 148 939 90 43 616 825 152 486 708 868 461 962 46 160 71 879 903 162 753 467 302 816 209 107 957 310 773 659 904 398 336 373 977 580 26 921 709 245 98 516 445 419 643 846 208 256 536 813 197 839 492 806 995 860 819 221 973 707 526 298 621 728 197 717 172 650 524 225 177 558 537 242 561 465 725 457 66 768 305 39 908 91 182 889 938 625 402 906 494 895 995 220 442 676 518 691 602 574 818 664 3 325 141 440 157 72 213 38 812 922 769 905 201 675 938 709 349 241 37 769 797 767 880 822 903 1 976 602 401 19 624 896 198 631 756 784 684 405 622 983 943 652 94 948 448 71 154 615 91 502 497 324 958 416 47 197 678 11 244 986 971 156 552 278 857 665 476 412 164 510 194 656 931 75 111 686 878 898 698 897 238 448 167 901 502 995 531 604 174 803 622 999 391 726 163 851 76 266 388 301 482 972 484 616 305 381 979 666 103 933 306 369 30 981 699 642 777 919 126 348 408 918 759 81 56 363 110 124 241 548 898 314 616 388 870 289 65 135 871 481 159 674 407 207 724 543 485 115 572 989 482 880 564 692 843 754 147 909 50 957 871 757 845 196 909 517 523 203 212 478 891 701 172 215 475 598 463 374 3 827 27 704 891 472 500 739 706 158 124 30 785 755 552 379 820 16 148 453 958 601 731 848 37 785 353 771 575 535 561 73 99 229 291 814 10 945 248 917 699 55 296 593 255 341 443 789 308 946 90 51 688 512 77 340 235 788 427 782 87 528 130 852 404 281 729 718 562 434 559 470 642 111 372 877 357 777 298 102 332 231 171 268 253 926 668 477 405 849 439 458 4 47 218 273 693 749 856 961 246 319 523 462 89 302 635 190 719 17 700 346 307 967 13 27 159 110 911 288 735 364 41 697 363 698 106 118 980 713 861 805 288 150 132 855 243 699 595 410 654 796 250 700 16 249 395 309 552 993 824 867 962 355 438 554 404 3 851 776 520 8 877 832 667 28 954 223 665 33 623 304 862 539 741 614 152 637 218 392 362 573 430 237 411 227 921 978 442 24 149 956 902 165 996 131 368 334 471 949 625 613 910 84 392 473 222 339 75 618 527 206 633 375 795 59 720 820 225 966 481 323 248 541 14 18 767 454 164 834 322 677 361 984 601 214 256 667 780 200 886 493 213 583 576 991 247 50 250 634 280 449 730 809 749 201 47 476 650 669 991 63 5 747 583 83 920 445 327 534 104 590 344 560 42 247 279 430 930 584 117 330 548 138 1000 525 324 195 141 737 163 293 245 845 791 719 691 357 957 140 17 318 475 829 89 891 106 210 394 655 677 624 785 26 794 551 814 621 470 426 761 830 420 883 472 581 952 154 242 801 694 176 447 438 901 802 981 61 786 907 420 862 776 409 195 807 957 15 845 96 348 592 344 663 819 495 243 181 411 489 547 435 14 904 4 786 342 155 621 790 742 316 902 531 764 65 883 459 866 612 841 823 574 617 465 121 260 360 472 199 655 595 157 279 19 37 532 57 968 292 374 359 42 643 900 610 769 482 839 703 630 591 804 874 956 423 299 875 548 418 705 93 804 377 246 678 169 729 447 282 283 831 206 550 459 941 247 265 32 267 741 446 668 944 585 191 583 49 300 758 72 421 546 317 43 511 645 780 636 351 993 684 879 211 789 139 254 514 499 285 986 260 84 545 11 620 433 147 304 385 683 861 35 741 908 100 749 662 360 710 913 113 853 163 420 925 497 982 358
203 210 619 270 398 811 954 342 823 608 486 719 280 885 537 370 623 82 943 474 777 862 138 580 717 436 616 564 982 488 108 234 230 438 647 6 319 351 580 49 601 456 223 716 300 146 808 634 809 439 662 954 715 973 629 826 578 977 519 118 324 848 685 892 576 346 391 409 187 136 532 969 150 364 273 272 260 256 243 856 442 684 778 759 562 348 728 968 504 903 148 84 144 329 818 537 660 681 738 841 947 532 851 995 756 5 839 651 682 550 293 463 595 902 93 160 536 608 115 682 40 504 130 365 414 705 985 903 893 716 220 309 206 177 494 955 381 503 632 974 340 209 205 828 928 422 354 206 343 138 732 891 696 439 177 899 614 494 432 737 388 15 189 455 908 110 131 998 418 820 76 930 693 49 232 708 158 806 103 866 168 286 553 514 137 839 551 869 306 159 634 405 180 75 264 935 155 98 34 344 626 118 213 831 289 285 594 204 65 225 920 507 650 524 516 642 797 337 933 596 378 178 226 989 993 452 278 573 737 842 527 718 622 160 709 333 211 609 399 879 957 106 964 596 767 899 529 528 437 720 736 985 916 118 102 984 424 468 784 26 429 766 400 131 659 733 561 589 346 158 222 914 322 971 624 579 967 200 170 809 848 991 890 69 515 89 176 665 464 885 981 910 710 708 517 918 292 919 815 344 939 849 109 387 238 639 817 10 683 10 312 712 718 488 716 655 15 890 277 470 299 577 666 626 843 754 924 465 22 688 984 677 371 858 513 612 507 247 110 417 608 584 166 643 892 614 351 312 236 640 749 169 550 765 748 454 441 480 284 954 409 795 466 30 496 22 974 419 950 616 484 665 651 144 30 358 821 523 6 57 90 432 542 409 204 425 174 995 822 938 51 189 913 923 793 259 256 203 764 221 713 394 474 386 38 593 692 61 539 738 454 506 303 641 49 577 269 744 469 170 790 153 977 423 686 785 491 604 134 786 146 925 338 249 32 988 912 217 0 996 98 741 428 388 181 418 12 567 171 877 564 730 577 913 867 388 505 745 900 739 404 71 948 920 267 455 766 928 579 646 46 154 919 575 347 886 780 162 597 813 473 99 21 341 891 459 460 297 152 101 105 638 393 242 116 108 733 791 430 831 257 32 653 889 379 562 481 115 457 814 863 938 503 859 251 618 63 660 528 754 779 112 53 808 965 66 972 443 468 235 208 121 28 652 535 982 85 224 287 490 386 773 487 426 214 945 618 747 128 188 266 147 585 36 72 848 931 283 136 331 242 53 492 127 172 922 771 687 419 525 195 484 680 727 477 856 533 967 902 463 318 319 807 122 761 779 942 647 724 182 417 505 200 969 844 536 705 639 16 694 940 387 394 872 762 960 526 178 182 535 894 424 988 469 883 986 814 848 846 126 132 440 453 72 461 752 44 118 888 818 699 354 125 492 758 553 114 761 123 651 617 780 58 478 591 565 775 776 482 21 33 188 240 472 571 382 281 101 627 2 852 122 395 758 342 626 357 981 753 622 119 130 865 624 163 665 10 45 706 249 50 133 245 307 290 349 707 150 702 459 774 347 644 157 521 279 684 81 987 247 932 248 518 833 856 46 449 642 186 747 959 513 7 931 884 899 991 645 48 141 279 324 582 322 845 602 700 873 631 675 89 837 100 796 969 830 873 992 96 897 254 86 645 989 405 441 525 780 675 174 52 137 88 954 751 671 858 807 770 738 112 458 509 937 471 384 83 173 599 42 994 559 499 973 4 232 160 522 664 151 23 776 722 908 55 185 914 836 458 851 20 220 853 456 369 12 531 652 566 698 315 444 694 44 671 349 530 729 878 439 611 125 309 535 583 157 600 666 485 880 401 252 609 918 403 241 545 165 224 78 670 419 652 323 813 593 35 902 875 290 752 812 185 814 768 956 921 430 37 88 723 108 2 552 567 994 397 799 834 621 149 180 668 818 958 16 847 582 45 126 336 714 272 851 976 946 296 45 60 565 799 566 330 41 249 79 438 703 663 411 642 173 339 684 929 158 804 893 212 429 215 659 139 971 836 22 479 666 282 239 26 495 365 622 864 342 5 638 495 320 325 994 421 229 333 734 389 35 239 550 483 372 500 988 29 763 754 648 465 142 127 163 373 263 552 323 603 606 3 261 104 538 869 156 443 710 396 880 810 956 816 301 968 150 350 224 825 126 422 804 153 984 141 629 374 427 175 687 800 167 811 721 221 578 796 566 746 744 434 328 13 287 154 300 316 425 476 332 596 97 237 788 927 855 209 140 436 886 915 868 173 979 874 441 133 307 604 8 341 756 71 365 681 400 161 726 673 336 772 408 352 880 704 466 687 411 261 128 43 950 854 542 99 667 313 996 416 458 183 647 75 226 951 437 508 67 415 782 703 914 225 546 730 191 247 721 27 127 262 454 19 38 462 558 598 357 384 72 978 685 433 403 271 163 657 631 145 366 887 941 534 847 792 312 377 852 581 700 862 353 832 614 169 484 349 895 332 316 79 892 744 847 745 985 743 318 905 137 613 412 520 951 952 649 555 849 439 658 741 100 101 18 776 860 248 403 217 44 859 87 387 982 360 45 742 401 167 406 447 338 941 842 886 389 199 160 307 659 995 559 882 541 413 780 857 225 70 881 14 486 367 224 41 116 196 19 791 967 1 906 321 929 493 900 731 451 615 564 735 646 946 974 366 849 612 790 73 291 184 433 654 162 87 726 472 126 979 70 372 182 986 234 68 811 294 968 219 419 91 742 361 263 541 52 142 891 726 785 66 639 305 521 382 488 297 626 57 762 568 778 819 391 111 800 849 367 639 9 106 127 275 662 24 196 61 358 803 484 565 646 440 189 788 140 228 109 410 188 719 253 359 93 926 126 327 795 498 548 636 396 444 114 589 333 584 774 62 368 392 560 610 436 407 395 897 848 463 753 677 926 231 624 895 633 909 188 827 877 936 145 605 61 478 142 559 620 74 209 911 614 156 97 192 845 698 464 998 184 871 632 922 135 806 343 588 565 855 244 971 773 923 803 563 810 450 278 575 26 661 564 633 750 54 826 635 728 198 865 918 42 470 804 725 457 47 450 625 356 828 489 385 316 949 386 607 534 925 533 783 449 310 750 896 771 143 996 368 264 602 342 11 994 714 991 789 506 268 184 355 587 118 846 364 355 917 115 190 950 36 244 233 728 786 22 899 627 983 83 665 547 910 869 637 355 140 933 606 317 830 661 95 190 506 4 423 755 879 518 759 366 870 254 406 569 86 674 989 33 667 601 658 138 729 901 996 364 345 695 431 234 898 555 488 938 980 30 288 859 314 320 802 20 956 847 763 483 656 960 734 122 641 24 760 903 334 692 937 768 202 672 97 345 291 37 934 203 573 895 781 540 164 881 331 163 286 832 39 648 574 7 295 827 178 996 831 553 363 976 805 739 218 819 877 162 721 900 317 927 812 233 191 183 94 926 999 248 868 100 285 640 740 566 514 320 739 381 426 465 903 41 451 827 538 370 64 862 253 710 901 161 556 47 755 84 283 559 674 159 81 277 975 387 311 378 348 813 548 88 9 999 244 859 955 843 411 176 782 438 669 17 258 909 227 956 304 276 747 738 337 958 362 325 695 465 92 819 246 64 557 303 328 789 676 647 512 233 67 863 944 802 992 659 795 257 701 704 301 951 122 132 370 376 501 17 850 421 938 534 620 453 216 483 544 497 646 491 935 360 572 881 335 818 358 764 679 993 18 833 265 21 648 662 522 370 649 585 511 852 194 564 824 343 833 535 252 190 885 924 435 422 42 586 162 312 712 553 876 249 798 735 229 56 59 525 785 593 475 912 841 690 77 305 455 12 820 199 201 379 179 914 497 839 953 827 826 91 427 313 558 583 638 133 353 544 524 528 480 392 960 674 121 581 445 524 549 785 546 428 880 137 124 611 962 599 210 319 446 732 930 403 587 277 344 917 907 773 672 253 188 805 794 351 510 702 390 356 691 545 448 809 107 689 621 230 250 938 80 89 197 708 547 310 375 514 329 60 467 991 263 859 69 252 569 60 126 558 408 144 678 625 456 313 690 522 259 425 234 598 773 259 970 466 643 679 593 544 159 969 543 904 708 528 628 394 308 66 489 318 961 638 640 765 990 126 523 782 207 978 320 494 997 239 592 945 82 101 502 214 906 833 402 863 274 475 135 475 769 227 31 197 113 668 689 139 720 58 193 45 860 584 945 72 973 889 380 407 270 286 490 47 117 774 872 878 235 170 842 995 157 451 241 189 17 81 889 383 630 248 383 7 881 906 866 392 570 410 750 862 787 162 452 808 151 354 8 44 554 700 838 879 276 532 376 133 711 579 25 788 255 962 963 294 904 269 323 986 459 773 326 718 765 15 801 933 56 464 560 202 78 207 688 620 757 961 120 959 837 930 84 32 147 868 425 936 412 818 302 490 590 797 655 144 356 779 966 412 835 274 829 265 129 690 697 93 540 355 586 547 840 210 298 344 165 567 861 528 420 437 727 542
354 796 157 412 841 84 878 247 462 2 227 378 236 99 800 128 327 869 213 529 953 868 917 775 867 526 941 509 212 862 652 954 578 565 299 146 565 506 397 741 848 836 661 924 997 73 942 330 712 707 657 586 830 429 488 266 901 395 375 104 737 859 649 778 85 377 180 691 494 154 786 729 202 618 557 144 60 835 623 949 440 541 476 558 648 292 580 382 426 938 931 842 259 547 62 210 37 653 881 768 291 707 859 895 22 70 451 87 356 950 980 376 545 600 422 166 560 608 576 303 547 979 23 418 538 747 411 176 79 729 94 737 643 316 482 350 283 34 353 465 869 761 108 910 74 237 813 370 905 678 836 649 531 515 517 410 554 843 837 88 134 873 293 775 665 115 832 232 862 450 535 391 978 724 250 796 798 702 439 507 394 190 403 322 819 508 188 26 423 321 19 542 335 199 818 850 700 615 51 666 268 312 289 849 261 51 115 615 447 7 668 113 175 981 292 93 361 551 967 618 321 372 964 582 900 614 981 754 425 814 424 113 692 733 139 295 99 127 156 811 254 922 563 413 193 147 21 383 794 696 555 283 966 482 633 174 187 896 474 848 874 663 673 202 747 78 706 883 503 268 104 820 190 434 304 784 770 302 445 22 666 353 872 262 816 969 861 674 825 479 994 469 238 952 793 625 735 387 748 61 302 483 624 511 183 872 345 753 788 669 954 100 317 356 890 867 296 776 628 374 396 343 715 17 176 839 142 353 723 665 83 221 92 496 919 817 342 207 432 210 771 61 84 287 392 452 945 26 613 798 463 606 651 593 691 556 549 524 72 177 670 305 340 491 511 460 550 982 894 555 232 794 24 86 310 810 674 116 792 276 709 305 724 952 185 584 364 64 799 125 730 453 619 805 350 481 16 868 796 466 263 852 382 139 39 253 308 468 854 245 122 817 662 679 479 864 407 431 877 796 20 831 910 192 632 57 27 750 466 710 145 234 526 991 551 165 667 810 369 416 640 484 865 643 710 383 126 186 209 264 172 217 891 34 428 687 687 6 383 844 654 482 532 179 989 237 48 48 731 867 732 90 242 521 152 544 82 664 778 75 815 669 725 248 898 5 741 247 52 431 899 650 499 462 166 809 903 769 203 596 294 975 708 136 347 895 256 283 637 440 855 367 579 394 56 745 838 261 215 309 199 656 492 617 275 304 149 312 571 685 88 644 81 267 604 509 562 362 4 619 346 590 461 146 694 968 597 204 214 729 300 621 659 681 116 195 609 535 720 301 128 716 17 717 767 135 467 982 493 275 271 18 500 24 504 442 9 450 987 611 111 640 572 939 365 398 355 846 124 281 483 693 32 712 452 795 502 848 529 944 497 885 220 366 975 820 909 35 114 11 607 709 100 808 277 756 305 66 336 4 437 660 926 868 30 964 69 92 863 918 776 399 495 522 817 66 589 745 716 313 110 973 127 795 501 823 198 732 443 294 644 133 153 793 533 966 912 771 330 97 239 311 765 368 420 222 174 397 179 261 278 209 287 483 231 486 923 981 811 232 414 93 829 514 965 579 611 697 132 134 337 771 904 146 417 78 498 514 343 712 822 816 957 215 879 679 719 510 932 352 230 885 826 139 627 27 119 380 455 943 216 137 521 387 148 852 678 1000 518 705 400 595 430 575 121 872 806 763 603 491 973 293 929 558 620 128 113 369 269 88 681 991 57 205 610 704 5 725 164 720 189 973 983 712 389 98 820 592 581 74 789 726 70 469 606 833 106 384 803 340 920 798 140 29 791 414 834 612 514 266 42 364 366 114 807 421 458 822 596 292 693 335 144 984 165 116 916 810 459 565 218 813 784 973 167 220 234 454 18 750 406 595 759 545 699 913 755 5 558 682 103 392 385 700 192 545 539 58 824 365 339 810 162 604 506 651 13 930 940 111 842 464 12 86 448 138 222 644 59 119 490 20 635 1000 568 844 279 946 893 206 833 983 14 322 288 681 107 735 338 171 875 836 465 977 870 338 133 636 812 1000 205 412 217 763 117 571 779 113 54 635 379 29 959 76 996 334 186 758 391 592 75 795 913 591 769 131 887 812 384 260 344 605 753 893 690 318 314 226 374 637 399 236 615 526 224 177 984 369 552 818 349 251 240 384 605 732 599 918 228 716 95 981 161 87 768 266 405 331 334 20 608 492 998 750 371 336 548 459 617 550 546 807 286 24 868 172 885 819 697 642 33 639 851 950 935 296 689 690 971 481 66 421 446 15 809 450 362 809 360 861 146 919 41 613 522 276 470 390 485 840 431 216 368 757 698 513 158 962 1 744 902 86 785 225 882 401 671 440 524 583 468 613 888 135 857 283 29 502 276 394 10 646 907 384 151 876 510 581 536 728 740 12 244 816 602 501 61 485 129 705 544 826 58 967 328 80 329 899 44 894 684 811 570 679 489 771 173 306 398 268 543 317 808 149 733 62 876 581 206 61 322 660 677 320 537 295 655 685 814 102 561 232 267 543 738 301 827 922 246 911 647 988 960 418 583 509 402 479 427 942 970 444 746 819 727 46 977 642 846 864 307 283 395 45 76 538 449 282 7 684 523 111 849 473 696 643 695 155 93 489 937 36 184 531 478 39 380 261 853 660 688 932 934 803 574 890 45 905 481 491 754 930 473 755 274 920 636 723 948 482 211 570 404 940 722 679 744 839 852 1 772 315 487 371 924 935 726 701 64 199 658 920 516 398 540 792 866 589 949 994 840 784 295 809 270 802 484 112 680 811 86 266 55 161 454 176 958 312 480 614 660 66 410 636 475 486 297 957 47 756 367 189 34 238 775 309 782 963 593 298 413 654 241 798 77 61 348 973 233 997 237 883 512 526 582 194 985 477 204 288 265 571 243 909 999 238 745 292 31 443 761 135 763 70 282 836 333 898 290 148 930 839 258 33 911 375 650 605 90 473 682 680 196 605 381 805 91 223 143 948 221 535 525 130 844 742 986 938 324 749 248 785 839 863 756 857 63 595 421 974 272 397 160 836 736 368 442 911 734 146 323 525 918 572 102 140 672 724 171 655 663 250 686 614 251 661 105 624 766 109 897 225 519 584 155 97 168 191 802 23 46 711 36 764 131 708 979 842 507 226 969 569 764 22 195 565 938 777 614 589 438 322 944 839 590 731 974 535 843 895 584 342 618 335 629 480 575 327 219 92 641 191 884 711 542 781 357 768 683 981 358 878 266 470 773 412 264 198 638 764 141 413 749 919 962 995 390 784 701 951 281 942 728 998 0 751 53 821 401 707 415 961 707 722 472 239 933 986 393 362 588 927 711 229 341 532 577 178 946 705 559 113 679 570 177 925 137 575 71 720 762 248 676 373 925 919 318 712 2 555 450 207 197 437 821 236 513 832 435 119 429 300 260 242 515 147 325 406 795 215 645 37 963 137 159 633 373 700 416 302 11 426 990 726 491 973 993 869 601 374 486 528 408 213 594 878 914 59 469 313 194 332 109 711 968 288 530 303 370 687 208 845 873 626 553 255 626 447 915 63 456 736 828 878 922 468 895 530 939 164 433 815 200 781 992 59 252 665 805 630 249 887 541 963 505 588 621 619 301 56 653 756 631 696 586 290 955 535 351 130 943 562 880 352 718 889 359 437 928 917 73 592 377 994 801 363 182 955 685 739 858 647 743 34 298 194 556 893 823 580 120 635 112 70 352 620 592 159 729 394 595 816 906 620 639 63 419 346 191 491 508 678 15 962 319 582 564 862 285 231 528 194 850 961 38 259 80 460 787 940 569 575 956 932 751 140 566 373 43 493 721 277 856 518 752 616 702 162 40 993 675 424 567 480 646 977 995 284 418 489 280 807 936 535 311 362 313 503 135 977 178 503 253 99 950 538 739 888 892 925 951 236 889 594 441 700 68 160 860 491 952 955 774 671 257 208 625 439 3 510 28 738 309 686 587 129 125 572 804 903 223 91 332 19 642 371 630 765 50 697 436 435 961 707 320 945 49 14 412 971 797 522 138 679 378 718 118 545 991 555 527 493 147 912 170 926 634 950 591 120 534 865 245 190 409 129 947 574 8 685 262 75 460 211 758 383 101 476 326 589 982 297 26 120 477 528 453 498 235 370 908 957 181 245 847 46 972 205 89 515 316 234 573 271 886 690 713 287 471 484 760 808 757 206 210 966 67 985 65 688 598 928 921 11 704 481 496 878 123 872 464 22 376 881 927 12 896 1000 150 951 163 506 315 900 976 170 229 959 883 230 831 843 386 904 225 230 434 666 781 185 201 587 444 927 136 143 988 378 284 795 388 916 520 43 247 933 207 102 154 735 750 36 835 758 363 404 98 279 612 373 226 825 717 966 509 643 864 497 255 525 585 822 845 334 664 804 387 947 96 218 714 175 742 192 656 754 810 851 705 395 790 573 303 993 169 82 780 825 777 794 35 432 871 721 87 762 600 144 669 515 6 95 312 596 457 471 372 491 97 333 616 569 306 55 78 875 331 206 703 984 130 872 25 596 783 676 273 312 622 5
746 813 121 805 292 549 320 987 567 731 823 941 429 440 102 120 784 41 185 708 794 695 945 39 344 356 656 480 310 822 94 7 986 190 490 477 804 488 84 323 456 637 874 49 850 62 268 749 81 559 980 308 652 403 662 131 608 236 559 325 603 537 788 691 540 183 514 816 355 348 13 11 374 90 626 346 257 394 510 665 479 350 710 207 785 11 107 761 488 220 204 371 747 50 557 205 666 523 894 973 661 984 544 910 52 470 359 138 425 441 509 905 846 593 63 781 411 701 213 789 325 88 298 708 919 838 722 209 856 644 182 910 565 529 711 338 741 739 629 368 295 27 224 194 705 883 307 591 889 593 391 837 820 818 455 207 126 108 114 812 160 245 177 402 740 719 372 68 28 155 892 85 960 94 511 393 721 526 244 740 628 349 422 803 269 53 987 734 907 810 387 259 924 16 388 883 648 32 944 791 799 458 625 777 995 833 609 257 742 276 304 398 621 671 768 798 771 972 31 16 813 62 658 418 194 361 458 800 760 298 951 904 255 913 897 310 30 833 122 175 312 953 317 989 635 37 630 321 998 56 579 647 252 321 802 77 808 288 909 283 879 220 573 324 36 938 838 10 85 598 38 960 834 174 48 634 476 974 952 760 985 228 734 642 718 46 352 697 144 194 891 380 285 85 361 567 572 522 896 504 968 623 5 185 440 422 594 45 729 226 432 226 287 555 330 722 124 63 492 971 68 576 296 243 18 714 650 21 681 737 404 863 920 200 575 5 237 444 435 110 736 141 988 761 664 983 983 640 918 503 723 902 932 300 223 1 577 523 682 820 142 283 485 720 347 642 731 393 481 482 855 719 467 271 119 442 806 963 427 413 289 904 529 457 308 394 836 214 593 14 606 247 684 761 396 260 769 994 602 418 869 523 365 951 463 126 518 58 531 417 922 367 728 870 653 270 566 620 324 315 637 937 181 916 49 904 267 514 12 416 290 21 265 8 9 295 51 241 888 918 484 324 156 2 841 400 875 99 489 308 3 920 117 923 222 286 15 8 106 340 590 481 607 285 833 414 776 727 620 942 830 442 675 198 80 68 189 605 533 283 77 549 197 942 260 155 923 938 811 604 54 674 371 515 755 352 151 861 24 433 610 836 623 834 357 674 543 6 673 51 275 301 512 426 236 214 525 598 33 717 116 496 281 341 962 807 537 161 839 985 356 644 614 521 516 203 47 130 571 96 176 898 927 507 348 956 751 503 916 132 168 371 394 797 96 172 556 681 171 37 782 692 370 386 832 603 716 377 135 313 619 844 668 774 670 747 706 30 712 739 227 323 970 57 589 30 816 609 969 361 524 609 79 569 399 650 297 658 534 113 16 89 486 738 697 127 335 737 853 300 633 737 209 529 693 970 457 222 382 291 717 813 109 546 501 970 414 221 231 891 821 207 136 333 698 610 464 652 93 201 87 471 926 667 797 981 132 541 431 398 754 412 800 628 917 835 638 745 560 707 401 862 545 833 327 607 143 84 685 58 445 256 699 569 641 832 990 750 592 268 407 714 860 276 73 140 20 914 219 562 798 838 26 152 338 618 883 241 796 698 426 665 400 491 451 662 585 722 385 777 499 285 906 692 415 124 803 355 644 194 190 838 996 645 502 912 390 94 553 223 32 875 554 974 468 710 505 96 660 841 439 230 963 437 491 895 759 563 795 904 141 880 253 720 624 401 137 645 508 899 86 323 893 185 212 105 677 21 472 369 453 389 931 243 345 775 201 828 246 363 984 282 384 578 249 299 515 643 166 749 819 189 934 655 574 867 309 247 507 6 235 709 761 895 6 134 433 560 377 263 205 476 206 119 460 330 318 145 118 211 866 127 895 760 115 781 261 475 539 504 339 115 613 340 17 759 910 30 498 724 857 722 478 54 911 773 258 903 95 396 696 874 843 73 867 530 994 913 580 920 871 962 522 147 667 354 354 974 831 410 380 601 251 383 948 915 452 243 0 579 230 336 448 343 847 234 495 373 845 453 443 691 133 602 42 666 243 162 977 100 65 383 555 91 877 482 783 441 805 304 700 356 964 198 245 724 358 904 535 344 22 762 2 150 465 617 393 675 314 5 337 362 58 789 726 853 707 716 790 43 992 394 322 391 282 674 765 81 702 681 596 101 885 893 72 639 943 532 340 540 240 143 774 232 155 242 242 341 383 495 597 664 595 672 301 47 671 804 655 415 466 757 291 371 787 311 39 744 157 666 950 977 311 850 286 656 915 612 395 784 7 832 504 433 128 255 517 418 532 897 220 654 558 329 842 989 207 794 956 505 976 97 598 182 113 392 745 808 852 306 612 817 993 591 397 167 688 352 379 875 912 523 713 846 719 765 483 232 438 938 158 11 887 408 447 153 901 596 680 275 542 834 958 829 283 208 300 801 218 223 991 256 586 204 183 633 959 710 69 985 870 72 363 430 825 453 972 28 634 328 618 511 651 84 328 465 938 980 646 89 8 707 829 44 752 702 601 710 520 299 241 35 398 528 739 443 898 310 413 510 88 175 138 951 238 917 228 416 865 712 720 551 214 772 381 869 886 149 890 470 167 251 942 628 851 395 46 226 864 996 225 651 266 211 346 458 148 787 616 17 835 740 756 139 930 39 748 446 807 450 154 314 967 836 360 527 730 405 89 379 941 227 302 206 475 856 336 592 364 191 568 103 319 187 271 966 904 948 462 741 743 112 563 105 66 893 735 826 191 863 410 368 913 706 326 533 999 822 362 755 306 565 78 78 937 425 935 785 521 551 226 445 817 10 272 318 97 140 936 913 470 261 91 377 343 496 25 516 900 698 588 715 792 700 791 475 442 439 622 451 997 553 762 692 369 625 130 415 436 232 105 336 420 240 640 862 749 419 90 224 538 325 247 136 169 580 837 59 844 648 527 534 276 104 392 773 366 82 378 702 152 110 103 492 678 211 62 7 872 890 70 956 955 937 419 603 446 97 184 818 134 495 280 418 405 801 416 70 738 797 669 267 23 407 921 977 908 634 810 302 186 300 654 246 187 986 686 228 104 892 127 733 331 421 315 1000 430 868 409 474 551 743 159 479 663 472 503 445 259 789 74 602 818 854 822 738 477 138 417 629 709 138 611 64 683 790 98 983 229 495 868 311 714 528 250 178 480 167 461 426 724 488 203 460 293 959 674 725 170 268 199 956 248 666 632 224 659 996 274 217 146 193 814 832 192 660 196 692 149 179 1 31 233 398 375 710 780 879 178 554 840 385 60 355 76 827 373 336 982 818 694 606 299 559 333 411 587 893 208 630 471 435 989 223 773 912 56 198 500 18 202 247 284 636 526 579 772 178 809 375 376 417 494 582 687 665 264 124 690 205 342 105 862 446 367 511 824 17 884 566 408 656 737 680 679 352 881 563 692 495 826 727 487 397 947 834 175 621 902 638 647 728 386 885 112 705 779 3 277 964 163 471 570 56 43 330 64 472 61 973 305 376 750 390 801 384 584 635 4 906 239 1000 402 567 153 642 763 243 600 16 981 187 172 336 101 407 599 480 569 198 546 240 321 139 353 945 582 764 67 640 262 590 513 44 428 142 786 450 75 59 145 59 672 689 294 850 961 965 523 344 179 331 639 326 123 71 423 74 389 660 496 627 53 743 341 921 564 517 165 108 581 942 933 383 727 297 193 478 789 1000 812 526 733 140 111 143 454 914 174 856 519 635 332 268 256 524 216 866 770 466 979 505 859 61 861 826 215 164 34 548 441 749 351 583 858 74 966 299 725 276 82 175 198 851 140 291 642 524 303 51 108 956 778 602 418 101 449 455 914 981 99 772 21 61 424 398 234 864 876 194 180 945 129 131 493 86 313 730 161 797 873 722 288 192 164 823 11 588 437 180 37 879 940 600 957 597 45 193 173 464 421 727 482 986 631 384 828 832 978 520 349 462 232 202 561 631 29 569 939 658 882 885 604 700 903 176 19 828 473 580 279 205 57 935 578 420 71 420 147 297 552 885 701 124 323 465 645 885 899 751 643 44 550 719 691 623 827 796 657 175 854 844 530 42 704 606 617 54 50 442 59 790 450 763 703 407 188 3 217 931 849 707 497 170 125 757 905 314 665 333 676 983 562 333 591 360 200 514 766 111 549 119 954 928 627 99 329 253 775 771 965 948 120 749 689 225 946 68 44 440 975 578 40 257 150 611 781 835 474 972 863 268 708 896 757 810 753 995 953 773 715 1000 162 443 270 294 278 752 434 170 211 371 949 918 744 348 925 363 221 380 764 781 55 885 316 601 547 951 350 422 649 340 758 213 973 554 110 710 14 46 412 609 506 454 695 343 636 30 334 297 974 975 767 246 605 592 880 319 469 993 100 218 210 659 793 102 10 699 263 69 583 113 131 368 35 379 27 344 878 686 848 643 368 246 444 526 273 939 928 558 815 522 41 946 615 94 254 113 403 778 459 813 195 32 536 466 548 420 971 543 92 218 83 924 406 803 528 583 541 189 732 66 777 893 929 414 576 109 139 842
906 576 686 53 154 1000 484 756 562 213 951 535 702 881 213 41 297 465 997 568 152 612 749 409 505 788 972 389 227 325 217 253 36 712 421 110 761 778 127 3 755 720 689 702 965 649 174 759 863 2 310 339 197 311 220 422 778 555 548 681 842 647 859 86 804 285 0 353 760 979 449 458 583 511 283 62 422 417 682 26 781 897 231 232 223 389 270 286 886 611 565 489 432 495 541 59 193 153 796 421 11 657 703 790 361 853 371 239 14 392 834 702 344 689 396 543 194 396 49 302 440 975 338 647 308 645 44 816 676 23 967 717 627 972 942 837 1 68 920 930 374 395 538 480 928 275 759 385 990 370 429 379 109 513 281 403 716 959 690 704 607 840 608 535 430 201 76 658 191 78 748 688 380 409 844 269 113 995 993 422 112 486 6 863 179 284 913 190 868 491 159 698 53 153 642 373 869 599 616 138 557 887 987 32 348 89 84 720 99 778 79 503 841 742 691 849 82 731 345 447 589 745 237 393 254 274 312 607 288 837 188 265 811 969 56 179 45 658 547 984 32 620 461 52 912 922 670 613 132 592 256 824 304 310 711 842 542 751 705 965 121 410 182 732 171 629 120 121 236 937 35 959 30 11 744 414 124 502 581 62 489 14 305 593 743 553 450 201 282 618 130 569 568 139 222 183 750 752 38 84 313 462 769 370 428 457 556 301 636 707 780 187 336 726 994 594 275 761 776 122 325 390 894 18 365 719 598 671 592 779 876 172 704 230 148 279 43 441 549 546 370 694 674 438 431 52 329 909 509 875 624 291 184 237 737 90 896 940 865 729 600 216 722 761 74 993 742 185 106 181 462 246 427 270 891 165 89 337 817 392 166 168 501 912 641 521 878 255 459 882 437 17 940 155 720 668 311 940 463 46 948 776 560 616 969 193 141 612 335 74 91 510 81 580 386 613 274 966 657 76 66 863 943 187 483 53 684 148 475 663 258 176 643 453 699 882 874 367 644 904 504 559 818 422 809 839 357 622 721 509 851 857 407 400 971 59 954 426 853 964 525 735 795 598 117 677 359 227 528 252 653 229 558 420 962 345 28 79 108 41 650 833 10 253 807 998 479 488 149 411 457 235 264 564 632 507 693 844 909 69 579 489 756 168 155 722 625 391 300 10 788 890 134 613 960 347 518 581 165 620 5 92 502 665 391 828 553 141 866 476 606 152 507 347 629 36 539 165 235 602 202 199 884 525 205 587 136 225 852 53 683 988 808 294 712 207 905 653 890 878 604 22 369 604 54 953 309 16 251 40 957 609 516 389 922 151 97 509 532 289 672 37 666 590 550 525 917 767 412 533 751 917 860 695 158 465 444 489 570 150 301 491 480 244 15 754 564 676 287 839 916 794 754 74 296 940 767 874 16 343 212 500 981 605 37 256 797 578 899 139 763 900 497 67 487 990 323 213 901 576 299 874 995 151 102 555 441 309 33 721 983 521 85 848 746 524 314 748 439 180 337 27 861 255 41 97 933 61 591 403 397 81 285 73 170 942 316 799 782 412 910 75 481 118 812 87 978 581 580 638 486 979 791 706 738 906 95 168 871 139 575 253 464 867 67 151 375 737 872 340 92 782 59 923 443 125 80 328 731 972 157 447 687 973 143 373 4 42 247 306 673 711 291 455 242 866 175 750 975 409 88 713 846 311 327 348 730 703 887 753 685 528 536 274 725 523 772 539 413 715 989 187 839 579 20 152 280 923 257 625 858 732 552 387 609 316 48 609 513 69 116 801 195 19 895 155 881 110 320 514 472 291 367 572 661 415 163 480 854 578 523 738 350 117 998 27 924 210 618 963 651 151 822 598 499 43 145 738 110 263 617 794 526 797 996 768 341 3 496 788 923 276 420 491 241 811 353 414 856 820 303 525 668 558 934 31 262 820 733 220 619 125 125 47 710 303 982 425 366 513 52 460 798 789 478 135 324 968 773 298 572 104 378 426 146 90 635 986 529 266 383 242 718 890 86 562 219 596 647 106 131 840 968 885 211 737 115 121 768 275 819 438 952 410 470 965 318 459 373 454 98 274 586 583 406 629 630 216 58 153 634 14 678 496 709 629 249 135 482 131 140 821 914 90 284 382 873 719 139 683 961 554 269 281 918 773 435 520 831 328 937 771 569 423 785 668 409 485 418 104 298 680 680 430 93 570 255 377 949 923 883 450 228 923 623 867 806 903 29 987 355 488 517 174 847 792 790 266 352 81 855 843 724 546 267 792 959 566 347 951 585 532 17 880 821 320 71 869 328 551 39 709 615 56 717 391 546 330 515 659 104 385 474 316 438 987 695 314 265 868 985 229 577 492 800 157 735 280 465 546 815 440 849 73 473 660 455 386 612 601 908 617 879 547 947 575 387 703 648 94 144 19 540 184 137 798 234 443 423 546 377 784 503 797 697 710 279 885 360 747 522 326 226 387 835 534 178 377 843 679 27 459 123 337 832 163 880 364 824 553 893 75 566 875 332 991 119 893 199 200 215 208 601 46 321 250 999 288 50 638 945 750 664 890 554 788 803 300 156 225 802 161 214 99 477 55 278 226 784 606 984 404 19 492 494 321 753 374 63 167 458 971 339 615 698 883 23 940 602 591 253 695 946 362 613 567 196 154 68 815 752 930 248 415 379 237 368 314 654 304 605 922 239 868 692 252 42 640 498 823 491 808 793 641 571 782 511 271 164 103 764 42 200 338 331 232 210 622 620 445 992 721 471 376 700 118 467 232 786 656 974 690 454 580 271 321 424 460 263 576 779 402 161 437 976 709 243 102 204 484 766 747 402 417 388 14 442 885 75 172 521 812 330 814 64 736 100 714 964 53 563 50 762 858 490 826 816 252 941 887 60 780 813 895 208 456 293 525 34 246 376 957 679 509 519 167 877 999 218 614 510 770 403 219 77 145 3 380 294 145 531 368 62 738 719 748 417 359 701 841 514 421 544 947 426 83 904 381 919 622 926 112 425 451 986 488 787 429 828 101 87 658 436 82 168 834 385 252 69 919 47 282 530 599 334 698 792 838 405 591 970 739 633 578 857 985 966 482 794 986 936 777 207 938 907 755 451 90 590 33 122 495 950 318 977 912 190 188 694 960 663 130 410 489 238 223 172 644 183 230 775 821 662 208 864 383 453 656 419 349 829 990 492 337 433 91 814 101 198 452 903 592 2 605 953 773 637 417 935 117 512 339 882 817 225 263 447 980 867 121 476 936 830 37 938 765 931 113 381 458 129 67 631 839 799 862 9 731 452 610 57 236 382 487 885 12 295 910 244 152 545 291 221 273 677 658 671 195 655 781 21 868 286 502 346 302 153 741 176 400 13 918 185 354 111 512 252 522 611 394 389 44 167 366 783 978 356 606 268 652 189 918 266 328 404 445 61 373 597 968 603 288 656 439 40 487 25 118 186 464 317 140 646 320 485 976 446 169 22 115 659 625 96 259 543 880 888 108 250 172 277 357 823 33 273 847 500 636 599 911 638 665 555 999 576 965 372 31 652 858 135 838 315 514 595 849 322 492 180 85 105 197 667 90 232 334 456 984 169 720 150 513 103 667 306 53 706 611 72 27 898 313 649 215 902 759 201 825 639 766 390 251 216 863 765 543 848 411 398 150 401 462 70 531 65 914 714 697 696 795 292 840 551 508 567 810 840 889 810 767 736 819 508 392 925 155 276 249 801 286 416 707 362 709 142 275 956 547 715 293 789 621 805 23 979 630 495 305 991 288 838 443 203 448 469 735 319 481 12 104 726 355 393 288 770 253 307 560 151 969 209 820 596 170 675 253 537 261 921 974 614 694 915 962 582 761 584 993 741 771 466 193 713 406 574 466 408 392 758 9 177 610 669 33 588 83 8 664 833 660 771 932 394 802 707 221 107 739 333 306 688 49 587 731 708 412 342 210 900 293 78 419 349 819 929 37 181 759 488 313 955 184 460 910 358 524 400 824 932 234 660 309 230 738 384 621 224 546 187 242 493 925 535 261 573 414 892 684 245 80 740 948 206 790 594 502 561 159 46 851 354 91 988 10 825 352 445 725 101 227 340 502 520 578 31 350 114 330 777 376 240 277 927 81 973 426 138 110 128 897 944 220 845 995 527 854 55 651 147 682 260 645 83 759 658 418 747 565 875 202 826 51 621 432 862 965 534 449 414 1 192 404 411 146 261 573 246 315 118 964 415 562 745 564 757 361 628 599 51 727 399 635 160 63 506 824 734 80 18 431 343 282 729 7 395 746 364 206 889 771 897 242 233 59 640 36 533 557 958 585 728 931 980 137 939 841 837 87 272 208 7 984 24 219 94 532 229 108 448 483 836 544 173 719 289 413 90 938 870 807 559 681 665 777 133 18 363 601 739 845 732 35 524 330 259 110 622 723 610 566 326 264 850 253 26 28 911 741 727 674 290 856 351 799 723 93 626 193 73 42 162 866 434 848 820 968 593 734 963 405 645 639 578 786 468 13 827 416 774 571 126 369 930 179 302 844 392 320 681 667
359 871 639 463 158 846 68 687 870 461 863 689 393 189 482 406 633 154 141 452 415 140 214 644 30 444 816 760 81 70 230 333 200 771 314 620 900 42 361 244 998 455 174 905 719 958 913 999 205 303 245 320 631 712 558 446 349 587 807 796 181 336 261 339 768 911 340 738 635 924 795 715 632 181 687 717 310 57 455 922 551 430 976 278 829 76 828 997 925 540 377 560 817 851 459 353 146 983 204 209 725 746 525 937 157 114 757 429 57 589 581 188 876 289 952 549 547 471 837 581 399 226 528 412 342 909 776 940 294 829 906 482 83 882 136 770 682 977 782 50 456 320 769 49 616 220 845 702 292 872 145 994 259 630 718 258 854 862 874 777 538 899 385 22 165 92 947 202 780 531 336 805 51 601 619 375 216 664 401 18 16 101 623 153 971 707 233 682 254 340 786 619 741 195 241 924 335 340 184 743 956 468 514 397 194 709 140 336 744 848 806 601 663 669 637 142 603 84 908 20 879 372 117 592 296 458 189 366 246 851 325 52 12 966 638 172 219 460 366 746 480 455 756 443 326 253 570 495 798 852 94 672 67 223 472 589 712 256 594 115 745 510 305 143 199 459 404 298 249 652 684 273 150 495 244 442 312 790 678 286 243 292 88 592 426 106 555 748 513 912 809 813 856 995 988 571 186 591 979 479 774 980 424 627 209 906 217 973 509 381 723 298 962 543 11 851 487 124 911 876 56 589 843 131 494 771 287 125 810 18 493 613 131 497 740 946 929 156 469 741 758 216 928 846 44 632 882 514 867 843 232 656 97 82 10 63 977 346 98 89 794 569 161 771 430 99 502 964 986 782 826 275 654 911 545 975 933 49 691 7 831 606 729 37 332 720 914 833 39 319 119 749 453 950 63 177 73 968 690 462 355 683 49 534 132 151 783 697 709 717 580 560 938 755 451 176 155 171 860 705 578 722 701 517 436 794 755 369 4 999 421 699 779 142 445 849 819 207 95 441 830 462 428 999 2 873 923 741 969 293 341 712 600 456 655 61 562 905 894 156 464 382 886 880 270 577 880 42 615 654 577 907 9 959 458 196 319 798 565 832 76 304 652 790 862 424 358 625 653 764 805 800 322 995 858 282 737 951 714 443 96 546 228 741 891 83 676 816 346 177 873 790 990 839 162 132 644 184 213 814 210 295 55 688 62 742 143 502 609 929 887 644 738 370 529 577 553 810 304 451 142 656 191 748 397 732 223 826 491 567 392 82 235 701 138 731 300 523 25 503 236 692 868 750 229 764 463 854 617 442 944 462 43 3 242 302 526 762 29 881 717 971 438 847 125 254 693 289 975 947 75 130 116 752 410 697 630 7 771 959 498 90 105 929 859 854 983 112 48 299 364 418 262 100 271 259 920 39 869 173 698 148 573 277 28 817 5 853 495 385 460 753 957 863 532 261 452 145 311 855 700 506 792 708 612 711 126 442 66 873 90 661 395 235 781 586 42 937 256 123 323 632 766 144 924 227 234 98 110 675 419 232 842 282 475 321 994 787 345 616 982 47 533 707 248 472 764 687 52 723 407 660 537 124 727 769 667 368 624 825 646 921 109 151 154 757 999 408 19 726 973 931 13 660 302 431 866 81 327 641 265 953 177 680 902 314 483 89 354 233 905 858 536 754 692 432 38 540 560 555 501 999 417 918 808 697 409 961 904 557 102 587 260 981 170 920 815 762 742 379 978 56 376 141 21 790 659 529 239 116 658 65 588 612 462 295 318 162 748 714 846 986 422 347 443 523 368 459 267 449 253 445 888 648 753 548 414 497 36 820 282 638 875 340 198 181 634 785 544 841 20 298 705 350 31 260 752 212 405 148 466 390 759 242 683 130 185 142 625 532 697 456 324 709 197 972 121 551 966 49 814 273 440 259 965 904 539 67 877 747 484 65 255 785 773 784 572 867 519 181 504 219 468 249 575 979 746 809 664 345 731 908 226 643 297 820 134 975 313 886 45 971 613 324 382 142 726 955 268 276 188 872 918 7 175 290 602 667 835 924 151 153 916 430 735 587 183 53 91 193 152 663 535 502 596 453 363 261 939 224 277 792 394 353 192 581 661 569 390 856 40 469 193 254 321 772 800 723 240 849 989 572 227 476 400 758 317 388 420 236 970 874 851 448 139 487 295 115 721 778 607 891 557 733 950 134 329 162 402 445 523 926 444 271 770 690 15 631 367 835 215 601 563 142 413 153 936 547 834 817 579 657 433 327 339 148 238 569 353 924 909 557 708 990 388 161 984 36 733 450 686 137 597 748 169 74 749 76 512 374 218 821 32 3 280 456 592 3 583 932 949 336 704 379 730 496 115 616 303 144 953 419 666 375 182 946 449 417 446 163 370 9 224 540 180 565 767 199 657 354 586 509 179 161 640 180 60 190 500 299 391 937 164 963 853 638 70 515 356 255 441 82 425 587 566 711 548 667 435 662 333 107 171 437 1 4 298 2 605 232 371 415 789 293 901 37 17 782 889 308 777 226 7 250 477 5 279 579 763 906 739 473 465 100 778 536 793 94 907 206 46 783 716 460 178 183 864 875 871 511 173 349 108 374 601 615 412 40 919 991 403 805 790 10 546 200 496 509 910 347 439 188 379 98 112 497 585 109 611 609 885 322 348 771 27 136 711 298 431 68 320 921 78 250 981 428 524 437 812 252 903 616 137 437 387 715 937 754 722 354 872 528 801 376 375 389 629 867 750 895 660 546 760 824 531 309 895 112 618 326 208 537 416 553 337 645 107 714 765 88 492 900 803 324 272 682 840 330 912 101 674 199 695 865 796 458 987 170 79 641 821 290 890 917 710 763 595 503 351 223 58 584 41 438 284 766 820 222 943 769 948 305 99 766 65 740 855 54 85 15 309 714 231 193 471 13 100 217 93 355 450 755 3 977 220 78 645 457 552 367 289 662 144 397 398 629 521 810 82 2 754 647 362 350 673 165 954 648 636 937 18 142 706 231 688 882 974 879 6 408 614 420 543 706 825 589 641 832 167 12 927 981 839 647 478 478 490 574 642 341 940 808 263 465 35 51 785 673 931 183 833 317 627 775 728 291 187 773 307 64 499 889 61 470 306 651 993 518 672 52 278 945 128 297 520 639 476 951 331 421 503 145 996 946 148 887 945 439 111 386 992 73 569 212 221 514 665 496 0 752 898 912 360 588 378 297 926 522 203 604 479 147 576 691 824 931 149 861 787 628 590 872 293 204 343 531 964 800 643 619 50 174 507 602 515 652 350 269 427 782 211 562 24 379 172 528 530 321 166 481 554 946 288 181 291 212 266 721 159 615 508 144 123 267 84 724 474 543 101 321 932 460 604 922 316 451 489 726 80 823 921 765 103 358 369 291 301 988 461 212 252 510 72 580 118 353 775 204 582 612 447 809 247 615 961 389 506 177 892 984 470 48 129 736 955 88 37 497 930 567 160 702 606 298 626 506 273 667 598 852 386 585 59 635 675 321 941 147 534 989 960 20 628 958 922 228 884 565 934 146 942 78 71 928 650 755 383 280 651 532 559 117 486 350 656 922 274 550 917 340 847 692 893 797 841 243 702 399 556 132 511 267 299 180 648 545 991 742 411 442 897 901 481 758 196 104 963 212 772 927 844 537 23 885 736 553 207 291 997 420 823 684 668 272 286 164 734 762 549 139 799 29 878 498 64 777 237 189 53 84 542 847 308 123 135 423 54 228 168 407 381 195 584 227 384 670 679 257 276 716 222 775 467 877 762 428 720 69 621 725 593 335 836 96 429 537 822 896 959 961 153 195 852 388 122 496 715 994 163 564 69 671 176 738 127 662 788 119 747 756 454 655 865 466 281 877 285 965 264 118 408 911 671 640 497 991 505 897 47 287 290 120 915 396 190 17 352 645 522 957 257 518 813 447 22 873 848 753 896 71 751 768 591 921 516 265 587 861 610 220 881 819 92 64 372 67 86 164 883 798 797 792 225 723 968 421 724 473 571 278 448 944 418 813 87 555 761 208 680 591 662 201 574 497 561 822 861 301 442 440 315 279 517 515 34 379 114 872 647 422 89 182 473 63 838 147 250 131 589 873 26 669 130 965 488 55 850 389 791 618 373 85 77 355 951 192 104 521 811 718 147 724 406 828 380 630 804 273 899 908 14 125 669 343 681 328 518 361 485 983 541 563 374 297 106 391 620 290 334 58 437 461 696 400 124 331 568 21 743 276 732 964 365 400 608 815 649 151 972 764 995 583 283 736 120 602 703 103 677 819 389 362 802 756 622 1000 423 109 707 700 670 492 946 783 347 555 849 204 857 906 330 747 212 575 599 505 344 407 567 289 967 863 201 471 251 369 457 134 202 452 338 716 818 951 432 320 527 801 827 223 113 286 156 51 357 530 195 448 74 670 689 952 396 622 699 914 434 316 275 336 564 459 958 157 258 420 510 126 784 581 540 489 133 450 980 418 33 586 8 493 694 517 550 81 832 205 206 868 713 114 935 586 985 437 685 465 269 696 328 724
8 209 288 193 391 365 176 931 550 394 374 143 909 85 137 937 741 821 270 262 289 713 325 25 919 435 931 815 30 756 641 966 806 623 300 506 161 717 951 298 420 332 394 545 730 913 849 179 930 665 518 575 988 529 280 616 787 361 613 856 309 636 167 922 337 275 800 594 647 865 639 573 861 491 241 457 385 107 818 566 202 923 937 225 808 624 745 230 998 89 339 92 588 64 329 348 652 286 956 339 699 599 615 176 155 1 378 137 245 23 509 68 767 590 353 699 126 37 607 765 15 206 38 188 902 901 107 615 437 491 565 525 23 765 656 496 600 672 277 738 372 348 954 522 138 532 132 623 537 645 562 284 867 745 390 721 522 572 659 546 398 77 163 329 147 627 511 288 888 844 195 843 36 993 22 102 481 248 115 517 896 960 335 277 265 726 370 843 926 33 418 560 396 254 725 367 674 278 682 70 304 255 48 77 986 60 958 499 441 884 798 125 409 835 580 118 874 431 459 122 242 804 130 166 916 505 68 719 66 374 846 453 444 435 54 969 406 676 552 998 774 724 467 368 690 263 672 283 642 135 308 527 781 899 692 575 37 903 873 298 316 680 534 611 689 515 448 255 72 816 670 260 492 104 16 574 211 576 154 673 982 383 596 90 4 364 411 922 430 989 479 929 936 348 742 868 486 496 240 800 74 101 46 409 480 997 660 800 773 821 443 708 979 947 124 989 583 735 200 394 238 859 227 908 28 423 40 628 630 503 172 84 558 162 780 481 158 20 946 14 923 53 881 384 291 37 318 935 119 809 603 660 296 853 564 828 283 488 77 672 399 393 323 908 934 719 711 241 858 240 2 1 104 927 769 627 727 47 816 664 123 593 824 411 526 381 507 569 825 534 91 108 229 248 460 552 59 504 752 710 382 291 629 81 101 545 27 704 118 37 844 851 164 470 57 590 853 78 880 739 585 975 225 414 706 320 151 937 223 14 12 364 868 408 272 479 973 569 89 221 544 495 379 902 984 893 310 872 180 370 71 195 413 409 688 320 886 330 361 591 649 605 965 863 416 25 624 444 45 438 31 53 17 306 251 579 869 87 905 934 305 3 595 450 744 60 617 289 250 434 521 106 402 238 892 404 768 345 720 959 933 942 230 309 759 511 249 897 918 400 776 716 67 309 882 184 962 486 326 892 567 26 983 532 517 837 276 192 898 779 205 722 949 808 506 634 56 914 377 946 654 744 131 22 94 809 447 845 989 677 885 574 803 811 658 725 429 987 287 879 848 536 364 188 976 851 178 592 683 779 605 318 939 821 865 802 840 434 328 731 297 247 783 163 117 938 942 188 766 533 324 733 680 804 212 639 425 629 112 259 186 55 192 326 584 429 493 860 450 523 231 297 575 419 807 888 208 159 500 292 336 17 503 823 549 312 47 779 582 524 502 473 380 927 262 457 915 183 293 448 924 934 842 216 432 929 206 761 50 494 508 915 995 431 61 818 668 144 234 768 897 471 85 629 261 294 113 473 693 730 209 387 513 101 295 625 95 13 650 300 170 10 597 795 519 365 622 106 894 470 120 366 749 372 864 125 753 159 501 734 685 908 278 393 705 4 342 788 831 855 312 395 294 580 929 709 395 49 784 939 453 52 401 744 220 306 726 396 729 52 228 672 576 972 428 902 505 868 271 985 356 629 148 669 431 792 461 544 714 129 686 722 156 581 959 747 13 928 86 7 239 527 397 8 715 695 857 24 703 712 7 602 971 654 910 37 997 735 805 637 870 678 171 508 747 771 185 835 203 452 620 19 586 107 482 207 463 262 559 955 175 955 991 694 144 856 717 312 713 309 193 61 618 323 81 349 355 417 14 870 578 908 691 164 43 762 883 540 698 941 970 443 266 71 746 262 102 274 340 506 793 435 204 545 673 897 876 673 795 698 173 221 341 199 400 295 627 408 464 673 226 907 116 981 438 231 952 555 839 522 609 424 496 340 217 56 334 846 623 117 927 719 527 25 577 859 723 624 449 582 424 942 298 96 140 373 360 733 904 861 368 174 218 855 90 347 817 795 93 297 616 86 9 332 129 739 109 295 62 451 619 839 34 28 524 337 708 296 284 339 458 68 551 350 821 66 426 651 569 747 598 358 594 536 421 186 811 730 532 994 748 686 822 197 837 242 319 598 63 210 179 20 491 385 207 559 530 391 455 613 757 936 737 535 802 671 573 125 614 224 403 114 408 604 777 587 150 66 579 220 761 63 19 467 98 29 799 345 24 906 279 4 719 378 52 576 495 801 948 999 362 508 39 789 528 498 669 876 756 940 819 161 18 789 196 403 775 856 166 305 365 615 955 507 494 867 671 560 393 641 591 474 469 24 347 18 1 205 921 234 11 864 738 254 914 504 20 988 636 883 80 486 427 635 376 108 666 979 373 38 665 844 972 209 219 828 707 879 33 337 570 839 407 471 538 999 32 420 978 243 628 998 758 55 436 850 419 314 786 410 829 689 828 974 236 438 696 519 476 419 282 555 891 679 571 778 841 868 695 670 940 770 184 297 26 266 815 569 197 512 497 64 900 782 451 476 871 885 735 12 84 429 653 119 852 202 274 904 895 571 907 282 83 290 678 933 913 126 232 509 92 695 765 135 823 668 333 35 662 774 145 994 332 330 327 473 44 197 999 995 440 67 964 573 640 63 941 843 889 241 796 202 169 666 994 942 832 131 903 103 733 902 675 234 259 978 435 503 980 961 512 619 64 626 794 963 604 611 644 899 872 874 244 275 55 612 911 599 65 663 716 301 599 693 381 332 3 603 389 404 248 578 60 576 677 350 369 177 214 713 893 606 273 254 791 767 275 999 750 89 860 505 563 808 684 488 281 313 257 580 606 453 466 192 338 996 475 758 292 547 417 339 149 963 485 630 593 681 820 758 810 485 320 629 667 38 967 360 961 306 536 74 468 607 638 848 851 525 99 81 854 798 830 180 434 653 462 791 315 118 782 211 974 53 992 884 490 547 938 992 763 710 718 301 743 871 993 955 73 438 890 36 136 134 523 677 53 242 838 639 198 27 879 73 877 207 442 554 264 283 103 802 133 94 590 634 235 375 539 28 862 758 985 168 734 200 454 459 465 564 969 701 762 19 499 578 611 965 25 456 533 196 306 121 625 860 702 129 473 30 610 342 386 278 504 257 928 728 797 830 535 658 712 209 687 692 187 224 754 247 452 331 263 121 477 983 516 638 49 560 645 224 863 658 321 47 943 951 836 619 286 890 922 991 968 7 307 281 470 255 96 934 546 809 587 39 700 223 97 167 908 133 681 912 472 172 299 440 945 616 859 93 87 265 906 241 525 87 484 776 142 481 345 890 548 250 489 666 920 292 847 869 201 232 422 277 160 630 561 563 134 402 199 427 358 678 932 515 224 775 850 437 804 280 106 988 755 956 646 888 143 335 359 987 801 21 177 521 553 779 592 96 510 789 366 385 996 122 542 979 303 830 814 500 556 543 290 820 375 541 709 4 165 60 887 352 152 181 541 866 648 980 0 455 349 886 404 612 114 186 110 883 330 258 566 602 405 344 664 363 710 604 724 699 384 861 70 749 704 533 633 92 764 789 826 26 322 820 352 992 194 142 651 266 655 745 963 932 531 173 82 161 835 711 371 417 6 923 139 874 632 812 631 972 191 520 105 799 76 414 935 66 529 818 728 659 210 979 255 61 474 914 950 582 966 965 412 228 267 243 884 400 159 840 697 702 35 1000 135 433 78 81 88 615 75 496 414 380 51 293 960 995 146 865 243 92 866 692 363 335 29 30 514 391 626 576 350 343 456 358 772 623 977 982 944 338 736 155 213 31 740 23 478 209 258 947 162 475 311 107 751 959 589 399 343 712 661 651 957 411 568 710 947 706 111 449 856 200 189 493 21 20 855 654 415 45 313 341 471 146 789 440 540 104 237 681 555 315 183 286 771 526 190 90 5 323 410 642 601 318 701 617 153 252 663 570 498 811 357 776 41 908 621 786 634 704 302 789 612 969 446 137 285 157 483 220 760 169 813 366 69 248 731 16 987 399 188 344 543 319 344 814 953 543 247 927 127 706 739 871 392 115 256 770 843 214 157 583 221 854 314 950 216 971 779 662 788 421 141 519 269 855 246 755 554 182 608 638 732 659 433 712 809 976 423 991 260 787 252 310 792 58 121 662 572 955 182 710 635 639 388 462 348 357 643 192 833 799 58 702 79 775 222 916 439 610 100 424 545 386 722 139 233 189 108 670 354 589 331 888 181 958 254 643 457 647 899 625 770 548 975 980 901 668 778 892 215 336 560 305 520 471 917 528 317 616 268 548 445 501 301 137 785 666 827 637 574 58 346 39 42 78 128 839 637 509 515 924 174 212 657 459 125 302 168 128 10 324 488 223 387 977 351 827 925 476 581 250 812 882 367 334 875 852 878 486 981 223 845 878 679 997 122 155 676 133 694 814 602 472 487 780 790 531 547 392 990 516 721 784 383 843 557 375 834 647 912 56 253 807


==> anc/Large-TA benchmark/tai_j100_m1000_2.data <==
100 1000
237 917 20 358 743 332 893 910 794 175 239 8 201 474 45 631 335 959 148 655 159 802 586 41 287 283 953 139 745 74 232 58 642 305 205 931 679 814 33 105 974 786 445 311 134 498 854 244 552 733 809 127 314 315 316 416 574 8 200 510 260 236 723 804 715 193 186 341 246 885 716 307 163 770 137 149 882 125 211 36 305 867 973 13 851 472 143 375 894 562 751 811 583 739 511 39 313 741 769 715 988 708 585 886 191 104 523 18 238 295 139 738 876 58 883 653 677 387 185 482 622 954 658 339 917 380 127 580 868 431 797 91 108 385 814 751 197 756 874 28 978 309 9 303 502 762 778 911 146 611 142 394 725 1000 596 35 559 362 253 846 669 606 604 485 478 392 372 261 966 455 106 705 734 395 732 423 587 229 492 753 929 634 947 18 505 862 376 897 353 563 541 832 909 796 420 597 980 982 297 582 263 82 72 40 801 998 995 644 595 98 249 34 667 399 615 205 392 155 915 492 224 658 199 237 482 832 421 699 536 278 771 114 266 436 111 767 472 265 572 368 212 937 66 151 927 853 369 589 330 33 808 987 456 957 252 422 458 819 770 486 151 926 497 316 599 991 319 462 660 179 500 215 731 149 86 328 816 64 390 525 3 446 946 637 625 112 427 262 173 798 913 491 906 962 624 95 872 946 300 833 880 822 1 610 196 852 370 548 576 422 865 798 424 405 259 799 802 671 985 720 934 202 35 658 989 831 884 454 828 95 363 337 862 512 435 956 92 647 908 887 565 946 560 117 450 446 350 336 223 879 961 343 192 902 640 728 571 632 91 491 527 805 454 947 236 349 470 31 839 40 209 170 941 18 993 410 761 584 341 255 744 341 682 844 13 123 29 781 65 923 867 311 708 454 729 870 180 674 447 550 220 86 852 914 10 369 294 649 446 926 890 433 116 764 831 642 822 362 396 278 607 516 593 943 383 922 40 745 475 707 189 756 844 554 71 199 754 637 983 220 477 126 804 527 594 2 545 620 405 243 996 123 963 664 171 108 846 881 486 33 740 717 157 883 324 404 133 366 904 922 789 30 352 714 496 494 109 611 96 204 155 335 956 746 683 474 630 889 176 907 888 646 554 484 430 581 269 13 181 661 34 347 481 137 51 770 756 884 207 531 358 173 535 734 504 769 897 896 399 80 705 26 892 606 233 284 54 557 566 686 712 845 898 487 47 511 60 534 138 217 90 783 31 617 487 560 799 278 786 871 869 389 753 430 88 799 510 27 55 342 912 127 247 90 203 761 629 235 873 640 563 418 704 363 0 539 16 295 57 945 853 473 878 256 556 808 59 24 609 324 772 322 887 72 706 356 620 557 810 217 403 303 749 871 506 284 812 621 279 499 476 920 81 53 703 13 977 479 306 983 721 700 612 843 827 26 542 113 479 121 635 209 154 980 443 405 589 487 530 658 943 387 94 441 448 710 8 607 848 316 449 196 859 360 949 500 815 622 469 256 110 665 825 846 18 480 569 971 936 671 628 356 204 282 891 555 473 593 216 543 647 64 719 747 759 388 36 960 994 3 616 159 611 816 291 732 4 210 337 472 28 546 331 990 425 671 714 300 409 963 886 641 457 604 547 885 84 21 359 88 129 803 684 44 588 965 871 749 653 861 641 402 875 731 800 34 42 282 407 395 394 599 30 959 130 319 533 951 528 983 177 656 165 430 355 38 798 211 567 690 121 519 250 528 340 441 540 507 746 548 398 734 433 35 412 299 270 531 87 472 618 126 428 986 217 988 877 20 325 886 692 520 551 610 950 191 650 126 296 419 73 143 864 540 160 139 214 240 520 199 302 151 767 584 631 937 25 895 367 588 674 196 444 615 56 830 349 904 120 631 606 12 328 569 787 371 494 764 391 232 838 797 951 577 637 512 911 823 928 165 276 244 467 633 46 267 952 972 578 192 860 33 235 138 99 948 170 10 498 922 979 926 691 229 156 390 614 515 603 893 416 689 240 299 150 65 85 686 964 196 788 501 738 121 643 135 553 929 268 831 568 25 98 221 857 23 577 187 972 582 654 744 517 250 58 712 986 640 990 810 426 502 987 247 368 522 257 525 709 39 373 330 733 958 490 22 548 35 803 872 524 461 773 98 452 529 342 249 147 100 299 75 438 971 534 259 174 370 817 351 221 943 538 879 262 270 907 845 100 252 356 283 131 301 83 452 512 839 149 133 395 1 766 842 819 700 251 672 764 869 23 102 423 962 67 638 645 964 739 659 234 855 673 299 914 714 938 738 75 739 123 777 748 899 531 835 671 121 662 333 141 479 334 679 590 808 661 846 145 247 230 884 755 392 202 205 417 745 179 718 431 335 397 973 375 190 198 671 226 275 807 169 519 189 332 771 76 130 69 4 312 505 515 866 289 605 672 193 623 245 338 562 366 891 275 407 564 240 866 905 411 842 97 80 281 483 991 4 480 328 172 95 664 728 760 567 218 543 153 756 41 204 77 570 555 575 836 998 93 541 401 276 516 158 79 860 273 543 339 358 208 962 763 319 543 223 796 334 931 919 782 119 333 947 783 934 613 276 242 816 493 561 485 313 939 424 605 912 920 795 317 474 975 858 999 296 429 236 465 361 850 854 513 53 591 205 495 131 264 291 122 891 227 408 526 245 410 801 992 597 649 478 847 332 937 624 61 395 926 116 462 700 777 339 258 312 976 527 222 978 231 948 49 798 651 160 322 128 377 849 779 553 665 403 248 526 967 180 382 549 360 785 489 855 870 672 750 572 441 662 292 719 414 255 840 552 63 397 924 486 758 872 415 41 935 863 668 585 610 62 539 476 190 834 113 118 343 476 307 145 162 742 775 778 621 293 724 823 997 307 32 154 522 984 243 166 537 990 378 634 38 808 861 856 841 202 675 716 112 465 21 589 833 11 44 648 699 614 710 241 634 39 932 948 561 288 124 932 219 453 182 561 792 825 918 231 573 199 140 299 598 551 957 638 371 523 811 554 68 772 940 454 720 652 730 361 826 145 364 291 686 449 499 43 910 179 419 862 970 819 830 77 95 446 903 651 837 426 633 947 900 373 267 99 902 993 806 931 245 532 460 210 103 989 115 736 922 997 6 230 101 517 285 940 959 558 484 874 711 443 791 950 507 948 639 135 681 673 558 11 849 857 670 894 19 439 471 460 945 680 436 820 584 457 361 772 169 961 601 610 842 52 968 317 304 136 503 696 385 593 881 110 592 424 241 622 820 194 737 754 283 445 921 79 323 986 286 279 546 583 509 874 102 833 958 706 742 627 678 606 856 365 923 100 229 563 62 569 310 100 648 843 442 93 379 989 256 710 50 896 821 185 693 688 845 695 700 920 188 979 274 78 998 258 905 577 178 825 455 813 832 785 439 491 627 599 187 29 7 432 114 576 315 78 432 482 183 778 437 681 617 875 336 87 27 836 408 959 374 595 727 217 696 461 388 147 404 932 39 565 308 943 24 778 5 623 685 575 284 759 785 905 278 714 206 888 277 143 863 576 718 378 690 674 954 606 896 126 64 885 930 20 895 197 948 818 464 61 413 429 784 522 318 969 12 969 184 334 899 41 107 312 459 333 933 577 762 294 327 111 829 610 885 168 320 880 680 880 525 577 600 851 261 983 982 348 400 632 518 762 579 294 602 385 835 655 575 827 117 844 501 865 805 532 824 544 707 652 889 481 652 290 152 456 619 44 244 4 644 224 855 816 434 362 646 596 194 494 549 822 765 74 757 661 818 979 346 842 422 493 80 702 104 474 225 865 345 908 158 908 529 698 48 736 135 394 78 885 858 172 195 825 126 247 161 702 944 960 17 709 689 912 834 522 666 160 301 974 701 52 362 119 971 470 326 1000 265 490 387 550 26 793 402 420 381 926 916 391 659 323 474 687 2 306 962 7 463 446 295 37 288 665 468 575 752 516 776 158 290 783 532 458 255 918 272 331 53 364 105 970 271 420 228 480 713 191 11 408 780 115 389 549 89 199 70 150 557 445 193 746 215 637 925 851 37 35 919 942 440 541 984 674 960 45 790 172 384 884 550 367 942 377 735 683 813 203 636 232 774 154 451 801 461 889 879 987 15 456 298 579 386 319 717 226 118 61 694 875 676 172 175 919 663 792 254 679 348 601 638 317 483 674 843 66 726 815 955 366 351 334 695 961 119 564 82 147 562 86 781 316 570 733 736 315 280 248 344 390 166 485 741 130 453 223 357 699 168 940 722 757 969 134 608 590 354 595 293 320 728 519 580 236 393 955 309 876 303 778 582 936 167 637 491 976 14 561 213 916 125 492 626 267 581 64 43 128 418 655 406 868 136 570 210 555 508 154 164 630 321 414 747 547 655 716 52 259 132 393 901 378 597 76 981 595 632 109 697 791 282 964 795 169 488 62 380 262 521 912 823 210 688 645 544 54 74 760 514 995 128 662 656 300 365 856 702 7 144 636 22 289 657 480 347 754 311 829 329 941 687 448 768 364 965 608 466 438 793 524 698 189
208 338 334 561 131 925 416 73 120 47 727 971 213 999 447 353 112 726 468 597 908 999 207 446 116 358 961 234 900 933 749 186 915 124 41 999 558 511 450 93 999 247 614 646 877 518 901 793 203 826 754 94 563 657 974 874 409 392 231 362 361 775 850 653 904 127 202 268 145 875 480 140 703 482 121 350 687 432 616 708 882 594 589 301 844 91 92 579 466 248 273 899 719 968 250 473 457 177 952 127 323 837 686 842 326 627 467 35 625 595 667 884 533 735 103 122 104 434 580 420 761 932 300 28 623 172 689 303 340 99 680 879 40 978 818 216 656 490 170 796 173 170 350 157 555 16 427 571 3 890 872 718 726 607 210 947 442 551 537 819 239 207 716 746 362 78 502 577 432 886 702 830 196 539 832 945 180 670 345 126 515 792 964 180 283 863 962 391 661 285 0 663 405 476 324 159 143 326 245 479 919 482 678 824 651 850 155 74 896 481 181 529 851 919 491 122 756 775 373 327 676 507 879 782 760 354 267 411 321 38 190 694 279 764 576 720 325 571 715 915 650 932 434 260 861 565 27 192 367 534 67 345 817 742 488 41 520 812 548 542 963 171 553 455 783 453 550 22 868 59 860 990 883 924 660 141 731 206 495 243 337 565 482 251 821 475 366 172 804 288 564 534 13 561 229 286 55 143 765 304 317 95 552 453 592 812 374 18 733 823 443 292 704 996 474 443 774 492 504 97 708 240 853 866 549 277 14 844 752 330 195 260 852 266 246 892 12 492 228 26 750 579 617 630 591 291 169 234 795 696 79 403 830 195 557 224 257 971 338 332 745 53 179 192 441 994 583 949 253 92 303 675 975 280 30 91 115 717 284 372 612 395 423 131 356 35 302 878 215 200 516 297 192 426 438 740 982 474 976 705 86 572 221 748 272 362 511 182 940 904 543 265 647 273 594 645 603 72 386 283 607 888 254 637 401 33 146 813 572 808 633 325 85 102 348 235 464 606 135 849 737 525 793 374 96 838 419 803 569 787 462 190 186 856 197 610 402 475 247 771 524 304 846 410 807 57 365 119 983 447 814 47 270 845 21 203 697 656 295 207 389 3 681 749 935 469 894 92 256 752 772 499 368 639 287 994 627 999 25 190 132 955 506 491 546 17 240 734 893 90 292 684 923 58 946 790 855 666 635 988 771 288 421 916 948 136 797 809 823 263 789 511 966 231 167 798 436 184 484 717 683 721 375 485 198 200 970 880 816 500 332 981 313 524 720 261 972 224 871 16 335 83 547 257 981 117 766 644 201 99 992 503 652 138 928 708 114 853 588 330 95 392 800 426 518 941 187 860 709 565 233 67 912 330 559 593 587 700 693 79 90 716 60 395 490 497 77 427 282 35 787 338 178 738 422 77 291 379 786 504 460 121 107 107 529 29 159 446 275 703 73 809 354 170 315 927 417 987 47 517 738 320 631 399 699 799 674 521 172 231 339 711 509 51 470 60 526 277 895 424 842 907 133 645 206 149 632 985 707 579 634 573 500 535 887 870 472 451 9 607 218 249 137 719 446 558 822 799 706 930 794 707 995 4 74 973 394 295 641 239 891 608 385 589 838 495 76 568 499 3 294 211 554 889 1 16 763 511 669 88 574 541 732 567 619 536 630 468 430 392 440 274 845 444 235 367 357 113 675 833 532 684 521 16 654 832 629 879 973 994 892 448 444 486 271 955 428 26 811 652 387 584 638 38 458 110 109 142 177 469 413 352 808 105 298 23 799 423 293 460 306 637 840 51 147 814 684 564 220 447 44 176 585 976 290 690 878 744 34 228 471 405 618 813 917 895 528 707 839 238 437 348 991 418 646 154 539 653 22 562 779 52 996 307 117 952 404 614 847 632 141 229 570 119 122 909 747 347 688 703 18 605 156 679 959 456 312 688 415 532 677 531 217 77 189 430 978 49 885 487 514 906 139 602 525 158 52 496 82 970 496 284 403 518 888 954 932 217 906 657 244 555 792 940 717 630 916 661 223 963 971 860 68 387 163 614 238 793 785 162 445 319 129 119 219 400 225 812 907 972 998 933 513 443 331 358 937 108 956 114 111 39 503 163 411 607 873 875 834 770 28 684 383 951 897 552 352 756 24 524 19 212 640 16 798 795 958 398 70 444 87 991 864 310 243 139 723 554 501 13 285 319 620 484 770 31 258 35 886 891 276 656 420 806 481 733 606 230 673 394 23 705 277 815 801 943 151 251 909 122 214 517 318 571 301 455 424 627 854 883 724 757 575 175 349 135 236 269 776 923 380 570 668 953 486 836 329 772 205 376 393 138 280 350 342 213 913 525 746 929 903 608 544 19 880 774 910 154 54 171 924 274 613 668 4 257 259 529 757 228 493 154 791 271 355 378 199 470 663 468 929 419 388 935 911 100 99 230 510 45 922 994 459 813 184 126 307 515 740 624 769 465 849 815 89 270 242 908 714 318 805 771 191 591 475 354 166 114 407 804 980 339 593 820 859 763 954 703 611 86 125 652 308 122 826 53 266 355 395 623 730 286 49 167 124 2 492 394 58 333 876 430 328 418 158 676 105 798 828 861 485 621 829 608 586 977 463 699 531 179 142 853 507 535 541 833 759 903 412 596 252 206 642 196 579 262 390 797 968 293 556 527 713 437 773 437 561 54 809 640 363 738 639 176 118 89 498 85 969 827 359 168 479 125 255 419 712 707 517 32 160 305 297 363 57 435 263 527 281 329 16 161 810 197 628 588 61 684 494 522 609 27 577 978 140 234 152 82 382 862 666 824 268 707 88 160 648 499 398 496 7 939 622 734 764 71 97 977 425 337 519 32 941 308 930 380 439 71 93 336 265 220 126 720 960 355 453 900 540 281 743 234 91 284 866 789 990 543 567 652 621 569 957 372 108 737 448 400 806 443 672 171 418 944 736 930 269 594 939 406 884 866 372 360 161 269 862 548 341 55 80 38 671 267 938 46 905 559 890 402 456 407 64 874 209 640 399 913 98 513 144 692 353 779 527 524 977 670 790 402 200 741 658 939 857 601 461 411 397 603 748 483 599 275 705 355 595 663 8 687 813 670 881 421 212 160 831 849 102 584 921 198 333 950 636 971 426 379 989 978 566 978 38 863 39 913 110 493 113 291 775 767 780 341 679 816 322 637 128 801 997 164 369 509 945 108 535 851 778 554 815 961 796 655 50 455 645 96 81 54 615 264 381 323 78 3 802 530 782 911 154 736 408 265 364 383 483 270 644 836 768 685 626 24 649 136 497 750 237 890 728 748 316 210 670 46 685 75 691 914 819 795 927 6 371 488 377 266 396 688 610 897 358 406 63 532 565 264 43 47 51 822 725 919 721 54 865 898 32 477 889 631 261 845 863 568 66 539 274 964 560 238 637 573 33 484 522 660 299 988 692 491 31 269 11 188 545 257 370 537 193 633 695 120 288 169 344 742 138 505 655 820 45 92 827 649 951 209 820 78 414 482 391 39 984 23 914 739 953 702 162 943 101 23 508 98 664 709 435 605 562 570 985 945 127 56 26 121 955 365 6 218 767 812 343 779 874 390 710 897 130 739 53 86 473 705 311 669 994 395 858 950 134 584 551 104 406 901 59 951 534 329 530 117 17 848 597 700 84 129 168 829 433 940 429 112 571 518 781 150 37 386 2 580 993 819 581 169 175 592 477 350 164 84 262 814 926 563 455 666 568 673 211 422 10 613 230 951 36 672 136 669 698 582 742 665 505 171 812 770 310 558 5 903 194 176 729 156 305 128 222 817 950 23 538 443 711 531 476 991 56 390 934 296 523 338 304 608 803 960 758 313 931 243 602 614 835 669 153 157 185 741 360 162 944 955 825 592 836 306 48 602 278 66 309 676 260 300 320 268 869 165 682 813 171 884 378 685 336 971 72 623 601 93 751 442 69 925 176 254 624 591 604 690 314 59 870 26 942 8 659 702 987 600 943 237 188 605 662 126 762 292 598 930 788 846 46 762 182 959 319 955 204 823 600 129 596 850 489 719 65 402 400 338 657 418 174 750 392 82 465 988 94 998 848 707 20 475 735 172 449 320 936 221 965 341 226 771 856 145 183 689 248 39 227 489 843 132 35 96 42 865 696 658 469 124 100 889 573 337 701 995 71 545 542 386 979 655 216 226 296 30 327 776 608 852 454 479 753 126 410 73 289 957 582 162 918 109 694 914 700 318 718 730 643 811 824 626 920 985 232 311 264 579 841 322 741 461 744 885 29 50 346 351 149 763 986 886 536 18 784 534 902 724 330 83 578 686 351 42 384 439 833 415 933 464 157 61 379 903 148 752 249 742 777 17 83 32 734 426 739 740 949 730 286 738 898 441 478 194 665 218 988 542 119 770 590 302 62 896 234 325 150 215 165 397 376 590 75 568 251 294 241 354 451 253 722 322 947 566 755 569 347 943 487 66 653 85 15 325 431 345 875 285 123 296 584 893 224 851 925 584 605 703 967 990 452 229 867 547 106 764 512 938 837 168 899 400 690 928
504 678 767 231 682 779 27 507 101 73 598 952 362 916 671 958 540 472 57 634 785 623 257 966 645 486 829 604 254 133 673 608 951 281 172 608 654 931 472 635 838 64 625 475 529 464 710 214 943 680 366 961 58 581 79 15 643 286 948 9 556 764 873 117 748 214 978 971 591 131 325 659 416 178 975 554 133 482 683 482 355 623 295 602 247 559 901 202 76 385 24 486 895 899 163 132 184 263 112 862 964 118 699 878 141 577 774 60 201 837 322 276 81 782 288 434 339 484 307 743 427 122 832 577 287 286 807 149 927 468 956 280 56 641 170 198 346 613 155 735 268 647 4 630 532 804 87 775 738 502 347 907 45 727 549 953 357 585 994 405 981 316 716 351 969 248 834 524 600 46 489 371 244 875 308 99 973 571 703 162 500 604 602 696 17 50 719 620 827 833 436 76 704 306 215 194 603 881 879 245 234 773 18 493 661 454 919 645 560 699 137 543 300 272 897 623 672 427 383 696 378 531 776 158 253 325 26 96 858 894 382 834 566 882 328 643 550 197 31 912 381 877 327 566 743 345 674 740 846 51 797 373 753 738 456 830 803 245 740 806 107 542 139 198 483 278 387 677 352 212 263 677 854 672 809 765 124 529 898 490 527 329 276 320 685 988 758 101 482 171 711 827 235 885 836 267 633 810 669 497 424 623 476 911 409 806 601 539 306 279 468 729 742 536 53 561 65 996 1 326 192 257 10 287 689 630 686 100 496 429 945 606 146 92 60 480 148 463 441 893 622 766 305 150 763 62 635 685 840 720 928 188 653 597 961 254 955 351 947 596 481 145 14 353 861 78 115 516 466 571 637 915 297 362 317 19 128 629 238 995 590 484 167 226 668 945 232 801 261 44 166 716 690 469 433 210 103 203 173 340 142 819 744 908 783 201 820 578 49 253 922 466 418 756 294 969 380 93 323 492 221 362 867 920 183 427 156 471 965 454 277 770 660 440 842 156 731 262 655 877 485 366 648 504 153 773 282 452 411 674 712 16 100 957 676 529 435 634 196 302 808 180 957 211 209 649 143 836 702 55 0 287 830 298 926 476 831 780 182 22 881 945 262 289 980 737 131 707 227 820 393 958 649 922 426 863 547 192 537 337 722 791 211 195 542 656 265 388 82 484 438 1 309 105 406 96 450 819 545 216 953 121 658 605 266 900 639 378 44 757 610 739 480 188 605 883 72 785 384 438 864 323 773 784 331 731 941 362 821 167 833 258 374 161 255 403 363 151 473 550 9 240 554 239 248 858 514 90 373 750 863 498 692 309 149 526 569 47 872 237 274 163 52 100 397 316 967 565 954 542 417 685 29 691 942 107 984 116 80 106 185 471 375 693 421 414 933 803 629 975 302 873 799 98 218 968 499 532 400 657 120 136 314 882 839 308 974 264 624 297 157 621 342 645 887 31 422 795 902 669 755 787 34 92 135 257 583 785 931 65 479 791 746 703 708 984 134 526 364 546 638 340 150 335 584 207 754 893 640 264 289 916 538 19 976 972 132 796 568 370 395 380 944 357 749 529 555 897 431 536 606 401 559 153 995 585 916 879 223 223 770 394 991 531 486 183 826 87 874 809 437 772 536 900 631 642 766 931 790 455 92 171 186 923 252 398 696 6 386 125 706 274 404 62 394 445 604 273 793 229 752 131 780 843 700 498 16 299 106 120 517 13 351 680 43 143 597 78 304 721 136 322 229 181 152 751 667 124 503 369 757 876 762 511 83 304 646 543 813 264 236 477 579 494 515 550 275 635 365 295 523 651 67 14 613 735 915 859 216 786 372 814 904 138 912 58 122 583 745 676 677 495 784 622 121 931 151 87 464 725 343 717 37 105 197 705 75 678 20 646 903 771 171 451 74 438 782 632 430 626 781 440 349 942 21 769 412 528 64 251 487 748 512 540 573 923 51 525 620 329 891 212 420 609 837 246 194 638 443 941 95 539 794 749 389 28 123 626 510 887 563 235 823 567 256 376 521 310 662 329 461 134 70 842 231 742 576 289 116 961 611 870 768 397 448 498 335 559 442 44 459 587 528 518 572 260 541 663 434 2 817 294 680 315 789 860 296 789 298 605 478 334 519 695 983 826 98 305 870 703 344 142 312 685 616 814 691 273 824 389 140 579 217 684 260 912 595 55 462 768 950 337 805 266 224 246 55 461 940 210 795 248 41 514 495 201 968 946 822 989 226 653 181 155 190 653 855 978 880 272 876 665 911 886 237 980 728 766 531 537 777 973 359 731 709 902 228 401 850 604 348 239 279 886 93 292 205 896 453 345 144 474 407 556 35 661 233 579 102 620 930 719 488 803 705 509 42 414 432 176 250 172 191 69 19 163 811 106 929 71 835 898 659 115 470 275 636 319 552 437 361 813 971 843 259 780 589 621 594 431 318 679 733 787 178 878 988 321 804 390 310 617 33 533 564 695 877 544 634 867 792 634 403 61 336 294 592 193 96 385 847 573 701 874 518 672 544 239 546 331 866 260 358 311 369 447 856 354 764 253 264 442 921 174 871 160 511 140 997 970 77 105 202 692 61 163 278 277 439 336 493 976 410 621 125 609 526 815 206 25 923 526 126 900 251 409 963 251 615 327 578 432 574 834 775 690 679 20 791 554 718 271 249 331 958 604 477 25 3 980 316 865 340 533 356 451 535 178 179 619 570 673 267 131 852 746 714 570 54 241 720 431 688 243 816 241 12 620 678 566 39 668 684 685 845 291 952 223 402 830 788 932 199 245 588 956 162 961 558 490 111 594 391 54 717 610 200 342 539 598 734 530 627 661 920 675 693 245 694 944 475 253 371 594 490 181 90 20 567 925 960 93 670 852 189 549 990 242 772 334 896 351 165 75 525 31 465 430 761 779 675 103 899 236 993 138 408 956 272 274 862 813 283 880 245 552 273 727 607 546 246 79 242 95 62 252 25 576 617 540 806 658 979 163 492 3 230 25 214 341 787 328 392 574 533 800 281 146 71 99 469 553 571 853 291 786 812 525 751 598 334 777 447 891 6 159 707 992 159 363 724 41 524 917 986 912 188 393 164 218 195 346 271 685 506 812 379 707 474 957 8 175 501 865 119 896 428 465 413 568 127 220 509 100 59 107 936 992 892 135 644 493 423 852 454 732 324 712 810 834 299 399 857 586 147 57 398 821 972 908 938 500 698 329 848 399 695 314 932 814 63 984 203 204 353 195 313 278 890 279 160 332 23 105 918 423 727 886 388 819 446 526 329 217 725 271 204 158 623 418 440 880 241 983 819 818 463 38 113 344 109 797 286 619 502 157 697 538 565 499 553 397 73 738 88 950 360 986 802 899 959 35 966 309 608 650 110 74 985 13 992 329 78 806 401 64 561 282 626 51 85 790 778 743 377 470 105 40 175 838 174 176 293 815 585 930 913 412 467 525 730 643 593 239 551 287 84 656 732 323 91 536 66 418 756 889 893 348 425 592 739 648 657 72 240 22 213 735 491 866 905 815 484 46 681 810 414 852 996 27 750 126 849 440 449 285 222 431 580 741 208 451 326 757 396 293 844 769 350 801 656 321 303 794 759 495 735 695 906 114 117 973 330 693 884 97 498 563 548 980 97 160 99 976 666 177 315 738 118 367 843 488 270 141 582 241 587 680 998 221 621 925 599 296 508 200 741 498 385 385 815 761 900 190 22 485 38 536 114 674 925 25 736 546 332 539 868 717 158 144 7 211 460 393 652 239 285 344 177 897 494 978 628 993 632 184 311 65 130 655 630 158 180 128 129 406 713 982 814 842 543 600 338 94 885 820 243 571 851 477 760 756 225 355 962 360 452 262 987 90 471 323 914 250 949 333 875 825 641 341 451 154 663 512 907 519 765 970 269 73 771 743 651 995 977 130 841 342 886 385 86 679 786 880 642 648 860 119 11 683 909 442 429 392 664 530 562 194 723 815 405 761 614 72 878 931 665 705 46 87 415 153 15 150 609 891 354 305 575 336 13 513 145 956 769 653 869 61 647 495 939 600 737 367 516 623 946 828 154 983 69 445 333 630 581 863 399 279 650 650 280 15 36 859 301 317 376 477 419 25 612 716 207 169 47 77 908 285 104 939 89 39 779 267 800 194 618 622 370 666 28 556 321 414 319 103 176 27 68 754 715 200 586 335 910 767 825 254 40 474 687 879 796 150 50 836 198 189 457 699 368 880 619 218 219 380 937 267 882 570 530 894 458 379 729 480 445 542 934 932 497 896 5 487 32 185 935 817 999 87 390 460 818 669 444 607 108 291 212 903 970 103 828 173 138 496 888 284 596 675 894 561 747 862 169 657 577 43 320 717 2 168 505 705 520 950 924 132 982 371 337 559 726 933 798 31 30 162 284 474 168 186 341 865 239 598 220 252 258 193 853 291 721 890 513 422 534 848 94 420 290 756 917 268 187 691 522 129 367 8 193 680 161 984 989 29 883 543 507 278 889 49 865 597 210 908 859 835 48 503 292 835 455 111 557 275 801 396 345 236
147 67 694 630 127 217 876 456 266 610 719 206 510 262 627 198 289 272 50 431 833 616 923 761 854 276 410 339 663 564 413 739 418 899 303 561 263 778 217 69 79 455 489 537 550 892 761 560 454 797 273 791 501 358 643 475 224 228 597 786 725 848 339 697 926 313 880 176 924 791 887 974 487 264 98 416 846 746 75 214 594 517 609 43 58 135 500 594 958 544 674 863 699 221 508 960 710 174 827 58 829 53 700 61 618 988 190 944 791 594 539 890 110 911 793 624 810 479 861 593 800 287 577 817 875 807 99 250 290 538 657 293 435 8 170 358 27 828 669 831 684 409 296 791 519 620 665 126 989 274 996 210 605 210 824 414 751 307 141 242 765 453 207 927 713 605 626 826 547 537 331 236 750 444 370 871 101 613 420 659 537 110 590 912 656 915 554 452 409 997 616 995 683 896 506 103 645 592 914 237 864 299 239 574 440 48 949 669 910 130 600 821 570 382 969 205 144 200 375 394 991 834 70 446 438 227 336 524 215 790 390 704 548 154 579 220 959 400 975 827 934 332 24 586 96 351 943 596 632 420 938 14 520 301 66 247 22 56 219 844 11 483 845 686 905 24 586 299 475 882 581 595 988 499 294 66 7 949 138 352 840 621 575 255 741 652 306 352 562 734 641 630 159 516 848 273 766 252 43 82 779 970 2 449 955 1000 862 411 129 662 742 498 172 974 912 252 468 932 716 948 65 702 721 975 16 205 77 909 647 55 369 344 214 28 712 487 655 827 492 635 14 341 813 798 145 678 676 578 401 496 865 948 727 208 651 407 916 683 881 739 928 762 610 323 109 629 186 775 921 613 250 328 320 919 555 222 42 174 498 705 59 725 654 940 365 925 0 100 385 498 133 423 444 685 78 473 405 738 514 796 71 286 46 155 870 56 222 924 37 870 353 175 29 96 163 94 286 94 474 45 614 335 191 786 423 688 332 226 334 86 960 983 866 919 831 103 677 454 199 418 158 758 281 362 922 725 391 229 216 427 822 128 521 78 119 863 746 301 28 955 847 959 945 21 933 231 711 693 704 524 885 933 164 673 950 170 48 801 18 186 668 284 723 827 820 908 946 857 838 539 351 180 551 369 927 903 595 57 421 619 322 479 516 125 951 765 461 795 733 935 972 697 171 418 482 125 209 717 397 778 95 723 235 570 153 592 557 543 775 828 982 448 140 555 90 933 360 395 227 118 957 694 769 28 323 789 21 997 871 414 693 612 956 613 588 5 278 408 502 929 947 32 608 745 315 662 483 216 774 4 295 416 55 376 806 45 925 111 225 121 817 284 757 859 478 971 696 18 795 432 44 23 754 175 623 469 302 91 850 809 790 737 274 440 132 267 633 55 842 559 430 239 393 90 664 808 396 820 470 776 503 450 566 818 739 600 237 963 672 31 543 385 659 49 118 84 245 420 797 117 179 725 526 358 317 269 114 158 974 162 619 198 860 571 100 287 598 4 728 721 252 423 706 748 31 413 808 19 257 710 183 937 780 780 467 765 756 258 909 536 54 236 524 138 354 713 437 78 530 820 512 262 238 622 515 571 60 7 402 316 509 894 851 109 714 434 341 90 653 869 496 744 374 75 919 243 151 599 412 788 425 361 612 305 256 834 511 338 176 782 522 172 80 336 156 300 379 216 913 668 855 787 776 57 149 415 448 631 453 65 561 233 903 138 671 847 30 807 86 43 458 98 892 955 873 834 682 337 137 712 178 360 236 200 911 932 180 258 747 716 434 197 8 786 937 368 57 64 366 370 805 320 462 637 622 487 326 583 545 301 841 441 356 767 920 465 930 638 111 523 297 858 536 711 505 855 722 772 408 569 305 238 666 876 678 727 407 798 47 285 702 701 630 36 778 13 874 475 504 959 240 860 74 679 962 732 799 565 675 518 679 178 944 186 812 186 304 256 376 272 939 199 553 561 347 394 213 833 882 785 4 227 463 28 477 912 485 591 108 188 93 527 85 552 312 192 941 307 995 409 248 569 936 691 636 76 380 634 901 3 772 256 585 692 276 179 344 453 403 453 687 856 279 695 571 915 293 381 210 451 284 906 124 338 395 700 234 754 15 486 767 904 908 773 985 485 535 972 652 933 298 388 685 468 720 431 493 464 731 639 182 963 459 380 411 960 828 815 83 220 929 286 578 400 177 916 707 967 267 358 265 317 691 935 112 817 378 943 318 479 280 489 442 183 852 119 49 577 62 968 889 461 990 850 907 319 162 51 35 407 476 241 863 388 181 194 89 74 173 31 484 165 131 776 465 24 69 60 377 22 644 125 823 303 773 123 167 742 455 100 105 77 762 838 398 537 291 659 10 859 954 985 115 426 135 609 978 370 128 268 872 747 338 826 596 318 541 850 466 963 899 173 446 309 288 862 898 378 73 654 34 972 697 765 856 468 705 168 620 615 231 422 161 455 441 354 121 315 494 478 12 35 432 866 367 474 204 617 869 446 894 472 893 513 19 66 152 657 843 369 584 729 76 900 897 58 491 980 143 833 387 369 271 6 523 904 228 532 449 767 572 771 532 188 299 444 134 147 565 863 346 513 53 715 563 397 803 473 52 762 372 922 686 435 814 746 768 380 61 272 169 450 680 639 744 552 368 672 818 486 340 438 120 845 362 296 763 843 113 315 552 762 564 153 264 492 948 430 456 481 573 728 968 609 857 250 319 511 330 304 146 630 221 252 23 104 495 473 428 21 709 798 900 576 91 961 692 78 220 87 826 612 490 437 640 69 431 81 809 63 117 861 544 993 986 63 650 881 122 682 961 901 460 393 260 489 625 92 749 664 445 173 392 747 481 164 904 311 525 492 427 292 804 210 259 929 381 510 270 186 980 164 262 603 277 779 87 601 681 204 621 498 244 175 417 368 198 949 464 894 853 280 637 682 450 66 160 335 717 663 187 73 602 539 740 487 642 393 203 252 540 564 88 702 877 177 357 633 193 500 56 973 388 828 26 526 689 759 807 370 574 297 879 537 599 16 64 458 977 971 40 536 104 823 867 389 549 780 253 323 447 411 942 50 333 551 613 685 698 420 745 371 591 178 473 169 784 95 816 676 662 583 646 744 759 175 384 133 567 757 67 161 102 692 743 343 701 816 268 274 649 923 471 643 859 705 175 499 981 626 628 670 834 91 200 114 624 302 103 97 670 892 424 496 777 587 755 340 830 44 802 731 386 383 310 938 311 77 337 229 255 67 324 16 886 622 748 809 472 567 39 776 272 406 399 133 168 313 94 106 189 642 839 763 174 314 5 401 965 443 902 850 166 293 314 771 786 719 389 818 292 693 33 674 915 218 832 277 68 434 715 825 125 48 601 688 634 71 615 864 426 930 607 273 730 419 97 704 309 931 6 674 931 386 576 2 469 982 157 707 194 351 976 385 849 494 821 390 952 504 13 856 660 913 527 260 661 598 658 94 735 666 123 549 436 264 212 38 479 626 734 637 184 355 258 243 17 114 770 673 589 792 32 553 126 687 343 633 583 906 531 454 41 674 232 504 963 74 970 848 63 91 359 6 313 425 542 472 517 825 635 846 819 873 415 44 335 481 703 883 811 784 883 98 534 929 568 166 764 842 321 655 246 992 223 251 206 547 781 744 269 332 9 74 815 838 783 608 429 446 328 17 308 172 611 801 835 606 998 262 560 916 51 254 480 87 20 201 342 835 796 308 593 759 488 792 992 993 150 320 507 686 261 701 301 552 195 315 884 584 439 906 789 257 300 811 973 392 690 997 285 788 580 683 130 666 844 974 997 204 241 139 794 397 404 109 785 926 185 730 192 484 497 208 836 692 906 695 348 512 569 938 979 266 837 127 38 860 890 712 84 707 201 873 433 828 229 189 205 601 940 326 695 690 792 749 345 823 917 100 107 534 868 574 556 749 230 97 416 866 528 490 352 792 878 988 457 143 92 993 327 667 603 215 154 856 760 820 422 574 971 593 638 729 736 740 896 841 414 792 983 691 361 201 148 101 242 595 771 615 718 838 155 175 999 589 538 196 967 770 518 170 247 334 559 943 546 282 383 552 211 948 419 470 233 281 752 588 726 352 325 249 394 1 825 551 197 99 316 709 1 211 533 270 218 390 729 822 993 651 45 612 798 816 254 921 349 143 106 993 249 82 350 235 787 958 529 118 987 71 382 906 629 501 307 460 732 495 994 438 753 740 358 97 452 979 582 346 208 32 373 54 202 26 667 357 116 681 243 751 648 858 639 448 443 948 888 15 451 611 782 348 788 451 355 864 604 861 282 145 758 431 283 492 406 345 708 29 142 264 606 228 513 661 82 855 136 755 918 10 617 681 891 607 631 762 984 52 932 695 371 212 364 626 673 768 251 688 801 809 738 118 287 542 953 664 139 725 188 40 25 983 895 979 81 397 226 512 196 256 558 314 592 32 966 53 935 963 688 6 72 639 363 568 3 466 858 749 36 880 486 32 275 360 737 169 964 686 724 647 329 542 499 429 400 254 165 660 587 111
870 748 293 959 643 146 96 409 908 394 75 655 524 166 283 296 737 756 656 279 915 990 777 265 380 403 902 946 949 540 896 160 130 491 173 119 860 385 958 70 836 346 313 296 76 167 764 922 572 411 927 911 100 263 898 211 676 594 273 220 580 465 430 615 982 947 500 941 581 570 487 467 556 627 261 779 94 608 275 704 71 320 542 636 755 488 854 166 907 812 80 891 559 784 294 672 409 956 414 808 216 569 108 923 914 432 220 349 149 380 355 788 136 787 553 854 114 974 439 37 140 129 397 316 635 878 688 348 427 280 243 54 20 35 19 89 157 424 772 572 319 754 117 97 578 788 629 2 521 468 242 835 904 178 260 934 182 991 796 879 973 31 39 870 571 283 449 582 579 787 709 840 126 565 779 170 987 412 183 8 874 760 793 659 417 783 311 615 451 351 518 266 23 497 25 318 141 247 730 662 805 683 615 296 942 393 443 152 826 524 895 436 326 829 506 221 638 32 85 599 441 978 78 625 259 630 531 901 419 115 875 938 4 392 752 944 478 803 710 704 808 940 716 463 49 889 17 14 425 7 309 532 343 622 30 597 396 40 464 882 998 155 721 662 150 154 774 928 43 264 12 282 846 276 400 487 214 832 671 40 514 683 897 36 48 808 582 57 203 727 706 250 387 237 657 516 153 274 731 543 110 357 649 625 795 413 93 305 877 133 348 388 285 685 139 909 941 682 900 897 16 210 955 716 303 68 712 582 252 744 138 611 644 820 526 609 988 319 839 109 372 599 131 846 415 837 689 615 494 346 804 421 305 708 705 351 562 181 304 295 63 77 10 754 52 708 448 755 633 467 885 409 865 72 418 17 213 701 619 759 77 173 217 433 567 419 6 634 256 892 686 985 46 466 176 523 785 185 471 2 247 114 522 92 142 551 664 869 175 516 950 789 605 271 943 72 65 985 935 74 421 999 190 351 101 502 221 685 765 191 505 872 919 996 873 235 791 350 829 311 406 172 903 630 674 667 623 3 704 15 73 647 121 449 306 827 825 811 345 805 398 674 552 721 235 321 490 438 399 476 365 33 442 59 202 601 734 8 965 853 429 492 499 894 985 703 566 657 977 1000 936 907 976 559 997 493 144 986 979 380 336 780 775 837 164 460 346 613 491 514 193 553 817 793 413 479 911 69 550 89 488 55 999 269 299 867 984 193 269 200 857 609 288 178 37 389 115 719 99 880 31 356 82 233 592 775 510 263 694 201 249 416 162 623 932 337 70 611 287 279 170 290 622 302 83 636 604 196 393 972 378 393 953 899 866 408 67 246 917 534 374 214 536 79 821 866 197 558 926 890 373 744 229 978 951 424 828 469 104 333 678 699 452 606 992 796 57 969 517 631 947 921 455 329 160 320 660 664 403 10 859 989 231 896 408 568 238 815 750 99 530 786 929 725 26 525 732 308 893 949 989 330 612 608 118 375 739 751 713 321 547 101 603 480 250 985 636 237 254 879 565 273 232 878 574 427 611 902 92 791 910 303 15 688 360 289 8 803 883 510 316 741 375 379 389 33 318 573 876 104 819 913 813 885 486 403 784 5 127 55 909 81 177 426 679 25 320 874 381 643 894 296 570 983 296 157 759 147 594 343 351 907 331 107 812 243 748 819 849 275 51 797 576 415 861 160 363 934 35 801 650 435 637 822 940 36 923 504 192 228 986 754 103 501 172 258 855 190 659 362 758 791 585 824 981 253 513 756 527 823 350 86 511 864 411 27 312 984 185 843 87 999 495 831 119 825 56 358 945 429 830 905 899 624 497 367 450 376 823 984 930 676 33 903 617 917 47 962 744 377 675 893 842 873 135 35 402 845 113 181 68 659 743 179 693 911 634 663 219 781 773 279 691 839 800 826 538 913 696 70 669 632 747 179 107 543 888 838 962 658 831 542 264 652 606 547 994 149 416 999 587 919 832 643 844 263 810 942 337 406 168 569 145 62 882 925 151 989 314 259 262 850 647 327 528 662 40 170 745 329 180 318 240 820 616 959 95 374 872 665 281 801 295 533 265 852 698 648 102 40 811 102 991 684 546 966 354 909 1 533 74 974 799 282 282 568 609 205 412 939 475 354 591 840 310 780 44 841 869 996 465 52 820 600 196 777 856 354 918 13 851 37 159 914 349 322 61 95 625 439 323 336 507 607 174 910 253 410 837 319 165 727 892 5 590 828 797 993 386 746 719 194 662 988 32 343 454 12 614 702 0 665 728 236 233 935 969 712 86 569 602 789 223 896 435 185 98 37 768 629 388 700 763 690 756 941 424 173 161 846 352 729 428 653 599 57 436 864 496 691 431 155 925 261 205 980 5 379 357 924 122 86 7 14 512 369 447 627 461 453 237 992 787 269 274 901 236 134 328 401 519 698 956 68 423 527 655 419 18 593 479 229 651 116 169 495 983 482 152 520 807 527 695 784 459 111 446 580 681 788 544 848 474 260 532 212 933 67 97 179 244 734 401 730 358 711 699 198 687 716 241 318 392 99 975 379 13 443 154 924 543 180 964 204 626 723 458 647 24 578 673 106 367 575 724 790 628 248 525 209 286 514 504 273 315 658 725 689 668 924 106 391 780 774 377 612 564 997 278 568 171 964 228 287 482 200 754 762 545 87 456 47 186 912 767 882 407 949 445 633 887 593 741 361 370 491 971 653 58 309 263 761 740 50 54 864 342 599 291 538 368 462 652 205 69 276 89 701 209 588 970 80 300 453 939 732 863 411 187 631 462 849 757 572 801 580 38 4 191 496 359 816 317 508 905 315 267 450 665 139 332 168 912 717 279 973 790 537 227 63 189 623 879 718 502 587 995 587 952 770 921 902 483 918 62 505 717 895 503 142 276 711 588 233 420 295 701 518 338 509 440 687 560 852 307 534 618 762 677 151 484 400 770 552 184 975 954 544 437 776 868 228 645 308 90 71 124 92 864 475 639 481 434 500 974 702 729 240 707 571 158 529 742 700 845 792 944 638 990 15 539 716 946 138 718 475 714 683 53 179 809 922 802 119 2 598 207 849 520 439 957 81 583 202 641 637 155 948 972 925 922 928 534 369 222 492 234 417 891 838 246 66 803 758 460 939 251 925 137 982 658 56 334 877 379 513 937 545 771 832 330 230 632 858 642 86 257 206 27 318 194 976 42 863 783 941 966 646 597 307 608 954 627 536 128 978 143 816 112 440 166 9 920 572 697 223 453 914 361 933 327 78 371 681 404 290 84 907 934 748 751 496 64 635 889 659 123 844 198 742 385 206 333 843 339 186 45 647 277 379 867 717 66 236 948 875 134 16 818 860 586 734 993 467 395 425 481 773 692 259 906 493 682 116 620 699 321 330 356 691 733 543 610 602 188 793 364 757 561 801 59 173 516 432 109 39 290 433 302 483 79 436 206 661 509 111 762 204 715 494 816 946 72 870 653 306 654 743 438 792 433 602 88 363 871 251 720 98 390 139 824 754 147 472 601 838 928 742 226 365 410 353 245 182 529 877 426 177 978 139 881 365 789 722 218 841 569 859 600 518 549 405 322 166 555 969 776 928 568 383 272 848 344 214 806 127 798 699 477 251 167 638 607 836 782 808 199 269 621 697 369 220 21 309 746 139 711 788 81 182 847 186 11 451 60 678 470 877 211 974 959 677 788 458 961 485 146 698 558 811 551 905 822 459 901 786 14 7 28 16 225 389 840 907 501 499 105 269 548 977 148 54 886 987 690 506 850 290 702 79 596 367 308 276 967 692 485 482 239 404 292 971 224 689 667 179 266 707 22 429 255 460 9 328 394 761 835 289 3 602 573 453 880 429 557 933 391 784 91 108 271 353 613 829 684 232 727 23 133 840 838 945 670 365 476 291 298 469 960 801 362 406 493 259 383 52 384 359 210 512 853 110 589 418 862 649 382 803 422 414 814 302 786 274 535 374 884 630 492 259 125 413 463 439 472 671 537 46 792 453 212 251 924 823 794 434 726 219 661 715 598 542 120 507 848 228 878 135 201 406 36 847 280 182 968 852 834 303 858 248 843 560 366 314 683 805 289 447 178 860 284 529 931 263 340 42 297 545 554 985 508 284 963 974 841 313 469 408 179 243 666 512 672 659 646 661 595 879 55 981 852 30 766 516 708 101 432 673 204 44 703 931 248 388 329 748 541 254 466 657 761 752 723 305 593 489 680 686 778 219 523 280 575 301 663 182 980 57 353 3 268 550 827 943 533 934 34 838 215 633 181 265 624 414 938 111 781 677 685 85 468 72 200 837 41 771 913 342 163 704 833 733 563 627 648 789 208 440 335 104 301 684 444 456 270 10 630 760 132 592 129 578 116 796 515 297 405 218 489 494 29 345 498 148 195 69 760 685 815 960 324 231 467 778 736 815 749 67 325 384 738 573 916 966 480 702 376 656 111 61 457 37 347 970 577 773 890 14 753 64 584 325 700 479 230 605 473 462 631 88 50 332 540 551 722 976 735 965 769 190 258 934 156 893 996 58 640 82 341 225
221 78 591 711 99 645 649 559 611 725 944 967 636 79 734 480 129 827 877 950 441 745 440 608 97 734 821 448 714 186 50 41 87 369 708 938 191 173 285 804 346 101 713 863 689 934 515 771 704 982 86 441 67 340 273 774 691 672 74 898 269 665 230 896 131 680 530 813 200 979 733 101 232 615 928 606 699 999 754 138 850 169 41 371 183 780 363 817 810 140 27 222 648 786 567 976 289 308 106 224 56 758 853 957 39 843 103 147 134 813 25 952 908 854 48 971 500 837 176 469 993 922 726 795 966 283 719 196 959 13 628 984 887 663 577 327 314 722 408 484 921 221 168 487 705 956 412 353 999 188 472 628 456 507 116 231 199 601 219 663 42 109 229 452 729 758 984 725 721 155 341 863 196 59 953 402 709 932 318 305 965 462 683 471 948 48 747 185 518 231 906 859 735 106 495 859 178 572 730 465 878 200 539 756 217 372 417 147 544 759 697 580 326 47 259 579 96 400 624 352 893 266 588 538 820 407 701 595 334 633 187 463 85 722 254 40 982 292 409 669 371 110 277 79 763 68 278 345 932 652 514 545 532 623 359 279 516 347 117 506 898 310 978 80 263 824 606 963 303 816 104 426 979 32 743 328 814 480 973 404 197 198 350 20 603 410 73 212 666 391 133 415 625 851 840 392 381 18 290 370 227 973 555 21 58 414 686 799 967 97 712 303 280 820 550 663 211 943 797 805 963 484 143 185 943 345 856 768 286 427 231 180 517 903 654 680 823 385 156 10 647 35 639 307 621 33 260 913 478 740 482 987 524 465 677 902 457 560 758 619 125 681 661 64 155 578 786 910 16 385 742 231 942 331 876 635 964 235 458 359 769 780 522 513 161 520 170 677 622 914 748 787 190 823 434 196 956 578 14 905 3 295 597 844 146 972 68 363 390 421 132 152 445 493 698 762 612 665 79 403 737 52 292 140 889 291 854 95 815 814 112 563 439 435 983 985 512 468 204 292 700 470 764 588 779 74 455 591 788 180 63 504 406 963 330 656 355 686 526 703 623 256 618 568 957 334 279 540 771 415 401 200 939 735 15 592 372 216 462 748 460 963 688 346 679 827 432 880 323 946 205 970 501 293 664 154 875 720 448 515 145 602 955 771 446 928 317 699 6 148 119 491 405 732 922 488 261 625 337 968 72 559 465 680 157 394 57 379 755 953 716 285 20 360 66 967 238 1 490 675 442 914 521 470 382 378 614 720 808 97 108 354 311 204 807 951 474 540 644 981 757 275 113 608 914 919 198 502 31 197 852 479 841 294 54 577 751 84 241 80 546 24 1 297 313 651 77 36 361 799 819 292 772 502 556 267 600 11 599 763 778 858 203 838 635 894 685 805 473 739 935 783 244 538 127 487 804 916 559 96 551 863 884 106 746 553 262 932 561 185 169 368 641 169 195 542 266 101 968 132 930 127 84 436 659 20 780 94 986 880 309 735 869 873 4 160 141 903 52 690 794 324 938 121 880 883 830 29 961 905 620 883 971 898 433 597 798 946 60 106 896 319 233 457 358 209 565 771 690 758 545 787 224 986 95 958 212 513 426 961 499 685 118 738 424 59 765 568 674 529 468 300 616 761 404 940 580 476 94 916 479 401 449 430 122 359 111 540 566 962 684 523 40 326 107 517 189 539 61 612 643 214 336 311 430 727 988 751 410 886 393 501 760 158 811 962 461 520 367 483 531 800 110 495 167 1 584 134 0 594 569 880 45 484 669 438 397 826 209 888 762 261 885 746 492 191 547 76 868 952 864 480 660 914 881 452 574 778 529 191 924 385 293 602 252 136 842 747 783 482 946 470 304 916 768 468 179 325 646 923 857 494 256 364 717 858 469 402 888 22 900 155 727 681 374 601 627 367 543 657 980 144 557 183 192 607 507 103 242 247 899 663 562 364 907 354 724 335 927 334 867 305 391 573 573 169 494 298 174 837 865 97 267 556 378 586 962 892 243 940 485 814 498 44 560 567 152 20 911 963 866 311 916 159 527 270 144 123 431 77 630 391 228 888 871 766 918 820 752 871 634 759 298 675 766 906 398 909 300 29 954 582 665 955 835 270 124 2 901 887 164 553 322 802 253 726 149 351 444 822 210 245 977 57 24 718 592 752 855 857 418 847 925 16 610 521 595 257 38 835 800 222 750 970 429 249 19 79 476 336 803 524 671 289 585 637 46 200 787 147 996 496 774 574 937 258 173 616 295 13 271 92 177 871 873 433 604 97 220 189 18 57 706 95 590 592 310 519 139 9 33 491 153 679 720 50 28 796 929 645 790 311 37 727 162 732 10 123 861 207 237 139 759 514 668 275 450 360 343 399 201 898 609 181 519 681 784 568 447 439 373 136 570 147 860 190 331 333 862 560 738 799 753 243 673 469 822 760 834 148 335 529 952 51 909 537 383 653 844 24 250 555 396 911 407 38 667 28 891 322 663 276 728 374 366 823 680 617 537 148 849 72 159 504 502 220 475 581 658 981 234 471 348 753 843 992 53 684 185 235 739 948 302 600 638 553 795 594 329 495 75 862 542 867 662 429 71 551 386 327 62 158 325 750 890 858 994 339 175 649 340 871 223 404 602 106 264 659 443 576 235 776 913 532 608 495 380 915 29 516 215 141 587 870 687 520 105 549 805 388 257 971 69 16 477 153 781 359 395 145 349 57 327 724 193 469 629 809 936 581 554 202 496 655 836 40 59 751 81 772 975 468 21 69 158 331 265 277 5 287 258 248 364 257 368 260 882 471 777 134 493 342 615 188 801 155 206 57 985 14 120 326 564 920 504 109 268 946 339 16 653 800 926 645 775 185 403 599 420 544 505 731 464 823 360 184 541 23 915 310 415 303 47 645 992 238 650 878 387 998 905 779 723 873 22 195 287 582 147 311 682 736 226 851 991 523 65 465 990 826 307 19 51 430 552 440 481 543 121 117 184 219 997 397 506 535 491 775 707 505 282 140 130 92 140 644 806 293 454 413 613 794 838 564 525 955 736 953 912 791 593 695 328 371 642 1000 863 170 437 54 214 100 553 447 601 508 216 186 452 295 839 934 548 861 960 398 879 403 710 832 400 245 509 287 150 384 17 108 274 489 427 445 246 50 694 624 321 525 816 201 470 236 354 173 582 332 859 582 399 902 802 253 534 529 356 420 389 397 148 569 357 120 598 687 715 62 64 439 333 951 78 350 581 54 858 505 533 843 696 376 342 353 540 377 154 488 316 529 631 773 126 584 829 728 934 105 453 482 376 862 284 319 645 454 767 536 676 563 222 825 910 104 115 789 375 796 756 976 218 434 182 786 489 833 589 510 998 761 902 817 347 236 725 44 411 116 731 997 345 132 931 133 463 843 8 981 793 855 471 586 93 765 240 678 596 742 82 826 897 81 894 644 236 386 35 597 288 142 43 925 283 852 142 677 181 678 239 475 91 602 972 914 886 245 692 212 12 830 969 169 817 119 332 464 188 976 305 256 576 239 813 406 579 564 657 272 791 197 826 642 711 894 92 751 413 807 312 871 874 642 702 626 626 912 833 397 422 584 151 227 949 189 586 55 80 532 291 533 245 92 722 116 388 844 351 9 799 504 171 488 995 634 423 587 745 263 583 735 741 649 213 878 773 20 536 885 575 205 88 673 362 344 34 653 483 587 670 949 402 692 749 404 785 207 847 947 895 777 846 488 923 93 208 623 165 896 607 170 789 335 883 571 44 878 296 269 352 333 207 65 384 655 851 683 987 202 344 986 837 764 594 771 30 731 385 684 255 47 308 304 459 402 809 850 832 682 137 937 484 433 732 590 945 431 425 680 466 235 76 404 11 826 194 922 827 492 508 459 486 579 248 234 632 360 7 197 487 344 128 194 792 433 270 24 247 63 740 15 416 706 989 752 275 369 49 671 520 928 511 875 848 426 796 18 306 393 315 737 419 173 572 970 510 140 958 102 135 693 920 49 23 160 578 38 202 342 394 790 102 201 225 748 503 665 136 787 438 236 718 534 109 30 166 349 294 556 251 744 414 180 89 481 249 597 563 435 617 692 619 520 488 502 917 490 633 148 951 638 818 836 828 345 297 751 558 941 513 809 9 691 538 433 299 553 904 171 353 838 703 225 675 416 782 976 831 181 467 775 919 592 338 376 872 610 276 396 436 36 678 955 392 709 776 321 695 365 947 113 138 238 101 768 744 353 903 336 976 35 549 447 974 26 324 488 163 918 320 691 605 965 761 195 656 911 272 808 845 670 83 24 100 721 55 734 523 557 98 126 528 587 428 312 281 143 981 149 36 221 123 991 892 411 377 873 379 125 369 947 319 126 370 320 672 125 497 17 770 206 950 698 812 507 655 783 824 344 365 577 637 269 825 620 435 591 970 22 114 494 640 446 571 146 90 610 301 274 70 363 451 560 941 454 681 434 186 801 32 250 480 642 535 724 421 921 870 869 933 922 26 618 172 549 2 530 693 791 13 357 160 723 568 36 180 937 940 13 652 825 651 878
744 370 348 360 678 784 650 822 814 190 240 934 67 534 848 882 973 119 682 252 655 379 108 453 106 628 255 613 742 917 759 606 336 249 484 337 309 143 893 694 118 298 85 928 669 396 509 500 266 634 891 240 901 97 114 718 201 624 329 647 91 505 179 910 483 280 534 77 684 882 844 191 863 792 727 368 150 140 676 506 908 1 815 206 459 386 551 305 543 93 206 921 918 673 341 135 35 152 781 250 843 181 502 75 817 166 391 333 836 67 524 455 149 332 780 836 920 737 825 105 258 931 13 962 189 970 74 421 40 271 699 831 259 406 741 237 418 503 6 531 284 829 454 990 958 588 228 905 476 908 553 88 467 940 686 817 468 352 456 793 220 704 260 178 614 368 774 31 698 105 947 626 749 423 190 433 957 2 366 691 688 198 641 680 94 863 560 133 2 369 596 143 707 155 323 114 864 664 438 924 176 951 270 49 73 157 369 722 816 406 315 426 253 285 565 220 157 621 342 827 649 431 950 624 160 744 102 429 928 922 31 414 137 968 423 494 710 788 672 740 139 568 227 899 745 316 838 752 976 255 161 690 370 417 671 432 343 136 448 890 32 187 215 97 100 348 841 695 884 391 620 858 261 594 805 870 822 705 505 692 800 28 153 569 829 66 111 24 89 587 804 311 140 680 563 877 213 981 575 211 871 29 394 45 783 482 172 351 194 111 381 59 400 39 127 774 439 206 78 148 637 593 390 171 938 941 455 703 987 803 447 401 547 424 857 833 536 915 492 783 622 788 646 377 735 470 363 839 350 620 930 981 571 940 407 452 794 351 191 800 598 78 311 606 182 262 887 832 252 884 790 316 532 803 802 160 178 35 242 268 222 150 33 463 826 411 578 545 301 857 452 538 465 247 953 626 371 835 12 805 422 526 235 467 888 10 842 529 477 902 349 211 226 833 828 803 992 568 63 113 648 377 29 889 791 934 592 59 382 876 663 162 769 137 638 564 288 748 714 280 434 136 667 961 570 698 942 564 875 250 5 425 34 115 377 503 677 692 205 679 399 445 513 953 68 199 752 501 668 679 558 872 334 408 736 86 618 902 808 709 430 571 131 816 778 204 896 94 639 842 961 533 479 106 576 796 144 678 628 61 521 967 619 954 516 129 673 17 562 73 733 529 643 178 433 358 79 919 545 689 282 751 520 739 414 497 719 360 889 673 491 337 530 47 747 808 636 993 691 631 627 959 964 505 232 9 494 511 514 146 990 187 937 685 683 577 480 470 877 821 119 311 372 201 76 238 561 359 995 970 511 935 846 4 582 720 593 855 568 60 24 849 979 149 103 483 279 356 256 260 869 55 410 42 880 764 954 382 340 832 358 916 211 40 81 479 859 929 98 141 472 753 490 905 9 307 927 875 631 778 41 985 969 680 466 744 44 486 819 958 702 261 77 639 436 584 384 674 163 431 285 468 469 103 572 61 785 846 319 620 548 419 234 385 522 978 27 852 352 952 28 713 662 209 777 45 451 798 354 962 504 627 517 68 155 290 291 91 640 234 221 96 892 653 557 537 763 169 606 461 890 463 493 691 365 543 666 37 725 200 107 181 660 752 193 110 117 379 316 471 238 769 556 655 601 671 146 501 440 518 70 132 687 859 449 346 411 113 761 288 903 221 246 301 95 553 758 986 471 279 295 398 986 213 184 65 810 454 69 746 609 979 325 17 463 864 610 241 951 338 940 631 750 162 787 561 297 504 700 681 263 812 897 492 318 505 305 542 192 442 470 804 645 269 488 653 746 855 15 358 821 324 47 914 293 392 71 900 51 296 693 83 173 178 326 725 83 151 835 985 327 73 97 383 275 900 935 305 644 590 278 773 713 865 528 274 726 203 281 875 312 875 963 625 960 959 486 638 92 50 642 255 664 225 692 529 158 196 427 653 26 586 271 97 503 429 251 486 975 276 65 482 603 132 321 106 432 633 129 595 355 485 462 132 401 793 916 525 751 198 909 369 36 83 984 505 849 401 939 936 310 687 332 246 345 581 616 857 872 854 90 634 527 249 716 78 320 367 723 536 475 590 243 198 367 535 996 64 981 656 985 984 135 924 806 820 314 49 994 37 907 214 900 702 715 10 276 78 946 787 43 151 306 863 18 189 717 301 989 290 906 365 20 911 37 97 249 919 120 34 374 398 690 583 225 612 567 465 544 933 151 705 674 14 679 729 262 957 694 579 156 509 501 34 653 709 782 917 496 37 766 507 823 854 659 207 728 569 264 378 803 100 445 642 767 522 159 305 625 480 389 255 809 877 661 185 230 522 376 230 138 322 968 566 478 380 93 909 30 640 962 71 929 442 583 379 115 295 304 456 941 966 581 840 506 653 428 294 665 496 169 195 104 74 634 166 53 226 862 607 732 695 165 914 913 409 776 803 949 593 419 329 569 999 756 685 116 348 0 522 302 414 586 482 273 202 136 941 132 871 827 276 956 403 743 222 885 248 535 713 134 198 46 38 170 740 80 236 214 677 145 160 574 533 209 122 577 950 812 237 518 236 474 866 368 230 223 389 424 385 867 986 917 281 680 579 589 270 442 291 555 660 1 843 388 589 943 80 971 604 413 754 218 75 121 520 351 799 402 674 566 852 333 150 130 23 635 545 934 613 86 81 621 327 541 973 870 432 784 533 952 430 265 270 853 498 533 93 847 713 57 232 396 633 734 394 105 509 498 883 878 761 554 701 515 650 991 489 658 678 203 285 972 731 773 659 415 587 237 950 801 161 183 200 911 937 113 846 499 295 128 323 204 427 999 221 446 9 181 288 52 902 21 537 250 318 14 316 481 430 697 994 267 52 385 174 167 684 588 80 770 474 894 317 737 187 364 688 495 320 861 383 851 410 38 901 395 595 416 50 202 84 902 137 936 982 980 267 883 259 101 911 4 874 912 634 755 979 426 923 540 669 277 982 164 674 322 129 25 24 834 898 61 389 290 799 754 331 602 795 308 358 353 400 16 747 786 461 923 674 66 598 7 884 703 753 233 270 347 443 387 793 689 117 307 418 993 372 771 904 216 320 248 454 485 467 764 635 49 216 64 873 239 463 796 633 39 162 626 384 461 914 346 419 186 181 685 611 324 343 855 218 110 916 373 643 811 150 724 61 820 670 656 816 624 981 788 856 473 740 830 895 487 340 729 345 289 758 753 145 711 949 731 228 133 154 171 574 58 495 328 983 519 546 82 192 148 958 585 991 966 401 772 709 379 48 196 889 143 809 375 652 538 542 799 245 587 660 11 288 359 965 500 116 604 358 983 882 856 296 199 258 175 307 200 512 807 900 197 30 967 754 421 700 730 991 824 383 383 469 868 248 174 958 212 297 152 12 420 277 87 234 852 309 453 69 529 747 681 638 450 334 542 963 508 995 224 848 564 168 948 832 331 280 268 289 299 419 180 527 60 339 531 299 633 741 362 691 489 318 898 662 652 845 460 213 722 176 977 759 590 963 378 942 988 695 404 469 599 30 921 498 837 684 360 417 615 166 910 829 813 16 647 849 860 79 539 141 177 749 22 865 922 87 760 75 879 615 168 16 409 206 141 207 657 689 435 274 188 596 464 671 231 300 594 111 56 825 50 323 122 633 245 319 886 574 651 640 217 944 208 312 632 553 845 352 873 713 612 382 959 605 393 794 670 392 526 981 970 712 597 444 739 734 793 414 608 574 629 65 549 658 458 636 335 450 444 64 236 270 507 289 303 341 915 155 330 646 712 882 607 711 708 216 850 251 584 228 195 402 605 608 10 85 705 466 142 783 797 465 617 176 72 684 8 312 219 99 748 253 124 957 924 788 905 243 709 322 895 401 595 689 881 767 932 860 789 769 125 427 244 399 296 855 512 485 109 403 99 292 765 600 611 221 75 203 795 656 525 594 254 283 88 485 945 329 112 732 55 808 818 851 840 571 59 916 412 66 417 98 630 721 955 693 792 214 914 984 854 760 286 892 280 496 696 116 965 904 443 649 537 853 874 244 550 616 287 144 779 257 229 569 497 469 126 846 257 281 313 944 457 375 738 897 580 631 403 410 3 232 933 977 768 86 974 426 833 521 623 627 398 369 17 230 654 826 386 756 408 868 357 183 721 902 274 97 425 494 185 75 552 145 272 917 210 498 437 762 718 887 344 581 54 713 298 837 876 451 706 805 356 93 392 746 839 640 162 413 798 548 166 412 931 551 405 734 944 831 187 672 926 262 904 879 695 630 48 258 292 257 283 260 147 578 925 126 899 80 573 165 579 7 919 170 523 965 613 677 338 772 757 528 429 592 762 721 701 561 600 130 207 329 269 344 720 307 247 302 865 769 380 890 241 334 62 561 982 645 591 593 740 696 441 96 294 967 42 284 361 398 397 673 831 355 704 251 832 693 510 400 23 756 675 588 300 383 431 957 559 705 997 76 866 97 858 219 96 839 84 977 482 253 337 308 978 667 775 52 882 256 546 23 154 164 45 756 406 225 198 924 19 715 339 509 123 781 998 38 317 393
371 520 165 812 677 535 749 115 472 212 652 977 221 642 463 660 979 978 684 539 612 577 176 527 637 358 740 355 927 278 323 224 393 209 624 225 621 455 723 886 812 443 744 207 731 482 913 414 960 86 481 258 412 584 315 879 562 6 477 625 322 567 523 798 696 405 971 267 74 768 432 78 237 539 921 785 727 263 346 989 537 826 61 949 752 496 984 702 728 703 830 678 37 118 526 614 910 989 835 913 244 510 192 301 31 99 359 814 465 923 952 212 926 926 464 372 942 291 801 461 951 649 188 601 868 551 309 99 46 512 633 81 959 176 66 911 509 853 709 770 379 500 102 924 345 25 778 979 623 39 17 191 564 68 499 503 407 462 105 767 321 880 462 514 756 311 246 757 400 16 42 222 608 965 48 512 748 742 685 946 482 600 746 48 681 593 520 968 433 377 991 116 508 349 408 258 108 538 674 610 75 381 804 568 768 396 594 931 892 179 555 480 660 378 894 33 668 328 876 778 337 715 970 485 949 223 248 111 811 549 662 321 777 772 13 918 930 253 915 687 153 531 782 338 293 299 819 60 143 762 841 924 990 665 383 277 902 368 40 736 719 612 761 268 494 423 515 238 266 292 925 583 780 548 874 616 22 70 948 445 802 1000 827 907 606 416 376 853 663 231 269 364 701 972 586 702 613 805 929 336 590 718 879 621 429 520 576 847 156 32 725 262 330 177 919 719 957 981 567 602 928 956 557 505 832 617 394 232 975 647 124 873 893 63 870 212 847 320 287 183 664 349 918 545 578 798 475 605 881 962 333 196 352 457 81 45 972 560 203 134 201 366 245 449 474 957 635 334 542 651 914 982 207 203 483 433 626 185 722 421 8 14 688 494 511 438 956 951 858 925 730 595 431 706 275 309 944 994 988 133 95 162 177 929 116 621 350 440 908 424 535 973 724 821 834 684 190 68 653 542 303 645 941 456 409 179 7 236 831 517 745 493 866 174 134 857 995 375 403 689 174 86 969 747 737 642 353 167 58 466 69 448 175 645 803 184 603 739 955 357 986 273 282 248 715 511 211 779 414 760 110 631 306 945 729 831 241 364 24 210 786 938 187 972 166 247 953 181 401 617 587 14 566 890 964 32 965 326 141 838 962 658 154 667 884 252 859 125 146 45 25 871 437 180 651 863 950 699 363 11 334 550 121 142 540 7 875 320 877 787 751 464 563 147 558 33 885 54 308 790 569 547 495 554 987 89 546 145 721 467 713 180 458 907 120 651 977 882 332 130 398 599 898 71 127 583 614 3 631 992 636 351 261 586 648 708 60 888 283 80 708 44 416 41 219 560 145 956 268 272 772 872 691 697 285 243 216 331 680 363 9 514 755 719 305 799 945 632 55 715 256 499 208 331 369 886 171 229 999 454 424 511 356 302 947 660 604 210 480 914 695 564 103 373 89 252 235 278 471 56 329 385 900 95 419 252 387 653 223 596 183 274 698 273 364 286 325 711 504 202 21 770 497 144 763 537 901 701 982 108 842 816 720 252 138 581 100 460 860 577 443 900 967 780 50 517 4 617 342 522 374 618 702 8 375 202 939 383 704 465 743 245 792 416 788 628 296 401 644 7 150 484 434 54 182 829 889 886 762 284 821 671 76 816 56 230 210 20 276 703 280 333 642 317 552 445 895 170 72 795 159 18 717 536 240 314 807 721 595 473 686 960 699 133 886 875 135 155 838 681 985 234 26 49 395 418 527 281 236 509 311 905 180 785 922 17 826 434 307 192 551 666 498 327 122 46 101 562 610 402 286 212 194 49 381 979 735 31 766 229 754 775 445 353 452 353 673 760 273 54 86 457 167 366 35 125 791 89 213 122 262 960 252 294 940 227 794 33 553 937 825 413 152 984 716 658 391 743 228 88 871 765 232 640 461 242 625 563 676 392 467 330 260 545 899 995 797 218 909 547 547 373 530 554 57 120 389 595 136 166 107 188 592 209 670 503 380 793 911 557 799 770 589 937 234 571 605 301 173 997 820 445 52 79 16 865 399 784 976 586 700 379 247 198 479 402 690 249 114 169 568 868 961 968 32 646 313 601 377 142 773 854 533 576 529 484 849 802 362 385 36 758 92 11 714 193 272 464 224 751 396 693 789 620 757 131 580 62 281 480 85 944 149 324 577 401 98 647 406 288 711 59 641 332 981 578 600 734 249 845 585 679 596 820 158 446 890 868 2 337 896 597 448 791 11 985 326 14 83 503 645 735 365 822 848 348 191 629 973 298 267 272 44 575 556 31 470 566 978 34 300 60 650 235 469 54 202 973 539 16 118 782 161 96 147 427 263 501 512 904 111 709 354 507 785 301 420 790 427 277 656 646 450 6 863 64 640 525 292 480 388 379 264 826 45 670 39 490 856 547 460 777 992 731 582 853 903 961 449 851 217 631 270 817 602 471 591 720 184 272 253 91 611 799 295 880 869 212 855 724 843 735 865 90 993 758 227 382 519 960 430 820 958 661 140 355 348 259 796 992 829 458 209 790 204 473 806 443 258 371 506 946 390 342 888 9 18 985 441 641 459 361 320 924 271 530 160 820 703 851 94 644 186 708 80 402 200 569 233 96 617 263 385 812 378 951 243 314 5 838 525 917 619 611 242 217 565 778 341 894 615 76 521 248 622 58 119 47 489 381 862 300 798 650 736 202 196 801 12 378 774 799 33 842 367 388 573 831 297 437 570 449 571 4 468 241 225 29 667 494 123 267 779 554 846 239 707 309 410 522 279 86 215 944 544 641 328 115 639 922 767 879 151 61 457 699 93 596 284 817 446 56 197 130 966 809 657 823 338 822 195 321 113 305 78 434 932 147 753 350 933 983 907 539 168 474 339 159 473 356 560 920 259 900 10 233 769 268 231 654 0 917 222 35 41 968 163 992 718 544 254 556 15 610 561 442 524 98 157 806 934 904 29 700 484 620 453 461 513 567 206 110 126 682 14 416 810 856 689 549 836 968 583 803 487 24 447 711 366 644 758 926 678 866 340 928 980 847 310 22 30 39 710 2 405 790 917 230 931 798 518 850 787 565 344 490 534 478 705 173 485 874 318 407 291 223 47 911 331 655 559 82 937 561 290 875 852 825 759 844 238 653 516 852 444 542 115 182 251 768 649 142 370 715 277 447 634 829 317 194 783 763 666 807 500 81 64 413 413 316 897 695 131 98 456 588 854 116 541 704 747 433 739 165 579 985 214 924 808 359 23 861 647 469 402 28 319 764 598 234 878 96 905 151 816 826 669 100 435 840 850 452 382 432 593 533 142 307 54 597 824 507 618 289 654 381 257 792 822 982 65 844 77 597 493 203 501 746 817 575 620 489 750 386 70 616 857 551 853 946 996 880 742 787 997 570 891 219 784 344 230 100 421 150 20 35 265 23 73 861 358 880 172 354 550 945 178 198 109 950 355 367 336 156 671 526 837 514 59 536 496 732 946 665 298 123 179 507 805 44 6 720 936 217 954 585 549 454 68 607 490 597 935 315 314 695 205 935 112 731 627 788 963 386 628 332 545 717 492 30 845 591 327 641 732 101 883 800 661 992 607 62 983 206 793 221 543 336 360 140 302 543 574 864 823 64 148 999 522 278 343 339 912 656 840 458 833 309 423 471 536 398 324 385 741 532 538 486 861 286 989 703 683 627 425 772 62 686 712 200 510 921 392 676 532 60 133 801 503 78 478 823 193 30 514 60 451 537 87 167 239 198 99 463 502 127 38 897 312 24 128 283 659 729 90 969 809 649 839 107 828 600 132 672 144 183 867 683 517 584 117 832 924 703 629 751 974 942 572 832 486 143 53 477 658 23 599 618 904 720 28 587 418 271 199 730 104 623 488 554 813 803 675 314 411 440 887 509 880 299 294 296 920 599 800 442 616 351 528 137 765 781 781 158 476 869 943 526 304 772 63 792 185 805 923 164 357 992 226 267 181 905 96 627 67 777 299 47 531 699 706 132 426 448 491 530 27 213 404 637 1 310 3 135 466 400 630 369 361 308 454 608 442 241 665 1000 250 954 790 152 968 350 347 718 428 624 97 41 505 449 386 799 873 298 764 468 129 166 438 832 439 139 368 264 697 783 771 809 507 50 692 833 436 386 872 838 88 1 906 409 575 139 274 533 189 192 581 109 255 691 734 666 372 461 137 926 738 189 795 997 415 149 597 968 288 225 218 109 770 228 139 255 91 487 301 430 170 565 51 180 220 737 760 846 335 782 672 296 693 365 916 22 638 907 994 232 316 630 601 860 169 454 349 558 851 870 815 396 938 464 548 832 198 42 726 679 643 903 655 953 632 802 554 828 646 163 864 926 384 379 440 546 49 86 229 4 71 779 79 112 588 784 19 916 584 424 130 291 162 60 679 8 733 30 455 551 844 291 125 503 43 347 106 113 373 187 998 684 82 577 818 705 34 211 814 933 417 367 351 245 882 46 682 799 278 644 289 536 694 793 687 15 776 417 212 241 155 491 775 611 422 458 164 488 84 1000 609 279 397 801
866 115 67 986 283 916 855 918 285 255 62 364 877 963 173 495 0 690 305 732 508 743 344 616 577 525 161 685 232 904 891 160 999 679 183 958 224 627 506 600 708 821 372 275 748 470 926 360 593 45 948 134 613 602 38 247 992 290 301 265 383 34 319 718 113 554 143 498 31 496 73 930 129 226 291 851 426 783 977 589 196 75 369 573 247 571 883 192 422 406 260 842 717 996 184 159 175 907 697 860 904 609 626 217 706 639 725 540 485 312 972 914 954 44 757 810 874 508 149 814 418 802 760 926 871 160 702 261 551 827 15 682 998 328 310 990 610 900 806 564 118 296 276 289 321 808 777 571 234 83 965 732 923 503 347 477 732 189 591 201 126 587 421 98 540 196 68 523 120 947 916 721 176 633 625 76 515 672 691 69 267 989 609 748 78 36 35 372 692 542 669 472 964 987 270 540 653 841 516 916 665 130 370 922 357 145 808 534 573 756 277 873 20 365 590 449 207 444 677 915 607 56 429 770 512 436 765 134 266 906 630 939 437 244 509 838 450 476 330 66 549 598 993 795 709 33 110 741 526 221 862 703 116 816 681 68 331 166 771 6 960 941 554 618 945 7 734 610 375 815 821 394 105 229 531 154 70 788 565 906 627 953 8 831 667 809 239 374 688 618 860 891 884 662 803 548 11 558 397 238 843 598 912 848 287 297 629 606 840 412 655 876 962 73 415 394 215 960 237 701 141 792 467 323 265 529 385 412 566 224 737 392 323 77 157 815 548 413 292 52 959 20 913 236 775 931 988 502 5 427 903 273 559 425 592 765 483 468 455 763 257 989 333 942 444 338 839 98 639 39 36 436 920 626 211 477 275 138 93 594 279 941 900 783 731 260 2 719 37 138 471 141 525 199 745 951 981 984 755 386 48 656 776 922 894 897 345 138 813 461 616 316 218 435 854 31 753 804 668 816 318 824 940 163 123 934 213 625 164 613 710 683 868 802 676 567 829 455 778 932 64 38 180 410 544 849 142 749 805 592 978 935 248 226 264 721 603 858 617 892 101 484 623 999 930 244 416 385 533 519 80 752 758 332 13 876 206 996 975 420 47 656 94 449 32 174 651 153 587 980 622 901 927 722 918 721 951 719 489 205 22 239 456 206 552 904 360 776 520 984 791 237 514 878 186 501 295 591 477 357 487 988 281 410 99 60 41 930 216 844 633 955 496 170 127 555 615 74 30 963 982 11 772 852 535 481 524 386 575 858 794 480 510 963 479 900 221 982 579 622 861 42 159 209 296 766 872 327 881 476 781 822 461 903 392 402 359 307 664 879 985 315 395 660 424 82 809 295 505 164 355 471 475 507 902 54 966 982 917 662 299 701 801 733 605 699 177 810 684 291 152 137 889 984 494 236 898 216 928 210 459 652 222 408 451 630 595 655 498 56 598 730 846 807 346 552 195 402 742 687 756 514 136 288 457 668 714 203 106 111 453 372 921 265 121 514 1 454 534 860 739 184 240 493 652 944 140 182 519 497 252 404 853 745 636 289 156 804 212 834 634 566 882 932 446 969 828 897 228 673 366 859 987 881 138 411 974 155 336 899 349 188 438 554 433 273 425 100 3 172 150 916 16 487 56 48 236 687 958 447 648 888 715 83 963 514 887 453 936 264 807 89 342 776 226 380 600 721 578 814 486 178 7 277 911 825 26 918 576 600 303 702 445 277 460 282 399 886 602 342 332 607 521 131 621 233 720 949 983 154 647 983 608 753 672 334 943 958 337 637 396 473 929 466 810 7 109 334 144 449 641 545 501 416 752 930 703 765 635 855 54 61 545 684 153 670 812 834 410 494 10 244 300 558 92 155 189 239 407 951 915 961 890 344 642 468 924 308 21 295 931 685 380 642 773 85 394 349 40 267 561 745 406 144 864 931 309 974 390 501 695 121 537 425 90 358 288 660 382 975 907 475 373 802 352 746 74 16 280 732 944 115 246 23 694 753 763 406 568 797 599 331 312 301 693 295 740 869 670 744 52 777 364 943 325 966 214 645 543 490 859 830 793 327 436 443 354 428 341 259 168 161 448 327 571 577 816 630 294 111 66 136 306 698 377 111 989 655 968 483 586 764 334 392 666 615 107 930 682 298 409 589 790 149 170 228 86 242 585 196 724 56 468 742 128 311 673 399 908 61 408 974 971 307 596 559 499 998 796 632 490 871 495 546 179 69 700 193 844 784 686 909 241 945 797 865 466 863 492 965 933 331 503 254 293 838 185 566 632 296 329 411 618 698 340 927 836 130 939 735 53 41 536 181 511 421 680 50 362 113 259 707 580 587 947 875 133 83 204 795 470 733 785 604 892 722 361 463 811 327 784 199 243 268 28 896 656 215 182 562 219 852 640 440 154 362 906 501 286 985 857 466 322 178 764 172 984 878 738 287 302 375 802 928 484 31 574 428 847 337 297 56 504 229 858 710 326 487 472 166 941 94 57 32 389 8 950 36 869 716 147 19 192 948 23 604 181 80 227 196 165 565 556 207 4 835 849 972 850 439 258 757 886 281 60 745 769 89 134 163 242 2 278 961 529 88 558 75 18 190 97 78 996 255 696 77 72 284 588 781 761 604 901 28 117 960 163 401 253 753 272 539 990 191 145 13 718 910 225 341 938 216 658 846 741 584 722 948 339 848 447 838 675 968 262 378 994 450 474 733 550 114 45 995 584 913 766 570 449 400 799 716 238 139 202 320 746 35 649 380 428 469 867 235 719 470 896 808 750 5 644 442 203 399 875 749 899 240 663 254 922 282 751 654 532 168 942 648 439 715 200 406 376 473 135 282 282 544 91 303 637 376 350 363 795 505 434 913 14 632 132 726 817 717 162 854 27 715 910 316 463 354 851 282 560 842 269 317 307 240 557 584 290 257 824 686 995 579 217 999 82 890 46 661 662 12 111 947 431 508 85 800 657 51 687 144 539 1000 398 995 63 794 538 874 367 911 870 184 304 121 245 512 315 915 476 168 493 161 905 678 830 361 961 800 201 807 518 265 782 400 188 111 405 312 612 758 661 825 946 971 650 107 25 468 727 210 786 412 284 664 256 184 388 905 84 88 744 307 735 470 723 265 553 29 997 460 736 541 523 116 646 758 570 670 273 300 527 702 308 717 9 361 371 448 381 937 89 390 770 575 454 935 166 194 442 260 29 128 935 399 458 559 768 268 155 779 582 384 480 140 417 335 798 529 788 424 261 929 698 198 934 399 263 237 365 561 815 246 230 928 659 765 967 386 75 866 569 548 562 417 210 740 643 344 401 634 59 728 660 511 328 116 729 949 235 752 704 725 953 840 249 94 268 151 712 169 441 61 955 917 311 943 826 187 701 123 220 277 69 800 464 538 482 420 970 612 122 912 832 972 827 839 178 547 589 157 638 941 351 977 102 832 50 83 563 97 818 597 481 854 24 561 473 216 497 588 199 830 789 782 77 797 957 576 358 676 611 881 71 898 254 130 465 816 65 518 81 36 730 644 716 271 880 164 443 343 488 712 819 181 423 227 139 30 502 463 137 817 674 979 198 921 413 573 414 38 507 967 814 499 620 130 79 842 726 161 783 862 412 452 787 269 384 943 148 365 820 503 452 783 976 907 541 894 721 471 522 613 956 160 754 539 83 101 151 242 779 104 51 668 863 732 96 655 335 818 17 850 251 887 353 47 403 713 823 306 689 460 317 809 402 872 885 788 368 944 19 914 767 890 567 607 387 6 158 574 876 366 980 483 233 35 743 107 119 895 12 90 800 440 427 370 597 521 897 99 231 810 833 819 108 111 343 285 822 174 103 261 856 258 909 293 386 334 878 15 88 700 432 444 671 920 991 301 678 755 160 440 542 46 804 706 986 185 209 557 462 752 400 390 411 439 255 360 130 821 973 556 274 570 338 176 374 385 914 931 645 774 792 609 564 120 690 463 76 766 969 526 685 201 146 923 491 134 187 843 919 509 95 805 223 552 711 348 289 391 124 863 348 706 271 277 679 550 888 221 624 457 713 726 683 237 205 816 33 327 546 939 379 315 197 6 356 463 513 94 841 574 865 275 831 706 547 369 838 651 728 368 391 945 707 60 879 104 705 286 619 706 937 215 313 19 100 647 244 625 42 5 174 155 115 930 759 507 845 741 435 396 604 985 606 304 774 278 314 512 61 208 172 977 393 630 852 481 979 676 49 636 517 207 581 299 87 718 780 353 500 502 440 918 131 795 583 116 528 706 43 905 952 401 842 19 420 686 404 258 601 624 654 570 419 106 478 146 749 626 194 962 631 28 848 101 44 640 594 864 171 175 949 559 555 667 6 793 834 749 825 850 298 588 125 443 169 47 250 348 320 953 378 271 699 469 430 334 469 460 190 235 193 323 104 927 114 761 733 940 835 555 55 310 34 43 98 592 327 89 167 119 932 4 229 41 895 560 893 108 614 488 925 78 762 830 191 189 316 613 324 796 747 998 837 83 530 641 112 569 572 394 363 61 58 823 39 289 208 18 628 942 873 719
413 153 478 909 748 614 51 993 915 953 217 867 382 812 677 270 345 247 242 886 445 525 852 803 366 462 836 747 829 14 864 819 920 390 7 928 172 806 26 640 112 204 357 755 543 519 992 718 982 458 22 980 150 867 878 644 438 434 423 584 792 178 435 760 442 443 719 596 326 914 5 861 601 582 183 378 997 112 660 675 16 371 488 99 794 522 715 612 461 180 311 657 262 967 753 599 1 923 711 880 655 406 527 818 258 455 143 184 942 939 818 528 147 602 663 825 460 528 393 725 226 270 902 372 81 368 876 274 823 549 181 266 667 422 985 730 359 864 287 316 615 917 627 648 718 183 839 541 833 673 717 322 173 503 481 440 453 122 926 886 735 66 669 937 474 729 261 615 587 937 135 563 57 962 98 300 192 396 216 734 733 689 688 613 234 889 85 50 483 890 951 507 45 611 957 668 810 280 277 755 599 746 646 852 873 71 223 663 35 1000 608 785 396 734 533 450 482 588 374 218 891 219 603 309 673 104 750 233 56 890 433 562 66 564 369 598 227 897 301 28 119 981 392 350 765 426 78 897 471 368 279 309 731 436 590 726 928 248 819 903 783 771 274 133 850 56 890 423 487 227 694 229 788 419 993 18 485 484 521 454 421 494 984 59 484 87 554 872 444 606 991 996 714 687 290 311 263 134 170 85 758 99 133 877 704 817 282 852 349 96 782 140 576 470 798 802 837 939 241 758 939 426 206 350 762 899 745 355 648 823 443 128 409 589 741 134 439 217 631 196 678 585 79 165 429 217 122 344 645 42 106 571 822 59 633 228 595 211 570 963 558 586 980 150 751 261 237 19 726 484 489 566 632 189 542 667 804 632 333 533 17 938 898 912 452 643 232 677 769 500 544 186 518 569 327 260 847 312 314 806 62 385 560 867 401 352 283 552 987 450 20 389 995 679 373 289 195 353 565 215 294 194 3 137 15 973 260 579 239 618 60 794 853 273 860 616 255 783 84 425 932 784 186 737 775 918 736 129 679 432 230 584 171 978 372 221 189 837 131 615 378 273 316 905 962 565 536 699 497 333 300 670 981 908 31 822 551 563 384 504 215 462 309 543 89 776 503 838 929 337 618 984 924 87 988 606 740 950 976 84 169 48 773 402 808 700 502 755 479 730 308 627 224 532 906 979 434 689 935 464 619 636 235 596 698 731 75 99 342 403 530 145 568 804 50 584 722 867 208 974 64 897 846 323 919 36 448 10 604 777 492 485 940 20 767 354 297 320 905 322 236 301 343 871 609 301 519 531 534 991 963 446 564 747 840 507 684 93 437 186 934 541 855 24 757 468 248 736 475 123 158 127 470 293 884 695 626 233 449 68 941 659 447 618 895 854 467 573 126 776 486 875 577 858 459 442 128 210 809 653 813 336 324 580 616 267 420 222 589 579 777 87 288 222 859 951 607 45 450 365 743 941 151 994 63 298 814 992 907 104 620 7 427 804 116 219 699 511 153 923 468 312 280 397 990 689 956 717 469 773 952 284 76 485 644 110 569 293 476 642 271 805 872 589 67 779 617 942 115 803 130 780 875 876 362 522 637 28 218 346 70 203 908 213 578 305 600 382 841 989 953 684 532 580 821 29 584 459 593 625 499 399 945 168 671 733 231 144 256 168 666 173 328 835 390 914 856 136 797 407 422 415 142 664 494 715 695 781 972 694 869 94 947 675 155 909 149 382 790 497 176 293 14 883 383 418 29 62 473 549 33 274 303 776 90 9 523 772 501 885 909 219 65 215 264 383 355 306 716 460 166 488 338 892 346 691 723 83 68 276 221 974 440 363 389 724 825 433 734 223 517 210 178 573 103 54 738 573 465 525 114 723 732 696 267 445 713 533 480 949 456 294 556 636 889 954 220 344 458 658 137 309 881 75 148 337 933 831 108 244 180 869 651 225 896 114 123 161 11 838 177 386 466 446 602 88 104 125 515 832 581 776 403 662 270 711 681 443 406 131 185 334 44 208 55 801 675 897 555 401 411 173 575 992 325 968 977 979 124 522 754 577 254 428 894 642 418 781 892 680 129 766 563 386 968 653 43 336 571 33 961 500 824 616 219 156 761 180 205 757 228 920 938 263 904 489 827 522 19 642 299 5 975 730 334 258 708 939 877 691 361 371 989 572 207 198 490 592 774 807 888 830 625 774 828 751 179 546 900 175 193 373 376 541 302 648 506 829 47 399 843 5 845 585 865 816 54 582 537 427 298 970 295 936 491 754 194 382 331 265 911 929 687 645 379 510 664 357 817 396 742 872 925 724 472 279 322 986 885 357 863 217 526 17 721 409 781 291 377 543 944 889 922 777 284 71 657 636 161 737 623 672 999 589 269 116 802 775 370 529 983 787 341 222 971 140 870 884 455 870 611 935 624 420 61 775 431 52 402 859 307 841 105 889 344 629 670 402 381 59 680 767 643 198 286 838 268 936 849 464 830 75 291 787 498 556 844 995 634 497 524 584 598 45 386 576 580 565 212 202 275 134 903 916 996 252 974 559 862 750 38 358 387 145 815 727 100 708 586 934 967 164 606 919 159 226 163 454 432 269 141 480 121 754 335 616 557 141 74 212 375 121 395 30 347 404 145 296 164 391 883 81 211 237 994 397 27 104 538 713 838 346 305 633 796 699 296 828 30 677 371 698 95 76 250 506 391 893 428 555 652 663 244 908 921 329 111 767 914 99 795 140 549 188 509 74 125 81 240 112 548 53 779 422 879 208 707 513 350 41 692 483 712 343 923 760 398 495 835 872 407 614 768 735 167 232 400 966 636 145 93 389 513 162 658 205 979 897 591 235 340 847 552 861 144 777 585 356 682 846 851 206 806 194 285 786 109 702 446 459 936 99 82 667 86 915 635 809 313 17 950 427 778 662 596 798 547 823 174 226 507 405 405 397 321 386 504 510 495 244 720 77 266 276 946 955 337 94 701 305 4 235 801 623 755 772 8 123 416 669 561 186 157 561 514 913 639 954 867 379 46 143 954 481 28 853 2 542 229 634 154 89 861 328 691 648 281 720 874 223 705 188 579 189 998 121 858 71 724 578 360 337 289 264 807 227 410 209 49 755 912 822 901 892 799 964 351 384 477 615 653 191 614 287 573 595 368 259 832 747 424 302 728 874 12 700 642 247 265 730 204 324 257 191 887 984 127 489 276 30 330 145 315 568 238 473 339 661 36 343 826 539 943 696 640 413 323 210 259 266 693 371 222 440 710 605 690 578 588 289 820 275 394 876 592 719 493 92 649 66 358 75 785 689 763 803 426 284 363 528 160 601 198 734 786 305 9 342 508 349 146 920 320 279 803 383 32 479 414 418 464 324 531 805 140 20 759 474 791 534 511 844 73 944 784 143 197 374 348 704 916 870 739 559 80 964 53 455 771 245 706 327 356 971 674 803 417 703 969 78 430 637 96 327 34 11 685 478 831 785 436 946 107 18 871 280 463 152 132 852 200 358 175 916 0 712 550 236 789 518 641 346 415 400 24 84 986 591 842 368 729 834 247 579 562 813 958 768 213 942 136 197 496 311 893 684 583 315 868 392 399 576 233 721 959 840 317 821 319 457 71 438 725 273 766 968 225 635 510 887 638 261 138 558 380 587 529 466 931 900 191 11 69 991 58 93 744 214 203 541 697 796 703 802 23 775 970 153 727 450 40 521 94 686 83 248 352 583 787 184 168 301 747 181 973 872 572 425 252 659 525 590 659 159 683 280 805 444 397 580 730 213 848 847 214 26 937 16 249 608 621 225 201 69 776 204 834 408 419 15 162 69 25 668 365 924 97 82 668 793 594 319 752 402 59 214 897 672 629 542 18 123 312 318 665 581 292 255 202 916 650 842 118 128 696 46 566 529 273 50 91 574 546 697 965 476 462 686 647 874 760 327 654 11 702 652 800 877 930 92 899 600 882 284 329 626 41 859 605 265 21 683 516 428 92 265 253 560 630 898 451 344 672 441 13 86 535 299 686 623 780 362 812 704 756 408 48 252 385 577 656 203 304 184 367 564 332 380 412 827 661 150 927 67 39 973 102 239 210 215 709 58 749 551 857 745 110 648 87 446 404 144 425 745 184 290 737 717 567 338 500 897 559 499 960 66 505 215 522 379 6 514 512 984 245 297 597 327 199 615 72 730 310 724 52 833 949 324 917 785 528 849 541 991 772 100 441 711 545 767 246 591 336 175 628 880 676 112 770 887 77 15 610 816 120 773 948 439 196 618 187 847 318 735 251 504 165 60 582 249 10 83 190 576 156 664 354 307 612 985 854 381 278 427 866 320 139 338 182 239 746 565 886 281 910 715 101 907 540 524 553 570 816 706 764 985 574 183 811 9 88 108 913 695 306 685 662 506 622 416 978 110 42 943 880 246 457 724 272 930 964 808 539 706 793 682 388 144 613 824 700 972 966 894 209 592 99 959 37 816 243 551 918 449 152 412 955 32 454 943 689 427 134 394 520 10 364 137 188 632 408 20 117 659 353 526 293 348 113 53
318 377 639 404 642 620 937 30 903 239 123 100 683 451 34 789 586 529 449 990 994 46 523 654 867 247 800 387 148 713 201 305 205 783 886 895 428 395 825 551 978 867 611 265 328 509 768 298 793 969 115 136 425 664 505 385 294 593 778 603 212 971 660 429 154 745 487 893 928 772 130 875 347 725 383 772 927 398 114 773 775 138 266 957 606 128 869 887 923 33 210 413 139 6 259 451 817 905 612 878 855 721 182 794 634 605 766 676 900 130 17 264 334 484 160 787 101 29 217 178 519 600 263 831 185 896 245 911 113 766 284 840 715 961 103 328 530 780 460 168 512 663 339 573 509 505 743 657 931 401 548 902 407 741 329 184 309 635 126 459 88 617 169 304 538 80 445 472 583 738 991 741 373 601 477 896 137 295 106 134 812 978 504 836 421 418 953 294 946 710 499 624 689 236 854 647 926 153 708 355 69 576 14 291 384 555 432 690 589 417 131 264 431 469 904 344 166 23 239 487 128 987 955 195 409 181 581 162 818 130 771 781 794 638 353 216 765 419 172 165 915 886 443 870 856 125 859 970 939 357 873 475 728 601 122 589 967 166 614 168 685 951 659 872 82 38 673 490 452 702 302 526 621 47 338 901 829 504 361 951 637 620 668 231 311 923 957 104 462 567 697 439 20 900 194 102 254 358 322 1000 627 455 261 573 770 317 982 806 433 665 537 729 510 900 848 747 664 374 141 424 568 721 647 838 213 55 434 106 397 945 152 112 140 379 502 70 692 207 195 549 888 414 369 714 323 351 724 492 617 295 457 238 471 196 838 675 262 794 566 566 764 957 780 890 702 567 654 738 713 191 151 433 925 426 415 796 750 652 840 273 153 705 6 46 662 689 400 588 820 460 155 893 858 181 865 451 287 998 582 846 629 781 163 650 962 507 815 11 288 300 268 977 77 634 44 489 258 896 351 978 392 497 161 881 327 776 127 473 832 135 830 938 368 417 367 861 706 420 81 648 514 976 902 298 444 701 703 603 516 793 911 585 558 100 293 790 758 190 437 757 312 781 912 385 42 620 907 602 59 755 283 486 853 535 749 291 528 872 531 621 891 838 905 776 906 579 336 716 533 121 694 11 741 500 306 255 215 47 350 541 320 163 252 40 942 620 435 146 732 719 132 235 144 711 364 862 604 466 363 992 549 169 54 730 934 121 976 621 734 81 278 703 849 554 451 671 55 685 186 486 880 934 413 446 303 572 237 201 669 526 930 155 736 478 247 570 745 601 305 382 684 260 851 374 124 979 495 864 666 796 206 716 940 834 442 353 735 869 864 976 417 970 355 847 183 57 980 119 464 200 877 149 751 320 401 47 129 860 551 819 870 569 970 837 394 839 494 264 467 268 70 42 125 532 455 176 231 146 601 146 473 419 304 683 983 838 371 602 688 944 93 829 588 429 569 118 895 851 719 875 95 600 643 244 78 216 450 528 468 731 38 512 43 878 256 356 158 933 591 53 90 453 883 302 875 688 640 781 763 256 387 38 406 362 550 973 216 779 1 394 910 626 414 576 805 782 670 962 168 959 570 439 399 758 162 674 924 618 133 777 828 389 524 620 752 484 609 61 577 24 816 759 711 641 557 833 966 294 476 776 68 300 227 701 223 521 53 811 608 244 379 849 143 453 424 542 83 468 342 120 291 293 420 402 833 433 157 304 333 565 484 495 64 956 727 367 740 498 325 579 176 567 472 468 622 157 386 127 501 524 861 870 839 830 71 294 429 545 887 365 207 701 300 3 676 216 15 763 822 500 208 830 641 11 571 343 177 177 403 234 396 29 486 302 404 880 498 614 561 787 650 830 975 852 599 654 579 393 370 696 330 758 89 277 8 728 618 161 977 766 536 825 366 94 635 621 418 950 179 108 209 438 301 905 899 647 979 194 94 454 908 28 844 458 755 964 881 392 375 185 16 329 753 647 119 896 167 387 546 526 50 537 19 956 592 549 965 304 84 258 506 633 497 677 731 31 541 819 500 874 45 260 607 677 556 487 788 300 388 110 782 644 959 26 149 285 296 88 337 982 730 665 593 386 646 170 584 272 478 664 324 551 653 867 723 928 398 82 317 594 562 147 496 637 439 888 657 769 332 850 917 725 837 817 454 257 987 170 40 545 655 882 360 104 948 147 543 389 626 867 826 954 846 811 834 620 726 374 7 488 632 959 971 41 773 532 111 888 680 971 410 104 86 38 973 37 57 634 23 930 866 341 466 910 321 867 150 151 272 614 51 669 426 192 712 838 36 734 544 798 696 988 511 616 718 317 701 359 116 320 951 707 448 282 698 486 997 418 871 226 729 67 310 621 203 10 836 634 276 455 118 827 553 586 412 623 638 3 100 653 704 994 995 453 652 965 935 474 224 157 27 970 513 176 573 348 37 332 746 560 795 220 947 673 950 317 279 465 199 761 142 809 678 984 190 195 921 480 29 395 996 341 389 619 264 766 747 840 661 813 968 349 474 958 884 313 981 347 972 169 402 50 656 107 390 583 811 618 341 134 709 304 22 119 631 137 774 313 482 570 555 642 913 350 422 472 716 321 974 291 554 318 587 81 374 52 663 286 47 520 98 449 458 4 214 626 721 953 667 482 515 147 909 363 806 839 779 669 253 172 534 26 760 363 914 528 28 276 801 244 241 447 739 196 507 461 465 652 475 567 62 957 802 628 485 462 470 781 933 383 636 240 960 929 30 500 761 529 759 531 344 463 229 342 547 409 985 406 522 292 257 865 540 484 170 220 243 777 787 812 527 80 491 416 343 388 204 311 171 480 808 763 24 222 578 848 596 570 868 501 792 984 427 74 440 985 675 581 625 771 228 296 963 795 419 404 0 115 48 400 11 142 255 355 605 766 395 810 202 443 385 645 91 567 117 847 108 359 576 502 159 50 898 847 281 170 776 715 340 35 104 19 725 294 49 428 411 160 860 945 781 38 901 436 594 183 225 157 61 352 120 481 156 669 845 652 60 721 107 231 651 117 803 772 110 675 949 863 430 113 671 528 102 485 757 908 345 775 733 264 807 487 493 382 798 411 480 268 456 665 72 255 292 309 105 521 25 911 665 339 372 679 197 212 809 235 219 613 74 294 842 36 58 239 313 437 841 882 993 676 720 269 240 461 988 27 613 630 46 957 13 715 598 810 992 835 352 306 885 384 690 185 346 686 862 801 520 879 408 496 277 545 518 39 85 969 695 533 492 742 843 542 354 269 236 535 954 120 463 644 221 526 138 343 620 987 567 169 180 196 80 180 742 525 441 66 316 468 75 745 796 408 165 423 265 547 744 301 481 632 490 85 271 110 319 327 488 910 295 176 710 653 679 708 574 207 218 921 377 741 999 791 184 671 969 304 220 797 852 523 572 55 560 503 459 113 893 144 489 326 32 82 952 90 932 368 503 499 565 806 378 406 615 348 525 16 874 605 250 739 630 992 714 738 850 283 483 903 956 687 797 957 628 297 539 860 705 404 645 428 3 836 35 847 112 927 9 903 835 712 686 311 674 321 529 53 748 790 590 882 585 204 79 808 767 495 600 683 39 945 187 649 508 340 847 344 691 127 191 272 619 972 936 696 756 845 178 389 785 329 602 946 658 692 890 917 391 743 356 640 298 668 535 468 173 690 672 451 896 313 135 617 282 867 831 80 63 602 290 335 922 430 181 119 12 79 677 863 889 443 737 780 563 980 416 875 610 375 920 582 823 886 595 230 4 607 280 109 738 656 961 919 799 425 274 370 359 130 65 788 699 534 52 862 134 559 260 946 648 368 813 444 31 82 945 755 382 836 357 346 174 621 289 473 335 635 827 426 10 541 882 942 810 35 772 600 326 605 700 478 929 245 624 524 99 37 532 364 580 595 314 511 246 694 897 273 722 8 597 914 894 629 777 740 200 915 575 313 189 250 193 171 564 898 275 47 918 405 308 31 96 855 348 555 67 428 989 830 358 273 804 841 393 186 238 409 233 378 879 555 623 127 892 310 405 512 616 165 682 824 251 872 285 355 984 217 244 531 234 722 41 434 331 951 211 802 943 435 175 354 916 94 242 225 235 698 603 835 423 48 941 901 717 267 18 729 146 119 147 891 878 874 990 44 232 445 819 859 857 492 349 412 469 786 754 711 109 606 2 710 552 135 769 883 270 373 453 107 521 615 286 371 461 340 33 667 196 37 447 43 479 123 789 837 821 991 230 535 824 540 964 225 542 506 376 912 784 330 644 157 307 440 707 896 249 410 226 608 136 741 814 810 958 827 315 118 73 816 362 25 380 730 97 209 559 164 273 931 66 422 687 160 919 845 381 441 87 739 76 735 786 367 446 870 783 738 248 34 198 818 693 417 5 309 438 719 164 987 517 417 938 263 681 447 121 484 269 757 872 146 56 113 633 516 986 733 297 419 790 388 192 857 21 104 145 416 876 814 365 1 545 899 222 489 649 677 863 711 299 66 998 932 26 1 436 523 762 798 92 66 526 397 188 491 267 147 944 416 791 680
352 421 963 781 290 920 285 676 637 63 932 679 913 421 446 674 551 749 279 471 833 726 348 512 468 177 987 297 520 81 497 305 107 809 609 678 294 921 659 103 731 690 323 801 433 674 728 447 749 467 827 351 134 729 998 73 763 548 185 424 791 393 76 746 618 333 610 14 562 424 983 712 805 907 737 625 103 568 926 961 786 925 780 12 667 337 364 688 726 173 283 960 417 75 88 350 271 953 872 834 296 898 408 825 102 985 34 12 925 706 501 467 507 908 921 725 231 482 44 522 249 587 341 237 857 437 414 255 430 103 166 330 381 659 145 445 58 518 906 992 239 486 383 912 196 304 937 48 190 656 896 488 137 968 732 472 208 698 367 200 287 622 878 163 854 207 428 551 108 161 374 804 269 416 590 331 810 713 882 580 470 616 607 589 808 19 767 310 233 255 679 12 220 54 280 283 274 957 534 537 752 739 371 328 582 908 115 493 372 9 957 984 652 175 568 347 642 198 344 694 120 313 561 277 623 594 442 571 326 414 444 814 748 932 846 56 735 455 353 801 792 240 247 377 243 689 721 981 530 449 477 30 485 844 958 862 206 304 799 319 712 33 210 776 576 758 265 404 235 413 848 650 537 798 815 286 355 171 905 21 441 323 4 54 542 21 912 776 74 681 298 807 918 962 109 241 608 424 567 738 773 723 847 234 729 939 657 302 416 512 400 686 730 375 46 202 993 384 211 423 978 655 632 313 316 717 873 837 499 948 20 673 398 542 818 68 338 865 603 808 29 630 32 355 307 644 131 539 495 641 314 812 593 425 916 748 643 743 556 365 935 345 272 151 402 657 733 858 581 287 25 689 104 601 597 965 178 515 880 390 616 486 663 516 519 848 944 406 188 980 84 252 160 16 93 314 796 714 774 943 472 631 342 41 140 549 511 776 60 324 883 730 261 738 30 463 575 460 349 109 888 529 225 325 907 385 394 698 968 885 924 861 681 8 587 669 753 296 51 981 187 152 778 381 300 27 356 632 130 502 418 536 99 354 484 466 422 110 962 205 379 782 309 975 205 860 453 397 680 461 950 936 465 120 512 270 397 308 456 651 500 439 628 494 871 348 114 334 186 262 970 160 464 186 574 551 33 306 548 670 516 40 69 603 982 51 222 892 50 386 125 153 155 175 838 972 754 947 625 706 479 770 543 404 920 150 284 848 672 643 133 312 697 736 164 600 73 690 940 437 927 730 653 509 419 622 112 867 826 484 692 219 215 851 828 677 142 877 710 156 504 928 589 505 949 223 491 786 40 399 236 686 267 160 230 610 549 589 864 783 83 363 334 409 984 481 455 931 521 172 461 278 994 705 829 430 253 419 498 915 588 632 469 200 901 344 855 586 524 77 70 176 585 477 217 840 443 724 86 469 435 329 584 568 708 775 18 592 933 400 648 127 308 664 445 401 734 632 936 935 79 149 22 764 123 646 117 626 302 350 209 936 53 71 840 141 346 586 836 724 540 483 881 934 804 909 216 982 157 331 204 468 769 791 809 697 449 227 146 474 399 798 611 211 518 139 656 431 347 155 967 129 324 503 90 517 633 482 177 727 634 126 835 163 559 683 811 255 452 648 563 705 98 701 759 852 797 233 705 224 606 906 493 117 569 610 432 516 972 766 951 193 942 287 717 904 955 745 787 715 289 266 363 772 506 308 343 611 713 614 227 892 700 936 183 94 545 488 457 152 310 218 687 780 124 416 991 236 92 186 136 596 345 70 629 123 647 19 163 30 68 974 481 5 526 325 739 620 701 814 148 482 645 110 670 934 604 863 646 281 202 711 471 89 566 78 192 506 255 194 67 235 538 911 664 277 946 882 49 445 775 783 533 293 684 331 865 813 954 600 852 324 539 320 368 455 862 458 9 291 118 43 405 920 390 988 389 510 2 358 714 215 494 761 750 259 716 361 260 425 814 807 803 829 322 141 31 455 558 588 57 201 685 53 275 821 39 657 167 828 251 348 244 257 87 360 600 375 281 585 596 590 21 450 151 424 387 719 434 813 321 289 635 54 197 513 43 383 426 540 11 337 129 651 785 481 939 401 95 203 779 899 744 477 258 308 724 303 722 190 228 201 194 342 788 941 527 551 856 558 884 241 765 334 336 755 184 942 320 959 3 986 688 768 451 755 45 635 268 940 333 428 438 688 161 415 711 215 821 289 182 95 651 532 770 920 875 862 331 439 391 944 675 287 668 921 111 222 598 554 894 746 168 944 276 947 158 273 191 544 866 767 490 665 859 274 1 512 420 363 48 881 622 289 813 435 605 437 812 623 413 182 328 492 437 258 77 118 915 184 757 515 988 840 740 123 782 896 555 552 392 547 150 787 122 796 834 402 842 470 528 418 550 372 693 500 480 253 764 633 817 985 889 216 694 926 362 595 830 441 425 508 892 344 964 660 165 784 110 830 143 579 170 207 119 752 702 700 565 87 250 818 223 929 707 60 715 865 436 368 13 387 999 5 627 656 174 947 725 80 580 385 674 62 523 355 669 311 941 871 12 130 396 760 232 139 189 265 552 130 282 176 831 394 138 759 890 693 386 733 979 177 447 213 63 710 806 126 313 333 758 136 579 797 42 560 105 772 902 137 382 696 354 57 262 186 952 307 332 479 478 257 317 279 789 543 816 21 909 814 703 334 0 761 259 682 256 754 91 65 193 702 378 181 966 611 152 568 709 317 956 735 377 903 291 792 213 695 373 75 462 289 727 984 411 140 843 89 458 828 601 158 980 115 895 834 293 755 424 240 359 606 723 701 71 219 97 127 245 424 337 40 139 694 172 662 973 892 303 323 981 677 938 792 17 211 977 230 746 369 573 343 658 641 742 170 849 598 513 241 923 797 502 685 301 164 931 285 171 619 704 471 760 539 369 460 891 464 489 442 476 242 801 66 318 650 945 478 755 948 766 27 100 921 179 930 560 616 997 226 899 757 311 519 286 348 898 341 65 181 483 630 795 686 270 52 612 697 911 178 176 790 380 145 101 285 7 872 547 818 720 961 263 843 578 115 929 223 910 136 312 788 463 148 514 442 802 123 655 58 376 390 508 377 851 63 304 317 761 839 824 32 214 623 807 464 678 339 897 979 82 722 305 679 431 83 266 493 943 643 350 272 644 842 288 403 529 10 614 139 996 864 156 312 180 856 401 791 201 304 522 614 718 791 454 314 19 44 885 518 427 632 777 804 240 72 339 260 242 23 64 545 415 940 460 66 602 272 698 537 385 75 599 63 85 933 94 86 80 768 662 131 686 415 989 9 212 96 660 554 327 25 132 129 517 690 219 42 661 845 505 330 370 227 696 707 868 318 793 598 407 991 75 891 23 684 510 482 467 2 886 578 820 6 959 288 319 60 503 513 173 186 695 84 825 714 162 874 412 280 141 797 306 401 421 19 273 709 329 498 839 742 113 445 10 179 620 846 38 937 299 844 531 453 395 657 127 992 515 338 81 991 52 381 153 176 860 196 375 556 844 794 535 734 159 208 783 106 861 38 771 27 571 809 768 185 297 565 335 789 198 530 474 593 577 512 41 627 738 171 16 16 822 829 832 17 554 394 990 714 624 595 772 9 14 753 544 291 626 672 800 763 126 999 706 824 863 10 636 627 36 926 665 780 365 870 486 240 203 873 900 262 366 888 553 885 154 328 37 423 229 111 315 73 358 953 591 354 218 244 784 289 360 365 199 581 948 863 586 269 525 340 224 435 747 422 995 479 965 709 448 315 340 988 876 471 592 294 404 828 557 777 72 628 640 421 650 135 257 459 144 278 59 17 677 710 819 401 439 303 673 824 466 75 546 376 858 647 676 749 919 593 384 684 751 151 619 349 639 239 613 724 960 301 15 711 96 347 8 171 971 286 756 494 473 499 195 263 536 706 238 156 638 166 572 7 27 384 798 316 106 681 975 197 24 274 487 364 594 678 741 150 361 204 200 974 867 855 237 706 682 534 393 745 248 768 570 517 423 369 745 168 147 747 976 481 6 486 78 71 689 732 850 773 934 34 903 86 241 964 969 949 930 526 292 292 234 220 654 407 879 994 325 680 794 191 790 200 207 361 28 102 181 434 583 274 649 1000 409 5 47 928 35 555 56 689 26 625 277 581 690 330 683 372 330 274 961 828 116 520 175 300 54 545 459 572 89 600 488 135 699 553 853 5 252 308 403 455 254 97 781 368 595 342 617 327 295 269 121 437 564 688 666 631 55 940 947 454 406 889 841 640 631 122 615 81 66 733 221 795 922 994 440 483 874 879 893 827 641 135 953 639 869 461 985 571 691 63 62 397 135 24 351 754 357 885 928 800 429 295 149 883 264 41 5 744 278 143 877 201 762 694 986 62 736 225 974 128 743 193 908 606 904 984 671 663 482 321 917 94 992 213 388 249 246 526 823 589 845 433 776 850 621 202 226 783 450 302 509 911 61 167 914 893 532 931 837 782 541 588 128 609 475 370 492 621 870 863 887 463 719 399 169 710 410 600 630 663 496 399
17 768 647 856 183 30 717 514 775 257 252 701 412 324 629 519 415 823 111 795 306 817 556 691 783 302 911 728 216 745 894 966 85 987 476 868 231 527 258 914 35 543 95 826 87 133 882 824 154 648 780 120 324 65 521 505 432 17 632 103 919 619 593 710 931 642 946 895 129 274 798 932 417 546 49 171 1 831 222 31 301 816 713 996 409 10 974 730 278 434 761 716 156 632 207 160 151 556 298 50 967 982 515 827 729 306 653 789 473 991 481 679 236 721 314 910 985 785 434 505 733 183 737 703 259 614 249 657 223 251 661 457 70 127 55 561 669 359 171 591 133 130 41 641 689 410 458 589 577 884 312 649 947 754 471 596 982 873 725 514 237 814 152 301 433 864 374 321 198 226 22 479 478 612 802 393 540 867 954 119 538 797 300 124 479 115 261 827 139 670 2 926 311 119 109 883 97 407 710 110 76 339 469 716 738 322 463 25 211 631 114 490 19 130 173 580 393 522 68 970 295 96 871 662 782 621 468 41 34 312 781 201 821 267 960 796 364 56 703 907 338 396 885 189 728 704 576 973 942 9 575 535 976 508 944 175 65 393 317 823 363 695 368 381 966 74 122 879 841 898 406 507 862 636 825 231 400 874 604 472 247 183 282 738 614 88 751 154 448 340 697 547 165 481 735 534 594 921 756 98 181 726 437 849 541 846 990 246 670 934 146 953 353 749 37 280 447 31 659 577 421 71 308 42 343 595 119 69 381 384 272 467 504 743 27 354 438 956 790 617 918 287 573 49 937 948 709 649 210 589 199 768 214 849 844 101 3 289 724 348 284 537 490 579 755 186 839 608 220 638 287 325 996 979 909 291 202 204 33 826 810 232 305 960 666 907 325 609 516 544 860 799 994 978 42 438 351 348 845 204 928 653 497 458 872 669 43 81 890 965 979 459 423 796 572 245 582 270 200 341 679 371 806 664 442 982 771 547 760 105 912 922 297 184 240 431 759 475 74 847 286 240 993 801 89 230 776 48 386 714 436 135 276 488 292 210 81 283 424 34 721 110 879 619 197 81 399 640 665 576 951 950 384 822 257 43 579 713 549 189 842 360 941 950 288 659 685 646 831 748 818 871 636 655 451 803 266 176 310 462 671 426 530 986 367 824 596 480 980 971 822 253 484 471 296 280 78 56 730 975 466 448 243 891 552 121 256 725 213 677 565 726 758 412 938 460 608 156 369 7 228 271 631 212 132 490 834 84 610 61 108 32 848 487 397 963 720 447 321 625 362 561 328 911 340 28 838 895 174 237 394 204 524 755 148 971 67 344 163 8 590 373 190 220 492 531 377 886 981 815 342 492 408 949 799 896 398 829 142 646 446 834 927 832 509 819 873 70 826 466 246 35 267 221 917 564 290 540 431 883 450 758 865 311 599 825 813 79 136 693 486 587 93 333 984 601 707 499 639 318 687 807 744 124 752 641 983 532 843 922 361 127 623 879 677 229 731 485 344 963 854 183 762 192 225 301 5 349 833 152 795 743 464 402 182 496 10 678 511 110 684 766 274 794 683 751 574 624 495 658 40 169 187 561 542 529 472 371 786 922 581 398 304 890 388 569 876 246 96 969 535 300 50 648 83 690 103 299 769 132 867 576 956 529 722 798 456 671 24 679 754 976 46 435 675 930 11 919 875 653 303 350 244 953 277 834 546 965 230 343 688 802 208 752 487 849 416 804 975 69 823 67 126 836 846 41 452 794 741 418 180 604 291 90 585 7 991 618 12 442 144 31 723 93 673 43 932 823 80 694 567 318 238 854 609 342 517 791 698 421 506 564 461 776 568 632 645 377 445 122 562 695 935 9 47 927 224 817 332 579 392 234 520 788 957 290 241 387 830 920 15 60 859 454 914 505 545 598 124 666 120 699 812 780 676 520 726 460 475 82 444 26 79 11 663 409 330 69 147 626 439 305 322 762 354 903 73 92 591 544 333 115 907 716 143 382 360 826 933 949 893 711 482 275 307 463 705 641 820 18 642 818 175 982 29 426 253 248 195 145 989 331 819 40 141 23 598 819 858 362 732 109 502 425 531 917 404 954 30 989 803 873 987 977 897 340 816 455 429 906 378 861 824 667 972 90 999 659 483 395 727 621 457 550 245 327 465 278 525 679 265 89 430 194 887 750 811 808 952 346 883 333 449 928 519 500 419 653 778 890 961 725 407 992 529 227 358 59 500 724 323 429 940 142 235 749 62 951 318 45 131 150 14 346 26 223 341 819 94 619 454 132 533 565 507 895 963 959 886 717 691 598 405 959 641 607 92 235 137 330 51 897 192 534 127 785 283 178 655 76 763 702 523 489 299 899 532 815 537 596 605 910 45 291 355 969 837 502 801 557 160 431 943 511 382 372 268 379 793 462 100 661 189 17 467 297 391 414 71 260 375 852 370 21 350 289 158 841 711 479 560 691 227 35 715 933 13 675 701 376 804 715 853 825 72 750 850 919 898 36 385 186 995 226 646 836 359 687 499 474 905 891 719 85 881 814 718 895 117 245 522 905 644 823 63 669 172 904 580 536 376 707 105 294 791 305 7 755 357 34 510 514 84 438 929 373 564 37 888 90 356 213 915 358 768 232 921 749 403 569 275 88 895 194 264 710 570 75 779 890 674 186 345 997 188 369 900 170 625 80 686 897 191 685 178 103 491 261 410 751 289 325 896 477 489 695 251 812 694 434 970 378 997 509 714 894 319 175 681 805 926 388 250 729 435 168 571 630 470 12 440 374 630 468 166 392 829 442 809 334 884 185 654 131 558 866 23 164 662 3 988 687 86 424 441 904 113 360 578 987 548 691 373 55 59 859 922 170 920 432 958 408 547 435 664 391 140 910 58 202 913 703 269 919 57 307 149 505 682 984 18 301 649 211 138 847 273 467 772 140 643 823 748 55 135 17 104 925 365 938 555 420 260 229 836 704 162 779 998 496 949 58 680 959 215 63 766 65 118 199 667 181 794 615 234 662 633 71 618 598 584 66 708 968 462 585 592 360 742 343 493 611 965 233 402 407 712 297 75 820 157 609 518 55 474 126 561 68 852 799 60 274 612 862 4 666 130 516 551 393 628 893 194 910 903 471 739 559 740 797 123 186 924 364 916 241 557 675 743 219 379 804 348 954 622 547 817 821 107 665 336 331 607 227 88 86 749 870 757 784 792 418 870 856 877 66 863 301 908 795 971 530 56 583 232 287 217 258 294 768 770 211 634 623 904 1 514 918 553 442 602 977 851 471 638 668 112 198 648 987 98 30 807 571 331 956 891 233 326 479 205 422 346 132 635 517 99 660 550 852 945 701 672 451 587 802 563 673 125 194 734 627 864 233 485 988 102 453 352 496 366 370 906 660 168 159 335 605 597 4 613 555 380 929 395 815 327 514 716 268 221 634 53 614 973 125 586 73 939 341 349 269 396 345 229 341 512 797 21 24 857 550 218 513 651 225 764 853 696 142 64 386 494 158 959 748 796 494 48 679 242 845 805 840 106 962 69 472 167 147 8 759 690 938 501 730 186 422 401 334 101 859 389 767 617 347 32 502 185 459 453 722 527 513 61 379 390 85 153 744 930 697 953 922 262 13 765 306 750 101 20 202 789 432 678 519 387 26 936 612 668 227 209 478 0 75 774 973 77 247 955 906 583 307 513 98 203 302 219 30 302 143 849 282 44 5 455 231 204 886 334 519 992 925 134 697 600 837 784 358 9 599 337 601 611 739 169 983 934 884 536 34 856 814 601 30 528 318 968 500 544 433 54 551 212 559 193 662 115 163 861 353 899 484 255 412 702 516 637 121 700 869 901 836 459 878 878 159 902 220 616 834 281 726 874 533 425 311 658 75 110 237 787 540 808 779 347 118 201 320 508 777 116 47 313 518 626 728 869 141 566 595 815 269 606 791 39 314 925 220 155 507 239 88 619 889 28 893 569 540 986 393 892 936 271 330 588 263 309 816 164 128 660 276 177 538 706 615 496 421 543 292 835 603 25 589 411 7 827 118 488 282 977 395 847 630 427 868 950 378 640 48 620 234 621 643 554 134 233 809 615 40 66 606 910 976 184 768 923 608 978 718 788 92 699 895 480 427 31 739 505 300 161 153 329 587 753 25 652 989 16 30 746 114 128 593 855 702 526 913 206 292 196 971 270 88 880 112 650 865 773 197 170 977 422 984 36 522 371 651 948 571 840 274 477 709 176 507 627 561 52 333 293 764 964 547 603 874 420 153 91 407 693 953 372 310 889 805 866 802 426 975 82 437 38 382 418 905 383 746 428 879 179 669 121 639 785 157 767 374 595 716 828 966 777 727 263 759 656 68 339 201 285 597 443 200 800 502 962 590 460 341 226 787 589 316 814 839 315 304 832 65 503 315 539 927 695 291 704 898 736 192 413 617 624 243 868 296 969 284 559 140 316 610 692 203 657 221 498 916 145 34 6 191 254 138 414 34 797 917 747 689 320 970 280 843 248 623 159 481 150 458 534 46 279 72 90 922 745 250
949 878 723 386 388 348 477 746 342 407 649 363 447 843 241 126 694 990 963 447 524 8 937 211 586 65 31 198 836 61 367 333 361 758 791 917 928 678 877 974 334 504 175 380 983 27 734 157 226 531 507 788 60 234 470 537 380 217 282 42 41 73 935 409 606 365 252 764 66 337 785 241 769 868 24 526 885 822 460 531 639 827 962 561 764 619 875 927 474 868 596 498 102 218 703 368 366 346 207 907 747 665 841 501 917 756 359 376 148 320 324 713 319 159 663 823 664 399 888 264 123 539 682 5 509 421 685 678 633 479 913 345 846 971 538 181 412 201 850 224 272 422 244 42 811 606 469 180 731 475 580 605 902 111 10 361 184 158 240 876 870 244 940 598 955 803 88 371 200 43 508 820 892 733 817 761 122 633 155 207 529 564 396 818 217 841 826 557 651 73 96 909 677 202 920 543 125 158 948 401 323 138 385 772 924 944 338 665 472 105 533 396 202 38 485 112 655 80 522 744 157 20 515 931 271 576 132 956 315 448 842 346 17 543 971 461 275 829 687 227 996 78 944 277 261 621 352 307 915 742 351 64 63 2 934 753 539 792 632 450 961 741 921 425 265 739 641 911 74 624 528 546 178 512 638 150 628 191 357 829 823 394 783 307 778 936 732 810 310 322 986 15 565 131 400 721 713 318 55 399 980 101 455 609 13 705 247 694 23 191 166 928 53 758 761 560 889 715 988 584 678 174 657 980 743 710 550 290 564 505 605 444 617 513 607 514 981 241 452 236 804 994 82 503 7 410 927 957 85 551 107 365 807 429 326 397 956 298 618 825 600 164 423 645 68 896 788 856 471 440 891 927 399 44 976 628 411 525 289 273 696 545 883 589 111 288 542 106 659 916 121 432 114 191 302 776 287 23 440 622 425 278 706 740 746 418 929 579 251 130 712 459 427 885 815 896 478 678 511 297 138 704 549 760 930 659 787 620 830 91 833 677 173 341 201 962 57 481 133 436 90 672 681 64 960 487 667 363 814 345 28 873 646 315 844 885 445 897 794 407 281 480 248 264 873 788 303 65 246 173 424 452 40 384 577 152 671 845 593 615 824 137 623 752 779 193 255 977 119 641 809 872 579 977 907 226 365 893 887 997 64 299 488 571 636 866 49 129 869 898 858 456 573 518 708 852 821 903 259 535 931 676 284 916 205 93 59 901 146 895 81 503 415 678 523 606 30 847 473 218 36 619 876 846 162 666 117 916 786 249 321 137 268 161 484 660 437 23 46 716 362 91 156 347 987 468 339 54 80 48 335 920 828 389 871 390 710 11 720 919 629 708 816 562 855 299 134 261 500 372 505 1 375 475 503 346 8 17 973 326 839 812 476 699 239 181 62 393 777 940 991 322 861 108 514 411 863 56 601 893 65 257 224 751 354 453 229 152 377 521 3 688 610 300 597 200 992 933 843 418 726 324 263 582 368 350 965 65 567 786 602 203 516 825 70 344 650 187 812 126 925 930 325 807 453 746 194 831 521 908 862 476 186 892 868 503 381 646 818 300 952 112 803 39 599 874 309 46 168 301 545 545 656 127 847 765 796 260 793 742 414 630 882 808 403 605 938 517 182 9 73 280 430 965 76 413 151 151 416 85 989 292 879 863 668 949 449 157 353 61 136 483 856 30 520 482 923 190 401 886 308 939 489 415 721 903 569 981 716 526 135 63 790 496 329 496 171 368 264 386 300 291 495 566 34 107 776 508 379 785 652 472 77 681 25 396 15 737 840 989 172 803 371 886 598 818 749 442 231 630 188 669 974 913 728 547 760 775 164 641 595 134 527 819 21 487 89 368 167 753 643 556 711 426 333 725 131 386 583 947 662 90 78 330 225 126 506 579 467 400 145 698 206 509 540 620 69 474 128 848 647 849 141 656 585 904 837 910 14 329 914 530 690 1 517 91 494 323 829 627 305 802 116 27 6 128 72 346 496 870 422 868 559 128 105 439 461 666 283 403 997 847 290 909 742 367 165 769 767 808 216 946 177 578 280 830 709 845 704 924 462 488 701 496 645 657 765 553 203 187 612 480 880 172 766 331 27 330 672 297 689 510 525 902 729 588 705 862 209 623 482 983 149 605 543 734 775 114 912 843 614 689 257 695 771 546 139 554 87 861 513 772 56 341 113 374 910 157 622 628 750 141 35 364 541 456 725 113 894 229 831 357 619 231 942 145 560 385 497 401 801 757 390 965 212 310 387 529 753 793 456 660 295 104 675 839 558 654 222 715 502 10 498 140 526 699 433 107 316 296 745 462 196 942 250 55 378 513 144 908 531 652 235 800 197 553 273 120 193 652 648 807 499 82 848 984 950 369 754 622 2 130 322 16 947 430 857 515 954 807 487 807 291 931 519 674 770 23 405 676 218 862 590 870 968 661 307 774 328 277 288 132 317 629 969 21 389 944 966 357 330 665 198 456 698 404 582 709 900 588 228 908 554 105 29 52 296 371 208 509 327 301 269 681 594 740 737 68 52 969 982 886 190 694 581 701 130 569 432 76 901 184 886 972 159 913 320 460 83 613 748 212 990 987 150 934 394 813 434 636 348 997 16 530 336 224 674 878 104 480 536 593 853 155 707 388 752 963 161 606 576 604 936 209 180 429 957 623 906 586 625 922 978 434 48 882 548 198 109 959 211 981 571 894 350 838 799 138 860 507 152 399 686 952 518 835 979 896 438 181 274 852 67 917 608 235 730 10 419 594 115 881 431 260 692 494 22 922 504 21 312 975 918 897 191 922 142 96 364 632 722 636 262 74 795 36 587 269 245 220 782 331 975 49 340 987 158 228 551 654 881 106 972 953 398 166 93 610 238 750 874 625 204 733 819 941 834 910 702 525 9 666 864 515 553 462 736 862 644 98 810 756 407 585 691 15 727 424 555 488 898 293 820 24 904 148 160 238 679 904 442 990 258 271 464 818 658 398 210 792 627 386 457 324 919 248 243 141 684 730 253 109 899 419 661 657 266 418 71 597 236 482 958 31 813 70 376 72 773 336 232 423 331 39 768 255 459 558 653 544 697 343 563 450 370 373 404 809 382 475 890 875 448 697 479 610 926 864 174 582 741 171 945 104 346 131 410 284 916 657 313 125 44 73 337 143 825 683 443 349 578 128 127 480 426 805 866 604 386 328 739 764 683 748 169 534 92 538 358 349 733 391 369 943 660 819 908 13 181 588 99 312 451 828 391 37 176 691 781 915 421 594 588 971 428 91 468 910 532 205 179 666 642 703 535 539 98 951 356 355 589 21 896 32 373 355 108 370 835 707 189 890 802 583 103 987 922 310 998 445 838 975 242 875 441 872 822 886 959 503 106 723 360 301 397 145 715 605 372 887 355 587 314 854 718 841 994 245 654 467 110 126 61 474 480 769 234 664 717 868 486 423 199 182 490 251 845 815 100 526 584 358 878 296 546 780 306 172 693 578 227 641 147 144 592 602 214 941 624 757 493 546 233 728 757 746 163 317 591 263 409 217 183 95 695 771 129 704 911 722 714 633 933 727 91 422 798 488 789 414 39 215 126 501 12 637 285 250 393 354 797 590 95 191 792 897 893 681 544 118 534 173 435 60 58 282 341 332 665 215 406 534 699 355 0 184 219 937 932 662 572 760 450 567 537 259 439 175 800 369 276 283 318 912 75 170 256 562 19 687 154 9 832 517 94 512 852 200 995 894 221 261 575 453 349 679 230 520 851 895 552 737 140 404 124 438 492 605 277 685 286 956 267 889 806 708 18 676 384 914 260 366 112 121 444 201 570 516 11 520 740 316 343 471 780 492 42 928 374 348 491 65 1 95 984 418 363 490 37 567 192 795 763 629 669 706 884 665 724 585 294 438 673 76 616 435 392 506 101 521 755 105 481 310 872 597 304 326 50 409 808 486 909 462 867 780 774 793 466 749 213 107 458 565 344 913 670 731 631 768 561 293 249 604 475 992 562 322 293 983 613 865 951 24 4 984 611 14 603 254 187 650 744 942 446 774 26 92 170 981 574 371 418 357 215 549 676 392 195 763 383 977 299 2 805 268 51 903 84 694 413 937 865 807 454 511 939 788 666 884 762 320 941 337 270 627 772 205 483 554 501 667 143 348 566 445 905 584 964 181 120 606 220 916 626 731 47 410 237 90 301 898 297 171 298 989 153 403 967 860 953 335 420 329 827 525 345 210 118 442 20 576 436 305 45 734 637 77 547 21 609 10 700 279 977 195 311 157 758 679 86 331 634 452 946 623 223 597 556 35 688 714 784 245 738 17 429 344 993 482 185 722 292 247 54 123 465 599 5 347 859 825 79 746 568 369 903 355 640 223 38 975 630 260 137 47 279 256 615 242 395 57 278 120 463 819 97 903 43 894 402 998 719 812 854 314 557 914 751 985 512 534 604 639 32 417 408 179 33 337 756 614 849 704 897 122 680 881 621 107 999 222 985 810 530 51 635 308 620 64 895 822 332 580 735 267 417 375 759 878 510 871 970 467 943 495 254 637 347 283
964 952 207 127 856 514 40 607 269 903 822 256 576 894 989 779 640 532 145 643 801 853 943 420 460 267 630 52 665 613 370 259 952 46 637 821 785 324 10 44 742 357 684 880 757 614 76 14 776 819 623 309 849 515 524 763 260 589 352 396 646 951 277 821 410 117 700 408 966 395 496 747 455 205 783 873 136 290 721 839 397 328 343 691 885 326 166 190 382 298 787 576 838 952 211 523 117 471 627 463 193 398 377 256 769 737 325 335 732 718 481 514 495 867 301 492 865 625 195 607 946 706 200 156 473 763 743 559 467 532 438 23 814 327 756 485 909 192 150 809 86 775 414 1000 634 333 934 262 767 425 395 474 129 111 554 968 447 630 532 540 988 876 75 520 22 316 173 364 497 820 380 911 747 859 88 852 688 807 942 599 194 140 125 704 761 216 90 131 898 916 513 500 84 839 120 391 913 569 598 335 391 533 56 221 686 772 990 184 327 368 436 910 299 60 874 500 586 14 919 794 778 68 67 849 263 799 584 796 91 418 828 963 420 243 274 876 459 864 390 448 542 810 855 106 281 167 11 241 134 586 14 868 671 303 835 223 506 331 148 108 288 684 5 296 376 151 156 545 911 667 977 581 191 637 379 33 729 482 779 97 935 732 401 1000 770 149 202 112 462 764 647 39 165 212 854 289 965 169 111 84 882 706 248 314 955 57 872 337 448 600 531 510 163 245 65 124 206 600 406 886 446 972 833 99 879 310 161 401 660 946 262 433 533 384 51 185 232 127 492 721 618 47 587 556 500 700 341 14 400 261 821 867 748 737 303 381 585 718 3 547 388 202 816 208 110 980 959 125 227 576 426 648 923 890 402 604 793 203 652 838 559 194 695 683 910 557 362 382 256 954 842 696 712 242 899 872 739 936 285 33 711 996 788 388 99 519 393 906 282 434 353 642 361 274 799 224 998 256 915 347 626 477 244 260 119 658 724 551 843 947 755 375 252 107 664 588 155 873 369 991 699 330 940 303 295 1 561 491 902 227 23 659 242 948 759 713 54 916 490 891 121 927 71 73 928 662 314 613 592 814 70 494 78 795 491 134 648 478 677 377 158 671 777 956 765 899 251 881 192 358 479 107 216 234 181 467 609 405 969 895 98 169 800 993 342 893 330 995 606 251 551 450 271 170 957 100 823 375 945 839 300 675 679 686 356 224 523 837 1 890 830 705 972 696 662 684 701 154 786 950 504 357 707 651 900 584 728 284 602 229 275 181 217 961 229 553 548 582 847 836 851 443 901 183 142 54 45 616 895 977 405 782 190 785 517 132 897 622 323 719 870 801 265 550 18 539 64 684 498 568 458 105 659 451 789 650 241 321 781 457 676 107 409 512 708 84 250 610 669 991 61 175 894 496 996 789 970 824 39 501 538 546 922 143 130 937 754 399 794 188 208 384 961 241 189 555 752 817 214 949 74 707 999 295 474 973 82 699 172 656 266 738 188 362 663 665 4 31 912 613 690 973 334 176 888 963 365 934 987 782 674 210 883 450 985 649 228 830 297 620 428 861 434 74 416 171 209 473 72 363 236 731 522 815 435 188 24 129 766 942 689 495 318 553 515 516 140 361 96 791 398 553 685 783 641 900 239 571 378 121 385 456 973 879 396 536 657 614 956 604 509 348 792 168 829 558 845 171 507 574 411 316 597 638 399 526 642 701 994 637 89 140 13 469 430 535 502 779 53 784 616 421 153 981 529 438 963 716 139 902 925 375 287 27 441 133 746 747 867 325 796 206 610 628 292 59 322 99 254 382 539 438 525 484 339 559 375 366 887 476 222 207 335 627 103 23 270 920 106 382 286 169 187 747 667 693 267 514 221 408 9 108 594 889 806 250 986 386 463 275 157 962 560 989 520 975 279 421 936 409 890 465 651 354 412 639 28 960 639 732 389 413 873 587 392 196 852 47 35 155 876 339 549 847 114 506 968 922 924 449 360 213 804 498 333 364 68 41 484 448 862 63 725 224 741 302 624 570 841 795 108 914 358 497 169 270 151 45 889 931 567 345 737 916 69 51 178 886 451 788 780 975 534 966 575 801 907 43 21 397 730 223 516 972 715 611 763 234 570 408 518 233 736 160 418 169 264 253 246 504 877 284 321 753 404 40 772 789 185 261 702 831 588 388 478 136 625 965 225 238 469 594 514 593 164 915 107 936 557 79 170 62 717 359 526 311 914 847 494 547 975 290 143 692 218 714 631 477 818 491 981 291 231 68 394 411 650 182 442 889 444 795 283 65 600 96 476 27 408 97 601 690 937 309 204 605 48 129 658 305 944 602 824 308 844 71 622 756 304 727 749 977 572 688 220 110 255 268 722 162 805 785 258 176 199 500 773 790 421 747 486 619 449 639 247 668 450 507 904 28 245 705 839 841 861 912 535 556 930 144 613 348 135 950 713 411 312 283 753 584 44 783 656 465 183 349 328 701 932 369 101 649 230 913 289 475 73 787 893 34 132 472 687 597 475 377 259 314 118 349 407 6 268 807 456 833 983 490 431 130 133 513 423 592 644 76 345 683 811 609 869 677 60 184 980 455 32 26 558 708 896 417 344 106 693 961 59 227 149 698 176 638 992 740 81 474 37 653 7 371 310 754 316 765 633 262 617 132 146 74 552 623 168 562 55 192 521 896 477 405 723 969 425 521 501 242 290 740 564 42 302 229 615 801 795 280 212 718 655 247 527 322 682 890 628 300 530 538 443 164 620 924 372 964 123 33 880 716 280 180 87 247 196 973 706 884 433 676 547 147 875 891 41 906 831 242 578 653 179 473 243 292 511 505 638 759 954 174 445 26 939 874 226 761 346 491 152 12 881 64 424 435 374 706 367 866 614 303 364 328 653 993 439 642 499 536 453 87 66 547 354 612 583 436 820 219 348 635 997 434 105 978 906 323 8 510 273 139 79 527 672 571 979 428 238 494 63 233 305 217 94 930 17 156 49 744 967 452 307 624 726 134 565 777 917 637 503 58 223 614 541 841 807 282 716 21 675 417 579 642 77 280 215 216 540 881 698 365 933 758 740 140 162 609 122 708 313 729 571 793 127 994 720 674 550 889 0 606 857 243 683 466 762 82 635 556 240 541 368 97 654 894 237 72 982 892 555 41 735 440 611 204 417 137 848 299 569 236 819 521 26 876 704 447 809 554 235 971 810 47 566 771 386 58 205 177 918 966 916 782 868 977 34 351 710 931 182 208 83 73 160 778 464 678 38 336 20 703 938 407 47 857 546 865 734 741 680 976 359 129 958 842 666 656 758 148 332 688 590 585 649 356 764 26 93 120 813 883 104 691 427 746 962 10 384 546 337 836 198 592 320 332 812 395 825 528 543 758 563 945 589 299 612 424 419 876 457 155 12 590 432 75 733 303 971 812 974 260 124 20 95 411 184 281 249 193 545 295 483 502 582 111 154 7 863 372 50 107 696 648 487 729 815 676 309 280 891 6 113 918 681 744 976 213 714 400 512 385 596 202 691 864 480 202 102 137 493 443 452 561 544 726 336 402 604 27 43 439 201 665 349 383 257 103 234 430 884 193 802 809 319 28 929 422 482 594 817 945 950 649 692 257 306 328 960 518 774 459 993 992 703 454 489 644 599 827 750 10 92 997 797 337 197 698 858 451 577 248 948 701 953 100 293 933 224 52 678 701 46 810 668 317 886 861 171 108 860 105 80 228 461 4 595 7 33 33 97 968 926 45 927 955 921 528 488 543 951 172 984 102 808 356 30 320 744 111 357 742 100 599 738 38 284 327 892 426 878 932 19 337 931 584 16 11 537 545 790 874 760 384 832 262 991 909 276 3 387 44 827 657 836 160 705 225 350 30 727 567 29 514 278 768 850 67 471 666 859 491 470 33 485 984 440 356 141 530 798 818 466 701 643 362 908 42 719 42 775 426 373 822 505 902 422 7 536 982 619 359 573 524 27 22 128 390 116 655 905 407 294 415 472 170 331 385 608 879 147 458 840 883 528 516 903 76 846 641 949 377 159 289 556 488 138 292 593 113 745 253 947 314 553 675 866 500 324 891 864 806 591 972 834 50 670 833 203 249 261 977 233 157 180 493 978 131 605 941 826 51 562 957 355 477 115 635 673 779 6 960 329 466 126 402 291 8 837 531 57 938 175 121 210 891 272 740 791 722 363 107 177 186 296 901 219 415 381 287 174 511 58 13 36 984 636 936 186 836 568 793 340 12 62 451 519 730 415 82 709 800 468 514 112 929 803 979 213 243 2 492 465 66 144 354 508 189 338 646 871 624 42 608 167 369 603 339 52 365 782 23 383 372 574 531 429 248 731 119 784 910 941 595 751 891 454 492 31 797 85 272 298 19 351 904 131 824 437 73 326 410 580 761 645 617 920 729 403 926 15 598 995 580 253 878 366 524 510 275 413 852 771 937 694 383 109 942 621 365 308 274 718 818 661 758 853 12 768 95 581 766 137 392 607 122 632 1000 317 260 371 309 311 191 315 323 697 188 347 731 629 252 25 783
548 998 196 477 102 297 674 903 170 166 327 962 877 13 529 733 690 621 773 824 590 515 936 896 513 434 806 194 450 545 923 795 631 343 185 733 930 892 147 859 919 208 62 371 350 936 75 69 992 262 136 226 366 252 994 250 732 354 187 221 56 930 776 305 329 277 469 180 205 771 482 831 268 843 626 146 300 417 1 69 472 161 734 11 508 918 83 805 340 196 381 256 107 186 942 818 318 456 728 657 343 170 748 116 43 730 804 741 98 755 335 325 393 13 642 9 402 335 558 323 90 352 503 443 780 126 964 34 274 761 693 857 473 85 946 621 643 731 489 579 906 412 262 897 851 571 663 786 260 505 918 791 42 433 554 643 385 227 608 427 228 481 46 524 894 521 37 981 323 728 345 170 580 432 237 532 243 204 982 661 557 603 822 898 965 453 168 25 281 413 301 376 990 688 14 273 951 906 430 790 692 122 434 265 57 563 864 311 266 224 246 160 984 857 977 647 190 965 532 560 330 416 619 834 565 70 54 188 807 469 828 403 706 319 624 214 572 139 200 261 116 688 233 834 326 534 656 154 981 994 280 362 871 978 986 69 718 116 18 590 987 406 137 702 218 946 852 351 888 322 2 762 234 444 211 377 292 312 654 115 419 453 29 123 24 79 549 819 616 274 236 892 966 569 814 241 481 810 88 180 379 543 585 462 174 661 362 740 241 99 421 239 82 701 925 603 302 122 875 207 131 665 446 806 465 332 598 975 425 929 761 162 38 724 325 845 821 83 502 297 459 707 224 527 655 820 308 607 285 961 967 602 510 234 108 656 215 771 410 172 145 270 134 369 493 480 975 793 757 199 133 639 23 933 356 758 152 969 577 975 273 449 20 760 584 429 250 771 405 170 195 464 588 746 534 94 270 126 169 877 687 897 870 933 881 950 644 710 759 918 455 561 461 173 547 603 382 122 701 629 294 590 831 366 689 437 151 144 775 211 122 668 833 169 527 592 672 650 173 482 17 307 811 132 839 58 796 685 760 402 198 803 360 547 32 322 149 257 926 622 999 395 705 735 226 433 488 623 928 61 652 788 505 663 523 941 519 84 396 521 89 814 904 693 779 150 937 942 319 453 73 622 976 468 191 929 845 905 832 857 869 541 700 943 123 973 479 892 252 265 722 130 721 37 963 809 703 547 451 59 213 59 815 415 248 608 702 485 221 720 309 477 971 461 886 310 238 524 180 462 390 677 882 10 800 1 795 342 204 575 671 181 78 322 19 783 830 622 337 309 829 713 336 248 258 666 600 194 989 773 872 891 389 379 530 739 79 890 420 946 777 102 665 327 165 571 767 725 561 681 650 172 313 114 247 266 943 848 823 863 112 72 707 161 49 202 81 536 417 145 980 635 232 837 194 585 432 910 181 719 681 165 291 932 96 222 857 144 567 980 601 726 783 526 789 390 406 764 440 244 85 869 912 624 462 48 902 336 115 205 261 771 890 152 117 800 235 3 324 658 917 499 604 115 997 592 310 42 12 991 954 745 835 160 265 352 744 124 915 286 546 447 837 489 709 198 836 2 627 491 3 277 677 609 495 928 522 861 427 985 298 383 651 209 860 521 838 160 184 909 596 77 517 901 901 998 156 780 500 581 896 375 592 17 630 155 77 951 456 46 735 172 599 825 370 343 910 538 383 121 124 200 67 287 618 608 499 114 708 581 172 835 365 494 704 587 212 804 920 755 694 981 214 72 645 265 374 470 392 148 716 943 363 289 289 799 727 504 676 546 7 815 93 807 747 17 141 947 401 914 311 383 849 864 637 868 40 203 950 543 614 669 424 682 793 933 996 536 847 933 991 637 27 685 801 723 684 305 60 327 315 881 827 516 48 698 724 678 633 925 263 150 203 784 138 256 685 48 435 956 667 209 91 18 255 741 620 153 786 158 87 701 688 134 453 485 573 673 536 973 272 122 71 693 668 531 968 535 733 631 254 654 186 59 290 567 76 35 183 437 514 185 259 995 862 772 118 182 109 792 418 880 245 360 229 303 853 361 242 439 475 142 69 56 723 444 866 635 21 995 768 609 441 90 349 217 394 217 182 943 764 798 111 877 413 810 297 333 825 242 740 21 312 730 556 548 587 757 555 980 730 322 947 31 471 498 0 229 948 737 622 333 518 100 903 346 15 869 803 123 638 93 628 816 189 487 352 965 157 118 95 328 736 661 647 425 900 305 625 437 316 169 28 561 307 466 570 85 44 502 714 555 358 620 691 191 86 698 712 798 771 551 820 111 582 311 802 459 483 631 207 816 35 988 99 390 941 353 8 519 407 169 581 807 357 734 452 495 784 431 597 898 321 818 922 703 539 686 662 103 338 782 782 356 286 688 908 382 974 481 320 780 538 346 332 619 66 13 409 1 770 291 755 57 756 790 798 669 433 341 159 559 504 757 275 720 361 641 305 660 887 267 303 876 883 855 985 24 745 369 445 881 84 419 142 784 31 804 208 570 878 18 408 637 634 198 521 538 972 732 458 706 359 143 253 812 348 940 893 113 276 739 104 295 227 562 666 33 543 941 58 114 371 793 351 901 160 241 824 9 375 356 816 916 603 30 63 708 583 804 468 856 788 18 657 816 416 205 103 221 411 416 576 181 649 319 962 856 114 877 710 372 130 559 314 730 438 689 848 258 854 229 384 1000 400 832 487 277 885 497 322 840 251 48 333 769 595 671 979 298 377 588 750 424 269 473 725 416 249 927 545 852 933 163 720 956 749 581 542 554 162 506 230 677 454 739 439 277 686 350 222 133 944 903 148 188 541 839 559 545 898 386 897 545 632 627 45 694 753 713 171 255 841 837 16 125 568 707 524 311 164 738 940 778 743 885 119 87 486 836 188 943 507 529 397 480 412 41 492 392 10 141 680 426 240 254 983 99 511 992 713 406 737 189 11 958 167 31 391 480 219 759 960 764 197 390 715 599 293 210 199 253 907 514 683 930 617 522 550 657 935 203 431 920 387 662 278 969 347 342 799 692 64 650 535 163 719 152 952 835 378 842 641 128 602 256 842 508 154 342 808 787 132 515 202 836 144 704 544 304 670 931 283 922 717 434 931 798 606 609 367 797 334 293 220 890 769 967 610 416 506 541 113 410 636 866 678 863 566 344 395 307 679 869 540 106 754 133 304 288 958 457 287 147 140 721 284 311 726 472 746 692 423 268 859 945 271 369 353 498 826 74 993 662 295 997 376 736 346 566 484 931 161 976 177 306 55 97 578 618 742 307 658 183 855 832 61 643 661 951 533 561 520 916 447 540 843 460 669 469 74 154 50 842 437 87 201 313 127 266 913 899 496 202 562 231 443 221 664 754 516 765 873 637 135 952 785 54 9 554 810 429 25 206 52 360 6 134 414 680 150 321 621 71 586 91 380 2 781 296 791 929 317 611 344 154 865 149 494 112 660 847 244 345 695 69 368 830 889 510 121 532 659 890 512 87 955 49 876 559 615 118 163 290 970 635 53 912 861 941 648 67 698 37 957 653 868 421 369 712 426 183 223 972 480 330 553 238 464 323 899 109 741 378 593 79 436 460 699 125 92 127 682 250 711 732 470 898 490 131 386 664 126 122 442 454 812 37 956 558 863 82 277 186 448 777 891 836 856 807 59 728 884 254 106 569 763 804 995 557 146 609 193 776 143 80 97 521 988 136 609 323 110 143 153 916 817 232 364 418 563 341 429 615 635 271 210 880 478 973 772 12 998 454 607 379 22 864 751 60 880 270 176 822 738 914 892 395 68 948 528 60 331 486 466 257 526 631 404 395 611 33 497 247 959 517 101 187 840 852 444 4 819 933 921 146 792 883 155 636 762 824 594 957 564 858 623 140 415 145 428 476 850 959 139 12 373 851 858 779 105 619 94 585 905 306 474 193 355 371 591 942 491 225 166 455 613 691 80 742 552 899 911 414 460 145 818 289 192 157 945 901 758 471 739 113 729 904 932 382 477 330 47 215 70 68 457 212 697 480 120 463 328 632 914 508 34 230 574 453 175 335 239 812 537 831 774 458 844 740 467 164 916 569 179 343 765 822 575 472 696 834 256 205 560 742 125 679 282 16 372 886 206 133 787 811 449 133 341 27 790 507 805 469 296 361 938 131 551 682 5 572 834 802 797 245 498 937 640 226 354 38 589 275 874 724 33 171 612 497 279 531 525 961 867 235 639 98 978 914 288 173 605 147 934 367 571 959 39 53 100 24 299 761 629 874 939 209 531 200 217 251 257 95 895 746 766 457 26 76 51 435 879 948 231 64 809 332 463 938 13 671 158 875 30 867 731 26 65 928 673 476 579 428 924 431 403 868 813 722 485 136 4 52 501 396 476 901 178 623 846 595 72 843 216 630 209 858 794 161 646 941 129 105 36 556 306 433 398 410 128 832 675 63 267 771 953 840 388 269 969 842 515 65 909 527 509 715 399 960 961 390 342 733 949 626 225 428 973 155 569 666 264 621 752 632 927 615 778 342 929 178 422 613 653 171 41 614 339 325
533 349 123 327 379 141 543 881 971 508 78 492 979 911 824 36 496 349 592 535 728 593 509 926 749 73 683 271 429 444 296 406 456 146 789 843 358 161 664 905 200 261 911 131 291 518 696 208 134 582 766 201 875 94 406 780 177 22 607 819 802 591 546 793 244 871 143 913 757 573 472 12 635 168 783 605 222 580 93 203 329 947 960 412 38 338 835 503 283 820 431 103 355 491 931 152 839 501 413 614 341 734 164 86 685 716 362 170 230 277 295 47 234 254 652 517 365 306 810 417 185 620 144 513 692 244 353 990 756 876 324 33 565 665 40 15 532 723 688 920 760 861 107 183 14 437 995 700 569 9 555 941 836 431 246 751 953 167 256 429 621 308 263 418 943 666 239 636 105 220 717 301 851 666 862 677 566 163 264 351 321 549 545 517 478 61 747 343 848 593 50 888 667 375 710 221 195 453 332 765 434 129 344 648 580 128 53 653 602 271 403 373 777 425 280 171 908 111 401 440 285 253 340 137 557 861 405 795 990 959 575 39 998 849 958 320 670 58 81 360 768 754 174 532 162 282 245 435 190 796 360 562 184 697 500 706 964 661 90 832 828 61 238 147 136 814 61 186 537 926 598 113 613 453 642 162 882 118 699 350 902 855 608 161 772 785 823 911 716 850 784 629 27 907 96 460 899 832 704 38 661 777 892 850 450 423 733 998 469 951 349 399 88 542 166 77 678 169 706 250 919 826 455 958 573 837 415 12 840 975 17 138 996 501 718 143 102 898 399 191 709 987 956 737 42 787 470 508 809 222 494 861 436 824 374 860 91 489 294 166 609 612 132 604 601 218 430 345 391 894 639 347 581 695 877 790 629 238 826 581 795 268 16 546 829 146 586 35 214 138 327 53 993 511 87 379 954 505 272 723 864 395 813 176 727 638 109 9 970 719 217 318 852 744 211 997 319 602 739 492 508 292 773 706 583 833 412 998 751 737 796 879 198 403 402 245 501 78 880 395 400 16 748 614 457 95 833 184 624 505 49 308 336 470 193 505 850 386 771 618 657 389 438 456 612 652 901 225 169 306 735 736 304 984 660 906 66 852 179 444 907 870 156 977 165 634 758 491 831 107 571 879 553 651 651 825 535 769 997 378 21 248 30 763 310 240 133 555 142 701 721 302 941 498 72 339 554 878 388 4 873 980 616 699 5 6 987 748 723 369 871 263 275 947 60 61 787 265 493 94 540 982 697 807 135 486 909 304 691 422 519 78 257 295 440 332 414 468 923 27 269 925 306 741 482 353 367 937 409 459 491 425 99 19 219 985 227 170 838 438 127 446 260 163 228 274 576 937 293 168 70 697 878 213 585 588 220 197 820 545 596 54 600 651 574 313 952 904 803 215 62 572 921 236 221 205 547 104 384 425 628 7 335 737 22 795 516 986 189 148 308 769 347 3 522 851 271 820 994 141 701 373 801 424 290 227 425 465 933 967 112 665 965 413 868 893 918 822 819 822 948 324 821 98 515 331 562 72 510 873 218 908 648 173 531 641 912 136 305 647 845 778 869 73 883 32 223 135 376 574 225 414 825 399 694 784 917 967 48 31 822 493 726 118 814 575 590 549 940 751 484 826 408 80 394 159 806 276 894 162 711 646 423 928 513 644 646 188 398 997 865 519 342 371 410 663 231 44 715 955 250 165 178 349 582 881 479 257 567 900 281 57 449 604 15 251 468 173 606 857 249 432 679 727 858 553 610 416 655 180 191 281 57 615 614 827 451 895 622 718 302 807 570 685 74 938 832 86 619 393 183 898 872 823 382 693 69 155 316 941 536 15 442 566 12 881 287 982 927 282 786 244 630 719 197 363 419 455 213 991 297 42 371 745 603 420 669 911 780 213 114 63 361 943 503 721 890 592 417 847 893 978 326 75 119 842 611 11 395 61 974 124 34 119 266 688 729 382 527 525 939 180 485 49 675 779 9 279 695 799 262 51 343 936 799 871 483 396 687 992 55 500 463 365 572 11 432 651 464 86 507 629 538 389 662 735 397 365 631 47 859 516 150 635 910 236 967 361 145 106 194 430 671 109 138 911 708 954 672 51 541 268 460 196 957 939 969 857 147 68 3 512 80 587 115 202 311 464 317 478 900 976 19 126 745 751 693 265 94 866 505 659 243 354 71 610 241 876 155 371 705 10 192 433 323 57 176 74 961 58 111 405 626 531 976 907 439 84 922 953 977 982 750 462 568 767 73 334 104 99 247 928 980 382 788 175 497 401 889 790 973 172 563 141 1 566 632 383 847 531 407 823 584 92 843 726 108 677 255 117 207 334 534 57 188 265 944 97 268 553 779 793 325 791 734 235 10 8 653 774 301 95 625 312 383 431 542 637 276 755 467 126 226 809 265 777 963 308 210 311 453 853 52 988 182 226 818 135 381 315 337 72 411 606 742 323 985 557 834 591 707 633 137 472 929 536 644 283 517 976 903 237 447 738 556 507 793 703 778 967 466 285 274 218 593 873 148 311 300 89 991 29 684 338 480 265 891 248 298 425 175 204 682 292 637 771 461 815 904 373 841 417 236 683 781 774 314 418 812 458 328 521 97 731 698 141 578 584 975 86 286 534 350 513 79 465 159 526 947 908 208 174 641 732 59 367 763 597 764 24 32 322 539 585 357 626 378 314 844 563 526 365 389 997 202 536 363 602 498 703 404 164 736 354 392 854 512 832 767 787 248 156 278 398 827 124 577 45 83 906 759 753 98 403 110 607 640 721 518 807 437 747 874 457 393 185 492 159 548 522 599 186 867 878 307 997 989 905 445 990 47 910 514 287 76 452 725 335 720 757 435 813 934 397 700 526 916 515 792 716 277 601 677 44 489 800 167 693 259 27 4 825 722 902 636 462 830 812 490 136 702 4 196 348 886 940 471 789 441 923 95 243 154 497 370 52 983 24 172 813 117 542 798 16 475 90 416 690 854 496 703 780 206 894 930 42 446 194 267 825 100 575 313 908 499 824 24 701 124 585 561 626 800 176 558 924 252 564 594 108 744 260 681 918 587 581 714 781 544 276 433 493 914 984 11 253 520 881 647 888 125 978 659 820 846 636 915 505 928 979 315 384 396 725 549 368 811 97 627 708 386 928 369 362 791 823 77 941 746 537 131 546 529 396 511 753 118 712 25 737 26 528 209 470 881 608 731 605 528 186 913 709 352 665 103 852 790 860 82 897 216 77 797 979 89 696 251 712 201 280 282 471 680 844 454 612 776 392 163 783 242 768 203 126 459 748 955 100 753 480 765 113 597 537 495 214 665 389 141 310 984 15 129 333 199 798 932 65 741 139 113 561 486 741 13 639 605 734 33 310 224 852 390 59 887 538 120 999 161 61 387 796 935 580 422 557 853 905 926 483 986 989 64 733 863 360 656 238 999 906 345 68 299 495 937 541 837 516 106 855 0 24 769 798 45 242 160 971 719 819 338 833 936 402 186 261 866 259 37 10 643 886 56 496 794 675 785 150 676 387 530 361 650 30 7 763 959 125 752 288 807 942 740 41 181 647 876 21 452 181 849 983 253 943 339 453 981 599 938 60 743 965 673 80 805 849 579 267 615 227 36 951 620 906 31 930 240 920 645 615 58 535 101 375 151 127 29 205 6 197 905 734 649 653 346 517 992 695 465 836 950 672 372 147 420 896 170 945 261 378 63 213 782 378 506 870 116 365 86 811 618 997 604 315 754 784 122 604 366 579 737 251 149 712 870 742 348 584 724 519 551 178 354 898 43 471 377 283 860 884 550 282 925 463 288 473 674 579 318 623 888 948 816 864 559 119 775 851 2 98 595 936 426 499 212 176 761 997 732 21 153 257 41 971 770 308 525 614 804 418 359 105 564 523 808 505 966 523 638 660 560 815 924 597 229 123 857 833 187 317 978 835 946 433 418 826 504 492 762 225 427 746 898 51 35 825 755 476 689 64 215 731 552 904 237 370 373 542 861 921 68 40 942 418 18 736 20 104 258 608 128 136 988 919 879 593 121 229 334 817 855 954 654 11 885 549 85 167 502 760 448 586 663 958 521 345 856 618 46 593 488 128 474 179 235 494 712 669 139 41 331 645 477 693 738 367 524 719 54 778 8 350 28 973 972 960 23 488 949 740 385 87 333 965 364 206 44 146 312 9 458 197 623 447 204 631 75 849 171 454 476 874 668 93 443 783 713 230 633 923 774 691 589 356 815 15 462 602 658 562 842 376 968 969 523 222 270 500 634 700 982 842 473 853 356 664 730 497 140 320 152 74 962 914 330 267 666 127 588 692 487 824 617 389 320 278 168 927 289 992 130 538 51 724 303 562 951 213 158 861 292 160 591 684 67 224 690 230 92 102 817 395 254 810 205 538 897 341 39 747 380 799 686 909 884 285 906 215 351 239 322 79 273 70 428 351 896 583 481 448 421 299 920 158 424 380 65 249 309 846 84 494 180 79 895 465 279 917 368 474 375 500 173 496 232 602 126 824 157 661 284 612 233 792 444 730 945 731 146 541
552 801 654 616 305 308 970 831 32 300 811 27 8 48 619 740 974 636 637 328 549 701 982 115 426 420 359 271 995 475 697 489 324 183 644 286 760 818 576 794 264 372 224 791 685 799 459 948 909 782 526 556 627 830 107 193 173 569 66 546 617 873 624 383 987 888 601 409 374 822 443 677 858 524 739 326 813 478 458 948 591 391 406 386 280 314 161 463 651 887 101 907 142 536 71 809 499 462 973 661 454 908 160 194 723 253 315 453 886 170 731 845 375 249 782 322 534 743 269 937 707 270 338 672 396 111 967 954 131 464 604 762 256 64 373 995 935 240 483 435 986 854 642 43 636 235 183 626 779 336 747 841 311 831 570 384 746 816 666 869 553 830 184 790 957 672 614 900 421 661 254 375 252 856 281 175 460 438 658 696 694 172 455 265 20 714 774 560 70 481 354 891 223 267 580 328 175 232 862 46 0 204 42 40 342 307 572 188 757 252 353 122 308 493 956 292 415 783 931 808 550 975 331 736 630 493 497 317 912 516 361 925 410 103 135 786 684 293 357 422 714 987 772 144 948 697 121 124 191 913 328 589 665 564 299 310 29 917 514 757 880 705 908 841 762 589 980 398 919 618 735 677 869 77 821 656 4 820 273 692 962 198 646 431 444 847 111 432 260 141 519 951 394 347 453 895 337 703 709 66 540 223 827 669 863 794 100 536 87 938 382 455 516 415 104 284 130 132 520 87 282 52 960 127 158 511 192 177 848 838 221 868 439 759 320 945 258 635 34 807 716 784 22 214 40 701 847 419 413 135 431 167 62 491 836 702 122 73 835 873 932 770 803 227 239 487 341 682 189 112 777 867 312 147 671 893 815 521 522 969 89 532 608 506 237 898 13 89 360 957 643 921 937 51 442 972 846 461 196 515 527 458 246 299 535 623 901 918 890 266 220 93 156 49 263 387 37 819 959 584 430 529 720 965 628 26 783 152 186 699 481 951 474 977 758 502 737 208 140 514 528 618 797 55 242 745 167 43 710 876 275 927 742 497 43 830 251 704 105 907 138 24 810 137 548 854 65 233 108 828 892 910 7 760 792 532 391 473 457 390 508 136 188 839 194 665 141 511 124 277 484 109 843 535 861 946 568 793 119 27 397 125 385 579 946 646 638 643 965 286 26 686 225 622 690 6 72 38 143 842 509 882 197 525 958 21 266 197 600 10 417 267 379 722 897 916 343 708 531 170 79 772 888 109 211 479 891 169 95 396 542 179 340 199 214 319 887 894 530 453 673 539 837 992 521 975 187 556 713 961 834 641 854 968 537 38 634 348 748 400 676 376 993 92 344 324 473 285 808 256 538 204 612 356 788 175 866 375 589 836 929 80 478 52 68 14 238 932 652 597 467 121 518 294 163 814 574 210 661 386 298 453 389 125 369 316 278 607 411 48 83 791 997 624 495 604 401 266 336 145 656 34 149 627 174 259 139 37 565 930 106 279 662 308 933 562 999 150 321 696 976 598 855 769 257 410 136 150 641 714 445 807 18 875 686 603 14 483 944 196 504 420 859 490 914 912 872 230 992 864 19 150 205 757 625 986 660 270 990 41 817 433 47 857 114 883 24 570 753 147 147 75 398 953 966 745 485 757 876 635 465 980 429 986 969 99 181 87 171 469 594 379 88 461 978 914 335 80 276 860 740 607 894 719 688 408 168 146 842 986 505 548 510 363 297 568 701 139 816 977 35 632 48 435 425 977 889 332 494 628 631 193 852 140 884 274 734 828 470 421 529 401 927 51 416 548 327 553 913 794 593 915 991 382 883 928 781 74 768 153 265 791 867 734 57 582 649 526 809 675 700 615 984 319 11 771 56 80 322 785 387 948 875 7 209 360 333 848 831 589 215 716 923 561 581 876 462 250 78 469 770 991 767 624 895 849 728 238 73 944 393 969 683 199 325 656 533 488 645 225 681 629 52 255 524 131 657 287 498 548 376 898 54 576 362 989 934 972 86 455 606 725 564 510 28 525 586 496 118 484 208 714 979 33 806 390 824 117 882 351 477 249 151 952 900 854 981 701 132 419 45 960 916 870 629 350 911 277 272 690 727 159 334 793 939 796 358 66 304 609 279 698 715 309 5 705 290 739 452 927 182 12 668 420 725 404 659 201 961 547 217 129 233 647 507 981 255 426 476 734 195 134 348 558 584 453 313 760 841 894 672 497 283 699 422 29 850 216 989 445 906 90 793 6 814 959 310 469 561 88 567 797 773 245 786 579 853 29 355 335 829 800 200 610 395 20 575 405 789 402 25 80 363 192 129 69 390 870 92 502 10 587 41 336 16 950 871 582 165 490 259 552 64 714 31 720 97 460 719 664 125 954 436 841 253 233 692 648 968 589 899 672 210 256 833 283 380 218 489 518 663 416 9 798 796 619 721 506 736 416 618 768 126 282 857 350 702 90 226 385 202 780 930 113 878 490 571 504 157 946 623 194 898 596 818 908 128 110 599 93 33 603 493 87 678 970 732 190 607 374 691 210 475 156 403 39 437 358 924 89 626 341 296 87 113 106 954 981 469 985 58 946 318 515 669 543 556 850 3 111 597 547 427 80 347 29 198 690 190 256 942 962 456 574 849 605 832 7 775 641 440 518 695 173 319 36 472 404 480 730 532 440 639 357 921 859 539 656 110 998 15 734 870 260 172 755 640 27 400 536 471 277 905 981 543 167 791 58 703 848 708 452 826 839 346 153 562 318 144 237 405 932 285 427 885 865 787 117 433 661 790 64 179 395 479 167 317 708 203 345 98 676 620 255 178 491 339 163 679 108 653 541 985 113 314 373 441 694 91 558 525 540 996 772 722 156 585 548 81 748 873 648 103 885 446 605 613 554 950 903 648 736 602 345 611 252 951 15 943 707 307 596 851 630 622 113 80 852 823 92 825 846 922 537 150 332 6 629 364 507 461 306 227 763 228 792 544 75 468 518 805 508 164 794 616 232 213 19 409 814 330 408 839 446 287 1 838 51 137 961 21 500 517 456 270 537 756 268 752 445 545 231 972 58 486 103 148 450 261 647 712 475 577 729 284 294 988 950 677 814 351 160 145 357 82 519 383 859 699 132 802 409 766 566 551 738 96 245 830 394 39 601 915 270 496 79 940 145 169 11 356 702 491 299 1 682 323 218 309 901 219 314 38 764 349 600 407 276 759 282 799 695 705 958 687 417 61 19 583 328 596 148 724 767 162 323 244 243 536 926 502 353 17 989 675 470 595 257 729 788 250 809 717 822 120 451 231 632 546 413 945 665 755 951 153 202 166 752 133 983 249 952 610 713 109 719 115 717 512 149 268 323 367 241 771 391 176 547 745 996 763 269 59 402 730 216 180 563 588 707 635 635 384 203 910 576 267 360 949 511 236 506 764 37 235 939 754 856 36 131 689 561 587 460 466 337 718 395 75 339 301 109 998 311 907 53 896 193 579 368 2 195 365 931 794 980 84 311 828 688 30 288 368 615 513 235 326 598 706 430 845 69 93 908 146 736 366 234 229 381 578 768 185 152 199 237 372 563 423 535 560 245 424 718 170 716 85 466 928 438 447 507 451 541 523 811 90 86 726 583 432 16 332 560 500 996 159 917 881 580 840 482 102 605 291 410 555 127 487 186 23 744 277 409 293 891 559 850 865 918 302 400 55 107 74 961 230 396 711 743 769 889 503 776 248 767 206 921 741 533 414 698 904 91 243 563 51 475 952 409 434 176 860 137 352 226 218 851 603 537 800 336 864 589 778 676 780 810 241 934 938 543 955 252 232 909 490 517 289 776 621 169 566 441 300 711 598 830 744 871 953 465 428 156 647 610 488 364 482 444 650 998 123 97 420 537 388 565 294 37 667 27 271 626 27 937 664 71 655 635 76 774 240 921 547 31 412 203 964 873 877 947 917 102 558 404 738 415 262 665 245 743 99 31 63 428 216 22 680 876 670 491 776 959 733 576 963 39 822 715 371 397 419 151 903 811 743 227 750 217 292 208 994 624 615 655 222 529 350 518 696 493 605 128 46 668 295 182 316 151 682 196 155 855 464 469 515 744 795 329 345 759 632 440 381 771 977 998 749 640 303 464 152 212 541 301 633 764 77 440 820 388 67 409 926 424 804 172 573 650 554 536 450 536 920 664 247 814 177 557 582 155 112 98 286 382 448 341 207 409 511 237 53 915 918 123 761 656 879 186 50 974 674 930 392 670 751 173 438 420 765 807 844 209 408 66 402 241 801 273 868 786 69 451 116 625 274 574 377 777 609 863 404 513 378 531 463 929 563 488 569 875 127 487 134 340 975 744 60 536 983 837 201 953 12 617 193 472 785 844 418 481 704 272 501 662 812 20 947 834 154 765 94 855 693 975 399 995 592 338 370 33 936 194 557 94 784 485 893 767 49 279 902 203 506 788 856 378 925 632 807 145 698 580 492 764 449 274 204 63 435 558 212 694 874 532 234 297 819 711 306 370 44 530 288 678 590 626 117 754 386 602 941 814 798 236 329 935 971 282
703 505 836 187 257 926 640 668 435 91 763 220 254 309 868 384 982 659 955 376 907 579 919 164 639 939 689 426 876 709 554 642 642 890 312 839 211 732 352 262 190 732 877 683 910 524 932 859 142 99 734 44 979 664 737 737 264 23 10 677 437 857 832 653 289 633 753 953 771 350 529 732 549 69 308 282 305 84 985 133 714 453 513 453 909 6 816 331 149 83 779 908 837 25 730 723 961 623 461 432 710 446 67 320 165 630 755 488 23 746 821 41 778 19 997 402 98 51 801 132 15 743 806 45 829 824 999 505 958 741 940 385 293 323 971 814 683 272 317 876 237 619 415 554 54 325 948 545 687 633 897 279 160 85 403 63 45 380 300 233 336 59 238 443 964 400 258 118 839 764 416 443 528 234 532 113 800 948 269 697 503 126 808 735 384 668 616 80 769 249 9 461 372 537 631 805 929 755 34 564 472 393 295 349 590 692 319 843 681 287 812 399 612 55 697 151 225 998 790 870 823 219 845 688 370 361 711 958 175 14 936 355 107 209 210 776 100 93 27 992 938 768 732 987 19 359 221 743 428 770 819 81 607 911 318 276 824 651 361 467 68 480 348 812 189 931 201 882 191 267 749 795 70 622 302 219 480 107 177 564 783 641 700 686 916 578 373 284 871 423 582 196 75 308 362 667 470 785 405 970 329 241 850 728 586 659 636 14 396 937 283 623 610 811 214 37 664 775 875 18 227 693 994 742 813 224 884 610 662 522 8 711 643 533 87 280 629 664 391 298 276 395 545 332 579 322 314 955 266 892 646 761 251 199 121 889 139 351 712 427 757 432 744 966 696 746 990 422 147 579 671 253 310 39 410 428 303 493 358 199 943 525 247 826 260 564 123 314 376 877 313 345 304 763 53 231 526 581 924 868 641 134 229 238 780 650 903 370 698 861 263 264 553 422 6 282 966 734 738 289 728 305 571 966 572 419 600 632 245 483 583 502 74 50 721 700 357 871 740 305 85 755 146 548 576 292 630 730 506 468 346 747 834 533 130 893 899 369 673 935 619 272 259 341 213 847 307 765 152 4 505 131 183 927 878 330 440 203 65 61 550 864 337 208 675 127 849 472 417 429 351 907 694 593 947 491 113 926 256 503 141 852 48 411 82 602 880 928 192 272 342 764 378 241 224 405 987 243 846 947 42 944 626 114 842 146 371 109 377 630 392 457 161 685 908 586 30 211 931 29 537 968 920 180 562 905 39 578 271 325 557 142 287 298 131 756 638 79 145 907 129 696 918 450 298 754 542 373 622 732 353 311 794 830 905 374 488 559 339 453 236 587 5 862 134 84 870 678 501 334 848 513 390 478 340 144 745 737 585 436 406 917 38 356 399 944 418 628 398 908 78 340 206 551 866 355 915 870 343 846 556 898 758 993 467 183 286 122 375 813 527 635 341 159 255 676 519 378 840 114 577 513 605 206 482 800 561 202 451 146 381 101 159 296 944 925 991 292 2 981 773 347 606 996 565 850 335 380 502 920 324 65 321 70 265 17 521 18 648 812 157 150 222 447 621 501 597 880 618 366 568 657 540 545 766 225 611 54 691 724 279 855 739 173 676 492 397 507 835 472 551 44 896 293 951 603 522 373 59 541 169 612 860 188 962 313 498 294 94 405 220 473 234 3 942 967 764 299 11 452 609 40 804 44 96 277 401 529 278 389 512 590 244 704 425 669 724 202 360 997 268 102 859 554 13 281 115 547 789 4 464 162 853 910 105 31 454 745 973 222 900 697 261 629 760 514 248 714 80 814 543 975 833 218 26 590 88 366 253 42 473 991 219 995 625 758 762 536 993 448 659 16 751 821 432 749 660 546 347 417 541 620 793 288 212 842 858 179 163 614 984 496 598 396 787 502 285 910 530 488 14 642 601 343 73 87 693 1 569 153 77 73 1 214 3 58 306 14 49 480 441 909 516 670 934 205 727 434 383 745 854 811 510 361 547 313 459 610 426 562 35 672 733 353 316 187 404 360 456 238 965 355 974 911 975 600 448 58 827 380 796 196 707 522 468 69 50 85 137 252 604 756 205 542 69 951 803 469 525 620 76 755 668 883 181 610 799 375 12 347 775 139 935 859 168 297 772 262 802 736 380 464 460 793 596 869 912 409 95 851 795 952 241 54 174 485 288 514 742 223 895 32 72 574 273 76 419 706 167 621 977 242 443 507 301 196 166 365 439 791 429 487 768 624 494 351 644 10 906 524 581 25 678 819 637 667 274 218 230 343 523 450 754 41 455 74 963 54 330 759 21 710 420 712 242 669 914 215 250 958 814 643 481 616 114 411 155 626 960 10 996 987 355 671 24 731 489 913 879 595 386 394 535 573 413 113 421 674 434 718 277 370 874 733 524 543 270 962 898 287 151 760 483 304 363 442 807 335 327 276 296 997 511 408 127 674 186 894 202 322 203 452 818 794 239 245 458 153 491 735 170 154 436 338 431 473 976 229 563 900 887 633 122 263 172 649 243 805 592 877 485 863 465 282 797 630 365 249 591 167 478 611 57 594 786 59 841 712 450 305 759 735 580 195 623 162 729 157 427 547 125 353 686 676 422 401 359 133 493 157 926 252 387 111 90 884 863 680 873 561 684 157 559 976 533 64 117 458 196 381 785 755 968 784 484 186 552 609 16 251 367 358 809 859 164 164 282 704 672 301 60 884 216 291 350 572 393 811 805 545 634 922 653 724 140 557 811 925 941 635 81 34 71 31 719 199 178 569 120 43 108 496 663 62 776 266 661 388 633 609 981 833 315 467 58 916 838 398 798 632 890 462 555 733 705 709 275 921 32 39 656 661 741 644 992 368 497 476 881 940 946 623 173 950 791 298 886 393 615 270 388 340 33 732 37 357 446 221 162 892 770 663 667 355 983 558 970 252 479 585 326 35 830 801 7 441 657 551 949 282 765 315 972 556 447 230 299 576 36 924 855 755 593 353 86 885 99 202 720 998 517 921 349 24 176 516 865 580 338 387 477 734 548 153 246 691 132 346 453 68 560 334 407 136 566 854 952 985 534 342 911 808 101 589 608 562 228 123 496 668 978 541 564 923 430 291 385 730 469 547 658 983 354 479 902 70 320 510 463 893 136 61 825 573 135 541 41 895 92 941 284 953 927 119 891 671 679 296 156 30 281 9 126 561 851 724 17 623 28 361 995 255 680 332 291 606 651 818 31 45 815 252 311 279 861 40 93 194 613 571 332 607 654 931 867 263 44 41 862 166 0 73 97 351 575 160 688 830 913 164 414 75 466 839 197 695 843 306 400 945 104 744 185 129 792 227 670 360 231 123 945 453 695 734 124 971 411 484 957 169 650 108 989 864 856 464 290 845 956 6 515 539 864 533 262 734 567 905 988 155 109 79 402 375 64 375 433 537 144 310 536 223 408 282 240 457 89 229 645 836 921 658 901 679 52 6 980 41 22 270 713 359 412 576 252 830 917 79 690 808 781 658 725 573 893 95 692 918 55 218 969 524 507 929 223 162 83 174 187 332 208 842 374 97 43 876 665 349 594 404 820 166 627 741 774 420 294 284 154 820 828 948 573 458 333 882 652 268 143 380 226 490 584 997 449 552 923 863 179 926 599 529 218 234 722 971 933 814 669 336 331 451 508 446 904 223 546 837 119 468 133 147 998 428 20 945 735 522 614 693 366 260 514 724 442 698 492 360 56 815 200 213 63 281 777 239 892 606 937 389 180 174 709 335 29 326 487 973 967 375 589 923 736 345 587 960 233 221 852 297 756 57 452 514 666 925 188 721 395 577 118 880 499 371 746 630 91 971 726 946 699 517 195 333 4 439 46 619 116 369 323 659 617 967 364 473 272 644 685 659 925 964 40 328 570 865 66 756 235 467 784 33 267 298 368 248 325 458 761 239 102 133 423 697 292 866 471 154 647 718 655 183 603 96 194 428 928 733 495 653 62 219 232 1 930 628 209 689 204 172 79 788 844 456 731 225 857 733 748 413 888 89 708 779 706 560 883 399 885 535 424 181 103 541 128 781 723 899 106 628 476 863 51 788 110 39 457 160 475 259 334 771 328 843 544 883 826 686 704 767 752 13 954 114 207 283 193 483 148 492 47 324 25 742 182 45 379 209 18 952 84 399 504 92 628 651 959 36 215 62 620 277 61 221 889 328 767 775 632 725 486 670 309 968 531 722 810 313 356 917 602 152 153 459 882 825 445 767 409 354 444 833 894 835 782 399 280 851 558 932 872 139 500 976 297 51 624 280 817 968 520 82 574 203 249 97 649 338 369 262 199 361 588 209 682 543 438 928 986 783 462 541 718 622 674 432 171 898 715 569 474 859 150 757 509 382 717 43 217 872 198 895 847 887 635 859 345 428 184 399 138 234 702 861 518 149 743 429 677 66 701 815 539 786 322 806 750 974 788 205 158 931 394 304 822 87 344 615 382 682 747 315 111 448 922 436 869 586 939 581 831 22 716 118 112 325 538 434 595 295 578 153 950 404 953 343 389 983 490 9
26 936 579 313 769 389 166 215 397 974 997 391 895 428 545 63 4 766 338 633 679 717 753 466 300 484 490 235 864 874 35 107 441 47 203 938 660 853 606 663 784 360 750 473 819 599 497 486 833 765 385 648 961 197 1 161 142 650 372 482 183 973 50 335 811 937 766 874 801 534 535 520 352 376 491 873 978 581 568 237 983 873 53 559 525 748 872 65 980 688 567 388 273 189 585 200 624 277 984 161 825 708 665 475 474 969 483 951 890 306 831 997 267 629 377 179 481 238 618 678 370 61 295 781 37 942 597 273 979 748 114 4 133 483 921 395 582 186 379 937 173 442 716 187 765 880 927 284 362 431 257 272 278 315 127 374 63 940 548 356 235 887 616 156 419 488 703 43 42 915 570 236 888 50 883 519 942 554 504 200 468 420 216 388 239 298 594 356 577 45 302 323 678 717 796 805 836 79 175 437 89 413 294 1000 21 415 787 213 301 869 554 228 238 186 141 267 664 642 247 174 874 12 563 657 181 664 293 39 581 196 574 387 845 865 154 604 498 52 990 448 621 800 308 17 18 893 197 807 486 420 69 170 263 607 46 8 636 168 244 304 5 197 844 713 777 223 628 45 736 271 347 561 336 68 734 452 779 977 775 701 578 456 704 728 350 65 761 444 818 325 645 39 252 470 316 312 459 519 348 18 251 276 265 572 359 226 731 60 327 203 340 333 163 111 51 4 323 79 523 998 30 392 807 377 492 299 388 364 90 314 61 434 470 367 223 522 519 667 542 279 803 920 790 162 720 361 510 559 600 774 805 849 453 298 98 38 571 609 884 62 974 41 944 315 465 940 375 287 943 814 767 460 994 772 480 695 444 463 965 718 588 426 208 208 105 754 906 661 373 396 364 465 473 693 299 555 592 370 448 396 772 12 651 361 139 131 552 127 74 145 912 848 3 336 707 692 748 602 250 322 540 248 246 559 508 956 873 578 27 515 269 580 706 774 878 5 875 755 911 635 249 144 760 819 449 908 539 361 231 26 421 998 848 235 374 348 22 609 728 214 271 676 260 242 360 36 16 374 629 286 531 351 799 557 826 702 413 930 547 41 557 99 129 342 725 793 524 609 275 259 384 180 171 11 880 425 644 671 960 563 110 515 83 460 785 535 838 496 31 807 137 126 770 244 429 994 461 902 681 242 687 836 576 133 892 579 791 434 368 711 970 226 959 422 409 46 67 496 344 63 283 225 342 260 973 703 395 110 162 823 774 736 962 995 29 845 62 296 534 696 667 909 396 762 909 506 330 711 454 431 695 601 325 450 475 116 218 147 457 915 882 208 614 310 303 465 850 436 165 232 85 518 952 248 608 658 897 93 322 721 446 206 925 45 305 304 149 241 24 507 743 599 982 982 331 575 358 399 637 545 28 7 272 334 789 395 389 87 993 571 762 47 152 829 219 633 507 511 10 573 6 325 915 183 281 869 471 308 495 92 214 73 816 26 764 827 455 517 852 704 337 184 242 931 630 235 849 956 663 876 34 715 55 274 841 355 599 250 591 202 292 858 478 715 351 884 201 496 650 518 565 100 989 658 44 368 653 219 553 493 68 323 399 702 910 516 901 561 212 697 386 49 869 770 94 806 738 338 613 230 245 496 23 962 240 371 861 753 428 44 800 362 489 960 830 400 259 378 659 496 381 103 319 237 792 387 520 192 536 762 236 536 569 538 710 159 981 842 515 751 109 967 713 825 930 417 73 739 639 805 412 341 11 112 759 425 192 102 118 135 924 759 225 849 934 358 92 251 937 587 306 222 607 436 810 633 493 25 499 570 649 221 558 417 601 297 380 606 662 667 353 579 59 822 744 43 522 219 284 123 126 929 908 432 854 956 282 424 513 5 964 240 652 267 512 936 832 430 561 647 669 588 215 394 221 339 583 169 289 291 896 671 914 674 343 735 130 696 866 309 905 506 802 470 865 160 463 842 926 300 390 590 182 856 361 337 146 955 809 645 476 245 99 204 121 194 279 845 584 503 950 703 199 628 634 73 363 972 355 588 168 359 709 935 496 96 440 345 657 418 954 697 445 594 70 690 752 917 402 822 619 26 670 75 274 168 860 617 893 743 122 239 177 828 751 843 955 605 184 302 711 93 768 866 688 691 324 294 949 521 91 180 128 3 93 105 671 458 714 849 598 618 843 423 161 87 112 533 72 303 632 960 426 913 823 183 180 704 124 752 228 1 167 538 261 104 329 63 907 87 298 597 365 558 543 260 550 309 15 928 715 599 436 461 357 138 113 925 334 986 451 598 622 570 987 521 200 436 195 932 106 826 537 766 264 994 727 740 551 410 213 118 450 372 20 236 2 395 555 574 485 362 847 158 205 80 349 213 708 749 968 717 885 10 314 399 846 48 899 213 266 227 947 578 642 368 423 627 150 11 940 900 415 110 102 798 33 393 288 799 207 254 842 761 434 873 976 66 383 16 86 407 541 564 233 830 71 603 698 297 871 229 107 586 505 649 730 38 58 512 611 419 66 838 886 928 487 157 502 235 424 642 763 615 586 506 310 540 595 398 188 420 521 911 806 218 435 155 354 12 209 82 285 154 401 886 211 47 148 602 108 323 291 287 48 908 814 153 339 808 682 913 157 483 529 91 132 70 222 68 546 790 733 411 79 120 356 446 304 85 638 341 992 373 674 32 929 237 204 14 593 971 253 916 186 628 49 87 977 642 82 901 898 739 533 457 631 695 661 863 647 544 312 818 494 987 758 781 723 559 741 205 635 240 686 153 967 77 683 360 439 472 464 941 643 601 822 743 447 209 603 881 919 503 928 118 466 873 185 286 500 122 501 515 956 177 757 903 932 46 467 418 178 777 887 567 749 543 566 250 655 313 403 677 856 617 697 468 920 463 164 204 437 717 957 956 837 266 187 631 778 668 366 433 620 714 38 98 36 787 528 590 693 401 78 947 417 251 580 427 933 738 862 55 103 156 326 445 320 669 691 450 556 230 680 802 562 156 705 638 248 732 117 921 735 309 755 92 702 733 135 109 411 452 538 433 797 928 549 891 140 803 835 47 378 907 241 961 190 601 404 53 408 632 696 86 7 293 123 337 894 173 433 800 333 678 988 153 443 543 995 673 821 329 17 393 405 842 820 459 863 805 230 286 147 583 941 914 414 606 116 297 786 722 858 185 737 108 206 223 986 782 564 564 544 871 998 518 202 88 469 12 97 593 400 538 296 981 45 42 975 296 170 774 851 545 19 707 0 295 393 446 923 541 315 193 675 417 605 520 958 548 829 2 812 865 268 739 237 930 604 9 270 480 658 567 633 737 407 131 328 420 654 100 332 402 158 36 511 81 804 15 40 469 506 864 589 134 781 703 60 868 80 181 673 31 321 526 516 42 689 925 783 987 234 603 313 171 559 458 47 697 747 124 255 56 101 402 612 276 625 248 676 179 518 2 484 104 88 602 827 529 684 535 391 567 881 762 756 344 776 495 699 277 8 6 853 942 677 190 54 316 87 710 335 427 280 373 840 133 572 557 685 877 692 301 111 988 904 211 587 710 262 233 420 222 996 295 913 228 936 384 722 682 460 834 346 29 971 538 387 265 125 543 57 764 156 178 418 387 668 430 13 380 392 970 712 968 410 992 717 984 25 877 318 151 828 140 900 533 590 221 371 446 951 920 610 949 462 876 226 535 855 804 782 913 151 192 560 412 430 160 145 202 136 120 276 647 918 205 859 620 963 563 210 72 159 545 917 951 191 128 503 707 972 244 739 979 879 287 721 221 889 56 43 423 509 294 472 107 641 13 458 798 690 840 160 999 100 914 834 279 718 297 277 232 229 256 96 680 76 644 935 85 573 496 530 310 795 237 824 270 243 877 427 524 991 698 575 832 793 92 169 589 224 12 41 418 742 64 77 599 416 996 609 760 452 554 916 534 985 608 367 212 517 797 701 530 119 516 115 939 198 63 969 583 514 517 877 715 406 572 422 95 220 642 602 679 999 61 144 302 724 187 902 45 922 638 794 673 627 411 138 917 256 516 394 395 172 754 867 198 946 325 623 702 891 955 666 398 290 930 341 379 966 253 179 53 12 39 646 38 155 20 482 87 227 636 286 56 813 967 488 396 808 620 479 610 104 972 311 638 431 186 773 700 425 632 297 999 52 803 798 895 376 219 258 156 771 198 700 813 382 23 876 905 307 128 857 387 9 945 309 146 32 261 217 111 596 385 740 588 432 153 232 732 456 628 143 150 939 36 870 672 131 201 948 983 532 899 672 254 14 136 839 413 56 779 64 236 84 829 726 319 317 465 953 459 65 988 442 688 174 437 398 950 75 959 153 209 196 901 745 802 746 355 95 665 287 814 254 761 754 969 938 323 780 245 193 746 39 744 345 372 194 499 648 552 903 935 931 248 626 983 134 629 732 904 656 456 527 717 868 900 817 992 477 378 694 700 945 336 189 620 615 334 617 653 81 803 176 557 438 368 640 536 120 367 815 828 788 94 526 265 369 347 719 256 729 703
577 919 527 883 659 460 105 30 341 901 22 215 240 462 44 347 875 322 891 941 573 402 305 468 694 819 422 165 314 349 638 941 38 136 482 938 688 829 763 553 959 683 899 608 786 574 939 243 396 156 507 878 298 991 671 278 828 762 344 338 287 131 463 533 921 829 486 899 519 948 597 247 770 575 46 719 368 682 448 259 429 913 151 161 545 400 783 876 914 513 922 254 73 871 903 602 491 408 346 461 424 196 131 213 257 738 633 369 159 253 676 278 788 599 795 76 979 146 719 315 218 886 758 97 949 86 712 655 106 673 739 6 775 564 119 292 512 532 755 852 605 742 807 486 894 327 846 925 124 856 7 389 776 659 680 401 722 955 701 582 511 161 475 533 462 542 139 767 608 646 673 273 604 463 883 893 612 635 571 91 716 383 711 212 304 384 154 853 886 764 948 138 653 880 789 56 678 488 460 672 248 808 924 412 71 718 677 582 564 250 895 517 27 308 284 370 884 838 870 563 249 932 831 693 431 399 498 454 70 101 472 826 182 347 602 932 982 303 219 556 183 853 823 601 423 20 641 682 181 637 360 586 966 377 412 658 76 158 421 598 557 300 454 360 204 400 311 681 476 367 583 824 440 436 992 526 568 154 523 528 549 501 434 544 810 311 798 899 81 974 214 981 145 919 264 443 815 134 964 160 765 882 614 262 737 576 197 729 741 52 471 988 178 839 590 211 282 154 738 330 958 543 15 666 540 756 109 574 469 319 56 839 516 621 335 120 559 234 192 754 399 557 247 593 416 996 984 499 279 312 980 571 649 962 168 125 955 207 509 845 639 738 526 623 858 860 845 401 293 850 897 727 171 34 43 867 809 28 618 685 125 547 140 448 504 911 87 154 266 76 474 937 13 113 584 332 375 691 603 179 95 600 333 639 255 177 117 260 63 400 853 697 176 185 627 523 588 102 960 777 781 624 299 876 773 867 113 629 430 751 736 784 681 405 199 984 313 820 988 869 111 527 188 220 144 583 435 959 258 985 495 393 508 672 185 938 224 986 104 570 772 86 907 387 408 657 994 384 352 1 866 290 441 628 756 341 945 369 447 438 21 959 563 999 487 656 600 189 150 534 41 440 589 466 310 374 336 454 91 990 47 589 267 877 974 69 263 67 465 571 373 962 281 922 837 835 354 684 322 79 556 735 818 21 241 305 533 596 339 643 923 545 869 643 201 521 621 892 468 372 349 826 191 431 580 793 337 963 290 73 746 491 582 590 216 818 251 487 952 576 610 297 554 639 246 569 187 752 64 857 355 895 383 834 268 543 806 926 405 244 307 476 100 972 234 635 24 267 729 784 911 156 764 928 973 518 404 90 376 757 658 788 25 978 277 872 963 308 744 320 814 671 280 497 615 603 485 943 865 55 827 346 819 51 778 513 274 645 596 812 493 929 785 191 351 956 372 81 301 504 388 144 997 873 167 309 112 700 417 850 437 510 492 649 674 830 996 893 121 459 10 514 695 665 129 305 342 715 842 544 92 703 794 311 210 984 824 523 200 752 651 93 319 884 147 96 390 737 940 435 317 374 707 9 704 837 19 979 929 733 206 635 196 667 12 246 265 668 467 249 938 19 358 848 547 874 425 950 245 982 484 933 748 941 860 183 213 977 768 422 84 58 481 686 936 165 826 844 840 123 981 875 601 847 570 941 16 453 970 309 146 167 642 627 991 661 54 142 766 751 48 682 77 623 878 541 427 602 175 682 754 651 567 741 931 702 300 58 799 860 734 995 645 703 350 150 893 870 538 597 480 818 833 207 378 508 415 453 934 418 294 793 324 363 3 605 316 579 698 914 944 118 413 540 4 169 663 109 271 926 401 614 253 803 747 918 136 430 243 698 536 930 363 929 700 673 636 173 723 608 791 867 666 64 925 293 128 431 326 634 72 780 18 504 285 911 742 153 812 812 215 314 364 730 419 459 535 28 687 372 793 96 79 368 39 18 479 210 838 619 862 293 705 102 66 69 74 390 442 678 165 501 35 519 975 999 9 711 555 402 803 806 720 365 771 456 861 282 594 991 933 520 208 86 452 914 439 660 29 452 946 246 926 759 108 928 983 649 315 661 0 970 856 534 142 675 239 419 935 822 494 650 514 696 374 846 623 271 787 975 620 955 548 779 2 793 847 448 149 701 483 199 402 986 414 234 386 186 863 747 908 357 790 174 539 183 702 862 916 220 761 765 669 454 607 692 148 793 220 819 855 139 102 445 780 473 647 86 237 199 400 232 644 886 660 328 640 318 587 846 312 647 115 832 371 527 60 531 164 150 784 280 904 743 917 958 797 349 205 215 221 67 370 714 513 822 120 117 235 736 732 390 839 774 329 623 68 624 643 367 381 774 227 577 93 12 520 13 941 630 461 992 306 584 391 386 745 189 101 18 17 424 384 279 675 905 753 148 715 813 918 457 262 879 802 67 792 707 345 48 851 352 782 951 1 938 348 913 581 689 331 697 359 335 407 625 852 829 382 110 510 903 393 161 844 521 155 603 888 128 843 626 606 971 779 848 446 715 89 278 499 264 69 9 829 17 550 189 801 153 871 391 561 217 132 865 49 305 190 990 993 540 323 41 291 638 470 407 986 613 296 90 85 921 692 702 177 952 356 44 428 699 328 494 725 830 591 880 488 430 657 824 569 2 189 912 541 870 967 394 156 436 451 614 362 898 873 980 800 79 238 102 880 555 158 190 14 840 135 672 444 23 859 461 347 557 813 733 180 514 881 252 114 808 275 195 685 59 309 999 832 319 706 435 67 798 598 563 222 386 276 264 52 931 385 681 302 240 637 362 906 954 233 658 910 237 672 168 572 664 5 268 805 748 968 156 689 291 449 547 585 733 822 177 962 671 103 787 497 180 500 767 713 298 961 529 202 366 303 159 426 282 163 905 718 816 892 2 379 521 525 273 157 254 528 155 599 26 804 349 107 668 595 133 283 291 174 244 380 764 411 567 667 686 874 440 740 381 166 525 438 286 123 27 544 861 292 800 184 563 882 476 683 99 420 477 61 41 546 145 534 675 229 970 521 571 655 519 932 87 646 140 696 208 774 684 956 854 34 727 898 959 395 398 670 243 8 621 223 829 20 900 272 957 409 584 308 936 33 202 55 766 977 706 808 694 592 546 242 75 26 713 752 31 232 749 543 311 998 705 161 244 575 554 98 932 751 873 325 306 619 501 453 783 915 471 505 143 31 529 169 151 553 511 743 968 902 496 458 362 361 750 82 604 900 990 724 955 83 926 193 9 943 734 864 323 418 994 626 33 971 764 661 203 709 81 714 688 990 690 665 932 496 607 357 485 45 894 821 668 42 263 872 611 321 464 254 206 473 429 110 34 477 658 503 988 877 767 86 223 203 232 699 403 394 796 343 77 972 894 506 514 697 173 450 726 37 361 617 464 270 520 950 10 365 270 731 986 885 843 137 682 920 550 730 638 820 253 985 578 194 331 654 464 23 712 489 137 377 804 127 550 225 227 703 238 566 828 532 737 65 788 256 849 930 297 576 403 207 50 57 714 522 497 259 719 59 401 389 82 609 758 777 769 478 119 78 589 816 194 217 699 927 627 162 641 186 806 857 777 969 677 890 621 634 684 593 459 727 816 456 705 767 612 367 868 406 780 198 238 562 715 173 771 909 649 410 609 50 224 650 478 133 542 122 945 565 825 236 37 733 822 40 394 691 154 88 194 126 372 811 870 211 605 611 347 53 926 631 256 656 901 51 273 762 92 179 652 537 236 457 937 947 156 849 214 616 565 987 933 708 430 664 557 867 620 244 526 172 306 464 668 138 649 889 135 942 186 340 637 403 19 552 713 624 705 260 426 30 177 735 743 953 979 250 202 531 460 759 709 160 510 560 388 622 912 459 922 502 662 369 250 825 265 586 991 574 911 118 173 398 890 530 107 436 499 629 945 330 345 957 108 32 267 836 837 195 367 62 116 397 234 989 722 630 987 999 518 170 845 6 894 297 990 652 651 230 199 143 587 94 625 757 310 679 633 760 32 834 674 226 760 887 727 995 500 209 94 443 864 750 829 717 146 153 368 501 827 432 296 288 510 965 360 868 204 668 369 558 378 728 863 517 232 854 676 721 109 278 910 551 304 529 543 841 137 835 22 578 260 896 518 327 199 332 393 951 833 976 891 726 49 937 704 542 710 445 130 817 148 261 687 90 769 295 19 11 520 387 707 913 33 686 841 954 718 433 3 919 279 490 239 212 693 830 852 289 382 152 818 228 792 579 78 662 620 879 666 769 855 320 740 130 580 466 594 80 481 97 729 455 162 628 518 850 995 848 878 75 602 141 108 96 176 518 600 353 453 116 684 36 492 334 710 252 617 392 497 928 646 515 160 524 443 58 401 901 930 684 666 796 924 613 177 231 329 286 120 318 605 905 162 682 790 912 964 648 904 632 624 635 301 710 523 269 461 749 224 876 937 693 30 690 814 625 745 273 98 28 581 134 1000 366 92 99 610 338 5 978 174
467 870 312 555 840 33 292 139 282 716 659 887 321 582 821 268 617 493 937 546 476 673 903 936 417 179 980 704 19 524 493 573 738 99 757 399 727 941 309 48 472 45 176 857 615 599 315 56 21 61 428 256 915 121 572 439 465 319 600 757 313 269 365 606 363 714 431 952 991 332 420 196 352 867 27 646 288 876 276 371 199 866 485 689 231 675 856 416 520 465 117 242 630 557 8 613 354 105 341 475 295 714 699 428 655 975 889 324 848 771 346 954 571 724 289 965 508 362 483 709 871 42 909 179 859 121 327 540 687 762 62 984 509 611 387 233 907 538 549 875 603 711 526 453 274 499 463 561 705 636 500 25 246 377 795 567 854 646 45 301 741 532 356 686 438 229 146 599 68 684 433 345 657 862 534 537 154 265 204 61 302 947 235 423 607 752 623 349 123 462 72 251 666 97 987 618 385 28 55 791 296 581 599 435 585 980 394 127 562 30 86 399 344 998 610 728 528 334 792 524 390 216 193 241 370 241 236 74 654 108 839 564 319 647 335 898 259 965 245 585 917 105 287 252 648 584 334 704 818 613 635 834 736 16 770 536 237 725 719 951 241 193 796 337 996 873 479 954 83 510 766 290 505 813 756 37 935 127 690 384 64 421 930 101 212 146 793 605 139 804 744 709 902 385 71 888 652 828 994 403 127 636 104 646 546 672 660 327 11 501 490 932 109 150 522 396 144 482 924 416 115 56 598 156 29 848 436 996 791 865 347 348 435 930 904 677 227 925 448 681 89 265 329 902 995 673 265 597 106 45 912 116 228 529 220 810 195 242 399 990 975 616 482 946 906 926 5 852 200 738 281 57 217 14 968 568 203 222 640 95 752 249 122 805 978 351 126 670 211 876 868 690 156 713 974 788 641 140 376 331 225 753 224 741 457 890 819 661 527 438 181 393 567 616 631 28 81 955 293 117 31 114 771 827 731 654 210 305 847 272 886 934 249 610 298 253 496 584 823 879 7 481 971 881 977 488 207 188 440 190 807 591 98 953 93 234 944 326 989 319 525 551 73 384 272 486 547 927 78 556 75 938 557 552 322 885 290 997 626 783 885 223 316 475 643 461 843 794 77 338 38 805 984 725 878 394 277 78 198 337 844 277 270 102 969 411 954 572 876 739 374 609 538 192 581 45 849 722 36 253 30 819 960 88 728 991 260 951 722 377 797 978 80 325 802 615 423 531 351 908 79 872 855 843 692 969 851 486 367 382 301 591 625 561 817 673 750 986 96 811 172 616 707 296 568 650 243 448 810 17 542 340 899 712 340 200 51 603 291 803 892 605 418 233 811 836 535 189 891 857 563 494 324 828 558 426 453 32 993 531 15 620 597 795 447 54 967 434 518 93 957 683 134 963 248 87 882 709 661 162 998 890 137 476 158 589 651 807 498 643 338 842 331 870 142 526 824 624 355 197 541 937 39 53 425 949 769 282 383 445 574 911 375 336 620 239 69 443 101 60 853 656 813 991 589 350 256 806 516 59 982 466 614 519 763 991 986 391 685 957 450 860 184 124 788 825 662 594 983 824 466 448 764 524 708 375 402 918 253 710 800 474 140 971 743 959 12 248 959 54 209 67 499 139 985 925 389 641 145 16 798 660 901 874 275 611 368 521 830 942 187 784 897 738 850 717 379 194 866 773 359 934 273 621 869 746 188 866 578 773 125 674 456 479 54 377 689 442 264 619 711 358 386 768 251 79 881 72 118 681 153 982 554 780 683 944 215 465 2 921 18 200 229 203 583 577 806 450 922 884 604 5 590 214 244 470 133 735 88 544 266 307 492 697 473 100 873 844 121 449 397 705 460 624 577 782 25 220 497 852 591 615 628 11 14 856 124 311 826 166 404 463 612 26 455 421 317 547 953 918 267 651 445 112 357 560 893 797 102 671 814 95 164 567 461 70 232 820 602 755 521 703 299 103 949 446 151 71 395 117 684 910 588 527 205 924 702 662 278 827 768 164 307 463 639 192 297 906 678 546 506 800 939 113 114 475 715 55 510 936 421 103 619 128 407 270 999 157 910 310 865 834 681 874 345 652 780 72 61 448 53 211 555 5 729 398 218 254 49 103 622 52 638 669 515 126 836 559 629 769 870 732 918 277 838 906 919 853 964 41 242 188 701 368 165 167 799 444 559 129 765 204 592 698 403 796 773 354 784 301 360 165 169 597 56 278 175 126 718 672 372 434 221 928 774 408 587 781 696 71 570 168 441 585 454 970 380 176 972 776 512 534 834 730 880 621 174 440 239 588 698 962 33 727 183 310 116 476 325 647 310 452 725 182 665 381 271 898 543 150 76 641 474 420 749 68 686 721 646 733 52 182 60 940 171 419 825 705 458 910 786 530 664 855 478 267 255 33 262 535 155 514 279 696 22 607 173 995 801 966 745 888 550 180 160 899 778 84 197 291 932 60 119 405 990 684 163 412 254 486 182 89 783 409 760 808 805 95 566 830 552 32 867 395 895 7 148 789 63 190 303 848 452 113 269 550 601 849 349 730 624 267 942 910 196 391 561 299 925 582 920 474 737 891 223 624 720 159 311 434 593 854 710 632 128 220 864 956 767 921 586 400 157 730 739 524 754 681 841 620 735 611 672 158 947 483 337 699 621 181 846 64 700 191 781 215 952 869 451 206 642 274 992 464 584 907 611 443 963 163 637 461 833 879 191 920 613 55 113 30 35 569 489 597 152 375 162 704 564 790 434 866 608 295 94 614 477 326 40 136 411 938 342 136 627 491 650 568 330 969 494 803 946 260 507 744 941 466 432 325 470 383 190 206 616 845 280 355 339 85 167 794 536 842 976 729 366 982 831 420 24 142 391 972 398 246 10 903 565 357 37 944 955 456 234 761 748 209 138 154 951 142 649 623 442 488 742 777 222 555 416 898 514 84 857 293 837 135 486 400 194 499 580 76 852 826 970 761 318 271 179 77 47 740 894 359 858 600 362 523 378 504 6 544 192 109 973 48 966 193 480 908 596 930 962 467 178 341 44 269 364 811 950 807 900 614 908 199 927 79 816 274 914 431 746 54 147 536 503 15 809 588 504 606 413 14 548 128 247 530 74 452 343 859 595 379 609 605 415 391 475 281 285 415 820 192 186 921 716 408 862 860 544 527 189 808 130 724 132 413 656 425 863 515 988 194 427 707 149 570 488 11 13 51 208 279 70 180 556 441 261 642 284 491 233 613 679 6 653 55 377 733 703 787 647 930 896 190 393 985 815 140 553 60 981 242 673 50 350 203 916 443 105 546 170 445 579 868 532 727 422 869 803 83 320 73 540 647 484 570 468 1 808 421 693 592 530 545 136 509 782 245 443 158 668 589 314 390 948 279 551 210 860 802 230 976 501 746 323 792 3 363 733 779 449 565 905 220 677 493 396 848 531 260 16 625 91 456 333 664 709 132 529 333 772 83 57 264 804 216 890 516 965 766 921 716 129 916 201 392 573 571 348 7 943 870 177 818 66 478 997 68 740 245 779 712 933 188 523 653 371 42 911 458 336 15 822 629 111 307 100 514 103 47 206 644 714 542 437 736 180 493 48 975 226 347 827 87 84 865 406 705 82 538 306 392 41 979 1 106 214 203 723 216 412 494 469 73 704 212 789 137 381 384 712 153 724 941 658 690 961 839 252 782 695 103 717 348 32 686 95 123 618 323 257 482 697 340 300 58 726 944 794 75 112 302 326 831 426 756 691 296 734 346 979 777 405 539 92 876 674 620 775 125 755 806 605 221 161 854 576 128 730 250 99 718 4 888 682 785 713 329 676 118 883 120 582 538 384 318 842 473 9 827 430 481 636 2 539 608 369 729 414 615 753 515 141 431 487 422 87 99 90 596 107 380 747 740 419 876 785 544 491 807 459 830 382 634 110 616 545 698 524 176 931 888 606 228 936 334 680 106 758 208 926 982 761 295 131 555 513 562 58 986 671 269 446 402 688 323 401 585 108 121 877 896 958 830 777 637 732 928 202 2 353 217 828 919 706 831 829 730 495 367 28 364 812 411 373 788 240 549 832 798 392 707 59 358 216 419 268 951 634 861 46 185 444 946 874 520 888 625 308 405 34 468 408 79 663 310 159 888 143 428 875 71 388 31 213 38 644 643 923 913 879 866 694 85 776 260 632 513 135 29 787 40 294 725 332 243 219 333 65 579 537 250 759 948 26 732 502 590 410 624 400 901 481 246 956 714 511 274 263 226 361 696 751 104 569 204 560 81 42 438 304 401 97 242 286 382 929 928 669 424 938 635 283 956 913 136 471 340 928 744 424 613 519 810 120 17 645 115 358 642 884 440 835 22 305 701 85 630 517 665 328 10 409 368 872 164 250 710 168 240 43 814 934 738 945 729 940 377 429 708 721 157 17 602 887 224 594 775 166 779 898 63 762 504 861 825 845 80 23 279 0 434 633 104 50 376 790 835 67 211 150 348 670 484 238 977 675 890 464 826 533 759 439 391 185 896 258 329 462 40 667 456 20 351 575 936
488 682 747 382 30 157 672 147 562 822 517 941 26 394 106 792 175 322 529 376 992 276 74 314 173 595 214 986 658 908 95 145 830 142 921 410 491 905 708 316 335 525 520 556 566 499 926 837 59 661 570 936 571 778 89 319 124 939 12 914 822 757 149 534 530 207 462 989 371 470 950 314 119 112 903 36 644 290 63 858 629 975 326 687 42 430 525 449 649 464 54 726 372 861 760 928 754 35 131 173 97 295 688 472 764 961 241 956 269 740 522 225 867 434 279 818 976 254 858 316 448 627 291 358 266 259 712 250 956 164 842 441 180 489 840 31 659 200 775 59 137 861 884 311 885 286 172 656 801 700 434 835 163 44 889 815 725 154 183 511 85 835 944 703 378 441 72 243 538 973 454 894 543 377 414 60 81 883 10 712 31 614 39 47 997 203 437 192 783 991 744 777 891 127 852 502 857 843 637 62 750 505 446 325 948 910 988 404 77 834 817 968 670 513 295 979 271 898 440 424 56 55 845 491 161 241 33 516 565 931 990 554 929 748 126 710 60 839 879 240 419 755 560 726 320 168 824 553 194 432 572 77 794 765 466 263 662 650 716 776 645 902 362 201 635 903 169 863 321 442 952 69 189 608 927 281 48 616 502 205 289 502 412 518 93 287 348 856 773 706 23 993 313 545 157 464 758 738 280 23 620 274 999 3 178 248 331 832 743 846 337 784 275 292 739 953 590 441 170 192 738 834 657 44 593 816 563 527 946 78 881 325 918 588 71 85 376 556 78 817 680 127 983 894 770 564 494 893 357 119 6 874 50 362 947 160 82 871 0 433 979 620 612 662 890 157 767 495 535 876 364 843 615 334 493 840 630 453 415 672 217 77 288 856 299 427 387 68 780 571 639 825 710 787 105 970 512 593 862 346 402 657 311 595 107 249 699 649 32 233 500 32 917 610 254 189 179 813 700 935 303 273 94 482 251 853 861 447 632 348 293 545 451 148 514 233 276 595 49 619 13 447 339 413 146 144 121 171 123 761 874 958 61 621 971 301 109 97 287 235 721 268 779 407 661 637 597 307 805 305 20 258 98 216 309 772 702 196 787 117 68 782 656 161 843 163 159 846 810 113 973 61 207 869 987 501 504 12 937 176 720 216 584 616 400 820 652 525 265 988 401 29 528 159 407 109 160 257 694 575 473 188 865 428 902 562 878 247 392 378 552 605 618 317 941 694 686 957 849 133 993 842 846 205 665 219 332 753 732 865 812 826 431 732 776 317 580 657 260 967 17 864 11 475 506 451 92 696 116 106 43 628 65 901 324 529 825 954 759 885 503 122 864 842 386 353 406 656 294 358 138 264 432 981 598 966 588 552 413 385 450 964 681 551 350 416 75 363 579 494 441 646 513 896 329 961 227 731 197 619 4 110 469 499 791 403 231 526 245 127 427 905 802 244 233 13 619 488 627 269 906 326 112 346 532 70 490 978 731 331 436 588 325 869 820 356 668 746 599 320 44 606 366 581 7 674 839 37 239 633 985 529 633 635 483 129 69 482 394 919 395 193 363 410 422 656 986 309 186 330 715 365 475 608 449 383 717 287 117 141 544 288 118 43 216 919 831 472 611 40 353 804 470 846 605 92 477 75 886 824 351 812 954 505 789 698 393 816 727 506 200 387 465 42 361 509 420 80 258 167 421 444 515 9 36 714 405 823 703 346 511 281 762 73 143 92 647 218 582 469 755 853 991 135 912 115 274 368 485 760 158 44 278 507 244 811 58 702 129 707 318 403 41 785 443 897 697 348 823 682 489 526 29 528 184 966 47 406 674 289 711 919 133 941 230 370 359 995 508 83 626 366 307 489 185 234 79 356 218 200 333 417 383 407 643 812 410 840 439 106 142 657 737 366 706 520 835 85 933 475 961 152 613 294 809 346 607 209 301 795 355 349 228 489 919 930 695 961 243 482 561 242 555 578 246 670 236 949 365 96 187 647 140 70 223 402 655 1 955 502 907 558 263 347 516 441 740 458 575 471 920 652 249 331 255 560 653 854 714 242 135 449 648 385 887 343 537 513 982 779 816 837 850 351 949 816 622 179 771 136 784 808 995 43 807 993 212 772 132 127 209 629 285 539 793 435 931 65 595 432 583 908 338 567 305 156 821 619 52 693 690 441 800 347 457 134 585 922 328 138 602 529 110 333 696 419 501 528 533 575 306 943 684 218 201 193 521 176 596 834 548 20 88 685 634 513 409 668 257 768 148 251 705 502 139 360 205 829 833 819 347 336 734 108 165 649 480 795 893 307 471 819 723 659 963 744 832 923 150 540 841 642 811 915 141 382 315 93 614 663 341 117 679 396 452 221 418 964 379 344 327 260 346 445 261 40 282 372 87 745 978 562 786 715 898 939 683 537 741 523 660 44 286 866 430 133 114 993 940 738 707 36 22 860 895 783 531 750 296 412 444 211 479 279 989 344 818 223 316 327 272 927 259 609 673 35 799 803 751 110 778 349 298 360 930 141 253 911 803 91 556 106 168 18 360 249 601 197 859 8 497 354 704 224 240 50 908 884 505 22 374 116 875 123 911 735 756 878 848 899 193 139 603 752 621 839 541 598 916 559 76 545 892 426 334 461 625 924 788 879 896 223 981 520 795 760 273 156 594 568 220 587 806 385 936 674 188 578 281 468 586 74 25 141 554 534 417 260 678 132 467 670 322 863 753 728 308 673 64 984 358 811 369 588 669 876 213 969 277 940 897 731 693 332 90 687 370 265 134 557 423 910 829 44 888 421 226 820 343 178 915 687 27 721 468 173 871 766 144 504 445 229 2 232 262 79 340 888 191 633 730 340 151 199 724 67 192 794 749 579 837 584 487 299 404 353 319 692 609 534 880 962 592 381 524 787 388 834 229 236 587 720 202 265 156 754 34 94 312 71 354 225 591 190 385 943 872 27 781 881 481 878 62 449 304 829 486 105 923 480 70 220 698 863 391 3 442 709 769 256 836 101 984 262 763 219 813 236 16 193 498 369 526 893 569 264 460 574 130 353 292 54 932 315 113 773 55 159 636 756 965 306 726 555 682 929 198 297 691 870 35 324 815 731 608 70 38 80 476 872 67 826 424 712 237 700 171 627 962 453 909 428 638 295 196 907 553 792 375 742 719 543 523 930 914 350 894 149 53 622 232 36 210 66 745 603 103 521 589 810 37 666 536 360 870 27 792 124 496 385 671 622 176 161 426 830 746 712 901 712 960 786 527 593 120 160 492 651 111 341 642 570 182 382 687 358 677 695 827 456 765 315 461 662 578 631 356 919 384 351 581 466 73 592 718 337 761 834 957 22 428 555 57 228 623 590 905 155 631 494 834 751 868 916 349 802 336 324 247 414 518 66 876 201 283 82 8 701 551 254 91 871 455 716 51 720 495 650 206 561 45 882 177 393 736 332 968 815 484 938 145 51 970 800 650 752 154 315 692 699 559 740 367 146 709 35 204 519 877 528 924 143 510 998 922 887 456 352 624 281 774 91 928 559 208 743 464 853 855 244 195 694 264 1 951 869 225 275 663 145 942 126 342 928 640 868 617 49 869 6 675 428 459 419 509 427 804 765 853 76 975 298 433 510 284 773 300 308 234 902 785 119 199 706 398 57 382 751 235 496 472 294 735 430 863 98 21 679 925 82 567 760 115 525 959 98 136 77 314 587 396 703 147 873 564 212 557 6 748 945 125 788 766 102 856 218 577 877 128 115 122 851 162 360 904 849 478 356 994 529 935 856 499 168 317 927 974 482 102 869 573 678 211 814 15 173 219 429 733 621 323 240 844 903 882 911 958 265 46 693 646 982 866 317 181 700 883 395 104 946 664 81 268 630 66 174 742 944 416 748 550 317 722 343 847 237 238 961 14 997 380 579 482 683 938 81 547 789 606 940 3 371 408 583 153 622 728 677 546 167 798 435 435 344 252 775 768 130 701 252 86 826 534 601 814 239 666 118 943 334 966 308 996 779 108 596 5 751 689 436 24 536 403 343 222 183 539 538 389 446 215 580 796 818 411 686 221 496 190 115 224 945 519 666 913 217 377 59 910 355 772 522 256 81 729 876 290 351 676 112 352 984 782 445 100 726 616 972 155 765 429 987 873 712 84 536 397 283 242 651 248 22 713 993 425 353 610 966 1 384 174 97 390 260 9 163 507 602 19 234 127 788 600 827 310 735 270 189 453 952 899 806 828 594 934 417 152 518 641 259 972 109 752 23 819 539 977 316 969 697 568 681 80 99 558 655 83 856 826 171 980 430 953 913 373 418 964 41 574 112 808 134 939 794 838 240 203 242 604 572 998 140 654 866 167 538 777 797 166 45 438 129 851 604 330 522 28 55 854 892 250 763 900 868 790 664 945 911 96 561 447 710 797 478 545 516 267 694 576 311 651 313 99 64 685 312 18 124 549 20 344 257 345 984 860 498 399 546 40 467 667 525 463 697 101 17 757 42 368 551 474 420 628 414 458 81 381 26 297 612 542 741 164 569 302 540 967 284 540 522
538 325 333 813 810 872 421 305 140 738 198 714 872 951 717 678 765 332 457 622 255 15 547 434 565 148 425 902 521 631 53 387 499 582 478 447 35 103 280 799 945 702 304 79 116 668 693 669 223 530 608 36 448 321 190 104 176 451 998 380 891 127 1 360 863 469 48 771 649 500 681 775 915 470 980 299 400 242 507 269 346 315 97 923 826 118 356 920 349 822 184 70 862 313 613 995 680 724 120 918 535 363 256 338 480 971 160 61 936 515 888 383 367 368 674 232 520 611 8 788 469 974 908 801 323 864 345 166 173 635 818 687 630 64 531 347 666 116 903 396 796 668 11 48 781 633 853 442 99 229 700 785 352 163 493 747 588 75 726 949 569 970 158 165 561 152 218 380 253 259 737 902 417 362 289 681 597 295 350 857 128 488 992 246 542 951 401 844 204 676 692 737 855 114 911 941 370 654 374 281 958 905 286 889 326 298 378 596 615 162 663 545 175 632 196 505 440 16 832 354 867 601 266 900 971 588 427 559 155 801 455 132 64 597 966 621 904 792 525 573 526 530 557 99 281 58 290 346 964 672 292 156 784 662 676 499 78 216 639 98 185 636 731 974 17 567 620 408 26 775 308 277 339 457 133 132 725 459 619 692 324 128 642 31 677 328 115 518 177 974 382 2 825 724 450 811 668 170 68 264 516 662 163 536 174 998 296 930 606 166 386 91 233 687 738 883 80 235 247 153 543 743 130 952 873 837 890 93 267 389 972 131 548 529 446 135 993 43 271 957 261 514 758 663 898 159 86 333 269 604 229 973 243 963 122 98 787 123 751 407 276 632 728 312 647 883 19 486 129 527 283 187 69 49 465 685 36 200 389 573 943 206 357 230 638 707 746 173 848 700 753 747 866 388 932 463 540 17 541 598 574 796 263 401 471 345 707 574 640 394 503 737 113 400 200 38 912 456 144 409 299 932 310 428 544 378 690 788 963 536 443 771 715 521 812 248 424 446 983 173 314 790 760 384 801 228 228 936 512 154 390 748 63 463 736 99 846 930 211 871 277 85 897 318 138 192 819 933 623 20 683 28 691 812 327 703 644 288 868 950 926 657 774 157 734 442 612 956 192 180 151 814 792 324 987 322 411 704 436 87 498 624 995 198 487 517 438 334 341 352 209 386 727 678 696 969 975 289 381 442 213 761 332 480 461 649 101 747 39 58 307 132 284 151 274 253 216 977 961 586 76 97 16 767 697 866 851 992 34 104 789 598 938 91 348 867 50 657 366 937 651 519 881 675 775 325 18 452 804 769 112 579 729 111 994 831 396 597 501 112 750 949 786 587 513 480 258 238 610 656 489 864 824 191 491 522 383 566 679 174 650 525 849 775 235 759 170 742 477 295 59 808 813 84 921 371 248 921 939 439 66 475 251 547 336 419 887 928 678 671 850 4 870 774 351 325 607 13 485 101 997 569 84 878 514 297 836 66 83 72 671 20 893 567 168 459 0 604 298 979 518 101 397 90 759 117 583 138 586 373 709 55 432 787 530 32 539 217 234 961 600 828 103 733 330 663 942 675 950 104 599 730 970 132 515 145 927 985 497 270 769 149 773 966 989 870 556 357 771 928 723 484 232 295 149 239 231 161 362 614 899 266 550 283 909 168 265 973 675 156 104 750 468 112 802 37 215 915 207 956 843 483 394 452 517 304 791 778 522 537 437 535 631 890 929 309 974 263 325 232 847 181 379 66 451 739 508 207 363 658 648 59 14 454 878 196 776 72 962 163 355 867 576 527 311 24 840 78 920 444 111 76 365 398 127 232 257 747 46 582 667 811 655 89 464 534 414 471 329 960 331 625 483 692 312 473 182 789 646 750 490 204 673 636 976 263 353 534 82 564 77 477 33 399 595 627 169 559 919 327 377 967 672 387 409 416 900 512 484 832 404 329 838 203 105 322 118 200 453 660 805 611 724 277 733 303 705 465 337 30 462 934 429 552 460 559 458 348 901 78 315 772 295 687 108 790 459 802 933 185 772 886 991 92 621 562 523 186 719 857 721 903 172 223 12 609 559 4 368 669 435 414 582 504 519 887 835 554 864 436 820 836 141 325 165 587 419 317 777 266 682 818 533 974 98 214 131 684 735 392 262 926 879 210 358 636 882 606 125 587 585 948 935 345 10 838 889 198 808 819 6 567 90 761 44 922 571 491 860 609 702 826 959 709 568 909 633 497 259 92 956 782 641 373 137 928 816 760 42 776 145 428 117 226 5 534 186 380 716 594 371 272 928 120 767 526 658 41 601 345 441 318 475 70 254 233 179 514 494 657 906 935 244 43 322 202 564 464 957 532 670 165 596 787 139 880 159 981 240 785 4 330 575 60 91 529 877 490 364 824 75 513 246 302 167 924 741 153 627 515 748 819 187 278 38 929 407 130 62 655 577 799 9 438 545 987 941 195 373 370 164 577 587 692 439 426 135 992 124 854 687 72 199 561 567 225 238 59 20 371 119 824 320 430 662 86 656 483 2 392 208 438 625 494 152 59 527 679 406 842 917 475 340 597 905 191 799 743 260 106 752 490 874 142 981 448 554 217 978 281 764 302 973 198 92 241 224 963 779 275 147 877 865 801 896 863 534 141 914 27 250 110 25 983 839 403 632 112 306 728 162 117 923 168 665 485 602 40 13 875 827 442 415 435 684 806 236 518 822 900 701 992 803 864 603 662 529 886 287 848 282 988 907 941 297 219 369 806 573 830 412 809 423 696 210 438 197 757 55 384 578 292 570 352 953 543 948 871 834 498 566 635 844 629 354 543 749 339 536 988 757 946 342 476 686 209 710 801 22 932 967 163 589 543 100 102 245 45 985 288 762 388 842 667 335 628 761 897 212 646 302 208 88 292 95 899 466 850 885 934 166 150 829 503 79 946 403 500 551 410 807 296 999 576 85 562 319 841 239 555 500 983 73 990 372 870 183 435 15 776 629 649 694 11 895 753 495 890 252 724 392 671 560 5 270 227 770 476 739 77 380 331 317 627 328 279 572 824 405 884 334 272 558 490 96 394 361 336 191 627 221 946 171 108 754 125 833 729 40 819 45 400 422 479 828 558 954 383 237 858 852 196 157 244 58 894 856 837 732 954 395 498 704 527 910 609 549 680 359 264 657 321 492 738 806 518 782 118 291 640 859 637 562 770 449 731 72 639 416 259 590 639 986 867 653 86 580 928 479 851 854 946 794 376 626 93 454 518 502 766 49 844 695 601 504 35 937 865 628 630 884 22 618 428 664 259 153 242 107 536 977 670 219 790 463 156 643 1000 913 910 798 643 800 702 555 415 452 870 624 946 242 399 375 550 431 841 528 462 883 93 661 402 982 662 699 247 708 207 720 133 815 324 189 289 817 865 227 471 148 411 264 690 659 100 821 28 225 514 922 817 338 1 93 695 830 155 54 642 343 242 3 644 713 527 698 286 793 302 456 730 546 711 592 383 617 207 594 823 969 16 61 856 952 730 410 358 426 786 442 99 509 506 785 644 894 197 845 717 241 376 797 905 924 57 837 12 110 819 756 321 222 1 722 96 121 689 195 242 418 250 811 487 916 55 387 679 230 597 193 67 965 259 384 795 880 935 249 254 43 547 37 866 7 618 467 918 301 41 433 881 188 482 81 51 67 166 984 590 273 966 918 68 123 880 552 146 444 680 134 178 537 225 869 338 768 571 524 229 470 301 194 629 780 496 428 610 316 912 275 304 408 549 979 582 57 577 712 117 23 859 214 148 934 559 385 466 511 90 944 714 143 775 930 462 949 715 220 698 272 943 447 278 591 33 318 836 146 234 203 158 305 477 309 553 841 408 506 459 474 389 303 890 434 417 398 37 711 953 714 111 689 999 652 282 482 674 755 339 951 349 52 604 21 558 563 716 831 111 226 293 988 236 161 497 391 551 703 225 413 64 636 757 510 281 857 898 481 924 496 816 876 68 946 729 685 668 637 628 71 622 614 656 609 420 278 612 402 50 622 84 823 544 89 417 955 289 931 976 313 735 472 286 29 818 747 405 344 613 706 483 201 143 809 413 74 884 126 648 150 950 87 935 553 23 968 287 940 536 28 388 783 530 473 283 598 369 814 208 790 65 505 744 445 37 132 580 32 827 730 520 180 196 740 649 154 362 109 156 31 985 604 575 388 234 795 924 581 445 788 11 94 724 902 525 300 994 202 871 217 951 360 865 114 807 532 667 892 585 654 205 875 392 579 937 611 855 742 651 593 766 990 782 142 975 181 720 925 402 27 196 65 814 41 208 285 153 102 957 744 347 51 45 30 21 393 963 47 687 634 959 24 425 288 42 766 463 584 861 430 670 996 310 476 335 178 801 616 966 886 137 399 413 718 410 293 252 605 924 660 279 206 187 321 750 947 167 420 10 136 577 669 233 861 796 745 841 743 161 635 160 763 382 960 742 871 24 488 328 56 79 376 616 778 604 279 562 688 294 156 489 60 664 347 662 294 656 106 682 645 533 268 648 858 173 205 101 70 739 486 546
971 563 518 503 540 271 632 350 519 120 673 936 866 334 517 622 606 744 890 224 969 328 108 898 181 567 816 280 445 520 599 509 114 928 860 914 136 600 740 245 513 764 623 126 899 937 190 61 423 671 496 379 140 343 959 624 98 844 24 614 821 587 9 468 223 968 213 361 862 179 199 225 853 596 949 955 58 732 822 989 898 180 266 984 992 863 907 493 754 308 134 677 361 665 900 346 45 835 359 970 972 693 393 885 806 695 397 588 204 716 309 8 669 560 572 790 497 293 739 307 755 601 52 235 726 879 240 752 728 816 23 27 879 531 914 732 215 271 824 744 42 198 101 674 189 987 292 851 784 572 293 101 93 658 151 728 358 473 865 585 964 473 429 403 775 848 422 943 567 899 487 613 345 575 881 59 340 166 276 63 819 577 588 940 905 152 777 161 7 611 781 352 378 559 320 136 647 787 887 945 272 173 438 330 256 329 888 80 203 370 772 935 321 865 473 260 823 484 424 846 374 369 714 679 897 433 983 865 40 150 924 174 913 285 105 294 709 459 244 611 158 919 576 354 64 193 792 112 479 165 71 188 704 834 928 217 583 913 291 188 416 294 974 415 741 83 103 662 352 153 802 997 460 45 441 655 202 124 794 977 489 662 901 546 955 512 147 400 174 270 625 24 191 729 154 518 484 288 807 834 636 839 721 58 334 597 88 220 161 799 111 722 613 349 217 279 149 344 596 327 628 977 526 523 976 386 43 111 433 820 658 672 785 241 232 355 325 392 353 111 747 408 268 909 144 668 661 546 206 231 996 104 746 611 237 332 74 615 985 508 472 584 871 790 463 308 57 420 380 509 443 887 220 553 626 750 62 363 523 712 799 754 591 222 442 740 313 737 538 842 323 223 876 764 499 27 565 269 688 352 641 278 801 299 26 200 793 518 722 339 166 696 895 669 782 227 893 109 453 89 95 378 357 851 773 817 649 134 798 841 245 127 990 419 261 641 717 178 926 465 834 52 214 80 584 788 737 690 757 454 494 915 299 122 761 331 435 672 718 788 248 834 646 286 651 28 176 592 727 226 81 632 153 662 958 880 61 300 713 21 678 160 132 996 485 56 96 112 4 904 604 853 469 919 828 190 539 475 67 141 705 893 228 798 109 914 131 422 535 201 210 183 577 211 182 187 368 951 164 886 638 963 532 991 994 940 680 242 528 878 579 712 464 761 512 245 392 161 373 639 482 240 243 930 315 215 930 943 829 91 554 46 796 408 241 80 600 317 910 21 201 480 681 687 745 304 690 921 86 195 615 732 59 165 605 433 536 334 520 631 390 387 183 76 82 193 622 839 934 406 277 488 854 168 260 849 902 72 552 636 285 313 184 569 38 38 764 502 412 584 560 648 456 625 760 89 619 493 200 107 159 869 906 47 869 927 288 939 882 238 872 455 521 858 483 414 36 390 984 404 281 396 75 26 931 771 448 177 351 926 139 881 372 877 699 420 403 670 467 742 653 133 198 702 391 721 303 154 336 57 827 588 590 525 873 522 679 805 533 502 749 132 246 169 963 187 492 26 694 668 316 878 34 379 962 356 977 644 264 778 273 405 53 203 130 849 611 712 418 507 845 867 404 623 87 33 836 340 711 986 375 707 571 555 195 147 771 681 511 213 48 205 1 238 342 194 106 243 234 793 90 74 825 961 104 408 763 175 480 76 973 40 366 699 124 162 110 626 254 602 506 380 419 754 17 480 885 204 921 945 542 253 305 439 79 739 700 519 16 642 69 728 555 838 989 764 133 244 575 606 138 681 826 697 922 143 667 209 0 442 367 117 516 290 389 854 880 28 889 21 731 145 929 716 991 902 434 232 414 29 118 289 768 344 355 62 857 370 50 403 301 545 788 272 750 142 70 755 965 663 188 802 382 289 883 420 385 316 411 69 346 189 818 146 762 937 842 234 524 235 515 661 797 602 83 537 170 455 578 252 861 629 618 479 56 114 327 366 800 592 710 174 637 50 63 427 870 415 630 22 410 96 471 593 212 607 952 393 94 477 815 20 692 338 684 797 756 554 703 845 662 271 117 186 547 675 41 171 33 949 295 387 173 382 657 782 608 988 481 617 408 214 634 223 998 144 257 251 29 823 65 894 676 154 221 602 765 725 454 436 975 557 564 753 287 230 582 735 270 274 573 49 148 520 980 916 986 169 666 610 233 944 779 926 820 613 78 878 920 856 932 812 610 930 852 864 953 452 439 417 766 461 723 170 46 250 693 877 645 392 569 956 18 331 290 9 867 816 30 752 31 770 504 432 171 189 27 337 812 224 774 329 522 294 102 812 150 978 923 344 211 863 298 847 178 848 624 668 302 448 73 463 19 594 644 587 549 891 283 550 300 457 112 410 235 801 809 208 633 471 129 297 39 73 856 294 545 884 396 371 440 382 612 484 127 518 60 171 362 572 169 541 262 700 286 634 99 359 68 486 187 759 997 765 250 992 364 264 236 349 376 306 629 838 616 359 22 236 501 459 559 580 165 695 939 96 354 140 452 140 878 159 925 961 119 271 810 24 326 701 156 12 446 407 832 144 938 265 510 787 322 641 162 781 97 334 948 388 961 254 729 761 933 539 751 923 294 541 137 169 995 951 849 717 475 189 586 201 193 315 218 378 402 64 758 818 839 761 601 677 6 188 331 810 28 802 562 764 488 763 20 56 609 166 531 279 838 418 163 602 689 852 344 335 502 502 979 349 831 842 115 772 425 634 663 416 874 110 855 282 476 405 172 886 251 818 602 457 551 801 988 94 734 182 51 816 84 694 37 680 430 48 379 166 614 245 444 951 384 622 946 84 805 9 987 725 25 716 431 42 570 567 349 223 306 265 72 661 451 534 459 311 840 540 780 305 730 897 11 40 197 756 738 609 128 586 432 433 951 189 80 936 892 697 525 417 222 70 627 11 597 738 468 731 274 326 668 141 486 100 247 886 643 935 35 742 936 709 44 276 884 996 461 849 116 979 837 605 967 220 436 153 92 709 530 159 903 184 216 23 791 376 462 60 495 769 927 842 789 334 238 673 279 698 954 76 732 993 864 918 505 341 514 965 631 174 707 750 769 337 157 703 695 516 553 613 317 673 227 693 15 11 672 625 966 696 682 320 683 257 716 966 640 857 724 239 339 735 940 74 145 683 406 738 311 411 2 498 252 936 691 203 426 359 395 583 253 71 919 458 122 710 275 313 587 640 265 564 319 231 409 806 671 565 589 879 742 298 405 350 736 56 719 85 400 239 333 702 296 614 437 498 465 166 8 104 548 867 417 523 14 520 858 483 428 880 702 221 527 21 259 228 592 879 12 951 225 599 123 17 529 431 113 502 167 260 753 590 229 170 566 803 942 449 490 342 249 412 258 626 226 193 908 151 388 567 706 746 715 189 348 602 120 137 850 852 370 901 177 269 126 975 790 282 937 701 503 423 847 579 447 669 585 147 491 624 543 360 450 106 493 372 947 530 458 438 956 859 10 662 32 912 595 649 557 758 776 904 720 682 152 956 328 388 91 870 677 34 981 651 635 264 135 393 470 782 804 542 356 337 143 131 180 674 350 521 179 478 427 256 280 465 868 184 875 973 381 928 656 408 970 344 917 817 107 336 642 175 563 537 5 134 289 793 208 133 329 751 477 281 859 488 561 719 752 504 175 488 982 492 196 124 833 232 185 371 125 247 141 616 242 776 387 294 652 315 945 995 950 933 744 773 617 966 894 502 13 932 415 347 407 384 786 649 957 323 54 222 324 353 574 611 47 803 708 754 100 952 808 551 725 289 935 432 650 646 787 16 943 84 968 603 541 184 851 961 269 305 413 344 330 51 207 811 743 51 767 39 558 34 846 20 918 414 544 826 537 827 155 40 239 794 993 865 194 249 830 79 841 980 886 247 3 754 546 883 160 904 341 932 803 223 498 100 843 347 912 344 593 516 455 41 347 685 282 489 911 814 759 405 639 188 267 465 941 561 811 356 224 107 665 120 735 484 697 57 168 521 598 833 312 548 891 358 278 454 478 883 620 436 335 326 877 185 778 198 795 446 685 810 550 772 813 776 307 156 89 422 712 625 944 172 915 943 999 111 192 718 66 957 343 481 844 588 848 651 594 212 814 566 580 158 648 324 654 508 904 92 386 150 909 194 835 934 369 355 686 865 219 477 398 38 783 431 49 882 817 612 371 873 186 843 466 396 500 92 863 25 674 528 507 562 770 742 338 775 363 892 318 518 916 347 696 404 534 29 655 586 85 955 304 796 383 508 960 742 581 707 457 976 607 302 284 334 399 141 568 446 394 477 474 39 297 137 603 638 556 254 660 151 209 754 337 763 664 620 621 318 748 627 675 109 365 498 670 956 698 568 263 543 733 149 701 481 21 280 146 178 377 799 360 251 509 64 421 373 687 544 308 47 420 52 896 351 77 71 230 999 55 510 310 851 401 399 205 860 978 96 76 694 449 637 142 64 659 262 255 417 231 597 271 795 332 829 508 117 121 716 314 200
615 801 92 831 897 127 939 60 506 834 130 18 113 923 286 466 349 37 954 724 20 54 873 341 759 873 367 846 725 291 544 227 464 376 563 787 315 379 122 995 472 790 430 884 822 598 706 427 260 158 363 845 684 746 531 176 444 455 87 992 189 938 60 898 802 117 751 12 534 79 289 3 687 700 744 465 149 636 112 341 304 272 211 187 74 659 399 365 501 112 276 377 120 165 24 896 65 928 663 265 173 47 698 72 497 662 86 905 665 64 455 234 258 836 670 788 660 430 602 144 150 12 775 384 348 961 902 286 250 626 473 728 238 55 832 611 339 42 856 43 187 655 198 454 944 267 598 776 109 25 790 810 114 468 926 715 191 218 715 400 899 242 702 353 983 365 609 992 239 299 425 660 658 581 853 723 831 701 22 787 988 775 4 823 799 664 642 434 179 876 903 456 483 50 942 705 407 397 138 424 570 57 91 523 904 455 55 875 246 931 766 189 382 253 228 273 583 937 202 649 199 661 860 656 338 514 323 447 319 915 561 750 327 636 190 935 887 545 888 40 195 429 297 589 140 688 549 378 428 151 554 761 738 824 442 892 432 650 573 281 451 555 993 684 508 636 884 614 475 320 813 526 448 316 784 952 711 516 39 485 512 444 641 311 612 227 484 860 362 644 516 887 597 899 921 582 188 938 868 967 530 657 776 294 842 911 45 886 402 997 528 100 960 646 616 186 683 9 96 605 726 686 118 686 499 799 47 222 547 663 879 560 981 408 940 436 478 113 446 916 152 624 945 130 848 375 667 696 7 231 578 872 357 867 95 982 701 467 299 565 0 459 269 583 486 49 991 282 215 833 833 274 741 482 132 642 98 256 69 201 630 210 176 937 3 562 204 627 672 900 340 159 479 62 685 332 318 296 653 985 322 991 984 422 43 983 234 181 621 808 503 649 71 286 439 120 625 740 770 798 389 166 877 14 789 42 933 148 155 588 521 830 976 629 243 189 335 147 540 679 986 649 235 281 588 855 824 658 794 513 582 901 329 109 546 693 526 126 317 87 883 487 193 329 374 762 772 288 293 155 344 930 333 931 510 150 213 243 517 832 124 467 682 645 928 895 925 918 869 275 666 330 469 446 81 878 504 80 836 884 847 20 982 887 805 270 99 895 438 997 282 389 592 681 311 390 567 712 671 644 410 242 513 396 973 975 600 768 913 206 827 295 115 482 49 723 77 619 125 602 958 899 721 916 560 635 135 910 137 108 34 56 18 251 912 260 761 12 764 936 816 822 999 505 569 25 460 591 443 730 147 591 695 792 102 206 301 668 180 436 718 456 545 887 676 254 151 504 378 12 591 50 502 543 699 664 283 127 305 158 645 100 201 482 48 817 745 632 272 2 953 309 225 504 67 97 801 333 63 743 807 194 937 399 111 10 80 34 980 382 707 555 532 553 978 356 200 587 105 82 781 246 871 817 946 80 371 746 881 223 859 359 845 467 413 970 437 280 226 910 854 229 838 271 696 826 221 802 947 970 184 375 606 922 893 294 463 270 325 140 730 365 56 223 674 235 368 415 712 497 669 970 914 487 603 781 716 39 965 131 562 459 668 403 865 85 354 531 233 726 62 617 146 112 520 725 874 199 493 854 975 526 30 53 380 322 870 297 907 729 692 709 952 553 181 327 941 128 231 238 522 468 94 589 821 944 257 319 218 164 398 907 386 751 495 469 527 913 628 883 279 665 208 760 172 707 482 29 756 731 629 237 635 101 33 17 254 285 267 845 433 37 890 921 72 381 336 665 967 720 44 616 174 390 906 200 331 747 14 378 88 728 458 367 622 309 247 361 829 296 212 420 207 216 171 33 405 48 614 639 951 942 309 513 13 714 148 38 787 560 571 726 977 213 535 611 134 273 924 934 594 226 417 468 797 937 644 54 326 625 280 343 558 957 529 561 551 940 346 655 268 876 273 165 523 621 735 111 480 693 449 475 205 299 957 898 494 964 950 315 154 56 693 229 647 875 341 66 128 614 343 202 252 373 9 129 565 599 673 610 487 406 488 643 987 716 878 365 936 926 6 290 70 413 324 889 353 764 236 335 793 64 1 149 334 807 441 492 900 901 652 25 862 768 646 392 806 213 840 620 803 291 194 454 241 690 298 529 909 164 210 394 11 578 373 863 876 447 415 202 287 877 314 932 800 303 490 492 548 230 966 581 35 176 580 818 129 639 16 277 10 873 394 222 956 604 564 591 882 232 737 507 59 666 885 665 471 802 866 267 694 608 197 31 427 186 743 407 274 307 717 673 426 374 791 846 825 408 657 979 788 281 411 4 85 739 52 807 511 826 136 910 664 148 724 624 159 436 121 640 796 225 391 149 320 127 142 315 312 214 587 265 291 469 774 454 414 881 823 971 216 654 918 64 223 314 734 455 160 692 337 248 927 575 575 32 992 915 28 609 713 854 742 24 50 152 40 229 590 628 166 325 989 594 970 252 604 243 106 402 435 774 611 993 385 919 153 215 932 876 76 825 131 793 889 918 101 263 281 993 206 885 605 780 32 170 36 124 722 790 677 983 557 254 678 310 307 330 828 178 525 720 29 87 25 296 610 202 261 887 277 471 749 805 515 692 919 619 422 482 752 510 133 510 632 513 581 705 100 727 507 886 224 395 733 29 485 490 251 259 217 772 915 744 15 652 64 142 810 97 306 754 910 41 459 164 585 923 985 692 748 759 971 483 867 226 468 469 116 160 156 806 42 91 90 31 491 26 839 375 300 521 328 733 294 689 434 785 58 114 41 324 595 596 5 47 332 520 376 738 278 732 773 219 498 120 593 991 968 48 12 591 539 927 262 167 19 86 395 810 255 848 949 752 167 924 626 984 618 643 731 551 633 676 214 256 767 328 53 913 835 422 361 579 920 784 263 528 959 480 969 518 837 188 651 61 450 577 347 716 165 439 627 237 192 171 452 460 818 198 492 73 423 142 264 690 168 449 461 438 586 785 994 956 536 921 220 613 639 195 489 995 519 304 82 471 266 168 542 404 457 217 637 17 661 111 453 802 355 836 577 184 943 800 127 866 808 884 466 98 158 411 310 659 23 916 284 433 556 715 270 288 769 163 855 772 31 274 961 755 412 329 601 515 990 222 576 295 538 521 654 359 686 849 607 418 690 830 880 635 290 870 659 405 379 322 895 923 406 703 917 834 514 818 21 280 505 972 408 921 219 629 533 997 963 765 777 422 222 451 923 138 377 305 285 875 54 522 509 194 392 351 416 990 812 356 170 899 481 273 57 462 771 956 537 249 938 465 568 311 275 887 929 671 804 996 834 152 886 952 675 291 429 27 37 237 864 932 739 309 375 960 753 510 863 652 736 596 145 717 688 27 177 280 351 677 467 944 245 594 638 864 196 249 141 675 655 143 723 174 248 129 727 903 995 447 765 408 393 969 750 481 107 864 445 201 321 334 782 613 97 200 89 863 401 853 779 975 798 753 778 319 93 690 892 56 356 14 103 228 916 593 974 477 75 85 83 831 541 437 462 532 358 241 809 176 608 619 691 280 186 803 814 451 316 370 681 347 440 388 46 214 500 377 61 955 390 113 66 671 345 212 934 589 846 627 352 522 240 189 229 798 139 249 387 87 826 963 559 737 84 429 623 282 242 914 38 250 409 569 73 684 259 526 555 321 518 84 729 215 237 325 366 275 230 228 861 711 817 25 589 154 296 665 844 908 162 574 746 28 931 164 962 36 383 150 719 537 454 82 922 461 740 926 295 773 679 697 709 48 795 405 369 326 227 518 253 657 27 825 620 208 901 9 649 211 209 837 123 100 8 150 496 409 183 491 456 471 700 400 680 543 979 802 350 223 524 731 265 166 850 652 476 112 648 230 763 542 894 287 364 876 579 356 330 6 948 782 662 185 144 942 126 559 705 707 857 643 51 326 421 38 849 883 732 187 996 698 359 368 404 750 656 352 360 932 898 161 964 49 342 826 418 842 636 877 819 290 117 870 552 414 465 927 302 759 370 602 613 108 2 663 431 820 308 546 203 555 119 790 477 319 400 99 972 842 104 174 474 601 447 293 543 889 760 893 631 116 424 446 708 617 998 112 783 172 703 569 169 737 757 283 143 187 164 526 292 606 841 478 762 388 891 555 955 966 935 436 758 851 754 736 643 649 566 77 161 80 768 839 303 204 110 843 574 718 747 690 619 803 403 58 596 324 858 751 271 786 640 713 384 960 79 151 178 713 256 669 470 291 634 116 997 458 780 588 851 197 820 368 852 200 17 670 365 365 572 154 786 454 792 24 584 108 811 668 872 312 232 227 419 815 728 232 397 610 175 865 244 392 288 880 157 140 436 856 755 192 249 573 78 950 182 390 720 563 704 616 313 262 26 380 896 719 785 836 550 227 624 960 710 10 617 60 875 453 553 866 843 360 697 656 381 83 388 944 905 446 372 883 108 488 650 709 163 606 714 336 911 554 599 68 185 663 930 539 68 481 815 906 689 904 830 924 420 129 396 17 908 840
733 741 958 172 176 153 631 813 949 453 863 951 215 826 420 248 525 997 533 487 905 628 225 401 221 232 499 800 283 239 855 821 342 640 514 242 133 438 586 184 49 203 945 488 130 566 946 648 909 405 205 190 192 797 773 424 908 814 378 734 304 638 581 421 58 932 873 535 764 785 88 921 899 475 665 387 891 814 850 673 933 505 432 284 330 354 991 629 683 495 220 242 17 186 995 556 743 105 312 715 303 988 794 834 767 694 717 760 999 334 488 959 444 154 262 695 560 742 918 828 877 609 800 346 293 776 569 765 883 367 649 900 81 782 612 157 892 947 102 923 880 161 21 795 923 770 75 943 466 966 338 552 670 367 517 725 7 12 356 297 979 400 97 904 73 466 735 231 774 196 76 757 165 590 309 792 227 608 996 729 294 583 516 969 418 1 197 177 834 156 367 395 258 819 219 309 310 221 721 464 553 240 847 67 181 655 361 760 937 485 886 940 38 638 350 468 402 846 341 404 822 74 729 222 179 642 633 123 960 636 493 587 536 817 92 259 524 274 131 542 712 313 206 710 391 502 64 35 159 544 379 966 709 549 331 844 820 4 65 600 704 107 928 891 37 46 625 350 129 219 455 341 577 886 786 679 264 932 911 855 87 247 779 541 746 832 449 224 619 771 149 346 848 974 739 179 593 169 697 768 138 143 544 511 941 682 713 324 673 237 503 348 532 612 652 542 580 872 235 709 678 942 893 224 642 890 982 116 150 874 210 416 52 554 106 678 212 88 576 796 919 510 605 213 238 303 939 689 305 873 244 364 994 190 257 160 917 628 566 658 128 441 121 502 679 704 924 486 889 503 862 958 528 954 318 179 808 368 111 517 364 1000 180 416 549 92 4 329 970 16 482 591 143 223 894 695 109 599 535 887 71 120 107 648 582 718 451 465 825 673 99 831 638 385 881 44 895 913 818 177 83 426 439 677 874 540 675 505 394 722 611 710 419 596 579 392 854 384 396 785 369 49 851 646 861 946 653 514 710 852 509 199 278 271 45 103 546 785 914 493 922 703 589 412 397 475 647 13 484 986 655 583 725 953 706 593 809 621 718 229 687 862 898 82 965 956 72 127 200 230 527 535 519 505 182 324 424 900 22 926 414 202 119 716 530 561 896 974 190 641 136 23 302 232 400 231 386 405 78 736 144 156 345 86 507 77 328 257 856 834 748 873 242 749 606 948 39 635 405 651 492 273 538 563 407 626 43 997 316 710 435 396 956 508 204 106 434 632 584 413 819 413 695 365 456 94 425 864 596 614 376 992 676 378 550 787 722 788 42 395 693 68 807 703 539 333 548 472 410 606 300 538 784 268 723 103 760 938 290 155 926 324 768 523 947 192 728 289 327 832 284 200 690 116 906 945 513 449 62 807 462 300 968 891 357 145 142 775 547 695 781 248 686 532 821 586 987 376 14 353 8 494 433 945 63 746 388 351 353 127 816 813 817 125 35 450 812 171 169 947 66 7 989 688 688 607 281 995 481 447 193 133 120 158 864 629 401 154 51 545 27 57 436 345 236 344 496 579 888 989 585 234 568 112 901 560 273 821 340 285 18 896 826 263 67 800 827 956 487 177 929 748 5 438 910 665 796 519 85 207 301 101 639 353 337 695 108 800 153 776 828 488 351 593 31 458 483 718 243 266 778 228 831 137 489 528 485 581 480 160 33 705 366 900 93 49 208 847 53 364 622 319 595 960 698 69 299 104 203 648 537 464 195 583 40 667 744 79 6 322 124 584 234 203 426 412 183 438 471 502 100 959 954 555 189 461 44 338 453 851 458 389 10 786 441 734 0 700 935 867 614 926 849 786 390 481 841 283 185 136 15 527 168 73 736 845 36 981 112 92 520 511 246 423 950 441 343 399 882 159 824 933 570 210 765 467 375 284 472 660 57 516 173 495 957 743 389 325 615 751 28 200 689 102 80 511 213 602 534 293 943 503 951 677 657 210 830 519 772 983 963 159 565 3 196 340 110 635 719 620 502 305 296 25 164 570 953 348 202 307 555 276 775 757 757 780 788 189 145 4 770 108 229 179 461 209 912 472 501 311 641 113 842 898 321 772 237 261 266 224 564 124 759 915 731 196 372 434 261 499 740 822 790 638 598 66 505 182 562 930 322 925 162 654 750 679 457 951 973 339 913 330 609 691 921 468 602 856 603 344 976 313 521 800 440 800 473 875 795 464 643 916 940 768 118 620 726 753 26 477 567 141 753 75 157 246 823 597 792 50 672 159 171 21 184 640 997 964 661 512 798 550 324 804 446 867 833 905 218 989 944 562 574 911 265 484 879 963 575 82 430 668 573 710 427 295 572 851 608 404 623 617 590 709 289 327 295 360 708 712 127 545 804 380 392 323 329 133 380 674 897 679 738 82 858 454 875 414 799 476 656 372 648 751 771 517 727 152 872 722 601 641 141 204 691 583 835 986 974 479 763 841 429 58 916 174 12 777 495 118 34 800 211 676 326 81 460 404 559 149 333 154 988 419 381 294 377 144 249 297 685 850 498 262 829 446 188 227 384 189 491 175 158 708 271 929 370 745 959 465 339 649 966 509 25 328 749 67 815 730 961 400 170 191 2 888 981 904 511 474 715 453 607 672 98 964 500 276 474 535 148 354 91 674 964 355 469 224 526 203 777 931 245 940 412 134 761 541 975 196 408 38 843 472 251 863 404 476 373 968 177 635 871 861 320 603 174 80 476 276 613 356 368 102 382 173 69 536 667 604 543 335 272 250 931 518 701 722 890 2 241 648 666 382 344 897 352 10 125 710 637 212 317 165 591 961 902 248 11 228 600 67 983 390 286 9 24 985 137 24 628 121 307 814 802 521 207 101 442 978 839 200 152 16 393 260 115 816 277 565 742 21 101 713 754 957 465 932 194 705 399 856 282 638 515 708 360 403 90 751 355 81 464 544 346 273 588 903 523 215 447 864 618 154 306 749 805 25 962 799 776 790 70 279 332 62 191 357 319 558 421 205 756 642 551 161 198 216 497 686 334 475 510 4 403 955 96 220 68 973 387 612 178 153 674 213 630 622 233 459 629 346 769 655 259 283 745 180 175 165 658 919 276 184 925 762 298 490 54 205 288 431 707 477 640 779 325 440 554 112 699 698 117 208 297 770 664 423 248 701 952 745 223 599 139 68 563 670 445 542 545 831 662 51 806 69 930 491 187 446 980 619 409 715 122 567 993 557 852 284 459 454 140 460 782 198 646 313 443 937 867 481 3 353 866 310 61 198 811 242 998 182 542 707 406 41 571 665 857 182 260 518 226 170 915 78 475 315 654 814 41 542 813 226 836 800 522 699 755 91 865 529 437 214 660 764 787 614 845 726 702 141 904 608 506 451 452 216 680 731 621 414 884 680 349 242 256 556 269 776 348 23 104 801 720 702 752 922 659 542 846 38 413 335 840 705 494 804 311 523 224 341 992 734 681 922 160 274 82 74 668 721 632 11 932 345 803 99 250 242 135 26 604 474 132 467 19 827 247 143 60 735 29 304 23 546 347 221 154 363 156 930 231 403 518 875 232 979 531 459 363 633 13 116 1 539 942 824 94 733 984 22 977 773 634 826 228 519 557 244 123 316 423 809 644 73 741 536 365 806 696 806 20 20 617 449 287 200 374 83 837 650 50 140 907 844 48 882 512 226 267 514 878 886 724 639 428 865 470 694 395 716 552 242 151 478 620 257 16 51 758 365 55 990 490 196 163 918 477 86 335 70 478 185 201 58 314 65 650 983 411 39 597 61 209 854 463 660 279 24 558 116 59 658 948 743 467 56 651 452 252 973 253 913 732 772 114 872 711 159 468 640 838 85 900 9 885 687 415 474 791 864 592 788 166 162 240 160 876 307 682 516 214 964 870 390 716 653 684 257 292 991 79 455 323 547 751 601 780 485 529 390 594 59 239 810 801 547 450 807 561 327 105 41 541 444 222 955 671 663 694 285 32 182 383 307 624 691 116 837 285 174 398 99 134 860 990 488 703 251 268 112 789 550 217 635 155 457 199 444 599 365 263 980 860 189 627 702 610 896 978 342 972 952 359 159 626 774 172 325 161 250 934 606 291 995 416 377 969 756 275 334 358 839 692 32 486 81 783 141 95 532 635 220 730 938 920 965 308 643 797 652 508 573 762 120 705 186 967 821 86 761 616 484 274 67 747 65 955 505 56 830 230 123 853 96 46 554 714 578 936 85 737 467 832 83 362 617 859 259 315 912 422 48 417 43 903 840 448 998 814 67 734 76 479 69 167 674 255 152 887 59 986 423 216 907 583 890 74 269 869 97 810 664 454 807 556 169 927 940 971 810 578 358 84 108 636 423 766 428 77 336 371 212 504 380 280 38 126 922 186 506 938 208 146 104 113 701 663 97 677 918 785 860 354 912 103 3 431 114 587 388 540 627 645 74 9 773 30 523 147 32 868 483 385 834 700 439 438 352 270 511 336 995 793 684 985 552 89 76 669 465 844 828 313 374 254 921 47 982
276 730 111 219 377 526 97 912 259 111 71 343 83 345 354 349 875 427 582 364 989 277 470 526 699 981 574 320 675 757 187 345 219 350 991 274 640 311 773 359 56 167 96 16 805 131 860 414 996 747 275 451 823 642 288 988 466 519 150 296 669 620 682 129 605 173 576 499 999 922 292 175 697 888 683 794 66 330 395 665 487 370 197 419 845 624 432 165 385 321 538 35 47 465 129 735 246 617 771 396 128 115 318 452 9 235 776 170 166 169 818 360 82 194 203 219 962 675 494 92 159 862 93 225 6 562 954 519 483 329 621 141 549 824 67 928 175 975 798 233 559 6 602 149 540 276 157 697 348 111 255 867 498 237 821 759 303 458 404 595 831 336 228 643 273 317 670 189 879 79 178 19 526 156 777 844 286 383 775 20 92 465 852 238 212 519 692 253 544 30 2 86 434 76 455 93 695 406 355 471 794 401 511 177 588 329 548 535 601 36 254 267 372 486 568 381 988 508 890 145 207 210 779 985 537 374 515 537 614 207 114 295 693 543 885 47 738 305 645 128 953 636 530 635 233 209 249 285 456 749 481 618 464 260 562 224 209 816 700 943 478 350 745 641 802 81 457 213 940 944 631 553 651 223 948 572 577 569 145 623 567 698 874 549 151 584 164 341 547 848 504 660 406 55 993 278 922 648 359 841 622 459 409 406 967 278 227 499 741 304 153 766 231 804 260 714 269 666 339 410 720 457 707 215 628 750 448 897 872 875 503 714 220 502 439 577 30 673 747 215 132 540 811 948 664 915 115 935 278 134 345 34 753 307 21 38 241 543 313 509 237 924 293 934 393 887 51 331 729 928 460 344 437 840 774 268 687 937 206 394 407 337 581 816 820 669 619 193 787 784 615 435 74 900 970 84 221 552 383 817 589 749 916 146 529 579 649 744 224 820 833 450 551 40 554 366 770 456 557 333 333 333 15 368 743 514 657 538 99 424 679 987 147 152 225 374 468 143 667 979 391 678 561 637 882 911 91 70 25 718 167 450 495 842 94 644 973 735 527 742 990 762 656 78 160 73 55 641 338 514 476 928 402 280 216 978 117 531 786 683 316 870 994 804 905 11 471 219 844 939 420 776 201 179 696 882 914 520 36 225 358 335 941 824 251 146 323 912 864 656 826 312 841 17 362 420 247 238 29 768 851 240 397 109 715 303 490 308 586 447 371 94 760 413 591 279 308 779 215 437 678 275 436 991 809 936 968 312 593 39 81 691 772 885 711 461 734 995 755 396 920 877 253 629 783 710 634 702 369 614 373 911 180 272 262 986 832 418 585 925 68 194 698 953 926 323 353 805 949 459 848 295 27 660 677 910 195 832 808 217 646 26 299 973 858 803 513 980 266 489 177 43 735 396 727 956 584 243 793 292 523 941 95 61 101 595 998 455 915 718 258 306 459 712 708 917 12 449 109 744 189 565 792 32 902 481 957 581 14 21 909 257 982 323 79 275 686 667 552 550 506 63 959 715 214 424 413 798 412 72 531 903 717 694 135 91 761 557 41 905 834 329 606 675 473 628 752 721 899 789 866 746 898 173 928 407 280 291 340 903 862 778 486 325 587 773 553 273 607 438 63 624 405 656 534 526 222 547 193 331 578 706 440 321 854 38 274 112 319 617 857 518 782 645 396 572 311 251 790 642 376 952 710 270 597 20 955 900 910 485 425 156 131 193 863 545 75 70 19 129 463 323 671 257 270 125 347 495 539 543 272 444 855 479 98 453 33 187 974 888 791 830 807 949 124 195 886 739 89 529 835 13 77 617 624 607 691 254 596 199 142 387 325 726 336 96 350 399 933 182 489 987 103 747 400 9 43 321 474 611 22 508 475 45 625 956 326 702 156 774 546 64 981 895 44 926 122 327 0 624 853 919 332 931 739 281 165 876 594 459 713 464 143 948 932 85 900 821 341 813 545 505 194 900 758 460 542 922 947 785 368 274 725 605 163 557 360 347 977 534 837 834 144 425 60 53 987 606 806 651 380 571 836 154 300 678 100 169 240 65 46 970 639 998 751 362 681 762 944 583 477 619 612 886 766 564 199 611 422 180 829 960 424 638 618 487 277 151 417 112 768 570 924 223 176 120 509 813 937 710 317 929 31 509 37 784 85 992 315 780 632 809 171 291 370 196 50 501 328 459 52 464 173 843 472 996 757 538 931 799 493 377 17 317 942 311 191 479 510 523 208 194 106 527 331 830 911 564 827 950 795 668 740 452 334 651 321 245 580 735 647 913 72 106 934 112 179 404 566 518 182 764 508 652 366 913 919 209 733 188 120 874 61 700 754 954 110 951 123 177 665 673 24 938 213 550 975 30 453 21 435 812 49 946 421 134 759 186 610 716 927 315 895 562 357 366 363 139 134 159 302 961 384 938 279 205 731 348 815 532 712 173 467 65 235 330 290 867 301 379 769 943 314 544 789 701 454 837 284 257 608 745 830 548 690 350 595 808 871 114 663 887 379 743 887 647 479 172 410 849 242 759 394 292 102 144 894 951 149 507 234 731 181 508 389 838 979 142 196 5 57 104 465 666 796 653 268 525 88 125 859 4 817 746 10 155 374 283 762 435 40 930 1 154 168 669 419 739 800 469 307 852 428 428 59 347 842 938 797 965 500 236 633 800 28 244 672 356 32 455 951 375 342 677 522 750 721 716 550 560 507 54 210 693 652 588 294 6 969 72 265 294 84 89 310 35 69 618 714 976 169 619 512 32 599 487 108 472 309 904 64 89 788 11 662 34 127 38 570 15 536 114 824 378 572 96 289 904 133 781 204 960 637 740 828 417 8 90 617 553 684 629 654 683 488 30 870 810 38 882 877 499 569 490 813 240 388 810 238 716 183 464 90 979 491 306 245 135 116 624 65 145 365 76 484 18 226 539 583 846 958 709 642 463 137 11 592 633 918 492 239 595 849 21 736 258 155 386 674 927 658 236 119 328 322 626 803 411 516 843 296 783 532 871 558 750 643 375 950 118 312 612 767 426 897 295 688 767 613 468 992 845 784 329 329 847 62 255 616 186 458 754 3 805 627 69 728 574 172 705 917 344 158 18 73 254 964 568 867 304 146 390 217 309 838 96 906 183 232 656 361 708 984 465 564 169 680 606 285 778 764 163 401 829 801 188 497 283 893 331 730 776 579 662 264 189 986 117 223 399 202 4 960 901 659 955 386 130 880 905 644 160 229 919 861 41 660 303 705 222 997 35 685 126 356 868 689 640 930 114 749 73 367 113 799 994 514 82 676 354 20 92 822 540 174 233 722 81 528 4 86 458 903 193 891 978 840 468 141 772 34 978 105 213 267 367 261 376 154 130 54 745 248 438 252 970 543 595 104 624 441 336 297 469 843 353 344 582 415 839 427 708 23 614 492 411 661 339 502 529 881 836 211 720 295 805 701 471 598 775 398 134 978 18 565 475 485 21 190 866 387 562 925 885 250 578 952 92 629 916 263 821 732 324 58 407 452 240 839 336 7 607 70 731 641 248 600 625 76 630 819 566 519 36 668 484 995 688 636 273 125 424 346 270 161 323 850 894 444 164 87 568 450 695 525 488 80 217 703 250 244 417 935 395 623 315 446 37 929 890 218 674 923 375 390 97 945 204 381 671 107 482 635 381 590 577 403 197 482 731 814 244 541 631 447 273 305 814 121 684 462 636 499 935 865 118 702 819 655 282 496 129 48 910 188 954 609 367 505 578 816 61 571 923 414 435 650 81 780 284 901 943 330 431 936 385 45 716 378 848 847 559 750 117 283 185 972 573 112 995 611 385 966 597 804 548 943 968 517 227 442 850 575 649 555 358 521 896 186 448 443 149 130 589 965 996 812 79 825 690 418 361 907 249 243 698 426 675 719 679 411 16 626 112 352 456 139 899 666 990 118 424 939 486 431 768 620 581 39 568 956 669 501 34 868 612 306 986 236 940 648 676 205 25 291 700 765 607 913 817 737 50 878 554 873 768 748 601 724 91 26 67 429 308 469 370 53 937 335 652 518 36 16 392 438 669 451 140 846 379 533 931 78 133 327 582 351 127 889 779 983 532 126 796 896 225 433 83 282 841 563 887 162 287 364 223 904 14 744 864 961 313 781 995 113 279 653 73 281 712 324 633 716 706 742 53 778 642 230 766 560 222 430 656 4 779 709 370 883 955 604 668 638 629 271 939 42 689 257 130 573 320 152 301 423 565 971 249 256 628 13 144 449 718 810 302 888 915 718 421 908 918 884 641 445 484 349 262 11 500 184 135 938 170 946 498 673 734 304 681 921 691 756 457 985 963 416 65 138 764 320 210 876 110 382 572 746 394 480 7 140 823 556 648 892 851 5 849 461 228 399 131 976 515 375 430 35 277 170 509 603 427 706 883 136 285 723 84 520 139 785 655 912 540 856 570 200 448 630 695 343 202 408 413 869 465 963 919 192 285 198 882 726 955 148 731 392 819 704 575 337 821 694 410 763 923 287 548 298 37 18 660 524 726 535 421 185 241 980 520
907 347 415 703 423 594 331 101 809 880 540 740 562 443 436 811 77 701 601 125 904 111 225 676 323 210 180 115 149 224 99 876 743 440 558 849 214 988 457 626 851 381 720 338 486 818 259 362 994 113 257 610 822 867 438 105 719 6 123 756 961 795 372 844 142 812 455 696 541 302 292 885 390 898 102 382 216 159 286 148 459 857 496 132 282 460 366 342 592 258 694 511 615 245 713 508 341 96 87 545 573 780 575 746 378 432 600 680 45 918 770 266 377 293 529 759 69 919 896 676 410 264 668 355 350 284 688 597 768 28 7 524 828 626 166 546 89 479 642 638 555 604 792 183 754 61 834 899 695 585 698 552 859 863 648 519 596 484 359 418 271 577 327 559 508 813 422 207 489 352 383 382 311 421 326 549 122 50 392 942 523 719 28 474 418 536 335 527 318 473 847 926 309 806 580 696 121 730 680 493 480 692 509 423 852 157 685 216 404 53 805 838 595 68 819 758 262 804 506 196 442 960 336 260 315 46 397 429 686 172 969 838 627 986 582 176 14 842 381 713 645 45 844 659 490 877 247 263 230 115 683 220 12 526 976 149 657 88 658 702 470 9 10 812 412 868 932 590 960 623 760 202 148 788 855 378 135 599 991 877 138 237 903 533 162 502 201 228 938 532 302 433 579 70 356 386 251 289 567 201 980 234 165 896 671 322 26 370 79 247 790 621 310 404 774 94 466 741 52 284 702 940 654 580 918 885 544 499 742 947 968 599 110 614 303 875 24 936 800 609 23 192 27 353 863 567 783 844 778 745 840 976 867 895 223 662 445 949 549 480 205 641 476 710 681 976 199 719 979 261 736 423 325 103 913 482 807 23 888 104 106 445 682 385 861 542 36 621 40 249 483 604 184 637 826 109 943 853 699 414 141 923 171 17 382 17 944 981 772 589 1 654 975 550 368 762 451 747 37 887 818 495 564 51 824 903 933 235 386 977 940 642 54 417 462 158 794 339 221 594 273 632 832 142 157 624 76 310 219 148 856 189 673 561 996 574 394 639 584 837 255 728 164 886 559 714 717 645 150 888 737 221 748 747 589 655 511 672 440 415 235 851 313 427 118 158 111 583 395 854 167 651 619 752 119 541 398 284 789 124 738 389 696 184 988 596 747 950 200 906 72 112 964 80 432 984 618 601 522 314 175 52 728 627 485 4 224 833 136 24 543 233 471 199 927 509 344 605 453 218 993 204 218 251 229 532 647 675 775 55 923 809 679 194 358 59 755 562 88 804 80 936 919 819 297 411 360 440 248 254 951 674 553 696 365 515 172 360 246 170 502 517 853 406 786 832 11 251 239 133 261 265 612 675 557 961 191 740 222 226 905 192 409 916 781 677 488 154 981 266 380 756 954 215 764 468 816 743 542 911 448 314 732 755 838 434 945 313 458 8 55 247 604 147 735 407 520 110 588 299 841 13 889 840 253 585 416 974 570 672 745 664 901 430 630 332 836 789 256 161 977 850 726 496 676 447 161 481 361 8 8 840 684 929 337 547 249 601 228 701 515 626 921 898 784 397 391 134 986 629 602 921 883 687 725 88 35 197 571 776 298 199 289 132 633 14 931 44 796 209 473 173 447 815 620 638 185 387 839 116 75 963 734 6 829 36 81 402 421 246 565 68 634 328 338 649 798 413 536 586 112 600 767 727 305 654 917 145 330 870 468 960 115 207 548 519 813 742 749 95 890 90 334 994 678 32 831 306 705 550 741 572 598 577 518 583 925 409 475 907 420 17 872 918 9 745 714 555 614 704 900 332 474 290 460 74 881 714 554 688 820 177 129 295 928 66 902 287 891 679 624 752 946 714 599 103 965 946 862 567 636 96 802 81 137 901 955 425 42 876 316 272 628 680 785 179 640 78 71 441 616 794 437 89 408 572 61 78 533 378 966 612 894 337 897 443 504 750 497 142 893 225 552 859 512 946 333 909 452 633 572 183 501 402 777 754 878 476 873 933 48 515 62 6 419 56 538 306 591 795 692 16 990 312 849 380 959 865 260 213 16 146 756 70 91 327 304 260 622 295 13 408 721 508 513 477 576 795 59 602 914 542 332 77 189 10 469 173 464 44 808 536 113 595 924 886 876 18 307 972 234 345 631 392 389 782 711 734 114 76 168 285 675 863 347 84 272 671 710 408 708 637 308 862 93 690 952 930 611 27 625 417 439 903 842 984 56 145 387 786 524 658 635 637 882 358 32 355 664 425 195 897 704 43 173 709 691 643 537 469 34 139 609 442 751 677 707 210 85 358 449 389 643 543 885 110 268 213 400 313 987 701 494 362 660 143 84 739 693 298 369 146 733 578 659 396 753 799 491 305 240 598 939 615 995 497 744 585 202 267 568 484 367 753 521 812 320 418 689 574 793 869 242 435 860 513 314 919 375 467 146 992 319 960 186 574 477 765 441 145 312 425 270 626 144 40 817 356 478 77 846 566 208 206 233 185 810 689 815 1 652 908 806 481 845 71 948 248 517 678 182 833 583 776 593 667 998 942 941 475 19 855 107 937 641 100 290 457 804 649 147 912 670 703 125 414 139 1 454 925 265 914 2 67 363 552 65 700 78 890 757 707 958 233 46 21 706 515 677 260 908 322 339 979 414 705 362 466 973 463 74 450 727 844 835 266 92 817 3 853 500 758 207 352 769 220 623 769 428 510 190 309 426 830 33 417 551 423 731 984 653 402 492 982 399 458 782 224 700 669 393 515 621 175 723 875 854 808 435 787 209 403 328 806 972 419 407 279 293 459 429 810 434 843 632 992 63 47 895 895 563 843 31 253 887 186 120 968 388 118 603 330 231 486 140 770 550 980 953 845 920 644 57 554 560 650 539 302 94 737 651 746 22 732 281 434 98 476 771 256 117 862 970 948 801 763 577 756 446 488 170 153 188 318 43 155 886 879 17 798 546 987 761 956 936 136 109 248 197 560 982 159 263 760 487 112 971 480 716 357 934 327 49 177 569 124 96 704 269 836 690 967 243 379 637 984 53 801 766 790 868 732 978 830 581 630 899 188 655 256 444 353 413 19 795 412 342 421 238 602 503 831 776 640 176 764 656 494 82 294 384 242 97 284 765 801 532 784 629 151 206 192 181 689 607 156 5 304 561 467 825 694 667 571 322 399 910 84 875 331 116 937 803 235 791 916 967 193 431 357 424 143 345 652 374 57 132 274 317 69 108 932 597 124 787 855 174 802 376 630 525 889 729 569 999 70 220 33 217 185 962 128 989 531 574 954 340 83 210 822 154 136 730 756 530 343 417 140 294 97 610 24 638 737 547 335 915 188 465 640 443 668 241 215 759 266 213 141 674 345 499 225 857 367 0 320 590 539 779 330 90 889 352 309 67 391 145 27 587 305 430 804 252 981 507 693 403 185 722 98 956 725 703 746 495 59 758 12 103 17 812 643 516 905 130 259 797 958 983 487 143 926 626 971 519 341 244 800 406 671 279 325 280 652 709 570 461 664 198 797 353 548 644 685 187 303 236 21 285 254 613 930 566 167 505 672 379 783 974 187 865 884 405 708 662 318 373 666 355 53 898 702 947 998 880 771 949 395 526 289 697 668 912 710 481 596 649 945 646 111 401 12 498 908 152 890 869 46 296 283 83 49 278 710 212 618 101 948 479 338 267 555 151 106 131 978 284 572 739 34 370 253 192 437 275 64 427 820 343 168 527 340 6 811 4 191 60 915 833 185 750 11 226 862 984 610 276 623 467 579 291 175 306 485 299 918 821 820 86 438 50 860 15 151 534 65 156 95 196 931 909 147 724 357 985 265 64 974 718 605 608 787 535 981 128 193 126 672 30 489 258 358 811 935 274 683 44 617 104 370 482 445 650 98 879 557 911 806 837 9 203 478 762 887 531 505 66 988 992 892 73 755 254 223 47 346 545 442 830 506 763 717 287 642 227 790 177 404 701 364 266 614 866 969 25 40 484 454 58 217 215 616 848 619 396 54 68 479 159 356 329 531 346 156 788 638 411 399 95 390 204 990 780 335 594 199 105 36 930 170 926 953 250 248 514 94 237 935 843 586 942 865 38 377 169 844 357 923 922 432 51 667 997 432 18 671 100 329 814 273 134 345 669 295 715 17 605 298 617 568 937 821 578 666 666 924 864 705 385 659 183 239 472 81 211 488 456 368 163 863 870 717 301 655 916 222 29 582 283 63 124 980 884 195 153 703 929 937 665 583 41 953 158 846 858 86 639 625 21 956 871 9 351 80 752 25 687 952 433 119 160 499 874 240 712 853 450 633 245 321 348 380 510 200 371 365 957 418 463 233 264 855 950 945 892 815 193 291 906 704 402 724 349 60 493 385 773 150 585 248 663 80 425 587 354 929 133 404 70 394 178 700 661 154 556 814 324 729 740 178 364 104 277 29 746 496 288 578 963 289 672 893 194 757 850 369 20 713 179 932 823 653 232 333 877 600 799 417 155 829 586 315 606 779 127 492 528 239 39 617 827 833 300 592 935 375 295 979 321 856
999 117 97 241 607 787 642 996 393 19 502 906 56 185 26 611 956 145 757 287 6 194 206 600 174 707 868 925 509 181 898 857 563 9 958 790 831 649 718 951 795 36 947 221 307 666 742 795 81 259 595 574 803 746 932 439 328 292 294 581 806 524 485 872 665 63 543 705 60 987 471 214 774 820 538 709 494 329 841 757 661 837 62 603 279 477 728 819 413 453 103 189 785 196 373 582 469 136 298 993 271 559 974 905 449 404 643 216 456 893 534 827 475 317 521 700 181 671 315 701 63 279 677 572 789 777 244 422 680 828 551 581 587 9 235 261 617 653 928 606 468 320 993 273 599 69 330 648 916 893 432 528 68 290 52 608 478 745 962 899 673 228 796 403 472 581 925 18 266 120 862 373 850 95 141 289 430 454 576 397 991 476 637 46 748 237 760 89 769 791 275 30 684 977 34 57 187 623 508 748 707 731 459 587 528 759 933 941 911 39 682 898 99 551 816 883 168 235 735 795 612 248 786 459 567 483 268 535 719 525 296 821 810 337 720 358 710 621 22 928 172 337 773 822 243 76 132 431 115 283 463 799 88 841 71 436 857 314 717 826 397 523 140 175 879 393 345 502 162 932 447 252 220 405 966 270 486 928 772 398 154 70 270 354 50 878 982 827 975 383 402 849 886 157 40 862 758 125 24 432 452 618 259 843 462 756 715 297 788 765 734 947 590 812 743 691 309 244 347 748 438 922 276 978 420 399 793 267 495 619 424 371 619 355 150 185 437 532 169 647 827 850 949 384 809 422 536 265 47 983 151 384 694 61 822 437 379 687 639 842 812 183 158 262 51 875 883 192 175 905 484 860 965 514 289 286 591 708 23 561 164 27 838 730 375 767 400 175 440 609 703 780 654 62 555 231 355 287 363 937 301 912 262 480 557 114 625 234 38 959 631 515 451 686 121 740 633 593 689 231 805 585 376 428 238 107 129 269 676 163 487 849 830 292 248 546 741 527 127 277 519 495 554 52 942 323 443 273 568 843 416 115 325 467 223 197 364 645 872 478 85 549 874 929 408 837 75 47 142 893 357 786 544 14 527 548 480 840 988 84 732 222 921 683 995 53 875 296 111 317 326 121 954 983 783 467 403 507 935 543 834 496 232 332 501 74 137 625 367 392 77 599 644 707 288 228 246 483 530 82 675 628 465 460 261 704 990 171 239 255 571 775 428 125 622 252 54 421 518 74 969 616 635 388 372 1 319 22 195 177 182 131 404 474 230 701 808 347 8 138 407 912 960 87 1 105 412 317 293 992 144 76 948 69 923 990 662 258 211 549 722 867 405 615 193 184 503 436 251 549 938 988 149 41 575 636 959 112 113 434 264 91 961 55 955 987 197 136 516 358 110 626 178 903 681 89 138 613 61 175 791 130 336 562 513 784 817 814 406 886 165 694 937 541 422 504 699 662 784 964 730 790 973 987 419 393 41 545 317 195 779 915 856 79 281 912 455 584 148 499 570 328 892 939 889 193 842 583 663 308 3 620 770 601 39 461 224 469 21 404 312 770 57 40 483 241 295 303 704 727 219 913 600 435 204 555 729 262 323 314 123 49 832 619 11 49 161 16 274 952 613 972 767 515 353 301 946 187 724 987 664 952 370 654 349 795 801 320 299 565 207 48 994 328 0 220 33 830 252 906 398 830 866 690 361 974 953 303 365 579 213 661 247 121 996 138 474 516 564 558 269 398 306 662 602 383 531 664 629 808 391 57 701 739 229 139 134 444 895 733 27 652 565 192 671 612 65 251 199 131 998 215 802 194 59 252 702 410 338 675 283 784 669 885 840 421 394 855 290 724 284 262 163 52 926 928 777 794 751 111 723 933 439 198 878 521 601 103 133 606 540 383 522 799 16 691 415 384 623 762 362 720 589 240 611 919 940 813 524 978 559 789 87 294 821 708 797 620 20 239 716 775 324 511 255 860 901 930 618 632 615 526 610 488 541 305 505 217 656 371 300 133 814 235 609 530 95 12 433 811 537 522 156 210 894 388 227 674 899 313 586 642 102 126 500 333 837 673 660 56 818 501 292 780 214 96 843 407 836 746 752 15 572 295 305 307 205 450 153 470 512 302 847 362 545 987 908 799 910 270 390 662 382 380 880 127 116 658 316 127 392 598 627 449 533 315 826 910 740 387 919 348 435 295 912 741 297 954 690 190 573 957 409 201 429 819 860 343 120 552 968 89 552 133 467 176 844 662 771 81 70 170 553 346 574 803 897 775 794 675 853 843 446 263 984 438 588 557 423 788 950 96 124 473 924 400 313 606 72 853 470 119 763 200 19 242 556 329 434 236 359 346 596 367 978 824 592 201 711 725 605 94 44 89 183 10 939 754 890 250 746 608 737 53 466 265 170 596 692 895 42 307 981 833 989 122 31 592 560 534 668 868 781 799 7 642 369 74 905 701 67 366 4 557 112 728 15 551 464 256 585 347 593 37 453 251 280 405 930 566 30 722 217 397 119 439 198 848 343 933 107 316 410 970 89 915 845 932 267 388 583 223 360 389 550 457 167 434 2 952 80 863 93 913 708 675 887 958 621 898 310 159 756 401 653 782 431 247 819 638 630 643 203 826 5 274 385 715 733 592 697 235 414 162 695 561 73 544 931 236 578 664 992 917 327 327 228 26 881 593 450 338 411 303 448 472 597 369 249 487 427 553 624 215 208 526 479 780 514 407 321 187 291 990 603 164 145 993 130 912 870 694 457 652 750 514 799 235 754 689 604 746 854 694 504 917 10 833 334 841 273 762 782 330 481 692 698 736 444 816 884 840 569 734 104 18 79 814 499 451 177 119 139 304 378 250 913 837 691 713 776 114 727 76 755 531 331 305 869 646 598 616 384 706 69 271 263 175 191 278 764 488 37 467 753 742 90 600 368 840 888 318 55 174 738 959 678 461 346 682 987 441 337 355 17 991 759 295 907 888 851 261 488 932 354 740 358 496 745 834 125 685 658 950 86 136 53 758 977 241 386 111 922 663 94 722 693 48 496 982 202 50 726 397 731 845 114 78 234 259 201 690 606 247 241 526 43 349 322 651 963 225 934 437 632 428 825 530 645 876 761 360 997 538 920 832 257 262 215 770 650 907 918 52 302 196 258 255 744 690 561 113 12 379 218 92 226 460 648 708 873 220 562 942 146 426 221 833 210 382 491 389 790 485 915 953 542 766 548 965 546 106 128 210 983 881 811 2 209 77 539 243 882 730 308 821 348 553 941 554 775 326 352 743 401 877 640 77 864 541 634 296 929 203 126 161 231 915 117 740 780 394 506 322 13 964 497 708 256 707 237 935 823 991 863 781 92 672 945 145 260 153 952 486 186 440 709 632 147 98 371 19 967 832 670 874 900 933 473 521 64 148 48 49 749 560 798 854 636 338 972 64 396 404 672 302 157 919 461 266 303 294 46 980 418 563 674 870 714 356 904 939 736 528 101 155 344 219 216 768 861 392 529 956 340 133 700 815 173 572 118 369 903 248 277 942 311 137 507 146 318 921 739 889 159 588 278 200 558 848 176 507 445 206 800 913 286 357 766 541 245 3 659 799 78 848 667 167 906 749 944 559 747 798 417 208 846 709 705 305 240 143 608 284 109 777 685 16 458 301 314 497 820 345 155 568 813 991 265 765 902 940 84 47 696 251 184 384 436 648 867 754 91 698 792 922 498 518 185 605 768 844 339 969 320 323 285 534 233 429 848 728 74 994 83 790 476 560 885 551 849 991 342 133 628 487 492 819 374 399 460 9 638 293 96 475 616 684 594 491 9 410 721 78 725 645 525 150 421 286 970 12 18 265 852 436 131 593 909 431 395 860 454 215 166 62 377 109 666 402 647 361 520 376 871 253 532 552 620 729 335 181 329 924 98 210 482 139 106 719 580 819 891 23 804 922 706 241 626 479 896 16 964 516 389 271 282 764 712 912 679 98 399 910 686 366 523 342 683 283 979 458 180 22 584 253 366 84 510 150 582 846 304 588 858 982 511 814 986 201 250 657 980 291 535 241 655 474 649 329 976 526 515 691 190 399 566 995 876 655 105 158 222 865 957 642 333 440 489 512 807 539 387 329 865 976 893 215 829 453 29 929 971 489 579 113 254 684 490 861 581 495 66 281 765 223 652 23 943 679 835 691 82 137 272 539 614 633 388 73 135 942 762 433 225 228 350 70 927 851 383 272 855 869 242 775 380 295 32 942 171 11 441 586 651 440 859 988 194 307 136 158 641 203 778 662 657 947 815 194 828 588 646 80 122 620 36 354 477 398 108 244 14 305 49 979 35 639 877 849 356 478 76 464 253 523 179 165 212 119 985 445 787 180 192 82 287 783 688 665 58 67 914 7 28 402 687 32 25 677 833 989 196 287 936 486 236 357 143 482 426 421 188 304 442 666 526 827 381 624 152 293 160 285 351 953 45 816 917 674 100 665 547 158 839 295 517 730 341 990 189 778 951 309 332 36 425 772 824 350 200 330 493 406 549 9 713 521 577 327
959 712 537 208 619 848 229 481 285 339 723 638 108 704 336 579 165 41 193 10 271 128 675 214 582 950 943 616 579 170 540 552 104 475 37 489 75 808 990 847 358 427 332 611 287 387 197 320 178 783 422 217 460 334 638 145 107 388 955 151 936 417 824 286 673 164 653 780 859 778 737 972 768 826 712 939 97 621 554 608 488 487 524 920 789 340 150 579 939 905 733 916 692 490 982 125 95 931 436 29 50 410 763 410 369 120 442 694 35 429 498 293 230 521 89 270 144 271 580 856 386 62 443 519 283 131 603 805 625 681 66 821 509 461 877 164 240 214 909 320 734 213 970 634 430 638 928 56 277 188 694 250 858 579 21 237 946 446 400 107 54 486 340 152 3 183 596 957 10 636 60 690 905 675 0 432 766 591 680 951 968 878 800 436 595 721 149 149 383 930 534 71 44 211 48 919 702 278 63 982 987 803 378 201 911 35 661 828 304 412 365 775 817 74 20 872 893 535 533 702 335 609 948 565 633 48 644 87 428 525 917 651 829 715 275 388 239 394 984 174 655 109 236 440 890 909 557 976 514 135 626 391 259 786 405 536 465 453 214 142 384 857 769 998 455 301 853 313 744 756 140 857 302 355 938 976 207 699 728 375 337 858 145 221 973 40 735 753 871 532 466 748 366 999 710 17 246 90 521 143 679 885 139 840 650 983 91 413 404 122 341 640 284 718 298 119 843 376 77 27 133 661 293 247 101 19 127 327 198 457 421 421 997 331 17 198 731 465 314 783 929 580 175 470 604 606 227 3 612 943 569 289 802 503 999 349 398 97 38 474 399 788 805 960 495 345 848 485 43 817 203 331 146 807 870 281 354 434 834 321 447 736 983 46 666 573 78 780 860 510 367 861 440 970 816 816 388 180 248 616 590 943 892 328 364 647 832 942 318 641 722 551 995 73 161 19 51 85 555 980 368 943 527 730 623 93 621 907 698 809 636 456 895 502 136 236 724 266 303 287 862 101 406 579 725 173 960 587 84 298 801 611 690 79 547 436 511 717 200 215 780 596 397 857 729 364 546 831 202 402 316 461 270 102 45 387 121 74 880 81 852 154 350 535 177 61 762 654 73 913 357 139 221 426 463 741 156 291 163 46 658 557 583 501 152 285 445 742 362 892 71 671 257 199 308 223 484 691 784 762 11 12 945 206 492 207 168 686 865 587 128 320 24 368 963 711 980 330 437 132 667 87 683 768 883 914 764 81 313 919 456 57 201 213 941 797 211 568 482 967 451 780 288 388 360 598 622 911 748 277 330 809 659 40 105 342 124 98 810 324 142 20 93 448 446 317 391 504 556 208 886 963 882 319 457 112 417 580 356 95 226 496 158 805 676 987 162 60 885 160 976 94 874 409 559 384 96 148 631 157 560 214 571 604 627 685 472 594 747 959 245 409 566 370 148 454 16 950 516 724 190 109 531 758 217 856 695 44 790 259 328 226 353 172 402 412 611 29 213 465 297 324 315 409 526 196 691 115 669 140 891 425 828 817 507 795 840 399 327 238 129 618 23 286 664 656 594 870 795 865 276 764 935 294 605 488 686 166 561 2 781 801 770 845 550 925 835 306 253 721 758 281 69 226 742 688 266 567 512 197 745 609 480 57 544 530 523 562 867 474 924 498 183 483 485 707 914 457 300 226 206 757 36 759 974 116 878 213 808 107 779 906 114 973 851 870 962 406 426 488 232 295 269 113 431 294 811 573 100 494 688 378 64 997 379 508 791 279 242 853 258 387 806 73 889 799 720 387 972 740 704 965 419 327 299 973 497 134 256 630 247 500 925 849 857 559 520 24 326 509 803 470 396 811 486 245 438 701 646 341 678 130 549 132 665 345 920 846 648 280 656 320 222 844 346 436 292 783 927 96 390 445 947 438 782 671 413 406 375 378 738 131 864 893 210 623 179 638 849 809 85 265 471 38 116 805 585 226 99 121 479 461 711 953 188 908 160 763 757 649 14 5 705 740 898 920 454 840 389 310 33 390 601 700 647 746 273 786 191 523 174 90 937 737 377 520 262 71 109 709 794 111 902 159 301 653 204 145 115 594 635 779 372 650 432 607 464 751 706 130 652 171 615 455 517 232 249 332 796 20 496 176 553 499 896 929 395 998 944 51 841 641 393 156 978 92 589 406 696 694 736 693 55 411 323 188 964 604 536 661 532 755 588 441 953 111 74 226 352 294 435 179 394 565 499 162 260 155 311 125 238 156 254 677 61 687 306 309 132 879 186 163 137 994 897 309 697 839 609 756 31 785 854 423 628 490 827 350 671 526 111 305 244 130 305 633 756 216 501 271 967 452 458 775 117 447 243 368 475 371 873 567 602 168 903 233 715 506 986 640 699 105 83 718 863 11 153 275 833 723 670 575 868 446 951 337 522 217 899 751 753 80 813 651 449 793 80 167 477 23 761 217 487 965 408 153 933 840 452 578 793 974 348 585 513 294 552 114 182 231 799 118 606 736 721 529 30 561 654 742 491 837 876 912 47 664 907 95 39 198 40 239 797 17 746 578 205 752 657 498 687 222 926 953 219 20 573 794 783 624 830 833 123 421 59 279 847 664 640 835 981 606 361 491 409 578 199 221 294 309 119 258 180 494 338 182 424 160 296 390 494 12 618 646 979 106 643 247 788 699 740 267 777 770 483 807 503 703 991 248 508 97 126 259 155 429 773 624 56 398 836 245 411 603 57 800 831 167 208 758 265 17 49 771 809 726 771 914 717 246 237 71 125 622 53 540 102 281 412 996 732 936 950 264 439 349 608 245 355 406 908 631 169 375 894 271 965 707 616 365 861 815 535 254 958 870 575 638 502 569 607 319 351 881 185 655 634 423 759 328 818 346 468 354 660 45 474 812 450 421 651 185 12 488 587 402 597 723 79 491 693 419 538 93 957 12 414 132 170 768 233 487 267 941 543 294 726 504 490 214 985 125 309 550 131 799 639 424 13 642 106 809 900 23 750 355 792 595 504 654 915 583 577 893 339 1 814 13 701 599 469 82 541 183 209 36 837 539 645 292 823 707 151 803 98 586 689 413 441 304 674 445 807 266 448 512 821 753 418 879 663 1 176 437 919 220 910 141 940 866 76 51 385 945 610 544 820 370 7 695 349 14 481 892 632 95 839 803 700 328 268 693 25 700 28 194 942 296 329 377 376 219 423 680 545 848 86 608 922 200 505 503 887 864 282 497 147 245 921 684 167 721 279 119 19 215 718 463 998 532 65 64 344 164 988 153 975 464 154 781 662 24 27 328 563 55 776 541 510 387 822 342 215 580 719 621 81 192 752 704 709 828 787 186 888 100 875 170 727 998 92 551 225 441 347 656 235 927 1 130 845 111 993 527 181 350 743 752 530 654 730 305 901 1 952 1 252 986 930 328 212 738 281 254 649 963 506 26 15 994 220 975 320 287 26 658 879 561 672 329 598 175 407 111 34 623 291 493 325 387 29 678 584 921 41 11 425 618 846 451 250 707 195 973 932 163 370 93 371 86 826 872 94 993 804 263 969 471 467 765 453 598 668 482 825 636 760 63 295 143 130 312 519 707 741 540 855 688 586 475 319 665 374 598 427 108 708 172 989 412 949 940 881 458 478 360 312 550 22 601 118 135 381 365 241 806 255 382 570 365 113 50 194 941 261 643 382 725 333 76 278 801 444 112 90 950 685 580 122 449 403 122 906 585 613 38 433 966 67 58 548 696 600 141 321 978 251 631 767 747 373 34 218 745 171 67 234 943 629 924 716 424 415 851 322 868 923 361 134 582 572 424 286 457 46 626 994 813 342 499 52 789 996 164 765 781 872 534 420 53 500 275 961 238 681 565 749 261 166 225 751 591 798 283 637 525 869 260 599 152 754 216 542 346 416 222 6 920 461 608 518 341 290 502 703 460 714 951 462 12 682 28 565 701 159 689 32 603 842 145 642 141 110 78 812 847 70 444 977 829 143 682 4 759 359 65 231 670 157 195 58 15 884 877 551 250 574 811 489 698 307 605 992 158 904 342 120 331 918 979 317 391 819 253 786 712 380 386 401 197 434 616 581 652 772 753 912 648 775 555 614 143 562 123 624 342 913 919 103 829 956 248 641 671 934 769 88 232 68 180 739 941 429 416 164 338 593 341 112 43 274 232 916 163 289 314 459 360 558 443 564 362 856 446 707 632 141 199 228 140 87 324 135 320 931 235 331 375 844 149 5 20 216 811 2 50 173 325 264 190 568 363 310 891 630 43 470 333 493 767 72 36 529 631 576 304 62 457 838 531 410 238 263 749 334 308 387 372 539 24 778 403 345 885 343 461 324 211 774 16 138 586 172 206 223 736 815 824 850 627 617 610 591 459 567 819 272 268 677 151 9 713 713 273 184 292 476 942 578 202 187 524 224 360 18 215 525 213 363 914 971 65 954 13 785 171 392 790 82 188 196 505 189 227 280 290 528 352 8 510 42 509 192 859 473 994 515 768 620 194 755 529 592 132 966 489 684 624 866 786
412 132 801 338 669 844 611 434 601 944 807 106 869 568 989 688 571 160 838 582 968 404 283 344 84 796 920 669 106 176 113 32 538 332 896 663 404 376 822 818 902 414 978 778 353 208 740 117 880 666 389 576 270 415 673 520 941 906 643 8 555 864 969 244 926 365 685 895 130 210 285 661 509 267 199 283 753 74 540 677 188 970 967 700 327 15 463 469 464 590 640 695 221 435 234 313 529 240 621 720 4 401 605 494 987 789 594 628 990 217 667 74 632 735 763 833 115 513 207 464 262 474 769 546 179 382 827 407 836 164 988 178 716 24 591 895 397 175 995 292 522 395 746 511 302 667 126 485 68 449 828 909 805 772 358 183 467 181 607 267 927 547 370 930 123 35 584 218 848 344 385 137 713 252 566 454 892 749 279 775 755 773 879 750 619 150 387 684 513 590 651 422 572 669 831 47 974 248 189 283 652 770 102 242 347 232 190 402 760 831 386 741 286 904 901 197 209 689 516 96 523 181 993 707 57 90 287 592 259 251 436 451 718 444 693 605 567 212 809 877 381 624 590 78 201 87 658 77 719 189 477 489 592 637 469 764 239 836 372 187 526 127 245 469 382 799 803 408 504 292 496 569 585 178 271 608 787 983 194 256 841 649 565 150 472 396 551 773 53 169 116 230 780 387 858 436 187 284 171 563 127 917 806 722 823 660 32 162 101 556 264 641 435 664 33 750 813 271 537 615 93 956 618 937 445 906 783 514 527 138 362 875 515 884 517 562 761 559 325 762 438 202 384 499 91 865 451 327 133 225 129 925 717 244 531 321 741 865 160 266 488 860 25 496 493 564 957 947 203 684 21 31 182 294 250 239 723 693 964 863 602 655 683 505 918 522 43 141 890 451 312 549 907 648 938 983 687 395 315 71 152 411 443 768 50 557 865 641 478 156 228 173 305 870 884 895 400 367 306 747 762 879 143 295 141 40 331 943 16 781 921 122 627 501 666 898 345 570 953 314 861 319 422 479 757 410 554 728 915 850 114 83 299 960 843 475 462 324 414 351 56 622 837 718 77 418 530 180 633 275 73 78 459 774 982 317 0 447 626 110 778 157 107 938 631 331 893 514 185 621 912 966 824 51 408 133 368 283 512 566 273 389 862 407 678 138 31 163 328 123 324 14 866 696 131 327 205 27 429 631 153 602 931 841 40 505 487 105 946 864 674 748 925 394 776 743 418 875 226 954 546 9 586 560 599 107 779 192 313 623 294 149 391 373 49 399 768 443 944 94 826 394 482 431 876 753 840 177 963 963 265 287 756 919 12 848 727 279 885 885 557 690 156 269 235 663 158 254 14 303 150 309 223 313 573 235 119 221 852 759 947 352 870 489 145 760 165 368 72 189 595 339 34 273 919 876 163 431 61 470 764 464 11 930 859 325 178 833 624 732 750 548 606 92 814 454 703 553 7 826 575 597 887 218 193 888 832 946 355 54 195 981 767 532 991 342 17 680 895 413 975 104 261 171 444 832 593 966 878 895 333 385 111 31 860 470 350 923 743 379 99 772 850 504 94 55 460 357 996 362 71 952 437 848 13 189 267 388 934 165 903 566 413 56 269 900 424 224 616 600 574 362 596 443 999 856 660 877 39 937 266 874 110 143 231 495 676 398 533 983 19 596 636 522 977 625 785 692 793 878 951 355 290 752 377 290 535 281 409 411 726 99 497 947 320 888 295 979 796 223 914 668 238 896 534 369 155 14 242 705 657 701 476 296 112 823 447 98 210 835 679 678 288 63 278 771 310 379 520 486 174 596 454 874 661 968 149 614 256 818 363 473 857 549 502 588 612 4 281 548 958 541 86 113 581 288 672 892 656 174 252 759 677 519 945 82 608 66 268 279 985 383 42 23 506 972 427 459 339 752 620 200 817 188 144 746 881 15 344 927 338 751 795 121 124 282 246 452 928 574 549 687 710 817 230 674 597 568 431 289 932 661 364 286 916 143 690 860 475 616 439 179 142 101 64 778 183 448 524 561 714 888 197 835 772 593 47 828 737 281 745 484 670 326 15 176 545 29 3 997 829 332 580 217 874 118 216 125 570 787 680 617 644 441 751 808 909 306 277 515 739 892 65 448 700 110 399 269 568 132 536 273 491 614 630 706 521 904 544 54 940 38 494 21 352 454 970 474 635 503 95 570 379 472 465 841 846 7 319 518 489 195 576 61 159 234 711 159 336 812 62 332 485 868 18 933 280 902 98 390 229 929 78 768 426 804 274 460 177 500 830 355 797 471 882 356 704 464 766 174 227 413 699 897 628 246 973 114 799 127 5 375 550 28 276 806 997 78 749 709 910 142 873 678 74 49 180 107 407 844 980 859 552 749 905 667 27 32 417 357 220 873 184 716 430 618 296 476 396 564 421 497 173 930 663 87 956 374 323 616 820 25 709 731 684 536 650 734 69 508 398 429 147 752 695 479 642 213 308 115 729 933 361 588 659 24 825 741 48 332 736 957 452 32 484 353 432 869 542 470 734 892 722 420 603 637 498 975 254 465 96 532 867 384 340 218 104 300 342 842 715 186 844 145 808 764 45 989 728 467 298 984 864 578 215 833 696 165 309 566 219 351 138 71 120 259 132 865 724 456 440 526 83 240 983 519 446 632 148 223 55 912 499 185 351 122 30 838 839 775 249 954 731 185 625 140 691 188 383 413 337 695 775 50 675 58 834 172 849 150 348 456 480 315 773 669 981 486 965 915 759 241 292 95 689 844 960 964 134 323 647 930 792 587 154 709 401 192 835 628 224 937 492 887 89 3 962 344 105 745 790 648 470 539 976 650 360 552 375 672 301 461 961 221 738 774 614 82 765 328 936 813 641 980 562 391 645 389 748 816 29 884 76 621 888 641 707 334 948 9 959 175 466 161 137 370 80 548 794 543 582 945 237 929 654 679 24 239 406 441 356 448 258 418 213 692 821 204 166 794 637 9 172 187 70 470 473 638 490 702 343 494 392 401 60 183 411 184 886 727 217 604 847 493 318 455 255 997 341 513 20 784 300 26 272 540 558 585 486 125 329 599 877 183 394 927 175 434 202 815 875 193 85 837 428 307 732 60 548 232 556 983 135 39 100 183 458 331 457 690 622 308 390 842 818 898 500 528 911 934 811 335 560 764 434 444 721 47 54 75 282 766 214 484 733 129 403 347 952 231 682 543 802 839 681 601 791 209 505 325 326 82 933 859 842 41 511 757 441 286 561 360 754 440 541 79 810 948 359 711 28 426 2 87 481 187 998 527 525 939 58 18 247 40 588 685 800 873 649 857 519 860 855 437 367 661 781 895 569 708 468 920 82 171 334 768 725 996 966 821 420 161 349 696 109 797 169 375 507 21 240 517 416 190 365 148 108 830 423 322 653 478 600 662 758 837 81 56 547 663 698 647 253 252 528 987 708 942 164 493 128 388 122 295 243 823 906 256 260 5 853 798 655 998 317 36 665 262 322 591 883 608 212 776 899 916 471 27 88 360 335 17 196 511 589 23 6 805 777 891 688 936 167 697 563 488 587 974 38 399 583 282 949 676 307 321 972 658 954 367 495 366 151 541 942 383 263 227 415 516 366 56 395 226 450 844 75 610 371 53 735 250 44 768 67 799 501 517 638 485 979 972 198 846 863 12 293 732 170 536 157 449 872 578 782 450 923 451 553 223 36 204 297 358 686 791 937 758 140 22 629 263 453 585 992 844 898 744 211 167 986 479 913 759 380 594 774 88 935 294 37 821 868 381 9 59 369 990 461 885 405 488 118 488 442 828 92 700 275 796 373 904 479 709 233 516 402 612 924 310 433 226 917 47 623 172 897 260 854 277 894 721 908 853 943 689 474 837 236 195 448 137 63 848 922 961 510 380 559 338 79 908 225 79 994 98 218 186 8 7 697 168 692 942 168 182 615 218 10 458 200 78 508 20 610 495 819 897 248 628 176 30 314 378 662 811 747 627 162 970 815 582 705 374 514 153 26 215 634 739 730 921 609 672 449 910 871 845 186 196 121 431 425 810 950 265 812 412 856 566 955 518 191 472 181 759 346 335 146 714 664 614 232 128 539 655 192 130 929 508 744 216 354 75 752 323 103 585 930 578 90 968 206 873 46 791 23 448 578 491 598 626 701 826 59 191 456 463 66 81 257 820 784 476 786 492 694 825 816 571 833 857 577 116 798 214 702 387 289 512 321 618 125 257 613 536 789 515 136 524 139 664 720 636 51 54 503 31 284 991 604 727 671 186 244 873 1 727 984 901 410 686 303 913 291 937 222 617 617 252 455 618 706 656 971 855 771 661 900 719 543 280 393 22 742 466 311 457 374 654 161 436 204 440 483 516 22 686 35 244 388 415 646 960 332 595 87 211 518 975 648 298 251 295 770 737 532 488 419 330 788 7 564 754 889 460 117 632 939 97 851 676 52 659 304 120 376 69 804 579 330 931 891 220 845 613 41 519 208 690 378 513 357 211 639 351 316 138 241 105 579 677 97 879 668 311 712 647 904 279
459 21 920 896 727 362 650 846 313 186 345 7 389 328 64 468 938 155 794 127 397 116 385 917 643 15 501 113 562 419 974 925 50 891 924 611 985 232 441 347 244 153 246 342 189 351 379 686 881 624 458 162 30 238 914 75 130 852 111 584 530 647 769 144 134 926 812 891 702 610 346 696 487 494 264 620 332 463 40 236 937 436 1 665 494 890 271 970 257 359 969 610 750 991 860 676 249 165 401 887 732 677 105 999 885 16 828 921 491 871 896 558 869 682 419 396 405 821 124 467 824 719 766 125 611 577 169 50 76 633 339 278 26 869 600 98 201 385 622 739 866 106 585 953 740 753 47 240 94 916 262 363 148 615 744 25 456 905 861 126 751 163 23 533 846 472 894 492 101 505 849 824 830 670 476 614 725 114 434 12 288 171 829 866 857 245 294 635 290 27 261 569 280 979 86 972 359 345 625 688 250 568 92 63 410 70 99 248 996 525 242 63 115 615 964 884 623 635 207 827 258 525 715 639 950 674 73 1000 144 509 284 927 303 255 842 439 320 960 16 114 254 596 982 774 872 149 427 59 649 129 975 214 520 529 484 49 749 368 926 121 809 457 777 229 211 774 787 61 831 886 808 685 505 125 7 66 129 872 628 154 384 719 870 348 761 566 477 578 305 326 760 108 918 88 854 635 714 686 542 417 789 16 548 685 524 163 467 511 949 437 875 11 764 463 126 818 704 223 440 6 480 716 435 537 948 321 51 21 54 687 835 257 853 991 411 604 75 133 669 877 97 209 470 536 161 296 795 999 957 768 557 637 302 354 931 390 402 438 376 868 57 995 452 428 682 34 233 517 221 189 81 298 6 424 323 524 88 75 265 290 890 623 697 131 884 850 366 768 759 708 226 388 666 216 657 783 864 5 895 41 150 137 125 180 644 367 579 723 952 865 298 697 202 328 34 395 185 203 228 800 223 217 224 367 921 288 422 489 96 571 273 340 788 700 942 570 24 931 72 829 703 306 707 35 813 136 978 334 721 119 796 731 991 312 800 311 84 188 893 18 990 619 571 312 770 437 688 691 685 695 138 598 365 358 203 821 786 890 36 639 676 134 733 384 166 518 899 447 404 467 767 439 880 519 362 120 535 869 388 357 668 424 329 903 802 631 433 672 686 668 916 505 420 751 911 205 958 472 919 898 147 39 197 382 0 749 193 717 698 12 217 983 550 939 483 717 192 116 176 89 10 537 39 342 77 661 936 824 117 850 327 81 469 8 255 976 113 889 333 771 891 971 350 439 791 141 210 137 521 758 724 630 442 343 21 857 301 478 369 610 394 744 118 760 827 629 187 993 603 480 468 388 342 691 337 443 816 857 267 309 492 278 343 663 907 386 537 213 613 300 863 246 266 911 586 792 545 785 962 784 526 430 93 290 706 276 454 458 344 636 245 316 347 220 953 833 137 614 368 747 979 616 641 350 31 116 274 653 906 403 356 157 424 623 595 792 27 806 575 211 523 164 392 113 983 736 728 827 561 672 594 494 543 793 409 677 593 411 204 841 900 156 325 349 609 177 227 801 868 106 310 779 417 3 200 822 844 803 355 564 20 357 42 713 515 888 444 661 360 48 961 598 578 268 793 511 940 775 817 607 418 937 142 843 373 471 653 518 845 318 32 490 738 776 315 694 718 742 627 746 778 912 748 982 757 724 109 81 652 527 640 348 53 186 992 55 451 869 353 874 841 409 734 724 726 55 856 248 700 523 552 99 443 880 13 798 680 228 965 698 507 228 495 835 531 679 190 583 18 400 517 999 503 365 699 64 577 685 915 673 664 920 52 167 270 892 904 462 689 901 994 792 935 203 635 863 334 48 306 905 711 189 825 797 164 450 932 373 663 928 421 244 601 445 474 940 679 528 925 41 398 736 599 99 730 545 374 297 110 429 25 139 804 26 604 800 534 296 214 713 551 636 120 379 395 451 171 818 500 953 651 874 745 196 82 352 951 322 660 749 723 664 675 237 713 345 598 154 572 96 693 906 879 261 8 408 883 34 776 685 574 900 636 660 122 35 822 694 278 883 716 253 573 24 136 364 648 560 642 918 971 867 89 680 375 304 174 575 888 602 349 765 934 661 48 672 553 252 247 699 146 351 633 348 412 181 547 567 498 436 955 158 328 241 923 224 464 138 292 122 626 869 319 953 425 192 581 506 149 393 415 678 616 269 414 211 584 41 240 661 282 424 191 28 63 475 151 634 108 62 377 107 338 51 987 902 620 51 999 484 529 969 308 917 177 647 437 254 399 788 162 683 614 249 222 44 837 656 188 883 580 506 655 149 506 267 720 948 533 552 754 952 790 750 205 752 970 387 785 223 810 375 380 425 624 85 563 719 589 683 178 851 647 898 15 746 155 216 867 520 481 422 656 73 299 64 70 668 215 462 296 225 426 497 431 14 630 358 186 496 206 754 403 591 519 226 230 900 209 576 304 258 631 440 882 89 71 183 834 440 956 619 826 197 103 756 930 214 838 235 69 610 889 23 163 710 68 639 674 687 123 366 33 727 463 36 326 875 554 668 331 914 488 247 811 879 213 520 157 170 295 830 449 39 281 658 225 223 639 517 661 445 780 432 756 871 475 245 805 121 876 319 773 209 855 230 801 809 104 957 898 872 820 69 607 481 67 443 90 512 902 249 747 520 85 89 378 936 847 440 981 63 80 73 181 123 19 710 538 454 312 397 941 717 236 661 237 292 351 468 959 943 363 560 632 418 387 719 746 935 55 129 753 549 784 162 160 568 396 179 687 487 447 190 892 345 372 217 485 937 843 844 922 884 910 669 608 303 966 476 423 525 317 533 238 128 198 795 2 653 988 408 383 240 293 771 235 762 658 879 471 915 391 892 61 957 65 438 393 496 66 376 513 679 58 825 878 136 497 37 29 832 556 411 947 179 260 771 116 38 763 530 980 189 539 909 268 751 406 543 807 769 195 548 560 356 457 81 905 922 527 207 145 602 269 569 322 426 677 271 218 605 275 16 112 753 665 959 133 194 559 940 989 660 446 840 705 722 100 25 735 79 871 826 462 55 46 725 540 952 814 616 852 556 390 340 709 802 583 562 12 77 251 322 729 410 544 813 977 104 321 255 175 642 119 136 771 670 591 84 95 976 512 685 986 730 199 956 993 498 248 912 525 581 532 997 285 200 692 995 684 900 241 718 259 661 859 39 516 271 448 531 357 731 413 368 662 702 219 355 833 779 14 1000 819 393 798 18 619 726 840 235 683 612 408 571 472 971 154 498 106 78 220 565 428 910 806 593 576 797 511 503 928 385 335 483 450 512 361 982 781 97 967 741 128 537 954 346 179 407 944 816 708 76 139 769 818 513 672 64 256 504 637 243 670 909 832 713 286 289 289 37 913 377 316 634 438 311 673 913 336 634 28 841 56 966 912 162 960 327 330 886 933 627 719 453 291 450 783 884 184 984 62 346 172 139 478 554 694 229 216 43 173 960 121 759 567 355 522 436 850 604 473 652 917 734 638 336 386 690 566 611 35 30 234 836 4 607 11 381 667 642 436 596 901 882 131 626 691 786 836 660 877 721 972 857 792 479 752 314 742 889 909 344 229 697 180 710 243 481 612 309 314 852 997 795 887 628 597 418 91 96 482 959 153 865 815 119 502 340 615 726 998 225 490 722 927 207 737 493 455 740 287 401 858 802 430 930 984 320 976 304 886 469 453 537 865 735 354 526 509 28 782 882 277 683 588 602 159 862 358 406 568 177 496 915 300 419 445 927 541 896 634 533 102 895 731 135 743 916 309 295 569 838 263 297 995 739 432 585 253 558 182 740 348 908 231 242 963 660 558 646 645 847 701 248 862 420 528 941 739 380 239 961 158 104 772 73 194 676 555 6 618 468 929 709 592 142 848 96 536 692 416 572 874 951 510 42 44 419 564 208 3 177 370 142 570 321 873 333 439 671 755 803 127 896 839 844 736 834 903 676 851 627 9 236 74 531 546 476 823 450 678 676 712 478 340 470 596 487 140 411 276 919 43 161 352 527 489 879 897 331 429 392 252 133 311 860 381 421 279 991 22 97 768 621 41 452 799 249 695 200 621 358 465 790 765 119 774 848 364 266 367 796 606 499 518 898 943 384 722 473 762 770 479 781 341 472 466 311 508 968 461 43 196 604 371 584 605 934 132 906 49 889 170 710 45 494 382 177 549 237 307 295 324 359 646 708 696 858 141 881 212 644 152 439 486 16 602 534 107 174 493 227 60 266 690 172 946 674 79 407 908 854 87 428 407 453 38 631 582 208 318 508 968 516 460 633 617 552 803 211 654 257 156 498 610 719 659 481 939 559 165 140 143 65 717 345 710 142 167 426 135 957 5 436 168 98 775 226 114 184 565 210 821 382 400 813 587 526 297 287 590 918 671 254 779 514 232 832 59 98 272 396 499 758 629 433 17 846 758 70 945 779 83 453 283 638 37 674 514 820 183 705 504 375 973 50 681 190 98 213 78 841 797 476 741 695 208 840
744 632 233 205 291 304 149 391 242 130 575 337 595 549 857 841 430 683 773 921 726 409 454 882 898 492 206 897 717 206 950 266 218 594 393 773 526 890 366 394 426 226 704 487 297 965 522 530 271 818 477 400 860 495 79 290 630 475 507 721 828 926 943 627 160 338 16 372 19 69 422 312 173 510 364 844 433 481 448 871 156 581 680 254 527 93 894 422 607 695 794 98 594 173 450 75 73 875 102 426 879 223 142 549 177 176 496 989 416 965 292 216 334 387 780 640 481 767 843 665 287 728 396 667 348 582 3 375 981 812 403 940 691 323 474 50 136 319 294 938 449 886 955 115 947 447 462 991 890 947 484 127 306 303 624 642 729 718 771 336 229 974 406 513 147 759 386 722 530 516 611 112 741 849 727 71 189 384 597 840 756 564 316 400 562 732 708 415 41 298 436 681 836 850 775 527 615 15 962 632 34 872 736 998 67 9 907 745 679 14 36 178 315 343 749 497 716 745 344 823 808 902 626 149 592 263 571 782 170 223 252 78 896 779 432 907 823 892 18 419 643 291 859 27 234 137 866 763 202 444 854 320 86 943 849 958 14 807 133 899 707 907 412 646 387 517 2 653 98 398 550 319 673 54 698 890 308 677 99 904 411 487 558 66 458 217 277 790 702 290 512 13 301 561 434 252 975 15 897 755 418 291 824 240 687 81 27 157 13 730 863 716 885 83 284 475 453 296 253 720 361 169 987 139 328 397 785 953 598 650 532 667 85 952 967 976 569 595 738 555 986 314 113 745 523 688 685 842 249 490 677 478 12 211 380 179 899 258 349 904 256 287 310 523 198 985 114 490 618 853 186 362 821 274 389 666 936 685 735 796 697 338 684 4 634 186 997 387 581 143 872 948 579 556 265 99 580 219 991 624 791 497 109 169 884 856 760 592 227 877 827 633 317 549 743 907 228 813 210 907 784 95 470 255 493 588 667 400 982 235 737 148 568 805 247 175 468 47 599 406 946 663 331 855 924 688 891 510 652 318 311 888 4 806 655 356 818 990 584 994 338 60 919 610 913 211 811 697 768 812 657 504 636 964 681 964 125 8 104 855 197 109 367 224 121 146 964 596 878 140 841 86 381 180 651 836 259 827 241 622 118 444 76 910 834 68 231 447 92 303 243 42 537 803 80 596 517 839 52 444 204 925 321 692 842 319 372 84 920 142 269 125 485 699 498 933 93 272 345 790 721 916 951 807 447 55 886 424 534 401 188 660 235 226 927 729 610 25 664 508 573 140 42 765 419 165 758 966 792 32 850 608 640 731 745 563 867 963 469 341 340 140 753 712 182 995 145 908 356 159 379 952 659 838 439 779 725 183 165 307 74 373 518 828 59 783 954 600 747 839 612 743 933 38 613 146 65 986 192 316 488 446 858 538 587 612 778 399 117 182 739 480 831 39 734 72 53 159 801 143 666 355 285 653 692 363 337 413 143 334 675 607 101 409 89 955 840 303 375 510 609 205 620 631 903 720 525 10 519 405 953 588 442 817 274 327 181 87 868 811 759 464 261 67 908 862 325 352 365 294 254 736 1 875 82 923 238 190 77 465 70 839 852 89 883 711 984 690 69 135 244 966 877 49 796 120 460 272 322 857 554 620 804 850 407 770 401 525 774 883 56 875 459 281 622 328 457 736 408 501 190 742 538 713 561 257 875 452 608 397 213 515 574 112 207 772 605 360 766 848 803 944 438 711 713 784 668 100 895 899 122 935 949 931 320 488 230 89 31 821 812 937 656 102 163 346 490 523 990 784 839 152 902 429 728 684 194 328 694 184 805 73 200 374 893 177 427 27 262 712 604 961 240 352 565 71 268 652 531 223 966 817 499 621 706 449 503 416 362 6 845 317 979 498 769 640 632 813 495 454 639 752 606 335 353 663 506 182 50 677 355 382 830 573 653 196 97 631 601 225 564 821 514 95 880 712 185 445 307 195 510 763 155 545 635 343 501 955 15 680 404 927 358 742 789 642 521 982 546 814 566 686 38 732 108 441 974 578 856 290 583 215 772 12 543 476 48 781 793 119 314 653 351 33 126 293 494 956 674 654 273 111 87 989 767 45 368 331 465 736 864 318 938 967 296 485 196 137 28 353 8 737 232 962 115 773 723 107 536 559 491 46 159 738 179 869 255 238 369 338 250 661 10 263 388 199 45 951 810 249 431 17 871 733 945 551 740 10 835 214 246 184 960 25 63 144 414 525 397 228 124 639 844 751 578 837 714 603 548 869 787 355 999 612 400 431 171 280 6 921 183 108 429 428 882 857 815 665 555 211 90 938 424 133 963 615 588 469 755 512 0 258 777 609 905 328 78 755 829 880 589 99 55 100 154 151 437 857 309 182 932 197 83 69 948 494 130 719 219 494 472 810 215 896 51 115 600 980 451 784 900 144 876 768 638 228 689 773 153 372 865 887 398 714 466 561 141 430 279 846 746 119 5 646 901 930 910 450 567 830 172 936 444 387 983 481 110 763 800 507 669 747 724 813 129 192 39 964 678 638 342 149 61 318 223 152 428 905 487 6 940 332 929 64 209 989 549 702 731 135 169 134 711 642 837 57 888 446 329 65 998 313 162 516 848 233 969 172 712 74 211 695 341 246 132 198 715 158 631 880 909 919 965 594 35 746 151 874 222 827 443 62 658 113 820 277 195 807 730 920 663 325 157 406 904 321 395 669 809 282 529 887 91 273 360 899 22 79 533 762 939 589 700 222 278 834 134 615 676 583 193 16 764 22 62 836 23 173 922 801 788 747 754 548 931 660 645 39 303 411 354 56 757 138 541 774 718 892 703 594 111 279 435 616 267 503 161 561 862 663 471 528 682 308 164 959 625 311 283 257 750 680 47 862 873 161 168 931 178 276 26 992 956 661 166 301 205 923 75 350 191 246 637 582 17 952 874 256 892 639 869 573 410 425 68 612 81 432 32 473 392 356 629 490 266 385 225 915 545 44 814 667 602 873 497 104 662 624 304 713 29 579 330 90 217 920 413 482 627 126 226 573 935 613 993 766 647 792 71 839 942 452 58 800 649 854 646 81 989 527 456 66 648 322 289 2 911 456 671 552 930 946 770 531 665 707 236 879 441 97 732 541 264 767 957 150 107 644 312 694 511 544 475 466 688 779 64 179 509 204 795 56 295 546 751 728 683 327 551 580 701 322 286 602 661 950 57 398 970 809 779 269 276 133 577 860 480 611 952 145 959 885 798 298 212 812 719 303 690 134 394 838 138 331 167 978 376 412 761 152 326 684 140 393 988 249 281 814 585 730 313 696 33 855 103 910 390 158 825 398 350 192 208 525 628 793 559 370 455 380 282 381 347 155 37 239 603 878 423 547 135 117 158 46 695 172 333 877 709 17 544 754 921 481 60 42 363 219 46 678 467 672 224 772 152 772 288 19 199 327 402 249 146 276 535 62 275 494 889 664 917 241 782 326 214 298 72 390 221 408 762 363 816 659 563 656 446 935 280 954 302 438 150 786 720 804 994 637 928 391 593 166 251 438 925 23 918 735 128 97 180 670 270 517 479 966 483 759 855 281 425 32 257 582 148 879 175 941 776 95 807 956 540 520 20 317 705 26 409 450 553 339 516 667 137 865 557 157 781 267 996 505 346 18 9 185 693 735 66 165 184 370 586 356 382 976 977 862 452 987 40 86 971 725 822 335 995 43 323 491 528 204 464 855 802 669 260 170 119 411 478 89 906 529 817 357 319 612 623 847 100 918 463 517 961 607 542 895 305 720 105 337 832 906 131 455 699 341 763 75 25 740 248 530 846 769 220 367 489 943 851 734 765 57 619 961 54 499 524 569 373 972 445 122 660 495 696 497 582 645 547 518 298 538 399 837 405 998 556 54 916 944 383 475 378 775 572 677 937 240 985 502 335 468 106 792 616 874 870 251 641 924 914 7 992 94 112 273 11 486 570 491 461 263 633 482 299 30 96 171 327 431 806 338 187 532 813 127 359 516 391 468 515 141 799 760 21 824 370 115 24 972 504 578 318 910 352 364 343 201 417 799 508 64 576 685 797 113 94 673 216 918 500 666 915 966 790 539 176 160 245 956 976 37 853 364 385 525 203 734 116 525 95 986 263 100 84 758 958 239 654 439 980 456 324 867 272 705 912 58 371 216 748 897 650 397 861 877 670 12 968 223 384 543 752 543 642 764 742 745 833 67 539 733 201 818 881 335 672 204 7 825 591 208 614 913 239 874 88 983 590 924 120 893 473 307 123 64 258 1000 686 511 926 393 421 253 377 861 420 691 783 676 339 338 482 784 617 50 440 471 505 404 290 733 838 823 923 541 973 704 644 264 934 301 374 486 847 650 972 74 127 167 887 397 44 103 941 488 139 475 513 9 944 719 476 912 826 828 415 11 43 322 502 765 293 274 978 247 710 150 520 9 722 280 621 995 486 610 560 242 332 874 552 52 819 875 733 541 237 25 144 536 492 584 300 839 357 245 30 895 596 211 174 59 336 646 49 99 786 215
761 445 585 982 855 918 470 865 112 893 553 510 206 514 8 956 801 456 187 420 685 779 841 229 698 464 767 222 564 825 637 519 17 467 943 918 332 274 451 284 340 369 565 17 608 580 980 946 385 23 330 957 179 512 315 581 34 736 83 207 957 994 697 566 494 283 569 39 931 533 594 48 35 464 384 601 65 779 923 98 600 4 909 952 423 962 496 246 50 5 114 608 43 802 15 854 269 519 230 8 25 19 250 765 978 788 422 635 491 516 228 297 982 938 221 482 354 262 799 739 546 254 190 583 178 759 91 824 746 126 518 8 394 330 355 400 774 516 47 910 974 163 539 224 130 895 120 330 985 632 265 118 493 340 401 507 444 508 122 201 593 521 374 382 720 837 312 530 338 370 636 138 386 37 871 115 341 428 994 614 771 965 319 290 863 991 812 514 803 469 402 457 587 905 724 647 849 153 847 726 103 309 461 52 634 254 80 954 542 547 937 510 958 794 33 184 967 537 874 362 846 264 136 813 2 55 492 562 414 907 62 654 986 167 328 715 417 170 239 794 166 675 404 191 670 450 599 389 882 481 664 59 886 673 3 557 201 66 975 679 298 374 897 421 879 872 875 149 780 407 894 196 438 509 426 112 842 474 217 321 617 1000 857 275 482 757 92 205 455 995 466 154 64 776 236 413 216 544 538 793 24 616 973 27 204 250 110 992 989 423 804 912 609 135 952 703 911 879 223 608 237 699 896 508 719 198 367 210 739 720 905 606 454 170 314 442 725 945 786 748 513 421 598 444 582 462 116 671 671 676 866 135 142 866 790 273 197 522 954 348 588 128 932 81 822 826 303 426 138 548 816 901 838 97 592 168 526 662 628 762 992 298 117 782 437 624 193 226 397 355 956 112 462 553 260 882 416 700 898 943 959 763 695 239 415 408 642 174 755 350 968 29 645 836 460 902 549 343 621 836 275 492 154 174 53 115 867 471 517 453 322 515 916 126 434 34 972 869 727 312 342 656 785 287 613 358 255 290 306 15 286 405 184 74 137 395 881 808 102 566 251 529 651 745 362 262 463 524 713 669 876 466 618 101 560 351 595 663 473 213 629 328 108 357 149 714 316 592 321 342 151 854 11 596 483 914 324 707 113 899 75 269 545 309 59 107 558 571 37 769 208 98 995 666 333 482 654 367 678 352 432 407 920 918 726 212 514 818 478 719 115 574 825 434 603 700 175 29 376 922 873 217 475 546 889 351 511 441 729 944 429 477 550 596 887 323 202 252 399 947 390 449 344 156 305 511 890 594 583 131 563 610 983 292 13 208 323 462 163 979 352 423 999 354 963 908 657 893 182 626 263 311 477 322 502 707 950 161 408 681 304 388 199 705 899 719 292 471 945 257 391 133 320 490 964 969 941 865 465 466 962 673 472 794 317 114 431 242 20 189 241 227 901 930 16 943 243 653 88 906 81 783 854 30 4 316 616 790 573 195 42 808 365 254 307 829 663 859 878 783 30 928 421 92 419 614 453 721 183 876 703 610 624 442 257 364 984 747 700 649 748 825 620 159 590 982 435 954 757 323 252 240 805 213 240 101 258 438 100 975 393 520 278 162 52 105 577 974 688 940 561 279 447 862 84 779 946 124 500 286 150 109 675 748 264 481 222 569 129 477 942 126 892 205 227 957 283 85 779 210 781 329 510 960 215 97 348 693 452 239 552 73 581 600 610 434 907 665 39 43 589 898 557 909 829 784 90 109 369 839 858 199 711 489 220 65 555 211 121 281 788 570 439 55 646 582 198 647 961 130 717 933 359 895 71 452 734 798 660 949 716 944 213 539 524 367 640 19 209 556 479 104 157 761 533 665 562 85 406 940 947 191 869 162 736 483 22 519 387 626 693 567 614 239 789 637 476 113 446 41 949 629 347 360 194 209 93 724 912 248 174 453 532 190 351 923 411 231 668 366 701 954 766 678 267 709 164 579 98 537 802 317 346 710 815 542 575 1000 271 856 993 30 661 426 900 242 427 253 311 724 853 935 607 649 647 156 732 963 10 980 357 342 186 946 655 416 772 305 7 888 19 680 313 735 548 9 18 208 953 504 410 961 735 888 632 685 934 716 749 817 294 471 690 203 407 867 865 132 77 73 925 623 823 16 709 622 926 560 301 917 382 392 441 937 750 753 924 82 619 592 631 64 225 497 996 462 706 201 509 225 192 115 339 593 450 553 336 521 396 263 990 158 171 671 361 298 649 16 144 844 530 739 290 303 921 329 173 265 21 591 809 545 329 349 436 506 291 118 782 354 626 11 765 22 650 832 69 854 61 34 195 233 392 567 41 209 161 143 400 11 140 25 674 475 147 288 358 384 210 698 281 408 556 851 691 51 902 181 740 893 743 672 919 291 181 943 36 37 689 871 231 904 928 344 364 785 684 544 148 518 300 750 633 126 425 598 612 288 308 784 63 375 918 558 95 304 936 444 969 339 169 642 159 747 676 206 101 682 810 644 839 786 285 910 527 530 293 377 282 170 611 373 27 726 567 252 481 645 248 371 800 237 145 916 832 210 602 687 398 656 694 900 234 271 468 212 299 189 758 756 23 183 604 381 644 529 442 865 764 286 448 501 48 139 915 438 188 865 189 141 988 523 777 780 379 762 381 467 224 577 606 526 653 25 139 267 266 17 96 738 288 63 383 685 987 964 935 268 106 460 280 250 413 251 868 557 167 368 89 908 521 885 672 675 797 406 261 834 146 903 658 662 625 325 730 445 449 475 249 207 687 792 82 169 360 105 762 4 490 933 835 923 741 793 45 92 904 379 55 516 270 267 966 84 752 948 350 543 274 710 262 292 185 994 105 677 375 37 652 345 814 566 531 114 445 696 207 167 247 915 366 699 568 694 371 18 738 753 536 351 253 303 78 129 605 190 29 903 623 328 848 744 56 543 405 187 683 16 38 201 428 540 516 867 566 783 903 846 960 649 94 375 806 87 212 822 773 624 913 427 520 538 73 730 597 780 480 114 981 619 85 618 506 929 638 989 793 168 696 808 74 23 79 840 763 61 648 241 152 870 635 834 380 44 46 603 273 907 754 168 133 416 388 456 908 432 302 484 551 466 70 86 495 889 87 407 134 546 119 111 205 691 111 8 295 895 708 148 914 303 851 399 433 89 821 737 443 876 211 515 60 635 792 821 353 107 124 949 459 295 245 729 770 275 819 119 778 770 828 778 850 613 5 284 971 534 68 965 14 275 508 188 471 246 345 782 659 905 132 492 424 972 229 996 998 661 584 57 58 310 226 308 279 978 377 367 368 336 827 969 99 616 554 714 118 403 704 597 418 216 917 536 667 194 796 719 751 235 141 993 268 437 12 417 1 314 40 796 686 830 870 428 334 696 203 87 469 785 310 10 705 316 9 194 541 361 906 688 170 491 707 905 933 437 218 886 737 770 160 76 811 826 0 405 579 897 66 477 498 18 927 924 335 3 991 278 768 410 831 646 522 217 176 12 665 345 272 859 32 398 135 108 131 708 232 857 833 213 784 648 742 710 44 872 196 279 363 501 861 485 430 903 760 234 525 588 507 536 373 70 586 51 485 268 877 844 67 777 284 851 818 169 745 318 721 941 57 119 233 251 107 427 669 474 759 801 728 573 630 563 939 301 682 476 826 647 938 227 580 657 622 269 412 643 940 170 845 698 712 630 699 377 891 123 356 261 673 644 515 455 318 33 180 903 104 632 596 681 864 162 544 369 162 666 744 57 165 642 813 621 798 384 666 802 944 168 576 799 922 527 643 719 143 765 503 99 535 233 276 443 656 177 372 335 627 460 128 292 370 631 458 956 486 404 497 530 578 505 591 911 718 446 289 454 259 750 559 254 488 53 127 688 888 192 769 993 680 834 309 281 389 970 395 79 256 668 979 369 501 206 747 146 723 791 955 766 26 693 807 792 528 200 677 555 820 128 331 574 970 375 76 984 125 699 343 323 489 773 844 147 852 145 155 239 504 949 235 723 681 875 662 399 753 487 457 581 824 697 523 717 808 855 856 422 109 763 733 152 783 724 837 59 574 505 731 797 512 765 929 271 794 527 715 713 337 950 246 386 615 316 349 588 860 96 976 83 242 306 537 971 191 302 31 538 722 136 153 403 487 851 910 868 714 770 997 877 505 25 679 412 409 946 795 490 639 53 177 363 756 832 543 452 440 47 702 811 836 469 571 230 464 533 123 758 238 933 72 537 817 286 930 150 484 395 474 941 156 492 499 424 378 382 529 264 28 547 403 754 965 521 325 942 872 222 859 477 158 257 534 261 834 696 977 601 126 463 951 667 456 32 570 164 791 269 420 558 540 542 254 455 948 173 883 672 200 379 840 141 572 445 830 493 54 837 287 25 219 63 49 131 776 407 880 491 326 429 168 909 862 47 519 286 6 490 893 211 86 608 775 81 885 891 297 546 547 920 787 688 214 460 296 228 244 412 895 710 172 535 843 299 277 536 467 281 327 847 51 207 884 755 710 26 641 98 97 921 601 830 692 64
22 869 688 763 903 341 261 632 223 226 990 335 154 830 967 395 826 653 732 257 557 967 612 12 598 68 767 513 351 820 951 500 430 404 225 177 296 614 231 588 169 176 241 855 322 175 555 39 892 997 82 175 96 401 854 529 452 49 150 305 674 806 511 87 74 297 167 882 532 682 87 308 153 314 190 466 376 845 181 806 161 15 948 201 665 725 713 291 440 73 929 246 8 201 206 635 942 677 408 686 140 640 502 579 897 302 614 949 821 511 100 91 801 380 332 708 646 737 306 85 403 917 825 432 862 145 648 26 282 911 756 723 392 427 701 675 395 855 739 777 57 368 254 441 444 804 645 320 119 664 869 761 905 245 707 85 260 914 617 424 26 769 374 607 940 543 568 374 515 629 939 122 160 525 686 178 625 503 200 451 857 111 188 434 737 234 315 139 831 305 615 261 399 898 965 690 623 858 600 312 653 31 9 233 516 578 235 657 524 863 804 635 913 339 126 75 662 204 877 33 845 244 373 734 797 221 576 729 170 719 554 426 930 279 781 946 609 228 592 344 914 252 792 231 319 431 639 477 996 492 666 589 396 293 427 348 525 912 564 859 333 548 275 415 411 814 334 669 585 816 871 498 249 390 692 293 894 561 247 700 945 434 753 486 964 442 147 554 294 580 847 806 173 533 122 394 835 922 915 688 156 601 742 393 556 61 888 155 627 374 276 177 283 536 698 675 860 127 106 555 409 11 497 890 300 837 468 653 145 398 588 466 23 357 98 872 304 339 538 474 67 480 366 184 772 276 383 290 11 761 32 352 546 676 859 748 918 235 717 2 819 546 239 273 234 536 650 937 490 735 324 773 124 254 58 227 873 736 112 305 626 539 900 974 987 608 794 227 449 522 492 429 268 301 323 740 229 406 288 806 601 178 85 214 946 899 88 612 672 629 218 943 371 804 581 333 749 503 655 998 410 454 17 735 354 681 183 97 265 740 808 971 671 870 107 193 406 716 952 646 815 555 529 570 384 143 272 792 505 162 266 651 481 21 361 51 52 294 455 46 327 534 640 682 949 849 397 269 975 182 460 91 514 713 973 898 727 672 824 3 867 314 101 648 932 331 809 772 149 157 47 139 520 242 685 157 236 341 314 969 210 620 307 662 450 546 317 340 494 652 138 903 992 471 174 765 697 164 213 532 81 653 880 902 496 410 278 487 179 643 402 603 998 117 345 138 954 301 38 950 343 16 311 47 164 433 157 286 981 812 937 398 436 1 722 228 377 21 48 922 651 682 618 66 889 731 705 880 37 163 259 840 16 288 750 909 309 113 733 652 255 393 76 307 712 63 989 645 533 790 783 696 248 67 50 749 39 67 567 260 545 780 740 720 493 353 879 156 63 975 540 277 805 823 488 128 754 337 549 840 560 297 695 621 562 647 253 713 584 859 579 151 91 761 962 669 608 231 135 471 83 549 789 6 187 242 838 221 176 607 93 994 673 36 483 995 27 390 537 493 54 550 959 861 683 562 484 284 634 118 461 520 916 538 472 127 866 310 462 606 977 506 142 978 477 19 432 59 139 729 262 497 521 497 166 904 858 48 3 973 868 68 803 809 298 150 293 663 844 929 931 965 501 529 714 583 796 963 123 394 353 112 258 665 535 985 736 570 191 675 349 541 605 92 485 918 658 436 28 530 553 687 197 333 676 398 687 663 852 583 416 289 811 915 827 302 848 682 807 286 765 925 986 876 425 780 822 136 829 218 178 185 654 580 346 376 415 898 245 737 418 13 303 658 257 284 611 556 997 576 232 422 595 476 757 32 999 327 405 473 55 378 217 305 919 444 974 864 456 964 944 611 21 992 447 897 813 395 602 188 97 752 99 837 720 986 898 432 731 714 699 894 29 651 548 393 527 157 513 353 365 109 137 283 301 670 893 831 340 888 12 18 368 719 968 118 842 768 441 433 550 810 364 15 313 519 748 904 528 51 379 972 708 461 635 873 883 491 917 632 849 99 400 647 244 809 884 498 779 310 563 699 412 267 189 335 572 14 509 532 121 130 947 820 504 54 130 2 775 363 347 605 763 406 423 200 184 778 643 893 784 635 876 76 227 265 90 90 350 121 874 875 985 599 928 796 694 815 828 614 45 507 495 738 305 784 730 971 681 431 128 88 652 82 768 2 421 330 389 793 641 15 172 493 531 38 56 774 661 593 710 714 114 960 551 960 785 35 453 432 219 853 302 759 603 626 950 516 702 929 435 647 678 826 252 479 469 99 507 604 814 789 207 197 573 605 863 475 816 286 664 941 644 376 414 124 583 852 586 184 770 372 610 455 445 210 582 32 214 308 706 554 728 523 33 942 912 168 793 772 19 402 279 984 312 860 806 657 369 408 386 293 716 350 980 555 168 135 738 22 424 109 30 433 355 19 375 467 426 397 723 854 18 920 795 159 541 70 211 457 25 47 381 818 512 356 902 21 659 994 34 985 372 458 118 20 20 551 773 795 148 640 907 509 240 849 242 794 463 251 113 382 539 665 486 93 994 331 246 656 318 372 330 646 991 592 127 798 195 334 482 932 606 222 558 281 547 228 995 287 464 735 901 844 451 111 212 172 86 463 850 158 64 4 791 364 363 595 865 841 920 529 115 85 575 107 570 302 474 162 273 188 668 694 348 315 422 633 185 277 696 437 616 147 237 28 908 122 205 296 446 824 786 408 690 436 116 676 61 759 543 972 204 48 909 766 744 95 882 672 508 777 146 297 131 472 89 452 715 30 910 827 72 389 5 229 960 183 704 981 741 829 853 410 24 810 158 98 921 683 292 709 988 700 969 751 762 896 534 901 256 862 53 296 393 610 457 64 745 902 335 316 760 819 287 965 956 894 378 926 802 809 344 623 77 166 388 781 49 877 94 38 642 129 251 989 841 858 620 488 657 582 734 100 878 788 466 397 679 646 144 705 526 683 957 48 398 660 552 438 580 194 669 417 476 126 955 886 299 848 820 655 810 455 285 561 577 795 226 851 774 150 503 509 36 379 429 935 632 798 220 63 510 10 800 926 875 299 196 799 413 718 186 133 621 206 790 113 752 897 656 863 726 517 0 608 904 262 565 406 839 658 594 205 78 527 159 293 491 606 370 981 1 735 619 163 155 146 798 720 817 681 812 473 833 938 961 710 886 372 971 981 758 399 622 532 238 211 787 759 110 207 13 732 518 365 887 984 966 594 473 323 776 198 851 843 60 596 590 499 269 928 382 804 500 242 320 737 108 346 498 140 151 451 328 929 4 594 630 503 799 44 830 565 984 938 895 796 647 576 475 565 628 157 993 939 599 59 778 120 544 501 356 94 933 449 840 400 111 234 120 46 308 303 559 788 136 280 117 182 216 965 843 839 631 518 872 428 250 943 979 861 693 510 342 700 202 311 638 374 891 574 818 591 769 1 69 323 286 474 465 112 341 523 923 861 680 388 743 119 755 526 280 198 633 58 7 407 66 973 357 639 277 529 92 658 352 601 761 432 747 827 972 964 358 286 846 318 941 691 522 68 719 606 367 38 479 809 243 559 362 888 192 96 437 814 84 151 771 133 42 39 691 621 264 449 390 447 591 388 359 388 467 605 59 77 295 410 836 398 44 630 270 23 911 165 132 55 201 840 336 547 222 764 499 779 935 281 391 610 62 573 316 923 321 600 35 971 569 991 233 477 75 482 125 793 721 979 143 799 823 812 310 203 983 124 566 407 14 859 709 16 906 733 439 602 182 871 263 460 290 858 718 831 281 910 103 316 70 702 431 663 922 60 80 610 394 587 542 108 41 328 165 301 530 545 578 43 102 74 68 777 870 605 428 335 689 241 735 614 2 715 571 364 325 129 963 88 459 94 523 300 881 721 404 690 387 68 420 569 274 27 193 479 385 919 667 72 517 492 938 863 46 142 171 214 780 675 574 666 448 402 141 162 297 839 95 108 978 308 6 502 215 272 338 589 649 668 729 107 864 520 759 947 177 804 861 945 746 123 607 311 926 851 194 656 434 169 163 593 417 669 134 646 433 724 337 1 725 967 561 253 470 284 834 139 438 897 777 983 284 312 711 702 636 317 109 145 471 488 175 41 604 331 519 193 855 430 51 490 925 527 407 286 152 26 953 277 199 954 934 131 982 92 203 661 856 676 228 47 230 580 596 330 329 828 291 196 597 342 331 903 454 126 360 569 339 490 267 366 764 211 133 46 443 519 684 979 970 407 15 220 40 992 885 242 487 963 326 815 751 390 682 686 458 890 224 362 660 268 71 470 927 761 198 157 663 666 65 174 289 248 677 532 536 737 782 696 896 445 43 895 442 198 766 437 589 215 624 617 613 466 675 204 209 552 79 816 670 541 129 60 629 12 593 289 703 826 271 874 832 230 401 509 104 158 976 842 478 242 924 251 958 298 208 884 105 621 380 59 943 112 788 197 724 952 890 461 899 859 180 815 10 940 936 308 419 615 480 534 73 151 700 2 506 511 637 783 587 260 489 32 837 637 221 247 31 1 162 794
975 988 492 893 503 746 478 318 969 225 951 413 287 459 443 439 847 304 679 322 304 922 856 306 153 419 199 527 376 867 494 972 320 893 149 43 798 805 417 534 976 133 693 647 640 474 286 350 531 830 307 396 676 388 131 131 823 659 924 638 202 914 629 797 0 24 414 143 105 754 959 102 772 131 351 681 615 928 937 425 727 577 658 308 256 229 902 901 979 526 17 864 977 507 589 974 388 452 671 72 539 996 6 241 9 876 21 595 155 922 718 954 620 963 258 408 529 978 198 604 701 931 908 781 509 610 466 244 201 403 206 732 200 281 197 930 210 673 120 211 205 926 224 484 989 499 464 270 84 984 767 209 162 845 177 747 751 772 666 175 81 476 26 322 592 725 862 938 796 593 873 583 514 14 203 986 768 850 858 102 522 707 914 679 851 626 778 9 990 782 709 988 857 617 828 737 222 661 631 677 72 526 916 726 827 144 468 214 407 912 165 461 659 616 29 657 485 876 504 869 500 315 525 236 403 657 672 422 870 516 395 645 516 783 868 55 487 848 508 578 215 70 614 530 675 851 945 217 585 203 648 822 316 337 226 705 954 213 726 128 2 408 459 404 340 222 337 208 138 586 311 721 95 685 399 531 409 401 730 162 809 352 535 458 318 563 265 975 638 406 59 678 557 534 538 676 955 274 174 958 336 508 997 70 365 492 457 1000 556 263 237 998 897 402 877 680 884 408 805 23 554 396 910 31 378 864 54 290 73 541 137 194 665 98 905 83 33 181 89 862 43 488 139 911 817 940 550 277 390 761 714 700 917 952 526 696 329 117 476 590 984 591 251 186 582 863 322 882 555 784 967 916 426 137 760 688 188 724 633 826 570 934 448 386 254 538 540 609 302 376 927 531 849 960 579 475 156 665 115 38 602 174 903 193 451 327 306 148 377 68 32 867 144 257 947 297 886 443 645 871 939 590 128 956 941 881 238 732 745 957 799 553 814 646 475 962 402 622 854 613 987 36 918 945 104 168 788 886 146 739 46 578 148 484 184 20 186 570 491 981 404 470 78 527 259 242 949 640 124 563 921 446 367 956 966 48 348 678 893 81 87 995 899 87 324 165 334 524 315 876 653 499 100 281 477 353 369 370 296 935 255 387 685 737 387 614 511 960 130 809 234 886 19 947 825 590 983 167 740 928 624 775 544 605 981 835 60 890 496 374 806 327 249 329 280 440 233 177 674 551 422 781 769 8 230 228 719 293 479 935 723 154 349 765 301 977 212 159 263 164 229 695 840 566 61 858 150 39 437 198 691 372 294 598 915 744 171 181 392 465 586 575 30 260 520 148 958 926 622 796 420 963 383 886 63 330 901 995 218 647 784 14 428 325 836 649 896 113 753 393 112 35 735 14 77 672 831 742 628 891 974 253 264 720 441 490 231 754 524 241 692 91 782 593 442 569 143 706 473 486 57 319 743 368 354 279 894 771 339 244 213 677 385 758 119 710 746 893 25 477 290 447 609 686 91 815 577 262 323 678 122 898 141 807 506 655 110 495 971 85 668 477 352 4 803 228 93 687 408 823 272 273 818 90 750 746 23 634 580 250 79 474 168 646 244 331 277 998 546 659 347 857 537 707 7 6 919 172 744 767 581 161 11 53 720 935 705 49 309 569 964 709 47 226 273 237 611 466 839 603 957 831 777 234 900 366 813 881 274 498 688 46 114 450 384 751 852 75 370 671 80 589 702 901 938 297 260 530 335 974 462 22 617 759 227 459 926 485 892 420 39 251 801 689 157 92 885 117 547 329 452 277 350 991 455 887 928 430 317 999 765 614 88 421 649 208 694 61 458 531 36 646 488 475 931 505 716 470 333 718 342 294 911 574 166 631 571 891 569 564 22 111 142 451 647 470 433 327 929 876 690 887 883 884 431 111 27 226 58 563 243 81 661 127 305 861 239 893 228 256 830 592 785 132 270 494 151 840 517 64 952 778 35 322 381 750 646 946 147 20 507 921 106 531 867 25 66 52 717 850 781 283 510 39 996 241 101 359 109 530 543 919 664 713 113 804 561 58 382 947 285 716 374 841 843 197 637 575 518 318 667 895 175 731 912 444 944 104 164 111 932 81 869 345 663 340 64 70 641 854 435 860 330 651 986 293 460 763 523 782 353 292 859 588 102 847 583 941 118 4 501 663 960 676 759 947 8 973 654 760 729 929 465 123 125 277 94 180 829 893 250 4 904 395 630 474 415 741 71 366 405 575 454 413 548 682 681 689 18 319 635 715 712 602 864 988 634 578 345 63 775 113 789 459 211 883 738 193 593 139 223 234 185 932 490 709 790 545 37 791 391 580 268 200 246 182 396 572 179 223 364 366 401 781 791 345 312 576 613 353 50 1 308 32 356 605 800 948 680 696 755 218 67 591 992 566 269 861 552 647 832 933 53 258 108 553 82 427 994 236 208 315 486 445 721 500 360 597 985 53 972 558 181 391 812 923 756 487 853 125 515 994 472 519 363 652 262 218 158 804 731 650 748 992 45 21 822 841 16 854 204 128 12 488 807 202 288 369 450 922 704 564 167 593 890 664 194 556 410 119 906 65 722 228 434 232 846 583 888 716 855 291 865 901 837 694 689 367 182 949 625 833 794 537 375 552 92 57 763 474 386 422 498 528 792 404 606 308 988 266 700 283 644 430 783 76 513 5 394 331 907 289 493 315 133 251 732 325 584 454 303 783 528 103 962 611 725 934 44 179 737 774 411 744 470 969 14 591 313 781 140 915 178 583 626 306 734 135 297 243 833 73 575 547 123 559 774 496 266 683 567 488 848 527 542 802 471 96 502 733 20 715 445 395 96 306 844 246 295 437 362 623 970 677 779 416 400 542 636 668 594 342 650 49 15 309 328 436 196 877 773 592 576 471 711 935 923 972 389 527 940 11 379 702 440 747 627 869 786 672 965 114 359 386 521 96 841 470 129 27 795 58 925 431 183 550 764 501 736 944 209 254 824 999 489 788 603 807 180 891 713 638 134 96 278 513 875 821 326 449 657 483 549 193 934 764 48 24 257 119 600 184 819 555 116 576 560 278 86 179 298 146 300 877 217 961 393 717 70 920 553 156 275 705 413 454 612 302 236 35 331 172 310 944 111 895 632 365 655 647 532 57 608 147 879 5 973 675 598 10 482 763 284 366 430 618 643 419 13 254 708 4 933 440 739 920 991 594 652 595 835 302 83 253 578 911 248 931 444 601 519 377 242 109 474 452 728 313 724 450 497 230 49 196 99 294 261 373 193 573 834 962 998 141 189 935 619 285 878 430 499 329 427 374 40 127 161 719 651 900 871 965 107 428 895 968 754 244 534 64 412 1 216 960 135 923 770 876 98 232 703 476 480 198 562 817 55 50 34 884 804 959 891 368 241 394 889 479 948 94 956 675 380 701 235 363 591 970 821 965 961 270 219 53 687 421 176 384 541 854 207 465 922 526 76 892 495 128 684 599 152 640 163 322 642 162 232 906 715 432 3 462 880 752 710 430 136 244 366 570 639 187 121 197 292 14 563 13 483 119 995 790 757 216 943 703 103 122 826 148 65 353 963 39 551 279 245 830 618 133 439 604 117 827 682 760 610 259 512 204 192 863 341 413 283 953 861 652 24 275 338 734 596 506 808 77 670 924 678 156 282 335 621 47 172 285 446 126 372 283 683 221 425 553 214 383 74 127 707 517 423 272 815 760 145 263 866 929 187 111 882 997 368 500 1 551 898 674 980 39 69 792 252 993 371 437 154 854 696 353 319 642 438 584 173 560 695 52 607 598 935 624 90 610 530 523 416 821 314 218 566 233 545 121 299 764 656 651 397 93 42 673 616 519 449 548 346 732 398 471 281 319 62 41 698 583 221 718 424 124 993 991 195 603 225 209 406 975 699 445 5 494 355 917 75 215 373 36 325 811 132 155 463 70 604 16 673 388 662 252 920 911 568 681 999 235 942 165 38 726 887 995 418 949 564 961 881 475 344 352 361 899 766 478 505 461 327 512 872 567 31 575 481 495 467 591 876 615 190 9 587 690 599 868 860 385 850 378 558 999 127 586 536 276 51 275 469 711 946 744 771 630 842 630 909 425 253 947 461 647 41 474 533 935 787 611 780 433 271 691 601 749 741 762 4 43 953 919 343 702 574 105 279 976 762 963 572 93 820 693 660 257 432 364 291 446 810 583 56 220 982 314 590 663 597 625 447 782 797 63 559 414 605 203 357 292 816 525 838 280 573 614 28 90 733 636 913 162 706 984 747 879 169 579 697 480 811 278 742 109 527 599 793 472 930 328 565 688 10 887 802 434 220 269 289 107 588 583 321 518 863 263 332 233 52 267 686 266 968 450 126 430 623 267 978 551 97 126 484 219 752 757 159 383 276 748 776 608 191 585 761 437 845 958 595 105 247 701 677 224 758 670 950 216 456 481 160 357 358 632 85 331 669 13 267 417 749 92 170 513 240 974 293 392 421 859 453 270 436 935 419 581 429 707 874 512 68 308 936 30
193 133 289 878 25 114 659 66 826 604 399 604 283 19 431 474 279 640 932 949 720 157 266 402 31 976 167 230 807 842 49 419 774 663 550 963 559 482 304 118 844 45 900 304 628 452 244 662 180 213 796 294 76 836 931 371 549 39 95 224 359 590 927 479 528 76 321 305 284 704 4 998 191 911 155 667 954 542 240 55 984 387 624 686 443 783 992 393 479 47 846 596 891 365 42 412 291 559 380 325 123 146 83 326 319 268 850 132 795 845 15 686 119 443 925 5 883 564 328 104 561 698 91 585 36 244 526 213 163 167 790 600 705 539 241 270 781 163 841 601 107 815 648 94 198 900 242 177 755 703 908 330 926 192 704 109 428 415 121 541 942 661 124 214 779 713 596 588 718 381 337 49 238 111 906 426 334 983 556 607 881 645 921 809 539 153 603 520 823 90 516 278 100 361 588 447 129 752 640 207 30 347 278 401 223 657 862 788 348 396 298 128 174 169 808 112 617 206 538 215 420 475 195 474 888 620 930 17 269 83 353 820 754 77 271 234 208 427 111 511 27 165 416 33 737 209 799 473 871 279 34 72 3 198 392 788 802 655 870 722 946 449 917 588 436 203 889 792 113 577 511 565 630 738 773 616 256 834 233 711 126 309 875 547 644 950 610 831 250 450 727 842 268 533 512 187 300 15 393 196 358 559 108 729 325 283 132 909 369 390 744 828 606 384 158 430 745 657 987 181 2 285 682 238 842 387 112 114 261 992 90 834 535 843 668 461 236 257 33 838 645 124 265 884 216 289 254 480 978 892 789 584 601 329 642 933 558 89 684 668 584 511 351 10 154 503 572 140 504 291 761 97 496 303 165 87 764 408 214 510 847 386 461 467 371 711 520 757 660 803 378 172 400 541 919 426 735 34 78 136 146 956 651 949 836 940 600 338 462 511 513 376 575 88 768 449 47 462 263 550 747 460 725 12 566 938 469 257 317 46 711 868 716 666 80 504 441 504 217 766 182 884 202 332 209 882 730 155 472 688 21 613 898 299 260 142 490 934 67 957 746 786 331 242 362 776 960 897 293 214 652 661 840 113 852 960 752 670 952 909 597 933 130 673 869 747 856 22 323 730 724 533 929 209 620 621 700 532 797 230 243 164 740 588 994 847 58 83 666 328 599 713 614 829 778 297 731 784 93 765 892 591 390 903 237 72 438 911 326 984 485 454 876 382 215 538 595 966 763 227 683 139 43 514 187 905 695 875 434 464 791 286 975 478 961 954 990 947 894 778 336 125 430 287 18 833 5 405 448 861 810 680 446 101 449 809 821 842 470 429 465 335 753 692 664 749 377 979 468 856 851 538 820 634 339 720 864 369 767 781 252 399 621 62 507 851 106 874 547 696 635 423 211 593 310 889 350 247 585 995 70 553 577 673 354 640 38 352 691 970 349 677 464 107 116 126 819 344 916 335 708 75 804 277 639 698 56 344 497 107 221 838 784 749 749 913 521 88 777 532 162 593 688 817 227 218 972 29 366 89 104 403 239 556 563 32 582 48 723 42 77 235 299 621 473 687 435 620 176 307 251 387 330 659 118 785 775 820 678 794 838 883 320 207 229 979 974 190 822 671 422 116 352 398 453 668 583 395 156 526 35 616 407 396 579 27 729 474 249 618 136 291 406 26 141 271 896 202 732 76 88 715 615 334 432 837 913 43 815 496 544 905 587 840 531 950 728 744 880 733 713 500 190 840 147 850 267 117 13 176 466 986 699 112 887 76 756 824 475 744 259 744 650 767 785 51 1 94 287 36 200 277 882 547 486 413 641 433 6 11 958 54 397 975 709 660 103 376 937 505 501 882 707 680 965 218 247 291 686 420 519 493 922 92 957 119 376 203 613 778 172 837 697 252 611 503 105 243 703 661 356 495 701 423 653 453 962 222 452 584 394 525 665 910 46 981 837 514 758 343 848 226 44 971 125 107 175 987 834 209 540 69 387 139 286 142 622 756 647 236 976 58 364 561 476 149 65 802 143 802 636 616 551 918 604 586 274 292 634 504 395 578 412 82 548 246 662 789 863 841 161 640 425 906 442 149 305 487 197 790 569 241 184 925 726 411 522 819 776 574 316 61 523 548 939 784 494 688 499 346 780 135 874 819 928 39 552 305 69 382 612 987 212 448 109 547 593 747 235 658 996 251 373 393 272 387 61 160 694 922 811 853 943 309 679 705 114 780 403 322 605 457 947 645 201 71 139 594 8 965 382 919 343 859 592 858 626 251 157 477 306 99 52 139 57 367 307 236 101 719 545 216 518 955 429 388 332 885 759 279 734 453 150 935 81 823 481 238 608 545 757 922 743 61 433 244 529 616 828 637 786 683 418 297 839 818 285 189 772 317 151 602 375 615 631 387 292 950 914 293 800 753 40 409 602 129 878 45 571 877 213 712 714 582 568 939 565 129 514 569 580 262 812 153 270 439 741 598 948 682 169 764 722 151 607 92 183 269 955 909 411 619 609 792 667 267 817 396 122 716 564 35 424 505 574 723 257 3 979 851 515 683 989 258 581 81 342 31 843 796 253 395 97 951 555 718 750 856 625 156 84 114 324 277 149 262 414 181 276 278 219 795 386 465 681 781 232 11 997 883 963 286 530 606 28 981 409 678 909 79 941 561 502 861 311 18 935 374 959 479 226 749 17 947 231 405 51 805 748 729 509 259 404 754 573 307 370 969 138 161 9 297 102 945 970 707 933 284 649 25 736 766 525 325 45 19 670 408 73 351 533 760 177 970 327 386 234 345 938 528 637 490 463 813 484 27 912 607 280 30 384 112 553 674 92 858 619 574 181 122 813 154 396 308 576 842 457 950 222 230 206 398 367 317 655 836 492 749 818 232 950 787 383 427 368 265 262 433 873 40 228 491 482 29 478 857 542 590 698 79 920 386 541 864 995 362 710 327 360 118 379 552 590 788 189 899 661 226 417 357 401 370 498 316 344 278 866 869 986 760 643 445 968 667 656 11 918 789 450 382 999 172 255 125 98 413 225 473 303 242 152 917 72 494 792 653 578 603 55 692 706 410 897 240 245 430 308 578 447 961 455 514 173 654 74 987 421 63 557 436 982 401 886 347 809 809 87 847 204 899 618 306 517 903 480 337 186 524 991 723 423 791 37 835 86 322 971 886 899 126 467 990 872 804 340 789 495 787 692 219 338 157 687 732 346 466 672 249 427 57 902 466 877 970 402 329 783 767 48 676 879 964 220 782 503 771 347 520 115 528 739 769 500 959 586 358 671 550 765 793 218 565 318 531 445 397 391 494 980 508 554 615 207 403 865 438 374 156 488 727 940 994 924 225 830 159 199 789 988 339 890 343 858 127 415 707 598 626 281 738 474 742 171 438 282 326 75 238 203 53 385 735 803 699 381 28 357 477 224 349 170 462 131 766 66 340 762 622 824 180 956 389 185 372 536 973 831 471 861 486 835 118 719 820 589 975 794 235 702 214 657 147 341 225 329 893 895 555 365 409 591 614 506 471 527 613 911 999 627 746 137 254 355 531 50 644 297 494 451 685 363 193 19 347 290 29 361 941 54 194 717 217 787 872 426 754 440 960 296 258 629 527 160 528 85 621 733 251 388 189 721 836 675 260 676 42 419 358 60 383 140 273 439 921 534 776 638 981 510 442 456 810 82 187 677 484 315 201 7 36 543 717 493 16 194 775 508 884 345 142 205 963 277 646 827 639 110 998 901 858 905 755 696 435 766 198 658 683 923 246 669 742 288 834 849 329 144 383 23 598 142 96 398 778 904 103 945 639 294 597 693 168 148 528 594 267 944 117 20 876 885 202 301 43 322 484 646 17 372 563 983 804 168 406 11 932 814 258 907 837 314 480 949 961 22 649 491 757 413 801 99 128 458 420 483 457 654 864 998 151 712 290 570 227 868 715 153 177 437 103 405 878 68 89 915 636 408 227 985 774 79 277 853 608 159 491 770 884 771 55 782 131 128 306 793 783 537 736 41 82 96 227 788 62 120 386 936 42 230 126 39 498 460 379 742 221 854 845 680 457 454 748 389 839 133 289 689 133 951 850 487 512 335 302 333 579 459 447 295 148 934 247 673 326 12 918 14 894 10 816 210 900 258 362 859 339 867 359 829 513 801 233 616 603 560 349 471 183 806 890 738 370 63 654 16 535 816 56 178 956 663 411 477 353 623 698 313 984 567 176 94 576 845 137 264 883 715 143 893 385 964 413 164 373 444 137 532 353 134 732 751 505 179 452 967 878 855 760 769 285 633 653 953 910 127 556 117 762 64 171 857 564 966 603 89 709 632 14 798 273 805 245 135 444 166 274 273 526 981 798 309 116 860 84 24 240 489 549 26 343 312 15 546 317 246 510 903 587 973 11 53 890 977 308 969 165 62 300 59 319 32 519 302 821 0 242 71 690 833 221 192 227 524 882 410 224 993 353 188 87 145 240 562 338 196 389 275 542 760 311 674 892 248 444 690 529 832 295 29 121 685 633 884 967 910 498 825 338 505 877
627 90 40 179 423 845 291 401 265 671 323 923 830 810 94 193 436 535 180 313 206 377 994 345 732 107 693 494 582 511 862 407 492 612 348 618 353 408 826 804 561 160 524 78 913 878 748 88 11 744 801 95 837 703 487 337 138 207 359 339 900 589 155 392 16 158 631 892 663 894 484 664 205 634 340 62 343 468 779 612 269 46 455 727 988 159 813 307 491 828 699 946 357 518 875 955 24 311 855 175 874 501 304 407 111 605 23 43 188 953 416 590 110 672 326 455 566 710 804 554 671 699 193 96 419 273 232 25 26 650 130 106 850 225 510 668 545 786 124 329 185 544 300 42 390 527 91 318 956 992 690 864 607 277 654 323 295 545 159 495 222 670 320 579 574 519 267 186 841 1 783 841 440 360 29 578 375 132 476 163 429 258 949 784 58 56 136 314 213 675 984 438 113 43 603 553 887 378 897 682 238 427 424 784 80 803 418 504 972 454 612 780 533 497 963 995 965 935 930 820 258 955 711 504 688 963 689 483 535 81 90 503 305 57 942 397 153 647 85 767 759 399 747 271 712 416 585 573 344 649 385 328 629 662 172 865 21 173 871 990 292 950 601 21 618 618 918 342 25 769 396 250 157 935 971 308 333 748 546 625 361 584 219 290 140 953 552 882 902 514 68 785 107 422 315 21 730 360 338 602 404 627 485 827 710 902 764 632 704 922 415 431 864 27 934 68 786 671 339 295 725 811 915 51 398 967 903 577 403 866 349 416 109 684 178 236 127 397 962 474 733 678 391 188 718 891 332 537 13 230 402 25 847 401 445 531 954 892 890 573 950 858 936 85 951 608 284 776 854 637 780 272 515 669 450 810 177 192 652 474 877 290 414 828 549 899 372 822 376 426 564 515 655 727 407 977 282 291 439 914 460 22 896 570 648 739 302 187 713 668 598 485 917 183 703 217 816 610 807 19 252 38 575 373 83 867 433 426 108 113 529 355 383 904 976 805 720 230 9 617 50 294 662 704 960 210 409 972 134 903 514 770 818 387 925 774 81 678 651 206 640 128 381 440 815 940 225 416 761 104 328 63 301 319 604 633 642 463 364 110 135 114 707 663 498 167 179 873 845 488 509 700 833 819 200 985 983 482 519 858 579 959 190 392 508 288 233 280 806 483 653 291 986 540 97 859 899 398 490 815 367 954 719 731 98 135 311 737 19 307 481 696 289 775 961 182 516 9 294 18 377 691 878 116 596 101 697 650 981 741 716 299 945 620 273 345 587 793 916 508 174 944 256 58 249 333 666 660 221 11 795 214 791 498 632 172 182 326 330 805 56 312 215 985 679 479 613 172 706 301 119 723 128 201 990 519 426 70 502 76 380 909 599 587 412 854 116 591 229 487 194 112 722 827 680 154 114 91 59 178 251 840 382 65 378 518 173 228 760 325 421 408 802 817 379 792 101 259 324 5 944 432 231 508 755 539 442 72 246 594 234 500 235 494 609 640 973 200 125 391 350 471 477 492 152 280 15 617 204 517 605 522 371 627 556 342 276 149 191 79 351 610 262 158 567 36 43 692 139 216 237 233 435 9 600 689 400 97 738 599 54 625 31 473 597 376 290 260 417 404 250 369 395 573 819 591 606 989 530 78 656 982 65 310 261 208 621 362 743 516 557 936 150 419 736 771 882 494 176 454 122 550 977 992 615 308 448 287 921 999 5 865 763 570 796 406 570 695 857 938 314 532 82 410 828 24 512 555 14 712 38 794 399 416 428 551 319 6 441 595 133 999 462 799 438 597 639 247 32 91 280 275 3 439 431 204 488 125 674 460 908 941 832 678 708 292 735 529 634 997 123 498 209 136 926 419 534 743 844 808 106 449 278 415 52 647 220 955 803 366 224 648 437 157 259 569 22 745 696 439 861 905 681 658 768 23 677 88 10 521 727 879 88 542 239 162 281 309 240 704 511 527 672 218 149 945 537 105 275 874 757 564 752 945 647 914 169 905 86 192 968 844 336 458 270 501 296 181 551 159 817 311 799 956 345 501 938 530 394 661 657 444 146 980 622 376 728 489 682 314 48 429 540 984 36 896 721 763 201 83 46 152 974 656 158 692 228 866 911 841 420 995 479 228 197 296 958 957 565 156 641 286 271 667 683 853 463 176 210 277 63 783 577 847 303 66 447 961 789 508 773 13 825 314 941 646 821 634 72 329 879 851 591 867 4 642 335 60 503 599 827 456 979 451 538 750 203 930 1 808 539 118 572 167 365 136 342 846 658 38 853 452 790 436 143 756 286 935 473 862 660 630 939 727 884 18 129 236 264 263 633 174 79 714 767 816 555 372 131 145 7 702 45 439 96 949 856 119 208 947 499 458 299 793 317 143 910 421 35 114 842 680 154 528 470 571 568 320 105 884 360 36 646 940 321 722 709 565 27 103 839 145 770 986 446 640 257 518 787 217 695 201 798 963 573 858 550 803 745 688 33 911 811 195 241 867 734 447 307 763 724 873 782 836 894 14 67 369 308 166 741 190 57 328 168 279 898 816 928 349 411 960 212 652 93 242 254 174 500 188 880 124 610 626 397 782 822 774 475 42 60 573 823 608 714 682 144 930 846 238 937 459 661 369 581 992 468 214 495 798 870 419 214 608 341 230 904 633 104 116 354 547 469 104 858 217 993 941 592 634 901 139 593 903 523 323 198 442 929 604 55 519 758 717 121 709 18 954 664 432 89 342 243 865 28 546 480 500 521 675 297 399 156 257 793 941 164 231 118 722 87 8 362 274 637 641 753 537 638 97 559 805 69 415 496 99 980 512 322 131 919 900 454 742 384 109 810 255 443 756 458 188 199 342 820 595 202 241 614 987 781 706 115 924 769 710 466 63 461 864 694 776 183 864 151 511 531 205 920 31 678 981 933 200 881 252 867 115 762 876 162 90 590 111 554 910 166 892 482 637 506 684 77 375 859 617 765 575 792 172 74 200 355 473 387 301 283 861 886 79 483 660 517 779 432 366 536 414 717 570 756 50 616 66 645 737 838 406 226 877 356 382 457 668 868 624 978 552 84 893 504 766 705 793 893 926 885 676 649 46 872 615 39 774 310 71 434 185 318 648 452 368 167 793 970 197 547 860 914 505 829 83 145 862 49 171 165 409 366 412 543 434 507 733 451 413 620 830 467 138 788 296 723 814 626 705 17 479 843 468 946 950 456 417 20 919 924 523 253 530 444 467 64 891 776 316 684 456 831 493 363 14 520 318 247 318 659 2 117 580 497 898 778 404 306 917 268 716 623 289 408 208 909 237 217 948 6 884 171 852 665 55 931 871 608 371 594 654 883 146 991 246 749 517 860 836 51 723 373 368 513 790 865 905 906 112 836 887 814 142 170 121 263 954 103 465 750 606 932 549 393 723 42 551 486 726 422 811 578 895 644 270 501 594 189 461 464 48 248 311 230 603 995 772 287 513 449 957 272 817 478 481 686 12 12 363 274 614 528 215 472 518 316 39 863 950 410 641 744 928 66 127 244 635 812 964 285 185 505 495 669 981 891 544 71 455 413 987 866 430 742 568 675 589 715 359 47 227 61 148 676 950 459 185 309 638 392 383 785 504 112 416 628 856 368 242 147 947 102 723 726 29 522 420 245 328 175 1000 76 120 888 612 729 183 30 223 943 285 346 845 312 152 619 771 406 141 809 572 100 515 569 437 541 268 997 137 430 444 325 44 95 454 922 720 698 494 120 221 889 208 2 707 643 960 327 506 374 580 266 878 313 644 126 2 685 28 746 70 982 12 892 646 797 863 181 462 527 120 624 979 964 449 701 848 207 394 560 889 905 300 196 93 425 267 586 383 242 717 184 25 329 662 92 592 851 882 389 30 948 873 751 590 260 151 494 659 471 133 186 441 62 311 975 936 992 867 740 884 571 7 78 569 34 902 293 877 236 207 953 317 668 751 687 111 927 474 0 473 589 867 754 454 298 893 405 622 784 42 211 190 852 420 141 276 401 936 148 368 952 136 584 49 288 638 794 121 358 205 526 459 766 99 8 281 216 239 518 797 967 75 731 413 163 204 876 905 805 802 41 34 525 981 331 730 227 226 969 247 602 902 580 949 966 679 493 421 465 69 73 596 489 628 824 14 670 543 895 806 630 231 427 206 347 550 800 927 369 599 132 203 160 918 37 479 955 70 218 837 737 399 667 441 999 233 835 689 388 309 553 818 650 604 70 232 774 419 192 652 548 498 772 87 617 991 223 63 474 618 940 139 576 494 75 267 255 798 771 506 998 624 702 443 692 925 142 345 386 262 959 945 99 592 935 182 987 624 808 931 996 114 544 705 137 579 195 119 277 696 777 916 334 968 923 385 635 64 947 459 869 151 873 29 53 877 453 954 989 786 161 58 739 336 611 819 532 54 834 542 625 179 337 80 583 60 588 224 562 848 542 962 636 375 691 822 370 910 840 831 957 917 985 939 279 35 44 474 700 560 563 924 187 397 849 458 595 583 673 560 352 546 775 72 907 693 558 706 848 151 912 286
698 875 751 220 653 509 928 649 973 977 107 394 609 280 18 907 722 159 151 336 278 666 265 856 48 522 972 144 139 709 354 122 403 43 560 820 803 549 777 59 954 529 723 500 884 51 297 118 943 950 75 197 33 630 175 51 699 727 296 223 558 547 936 917 94 317 582 112 164 766 756 282 90 921 286 434 895 321 190 886 497 989 288 966 478 281 511 612 147 37 922 908 420 256 383 787 103 172 867 489 191 140 207 992 42 2 624 523 834 719 994 726 882 963 783 723 828 280 941 542 801 955 186 719 752 502 347 125 432 454 785 691 818 349 388 665 459 20 968 947 760 289 487 999 957 97 821 560 419 223 740 508 661 403 333 493 423 451 71 117 269 252 939 965 517 804 493 358 671 792 701 452 206 684 128 236 512 264 336 478 361 284 214 632 841 204 738 319 733 908 43 944 695 472 886 407 5 863 393 307 933 469 55 681 260 733 376 624 308 320 686 162 571 594 317 779 836 832 838 681 123 483 453 198 213 105 167 431 910 657 438 385 984 85 96 811 243 927 889 605 158 146 271 530 34 494 358 450 372 279 385 818 323 759 741 355 901 728 926 146 991 200 439 475 146 481 76 504 484 960 595 950 380 870 464 982 649 412 168 94 871 841 982 625 233 404 412 561 764 957 504 8 268 8 127 867 659 208 572 798 554 491 721 901 339 805 130 387 646 210 195 346 208 15 545 597 343 750 41 634 149 417 966 727 645 212 180 477 952 434 311 283 961 566 865 293 39 399 281 593 710 323 239 160 700 889 125 356 79 545 942 977 610 117 52 637 211 531 599 10 58 730 890 543 19 869 845 521 835 557 876 950 429 84 934 100 448 128 82 20 141 35 604 977 548 129 364 594 261 32 543 694 435 518 119 295 908 652 303 153 688 751 468 864 958 786 291 830 851 428 924 468 891 263 601 140 951 381 643 323 456 151 584 690 598 856 718 986 737 393 547 67 608 341 581 654 115 280 537 658 135 102 956 595 314 522 138 700 173 82 650 439 221 894 533 113 815 257 14 839 564 86 864 534 97 393 225 942 502 84 817 987 630 718 238 790 360 1 436 660 457 169 618 876 538 432 654 654 506 31 667 885 666 346 374 391 424 482 307 686 263 322 199 106 796 38 110 549 576 224 176 951 267 25 170 50 946 331 596 251 313 653 858 681 747 215 840 760 242 482 603 798 965 583 59 691 536 236 550 389 395 556 258 422 494 676 917 686 192 379 391 218 975 187 351 426 65 916 477 819 349 160 367 732 588 623 66 856 51 186 611 294 989 425 177 589 437 522 522 631 585 556 289 943 49 760 99 822 877 684 161 795 562 902 664 526 469 278 406 995 592 609 402 126 348 547 252 86 12 531 413 516 852 394 590 715 587 494 38 741 473 444 648 842 628 827 974 155 768 457 682 183 999 689 566 716 822 968 488 44 365 953 631 827 24 635 369 337 91 549 156 221 491 641 750 411 197 345 81 378 708 708 399 70 638 849 449 365 640 683 299 112 862 762 47 202 467 243 450 492 670 294 825 916 219 990 382 632 711 463 971 176 479 973 690 819 117 108 20 697 505 713 152 686 916 201 209 792 526 157 719 870 74 632 290 296 860 48 937 155 443 662 797 668 792 167 23 361 334 57 57 894 277 455 368 528 155 789 21 268 182 632 774 146 816 822 829 409 381 549 651 912 272 423 282 189 344 999 878 649 883 705 546 714 986 762 247 73 988 703 174 268 940 615 918 162 657 174 607 268 602 744 228 169 31 962 854 482 551 858 425 639 306 716 25 228 677 52 411 162 73 912 11 735 422 631 900 176 466 226 377 104 668 350 390 296 30 592 881 264 4 828 626 460 3 323 620 834 104 380 906 407 514 887 350 530 848 403 171 471 241 634 232 124 414 651 257 967 280 865 37 662 404 761 579 844 929 574 669 67 461 518 981 434 312 230 181 309 903 818 755 706 563 623 839 774 331 740 827 386 32 310 120 948 102 854 421 393 907 958 847 966 805 981 338 221 189 325 771 215 142 191 294 19 13 536 321 749 262 517 370 554 542 727 832 886 188 800 532 477 345 355 804 841 430 832 253 147 256 356 880 956 766 31 328 93 706 496 293 799 472 507 879 235 691 13 950 844 202 27 416 907 591 775 523 514 108 577 528 631 694 164 428 261 709 14 106 698 758 13 875 811 470 443 583 447 978 96 204 909 509 11 589 661 274 352 549 344 997 662 573 195 773 558 201 311 761 616 731 836 215 729 212 855 727 33 896 31 101 408 408 447 676 133 153 687 346 136 861 97 144 931 531 753 675 738 621 321 315 35 205 927 316 428 275 458 912 817 95 304 134 951 105 431 249 550 28 521 60 424 577 821 54 21 806 260 586 752 194 10 781 747 985 380 716 798 230 249 140 687 541 378 787 197 154 494 508 970 873 63 714 160 930 808 483 416 692 103 712 393 539 808 236 36 656 734 248 129 27 533 519 874 332 250 744 177 574 65 223 277 244 988 904 895 730 787 490 73 749 900 193 165 823 33 769 186 800 328 853 76 909 706 637 308 623 808 465 86 375 942 44 700 568 434 111 632 660 755 240 339 535 453 932 854 674 293 300 507 109 924 283 336 45 192 745 242 254 97 826 58 513 693 131 420 605 107 121 266 486 351 662 141 679 453 386 258 811 89 433 283 359 436 762 54 639 686 788 266 807 293 678 591 452 940 655 321 224 785 962 270 373 621 697 33 389 263 552 748 284 732 46 238 915 932 780 694 613 505 791 350 729 777 641 878 246 697 814 999 614 64 795 452 612 221 515 333 88 36 163 667 309 828 831 841 471 725 885 792 561 192 93 965 969 229 250 6 597 634 819 275 809 922 743 877 987 867 784 174 707 680 475 425 869 377 525 96 133 770 251 310 790 930 80 410 868 621 318 560 474 975 68 906 687 242 203 745 833 264 995 958 726 13 118 588 398 808 222 680 720 366 705 7 739 21 964 530 441 180 856 277 162 230 160 216 772 153 786 193 29 409 270 100 8 414 15 471 83 936 362 653 196 547 165 924 287 191 693 81 259 739 77 990 757 613 953 929 575 226 366 229 837 997 874 964 10 68 634 705 379 408 518 75 808 932 746 957 462 424 302 84 702 685 521 114 434 875 301 43 480 377 866 702 507 178 921 722 320 171 753 339 235 773 319 416 124 131 64 452 920 142 767 896 622 238 405 722 789 918 447 432 955 438 218 213 759 736 310 706 976 477 600 501 16 368 6 184 255 994 793 977 85 862 635 1000 544 534 114 406 501 389 870 383 683 174 337 777 371 811 948 66 363 621 305 913 285 469 179 87 967 92 913 955 458 849 782 770 126 473 799 504 36 343 418 388 824 778 685 652 893 972 198 149 266 204 22 301 842 524 872 754 9 916 295 572 327 355 717 906 292 97 570 64 178 697 959 578 802 997 325 317 894 624 394 176 137 566 234 180 960 955 945 181 820 93 938 148 742 84 172 684 279 513 736 358 442 962 778 303 496 993 417 574 663 598 625 96 2 381 843 973 378 160 329 301 770 535 357 396 392 147 775 957 897 20 578 387 143 521 855 175 397 881 680 951 495 660 463 545 703 755 276 961 520 123 779 438 615 247 689 819 145 741 273 281 672 387 396 462 776 525 527 614 673 255 898 48 947 689 169 448 401 315 476 785 735 561 62 205 902 607 446 732 887 41 245 813 352 601 409 978 69 251 594 393 132 334 53 321 26 268 492 593 342 792 534 516 557 601 859 726 636 528 983 197 606 646 617 46 748 305 184 790 652 722 728 565 633 753 335 132 70 451 84 248 355 52 122 980 264 585 850 694 326 790 40 88 451 274 340 639 765 549 226 202 911 122 713 158 387 857 540 769 949 676 498 387 888 329 220 377 89 1 231 489 931 148 50 981 330 435 905 454 237 856 642 64 665 735 990 201 725 714 455 377 696 590 116 941 499 770 524 324 129 38 17 44 647 826 569 124 734 1 98 991 724 132 113 47 227 106 136 985 580 397 616 619 794 927 658 652 977 122 919 172 970 39 200 99 489 789 229 159 846 162 681 54 754 988 187 704 485 631 844 900 322 222 148 776 324 150 210 587 914 779 87 139 426 651 353 3 863 175 992 869 185 211 963 952 35 978 400 364 849 823 407 86 503 271 555 857 892 354 481 535 979 311 925 984 980 536 112 696 67 9 798 895 157 85 166 649 627 793 150 340 556 646 78 323 341 930 830 447 183 368 927 525 812 473 935 782 510 380 944 391 619 496 454 382 813 716 998 231 304 291 553 815 427 861 410 793 61 722 445 609 216 688 565 737 440 268 56 43 384 710 7 820 715 836 629 610 500 440 415 636 516 547 899 582 567 897 92 955 1 450 857 296 763 448 0 943 63 185 704 608 644 909 100 36 356 665 86 708 732 159 559 431 159 827 298 58 529 472 217 198 593 763 460 222 632 191 530 269 923 316 993 479 684 639 431 51 996 945 810 19 444 80 482 387 72 253
476 387 247 914 700 590 246 104 3 226 424 602 977 118 730 575 941 967 617 299 589 54 799 911 524 105 716 514 770 61 544 637 406 18 566 621 240 889 638 485 471 868 382 120 929 519 738 669 513 304 936 134 590 737 489 220 229 718 499 345 804 673 428 981 80 143 650 911 634 298 72 10 206 158 548 657 927 278 4 223 652 853 764 824 845 649 766 429 481 147 989 182 178 180 873 983 158 675 458 55 326 774 41 4 933 336 791 634 103 597 798 177 658 444 599 895 708 858 48 466 79 784 578 31 801 306 183 349 515 158 924 627 642 153 487 292 125 66 423 338 752 602 732 749 748 15 948 682 104 145 813 711 456 981 275 890 316 785 307 843 610 168 211 433 829 353 781 45 889 925 461 207 459 625 633 469 523 589 244 439 432 962 737 279 735 268 727 293 429 411 177 979 978 243 967 386 137 97 407 665 631 825 135 112 148 254 362 669 194 536 763 644 37 762 299 354 580 52 166 640 908 15 800 7 204 23 640 946 193 966 34 523 547 719 574 596 949 319 852 790 835 393 833 832 205 661 643 421 388 246 453 184 758 152 755 329 819 275 329 312 950 380 551 581 511 951 147 897 702 87 184 666 846 870 899 394 45 272 438 986 308 43 584 812 124 27 955 461 422 738 887 995 225 785 904 50 1 298 87 380 92 980 102 870 814 73 893 968 484 960 796 586 656 818 943 476 531 204 694 92 325 442 54 585 505 432 123 981 736 873 981 606 717 137 794 234 187 995 902 536 871 176 126 265 740 390 115 700 57 816 815 658 721 798 890 657 5 6 521 327 279 491 501 525 63 539 641 562 756 604 625 642 12 845 869 730 959 125 288 524 248 740 312 145 588 60 930 561 517 496 916 588 195 546 616 934 30 679 576 96 241 732 522 507 613 980 926 413 559 553 743 570 17 59 64 842 920 214 939 801 842 913 843 398 990 973 270 984 88 601 984 742 421 829 659 873 152 897 999 143 837 498 695 421 786 987 94 234 654 485 780 285 777 503 253 647 398 438 28 787 403 246 156 407 450 309 185 341 851 297 671 458 58 209 918 946 856 256 723 673 292 208 657 269 637 86 32 906 719 781 496 36 956 610 988 494 31 935 324 924 377 88 228 32 704 981 993 778 192 118 49 932 964 1000 77 216 966 723 114 681 537 913 482 714 405 33 630 204 765 770 337 164 200 283 332 195 914 497 215 362 878 58 309 491 314 998 390 83 663 170 728 807 297 797 437 835 176 233 440 341 868 87 525 604 369 967 875 542 907 339 189 744 317 248 349 730 853 634 703 942 705 527 998 678 361 744 214 62 619 677 396 572 140 6 877 122 533 895 98 500 536 301 744 308 818 621 22 172 792 621 73 998 117 335 460 81 272 507 564 866 414 818 251 281 983 889 457 638 821 848 733 711 345 135 359 579 485 526 565 642 866 359 903 811 239 398 557 187 925 798 322 52 582 477 854 241 385 743 391 285 972 711 772 426 338 585 520 860 91 958 18 808 245 153 919 842 280 234 486 605 282 130 441 804 220 250 44 101 199 768 569 319 497 504 969 271 40 949 201 886 463 683 127 647 979 979 539 659 477 302 75 667 60 783 61 768 358 526 563 376 445 199 712 153 302 945 572 1000 271 594 133 600 116 17 960 850 534 421 802 803 413 407 339 727 100 615 682 30 379 453 776 444 284 546 795 913 532 932 754 313 105 257 197 55 649 212 74 996 464 881 39 586 469 994 301 683 753 704 25 117 519 99 677 901 168 538 503 16 342 127 347 387 323 571 283 978 366 649 462 560 542 311 742 198 16 139 47 538 454 124 112 556 859 70 483 980 266 865 844 850 561 838 340 169 570 560 593 927 601 524 857 663 397 646 741 589 698 398 500 590 985 20 840 305 488 489 298 83 706 870 249 343 9 151 761 118 567 48 876 278 7 67 591 324 647 73 130 134 155 104 313 610 510 271 606 545 935 17 653 847 709 514 468 229 218 100 790 92 408 821 182 813 701 920 0 642 372 462 597 54 509 758 803 248 219 815 615 437 293 804 495 536 491 917 832 547 235 651 139 205 278 542 363 250 697 482 393 452 958 656 411 6 779 115 504 723 607 844 810 955 549 284 661 970 128 849 174 702 303 288 784 853 714 44 931 19 774 892 227 163 430 637 62 835 449 486 710 750 122 541 452 128 760 262 320 359 759 836 232 943 410 81 629 565 256 520 348 751 691 234 879 794 474 207 734 652 913 785 89 522 36 37 101 115 13 120 310 241 841 977 953 458 667 576 355 256 838 922 131 950 626 291 375 636 861 735 384 647 261 506 888 467 975 899 932 284 364 110 839 107 825 223 636 687 822 547 243 321 93 538 771 188 213 105 367 827 276 300 806 275 110 396 749 235 252 424 863 384 911 540 962 272 154 527 296 667 816 839 159 346 224 321 417 561 498 185 648 754 387 103 562 510 690 702 622 708 909 292 951 357 886 262 136 554 434 506 24 551 343 807 55 590 747 832 535 659 71 761 376 155 684 513 163 863 512 402 157 545 472 832 412 732 344 921 321 371 987 527 400 55 82 64 921 343 443 143 65 673 820 819 726 369 106 914 426 997 881 734 46 452 884 940 473 209 976 738 817 806 660 64 142 619 528 671 455 215 891 135 937 785 750 94 226 62 68 795 778 661 506 829 718 528 262 258 490 515 267 206 370 30 554 629 78 225 812 201 527 273 965 904 265 458 627 613 604 773 896 60 885 574 23 214 632 991 435 48 568 650 722 960 602 853 666 663 507 639 870 161 274 152 250 410 860 10 603 749 940 544 982 590 357 663 33 499 808 869 290 632 10 427 21 733 571 693 334 37 550 37 646 141 793 630 598 558 207 23 439 378 895 282 263 857 997 111 685 994 304 186 831 331 327 140 614 993 336 481 635 737 160 592 585 888 8 454 556 237 620 633 161 961 824 685 783 685 608 467 27 502 782 307 807 88 555 566 581 74 683 331 86 482 172 871 768 719 76 722 529 239 862 877 328 110 151 923 830 900 419 419 141 294 828 256 797 65 621 925 514 315 623 495 451 106 785 744 169 312 968 492 260 285 673 43 118 927 378 624 371 774 470 788 583 12 662 718 38 317 865 808 83 50 847 654 90 905 952 347 971 93 628 344 541 879 526 728 203 351 672 614 478 434 494 478 898 182 546 262 880 974 874 503 530 58 611 491 350 432 52 445 208 44 680 895 258 781 333 11 365 610 475 703 670 139 35 502 144 184 980 371 577 20 444 887 466 496 108 416 594 774 315 933 383 370 928 612 827 912 543 627 134 582 418 14 281 520 917 124 848 118 882 823 963 695 286 62 238 289 43 97 906 557 129 402 994 730 849 962 850 905 883 79 287 23 447 309 679 409 394 245 892 445 257 405 624 376 360 229 508 977 711 479 165 221 107 602 20 434 901 947 138 408 196 747 392 682 113 590 29 415 216 121 665 682 493 344 209 599 198 488 773 965 789 309 974 894 119 587 186 805 330 201 467 53 70 184 404 818 944 197 175 380 686 13 668 473 368 953 2 29 586 990 592 321 149 501 915 410 713 893 402 320 609 680 957 922 805 740 995 164 688 124 230 710 448 569 612 718 651 660 179 506 143 567 96 265 745 642 545 527 386 629 170 297 834 233 947 502 912 261 291 534 644 868 442 199 894 123 724 607 145 130 858 743 986 903 942 27 946 383 664 128 221 394 518 674 922 760 696 186 954 545 259 187 552 642 111 663 553 529 560 127 66 895 788 741 826 295 223 362 289 142 540 340 210 938 97 154 420 278 645 167 757 256 676 567 56 767 231 439 331 18 319 419 222 204 346 851 992 724 395 91 6 161 579 444 436 613 180 867 277 726 381 469 353 23 809 936 51 461 81 704 167 572 900 551 356 742 153 962 811 973 746 867 762 683 973 289 872 272 769 204 775 602 389 188 354 934 150 330 692 776 867 8 171 13 42 496 99 452 69 36 707 849 681 534 934 183 970 458 67 98 600 551 595 486 217 766 269 330 516 426 162 825 109 490 120 773 352 475 173 356 897 584 146 637 502 953 212 63 479 401 311 730 373 107 639 907 264 666 678 290 306 3 132 300 573 118 15 298 787 84 855 190 675 726 50 65 409 568 991 389 380 62 480 189 538 818 399 717 923 185 181 525 188 843 731 2 433 204 751 466 431 624 465 213 961 776 864 43 715 616 300 804 202 977 53 20 242 122 190 669 294 443 618 505 996 13 236 343 596 333 85 292 255 514 655 324 14 990 59 825 295 764 605 279 285 979 687 3 26 736 95 302 693 122 341 277 416 783 767 220 164 89 492 431 233 896 674 694 335 8 945 42 689 498 19 863 725 165 836 682 669 336 739 363 11 766 575 103 401 997 305 4 273 616 374 432 254 158 729 957 699 54 237 821 558 399 910 40 121 686 318 6 425 253 351 214 587 262 823 798 446 395 84 227 938 700 234 662 268 888 720 570 427 114 191 399 415 974 905 349
765 88 56 280 842 638 90 817 185 740 550 408 164 174 339 441 565 628 524 312 732 340 94 34 809 444 937 208 248 908 860 846 102 499 701 52 844 181 671 912 556 664 694 707 882 922 348 762 779 706 120 412 681 317 93 870 545 13 333 294 569 22 186 248 525 944 146 978 857 761 297 220 659 731 324 151 924 517 173 241 363 557 577 850 904 176 355 409 678 260 966 951 491 816 849 772 343 542 255 352 150 732 4 1000 822 508 420 1 271 177 941 583 47 559 783 214 614 249 808 701 513 778 459 138 586 422 562 5 78 703 789 605 986 237 133 71 157 205 60 672 570 741 536 263 374 255 973 856 728 206 41 709 306 200 466 645 284 126 187 589 782 235 976 94 422 598 847 755 296 855 84 187 604 692 916 229 841 847 310 471 405 834 389 100 426 591 217 560 337 691 23 863 114 490 320 804 601 294 560 438 766 401 867 89 911 667 835 433 730 854 623 280 28 66 64 795 369 382 652 39 568 483 397 366 240 773 219 763 519 880 106 36 683 836 213 935 579 798 403 399 953 333 31 795 691 426 267 486 559 879 45 699 775 385 122 764 142 157 580 506 357 624 266 750 477 960 806 476 843 714 414 513 376 37 581 861 798 248 866 142 39 65 6 161 409 202 994 108 626 201 55 449 948 148 665 944 99 567 684 423 640 404 21 482 139 678 958 150 991 735 97 847 922 622 820 192 236 851 997 135 383 883 943 605 101 551 715 355 323 632 442 598 854 991 249 429 787 905 353 451 611 548 648 459 794 710 111 143 962 312 29 89 834 995 531 110 947 823 366 154 661 956 16 615 66 33 25 171 379 678 552 388 878 140 690 420 814 137 786 595 956 478 251 275 108 385 762 649 112 775 264 151 44 476 769 538 24 869 506 455 898 326 784 399 250 306 802 821 341 704 852 580 52 168 951 882 797 647 180 277 486 925 606 294 413 120 231 292 578 505 453 396 474 705 717 410 505 492 384 968 494 627 964 904 558 669 304 950 216 684 127 864 396 237 261 345 188 704 145 469 950 337 657 180 909 936 404 651 563 742 293 152 91 899 621 845 551 839 147 539 542 888 415 305 308 843 354 241 87 694 771 890 791 10 869 650 349 666 17 842 910 93 564 688 274 848 62 810 763 205 676 682 949 885 456 839 163 187 781 26 999 625 729 787 424 543 452 112 433 682 392 869 961 508 612 817 57 747 952 917 69 193 838 56 30 971 318 377 627 827 458 30 166 754 71 861 395 93 197 865 633 999 400 162 825 498 738 471 716 428 408 574 540 809 204 725 635 587 705 363 3 270 996 176 710 994 591 439 262 578 286 279 130 17 287 256 385 561 521 611 741 781 575 113 229 921 398 884 873 757 884 86 634 394 254 818 981 745 85 80 104 769 301 197 607 994 472 333 153 390 98 201 77 948 714 703 295 734 845 505 382 472 113 103 141 107 423 734 644 159 970 342 900 46 502 901 463 873 615 104 584 191 643 403 903 875 669 221 13 563 761 245 96 335 169 437 5 621 245 456 65 198 468 888 723 463 975 201 175 752 756 719 768 991 215 539 288 83 159 658 613 439 327 971 899 698 478 135 933 292 638 201 934 93 830 564 275 704 503 869 706 934 597 409 330 27 280 692 957 548 511 941 853 172 449 486 361 816 241 131 371 582 132 932 752 221 920 472 457 270 885 563 740 524 311 796 571 640 810 960 314 101 59 179 918 825 42 543 759 363 492 735 358 495 942 308 875 102 631 596 368 868 944 5 460 620 359 439 528 898 891 58 12 49 673 436 645 160 839 962 647 754 897 194 679 282 43 667 483 370 978 773 375 688 10 734 237 628 592 153 171 565 928 468 547 127 135 821 872 431 455 777 82 767 14 371 881 374 609 700 191 8 534 579 356 21 619 304 149 382 365 783 285 846 18 826 162 904 242 430 608 250 757 302 418 226 15 616 698 598 907 673 848 642 257 195 316 777 749 957 167 154 419 568 979 250 574 269 115 700 225 821 642 726 554 285 152 868 239 312 815 542 165 20 499 887 670 724 290 488 421 129 67 825 292 347 390 588 387 967 935 708 100 473 479 967 831 431 137 828 321 264 823 540 988 160 148 368 446 485 720 46 677 614 416 139 895 863 850 914 73 164 724 920 788 815 960 9 177 959 234 996 256 136 380 348 984 728 535 869 812 989 437 768 672 877 583 249 721 785 170 953 172 630 50 961 223 799 471 466 230 455 344 740 509 918 929 482 890 534 892 544 886 425 252 450 402 947 855 643 107 585 977 651 940 159 143 719 686 239 205 221 629 98 496 948 72 569 972 403 315 325 512 272 864 296 974 882 110 105 915 202 889 628 702 111 754 850 436 996 662 549 283 312 680 891 731 366 160 831 582 330 516 367 38 694 529 624 666 778 434 1 117 878 432 466 140 984 955 193 518 70 921 344 887 902 490 660 212 632 736 46 544 286 663 286 22 835 658 9 488 785 211 15 431 807 367 736 103 500 482 831 161 863 451 398 777 836 801 639 532 669 963 341 836 330 258 406 154 351 893 489 590 498 594 812 70 303 198 254 660 69 303 431 253 840 352 670 674 407 440 351 827 28 675 123 543 883 548 960 347 123 345 253 859 218 653 764 846 861 735 865 388 882 773 874 908 969 373 783 32 555 298 647 151 46 63 894 46 629 61 679 377 774 346 990 650 341 439 640 967 715 774 889 993 318 467 220 26 9 538 7 399 276 874 681 294 707 520 212 411 708 360 806 326 90 912 480 930 608 260 476 722 1000 746 252 86 343 745 406 335 323 549 540 945 520 557 271 572 765 523 293 450 878 328 167 785 752 156 955 221 943 48 865 713 654 447 479 182 735 755 364 598 942 770 453 200 266 427 428 588 723 307 46 699 55 325 596 334 982 819 350 144 592 925 371 83 876 625 499 89 181 865 776 832 347 88 952 235 208 79 435 342 997 81 246 817 379 639 625 500 655 138 62 618 981 541 219 194 508 475 733 465 900 682 476 697 130 247 804 989 421 851 253 530 110 758 43 902 943 828 87 527 875 734 338 265 773 425 364 386 517 913 652 336 90 700 35 105 956 914 992 561 806 158 430 595 548 616 781 464 887 183 89 493 505 498 449 51 955 58 682 299 232 338 598 462 961 134 527 743 585 776 562 856 216 210 432 620 889 350 593 487 423 278 226 181 139 824 361 533 436 695 669 224 694 259 458 269 712 218 243 510 658 954 24 708 95 712 406 726 748 656 78 227 389 109 308 203 345 54 41 501 172 790 473 394 471 896 894 637 923 232 778 174 295 95 793 646 744 868 137 596 847 537 123 370 749 126 258 862 540 939 590 34 568 189 569 987 660 737 169 244 117 888 357 196 993 696 923 792 319 206 69 11 770 649 525 123 251 725 318 685 996 209 377 27 437 168 894 917 477 515 745 2 940 220 312 901 385 470 141 238 560 131 972 587 821 35 661 268 948 381 290 750 321 863 583 985 542 553 195 193 467 539 293 980 372 946 101 277 758 858 382 125 945 178 913 630 34 128 191 313 492 704 354 92 693 599 558 840 713 417 667 655 710 938 339 279 801 485 61 919 802 300 764 983 37 932 981 430 296 129 75 263 504 880 887 435 575 9 725 80 570 796 889 340 135 378 770 585 848 289 605 968 852 664 333 807 769 692 596 184 919 19 927 372 564 36 444 668 400 40 108 226 829 445 894 121 662 651 857 667 342 481 918 179 430 624 927 322 210 192 744 593 370 573 393 829 501 497 179 1 176 998 575 641 943 566 445 155 403 905 749 719 631 622 979 195 392 603 779 199 76 870 19 703 815 772 833 222 319 454 984 124 601 760 838 207 932 332 281 270 120 818 373 201 823 443 631 576 658 693 485 764 300 33 944 936 175 49 268 74 111 118 765 800 778 448 807 37 273 473 300 190 501 767 248 602 540 526 331 793 260 119 821 444 158 811 498 931 396 795 297 965 937 401 107 718 172 636 281 780 283 246 857 555 305 923 509 208 593 136 362 351 312 605 8 312 262 116 435 507 421 508 758 995 714 982 950 744 16 476 946 495 701 567 10 833 567 309 369 272 131 406 328 176 998 428 198 821 170 727 165 329 611 742 915 291 230 600 737 959 326 214 937 688 317 480 554 894 797 441 828 871 526 883 869 233 479 689 501 20 773 0 419 461 438 628 613 407 249 803 604 517 703 319 411 778 751 816 611 804 726 877 275 861 735 711 974 707 410 837 732 992 884 276 696 364 711 709 411 990 906 654 508 429 43 589 217 362 231 75 920 76 632 282 798 317 939 281 692 243 776 514 960 469 540 879 486 7 895 412 276 632 498 926 595 747 306 484 103 489 674 969 923 504 941 438 538 799 942 927 146 53 98 302 872 228 129 687 95 331 694 751 550 826 969 805 659 273 221 971 726 617 245 410 407 202 950 393 95 813 333 733 258 522 833 546 140 876 992 739 590 305 68 906 631 753 408 68 886 391 765 610 546 748 163 8 142
429 522 600 906 773 875 434 359 774 908 620 209 194 829 678 157 942 26 319 806 601 671 671 15 555 970 978 531 177 386 619 27 459 50 107 707 349 606 272 115 313 332 224 838 397 757 935 520 6 888 71 178 566 183 983 873 506 172 269 920 988 125 377 320 360 871 718 672 246 338 767 577 114 163 490 673 676 619 609 752 519 544 369 921 255 360 772 606 264 909 951 958 213 786 207 808 814 945 877 959 990 756 707 20 809 664 568 249 153 350 967 32 908 385 142 594 304 476 152 729 611 156 354 356 644 125 178 725 591 777 557 166 46 279 958 29 232 347 839 813 106 288 92 315 695 524 446 210 624 416 265 316 137 370 831 889 518 834 576 633 752 191 547 109 503 41 842 392 267 678 999 139 299 175 984 282 44 249 558 17 623 449 415 225 145 240 871 714 982 366 931 608 870 652 128 970 133 470 682 823 575 289 101 305 681 863 571 329 179 977 649 405 216 843 123 915 651 206 482 128 936 558 586 164 785 47 853 339 549 395 652 500 910 868 938 382 50 565 553 282 679 21 996 597 169 131 189 677 93 724 743 680 400 213 989 391 233 955 715 79 961 283 930 329 41 136 562 696 282 285 358 503 470 533 8 71 663 541 939 498 251 843 960 736 955 569 543 323 480 919 338 604 3 484 531 786 454 781 161 318 402 540 830 836 956 9 688 833 28 990 906 666 508 260 780 336 412 493 883 604 748 627 466 841 965 666 724 201 7 484 474 519 995 894 18 41 791 722 24 674 801 698 769 818 58 8 283 957 182 351 833 220 42 881 848 412 501 74 183 449 485 781 124 536 214 719 901 371 105 808 777 585 84 910 450 932 437 821 116 767 881 395 200 900 628 352 765 316 675 639 603 915 512 593 29 97 578 924 728 612 563 613 945 52 113 398 118 913 584 222 634 475 556 349 144 393 903 786 451 751 129 447 261 987 436 177 661 168 54 27 694 733 333 560 162 345 934 279 565 525 111 658 380 672 730 146 539 227 928 422 256 181 411 694 475 242 21 220 351 131 986 582 74 2 226 257 756 824 384 702 542 995 868 795 753 781 866 159 98 975 126 750 372 418 225 721 253 820 971 340 302 42 725 67 838 276 589 227 882 653 819 534 880 364 431 952 250 768 457 415 826 662 308 137 478 518 973 180 932 306 994 312 985 401 888 526 89 936 606 964 827 441 300 348 823 251 922 826 683 184 657 408 829 698 481 568 362 87 569 163 375 176 45 826 879 273 247 291 430 334 432 430 605 946 610 109 488 274 792 449 433 259 617 830 545 111 243 212 670 565 117 123 66 512 642 546 31 767 242 472 312 761 779 440 320 62 77 173 684 165 62 47 720 263 141 389 347 702 322 222 783 956 596 216 873 932 61 391 381 9 49 433 554 869 202 60 602 787 15 497 435 333 757 147 353 980 766 698 660 26 223 669 632 117 662 96 259 815 524 316 119 992 979 265 970 411 696 930 917 824 699 966 439 221 334 390 263 503 612 545 130 247 190 602 410 124 821 126 5 836 896 992 399 152 83 486 664 854 834 283 959 475 638 471 244 976 992 609 291 264 391 495 923 173 187 374 318 409 47 463 717 996 626 812 719 48 841 469 904 473 10 702 588 716 95 161 346 761 546 924 510 260 561 657 811 633 597 625 500 379 295 856 231 386 974 624 865 40 196 497 164 893 515 373 60 800 310 409 691 64 420 88 252 699 99 554 894 387 690 11 613 664 787 76 680 794 852 653 677 597 27 671 138 294 733 232 373 959 237 739 737 346 491 740 477 834 820 304 203 39 604 734 160 189 285 722 943 637 517 627 289 598 630 947 406 510 564 703 0 574 776 924 789 1000 57 115 528 624 735 983 52 56 629 930 125 987 643 708 523 693 911 556 916 761 998 603 704 496 981 499 837 395 761 17 507 398 560 395 476 300 208 67 755 615 115 511 511 447 297 319 775 406 455 406 647 965 797 123 100 389 581 397 72 791 305 813 465 989 816 654 227 748 918 673 786 351 641 189 856 647 937 761 924 218 486 27 621 617 583 142 240 809 336 108 4 630 544 637 40 872 86 595 784 855 768 837 595 723 132 246 905 363 522 405 639 715 580 908 395 938 419 387 268 630 876 242 633 336 331 654 473 994 648 133 81 795 238 485 448 406 650 137 529 409 174 240 764 116 497 808 778 976 622 956 887 383 645 95 980 763 810 997 22 669 275 850 598 974 33 51 236 273 329 568 499 711 201 719 659 632 143 297 863 617 34 415 950 549 727 275 858 662 408 165 417 3 314 572 582 160 708 334 394 959 631 762 102 588 807 646 78 816 363 919 747 587 19 32 693 60 321 856 344 758 422 627 541 88 574 68 186 438 245 313 824 963 324 921 365 382 729 633 383 96 393 609 861 845 900 940 73 494 794 269 425 604 703 716 487 421 171 296 407 120 11 753 740 7 139 996 449 468 288 309 23 177 845 450 167 334 987 79 705 421 80 482 382 580 170 421 790 197 891 59 573 651 686 362 88 78 65 612 796 588 367 279 17 935 205 953 548 747 854 278 886 964 947 129 590 989 311 961 37 987 812 92 593 822 697 241 551 34 721 962 453 381 340 123 390 587 702 95 20 740 762 876 654 854 909 907 857 607 799 589 927 713 808 293 181 696 356 602 940 678 874 495 513 157 211 333 914 785 376 820 884 591 867 592 68 101 271 430 452 920 173 215 579 362 76 717 32 56 685 147 90 836 147 10 426 499 386 354 204 691 148 641 948 290 976 556 550 387 104 637 532 5 722 393 577 144 625 253 763 986 963 974 700 39 533 380 39 509 739 263 25 683 195 462 198 268 889 534 502 955 944 975 35 486 82 945 218 885 371 566 913 335 599 802 366 577 925 798 193 514 498 560 536 236 122 93 370 588 770 2 404 792 159 244 307 481 155 788 496 388 516 455 615 477 149 514 709 365 627 496 456 97 56 361 530 25 257 324 912 455 535 157 337 595 327 143 899 868 741 373 504 168 828 323 872 714 537 963 303 197 185 579 847 343 355 711 172 555 919 109 749 685 94 603 665 560 750 910 527 759 301 137 103 195 254 960 166 756 788 129 146 356 964 695 993 283 266 239 806 86 306 185 885 460 815 369 902 346 258 907 2 631 716 822 427 992 96 424 782 483 878 81 438 588 594 660 534 589 168 405 893 331 977 367 745 362 444 643 489 505 447 550 63 515 805 366 392 889 570 891 732 125 221 360 520 384 135 276 188 801 864 981 941 910 325 657 771 326 483 717 712 210 424 879 946 689 673 591 389 144 875 865 239 615 567 305 112 530 855 879 818 31 219 708 423 129 140 646 55 407 711 988 387 62 184 519 921 953 292 246 286 193 479 508 120 953 212 650 69 820 860 972 656 422 468 71 293 278 326 856 463 626 374 30 469 616 48 310 309 960 440 174 674 917 817 107 352 322 396 422 364 690 514 550 907 467 180 850 165 616 646 839 966 15 405 365 36 978 278 142 953 381 751 701 997 87 587 288 59 503 51 251 209 750 350 323 215 670 494 961 460 113 525 259 840 284 341 831 972 456 199 718 368 551 279 638 270 82 802 321 378 999 538 293 403 202 692 134 505 629 298 546 689 716 317 925 121 727 163 976 795 578 342 758 920 428 640 782 323 944 835 793 97 89 851 697 616 56 206 973 385 509 70 360 736 491 892 901 260 719 669 333 361 501 217 105 962 930 744 59 742 396 30 864 176 123 822 410 713 724 87 618 9 103 495 759 235 529 701 276 608 891 462 9 91 667 758 357 843 313 467 15 157 751 1 613 461 283 746 901 849 488 14 62 75 608 277 582 832 329 222 298 280 504 357 203 249 301 509 516 458 638 636 881 134 709 273 18 592 753 441 1000 614 198 241 968 862 38 234 271 445 589 398 224 668 958 110 253 330 639 154 21 484 704 136 763 229 81 414 848 26 59 428 430 521 744 559 537 345 169 16 960 43 374 731 415 294 987 607 134 150 619 760 426 526 917 968 156 813 724 933 389 804 878 655 315 926 546 248 458 443 383 726 157 759 49 714 14 67 957 284 888 929 883 38 611 859 333 79 262 734 625 197 844 421 851 825 446 572 597 13 803 413 862 442 442 151 231 228 758 687 891 262 609 666 834 192 985 653 893 388 359 464 50 409 677 328 310 210 649 754 493 276 853 552 725 359 485 343 995 53 665 895 556 281 165 416 219 698 19 793 844 710 84 975 939 335 191 954 383 493 825 991 627 472 48 781 258 800 953 618 927 191 6 658 69 706 881 471 352 315 515 846 425 108 720 85 749 131 212 290 828 915 699 844 499 803 877 156 668 230 627 316 142 949 109 418 838 175 305 127 795 957 545 348 753 850 857 738 644 12 12 332 356 64 12 723 694 585 908 869 609 109 999 379 979 339 680 637 397 492 497 969 615 401 37 836 44 220 138 952 49 898 952 158 638 540 263 798 400 890 582 672 344 667 787 635 247 287 111 274 840 296 111 897 967
114 496 340 937 445 121 414 647 31 224 66 542 573 218 520 26 831 754 359 247 278 929 840 294 118 842 597 6 828 446 127 484 249 755 560 741 225 25 685 425 967 156 314 845 537 921 991 632 231 659 754 869 910 680 357 673 566 289 850 925 853 283 280 634 983 726 884 934 404 736 103 657 804 517 40 97 598 776 880 43 957 968 86 560 272 604 662 108 627 478 417 773 578 36 296 811 248 337 322 5 390 849 753 161 544 652 306 368 511 396 538 935 174 945 712 935 686 952 218 961 731 281 938 387 557 491 984 858 948 925 143 782 886 186 858 181 603 641 929 632 907 594 450 501 197 296 394 1 874 194 125 930 67 75 610 325 312 797 483 24 130 90 766 81 318 135 953 678 579 605 155 321 226 565 641 104 727 516 638 755 782 630 266 90 154 171 781 939 69 504 105 929 457 857 288 252 110 323 104 759 291 240 569 448 613 651 902 667 395 791 184 21 663 513 3 811 196 362 788 828 360 832 221 431 455 763 856 886 678 277 755 395 59 458 4 613 673 247 142 281 665 32 145 28 616 318 327 968 865 481 303 924 531 153 772 837 50 520 719 436 844 7 839 276 463 172 13 285 505 599 761 59 453 16 587 279 604 819 958 571 152 65 885 171 825 119 977 660 408 648 654 423 18 408 711 196 38 31 526 135 822 831 353 524 418 24 263 910 515 132 56 448 433 201 183 216 879 152 377 776 895 660 76 979 23 650 233 431 690 379 237 770 369 811 609 375 60 761 79 781 630 750 431 999 504 715 681 593 430 271 80 579 833 901 923 519 944 724 688 134 376 905 797 860 212 328 667 279 262 26 491 765 501 372 615 677 723 830 117 140 406 993 872 295 912 338 748 539 230 601 521 605 533 1000 151 500 962 771 811 237 740 204 54 394 465 724 554 467 461 220 89 808 239 251 890 352 346 221 122 708 873 917 381 309 137 490 623 424 835 783 185 124 787 696 100 565 295 882 257 571 61 293 245 444 179 545 513 951 188 606 191 834 75 262 489 809 462 448 386 814 65 322 762 175 161 646 313 947 108 235 669 113 860 449 329 109 628 295 800 566 355 566 309 242 622 423 141 299 129 745 555 726 934 1000 74 768 24 383 244 74 474 611 812 567 194 873 661 811 488 635 379 594 747 60 300 682 568 278 830 271 632 381 764 390 659 613 220 370 990 579 928 834 892 558 279 984 980 805 242 387 310 337 121 667 999 826 751 323 966 15 48 999 271 975 29 963 350 565 345 31 586 498 935 625 190 689 464 365 213 534 897 13 160 644 920 61 347 976 653 393 166 101 246 700 305 285 574 749 903 79 758 586 947 430 459 541 401 232 824 305 177 804 112 416 45 274 452 937 2 878 617 348 904 319 178 994 422 641 71 971 284 605 275 605 676 159 968 28 696 417 434 375 330 984 876 728 57 560 83 603 720 853 852 450 507 104 960 51 955 652 375 426 744 996 421 19 9 413 941 94 732 895 135 906 700 602 436 517 684 328 277 550 373 893 473 362 16 572 419 426 776 84 618 761 469 474 763 566 591 344 392 785 193 287 148 332 900 404 808 342 847 210 480 370 385 712 956 650 153 241 494 809 485 116 939 447 679 962 596 233 629 58 451 83 606 950 14 478 689 988 444 217 393 311 481 164 198 909 287 1000 575 763 675 194 837 708 816 370 352 592 42 70 208 546 548 835 362 983 950 949 621 749 159 300 254 902 780 869 964 37 323 723 333 261 467 121 374 851 101 769 486 179 739 304 571 138 642 479 749 704 624 570 786 141 894 558 146 978 851 536 514 712 387 930 134 190 969 247 937 851 363 378 7 348 341 689 144 193 703 678 921 238 799 824 878 15 666 453 556 593 131 591 270 359 542 411 843 705 189 448 336 500 64 35 201 899 285 515 276 624 567 503 10 107 995 241 978 41 581 993 836 878 126 790 128 931 343 500 326 474 22 924 85 487 996 964 911 66 893 170 634 192 647 615 175 14 396 73 525 246 652 470 793 111 829 918 982 420 72 188 247 447 199 824 626 724 827 42 415 559 760 504 973 402 223 405 99 370 447 40 637 293 919 421 577 407 383 234 315 554 251 346 612 444 561 662 646 235 37 933 704 173 267 767 970 605 671 408 478 380 909 34 88 391 707 659 927 555 887 476 737 94 440 628 321 853 997 232 443 509 274 658 328 602 510 897 803 2 794 238 169 769 243 178 692 300 552 431 502 64 790 248 785 592 651 673 164 950 409 768 716 147 994 457 192 842 722 170 570 858 639 735 815 581 802 554 795 605 713 680 8 865 439 191 821 546 820 822 875 5 165 521 289 109 90 375 224 577 87 572 697 333 120 783 217 572 34 956 915 970 215 227 115 565 477 419 73 475 693 211 547 974 205 22 344 236 449 251 238 236 281 905 706 372 470 982 849 739 742 658 77 940 773 24 70 695 332 729 922 371 211 622 139 197 730 209 348 503 316 796 702 103 438 291 985 615 63 387 841 735 173 216 524 547 441 236 124 915 823 937 769 933 168 374 924 654 264 757 536 753 382 824 605 416 877 958 116 854 399 891 889 243 354 1000 331 761 832 551 976 614 791 935 27 743 232 225 113 199 367 180 826 8 427 110 273 409 535 259 260 883 454 742 206 838 868 997 84 844 307 39 140 685 97 749 476 971 518 85 366 964 854 296 576 46 123 99 228 609 901 534 845 358 643 673 39 450 91 880 633 615 539 275 550 333 972 829 435 952 210 289 35 905 710 141 252 539 25 608 774 259 594 168 222 479 965 924 368 789 917 428 866 488 495 864 119 624 68 162 599 88 918 692 308 603 649 580 590 223 745 354 508 196 256 917 631 230 424 381 611 82 410 197 553 538 302 550 498 21 294 663 943 307 660 572 51 878 241 48 842 20 356 375 987 224 674 750 413 621 796 833 916 8 989 259 378 923 261 346 320 216 58 621 792 10 181 79 777 294 954 852 32 41 650 751 756 188 718 511 888 843 770 161 729 713 523 395 549 390 580 684 783 525 946 769 482 20 940 741 425 737 695 42 819 559 147 783 592 516 207 529 979 154 384 82 203 379 655 686 738 482 472 562 150 344 235 331 925 187 838 931 255 83 986 532 930 191 959 374 583 646 371 712 133 385 670 707 993 345 81 110 589 584 268 731 412 623 559 110 334 319 522 888 132 808 908 478 906 417 402 507 229 757 187 317 862 137 543 690 403 850 767 376 694 96 21 620 809 853 961 422 717 160 863 66 607 605 814 745 167 573 701 508 529 885 593 940 709 132 349 533 620 24 324 627 269 419 801 861 400 767 725 404 446 271 715 97 861 782 585 49 448 685 817 944 292 948 493 78 149 608 364 580 936 633 896 117 775 545 705 339 735 434 926 419 162 229 299 282 644 7 429 142 530 728 565 117 365 750 975 630 301 79 905 269 11 249 240 982 46 515 259 518 460 42 98 222 92 649 757 4 234 574 846 421 182 759 992 850 898 447 789 776 658 425 342 590 28 404 584 177 102 881 509 972 209 187 405 206 136 389 602 742 397 271 335 976 250 323 648 981 163 253 512 796 219 591 487 902 53 303 55 930 818 980 468 804 733 427 500 255 503 913 682 597 17 862 563 785 325 227 869 380 253 82 528 126 677 401 540 347 867 863 656 994 490 205 317 419 156 974 765 51 855 990 806 690 864 456 170 114 672 970 779 623 471 868 388 897 534 576 698 556 361 560 479 211 176 491 743 41 216 639 798 396 43 67 683 769 506 737 499 319 484 550 41 707 625 80 750 966 635 756 180 56 52 478 859 401 714 448 171 483 282 676 857 710 420 130 601 658 298 238 952 65 358 209 636 488 942 850 582 168 545 974 311 820 562 823 442 918 572 403 432 169 614 386 411 442 475 339 157 867 931 395 778 347 595 803 945 331 871 870 834 890 741 966 111 871 771 110 496 716 728 974 1 385 608 20 202 138 726 246 370 402 6 317 881 775 913 541 339 75 664 433 195 486 541 772 200 896 492 519 423 622 759 129 687 26 891 439 95 779 870 900 932 887 36 960 645 529 551 918 351 263 186 559 848 383 680 826 428 238 416 705 708 302 286 188 813 793 564 999 805 677 304 494 227 167 26 872 914 667 47 89 380 861 437 286 466 112 998 927 734 422 668 878 988 551 546 543 337 445 933 882 949 12 82 891 138 257 883 380 236 846 746 876 290 780 293 992 963 161 882 317 810 279 283 468 107 524 407 140 558 166 30 348 516 674 736 797 372 195 899 541 19 678 517 481 699 938 258 332 600 376 588 516 640 585 172 191 158 174 724 547 768 961 20 304 338 793 94 780 519 485 752 234 497 750 265 208 33 62 109 964 398 189 456 923 106 632 44 267 426 353 62 965 204 493 807 669 15 932 12 864 974 868 691 327 951 382 657 81 319 974 78 871 981 11 96 548 389 780 0 766 391 239 93 529 297 856 721 389 532 294 971 307 49 231 619 728 458 571 5 694 784 328 527 536 214 189
713 216 622 92 902 811 883 657 204 656 53 58 192 830 71 304 879 811 238 565 318 258 580 39 802 902 399 708 749 76 794 69 815 262 327 110 856 671 717 756 408 515 913 575 99 396 741 663 722 427 825 892 925 185 70 804 695 426 495 751 628 744 34 309 13 191 300 351 455 894 962 681 93 163 492 656 187 156 808 587 148 698 597 434 155 162 755 900 60 979 586 64 179 79 207 313 949 716 133 464 348 574 592 851 429 175 409 898 30 634 166 399 889 65 506 478 297 377 209 410 440 953 960 159 490 703 22 227 893 350 74 310 947 586 376 485 758 696 265 716 170 410 951 599 452 729 55 367 214 19 123 513 475 501 786 632 878 307 42 373 712 220 846 399 851 855 611 16 575 616 876 708 398 466 649 548 480 809 37 379 727 173 691 995 659 958 607 35 676 817 320 922 527 215 385 955 655 889 836 887 900 350 871 345 235 917 101 585 759 771 435 289 76 881 923 219 728 270 353 742 117 373 169 12 768 824 85 8 638 573 549 598 16 738 675 474 589 185 391 456 285 359 860 286 245 847 367 779 566 614 286 32 120 139 629 134 835 967 998 988 697 64 708 598 341 598 469 876 230 305 911 797 346 77 454 890 908 329 462 349 732 924 656 935 172 192 3 809 287 828 174 574 819 118 809 977 914 570 515 375 721 546 997 465 276 271 355 355 922 772 14 428 687 3 904 649 336 73 280 786 200 569 220 252 457 708 554 603 436 262 147 913 538 921 898 679 716 971 677 496 91 845 145 28 413 314 304 190 635 193 496 906 926 526 571 764 92 302 65 510 310 563 702 257 699 818 158 345 67 860 381 719 196 472 524 869 528 739 472 76 115 174 650 443 201 531 138 967 868 320 834 116 861 425 448 60 453 393 360 602 858 553 465 318 613 306 779 450 703 813 253 600 977 107 143 857 49 728 308 72 466 375 223 456 356 577 476 761 646 660 20 189 130 51 347 988 294 703 870 423 189 297 450 786 382 54 225 142 405 879 23 657 379 279 110 948 461 995 943 800 35 567 986 316 282 315 647 672 792 812 726 46 700 432 864 641 84 907 558 612 694 407 685 438 226 14 600 844 816 64 513 294 910 461 116 585 339 568 266 112 678 493 135 104 969 137 244 954 36 382 129 197 966 290 102 102 183 239 958 848 340 321 228 114 696 708 565 1000 307 12 583 218 612 799 218 297 919 751 18 940 264 805 487 541 984 767 424 472 576 815 526 93 771 109 295 162 775 744 570 242 572 591 473 573 56 727 884 420 517 784 350 134 619 634 234 981 537 784 368 114 840 586 942 155 333 54 98 893 484 502 302 977 176 209 361 288 489 32 523 690 981 718 377 406 213 324 439 241 992 908 559 107 444 998 831 447 252 443 609 306 978 90 915 657 568 403 651 537 493 111 909 974 195 969 90 891 270 237 159 138 125 52 73 634 354 86 757 122 953 830 574 150 982 185 748 333 38 374 298 295 240 929 849 186 736 18 19 795 567 620 667 444 185 441 892 548 547 791 504 999 730 135 497 801 396 183 81 429 7 985 275 335 800 506 553 866 645 864 811 348 256 172 198 712 41 227 820 281 664 814 738 848 322 365 338 913 269 480 845 238 644 702 934 874 745 775 75 71 562 550 10 526 534 522 542 994 742 347 641 702 315 854 630 632 640 899 710 300 769 610 157 121 976 173 999 716 905 45 927 549 146 674 43 903 891 258 364 363 754 226 284 539 508 989 886 881 548 552 964 914 267 496 278 889 543 439 317 52 393 967 734 972 875 774 798 516 274 170 787 583 414 78 761 917 683 496 979 558 631 733 293 191 882 199 1 601 616 3 584 618 459 34 790 594 603 482 502 749 823 364 438 551 411 10 268 972 478 865 113 250 847 618 121 188 400 828 626 338 725 219 625 731 21 83 482 246 930 926 387 329 774 135 724 958 812 142 968 733 468 279 194 662 50 168 888 806 973 403 485 704 162 807 12 359 814 822 255 733 663 996 975 757 0 429 679 48 2 418 6 312 246 917 392 934 401 343 990 539 829 161 451 453 108 671 281 258 729 1000 573 192 795 691 330 160 672 381 153 485 770 103 477 458 760 608 633 900 747 441 970 588 486 570 693 12 335 420 168 805 31 502 529 587 373 308 72 321 720 226 161 825 48 733 509 227 637 685 731 882 47 44 750 269 706 186 77 14 407 983 746 318 671 883 773 447 325 504 961 846 850 1 371 231 682 4 205 649 344 519 996 803 690 506 380 661 45 855 481 599 272 679 701 554 395 108 563 479 801 735 994 270 752 879 899 272 906 710 82 666 428 861 762 169 928 852 585 340 511 204 689 825 419 782 660 489 833 102 181 630 620 201 615 887 8 607 232 295 446 802 251 4 711 97 627 983 830 745 918 415 334 543 236 254 894 916 184 745 617 14 434 182 447 896 954 639 95 119 319 79 221 930 134 527 654 488 857 295 289 523 636 885 657 211 410 242 594 522 598 193 614 559 605 689 643 707 369 606 813 34 433 834 932 925 604 393 442 688 582 389 107 514 397 372 608 77 262 670 832 319 995 582 351 870 258 155 243 3 718 145 669 414 715 163 519 77 64 320 69 412 634 33 305 133 180 555 463 906 479 788 555 341 103 473 854 408 24 853 514 361 704 624 343 999 211 269 522 601 352 123 983 98 222 784 39 903 596 897 578 22 321 801 505 828 94 142 142 986 839 10 156 445 122 640 763 905 686 905 386 250 897 328 140 20 212 298 160 655 841 619 920 485 959 301 250 676 241 756 518 247 665 997 670 639 197 168 826 585 895 74 988 905 658 638 79 985 869 644 51 534 874 73 87 437 765 36 662 78 190 531 126 828 668 120 719 392 581 856 564 787 652 363 593 375 521 227 177 940 231 983 777 772 507 201 173 169 810 808 291 642 588 104 698 111 577 14 394 569 443 644 384 925 224 166 552 114 57 630 137 891 945 558 804 610 404 713 530 663 254 107 299 570 859 451 242 922 357 913 109 778 303 132 516 801 456 926 100 6 167 510 202 904 342 515 283 280 714 152 421 642 939 288 501 925 545 193 104 875 772 19 203 20 946 94 744 598 862 277 15 57 164 464 560 298 535 577 306 952 106 61 944 631 971 346 853 900 423 585 818 799 936 735 54 815 955 840 855 55 865 878 263 108 375 651 301 988 68 322 661 616 216 941 980 747 498 522 793 383 824 969 557 769 791 264 673 259 132 514 989 985 151 163 152 247 531 310 426 548 427 962 680 346 208 752 247 234 80 980 403 327 935 505 842 46 929 929 510 881 623 626 624 8 249 46 885 876 277 440 239 76 331 673 128 727 788 708 784 744 206 2 546 517 326 270 273 636 363 186 642 922 374 61 901 745 797 859 417 971 843 710 877 787 533 268 96 526 776 583 602 627 912 183 648 761 890 111 86 429 229 760 46 494 323 564 32 553 692 76 136 476 639 752 907 165 163 180 852 425 288 576 139 599 805 564 415 651 40 178 127 423 917 973 233 198 599 331 66 195 866 715 950 663 723 139 406 845 844 379 5 519 337 886 653 831 119 805 332 132 28 527 863 551 561 570 520 754 789 26 27 141 370 371 4 582 78 486 828 17 365 861 838 562 88 118 105 401 569 44 83 972 827 811 940 552 131 507 124 882 313 552 591 51 764 118 449 832 217 945 512 716 540 52 867 458 541 896 292 562 705 924 63 21 740 829 872 848 681 426 186 871 349 354 460 249 441 774 601 319 389 841 372 181 735 338 822 23 29 34 402 476 324 934 390 590 873 12 366 378 430 370 753 242 972 607 499 828 329 759 219 170 467 292 358 622 782 866 359 634 491 306 193 118 191 846 17 136 271 582 227 403 957 285 967 123 420 398 674 224 931 867 933 171 551 610 33 245 974 527 89 259 257 503 470 860 881 62 848 795 345 377 62 73 26 142 941 810 154 141 590 962 150 596 58 665 595 584 59 566 314 874 309 899 956 880 182 210 97 561 965 40 525 373 921 982 199 774 171 881 709 522 418 487 188 644 803 341 963 254 260 509 532 167 503 938 556 218 383 108 328 344 432 400 817 639 778 601 837 890 44 519 621 677 261 530 987 935 985 257 215 138 780 576 666 711 767 609 290 773 606 720 362 535 210 275 445 174 751 124 9 370 783 773 896 420 739 465 916 462 618 163 248 810 259 490 464 502 118 769 903 455 991 945 52 487 952 985 756 504 412 517 880 74 11 580 610 764 279 40 806 813 632 677 887 980 544 631 431 646 785 433 422 862 688 413 684 493 781 299 483 925 458 737 743 548 312 980 378 326 550 755 494 830 175 527 536 616 425 598 924 33 488 914 437 345 539 775 25 9 579 585 388 690 111 867 707 930 149 5 61 654 141 175 587 722 112 2 807 660 316 497 165 554 474 126 114 774 733 284 296 7 799 901 796 702 737 417 178 88 471 137 311 924 938 256 416 942 948 310 500 430 237 950 993 291 821 476 144 541 766 440 937 904
960 37 430 503 724 142 321 864 944 463 899 487 810 555 840 810 936 276 544 773 440 721 269 127 59 284 795 171 583 313 229 65 608 244 168 69 337 840 557 947 827 896 902 724 294 69 201 531 928 652 111 999 293 998 204 168 659 80 47 262 457 147 45 522 639 833 880 285 236 690 39 837 676 532 644 122 308 561 597 433 726 198 109 795 183 891 860 362 667 120 823 247 984 993 163 510 854 678 463 351 170 66 502 576 799 37 181 640 816 829 763 809 589 564 117 488 547 995 343 621 82 836 92 314 10 682 460 201 701 985 846 696 9 707 322 551 164 539 395 532 211 709 853 587 675 942 357 803 27 171 19 110 907 508 429 78 354 608 686 588 931 533 812 86 933 731 949 164 303 885 571 700 285 861 336 851 947 708 300 659 99 167 295 390 127 690 492 203 296 97 370 818 740 921 543 842 140 397 193 81 906 893 635 560 930 146 130 228 631 974 704 271 317 981 155 431 713 598 985 317 645 809 749 470 560 38 400 424 672 743 16 730 619 219 926 493 172 545 133 359 436 14 588 797 535 952 499 389 943 153 591 693 939 581 90 929 806 108 754 624 950 180 110 64 964 608 217 283 998 405 927 992 878 363 428 285 84 717 302 122 938 266 741 120 169 73 394 55 969 405 562 736 96 346 349 494 185 251 453 255 280 780 790 392 921 590 368 259 708 360 567 952 415 66 739 629 737 714 798 282 25 935 401 679 122 125 650 63 215 319 522 809 328 865 513 282 80 89 439 63 312 503 804 946 271 962 605 795 761 915 341 125 44 605 21 946 778 432 962 229 892 506 450 534 934 498 456 721 655 786 625 184 730 869 564 203 817 803 677 503 427 691 338 521 182 206 511 1 563 18 863 411 782 478 576 141 53 235 402 872 849 835 55 899 712 743 868 436 4 412 800 681 281 876 922 282 640 452 706 435 642 533 145 402 580 835 612 253 405 216 989 32 49 165 468 304 156 849 48 41 20 863 131 871 62 988 600 426 196 949 375 948 862 720 455 470 756 113 532 724 301 630 119 220 56 143 256 116 707 649 60 987 572 51 224 679 498 23 158 251 74 772 842 821 202 470 225 10 276 858 929 705 968 450 955 159 538 994 843 671 904 594 114 798 327 426 297 216 910 346 834 121 57 488 905 675 710 43 788 319 845 53 919 50 37 431 903 843 578 983 721 86 219 625 555 356 627 428 138 376 314 929 243 852 643 354 865 750 747 845 521 624 512 947 358 182 222 171 789 51 952 70 954 17 104 162 731 447 971 777 443 143 11 897 850 873 641 770 244 363 252 319 228 256 815 957 972 114 179 738 360 513 270 47 112 974 548 923 320 322 503 234 333 641 466 646 67 793 247 1 637 720 991 327 176 56 881 763 61 295 494 960 519 120 821 868 951 627 595 7 141 999 22 31 614 127 306 908 73 32 914 16 867 878 698 257 210 733 432 685 305 417 41 138 367 211 369 869 885 718 364 99 143 585 52 889 500 814 920 25 579 30 113 991 908 513 963 592 896 479 255 741 446 881 775 308 755 34 264 146 537 359 273 420 69 291 290 808 376 245 0 968 781 624 981 30 505 353 212 19 549 466 353 658 474 867 839 891 771 443 94 596 966 972 808 909 78 294 666 629 68 307 491 630 132 703 514 878 263 12 785 237 125 752 232 301 857 943 992 28 458 181 435 938 753 779 18 516 442 70 959 304 836 869 742 784 832 22 777 720 187 721 895 242 540 796 594 551 974 227 100 722 372 669 830 543 859 811 36 485 347 100 419 275 673 859 646 178 205 584 473 299 791 734 780 464 818 968 316 376 134 478 391 347 999 165 254 529 624 730 266 285 615 764 311 972 248 522 408 241 407 751 887 521 660 569 7 979 566 103 802 688 115 174 530 675 70 263 575 515 671 399 250 360 539 88 820 726 329 499 752 553 348 749 476 530 278 473 384 446 630 498 413 177 793 450 86 814 171 918 6 523 700 72 15 874 993 794 569 303 152 114 366 846 124 653 598 662 108 381 26 96 445 469 508 122 319 840 424 225 647 700 987 140 418 76 245 528 221 693 545 210 461 158 159 422 760 169 746 94 213 939 680 700 249 611 649 396 465 887 257 888 324 252 668 308 425 457 444 239 65 435 279 741 720 30 783 252 581 189 284 459 909 561 864 270 379 828 814 759 948 668 565 456 758 696 147 973 534 510 766 490 945 439 900 75 216 49 482 133 528 474 855 317 420 742 705 724 470 533 982 309 975 368 838 750 29 914 529 199 897 25 102 143 728 356 189 883 510 557 150 166 161 699 622 340 233 953 120 306 198 280 258 365 657 111 180 605 334 982 363 435 915 810 51 851 268 667 835 446 449 640 283 323 148 978 976 273 774 264 472 532 516 551 661 889 253 265 911 387 362 254 447 626 517 733 770 56 380 464 231 748 192 265 385 577 876 667 40 533 208 866 570 398 101 484 873 480 3 877 611 92 259 916 525 291 234 810 126 133 489 724 118 142 872 630 223 748 526 886 411 911 609 452 582 734 246 730 331 875 83 688 75 140 996 570 325 119 912 304 762 45 398 483 203 156 318 799 66 73 651 952 479 313 866 222 515 968 142 172 773 394 553 481 478 904 917 780 786 126 925 564 577 861 291 855 396 983 694 808 568 67 483 707 194 347 888 214 792 592 162 389 807 983 628 751 918 397 690 131 546 570 43 813 230 794 371 730 31 527 634 266 342 233 8 616 772 157 826 403 88 786 42 85 757 457 361 592 697 894 226 571 28 323 426 3 604 208 365 847 289 710 695 330 973 317 889 947 486 624 550 971 894 660 13 593 794 833 459 147 448 41 416 582 924 889 412 250 421 395 496 320 554 210 501 559 184 5 149 173 14 677 497 396 759 378 2 82 487 784 390 974 235 777 404 829 89 669 30 267 891 792 76 136 558 878 674 823 541 685 729 267 602 819 298 685 454 824 330 52 352 70 986 687 98 476 488 901 869 510 304 947 574 908 684 578 35 808 382 170 901 802 663 573 437 293 613 733 687 714 272 920 990 484 621 390 805 862 414 950 638 463 629 688 796 811 523 151 177 667 603 900 692 104 691 615 965 609 722 2 803 926 833 577 495 145 373 496 23 683 441 573 422 127 471 42 377 569 251 987 309 333 626 214 743 692 937 770 719 688 81 938 128 776 654 962 858 159 913 645 764 720 658 490 351 974 607 958 837 723 882 983 1 777 776 565 685 369 144 226 157 659 507 437 988 308 121 749 165 943 551 178 765 146 606 194 392 749 475 284 711 654 238 767 678 190 717 24 552 606 751 322 734 467 335 336 214 575 332 852 688 463 480 878 307 532 438 61 618 382 893 138 423 454 504 541 79 533 388 677 356 669 573 682 617 304 524 746 703 773 852 859 310 770 484 984 340 292 209 696 146 159 874 638 137 231 178 219 135 854 237 708 493 884 129 223 884 186 105 777 967 819 54 771 339 280 34 462 431 781 750 459 932 18 123 551 682 150 978 564 345 666 323 185 136 232 957 162 946 34 829 757 378 460 200 480 665 136 393 199 72 677 744 250 779 984 151 339 262 32 784 986 195 33 715 981 33 651 190 414 847 177 735 99 886 151 848 707 679 364 355 393 879 680 916 736 403 208 997 577 106 273 883 105 870 420 616 245 175 492 767 941 733 223 518 82 585 263 556 887 433 708 481 43 683 571 809 550 877 403 632 111 769 861 91 921 590 299 822 208 490 63 154 883 5 156 166 129 601 441 58 142 768 449 239 987 17 721 533 503 953 530 107 628 467 482 940 942 417 223 477 460 623 680 24 569 994 17 85 349 970 681 199 348 387 539 346 271 77 983 485 359 46 245 716 774 941 419 851 739 93 481 811 529 434 387 38 138 584 734 593 311 299 236 745 394 275 26 610 719 207 291 218 238 410 909 787 20 736 852 173 818 699 88 63 771 206 158 50 24 656 812 103 203 861 686 95 268 191 528 681 352 536 399 374 848 813 946 648 772 397 12 116 165 727 358 71 83 819 236 292 927 898 84 844 121 464 508 406 787 139 780 531 18 452 786 315 999 977 12 956 677 633 133 389 766 261 986 979 702 871 58 220 575 825 198 714 471 942 970 828 250 12 263 824 98 723 63 509 854 527 773 693 629 186 277 260 625 983 174 958 915 596 125 313 269 620 786 890 619 267 732 636 476 288 993 344 311 282 195 689 728 274 125 286 140 277 904 506 400 64 730 559 960 542 449 586 971 520 177 664 269 242 385 462 850 326 580 923 704 669 146 287 510 399 340 97 382 670 658 383 622 409 510 653 492 599 579 935 386 227 124 841 34 718 202 696 633 662 775 350 507 797 346 831 83 738 146 167 235 241 553 561 52 386 290 469 694 875 255 702 142 153 162 87 753 451 750 160 769 359 20 188 415 197 181 980 850 174 433 32 346 265 671 856 109 732 392 725 148 801 857 748 456 995 45 381 368 240 561 587 406 592 89 709 194 652 458 961 509
395 136 687 576 333 211 551 325 158 440 197 860 542 711 34 133 834 301 600 271 256 279 701 435 368 593 81 483 181 188 79 207 447 361 879 397 501 337 511 797 248 163 387 485 159 412 114 813 137 795 311 563 235 445 657 761 758 772 621 624 545 303 166 66 900 211 675 718 792 676 933 583 590 904 103 781 973 462 579 596 432 574 123 755 312 71 578 691 506 634 57 103 592 137 266 409 494 576 175 51 408 450 182 567 184 944 286 595 807 968 157 851 232 336 499 918 912 826 154 275 351 131 838 304 361 839 789 262 98 223 458 273 414 247 229 311 976 588 39 934 874 63 188 158 132 408 791 162 11 578 659 973 656 880 105 408 142 43 682 580 576 737 364 296 519 968 67 817 907 517 963 763 209 200 575 543 805 968 770 477 982 868 891 122 931 346 727 135 219 443 782 117 49 199 126 205 767 944 619 872 741 442 597 570 77 902 725 305 980 584 160 318 670 900 882 661 345 833 664 562 343 212 363 692 692 409 249 872 65 933 267 286 872 428 487 569 932 872 24 22 474 681 200 508 453 543 331 929 28 917 988 856 989 113 914 763 624 752 902 23 378 179 89 566 710 869 261 751 954 641 528 536 291 954 435 189 500 881 581 568 983 344 304 840 440 776 31 12 783 324 799 768 0 110 780 251 322 468 27 17 146 517 293 946 303 285 667 408 719 351 958 541 328 929 819 168 133 373 15 795 110 358 436 153 129 580 775 494 903 585 344 199 720 769 35 390 479 690 406 234 404 94 97 530 469 177 955 295 486 964 375 362 43 798 231 698 884 920 577 339 134 358 492 286 943 794 73 352 287 994 485 107 769 744 796 481 148 881 602 683 12 898 281 699 868 717 45 865 66 311 676 588 348 627 460 230 278 637 61 345 863 756 264 201 407 845 686 94 390 457 140 754 202 308 972 560 623 307 866 508 47 21 892 835 703 944 572 45 369 821 745 340 421 130 300 683 403 823 201 906 362 337 3 900 683 101 950 317 92 945 276 130 326 672 627 466 26 854 265 969 536 886 439 571 488 611 620 183 520 275 684 592 37 138 589 815 332 763 885 500 431 214 180 905 385 907 115 294 548 949 450 737 495 695 100 481 218 985 936 691 302 622 4 667 894 197 442 608 214 258 611 159 540 941 463 216 247 83 90 335 889 550 739 748 481 67 498 625 653 324 919 158 220 276 222 956 534 907 398 112 746 526 626 368 593 309 646 821 814 732 628 888 25 745 714 376 850 886 571 829 505 757 876 887 16 970 478 808 965 266 956 195 70 987 693 803 451 70 484 279 156 628 254 700 216 815 974 331 509 62 599 703 475 731 802 228 6 572 238 399 155 205 33 993 7 296 795 593 555 898 996 700 736 918 230 486 824 713 666 419 865 814 327 883 776 272 640 83 565 751 679 470 698 555 568 960 459 647 883 622 832 904 20 443 109 167 452 967 784 166 785 969 822 579 319 657 875 652 605 963 106 327 258 653 753 990 172 359 606 533 396 716 169 657 762 355 295 932 632 387 535 592 512 513 787 754 454 158 553 151 558 979 58 569 491 96 277 997 173 876 530 720 425 68 984 447 445 769 465 896 615 372 392 926 614 691 858 871 672 747 808 746 661 521 993 26 591 129 325 377 194 254 467 626 44 275 139 336 245 972 797 841 46 387 99 962 759 84 793 775 537 827 415 518 604 244 205 581 223 362 370 258 489 587 549 642 669 977 999 718 531 412 51 347 662 29 798 660 419 772 750 101 402 801 845 779 970 97 734 655 309 415 191 434 733 34 334 643 925 499 19 25 262 821 284 459 562 851 60 899 1 377 637 400 417 551 342 681 514 569 601 21 305 745 563 656 112 80 384 218 916 865 301 762 163 375 945 429 901 384 74 562 888 681 913 650 213 943 138 929 649 976 525 795 880 916 152 445 473 990 962 643 94 727 513 361 38 513 911 141 456 55 895 40 779 587 855 306 763 28 636 363 629 45 401 310 749 345 174 946 987 728 820 116 899 280 374 719 524 992 149 496 764 361 283 894 924 558 357 474 573 953 212 105 111 976 72 787 371 771 349 615 215 31 992 983 544 565 928 924 372 908 994 531 117 834 165 652 811 431 978 800 712 447 947 721 323 558 674 445 969 588 55 509 668 111 765 843 695 922 428 729 756 515 116 281 612 971 69 147 285 982 62 288 961 434 170 6 380 847 842 153 790 104 948 75 522 928 527 123 176 656 951 694 681 338 940 368 927 376 330 59 671 817 953 871 68 892 921 743 21 327 726 612 829 65 941 636 843 856 848 435 735 58 744 28 547 26 195 628 747 922 755 646 350 54 315 217 721 264 922 781 294 55 971 515 934 776 708 206 651 382 373 425 125 723 255 762 482 824 559 594 427 445 557 242 448 893 652 74 569 223 862 841 705 357 241 801 95 361 71 691 226 912 394 937 570 526 645 99 818 650 307 662 388 683 10 193 588 522 816 856 812 85 477 547 995 878 728 459 702 350 942 498 560 133 136 112 773 516 438 862 413 88 48 348 920 398 457 84 613 718 929 454 101 284 233 883 54 850 468 38 306 794 78 374 533 483 584 169 966 784 665 611 503 8 523 1 40 713 193 266 959 686 827 801 583 14 680 146 177 71 64 87 377 807 366 325 347 352 310 314 660 789 150 572 183 384 704 82 678 855 826 277 833 736 598 430 634 47 355 952 167 532 196 809 977 847 813 969 466 452 272 286 853 38 521 944 852 799 752 595 685 113 56 13 877 125 130 818 742 872 847 662 30 62 399 273 732 342 185 771 422 733 127 819 336 308 497 976 356 467 607 216 689 995 997 801 168 41 567 479 91 547 88 957 5 581 234 508 52 853 964 937 991 120 938 757 985 706 444 374 271 635 461 582 849 830 538 332 119 315 760 780 82 213 949 637 59 968 107 663 939 152 257 902 14 445 844 624 650 475 803 832 550 381 53 498 804 454 757 245 151 731 324 781 113 830 290 318 153 307 382 133 731 511 426 953 317 723 179 353 857 537 896 384 316 408 259 495 918 413 700 581 529 126 906 134 143 466 462 273 337 663 915 619 823 191 318 700 239 559 32 821 161 335 260 478 768 226 638 372 434 13 446 996 203 955 314 715 806 554 781 503 253 65 449 950 986 874 76 70 644 616 13 391 510 903 93 339 397 554 244 195 516 968 647 131 556 88 574 529 867 995 50 111 564 553 975 499 36 738 603 1000 85 621 187 757 625 316 480 375 358 198 641 234 338 771 751 442 296 268 476 213 618 149 946 179 582 692 251 645 663 113 236 435 190 244 552 506 8 680 393 635 836 445 910 12 86 486 9 779 496 957 75 108 696 323 616 283 830 337 164 810 655 219 339 870 246 644 386 68 923 822 794 31 586 374 730 752 864 172 504 524 171 155 691 312 761 145 376 143 772 590 228 261 80 401 198 4 224 178 83 159 412 480 383 212 968 790 846 704 242 840 815 543 952 347 837 720 280 344 352 529 713 363 124 467 441 550 800 411 743 719 282 927 470 329 418 146 429 652 737 538 926 813 859 461 828 220 162 376 694 779 957 287 851 389 379 321 217 164 904 421 778 832 288 729 998 355 354 138 722 751 561 426 360 684 108 373 270 940 211 852 810 925 517 612 507 91 870 292 135 223 210 42 225 979 979 330 633 88 699 500 471 334 854 308 298 41 960 369 677 354 738 296 206 647 141 343 416 731 825 471 909 921 821 874 515 943 643 453 748 556 654 904 930 22 809 869 120 206 707 592 886 596 580 426 594 965 630 89 273 789 817 64 243 475 490 807 437 20 443 192 96 169 367 464 320 727 658 858 131 509 420 404 639 2 252 181 409 385 299 299 609 214 22 626 717 425 240 248 122 94 673 431 878 417 596 259 546 190 801 663 566 177 313 789 144 225 856 662 186 390 532 12 935 989 433 298 483 93 709 463 740 597 297 726 622 807 389 259 518 35 207 992 595 404 329 499 711 271 359 370 502 309 87 550 346 993 771 126 871 698 715 418 308 287 729 290 718 285 335 695 788 779 102 283 128 521 178 911 400 597 539 765 104 938 967 153 353 120 835 808 873 602 541 748 631 379 189 791 881 205 887 17 455 406 145 986 890 874 493 385 831 143 121 420 204 935 905 245 840 128 508 399 341 776 275 141 29 967 893 218 917 931 391 600 2 642 543 228 990 171 227 210 279 876 292 363 464 302 365 516 423 417 635 461 690 845 688 980 861 154 84 176 648 593 617 53 786 485 860 525 610 356 642 690 554 300 410 286 18 475 424 716 777 472 269 32 192 926 981 211 118 345 199 892 340 664 41 345 63 541 23 880 263 794 208 466 526 556 381 891 274 359 268 200 147 788 250 77 411 187 472 419 774 261 237 924 221 613 766 653 897 66 697 467 944 278 587 323 898 282 608 773 723 916 42 47 706 123 908 951 321 296 716 498 841 923 585 588 430 264 724 632 839 274 754 338 289 754 405 228 937 343 17 857 869 391
748 370 331 69 92 340 500 519 499 883 20 777 451 928 237 86 467 891 963 795 757 497 230 666 71 206 222 911 709 420 410 896 624 81 418 431 851 111 920 379 487 486 618 910 349 781 444 328 138 895 676 572 977 406 113 1000 846 443 4 49 122 458 534 115 406 166 485 584 217 678 136 829 181 514 581 866 385 455 355 864 768 140 749 187 706 28 552 134 265 970 819 565 426 64 694 873 306 160 795 78 781 484 511 906 370 985 901 849 969 875 889 266 527 11 798 655 830 319 54 239 146 179 348 247 958 538 13 934 883 775 655 41 752 567 919 634 971 947 447 235 801 830 998 127 738 555 357 526 514 262 593 526 644 504 711 200 553 76 690 789 73 758 373 790 383 970 32 449 771 249 335 886 111 236 802 587 326 79 448 31 761 155 585 172 862 201 854 925 10 436 34 110 565 691 256 789 871 155 190 265 316 987 143 817 838 512 91 647 194 190 260 32 818 756 516 941 363 422 238 757 929 445 315 94 533 856 815 938 878 357 586 325 914 233 354 730 727 825 413 478 610 913 459 960 258 685 978 234 456 95 481 95 979 773 423 214 340 884 728 646 322 198 733 319 184 284 344 199 564 274 106 196 310 791 900 829 498 323 519 847 720 87 940 824 134 127 959 969 321 41 713 119 153 633 787 329 307 981 17 192 97 616 625 97 636 363 667 686 280 857 464 286 296 683 556 160 968 344 234 866 877 519 933 210 583 836 235 15 365 517 558 523 144 128 592 993 301 635 78 18 156 5 656 497 870 487 3 173 721 421 89 26 623 455 991 575 471 978 130 890 215 866 927 885 57 605 401 495 612 2 601 94 248 947 262 459 708 385 366 941 362 138 617 445 989 416 766 324 831 273 466 477 411 623 443 943 150 997 81 228 250 638 821 81 896 936 688 134 689 330 178 311 536 491 77 85 66 172 994 944 521 884 984 403 647 115 598 805 24 187 600 675 36 233 769 611 440 999 739 117 191 91 289 993 722 54 715 565 347 274 573 80 432 73 475 350 884 487 26 95 554 197 493 208 903 740 329 976 305 854 591 874 497 853 389 611 926 910 698 142 149 429 767 844 228 308 232 929 180 324 163 939 477 199 707 51 242 702 673 889 876 865 43 697 807 959 684 810 219 321 484 460 27 835 148 283 582 752 287 853 850 738 622 184 103 197 175 176 339 88 562 794 224 29 56 954 171 867 751 932 309 418 531 465 775 469 705 89 338 172 189 719 679 370 281 540 931 317 76 729 68 3 986 548 827 125 726 474 731 577 465 441 218 390 672 719 621 445 132 31 809 58 539 823 387 227 494 126 133 57 202 521 244 87 936 755 691 727 312 650 905 392 361 455 424 42 320 121 702 698 1 738 529 217 147 161 778 656 292 588 779 415 960 443 836 285 421 640 608 495 611 28 794 219 858 5 279 938 388 650 861 733 772 938 195 252 930 79 660 95 685 501 569 572 503 240 479 245 658 720 118 682 108 749 881 881 820 80 580 267 716 340 430 566 468 940 962 831 44 556 496 706 508 454 701 940 489 363 462 336 209 657 791 691 19 412 934 91 284 72 252 104 170 857 437 519 438 406 891 832 507 649 975 456 501 432 82 267 548 903 566 774 993 491 736 32 186 455 384 209 510 443 759 504 834 4 345 430 559 745 681 114 869 251 806 332 356 928 964 990 278 558 434 672 247 484 83 853 835 662 799 876 674 943 96 613 492 640 629 886 109 729 55 451 303 746 341 860 35 52 412 145 30 715 526 862 229 642 578 223 415 900 52 20 725 611 615 725 537 519 79 774 405 710 472 167 473 314 823 723 790 915 675 713 375 632 14 520 832 243 358 242 151 589 336 738 88 637 31 61 157 11 200 551 650 414 633 89 866 117 197 351 645 412 880 11 240 888 117 880 718 551 142 10 542 681 579 598 754 933 848 696 560 735 67 994 22 288 452 128 640 270 141 697 205 214 46 714 442 61 342 694 7 164 469 492 167 45 283 410 198 583 996 563 100 294 741 222 409 330 642 303 887 743 297 371 107 869 921 180 47 50 131 969 670 600 177 420 433 594 129 868 119 564 445 770 657 969 6 141 641 594 60 386 183 315 520 605 988 122 517 413 378 713 571 764 587 618 216 88 824 466 208 23 631 25 908 979 699 468 204 479 561 671 961 847 395 203 159 982 11 915 313 1 98 564 152 317 546 168 324 547 394 913 311 737 403 853 120 18 264 194 888 636 193 616 538 18 74 187 29 368 28 254 770 829 506 303 504 662 319 769 923 690 165 409 392 605 949 959 374 850 396 267 543 886 257 691 941 615 992 798 427 971 785 650 951 597 298 52 512 592 753 620 397 866 786 357 915 978 652 516 124 650 663 428 879 883 380 742 987 618 635 453 318 880 127 4 614 966 865 93 864 402 269 526 588 199 333 86 259 560 332 364 288 148 948 550 49 806 745 768 776 241 844 339 213 687 93 69 853 53 114 765 164 941 925 262 852 93 525 399 957 521 161 444 873 494 488 27 420 966 266 600 299 424 589 154 414 264 535 697 945 269 730 629 602 866 643 435 570 153 286 820 897 997 603 853 899 204 436 896 620 84 69 76 788 491 967 638 381 300 860 273 628 948 513 290 360 145 661 291 599 344 393 925 549 220 913 123 985 779 946 157 155 433 687 995 327 430 169 936 90 596 747 617 523 622 115 213 38 315 597 662 210 869 764 391 173 503 867 853 849 991 441 422 955 148 371 698 855 607 369 612 522 736 379 25 758 279 188 41 607 872 894 304 810 351 449 715 882 262 271 378 399 476 829 989 75 159 817 913 665 602 450 59 282 665 886 599 532 532 70 815 648 961 704 609 295 80 734 539 630 122 185 969 596 40 605 108 482 90 0 230 207 331 254 8 166 958 386 178 58 658 540 716 816 734 201 88 272 925 439 483 947 644 649 168 116 142 551 31 314 877 541 688 343 150 550 709 179 314 723 160 270 156 935 777 954 312 677 330 317 436 220 229 425 131 626 989 902 252 263 55 682 633 2 597 972 401 276 414 104 643 39 616 255 672 863 680 145 727 23 503 966 424 352 708 893 760 221 679 714 613 990 998 85 207 950 707 246 256 227 805 402 531 634 184 678 449 94 197 391 643 334 524 491 335 99 905 982 845 253 492 474 102 568 249 101 151 557 993 782 503 965 411 796 674 760 894 976 581 547 833 350 430 545 121 446 275 61 591 942 944 275 3 743 12 995 112 105 297 843 854 239 970 245 308 422 232 158 554 826 864 841 920 756 368 763 788 206 955 872 210 455 44 518 571 293 91 65 966 619 86 783 640 932 567 577 354 895 783 740 865 907 174 828 395 814 168 211 306 999 634 509 578 162 231 811 666 695 559 840 119 659 598 62 93 285 42 463 576 544 30 808 643 859 524 407 638 837 753 290 636 225 46 382 460 328 780 616 262 777 70 530 868 483 19 813 181 847 463 939 544 800 790 638 941 737 367 912 18 742 225 774 223 125 569 364 601 970 610 137 238 928 931 981 264 87 675 273 909 48 147 845 869 669 288 41 982 627 298 572 755 917 482 683 425 762 202 890 116 33 42 251 512 804 444 172 598 59 193 192 964 495 226 8 136 323 100 904 581 50 851 199 626 372 613 490 706 458 429 744 167 390 852 15 755 735 828 910 280 377 853 416 464 42 224 231 645 765 682 789 313 53 237 18 130 486 345 666 920 524 541 606 61 212 801 637 326 555 320 983 616 126 334 664 489 25 603 839 271 123 204 729 295 793 838 37 639 453 303 717 937 916 272 938 760 376 49 302 111 746 501 784 561 368 653 528 972 84 223 300 159 398 641 176 942 249 730 700 657 710 800 875 588 974 937 139 291 95 677 671 852 646 295 308 885 574 164 476 384 367 216 12 704 909 738 404 340 16 318 639 348 182 901 236 511 140 135 563 745 732 453 63 468 128 731 102 776 680 970 803 852 686 355 755 164 584 768 594 1 576 909 346 883 478 453 805 193 575 180 419 891 214 931 261 533 906 300 973 851 351 32 168 493 233 548 5 471 956 82 515 59 64 884 454 607 480 57 325 720 952 878 112 453 724 373 274 486 196 297 435 657 997 430 898 380 457 760 203 2 792 187 980 903 294 121 174 523 359 994 692 227 429 857 797 936 750 13 833 854 268 508 241 156 121 126 417 845 812 203 9 833 609 977 693 846 431 847 291 202 943 936 842 232 696 345 187 776 953 244 21 163 856 588 86 575 154 86 703 608 72 866 924 445 937 886 223 692 668 770 944 855 461 627 604 879 868 467 719 279 460 617 110 907 911 523 651 469 337 553 632 379 304 177 892 249 80 978 780 753 226 960 51 139 653 293 428 164 40 220 502 183 822 646 353 109 505 423 408 840 662 822 330 236 697 28 277 136 45 38 922 652 825 997 590 753 160 798 857 599 885 496 470 259 135 411 874 847 400 220 243 234 712 902 595 963 267 857 654 803 567 689 773 146 613 326 918 476
837 70 513 478 469 788 990 645 389 440 606 816 584 663 283 591 244 154 232 349 231 756 424 279 718 542 890 402 689 654 324 966 316 693 184 801 995 299 713 296 495 325 175 471 795 820 83 288 675 722 355 761 629 745 20 308 865 963 489 163 276 914 938 258 368 21 272 964 239 35 979 583 25 493 544 177 784 551 54 767 15 510 514 45 119 565 891 623 7 858 723 714 325 952 258 626 121 221 382 95 384 712 586 3 317 701 294 734 719 310 418 752 685 590 820 241 604 788 870 280 486 43 448 112 395 75 572 705 556 327 651 721 787 238 11 184 786 49 124 284 248 436 171 862 730 69 320 106 0 67 507 691 946 990 590 946 922 352 646 105 892 354 322 183 965 11 913 48 908 111 394 394 712 102 297 689 652 185 736 239 35 86 697 874 422 677 426 150 116 851 609 845 145 479 678 265 56 794 926 925 95 872 348 781 658 465 376 94 746 212 861 439 420 394 140 719 208 55 841 116 311 345 536 999 757 72 939 764 944 295 280 369 298 149 356 125 818 801 917 486 621 510 456 904 312 83 118 638 783 654 846 593 717 334 709 946 799 611 940 160 136 569 691 577 93 31 881 607 936 67 553 244 210 527 357 152 520 150 896 784 191 888 71 29 991 663 250 512 211 418 251 211 275 690 880 445 806 797 692 339 509 91 770 243 761 360 164 806 932 199 844 56 352 232 65 629 835 185 150 316 832 101 976 971 877 392 711 304 708 809 8 831 641 462 777 388 387 297 983 281 611 755 845 169 899 998 969 800 45 680 665 968 733 525 528 558 909 391 988 69 878 858 173 257 287 271 856 547 823 956 460 879 199 822 410 781 745 537 137 901 314 719 13 735 193 754 591 260 649 892 920 63 125 962 24 337 323 845 86 531 552 328 575 623 589 909 592 911 768 907 612 186 989 989 31 19 840 693 748 555 417 810 863 23 26 24 296 787 130 602 403 764 598 102 470 166 704 276 246 489 725 437 70 198 260 741 315 790 84 70 492 745 523 103 59 977 850 750 574 784 41 716 21 122 69 6 732 276 807 800 512 949 506 437 333 799 391 133 157 684 903 422 935 140 373 935 360 774 367 500 477 309 852 71 19 784 848 921 201 103 907 502 737 295 494 550 27 252 953 71 273 831 759 197 956 900 17 263 722 18 972 610 390 833 358 120 100 256 790 704 234 110 780 544 905 160 753 728 226 994 4 905 975 145 657 571 277 815 215 362 986 487 459 305 663 210 12 211 564 109 290 474 449 263 178 526 267 571 341 578 58 402 642 872 919 596 304 458 129 907 393 254 855 367 833 657 398 47 849 325 839 632 566 770 415 248 602 850 715 275 377 198 189 777 224 696 699 548 797 530 318 255 615 487 638 293 144 603 973 143 218 505 687 797 955 782 812 680 581 369 804 81 630 220 498 77 872 381 122 522 461 562 980 330 825 466 400 780 47 479 233 951 789 286 681 238 101 151 597 870 998 672 555 290 897 13 5 893 661 820 397 626 487 509 538 761 864 258 372 757 235 246 217 863 929 198 706 173 128 599 482 832 335 315 941 926 731 417 247 376 455 81 57 670 527 201 951 611 190 245 587 579 655 705 133 469 219 31 362 821 465 260 805 164 796 855 114 986 690 720 288 485 500 233 868 143 205 905 802 655 326 904 981 898 6 47 815 847 558 638 792 625 471 137 510 713 578 912 773 694 447 307 727 177 963 928 660 82 107 219 842 195 847 245 659 602 236 562 436 869 138 534 156 75 99 229 375 590 829 243 518 990 464 283 370 275 106 836 680 280 947 433 43 54 744 51 622 576 970 969 758 195 96 500 338 749 179 594 433 809 78 525 930 476 295 144 115 985 996 24 91 179 875 172 702 799 923 997 227 581 756 382 858 386 570 500 485 890 221 942 902 1 949 241 406 26 472 923 925 371 80 856 912 959 517 923 633 699 927 48 559 268 871 585 610 959 111 884 62 533 529 620 869 51 222 428 354 92 883 755 992 375 583 330 876 245 278 863 1 322 63 800 734 663 716 57 752 353 525 360 40 48 30 923 279 719 867 787 419 43 971 419 330 315 607 178 824 704 561 345 113 265 293 451 383 553 721 321 943 406 262 123 644 997 554 548 776 596 146 458 613 123 614 257 631 757 110 253 14 692 978 569 535 23 64 604 595 540 379 424 545 117 409 867 176 679 819 887 198 590 381 486 671 245 742 631 181 565 74 750 428 553 203 632 534 812 98 528 888 52 185 807 567 61 961 405 573 464 442 966 524 70 793 740 620 204 37 429 51 88 61 146 729 196 632 126 854 157 466 252 289 137 167 894 822 651 724 740 444 388 830 912 480 409 707 855 826 762 302 595 180 997 228 879 984 677 214 308 147 472 365 524 997 832 220 414 240 31 627 221 851 940 438 989 808 695 754 428 838 539 55 987 488 675 648 392 152 496 884 226 109 877 23 556 672 833 92 144 159 303 266 132 803 515 475 856 775 900 374 496 603 401 894 612 194 305 670 369 328 936 445 144 327 441 307 289 310 985 934 843 596 353 885 167 363 467 809 295 163 761 764 479 160 157 126 703 714 451 499 105 521 110 174 168 502 188 557 960 682 81 364 328 900 348 399 922 831 520 916 811 669 316 408 735 760 683 952 429 300 178 548 434 645 621 261 818 127 396 52 436 252 604 643 664 945 735 999 440 814 3 405 30 741 506 720 490 168 141 580 998 292 700 439 705 600 72 735 117 860 871 957 507 97 556 599 428 505 871 637 1000 968 975 223 991 827 171 450 302 353 550 388 66 346 159 76 499 401 426 94 164 132 803 413 226 416 516 123 499 762 964 568 812 967 510 186 7 274 637 183 743 933 664 82 211 85 714 135 885 778 188 801 165 650 160 437 515 688 574 105 991 192 316 526 314 182 747 343 566 911 71 308 131 543 710 836 328 504 970 452 554 531 881 765 971 694 476 750 421 187 366 895 448 530 309 974 358 237 625 904 14 427 86 579 500 22 641 112 346 511 88 225 152 443 940 281 900 271 749 68 435 853 60 937 598 619 790 269 277 985 18 429 669 102 962 195 312 172 821 200 602 60 872 229 219 350 95 767 666 36 18 28 546 301 157 39 377 747 342 522 835 901 136 639 942 816 586 243 140 216 77 547 608 351 947 546 519 313 501 647 134 887 961 134 535 332 297 161 963 386 155 213 861 962 319 339 160 284 18 197 699 242 746 588 812 432 389 571 409 948 720 755 655 914 993 454 462 551 197 77 76 950 346 626 174 188 439 886 724 928 115 751 378 788 143 674 295 763 326 149 430 245 123 679 486 800 952 560 475 739 586 740 580 154 972 73 357 664 869 151 667 440 114 549 838 117 270 516 898 402 108 392 489 594 808 396 788 859 917 34 211 542 691 817 300 490 502 29 444 769 162 924 396 624 767 698 268 982 651 684 549 569 910 264 1000 874 906 209 425 779 663 143 827 329 682 108 940 695 672 966 401 89 586 305 649 810 991 361 439 291 311 508 393 710 562 254 550 87 715 625 246 738 451 866 319 431 898 257 222 451 710 960 448 421 653 993 378 3 833 334 340 371 390 772 806 798 391 954 793 263 302 497 459 380 48 654 307 873 974 204 944 88 145 683 382 605 624 153 592 48 675 623 465 2 537 726 692 369 179 166 589 430 837 468 441 53 117 473 820 38 239 515 252 532 837 673 807 541 396 331 106 16 772 749 704 286 75 463 988 285 532 696 502 889 475 44 896 906 345 359 655 10 608 813 539 484 387 537 520 701 300 791 882 728 628 131 167 345 702 774 311 481 554 75 866 46 578 771 328 618 281 493 688 479 93 668 660 67 440 206 84 249 643 453 895 120 183 743 283 843 110 446 877 411 450 977 35 196 509 693 587 81 612 255 819 703 119 309 249 49 636 256 498 636 306 666 875 299 628 616 807 141 877 347 487 677 204 942 935 457 374 857 617 319 242 177 286 686 936 617 873 321 187 66 324 414 565 9 791 385 163 103 545 656 204 337 213 501 653 33 875 931 119 158 466 766 551 915 435 342 956 828 286 270 894 882 841 705 246 435 57 306 737 539 492 593 727 50 55 441 692 519 147 162 132 503 806 268 404 241 569 467 837 585 336 918 289 562 947 378 272 212 11 862 221 635 837 821 553 434 158 994 944 565 427 964 215 781 895 230 245 202 964 72 565 921 199 303 661 148 656 811 4 910 326 412 702 42 58 478 938 676 251 794 423 640 992 169 82 366 884 785 579 582 783 425 992 423 924 576 879 491 220 458 862 958 314 628 394 608 213 259 471 782 670 32 384 404 574 344 959 282 462 349 587 496 528 550 254 207 47 667 238 700 531 959 656 540 736 142 679 834 588 879 690 898 511 533 921 893 514 601 498 634 855 165 755 139 83 474 547 265 577 104 505 79 499 563 364 238 839 987 437 90 44 18 708 340 464 476 521 170 521 483 685 462 109 662 979 407 300 155 490 577 522 653 989 253 280 336 750
51 296 888 921 695 160 594 322 583 600 224 422 567 502 285 970 12 570 678 777 142 600 146 780 291 715 499 274 965 229 543 694 734 405 350 881 213 942 759 444 492 944 592 270 480 143 665 11 750 414 898 907 445 348 170 109 384 597 283 350 703 945 59 129 944 53 617 254 645 465 397 710 570 905 410 305 612 104 573 4 930 506 86 727 972 364 478 487 751 871 345 951 316 414 371 384 829 985 899 333 390 119 902 266 115 267 361 180 501 973 297 702 961 207 812 5 458 621 347 948 597 355 555 460 39 602 833 479 486 410 747 236 752 531 679 531 5 782 323 79 838 43 832 173 468 971 243 915 254 26 85 967 43 992 439 924 179 609 725 110 272 583 598 106 806 643 383 2 169 940 774 175 504 214 329 490 708 106 528 831 686 393 632 738 770 464 669 708 494 536 666 762 728 74 842 909 484 914 908 124 757 292 608 555 459 964 837 545 885 73 857 112 893 966 281 168 737 370 199 252 636 979 338 436 716 459 465 925 921 598 803 713 0 335 80 794 223 463 19 691 430 739 472 76 117 21 541 907 523 480 4 10 771 446 992 87 424 610 313 311 30 874 875 5 201 574 891 154 753 318 897 708 299 120 515 786 38 556 222 591 148 186 904 348 474 167 58 966 307 760 28 147 761 268 588 538 786 88 235 322 561 164 938 973 57 656 657 760 869 878 187 868 895 384 626 185 644 977 393 299 296 718 889 157 864 191 552 331 91 912 317 360 270 677 400 970 505 19 733 717 707 224 693 71 886 786 763 496 99 585 623 880 732 203 388 150 482 745 461 114 611 988 601 131 23 640 640 972 415 499 950 296 887 110 31 209 436 651 256 774 250 740 441 512 799 953 416 868 692 557 141 601 36 846 275 472 181 591 769 671 107 168 844 198 392 366 979 308 48 472 783 371 373 631 675 877 319 696 740 612 409 209 470 492 537 62 655 600 873 343 550 820 676 993 788 822 656 530 976 148 839 261 438 892 481 660 401 379 385 233 304 958 332 904 476 668 582 509 394 679 433 677 997 558 809 392 221 543 309 777 429 107 643 720 210 146 432 554 204 99 177 771 635 832 233 464 64 980 876 730 687 30 911 30 510 704 109 318 143 640 618 439 778 420 580 298 159 993 572 589 87 720 207 536 358 697 896 364 194 743 288 880 214 89 360 806 918 869 118 626 729 614 879 695 346 600 933 908 139 960 311 857 848 268 633 16 706 350 75 74 375 79 909 101 391 480 530 153 818 158 219 462 387 153 24 55 426 114 357 207 529 255 758 226 129 867 188 523 553 255 870 461 133 543 766 803 464 10 792 99 364 934 54 633 408 166 404 763 242 813 448 138 939 682 490 501 116 590 106 498 339 619 113 827 988 336 672 922 2 716 435 995 37 616 671 964 987 741 320 944 249 436 947 327 780 178 726 792 664 856 736 222 140 534 333 992 61 839 890 162 71 781 856 491 452 495 112 224 650 339 741 794 334 241 931 958 422 500 457 837 506 91 901 246 513 609 849 319 630 764 621 197 156 555 871 152 502 596 996 877 534 368 18 157 425 533 500 270 660 567 983 298 158 682 878 220 631 185 784 783 310 315 217 394 325 798 135 864 980 778 507 124 563 793 366 566 549 509 485 418 6 634 271 747 122 608 405 536 103 478 689 163 596 62 538 530 562 204 785 165 412 476 800 117 230 766 858 257 919 290 680 113 798 250 413 444 282 111 403 227 247 196 735 31 616 496 714 582 96 851 171 110 532 636 801 377 226 37 260 420 699 575 447 748 936 103 813 211 711 809 198 308 342 164 42 849 363 50 943 6 191 521 231 254 10 269 773 144 600 835 724 122 183 790 353 299 228 6 378 483 479 193 274 541 362 492 823 980 743 961 697 58 518 886 551 354 560 505 193 883 74 825 973 480 406 146 516 351 917 336 821 338 344 730 653 261 637 401 337 814 7 317 969 388 202 975 957 38 292 347 197 330 777 84 26 858 327 390 154 952 402 825 802 691 73 694 975 782 914 979 471 883 267 114 993 587 70 795 659 735 828 773 326 813 120 683 521 374 239 923 822 479 866 1000 768 507 717 831 765 25 589 656 261 174 130 427 604 856 662 889 981 122 251 674 262 894 622 748 579 23 615 813 82 548 815 660 700 935 985 224 182 996 90 911 136 486 915 240 698 476 189 40 715 138 114 156 303 228 184 326 273 642 599 645 9 121 924 140 196 747 65 324 905 890 874 782 574 350 493 230 355 711 535 613 79 717 927 182 673 233 853 23 379 380 280 207 34 292 330 230 646 148 150 228 420 602 526 267 290 562 157 279 701 961 95 527 559 223 779 354 162 924 593 318 863 177 241 381 215 560 990 144 45 294 498 20 595 492 315 949 421 432 124 444 755 372 265 500 941 372 536 355 176 631 423 737 846 829 160 929 610 667 684 713 132 821 696 678 322 667 264 763 681 964 83 73 227 647 255 628 522 657 819 547 258 297 884 519 356 813 503 30 702 672 78 55 269 71 861 693 417 893 419 291 286 498 276 89 974 235 619 301 46 90 93 252 712 436 760 598 865 469 232 526 723 470 488 322 300 127 789 490 787 196 531 459 881 958 76 933 586 512 489 917 658 820 483 930 958 567 776 117 547 955 427 236 544 77 613 958 443 427 868 713 369 359 111 530 851 774 907 432 306 472 892 762 372 556 55 151 125 491 558 66 667 74 466 859 940 535 442 596 995 470 147 668 359 328 955 47 514 614 60 236 491 794 967 980 609 822 25 741 964 945 497 324 89 535 793 180 585 620 81 833 862 493 808 910 52 496 84 672 295 881 434 149 685 208 203 640 690 453 533 918 469 681 411 506 341 271 137 715 966 596 67 564 704 180 795 688 131 37 314 108 53 590 100 188 212 969 278 549 382 112 816 558 767 532 539 673 396 766 520 57 279 816 47 468 754 321 663 294 883 777 456 456 651 856 496 989 205 414 824 634 912 890 694 359 922 562 720 17 128 800 164 914 220 368 587 758 305 664 928 962 831 13 386 324 860 796 989 617 381 367 467 821 165 880 487 971 852 28 178 143 956 42 238 88 962 741 634 970 827 365 453 246 418 377 946 206 431 373 257 707 557 350 841 317 647 159 991 884 44 34 192 730 916 817 380 557 173 880 293 373 796 260 591 430 527 293 648 909 932 746 654 973 259 842 971 384 719 690 519 646 935 173 200 538 477 657 797 636 762 608 216 335 41 898 110 90 880 155 244 927 349 758 854 395 284 612 437 693 252 7 641 562 377 525 877 11 977 750 1 55 211 30 627 526 652 500 368 991 101 313 50 634 670 678 512 327 144 709 352 930 460 193 20 580 399 186 102 454 826 589 859 841 149 4 340 25 240 143 77 126 66 530 548 381 229 710 440 138 68 429 894 750 451 654 999 845 949 622 123 304 22 91 575 181 414 688 945 133 248 29 805 11 638 461 450 423 942 178 576 720 190 501 982 686 155 442 446 937 308 104 960 679 88 700 206 140 495 765 17 650 97 917 811 478 277 523 16 646 134 648 954 763 15 916 145 291 566 857 312 561 266 682 625 771 328 76 722 914 683 17 407 461 804 619 475 68 208 5 98 496 639 572 913 894 569 884 62 929 986 624 138 529 444 947 153 129 370 240 540 409 691 399 746 502 462 995 14 678 29 786 682 69 952 426 21 979 3 934 713 872 63 716 509 458 253 125 578 329 331 77 661 178 289 342 903 603 739 201 603 319 951 628 978 241 11 359 620 893 731 152 348 511 335 992 13 536 367 951 302 497 32 287 545 938 336 663 906 251 970 690 168 898 926 931 628 277 395 471 195 677 814 845 882 443 246 346 287 732 925 891 929 319 934 826 455 378 185 594 454 803 321 940 511 272 840 231 126 711 810 110 167 439 571 821 688 171 948 734 449 458 152 280 607 914 568 619 94 389 649 576 365 939 40 857 727 973 674 313 398 373 27 186 937 550 642 527 209 662 710 72 525 627 577 159 994 440 817 111 69 710 268 353 92 464 847 375 119 652 953 282 175 125 565 591 8 91 624 149 237 514 324 109 738 362 180 929 791 567 108 690 855 278 374 294 845 338 318 2 556 781 524 521 245 982 564 137 463 521 677 743 343 517 910 705 163 779 963 118 830 848 554 64 301 440 121 951 968 775 225 606 351 845 33 656 72 127 174 109 744 98 629 774 542 767 127 49 959 366 718 631 843 502 820 926 764 328 584 310 218 662 546 569 428 292 473 855 705 93 263 895 923 970 984 954 920 806 668 585 294 943 581 940 56 235 105 105 756 390 354 393 835 548 376 495 161 31 745 455 794 105 590 204 850 106 614 499 104 911 721 23 782 705 186 358 772 19 49 829 790 879 517 378 606 921 389 995 730 448 605 511 867 399 35 800 825 942 166 547 807 891 709 598 508 213 234 677 836 69 749 479 998 956 151 170 172 674 602 603 775 192 742 121 748 671 236 863 872 375 298 481 781 534 834 490 900 150
529 602 376 552 288 162 446 287 472 312 142 351 270 516 708 243 104 108 947 935 301 959 124 88 925 558 639 992 628 169 93 391 166 733 780 450 122 612 488 925 941 358 860 206 676 865 565 907 178 891 769 389 387 132 959 908 654 882 508 408 6 959 539 146 399 71 45 450 990 9 557 198 373 444 52 246 903 215 953 154 1 740 602 600 422 754 33 5 777 55 646 571 249 729 851 98 673 127 294 495 272 493 904 21 311 850 184 700 277 578 205 164 53 320 482 239 518 894 316 629 352 500 23 200 571 354 849 809 473 456 164 934 850 613 313 693 286 768 474 976 268 416 69 553 248 785 915 201 606 468 418 136 237 67 845 350 837 200 567 314 788 392 674 95 773 38 715 465 117 161 198 127 365 133 566 294 580 126 341 346 839 585 906 759 395 746 836 91 874 390 8 944 218 562 283 951 917 508 452 138 578 706 918 833 570 668 886 220 438 64 415 659 722 889 328 181 909 172 73 269 720 714 924 836 890 684 336 557 307 532 151 500 985 247 649 460 596 228 147 231 55 583 982 961 544 9 622 773 517 601 425 932 227 968 27 161 939 321 935 569 382 369 652 376 384 430 94 174 762 607 957 959 818 108 971 587 465 981 805 777 118 289 670 726 542 844 731 58 718 695 760 327 67 481 79 178 559 320 271 767 36 835 761 1 66 536 857 824 756 154 190 139 76 796 969 72 885 275 264 129 141 704 503 320 709 440 59 436 487 326 648 323 561 692 651 846 247 603 771 14 900 876 273 975 134 115 109 555 347 217 413 488 509 837 176 177 366 714 524 576 564 785 402 331 970 647 305 473 824 725 470 203 742 280 326 414 315 223 420 963 976 147 391 515 733 525 938 504 547 813 948 241 484 920 660 372 829 952 57 229 22 167 703 534 74 586 629 235 525 424 364 896 181 598 558 644 41 705 448 773 424 356 504 617 582 877 621 341 604 795 707 595 644 778 699 366 815 303 610 633 634 614 659 320 196 846 879 765 410 538 784 726 804 276 664 12 513 871 47 36 389 894 506 415 468 141 735 977 231 683 219 386 725 67 359 98 244 999 209 801 392 632 169 592 63 353 598 866 82 368 859 136 110 596 637 403 38 58 770 606 140 635 817 841 665 982 586 645 994 437 516 922 740 28 835 276 759 721 979 840 999 951 119 984 891 243 289 522 303 121 182 954 929 459 966 280 996 824 367 261 635 551 379 595 126 814 128 631 899 167 620 926 753 566 987 489 453 846 812 693 612 122 3 765 215 304 108 81 206 330 749 123 555 487 548 525 538 455 755 400 304 176 792 657 873 285 275 347 171 490 401 544 991 198 895 517 337 942 17 472 686 564 671 653 592 522 280 885 702 175 320 221 162 656 229 682 633 252 696 684 5 268 192 125 569 310 314 729 552 898 145 934 224 366 944 249 400 277 92 316 584 470 916 109 139 637 498 860 388 564 267 59 868 104 493 239 796 786 531 407 25 745 862 358 627 593 369 989 594 37 500 244 225 454 310 406 0 666 325 977 668 445 540 389 291 162 228 567 882 370 245 581 266 902 132 235 355 655 323 281 475 118 14 713 380 110 572 767 414 580 149 380 100 936 60 17 77 720 13 97 195 15 31 938 329 934 65 519 678 30 514 122 56 884 786 525 511 384 481 606 54 863 888 79 630 701 64 919 810 725 113 519 449 217 346 501 988 262 471 620 931 63 926 847 441 476 466 290 265 540 161 154 779 625 111 525 278 813 730 956 983 695 88 907 321 962 523 4 910 402 828 222 21 764 201 184 856 82 99 514 710 201 609 897 431 981 984 401 30 1 700 591 129 401 794 608 309 249 306 389 913 479 95 86 928 484 210 265 208 67 405 425 175 137 683 666 840 472 821 212 11 408 84 502 813 416 663 169 370 94 39 247 958 537 675 191 72 929 972 10 179 540 483 336 826 317 214 692 616 718 520 594 575 924 75 632 37 257 653 688 353 916 998 337 618 501 478 428 764 426 965 641 623 256 281 363 946 788 144 812 631 693 236 613 807 780 816 460 44 200 189 151 692 897 186 409 398 96 114 535 34 720 456 853 801 877 256 867 207 959 847 457 106 768 152 607 894 250 216 663 808 506 809 297 728 671 443 70 727 381 46 402 292 59 732 531 358 926 754 396 177 935 775 251 560 500 803 26 408 670 526 993 282 187 589 281 458 365 223 197 698 393 748 177 87 829 896 76 260 409 688 191 252 101 842 414 768 782 844 707 615 551 235 792 362 231 102 264 274 357 605 526 556 977 411 653 721 789 148 253 532 442 574 336 467 176 681 258 371 961 625 618 497 840 331 747 437 764 914 459 157 439 737 216 397 625 897 562 711 13 50 900 295 342 767 608 662 353 650 102 454 404 296 226 234 320 480 95 751 77 782 546 300 492 342 823 15 774 863 177 226 35 243 41 116 192 433 931 846 801 986 495 554 953 701 926 657 448 907 963 154 807 10 128 85 195 667 588 191 213 241 805 343 434 624 609 253 486 746 554 636 728 436 685 955 781 324 217 778 864 494 783 390 975 464 33 922 878 491 60 528 617 61 88 893 242 942 995 588 739 820 624 333 118 428 717 479 150 287 356 163 89 35 504 534 337 577 974 766 325 626 527 485 695 543 766 308 90 285 327 242 597 787 201 193 325 89 535 377 607 689 771 614 724 951 925 889 2 908 954 549 352 357 393 187 388 130 985 9 229 880 505 133 112 736 37 68 245 791 161 197 109 656 368 772 760 869 380 131 990 168 895 7 728 697 835 883 524 682 922 435 65 213 145 643 352 551 784 858 166 595 569 719 637 26 421 932 278 356 500 340 161 2 57 936 86 246 955 460 796 515 13 334 232 892 285 977 442 949 844 212 152 156 981 105 739 973 604 599 847 20 132 583 257 430 385 866 801 495 342 870 705 510 212 138 753 489 579 871 178 967 853 535 949 251 901 590 923 419 442 902 820 912 361 716 649 250 514 262 203 757 500 501 790 793 666 360 399 617 491 833 981 91 11 348 4 921 127 173 450 19 599 576 276 368 75 240 895 989 646 619 724 221 987 641 568 694 929 530 920 361 619 607 24 952 298 80 735 96 441 103 749 940 422 855 449 679 120 349 102 407 128 974 661 426 202 211 852 375 156 601 806 758 377 49 246 568 28 800 101 704 858 691 871 717 466 790 907 827 742 170 507 831 651 255 93 905 486 838 159 712 340 581 650 416 747 499 37 48 308 378 720 90 984 217 111 450 662 950 210 706 588 960 619 927 97 961 678 642 295 876 172 257 805 962 578 457 385 125 521 434 917 687 831 290 641 463 71 954 603 101 622 723 785 403 722 512 756 155 71 183 524 381 752 202 890 137 737 995 672 587 942 934 344 363 283 943 878 956 901 406 77 293 697 693 370 222 68 997 480 297 659 423 857 81 969 963 860 476 695 143 663 867 321 447 864 174 622 393 107 521 44 655 950 797 211 42 831 968 119 980 605 695 312 666 407 172 225 799 950 396 555 726 325 830 399 545 552 158 430 981 263 160 451 97 768 442 668 486 318 4 518 269 984 40 143 427 267 763 230 638 882 98 735 632 312 327 811 43 938 546 325 29 721 841 772 875 198 417 861 276 693 344 695 28 74 188 210 62 253 461 373 115 92 421 411 738 511 825 987 83 337 747 739 121 751 750 613 522 74 852 822 865 123 204 709 86 294 385 896 372 690 854 89 597 109 937 128 819 584 70 699 432 255 798 249 120 768 672 833 232 103 445 577 239 47 562 21 279 911 339 578 298 224 741 615 302 449 230 805 440 530 978 414 386 479 603 527 964 458 853 607 613 15 345 476 608 310 877 836 933 471 259 840 811 816 220 237 734 985 127 165 919 339 409 675 462 275 58 494 180 517 332 945 492 909 645 321 284 592 136 238 680 232 16 299 834 174 714 5 404 872 429 350 823 153 887 998 455 109 872 814 705 293 579 813 322 924 783 409 550 899 451 839 18 893 669 20 814 866 647 517 412 225 901 634 351 340 743 578 32 737 744 711 350 218 319 350 975 118 199 787 502 93 194 853 832 192 992 107 776 819 884 378 945 605 383 937 600 409 469 308 739 777 12 387 573 355 806 515 263 36 993 65 640 453 802 540 923 629 24 168 553 93 153 799 898 785 159 979 822 216 505 850 541 487 135 578 330 709 71 190 781 659 774 315 238 658 146 79 911 277 167 580 930 665 591 697 78 109 107 514 335 702 685 558 203 478 507 83 537 16 299 237 533 348 150 816 585 169 258 740 878 235 611 775 729 244 312 246 752 469 490 797 439 738 785 783 51 344 354 449 795 433 527 964 861 234 881 363 843 82 374 695 745 409 185 675 496 589 519 952 477 620 254 54 864 459 200 152 684 71 848 978 459 872 677 663 789 783 338 931 444 811 536 125 123 739 317 295 593 643 920 646 690 314 765 83 724 48 661 246 261 751 112 969 563 586 233 731 713 646 394 81 165 786 658 842 318 922
869 772 30 404 889 130 202 876 744 239 1 469 648 749 596 962 107 164 309 839 205 813 147 442 329 605 806 390 757 419 645 465 604 546 665 526 592 546 569 220 421 170 22 379 223 946 798 714 95 157 33 461 812 761 664 132 151 664 85 38 963 356 981 570 137 66 796 777 945 675 412 812 457 587 43 968 422 130 131 273 214 661 887 714 702 211 623 751 816 754 670 583 21 393 71 872 170 973 502 825 954 912 28 934 187 541 40 274 63 184 659 83 936 915 503 964 516 449 947 967 534 924 635 785 657 496 474 534 186 850 308 87 34 687 143 53 500 102 881 783 306 402 87 825 605 560 967 3 73 830 158 645 685 111 473 594 924 436 468 294 184 739 639 25 230 67 122 988 353 503 125 919 430 788 316 375 182 189 332 157 854 151 782 251 513 834 512 592 928 922 609 874 802 360 6 44 931 770 799 869 498 490 289 159 994 602 274 959 535 138 420 208 419 448 741 749 625 135 185 866 35 671 980 446 441 562 276 225 89 863 932 523 173 503 69 751 318 537 890 826 237 672 42 443 758 878 597 325 667 797 598 943 902 656 811 618 776 216 865 884 229 736 651 503 401 325 480 820 37 621 712 973 254 775 508 260 278 254 541 437 671 286 44 132 496 639 875 723 835 972 986 52 708 896 165 118 820 598 840 541 447 772 590 32 7 456 849 890 499 260 399 9 245 785 444 721 192 283 300 306 49 614 523 977 558 733 364 544 240 874 870 713 693 784 520 192 979 971 367 595 682 917 113 57 235 592 888 547 989 768 390 682 209 782 442 600 637 242 987 217 200 922 784 206 554 840 98 293 666 217 511 150 837 716 142 121 813 203 783 43 955 857 134 630 583 109 582 321 403 989 150 219 359 414 612 403 273 327 385 164 914 634 549 257 919 375 465 372 336 802 333 93 740 165 629 896 608 164 842 448 970 185 763 97 953 246 576 990 754 674 850 373 259 62 911 803 983 194 126 995 157 613 124 40 203 446 207 602 270 267 613 486 978 36 287 837 199 972 210 382 315 933 490 724 27 55 910 578 261 921 900 906 584 719 257 188 132 610 769 47 537 506 668 825 528 817 249 593 394 6 284 313 105 909 972 76 973 740 805 821 178 586 678 43 951 605 552 53 841 797 564 985 23 250 432 158 585 846 673 265 458 384 506 901 181 894 459 142 995 511 615 723 935 648 8 240 866 419 934 628 228 996 477 700 719 251 140 797 601 38 84 614 677 311 853 514 294 541 627 126 999 87 857 937 380 72 974 668 510 111 149 534 515 235 242 313 858 54 469 428 475 391 966 275 443 654 197 685 263 959 600 997 718 310 786 790 846 422 111 873 618 410 117 738 893 431 340 419 488 332 697 250 41 668 760 763 102 292 407 501 694 368 567 270 460 75 946 778 398 480 280 514 299 509 373 783 833 611 168 700 874 613 991 212 971 227 167 800 283 274 729 849 189 524 489 916 395 239 462 505 844 49 428 450 439 913 368 842 721 494 470 744 305 753 710 186 275 311 565 397 497 497 916 832 375 552 801 98 984 340 630 371 9 406 578 74 545 949 472 27 676 138 878 951 163 129 872 594 920 334 400 403 949 625 144 647 103 440 464 809 859 336 265 575 320 899 374 126 788 843 404 304 855 989 531 462 738 22 904 931 884 444 180 143 314 627 31 565 803 201 761 908 779 69 778 67 774 998 463 335 335 43 59 871 640 107 227 815 611 119 961 995 19 500 800 201 307 854 530 489 856 351 824 358 377 403 923 988 819 266 397 553 440 212 566 887 68 73 104 427 964 70 190 248 943 29 251 853 321 253 514 497 319 552 610 57 795 667 529 467 311 260 794 310 487 129 495 678 128 475 24 934 895 907 577 450 493 905 161 53 958 950 643 723 787 646 781 200 177 629 195 925 12 297 266 48 764 177 542 980 239 414 423 626 990 671 896 709 580 583 327 668 348 531 775 55 959 808 749 5 507 186 14 320 864 556 831 842 976 213 92 381 268 166 559 377 135 769 780 714 61 786 548 556 621 659 547 690 632 993 880 475 557 122 13 12 823 763 968 798 461 557 369 786 118 967 46 206 755 171 281 983 479 302 15 919 54 65 145 684 356 166 341 245 196 125 711 591 908 858 139 183 97 578 198 984 847 775 909 492 646 717 392 593 599 465 388 656 622 475 481 362 873 787 925 299 686 301 522 87 903 246 975 15 969 412 331 494 416 9 753 925 222 487 133 664 183 342 91 34 674 596 233 892 51 918 317 819 839 650 78 482 378 562 312 962 129 964 155 27 897 330 174 523 449 154 938 794 48 59 603 960 892 762 252 79 379 889 553 724 50 580 3 408 455 149 518 536 393 866 80 652 638 671 745 81 494 358 829 438 115 220 777 690 406 838 960 434 0 738 926 75 735 227 563 831 504 569 962 30 486 776 396 449 322 116 616 497 191 357 663 434 217 197 451 525 581 946 193 404 538 510 655 618 834 529 221 325 382 187 282 789 313 212 436 816 413 326 454 879 868 734 804 372 485 842 568 555 415 966 75 403 453 577 950 67 940 333 687 617 709 689 355 424 478 905 922 119 114 313 232 340 386 178 642 939 55 873 636 133 653 153 10 190 716 263 982 809 501 873 915 393 762 470 606 545 26 909 483 925 231 233 384 627 690 841 112 302 848 646 696 744 862 365 810 915 704 909 38 534 838 580 905 788 156 39 277 371 387 235 466 56 689 572 742 847 325 980 827 10 539 748 700 508 446 546 164 816 166 375 527 133 79 855 650 1000 405 529 882 112 213 642 260 23 886 389 25 65 624 684 429 184 360 26 82 405 720 265 845 53 684 595 679 72 267 611 879 740 691 279 707 819 247 650 411 377 253 185 94 533 602 689 993 996 851 99 714 5 722 226 891 711 127 347 334 521 863 65 81 687 765 1000 194 366 2 901 310 228 330 581 244 125 16 267 698 406 768 339 524 126 750 821 60 894 509 214 683 348 715 960 536 278 555 894 88 493 243 243 692 118 573 837 119 108 917 179 614 252 737 560 366 444 357 427 818 271 216 71 992 755 347 1 546 616 752 70 159 632 793 108 293 390 607 942 352 579 957 793 448 957 29 718 326 360 201 13 728 953 941 242 939 448 350 485 179 933 20 798 304 636 437 265 225 354 226 116 338 54 467 23 154 974 717 417 110 38 450 923 290 411 619 870 649 957 826 916 371 321 814 761 681 50 344 258 877 434 72 524 83 7 727 524 952 495 204 821 815 23 734 526 743 68 751 357 376 910 402 423 176 540 17 805 62 173 32 224 361 978 726 497 324 136 354 984 997 678 101 328 669 478 297 781 533 57 525 820 345 884 791 46 93 965 871 564 250 31 912 924 759 723 120 553 556 764 591 958 551 802 291 870 424 925 724 971 730 825 594 632 766 11 644 257 414 345 586 5 588 907 747 133 656 826 832 793 346 238 65 812 770 193 52 123 965 344 279 918 269 610 328 694 526 941 47 410 713 288 633 787 731 963 96 260 699 878 433 716 733 512 660 804 136 905 927 668 4 513 295 800 658 708 389 226 438 219 148 905 861 63 370 715 809 250 409 899 172 573 241 719 452 492 246 485 521 721 339 212 188 505 238 713 56 773 67 423 288 58 296 414 372 294 256 850 807 58 108 480 579 975 456 927 272 149 883 441 141 400 342 794 544 540 876 265 808 922 937 892 365 58 224 129 825 306 695 636 906 415 688 574 723 224 817 576 885 966 756 56 998 476 517 313 445 244 53 826 985 636 130 188 138 416 672 604 703 579 11 173 587 522 948 331 785 9 654 375 381 609 152 467 99 155 484 902 631 356 427 307 550 279 262 341 271 36 337 214 821 79 343 978 58 765 302 578 843 15 175 455 349 880 571 649 589 252 234 69 505 902 426 909 471 124 540 81 894 971 435 585 634 740 732 184 482 196 208 634 641 169 773 647 100 998 298 788 74 278 116 122 532 181 323 841 575 231 90 718 220 93 212 756 767 984 106 699 852 761 662 244 292 614 771 505 5 30 828 404 351 127 417 403 680 850 491 95 169 360 652 393 705 287 301 736 236 547 797 103 860 662 215 880 595 539 153 179 146 473 77 985 628 454 383 468 574 634 930 735 661 501 792 46 519 297 706 991 933 803 492 458 572 62 901 95 362 88 977 961 675 795 66 764 836 193 218 889 929 205 898 99 171 85 830 721 617 359 109 199 391 614 942 662 219 515 736 945 123 666 418 256 121 830 746 982 560 782 431 623 86 447 996 186 789 214 303 23 258 876 626 314 255 723 162 34 358 392 772 575 944 57 57 164 45 5 570 342 410 244 408 138 739 690 988 917 562 295 543 804 822 41 956 200 70 528 921 138 918 448 620 753 867 747 701 458 725 993 36 686 593 169 425 151 248 1000 561 613 160 29 476 77 76 441 899 42 434 756 264 249 211 396 907 273 64 838 913 118 790 734 363 142 647 805 39 858 18 957 285 601 748 281 206 535 286 87
718 648 791 309 114 669 278 160 518 701 977 378 119 772 577 334 995 887 733 341 619 391 337 634 773 716 719 776 437 957 451 438 58 531 980 938 36 730 362 309 800 295 720 251 889 978 329 204 675 768 486 865 623 341 925 875 149 940 54 192 611 829 169 767 526 475 833 321 111 356 563 127 541 552 250 570 309 155 660 17 280 115 728 102 880 405 736 265 963 515 766 216 431 691 901 653 935 369 608 233 546 496 793 920 158 735 670 364 133 420 744 73 745 272 916 131 206 558 413 567 918 201 352 808 756 243 783 315 481 949 211 817 465 475 836 90 842 574 406 504 399 346 870 174 248 471 112 918 27 28 920 648 715 383 621 948 40 202 959 492 785 631 289 518 236 857 539 456 755 397 264 124 830 545 193 722 140 945 988 518 374 691 338 14 43 132 178 316 595 340 101 545 743 625 706 751 543 878 501 156 89 260 485 376 426 302 954 976 59 359 730 186 907 624 2 651 13 707 324 558 349 646 749 661 398 971 212 748 223 584 482 706 708 443 182 816 540 589 710 43 949 512 411 400 348 911 943 331 677 338 166 953 423 101 570 355 788 212 569 345 444 162 270 626 410 821 300 573 550 306 20 373 731 886 971 39 255 61 41 951 105 715 643 971 356 996 975 973 737 895 439 542 123 121 23 953 21 479 369 996 113 707 221 456 16 137 135 437 886 358 186 330 657 542 779 219 319 545 630 694 404 354 816 154 568 425 434 79 772 85 535 524 820 515 656 719 795 177 10 536 522 735 763 255 584 819 709 814 891 456 627 560 35 455 552 322 402 295 868 313 477 789 18 363 445 624 381 789 415 664 254 407 499 908 161 760 253 636 168 437 847 285 419 662 559 47 672 774 473 392 969 776 262 464 283 408 571 237 928 540 90 52 727 177 69 2 527 247 400 120 350 452 614 309 984 794 892 665 530 323 957 8 213 423 56 303 407 706 781 407 458 438 271 912 31 388 67 245 147 456 191 633 260 892 688 884 342 935 179 734 86 873 887 68 424 784 946 563 359 783 590 178 694 310 245 211 187 318 520 530 867 300 902 373 491 505 227 8 441 735 267 967 448 462 269 719 666 638 208 547 687 485 811 588 219 927 55 430 162 686 612 21 286 191 832 327 483 955 566 75 173 221 438 445 7 151 74 215 699 659 412 969 75 882 797 841 835 242 564 26 753 499 684 187 716 665 188 991 457 681 109 100 427 635 252 495 693 837 636 264 502 882 601 844 302 191 70 637 232 619 339 190 84 307 759 856 689 192 498 108 780 312 796 910 707 571 375 438 647 277 240 967 702 558 581 574 357 840 425 468 680 628 575 876 421 381 391 257 291 843 824 632 14 743 951 582 122 449 80 971 9 622 308 175 128 248 91 502 408 237 804 603 500 664 116 684 459 414 850 410 583 471 463 68 299 653 81 120 429 655 691 414 674 158 758 606 395 548 144 598 634 467 931 255 932 240 817 702 696 534 794 360 548 557 665 182 201 495 330 905 392 279 17 623 580 939 100 624 843 707 912 374 659 786 939 829 268 736 713 372 372 603 511 607 989 9 416 481 288 118 905 117 449 67 650 824 126 965 973 482 815 57 879 918 336 8 132 767 602 994 88 156 898 548 750 716 942 668 529 837 913 847 767 594 396 55 673 353 765 298 462 463 203 168 205 927 964 891 265 284 668 888 726 233 878 62 682 507 185 505 997 17 909 728 620 146 598 197 644 338 884 184 98 93 588 170 472 561 857 811 741 440 385 798 769 898 152 338 384 41 589 507 798 999 467 889 137 628 79 47 933 947 955 30 184 56 51 346 999 397 301 92 778 159 77 269 143 912 323 724 751 571 292 636 764 71 68 687 829 947 124 351 307 814 249 74 944 957 28 299 948 211 514 967 512 813 803 999 724 620 840 68 25 676 484 222 226 754 809 818 841 140 911 297 315 682 331 675 345 151 49 278 739 269 994 265 705 24 762 113 958 317 65 120 365 809 373 469 549 888 952 847 574 939 492 566 510 137 592 680 469 940 784 926 39 657 190 465 222 555 78 387 503 805 631 982 586 639 136 362 311 441 910 405 99 5 29 138 748 378 578 38 603 376 230 351 493 905 351 933 849 171 703 17 367 220 83 581 821 962 945 144 818 398 468 579 163 87 635 383 379 151 903 252 63 192 871 154 754 934 921 772 638 989 401 605 130 386 579 788 436 439 171 170 831 920 777 719 455 268 312 454 131 487 0 297 488 351 725 625 273 623 698 829 930 957 155 145 145 904 534 33 626 874 723 418 310 551 146 216 263 282 214 764 332 451 489 700 480 76 218 72 57 430 176 229 972 584 941 768 669 79 924 659 321 880 837 362 317 716 237 100 929 813 662 889 490 228 676 610 508 961 452 673 629 379 430 156 296 17 562 405 663 166 524 887 327 62 442 302 712 6 852 841 76 409 861 818 354 339 220 786 246 51 979 54 157 149 587 648 848 887 664 145 316 967 896 133 591 791 343 967 8 720 390 271 495 51 826 471 846 686 82 484 874 240 996 706 371 135 346 327 936 956 876 448 866 10 865 532 885 240 525 33 573 616 199 763 906 167 154 476 844 273 883 20 961 563 279 352 95 344 175 112 805 535 325 332 274 712 314 936 370 454 651 997 177 16 11 821 170 562 734 52 721 857 216 219 129 833 585 225 318 329 366 826 639 794 838 176 890 752 679 162 869 525 567 838 496 384 46 578 792 985 284 808 692 138 293 813 970 223 52 72 139 434 645 59 922 835 355 902 360 708 594 695 466 795 855 183 234 560 340 762 655 919 523 812 272 697 507 67 807 248 200 953 141 292 150 304 505 534 87 288 45 468 642 966 628 354 165 161 654 450 652 154 192 802 561 401 558 657 695 922 353 355 845 709 940 872 358 850 440 184 167 897 30 168 862 278 224 376 822 953 967 797 160 753 915 886 22 522 633 66 547 288 209 906 282 294 261 421 344 975 432 253 164 763 742 145 606 245 494 425 738 263 71 202 516 430 717 959 117 490 239 972 104 917 172 834 637 152 258 68 908 564 386 577 976 634 393 560 108 386 531 154 554 951 215 962 667 167 582 618 700 580 156 447 361 151 956 465 181 77 287 318 142 600 900 954 275 318 872 124 233 346 839 312 97 572 895 229 537 379 159 995 118 473 897 477 814 476 376 882 138 503 565 84 774 339 927 915 26 220 622 615 435 941 873 46 422 558 950 435 770 112 243 943 538 740 544 381 134 66 217 946 974 521 983 429 789 194 625 129 497 918 607 465 48 721 197 145 653 778 704 174 923 668 378 979 120 552 542 953 899 105 241 502 148 310 303 731 609 292 382 33 600 621 729 235 72 613 50 190 917 770 962 373 856 239 403 123 504 88 24 488 64 967 388 298 377 791 194 774 877 591 746 312 103 613 938 732 557 502 259 914 433 79 322 953 5 950 802 747 290 253 471 364 560 394 326 690 859 879 599 622 204 922 858 120 38 736 198 886 556 316 782 736 443 502 768 739 771 569 553 151 461 946 106 924 225 873 990 587 658 658 475 707 632 99 479 568 295 552 320 353 947 310 801 541 926 399 380 115 776 149 810 246 417 362 174 113 545 642 306 418 285 337 453 335 85 802 683 452 823 728 313 917 613 552 247 375 661 70 834 25 397 97 110 954 787 911 888 244 934 52 73 403 44 326 515 826 94 28 257 527 919 611 66 619 863 59 992 224 294 533 551 558 304 76 624 104 256 796 681 342 864 309 15 146 722 269 418 700 276 112 474 272 277 779 819 291 640 836 238 934 328 390 394 963 914 69 420 301 937 403 618 406 242 260 115 116 151 608 860 854 986 748 790 921 775 490 853 983 968 819 281 958 825 797 244 513 387 936 409 526 966 247 513 253 368 903 93 166 464 529 854 432 893 31 993 288 982 267 808 478 555 93 34 483 207 947 47 870 121 734 604 975 107 226 6 708 965 334 196 172 478 683 711 140 61 344 536 490 605 377 447 865 617 312 646 858 685 652 202 53 799 917 641 820 487 807 812 75 125 389 953 658 450 993 757 16 533 700 446 905 383 845 596 352 881 661 649 544 334 705 732 853 102 427 195 465 189 536 235 690 998 620 827 69 593 308 37 302 648 331 476 108 875 244 960 348 456 8 987 674 894 661 786 584 62 374 615 325 298 152 405 995 19 922 4 746 347 568 297 223 183 795 414 239 1 886 576 70 616 745 53 659 335 507 210 724 991 302 3 346 228 985 305 454 697 836 747 133 761 270 333 210 470 962 153 278 454 838 760 38 231 79 882 961 521 540 532 916 127 993 752 493 597 981 506 491 229 977 828 450 572 122 60 873 978 135 735 757 341 760 528 140 671 350 813 815 740 533 981 944 12 28 364 52 32 920 389 154 904 633 460 734 517 702 701 276 266 713 806 538 428 181 509 505 985 719 714 634 678 190 610 960 42 239 851 666 363 796 33 869 686 824 96 454 690 772 92 602 519 445 180 296 251 960
326 574 81 951 211 984 365 59 706 620 55 977 922 923 461 243 351 460 618 535 300 22 425 214 840 726 440 891 108 188 895 643 299 546 305 101 982 75 747 407 47 949 478 207 163 701 99 744 166 558 913 610 257 658 202 609 270 855 8 385 33 571 319 642 916 183 341 376 591 713 811 699 620 20 642 248 63 364 31 597 674 773 856 642 657 32 558 445 113 846 616 301 828 937 576 478 810 381 548 502 427 775 107 97 923 105 820 339 391 844 837 100 263 74 761 852 756 843 72 453 497 475 901 254 737 251 875 953 614 956 278 517 301 824 232 54 729 420 570 718 469 851 717 697 284 292 177 238 242 247 931 404 268 839 970 394 18 669 909 392 34 605 659 77 152 242 382 251 406 255 955 839 993 907 256 357 671 269 104 368 550 283 130 29 525 298 480 321 649 171 999 899 290 929 325 674 763 272 359 914 322 537 156 566 865 3 812 940 543 364 316 928 912 137 214 297 261 661 449 56 758 507 233 814 87 144 45 37 140 632 50 926 579 403 868 785 434 685 46 872 264 498 596 972 379 367 283 292 512 385 744 245 842 576 387 283 367 490 197 916 106 117 584 746 624 758 611 421 541 784 217 482 581 568 462 322 310 841 625 512 855 589 89 169 536 927 992 316 689 656 254 476 24 693 778 352 936 914 147 691 646 527 415 839 766 998 303 362 880 459 376 887 762 619 560 56 249 389 832 780 154 826 148 166 792 843 332 787 281 959 157 927 939 839 467 152 407 85 557 962 238 483 608 356 665 882 85 649 193 166 127 502 641 834 743 182 622 437 123 525 333 583 910 417 510 413 869 55 926 13 521 424 857 820 252 217 800 60 243 52 175 159 825 908 472 398 144 971 660 246 552 840 26 769 206 743 963 604 131 56 738 503 468 731 245 747 180 449 114 56 839 485 785 748 921 280 13 209 73 101 484 827 269 783 277 382 841 544 207 609 523 892 514 371 858 321 430 532 474 479 115 16 893 669 964 553 524 893 719 371 19 705 432 618 870 853 503 63 708 971 294 834 833 487 531 617 103 153 380 260 389 676 571 84 938 481 483 940 272 950 78 259 598 855 91 901 204 132 555 331 574 956 146 546 260 650 100 795 265 401 549 912 547 363 395 460 308 624 935 600 227 20 656 898 357 147 323 907 426 207 464 557 48 836 672 574 626 1000 244 841 953 592 491 948 17 32 90 312 637 897 934 811 314 395 38 850 511 838 262 678 590 832 772 803 643 545 111 74 651 349 854 35 218 197 479 853 551 724 751 979 76 553 648 1000 15 470 829 250 98 318 57 413 996 354 897 391 293 569 96 707 499 89 350 81 39 277 632 598 899 274 117 666 173 368 575 676 225 669 295 803 418 728 754 139 627 790 422 601 136 306 801 133 135 376 585 373 447 583 165 125 564 20 958 497 339 156 898 476 200 757 190 909 713 764 712 404 892 240 728 50 118 588 943 710 414 789 638 694 410 986 352 638 701 500 7 46 952 851 661 388 215 383 139 442 927 280 273 470 433 930 720 473 716 428 757 864 492 281 664 998 311 981 66 30 205 855 29 458 540 316 942 440 932 62 71 273 372 915 974 252 1 791 208 681 968 882 496 114 544 991 917 740 542 693 441 888 928 333 965 934 770 198 155 958 16 620 369 498 930 474 458 380 53 601 346 992 907 363 486 119 489 771 680 657 59 178 153 762 246 409 834 963 253 430 768 513 220 764 371 679 84 941 528 393 634 987 309 992 203 238 198 284 248 117 412 238 599 793 222 408 358 415 874 336 707 220 58 543 363 121 527 65 976 306 182 145 890 607 929 329 682 130 522 421 673 561 885 340 68 730 105 903 556 367 196 959 675 709 201 891 740 445 236 334 42 520 734 87 848 887 504 251 176 717 125 847 631 9 827 802 718 362 446 82 421 862 121 32 655 626 640 298 161 283 645 953 962 629 819 905 630 854 683 288 168 662 883 271 799 728 861 409 397 689 773 87 452 925 94 666 539 159 209 977 20 36 805 969 306 863 933 947 670 551 223 623 983 443 126 608 752 785 698 730 429 932 662 946 562 702 401 104 669 443 894 596 324 836 385 343 124 933 813 160 505 588 797 289 362 490 711 304 844 853 32 77 361 259 329 912 727 997 240 777 192 653 589 512 644 28 980 171 565 702 877 207 373 608 748 495 250 467 553 538 696 143 255 187 133 772 569 253 509 244 535 142 746 612 239 168 726 585 328 246 597 776 582 51 378 869 583 257 653 308 286 852 79 74 409 260 777 780 374 501 908 269 28 295 863 806 495 315 443 3 628 497 836 434 677 528 609 533 816 495 577 66 453 10 386 560 398 24 2 684 435 165 732 972 354 61 471 881 271 907 69 766 960 852 141 665 692 540 408 875 914 515 704 629 366 488 750 292 517 825 56 641 466 953 809 385 291 912 666 284 947 470 806 283 437 207 315 621 975 722 694 651 546 852 267 940 876 276 578 72 606 207 181 834 396 711 679 368 602 601 998 349 633 185 826 391 918 91 862 476 419 904 878 997 903 123 725 332 393 136 340 575 296 297 731 517 417 34 313 924 74 969 36 860 455 127 344 194 595 361 697 365 889 178 621 12 849 737 835 68 600 555 693 883 460 770 266 161 798 959 580 31 88 39 650 782 137 405 353 935 724 32 852 925 830 788 485 372 194 334 145 587 788 167 607 7 119 713 216 132 451 867 158 578 818 596 138 913 338 551 438 978 587 74 612 101 760 506 767 943 526 770 450 415 0 243 911 141 49 270 337 44 699 41 312 242 184 978 593 509 219 795 169 716 703 847 356 329 402 138 821 534 736 487 122 671 285 954 667 743 370 154 394 810 867 223 170 816 765 335 247 720 603 933 735 560 403 895 639 361 957 71 787 518 823 284 159 121 327 729 904 609 537 751 604 394 610 810 162 191 506 62 989 161 12 896 843 833 3 12 416 826 172 415 334 135 343 266 423 523 52 165 961 325 529 515 872 139 221 172 749 633 853 270 789 845 392 843 213 136 721 988 647 685 51 206 349 653 688 153 635 709 70 513 279 733 896 272 956 148 41 692 990 57 796 303 224 812 513 696 771 281 275 210 846 78 994 344 905 602 23 211 151 884 179 866 360 676 817 583 228 723 330 373 859 906 40 947 490 204 129 261 97 550 973 973 230 85 384 769 851 776 594 911 886 728 902 750 561 779 459 607 873 687 456 828 920 149 494 146 807 891 954 886 431 873 623 398 336 128 259 383 705 531 944 775 143 126 940 968 235 63 413 577 776 863 972 734 714 126 6 284 774 456 400 280 167 94 128 446 160 589 289 710 43 516 755 850 132 758 442 397 966 377 592 70 753 472 101 943 226 279 997 330 636 337 297 47 37 902 780 404 500 796 345 818 619 879 915 689 924 957 457 761 532 563 454 254 120 449 937 547 949 33 11 716 498 901 794 647 948 556 790 690 519 818 959 303 945 213 501 108 241 202 411 721 292 945 302 650 985 178 60 71 488 817 5 955 10 459 186 190 465 498 251 984 652 534 617 859 988 961 803 877 92 284 477 969 814 613 470 994 710 959 150 560 188 336 383 112 741 649 605 991 405 931 210 422 588 343 102 226 793 966 463 571 695 41 189 470 508 649 845 918 684 417 507 561 21 529 572 938 700 917 54 64 782 626 22 285 61 867 847 184 676 13 822 87 971 544 368 789 831 175 14 216 573 196 739 713 764 326 9 42 116 510 493 604 229 329 109 430 424 488 191 305 142 227 882 578 995 70 681 410 977 411 93 56 919 9 690 522 824 435 75 18 991 530 815 40 691 698 969 249 83 125 984 75 276 432 941 956 663 132 783 321 82 702 518 541 925 596 287 106 4 936 566 464 195 648 377 481 601 56 791 246 67 801 795 274 64 392 149 262 304 159 178 158 77 44 906 954 759 670 27 300 742 153 779 863 668 31 475 3 134 190 390 118 420 642 860 706 866 534 476 791 399 357 613 976 282 894 784 870 258 876 786 855 317 929 444 574 629 717 568 978 615 438 86 897 781 318 702 216 381 458 888 881 545 878 171 345 950 88 586 617 654 772 298 821 951 466 95 613 375 528 987 524 745 106 342 296 981 828 567 616 234 921 288 253 436 495 502 646 538 67 979 741 563 886 307 844 231 646 775 734 388 983 25 148 709 813 199 620 164 963 891 350 44 397 804 489 348 967 445 525 212 467 946 809 520 464 112 783 404 983 658 985 62 672 722 280 331 34 808 853 355 305 733 680 347 671 986 936 448 773 687 904 174 561 481 190 967 520 80 997 554 529 515 862 864 3 900 155 274 914 559 483 802 925 487 290 530 948 237 466 65 711 871 302 884 856 183 645 730 805 879 128 482 998 978 110 110 428 838 810 881 641 187 535 320 324 887 744 686 716 533 558 318 996 35 426 850 220 723 367 678 525 473 38 439 449 321 233 335 100 685 482 280 537 364 322 428 871 185 39 769 763 715 342 534 442 516 625 30 869
141 27 963 318 469 419 749 723 705 880 751 8 421 983 108 581 638 324 423 594 886 275 871 155 725 506 272 448 355 687 32 391 887 698 551 904 211 195 299 911 161 115 590 407 511 998 422 534 847 885 556 844 950 225 416 631 647 131 589 180 688 577 661 949 623 309 100 505 581 27 389 1 414 28 381 55 59 522 220 720 151 790 176 397 44 925 383 600 177 121 193 492 726 532 801 408 748 876 382 696 321 136 497 369 344 809 943 583 35 922 475 341 999 751 290 946 800 147 614 107 885 884 471 880 184 939 877 971 90 688 367 178 505 110 201 892 833 524 690 830 327 464 656 783 628 105 654 947 48 689 792 616 238 454 781 805 780 68 24 49 399 985 294 678 334 273 191 363 253 750 799 450 52 411 703 290 317 349 867 453 66 395 859 803 935 646 985 467 68 411 909 133 226 656 823 755 793 159 966 305 905 902 448 161 499 973 832 79 518 451 67 958 159 917 697 78 265 517 916 247 479 436 947 560 914 500 523 239 515 835 377 864 616 614 757 242 786 172 865 697 254 747 818 959 742 348 988 508 164 691 109 584 0 140 571 21 666 112 554 921 732 753 451 683 940 486 538 691 2 28 369 874 409 830 230 996 301 988 481 743 932 730 696 717 291 791 855 631 50 971 719 512 453 344 155 52 395 190 876 723 269 866 729 197 456 5 26 965 92 658 240 313 676 921 957 780 248 322 407 272 709 773 579 57 368 354 36 94 852 470 582 841 559 473 160 861 183 415 287 984 989 826 992 622 670 490 304 596 190 978 768 659 392 792 237 27 784 533 894 532 790 897 102 387 271 480 561 988 813 726 758 244 574 81 937 335 394 75 752 3 918 698 738 634 995 11 280 326 545 421 539 727 566 396 747 471 899 346 98 380 831 874 229 543 971 619 296 919 401 767 305 928 514 360 864 376 956 552 941 110 449 478 444 907 89 539 209 691 27 787 81 184 585 396 228 239 39 61 927 793 417 510 163 585 121 120 64 687 622 750 261 188 546 742 961 545 984 764 683 440 104 448 802 915 837 467 21 899 848 723 276 831 658 184 557 892 420 638 55 570 529 303 854 900 118 520 540 221 127 888 446 562 711 534 596 327 779 561 470 546 430 482 143 515 960 445 681 833 433 831 225 491 429 202 684 511 478 625 815 833 536 560 489 745 174 673 431 462 156 957 672 569 605 422 227 257 685 630 888 149 770 231 458 717 493 680 991 834 746 293 357 815 172 797 520 754 955 902 213 243 958 281 613 889 273 820 946 618 19 12 609 223 208 652 441 834 939 546 537 163 707 410 617 954 528 414 346 141 286 457 805 56 507 926 125 150 363 464 880 210 863 919 573 343 33 536 700 941 858 896 630 330 826 715 60 861 330 717 954 592 857 567 347 577 144 594 810 360 482 407 606 18 298 351 426 385 629 578 231 1000 822 747 519 612 418 436 162 873 216 65 148 177 249 387 657 343 825 784 297 397 776 29 85 301 202 486 593 717 969 861 338 758 869 300 820 177 693 500 168 385 303 172 270 224 936 156 361 621 530 590 350 619 739 503 734 781 459 283 895 329 264 342 86 897 410 129 440 599 544 981 990 553 313 221 65 993 575 892 204 837 134 319 774 362 970 545 897 334 872 895 123 892 953 881 959 795 634 197 259 476 679 269 879 905 717 638 224 837 878 721 267 347 608 51 485 247 535 424 107 705 278 379 836 756 587 979 773 56 103 736 976 759 388 464 380 46 938 511 933 361 111 727 263 528 146 929 215 169 870 696 435 994 567 583 642 807 686 664 476 18 198 730 600 278 262 315 158 321 702 952 783 212 796 771 137 207 289 803 803 167 236 534 543 562 115 75 252 917 467 822 765 235 503 932 31 672 534 105 881 349 640 338 594 140 777 769 16 986 413 504 513 382 874 686 477 916 77 385 364 68 23 383 626 965 307 597 733 675 604 896 655 236 627 605 663 712 328 686 342 485 112 522 797 759 727 181 731 403 812 72 20 425 331 274 206 588 234 656 674 678 474 261 312 945 51 538 396 31 541 861 597 56 965 65 153 478 569 232 105 801 47 81 531 916 811 186 753 273 645 244 196 863 343 778 22 246 405 161 782 782 572 509 145 304 925 78 659 155 310 906 306 872 568 476 385 916 714 236 570 856 375 457 851 949 891 558 320 527 547 716 277 501 494 8 324 703 997 456 219 315 284 920 309 500 766 779 250 150 175 996 893 915 665 657 235 670 973 180 846 780 54 729 335 770 150 532 34 950 82 553 767 519 285 407 340 54 222 885 437 305 624 903 370 603 138 643 829 33 735 65 10 289 601 842 133 788 311 102 326 841 374 561 323 787 512 243 942 553 602 612 353 12 834 290 664 773 838 216 358 229 282 801 359 369 926 848 641 312 560 497 212 81 187 760 553 159 873 801 924 272 132 911 5 253 981 104 692 42 962 154 136 711 197 202 255 814 817 2 124 237 745 346 232 923 807 567 744 393 612 645 384 941 889 439 461 139 13 743 454 884 260 47 245 518 99 135 987 882 583 730 386 395 853 525 241 431 79 895 167 976 80 508 712 779 462 644 300 460 372 531 517 391 15 33 246 265 868 37 720 168 934 824 274 431 88 384 452 208 980 176 403 473 993 299 555 747 46 288 919 374 72 152 580 364 839 584 632 479 975 553 447 74 257 212 830 872 283 198 930 226 923 330 496 740 412 133 12 970 319 162 71 41 532 395 741 582 233 605 322 125 928 974 308 651 140 870 721 68 43 437 30 438 393 966 91 535 808 191 129 632 563 324 360 43 8 632 352 297 354 536 922 163 862 754 588 101 856 464 944 762 239 488 533 95 484 380 450 65 668 158 94 505 635 724 436 921 737 628 58 797 18 786 315 454 292 233 809 947 907 722 152 561 472 477 356 600 3 598 762 424 362 998 7 159 466 85 646 331 348 628 898 127 251 819 875 510 901 624 521 408 185 772 652 358 69 943 769 866 487 434 170 386 502 44 76 69 650 255 615 248 578 915 788 991 84 580 506 632 169 963 866 85 687 199 295 689 281 299 411 985 9 987 113 638 827 101 42 100 70 369 974 485 142 15 4 81 756 533 379 700 607 278 468 518 675 308 83 8 73 85 882 31 400 944 398 675 117 548 639 441 325 630 438 993 14 916 931 312 6 751 730 928 78 902 945 341 743 498 275 737 455 227 736 343 828 963 114 903 706 606 483 76 258 28 637 923 577 14 371 677 63 153 549 129 397 112 595 260 964 674 750 403 106 953 951 754 819 722 592 17 651 272 644 449 337 189 97 113 586 914 558 803 207 694 701 648 210 567 166 766 62 709 128 621 524 178 671 188 182 672 977 718 268 463 223 227 789 241 402 2 316 324 949 845 293 469 376 130 921 970 610 541 968 804 38 308 998 661 488 711 149 972 633 894 723 262 351 994 704 648 775 596 504 770 548 758 508 838 667 654 341 43 716 140 1 790 173 144 917 540 165 230 849 455 699 679 404 706 427 331 884 691 591 757 843 942 787 679 200 843 842 682 892 735 464 557 542 973 365 679 821 997 473 10 93 641 850 696 56 768 217 784 434 52 247 477 244 239 764 75 890 227 761 828 611 404 996 659 432 729 840 319 119 932 983 527 424 651 845 318 920 373 910 850 603 881 673 585 491 904 37 373 439 759 131 205 695 861 203 145 694 818 896 928 619 750 844 831 256 494 480 1 288 356 199 310 486 659 904 281 214 245 740 959 445 593 120 728 798 528 778 808 181 920 188 94 689 559 116 4 498 114 982 767 318 194 195 708 25 916 755 610 171 781 457 916 952 751 126 470 242 855 96 676 17 117 186 578 906 707 74 777 625 39 460 719 816 940 598 240 621 284 841 187 724 170 387 806 332 75 221 837 565 697 154 983 794 761 662 33 648 312 649 401 28 174 492 535 691 495 669 812 760 34 915 100 53 625 366 32 516 605 428 596 900 761 908 803 189 172 903 769 408 745 135 782 425 768 509 133 526 702 75 770 147 560 266 217 522 903 110 612 677 190 550 184 314 485 180 691 618 375 442 755 979 60 29 226 500 204 373 273 336 870 636 502 678 190 552 994 139 777 913 981 465 550 804 264 525 415 584 521 527 115 680 803 806 940 495 552 463 308 501 855 912 101 718 25 61 909 814 901 57 403 490 149 710 334 345 139 948 950 443 928 861 911 510 680 576 222 349 331 860 280 87 840 824 589 660 847 157 436 759 648 795 193 243 95 378 238 40 271 562 765 994 602 11 164 713 10 390 471 333 612 130 944 101 450 763 596 339 305 682 598 122 915 883 712 406 957 911 943 419 708 329 538 218 131 620 43 178 774 785 811 771 175 967 198 415 714 391 959 772 458 179 129 653 340 49 100 192 578 302 481 194 6 41 783 754 347 643 485 902 762 978 679 722 254 972 48 45 144 835 881 631 325 708 327 205 552 728 298 986 880 599 725 791 53 279 459 929 119 564 681 95 703 698 182 715 436
709 833 632 690 601 7 261 99 34 104 276 928 253 230 812 210 172 547 805 192 82 441 414 647 968 377 449 65 235 487 946 843 630 416 958 327 296 223 477 417 843 677 613 448 855 46 566 642 653 419 799 924 852 71 920 800 591 61 777 647 456 252 355 949 742 966 894 45 54 59 31 743 162 389 218 688 16 917 587 330 369 615 535 33 559 576 884 19 126 252 281 393 221 571 703 381 94 628 401 74 531 506 47 906 232 370 711 151 181 503 768 966 897 462 292 908 879 976 903 627 917 337 510 412 142 1 452 813 48 281 262 173 341 342 781 434 167 293 548 898 76 170 144 304 309 386 889 805 581 518 165 650 397 835 332 990 213 137 387 432 87 367 508 757 107 789 40 315 732 108 670 352 845 362 179 570 538 826 801 937 728 644 899 403 487 331 17 351 934 864 450 833 200 294 141 392 993 308 652 415 603 618 377 696 285 36 256 558 817 848 839 960 904 208 23 65 205 369 890 78 343 898 137 658 844 894 302 852 49 974 214 232 277 215 621 608 886 619 318 216 45 339 271 272 780 582 110 197 177 414 662 199 900 821 819 950 440 513 807 32 74 41 231 122 493 18 536 182 73 404 563 290 988 788 539 918 323 538 56 211 692 826 361 795 237 917 686 182 806 997 212 603 51 520 716 766 694 446 297 962 604 429 26 478 763 548 293 139 681 730 775 68 898 846 796 646 164 373 155 822 240 597 840 715 385 449 975 975 762 601 753 258 334 625 69 966 740 692 219 780 502 712 633 700 683 939 178 889 787 691 713 264 921 40 631 55 685 623 383 304 578 373 939 115 749 292 93 374 174 531 689 40 190 523 919 381 152 256 979 233 451 268 497 110 888 383 911 252 101 935 86 443 760 545 469 102 620 108 733 975 4 802 419 725 327 487 831 529 891 583 5 549 444 107 992 523 534 490 553 178 160 911 595 811 128 816 202 199 0 821 116 13 750 354 741 226 994 7 20 930 423 975 2 588 398 413 359 682 976 147 266 912 241 817 696 906 465 976 268 230 286 732 905 537 702 35 932 573 503 649 668 413 70 114 783 683 687 879 847 117 392 545 771 426 91 428 887 242 278 19 649 450 582 764 21 295 797 558 822 732 864 25 997 586 346 55 201 434 351 372 139 742 154 213 650 553 500 738 701 790 614 25 455 600 404 459 516 352 453 411 937 144 140 803 58 620 619 632 557 879 345 963 310 336 163 471 776 26 655 898 97 329 467 763 337 375 792 628 590 488 688 866 360 533 135 517 432 758 388 661 560 840 13 735 350 478 950 728 930 996 647 534 881 102 818 561 507 582 551 69 504 808 340 517 941 74 169 154 528 811 311 142 922 276 638 524 400 105 252 569 203 350 966 981 98 893 55 163 690 819 234 138 909 164 989 156 642 110 985 839 756 149 820 267 948 234 549 135 512 925 533 25 644 446 434 337 663 683 418 459 862 804 481 687 823 389 555 14 666 375 85 592 473 741 41 415 752 655 223 229 734 380 674 90 421 379 913 993 943 930 127 872 546 449 191 473 873 839 583 246 836 228 331 187 483 544 643 296 314 419 693 803 547 465 416 388 673 146 67 423 885 523 247 595 710 343 964 708 667 531 656 706 826 564 273 435 857 383 304 735 407 604 145 795 671 613 804 368 217 179 389 434 977 58 119 556 353 102 475 750 244 492 657 117 764 996 585 637 264 205 961 69 518 896 794 276 837 308 505 221 854 556 263 117 957 570 492 917 648 131 50 473 773 733 123 413 446 419 393 813 973 76 721 938 115 846 564 394 496 176 479 661 938 356 944 924 758 155 530 429 373 70 371 340 871 737 316 781 984 65 447 809 390 471 209 631 300 940 514 481 441 196 478 160 222 944 402 325 605 866 717 237 435 532 870 746 147 417 303 651 659 314 322 772 506 521 924 53 795 426 829 141 175 329 856 214 916 176 529 891 995 457 618 518 893 356 250 264 306 216 417 337 724 718 955 35 134 419 225 299 282 340 953 435 187 379 96 344 362 906 412 132 718 850 294 920 715 317 526 122 287 33 983 815 678 692 439 906 121 857 326 627 945 443 476 376 12 964 675 622 308 597 38 835 443 735 954 820 785 653 622 181 933 839 129 390 770 505 866 391 375 572 295 125 102 780 705 801 81 590 301 338 84 951 228 134 625 387 466 585 68 571 226 470 485 683 811 935 541 893 426 357 830 752 32 136 569 718 848 617 438 133 166 579 810 966 448 824 892 185 832 194 8 397 428 512 24 816 143 480 720 406 835 753 754 903 319 447 354 640 409 285 267 226 959 986 743 9 384 607 511 851 348 541 436 938 489 833 980 169 722 53 517 833 329 567 584 411 646 969 971 599 537 777 130 111 249 647 138 751 233 623 210 612 131 716 651 543 640 156 960 368 103 99 972 599 208 957 484 167 833 191 357 91 745 123 243 457 747 788 867 70 238 347 991 286 523 47 1 797 861 903 171 320 437 53 133 845 658 118 735 941 406 65 736 682 588 294 207 488 156 639 877 413 880 402 25 859 376 846 28 424 44 822 813 291 33 203 274 953 509 279 380 360 676 64 35 314 313 312 92 96 349 267 88 329 159 527 956 143 64 658 471 137 524 294 321 396 661 5 372 499 637 845 767 51 571 964 413 154 726 868 672 842 824 727 498 410 680 494 298 835 863 53 895 620 978 770 3 485 704 715 802 929 918 427 908 807 501 206 766 896 790 727 474 794 593 988 132 406 730 573 66 818 990 589 204 57 422 95 791 113 698 295 611 113 974 623 746 696 192 919 173 236 136 822 577 803 967 579 827 188 576 968 461 543 424 475 665 318 336 627 714 402 410 937 59 498 868 445 366 127 299 926 104 410 609 349 568 109 459 619 778 249 834 362 71 867 442 73 394 210 364 241 275 699 324 992 254 826 612 442 75 112 809 708 229 115 411 73 170 581 727 454 153 238 626 482 113 299 188 935 522 931 52 989 95 454 491 423 18 368 853 242 60 781 46 347 755 932 669 558 344 84 260 108 499 47 878 899 291 208 270 124 279 928 859 77 150 326 338 588 615 602 482 841 381 744 79 817 846 684 180 544 395 349 731 918 596 420 719 249 561 68 197 458 458 903 224 965 914 877 317 993 575 799 803 916 196 900 333 977 99 921 623 237 769 106 788 147 83 10 328 842 965 346 320 753 368 399 782 818 370 813 738 727 849 269 114 232 793 259 883 74 77 307 122 544 825 391 707 749 80 82 942 290 982 813 405 786 124 181 36 799 850 778 379 341 739 795 949 360 100 584 415 412 356 159 542 527 700 173 305 691 352 40 931 933 708 415 158 693 828 250 543 554 774 710 882 556 186 776 339 106 629 814 125 297 558 35 255 941 925 743 875 991 706 196 488 15 851 786 815 578 902 418 712 382 431 419 367 877 290 1 490 883 567 542 842 905 168 983 906 287 874 591 699 177 11 500 695 502 928 770 7 418 757 109 105 609 149 403 342 529 468 485 30 493 358 348 765 4 912 969 486 649 6 553 211 90 89 110 347 110 363 72 554 542 258 538 627 903 53 842 464 886 616 379 199 471 176 249 545 843 109 240 677 193 22 390 15 145 800 466 280 995 283 40 42 374 325 814 789 812 151 906 927 600 940 634 27 172 936 833 814 174 182 657 808 275 872 392 556 808 969 685 606 457 315 419 239 787 935 496 430 381 723 389 996 452 378 783 544 193 901 694 391 670 184 228 10 898 552 644 19 503 198 310 195 574 981 92 660 204 185 887 78 878 641 909 248 453 684 938 9 843 952 906 986 428 227 990 494 893 403 530 43 238 816 620 654 110 148 790 865 516 634 241 251 693 550 334 63 859 860 472 725 406 999 344 896 15 876 64 206 894 570 790 65 255 470 828 639 629 821 562 194 593 365 77 589 940 216 977 915 718 579 897 947 942 146 42 246 560 193 549 396 211 565 154 963 1000 265 759 951 319 37 629 433 173 117 865 592 314 427 746 540 542 572 298 697 168 269 699 525 553 257 695 382 664 39 336 521 404 910 465 289 418 691 191 284 536 14 699 215 426 759 602 106 685 926 363 72 705 420 878 607 432 786 570 429 466 610 963 189 234 869 586 586 722 636 308 120 466 111 179 608 185 573 301 907 387 520 417 784 581 744 124 645 728 635 510 29 837 161 966 748 195 929 600 245 675 513 367 527 149 472 966 230 379 594 44 462 711 679 452 798 992 408 665 600 384 628 641 772 582 779 602 242 855 220 993 108 698 307 696 751 840 62 204 562 661 457 555 515 868 335 498 118 87 519 798 399 504 682 121 729 513 112 932 624 64 454 948 57 939 602 532 737 148 962 786 617 299 580 499 61 136 761 553 923 63 183 223 858 242 838 741 445 586 272 572 998 589 480 592 312 954 90 797 463 938 460 839 495 459 330 696 599 78 157 215 425 236 386 6 841 438 664 91 574 110 259 357 288 222 374 547 236 901 532 860 598 458 597 474 987 495 970 531
409 644 660 660 495 890 485 437 908 692 167 234 910 474 394 219 885 446 69 412 641 864 326 214 878 348 581 265 80 982 475 640 388 764 118 542 418 702 692 415 356 725 430 321 715 875 630 719 568 67 626 200 915 79 774 619 726 898 140 827 193 531 188 1000 858 958 845 235 640 997 441 134 551 569 575 94 397 740 906 916 21 574 867 968 252 207 442 335 894 859 567 302 609 475 849 662 610 788 40 210 546 643 662 597 664 161 882 839 320 658 743 885 810 513 165 752 842 252 983 620 773 352 183 697 900 370 979 86 467 108 376 385 142 76 794 567 279 293 246 75 693 641 690 75 202 427 980 71 601 426 428 693 852 474 583 962 973 133 168 672 493 56 720 951 780 790 492 285 578 783 446 600 288 63 284 386 861 749 754 525 432 527 33 363 130 960 920 855 307 673 91 624 904 80 903 738 470 427 508 571 797 877 315 829 717 439 553 476 216 423 880 479 569 647 594 395 20 53 86 608 26 929 276 961 518 357 755 577 786 930 122 643 347 881 682 585 170 407 24 843 106 971 448 645 625 62 417 741 564 143 93 82 709 491 809 244 672 511 697 122 83 175 995 382 736 532 384 617 723 242 820 899 321 103 97 220 966 681 803 29 336 120 650 605 605 339 131 708 286 542 275 596 863 133 629 273 314 477 231 365 928 558 499 733 560 350 689 762 729 628 814 69 72 704 260 654 513 653 985 828 685 892 785 750 30 66 363 837 642 446 895 363 458 237 494 531 346 903 88 1000 361 668 156 992 756 16 66 332 712 894 921 670 77 497 343 485 877 410 404 173 843 983 171 210 559 423 112 898 433 4 256 370 149 317 741 752 510 655 817 110 64 714 299 525 258 925 653 448 677 641 302 412 465 512 512 31 739 541 259 346 850 995 85 408 573 652 98 935 10 200 301 523 181 934 948 43 876 752 342 974 526 13 632 267 236 322 368 658 337 318 283 759 752 711 884 872 440 909 813 385 0 529 31 255 713 839 87 859 189 148 821 398 802 984 480 53 1 813 108 440 265 6 764 179 96 639 988 81 73 29 264 695 217 492 200 131 998 368 126 88 438 352 76 757 639 225 452 38 43 481 668 97 991 152 975 560 870 395 607 889 125 152 805 492 500 409 182 13 918 543 544 683 94 142 986 27 243 196 822 614 851 937 262 827 745 474 734 425 59 430 801 182 520 803 81 283 138 537 955 475 989 912 497 223 707 549 949 261 812 252 636 170 695 635 654 941 875 433 535 721 11 838 29 23 298 578 521 350 344 451 522 347 466 423 566 398 158 230 638 243 272 447 708 611 34 768 710 380 770 888 369 329 796 453 919 683 828 434 614 303 799 537 222 141 593 169 619 421 358 563 760 618 806 617 455 228 365 929 468 967 982 516 143 117 598 259 854 807 936 935 300 850 917 772 13 278 129 155 364 211 633 346 676 938 839 54 479 583 671 271 38 446 74 410 8 1000 637 936 905 956 779 70 244 304 967 106 675 38 233 488 201 477 909 709 565 929 111 940 916 567 984 553 312 510 971 662 401 930 348 77 410 110 313 875 747 581 230 470 151 298 711 958 271 349 144 636 758 476 36 894 781 950 914 161 325 958 58 940 517 200 778 682 431 981 570 611 981 682 688 920 759 993 929 416 450 341 996 648 127 68 787 225 395 119 166 174 587 804 245 922 47 67 322 545 227 775 656 538 17 170 673 727 92 546 425 500 825 720 634 697 273 806 961 777 645 597 765 698 963 767 735 355 184 94 994 305 295 642 191 749 176 519 330 61 107 955 866 878 940 856 505 56 716 217 141 300 954 409 255 596 853 350 103 669 42 987 847 611 277 670 501 280 15 789 150 35 631 499 860 210 297 192 531 901 552 794 562 61 574 359 461 478 207 367 519 667 287 190 173 231 490 568 628 304 832 205 398 599 539 744 944 5 749 913 746 953 534 154 507 289 554 441 727 440 18 160 826 474 196 328 740 302 733 23 261 649 496 163 816 852 274 881 375 972 515 80 133 532 449 950 621 732 121 649 385 50 242 703 651 783 247 108 146 513 901 890 680 832 105 56 993 962 7 291 462 634 67 782 37 566 309 221 186 532 997 337 893 149 303 829 624 574 516 460 992 640 939 110 925 801 572 439 210 584 538 863 180 285 407 653 268 721 472 717 674 676 561 574 57 473 533 142 931 131 795 139 427 707 269 492 292 529 152 179 725 8 474 657 584 456 742 377 617 501 345 285 351 185 471 928 329 559 194 906 400 276 454 204 511 419 643 288 897 516 153 382 612 850 419 602 502 513 620 564 380 713 270 691 453 415 402 82 751 351 84 406 305 420 960 113 766 960 123 346 930 591 473 698 576 919 934 606 618 244 503 824 855 680 603 542 199 268 128 543 413 555 206 322 969 769 39 532 124 524 491 967 792 711 415 851 463 79 523 525 950 893 349 647 722 352 429 285 646 163 327 938 728 217 808 836 837 670 978 737 600 61 615 576 657 799 558 106 604 58 331 69 899 617 577 845 678 60 831 509 147 337 234 764 681 579 943 66 477 56 340 368 354 814 203 289 27 436 338 66 2 113 101 677 938 869 456 763 714 362 215 381 606 739 892 33 414 626 70 219 738 140 883 78 563 215 679 314 378 35 783 438 514 893 864 635 383 348 732 261 965 412 536 252 665 476 116 378 694 477 102 382 670 998 464 324 148 135 945 849 228 192 585 568 768 774 933 334 532 4 874 300 60 499 48 313 241 514 55 643 237 310 240 121 509 827 613 358 968 847 844 877 195 144 316 523 881 893 683 644 104 393 445 556 489 526 744 113 701 985 282 878 830 117 953 98 447 943 719 348 405 249 818 11 208 616 51 440 926 26 163 380 71 167 145 662 416 438 555 475 341 230 525 541 541 802 4 63 157 686 483 99 426 76 221 843 177 907 661 700 923 421 79 939 663 515 132 438 793 716 761 15 403 149 946 579 52 765 937 593 370 942 962 252 890 361 588 867 596 774 391 751 699 335 524 82 5 289 704 773 887 296 229 801 548 706 386 715 392 648 504 988 807 242 528 890 469 680 705 346 89 166 65 909 530 369 824 5 61 158 547 103 868 571 829 674 959 514 114 38 248 195 886 783 776 319 703 336 790 691 139 358 334 599 841 384 586 699 293 501 616 343 757 325 819 181 267 390 44 794 838 928 550 750 977 970 355 978 771 447 439 497 951 317 800 726 702 363 119 437 782 814 669 927 389 858 772 7 540 878 595 733 815 162 990 578 192 506 648 175 387 171 941 394 451 166 932 336 658 664 935 265 957 944 435 300 225 874 110 321 390 775 249 857 529 16 999 160 556 270 185 411 927 342 421 321 411 1000 652 640 32 233 777 390 382 521 238 778 859 917 737 739 987 183 789 562 460 787 381 71 902 156 197 482 481 203 290 948 871 425 537 547 134 201 135 157 420 888 698 253 848 495 218 927 834 510 9 677 296 375 486 424 599 883 223 720 549 571 879 468 666 607 649 966 82 107 767 423 730 707 947 282 285 250 488 237 75 922 46 238 557 710 372 244 862 434 762 579 308 26 804 411 211 66 647 662 294 538 686 308 482 409 78 981 366 234 444 396 836 104 22 121 888 706 117 156 655 126 964 398 753 954 362 16 120 407 281 630 360 38 784 452 164 168 205 140 187 559 487 623 257 977 319 11 204 662 706 487 627 455 357 855 291 429 527 916 597 813 856 131 437 116 869 489 12 134 590 513 359 757 659 724 687 106 328 817 62 725 408 255 50 427 542 585 54 375 352 823 49 843 865 506 580 726 644 810 898 307 896 59 332 302 155 822 827 522 457 895 324 800 23 212 379 96 769 769 913 409 622 627 696 174 443 848 179 589 113 704 700 541 424 133 251 861 16 779 41 231 178 369 835 539 872 838 791 389 582 828 684 981 169 54 172 86 353 680 224 926 857 212 459 81 306 292 484 789 592 893 175 224 109 324 367 895 160 845 611 873 14 526 154 648 219 683 235 425 335 103 115 921 974 670 250 231 788 548 591 366 266 325 976 523 846 333 226 992 214 931 212 825 35 179 396 394 608 833 889 86 280 394 891 530 137 246 45 486 25 890 53 494 635 370 498 471 436 735 478 223 198 856 3 293 545 681 289 327 942 561 623 355 373 102 667 707 28 61 304 915 602 394 924 789 253 901 775 922 958 145 377 80 422 820 220 59 239 659 209 224 750 932 339 822 162 694 423 54 543 556 833 245 748 562 100 622 56 135 970 491 718 413 579 917 907 168 317 801 350 399 956 42 68 657 323 423 95 255 278 295 254 372 136 195 823 196 691 532 161 272 318 328 506 289 190 280 263 917 571 494 952 520 174 845 873 298 724 578 476 479 972 783 721 123 19 507 311 951 232 305 763 489 912 472 6 432 589 69 159 482 393 785 399 235 840 349 811 159 213 312 922 736 63 290 406 140 310 228 374 70 99 800 412 210 434 594 333 585 798 484 90 816 731 343 911 413 371 931
440 81 294 479 751 656 879 97 139 534 665 275 61 462 570 931 124 516 810 59 220 46 636 481 412 744 321 288 590 794 71 475 582 735 357 28 186 164 77 631 169 75 868 489 211 587 479 660 336 663 338 970 68 13 693 423 569 995 857 842 823 118 718 327 172 971 475 351 804 527 977 455 621 129 975 203 54 914 538 927 451 44 694 791 568 50 526 231 681 952 920 27 754 687 644 898 461 988 188 86 310 550 145 467 653 843 257 999 407 864 436 550 356 146 839 766 112 897 824 589 703 633 355 218 979 768 612 317 383 213 437 248 870 391 396 325 342 65 608 524 589 40 259 675 765 796 65 496 922 647 297 987 721 678 944 462 493 775 987 956 400 308 983 363 510 380 811 769 379 699 676 770 719 328 854 985 965 873 845 49 136 89 251 531 796 374 392 684 986 335 175 105 283 762 698 181 926 203 531 712 989 193 674 301 537 107 182 650 60 433 878 754 521 3 788 672 940 404 871 580 563 413 272 463 480 777 591 461 483 241 204 461 649 828 658 949 455 359 733 472 511 566 450 855 573 105 991 812 973 31 808 292 716 966 222 239 426 575 776 642 962 345 812 683 828 397 152 448 826 848 430 975 435 7 592 665 772 473 541 186 428 1000 408 570 27 278 936 645 819 15 494 426 269 297 215 108 194 132 405 245 191 147 523 225 952 437 316 853 166 557 865 996 210 703 291 165 474 234 212 819 177 345 835 675 836 900 97 90 344 857 53 426 849 643 31 40 142 378 187 393 666 44 943 638 313 757 997 724 26 198 51 67 507 844 889 284 98 960 994 521 711 782 482 990 445 581 935 70 125 780 0 693 354 650 346 832 500 602 906 596 574 526 290 481 915 362 864 804 462 584 860 346 778 474 19 478 260 879 831 223 324 453 951 423 874 290 422 575 118 47 566 821 492 912 300 846 970 818 901 105 705 457 928 760 730 854 23 539 503 204 113 276 717 197 596 748 941 914 411 923 892 645 648 405 343 111 50 812 499 478 277 570 577 945 659 982 287 107 390 658 877 456 345 449 75 613 628 773 599 342 489 913 786 659 240 690 14 136 725 64 18 758 449 996 447 194 350 870 673 97 958 17 387 706 886 1000 601 862 921 255 403 658 456 546 707 395 661 571 351 880 536 658 490 547 645 31 525 451 758 379 942 32 286 919 235 60 150 626 753 215 353 689 858 972 619 681 723 396 806 303 900 612 880 430 315 276 434 690 189 6 829 543 630 770 508 580 585 667 488 868 704 761 17 305 964 598 743 656 516 424 41 539 467 230 745 501 527 603 247 473 827 258 791 572 201 214 80 596 89 852 248 782 282 612 209 638 908 991 320 458 22 766 127 47 337 453 460 76 56 296 688 237 423 265 45 221 696 269 588 431 268 148 535 189 807 858 642 654 565 19 747 634 732 672 119 33 174 213 15 979 180 827 966 667 195 274 458 61 847 792 481 643 388 606 459 793 785 859 832 376 284 461 328 577 993 766 890 943 501 969 913 413 369 445 20 642 923 175 319 951 742 470 217 527 617 440 790 71 29 119 764 154 946 115 232 979 238 928 111 192 863 824 597 582 682 471 208 745 895 327 497 387 853 90 522 505 600 774 708 175 359 454 465 731 419 921 123 425 603 862 862 514 634 820 622 911 295 272 533 494 417 268 302 86 92 210 52 751 813 396 280 389 893 570 932 986 21 588 162 687 79 363 651 629 784 267 945 27 817 226 798 39 549 261 391 722 769 24 690 513 446 695 429 452 114 235 587 692 72 783 466 343 198 429 766 662 885 305 695 149 117 333 105 292 691 92 43 568 352 540 375 245 551 324 304 965 713 640 366 528 358 696 74 227 126 373 38 747 689 299 517 982 506 378 153 66 154 504 37 932 476 903 789 552 954 878 995 180 424 612 296 973 657 227 135 438 349 668 626 764 605 757 463 34 990 568 873 424 382 747 281 761 40 712 226 963 66 219 477 178 856 589 256 554 484 621 518 954 671 586 385 391 78 11 872 643 2 505 457 884 164 788 246 535 611 866 414 906 219 990 918 970 800 301 677 836 223 481 389 402 486 640 404 803 929 523 755 836 312 29 402 134 418 262 774 35 395 587 976 813 887 861 529 143 421 805 816 59 132 5 149 960 84 231 669 941 364 825 5 430 298 564 161 491 701 989 984 951 615 661 340 370 47 164 444 268 749 700 82 788 771 253 974 376 471 430 883 469 627 480 372 301 128 655 398 490 896 871 560 333 485 584 752 304 185 431 702 330 176 251 861 894 876 566 534 938 504 95 610 905 468 678 473 531 782 703 158 458 822 951 90 295 329 468 670 549 910 899 225 436 469 747 454 73 58 619 9 515 734 522 971 55 331 63 750 778 652 867 271 49 710 139 155 168 299 187 278 304 57 917 384 141 62 372 213 730 988 106 850 548 134 774 578 254 846 600 12 46 254 621 370 493 107 654 239 531 833 356 656 175 243 744 242 655 553 791 781 511 934 47 301 775 760 910 4 276 629 661 955 663 276 629 891 757 86 574 916 322 706 400 420 497 794 522 618 589 924 556 409 416 144 671 741 616 768 457 555 145 930 195 777 666 815 668 625 432 109 495 83 920 275 488 330 683 439 871 848 705 909 996 347 714 143 173 224 289 843 664 844 522 438 230 431 720 959 441 183 20 102 788 63 807 322 572 36 582 637 867 715 118 978 351 519 909 160 159 326 957 720 827 981 789 397 322 6 973 168 774 635 136 613 372 442 305 938 260 514 503 999 482 148 871 623 638 837 655 557 81 306 549 583 91 30 626 524 917 157 617 202 562 654 945 323 210 505 570 894 650 8 652 470 299 919 980 443 593 178 302 547 840 464 972 624 728 620 415 253 698 763 729 797 720 121 887 564 834 386 459 335 245 968 668 7 64 171 363 156 1000 120 313 227 320 960 589 513 891 200 651 882 966 262 686 373 350 151 936 448 930 410 55 81 510 728 254 433 886 838 819 401 581 199 534 998 565 746 275 902 781 668 731 264 630 487 147 957 997 234 107 42 789 544 969 70 654 427 209 305 643 663 49 309 159 16 323 729 716 799 96 441 805 303 959 140 334 540 491 852 175 25 101 773 513 332 811 550 421 413 913 947 986 362 47 685 576 678 33 545 585 744 278 265 868 49 661 104 843 93 392 561 707 44 975 138 754 792 127 953 259 662 264 606 583 660 295 13 423 639 115 931 58 576 983 712 228 193 947 697 361 638 436 818 921 539 781 899 124 432 713 318 226 196 297 727 321 520 20 308 582 761 739 255 722 542 31 361 171 207 400 35 748 394 514 167 940 996 255 221 187 348 10 24 649 775 917 69 113 190 384 495 196 740 117 94 446 724 608 869 100 229 946 898 786 10 68 552 602 939 538 779 133 73 517 647 369 179 714 532 399 571 878 709 155 365 352 87 539 726 157 558 478 491 985 820 846 859 166 91 901 425 143 927 662 292 21 230 474 980 117 675 29 371 72 115 258 607 787 841 157 888 919 453 353 288 961 273 597 530 481 289 196 285 850 593 642 664 988 646 934 67 423 279 145 738 72 147 258 64 444 802 56 55 721 700 927 110 291 679 756 267 208 46 514 972 147 575 597 528 757 567 684 632 252 950 62 584 594 39 116 317 258 554 657 616 62 814 800 614 284 780 687 594 997 237 133 825 624 543 421 100 169 249 174 374 181 650 514 866 392 293 624 266 724 579 637 903 745 948 796 795 83 263 619 85 571 129 822 95 567 502 110 133 445 692 563 88 574 509 793 767 44 641 127 759 39 197 711 572 700 203 284 739 886 949 580 170 365 159 767 261 584 274 827 192 993 992 404 512 935 914 863 875 64 686 625 11 754 842 950 602 713 604 64 393 845 472 646 546 597 586 878 32 136 122 611 381 521 855 881 680 518 672 449 478 200 376 335 787 733 982 876 911 826 985 401 770 100 258 727 28 590 314 318 748 190 416 785 327 863 341 92 714 106 851 171 598 373 96 353 830 420 406 510 722 819 206 560 687 532 655 226 252 809 556 607 737 609 609 522 184 798 580 732 311 281 834 435 736 899 793 432 307 176 244 322 231 838 99 948 956 426 904 117 270 858 548 344 640 902 245 146 840 744 963 610 961 34 452 499 48 356 214 396 735 253 377 299 236 6 378 406 181 421 173 235 917 50 559 618 805 38 801 85 595 935 106 359 163 291 756 154 1 169 757 973 881 940 762 815 399 52 218 344 498 164 667 857 216 758 325 831 631 557 937 305 34 702 933 531 368 642 633 115 699 583 76 229 907 449 884 496 59 595 912 824 116 508 108 604 367 398 165 62 137 419 228 946 821 617 339 911 905 527 783 211 969 942 581 235 3 197 562 717 643 799 967 209 803 397 333 16 33 702 205 720 867 158 925 660 334 480 496 826 146 623 897 854 809 155 363 417 131 453 360 217 101 904 683 162 684 188 241 337 130 447 415 254 380 780 103 531 141 863 233 118 515 738 731 961 250 662
764 679 254 247 125 394 82 995 506 195 124 169 236 141 277 637 294 991 896 708 232 261 283 343 876 780 980 501 967 224 436 428 606 556 883 875 716 794 836 921 859 54 566 546 8 840 617 139 578 157 837 757 626 198 964 45 112 970 965 319 19 625 513 821 446 474 783 871 453 48 727 284 858 99 289 942 702 93 782 41 850 400 103 645 202 314 856 434 375 747 846 256 376 783 363 470 364 138 187 393 765 463 476 545 433 170 129 922 153 98 6 716 543 536 822 499 974 830 46 504 350 479 140 276 786 214 451 151 956 163 457 231 302 253 589 528 231 692 400 478 910 627 160 293 505 206 747 900 788 574 572 98 732 757 976 659 686 28 447 436 7 566 931 513 590 653 575 900 87 9 982 679 467 365 632 111 497 659 565 945 163 143 552 403 927 31 643 547 791 77 618 280 493 20 282 661 724 859 812 104 332 426 227 901 968 740 144 292 385 606 249 86 781 181 569 381 555 349 694 114 577 629 4 676 456 926 328 377 173 622 533 206 276 247 684 718 71 453 875 872 704 433 399 362 592 556 995 595 661 488 485 768 133 330 20 99 641 906 329 996 799 64 204 98 831 450 263 817 588 668 348 628 462 268 585 253 401 154 393 358 383 568 600 83 228 110 333 808 610 660 122 132 567 407 165 373 248 65 898 427 878 117 1 459 582 984 864 444 845 715 688 723 59 973 767 992 901 239 237 6 548 417 852 680 313 95 158 873 756 126 206 852 306 518 21 687 253 572 824 663 889 619 431 234 478 657 981 728 713 274 739 886 844 4 562 695 27 708 798 258 84 610 865 25 706 874 882 436 40 306 611 251 583 871 744 279 134 891 469 359 667 219 726 147 32 813 489 294 245 755 722 306 777 828 291 602 415 262 271 506 377 377 550 886 99 579 998 636 41 20 423 373 52 150 695 472 507 332 324 972 742 489 374 195 615 982 461 109 29 143 705 30 57 772 941 881 463 324 796 604 510 508 474 857 108 584 553 24 342 770 701 32 458 538 131 520 885 104 696 592 69 193 633 730 388 425 803 272 319 998 915 305 488 365 936 128 520 445 387 44 285 598 200 529 101 875 322 587 711 42 123 827 721 9 827 295 211 65 242 291 602 966 867 837 800 654 198 441 500 627 298 671 356 795 728 964 449 999 675 687 344 469 821 818 989 259 541 193 673 558 906 40 413 208 85 996 653 169 440 259 771 100 466 292 954 240 448 768 261 996 709 359 703 641 698 662 880 643 37 577 251 559 504 670 759 345 692 167 68 925 170 652 25 583 978 901 636 357 843 941 574 406 86 108 690 758 879 772 443 399 62 916 685 61 437 91 815 381 171 241 191 82 189 442 83 886 919 413 668 43 92 503 26 841 224 538 11 903 899 795 307 362 149 594 560 472 748 125 838 425 517 677 197 115 680 773 219 136 622 846 558 196 336 287 502 723 597 875 511 978 863 401 452 521 384 591 737 449 96 683 806 681 296 325 955 903 345 58 580 808 346 411 126 302 137 393 355 111 403 97 444 984 109 69 330 809 547 516 215 825 394 340 785 106 515 84 18 518 259 953 416 707 536 374 293 939 151 382 966 905 264 462 508 538 700 198 634 663 240 957 419 744 630 997 357 720 983 411 835 129 339 175 519 198 544 498 887 404 76 66 81 368 167 54 278 417 857 650 991 237 671 716 138 174 687 263 273 256 136 590 769 329 855 164 36 628 43 273 738 256 450 190 340 662 30 499 382 348 318 55 486 954 212 916 868 12 945 454 414 566 942 648 545 902 554 709 323 611 35 342 640 240 804 167 199 849 89 712 422 285 871 412 229 282 78 711 760 843 465 42 647 503 267 410 358 272 303 65 797 454 924 435 301 901 279 571 561 709 146 814 196 755 913 879 409 776 42 623 142 154 903 617 310 423 45 607 662 657 127 327 847 179 654 818 44 111 725 322 740 919 331 736 605 392 311 543 371 763 365 111 272 123 281 473 944 723 664 921 897 96 2 469 77 110 557 919 438 359 402 482 172 938 743 770 596 467 417 755 952 845 681 113 579 86 790 802 178 735 595 460 53 918 12 346 792 891 145 668 470 557 817 561 209 772 842 325 972 910 260 120 861 516 809 353 625 195 312 809 155 104 305 386 128 172 292 300 79 927 723 611 410 82 250 478 559 281 971 363 118 553 627 270 957 357 168 600 397 275 754 973 405 314 16 252 220 218 939 850 269 495 300 894 113 110 619 775 182 662 646 272 110 204 183 891 516 602 304 96 697 847 624 373 988 498 325 998 961 432 862 801 807 54 233 569 317 321 735 883 320 358 442 70 794 952 33 389 628 714 381 590 234 623 546 750 246 780 524 682 925 96 840 210 802 386 848 422 316 901 314 40 337 791 290 471 117 413 482 796 820 9 47 922 938 211 933 129 372 53 54 499 953 945 678 410 521 574 683 455 745 98 472 485 392 877 105 46 904 308 538 436 445 147 693 456 943 508 900 946 772 377 730 395 460 116 179 183 563 544 238 198 359 967 427 40 990 197 230 965 639 637 784 878 869 804 825 50 571 930 396 225 315 725 814 772 395 473 999 648 951 292 542 351 22 167 430 376 130 2 682 192 194 242 905 791 0 130 352 866 689 15 746 507 718 862 902 2 156 778 217 52 255 974 288 203 753 872 100 939 284 2 429 23 890 881 139 694 435 304 439 596 327 602 736 25 660 535 909 406 481 550 907 450 540 708 891 182 960 292 3 80 828 345 987 159 656 68 120 473 935 587 347 624 779 28 239 455 159 301 459 331 31 447 487 351 256 544 826 610 484 436 525 414 75 492 180 584 979 876 834 167 114 40 607 203 992 221 425 469 717 941 60 428 66 716 258 258 874 937 299 600 58 591 839 474 471 351 190 815 593 960 866 199 985 139 479 542 970 558 773 465 244 355 523 763 937 710 132 569 932 865 652 733 380 558 914 427 143 782 424 613 514 34 181 718 893 281 594 972 154 312 977 218 958 260 564 171 993 157 631 740 195 359 404 633 892 235 601 640 408 710 98 765 816 722 161 788 530 349 908 832 111 538 235 797 186 580 551 365 969 219 623 561 916 982 14 601 496 556 361 816 691 83 406 177 360 688 823 175 441 870 349 300 379 134 222 290 72 664 581 846 275 95 201 990 762 803 477 805 90 747 872 336 166 747 17 972 353 780 614 469 369 854 894 10 813 956 49 223 770 877 947 190 274 907 573 873 287 98 432 905 549 816 921 320 412 385 768 80 537 512 651 30 223 340 498 69 801 445 148 971 729 110 959 9 164 453 366 90 295 273 911 200 512 196 946 701 157 442 475 793 849 316 526 406 268 138 116 24 390 640 88 948 420 352 241 425 672 328 152 126 851 818 257 571 28 983 576 127 225 427 218 983 912 888 39 422 676 270 895 164 922 279 926 616 411 200 841 385 426 164 343 412 24 100 106 166 775 810 208 619 793 1000 877 295 665 901 464 11 454 4 734 949 755 850 527 174 428 755 213 227 370 440 758 211 247 665 608 58 65 628 119 105 10 573 635 369 731 148 74 507 389 217 23 165 950 937 715 725 286 388 710 113 509 687 141 338 378 696 535 554 712 120 252 511 699 759 621 858 483 460 94 127 95 936 398 263 818 165 677 75 34 320 490 534 503 151 192 645 494 820 642 689 679 509 529 954 421 387 115 835 940 942 373 867 670 16 881 884 265 991 918 270 714 348 102 878 761 882 649 590 629 26 473 250 586 67 708 715 973 76 391 303 338 555 637 518 752 452 185 920 221 662 9 294 930 764 833 513 528 192 996 208 757 487 766 902 480 676 169 991 854 976 492 448 70 20 50 648 810 288 455 917 147 196 226 584 326 46 205 107 280 617 984 460 216 86 884 344 107 632 616 421 808 180 518 297 873 704 604 246 539 745 175 69 719 17 644 963 763 356 638 605 751 990 354 48 870 885 948 867 598 974 368 555 184 58 93 132 491 361 188 31 962 36 321 204 150 782 741 445 386 28 434 884 591 673 853 649 531 639 522 730 750 368 570 71 928 121 13 533 811 551 923 33 176 925 645 274 80 786 609 902 308 946 362 641 38 696 534 56 556 706 829 262 214 703 495 401 468 956 55 492 986 666 795 443 584 969 776 788 15 119 499 603 104 708 994 398 193 972 603 529 64 778 266 858 203 826 720 727 335 56 501 758 819 122 587 244 655 300 56 612 63 740 666 163 613 252 135 846 920 847 174 245 61 251 207 777 309 667 669 311 787 674 568 179 210 17 860 969 929 915 832 939 949 52 351 621 789 168 917 804 67 689 778 840 657 626 177 565 886 385 51 960 5 30 620 1000 48 951 648 258 121 897 663 981 934 661 659 335 91 461 97 490 780 721 262 42 707 787 532 889 749 613 612 793 888 144 658 166 418 492 367 749 243 789 733 635 997 440 407 215 297 14 674 219 162 281 774 697 650 220 341 895 334 752 963 831 830 789 975 408 805 625 599 624 270 577 73 754
652 775 679 429 583 904 637 912 110 41 548 700 825 239 307 538 561 298 763 889 617 10 943 984 799 831 643 514 980 827 824 842 84 9 667 269 369 800 969 70 641 98 835 737 362 643 293 860 563 884 588 622 884 939 314 393 418 853 264 386 137 895 851 710 275 543 381 824 911 467 465 181 776 347 964 455 550 339 52 728 681 126 341 788 781 420 231 982 457 924 436 45 244 962 354 962 329 873 29 692 459 636 937 41 470 447 392 980 81 468 207 496 579 377 692 250 17 586 552 112 73 605 455 243 395 448 989 183 423 200 411 94 522 537 591 548 403 156 41 262 955 50 367 671 121 581 22 591 535 114 252 954 135 905 450 722 461 166 477 80 850 909 726 950 526 237 23 673 319 820 250 365 445 970 10 983 9 226 92 616 815 328 277 176 493 479 133 592 331 968 355 784 123 944 324 698 227 917 309 826 498 423 775 286 788 737 488 442 271 586 675 117 155 280 216 923 359 345 869 628 214 586 274 328 595 153 513 689 839 39 328 849 91 406 482 713 288 890 382 340 612 653 374 555 468 616 736 293 840 431 398 509 615 306 913 932 713 225 419 745 611 5 892 266 982 432 720 555 194 675 169 663 254 490 447 930 87 186 320 746 570 576 496 936 664 299 224 390 75 448 747 136 14 525 867 886 806 935 481 523 780 320 175 781 153 348 37 623 519 981 642 492 182 135 770 389 76 706 126 729 197 336 890 381 626 556 152 304 406 708 540 720 948 717 658 265 310 793 55 458 120 693 662 53 704 603 213 898 711 852 761 782 569 832 150 239 243 557 313 27 85 933 487 568 725 487 489 413 973 140 554 16 924 477 945 104 499 613 970 589 979 837 803 273 606 697 575 604 211 902 198 457 301 645 811 338 687 58 34 931 444 499 20 865 118 835 716 672 291 189 660 117 748 778 940 28 941 883 828 186 204 154 54 668 581 948 11 196 768 963 573 935 523 136 810 787 485 971 317 206 655 532 798 241 139 886 758 865 683 655 792 176 797 942 536 192 809 449 188 605 846 287 541 50 527 748 460 371 157 993 413 134 471 242 384 22 102 952 544 796 220 854 950 61 483 800 114 454 887 423 217 779 289 825 904 816 474 414 15 602 245 178 705 113 58 832 639 492 518 882 856 173 426 767 967 191 131 626 134 545 829 620 707 316 97 407 463 619 613 479 793 845 230 779 185 315 239 671 912 377 534 811 404 745 43 540 998 589 650 91 717 452 400 370 794 704 6 125 491 756 871 1000 342 635 386 736 497 574 39 566 478 91 504 373 718 578 199 294 125 684 749 221 219 361 520 928 440 764 452 31 790 544 225 841 304 266 566 454 972 756 733 831 256 345 727 118 509 169 805 283 115 196 827 551 542 627 665 569 875 328 387 482 187 856 132 459 98 104 46 896 949 480 105 873 442 985 180 386 96 962 117 285 578 132 145 131 480 628 804 875 571 729 90 954 882 494 699 54 532 573 666 876 618 932 907 966 476 483 7 998 594 214 215 765 732 576 981 200 296 430 389 216 868 470 661 524 297 550 539 11 883 543 130 894 756 107 861 413 610 564 299 286 669 665 538 75 654 761 644 616 356 141 368 280 688 350 223 493 533 665 148 834 255 93 8 114 860 967 946 312 248 634 900 110 646 790 596 239 855 324 647 938 107 818 836 916 752 55 209 800 888 547 754 196 677 419 281 366 402 692 915 527 816 669 953 20 350 605 670 226 108 336 164 352 920 504 18 780 874 688 858 555 438 165 56 977 294 227 385 109 818 482 774 602 864 220 432 739 909 235 138 957 458 724 503 569 226 921 696 952 719 463 744 594 144 346 305 537 529 537 325 548 28 830 422 129 741 203 410 321 65 665 795 312 391 518 889 135 853 625 158 330 689 923 316 825 24 246 259 278 777 548 819 527 358 697 446 807 619 610 826 729 546 362 645 211 234 332 184 513 430 74 668 369 505 321 769 509 101 409 242 751 124 739 82 467 800 805 67 354 891 904 112 368 323 257 140 967 363 990 292 481 996 733 648 910 686 538 896 331 928 391 379 654 830 989 866 733 621 150 565 947 659 715 212 35 193 927 484 44 337 449 366 990 352 726 952 569 933 842 206 606 808 91 978 434 191 927 78 217 36 502 318 35 343 553 201 94 31 208 739 68 516 700 742 130 734 128 897 588 68 90 415 180 490 494 425 205 173 592 222 652 782 847 580 250 441 721 5 773 160 694 623 517 549 813 409 300 927 612 4 22 991 878 870 656 27 99 94 166 433 7 923 793 19 597 577 58 857 522 119 670 628 355 903 890 598 148 551 630 428 493 104 728 976 70 559 272 841 294 3 54 710 851 708 686 181 960 925 489 905 329 33 68 57 467 944 346 35 542 388 519 524 613 280 355 265 409 21 8 475 199 473 687 582 289 172 327 764 868 502 729 257 630 464 45 116 519 935 334 760 210 401 234 921 608 74 855 750 948 247 884 731 258 272 783 879 473 469 537 361 252 603 259 326 791 80 676 48 658 113 39 988 695 514 347 383 527 568 37 702 526 600 105 189 841 820 488 556 48 656 759 751 145 437 423 308 170 929 478 986 294 229 429 762 363 163 520 179 269 572 476 930 5 934 524 817 79 651 114 380 918 557 368 501 119 283 380 999 158 838 888 755 102 634 112 512 324 345 76 821 717 287 799 338 833 50 728 456 863 737 126 63 817 166 254 553 592 802 597 942 65 414 550 698 357 95 416 237 609 378 741 376 537 178 804 375 952 353 67 171 554 467 828 156 70 236 686 71 238 773 945 494 323 241 804 143 485 177 856 706 321 728 246 525 124 435 53 396 992 261 185 709 123 202 597 881 678 555 350 348 700 364 921 743 552 629 336 77 400 232 902 597 346 831 77 508 80 365 26 787 735 349 462 176 373 574 1 977 734 589 113 208 404 682 541 479 393 558 758 128 65 994 372 585 467 965 534 614 279 785 939 427 45 100 631 295 490 495 600 678 284 938 748 786 33 431 406 778 459 16 1 439 875 269 690 531 225 453 373 902 325 963 290 327 183 210 952 680 765 691 284 842 800 745 507 159 54 69 364 545 29 919 399 735 16 266 912 162 908 279 918 765 395 203 534 547 820 407 118 424 656 602 589 564 472 416 644 730 84 511 416 44 246 852 557 49 426 286 679 451 418 285 191 757 988 576 888 960 331 397 742 901 934 190 459 321 114 834 802 910 735 715 267 985 947 233 422 111 468 506 191 13 618 599 195 987 331 443 577 586 763 330 699 32 241 543 870 968 173 340 50 916 768 961 988 537 348 814 95 205 905 771 458 351 473 1 480 738 594 238 928 954 393 914 307 966 700 729 968 939 79 26 673 983 963 993 340 674 846 908 756 767 466 336 15 633 448 624 602 997 227 625 304 700 428 630 498 371 897 873 256 822 55 170 850 89 498 517 893 262 465 165 19 663 355 360 247 609 459 936 133 796 666 848 895 721 410 47 260 863 346 168 896 607 891 959 972 753 31 142 621 51 747 951 520 70 927 240 402 894 697 507 597 995 368 136 615 200 115 282 374 801 179 300 247 357 810 306 545 195 781 926 255 766 83 99 30 42 526 196 537 898 34 72 280 877 728 862 472 290 149 957 564 38 854 267 110 146 346 394 870 2 846 303 906 61 102 258 155 791 149 122 437 807 636 789 410 284 709 958 531 486 462 631 779 971 181 434 110 40 226 684 545 64 693 779 798 712 764 899 828 221 421 339 142 854 68 346 598 560 865 693 496 235 668 322 432 878 211 724 200 833 329 685 429 567 965 844 517 127 131 62 140 593 744 344 732 30 50 268 275 370 287 515 799 676 167 880 446 812 985 390 315 690 260 906 47 604 103 12 407 312 625 886 384 584 475 417 232 492 108 147 996 832 736 333 505 673 244 377 499 823 292 472 632 992 818 167 748 671 119 703 540 845 301 859 645 335 118 253 738 83 712 500 901 918 401 88 975 106 90 420 451 653 773 847 40 608 538 462 640 694 542 701 133 228 805 408 583 45 381 722 844 714 694 638 900 109 562 260 793 657 216 372 866 990 470 616 355 759 691 922 247 672 640 412 818 0 312 393 650 332 306 917 549 405 563 151 981 302 103 528 64 695 484 311 333 837 395 893 746 636 402 161 174 562 591 79 884 635 893 66 428 931 55 962 502 183 414 334 452 601 914 278 107 263 477 192 769 590 198 53 269 298 631 149 954 454 509 605 492 746 410 783 256 530 16 315 431 956 46 59 814 103 334 592 93 947 425 632 537 932 769 466 989 984 895 740 743 60 501 273 377 975 757 849 915 93 661 129 937 723 320 218 774 429 13 872 668 276 295 974 819 697 22 25 81 772 778 86 905 270 817 246 116 622 957 448 371 186 435 154 37 895 349 627 683 251 657 510 266 141 549 449 442 249 625 813 900 399 941 521 973 876 444 373 231 421 384 784 122 649 908 347 410 640 217 865 856 587 589 620 671 174 834 885 172 843 523
242 205 556 656 489 680 271 801 747 784 336 878 531 670 139 945 212 90 298 612 610 50 918 645 715 627 509 691 186 237 22 24 490 660 700 656 455 894 254 649 647 754 263 779 204 530 114 565 11 477 406 475 652 861 653 609 443 160 955 489 554 857 707 217 798 923 987 669 748 107 109 528 38 900 964 120 702 397 110 668 32 4 247 335 84 549 654 453 944 949 690 960 13 213 364 338 414 761 677 957 633 4 486 343 72 982 307 754 655 74 359 799 816 414 840 260 990 808 516 555 483 35 268 440 546 958 981 308 961 488 120 638 962 46 539 82 132 418 258 744 468 141 885 673 326 141 788 106 665 642 569 749 552 75 432 528 608 71 642 235 52 615 45 6 44 917 599 867 991 872 244 592 42 620 314 533 266 329 774 39 316 575 239 463 213 893 130 557 792 326 469 296 897 416 902 493 150 101 168 364 817 448 41 754 734 634 207 381 639 122 559 770 942 828 280 594 589 841 59 854 851 126 856 950 243 10 34 497 873 203 92 256 320 115 741 554 882 892 803 867 809 393 317 504 680 557 19 633 766 481 347 274 938 909 941 969 287 486 499 424 751 764 508 369 9 905 567 833 459 47 867 562 464 847 285 729 153 918 15 855 87 100 136 279 759 639 666 337 35 445 40 233 706 868 711 571 172 979 180 196 525 431 25 828 537 299 551 20 658 117 683 790 606 43 948 475 193 480 48 66 722 351 894 234 344 319 300 622 524 585 196 10 682 497 162 533 775 431 641 637 708 358 698 393 454 319 447 342 202 102 159 719 185 837 717 842 79 378 616 990 248 885 14 641 596 616 429 582 598 651 725 293 761 941 171 753 884 39 626 238 952 939 963 681 625 663 250 279 225 642 512 30 584 885 632 985 983 747 12 418 96 808 94 697 581 527 518 963 264 990 709 768 995 534 356 763 579 694 643 328 629 211 648 248 965 371 472 206 564 452 491 323 200 709 743 353 966 576 245 23 61 994 283 445 791 945 83 864 151 122 198 731 595 817 824 62 704 696 295 273 534 473 829 788 442 588 893 689 341 165 216 593 839 613 253 401 480 739 890 219 335 196 668 327 811 658 363 530 157 620 428 791 179 119 416 224 26 589 311 970 968 66 906 523 842 367 488 748 819 831 441 789 967 380 203 587 66 481 899 825 919 894 421 423 95 137 395 601 60 536 909 90 24 892 931 848 548 729 613 173 366 978 142 313 807 914 771 36 989 203 31 370 600 769 628 103 697 804 487 361 501 54 313 686 673 999 760 962 713 315 507 809 420 264 521 2 929 752 933 369 214 796 822 635 557 4 514 46 56 597 451 916 46 304 503 94 448 608 993 339 465 341 738 191 544 247 423 258 188 438 555 489 777 809 372 116 549 32 763 523 768 839 996 562 453 469 279 464 104 123 217 535 154 768 456 230 671 417 357 532 362 435 662 395 889 47 144 616 957 805 502 220 27 393 169 224 530 831 855 427 776 765 705 887 820 333 960 212 240 917 804 290 100 466 532 628 53 778 228 867 332 955 131 39 195 5 377 367 485 342 302 412 930 82 231 710 619 348 256 479 511 478 679 311 81 121 161 788 299 567 177 14 201 765 463 107 404 882 563 491 986 714 433 476 437 742 859 927 275 758 126 767 735 744 199 589 226 683 403 8 876 105 293 755 496 73 235 654 887 362 495 260 289 565 958 783 329 832 238 412 206 2 959 986 755 257 444 167 947 638 568 592 232 446 291 478 175 768 494 783 315 811 462 855 910 773 478 213 972 985 857 920 686 802 742 197 604 125 786 551 371 932 165 537 566 170 806 745 535 923 925 261 513 137 752 829 520 229 815 683 767 361 515 764 908 71 17 89 978 257 844 656 301 525 330 451 720 545 187 846 949 315 310 861 561 977 270 177 892 644 358 850 724 945 397 4 607 351 650 170 90 480 911 884 714 987 93 971 63 929 694 72 76 535 312 591 67 439 85 30 8 803 541 70 436 849 612 347 176 837 675 464 350 472 814 110 571 284 445 569 696 973 236 225 982 73 802 793 346 207 473 5 121 627 119 575 192 379 102 898 688 281 542 809 863 180 877 760 39 858 255 139 234 26 649 93 562 96 727 154 224 431 394 490 785 291 220 803 676 724 630 12 327 98 718 588 425 250 945 413 848 669 452 943 122 692 190 404 790 142 2 31 974 74 808 439 975 853 736 136 64 505 246 148 580 162 825 720 152 254 158 31 888 942 29 403 387 409 874 642 634 26 778 303 827 630 592 511 670 681 611 278 74 326 953 267 645 570 440 249 10 300 772 104 733 845 69 631 308 660 572 810 586 726 127 218 321 342 526 11 519 655 762 282 47 280 184 926 904 480 111 912 794 337 779 260 582 282 348 673 98 34 976 286 325 946 233 429 896 663 80 807 51 985 540 179 784 187 801 701 277 15 388 523 838 746 133 805 883 103 148 247 631 679 994 368 614 814 506 183 393 734 99 165 409 365 770 568 493 364 128 180 492 71 692 576 781 402 412 525 740 908 678 648 644 849 391 131 461 395 70 198 602 207 590 952 322 494 864 398 105 143 731 141 115 159 901 261 799 575 875 374 477 921 787 778 274 195 281 625 969 377 574 425 118 847 681 345 103 555 926 613 924 609 543 323 710 17 470 802 898 381 664 860 879 62 615 204 147 978 500 701 932 337 971 991 870 217 146 908 174 277 400 540 166 766 319 560 783 317 609 452 309 543 0 744 895 45 141 628 343 858 134 353 380 115 484 238 422 972 749 795 729 709 333 432 117 595 426 222 913 828 439 154 769 156 282 998 438 141 182 721 527 537 28 40 659 529 337 916 183 914 923 560 973 74 594 15 288 52 510 489 475 222 479 516 16 232 419 320 219 808 753 698 836 458 424 661 685 721 800 23 849 769 328 262 970 94 273 498 823 630 943 898 831 659 833 550 927 326 730 287 191 469 124 604 208 890 550 153 812 669 267 304 684 246 618 632 6 249 914 357 156 542 672 700 378 156 916 752 577 387 593 512 458 638 758 382 830 253 450 816 832 854 695 123 107 555 58 64 140 955 997 192 661 559 591 298 241 522 373 216 345 101 728 196 637 610 533 575 826 353 398 972 835 659 209 31 249 751 449 64 764 437 33 601 935 566 57 694 903 341 30 853 805 774 573 901 353 274 474 558 221 153 91 47 868 62 723 500 205 678 376 699 847 664 286 207 297 680 318 891 624 190 370 428 396 93 522 279 55 335 980 744 984 522 635 843 646 47 385 783 4 964 272 316 576 548 845 887 365 1 756 450 97 517 113 270 189 69 86 363 813 594 227 484 744 705 173 53 405 230 601 511 782 621 230 773 261 137 719 577 545 958 852 96 850 490 367 216 481 299 342 452 407 482 415 922 434 753 780 309 77 283 636 26 482 559 553 536 303 104 284 595 999 796 155 341 951 590 936 816 746 259 265 694 674 248 956 990 18 873 89 382 237 672 587 479 922 381 215 40 160 857 985 76 667 918 689 13 523 482 20 838 262 739 338 25 977 645 920 361 106 27 389 803 750 5 828 989 603 692 703 599 862 757 381 826 252 873 296 842 145 430 73 839 745 333 108 329 622 337 430 335 946 980 229 631 915 706 880 649 7 441 210 889 1 517 954 59 939 474 178 455 505 194 251 50 222 632 324 961 23 228 891 969 290 202 21 243 837 992 732 107 712 977 940 71 135 569 355 638 691 405 466 518 528 312 992 559 392 823 861 970 517 824 269 3 383 904 401 99 588 696 497 297 617 206 82 188 211 729 323 970 928 231 435 217 998 831 937 34 218 246 170 88 278 333 446 14 368 659 88 129 529 41 71 545 605 511 360 90 796 30 382 117 921 405 163 916 390 272 886 459 431 99 125 60 797 115 871 415 657 152 878 270 259 908 754 867 5 272 669 845 334 129 411 413 701 938 575 360 597 428 471 344 558 450 818 481 881 882 570 772 379 331 869 639 418 866 123 411 900 796 138 902 853 42 651 658 331 275 843 512 457 763 467 303 860 656 476 762 260 132 427 381 846 120 699 917 623 628 765 378 721 842 460 216 917 609 101 121 583 701 560 967 821 557 737 696 585 288 197 906 351 760 116 72 663 524 716 900 410 569 304 396 979 940 352 349 37 334 62 729 36 261 374 975 638 212 276 745 354 304 656 738 757 264 841 611 164 476 565 396 578 723 68 634 538 240 257 576 872 164 693 192 547 254 294 434 621 607 408 720 112 91 375 669 399 667 361 853 988 139 627 233 50 186 905 298 386 858 137 140 129 201 866 742 536 333 739 292 194 479 912 667 306 599 687 470 65 403 181 532 934 664 78 438 417 286 43 929 339 495 504 147 149 239 498 880 640 87 660 422 854 165 834 482 620 192 349 647 950 95 3 607 305 157 726 532 49 687 54 310 340 715 773 727 143 262 223 453 907 33 865 587 413 977 858 826 369 538 384 803 167 552 402 348 292 647 810 487 795 263 793 137 789 962 75 180
949 798 558 700 417 934 586 278 357 739 383 450 712 946 19 612 992 727 923 962 365 740 599 321 351 590 777 671 954 818 868 714 399 704 405 643 101 691 260 433 770 37 633 649 291 589 706 861 858 773 502 711 779 311 752 420 634 276 313 902 912 910 784 246 512 301 708 624 133 118 538 943 580 118 715 709 214 822 717 136 237 849 360 850 388 502 647 634 728 842 460 663 3 884 881 121 525 44 629 98 818 665 699 89 855 831 400 317 820 419 77 992 496 916 543 737 37 859 852 160 711 905 620 622 223 15 609 887 452 351 454 528 649 250 456 324 731 416 141 71 616 151 428 95 924 583 240 227 746 733 147 838 913 672 467 210 902 868 993 344 718 118 688 176 32 358 63 424 977 595 162 130 392 184 262 688 974 474 654 639 931 575 242 791 50 384 174 515 967 648 810 217 407 489 194 385 222 800 869 745 534 175 219 148 144 778 989 341 483 789 420 914 859 855 922 422 185 826 907 6 368 871 517 43 344 538 602 1000 740 733 385 577 615 814 557 803 854 753 393 585 911 626 375 939 272 472 943 750 470 15 146 793 379 430 236 489 129 175 425 877 482 299 873 755 498 790 867 799 501 594 904 550 195 793 930 450 694 366 963 816 504 310 676 109 94 144 865 950 678 899 403 902 710 436 833 361 822 186 803 925 85 138 856 975 318 810 322 955 583 352 877 920 404 217 287 622 159 628 901 667 598 805 252 226 655 182 326 229 997 290 539 765 43 452 733 310 936 61 680 366 211 128 131 104 842 976 332 139 961 44 709 196 398 470 761 911 588 342 585 235 544 486 945 172 386 974 981 917 323 612 998 378 396 708 86 458 355 114 243 524 899 878 314 843 289 863 346 507 499 919 815 836 608 742 938 209 422 372 410 496 53 127 106 68 571 440 886 641 559 90 345 830 166 807 455 507 80 855 358 293 263 423 762 779 378 323 210 627 233 42 370 105 299 525 926 308 754 496 890 279 737 711 294 471 4 586 156 837 317 864 905 52 773 897 976 219 149 118 489 97 70 589 71 538 257 457 960 184 531 209 135 175 687 282 434 40 241 548 419 21 493 842 427 630 520 987 8 94 898 807 681 31 84 945 284 213 824 337 172 685 848 688 825 459 652 243 529 237 669 401 250 821 89 493 476 881 919 288 909 654 65 438 124 942 756 619 288 22 199 751 110 932 56 345 265 31 742 755 674 669 941 271 722 519 88 354 763 700 484 581 624 583 325 277 184 76 569 480 719 231 658 900 128 930 788 240 341 3 664 66 772 960 840 90 416 887 22 658 423 566 33 744 999 298 817 851 373 879 155 683 741 138 95 415 118 149 290 811 359 276 686 769 650 570 354 749 231 93 445 405 797 253 14 627 163 890 613 353 127 221 505 514 113 809 838 297 429 37 478 5 914 931 603 537 804 740 321 766 72 582 893 963 697 944 225 421 910 978 125 920 193 558 200 145 395 696 171 283 169 440 805 795 187 474 542 153 623 339 672 522 611 755 51 501 348 236 732 712 739 292 145 48 578 967 870 444 781 592 38 53 884 12 552 705 44 677 720 667 380 95 696 172 54 96 515 987 876 89 157 298 276 339 871 89 390 424 612 960 269 269 690 880 765 928 682 948 443 254 726 430 179 532 316 953 747 197 315 239 889 501 537 264 459 705 864 557 244 294 968 385 882 864 839 484 785 626 119 41 102 575 896 716 100 730 418 318 982 759 362 224 522 791 238 421 705 120 338 243 207 656 440 732 381 277 925 746 755 193 940 628 700 979 64 924 394 112 590 222 186 247 15 870 411 677 303 295 438 852 74 876 356 261 412 14 203 693 642 458 474 699 331 26 880 421 261 432 60 188 41 520 983 384 550 748 457 101 574 433 226 662 955 553 518 539 605 539 239 596 26 69 759 695 702 910 632 958 637 128 582 788 736 263 206 957 526 648 540 326 334 649 579 937 114 561 45 313 198 958 213 819 656 58 227 819 793 150 548 938 875 948 644 503 790 863 178 848 648 323 587 327 164 274 304 728 506 127 847 261 948 6 786 990 984 204 492 550 734 422 630 738 409 156 640 468 915 741 59 203 836 623 335 406 641 546 727 644 581 89 638 558 928 246 683 854 662 66 521 934 636 154 479 146 254 787 104 88 18 934 0 929 69 595 311 641 813 748 283 386 464 833 814 730 366 403 738 135 212 148 796 683 333 672 921 772 766 359 406 603 745 822 448 268 353 616 34 768 108 278 275 770 780 231 594 751 138 730 251 170 946 876 256 457 753 963 190 346 513 697 809 931 258 698 328 216 944 174 723 648 66 324 447 953 860 332 120 117 361 854 181 874 486 841 659 216 13 120 845 407 426 10 551 710 685 494 99 478 622 951 480 904 689 681 183 591 751 623 235 385 507 85 5 506 947 349 631 983 768 755 769 469 643 18 466 603 6 47 24 209 980 354 932 510 545 916 532 360 862 227 679 530 444 634 668 181 42 831 555 579 441 282 189 175 888 275 735 480 812 208 10 867 301 231 161 146 339 927 661 678 27 590 994 112 973 139 137 508 651 336 701 539 202 96 695 696 572 523 577 701 750 376 575 80 794 769 567 281 576 17 684 939 96 482 68 951 430 468 116 882 218 361 432 863 530 226 180 833 9 492 626 255 192 145 209 609 123 70 31 162 920 740 843 579 92 919 435 47 267 665 111 274 336 603 281 507 450 124 278 845 47 719 352 500 312 249 40 505 28 743 167 252 494 583 724 743 248 661 748 702 972 848 182 95 126 229 436 656 151 156 617 512 885 28 259 492 934 789 832 530 347 614 55 333 698 581 971 354 792 246 397 115 91 555 282 418 306 200 12 938 205 525 614 627 692 106 894 469 52 87 372 927 562 770 524 99 175 730 247 463 442 913 277 540 82 944 475 590 791 5 568 242 906 796 188 865 160 908 413 14 152 422 953 867 916 844 105 293 778 788 103 680 573 743 424 383 228 460 253 446 979 164 730 213 472 22 176 252 823 489 23 460 835 238 547 64 97 132 866 642 988 542 935 464 451 353 319 220 431 659 130 644 384 678 324 401 958 286 591 726 286 266 302 183 830 347 564 520 536 219 811 416 2 974 556 105 453 303 465 328 285 409 497 987 230 851 584 374 30 466 122 428 533 111 850 869 148 721 98 22 665 610 819 974 298 336 510 485 990 674 246 443 800 147 957 933 589 67 142 746 216 158 168 14 21 217 663 452 846 846 93 61 511 897 714 881 767 503 951 872 789 25 874 498 458 405 268 821 153 536 716 691 802 415 204 903 81 384 610 955 729 765 376 775 488 680 929 329 29 570 279 867 208 262 201 405 115 948 310 317 561 10 232 304 140 656 995 251 415 245 389 960 959 859 117 318 62 480 234 204 918 516 625 897 516 369 962 289 16 133 787 992 927 880 816 895 721 632 798 794 7 793 834 539 503 365 666 301 132 146 220 569 78 89 807 317 408 843 653 5 849 131 439 448 795 797 39 878 857 489 657 977 675 491 293 848 986 15 783 823 58 525 215 5 713 559 826 665 744 852 596 696 224 460 970 712 280 80 939 293 671 376 485 705 136 444 519 560 660 766 996 509 903 563 462 792 897 306 704 159 165 220 471 440 956 796 36 842 17 905 635 714 844 331 975 268 597 910 297 104 249 998 965 483 308 44 509 121 593 245 760 275 495 645 75 308 969 583 11 417 565 641 895 323 743 341 987 798 134 335 806 663 433 539 273 755 618 40 831 524 197 487 305 406 570 414 49 858 87 538 46 663 446 682 83 343 401 651 364 473 500 562 799 940 330 515 20 528 749 817 942 770 703 387 377 355 221 424 481 328 908 729 143 670 758 610 774 213 309 58 821 496 776 430 342 532 173 177 320 971 527 997 340 385 541 621 861 13 879 619 619 510 491 625 229 970 112 43 391 218 892 749 566 780 217 123 554 759 528 138 878 264 349 943 801 662 851 579 887 886 48 993 667 953 900 503 382 925 691 950 463 29 296 787 604 176 827 339 437 122 461 875 595 505 775 838 343 961 274 217 67 681 639 81 933 97 560 486 549 329 327 818 170 397 978 950 937 56 964 6 757 541 477 25 109 409 563 147 863 504 73 379 853 479 645 581 952 259 693 380 79 368 191 376 883 713 707 467 828 620 369 468 150 478 600 590 469 161 837 583 607 593 487 381 985 357 829 900 350 366 266 557 121 878 514 521 670 262 872 880 917 633 841 574 601 820 414 577 725 285 271 545 139 340 255 445 991 923 490 263 295 553 337 661 76 149 473 461 468 675 371 24 177 528 782 220 35 852 57 526 592 951 292 171 966 6 61 543 546 45 677 6 628 963 402 793 329 583 363 485 1 816 264 89 808 307 90 151 621 422 771 104 158 353 891 181 25 166 196 887 535 885 300 875 367 889 154 998 673 278 523 425 107 89 374 213 387 407 606 560 421 760 950 654 449 103 627 911 307 611 245 633 508 446 646 173 764 178 270 135 553 70
146 881 382 998 148 395 625 523 855 238 290 864 514 418 794 385 774 658 746 906 967 555 145 826 888 589 536 740 60 602 854 336 115 199 191 630 895 526 554 669 49 282 547 877 619 314 167 724 69 415 143 364 286 489 911 659 680 20 173 487 312 746 315 704 891 283 340 959 708 99 368 181 635 54 695 453 647 74 335 785 920 78 539 317 27 135 957 421 410 34 622 89 453 973 287 895 449 645 608 486 388 103 45 206 491 104 180 95 432 439 262 428 579 975 387 181 780 842 218 73 615 592 269 863 397 151 898 305 197 469 739 796 815 702 378 92 673 403 341 394 921 965 948 317 532 955 659 9 598 70 227 842 71 77 988 74 482 900 251 223 474 461 853 950 411 884 309 63 292 646 302 844 907 265 945 961 968 666 414 962 413 639 374 611 63 563 682 702 859 793 962 101 43 180 431 266 938 886 255 132 125 865 508 603 824 678 423 697 563 374 518 700 933 451 831 366 654 747 10 52 496 35 974 300 756 124 507 272 30 121 670 700 757 934 34 86 773 19 838 40 616 5 792 879 345 550 892 869 158 35 872 936 317 197 800 976 747 116 674 254 141 833 159 506 82 605 766 411 950 786 119 225 785 898 446 465 428 932 517 260 488 982 459 522 730 741 913 338 594 165 550 34 857 538 881 352 19 678 688 473 78 689 137 541 985 924 376 809 105 850 723 260 728 180 285 112 77 494 222 190 444 824 918 906 645 922 901 817 997 394 628 263 996 789 745 704 942 773 372 92 910 708 334 112 8 708 593 457 835 166 512 37 718 662 568 382 876 795 587 815 852 665 783 587 219 121 934 60 348 707 606 898 664 198 597 987 526 360 66 899 396 665 330 562 264 782 265 836 365 468 391 381 605 180 714 723 42 282 551 516 592 993 319 626 546 118 267 143 867 328 23 853 858 996 744 513 362 233 987 362 415 8 479 902 637 563 823 622 108 540 692 369 923 542 525 408 62 280 394 847 327 813 337 76 632 34 29 314 109 472 339 687 535 613 226 459 900 1000 437 770 995 189 977 791 128 147 769 653 847 672 702 13 894 527 392 737 971 608 306 257 313 195 707 169 864 54 572 800 661 497 761 814 662 472 161 424 367 920 573 798 604 555 114 987 379 206 569 321 810 124 247 833 0 67 316 711 816 887 14 430 589 432 722 985 199 515 67 759 983 238 147 715 884 445 95 388 631 156 984 290 136 681 638 363 281 168 953 920 758 799 886 865 812 558 720 313 566 913 612 845 371 230 889 88 937 467 36 659 235 536 655 107 65 291 899 338 390 123 896 529 576 528 788 427 972 867 61 204 701 863 829 6 140 40 515 358 617 681 928 530 562 299 455 124 504 600 471 833 296 540 755 921 510 416 48 966 366 798 208 545 704 818 817 948 395 28 389 411 509 708 784 228 321 829 186 297 689 844 195 474 541 915 804 319 162 115 261 21 452 898 22 654 639 718 523 377 325 851 438 596 719 640 239 635 263 960 874 434 277 156 256 568 973 498 58 994 107 453 215 554 213 918 797 922 328 280 475 729 185 742 519 945 448 289 528 761 464 19 201 77 949 291 890 501 922 568 726 15 54 180 656 665 230 835 869 380 291 252 240 324 926 660 182 416 457 350 421 378 293 336 55 497 807 206 929 268 441 695 505 589 777 619 850 994 677 729 821 41 727 14 939 103 947 391 497 824 863 24 966 287 165 30 501 756 90 595 101 120 827 470 976 628 623 863 767 241 96 392 57 89 416 188 629 131 373 599 333 470 805 31 841 91 241 822 93 741 591 109 246 177 868 295 363 832 356 636 369 673 282 499 445 978 355 169 204 620 813 701 310 347 59 220 458 633 323 32 427 393 20 40 844 133 530 353 636 522 646 943 713 852 298 496 443 587 409 603 466 114 398 208 164 579 557 886 732 323 909 270 144 33 233 291 830 283 660 6 958 430 735 741 877 204 151 296 842 377 166 405 781 962 786 394 753 406 212 321 129 228 155 159 274 801 354 456 35 449 404 437 7 469 154 386 268 635 836 860 331 332 451 316 752 285 435 290 571 113 400 385 931 733 203 668 711 914 349 228 188 414 846 87 499 323 229 603 542 870 624 101 473 577 98 869 865 462 139 995 999 757 806 411 280 835 156 494 440 976 618 804 192 975 648 53 370 649 117 147 748 309 133 498 266 288 250 220 982 288 989 227 602 790 275 980 253 670 565 901 818 451 577 461 772 254 502 696 538 556 992 304 187 571 303 565 160 239 495 37 332 684 795 587 724 964 299 238 969 546 225 169 4 786 543 379 39 93 916 870 419 138 68 902 407 147 47 133 92 788 53 718 729 854 447 285 665 157 79 129 580 545 917 932 463 210 134 65 693 215 238 851 609 475 760 922 740 144 75 540 276 7 537 338 244 792 127 896 248 951 964 470 697 414 142 389 171 258 99 822 979 782 585 60 132 285 377 871 46 979 975 113 883 92 545 935 861 829 710 924 978 914 350 117 520 778 126 773 590 729 601 221 179 325 652 148 314 806 89 515 828 232 832 718 650 76 779 272 845 750 555 268 790 3 529 288 796 154 700 853 169 124 734 180 694 565 220 363 839 741 875 82 715 624 228 11 493 76 152 34 110 711 912 214 480 97 698 60 477 542 657 525 434 60 320 181 257 99 696 745 897 512 904 713 521 111 596 872 80 987 9 682 837 10 211 980 417 779 351 966 733 98 24 757 344 446 492 702 511 168 834 687 503 101 770 971 76 807 527 126 217 983 809 68 196 826 778 589 13 206 122 466 198 424 322 607 862 168 113 684 450 22 454 973 176 69 559 542 381 730 762 909 364 727 793 876 358 568 494 499 336 242 150 165 283 907 178 714 908 954 3 571 175 985 243 307 429 724 279 534 209 643 210 142 581 586 706 232 686 952 490 966 644 158 476 635 236 245 561 839 433 849 408 775 72 531 582 339 242 233 149 432 776 757 946 289 97 821 653 531 118 972 26 311 177 494 11 841 980 824 522 22 534 237 643 669 803 622 588 68 716 147 709 591 914 305 633 168 954 352 32 243 843 526 583 493 699 571 50 611 833 496 825 345 38 699 483 657 607 788 249 456 751 976 425 641 418 178 558 145 965 153 634 107 738 585 485 106 460 163 124 806 297 822 206 975 570 418 544 680 304 129 300 606 925 991 100 770 318 132 763 334 994 558 721 232 668 120 775 174 851 363 426 271 683 469 500 138 533 657 489 118 484 726 681 759 930 342 1 159 986 816 106 168 882 759 172 455 181 269 469 889 338 51 121 41 347 104 759 809 84 902 749 777 56 535 822 445 16 461 940 363 679 400 385 782 998 168 952 60 103 434 849 373 741 969 41 313 808 121 764 765 402 600 184 180 936 173 560 398 231 104 915 549 135 200 289 202 564 74 801 164 467 610 18 632 270 699 627 580 104 907 403 390 258 445 324 259 200 444 94 708 111 263 951 975 717 778 603 908 666 362 116 91 802 808 28 429 684 633 742 446 712 328 357 622 878 563 651 660 221 485 193 151 21 521 556 742 478 888 932 492 626 318 663 461 380 53 88 363 630 904 750 692 12 138 278 204 412 642 51 691 183 148 2 296 789 603 669 504 540 69 361 290 675 479 524 144 848 950 87 563 486 975 963 419 245 4 37 642 326 551 73 29 765 490 649 151 307 845 667 488 5 211 873 448 725 633 120 319 470 507 360 397 202 797 513 574 205 721 91 14 44 266 343 325 941 811 86 901 885 476 254 683 487 70 430 830 641 148 575 447 820 999 102 299 955 976 595 834 548 195 311 163 690 976 123 872 782 768 961 2 216 336 959 854 672 518 295 372 552 885 611 525 498 790 342 299 887 126 600 556 516 893 880 937 6 385 232 668 553 996 153 799 439 390 956 484 787 472 840 971 163 348 676 933 621 993 442 712 935 478 15 40 481 913 943 536 737 962 567 484 422 538 384 220 207 726 461 331 353 372 860 228 33 511 871 788 671 747 685 689 903 151 993 907 944 681 799 488 189 610 599 4 375 85 294 818 214 797 703 784 472 527 970 190 272 604 17 126 905 254 578 608 506 815 731 874 401 537 531 786 271 648 399 235 879 54 157 312 705 491 819 477 406 18 346 594 420 450 902 623 768 958 456 427 70 796 352 200 771 802 301 279 305 610 52 507 574 328 614 673 586 190 190 545 40 408 131 457 743 296 870 261 584 708 658 573 642 414 798 346 273 191 308 487 927 303 223 657 678 431 919 532 691 812 284 487 990 563 436 508 866 819 138 571 83 171 640 997 924 122 736 141 174 35 687 394 252 157 893 778 237 91 811 905 613 963 991 668 359 30 383 266 393 731 856 167 424 117 81 388 610 7 981 78 288 48 25 874 405 474 386 963 130 96 74 266 260 155 170 733 468 427 462 773 465 734 906 788 31 277 85 322 754 179 168 456 814 664 960 286 549 86 112 823 329 784 826 518 64 594 194 302 620 222 224 797 791 354 259 319 234 374
19 1000 932 878 418 968 2 831 501 975 975 966 450 732 102 382 87 158 876 846 375 587 549 455 727 386 971 278 912 21 675 10 231 967 407 301 314 171 28 398 693 13 176 498 522 670 326 933 913 52 506 526 695 409 711 411 914 828 364 233 601 601 403 827 698 927 212 527 208 134 619 248 127 234 797 207 487 465 73 157 249 462 735 496 546 725 383 459 725 909 14 456 861 314 313 181 256 880 603 643 49 124 329 112 701 878 857 516 941 362 114 284 464 950 699 835 928 675 141 137 305 909 707 331 250 3 80 120 863 275 869 799 320 210 561 456 793 792 635 608 190 174 852 530 835 412 399 477 860 791 560 905 552 316 124 640 613 96 518 937 955 873 542 417 151 462 525 907 286 746 599 474 477 960 606 810 775 233 287 845 738 438 425 13 183 859 71 653 594 606 820 609 936 249 422 888 435 34 796 914 491 372 524 910 749 190 21 887 780 710 111 370 571 61 612 687 336 483 544 225 897 587 117 675 762 885 891 11 41 12 768 746 516 311 902 341 11 795 233 883 147 945 224 577 983 784 148 690 482 531 667 339 395 521 855 178 862 869 252 816 100 633 297 219 44 418 77 53 481 141 514 489 706 93 310 929 420 59 554 257 446 444 713 801 868 702 307 208 995 41 458 150 751 356 129 521 664 504 950 900 26 144 681 211 644 370 600 977 154 195 405 165 255 607 273 648 541 806 421 151 248 987 576 834 960 2 1 86 202 783 374 553 686 608 158 971 845 544 748 792 662 821 568 322 339 477 343 393 226 517 398 882 609 490 298 364 534 353 783 125 871 729 489 969 17 915 198 189 72 560 823 563 618 237 728 73 440 253 192 937 517 393 240 659 803 942 757 482 611 787 409 904 131 774 25 997 993 411 45 587 563 762 656 50 193 871 968 910 575 953 4 879 30 581 406 126 380 793 847 83 424 542 680 761 620 311 882 81 604 582 356 255 878 94 120 138 468 280 781 98 668 321 545 650 479 543 505 828 687 35 46 933 136 447 309 324 484 51 558 989 572 297 437 356 92 790 483 803 836 789 625 105 396 596 149 63 411 490 961 424 153 125 682 510 977 129 126 970 929 108 279 752 529 552 720 284 760 97 849 290 778 258 537 965 523 829 27 542 209 643 237 636 61 286 981 557 187 978 139 350 683 179 311 383 543 431 846 713 944 457 648 103 926 731 782 97 864 219 766 973 581 663 262 476 729 752 191 641 925 245 515 131 987 703 220 417 792 171 5 303 215 429 445 7 315 630 798 62 269 471 272 202 366 66 113 545 763 955 478 504 622 767 999 947 397 320 327 29 355 984 826 960 848 903 946 650 206 710 938 135 743 577 521 772 750 977 565 790 919 399 772 256 526 558 455 384 817 281 496 689 110 3 930 70 566 598 673 13 145 855 585 943 839 442 827 634 285 736 688 149 776 998 275 848 769 116 670 790 884 112 135 395 697 65 219 315 629 443 621 696 677 416 904 625 628 690 910 353 615 891 663 753 143 958 434 103 453 400 562 678 86 264 530 443 60 573 354 771 360 735 899 889 887 547 867 710 922 778 716 321 93 976 8 541 36 690 24 979 879 428 890 708 264 215 10 591 807 509 319 367 513 59 856 294 789 46 270 418 551 115 741 376 773 10 346 547 160 129 825 411 764 942 430 936 721 167 201 228 290 13 457 19 532 294 369 302 159 13 401 23 472 540 577 340 877 70 109 701 134 540 528 980 624 363 873 392 373 167 866 603 476 9 263 425 918 513 957 807 335 540 830 831 774 271 597 44 685 449 740 774 197 300 485 182 854 430 755 299 379 906 816 504 181 718 107 730 157 565 133 615 22 297 205 933 361 443 761 487 813 583 312 57 408 256 253 711 463 237 91 614 334 726 924 595 538 48 282 427 951 266 168 710 896 951 52 571 177 2 169 794 756 269 473 936 211 522 767 582 900 387 64 242 809 805 428 794 246 781 216 644 303 513 33 682 569 443 222 412 641 579 467 933 947 207 492 205 519 2 50 241 385 454 218 363 933 519 710 772 412 527 559 538 340 850 731 65 894 41 870 794 841 264 652 198 649 602 182 83 324 152 911 398 400 305 6 714 268 821 791 672 239 205 822 437 178 77 610 642 23 14 508 937 123 49 344 531 238 73 790 317 57 229 678 156 276 298 386 74 536 479 531 650 98 898 754 466 967 740 414 516 234 903 843 961 382 46 347 187 53 82 462 853 614 570 413 946 328 68 162 686 353 581 806 467 596 418 692 417 474 255 88 500 441 896 32 175 174 976 661 772 58 834 598 245 833 278 293 694 640 813 964 431 436 761 973 545 593 636 881 406 465 157 982 665 292 214 81 172 12 935 602 846 278 852 317 32 655 283 184 294 306 320 384 354 104 642 55 298 608 218 939 108 812 129 811 890 962 828 671 434 976 28 0 862 765 501 402 16 935 609 83 154 689 875 556 487 288 681 580 412 423 873 410 660 901 786 34 445 942 208 658 765 548 863 937 522 717 986 739 561 696 521 814 335 323 529 103 475 79 966 828 279 504 134 461 121 646 88 454 146 301 94 527 751 915 433 906 683 376 519 949 492 801 450 840 852 70 816 207 70 40 899 940 368 245 14 254 391 824 996 132 581 885 779 200 531 986 682 829 453 771 312 35 716 101 670 592 583 65 92 166 460 470 511 261 351 931 517 963 326 573 104 832 494 438 186 724 906 172 36 645 823 650 131 121 131 818 133 984 288 511 648 456 975 173 155 330 449 495 919 367 130 908 586 988 564 858 809 449 695 138 29 175 112 284 899 223 669 452 391 393 364 909 315 788 73 893 624 607 181 555 512 991 542 657 84 705 796 958 564 439 205 886 15 116 71 112 798 84 850 952 549 616 146 230 319 358 798 883 958 480 402 921 663 586 891 47 846 844 486 539 984 258 359 898 723 85 82 630 631 872 583 13 632 892 777 927 923 260 551 745 126 800 550 888 526 195 236 579 233 167 231 570 856 389 719 144 537 666 391 51 443 415 230 498 367 300 47 865 218 217 792 636 231 432 424 368 626 679 780 694 374 352 511 985 610 815 878 199 104 703 525 726 159 213 200 185 260 370 50 349 256 831 601 490 36 691 702 146 521 770 693 654 596 54 59 719 42 186 865 56 651 647 483 75 751 90 401 9 703 810 241 337 43 277 584 954 563 378 222 507 341 466 410 106 860 392 907 934 493 221 929 730 793 429 590 257 536 67 491 89 64 734 323 460 454 448 532 122 982 795 120 394 445 564 589 672 902 475 445 500 134 243 753 291 355 784 414 943 110 236 456 637 89 494 654 499 535 42 882 979 949 642 786 155 428 210 217 802 748 443 183 431 60 837 115 265 497 377 832 372 925 953 451 859 608 574 872 130 522 510 331 582 312 633 89 920 967 626 40 433 14 163 591 916 489 451 338 274 380 235 245 747 378 341 663 785 784 171 625 639 386 746 323 535 601 115 957 486 402 442 165 48 396 125 317 161 778 634 777 715 948 39 505 978 643 3 782 363 752 37 6 391 614 567 747 95 183 948 509 907 514 659 299 853 790 956 647 990 613 821 105 994 842 469 427 787 826 69 722 723 905 203 646 889 121 578 710 251 11 63 534 945 940 903 826 15 502 68 859 587 701 280 526 417 71 196 402 758 333 808 238 295 788 753 808 388 375 838 263 318 406 669 959 447 683 259 87 497 372 992 920 244 311 179 145 267 330 371 85 105 184 296 364 588 728 665 393 488 638 742 768 94 95 794 463 247 349 357 380 520 63 97 356 660 72 617 742 923 444 118 450 137 120 229 576 322 831 631 201 18 498 804 371 338 217 29 612 974 950 189 363 242 354 283 214 271 915 170 591 714 847 350 423 152 408 509 755 996 921 7 695 702 134 325 452 43 226 359 621 895 922 684 103 503 579 194 708 241 582 584 334 595 185 676 27 777 79 419 872 266 239 351 863 59 865 969 148 759 452 332 96 225 806 82 586 799 36 299 829 348 558 653 150 128 493 752 716 333 79 834 530 590 952 627 370 547 798 959 774 708 583 165 227 164 902 471 663 416 966 874 207 989 933 744 273 674 826 316 850 16 319 365 674 96 518 342 454 700 681 643 69 998 348 108 910 289 87 78 304 690 144 321 217 204 586 966 458 605 352 62 489 712 449 718 580 972 16 31 896 444 8 302 595 583 339 591 246 294 798 214 959 404 75 819 794 651 984 905 44 99 73 550 426 589 747 76 994 553 376 704 992 638 887 632 187 232 452 970 331 150 135 227 248 426 616 66 119 851 964 140 312 387 173 557 218 20 609 180 183 381 846 732 68 779 778 308 758 533 216 917 482 965 677 733 181 281 624 74 943 362 731 142 698 722 756 623 472 345 320 304 668 842 451 786 314 38 93 736 729 805 752 331 979 850 791 493 856 540 465 188 945 390 409 502 179 228 735 997 755 156 940 980 981 119 742 737 770 880 694 459 548 709 884 512 899 427 496 875 883
868 615 729 940 808 650 70 343 920 702 343 312 492 865 97 316 268 689 543 857 944 865 216 931 200 677 841 873 487 237 476 778 605 999 57 53 972 323 351 1000 352 290 964 151 998 861 910 499 988 780 881 982 47 698 545 416 202 18 145 932 520 131 43 158 680 396 277 316 273 385 571 240 402 100 62 69 360 387 465 965 697 599 4 336 888 981 712 534 896 494 18 98 349 365 337 283 855 166 657 502 834 415 233 42 472 819 551 202 172 809 68 157 903 188 126 836 627 824 819 639 511 551 35 250 799 497 8 11 205 933 643 27 530 988 655 512 636 792 471 12 801 410 633 277 174 153 887 402 837 231 747 453 773 47 451 305 96 930 59 351 411 674 777 352 663 706 263 917 143 653 525 818 39 923 30 335 390 9 235 321 568 558 575 116 504 350 475 280 755 950 218 580 313 580 763 93 756 967 709 524 318 224 589 633 429 985 840 782 744 75 418 86 26 778 529 229 670 188 223 180 772 249 702 194 431 470 762 263 388 326 124 950 110 900 175 33 85 960 61 69 512 232 811 271 579 782 29 267 982 211 237 539 239 439 749 166 296 670 682 382 238 830 796 39 389 392 301 415 726 740 908 22 953 800 305 613 197 281 886 481 590 898 704 93 869 21 149 880 978 943 494 816 443 305 32 593 215 140 660 91 562 619 766 611 168 853 527 828 164 62 243 33 553 450 483 839 225 992 640 509 807 951 229 266 163 325 533 821 255 202 803 267 734 56 82 695 135 862 618 372 802 834 611 365 591 692 217 664 661 403 990 733 288 241 201 893 517 845 372 952 526 146 669 470 735 337 631 861 890 699 786 67 774 337 933 897 602 456 438 591 302 292 433 165 853 483 467 142 781 456 534 19 924 660 456 65 724 225 422 822 41 607 790 904 510 536 207 278 659 830 248 810 641 151 823 77 966 423 519 380 64 536 48 425 204 337 919 964 345 141 357 662 674 192 308 744 879 355 3 15 354 80 514 936 190 144 437 377 958 390 244 805 445 859 625 565 560 641 400 268 44 274 155 103 509 863 541 675 909 54 710 39 116 53 695 511 266 716 984 572 81 103 336 680 457 813 159 920 253 333 588 481 203 140 356 436 587 30 851 920 696 591 815 792 165 750 364 966 685 895 706 919 656 419 33 171 430 530 733 837 610 789 652 521 327 648 769 934 137 588 874 595 899 66 104 661 454 116 184 363 617 710 930 725 180 435 278 85 140 295 75 352 290 3 711 139 129 962 99 449 821 354 535 749 340 835 745 600 264 422 645 940 100 917 187 961 556 655 842 204 759 857 54 937 994 413 20 876 283 86 297 551 420 400 569 251 730 975 132 19 138 319 334 681 809 674 441 518 220 712 962 375 955 380 98 437 259 717 671 468 141 418 690 299 594 312 183 453 649 90 683 313 672 845 595 615 93 304 111 565 607 94 826 948 559 948 76 741 45 556 211 96 316 65 176 846 396 513 448 591 89 329 814 165 664 314 812 150 234 267 873 977 859 25 615 434 170 999 931 124 737 586 918 112 849 584 413 676 293 139 394 42 581 312 880 50 929 718 775 547 864 361 778 605 386 19 699 951 52 615 447 452 765 958 613 770 131 140 442 127 974 80 502 36 780 699 725 248 251 666 971 893 651 950 393 740 789 404 717 707 178 691 10 64 584 355 719 157 599 49 25 417 188 777 716 282 806 593 477 236 738 110 210 43 171 751 407 559 746 892 24 314 63 303 597 50 49 952 917 38 250 388 474 901 905 172 342 972 977 667 500 720 601 98 952 107 315 607 298 153 740 371 285 652 169 606 321 741 480 350 404 588 398 985 279 230 736 292 236 520 681 288 468 901 368 583 147 332 748 124 367 133 120 683 950 960 927 838 86 12 783 485 968 999 760 564 232 902 788 880 795 629 458 564 798 855 691 678 961 932 435 841 125 253 286 107 311 691 960 531 156 104 885 798 19 820 761 219 937 127 123 953 942 176 768 355 878 928 573 415 598 546 240 164 134 108 227 77 31 885 373 553 469 501 79 81 976 626 489 657 831 132 11 271 552 146 28 26 387 395 550 803 684 940 742 977 221 156 440 848 678 923 117 134 731 908 377 527 497 679 231 243 114 536 693 995 409 975 703 701 513 66 74 521 833 160 247 724 419 672 973 526 609 797 776 933 750 425 27 800 374 707 427 102 860 805 72 430 299 318 329 953 319 776 506 355 586 694 692 378 957 210 401 998 181 264 473 475 616 638 92 885 9 586 902 927 282 173 892 448 922 479 436 730 148 142 865 290 642 251 676 7 464 205 272 409 916 212 662 556 800 445 965 207 867 293 715 152 577 707 708 873 152 24 69 925 417 257 366 76 444 798 614 8 42 155 688 200 189 598 292 318 338 937 455 269 632 257 267 752 425 354 792 58 60 206 379 622 361 905 648 12 946 559 698 554 861 615 241 347 153 350 177 939 544 532 897 393 959 181 185 35 847 995 975 275 291 241 563 82 339 346 846 514 84 850 385 241 5 563 621 291 198 234 496 770 158 114 767 858 900 887 51 820 192 194 36 110 665 855 989 325 943 310 827 277 322 71 399 977 95 585 623 432 644 784 653 727 463 851 371 122 384 246 794 898 284 233 501 410 825 942 574 996 537 584 326 903 992 932 105 382 466 469 911 323 667 838 528 133 945 84 604 568 785 921 101 319 782 363 522 48 824 878 330 228 122 617 991 553 532 656 370 31 689 505 358 500 997 940 872 242 603 301 554 678 38 461 854 377 836 97 249 392 15 932 397 935 585 398 276 969 46 425 498 750 758 639 486 484 673 680 450 962 980 203 635 492 344 946 348 404 271 127 269 99 666 887 224 429 479 215 546 378 325 973 446 256 144 121 787 323 317 360 106 338 50 735 668 74 262 710 324 893 160 679 564 602 14 958 13 784 751 896 499 428 949 892 626 922 875 75 303 369 694 587 167 341 166 36 242 441 459 824 561 16 882 491 493 949 705 918 490 917 557 379 461 622 805 732 606 953 362 119 478 544 380 695 987 489 983 428 208 609 757 453 73 978 941 807 219 860 687 959 199 929 355 915 871 818 753 690 538 249 179 167 121 152 275 971 938 186 77 274 7 627 764 292 206 935 405 332 307 816 108 592 844 232 634 466 883 472 78 518 828 150 139 125 508 240 53 981 306 301 817 336 714 959 863 21 628 91 151 908 257 457 331 53 583 455 230 3 646 97 540 655 915 605 91 373 981 115 914 572 830 238 462 905 146 263 993 165 410 939 119 972 893 417 647 255 876 218 309 503 245 845 862 330 935 242 722 344 128 111 481 190 516 665 87 848 723 153 629 115 576 301 804 4 856 615 829 652 383 782 578 418 90 740 707 862 391 274 0 434 173 127 136 155 515 787 839 478 906 423 280 589 548 747 624 112 565 499 894 249 650 191 582 991 414 583 572 786 256 458 923 508 265 705 83 351 898 400 558 375 403 426 956 394 66 803 822 426 858 848 382 558 921 130 970 254 907 423 940 708 16 901 161 754 639 719 195 978 813 262 523 597 103 889 304 953 194 49 793 492 754 964 986 929 157 380 936 564 314 780 567 875 341 881 270 270 954 682 891 410 310 184 549 682 6 966 620 103 115 881 967 129 109 592 536 552 424 136 252 443 65 455 810 821 701 817 939 81 518 529 154 391 592 675 852 233 320 769 999 860 638 89 484 612 904 686 226 35 700 779 932 925 622 184 675 496 34 579 213 504 112 237 838 261 630 140 2 460 142 890 470 902 820 613 346 30 566 741 58 767 495 66 323 660 857 543 118 644 261 723 295 11 162 327 328 213 784 334 365 382 17 817 88 803 421 640 779 75 274 390 150 355 395 689 71 275 426 613 721 775 521 662 56 646 375 383 80 859 752 255 818 401 214 104 392 379 951 400 376 173 948 602 969 326 963 709 363 989 866 851 335 38 741 503 300 492 312 950 488 167 531 123 503 184 350 7 912 442 287 866 928 215 113 576 593 382 294 555 408 748 485 633 378 873 679 68 182 54 94 740 482 96 739 151 889 702 728 758 797 713 449 793 130 91 637 362 212 945 347 158 133 667 209 151 732 719 254 704 596 320 901 410 428 996 677 287 713 388 727 310 246 637 720 418 415 115 369 143 996 670 21 3 848 140 505 471 608 749 439 9 491 99 332 128 539 584 877 335 281 710 67 168 816 724 333 314 718 178 432 106 434 388 359 151 12 289 416 616 524 658 580 843 934 410 686 718 555 613 654 300 453 630 102 283 40 495 222 348 658 674 260 17 460 137 107 559 1 294 37 603 835 125 985 962 770 768 55 670 570 432 995 275 850 414 947 680 895 130 353 151 191 23 22 77 193 531 771 246 507 508 542 945 452 972 381 499 186 120 791 432 926 711 843 319 423 1000 406 256 845 708 547 790 832 73 23 520 228 114 743 833 979 558 612 826 196 814 925 954 884 467 258 643 619 226 127 15 913 185 289 188 412 477 600 989 870 45
678 457 231 987 902 909 134 727 616 895 852 65 854 588 933 748 898 314 927 535 803 237 461 545 202 627 905 74 159 97 749 277 990 49 900 989 618 391 665 945 70 695 225 131 997 110 661 374 221 3 77 420 863 494 9 843 572 295 409 178 139 567 857 738 757 552 367 742 501 554 248 750 702 380 506 20 581 595 892 36 739 721 523 672 664 960 214 874 862 120 161 723 838 411 234 288 580 256 95 198 466 459 434 250 321 158 405 137 132 81 51 543 685 842 830 569 570 766 622 977 767 950 194 980 844 514 891 273 167 855 877 250 65 959 220 22 396 390 948 138 592 700 308 842 14 48 420 854 473 542 603 529 212 481 615 116 332 792 105 743 83 64 345 561 917 243 109 637 464 444 208 564 983 680 298 552 513 876 826 917 115 26 719 694 512 843 160 352 593 18 439 653 469 402 335 122 828 114 282 170 10 176 356 887 950 794 693 467 246 661 268 237 15 345 232 458 197 100 899 336 517 715 457 550 722 550 479 619 478 433 533 831 644 364 260 88 172 327 959 422 179 564 325 948 638 486 190 335 487 404 412 730 107 770 658 236 588 165 47 202 92 501 114 87 867 495 504 830 635 930 229 619 896 66 24 169 72 486 882 368 694 124 965 684 731 385 452 329 621 823 154 958 992 451 974 771 265 298 303 288 79 9 751 213 156 967 242 578 5 894 377 743 378 909 908 381 108 694 894 904 447 524 649 670 235 270 518 776 184 717 329 676 755 599 323 798 441 36 542 958 146 2 525 831 429 430 100 796 973 517 363 140 423 836 753 896 940 812 361 470 255 650 440 728 87 746 871 585 326 825 45 796 806 822 259 18 11 704 620 302 590 355 481 94 596 994 174 283 793 568 152 329 869 272 262 60 937 966 498 792 679 383 54 721 789 952 218 91 484 796 76 187 136 996 529 251 340 788 816 388 556 943 783 443 31 505 339 302 597 584 796 806 628 22 527 924 166 490 836 773 344 443 199 561 46 389 842 235 653 572 671 699 254 742 906 559 216 28 747 635 3 411 800 701 785 47 445 877 945 11 841 514 455 708 145 86 273 482 934 121 410 921 994 814 421 650 876 287 708 178 370 932 666 900 591 15 93 89 754 464 870 302 357 163 55 609 62 433 19 79 113 849 784 334 486 836 798 838 474 981 607 411 752 413 781 489 648 848 888 823 155 429 123 577 170 13 574 770 760 41 860 2 507 852 258 321 967 530 243 728 645 533 153 377 851 430 433 364 980 530 126 872 893 907 912 623 820 129 510 630 324 227 460 846 316 741 705 763 354 361 27 603 952 992 391 883 978 246 761 444 392 279 939 884 697 839 489 612 995 314 237 560 395 167 859 848 659 606 886 582 686 237 778 4 73 481 148 666 873 50 558 684 668 106 485 45 698 537 914 319 144 58 29 583 929 363 509 525 336 123 684 169 595 510 387 369 496 987 398 31 804 913 797 841 632 308 12 290 651 383 277 994 774 428 964 644 261 61 30 401 17 853 549 188 926 929 683 108 920 648 550 186 709 34 703 351 692 354 962 853 688 798 304 899 25 67 116 607 18 380 364 673 176 822 129 938 557 511 786 812 451 898 654 131 594 811 33 155 334 493 936 461 528 511 807 134 0 72 850 609 450 55 230 368 112 227 571 289 319 316 495 843 925 909 720 916 362 906 630 594 624 599 949 587 682 999 641 895 680 886 110 730 1 795 482 957 173 804 843 235 424 512 839 47 951 450 165 164 379 135 976 263 494 652 480 64 942 292 215 452 710 361 627 779 988 656 540 26 771 805 599 231 812 649 250 349 930 909 642 956 187 760 522 24 301 406 224 877 794 934 133 655 704 834 832 573 818 516 947 814 729 160 315 479 707 118 989 16 958 591 492 165 847 370 311 225 53 422 16 273 290 683 98 479 530 331 502 199 276 997 401 563 565 519 672 979 317 188 975 926 352 35 766 295 247 646 470 382 404 25 368 533 241 905 706 792 918 680 996 771 428 66 121 7 171 189 120 860 61 891 910 386 351 995 292 626 810 864 770 36 13 104 42 602 397 567 775 461 536 91 342 936 206 393 881 494 88 109 541 49 186 729 198 770 788 251 827 648 425 896 999 31 350 629 67 616 742 131 256 516 196 255 178 800 738 890 66 989 296 897 388 500 278 5 735 561 573 396 295 472 150 821 158 621 272 332 191 951 646 756 462 585 695 501 341 954 776 858 961 888 314 275 764 437 400 709 957 949 991 386 911 731 931 492 180 496 188 814 203 129 289 80 598 392 454 240 737 336 4 871 968 867 333 150 274 844 744 615 657 97 825 686 284 138 318 380 575 479 312 919 960 766 655 294 897 359 890 131 883 770 699 18 267 476 718 237 743 194 389 722 855 883 769 35 811 956 448 300 765 565 759 832 972 46 560 844 402 33 634 169 889 680 38 119 639 638 756 681 865 344 577 325 583 222 117 380 71 636 463 298 601 943 365 940 96 137 366 57 373 27 459 459 730 971 210 285 605 55 239 102 444 406 122 270 413 248 60 627 534 968 758 772 271 265 222 799 848 777 119 315 717 97 578 853 130 939 777 372 716 450 568 214 878 124 382 675 941 524 831 26 586 314 346 586 548 736 875 105 821 694 714 729 559 369 195 929 895 353 465 840 414 236 34 332 763 275 369 324 307 608 82 989 612 82 520 753 2 112 610 574 602 511 966 818 477 590 795 953 833 333 147 266 205 594 953 378 971 539 563 534 26 335 430 805 611 305 537 177 437 14 815 73 264 79 288 723 233 949 39 544 970 144 162 215 291 727 600 546 310 93 569 712 700 655 488 837 211 790 209 207 467 47 49 675 436 884 371 188 721 922 508 96 500 386 907 390 879 290 328 447 240 826 792 696 406 635 281 592 823 556 969 827 805 247 213 591 566 496 245 754 181 691 453 260 50 85 814 582 677 374 380 315 981 434 124 30 667 289 923 120 338 705 589 242 91 418 185 801 623 388 293 420 511 755 302 135 604 351 249 324 142 439 285 577 987 829 725 391 58 301 207 159 204 719 56 227 57 517 835 105 919 919 787 378 493 607 985 274 104 946 74 456 491 19 374 172 662 460 817 962 189 138 656 465 822 510 829 813 954 412 483 859 726 354 97 192 631 419 89 489 993 519 169 936 431 349 426 406 963 168 956 510 471 927 901 911 619 918 824 190 52 540 915 657 866 118 416 999 59 501 551 813 475 798 837 586 411 482 864 490 579 224 355 649 251 86 81 653 617 873 435 725 422 649 111 790 503 27 538 763 330 360 20 386 384 174 21 365 861 359 576 897 164 302 331 113 652 294 979 204 515 910 305 432 748 585 407 381 922 66 32 837 689 769 567 106 36 874 543 479 269 360 663 223 84 138 141 181 131 186 514 431 582 550 732 254 791 54 715 183 320 859 287 570 928 508 468 247 736 209 762 40 555 33 182 909 938 277 553 588 584 998 609 568 252 882 275 444 94 751 106 631 535 399 834 368 300 695 394 164 309 844 427 244 449 528 532 936 418 558 546 428 360 168 78 707 727 506 880 531 85 591 6 616 944 190 712 567 904 733 916 907 924 955 728 308 633 433 809 312 140 895 564 379 90 539 375 225 505 999 690 79 903 675 497 596 913 713 99 21 337 971 660 855 149 159 643 829 393 879 157 225 647 655 419 817 801 509 561 846 723 816 856 977 280 743 476 870 41 968 43 728 103 166 383 578 263 216 456 990 526 472 399 108 48 857 853 499 696 874 64 907 746 991 768 517 740 480 7 256 524 107 629 342 183 473 163 664 676 967 376 278 813 169 68 590 874 459 348 448 217 870 143 763 872 108 22 67 118 339 127 973 773 276 819 47 359 602 306 353 516 517 613 194 490 548 238 519 226 398 544 831 69 605 669 209 35 920 670 1 713 43 780 927 790 26 734 481 443 557 637 458 626 521 998 978 135 633 772 354 385 180 547 277 322 661 228 703 587 859 253 390 297 878 539 761 432 831 347 242 955 431 802 260 750 660 390 51 606 65 219 371 23 356 408 810 909 457 80 719 932 797 193 312 168 728 675 749 531 586 885 729 935 964 201 410 745 272 236 334 808 363 946 811 438 191 846 165 102 767 313 109 279 448 868 686 175 557 674 869 86 469 40 12 552 96 446 342 257 339 977 775 733 171 650 149 943 85 840 546 724 91 499 562 372 491 782 838 673 26 415 645 845 199 640 434 982 704 28 571 687 520 711 317 779 268 614 636 681 807 125 810 244 561 585 65 286 311 353 823 128 795 442 463 294 842 37 642 101 273 472 699 381 814 887 575 519 932 327 593 799 990 741 314 270 381 458 13 417 28 636 958 545 446 283 749 137 501 984 329 625 926 299 953 358 213 849 852 858 976 701 936 266 778 151 34 223 13 177 536 349 444 608 164 44 53 386 466 884 793 921 222 192 581 521 199 403 343 343 610 986 539 562 11 691 187 200 255 227 453 63 405 75 70 8 157 554 695 138 479
481 407 358 816 60 987 805 617 240 836 661 839 29 434 979 884 245 298 931 408 206 993 272 230 873 580 588 521 211 207 730 697 405 495 810 749 774 122 338 151 987 636 299 786 497 642 210 255 738 439 911 923 152 877 508 933 583 653 82 207 139 833 705 553 228 122 906 325 415 201 479 390 741 800 189 785 416 46 953 317 606 12 574 880 17 879 440 965 681 674 918 796 959 916 871 401 728 192 56 12 160 787 404 703 47 48 990 836 449 557 374 833 610 103 364 156 354 571 930 641 232 99 116 783 867 426 970 589 734 90 693 138 77 933 141 693 203 981 573 247 682 506 524 861 890 75 498 102 413 197 708 795 169 458 922 143 434 440 989 383 241 112 300 886 921 508 710 794 907 448 861 123 598 73 602 852 459 400 628 901 407 857 972 294 694 982 711 746 520 67 412 184 630 491 100 421 255 532 796 897 888 56 22 229 760 919 957 161 307 853 322 990 323 621 183 556 913 729 707 351 20 208 703 53 224 59 143 775 167 409 458 540 271 886 649 140 589 57 915 510 898 60 836 841 526 637 542 255 461 825 463 852 51 914 292 159 561 680 239 425 132 952 379 958 569 572 445 222 332 228 684 205 454 788 850 397 250 245 729 299 798 345 162 927 507 183 846 48 256 44 357 979 607 118 642 818 962 288 657 203 55 730 14 185 71 47 727 991 85 961 902 441 406 97 870 184 742 827 321 452 819 823 611 3 23 7 216 993 198 341 599 79 612 154 544 637 238 149 582 365 908 143 950 268 509 896 298 692 337 930 969 36 58 784 849 814 455 519 201 983 75 834 752 595 326 328 947 843 296 671 540 592 799 11 566 207 131 833 114 315 593 570 7 900 466 762 9 541 891 227 724 13 89 751 932 300 864 616 128 117 408 244 349 444 763 865 638 756 394 682 777 602 319 717 645 93 297 107 204 701 157 664 876 735 345 766 655 337 452 782 218 854 122 526 387 529 664 54 196 549 995 829 832 184 946 89 103 899 420 957 270 501 936 594 194 959 847 47 633 432 814 16 269 184 731 973 753 933 12 742 467 742 90 49 111 556 880 891 392 751 517 409 49 891 67 237 97 175 785 546 381 569 608 497 470 255 651 889 184 287 983 525 489 72 426 185 219 61 153 519 464 468 527 678 161 189 793 414 541 298 243 992 396 312 76 774 135 4 821 91 101 892 439 529 96 526 833 587 955 847 28 129 115 78 585 965 344 403 64 10 543 594 675 889 506 262 26 492 495 130 441 532 347 636 973 854 597 603 4 121 600 867 587 942 564 389 756 831 883 323 343 349 163 218 851 94 503 120 581 911 549 908 551 811 317 325 806 296 622 385 790 499 177 943 912 898 448 837 222 757 881 11 86 371 478 221 120 871 5 381 937 531 641 891 767 746 13 62 482 516 800 243 686 74 590 649 391 362 380 441 80 701 615 234 176 306 736 868 567 454 845 91 164 566 823 43 547 873 329 941 896 862 146 979 192 526 505 911 226 963 156 810 511 443 138 726 350 620 253 51 473 793 142 834 62 380 398 926 266 273 779 264 994 611 378 931 417 727 640 233 368 144 362 419 603 156 743 510 330 592 764 227 68 690 504 582 84 112 181 302 683 81 901 918 699 727 213 726 6 711 367 124 617 695 993 359 513 555 565 801 775 562 70 760 985 106 935 576 137 800 469 383 199 363 155 398 16 303 25 799 830 197 273 256 665 4 941 905 794 632 302 524 584 405 305 804 257 441 715 789 895 961 765 354 148 591 1 14 172 903 377 881 961 530 119 10 443 723 595 106 522 27 887 358 529 103 713 225 277 46 977 340 215 998 745 490 892 229 791 453 36 147 609 412 996 94 658 625 614 769 21 45 700 717 268 670 275 292 559 146 287 764 39 875 312 260 274 417 816 438 732 432 235 825 879 677 356 571 552 620 981 34 451 789 975 397 719 2 32 96 576 474 639 978 99 626 545 895 262 658 978 274 427 655 778 101 432 886 874 632 352 586 770 691 207 260 865 86 619 570 954 825 616 810 395 697 857 53 904 933 18 384 746 227 247 400 490 635 220 184 304 871 339 415 15 233 766 53 93 63 909 114 105 889 10 189 361 145 621 965 539 42 311 605 591 936 230 962 788 768 433 23 866 239 695 36 538 583 669 906 174 168 808 922 877 599 237 87 787 547 134 775 175 17 248 627 425 466 548 498 654 480 838 414 197 393 528 511 179 787 264 254 858 387 592 545 444 879 382 832 91 839 771 562 580 129 678 181 869 969 925 984 340 624 411 165 653 581 214 342 78 209 701 691 493 215 147 604 34 276 834 613 625 742 424 820 916 228 718 910 475 894 171 579 383 428 165 297 629 221 2 623 285 725 672 948 831 317 234 931 889 956 801 943 371 160 803 924 648 416 659 703 662 978 83 351 295 777 258 628 145 160 254 450 826 924 769 683 365 862 860 308 982 467 282 665 281 774 997 201 554 641 335 397 837 925 291 381 882 275 725 463 720 303 924 996 19 138 359 403 817 515 844 700 447 717 631 837 863 65 643 152 315 716 325 344 246 279 293 747 828 759 646 207 843 123 856 557 613 853 772 438 716 931 510 548 98 496 558 926 465 584 501 17 72 789 133 243 88 73 647 798 366 737 966 44 437 796 348 26 390 375 835 439 532 519 862 473 594 919 125 190 303 893 399 458 605 872 757 538 355 244 251 734 168 910 820 402 952 186 920 562 351 551 336 296 376 176 926 145 279 415 618 832 781 503 170 258 242 219 460 342 113 447 991 129 159 354 193 411 45 367 229 348 523 984 537 532 8 598 562 732 35 876 811 479 797 128 680 878 453 801 431 826 442 796 186 781 81 514 923 466 117 482 670 590 112 799 998 684 761 282 714 720 200 708 812 964 306 583 886 534 283 344 231 408 52 283 809 338 685 722 674 56 530 988 110 199 949 808 604 821 928 932 687 187 553 338 601 731 483 398 423 791 492 435 87 580 54 684 783 733 263 975 46 338 927 510 301 653 792 288 136 888 61 101 472 436 992 915 577 438 894 133 324 129 502 415 104 167 123 73 38 357 570 438 759 104 320 208 903 775 53 131 63 864 740 421 225 585 59 483 182 62 666 764 393 762 327 873 44 164 751 144 313 760 3 706 795 718 748 314 154 394 762 791 773 175 859 20 768 688 33 576 660 752 369 636 205 96 400 365 568 525 550 908 236 686 940 424 533 263 106 94 353 103 429 214 265 175 233 124 878 738 372 341 702 61 188 725 650 946 149 383 944 518 252 100 477 356 854 517 750 307 375 171 840 778 261 463 333 148 827 157 178 578 328 983 919 48 363 640 976 831 897 773 557 143 986 417 370 282 868 509 108 943 474 306 945 900 776 637 73 855 652 790 546 594 260 850 409 548 673 629 637 525 535 259 129 933 286 811 733 692 958 77 939 885 974 91 971 225 563 93 79 460 786 802 747 270 456 548 515 706 723 918 884 362 249 828 109 458 95 988 173 499 964 553 202 398 468 8 140 193 531 331 754 429 933 367 575 405 804 288 951 998 151 505 384 236 709 686 130 311 789 835 414 837 722 222 984 630 66 248 560 282 813 668 127 819 50 104 284 302 462 739 418 873 512 888 421 748 401 693 126 984 430 625 37 31 41 712 929 560 676 389 209 211 294 125 917 411 885 971 967 463 999 818 185 935 636 236 802 702 121 14 853 142 942 654 158 281 289 276 555 156 758 510 679 378 386 353 677 341 144 410 360 383 191 224 31 409 471 540 11 674 499 941 965 78 735 163 428 193 848 903 988 783 875 484 852 742 807 326 288 262 689 878 195 525 872 627 780 43 403 866 519 549 948 271 690 32 410 921 855 973 476 820 42 371 48 135 487 293 484 80 632 494 30 326 525 966 166 231 739 519 217 686 150 207 43 264 620 735 536 823 516 797 841 160 331 226 485 905 737 70 712 3 634 602 721 803 316 746 223 193 914 135 389 136 341 214 27 596 102 647 644 903 309 662 457 688 578 702 671 105 943 246 624 436 436 106 980 950 280 286 491 877 334 726 691 176 784 920 310 137 318 385 571 641 688 79 69 848 308 546 706 409 960 830 57 415 825 811 486 799 124 362 556 551 227 543 180 960 579 12 92 226 822 448 346 654 697 799 818 901 514 321 267 200 0 818 663 337 107 301 749 423 596 259 656 60 704 91 450 808 278 137 422 60 744 183 24 901 626 28 373 356 627 413 190 646 934 867 435 903 276 4 94 310 488 585 518 920 290 885 696 384 65 12 212 276 521 959 899 88 314 348 717 936 900 449 118 542 494 357 419 292 534 979 342 597 496 953 963 401 259 753 586 481 726 525 480 918 446 244 968 727 187 838 208 342 782 575 221 831 824 896 635 110 755 283 938 212 40 835 839 394 692 928 397 236 956 458 829 543 385 816 388 970 244 153 910 51 815 177 893 529 74 178 698 689 668 928 905 419 572 620 438 728 842 660 667 992 623 113 500 99 402 270
720 322 301 995 674 180 207 379 466 989 269 858 219 369 936 3 826 52 443 836 83 400 744 89 943 142 322 122 175 639 358 191 79 272 31 674 951 596 637 78 718 996 437 718 449 379 45 535 570 503 271 785 877 902 332 513 247 191 304 833 599 734 530 31 709 555 706 366 441 592 739 973 761 302 882 445 863 419 711 839 168 939 715 513 429 342 801 934 489 900 816 559 865 606 765 160 769 85 692 116 852 197 976 459 96 475 785 53 292 398 572 22 330 531 627 170 665 557 973 651 760 429 756 249 597 108 623 677 78 542 977 923 963 783 794 546 361 397 701 668 583 289 641 301 538 149 70 284 571 424 923 611 416 721 723 757 995 819 55 743 781 503 393 625 780 172 217 628 359 859 357 34 875 816 958 735 619 724 888 461 878 170 15 863 578 539 508 164 295 592 93 250 52 95 664 238 323 470 971 837 87 598 210 773 566 919 634 495 92 734 754 515 480 594 910 82 784 666 750 170 218 296 669 536 194 104 782 55 191 99 252 694 111 870 725 610 171 122 120 503 567 141 387 957 513 690 550 80 658 286 95 414 321 119 280 955 926 1 5 379 703 400 438 858 173 781 982 777 74 888 124 346 798 922 851 473 262 24 511 90 553 305 28 952 983 769 166 14 288 469 732 161 864 632 260 316 232 467 420 761 102 107 679 458 487 764 861 174 823 207 122 234 402 355 26 781 234 164 642 300 903 466 307 919 564 776 369 478 702 479 840 607 106 72 272 362 365 260 419 274 847 894 263 420 653 980 694 236 942 707 56 375 981 833 763 643 17 693 953 515 382 43 3 618 259 676 507 676 152 803 655 116 919 535 309 818 101 325 867 843 693 804 598 97 992 252 568 116 290 116 815 101 819 887 670 609 112 388 657 963 414 921 884 507 603 584 306 206 601 879 547 497 980 490 198 269 174 178 366 809 165 856 299 262 894 868 554 906 157 236 282 713 857 215 296 12 595 356 345 251 24 665 747 364 145 578 456 510 156 60 536 160 745 118 265 729 825 825 242 956 683 536 752 433 36 453 428 670 451 874 440 772 455 60 302 716 753 785 477 389 222 810 116 376 373 700 776 777 841 913 284 396 53 292 422 477 853 92 41 776 215 116 896 602 98 297 551 694 348 539 537 86 484 181 531 750 600 860 743 16 114 66 131 491 588 239 128 712 118 156 75 409 931 568 339 321 668 713 142 337 88 652 989 875 660 734 363 466 691 404 677 833 880 374 140 262 469 211 190 996 256 421 988 310 712 762 338 2 54 779 533 915 521 938 933 895 316 277 748 34 125 705 689 398 81 37 777 163 238 893 399 700 179 385 452 615 356 406 185 9 476 537 523 259 176 513 384 276 778 50 834 413 818 734 20 833 921 184 293 569 169 675 163 410 279 968 29 505 558 465 253 880 999 331 108 15 164 620 201 292 187 22 458 424 590 593 678 158 389 302 18 920 84 247 716 344 525 1 766 747 724 696 965 969 139 176 391 687 850 361 996 50 579 897 985 924 300 789 444 310 19 209 386 732 158 632 325 970 246 759 324 917 759 383 141 886 498 843 355 696 99 997 25 960 329 989 335 341 281 991 496 988 868 234 474 341 810 249 534 354 608 984 831 660 478 826 471 124 909 667 967 953 434 314 77 553 342 841 312 219 485 149 71 11 915 208 902 617 663 615 172 210 639 215 685 798 844 558 1 587 499 209 367 544 773 560 891 952 433 46 885 259 808 169 820 829 410 51 287 399 450 574 869 580 540 490 502 115 404 200 275 678 519 693 699 308 535 712 273 807 605 684 249 494 643 657 770 237 482 238 264 981 672 764 527 412 343 420 349 312 912 516 479 896 509 568 465 907 208 201 680 225 388 340 491 744 648 298 421 36 839 888 377 306 278 323 879 140 950 187 654 165 596 351 631 28 266 154 889 229 459 182 892 95 32 23 202 633 632 967 34 118 227 57 64 323 289 226 791 366 216 681 707 184 662 588 493 523 944 636 978 487 305 365 842 877 500 340 684 247 67 62 133 54 728 738 503 65 806 395 371 444 556 510 506 927 726 233 221 881 224 783 948 95 870 857 228 941 667 46 955 897 119 650 858 613 297 676 481 937 13 981 666 658 233 107 695 400 341 338 557 512 103 602 154 510 406 840 38 961 938 627 970 484 934 745 43 302 991 142 673 73 383 979 751 25 51 776 180 267 320 587 243 450 182 887 975 384 193 197 700 28 283 308 161 688 874 550 495 859 50 267 939 448 731 434 372 253 368 134 225 942 979 313 829 954 76 933 812 444 37 309 298 921 204 386 582 819 957 343 61 808 573 233 14 166 186 127 462 567 526 101 916 783 192 241 881 906 360 86 935 530 258 908 254 146 628 54 353 524 461 759 899 182 541 106 952 671 7 557 146 371 661 406 129 509 303 303 895 285 803 329 735 422 945 264 576 841 270 144 624 337 932 636 804 929 775 622 135 675 60 793 929 82 315 65 836 334 12 720 226 854 453 528 11 361 606 181 563 257 385 624 771 152 317 1 188 346 830 622 245 592 413 393 69 184 710 31 924 89 876 215 574 102 629 475 687 776 986 198 783 565 35 64 546 920 746 636 4 700 150 362 448 805 633 208 911 646 795 296 68 36 914 554 647 473 184 282 866 794 767 122 2 470 136 294 350 800 650 304 200 42 237 314 48 24 515 987 490 872 104 652 63 303 241 165 968 320 721 878 532 470 548 507 646 144 257 77 887 966 44 459 824 870 626 632 697 775 762 406 575 927 57 205 529 702 331 197 585 919 904 783 733 449 860 343 113 77 115 668 405 464 392 712 426 98 397 131 97 450 336 798 134 606 375 546 240 217 928 373 516 744 144 918 734 643 418 858 248 696 964 292 319 806 436 165 177 730 425 964 211 303 946 799 126 921 214 885 205 382 492 227 167 805 788 347 162 642 21 865 472 26 9 685 729 917 630 821 559 807 797 419 593 659 138 711 148 24 47 421 310 309 713 843 460 88 569 983 645 756 22 32 827 935 959 817 837 652 486 262 993 164 741 730 688 423 930 264 937 831 772 44 581 658 737 681 972 230 276 922 813 480 740 108 408 929 736 830 708 513 793 299 671 84 255 688 374 503 809 769 617 89 917 465 974 5 609 387 811 359 779 166 602 196 584 224 638 827 822 215 592 180 522 642 560 201 206 223 886 651 291 445 800 863 311 326 947 901 817 508 543 246 612 833 961 392 344 499 381 502 524 939 340 370 178 454 510 989 622 645 308 569 758 801 314 444 686 578 722 247 790 673 213 271 223 229 717 137 199 175 854 150 82 139 941 58 501 125 328 836 8 109 431 432 738 97 352 691 607 614 334 707 828 87 838 578 897 707 432 109 528 634 220 133 640 816 960 395 30 211 362 135 730 527 239 446 833 642 244 47 313 147 552 238 802 433 789 252 149 363 439 796 73 705 27 701 883 130 107 523 555 787 835 602 155 907 651 458 644 888 230 721 58 849 621 120 764 805 65 606 807 468 446 29 925 646 209 994 94 913 649 872 577 484 379 46 614 873 871 842 705 617 398 508 189 585 821 494 412 695 196 858 542 33 6 716 913 720 86 540 636 646 787 897 969 897 856 406 799 50 849 909 805 240 984 851 346 107 483 616 893 180 183 532 268 145 494 489 676 419 561 816 229 985 151 13 591 542 294 516 514 647 656 297 91 785 473 440 354 536 620 732 998 415 409 638 403 389 132 27 696 451 774 280 72 323 286 162 318 281 435 284 749 520 843 284 212 618 390 86 445 728 539 936 231 326 927 946 792 93 848 264 123 12 442 213 682 941 954 710 814 485 589 224 922 933 181 454 424 207 370 87 470 788 845 586 544 133 80 412 447 58 394 846 520 924 395 234 987 407 417 521 719 304 236 905 757 120 796 268 714 228 274 6 872 299 565 970 376 145 652 916 378 700 990 724 109 46 610 531 401 17 100 312 562 174 170 571 786 440 846 461 364 807 611 437 580 840 549 286 768 790 160 534 859 732 380 792 463 191 545 633 400 644 333 258 497 626 203 280 396 14 90 944 337 506 0 319 42 210 85 796 16 632 89 645 659 843 250 514 267 180 505 679 488 256 855 486 962 979 613 843 62 635 586 156 517 604 635 86 900 489 873 747 415 508 949 43 10 728 23 151 504 97 195 264 127 231 235 1 59 868 587 862 110 750 918 173 906 951 33 149 464 239 457 281 105 478 326 145 251 708 890 13 616 555 618 950 423 968 411 755 681 465 755 59 147 466 261 205 594 250 920 878 285 235 675 381 512 540 153 668 698 753 40 452 130 678 625 587 518 108 742 867 940 816 427 158 966 117 475 839 430 824 907 532 159 71 454 853 327 337 690 525 908 317 604 786 143 790 39 754 407 963 997 997 994 173 956 616 467 937 137 740 347 990 898 945 862 706 351 272 468 882 197 847 901 115 832 646 49 569 727 949 704 894 905 714 117 428 66 252 46 966 121 90 615 769 277 351
14 901 743 124 35 260 518 940 199 170 344 285 836 426 193 360 994 54 78 87 299 105 24 629 559 973 367 598 269 924 26 818 120 258 259 656 450 587 656 192 356 378 984 391 932 342 707 900 925 643 573 340 147 722 724 549 529 926 564 969 215 412 435 892 794 967 664 266 897 787 380 627 351 125 192 185 692 34 765 708 355 813 345 158 291 27 827 639 687 505 368 159 336 471 354 703 526 182 787 586 117 265 642 657 571 923 841 588 51 146 893 546 786 821 605 724 292 231 384 605 990 783 996 633 823 136 728 477 143 759 555 428 733 578 719 133 822 988 53 924 878 419 454 890 229 643 565 820 397 629 895 385 819 369 97 275 930 420 843 466 76 387 170 136 116 881 403 473 476 249 867 88 791 921 252 493 194 521 236 214 695 584 636 942 681 703 123 493 106 167 283 80 266 162 800 125 612 100 94 870 597 338 260 919 760 193 981 933 892 766 619 295 875 581 523 407 712 242 795 909 860 118 65 681 458 205 446 800 395 920 538 409 156 312 593 176 443 86 641 103 205 491 914 710 709 695 79 14 263 818 638 762 371 549 575 199 433 148 489 968 207 975 425 147 648 940 318 57 505 679 992 715 46 160 730 689 881 261 178 774 618 511 187 330 771 729 216 550 746 912 379 477 182 880 583 927 121 237 599 752 896 934 582 229 378 982 281 192 973 634 472 681 833 946 554 572 844 735 590 175 406 408 696 91 993 262 254 351 256 100 825 684 511 601 188 839 978 238 553 1000 339 787 784 225 549 132 4 678 947 859 399 70 346 207 409 891 125 999 160 959 52 947 152 467 288 196 134 395 358 647 329 65 955 612 920 890 467 453 221 198 144 753 831 180 705 68 137 946 111 405 246 799 810 88 811 276 230 452 969 868 75 251 414 559 206 849 885 741 145 645 352 716 45 125 871 485 17 335 300 718 127 983 809 691 883 118 937 622 909 485 711 781 608 786 492 451 761 648 335 933 308 710 917 45 701 534 957 826 950 738 876 687 532 880 545 422 431 668 868 439 783 532 799 823 66 837 522 555 812 13 28 637 916 655 115 849 665 462 434 31 471 52 928 82 531 270 514 978 131 346 968 309 686 332 585 495 203 531 997 996 574 84 213 439 391 625 964 493 967 394 5 861 107 431 953 359 974 91 767 841 975 226 943 47 886 76 211 677 42 462 982 646 223 474 824 29 18 933 498 968 226 656 167 512 320 826 865 708 153 774 700 277 516 508 456 723 908 918 627 292 148 310 43 151 362 747 509 811 278 851 898 858 349 506 910 369 772 335 693 407 637 618 154 626 92 840 29 376 789 816 327 112 232 787 204 246 977 459 418 122 817 931 737 327 725 431 899 868 894 53 586 551 679 981 430 706 536 167 412 373 747 807 22 586 704 966 718 264 15 208 904 181 186 871 940 919 671 818 504 930 517 981 80 298 238 418 834 824 889 113 726 544 921 461 567 933 50 688 150 357 862 966 534 567 683 158 69 72 185 552 490 686 39 984 537 383 727 877 661 309 82 767 624 343 685 793 122 659 48 33 85 563 390 937 646 570 900 825 508 800 284 77 633 524 723 742 934 292 7 725 690 140 691 417 196 169 282 959 952 144 911 489 474 377 631 22 745 649 89 481 405 623 96 278 437 244 905 544 447 392 527 468 8 505 533 209 241 268 852 579 859 765 428 657 502 237 398 241 572 318 451 285 835 715 666 896 630 226 946 662 820 137 592 912 613 44 10 797 324 647 826 201 342 269 853 265 980 693 623 991 235 947 32 832 11 361 734 198 410 544 383 929 588 606 510 485 830 170 333 463 468 665 408 311 169 722 965 402 485 112 124 868 279 556 512 752 416 874 366 30 698 930 750 209 135 517 285 935 979 644 487 272 759 704 158 288 157 992 389 413 544 653 102 292 578 898 528 839 44 746 902 596 557 184 189 23 108 629 976 83 67 245 483 96 663 858 587 433 316 864 933 802 287 970 442 45 720 416 274 637 477 857 658 236 407 686 710 771 360 116 172 606 83 119 814 974 762 198 392 991 119 444 754 953 388 798 310 35 929 872 298 619 377 510 87 363 813 974 503 485 714 34 396 628 149 861 576 989 757 722 455 814 849 17 239 795 790 326 84 10 838 518 214 801 267 798 601 637 781 427 445 775 708 379 233 234 848 881 566 164 0 917 856 483 774 167 297 841 606 122 938 599 584 932 684 735 610 168 365 39 653 223 155 897 500 527 749 979 105 630 130 996 37 678 347 938 142 890 427 330 579 680 56 790 764 251 556 206 338 371 404 894 141 365 460 498 482 13 314 901 752 991 779 485 301 866 591 559 359 900 879 848 496 591 104 76 816 279 478 23 60 365 882 693 660 296 971 445 448 778 689 588 401 413 449 312 62 145 296 152 307 495 173 907 577 996 421 533 234 739 113 666 863 900 357 714 562 360 731 440 773 414 677 468 23 652 146 397 6 297 9 368 479 566 625 339 293 271 469 478 858 191 209 936 563 536 995 337 306 771 913 446 861 366 295 619 561 413 801 421 16 841 617 909 71 324 640 578 331 943 961 923 854 376 461 184 439 678 542 110 27 24 382 853 847 778 332 747 103 204 220 904 162 238 949 506 163 570 3 134 219 904 195 985 264 552 179 988 98 998 805 126 387 365 417 927 547 335 655 283 348 571 738 63 595 648 923 540 25 804 473 242 394 363 420 604 129 225 931 429 675 749 243 517 632 441 507 429 58 669 343 751 326 308 330 107 907 652 525 152 34 157 114 213 374 261 960 185 634 213 798 602 680 467 616 449 190 433 47 342 413 521 353 682 753 298 999 827 57 682 987 433 317 677 626 696 165 158 645 636 829 375 280 523 650 741 651 844 850 919 890 435 912 795 806 634 55 624 558 753 887 208 311 166 227 561 20 692 463 179 177 370 622 706 138 411 73 130 208 149 174 421 402 173 415 889 647 915 497 143 989 60 604 708 139 98 100 130 732 976 788 451 935 903 36 656 543 320 49 625 568 439 652 118 400 124 972 481 855 194 499 218 903 446 110 678 744 393 551 987 611 214 273 788 161 400 128 980 629 253 552 784 639 639 222 372 676 545 441 585 888 402 159 573 231 998 459 378 376 568 475 318 171 862 386 462 580 721 302 664 86 160 250 878 480 985 607 801 706 828 918 345 602 353 212 233 857 22 869 185 440 517 373 783 521 153 519 70 755 215 276 302 694 506 33 297 919 442 815 721 845 373 262 359 697 827 668 504 322 326 803 360 112 354 884 943 198 622 304 315 470 582 91 649 228 645 484 920 951 614 715 966 249 622 735 681 90 725 954 326 736 990 109 198 70 125 716 513 722 814 118 139 244 563 939 708 257 353 924 136 635 923 515 986 309 351 941 398 775 938 936 541 922 359 729 881 713 482 702 207 654 507 742 310 821 507 560 922 782 205 38 434 589 707 807 295 776 848 493 36 621 400 286 327 891 857 513 960 422 269 649 212 88 684 315 81 393 137 303 691 30 555 688 43 506 613 839 617 768 289 59 122 667 915 985 663 828 381 672 218 520 788 444 779 423 10 570 316 524 770 191 44 452 75 926 433 739 796 615 642 873 84 991 198 600 112 682 903 462 747 217 20 678 994 429 22 166 94 758 643 218 347 488 895 956 694 963 355 457 261 988 388 530 296 927 455 210 946 258 627 481 533 983 302 948 381 832 895 181 703 998 31 721 296 133 13 101 828 272 720 270 212 453 129 842 519 247 387 756 271 699 899 659 201 548 198 962 304 364 650 620 39 240 294 785 198 253 50 184 93 594 79 54 718 501 957 778 904 63 697 614 779 846 700 426 89 164 330 870 568 74 759 265 894 609 133 486 241 802 529 225 98 68 709 321 192 797 689 539 53 581 88 375 547 877 286 385 206 966 650 915 154 2 379 237 132 197 436 741 222 770 867 866 564 958 657 268 773 341 785 175 789 248 173 657 779 132 686 31 943 662 970 350 722 495 383 313 866 200 825 438 18 290 947 465 323 864 561 93 963 596 870 763 33 319 143 840 447 673 245 793 414 294 371 81 477 874 743 337 345 494 818 837 456 669 211 780 128 136 893 271 62 95 284 942 274 381 886 305 548 643 6 64 827 245 386 369 975 674 835 945 345 432 919 466 805 970 807 13 435 242 691 176 458 603 316 717 153 251 606 419 550 72 987 792 646 751 206 424 932 40 440 769 778 183 437 289 406 275 952 748 548 491 121 168 516 540 258 906 949 804 951 818 819 436 583 808 735 363 101 99 18 959 351 12 21 77 491 202 839 851 617 180 284 670 765 740 488 535 687 334 311 628 680 880 694 277 172 361 280 151 774 312 692 224 331 325 34 644 704 328 485 901 869 777 564 569 975 340 299 140 823 598 656 766 926 370 204 546 789 464 801 372 144 41 847 872 839 261 178 61 194 796 557 550 751 703 660 126 588 1 10 19 435 201 472 986 769 323 618 411 69 944 770 21 720 255 952 541 268
394 566 563 759 585 898 240 207 875 572 983 659 284 224 995 726 378 895 808 23 587 915 389 29 797 604 426 918 435 331 965 430 289 622 594 606 556 457 861 298 400 622 235 27 816 147 271 371 65 487 633 437 449 342 172 897 333 560 39 936 364 829 571 999 261 218 190 214 359 695 248 129 650 185 708 115 778 415 81 853 414 64 619 220 362 589 667 251 429 693 760 356 814 298 330 610 183 939 107 653 834 216 397 984 197 206 697 815 103 600 684 205 982 674 612 657 326 61 658 29 625 604 774 937 365 222 854 968 317 554 801 337 738 362 830 112 505 942 445 137 499 451 518 958 516 877 688 450 383 188 554 634 352 191 710 854 309 39 468 317 440 295 347 426 5 775 57 796 287 377 93 452 64 516 905 460 700 539 730 615 670 701 280 260 174 172 662 216 734 584 370 131 641 626 73 909 216 197 17 999 221 256 163 697 627 593 638 111 602 803 390 254 761 253 308 910 991 206 969 783 237 278 191 516 292 388 243 57 265 784 188 971 867 346 843 278 747 396 685 955 762 727 30 981 725 537 691 346 656 483 754 969 351 782 701 76 54 173 192 220 838 230 521 530 249 745 70 752 85 596 511 546 444 678 894 987 303 637 885 563 56 438 2 196 846 613 829 628 758 942 19 534 508 257 653 584 851 269 903 408 580 220 510 135 527 706 393 614 718 165 282 556 25 518 258 632 403 981 975 46 252 616 547 100 597 239 790 758 702 327 470 770 869 720 519 692 486 978 175 205 55 582 90 550 711 179 856 937 205 765 106 647 943 419 315 861 319 940 786 367 629 775 233 727 479 87 72 548 437 79 706 678 611 485 41 541 610 183 382 384 513 617 566 327 784 535 111 432 1 406 690 62 916 173 179 987 375 515 950 202 329 866 144 304 86 126 151 771 135 162 376 761 669 909 504 314 225 253 229 571 583 7 59 317 45 219 600 686 981 193 353 879 198 532 200 961 74 861 176 226 149 188 550 629 543 333 963 233 307 238 956 404 260 141 772 167 434 424 592 326 128 438 613 390 845 956 4 984 21 471 104 133 94 262 138 217 497 854 721 321 946 969 628 522 741 173 666 286 130 773 210 34 819 431 80 778 883 859 655 947 990 409 335 254 574 737 0 333 321 125 604 114 966 408 886 380 624 658 727 644 165 994 290 512 295 24 944 205 132 194 62 25 900 463 478 184 374 884 268 69 474 367 148 215 454 523 841 112 775 129 737 548 472 481 535 183 328 397 799 194 971 521 743 337 579 517 720 861 623 112 955 794 310 927 788 604 567 306 994 77 314 960 500 529 568 265 123 733 664 875 53 603 82 113 338 368 299 384 904 801 783 254 773 184 660 826 523 50 146 759 765 360 471 353 920 173 281 556 277 616 241 542 632 962 502 633 401 373 703 85 209 68 33 439 247 760 477 916 891 132 159 696 989 249 827 682 14 75 777 457 937 608 564 91 156 875 462 852 976 783 570 912 422 107 313 218 291 431 124 531 682 189 652 208 339 166 780 280 636 717 581 345 857 122 366 438 346 80 96 945 22 917 732 941 494 719 805 145 423 741 620 866 350 902 285 510 820 686 410 302 526 909 13 220 766 246 864 349 722 259 119 248 972 572 890 98 408 378 266 308 355 222 84 303 464 875 208 187 199 38 97 449 552 903 496 724 6 529 186 315 873 55 133 379 16 732 595 849 683 416 181 786 750 411 927 805 28 662 897 352 882 767 436 431 201 332 345 936 52 306 69 348 921 494 418 50 276 426 993 97 831 827 230 238 87 768 853 369 187 186 529 460 584 285 793 370 35 687 545 33 211 672 947 574 893 530 858 732 458 518 621 118 484 197 99 631 489 54 974 176 182 840 26 849 954 920 228 57 712 723 415 576 71 265 305 453 522 607 141 732 933 797 648 579 948 905 396 630 755 282 532 198 244 796 238 31 63 845 818 518 267 418 20 621 320 180 637 478 679 527 371 472 143 639 170 558 878 42 833 603 140 508 919 616 49 688 294 270 231 349 548 943 457 383 768 552 958 575 616 924 388 596 807 554 51 546 360 987 555 897 980 39 331 760 11 970 166 614 459 151 178 124 501 777 915 267 507 283 865 289 357 508 724 936 925 99 406 524 748 806 674 234 202 930 689 894 139 168 177 978 586 155 699 250 50 791 935 186 709 501 952 672 733 524 46 143 926 274 744 387 273 668 909 142 945 973 917 725 918 752 213 989 349 274 659 757 671 535 852 407 559 367 318 138 234 551 300 298 964 720 116 239 460 530 515 561 391 913 293 995 451 469 193 409 736 268 342 172 606 204 223 971 844 458 492 935 984 73 286 125 214 982 539 214 367 324 288 973 870 869 959 134 24 444 771 131 578 698 951 492 549 572 884 217 517 70 58 212 895 808 23 58 889 908 879 854 938 758 125 604 420 43 171 221 203 778 40 627 753 932 42 693 800 10 405 379 476 435 110 257 246 488 850 98 813 251 256 142 416 318 631 448 908 810 735 183 922 243 126 765 433 684 91 893 960 732 227 477 112 747 815 667 145 70 996 42 127 939 795 620 450 687 270 214 169 836 593 929 412 164 569 130 136 673 746 195 836 797 481 552 531 221 802 281 832 541 936 794 439 221 509 39 707 142 431 158 979 280 657 459 427 633 978 935 344 795 495 677 398 315 212 648 379 714 540 930 912 235 726 607 109 777 635 717 941 959 565 139 491 368 372 875 957 350 92 668 678 533 828 409 906 561 614 462 467 339 32 884 226 627 902 729 207 120 301 709 822 912 553 56 224 292 826 631 312 265 428 852 907 709 520 998 533 437 324 189 617 63 150 766 219 371 155 989 970 513 194 325 898 132 9 192 432 636 536 6 598 69 609 651 591 420 254 115 466 290 562 904 255 585 538 862 475 959 354 523 463 247 245 612 222 663 880 77 279 729 968 495 438 296 757 34 487 420 849 374 184 758 888 449 901 727 483 499 387 35 343 983 337 665 465 400 160 904 173 152 618 155 306 215 573 853 327 572 588 172 914 45 729 884 7 322 787 259 8 450 651 540 672 36 776 39 441 720 340 625 380 70 43 11 785 78 809 201 78 940 742 637 770 776 794 938 811 815 60 797 36 588 859 286 723 411 341 683 168 355 404 592 821 568 469 441 257 721 665 201 714 627 377 711 646 156 189 363 675 697 157 438 698 277 695 87 275 919 645 20 931 206 413 289 482 689 239 494 134 105 105 641 561 661 446 148 639 840 152 757 796 619 542 741 283 534 323 745 680 740 409 156 272 144 461 961 848 939 728 730 622 842 34 837 162 396 278 43 164 346 131 891 551 616 871 293 810 515 67 675 634 874 89 170 986 249 167 163 847 321 546 671 911 755 363 971 361 483 855 612 220 898 430 555 601 306 752 988 913 836 185 808 782 605 962 39 322 149 154 645 490 206 924 523 358 724 887 230 557 787 402 986 158 253 121 312 842 763 715 340 863 40 417 389 161 784 647 68 929 693 932 675 196 835 117 864 3 545 368 284 806 416 129 627 769 234 615 800 876 111 537 941 692 60 749 606 868 492 47 114 456 869 934 290 485 268 316 831 716 299 332 368 764 276 120 40 503 80 607 983 608 831 18 735 541 87 251 880 381 444 37 288 589 582 424 701 122 82 999 80 253 39 425 799 676 609 44 971 452 813 250 920 311 7 835 772 756 767 654 960 605 843 153 935 369 4 792 978 488 49 232 787 731 556 988 982 896 819 839 107 759 263 348 818 264 904 596 963 525 396 102 41 745 227 577 672 242 304 693 246 877 987 939 232 296 849 27 657 985 562 76 17 115 765 779 503 137 693 88 701 668 268 804 241 79 855 572 899 113 463 763 267 95 706 642 305 582 971 419 677 798 947 713 165 977 822 215 454 108 616 442 867 269 429 528 699 411 689 498 385 98 799 967 152 29 913 395 998 142 762 66 429 455 919 262 784 334 224 83 930 930 909 973 885 31 469 599 229 218 884 560 506 392 640 899 680 862 970 961 519 837 372 640 376 892 410 534 219 824 81 217 807 576 734 998 908 987 956 274 147 302 650 643 566 514 840 263 152 817 208 75 341 101 287 663 144 789 884 696 990 860 745 751 259 61 612 949 959 603 895 407 306 992 590 677 143 823 389 384 932 100 694 558 912 923 314 236 508 791 770 590 961 866 653 661 42 506 259 840 928 575 725 421 509 385 498 10 165 204 965 644 522 686 437 114 953 12 603 180 902 739 805 803 613 480 132 298 551 940 597 15 727 448 869 767 969 297 49 544 904 910 792 399 789 386 177 524 113 77 313 493 100 719 664 649 643 717 620 512 753 872 853 687 853 530 94 781 404 48 981 118 192 206 196 812 498 373 379 874 319 447 171 881 314 195 566 443 642 259 909 673 203 681 693 356 322 630 157 953 177 942 601 825 143 626 799 325 590 694 639 38 556 997 223 453 837 147 665 704 500 928 228 304 505 336 543 740 78 68 953 705 932 473 39
576 284 229 344 402 708 835 15 529 562 549 987 514 464 116 371 735 337 447 81 650 897 862 511 138 691 109 64 446 355 160 258 76 145 808 549 56 355 596 237 563 991 158 998 538 266 310 559 9 961 907 400 68 471 417 630 922 552 471 754 234 602 521 828 345 445 164 453 651 533 710 740 268 398 829 254 380 877 33 223 501 78 565 2 182 742 720 416 464 910 110 5 522 534 472 960 399 809 558 614 717 23 67 166 923 614 267 203 325 856 280 367 379 646 265 540 3 589 685 53 487 845 637 831 969 394 517 728 773 502 140 304 250 439 806 102 996 871 297 946 561 765 600 96 326 676 813 430 879 207 133 882 444 343 85 982 958 260 87 982 699 517 928 823 52 808 578 663 915 99 919 369 189 666 299 589 739 799 285 109 148 424 258 137 523 268 353 626 887 415 178 246 460 933 742 523 398 695 480 882 500 714 846 1000 486 43 807 552 641 384 688 976 756 646 564 540 584 347 801 424 320 929 435 490 913 535 737 162 427 737 634 739 14 988 656 389 36 165 872 188 263 808 702 109 551 541 975 853 126 318 788 111 687 878 269 740 780 804 352 116 718 426 439 283 963 562 340 135 896 940 989 708 227 846 384 20 778 41 805 359 676 341 24 590 566 442 236 702 459 252 494 861 425 606 559 462 580 356 946 59 309 308 581 754 363 620 574 666 868 814 860 813 84 128 496 172 161 74 571 364 372 848 357 61 445 690 698 822 499 963 569 105 712 59 689 593 593 802 890 990 817 802 604 361 557 369 356 325 901 82 885 799 81 728 210 435 188 883 763 733 477 560 819 6 839 172 392 450 371 136 86 734 536 841 433 22 274 655 415 58 199 488 821 859 761 428 895 980 333 189 552 974 842 298 5 226 286 981 62 489 562 903 213 322 249 551 675 174 888 732 220 145 428 782 940 738 587 758 513 136 713 316 681 843 762 674 176 771 144 737 577 327 168 792 766 551 211 705 628 227 711 94 995 632 586 683 48 29 937 862 916 700 542 653 572 871 304 322 438 1000 389 93 339 497 590 467 131 141 548 74 393 809 103 696 727 966 292 34 616 801 276 684 463 200 327 29 776 533 482 416 638 566 796 574 157 359 723 344 238 104 749 897 443 105 667 866 506 912 49 440 905 54 918 168 992 354 876 439 386 166 505 623 639 749 179 240 541 613 754 280 290 689 534 441 803 998 61 339 977 111 31 705 633 529 623 468 448 495 793 138 259 886 111 238 307 706 101 151 929 308 32 859 342 102 797 471 747 211 96 246 60 823 113 666 694 202 648 823 338 728 135 696 814 774 790 573 810 142 184 785 261 672 483 755 745 932 949 591 128 282 165 465 235 960 968 559 979 918 516 763 382 730 420 263 246 426 346 182 8 740 421 521 912 324 181 134 329 315 414 5 539 765 871 142 18 137 722 854 736 261 275 815 466 443 716 731 291 956 997 377 936 6 543 789 545 576 64 951 141 513 653 303 802 472 410 300 911 639 765 49 728 644 595 300 655 411 155 928 175 534 200 638 973 176 965 440 272 73 709 669 881 13 204 977 381 148 119 462 984 369 509 663 44 131 582 67 322 88 677 659 151 163 359 910 222 802 752 415 507 672 524 962 495 940 194 423 774 461 891 274 658 286 526 203 343 22 845 733 475 200 58 137 295 933 733 369 614 793 51 519 665 656 931 548 2 414 303 758 104 875 489 106 785 524 700 754 365 432 640 337 914 362 632 902 880 575 198 712 613 445 479 988 185 67 400 742 243 705 705 922 967 348 244 919 492 665 39 800 800 882 908 576 823 420 781 78 849 740 19 36 570 908 510 643 759 5 560 287 804 404 406 736 108 639 837 535 360 381 282 42 725 623 173 587 277 53 122 366 877 813 556 532 289 661 95 632 11 807 117 952 866 53 20 756 228 729 348 797 994 414 546 165 314 578 350 362 308 779 607 947 317 526 434 937 855 925 301 287 629 4 367 105 323 746 219 882 436 235 98 680 624 449 647 500 212 142 426 558 598 557 46 313 273 929 370 148 412 996 193 966 878 918 812 428 449 90 930 377 166 785 413 674 645 215 618 485 127 460 6 655 746 433 461 364 933 816 245 766 208 79 66 400 903 913 893 591 636 908 248 202 21 852 986 842 328 348 910 732 841 639 403 982 462 287 305 666 221 925 395 271 100 238 932 34 388 677 858 829 999 550 484 332 153 103 147 593 432 784 696 805 405 346 714 755 610 555 594 446 840 372 16 62 925 583 820 369 59 695 531 437 828 559 518 291 450 484 335 95 643 210 54 557 347 408 391 46 704 621 262 117 455 207 294 302 378 609 287 825 324 153 715 808 768 948 767 115 621 23 993 254 408 615 70 192 192 290 47 433 30 707 815 467 568 273 112 382 703 497 306 127 827 300 28 551 474 501 939 873 207 122 242 461 423 510 300 851 354 443 132 43 962 989 625 509 418 611 978 423 296 367 664 839 851 852 99 761 69 984 293 449 960 534 787 302 93 822 760 467 520 702 606 302 186 615 316 352 55 640 909 577 488 872 65 117 451 122 818 256 465 636 734 872 617 759 171 992 666 213 622 99 129 285 935 25 120 361 404 664 512 308 673 469 45 476 279 543 535 355 174 340 63 638 57 938 313 800 948 500 944 329 491 33 156 227 991 454 615 442 142 585 886 943 137 731 990 753 266 160 288 439 498 870 247 118 873 404 726 130 701 378 241 810 955 17 682 370 906 180 172 599 732 705 592 646 589 140 71 277 626 877 934 809 941 661 599 675 12 690 376 311 971 932 579 934 511 47 253 517 892 549 684 872 223 243 836 362 894 560 755 800 385 235 697 77 351 347 786 729 134 121 497 612 869 313 847 618 870 664 478 750 642 440 826 82 585 604 454 214 270 528 783 454 75 294 731 948 848 623 4 673 469 949 811 898 652 386 844 407 976 689 470 696 980 470 795 997 679 24 770 828 608 117 78 288 671 699 859 225 180 620 602 312 657 123 458 563 377 832 646 449 362 501 23 157 374 584 573 599 825 285 659 431 503 382 1 67 527 790 583 967 15 352 25 822 422 575 195 538 553 467 224 592 13 938 149 951 964 671 865 838 197 182 635 617 318 957 442 214 136 884 591 312 740 524 961 904 139 166 34 10 744 763 396 466 190 171 504 714 375 338 41 480 663 704 201 533 532 113 686 991 620 288 72 38 366 674 695 701 603 308 125 797 94 666 917 726 619 694 429 352 519 490 35 893 680 799 203 318 218 964 830 421 226 721 216 780 784 417 943 339 196 30 163 934 515 991 38 363 167 767 264 123 833 368 79 443 271 377 485 565 281 301 669 903 183 201 298 684 77 665 899 418 256 288 981 711 900 147 550 213 985 938 430 270 983 516 453 272 152 433 987 518 237 638 690 707 441 398 966 234 611 157 80 255 332 111 373 618 260 639 90 549 856 452 794 899 29 462 387 746 649 588 89 819 255 167 750 431 312 156 738 919 239 827 897 921 105 359 215 234 927 323 721 921 124 162 831 772 214 216 555 441 834 990 938 702 998 744 540 777 683 800 950 421 630 877 209 750 369 893 191 363 321 423 252 895 409 343 145 85 764 722 411 651 850 397 861 689 74 554 974 906 882 734 315 113 319 730 481 886 779 741 349 613 416 141 83 821 945 265 547 640 537 260 528 318 959 676 26 569 884 901 832 190 753 571 240 755 863 428 123 374 678 700 257 27 10 460 883 955 544 451 816 967 162 814 751 233 822 680 468 574 508 50 361 821 456 426 97 335 782 188 202 781 114 263 674 785 121 221 956 614 852 243 107 108 525 458 970 219 473 469 867 563 40 818 798 900 597 554 390 151 358 320 772 194 662 905 159 809 609 296 17 509 748 237 660 715 50 415 530 105 394 505 493 531 42 212 875 995 91 717 898 141 106 354 853 931 206 775 88 180 73 295 951 696 284 581 874 885 476 511 254 850 150 431 355 177 230 649 771 680 53 138 490 461 37 147 177 598 730 78 864 567 857 866 693 59 331 576 670 870 457 305 169 901 777 708 337 342 920 682 251 689 334 275 654 815 601 355 982 923 791 186 902 898 22 256 824 350 330 27 575 895 467 151 743 576 344 132 724 870 43 592 187 909 775 934 407 40 799 754 708 239 706 768 368 441 954 83 0 935 336 41 947 868 82 832 401 250 115 157 719 626 341 658 567 539 692 615 146 601 554 730 170 833 588 508 627 518 854 747 612 749 424 240 302 463 838 901 631 962 397 210 232 190 789 66 225 881 419 642 672 981 7 241 953 295 27 571 533 891 644 184 437 654 792 76 957 105 452 607 729 637 691 584 440 652 769 304 278 324 143 525 233 567 942 50 130 457 102 578 383 652 926 772 661 360 283 769 605 182 952 942 921 883 154 804 972 438 889 132 217 125 924 140 502 649 741 644 431 292 118 124 988 394 668 118 843 643 92 60 205 529 364 51 904 393 757 793 231 431 758 510 809 970 311 18 707 445
129 288 744 879 250 254 347 233 397 440 851 220 585 489 483 275 761 71 970 142 709 413 602 826 435 32 371 256 479 749 797 582 3 926 550 529 373 37 358 138 862 153 813 171 884 157 537 992 246 280 222 290 111 325 940 520 298 554 657 374 996 986 748 823 149 72 749 215 724 125 292 24 727 833 380 77 559 21 355 161 396 337 7 322 35 643 232 309 181 788 974 68 963 796 470 537 870 181 285 658 786 108 892 909 409 947 933 577 432 348 971 962 48 546 944 20 902 974 747 626 633 503 551 719 201 144 584 128 198 693 293 598 152 396 423 333 496 558 995 471 270 480 255 348 9 915 658 704 272 305 279 435 49 508 346 734 414 226 202 62 952 491 659 339 760 467 452 281 322 250 310 763 723 301 553 402 339 93 306 515 969 401 182 273 942 762 670 63 644 512 166 614 179 933 698 727 263 445 439 653 564 816 69 613 666 39 838 471 957 456 845 141 752 819 524 568 592 394 728 441 948 686 478 801 522 116 751 280 453 359 38 562 210 1 571 163 494 19 612 718 909 900 962 508 273 75 669 106 703 830 291 955 239 703 763 667 975 762 977 846 833 886 461 683 353 221 630 91 607 61 456 240 352 563 781 70 815 381 928 961 392 884 984 306 62 786 412 278 172 526 29 118 776 157 364 411 242 652 230 573 750 147 774 808 580 676 719 873 92 302 313 824 61 87 471 502 836 929 297 996 50 809 278 583 686 329 570 396 673 264 238 911 954 975 926 713 805 409 253 389 885 147 654 962 886 365 24 661 251 50 650 169 258 211 734 215 705 647 458 336 521 360 11 39 844 992 157 430 177 681 377 328 554 711 34 944 820 201 849 637 264 577 142 733 681 573 988 622 98 836 184 779 731 445 667 635 13 905 823 656 798 38 189 680 491 168 389 126 154 842 788 205 391 539 4 405 300 944 131 65 721 83 557 262 881 688 956 531 25 335 511 242 419 615 280 260 315 651 777 781 531 96 562 140 404 860 227 299 579 292 513 183 927 257 68 621 509 896 206 292 360 630 999 223 95 829 527 690 378 234 33 297 780 13 308 423 63 553 89 656 107 705 964 959 616 812 538 624 729 424 225 117 117 883 130 289 583 225 544 985 311 908 859 723 413 713 825 430 97 509 146 944 638 88 620 39 742 542 558 972 508 662 165 845 269 770 503 147 384 763 217 807 400 588 766 463 51 820 822 623 581 719 338 692 718 34 405 149 312 5 240 75 998 316 986 146 685 865 382 167 828 332 876 123 88 184 809 431 647 623 868 544 124 825 675 816 30 758 223 632 931 414 819 415 220 938 52 75 174 946 28 1000 113 365 764 396 361 946 634 766 743 531 473 296 122 753 779 487 694 774 2 391 816 156 865 770 735 33 821 974 842 988 37 848 546 36 78 639 871 289 132 917 924 31 36 990 119 251 236 833 15 266 395 848 922 12 26 479 754 153 543 266 529 514 116 674 992 813 652 931 241 56 567 631 535 108 56 231 342 956 772 899 708 947 402 625 706 315 422 841 199 114 757 541 326 761 341 912 46 61 350 831 882 453 758 87 617 923 274 379 811 952 979 590 121 112 162 658 467 374 145 283 221 61 532 413 656 405 71 477 289 847 696 890 383 723 894 528 994 773 262 520 968 140 492 629 418 179 318 632 539 864 42 709 795 19 135 138 843 531 854 899 950 507 778 865 893 534 510 395 366 129 914 348 687 84 898 915 873 803 860 346 448 55 888 780 137 92 528 593 925 824 348 892 635 713 329 435 22 373 947 620 814 785 877 206 393 476 552 169 6 338 800 231 576 558 462 98 502 817 169 898 163 367 725 420 889 441 421 544 343 626 159 245 158 709 857 13 949 897 923 275 840 512 895 388 834 354 631 64 541 537 911 682 18 638 490 213 646 205 375 916 161 275 108 912 243 125 17 70 614 537 896 483 699 302 899 458 410 625 671 114 399 206 331 8 572 528 674 689 945 28 394 216 77 636 45 688 563 953 455 25 219 894 737 828 204 243 436 77 83 981 314 338 451 457 376 403 211 459 812 651 691 336 186 456 31 465 237 887 207 987 610 276 482 550 160 407 141 865 663 525 426 268 345 995 897 241 275 890 283 19 913 804 864 16 75 573 151 15 664 992 589 371 183 261 32 973 265 96 759 648 983 39 918 315 730 695 99 542 807 433 128 941 701 377 740 398 190 708 267 619 775 877 369 49 804 635 140 904 148 649 79 624 951 276 900 925 261 729 803 731 374 265 398 972 604 163 609 593 875 395 362 529 127 554 517 334 688 885 449 762 935 220 801 835 112 152 613 520 866 346 756 303 215 848 105 53 156 636 335 882 305 50 762 933 806 95 466 322 173 736 123 514 915 509 738 815 530 203 991 151 344 807 256 650 493 492 477 278 501 568 403 123 104 375 420 405 417 513 832 654 180 988 147 2 440 132 138 695 765 163 44 88 385 528 861 949 288 19 332 178 799 137 115 618 523 192 641 300 796 928 175 187 643 799 185 977 59 86 8 178 118 774 636 686 100 337 626 569 495 21 628 53 817 520 824 785 642 291 309 934 486 177 319 472 446 423 997 865 906 133 5 705 120 484 87 751 208 508 603 437 835 335 910 230 372 106 929 240 106 624 504 786 381 13 125 663 299 803 516 104 598 970 773 373 229 322 431 502 978 987 359 444 980 881 228 775 682 800 883 744 500 621 668 698 259 151 850 591 465 506 791 570 514 857 946 357 213 919 769 713 677 450 194 452 445 368 195 653 684 500 852 345 176 888 416 412 937 809 114 26 707 305 858 188 695 355 91 603 489 130 597 491 625 755 717 383 987 291 429 877 959 282 74 388 869 736 693 700 710 214 746 87 324 856 296 642 662 996 953 7 430 337 702 193 441 903 615 470 390 513 193 636 605 3 245 737 672 171 880 47 810 193 733 736 573 213 606 592 872 351 197 369 753 490 542 321 480 98 0 759 941 184 336 565 379 755 468 928 678 592 357 424 488 203 168 53 611 758 556 404 252 300 976 706 484 148 60 221 260 326 53 133 136 431 363 950 930 939 908 723 600 589 985 77 84 240 476 822 457 602 665 425 782 8 387 723 867 662 661 748 569 198 368 471 560 380 437 971 266 558 518 74 463 361 447 930 303 753 41 908 622 471 818 172 966 140 655 507 337 326 90 105 548 356 934 175 485 126 284 424 19 568 787 84 356 931 566 963 577 986 235 39 76 157 624 946 334 243 545 484 505 450 982 688 101 42 679 628 96 147 732 802 301 225 282 524 287 256 676 206 586 397 887 920 144 248 784 96 755 896 110 342 515 762 234 263 93 52 621 111 247 137 325 574 863 405 330 737 212 895 370 806 191 140 469 207 86 985 726 944 316 892 304 426 155 923 792 689 271 283 847 840 401 528 171 359 433 351 829 131 808 127 653 744 224 650 170 813 214 5 164 465 660 667 623 319 826 92 839 852 594 826 856 609 526 61 442 219 599 224 618 955 216 799 226 256 555 641 94 954 837 891 43 551 637 375 874 767 629 211 70 219 771 164 434 49 608 55 150 613 481 59 57 771 972 780 10 204 427 268 411 344 85 346 367 254 920 42 109 762 487 992 187 820 549 819 200 634 704 958 648 315 711 372 499 409 907 958 203 95 126 541 879 765 770 79 932 786 327 480 745 528 855 992 958 58 989 922 450 34 540 470 715 249 321 699 1 159 54 354 16 582 248 552 627 148 320 706 354 8 268 546 464 610 736 938 323 35 961 842 351 188 690 847 153 123 55 68 205 693 919 760 595 685 290 605 454 195 794 257 20 430 785 995 561 657 257 157 188 506 21 311 64 32 639 935 192 654 768 241 547 100 472 957 460 298 444 409 340 149 683 34 697 566 878 309 65 692 943 254 578 85 102 236 196 206 27 93 407 775 739 133 789 973 848 841 645 264 47 525 307 633 520 284 408 622 767 347 590 957 233 870 712 584 425 554 388 574 295 855 588 689 568 99 904 143 783 833 846 492 474 411 912 519 167 941 244 290 475 848 536 748 714 217 73 334 512 124 722 145 58 763 66 402 565 284 973 179 294 821 39 586 133 95 506 41 139 461 534 494 286 150 415 33 651 591 960 806 254 109 80 840 498 593 830 406 917 347 302 665 891 427 574 648 328 667 40 975 713 97 103 664 921 175 497 934 716 686 965 523 582 582 317 147 692 158 619 793 277 915 507 371 349 440 281 929 955 122 853 841 67 951 519 291 802 214 81 554 680 708 276 249 575 812 591 418 905 682 593 727 990 126 720 969 406 981 689 258 365 93 632 216 916 439 890 469 831 14 134 5 386 553 424 158 178 135 438 79 249 570 993 71 14 695 790 899 901 31 841 448 939 871 938 660 333 71 601 649 72 953 649 417 525 730 700 949 793 547 23 153 967 342 218 899 741 392 428 610 903 925 587 574 936 684 533 686 82 990 827 308 443 113 596 870 981 70 231 212 459 290 640 953 209 899 12 200 143 348
539 13 341 373 7 314 948 316 873 743 552 545 482 827 654 9 710 837 295 731 817 479 966 279 450 528 659 544 997 836 173 85 77 567 72 14 179 865 76 948 494 958 487 16 824 18 723 732 168 118 113 641 935 906 371 940 136 477 979 36 516 106 95 414 926 398 322 774 911 85 310 277 157 468 513 625 629 158 533 275 19 136 165 365 743 505 967 324 595 491 618 573 417 246 490 113 110 69 306 740 422 181 914 393 350 563 185 906 634 835 468 450 845 134 307 142 806 34 719 80 243 976 395 698 443 430 389 216 339 154 43 422 495 900 398 828 457 881 643 290 525 573 222 83 580 816 41 179 194 992 831 924 86 390 521 241 584 302 955 399 670 304 293 795 528 95 172 8 46 193 268 47 939 330 436 561 409 517 428 2 145 553 968 931 510 501 69 192 906 803 209 624 990 525 15 369 712 395 190 896 262 274 160 200 952 925 648 597 453 759 748 441 563 273 390 717 784 254 303 247 299 136 121 45 36 675 377 727 849 651 64 557 406 420 292 764 792 868 982 387 362 997 255 216 901 596 607 23 693 313 526 467 954 739 663 537 233 658 261 195 127 854 285 290 128 537 650 673 386 218 576 101 891 985 771 572 781 814 549 851 52 574 708 844 625 831 963 493 916 651 290 372 859 526 878 626 641 785 683 261 326 124 24 990 496 307 598 68 94 93 283 43 506 86 898 503 105 458 773 942 397 647 3 897 877 184 705 472 479 220 441 391 26 39 267 823 883 380 289 838 180 157 174 401 150 266 897 995 727 888 447 573 818 621 169 295 780 458 363 382 562 219 500 805 596 830 951 516 519 155 489 842 854 482 653 336 779 306 541 983 961 637 131 644 429 782 263 750 675 263 829 94 83 886 338 751 148 848 602 79 511 18 62 309 414 248 760 739 756 727 750 138 640 702 872 951 239 762 410 3 68 244 542 954 904 22 56 145 40 880 763 994 662 433 800 534 761 829 298 477 635 737 823 73 869 663 649 80 550 427 364 157 211 622 974 982 932 996 278 460 918 874 265 657 249 176 735 67 0 597 287 734 472 936 790 491 715 478 856 240 210 97 905 4 241 889 697 820 483 879 757 757 880 595 271 476 578 297 868 556 276 764 20 787 736 909 182 246 484 997 680 100 804 588 14 772 752 689 685 911 734 848 964 179 579 512 624 40 51 530 425 518 594 470 373 125 403 841 876 562 331 251 591 629 707 549 181 918 368 427 774 352 158 185 703 565 140 126 291 214 600 478 548 441 335 49 2 680 842 508 471 397 454 811 983 85 617 627 344 190 920 836 408 26 120 712 33 896 768 519 730 890 865 684 993 937 874 913 402 861 755 438 101 316 587 714 218 568 585 129 117 557 475 616 337 185 571 952 260 548 642 410 799 300 841 413 380 887 582 666 305 199 434 361 672 344 151 604 555 783 775 909 153 32 166 571 907 901 741 240 279 454 460 339 544 993 488 649 879 889 183 569 275 425 832 540 514 69 953 206 213 286 556 490 177 117 67 474 557 339 308 728 485 230 216 342 737 578 992 602 4 404 382 258 946 189 732 736 802 156 665 748 861 70 729 238 666 244 336 834 35 188 311 178 411 522 839 295 828 306 694 359 284 832 502 209 103 70 378 590 405 513 803 380 147 891 196 540 927 339 937 807 188 451 237 206 597 353 520 371 807 780 851 136 886 107 407 12 25 445 34 134 446 340 206 137 991 494 74 698 269 384 435 253 217 410 16 796 633 304 896 328 132 762 819 904 372 171 902 719 870 982 129 464 65 651 162 343 679 114 497 890 658 370 884 818 427 588 570 325 50 959 71 720 838 766 256 869 486 704 11 854 420 252 646 438 462 381 197 924 66 91 875 165 503 527 515 632 900 195 375 657 740 43 90 705 857 739 324 384 728 31 704 246 242 768 92 911 660 328 698 52 254 1 609 610 114 877 22 870 235 50 532 233 191 132 699 695 156 155 962 283 412 471 108 659 469 717 221 324 537 611 381 139 347 168 538 754 945 749 467 919 535 756 830 982 481 568 404 350 746 378 8 669 575 359 53 50 470 565 701 734 170 963 149 886 369 715 843 158 245 122 798 177 972 938 809 927 87 558 499 300 639 9 88 711 690 749 423 895 480 676 175 508 492 721 396 514 257 235 938 294 21 350 611 647 464 400 647 373 867 683 60 837 930 259 202 169 973 927 137 518 985 723 266 321 678 530 998 658 969 163 349 571 821 205 225 981 319 463 63 210 133 854 652 788 718 546 860 661 622 500 272 765 589 694 724 771 808 204 296 588 474 190 858 549 871 238 99 794 164 347 346 4 193 655 947 7 61 737 419 530 980 955 250 232 37 350 49 156 112 86 772 452 316 335 986 588 811 624 444 840 394 326 890 278 309 203 109 851 644 619 207 80 493 746 630 355 366 38 686 4 530 488 392 38 29 439 178 890 30 353 984 645 749 874 959 926 93 89 374 83 119 946 31 866 340 575 994 547 881 753 122 380 512 94 251 767 620 985 154 31 461 552 970 469 13 778 726 919 608 447 989 756 848 464 929 438 85 282 731 460 304 400 118 92 676 704 227 35 547 192 531 835 786 660 816 900 978 704 615 152 695 597 100 802 144 929 352 197 864 272 753 579 6 128 393 572 540 916 281 271 39 966 452 62 667 770 567 208 573 215 379 98 813 319 367 827 759 21 636 33 863 936 418 12 116 705 769 517 942 449 401 16 451 342 44 490 106 178 449 724 176 602 438 845 957 910 294 475 258 609 995 449 355 569 656 596 259 544 236 808 852 877 59 674 38 442 32 350 312 777 456 700 27 50 42 42 167 663 850 109 466 422 593 830 866 688 882 823 545 85 613 453 84 119 432 888 388 301 300 644 777 526 459 383 975 339 950 521 637 737 330 936 944 656 123 456 159 581 219 866 18 524 812 125 332 452 767 849 674 225 692 467 416 49 342 135 208 759 825 827 343 314 655 486 280 103 491 816 814 679 560 233 48 463 738 575 924 997 558 352 568 633 661 877 785 158 313 730 334 864 778 712 566 817 55 765 833 192 135 655 765 226 551 377 546 928 981 197 745 182 888 570 96 687 73 593 282 286 682 700 152 800 826 705 107 93 323 633 199 676 204 589 810 503 733 542 706 307 910 896 58 216 965 548 700 598 702 664 203 918 909 850 894 659 928 879 23 556 353 247 424 38 184 202 97 939 75 845 687 433 523 191 125 719 234 825 836 568 797 107 458 452 855 303 616 995 442 633 895 340 240 963 229 129 623 167 776 622 632 570 922 525 657 250 385 467 917 279 98 784 317 802 509 824 201 601 437 899 81 841 28 963 564 345 232 390 862 292 376 293 588 242 713 658 139 116 187 75 391 105 315 304 288 670 17 288 815 860 274 844 1 950 893 914 529 919 248 249 426 867 725 55 277 313 628 642 476 579 78 532 70 101 626 947 161 823 844 129 224 812 518 674 448 274 146 885 534 128 592 268 943 507 940 754 329 484 365 544 223 826 357 173 603 399 921 882 586 6 431 652 889 791 205 246 996 684 837 204 711 506 899 506 104 277 356 22 764 191 673 470 445 327 931 725 721 451 327 402 507 731 783 118 834 128 915 300 220 742 246 476 473 504 714 812 971 353 766 600 126 119 788 318 358 587 186 602 138 614 581 180 590 175 987 246 599 732 958 501 619 696 627 725 508 815 671 206 399 528 536 631 742 912 934 948 988 520 195 290 801 581 610 923 79 786 54 10 543 855 171 717 325 722 505 909 569 52 684 586 286 891 10 193 903 175 621 473 501 462 314 501 820 75 606 49 124 845 318 441 762 567 577 782 936 221 651 898 102 139 923 875 554 618 517 566 614 648 5 536 604 84 47 120 782 126 770 664 297 791 522 425 631 119 956 426 351 105 805 388 9 464 669 954 142 445 885 883 244 824 155 628 977 668 999 931 933 25 413 236 115 995 247 193 677 268 130 828 709 847 328 711 228 433 919 203 912 189 976 823 913 940 333 534 835 478 252 531 82 594 645 526 384 8 847 79 747 955 455 983 744 640 440 852 238 250 383 648 433 858 80 929 796 391 689 403 791 587 421 800 273 501 559 594 439 30 524 82 827 943 822 340 561 411 960 800 498 14 230 107 941 438 189 631 572 670 793 83 226 51 504 847 415 430 840 434 212 639 789 560 925 822 527 510 681 201 720 362 430 875 751 239 12 432 754 327 612 230 345 771 465 158 716 271 192 155 348 527 664 674 908 120 887 676 111 481 270 619 231 824 565 13 949 527 354 56 141 825 264 955 163 963 359 405 722 207 91 350 361 638 143 112 45 689 553 710 320 125 601 2 57 801 478 473 853 437 253 697 89 906 787 658 477 287 214 561 846 605 321 94 370 431 200 514 638 168 688 535 696 727 387 893 198 964 574 251 400 219 668 297 691 929 739 511 717 609 892 850 605 16 360 957 215 407 794 585 302 676 758 133 463 488 583 38 134 390 795 560 301 876
449 338 962 908 703 991 342 579 231 1 40 662 992 730 513 558 371 796 136 116 953 245 389 475 916 525 884 655 188 276 329 291 12 147 221 59 289 343 370 41 583 270 424 133 166 816 937 737 486 124 908 615 112 601 472 562 322 658 510 629 927 795 410 514 181 134 17 371 994 746 634 772 808 121 468 837 726 52 748 392 42 690 400 794 54 136 804 752 891 517 832 446 197 523 676 139 756 499 707 291 244 981 597 488 706 131 408 243 957 322 565 928 649 638 592 725 547 733 36 743 683 184 146 401 107 999 172 553 123 515 23 762 277 893 205 982 175 117 416 719 236 679 755 41 491 633 93 525 551 77 387 283 996 635 945 93 650 292 131 422 325 189 52 725 111 734 767 441 403 919 782 614 363 920 158 703 439 315 381 506 902 749 446 956 802 254 980 288 25 487 718 638 995 371 820 525 347 869 543 875 765 426 180 768 471 513 269 381 641 733 694 57 87 664 903 7 846 298 830 831 208 548 384 442 596 453 657 438 978 207 768 760 821 645 135 850 578 173 655 844 187 511 825 538 328 764 145 60 675 208 383 75 979 144 312 693 419 427 601 648 915 159 628 770 534 682 248 771 21 867 813 440 235 945 284 315 680 982 941 656 500 871 567 778 35 367 11 849 14 70 398 481 189 290 311 578 826 433 149 866 95 478 161 602 646 261 477 538 18 880 950 340 822 488 80 849 412 109 595 546 121 799 275 263 456 405 999 28 61 35 871 381 170 683 19 197 837 267 186 349 587 161 70 323 168 389 647 671 435 24 386 113 733 221 338 234 29 781 140 994 294 296 321 971 232 575 532 444 946 427 894 468 773 316 465 839 951 916 353 332 790 371 985 865 271 530 740 791 533 565 713 463 527 433 591 610 781 797 409 962 692 749 745 413 359 678 827 307 568 256 540 229 119 140 539 20 394 326 969 749 445 650 699 645 904 869 234 464 603 275 454 360 343 867 795 390 563 620 191 425 148 799 523 625 367 158 993 805 581 617 124 354 171 49 734 278 874 374 557 813 858 116 218 49 428 884 772 510 75 98 990 733 864 212 230 598 431 942 959 935 278 413 981 742 806 463 926 62 249 44 326 286 635 950 223 656 156 601 580 939 897 52 796 223 490 974 670 323 701 289 744 860 787 937 333 982 33 927 470 958 487 472 225 99 560 101 335 575 301 52 609 491 437 679 645 908 508 325 78 126 853 939 653 742 815 949 330 521 407 686 317 370 373 322 256 649 764 517 361 25 638 947 298 727 182 40 113 252 775 739 835 495 968 976 936 417 928 435 100 62 766 929 459 162 421 346 9 999 965 779 365 312 155 392 214 875 67 363 739 396 302 848 546 179 15 878 882 133 430 260 589 491 224 149 780 363 357 186 934 252 252 179 457 343 901 987 415 318 966 276 455 493 613 316 579 689 499 992 677 279 376 582 237 838 332 37 688 215 629 401 867 919 494 547 604 768 610 93 960 831 648 560 998 538 751 856 5 911 792 4 785 696 771 108 16 254 711 686 134 576 7 664 512 892 849 93 545 622 324 374 594 644 94 420 602 917 215 605 626 92 299 877 281 731 932 541 970 442 517 886 983 784 667 215 716 124 259 448 192 867 336 103 115 140 484 100 666 385 522 754 931 503 22 896 881 995 895 625 818 816 160 695 20 427 331 672 105 301 531 71 451 978 920 168 109 885 238 148 305 73 296 944 102 429 570 458 674 434 630 195 661 318 843 623 811 378 137 946 607 589 217 703 922 445 536 202 883 391 893 961 801 214 823 800 68 646 719 15 267 746 440 129 987 84 682 523 798 360 132 671 687 379 247 740 598 583 212 541 414 734 618 568 890 507 961 867 50 304 686 931 860 694 77 493 255 903 473 590 511 159 731 398 444 612 886 307 318 922 722 202 550 826 572 349 60 436 625 264 869 25 117 420 481 281 122 559 576 950 57 710 944 67 955 920 327 657 905 41 288 577 315 632 921 586 783 460 110 986 483 513 939 984 354 382 56 220 106 751 925 976 153 574 169 342 245 213 976 278 144 585 488 214 92 562 723 979 143 146 341 511 521 190 791 684 147 956 380 219 923 46 391 250 27 715 973 289 154 935 948 99 163 585 257 75 475 623 308 5 222 108 396 247 379 743 99 986 426 972 720 472 586 572 142 508 842 171 617 64 564 517 206 935 673 109 943 988 378 671 432 189 355 174 742 316 668 196 476 458 810 851 306 726 220 291 715 429 210 256 280 461 866 656 480 303 39 1 193 787 844 196 258 171 349 732 194 448 62 543 619 634 548 931 705 678 541 970 704 537 696 256 174 51 79 897 28 874 176 626 907 754 458 949 507 316 754 420 863 566 753 544 689 408 651 891 877 804 241 697 185 841 848 776 831 292 642 168 72 159 24 788 856 19 888 924 519 8 741 328 817 609 606 95 165 587 150 799 520 282 393 27 479 771 529 803 913 611 448 21 30 780 304 300 173 530 585 672 478 693 524 479 498 994 664 469 758 257 427 259 0 162 514 742 935 116 167 119 360 73 374 554 526 679 395 863 152 945 413 394 64 425 270 461 84 445 865 650 622 994 778 819 728 743 952 484 211 980 917 975 103 835 41 358 441 152 97 960 423 578 199 563 303 618 914 861 495 931 684 599 8 483 313 229 76 244 967 860 989 745 573 393 991 681 157 290 397 989 114 205 875 423 485 612 126 400 678 645 402 336 930 421 735 442 463 4 83 195 644 216 940 833 116 456 265 327 730 767 639 499 938 714 233 948 558 52 388 393 559 905 535 886 623 235 752 280 845 294 656 70 571 160 422 788 600 33 128 903 352 901 164 123 309 307 291 450 799 436 503 835 637 797 285 847 569 171 919 1 794 230 542 97 177 917 340 399 48 466 195 172 382 956 652 321 828 869 574 925 438 349 975 837 621 271 724 342 133 300 729 604 219 209 769 468 681 118 59 809 151 709 537 623 184 262 297 237 986 964 375 390 660 887 709 189 406 274 358 677 776 984 698 817 366 411 599 324 834 981 264 89 549 953 253 93 516 106 263 285 654 869 518 513 854 602 74 50 310 227 251 791 763 974 859 92 202 938 504 706 204 746 369 573 631 424 4 702 390 57 44 32 873 813 747 535 401 712 300 586 337 566 918 518 482 864 228 582 746 714 118 273 104 525 209 91 98 473 760 22 141 300 632 421 319 535 582 404 770 353 279 124 852 24 293 398 339 590 51 980 963 638 86 108 350 223 442 970 492 870 362 639 55 586 509 48 31 489 784 225 584 597 453 710 662 758 868 583 474 976 461 725 420 77 447 621 829 497 392 129 889 302 69 804 954 942 351 146 368 431 10 586 405 933 847 927 443 964 254 374 658 503 323 568 911 593 320 126 138 819 37 710 295 811 700 231 200 598 273 545 283 197 466 520 671 336 721 165 528 415 803 500 159 771 812 410 196 592 633 42 345 157 47 7 616 476 450 306 838 108 276 747 63 368 732 598 502 57 216 839 984 898 316 563 348 581 659 963 274 22 190 395 627 32 286 292 65 531 203 545 290 80 608 182 880 13 226 264 46 822 885 868 525 987 227 119 120 533 750 209 3 792 433 533 460 932 964 242 876 527 562 781 736 51 314 962 198 743 714 910 737 10 81 25 489 70 553 274 575 484 417 554 933 66 588 953 870 914 96 928 712 667 71 705 900 708 679 172 841 116 819 812 836 771 213 125 762 416 612 694 261 34 538 397 789 377 125 98 636 363 899 716 139 35 665 760 710 934 947 964 82 823 493 701 464 723 242 600 101 100 90 319 697 281 32 705 13 360 878 322 982 447 800 918 372 933 334 828 814 143 91 527 691 126 906 154 672 75 797 822 725 784 292 781 643 255 743 163 262 670 229 925 786 478 178 891 34 876 805 960 956 961 58 988 506 405 640 414 346 506 974 519 130 656 201 4 727 23 282 699 793 69 307 820 887 425 809 618 555 758 429 933 611 388 561 594 912 536 411 228 788 841 66 162 851 929 496 583 857 991 544 30 43 51 260 153 862 777 239 570 377 46 777 536 566 552 505 111 779 364 879 479 590 905 717 645 73 214 577 631 49 122 615 501 85 748 250 545 272 533 2 640 469 938 774 9 6 647 988 226 757 950 425 512 287 706 108 405 240 45 404 192 971 807 749 956 129 525 972 556 855 775 593 629 38 125 620 772 356 392 88 329 183 689 399 626 127 165 605 355 434 506 501 996 892 702 896 650 452 794 497 310 207 279 909 685 669 773 624 883 824 724 708 530 839 11 530 224 690 890 1 811 554 194 942 677 556 761 924 342 364 560 462 865 738 862 26 896 958 262 685 937 179 452 243 541 344 56 997 436 759 450 816 230 833 408 614 638 693 976 89 31 807 707 929 423 515 523 418 620 910 467 385 951 761 496 850 776 702 732 436 729 663 877 53 689 467 618 977 841 872 667 246 323 552 471 840 531 695 120 266 807 898 259 861 866 268 665 949 320 45 884 162 649
778 972 173 211 387 629 349 561 194 539 592 648 22 826 68 168 999 52 539 953 920 137 551 938 821 278 244 709 356 676 437 687 993 671 190 594 456 259 630 353 137 456 914 309 813 967 751 152 406 410 405 47 366 73 712 603 301 513 983 398 346 937 917 69 788 350 422 356 305 907 425 586 667 99 766 936 570 715 930 213 744 568 700 424 747 121 168 343 94 986 335 32 172 432 705 454 379 843 162 225 564 208 854 840 78 445 644 809 60 587 668 954 959 767 455 666 65 709 15 105 638 610 937 178 834 940 683 460 331 342 192 31 955 943 783 228 312 309 255 957 629 595 583 234 267 65 454 541 961 568 268 403 28 769 341 803 211 995 577 642 540 918 72 236 26 693 25 594 692 412 175 162 517 120 706 134 786 61 817 654 990 97 989 256 130 559 891 729 499 609 793 682 684 222 518 743 618 21 617 100 370 28 469 416 119 254 193 466 819 812 142 684 521 195 805 425 401 78 752 75 822 738 303 871 550 156 760 86 226 429 946 356 277 155 827 245 799 41 139 200 972 262 893 166 210 98 449 170 987 861 208 151 889 643 149 707 464 466 232 408 739 713 859 413 865 620 524 928 389 471 562 715 571 76 679 338 357 612 165 526 360 101 115 331 330 584 968 624 900 65 495 699 467 150 776 297 857 518 790 150 12 339 681 36 118 679 697 262 643 893 986 110 840 863 501 495 803 670 976 930 695 216 122 678 910 392 392 835 902 697 344 39 113 514 34 47 943 967 665 666 660 17 296 869 543 394 394 392 249 586 110 355 767 608 945 632 631 131 155 142 535 119 759 313 566 473 887 102 662 564 101 603 496 308 614 381 519 641 145 750 896 671 323 773 627 386 416 230 998 652 273 987 468 64 658 554 156 36 719 540 554 559 446 904 818 724 841 826 879 466 204 774 487 187 289 802 140 158 395 519 491 504 230 782 926 860 347 81 141 552 736 58 209 752 432 407 109 21 245 797 823 983 415 504 418 186 843 110 348 733 473 114 257 658 202 272 13 756 106 572 493 969 266 116 56 673 23 576 291 491 851 402 322 968 369 273 637 1000 375 987 386 775 263 22 462 793 905 381 325 8 541 138 800 700 88 636 777 257 994 616 640 450 762 418 132 709 433 376 333 410 954 107 424 101 288 296 206 287 32 831 939 521 949 818 578 300 880 676 622 512 41 174 977 384 510 352 262 488 264 892 597 917 237 584 996 175 582 8 648 234 710 624 166 584 717 202 948 752 898 584 661 537 897 16 833 529 621 310 731 280 35 835 218 892 655 470 186 566 837 211 713 413 863 11 686 268 774 504 97 906 909 672 563 490 412 70 932 609 942 976 47 303 188 756 481 84 207 622 76 378 958 161 947 559 530 802 503 510 152 35 381 920 397 689 512 853 792 925 502 460 895 432 29 795 6 20 229 427 9 812 716 523 546 495 95 130 802 56 907 728 265 609 579 206 355 788 144 265 0 837 421 304 676 719 850 263 318 660 561 812 982 209 992 875 439 421 57 27 103 696 181 120 552 626 542 713 452 341 490 928 816 74 96 1 125 41 488 43 214 417 324 540 689 785 402 378 745 680 270 400 343 219 299 497 146 106 217 581 985 900 604 674 525 501 639 171 414 976 79 110 222 609 656 39 300 581 126 647 298 440 182 108 831 997 143 370 87 90 447 599 93 222 874 768 933 868 417 491 704 775 721 419 40 420 641 106 431 857 862 61 399 539 410 221 354 255 228 107 196 303 489 18 328 140 457 409 251 508 654 661 8 712 548 976 474 583 804 498 147 478 231 346 37 687 486 462 242 469 758 518 929 736 336 981 363 785 967 247 796 789 426 701 269 902 616 767 224 513 687 338 171 736 163 912 537 970 482 347 755 809 334 843 693 483 75 762 545 648 753 810 89 373 964 825 962 746 403 791 332 753 372 328 167 248 853 272 340 44 38 627 978 709 219 114 39 504 70 439 839 858 307 506 884 10 239 677 365 344 321 979 131 933 74 599 71 26 715 689 117 667 620 232 585 196 952 868 573 203 376 544 511 131 259 184 451 932 927 477 419 683 315 1 580 284 866 325 965 575 556 572 427 693 875 16 67 584 915 737 649 621 221 650 625 677 225 117 311 784 507 854 922 188 278 459 104 884 791 654 782 362 429 874 590 137 634 583 703 765 698 986 921 51 485 465 547 299 871 56 785 581 358 908 121 326 701 586 471 708 709 814 726 583 91 476 860 685 670 441 748 979 413 864 53 820 252 146 882 222 699 755 848 162 771 763 174 539 150 868 881 818 52 99 931 358 440 529 522 800 411 427 236 430 377 658 856 950 383 865 1 562 953 182 623 685 148 89 359 327 663 868 674 700 797 447 36 619 657 210 775 896 319 874 934 273 868 265 669 528 876 586 98 401 680 834 923 796 282 18 603 579 652 505 476 690 659 41 560 616 494 791 185 740 936 450 685 142 3 759 364 873 49 731 749 262 492 254 531 46 960 250 176 563 189 749 407 193 894 163 441 601 870 546 66 618 123 871 458 959 567 50 205 735 538 983 527 2 55 156 443 346 10 286 682 376 477 87 628 633 572 500 393 390 722 571 124 177 248 239 956 926 858 485 872 24 581 915 606 457 645 260 154 254 558 354 373 317 642 72 609 959 801 487 316 963 852 330 729 488 671 580 448 160 187 534 886 11 678 380 261 253 309 422 544 984 619 435 594 829 18 976 974 122 825 761 256 234 44 424 258 652 513 397 911 869 254 760 435 502 85 70 90 536 504 291 734 960 586 365 814 265 738 65 24 753 864 94 63 654 626 388 844 204 742 934 82 176 100 994 19 800 829 190 62 222 951 811 584 563 398 429 320 622 904 122 812 394 30 148 178 545 99 489 838 336 908 514 478 556 241 141 445 792 308 96 846 151 549 360 280 160 17 527 233 844 108 861 246 876 380 549 304 622 120 22 506 364 651 847 475 100 295 361 84 500 913 984 809 48 400 417 725 454 367 984 388 472 164 81 243 653 769 344 116 928 596 859 727 128 607 865 199 217 608 407 750 898 646 772 835 970 112 495 129 410 16 316 574 842 111 495 396 884 770 664 54 31 459 578 276 267 757 420 595 527 677 391 984 169 969 831 179 312 292 290 352 124 784 32 135 30 430 39 470 47 83 137 461 665 728 594 306 162 906 806 281 439 483 410 197 487 272 383 105 589 593 12 284 859 42 704 114 838 980 283 707 476 720 545 508 693 293 604 275 525 591 794 223 861 612 184 339 443 329 607 730 179 632 859 559 795 390 649 789 564 107 410 160 323 885 876 832 673 45 985 995 329 169 549 568 891 227 722 33 92 337 932 528 188 944 714 453 101 463 967 773 628 598 325 460 777 180 991 438 228 516 34 807 310 212 891 988 419 43 121 624 599 966 386 465 323 867 256 128 182 14 271 59 759 694 293 342 197 806 125 514 979 924 710 260 810 981 441 765 16 134 316 650 316 688 55 391 531 808 566 472 150 741 229 250 272 601 794 587 255 737 140 64 256 820 406 420 274 31 636 861 900 240 93 515 241 520 815 828 397 327 197 763 378 787 302 326 50 310 44 80 867 436 87 635 669 973 875 51 679 526 168 602 211 836 507 195 285 21 878 5 245 553 236 442 41 271 902 576 647 975 237 824 273 151 660 201 909 772 957 928 54 855 706 781 885 136 912 286 549 847 664 883 869 925 941 216 57 696 138 297 322 77 532 711 767 46 751 613 242 11 365 480 518 664 805 27 919 647 339 338 376 159 42 361 80 2 224 287 794 600 198 374 861 153 426 912 580 957 252 500 726 815 507 633 37 869 639 170 641 444 774 534 910 718 257 935 47 890 101 247 121 61 695 127 378 830 32 888 238 523 872 746 621 20 672 599 857 916 500 69 376 878 361 220 332 283 618 294 918 213 806 636 253 779 737 215 525 849 222 384 835 536 32 873 409 50 268 408 882 811 249 761 901 161 620 378 649 4 31 385 999 842 417 708 476 768 297 997 887 466 700 350 787 497 439 565 748 191 783 970 54 279 65 756 755 203 656 555 587 723 359 86 69 615 857 362 798 666 451 532 595 479 924 903 780 899 475 557 176 138 987 81 435 724 386 810 596 157 421 892 249 798 534 690 673 877 549 575 200 505 420 102 452 702 21 979 499 940 735 382 113 941 800 691 928 133 24 285 531 7 620 434 258 73 200 509 127 404 254 740 177 58 752 653 659 428 288 971 328 795 409 183 521 235 773 48 555 200 952 368 26 754 366 918 563 317 689 826 489 714 725 735 432 919 796 234 101 732 957 938 986 290 829 177 882 764 605 991 11 253 37 529 268 611 178 345 76 423 743 605 353 950 745 675 859 302 309 673 906 238 438 313 662 353 400 184 214 588 846 92 583 314 262 533 820 569 913 274 923 158 853 198 426 484 460 450 704 371 22 351 607 589 267 610 819 498 605 409 305 963 83 901 268 672 781 780 851 845 260 743 87 794 336 733 271
999 46 644 559 817 252 109 724 708 443 521 352 324 585 978 116 624 434 163 777 877 119 589 493 854 44 559 645 968 485 427 826 110 79 193 653 722 988 180 461 791 496 393 411 878 514 969 259 184 109 647 773 637 442 186 540 946 560 587 940 726 912 916 781 367 224 484 177 753 514 640 740 958 434 388 779 330 562 167 479 146 781 975 687 843 785 288 42 269 786 959 860 925 374 944 147 719 658 846 217 818 187 405 499 65 329 441 598 137 392 18 948 930 73 952 812 839 137 81 137 502 306 64 362 778 530 467 959 327 436 460 77 492 612 47 902 611 927 149 67 837 775 981 163 42 354 468 435 493 591 771 78 816 288 301 317 927 715 496 274 31 528 581 874 271 472 454 70 228 859 128 79 268 588 903 912 165 297 805 988 66 182 852 673 413 68 80 803 807 915 35 904 600 358 85 367 297 316 699 831 713 263 767 179 531 891 466 644 963 222 795 459 796 972 210 109 189 352 353 451 209 337 430 300 954 983 488 891 199 629 584 554 910 314 762 987 136 338 332 555 408 346 953 753 907 229 776 669 172 964 598 212 576 879 185 574 524 490 941 707 606 351 111 618 517 429 97 239 72 691 515 174 887 869 775 642 789 38 202 364 384 392 692 963 691 651 225 739 729 169 709 488 966 247 232 777 213 416 274 238 879 565 281 88 5 696 433 951 107 131 803 579 752 813 139 456 276 737 292 476 567 116 866 750 859 938 840 955 653 597 755 141 545 235 848 492 133 939 551 605 412 552 867 942 398 380 698 481 701 934 915 876 570 667 810 909 272 155 315 26 263 443 394 435 132 689 125 829 932 710 150 370 140 850 157 623 891 748 321 748 368 726 53 237 971 415 520 179 672 879 239 303 168 971 578 543 964 653 480 44 814 659 221 798 211 102 780 680 34 214 371 672 156 981 261 3 571 497 3 46 616 963 590 110 743 910 7 783 432 99 277 372 177 266 823 719 882 991 342 675 750 796 900 188 665 1 260 391 344 344 565 493 812 964 75 737 378 772 449 50 313 224 306 689 84 954 982 403 886 443 240 693 717 796 735 150 365 205 962 564 409 382 482 31 386 669 223 571 36 365 251 734 475 223 198 419 27 566 865 608 416 7 204 862 850 841 573 491 949 286 182 84 214 163 259 451 636 627 688 542 919 531 429 537 763 486 312 270 12 476 675 214 830 269 293 353 401 569 145 708 0 49 740 418 556 40 741 325 546 707 951 589 800 757 161 643 114 376 63 716 525 735 59 259 166 148 278 953 902 207 420 246 400 459 375 249 241 588 151 726 591 802 757 73 287 44 620 657 392 627 888 328 78 677 554 613 509 503 479 929 788 250 46 473 732 846 4 659 382 849 819 235 243 123 289 838 989 257 101 683 909 507 786 820 396 992 864 915 856 747 918 770 657 154 557 57 678 129 22 458 745 423 212 755 967 619 715 775 116 579 676 30 651 804 187 371 120 265 533 595 446 725 618 304 984 249 724 79 54 232 319 321 123 830 29 413 266 487 993 541 362 717 253 482 299 67 247 568 323 975 841 980 310 353 783 445 917 407 96 456 316 871 291 531 345 943 532 446 298 244 957 59 693 869 720 780 806 205 169 292 470 883 74 996 481 771 965 731 258 172 939 890 334 874 875 874 325 538 183 487 712 693 349 915 801 709 781 483 86 429 889 602 469 694 764 106 403 136 733 220 256 1 682 758 423 326 144 72 351 801 219 900 457 135 976 801 90 933 106 294 372 681 639 285 738 824 200 836 615 461 26 589 464 951 703 832 798 296 588 896 512 267 49 189 317 32 411 830 338 774 267 795 549 428 224 135 923 106 809 818 627 510 777 822 694 349 304 39 117 21 543 629 681 289 869 168 118 698 2 590 638 576 811 792 206 308 444 915 725 76 343 336 779 447 784 530 443 572 579 435 847 959 901 425 435 515 295 451 596 499 437 394 516 899 768 349 935 101 453 891 387 799 88 326 129 958 714 580 974 85 526 705 804 757 270 614 583 754 924 726 934 752 28 477 112 472 463 600 231 515 861 201 93 403 718 683 389 301 820 167 360 521 478 503 354 899 419 303 39 711 555 294 264 500 485 553 218 632 824 790 569 251 542 97 528 808 176 588 32 779 707 92 486 375 582 118 997 13 51 198 659 970 612 410 890 572 91 114 73 467 294 744 508 786 83 221 57 1000 498 784 547 315 855 143 282 681 821 458 773 567 197 495 162 371 690 145 550 14 220 234 931 2 143 138 697 859 621 663 904 35 178 791 45 163 76 210 314 55 630 586 148 327 601 731 147 483 155 640 597 588 134 930 361 460 222 204 203 580 947 546 990 185 43 53 245 190 553 159 436 953 92 478 785 880 845 589 477 282 55 487 418 812 283 886 236 363 899 125 538 673 201 584 79 250 426 547 417 592 311 209 402 879 305 59 483 519 370 367 102 202 960 53 643 331 173 169 487 376 494 730 995 998 633 307 921 416 195 61 473 488 979 786 838 163 404 383 385 113 235 725 629 538 541 814 284 548 656 115 940 946 802 954 425 584 226 759 874 354 273 868 527 104 374 589 912 909 422 707 339 962 490 928 595 35 716 307 702 413 68 489 41 498 421 412 822 547 491 934 704 353 834 877 742 334 922 956 998 157 16 19 217 471 38 827 654 109 335 682 929 833 438 69 648 728 62 790 885 300 536 466 908 519 52 270 948 174 792 51 695 812 10 446 458 900 455 616 142 633 739 64 880 166 754 840 884 590 119 126 452 840 666 213 8 842 94 975 397 60 250 874 646 530 296 612 191 333 793 386 280 696 395 69 489 895 505 423 58 483 737 668 594 986 230 403 308 580 564 294 215 101 363 342 513 729 734 825 138 896 87 612 262 730 634 191 881 417 572 74 896 848 164 86 631 968 341 325 1 165 610 185 399 966 687 136 604 487 728 454 285 232 721 552 499 119 663 476 664 522 380 613 346 462 539 377 383 254 658 103 928 22 945 334 568 731 897 858 955 278 988 256 825 274 566 696 424 576 67 676 462 116 358 482 799 876 602 846 507 400 669 723 77 160 286 797 318 625 188 272 961 639 159 390 237 563 377 991 131 205 104 988 913 286 972 716 124 933 465 521 381 995 876 338 69 209 511 540 194 555 668 540 766 665 207 23 609 375 23 816 622 440 862 179 44 850 500 836 731 87 238 538 626 91 227 809 95 780 523 121 113 479 249 504 679 334 873 680 414 323 254 485 794 55 660 480 152 351 898 167 696 604 19 552 605 469 366 168 328 505 82 723 497 265 48 336 950 925 13 57 337 819 352 800 456 37 348 936 744 215 926 53 920 941 160 96 730 286 406 764 205 824 749 552 105 509 122 564 645 928 474 840 522 227 309 404 608 449 575 964 680 561 130 298 364 728 797 521 970 922 196 173 632 938 828 39 831 689 506 848 619 383 127 123 892 345 103 476 758 133 936 656 586 615 592 248 50 496 853 514 100 884 257 928 376 807 986 270 980 840 410 839 782 530 537 225 61 912 574 625 15 391 977 260 181 520 983 306 871 668 11 729 649 99 670 621 808 919 641 684 170 471 242 962 279 194 684 953 179 310 911 360 942 74 723 414 431 486 252 362 229 270 519 348 548 626 674 736 700 348 607 976 476 706 60 773 135 687 530 760 938 406 14 217 765 93 849 452 439 544 350 514 192 277 391 459 832 726 937 988 390 285 25 191 770 431 329 706 760 634 126 30 868 517 20 271 535 737 826 190 667 728 357 750 171 882 534 251 787 956 175 698 593 420 340 784 769 609 71 699 577 307 373 817 9 440 727 318 17 334 379 784 652 605 331 55 529 549 451 428 973 455 677 893 216 560 613 610 683 725 33 571 158 995 774 551 706 651 448 815 857 462 290 163 710 617 471 176 872 768 603 739 628 165 580 329 992 987 655 276 985 639 748 516 914 114 275 127 614 738 895 93 359 487 447 229 56 795 933 380 154 682 440 80 860 601 450 558 30 540 650 3 21 389 472 593 302 522 711 919 829 227 233 82 552 452 356 188 844 390 617 69 407 797 307 352 347 993 248 592 70 269 685 887 790 938 893 805 24 985 751 87 905 33 445 170 6 396 956 606 336 598 174 22 544 407 994 74 121 881 518 506 320 525 858 477 759 219 503 833 208 490 510 603 300 130 428 165 322 761 89 74 661 137 459 936 514 75 705 453 540 29 689 781 836 693 635 213 756 324 265 545 558 523 623 668 772 113 851 560 461 217 747 615 255 810 736 112 501 433 815 735 333 763 625 844 115 262 870 572 671 499 99 150 987 847 560 807 442 387 833 357 996 735 98 410 561 375 415 694 108 185 662 607 813 749 599 602 863 176 141 474 355 355 234 212 190 461 894 555 827 301 504 773 40 634 906 772 369 379 761 334 686 459 585 931 303 817 563 313 326 260 495 436 673 361 883 309 434 181 746 335 991 939 835 804 37 811 943 545 244 796 842 154 562 728 246 650 642 764 153 116
869 330 404 146 437 553 73 723 562 465 288 592 428 210 253 236 381 922 700 665 417 894 245 341 44 353 582 377 801 506 443 629 982 163 114 66 227 233 550 153 883 657 16 918 776 757 495 391 645 248 746 394 354 820 846 16 579 182 654 393 568 767 350 583 355 815 871 145 782 236 978 217 163 253 766 807 445 331 631 320 403 390 641 594 485 285 303 600 311 87 461 318 239 552 781 4 278 551 342 432 389 791 984 166 689 574 971 553 63 494 639 186 367 732 64 361 371 684 103 837 320 654 289 673 560 217 947 639 147 506 577 124 848 231 171 394 212 460 606 987 854 900 149 790 427 18 898 812 755 885 981 355 912 58 76 574 77 287 890 482 373 267 521 452 88 775 6 513 490 952 634 723 637 834 741 465 889 561 649 546 544 790 838 333 612 532 407 325 510 487 646 848 976 49 395 38 515 765 3 115 145 283 327 57 277 899 231 739 372 418 632 921 160 347 56 723 144 53 979 20 467 756 758 579 816 948 496 432 394 365 650 997 830 740 86 561 554 428 175 895 434 540 230 953 944 135 728 474 297 452 994 154 777 748 55 934 42 854 552 811 668 84 522 832 980 708 473 76 9 321 291 945 153 105 665 583 959 913 131 196 484 788 256 789 580 139 965 35 505 78 481 826 769 590 259 78 68 525 815 783 328 536 935 2 293 625 674 42 244 700 200 810 296 155 719 180 847 205 856 389 731 262 601 863 692 991 17 172 783 685 796 449 542 997 422 429 321 684 860 137 713 796 855 632 115 75 124 493 104 767 810 150 295 173 236 110 546 476 609 417 684 151 888 449 233 843 260 789 222 267 339 282 62 263 643 929 85 68 121 47 955 589 487 593 219 444 951 566 617 826 672 891 113 474 652 980 270 857 464 723 941 47 225 771 358 185 726 14 874 631 178 223 462 924 708 304 615 565 213 614 956 532 583 162 933 78 186 314 164 329 658 643 127 56 425 692 943 894 667 258 27 204 753 374 50 889 861 533 968 934 75 380 516 200 559 553 712 469 653 800 621 217 431 39 833 78 21 314 191 722 463 327 791 979 538 280 194 239 105 116 735 425 215 487 892 674 644 356 120 479 155 62 19 725 629 642 894 458 475 387 141 395 301 545 724 301 209 197 92 932 433 983 586 894 556 974 154 687 821 467 709 788 356 314 655 218 374 509 772 372 409 568 23 325 850 809 177 235 616 564 736 748 826 848 841 390 891 310 169 947 52 219 873 949 455 259 492 28 680 708 970 622 197 117 763 947 482 675 365 45 442 2 453 723 504 809 669 553 65 558 720 154 319 589 793 506 469 366 745 103 958 913 986 335 400 627 842 692 767 432 347 748 282 102 2 662 232 438 229 664 48 670 322 873 108 123 426 844 870 235 267 425 190 302 421 112 770 798 439 483 493 923 318 952 82 671 316 114 343 208 477 547 845 858 543 461 832 442 261 308 703 719 161 69 456 830 220 65 613 317 465 637 642 446 790 561 623 299 330 514 948 27 249 891 661 619 35 546 555 34 525 697 733 571 924 449 180 556 13 811 717 392 714 774 750 197 903 792 324 201 53 396 900 369 798 256 757 165 351 988 205 414 514 900 150 467 460 360 37 42 18 919 699 740 706 754 657 362 241 438 819 503 942 779 290 523 346 42 594 793 420 920 58 937 964 439 509 230 8 543 754 570 897 356 722 144 701 607 265 902 997 395 520 979 415 765 59 702 541 515 406 747 633 451 928 253 932 432 440 579 881 579 802 239 778 437 78 475 10 617 663 973 446 359 952 53 129 214 807 114 361 370 208 20 379 681 671 742 578 354 384 161 972 392 268 580 564 144 938 339 934 100 906 713 499 220 266 714 620 466 429 916 279 617 66 513 710 622 690 700 130 972 517 22 411 730 962 43 840 478 909 694 529 420 587 53 14 817 931 354 280 334 973 140 878 247 393 632 218 199 251 812 336 6 133 736 33 831 142 638 974 864 264 44 626 319 683 403 927 367 635 338 292 695 773 247 960 278 418 489 340 97 610 615 636 746 907 782 353 106 863 624 397 263 651 482 822 689 151 518 221 455 918 313 152 776 399 541 893 901 430 970 711 696 921 136 734 840 588 62 519 705 332 276 29 859 814 751 691 694 451 391 828 9 760 318 143 239 45 474 106 710 584 873 181 80 743 593 457 392 483 463 135 679 470 339 547 844 563 113 867 139 806 362 438 45 119 976 605 911 764 17 987 984 940 197 26 622 47 557 800 939 503 248 693 361 585 977 953 51 600 56 998 324 977 642 882 309 237 427 566 46 5 563 729 900 98 764 441 695 488 78 914 609 917 559 638 748 803 264 81 17 70 249 491 246 210 24 497 400 784 648 925 64 216 540 581 499 91 700 865 839 839 103 102 979 193 554 738 852 448 523 765 758 688 107 223 373 382 175 36 951 866 677 28 546 675 733 126 237 20 285 593 482 825 555 590 290 673 632 80 94 148 147 424 722 915 973 597 269 950 265 396 139 919 632 868 559 87 689 15 323 664 637 511 646 985 787 759 933 885 479 313 253 60 956 416 670 109 925 348 180 94 794 185 324 715 415 721 60 202 395 308 509 685 467 281 901 312 403 534 125 110 774 34 736 402 208 596 826 696 209 444 206 809 379 300 930 625 258 824 255 498 750 732 452 989 356 112 974 472 276 494 556 727 684 899 505 12 722 67 711 315 80 969 695 4 320 908 606 911 886 913 387 168 931 272 248 740 559 369 541 83 74 167 616 501 918 762 495 812 299 246 750 640 577 748 916 385 322 159 585 792 363 89 212 774 221 716 362 662 427 380 549 749 207 294 204 744 324 217 964 659 15 258 775 785 714 540 273 314 684 794 51 513 894 557 408 349 623 436 986 618 286 573 924 902 765 235 502 408 236 771 510 489 320 572 586 366 625 686 883 383 217 479 741 864 14 183 659 910 444 992 208 630 95 71 614 852 423 707 745 392 685 478 529 39 360 391 680 576 966 836 502 795 179 99 335 146 394 255 58 49 789 811 854 875 309 344 319 31 743 263 76 954 692 388 914 779 698 423 834 872 502 468 79 93 868 904 873 368 897 377 328 608 877 7 212 823 445 901 220 188 689 224 376 69 337 548 485 507 49 228 255 679 280 257 690 57 680 957 44 747 79 570 778 858 823 702 265 886 430 627 850 788 597 242 197 214 217 386 54 414 71 410 449 24 114 527 772 598 328 551 825 500 837 768 982 834 661 879 344 125 872 775 325 561 383 240 588 502 724 678 99 206 862 999 48 204 68 122 489 937 911 459 184 558 889 61 503 419 866 165 471 449 967 360 258 961 138 182 317 916 856 983 279 387 265 390 213 287 155 526 366 192 248 687 338 298 881 829 537 508 720 532 257 524 332 820 612 966 80 862 169 331 628 357 511 32 651 922 863 574 470 929 311 283 445 176 222 624 275 697 91 730 258 705 204 695 211 132 721 111 155 196 560 666 181 134 272 996 358 567 704 41 836 247 777 537 936 329 70 851 615 248 263 100 850 405 514 518 301 536 125 116 694 234 411 364 626 285 566 345 388 920 815 172 11 694 456 269 333 341 395 990 634 991 914 949 963 174 604 338 407 877 812 592 723 273 979 656 563 101 6 787 568 523 430 435 785 40 25 531 69 676 812 565 452 569 513 359 703 156 193 725 47 189 756 808 165 74 463 334 109 79 524 157 836 799 973 752 238 603 160 575 771 195 721 203 194 660 145 818 616 22 410 905 61 254 328 284 54 602 345 530 183 412 965 926 228 786 789 923 191 25 642 804 234 946 421 963 51 528 957 207 586 262 656 480 318 370 709 988 177 118 776 742 559 887 292 844 857 250 757 187 834 549 467 756 916 43 462 876 126 939 75 138 303 309 667 476 826 84 247 945 497 835 470 432 836 170 24 591 942 780 175 571 920 595 72 647 132 123 591 466 993 553 39 401 497 378 700 107 399 363 228 362 239 599 755 11 221 136 667 166 54 1 91 512 549 975 373 201 156 677 878 967 651 589 69 458 67 751 523 452 531 622 463 450 255 739 526 323 776 993 731 333 522 375 58 535 778 880 943 827 478 140 653 275 354 310 818 698 335 325 409 723 877 274 781 936 858 226 554 857 339 648 148 139 518 179 147 628 947 930 626 454 702 307 59 619 69 51 971 38 223 335 245 817 147 46 98 837 132 471 782 896 756 317 891 306 60 117 368 670 199 398 443 302 397 506 723 884 233 305 755 413 759 184 898 611 780 199 156 704 895 533 155 173 52 797 116 813 622 607 136 96 678 352 374 895 990 789 843 0 303 158 848 604 633 238 983 276 134 474 486 90 421 831 393 718 823 682 308 853 72 376 853 97 269 326 696 30 108 681 653 243 75 198 982 545 991 486 140 761 720 843 645 539 81 304 921 211 829 737 174 995 203 95 975 72 283 337 653 849 881 614 385 137 94 286 657 447 363 252 795 299 720 162 845 859 798 54 148 271 75 128 129 805 1
377 639 780 639 59 410 910 31 785 744 984 532 909 701 829 785 398 11 242 813 270 508 776 533 716 321 598 185 40 375 327 439 499 420 626 47 523 372 417 834 580 746 911 517 392 833 123 314 68 430 144 333 819 157 393 81 52 137 25 45 253 406 783 165 75 856 531 305 266 822 852 963 413 79 512 455 191 783 979 170 988 251 479 255 235 525 78 134 872 909 906 773 92 443 129 719 897 667 916 493 982 189 986 181 691 912 620 209 689 748 501 586 802 316 306 602 622 553 765 413 570 326 935 760 216 33 807 166 524 429 514 48 865 206 808 371 184 382 868 97 536 886 326 190 117 240 160 323 697 756 781 208 370 515 474 757 219 173 329 775 849 407 943 585 711 949 6 671 268 241 856 398 405 152 361 344 288 944 695 985 122 732 737 459 692 174 82 250 931 875 174 570 855 634 100 78 814 335 812 875 224 218 482 198 492 22 311 225 700 261 753 915 348 869 560 304 95 759 307 725 761 649 148 931 379 70 447 567 74 248 302 867 135 97 579 160 788 470 999 997 928 584 29 384 704 12 265 57 118 86 771 140 446 771 45 819 894 403 480 297 995 909 609 680 740 582 950 41 470 356 322 207 70 600 390 453 634 565 10 25 932 531 491 664 347 284 538 214 605 626 535 99 712 499 584 654 292 386 898 370 760 805 769 776 657 326 583 970 391 508 429 515 484 152 796 701 976 714 848 526 67 811 272 404 252 581 37 710 21 950 297 991 131 196 582 116 840 403 300 796 752 494 971 976 451 757 565 642 770 210 7 918 561 583 211 145 632 648 833 763 366 114 520 585 502 614 431 444 439 55 459 51 708 911 11 235 755 370 207 679 578 967 79 712 719 663 965 675 363 545 99 232 24 679 683 940 764 649 548 780 959 266 261 812 486 165 141 456 371 168 304 497 879 550 543 982 983 491 993 806 437 285 714 294 140 420 537 672 936 376 925 277 395 158 627 159 834 795 727 600 374 448 813 527 806 651 56 299 541 147 559 594 305 191 198 538 1 547 975 51 171 343 527 138 854 179 511 138 2 526 958 805 378 65 710 815 610 860 679 345 280 736 279 437 516 988 469 20 838 693 678 908 353 709 998 246 623 865 220 522 659 43 286 923 529 196 227 480 192 381 154 972 858 51 820 37 202 849 134 760 794 840 394 601 792 572 870 980 308 944 425 416 651 166 49 556 87 627 260 337 604 929 545 236 576 748 877 881 332 586 645 920 895 111 902 881 213 473 553 885 456 914 245 761 795 51 744 322 375 756 476 263 601 95 544 286 441 883 197 536 497 309 633 151 540 218 333 522 199 457 946 324 383 22 519 196 61 263 718 48 14 26 380 410 919 41 779 740 588 841 176 584 36 196 112 911 698 616 918 675 389 857 66 524 821 206 41 95 882 111 225 657 188 755 612 56 284 613 161 791 929 126 458 224 994 541 991 851 223 179 575 97 201 532 462 392 778 385 532 952 924 918 871 574 111 570 477 399 899 231 120 691 17 819 415 462 594 460 401 804 8 363 857 581 321 912 563 217 434 489 435 871 448 267 64 378 414 6 828 790 667 180 758 402 664 881 53 504 867 319 259 302 793 265 104 843 967 41 158 106 566 789 126 250 618 288 631 561 372 871 293 36 16 968 177 982 142 336 63 61 866 40 146 588 221 493 709 611 962 139 89 918 170 910 741 511 907 59 153 700 115 79 463 950 110 367 65 138 328 992 811 36 787 861 128 623 861 311 619 116 264 963 496 295 384 230 97 309 914 335 330 821 974 582 611 708 665 103 132 433 735 74 183 370 859 595 343 34 750 793 296 243 528 222 953 520 978 835 522 643 408 923 642 536 386 476 43 348 948 491 904 61 240 263 717 56 317 133 510 559 556 218 315 327 824 455 143 427 9 295 481 246 643 153 630 247 145 154 13 468 475 785 927 408 200 270 38 674 156 904 798 882 772 675 427 143 733 812 406 627 551 298 702 765 507 295 164 956 277 969 460 571 653 868 412 973 800 513 762 584 884 777 777 52 831 644 81 761 635 248 743 226 671 757 468 311 166 136 422 218 281 816 725 976 445 937 22 311 731 296 823 1000 420 245 621 521 816 751 547 540 517 409 790 643 830 728 600 714 720 259 432 700 246 888 804 296 886 693 648 327 289 371 878 616 218 855 368 202 324 459 419 293 173 355 402 640 749 820 54 622 956 434 369 291 558 330 290 923 738 572 416 938 257 876 826 24 231 661 226 946 805 554 464 221 847 994 473 956 851 529 182 807 237 659 791 315 562 887 455 455 729 3 677 136 461 849 889 93 746 586 887 316 263 115 217 489 258 788 650 633 203 495 241 717 706 249 873 285 518 270 250 338 593 685 345 524 863 829 681 454 169 971 615 105 443 79 107 639 60 347 723 913 652 112 450 95 15 51 748 365 105 697 114 603 646 721 162 490 102 119 186 962 301 950 832 14 358 478 629 582 58 45 835 384 71 932 424 186 589 475 193 372 362 312 662 73 83 265 883 187 768 872 72 982 964 733 836 987 552 362 980 422 827 639 767 176 312 34 294 470 352 711 757 142 903 11 933 865 637 971 525 738 756 609 84 962 230 646 660 692 961 242 885 675 888 453 46 259 591 93 701 840 892 771 12 917 163 858 850 115 930 476 759 649 875 225 267 661 674 694 247 276 18 415 185 749 550 251 42 636 773 395 136 472 734 651 106 508 234 655 938 189 278 239 338 324 256 298 680 563 572 616 845 707 977 434 996 810 399 558 992 420 407 463 337 771 846 620 339 76 672 930 684 437 554 841 754 476 346 164 699 85 893 442 837 566 189 531 351 897 62 394 949 712 298 343 860 1 426 579 730 344 175 595 489 178 121 142 411 523 465 151 444 505 970 215 638 439 349 155 73 320 568 660 817 89 952 213 373 312 912 244 320 499 803 675 818 723 251 68 686 998 323 212 130 284 682 604 314 448 603 313 654 886 157 593 581 89 801 82 869 29 844 756 989 568 418 578 673 533 86 655 862 493 457 284 676 958 274 543 316 75 309 175 33 352 472 124 900 628 810 805 303 873 178 838 703 40 313 610 209 928 649 114 367 876 693 615 666 781 661 482 336 971 546 429 39 295 592 451 843 660 724 335 571 513 98 368 947 383 109 905 382 418 789 635 625 733 495 269 269 183 248 596 430 515 96 60 905 960 283 522 799 386 944 881 409 580 179 854 436 855 640 73 658 609 775 295 282 114 606 815 564 772 0 399 549 917 287 20 20 185 567 869 244 907 90 723 721 120 133 748 613 810 920 139 438 492 876 457 350 990 951 877 101 561 942 402 4 404 30 333 539 129 124 377 152 256 742 414 19 835 5 71 751 379 595 358 271 306 981 342 745 172 957 681 997 293 147 263 694 633 530 193 515 240 262 122 786 555 276 242 954 286 400 236 47 572 973 756 825 760 647 3 597 342 116 314 599 415 555 149 636 577 509 95 955 26 774 630 359 632 410 440 722 500 238 415 32 536 243 812 471 934 990 284 168 14 210 144 26 36 449 366 357 668 423 936 318 959 440 223 341 304 617 192 797 959 639 757 404 778 478 160 968 138 27 349 493 359 57 238 222 861 574 129 454 46 151 813 127 413 150 404 487 911 503 283 167 75 526 97 644 115 728 264 670 714 713 900 205 956 229 658 585 454 987 40 91 329 715 582 35 75 295 384 273 126 881 376 500 799 685 633 498 918 874 564 396 893 452 876 908 454 960 758 291 95 155 378 533 584 310 323 696 695 325 735 891 624 190 834 705 10 442 505 972 191 299 717 208 385 668 778 255 505 490 753 206 622 125 441 285 389 149 461 119 71 453 688 896 113 587 48 782 882 739 174 628 239 232 123 602 342 853 707 365 15 488 493 656 465 397 596 624 10 195 5 815 491 607 69 181 465 48 266 809 974 504 587 655 664 103 663 466 201 34 60 44 3 707 434 890 335 747 245 249 771 687 987 732 873 736 755 822 716 51 362 842 157 688 790 180 478 356 769 963 640 388 583 917 311 614 89 467 871 355 299 641 617 513 760 926 774 784 359 335 893 880 391 521 892 915 571 381 491 690 538 608 91 360 131 354 901 596 545 937 319 433 472 939 511 138 868 483 931 403 446 663 301 966 987 172 402 340 774 421 114 557 986 364 144 28 708 3 591 941 852 94 710 934 659 864 704 969 271 85 244 506 892 387 391 88 677 841 638 763 957 165 916 196 163 187 78 334 846 494 786 139 561 93 610 55 686 344 278 108 874 586 945 839 781 485 30 239 278 342 591 766 187 428 436 194 3 913 906 901 677 254 206 204 195 236 89 675 760 921 604 573 902 922 912 726 645 376 845 940 575 569 866 212 181 80 269 77 845 23 796 215 558 331 511 69 304 113 106 590 396 233 51 50 435 214 576 923 139 945 181 577 441 985 695 228 527 31 834 669 335 159 866 319 495 508 79 385 89 137 884 616 414 505 352 542 161 534 631 76 897 275 729
821 491 317 371 151 791 622 421 81 524 301 322 431 282 124 544 819 888 506 652 683 700 870 955 774 554 394 380 770 84 593 28 123 774 27 118 264 576 833 39 672 395 161 827 95 909 442 326 266 196 110 939 825 337 866 16 797 813 399 773 862 202 334 721 597 595 959 998 349 127 650 917 805 60 688 355 804 252 554 594 640 430 439 581 464 731 305 769 540 499 841 201 297 949 234 48 544 794 251 240 166 777 208 208 406 561 904 242 423 779 436 702 216 782 90 418 842 718 997 561 146 429 323 502 738 316 895 247 952 172 832 845 4 273 174 299 293 674 601 757 923 368 643 751 105 454 619 432 92 989 780 778 36 395 236 82 987 266 139 734 504 89 727 514 409 269 398 392 227 559 433 74 199 934 388 189 283 188 329 637 418 719 888 126 339 886 226 717 238 964 579 384 362 329 783 845 265 977 858 50 707 177 20 441 291 403 502 556 641 995 338 137 737 231 809 944 274 5 435 228 41 142 635 272 759 158 145 966 24 634 912 252 575 536 947 768 655 594 386 941 410 266 482 233 702 913 916 971 953 538 633 254 880 261 574 288 392 888 571 403 217 84 822 423 292 709 364 630 43 616 764 820 936 2 660 140 932 787 324 594 811 237 405 482 753 894 999 419 748 231 966 794 21 579 798 567 260 321 253 592 662 930 408 252 311 364 550 48 609 944 651 469 206 807 187 447 96 324 231 507 103 819 393 698 98 116 543 437 72 915 8 806 128 252 869 837 341 599 624 517 714 846 74 601 733 80 278 433 776 269 306 995 53 766 367 177 259 931 11 525 857 620 548 958 975 363 960 116 99 101 489 640 885 881 277 592 793 32 782 714 587 605 148 53 62 271 135 462 152 950 407 625 200 270 377 270 751 443 255 698 657 238 310 144 294 869 328 443 218 665 33 701 979 168 623 587 872 232 514 719 481 336 130 275 990 991 789 133 700 416 612 290 454 522 77 924 706 446 78 335 256 738 426 571 276 171 76 777 692 608 534 659 443 526 57 782 824 610 153 161 663 584 615 238 611 955 749 458 620 906 605 164 911 764 533 962 527 530 450 161 113 272 335 224 441 845 928 492 917 862 648 210 325 830 994 642 336 503 598 736 677 589 785 566 891 872 70 375 771 474 882 677 539 161 892 637 201 889 307 816 610 939 693 484 673 528 698 743 363 977 88 910 184 2 791 87 198 653 666 27 204 440 23 520 315 500 634 393 573 566 68 861 54 915 694 704 547 881 415 768 976 720 530 464 723 520 607 993 176 806 942 722 97 488 107 555 713 464 355 945 786 489 765 772 466 310 66 675 897 542 995 327 340 973 487 479 211 962 907 208 471 113 850 29 215 565 195 747 65 270 214 796 193 967 165 681 518 236 488 596 444 899 784 848 225 337 501 721 63 612 625 149 701 792 553 752 404 958 627 985 37 135 526 913 438 3 511 373 316 630 102 393 583 86 577 492 472 171 137 715 244 84 19 332 741 259 697 771 164 702 337 191 345 843 314 239 542 715 275 684 257 812 142 282 239 299 232 990 5 253 354 734 582 246 757 662 39 810 730 588 807 514 133 609 52 251 922 499 608 4 724 856 205 727 412 564 599 710 551 888 668 359 136 294 284 382 645 182 361 47 876 298 531 527 556 849 45 767 670 581 728 696 838 515 852 504 889 797 813 499 676 645 287 313 695 650 383 921 970 190 144 353 434 443 160 480 854 336 591 423 111 946 419 14 262 376 721 510 154 413 867 55 602 312 886 236 179 50 982 298 182 554 528 850 171 814 197 579 584 995 844 53 427 946 16 153 939 641 397 906 403 546 696 527 490 811 881 129 523 987 549 728 298 76 944 896 720 561 828 523 229 707 117 9 949 466 893 311 449 650 131 862 384 227 272 47 758 856 26 984 716 180 14 22 864 797 143 278 946 170 873 454 13 386 421 875 42 618 678 306 735 411 993 88 887 821 656 540 603 170 647 217 188 804 973 217 75 633 510 420 223 65 831 328 986 964 89 619 118 871 432 993 158 168 628 563 101 800 739 482 34 452 230 957 209 913 122 597 863 147 536 617 894 819 31 693 561 130 905 403 754 745 945 743 344 540 600 742 447 9 100 590 709 152 563 340 10 321 592 190 12 755 252 968 800 1000 44 914 460 360 470 466 401 686 491 378 476 593 465 425 446 608 846 796 902 1000 725 656 241 812 192 810 984 166 159 95 288 925 261 172 320 535 788 818 524 140 868 396 586 968 356 462 2 59 396 904 851 983 46 575 795 855 743 789 120 934 330 496 395 34 658 94 289 995 940 770 629 265 840 548 202 478 127 693 18 513 503 591 189 407 456 876 80 329 285 571 132 804 861 226 826 180 212 486 900 149 654 107 250 237 190 997 370 220 452 782 752 519 459 711 115 828 322 286 529 64 203 97 955 813 104 352 389 594 282 56 326 648 387 239 787 934 704 413 519 885 492 642 71 749 930 994 558 863 469 263 843 804 79 723 924 961 149 648 638 595 319 784 181 496 437 92 451 506 626 486 381 948 60 681 589 832 649 630 890 939 318 5 429 2 254 789 351 220 901 972 333 21 296 490 637 853 985 260 585 480 150 143 35 450 59 164 546 936 915 55 484 203 168 435 616 121 474 461 604 912 618 261 177 646 772 53 790 171 750 887 938 606 766 180 445 218 207 868 576 675 304 257 414 760 775 40 64 64 375 719 67 799 956 337 210 502 913 555 108 845 745 518 968 187 708 64 93 208 808 608 172 136 112 98 814 734 971 69 972 829 878 599 468 893 552 971 674 931 522 801 744 340 830 593 646 405 860 593 715 44 908 113 581 380 914 374 313 455 515 522 83 22 848 610 675 643 247 994 183 674 941 965 578 867 827 729 327 243 837 811 703 531 680 417 373 567 726 416 958 933 371 537 48 954 978 612 271 949 243 344 761 340 687 138 590 13 983 662 32 451 965 98 667 62 91 118 537 806 309 766 69 516 933 944 839 144 28 26 792 876 499 252 508 301 874 332 55 653 191 393 477 556 926 403 391 296 562 803 991 673 729 85 877 117 505 34 711 118 566 352 565 939 570 143 681 637 463 705 712 68 927 362 378 77 299 699 458 283 898 798 156 62 883 424 731 555 82 894 525 634 919 875 185 421 290 177 295 83 781 581 29 845 684 721 596 3 845 534 420 738 162 738 286 259 568 300 147 520 30 213 379 636 138 839 816 52 517 356 6 316 988 853 347 115 962 344 961 941 699 808 755 407 569 622 925 152 847 5 617 583 896 296 497 569 545 537 630 890 538 583 967 783 931 956 974 64 376 767 85 914 467 767 163 429 173 923 126 209 3 537 509 763 374 231 796 920 989 253 802 235 116 76 521 35 823 416 475 575 245 181 302 985 859 214 740 615 705 481 669 287 685 388 222 718 457 834 483 967 390 400 224 896 312 650 671 430 170 164 535 154 736 893 269 759 462 602 500 126 849 961 125 687 273 361 300 722 559 257 1 630 268 470 884 836 664 786 801 102 22 790 875 900 235 893 180 524 51 103 242 510 718 627 430 720 246 710 903 314 722 119 0 434 368 683 954 426 921 884 794 243 532 650 996 71 455 799 691 5 516 506 810 776 25 32 496 272 473 224 228 25 479 394 661 770 951 558 114 292 588 506 977 2 106 508 899 590 815 796 717 810 416 800 682 840 94 368 270 238 448 274 773 344 382 284 84 101 910 656 331 812 213 595 424 987 425 761 512 419 196 75 747 584 817 405 734 712 572 604 453 817 855 561 756 124 486 821 359 833 109 889 834 246 812 824 943 387 134 861 760 881 422 693 614 439 9 982 372 834 49 237 141 647 50 346 87 853 564 725 220 788 992 378 61 299 40 418 778 50 47 397 513 50 820 3 613 893 343 246 934 465 167 458 929 238 342 769 829 414 906 165 119 126 555 379 267 663 909 657 777 173 346 566 594 57 762 686 485 703 221 771 746 440 157 285 303 629 963 762 920 483 17 621 595 411 779 966 352 555 38 821 768 835 719 204 856 184 413 13 636 926 353 265 950 528 871 989 494 194 865 995 767 917 580 463 178 964 249 696 742 554 560 432 400 323 280 347 461 490 679 433 332 663 194 261 478 756 402 484 732 524 15 903 281 607 665 314 935 663 835 662 918 486 981 425 428 699 567 479 853 240 642 267 652 304 237 922 417 160 557 122 631 482 606 644 948 723 964 111 686 457 360 836 248 275 639 57 240 754 836 335 659 951 644 163 507 753 806 798 366 204 440 790 233 489 818 53 308 765 957 582 258 234 358 671 357 946 348 129 129 438 411 749 480 728 365 897 263 304 155 109 498 421 73 315 969 833 690 399 998 118 980 984 763 521 799 427 186 567 219 313 369 150 321 206 653 358 140 655 803 651 541 276 769 236 621 256 385 640 380 783 710 761 632 6 350 666 7 93 689 147 495 113 56 672 121 399 175 306 520 901 937 905 493 158 279 788 169 14 879 316 58 721 86 816
148 791 890 710 873 641 73 625 103 27 899 786 213 429 468 841 896 267 671 8 841 369 623 247 582 269 481 509 595 17 522 663 72 174 741 738 170 916 570 908 498 350 316 132 471 516 302 556 440 985 313 495 449 473 40 232 168 950 196 143 843 749 138 174 324 945 770 933 535 890 81 214 198 563 858 971 546 896 875 677 655 817 268 700 398 315 646 809 9 786 766 427 599 880 912 162 719 617 143 134 194 872 434 969 461 339 409 198 569 246 465 808 693 66 122 54 722 426 477 701 91 888 705 134 115 384 448 221 924 607 541 275 557 186 25 697 114 965 925 548 202 722 353 175 437 334 908 876 640 972 641 623 431 281 54 55 789 576 75 248 690 188 27 706 269 349 218 783 76 244 479 932 224 249 295 443 645 604 233 643 382 357 986 712 512 222 965 588 784 181 164 599 575 320 750 51 834 470 45 982 544 6 850 203 817 912 444 953 172 254 190 514 279 146 991 28 309 456 374 172 818 884 854 715 707 219 133 955 229 408 58 425 548 717 292 56 579 146 747 361 245 235 552 664 558 7 249 285 959 318 199 406 394 961 723 745 154 799 489 217 56 656 935 570 727 73 597 289 682 877 635 72 2 772 482 972 919 544 60 997 197 362 561 223 330 209 549 569 15 938 773 347 821 611 591 228 648 715 92 494 232 932 458 694 342 242 536 323 306 994 638 639 74 996 492 23 985 288 248 510 241 255 87 177 715 117 764 216 526 778 31 821 78 781 379 128 920 469 625 148 632 217 41 573 171 468 880 52 43 186 439 388 964 741 273 488 624 555 894 586 515 944 214 100 361 748 838 398 726 382 51 727 120 619 714 586 618 570 708 948 93 13 373 892 757 5 504 831 543 122 445 109 718 758 289 161 6 262 470 325 813 510 531 936 636 363 258 144 699 904 285 39 909 380 90 641 33 183 578 141 775 325 86 250 377 179 667 692 501 726 996 309 205 139 181 832 253 582 70 498 37 286 236 649 664 396 984 390 656 781 351 23 294 945 759 788 71 136 277 338 979 25 947 626 859 336 952 347 18 769 337 275 563 708 494 315 933 410 791 428 36 942 910 566 117 123 125 262 992 621 325 234 416 613 256 855 82 37 49 106 415 503 846 396 454 835 832 210 42 530 450 63 860 794 804 582 902 647 796 857 824 828 183 67 508 957 958 477 774 186 783 162 918 975 102 849 928 836 642 84 30 57 350 297 738 212 163 471 744 707 994 738 429 604 975 564 697 406 983 880 243 440 151 369 845 531 254 76 970 550 354 522 669 43 156 93 808 450 432 519 514 393 976 921 702 510 180 929 442 380 609 953 977 95 430 311 930 912 827 351 980 762 372 432 761 92 421 308 884 653 839 700 346 527 691 226 978 43 142 476 155 700 566 995 668 943 665 482 206 580 420 709 466 514 559 5 304 458 507 682 889 103 474 301 598 857 604 904 588 483 704 776 780 842 605 945 993 426 290 783 476 74 847 528 737 324 300 177 906 256 108 705 529 71 128 761 407 380 406 619 359 758 22 254 272 827 136 526 837 15 785 263 835 423 360 723 913 939 895 865 545 484 413 188 659 582 261 694 32 237 554 576 287 550 175 476 936 932 366 851 177 784 210 263 944 456 179 656 684 141 954 164 158 89 735 708 57 524 310 387 829 471 997 945 113 314 534 743 814 344 446 387 622 932 132 614 639 761 520 674 989 333 144 872 861 364 55 277 695 587 495 486 153 751 969 191 879 627 157 648 185 725 893 217 257 261 322 586 603 86 717 948 560 226 341 412 412 610 80 689 263 585 685 821 713 515 736 399 819 722 365 787 904 839 677 559 874 146 16 162 856 380 788 415 424 412 311 871 234 935 927 90 127 369 441 615 48 693 121 265 562 238 317 625 414 874 364 728 396 364 50 636 167 160 39 335 616 469 301 886 661 727 830 227 550 378 647 603 215 131 345 273 551 962 95 398 275 683 307 142 252 412 52 519 63 470 572 534 284 213 675 385 855 432 547 839 217 181 355 134 443 618 332 505 585 332 576 866 797 663 326 204 282 875 712 465 700 930 387 622 610 372 960 478 137 917 731 16 724 763 950 561 681 757 542 771 556 662 186 643 611 569 395 4 891 56 343 897 490 497 769 442 961 707 107 483 525 316 883 168 150 299 614 736 862 489 601 203 61 224 410 248 851 999 888 345 21 732 807 925 483 496 886 900 375 651 24 71 118 40 931 658 161 191 312 931 411 307 567 946 698 59 658 559 173 932 296 717 67 120 204 908 739 595 716 455 898 747 104 41 493 718 288 321 478 631 942 464 283 560 176 124 116 679 141 343 870 262 423 619 786 556 565 157 590 238 242 221 871 140 496 62 600 539 28 6 653 228 166 109 831 251 191 114 532 412 680 894 146 513 506 381 701 528 627 501 663 734 537 746 742 32 589 22 988 907 995 461 828 437 740 418 219 553 344 191 222 355 900 34 418 738 259 118 795 606 945 883 401 320 812 462 692 117 939 551 798 850 754 816 539 924 842 532 510 488 696 222 802 181 400 467 517 748 833 384 849 726 748 839 800 128 730 230 872 645 402 695 23 558 94 522 863 280 660 866 265 290 159 224 267 394 109 774 755 68 687 446 17 560 266 285 823 74 212 626 459 913 990 101 776 178 709 645 237 915 140 355 756 45 178 274 134 883 348 11 592 352 801 106 844 972 368 430 327 531 99 383 453 265 806 792 329 268 897 611 10 261 987 996 652 206 938 756 131 479 629 823 278 186 3 574 456 372 649 958 868 808 594 286 487 173 553 821 85 311 982 231 320 375 69 797 422 120 220 834 209 649 974 977 408 385 815 502 778 471 358 622 111 885 340 586 584 45 887 620 469 352 674 59 679 664 293 613 314 129 480 247 678 871 963 424 319 504 66 788 524 535 384 450 745 790 752 869 805 531 491 11 1 748 7 898 826 274 223 992 260 636 762 52 725 763 26 178 583 860 608 394 460 451 390 867 228 577 100 690 921 719 916 232 239 535 385 103 436 885 29 879 615 375 962 155 749 621 227 318 530 505 184 834 427 845 882 717 425 9 64 140 274 825 189 370 881 334 710 908 772 82 809 440 533 853 203 409 519 901 363 746 518 124 101 816 934 188 577 1 182 27 867 524 917 426 392 64 877 149 174 836 767 888 643 472 923 323 388 287 771 277 857 301 139 674 435 926 946 970 703 564 271 219 339 765 200 762 634 647 135 384 106 768 371 80 315 135 972 199 419 295 84 996 586 869 251 494 528 190 878 574 216 829 848 782 147 323 20 811 728 703 911 701 328 620 903 772 486 499 521 259 612 284 922 843 593 600 98 582 765 594 333 585 308 353 688 249 941 79 391 195 571 270 943 543 607 202 511 403 967 730 426 982 971 649 79 971 110 550 452 662 822 550 318 516 473 241 13 360 825 339 662 740 527 538 746 251 914 428 380 390 620 700 305 226 35 288 123 44 235 412 145 426 613 987 876 143 799 410 929 647 303 275 644 447 523 882 165 318 207 781 606 222 905 886 403 549 633 372 733 822 574 738 188 591 0 893 475 755 509 179 650 988 630 433 596 403 250 348 676 29 65 104 187 962 14 415 286 20 457 559 949 842 281 957 276 201 793 77 587 840 836 282 240 458 464 568 852 522 926 272 907 234 998 695 105 652 621 654 729 514 323 275 68 89 516 996 130 6 760 879 951 751 787 830 463 926 338 137 573 267 901 907 297 980 8 732 631 388 462 776 88 733 885 851 956 564 255 878 192 736 129 68 734 936 397 397 244 948 62 663 335 440 298 331 581 535 626 458 47 634 119 182 580 368 334 330 940 969 981 321 758 662 711 760 230 283 126 966 811 170 405 701 706 713 149 576 666 678 438 396 378 23 231 260 957 729 53 706 505 859 743 332 169 827 34 548 732 330 564 527 768 154 619 790 866 862 270 225 369 504 404 891 455 892 211 26 892 443 46 574 96 225 720 965 38 396 966 908 12 829 948 631 349 67 602 731 794 456 484 738 291 751 485 931 433 928 721 222 932 636 500 304 555 445 689 955 782 653 208 193 381 660 347 757 264 265 221 328 820 63 124 643 299 465 162 38 781 909 4 78 683 927 428 195 331 870 112 403 417 827 399 862 628 999 370 558 160 799 568 631 686 308 225 635 502 482 376 423 955 803 472 905 790 418 973 64 617 277 751 926 321 762 393 383 488 424 513 497 538 651 262 354 44 807 673 752 83 271 637 223 356 651 503 878 651 41 869 331 937 162 694 552 451 23 968 852 865 758 11 173 915 65 792 340 152 601 657 272 352 420 779 506 77 44 803 211 238 295 383 982 336 735 672 266 59 39 280 553 97 450 753 9 226 22 853 903 389 90 362 922 246 62 357 122 999 112 540 471 447 379 247 412 201 731 193 944 5 934 497 609 810 294 763 858 386 693 670 350 840 596 89 917 367 152 19 898 864 911 499 640 953 615 816 895 467 712 195 114 654 592 777 461
355 336 348 79 443 404 591 908 64 5 41 30 845 457 345 83 831 785 904 292 566 546 378 498 271 733 882 631 823 74 722 8 284 722 341 976 728 511 599 250 380 384 259 5 346 371 674 785 369 743 153 810 715 111 497 183 115 650 25 60 4 104 670 237 301 221 48 393 170 843 297 444 177 27 892 376 294 428 971 870 958 562 918 673 322 418 89 864 592 522 699 568 264 167 398 175 236 856 778 619 972 491 382 139 979 705 627 765 675 824 623 148 511 881 924 806 490 865 78 864 893 196 140 985 55 219 310 711 641 892 636 115 710 93 919 539 854 113 753 755 374 604 399 191 843 830 780 10 411 639 982 890 3 496 775 967 441 322 756 1000 316 338 957 311 343 877 347 38 160 443 272 72 834 852 660 535 590 985 970 521 459 610 473 264 677 679 479 320 803 262 94 109 873 874 290 511 936 624 440 110 113 105 907 972 932 957 157 761 751 66 725 787 702 101 404 541 365 978 557 370 18 990 487 960 840 549 109 480 39 626 927 758 401 35 339 547 110 739 128 230 911 891 666 102 578 734 894 883 921 33 338 619 767 949 567 380 661 490 328 850 742 559 209 456 706 841 86 94 146 698 792 746 632 339 364 800 965 713 63 796 986 556 945 259 874 704 621 219 327 932 138 3 689 364 159 767 771 908 361 658 478 832 468 821 298 90 665 641 0 265 833 75 31 429 359 383 859 603 424 952 538 26 248 521 625 333 335 182 207 140 20 910 88 192 570 380 276 882 951 814 117 981 189 28 451 3 171 174 793 523 940 733 769 37 777 51 122 440 731 334 948 130 509 641 818 423 370 288 133 44 174 206 44 920 714 703 197 455 158 560 575 477 740 701 36 396 800 887 429 296 515 915 192 623 744 16 76 258 80 84 208 886 848 839 654 54 471 384 211 178 87 129 992 36 961 714 61 682 853 363 84 882 30 678 827 498 571 611 242 157 375 531 839 299 618 929 22 941 738 880 505 907 548 985 388 814 610 471 53 861 920 663 344 963 305 211 946 116 317 751 816 493 763 999 262 234 251 313 387 985 543 4 340 797 492 222 663 127 541 318 16 432 886 825 531 518 390 684 846 535 863 437 383 438 844 842 587 259 968 678 21 21 569 940 99 414 546 918 82 259 506 634 194 177 832 624 905 921 786 75 482 593 164 881 652 628 405 655 418 161 980 951 952 408 983 245 408 960 664 41 732 407 601 989 331 659 469 225 256 953 678 915 723 765 249 674 2 589 309 816 872 2 898 490 582 589 887 311 416 547 215 405 432 119 551 665 726 916 805 635 313 744 708 622 868 106 801 415 931 964 555 129 640 984 635 629 648 488 559 902 42 896 593 248 540 193 438 618 11 798 129 853 991 333 7 23 403 304 628 391 776 382 645 267 95 146 318 584 314 471 100 196 691 655 421 320 182 327 419 762 195 873 268 917 496 491 221 344 74 433 612 184 5 600 273 737 954 682 71 463 897 222 825 275 784 336 423 13 162 72 523 419 773 846 711 994 166 991 134 981 560 133 121 872 280 782 336 981 69 73 241 379 683 225 939 175 422 12 191 876 529 199 65 359 307 110 799 931 81 278 12 518 386 380 797 782 303 757 685 339 193 37 231 266 902 428 57 585 614 420 785 996 279 848 791 314 671 864 198 13 811 100 92 296 953 983 900 800 139 169 250 667 760 896 452 561 600 837 13 549 245 328 679 180 85 186 862 510 306 613 734 999 704 789 974 580 147 62 620 381 43 175 930 2 292 307 764 976 755 384 977 340 357 273 377 699 879 727 274 933 981 958 993 161 503 734 553 701 180 554 281 620 145 554 225 802 269 678 568 846 519 41 849 769 474 47 184 13 943 484 151 345 643 410 462 695 841 684 586 277 565 508 901 923 550 656 73 276 70 185 27 47 304 380 352 239 829 530 871 475 91 982 49 878 446 516 103 210 233 602 105 527 58 939 488 840 910 854 794 420 485 798 210 220 824 223 8 503 837 651 718 771 819 690 554 213 989 195 199 366 922 175 508 85 40 416 896 106 960 767 545 412 651 643 923 42 244 110 672 438 213 243 394 395 908 523 124 602 148 32 856 228 631 757 562 850 656 485 693 343 349 928 926 294 229 379 354 112 455 669 287 676 59 346 895 754 277 255 434 790 916 690 782 888 913 90 391 881 33 584 17 767 657 374 622 957 98 925 527 725 944 257 658 53 698 552 72 293 758 826 38 93 692 580 142 587 984 577 580 323 154 220 150 462 995 437 668 276 928 602 368 679 258 806 456 364 433 639 123 789 415 880 435 512 536 293 891 282 899 697 116 44 329 672 50 109 107 977 864 540 616 562 770 700 630 688 114 25 787 806 402 542 217 519 29 739 933 725 237 339 655 372 356 533 93 956 330 297 695 280 178 154 729 823 495 908 62 653 431 849 167 694 96 144 337 169 484 151 836 157 647 70 261 368 607 170 275 562 649 265 686 254 163 374 870 944 254 852 867 561 119 406 204 672 609 794 353 692 428 136 588 135 615 137 212 896 483 293 188 306 788 851 358 870 136 435 135 102 321 899 325 704 173 297 514 532 288 129 501 981 494 191 962 801 730 618 206 411 111 752 573 788 642 63 720 438 75 357 748 849 486 799 252 191 701 471 929 290 779 548 79 512 906 72 28 677 26 743 500 675 14 750 270 81 736 65 700 562 371 997 579 314 414 960 45 354 481 824 407 12 884 218 278 177 400 460 878 444 574 632 547 798 311 169 502 657 820 826 768 983 472 846 165 2 285 267 449 557 37 16 445 121 296 105 246 789 941 622 247 525 112 387 750 592 10 484 360 901 745 903 265 921 190 714 524 432 176 991 35 582 757 537 152 762 743 335 987 56 964 154 875 273 537 702 15 725 633 762 175 206 467 623 998 405 850 21 889 534 563 947 626 505 881 902 817 664 602 172 97 319 367 960 444 385 709 648 493 506 684 540 611 947 427 560 705 327 46 736 60 684 603 757 410 482 696 440 243 259 669 606 581 119 466 468 584 213 260 759 293 868 24 454 552 741 393 658 608 643 267 214 219 299 333 443 308 54 409 948 534 99 716 266 312 835 637 920 126 798 334 594 240 215 6 569 477 750 644 505 130 471 963 553 942 882 866 20 299 865 847 730 504 961 988 905 558 593 125 736 453 92 232 928 542 839 120 697 877 268 183 702 681 670 766 893 516 19 302 247 594 168 102 726 865 38 498 471 362 548 283 396 712 95 200 398 214 786 973 24 996 946 604 46 205 309 201 883 522 389 168 162 156 535 969 826 141 954 526 884 662 635 713 648 781 665 373 187 761 283 994 544 694 686 967 376 765 17 985 309 727 827 852 499 412 691 77 297 417 494 719 991 735 944 131 22 798 242 363 550 606 518 425 460 532 363 521 138 687 142 372 8 613 851 949 898 576 696 413 445 510 586 802 501 19 168 457 449 885 618 999 70 539 506 83 871 389 800 807 115 629 89 950 396 396 286 549 892 216 867 883 656 888 310 739 5 203 232 291 803 395 689 646 560 619 945 461 834 470 606 161 258 838 94 795 101 234 798 673 352 909 208 439 942 596 667 106 366 155 469 475 863 226 433 54 339 442 769 186 320 465 933 489 229 172 41 420 973 1 210 289 132 224 251 263 312 937 866 978 670 724 466 813 624 101 945 315 247 746 214 385 21 858 550 890 682 597 776 659 118 525 539 34 656 639 387 47 809 806 211 676 139 430 317 814 934 108 707 66 536 454 812 332 273 598 945 397 920 860 614 876 611 426 849 132 721 266 449 513 516 379 895 772 717 589 778 915 751 187 214 826 575 990 681 366 217 450 223 855 957 512 464 384 447 959 869 520 14 955 596 392 739 956 653 228 618 703 613 880 954 810 796 137 912 460 264 577 774 851 488 682 120 230 123 464 107 830 344 118 990 835 832 235 256 533 752 342 15 56 51 218 525 143 564 857 916 762 366 749 859 437 781 828 544 721 292 583 243 480 898 917 759 179 201 202 543 938 982 169 933 605 376 747 63 759 327 783 935 9 711 809 370 476 623 861 642 90 645 804 962 733 787 789 583 653 900 104 329 326 433 286 208 238 538 518 333 436 294 300 370 638 969 752 942 458 37 680 166 808 597 68 280 912 268 447 646 796 142 499 586 253 521 320 80 491 379 707 825 975 513 914 778 323 359 667 841 595 249 544 658 717 472 507 410 376 598 812 72 149 569 295 763 463 118 564 780 624 610 185 237 23 297 556 165 255 566 406 454 697 786 239 293 935 522 815 905 351 328 869 606 790 925 52 367 821 322 650 40 903 826 517 476 690 735 561 371 741 514 842 560 688 194 535 92 181 647 319 224 51 460 617 662 925 635 966 600 947 516 222 438 350 584 127 64 737 321 223 890 448 345 227 688 997 633 822 606 774 532 220 89 530 162 528 685 282 651 67 138 934 45 257 113 634 128 976 203 196 458 585 856 324 846 572 498 381 358 754 819 32 294 144 656
14 330 173 155 266 335 910 462 704 494 293 978 100 255 47 209 198 594 43 788 78 726 197 536 820 444 632 904 495 658 852 182 624 101 457 783 871 932 371 856 429 966 90 887 16 545 909 804 615 785 278 188 13 765 515 444 945 682 385 708 86 210 506 150 4 188 642 533 821 135 166 633 666 104 360 878 196 340 105 966 542 504 595 71 967 985 703 368 92 881 569 165 211 893 940 578 757 511 422 638 250 772 963 404 637 658 319 85 719 458 827 609 291 678 330 139 243 693 891 64 169 1 314 354 235 543 80 605 322 326 690 847 363 344 372 812 532 598 152 492 608 386 907 553 815 246 591 535 202 854 335 734 147 555 171 570 793 20 443 434 279 50 257 863 655 119 377 27 641 204 489 752 40 95 200 736 751 879 768 569 761 448 493 221 270 432 687 307 795 200 635 299 722 27 350 853 524 174 42 339 137 429 500 96 73 238 398 807 760 937 184 656 837 865 692 342 82 335 952 635 848 593 770 962 194 803 19 623 307 137 275 32 352 441 737 188 682 707 707 883 124 502 802 978 30 468 860 365 108 49 348 336 880 994 725 467 355 377 998 483 444 621 951 659 161 1000 241 352 96 507 994 501 592 861 316 342 547 782 233 971 404 207 406 179 762 808 861 934 26 701 669 953 33 503 631 127 503 971 679 700 475 147 961 119 134 95 389 275 700 91 148 428 49 42 528 496 825 752 238 432 557 922 650 590 284 690 516 327 960 995 670 30 773 526 224 261 993 14 766 350 749 73 917 617 25 530 521 526 150 262 175 178 997 998 217 785 758 715 81 549 810 24 326 165 296 834 459 384 856 720 324 342 715 435 344 558 207 862 530 389 321 519 508 216 441 299 66 880 609 487 390 780 613 219 925 871 847 787 546 956 576 543 897 522 600 822 978 453 409 129 832 890 28 102 8 706 351 792 138 611 88 434 739 581 526 620 708 50 783 533 780 34 816 315 378 65 633 447 292 696 900 794 128 652 603 482 954 869 677 119 753 943 928 17 755 829 474 899 0 278 661 805 427 902 112 21 249 640 777 681 552 538 517 553 476 929 405 837 813 410 368 552 646 907 643 129 133 236 473 929 91 248 541 519 188 641 433 981 434 687 763 210 400 886 887 224 159 760 534 934 621 644 297 284 485 886 269 845 736 382 726 855 34 808 215 696 854 71 817 836 477 979 867 207 570 181 309 767 304 144 203 903 440 278 696 690 45 621 299 210 260 957 693 949 178 131 1 205 281 241 7 122 219 852 662 66 536 482 912 278 747 454 95 310 334 57 788 388 934 289 973 693 469 132 32 300 929 72 602 953 499 66 519 192 212 647 282 642 273 513 558 934 116 146 210 519 342 473 163 186 122 702 566 74 146 20 141 827 509 303 924 42 201 77 170 686 671 572 162 274 724 563 874 968 990 730 419 151 665 208 156 796 572 308 172 438 356 466 413 924 466 620 87 100 992 621 264 285 901 521 38 31 775 362 851 875 577 764 714 490 234 401 839 619 94 688 565 870 222 550 590 688 465 223 663 755 826 667 814 916 471 411 397 918 402 650 718 536 544 744 244 252 271 461 205 848 337 91 135 165 902 812 366 29 338 342 302 788 548 802 498 606 619 363 214 834 563 821 505 329 423 26 698 235 44 464 367 378 6 657 492 928 123 695 937 54 525 639 83 795 106 486 369 610 589 414 585 98 164 461 111 28 705 747 431 850 782 436 905 747 177 402 364 76 315 391 916 755 346 506 645 717 182 871 438 144 391 491 414 464 849 445 710 764 242 680 790 638 119 979 225 907 37 676 836 982 890 713 759 347 130 189 180 959 380 681 594 178 567 896 983 674 151 616 374 159 251 527 622 364 361 249 950 234 50 558 717 121 189 103 888 832 781 798 64 221 383 366 551 175 756 971 922 379 540 223 365 880 268 129 145 960 629 671 750 314 76 686 384 634 977 874 237 106 20 395 58 691 811 873 683 272 932 628 561 1 325 70 634 598 853 826 579 751 522 415 220 514 870 570 975 710 898 175 908 850 597 724 808 741 604 308 61 63 966 17 611 161 336 822 734 713 914 665 984 213 339 318 918 202 375 593 899 562 15 614 318 992 972 246 743 361 174 810 987 754 957 832 606 853 479 459 593 659 920 662 103 7 494 356 386 444 216 434 341 673 65 3 340 740 823 880 256 92 280 998 673 427 21 616 953 620 667 534 746 788 797 230 502 416 894 45 483 849 944 202 484 728 824 96 5 920 850 465 869 256 89 521 830 386 408 912 110 641 627 403 192 300 648 695 36 927 660 970 104 695 102 314 745 725 938 231 85 667 822 919 947 363 545 390 446 432 999 413 866 706 732 924 213 404 399 890 329 558 709 112 407 729 586 894 206 34 644 500 333 862 394 769 742 698 467 80 842 709 253 758 878 345 796 595 461 693 587 387 550 667 470 351 478 214 410 534 765 805 403 304 41 953 843 965 510 449 694 481 740 202 97 250 748 853 129 171 752 142 886 313 481 323 208 586 628 687 729 656 488 515 507 303 451 246 723 2 599 700 996 299 807 103 829 447 933 337 913 791 183 928 185 484 373 24 454 973 883 900 647 522 942 951 738 386 308 596 109 270 799 327 157 507 382 189 236 596 881 555 504 344 295 93 518 369 535 153 98 577 846 974 906 996 283 678 252 876 858 261 29 127 229 713 580 312 892 380 117 336 941 669 143 418 735 659 803 479 863 50 560 673 675 654 809 195 840 846 463 400 573 576 153 837 115 556 436 207 168 373 659 168 71 190 980 142 828 308 289 900 313 455 968 48 614 468 448 374 668 153 612 951 79 406 358 581 482 941 77 202 328 640 896 68 120 850 638 904 155 385 598 983 537 276 564 751 702 680 695 547 617 725 889 254 72 159 323 527 776 282 686 443 965 229 193 377 772 836 605 626 841 274 10 94 35 239 930 730 792 995 359 402 562 415 259 237 449 61 601 480 764 941 125 293 167 694 23 575 305 674 136 30 2 751 158 665 862 667 559 971 885 53 460 208 921 330 971 73 527 431 623 423 12 53 263 802 949 10 248 739 11 464 303 119 956 648 221 213 919 725 415 789 838 768 301 621 353 420 691 546 844 190 127 467 864 261 779 484 713 235 731 693 381 770 872 127 596 951 435 808 884 490 424 521 395 547 582 605 855 432 706 20 452 979 767 91 75 450 744 279 688 496 357 698 442 581 955 745 649 388 396 723 859 702 556 467 458 406 656 393 664 75 845 833 741 118 523 379 187 408 658 189 800 163 805 66 583 622 879 119 298 911 22 546 462 566 943 573 265 180 616 982 654 651 56 371 575 568 794 92 70 381 332 768 246 523 306 466 426 857 801 900 981 729 18 36 789 526 190 897 288 715 274 268 456 266 876 806 230 736 101 364 985 987 784 426 555 417 672 258 276 826 393 355 936 698 464 249 958 770 678 267 312 621 927 736 9 143 625 939 349 448 285 937 574 217 868 319 453 518 533 984 376 647 287 782 831 900 445 62 228 416 588 484 512 865 430 329 401 364 651 573 354 192 165 985 893 697 179 944 51 323 290 26 786 363 84 574 57 877 231 241 531 283 3 534 946 609 99 597 139 391 53 39 379 953 676 156 199 522 450 641 447 463 543 135 142 394 121 720 491 455 774 946 114 280 607 390 418 165 439 732 935 349 571 323 554 955 63 855 160 431 67 892 626 731 584 981 857 803 126 541 568 635 652 784 428 204 684 348 232 878 497 435 806 465 218 756 948 710 247 698 272 213 240 762 496 320 204 26 923 824 345 928 529 528 300 343 421 3 630 180 261 347 653 161 118 601 769 804 258 300 176 306 835 713 549 824 31 438 46 710 689 647 877 123 931 312 387 727 926 802 818 399 538 910 331 605 186 208 578 509 969 804 245 398 226 550 223 646 392 430 798 751 52 340 962 177 310 866 468 159 778 853 144 690 107 439 716 60 286 820 317 314 195 935 721 813 674 697 982 673 69 824 154 107 720 19 620 317 48 944 989 925 343 1000 964 965 974 382 730 975 513 176 711 566 785 318 787 877 490 80 262 569 131 484 875 97 362 234 976 520 59 562 727 535 970 705 733 347 895 44 819 618 54 210 699 204 254 401 412 829 804 814 771 274 209 988 455 688 539 420 68 70 501 208 39 68 904 35 939 368 347 794 74 93 754 341 988 804 411 696 681 755 979 544 680 783 685 352 267 573 239 214 417 312 388 795 834 771 132 684 657 301 911 376 420 750 480 383 640 43 277 844 833 534 93 146 27 873 370 407 227 471 255 20 915 122 432 195 437 801 701 647 995 533 60 542 487 971 986 539 320 763 140 94 520 756 55 841 17 956 486 188 472 957 581 500 791 742 882 505 903 790 24 969 618 363 728 173 327 427 62 639 873 85 191 574 865 939 697 625 294 705 812 85 553 965 712 665 959 222 511 309 991 280 610 847 514 824 639 421 149 125 181 854 636 709 416 885 425 963 113 312 311 363
875 565 534 463 176 368 393 773 170 728 757 541 926 373 13 280 327 191 10 655 564 206 676 158 368 451 454 265 523 24 695 262 172 410 367 247 298 229 511 245 136 922 433 172 674 223 84 917 502 276 331 880 269 411 419 480 162 744 118 372 45 376 501 618 822 198 970 605 816 486 472 73 821 565 543 227 930 435 495 530 832 932 2 85 101 672 35 952 283 589 857 724 103 587 703 171 642 730 387 848 825 518 40 395 428 983 379 866 482 820 107 496 993 727 238 871 140 140 995 200 314 779 752 61 477 134 787 219 616 325 29 445 320 178 599 415 261 403 63 310 699 584 827 267 244 414 779 338 906 801 892 882 925 610 512 759 728 405 90 406 760 872 235 92 954 574 745 717 643 199 47 245 461 442 799 93 849 746 641 925 266 734 277 960 179 355 933 368 881 325 697 220 911 268 634 946 259 888 646 762 774 886 618 855 907 759 21 912 573 10 287 312 625 118 835 437 948 197 685 863 232 122 589 625 306 922 639 887 631 587 756 815 75 63 789 82 310 700 887 343 114 256 11 273 230 277 23 436 788 194 214 274 600 306 201 359 818 304 577 945 175 36 959 238 159 82 854 845 668 213 212 541 171 916 353 797 899 113 767 471 142 259 322 87 25 696 917 737 46 865 206 21 188 855 683 699 278 97 723 109 729 727 78 500 207 991 735 292 115 117 61 521 37 590 637 382 915 384 99 89 803 365 410 180 365 794 457 560 173 396 246 938 191 69 572 206 270 552 894 828 865 759 286 980 324 286 128 724 126 240 334 130 92 572 765 859 778 944 491 552 104 355 351 890 691 686 372 599 537 313 961 651 39 659 129 370 308 243 620 337 623 60 797 702 427 983 624 104 378 478 663 164 848 327 219 843 705 60 157 471 318 618 95 585 57 572 746 695 415 372 833 906 888 344 598 400 409 214 180 131 708 249 138 791 617 136 768 428 802 133 872 179 653 243 303 763 763 561 955 44 342 147 275 367 773 386 72 474 602 593 305 938 791 452 292 908 815 327 408 35 490 262 738 876 700 541 143 96 709 109 807 292 750 536 707 557 309 764 591 231 753 146 190 299 484 213 332 582 471 253 943 280 122 50 243 125 889 968 771 494 953 932 97 154 670 764 627 795 404 285 605 969 751 969 817 557 137 649 593 199 462 857 529 599 312 822 224 801 492 46 204 477 267 716 595 407 291 487 66 856 655 287 59 715 516 997 464 246 560 498 134 480 116 812 65 697 586 958 942 649 186 686 411 442 295 153 895 880 701 937 704 274 912 825 474 767 861 249 12 389 109 655 905 902 481 888 552 899 687 336 711 722 234 649 254 924 873 830 808 510 475 156 866 872 692 110 394 344 594 507 862 896 106 795 112 570 14 11 375 572 871 960 578 692 554 335 185 50 660 338 982 331 184 799 444 912 401 267 249 536 702 213 458 918 341 899 110 279 656 440 518 835 420 697 597 274 437 569 596 354 986 360 824 98 522 779 87 1000 215 365 945 34 434 688 289 109 651 948 151 447 85 630 658 469 551 17 470 872 362 832 300 866 921 972 242 454 847 17 841 488 657 655 619 640 766 563 638 716 883 681 721 358 677 845 50 930 398 813 764 487 435 980 43 977 231 76 413 481 664 472 900 869 710 990 870 708 614 271 946 554 98 480 853 692 390 647 505 455 682 808 339 450 996 157 62 422 355 588 18 477 451 83 805 439 488 592 80 90 152 213 198 732 510 782 431 373 177 876 568 188 154 95 538 987 221 428 985 695 924 392 874 102 30 520 846 995 652 352 27 732 858 829 610 265 445 261 531 132 359 452 52 375 397 951 671 301 836 273 988 603 337 964 592 885 497 889 55 224 998 99 358 684 369 176 370 992 187 212 520 195 727 488 34 303 734 652 195 787 340 318 174 255 555 734 442 798 325 622 364 774 203 365 536 196 650 238 559 16 500 38 24 243 798 984 562 457 130 674 504 31 681 498 354 99 255 378 183 50 859 751 733 353 780 707 603 72 717 288 301 734 60 416 748 33 405 709 918 221 345 767 579 708 542 493 758 990 196 124 271 324 113 222 868 705 302 553 226 297 251 758 296 74 777 815 654 806 636 656 493 881 211 862 795 323 486 882 524 540 67 312 937 991 540 666 132 956 958 156 460 779 949 521 281 425 747 743 530 325 197 624 333 307 969 381 127 712 944 823 284 78 220 884 633 500 160 725 582 952 927 729 972 736 167 865 640 291 32 820 902 289 51 670 978 218 563 775 869 908 782 862 336 521 606 980 456 312 622 662 679 501 574 996 983 505 440 14 545 29 17 771 400 491 647 500 264 380 28 97 569 180 896 774 838 108 8 612 506 811 731 621 813 601 612 249 335 739 16 290 851 63 706 353 585 374 547 8 521 536 248 152 299 536 666 921 553 550 414 193 852 561 363 789 828 929 441 652 250 262 56 413 436 462 111 970 810 974 155 69 256 533 884 600 576 868 439 159 514 445 466 222 169 101 423 213 76 78 33 132 19 407 561 870 469 562 609 58 947 91 463 162 575 729 391 45 686 257 430 761 923 839 688 394 659 7 776 213 558 108 539 467 192 206 950 736 957 529 590 798 527 922 432 951 994 234 383 949 88 27 975 350 321 484 583 424 83 708 225 702 253 148 273 870 693 200 348 785 279 417 785 963 967 268 108 998 31 799 772 387 515 604 0 184 741 769 675 917 416 246 800 121 96 66 123 323 571 5 904 907 217 864 120 437 453 979 22 527 468 798 479 933 726 103 139 127 584 549 422 45 329 591 105 661 503 254 323 340 533 929 241 239 940 438 672 56 761 996 356 858 343 134 161 174 669 198 519 899 304 902 426 709 223 113 71 549 74 950 476 56 330 495 395 412 153 249 168 129 131 366 992 656 878 558 20 243 801 643 86 349 909 252 611 545 863 63 425 743 385 729 840 866 628 544 222 899 535 263 784 741 73 719 544 889 293 516 662 849 566 129 844 278 770 620 68 565 507 4 842 85 402 653 236 815 661 872 742 365 205 631 680 688 58 591 382 494 288 454 790 708 939 434 478 501 290 789 903 143 913 50 891 648 496 817 1 979 407 584 465 595 81 279 829 958 976 977 282 560 850 443 260 249 79 186 644 28 548 190 885 75 15 628 82 262 315 683 38 787 485 875 811 252 929 574 613 205 908 633 984 806 928 745 845 515 149 802 890 763 117 773 326 317 645 547 346 634 245 209 145 812 285 852 262 121 997 226 712 944 951 536 754 169 349 567 77 689 7 557 831 883 919 976 989 10 581 812 665 291 626 771 49 177 834 214 922 187 932 954 786 443 396 408 147 371 424 780 498 325 689 589 135 251 228 630 3 318 399 239 247 811 962 286 804 576 371 282 210 138 164 380 812 61 347 701 649 130 421 558 860 374 374 317 570 549 999 30 274 246 193 208 793 601 350 898 719 605 473 923 452 846 124 135 914 384 208 521 877 1 528 363 263 374 823 136 239 601 513 486 794 62 565 89 856 38 377 980 722 748 158 716 150 105 556 946 276 346 42 142 376 838 567 826 41 243 311 640 549 567 233 60 448 259 694 997 443 195 213 107 796 866 54 912 775 107 837 210 588 631 438 183 44 484 935 881 119 873 819 408 361 200 227 440 148 393 450 270 938 183 357 286 144 931 713 608 189 436 102 14 100 811 621 190 218 130 417 463 718 141 977 305 181 893 855 599 601 724 725 486 667 812 338 571 809 300 209 495 973 220 920 141 541 196 182 718 388 193 178 91 459 994 9 815 199 821 316 904 648 658 70 825 163 827 737 401 89 2 508 320 48 685 455 102 987 645 53 586 980 625 494 970 630 719 714 523 328 218 820 81 373 415 467 8 990 139 966 910 412 112 615 285 5 294 557 790 830 330 673 347 981 731 901 548 352 967 690 266 317 308 715 762 194 311 381 22 406 77 91 969 307 172 629 65 964 833 781 605 480 946 882 117 879 599 550 671 94 718 483 308 93 947 272 776 635 127 783 470 956 881 216 943 499 874 743 438 141 845 446 488 4 735 608 146 587 374 156 162 762 233 991 596 632 961 740 754 792 283 202 794 280 129 941 25 867 222 739 615 252 27 952 55 166 751 265 699 893 448 36 978 898 333 698 614 418 980 968 551 525 144 121 388 6 660 125 628 839 165 744 14 684 525 386 31 607 278 133 637 716 422 749 631 165 486 517 651 814 623 960 685 864 274 258 48 509 587 392 222 696 707 447 590 769 177 360 128 974 665 26 297 389 273 736 694 843 497 732 326 979 265 934 858 931 566 759 391 319 527 380 198 487 46 546 217 730 161 678 207 489 627 384 618 294 232 886 359 146 410 240 746 963 3 806 390 344 112 910 829 604 936 826 155 200 208 897 465 237 117 755 452 724 130 297 987 880 221 64 464 449 766 916 609 965 566 366 557 403 453 69 555 971 886 313 740 229 16 257 226 268 566 936 405 526 746 580 445 720 455 429 15 876 648 532 653
591 681 30 288 392 545 490 460 529 307 264 158 223 865 601 622 627 700 715 168 970 831 125 803 243 488 302 612 339 302 19 209 479 422 583 237 952 369 241 634 457 286 183 704 406 272 337 911 170 768 915 163 653 7 340 777 975 424 799 43 655 541 865 95 195 125 335 401 58 586 946 369 102 920 214 897 385 825 797 352 713 442 644 694 949 101 367 552 396 22 364 533 676 232 938 75 558 662 900 852 383 38 894 354 535 74 862 167 497 281 271 187 198 11 693 975 185 166 956 970 225 629 205 287 600 212 639 821 793 987 159 540 853 989 751 305 773 300 782 144 928 796 951 554 550 867 665 900 814 86 759 931 318 460 443 16 103 326 56 922 445 530 61 752 246 401 706 351 21 278 305 388 5 952 932 961 53 770 704 916 310 603 613 573 528 52 521 270 668 650 444 188 463 334 11 966 834 991 227 175 924 626 72 296 927 767 560 394 674 706 372 661 911 760 549 570 979 837 248 760 464 765 387 412 828 70 181 540 876 540 333 780 187 887 276 924 982 344 764 319 542 891 637 470 475 130 602 989 208 288 252 477 754 730 88 78 434 235 851 217 421 236 985 40 301 750 154 877 850 166 645 162 993 724 336 453 320 926 32 840 461 238 0 754 240 48 379 388 845 886 502 380 890 956 748 917 33 408 729 691 330 158 484 639 891 792 226 241 164 247 284 319 218 414 196 343 89 825 204 872 689 798 976 171 688 848 18 671 371 108 401 515 980 484 388 527 361 877 539 353 990 403 711 634 787 793 621 514 175 51 263 613 172 693 173 212 743 357 656 127 763 293 453 468 654 413 937 310 155 94 139 210 28 894 723 590 59 168 87 545 640 819 964 454 194 507 852 919 626 47 135 616 623 649 395 829 685 822 769 341 629 41 233 587 775 877 817 51 703 340 662 404 462 52 652 925 566 712 74 521 917 500 27 837 384 714 363 412 498 314 67 672 242 904 344 579 228 131 880 702 420 357 16 759 109 299 597 268 303 605 24 297 274 966 411 776 513 896 288 88 473 823 664 1 724 836 454 793 948 326 661 104 114 482 854 411 933 244 499 286 624 91 486 885 968 491 912 404 280 132 41 711 317 897 244 665 846 988 776 58 160 907 984 116 452 270 800 957 556 101 481 174 73 537 905 573 277 359 435 890 15 325 735 255 742 252 672 956 148 73 843 469 407 700 702 500 981 832 211 892 632 825 737 854 151 521 524 510 162 847 144 447 622 693 822 248 389 917 809 837 863 652 533 674 987 736 903 659 113 144 872 230 399 790 365 888 190 675 217 967 334 407 357 835 585 805 405 975 110 184 842 77 57 245 459 197 548 778 49 627 108 376 106 106 508 975 494 295 304 296 249 830 861 68 323 906 345 836 92 4 70 874 466 280 111 181 657 63 815 431 732 319 26 768 167 391 579 194 992 869 80 271 565 275 520 115 961 830 919 363 567 652 10 136 825 751 433 524 677 532 604 556 193 914 178 600 943 682 857 641 324 822 348 386 659 971 209 911 918 514 519 826 34 111 781 869 35 110 96 619 201 197 432 668 54 565 564 289 563 859 717 708 716 667 603 881 847 790 168 613 442 512 858 131 476 354 156 639 416 710 589 970 792 998 351 117 52 908 877 916 153 336 941 988 746 367 381 540 669 577 260 122 290 802 418 821 493 868 965 650 619 578 699 153 896 696 784 548 771 889 541 416 394 735 119 120 913 485 950 660 849 210 224 195 440 99 840 137 349 404 69 626 608 133 969 546 93 424 518 619 413 806 804 198 867 279 998 292 165 934 43 826 3 970 129 227 940 119 45 16 718 136 485 140 516 82 696 277 972 804 216 121 448 990 582 56 66 935 213 555 230 318 391 893 883 909 492 655 298 950 726 938 353 79 316 852 176 418 635 233 415 188 514 761 107 219 833 100 575 828 147 36 278 447 552 655 60 211 745 940 131 235 647 623 592 855 881 160 545 152 127 601 136 670 543 656 261 72 469 629 511 678 761 529 188 963 512 392 23 778 898 367 312 442 868 729 886 62 823 778 439 743 97 115 437 928 104 75 306 799 311 593 874 291 120 32 482 550 426 905 820 129 902 763 50 909 671 703 922 532 816 273 322 642 577 266 681 401 731 478 755 596 947 299 790 985 78 125 791 592 219 425 580 597 728 69 145 197 636 74 398 414 864 784 684 82 806 396 192 223 472 757 586 527 939 106 753 463 285 925 438 830 199 866 309 727 663 906 76 327 378 875 352 860 451 883 412 482 4 243 725 833 690 357 470 973 618 766 670 580 988 284 687 794 879 164 826 875 265 687 269 387 572 929 821 707 738 953 247 525 709 560 221 261 238 907 794 966 727 537 488 405 141 254 496 237 532 943 487 257 63 863 68 325 101 127 157 762 480 756 594 509 801 530 831 962 700 891 256 479 588 851 805 42 414 321 752 347 878 956 649 94 161 695 326 79 707 931 682 264 359 433 292 645 197 698 789 486 710 257 239 889 184 404 593 121 719 592 65 453 354 419 631 627 281 492 848 619 983 967 126 348 955 133 386 343 14 937 873 736 279 18 544 111 648 989 295 424 942 449 250 703 680 286 832 308 697 35 503 861 163 219 767 866 150 69 888 470 581 519 257 110 920 67 450 275 441 791 338 575 765 903 526 692 95 140 314 345 366 455 212 623 234 208 180 811 569 173 287 444 963 421 507 623 283 176 210 952 587 297 926 170 81 823 906 388 909 446 46 728 128 982 989 906 82 990 296 373 465 609 182 844 571 859 931 18 540 917 551 752 424 148 778 906 803 86 692 36 910 500 505 151 255 515 259 682 91 445 887 542 483 846 245 56 258 418 611 836 429 887 51 191 436 362 360 331 468 56 830 733 616 783 455 902 220 987 824 369 630 62 578 645 750 184 9 811 660 890 904 940 612 443 609 989 431 369 930 926 297 210 478 682 282 56 780 370 617 299 722 274 380 986 85 711 325 44 403 607 270 603 410 330 712 509 536 943 974 12 130 960 871 847 986 14 844 535 2 58 596 592 959 823 818 753 99 141 449 310 133 974 841 295 811 858 6 489 509 822 889 817 138 929 237 54 500 306 8 684 962 116 36 653 37 546 397 900 749 883 561 44 137 420 215 422 425 644 691 836 446 780 554 291 914 629 999 377 893 218 94 472 945 272 456 768 537 431 474 298 573 817 762 273 86 235 525 552 997 727 698 147 838 813 115 297 286 717 810 102 166 624 419 468 291 411 708 724 171 463 960 382 606 110 798 41 327 941 813 685 892 448 812 738 404 307 836 227 667 885 177 874 701 327 268 135 329 396 795 54 774 989 64 822 140 295 477 266 658 797 921 951 996 895 958 509 143 536 504 427 90 246 501 552 739 616 116 787 189 610 779 180 100 484 42 836 158 283 98 344 362 732 523 125 117 106 620 538 683 255 315 401 534 837 134 349 916 223 785 528 123 275 62 408 557 934 40 320 25 785 783 280 83 311 341 952 84 30 254 363 770 3 122 565 375 657 350 709 957 406 643 726 628 981 967 809 491 309 370 162 757 383 855 821 736 63 299 650 802 244 262 719 191 461 369 600 118 265 142 638 124 359 694 750 615 368 901 25 897 101 207 244 686 475 808 140 856 886 346 577 714 89 20 250 595 521 895 706 293 578 934 60 923 694 884 385 22 953 869 6 169 159 266 685 546 517 607 59 679 248 308 623 458 163 625 199 408 416 12 797 605 268 332 74 300 403 471 151 460 903 272 821 562 750 642 638 866 491 321 781 356 879 273 308 229 498 409 460 720 278 859 471 328 213 79 182 646 251 377 272 633 264 756 185 740 301 555 416 179 434 598 598 899 708 590 609 506 372 400 397 827 461 929 634 105 91 495 277 641 104 944 301 447 196 584 464 936 398 772 467 267 139 253 244 570 956 568 151 953 87 634 694 651 423 236 127 829 421 610 466 925 379 149 486 870 624 638 237 515 988 576 607 368 602 777 115 235 432 837 548 347 778 373 101 121 439 203 757 307 482 390 186 232 319 875 253 971 795 289 430 768 561 991 125 402 255 489 448 382 890 547 956 599 171 430 365 908 223 666 750 7 343 559 842 766 552 530 632 417 28 174 750 71 231 935 102 675 521 17 214 31 910 202 172 38 65 705 258 313 754 978 537 393 876 251 253 721 919 467 914 294 496 741 483 734 713 200 571 186 20 422 923 428 381 358 327 47 330 673 907 275 890 319 904 343 775 13 906 231 552 423 282 733 344 788 392 44 171 678 626 574 306 517 338 807 187 376 781 374 205 760 914 522 75 695 643 531 118 977 60 994 11 882 650 29 424 146 419 55 997 860 574 331 518 786 889 527 33 112 374 744 160 427 741 553 373 510 34 342 568 650 415 538 317 819 112 614 688 973 991 966 506 222 406 758 985 835 236 907 562 995 850 839 562 39 296 747 901 132 118 152 3 206 328 730 631 75 519 77 741 355 642 954 950 1 580 885 49 48 439 796 346
263 571 856 897 520 832 15 51 378 855 719 951 893 868 2 748 686 646 172 528 921 783 539 763 618 551 423 404 270 599 655 873 311 537 502 541 257 416 838 484 217 542 465 121 614 647 449 302 146 518 626 77 436 244 978 290 637 704 456 792 929 400 86 43 954 475 646 130 928 950 53 329 604 867 8 999 102 358 43 473 731 559 450 284 688 468 249 263 52 999 448 501 278 792 409 371 505 67 666 120 391 990 322 445 899 759 20 994 816 253 649 518 896 219 799 171 500 621 920 13 236 742 306 448 271 481 915 306 841 602 533 974 269 597 184 850 495 218 990 366 5 617 191 856 122 353 917 545 678 562 549 941 241 988 941 369 175 810 22 179 804 551 315 881 889 222 170 499 367 166 582 394 295 334 691 793 593 113 337 107 802 1 591 889 112 787 125 229 537 222 99 505 608 396 312 688 600 807 230 779 971 633 845 821 885 624 682 789 561 933 857 130 196 374 73 854 575 978 234 683 887 850 962 703 693 96 540 563 677 92 953 995 323 550 297 438 661 212 201 885 332 358 778 138 599 692 408 701 716 145 63 474 88 282 120 846 789 236 74 222 543 730 10 351 458 747 836 523 424 415 443 612 657 106 305 234 910 626 542 600 818 795 393 152 782 419 643 905 250 697 587 634 639 28 763 688 407 619 869 610 680 182 131 284 128 812 933 258 982 762 199 42 510 647 757 508 507 354 284 395 142 255 767 211 817 144 790 730 997 749 251 498 895 452 471 112 730 491 588 959 741 187 468 430 479 301 412 156 420 282 824 302 51 15 379 170 352 322 499 735 852 729 697 682 584 158 849 819 853 424 606 137 82 216 865 926 84 878 645 934 725 889 854 669 878 713 326 540 213 935 750 305 434 593 419 687 726 128 875 767 97 179 445 861 508 429 490 741 934 859 198 290 177 354 710 659 977 342 723 207 653 578 346 739 973 61 656 281 581 912 821 350 706 189 364 978 294 824 944 421 734 700 764 470 301 155 38 537 565 830 137 299 727 913 925 415 37 413 619 429 493 313 23 355 772 287 380 54 749 356 421 904 34 793 515 695 308 912 153 266 916 106 786 702 237 201 907 88 985 290 432 636 544 665 307 49 866 529 360 32 239 287 388 970 867 932 776 157 118 518 858 689 488 770 56 846 384 596 882 985 557 684 715 930 210 915 979 114 186 427 884 287 552 829 85 596 247 76 245 215 404 808 254 464 616 86 441 905 574 377 970 459 75 764 156 446 674 436 70 240 622 294 874 514 511 162 209 641 834 130 700 882 525 283 194 842 482 488 903 720 461 275 39 290 415 275 296 335 957 529 892 262 615 187 967 861 347 426 121 116 77 871 822 117 162 757 385 41 134 111 590 814 940 399 501 479 705 8 752 692 428 686 109 119 390 897 692 209 222 411 743 927 698 371 11 39 129 593 670 727 361 29 220 604 92 914 746 166 635 676 182 91 397 360 405 476 320 938 498 811 169 16 751 780 333 310 837 590 794 763 335 985 411 353 787 624 79 71 394 873 304 545 389 218 107 547 554 625 111 662 846 218 807 911 235 415 848 753 993 545 484 353 576 534 675 333 329 152 116 60 293 114 935 765 904 144 872 387 923 624 453 133 886 349 613 948 181 265 215 13 936 134 617 599 376 115 647 160 976 203 534 805 342 636 224 107 777 899 173 750 16 716 133 169 768 322 106 267 59 549 178 818 340 75 960 978 282 250 266 900 160 904 440 991 95 489 267 858 40 595 463 695 158 854 242 984 321 919 359 128 826 358 227 193 938 40 35 789 422 957 671 896 758 980 487 806 968 748 526 290 999 644 287 387 206 266 144 245 842 707 664 241 130 782 946 370 197 938 325 166 475 807 983 261 462 254 433 742 633 888 343 237 141 735 897 287 918 58 931 687 546 101 139 786 939 200 338 261 721 937 801 352 819 897 541 260 913 901 180 404 711 990 438 115 336 161 165 776 72 433 281 655 362 331 840 967 302 701 696 99 298 994 522 193 168 128 3 901 171 392 202 501 603 322 187 332 779 881 868 344 157 1000 788 790 4 484 0 764 208 466 276 965 406 365 442 389 248 589 577 265 793 940 356 316 190 925 942 273 966 78 959 558 830 699 476 307 770 989 272 711 796 903 679 507 193 151 760 488 429 978 318 392 334 520 571 832 672 939 110 362 176 709 523 334 366 212 71 824 958 438 759 796 225 672 709 270 747 119 594 567 50 635 30 987 68 540 740 107 812 878 41 224 937 478 871 747 632 621 572 933 660 965 744 591 233 135 314 550 135 260 113 62 745 898 732 330 396 588 47 131 831 536 354 284 303 158 898 732 932 34 567 954 839 161 18 420 994 143 273 635 762 740 317 139 952 168 785 142 90 608 922 515 556 612 733 501 766 269 795 115 681 667 628 288 636 152 728 673 264 2 532 894 517 238 179 48 57 922 673 839 605 527 813 561 31 148 870 556 863 361 908 598 243 365 435 944 65 152 861 714 737 210 568 224 418 431 906 156 480 9 879 565 255 230 238 866 497 227 93 395 689 81 771 761 96 809 425 402 66 688 570 619 478 770 963 889 611 528 972 866 126 759 735 410 761 589 363 944 545 956 207 504 911 546 7 649 623 83 80 214 564 943 996 128 154 838 496 809 469 462 609 751 877 880 629 277 738 146 324 762 992 240 316 502 926 804 231 554 289 987 860 765 229 371 387 343 919 94 228 674 341 199 292 959 607 805 155 720 446 83 459 459 221 507 612 204 33 276 48 297 518 998 426 143 91 338 127 196 553 198 667 123 494 531 654 783 117 634 485 914 410 894 313 921 829 342 28 2 83 442 232 521 975 549 36 925 644 988 174 995 844 943 427 949 859 735 610 459 413 840 150 189 627 259 905 838 331 253 989 666 736 708 598 481 430 891 381 760 147 198 769 769 414 62 555 681 724 970 924 681 474 995 585 56 398 376 707 161 466 586 61 556 345 721 951 227 258 507 808 840 566 367 351 898 279 52 27 55 344 699 104 475 100 932 748 757 624 123 504 966 558 111 550 496 401 70 280 173 392 31 783 805 695 309 536 994 753 163 969 519 947 560 687 168 285 422 300 667 805 18 930 552 754 303 439 823 375 587 64 156 402 657 89 160 253 112 365 327 529 862 702 131 290 208 371 547 152 189 17 755 149 757 901 77 339 572 981 433 454 933 299 859 956 876 883 402 519 637 597 181 492 424 486 514 58 769 800 777 847 921 814 854 648 474 124 880 223 802 275 951 261 236 288 911 620 386 451 987 781 235 76 200 986 747 455 461 87 514 974 486 964 14 12 348 535 95 890 368 634 305 914 890 67 454 560 852 949 863 902 347 690 9 310 877 44 34 163 277 447 129 823 543 820 375 350 390 559 515 894 687 25 333 203 745 319 978 665 944 69 476 528 907 481 236 291 536 583 30 589 546 212 100 873 329 138 861 891 716 26 852 105 739 797 249 862 909 506 421 9 302 108 259 961 651 827 829 579 654 374 108 876 972 444 571 784 951 642 51 512 775 262 809 114 456 806 7 32 392 676 671 483 988 1 993 464 500 955 136 256 483 19 812 881 892 810 539 205 967 24 188 94 807 811 793 240 706 524 145 399 120 774 973 513 749 101 30 651 519 370 693 950 460 694 362 729 187 662 956 798 189 372 3 562 429 246 249 330 831 742 265 685 280 900 895 265 14 167 998 189 724 166 82 377 525 945 528 62 297 828 915 470 653 382 273 843 889 995 680 260 561 283 611 987 166 718 299 54 348 640 251 14 651 909 805 701 914 151 25 547 783 722 95 159 468 437 393 244 948 467 453 803 935 46 201 195 373 815 104 309 252 119 359 368 573 355 894 832 601 514 439 521 901 78 655 573 478 659 758 531 557 714 95 115 829 927 14 21 132 204 779 991 192 855 534 775 147 988 170 835 118 277 348 416 499 417 137 477 360 684 890 452 543 185 475 669 310 704 491 473 860 699 260 943 783 328 656 712 460 383 496 625 301 219 260 780 618 631 116 145 375 503 224 825 600 551 880 491 320 183 875 140 333 713 32 357 181 136 706 773 498 403 878 49 979 373 824 103 427 756 742 358 678 765 354 348 27 596 142 55 471 214 978 457 176 755 535 489 149 720 789 45 629 984 564 833 76 563 371 530 942 601 206 864 795 286 443 226 782 132 329 369 711 569 321 739 917 123 191 703 861 708 909 791 254 965 359 809 237 218 888 516 60 400 858 42 594 192 813 538 684 395 138 472 566 641 954 912 61 161 774 717 826 850 914 268 988 998 598 164 122 980 465 630 100 98 832 638 503 6 483 431 259 13 829 650 847 216 121 592 128 143 372 274 63 349 833 683 641 580 240 578 488 509 921 81 385 668 104 658 487 888 31 663 557 548 667 527 471 29 608 200 711 595 901 188 817 851 547 621 164 880 859 460 339 586 233 148 9 252 799 652 751 386 188 60 267 353 600 948 858 792 529 602 971 259 2 211 789 327 83
677 511 318 357 593 944 610 69 818 22 838 884 632 626 388 660 38 756 562 781 218 573 844 815 259 779 601 336 389 663 922 532 138 851 736 189 685 899 930 32 662 824 39 583 625 974 279 170 59 73 404 599 203 181 383 308 786 889 907 478 776 907 881 327 964 430 285 546 941 969 706 627 560 999 602 628 377 910 866 928 811 819 229 12 733 534 558 339 309 932 118 466 596 263 169 344 967 203 363 186 861 246 864 289 985 213 295 555 512 464 153 992 723 810 713 212 310 629 382 735 805 606 372 915 531 918 170 625 835 600 737 412 999 295 128 452 513 217 163 402 273 408 932 726 849 215 14 781 314 717 553 81 233 39 326 888 702 582 887 741 683 584 299 773 565 408 809 888 616 60 135 272 55 210 621 572 94 498 489 421 694 116 817 77 293 926 167 398 455 938 764 901 278 235 57 637 690 590 521 303 456 903 865 843 972 771 810 772 319 604 798 515 692 670 669 845 347 966 127 421 532 351 696 149 481 424 385 954 557 390 300 2 641 297 479 377 270 768 31 897 936 837 739 581 755 872 626 579 665 934 801 971 698 930 478 423 963 889 714 275 748 75 957 741 867 221 950 978 554 204 506 516 355 61 803 377 224 629 663 337 908 823 387 415 598 7 405 870 250 245 939 438 500 874 883 842 582 113 369 276 608 597 859 2 548 486 358 360 767 227 958 404 514 321 210 422 282 562 688 595 177 574 216 465 962 416 609 420 879 999 843 252 34 86 884 596 209 183 145 878 35 294 561 748 691 997 590 935 98 625 982 498 425 388 37 379 113 545 99 917 740 287 426 138 876 373 158 580 221 394 530 426 61 483 141 828 492 4 918 458 671 31 480 405 122 560 189 651 947 858 507 831 682 962 546 741 978 782 4 158 705 503 928 675 508 645 743 903 325 229 566 972 575 850 32 510 272 737 496 999 459 351 927 798 990 664 245 314 954 693 953 196 796 109 651 767 29 243 66 408 301 569 457 972 613 381 354 832 569 409 670 765 658 277 73 835 447 361 579 32 360 823 168 543 789 22 836 861 519 199 222 952 647 114 316 40 413 117 660 830 255 784 415 21 687 808 890 97 139 638 813 662 624 9 235 172 275 587 410 155 75 342 409 691 672 606 30 567 703 847 727 450 693 414 359 963 850 933 952 659 720 368 800 946 777 390 968 435 738 179 391 257 552 62 905 739 464 712 573 96 166 703 564 206 657 220 53 816 227 193 775 363 307 431 979 123 847 940 262 289 192 519 901 371 841 786 436 185 494 734 422 896 13 530 173 853 249 395 476 570 311 743 190 972 499 148 791 751 253 575 100 422 71 809 320 769 331 559 725 586 87 883 348 855 969 292 722 922 477 291 668 711 234 108 288 775 46 895 934 437 3 115 923 79 49 399 417 402 225 921 612 703 287 942 65 75 606 793 341 879 130 876 955 37 144 245 649 777 831 336 470 738 267 421 257 972 114 3 511 363 186 766 897 779 771 7 894 770 199 311 745 150 997 431 305 355 586 550 269 650 386 288 678 39 539 809 630 282 361 861 308 148 466 385 971 905 761 32 726 20 51 401 911 298 645 700 140 759 427 980 689 30 921 976 900 592 236 380 321 873 807 454 752 906 296 319 524 210 356 561 338 597 280 380 429 453 200 485 176 617 863 628 898 319 79 480 302 885 294 451 794 677 488 302 491 709 783 285 853 274 747 842 653 582 129 85 164 539 60 728 973 742 441 489 390 728 914 905 95 5 398 505 106 737 43 853 639 570 770 375 944 666 24 372 349 252 193 936 401 397 266 392 197 470 198 312 6 707 277 746 449 197 468 108 27 6 82 53 212 49 62 41 680 702 42 104 611 774 759 330 119 110 793 84 537 694 802 846 522 234 808 605 327 900 627 984 515 912 444 486 951 351 240 896 136 287 8 197 815 330 931 855 86 616 370 990 656 700 986 496 397 464 585 771 896 441 711 729 78 152 195 200 710 948 431 521 578 449 821 372 211 255 182 995 589 879 828 132 527 449 223 529 407 393 933 866 56 498 504 60 400 865 664 947 381 902 542 391 619 254 16 919 980 268 760 420 924 276 149 265 534 257 888 190 258 381 41 653 403 702 187 829 490 358 365 769 920 699 346 648 474 952 276 68 469 574 313 677 45 354 984 540 961 940 543 164 453 216 756 484 858 579 729 834 895 570 493 282 133 481 498 329 465 810 758 718 52 37 20 236 541 691 428 206 795 544 96 919 820 291 132 62 765 991 418 989 284 766 312 565 652 888 587 324 996 175 213 875 411 303 622 332 110 42 757 535 306 788 384 965 826 243 823 597 2 162 886 557 84 173 946 300 806 278 785 408 328 464 995 270 568 610 108 962 655 354 81 696 134 757 544 720 577 745 486 801 184 241 744 277 570 386 286 912 208 537 92 96 827 401 988 438 339 813 837 395 151 885 977 546 567 380 412 750 333 255 378 19 125 108 214 754 620 855 435 40 343 976 915 401 112 355 885 803 156 367 446 978 751 701 183 229 903 637 109 108 989 392 830 523 734 536 336 648 265 583 636 261 201 785 445 792 741 754 217 991 667 893 248 166 421 934 329 681 555 40 438 133 440 103 618 897 179 541 115 892 993 916 368 329 165 211 408 145 23 672 303 890 450 567 910 2 812 392 430 735 155 978 945 934 834 22 243 447 80 728 485 922 937 105 460 546 501 692 700 624 874 495 28 828 938 819 981 338 97 696 856 592 105 164 48 164 583 264 804 892 69 768 101 472 90 624 451 26 157 515 366 322 633 177 510 206 857 175 650 275 701 55 840 811 371 786 549 988 107 22 631 929 970 52 344 216 374 860 854 745 148 423 17 940 482 411 975 937 728 746 833 547 315 80 919 530 172 20 880 89 676 397 580 406 93 282 871 425 604 127 529 136 787 317 204 178 824 733 351 156 88 339 792 884 673 302 991 949 231 776 773 184 943 837 281 741 467 552 948 526 232 356 503 959 226 356 605 928 536 98 10 400 161 79 215 548 992 59 191 844 475 940 684 559 260 610 350 797 868 534 268 172 882 69 264 479 591 851 661 427 353 685 185 39 289 982 814 63 420 321 432 753 241 520 124 432 7 390 162 496 202 378 11 711 576 885 717 528 870 473 160 320 600 337 829 47 509 286 642 289 851 819 848 146 495 641 716 137 699 620 780 101 271 849 392 988 799 790 181 234 497 539 926 803 304 495 525 507 832 885 762 560 131 627 588 626 599 998 120 287 152 22 735 429 819 236 679 816 517 499 337 823 892 425 424 752 528 3 719 913 340 914 839 143 891 397 730 496 654 637 732 549 607 742 406 400 64 831 769 142 352 710 571 975 925 440 261 333 559 231 362 676 526 748 960 884 674 802 83 389 603 326 724 321 797 984 297 88 862 906 159 252 966 305 855 737 718 472 342 364 550 781 458 123 763 296 877 682 437 741 254 794 675 974 205 46 244 61 581 348 875 76 721 637 85 760 766 768 54 246 681 884 283 56 912 342 89 278 376 430 742 568 597 366 949 300 68 169 929 40 395 861 379 266 317 319 180 93 18 26 256 106 171 225 483 706 646 119 44 284 228 77 298 607 637 427 238 215 116 704 33 668 629 28 893 139 878 854 402 2 252 866 917 633 746 406 916 886 36 518 373 912 708 131 860 379 822 753 731 581 899 237 332 35 753 281 768 886 399 647 572 385 614 166 396 651 516 177 291 510 219 555 505 953 367 285 393 647 67 1000 749 932 904 230 206 615 76 581 782 289 623 485 414 118 0 296 322 165 263 598 335 334 143 55 778 670 940 167 461 341 416 50 869 412 72 840 659 268 50 55 965 274 454 685 709 363 380 9 594 383 220 865 188 502 345 50 638 932 484 205 473 752 547 557 104 922 872 422 1 107 471 265 462 977 974 437 520 266 178 224 394 839 987 95 442 819 58 718 247 235 697 789 357 371 535 588 533 205 750 598 959 727 290 283 15 396 935 112 538 213 976 654 842 387 439 645 956 838 825 849 563 769 715 866 644 520 574 478 545 859 754 371 150 107 5 414 12 336 556 90 628 856 375 844 584 418 239 159 196 617 21 805 63 172 237 729 9 25 330 12 19 12 74 619 126 889 998 938 434 942 704 930 635 460 103 66 816 690 40 802 712 88 448 995 154 315 784 511 175 210 22 334 463 925 207 953 123 908 77 175 323 450 423 225 889 765 942 233 779 593 873 985 433 245 906 114 26 12 70 848 518 91 648 94 324 581 111 635 146 374 852 935 246 420 242 143 686 428 194 257 230 911 334 466 117 202 472 164 147 631 983 433 443 361 452 659 523 35 292 604 91 393 707 201 640 299 994 654 790 405 595 619 102 514 643 577 615 554 121 560 419 593 788 478 25 805 617 134 774 636 634 874 666 57 142 582 846 756 781 580 364 753 772 567 695 656 274 546 487 184 251 200 551 384 913 412 540 482 502 727 137 688 174 912 845 911 592 311 47 534 909 116 902 756
341 774 415 376 708 539 912 925 342 84 584 797 872 414 873 587 565 359 698 926 433 588 966 206 794 452 942 296 520 596 896 903 711 512 826 825 866 783 1 613 732 772 646 220 573 179 563 226 581 847 572 851 293 665 394 264 717 677 152 872 952 584 164 910 622 477 602 976 54 19 42 225 710 809 382 900 721 141 474 289 895 486 946 733 400 373 111 961 381 627 839 388 812 508 249 858 4 727 57 908 574 443 101 549 687 27 443 877 884 450 987 283 890 422 743 781 106 307 637 595 973 463 421 908 277 237 657 390 600 45 616 676 863 685 640 51 243 707 247 731 930 54 550 426 772 871 586 31 877 625 81 431 892 193 486 13 86 88 609 110 753 425 273 446 935 980 506 573 874 369 197 391 68 150 800 586 72 170 527 379 375 610 904 561 986 338 334 719 809 976 805 818 903 874 58 802 939 92 257 958 947 182 8 430 967 918 937 868 701 6 934 927 455 956 981 764 485 338 496 983 608 491 666 158 854 2 462 636 441 972 437 136 497 826 255 919 674 666 368 467 557 349 644 130 613 290 766 121 888 497 405 421 647 532 868 701 193 512 159 332 923 790 122 102 309 439 532 505 218 784 425 153 185 239 252 513 266 450 436 443 569 640 21 494 391 305 610 808 426 917 366 745 87 496 280 882 169 3 244 657 964 19 552 10 59 964 388 21 349 783 263 604 531 560 736 625 522 894 49 34 672 747 641 616 129 223 137 928 453 121 905 767 652 625 526 567 340 261 719 658 956 7 500 544 878 441 469 653 540 919 412 14 651 96 390 273 435 261 231 336 969 919 855 257 998 933 495 234 145 106 505 247 132 654 30 744 313 628 23 40 511 849 223 271 454 406 360 257 417 905 362 319 683 104 700 749 512 836 742 304 922 877 299 436 625 399 835 47 74 632 420 9 882 529 958 590 120 933 626 512 79 446 534 94 365 971 464 338 705 819 254 473 112 549 134 358 107 65 270 944 378 151 355 726 298 26 155 686 851 990 7 907 240 513 383 447 808 136 606 942 599 158 353 281 174 595 976 973 887 951 669 109 60 530 768 294 336 186 27 698 385 713 262 130 160 974 781 551 71 649 330 33 286 498 178 650 604 551 323 718 977 757 224 145 312 727 387 198 432 757 10 988 730 903 399 123 818 427 929 381 536 686 251 575 624 467 153 38 653 795 795 624 553 633 733 854 410 521 932 631 116 119 525 855 745 464 833 876 371 659 965 839 864 919 103 33 844 645 803 976 789 733 862 225 615 550 829 454 335 1000 693 77 3 548 102 101 19 924 712 347 821 707 36 37 554 61 63 676 76 926 675 395 287 424 220 640 269 898 467 661 78 907 611 553 729 219 376 185 393 797 779 360 678 943 444 370 50 944 676 727 82 329 114 257 993 107 760 244 804 961 41 852 827 132 917 103 810 806 339 653 396 691 150 497 203 117 452 354 95 905 595 153 183 955 258 36 686 511 191 812 667 646 98 382 909 587 329 535 117 210 446 772 817 726 493 836 859 128 691 109 777 753 161 135 519 513 850 87 65 821 448 436 714 440 56 310 234 97 907 767 108 493 787 344 379 190 570 968 577 469 48 296 945 615 97 161 617 783 26 605 591 908 597 765 380 266 603 886 842 166 331 878 290 338 422 212 997 517 445 715 171 233 726 860 747 676 528 173 307 650 238 479 507 878 514 612 822 208 306 152 568 770 649 482 901 765 992 202 950 378 389 356 176 184 204 243 931 778 216 657 897 237 110 137 920 315 566 544 99 936 648 216 83 607 784 274 561 324 53 725 207 415 47 65 143 118 556 761 468 376 267 828 819 591 130 621 542 940 363 976 798 894 39 15 562 660 278 364 679 251 589 479 776 331 713 545 503 112 846 96 607 886 246 772 739 291 767 246 198 16 162 18 802 358 459 744 665 26 228 607 314 671 510 946 196 567 407 626 517 650 824 915 744 862 167 664 902 701 655 765 845 729 403 556 170 44 237 750 302 738 575 904 990 115 996 138 975 236 483 451 144 874 638 771 951 15 664 727 756 26 322 878 398 6 470 37 148 446 406 643 274 907 324 848 43 997 438 505 165 59 788 266 893 187 6 563 548 827 995 183 89 823 629 363 894 465 80 908 831 280 338 42 44 736 961 443 294 8 136 873 815 979 680 599 478 458 960 575 627 834 70 622 898 472 834 703 372 426 825 543 763 101 275 628 481 567 703 129 634 186 479 164 571 93 761 198 869 932 832 887 908 196 51 507 217 98 281 107 545 330 276 309 16 724 509 390 367 714 235 993 419 103 876 230 154 378 33 239 442 741 523 48 918 522 84 300 139 617 900 955 284 88 696 11 138 1000 93 688 671 57 326 208 927 747 189 585 555 746 656 745 725 481 988 635 88 980 774 929 230 745 592 977 2 582 724 441 985 614 870 438 689 797 5 917 201 67 315 639 530 558 891 9 706 805 813 554 979 835 319 910 796 304 475 559 34 68 847 605 316 401 688 194 631 597 704 567 633 931 133 42 471 406 264 759 245 78 601 897 283 728 271 540 397 233 121 656 209 306 720 590 370 352 853 743 190 659 702 740 916 417 431 822 848 730 173 128 229 704 232 874 791 858 256 184 460 890 515 823 856 873 67 970 948 574 885 111 0 984 871 155 373 647 491 780 921 948 348 292 605 871 40 264 919 315 748 313 123 934 594 846 414 290 750 255 915 688 502 348 350 59 728 34 354 220 668 56 879 588 925 840 759 144 709 364 740 714 749 893 15 186 539 183 645 141 456 668 288 106 156 178 140 172 662 759 807 835 590 675 707 82 828 676 838 712 837 337 880 512 37 564 182 939 477 829 861 458 735 216 994 224 806 858 936 294 558 378 771 417 92 353 250 982 541 285 135 787 630 947 210 263 300 306 741 941 127 451 670 554 268 265 933 312 344 431 910 952 320 312 214 818 305 347 13 130 498 635 773 773 814 522 858 494 17 512 654 532 564 459 673 621 549 501 85 574 205 740 424 770 64 641 752 139 840 893 374 917 598 76 259 707 489 379 356 109 369 355 865 662 181 999 492 941 429 868 359 238 582 459 811 677 358 706 543 176 146 528 544 857 843 85 317 298 658 471 434 814 690 394 663 470 501 42 212 489 401 83 439 29 94 166 465 786 104 330 504 871 538 144 746 845 926 951 716 766 327 569 991 593 427 339 194 794 722 39 346 537 239 497 219 511 971 49 962 801 928 256 226 651 695 174 199 450 413 95 175 819 343 907 765 150 328 262 463 397 537 831 978 936 943 252 941 336 790 397 546 890 490 843 187 976 731 62 487 906 147 324 786 662 650 128 782 334 677 511 914 124 310 598 418 244 333 916 596 678 20 757 799 166 989 439 248 212 632 481 699 955 883 884 518 620 494 2 751 993 968 759 62 52 970 934 12 646 682 894 357 125 208 868 778 294 332 501 793 179 984 90 754 711 411 774 681 321 163 500 301 576 639 251 944 433 52 594 22 936 440 753 980 513 35 332 392 99 295 851 583 353 983 701 141 382 780 504 69 793 860 185 119 100 180 682 428 984 352 659 801 961 516 620 461 655 643 528 109 907 325 551 311 523 620 298 954 777 593 673 642 130 661 490 959 972 179 602 18 245 11 893 157 66 820 860 9 627 236 353 659 89 265 343 14 470 75 213 90 400 195 983 451 118 25 499 222 769 692 531 105 628 875 746 841 331 974 562 499 162 857 60 423 188 386 51 755 173 738 680 612 740 963 705 227 156 242 733 188 573 924 809 416 467 337 477 457 78 221 890 521 928 45 377 758 206 118 368 852 590 889 991 211 405 200 853 836 424 949 748 361 950 115 253 351 669 694 271 28 857 567 732 303 65 46 876 253 454 285 318 972 693 151 50 881 924 560 274 279 813 621 386 296 151 911 916 533 615 769 940 940 815 524 646 488 515 192 535 734 637 559 90 261 902 473 317 321 873 377 718 304 657 215 489 225 342 619 389 202 934 241 550 166 207 128 870 458 234 899 533 764 468 125 619 953 518 472 754 684 452 402 105 77 144 588 460 660 246 628 718 816 742 282 799 172 579 447 892 482 938 508 216 96 250 783 944 906 89 395 716 718 743 142 575 29 606 685 749 131 326 100 999 213 868 547 898 576 489 585 733 999 408 982 914 727 777 618 656 61 556 484 685 292 898 623 24 55 728 957 911 450 375 318 316 291 948 364 730 206 284 579 456 580 832 535 679 272 346 31 487 938 300 867 912 723 844 260 635 124 627 384 413 168 129 513 990 24 426 186 857 91 339 404 347 913 31 466 192 38 692 408 814 113 741 480 344 73 584 762 757 449 451 409 840 697 613 792 482 126 244 737 553 955 270 476 326 177 401 635 696 184 72 715 115 614 626 551 813 529 828 797 310 849 317 785 220 830 523 823 639 289 773 66 861 587 312 770 230 775 539 757 18 636 294 233 396 149 890 886 557 158 74 297 971 578 420 308 683 32 212 430 979 347 242 345 80
563 567 36 450 387 617 918 760 732 384 726 647 539 624 591 175 586 259 770 828 911 838 653 487 147 760 305 101 56 824 978 732 61 69 360 753 420 408 545 973 426 45 282 668 480 993 144 425 193 558 677 206 565 919 6 978 474 776 838 532 549 364 665 779 19 746 445 825 780 980 185 274 224 318 676 912 861 698 998 938 523 620 622 529 280 603 232 33 679 445 893 358 760 408 709 312 930 470 127 120 446 306 151 892 845 588 460 187 758 742 453 975 421 878 740 466 27 512 1 260 286 62 70 857 603 459 634 654 841 882 570 933 642 814 843 187 886 159 924 306 860 651 394 538 767 957 68 441 245 201 887 238 206 237 996 187 897 569 524 814 287 742 647 719 337 413 98 379 744 32 114 300 259 428 961 821 454 408 828 4 384 715 269 626 915 505 51 453 611 493 265 108 706 868 526 180 77 363 242 958 405 566 471 408 853 975 493 947 508 544 975 369 494 82 8 603 627 436 796 75 381 486 626 890 11 155 583 859 963 437 889 919 749 731 738 676 572 208 957 102 834 918 404 102 821 636 485 906 512 318 439 589 91 214 981 971 86 772 270 617 850 535 798 615 712 543 863 111 621 11 717 688 916 954 401 835 408 740 551 787 625 510 274 480 48 187 49 16 15 407 121 526 320 94 374 635 363 11 657 847 304 21 868 21 587 532 607 702 315 775 753 631 681 199 229 692 774 713 427 629 605 845 472 480 862 982 41 683 716 239 230 451 325 267 803 879 136 630 905 373 548 697 640 210 617 96 620 335 515 877 29 348 810 879 293 110 645 692 139 651 373 515 879 832 956 120 301 856 984 88 559 95 217 680 50 598 489 194 673 623 234 979 55 607 689 285 240 206 538 589 688 309 623 305 3 471 745 778 415 242 423 562 667 18 500 751 104 613 468 405 660 740 756 520 277 314 844 951 598 214 631 236 837 44 804 424 308 596 333 68 950 73 152 388 564 37 959 395 428 114 425 882 596 962 205 800 562 790 937 102 597 493 130 998 896 378 534 905 619 328 674 332 236 911 216 928 928 910 346 800 836 344 141 234 969 458 874 759 495 30 417 418 220 250 704 520 910 153 742 485 546 7 521 942 779 221 451 181 418 580 2 132 459 960 856 532 435 529 600 194 668 84 602 765 448 539 482 326 39 245 972 747 805 17 988 326 656 328 173 789 166 285 106 394 123 957 787 81 865 390 302 23 582 915 771 93 395 422 817 45 792 319 842 502 412 796 543 946 67 225 819 367 986 505 962 495 392 91 365 699 400 311 541 904 637 438 488 581 851 626 520 193 431 218 21 428 650 919 380 428 375 514 436 581 263 740 547 328 397 786 588 152 262 955 83 907 722 967 891 149 187 782 613 87 89 201 327 455 87 24 920 43 906 687 303 462 132 934 252 392 727 575 721 451 258 177 987 52 182 184 615 796 592 56 658 532 639 126 705 431 38 982 857 337 739 321 16 875 377 421 772 677 271 763 226 130 330 158 999 519 917 340 991 235 497 439 24 123 580 60 434 21 560 671 754 133 616 532 479 181 777 201 808 331 300 881 79 728 965 218 904 978 196 606 499 556 237 728 47 193 461 164 188 328 584 2 82 298 675 937 790 949 630 198 736 55 776 83 871 540 644 803 120 201 332 887 912 462 175 372 629 115 33 507 96 722 533 420 725 413 486 76 444 153 449 188 646 756 181 28 189 510 540 823 194 431 23 667 883 874 462 63 399 853 105 129 641 284 291 430 76 298 165 958 156 333 475 162 929 409 243 958 701 104 708 741 799 514 728 5 81 32 466 864 747 860 30 554 806 133 544 940 250 630 112 435 138 638 731 981 974 584 198 797 289 362 635 732 22 279 990 669 902 290 683 631 441 421 953 336 254 110 419 519 553 486 318 484 695 216 813 997 60 358 44 561 820 877 159 681 778 617 359 784 858 95 992 433 97 83 26 94 827 999 697 763 481 710 157 348 407 784 473 232 973 553 506 575 595 303 898 228 939 397 283 415 557 879 940 14 848 219 78 334 684 34 192 808 968 865 352 950 983 897 869 35 142 820 943 463 213 604 530 971 246 528 885 773 496 717 433 130 866 698 537 546 942 238 69 716 310 974 892 541 328 723 618 887 501 300 284 430 552 594 66 388 519 613 977 12 42 23 160 774 822 196 209 134 784 556 202 302 763 856 967 818 788 446 802 585 478 534 319 565 117 386 585 831 483 147 299 96 65 254 186 288 372 183 601 291 85 445 340 660 118 500 255 480 955 962 670 47 225 542 783 7 633 846 934 504 465 477 766 426 94 812 492 309 288 37 371 996 306 665 256 765 980 247 179 867 316 337 578 537 227 696 669 462 651 164 10 192 576 935 59 124 113 848 936 637 145 292 831 452 737 104 345 607 403 420 899 619 369 138 835 365 785 457 409 869 875 511 511 580 614 430 93 363 502 571 350 870 204 576 693 733 349 420 786 577 652 136 734 828 290 903 343 9 469 438 566 6 57 437 351 354 214 503 550 511 909 773 829 279 257 703 456 985 278 188 410 256 210 185 711 624 376 431 92 332 169 226 925 205 73 881 680 467 477 574 840 972 201 904 172 701 323 843 422 860 279 913 612 765 628 442 944 682 368 692 498 148 64 412 239 418 178 578 464 11 593 832 935 828 331 106 311 857 516 594 503 303 989 156 718 324 823 488 518 556 958 157 463 816 238 726 295 458 608 465 532 185 45 129 88 873 146 726 699 55 149 864 244 381 870 4 750 261 336 151 895 697 692 635 334 918 228 630 455 69 933 614 638 253 413 86 218 214 275 763 298 454 791 507 643 553 429 180 307 767 191 12 200 164 654 375 329 21 292 191 522 416 20 97 900 604 666 370 707 830 111 66 476 670 825 861 285 549 309 194 396 79 43 803 894 374 671 610 447 683 590 592 529 580 266 660 824 909 919 292 932 579 945 572 812 589 58 196 13 492 203 768 714 668 609 322 338 642 470 211 370 103 133 155 361 188 877 447 180 230 171 30 457 631 854 736 53 784 341 685 878 71 826 622 661 485 555 299 536 891 378 323 37 839 759 190 632 586 212 531 281 310 687 102 63 861 393 648 678 511 507 595 276 67 764 133 884 800 743 877 966 459 769 707 649 970 137 828 604 449 752 71 881 251 715 520 100 608 0 884 383 600 128 347 17 648 406 37 231 692 261 339 99 996 4 891 354 543 765 676 267 524 960 932 951 701 624 345 158 202 154 45 554 833 723 291 926 130 440 142 108 366 908 2 773 939 873 635 294 571 903 520 982 932 32 972 795 985 746 565 535 85 839 474 124 994 467 613 599 955 416 649 35 767 356 262 211 511 762 685 339 653 724 686 733 620 241 493 101 894 170 249 606 764 567 645 941 592 579 703 561 862 25 959 322 716 594 516 190 261 364 785 150 69 509 145 40 720 867 546 995 386 321 65 432 801 577 237 312 626 183 566 816 733 31 424 847 299 923 449 411 567 696 167 430 479 713 400 34 425 832 377 907 324 946 937 28 520 748 740 872 686 119 133 993 82 326 549 927 123 698 136 324 631 487 255 648 323 846 829 199 9 528 381 162 98 143 959 247 154 221 795 703 636 348 481 964 897 391 973 134 820 450 247 859 408 809 155 985 160 664 518 979 20 140 485 510 724 7 470 855 634 174 504 948 113 720 392 888 627 571 179 163 66 814 370 719 396 18 587 890 387 558 783 14 508 367 849 789 383 525 619 195 650 702 414 830 396 949 548 382 515 921 757 568 797 531 221 71 445 573 270 402 20 818 836 952 187 388 187 655 530 735 563 126 270 484 491 438 276 542 828 135 444 663 957 176 339 398 293 103 743 84 598 815 121 947 90 424 301 90 203 353 875 452 706 366 591 700 234 46 959 168 74 72 120 710 299 248 91 177 982 659 300 504 460 505 911 797 710 272 418 390 241 335 89 682 517 110 536 233 635 761 683 207 820 442 273 976 479 636 539 793 413 362 702 222 895 347 415 686 828 971 350 197 758 385 874 80 847 729 315 52 373 12 392 386 655 876 755 251 723 414 810 807 879 342 855 954 921 215 470 155 696 694 836 751 346 125 198 314 103 913 851 782 322 95 131 569 318 75 991 443 342 260 982 153 175 389 603 297 601 685 834 249 104 62 933 922 935 672 874 355 23 167 971 880 489 800 219 273 15 219 416 741 937 730 741 801 675 994 411 781 472 107 363 223 319 264 309 208 179 556 844 574 366 581 565 109 964 757 158 931 605 914 73 938 61 768 223 458 143 517 427 131 351 161 735 589 770 849 6 268 384 344 93 610 182 691 203 794 811 882 156 491 214 997 228 296 26 5 537 54 495 514 741 184 790 690 748 527 605 148 410 970 663 115 393 662 397 755 176 74 63 122 754 129 349 9 596 379 728 102 834 253 768 357 978 164 462 490 521 864 645 437 572 116 623 775 775 313 207 317 415 852 639 811 135 513 640 901 435 833 288 575 418 358 942 235 831
351 911 514 532 486 863 227 694 480 530 685 455 636 361 55 274 280 885 899 386 804 234 738 595 87 964 635 669 615 118 673 108 321 114 447 844 580 543 572 675 803 159 914 493 195 823 925 787 821 65 45 88 477 849 872 56 912 490 368 627 490 133 325 406 64 959 174 975 591 874 271 997 505 360 889 610 909 733 630 725 934 811 600 57 807 928 966 203 482 139 980 490 464 798 433 773 933 654 326 996 556 379 596 280 373 69 453 747 488 497 927 275 779 44 111 668 960 949 57 359 922 49 54 409 938 183 391 965 963 73 679 265 907 912 108 108 180 854 887 167 463 566 566 822 408 293 94 974 823 283 415 311 160 531 219 982 164 996 399 433 135 680 973 189 116 437 992 606 417 604 455 277 41 874 73 939 185 701 849 613 718 536 942 68 314 907 99 439 595 273 104 954 952 747 371 22 329 246 242 695 836 399 496 66 1 8 487 386 13 70 512 410 62 111 746 603 734 408 504 476 301 243 270 340 183 66 832 27 587 385 72 929 361 584 130 782 89 669 945 214 659 856 877 817 392 766 537 668 993 867 11 835 91 39 831 264 867 711 430 131 47 873 153 200 586 351 810 879 224 270 251 579 833 356 593 82 531 360 869 412 243 676 240 113 510 432 961 297 181 185 866 515 903 131 502 670 389 837 681 243 102 983 759 978 978 785 46 91 479 627 248 683 336 317 618 743 645 780 119 347 550 698 837 91 332 203 239 110 100 835 970 897 264 796 667 630 272 273 235 299 569 698 677 997 288 597 998 73 939 782 15 294 813 185 608 608 51 727 575 353 36 480 564 647 491 427 686 369 418 740 167 463 303 811 149 348 565 78 910 327 460 996 407 366 147 879 820 161 266 162 614 938 653 85 712 77 770 807 387 150 840 378 474 847 956 553 815 946 5 111 777 423 395 938 143 437 957 989 37 246 724 833 29 500 926 412 859 376 263 838 0 240 730 460 827 698 884 970 546 611 773 737 725 800 260 204 577 367 696 644 720 323 699 176 984 666 954 963 822 846 337 875 124 825 342 563 623 556 317 730 208 352 404 340 210 856 327 367 122 356 713 11 90 449 247 213 291 757 4 189 310 991 204 467 176 716 610 798 764 934 951 980 795 820 249 242 768 158 755 912 800 536 946 347 95 564 723 875 602 713 142 233 289 346 434 411 340 402 806 799 710 701 501 847 525 106 306 490 211 744 401 370 983 717 152 693 126 725 886 975 695 240 287 759 187 635 794 39 972 135 378 278 819 385 616 645 829 205 789 853 609 597 429 579 675 558 611 809 416 857 476 382 200 412 687 321 358 826 782 171 741 293 20 28 538 791 743 821 995 621 862 788 377 507 727 799 426 749 445 416 151 134 92 843 451 464 965 279 619 174 132 285 84 998 592 120 652 485 250 298 346 927 661 943 32 928 385 498 163 637 16 618 662 644 561 668 440 966 811 481 693 373 500 745 31 717 555 476 959 84 729 336 719 428 411 62 617 228 715 201 834 640 707 767 6 241 397 581 77 209 908 496 625 309 492 770 571 701 285 903 772 824 541 837 658 288 17 43 52 156 711 248 801 609 203 345 809 371 913 859 70 852 172 428 495 133 375 518 138 31 917 364 69 489 589 781 275 36 213 421 105 415 881 692 494 994 690 288 890 552 35 985 871 552 763 158 548 139 228 826 244 920 523 641 731 989 8 723 628 443 40 909 370 924 252 370 83 854 634 811 799 984 18 70 24 113 760 399 733 279 901 577 300 488 175 503 436 67 621 230 360 424 826 396 293 826 650 237 744 999 216 933 372 849 206 492 394 832 333 342 261 630 380 848 59 82 168 136 790 137 405 225 435 733 154 426 805 421 868 723 697 168 307 965 423 257 902 128 245 745 322 77 234 534 853 371 114 66 382 635 406 629 113 8 454 204 986 471 671 615 348 248 536 3 581 659 136 407 376 352 354 958 563 451 701 127 774 520 28 601 756 512 178 182 950 225 468 177 269 228 989 691 518 656 787 27 96 512 297 897 302 71 63 865 350 714 170 855 60 195 284 554 159 490 383 411 766 888 765 901 905 850 844 610 627 720 716 674 747 318 981 54 740 258 424 69 633 249 419 653 12 807 644 968 328 623 26 66 489 680 683 59 855 409 10 218 318 804 943 107 428 3 319 941 791 758 728 244 171 714 226 606 109 90 98 940 190 409 776 897 258 104 315 766 749 962 987 673 273 561 268 344 883 377 498 531 624 55 186 1 497 692 646 426 689 649 732 890 298 679 906 231 478 763 485 608 583 53 709 213 971 868 286 603 238 881 691 839 648 673 802 55 140 745 330 367 664 199 637 868 277 332 785 955 9 237 481 604 931 74 562 245 576 808 594 48 131 714 996 568 663 841 471 519 936 905 177 107 409 185 139 828 127 358 638 235 304 652 601 243 66 739 237 9 80 203 702 401 726 877 400 628 398 492 654 629 458 628 542 53 516 76 559 886 43 342 798 830 353 332 999 778 412 958 267 37 34 921 991 48 599 411 651 627 897 405 475 770 2 67 323 795 684 204 201 403 814 182 655 865 232 833 808 329 222 990 472 193 85 742 193 447 519 324 786 569 793 650 879 594 144 270 590 612 953 797 552 758 214 772 230 92 526 399 65 580 396 355 197 611 703 263 698 690 88 801 121 814 558 568 797 87 402 926 67 983 932 837 215 889 363 27 629 149 930 164 311 789 649 341 656 866 568 137 457 626 767 562 858 161 921 345 929 619 750 324 705 514 761 687 882 143 578 787 53 211 878 108 843 839 256 316 748 812 449 831 431 867 985 287 885 351 281 36 874 953 708 983 246 507 134 888 892 955 470 555 48 708 919 331 918 284 604 521 893 584 540 230 165 375 506 970 574 744 816 516 343 179 737 833 459 849 231 125 129 415 386 708 848 502 393 982 367 886 990 645 660 860 106 52 854 591 880 987 544 513 974 822 30 204 503 593 598 914 355 227 513 245 446 224 3 864 82 841 533 953 388 904 179 110 189 236 923 16 254 633 543 122 290 855 75 231 279 529 845 5 7 149 955 304 483 14 721 681 107 232 173 302 339 274 979 222 148 539 670 90 253 687 977 881 551 635 888 509 742 96 517 185 465 695 997 19 850 311 320 583 846 625 27 200 278 381 196 929 282 165 335 26 212 684 757 715 557 278 935 314 560 376 778 140 962 608 545 632 359 108 539 984 81 64 896 778 947 384 166 567 676 855 509 264 949 512 255 361 864 773 313 671 704 216 312 348 450 387 68 305 597 380 241 572 524 377 680 806 532 364 188 213 781 854 71 73 217 629 23 328 38 349 410 264 613 42 390 904 414 884 115 217 898 481 672 720 369 961 535 518 467 274 751 915 184 941 97 141 162 890 994 871 362 594 427 327 61 486 161 22 259 81 182 795 641 755 508 675 49 835 928 950 305 986 349 14 915 482 403 928 631 8 585 779 507 704 308 894 283 676 911 45 547 805 838 576 379 306 694 371 745 374 824 943 520 348 499 909 643 256 413 269 739 296 137 733 605 533 257 704 792 941 870 340 50 621 117 380 780 391 169 448 988 629 753 228 78 194 682 207 847 501 588 157 110 443 873 58 220 427 331 984 432 625 299 673 384 414 863 393 752 931 668 615 194 413 146 928 191 723 735 306 76 877 582 756 439 8 937 793 584 457 700 719 666 25 141 202 366 124 553 786 632 45 788 359 924 138 714 749 199 104 274 548 74 948 876 547 344 544 338 264 39 723 511 56 150 502 364 742 14 708 118 536 374 47 665 239 316 857 841 166 657 298 674 45 101 608 567 429 484 684 265 598 857 764 529 303 33 399 817 259 156 993 861 951 607 489 128 356 294 726 225 685 606 713 969 355 554 331 120 981 79 276 830 665 133 2 425 540 469 261 276 856 620 458 22 89 515 300 975 327 940 357 828 540 754 341 647 595 521 804 549 758 145 257 456 832 345 153 205 900 229 26 448 828 784 417 123 993 452 191 341 244 461 813 352 862 356 103 462 126 221 621 775 873 579 883 865 250 875 509 758 288 422 684 334 645 678 4 324 280 112 844 835 995 309 263 437 790 443 648 860 712 93 157 612 185 642 411 236 340 891 611 438 714 295 630 717 49 640 912 769 138 964 282 522 818 839 626 155 910 192 608 42 145 900 751 982 553 218 912 796 37 58 304 736 663 158 279 223 391 894 896 968 537 209 124 852 95 365 202 722 729 818 400 493 344 622 784 527 876 347 901 473 636 530 968 976 607 688 375 895 285 603 161 692 367 534 528 19 418 948 427 812 809 771 336 207 490 125 100 944 298 233 105 825 775 441 599 86 397 421 584 669 650 44 496 904 975 381 303 916 416 570 954 21 800 357 56 573 134 103 89 262 633 941 468 842 254 296 595 25 92 157 562 783 165 198 384 762 140 528 99 444 704 639 651 967 754 420 73 466 139 920 785 442 665 706 728 856 325 56 47 958 663 626 437 292 68 851 864 202 960
440 27 196 256 174 307 363 600 243 596 876 423 771 171 397 821 249 756 949 388 372 496 788 511 872 714 473 285 336 170 18 181 78 296 114 312 645 118 379 893 567 729 598 16 65 402 270 976 670 482 502 146 55 970 317 152 10 393 293 582 146 941 823 22 779 314 518 149 140 201 311 516 428 449 408 846 583 714 220 52 229 9 200 380 282 546 423 427 20 107 509 960 704 779 419 182 922 18 790 566 845 272 768 39 743 795 208 726 374 753 684 604 717 851 46 938 92 661 188 596 462 520 261 23 506 482 485 575 424 9 469 842 394 744 923 609 22 410 153 600 426 419 459 42 630 71 840 738 655 247 76 605 429 449 26 347 157 150 256 899 457 239 534 831 716 781 458 995 465 884 151 809 685 445 916 569 900 558 85 497 927 269 206 424 574 831 126 609 33 300 73 797 965 492 393 539 325 924 211 442 79 547 237 673 593 802 679 475 86 625 532 640 387 794 797 920 520 465 992 793 985 904 259 423 581 873 495 509 964 817 68 230 924 215 388 509 412 512 348 410 100 344 43 148 936 636 222 855 450 953 585 377 468 718 892 21 747 703 69 812 730 489 186 155 548 208 416 668 822 58 360 330 625 388 668 395 483 367 66 793 496 110 572 431 812 524 695 128 279 709 87 742 719 640 676 275 859 192 950 301 828 102 362 493 497 678 667 797 265 608 40 950 709 218 887 571 816 405 867 715 198 485 975 898 568 875 93 545 557 662 960 430 913 888 456 981 52 780 617 136 149 274 909 907 871 749 59 889 857 999 533 433 536 567 623 453 476 30 963 470 111 451 500 230 833 308 217 229 777 545 612 442 898 467 510 392 422 567 937 898 380 53 62 299 959 835 956 831 190 6 599 327 280 376 749 667 830 271 472 695 129 605 784 889 571 367 415 98 515 720 369 891 721 884 614 725 551 386 281 278 793 911 15 84 577 756 201 172 787 750 341 437 232 832 740 422 358 139 318 58 648 346 231 163 850 321 814 393 882 61 977 857 999 86 801 873 163 42 863 431 910 20 884 203 889 563 626 708 738 370 947 291 36 757 596 328 836 584 764 625 926 492 660 718 579 64 524 776 974 384 654 682 202 199 672 923 349 717 184 420 118 634 970 839 219 337 580 113 739 814 589 729 829 15 776 731 810 911 698 612 120 296 558 77 525 634 290 791 339 769 499 580 607 423 688 137 550 143 420 925 663 998 691 698 41 615 257 647 477 195 378 143 835 690 138 885 560 955 513 777 342 70 445 35 396 262 17 195 683 376 116 793 952 543 67 534 178 828 221 761 204 582 865 11 455 311 289 305 886 62 657 685 246 52 192 878 885 778 117 704 530 427 262 725 594 979 742 506 659 376 979 519 637 749 152 196 846 999 376 56 323 376 384 364 44 861 961 324 605 673 97 611 755 385 402 743 106 312 587 654 984 666 35 55 798 733 635 875 805 954 690 865 989 636 101 970 139 904 782 700 591 231 438 741 245 876 877 709 90 379 54 654 701 595 918 512 987 962 976 331 604 618 481 25 597 799 132 624 869 870 748 44 404 321 98 778 443 234 482 239 831 590 601 83 322 91 137 545 990 57 487 871 353 117 957 391 896 855 968 914 334 81 291 107 80 2 143 60 316 134 527 993 724 976 304 338 72 579 712 376 694 766 858 881 236 991 620 729 606 462 940 817 160 303 89 992 733 921 808 741 167 830 474 508 919 5 951 171 988 340 851 700 935 750 310 836 480 149 215 207 155 235 529 945 410 282 576 192 182 832 0 663 713 917 381 973 296 521 852 530 563 189 356 978 442 830 943 42 613 626 347 303 185 329 753 715 624 322 142 195 945 100 70 7 666 690 275 27 327 624 714 64 799 560 191 11 169 361 273 677 39 861 437 671 32 581 995 563 295 184 715 334 286 395 838 885 154 317 4 12 862 536 864 561 300 413 954 435 467 204 449 664 272 343 88 845 403 907 427 106 159 572 844 625 391 520 543 972 639 265 448 215 750 860 308 471 177 773 752 281 775 988 696 334 729 457 345 713 56 449 832 548 794 423 94 113 24 936 868 375 28 91 58 355 638 649 861 101 773 295 99 301 271 461 720 441 953 411 355 832 549 169 418 338 718 25 511 718 368 880 227 481 611 871 475 621 546 564 678 373 161 277 266 468 789 53 21 580 778 814 83 337 234 978 946 992 584 299 744 645 674 643 144 403 464 907 662 341 432 282 651 177 125 207 425 398 813 382 166 769 615 705 603 515 170 567 929 471 955 165 105 566 164 288 526 713 223 840 75 97 135 285 609 44 737 77 63 303 870 766 96 522 321 382 303 613 746 844 242 330 555 952 856 462 145 577 996 893 479 631 401 159 171 316 51 296 538 176 127 992 156 73 352 355 677 702 686 900 103 95 346 932 492 499 554 933 389 867 600 841 628 864 673 574 179 179 759 88 268 89 335 543 853 356 248 357 320 967 841 263 13 764 203 960 710 313 38 689 357 468 441 991 772 117 197 533 337 21 661 799 183 207 528 969 148 404 239 451 819 140 699 876 210 216 553 559 545 705 791 944 110 839 796 548 834 564 255 481 77 672 104 79 414 324 123 54 382 868 395 8 240 549 400 163 855 302 804 444 294 11 689 704 811 17 298 456 762 488 269 482 588 489 386 827 471 360 491 652 47 217 610 942 732 169 235 714 735 764 706 10 899 801 16 521 470 79 371 910 792 63 233 294 71 435 484 388 503 916 27 290 547 544 997 423 958 794 312 382 330 565 649 308 650 458 921 585 878 285 121 137 573 812 595 723 444 67 278 166 305 471 570 317 297 750 769 183 756 680 893 872 522 255 3 163 928 15 207 870 616 743 299 716 407 862 288 545 866 206 253 907 939 747 537 542 665 86 241 871 514 212 309 716 736 926 586 66 618 946 693 15 754 762 917 120 42 38 11 140 285 920 849 437 364 687 818 9 894 941 911 514 332 494 315 763 763 462 30 524 277 513 981 170 218 891 493 809 225 588 238 909 313 61 647 439 433 294 897 525 1 65 81 483 2 750 934 641 411 36 180 547 998 278 908 398 64 190 301 369 136 312 6 248 905 339 669 956 642 534 907 338 333 596 251 228 795 254 632 486 700 157 760 978 619 273 181 961 331 359 705 858 802 693 636 158 29 173 757 630 133 368 602 861 351 44 727 984 108 981 446 240 564 980 948 155 507 947 490 794 263 403 556 319 708 456 413 677 287 649 728 895 307 846 84 462 986 622 640 392 969 580 707 974 173 127 523 905 452 837 187 504 130 743 562 626 91 565 770 970 124 370 436 378 199 55 622 122 519 453 228 481 329 971 575 902 175 201 697 662 542 549 431 872 276 391 941 38 319 634 803 932 350 749 95 234 489 588 375 1000 147 694 825 243 516 412 454 591 377 880 658 573 505 846 34 713 920 519 370 669 873 992 195 171 398 7 592 976 176 269 783 126 109 974 45 554 561 910 260 511 774 736 274 1000 340 208 344 922 383 156 914 978 392 713 643 764 209 660 460 768 354 187 726 412 827 834 915 432 244 963 162 956 590 101 23 962 692 755 194 962 821 923 652 1000 112 859 972 141 512 993 252 493 994 567 880 159 409 637 535 128 439 954 284 422 725 756 385 229 751 424 671 838 343 312 931 480 254 233 314 471 653 185 466 743 839 809 731 670 971 109 230 436 901 380 891 762 973 554 189 563 541 623 478 789 60 247 540 710 214 265 302 486 758 67 817 115 646 985 983 487 566 421 809 510 631 641 826 216 5 178 559 856 61 336 761 855 417 421 14 500 213 414 903 33 860 153 978 354 453 384 780 570 552 658 521 170 944 147 365 333 962 682 264 150 501 949 367 552 461 447 57 972 373 991 168 672 531 881 421 559 569 422 874 692 967 562 107 865 361 665 226 824 517 878 820 335 19 413 193 721 938 609 682 217 982 308 875 487 48 72 267 116 890 877 205 44 212 975 881 878 723 308 578 952 544 66 656 222 767 26 906 335 324 559 629 941 925 143 25 999 172 449 9 325 582 708 608 297 942 375 815 684 980 669 993 971 634 619 131 908 463 795 786 760 565 199 216 811 12 568 765 357 785 433 430 514 848 828 53 465 122 135 895 117 966 724 31 752 366 517 703 886 399 786 883 204 141 908 494 94 681 39 806 665 435 572 800 960 675 205 150 82 842 778 991 675 247 810 734 157 451 349 115 581 498 878 8 120 664 394 128 287 627 77 49 151 134 768 486 753 843 72 74 4 488 62 766 954 539 150 837 73 912 272 165 11 224 168 434 28 37 416 102 409 854 267 904 319 258 57 741 694 902 158 50 68 158 678 119 611 680 770 250 546 641 337 283 844 113 441 932 974 888 936 292 760 338 16 328 448 621 242 722 491 933 462 82 929 504 392 879 730 7 55 930 158 824 454 405 994 687 818 807 396 702 232 326 397 406 981 644 320 359 953 306 202 745 466 781 993 711 951 508 872 390 411 633 397 847 251 447 174
672 370 12 140 718 724 936 682 35 195 281 757 301 475 517 797 970 858 872 252 860 945 221 88 953 145 570 252 593 4 414 373 242 986 833 222 472 584 176 555 320 203 727 174 757 827 528 615 659 311 530 583 928 513 840 892 248 225 431 403 70 318 443 936 605 675 468 720 316 602 293 994 196 660 663 666 973 182 624 211 387 600 909 369 988 221 680 288 74 802 979 215 728 229 41 601 449 133 981 632 889 413 337 33 951 824 726 382 511 112 589 443 524 151 747 136 90 456 491 437 275 254 679 919 697 614 617 52 299 649 563 797 545 54 733 804 462 966 657 114 64 287 741 193 846 28 497 756 502 559 322 367 864 757 645 890 931 102 723 250 104 327 883 525 926 177 378 779 980 616 815 956 606 679 823 600 972 631 6 202 942 984 13 463 260 232 729 102 116 713 983 86 366 23 428 447 213 115 689 994 440 726 142 146 828 332 134 627 319 225 352 898 72 733 63 928 208 87 18 754 250 842 656 948 648 731 229 9 650 441 251 124 623 416 579 907 923 170 719 891 37 451 748 448 638 469 810 525 906 586 96 236 165 880 390 500 404 611 765 579 821 199 554 418 7 887 480 950 773 630 36 948 908 589 867 917 633 443 827 559 508 690 763 443 629 710 540 179 190 558 720 465 225 986 217 568 969 603 695 304 520 213 222 656 850 495 407 447 288 195 87 187 413 608 300 668 148 457 445 793 532 655 158 315 759 949 419 608 169 165 311 377 97 323 152 850 369 858 457 315 261 59 966 753 586 900 736 432 349 254 130 218 209 164 82 343 186 750 684 756 420 405 651 239 939 61 848 515 53 222 677 65 550 94 235 30 483 791 851 587 503 376 634 401 808 312 46 268 115 969 156 535 460 268 33 584 560 951 151 143 356 140 734 127 787 754 473 394 113 409 216 894 149 429 271 695 34 369 668 489 228 843 471 187 433 35 68 771 255 430 381 928 254 485 956 716 628 242 88 953 518 322 690 461 143 504 403 663 844 434 9 355 739 623 441 667 245 681 351 910 295 549 345 257 658 105 869 61 393 580 29 693 373 83 313 240 912 751 914 172 114 569 640 730 866 435 244 474 155 575 826 841 999 491 24 259 710 792 341 914 60 867 888 24 505 213 882 854 55 302 308 137 48 536 324 739 566 243 847 297 899 423 776 344 804 514 385 834 187 643 513 58 898 749 86 454 164 512 995 716 110 321 631 63 401 367 699 510 62 780 391 388 416 831 841 988 137 416 635 544 582 939 702 105 145 117 674 384 911 421 917 721 159 22 504 553 735 775 481 136 219 297 744 52 843 426 492 706 688 818 453 967 861 816 805 192 444 105 859 730 512 563 709 747 853 767 47 154 990 241 825 793 294 464 30 749 693 631 51 857 454 834 547 579 446 610 119 276 858 525 194 341 330 4 715 674 781 738 31 900 838 995 73 542 81 485 849 681 713 350 822 824 961 919 806 589 370 913 738 453 328 980 79 396 17 193 52 628 796 60 365 338 263 297 421 135 264 621 452 162 129 609 506 100 597 485 654 487 877 528 354 304 124 637 267 465 884 632 678 671 252 337 56 263 556 304 619 506 363 276 15 75 558 496 760 373 103 216 944 254 879 509 240 635 192 523 767 992 897 860 318 785 89 365 122 140 333 843 495 661 704 782 692 534 177 59 207 417 121 380 380 186 384 338 485 143 903 514 359 234 604 477 241 834 595 453 258 76 326 554 602 934 269 296 307 806 698 507 544 822 717 831 305 455 948 567 910 296 456 240 465 611 745 138 112 327 469 53 779 682 987 813 220 925 785 558 179 389 798 944 304 755 139 276 371 862 132 572 901 230 614 112 630 724 423 285 756 183 521 426 437 144 451 700 430 616 510 534 618 71 802 339 26 334 905 704 930 899 749 890 780 399 360 960 567 104 829 95 38 402 670 641 183 977 302 49 237 501 215 691 661 724 565 981 514 718 603 240 353 705 935 513 992 602 529 996 761 498 572 422 794 260 167 677 575 775 425 124 239 291 173 154 664 217 447 557 918 666 43 616 836 24 753 987 133 669 799 528 873 860 274 701 389 309 50 356 233 596 496 932 284 856 985 624 694 711 725 197 519 768 707 829 276 941 900 743 533 54 329 48 211 88 135 619 150 355 327 330 653 324 516 180 224 899 583 992 997 961 259 188 39 542 410 507 817 249 960 566 464 116 181 450 625 506 737 722 537 837 174 627 178 961 76 386 642 674 615 672 438 777 700 596 212 811 42 878 422 591 153 872 67 430 975 585 123 891 77 641 205 528 382 500 195 101 782 656 842 548 616 741 667 17 470 20 210 797 708 196 171 633 977 502 927 442 257 283 613 222 790 33 812 237 878 89 474 11 865 871 350 751 348 441 346 294 22 190 706 588 811 920 705 715 854 961 978 710 549 748 426 190 587 179 332 993 487 703 362 493 296 406 855 26 955 219 105 368 994 345 797 581 226 823 660 222 924 681 644 553 398 320 61 869 136 366 109 298 701 571 904 846 65 294 585 275 599 54 509 346 16 615 816 150 291 846 374 725 461 182 893 650 309 419 957 190 971 437 434 632 681 760 201 103 282 456 746 906 49 799 786 216 180 608 25 799 920 562 561 546 157 769 71 15 92 771 436 554 340 782 476 240 394 356 498 453 774 21 344 219 666 819 286 994 553 804 458 78 962 789 950 305 364 218 314 95 200 836 637 342 534 411 290 425 40 875 197 593 383 611 998 838 982 990 415 597 564 36 555 738 198 694 594 947 357 459 4 799 515 90 576 298 493 324 315 706 539 313 175 645 368 798 331 226 837 4 0 434 405 664 974 256 687 433 610 338 711 395 168 487 967 777 120 330 863 914 665 474 813 915 188 805 455 459 484 36 23 98 477 500 875 233 590 512 500 153 621 923 580 235 542 133 232 543 949 560 620 700 993 693 482 302 730 843 922 21 339 611 538 29 146 485 490 704 141 863 203 709 655 38 845 651 819 704 486 336 784 479 574 828 214 516 543 165 675 432 106 220 571 295 732 296 347 336 54 164 834 45 185 591 83 599 740 364 803 894 310 928 626 977 991 683 996 53 336 446 778 713 144 736 783 748 636 322 402 143 591 351 494 96 343 221 191 488 435 951 1 917 277 323 795 40 442 408 231 406 166 220 886 855 807 721 283 611 766 357 789 405 622 928 466 943 755 147 335 995 2 883 386 796 686 591 376 368 568 459 98 454 125 149 325 604 32 153 562 433 170 223 306 348 857 641 793 639 273 998 775 739 552 538 246 354 751 960 126 498 21 727 916 482 223 117 611 204 874 848 20 228 111 195 947 48 75 393 84 472 78 810 287 155 45 820 887 485 312 74 885 785 596 891 100 859 541 160 820 184 418 317 28 764 527 200 488 410 377 546 952 271 941 972 99 269 417 162 292 739 907 850 270 104 160 255 467 789 891 955 44 268 268 355 546 38 399 736 919 804 272 323 478 501 355 63 523 747 612 579 266 604 408 284 204 537 189 548 915 408 894 731 959 929 818 640 238 122 27 297 227 626 406 246 323 286 724 602 128 632 317 201 881 701 59 476 792 726 501 283 791 547 548 643 138 27 396 455 963 62 588 638 193 614 289 139 379 137 427 831 856 518 895 436 945 341 411 176 685 771 202 700 14 467 770 881 921 467 298 174 409 304 976 654 771 530 946 170 184 165 279 652 321 593 716 284 896 194 712 748 892 873 581 287 247 519 522 840 852 196 450 711 639 167 954 587 676 305 102 748 968 785 131 118 984 210 777 98 814 788 107 508 230 459 573 149 752 238 249 406 772 10 11 514 647 697 256 963 762 493 862 33 913 2 3 983 742 748 265 527 199 376 236 117 429 196 754 40 234 934 964 79 696 533 361 169 526 93 958 794 641 841 218 306 607 33 108 887 459 986 535 362 118 477 703 131 395 702 448 22 439 29 880 992 584 809 479 682 643 729 577 348 262 712 683 352 85 657 646 87 367 101 929 77 154 82 424 579 93 4 303 592 8 651 832 84 58 609 95 87 598 492 831 766 824 267 769 882 743 236 163 470 986 785 559 776 937 84 57 969 835 784 608 512 117 494 101 360 649 182 830 392 397 948 925 957 569 982 933 897 932 710 722 935 934 712 334 932 206 684 10 65 551 772 412 829 531 235 392 858 507 587 671 206 809 384 691 701 609 170 600 567 839 359 69 496 432 900 161 992 372 902 140 1 871 603 868 233 750 515 172 589 578 723 965 897 627 670 943 906 764 131 182 386 280 804 297 924 342 945 652 758 338 330 489 309 66 88 870 427 94 458 400 973 127 177 19 321 632 333 768 266 902 731 890 29 5 213 91 640 989 360 938 478 375 942 592 449 673 46 557 468 601 776 388 104 714 982 940 568 475 315 758 176 731 372 358 647 525 544 253 537 162 972 147 880 876 616 499 98 536 413 463 789 662 636 243 386 801 45 721 278 682 224 800 472 80 585 278 624 285 420 788 619 669 351
492 677 875 456 419 36 771 482 507 613 137 275 125 144 608 673 362 51 165 368 44 209 224 660 121 74 928 670 415 403 959 580 182 678 869 347 665 764 971 679 758 743 294 228 218 101 573 132 90 143 597 923 316 645 629 145 61 541 890 358 921 581 772 990 684 770 781 216 365 806 199 917 916 161 855 398 688 894 304 113 312 564 57 560 527 58 796 144 332 329 440 785 489 549 355 55 632 555 299 373 838 543 100 128 368 101 880 863 244 545 448 650 486 985 323 492 430 772 166 918 226 855 248 487 21 201 443 537 718 121 936 786 918 299 732 450 982 827 689 525 280 913 722 26 420 664 698 87 104 231 42 747 884 855 555 182 671 444 499 839 243 804 273 524 991 687 592 278 284 91 409 144 672 370 964 979 258 832 348 814 503 193 457 228 424 970 101 252 253 84 877 604 18 310 995 850 736 943 403 310 286 799 279 678 622 707 192 32 612 450 813 105 271 605 206 602 932 288 473 993 250 196 807 681 670 909 108 907 985 392 76 245 827 246 282 124 505 94 22 27 517 344 924 645 394 432 574 48 275 562 586 521 572 553 678 107 397 516 346 421 132 270 636 868 988 425 164 91 404 240 461 159 820 456 963 738 609 814 767 616 69 561 561 549 467 352 185 322 553 874 200 654 649 70 155 304 646 217 93 911 846 214 17 822 107 148 372 677 120 829 152 525 383 372 162 906 276 749 484 561 454 600 742 101 596 868 545 505 803 910 858 432 887 181 183 35 935 812 640 942 60 528 639 593 914 669 495 887 20 620 655 492 99 215 575 153 863 493 919 707 730 401 703 237 356 288 856 936 874 409 128 907 960 276 251 31 550 387 158 858 300 187 868 236 35 350 554 104 85 709 727 344 133 265 272 58 398 493 980 991 159 395 458 10 313 29 497 378 881 840 78 178 264 669 161 516 788 751 453 905 449 337 96 195 435 80 615 161 167 312 291 660 71 59 543 185 977 440 729 35 359 876 127 590 434 143 361 126 521 850 178 97 219 365 142 77 103 158 319 205 792 829 246 369 998 305 922 96 436 202 39 958 680 887 785 420 445 311 204 982 794 879 237 512 648 134 773 763 437 28 787 495 32 465 831 552 511 982 693 373 802 687 818 68 926 625 156 402 525 855 49 197 106 832 969 156 477 320 301 293 761 482 923 53 701 729 345 916 45 730 386 870 357 772 201 649 694 676 396 214 941 709 378 902 805 995 973 820 450 440 326 255 900 88 392 253 423 928 904 134 601 549 277 154 267 316 94 351 917 512 452 553 888 837 371 203 782 499 173 422 261 818 970 147 566 240 98 61 25 396 735 499 520 441 172 351 810 534 927 776 524 13 487 239 410 675 146 704 690 879 685 312 58 3 712 436 163 753 65 165 317 889 411 788 52 646 252 84 278 724 64 567 981 332 329 896 933 965 857 965 726 872 663 281 242 736 176 876 725 732 999 954 651 507 274 803 515 211 431 871 426 251 228 543 6 582 303 153 582 286 539 951 439 807 4 120 24 36 29 830 548 834 369 395 958 974 714 52 823 579 529 135 8 305 740 57 433 666 227 218 97 676 402 336 422 11 407 19 77 652 429 187 48 410 883 512 518 185 485 689 557 972 389 298 195 489 203 288 194 185 812 417 469 586 743 841 943 750 47 592 28 357 479 39 618 15 903 989 754 750 870 155 576 1 567 711 281 560 353 232 628 357 472 884 770 93 481 854 186 872 324 694 102 171 466 733 293 47 617 50 912 842 491 407 876 304 801 773 150 514 95 458 298 460 302 738 288 666 808 56 778 65 642 116 968 939 493 77 138 556 549 789 841 59 691 253 704 955 175 33 564 69 826 392 979 321 972 186 532 405 401 563 40 522 496 136 845 385 950 740 700 910 405 429 641 60 265 498 459 203 819 778 809 84 247 374 12 994 811 906 853 131 46 770 604 84 14 209 255 154 27 876 659 878 633 744 961 193 336 614 692 639 759 936 779 316 552 246 654 266 447 103 209 576 519 53 290 342 533 812 753 531 750 335 942 139 171 44 627 384 851 302 233 176 215 431 268 650 10 546 314 456 668 346 111 232 190 353 871 451 289 801 92 535 177 975 987 1000 531 161 886 317 19 906 490 879 756 279 994 665 340 829 377 92 366 905 658 65 421 7 656 753 938 463 849 195 239 407 349 723 328 980 141 541 374 727 588 84 390 807 902 743 535 538 996 425 747 33 733 742 1 106 468 457 976 498 751 996 930 522 956 806 824 573 603 899 221 797 739 88 709 124 939 441 716 890 696 964 262 377 236 956 748 389 256 460 643 259 465 422 852 898 157 137 984 865 216 188 793 56 585 843 544 190 814 249 581 736 669 49 144 577 775 552 719 177 105 955 653 679 217 758 263 506 623 108 66 384 599 158 734 67 400 582 667 923 168 438 843 912 931 950 3 494 962 782 333 786 54 238 212 894 660 849 191 92 705 769 967 591 56 924 530 255 989 873 666 248 710 571 783 619 675 884 799 79 83 363 395 906 769 805 380 36 702 434 321 650 715 999 501 181 222 874 179 144 207 964 891 830 428 245 905 955 523 684 154 186 307 883 595 332 934 217 766 674 983 254 624 616 427 823 382 553 711 534 683 943 674 577 334 242 789 377 647 908 259 134 16 998 765 874 816 9 616 827 352 30 952 866 850 247 752 650 804 241 837 804 230 983 169 696 123 922 594 418 625 248 347 660 315 538 607 350 593 133 673 66 724 493 0 443 686 458 344 544 7 291 59 609 464 699 560 992 470 806 755 719 376 9 147 500 202 3 438 50 829 482 115 64 266 591 416 436 193 948 945 641 708 527 320 160 139 245 9 500 901 884 562 282 760 778 62 833 821 921 339 140 631 987 510 93 238 138 606 426 373 391 385 31 644 3 33 767 136 41 620 282 949 306 184 264 235 502 509 833 310 266 67 719 367 457 762 314 925 565 149 762 797 733 153 737 944 109 558 105 417 183 865 477 738 767 451 287 406 286 537 151 292 492 681 544 322 248 570 174 232 789 563 753 462 650 330 376 295 803 309 988 706 75 630 107 540 281 889 186 768 21 764 626 798 846 211 131 589 370 650 371 84 114 965 226 538 7 296 61 335 197 795 852 786 807 2 758 354 295 514 943 899 831 145 459 70 39 720 830 723 929 131 89 569 971 351 82 342 543 791 167 117 920 842 285 774 126 130 23 414 703 699 344 79 221 337 858 661 340 541 789 591 376 749 376 418 276 285 534 143 461 860 89 494 659 55 476 862 954 859 293 864 704 817 300 645 481 757 375 885 597 488 764 305 66 568 17 197 502 196 203 848 331 526 353 391 469 308 62 15 446 920 217 836 680 542 126 245 743 790 421 547 632 619 111 929 81 600 989 830 998 893 516 124 68 254 209 82 972 571 38 338 220 43 396 109 886 565 308 551 337 834 330 68 251 297 419 116 607 652 275 5 628 662 294 840 74 861 137 638 383 41 506 516 191 63 222 502 912 744 528 993 409 953 383 442 485 475 558 946 679 234 661 231 509 220 551 911 783 269 506 122 68 878 421 51 961 455 24 504 661 528 481 72 434 940 493 832 813 676 290 546 108 471 395 731 72 208 745 463 174 444 52 283 754 214 37 613 189 75 962 360 652 534 58 577 583 828 180 110 888 180 765 23 895 441 629 697 59 872 522 955 490 91 591 780 87 34 478 937 645 906 757 626 538 695 385 992 577 375 462 717 334 637 739 87 116 907 132 721 862 879 343 815 541 151 524 951 33 737 140 866 508 975 777 847 470 408 416 50 284 913 297 73 717 580 184 763 629 384 929 388 926 129 227 610 194 990 772 89 728 909 189 118 844 635 319 822 767 364 22 13 697 140 672 478 499 741 42 341 13 954 188 948 562 966 244 387 667 602 935 174 409 446 771 806 632 187 134 318 420 483 351 381 836 898 281 114 79 897 220 81 325 126 149 915 616 379 781 325 914 223 918 498 156 112 828 513 706 257 641 198 298 331 262 894 87 825 431 53 552 512 20 134 74 88 853 777 552 425 907 908 451 270 856 456 814 707 277 728 732 896 967 135 705 36 993 910 428 38 897 679 459 835 333 508 475 240 21 844 279 327 948 583 831 892 656 148 742 536 394 634 714 86 224 584 150 26 595 260 677 957 631 412 936 287 716 229 806 393 4 343 956 31 938 210 945 598 908 895 91 11 655 587 142 947 102 833 745 170 963 522 871 399 499 413 301 370 878 559 547 579 452 882 190 854 523 160 612 614 918 205 716 839 849 677 450 974 40 363 95 713 339 556 434 113 725 311 344 480 967 213 158 986 37 188 99 682 932 37 306 476 910 460 573 776 724 506 32 867 800 74 160 482 65 189 609 358 13 474 632 611 324 350 513 997 695 30 977 978 360 800 157 500 172 181 815 873 629 80 876 578 325 605 818 241 281 225 975 664 324 746 772 590 313 621 127 306 555 784 888 687 949 745 313 432 242 119 408 249 825 657 536
705 608 241 35 680 47 423 111 327 723 902 889 355 610 467 985 258 954 805 869 252 430 406 823 471 407 760 982 919 395 879 573 87 26 222 377 474 953 857 538 927 177 324 871 122 557 288 571 502 468 428 967 307 49 533 579 519 796 812 983 967 81 980 776 524 155 940 100 758 137 136 100 695 127 484 428 792 661 436 7 354 721 14 492 724 65 900 822 961 226 764 163 326 615 557 498 357 84 259 394 573 758 79 463 948 62 828 718 594 799 348 855 414 370 591 572 697 211 308 547 847 953 689 711 353 465 630 45 439 670 331 369 846 220 220 341 872 391 924 236 543 208 339 862 446 15 36 532 335 181 996 876 704 329 947 803 434 100 88 853 629 16 422 944 253 374 887 441 126 601 209 229 912 44 412 47 59 394 941 251 448 857 149 125 103 388 675 76 231 148 685 483 674 139 751 813 971 674 932 205 296 22 395 574 904 416 628 372 517 650 507 751 205 86 374 519 273 289 768 337 881 95 643 267 106 271 959 471 305 356 988 36 709 557 318 935 468 168 602 463 837 991 183 896 506 214 349 350 344 553 408 505 601 303 173 902 142 438 577 252 917 40 656 681 592 144 104 926 537 113 915 371 100 284 708 875 893 624 908 107 525 4 441 298 56 243 553 192 440 424 188 819 551 668 133 277 985 591 835 817 865 294 280 490 487 479 244 160 770 174 84 89 540 284 108 931 63 822 509 930 208 861 35 290 824 35 115 923 750 186 550 935 449 229 723 568 152 321 754 315 129 143 372 139 608 216 435 202 938 348 447 368 513 13 490 520 373 66 989 983 731 690 722 734 481 867 322 630 32 924 726 533 848 53 42 427 862 954 610 934 45 444 794 75 200 90 499 403 864 701 520 954 426 679 340 430 826 331 589 991 713 895 477 276 943 559 747 43 260 289 854 693 194 664 57 582 504 812 175 202 725 458 886 926 798 682 885 323 909 850 89 462 735 147 117 997 116 191 442 495 212 470 239 333 892 85 19 629 505 562 583 948 791 84 237 840 312 67 77 598 700 573 159 460 636 224 578 1000 370 188 292 280 147 809 110 638 125 672 926 424 378 807 648 718 53 416 825 855 593 963 189 844 268 88 692 13 229 600 921 907 600 401 852 465 247 340 377 605 96 518 496 83 323 49 93 335 671 34 698 81 270 923 177 956 634 343 922 187 405 290 350 693 73 378 68 613 192 350 379 425 590 347 541 921 399 66 5 223 33 664 618 870 432 786 289 29 666 792 112 929 40 766 769 171 580 901 501 862 905 937 282 42 263 379 667 923 338 571 254 594 121 189 158 665 807 817 303 356 552 574 31 32 334 63 43 525 711 909 267 982 526 100 457 748 595 10 265 708 21 451 906 385 80 718 232 254 179 746 269 697 683 375 248 628 486 851 236 834 309 272 842 977 156 304 761 199 135 807 756 207 670 403 873 968 936 727 492 789 894 67 966 434 285 494 587 903 429 347 223 190 343 729 475 800 779 653 843 753 130 212 301 551 187 964 946 952 34 150 668 659 749 15 105 613 78 336 929 99 890 521 604 298 582 726 30 143 690 685 137 569 8 6 895 69 109 302 752 269 257 950 391 9 965 373 356 913 359 402 76 628 333 996 403 315 58 387 165 775 410 383 644 277 801 963 987 92 982 714 681 632 806 412 476 985 157 13 977 812 54 976 654 906 398 349 376 257 565 635 810 219 146 188 321 819 586 621 910 831 853 768 516 734 404 452 26 127 627 569 444 182 314 127 788 378 733 324 539 832 657 925 920 213 361 557 620 443 889 227 569 200 999 289 3 445 950 876 522 893 13 641 981 524 928 162 574 829 381 10 185 793 107 67 306 345 83 466 612 274 421 440 562 266 584 285 38 629 960 839 92 333 588 557 295 188 60 264 196 343 827 792 931 970 669 828 818 576 234 35 678 344 297 593 358 839 169 613 706 980 729 434 646 675 863 598 866 854 7 35 154 848 150 14 740 64 397 595 460 446 933 642 897 130 814 82 458 122 986 657 459 720 548 314 868 535 753 708 166 256 193 394 243 173 567 108 665 323 799 132 598 84 55 830 882 144 531 24 174 349 85 809 221 527 701 370 624 573 621 208 527 721 816 599 968 631 141 59 860 745 850 517 599 349 427 496 454 671 647 848 202 323 896 95 311 777 369 992 891 312 37 859 635 758 514 672 809 273 264 780 867 537 528 642 215 516 456 425 342 150 111 557 991 790 686 842 869 476 997 88 969 929 653 924 964 247 975 473 613 254 544 518 737 353 823 118 367 715 973 249 332 588 462 493 955 849 225 628 52 542 925 95 304 644 186 5 277 818 195 271 783 160 663 387 560 23 317 256 746 308 603 72 963 15 554 780 210 398 772 572 972 358 230 465 12 899 759 205 336 165 856 13 536 73 699 83 958 682 566 227 316 467 148 895 118 342 811 574 71 344 4 148 161 306 923 322 62 200 694 246 956 279 545 618 878 308 762 470 216 865 911 699 392 657 491 791 204 71 329 792 951 513 804 531 717 489 515 295 775 350 558 967 838 110 16 592 728 347 508 814 710 66 606 214 939 609 445 904 176 288 127 886 945 643 720 835 41 369 250 885 784 935 226 10 214 185 930 894 246 778 918 25 346 115 6 712 228 806 693 699 570 161 631 413 98 450 952 115 461 690 46 535 498 94 639 702 70 735 914 822 802 794 497 74 290 971 691 893 840 618 407 760 763 71 465 194 139 32 180 516 859 472 503 243 131 422 795 765 633 694 283 550 677 734 170 856 138 753 396 345 390 696 970 39 998 186 197 465 655 719 688 199 416 355 279 230 978 56 776 871 793 236 10 546 652 240 547 980 942 435 18 18 742 922 153 514 789 79 645 165 916 233 433 996 330 913 178 146 607 488 167 956 347 384 707 47 555 684 49 759 425 504 99 428 364 202 641 543 362 85 164 293 389 10 875 524 420 610 979 766 9 439 469 261 626 952 266 113 470 434 261 144 907 709 990 707 538 771 274 129 29 996 483 60 480 204 345 839 672 946 24 909 201 417 874 946 443 4 489 836 796 503 278 745 787 666 585 19 424 272 581 496 523 720 511 135 401 945 913 38 957 697 983 748 101 168 944 436 233 312 245 654 191 381 682 114 411 741 256 498 730 147 642 948 386 289 572 347 371 587 409 713 450 686 287 816 797 926 463 260 0 77 721 266 488 293 719 747 482 101 315 36 934 359 611 69 687 61 464 907 661 294 387 177 782 326 72 917 415 510 738 985 575 904 20 182 617 883 224 277 839 56 800 757 953 294 293 292 198 90 736 997 521 507 734 22 271 465 821 55 813 50 251 757 803 480 820 917 992 129 44 177 66 820 877 89 532 970 771 826 363 872 375 588 718 494 836 992 834 788 69 907 829 622 384 503 453 724 478 156 649 81 568 999 815 632 352 422 605 343 218 271 676 957 94 654 773 968 571 969 11 759 320 662 383 402 144 993 546 233 500 264 512 14 786 743 962 195 203 864 368 478 162 36 27 998 172 391 466 101 168 624 15 328 91 4 2 386 651 250 833 607 302 221 614 323 413 866 90 779 529 507 182 922 438 112 23 260 844 611 388 462 994 615 319 276 622 817 452 337 328 700 765 963 766 479 638 9 140 696 199 718 95 116 808 918 790 261 744 491 65 111 351 831 609 214 242 100 25 210 74 713 1 22 114 189 822 356 211 549 984 282 716 708 82 535 300 204 495 115 781 740 310 992 238 257 294 732 39 901 640 92 715 900 213 26 778 587 849 503 418 95 171 817 249 673 993 136 97 454 286 947 858 347 888 673 819 192 637 155 615 157 124 947 576 828 227 48 394 756 901 790 382 602 712 821 870 934 86 429 291 584 596 29 255 56 702 464 143 413 272 988 417 740 17 699 903 325 50 488 219 957 366 900 419 210 662 886 579 713 623 450 22 315 235 745 298 137 542 153 855 404 119 966 880 896 650 545 240 441 714 507 510 502 217 790 455 296 937 510 556 664 949 995 113 986 743 729 337 669 181 272 530 126 732 762 160 511 313 338 679 155 473 921 184 780 437 745 549 439 954 355 360 753 767 253 974 560 559 188 774 138 841 289 976 798 207 209 564 232 494 426 275 548 777 75 684 799 51 569 995 569 871 936 48 179 102 900 739 135 727 395 658 719 883 203 281 688 120 292 884 305 831 157 155 239 75 906 898 749 341 539 385 610 935 876 485 365 832 268 451 802 380 991 128 818 861 536 755 972 845 609 393 905 619 17 876 936 151 333 47 877 206 603 67 291 659 232 597 756 163 788 262 819 430 640 664 825 284 709 851 238 625 500 402 174 518 201 785 727 276 837 757 700 660 853 780 391 745 308 616 137 696 109 472 276 830 350 748 356 365 944 817 416 431 762 134 551 28 57 493 561 325 956 899 681 741 63 132 856 81 633 561 864 190 710 123 176 145 298 703 592 673 20 534 374 61 398 64 98 563 912 299 351 632 120 400 980 479 652 535 506
780 880 598 233 568 403 416 162 729 37 32 285 979 829 616 144 232 736 644 30 699 408 722 212 59 716 415 330 880 185 307 781 858 513 409 10 634 576 219 741 256 767 591 680 657 217 624 602 23 344 745 530 955 999 383 450 905 359 837 90 468 755 391 206 821 660 655 921 734 202 623 441 544 137 343 160 615 740 462 142 687 567 660 987 202 369 590 340 597 265 540 34 74 230 549 687 971 338 559 637 500 733 737 795 282 243 764 636 41 499 833 655 956 44 10 616 398 538 60 892 490 668 443 290 237 567 69 937 625 996 526 5 16 846 886 517 850 949 149 594 370 441 171 231 513 458 262 553 810 376 427 829 718 136 735 150 188 82 944 384 974 161 543 264 834 697 461 192 789 616 664 889 787 636 292 593 4 720 907 946 772 789 536 26 826 229 181 71 864 539 945 125 310 211 614 170 998 827 587 616 279 869 900 431 106 439 215 48 249 358 508 523 511 96 978 636 982 412 970 634 395 200 791 245 83 514 612 364 191 720 521 616 304 628 234 907 89 248 992 764 291 237 175 83 668 605 212 991 484 533 286 358 430 420 742 816 776 623 458 467 801 813 766 256 303 734 713 226 70 163 708 667 42 887 621 15 361 903 208 476 474 433 931 689 425 452 583 730 492 113 451 558 889 782 14 581 515 562 482 757 517 300 760 724 925 178 938 863 316 900 859 599 882 296 55 514 995 477 333 20 190 514 824 348 183 896 174 1 650 971 246 873 314 400 815 876 683 920 405 16 888 448 672 162 620 947 371 232 892 947 984 602 904 449 912 139 588 383 97 422 45 311 785 300 573 627 189 789 477 634 295 778 116 960 197 927 656 67 775 25 611 451 223 671 636 969 771 857 204 16 65 6 731 272 242 821 679 90 270 977 777 895 696 955 686 263 78 745 35 167 617 715 244 801 748 731 994 840 582 597 71 279 261 300 852 518 187 315 177 282 422 955 104 288 123 344 396 267 575 883 861 425 918 149 704 946 872 179 129 479 680 126 280 777 210 731 3 185 341 269 873 255 578 765 629 526 248 202 448 168 678 478 184 920 767 189 677 313 252 560 607 472 372 90 987 314 18 269 46 611 384 264 496 853 401 506 392 121 714 222 574 466 364 429 467 542 470 322 774 677 119 357 768 354 910 200 225 847 346 733 287 819 849 419 84 696 676 28 522 10 580 963 554 943 532 300 358 187 365 139 172 912 952 996 666 205 622 717 308 604 93 357 941 98 439 501 87 7 459 285 972 913 471 247 835 90 196 843 585 263 534 461 43 736 954 241 222 196 778 585 825 582 407 919 62 1 6 172 169 252 160 649 339 471 939 800 798 272 400 959 924 306 452 664 429 913 121 509 179 317 185 922 514 353 410 694 691 47 414 254 919 956 199 658 229 908 403 862 990 877 122 161 684 430 792 898 424 248 942 275 831 594 494 303 161 290 352 237 769 535 213 427 151 516 491 226 220 56 127 423 228 135 703 716 108 755 311 729 63 457 520 269 8 50 264 470 417 77 368 975 486 703 934 760 921 905 31 427 411 925 193 945 555 753 898 770 347 385 434 165 17 337 115 750 125 711 728 549 327 775 740 772 423 633 786 685 961 879 389 457 648 579 940 179 997 640 107 510 66 945 762 242 158 444 27 985 374 409 812 835 285 572 539 297 671 469 20 975 756 602 853 262 773 393 828 196 844 152 205 194 162 356 375 577 460 950 803 552 48 721 581 911 345 169 138 736 182 92 478 38 681 455 313 531 875 282 337 625 542 839 779 233 988 1 457 719 354 108 57 429 118 518 265 471 332 715 643 50 860 974 697 519 217 746 633 445 641 68 869 273 483 952 141 670 334 833 195 739 566 180 926 620 516 562 857 257 807 989 901 107 390 275 134 921 92 792 192 453 224 729 203 395 51 280 263 298 894 94 342 187 110 896 300 61 674 109 449 596 827 228 277 774 419 613 794 771 548 278 259 765 186 730 916 685 47 44 930 913 647 734 610 774 167 198 503 197 963 895 856 415 854 533 556 524 128 563 577 259 432 591 230 841 631 766 309 910 832 471 243 69 989 572 721 747 140 266 755 701 275 874 871 752 763 172 949 519 39 934 881 792 572 633 302 378 601 975 240 829 868 383 530 920 489 782 238 15 330 40 376 561 814 844 194 526 505 158 335 52 146 310 969 312 943 319 64 196 348 132 973 327 818 744 957 645 917 535 49 890 606 150 870 481 428 168 290 934 380 808 426 676 148 517 746 929 19 639 867 880 862 814 502 892 454 999 720 126 710 550 178 66 936 896 628 642 453 413 726 592 935 541 840 737 565 442 877 267 537 661 442 522 690 318 967 561 895 200 402 342 716 556 715 829 527 697 783 773 272 300 298 139 94 770 887 398 712 326 518 827 469 454 685 523 890 76 81 741 733 455 667 839 293 905 85 138 649 55 101 261 506 917 135 3 841 164 218 974 25 386 99 889 838 453 770 766 137 617 214 136 387 809 258 636 533 253 356 416 26 663 211 469 510 98 421 841 531 271 576 619 216 446 472 250 727 471 176 807 284 77 928 678 317 867 283 328 132 227 11 837 744 612 254 70 24 921 793 194 257 856 652 840 463 291 79 910 369 98 753 974 653 521 706 880 266 376 545 508 975 257 323 239 271 739 874 644 688 485 964 478 377 20 682 327 675 936 80 362 100 649 659 231 600 332 965 43 239 854 269 700 896 512 976 788 164 113 328 49 519 541 626 745 820 790 9 714 325 399 570 773 236 585 608 197 473 553 126 741 21 825 646 842 378 777 848 309 953 529 738 392 689 859 350 380 605 515 569 813 551 481 1 878 318 614 937 593 809 895 893 462 541 622 130 752 717 172 915 318 29 370 604 306 884 661 865 453 201 824 226 561 479 4 759 531 324 573 297 934 52 750 883 140 233 641 156 521 754 51 592 702 320 814 914 811 546 358 34 137 147 658 353 321 632 43 822 619 902 890 362 199 589 320 594 717 406 566 923 295 823 500 198 909 547 580 446 301 56 813 475 1000 819 188 891 392 749 94 692 628 180 674 991 815 113 149 418 343 206 578 435 693 40 674 166 368 630 758 593 690 747 347 781 520 441 83 579 256 67 372 651 340 73 42 958 351 112 668 82 242 329 954 260 45 501 883 413 766 922 242 96 150 90 616 642 496 15 980 535 499 247 687 719 3 493 269 253 914 5 639 433 252 12 586 315 26 504 930 117 941 695 108 811 234 7 437 985 5 968 460 363 605 724 271 563 446 673 265 231 963 567 191 564 899 312 782 133 767 386 206 977 756 165 577 663 816 739 179 139 607 797 14 750 407 707 925 913 621 497 458 993 260 897 947 464 318 552 699 322 429 640 16 808 338 75 45 250 477 359 610 959 173 95 271 851 924 53 905 817 909 105 916 986 864 476 293 466 731 30 814 77 200 28 312 381 972 168 965 806 385 996 818 711 27 288 292 268 647 948 267 804 373 373 900 524 34 336 676 367 241 326 682 933 762 662 126 111 98 88 908 344 160 627 748 480 626 136 450 927 482 830 221 388 548 102 599 331 603 68 825 498 990 802 390 558 245 946 933 562 450 393 825 700 811 397 89 661 311 124 716 109 424 658 782 305 57 465 88 86 950 394 717 929 729 355 756 752 364 599 107 670 394 13 630 899 583 843 808 144 90 743 199 408 203 91 223 512 168 839 893 654 446 485 416 701 153 602 122 0 465 788 385 321 265 487 761 235 460 983 675 255 272 761 369 855 117 618 968 420 426 437 505 447 581 693 843 357 627 37 67 58 575 523 296 481 918 932 454 553 509 436 698 227 320 319 724 846 641 153 491 795 981 152 346 586 5 404 78 278 142 366 950 274 904 22 40 920 550 385 794 758 118 450 589 33 280 619 198 609 898 799 671 596 215 529 924 911 267 906 250 120 345 639 845 669 832 145 419 241 65 488 249 836 224 981 254 173 135 2 92 455 298 560 70 61 143 379 996 507 422 635 143 550 603 76 198 431 279 595 607 349 309 829 728 499 854 36 451 613 828 637 113 528 132 273 455 603 746 702 941 44 667 289 637 399 777 966 349 878 586 142 615 736 832 281 459 159 819 103 815 876 382 276 2 557 610 571 435 845 969 538 444 694 156 638 294 908 786 842 174 170 777 950 129 444 433 338 438 730 944 705 857 251 297 200 933 150 238 221 674 866 400 782 591 863 203 412 538 816 214 765 150 131 97 351 88 340 303 665 758 999 689 495 602 163 302 723 636 885 388 947 942 784 39 980 400 741 59 645 408 245 969 903 290 962 827 584 515 157 407 382 889 438 640 561 475 299 738 98 701 796 285 751 646 960 213 757 502 800 670 445 291 155 876 267 918 813 90 209 26 909 17 38 481 54 912 732 747 525 492 709 573 805 828 698 59 154 631 296 788 847 926 207 193 790 299 301 262 50 584 72 63 360 747 294 644 725 362 114 100 306 107 440 95 951 100 509 398 456 308 143 295 879 319
963 805 446 967 460 416 85 480 140 786 988 763 246 966 271 826 625 662 970 213 408 329 897 319 316 855 219 907 254 835 804 923 391 805 517 821 299 830 335 389 302 875 133 592 799 996 634 730 989 33 433 864 794 766 56 408 564 223 857 538 579 997 113 356 939 315 863 339 438 823 426 544 835 867 931 656 63 865 397 260 504 879 675 388 580 964 414 928 294 901 825 863 729 738 417 428 160 448 341 465 481 615 704 477 692 35 553 499 31 68 924 428 734 838 693 725 680 206 30 131 183 755 465 658 256 765 964 375 738 691 276 221 947 569 81 269 388 690 8 54 919 79 280 147 413 113 187 964 93 305 131 172 21 914 739 553 275 188 628 926 142 893 162 797 416 139 838 124 61 785 789 104 655 465 9 795 484 463 853 431 284 307 561 892 366 912 167 529 313 731 494 797 731 735 87 311 108 17 598 404 602 753 560 231 42 996 613 833 380 857 818 444 74 710 263 982 491 160 889 891 477 590 867 389 250 449 960 499 559 343 957 639 286 299 54 450 600 894 222 253 486 519 296 17 472 441 918 36 904 650 262 627 932 338 807 946 457 868 976 295 77 483 941 839 644 118 637 7 557 363 435 843 218 139 266 341 527 622 103 490 761 309 23 969 978 83 795 278 201 496 168 25 852 151 585 545 763 452 752 246 402 408 253 860 792 924 17 638 711 588 171 145 345 931 577 508 961 511 125 434 258 270 721 960 518 698 843 413 812 860 779 196 775 113 200 629 698 275 25 412 633 965 975 661 224 340 307 728 742 256 664 275 51 414 816 42 555 104 748 502 953 176 962 375 814 194 791 6 626 864 510 124 206 40 488 551 101 873 788 655 348 69 70 937 647 753 747 846 726 364 943 687 544 440 456 935 184 113 502 418 815 324 735 998 448 855 757 314 453 362 268 836 32 665 281 640 631 431 334 986 120 708 88 123 784 300 691 746 505 281 848 933 829 552 720 614 589 577 76 737 846 39 956 96 905 808 668 51 324 392 797 741 586 684 985 676 28 749 196 95 197 983 616 704 530 835 695 293 663 328 651 310 292 265 185 505 192 745 802 891 381 566 842 414 370 489 844 579 464 611 968 875 984 681 920 342 420 823 343 577 320 499 363 219 895 321 746 109 938 350 361 484 122 888 50 410 237 342 238 373 466 127 681 78 118 433 406 882 221 108 109 743 819 852 326 644 718 399 230 770 0 236 450 911 927 736 874 456 541 641 672 347 409 929 937 734 657 501 330 125 909 467 282 911 37 74 652 322 115 860 538 816 849 536 337 311 38 277 400 223 578 630 686 288 327 762 132 177 395 952 958 883 422 747 591 247 175 983 712 168 980 192 311 100 862 127 581 984 208 769 534 430 719 330 155 150 877 587 303 870 223 609 68 342 278 46 597 542 708 914 730 9 461 11 728 510 981 549 447 826 901 539 749 210 173 88 161 80 717 539 98 444 887 739 548 849 358 860 441 545 683 622 811 295 48 622 315 243 622 686 58 553 336 820 411 899 576 350 376 41 95 859 640 32 604 858 20 813 830 101 870 984 73 511 660 964 493 2 732 938 53 382 365 23 195 94 489 174 427 872 995 658 126 381 213 866 19 732 215 550 134 66 793 825 884 411 558 84 632 999 997 50 463 548 522 312 991 943 912 131 754 971 615 271 940 271 948 879 565 636 982 414 596 604 141 403 401 477 483 208 59 174 288 425 934 690 520 388 468 545 310 823 128 818 182 625 979 804 459 80 364 63 442 207 817 802 424 44 100 443 188 76 354 46 834 414 121 597 443 551 180 276 608 122 866 363 610 4 574 555 60 201 304 18 412 228 189 678 998 106 823 776 551 185 716 17 339 663 298 819 317 147 342 369 270 913 357 530 662 74 876 148 163 665 826 329 205 944 569 376 944 877 587 938 64 154 62 480 5 250 57 902 861 771 429 520 251 364 593 988 737 581 955 257 210 399 676 432 346 405 404 984 229 953 43 53 236 161 725 449 969 223 820 325 556 233 146 442 896 865 745 92 661 952 974 722 478 978 248 325 954 101 368 320 312 679 740 636 865 986 537 303 780 820 971 91 91 920 11 495 319 309 916 328 736 157 421 287 774 656 29 460 772 444 771 366 212 429 474 374 111 215 15 938 144 150 454 501 264 122 539 216 130 577 694 820 886 311 722 385 255 399 994 960 872 74 473 845 117 840 533 686 549 609 891 649 202 981 703 135 552 650 942 572 511 450 642 637 810 897 498 176 864 950 743 15 157 36 568 700 135 976 656 312 116 692 485 750 425 680 153 94 951 266 706 790 758 831 635 103 283 372 800 229 470 580 99 518 509 771 583 4 211 379 902 258 86 106 701 466 353 436 595 519 900 77 392 253 355 446 90 566 4 300 873 449 705 646 389 447 871 138 139 582 546 720 349 368 678 870 377 59 724 168 3 213 193 461 260 169 879 886 768 983 571 450 813 459 733 644 94 154 650 540 929 433 806 533 344 237 850 42 499 620 508 603 372 334 790 925 623 556 245 293 390 214 636 786 777 413 922 275 293 944 531 778 295 47 297 24 617 616 198 368 92 332 521 963 741 366 24 807 592 821 490 906 145 833 419 366 26 70 709 907 403 800 690 9 700 728 351 160 808 228 440 972 516 205 529 543 567 129 239 990 687 558 127 819 373 123 888 840 514 184 329 138 624 742 570 521 369 373 399 492 965 237 394 815 827 710 10 893 685 740 151 252 191 182 966 991 759 713 973 179 787 266 497 791 913 893 688 213 432 125 550 265 39 521 658 300 573 32 378 699 629 555 507 636 707 206 669 404 277 864 306 985 398 950 129 975 770 771 338 761 935 890 27 232 898 84 2 750 272 132 503 473 796 268 926 80 885 591 760 977 869 172 452 461 868 787 643 138 204 861 809 822 906 979 845 45 575 610 379 399 148 849 540 501 648 177 418 962 269 762 439 28 762 97 667 618 545 523 476 566 382 94 674 399 907 898 65 24 847 479 347 778 501 450 987 548 744 225 209 574 860 990 875 364 119 380 105 433 96 622 911 601 331 139 713 998 525 959 323 103 78 841 599 649 782 397 143 134 158 799 242 358 159 220 225 600 523 762 837 206 14 612 764 178 231 65 240 286 291 355 756 161 350 652 6 422 832 772 169 594 936 911 679 795 367 397 899 677 983 62 356 154 609 926 639 615 915 835 878 418 614 757 950 139 914 916 235 220 471 775 445 605 611 527 279 906 243 825 512 259 112 679 267 513 216 196 325 703 977 952 374 684 455 823 840 669 753 693 52 934 620 423 949 918 590 332 765 772 41 337 35 175 506 871 462 61 532 623 480 201 405 795 475 926 79 793 273 861 923 637 97 190 659 59 880 540 582 248 482 755 332 861 150 552 665 155 82 672 467 272 515 291 766 680 543 508 259 979 572 786 46 560 340 879 992 261 72 5 257 897 999 283 164 862 933 110 36 329 228 317 605 86 360 243 186 140 500 991 89 975 890 666 7 506 547 691 930 174 854 928 232 588 496 118 107 659 252 757 449 540 396 502 594 291 773 128 542 908 428 49 80 787 174 235 172 359 181 892 492 325 801 458 696 372 584 749 249 111 786 702 154 986 149 806 45 214 881 56 621 813 102 95 308 154 55 188 630 101 123 798 755 67 124 140 952 479 136 285 781 465 673 605 921 725 606 456 653 377 928 203 566 721 967 9 554 931 607 220 839 48 855 218 179 880 990 611 227 305 300 190 33 825 535 827 993 300 234 293 836 411 603 29 858 567 226 283 309 583 66 625 562 68 917 51 328 382 290 997 47 326 563 853 217 513 13 397 996 706 767 977 856 534 359 271 822 283 925 550 261 270 434 577 156 46 893 660 383 988 892 802 627 644 190 826 783 744 945 129 34 461 318 981 375 665 859 494 207 985 750 342 199 122 699 683 314 649 385 359 49 899 619 359 910 821 646 514 519 392 645 799 423 95 841 781 71 630 828 857 110 173 778 117 305 90 241 878 751 852 702 958 618 404 727 787 666 135 588 29 677 256 972 733 431 159 69 723 684 413 769 894 946 349 479 142 671 798 410 896 882 250 654 53 458 63 114 221 322 143 821 391 393 194 785 513 415 873 244 89 451 430 776 109 689 508 908 51 137 833 104 808 803 120 44 397 12 412 170 523 526 25 194 395 1 877 513 842 723 184 289 34 851 322 903 850 833 759 265 902 138 417 214 508 233 770 220 642 487 220 894 228 601 89 831 594 384 834 16 270 67 314 495 944 83 993 437 334 697 739 959 610 321 983 407 322 285 837 805 964 352 113 798 22 682 68 203 520 883 906 824 123 84 858 165 222 430 636 176 150 612 724 371 561 301 109 18 833 274 205 670 752 177 769 528 688 710 654 986 790 287 925 75 50 387 991 715 783 362 124 152 985 524 126 641 671 166 266 638 656 178 670 386 616 436 285 444 232 469 548 106 655 536 228 22 742 333 43 714 452 40 960 147 821 247 671 649 957
63 751 678 84 714 670 874 606 32 487 25 764 758 123 500 518 858 351 529 745 928 300 370 385 415 241 596 490 553 3 173 846 743 100 416 246 702 665 676 628 881 303 829 340 117 726 81 902 753 807 608 175 760 830 124 32 351 305 514 780 711 421 673 164 321 619 313 482 139 99 953 862 914 300 324 61 792 739 66 712 713 396 207 575 538 821 475 370 271 302 921 476 832 707 307 202 477 491 502 552 140 97 169 701 460 488 960 863 587 117 197 151 663 735 694 320 441 22 294 340 654 707 818 727 853 930 358 171 539 740 686 366 86 599 603 388 281 411 55 199 704 995 234 118 726 152 549 360 153 742 83 839 356 87 661 676 800 501 79 297 181 296 979 850 29 146 62 317 700 302 466 580 941 318 672 103 828 103 568 102 216 721 607 518 174 514 547 689 799 457 35 662 190 472 434 299 350 542 510 12 545 328 891 909 476 502 592 413 148 142 934 841 485 636 771 796 951 534 943 741 481 314 996 566 567 994 962 872 28 912 368 987 445 380 508 536 143 605 73 331 451 653 747 550 630 874 17 906 655 467 455 95 172 726 740 722 291 433 785 175 424 668 277 307 467 152 444 940 260 73 69 682 625 155 193 797 917 73 428 179 825 561 643 445 463 185 605 860 431 284 352 63 674 895 102 496 126 510 810 775 219 429 671 525 250 667 912 235 164 341 176 595 815 409 806 917 598 142 316 521 521 540 242 310 225 861 320 229 191 46 394 128 114 495 489 639 52 771 171 383 995 2 964 218 719 107 688 918 436 300 365 105 258 313 902 738 565 395 789 402 530 592 141 381 830 691 36 146 897 166 362 81 977 278 278 565 449 72 561 454 798 885 684 295 314 44 308 946 367 645 949 860 580 254 302 924 988 701 515 593 819 506 312 805 462 188 384 93 636 72 44 92 882 487 850 559 522 566 775 917 427 448 217 589 883 703 289 69 435 666 535 790 330 401 946 884 875 920 886 157 479 732 237 303 737 358 487 586 910 911 390 585 777 352 21 127 208 260 924 389 804 150 903 540 6 468 706 203 458 665 175 271 108 133 589 532 932 543 51 275 300 71 498 188 348 682 640 132 286 382 801 268 893 839 642 253 127 18 494 200 862 505 257 254 730 586 388 683 13 462 373 301 211 663 659 533 892 658 9 903 170 13 340 695 31 439 555 715 402 644 137 227 731 598 243 804 957 853 790 650 186 311 480 329 980 47 657 411 253 989 156 923 755 786 763 269 470 797 922 946 92 91 564 650 513 180 905 972 626 997 425 880 287 384 89 636 223 753 361 228 551 143 420 858 91 108 965 741 585 532 577 44 264 687 952 242 256 40 82 353 492 212 204 482 669 772 750 302 537 452 593 807 122 837 890 23 41 949 916 53 430 608 180 731 718 537 496 772 332 645 133 300 913 874 591 279 735 513 111 42 652 513 600 481 229 163 967 228 60 645 872 636 450 920 345 802 58 753 97 749 954 681 311 113 375 487 546 439 220 50 228 308 682 496 848 714 222 806 319 475 802 973 247 184 524 518 326 99 930 879 765 820 987 8 179 242 854 155 525 767 318 348 397 124 93 626 683 384 638 858 182 727 992 85 518 583 739 295 478 952 115 301 411 191 693 679 665 121 349 8 163 918 709 388 824 151 298 416 794 962 301 468 618 667 869 317 72 489 534 457 588 349 855 499 507 453 611 441 331 968 759 782 885 234 426 758 744 103 649 778 107 957 100 64 982 810 793 663 363 580 371 910 22 868 866 657 67 284 501 948 899 460 128 997 218 642 150 678 327 677 132 272 96 738 254 787 772 932 121 370 780 53 732 357 774 487 594 535 359 795 933 868 410 365 235 534 720 333 884 530 0 853 4 523 841 397 809 9 30 774 71 287 376 740 497 505 299 424 304 7 878 784 582 998 233 310 978 498 889 753 151 846 944 369 843 587 827 70 622 623 447 154 670 775 166 696 795 631 381 627 339 328 338 266 506 397 378 450 239 536 48 587 680 749 526 51 741 690 757 603 927 266 703 617 336 977 997 158 184 699 15 17 863 740 135 663 110 823 623 380 606 737 46 388 374 133 779 782 770 726 303 626 653 293 527 319 24 976 544 413 821 970 766 478 999 810 56 14 543 545 813 973 727 95 723 266 282 42 285 653 612 354 597 586 189 189 147 103 275 210 406 908 154 177 873 603 762 996 926 486 290 453 627 289 232 720 38 666 590 601 54 762 938 406 347 954 569 231 532 618 712 633 469 249 963 35 633 164 407 81 621 292 39 738 323 289 681 95 284 963 19 838 503 239 27 585 520 232 733 263 814 683 940 861 490 883 721 278 5 234 380 74 840 839 894 387 231 985 493 58 523 93 647 174 12 967 936 348 433 803 194 234 599 884 842 143 353 296 288 278 276 937 968 584 986 502 738 669 482 523 236 836 808 965 975 901 423 173 948 169 604 992 142 228 540 993 958 462 196 15 528 271 343 634 717 892 98 616 991 796 65 465 635 388 459 138 966 487 742 819 88 727 248 879 1 578 835 3 860 493 786 13 405 654 246 529 454 229 297 10 178 334 251 550 160 667 613 2 113 522 273 35 201 463 947 807 42 521 836 437 708 706 379 435 99 551 203 495 75 404 149 52 517 678 651 765 650 673 624 420 125 401 945 992 981 986 722 284 783 124 162 194 483 703 432 621 956 527 773 40 385 346 574 323 364 105 782 911 685 174 76 679 536 233 666 332 803 463 867 975 452 328 210 813 119 796 414 676 939 355 675 53 648 839 915 855 152 188 570 664 20 277 942 280 566 719 335 571 366 208 212 141 261 410 820 254 584 769 357 220 263 942 16 762 955 3 571 629 393 899 817 9 796 652 395 831 852 343 578 206 619 812 531 773 692 239 844 554 904 216 78 805 871 454 984 384 155 208 614 557 749 914 202 422 701 796 859 98 664 590 919 808 805 222 325 198 856 922 781 498 419 544 888 981 581 903 309 354 764 454 697 5 53 486 548 480 377 934 8 423 80 880 474 44 188 516 134 726 690 280 95 490 994 642 575 139 398 773 77 387 900 373 716 195 26 812 929 355 931 954 595 397 360 98 560 187 896 783 11 276 516 750 14 547 18 895 839 421 3 725 849 142 837 821 511 437 752 31 983 849 215 570 667 211 57 359 40 569 37 753 698 453 94 904 391 104 413 103 586 466 136 227 106 324 662 808 85 915 865 21 438 556 10 444 412 55 266 125 658 856 386 369 295 329 292 668 993 756 823 26 418 40 583 228 255 352 283 205 787 115 788 531 334 407 471 843 177 702 857 369 989 490 400 640 209 46 811 124 90 9 846 266 911 621 238 485 895 965 620 334 442 563 161 867 457 509 131 293 689 937 439 598 868 251 408 470 123 771 443 766 572 305 185 318 816 985 778 762 448 461 214 746 558 418 791 236 280 31 797 533 918 534 104 865 68 843 198 37 761 501 959 534 317 984 437 991 187 41 84 711 512 724 519 547 687 246 47 273 167 385 213 586 696 58 826 511 562 495 296 371 533 52 668 98 259 119 907 30 499 549 923 880 472 554 396 216 898 453 950 111 937 756 831 645 746 492 404 44 116 264 354 227 157 439 573 900 440 113 103 178 112 962 632 763 990 99 328 154 306 416 768 67 105 996 199 134 748 932 754 284 70 586 563 724 728 450 7 66 969 257 628 118 556 984 245 525 146 377 756 330 656 370 870 145 645 514 491 405 509 847 205 629 387 534 87 959 369 230 337 753 637 897 976 936 165 892 745 496 901 623 609 481 715 397 101 349 552 778 2 725 461 27 972 442 695 702 559 29 847 112 699 748 634 380 268 378 998 333 679 778 249 751 971 366 130 621 270 932 767 518 465 236 224 841 422 921 973 230 195 230 807 8 45 128 769 164 550 468 602 194 486 448 145 956 724 354 265 73 293 451 33 320 660 211 734 69 579 837 616 65 644 361 403 715 601 794 192 979 505 591 851 809 120 478 629 744 279 366 109 56 129 414 183 396 456 339 50 678 342 611 961 15 49 833 43 487 542 855 230 548 838 915 382 720 864 344 200 478 617 682 392 968 615 201 925 330 576 524 554 204 639 32 736 805 812 966 776 733 484 210 355 738 118 288 252 719 909 826 226 552 845 598 144 273 383 233 272 142 784 432 710 28 834 584 861 132 833 439 557 321 935 385 59 72 329 687 751 76 908 579 23 681 610 596 346 487 138 299 876 499 64 293 244 956 34 935 488 143 974 502 159 99 315 639 168 422 341 41 429 940 877 789 262 203 372 196 322 786 206 363 399 362 705 166 453 477 920 259 879 425 729 538 310 858 274 361 880 449 464 518 305 576 221 565 646 576 227 102 267 953 985 829 417 807 389 865 421 931 269 352 401 115 409 326 691 458 707 245 887 722 725 503 333 348 906 321 822 316 74 450 158 809 473 239 61 620 970 41 468 989 241 569 677 577 495 976 240 540 446 605 631 333 541 3 641 432 504 771 344 737
643 418 669 458 924 531 116 611 371 397 811 187 541 260 333 13 41 257 954 637 633 215 508 635 972 781 86 331 941 138 955 689 419 942 296 97 398 104 975 951 785 701 827 722 470 998 287 274 424 707 74 364 536 664 751 343 693 155 237 634 313 209 245 295 971 53 715 46 176 378 976 338 680 347 679 296 931 241 223 841 756 732 210 608 997 267 271 20 108 511 891 132 944 269 978 172 256 322 152 566 582 36 581 967 14 215 400 246 569 437 661 878 902 207 670 511 728 542 361 436 363 561 791 160 962 970 26 93 850 107 102 873 754 796 434 504 55 689 995 848 243 403 218 203 354 148 302 591 656 252 687 114 592 209 794 52 444 142 130 435 681 930 963 517 793 358 583 825 950 722 784 429 576 162 840 626 983 450 184 848 559 642 539 895 142 681 44 782 244 267 900 40 515 248 907 352 294 142 890 746 748 467 20 93 4 973 934 431 969 699 580 774 696 638 139 687 824 24 364 238 298 568 747 480 522 420 203 976 844 497 932 544 325 771 759 260 489 626 125 506 227 710 863 258 819 482 148 125 821 919 898 850 612 759 166 909 760 143 326 805 798 636 838 171 852 827 550 579 172 340 967 792 401 429 110 642 374 685 691 402 752 527 106 447 959 95 716 120 843 506 275 357 327 291 942 968 383 740 330 495 623 609 500 482 958 480 868 787 413 841 510 121 105 776 465 470 462 91 119 334 692 693 476 870 488 83 723 264 379 999 881 39 471 292 347 476 658 760 986 510 860 29 804 508 174 850 205 875 208 608 766 728 411 729 545 879 394 743 461 62 160 587 497 194 282 58 336 166 468 548 404 959 376 643 60 575 538 127 143 510 101 179 945 80 960 774 854 166 810 109 193 332 365 90 286 261 18 871 388 61 474 814 519 557 585 778 813 563 561 46 880 718 344 167 36 586 84 989 151 362 450 329 772 325 121 155 764 376 916 121 226 426 188 198 624 560 943 316 965 12 757 288 627 816 600 425 664 631 841 374 563 785 19 599 133 692 763 240 608 809 557 788 637 825 449 116 771 701 823 424 369 211 530 309 131 99 762 223 632 466 31 258 432 914 919 533 422 82 980 457 28 326 938 811 531 610 140 633 240 12 899 656 268 779 396 39 666 70 596 916 76 159 277 168 435 331 568 126 750 339 732 838 660 134 88 269 487 122 631 438 765 89 837 43 665 551 204 429 9 839 575 21 711 510 595 195 438 619 551 463 186 520 77 96 619 200 918 788 729 834 779 43 340 437 701 579 242 145 543 249 349 340 981 238 112 820 761 210 923 664 594 36 253 229 705 383 291 129 418 878 68 605 421 184 587 30 922 719 855 115 156 282 790 773 385 356 926 625 700 589 682 601 988 386 579 140 63 436 776 745 261 551 132 293 861 718 322 81 708 81 293 9 915 217 486 271 442 355 655 721 991 814 30 381 17 598 887 175 992 879 778 774 889 188 502 278 213 757 615 118 207 776 662 372 69 366 707 618 566 537 621 303 742 628 348 89 357 772 689 785 61 209 702 326 904 753 951 753 269 110 273 963 883 622 40 775 717 43 593 547 492 336 436 924 397 913 718 628 395 929 993 460 214 171 5 280 572 355 145 569 830 114 141 927 529 954 877 469 815 687 175 850 777 55 606 435 574 12 653 614 147 784 782 67 599 684 356 242 851 381 616 776 635 169 386 47 952 182 73 376 495 420 247 4 686 481 295 759 806 902 113 435 481 847 199 128 72 693 697 276 586 494 509 650 641 171 774 243 451 561 672 114 746 209 601 552 266 443 677 659 21 824 893 43 464 322 867 95 659 624 512 226 43 656 67 528 7 329 191 833 373 390 460 271 202 431 831 773 94 729 254 128 10 475 873 781 224 518 81 120 425 691 630 725 853 721 937 885 685 524 402 40 695 921 866 272 846 822 382 209 878 504 183 457 524 430 676 678 646 943 83 704 85 993 912 474 11 446 704 683 749 955 809 870 484 208 428 601 528 32 263 371 342 100 70 577 805 554 835 774 671 737 384 544 547 681 554 112 126 641 98 653 441 672 280 881 417 982 352 643 238 596 162 297 974 83 734 922 781 776 316 307 64 913 42 162 114 859 650 38 345 801 34 614 314 139 414 393 847 217 104 737 320 707 741 354 423 600 970 599 597 848 933 442 189 987 589 850 323 729 115 137 168 90 467 64 455 133 879 890 71 389 164 197 848 958 96 115 964 487 171 35 925 483 221 324 532 429 225 986 13 395 95 385 87 904 649 445 865 837 491 717 279 989 338 915 483 621 22 493 892 390 914 7 654 617 845 406 426 90 212 93 549 153 250 492 219 735 447 96 265 829 211 440 173 600 783 205 872 328 346 996 535 465 773 710 246 338 201 279 506 687 553 564 626 20 740 448 358 237 591 324 196 12 259 688 674 297 103 916 825 609 882 593 198 308 248 987 792 664 514 164 895 800 375 730 996 860 836 92 987 933 260 579 169 725 12 693 737 828 499 68 251 447 610 472 194 5 146 848 565 523 567 366 609 635 284 834 604 162 155 190 305 764 163 975 956 526 571 301 603 399 953 655 885 299 946 401 452 182 513 480 192 474 667 546 135 411 177 759 724 463 29 38 710 735 745 187 802 552 789 647 80 781 138 896 409 574 46 986 874 38 289 909 209 184 780 55 57 469 698 907 722 826 24 776 548 394 939 58 312 493 35 849 337 828 800 641 720 720 833 50 822 487 675 529 276 924 694 435 392 358 75 320 370 93 124 381 807 450 120 149 859 908 799 545 743 408 709 772 920 905 832 511 410 208 642 488 910 262 288 365 309 809 59 8 584 351 39 682 368 683 688 344 443 406 170 886 66 773 640 933 482 458 858 424 788 572 378 68 190 375 472 827 317 477 412 695 520 578 329 974 857 225 905 101 498 315 278 791 590 207 362 389 229 452 753 355 372 192 197 775 927 145 321 516 525 788 552 615 736 685 53 744 949 938 37 335 639 244 739 313 828 252 393 320 431 128 546 95 990 161 310 620 16 2 315 814 537 563 134 611 381 434 144 477 516 553 272 703 439 546 735 829 864 600 157 158 533 492 948 577 249 194 91 245 457 276 420 992 79 648 331 340 652 625 217 277 332 563 973 577 117 108 389 743 795 894 901 404 744 547 274 202 560 608 842 380 921 248 399 897 239 174 984 565 629 513 494 629 158 613 726 167 90 149 501 575 929 637 607 332 690 828 456 302 233 993 137 701 65 117 45 326 493 498 255 737 319 789 906 725 719 635 738 852 769 675 577 571 636 448 215 800 730 601 390 661 178 72 527 386 159 164 544 870 684 601 475 299 38 652 300 963 555 650 445 433 505 103 966 761 849 700 634 770 58 865 2 878 503 57 504 797 645 774 473 72 884 855 49 949 301 807 235 550 870 590 150 394 387 523 917 985 816 596 220 173 469 981 195 134 33 907 703 480 911 427 614 395 647 976 648 985 770 550 111 499 909 668 27 313 304 277 657 240 367 423 731 252 578 661 78 636 129 912 507 895 871 452 56 196 727 873 52 905 109 179 350 642 230 679 856 576 415 344 341 381 430 624 758 329 307 955 940 335 982 629 100 892 617 41 755 787 48 735 699 505 903 780 644 641 496 566 928 227 803 548 257 87 826 556 628 383 154 334 267 205 440 271 523 824 299 626 270 365 99 614 324 595 3 403 297 166 458 299 930 754 786 432 429 308 625 510 839 624 32 207 403 741 359 515 767 552 994 425 989 138 351 194 862 690 97 841 179 168 355 892 437 18 463 237 262 186 968 509 448 966 306 383 6 365 521 789 454 565 107 630 517 711 343 400 161 263 985 549 478 685 407 29 165 740 228 877 999 632 564 44 290 5 136 222 446 875 888 57 339 729 51 25 814 124 252 909 23 221 556 585 935 668 234 443 182 252 427 463 283 389 817 320 54 398 540 589 725 159 380 155 620 880 181 962 534 374 334 269 908 888 180 916 185 772 894 786 518 498 405 404 542 479 89 901 406 556 479 627 231 526 812 762 328 995 433 947 886 565 62 444 998 504 602 40 335 307 713 183 122 291 622 797 876 620 820 823 408 474 570 666 123 552 490 224 200 478 264 363 236 119 241 807 416 898 453 844 308 143 366 613 311 56 153 137 1 331 216 852 562 906 459 82 318 770 651 106 466 154 913 460 714 250 258 259 979 263 127 306 808 847 875 787 526 860 206 834 573 963 477 240 558 902 768 788 733 635 613 78 222 875 588 21 187 772 961 324 281 49 618 786 149 921 673 307 118 882 977 664 47 666 82 887 15 546 638 888 92 106 678 534 8 322 167 479 50 749 377 910 668 629 796 796 485 364 511 379 869 443 598 139 128 415 683 398 480 839 957 327 232 790 936 881 829 674 391 315 93 571 25 870 721 651 0 945 896 543 787 496 797 884 834 316 663 400 801 809 303 609 818 968 353 51 605 850 611 503 897 674 285 36 706 1 712 134 292 305 775 344 947 596 360 53
507 36 3 307 307 293 930 1 907 405 103 634 984 566 95 721 373 627 447 327 124 891 135 249 692 645 309 733 136 902 40 337 851 634 379 511 555 750 102 850 782 38 799 9 332 65 480 668 25 727 94 18 881 688 132 430 389 262 962 37 171 914 635 596 234 720 498 818 180 232 361 150 467 324 478 990 280 704 411 147 889 215 853 500 698 373 439 369 273 323 15 358 668 604 908 623 172 638 486 428 928 753 775 905 294 207 774 671 955 752 990 743 705 995 311 651 824 823 971 211 249 621 958 39 925 232 656 204 260 389 674 514 987 557 702 996 975 87 388 924 905 868 5 347 864 164 394 798 588 274 823 950 835 78 154 583 360 580 573 184 363 452 296 108 707 736 978 643 822 885 228 274 915 626 202 274 244 490 125 787 329 930 324 910 299 292 935 892 495 611 414 923 448 869 639 135 992 647 223 687 644 674 615 217 34 230 730 22 343 750 645 33 496 445 731 893 254 666 690 620 451 962 557 705 364 920 788 649 896 758 224 787 347 654 735 678 493 340 449 827 28 144 723 135 413 486 934 373 206 743 45 837 916 670 986 300 844 973 159 891 678 562 607 194 8 786 700 560 359 889 679 513 688 520 592 42 827 242 809 713 19 643 78 1000 147 763 796 566 766 685 825 721 968 431 701 341 838 678 535 78 300 137 174 412 158 808 130 361 680 957 207 75 529 544 912 961 160 326 193 987 979 112 599 723 83 618 474 705 112 794 205 711 378 441 68 478 452 911 483 84 523 580 862 486 145 6 791 744 549 355 785 811 589 800 959 871 70 119 840 990 197 775 818 175 752 566 183 66 967 887 156 367 509 388 624 421 689 397 563 130 996 246 734 243 318 764 336 172 328 187 54 904 181 686 753 839 69 387 107 2 542 999 658 730 87 25 577 665 571 870 621 231 676 245 26 932 315 613 876 888 48 146 859 834 259 695 151 157 771 94 353 745 787 481 710 588 729 632 914 766 938 201 924 429 50 867 830 858 468 67 722 745 369 897 892 317 139 531 79 895 593 963 250 801 911 364 245 402 997 212 216 238 65 815 404 435 682 30 854 685 803 423 32 918 456 36 27 507 437 337 123 83 128 78 303 253 289 202 520 524 400 51 828 531 816 496 281 934 301 441 38 562 512 866 575 14 578 239 117 777 177 860 473 993 696 276 877 559 878 330 612 983 718 825 358 239 383 101 372 909 405 513 491 610 742 124 917 303 47 409 22 808 262 994 875 902 739 705 640 786 133 925 769 539 800 946 420 262 712 191 138 216 277 163 558 568 362 181 909 391 66 340 44 266 551 869 306 522 434 867 510 960 780 964 494 790 923 556 39 426 440 309 429 628 694 186 562 935 252 550 662 445 58 669 55 658 632 669 466 458 894 924 97 212 276 160 455 813 981 562 518 438 673 641 209 528 88 685 714 544 186 824 606 392 204 129 317 331 72 74 140 149 410 51 326 256 685 456 804 265 695 41 613 355 655 258 381 738 492 583 150 943 109 522 954 46 660 532 749 863 604 878 131 74 141 531 973 318 111 221 161 935 541 869 559 396 530 738 582 433 11 4 863 414 641 446 279 45 508 683 42 225 719 304 524 263 501 561 579 10 849 247 866 622 237 4 904 397 73 425 565 108 616 505 208 208 812 356 284 205 843 810 703 963 921 881 821 835 396 297 374 798 517 856 693 756 893 825 940 479 428 703 390 121 817 379 629 414 647 84 17 859 521 262 584 407 884 274 101 724 352 264 331 308 536 720 105 431 789 137 407 36 427 268 435 94 350 95 431 156 533 543 475 702 270 627 240 128 687 226 267 553 754 498 681 143 67 495 708 647 201 104 12 408 61 50 960 386 63 984 20 932 266 374 669 397 622 158 113 338 29 668 903 215 920 69 568 728 610 886 2 234 633 852 33 397 13 889 275 147 778 458 566 633 221 73 155 685 761 651 661 853 377 950 807 671 98 651 21 628 264 773 972 854 376 424 717 893 218 449 438 368 392 228 834 996 994 728 642 471 560 655 406 876 871 450 450 445 989 371 421 268 897 428 391 210 129 401 419 531 497 299 173 536 149 969 274 665 772 748 371 407 403 942 355 675 464 976 64 690 561 128 649 266 441 445 92 356 248 819 424 49 745 808 16 720 503 877 291 674 665 125 35 181 322 741 988 212 526 273 458 482 463 631 203 194 922 887 750 627 576 108 715 275 472 375 724 480 176 422 217 409 553 669 415 846 983 632 910 72 295 117 77 861 762 388 686 846 865 284 611 886 168 567 348 41 314 601 966 46 901 79 293 473 732 163 122 923 14 988 18 916 164 412 418 217 146 492 341 959 462 667 747 130 247 801 137 288 53 16 342 824 482 29 219 5 603 304 333 88 37 462 764 720 654 32 257 885 227 908 85 826 677 949 672 878 321 878 733 672 52 970 330 86 75 941 792 359 949 716 659 301 76 833 977 768 970 616 471 447 246 975 337 711 163 228 24 377 385 748 36 902 327 98 229 828 933 51 845 721 114 256 741 936 837 794 110 398 285 789 157 766 961 443 684 731 767 846 965 506 398 662 179 827 929 630 356 155 189 676 746 62 10 325 913 600 631 910 162 948 479 127 422 80 543 28 957 494 860 877 985 358 544 49 380 546 481 281 506 960 583 483 591 81 195 850 106 42 477 305 594 270 617 976 836 300 290 806 316 453 528 9 879 940 304 338 89 637 231 34 500 161 43 175 339 123 62 321 609 510 253 552 683 461 488 399 312 775 586 686 548 344 211 43 950 108 297 756 119 287 790 146 82 399 56 922 980 913 670 946 423 458 552 336 919 621 738 765 511 794 768 736 963 292 725 627 727 770 169 734 751 202 777 993 453 174 779 379 643 355 574 846 946 829 819 804 1 983 454 259 598 489 648 241 513 849 581 906 346 511 810 42 786 10 432 647 527 781 489 780 212 212 59 868 806 701 783 265 534 742 0 993 401 125 74 470 126 315 628 888 898 687 459 613 666 743 261 719 487 492 634 851 952 200 118 902 194 1000 976 724 888 716 811 304 519 970 873 538 232 181 57 918 445 635 265 149 657 822 847 551 115 472 841 788 646 576 861 380 80 53 104 257 351 149 288 319 947 544 993 699 964 344 927 164 198 104 763 933 144 7 239 160 90 936 740 852 184 519 323 486 31 219 382 918 251 138 887 96 974 453 305 53 399 183 192 459 152 724 99 746 214 95 650 531 525 74 185 503 885 855 801 309 995 328 706 29 287 135 6 516 572 656 569 100 867 70 945 522 942 687 623 153 178 55 436 808 485 749 210 489 41 748 357 386 833 907 547 404 784 509 286 889 808 199 765 213 490 285 344 604 675 911 153 190 446 978 442 793 939 248 387 984 744 439 595 220 199 49 793 335 408 111 255 242 699 89 540 788 532 688 96 576 556 642 858 669 891 594 728 212 605 944 880 143 235 411 625 773 397 330 100 67 190 456 30 559 798 340 626 151 537 353 857 566 999 934 416 467 585 482 953 820 736 45 663 347 850 234 514 845 91 612 596 429 832 826 354 727 148 799 998 640 711 668 256 600 539 499 365 965 457 804 597 199 108 629 127 321 590 543 165 877 737 782 846 744 895 679 298 948 368 271 704 46 982 841 756 245 815 639 191 590 653 972 220 696 345 438 951 566 334 37 499 748 233 165 757 585 805 779 242 455 283 773 713 596 313 196 709 399 883 896 335 53 71 954 386 454 619 887 302 252 759 6 758 204 272 481 9 830 941 191 852 598 874 189 167 902 412 463 926 917 504 69 60 964 580 947 570 986 872 959 215 10 773 124 225 620 93 648 370 657 602 567 620 164 269 607 755 475 932 189 278 384 170 620 522 929 325 151 282 620 84 995 395 92 991 339 545 847 839 569 697 936 121 803 200 416 900 986 461 213 393 576 869 513 601 100 856 551 134 691 890 756 664 291 550 542 116 835 906 531 238 482 671 880 142 552 726 228 870 371 931 833 899 683 243 512 781 403 120 556 143 704 188 885 829 133 743 388 443 281 614 817 587 65 425 772 814 616 969 383 166 289 770 348 813 32 375 502 476 560 538 429 943 921 349 405 81 679 51 227 855 718 465 675 86 838 651 577 618 397 271 858 213 267 433 979 944 418 308 268 469 465 384 740 868 152 554 557 937 600 902 936 402 837 241 280 627 493 258 308 320 161 23 662 430 695 546 10 182 379 470 8 721 590 175 136 502 480 636 270 936 471 366 128 667 257 802 489 417 727 797 362 340 447 638 858 338 476 409 565 46 414 848 909 600 915 716 765 630 203 7 528 263 601 484 6 310 820 505 870 948 10 842 174 444 322 637 577 516 719 652 585 268 893 795 123 367 952 760 246 608 261 831 53 820 590 515 838 187 288 196 280 564 859 918 117 531 229 319 169 460 273 794 506 567 203 236 178 720 844 222 105 956 102 776 155 748 52 49 415 4 824 230 744 882 26 826 741 426 488 292 220 226 71 886 213 691 306
0 219 50 716 376 489 394 595 298 725 1 145 894 564 705 686 536 798 87 421 37 352 775 664 787 826 7 311 888 126 469 333 97 798 447 335 456 77 219 253 293 841 967 548 781 1 829 278 294 178 712 675 853 84 15 607 704 995 616 753 644 227 918 422 368 99 239 997 327 327 494 334 266 298 392 908 103 652 920 761 431 373 119 338 847 518 794 934 613 881 396 362 748 815 55 967 265 900 603 170 105 205 652 570 308 855 843 766 442 568 854 202 741 191 877 192 228 937 606 233 870 259 358 489 66 534 655 260 175 448 896 719 23 387 22 459 873 864 301 690 391 842 405 731 626 482 117 284 276 347 163 306 525 346 577 813 728 70 399 615 127 433 441 976 731 877 657 35 499 863 230 262 61 111 115 408 380 21 773 549 211 511 799 244 936 655 732 220 522 83 398 258 788 414 646 438 555 104 465 557 48 772 214 424 311 35 533 266 52 529 72 993 667 731 977 937 246 378 413 685 834 362 80 79 806 657 574 654 975 609 831 676 959 871 363 351 351 123 752 820 176 22 903 654 281 666 605 668 560 436 557 30 188 806 323 586 440 601 567 534 90 516 673 297 931 201 366 10 289 939 320 344 821 325 630 555 916 929 88 310 998 836 683 158 824 316 565 373 579 159 424 318 322 5 818 456 711 691 532 262 437 631 417 345 786 663 282 503 426 358 531 348 749 364 45 387 908 922 623 177 467 196 403 468 73 802 899 658 291 988 213 403 353 957 427 290 195 515 872 480 248 899 961 998 452 565 166 211 694 427 486 891 448 665 669 742 369 382 690 595 575 773 169 87 802 616 840 517 476 356 962 253 24 559 510 672 710 181 500 278 960 203 950 220 377 637 504 994 785 670 397 917 670 199 198 416 361 477 254 260 216 456 817 579 179 300 601 692 885 159 591 369 688 328 39 214 506 65 955 144 302 918 42 738 459 915 545 229 433 105 503 867 763 376 258 426 386 32 637 76 225 243 496 843 153 486 715 765 542 334 627 502 879 379 750 389 538 384 876 685 2 696 192 586 823 389 701 665 224 48 305 572 604 808 343 668 610 818 40 690 9 484 883 834 367 50 109 608 203 560 850 485 541 591 566 478 987 216 862 268 927 471 722 374 638 848 764 256 492 367 580 401 285 124 520 67 27 143 622 166 812 666 796 365 290 138 759 240 478 377 236 244 425 771 204 59 552 211 897 23 682 979 178 235 106 438 986 775 790 167 142 401 943 568 25 83 512 53 411 443 660 136 190 6 553 23 635 207 401 378 446 559 654 385 708 276 966 834 95 757 140 93 534 317 333 122 989 165 707 766 78 266 260 279 597 393 259 513 718 956 38 333 592 527 808 175 942 565 702 394 540 555 539 951 102 538 81 936 514 298 10 80 919 567 820 332 807 428 234 460 326 461 128 4 848 645 678 745 744 58 964 222 884 176 941 401 881 189 647 819 57 512 201 385 772 388 726 674 762 501 49 766 167 276 526 880 906 679 878 547 689 756 315 301 852 379 444 791 35 631 697 683 659 327 359 244 325 732 241 824 515 371 350 866 352 75 247 42 974 245 810 818 969 134 624 618 867 145 148 23 925 10 155 545 12 484 933 390 935 529 144 951 330 835 472 566 463 46 372 98 753 717 783 146 866 124 362 924 74 233 909 20 116 218 550 805 672 493 274 36 740 631 279 495 69 645 488 22 229 942 123 161 134 596 721 185 46 694 133 763 825 674 643 651 739 705 283 440 954 386 365 754 791 567 86 626 634 927 473 381 300 206 164 919 145 115 972 225 28 432 212 160 126 83 970 328 985 73 434 115 280 954 648 948 62 748 125 798 991 160 607 954 104 969 329 708 958 286 600 161 199 509 275 645 21 81 528 641 547 949 549 965 3 809 586 656 782 176 619 478 505 781 530 783 996 841 797 313 129 485 98 572 544 182 33 104 70 700 653 609 226 160 16 367 491 143 414 985 489 887 911 833 804 606 982 539 723 929 120 599 200 774 614 863 835 190 243 59 453 281 564 685 509 147 758 771 869 859 337 461 562 842 461 976 949 657 527 729 590 498 162 134 240 168 202 886 429 168 416 134 631 704 819 673 988 386 238 927 306 19 585 631 194 179 768 868 112 45 252 325 724 600 415 735 487 225 556 406 839 446 529 586 979 798 968 219 334 998 662 134 570 165 836 876 92 975 805 165 63 864 335 325 956 382 101 433 263 936 661 484 207 68 559 824 161 3 924 454 466 435 267 551 905 984 815 233 208 934 746 347 8 576 596 644 296 629 76 158 221 587 183 939 761 922 135 103 130 380 997 279 640 467 303 250 501 643 730 866 617 124 475 135 569 884 19 856 508 800 430 567 20 265 420 705 650 52 139 48 286 385 973 915 121 208 992 985 65 371 841 436 811 795 720 337 67 219 990 652 317 914 348 970 53 872 344 569 735 924 277 835 898 735 113 981 312 677 913 964 706 744 747 98 389 885 951 906 754 275 256 534 699 780 131 258 725 366 709 409 519 77 381 850 390 622 331 963 498 284 477 115 826 663 197 155 186 613 832 707 947 867 170 602 410 955 34 703 995 923 406 717 304 89 159 605 681 636 963 561 355 984 656 119 889 640 457 793 154 86 717 764 4 968 295 267 516 479 632 616 242 28 374 402 332 851 364 332 99 559 700 20 695 292 479 272 318 697 100 643 235 170 209 557 952 34 561 856 658 436 36 967 593 256 158 363 803 45 438 183 468 326 409 927 938 921 458 823 734 889 993 699 691 603 223 831 517 215 173 452 205 628 470 53 143 622 299 309 548 10 400 416 628 767 180 121 524 763 319 317 755 181 328 55 795 660 342 266 75 518 771 379 222 282 576 272 218 333 284 774 171 548 946 671 31 464 856 532 595 779 594 393 581 917 573 227 17 576 692 752 582 996 932 131 684 256 356 803 184 569 6 857 168 310 407 291 354 298 756 197 210 133 736 309 132 431 182 388 249 328 668 800 54 74 611 912 780 673 432 645 345 28 675 74 563 674 336 527 521 208 882 458 41 123 297 320 497 753 464 773 233 368 765 427 910 492 625 829 507 910 698 112 665 673 716 591 828 43 535 9 571 300 91 486 79 823 445 948 733 370 868 749 676 922 137 33 18 890 217 969 957 995 703 131 404 57 378 644 546 427 191 955 649 530 844 310 769 68 288 48 13 224 94 918 324 465 928 387 895 481 316 807 994 747 845 903 664 450 751 710 51 228 47 182 107 561 792 759 83 684 934 182 287 915 393 647 379 590 118 930 480 26 29 995 914 463 251 741 187 418 14 712 436 514 196 961 902 192 11 132 793 10 423 238 572 399 146 498 636 277 165 582 537 977 443 523 292 529 435 764 857 439 663 927 874 439 273 541 861 325 737 332 842 249 953 711 231 749 809 189 858 248 371 503 940 814 981 931 864 662 454 391 900 736 59 425 713 133 743 275 278 335 157 481 837 362 929 300 680 146 60 36 255 186 645 798 82 447 651 991 774 679 385 940 693 621 215 801 851 286 608 948 727 965 543 952 901 569 770 956 257 245 44 668 30 740 778 451 64 762 264 763 189 662 999 589 757 866 677 116 451 510 149 254 915 588 89 415 892 31 245 440 269 284 719 49 422 618 388 960 687 495 779 333 384 750 937 466 408 831 471 798 859 655 886 965 776 587 271 465 511 96 483 88 784 887 151 575 554 526 518 108 871 715 147 129 598 754 760 588 428 794 412 988 177 330 455 534 887 786 421 756 714 374 679 134 827 803 984 412 270 346 307 896 450 485 77 67 160 205 922 906 340 914 863 762 253 540 971 532 880 557 978 650 382 507 150 768 904 910 502 891 615 401 309 356 813 740 114 23 742 623 56 454 474 573 462 518 983 46 193 175 71 757 696 202 738 834 338 576 84 128 357 842 85 654 310 329 493 453 846 515 152 197 174 865 58 762 800 834 5 874 111 503 237 118 108 191 621 213 583 295 930 375 729 212 551 747 816 984 141 641 945 267 923 760 589 778 495 439 633 53 838 884 93 453 347 825 181 310 346 999 339 700 766 58 587 14 250 610 855 752 893 132 484 19 449 236 849 818 865 978 767 114 360 477 965 976 513 466 612 60 671 411 418 409 976 694 262 205 890 974 419 347 122 366 321 784 745 346 206 193 156 483 926 534 232 281 777 491 685 266 523 501 485 642 172 861 387 627 939 517 460 434 32 169 860 501 395 502 244 173 602 481 110 359 185 77 907 233 272 852 833 278 686 957 917 800 96 914 314 774 948 330 588 224 136 835 674 799 43 633 313 208 138 233 875 870 490 524 568 713 641 782 666 356 814 161 370 398 639 911 68 863 578 258 789 618 349 664 584 99 891 15 375 45 383 906 481 69 629 735 620 338 268 423 220 388 609 886 944 688 798 302 402 252 642 576 124 187 801 514 341 520 482 508 980 543 822 941 921 68 599 252 26 120 261 418 227 500 558 80 830 208 439 15 618 908 373 706 912 214
220 953 4 332 782 644 874 135 968 594 438 800 211 901 333 180 47 941 358 522 70 195 429 456 233 90 697 708 425 179 209 716 387 173 899 470 741 572 840 121 625 881 396 400 781 553 934 802 517 98 3 357 417 29 684 155 585 480 497 588 655 824 257 801 251 999 52 419 754 496 102 720 410 260 277 571 734 195 691 939 473 578 287 227 416 512 628 51 638 561 699 489 769 358 824 559 786 80 405 636 198 284 519 909 976 658 484 783 668 344 780 722 981 796 59 402 589 323 310 660 131 110 779 899 582 953 706 273 471 504 568 933 533 294 119 427 58 748 228 754 596 156 878 578 247 897 182 914 300 738 299 974 801 928 149 224 160 318 520 288 11 415 891 69 653 402 955 164 689 250 768 484 499 588 850 582 983 546 143 433 374 888 944 181 565 630 60 183 753 329 83 832 261 789 831 852 18 820 132 884 483 542 208 963 698 693 516 279 511 535 601 294 940 339 422 108 34 137 74 661 623 278 321 187 93 549 852 151 748 961 617 308 716 104 235 788 842 682 710 1000 370 713 616 614 901 647 948 629 897 35 885 722 667 546 161 220 826 285 101 446 660 781 140 448 730 407 38 288 772 153 732 245 723 336 478 720 461 184 736 394 549 506 428 531 5 587 591 908 985 295 373 478 788 253 308 865 848 253 55 723 593 854 400 470 576 860 877 651 377 659 925 701 870 609 556 632 121 315 721 151 962 755 354 557 99 997 760 330 450 698 676 461 491 509 398 783 421 879 69 477 267 549 652 290 264 647 456 223 472 864 27 919 978 873 384 180 352 378 258 926 868 447 77 469 649 219 316 954 54 801 829 277 525 994 385 219 916 868 763 527 942 262 355 686 846 938 859 887 420 720 94 398 272 99 367 480 502 332 458 170 238 802 641 794 685 902 674 731 783 866 964 477 30 874 51 719 954 383 814 686 242 324 408 991 169 953 849 773 833 797 15 425 23 770 559 265 19 991 881 331 114 225 823 352 618 160 84 53 816 423 778 975 644 450 28 617 178 199 539 923 493 475 336 26 163 875 798 969 186 864 250 918 709 513 558 704 586 76 830 962 854 940 957 617 423 438 889 977 331 359 392 272 96 241 372 991 79 148 285 818 960 966 273 128 724 171 822 770 804 76 344 752 95 150 414 714 766 999 600 623 151 785 188 258 162 485 406 883 215 935 286 648 486 701 915 914 266 143 362 757 35 259 951 874 137 77 221 600 982 134 702 951 545 413 615 353 71 227 120 609 984 771 482 428 334 954 159 534 578 590 332 815 311 182 673 931 223 571 91 378 670 459 907 531 929 629 635 842 281 599 380 617 927 386 743 906 210 778 912 712 661 96 966 840 626 146 0 701 296 806 240 39 651 167 542 333 459 208 395 869 196 262 164 384 941 955 231 755 217 137 738 266 958 534 718 524 894 435 379 522 746 609 620 836 335 786 227 289 292 879 995 439 865 189 451 608 325 735 765 372 713 820 707 870 146 673 592 220 44 550 364 333 320 595 965 802 672 261 21 936 388 51 744 800 725 287 970 763 189 183 305 99 659 470 181 583 391 424 216 365 56 727 642 297 100 221 282 869 337 920 622 149 165 404 914 197 66 361 554 636 68 59 315 624 986 253 187 567 474 125 177 918 88 35 607 719 643 656 85 749 148 196 879 355 330 627 671 117 347 505 467 821 935 972 632 416 803 181 762 762 190 639 845 869 735 93 142 963 351 755 173 720 580 873 229 444 740 799 230 87 924 202 409 337 245 202 460 163 363 427 853 104 170 360 313 601 756 364 584 111 357 144 9 940 590 113 595 203 109 306 201 545 412 121 767 810 278 398 817 519 122 530 306 189 861 384 795 777 869 450 453 494 980 263 611 761 498 961 326 482 246 532 745 914 678 218 237 98 665 256 92 770 477 368 72 4 175 351 555 626 541 797 656 737 86 968 695 684 573 758 304 747 307 934 813 280 851 378 911 685 443 97 234 931 802 841 835 815 774 389 174 436 597 145 366 716 107 205 141 332 147 508 757 282 728 104 501 674 290 78 860 869 349 425 928 728 224 82 722 200 540 604 913 357 805 835 731 961 81 28 204 264 271 896 967 744 452 818 462 790 301 25 888 940 530 633 180 704 527 982 884 586 276 76 646 844 729 223 688 786 714 272 39 453 397 710 563 360 464 102 504 482 664 961 288 812 939 112 476 89 614 835 946 63 426 341 791 742 796 570 562 219 610 192 166 396 510 587 837 565 827 363 819 630 569 321 179 489 393 577 322 706 806 933 587 114 551 440 386 922 383 855 108 461 87 29 546 305 82 27 41 16 202 274 339 967 117 735 703 61 535 99 583 393 53 353 345 221 489 790 838 520 572 5 523 147 298 352 206 180 890 459 807 982 524 924 13 508 536 935 236 441 892 126 172 981 314 338 8 275 908 918 61 461 866 598 76 711 487 952 353 282 789 847 855 951 603 680 758 412 136 805 33 370 244 347 969 652 566 942 839 927 25 777 871 40 538 56 323 780 761 439 29 428 318 796 133 840 633 177 662 438 910 862 403 513 239 20 550 653 521 201 821 274 570 161 424 159 679 408 862 141 609 5 708 470 350 103 755 921 621 973 302 775 254 543 455 336 932 439 629 623 127 160 963 504 764 444 263 353 139 281 256 244 361 354 544 672 811 435 930 30 48 6 657 950 454 347 342 619 639 182 475 367 430 30 495 755 896 493 800 333 619 184 16 987 715 487 777 280 882 549 681 425 918 164 922 505 444 576 50 291 260 98 212 876 936 130 720 349 705 658 418 808 808 689 692 269 97 797 513 773 506 658 145 764 168 960 749 400 799 586 111 820 931 538 253 733 110 142 750 376 67 334 427 154 481 258 895 565 123 716 130 84 184 550 90 83 341 705 613 193 183 773 992 519 952 175 447 201 534 215 129 65 360 200 468 89 739 535 515 444 909 828 630 333 485 366 10 799 154 466 961 226 232 446 434 88 259 194 994 37 449 747 338 680 797 305 262 939 157 987 194 230 588 806 138 86 89 511 733 340 73 409 836 249 959 265 987 968 636 603 926 873 775 349 627 688 269 185 752 992 171 588 457 702 945 682 654 478 977 188 904 547 883 912 537 806 560 715 608 778 445 635 431 818 770 682 648 524 268 240 832 284 402 767 503 100 906 921 990 947 700 50 214 319 834 143 205 582 309 449 543 58 553 986 24 144 711 895 594 271 514 73 751 56 312 335 128 829 905 740 571 547 225 510 297 546 327 302 847 816 289 734 605 928 773 449 561 360 956 215 950 58 921 482 199 417 820 913 989 154 36 51 22 293 507 420 973 488 26 255 49 259 577 392 864 96 218 512 116 938 949 688 975 273 65 324 1 469 997 953 274 518 442 326 134 872 371 513 579 419 270 17 435 486 488 611 843 197 747 359 62 652 650 775 14 965 252 592 794 805 158 965 98 99 346 950 529 98 103 834 176 996 696 69 45 46 411 683 125 88 222 264 359 539 581 854 998 482 604 358 193 589 219 681 243 845 564 12 213 105 156 306 933 695 902 852 979 450 463 989 677 748 203 739 602 304 917 660 532 946 401 1000 920 700 903 336 153 157 898 728 528 181 291 806 20 702 872 926 742 744 415 741 104 852 719 743 531 488 80 444 381 207 75 332 526 82 974 201 241 637 606 474 669 403 875 283 378 556 863 755 508 160 324 825 694 315 599 127 407 538 319 659 771 125 953 789 509 924 433 70 624 474 999 834 284 114 645 582 226 531 40 477 993 416 712 403 293 186 197 841 279 932 996 614 812 900 389 329 348 337 937 357 118 460 876 131 647 921 46 186 505 558 376 899 598 429 857 178 365 660 793 936 919 292 446 353 356 872 784 451 663 471 200 666 825 887 466 347 343 181 496 924 727 630 295 638 192 232 42 545 2 980 490 970 413 666 971 864 547 556 886 146 666 381 375 418 900 597 492 876 690 926 658 857 785 671 470 855 557 749 675 69 815 116 686 401 37 180 382 984 167 193 548 623 191 194 369 425 552 184 809 766 394 626 479 878 828 388 858 38 841 373 480 402 328 495 340 814 687 504 437 166 112 915 759 954 419 939 404 788 737 59 856 993 12 704 317 278 440 798 280 939 63 932 185 181 31 576 78 480 368 85 441 6 640 300 248 315 693 880 701 502 207 361 105 694 938 198 887 894 682 664 436 823 575 154 522 42 518 311 844 656 265 810 115 156 494 86 32 557 787 183 947 734 873 780 439 462 124 482 144 892 680 108 867 771 574 765 893 95 283 554 704 287 126 492 683 133 634 691 275 62 113 998 612 190 150 806 717 928 57 740 943 690 294 286 567 23 432 900 972 942 17 769 810 797 923 474 135 622 399 192 512 471 43 620 64 212 469 178 790 694 390 560 155 446 448 807 106 708 7 917 776 422 637 7 988 779 6 515 726 203 152 117 465 681 880 376 991 668 255 459 303 1000 249 135 329 765 818 891 792 506 500 47 631 546 195 270


==> anc/Large-TA benchmark/tai_j100_m1000_3.data <==
100 1000
543 684 661 326 254 309 132 880 233 348 246 164 603 20 732 146 38 275 925 494 200 883 235 194 647 934 62 592 279 495 516 370 662 852 498 409 63 795 943 393 405 511 510 41 616 177 32 229 841 429 417 773 942 230 467 947 87 563 922 894 635 649 56 313 97 493 193 951 761 200 372 604 489 900 854 101 431 46 28 851 533 108 683 545 863 989 441 364 585 433 551 657 530 924 344 300 460 382 967 421 760 253 360 10 201 849 727 36 480 126 91 205 502 590 970 31 252 17 300 908 531 575 931 45 692 851 961 932 535 757 838 366 829 437 940 716 697 781 389 651 395 642 908 84 805 570 140 450 282 990 978 460 402 354 675 40 793 719 587 649 382 264 955 455 987 52 226 954 725 78 323 231 912 54 684 33 33 621 319 817 594 502 628 308 118 323 326 950 210 61 458 459 797 391 949 702 614 658 152 341 665 131 251 532 167 340 198 195 420 231 929 86 14 812 122 470 715 710 141 451 565 933 476 580 394 575 566 893 130 835 583 141 290 554 497 287 176 373 280 860 802 741 971 448 716 945 124 785 438 139 342 356 47 283 992 587 738 400 120 763 229 329 917 682 615 675 880 563 711 974 74 275 373 591 54 545 461 73 606 445 743 64 232 941 597 449 579 913 985 471 896 499 271 591 464 206 449 586 318 582 935 400 66 42 475 259 910 127 144 182 803 156 906 851 358 803 407 178 493 590 57 363 823 530 695 912 672 521 96 815 626 44 416 758 730 776 913 7 859 614 102 778 612 295 658 132 810 250 109 176 864 420 333 963 390 973 175 373 241 867 927 656 890 673 268 219 93 455 15 475 207 435 790 697 555 220 41 512 463 839 247 389 58 290 982 413 442 607 750 305 98 948 148 157 173 634 664 216 640 271 320 387 495 617 588 643 312 678 224 918 562 830 904 325 620 18 34 968 856 821 745 695 72 190 650 170 393 460 310 392 146 512 361 208 85 143 994 301 138 36 427 796 954 884 902 537 339 875 225 466 111 693 820 593 663 168 687 863 918 267 784 655 466 419 490 351 670 72 128 872 584 311 262 306 627 821 43 324 311 622 347 466 125 170 160 906 652 860 190 579 80 540 703 165 191 536 941 943 980 352 748 879 549 351 814 141 787 662 754 89 544 595 700 589 166 704 494 908 503 905 847 131 21 154 768 263 362 616 17 822 240 460 24 333 346 501 714 484 882 227 367 410 794 732 966 356 39 126 243 642 195 113 641 791 331 379 103 454 499 492 147 243 862 177 720 684 265 170 286 366 187 929 553 417 61 568 807 388 341 678 211 462 921 395 526 868 216 179 799 93 50 963 274 605 923 827 596 718 209 206 481 585 329 228 517 18 577 664 632 355 76 85 272 843 976 368 288 498 443 382 752 678 305 238 142 322 763 295 570 582 755 697 114 331 447 769 51 342 877 853 363 576 119 448 245 883 303 337 445 895 236 682 356 964 546 503 488 688 192 137 729 159 699 20 599 451 952 396 770 153 611 583 944 418 569 244 622 561 809 422 639 841 903 850 581 385 909 620 421 454 184 278 451 26 343 479 450 376 561 650 698 492 666 230 440 56 145 932 518 423 682 320 108 110 177 979 435 552 713 432 281 826 905 801 171 827 159 932 500 160 46 47 514 330 479 532 165 559 899 454 496 679 605 799 1 286 885 105 667 124 875 601 563 675 907 8 709 268 567 930 795 738 655 472 879 205 412 72 933 638 352 534 174 173 327 964 31 311 299 626 894 750 919 690 737 616 537 328 90 344 89 714 915 243 197 201 601 481 337 435 644 652 8 528 861 427 255 199 379 607 351 521 154 346 485 362 418 438 113 132 353 184 454 340 572 211 217 543 81 567 403 94 924 919 988 41 671 43 785 777 860 900 804 715 164 674 221 58 688 381 559 321 668 56 297 481 369 848 501 678 55 915 477 929 945 469 348 54 208 392 868 570 123 959 788 428 826 560 888 554 162 547 898 116 513 458 548 34 881 145 708 195 293 374 766 204 249 454 619 706 398 611 304 843 242 139 871 26 818 70 736 690 387 14 69 177 625 649 253 23 381 308 35 42 996 939 891 273 972 815 121 379 484 89 302 811 984 705 723 560 609 921 956 277 538 238 444 517 693 22 521 312 413 455 821 680 832 301 876 399 406 432 558 221 250 931 83 757 564 767 706 987 71 137 104 217 424 463 602 667 18 565 679 166 930 177 857 793 70 598 308 631 926 534 883 684 819 979 139 864 52 276 429 559 884 313 392 695 969 762 590 450 306 504 170 9 844 137 315 946 115 416 355 233 680 649 707 708 5 501 179 268 422 149 473 714 846 492 84 160 782 748 631 812 158 833 604 619 391 261 317 296 231 903 608 895 230 158 26 812 457 443 359 427 100 369 468 375 648 277 712 133 505 652 248 671 350 931 135 187 780 211 646 342 287 764 506 48 384 220 68 78 336 246 592 236 20 623 434 747 777 341 812 333 747 752 149 456 86 801 388 569 936 642 439 769 728 106 436 526 536 946 600 191 887 387 151 952 491 773 800 483 645 424 831 809 746 839 349 402 354 93 9 504 452 697 324 478 749 140 378 880 410 118 322 741 258 426 237 112 374 322 552 570 40 15 515 555 399 952 163 370 298 49 914 278 483 294 659 257 214 244 878 175 283 567 741 459 842 280 330 437 998 645 938 414 621 998 213 706 519 400 892 516 660 504 22 836 365 320 276 687 512 93 798 363 539 331 25 229 133 141 593 798 613 363 527 475 674 647 169 286 313 215 334 766 828 397 129 540 993 860 718 956 79 832 36 734 557 296 901 577 900 518 817 76 951 300 573 102 677 164 731 121 77 971 522 835 30 441 975 581 540 707 425 693 269 946 845 623 874 734 822 643 710 659 127 552 126 685 296 506 571 352 977 699 401 946 595 985 82 777 873 272 734 497 196 223 462 723 742 224 582 379 778 16 370 345 920 962 7 270 321 710 867 70 368 956 764 620 855 19 979 821 811 86 550 557 117 101 963 879 851 264 508 516 678 883 532 152 560 339 189 676 106 860 974 583 0 845 653 245 289 591 774 568 893 374 704 111 292 348 806 984 950 287 277 497 156 953 757 980 263 51 409 999 380 113 589 655 332 982 610 854 689 616 786 382 870 994 404 68 630 577 953 17 965 880 989 793 482 824 886 904 617 523 325 388 219 899 469 7 835 24 529 412 178 995 973 208 995 66 27 436 554 256 813 123 654 938 239 113 375 363 957 245 408 635 99 43 204 853 843 643 376 707 934 733 244 68 430 353 223 438 446 211 183 855 839 235 932 493 383 128 735 278 59 518 428 811 419 353 783 92 456 668 633 896 771 522 676 489 928 75 872 95 762 258 685 264 523 577 808 962 364 909 801 63 556 335 426 565 105 782 789 213 215 446 13 656 212 599 414 582 701 434 64 366 775 327 377 425 759 257 3 738 744 246 889 26 836 360 465 329 541 416 756 748 396 731 307 850 568 883 740 750 261 839 983 586 366 951 45 982 772 118 598 229 769 346 722 244 116 797 259 630 865 469 238 125 852 85 816 704 834 238 779 776 471 429 866 13 897 274 586 516 23 712 340 979 112 463 309 856 939 584 638 751 294 683 791 429 205 391 180 353 509 437 48 214 733 318 520 295 681 878 188 600 75 60 92 190 545 787 295 420 524 956 161 554 185 546 981 849 285 428 833 479 291 391 986 14 751 901 696 344 578 82 673 5 781 956 911 181 767 30 257 675 4 756 576 866 67 792 73 228 618 485 472 857 656 458 10 52 575 437 651 394 136 323 724 640 88 337 643 393 669 325 203 803 110 1 264 685 278 659 580 181 107 630 314 113 717 749 168 173 455 608 840 212 990 729 702 495 432 544 958 995 220 128 528 464 301 758 199 901 153 586 2 606 94 208 574 559 719 79 947 541 623 416 964 294 227 891 16 932 134 129 397 658 830 532 624 702 792 406 968 195 642 763 6 901 37 175 95 819 478 461 60 432 959 232 11 610 275 261 12 853 228 192 53 481 849 360 411 410 150 939 181 166 895 109 44 733 266 420 267 542 721 703 824 28 433 163 916 777 739 776 607 351 65 7 853 630 827 611 316 145 534 264 850 543 328 150 29 117 726 595 474 1000 338 203 206 340 448 971 815 473 131 625 172 917 657 792 386 819 270 380 825 294 101 439 869 567 960 69 999 223 507 342 991 74 765 183 691 718 694 666 335 213 636 216 946 292 591 935 686 808 776 664 415 367 629 523 357 286 143 817 637 665 547 383 273 356 997 978 858 477 962 939 773 148 453 770 260 425 256 973 371 654 423 646 937 479 634 974 758 389 459 263 182 598 194 257 157 455 525 947 796 742 155 657 137 742 49 582 492 993 486 486 542 69 385 924 400 692 437 259 234 204 470 982 42 573 837 807 487 412 504 79 753 926 511 22 649 710 218 242 284 999 222 659 202 541 848 146 705 730 19 692 186 4 345 357 948 96 78 962 690 906
539 886 325 121 259 260 201 898 710 638 451 505 651 911 951 551 467 598 948 517 988 972 447 69 16 771 862 5 561 398 410 978 547 958 476 292 568 782 43 780 119 47 780 50 195 877 654 380 952 253 949 226 924 317 124 488 939 805 308 615 131 740 150 950 672 605 377 714 957 982 352 643 253 332 721 647 415 431 566 276 621 664 83 278 351 210 805 140 692 634 756 325 887 400 365 973 726 186 817 394 17 744 785 650 374 875 620 509 111 511 133 192 6 243 843 700 916 701 626 356 823 58 484 705 516 860 482 359 711 556 256 526 705 861 930 231 28 284 298 377 2 968 478 239 240 742 75 394 216 808 888 247 755 937 967 49 649 354 82 830 958 160 100 228 330 808 323 323 466 724 338 662 851 6 360 227 777 952 280 420 602 31 320 781 741 856 348 937 220 357 833 778 588 702 270 537 728 891 683 344 857 570 193 242 776 217 733 701 549 822 160 326 444 980 218 480 196 635 122 269 789 359 464 499 882 948 775 832 892 442 802 981 847 293 307 144 247 13 959 724 431 687 309 701 844 673 914 167 975 819 646 370 960 43 230 553 614 72 301 294 409 854 908 466 674 611 580 918 367 92 923 320 86 450 657 717 263 496 748 460 439 765 819 93 123 51 291 327 570 177 863 351 739 66 716 890 645 66 319 287 694 400 879 804 242 445 523 267 718 789 839 798 331 575 0 58 126 450 455 67 973 726 487 625 89 296 497 667 178 946 182 224 502 869 334 655 961 30 720 356 690 834 677 934 590 25 463 133 868 851 643 118 381 420 35 616 239 915 529 983 804 288 782 631 686 684 68 617 708 213 927 675 874 416 911 845 827 729 427 284 715 944 362 97 598 75 659 815 934 742 257 365 453 707 764 998 20 656 390 963 198 640 518 54 976 708 774 948 132 229 701 250 162 866 36 140 405 969 544 316 883 875 854 215 40 505 810 540 153 932 106 102 904 340 787 457 59 967 520 266 315 11 231 252 468 822 601 801 181 508 136 12 655 708 19 629 684 498 831 443 982 954 628 393 966 650 563 808 778 459 998 216 120 435 286 286 449 533 938 654 418 755 149 42 757 716 402 848 754 659 685 282 796 501 380 975 808 230 521 808 870 772 121 647 631 739 465 453 229 890 387 22 591 476 979 171 70 814 595 879 770 155 647 747 901 255 978 406 584 872 996 229 279 107 797 847 856 601 905 526 252 743 840 335 130 663 872 460 751 604 347 844 207 848 55 44 103 482 873 176 251 567 613 108 272 468 599 832 746 988 305 77 494 71 732 212 429 73 295 864 137 480 261 935 615 914 793 178 393 153 233 461 31 344 421 258 648 32 885 140 461 378 619 975 671 469 417 572 58 984 116 518 798 21 947 24 712 590 941 104 254 279 249 774 474 162 397 635 627 307 416 963 703 186 766 263 401 434 878 335 663 884 219 753 202 478 278 584 818 516 753 388 223 487 760 651 666 851 605 275 412 326 813 565 394 314 639 467 530 282 364 119 206 268 274 389 273 116 664 928 532 48 903 649 174 305 398 260 129 163 747 342 339 589 515 586 60 721 407 287 486 614 458 436 392 932 752 567 115 772 593 216 977 123 846 901 71 866 955 947 569 344 294 122 745 881 235 164 306 854 714 959 509 906 709 646 788 12 436 372 589 190 533 64 853 459 84 700 826 804 93 375 144 816 803 660 244 981 310 539 448 502 472 593 29 648 383 838 812 235 586 689 836 453 925 897 582 309 46 457 984 16 706 281 929 673 110 366 902 37 693 662 578 496 880 944 577 962 849 268 438 703 811 304 801 837 290 883 155 529 336 19 443 442 481 81 41 115 56 294 321 777 652 544 612 51 915 457 986 555 483 841 50 110 39 952 522 23 581 351 143 373 477 540 723 253 765 57 670 387 507 457 428 77 681 71 980 758 378 928 388 317 624 270 637 631 506 869 52 518 353 254 679 384 642 139 945 681 212 888 676 313 460 939 792 908 322 525 328 206 303 499 88 331 138 90 221 745 616 107 186 468 165 440 441 319 408 818 434 427 498 736 164 394 698 839 265 879 359 459 300 123 891 621 37 703 358 647 881 929 114 766 65 261 922 69 442 778 742 136 62 557 167 687 224 373 423 860 217 617 363 400 192 474 540 475 148 933 346 748 479 615 919 259 587 985 317 294 943 464 799 656 579 129 935 552 38 673 987 670 794 109 318 221 420 19 277 953 432 405 560 651 838 577 859 487 145 437 391 236 403 861 128 926 379 353 821 571 661 924 695 224 682 949 368 579 32 627 942 861 534 780 191 107 576 365 668 327 197 387 258 382 731 810 607 704 255 456 932 256 424 917 575 711 170 524 609 626 897 322 636 626 33 507 337 454 177 562 156 838 972 140 285 566 524 908 759 609 333 873 736 943 596 866 835 1000 107 357 78 491 8 789 567 589 665 308 225 876 501 286 546 601 699 724 656 156 505 243 490 287 769 478 326 737 97 569 246 904 357 169 884 526 807 884 79 379 200 267 913 757 719 425 281 820 147 221 841 697 470 195 608 573 22 714 426 71 1 122 57 19 842 659 344 628 832 645 937 295 704 170 385 209 297 559 419 541 514 81 53 220 991 949 299 553 738 783 597 977 983 331 737 813 600 430 551 325 700 350 80 487 845 652 208 275 81 769 135 975 3 931 414 735 117 311 194 55 985 431 526 231 866 641 276 547 585 180 480 314 861 421 332 831 187 242 264 704 141 148 761 280 510 582 531 617 188 310 606 546 329 62 724 123 370 932 54 633 311 536 617 763 611 826 629 804 384 279 77 468 67 527 536 971 824 171 641 925 965 842 14 921 158 5 166 588 373 3 104 604 749 588 495 16 535 419 228 809 630 446 139 429 73 641 783 941 459 327 12 49 7 553 702 935 592 327 396 51 425 563 865 841 109 963 779 731 343 422 248 389 21 50 912 444 437 63 542 403 541 450 161 462 572 154 369 280 504 607 23 425 725 163 729 627 176 151 134 771 936 834 312 482 44 109 696 394 953 321 828 841 154 191 673 726 288 43 610 290 496 862 289 245 554 506 618 752 963 987 829 778 283 357 594 853 993 377 559 160 850 324 852 684 9 98 204 32 356 186 11 889 855 609 485 650 556 158 127 508 371 809 61 983 462 958 528 708 735 936 697 293 4 312 250 576 66 556 635 525 152 630 213 505 680 569 660 918 112 654 689 315 24 739 946 532 102 163 632 114 99 382 962 683 350 427 169 121 445 792 404 549 222 510 69 382 727 544 781 763 113 760 622 114 214 309 42 520 92 379 784 668 27 941 969 561 898 308 446 269 633 377 667 889 519 528 243 350 411 929 49 449 722 362 995 461 473 817 354 981 508 52 63 927 956 119 450 977 349 456 489 159 399 32 644 626 918 594 179 733 500 63 226 745 786 516 555 761 822 401 118 522 933 77 151 14 767 768 565 707 324 183 762 245 740 873 691 848 688 3 48 46 140 724 837 603 171 236 262 803 814 632 47 392 64 964 858 240 513 864 189 231 981 823 772 810 211 222 284 187 917 618 990 512 791 442 203 351 5 207 864 111 90 848 537 576 928 240 899 359 440 827 302 22 456 734 241 451 469 986 638 556 45 949 552 566 820 829 950 934 545 13 889 128 454 371 896 962 452 600 877 793 816 500 678 296 172 307 268 60 413 174 185 507 743 315 215 508 921 30 734 977 815 741 433 253 625 149 386 255 190 793 574 497 85 493 271 854 205 244 669 827 920 742 730 714 296 977 475 424 340 185 830 808 875 572 894 1 471 464 159 511 763 611 76 309 634 208 269 952 361 952 744 364 389 804 848 408 395 599 994 150 18 463 422 452 313 705 999 281 550 381 583 243 909 347 895 786 717 927 834 207 940 694 105 258 558 562 640 213 15 163 543 194 232 75 282 13 910 491 304 994 893 833 795 275 341 648 675 866 790 478 314 411 658 292 342 508 713 435 869 516 292 876 335 152 800 544 860 171 236 8 971 47 974 797 553 8 491 754 970 732 209 495 382 661 267 392 125 820 825 714 997 307 13 192 562 982 266 519 210 335 183 271 557 838 989 955 96 26 499 109 345 683 25 381 168 702 146 833 573 512 944 521 10 444 488 189 327 696 511 653 517 570 91 230 992 810 653 191 457 657 503 546 108 260 571 697 435 621 603 781 623 780 806 410 773 6 293 850 650 874 564 458 372 332 931 579 98 913 954 282 867 471 275 326 376 684 175 318 493 236 237 116 94 909 771 616 245 811 355 990 287 289 26 42 34 997 604 118 492 615 366 624 72 508 406 807 157 431 163 440 74 474 142 490 906 375 968 998 809 539 184 111 900 969 750 736 871 111 400 92 234 784 707 946 525 39 430 85 964 1 238 871 173 961 87 736 95 695 758 198 687 407 180 571 527 214 538 621 768 217 199 685 227 553 316 372 926 75 548 397 876 423 662 376 51 785 512 555 260 984 890 794 886 614 101 562 30 102 375 891 907 956
550 14 795 535 127 719 882 350 125 615 648 598 995 244 591 162 66 642 612 777 474 13 947 138 216 185 377 613 990 847 457 313 432 798 85 277 458 175 94 482 187 313 564 498 336 389 137 396 123 771 857 12 794 66 831 219 322 591 694 927 790 866 675 672 442 540 233 617 82 997 281 144 254 601 632 559 32 680 105 618 186 342 355 687 489 218 293 65 982 346 619 497 930 174 745 817 989 430 964 879 118 309 769 591 477 822 948 995 863 388 410 921 453 39 593 127 425 417 392 285 551 106 512 79 687 566 602 710 243 651 720 219 762 240 770 232 613 294 264 424 939 951 971 173 151 679 738 383 8 233 537 576 271 532 298 285 219 725 998 54 895 49 106 721 620 361 156 836 26 424 161 477 728 545 557 436 173 315 951 540 973 989 615 945 589 7 571 537 566 293 958 370 308 199 48 16 505 659 696 36 242 970 93 190 126 109 727 775 712 394 252 66 443 790 498 994 981 186 547 743 925 985 210 651 309 963 153 290 681 241 165 311 119 307 888 974 729 655 569 263 342 722 33 127 781 448 230 539 347 362 979 299 774 378 741 840 424 379 142 36 508 476 95 86 1 945 285 427 484 848 855 349 581 971 409 454 346 165 455 389 167 400 605 490 574 429 996 804 49 511 835 156 510 719 960 977 387 35 25 433 878 482 22 968 163 625 799 941 812 576 16 327 714 352 977 424 860 922 572 141 887 740 511 205 224 493 89 394 53 343 419 108 110 289 869 66 36 85 526 7 959 786 170 995 845 626 238 42 157 405 561 581 483 562 931 443 351 265 86 593 131 788 943 89 491 223 98 26 251 580 575 265 464 639 398 489 91 900 932 988 848 912 231 836 114 870 201 164 209 412 255 158 838 312 950 621 826 334 708 986 451 453 740 248 963 673 969 601 830 820 889 595 676 902 294 811 654 743 719 708 345 577 529 762 155 834 980 220 768 361 130 817 215 638 832 65 28 178 894 292 176 17 506 283 983 977 431 426 718 140 47 912 15 107 626 492 73 105 280 138 136 730 965 337 360 294 586 814 873 421 221 602 623 843 270 577 521 139 471 177 921 147 413 539 910 132 380 343 884 90 616 469 927 644 975 538 829 548 115 326 723 709 63 549 132 614 205 809 225 928 116 561 261 315 952 114 821 295 200 394 917 141 970 696 739 106 11 684 57 830 941 181 296 148 145 612 372 953 29 999 604 825 497 379 46 10 147 755 725 598 871 997 367 727 658 840 669 45 256 488 324 826 334 38 733 708 160 776 188 532 680 162 301 585 427 407 391 215 650 297 335 460 520 842 74 639 697 865 814 321 956 30 247 631 312 63 329 88 659 385 297 324 96 931 236 995 684 262 239 456 670 625 368 963 533 376 316 869 541 800 874 544 686 631 222 667 112 821 461 347 34 345 858 760 241 418 822 281 193 599 253 299 630 303 987 222 886 832 671 53 478 138 543 131 573 348 447 597 102 667 588 567 881 654 524 871 414 8 792 109 599 412 531 736 363 440 260 367 445 563 400 464 370 995 809 191 496 420 87 972 315 486 206 918 660 859 189 167 901 709 527 867 288 222 678 308 580 328 214 321 766 274 716 195 354 440 824 525 710 96 59 901 577 139 320 99 611 335 274 174 80 474 389 436 890 916 942 719 780 756 853 574 849 996 793 228 911 940 321 112 827 354 332 432 803 310 235 416 203 947 195 531 439 407 788 236 134 566 349 118 313 289 836 577 582 498 732 219 721 629 666 19 875 984 787 795 5 579 913 625 737 584 384 773 638 909 192 564 50 335 503 224 823 291 819 460 640 797 914 134 485 807 229 375 637 397 295 157 286 768 500 295 749 685 966 738 813 332 374 991 393 317 902 652 90 590 704 690 434 469 234 419 406 615 21 383 532 551 713 91 204 256 350 637 751 580 207 905 433 190 267 103 416 443 554 312 663 126 539 125 756 131 674 544 707 248 558 95 365 833 278 820 861 449 752 838 679 197 162 207 159 680 945 448 776 223 395 363 150 42 856 791 446 791 828 757 212 400 880 816 657 994 438 560 250 318 844 971 325 808 789 76 625 319 778 860 837 50 800 827 592 692 618 556 181 26 834 376 435 955 51 116 232 627 495 356 45 668 685 408 535 423 804 558 56 623 333 380 976 430 726 526 37 185 843 894 314 452 382 511 988 910 702 647 972 516 246 247 490 176 99 143 783 360 565 916 287 773 717 836 218 603 494 316 146 342 639 863 81 325 245 609 501 668 992 275 180 165 154 759 735 78 327 562 383 174 754 852 479 925 689 270 499 16 646 531 559 296 302 609 748 679 700 820 923 691 515 554 440 385 617 699 54 682 850 461 60 256 279 156 88 436 885 837 962 743 633 488 667 547 67 928 750 834 653 991 865 863 777 591 815 974 437 546 183 458 208 385 967 951 928 243 140 286 38 947 337 528 786 204 175 963 530 134 364 53 436 528 472 989 444 252 563 645 199 578 629 105 614 328 842 859 463 408 761 456 341 426 644 52 467 931 805 197 560 948 779 163 2 518 538 184 677 581 473 399 174 569 291 557 124 335 7 342 534 809 892 350 385 150 955 371 797 725 507 885 810 23 624 26 100 935 655 694 594 930 909 237 226 717 361 825 52 566 946 775 773 668 120 213 378 424 898 773 757 904 415 520 30 784 339 421 817 626 13 315 808 312 693 566 265 183 631 170 600 81 97 703 462 896 42 738 79 531 852 907 0 227 731 298 961 289 796 586 182 6 922 188 65 927 101 588 138 571 426 829 152 386 149 950 135 852 249 576 122 762 867 46 423 268 283 9 691 22 262 787 711 48 369 484 358 932 765 654 771 424 227 270 482 787 300 197 764 646 412 148 935 55 58 998 722 682 683 976 311 416 420 257 429 559 348 186 77 264 864 502 128 214 840 2 19 863 240 37 736 413 40 491 418 229 460 76 257 75 379 59 606 987 651 395 985 379 784 520 470 774 411 851 20 538 492 373 386 329 578 877 69 390 949 673 918 901 695 312 223 478 417 496 166 808 401 666 974 496 220 123 893 544 994 759 807 267 755 787 117 586 782 367 493 209 362 107 519 460 662 170 319 592 504 867 900 851 590 39 705 70 448 185 213 41 876 578 584 567 39 786 388 726 375 179 516 997 991 702 330 754 357 67 816 818 916 689 394 565 933 210 509 540 759 477 450 411 652 180 459 141 548 589 27 503 701 650 567 182 883 581 352 987 568 404 862 992 523 37 549 113 897 252 536 431 376 252 744 666 806 678 72 540 610 377 833 744 944 51 968 77 587 325 107 17 555 557 421 35 993 100 43 579 622 877 197 15 661 43 481 846 664 752 284 849 104 491 635 611 595 816 747 335 668 819 64 479 168 398 891 879 141 260 276 483 18 150 791 993 178 373 217 324 621 939 343 828 44 647 542 466 846 201 405 972 68 819 408 471 734 41 775 964 583 344 603 661 194 631 758 197 656 449 397 252 801 703 763 27 299 66 273 232 356 942 517 688 4 338 139 275 699 901 428 72 23 484 709 644 576 992 544 241 277 985 148 283 636 229 906 340 169 488 6 335 328 920 545 596 715 557 879 262 673 123 75 714 452 711 307 289 338 307 469 347 552 906 454 34 825 46 915 743 371 909 672 971 404 968 164 374 562 335 269 228 802 4 177 288 703 675 403 959 108 168 306 113 957 954 61 172 353 313 259 536 859 839 78 468 185 437 607 771 934 821 266 581 196 264 984 537 24 957 303 489 35 494 456 963 237 564 502 315 954 880 103 352 978 857 772 143 305 897 642 755 528 812 634 133 109 408 41 19 525 650 743 714 430 888 912 759 62 909 937 858 71 578 344 36 585 977 556 838 340 436 682 356 839 409 144 125 83 603 402 404 798 823 317 587 172 444 171 371 70 618 899 555 272 1 919 730 929 874 476 458 579 151 480 637 31 111 10 762 854 259 920 252 553 815 211 343 202 69 228 526 441 71 191 506 841 444 924 51 570 217 487 967 643 921 275 683 926 243 641 93 179 680 627 560 851 368 268 681 326 25 818 286 76 968 248 199 55 213 601 539 359 787 868 7 742 172 486 958 753 546 724 544 121 563 645 672 381 726 390 963 422 106 597 33 820 2 872 615 292 92 598 649 111 971 143 908 323 24 190 221 647 257 546 14 649 468 465 777 513 877 953 152 366 241 399 896 628 578 688 274 310 873 475 877 113 584 84 505 3 469 258 820 609 915 396 250 936 347 896 715 92 82 698 962 540 597 608 303 908 924 596 997 986 461 847 196 665 797 407 377 903 268 263 756 244 453 158 222 938 946 133 659 331 154 767 900 785 495 999 93 304 492 907 25 866 912 760 28 198 150 318 958 9 797 449 290 692 53 14 701 290 696 870 456 184 24 706 465 905 8 514 257 690 351 12 217 877 867 289 734 129 441 997 170 17 538 466 758 811 181 282 408 488 694 518 449 746 218 940 89 373 424 468 105 522 442 730 791 904 798
431 118 682 785 581 456 338 18 650 357 942 739 614 812 300 652 841 988 596 147 226 506 902 424 790 876 997 721 479 318 601 58 39 731 123 659 831 739 264 38 507 438 899 180 304 49 789 620 689 495 974 393 559 739 208 472 995 577 598 168 844 328 119 736 585 981 258 292 951 404 712 614 511 439 223 235 954 899 713 989 540 698 757 120 493 209 881 409 184 189 867 212 161 889 326 15 11 529 991 960 555 344 649 307 350 863 18 653 490 444 405 57 917 923 967 612 570 174 160 443 367 567 574 90 706 321 329 633 274 709 823 203 590 991 583 70 837 918 241 752 135 807 891 791 764 688 615 667 542 548 773 998 544 94 575 262 423 133 342 949 85 146 444 707 924 68 656 287 877 312 125 302 871 214 449 752 420 591 283 943 779 22 253 684 37 129 460 764 296 334 262 533 344 116 571 795 827 27 343 318 708 164 255 149 486 571 513 548 686 903 554 614 213 750 566 589 190 141 784 457 316 150 50 104 714 386 547 985 772 765 297 28 950 426 694 786 393 354 265 173 448 224 41 389 313 663 611 600 58 210 381 970 624 601 438 1000 52 348 589 552 231 277 966 633 347 831 67 976 904 388 525 130 537 302 235 440 227 122 851 824 233 429 728 123 221 465 134 405 376 711 384 453 22 509 275 511 673 210 892 853 746 100 155 948 473 697 206 27 199 468 289 852 441 894 655 120 110 728 741 911 187 353 69 645 429 969 983 13 716 754 399 84 454 469 104 852 999 895 294 99 580 806 556 324 21 466 465 751 240 57 90 87 76 403 142 332 273 282 252 164 720 477 497 490 866 761 179 26 578 551 783 188 205 771 628 881 183 449 898 595 79 647 509 365 812 385 61 327 709 682 928 700 387 409 940 181 958 18 661 590 355 247 788 187 959 660 946 653 10 505 771 416 188 515 359 994 775 98 683 602 953 214 198 614 627 886 548 687 140 4 586 786 413 438 368 149 522 342 280 374 798 584 0 509 401 57 389 598 14 534 332 945 414 422 23 675 434 281 29 959 247 520 260 477 281 265 503 741 100 546 912 238 172 68 480 228 567 762 635 562 3 18 320 922 813 358 315 371 36 384 609 439 111 353 202 888 117 257 595 865 776 714 744 149 905 45 354 947 626 370 214 958 195 828 305 800 960 880 197 222 397 892 246 621 755 610 116 340 152 19 256 533 957 146 939 476 322 481 777 38 941 667 568 300 476 908 372 304 715 726 674 677 922 242 695 902 563 549 236 1 676 45 763 453 761 67 352 284 301 318 149 793 193 375 519 234 51 65 189 87 295 771 710 232 128 232 162 525 646 77 962 839 163 102 816 430 815 313 916 547 987 419 722 498 518 281 705 771 631 231 977 489 880 442 769 832 666 773 132 272 737 60 478 208 505 269 215 420 487 549 311 908 403 350 925 508 900 219 985 565 154 382 388 643 129 549 984 350 758 303 325 866 621 108 20 179 169 369 874 365 298 179 108 247 524 462 835 716 409 16 382 19 944 813 528 329 910 278 600 506 143 126 557 89 949 624 360 481 232 991 138 699 688 516 115 460 416 745 121 670 203 410 512 20 801 578 663 408 86 816 229 556 74 183 584 944 551 300 641 35 261 94 818 125 81 676 467 292 588 838 576 791 735 877 55 144 861 859 331 859 32 894 975 102 730 298 333 917 383 432 192 112 380 189 436 78 901 796 822 975 993 43 936 596 75 25 178 385 956 919 327 633 287 305 781 182 860 219 194 11 929 799 112 595 6 394 118 938 701 64 157 693 564 647 587 81 176 499 704 319 845 909 339 676 96 405 756 527 662 499 719 928 230 621 495 578 724 195 810 616 34 745 608 760 535 464 122 299 458 748 439 218 217 754 853 290 753 444 792 424 40 16 963 455 271 396 120 463 136 896 16 234 986 387 314 199 377 389 222 85 913 598 952 715 521 94 145 775 675 177 698 906 723 631 927 622 652 701 653 178 843 591 470 37 462 103 60 356 404 205 43 757 897 61 307 346 515 751 437 856 597 414 101 173 13 96 657 216 637 428 475 84 127 365 433 6 412 880 268 510 887 269 703 783 561 411 895 408 375 979 308 329 422 69 321 451 483 641 419 507 945 660 919 868 468 18 92 642 299 105 317 759 793 380 889 720 541 218 930 38 516 393 923 126 651 920 684 218 795 409 968 779 272 310 643 85 245 61 850 845 310 901 177 798 463 394 647 891 992 597 238 547 167 527 947 997 743 668 707 573 330 525 471 211 606 748 291 349 752 299 619 435 938 341 734 453 386 819 251 334 629 767 319 977 603 517 721 298 191 465 278 299 526 509 396 914 418 979 955 678 89 107 364 264 894 508 151 115 284 920 369 437 677 249 370 663 489 136 156 752 482 683 727 454 66 144 113 498 303 132 558 752 8 164 442 699 53 861 849 297 356 133 863 605 749 503 494 607 349 230 718 5 500 788 868 476 390 178 826 74 623 137 839 275 204 468 811 166 869 867 309 456 552 683 237 441 492 842 852 672 164 127 550 661 672 262 426 960 510 860 780 829 455 925 212 585 336 458 531 862 374 799 12 816 915 486 687 679 371 982 501 60 819 689 312 461 5 397 324 113 450 67 809 463 293 723 979 737 70 4 767 137 243 172 80 898 220 311 207 971 270 757 817 779 182 795 748 705 965 826 886 208 725 999 539 6 644 269 33 332 461 385 739 569 529 773 398 750 62 443 642 554 146 697 846 381 249 962 549 198 932 631 15 469 218 948 391 349 402 454 415 611 740 542 639 933 99 116 907 909 196 696 485 952 970 445 77 234 257 254 290 200 766 121 988 993 538 531 263 130 4 792 292 254 976 36 654 152 181 804 358 415 658 286 696 609 424 739 234 221 582 933 25 427 170 400 17 669 935 122 671 185 678 661 165 710 523 791 392 455 126 639 451 861 634 131 31 346 533 294 829 19 920 197 961 677 379 144 366 641 599 118 114 453 48 753 593 786 42 264 560 142 821 832 807 806 800 661 82 375 838 793 406 240 931 53 72 25 395 506 445 757 209 367 144 949 318 853 934 436 440 155 794 138 28 977 969 589 857 562 859 94 56 365 825 10 131 699 242 820 248 394 645 538 224 491 607 500 832 524 2 956 691 776 782 184 361 333 918 329 820 666 148 378 617 486 896 106 747 783 865 763 250 115 636 1 443 97 351 486 453 857 348 691 828 149 98 419 854 294 814 42 836 515 130 424 903 357 878 193 754 205 504 762 302 125 679 441 210 543 875 17 269 806 517 881 989 393 469 505 175 431 259 858 499 587 830 445 491 718 45 424 796 230 27 110 847 877 693 764 109 955 266 601 618 333 605 934 357 610 228 446 856 146 893 568 103 665 527 324 267 859 472 782 543 231 692 11 577 740 185 706 277 644 797 657 337 178 180 444 201 63 770 30 446 866 731 838 791 595 579 611 150 294 622 557 990 831 680 701 858 365 334 387 466 841 921 720 669 54 216 66 464 614 481 102 279 49 882 867 141 248 640 519 276 770 408 428 508 357 909 330 514 834 750 344 124 80 803 97 502 684 545 353 802 334 474 178 855 217 630 952 594 142 604 626 738 289 68 213 102 414 933 69 973 463 762 394 971 31 394 560 980 71 768 817 978 780 38 152 613 118 24 711 616 660 411 179 107 654 981 576 914 754 9 843 35 333 546 249 47 61 806 811 427 513 341 564 665 105 648 290 456 170 785 182 7 513 699 917 362 204 711 149 64 230 57 817 166 823 572 189 592 17 883 246 700 781 876 834 732 993 765 935 996 407 530 623 668 650 660 381 447 84 625 973 19 482 805 371 926 615 345 463 49 97 46 349 373 188 244 658 840 317 664 274 219 88 186 602 73 118 943 696 498 778 30 520 83 444 872 54 488 113 745 487 158 500 225 244 998 43 804 926 808 857 425 831 690 886 54 848 254 701 612 186 506 631 565 911 106 83 751 246 573 798 862 695 328 759 153 89 457 434 346 414 848 677 786 172 632 926 365 585 885 11 602 175 105 719 697 650 638 756 306 735 888 977 171 646 879 634 428 704 147 493 532 834 200 807 353 981 890 497 400 870 906 896 702 628 459 188 824 794 288 879 726 343 873 948 71 341 78 635 733 205 736 30 323 284 211 974 759 255 833 217 778 23 908 675 44 734 139 744 174 503 870 778 133 505 159 66 65 316 670 953 742 252 421 856 282 331 59 424 363 717 430 658 1 757 452 89 685 280 610 414 285 562 94 931 787 835 591 750 553 156 168 442 95 811 911 45 842 993 774 428 432 189 97 389 335 840 286 258 26 33 982 160 137 628 407 433 994 392 667 914 520 294 569 20 84 550 620 151 536 900 91 584 410 658 633 550 964 280 659 491 93 315 173 993 496 908 834 458 760 397 799 272 681 921 534 22 884 25 239 169 435 511 385 626 972 978 87 935 717 471 340 508 477 836 729 372 378 692 417 389 864 167 63 411 948 103 484 927 562 361 937 255 88 522
986 978 253 521 366 857 585 396 718 979 218 895 3 874 773 291 807 801 262 10 857 902 335 808 46 397 267 802 127 561 153 348 925 797 310 171 736 193 413 449 629 557 603 723 313 799 697 843 289 124 296 802 277 411 239 773 936 766 309 912 787 651 767 792 166 363 550 125 332 167 501 445 956 707 342 370 989 812 846 452 590 796 265 989 774 372 399 261 883 162 2 681 171 358 526 252 549 425 896 812 181 872 79 138 586 226 443 922 623 125 245 70 819 1000 850 126 210 820 893 698 769 181 528 185 790 831 226 330 899 470 188 635 108 484 190 175 870 496 464 494 492 364 931 73 159 206 6 371 468 77 826 60 593 768 613 76 275 191 368 297 952 145 768 88 975 831 38 38 69 597 486 677 194 35 129 976 559 277 692 855 43 355 818 883 890 825 77 895 886 56 906 988 948 817 742 887 336 324 59 782 595 231 991 49 290 109 101 480 302 108 235 287 591 431 557 488 624 326 95 998 80 5 325 745 715 226 800 372 523 956 727 128 461 692 543 976 114 612 529 965 775 857 664 248 567 68 167 28 323 373 739 941 25 593 231 586 439 709 340 892 246 291 9 13 803 619 20 542 911 284 174 357 771 330 540 878 495 141 834 559 185 221 854 738 719 814 839 40 829 848 678 531 305 586 45 429 104 482 547 223 508 597 266 785 933 694 731 254 957 547 796 513 360 93 155 961 766 967 740 449 140 97 997 302 811 404 370 105 151 80 345 304 696 219 212 978 272 659 291 252 824 186 724 283 576 562 52 750 248 485 746 168 748 854 139 706 729 500 928 473 667 931 502 678 40 769 749 73 510 24 895 332 299 764 271 893 380 973 328 638 922 205 142 228 60 79 217 474 263 501 31 22 392 474 451 269 920 785 820 877 722 476 381 740 7 891 584 240 169 442 953 197 641 151 901 519 500 953 694 468 477 592 751 120 94 859 407 25 849 949 602 128 618 909 98 191 311 299 685 813 252 273 432 768 612 927 131 472 676 260 488 363 493 88 894 824 373 125 499 952 27 223 973 721 421 81 551 330 87 101 560 604 437 720 897 339 102 831 587 800 938 445 273 798 320 608 409 286 976 887 117 765 371 547 414 818 885 47 434 834 770 636 197 837 237 61 281 603 5 138 919 127 950 707 711 206 141 330 24 802 314 38 412 652 599 219 848 922 240 149 720 915 538 522 106 105 365 631 637 124 93 562 833 399 249 693 691 443 506 529 859 182 866 17 306 844 44 314 230 531 247 562 138 58 406 762 73 769 330 229 516 666 301 913 389 383 83 698 176 735 120 912 860 282 905 184 862 215 963 81 213 813 470 253 789 603 892 103 700 812 473 621 944 260 91 331 993 809 356 238 39 40 570 848 592 653 581 263 56 595 583 867 872 144 971 59 30 146 758 379 663 524 65 310 403 259 372 681 341 668 633 122 119 641 706 716 781 594 457 262 555 764 444 668 965 85 783 732 939 661 459 872 137 497 960 830 254 550 788 982 293 953 889 76 379 912 734 519 728 375 200 948 712 318 23 317 497 740 730 774 699 591 810 409 524 675 259 491 853 9 385 917 148 168 792 90 50 705 904 867 553 71 757 14 726 183 88 736 334 726 113 688 198 301 62 937 121 108 704 324 260 600 424 928 650 3 100 802 578 504 22 427 346 856 814 996 475 930 472 537 287 108 116 983 564 436 456 177 433 787 817 64 579 128 496 914 507 457 995 484 509 226 914 473 205 100 172 3 398 980 321 266 647 349 562 451 243 561 949 526 998 296 714 933 136 5 186 12 607 619 980 517 671 915 292 40 690 708 572 323 364 145 680 717 234 466 177 337 884 166 908 128 708 645 211 609 631 884 494 962 679 690 430 253 594 641 165 898 152 311 646 178 427 359 577 725 654 13 49 641 545 130 673 18 969 882 122 115 36 689 467 999 627 326 802 593 530 238 764 337 0 846 491 381 294 377 871 676 791 140 440 457 778 105 387 672 864 824 674 498 881 721 307 540 929 375 707 768 880 865 469 441 179 466 203 565 89 99 665 149 934 258 917 407 318 358 184 187 422 134 760 436 358 785 743 212 37 959 317 201 415 533 652 4 4 131 154 567 588 276 182 635 466 53 741 155 983 64 347 174 765 22 411 952 954 947 222 865 511 197 143 674 868 878 992 380 220 434 225 970 35 54 1 511 164 520 910 729 308 369 716 259 725 984 400 835 48 415 81 687 33 490 614 354 505 419 55 116 809 935 972 316 794 287 103 165 369 522 898 858 565 855 484 358 438 669 395 765 622 127 832 744 852 759 16 583 71 150 786 470 251 923 763 803 170 323 519 311 642 348 835 131 569 350 552 544 316 356 589 388 446 912 206 829 84 740 877 704 782 196 173 36 903 333 518 711 797 87 780 407 689 814 531 75 548 291 648 852 955 839 145 183 12 223 805 666 620 905 241 130 843 595 431 274 935 584 162 102 669 766 133 512 970 873 426 48 745 962 286 452 695 189 962 515 670 696 882 745 942 56 754 558 109 821 163 106 625 395 390 542 598 86 874 892 76 765 600 705 474 272 682 676 204 320 419 385 465 968 180 845 888 32 635 64 329 265 191 437 441 590 638 198 937 308 666 422 772 971 968 493 525 449 224 988 244 408 298 549 42 531 67 864 875 826 130 361 687 450 544 184 999 91 175 460 710 290 574 688 546 107 812 41 964 673 394 289 124 518 597 879 144 814 615 972 784 494 621 453 85 277 377 596 232 225 391 759 705 631 408 605 541 918 304 429 362 390 350 677 923 345 382 469 761 37 617 693 643 422 344 572 657 390 453 395 15 786 51 590 442 342 435 968 512 557 658 559 672 363 830 289 147 387 383 565 619 925 11 980 601 954 845 925 233 282 651 65 947 949 686 190 283 964 402 162 19 607 14 317 229 397 478 137 626 276 990 574 575 451 207 212 723 217 416 476 41 550 861 23 825 756 996 998 681 981 401 135 609 854 221 511 982 145 158 182 684 564 482 535 779 586 867 864 454 461 410 915 187 717 863 41 927 126 851 453 951 143 977 745 823 737 255 385 111 395 238 397 303 724 378 102 202 767 556 594 662 790 339 333 753 589 806 904 264 564 428 562 463 509 813 266 777 26 634 252 357 720 616 646 34 285 747 10 219 815 918 581 703 836 64 819 92 889 879 112 580 223 649 258 361 284 374 460 489 624 959 181 974 659 536 20 118 455 338 1000 644 950 161 74 295 985 838 163 737 456 10 82 333 24 891 637 388 81 351 627 776 197 841 722 610 315 228 859 132 626 57 304 735 641 99 766 827 84 199 875 195 899 744 226 54 86 285 904 327 975 994 882 566 449 837 724 645 274 503 396 535 231 878 833 808 412 8 985 916 735 485 577 534 850 573 145 967 290 900 474 63 236 18 401 876 916 312 255 815 830 384 378 288 758 483 879 668 581 168 527 985 209 661 925 946 863 561 251 527 565 988 547 902 20 840 812 418 951 66 251 828 812 913 8 701 152 940 195 90 910 943 106 822 378 721 76 269 440 324 937 656 839 300 855 732 796 134 182 214 434 396 645 349 343 74 791 448 62 215 234 97 181 471 117 72 309 326 989 655 40 915 894 315 40 423 479 521 872 149 456 404 214 801 485 487 724 533 459 208 576 107 371 821 822 907 418 363 585 640 503 223 989 479 542 930 818 912 464 450 284 945 686 738 859 709 793 420 712 331 150 157 958 675 365 279 606 504 859 984 966 659 480 270 27 522 905 921 373 693 768 193 389 606 289 32 66 126 447 337 254 216 299 282 737 717 278 517 386 836 412 476 229 961 727 844 662 869 51 455 449 498 15 429 944 354 237 932 852 539 366 605 381 816 539 274 890 571 477 554 861 29 774 842 535 343 978 804 75 393 223 966 374 924 83 831 752 112 740 460 808 276 381 105 64 630 18 160 481 981 223 462 12 236 676 386 820 445 368 793 942 256 606 513 926 799 242 856 4 322 104 425 488 68 977 481 803 514 770 96 438 417 716 250 828 123 401 785 156 873 487 582 844 795 595 563 248 192 946 376 110 458 572 759 851 78 570 128 131 515 670 227 226 268 138 677 914 604 222 359 641 755 46 261 898 698 49 110 134 639 627 278 643 436 563 480 835 258 622 702 757 520 31 156 173 987 1000 375 417 750 912 70 26 858 66 542 340 257 962 13 143 452 939 636 617 688 614 367 391 397 91 146 909 490 713 865 856 28 387 449 814 352 144 733 680 447 28 909 597 653 433 887 325 183 592 178 675 297 681 762 881 683 152 17 720 713 622 660 700 752 803 532 166 189 944 958 196 284 776 979 148 209 897 355 135 135 497 596 399 558 653 61 49 978 932 201 514 537 960 53 737 847 583 196 614 280 955 632 517 628 566 21 404 319 27 58 382 756 540 150 55 353 606 348 231 855 956 926 352 75 682 568 735 608 619 941 905 26 492 242 174 611 221 798 586 125 218 405 563 82 192 47 882 86 678 115 76
303 696 970 813 268 271 69 239 712 736 320 844 905 381 630 981 922 410 298 355 312 113 755 815 471 539 356 219 953 631 796 800 210 502 15 976 809 897 939 370 67 915 565 925 133 401 205 700 733 236 665 666 486 610 610 209 331 500 932 536 90 579 318 644 643 900 570 499 532 178 519 271 606 180 245 318 964 769 722 427 767 762 830 357 826 704 850 90 727 34 368 899 730 871 436 632 968 18 14 68 863 317 558 784 952 648 154 853 479 98 393 83 184 122 668 968 454 709 689 59 889 218 136 219 538 499 898 349 823 36 795 167 276 485 746 149 466 893 349 383 540 484 445 956 365 123 301 543 852 340 783 180 861 723 257 59 438 906 255 364 545 219 569 257 297 499 813 622 415 796 918 343 503 219 739 710 929 947 34 870 413 247 493 382 299 308 97 513 927 687 200 444 851 819 639 214 627 867 258 933 82 529 394 850 302 505 945 250 679 816 233 188 221 561 657 968 164 532 919 423 474 149 878 159 473 765 490 515 308 887 744 744 341 340 611 918 822 113 575 657 895 170 16 99 958 76 248 925 285 104 597 196 100 661 892 932 60 670 628 964 160 266 847 938 131 732 568 405 457 781 881 595 762 862 860 744 677 2 507 404 79 95 70 956 954 115 162 645 757 286 350 621 840 214 158 122 949 317 407 765 911 895 83 993 768 692 805 33 242 727 288 126 770 529 686 946 546 873 709 41 629 25 853 740 937 333 434 233 608 392 428 571 346 11 978 626 364 721 62 16 524 165 128 922 74 226 634 692 256 73 433 266 897 367 373 60 192 386 729 464 893 314 972 210 410 146 315 8 758 980 27 516 117 318 118 555 658 27 980 53 218 374 351 24 947 471 300 930 707 503 237 142 920 74 202 400 396 959 684 556 786 140 65 40 699 620 180 855 973 768 173 988 910 2 363 987 832 471 196 299 337 671 78 333 971 639 693 720 208 269 839 261 101 215 442 841 590 987 379 801 343 922 183 843 444 240 683 164 372 829 110 995 116 589 494 493 188 967 193 943 653 606 220 724 661 228 660 699 645 781 802 575 106 206 376 136 988 522 360 115 24 696 345 39 566 739 480 758 446 984 234 539 533 732 521 777 624 625 166 44 279 628 763 219 710 370 784 575 262 100 402 225 495 943 717 114 129 588 338 985 119 130 175 574 511 995 868 734 943 517 367 862 408 754 230 566 928 182 502 324 862 838 229 126 613 991 452 363 155 753 815 927 283 465 185 319 481 620 633 186 962 910 765 40 309 203 659 247 777 856 38 989 788 661 381 403 241 824 593 132 736 414 882 320 572 254 57 200 605 290 411 862 827 418 340 436 902 817 420 471 314 606 64 260 487 298 774 848 52 752 23 636 800 437 834 204 339 399 392 559 26 472 690 955 759 193 867 649 18 949 431 527 517 814 917 928 879 47 556 719 655 805 669 789 111 448 80 20 269 257 609 681 691 104 329 992 986 504 715 58 289 972 812 239 672 832 304 29 120 24 389 166 695 270 781 413 789 378 999 920 900 565 750 809 754 733 366 792 599 191 395 164 37 222 551 288 94 322 391 830 877 191 325 560 735 338 275 896 579 62 831 426 130 271 321 381 654 921 115 401 319 587 819 996 913 72 550 130 209 970 54 721 592 54 191 323 553 518 723 859 876 358 386 857 849 446 573 728 310 78 342 381 460 259 96 581 527 634 254 382 401 39 49 66 596 216 380 370 984 674 397 562 12 548 72 453 137 578 453 272 994 848 172 621 17 326 841 276 510 81 591 820 226 263 930 541 271 304 85 988 93 780 30 361 642 971 223 313 204 664 157 744 378 168 888 703 804 714 504 303 201 613 464 909 31 625 705 152 384 399 469 489 600 210 243 894 792 142 612 691 277 64 152 878 211 57 731 598 75 230 432 497 732 899 266 424 747 467 482 854 817 97 437 379 423 27 833 652 921 222 424 460 150 678 222 685 716 166 332 153 398 624 544 287 793 179 387 152 109 228 267 388 231 359 989 26 306 229 515 809 625 743 263 206 239 323 974 531 21 552 884 770 585 942 837 149 335 625 140 916 125 619 259 126 541 653 761 102 966 384 883 240 534 947 142 992 799 93 405 59 88 92 622 600 734 632 859 768 976 624 567 228 213 517 745 434 858 421 197 808 113 73 681 726 694 917 670 803 620 513 692 595 738 850 278 668 84 756 359 516 518 681 163 458 66 833 828 635 141 601 578 744 601 686 39 344 981 190 439 104 45 879 324 142 212 183 531 182 563 551 282 839 328 112 216 917 529 302 870 22 1 964 865 735 896 776 456 610 916 514 224 822 547 157 400 762 399 947 649 200 291 986 950 555 589 182 440 839 998 163 168 767 821 856 539 126 909 891 663 976 899 835 702 903 206 442 785 178 845 842 857 401 477 577 875 679 965 998 603 447 326 709 465 532 787 352 50 380 904 6 775 544 171 356 270 442 934 579 323 20 530 126 941 763 780 700 264 286 449 763 957 766 942 412 483 680 549 471 36 667 280 112 811 285 810 542 955 138 409 416 675 980 0 841 779 188 426 34 509 621 371 144 525 461 535 709 468 312 217 686 6 986 938 64 390 357 476 645 703 645 195 463 311 45 914 703 2 839 20 15 11 928 842 494 798 613 4 600 537 496 866 624 165 811 406 276 232 211 274 347 40 772 244 495 121 454 10 873 617 492 253 93 615 348 948 520 336 997 666 890 353 86 671 833 355 901 848 938 382 244 472 794 287 505 676 166 581 858 68 146 148 859 623 207 772 325 513 809 225 726 499 219 246 325 429 330 742 106 650 337 358 477 292 158 674 827 871 394 656 309 61 997 766 28 961 910 417 281 114 291 874 585 176 664 979 514 421 750 108 338 708 200 462 162 461 223 753 611 885 435 492 845 791 596 637 648 944 224 644 691 846 833 203 782 46 121 741 761 512 703 752 397 422 116 835 655 584 26 290 401 806 253 3 149 448 738 425 432 170 851 189 799 997 302 995 366 648 60 156 616 576 615 286 43 475 477 344 146 975 625 95 703 317 249 632 627 149 57 41 260 294 773 697 523 778 258 284 817 678 862 377 210 561 779 528 783 219 816 872 623 484 205 441 331 369 69 86 450 32 75 548 508 215 958 126 595 760 91 797 383 357 768 135 868 803 315 923 246 838 878 829 937 333 849 598 896 98 886 577 8 621 284 143 818 959 811 618 443 199 665 443 890 844 607 81 283 8 346 711 820 307 283 167 382 281 681 925 677 748 500 207 113 764 381 123 357 586 147 374 977 635 799 636 482 641 666 146 50 912 324 993 679 664 246 99 179 687 374 631 315 726 213 619 529 536 289 886 310 749 549 516 479 638 807 498 671 588 23 478 127 652 985 430 952 969 462 854 635 520 203 489 475 73 880 557 764 616 67 354 654 435 424 562 540 571 358 496 385 894 237 151 470 667 350 501 816 92 114 134 387 497 515 13 828 458 227 252 624 87 173 76 940 71 625 983 874 91 235 447 226 334 442 967 540 843 476 63 184 186 848 773 655 769 376 685 280 249 892 44 472 47 417 295 811 273 703 455 88 782 627 22 545 124 821 147 701 55 141 751 143 104 22 714 973 485 628 179 967 869 154 728 402 604 123 508 425 29 968 990 929 214 336 427 160 145 12 132 133 696 525 560 279 77 475 651 921 250 298 542 313 43 692 915 210 316 372 9 936 138 644 554 34 112 820 296 246 662 230 159 465 992 470 701 391 814 69 361 206 776 580 890 768 404 631 174 956 388 79 235 200 385 9 506 415 595 250 740 420 543 649 771 806 574 515 153 497 977 604 820 154 794 278 688 170 7 700 960 892 247 15 28 378 801 629 500 990 272 52 265 291 607 612 491 615 51 101 194 285 946 708 526 170 198 929 58 850 552 95 251 472 864 510 825 278 940 166 25 801 48 268 412 156 743 965 856 218 836 855 260 323 330 550 103 9 808 384 144 431 935 648 818 4 580 495 594 12 807 220 240 839 450 646 951 710 178 555 505 92 824 989 698 244 720 543 403 900 907 181 680 546 514 653 559 236 924 683 587 661 987 268 626 627 756 804 419 18 933 717 347 567 327 15 139 616 238 550 370 520 706 772 523 172 122 189 42 148 102 759 700 578 908 349 228 649 375 976 719 113 459 736 59 730 35 650 564 608 33 946 451 41 906 117 19 84 305 117 614 890 891 275 724 651 522 78 873 816 903 84 996 499 602 931 56 952 181 567 418 404 901 184 647 251 582 205 816 276 416 997 713 594 293 483 348 889 725 285 721 770 718 124 583 593 313 990 956 54 463 576 362 285 646 920 790 508 682 734 963 116 880 219 89 16 383 601 187 580 985 633 107 844 931 474 169 843 640 669 322 217 236 137 227 507 467 127 926 807 991 241 352 284 5 662 127 744 704 888 887 492 53 856 470 411 414 311 982 329 105 449 161 397 177 356 936 383 261 909 488 377 673 466 737 5 855 636 555 192 190 354 182 506
320 745 797 716 938 632 888 989 432 998 649 918 167 796 418 506 436 408 2 736 669 715 659 928 137 307 836 548 949 617 204 727 484 218 768 123 374 789 643 215 513 341 314 41 814 898 614 987 122 895 88 542 188 462 282 109 231 602 168 376 687 609 295 571 806 609 762 571 697 75 183 503 880 418 448 763 910 633 575 724 240 343 256 505 902 598 140 148 166 832 925 72 262 451 505 14 223 638 364 635 325 91 450 245 0 558 209 360 544 709 99 436 125 800 642 828 385 894 343 702 349 467 184 130 594 170 766 250 939 583 142 399 70 631 525 179 721 390 967 588 998 190 446 965 589 327 624 462 981 991 98 19 725 817 480 650 43 25 918 886 303 545 170 362 404 395 391 96 532 888 922 324 53 633 196 455 966 948 941 594 769 78 947 421 414 409 621 212 978 2 172 99 189 468 701 305 379 224 684 286 818 252 433 45 218 559 834 730 443 717 994 868 36 595 803 474 866 282 731 909 926 551 707 362 144 223 948 729 648 657 990 892 175 608 760 347 490 939 590 318 324 649 7 370 381 873 399 589 975 634 375 545 619 52 960 683 263 863 972 671 442 866 628 131 453 474 678 586 205 551 112 606 640 509 180 23 742 372 437 917 423 648 280 724 158 378 350 958 287 307 599 127 983 211 996 325 311 145 284 103 249 398 591 279 348 193 988 96 997 189 344 300 402 26 119 28 755 996 308 469 663 66 737 861 875 384 164 672 267 419 887 807 871 434 706 309 758 290 1 706 434 879 299 928 573 718 194 933 422 845 905 503 571 578 935 22 970 660 779 206 266 750 86 94 729 998 577 974 844 856 361 761 93 468 974 604 666 795 229 19 241 783 876 853 289 401 113 38 989 992 835 391 226 795 123 680 494 325 179 843 151 513 822 362 429 248 667 935 65 807 847 795 386 853 600 472 581 551 675 634 873 63 633 76 233 301 410 467 638 184 813 789 692 668 811 104 568 396 279 938 94 18 894 825 309 153 598 80 688 106 955 263 777 197 328 869 435 382 636 553 345 723 776 717 923 446 74 594 743 75 377 197 816 897 79 218 610 909 238 133 734 775 709 320 942 658 332 651 333 642 10 945 441 263 69 34 83 63 178 194 933 119 929 66 893 332 72 634 445 196 584 712 786 919 604 859 821 370 23 622 305 440 984 631 657 720 228 758 691 460 111 574 753 724 165 871 987 576 827 438 319 241 261 266 850 222 476 916 931 567 171 159 785 167 609 430 270 160 401 728 392 365 838 827 535 931 217 847 339 812 225 234 186 654 862 355 472 892 702 655 483 884 335 94 296 637 812 36 57 929 788 506 851 280 878 836 28 774 516 49 61 710 867 810 845 742 152 692 155 272 840 145 917 52 485 275 754 249 763 53 198 982 293 715 406 804 720 630 520 450 545 342 748 605 135 445 147 491 120 797 127 959 531 198 801 104 487 400 315 10 354 893 819 673 326 909 248 862 775 494 914 239 60 103 41 152 588 764 174 31 376 318 522 72 517 43 9 339 945 652 569 901 247 962 482 286 999 920 767 54 430 991 884 281 215 628 765 917 253 230 696 910 773 824 156 66 355 605 899 984 220 985 699 146 331 286 705 845 366 964 103 769 804 448 940 682 78 60 944 635 567 751 185 537 395 52 479 99 393 279 662 161 232 399 46 574 498 208 353 746 559 586 730 615 54 507 550 636 407 242 524 168 365 763 665 707 915 170 206 665 15 455 658 177 749 325 48 104 799 404 306 136 555 642 761 942 950 367 985 994 107 710 371 50 317 655 34 159 481 531 995 780 625 897 713 2 409 981 264 960 521 197 891 881 953 829 802 420 163 198 585 543 301 759 5 80 858 983 497 655 116 406 468 122 208 545 230 519 693 8 338 210 630 41 260 471 300 652 718 905 637 350 703 132 201 663 294 345 383 832 477 246 655 765 159 208 879 68 278 570 913 549 17 575 991 812 841 228 428 230 203 865 356 723 66 37 726 741 101 835 831 702 676 573 489 521 412 879 608 390 561 134 77 341 830 764 492 459 102 573 81 780 756 829 121 914 529 453 739 628 897 676 728 566 138 153 202 497 883 395 187 509 100 869 491 729 957 471 934 641 95 530 920 864 55 482 421 351 469 980 741 602 946 739 352 204 909 434 465 133 512 84 784 11 329 386 400 690 216 496 191 780 234 438 716 424 136 927 336 822 427 767 627 48 647 583 457 733 275 116 90 928 723 248 281 495 510 143 852 383 787 717 537 584 650 716 868 303 616 330 76 53 540 983 80 960 51 782 570 741 398 153 288 928 219 438 199 636 547 334 815 617 190 891 131 209 783 423 714 347 710 994 562 479 644 943 558 305 735 550 695 825 124 356 574 760 405 220 795 655 607 531 605 185 969 891 527 205 677 304 507 887 679 438 473 2 285 553 105 308 791 295 452 118 738 766 526 318 222 441 528 740 971 928 384 311 911 786 18 383 239 459 523 442 447 395 937 521 853 873 908 929 334 646 757 718 809 196 632 252 671 731 686 360 629 839 690 627 634 831 780 708 439 81 29 965 426 497 602 657 746 928 943 417 378 794 38 689 210 702 661 489 854 809 357 191 388 162 759 799 16 56 250 832 832 70 449 144 251 438 698 967 778 985 44 29 717 954 973 729 536 656 708 344 197 25 40 135 694 717 245 683 322 260 330 585 882 660 157 108 236 313 583 495 750 246 460 404 896 43 417 283 359 212 37 927 824 49 752 490 704 386 611 447 579 713 848 50 877 573 169 665 958 303 732 166 635 882 546 673 316 438 242 836 576 637 861 48 265 633 674 775 820 555 601 643 554 374 715 664 828 84 56 56 75 671 653 31 992 472 859 778 431 831 255 480 244 717 912 259 82 150 368 57 290 458 837 721 458 849 89 847 829 428 885 585 557 193 892 817 566 418 148 56 733 782 549 660 154 534 680 953 254 623 565 77 846 947 646 976 889 441 438 125 341 782 84 469 39 690 924 486 463 418 932 772 865 25 276 388 890 716 45 338 534 483 32 23 382 943 580 650 373 44 129 77 956 69 805 797 413 857 514 972 475 540 556 295 976 774 500 493 903 728 907 886 160 33 67 924 153 410 451 542 63 169 58 844 358 277 118 464 419 804 214 688 774 992 965 985 898 748 502 259 462 149 808 702 928 766 274 17 921 790 530 14 96 159 870 351 509 191 872 864 980 330 389 412 141 795 213 170 87 962 770 955 719 854 173 267 132 449 682 97 519 972 425 401 839 739 582 73 631 949 700 660 106 122 496 23 134 70 50 108 895 374 258 954 683 381 387 645 19 529 900 394 979 113 711 760 685 348 727 304 626 259 227 142 133 177 146 165 312 629 143 309 363 615 397 835 982 77 237 693 552 243 411 328 823 117 310 812 21 545 130 320 176 371 459 69 654 775 930 282 26 480 782 424 12 42 269 299 59 928 13 755 126 760 327 983 337 525 564 101 444 57 660 270 257 487 617 203 506 290 277 586 548 148 620 636 52 135 20 551 618 552 793 319 454 957 593 780 273 257 592 772 42 721 542 510 681 58 8 328 177 336 595 131 986 962 471 778 792 349 764 947 860 160 781 426 246 1000 370 51 936 438 863 58 212 697 855 660 24 222 964 428 109 201 394 344 672 501 139 594 651 488 673 380 641 355 162 885 108 329 97 129 606 148 857 965 291 846 668 933 321 319 224 232 623 937 6 6 91 944 193 286 27 153 904 71 927 811 342 208 488 605 243 307 323 871 367 48 553 488 149 774 587 309 85 548 420 473 551 850 954 796 456 469 351 245 952 375 195 195 596 668 145 779 408 660 504 538 518 27 318 308 110 890 30 165 563 969 221 582 33 65 578 645 826 351 901 907 790 313 968 341 656 928 150 706 541 658 403 222 794 510 533 98 271 839 182 407 886 951 440 551 543 413 560 93 586 479 962 658 22 98 302 771 268 998 807 945 259 481 283 814 340 690 467 744 538 473 856 616 789 431 104 34 200 357 615 535 470 315 292 920 313 175 304 921 115 190 11 917 772 357 747 422 68 207 211 387 499 237 603 393 114 50 161 686 346 77 612 940 14 28 461 692 539 467 906 144 881 841 740 901 916 883 493 182 919 237 751 124 372 39 511 829 73 911 501 602 495 424 503 520 712 684 817 211 977 59 639 763 825 711 307 151 3 15 478 354 207 694 252 544 31 27 35 902 874 704 347 323 466 828 4 629 771 26 416 909 842 404 380 933 486 993 849 147 645 471 474 76 117 377 424 278 597 6 272 95 128 4 724 217 993 998 796 13 664 183 62 472 689 643 181 528 415 22 286 255 622 245 49 71 959 1000 47 548 961 589 298 418 360 765 297 210 390 201 92 700 396 411 843 211 362 195 869 638 508 96 744 337 64 656 951 926 745 890 235 408 572 572 963 187 800 434 736 100 670 586 652 43 25 976 722 971 369 665 515 131 71 663 613 263 864 763 810 154 833 457 192 803 464 695 798 506 455 805
472 726 886 294 271 404 669 644 45 648 572 706 938 736 916 116 168 1000 426 514 844 390 624 692 141 344 860 931 14 812 884 718 124 735 29 353 964 108 802 114 322 505 990 691 922 408 671 335 70 780 150 284 352 37 255 396 380 857 360 453 767 770 84 485 527 772 172 783 369 475 945 865 229 34 684 903 310 134 647 384 175 783 75 787 392 353 232 618 858 489 396 768 34 766 694 227 809 653 439 638 230 845 999 274 500 884 39 643 127 756 295 761 304 681 77 124 163 373 764 831 477 642 917 499 339 828 708 808 42 392 478 593 979 963 454 902 69 164 359 692 301 573 375 865 173 208 350 812 502 283 889 273 35 152 27 664 638 902 523 93 570 475 343 886 497 506 857 844 738 938 974 551 713 458 976 641 676 763 752 888 911 302 683 868 217 394 978 317 973 854 91 202 43 789 239 480 620 866 946 710 220 651 954 951 997 272 925 177 79 824 952 612 817 456 770 654 394 575 374 709 245 383 509 976 59 293 680 284 180 470 98 764 419 397 992 474 383 47 231 963 872 958 412 676 489 220 44 464 904 205 125 551 543 884 193 192 756 192 315 55 565 818 827 903 28 905 365 587 381 931 919 486 661 659 468 733 395 492 623 834 283 644 587 693 447 110 285 745 913 182 81 629 810 223 821 662 198 779 918 343 11 110 345 924 316 421 269 507 157 107 679 38 455 440 951 389 853 40 781 5 373 461 128 483 167 152 199 171 991 547 67 483 614 571 765 316 243 460 803 3 536 51 831 436 391 401 386 787 717 190 987 707 56 891 134 956 463 784 563 93 470 671 83 284 981 668 451 447 8 613 610 729 651 591 960 948 718 950 654 955 250 721 650 309 998 727 461 207 912 96 64 334 568 558 774 725 915 75 519 117 282 712 907 163 653 305 405 390 839 780 700 674 428 411 182 826 666 824 99 638 598 940 388 190 741 902 621 436 759 292 293 848 559 10 643 996 187 571 890 60 87 395 876 757 74 856 197 532 499 243 347 167 530 742 335 934 281 741 603 756 815 336 186 711 169 674 177 528 393 401 110 245 782 496 491 256 970 930 760 843 740 976 390 599 119 65 712 485 440 226 116 314 206 962 711 971 790 215 564 165 592 453 422 243 869 307 734 87 547 787 668 887 968 261 18 881 181 622 214 965 943 804 130 228 302 933 179 997 216 383 773 943 424 521 673 477 65 25 0 608 196 607 143 545 799 984 237 642 977 785 807 310 692 433 115 140 750 611 346 413 507 833 203 778 185 711 227 549 121 722 910 717 590 398 606 641 355 64 895 710 594 180 236 696 191 991 914 617 532 878 805 316 517 251 613 876 906 811 554 578 430 356 33 869 935 332 265 72 371 884 939 251 982 593 852 541 795 669 162 125 984 586 462 401 772 316 138 399 688 71 633 365 53 92 607 956 824 380 364 966 797 385 337 821 698 964 31 219 413 274 882 694 550 192 68 246 658 810 37 338 878 324 972 504 201 211 41 573 275 287 975 188 864 55 753 615 215 198 261 173 660 652 586 249 535 28 296 987 825 107 819 47 504 831 813 25 636 934 460 646 691 353 117 330 408 324 485 151 299 65 534 898 112 506 85 361 453 190 583 1 317 167 863 949 808 129 103 306 834 828 927 67 525 428 996 530 195 398 902 954 90 682 398 875 822 873 30 180 448 699 701 432 697 3 780 335 107 100 213 747 580 587 480 824 382 298 258 818 136 892 722 427 881 873 514 201 941 426 323 869 341 661 618 496 291 143 924 234 13 68 733 957 983 906 739 619 289 846 482 117 538 44 854 15 786 538 492 75 751 561 557 554 93 734 358 547 642 88 20 691 297 418 629 376 898 711 601 670 431 530 842 937 10 934 326 243 579 182 812 907 467 389 274 390 646 992 877 296 955 173 437 61 7 458 948 581 617 816 378 320 442 417 737 545 303 839 333 210 486 322 15 801 481 526 204 879 695 183 488 992 721 605 513 102 54 989 148 340 634 470 224 229 60 301 947 356 202 797 656 187 744 806 241 333 417 81 487 48 705 596 553 196 484 950 434 201 562 319 109 413 46 637 866 672 288 914 321 202 631 409 652 881 493 69 957 520 793 710 757 855 836 538 540 123 123 223 234 428 334 713 726 234 328 468 909 903 962 464 655 885 611 87 835 688 379 651 971 59 266 465 101 943 689 636 183 552 848 422 686 499 706 247 329 467 681 490 768 558 720 572 19 293 678 766 506 717 931 97 880 733 194 131 465 374 730 299 403 849 811 474 494 346 320 66 787 856 879 189 511 482 89 703 728 282 763 38 361 189 155 946 474 672 452 370 118 215 522 588 372 712 362 584 327 102 97 469 818 681 456 548 58 14 276 955 891 701 385 331 57 724 573 153 280 212 490 779 989 768 596 919 704 925 859 697 407 155 421 780 254 448 26 894 47 992 874 476 967 54 649 286 404 463 76 879 640 130 508 550 593 228 900 273 165 505 893 170 366 303 735 359 244 372 154 864 248 684 140 572 664 367 311 596 743 58 338 656 94 345 298 89 2 369 885 386 792 428 584 161 600 276 370 834 965 694 552 961 423 623 129 646 936 326 923 836 444 490 411 846 256 667 980 147 290 90 953 958 934 814 749 53 88 385 949 608 823 632 137 449 312 308 211 67 402 629 82 917 806 682 930 348 401 480 627 641 865 389 86 943 632 256 5 813 725 553 794 490 626 984 615 692 225 233 908 638 100 61 351 124 546 585 218 891 188 496 353 803 152 222 883 583 96 803 3 280 278 249 449 451 501 152 551 482 251 714 597 530 599 309 745 833 933 793 675 151 221 556 263 575 748 816 867 394 932 351 164 83 307 893 537 462 25 361 796 554 319 932 305 114 542 159 104 762 840 688 841 978 578 885 427 108 192 978 663 169 114 356 926 621 777 874 184 597 528 466 277 177 66 490 418 856 397 994 158 165 921 763 985 726 687 962 569 872 139 38 635 136 801 164 899 309 253 69 420 827 208 396 870 295 769 890 156 765 209 392 897 841 356 548 873 46 318 781 410 121 78 787 833 175 804 502 438 48 235 209 240 867 113 16 50 418 714 288 441 854 761 657 325 156 510 90 602 125 637 510 616 630 736 540 896 996 986 27 170 815 571 908 313 494 332 214 747 983 425 465 727 204 72 213 888 918 400 825 545 845 779 765 433 686 995 693 228 158 146 124 443 447 628 769 828 887 944 774 709 295 149 88 994 418 959 996 894 579 435 581 40 616 608 748 450 823 755 452 845 578 577 833 62 910 574 942 132 401 903 26 233 135 784 131 174 858 905 217 588 740 619 978 674 602 268 250 548 720 415 596 473 729 389 771 754 884 788 551 145 374 856 506 558 238 142 926 432 503 766 945 576 830 23 990 495 539 249 983 670 326 166 347 716 767 993 961 820 934 937 689 560 753 48 62 330 657 942 94 368 844 677 72 476 232 471 836 200 64 582 61 292 393 539 533 498 109 61 101 958 364 719 783 850 4 226 575 469 273 778 935 505 986 829 900 340 209 541 729 21 626 800 589 458 15 846 589 920 902 710 759 219 235 171 254 242 866 459 412 555 179 252 581 849 973 862 46 260 54 384 538 526 252 798 165 108 647 956 666 259 925 22 912 496 658 529 28 814 109 273 288 544 830 294 605 830 918 63 631 416 615 693 99 284 833 630 240 267 734 724 999 238 356 205 328 189 840 657 411 575 752 789 385 969 952 662 811 524 833 176 56 667 770 531 921 36 299 556 468 445 133 377 784 92 365 516 135 357 747 222 554 762 837 314 898 731 896 875 549 644 80 207 1000 715 597 561 928 887 860 988 564 567 440 861 411 159 964 344 967 581 706 723 996 210 614 336 961 503 28 71 430 690 77 645 17 306 295 406 460 12 815 838 120 147 543 589 860 270 818 512 135 464 210 308 406 966 671 120 489 342 787 80 651 73 803 851 218 771 702 871 795 376 718 367 23 247 807 699 327 457 138 746 704 409 12 928 181 847 898 791 752 122 179 286 945 758 964 466 253 348 249 262 472 604 757 648 243 940 73 399 816 533 679 38 35 742 709 105 204 521 417 475 704 1 387 702 492 95 627 354 562 287 239 153 792 665 933 387 419 929 721 144 509 17 963 160 303 696 35 429 776 363 23 279 177 816 570 151 704 591 99 190 377 24 646 612 520 161 353 963 809 102 327 837 250 212 833 707 751 16 174 349 127 515 246 106 476 111 405 685 442 446 933 4 763 309 748 257 741 6 67 776 477 566 225 135 730 549 674 32 409 832 771 264 4 729 488 300 330 49 635 585 991 518 13 892 112 9 424 950 617 659 470 641 600 178 133 223 60 868 947 622 55 775 145 131 740 436 561 52 594 843 987 625 810 133 404 605 73 826 8 961 939 55 549 479 401 51 947 246 707 783 884 732 945 609 23 901 475 331 667 639 221 272 308 520 306 126 70 324 294 855 380 595 799 703 274 414 946 672 80 483 444 785 17 682 583
702 4 215 54 357 575 858 915 432 355 675 65 682 765 379 712 424 984 210 208 313 936 528 259 42 451 72 883 320 428 308 171 170 5 635 33 991 146 239 958 487 504 324 708 243 739 317 111 973 181 301 381 742 504 6 620 155 387 26 332 799 392 679 876 588 161 490 321 408 589 205 134 557 200 314 513 597 515 217 708 854 488 886 280 56 342 4 831 657 653 78 813 257 903 187 348 226 102 337 123 548 690 393 251 655 547 708 459 74 535 373 520 782 536 813 591 116 339 881 154 83 18 407 714 399 915 851 177 716 332 992 715 449 853 609 718 180 398 212 600 836 10 61 346 685 483 409 422 841 980 333 800 193 758 93 639 275 48 507 942 689 49 230 125 299 175 580 598 592 265 822 666 700 167 139 68 812 745 290 994 85 705 764 656 802 17 677 232 184 255 938 859 508 586 670 901 784 84 791 566 387 193 749 712 804 63 442 653 492 870 707 767 267 734 411 355 889 777 591 451 421 595 134 95 339 664 642 626 983 901 392 165 67 78 711 525 526 222 978 319 16 403 259 826 583 284 138 353 625 732 525 316 637 887 505 789 981 415 285 934 59 982 713 387 950 582 35 607 517 478 108 90 944 389 44 814 574 191 429 428 444 105 733 919 355 21 506 387 497 295 422 550 891 936 477 929 808 183 107 568 73 240 867 390 567 547 774 530 614 850 616 227 353 487 853 49 385 319 740 843 654 175 469 960 542 87 472 249 703 927 999 103 10 161 951 35 722 819 747 48 690 901 21 342 435 276 721 990 741 169 473 916 498 188 32 278 754 668 540 113 15 6 323 967 572 682 428 308 908 429 280 502 172 541 796 240 286 751 717 626 780 916 221 65 674 13 479 727 778 827 328 35 381 482 405 526 519 470 76 366 760 301 261 729 216 547 816 511 41 637 698 499 864 723 772 520 80 897 883 326 263 965 456 512 604 241 329 31 494 392 917 557 248 660 943 444 499 458 671 845 367 439 803 629 666 425 445 395 390 702 582 616 569 789 394 135 955 26 995 934 174 369 305 239 536 191 873 740 446 348 146 425 947 449 663 84 121 552 756 355 198 283 284 905 750 726 605 769 734 907 946 50 102 436 766 909 968 173 745 101 961 149 224 733 14 898 192 693 715 51 552 566 58 421 20 574 335 355 68 495 277 171 798 341 493 749 372 256 714 740 783 261 511 270 618 457 99 794 732 364 815 196 183 23 171 845 197 156 887 933 521 673 251 696 923 917 48 316 885 89 509 492 619 383 993 522 460 677 773 30 342 758 617 413 608 565 495 984 178 654 165 143 673 744 866 729 268 422 315 582 874 255 699 369 389 257 47 211 119 603 857 726 371 247 203 41 611 722 651 692 7 906 696 364 895 556 330 124 664 572 861 380 832 20 639 692 309 326 909 652 810 746 524 735 770 899 351 331 459 565 884 768 942 788 538 471 252 325 602 744 65 860 441 809 737 359 30 354 594 787 256 304 377 626 163 223 556 617 304 125 630 111 118 556 535 936 712 241 452 789 378 244 474 107 453 367 555 666 845 746 438 149 316 497 458 70 185 903 149 498 868 218 566 360 856 100 561 643 167 29 12 164 347 645 173 837 792 593 777 61 849 162 294 320 701 898 660 964 914 923 343 213 529 676 182 778 578 920 748 161 551 350 88 906 752 402 801 39 522 161 827 991 436 426 443 745 919 724 997 341 396 387 37 934 901 813 92 740 996 574 599 311 463 518 848 695 200 2 242 852 736 18 694 979 573 502 896 980 998 995 483 211 344 421 450 417 91 41 86 264 839 69 169 170 38 688 213 349 122 748 179 954 362 559 39 568 862 535 984 437 948 392 272 509 606 752 523 211 880 881 127 493 283 587 398 541 906 798 484 203 302 117 227 693 577 209 590 15 585 18 298 202 465 920 656 76 34 106 958 224 871 304 0 324 454 246 186 14 350 587 327 611 191 357 518 681 620 764 641 712 69 646 531 526 949 995 930 384 859 113 547 389 123 969 739 213 124 814 537 153 33 49 668 452 843 505 683 92 643 721 162 220 727 401 728 159 9 844 420 618 758 932 482 718 693 174 2 626 312 865 175 298 467 59 488 704 346 585 388 761 935 732 90 212 704 866 368 568 340 751 746 379 464 762 419 960 601 226 863 458 687 188 755 294 647 507 890 158 697 562 762 764 374 935 254 895 897 392 496 54 250 357 539 715 971 712 28 679 969 430 481 702 196 288 621 2 81 276 269 495 977 748 581 396 892 4 571 822 188 169 151 622 168 505 775 930 433 767 568 144 931 887 776 7 979 417 929 769 181 448 646 52 562 485 925 491 545 494 18 643 51 66 850 76 295 318 448 529 550 939 228 263 416 477 131 261 976 127 274 584 632 618 902 957 5 138 415 935 510 383 410 820 835 636 156 996 278 158 570 161 915 412 3 945 255 44 672 216 177 873 831 317 54 692 970 195 234 308 913 396 584 915 225 820 485 85 43 36 27 867 503 785 544 600 491 538 765 214 199 754 140 892 797 547 194 41 148 702 515 256 84 535 427 346 847 321 70 34 64 199 785 8 916 587 926 373 872 199 652 86 245 610 823 151 512 23 940 875 292 935 793 669 152 155 905 777 297 478 610 43 253 554 533 719 462 751 945 403 828 260 743 309 596 729 489 496 126 733 359 52 553 302 941 25 132 534 49 56 636 194 219 941 500 91 833 748 100 597 988 327 400 902 457 896 94 856 852 759 893 914 249 776 478 596 934 106 558 996 306 492 66 870 273 840 293 524 247 968 262 390 912 288 753 802 414 735 141 311 879 354 623 330 260 561 150 489 903 632 455 426 24 462 633 850 649 98 365 3 738 533 987 491 135 181 957 826 82 302 114 854 265 183 423 635 575 769 830 982 145 369 164 739 475 9 282 871 437 577 222 340 89 520 109 508 412 587 461 558 397 575 202 463 598 804 113 488 990 258 681 674 36 411 115 885 232 943 658 685 341 541 759 595 63 889 220 777 918 259 307 656 790 469 735 281 310 961 96 829 502 616 565 608 87 93 904 276 402 331 235 781 631 802 659 950 209 228 403 355 967 881 52 85 137 522 447 621 466 11 911 752 927 525 176 631 338 765 894 341 615 983 720 231 296 73 101 792 824 987 431 490 789 405 546 930 264 185 723 115 189 906 962 77 818 210 757 231 451 834 613 387 825 30 563 156 560 359 612 967 731 120 157 768 684 204 667 731 954 699 595 813 321 891 710 776 241 460 430 914 77 419 634 364 688 155 806 13 877 642 952 638 62 814 426 68 645 871 811 989 559 204 579 163 650 981 718 302 900 140 214 271 795 829 622 757 846 687 8 89 380 995 794 594 960 728 549 526 417 490 352 924 514 991 434 204 788 871 629 420 706 844 933 503 661 895 564 784 587 182 829 874 907 350 898 48 820 480 112 593 440 53 244 429 980 788 678 314 875 615 386 437 513 952 628 588 876 104 229 804 805 746 669 335 13 627 395 732 787 648 106 299 271 822 360 493 486 528 17 365 375 36 60 191 418 761 345 596 348 615 724 788 468 149 223 306 103 303 147 427 45 531 814 134 644 436 391 375 726 533 332 398 287 84 311 742 279 659 143 689 366 433 640 589 238 817 982 946 356 602 231 897 439 364 624 937 105 220 985 936 520 445 910 324 358 973 932 902 769 23 869 907 534 445 325 339 281 195 406 489 692 570 676 826 837 341 206 678 939 902 158 37 190 506 125 177 161 863 781 548 966 361 384 531 207 651 236 476 334 699 144 231 129 381 369 444 31 192 71 933 22 536 729 250 153 727 401 398 53 783 680 252 665 90 994 721 543 887 686 123 865 116 98 388 878 922 888 26 218 224 751 991 965 497 130 612 516 975 586 234 807 517 800 251 1 389 844 382 882 802 160 997 211 777 817 793 159 864 25 425 470 543 964 763 97 879 593 480 300 692 349 502 607 606 11 982 554 550 600 618 603 232 627 79 725 285 480 966 303 916 425 990 779 793 288 419 110 144 29 409 326 737 233 234 19 258 240 672 921 461 208 350 319 946 291 517 730 561 501 676 648 22 870 861 530 423 924 391 471 203 662 988 204 320 361 80 40 902 195 711 258 982 959 722 95 413 75 595 638 289 46 51 767 876 589 523 838 396 382 439 744 39 821 550 937 147 576 607 986 113 819 775 763 940 331 734 963 271 953 110 695 839 117 348 370 996 120 716 761 611 336 716 354 786 860 403 57 278 128 272 771 546 705 884 201 848 383 796 413 712 691 291 936 485 974 616 363 214 289 484 476 325 504 871 928 483 855 969 111 938 834 140 899 695 920 51 719 517 237 804 826 630 527 61 709 829 626 902 318 734 532 217 23 62 142 71 322 991 276 466 922 498 79 755 840 791 133 48 270 702 266 918 972 462 136 274 809 860 653 112 989 893 842 390 154 336 975 758 166 382 956 436 246 145 50 37 364 223 786 857 404 654 768 170 541 193 104 575 55 634 376 165
14 152 16 9 937 421 900 180 486 550 779 179 282 513 159 468 27 984 224 56 963 734 179 10 313 364 248 118 458 386 101 575 802 989 503 149 587 601 303 161 13 662 302 69 989 524 305 495 505 983 30 524 221 193 628 461 514 310 267 638 901 895 838 605 318 837 25 999 46 620 951 703 934 323 819 404 60 46 890 255 297 154 463 192 915 738 148 700 796 789 214 418 192 756 91 321 110 44 545 475 626 899 223 909 596 173 410 814 982 672 195 845 468 201 585 665 570 219 476 129 662 240 26 327 339 930 44 35 189 513 149 967 975 184 707 483 549 810 449 528 876 181 441 96 880 649 163 867 75 247 373 762 343 61 839 594 142 309 539 523 23 804 15 223 814 300 735 963 370 33 82 285 378 688 333 107 872 897 185 603 959 256 432 369 856 499 527 39 563 919 84 106 760 162 384 831 403 395 8 606 39 16 750 914 992 267 125 68 724 344 154 893 381 209 749 926 107 256 233 826 553 626 859 728 122 762 583 723 571 742 430 50 103 349 973 756 326 193 278 517 259 916 603 759 417 245 606 362 240 507 431 976 433 657 794 662 547 842 702 536 465 913 457 98 288 840 637 672 204 507 812 614 897 612 965 323 416 580 593 45 809 682 762 918 364 918 269 852 440 137 868 820 781 151 402 357 847 965 525 217 736 182 821 520 842 630 535 104 932 676 251 920 461 237 532 512 315 260 87 883 394 525 703 25 510 328 71 571 165 397 212 324 961 586 857 827 663 801 363 329 72 188 311 163 350 104 342 298 123 605 146 172 273 950 705 565 866 873 4 919 474 414 741 527 889 291 674 807 689 955 731 755 331 337 368 735 895 827 244 97 580 260 813 766 255 281 274 948 904 507 800 87 528 349 180 436 355 331 104 165 436 474 105 834 246 85 127 44 478 365 891 370 504 804 413 675 558 189 1 714 928 409 564 717 109 178 837 145 10 605 482 158 541 318 438 507 171 34 153 51 972 259 841 809 293 287 382 322 469 168 323 509 447 534 979 897 791 211 696 619 170 355 572 946 823 220 372 187 497 523 48 908 337 756 459 578 352 774 63 229 676 769 114 592 157 819 575 523 275 815 693 397 102 351 437 514 738 68 395 861 144 154 695 751 407 808 241 739 862 798 353 763 719 782 389 585 780 612 698 300 935 380 817 789 59 845 621 29 287 163 178 47 650 138 577 214 455 419 923 302 803 744 792 110 73 591 896 291 31 603 249 868 957 976 90 766 873 366 986 734 759 480 168 764 169 212 175 224 281 94 230 610 977 687 536 70 717 865 227 739 846 35 428 141 321 26 314 733 953 573 690 643 257 283 933 850 968 389 686 63 119 557 412 635 285 989 616 771 827 331 668 886 605 597 499 638 140 457 757 80 806 685 970 462 648 432 401 13 885 358 828 178 81 321 925 948 743 469 905 342 769 851 511 224 675 525 487 119 516 579 367 297 681 352 938 743 471 775 712 250 118 450 156 755 916 983 844 931 630 698 672 7 758 440 956 510 997 893 948 91 524 926 194 966 612 496 67 510 635 150 392 76 918 626 116 161 684 997 309 284 450 341 217 903 912 840 427 396 161 351 306 632 6 849 443 636 751 873 451 693 652 179 385 16 115 291 964 333 423 699 557 75 332 921 826 86 225 11 494 566 911 111 92 88 649 899 57 14 41 684 151 163 348 982 191 404 801 142 483 696 556 663 380 45 376 234 279 837 835 622 600 482 529 997 166 538 682 858 263 554 481 477 250 425 772 660 748 331 877 573 336 571 774 294 622 151 0 537 753 628 261 775 485 675 602 286 236 392 548 989 213 35 508 381 661 888 595 597 641 281 245 732 665 645 262 985 495 541 881 216 138 205 733 943 322 990 589 828 498 402 345 713 784 95 354 63 990 976 201 518 704 644 210 436 773 471 490 189 78 956 884 67 727 966 683 858 360 832 414 296 870 713 95 286 396 441 708 589 590 913 135 903 778 568 453 713 383 994 145 921 446 679 52 172 929 762 865 543 40 413 330 494 58 548 887 963 265 863 610 339 526 260 475 741 960 298 567 388 660 566 591 875 678 916 5 630 36 383 502 142 643 874 99 823 24 693 272 188 849 372 340 450 411 138 518 47 362 109 761 385 284 836 931 538 232 431 7 658 831 120 435 491 523 571 655 335 177 516 186 522 544 118 70 638 565 764 949 788 420 47 426 505 843 491 290 308 984 964 473 203 853 652 848 431 699 749 228 937 283 417 493 186 467 48 691 704 117 280 79 731 43 851 521 288 55 702 388 608 136 977 400 276 922 763 783 983 818 195 775 581 551 517 617 131 633 80 404 699 37 113 694 64 559 767 222 319 325 428 599 980 100 409 429 40 737 983 133 594 919 979 816 24 108 977 134 620 300 57 190 442 464 166 496 708 408 335 573 578 879 734 625 511 271 1 93 808 268 152 253 279 995 210 477 835 805 181 647 459 763 713 634 503 604 33 307 677 454 127 193 610 130 155 316 696 863 109 688 328 409 94 3 851 183 107 470 41 940 17 515 231 351 571 533 932 310 321 983 609 861 372 292 755 645 558 729 204 317 314 128 690 920 34 728 622 755 251 47 716 795 814 858 605 787 477 629 13 640 127 501 294 277 954 9 110 203 101 422 602 697 653 878 584 399 164 785 326 522 559 49 248 804 356 242 781 598 498 752 859 254 827 562 124 770 967 854 270 987 131 462 609 29 578 129 837 614 142 139 537 377 883 815 494 609 604 810 605 715 800 543 249 561 983 77 64 359 885 286 238 147 6 958 576 974 782 415 595 452 726 304 350 88 795 69 129 832 167 32 483 730 322 484 986 111 706 840 330 207 259 492 137 97 512 910 612 131 756 38 157 898 390 356 51 620 349 319 403 667 821 592 519 706 166 566 288 666 814 902 95 425 692 506 160 597 690 720 453 568 922 45 150 393 855 121 608 324 644 944 504 164 230 799 270 188 119 289 405 971 753 358 30 33 525 74 654 517 251 196 176 252 612 788 719 999 632 264 466 347 430 867 777 954 875 657 575 174 387 725 405 555 822 56 814 298 482 908 574 238 676 742 781 366 919 594 316 89 251 921 87 824 966 638 841 627 981 80 609 209 910 945 689 899 5 150 469 294 440 709 491 864 830 19 825 700 647 893 310 631 151 507 879 54 17 472 154 850 867 833 714 308 27 444 261 962 590 96 554 546 356 579 126 20 217 875 436 687 760 137 393 65 422 601 945 644 580 739 391 608 287 636 184 50 537 786 682 930 201 789 179 771 49 220 106 754 710 993 491 216 71 312 639 520 488 296 377 181 667 966 443 714 49 624 314 991 715 909 299 434 759 11 294 860 917 939 138 653 693 969 446 35 424 584 882 86 181 917 695 673 747 952 584 829 778 328 119 981 645 927 602 726 633 229 435 266 755 586 192 143 503 247 666 211 817 869 885 235 397 892 210 722 56 790 824 718 473 391 325 387 661 671 651 243 575 197 575 141 481 745 431 994 244 439 159 260 213 258 122 346 131 611 24 852 910 398 198 632 192 379 291 654 422 766 383 830 697 888 314 552 907 12 273 295 501 64 739 756 49 42 708 160 324 578 47 329 762 588 405 701 151 34 798 17 606 574 18 113 17 639 401 560 326 820 817 692 74 924 564 998 81 798 189 670 804 176 510 767 882 669 783 466 286 22 606 713 385 167 613 988 366 488 836 619 869 512 193 747 43 943 225 746 3 740 721 947 137 976 219 807 424 371 454 158 158 834 305 797 842 291 643 914 9 460 536 76 37 200 748 531 154 500 472 338 386 871 168 218 452 219 862 978 346 234 501 21 703 996 950 335 448 480 823 491 771 734 228 576 924 126 668 946 775 215 479 845 811 942 839 66 950 199 684 768 284 855 255 550 787 658 762 112 86 61 155 955 299 537 87 184 725 85 628 613 193 723 743 256 283 374 383 479 656 280 587 656 507 202 349 509 457 182 518 51 816 985 329 776 412 540 111 421 612 744 358 808 963 239 363 369 285 936 971 98 217 764 867 418 690 94 723 680 810 397 190 582 300 721 965 237 228 152 907 124 863 926 221 442 651 607 965 659 256 226 653 155 643 68 522 907 944 419 83 732 838 886 522 646 30 83 712 390 421 941 913 906 66 62 355 851 187 623 385 980 166 231 528 685 85 765 455 903 583 205 1000 822 974 406 231 349 257 120 941 782 871 825 967 106 538 615 442 874 908 711 342 489 172 375 806 187 553 513 223 581 726 883 291 361 251 542 918 344 68 198 199 448 99 618 965 534 18 357 78 299 741 341 739 882 680 777 866 162 727 793 242 172 631 554 264 950 669 2 555 456 346 710 64 913 257 327 680 664 656 334 233 967 463 301 278 642 581 365 270 132 287 28 733 836 432 651 881 320 516 811 758 270 800 530 99 894 265 569 440 405 399 18 885 276 915 53 590 716 624 386 662 445 106 208 281 424 837 677 657 538 225 173 365 519 337 206 169 679 716
854 434 131 869 451 53 903 657 586 114 655 606 583 570 473 240 228 626 683 211 992 177 50 572 253 86 974 524 144 727 939 771 889 822 402 782 544 490 484 186 169 487 252 347 648 751 536 490 87 95 654 966 533 645 186 223 865 497 925 772 917 437 587 958 238 761 850 398 223 105 949 126 240 20 810 251 754 494 82 456 450 191 140 618 434 615 980 953 247 923 990 822 894 327 467 942 481 234 971 594 667 811 173 582 418 665 146 363 511 778 661 811 840 537 820 197 457 569 502 250 482 219 927 469 550 151 815 331 64 976 931 94 330 778 66 298 113 346 444 952 864 981 39 947 472 723 510 546 349 159 211 525 734 160 681 312 54 360 627 357 944 897 766 584 266 914 682 819 600 8 760 710 320 378 897 177 506 419 531 727 916 209 802 312 370 319 604 362 904 148 861 397 274 27 152 410 159 276 436 105 788 711 581 777 625 275 989 614 488 592 919 655 212 204 746 77 248 825 527 832 143 205 952 380 249 422 195 355 281 684 120 44 397 24 976 150 709 691 323 177 742 24 728 303 437 473 487 227 308 658 475 934 24 759 846 354 336 464 878 366 225 116 203 790 438 495 774 394 184 685 412 572 789 362 640 60 829 612 445 636 512 794 808 592 699 347 310 679 188 663 528 264 885 541 385 815 716 533 514 841 777 58 803 334 326 805 404 466 751 237 364 200 669 487 790 908 811 628 998 517 718 497 239 309 78 348 331 342 178 415 722 111 672 126 631 953 112 463 304 45 440 633 95 688 875 111 941 390 390 381 34 379 476 749 435 162 970 801 708 734 749 75 608 481 321 930 7 5 606 846 834 19 372 289 80 619 839 345 948 674 617 968 405 298 826 355 892 731 261 760 35 557 394 449 960 852 964 514 53 650 48 833 302 343 675 744 198 123 117 684 515 517 395 391 319 611 825 799 957 374 809 460 573 509 645 383 525 404 589 488 843 72 585 438 630 855 209 201 609 264 540 134 9 307 564 910 452 86 210 209 582 877 801 214 453 79 797 267 867 557 922 294 67 234 711 724 703 254 2 542 118 162 986 366 26 944 833 742 471 51 196 343 812 815 784 378 65 82 306 163 214 92 338 895 979 549 730 146 658 657 593 417 845 266 959 889 456 442 562 18 936 244 563 504 164 759 46 785 259 239 933 224 439 406 643 461 341 765 416 294 770 797 94 597 455 697 459 112 98 45 101 221 732 856 491 890 423 882 503 351 348 519 906 357 642 863 407 131 177 512 41 38 329 662 270 156 296 70 920 255 197 341 557 417 662 88 420 212 860 556 653 397 670 59 342 931 908 819 639 372 856 887 671 641 479 537 139 210 607 435 263 933 343 399 93 617 554 877 566 100 649 2 205 470 963 338 551 944 31 807 817 57 272 587 918 869 351 2 19 648 646 88 994 546 756 799 460 79 182 447 978 784 535 833 108 133 821 285 871 219 237 392 816 454 161 701 848 177 599 141 72 529 532 62 943 227 800 378 71 293 915 574 470 792 713 140 282 909 257 125 798 928 172 954 759 756 233 948 868 676 862 288 202 175 426 356 973 624 216 900 208 966 495 547 697 977 874 433 707 407 199 874 601 897 236 793 401 647 714 330 357 260 571 966 192 621 910 68 704 246 204 409 110 885 36 967 421 627 242 724 141 918 656 756 149 42 221 931 501 649 623 630 365 671 666 300 425 990 884 646 76 243 745 727 477 341 561 266 68 779 857 601 126 677 166 581 880 330 549 707 953 396 8 266 328 740 138 727 220 156 183 82 111 480 23 298 518 718 786 341 389 208 545 821 663 846 580 453 122 344 363 366 768 699 966 230 384 841 251 803 886 505 610 929 284 865 513 750 21 29 603 448 399 561 605 612 539 732 568 108 483 163 40 32 696 128 461 945 598 837 570 845 264 385 546 572 591 414 796 480 924 580 647 707 795 860 907 331 268 498 400 242 794 304 492 974 836 391 638 462 902 207 160 113 62 348 241 74 761 813 688 220 733 804 694 839 687 928 530 799 577 241 542 761 227 30 982 373 967 176 695 28 767 228 466 523 813 847 59 509 58 725 165 79 615 793 207 949 891 531 499 652 543 492 701 96 926 645 673 737 496 632 411 396 914 484 478 961 588 939 324 413 340 260 218 413 376 965 215 677 171 140 217 29 347 494 652 97 832 657 359 711 417 183 109 926 181 749 947 502 133 564 360 890 137 440 519 323 611 651 322 432 559 776 121 129 590 689 297 827 136 43 299 466 968 298 413 123 77 462 616 183 847 930 469 6 876 136 74 309 298 493 396 829 755 288 244 875 996 16 700 63 896 711 415 672 428 122 127 964 167 724 740 601 427 298 43 679 572 419 905 408 692 566 189 951 633 649 403 288 569 781 15 823 377 702 804 813 526 594 863 824 309 207 37 225 339 685 29 88 350 814 102 520 116 703 280 828 636 697 748 941 498 603 567 897 743 156 213 973 332 980 594 24 814 852 877 233 245 422 115 552 783 922 337 538 824 749 187 894 362 535 92 181 292 948 84 727 837 946 778 262 793 995 715 30 32 563 677 760 651 48 521 440 997 603 201 474 779 472 901 332 548 315 823 582 520 226 447 521 289 829 287 235 705 297 710 368 866 426 448 650 271 444 463 713 721 313 690 5 318 668 449 465 79 849 335 819 27 217 375 312 578 707 913 265 659 233 16 393 508 127 537 138 441 318 975 994 69 418 11 919 725 555 872 611 276 89 163 322 60 835 873 220 791 820 584 724 267 950 844 863 373 754 489 919 628 432 327 973 881 444 887 797 524 568 698 525 772 665 689 847 674 2 114 590 882 958 465 770 635 585 780 133 516 343 100 939 422 701 222 194 702 679 480 907 660 532 830 509 99 688 576 478 684 665 374 942 290 479 999 942 930 22 17 218 224 615 969 636 668 510 312 33 781 472 387 782 307 524 346 605 752 508 279 404 852 690 712 341 747 982 91 429 431 719 553 159 432 599 316 590 190 479 243 60 57 326 378 690 579 664 367 836 44 851 575 422 972 927 534 283 382 289 650 795 275 813 86 628 493 110 977 550 762 546 529 489 409 168 912 996 345 748 47 669 454 733 229 415 736 652 523 544 193 719 38 198 30 845 283 754 592 274 632 568 156 906 724 539 676 595 104 393 819 738 3 550 430 623 381 701 305 827 12 214 899 422 314 249 505 696 556 73 859 466 334 441 105 560 987 745 565 792 206 988 775 653 383 865 950 873 574 123 895 365 433 101 595 989 485 489 626 209 657 346 153 605 739 653 73 648 52 676 45 139 128 594 614 999 344 646 541 88 984 95 191 711 678 564 938 338 522 858 731 811 991 845 680 720 391 208 500 28 355 837 148 980 644 320 597 51 750 22 134 412 154 53 719 890 954 158 827 156 75 194 764 567 230 731 517 147 130 655 61 342 596 475 741 88 828 746 33 178 462 489 170 874 831 289 624 32 494 169 773 425 869 612 893 553 841 909 935 596 180 400 388 553 928 328 805 784 293 781 414 352 260 375 406 873 851 921 6 925 622 856 962 376 200 501 278 778 1 842 124 889 765 613 333 664 265 300 366 168 424 853 799 384 379 969 835 512 25 127 726 90 175 73 97 560 81 473 311 902 10 196 361 890 858 116 294 493 547 303 408 320 232 807 393 74 380 392 685 157 258 969 785 819 269 310 691 454 855 214 771 334 458 970 558 539 151 153 103 674 509 546 317 806 286 167 504 499 4 44 303 215 735 428 849 217 262 472 371 409 983 879 738 190 354 734 612 237 763 352 737 834 664 838 929 681 300 259 693 877 911 998 22 372 879 92 369 336 932 382 782 760 988 697 273 816 254 719 620 293 787 863 921 976 937 850 356 534 83 373 325 554 18 990 665 802 313 741 107 409 135 689 443 138 226 881 757 822 235 119 446 866 157 906 442 30 250 680 744 101 49 651 993 668 883 612 822 265 56 596 55 304 961 794 179 876 132 858 123 283 717 822 618 778 955 596 909 910 42 48 497 388 555 209 256 430 464 553 129 919 106 653 619 806 945 489 219 22 629 299 174 618 291 708 985 660 946 475 119 955 429 131 285 42 150 556 392 187 490 814 51 209 853 349 686 559 194 151 842 237 88 982 96 484 637 498 965 295 352 532 85 743 706 192 560 709 898 457 63 365 940 419 818 767 386 449 613 788 125 956 602 705 295 112 162 812 255 504 20 560 14 738 5 302 679 1 641 411 900 643 888 711 468 417 301 728 538 868 358 416 806 545 28 207 142 543 776 406 246 807 474 63 13 954 634 249 934 206 158 235 176 599 727 379 70 103 942 713 0 212 90 807 231 414 147 15 507 678 368 499 155 231 234 642 353 449 89 395 315 831 145 628 185 698 288 771 168 455 720 281 729 429 838 793 890 947 958 751 758 466 807 885 870 545 621 175 981 602 410 150 753 5 486 140 792 144 995 731 923 386 419 583 769 683 951 426 723 786 277 940 398 368 552 496 956 878
209 813 376 684 125 550 465 961 119 257 919 182 589 460 882 646 82 945 57 531 901 557 827 67 651 695 91 68 518 134 189 709 459 963 1 442 115 324 952 906 339 819 633 385 269 241 949 118 152 894 467 154 854 211 23 717 253 885 629 330 620 129 940 240 639 838 885 704 922 859 683 730 244 239 957 468 573 805 363 706 60 996 860 739 398 471 164 875 981 725 171 439 999 692 52 870 322 846 470 483 2 93 570 441 161 620 353 108 867 2 584 993 872 129 551 875 944 116 898 891 604 605 990 896 762 82 880 697 6 105 323 840 921 165 839 776 695 392 359 958 590 802 447 893 823 925 859 352 659 76 364 952 844 723 700 520 886 116 404 288 741 821 946 603 391 814 93 462 542 979 801 991 22 825 481 726 163 941 849 805 4 730 219 280 276 71 737 942 884 509 514 413 843 594 66 881 698 410 852 45 337 762 181 842 431 448 814 957 968 937 324 735 173 513 225 149 735 903 37 20 326 145 980 288 705 724 425 190 558 963 891 821 397 732 995 460 992 26 571 626 264 350 640 858 21 314 396 960 149 313 282 895 812 825 291 881 484 828 540 71 857 517 399 486 771 992 840 131 137 18 845 469 531 763 434 547 983 224 606 72 890 228 665 557 759 439 646 201 126 22 541 599 280 216 143 113 475 300 216 425 132 834 168 280 685 215 729 390 383 798 414 134 615 831 448 401 267 439 213 1000 309 731 563 845 664 761 715 174 218 134 328 628 211 941 609 42 817 497 105 449 139 254 344 635 47 567 150 657 592 259 159 95 482 88 146 91 783 513 14 759 186 46 630 177 503 357 766 332 325 470 79 118 908 827 241 207 333 43 781 631 127 941 667 630 128 821 631 295 88 515 602 283 842 896 586 483 568 972 706 342 296 317 110 412 103 239 318 923 384 194 226 538 688 360 315 366 580 814 780 757 987 986 675 907 469 341 942 863 782 5 498 730 707 452 107 38 129 349 851 415 240 258 423 606 993 415 508 200 745 188 266 314 42 176 356 135 449 563 862 426 544 315 246 807 426 11 257 337 345 823 8 348 75 787 187 718 874 539 564 707 369 836 19 914 926 111 515 800 279 31 56 729 71 832 760 711 51 824 732 433 262 767 49 378 411 81 58 400 703 952 386 321 520 284 123 522 234 986 754 47 943 113 460 839 736 343 122 873 627 912 790 387 887 177 456 585 114 596 649 335 687 519 96 233 445 509 59 94 757 75 836 492 724 783 537 738 975 378 751 790 196 172 594 108 190 239 54 227 31 931 45 234 172 252 38 165 593 91 538 762 831 822 275 607 311 960 455 501 822 667 155 126 180 512 286 983 936 947 618 632 154 171 313 643 242 417 182 508 222 253 331 75 263 724 73 257 574 194 583 389 402 22 185 715 3 900 519 538 294 64 912 528 117 708 787 168 40 824 699 552 650 83 135 495 820 928 913 443 838 939 74 632 140 644 610 220 611 791 556 456 174 888 454 411 746 667 374 645 201 787 600 969 15 129 536 576 719 956 251 60 417 186 151 792 192 608 791 18 965 110 595 544 304 93 954 419 597 216 208 550 826 215 412 151 876 696 27 460 289 316 530 78 899 102 637 99 24 397 221 702 653 392 99 419 624 451 647 135 526 648 522 472 748 844 453 371 773 357 910 455 591 817 26 369 778 405 85 926 489 165 907 416 720 404 808 641 236 180 561 848 569 27 248 72 405 789 846 277 669 72 674 310 320 766 768 573 511 285 521 788 988 274 299 313 718 696 441 684 825 546 507 696 499 423 298 154 202 309 897 382 928 437 380 932 43 333 951 19 355 309 439 347 931 952 917 864 319 450 893 617 147 119 722 677 295 273 136 58 709 351 330 454 704 756 272 200 953 545 495 716 233 476 557 262 390 656 336 143 973 90 587 358 217 239 277 105 409 978 84 822 301 796 684 918 976 788 496 844 394 749 316 80 7 560 237 139 554 550 307 278 65 62 712 622 466 564 655 868 354 359 828 233 5 552 835 558 479 691 302 831 303 619 991 719 224 680 815 293 738 363 888 374 577 491 348 493 247 511 710 135 25 399 804 848 644 525 733 216 358 343 252 91 545 989 97 114 641 49 288 474 16 570 764 687 693 378 929 346 510 613 833 75 55 304 235 959 948 149 950 682 177 335 436 686 964 279 421 449 961 915 861 613 603 709 562 353 156 119 141 39 753 22 977 190 292 824 668 235 131 747 533 223 13 26 900 12 100 145 118 558 61 37 46 788 730 928 53 454 625 514 579 257 400 431 582 916 896 360 256 665 335 41 516 637 986 709 765 538 654 432 388 55 756 955 553 138 78 404 672 421 915 170 464 325 989 744 427 490 906 651 232 941 920 682 360 23 937 168 385 644 179 325 458 215 167 174 727 789 871 573 866 103 785 132 124 576 188 894 686 691 283 19 378 36 985 809 883 756 601 889 366 558 660 331 966 957 523 731 191 640 578 556 352 725 239 279 205 285 848 665 428 967 927 275 346 689 677 695 800 356 525 54 223 566 680 525 440 499 487 225 69 785 89 716 34 231 483 2 678 58 349 446 755 30 682 181 317 34 863 792 468 809 552 342 505 767 361 477 619 863 393 535 648 299 864 816 905 965 492 698 367 851 379 485 395 104 502 669 938 363 101 93 865 691 742 288 77 687 795 973 497 324 834 843 228 860 392 450 535 296 39 792 297 468 546 506 585 391 702 362 958 752 111 962 420 522 614 313 714 313 959 480 877 577 113 355 934 775 803 172 881 1 911 265 377 66 109 552 974 562 273 499 463 711 572 113 342 95 868 753 28 138 351 440 134 287 500 871 608 762 50 938 923 96 613 723 998 266 599 32 725 251 622 767 796 739 878 820 892 962 312 581 772 327 734 9 903 238 666 596 429 32 947 805 415 278 200 262 490 343 33 438 476 449 930 547 215 865 711 765 744 549 338 46 696 291 178 972 713 128 437 521 341 767 841 104 967 243 198 511 121 463 112 219 555 806 207 510 308 797 652 769 726 174 581 848 824 613 509 268 261 763 418 116 721 978 621 958 875 55 690 598 485 893 539 698 607 249 830 495 410 117 996 448 265 55 148 794 194 888 819 987 512 602 643 669 199 495 932 545 478 715 306 56 144 863 457 118 638 172 362 189 813 676 340 533 528 41 80 676 628 320 250 77 941 956 642 177 104 209 532 747 98 976 444 764 997 417 945 626 165 118 850 429 0 623 697 836 807 603 916 42 962 579 451 803 401 939 67 967 184 278 566 992 794 86 809 9 357 527 769 991 408 48 230 711 789 410 767 869 902 335 774 653 407 276 914 95 576 525 44 998 829 457 153 41 343 221 799 813 632 150 691 240 506 3 617 112 83 251 195 301 430 220 206 98 956 752 763 118 873 517 739 484 979 72 658 594 529 575 310 383 474 747 371 328 894 935 689 120 802 317 138 373 524 996 48 632 895 532 142 520 635 66 212 519 347 199 227 940 321 163 626 61 175 929 381 513 527 485 419 157 567 229 68 319 372 583 373 870 856 660 9 385 473 373 11 918 370 49 837 338 543 187 728 741 268 358 656 558 676 165 424 924 462 752 806 7 662 357 116 129 432 756 442 35 657 62 95 480 450 429 716 14 30 197 480 567 438 910 270 538 10 976 969 734 214 601 752 695 869 254 41 369 102 122 334 272 818 278 731 123 350 310 960 276 549 324 858 137 220 213 70 957 853 318 811 640 776 942 327 657 623 485 758 340 889 482 472 307 679 38 170 646 169 24 176 390 368 432 106 288 416 248 786 629 290 696 596 824 433 115 284 129 550 944 663 168 488 887 994 935 271 702 314 662 955 921 749 853 92 432 723 573 798 99 701 874 287 678 81 318 62 757 743 343 534 528 978 428 909 959 86 910 918 78 108 347 157 196 183 413 517 550 984 300 513 899 692 23 565 416 254 64 471 511 575 487 939 150 784 262 446 975 72 218 160 879 963 731 770 503 855 440 32 354 258 509 717 653 670 286 636 904 634 588 494 840 422 996 300 234 285 133 879 577 870 838 166 18 332 933 832 310 413 745 133 181 925 806 365 268 193 452 162 981 375 17 293 426 694 944 63 141 598 888 243 677 792 901 158 174 329 950 797 829 493 962 87 703 761 358 982 366 260 920 382 561 145 141 486 330 816 308 821 952 971 245 389 660 740 936 452 133 779 183 305 552 681 517 120 496 238 459 673 382 477 423 204 371 747 47 259 918 130 757 904 714 935 746 203 669 661 155 788 311 229 684 547 93 17 686 443 314 274 612 12 163 245 971 708 989 255 141 645 713 972 956 406 325 461 390 559 700 501 328 612 204 90 109 970 80 671 670 810 852 777 463 210 511 775 270 933 526 793 486 403 152 278 756 231 760 750 231 805 116 387 882 35 781 64 175 616 444 76 864 491 63 588 554 94 199 847 867 36 904 281 448 18 672 197 911 548 821 249 749 435 323 20 866 605 835 924 3 560 384 29 711 504 884
289 693 733 8 723 604 469 490 35 474 462 348 692 41 741 860 215 261 117 606 721 140 977 366 687 509 266 111 61 653 644 50 727 366 714 175 343 643 778 933 586 339 872 59 762 706 72 381 944 325 248 528 880 122 531 390 643 53 86 469 487 541 401 68 811 658 155 663 536 948 718 722 448 560 119 591 83 214 596 905 774 325 157 838 315 39 564 404 163 681 304 560 572 825 212 400 748 217 534 94 538 761 871 473 978 40 588 997 611 136 62 176 861 307 196 109 468 156 74 833 504 95 241 732 545 459 120 848 992 658 274 160 168 260 99 139 359 322 15 19 617 602 340 339 373 30 182 496 34 253 312 716 207 663 444 21 820 758 943 764 336 538 31 777 685 775 131 888 604 949 875 452 720 453 115 970 40 763 707 302 699 12 956 647 387 566 339 351 575 293 316 932 735 840 654 150 455 846 756 97 500 998 867 654 195 286 76 614 922 394 227 930 670 651 925 162 917 59 988 736 845 410 331 682 576 787 856 3 603 267 6 86 323 125 979 339 465 294 425 55 385 888 283 272 17 749 167 253 22 661 265 684 550 192 853 509 599 273 365 334 649 119 326 88 388 943 358 770 279 432 302 374 566 861 7 197 876 901 952 425 730 513 242 527 169 545 173 127 996 49 786 577 205 103 264 679 417 4 969 694 710 262 804 324 399 351 511 270 427 669 812 447 928 104 403 574 179 351 362 110 153 689 378 259 915 523 761 99 335 225 927 500 239 540 898 672 27 965 23 40 513 239 787 622 693 470 924 28 612 14 397 533 954 23 197 727 474 72 338 110 457 318 889 145 673 546 63 324 585 612 24 477 555 551 781 393 213 827 542 312 492 759 984 212 51 707 491 666 135 927 948 799 253 872 767 985 620 812 911 927 208 988 398 860 953 165 854 726 551 53 646 997 50 653 795 850 716 594 298 904 106 258 308 648 639 895 656 272 12 725 16 211 768 562 629 625 407 86 445 934 532 258 891 408 328 3 764 594 571 732 802 70 904 76 607 144 251 657 661 563 869 927 151 496 188 399 107 872 627 299 285 34 369 281 105 701 354 747 55 18 799 798 284 89 744 209 968 657 32 836 189 847 750 20 895 758 597 974 543 189 887 791 930 275 896 521 356 576 862 727 25 804 868 215 224 76 64 465 479 938 477 902 794 944 114 318 294 630 523 873 258 182 568 869 976 241 539 648 664 799 640 291 595 279 391 718 376 381 813 777 540 717 68 31 290 386 350 841 386 536 48 84 53 182 43 350 724 756 602 429 460 614 674 336 87 606 93 113 85 871 763 17 645 985 755 461 437 523 556 239 71 876 476 735 694 2 934 6 834 709 276 213 394 185 800 713 821 927 426 967 653 856 790 581 447 151 281 782 592 693 230 267 711 989 134 223 507 455 973 439 130 757 233 960 833 253 705 177 691 180 950 190 942 676 198 16 137 136 368 305 971 679 657 966 847 745 807 693 245 433 885 916 689 588 918 581 441 198 104 378 237 950 172 965 0 7 825 907 749 108 228 572 412 829 905 571 554 385 231 588 346 436 102 686 983 162 926 424 635 361 594 607 393 899 271 978 435 207 170 489 470 228 439 118 678 42 21 14 701 990 901 342 740 606 510 721 759 432 111 690 70 266 737 618 522 798 886 339 145 742 91 814 574 808 216 997 30 492 203 743 363 713 19 463 201 363 255 167 757 726 454 48 769 605 816 69 396 558 851 528 209 443 113 906 582 673 754 432 766 447 286 747 580 577 921 615 144 942 143 19 605 829 409 730 706 808 631 899 329 541 38 126 219 320 184 33 961 879 488 445 715 943 149 243 965 400 773 59 980 717 367 870 360 118 736 604 712 871 351 296 453 130 89 469 129 764 380 973 232 179 45 891 936 273 623 162 573 909 13 939 659 397 282 812 866 665 259 567 353 510 848 396 717 78 400 258 199 202 183 897 345 325 546 577 217 154 697 258 174 570 844 149 58 817 552 807 806 918 622 929 972 138 610 98 194 785 987 908 583 743 158 384 2 477 805 172 337 702 303 894 39 791 395 400 243 838 682 561 728 846 270 119 892 375 377 462 94 613 310 570 857 887 332 419 618 117 29 259 408 273 140 632 960 995 995 977 123 416 147 93 951 530 54 713 406 114 814 298 963 977 709 586 436 656 181 677 939 885 882 621 313 121 544 163 515 841 176 16 796 229 919 446 211 377 859 661 734 687 634 575 698 911 268 915 100 852 244 273 109 532 945 953 725 377 982 866 165 768 46 74 411 409 177 382 475 701 461 26 842 739 760 113 738 438 567 931 66 890 941 457 324 869 320 612 526 158 446 590 28 457 865 559 389 703 560 615 344 22 247 894 765 754 139 883 533 791 772 609 246 941 719 696 509 350 981 902 590 996 4 731 801 964 636 469 235 726 850 852 434 421 793 439 561 625 78 453 899 698 830 307 696 425 98 952 986 98 103 316 202 864 626 354 190 170 683 138 839 568 418 832 450 537 495 948 959 612 666 268 81 481 938 351 958 796 467 652 229 559 490 478 966 63 404 791 783 140 364 334 788 963 704 93 914 660 483 12 633 368 275 34 824 363 993 869 521 730 913 238 624 791 675 729 909 581 514 60 663 201 101 781 902 611 97 869 191 733 122 388 342 809 482 921 695 969 884 2 471 808 870 137 75 515 108 221 864 503 223 411 357 818 779 376 440 933 593 283 171 790 300 533 776 20 430 619 828 772 222 966 456 505 112 679 277 906 118 527 747 656 96 55 136 113 79 436 424 157 975 538 486 760 187 915 999 149 641 707 497 620 428 182 57 275 967 459 991 661 321 87 957 70 493 907 826 348 127 80 516 47 970 523 775 905 520 670 193 265 791 36 355 545 840 737 150 489 33 495 162 381 288 579 405 973 713 160 907 662 410 562 836 193 36 170 370 212 485 764 679 868 132 928 600 325 672 558 478 609 416 77 154 946 280 801 541 898 381 481 314 213 632 929 863 686 293 281 443 215 690 83 327 347 890 18 402 279 218 963 752 343 962 505 628 109 69 119 371 856 292 34 570 692 849 436 317 716 548 851 59 869 855 291 819 474 121 412 559 32 743 887 827 55 330 645 88 262 481 5 466 101 125 419 5 10 874 481 82 934 379 393 785 542 318 97 998 518 537 56 508 177 798 816 185 478 10 987 703 670 133 49 517 189 291 529 879 224 630 510 206 145 881 927 577 209 651 68 808 555 758 225 501 698 11 756 257 273 341 549 463 821 591 817 438 165 262 301 647 822 512 233 295 114 829 367 530 584 299 867 319 126 745 786 84 19 80 507 777 499 159 943 587 731 422 300 141 224 528 402 797 109 931 427 67 493 601 979 680 482 256 867 708 11 451 550 742 726 254 659 499 314 419 603 547 554 349 232 940 444 26 826 252 77 780 832 234 934 56 703 652 41 614 981 464 95 383 149 9 290 204 841 923 409 606 139 263 33 489 988 65 997 584 472 946 247 688 96 619 179 116 180 210 685 352 693 3 311 877 164 502 424 505 118 506 702 912 937 852 562 334 990 200 80 226 422 615 579 858 472 846 24 77 813 110 815 250 795 301 766 95 909 642 65 49 550 832 133 305 841 662 925 278 381 458 912 929 608 297 946 382 712 374 672 838 644 152 686 126 108 598 761 261 337 964 4 431 569 225 555 267 396 578 417 916 480 789 283 729 238 220 541 306 694 307 241 421 900 287 292 214 737 569 885 366 764 347 468 549 109 92 339 557 438 164 720 433 76 138 877 273 580 415 27 638 488 667 999 558 880 823 649 392 206 494 102 14 681 37 191 753 113 900 562 414 785 726 923 841 560 949 907 8 789 888 382 390 973 236 31 810 146 238 125 751 331 180 481 625 769 893 703 648 115 221 278 860 358 903 193 309 987 665 832 142 859 671 125 817 204 432 213 128 284 684 801 553 742 296 466 616 463 989 780 18 130 784 553 935 906 311 139 442 76 472 795 148 344 41 234 178 291 815 382 272 905 637 798 658 206 503 662 686 629 985 543 52 844 920 690 186 453 677 418 192 72 325 198 565 679 843 148 579 831 878 486 161 676 933 316 609 336 608 122 837 535 955 455 818 656 524 676 937 572 883 807 746 822 47 542 452 442 782 805 496 777 498 345 947 102 413 627 124 932 700 649 44 374 518 222 908 891 974 612 792 207 240 289 473 582 668 289 581 292 722 117 563 799 525 325 60 587 655 884 527 896 20 768 73 717 260 797 322 102 42 510 146 234 420 569 731 780 90 210 822 615 429 708 676 358 348 645 770 750 897 847 535 611 702 492 562 551 681 779 160 717 269 544 361 240 423 608 1 977 480 894 650 86 333 267 910 789 621 438 994 479 771 182 375 275 519 969 166 38 739 713 831 425 732 340 990 402 997 822 529 225 894 330 589 892 669 386 249 284 809 421 459 899 906 951 384 526 835 84 156 85 660 623 484 494 449 97 932 452 803 147 873 853 175 761 372 458 613 482
218 552 271 534 353 875 386 309 531 275 871 490 767 246 812 655 516 468 272 521 246 327 652 953 713 865 932 273 649 852 405 267 137 720 281 894 149 778 998 591 916 841 843 630 32 779 799 856 615 745 434 371 215 294 765 768 18 342 775 63 464 332 676 342 417 818 330 233 383 18 535 302 99 598 522 525 671 120 454 147 761 996 222 194 324 957 433 40 781 321 733 973 333 60 213 460 173 701 808 812 494 711 30 843 864 776 587 572 834 310 81 225 661 291 593 627 591 36 191 665 725 64 381 306 596 783 914 908 543 472 144 42 906 394 303 862 391 599 182 376 675 1000 58 266 225 69 238 851 909 495 899 213 68 403 77 129 120 807 153 968 630 368 953 929 714 814 867 39 55 528 486 692 241 329 295 766 832 40 790 445 465 728 85 387 817 960 800 223 715 183 170 895 42 829 294 502 164 877 870 487 605 930 62 309 458 171 78 671 122 290 770 951 292 298 447 965 787 853 22 585 704 121 301 563 190 405 181 812 100 826 401 550 628 147 270 784 621 352 360 260 990 27 459 252 529 592 364 514 886 321 877 923 707 520 612 219 471 518 894 152 521 288 880 381 532 475 809 90 541 812 925 350 88 513 422 578 965 675 750 772 199 874 117 305 742 551 101 769 397 159 828 479 261 481 66 253 588 447 740 86 824 112 212 30 347 769 412 213 717 398 549 106 286 351 493 440 528 999 785 765 245 175 609 205 597 335 28 806 413 94 673 529 227 399 84 451 969 115 677 905 648 300 959 469 163 478 72 181 410 860 968 151 801 619 274 966 722 245 43 184 505 583 60 464 280 636 539 600 484 582 127 835 590 847 21 983 501 38 547 780 135 280 130 704 952 979 533 856 553 662 879 28 325 256 12 944 500 729 852 123 647 519 643 47 644 314 165 838 214 573 907 777 833 629 318 768 901 717 440 678 926 900 187 579 853 183 897 708 545 497 658 414 256 141 515 475 917 367 999 548 49 626 180 297 788 182 449 432 107 655 420 486 921 121 700 668 981 11 946 210 26 390 888 425 973 847 561 82 224 737 321 937 854 915 929 385 202 101 52 880 613 248 526 355 576 656 681 753 995 99 502 637 734 786 608 581 670 715 566 912 289 370 35 670 432 383 10 757 720 325 336 777 57 887 201 850 581 20 219 810 772 29 313 258 172 856 203 562 309 63 338 987 63 861 979 411 849 749 370 777 551 304 667 524 518 9 604 240 766 535 970 15 636 648 984 198 329 907 424 624 65 595 20 231 168 988 835 585 308 802 428 602 304 346 356 416 563 566 136 625 826 779 481 42 352 561 534 174 744 333 278 1000 200 205 513 568 444 778 80 80 418 13 954 861 941 939 237 743 752 492 904 161 935 859 892 233 940 288 599 557 889 561 121 851 580 299 23 123 234 689 253 560 567 982 154 438 711 104 638 192 251 921 445 182 14 617 416 671 15 115 288 673 678 569 140 913 719 547 637 189 958 476 407 555 282 889 810 33 902 129 92 765 25 372 689 404 536 601 697 211 883 921 840 53 359 911 662 547 890 444 895 385 693 653 297 401 178 431 439 187 159 299 520 421 769 532 495 14 978 300 846 758 878 64 184 942 875 119 489 800 207 998 93 893 804 606 177 201 663 964 415 545 61 239 768 522 243 390 961 194 736 325 552 129 820 790 357 450 582 874 211 667 640 997 672 893 39 563 738 486 290 769 257 887 508 784 683 44 467 410 485 93 279 966 44 843 90 66 819 627 957 179 223 194 348 409 392 45 555 342 679 710 378 626 741 401 692 720 192 539 655 966 873 41 287 555 114 310 132 947 233 815 176 941 656 767 103 352 657 770 402 105 209 172 369 200 267 85 96 42 831 392 645 136 64 638 601 965 779 618 763 615 837 891 69 626 384 730 986 425 487 480 542 438 665 782 210 839 972 142 813 97 116 163 795 967 884 981 654 391 923 775 861 620 589 338 559 901 530 323 236 266 862 740 157 633 95 966 997 168 362 464 863 14 885 877 404 594 59 949 112 363 41 759 479 745 368 850 380 271 156 468 865 826 680 107 618 556 695 549 635 848 912 578 859 853 113 38 419 918 848 321 155 324 291 584 3 845 931 366 815 908 793 692 942 150 403 968 146 552 945 714 460 685 293 910 87 271 803 999 572 467 408 519 924 741 33 53 400 686 687 324 600 807 1 356 956 999 250 201 797 914 511 30 821 743 264 586 844 104 858 344 150 303 228 650 570 584 579 965 558 355 827 143 276 809 603 869 426 802 189 730 54 163 475 962 448 884 268 722 119 114 452 683 166 152 686 96 911 623 406 225 456 505 104 365 105 949 842 223 993 853 955 151 592 261 674 518 139 834 385 258 660 415 918 390 305 253 316 692 468 861 706 345 171 80 389 121 525 101 584 130 632 87 16 573 354 212 231 987 510 720 382 752 337 497 759 524 811 389 335 731 118 413 315 519 829 398 244 400 8 397 375 391 887 671 876 304 341 993 351 641 477 116 625 127 949 45 708 323 950 797 421 369 106 161 966 538 365 802 737 152 115 454 568 711 789 828 989 365 562 568 594 537 40 549 718 452 314 531 387 182 748 53 746 76 735 675 764 570 951 386 786 99 229 292 395 123 977 891 11 505 721 66 937 411 185 841 560 731 868 566 523 548 930 27 275 776 138 606 762 402 299 412 435 368 344 920 641 297 339 227 7 831 991 651 125 160 307 23 509 785 624 377 798 109 556 501 512 16 841 749 266 40 732 887 148 849 221 61 50 900 614 635 948 845 830 172 51 360 595 653 818 147 367 335 443 443 197 530 564 291 302 441 971 718 554 250 29 941 756 990 985 619 784 313 571 159 193 633 760 27 960 986 691 53 388 98 175 590 457 256 538 603 70 879 37 587 345 819 634 126 379 781 319 912 143 707 928 993 782 299 920 491 196 357 586 452 847 331 283 902 896 207 259 70 974 863 34 553 855 128 757 179 296 356 623 978 317 761 975 672 186 693 300 47 802 803 232 987 242 415 252 820 240 531 75 568 298 804 473 256 131 753 983 663 758 799 123 10 374 217 980 441 796 259 151 25 179 251 626 368 331 783 548 336 668 181 430 814 616 226 936 881 755 667 569 206 839 623 376 632 19 80 514 351 716 101 602 232 825 332 343 703 710 662 499 780 216 570 76 900 217 90 927 499 922 357 13 390 891 223 141 638 358 726 441 736 327 303 524 478 774 917 992 517 455 878 664 758 82 449 74 719 703 791 425 112 982 709 651 866 414 498 24 595 578 994 183 231 777 348 629 946 805 99 823 925 550 58 807 368 396 233 2 530 650 211 743 255 908 603 142 168 794 506 429 945 474 857 340 522 260 653 964 661 967 45 31 69 866 317 893 667 53 31 881 412 462 306 701 883 497 772 204 675 102 457 373 703 751 610 470 597 277 293 882 464 346 883 653 657 332 816 792 814 188 643 783 607 9 508 987 434 254 143 133 417 745 355 174 29 699 172 6 268 263 815 754 316 611 481 913 62 753 823 45 659 988 803 83 145 310 254 438 629 685 163 627 237 688 185 431 198 724 421 160 700 705 237 27 952 915 320 363 647 606 875 311 105 461 893 226 359 478 66 546 446 504 270 79 125 285 447 390 505 728 588 771 562 480 58 730 589 198 421 696 946 491 216 361 266 334 296 574 363 845 409 451 836 91 358 962 765 694 78 366 430 778 511 898 329 537 649 726 212 126 982 167 187 573 112 409 694 791 346 162 596 48 511 633 272 780 522 326 576 328 649 89 950 195 589 496 223 684 491 919 573 161 483 320 207 939 205 698 445 145 251 158 190 393 638 466 538 56 345 255 709 312 986 262 114 872 947 857 440 617 299 488 561 583 705 258 945 483 586 152 519 437 408 607 629 712 336 814 860 727 993 71 511 206 805 169 330 442 370 690 856 723 532 476 744 94 336 836 512 620 905 934 183 73 655 610 757 544 832 565 556 208 353 642 498 507 860 598 118 111 254 933 508 490 576 399 10 816 694 739 654 372 909 503 363 306 184 666 940 822 673 194 885 731 334 856 724 463 384 506 952 575 512 17 512 322 698 248 273 235 321 709 40 134 857 492 756 577 297 110 565 411 220 469 462 622 120 5 736 851 85 773 703 646 788 527 833 838 92 239 221 996 984 482 420 446 950 994 51 938 265 585 685 230 870 619 552 205 997 517 84 944 277 963 852 398 154 850 628 4 369 869 966 342 513 377 885 349 824 519 104 46 173 323 753 903 207 427 388 453 796 350 156 128 731 450 744 976 120 729 804 108 227 47 284 0 922 905 432 749 712 659 220 147 205 97 661 129 242 109 457 247 290 249 115 639 577 682 146 284 701 874 591 394 925 98 641 540 827 220 626 702 850 900 560 265 983 38 630 86 763 669 625 943 616 67 272 806 81 947 893 423 455 472 281 498 617 436 108 860 770 371 214 747 736 124 411 269 849 910 32 776 443 631 380 557 906 273 406 36 39 355 31
226 453 66 230 687 681 575 87 393 822 346 850 988 340 550 287 186 130 290 55 135 717 86 658 89 431 445 665 711 716 869 538 51 461 420 587 474 465 97 41 792 555 945 51 738 601 79 67 484 584 461 233 846 116 400 309 613 615 997 639 914 283 614 990 237 46 798 820 865 803 77 51 154 755 535 571 931 745 884 481 524 698 527 969 324 465 20 635 47 800 664 852 320 999 112 52 483 893 749 46 12 857 902 390 107 698 857 313 842 727 502 281 967 487 516 636 71 480 702 927 984 199 465 228 385 626 233 244 636 59 205 774 452 406 372 803 380 351 75 344 533 686 766 635 620 637 960 295 651 579 309 976 686 972 838 371 742 759 542 374 266 764 776 519 907 412 825 889 899 705 50 885 145 983 990 736 335 418 517 38 30 245 37 39 329 77 765 255 159 352 284 627 279 25 644 143 541 525 778 193 961 711 251 453 428 214 663 800 362 325 831 526 397 79 974 125 217 264 119 580 568 615 860 348 235 230 239 554 139 365 275 348 448 878 225 100 178 108 87 452 53 988 643 259 922 277 73 105 946 989 726 334 638 319 458 81 326 603 374 860 67 462 562 530 278 325 231 574 158 213 331 972 979 239 689 386 720 897 591 325 219 753 418 953 888 499 553 579 612 94 927 482 36 993 973 908 388 380 719 992 675 315 560 857 470 722 254 806 552 845 714 121 920 507 866 995 976 197 808 498 379 678 919 33 221 803 898 250 125 655 323 263 179 760 600 67 890 814 810 174 473 876 760 5 347 274 2 800 729 936 299 206 596 849 659 412 606 981 212 644 261 318 384 422 879 519 657 939 227 272 270 876 293 897 0 202 618 411 317 996 579 198 307 64 926 398 843 681 21 177 210 804 500 640 224 980 648 394 807 538 758 943 526 486 258 150 509 425 208 823 395 19 345 569 932 145 605 683 779 587 885 667 785 490 26 307 69 811 518 564 25 319 222 50 327 544 937 573 721 866 141 10 373 635 287 381 214 561 744 598 610 936 972 868 572 942 713 180 382 417 84 168 440 468 124 614 615 671 623 49 876 637 956 780 683 144 410 115 662 784 330 911 350 52 9 296 196 32 513 564 74 681 95 447 839 120 160 859 402 239 386 629 267 715 52 634 639 510 33 406 929 672 556 115 416 923 581 976 306 314 655 960 109 938 332 901 982 789 83 758 966 365 514 339 878 4 44 829 35 554 608 545 289 664 574 842 691 978 998 384 492 683 752 614 971 822 938 755 333 211 427 775 870 92 835 501 563 10 304 361 872 872 682 910 207 81 113 129 665 454 184 737 525 421 118 126 733 211 703 805 479 962 398 372 358 299 318 502 826 500 660 590 771 436 565 991 834 204 494 247 10 762 132 199 419 503 557 118 589 68 506 53 811 907 503 844 767 124 220 1 939 218 174 906 272 420 429 680 794 937 656 859 852 52 797 627 887 418 912 76 485 488 17 133 625 366 548 548 403 597 449 295 348 687 322 876 104 276 624 122 965 416 841 732 901 319 634 600 310 560 537 942 496 889 281 720 777 155 96 428 627 939 523 876 442 337 978 337 737 56 68 697 57 563 954 422 666 905 126 146 567 543 253 980 177 709 930 432 594 581 472 129 904 400 426 426 155 945 561 913 170 917 547 533 264 609 510 706 334 502 640 457 206 353 850 780 969 888 165 904 918 298 136 859 812 251 76 4 886 25 189 851 301 63 722 435 450 483 968 262 573 683 611 809 534 766 263 532 360 270 512 475 679 363 339 336 24 864 724 891 370 88 255 291 895 675 215 429 146 482 621 800 803 419 607 605 906 791 282 947 180 276 755 762 437 377 114 503 762 3 787 979 604 791 908 586 519 253 161 925 6 174 378 871 123 683 240 694 940 292 246 727 741 135 28 441 152 989 786 957 377 840 751 214 817 46 60 645 195 265 947 613 873 567 896 280 451 169 311 439 590 918 121 431 830 507 298 570 981 254 262 465 891 229 903 47 609 527 176 692 566 133 996 473 454 702 975 196 108 743 845 131 745 229 405 458 422 964 881 942 273 294 539 747 336 101 717 991 854 176 864 11 750 485 338 898 153 652 173 671 646 596 697 109 955 378 730 477 56 872 201 178 801 860 709 728 381 813 143 242 236 36 793 187 134 205 198 739 27 97 325 337 38 643 45 550 260 229 344 311 82 473 288 135 361 898 460 271 769 18 130 154 466 114 716 738 874 650 81 510 953 550 366 569 783 233 569 929 753 518 391 951 986 910 936 472 467 960 837 102 88 888 795 1 597 27 303 965 948 760 421 535 99 731 571 579 447 618 120 225 22 47 863 12 963 867 558 672 462 957 549 781 799 140 401 722 475 600 190 60 144 844 305 288 16 960 357 409 853 780 805 752 647 808 296 715 216 435 848 96 354 588 823 536 232 522 685 40 455 985 641 293 80 866 54 730 411 838 628 710 203 689 392 121 15 328 577 771 230 444 707 147 923 212 759 296 992 798 790 685 241 374 101 423 243 631 602 273 531 566 94 379 598 776 704 262 840 610 676 124 809 826 244 13 85 518 209 434 433 702 102 867 970 967 551 623 957 375 319 600 23 928 110 270 106 484 183 290 149 588 868 394 408 449 364 38 674 746 782 669 351 685 800 661 559 167 363 870 404 407 48 327 111 229 497 637 164 697 140 167 935 608 995 774 291 535 90 283 910 937 671 615 340 609 619 638 692 532 192 272 269 131 601 211 42 748 617 958 242 230 859 176 499 959 29 476 522 871 369 189 670 620 430 847 13 165 463 104 816 416 367 645 103 384 439 46 127 464 49 777 637 653 407 23 764 256 867 381 493 750 543 247 162 802 457 292 994 942 249 461 822 227 882 626 148 426 727 202 529 495 725 99 495 443 342 311 678 76 706 821 681 1000 365 619 399 636 229 588 199 665 188 872 587 645 93 640 688 862 78 729 824 19 312 980 64 149 122 306 169 684 425 661 774 379 756 348 696 276 775 205 4 369 763 99 746 263 117 115 62 248 673 470 204 396 181 617 747 936 314 507 844 601 41 786 471 833 757 996 70 152 818 86 894 157 182 346 732 641 415 515 633 725 464 196 245 386 476 745 91 463 197 4 40 106 734 290 491 601 100 534 191 563 187 197 652 32 554 902 941 469 980 814 768 777 958 141 827 71 469 531 728 112 459 776 387 712 488 357 555 527 297 837 46 259 667 337 105 494 150 970 396 122 952 314 669 929 530 948 481 354 847 541 137 79 851 681 11 396 234 457 490 926 538 778 802 643 862 417 250 444 371 761 394 657 629 55 142 81 829 515 202 380 167 910 432 544 31 465 453 294 701 756 313 564 61 609 880 10 532 658 163 55 616 276 14 834 748 162 138 510 796 524 677 902 592 172 705 728 819 428 583 38 486 13 934 517 806 44 950 809 977 660 507 476 520 71 116 974 877 970 424 188 715 154 928 527 593 582 546 692 435 772 248 334 804 10 115 462 443 101 832 480 446 173 515 198 247 692 585 334 788 934 328 400 285 264 836 842 156 985 951 559 668 867 34 606 942 698 985 786 423 966 413 528 780 467 582 482 257 21 98 377 690 851 352 286 171 265 987 821 223 62 917 215 341 691 964 886 789 923 505 479 55 28 468 945 815 982 58 252 265 182 855 482 218 121 5 187 875 917 368 338 511 633 211 88 739 328 308 374 59 372 280 793 540 223 883 388 478 346 414 626 949 216 626 623 588 983 770 188 632 737 578 41 710 947 431 838 772 828 7 368 564 795 147 37 72 274 389 585 736 720 528 847 375 21 791 441 991 81 18 908 129 183 259 579 856 488 166 797 276 272 897 51 684 375 353 967 584 720 151 257 849 765 680 545 983 234 65 898 168 992 39 456 157 8 406 1000 962 704 944 268 698 993 622 897 355 998 892 139 718 132 376 261 343 320 8 851 508 647 133 584 833 306 274 21 661 328 735 680 321 146 256 709 295 352 649 233 128 135 921 38 658 127 653 652 635 791 545 602 356 48 482 622 544 324 893 79 43 178 271 764 412 746 916 741 595 479 911 549 238 952 586 572 498 285 933 744 172 865 441 859 349 694 436 235 409 302 228 603 731 927 861 741 286 586 642 298 252 58 194 212 699 257 536 187 712 871 489 8 277 557 292 490 477 22 19 313 821 638 283 173 645 530 913 371 487 197 820 15 599 194 316 351 268 662 708 102 654 161 650 966 1 128 480 12 889 520 631 390 905 867 175 410 754 661 302 79 504 532 900 200 438 963 417 975 924 559 63 50 672 421 740 49 989 794 576 773 694 120 871 837 521 978 570 751 773 372 131 721 603 885 32 235 315 694 390 860 761 187 92 620 700 773 456 315 501 257 723 665 828 799 784 93 294 187 185 231 3 312 943 313 300 62 814 988 200 487 434 447 580 599 213 455 743 852 909 132 193 715 359 14 693 697 630 791 915 756 993 519 444 685 383 680 858 677 337 79 925 79 999 465 695 139 813 233 781 645 959 4
423 959 315 431 637 608 939 675 110 44 461 52 627 515 272 983 841 58 80 954 769 369 217 384 852 492 323 798 241 529 824 20 846 612 946 609 923 391 421 395 741 913 658 338 614 624 400 894 814 210 287 639 493 913 5 327 722 762 408 427 425 580 596 132 628 24 786 369 910 48 296 6 975 265 95 742 402 531 850 614 655 564 809 205 909 319 455 398 995 50 908 260 15 183 83 525 906 96 777 147 854 405 603 564 775 595 920 61 644 649 166 446 659 791 92 647 27 823 308 949 414 220 61 509 929 222 864 231 547 37 738 916 173 529 371 64 678 150 359 82 196 955 393 768 236 153 905 825 146 604 261 285 820 797 683 67 819 402 274 819 482 117 557 880 191 134 165 320 62 72 439 674 735 637 314 117 703 401 985 153 560 887 350 478 56 805 391 315 828 215 958 42 869 741 743 299 505 663 265 357 707 799 539 954 483 88 480 739 879 317 653 643 148 931 349 648 144 186 942 320 798 871 276 427 2 796 150 371 943 655 714 905 535 587 648 887 750 783 407 13 726 572 396 956 680 819 754 525 154 258 213 609 330 692 180 824 451 338 974 579 538 168 32 427 365 649 889 300 37 781 861 987 452 932 378 7 112 570 751 604 971 284 752 608 785 961 838 776 380 572 651 88 898 325 702 188 398 320 521 366 98 492 705 220 983 660 645 178 231 657 739 255 294 990 500 554 601 769 136 605 34 33 124 655 36 719 63 132 328 614 891 818 151 758 232 266 329 561 418 280 182 347 390 597 512 830 406 845 903 781 143 782 363 95 192 749 781 58 427 885 210 347 999 309 333 295 305 749 281 756 100 431 18 467 478 752 469 364 17 900 263 961 115 373 279 229 278 588 441 64 345 85 49 556 453 898 79 360 845 286 194 553 561 587 694 3 297 351 255 598 386 21 244 630 259 402 511 321 450 843 220 427 188 767 238 72 991 422 915 756 886 45 998 768 987 360 134 566 405 67 65 714 574 570 893 312 318 221 243 955 833 662 801 198 26 866 288 126 570 718 853 406 817 922 901 200 986 35 283 70 562 653 289 231 806 218 550 800 419 455 691 480 404 161 989 324 855 583 623 348 650 535 518 224 71 679 138 70 41 593 646 286 933 366 602 931 141 96 878 258 605 472 249 487 800 1000 503 391 541 975 53 456 664 156 376 837 606 19 534 689 766 781 599 345 885 965 211 685 635 434 548 896 674 769 945 278 460 360 619 497 965 257 936 897 411 914 737 47 257 823 491 552 551 669 471 599 312 875 381 796 662 106 940 924 3 946 140 828 351 150 780 917 262 975 382 174 247 159 744 768 529 467 467 305 171 572 642 997 976 577 78 797 617 431 394 386 625 708 993 472 629 615 666 710 812 617 128 261 57 437 64 43 816 153 117 787 370 64 432 181 48 639 865 711 30 820 774 970 346 744 348 759 114 518 613 461 496 376 149 613 953 402 796 731 877 744 7 180 679 837 585 521 871 765 616 801 608 391 436 432 663 797 284 841 29 824 366 607 533 403 997 83 168 371 343 203 709 770 340 114 91 503 979 740 624 893 90 938 977 138 843 927 553 93 190 148 59 593 607 356 524 940 545 639 412 939 919 683 761 430 706 941 675 843 331 424 209 143 803 39 266 188 531 608 926 303 657 470 932 247 326 719 502 930 392 639 730 399 116 464 177 661 584 426 956 718 51 376 87 483 862 696 701 88 356 679 783 789 270 646 73 853 397 596 844 551 336 274 20 773 778 675 446 719 479 321 129 275 355 646 673 481 501 498 275 820 546 830 147 454 760 323 773 249 82 68 779 204 268 414 669 207 364 136 955 478 897 527 950 480 81 21 588 731 86 245 590 571 104 79 927 924 160 834 988 102 485 50 105 399 222 801 912 371 514 816 39 921 50 195 755 953 566 726 240 368 131 598 69 217 697 173 221 855 227 699 872 865 758 608 383 90 395 730 416 374 352 102 544 617 515 540 317 450 692 150 22 338 765 837 167 405 52 762 583 391 96 452 685 775 757 738 463 62 133 200 258 51 325 541 388 759 424 992 13 728 54 918 189 816 513 519 899 745 58 81 558 517 721 819 225 428 226 977 810 315 834 209 28 56 745 719 321 739 219 542 413 943 16 761 0 860 949 812 125 379 285 692 980 81 992 23 33 693 526 303 193 274 466 723 45 816 367 63 575 494 764 180 246 284 127 8 849 701 681 361 580 199 372 935 671 700 763 582 552 478 517 913 156 554 649 797 813 385 477 574 89 55 543 297 85 740 74 600 35 861 994 750 793 305 859 666 689 102 431 384 866 827 462 855 113 876 944 790 882 606 475 945 990 312 930 827 322 354 504 314 970 859 921 257 11 727 839 954 375 648 55 922 295 266 111 261 520 418 320 572 589 725 489 512 181 465 661 104 700 52 260 144 634 816 682 768 762 19 831 895 8 802 269 842 107 758 384 405 622 219 654 494 582 593 169 335 836 779 106 536 996 838 904 790 823 365 473 202 693 308 931 94 224 78 44 921 185 548 379 129 837 896 158 705 172 815 578 576 75 294 161 272 264 772 880 13 361 170 984 93 954 38 591 328 549 162 389 483 736 257 790 28 204 42 458 253 456 405 434 901 960 202 957 104 776 43 598 497 70 120 728 711 353 452 811 648 516 41 540 175 719 137 740 865 310 552 40 312 403 533 640 586 672 985 354 181 610 879 494 171 319 959 286 392 492 860 6 328 472 473 228 973 307 801 223 514 445 332 43 785 784 582 465 553 233 874 805 606 867 533 665 535 198 672 789 326 670 858 913 947 587 525 256 330 253 165 967 769 490 550 358 62 677 202 157 859 696 342 280 674 807 706 767 286 103 771 695 15 808 634 621 628 476 908 523 644 506 913 410 729 851 846 484 685 435 72 360 860 327 766 88 151 631 874 963 388 982 472 415 938 632 242 870 180 618 206 881 147 733 571 772 509 409 13 630 13 202 562 374 910 633 138 835 860 142 729 794 226 214 441 183 278 884 709 438 935 792 317 848 949 863 790 698 350 139 836 422 509 600 551 481 196 567 450 718 767 46 19 802 628 66 302 248 840 554 72 373 846 31 937 941 1 132 712 488 864 821 98 964 275 947 473 962 488 417 503 67 311 324 974 770 179 890 327 298 903 592 303 522 573 795 922 245 668 571 700 876 437 704 849 690 877 145 431 444 532 339 474 615 9 564 974 299 603 176 364 137 778 448 576 576 734 290 145 710 62 9 23 301 640 542 105 896 779 385 163 822 52 387 43 892 302 342 832 788 797 457 903 830 919 508 14 306 19 713 526 337 253 197 718 499 314 782 91 928 314 38 100 184 529 195 19 12 482 335 503 19 908 239 735 734 326 652 254 459 479 724 27 304 207 468 213 969 143 972 598 799 929 827 733 235 878 968 194 918 526 251 137 24 315 174 54 302 947 215 436 723 636 159 270 595 219 840 888 464 577 636 572 357 926 895 442 420 638 429 304 120 710 888 865 887 845 715 467 804 70 273 422 948 757 797 73 829 456 527 621 860 891 201 917 334 777 875 33 729 203 437 430 121 10 487 477 935 459 565 95 1 462 126 679 399 380 291 77 759 83 101 423 509 886 426 273 519 711 94 701 581 328 178 517 771 753 532 89 10 176 917 355 656 824 428 36 440 949 716 265 163 644 179 884 252 118 311 401 959 959 109 972 556 398 282 485 856 103 708 890 609 855 229 320 620 876 731 529 937 168 791 471 883 640 684 159 748 181 586 110 832 400 242 809 152 81 102 367 687 766 747 195 510 819 857 589 604 375 474 180 660 138 676 302 332 928 267 581 572 37 720 599 60 512 21 786 130 892 449 170 594 961 123 9 309 589 934 219 277 761 559 680 313 732 401 32 362 624 530 331 528 682 749 910 667 989 907 170 647 520 914 40 135 937 579 25 250 664 858 707 768 239 23 18 746 936 187 277 347 815 507 245 108 381 711 595 753 206 818 623 902 64 84 42 208 620 978 504 725 375 230 861 756 889 454 902 555 802 42 149 254 388 495 384 699 888 668 127 825 938 981 205 93 407 639 622 205 328 206 202 742 444 847 34 14 493 470 298 170 236 122 553 25 974 97 127 966 40 712 913 611 951 368 615 638 534 641 431 612 347 369 779 717 410 118 370 237 953 643 761 200 9 203 833 569 643 497 153 486 381 688 275 186 979 218 940 568 146 868 605 344 901 72 272 900 899 525 773 537 899 626 544 377 602 99 438 234 385 686 200 924 459 826 300 597 470 498 855 4 427 153 727 593 283 952 661 815 954 787 261 77 915 842 500 911 690 303 296 447 79 175 139 577 83 76 518 338 133 443 236 563 797 727 575 341 36 155 983 271 705 732 986 293 823 873 632 874 477 922 304 68 212 212 564 207 417 162 34 916 455 951 449 47 82 961 797 430 879 925 139 216 179 300 939 316 637 973 466 164 427 442 830 573 581 199 97 119 792 433 94 536 683 894 538 938 821 292 762
526 843 81 220 227 466 123 467 836 84 16 166 570 273 430 851 684 202 127 326 111 752 800 693 12 478 904 242 726 744 531 534 57 109 82 304 163 697 364 992 808 778 62 193 909 192 106 448 359 744 594 720 267 182 693 470 958 8 232 256 929 174 593 457 300 116 341 779 316 226 620 157 927 358 652 183 796 202 614 876 291 383 935 890 29 875 843 625 285 192 725 263 612 936 634 189 308 766 869 345 477 168 626 704 18 30 205 124 46 155 729 345 886 677 833 339 327 770 653 233 87 970 306 499 14 466 0 185 682 915 638 439 170 989 253 972 603 57 190 949 946 469 402 126 53 769 763 125 456 453 690 420 622 175 309 538 537 279 660 662 851 769 302 817 109 531 636 663 372 573 609 999 92 179 484 605 707 1000 932 719 987 128 282 588 962 77 663 912 698 847 975 213 536 158 162 60 67 702 141 235 7 161 73 797 415 502 892 718 446 818 202 643 858 204 3 768 215 889 740 177 6 175 986 805 66 728 517 541 552 264 582 936 973 268 273 645 765 897 810 25 998 533 891 463 790 404 764 467 31 627 295 673 542 57 982 401 606 695 510 272 230 659 259 760 179 123 166 108 704 63 142 527 753 95 424 791 540 658 722 747 739 809 854 222 423 759 221 863 219 464 203 536 822 610 97 289 621 309 563 556 75 899 645 344 34 183 357 624 732 210 284 897 515 289 731 260 355 907 413 393 623 114 77 292 539 302 274 357 115 241 495 916 208 535 241 957 521 499 863 926 441 213 871 263 584 371 506 943 702 944 48 279 250 204 607 191 916 188 315 724 635 30 608 279 870 389 33 190 71 466 186 813 412 53 509 987 122 876 676 251 328 825 880 202 852 212 562 646 887 861 118 815 399 537 530 378 55 887 305 572 487 987 760 987 549 871 933 200 640 99 211 854 786 449 895 49 358 833 905 806 844 987 398 366 520 162 686 466 22 457 906 671 834 988 184 571 773 139 153 334 751 327 369 308 286 640 360 374 17 833 504 954 792 274 108 489 772 854 717 451 52 477 371 160 119 755 855 595 866 29 114 620 54 541 406 161 970 211 95 34 180 603 687 16 812 211 501 258 494 781 940 753 252 918 298 848 4 143 568 646 99 415 837 763 455 358 559 249 86 371 50 964 742 901 721 611 872 706 172 121 447 628 483 593 566 717 641 958 659 78 901 377 464 475 452 541 149 798 492 226 236 132 263 164 384 357 706 73 823 33 569 965 678 587 818 760 128 909 885 444 104 784 907 65 13 988 745 673 647 613 516 896 571 447 669 77 193 763 613 366 460 409 188 969 787 903 325 466 750 82 27 361 591 153 715 594 155 445 151 600 882 40 680 647 382 975 681 318 367 221 280 470 683 143 610 628 914 104 955 683 953 180 951 679 533 810 38 768 941 736 978 459 383 424 599 12 167 503 440 175 674 560 272 910 936 299 101 710 257 940 642 520 994 648 144 94 471 352 248 993 709 823 217 585 989 33 317 411 575 9 322 673 712 444 91 715 723 801 730 633 288 104 233 246 349 511 701 510 513 74 817 552 321 389 296 908 697 539 459 712 182 791 785 653 947 664 30 184 547 996 466 116 154 309 173 121 370 443 561 104 734 366 780 427 679 636 856 436 189 700 69 769 425 445 222 443 47 721 581 155 524 741 619 928 65 824 749 597 76 33 511 524 468 804 719 109 160 352 915 673 78 291 778 274 488 524 801 875 363 14 482 344 656 688 910 678 878 880 883 615 380 905 821 787 206 232 666 939 268 938 859 940 541 693 239 735 200 448 340 494 453 950 963 251 950 214 737 7 558 587 226 508 177 286 525 949 42 339 900 674 868 53 505 182 414 546 802 109 699 882 875 437 861 543 902 568 921 995 784 890 755 344 88 584 346 683 310 475 478 834 404 318 418 796 436 726 839 785 131 992 673 237 136 881 376 527 178 302 841 360 654 232 94 573 832 279 695 523 432 77 617 556 794 532 984 728 386 686 396 750 409 788 365 491 243 120 590 958 209 575 465 952 782 2 560 281 439 335 980 503 776 604 262 639 373 472 587 965 840 414 727 594 269 191 789 168 497 669 527 146 713 752 486 846 689 840 528 106 157 538 90 803 381 337 469 322 137 718 133 389 135 751 781 930 744 181 307 149 578 351 893 80 797 687 538 461 903 35 132 119 83 743 390 240 554 91 630 212 814 803 629 618 952 952 954 918 362 442 604 966 746 384 685 537 825 527 265 886 410 227 756 622 161 506 107 114 98 76 769 923 324 637 361 520 343 523 522 610 58 803 342 732 708 487 598 905 11 964 105 92 45 433 529 278 585 414 150 475 451 499 675 309 348 638 434 752 650 519 351 95 319 404 100 114 28 581 771 712 983 532 572 338 997 500 774 862 271 393 140 269 449 866 596 345 847 228 419 253 535 799 23 395 197 466 183 459 117 491 696 853 334 707 395 714 260 911 344 155 24 703 728 731 374 657 961 861 438 771 10 113 397 81 532 387 277 521 479 512 201 608 283 277 480 86 297 319 145 953 454 388 234 564 637 951 768 55 5 480 988 992 444 439 848 870 266 935 389 30 741 518 470 62 835 631 925 848 70 180 63 546 523 48 974 654 450 300 971 175 896 969 35 183 624 234 120 112 407 981 143 453 36 349 803 982 943 586 472 670 831 714 158 164 467 446 417 55 391 837 589 432 499 766 985 452 405 388 299 518 957 36 897 139 121 761 240 999 827 524 783 238 213 420 644 110 51 283 59 262 238 123 939 659 824 5 110 173 758 263 264 17 164 65 61 348 337 661 393 706 129 443 576 803 911 429 323 378 627 383 918 927 473 442 543 304 279 861 207 461 68 494 254 321 148 845 429 485 714 874 867 887 944 759 573 898 139 719 175 351 662 807 443 725 218 124 80 352 198 76 457 305 458 28 928 663 85 716 716 18 338 979 845 800 345 70 124 639 512 909 618 383 435 299 37 30 229 115 990 580 592 473 89 718 433 594 849 44 628 718 138 648 942 370 231 668 979 597 611 87 385 985 225 817 56 392 224 590 718 657 401 163 146 267 595 592 320 661 493 384 498 776 865 603 752 723 631 124 661 589 445 94 481 853 889 550 289 190 278 129 546 514 79 614 519 927 485 668 301 973 44 115 246 635 761 984 408 663 565 601 294 442 378 225 491 790 431 215 102 18 9 133 96 896 586 551 995 629 649 502 657 101 775 374 496 387 40 731 326 753 281 931 809 860 249 893 735 619 724 916 959 148 1 917 564 646 191 60 972 227 534 299 711 809 258 474 567 528 555 33 332 548 615 859 212 433 791 582 602 873 826 838 600 210 733 582 84 845 19 736 829 840 643 486 804 50 688 390 648 96 242 334 777 298 557 376 766 536 255 479 736 994 738 646 427 2 874 380 830 617 913 241 923 753 400 742 899 563 894 796 2 809 550 567 353 870 103 172 126 303 171 567 420 768 194 354 881 330 199 437 304 771 196 530 655 733 665 685 275 782 632 140 276 787 368 440 545 466 577 279 159 629 917 377 945 654 692 69 461 882 256 180 311 303 21 658 748 564 270 777 156 687 350 214 216 683 968 918 580 256 860 162 49 120 112 99 922 422 588 311 846 168 352 302 548 382 187 306 601 491 884 222 770 375 965 139 694 192 313 733 926 892 670 605 421 839 937 135 518 234 805 112 26 362 25 615 664 444 293 242 192 41 165 249 912 217 605 652 176 321 993 298 779 327 329 368 475 648 991 915 500 646 235 529 169 903 489 797 788 475 981 659 759 124 403 550 966 959 668 913 969 347 853 441 976 436 551 373 339 633 228 940 502 900 757 993 462 629 244 307 977 941 616 925 574 667 503 330 181 157 579 882 130 806 287 231 919 269 807 851 898 74 152 910 710 973 43 387 388 419 392 222 379 509 544 969 864 373 442 88 597 499 934 376 677 801 15 472 811 734 625 939 633 312 292 765 261 654 646 22 93 879 691 466 820 229 251 311 303 151 938 287 312 630 850 83 314 424 671 89 767 1 876 606 888 282 204 822 168 336 336 706 247 112 798 429 815 473 639 712 793 313 705 689 448 24 387 605 819 820 113 511 335 727 700 819 39 711 754 717 394 261 828 905 813 44 347 938 556 913 223 125 967 801 220 564 318 586 553 125 8 67 873 557 490 341 508 309 354 382 476 239 862 985 842 818 799 467 838 782 333 154 996 669 667 798 956 621 762 544 908 267 41 890 422 192 290 227 920 882 960 836 743 440 816 77 116 150 174 793 428 662 377 828 60 186 651 941 720 15 857 747 330 754 134 449 147 565 356 957 72 300 747 608 879 614 437 405 992 639 507 462 948 805 32 220 331 531 195 941 658 615 672 728 806 32 375 206 237 424 210 517 795 915 214 129 890 612 514 450 245 155 463 864 924 17 474 899 366 442 125 6 949 329 930 103 999 343 74 871 877 678 931 197 583 360 703 172 426 934 411 168 20 228 416 63 64 862 185 708 964 182
571 869 964 83 790 963 683 566 237 164 17 419 773 641 187 434 807 194 990 242 478 664 758 858 426 567 486 57 101 241 914 9 666 257 377 737 200 8 391 711 3 418 772 301 219 522 192 835 458 504 279 116 704 262 32 350 692 761 696 342 170 445 307 883 61 800 466 750 495 63 483 882 805 608 342 54 353 76 568 460 562 340 396 913 553 339 582 736 481 777 808 689 354 946 997 212 731 353 297 784 305 291 163 96 369 829 58 868 980 936 756 636 643 894 182 644 102 827 709 113 875 256 255 111 274 756 970 325 25 675 345 508 298 767 309 736 800 903 320 587 840 385 121 68 159 459 518 978 954 431 241 585 197 282 144 212 654 875 213 910 781 11 686 557 112 324 210 548 494 108 227 328 992 17 514 796 453 242 526 689 627 714 795 481 72 560 76 534 629 988 874 56 404 249 924 280 918 590 983 484 991 523 823 712 228 316 261 838 47 658 361 4 6 632 499 769 802 742 603 864 110 423 907 547 489 115 606 569 471 335 836 184 619 323 55 494 741 435 23 505 934 98 644 367 752 289 202 642 524 869 271 647 398 377 859 648 894 615 436 462 75 770 916 177 985 530 734 663 829 178 525 910 994 63 706 705 335 313 472 611 636 290 768 304 599 891 459 896 711 796 10 283 963 208 269 48 504 86 933 792 288 394 350 54 348 960 114 532 108 627 181 303 222 451 77 711 658 440 21 546 718 769 83 371 87 845 484 356 981 39 720 125 385 950 739 529 842 11 188 989 726 744 869 773 748 688 14 408 642 290 373 688 902 548 301 813 534 891 845 343 92 354 479 188 358 281 787 487 912 304 91 457 952 491 263 421 639 431 738 512 532 236 822 289 433 602 143 619 867 989 858 417 505 742 591 511 572 141 70 10 608 541 878 749 895 623 249 433 664 246 588 764 657 640 892 959 206 484 177 611 379 924 368 875 500 537 166 684 948 900 306 233 321 744 284 196 394 654 4 352 86 980 80 696 103 922 99 361 703 663 611 497 989 492 413 748 245 131 950 960 648 562 126 197 941 559 428 692 944 651 890 795 633 767 745 472 618 818 276 561 721 939 667 178 577 407 927 446 376 825 515 926 537 944 784 247 595 201 646 993 214 105 947 236 415 14 195 193 53 525 722 487 386 268 113 586 65 71 105 384 52 546 716 179 681 554 670 934 673 894 74 927 160 121 742 585 968 535 669 184 63 779 416 331 520 963 289 502 477 439 958 637 788 645 743 916 560 192 382 917 183 170 624 11 251 838 675 396 872 521 679 32 336 601 714 294 464 621 445 425 347 850 857 11 184 448 852 966 523 239 176 674 641 93 811 754 448 187 616 453 732 114 569 912 531 392 550 256 593 808 879 882 544 762 469 19 885 617 615 76 791 993 637 183 746 981 62 663 420 946 364 989 884 393 5 954 41 171 281 850 962 693 887 3 476 457 423 311 551 511 906 491 1 712 318 860 735 97 327 392 870 758 100 900 399 476 609 20 625 292 154 524 626 968 917 186 566 698 419 214 349 129 547 936 467 62 178 234 691 919 576 768 564 993 256 3 832 18 260 881 125 830 663 455 296 648 622 419 22 984 705 369 180 485 688 568 846 766 883 393 341 422 225 805 239 118 764 234 943 578 211 688 617 404 938 108 668 837 71 379 244 820 680 976 465 754 793 302 34 748 652 305 36 884 123 851 97 167 157 802 930 65 972 131 339 903 530 698 39 380 407 254 11 338 723 772 719 333 33 920 780 808 490 459 903 639 168 502 973 574 253 859 31 926 900 264 871 74 831 171 801 939 150 425 67 804 555 534 707 750 736 625 596 485 830 352 803 951 186 676 496 887 149 150 462 985 434 659 590 601 313 318 20 459 51 464 765 941 209 414 69 83 594 950 559 543 475 672 946 945 216 391 749 324 352 307 835 766 888 512 185 229 509 237 684 888 402 447 257 951 699 252 971 891 775 29 106 904 473 236 387 541 13 157 959 895 868 594 243 933 753 692 275 688 236 263 993 921 286 35 882 52 79 289 556 612 689 592 12 721 169 995 49 912 171 371 984 859 866 669 258 605 338 436 715 134 517 14 162 734 359 986 809 415 431 781 129 484 604 437 810 526 926 128 461 777 238 925 98 866 978 35 223 59 139 812 754 153 969 314 935 284 278 174 783 722 937 50 905 186 137 817 623 193 384 737 602 271 747 559 837 238 406 54 449 895 955 128 855 243 757 923 285 113 693 805 329 288 771 63 511 717 708 279 839 69 936 24 589 696 605 606 512 547 128 949 375 799 360 709 925 271 323 858 957 686 304 539 422 508 224 317 834 539 777 285 315 20 410 741 205 811 93 854 650 331 161 738 956 576 333 432 438 296 503 743 267 543 230 20 540 96 953 700 111 794 444 478 389 801 440 480 727 166 977 708 374 440 232 332 598 891 818 693 215 551 337 219 744 675 7 254 135 103 24 813 628 809 665 896 84 957 904 883 463 560 862 421 164 956 2 468 541 605 690 969 107 680 250 966 96 450 725 669 408 138 392 425 310 855 873 966 779 269 816 213 812 135 815 932 134 755 701 171 326 812 259 335 109 788 909 137 233 712 153 548 545 949 575 135 158 202 455 13 759 577 865 63 443 65 730 159 782 719 915 986 193 400 131 933 820 927 614 156 325 246 607 834 584 250 220 865 519 577 635 3 383 613 277 514 557 998 59 666 570 89 821 176 293 519 15 47 397 227 967 225 581 553 265 289 254 611 929 343 179 625 923 226 921 531 798 262 365 611 717 217 266 854 302 342 733 687 270 777 881 762 687 774 513 248 826 87 661 115 485 530 454 850 204 497 424 246 90 883 806 464 8 377 334 742 146 85 986 255 863 153 838 127 558 798 19 930 729 152 331 773 700 369 698 394 371 906 760 391 533 498 294 658 66 774 813 766 988 85 677 141 319 721 393 524 794 359 316 396 427 969 843 939 659 982 851 16 928 540 252 947 357 421 155 792 425 430 546 678 234 535 35 728 82 56 54 324 774 332 299 534 446 558 152 991 291 473 601 810 487 601 189 930 893 578 116 89 819 291 372 819 324 539 68 782 437 682 136 793 493 364 141 302 565 835 620 20 151 682 796 246 995 296 713 496 280 898 343 627 583 444 117 373 9 505 586 54 460 34 767 663 132 127 766 818 317 310 45 300 770 938 949 499 421 451 411 735 737 15 283 925 122 548 645 689 355 651 561 934 563 734 653 854 344 567 896 97 18 506 138 339 196 218 414 352 57 753 73 314 656 128 612 981 976 487 140 839 268 377 362 957 549 474 452 363 508 412 322 986 848 468 430 298 488 282 207 747 632 860 662 507 853 991 311 842 26 36 647 395 999 178 573 873 762 995 776 63 982 918 231 186 370 169 761 452 456 18 792 986 314 531 579 44 638 715 37 514 328 165 167 112 974 865 218 794 640 556 694 908 920 710 785 153 610 334 405 780 262 459 578 773 797 8 913 153 724 725 300 507 804 791 702 7 48 660 750 580 27 795 242 126 932 421 378 869 201 733 685 987 940 269 273 913 817 90 44 35 127 565 409 317 931 719 356 452 672 566 272 831 282 28 264 223 95 778 312 52 165 845 346 781 451 657 246 53 521 563 133 341 89 693 64 133 16 394 548 784 660 565 366 458 247 107 85 457 474 854 552 277 226 194 998 508 435 152 457 727 390 810 480 58 240 860 78 586 939 92 945 598 751 268 395 58 538 142 292 16 891 562 613 550 651 744 417 435 828 370 580 999 592 234 510 724 124 508 856 323 799 537 585 177 886 761 147 934 966 432 960 548 198 967 412 943 380 155 46 515 145 687 850 298 367 119 400 854 229 652 173 967 877 565 156 556 287 150 81 190 115 374 814 817 340 252 142 124 88 424 470 616 522 176 908 159 763 519 587 321 922 341 876 251 332 279 491 272 303 195 671 678 450 117 844 250 290 19 889 510 910 845 130 332 482 430 235 5 911 437 864 690 710 567 649 670 630 681 695 376 786 529 901 207 497 192 697 488 542 363 789 626 979 220 847 481 897 217 381 650 634 7 942 945 516 308 330 943 849 56 120 191 119 569 833 269 825 901 965 727 996 446 221 655 56 395 194 371 212 360 854 644 860 112 29 394 898 683 38 155 30 850 899 415 148 137 919 497 363 144 861 657 203 84 712 284 441 782 827 554 567 782 401 50 439 518 987 119 527 101 951 915 502 545 432 299 42 325 217 856 468 598 190 424 208 173 418 870 778 377 191 227 28 99 676 835 118 285 429 219 43 667 543 108 682 52 507 646 678 410 554 8 597 458 740 31 621 10 975 421 60 818 535 759 442 486 880 69 536 736 574 815 728 877 769 140 199 406 403 144 755 395 447 545 498 826 172 704 539 747 529 975 104 84 600 266 492 313 506 38 501 446 295 360 674 35 175 675 40 124 961 791 308 608 248 993 50 610 655 54 94 81 824 114 841 597 351 484 174 900 0 486 528 98 631 798 388 503
919 950 142 994 413 66 836 745 796 502 870 703 453 100 180 12 880 733 560 176 461 978 674 623 363 594 684 464 949 125 881 864 70 725 545 365 92 815 279 238 526 774 691 405 661 675 577 21 177 382 421 618 399 869 143 475 266 457 774 462 537 487 671 543 238 37 590 362 128 253 973 833 959 297 811 584 197 527 23 772 728 309 71 776 795 536 121 768 382 794 655 7 762 999 135 189 500 349 608 556 817 234 601 610 270 629 711 613 91 105 569 698 607 854 954 702 472 902 552 288 106 506 830 745 310 559 753 418 387 276 241 761 400 533 14 824 405 672 49 408 740 925 710 232 869 770 397 473 512 953 348 498 698 793 890 784 159 650 287 46 743 456 315 645 770 779 944 502 884 929 979 591 511 101 178 325 558 966 679 357 260 91 77 655 386 822 861 632 783 289 741 242 61 536 950 492 97 598 952 602 582 30 25 933 418 459 244 371 988 913 956 526 737 711 606 367 948 501 245 237 518 592 452 903 749 481 416 267 804 592 117 502 953 454 659 343 434 474 779 761 827 690 716 634 803 351 813 627 765 127 667 837 524 874 444 437 499 700 42 846 333 388 436 755 647 512 342 138 641 380 334 617 303 174 990 276 914 839 701 684 516 602 962 596 994 744 570 29 473 134 139 275 158 356 409 112 420 969 164 970 264 292 374 195 336 445 934 842 529 880 229 306 760 843 286 29 785 493 969 295 284 637 394 620 826 370 822 902 428 984 759 171 924 973 735 527 231 876 692 519 114 45 204 405 323 74 277 839 206 35 983 659 406 737 319 872 505 370 831 974 656 260 734 154 578 144 694 206 976 187 538 392 57 368 651 494 107 781 298 21 845 702 28 274 124 791 113 738 95 630 9 528 947 132 504 596 916 993 19 336 937 384 764 562 818 517 878 541 700 274 48 316 967 103 367 749 175 942 865 110 468 920 155 765 660 797 376 444 347 33 541 38 593 682 876 576 857 964 1 708 780 705 349 79 748 161 219 76 273 589 589 314 190 738 839 141 146 294 359 585 622 948 427 760 808 590 928 121 623 914 297 634 3 271 145 165 429 503 225 120 794 763 819 106 365 112 771 265 133 846 776 517 709 28 833 495 390 652 521 520 595 41 83 175 766 723 999 273 631 156 543 609 717 845 798 595 35 660 484 657 847 516 325 341 227 171 318 203 686 193 460 81 379 786 40 438 129 556 312 208 650 1000 79 535 586 434 55 448 422 127 148 678 218 917 566 287 815 444 27 621 843 118 732 833 910 481 697 5 708 79 195 358 455 392 38 211 454 192 152 639 961 214 295 872 211 937 183 486 261 377 581 142 171 79 588 149 415 824 228 918 912 380 908 287 792 917 296 990 829 895 216 843 302 937 10 247 457 197 722 656 456 653 940 133 24 795 576 98 867 889 37 176 703 650 594 865 721 539 479 424 326 821 714 218 392 389 96 213 438 393 283 671 587 835 733 396 39 185 269 730 534 247 258 565 299 694 22 24 212 83 74 121 278 455 112 200 360 27 26 122 965 539 793 930 772 188 100 42 276 312 610 860 579 725 702 517 395 726 964 848 401 744 366 419 668 422 841 705 986 453 572 525 900 120 966 84 134 92 583 281 168 126 935 988 200 972 344 209 368 51 769 965 356 21 618 357 43 366 478 186 855 694 125 641 355 569 265 275 612 892 926 145 621 209 166 294 574 545 906 744 856 745 850 541 137 244 933 328 568 247 449 56 314 562 917 484 635 907 806 961 645 184 860 650 599 128 724 830 939 260 58 668 338 608 331 316 411 88 871 285 498 288 103 94 489 897 81 393 892 405 768 797 502 242 282 69 605 513 328 185 575 224 571 133 887 118 628 446 643 306 862 588 730 446 65 954 812 40 243 286 351 701 704 746 423 644 564 810 754 243 565 677 242 497 172 731 707 258 492 896 329 670 410 21 281 368 551 16 187 431 440 805 758 489 943 422 378 9 255 522 784 509 288 476 726 48 235 663 335 9 294 902 443 503 996 10 169 629 393 236 311 226 981 838 662 313 533 908 616 99 339 93 633 885 832 612 790 408 670 738 982 731 975 197 630 462 50 554 531 99 699 83 513 948 580 170 154 203 519 920 941 982 186 284 929 321 619 185 563 315 32 91 417 455 53 745 127 782 12 38 340 185 503 233 450 462 192 2 665 45 681 697 585 858 322 135 196 216 381 207 998 157 424 780 756 313 835 446 224 849 402 607 553 548 470 259 879 667 522 133 888 670 414 449 488 83 930 583 466 744 682 940 913 519 233 549 477 426 5 570 632 811 62 85 0 173 846 750 921 639 93 500 181 180 431 622 230 732 649 917 220 520 72 436 799 820 801 567 15 55 13 529 898 549 508 960 485 961 573 957 407 274 891 552 240 686 889 412 465 719 851 552 995 135 853 674 256 38 816 905 501 55 923 895 343 659 88 233 383 558 17 198 825 832 613 825 646 275 535 159 358 182 246 810 984 538 546 548 223 49 199 437 925 953 234 81 251 782 160 585 591 547 463 556 642 691 567 423 918 480 637 532 911 531 509 490 706 658 403 903 207 166 514 171 486 283 963 699 685 617 30 80 250 376 173 421 673 910 936 996 539 204 118 880 736 195 800 442 469 962 676 750 530 159 459 859 873 388 592 514 544 799 663 463 474 425 63 933 182 324 377 640 98 606 34 791 262 965 907 802 464 588 275 598 615 185 654 966 451 369 384 682 788 305 317 702 536 998 209 977 875 870 248 299 391 357 253 118 371 175 636 458 746 308 361 947 789 468 214 429 528 818 412 328 254 660 634 45 337 909 584 60 506 303 497 341 90 790 20 272 122 889 909 74 713 866 562 699 611 132 46 567 104 701 448 200 249 808 300 701 680 869 559 508 602 34 970 1000 598 288 350 691 561 807 882 852 838 707 549 722 920 531 977 70 426 985 600 703 897 10 547 343 439 660 84 148 109 793 176 811 863 547 389 283 185 850 59 200 859 815 945 35 828 371 480 882 268 779 683 153 985 258 189 683 802 40 903 282 810 855 946 584 997 115 664 636 188 926 404 262 447 260 130 189 625 151 750 427 791 772 156 27 316 692 215 890 64 609 877 978 657 286 291 670 555 512 653 684 419 620 752 343 375 705 874 306 809 442 689 195 652 832 557 481 82 930 666 747 462 941 640 544 304 409 715 950 313 833 773 477 54 368 309 252 396 363 805 784 252 237 597 640 320 982 2 408 951 70 821 745 174 961 89 361 202 618 672 18 824 148 446 78 837 500 475 412 222 177 971 587 78 20 848 781 872 734 301 924 852 308 123 578 627 718 191 657 321 844 658 960 915 206 755 555 115 714 993 480 136 595 972 480 467 18 433 497 705 910 842 10 540 301 388 192 432 624 157 141 102 441 747 298 380 328 274 271 51 725 67 674 101 230 280 659 150 207 33 221 814 267 56 262 644 196 548 851 247 447 292 66 86 988 226 536 957 343 210 416 11 935 194 112 44 641 603 88 554 864 7 250 744 741 167 189 542 436 345 835 132 658 989 628 757 879 4 635 476 1 883 698 126 932 482 765 834 242 942 389 68 742 408 7 938 786 991 875 669 855 495 362 425 102 213 767 332 740 6 227 696 246 896 282 695 12 678 696 902 952 751 773 60 772 151 694 41 592 510 989 198 648 75 215 868 746 931 23 487 63 445 593 398 748 165 547 138 667 596 193 305 482 184 646 119 508 922 847 458 359 193 23 968 833 140 459 94 564 430 931 978 34 987 973 745 889 604 795 201 564 927 450 629 614 105 523 517 858 688 394 385 268 108 198 471 932 638 639 141 796 777 181 442 375 886 592 523 812 693 430 120 665 532 811 620 386 354 321 481 951 895 841 899 542 31 38 494 821 719 914 781 336 272 762 820 280 626 738 87 667 786 201 69 508 232 508 525 893 483 125 974 286 36 450 840 683 153 708 690 765 677 183 293 974 362 240 116 505 727 211 854 204 271 927 885 864 110 502 866 773 341 67 550 721 858 424 221 451 372 348 353 263 29 564 720 172 687 25 437 36 493 421 894 136 52 582 357 263 66 617 237 585 257 343 639 139 163 2 893 979 289 83 144 462 76 259 955 282 267 572 18 467 16 336 162 58 775 978 263 788 285 486 170 248 648 311 675 127 739 241 346 531 712 117 490 523 80 852 73 709 327 100 742 688 111 915 239 316 901 752 980 393 217 613 307 455 507 302 823 967 761 758 306 463 8 599 617 787 864 888 324 749 435 686 259 239 778 705 205 458 147 723 441 729 782 119 614 718 308 634 161 221 763 248 47 24 731 606 491 974 797 455 624 727 932 246 45 289 149 384 373 35 609 145 85 855 352 837 370 819 960 70 208 509 904 833 99 244 527 861 556 689 905 593 729 570 718 137 21 658 131 195 723 630 725 910 515 988 992 790 738 860 236 959 369 743 767 281 520 328 330 497 290 476 844 440 958 101 787 324 496 836 364 224 203 137 849 663 179 212 807 20
221 168 291 562 767 264 454 856 224 988 309 815 655 267 344 578 99 630 256 810 985 536 932 449 734 804 191 216 576 401 112 198 208 998 631 867 585 593 795 559 500 158 761 355 64 888 25 210 278 636 430 793 813 99 181 655 348 731 916 461 160 517 447 174 590 940 933 183 703 78 437 679 609 76 568 938 624 109 595 432 527 445 722 204 648 21 936 409 199 774 57 187 462 850 943 11 16 632 305 370 885 863 385 359 846 246 82 344 418 326 834 300 202 287 521 226 765 315 662 400 779 652 854 502 351 565 693 303 935 376 548 80 833 321 359 410 383 121 643 410 366 692 927 742 978 242 333 684 384 301 125 77 962 898 27 580 20 902 308 34 124 973 293 567 841 805 729 510 361 796 409 965 726 339 108 335 994 83 861 618 696 367 410 240 524 672 780 304 196 56 425 652 530 835 98 602 22 150 126 940 227 102 220 868 641 668 686 888 165 890 652 438 534 900 752 482 119 91 873 191 753 62 200 750 629 241 427 894 617 543 908 869 287 581 995 980 452 882 306 689 259 508 579 342 501 477 824 651 755 107 400 734 592 835 431 240 862 831 749 664 86 545 485 18 367 535 325 146 214 511 476 227 918 185 329 397 257 38 602 932 857 197 633 321 164 984 869 899 480 210 54 476 750 888 419 931 636 683 201 786 93 623 341 189 468 46 635 249 619 32 186 725 52 337 360 820 260 329 810 287 561 177 866 559 582 534 175 592 671 480 888 250 627 356 802 377 739 930 277 222 505 214 362 574 502 716 231 676 684 480 5 853 836 506 106 197 848 142 581 586 299 884 961 324 370 583 369 88 536 948 760 232 600 36 839 713 945 726 842 445 394 775 817 702 586 732 741 842 957 497 941 106 690 45 937 254 365 180 174 384 192 210 709 596 632 450 397 678 114 605 117 373 835 880 593 841 569 926 784 44 507 995 922 831 197 507 988 596 51 509 386 276 543 643 3 414 37 236 426 724 475 935 886 759 60 696 787 88 992 557 712 846 12 950 663 531 573 43 122 548 41 541 58 332 488 380 640 827 601 340 606 734 276 490 280 617 746 863 478 970 472 745 982 470 828 716 584 398 531 388 180 976 143 942 620 407 650 830 852 912 61 925 68 522 392 150 29 581 587 352 26 353 986 904 965 919 226 225 900 73 552 956 715 302 170 363 519 831 179 142 439 113 337 178 763 523 79 441 829 826 580 966 890 988 818 392 189 854 275 254 460 395 508 715 446 2 716 605 847 612 999 162 239 929 786 772 542 479 893 953 909 763 134 556 661 669 448 424 233 864 687 757 843 534 926 934 938 522 642 856 702 839 718 570 575 271 597 182 840 464 929 613 863 389 884 523 40 308 894 823 748 265 185 99 743 634 570 692 147 488 167 247 720 944 395 667 504 606 719 675 238 151 611 803 188 493 236 807 328 17 465 418 298 829 76 32 4 951 680 164 464 490 676 507 538 359 526 988 39 979 50 741 901 411 235 210 562 383 271 338 113 413 212 201 673 506 498 240 481 838 169 372 823 5 294 695 343 190 130 52 708 315 2 543 330 133 420 568 135 71 382 38 340 912 33 98 911 451 971 540 247 71 11 330 315 276 89 941 250 588 230 857 356 361 881 931 973 782 547 44 649 746 248 125 204 67 975 339 997 702 683 409 296 964 745 661 148 28 471 473 85 170 281 642 928 3 858 852 666 302 408 453 129 53 216 380 440 310 868 75 207 966 876 991 966 28 490 564 560 450 334 164 914 816 952 37 588 469 665 580 689 14 145 392 346 20 831 947 254 370 282 793 513 632 364 769 523 400 849 501 95 227 704 930 399 112 821 769 998 747 794 478 974 38 651 484 268 387 910 949 766 512 735 290 567 353 429 771 368 984 286 663 116 810 853 564 138 441 664 532 525 729 342 612 798 663 84 872 980 463 566 805 675 967 13 550 790 13 574 718 996 93 688 103 535 125 744 165 699 157 714 924 958 830 245 905 874 369 390 459 717 269 906 542 905 481 374 259 487 264 482 829 514 384 100 557 115 607 830 743 445 955 401 441 193 748 435 287 495 101 7 90 564 921 416 297 867 989 528 951 727 600 770 843 335 913 788 231 161 653 850 342 450 940 355 832 244 496 705 761 878 970 610 517 156 415 21 50 323 517 45 129 940 873 733 457 977 880 183 52 783 188 225 484 591 40 483 209 177 240 456 73 283 811 72 297 123 605 132 259 223 208 751 32 681 870 637 627 634 358 56 81 285 801 934 226 279 193 517 873 754 286 69 377 725 159 925 453 252 629 944 846 228 104 218 409 583 909 827 323 396 396 559 759 413 447 375 708 692 134 872 136 206 41 146 117 546 462 377 353 240 902 264 222 604 629 421 156 1 298 793 500 653 25 851 498 18 92 477 917 92 648 357 315 436 820 15 327 557 610 77 498 209 788 596 125 491 943 775 263 414 922 844 279 422 687 510 354 554 27 668 749 612 960 964 201 153 68 94 945 144 394 659 878 65 882 316 630 380 879 261 720 723 921 614 216 549 774 449 660 203 442 864 513 371 438 74 233 300 93 173 37 571 719 150 525 622 950 87 331 317 917 826 830 284 132 822 657 654 982 737 681 258 524 194 451 621 531 594 897 469 404 907 47 66 291 645 236 762 932 70 344 578 450 618 496 956 15 187 404 550 944 887 773 506 622 551 516 269 854 354 959 701 406 393 273 326 228 151 443 486 888 251 77 358 894 184 355 423 94 806 581 679 765 804 824 350 726 80 737 155 545 670 739 149 175 91 164 512 636 522 528 451 95 870 71 747 330 613 103 263 831 463 741 678 165 128 208 55 862 955 562 682 604 109 866 319 802 558 157 67 947 242 961 127 726 24 255 406 575 713 394 176 853 42 990 158 992 403 28 434 381 470 963 31 832 347 196 44 710 710 461 757 986 742 948 163 377 963 623 101 892 930 306 288 158 253 525 402 375 814 537 792 293 338 838 516 485 9 846 791 550 778 414 768 346 898 577 229 604 411 235 441 946 607 774 310 885 34 810 88 394 297 343 234 541 459 270 49 483 458 464 837 447 304 164 455 618 539 102 923 373 152 509 660 819 785 845 969 695 295 1 511 739 438 908 30 999 217 652 215 844 879 719 75 373 243 224 274 587 303 609 246 271 599 615 407 957 376 636 942 952 889 291 32 680 707 903 553 193 774 941 111 919 133 674 140 358 859 678 796 469 838 849 453 647 880 700 496 827 811 499 959 902 444 77 81 956 638 182 883 152 314 513 398 293 882 392 903 132 672 279 267 186 157 732 272 513 948 511 141 148 919 800 904 349 656 743 807 359 990 199 466 935 572 540 771 111 808 584 667 870 320 103 782 450 815 457 219 787 324 681 976 1000 461 337 494 904 951 676 950 688 518 241 758 100 131 360 493 549 960 78 10 551 541 639 363 957 899 207 921 240 625 414 492 921 939 821 102 678 913 136 694 512 776 819 987 818 345 280 273 975 509 523 103 28 623 523 391 403 820 67 674 613 639 671 698 103 473 730 373 977 232 196 307 561 695 771 290 247 809 182 205 646 565 485 171 801 118 492 302 622 946 788 59 974 0 936 6 522 474 544 772 95 915 155 137 906 993 839 105 479 628 644 895 923 121 186 711 379 96 645 563 606 736 217 424 64 353 779 856 451 832 260 484 684 136 56 339 996 195 967 327 533 489 854 819 174 262 64 967 670 805 953 700 482 178 800 159 832 270 298 520 611 372 860 764 205 759 12 312 223 721 432 38 904 83 653 182 48 349 431 685 160 241 971 322 277 107 561 812 130 968 848 979 873 931 904 630 302 789 947 529 909 28 601 388 650 35 180 497 161 36 364 332 939 724 236 949 693 589 600 991 379 924 351 321 302 139 39 417 60 405 463 912 861 892 776 697 426 677 382 378 649 816 111 545 854 644 368 920 156 381 709 172 974 110 954 503 931 387 605 983 890 556 11 801 399 865 429 168 914 19 157 265 457 598 957 897 508 311 800 210 243 389 607 53 905 73 52 331 33 917 314 48 463 731 888 415 685 14 485 781 817 213 828 222 42 412 789 730 346 544 303 953 561 154 323 432 584 896 710 537 423 313 461 555 245 532 226 97 96 23 543 756 930 78 28 954 780 740 470 616 268 981 168 71 431 442 673 318 832 803 59 198 551 797 164 691 82 626 923 457 54 249 922 845 681 728 970 855 584 166 550 46 559 669 301 732 390 62 798 657 28 902 31 404 488 479 5 800 962 289 141 47 538 120 124 162 740 43 326 769 357 352 676 467 967 647 841 799 678 540 666 8 994 533 363 989 660 266 431 706 514 443 99 825 851 292 611 499 174 658 124 190 749 104 574 301 874 738 759 773 672 875 674 379 287 577 194 984 867 142 464 90 326 972 592 237 330 603 134 777 293 877 294 646 769 605 258 947 987 433 704 255 908 17 150 615 757 608 694 970 573 860 80 515 803 428 446 871 23 63 260 336 316 211 663 891 191
64 392 547 198 48 223 611 115 683 812 428 579 462 354 88 843 156 748 97 253 96 519 732 275 669 771 8 929 606 944 331 858 189 821 249 753 734 991 857 317 905 818 534 548 365 136 425 477 172 266 221 264 50 391 520 847 195 97 705 464 468 206 344 610 585 617 61 296 266 34 235 139 259 822 280 437 275 115 489 852 707 658 269 410 843 238 687 931 476 390 208 588 414 961 383 726 63 577 165 959 95 403 580 125 887 72 333 866 176 989 190 712 364 922 270 118 336 977 726 799 478 7 72 300 21 589 325 320 309 941 39 940 863 724 432 803 329 382 925 697 968 266 317 314 198 57 507 153 556 233 643 380 297 355 292 339 886 773 302 441 665 682 865 825 318 776 403 951 186 478 359 181 439 194 415 346 111 660 255 16 405 625 842 339 591 977 75 469 877 657 731 975 538 311 694 205 247 649 357 792 74 743 250 755 224 42 768 481 70 731 738 879 188 516 85 651 992 14 860 272 291 118 654 701 60 547 106 866 882 490 724 640 829 487 579 592 342 235 391 880 7 4 13 843 629 427 871 894 40 162 138 840 347 662 739 514 117 140 206 295 396 917 721 126 503 661 815 447 550 375 392 30 108 157 472 896 486 675 51 132 839 780 932 481 502 658 582 648 136 449 375 303 242 788 511 540 264 495 271 31 100 250 630 237 91 421 561 946 646 708 571 93 663 504 798 239 744 710 851 750 340 816 910 215 937 675 230 873 202 860 986 322 678 726 676 741 545 194 38 303 422 561 949 443 229 447 993 288 525 149 985 29 0 463 260 323 299 4 805 639 290 178 169 469 722 518 394 589 326 444 713 50 625 934 517 564 436 494 693 696 457 120 622 462 183 118 975 913 227 33 451 813 390 928 920 646 532 675 1 736 360 263 293 856 244 428 369 955 272 677 470 914 216 122 87 328 809 754 906 395 675 821 612 916 904 452 913 480 368 248 192 469 742 532 419 542 924 358 487 631 831 425 343 37 466 941 761 366 352 827 700 976 142 578 849 581 773 158 382 920 232 617 677 701 930 880 147 136 645 406 159 953 686 249 298 452 901 541 281 326 780 966 306 915 509 146 996 736 127 714 841 155 598 998 516 656 282 138 931 203 783 319 596 858 253 267 494 291 246 971 616 186 708 587 804 688 168 713 148 470 81 280 933 957 671 516 628 175 618 64 655 883 617 732 217 17 717 887 946 680 840 739 782 842 844 655 429 478 797 489 122 807 652 999 240 154 140 804 46 762 411 106 303 901 323 615 416 560 277 34 485 615 896 470 984 655 241 665 434 919 623 411 672 60 735 332 231 463 740 408 200 10 254 237 859 860 276 722 22 175 109 563 354 916 452 607 222 800 660 600 764 24 14 716 337 53 565 238 741 633 746 629 917 647 463 567 338 23 893 65 471 222 972 289 461 500 966 64 586 615 729 210 55 382 926 21 223 859 551 821 816 364 493 610 89 611 243 816 162 424 760 381 98 38 873 201 515 274 86 197 455 773 971 45 92 550 10 248 163 422 786 621 225 652 667 373 807 956 289 174 641 341 398 792 688 992 560 211 458 213 308 776 653 705 126 513 779 852 263 249 673 478 808 671 567 158 361 30 674 332 464 1000 151 618 588 815 12 356 469 86 648 320 754 874 262 715 164 508 237 451 465 465 105 69 856 48 524 703 453 656 543 116 799 291 977 796 437 706 767 266 278 630 417 984 994 703 907 246 446 124 960 498 542 204 362 946 564 470 99 610 800 535 43 907 330 719 386 327 912 581 609 603 684 204 94 961 736 505 802 905 555 527 320 437 668 843 967 591 133 153 792 718 268 515 753 587 508 113 374 176 658 745 544 815 711 310 107 599 755 243 473 148 858 740 766 479 285 794 908 131 558 143 769 701 698 73 569 308 351 73 635 10 876 890 15 879 71 649 204 784 18 871 539 232 251 339 426 717 367 474 749 112 918 965 875 309 944 114 56 630 969 581 135 12 881 978 718 540 412 93 838 456 553 840 592 886 954 888 296 188 526 295 137 949 245 332 938 738 406 201 589 354 880 300 600 792 900 156 79 550 562 600 528 403 143 927 356 110 695 827 846 713 312 146 157 884 892 129 903 968 621 832 26 80 737 203 448 204 822 410 155 229 104 713 934 134 775 984 384 192 341 258 921 168 119 686 449 460 134 395 599 732 536 602 335 817 712 970 830 372 819 118 370 650 144 69 62 237 951 342 427 101 154 596 790 149 703 623 41 982 563 928 210 315 152 849 997 421 113 94 118 549 4 339 378 534 23 748 570 196 203 866 794 255 141 479 964 197 474 693 716 267 613 975 704 697 456 184 806 677 54 319 261 51 196 939 983 817 647 228 421 25 817 71 389 852 110 306 914 548 492 20 709 923 583 6 483 714 862 218 566 145 34 635 963 307 68 138 633 547 218 900 636 96 745 911 66 141 820 611 112 703 274 239 490 159 191 668 327 795 279 704 685 522 620 809 381 689 59 481 101 501 496 146 2 525 501 318 408 868 334 720 84 123 287 143 401 376 460 647 438 953 982 190 610 241 955 862 723 489 400 579 884 167 413 580 184 781 512 37 488 88 123 9 171 939 644 479 690 996 793 326 691 768 385 21 300 749 897 514 236 497 3 962 514 242 120 809 379 356 952 184 441 603 603 907 450 285 431 154 149 326 948 751 832 924 504 217 605 912 345 546 552 4 238 465 24 847 714 832 627 871 868 440 947 252 981 622 872 413 519 323 215 430 765 913 319 563 730 180 497 849 175 694 725 343 402 251 656 46 128 95 916 682 995 344 597 148 801 23 444 215 288 971 283 572 442 18 935 664 433 152 864 890 366 68 626 479 998 578 47 775 699 205 209 130 125 683 870 972 662 301 957 32 78 341 574 689 828 130 784 240 631 120 131 963 584 546 608 128 185 505 825 291 733 895 395 859 80 123 848 467 146 375 976 220 301 988 572 844 174 885 523 927 179 694 67 684 522 496 772 335 348 625 743 307 640 485 590 802 719 34 58 316 850 251 44 560 638 522 852 376 651 699 28 26 49 622 939 405 531 834 530 968 762 486 420 566 32 373 307 451 940 483 878 357 153 536 435 265 139 66 481 500 475 555 826 182 5 224 311 896 909 345 124 663 69 449 989 670 193 38 207 58 284 506 518 616 102 84 45 434 928 302 696 448 650 18 57 759 53 120 505 869 601 58 546 914 177 815 205 683 833 733 855 566 919 231 121 125 443 734 506 713 619 369 659 773 211 544 883 138 33 473 867 948 894 380 166 300 477 136 898 678 30 410 11 496 795 734 637 100 129 772 346 594 76 549 888 909 890 338 388 306 181 165 6 838 559 389 922 907 727 559 789 798 304 876 927 672 226 73 751 759 73 828 418 761 387 941 116 782 328 320 681 149 791 750 376 516 956 373 970 226 258 296 115 597 573 135 535 151 353 914 666 461 776 94 180 211 991 419 827 106 747 383 533 839 979 334 575 733 482 200 604 302 233 36 866 290 339 396 614 621 213 781 679 223 962 383 199 676 594 10 93 682 680 751 372 644 252 186 936 370 847 735 220 43 578 438 294 791 602 505 945 859 407 875 657 462 624 742 173 306 615 572 632 381 988 317 697 498 404 506 587 29 305 471 393 943 399 137 557 229 35 643 639 97 219 87 445 74 212 971 664 727 576 860 273 332 286 945 158 372 182 297 902 292 987 815 447 494 788 55 29 226 332 538 484 840 187 908 803 244 521 330 661 794 980 148 818 144 781 385 454 679 430 634 785 938 823 565 349 220 990 810 874 297 132 412 83 792 812 916 9 259 491 107 689 974 467 375 748 233 911 955 423 999 322 624 358 566 554 416 170 285 167 365 315 568 929 631 965 627 853 146 879 257 891 68 194 16 480 159 837 16 950 365 854 122 821 772 17 120 958 111 634 590 978 290 27 362 77 587 529 894 548 888 295 998 234 884 728 284 130 134 371 37 114 927 409 611 228 106 248 826 778 927 178 716 31 317 953 31 835 285 37 454 549 528 82 307 355 745 314 271 310 400 595 393 607 943 961 791 895 363 65 68 701 432 150 60 25 262 499 510 265 828 568 247 267 678 577 736 861 233 942 381 201 551 373 796 479 67 537 146 410 819 513 270 145 136 324 976 702 946 424 641 20 622 757 462 42 75 197 869 941 796 527 556 90 21 377 366 763 890 649 738 510 716 313 649 593 142 581 695 974 587 824 599 943 315 682 231 540 650 706 284 814 831 959 654 834 556 899 953 397 226 774 610 256 336 500 917 16 135 495 877 52 290 710 658 440 288 316 359 19 158 885 404 541 378 787 178 498 496 380 836 239 570 771 55 363 106 750 491 915 634 759 38 889 491 36 754 214 669 845 426 836 825 973 870 670 226 813 403 692 907 642 89 777 880 720 573 103 629 257 291 715 23 999 502 459 8 160 832 752 78 758 77 869 965 796 411 923 647 811 518 350 838 161 568 810 35 770 570 321 762 756 878
228 339 92 851 180 739 305 971 790 684 83 716 177 286 34 194 200 830 524 199 40 166 123 984 677 385 84 873 279 284 881 101 160 53 411 704 142 911 492 277 520 413 444 300 990 965 679 830 953 814 347 907 470 747 88 83 777 537 510 223 493 367 649 615 5 275 201 466 12 23 244 358 134 710 819 754 209 573 185 333 322 318 872 167 922 658 879 618 566 42 349 416 18 876 280 150 578 220 538 566 536 501 863 366 572 135 254 449 266 913 948 721 505 340 396 470 646 588 995 916 582 537 619 650 740 965 82 273 182 367 21 824 378 811 548 494 331 206 687 102 602 459 758 2 227 783 346 6 285 155 231 250 107 957 110 1000 137 918 685 970 135 537 809 13 242 516 441 479 656 337 776 366 454 621 730 697 833 85 738 323 966 123 682 694 794 238 179 983 474 865 848 296 234 66 573 992 884 827 174 17 650 224 854 685 35 355 333 317 596 220 561 713 885 533 771 494 733 128 267 900 289 168 727 909 717 272 845 920 64 626 427 820 3 144 113 112 696 510 404 984 627 948 889 85 93 725 612 60 217 195 294 210 215 998 450 249 737 209 868 199 248 395 145 81 15 312 852 492 436 218 616 915 818 955 742 99 834 812 621 184 698 150 139 751 98 861 780 588 148 645 843 836 715 241 415 96 240 703 365 36 125 864 839 597 443 414 425 400 324 469 527 771 614 822 222 104 273 393 824 863 30 224 482 937 857 6 974 403 522 227 511 541 275 27 836 567 894 693 282 361 996 516 988 989 587 851 535 95 28 810 707 994 899 11 952 316 457 286 860 448 412 322 78 260 916 685 786 665 440 47 245 825 820 41 531 343 133 427 17 763 751 933 543 822 708 587 635 225 610 50 736 418 657 995 856 685 518 298 699 509 597 281 400 446 163 8 756 128 946 315 455 207 892 754 390 523 368 798 826 293 515 461 27 576 295 741 570 437 851 500 686 698 601 242 430 964 774 596 71 227 540 740 172 320 11 286 198 162 887 37 560 708 541 170 659 964 73 750 724 377 352 396 406 265 945 25 769 527 373 150 757 647 32 715 971 299 825 850 694 436 509 60 102 114 750 682 186 724 60 140 875 452 835 46 716 947 361 300 318 140 308 433 880 764 636 446 223 908 106 585 873 592 958 802 658 685 507 841 513 3 297 951 731 803 183 468 90 776 680 74 165 399 842 856 42 852 87 589 70 951 876 61 416 608 383 167 629 488 288 313 339 736 272 116 722 923 340 681 521 288 633 89 810 445 101 614 519 439 589 846 935 545 79 401 846 947 344 176 640 664 503 60 277 4 963 506 235 993 433 367 313 485 299 71 484 211 4 292 341 196 565 287 526 319 353 520 544 923 890 140 460 818 576 406 269 727 61 911 555 592 674 25 938 734 459 676 501 437 949 229 595 965 744 295 796 588 632 939 897 399 537 97 951 219 705 359 929 602 768 635 904 397 447 64 534 972 118 453 112 471 784 76 664 731 453 444 221 815 274 605 461 33 356 470 152 965 140 364 86 902 426 563 194 333 410 496 665 936 817 218 162 557 38 659 944 389 413 765 323 690 108 466 151 153 329 442 593 415 911 343 446 195 354 686 315 37 645 588 571 601 483 320 190 750 858 941 812 245 528 384 355 618 718 995 906 871 964 450 316 45 451 393 618 561 927 651 762 464 307 861 747 378 866 206 399 804 546 724 408 306 954 308 838 77 120 666 159 300 193 966 670 667 394 790 867 1 813 936 57 67 465 862 143 953 253 171 693 652 947 883 586 437 533 151 385 422 20 611 467 880 767 124 109 781 939 663 683 788 772 259 265 860 783 713 472 264 363 806 63 523 828 4 255 503 72 992 337 699 191 232 668 164 932 306 749 96 667 520 525 1 556 507 278 77 14 66 298 679 678 348 551 366 403 226 895 16 184 165 6 134 358 67 161 648 24 207 804 289 937 492 360 978 883 135 923 236 224 218 814 447 957 492 321 697 359 687 976 617 943 501 918 814 26 967 598 45 564 986 131 269 384 347 229 47 979 405 409 286 303 733 401 848 553 980 292 72 477 718 33 538 600 215 85 222 620 951 741 556 914 520 580 374 271 474 984 864 734 636 830 838 968 492 925 290 300 892 144 816 956 897 723 908 147 504 691 436 2 244 735 804 557 73 637 491 250 138 896 607 575 833 132 937 791 346 389 598 166 762 855 101 178 355 491 815 697 255 985 891 149 490 45 471 122 795 328 72 243 758 603 858 778 644 119 821 653 233 542 629 877 523 398 188 452 126 713 163 766 275 869 399 462 266 281 420 714 956 980 185 431 633 676 924 823 459 703 188 156 45 970 103 168 224 326 729 831 773 902 418 987 11 9 207 335 472 712 981 793 51 798 818 590 908 476 60 10 629 506 972 574 360 210 373 49 77 195 378 197 850 801 204 419 852 933 709 377 925 502 241 480 655 787 305 606 819 592 163 545 191 599 594 992 299 523 318 499 834 763 594 486 128 256 400 981 494 259 343 437 653 91 450 374 181 498 585 429 88 48 418 445 138 821 849 728 474 725 733 111 662 405 237 745 968 238 921 530 30 588 665 16 930 263 656 827 957 549 815 121 782 941 264 497 378 652 335 789 736 901 152 930 382 639 681 651 487 372 53 625 340 164 655 251 311 369 963 754 861 220 272 370 486 800 311 233 967 967 415 634 749 375 321 913 537 891 426 334 710 508 383 940 597 392 222 568 469 660 692 23 851 888 936 47 460 481 543 434 870 517 686 117 478 115 832 44 214 146 484 607 712 681 109 327 641 7 523 878 871 310 611 919 782 760 900 989 226 442 752 36 880 171 506 55 701 69 949 475 395 247 709 479 246 655 305 203 230 58 250 955 792 613 705 104 965 424 496 500 994 54 652 204 681 641 509 765 700 928 522 643 190 31 247 158 901 631 700 642 242 366 791 684 451 343 206 662 397 127 352 39 240 755 729 719 185 816 166 514 149 175 518 663 303 837 497 397 774 312 237 692 227 991 72 62 745 293 499 407 358 338 930 732 924 68 466 999 222 864 239 982 27 478 898 154 492 907 317 579 275 53 165 994 713 77 504 37 230 435 577 671 870 874 793 230 795 581 982 802 31 978 87 170 1 96 143 709 82 1 818 260 656 192 981 591 954 961 443 504 692 208 255 997 379 296 698 206 622 972 206 710 65 909 416 559 225 529 325 136 602 594 131 196 326 432 845 993 372 841 352 463 213 539 454 76 580 788 58 850 449 695 978 797 148 468 216 66 758 805 316 301 400 748 181 469 625 779 510 97 710 114 633 246 372 336 480 882 463 608 685 558 172 304 724 893 118 202 588 785 913 364 933 702 332 205 821 829 642 644 32 421 398 330 364 94 291 811 947 314 556 471 536 803 372 487 267 420 910 268 655 342 783 550 234 647 189 232 622 516 213 239 172 225 787 739 525 448 173 494 642 690 760 743 847 56 762 371 672 13 786 485 359 439 616 50 657 962 192 721 694 59 875 473 482 449 755 387 361 547 580 237 436 700 697 584 670 900 218 726 971 706 592 75 183 95 112 859 523 46 948 689 536 214 776 181 907 666 237 386 475 669 444 380 361 512 232 264 83 283 484 219 485 983 783 611 741 99 313 173 162 51 568 865 634 622 805 257 735 969 271 150 537 729 525 153 867 291 913 213 193 915 229 626 71 942 302 80 20 236 622 753 309 673 609 43 696 844 694 648 478 773 840 926 543 562 92 100 42 157 995 936 990 912 222 569 64 585 883 977 946 781 801 351 94 975 832 630 542 381 12 583 530 189 518 960 929 822 570 675 774 870 229 871 149 898 498 141 770 126 764 853 274 458 28 490 324 605 234 320 105 311 331 52 234 388 64 950 477 138 185 849 304 552 838 654 907 464 299 176 693 89 833 129 426 207 315 567 624 423 149 0 117 628 644 218 144 624 37 752 598 746 485 438 281 615 652 661 181 456 101 428 58 306 599 167 270 379 247 130 594 290 673 782 744 258 114 973 475 808 818 402 777 886 8 252 856 348 157 847 199 795 993 262 584 319 37 921 409 8 667 287 28 759 739 395 148 489 792 276 173 931 174 920 450 604 733 116 54 903 920 128 261 924 322 317 353 249 89 345 98 488 994 199 645 761 827 261 96 554 561 332 645 302 673 357 159 704 341 29 572 688 356 840 997 495 26 986 493 226 523 701 923 65 886 81 911 815 422 211 199 418 966 105 124 532 271 917 379 563 67 422 267 74 606 672 794 169 349 350 180 934 928 807 275 124 98 638 569 905 995 22 454 799 642 792 652 241 161 711 339 155 858 466 722 775 382 103 362 216 228 959 551 908 911 212 428 362 719 325 988 577 857 187 745 414 352 806 219 284 643 832 275 720 293 286 19 861 298 19 456 41 114 609 798 965 95 393 805 376 234 623 552 910 582 382 229 496 283 367 435 309 726 764 33 417 814 617 525 770 784 998 257 188 57 270 803 862 22 25 937 67 51 391 55
452 601 871 7 129 460 90 292 427 430 811 992 182 798 780 474 154 287 62 946 186 844 24 101 571 122 475 52 506 134 576 928 521 304 920 282 820 902 447 831 664 44 653 869 246 410 979 378 110 365 448 55 156 702 443 381 225 890 212 924 967 773 901 740 373 729 501 172 515 324 513 908 251 837 324 140 997 235 16 53 561 346 775 53 404 689 582 171 660 141 898 20 466 331 881 788 500 284 672 144 386 552 76 220 499 111 48 459 241 884 331 764 607 602 140 631 365 47 924 681 71 73 326 250 720 274 698 624 315 167 445 244 87 501 863 983 397 530 100 117 198 743 347 983 712 542 418 460 465 715 464 701 4 724 345 90 148 740 193 768 887 119 132 428 536 765 994 637 523 644 632 847 818 631 555 607 291 11 600 918 455 264 998 346 69 246 47 111 837 380 759 846 67 525 824 357 240 683 1 448 821 379 757 558 739 615 356 908 911 256 663 459 853 152 394 479 343 580 33 864 260 765 815 641 937 365 864 370 217 33 615 912 164 837 491 61 34 208 522 943 208 572 689 528 859 461 981 253 762 501 975 240 14 218 795 490 755 167 941 704 130 986 854 245 147 218 227 202 970 150 654 264 896 236 949 336 39 354 636 733 0 376 714 827 875 131 838 426 599 105 431 557 279 832 340 447 537 256 493 930 641 858 813 160 107 456 954 240 586 714 628 134 497 698 200 711 883 869 662 289 988 266 621 523 696 214 307 1000 333 549 577 119 367 8 377 8 619 389 686 428 761 310 565 490 342 603 299 352 40 66 884 367 20 832 131 201 35 166 143 663 828 24 891 168 834 26 216 207 286 572 61 618 681 266 97 961 266 50 826 833 680 307 275 213 21 490 238 762 257 907 52 630 112 39 512 168 85 234 95 759 127 785 799 926 166 632 525 852 727 107 387 217 376 845 812 484 237 222 580 483 350 935 562 268 687 89 229 676 353 987 534 240 297 243 605 619 900 539 781 378 873 759 269 235 620 480 705 444 252 738 151 257 814 660 616 330 570 885 317 769 888 759 514 297 53 33 695 744 825 100 114 165 168 227 973 595 792 464 150 822 742 406 105 903 298 246 391 425 928 792 109 698 351 577 13 717 49 114 152 903 925 415 944 780 966 303 778 255 518 607 428 466 352 696 92 306 369 63 414 546 546 273 844 782 822 356 963 475 556 12 894 670 502 142 942 689 659 440 436 379 906 79 971 736 137 901 262 184 207 961 989 220 635 263 136 7 508 225 835 940 782 709 118 673 319 156 885 92 666 469 483 723 442 284 832 538 479 893 18 236 665 774 617 976 25 648 146 874 611 12 939 832 527 596 226 61 796 882 482 590 974 20 176 27 444 575 623 470 70 679 690 707 422 178 205 663 180 428 441 429 509 838 192 848 467 823 831 574 204 364 293 710 37 165 779 625 657 556 950 647 803 1000 261 225 399 167 767 745 661 375 111 651 868 275 860 332 886 510 639 392 402 236 103 766 98 205 489 225 29 900 149 829 747 783 930 195 77 719 927 647 234 721 788 569 79 53 2 853 159 853 548 465 655 932 551 270 419 859 469 391 951 794 753 896 117 635 919 69 754 52 855 129 964 201 877 380 360 614 583 339 287 245 278 364 232 576 415 886 557 261 312 831 870 232 764 136 614 370 550 892 953 378 701 440 992 284 902 760 980 465 969 768 93 307 704 903 22 912 461 696 987 435 589 303 721 378 692 894 905 43 169 101 850 674 590 739 355 346 357 17 318 800 332 882 313 910 602 565 385 385 606 90 784 874 958 755 265 458 283 883 931 956 31 148 382 288 892 365 301 408 604 260 982 798 236 395 839 436 716 147 416 548 699 311 316 922 541 359 603 705 230 119 861 939 914 501 432 438 82 565 244 758 328 350 19 734 249 44 549 517 433 334 645 597 272 486 794 439 73 880 179 283 201 130 610 312 194 556 738 53 677 603 671 994 133 395 743 593 393 348 740 165 42 282 791 124 840 288 41 282 608 778 909 290 553 110 897 696 218 120 282 10 923 761 94 345 544 215 153 275 398 293 280 181 449 835 737 750 302 837 471 505 323 97 405 313 233 426 585 867 797 811 836 173 785 950 364 300 503 767 758 830 222 231 458 674 567 159 400 844 388 327 631 193 624 715 816 90 446 271 945 870 188 530 735 994 960 356 752 64 474 944 847 347 99 50 276 187 809 977 841 57 120 693 882 290 36 748 295 8 91 942 412 288 760 219 215 228 952 402 408 371 943 990 336 719 936 159 492 798 766 343 421 176 66 631 819 586 573 944 926 380 290 95 592 304 494 48 45 684 181 114 223 237 801 645 17 51 629 430 155 75 736 356 667 362 185 184 715 240 329 276 768 595 496 130 749 796 869 928 538 662 800 811 903 516 273 971 495 898 878 72 669 270 108 749 434 708 609 398 306 249 202 716 362 853 32 761 346 283 851 686 985 139 547 734 167 494 78 194 751 159 748 637 535 648 231 823 948 934 344 138 651 469 765 828 691 334 865 131 703 435 390 471 366 846 579 548 171 514 453 65 504 323 790 14 451 126 84 118 723 43 889 950 6 178 348 594 684 752 459 513 978 963 904 967 719 291 533 197 693 214 477 819 872 745 679 715 271 839 539 191 893 575 268 105 658 727 23 834 96 381 75 868 526 889 375 195 866 154 138 706 358 473 511 254 11 861 28 981 359 121 239 293 7 43 259 516 597 114 44 840 26 153 197 116 947 499 622 672 674 727 305 515 406 201 880 397 289 79 612 821 55 660 139 671 481 89 460 983 598 9 804 113 322 133 647 841 191 905 334 649 642 381 300 545 187 877 802 68 895 812 255 442 874 332 830 279 566 750 242 468 833 179 122 41 195 469 437 492 339 344 977 612 235 741 867 740 116 91 879 394 267 589 959 742 294 546 141 876 27 658 488 385 126 799 219 373 12 394 310 86 709 152 938 277 746 458 932 885 292 763 725 489 214 549 558 592 559 339 189 696 245 185 922 849 682 875 81 945 996 743 685 391 700 350 625 168 726 519 991 140 805 633 51 767 80 326 630 530 135 902 160 369 158 213 314 731 486 982 976 890 956 615 8 872 564 497 806 122 652 350 634 689 38 197 250 760 383 139 60 356 498 297 962 531 65 360 683 369 396 597 842 76 429 228 417 65 787 96 848 151 473 194 668 350 438 293 717 96 304 862 285 254 584 979 995 835 454 134 425 593 587 416 123 755 516 256 540 930 330 961 777 548 281 590 228 539 734 241 420 413 921 258 708 992 770 75 578 828 134 751 581 270 626 325 403 606 247 455 178 308 554 563 56 598 379 91 713 327 843 205 733 306 986 906 5 636 165 903 384 333 594 128 183 311 478 315 341 942 596 682 128 424 124 444 363 672 395 108 528 517 808 449 640 507 102 159 846 690 817 277 656 673 162 458 545 133 646 191 248 362 983 828 320 942 210 83 957 184 913 68 644 515 728 268 337 639 676 69 50 634 807 788 335 228 220 249 372 912 649 873 209 6 724 952 439 383 899 534 505 346 43 541 211 59 593 323 411 488 435 797 530 765 990 610 710 107 675 469 413 441 462 104 935 446 440 416 697 2 918 339 613 106 529 122 560 998 378 702 542 332 588 59 142 900 309 6 9 203 57 91 890 713 184 280 203 775 263 318 89 586 862 922 170 965 456 237 243 979 54 186 637 199 258 665 15 254 731 511 311 112 325 612 745 784 401 306 563 925 769 966 520 133 288 832 730 47 470 784 694 35 961 407 64 6 915 841 568 716 68 842 845 247 196 371 321 998 574 811 3 453 856 969 543 733 772 365 531 830 627 848 793 912 968 659 955 868 374 262 381 1000 618 815 72 460 601 555 907 820 450 51 965 899 30 419 476 578 277 966 552 204 798 428 532 936 380 124 707 175 74 515 876 584 771 532 648 836 507 685 274 602 929 599 354 692 392 364 984 604 296 306 361 864 338 457 823 421 430 376 744 307 303 89 199 543 729 264 121 514 763 85 371 586 284 150 163 773 144 290 910 541 161 80 916 101 125 961 756 495 370 287 10 4 173 347 490 36 327 568 783 325 643 53 104 227 86 654 673 152 119 228 224 76 638 470 524 408 595 646 591 879 407 839 519 616 175 741 569 855 463 716 908 727 157 72 145 918 83 287 827 821 308 551 480 626 917 459 933 869 750 483 113 941 59 502 106 474 423 991 575 578 789 921 650 782 857 295 510 131 741 46 487 142 678 724 517 552 349 101 702 961 934 553 270 521 254 562 101 271 946 246 221 117 912 423 773 78 722 774 190 283 633 210 484 152 253 551 115 53 58 394 457 96 786 37 368 573 485 355 88 675 810 907 858 576 63 532 829 604 472 543 410 431 849 145 206 744 688 401 256 660 389 946 718 184 572 64 940 57 264 599 776 900 177 321 172 748 174 310 468 452 706 133 424 479 213 387 999 314 774 797 426 363 711 411 670 716 852 621 972 429 732 684 409 397 46 154 993 425
770 364 857 459 757 121 117 667 629 973 68 971 620 966 697 420 538 538 143 424 29 101 358 505 987 881 684 499 445 217 576 184 99 957 662 12 70 335 288 860 418 599 166 647 887 654 912 431 772 8 59 290 539 581 877 639 514 349 193 315 532 392 608 793 835 543 654 494 567 729 542 674 550 557 969 163 715 15 13 917 96 89 207 94 312 990 54 462 513 765 308 392 913 82 966 93 282 184 171 107 873 433 192 623 58 880 989 875 49 493 410 30 442 453 705 864 216 330 84 944 44 512 138 528 813 122 535 973 272 182 447 801 294 882 547 433 55 149 152 596 845 409 658 258 462 866 739 405 900 221 289 908 191 749 960 519 62 321 639 504 881 746 562 693 63 55 618 899 825 52 413 667 95 870 524 755 172 207 91 986 695 96 536 180 617 562 155 762 417 611 756 536 177 64 292 794 680 418 52 757 646 106 564 915 786 951 18 223 47 834 706 530 268 47 234 367 521 158 299 284 851 410 956 612 90 40 944 765 343 517 916 790 257 710 699 97 450 342 141 738 874 634 489 699 727 339 924 342 503 240 883 499 352 8 269 694 66 111 663 962 115 195 907 119 943 862 593 786 624 253 755 849 793 477 382 953 700 480 446 258 713 293 797 508 693 416 971 501 415 453 849 959 378 159 185 42 364 450 126 362 714 360 131 487 453 346 43 880 677 503 615 740 990 333 902 545 574 772 885 243 271 840 791 423 46 810 795 870 765 983 360 662 872 312 668 515 431 998 27 709 199 596 710 731 449 485 723 513 9 919 625 248 852 430 296 384 649 657 362 4 121 148 77 578 676 513 366 750 452 298 890 908 244 728 751 776 587 540 692 703 2 251 181 988 612 726 981 733 339 620 729 692 511 768 783 300 105 676 20 617 361 778 779 354 807 823 733 316 721 274 821 560 559 395 328 936 208 535 249 748 391 798 402 296 708 529 270 590 737 732 882 508 337 999 262 668 140 66 400 7 69 188 698 697 667 154 641 692 566 190 61 192 75 363 598 279 678 949 998 678 810 508 488 872 439 485 48 469 189 772 573 545 976 360 931 301 704 945 89 1 750 579 72 422 302 828 158 457 613 435 142 456 220 717 301 860 291 988 440 307 82 841 962 996 213 286 558 802 414 868 886 383 456 500 681 122 771 452 643 129 248 874 853 145 837 652 804 778 947 330 768 818 635 297 965 336 327 43 736 749 368 77 854 895 621 47 429 210 596 773 844 77 60 392 841 654 465 161 37 355 876 558 855 678 781 456 840 277 516 855 435 72 354 102 349 722 284 348 824 882 732 267 438 94 441 427 923 554 389 592 93 253 278 518 187 764 405 961 522 203 334 16 178 506 897 945 97 375 393 231 915 293 634 767 734 838 563 571 871 250 409 836 53 139 687 913 568 760 322 221 467 924 41 540 326 270 325 835 638 424 843 585 767 250 583 596 106 404 842 325 169 507 707 117 151 829 159 357 57 696 601 807 879 783 433 881 477 921 10 60 669 700 298 719 160 283 863 868 497 753 748 640 701 146 30 944 217 258 236 568 17 894 260 154 202 126 176 535 823 992 561 759 385 749 528 983 642 550 730 250 273 485 341 794 607 826 33 471 530 260 832 210 437 929 370 120 127 424 348 916 829 687 675 511 597 978 219 594 991 399 540 825 986 794 812 427 933 456 340 227 746 195 494 969 399 236 895 756 237 423 741 110 280 18 512 47 464 989 150 564 860 451 616 179 310 102 534 96 407 361 201 912 922 112 71 354 112 340 474 369 28 362 927 484 372 878 226 192 589 606 444 580 287 166 311 634 673 44 34 56 256 866 908 737 266 731 579 29 691 709 486 928 637 642 909 84 161 32 156 886 232 429 766 482 640 140 347 234 910 923 411 482 507 566 317 471 572 748 254 321 515 52 847 380 111 336 455 821 167 628 246 891 537 499 685 363 848 115 565 443 942 380 233 308 404 570 584 13 203 693 427 619 472 197 785 32 3 45 958 13 67 166 875 473 196 656 306 653 81 294 267 954 133 176 344 364 533 284 235 285 827 893 645 18 469 390 315 630 408 960 525 179 434 347 659 611 889 885 777 329 961 771 828 552 744 207 258 505 508 726 120 227 602 373 652 373 215 585 379 521 153 626 978 462 137 840 588 883 436 234 384 123 478 309 197 248 428 976 690 794 788 478 8 368 451 709 689 410 353 773 238 835 554 876 816 339 395 881 423 828 125 128 183 602 281 345 110 645 295 702 556 349 762 617 374 80 245 783 290 855 830 669 644 647 833 574 735 553 569 498 184 752 135 488 324 574 320 620 346 441 279 729 606 617 229 946 154 140 496 690 796 788 375 566 502 63 461 856 39 887 329 392 523 971 820 113 850 964 21 138 972 342 591 552 571 259 792 254 35 663 945 576 974 239 776 228 222 197 988 588 297 92 632 808 86 373 373 645 228 587 100 456 983 919 764 325 973 947 168 611 858 732 103 416 144 958 726 124 492 261 319 506 870 461 544 814 394 371 979 363 113 481 227 985 862 574 653 591 458 199 188 235 868 132 285 507 752 551 102 731 454 801 959 298 674 17 420 350 992 765 782 37 720 333 660 268 396 95 223 361 867 550 79 44 712 420 957 529 484 897 993 428 369 899 948 140 688 456 180 805 575 720 351 370 694 85 471 891 390 3 251 697 116 661 380 379 531 588 648 564 894 868 482 717 950 366 485 890 318 782 377 712 631 349 261 308 243 369 963 132 805 613 293 320 230 541 481 35 826 528 470 123 209 452 717 97 722 556 376 36 307 940 661 627 627 423 628 659 975 30 313 4 457 759 468 368 724 186 122 330 42 467 186 991 15 889 839 942 884 87 578 489 505 118 570 594 716 56 811 143 997 570 132 646 398 981 519 663 148 116 801 323 274 997 802 449 383 89 800 992 592 499 422 739 696 205 276 987 809 803 919 57 480 414 778 239 190 192 45 424 549 576 25 939 425 843 5 569 476 107 808 556 40 242 775 859 787 614 403 801 655 283 610 593 356 406 149 843 206 43 892 291 577 887 906 680 546 591 231 40 934 389 799 717 7 158 124 808 980 703 686 632 553 377 880 352 623 705 557 80 904 992 595 991 953 229 790 796 73 251 98 789 899 598 753 552 749 193 416 388 332 976 174 999 247 984 709 518 265 111 92 746 711 466 338 150 252 426 718 918 656 713 1 634 250 195 774 371 518 167 173 310 938 31 498 328 555 108 814 212 321 37 134 252 702 788 350 647 275 932 367 112 212 588 336 400 759 629 866 985 241 537 798 47 432 682 780 665 139 206 865 683 527 257 421 332 130 888 109 924 893 362 819 480 742 751 162 501 917 17 406 134 719 371 745 48 14 647 703 334 129 248 529 82 586 323 861 751 239 656 277 349 918 833 831 291 929 772 194 140 888 205 955 320 878 223 543 505 836 30 921 147 949 918 108 370 255 594 985 664 499 16 920 571 846 737 970 316 286 494 460 341 74 568 263 803 731 342 145 851 242 181 56 454 466 642 259 805 500 682 490 44 504 856 995 93 24 640 914 97 283 718 510 735 401 114 36 852 397 173 930 286 32 106 911 562 939 479 545 953 926 667 104 856 758 981 647 637 6 93 650 445 316 425 118 876 65 623 896 526 552 316 999 283 560 284 670 940 31 430 935 1 11 500 157 688 803 80 506 587 487 526 600 726 50 951 773 132 817 743 763 791 952 928 611 898 200 441 789 864 672 154 218 812 136 795 443 608 4 412 424 615 412 177 198 231 303 276 495 552 671 648 221 474 419 185 940 420 679 72 345 427 754 510 430 338 794 326 520 222 657 628 509 202 651 373 210 606 806 714 928 520 967 641 856 693 747 268 725 656 0 63 984 994 240 157 381 133 147 220 314 645 107 698 604 837 473 193 88 926 822 276 483 156 163 512 101 252 838 313 996 105 253 357 614 265 599 352 551 965 323 652 769 962 501 96 175 863 954 971 463 917 590 652 548 957 330 771 968 235 683 500 211 182 359 937 80 605 901 99 619 306 636 27 864 946 204 377 386 458 94 793 580 566 665 893 300 140 355 514 491 479 19 648 205 807 128 704 333 577 905 912 224 909 603 345 581 482 87 991 932 934 146 251 743 79 760 288 994 193 357 643 740 188 23 790 582 126 119 505 666 211 182 881 941 375 114 20 951 356 459 318 309 228 936 382 448 915 946 329 664 981 331 947 761 336 195 122 585 66 12 611 76 423 64 361 526 863 51 962 371 391 392 511 225 563 626 881 738 608 633 426 304 24 85 130 937 453 728 685 891 685 475 37 903 818 165 610 179 254 426 42 342 223 869 317 164 989 925 626 682 930 26 870 305 234 264 871 214 410 630 290 22 190 335 244 834 231 365 999 388 581 605 242 982 352 123 298 170 730 16 793 815 52 363 351 78 500 517 879 818 418 898 20 541 694 784 72 38 724 977 123 859 717 609 930 964 6 83 594 479 82 622 579 594 29 493 104 387 519
775 769 198 210 481 798 209 782 223 990 101 549 456 903 993 797 30 319 848 790 942 550 7 526 288 711 370 887 335 651 963 499 836 916 321 598 981 985 793 343 165 22 346 807 643 295 95 615 74 311 654 141 339 712 102 775 697 116 337 369 910 738 546 961 958 534 49 91 983 360 646 280 944 917 379 549 953 940 881 674 458 330 286 200 186 677 46 956 802 783 781 846 246 488 389 488 28 510 64 86 358 670 871 98 426 635 22 925 739 194 403 392 798 966 281 650 255 285 807 127 631 113 15 34 896 904 728 258 20 810 176 498 184 349 454 78 874 525 720 611 834 227 974 73 718 346 110 88 217 444 614 728 701 46 244 443 545 92 543 952 499 113 994 93 705 600 245 268 436 331 31 860 529 377 729 669 192 995 828 110 724 100 506 464 594 54 75 764 305 463 249 48 409 184 525 98 935 249 386 445 655 523 861 899 264 359 342 373 762 337 678 506 215 719 195 46 495 399 187 459 746 99 203 13 783 896 423 599 182 931 228 241 985 34 917 375 750 967 940 225 538 122 125 383 972 848 954 348 838 431 13 420 918 722 137 63 103 277 685 48 153 825 919 784 503 305 44 74 619 804 627 258 452 164 855 699 926 402 397 393 152 414 789 802 60 871 625 661 803 208 230 634 185 979 325 172 517 413 576 345 999 584 295 760 11 398 413 641 663 927 252 336 497 521 539 684 511 174 571 225 897 733 347 616 183 399 997 741 899 629 254 810 271 519 34 76 645 502 29 398 710 913 197 247 18 247 216 29 273 103 805 692 142 196 955 527 829 364 373 370 97 207 348 296 604 169 432 942 496 636 583 255 656 907 38 935 85 542 768 281 131 109 122 788 633 403 159 301 908 200 573 302 491 354 343 120 801 387 550 456 437 652 540 520 173 320 50 498 854 198 811 6 410 204 145 84 449 129 402 637 147 706 459 112 516 540 138 367 976 782 41 584 961 815 424 478 162 9 990 471 740 604 514 951 472 14 45 107 242 548 471 779 181 815 742 448 504 844 638 464 660 293 362 128 877 418 121 693 615 154 689 806 556 263 248 306 365 444 82 395 118 995 202 501 194 769 93 279 374 984 324 97 537 114 852 161 502 236 143 793 518 653 992 26 469 790 62 827 166 611 966 163 445 4 832 567 37 474 845 927 696 255 530 846 25 368 156 379 788 684 345 480 222 685 727 649 383 335 19 430 586 595 318 44 148 446 14 358 817 341 651 790 505 887 577 220 336 977 391 813 425 815 560 413 533 675 232 477 602 864 669 383 820 560 657 423 291 646 692 117 800 916 952 742 417 15 827 647 500 224 851 162 653 597 257 254 988 763 947 197 460 689 334 884 967 788 247 971 819 77 821 146 797 545 971 360 626 45 617 931 642 983 840 873 601 883 81 686 483 199 361 772 61 527 524 681 58 697 236 283 492 247 956 800 447 848 823 235 169 672 83 957 42 362 457 499 299 209 719 2 119 354 158 528 284 993 355 634 799 291 515 21 968 533 523 869 416 779 723 72 608 175 262 690 684 833 712 96 551 261 485 294 987 877 736 482 440 933 316 771 319 683 858 19 894 443 314 549 591 812 884 296 903 623 927 541 756 209 676 241 448 782 104 24 375 60 984 308 32 731 164 146 329 85 233 509 395 521 876 452 572 557 136 275 693 952 360 93 126 923 174 550 745 945 80 836 924 561 320 900 888 472 737 915 751 730 995 612 151 741 451 991 521 346 193 530 588 743 124 188 610 986 161 704 77 670 267 86 790 334 585 589 357 443 490 10 675 5 650 815 866 190 429 650 270 565 149 109 902 627 486 328 810 208 376 967 880 363 100 722 535 918 167 335 816 802 979 555 453 849 43 672 132 122 509 819 864 31 414 68 400 676 846 908 229 496 235 29 900 398 977 45 70 908 748 657 913 309 989 780 21 743 408 752 544 360 904 292 212 501 237 953 461 974 549 407 636 556 59 808 129 710 111 220 893 666 243 668 269 41 541 289 17 124 349 654 776 422 16 652 130 647 814 516 51 714 225 771 117 615 629 162 683 905 907 243 744 738 735 570 172 974 628 694 658 656 568 715 189 282 873 798 421 482 946 381 869 973 285 814 870 484 479 324 123 278 765 767 480 447 191 882 433 432 47 519 928 855 914 159 998 508 597 319 214 630 71 900 795 109 682 819 522 484 792 110 634 36 430 364 306 820 835 61 766 416 311 146 144 188 298 964 369 441 133 915 652 592 250 619 66 842 688 449 52 251 637 95 681 385 256 767 844 331 422 540 473 292 494 291 786 79 287 481 290 873 371 503 922 408 470 105 778 977 664 738 76 394 531 210 84 91 825 404 892 630 418 422 303 825 482 854 579 453 812 927 180 641 354 383 419 283 140 56 603 338 769 524 706 877 796 806 134 289 238 311 258 304 2 237 261 439 679 104 72 552 752 943 749 960 569 937 923 385 175 663 632 155 266 546 428 902 948 332 484 25 671 933 532 28 973 913 862 164 731 965 965 681 686 985 565 317 382 871 932 575 886 15 570 746 300 163 975 815 179 716 931 194 589 388 89 387 92 314 392 127 580 961 377 925 826 173 875 95 326 424 833 861 760 25 564 422 991 505 612 467 396 743 555 771 639 430 743 25 951 345 716 333 708 722 557 516 99 980 670 418 464 487 784 863 344 390 63 429 542 306 850 4 695 93 878 226 226 121 815 336 764 175 441 470 842 460 715 810 883 128 438 720 141 409 607 784 380 437 595 733 791 826 534 429 519 951 116 445 898 937 231 651 536 835 443 376 734 507 401 825 478 567 559 580 106 210 227 473 911 967 592 23 837 501 211 881 980 101 809 795 640 978 726 427 1 631 687 658 618 756 352 19 563 634 388 127 508 319 385 197 839 397 933 639 730 704 26 753 407 168 108 674 666 738 520 44 901 195 527 690 170 651 315 132 487 275 4 575 702 845 12 112 442 671 275 892 105 872 201 9 107 817 818 169 621 773 163 424 673 392 916 902 824 701 276 414 853 561 205 385 88 399 466 282 613 78 65 885 353 921 190 754 611 447 717 519 857 678 351 706 367 733 694 869 393 462 272 498 293 254 139 870 554 59 707 423 330 666 302 632 200 215 3 424 763 716 698 842 915 683 782 219 239 332 590 350 69 843 278 980 960 393 863 514 925 189 56 513 941 868 624 508 493 648 317 117 969 735 135 216 67 345 860 439 48 340 714 263 350 80 27 558 721 11 528 349 277 537 890 555 439 851 741 23 794 510 587 603 561 330 98 760 90 314 253 472 780 912 86 911 9 777 879 747 488 669 309 326 822 620 747 936 390 626 427 632 127 416 755 669 57 253 221 808 381 918 368 40 40 806 609 107 920 301 672 533 758 598 547 794 218 50 196 657 648 224 567 198 78 378 10 734 406 40 962 991 767 70 113 866 674 23 96 91 647 901 978 998 623 649 146 344 882 520 929 905 263 717 5 878 779 519 91 559 279 955 280 140 465 121 206 681 366 893 620 829 598 712 405 746 297 916 847 574 363 571 905 91 199 499 36 848 53 245 323 723 937 496 274 252 333 787 420 255 843 927 949 584 213 442 331 674 680 81 304 684 970 382 340 777 412 753 467 649 641 752 455 542 558 687 605 367 177 583 757 222 964 350 785 417 296 967 644 889 859 752 566 760 912 783 808 750 630 673 575 536 157 348 562 48 501 352 996 995 616 459 234 993 986 26 690 216 462 76 332 594 578 953 94 184 593 538 599 588 338 114 513 269 574 831 659 614 699 52 356 255 759 852 150 555 404 444 241 420 168 605 463 967 921 942 435 82 959 99 387 510 934 366 665 516 813 964 622 97 512 636 584 120 489 581 431 238 704 381 773 817 54 471 510 346 868 238 761 726 865 655 856 214 364 532 24 942 207 784 938 404 887 807 120 934 804 747 600 948 841 781 950 360 6 422 87 39 265 322 606 665 936 315 661 543 251 693 188 56 446 359 895 1 939 950 411 710 322 331 359 248 711 412 307 870 667 767 0 463 208 971 260 411 475 770 474 227 945 42 434 432 849 382 553 667 155 619 109 784 292 313 582 125 398 771 378 27 548 278 770 126 259 281 23 321 384 418 154 589 498 868 691 750 399 570 552 964 114 28 294 930 282 81 885 652 312 931 112 956 394 688 872 501 982 845 771 794 178 326 468 639 943 465 308 992 772 663 415 487 39 868 596 442 733 753 806 401 301 907 240 880 341 505 210 727 33 30 909 901 703 852 220 155 526 493 68 107 649 770 73 79 787 698 8 184 889 236 477 902 79 421 160 629 677 350 891 54 754 798 328 152 732 768 507 821 700 789 668 880 289 190 224 525 753 886 219 392 725 616 313 854 268 41 830 979 128 868 709 446 115 69 372 106 55 766 867 551 581 68 444 116 283 233 310 581 930 498 713 363 450 144 327 674 722 55 35 511 662 717 476 848 635 52 831 57 204 547 171 595 957 786 906 614 738 407 774 785 777 406
819 390 948 17 965 246 597 944 240 144 804 953 157 528 500 147 543 276 822 420 708 731 306 655 891 28 988 421 54 650 541 418 685 784 207 864 77 124 599 733 913 500 886 90 984 239 924 138 593 552 705 148 404 563 792 292 248 973 694 974 738 613 19 799 627 359 320 57 985 638 152 398 154 115 453 117 428 960 272 339 422 62 846 393 145 333 621 337 406 943 198 248 387 59 928 37 552 674 256 320 895 144 374 139 97 330 353 479 288 846 459 93 718 178 363 414 848 675 990 606 212 625 2 951 662 223 788 765 945 584 768 331 48 403 113 797 834 464 658 732 714 27 235 273 475 493 221 377 994 983 959 901 382 145 287 712 553 196 466 975 867 702 501 885 423 106 574 652 838 132 931 849 318 361 809 744 845 187 372 246 298 197 858 557 691 214 652 911 970 611 741 868 883 964 33 284 27 215 45 642 531 692 435 762 116 780 119 953 295 380 63 937 890 518 160 264 776 478 499 576 730 48 64 157 146 536 763 51 351 565 25 518 583 30 687 116 903 965 244 175 576 479 151 840 10 398 587 389 115 472 200 952 937 884 369 113 307 920 474 191 995 919 405 601 595 778 594 995 161 663 70 248 935 544 518 205 224 759 285 109 781 403 497 539 825 507 829 434 637 372 355 605 175 271 590 851 616 117 966 308 401 789 893 582 699 505 9 222 331 402 575 426 202 572 13 647 273 582 933 127 974 656 669 617 84 607 655 341 182 382 340 180 393 705 485 217 495 253 483 672 540 724 679 34 604 626 807 231 479 745 728 154 362 973 508 176 281 186 843 976 65 507 261 374 86 230 174 642 796 5 408 407 8 341 106 631 473 133 30 16 425 814 837 738 94 424 682 574 861 219 769 291 414 628 78 183 322 621 140 808 47 367 853 551 663 762 293 145 122 601 653 735 324 447 586 369 104 736 216 815 467 115 347 192 46 838 673 260 847 491 527 638 333 417 923 597 754 387 480 817 170 598 830 175 40 87 303 343 44 907 138 505 297 62 339 983 584 648 378 465 43 616 203 394 361 105 199 653 15 412 525 871 915 523 110 886 354 409 869 820 7 672 80 895 380 639 742 265 530 785 93 291 716 312 929 806 632 999 615 364 665 840 668 748 647 917 572 624 760 14 557 833 852 438 609 86 902 854 667 509 806 766 715 743 919 557 753 970 585 112 11 247 180 944 206 816 633 380 464 642 305 921 737 502 997 898 813 619 747 648 556 893 392 544 925 408 439 650 192 902 283 155 827 177 983 280 149 428 313 461 493 728 486 782 128 204 12 444 826 554 421 30 918 561 443 627 649 499 417 960 433 900 955 791 129 840 371 513 143 640 862 208 629 790 940 542 514 235 535 858 550 808 791 195 854 185 579 647 519 461 723 948 358 227 956 195 438 360 329 534 573 693 724 435 736 481 468 723 402 132 368 434 275 977 701 521 188 342 731 426 607 875 793 70 614 268 384 867 981 125 606 402 636 874 762 396 522 326 571 513 533 888 901 107 538 577 403 700 634 761 302 370 326 672 676 770 857 520 350 152 177 124 257 8 245 42 270 761 413 120 631 706 536 470 908 748 185 166 176 509 963 657 429 327 532 441 678 971 208 535 191 416 773 370 470 593 898 60 841 378 592 301 452 168 711 416 608 314 210 995 710 766 258 632 878 718 529 843 58 913 782 665 630 113 150 610 419 416 336 312 0 685 900 722 660 694 982 413 764 197 301 998 492 692 85 518 795 38 57 19 980 793 646 152 190 514 441 801 507 240 4 688 720 776 582 265 777 983 810 967 328 283 962 2 28 839 998 996 677 645 570 628 127 581 973 731 209 368 1 645 280 812 255 403 330 330 201 177 451 708 545 461 909 346 625 148 18 667 112 745 39 627 310 787 35 734 83 907 603 948 476 553 698 709 431 834 375 825 612 469 246 664 872 521 437 841 29 937 462 98 434 687 91 565 697 605 51 153 758 241 230 538 926 106 534 734 635 735 547 139 120 683 672 487 398 307 67 399 598 349 623 102 472 213 424 978 269 663 276 94 811 508 325 674 750 484 780 346 882 528 797 769 794 501 727 378 197 283 156 993 702 516 799 970 420 846 844 329 356 876 832 849 588 599 671 235 664 940 873 3 551 759 290 111 703 842 311 963 450 498 455 839 978 764 722 553 274 856 213 8 173 281 818 68 683 488 896 914 817 678 744 164 528 340 189 308 521 149 6 38 96 976 509 103 957 768 228 997 787 244 55 661 805 3 26 337 944 801 222 334 49 256 144 863 725 960 73 607 397 283 400 29 865 974 343 143 798 70 654 616 706 716 463 815 967 175 542 44 496 234 74 230 644 468 537 375 126 716 249 782 254 745 99 2 251 412 103 231 661 529 359 253 836 935 828 197 851 360 349 758 767 836 21 624 137 73 477 598 390 854 50 192 449 483 98 168 61 915 415 723 808 878 87 591 75 350 812 781 880 148 239 523 169 807 163 547 5 74 445 71 774 281 877 284 457 221 461 698 167 556 539 500 751 322 111 184 418 393 286 197 195 750 315 820 410 75 911 989 907 676 409 148 171 773 494 951 460 325 407 33 388 390 686 294 24 345 638 778 816 169 81 173 558 731 958 188 917 473 759 852 172 475 517 56 986 730 236 392 38 757 289 353 772 155 102 322 291 23 735 288 133 799 833 50 292 616 717 662 546 2 766 208 513 36 639 901 147 649 941 566 68 588 296 883 95 922 916 237 69 826 778 172 498 59 130 883 516 770 960 491 446 438 645 542 125 844 484 934 71 202 233 248 386 605 709 907 141 685 456 303 577 909 680 162 734 701 448 39 992 828 875 960 943 750 554 422 515 894 205 540 555 397 876 19 23 342 165 675 458 251 153 380 178 830 277 555 262 710 643 915 748 860 308 93 491 825 219 397 229 24 840 996 184 476 247 727 114 578 863 21 600 286 969 997 752 912 562 210 755 926 42 480 871 805 381 927 478 450 234 250 92 205 471 15 179 134 506 337 231 21 666 251 253 846 563 310 803 496 936 921 79 287 648 282 62 564 864 574 692 319 327 196 968 700 502 848 56 317 300 233 430 822 376 970 469 643 193 1000 520 187 897 188 66 120 194 305 856 223 889 14 365 450 37 241 41 430 976 913 265 992 580 836 232 431 396 946 947 790 789 984 624 485 977 772 879 922 975 426 626 8 628 241 440 355 771 616 304 483 815 812 136 625 849 130 559 726 259 694 868 927 613 949 223 187 412 996 991 877 211 254 881 246 938 809 121 50 489 199 242 117 775 549 802 879 52 193 800 63 523 225 999 407 444 638 888 153 510 518 904 722 442 705 569 427 317 266 447 561 360 877 488 873 855 150 581 499 564 679 183 886 670 566 674 446 704 144 377 819 319 317 181 210 214 739 839 261 866 581 602 751 786 728 14 213 640 928 370 134 76 114 16 577 53 455 989 685 719 403 964 967 905 268 490 668 264 266 334 505 227 453 511 917 743 910 186 788 59 464 842 705 870 130 117 666 641 885 656 765 268 789 391 96 427 437 346 203 342 148 949 218 105 477 505 20 3 599 20 210 217 359 299 723 659 197 22 840 619 349 252 549 263 748 850 507 482 730 993 317 739 465 187 318 779 503 164 292 906 632 266 830 921 735 454 989 481 161 215 823 820 816 696 118 951 687 885 53 487 198 657 459 610 230 887 576 544 614 617 221 693 617 241 186 60 180 142 432 910 621 282 650 950 545 383 818 271 693 823 987 260 620 316 910 568 386 225 654 411 908 196 457 352 679 824 555 939 559 770 916 688 335 814 423 650 218 107 951 323 835 503 343 132 974 31 279 109 212 700 323 118 467 821 415 831 561 684 22 32 668 651 794 101 438 596 434 642 214 785 184 279 257 237 424 89 766 961 670 899 658 426 757 548 822 226 240 726 302 373 296 894 644 123 850 218 32 784 607 732 32 139 100 344 301 942 26 389 591 399 683 765 354 162 623 416 800 675 316 740 612 689 12 72 531 284 884 366 756 601 564 953 385 605 763 312 797 314 344 338 956 745 712 566 555 168 279 82 740 859 45 294 194 394 920 578 106 335 746 332 112 504 572 927 221 526 855 987 888 220 921 712 678 749 811 565 180 524 512 158 770 996 482 920 742 337 456 243 693 695 28 954 643 250 836 204 421 620 904 34 460 729 647 930 130 100 735 618 219 436 120 561 727 733 157 379 543 512 800 357 205 567 801 835 915 134 744 707 605 385 806 971 73 922 456 159 744 892 227 549 310 367 706 395 637 757 597 912 290 17 989 783 373 914 676 345 151 934 150 465 503 364 850 932 236 589 240 432 963 952 992 622 397 972 476 591 229 348 763 238 424 979 532 36 400 278 907 721 718 790 145 88 437 884 77 131 443 124 428 946 79 713 486 341 805 166 217 860 115 761 335 746 749 309 504 681 289 560 9 155 301 321 230 690 505 90 438 108 415 611 792 135 853 756 79 874 301 148 311 267 26 801 875
157 354 770 935 201 737 123 260 82 339 870 681 496 400 732 342 511 820 454 17 657 624 400 425 452 699 173 377 968 338 734 742 127 787 92 740 934 259 773 951 183 128 805 80 468 50 133 646 14 1 998 242 991 586 546 599 55 343 224 797 868 936 961 858 560 488 561 973 184 603 639 184 969 800 242 574 250 746 918 375 2 989 522 250 18 318 502 952 579 742 320 911 159 46 481 422 571 592 751 286 121 345 753 665 113 452 222 832 132 76 402 944 441 647 211 899 978 471 636 709 703 743 816 530 271 22 19 499 153 447 935 659 140 169 122 994 767 296 704 378 169 704 253 643 206 253 352 723 646 935 289 447 831 281 993 989 701 146 758 297 437 231 660 545 555 925 232 540 685 357 134 274 586 163 235 487 356 13 996 830 726 393 601 238 357 849 909 770 56 5 11 98 404 195 145 469 845 744 768 840 982 703 311 531 180 358 766 862 822 454 665 233 863 46 942 298 627 520 804 408 843 506 666 781 883 204 368 2 70 957 154 636 908 687 880 938 359 859 174 352 480 767 937 248 38 730 730 219 84 34 178 178 950 731 578 747 563 840 142 742 526 973 64 932 464 50 678 675 723 390 262 773 975 61 606 312 20 767 51 820 717 871 873 564 477 3 390 917 274 197 458 565 838 339 519 213 747 902 759 700 719 105 181 382 341 952 757 77 985 855 930 419 317 469 525 260 149 772 272 923 710 433 30 187 999 538 966 290 881 739 318 104 594 247 410 107 877 325 939 451 417 749 407 610 74 490 819 549 179 856 131 285 875 484 364 797 814 348 196 147 269 711 371 292 803 777 69 13 111 405 736 32 755 140 537 25 78 606 391 149 152 899 772 917 960 339 550 239 234 308 545 992 348 224 491 149 155 154 315 780 350 956 53 159 120 725 40 448 663 686 540 584 213 686 166 474 25 77 378 342 164 420 745 465 375 652 62 494 48 509 125 121 576 833 455 773 241 893 331 864 251 593 383 273 528 708 220 397 828 473 478 119 688 799 668 632 607 779 612 405 647 621 13 444 538 515 267 647 382 876 313 873 351 269 517 735 742 632 21 719 363 934 3 477 326 519 207 141 302 515 906 662 265 756 626 679 671 889 858 753 43 805 530 445 46 858 856 397 7 923 381 992 840 481 609 814 276 23 91 479 425 82 886 654 542 147 896 576 73 577 335 240 783 228 513 19 501 949 970 919 66 362 620 944 711 953 954 501 729 97 988 465 252 591 583 401 878 823 676 657 633 665 533 528 35 626 489 276 507 757 900 571 733 685 98 648 799 596 544 505 218 191 193 601 59 944 147 571 95 593 984 611 376 8 916 173 112 994 654 352 532 329 524 77 504 681 596 897 716 522 273 964 817 989 277 33 740 172 928 625 444 276 672 278 176 420 924 21 919 103 114 64 933 799 737 569 353 222 559 188 648 617 484 339 744 325 403 34 88 793 700 952 638 986 192 209 529 717 632 763 488 994 706 789 34 229 428 147 93 840 664 575 956 431 466 131 792 201 77 851 29 350 28 307 482 191 705 95 590 199 89 828 568 391 866 975 832 747 769 521 319 209 118 757 254 514 369 297 696 716 330 869 921 18 493 488 796 763 42 639 508 659 614 21 261 384 177 70 898 150 208 407 708 747 556 221 26 154 432 128 597 976 86 617 790 778 270 372 914 418 637 10 236 862 885 418 603 735 500 283 839 429 535 393 889 218 891 297 674 140 105 630 520 71 328 792 687 885 9 833 198 615 110 624 158 343 39 416 339 216 887 630 680 758 102 363 497 359 823 951 37 159 463 191 989 109 512 560 746 955 141 214 907 836 349 482 949 765 990 611 952 724 518 385 190 833 83 475 846 798 725 851 781 466 551 55 564 36 476 773 721 664 366 790 995 66 690 848 624 909 429 119 662 374 416 963 534 931 558 957 765 192 370 674 794 51 260 419 548 605 874 452 116 420 720 374 316 526 275 299 882 151 490 826 731 296 509 557 833 555 129 733 809 232 947 887 965 153 443 743 994 93 314 920 782 686 225 867 156 841 848 515 450 408 16 415 430 637 365 767 130 943 523 319 857 961 798 449 300 26 322 945 256 405 63 449 869 11 516 241 613 542 280 330 713 192 702 740 659 848 718 602 983 351 791 393 423 396 295 169 90 877 310 827 629 87 941 191 931 19 902 588 266 536 85 974 237 701 200 652 412 51 778 183 47 736 286 895 738 990 354 792 979 408 8 876 79 271 642 835 901 947 447 553 388 136 195 825 223 150 987 820 684 680 440 69 58 114 686 797 60 295 786 230 394 409 49 71 231 422 203 252 448 547 345 293 849 617 608 748 161 696 980 873 628 138 787 814 263 273 802 359 108 395 890 308 408 552 784 25 165 48 327 645 107 112 245 476 483 326 879 287 593 771 457 511 739 132 971 2 470 414 944 211 750 933 588 801 806 923 498 278 587 582 515 452 897 434 867 346 977 322 409 985 285 484 749 474 641 536 298 482 24 623 860 69 44 981 911 839 293 591 760 227 106 372 487 308 148 815 32 228 800 55 820 893 591 699 264 464 884 880 389 205 694 993 278 777 119 864 615 86 815 452 442 461 418 443 465 995 855 221 584 351 691 399 695 498 456 286 946 189 393 231 951 637 459 540 957 84 279 432 182 671 479 673 367 39 495 511 625 700 307 610 974 103 5 796 170 73 811 52 384 604 645 456 139 690 61 774 399 122 12 198 171 514 959 363 387 447 126 793 825 333 748 134 574 552 514 578 433 738 485 306 422 907 876 756 228 636 436 253 709 183 258 399 151 64 312 913 398 432 644 140 927 272 150 31 290 111 22 875 776 230 76 184 431 886 581 983 420 340 199 697 138 233 821 515 308 48 953 138 415 896 562 588 850 542 473 147 65 409 602 362 812 197 651 507 294 778 531 339 333 563 967 327 801 812 871 886 15 484 475 436 872 571 565 473 834 654 552 545 103 778 167 240 658 440 6 275 810 59 728 139 554 224 505 190 697 524 735 586 634 908 852 229 675 997 756 175 421 433 541 191 506 598 303 712 380 263 115 822 922 382 618 656 681 950 997 261 830 310 699 882 682 233 785 717 598 308 963 209 355 856 553 716 580 323 793 230 521 643 10 459 945 247 360 678 104 490 604 586 727 94 282 71 611 443 226 306 599 738 52 16 117 595 230 414 197 947 650 882 109 37 67 759 472 290 175 359 813 416 895 115 774 369 186 46 248 2 100 129 385 501 101 783 57 771 494 540 797 933 826 513 557 172 246 58 81 701 693 486 217 190 827 879 958 483 547 847 536 887 575 539 128 450 238 441 80 760 297 708 135 685 527 740 344 250 948 33 36 3 844 388 291 614 903 981 462 832 910 238 992 123 362 380 655 837 445 257 539 810 334 685 913 670 912 366 670 942 621 596 187 25 920 133 434 576 259 603 661 679 926 885 306 910 715 716 324 874 824 432 923 915 332 518 673 622 917 225 577 554 163 529 499 916 572 707 1 148 239 127 386 721 788 287 243 569 343 154 795 998 754 681 411 835 94 908 777 273 160 656 209 222 185 935 630 400 460 832 683 915 847 761 301 853 424 950 741 876 589 507 219 253 215 839 321 930 570 270 361 523 413 661 31 210 656 763 162 722 396 639 325 334 292 286 619 247 894 228 227 231 296 54 229 973 471 164 247 800 592 428 692 137 893 987 585 414 925 637 414 390 336 27 807 596 205 509 329 819 191 437 567 187 451 898 842 544 752 699 299 623 789 794 779 776 17 845 146 900 714 970 124 728 372 166 75 159 595 317 377 646 667 970 616 249 288 453 864 845 309 526 401 950 635 368 689 956 453 548 510 588 835 522 305 566 722 26 189 47 605 675 358 508 347 606 194 465 469 29 763 302 549 864 569 167 915 949 861 474 233 44 964 726 426 867 707 75 4 170 204 860 610 903 136 170 342 612 467 676 240 658 962 826 406 75 943 769 0 566 244 229 973 655 41 627 87 155 337 492 99 849 841 128 892 80 216 708 764 86 679 745 214 314 837 556 97 370 573 357 955 355 486 979 762 662 439 900 652 570 712 166 859 705 617 49 853 146 143 783 976 118 284 483 449 730 281 961 268 551 379 661 283 385 631 568 643 406 836 224 649 644 566 878 780 244 940 506 373 806 50 343 851 472 212 512 188 779 808 726 743 717 395 31 771 576 168 16 986 576 202 504 27 538 905 886 304 853 137 34 904 73 435 17 899 941 255 554 54 97 677 238 474 374 854 573 71 662 829 97 640 95 346 974 503 841 397 957 461 214 775 858 96 459 392 545 68 553 936 457 340 276 45 343 405 885 622 55 582 48 492 302 72 782 23 256 249 496 862 847 818 203 669 763 374 641 543 532 929 365 761 485 427 58 338 668 981 116 600 982 323 599 724 532 144 966 653 201 257 261 865 768 210 237 446 236 932 426 698 678 172 36 438 608 419 98 33 227 287 22 972 2 623 928 888 63 221 66 938 440
994 743 497 716 112 679 734 959 794 580 926 892 580 840 517 553 961 963 66 608 669 629 71 300 371 794 596 357 289 134 77 53 733 293 218 168 773 580 434 668 198 479 168 154 310 141 821 409 356 49 410 351 757 867 724 100 744 219 200 89 969 587 140 378 235 668 832 577 41 981 608 459 46 48 259 989 64 580 23 489 224 453 828 269 708 284 334 995 258 449 990 440 726 99 107 975 519 772 889 460 516 142 704 630 540 438 124 90 633 993 106 1000 706 389 159 159 901 626 654 625 529 876 549 254 886 874 634 844 136 651 984 203 880 681 199 811 613 695 536 331 502 381 745 537 278 95 713 768 177 391 647 486 696 946 155 281 309 178 570 394 305 312 579 173 702 32 997 45 150 651 248 568 684 339 496 746 445 585 119 574 81 853 636 516 122 489 256 116 991 397 899 353 866 112 49 990 850 519 349 891 584 303 222 147 573 110 19 613 930 771 87 196 846 904 867 403 981 728 840 108 160 174 152 434 469 530 242 738 768 791 339 806 898 354 978 633 95 368 362 834 958 474 430 576 303 738 769 970 507 693 84 445 47 847 292 637 659 542 428 989 922 818 855 783 75 739 909 423 844 427 294 634 701 53 689 398 680 316 535 20 837 655 197 901 900 564 413 603 572 689 740 797 937 293 433 877 642 200 379 353 313 683 308 957 810 339 476 59 459 171 599 183 472 701 192 775 118 981 556 357 772 146 355 789 983 104 153 802 999 279 267 228 126 225 205 467 614 755 764 66 962 655 589 598 368 972 215 320 884 439 697 746 814 799 668 810 693 287 904 510 985 960 843 148 847 952 819 710 715 50 244 840 544 845 927 551 183 323 563 885 869 354 849 452 337 463 141 121 877 667 439 825 762 736 907 374 509 835 650 293 24 95 276 483 327 142 277 364 43 329 333 617 156 683 210 674 369 857 875 14 685 569 959 452 946 934 217 135 90 12 456 185 796 353 311 373 505 676 69 22 722 461 515 58 27 35 883 862 876 730 143 94 279 913 838 424 518 480 377 954 756 422 765 770 261 701 129 997 748 11 737 340 576 300 731 116 452 725 134 767 522 610 151 196 275 311 778 565 284 758 641 364 550 66 616 282 749 340 354 606 679 844 755 663 109 973 816 764 735 267 132 999 493 911 665 263 637 132 864 67 94 853 703 810 802 29 213 600 972 227 420 437 207 514 896 752 297 368 252 830 330 40 609 550 479 559 341 297 299 732 627 427 670 804 547 96 808 623 774 101 577 72 660 238 813 921 912 327 820 721 282 622 620 926 530 348 789 74 115 921 742 57 640 293 795 946 968 643 848 572 298 666 233 91 57 551 539 457 815 405 451 225 415 361 718 192 255 474 592 492 214 121 791 462 381 650 920 924 99 376 976 414 482 407 220 313 56 730 236 615 187 178 625 100 243 683 719 113 752 296 992 718 630 223 673 660 629 379 45 235 382 458 862 376 753 517 101 9 116 798 478 315 44 231 370 547 25 482 914 554 34 255 611 381 412 167 798 704 103 592 146 547 591 158 705 52 910 987 111 370 631 405 131 657 487 724 73 43 283 649 995 591 317 855 133 744 108 702 560 322 582 89 923 532 561 769 62 524 488 59 271 427 461 166 481 524 666 89 548 666 315 389 189 506 65 545 301 741 793 576 85 333 269 823 839 764 594 871 391 315 965 270 128 865 987 956 331 85 977 952 55 936 163 915 598 69 180 910 587 203 513 337 506 484 175 915 285 673 190 326 952 180 736 610 340 139 367 172 712 607 455 921 571 779 360 647 100 907 639 101 347 185 863 951 188 802 411 77 916 771 590 880 871 882 319 130 998 191 110 339 854 533 280 731 989 697 767 981 782 862 835 816 353 212 351 885 750 441 806 813 373 399 710 827 678 837 483 622 699 933 657 516 145 290 894 625 432 640 918 274 681 513 829 918 903 140 390 184 184 732 811 523 826 244 974 139 36 90 624 181 494 859 541 533 425 631 395 201 232 240 686 803 436 510 226 657 389 535 836 765 928 308 13 258 323 208 202 566 105 939 925 817 238 663 70 49 467 967 246 998 398 615 676 59 527 200 604 881 407 171 74 568 779 253 30 232 9 123 80 702 431 577 414 378 993 631 807 990 671 829 761 190 622 459 675 209 833 834 361 669 945 439 286 390 342 721 664 855 346 2 332 713 385 265 932 545 265 978 474 992 646 235 230 211 51 395 906 239 913 894 751 544 559 298 29 147 771 282 429 327 948 980 618 116 460 819 817 110 957 136 552 779 784 556 845 678 89 949 982 499 388 69 986 969 711 409 149 164 553 19 53 728 567 864 721 770 648 507 14 705 830 445 950 980 227 834 649 478 22 128 196 880 564 892 262 137 328 140 514 820 234 415 28 659 33 852 374 968 0 299 325 68 787 577 628 175 485 808 792 708 408 538 936 573 247 316 885 688 738 889 511 274 911 968 888 353 557 110 538 475 12 549 58 374 521 242 447 714 677 464 221 17 164 274 470 692 615 312 403 823 182 542 225 576 528 176 856 313 578 893 915 568 237 253 656 192 273 375 295 176 326 485 542 925 125 919 228 131 50 306 423 526 387 586 558 748 546 554 632 413 931 944 466 66 392 884 26 762 86 614 54 565 504 905 593 913 195 350 924 941 376 221 193 54 203 76 565 883 348 113 851 677 352 501 865 694 979 966 48 750 503 502 682 823 406 447 173 501 954 190 967 993 520 779 130 360 324 345 653 359 777 862 758 673 473 26 127 810 39 492 799 931 714 317 165 546 448 545 372 570 287 678 489 577 834 536 874 835 96 433 980 207 253 485 176 403 321 15 486 968 933 289 595 83 396 337 617 458 211 202 812 632 940 285 763 771 949 940 304 801 683 42 935 735 206 841 790 297 464 537 729 478 120 152 462 429 158 34 610 700 166 196 318 56 322 512 8 443 942 316 399 201 416 234 822 883 858 690 743 118 68 887 4 177 102 603 770 242 300 333 890 709 172 258 776 425 804 118 951 85 893 873 113 981 88 992 144 431 291 901 601 353 566 672 823 340 426 868 32 978 60 754 240 336 581 446 919 342 422 455 204 470 1 173 93 540 419 483 435 673 575 147 688 547 841 673 554 149 98 462 61 647 674 846 501 235 446 571 973 358 621 679 803 131 723 460 700 344 606 680 574 692 644 135 270 709 658 874 290 255 783 429 645 208 404 744 16 146 59 186 996 137 760 71 375 672 921 912 465 425 881 495 157 517 306 163 878 270 161 82 533 175 229 521 5 878 359 719 934 753 941 488 440 937 955 675 405 961 707 955 312 975 260 462 716 41 475 883 219 408 607 741 82 939 350 670 728 18 562 378 619 701 643 254 709 669 638 388 10 811 524 560 181 651 818 899 971 684 824 503 185 891 468 124 568 109 344 302 335 836 727 445 892 794 523 959 2 711 450 527 212 947 343 122 964 325 480 13 104 747 121 324 245 439 902 125 272 459 859 691 746 637 510 201 551 949 397 188 626 950 320 826 939 877 178 818 288 182 114 35 766 450 454 748 239 549 249 157 384 290 531 841 421 92 139 20 545 467 316 122 257 595 861 325 555 126 424 436 296 606 917 738 800 525 809 200 281 742 963 556 537 477 879 905 463 723 720 916 394 143 52 642 597 47 975 950 586 529 307 729 853 190 484 722 747 834 338 356 179 490 825 560 251 386 831 534 380 907 635 375 695 711 18 870 79 899 938 379 402 556 457 973 786 991 357 697 908 116 72 666 441 905 363 871 20 12 366 203 167 106 687 541 358 839 268 18 966 894 293 362 38 755 386 106 491 72 266 853 186 160 15 300 254 972 508 937 960 193 698 498 264 787 458 859 78 19 868 495 117 961 263 75 692 858 526 426 409 770 11 85 442 987 805 685 154 283 345 43 739 84 801 254 781 918 365 841 661 608 988 705 471 341 21 132 775 742 495 359 216 247 438 39 364 137 842 32 512 592 612 324 444 387 208 377 873 362 241 644 67 74 231 249 887 138 138 683 329 452 947 142 123 917 543 627 174 135 137 799 652 90 741 379 201 809 17 509 162 713 378 643 754 62 694 947 585 752 663 991 418 960 651 919 3 471 662 862 194 353 169 204 672 241 453 86 623 956 970 941 588 443 449 181 274 673 785 640 943 809 191 766 603 527 250 309 498 236 42 718 827 435 400 426 97 976 944 523 953 255 171 100 690 233 401 64 780 182 956 956 929 901 92 967 870 564 91 980 895 116 788 468 302 827 872 668 605 533 443 577 905 992 223 861 500 107 897 827 63 211 759 48 725 324 600 648 852 637 31 36 717 113 492 412 583 612 655 251 860 345 667 359 569 346 76 336 525 313 170 924 142 716 602 496 147 750 891 72 882 958 499 26 336 595 35 941 534 500 83 691 490 806 6 867 730 867 383 666 857 964 691 330 314 565 135 669 417 965 37 326 532 388 797 166 427 610 40 855 7 294 148 142 209 923 393 347 477 342 437 957 732 917
425 67 389 475 237 635 675 841 480 423 883 922 60 445 222 119 23 318 329 367 835 47 301 897 557 799 874 361 281 946 412 804 194 21 113 203 615 187 465 617 685 186 375 166 217 344 432 979 523 995 500 92 502 447 247 640 317 540 940 607 256 117 18 434 68 280 928 408 326 856 944 504 146 190 438 708 102 802 527 421 478 259 524 961 303 962 749 362 750 761 886 286 133 385 208 311 942 633 909 672 611 125 505 284 410 882 56 592 120 813 466 462 58 21 267 770 299 826 713 374 104 324 451 897 978 430 513 851 641 711 497 30 298 581 225 87 558 915 0 944 999 908 571 567 581 720 620 309 96 706 363 532 520 685 616 302 463 377 551 263 164 409 671 320 739 57 891 882 74 953 3 151 491 466 659 641 563 193 323 325 980 571 467 351 920 721 386 808 444 364 782 564 40 590 955 354 279 508 394 12 627 833 241 154 995 664 310 163 698 744 821 704 127 569 50 141 173 455 665 229 452 385 859 522 965 251 964 168 240 713 151 662 442 899 327 645 545 570 962 647 568 523 165 729 826 590 946 631 592 886 421 521 260 418 174 346 406 439 166 343 367 667 180 129 16 620 462 198 118 529 724 812 435 904 638 949 809 300 914 887 894 659 661 959 479 970 86 971 350 97 472 124 647 307 167 909 841 412 161 488 989 97 889 740 660 494 2 657 697 455 715 980 793 575 156 518 973 68 402 535 885 894 870 922 860 580 69 971 357 800 423 920 882 876 791 319 244 635 600 657 288 768 699 295 52 582 401 809 494 578 828 119 408 991 934 759 806 529 649 843 348 704 767 699 59 604 588 421 360 223 76 346 849 185 586 512 340 872 577 492 900 191 856 633 646 425 514 751 975 492 337 542 751 162 318 660 877 212 112 743 339 446 672 895 998 535 233 848 469 3 154 765 269 941 679 896 202 850 733 78 658 520 872 276 960 699 780 201 445 22 376 589 21 473 349 79 650 322 924 312 785 61 876 927 155 902 422 932 210 482 48 553 827 823 457 406 365 708 415 734 640 453 536 432 719 725 516 196 683 374 411 840 124 182 324 584 382 926 868 60 4 334 625 972 187 740 198 12 503 858 690 480 204 580 249 480 490 593 754 452 797 324 528 840 844 931 24 388 981 878 842 786 818 134 134 212 506 401 328 966 881 100 80 75 579 196 815 190 355 196 354 956 684 760 129 609 873 595 771 782 937 665 958 255 822 55 461 6 171 825 948 334 447 272 670 179 163 577 595 482 302 123 747 383 399 149 271 828 189 108 696 93 723 386 994 817 362 720 414 829 336 910 693 43 731 277 777 541 377 796 613 198 45 790 492 378 589 291 521 384 645 22 772 476 721 771 880 563 131 664 203 607 143 459 454 663 911 857 556 5 72 937 510 248 388 267 272 313 745 671 810 263 398 182 976 887 63 910 280 28 416 61 109 784 145 946 893 345 741 91 655 337 631 562 57 66 55 520 515 938 601 618 855 329 468 163 351 948 768 591 335 134 902 334 903 52 223 990 816 355 596 593 193 340 427 673 888 981 91 684 99 745 320 175 987 566 538 556 923 679 501 671 81 744 543 81 243 520 251 233 808 476 67 954 857 451 703 177 823 761 624 709 257 137 578 896 512 840 12 127 390 699 633 385 290 587 484 172 368 208 485 949 436 374 291 268 487 443 525 956 687 909 366 906 763 200 33 41 884 93 108 738 430 623 744 144 851 240 752 111 593 169 971 22 190 544 175 254 384 552 864 757 799 244 833 170 82 843 10 515 218 176 150 93 997 294 464 414 216 790 322 327 477 904 819 22 106 995 686 790 720 662 734 679 935 749 32 555 522 461 761 497 266 776 287 365 212 77 529 182 258 768 88 556 619 472 78 319 149 64 781 27 507 146 342 787 283 697 140 555 186 219 448 685 534 622 866 33 229 503 983 777 776 828 100 971 560 687 391 915 460 255 94 20 49 297 837 157 968 1000 729 345 403 290 648 571 344 131 736 895 242 347 919 371 404 684 137 403 304 721 727 918 945 705 47 158 947 774 840 574 62 755 305 947 769 358 93 852 694 462 541 15 38 196 787 223 183 336 691 435 330 226 599 682 758 558 939 688 220 407 795 618 126 362 550 545 985 835 177 106 458 249 309 270 121 623 814 166 321 689 831 986 832 887 61 809 224 919 537 130 664 481 65 403 172 374 471 111 359 791 602 482 875 244 392 731 608 519 409 411 347 326 259 765 517 621 499 237 263 788 395 600 381 390 278 595 969 319 796 518 28 61 473 36 993 87 895 68 331 123 677 969 153 689 974 291 228 111 346 978 132 286 297 307 951 189 312 93 548 311 565 499 160 115 235 212 784 155 8 385 31 534 642 145 597 323 144 826 952 707 71 849 89 285 839 991 735 681 420 987 632 916 775 661 689 204 273 252 107 737 610 279 358 597 933 920 540 75 897 818 114 388 829 398 277 929 906 117 373 64 214 960 896 576 863 970 526 85 85 670 319 985 574 454 6 732 737 246 474 394 634 489 714 400 830 786 643 860 746 633 996 284 325 495 481 108 722 482 753 723 136 549 169 587 790 274 179 503 188 583 158 960 706 636 614 323 668 361 29 350 511 4 231 548 759 889 869 920 764 753 286 362 7 820 892 952 519 788 232 468 705 614 142 551 122 652 470 17 64 973 756 494 621 267 101 187 862 314 90 11 51 888 676 758 930 357 111 576 306 802 486 263 209 868 535 790 476 149 393 655 531 639 34 623 801 452 559 207 626 395 728 576 13 228 441 357 284 170 192 13 931 849 582 708 547 875 206 286 162 455 584 650 372 987 718 367 916 495 308 434 66 552 345 374 385 580 407 842 773 702 861 61 637 481 459 952 20 960 575 616 707 897 182 277 992 940 912 424 475 666 196 651 982 507 838 934 991 542 504 155 282 555 867 851 371 208 961 663 552 300 265 772 419 528 70 390 956 611 424 755 786 123 603 549 652 854 437 944 518 394 725 875 483 501 488 166 264 908 141 581 343 497 957 138 986 363 22 784 116 356 740 71 716 617 53 510 628 340 936 637 680 516 925 295 604 789 594 176 766 125 788 928 369 34 817 308 248 521 730 905 374 48 400 485 482 714 695 969 227 503 566 301 590 173 181 484 972 86 92 223 315 968 979 900 688 450 184 497 748 336 871 757 361 586 199 918 774 508 139 370 37 434 666 193 19 266 918 334 428 883 639 110 103 44 921 349 157 739 544 82 667 983 929 401 950 302 252 443 110 72 913 304 926 384 583 105 211 594 509 466 618 517 580 180 533 752 963 592 553 24 549 863 440 403 413 96 356 972 704 410 117 257 726 989 456 138 708 614 800 763 26 99 825 136 949 650 262 514 569 305 938 82 967 418 984 461 201 151 755 160 564 687 253 465 234 839 807 956 657 697 572 685 576 664 847 966 123 784 84 152 530 589 370 958 148 563 692 578 246 620 605 541 35 151 128 684 352 10 654 752 848 433 105 580 953 355 865 97 97 695 453 265 765 968 778 500 663 393 598 704 700 961 636 276 573 325 988 9 334 394 405 960 813 704 878 73 397 651 11 701 44 864 846 540 341 894 378 856 612 878 379 774 14 965 803 808 439 441 316 423 300 596 498 422 970 229 268 753 681 474 285 91 353 259 36 887 489 981 191 820 798 698 168 148 905 787 75 148 852 243 834 796 567 773 270 374 901 170 221 507 205 126 609 973 656 272 333 768 274 705 651 387 41 726 546 294 170 672 276 170 178 948 296 495 820 689 87 42 887 479 294 645 917 443 673 24 5 952 539 543 434 702 83 687 954 353 43 868 899 392 226 909 135 875 147 127 779 932 39 997 760 284 213 879 702 414 915 676 710 612 742 481 383 801 307 618 990 734 197 100 450 401 426 472 433 619 555 1 15 708 239 952 77 545 245 413 757 122 431 893 977 243 219 989 738 974 927 904 95 187 662 509 622 877 261 547 812 419 236 301 836 436 9 438 591 568 922 928 289 566 623 197 332 999 711 930 30 290 254 650 554 890 230 693 46 283 804 868 858 547 314 64 907 993 387 403 17 713 805 637 27 188 119 790 542 992 635 581 562 761 496 875 709 995 138 859 853 830 338 859 396 861 508 105 678 871 417 392 250 380 1 267 617 211 606 931 570 607 364 342 789 400 653 606 732 414 770 244 824 458 743 683 54 16 449 960 130 931 674 959 98 418 904 848 176 973 79 439 910 755 941 339 762 907 607 781 311 877 890 289 908 294 959 319 532 741 73 457 850 962 783 556 125 924 843 155 943 176 845 459 898 814 215 667 802 255 292 51 152 87 293 214 629 268 811 41 669 261 644 901 255 528 587 529 966 985 200 467 794 232 429 700 380 479 712 540 446 568 185 89 207 773 701 68 25 473 717 683 682 369 418 849 115 994 313 184 275 162 455 470 159 450 238 266 585 865 854 460 561 827 443 931 295 448 792 991 493 994 879 249 195 600 495 75 630 715 932 868 42 97
522 450 739 794 566 840 822 506 730 531 503 660 873 988 689 728 672 719 72 900 961 213 364 427 370 187 345 409 241 695 529 956 838 365 93 100 16 938 416 651 348 686 132 224 636 653 752 454 447 251 224 730 34 17 183 323 88 567 804 992 692 716 770 126 234 824 821 390 437 777 226 550 232 316 230 331 829 673 606 97 429 552 989 578 114 920 137 504 675 260 638 357 806 206 180 150 694 671 678 811 349 744 171 946 677 179 611 858 839 98 824 467 943 101 154 496 820 956 161 19 284 587 56 275 655 518 969 548 932 458 705 593 602 897 533 327 211 954 37 97 383 908 687 724 422 104 409 408 337 608 817 772 313 17 951 240 380 72 392 10 157 606 109 155 315 448 477 352 596 265 764 709 115 601 4 541 329 129 287 775 355 677 543 660 686 365 619 256 386 310 536 568 189 11 570 46 789 926 354 771 316 252 545 410 765 34 791 894 173 246 771 418 368 712 931 123 985 45 55 456 147 810 942 846 379 895 308 479 398 262 553 874 160 34 96 5 25 323 599 791 451 757 191 716 937 122 583 1 38 808 721 435 801 950 573 533 628 248 448 170 274 242 506 756 717 739 66 835 711 838 823 770 760 780 144 443 324 638 341 104 682 108 8 359 994 863 973 621 417 374 259 52 60 757 302 387 644 836 46 887 187 366 5 62 14 139 442 171 236 181 94 864 787 472 512 960 129 821 258 391 33 517 784 976 378 890 320 127 866 356 793 302 814 989 671 204 741 743 698 152 222 116 471 888 782 418 356 251 262 155 90 579 575 102 815 61 659 843 350 81 778 314 598 877 279 989 684 925 923 800 745 30 200 556 359 19 85 657 976 731 834 860 24 754 842 718 597 821 282 578 539 416 719 484 169 680 836 330 497 680 588 467 3 572 253 375 79 351 869 243 693 238 707 603 614 629 178 692 749 702 825 939 697 558 220 824 424 300 353 77 616 432 433 95 306 940 318 961 152 255 647 807 333 424 549 17 377 411 918 734 726 101 361 535 855 971 565 966 463 829 548 737 182 331 338 147 82 315 396 963 351 705 75 676 62 342 382 946 769 198 332 659 285 700 469 568 393 799 899 179 468 264 403 145 516 851 688 997 358 895 926 49 905 159 126 631 651 372 121 207 935 165 661 634 481 531 276 946 913 372 197 726 116 98 438 727 317 440 397 996 660 899 555 268 472 762 851 143 423 550 714 484 944 978 853 400 266 211 898 152 138 192 843 637 742 350 487 54 591 987 391 950 29 387 483 792 218 913 143 635 275 65 897 163 352 404 988 293 723 131 86 442 237 718 890 544 901 769 559 679 790 611 286 617 150 869 401 934 754 949 521 434 700 929 888 302 57 197 76 615 201 990 541 397 941 421 500 876 457 864 761 319 930 59 271 453 43 973 940 98 414 967 50 977 983 164 895 200 407 885 186 364 946 498 578 490 158 390 209 960 716 359 633 982 432 777 581 895 119 215 854 549 450 703 149 816 69 285 580 988 781 244 301 523 208 706 19 876 134 665 945 35 623 635 32 960 600 703 676 719 632 385 199 907 540 270 59 20 167 129 542 227 728 779 499 963 756 612 641 262 986 680 221 634 658 753 892 567 335 629 246 642 73 101 847 597 339 852 747 317 919 221 322 81 609 946 122 233 257 682 538 273 95 121 780 854 799 188 837 62 584 123 666 408 912 826 494 278 156 786 708 728 762 4 827 671 889 626 13 645 826 748 281 657 744 415 835 115 917 185 896 719 456 187 803 350 601 419 327 906 70 912 63 397 0 509 303 537 662 667 404 733 449 859 439 224 375 425 194 297 283 509 17 164 802 884 51 675 844 108 515 129 936 614 668 194 227 938 999 648 627 511 650 160 330 926 394 425 962 937 311 22 83 68 293 440 47 271 807 870 909 611 729 303 163 430 925 428 902 400 879 752 585 116 269 499 958 241 445 125 605 749 872 152 648 275 425 775 551 741 376 413 384 212 321 791 363 831 537 108 934 333 639 939 367 900 514 429 501 943 846 328 342 768 460 158 87 423 713 929 428 390 430 495 524 836 725 10 904 355 978 31 830 596 927 363 992 448 864 430 290 431 294 292 204 745 732 415 876 299 954 306 685 410 434 745 768 150 207 923 443 914 710 836 413 498 185 75 15 991 525 371 603 571 743 188 563 641 61 153 736 92 399 659 629 67 984 500 504 984 798 53 874 339 957 809 924 620 848 606 724 251 120 882 740 81 556 89 750 920 102 171 216 263 991 425 572 840 411 717 757 549 579 898 41 9 292 444 900 390 128 365 453 620 474 884 547 765 508 895 108 679 395 99 369 513 813 693 878 882 170 554 256 875 652 309 998 66 310 534 643 628 593 692 915 713 299 493 495 132 859 944 620 511 27 87 886 37 681 593 390 602 89 883 592 486 58 649 106 144 883 970 217 275 709 900 177 901 193 788 722 394 683 654 921 416 492 590 165 616 564 16 496 360 502 941 788 242 136 271 381 220 910 490 775 496 295 857 480 727 155 857 735 483 777 92 858 730 131 759 755 328 251 661 228 548 54 503 307 92 192 170 454 749 567 585 828 255 110 981 440 256 297 65 125 845 141 973 868 22 419 359 785 695 39 626 164 511 608 776 916 769 309 789 326 476 535 857 680 284 21 722 427 880 569 483 124 587 971 451 36 157 669 727 794 155 560 898 420 938 175 934 219 60 272 194 786 234 291 126 117 164 162 226 273 176 590 261 68 931 387 696 975 782 911 899 811 49 776 590 679 581 263 24 968 163 278 492 81 135 885 719 561 220 74 970 255 976 491 950 670 824 203 847 373 323 166 691 298 780 296 891 903 721 412 212 833 273 594 277 489 412 231 451 690 520 727 922 9 193 816 388 625 727 947 491 385 724 987 605 84 537 571 257 800 150 252 577 215 100 624 584 22 73 267 56 111 172 247 341 818 796 877 511 196 613 153 989 518 329 758 343 953 38 323 764 995 748 462 245 7 928 753 943 334 215 963 646 577 845 607 230 98 648 586 748 249 118 505 561 100 140 52 873 214 565 104 982 176 788 402 542 389 89 270 260 184 38 168 841 357 232 906 944 406 383 484 434 795 199 645 257 509 540 805 344 772 484 254 626 955 735 767 900 562 244 10 707 195 598 305 217 113 153 2 940 35 600 715 479 610 923 344 336 891 913 738 995 347 432 523 2 319 205 574 356 546 670 459 214 712 913 91 45 819 900 950 934 130 981 691 730 615 817 388 103 304 237 862 25 622 596 939 736 118 159 461 646 410 610 493 287 527 47 796 322 362 343 135 896 840 893 465 449 455 267 405 858 202 256 914 303 544 301 993 48 928 572 71 935 766 70 783 697 979 31 773 400 526 860 981 460 967 738 637 444 223 535 159 995 870 195 702 589 701 481 966 739 612 247 31 383 618 502 97 854 841 372 340 44 248 810 44 605 243 604 664 520 699 698 720 621 649 269 882 242 695 594 704 124 1 118 982 171 28 902 277 728 582 100 880 494 421 172 852 269 172 651 415 916 103 295 475 785 640 552 653 282 400 295 996 190 479 555 595 882 225 467 11 475 894 298 696 347 490 736 343 15 952 752 920 86 77 195 280 395 49 484 748 670 374 106 360 955 997 366 145 299 956 313 568 217 105 420 797 491 314 761 26 989 809 851 845 605 288 98 498 269 264 609 238 996 325 169 774 277 431 399 534 772 550 605 630 844 922 749 470 140 78 60 486 635 860 397 970 519 371 58 408 802 205 529 893 873 265 681 737 424 908 584 101 723 520 236 210 110 510 179 507 891 576 445 865 777 365 670 426 836 731 111 763 115 444 930 174 69 260 197 18 541 229 704 519 776 233 929 213 891 239 32 621 361 300 249 667 228 831 943 528 553 589 316 587 636 706 71 181 798 212 723 30 95 289 176 473 305 646 386 366 220 245 388 884 747 346 437 792 820 832 233 92 564 849 15 635 391 476 767 871 658 244 518 977 897 513 465 112 443 929 867 642 45 268 448 53 608 240 869 250 982 734 827 604 542 517 549 974 766 40 827 631 169 466 316 965 781 198 691 552 510 458 600 673 488 206 380 850 678 148 733 532 619 242 398 464 659 123 817 441 108 810 684 20 648 980 224 613 550 190 742 867 185 418 942 674 430 703 721 331 524 372 603 863 310 64 764 856 618 42 64 452 364 146 553 857 366 759 368 654 318 779 68 665 977 558 793 485 396 875 519 964 400 656 210 617 233 328 531 188 851 151 311 65 959 235 260 482 354 626 15 530 855 133 284 511 453 336 302 142 538 949 799 261 688 808 63 140 935 990 86 746 850 960 473 179 130 531 621 80 65 557 179 948 965 436 559 972 932 887 738 435 533 67 897 6 885 312 910 657 843 48 44 554 552 933 997 127 181 446 884 488 84 45 967 881 241 959 421 907 637 718 369 107 309 861 662 467 147 663 53 99 446 478 581 139 162 12 398 634 315 938 890 812 983 733 977 751 606 23 72
460 788 655 814 716 823 863 766 368 553 930 855 541 516 690 691 871 287 422 608 281 552 561 384 72 66 546 52 970 910 806 263 350 274 242 144 409 683 657 721 834 726 782 632 772 838 733 422 264 558 736 272 606 797 390 149 155 747 262 766 927 757 578 356 59 725 762 98 346 85 64 601 873 688 306 631 336 864 68 702 211 156 466 131 481 525 299 451 255 232 801 474 84 901 664 326 475 755 722 721 798 560 554 357 648 238 102 678 312 876 421 300 135 49 998 693 752 75 146 978 447 632 849 718 29 191 624 846 122 314 246 498 972 509 874 383 850 423 183 99 16 852 709 969 295 155 497 395 208 136 351 795 632 258 904 109 914 847 646 757 267 738 311 320 270 120 822 510 522 640 156 666 216 203 305 652 472 296 265 457 60 840 179 293 398 132 788 301 418 128 440 410 819 784 809 393 317 674 171 788 974 872 738 696 612 563 640 54 965 63 986 204 642 453 230 138 544 813 910 945 405 123 288 591 802 836 799 224 588 662 428 56 349 959 435 8 968 399 479 384 917 134 867 840 174 418 111 18 682 275 377 63 397 115 8 701 467 803 934 619 508 671 378 724 545 673 157 32 30 161 739 155 932 301 884 737 825 992 386 893 2 468 129 202 838 554 499 827 213 596 818 438 636 864 582 535 148 774 249 780 641 957 984 46 643 41 463 220 98 475 56 508 360 647 707 208 113 644 334 754 150 478 796 957 316 778 45 482 654 613 503 265 82 531 651 579 93 816 494 390 629 541 380 792 274 523 43 932 55 162 652 594 470 983 453 182 473 976 764 14 585 339 913 18 659 496 735 849 302 19 99 596 462 792 870 144 724 301 50 68 832 751 358 845 63 6 425 611 439 981 96 347 804 184 420 533 391 925 254 122 921 70 107 529 915 488 990 190 46 566 66 652 829 14 505 210 212 49 5 386 955 723 676 602 967 434 826 982 565 492 997 78 665 312 426 842 617 117 996 450 203 122 121 15 815 113 777 706 24 702 656 840 905 5 922 651 189 414 950 42 512 289 352 965 379 808 951 547 760 148 737 460 821 577 478 564 878 267 562 494 158 917 678 513 199 381 51 207 416 213 987 933 877 358 893 112 103 821 298 810 232 134 935 30 703 73 985 326 531 606 329 830 106 219 770 641 275 486 577 398 132 972 339 803 550 86 164 927 222 885 331 978 661 879 597 278 234 64 73 649 820 564 15 850 61 312 389 605 630 35 919 481 941 202 52 225 452 978 957 723 401 118 618 473 108 591 808 791 170 206 847 595 427 769 345 540 593 905 493 929 245 996 294 631 607 12 126 611 259 765 909 316 668 271 569 666 769 795 558 240 486 112 751 919 445 918 525 859 794 934 69 538 210 647 740 67 511 459 576 455 692 891 120 747 483 870 11 658 658 820 992 282 206 605 297 123 958 254 971 616 79 292 67 365 994 627 980 428 446 724 354 560 291 460 933 120 323 411 130 982 449 965 605 726 966 555 574 907 639 60 715 36 320 82 372 397 586 789 519 738 634 118 705 739 149 637 326 29 844 979 805 74 139 601 321 723 456 330 595 835 443 842 671 55 296 375 638 272 109 719 240 519 916 191 848 149 361 743 191 920 10 124 755 299 694 394 91 443 271 87 424 135 783 866 888 921 165 889 308 98 791 595 231 74 78 814 856 689 399 804 257 923 251 598 188 37 408 770 875 926 721 113 218 757 90 720 387 307 746 839 455 479 993 684 115 301 488 193 571 510 392 56 37 439 266 847 669 836 895 364 557 757 925 599 394 641 153 605 975 462 579 983 76 380 62 252 355 791 362 63 260 470 701 477 71 948 887 750 172 670 151 170 744 839 688 943 124 870 57 164 328 251 846 143 371 677 241 494 573 473 768 566 548 526 261 406 793 337 523 312 981 430 117 856 385 974 133 863 518 547 337 904 976 728 474 279 864 159 304 892 74 909 928 829 457 548 7 148 214 281 382 349 765 921 201 407 534 569 759 343 753 331 154 243 415 928 956 428 65 55 725 264 209 953 185 963 461 659 318 714 532 531 202 83 423 788 19 338 359 434 348 932 837 450 720 248 672 786 182 38 86 784 293 262 168 567 988 165 536 528 21 860 417 840 279 472 555 756 787 235 431 217 250 356 35 118 314 624 880 432 937 986 20 856 797 576 119 583 627 466 691 312 506 906 827 400 80 419 547 723 136 558 892 79 924 392 89 619 845 488 44 985 681 104 898 115 556 736 384 626 800 265 186 847 229 985 388 188 615 506 619 640 357 347 600 411 40 876 936 541 448 480 509 390 602 973 77 213 594 224 792 656 920 961 979 313 283 898 14 172 110 700 743 871 969 543 584 111 568 881 869 184 319 884 881 975 790 112 812 507 604 620 411 26 666 599 622 211 660 935 193 961 510 368 767 83 750 612 17 131 34 507 700 330 616 886 502 462 553 912 278 906 437 542 973 640 18 243 235 994 442 900 911 715 728 476 761 627 982 11 945 143 853 209 814 615 675 569 989 618 347 475 207 805 187 527 147 579 583 930 891 185 528 987 900 556 649 774 840 353 205 536 471 349 373 939 729 539 330 743 886 388 112 31 779 282 959 92 243 10 227 52 599 511 58 159 137 226 906 365 487 627 403 37 381 435 256 342 198 827 495 74 625 981 745 796 673 52 854 325 114 704 268 878 451 814 49 449 162 551 515 111 496 949 663 708 53 604 395 217 353 266 131 429 946 285 94 40 810 217 714 751 3 236 383 736 527 340 780 180 492 844 104 459 535 92 469 912 938 263 221 747 706 407 741 100 687 445 667 249 309 453 949 682 543 470 942 79 324 276 454 996 775 105 961 776 823 556 482 700 363 989 807 642 526 709 81 967 766 548 118 85 551 940 732 403 868 384 771 483 570 845 516 457 843 869 520 652 731 474 918 193 233 30 679 780 163 705 184 530 87 564 247 379 776 459 300 82 134 761 128 178 718 937 708 704 138 555 404 757 710 745 400 427 560 884 237 841 963 167 176 687 719 357 97 451 702 487 12 668 835 659 459 298 407 374 28 682 47 682 41 218 954 504 325 525 758 918 228 262 414 267 42 744 999 264 566 457 48 403 434 65 290 805 54 601 144 888 833 786 931 763 36 921 896 977 530 719 410 636 598 202 939 891 92 1 623 197 620 605 978 613 537 654 215 377 781 839 757 835 406 450 364 190 742 849 862 898 680 894 964 625 236 675 851 443 161 291 244 437 25 909 852 905 375 11 872 886 653 746 563 124 901 77 912 68 252 129 841 776 626 651 287 995 785 697 824 487 611 609 253 751 356 352 696 155 614 332 789 165 504 192 344 392 458 757 726 461 393 903 567 222 490 369 645 723 529 265 501 444 436 94 480 405 592 820 773 879 341 148 559 7 226 184 879 107 263 45 238 810 890 769 327 313 195 906 432 891 489 658 322 742 711 580 628 983 923 264 430 788 419 404 85 492 860 720 929 105 613 984 650 939 335 78 633 997 727 618 644 850 23 347 897 698 855 206 514 670 603 578 749 268 995 327 32 981 169 111 778 231 637 327 166 993 521 932 39 928 596 906 100 625 140 186 926 68 717 981 315 298 580 400 340 884 683 913 670 346 830 739 313 466 953 838 285 253 141 258 485 685 374 21 333 224 730 573 587 888 83 318 152 939 533 58 173 714 413 154 13 748 590 859 542 758 27 134 192 342 180 15 817 946 301 845 883 401 601 675 429 780 9 385 167 122 31 773 468 121 258 166 272 19 491 573 367 343 723 507 142 494 695 913 589 498 747 398 748 11 947 875 343 580 476 170 902 960 376 425 697 261 175 583 621 544 123 256 248 707 1 119 907 612 217 958 342 74 952 784 282 798 75 107 564 932 689 811 983 221 662 635 647 828 842 408 286 987 33 835 756 989 693 292 816 794 159 933 908 839 962 976 273 468 498 673 204 9 839 199 223 346 552 114 538 762 145 988 713 300 70 923 365 729 859 125 127 296 524 500 610 157 635 552 101 230 194 733 811 871 889 712 0 839 95 213 517 748 813 684 225 173 609 735 402 710 369 444 674 486 280 570 575 177 991 497 219 242 464 804 370 275 441 784 477 916 685 786 239 5 608 171 366 766 549 62 88 22 885 564 865 468 484 726 396 863 220 735 178 347 899 893 704 225 6 523 698 570 836 32 894 634 540 268 786 494 784 327 903 647 960 672 292 276 882 350 831 652 943 35 977 32 944 542 338 110 22 554 699 962 712 53 105 569 181 369 269 632 116 487 289 29 38 681 276 790 828 552 572 723 450 730 307 250 876 751 196 502 190 536 26 252 763 512 332 453 795 829 433 970 310 958 803 452 125 75 284 994 677 58 631 298 861 780 774 809 857 941 686 286 581 528 866 385 277 527 465 443 539 90 143 199 500 249 754 834 513 624 507 353 438 517 940 942 412 709 684 350 858 103 160 354 197 412 591 856 224 968 948 831 303 619 200 637 444 416 4 906 734 226 177 236
849 437 135 418 50 118 241 66 413 132 734 431 488 855 903 524 200 755 399 254 542 530 821 582 630 576 34 289 923 331 411 922 310 578 279 187 970 163 598 277 719 754 597 33 960 66 195 123 863 485 895 156 405 874 270 83 688 105 862 603 671 440 262 356 643 649 60 614 110 974 731 199 774 423 904 821 0 369 39 327 714 661 932 446 930 165 657 275 678 697 767 238 367 712 811 372 447 426 578 279 189 666 448 489 616 131 472 935 321 71 328 368 829 187 205 417 812 118 805 207 674 741 99 285 890 137 357 464 784 323 231 162 576 105 484 795 965 123 591 60 664 765 564 622 977 635 244 945 351 823 396 840 721 558 881 477 111 227 579 283 911 586 889 453 832 501 435 879 89 725 61 504 417 390 584 323 605 141 950 257 344 858 369 830 295 265 554 770 69 394 475 68 506 95 787 219 686 513 928 132 93 98 124 328 66 340 414 966 946 415 934 296 624 451 940 202 364 621 193 402 677 335 835 211 712 38 573 802 333 807 571 251 963 926 225 464 764 19 885 392 45 144 243 313 388 948 556 764 621 311 294 184 613 102 792 186 214 944 656 301 13 955 375 740 229 177 106 37 740 237 342 890 507 574 77 658 785 887 836 236 827 360 788 393 748 536 935 281 508 490 335 417 736 710 128 856 801 746 182 411 257 387 334 460 180 303 958 709 151 630 263 28 254 325 778 953 303 633 430 472 169 219 826 491 286 563 777 832 529 117 28 591 107 209 373 486 255 667 160 664 498 629 397 548 371 901 149 702 47 219 547 160 909 249 260 711 330 548 339 572 697 883 694 493 857 657 938 593 775 151 272 888 853 494 988 292 687 878 426 931 880 96 116 89 26 211 403 385 226 372 866 92 655 225 477 610 783 574 4 630 118 51 190 89 139 195 30 900 651 135 446 557 355 267 158 484 282 264 474 143 227 798 133 705 820 910 999 987 380 610 43 117 587 92 868 719 532 390 915 694 663 94 212 808 536 279 917 953 635 69 592 708 313 804 683 619 876 793 961 851 424 175 3 7 431 186 280 271 864 419 466 73 760 490 434 178 19 13 114 73 730 58 298 830 900 632 520 460 936 624 208 423 324 961 372 116 844 194 769 469 728 571 966 359 945 874 147 726 964 184 561 325 603 149 78 776 851 566 395 355 442 537 906 52 186 113 87 12 725 603 735 318 292 986 798 431 586 539 515 417 36 4 914 412 166 725 732 615 628 390 456 384 365 868 230 150 670 18 359 361 181 260 83 350 481 666 493 771 931 220 476 47 771 17 831 280 509 631 384 464 122 581 942 950 953 958 315 18 148 775 361 754 265 955 673 43 893 612 502 434 82 28 693 142 525 356 604 160 766 626 287 447 817 228 952 51 840 822 129 852 332 314 418 432 756 895 130 400 126 869 790 949 661 18 606 625 420 998 872 14 990 238 620 321 698 623 6 8 163 834 250 737 843 998 308 691 171 486 235 889 869 637 888 877 596 331 563 469 68 794 412 761 751 456 305 738 545 270 744 903 905 338 285 910 998 388 842 445 256 254 487 868 720 921 240 603 540 22 896 175 94 626 846 379 514 799 978 166 941 150 852 535 562 107 238 974 746 49 937 965 948 471 462 893 473 905 676 838 5 259 337 810 625 401 338 12 877 241 841 139 52 808 247 929 810 756 455 550 207 789 179 972 974 919 32 193 899 353 90 503 912 486 206 548 432 833 217 420 879 613 378 204 459 503 552 510 58 540 211 547 800 684 991 475 610 899 627 931 9 476 612 623 425 128 993 994 918 414 358 316 465 114 300 22 743 838 437 557 809 232 499 897 468 576 816 442 137 83 85 992 155 707 177 950 237 997 497 6 618 232 121 268 46 325 967 974 317 358 902 856 440 177 433 957 109 972 20 130 494 654 886 758 799 218 196 332 258 470 168 439 143 948 976 437 325 790 986 840 530 291 301 191 483 307 814 276 926 42 665 154 478 705 96 536 233 242 637 515 781 880 855 848 119 546 701 391 972 347 585 337 302 183 847 186 617 62 989 417 789 652 40 364 16 587 451 762 891 566 995 355 856 769 22 998 662 431 522 52 959 586 370 597 614 421 882 450 188 464 352 889 242 638 51 889 197 499 18 179 726 153 813 172 410 769 218 638 668 900 423 130 347 210 33 424 63 70 307 455 897 863 349 689 878 801 724 423 955 615 187 845 86 238 682 822 213 550 27 723 142 548 11 795 901 314 8 496 557 174 626 347 839 746 495 574 503 416 689 129 353 934 154 381 524 582 633 403 340 973 387 436 658 473 312 248 471 823 24 144 718 231 859 821 385 168 199 803 887 734 569 503 102 478 192 488 360 460 828 426 112 303 754 75 165 886 558 168 485 713 291 534 795 259 323 742 386 663 541 813 685 325 818 528 320 685 845 995 53 235 439 477 639 65 398 30 700 533 470 885 729 470 594 837 457 966 210 630 702 278 765 993 88 271 623 470 804 43 178 553 969 918 108 587 521 546 443 872 602 874 987 63 391 652 239 842 983 313 761 863 822 795 595 180 622 424 607 42 933 957 925 480 580 46 860 38 445 272 183 823 982 965 703 693 75 139 56 130 919 70 390 207 680 852 173 225 185 889 949 634 957 459 278 76 161 454 407 237 57 882 757 576 461 995 684 370 167 975 638 920 706 50 511 809 220 984 402 149 374 141 223 785 123 618 134 929 314 497 861 985 274 550 427 261 415 284 138 797 228 113 516 819 95 253 539 252 469 686 172 573 834 471 221 550 144 905 341 140 72 601 79 179 920 491 366 421 551 181 583 399 275 709 870 102 496 227 776 178 652 995 823 230 436 969 850 195 273 384 708 890 103 281 15 380 713 415 519 483 408 615 113 696 326 596 709 781 327 325 632 17 271 824 176 499 980 414 219 175 544 251 444 238 715 107 871 123 695 865 654 885 10 541 309 129 981 36 141 421 454 288 770 260 464 993 590 762 593 143 54 331 802 634 216 238 819 34 48 985 419 975 156 941 711 873 741 402 723 730 127 204 267 476 738 578 513 742 441 686 296 921 750 944 537 547 691 517 782 288 17 767 560 784 491 482 570 558 968 276 807 741 758 428 690 300 763 827 293 893 501 844 589 652 543 541 1 220 577 441 994 936 202 133 120 667 898 63 534 727 568 112 786 45 574 315 65 724 858 530 97 796 289 697 401 948 696 661 768 541 67 870 74 732 707 324 752 133 277 474 174 517 566 381 794 607 261 525 615 749 492 973 979 539 739 474 660 635 679 30 37 204 101 632 157 503 29 635 152 485 672 525 49 171 517 405 203 537 81 22 692 810 648 542 246 55 943 978 749 860 997 962 565 566 600 149 150 587 232 93 830 251 35 439 975 621 490 575 865 36 531 772 480 670 924 292 666 287 394 215 209 521 59 25 505 692 641 719 42 539 55 609 753 795 84 164 838 772 383 389 553 196 759 754 80 562 422 274 806 322 733 668 136 804 400 883 650 850 572 868 253 384 717 935 7 534 170 407 316 930 429 966 117 576 224 518 549 714 198 534 971 229 438 22 404 145 518 146 356 88 575 953 479 927 318 697 284 944 791 254 70 459 159 724 526 256 350 859 884 400 644 505 951 192 21 579 780 617 704 357 710 205 535 562 837 505 609 111 453 106 528 965 742 177 608 295 640 728 559 318 555 839 194 533 867 178 299 309 512 199 504 485 91 614 619 243 773 289 236 208 848 736 304 80 363 518 747 479 125 25 281 796 153 672 762 281 681 783 927 818 421 446 416 459 409 786 588 41 392 881 297 407 164 611 669 108 234 917 550 557 984 528 140 969 73 455 645 501 41 120 377 863 76 480 916 943 582 232 874 920 956 123 636 58 910 712 175 758 201 721 346 569 252 269 793 762 996 718 115 316 389 419 376 983 611 607 132 290 452 582 929 477 14 283 973 59 985 965 259 594 482 155 100 716 245 12 269 659 947 503 145 68 23 197 288 840 393 759 329 291 854 682 883 437 2 467 12 459 162 58 699 812 463 479 634 550 362 326 873 528 705 470 755 607 772 414 379 53 716 993 283 252 659 972 382 691 104 908 467 721 450 821 803 802 64 894 322 864 722 807 191 231 311 396 98 372 599 612 646 540 824 696 727 830 348 738 131 445 825 35 25 934 629 851 642 711 146 780 266 659 907 624 249 123 944 835 290 173 875 637 939 448 222 879 204 559 631 313 913 143 92 545 649 571 343 749 406 271 647 35 71 934 548 718 546 513 567 584 105 394 815 489 486 383 922 432 581 658 533 562 44 285 921 344 449 616 460 632 779 929 458 861 892 130 428 984 538 598 381 507 675 300 62 165 992 436 653 582 38 655 354 297 527 412 523 924 737 310 908 195 215 47 667 973 336 745 31 621 500 334 268 832 184 562 745 776 797 724 796 923 319 133 954 294 345 504 248 742 894 925 962 84 601 903 251 829 331 65 489 426 306 6 510 256 264 630 808 545 276 757 833 753 368 694
146 632 457 343 268 770 27 926 544 626 939 989 223 8 662 309 332 407 683 730 266 576 969 424 467 501 542 577 186 604 865 402 375 516 518 11 217 881 469 233 529 979 602 694 584 376 701 756 7 658 495 223 836 824 878 504 961 789 918 303 540 341 646 946 932 553 670 251 178 735 898 767 790 326 222 653 660 49 195 287 294 57 738 80 735 99 19 7 476 669 174 465 39 447 480 662 563 622 108 274 276 861 322 743 689 409 184 536 697 275 127 373 841 659 624 500 636 661 312 926 833 45 487 550 733 21 922 710 193 9 822 148 422 918 526 388 333 275 77 267 988 531 823 417 877 127 685 69 63 463 281 541 516 451 633 480 279 640 879 899 360 264 124 728 125 702 951 581 502 875 740 514 851 482 72 770 208 466 56 233 241 788 68 364 57 701 885 102 661 517 883 46 434 211 321 216 498 925 418 226 61 262 968 499 596 338 615 329 221 884 855 700 250 527 609 564 362 426 106 939 729 772 207 711 731 831 702 473 168 79 338 685 471 939 206 713 157 207 675 287 831 699 320 331 786 913 537 405 839 633 687 451 348 170 387 727 210 972 807 752 17 671 117 581 852 657 45 265 651 11 415 619 789 621 853 842 392 430 73 456 464 232 801 772 553 175 376 254 523 327 688 178 449 262 767 452 842 111 85 191 177 712 861 262 88 713 677 445 494 32 650 78 686 478 234 329 336 95 987 644 194 1000 126 619 720 263 765 369 570 554 148 865 197 642 580 841 252 685 13 122 568 538 549 135 974 921 543 224 816 532 123 802 150 180 868 679 965 142 59 941 598 402 264 498 985 9 586 317 49 369 388 988 594 981 226 435 525 639 155 628 202 760 89 145 923 442 999 858 31 283 64 945 698 564 905 679 363 185 782 593 154 913 329 465 884 413 848 795 190 767 477 691 37 999 409 729 694 929 820 267 257 466 806 646 247 223 26 540 843 285 334 335 84 534 15 588 785 596 353 392 992 136 500 784 997 338 116 827 8 983 962 164 750 893 899 459 79 91 166 727 411 110 616 798 632 77 778 866 520 612 447 601 783 567 610 345 309 68 291 158 937 67 136 546 635 39 433 897 30 797 182 51 566 648 271 864 289 925 431 456 408 472 10 296 772 77 485 450 505 120 142 844 349 723 860 875 211 595 983 697 442 859 456 493 231 925 263 381 377 157 307 570 579 987 161 477 426 734 705 126 943 520 300 150 643 702 949 625 352 194 435 947 844 893 993 465 164 71 862 813 372 850 582 253 71 799 403 937 919 618 171 148 893 175 749 90 80 129 169 59 757 975 522 928 722 264 727 317 283 929 832 497 996 76 696 373 581 974 766 11 935 399 519 55 465 63 404 915 175 317 984 300 355 989 240 504 573 612 547 748 612 229 622 729 180 233 654 918 718 324 990 333 721 363 328 163 398 250 137 537 436 70 667 185 400 822 62 699 118 391 510 643 693 550 366 446 995 871 604 437 647 985 345 774 725 38 394 966 310 892 793 803 33 765 261 910 978 445 897 603 304 31 176 111 930 671 439 152 942 597 344 944 44 562 964 377 882 789 591 355 531 382 589 91 361 862 792 280 712 756 248 1000 4 627 357 243 145 609 625 904 858 489 894 833 383 80 181 92 959 271 373 808 728 403 888 482 413 241 920 372 756 94 55 570 407 473 644 845 692 992 122 774 191 330 475 966 545 566 245 552 676 106 710 377 28 990 753 678 110 748 275 869 306 629 513 9 81 871 527 242 133 405 473 484 928 23 691 283 32 559 787 815 314 126 92 417 699 233 776 18 979 958 940 713 493 804 737 255 162 414 896 404 929 100 20 856 794 94 417 797 977 748 69 688 800 152 548 295 285 382 38 422 406 749 886 508 641 629 746 987 717 585 249 170 339 495 213 444 948 461 971 287 911 18 238 676 70 591 954 318 659 985 863 273 824 448 774 418 575 738 506 550 814 770 205 127 752 800 236 505 991 379 711 424 448 785 481 659 93 234 414 970 658 99 354 109 872 885 43 96 479 447 115 866 351 965 280 768 593 642 924 663 472 798 665 459 272 28 819 870 671 519 319 129 102 935 462 538 16 450 587 458 565 942 21 997 224 649 866 682 666 503 663 565 805 454 555 508 12 71 815 774 695 372 572 359 410 256 23 353 638 231 627 974 323 25 808 737 515 181 358 464 910 938 574 230 318 984 631 280 87 635 402 219 170 57 903 408 315 944 286 489 557 138 451 838 316 187 52 959 834 135 763 689 350 206 966 609 571 106 158 436 945 411 554 237 187 962 652 696 203 898 389 789 603 240 741 17 368 486 46 766 680 934 121 767 441 676 668 367 597 148 577 972 95 473 788 389 521 8 626 741 60 767 536 275 346 89 48 306 273 964 550 543 14 817 35 519 576 16 559 704 270 772 719 933 454 792 672 219 915 353 369 667 569 772 871 973 104 188 614 405 716 57 499 219 380 717 367 759 642 923 714 965 751 265 713 187 40 411 784 457 90 258 706 742 359 97 138 27 258 30 558 912 734 743 684 90 528 657 192 818 952 817 908 62 109 520 167 818 278 468 916 198 82 803 967 210 655 578 724 206 482 646 265 335 421 999 795 573 292 205 259 269 703 500 634 796 365 89 198 808 378 645 395 642 674 419 364 477 105 945 74 861 859 131 838 223 163 198 423 52 143 133 986 365 371 838 909 687 42 417 645 784 601 162 113 840 455 694 317 499 412 809 160 458 347 787 723 163 461 533 253 31 474 546 468 310 232 66 220 705 458 472 760 288 847 948 887 510 331 541 91 448 96 644 870 542 902 77 22 553 934 878 648 848 873 64 382 196 628 594 956 440 219 292 179 563 103 765 381 86 809 301 607 960 391 20 267 288 653 247 511 436 337 997 567 767 798 240 427 964 976 553 623 646 810 372 769 974 496 442 754 103 297 869 343 169 700 765 890 281 828 231 845 898 228 843 147 412 141 654 891 307 390 386 254 100 301 341 50 406 881 403 590 795 846 356 201 879 144 272 812 441 470 877 296 711 260 68 256 167 745 691 401 197 230 414 512 586 452 575 927 679 483 531 438 250 726 488 288 430 302 80 36 722 424 734 869 207 781 217 958 2 975 876 640 950 130 929 98 551 747 184 101 421 901 390 957 109 440 215 630 931 761 112 135 395 18 114 497 311 620 630 173 84 86 279 255 387 818 564 399 478 489 14 397 998 430 285 185 155 682 65 748 378 330 202 864 189 120 590 925 156 501 996 156 359 432 412 335 177 917 835 227 670 649 248 99 53 926 563 149 726 562 123 484 295 599 744 214 401 588 121 758 113 914 279 459 106 243 49 287 156 242 680 981 112 895 556 889 816 385 691 490 990 305 548 998 56 129 374 445 879 313 738 768 732 212 840 379 238 600 708 11 792 5 525 907 276 443 361 656 586 690 967 492 27 66 490 982 113 277 909 595 999 9 311 796 273 172 666 100 940 517 691 773 674 262 5 246 275 742 30 551 800 906 833 941 942 251 789 218 590 65 720 973 667 114 63 504 988 829 233 546 525 664 702 912 495 215 394 75 381 743 377 679 31 875 628 608 688 744 794 444 460 791 410 340 506 931 344 282 442 298 477 229 936 799 131 880 787 770 808 486 3 478 432 342 195 274 586 775 616 730 752 112 759 708 109 416 453 780 145 541 231 508 738 989 134 837 896 370 490 736 303 460 669 488 297 0 689 6 919 970 432 341 910 25 724 678 780 681 796 673 984 771 760 507 411 830 896 76 180 585 578 327 643 804 636 396 253 715 309 374 180 578 16 303 962 933 519 813 585 950 529 386 539 759 33 446 697 955 678 324 286 777 694 463 431 51 217 165 792 953 203 239 596 420 113 938 234 139 92 107 350 425 532 840 306 605 96 904 575 621 737 530 906 892 434 669 325 946 659 994 698 295 833 244 441 437 458 803 813 199 433 209 134 944 724 535 746 972 456 284 296 825 441 3 34 619 829 384 103 466 332 67 504 24 418 41 70 850 333 611 834 739 146 835 572 755 323 857 3 405 765 134 703 111 847 764 18 325 337 856 583 606 107 47 482 235 211 811 334 963 602 97 959 797 771 960 954 450 89 657 874 532 901 913 861 980 355 29 961 299 940 311 514 509 746 709 750 854 657 34 123 54 921 78 682 821 561 827 579 732 935 762 278 613 388 629 365 1 173 189 958 119 458 637 552 233 889 58 411 583 360 900 55 200 707 826 667 225 328 539 881 503 140 552 878 183 655 874 978 216 583 867 768 849 607 564 356 237 280 393 70 779 637 356 270 419 960 524 735 83 325 428 398 817 835 326 768 876 929 159 718 128 424 196 724 592 873 429 937 293 303 533 479 534 804 151 305 140 770 2 197 131 972 947 374 152 50 617 795 704 824 561 492 132 218 802 185 188 595 560 714 53 448 639 459 204 393 921 314 556 600 936 627 514 898 538 114 453 131 707 477 618 631 290 894 308 996 269 95 153 937 94 960 491 843
394 514 970 386 834 470 567 587 64 745 945 507 940 133 338 854 197 309 780 612 502 575 482 64 922 402 158 74 631 727 247 544 619 458 190 122 799 517 367 659 840 164 912 940 943 626 5 451 789 145 500 379 10 977 287 957 45 475 662 184 261 688 625 361 601 345 772 398 783 42 985 882 321 275 512 257 233 635 391 796 877 607 828 632 737 831 768 517 154 118 643 689 546 175 38 716 609 567 346 755 495 1 378 254 814 941 459 503 182 3 468 856 587 279 108 952 810 867 794 519 915 796 919 825 603 22 196 515 755 152 285 118 453 539 134 66 869 48 899 266 366 227 22 632 805 574 638 615 493 16 561 492 870 929 209 213 86 959 711 870 782 925 563 265 204 707 181 389 262 354 322 567 53 136 444 157 219 28 399 354 969 784 456 397 447 606 944 720 0 949 105 535 506 939 930 163 256 60 347 232 462 443 452 978 102 90 569 647 78 270 551 814 60 494 318 971 357 880 75 24 620 186 779 764 896 857 837 648 984 303 627 100 610 631 843 392 897 397 350 215 953 67 341 855 198 956 281 237 501 941 457 417 312 338 514 608 926 357 577 787 481 241 363 552 337 535 211 181 656 347 474 812 636 42 804 617 699 901 169 756 294 157 976 127 576 229 29 82 829 790 520 635 133 50 966 326 149 361 759 326 592 783 982 528 560 105 465 576 994 59 381 752 749 198 253 248 990 888 841 882 361 131 863 354 450 253 143 22 522 858 624 319 539 394 263 491 741 687 752 851 765 64 300 108 203 606 397 471 867 683 653 698 496 98 170 142 824 30 684 632 852 98 54 77 890 465 43 566 87 978 623 860 124 320 70 885 967 732 81 89 951 899 179 506 790 297 114 859 696 605 57 318 94 24 299 532 519 140 192 329 873 424 267 136 908 373 742 630 79 214 809 618 104 225 463 418 138 382 889 742 766 927 791 598 84 952 466 977 589 535 159 500 490 657 160 636 17 841 476 191 894 811 575 48 72 568 683 275 136 690 151 163 220 878 131 179 685 179 614 416 550 348 898 105 430 147 583 93 702 230 715 216 866 289 40 486 193 794 903 357 932 321 884 167 48 171 390 116 342 62 536 230 887 46 901 751 274 331 301 647 977 336 597 481 320 647 608 889 882 914 115 913 286 139 735 630 88 906 36 778 801 808 379 992 4 599 437 15 69 962 277 838 433 537 319 484 675 147 727 854 235 378 905 911 632 485 754 892 51 733 515 61 434 408 553 985 881 409 954 570 862 28 771 599 833 114 306 648 362 76 594 312 581 293 185 312 931 423 679 646 480 662 494 447 473 52 340 558 142 704 781 903 535 601 975 390 595 848 166 855 767 304 654 701 590 350 668 501 163 255 216 50 396 72 66 463 878 346 238 500 665 277 622 449 83 31 691 56 328 403 191 200 19 78 911 745 272 78 658 757 184 419 167 554 586 174 778 446 842 386 929 815 864 91 593 990 244 109 756 314 93 856 618 893 793 309 770 841 917 65 688 954 676 346 983 772 231 314 280 100 997 993 973 788 454 133 655 496 808 713 483 863 906 968 958 165 420 74 694 456 541 329 7 515 116 827 888 692 693 254 815 90 564 582 571 887 960 589 472 255 251 818 721 325 202 197 529 41 344 132 126 500 479 184 245 130 325 908 411 566 477 101 690 897 635 279 886 941 499 126 523 228 62 990 678 463 176 499 827 410 859 930 141 882 775 928 965 598 97 26 925 672 349 450 650 624 579 140 289 3 557 826 566 782 602 252 746 780 544 987 572 984 290 427 39 148 838 310 393 609 174 118 153 14 28 983 460 41 144 690 59 44 314 203 264 920 875 305 934 941 173 704 21 500 305 44 89 457 276 122 697 299 67 110 214 659 637 510 351 100 448 888 724 909 155 140 435 592 825 838 526 74 120 982 254 638 708 357 992 788 135 999 140 548 486 287 642 13 283 290 18 362 297 301 671 363 649 544 819 784 652 295 826 13 424 45 145 151 540 19 324 666 692 48 719 5 41 856 293 817 531 829 77 242 545 350 288 778 310 353 250 952 871 621 738 388 234 410 432 527 687 110 58 144 914 216 110 134 712 281 776 426 962 83 497 670 148 332 764 775 186 130 661 944 532 52 446 442 258 181 936 759 549 235 600 873 242 440 747 160 419 719 355 285 403 709 111 134 161 747 568 479 760 45 132 602 44 60 326 821 591 946 657 199 521 450 436 499 113 788 816 155 524 161 723 191 55 590 11 10 798 243 375 229 821 476 455 461 558 107 227 705 56 700 52 456 201 849 121 739 440 726 98 193 259 213 230 211 467 536 615 427 275 354 249 814 802 451 939 682 879 368 565 98 270 436 345 97 895 261 695 835 666 144 949 280 431 202 279 672 552 471 701 226 874 566 206 383 384 563 374 226 380 977 360 77 371 981 223 181 677 847 979 770 335 124 398 362 489 375 164 201 989 76 487 486 947 438 582 485 907 55 2 517 578 765 400 790 147 866 387 995 471 116 309 731 923 343 232 40 42 601 606 538 101 930 995 137 800 761 748 235 555 538 117 315 832 58 777 914 475 102 23 411 31 483 844 979 412 505 95 577 106 344 90 744 426 499 664 347 157 669 236 830 963 262 698 286 813 662 271 166 329 610 744 287 893 538 792 47 205 261 510 639 177 146 255 272 125 371 574 389 30 217 573 323 127 61 853 29 527 265 505 822 716 985 49 830 641 647 509 859 96 750 534 946 358 941 909 902 868 170 729 206 3 395 304 311 761 707 910 777 405 729 80 77 644 934 796 682 118 194 407 483 414 87 91 593 543 160 728 999 709 645 199 144 785 329 803 629 981 497 323 515 757 619 122 250 647 427 703 490 311 497 753 220 559 665 596 183 835 314 73 559 730 949 172 482 750 690 152 106 16 946 978 211 739 399 15 488 401 595 849 103 269 642 406 619 252 952 13 67 464 304 268 219 298 918 240 103 504 317 343 939 458 153 445 193 423 204 427 988 968 72 993 322 714 148 215 892 282 502 605 54 175 522 959 446 537 824 409 5 891 927 503 989 918 600 599 198 47 567 356 915 556 813 316 99 822 70 774 667 818 61 415 928 296 702 927 983 706 768 353 589 991 713 732 963 811 74 773 115 902 679 225 488 189 316 670 843 32 85 150 741 763 432 736 722 987 954 82 336 613 63 626 529 365 631 806 202 913 648 705 424 315 715 239 561 964 104 265 707 941 480 449 223 663 545 731 852 659 981 933 95 24 489 200 384 851 401 416 616 580 767 257 366 332 449 648 970 451 515 339 985 621 638 707 797 513 715 402 599 885 158 937 648 333 822 27 27 413 517 646 839 348 351 570 757 146 231 85 86 162 664 68 169 207 805 974 971 542 280 950 908 628 346 237 344 228 931 972 386 6 977 839 997 769 4 860 805 208 29 33 124 156 953 292 808 373 420 667 454 617 147 103 530 222 81 640 819 246 793 850 142 364 101 861 647 331 968 710 247 26 817 213 704 171 553 680 169 857 994 820 331 876 135 831 667 498 393 377 814 836 531 369 672 372 606 129 896 856 982 865 148 720 497 758 189 442 42 354 60 1 236 633 374 999 925 418 878 847 560 382 253 584 900 74 696 336 491 547 205 123 344 528 636 734 123 425 496 438 23 611 809 461 730 745 283 612 305 183 261 630 421 408 932 823 421 417 734 607 490 660 924 128 16 50 744 383 118 807 23 410 762 924 24 180 297 674 463 443 253 284 415 538 215 194 273 313 386 484 779 682 171 996 423 422 754 516 911 988 730 726 900 9 165 65 851 210 665 491 855 854 547 260 614 376 787 935 375 733 309 883 815 178 547 317 996 392 767 71 388 740 955 639 206 386 628 226 329 295 159 212 311 308 478 598 706 441 409 517 955 904 305 530 364 508 898 46 456 485 858 307 429 266 113 845 576 404 889 243 364 61 99 224 547 20 608 139 971 957 399 359 338 168 967 492 673 352 804 762 982 797 662 327 780 848 474 952 87 858 422 629 171 616 18 700 889 634 636 689 826 651 507 112 368 961 987 928 151 916 122 92 892 195 509 743 921 34 597 980 87 25 861 717 928 998 524 273 939 722 684 548 895 533 12 645 258 100 263 880 838 429 537 855 749 986 665 217 612 291 8 751 901 478 274 119 962 946 135 669 816 395 508 812 451 788 785 428 691 99 621 370 223 686 473 672 7 469 294 938 119 107 890 787 974 241 191 681 994 76 152 109 956 942 780 302 214 488 855 955 322 368 321 218 603 518 431 673 325 892 765 704 169 817 520 63 845 221 630 330 450 830 800 956 898 188 377 470 873 846 454 713 337 14 627 784 1 507 986 248 453 37 250 388 27 604 307 971 872 948 129 718 296 872 364 562 480 585 556 900 141 511 460 421 767 303 520 439 564 385 288 12 458 137 117 588 446 165 808 187 515 786 212 554 150 795 251 130 754 278 727 229 865 334 935 35 950 920 505 8 538 725 169 921 793 389 828 525 402
419 693 522 82 939 696 549 980 863 195 376 924 975 22 215 686 124 934 467 388 617 866 663 68 796 658 18 456 424 542 729 319 493 121 861 946 908 697 403 899 134 602 12 596 623 627 667 214 519 592 788 221 231 707 911 331 297 170 40 585 193 384 773 175 348 212 415 647 457 736 968 275 317 689 455 93 938 560 795 199 36 866 640 654 679 545 360 96 591 712 97 851 758 155 552 809 212 762 639 839 262 321 386 829 526 251 838 987 712 825 754 68 589 68 155 123 927 629 929 323 501 1 113 360 610 163 136 142 421 539 43 308 642 949 830 585 719 290 253 813 10 414 186 900 609 188 74 976 613 322 381 284 538 38 590 159 980 113 502 278 599 741 42 509 284 432 464 407 874 593 955 693 382 291 230 64 320 328 157 251 503 867 923 701 831 531 886 690 197 856 300 595 397 279 223 485 137 891 426 929 696 394 318 49 958 283 287 240 122 23 16 175 148 714 115 324 665 688 73 112 966 251 41 973 983 399 845 137 88 162 998 903 414 449 728 213 711 479 299 668 734 111 339 346 915 353 333 756 807 459 624 619 412 955 365 571 674 187 68 373 30 710 832 184 789 757 996 782 261 99 500 798 628 920 313 271 976 235 814 860 941 434 316 226 542 853 276 655 346 347 243 798 961 211 67 503 919 509 472 167 585 617 898 198 171 279 54 571 15 586 661 981 914 708 37 359 229 441 466 929 17 101 177 128 583 258 432 355 196 248 187 478 862 307 707 821 646 754 336 947 392 490 250 223 878 40 51 361 494 948 695 474 89 182 770 920 837 454 917 676 808 899 53 663 7 884 142 866 342 329 371 675 847 380 290 380 182 876 797 115 776 446 903 217 375 135 406 459 385 714 92 659 508 749 555 631 292 270 440 526 951 386 479 215 25 147 334 850 709 983 160 801 210 675 315 336 704 692 434 453 238 793 809 130 579 701 582 49 982 404 461 682 6 460 693 445 201 825 488 372 562 135 816 281 916 717 626 200 741 349 20 954 630 756 505 823 180 634 670 123 540 537 833 119 453 156 894 528 109 234 691 889 752 538 997 270 314 478 227 752 793 608 436 935 329 342 3 308 616 841 521 113 176 638 285 748 282 442 446 454 872 15 172 43 237 263 431 198 252 2 725 633 864 756 377 928 190 938 162 289 66 866 766 128 87 175 787 163 812 724 306 202 804 619 965 896 909 21 249 636 989 258 922 883 595 911 981 338 340 107 629 727 692 506 170 19 248 125 5 859 203 448 353 857 531 856 563 499 14 193 550 390 841 586 533 1000 303 368 395 193 356 754 449 247 593 321 28 720 239 428 739 414 597 749 602 400 607 737 198 667 411 692 246 903 664 514 331 831 701 381 535 811 943 50 410 72 529 645 561 227 491 94 857 332 159 529 848 667 359 641 47 225 133 498 95 469 625 336 144 441 849 125 441 107 655 830 100 379 512 555 806 433 278 629 750 669 147 676 543 502 733 226 469 509 727 515 525 964 870 155 96 15 779 813 35 541 277 296 827 424 556 580 588 613 114 604 404 554 444 211 351 135 52 134 195 488 622 53 104 7 507 16 515 49 842 862 338 775 854 931 716 441 29 677 168 877 649 189 355 603 881 836 653 962 697 320 393 947 553 526 967 861 539 368 869 135 786 148 476 877 759 969 860 334 378 476 999 222 858 371 288 161 541 327 651 370 513 43 164 94 0 390 294 833 257 111 226 299 225 976 680 715 11 509 379 327 245 313 475 842 572 848 139 500 272 586 946 429 690 697 879 625 265 466 448 519 450 142 417 884 683 302 152 103 614 681 671 941 592 442 218 48 372 664 445 125 867 332 319 192 954 844 462 189 326 297 991 349 851 96 643 555 977 902 347 555 310 56 363 415 373 853 912 979 594 595 936 156 970 186 345 558 222 839 439 883 889 609 924 111 398 568 660 697 206 742 496 638 684 492 247 584 673 721 658 736 158 934 255 931 213 548 295 36 767 933 615 770 783 402 492 112 304 392 349 358 775 109 174 834 648 712 188 726 548 852 200 796 678 546 82 376 905 768 234 54 418 495 979 180 859 569 654 647 402 962 22 90 305 657 558 838 885 630 324 364 175 229 59 490 738 281 669 901 576 372 596 154 394 1 843 537 422 933 960 951 199 650 523 190 547 849 568 501 60 969 470 512 778 586 273 296 921 552 899 51 635 215 906 836 527 605 574 657 564 293 254 28 964 473 581 443 567 795 771 460 957 219 63 588 726 122 530 138 298 78 532 26 350 407 765 695 93 222 34 501 293 479 181 876 352 778 263 810 474 774 620 263 459 574 202 609 524 771 791 37 811 769 369 369 208 908 612 489 235 725 740 430 605 33 296 795 855 336 506 425 753 967 748 188 801 286 167 470 900 764 584 173 61 409 688 819 101 914 994 191 990 118 321 540 910 203 986 949 490 5 153 683 973 71 268 341 995 589 586 580 768 908 323 310 236 137 551 311 38 842 652 892 687 867 118 375 751 217 156 630 389 732 825 343 341 98 354 473 166 317 420 708 972 432 26 757 130 333 396 854 520 65 949 517 361 783 763 752 308 892 401 580 409 918 140 823 942 889 428 203 577 48 509 959 335 311 311 151 846 933 890 144 604 910 131 727 534 243 85 999 717 826 380 91 722 640 481 66 21 232 117 975 84 378 368 732 545 544 264 783 106 950 714 566 659 399 217 670 251 539 708 118 580 112 880 383 944 546 45 321 774 151 33 868 764 317 343 180 544 362 782 940 387 993 216 464 732 852 702 566 672 961 937 804 718 782 700 676 887 832 780 348 821 508 438 484 221 259 141 711 146 970 240 8 357 769 116 911 826 385 120 69 204 655 637 202 956 3 485 272 487 876 950 501 102 662 971 844 260 454 486 247 815 144 209 601 925 840 813 923 443 831 13 446 706 737 844 728 463 259 76 71 772 385 918 435 840 435 482 25 636 418 926 348 165 225 928 346 111 465 985 694 868 403 447 750 554 279 98 615 853 719 219 301 383 657 897 607 307 138 267 576 1 568 4 278 737 893 91 505 23 542 546 150 2 516 913 410 822 206 322 88 810 124 110 726 575 566 650 122 79 17 497 405 682 4 694 670 179 857 75 971 325 578 618 645 55 497 138 367 478 463 233 66 705 225 328 504 275 524 677 812 19 286 289 875 760 535 269 771 184 245 143 34 601 823 686 316 988 247 119 87 756 606 489 895 291 765 125 23 281 428 952 982 39 65 370 41 743 277 103 600 256 782 656 901 388 617 785 755 301 238 875 721 473 779 452 871 587 782 736 479 963 337 71 55 820 111 132 923 126 408 483 635 720 940 309 727 947 256 940 753 571 595 901 105 896 291 882 723 689 410 974 477 244 462 536 217 24 832 112 884 128 505 135 303 413 397 458 822 566 265 777 641 657 374 557 131 451 967 286 514 948 673 895 213 685 325 77 613 511 25 884 545 495 76 769 954 374 623 755 501 471 301 90 586 121 69 408 371 792 978 65 598 510 360 31 299 608 920 468 161 94 361 852 511 528 268 429 591 836 584 931 448 358 647 953 477 570 463 824 767 871 567 423 799 681 334 327 461 266 83 621 552 962 15 662 659 835 146 644 380 647 800 49 806 746 241 302 2 99 969 108 898 600 991 606 389 56 937 892 879 560 127 559 218 44 34 271 17 337 474 107 699 391 21 731 937 259 990 161 10 274 931 514 841 715 191 504 161 516 537 828 213 425 551 565 398 933 735 611 397 123 485 433 213 390 605 798 335 498 392 578 765 762 922 803 897 465 359 72 36 242 131 145 20 633 990 430 38 211 309 58 300 48 894 312 129 698 263 805 859 993 402 151 372 730 958 442 534 945 946 427 630 517 46 480 808 407 974 569 738 904 50 978 450 627 857 86 512 69 953 194 652 484 783 280 255 959 221 32 309 744 676 856 751 675 9 518 117 537 858 163 443 829 366 214 804 183 358 62 75 384 18 400 908 724 640 27 103 747 718 81 521 405 150 703 424 460 906 178 145 270 4 632 209 364 239 723 399 631 881 573 82 105 152 169 441 799 345 984 101 344 598 930 305 598 466 790 825 699 991 839 24 619 278 850 740 241 706 283 782 191 461 8 998 668 370 173 295 781 987 761 848 189 205 279 671 866 837 150 723 819 679 907 142 205 27 220 901 713 680 800 791 749 851 456 247 603 782 865 442 794 466 987 634 366 800 902 281 638 607 784 815 416 561 437 440 992 398 330 917 70 533 802 222 676 934 877 781 228 539 834 824 735 296 666 26 50 247 817 972 876 916 742 373 207 83 57 90 258 642 757 853 83 561 935 615 920 209 224 906 454 504 46 355 710 927 645 642 888 200 435 179 149 766 641 461 80 579 634 697 721 679 129 995 893 451 127 967 192 238 823 254 969 778 154 586 499 562 232 178 64 641 9 163 873 471 477 640 78 977 891 41 399 458 745 362 818 848 185 98 332 312 883 865 367 488 932 25 362 435 934 242
752 962 787 120 738 571 500 855 919 402 129 311 664 429 485 601 999 703 648 21 672 458 941 483 45 153 621 699 49 478 163 522 895 223 209 432 861 354 452 25 819 821 578 559 553 833 279 985 800 422 599 157 591 204 137 550 969 780 871 406 682 435 922 156 984 129 965 847 808 73 663 992 159 600 834 686 703 466 230 355 866 965 708 693 606 308 816 81 788 342 30 182 899 519 779 896 227 717 64 800 859 873 477 420 260 531 496 904 301 858 1 711 701 514 80 395 825 194 946 710 914 391 60 295 722 34 660 655 610 978 877 466 66 294 683 701 468 67 511 178 723 204 962 478 988 683 286 571 497 377 798 340 744 732 136 231 238 545 538 16 860 870 509 991 731 824 870 317 979 463 939 768 882 458 639 864 792 814 872 217 486 572 377 797 842 157 15 953 52 501 103 596 824 400 609 701 379 372 806 475 240 494 77 15 449 207 17 853 133 363 328 690 907 549 904 616 247 295 855 762 434 457 277 596 245 15 204 48 324 27 241 71 373 966 644 555 989 44 833 670 642 935 322 98 909 190 677 270 257 498 823 782 543 359 550 785 629 89 120 349 203 600 10 731 98 293 875 337 148 462 783 316 712 658 608 127 933 67 670 416 160 475 848 866 684 602 38 618 749 452 960 256 502 38 63 511 569 59 879 453 507 37 445 191 748 857 220 715 643 534 206 646 58 474 27 667 358 628 555 192 716 751 334 877 481 782 383 764 528 244 274 868 303 597 195 455 143 107 130 893 536 249 519 865 685 85 128 245 804 184 884 741 71 240 903 226 932 476 229 545 997 569 902 106 698 296 878 38 726 487 667 656 153 703 656 761 332 98 687 845 32 257 676 432 408 534 930 402 715 770 154 632 404 640 650 932 920 937 182 931 135 723 972 201 563 666 588 927 4 679 964 326 351 480 820 401 3 832 83 459 97 883 310 521 25 270 616 430 574 305 459 751 325 550 29 44 461 485 290 187 505 52 67 598 166 585 339 690 68 835 666 400 745 904 740 389 251 339 141 933 567 317 428 899 893 182 888 326 436 385 896 414 14 479 438 233 343 517 601 987 501 871 212 310 427 725 196 939 638 597 651 973 439 29 513 487 101 770 709 211 50 283 947 864 614 502 929 84 487 760 867 324 453 794 970 386 967 52 86 732 299 139 5 995 645 93 236 419 777 855 868 601 416 980 392 938 885 176 57 90 307 932 710 822 462 650 733 544 873 808 619 914 894 75 440 475 414 815 415 136 480 270 264 946 863 303 297 363 181 419 897 681 74 947 796 321 702 103 760 333 464 370 912 628 326 291 35 306 8 390 368 615 761 100 108 949 961 645 583 518 587 286 43 653 366 160 298 230 556 861 571 884 662 958 249 235 577 138 876 916 562 324 953 985 221 143 205 829 112 475 711 594 661 351 593 67 540 614 429 253 158 37 541 220 504 902 295 776 300 743 754 918 463 468 978 652 276 382 775 791 215 794 499 967 508 981 365 502 869 566 88 223 20 468 773 743 265 876 883 874 55 496 503 469 115 447 713 387 472 120 78 679 180 292 688 431 849 303 789 925 584 427 515 861 411 633 918 859 173 307 626 803 482 475 739 12 607 457 594 685 198 484 91 10 844 885 239 633 915 634 533 210 281 625 886 102 704 818 207 117 917 966 306 851 288 592 812 232 774 309 512 116 175 118 966 277 390 790 802 270 331 349 216 914 354 825 110 180 565 830 762 391 23 375 857 722 210 500 822 966 527 275 40 223 564 312 691 939 313 955 686 623 753 615 549 491 375 621 113 790 454 524 142 544 948 920 829 89 471 366 82 634 460 368 717 359 763 773 575 770 525 973 751 85 613 183 62 744 293 945 659 486 93 369 514 388 532 12 974 585 24 476 473 433 799 310 317 700 282 198 874 126 910 680 668 39 786 922 628 614 640 583 949 379 106 637 105 591 615 990 360 34 669 654 183 559 559 271 374 976 346 369 520 779 387 317 371 694 455 631 359 794 248 425 489 247 6 822 169 405 139 431 526 516 975 825 46 626 177 525 41 226 566 980 483 454 673 264 191 683 627 166 724 383 127 490 406 410 273 946 287 92 226 364 85 664 546 996 223 28 261 131 435 891 259 293 263 763 398 434 635 262 31 755 981 27 199 21 803 540 96 784 938 31 315 997 200 54 942 806 982 659 649 44 272 836 397 572 815 695 224 199 832 488 447 519 900 562 510 723 889 710 202 751 73 107 827 525 778 695 278 972 554 67 340 458 911 965 757 942 572 567 718 224 611 401 534 974 349 385 22 87 19 64 131 981 145 365 990 968 813 300 544 798 65 1 887 800 521 327 432 610 164 374 747 272 750 250 150 137 558 452 284 261 993 267 838 632 0 625 147 367 275 405 413 411 784 842 756 808 114 889 426 743 959 634 954 3 172 627 516 716 12 943 734 782 193 327 576 398 494 124 304 77 69 186 854 664 647 385 843 420 54 837 271 532 531 511 636 745 269 4 188 536 694 31 700 812 152 310 725 936 146 986 448 340 70 932 586 659 309 915 764 72 87 268 337 741 213 809 498 246 705 719 996 802 901 905 11 819 443 190 393 986 117 416 34 184 847 604 545 373 696 821 976 309 657 661 33 491 945 509 457 349 53 604 908 744 157 664 771 709 671 529 61 795 721 761 255 714 592 154 633 490 89 364 973 206 396 368 985 596 936 879 39 127 344 898 735 698 419 770 192 772 746 408 107 563 355 123 484 653 384 142 573 890 983 435 122 486 926 616 94 62 364 460 720 991 940 764 971 406 124 132 378 139 123 50 190 439 495 283 155 107 492 681 352 67 612 375 582 943 782 707 369 328 104 41 156 904 728 441 693 106 561 336 841 53 697 297 258 54 233 980 634 87 149 195 187 732 418 229 994 675 839 835 144 247 327 114 132 116 318 537 231 125 189 53 831 315 977 653 362 214 952 51 102 132 851 837 858 435 250 570 417 534 579 713 444 756 603 291 356 518 793 925 407 173 927 54 585 488 469 101 488 398 923 61 692 268 425 872 646 902 679 545 395 817 551 467 862 219 37 144 420 697 225 606 589 481 423 992 116 752 548 332 409 261 386 790 314 185 935 116 537 532 934 823 557 591 338 812 491 460 881 272 84 630 412 53 292 983 493 336 219 756 391 425 99 208 451 26 353 799 944 385 26 676 765 449 329 867 814 899 151 246 185 205 530 528 807 137 785 918 475 178 730 894 285 61 617 599 624 791 48 710 742 736 138 27 394 740 90 791 836 602 312 846 28 276 767 562 330 19 345 972 995 386 568 770 968 16 958 512 178 912 474 363 805 882 630 58 170 651 490 558 372 88 506 411 381 458 674 230 727 500 714 136 605 325 305 962 809 403 405 105 319 315 665 135 517 374 791 621 44 867 441 841 16 142 880 428 458 236 729 47 197 588 925 376 707 640 950 160 302 670 830 113 382 595 998 877 2 358 95 268 410 458 631 629 162 221 217 751 856 6 308 831 75 132 267 651 523 431 291 679 623 163 401 71 51 109 431 984 570 306 618 573 580 746 289 258 270 36 768 763 470 516 921 225 818 372 755 256 719 198 422 346 794 432 852 112 681 582 266 770 246 714 892 182 957 905 184 892 535 318 72 478 732 90 402 295 403 285 590 436 928 482 937 522 632 999 140 188 7 98 690 85 552 240 766 647 865 684 167 997 846 825 126 470 253 567 801 683 254 31 905 142 399 384 56 291 296 321 542 689 821 886 706 692 790 298 218 581 280 582 430 64 268 983 529 99 234 845 695 929 450 315 737 742 898 28 597 70 986 261 316 413 963 837 595 937 560 267 992 687 835 732 817 655 336 384 524 730 161 697 840 403 421 456 243 968 620 722 47 511 179 597 109 735 539 334 828 472 467 186 547 403 242 380 924 612 741 684 252 555 18 225 864 739 652 89 465 524 244 16 522 951 600 896 9 14 769 83 446 954 134 336 602 849 79 560 951 227 350 765 76 579 311 984 228 668 388 341 283 321 980 449 168 867 478 960 194 359 111 498 598 330 36 598 214 870 479 478 826 597 433 186 604 377 890 370 92 712 121 4 165 52 186 81 174 354 125 45 653 906 736 888 342 562 437 659 678 466 456 819 776 917 906 396 389 732 363 349 211 249 222 264 759 629 235 143 380 498 518 287 118 701 348 712 810 742 853 401 442 849 262 962 637 358 689 564 176 682 891 565 596 51 845 120 680 410 772 333 256 483 100 375 581 302 916 47 119 647 780 584 42 380 955 409 987 674 781 946 376 98 625 46 367 968 655 334 237 616 81 897 931 304 320 541 321 84 424 457 201 440 476 808 675 200 341 723 850 843 770 967 622 722 837 974 943 938 743 537 21 128 385 63 347 524 811 322 323 461 232 188 466 683 699 402 59 693 13 478 956 773 294 618 758 41 335 751 913 635 333 938 361 151 400 547 658 218 795 630 208 313 797 796 171 19 370 807 654 608 641 293 357 9 991 13
175 733 186 864 95 639 116 850 636 475 97 898 138 267 396 834 804 349 104 100 238 563 61 919 499 552 493 133 809 667 278 225 433 348 27 947 234 967 848 586 472 548 748 497 575 851 518 199 479 656 431 922 243 965 824 322 505 739 164 260 107 284 893 532 80 582 153 127 678 799 669 73 363 872 611 108 515 820 385 92 188 744 453 347 468 635 9 769 559 833 293 244 88 695 482 281 501 824 865 703 57 177 979 784 148 325 145 848 634 920 830 138 619 380 411 242 111 521 315 980 807 303 36 372 821 158 394 696 543 658 18 768 398 318 818 928 291 850 650 768 384 146 337 547 161 722 236 292 647 207 675 981 705 164 774 22 657 597 299 752 970 345 569 959 783 179 683 433 672 461 632 634 547 764 905 206 201 34 239 37 649 274 580 499 929 967 677 113 718 309 289 139 795 780 240 391 976 576 341 499 149 605 921 306 204 481 73 291 457 665 419 299 227 675 456 286 485 117 573 327 761 354 426 241 870 906 556 798 159 354 290 424 911 704 930 204 820 404 739 708 703 701 333 66 894 645 524 969 209 583 617 375 937 29 258 483 171 481 253 175 352 545 178 184 23 685 537 446 594 382 768 745 304 150 266 286 968 523 401 898 721 465 98 587 319 361 66 241 392 656 817 640 724 642 207 995 52 442 65 707 435 802 172 74 296 875 281 875 954 143 356 522 417 683 418 658 320 833 731 19 535 309 596 221 181 725 814 713 885 622 849 824 183 4 963 855 609 32 972 854 475 483 892 219 432 363 406 494 249 695 746 642 880 383 279 10 79 358 706 988 542 207 879 825 568 797 349 474 832 301 469 508 899 58 567 844 775 463 429 494 225 605 626 671 96 667 889 252 20 544 633 836 895 53 881 412 521 903 851 139 387 41 549 137 572 382 273 558 301 302 446 20 583 7 427 322 437 354 910 463 758 52 510 816 35 860 306 516 173 398 994 459 770 394 799 290 40 283 859 57 861 447 313 919 679 694 147 476 615 216 454 41 199 62 346 347 139 372 631 22 285 124 167 881 438 870 361 867 856 690 168 647 489 936 19 97 182 213 295 381 975 374 883 612 753 207 294 443 428 292 528 510 630 652 819 342 957 204 321 993 622 326 154 167 133 640 347 169 310 895 484 53 443 104 660 23 744 10 590 202 866 697 778 450 928 159 551 299 738 843 144 95 245 745 17 513 973 20 671 730 232 406 498 173 595 822 87 253 686 858 244 305 284 514 348 485 345 624 117 905 362 720 862 212 884 743 143 520 270 765 582 960 802 500 109 230 476 575 229 43 850 266 512 631 641 543 286 52 570 898 877 511 325 3 639 554 563 857 233 938 488 935 373 305 403 909 864 1000 298 111 292 181 600 299 502 901 654 972 745 331 492 192 914 663 413 785 587 463 463 769 99 768 925 769 449 104 198 530 844 900 318 888 251 104 103 8 69 436 644 514 584 240 377 644 481 232 588 851 992 960 676 268 716 428 998 323 658 507 122 23 39 457 206 701 891 817 355 748 430 492 906 886 792 926 897 71 576 924 813 229 664 615 112 906 833 317 365 995 534 301 288 269 54 857 24 487 704 27 578 593 246 598 380 414 158 258 627 862 324 683 747 790 50 603 699 583 565 132 307 142 917 76 330 39 526 925 7 700 552 276 999 354 459 186 674 818 215 352 388 882 425 885 108 965 560 280 984 925 64 97 944 196 508 380 982 447 226 212 252 370 223 871 354 17 504 769 638 367 701 974 835 118 736 587 213 225 242 298 91 638 366 509 826 755 274 592 33 761 561 774 132 279 846 82 445 569 497 59 105 869 539 679 78 108 749 157 404 16 369 173 326 421 840 945 22 417 653 895 152 326 305 142 525 291 927 969 607 317 974 9 845 362 737 784 788 936 120 724 136 776 729 551 692 661 487 645 755 974 214 684 367 890 752 122 93 603 221 88 72 853 516 555 264 556 548 726 869 258 119 168 798 848 308 563 666 976 210 361 259 351 603 587 334 70 934 284 730 638 776 669 777 79 395 65 793 98 943 772 836 70 874 818 618 383 980 686 276 472 533 374 16 387 932 962 790 613 507 133 339 35 938 442 727 402 823 565 593 554 6 960 140 991 887 330 297 226 601 277 950 24 773 349 271 912 702 956 624 778 522 691 951 89 466 94 511 851 125 894 642 850 235 206 687 702 202 34 37 825 700 68 283 547 779 941 953 854 208 215 789 63 983 329 564 821 70 891 211 148 847 494 956 482 610 699 75 967 163 96 408 89 452 320 839 986 409 104 31 770 55 823 100 758 465 79 316 982 863 152 3 183 732 892 834 216 224 715 434 108 791 862 85 594 62 749 74 305 637 470 714 419 931 624 806 275 898 164 200 322 871 360 250 895 124 298 734 314 47 122 329 719 383 245 842 586 553 47 447 698 947 839 272 200 486 174 203 47 141 226 872 665 422 672 309 966 59 495 787 999 852 21 540 251 696 157 184 128 372 924 269 856 382 541 606 799 121 807 483 717 860 777 680 737 26 101 668 375 86 621 478 598 767 424 916 370 45 117 237 897 621 727 102 156 517 934 376 318 682 591 763 576 805 906 962 80 407 378 742 244 829 547 155 684 645 841 530 431 58 72 536 389 421 221 940 74 185 949 455 44 772 81 342 322 648 124 500 492 717 4 480 919 876 34 440 880 191 27 629 141 195 965 987 154 322 883 757 860 656 41 34 104 89 364 924 54 460 314 131 901 712 457 756 492 948 35 550 401 759 395 25 869 360 933 63 110 503 390 715 549 527 627 991 264 451 787 964 382 708 242 302 992 216 364 546 37 514 894 623 542 589 846 780 459 92 896 189 984 919 616 151 230 764 164 908 211 267 379 577 508 810 678 794 164 754 506 44 548 82 708 926 836 56 248 220 920 837 119 157 734 743 168 248 987 217 267 769 278 467 343 142 651 750 286 599 936 268 975 544 675 38 653 332 954 896 989 949 40 643 810 128 135 555 706 959 158 922 930 886 505 902 150 562 878 156 75 723 914 196 360 458 62 923 890 690 976 110 482 28 413 659 42 118 426 160 617 978 601 796 585 386 795 179 971 933 671 614 652 986 745 414 393 988 502 803 155 719 146 146 92 71 337 436 759 628 501 781 636 858 983 841 360 114 584 571 331 490 697 952 772 538 627 262 175 256 15 129 529 228 632 960 375 4 375 257 811 691 670 190 221 720 715 735 696 800 297 76 82 667 534 101 113 616 95 359 647 219 523 166 428 760 345 646 911 353 249 854 892 473 868 391 514 598 423 205 250 873 187 711 500 461 928 509 909 180 307 853 821 15 291 470 20 222 443 260 697 287 179 314 444 51 285 901 391 574 125 888 726 697 157 875 39 67 627 412 608 592 22 471 229 68 356 84 347 94 307 303 370 275 557 942 636 585 593 0 561 197 400 741 572 971 638 608 647 977 248 350 746 358 301 989 387 12 718 558 225 579 706 351 574 368 371 635 356 815 500 375 620 393 555 327 637 651 684 494 296 941 826 169 829 811 25 513 598 300 614 340 573 265 117 532 753 263 968 90 523 390 591 765 325 996 592 424 81 1 965 946 822 693 20 137 912 405 662 212 848 364 580 474 482 378 466 519 856 684 38 331 340 448 271 681 511 42 753 661 650 663 113 545 247 254 904 46 516 766 204 670 190 10 69 935 286 918 361 602 648 554 127 605 30 655 379 825 337 381 929 816 998 135 917 904 487 374 584 604 386 782 650 586 294 673 73 710 227 311 488 53 813 77 733 762 410 855 361 442 221 462 739 831 656 785 352 808 706 495 848 218 658 541 229 14 658 981 493 993 546 464 597 13 907 822 52 41 520 496 713 317 441 990 296 176 431 939 600 277 733 328 369 29 428 335 484 722 617 725 641 903 330 165 6 958 279 995 950 49 729 450 487 126 74 444 636 726 797 662 317 713 740 531 286 591 586 784 150 32 374 913 177 812 820 969 19 30 726 688 726 698 669 261 572 344 858 801 353 909 688 193 852 523 140 491 426 506 595 397 465 915 310 402 72 625 657 771 490 338 828 2 213 843 629 192 645 728 880 867 714 423 331 379 964 868 945 652 527 477 384 707 699 336 517 751 367 733 474 936 297 194 725 878 214 920 305 912 169 400 216 613 496 410 277 187 212 371 975 694 792 945 753 127 764 520 984 838 9 106 198 985 471 997 751 48 461 11 306 312 966 797 494 357 655 955 447 282 25 5 380 231 407 420 136 241 266 150 428 961 834 857 606 882 330 597 276 130 834 620 417 827 284 8 134 389 353 416 89 177 700 689 508 695 622 557 965 441 642 174 732 81 410 640 706 170 441 566 947 230 786 665 21 162 871 529 118 343 689 890 701 21 329 967 419 740 344 60 951 255 925 113 302 900 717 786 92 247 803 965 832 828 22 280 464 134 400 370 609 581 248 323 681 399 608 612 718 123 336 43 48 709 39 439 318 907 397 966 428 415 5 685 150 83 385 115 89
538 228 874 740 706 298 447 520 72 823 469 833 930 673 62 64 580 688 689 872 123 101 268 498 647 142 221 555 925 421 461 746 137 226 302 4 971 961 295 921 886 204 986 993 168 355 746 736 676 647 198 617 498 192 786 823 872 853 763 827 307 157 630 731 932 456 450 677 860 87 332 693 44 295 263 682 80 3 83 959 956 457 284 5 74 151 606 778 950 569 13 66 769 35 657 188 337 829 701 956 541 215 110 661 878 933 149 593 692 195 455 624 192 893 237 777 651 141 904 478 640 111 566 941 350 650 360 949 680 512 871 645 847 340 584 624 27 93 957 738 46 628 84 737 19 242 483 994 761 37 841 154 528 774 759 913 795 653 484 472 564 583 482 364 599 648 305 496 995 581 964 562 760 746 792 300 365 462 316 331 628 177 195 326 251 630 459 986 405 581 289 677 502 704 540 183 271 213 864 461 616 373 181 117 721 256 372 89 906 743 351 594 225 836 262 772 432 171 611 973 311 630 893 5 298 834 902 113 979 910 338 424 336 762 745 464 235 862 153 680 724 781 831 323 464 320 975 635 524 118 639 869 68 585 753 951 182 923 26 664 69 142 793 624 247 571 147 743 773 593 318 875 183 494 29 402 130 104 97 300 939 771 842 632 973 354 881 52 624 442 723 767 16 551 402 471 213 191 765 159 388 235 259 633 250 639 833 204 593 718 275 120 547 811 390 426 79 843 828 997 634 990 508 355 834 475 526 516 553 404 4 428 913 693 867 955 3 817 856 501 306 477 430 144 211 394 663 679 715 902 827 883 339 988 323 401 779 85 518 874 103 280 395 403 76 932 790 770 184 768 231 875 48 327 955 131 240 385 837 381 43 342 614 357 609 132 865 957 179 616 313 103 207 458 393 968 510 552 121 270 345 484 562 744 335 839 264 458 368 749 458 959 333 542 106 84 627 492 859 467 794 789 491 692 14 345 462 840 34 413 686 568 650 611 429 899 128 127 780 430 496 4 836 42 291 607 928 914 560 395 224 953 767 392 674 539 882 355 873 615 122 341 808 879 959 4 999 727 255 681 687 975 983 950 66 746 117 724 241 6 473 454 276 570 514 387 993 507 155 607 635 522 436 667 196 949 93 766 222 385 230 921 667 334 726 721 238 93 256 121 868 960 143 588 603 27 56 345 116 628 602 330 655 565 36 672 490 602 331 957 386 29 712 681 67 35 460 155 876 766 542 814 433 250 582 573 398 202 742 107 890 665 28 916 552 765 396 473 520 567 376 26 887 648 558 843 188 983 104 899 233 362 348 864 818 116 801 950 257 409 669 885 967 208 500 923 185 878 515 790 714 860 190 499 465 38 907 1 595 314 53 983 283 925 810 768 512 590 131 862 65 574 610 633 531 499 845 982 846 181 787 379 954 177 353 446 150 933 325 919 205 852 910 637 840 93 581 249 966 449 802 507 549 869 621 969 486 817 722 723 6 246 953 963 369 224 109 617 377 631 931 519 798 575 314 110 2 469 969 901 811 229 424 956 401 410 525 777 425 740 415 560 434 454 17 918 356 304 488 476 382 43 744 163 315 627 853 982 154 490 349 111 60 635 688 800 294 947 101 50 775 21 114 340 920 713 286 153 751 114 555 428 108 900 977 181 586 119 299 132 926 536 385 793 895 483 99 765 146 651 479 990 156 130 605 86 144 292 758 126 577 295 505 416 636 975 877 665 900 494 771 479 417 877 403 398 615 262 380 256 729 240 258 538 201 885 889 388 254 780 457 670 698 854 489 536 125 328 73 344 857 382 507 285 293 156 177 689 399 461 492 666 804 189 948 6 849 647 312 852 736 660 996 597 379 314 844 360 70 388 467 750 919 98 59 469 279 962 173 27 288 103 589 273 521 503 812 438 287 1000 618 558 454 809 762 670 918 577 561 360 357 312 888 21 968 400 869 397 210 756 944 440 658 214 574 698 951 387 148 20 825 992 324 695 166 352 236 609 61 133 982 846 607 503 619 710 260 434 835 557 597 477 699 82 30 545 413 60 807 933 92 362 748 297 822 237 446 933 174 763 612 838 764 177 134 535 693 270 816 185 15 865 916 923 511 891 112 594 809 935 653 282 921 779 666 801 319 337 567 93 414 774 394 157 243 494 866 836 717 781 474 292 894 201 165 570 355 422 35 865 660 272 501 854 535 194 86 987 554 232 933 796 980 4 164 25 915 254 709 746 929 800 556 36 576 324 11 407 272 693 449 61 451 862 497 157 690 88 342 942 632 8 604 623 774 999 670 837 645 166 799 526 829 351 381 818 571 159 55 278 252 339 375 361 322 319 37 821 896 193 8 971 891 424 292 147 171 506 990 423 468 684 513 164 300 766 677 934 209 714 946 939 570 138 776 716 145 50 739 209 740 624 661 418 587 190 557 771 391 688 735 489 884 744 936 97 239 872 96 265 992 450 202 395 559 85 408 55 370 414 400 710 984 861 163 525 88 730 304 380 656 155 58 939 545 679 499 866 843 966 718 627 533 207 675 130 475 551 139 930 870 656 215 121 972 237 579 131 708 57 563 291 620 358 445 685 516 632 404 402 9 836 683 693 273 342 472 262 705 873 633 230 24 136 568 702 858 665 135 516 220 219 189 764 440 355 373 25 151 82 248 687 974 43 768 463 7 991 366 306 23 695 229 35 212 932 374 194 281 684 20 3 330 741 694 269 588 268 1 102 346 156 978 405 960 566 643 793 40 287 107 691 851 267 208 779 678 946 908 841 934 104 797 86 485 941 695 672 883 693 49 205 949 291 265 48 784 384 987 957 245 342 509 350 696 911 885 540 682 777 158 791 766 657 359 430 777 692 127 819 517 991 341 295 824 390 994 445 855 724 981 435 578 986 897 359 537 46 246 224 671 760 471 770 383 528 138 317 988 806 387 362 25 173 544 148 503 35 371 816 416 275 102 586 120 961 100 194 477 858 770 528 892 565 5 61 741 719 378 578 140 307 54 947 411 994 129 172 702 418 684 807 725 624 478 29 608 162 625 564 476 998 817 419 875 821 700 173 431 931 697 614 219 753 142 736 218 192 232 161 303 281 848 516 782 198 301 962 733 354 176 914 551 524 10 291 495 689 118 848 64 548 789 993 613 511 998 279 162 345 297 914 730 558 638 838 493 920 412 860 347 650 716 807 456 295 12 568 573 639 397 392 679 918 569 829 50 802 938 564 738 545 159 472 481 927 442 744 732 343 914 641 504 79 152 226 234 602 963 849 364 636 470 930 269 539 800 944 422 899 105 325 249 545 814 68 253 819 737 246 326 38 389 939 421 552 727 973 711 94 642 401 111 623 626 796 52 589 51 37 952 742 909 692 384 828 321 766 591 34 543 983 519 608 530 963 731 379 991 238 278 591 126 111 734 600 169 938 124 663 466 203 308 435 596 183 175 829 815 150 927 232 344 653 668 207 600 176 750 455 31 384 728 367 850 260 527 36 806 48 854 884 707 603 623 759 444 251 550 814 71 133 747 741 713 53 879 350 33 171 200 922 22 490 63 456 214 104 191 497 435 698 309 638 673 254 317 171 539 723 354 546 280 124 813 287 590 741 664 903 583 957 57 667 267 822 601 957 161 860 778 576 783 293 452 319 216 579 536 123 821 900 823 811 45 467 546 933 672 423 427 853 943 862 529 457 791 122 244 600 226 200 912 237 652 910 649 690 917 356 803 351 423 43 441 947 428 91 270 933 644 242 749 810 862 271 880 465 826 297 157 36 18 262 136 207 410 826 78 66 47 705 91 509 42 789 419 925 75 860 172 966 962 321 266 425 420 880 167 154 194 754 691 267 947 932 227 390 942 908 945 401 186 627 754 3 819 277 443 572 409 686 923 710 363 817 940 148 329 370 406 811 38 903 637 97 899 636 832 999 261 105 98 73 757 505 310 321 506 537 277 90 296 554 228 955 32 134 911 166 924 261 199 3 785 718 532 150 274 167 592 464 242 141 522 325 39 437 961 916 21 324 598 882 710 505 282 189 755 893 720 753 852 377 426 687 418 178 463 975 180 476 958 602 756 350 361 343 523 502 94 659 133 475 85 638 743 259 87 649 362 610 89 119 796 848 141 575 290 242 548 716 407 805 285 465 90 999 77 507 223 254 659 988 170 756 830 184 438 297 160 559 985 683 617 636 922 850 685 128 392 160 903 58 534 417 82 324 646 502 320 90 204 253 631 335 935 489 193 508 997 899 838 60 352 275 665 986 863 14 187 618 358 226 439 506 95 74 752 939 772 646 641 719 119 676 206 729 494 472 132 515 334 545 0 863 901 638 703 539 343 55 572 42 81 452 820 655 203 224 113 507 861 44 788 452 327 722 681 593 805 886 622 840 437 484 781 831 575 658 565 738 217 364 965 672 41 434 487 739 115 939 654 538 480 61 178 773 585 545 662 774 648 582 594 758 989 565 976 91 704 139 719 721 328 133 453 681 367 697 340 473 898 612 448 897 629 13 197 795 937 953 905 246 970 574 839 551 941 724
418 791 819 270 442 626 553 931 261 325 551 278 854 652 86 571 390 788 349 881 18 489 803 154 69 255 743 457 332 477 895 657 315 452 883 30 283 689 36 864 471 481 325 317 151 333 948 993 585 962 353 237 96 457 21 958 977 201 310 140 610 292 720 46 415 480 899 24 504 152 280 202 55 733 175 962 426 328 323 766 873 643 963 197 689 974 159 347 984 729 965 589 463 229 559 290 77 977 59 514 466 520 392 259 444 671 482 571 625 214 417 371 744 107 520 983 764 195 286 436 15 646 184 902 532 508 600 878 446 845 443 359 882 422 224 563 501 77 830 163 201 371 693 1 529 91 671 918 148 42 545 184 455 470 363 862 73 994 462 227 773 940 163 179 620 355 772 875 631 782 81 775 815 424 505 87 703 400 613 895 794 725 322 952 368 105 467 135 213 410 947 657 445 635 465 860 778 417 376 692 503 984 449 883 491 74 381 262 342 897 256 215 7 511 382 325 247 164 218 568 626 622 754 96 680 850 514 102 897 300 864 484 235 393 297 732 623 808 692 768 527 261 866 466 188 603 896 222 126 670 167 867 521 754 783 130 572 662 569 878 11 517 386 966 44 1 911 87 730 424 512 116 766 793 75 293 274 595 716 29 969 718 811 655 389 519 144 254 705 678 749 7 100 864 52 282 240 134 473 840 191 18 181 906 461 733 844 908 365 97 189 282 546 105 30 334 575 185 155 869 684 225 992 295 888 654 935 520 876 166 981 156 231 145 186 356 685 999 38 708 470 760 653 653 823 472 568 846 672 449 198 679 687 997 837 281 10 923 792 993 978 984 761 590 939 880 859 810 964 997 729 560 539 915 103 119 880 367 433 684 308 434 791 670 97 353 542 339 555 192 661 317 821 83 606 172 405 450 63 308 925 358 78 838 29 731 344 521 523 774 264 812 973 647 832 522 292 11 852 809 216 272 629 268 884 172 518 802 651 481 704 66 267 649 574 699 923 572 927 706 0 346 617 713 593 794 909 34 269 90 309 263 67 191 681 864 715 98 53 36 338 358 19 430 4 99 293 266 486 561 960 164 287 468 172 906 384 821 709 24 920 436 624 770 646 349 33 928 480 204 996 368 576 686 230 144 799 276 112 880 635 450 385 623 760 88 116 961 377 924 398 68 930 767 57 182 599 526 259 254 652 640 208 649 892 378 373 441 958 450 214 58 952 4 723 660 492 878 168 501 817 272 500 159 320 979 337 681 282 789 608 201 806 86 383 500 326 37 838 856 898 691 185 628 474 304 543 490 820 524 39 488 524 748 771 824 688 565 829 69 355 267 751 835 919 242 929 677 233 569 227 446 117 582 586 498 87 449 79 331 340 465 813 889 753 379 679 121 513 76 734 921 564 971 938 395 362 540 157 602 863 377 987 140 98 625 1 714 519 409 341 343 429 738 507 362 982 335 165 355 12 407 742 736 785 441 890 619 335 483 953 510 966 448 51 723 369 468 156 191 244 907 826 534 762 976 397 586 54 322 107 165 582 821 475 503 713 277 34 978 647 660 225 110 150 255 434 178 236 675 32 783 328 218 170 169 690 583 763 532 272 568 58 16 262 443 499 858 921 59 780 673 192 327 102 454 205 682 782 731 871 415 607 253 16 560 300 825 694 678 134 396 712 466 343 660 27 32 223 862 621 989 408 849 37 393 842 380 781 714 640 117 440 653 22 270 266 240 367 629 548 693 245 648 956 748 239 267 695 211 738 680 711 646 372 322 273 914 945 403 674 739 410 898 258 52 450 63 131 307 92 615 121 273 127 987 717 511 13 964 994 450 48 299 986 433 534 741 182 383 702 656 926 151 940 186 452 595 6 204 834 77 951 343 61 450 255 275 210 166 345 536 579 563 91 477 174 855 393 666 660 96 303 336 770 808 735 869 673 399 250 922 748 687 601 325 916 885 305 763 525 643 457 272 88 254 615 849 700 107 123 386 128 539 28 846 604 505 567 956 904 120 840 412 508 862 641 771 72 577 936 513 901 946 439 636 556 640 477 997 356 808 407 853 176 950 498 992 732 780 538 999 318 92 648 969 971 938 421 504 877 956 329 657 43 477 304 52 784 889 718 341 596 352 710 52 173 599 215 210 946 92 387 399 759 561 268 555 517 975 805 84 627 149 177 951 469 693 432 722 419 710 333 182 706 254 741 686 858 454 845 329 464 804 824 20 425 46 670 489 857 822 665 313 431 299 903 31 187 38 265 45 260 255 130 939 178 548 379 902 566 785 878 24 905 493 587 151 917 921 802 677 790 268 313 855 289 541 228 511 558 882 933 566 788 289 153 505 145 317 793 675 209 262 563 382 459 899 428 712 65 106 476 645 248 361 779 879 485 863 797 818 319 12 937 966 628 163 62 278 436 123 354 21 314 740 707 285 118 839 401 161 241 125 489 117 435 224 93 737 199 770 31 614 496 342 311 133 391 788 565 789 510 113 598 62 537 985 138 786 691 253 922 632 677 947 207 546 45 277 251 644 649 299 807 751 132 978 850 595 675 682 891 922 957 873 85 205 306 20 276 907 114 567 423 895 870 689 413 535 990 921 237 435 294 33 721 9 106 420 889 354 147 908 380 331 195 333 961 668 142 219 161 651 346 303 885 311 755 374 288 739 20 583 676 590 394 139 454 64 571 141 789 513 752 504 560 876 14 385 962 474 531 61 316 207 101 568 222 232 745 217 757 632 619 34 667 204 285 751 420 970 99 480 437 449 194 668 645 682 932 975 561 696 841 736 639 972 528 476 350 289 111 295 206 981 115 347 23 575 913 643 5 835 887 816 94 458 253 216 874 768 809 409 196 56 50 691 662 286 655 934 481 13 776 248 768 292 995 774 634 862 427 846 143 230 360 735 659 374 747 721 934 620 41 626 722 536 611 653 998 105 124 904 630 843 179 553 739 899 686 189 302 427 907 383 609 66 166 760 484 212 535 583 756 921 985 988 180 442 416 291 636 282 787 678 110 828 458 466 396 534 371 154 562 982 872 28 547 866 422 869 120 350 388 655 683 957 502 545 84 526 70 396 777 542 129 745 402 192 533 553 580 818 910 369 746 456 912 612 664 426 853 496 312 283 327 912 2 676 796 709 678 397 299 327 554 776 855 43 900 160 171 445 719 707 76 251 970 776 835 356 375 208 468 588 152 996 908 633 137 778 775 250 212 127 146 667 541 334 860 576 136 884 347 571 698 773 581 491 35 576 403 716 141 256 592 244 944 409 451 785 479 724 736 369 219 557 125 893 836 45 412 810 801 573 696 27 839 262 918 555 40 568 149 34 357 590 516 970 361 236 3 917 221 494 614 239 66 999 509 661 924 879 204 411 825 531 438 915 867 617 989 502 453 936 577 701 974 279 217 793 203 692 988 924 861 102 991 749 663 278 47 784 364 827 399 934 618 992 154 81 336 884 868 735 656 378 583 155 441 534 602 83 243 882 731 828 728 822 733 453 603 778 800 638 158 884 915 613 657 906 133 420 330 922 358 776 557 28 993 810 851 362 814 618 616 479 808 613 298 605 886 451 493 723 914 948 60 304 506 659 411 531 238 482 578 904 190 723 164 609 135 481 448 190 573 698 8 395 758 957 632 686 906 832 317 819 122 698 24 513 234 299 552 852 828 498 105 251 497 963 290 480 160 583 804 855 400 60 183 63 544 777 658 342 295 504 395 201 270 405 644 454 257 150 941 781 765 451 750 663 708 323 942 330 263 650 847 729 536 283 980 26 588 338 869 689 64 828 162 695 226 253 483 306 642 592 406 853 494 579 490 584 786 341 595 447 197 888 277 504 68 634 339 414 902 788 42 876 119 784 351 980 968 832 979 811 74 522 827 223 983 80 472 804 668 923 456 897 767 185 404 354 594 195 104 84 275 279 113 275 697 77 654 842 296 763 424 275 254 304 540 898 943 577 220 830 460 280 701 391 409 90 699 123 242 696 530 858 193 106 849 564 643 735 511 576 140 391 769 889 515 44 252 111 740 324 949 628 25 951 488 153 430 338 810 391 366 37 865 283 666 522 279 697 284 855 526 424 232 817 843 480 997 824 71 334 637 280 727 825 856 561 774 170 831 415 49 611 955 59 359 375 271 478 967 849 89 672 875 705 169 568 591 478 584 751 833 832 999 412 246 970 108 378 669 344 959 561 950 147 307 461 281 221 928 741 522 911 881 750 972 644 818 658 487 429 56 371 321 445 550 6 846 900 17 52 650 565 879 533 816 539 331 606 822 823 893 269 90 680 605 33 378 242 95 22 278 788 80 271 202 726 229 844 9 83 954 562 139 64 931 874 682 929 975 64 798 581 249 869 83 448 638 469 324 571 370 634 478 255 737 686 570 723 374 165 724 532 348 693 894 187 714 31 976 393 726 694 862 872 447 274 46 588 352 149 633 184 200 445 812 633 597 305 795 749 414 991 109 507 82 889 26 686 334 385 590 711 495 906 612 408 725 981 291 921 211 626 549 705 622 573 301 768 848 156 589 621
906 513 919 188 999 32 873 281 277 569 984 368 0 958 413 901 755 147 38 610 21 727 543 39 330 961 607 1000 29 385 542 290 588 978 990 181 441 357 191 190 51 411 286 480 502 366 245 929 949 890 318 869 52 79 172 578 727 135 603 941 292 841 492 534 870 256 861 273 196 881 801 916 23 471 96 532 446 75 808 963 489 897 166 446 629 157 734 867 258 542 855 652 751 33 299 960 86 993 616 901 761 656 120 99 236 171 57 240 553 792 6 332 204 952 829 225 624 242 429 986 575 501 113 266 351 882 27 378 994 419 511 382 719 412 24 838 10 397 691 433 597 759 42 660 250 531 395 459 44 809 25 215 694 657 115 595 645 279 392 468 702 415 107 368 476 543 425 475 976 957 70 923 247 780 690 445 560 42 868 712 515 309 491 84 233 625 960 131 159 859 448 990 867 905 725 120 127 76 965 763 360 456 336 179 13 17 766 606 290 995 284 397 140 168 398 649 917 60 110 392 165 215 168 704 900 601 456 578 480 662 973 80 79 933 210 853 786 783 89 664 923 877 32 399 922 269 987 693 282 425 936 597 563 886 692 172 316 396 323 706 661 375 882 105 843 690 154 966 108 738 283 572 88 262 735 769 232 14 901 171 221 117 150 519 194 724 124 506 585 666 840 454 798 705 696 183 443 535 125 922 814 869 912 546 641 965 470 945 992 894 623 817 545 696 362 666 118 497 974 867 972 889 658 497 468 223 467 74 364 9 721 317 533 200 568 923 655 375 442 939 921 135 376 890 891 727 473 347 477 554 469 390 137 392 449 416 833 676 407 123 74 855 845 334 632 696 63 647 797 605 239 3 465 692 638 444 619 554 327 663 615 184 19 964 848 548 452 760 730 506 812 691 83 784 820 830 682 855 117 262 269 979 847 822 501 575 815 281 838 430 940 442 131 742 348 846 338 252 279 765 317 435 179 570 997 906 610 469 926 647 215 857 771 114 617 369 174 251 717 82 101 499 724 569 347 206 601 949 910 120 280 12 918 946 782 816 36 59 416 36 319 426 190 841 497 278 767 655 349 226 854 990 412 358 800 263 455 547 700 136 993 93 561 73 296 457 374 782 646 234 311 483 404 923 850 806 825 391 718 174 983 247 495 982 579 223 503 938 134 7 355 128 304 218 156 385 145 924 436 732 754 614 99 955 490 541 680 128 217 492 386 361 505 68 841 579 986 68 978 238 674 445 170 471 935 573 653 95 494 468 522 860 612 421 43 396 379 642 726 161 354 474 12 182 995 492 581 229 463 523 359 600 507 176 733 44 119 677 197 834 432 316 707 53 934 934 550 176 591 133 892 64 823 432 826 993 679 417 173 525 357 682 75 59 460 409 482 399 313 497 778 620 743 935 654 576 982 854 621 140 356 416 523 70 201 77 975 830 47 533 82 979 287 65 673 173 947 84 930 874 988 431 333 267 925 870 745 821 34 789 520 325 5 557 687 956 981 998 328 122 831 748 15 48 541 342 519 714 439 707 423 989 711 269 958 443 409 845 821 557 998 161 59 39 139 159 556 434 902 420 383 778 418 520 939 915 426 151 255 367 794 776 636 560 445 994 715 457 564 366 977 753 644 137 375 367 881 537 486 8 830 556 169 953 211 235 424 647 405 131 496 671 722 805 559 452 592 340 614 505 472 939 732 873 985 571 80 601 737 638 647 551 706 44 244 685 361 335 410 339 85 88 896 208 536 350 527 33 98 578 822 632 212 552 20 269 242 109 178 234 274 590 893 8 741 284 656 329 788 928 240 423 87 365 14 446 681 165 805 624 206 323 408 618 103 925 611 374 483 502 56 334 171 102 764 140 736 257 514 19 576 576 275 101 421 264 76 942 40 77 189 401 683 708 685 795 773 623 54 140 594 373 226 98 909 160 643 537 402 187 865 279 262 584 450 396 907 488 39 803 453 7 968 181 856 445 312 312 701 504 3 273 570 808 802 874 793 909 457 298 50 279 314 329 633 93 928 654 795 963 417 507 596 111 435 653 68 684 849 79 332 17 554 564 548 349 905 459 238 937 213 278 331 764 622 46 890 671 177 18 567 793 377 154 222 318 813 64 738 783 389 618 948 318 428 237 433 652 149 954 147 471 860 975 30 257 223 435 343 803 499 834 876 158 946 853 438 1000 209 16 162 974 671 823 774 208 340 31 851 441 256 42 648 192 967 20 752 356 640 491 77 370 933 925 819 450 415 592 205 910 835 340 877 725 853 490 1 772 216 664 219 557 9 216 729 591 874 494 153 92 750 68 740 102 41 36 602 227 709 255 913 924 123 614 305 565 485 39 7 474 864 570 293 14 924 41 35 390 264 293 678 263 672 258 799 107 151 344 894 609 744 359 804 756 538 870 517 211 308 412 625 421 121 284 971 226 593 873 315 953 298 931 631 315 285 153 583 618 199 666 335 544 267 284 779 536 532 763 675 541 547 845 295 841 759 600 382 439 818 589 181 313 462 351 573 592 16 494 138 86 964 985 657 153 22 476 112 795 393 816 72 204 979 933 73 823 229 430 130 164 91 562 954 713 380 738 33 651 301 533 920 275 371 862 604 856 806 546 471 888 944 692 309 676 763 794 111 578 390 991 600 295 807 275 720 332 71 893 828 828 65 339 879 649 627 170 852 285 911 523 109 80 595 904 859 756 339 385 666 477 703 42 397 608 198 741 167 5 358 32 175 168 760 917 639 453 589 317 710 479 406 484 528 606 95 548 322 892 378 317 768 705 64 249 574 532 422 709 440 68 817 428 396 775 302 22 144 975 598 975 49 612 276 448 966 334 373 521 185 785 454 355 129 58 544 684 566 795 858 943 535 766 230 720 207 998 176 988 466 699 613 370 294 881 586 422 281 697 341 999 837 986 368 807 200 42 708 451 90 946 753 320 297 156 367 919 531 628 257 259 699 380 259 558 475 855 235 240 248 313 693 272 363 141 916 343 875 396 914 951 484 167 291 861 781 210 136 759 224 928 350 607 551 947 885 27 739 483 762 83 353 754 941 954 929 89 128 231 578 393 388 601 931 635 839 193 663 209 904 290 572 312 329 189 345 787 844 313 970 19 263 749 626 174 590 375 324 805 414 226 664 197 886 296 669 994 253 985 208 668 261 23 254 339 202 417 884 223 218 826 122 143 69 881 630 103 161 632 950 462 307 863 811 746 765 190 521 116 461 666 346 478 748 753 888 703 334 985 642 850 651 101 534 485 652 196 387 936 915 164 186 316 832 792 516 523 899 19 772 271 61 89 444 833 756 718 558 770 776 135 540 221 862 172 403 163 775 91 394 940 252 53 271 549 493 115 787 185 530 135 366 650 790 745 478 303 618 232 306 468 716 106 506 59 518 246 684 656 587 178 321 364 667 723 180 31 300 28 31 192 584 308 827 34 391 607 714 28 289 624 943 482 565 61 184 303 991 109 451 786 142 741 195 156 777 525 628 9 278 928 945 706 606 265 187 704 192 616 955 81 961 540 599 628 705 397 783 283 106 192 48 728 372 241 143 181 479 30 385 858 303 411 419 993 246 574 37 792 951 49 980 465 785 895 225 295 508 622 152 890 677 960 513 696 897 739 148 707 792 13 458 255 649 2 747 224 676 365 62 617 2 869 665 903 66 368 344 10 411 549 662 406 883 46 93 121 529 727 220 519 557 195 996 280 92 72 384 642 688 839 155 291 146 585 320 237 203 521 549 772 18 622 474 354 780 235 126 425 932 825 824 829 942 984 67 75 268 412 400 825 903 362 241 716 464 931 84 366 243 257 956 796 712 927 352 800 500 670 94 975 555 118 697 535 816 541 866 454 770 912 237 375 141 281 434 593 488 445 46 292 132 33 160 390 100 930 234 811 952 168 704 569 749 891 525 391 105 490 670 704 381 490 963 623 686 643 908 602 102 205 459 217 55 210 650 123 796 54 337 677 571 410 758 14 325 364 803 720 266 841 757 944 957 462 569 644 695 912 8 477 58 840 310 904 537 115 895 289 78 334 582 721 846 180 713 933 953 941 114 37 342 656 53 931 512 553 481 335 635 291 959 736 370 729 698 4 326 47 260 198 231 703 562 553 249 327 609 475 11 411 420 567 863 289 437 177 989 935 728 148 577 530 887 507 17 805 135 615 270 524 810 416 634 669 871 976 431 251 272 703 962 715 214 522 158 709 369 408 789 893 927 702 28 455 509 195 427 114 228 916 97 108 742 527 81 165 880 720 659 416 163 993 836 841 273 503 227 979 784 190 937 911 668 325 809 546 746 783 193 114 498 773 546 903 60 609 251 932 526 908 552 928 731 613 857 305 620 194 969 589 637 994 660 913 365 670 889 507 183 821 104 419 898 972 791 173 133 587 399 253 608 126 157 27 182 315 188 400 45 253 447 930 26 147 288 376 769 522 4 579 430 701 510 618 116 301 878 560 164 597 689 142 524 376 401 720 869 610 834 27 723 258 580 564 539 902 938 882 605 84 842 874 872 340 504 426 487 577 265 311
190 158 2 946 677 598 322 458 765 975 412 302 492 580 264 99 773 851 184 57 866 166 768 450 577 289 777 89 524 795 314 788 42 827 744 655 781 74 229 711 23 922 59 989 143 941 559 439 140 224 257 827 49 132 654 130 778 139 303 666 99 734 735 477 214 787 499 473 283 734 247 34 789 673 663 238 64 920 868 353 937 923 544 924 575 734 232 762 656 72 563 954 957 124 397 549 69 29 180 285 456 76 261 673 336 689 634 380 537 447 762 697 425 723 438 401 669 1 387 509 204 198 39 503 799 256 720 636 692 871 925 814 103 1000 360 374 696 27 432 211 841 413 909 480 981 559 413 869 670 415 282 649 167 637 774 939 429 299 323 953 193 903 73 697 34 740 464 642 113 876 732 874 171 997 482 238 481 436 585 127 380 537 465 408 259 338 794 493 43 281 13 502 693 917 88 564 134 506 531 308 487 154 365 275 230 809 330 348 588 994 442 449 156 459 114 809 630 548 191 79 910 37 304 444 685 839 50 34 540 604 338 989 182 917 988 580 188 762 880 771 315 351 472 434 996 919 944 886 613 257 173 272 760 920 491 289 200 538 104 815 92 278 202 446 564 739 641 545 792 301 513 970 31 809 652 788 662 231 86 247 973 257 157 514 948 53 146 888 509 751 187 266 939 401 510 367 407 778 51 158 241 3 267 130 18 711 177 13 943 470 741 741 826 65 343 835 505 14 443 481 619 994 833 525 958 561 96 713 476 337 400 361 47 839 120 901 568 400 496 665 560 111 721 823 582 304 123 840 903 695 938 923 603 779 138 845 642 199 817 740 461 910 825 661 834 171 775 202 107 9 474 501 589 12 97 231 517 725 141 996 297 385 562 16 299 688 7 935 886 567 458 169 256 584 852 487 219 178 21 841 807 458 546 893 844 279 594 629 245 221 979 885 755 312 689 840 529 104 553 968 738 818 535 992 389 213 312 251 728 791 300 428 105 937 289 709 595 283 160 81 602 456 41 766 985 845 100 284 118 570 101 507 832 708 416 378 19 580 710 399 466 291 870 739 639 396 369 451 392 243 374 236 453 133 213 565 434 251 867 900 655 914 522 774 447 622 916 214 421 547 734 813 130 490 339 374 0 322 6 306 76 912 644 671 521 1 612 493 9 277 317 152 284 721 149 309 933 116 742 719 46 825 991 852 378 581 244 333 593 833 887 335 643 934 362 994 748 946 347 940 936 597 423 369 987 845 319 52 207 399 361 92 984 948 344 808 12 512 815 706 53 449 16 512 697 991 63 77 102 833 446 813 422 549 117 584 278 156 504 136 334 107 627 837 997 331 610 764 215 805 622 797 136 791 679 335 106 918 572 209 79 242 270 518 875 297 368 989 541 220 144 638 58 689 235 444 831 749 398 294 869 142 500 655 265 345 498 241 757 420 126 486 847 5 71 835 87 194 281 297 646 613 484 353 55 876 411 144 813 695 129 906 722 278 860 631 640 887 626 516 884 869 497 789 414 512 227 351 437 619 707 924 879 228 364 263 635 367 198 867 999 401 119 685 218 735 574 686 712 936 234 156 680 747 931 703 152 66 32 417 566 159 243 222 353 449 85 443 223 789 809 164 882 880 448 98 159 476 449 893 147 544 30 237 388 281 918 996 949 96 889 675 672 592 237 728 382 617 83 507 800 143 917 404 340 387 148 127 384 535 816 269 745 159 208 619 675 720 62 196 597 475 751 628 161 440 702 787 209 827 77 987 798 952 902 412 390 130 608 552 578 644 203 693 719 188 391 156 914 28 108 72 694 655 406 806 419 235 4 215 731 902 783 847 346 323 483 389 688 65 366 858 980 987 874 967 82 365 469 451 600 799 791 177 359 43 477 128 155 674 308 5 357 520 606 364 763 387 968 934 584 425 166 136 965 441 810 362 695 576 14 885 845 515 779 694 932 95 821 61 124 777 109 220 196 336 706 47 221 369 503 128 839 478 523 832 547 239 756 136 785 612 327 703 511 268 15 281 570 112 818 897 674 17 22 190 715 84 11 107 802 72 471 372 404 473 240 142 701 823 668 945 536 8 494 293 145 331 579 706 978 150 806 746 226 549 142 972 857 794 631 702 801 771 737 466 681 455 749 847 225 733 858 973 872 657 605 467 900 306 897 762 158 510 501 483 843 687 277 789 252 866 490 36 911 940 516 291 254 654 746 31 676 795 29 613 795 247 90 327 91 830 625 672 990 886 607 882 186 275 961 529 780 18 840 537 599 198 526 23 759 270 324 10 178 940 115 385 172 735 863 413 894 127 705 742 754 655 554 947 545 931 512 715 534 687 485 929 532 507 687 734 587 37 922 381 549 41 480 690 995 617 617 368 199 881 877 308 222 277 673 121 255 336 310 545 333 361 305 443 896 374 761 122 736 705 538 868 667 741 851 512 201 436 268 350 72 309 17 506 175 168 950 27 460 270 52 509 266 183 379 929 805 745 38 331 135 696 302 413 239 243 946 180 139 580 743 172 704 239 3 785 179 110 614 508 530 535 941 208 890 70 110 976 288 335 197 401 507 314 321 539 601 94 718 662 861 721 454 180 210 90 354 105 956 958 723 600 708 606 502 472 290 285 348 230 871 426 864 396 621 221 929 659 311 824 543 624 683 722 709 566 153 86 856 212 569 494 424 253 945 325 220 376 651 707 865 782 740 605 386 638 385 687 93 434 459 938 402 952 377 637 954 979 827 72 451 281 915 940 473 415 908 422 212 792 940 126 698 916 176 282 820 934 427 815 410 427 272 657 331 217 274 568 835 978 776 785 253 393 633 759 121 73 313 701 962 863 803 237 418 695 307 748 769 382 195 323 533 340 758 6 611 65 286 866 233 534 724 132 733 348 250 886 664 58 935 723 320 711 598 614 287 272 488 581 381 709 54 418 616 490 216 788 66 19 637 873 665 365 376 507 231 651 657 311 94 765 982 796 56 184 920 839 974 719 335 7 457 148 859 443 812 511 48 253 837 253 291 325 35 954 515 634 686 991 881 480 796 614 318 136 420 43 355 672 876 582 590 350 163 788 904 595 542 730 20 845 408 666 653 386 678 323 520 138 224 344 27 224 326 875 659 140 128 400 989 22 838 571 888 508 739 302 717 473 68 46 396 708 111 625 898 257 356 371 624 358 853 78 60 166 415 200 328 154 527 607 855 729 372 169 596 187 65 569 263 492 771 312 764 502 567 467 426 319 352 303 609 336 942 490 351 88 80 321 489 36 165 609 342 838 296 798 401 189 895 918 557 114 206 821 823 238 70 560 952 419 836 788 539 628 703 676 561 77 350 778 977 316 293 943 174 405 548 518 428 710 345 694 878 403 112 697 580 174 645 169 170 708 964 661 972 235 133 870 752 242 192 561 986 829 770 169 298 139 249 173 470 416 260 681 811 379 525 288 790 216 440 118 8 303 306 713 849 743 804 391 690 103 332 266 137 866 181 320 211 687 95 984 486 493 883 512 591 802 508 399 450 630 727 888 217 652 684 755 998 477 1 223 971 554 493 385 151 61 45 875 699 64 251 771 441 911 573 707 854 911 358 59 295 492 445 871 666 856 455 359 367 541 824 361 37 290 581 266 648 17 636 421 730 884 452 644 953 746 615 946 725 47 848 783 632 332 301 877 131 739 571 570 269 819 788 691 36 469 620 643 238 760 475 444 629 514 127 101 638 367 285 807 912 282 409 898 479 529 67 432 924 299 273 977 926 385 885 175 782 17 341 40 528 852 276 906 766 839 205 269 628 74 873 386 691 85 373 246 40 324 349 747 98 887 246 169 435 553 846 652 248 365 713 725 558 953 25 903 122 612 576 327 747 436 647 571 280 216 84 665 417 408 316 756 552 28 363 580 169 878 10 628 951 968 822 751 592 544 518 315 468 630 439 848 970 689 393 690 125 233 623 78 787 721 767 478 89 530 168 489 901 195 433 735 711 840 33 274 753 796 660 280 819 507 808 652 928 690 906 641 934 789 78 964 506 7 444 439 309 966 921 36 983 881 955 382 164 779 463 706 892 96 28 309 923 691 930 640 242 635 394 863 919 77 649 245 467 655 405 586 150 528 893 377 61 405 431 296 26 985 5 405 551 750 194 147 586 403 436 688 994 613 583 110 24 614 57 687 514 178 555 790 154 710 963 84 292 839 370 591 714 471 279 119 262 512 395 715 132 554 75 18 969 644 786 957 325 871 661 373 830 626 81 780 992 15 729 731 275 298 519 179 329 436 797 820 44 666 784 517 403 687 793 985 750 505 228 109 850 238 478 910 899 12 716 892 495 360 975 9 960 58 550 324 74 318 913 209 375 677 271 393 905 776 618 841 185 776 383 288 947 273 862 900 183 311 399 423 162 65 604 651 966 328 993 243 337 997 650 762 927 557 891 945 116 940 294 1000 462 642 189 980 828 288 772 205 907 601 967 149 842 199 829 358 682 599 671 585 430 750 236 235 371 826 726 260 959 121 700 914 814 746 258 955 976 769 556 245 565 962 658 671
558 202 823 694 933 570 796 229 241 848 925 818 760 937 773 227 204 630 421 19 467 772 279 597 733 370 123 376 413 637 175 821 58 824 39 967 216 818 81 953 400 386 582 819 101 268 803 999 638 289 700 497 873 912 997 11 144 490 589 83 493 22 210 696 956 432 89 487 391 691 53 741 117 697 95 922 152 317 895 119 395 448 784 974 258 626 161 77 497 871 33 779 648 566 399 929 124 247 797 906 116 927 767 130 687 454 186 132 447 806 126 302 464 603 613 376 297 365 987 228 854 120 614 356 460 95 378 767 550 805 132 867 481 496 504 695 853 981 419 485 612 723 412 482 409 575 275 316 239 474 260 712 792 764 763 418 970 645 226 260 394 671 666 440 821 746 233 446 519 294 44 786 115 653 140 317 407 780 727 646 588 684 679 530 766 40 818 963 40 18 311 303 148 165 622 190 600 110 130 519 981 119 257 903 389 447 303 855 759 47 319 930 523 278 865 578 857 259 922 458 43 496 138 506 634 725 362 912 624 526 761 690 136 942 164 297 248 747 349 625 714 767 728 261 717 322 193 416 280 716 180 251 711 522 298 605 234 430 68 51 923 775 938 944 475 947 705 380 231 701 41 570 415 587 438 203 866 307 307 542 365 626 401 677 772 610 937 168 954 773 615 291 990 25 190 250 968 451 930 428 444 215 182 13 673 665 730 26 477 588 66 179 304 170 928 842 898 579 170 259 208 689 573 478 188 128 774 607 159 669 581 8 262 730 366 776 725 304 892 380 583 237 908 185 269 691 882 584 539 952 372 328 636 90 518 224 649 238 79 753 740 47 314 281 352 226 290 837 991 662 969 232 5 388 318 704 681 205 289 595 424 874 428 463 565 853 676 532 200 973 106 944 632 281 398 446 453 890 217 52 994 794 593 888 555 873 305 63 361 212 789 583 556 973 48 921 60 657 698 401 353 32 129 140 911 216 35 499 946 818 881 421 825 50 63 19 147 855 951 744 534 304 709 914 680 491 211 613 272 108 183 249 544 514 945 135 223 219 899 396 708 775 213 346 470 756 702 188 495 897 278 348 309 40 243 983 618 493 433 564 521 222 97 898 191 852 435 527 84 673 410 870 697 779 312 210 771 16 151 576 436 913 843 642 656 186 670 787 623 656 386 327 517 979 3 304 90 107 874 455 810 72 264 261 268 80 809 446 355 75 553 948 450 945 783 107 13 691 957 114 875 885 829 63 414 276 109 72 611 967 158 558 535 670 528 510 178 824 790 199 358 404 156 579 160 77 569 792 820 772 194 922 390 887 667 987 637 502 619 6 858 579 403 621 692 218 822 661 172 790 494 773 901 467 295 979 713 655 72 794 750 418 735 702 225 809 457 956 661 712 445 950 999 787 568 141 962 83 316 215 198 381 940 9 119 956 779 767 841 849 384 720 64 291 910 619 686 540 559 644 983 936 974 190 833 536 396 837 516 295 232 489 236 951 579 706 107 71 212 373 357 846 463 299 542 383 765 229 862 563 838 82 973 277 921 889 441 621 564 375 42 293 364 621 332 903 502 50 647 922 660 945 540 96 432 108 737 868 529 385 512 2 335 558 485 6 334 797 345 300 0 595 639 10 252 571 342 159 591 234 906 76 199 231 11 866 645 107 586 288 499 316 10 810 483 650 45 824 998 725 988 73 890 161 863 974 288 421 328 953 454 40 174 643 381 692 678 565 482 472 729 754 897 474 872 517 905 998 480 619 287 702 468 69 54 771 498 767 469 304 572 224 227 839 842 45 819 885 571 478 958 253 177 152 474 688 828 663 736 578 839 597 920 189 741 947 369 111 425 556 154 737 510 712 32 494 893 18 439 981 888 150 417 34 630 648 801 794 948 834 507 479 525 877 785 470 746 997 672 120 376 67 742 412 110 745 277 655 472 1000 693 994 224 559 296 495 375 195 488 500 689 288 712 277 276 16 254 525 88 910 932 325 724 586 668 558 367 14 871 513 847 292 446 207 926 981 715 524 927 364 17 515 74 76 846 101 769 149 83 936 350 329 867 535 478 416 620 27 683 891 975 853 259 774 300 450 294 282 283 931 592 821 111 315 662 272 652 807 166 556 533 907 104 480 308 527 543 484 336 624 884 994 845 68 292 509 509 183 242 408 103 195 806 578 979 706 65 312 961 732 157 394 377 433 25 685 322 532 594 484 721 729 562 996 238 709 324 782 51 674 993 273 992 542 455 106 531 443 684 668 59 845 734 14 293 512 690 780 902 824 306 894 368 779 629 717 21 171 770 448 694 489 125 321 778 115 658 516 34 883 931 529 28 993 30 350 85 308 514 630 894 611 430 945 374 723 869 712 185 500 184 234 755 70 813 41 703 364 24 390 696 398 437 295 405 490 719 977 653 114 371 901 764 365 500 308 209 780 7 430 665 730 420 938 786 840 202 421 137 368 330 495 984 362 852 955 868 31 291 862 794 438 590 341 299 143 192 37 812 971 253 666 506 421 815 879 835 169 23 542 814 744 747 966 515 306 688 6 397 58 526 218 459 453 78 521 706 970 836 715 699 453 701 30 47 862 691 535 250 704 143 960 385 429 913 984 222 235 859 251 745 155 37 733 607 979 595 977 617 781 133 635 743 6 650 454 552 396 621 256 118 528 654 308 541 887 247 277 326 74 218 676 393 417 599 109 15 988 831 930 113 66 795 910 748 427 781 859 310 74 849 930 163 102 834 886 505 263 155 682 165 610 285 692 341 143 964 168 102 166 302 373 448 449 805 560 313 161 496 497 281 94 640 243 380 774 333 663 826 902 603 511 782 225 918 509 574 436 726 902 522 388 255 565 655 251 346 256 909 155 82 128 99 610 76 488 609 190 363 763 577 834 120 497 625 364 876 2 965 529 411 339 181 947 418 661 870 503 246 590 916 118 26 918 776 998 12 97 179 1000 87 499 1 582 337 56 98 845 664 958 646 142 864 920 722 632 108 950 570 391 631 407 626 559 462 602 286 610 738 45 91 731 142 738 804 986 402 761 971 451 567 106 944 260 501 778 919 775 707 652 149 67 8 467 824 426 273 417 547 336 244 521 891 601 187 604 877 310 2 996 339 417 408 306 406 995 739 783 978 317 798 193 215 819 851 694 608 924 388 868 370 247 949 244 383 353 14 401 416 443 744 342 195 196 537 880 844 517 861 360 775 118 50 784 777 944 596 249 960 554 976 463 440 544 580 621 677 926 889 733 554 145 793 471 903 961 429 630 887 760 503 489 52 166 762 194 427 955 584 610 256 55 189 915 451 212 22 194 900 693 536 867 732 936 431 237 284 731 135 191 422 262 458 761 641 779 301 163 75 59 94 606 271 88 354 347 980 811 685 114 321 203 134 940 929 90 788 486 77 825 947 957 780 248 443 112 659 392 575 701 340 426 331 13 578 434 669 2 752 773 261 195 546 675 203 163 996 582 173 408 325 709 456 163 587 117 127 451 323 515 538 434 220 768 36 221 816 722 787 42 229 100 837 691 263 443 633 51 62 798 282 411 237 884 644 267 128 367 548 777 878 23 465 486 404 622 606 485 267 251 551 133 56 463 69 842 720 974 985 494 791 145 489 165 344 516 228 193 466 206 524 856 967 65 471 970 139 699 604 666 651 306 146 975 31 495 710 309 114 866 513 295 936 201 490 812 57 344 150 933 484 465 347 655 757 670 886 16 473 681 46 349 479 772 196 769 327 757 953 204 832 379 880 505 723 717 486 23 799 934 131 500 955 155 520 421 800 466 461 877 274 56 942 562 995 934 840 606 959 729 635 124 602 541 934 189 597 878 315 444 904 16 168 646 939 371 96 303 912 561 351 897 235 624 941 192 29 883 549 249 610 387 105 780 982 109 807 718 914 653 9 570 251 661 532 360 557 2 972 429 201 777 4 632 320 322 802 791 751 512 153 332 38 844 718 460 627 119 749 455 19 595 628 335 856 240 426 955 527 96 848 13 560 477 197 100 704 566 329 356 561 731 643 346 731 461 811 128 387 665 952 626 917 798 508 58 758 455 601 818 265 838 6 829 348 459 442 767 162 262 449 543 219 350 141 21 16 118 756 312 642 565 171 266 963 386 576 154 49 228 27 63 360 884 61 628 18 838 663 20 943 777 176 973 885 831 122 935 373 512 977 506 605 762 249 9 716 613 491 940 20 598 674 669 695 900 754 361 966 387 860 998 566 264 167 573 392 771 338 395 266 635 545 236 530 91 753 922 487 112 598 375 55 64 230 350 86 852 240 433 100 399 270 734 92 467 423 325 207 173 317 148 989 535 563 710 675 853 434 551 950 771 915 354 93 648 71 390 221 510 924 148 452 982 382 704 379 203 808 349 245 442 827 941 768 117 616 294 511 140 73 34 145 392 883 964 214 760 169 565 896 395 671 560 682 748 476 502 657 721 830 354 112 240 343 238 907 126 879 225 359 85 850 983 356 599 206 578 80 143 70 224 205 522 585 483 935 343 492 443 855 189 121 491 817 329 986 948 67 954
267 392 833 301 691 560 840 640 44 500 735 321 302 568 589 653 413 300 57 115 793 400 523 863 46 126 319 739 461 921 908 258 204 39 553 791 226 231 51 691 722 351 56 185 961 271 907 795 275 834 541 611 700 921 220 360 357 963 489 707 669 902 257 590 325 262 949 657 734 391 773 306 88 354 520 693 778 209 648 334 295 514 104 621 252 384 925 664 497 567 501 84 775 839 278 982 784 4 349 879 430 378 899 540 211 405 586 160 829 976 17 582 18 284 567 502 847 192 543 145 81 617 710 268 959 542 262 459 860 782 671 789 164 682 943 59 381 781 465 377 334 710 513 595 438 70 180 856 428 242 451 234 955 448 661 38 811 158 407 702 360 451 770 528 185 395 994 350 643 224 435 562 265 838 296 358 197 958 205 138 528 122 518 516 964 858 581 63 54 321 95 479 647 514 370 620 859 799 889 863 834 694 189 497 429 115 603 687 733 843 624 536 389 866 650 799 219 877 621 765 38 218 468 854 732 649 571 366 504 936 864 797 260 596 268 434 590 246 277 95 552 876 755 822 563 733 640 532 878 345 377 114 264 538 19 245 712 654 12 675 194 400 699 113 764 258 132 305 928 467 920 310 916 286 759 480 328 116 814 172 582 867 210 285 382 318 630 507 542 569 701 134 804 531 179 981 155 454 128 724 924 699 660 37 446 569 662 612 579 643 888 351 872 594 852 984 769 814 503 81 704 608 67 309 988 682 845 623 623 686 535 502 870 786 101 325 776 371 380 93 917 819 974 165 880 580 419 849 635 30 673 128 659 32 831 884 159 617 207 321 69 912 14 859 628 210 996 565 568 170 983 865 361 905 312 871 805 617 345 429 785 648 65 336 674 498 562 927 287 410 962 827 956 668 857 154 149 525 657 166 347 693 931 691 212 85 977 869 25 70 482 559 939 470 282 513 885 738 821 611 965 262 976 350 195 432 454 469 690 166 83 322 824 682 877 456 745 3 938 201 524 330 521 773 605 316 756 341 90 312 190 948 597 322 737 674 853 786 350 210 233 695 517 792 487 897 922 148 622 324 457 297 442 747 398 898 292 156 239 939 538 99 883 831 147 662 271 152 372 49 522 845 151 3 281 672 445 375 303 605 614 605 631 296 254 721 531 836 153 447 66 972 366 152 49 633 537 407 198 960 577 139 761 778 863 436 315 100 893 370 469 935 601 182 580 349 418 585 525 326 592 281 308 768 935 774 685 885 223 749 739 938 839 855 836 847 721 526 333 716 318 171 896 981 600 706 344 122 400 659 182 462 330 284 771 1 263 588 684 193 61 13 629 712 897 716 10 591 8 889 550 408 28 558 85 870 693 117 658 917 723 756 199 975 43 955 558 583 726 656 289 185 958 215 383 514 512 959 259 31 782 682 36 40 851 346 729 164 20 584 5 505 427 50 780 783 35 40 21 273 305 536 215 353 846 231 111 896 894 983 807 235 891 42 866 934 240 135 854 213 121 246 483 781 953 590 31 513 431 837 898 577 796 740 751 838 227 944 102 210 760 803 321 385 802 395 663 738 50 689 471 277 584 970 927 586 391 940 191 731 62 582 466 615 561 945 71 829 593 899 982 514 606 49 148 924 923 937 39 693 694 209 788 241 708 893 119 992 338 852 217 296 388 324 903 724 208 671 932 273 384 268 575 431 68 561 463 753 546 150 440 46 681 556 526 445 339 35 515 425 736 68 22 454 861 450 698 111 728 883 87 216 559 388 488 922 279 623 798 380 331 860 492 150 433 385 826 742 502 398 498 291 376 811 110 209 109 563 610 387 141 709 516 533 779 518 73 669 947 363 244 475 335 926 362 6 395 335 82 303 286 473 499 905 115 254 47 164 677 913 812 926 473 962 900 78 731 957 316 894 979 668 595 561 652 767 184 183 326 851 968 295 3 229 884 714 706 565 168 622 817 295 169 682 34 777 967 167 225 516 475 943 11 943 717 347 269 648 491 704 919 269 402 40 545 566 355 336 369 951 255 297 679 110 417 783 167 289 283 36 26 900 527 241 645 972 60 141 837 805 16 267 790 331 146 936 536 702 156 641 825 104 668 860 272 466 403 365 243 768 715 658 651 944 933 603 453 888 500 205 495 223 687 519 106 987 879 195 815 543 941 512 157 617 989 698 332 830 642 702 993 869 405 182 818 891 241 654 291 707 688 598 143 82 911 86 902 596 549 790 161 765 529 628 555 743 75 23 644 211 251 225 404 798 91 227 741 367 92 307 754 306 1 141 942 800 921 64 676 684 299 989 873 904 718 662 892 674 615 169 696 372 486 871 15 178 830 591 753 191 385 178 200 309 970 294 952 579 844 901 767 419 242 901 774 925 838 326 229 295 341 907 591 468 307 705 730 310 843 638 4 485 130 259 23 626 459 31 474 22 311 566 209 253 481 946 247 917 216 557 987 756 975 755 274 692 599 647 127 835 337 772 359 996 820 64 849 239 763 867 557 731 697 923 915 915 228 568 248 948 103 188 356 730 946 509 437 393 633 273 882 429 288 670 124 975 609 681 37 226 858 823 886 629 324 861 638 290 926 213 937 514 72 267 703 773 202 980 310 283 632 689 608 917 230 320 913 990 566 966 439 355 627 264 409 679 636 508 351 33 484 940 98 860 261 370 576 517 125 399 139 286 598 782 990 807 641 247 906 919 460 176 724 24 249 841 692 338 585 73 7 287 410 474 412 43 985 962 0 800 887 169 683 500 27 57 835 83 587 328 140 993 238 694 78 399 822 80 984 946 134 948 131 81 443 460 800 98 448 308 120 45 613 206 108 600 144 163 188 183 449 990 343 177 881 451 172 831 765 313 895 136 940 791 447 887 424 150 862 956 301 775 664 722 323 372 950 460 322 260 848 570 178 423 797 977 276 429 297 566 871 961 747 264 294 24 490 750 122 869 794 427 505 549 480 181 477 95 507 947 725 876 174 330 201 255 89 995 827 415 573 75 352 340 743 324 620 98 441 847 285 189 346 185 777 950 583 229 978 842 929 326 213 501 588 998 653 434 77 306 714 551 574 892 154 238 951 182 373 379 29 942 150 114 186 513 998 146 639 569 532 868 554 465 436 934 9 4 467 357 342 600 823 88 727 888 30 308 314 729 612 342 152 354 544 610 116 381 245 98 869 751 203 888 218 391 145 344 93 931 340 924 329 104 972 344 991 29 816 523 414 575 810 785 411 858 63 352 801 57 256 471 514 597 450 666 680 24 789 619 875 96 539 748 118 932 494 185 2 146 327 990 394 387 237 407 425 349 713 881 675 382 795 513 740 90 32 440 678 729 594 409 617 12 222 2 290 310 423 899 665 941 986 59 176 240 365 935 363 481 874 730 565 519 742 184 313 861 510 582 803 484 123 361 42 331 432 153 808 770 273 111 258 102 944 383 578 31 910 482 408 852 455 639 206 478 918 765 464 404 655 8 420 243 626 541 129 93 508 55 358 530 348 894 390 289 762 972 787 740 618 232 876 789 569 741 548 271 783 865 560 6 107 274 187 88 231 780 162 217 909 64 458 48 364 143 547 798 686 281 280 224 105 274 506 994 476 408 378 434 320 419 135 128 654 930 422 550 758 175 70 700 479 56 530 254 954 283 772 324 235 513 799 223 948 944 890 827 114 413 406 348 48 21 304 410 611 748 246 624 478 126 540 189 748 252 616 96 181 554 914 80 930 249 768 547 766 371 6 468 375 847 973 87 619 679 649 594 945 668 293 937 901 195 379 427 705 497 511 359 819 854 842 769 175 670 720 662 666 819 40 814 912 181 971 700 806 185 533 735 84 590 711 769 672 181 702 364 667 290 74 487 969 239 997 791 750 380 371 59 828 50 564 806 97 113 336 799 966 612 99 415 462 800 137 317 221 269 196 383 957 837 253 626 64 645 695 438 744 367 166 244 163 358 856 635 160 729 76 961 86 145 868 480 570 910 53 790 386 20 749 482 236 29 981 809 602 265 670 511 173 36 250 828 309 282 470 243 170 393 192 615 401 735 472 625 33 412 832 368 171 210 306 859 80 584 45 49 183 986 52 367 556 672 963 302 992 140 905 950 719 326 126 673 136 377 904 105 177 494 444 28 55 480 13 50 416 850 94 682 113 147 572 484 999 335 791 555 224 487 689 120 625 740 298 635 960 989 158 414 682 722 707 101 867 869 133 692 757 647 374 897 421 643 399 870 367 301 266 391 396 977 415 866 234 832 58 910 496 796 456 294 604 964 142 254 646 827 841 497 493 460 41 414 117 490 426 842 284 479 738 667 865 77 434 345 165 245 509 774 485 535 392 665 79 624 368 769 746 947 452 22 270 614 24 782 656 577 855 344 300 186 519 91 781 602 637 180 716 330 809 470 100 711 353 4 995 387 596 48 934 443 534 762 936 760 354 489 138 634 980 558 112 962 387 937 232 617 792 505 850 921 752 526 393 324 59 382 193 241 96 455 634 94 317 812 709 840 813 68 607 643 786 634 214 227 397 775 551 346
649 344 998 600 569 819 211 206 592 541 676 463 311 647 988 524 947 138 717 721 264 103 912 598 283 43 271 674 549 848 34 254 471 453 632 292 106 342 487 990 448 409 568 968 531 756 44 748 708 179 975 985 561 590 483 68 66 623 927 164 852 38 368 837 85 537 973 271 936 138 674 21 744 375 560 947 429 623 351 552 551 773 164 572 452 884 268 516 277 293 856 645 27 965 358 768 187 425 876 264 61 57 229 523 571 606 90 19 46 443 898 216 97 55 944 247 373 826 496 103 394 563 115 929 58 213 255 503 426 820 200 939 322 535 122 752 59 141 378 997 343 922 582 925 16 551 827 997 95 491 598 654 18 456 738 982 813 458 41 355 902 928 388 716 395 253 454 213 720 969 446 149 145 104 341 423 219 731 116 35 548 907 259 825 293 626 350 583 932 319 606 149 780 797 810 431 408 462 102 10 121 563 355 920 540 38 252 214 963 747 925 47 672 274 904 745 50 464 648 624 281 286 319 916 150 983 661 482 242 412 297 720 623 687 567 650 246 344 636 612 493 36 123 171 313 436 771 798 324 728 45 560 266 857 273 706 263 895 15 688 786 731 612 552 958 629 391 680 878 759 618 712 742 414 794 958 253 395 53 848 907 977 766 417 739 466 554 134 864 18 431 342 269 483 490 130 724 659 987 414 841 382 993 891 565 966 583 243 776 914 702 481 38 745 519 209 656 853 918 394 628 31 3 841 288 657 889 662 361 679 184 864 553 472 832 133 785 723 514 439 500 668 887 57 162 800 508 860 792 884 428 62 241 116 166 485 197 71 527 709 838 545 635 373 331 974 639 144 578 428 180 758 389 610 816 616 552 242 505 398 589 290 603 242 981 312 748 95 165 582 892 856 760 398 193 350 79 405 751 547 593 559 155 158 172 799 943 606 644 847 462 733 768 560 517 86 670 34 307 131 922 786 719 366 733 221 32 194 846 493 915 136 870 851 63 649 930 870 83 589 544 534 946 707 238 73 352 12 118 240 143 325 537 276 847 433 474 420 715 597 919 698 399 53 590 958 312 646 205 161 476 68 743 348 126 439 984 609 154 868 206 104 617 691 576 233 201 865 815 227 699 115 247 159 8 813 363 199 824 512 167 515 996 77 928 673 805 581 559 41 383 791 948 353 244 960 660 137 103 167 84 495 265 177 740 669 171 688 301 444 181 219 43 510 235 543 504 946 821 464 501 787 325 548 938 257 881 754 128 688 465 626 969 567 159 435 977 543 572 438 210 851 305 125 254 685 704 836 432 175 698 526 801 379 119 380 62 967 677 340 713 559 784 428 747 258 800 526 308 479 716 895 22 972 131 499 691 282 392 99 163 813 39 83 538 147 203 920 910 994 87 699 769 690 136 396 223 94 423 686 376 169 469 740 764 300 292 79 236 288 675 245 757 556 957 980 439 557 36 361 533 303 334 172 298 579 250 396 664 153 986 744 438 62 850 518 754 67 99 407 134 841 885 691 516 705 65 356 787 388 872 998 217 174 621 858 96 701 765 748 746 650 1 760 735 793 895 93 168 598 534 784 638 960 775 469 513 556 132 289 137 674 693 256 396 461 689 780 897 922 178 117 440 136 385 619 477 629 158 433 278 212 179 901 491 951 194 852 202 691 831 263 845 26 926 73 317 939 790 69 929 428 21 150 182 801 752 581 745 76 976 692 209 28 515 300 955 104 653 16 410 340 545 754 340 79 933 64 138 85 956 81 71 718 788 929 499 708 899 883 604 137 287 685 7 84 130 753 781 199 492 338 523 989 10 880 774 554 450 277 461 211 680 117 249 90 854 918 416 318 157 626 198 470 295 525 833 827 86 960 261 206 436 98 359 622 170 748 741 703 290 74 443 170 309 294 579 244 994 750 888 431 176 508 585 285 335 205 156 743 445 598 262 351 69 361 945 133 345 587 397 416 814 887 646 386 380 473 390 21 844 336 890 253 344 817 208 722 546 709 539 886 282 520 725 572 581 615 49 424 868 465 257 959 791 340 663 729 949 273 924 720 330 782 718 895 473 827 873 398 141 869 402 312 230 41 421 241 709 725 296 478 682 76 218 622 625 474 285 845 512 426 696 719 224 599 400 11 160 903 232 836 447 70 4 635 227 95 524 352 647 178 412 157 605 351 574 706 855 209 828 669 882 323 917 661 303 725 522 231 737 338 732 151 424 305 459 324 818 430 329 715 835 841 688 260 761 391 770 595 251 914 441 648 213 351 891 653 610 96 276 170 274 96 140 888 91 639 362 420 953 106 68 924 497 1 472 577 489 744 204 540 879 205 337 348 894 298 830 537 826 953 375 707 510 510 98 756 863 630 175 495 809 815 506 639 80 58 33 371 142 8 655 528 706 19 883 815 829 74 859 291 260 807 634 848 633 24 871 115 665 81 488 477 941 356 641 677 997 990 463 776 327 370 11 986 903 37 908 39 222 530 468 439 836 348 25 63 240 339 690 882 858 935 267 516 427 275 78 18 736 460 75 199 626 3 570 691 749 546 991 973 726 479 587 749 406 520 712 511 974 523 356 393 980 346 73 11 417 937 869 640 101 893 857 447 422 880 455 119 419 596 978 677 109 326 681 2 320 115 348 511 258 13 783 732 535 761 407 336 37 780 884 1000 316 387 52 893 498 668 51 712 518 882 911 407 692 411 799 263 877 982 433 37 622 982 580 453 129 69 979 306 67 934 374 311 89 60 557 776 139 997 820 687 328 86 133 560 220 667 107 695 659 26 502 648 596 505 321 918 339 262 701 47 806 486 711 293 382 18 398 224 942 455 367 921 88 832 700 472 837 209 588 517 532 631 695 517 616 59 566 731 624 718 812 430 381 751 773 407 216 653 369 561 183 367 848 183 575 87 595 221 643 108 729 243 793 973 807 973 169 337 42 621 586 308 437 556 323 38 460 869 215 86 521 579 82 17 464 452 486 654 453 837 196 198 767 667 479 85 186 604 778 887 509 656 294 393 966 802 318 143 5 931 694 261 990 357 728 297 55 187 384 564 650 23 865 238 174 288 54 735 310 913 723 42 796 581 286 790 811 388 370 768 148 148 111 891 705 260 671 276 23 797 952 146 299 778 886 510 687 349 714 221 834 308 683 831 597 159 409 347 782 99 76 803 212 273 753 832 346 608 562 319 972 310 722 232 35 675 117 44 226 787 934 293 777 458 393 553 494 280 354 697 842 43 536 375 630 526 880 557 371 903 507 709 555 303 920 271 913 722 64 156 822 846 19 530 365 507 995 613 609 36 684 231 906 924 940 887 939 388 921 650 434 942 360 476 875 692 960 743 29 549 797 131 414 472 901 747 353 459 48 520 652 541 614 752 326 948 435 559 485 846 161 888 965 558 451 728 239 894 357 186 105 850 94 381 191 188 77 129 627 155 959 583 444 996 573 122 418 338 594 389 336 839 825 526 613 908 734 838 100 225 92 582 315 489 466 734 779 563 666 685 759 377 401 573 599 709 151 927 147 324 851 909 756 698 985 295 503 86 110 554 347 783 629 109 152 166 541 76 971 753 188 927 935 250 543 823 937 922 905 326 961 617 125 988 332 984 411 794 563 228 853 256 914 570 550 256 413 666 304 810 14 552 0 31 47 750 372 146 470 686 135 354 40 823 338 909 564 412 366 15 31 372 642 21 602 237 620 758 867 698 600 365 542 162 762 734 558 443 840 163 104 643 458 321 70 644 291 38 802 417 967 808 57 684 189 310 861 123 108 313 379 220 93 162 12 179 962 396 804 760 763 365 755 715 673 277 678 600 386 906 124 242 6 708 457 203 113 879 481 805 221 697 114 929 839 254 893 916 279 426 280 234 207 677 275 674 654 655 333 945 420 431 601 512 608 196 615 31 874 76 964 15 2 5 668 709 127 475 896 71 74 97 26 865 591 440 314 361 686 293 685 404 721 681 442 534 730 514 900 455 289 778 727 242 237 712 795 767 112 792 703 425 511 161 482 580 808 35 849 708 983 90 28 753 631 92 611 863 81 492 199 137 789 486 645 362 923 425 17 871 30 665 231 394 149 82 637 535 798 953 707 731 843 277 475 95 530 549 153 85 306 252 968 460 270 347 349 193 300 873 950 282 819 74 405 150 233 637 607 427 60 799 526 19 931 832 364 971 731 569 528 123 302 634 192 102 584 288 970 545 803 936 556 375 651 671 234 46 679 523 916 53 697 282 195 814 860 770 547 772 228 195 667 491 72 151 772 214 272 719 225 924 245 495 750 436 478 869 657 959 669 307 214 429 484 55 658 86 9 708 173 505 13 785 185 208 430 155 954 354 342 710 404 791 862 726 146 416 525 457 951 929 640 671 190 120 248 753 243 541 120 879 989 208 817 38 256 28 495 239 866 881 403 912 710 818 999 383 449 185 758 616 456 55 387 799 520 949 377 158 619 655 577 658 982 256 467 480 662 834 992 163 909 266 415 780 24 848 56 768 425 295 480 324 823 461 177 323 284 66 20 169 144 965 529 288
404 70 537 963 689 532 384 320 704 82 962 308 926 612 360 499 4 927 67 340 140 188 773 821 27 935 577 399 414 786 106 127 639 27 130 107 324 317 569 78 387 264 284 534 536 89 697 729 805 960 688 316 213 703 643 251 171 977 296 693 184 624 514 305 824 44 469 133 343 103 475 94 831 363 495 806 42 704 545 857 288 544 44 120 55 257 75 576 629 863 356 448 105 995 347 758 554 431 399 62 146 164 881 280 756 650 876 752 218 165 877 53 363 414 132 236 481 843 153 947 508 479 768 435 668 917 782 142 669 667 912 505 752 920 299 916 927 90 17 665 915 794 592 316 699 680 339 54 571 17 501 941 348 897 314 460 28 311 618 235 290 480 858 188 542 285 750 268 454 259 9 358 357 505 763 344 477 798 336 929 919 229 934 223 626 978 458 894 660 709 30 52 424 442 253 667 863 13 342 223 984 882 747 907 769 693 510 881 898 445 872 658 604 722 963 56 606 937 183 502 609 249 317 243 906 409 73 506 967 227 990 807 846 591 322 812 590 600 992 567 144 387 353 590 225 529 932 234 294 909 373 226 497 254 109 638 89 819 351 966 608 305 39 963 864 879 483 575 911 541 273 91 916 689 410 609 166 318 587 717 859 660 212 764 340 774 2 808 672 951 607 451 621 33 259 805 15 26 423 222 951 374 854 253 493 99 524 512 50 971 797 953 71 492 791 443 789 700 670 913 164 867 168 726 523 615 998 268 502 374 359 968 548 959 175 558 671 832 553 183 452 178 56 664 556 317 255 609 235 105 459 824 456 78 735 212 700 837 520 825 190 857 48 929 566 920 121 654 97 136 283 210 562 415 742 824 826 508 157 948 905 194 0 807 860 245 129 992 229 828 239 261 176 41 922 332 136 182 800 654 117 744 70 935 993 35 366 668 252 416 380 937 883 751 107 895 268 841 591 816 642 825 29 225 947 54 367 327 466 738 830 887 538 678 955 225 842 560 441 107 935 919 464 955 262 644 786 150 959 79 254 880 397 476 408 36 265 62 753 510 627 262 694 992 525 387 687 669 173 851 677 982 822 457 94 928 868 923 723 7 729 501 151 556 116 778 775 679 673 615 615 349 528 510 437 794 551 715 280 952 679 692 802 997 178 3 790 827 647 479 965 506 943 674 64 233 198 972 655 539 92 488 14 578 584 364 482 407 950 301 74 110 861 847 845 770 570 12 818 738 346 809 705 350 61 230 315 627 552 332 22 984 612 879 133 296 661 626 904 862 895 617 377 964 261 685 585 420 882 898 781 880 975 486 240 589 185 197 51 647 194 534 601 927 312 627 128 811 865 883 851 31 369 315 942 342 257 162 737 603 220 509 295 691 223 246 36 727 568 623 732 458 251 683 684 543 301 130 622 674 890 586 515 604 977 156 246 544 392 425 636 906 272 962 741 422 498 821 595 845 344 890 354 448 143 543 478 867 393 195 113 911 271 88 829 221 921 145 451 880 101 210 172 999 546 489 804 311 980 357 578 343 726 325 945 788 657 91 6 834 690 820 976 872 474 561 614 490 40 265 814 65 780 482 494 260 147 726 806 529 978 561 603 781 389 86 177 141 949 882 683 453 988 596 256 337 471 750 100 923 76 707 431 993 640 890 827 16 202 842 884 906 918 115 599 16 924 403 907 790 65 232 85 851 896 369 968 359 778 27 126 803 488 644 754 339 783 277 666 829 231 419 460 357 828 733 45 577 244 44 182 716 600 989 936 751 193 986 150 661 206 650 221 903 909 132 473 596 774 734 375 139 82 710 718 640 504 235 894 769 189 767 197 756 920 221 196 647 724 54 287 9 725 661 49 739 821 465 567 753 706 190 869 283 398 739 329 318 331 526 310 510 910 1 381 9 874 259 127 318 394 986 417 199 633 959 174 293 311 497 108 974 401 97 195 332 66 656 165 565 760 809 345 411 378 699 540 713 878 504 57 682 531 61 180 612 938 10 994 630 135 347 788 679 751 985 303 104 583 660 98 368 148 271 549 295 60 49 589 783 983 271 970 69 37 639 946 267 215 201 500 519 815 85 227 202 352 449 843 206 319 668 867 325 374 34 386 875 226 251 278 905 743 228 420 24 69 820 335 738 465 318 114 865 332 303 274 74 426 778 341 353 418 200 385 752 163 85 228 432 770 799 900 715 21 191 892 634 593 685 209 109 879 205 496 859 219 646 320 101 131 56 991 999 409 567 796 580 308 745 383 254 120 108 309 257 248 244 208 716 304 126 292 961 518 774 744 583 463 360 964 942 7 429 572 681 32 157 939 856 716 803 648 934 154 600 641 145 899 997 516 823 487 360 954 225 776 814 685 789 318 605 400 298 819 363 565 25 291 51 889 510 714 275 87 151 681 250 179 349 405 133 78 939 325 23 123 83 111 78 803 956 698 691 575 638 746 773 433 726 632 454 509 357 853 221 449 460 682 56 468 787 79 823 155 65 20 100 152 75 217 296 529 943 321 985 125 766 230 358 472 353 719 398 201 520 470 171 181 875 871 793 112 488 297 852 77 97 544 76 337 142 442 25 680 709 764 12 447 911 38 984 450 290 430 816 848 755 24 576 659 966 455 338 199 808 160 415 334 12 623 661 486 943 628 568 285 471 115 140 376 116 16 149 893 475 849 610 543 188 204 549 260 884 619 516 953 775 559 107 47 178 762 911 13 756 19 243 873 573 43 303 90 852 728 8 25 962 241 101 720 790 355 271 766 224 141 156 316 794 443 538 644 516 772 720 969 713 897 706 84 768 446 571 80 721 364 420 391 210 532 645 134 663 580 350 264 600 866 792 693 613 550 767 972 266 887 750 703 379 956 520 727 520 985 447 709 401 421 251 237 578 758 850 522 323 702 662 236 559 840 863 738 909 63 724 654 316 429 959 617 918 476 89 245 590 717 377 95 945 739 687 81 595 5 610 200 653 302 761 966 115 52 680 710 439 428 828 646 860 167 203 841 950 539 877 59 282 412 81 338 300 224 275 517 766 416 972 149 484 856 330 749 989 250 530 779 950 902 497 620 562 361 48 358 880 908 905 388 678 238 891 99 255 733 954 736 482 403 742 54 267 722 491 793 687 534 73 480 320 158 230 68 645 434 300 941 96 875 766 757 112 996 528 419 166 138 45 857 281 771 862 997 70 721 703 582 705 652 606 844 1 971 597 944 632 34 622 170 708 186 510 930 107 605 85 411 631 88 408 103 67 979 779 558 931 579 207 270 74 507 823 330 181 917 176 973 233 613 244 925 799 8 533 795 773 247 833 370 454 837 950 137 424 396 20 982 150 564 983 368 884 425 978 596 625 940 491 415 498 560 581 711 454 489 93 810 321 761 211 692 262 825 759 438 706 350 695 232 387 852 642 395 287 521 566 987 305 327 248 46 892 234 752 192 486 862 905 713 606 142 472 675 582 267 248 931 655 313 114 708 78 832 265 300 852 598 432 777 490 674 17 794 334 731 450 807 939 526 842 928 260 630 328 444 240 214 426 372 82 712 412 216 349 602 343 651 19 995 9 581 297 169 833 12 545 798 10 188 705 957 483 533 101 461 384 561 114 124 119 730 938 734 228 328 28 491 702 903 340 787 621 691 529 645 65 440 710 118 863 891 93 573 360 258 97 715 249 767 544 307 316 506 128 35 176 479 431 279 850 961 608 110 733 813 544 263 182 41 869 948 511 512 932 686 49 847 384 365 167 286 839 586 969 249 821 145 151 624 810 104 524 379 208 266 277 653 346 513 217 390 343 222 250 161 505 834 699 511 659 662 833 850 971 210 754 211 944 427 262 913 251 755 224 349 380 635 917 574 323 233 845 203 956 96 28 823 27 667 567 801 146 3 638 31 464 960 89 422 467 656 325 611 326 836 751 281 853 306 507 745 936 23 139 156 485 610 749 10 948 665 935 880 406 933 941 371 996 901 400 122 710 816 338 678 103 305 532 937 114 695 246 18 294 205 480 594 18 835 404 634 809 243 999 952 360 785 924 555 50 432 227 326 257 557 68 701 250 275 97 435 550 499 924 929 824 981 749 748 156 406 30 839 344 162 601 445 151 759 385 740 344 855 859 323 821 885 873 93 693 649 210 207 535 519 964 485 28 658 292 870 419 588 619 26 116 333 656 187 572 833 203 817 521 676 570 663 395 625 871 638 700 282 297 989 895 58 740 799 453 439 897 886 911 563 880 492 835 650 477 159 977 191 352 547 138 102 501 530 387 888 429 808 315 535 511 53 398 448 514 462 833 1 493 407 394 784 301 11 383 958 339 792 444 696 31 276 912 72 228 811 381 293 306 707 190 631 840 242 940 923 878 289 644 382 596 664 84 637 160 999 815 914 774 33 552 277 15 505 999 467 754 91 874 298 476 541 923 527 934 269 427 83 109 119 130 503 87 986 988 362 638 616 246 820 622 139 459 838 630 974 123 413 771 457 898 809 737 484 758 453 548 86 202 436 391 62 712 765 642 490 573 402 768 812 130 597 848 576 640
707 610 271 426 841 664 58 951 656 25 839 883 280 156 668 962 374 993 460 587 874 38 423 85 753 443 60 781 663 37 427 286 548 34 720 743 454 684 170 567 241 985 16 191 243 561 411 180 642 554 158 838 359 663 519 518 893 381 950 294 640 24 477 470 27 164 510 296 12 26 727 181 517 616 703 958 794 772 31 808 705 689 549 823 688 462 227 417 868 430 105 817 360 923 729 848 448 567 849 208 797 468 249 889 750 20 266 364 347 393 964 806 876 381 187 969 511 214 361 805 894 500 284 817 650 577 210 429 372 938 395 12 319 684 183 82 786 525 49 743 836 595 64 624 288 891 507 506 435 683 619 907 283 781 677 68 173 364 696 861 43 347 447 625 877 109 152 793 605 336 648 43 449 291 95 941 905 978 788 806 453 117 413 996 603 504 757 493 63 15 238 377 673 160 563 995 564 753 89 992 820 220 872 940 739 580 106 742 114 568 578 850 513 888 614 937 342 267 148 107 213 853 302 729 385 472 82 511 208 748 890 702 959 512 666 375 315 712 310 500 240 101 234 321 766 319 618 385 9 245 45 856 857 815 914 935 320 825 992 120 771 63 887 52 752 265 248 528 899 435 2 710 329 543 340 904 595 835 587 349 981 180 304 394 718 673 70 441 339 770 782 557 933 709 661 946 138 752 386 612 749 230 669 687 947 259 566 581 120 759 3 822 970 831 941 61 32 916 250 497 744 146 654 736 357 112 101 122 330 585 891 839 270 861 832 317 697 978 217 259 569 150 221 788 698 364 212 309 231 196 334 232 889 583 478 184 685 427 701 514 955 972 831 470 560 729 842 98 197 120 895 126 380 411 967 551 965 539 575 703 987 563 72 469 643 471 371 743 468 897 763 45 714 487 317 365 349 45 601 990 847 405 806 68 140 151 983 553 405 288 850 840 576 139 817 10 260 633 441 419 204 860 871 938 75 96 341 768 179 436 497 42 805 64 112 817 394 77 220 474 781 731 844 132 402 959 228 407 884 35 581 136 946 718 628 730 632 87 367 925 412 215 142 325 282 902 679 362 512 32 124 362 762 90 439 104 257 953 127 84 728 460 10 211 635 915 177 966 713 73 689 952 869 611 997 322 145 334 293 994 399 554 445 169 273 261 732 503 247 212 980 657 256 539 443 784 524 444 812 222 144 565 755 165 840 152 494 399 976 143 636 566 457 854 778 569 203 208 545 95 607 363 665 1 201 717 475 363 218 123 577 82 87 929 611 1 272 587 882 534 481 798 819 884 368 198 61 353 958 3 918 516 62 503 108 449 940 314 504 146 746 52 483 658 91 637 637 408 686 572 821 447 419 444 814 607 897 269 810 75 717 973 109 218 115 332 433 805 711 840 131 256 446 394 467 345 550 606 133 815 225 351 687 938 122 142 286 140 244 781 621 630 730 43 592 247 674 188 130 123 350 374 354 634 572 285 167 917 902 507 328 306 15 302 314 89 924 850 195 983 629 617 826 971 338 197 407 582 951 641 182 940 593 641 51 597 919 242 375 136 615 939 50 286 19 667 1 83 660 776 667 621 205 475 279 548 384 400 612 307 885 421 55 457 960 825 426 621 792 386 646 914 336 220 631 327 343 34 906 810 268 685 803 362 434 6 692 167 934 620 538 829 740 485 39 923 870 699 46 199 747 216 312 683 313 900 865 10 442 20 324 764 540 481 258 195 554 180 769 134 71 479 24 622 780 73 838 849 580 927 852 87 98 783 66 588 493 714 410 443 942 924 795 388 785 673 150 509 125 704 896 937 262 511 936 796 913 36 683 365 174 603 721 842 406 632 160 213 583 101 265 167 420 333 96 626 47 820 818 956 113 796 344 329 132 634 355 603 472 97 495 694 699 685 599 859 726 623 626 776 588 467 488 714 515 769 100 645 165 521 596 667 327 979 54 510 830 256 651 944 473 323 690 174 263 173 930 809 972 319 999 820 498 499 657 393 610 347 416 95 417 470 509 633 6 375 671 121 900 999 474 54 128 371 30 396 777 207 458 142 52 600 783 778 809 242 484 720 499 973 299 969 129 850 978 745 5 378 7 986 655 925 579 315 828 125 155 586 770 588 644 456 469 614 759 538 917 824 290 692 910 937 424 425 645 195 522 489 242 512 373 874 239 128 69 883 154 170 178 400 968 657 190 395 775 460 979 333 326 723 552 722 604 739 544 674 859 400 404 491 684 91 450 585 975 816 421 275 451 838 738 542 623 501 536 860 409 380 415 676 198 402 547 468 558 388 929 716 38 270 259 157 662 733 107 431 8 907 491 134 860 107 214 437 422 974 745 95 926 737 172 942 541 851 305 946 34 815 230 982 429 750 691 820 751 816 300 878 351 815 401 66 118 299 287 781 436 939 22 905 907 964 456 934 181 692 617 838 722 663 393 170 207 501 949 692 736 464 539 342 432 979 520 67 189 121 658 263 833 891 53 253 376 641 116 298 430 852 111 141 466 461 291 288 56 337 916 601 866 774 971 350 957 958 516 558 568 392 102 395 772 771 492 578 961 418 245 139 414 626 294 100 767 870 928 209 168 553 196 952 845 134 709 153 823 733 37 78 135 873 398 442 185 363 784 58 14 233 42 891 489 980 898 791 378 98 219 701 253 444 998 717 994 394 984 941 428 391 337 401 222 39 773 637 793 737 920 115 764 433 853 408 888 80 945 155 485 670 285 164 301 369 676 557 255 435 529 125 774 403 162 260 799 542 171 379 591 651 345 626 813 701 533 957 802 717 719 116 915 162 825 759 883 13 584 404 556 502 141 567 616 735 864 785 966 206 848 590 166 97 382 874 827 823 693 105 808 266 321 191 20 802 816 607 787 591 589 248 119 244 880 957 335 546 199 39 103 732 835 749 233 55 274 688 923 377 452 782 74 621 292 33 143 64 760 884 307 733 146 516 444 127 856 384 843 707 790 193 535 929 387 858 567 550 11 472 943 718 261 818 88 21 246 21 57 574 715 191 306 479 659 268 153 59 712 343 229 815 530 628 479 432 875 365 789 59 837 408 192 401 25 984 733 519 169 544 370 120 672 599 624 539 938 294 353 97 308 619 295 382 508 460 528 483 796 837 974 125 486 724 879 20 953 951 176 475 647 223 215 991 36 303 700 495 139 694 630 804 202 181 48 325 117 679 232 613 93 717 506 834 670 823 800 825 653 40 606 288 461 982 223 583 462 189 28 25 824 545 396 432 362 797 807 371 561 488 962 808 608 692 925 633 184 943 973 155 573 923 518 754 26 866 804 193 704 939 708 545 159 490 267 37 379 676 969 696 741 676 123 760 737 27 438 985 555 537 186 828 151 154 858 98 598 200 901 936 798 185 476 860 35 254 440 944 13 826 791 753 322 304 33 13 164 634 390 39 570 232 21 440 137 692 332 813 161 699 276 70 94 391 586 129 193 803 0 385 600 280 801 852 922 664 175 980 331 674 846 467 156 689 779 96 269 585 952 187 381 200 834 351 912 415 464 535 625 204 862 36 397 350 90 33 743 376 81 373 944 20 73 155 289 952 706 511 776 524 136 656 939 844 532 309 716 392 275 741 514 453 68 228 982 628 710 253 993 709 956 581 348 655 97 805 815 51 40 527 211 275 909 445 609 19 731 353 565 755 352 343 67 141 297 714 523 740 388 744 854 980 638 173 465 100 17 600 29 718 921 300 121 335 333 696 678 211 346 191 931 297 571 286 582 494 758 257 675 734 602 312 594 464 553 696 682 548 502 555 756 764 954 407 948 866 527 478 534 46 471 49 725 738 418 456 455 589 734 620 542 761 908 963 526 815 935 392 904 536 277 979 77 980 851 915 437 99 92 727 366 994 985 594 597 262 459 811 83 719 811 390 41 296 318 759 403 166 470 16 4 919 531 584 254 72 855 610 78 787 377 889 163 995 391 108 748 455 278 526 639 761 590 400 356 225 681 156 963 679 989 418 735 27 490 672 620 422 383 399 252 162 932 515 633 63 79 634 18 996 358 310 861 606 298 261 364 383 365 848 363 265 680 226 264 284 551 417 521 50 392 749 482 266 996 626 134 976 878 765 881 726 873 980 501 380 634 200 986 320 641 313 829 31 505 832 903 130 206 306 226 961 574 470 209 65 188 582 649 268 216 201 863 22 84 140 191 143 431 499 723 638 86 742 65 206 694 545 389 341 303 354 147 223 557 468 892 218 80 670 296 392 546 873 988 156 157 7 316 275 995 273 194 634 200 285 180 971 311 45 937 711 503 383 927 9 76 131 126 548 323 966 537 807 664 566 627 520 235 97 822 85 325 452 400 451 110 149 622 298 236 321 44 1000 525 582 559 170 585 843 59 312 500 719 911 862 85 923 765 211 768 826 463 402 754 887 237 34 149 580 104 463 480 958 742 592 408 280 562 65 23 193 613 591 977 822 867 986 251 802 886 214 761 920 652 461 702 804 309 536 224 793 99 447 991 623 724 904 543 362 496 136 281 710 487 552 990 59 695 760 369 223 425 729
486 482 232 748 248 630 180 61 781 315 257 263 764 806 22 64 225 772 955 149 664 694 682 237 125 995 204 803 950 235 95 245 377 62 347 906 135 959 354 706 27 127 173 627 149 102 24 938 851 498 493 516 949 745 506 854 161 53 857 520 811 234 715 666 619 851 727 37 100 914 279 823 552 92 277 391 313 578 284 4 413 565 409 210 797 676 580 972 251 199 283 981 84 413 519 144 815 47 363 433 116 833 922 885 200 233 917 88 789 339 878 456 898 881 423 755 138 640 969 566 740 352 803 276 681 815 621 640 33 760 142 186 866 743 706 348 983 677 554 123 623 252 452 863 731 295 701 204 341 280 990 766 41 648 373 115 667 850 181 979 53 798 462 438 885 582 390 716 751 621 553 900 907 161 852 736 749 380 167 64 918 327 463 203 523 979 683 799 745 746 515 953 676 510 635 855 430 457 267 143 168 480 155 359 544 611 394 141 510 16 810 318 464 790 12 975 930 456 549 523 105 553 484 771 227 576 137 899 511 218 901 421 531 150 297 642 219 204 578 149 198 39 532 608 299 833 461 371 570 871 738 637 361 528 214 41 366 969 991 807 376 963 483 158 778 675 505 567 36 584 814 850 584 426 343 869 765 226 67 373 218 789 245 952 241 595 694 19 320 216 791 599 618 992 963 482 323 960 451 717 237 577 439 204 752 973 124 455 828 300 80 135 503 961 456 985 88 381 163 586 960 772 708 903 910 131 490 59 292 401 447 216 440 569 224 571 335 785 253 820 141 768 766 154 444 378 266 702 947 246 975 335 863 923 548 100 315 766 759 400 307 831 508 235 383 692 783 664 648 691 422 696 557 626 561 166 30 478 962 569 174 763 981 242 113 396 529 954 651 611 388 154 696 375 823 556 608 650 432 459 337 90 63 495 431 908 185 956 52 187 43 792 128 742 598 467 674 845 730 934 206 158 115 811 193 487 710 799 120 383 19 533 281 701 874 983 692 576 322 99 46 249 338 664 793 448 103 596 370 869 741 213 421 697 298 985 982 999 775 472 162 246 402 886 583 225 610 564 800 786 785 196 314 749 210 412 957 710 742 612 672 314 317 906 833 334 179 486 446 37 32 460 29 848 844 119 843 134 872 529 968 922 165 721 743 997 967 906 20 760 688 692 829 874 659 187 10 847 159 906 871 287 624 160 883 25 924 273 374 210 933 805 184 717 62 97 695 50 420 245 534 82 424 765 325 333 65 4 8 200 494 478 522 3 134 288 931 219 530 723 906 363 472 42 11 172 568 445 481 49 293 707 379 958 169 615 663 736 256 513 391 434 47 291 454 873 546 225 525 776 995 735 401 704 641 558 555 627 590 766 498 280 411 727 632 471 244 66 74 155 144 319 340 905 673 15 437 255 389 854 85 11 574 828 482 152 923 845 771 562 908 595 984 966 744 511 875 366 396 512 630 795 289 322 612 30 365 886 886 139 183 125 965 302 457 388 348 88 677 436 945 598 157 790 600 233 622 54 158 272 825 832 82 919 83 336 68 861 262 837 976 708 287 634 773 564 221 142 895 816 799 751 961 984 109 519 892 489 234 602 973 717 386 627 670 126 840 611 485 263 196 863 639 480 877 873 66 687 139 116 669 94 943 402 856 979 35 142 768 987 186 598 593 585 212 338 826 142 92 874 920 584 671 412 720 38 419 216 650 539 458 734 102 496 349 523 540 250 888 36 770 871 649 640 441 646 328 644 381 670 591 808 666 585 478 900 488 740 269 970 57 824 576 52 607 885 399 485 864 87 23 50 599 9 966 427 822 679 900 772 191 580 414 289 575 782 489 983 352 465 827 476 988 867 661 366 846 380 75 573 42 868 761 951 805 210 880 565 278 110 285 520 835 687 794 636 303 296 160 887 499 332 705 570 660 549 9 647 208 114 538 856 850 980 497 773 551 704 405 345 780 933 582 458 305 980 119 555 528 19 453 164 71 546 788 674 362 408 750 228 250 223 721 771 567 745 89 844 350 80 734 581 801 8 246 978 357 916 355 475 996 664 911 269 16 274 72 22 790 560 652 385 501 592 903 120 31 23 211 813 436 42 517 572 596 664 380 489 202 155 564 425 25 90 1 412 640 683 637 701 479 359 644 860 465 102 408 662 763 703 946 687 563 148 2 748 757 672 18 606 495 546 656 834 861 540 371 530 107 516 509 227 869 896 702 622 300 237 806 745 78 684 310 148 111 925 689 704 812 259 897 276 830 309 928 786 556 457 638 174 626 354 14 715 382 420 719 880 150 236 786 221 629 968 977 36 229 498 521 598 222 43 197 913 936 292 636 797 849 242 265 378 61 637 902 587 613 70 964 659 129 219 526 758 426 63 99 319 882 683 17 201 171 251 215 271 978 374 475 951 725 202 140 197 735 698 899 103 537 601 539 454 231 46 668 705 802 482 474 398 263 655 909 527 956 692 412 814 594 808 195 399 824 516 428 952 321 369 312 324 194 240 723 811 176 854 51 996 126 140 73 762 435 498 921 676 0 291 7 142 989 489 247 223 26 291 658 508 890 823 796 894 971 965 831 18 106 800 654 937 685 719 818 474 40 133 860 99 448 480 187 9 776 271 887 812 643 72 238 377 415 852 358 673 433 385 755 490 628 291 5 150 270 974 954 592 152 829 714 187 642 471 703 582 684 618 937 620 261 998 443 464 177 125 276 666 772 881 940 38 709 622 469 799 339 252 625 628 418 458 700 183 44 74 707 974 993 72 427 385 324 544 545 169 121 818 438 149 620 990 268 101 249 822 286 832 77 627 50 575 87 296 999 395 385 604 690 810 929 703 397 754 136 752 746 269 876 25 779 272 934 467 327 632 914 259 166 391 45 253 473 120 565 464 470 589 837 494 865 434 258 781 133 562 3 433 581 212 985 343 243 166 108 618 271 591 627 570 848 679 958 565 586 889 104 632 236 888 333 973 675 414 203 610 769 238 37 685 288 215 653 69 935 284 891 470 787 971 585 748 559 470 393 438 533 441 748 605 254 306 527 649 959 80 407 51 868 66 164 775 633 126 189 288 838 486 665 874 853 356 38 989 182 175 480 554 264 858 925 23 60 623 718 270 808 239 309 31 216 227 153 113 792 929 879 343 39 898 606 511 476 491 647 132 760 239 717 475 597 837 76 244 131 530 342 599 359 732 867 565 634 134 566 22 230 202 226 64 535 443 687 961 712 728 834 376 304 923 974 212 970 408 737 235 693 42 524 836 400 904 398 52 294 150 28 800 334 512 242 706 987 398 753 961 387 597 54 8 767 967 175 904 739 390 543 250 81 474 275 514 319 915 209 561 617 25 369 714 59 141 894 515 429 512 255 331 496 536 915 266 520 768 13 984 170 310 604 471 536 974 646 547 156 429 589 323 733 979 813 670 345 568 449 578 941 893 49 161 207 812 704 548 331 770 477 392 615 56 329 689 588 660 816 608 998 40 34 752 86 920 980 823 686 243 821 349 504 73 819 765 220 415 450 125 273 881 542 610 308 215 274 663 562 912 114 949 199 323 147 840 722 925 282 7 678 829 756 963 239 369 784 50 904 428 330 347 836 811 69 745 839 337 601 767 260 662 235 925 434 727 353 721 655 574 558 72 948 160 972 274 944 881 932 466 698 842 645 390 492 347 417 246 571 184 272 799 777 586 905 993 392 52 487 977 213 680 577 822 56 379 79 961 729 391 919 80 178 601 541 218 97 967 346 189 367 819 442 102 587 82 101 228 192 492 384 926 240 600 986 523 301 807 711 574 862 542 500 71 758 99 579 184 190 306 223 368 845 180 516 27 514 650 572 112 952 406 445 592 916 898 311 809 841 61 172 224 502 339 726 880 127 240 295 397 820 665 21 234 233 900 724 12 795 93 953 161 854 980 64 12 782 785 336 58 280 669 123 318 817 987 896 319 146 248 858 56 205 592 569 340 611 289 375 912 680 930 807 96 406 349 859 513 259 692 507 66 518 192 842 493 96 698 122 157 110 804 148 400 870 77 4 394 512 317 728 540 143 756 595 25 15 858 378 686 416 166 602 915 979 374 326 77 460 492 318 158 466 156 697 530 296 404 425 398 154 25 774 944 302 272 809 829 732 467 614 913 560 444 344 287 754 104 332 539 368 198 6 468 459 377 938 886 94 305 603 82 912 741 48 674 290 593 90 191 217 258 228 705 550 787 832 168 939 422 927 38 360 165 881 641 403 828 491 969 926 584 605 370 997 833 847 617 70 950 662 49 884 46 58 124 573 734 112 10 306 401 117 782 404 109 951 448 994 468 747 283 889 94 316 478 873 295 942 667 132 10 631 599 188 768 201 785 547 27 252 374 395 609 736 39 716 618 356 659 992 314 98 778 592 400 471 275 410 677 713 862 679 490 364 235 145 361 151 814 55 53 609 280 804 286 855 554 913 801 118 573 291 672 455 957 130 315 616 914 467 894 691 297 351 554 762 654 372 841 93 450 657 858 513 945 91 530 893 524 699 647 468 585 798 812
253 41 709 409 840 775 897 1 774 883 456 294 801 660 466 377 235 306 953 822 973 837 455 308 470 555 768 352 816 848 995 417 291 246 54 905 685 18 515 175 521 538 912 668 838 383 57 936 628 863 493 613 607 901 442 910 439 887 89 376 994 526 733 285 64 369 674 415 625 512 255 305 244 708 480 624 676 474 805 368 432 501 828 364 29 893 226 823 130 141 329 460 276 133 739 923 939 698 107 287 200 650 579 230 266 809 849 406 690 111 82 82 114 412 899 496 145 894 143 769 943 341 465 425 367 710 446 386 335 967 92 909 868 939 614 624 30 357 472 739 123 9 234 412 581 699 23 652 358 204 404 931 996 621 810 419 342 990 977 891 763 359 305 598 598 542 804 343 249 929 390 571 892 281 467 41 955 463 22 550 633 312 904 471 293 403 78 62 879 966 591 198 731 423 332 440 970 980 34 387 569 691 96 554 770 43 377 633 172 911 49 714 498 614 346 76 639 510 158 455 907 417 21 52 908 879 403 637 650 209 502 957 389 73 322 118 743 554 139 211 489 506 175 908 800 711 231 91 765 124 191 731 767 498 518 277 796 308 316 459 830 656 395 174 536 209 846 891 662 719 689 721 742 190 80 825 871 470 792 469 440 611 932 886 41 146 956 450 416 406 780 734 386 33 551 333 32 58 659 637 144 701 644 347 410 889 965 253 814 511 381 594 589 188 178 44 437 644 83 107 826 803 942 98 831 417 212 980 987 67 947 49 9 694 720 218 16 35 457 405 990 234 949 827 876 58 42 234 753 940 275 994 256 58 482 981 696 664 37 859 971 297 974 195 711 70 262 134 905 298 443 381 157 131 728 400 26 583 550 429 604 882 105 669 870 832 563 427 754 91 998 371 590 229 166 328 297 550 983 119 738 227 978 291 444 773 179 634 400 415 616 921 196 355 902 326 108 925 106 583 651 252 17 699 142 323 726 564 375 906 209 303 862 103 362 458 43 153 46 985 424 9 63 963 163 736 126 606 785 982 382 447 221 76 555 965 714 819 363 355 643 603 513 781 778 626 967 486 740 498 999 70 218 204 793 102 764 435 112 324 652 499 723 776 378 823 136 616 268 243 636 347 97 180 933 58 325 708 664 309 44 987 748 1 698 862 583 376 623 241 448 322 851 122 323 949 934 191 451 351 449 33 391 288 100 144 19 206 562 452 365 459 360 486 913 651 985 686 705 133 319 42 201 208 565 450 779 467 735 6 635 320 717 852 131 654 984 633 223 867 683 639 700 645 224 94 697 243 24 139 626 841 900 953 509 510 79 96 428 966 725 248 120 20 959 603 917 946 98 449 229 392 180 292 376 678 474 197 469 52 254 522 190 297 530 1 702 92 890 404 272 924 821 853 722 333 441 325 13 616 10 732 706 279 610 154 401 844 596 766 507 140 621 379 270 578 885 45 576 13 236 747 893 97 524 818 656 690 873 342 620 229 47 379 923 590 567 479 176 522 73 716 104 646 258 571 285 48 673 134 31 230 412 29 747 168 313 704 374 444 238 127 807 397 199 673 129 864 429 497 20 910 511 936 855 920 461 417 45 56 520 536 751 939 844 336 406 424 499 251 533 867 155 957 797 229 920 465 6 37 915 784 94 436 671 349 93 997 339 45 290 157 887 84 585 914 427 642 649 483 593 691 25 624 766 943 960 161 273 765 402 765 186 658 788 224 12 310 925 579 160 995 852 733 781 430 67 476 532 747 842 183 309 221 39 100 910 468 968 398 952 759 330 544 927 708 552 271 866 989 918 588 975 332 544 788 128 688 122 66 963 591 5 800 528 746 146 527 609 994 197 64 584 851 308 23 301 127 880 341 177 884 135 897 857 469 522 678 187 636 568 181 991 959 414 747 637 661 340 361 371 303 233 580 154 930 618 315 164 919 707 55 132 55 417 569 986 524 759 73 65 261 300 628 311 224 719 796 921 545 2 563 712 946 874 670 420 119 247 932 349 284 695 130 77 784 337 421 306 801 926 912 980 325 757 265 169 273 71 455 950 815 519 982 188 10 745 507 896 541 961 162 348 636 149 714 219 865 241 502 464 490 687 720 35 888 483 795 484 984 730 98 601 307 824 393 468 821 922 575 314 838 302 39 487 134 387 475 246 477 383 908 127 644 775 621 117 838 369 652 556 20 667 416 286 487 124 502 993 690 948 527 198 101 605 58 898 929 592 801 686 510 575 64 861 608 394 365 654 756 546 459 972 796 713 783 338 126 701 53 208 654 151 271 966 236 109 996 260 961 203 19 195 911 969 802 343 347 447 867 691 786 570 978 872 493 802 930 52 713 812 238 992 817 405 132 398 533 372 86 603 135 710 955 630 809 638 523 294 388 62 956 60 605 86 929 393 871 434 406 59 852 854 250 101 689 422 514 102 12 478 16 350 449 269 254 627 25 453 747 771 769 580 396 66 830 741 176 784 616 503 104 407 625 344 58 55 437 624 846 571 178 542 618 547 21 116 297 737 848 545 866 894 577 962 233 776 224 909 664 84 991 491 140 497 275 744 894 274 387 755 765 835 234 588 573 452 145 795 761 823 760 682 786 140 250 708 302 299 413 384 241 418 521 171 502 704 683 608 414 829 561 945 618 541 807 938 595 721 941 192 98 531 973 617 290 88 155 715 592 121 760 310 996 438 541 836 388 648 741 936 379 165 606 137 114 8 627 304 538 3 262 964 200 869 457 727 724 845 90 133 491 205 931 113 177 549 867 634 1 884 155 791 101 615 177 678 330 819 112 288 547 213 499 688 72 501 102 445 648 245 638 878 693 413 561 320 809 833 752 373 507 534 367 954 278 806 960 578 6 430 834 421 264 211 820 916 750 182 158 559 693 345 365 380 1 832 101 228 349 353 139 277 957 216 260 69 925 825 521 167 299 612 674 284 448 560 757 790 543 227 245 504 829 152 390 481 508 431 760 170 148 799 34 488 4 315 213 264 674 87 987 867 205 875 19 670 285 4 662 81 544 263 532 594 233 336 312 631 658 782 702 239 432 679 852 156 821 539 620 361 512 292 437 225 57 818 48 111 414 734 445 886 476 746 343 988 704 237 304 495 353 811 865 318 192 252 744 298 492 864 171 877 493 789 149 527 964 471 19 18 964 118 577 267 657 729 359 895 115 669 101 307 164 153 635 506 886 476 147 595 366 75 717 523 371 815 986 564 473 858 574 423 47 906 919 841 362 159 560 665 227 492 655 724 656 514 94 622 866 606 125 553 935 232 933 599 49 516 345 352 677 388 549 193 689 312 640 242 685 396 267 657 89 189 778 271 2 217 943 134 83 853 124 903 59 526 500 7 577 732 562 647 989 331 305 566 713 61 417 103 462 230 108 351 332 512 102 399 933 215 950 653 348 694 727 883 720 486 671 881 75 460 604 185 389 161 726 839 737 976 552 655 882 597 164 760 717 141 234 761 472 508 262 600 140 147 971 856 105 629 518 210 1000 485 915 354 258 772 469 426 615 561 973 914 828 931 15 477 821 574 979 500 277 510 186 681 36 752 519 162 139 411 740 15 263 28 240 295 545 537 161 661 966 184 13 749 690 736 974 473 28 935 809 889 905 586 421 125 924 958 243 36 819 296 77 794 322 834 952 174 357 557 292 287 102 901 959 718 511 357 716 548 338 459 721 70 458 181 952 356 941 758 620 672 565 911 154 613 97 848 483 251 587 366 386 14 598 677 979 517 265 538 181 946 425 850 875 535 947 419 167 619 896 787 177 458 838 809 702 450 436 820 109 786 984 370 957 259 129 347 213 693 612 937 761 957 809 368 533 756 601 433 868 341 948 72 768 582 402 138 19 11 796 436 87 99 992 773 374 769 357 602 605 409 268 882 156 50 354 279 877 425 889 827 809 941 586 328 392 415 549 379 557 168 746 248 327 817 784 222 313 645 540 860 721 454 398 540 576 859 596 257 657 505 359 289 320 640 155 148 408 51 141 280 509 479 197 303 898 33 261 924 736 919 509 202 239 699 174 554 465 0 409 115 929 668 87 355 222 58 968 888 909 558 709 716 110 808 727 1 696 27 522 803 494 392 915 48 439 324 785 951 647 91 320 982 307 666 62 278 355 929 432 334 935 490 11 283 978 85 800 250 399 110 804 822 613 408 868 40 231 529 212 204 78 281 75 684 413 847 657 843 474 397 941 435 980 680 690 385 580 364 865 944 142 572 560 658 416 928 938 940 189 207 538 282 512 750 617 220 126 183 731 494 126 611 999 327 786 642 559 53 783 265 993 863 378 543 515 762 888 525 334 326 599 359 985 865 200 777 148 68 532 243 251 261 466 74 526 214 584 783 447 891 757 90 138 194 587 475 960 997 337 979 870 981 269 813 901 56 825 76 91 646 901 95 3 496 247 119 978 150 989 587 590 173 136 703 555 692 712 573 692 837 558 989 101 38 116 930 442 206 780 632 431 462 754 240 241 577 945 663 469 798 966 463 936 333 172 675 127 660 509 317 525 321 912 641 243
126 691 316 581 866 412 874 802 904 295 582 968 270 50 373 223 613 779 380 979 382 361 258 580 507 779 747 117 246 962 39 63 157 545 947 699 603 924 813 826 479 275 44 967 443 612 283 208 268 498 595 434 642 420 173 427 527 975 643 2 924 286 456 475 439 60 873 759 960 326 105 113 156 93 869 528 881 738 907 161 437 697 783 195 548 486 271 782 608 241 147 257 973 168 860 871 584 51 764 263 480 173 663 687 386 827 956 113 472 934 30 538 26 159 563 417 303 658 179 684 963 254 237 517 16 457 296 196 417 548 334 687 354 675 61 21 81 964 656 653 196 459 352 861 416 323 851 753 867 995 394 118 954 980 428 83 82 981 665 193 637 822 475 946 556 323 552 579 740 582 558 907 164 531 594 808 632 290 143 288 520 891 754 876 48 20 818 521 31 453 208 537 832 815 395 15 893 847 519 434 235 793 60 981 342 321 864 229 73 84 403 970 716 508 786 87 260 394 567 673 815 100 219 394 216 933 743 290 21 937 14 946 755 625 512 857 223 216 944 245 729 255 871 371 726 913 686 928 468 302 318 145 635 693 586 542 708 896 849 478 487 277 34 339 485 566 38 498 882 514 961 615 746 353 912 649 974 212 810 215 554 919 625 414 705 385 202 181 735 357 781 24 183 229 571 471 298 703 204 903 987 528 653 973 977 433 91 48 528 385 785 572 534 281 713 723 347 421 33 735 244 516 205 830 233 91 96 630 262 385 418 914 695 535 831 303 367 910 633 123 446 745 508 696 383 957 968 941 27 553 626 198 497 154 150 586 612 682 43 119 605 364 102 457 890 888 379 812 998 13 238 856 429 983 709 235 412 216 124 354 859 553 371 25 972 422 588 907 364 804 684 293 689 485 847 120 611 478 845 463 169 158 222 523 201 61 50 983 644 401 551 796 66 400 942 938 531 935 13 132 524 763 736 510 997 260 486 451 122 171 261 711 984 927 506 41 440 679 762 75 933 711 606 290 191 654 159 191 457 500 826 242 132 731 422 485 593 270 431 799 449 306 250 837 140 302 827 406 510 702 297 72 78 664 51 694 779 920 761 427 160 201 704 305 768 422 264 216 174 427 396 441 926 662 182 17 0 474 170 359 503 213 647 86 195 810 790 366 234 32 742 118 343 959 64 382 745 982 728 561 477 825 621 261 996 1000 760 684 518 106 529 960 139 750 336 246 670 429 453 223 461 312 806 111 809 372 945 934 877 685 928 449 499 14 950 607 245 683 123 270 29 147 97 141 399 988 327 121 172 725 514 308 615 722 879 425 255 438 353 644 885 631 69 935 438 968 590 173 12 347 872 1000 957 301 676 212 911 242 397 470 773 971 744 563 901 401 365 282 889 339 71 54 114 565 895 76 830 407 366 402 304 1 522 707 125 198 668 864 421 106 293 871 185 453 167 79 932 664 607 731 530 747 941 400 315 891 248 537 107 201 738 283 72 839 801 230 240 4 769 174 321 270 119 124 286 720 53 166 936 777 927 518 564 179 645 862 850 363 470 974 491 404 959 612 702 489 90 763 575 182 569 507 792 226 516 462 370 21 585 995 701 583 459 859 978 771 211 93 918 574 331 924 501 191 474 170 310 33 771 313 360 779 791 284 983 366 821 92 604 456 720 572 919 883 550 89 630 328 455 769 357 865 117 595 587 816 861 258 526 353 966 698 85 472 251 347 542 863 538 952 650 864 441 236 641 466 374 530 767 553 629 904 991 676 448 172 460 390 239 208 618 85 521 933 967 61 426 479 727 454 430 362 565 269 714 425 393 572 865 134 375 917 285 260 57 708 100 39 236 727 739 313 560 541 76 220 278 743 858 668 484 462 570 506 884 708 808 694 413 637 915 958 414 458 937 844 532 721 989 821 807 418 24 88 312 733 734 87 144 399 229 933 166 378 993 809 981 701 346 33 37 623 631 626 814 871 699 795 436 576 232 286 900 709 994 899 766 592 646 878 389 617 834 369 254 68 992 232 687 292 369 237 473 189 80 522 376 2 678 390 572 225 154 258 333 943 986 150 669 999 748 401 363 828 462 10 463 182 127 439 230 42 302 72 655 17 712 408 796 570 25 513 220 616 86 227 276 742 476 613 970 38 793 451 638 680 700 382 824 955 419 166 359 773 249 125 733 485 723 442 750 405 823 193 187 160 513 800 775 849 553 854 433 455 8 1 517 769 496 281 913 133 843 382 848 226 717 946 758 61 891 716 896 273 210 634 288 234 628 563 544 871 112 380 79 532 578 519 949 368 661 40 725 808 749 687 15 729 886 842 718 898 58 83 868 630 454 737 784 706 181 267 299 957 450 476 862 304 943 939 311 522 192 719 697 501 677 426 965 8 410 123 131 255 171 74 242 241 388 307 800 673 566 146 483 842 458 426 141 877 199 214 794 822 930 659 619 79 193 80 982 974 218 320 200 559 952 360 820 977 335 188 576 482 355 791 385 158 406 60 797 998 648 777 99 523 151 647 215 848 541 825 825 552 88 183 636 324 77 318 787 301 277 560 969 344 106 595 217 261 504 685 710 198 180 909 420 710 451 850 138 132 672 229 434 318 732 155 730 289 703 133 6 684 177 900 368 478 42 344 925 919 923 298 328 422 951 785 20 199 898 870 424 67 592 221 411 662 465 362 74 855 142 997 682 539 803 644 844 173 116 140 939 779 241 183 805 898 788 199 22 212 795 329 83 994 207 346 721 719 384 232 863 243 284 831 152 201 272 645 292 864 408 273 498 855 909 906 162 427 990 407 495 939 583 207 4 59 35 99 640 303 243 768 856 461 515 10 525 77 802 187 673 978 691 359 707 616 799 46 338 813 109 896 165 731 601 989 841 639 489 594 464 452 225 153 267 737 511 633 1 301 161 148 108 397 149 23 543 951 715 984 128 418 176 101 828 602 113 207 688 794 317 575 842 230 186 781 782 321 536 810 634 799 314 274 345 4 545 337 221 953 741 429 10 156 561 133 435 824 763 2 247 646 294 451 614 665 282 195 914 144 537 183 789 155 46 332 490 465 231 454 252 924 98 464 658 750 962 409 300 609 894 322 660 901 602 893 93 742 203 718 198 528 407 543 387 406 3 909 350 231 817 662 32 240 759 935 493 946 833 233 5 686 279 115 290 930 804 143 539 187 87 898 500 555 910 637 568 888 52 586 557 905 765 401 197 475 837 62 136 419 405 30 319 460 999 91 55 408 555 857 415 365 683 45 275 348 953 871 56 406 68 183 273 87 906 593 854 667 876 98 509 995 265 528 137 970 62 109 184 841 445 939 469 596 95 474 562 630 892 872 325 400 409 514 351 39 610 894 690 70 964 390 28 918 224 592 148 831 731 14 118 63 502 486 756 702 329 959 623 940 391 558 287 795 444 589 549 112 295 376 307 316 671 857 372 268 596 998 664 216 227 203 597 149 121 514 948 682 49 80 902 454 400 210 905 70 256 982 777 559 855 383 772 987 361 149 751 786 685 916 133 509 929 320 899 925 724 553 467 238 7 289 340 625 523 494 348 728 47 794 547 782 427 773 214 241 692 231 401 497 257 912 737 852 680 626 897 947 175 818 722 496 657 86 573 631 194 906 377 791 577 957 627 799 908 857 958 469 838 661 853 924 213 133 609 147 402 717 494 776 778 174 190 295 679 701 975 89 163 853 694 66 104 283 995 765 425 637 711 525 84 162 362 229 922 529 505 753 103 725 698 367 189 957 291 978 23 866 323 332 940 9 89 599 616 753 120 842 985 264 145 848 404 491 639 303 870 487 816 668 281 800 938 91 482 856 598 942 19 408 662 320 280 670 59 372 546 91 110 857 274 459 880 852 63 837 535 724 269 214 54 131 266 705 135 37 226 344 888 772 153 278 115 345 955 829 488 377 330 247 94 564 392 55 17 136 158 867 780 383 819 454 306 213 263 981 846 241 589 141 883 424 931 63 305 873 442 390 188 435 624 647 378 829 326 901 358 939 622 76 976 986 719 905 934 96 836 737 212 361 92 159 878 18 40 967 822 258 2 777 620 474 168 562 492 976 322 156 706 578 580 370 649 633 675 543 674 130 381 297 9 264 917 47 581 168 432 500 75 240 398 767 693 187 857 595 452 423 770 709 752 652 988 722 935 996 36 704 309 314 178 514 339 351 209 13 447 689 946 826 471 164 852 969 757 853 341 486 617 92 696 881 654 265 840 130 206 456 811 541 289 814 979 104 574 202 971 763 129 858 481 677 65 778 776 975 533 255 887 186 253 545 337 912 18 349 332 573 599 966 41 406 839 702 101 824 308 59 45 48 903 603 774 505 259 387 313 994 146 272 666 889 478 498 70 507 667 824 67 705 659 169 301 20 134 118 651 877 344 148 155 196 423 138 349 156 875 202 591 897 798 397 466 600 320 320 130 642 829 545 835 832 559 315 579 560 390 439 356 749 920 728 600 114 916 470 812 634 921 969 753 599 11 821 324 860 980 695 681 325 540 413 652 457 111 143 228 585
724 606 95 197 325 490 837 712 7 325 367 791 58 884 298 794 665 78 797 538 670 585 549 46 814 508 156 287 599 855 398 824 869 138 397 64 323 492 386 152 977 477 826 656 618 117 164 196 497 552 856 750 952 551 803 941 474 187 570 743 755 774 183 207 165 857 866 131 381 96 109 433 76 45 445 192 201 717 317 269 318 833 209 35 366 934 260 74 759 538 280 14 456 398 624 36 723 395 36 595 215 841 522 245 565 852 129 262 125 816 879 117 870 470 981 976 635 814 810 277 707 318 667 536 269 195 564 826 842 956 609 100 623 186 668 28 492 56 901 453 414 184 252 326 754 464 877 848 720 684 487 48 838 463 80 265 669 334 241 447 989 141 545 859 799 477 105 223 29 215 645 746 791 528 717 911 202 659 385 89 840 744 490 954 469 603 955 438 256 457 972 574 391 691 8 491 579 660 297 413 680 168 998 65 364 890 155 841 593 784 596 877 24 455 948 821 633 472 213 124 377 752 764 854 372 85 689 355 496 802 686 344 300 714 505 646 217 705 221 925 444 19 719 954 247 801 501 432 236 556 257 679 405 237 104 80 483 162 371 925 756 522 92 344 358 411 172 679 585 406 46 587 612 572 557 285 53 243 336 196 48 623 219 643 163 66 566 252 177 599 479 607 246 685 503 69 459 138 51 672 798 374 673 691 274 193 277 730 743 157 887 931 534 47 363 958 604 234 836 875 127 284 722 637 796 831 224 112 268 189 285 717 815 521 409 503 352 457 347 829 514 411 688 563 13 770 883 210 625 767 34 789 396 454 425 404 457 570 460 378 750 570 735 211 147 851 431 782 845 458 660 483 896 560 741 654 563 879 806 974 957 36 889 995 561 165 379 736 682 921 100 242 529 896 708 518 290 102 122 281 915 795 683 824 654 597 328 924 435 732 546 934 239 380 233 893 956 79 28 414 68 149 988 410 831 669 468 467 113 628 833 577 407 97 782 833 294 373 25 310 900 448 184 997 61 680 137 741 714 970 802 874 951 898 343 882 121 73 863 286 225 177 712 437 606 709 701 563 279 867 102 380 795 881 986 609 913 556 324 289 906 942 932 184 996 386 958 307 337 497 11 595 859 574 346 912 111 332 62 193 493 266 855 711 64 406 500 814 598 561 516 811 893 247 757 382 997 840 696 956 787 957 144 41 408 55 742 864 827 764 281 593 991 979 253 47 646 701 874 816 770 547 580 892 424 398 117 55 12 861 528 479 182 18 54 241 161 69 433 711 898 604 272 431 348 425 124 485 99 157 116 948 357 564 340 363 282 672 747 880 170 85 794 252 90 271 437 954 35 883 158 349 531 572 978 223 394 775 931 33 632 501 715 839 692 46 605 946 427 740 6 326 448 354 494 83 610 274 602 56 912 100 106 131 543 552 530 838 594 128 273 867 255 786 752 573 726 428 128 737 482 272 591 941 694 870 330 733 259 530 471 231 470 490 780 928 994 328 927 944 945 261 738 669 653 59 126 362 699 992 908 392 923 156 101 986 860 100 911 403 15 822 847 988 406 591 426 519 643 442 194 410 295 185 510 495 963 96 304 204 811 334 356 215 642 532 139 745 313 767 808 268 929 124 452 595 186 311 630 782 851 861 411 841 166 295 149 264 648 949 265 638 849 286 308 825 882 553 784 878 39 345 839 898 864 779 661 369 200 859 429 535 306 943 542 488 582 929 326 91 495 210 382 205 941 429 222 587 541 440 662 975 223 404 943 285 410 609 619 210 135 302 447 682 532 975 402 213 464 962 146 534 820 902 944 597 739 283 84 169 439 1000 178 247 536 211 881 277 22 660 234 883 65 963 86 199 640 306 162 412 907 244 734 987 892 694 395 795 835 517 454 553 995 247 574 652 807 937 509 420 467 779 287 504 621 588 919 984 142 233 634 721 140 674 551 427 296 514 31 620 620 548 647 516 766 140 588 257 974 464 508 64 765 245 636 702 451 875 999 44 399 992 867 833 389 22 834 413 267 343 567 796 925 803 415 283 733 174 134 963 730 618 27 164 615 664 962 833 270 796 961 101 393 576 745 560 481 947 705 106 314 629 151 192 685 276 286 919 776 875 72 350 226 698 145 783 788 50 524 726 198 376 970 785 276 245 420 748 443 779 446 795 3 866 193 411 607 330 23 15 587 881 773 736 47 3 473 154 959 234 584 49 577 723 154 995 66 615 936 919 315 745 365 497 576 299 413 731 697 623 299 645 832 254 550 589 108 70 813 622 288 599 327 639 568 301 20 915 527 221 60 664 560 287 173 427 465 921 432 396 79 590 656 664 57 291 376 617 416 959 949 330 515 391 119 852 353 740 789 752 491 692 846 74 631 663 345 690 73 17 131 555 14 226 250 738 369 404 375 600 817 640 160 80 678 305 571 13 303 207 423 52 725 307 26 474 292 605 695 71 681 474 700 27 816 364 37 602 2 73 785 247 43 668 904 976 368 18 848 398 572 531 652 336 195 385 975 860 502 627 475 578 216 42 843 602 143 104 659 42 344 303 179 491 237 772 118 506 792 722 498 228 746 105 203 866 120 755 258 941 87 651 278 411 380 559 291 692 751 135 50 570 729 414 556 145 248 660 600 872 309 607 727 339 387 925 968 717 740 194 538 969 852 719 886 388 520 425 361 54 706 813 230 290 940 484 191 155 553 502 895 784 921 600 687 496 935 912 71 809 967 395 512 134 404 811 210 741 112 422 205 339 709 908 778 99 554 975 871 928 189 316 547 437 350 714 430 231 419 293 698 733 533 324 312 398 462 993 354 38 489 244 0 713 82 38 322 133 937 815 933 644 617 330 922 630 987 134 769 941 169 895 476 67 374 469 320 48 229 931 453 951 212 362 168 252 875 558 238 17 91 672 517 203 909 993 293 284 16 168 49 615 331 104 920 475 663 43 196 815 251 243 477 810 897 694 351 929 657 23 254 55 220 675 418 881 148 19 88 560 629 944 589 192 946 258 208 982 865 742 463 952 5 397 244 62 649 655 818 923 521 514 422 169 711 989 227 244 449 957 63 113 70 868 884 349 185 449 731 60 167 683 506 743 823 762 872 189 10 764 472 576 45 498 954 525 264 925 677 391 873 7 74 465 123 610 716 435 56 486 822 381 805 137 558 441 401 118 824 998 603 18 891 196 876 379 559 509 455 825 174 111 979 957 75 16 310 41 829 198 830 964 484 114 9 679 19 427 578 635 736 91 768 232 880 284 55 46 679 26 110 320 639 585 809 1 748 158 993 944 924 411 199 230 4 28 319 643 947 752 338 730 902 251 555 421 332 787 899 253 638 419 854 169 965 161 339 541 152 364 284 333 302 206 749 78 335 755 436 548 674 510 390 80 400 7 672 360 188 424 525 60 861 978 644 665 583 788 613 764 107 411 825 103 637 740 888 438 597 232 507 48 115 81 627 397 519 552 232 230 786 501 190 925 434 95 671 952 204 797 844 769 403 274 535 699 181 970 21 298 214 338 32 85 774 101 917 750 98 719 626 86 305 287 573 338 628 185 761 820 693 635 245 925 44 483 984 81 783 187 548 251 775 140 853 51 334 31 133 251 316 618 737 96 608 764 283 942 33 211 438 139 616 624 721 676 262 542 96 248 976 348 539 181 992 588 417 783 511 59 355 480 378 877 59 920 781 271 690 436 966 524 150 628 307 971 243 432 601 148 760 236 450 498 136 913 370 972 17 985 552 198 771 16 666 661 40 231 655 789 466 373 171 445 858 998 30 782 428 20 103 804 894 718 641 537 384 98 950 852 763 246 702 389 263 532 175 494 828 97 93 523 442 940 790 918 180 223 732 487 903 570 926 272 89 3 373 535 934 267 67 940 388 486 240 347 42 272 684 621 333 975 499 532 595 629 793 896 360 732 540 274 592 476 85 224 980 18 349 822 569 221 622 142 857 582 779 430 914 453 982 189 69 78 916 671 973 945 728 444 753 134 458 492 767 677 890 828 523 882 878 324 537 269 289 625 650 13 78 906 321 662 938 870 480 852 939 630 206 330 81 793 868 283 275 649 38 935 441 757 691 345 342 925 744 955 176 190 713 738 758 859 658 614 266 880 141 609 18 774 362 116 114 368 562 728 341 13 440 838 953 812 130 382 518 110 207 675 801 166 359 211 242 574 718 688 329 523 485 867 675 485 228 697 52 858 614 964 969 854 821 90 488 240 311 414 157 972 841 696 159 457 138 871 421 559 590 77 819 209 586 16 928 358 461 859 664 728 249 607 211 863 412 752 942 659 41 57 676 922 271 450 504 79 77 284 651 491 971 976 83 337 777 398 544 686 985 813 804 425 526 574 812 205 231 114 192 645 383 573 885 469 710 982 703 282 964 712 132 935 301 532 918 381 392 685 762 258 261 202 905 135 97 288 772 557 187 505 990 855 486 33 153 834 983 998 704 777 1 507 960 759 575 12 611 564 800 763 513 630 197 531 218 226 478 851 850 884 581 385 910 384 930 674 862 254 235 683 94 749
94 746 726 223 31 113 486 256 894 206 121 126 13 699 958 178 291 30 135 548 24 236 860 514 917 856 823 812 500 818 168 359 724 349 349 443 232 638 394 928 559 597 888 247 382 190 703 559 926 127 380 724 853 612 504 149 506 882 539 625 372 219 311 103 622 961 999 946 179 94 332 13 949 702 428 118 276 309 596 939 289 398 681 848 150 580 221 921 250 188 450 483 107 634 401 221 503 725 599 254 426 259 45 912 109 256 198 223 268 34 466 382 962 968 118 707 589 647 335 23 126 831 595 332 756 57 653 114 147 648 260 540 775 408 825 42 269 633 28 998 427 217 366 224 651 444 928 204 324 959 222 391 625 824 492 786 561 298 692 879 725 385 779 33 298 463 516 42 154 408 386 200 973 36 980 658 214 528 610 333 460 750 83 779 197 135 438 42 16 657 158 709 12 76 96 786 40 179 670 969 764 387 697 538 405 53 979 548 673 931 35 60 816 223 205 626 730 497 552 431 99 703 976 962 640 498 70 51 341 454 153 248 542 34 78 312 490 471 733 800 322 740 855 694 376 437 896 277 360 236 91 70 851 504 102 129 374 617 307 744 171 163 608 271 429 577 281 278 843 701 556 76 518 520 996 85 747 913 569 852 662 825 902 700 229 45 885 953 970 143 957 109 347 964 186 230 550 336 905 681 624 608 235 18 648 903 982 80 718 184 453 920 160 500 443 246 907 305 858 476 523 690 814 385 383 172 350 911 571 886 972 822 7 140 545 379 207 231 658 75 876 874 778 458 84 525 387 423 611 927 899 680 14 802 930 678 131 45 562 130 325 824 835 25 712 274 985 894 695 118 278 346 620 122 249 402 942 115 362 621 795 448 499 432 116 109 735 209 939 217 819 263 719 437 253 846 210 542 283 253 156 699 929 409 915 68 742 656 769 882 525 755 246 465 463 980 813 240 903 856 48 916 157 910 301 61 646 282 493 170 829 728 517 645 392 150 449 777 831 965 564 523 639 486 201 330 474 252 384 107 479 542 282 640 618 705 501 28 817 866 465 504 581 838 408 585 358 956 223 756 343 338 513 123 968 548 796 639 728 920 739 101 431 175 593 231 44 928 410 363 400 346 919 594 137 514 668 695 977 88 145 551 439 846 897 969 225 423 923 123 182 393 534 611 271 641 898 196 101 618 390 158 636 438 529 717 496 203 986 421 365 695 727 38 304 19 483 468 759 165 52 351 189 256 93 580 852 704 5 505 832 745 758 390 548 524 293 697 863 74 818 449 672 45 967 202 454 233 827 570 770 651 509 821 940 69 114 423 722 32 850 296 151 942 181 520 904 175 984 129 785 343 839 498 421 975 412 477 983 920 42 209 782 716 370 258 176 464 991 234 396 759 889 853 567 600 910 866 867 339 723 584 515 27 857 966 811 497 206 820 65 161 2 553 371 174 321 143 127 627 961 931 63 927 191 801 553 73 708 580 840 359 11 769 659 126 22 197 555 543 783 375 579 781 192 278 432 268 18 86 704 101 303 634 856 679 701 952 411 944 202 308 935 533 862 621 584 217 329 508 419 743 297 986 441 228 470 321 273 876 172 938 444 767 213 925 536 753 245 148 522 846 576 680 560 155 299 16 994 357 224 225 941 28 330 951 740 870 585 256 55 169 528 358 629 106 520 681 715 916 591 598 950 748 736 766 415 637 744 588 318 985 650 861 664 907 461 952 409 180 17 392 763 353 344 460 743 78 132 807 711 963 9 547 507 394 635 518 54 639 254 523 480 951 842 372 654 561 403 176 89 78 623 346 676 367 187 599 164 195 792 819 3 779 134 548 177 1 138 46 641 695 630 656 279 534 133 373 696 642 216 530 997 30 895 746 398 345 90 849 558 347 956 93 931 761 886 931 275 681 822 508 162 200 196 117 455 768 85 984 824 779 713 632 746 746 791 903 353 242 64 668 375 549 789 683 656 600 340 660 605 979 826 119 699 783 315 189 41 36 88 585 572 824 987 660 647 101 586 401 590 663 446 467 633 418 39 252 877 869 290 984 487 839 414 813 56 928 316 947 73 92 378 257 918 205 53 841 319 743 614 229 37 254 451 745 170 827 237 119 238 94 755 451 828 637 508 69 302 152 328 232 688 760 346 29 563 488 76 794 637 839 753 171 883 721 685 464 208 655 75 528 965 646 215 142 193 311 689 605 944 324 389 831 952 400 385 604 570 956 174 856 352 806 613 615 337 935 911 675 627 705 573 624 691 850 152 172 244 725 841 404 969 416 62 172 588 764 990 573 26 407 200 847 199 550 922 522 445 90 59 772 574 303 597 997 495 694 645 89 643 447 473 121 125 881 305 928 702 903 416 477 955 588 924 450 161 206 10 362 750 697 988 438 363 755 901 229 706 767 780 893 334 13 551 265 717 282 511 334 544 862 557 876 767 312 357 81 166 375 634 676 159 71 86 498 456 509 815 14 820 585 760 348 437 953 331 59 393 257 317 472 546 29 540 216 457 912 687 257 565 9 649 824 440 800 312 444 794 70 485 976 188 162 906 49 549 490 757 166 377 626 683 800 391 370 657 503 866 56 932 435 667 430 781 756 921 106 333 830 497 893 178 8 698 860 417 429 583 266 846 193 313 58 27 19 359 198 619 872 369 548 326 698 203 613 80 415 111 24 471 499 606 581 217 246 476 582 459 107 615 80 66 697 469 132 368 113 587 658 49 34 295 770 731 200 666 62 798 638 219 224 308 317 430 372 74 735 849 651 663 879 336 557 294 486 844 958 505 229 243 311 870 834 204 149 882 976 423 939 592 409 981 797 578 343 514 900 71 506 220 232 709 537 602 434 354 989 477 308 678 603 644 148 364 184 601 611 422 93 803 157 809 38 98 605 351 787 748 989 710 102 113 233 142 21 690 416 626 494 236 547 845 739 227 347 953 129 531 175 234 857 175 898 259 116 481 435 738 619 680 783 946 561 675 107 286 405 355 734 582 734 598 254 966 602 413 508 964 390 674 502 15 423 323 493 32 353 799 765 58 938 519 244 652 754 628 35 100 124 612 925 433 445 488 291 395 521 737 622 751 403 609 61 51 800 995 749 754 259 120 247 707 795 1 651 498 159 21 852 960 525 404 558 141 200 874 454 218 178 734 884 43 935 381 168 38 896 765 395 749 793 787 700 231 40 339 725 837 406 998 148 804 25 482 897 491 895 912 92 144 441 77 157 847 49 300 460 292 832 103 487 228 146 947 875 774 436 442 675 46 799 879 750 963 227 342 935 106 272 836 673 257 152 537 106 873 840 57 756 661 173 854 138 547 812 140 279 284 297 0 405 123 112 468 480 848 54 934 376 23 8 61 905 287 665 830 459 603 970 594 871 108 655 434 197 124 686 806 916 521 73 30 739 812 30 721 422 913 332 6 52 772 840 472 225 274 752 79 153 263 53 129 511 900 522 348 760 943 637 880 16 890 559 566 775 306 921 266 708 462 72 694 421 167 229 180 837 165 789 379 196 527 352 255 642 230 887 402 195 261 73 33 998 577 967 475 208 936 648 314 728 233 452 642 387 684 982 92 651 801 324 838 5 807 105 788 925 892 811 908 751 768 336 122 156 69 65 262 943 761 72 771 684 776 283 155 333 320 1 808 486 526 168 418 861 424 256 716 307 682 622 800 717 784 161 729 150 752 224 773 509 407 312 211 135 296 191 47 606 993 725 464 467 945 155 786 651 288 666 971 49 959 195 345 28 891 345 821 304 741 272 226 682 948 271 209 883 607 435 575 453 937 808 927 279 732 150 25 856 872 581 458 987 194 990 356 638 887 73 373 38 183 459 270 342 954 27 128 351 478 217 29 482 538 64 4 21 777 94 119 286 992 145 264 583 864 848 397 731 920 229 242 374 309 210 502 675 20 803 975 254 280 819 277 878 535 742 248 171 660 276 240 283 60 244 893 961 805 740 34 35 974 797 802 19 19 802 532 352 533 909 452 605 310 101 916 43 388 998 632 614 580 667 72 266 105 373 705 716 185 901 251 424 631 494 95 27 130 203 361 478 834 495 679 921 933 585 790 103 173 95 448 536 543 197 110 146 50 625 714 359 81 956 989 776 797 153 621 890 677 753 68 197 859 577 871 765 184 105 925 508 87 376 241 240 638 325 810 195 112 208 115 204 669 501 425 110 212 994 909 420 252 174 524 327 258 96 367 878 865 200 190 691 136 999 272 217 117 918 285 847 8 632 510 841 616 954 489 361 169 961 604 93 82 796 762 315 793 556 530 826 665 951 484 339 617 19 146 80 951 9 399 230 436 279 104 90 541 845 247 538 239 196 447 155 766 391 554 843 36 866 494 788 256 539 861 461 938 755 881 74 745 882 148 928 406 92 884 116 265 618 720 442 700 233 868 42 143 200 163 134 420 874 914 409 568 437 686 362 338 948 149 131 833 803 878 998 139 309 655 75 327 378 67 152 671 112 512 894 978 955 195 453 97 873 600 573 869 815 693 890 875 77 267 287 435 605 467 328
184 945 187 963 599 504 785 830 245 46 341 947 388 361 989 400 132 502 843 677 652 85 465 198 848 982 365 171 576 709 542 367 181 455 472 466 596 614 31 852 264 266 353 399 301 853 580 305 600 208 921 5 933 129 920 606 271 795 770 204 174 100 305 540 672 469 183 867 70 199 636 650 347 603 501 654 171 610 878 79 644 925 103 338 947 285 151 634 274 293 903 117 749 117 641 790 884 161 443 484 677 726 815 753 566 375 660 724 138 873 564 139 590 668 511 209 173 931 615 156 251 240 185 301 412 786 172 638 316 762 655 208 18 285 409 218 146 36 290 573 952 159 730 174 423 506 404 54 928 7 149 484 212 789 14 174 446 31 691 774 852 798 931 500 484 750 124 237 821 489 723 999 620 324 666 112 681 536 945 797 325 282 60 409 358 144 881 334 658 196 451 908 376 860 630 541 629 308 368 770 309 173 752 550 198 988 593 194 100 563 285 402 111 288 675 854 321 450 116 904 300 637 359 171 827 179 834 519 342 722 525 866 707 190 45 422 78 74 794 931 573 777 314 348 688 722 849 634 267 456 873 195 687 573 916 642 204 353 343 606 990 714 667 213 865 210 597 308 520 854 832 709 985 346 148 909 842 68 792 29 350 440 537 329 978 758 5 889 411 316 48 408 349 326 820 484 980 904 880 84 417 693 657 73 4 555 639 914 287 527 967 377 988 322 112 184 534 210 937 586 975 379 497 664 213 729 697 192 22 703 565 826 255 609 98 205 906 283 402 441 383 847 63 989 62 116 776 67 203 515 101 533 33 236 259 668 225 6 789 481 505 149 819 588 970 459 682 180 956 809 143 292 847 877 13 338 673 868 294 649 223 677 642 106 282 135 879 615 43 910 853 951 761 297 510 358 248 456 706 670 193 987 798 146 201 700 822 833 664 329 419 100 324 594 310 650 414 864 491 486 120 757 938 43 757 896 398 276 405 624 240 138 125 528 838 614 614 224 662 971 588 433 252 970 329 445 527 101 122 760 176 502 428 645 439 382 326 291 137 19 177 927 80 418 380 238 53 637 260 761 671 975 543 514 283 911 512 423 196 668 142 436 653 499 692 793 429 120 268 750 34 639 396 783 508 382 625 4 708 283 609 403 292 774 887 956 377 263 214 851 740 695 858 675 640 578 859 554 106 465 965 536 139 373 961 571 772 719 507 328 766 189 751 225 426 753 897 613 180 319 727 533 430 736 109 851 397 782 941 956 974 74 50 9 856 585 871 220 221 773 991 488 602 248 739 412 816 40 987 420 874 796 332 597 27 517 539 411 800 622 709 665 266 131 663 118 306 887 578 175 686 760 468 660 514 247 731 543 893 580 410 350 241 346 73 552 679 416 154 450 793 140 227 531 299 45 729 487 670 781 89 292 239 58 841 369 319 192 136 813 406 925 482 778 486 165 560 55 17 450 628 430 46 823 919 78 163 41 622 417 890 31 624 815 643 490 755 79 851 703 281 609 925 228 715 231 362 579 556 77 140 602 407 613 378 737 725 155 604 359 771 562 968 425 209 602 237 65 357 339 85 712 244 868 529 504 977 475 229 607 995 444 86 850 313 430 867 800 234 53 704 967 420 659 79 352 943 456 400 671 744 732 582 720 788 937 922 812 8 205 168 517 905 415 934 858 790 415 619 320 335 950 363 282 572 400 743 624 464 699 584 318 932 305 807 539 765 699 745 399 210 116 914 772 561 424 532 602 886 871 742 950 782 993 898 497 476 505 379 438 488 5 735 109 175 736 917 334 971 212 99 33 447 445 551 14 972 674 950 146 54 829 684 437 942 641 235 835 571 588 696 502 489 266 563 974 835 240 589 622 150 719 791 956 96 231 964 753 581 904 206 509 610 359 307 116 441 40 634 642 216 360 40 509 864 459 689 327 695 839 456 302 541 54 836 423 654 322 389 801 869 963 28 192 703 443 87 190 207 424 337 246 47 699 247 623 118 3 612 107 164 844 857 252 531 444 927 132 192 378 381 754 94 559 450 471 826 47 416 159 474 76 647 768 741 771 286 945 809 797 442 290 327 293 490 668 553 795 996 946 303 88 818 706 720 229 354 264 58 724 455 84 668 111 367 271 910 623 734 191 262 131 202 860 2 832 360 586 545 326 568 635 24 640 713 476 35 441 583 940 979 326 674 682 288 235 993 773 690 670 840 94 635 79 601 1 912 909 804 339 908 71 665 622 76 171 799 309 638 973 591 884 51 45 445 781 333 554 495 641 372 773 200 514 780 341 435 410 650 577 748 267 483 625 355 468 969 334 338 33 598 667 519 921 929 942 759 954 72 111 558 949 224 237 469 368 758 886 559 848 833 379 258 328 145 366 320 614 586 231 855 342 37 302 302 450 517 65 186 365 208 820 587 82 49 466 521 244 449 670 156 851 315 907 936 500 732 481 97 92 904 526 562 295 459 361 526 489 500 36 754 859 108 293 393 38 422 196 680 563 178 310 77 107 738 133 311 646 885 188 746 103 348 648 298 712 462 693 0 237 579 413 11 895 26 411 41 916 811 1 656 585 169 225 935 258 550 425 323 817 427 194 700 984 32 885 533 216 779 29 123 672 113 100 946 56 217 841 460 10 226 311 269 227 803 881 814 503 434 157 199 866 606 197 273 397 25 603 69 145 64 149 882 369 778 133 322 96 516 521 594 779 492 854 502 165 254 130 421 67 957 288 127 349 515 703 188 345 661 512 786 17 699 437 618 922 485 785 808 213 158 671 728 703 973 203 552 140 395 981 159 95 828 544 992 391 102 148 924 52 457 291 999 276 621 586 308 715 637 77 36 899 844 996 812 981 854 637 726 692 7 918 631 59 540 443 42 740 494 814 894 94 336 930 454 175 535 965 366 580 504 864 547 519 719 3 605 471 475 195 165 250 463 86 530 223 385 225 736 42 424 199 55 416 431 436 105 69 863 745 955 742 585 304 67 125 549 86 38 260 157 338 632 922 777 896 90 941 133 736 220 971 528 321 375 121 413 287 61 252 480 520 981 409 948 868 982 562 162 713 161 46 648 3 278 369 810 887 481 372 669 205 16 238 272 728 19 940 900 586 717 449 479 621 902 822 923 651 195 89 346 492 659 549 801 978 567 596 868 909 953 189 555 416 611 62 498 405 760 704 231 899 862 550 825 474 722 829 998 882 131 473 194 692 716 178 962 863 371 678 432 84 837 256 147 96 557 72 339 172 265 861 737 353 781 490 84 947 764 976 279 433 312 92 554 859 3 188 390 135 911 500 182 832 88 79 724 466 364 744 797 295 714 725 523 2 119 240 473 856 503 573 683 422 913 104 960 170 891 653 351 275 29 635 471 994 57 257 595 909 190 755 448 375 328 647 753 549 866 477 458 133 197 118 331 672 334 850 179 309 506 677 433 247 548 503 984 645 626 792 233 840 518 70 110 713 839 284 860 201 901 205 373 29 23 684 787 764 763 877 750 925 918 164 361 651 496 645 769 700 522 595 107 577 783 956 870 894 10 222 275 395 733 574 940 802 74 990 705 265 291 566 592 623 784 347 280 533 352 249 141 409 30 707 21 359 712 171 477 8 817 811 646 826 829 595 795 462 222 350 693 63 845 529 317 931 846 963 966 580 569 592 954 391 117 792 394 600 437 735 65 227 238 493 775 85 915 417 438 236 250 868 949 171 830 300 895 916 20 516 493 229 603 287 436 647 415 548 218 930 575 420 134 432 384 108 284 643 651 909 263 38 1 208 330 164 408 322 344 182 52 302 152 880 189 369 92 518 892 534 44 717 128 791 261 650 623 121 645 137 230 506 538 71 676 970 889 696 126 273 403 314 478 554 345 859 877 803 236 692 718 648 649 359 888 684 296 381 958 836 9 407 242 910 802 217 907 108 295 902 470 788 944 603 12 200 607 853 425 218 861 677 574 864 170 949 114 72 232 273 685 830 711 978 499 277 702 911 219 822 392 981 883 929 160 604 926 442 82 516 115 794 39 659 805 945 382 895 91 688 939 435 297 335 93 234 369 908 399 220 155 136 813 210 616 211 246 438 293 574 577 94 340 592 806 961 130 963 56 68 983 455 66 747 461 16 228 76 386 679 191 121 959 307 304 357 15 711 270 813 513 183 104 66 710 249 694 584 876 53 167 969 440 763 466 485 205 305 613 952 356 378 453 170 81 440 546 604 899 321 617 123 831 636 71 799 875 656 850 381 211 842 289 789 418 264 633 148 767 547 391 964 253 610 824 897 773 510 774 541 747 63 444 843 257 927 374 483 135 298 452 288 823 872 401 359 243 2 509 185 896 589 951 837 701 196 215 80 75 774 963 767 524 893 276 942 467 22 249 917 95 652 153 877 59 745 536 45 768 326 487 271 762 858 129 388 166 739 976 922 872 937 83 705 277 550 796 240 570 612 387 282 678 35 68 231 544 749 256 310 930 264 997 425 698 281 756 166 721 214 994 105 627 400 318 280 608 601 909 811 121 344 144 210 6 738 370 230 986 876
206 624 491 166 144 226 447 242 450 770 817 719 137 952 393 82 11 676 470 32 237 570 120 547 210 955 922 574 519 687 370 415 496 865 573 122 615 139 801 463 274 502 849 147 795 217 111 745 187 91 719 617 383 606 860 429 377 876 148 804 602 908 596 184 978 481 15 379 981 367 996 23 465 784 710 664 130 463 105 701 517 75 668 776 745 571 287 511 598 754 72 505 295 790 34 893 439 605 740 364 13 481 397 571 386 561 412 753 446 909 32 422 429 428 639 586 343 803 356 98 966 125 414 176 141 690 135 711 533 589 850 905 713 771 498 797 727 900 592 372 341 860 586 724 840 226 271 459 398 376 965 30 321 355 462 878 778 312 930 984 673 718 906 137 841 576 499 859 911 642 828 371 49 680 677 657 785 806 507 735 542 421 80 387 568 971 177 56 987 596 931 232 25 399 780 670 83 882 208 39 982 337 581 869 557 579 627 965 851 949 820 916 511 701 552 522 913 987 459 923 340 128 344 94 460 304 290 653 518 164 993 65 392 864 562 53 326 783 126 136 802 533 880 797 739 338 790 140 272 33 917 442 720 462 865 460 481 381 662 523 743 272 918 778 984 92 703 1 394 639 374 139 334 591 995 192 200 262 483 680 920 197 700 258 230 130 647 226 38 366 862 125 404 289 972 842 400 436 848 115 261 693 330 439 60 199 924 936 561 28 322 920 325 731 0 25 823 469 576 777 3 41 553 319 691 817 310 746 603 271 979 514 522 780 417 403 353 828 897 2 909 295 707 20 959 564 37 353 457 651 121 304 940 740 751 317 717 243 31 738 874 803 419 513 314 430 188 408 75 654 251 187 238 960 866 364 286 558 681 432 257 149 689 882 750 151 363 116 280 873 875 539 149 144 399 182 815 303 102 375 455 354 536 831 162 411 266 658 408 406 632 891 610 150 267 325 497 120 23 32 406 422 248 637 485 882 590 699 529 479 396 417 281 910 376 627 885 194 1 372 796 252 500 941 233 329 794 435 226 276 696 870 453 740 779 553 385 961 332 199 154 715 444 677 967 739 467 978 892 968 161 909 956 294 164 99 628 415 958 700 125 844 764 754 827 862 695 759 283 396 79 301 776 979 196 685 669 141 753 739 431 335 942 148 14 131 289 283 554 221 246 745 51 500 678 130 769 662 805 335 694 736 422 547 701 492 440 137 952 891 658 888 495 657 582 874 584 345 78 975 569 915 854 449 378 604 424 97 132 446 68 707 986 725 643 988 789 575 94 832 583 461 968 583 29 857 73 152 345 430 74 630 336 262 775 198 64 643 558 339 864 114 619 10 999 792 650 572 797 423 42 269 264 872 253 133 660 961 670 677 351 25 623 2 667 14 276 753 21 510 308 526 434 444 93 430 964 497 218 746 520 406 219 855 831 930 176 925 803 916 852 67 451 153 666 153 688 559 593 928 902 548 189 502 659 38 158 414 741 29 556 664 621 879 454 839 335 763 614 972 894 485 537 154 843 548 22 304 925 451 772 462 146 60 232 960 220 474 509 988 661 340 752 52 160 829 757 501 254 114 538 862 421 590 355 90 698 232 734 394 544 108 103 163 871 692 46 159 52 244 683 655 937 444 362 370 847 969 198 578 342 555 33 681 228 258 478 549 816 260 672 813 961 686 134 46 531 242 486 800 381 694 732 768 265 322 682 398 949 39 510 718 260 615 270 17 737 2 861 9 773 543 929 572 203 602 591 146 648 214 371 425 461 882 191 144 76 175 119 254 285 616 204 338 549 666 479 937 822 738 771 897 572 31 35 869 71 283 869 309 284 614 821 565 45 58 824 328 530 424 19 820 97 776 665 743 331 525 994 271 9 772 664 124 513 939 185 171 890 484 525 1 192 439 323 48 26 370 712 647 99 516 837 439 748 225 989 460 936 837 315 432 131 618 545 475 933 40 186 315 156 31 616 653 163 594 92 824 825 619 47 862 950 473 199 787 810 693 403 723 263 849 449 71 612 815 305 550 84 374 252 931 788 7 901 36 168 299 962 953 916 689 608 390 391 278 118 595 744 158 798 867 317 480 543 841 194 622 505 471 746 452 179 605 432 158 997 196 480 706 112 384 307 29 655 7 747 817 888 213 225 225 846 222 175 135 550 867 115 57 90 717 12 406 172 888 388 830 626 103 617 950 436 80 367 139 800 250 767 936 541 605 128 270 644 675 601 222 515 784 914 634 324 57 770 493 904 174 855 410 140 941 900 92 524 959 622 652 990 735 247 276 231 359 988 352 407 612 171 491 300 823 580 84 547 947 464 246 566 174 114 325 138 63 715 699 539 600 468 916 873 110 891 81 123 33 718 890 4 585 18 860 273 915 646 50 868 996 98 232 652 290 282 994 147 101 193 538 663 257 6 364 494 353 508 14 736 910 792 455 256 50 523 992 903 136 108 237 390 773 43 722 213 89 706 17 258 991 955 663 86 430 534 936 122 184 311 578 359 275 587 761 721 487 947 726 618 219 971 233 463 61 935 538 687 877 382 71 294 127 585 800 369 507 512 609 170 122 127 691 327 116 240 297 977 987 845 291 526 737 813 64 53 798 255 799 368 61 565 838 352 972 309 957 405 765 59 643 242 154 312 808 145 95 697 532 413 396 66 351 205 47 685 421 493 208 782 254 716 995 786 71 634 183 423 19 259 32 684 663 87 622 941 1000 166 423 784 275 728 507 379 616 674 727 418 137 96 236 853 351 430 878 722 462 437 280 809 690 564 914 190 64 833 985 133 968 152 665 244 801 819 345 155 844 442 584 211 856 641 577 169 208 575 761 735 22 214 441 55 663 380 277 579 633 104 217 142 71 783 321 915 384 633 718 337 154 358 486 487 420 923 49 180 912 101 920 269 55 546 913 946 954 306 912 466 389 723 849 401 973 675 877 262 179 116 915 882 504 625 229 395 136 893 828 428 212 818 865 2 758 360 409 69 104 438 582 490 781 527 551 858 806 375 984 642 397 366 561 532 998 56 513 656 293 571 714 302 260 960 959 182 909 872 506 207 24 838 620 876 956 229 885 143 842 243 399 30 431 409 543 150 728 738 943 445 839 963 540 919 582 799 184 333 38 288 324 173 1 157 998 58 869 758 619 912 296 268 366 733 461 136 151 365 7 474 60 754 888 653 882 28 633 877 903 316 379 181 488 347 689 907 65 726 955 636 154 944 93 402 635 595 240 791 169 61 224 657 917 329 906 216 894 954 723 5 394 870 927 898 797 814 447 600 322 899 783 777 467 227 57 443 737 40 316 452 468 793 994 686 677 209 729 567 423 224 834 991 108 724 421 348 678 110 9 895 508 88 588 832 588 787 90 878 149 139 675 54 491 106 332 806 449 17 414 932 526 638 933 249 267 859 767 589 9 24 974 927 349 20 341 448 793 488 709 514 547 339 175 812 229 469 827 676 837 671 331 279 955 301 315 692 99 613 72 839 584 426 387 320 864 730 708 640 783 338 627 476 697 578 355 503 379 690 951 165 599 884 389 502 256 201 98 976 679 245 802 948 563 153 969 938 51 124 804 570 201 275 705 63 562 887 921 516 525 992 94 354 66 62 404 221 523 645 993 609 390 241 935 945 570 844 780 506 330 492 455 346 439 804 661 926 651 969 964 768 252 774 814 372 660 361 972 588 47 857 781 364 651 651 451 415 886 836 309 441 794 472 448 749 361 410 23 896 217 357 863 811 872 731 446 807 568 277 118 318 3 67 310 50 74 934 503 215 593 91 864 975 238 89 657 708 583 693 917 489 935 606 43 484 490 563 588 482 683 117 374 313 784 278 850 762 985 48 958 826 241 637 749 605 595 889 773 328 731 953 805 109 275 765 788 970 675 535 744 456 106 763 223 951 943 234 168 107 156 420 835 425 751 624 98 766 999 387 462 57 909 604 102 411 689 594 251 631 466 292 750 384 889 129 481 319 575 521 621 39 406 349 199 830 677 473 830 943 845 983 671 910 332 611 838 635 678 235 180 82 688 928 695 540 101 178 169 939 306 577 690 212 110 548 887 629 243 239 47 113 281 427 210 725 779 471 892 27 390 560 265 298 191 81 104 829 186 654 544 44 336 742 475 70 647 16 588 299 256 756 596 759 113 416 450 195 24 100 614 373 149 921 612 85 549 77 184 761 916 304 249 863 186 834 544 236 733 630 976 974 406 184 75 649 681 973 833 705 349 699 579 217 880 781 904 879 589 197 717 297 105 435 926 985 551 835 46 905 566 709 302 599 509 293 67 389 70 250 241 10 755 729 313 755 756 680 759 95 62 808 391 702 364 597 691 881 769 620 710 350 510 867 353 222 766 711 577 151 107 167 662 555 473 504 487 41 972 760 484 458 848 998 395 303 203 36 537 856 495 433 428 574 577 65 323 842 865 980 582 202 734 714 82 883 96 501 708 957 470 886 498 607 549 528 7 174 105 679 947 704 979 551 968 475 491 223 326 183 238 291 478 7 642 477 63 559 601 159 645 8 367 296 754 908 229
95 83 412 691 713 659 351 693 325 704 996 562 102 974 959 318 43 305 375 885 62 319 900 693 394 513 361 329 661 776 257 504 346 597 802 557 165 109 600 318 226 594 893 122 235 916 941 314 300 150 55 843 543 950 728 826 448 631 715 323 530 405 563 711 319 4 612 365 723 826 164 357 549 198 919 695 183 732 411 658 42 434 321 224 385 454 65 332 564 142 167 944 822 989 908 58 901 757 50 711 58 868 745 372 518 313 684 573 717 631 708 359 742 524 216 217 366 713 191 272 430 387 494 301 621 466 243 802 9 712 698 526 320 848 623 483 220 594 247 634 410 488 696 752 289 675 349 274 795 841 123 889 855 310 991 671 463 430 884 456 610 842 443 905 734 86 119 994 981 400 451 10 872 666 132 64 87 941 780 9 983 554 348 327 766 84 599 226 681 268 993 723 748 404 138 786 617 666 68 395 118 992 470 497 333 670 159 277 565 137 721 96 499 477 700 770 654 45 501 426 800 350 22 996 817 73 134 527 850 718 25 684 828 563 672 323 669 521 551 425 881 173 382 534 200 886 404 170 36 366 775 900 128 351 528 861 542 579 862 628 244 468 942 888 568 501 323 390 819 691 813 100 960 375 597 870 873 518 510 217 626 199 221 101 481 338 445 868 317 206 111 374 784 55 869 582 281 510 198 262 217 504 2 286 261 775 187 45 999 665 557 143 432 597 414 697 406 944 552 548 94 706 353 801 342 90 702 175 773 748 252 423 368 787 926 33 440 906 310 919 17 712 335 955 618 360 706 740 948 421 387 564 836 765 326 810 785 214 649 539 332 997 560 494 506 244 601 700 41 40 282 497 694 791 125 408 369 590 206 99 972 618 611 164 294 301 687 53 211 872 150 484 469 464 467 687 895 72 922 664 29 230 28 143 975 919 431 924 575 325 295 907 313 75 418 830 304 953 812 14 16 584 646 633 788 564 307 838 450 681 838 742 224 667 798 215 756 380 355 218 201 579 796 928 550 226 606 154 668 7 792 274 588 737 245 642 877 935 660 545 53 512 936 558 139 966 148 835 737 135 657 584 184 560 190 406 37 961 705 264 521 718 154 774 651 631 434 754 197 752 951 604 21 770 91 960 249 757 116 794 340 748 396 8 233 626 526 250 490 67 762 481 6 277 803 359 327 899 82 191 889 980 865 419 511 751 707 110 799 799 292 255 63 884 442 906 464 879 729 121 516 858 143 269 189 906 844 88 810 24 950 754 175 652 987 35 891 539 44 223 857 930 958 495 636 394 759 800 719 430 853 143 955 337 747 773 223 571 146 926 268 673 953 309 650 44 210 760 84 744 379 548 689 293 85 702 376 834 833 992 858 565 845 872 648 147 363 473 359 559 842 949 265 239 454 319 284 235 525 214 818 225 45 494 133 822 38 57 444 924 402 484 887 107 417 82 735 49 777 891 152 396 670 931 424 326 880 33 301 465 416 227 491 663 137 532 358 51 180 533 613 484 590 780 32 894 906 263 472 615 93 809 78 201 903 531 690 352 311 571 214 595 515 27 121 223 852 769 202 540 347 765 489 557 746 65 168 85 299 422 591 991 378 605 703 461 801 163 1 983 778 823 572 265 923 650 92 897 531 179 976 918 598 783 98 544 155 627 182 926 769 307 136 626 573 48 985 29 574 622 482 911 834 227 315 512 203 925 401 177 207 772 153 777 51 639 920 520 595 378 556 608 222 329 108 453 532 57 89 593 441 434 8 505 237 994 952 462 927 704 912 81 982 812 944 354 86 681 212 264 171 272 181 818 427 702 973 321 390 298 124 135 992 321 352 695 127 187 804 676 341 456 870 420 878 684 541 304 827 874 631 146 561 117 99 417 947 678 227 593 110 843 12 142 770 771 185 534 438 928 830 446 480 857 751 468 876 787 331 554 365 62 630 577 555 545 330 628 797 821 392 600 640 308 461 475 727 833 115 446 644 743 989 132 930 656 48 11 820 220 949 183 334 298 750 327 131 852 67 682 846 521 764 783 18 358 545 198 536 842 940 227 897 899 196 340 4 33 933 973 493 509 422 267 579 843 620 319 324 880 755 186 293 404 105 417 449 137 5 388 30 514 882 943 676 915 954 853 471 33 592 19 824 632 731 463 583 892 277 604 886 788 275 713 928 709 679 314 76 421 581 229 468 380 699 980 279 447 925 661 986 412 647 968 10 109 677 369 739 819 816 831 27 930 70 95 547 736 199 346 652 173 339 695 397 942 158 349 193 530 393 106 421 527 122 215 278 525 711 735 994 508 475 739 998 513 156 969 864 488 716 262 500 975 19 905 643 133 356 245 39 498 605 27 208 374 420 402 945 559 52 63 963 339 195 178 345 970 851 615 71 939 177 263 377 276 890 808 854 972 80 853 691 673 782 495 372 766 144 139 3 181 74 33 505 469 712 929 26 407 462 198 520 301 686 760 507 53 957 379 871 632 225 401 240 535 683 219 585 691 584 310 350 24 213 730 638 7 911 647 503 6 135 462 179 866 665 779 929 267 527 362 337 798 604 980 508 804 632 200 904 778 913 44 826 174 977 890 306 260 357 73 970 473 79 293 273 216 172 851 710 261 374 890 714 786 971 366 629 121 291 826 192 215 219 601 485 122 425 46 103 498 787 185 314 432 523 56 868 698 544 970 7 485 790 106 473 232 147 436 109 430 161 833 446 631 616 262 205 964 743 581 915 796 248 993 554 884 262 688 64 453 653 683 160 154 267 456 336 766 634 495 674 477 360 531 662 462 370 102 932 83 619 862 988 704 808 132 239 621 435 114 779 77 974 497 641 990 157 235 60 831 898 154 373 397 238 438 587 249 35 987 106 889 772 975 939 194 866 932 578 300 758 5 343 232 484 117 709 248 312 426 318 593 968 983 791 343 789 978 455 340 322 305 439 567 141 839 909 862 488 668 447 841 514 910 250 17 608 499 236 706 409 707 841 223 436 290 806 483 726 572 967 324 231 489 452 803 400 692 270 249 328 357 149 253 980 582 362 949 754 77 860 108 639 892 701 958 807 972 680 362 596 235 403 69 624 727 892 24 685 709 781 80 874 300 539 448 260 426 695 336 724 165 254 38 34 163 875 995 286 824 186 325 474 526 492 292 380 492 956 94 602 639 559 990 24 234 81 954 274 553 253 688 965 21 215 537 730 57 391 98 54 864 859 52 31 2 496 357 688 595 232 436 627 883 20 665 553 201 821 877 259 457 774 928 916 202 308 965 163 730 856 487 83 343 666 479 288 464 767 813 264 391 562 348 776 269 969 772 861 53 140 873 40 49 476 173 59 348 413 963 66 198 840 144 15 632 61 471 663 828 924 8 287 762 423 766 793 878 271 205 46 568 504 93 535 127 498 91 367 94 234 299 863 530 509 88 693 149 517 324 241 518 832 723 637 14 230 707 831 970 524 912 478 988 465 916 671 2 934 816 246 427 395 335 642 446 178 525 615 984 145 1000 519 491 251 139 459 463 609 963 849 601 589 41 13 491 848 892 113 497 107 103 433 798 594 845 398 312 502 434 97 541 867 57 142 92 486 915 96 142 738 670 297 825 381 693 457 337 386 552 437 545 408 445 316 56 305 631 888 574 567 420 761 996 209 410 479 381 917 528 825 62 329 565 765 865 169 897 285 375 283 718 809 977 946 559 415 389 466 662 570 559 566 464 847 650 263 707 344 126 962 559 112 218 120 961 720 991 580 728 635 321 914 592 429 480 280 536 538 6 697 465 104 26 718 690 760 312 622 43 101 461 354 876 558 124 513 266 658 426 997 440 593 512 114 575 966 549 704 190 533 447 655 458 883 5 151 439 14 994 194 459 811 569 794 908 656 303 835 129 495 960 303 989 33 648 757 930 682 413 907 309 961 690 49 593 675 62 384 451 740 384 786 277 805 639 389 492 453 876 576 670 918 528 741 115 899 498 529 914 586 487 667 866 90 817 931 918 659 107 645 290 979 511 534 608 75 807 537 439 456 144 0 201 783 495 571 783 399 74 419 920 733 707 338 793 272 815 56 345 242 965 229 402 995 56 405 461 548 431 77 642 57 59 839 819 546 326 218 957 633 217 678 452 458 725 383 62 837 143 170 564 256 680 938 862 371 438 266 340 129 606 582 50 23 969 910 797 990 529 364 866 829 371 407 311 483 990 978 454 296 450 763 735 614 731 753 691 174 484 276 431 258 618 188 339 100 52 11 55 204 593 69 219 625 849 162 665 814 186 905 166 692 964 771 802 896 438 894 318 426 555 815 669 664 705 725 186 603 695 290 577 522 658 477 683 88 894 228 707 628 490 921 985 540 190 937 998 298 398 126 363 722 919 72 486 673 602 302 972 309 852 388 45 843 116 879 920 130 910 512 85 607 755 736 845 569 68 749 956 577 810 428 383 73 378 269 149 752 276 255 12 47 429 885 90 732 485 768 910 497 81 176 335 166 675 943 414 744 791 984 179 902 792 823 214 935 663 117 368 487 765 460 183 173 213 964 609
381 436 492 489 531 315 17 995 626 162 257 361 842 683 823 780 726 79 375 972 744 23 203 624 360 395 820 226 373 871 656 139 279 511 608 606 112 6 866 297 743 966 897 722 892 386 890 616 968 518 627 879 337 990 292 631 938 406 456 602 709 702 511 200 154 165 178 105 166 70 479 392 791 268 649 941 514 758 798 512 559 82 143 786 449 902 87 524 125 907 348 866 181 250 878 720 960 684 851 840 482 891 202 579 309 509 977 79 268 922 904 531 589 419 510 219 776 545 139 24 979 793 966 351 259 256 577 637 687 586 31 373 681 329 889 344 107 446 505 341 669 137 751 851 989 887 120 405 906 667 569 587 122 415 176 390 809 82 283 126 339 327 518 807 65 242 148 90 392 918 319 539 762 948 485 808 710 628 46 693 931 5 875 503 757 154 285 876 943 849 561 388 708 417 162 681 70 497 597 967 391 115 778 821 495 231 605 594 573 913 972 528 42 705 402 90 6 722 964 700 760 2 860 856 468 197 367 776 498 649 441 753 303 124 640 808 430 747 675 409 998 741 611 274 318 260 599 175 150 661 565 843 431 941 252 922 172 267 227 368 67 586 243 449 169 791 521 473 843 12 497 567 38 965 473 647 625 110 949 277 419 234 69 678 209 662 580 402 54 210 315 342 134 930 294 86 487 899 831 67 706 987 535 868 314 465 7 869 716 171 418 309 612 119 923 306 165 799 499 433 255 383 526 118 584 73 256 929 157 766 377 333 864 76 8 32 984 887 983 639 618 436 426 32 586 266 152 426 542 162 447 896 393 241 928 878 66 218 246 483 628 791 198 817 696 17 379 996 428 325 924 707 346 838 591 917 11 939 50 403 512 619 133 408 861 79 199 440 109 496 872 244 829 820 347 773 352 380 481 553 830 18 237 844 453 825 113 830 654 558 30 187 247 547 880 575 135 7 793 867 886 341 665 581 834 668 688 580 33 617 824 262 712 317 593 399 648 849 894 35 422 116 208 156 722 974 659 256 686 344 745 850 570 724 436 766 326 102 797 565 869 416 396 52 707 91 187 121 539 839 528 525 867 811 832 276 910 77 683 458 263 663 729 82 800 967 538 976 713 495 764 826 624 805 680 148 440 508 721 966 711 935 28 539 975 256 301 560 466 3 68 31 733 13 164 847 415 608 312 515 37 390 592 873 515 747 306 807 657 982 741 634 882 147 201 39 389 67 254 987 780 323 323 845 507 783 22 830 43 867 16 480 558 899 435 446 953 699 117 68 459 223 779 371 871 958 56 232 153 890 828 178 704 823 921 975 410 347 320 4 370 250 85 606 747 346 773 677 10 113 633 677 982 438 846 76 454 273 156 969 529 308 813 379 607 985 917 325 636 400 513 860 361 999 725 328 335 620 913 211 771 831 905 482 749 650 98 891 805 408 421 120 545 791 845 168 790 253 230 983 53 366 934 972 631 653 305 29 853 861 645 957 258 543 775 754 414 608 461 155 61 541 86 150 509 1 193 343 609 828 784 357 451 497 423 983 623 590 954 869 229 678 483 679 62 164 173 936 530 328 147 233 516 779 766 77 59 633 690 317 959 537 641 464 151 401 353 587 524 932 214 698 64 323 838 941 145 552 976 531 850 416 947 874 232 91 844 595 228 974 321 429 72 503 372 257 287 788 407 244 358 283 912 963 840 733 796 829 728 166 553 892 525 878 551 842 465 857 799 339 868 302 15 517 161 88 96 312 748 873 406 967 238 141 63 305 676 225 792 17 883 480 74 555 556 273 907 894 794 143 948 877 617 375 185 304 523 270 885 165 862 358 89 919 355 220 356 158 272 741 817 984 9 634 47 353 4 496 825 898 450 535 313 168 219 248 52 380 571 389 958 570 865 298 141 105 541 418 893 688 249 273 486 102 808 380 501 366 857 640 183 810 682 221 83 342 99 360 241 148 383 126 908 62 413 194 616 355 963 3 221 873 600 747 131 46 990 979 839 579 212 689 5 908 463 138 974 142 170 85 770 805 693 644 588 10 651 95 941 472 234 816 267 577 397 960 689 502 163 631 932 737 265 329 222 627 702 736 767 370 768 630 297 445 731 362 416 119 993 326 409 644 926 605 795 473 549 561 94 834 489 157 945 775 57 838 273 940 264 724 991 522 239 288 325 102 458 570 182 253 142 869 45 510 777 860 692 42 739 227 812 886 819 166 900 503 307 135 929 444 452 126 213 519 870 523 717 127 102 239 200 692 714 155 338 192 996 862 1 827 988 989 967 392 357 413 637 336 41 347 546 152 786 562 667 184 647 486 916 130 224 355 705 902 167 136 502 79 35 256 848 493 601 693 92 450 956 364 84 740 457 143 478 42 583 289 177 55 384 133 286 286 567 904 191 58 78 288 496 944 71 850 295 976 841 642 980 571 242 718 206 130 245 507 927 305 719 112 298 196 211 449 630 109 244 761 896 873 919 691 671 344 0 329 970 142 801 410 168 839 289 262 25 12 811 597 204 385 123 159 999 567 179 215 121 646 930 441 877 84 180 775 101 746 49 317 240 783 876 836 13 57 614 269 572 394 73 67 95 237 55 993 552 505 108 726 269 619 603 35 564 386 196 147 935 172 699 971 90 731 537 110 962 671 985 783 260 612 403 276 856 500 494 642 281 779 400 5 503 323 144 799 317 702 412 37 550 890 349 531 522 82 837 487 672 429 385 789 781 658 215 454 248 848 632 355 915 748 290 626 758 96 376 498 560 502 836 923 937 520 220 721 761 830 32 622 278 360 783 579 594 39 124 609 818 503 500 47 158 142 737 819 175 569 155 734 79 964 111 501 634 675 806 888 354 927 574 496 401 19 911 187 547 241 679 2 978 613 20 281 732 505 21 192 343 408 189 940 816 264 261 521 562 624 740 241 873 996 231 204 233 996 965 543 277 489 950 343 390 535 19 162 969 470 490 982 82 452 491 520 126 787 282 676 622 858 750 344 997 8 350 369 658 103 920 962 814 352 216 936 40 161 149 710 130 452 670 884 332 207 439 397 613 148 425 79 291 935 833 814 24 737 386 278 138 65 973 334 703 566 27 83 585 895 2 479 488 749 250 480 858 816 438 259 327 742 100 590 81 770 39 790 620 257 986 280 119 477 331 22 772 292 427 375 97 959 909 768 763 609 275 138 685 250 310 31 93 711 374 569 328 105 994 747 918 513 821 15 895 689 787 172 364 651 116 609 898 389 369 130 44 464 723 823 23 177 700 131 789 185 110 366 504 384 226 312 76 704 847 472 673 889 359 140 596 914 302 209 650 236 470 881 387 411 903 742 443 619 730 161 48 188 251 332 724 827 51 822 785 887 753 618 582 298 782 702 205 211 194 541 88 218 171 599 655 115 563 862 807 843 664 131 333 80 517 57 304 863 18 904 3 151 826 509 398 39 197 95 754 590 566 811 534 195 879 254 678 543 146 149 365 903 944 796 344 759 902 948 127 961 351 281 399 728 769 582 742 470 951 712 955 290 587 194 936 92 602 458 995 985 395 113 532 26 195 39 946 400 533 963 992 948 137 443 508 283 940 243 471 787 891 179 26 674 752 800 746 225 362 611 698 113 437 25 939 810 433 686 132 4 12 285 480 518 527 41 29 320 462 460 174 611 388 332 159 53 642 837 235 527 629 934 210 128 884 396 961 939 557 644 382 796 136 671 444 179 484 933 271 424 366 902 544 689 925 389 188 532 718 646 316 698 674 276 342 941 140 320 330 680 299 691 345 912 77 754 274 991 835 738 223 339 615 385 464 747 429 449 276 39 543 377 619 414 595 433 646 650 420 676 663 768 854 549 336 272 280 531 888 246 662 411 58 186 442 547 266 221 114 609 887 831 118 734 324 817 815 597 519 374 368 861 604 790 804 134 363 654 720 632 933 535 578 584 128 813 106 98 445 508 340 824 802 716 270 859 300 382 899 957 536 92 190 867 417 174 590 759 598 129 236 376 863 652 548 607 942 364 822 421 971 852 341 89 901 511 694 559 411 242 192 58 60 386 661 596 759 958 14 547 701 450 103 530 852 146 329 63 639 873 540 362 476 873 104 143 460 857 922 983 727 474 697 839 493 473 434 551 378 1 455 325 262 890 914 509 432 967 469 493 874 723 859 599 36 800 684 852 576 377 405 35 635 578 691 959 606 547 105 353 575 893 653 503 253 737 184 453 695 934 810 195 568 620 755 13 322 101 738 474 735 320 756 137 579 919 610 836 520 303 666 539 186 934 293 67 207 111 774 516 474 867 91 659 34 379 715 719 408 478 371 731 75 416 981 287 80 989 644 504 736 949 677 17 987 192 129 77 160 758 404 781 311 197 218 176 284 890 424 815 660 198 506 939 467 143 446 508 827 920 957 766 308 144 477 51 581 663 652 526 217 285 849 753 334 125 734 732 472 72 803 705 115 26 638 420 394 928 475 254 765 158 621 976 555 806 881 222 668 721 952 993 643 125 855 710 288 603 448 106 225 431 296 764 554 679 380 873 788 34
878 653 300 130 945 226 375 313 324 563 791 226 467 633 53 846 821 969 21 849 913 452 440 94 262 223 76 289 314 83 790 437 882 669 450 249 140 269 404 360 765 638 102 310 652 512 441 618 134 507 18 301 306 572 590 334 491 664 288 100 89 709 928 339 722 735 562 608 719 492 164 910 683 95 548 681 816 449 696 56 527 472 863 314 613 342 215 288 949 198 885 181 499 258 826 820 618 24 234 747 781 441 486 833 452 596 358 577 798 349 758 10 133 113 71 998 83 380 880 876 981 520 310 777 464 477 302 608 750 335 416 703 952 791 526 386 900 875 411 906 278 433 451 927 292 314 174 117 522 480 701 523 271 699 494 683 244 824 836 808 97 74 663 704 309 393 698 899 130 660 433 607 427 285 822 664 131 891 184 683 953 540 742 909 841 422 442 562 41 437 475 676 405 985 381 10 695 233 729 322 850 796 585 303 883 429 135 541 34 202 298 621 68 340 944 531 980 769 809 96 246 758 458 61 334 352 609 811 237 514 636 866 448 10 378 821 338 43 881 864 122 390 367 735 598 649 482 69 1 960 620 626 126 87 760 644 794 48 806 478 694 933 72 347 388 245 141 702 277 834 662 72 871 133 45 303 55 631 577 460 681 508 214 510 902 378 599 320 210 790 325 937 459 142 515 964 98 354 218 798 797 732 64 734 851 14 60 495 771 880 772 368 250 137 341 783 579 146 627 490 804 849 75 367 7 854 561 302 629 730 632 633 935 67 843 723 106 455 377 54 245 485 876 905 231 576 93 83 715 40 909 660 469 944 432 429 10 250 73 619 78 545 917 133 959 794 745 959 799 574 167 335 47 467 359 881 864 501 908 868 220 535 128 412 818 848 241 168 22 314 658 42 789 527 92 558 408 45 956 75 208 243 286 847 753 354 535 303 969 409 962 449 957 587 647 349 903 921 443 236 706 402 497 388 284 186 626 248 976 764 236 262 59 67 317 666 504 647 380 245 104 321 439 477 37 404 571 206 653 432 528 621 852 27 677 114 414 528 311 487 331 547 644 114 805 574 855 173 990 434 838 803 775 395 490 366 889 679 343 695 539 373 24 793 713 929 744 747 964 296 424 745 328 931 646 448 733 609 307 452 337 88 203 304 656 263 175 950 191 693 394 186 403 502 349 340 361 527 948 481 655 945 666 594 610 529 583 318 595 587 720 973 313 441 70 30 565 227 472 956 91 120 637 143 398 138 989 137 29 165 395 68 639 857 80 854 110 934 20 511 992 484 596 827 601 994 552 678 150 477 831 3 115 77 251 526 971 390 181 694 496 176 329 140 159 87 870 698 226 740 366 251 336 616 518 98 120 507 616 567 484 859 449 185 473 868 386 120 179 234 820 23 100 113 536 50 873 520 85 530 389 734 312 409 617 55 787 96 308 184 540 666 685 173 127 425 117 632 415 997 258 275 347 497 397 499 474 415 69 525 965 627 963 927 87 139 139 639 874 913 795 780 973 200 856 537 611 823 269 460 756 670 146 217 776 216 708 288 748 210 569 146 978 937 879 633 817 321 26 382 892 449 373 144 257 778 254 965 651 602 739 706 916 131 471 402 574 945 462 812 412 93 223 982 489 440 740 703 704 396 5 620 61 374 813 607 354 126 687 832 788 164 190 78 498 710 155 189 466 952 204 552 188 360 997 449 225 998 723 970 456 516 703 111 453 570 558 804 66 352 766 704 757 227 623 513 633 381 189 623 862 705 939 871 63 4 737 136 631 543 58 943 743 281 982 60 572 411 819 258 829 397 853 452 264 651 211 541 407 138 365 264 118 458 238 203 77 792 988 643 165 511 667 798 812 581 36 468 207 838 57 2 143 752 163 131 754 184 966 686 242 398 930 501 512 678 295 304 860 22 686 503 291 827 166 899 177 807 738 19 887 983 621 927 436 17 348 770 800 831 199 174 650 392 461 886 169 354 759 254 217 861 897 610 868 31 769 768 614 792 270 961 983 386 372 964 84 248 530 856 290 445 810 863 399 962 263 745 985 139 267 282 634 576 227 813 770 352 550 792 857 672 563 637 699 68 709 340 845 118 531 892 643 118 463 612 904 260 213 364 582 53 691 910 495 277 107 652 961 546 353 413 503 849 888 412 578 849 8 8 253 866 457 917 368 911 670 223 261 382 726 551 113 965 81 331 393 877 205 831 94 650 828 577 161 962 480 437 90 151 12 635 975 543 773 976 195 515 728 419 808 321 678 542 121 503 630 277 814 322 170 652 282 588 762 512 925 453 793 919 923 920 716 432 849 996 485 420 31 72 460 995 734 485 718 162 589 127 672 685 560 355 356 378 212 733 105 971 9 409 476 112 124 483 933 793 559 273 32 785 615 450 970 56 544 650 640 696 40 115 803 344 49 601 222 759 567 705 934 93 454 246 243 870 256 650 109 273 382 495 481 3 303 397 229 982 727 899 847 807 763 382 910 830 796 756 409 369 937 797 370 817 95 415 825 865 830 588 661 50 848 384 255 83 927 39 355 359 465 966 50 677 886 741 513 75 426 717 52 599 858 261 914 761 929 251 735 182 547 148 384 143 429 258 320 29 974 595 807 109 867 108 301 441 566 933 676 936 749 509 101 768 160 262 673 768 281 706 202 645 912 903 635 146 19 367 625 514 693 101 330 18 357 270 144 2 840 243 194 65 979 364 524 249 827 244 606 527 510 309 235 283 249 322 51 94 721 392 369 598 129 708 942 226 4 741 14 574 232 417 958 88 751 698 239 35 297 228 884 82 993 437 383 344 326 600 568 269 431 876 906 130 187 90 747 999 39 536 541 875 321 750 240 952 972 400 280 850 67 570 260 508 152 82 924 273 950 183 492 754 86 92 940 707 145 981 44 532 419 265 96 896 116 678 780 747 392 703 501 542 56 139 576 910 132 60 342 773 732 602 705 535 506 473 15 55 893 345 605 50 287 647 689 875 209 60 697 691 649 342 180 157 446 171 387 827 711 701 570 531 151 439 960 838 554 379 777 862 932 907 198 524 533 932 665 235 519 271 545 995 62 695 65 653 483 807 201 37 168 988 844 313 875 322 488 755 523 683 410 982 346 446 293 222 319 431 327 47 153 241 898 53 27 898 283 558 891 339 774 624 901 562 682 910 899 183 268 696 88 41 413 389 659 744 779 353 136 890 786 836 514 240 385 157 947 207 103 493 147 532 542 310 622 672 511 40 628 107 941 39 783 822 986 82 364 949 551 23 919 141 996 2 977 961 17 52 702 151 688 913 896 262 172 88 192 894 477 150 782 443 193 170 894 738 345 707 318 466 156 588 987 360 248 791 869 734 158 12 671 259 675 897 712 158 376 978 108 652 216 469 112 650 767 141 588 69 28 767 468 514 438 322 176 132 619 961 352 214 487 578 3 499 600 858 943 760 25 942 505 52 289 214 82 14 333 794 171 145 707 892 842 43 525 427 920 753 422 800 717 597 746 86 363 39 173 461 344 889 612 71 994 429 768 134 549 698 285 299 538 662 573 737 624 769 654 842 206 288 294 328 142 759 114 860 252 936 148 454 500 453 607 679 645 648 679 515 185 156 823 354 915 723 556 804 437 937 998 41 872 321 802 954 859 632 16 718 13 718 182 493 123 25 79 528 664 725 42 180 162 896 936 995 219 43 604 524 273 974 423 172 418 294 854 387 479 14 247 894 74 339 430 15 725 594 865 878 608 54 508 872 564 330 434 143 669 340 316 311 390 630 553 299 922 397 265 626 421 716 592 912 196 950 30 933 455 995 521 522 700 858 529 990 955 112 259 378 275 432 274 564 984 957 276 827 119 704 154 533 835 375 752 692 296 208 714 459 23 681 401 863 730 627 557 179 0 628 918 470 6 184 832 914 46 536 305 620 931 216 435 675 335 412 197 135 778 609 951 881 379 897 470 840 221 272 602 278 642 949 594 500 764 635 905 526 279 907 690 363 507 404 228 443 890 111 38 746 839 698 299 829 509 223 517 391 493 178 35 461 233 765 731 313 921 402 137 223 999 130 266 921 648 166 54 746 400 605 657 24 692 924 374 982 580 512 761 399 684 289 406 160 11 803 811 613 48 687 520 52 954 138 837 657 478 86 846 608 417 257 968 124 834 710 323 633 272 96 157 969 516 703 111 933 792 66 593 485 736 440 861 956 833 103 575 45 946 676 138 955 391 114 967 152 43 682 710 710 784 596 895 818 591 739 315 354 674 47 371 641 755 447 587 340 502 311 230 656 420 296 428 569 926 746 555 374 304 672 581 659 660 161 444 674 907 7 546 29 183 838 641 341 534 580 396 852 360 101 362 100 351 804 200 258 638 736 866 289 224 401 402 983 724 922 911 237 322 977 447 390 741 349 178 892 186 440 125 441 824 382 149 933 350 752 445 162 2 534 597 596 543 84 680 656 938 788 668 893 339 988 425 26 877 262 586 591 991 891 815 275 537 695 785 875 584 732 340 490 532 786 33 440 99 291 603 964 801 380 995 789 332 896
635 912 126 880 576 762 410 934 38 679 148 596 712 947 469 89 589 407 533 424 437 897 504 294 779 250 728 335 300 399 294 476 188 351 539 317 957 710 64 544 175 445 967 905 938 453 301 416 962 623 478 29 90 777 650 709 582 785 765 184 256 197 813 683 528 398 934 68 24 678 961 972 382 739 514 211 196 590 199 120 380 875 398 20 495 963 203 497 584 807 562 60 664 978 670 19 239 585 549 408 783 453 736 17 889 534 521 479 724 911 41 362 605 527 944 684 479 232 726 755 630 874 806 296 99 258 838 862 470 546 406 70 227 926 722 479 112 695 8 328 577 779 367 175 289 234 865 488 474 76 899 618 760 42 81 528 608 469 632 276 949 340 742 899 96 274 187 664 680 915 212 476 687 620 634 592 224 220 209 932 833 345 105 944 110 196 317 146 503 927 86 29 529 744 200 546 426 468 52 948 69 1 482 96 103 637 490 308 336 626 481 789 862 593 941 949 447 279 579 32 787 809 619 666 661 476 667 881 485 831 450 50 639 47 221 150 225 928 192 589 95 819 309 160 893 120 190 330 749 689 698 216 847 400 384 277 892 317 646 451 920 302 993 916 104 539 279 957 827 657 253 579 551 325 30 385 857 406 164 782 288 58 264 30 717 149 421 860 825 68 655 502 39 58 441 723 568 741 125 776 502 392 977 30 794 623 531 989 231 896 310 43 276 383 850 384 157 802 743 312 982 85 121 894 747 398 487 798 9 987 161 636 738 42 598 550 128 128 0 704 624 448 614 264 656 327 601 504 144 562 484 91 347 841 828 639 58 837 657 911 739 955 985 542 138 495 114 853 316 5 435 279 688 711 769 752 536 649 11 20 298 992 945 861 784 60 684 838 801 993 500 661 799 948 510 626 602 916 333 875 709 966 488 421 585 1 167 265 834 395 49 601 37 990 588 157 329 406 97 367 954 957 518 665 230 845 7 36 868 458 750 56 143 921 891 153 924 135 810 76 106 483 217 546 455 375 214 869 994 805 986 688 610 355 751 316 414 451 729 889 283 292 855 325 956 468 824 869 649 590 912 979 205 817 216 620 399 564 246 181 219 376 905 187 507 790 291 406 262 981 198 734 100 644 31 587 622 798 273 935 238 254 705 269 272 281 60 396 194 434 119 590 140 229 55 15 422 600 366 464 176 866 62 775 777 269 13 377 858 582 249 899 592 378 323 659 308 340 673 351 268 729 909 167 236 523 870 231 334 708 955 546 886 552 542 88 744 2 768 256 34 177 863 766 258 62 932 501 44 880 147 848 837 437 620 819 785 800 489 760 866 932 590 157 78 670 475 310 247 220 152 537 390 735 439 580 423 499 395 508 940 786 2 557 36 880 563 680 303 514 84 446 14 707 662 937 695 835 404 374 438 102 856 405 10 838 830 706 287 412 123 825 50 906 277 201 261 37 792 952 778 81 417 686 902 635 676 78 710 556 948 836 337 796 464 819 274 580 107 292 537 652 782 516 15 630 534 537 877 854 871 547 476 698 569 245 629 822 980 102 879 1 581 84 202 919 580 229 181 272 150 406 929 380 51 37 702 285 215 59 903 645 550 962 285 693 89 902 436 952 70 257 295 975 492 372 674 273 493 419 808 921 54 358 875 56 804 749 848 581 916 769 211 694 206 396 255 463 1 535 351 163 392 462 240 790 466 318 118 494 975 212 966 700 151 31 523 418 527 508 373 52 593 489 456 394 969 539 859 703 873 692 47 793 393 776 218 515 189 193 415 664 16 75 325 57 567 318 735 197 136 644 555 801 419 856 483 860 193 272 805 644 715 273 363 677 908 821 257 630 61 889 162 705 174 687 762 838 672 336 27 634 869 628 745 787 686 817 345 703 851 641 477 684 401 947 790 193 251 624 271 340 400 921 375 220 559 345 820 425 974 665 996 325 926 941 766 480 245 154 677 13 512 617 361 510 972 230 730 479 575 551 88 861 389 719 883 804 237 217 486 929 616 590 795 672 284 559 807 486 23 998 906 784 812 720 970 608 609 431 235 547 951 188 860 239 458 871 519 706 578 16 594 709 411 882 809 477 621 75 3 156 545 114 617 996 628 805 213 145 319 99 973 622 596 392 443 55 623 141 445 682 720 38 311 922 814 876 669 792 120 906 618 865 312 332 645 810 640 411 177 943 895 533 171 252 462 114 497 494 845 974 556 653 679 212 448 488 241 118 28 121 714 923 137 115 696 62 839 637 922 32 132 648 700 459 357 239 82 411 544 905 402 951 184 639 541 507 197 221 232 367 671 69 701 48 907 457 18 999 707 960 260 574 516 348 12 201 71 56 835 60 818 367 727 260 180 850 74 754 565 63 791 273 275 22 591 186 758 760 564 113 826 453 335 588 25 904 339 731 252 900 995 949 250 742 259 66 910 816 135 363 80 805 713 386 540 797 704 975 553 616 663 987 653 783 703 829 223 332 734 366 242 636 163 455 771 636 263 604 350 700 413 317 913 461 692 142 412 918 19 881 228 816 611 695 452 280 900 375 552 997 17 934 286 410 509 2 32 33 587 824 821 168 942 594 133 223 548 442 56 834 554 305 467 548 92 956 506 138 733 276 6 634 173 200 694 122 759 503 819 627 681 930 988 575 690 977 374 624 911 738 5 477 876 839 719 525 432 972 822 881 586 676 831 658 511 841 131 573 741 886 898 753 781 654 786 123 40 468 652 134 599 402 642 682 359 995 731 832 409 214 468 214 976 304 971 627 964 564 861 447 965 256 388 71 939 850 921 872 29 667 72 177 691 832 919 177 75 886 267 900 685 292 699 60 4 176 160 604 817 287 754 689 693 469 405 479 153 273 358 78 776 870 85 304 508 287 853 503 571 825 77 800 302 557 76 253 269 156 179 963 394 638 560 566 933 573 968 509 937 936 397 226 370 309 887 223 420 749 341 525 772 388 158 322 991 355 520 45 721 702 35 551 472 709 697 322 737 498 836 488 651 707 293 853 208 395 595 566 368 149 26 998 706 791 525 752 689 165 607 470 320 309 166 69 532 985 682 757 574 331 793 47 169 839 764 489 843 982 658 580 757 196 342 197 990 947 369 314 185 997 716 209 440 578 403 342 327 63 73 739 915 258 878 537 83 801 332 170 515 863 798 823 604 31 491 747 155 168 846 37 923 250 343 426 290 69 852 78 186 562 330 831 328 166 718 27 770 397 896 938 430 231 997 933 67 698 678 292 102 584 978 248 963 214 379 228 880 744 998 422 796 264 952 146 573 505 314 668 463 488 182 931 631 534 210 429 378 553 425 50 116 73 201 81 165 816 66 440 625 746 950 346 21 452 480 15 917 114 928 267 20 173 936 57 648 534 93 382 130 602 935 911 57 190 823 168 348 874 600 577 362 556 901 938 708 84 386 770 42 26 424 903 816 650 63 140 767 981 248 77 59 632 156 183 897 398 349 402 496 635 471 801 740 871 815 717 981 548 711 827 546 955 854 165 947 691 885 368 517 909 557 706 244 505 561 499 756 106 841 670 446 134 427 708 800 763 372 600 992 256 513 390 243 411 98 597 644 997 927 160 117 423 473 483 953 528 229 502 408 59 872 451 280 167 124 539 666 697 101 786 761 605 146 941 829 988 168 260 524 811 318 565 780 971 385 518 282 434 346 858 763 33 233 423 918 596 547 265 723 568 925 345 570 568 457 835 266 750 960 442 627 172 501 163 33 184 538 42 220 268 683 258 465 452 122 680 746 992 566 777 108 211 943 429 297 596 983 595 454 458 890 877 668 146 434 556 204 537 396 701 505 618 383 697 254 652 381 853 115 361 881 981 930 352 305 124 65 647 753 566 894 424 222 266 867 690 145 834 442 685 45 111 172 160 48 433 633 220 613 317 324 762 888 40 583 609 874 404 615 549 832 519 788 225 265 306 87 746 315 992 498 925 433 220 22 956 774 212 340 538 603 198 946 985 407 316 226 998 638 539 636 18 429 409 882 933 451 754 904 301 535 392 597 961 606 493 732 978 840 349 113 696 675 247 526 442 803 619 958 991 931 377 660 755 752 334 864 268 842 992 296 112 811 829 364 154 641 807 68 909 352 239 637 286 91 885 647 217 984 425 159 526 234 307 844 732 755 905 141 528 278 796 460 575 127 226 207 888 292 609 979 523 356 476 543 836 802 600 53 122 307 311 748 866 643 272 725 634 461 604 338 257 142 684 612 656 365 776 321 180 331 2 46 961 134 222 989 763 773 574 129 939 154 112 79 220 354 471 178 866 391 42 355 711 999 62 428 222 987 659 191 471 449 223 494 930 313 712 558 939 654 510 344 887 371 679 322 229 775 511 195 79 353 701 149 482 304 401 626 134 387 788 914 400 183 440 376 147 377 397 499 350 522 885 530 4 416 630 453 764 326 485 789 55 418 656 459 228 306 11 797 277 572 567 109 424 270 146 431 688 849 46 94 459 139 404 360 438 659 151 281 804 444 96 43 878 884 149 959 268 299 75 111 998 170 790 665 881
517 957 584 751 542 663 10 883 699 135 776 977 908 294 901 635 652 694 449 136 740 814 760 180 790 959 798 72 289 963 952 289 226 95 147 948 679 811 255 350 353 93 745 169 779 420 60 43 608 599 907 786 763 255 515 99 130 486 197 197 413 681 369 755 665 887 122 362 332 98 29 645 138 998 536 892 719 4 56 36 267 105 300 528 484 162 160 90 564 110 239 434 146 58 523 486 175 986 507 359 63 249 97 697 874 480 443 774 572 25 456 103 238 402 199 567 53 985 624 106 824 38 847 5 488 753 965 338 379 872 363 560 82 617 376 122 119 240 445 98 204 285 495 500 185 784 619 668 187 823 139 268 118 117 742 257 946 537 15 193 68 679 365 488 504 740 956 992 216 454 601 423 454 411 430 987 301 179 724 794 596 821 928 391 462 424 316 715 109 563 797 579 24 637 970 556 752 927 312 572 11 776 451 704 263 524 915 437 556 896 465 999 137 984 401 780 518 14 660 648 296 787 486 472 54 161 141 713 295 634 653 446 104 772 864 641 631 813 123 739 417 590 909 263 846 169 840 700 750 534 125 188 344 562 766 769 419 697 372 763 297 281 577 1000 637 394 362 864 167 734 948 485 641 788 359 550 1 802 705 647 354 503 36 155 140 212 674 614 210 420 896 398 172 734 764 329 842 535 280 705 522 987 516 268 602 808 677 649 18 631 882 126 245 150 235 962 898 963 330 528 731 545 902 776 783 627 987 426 432 50 459 920 635 158 721 263 480 537 925 309 30 98 926 369 844 619 491 166 322 801 887 88 48 222 562 556 19 340 661 611 869 466 66 378 228 162 663 33 126 357 148 765 72 997 994 33 977 227 274 755 861 289 818 517 580 129 851 767 80 985 86 141 825 340 561 18 670 513 595 336 992 827 590 815 933 202 49 77 108 678 774 845 793 717 748 304 494 569 593 127 195 759 838 881 916 209 399 231 941 661 794 198 364 497 678 830 959 397 578 944 920 777 971 233 418 48 230 363 866 692 93 462 960 392 306 958 43 141 356 644 416 553 690 419 957 950 644 624 409 655 632 433 487 556 205 484 691 853 770 628 67 554 930 346 433 613 89 158 37 536 528 190 884 585 929 239 589 159 616 401 659 468 521 848 277 180 76 50 795 685 786 318 189 263 12 758 464 121 248 641 154 15 878 745 477 37 625 252 150 69 559 101 810 813 816 791 450 481 446 983 405 404 16 616 281 764 347 193 582 848 685 792 900 107 142 473 371 553 25 537 594 428 276 609 751 278 914 925 800 441 765 744 278 819 241 130 87 262 499 294 3 75 270 314 519 848 906 132 754 471 879 959 982 492 524 26 339 840 968 356 27 274 938 970 529 54 246 902 422 76 17 465 315 69 819 849 186 790 206 358 406 465 293 71 656 220 155 819 995 423 114 395 815 986 566 497 969 303 967 996 704 700 718 352 849 329 927 701 156 355 897 115 225 387 313 129 309 505 447 234 712 724 791 12 479 393 59 121 463 184 410 44 676 838 285 982 352 169 384 478 505 238 99 280 290 790 337 933 812 970 164 890 640 482 912 382 478 949 747 975 629 564 355 671 943 94 502 8 552 663 877 765 320 244 336 233 457 757 911 29 8 374 658 425 540 213 250 194 420 380 981 640 799 389 706 637 883 845 769 771 903 862 574 635 845 485 431 514 695 683 461 408 165 115 400 395 715 941 986 601 713 693 176 104 609 879 323 663 675 376 370 923 963 312 820 519 338 128 91 929 806 450 174 599 57 343 382 596 317 534 954 275 618 862 254 939 327 674 310 277 781 174 423 333 918 233 508 315 573 993 181 794 833 357 707 571 208 818 78 370 611 115 667 953 183 286 389 742 496 114 75 457 442 925 485 772 657 474 224 655 110 377 396 737 802 309 177 171 92 730 275 455 51 93 73 803 633 547 247 254 703 898 319 689 586 637 647 991 260 294 52 156 286 597 664 259 429 855 801 698 701 252 134 146 758 951 291 754 973 348 180 287 725 868 40 127 193 786 90 32 822 495 120 753 673 973 500 228 527 979 452 614 863 721 152 237 61 428 387 606 460 783 222 445 643 306 984 564 343 93 975 509 69 792 787 1000 213 533 788 289 482 613 860 897 471 533 229 423 47 247 283 224 438 251 733 422 173 718 44 976 607 763 358 883 890 580 934 721 198 702 873 350 127 407 655 259 600 208 0 731 393 673 686 584 272 567 192 213 157 661 511 106 880 555 993 853 714 573 648 964 348 910 149 968 741 780 996 141 74 41 547 774 738 101 9 94 803 456 814 551 385 766 692 677 726 995 367 632 39 661 453 290 455 650 557 11 256 742 403 607 662 861 620 180 32 862 688 124 366 597 734 144 70 351 597 992 242 330 932 321 328 816 112 932 904 82 377 780 672 375 121 393 939 803 231 387 526 830 512 938 178 85 702 733 439 344 554 156 988 63 23 259 951 598 895 265 830 852 220 863 331 259 151 460 867 170 284 861 862 688 538 671 628 191 753 235 711 156 253 625 592 608 481 661 26 604 282 899 227 55 966 641 265 451 440 617 568 80 510 649 421 190 858 318 964 344 426 838 304 119 792 903 88 35 961 665 921 83 342 474 876 608 498 926 340 866 881 784 919 259 81 538 945 163 749 693 95 352 374 947 591 450 415 329 35 895 885 262 784 23 101 990 153 24 212 218 835 907 871 178 207 323 434 156 397 761 237 903 581 876 20 253 571 263 569 165 870 874 168 910 318 984 698 601 729 243 534 4 223 864 621 46 831 798 182 477 567 835 264 914 843 772 427 378 736 834 45 260 570 731 533 783 117 803 962 377 922 241 191 773 324 436 998 990 333 969 42 673 782 515 757 400 509 853 923 630 467 605 614 719 654 441 649 989 221 393 200 353 166 407 888 109 785 168 560 635 391 133 22 461 184 44 249 649 687 271 680 221 700 922 466 127 551 425 853 405 132 573 77 280 588 430 116 989 623 232 622 603 605 310 905 108 326 560 709 567 710 119 978 317 6 772 273 659 857 131 131 363 441 298 999 991 949 426 638 973 408 31 214 353 469 476 129 532 335 82 28 648 525 53 603 889 809 477 106 869 755 893 268 515 575 473 240 703 136 707 50 87 202 950 937 621 305 269 378 200 98 588 448 222 805 767 828 174 730 985 612 708 531 478 636 315 630 182 501 191 553 407 436 752 458 152 162 990 398 664 823 22 383 321 233 737 983 643 425 528 839 712 944 738 746 579 31 70 294 75 506 657 404 628 144 277 311 544 349 574 642 372 771 466 351 907 813 154 836 247 428 949 549 766 302 406 537 91 33 658 503 675 723 677 548 114 717 930 980 359 257 838 761 669 102 40 583 612 350 33 100 451 666 400 474 710 913 914 288 590 303 394 744 151 64 531 852 278 107 924 759 770 780 380 832 76 689 261 855 600 627 566 682 733 604 814 772 602 545 910 163 441 634 491 194 347 159 133 386 775 626 767 727 89 373 299 555 279 341 638 893 65 261 547 807 915 209 491 201 116 722 242 196 803 124 594 979 913 407 833 756 612 935 680 856 984 985 835 103 196 259 46 811 145 203 472 84 12 546 461 889 935 179 175 41 394 827 139 14 156 892 290 768 354 696 3 850 489 190 323 375 881 145 907 258 850 837 709 357 374 58 903 211 541 558 317 671 125 924 827 778 749 5 543 829 937 380 805 697 183 497 453 266 918 585 769 651 504 942 274 639 224 85 582 394 505 989 349 917 115 314 381 762 216 834 185 4 648 475 530 974 28 841 921 79 472 539 883 953 36 894 985 171 704 492 766 490 125 243 991 360 898 361 416 599 23 299 25 392 372 777 167 530 346 669 1000 541 134 251 504 170 402 96 409 972 837 493 37 46 396 859 661 684 912 307 30 683 796 483 702 321 139 646 544 817 909 262 994 513 360 244 900 279 988 412 660 390 862 105 878 899 985 743 285 269 691 13 637 579 74 472 250 94 726 65 890 775 374 468 767 991 154 587 514 115 467 111 361 613 520 544 462 708 829 161 993 437 900 947 562 990 772 62 469 826 553 868 18 135 48 543 872 668 852 615 631 34 956 610 882 143 66 444 977 424 812 292 306 298 431 470 135 158 636 773 343 21 836 767 107 308 974 796 374 789 180 133 201 808 216 234 678 329 83 931 213 728 424 645 663 346 803 388 107 650 468 606 617 435 349 169 74 55 322 936 945 402 529 217 594 598 481 576 694 473 898 215 981 414 491 395 282 38 304 955 170 334 799 113 380 535 323 865 524 271 199 489 674 83 936 188 193 218 779 128 995 891 900 325 806 71 743 910 459 232 91 681 376 872 848 2 320 716 859 617 669 848 854 411 649 997 498 976 97 368 927 532 342 236 736 476 565 720 793 693 898 950 955 565 609 854 993 739 509 886 85 940 98 7 876 252 454 958 372 563 327 287 768 520 782 694 518 550 693 737 721 732 543 514 782 804 339 345 740 821 596 381 183 735 248 219 985 875 762
778 812 678 527 189 402 660 428 116 114 29 53 494 626 281 500 228 875 679 713 8 212 684 565 445 472 186 466 784 41 112 558 231 546 755 991 208 421 767 849 121 157 345 775 237 655 881 793 24 537 56 920 496 875 434 9 479 614 306 165 303 390 808 850 829 827 63 153 482 477 583 477 154 819 110 600 240 659 347 798 403 597 700 293 547 613 587 825 149 999 389 478 723 563 492 622 120 838 847 540 849 749 32 232 573 109 38 598 415 799 550 404 170 639 9 85 258 203 64 821 406 634 323 737 633 306 667 356 252 299 156 611 742 166 901 996 315 983 794 388 385 495 821 892 364 269 736 666 143 8 493 901 328 742 571 203 253 821 359 931 562 174 422 314 196 804 875 897 23 258 843 815 383 573 568 61 811 685 504 755 963 662 677 82 108 873 139 353 641 72 67 364 509 423 937 847 564 400 722 871 213 555 255 756 995 98 307 144 567 623 164 164 506 721 1 661 466 465 7 678 326 636 538 480 217 84 263 670 515 61 518 102 201 968 695 455 616 843 251 542 54 39 728 672 814 882 22 542 511 94 472 967 987 540 272 495 140 443 151 812 400 654 789 568 714 993 879 108 335 489 607 520 563 846 734 846 646 404 356 405 242 829 203 121 425 27 614 273 365 732 292 964 900 158 858 892 109 980 707 744 780 304 161 189 214 472 884 120 735 561 184 194 61 661 566 201 226 875 438 872 725 781 207 892 6 374 183 252 197 887 592 240 26 504 370 687 542 382 327 476 913 748 699 952 294 740 525 202 448 94 527 307 30 668 919 775 617 153 647 951 463 25 337 271 524 613 653 750 632 630 379 310 329 88 163 477 608 354 619 225 715 680 458 227 783 447 716 395 623 58 528 63 101 312 13 308 219 178 938 66 57 45 625 939 544 271 844 507 205 436 757 227 62 786 65 657 929 110 361 44 19 147 476 987 138 155 955 641 522 880 827 787 165 842 605 583 588 419 177 626 928 177 949 605 876 631 856 669 589 614 488 302 441 335 261 724 305 1000 873 699 533 379 960 755 532 997 174 326 223 288 720 210 520 536 943 866 20 154 2 383 187 446 432 374 979 664 984 315 826 790 998 56 3 669 66 882 946 547 867 486 475 190 176 620 895 279 855 871 578 269 355 49 968 541 125 129 465 641 698 953 670 251 113 11 31 640 953 1000 16 402 70 114 652 666 350 929 376 700 957 554 254 427 324 58 467 209 765 898 230 444 4 85 427 422 964 754 584 230 243 870 686 459 992 264 907 629 377 296 988 286 391 405 169 701 461 531 792 769 384 175 961 164 702 968 944 61 246 279 107 660 155 885 927 946 828 715 642 363 413 443 931 556 33 542 859 920 142 404 440 835 130 435 942 467 450 755 560 447 693 65 150 322 456 44 491 702 372 168 523 460 878 578 872 684 278 162 158 116 613 927 262 134 480 644 637 4 790 214 487 291 611 91 981 827 244 620 690 15 387 708 17 141 639 53 830 709 782 708 99 189 791 99 360 32 25 198 959 161 769 345 737 598 914 979 309 594 770 742 15 402 317 419 390 199 145 454 500 788 354 481 129 853 558 10 304 63 729 389 744 285 308 942 777 991 954 292 730 2 731 659 851 813 795 450 863 965 218 747 918 353 431 927 600 895 245 794 229 635 175 918 259 546 832 165 122 206 570 442 179 572 724 682 497 521 842 916 985 258 697 199 708 946 920 856 952 989 362 758 747 681 781 822 662 315 921 486 420 127 367 988 193 372 508 397 966 322 565 768 973 447 285 625 366 638 388 394 192 145 37 950 534 129 233 464 556 138 146 545 694 362 489 532 553 148 71 956 290 55 685 488 302 976 397 810 771 435 659 890 580 887 892 586 923 672 774 210 225 585 626 912 58 270 882 856 557 574 301 814 503 408 202 330 297 95 688 699 894 799 316 163 141 16 766 242 346 653 368 48 392 212 596 355 669 912 348 644 47 125 874 542 212 698 288 19 621 407 776 979 526 241 773 403 989 743 352 975 414 303 864 382 804 101 554 553 247 816 640 860 358 123 449 187 462 507 865 454 898 321 404 244 250 448 761 141 634 383 447 130 779 621 266 569 357 70 548 221 128 396 618 901 661 59 732 662 754 684 94 744 933 545 531 462 49 138 798 79 423 506 793 379 222 731 893 573 718 25 477 29 216 585 95 452 446 223 853 903 967 33 606 173 710 417 655 417 375 413 740 732 741 634 585 834 83 114 44 735 703 698 195 531 86 472 341 661 786 667 289 583 738 465 82 667 802 203 852 974 978 328 519 313 574 603 521 305 704 776 331 684 649 659 671 88 77 350 339 892 470 831 268 646 552 996 157 814 443 67 393 590 817 898 593 52 131 862 763 991 96 419 90 431 537 862 610 499 215 241 483 751 756 584 572 453 934 678 868 33 622 329 516 497 260 753 18 255 124 470 969 477 636 313 276 806 53 141 936 533 848 577 682 569 295 447 330 925 481 784 52 522 577 290 751 191 486 548 103 193 454 598 514 772 650 810 540 565 190 772 541 999 956 396 820 511 733 710 147 517 917 767 300 974 561 263 604 977 181 80 841 692 996 408 284 20 277 27 997 144 513 76 178 545 601 624 91 157 644 457 812 727 41 731 762 952 800 164 645 855 965 69 60 302 380 71 823 53 199 828 983 404 14 521 717 364 248 324 788 400 750 594 850 186 0 72 51 381 5 257 428 683 249 353 270 428 594 477 834 881 81 258 651 37 162 588 457 104 279 438 862 541 972 971 418 816 319 534 127 498 369 139 73 308 111 707 974 9 977 484 502 975 102 924 444 96 459 633 536 822 897 989 332 928 200 583 312 496 93 108 80 378 950 467 234 954 98 625 772 619 45 72 433 520 168 249 819 970 105 353 691 86 473 543 180 742 498 385 338 212 89 904 635 36 870 620 971 328 775 849 426 69 209 706 12 845 846 831 579 735 43 856 962 721 478 171 299 386 758 258 746 884 530 664 908 723 638 449 609 12 172 2 412 893 948 597 620 893 191 157 468 146 469 951 173 590 860 351 889 26 137 606 711 904 836 867 839 387 582 604 296 855 417 203 314 62 877 908 320 27 114 361 546 434 595 354 673 752 753 722 986 146 845 150 629 824 159 848 100 25 854 463 831 403 721 162 405 614 891 352 68 997 318 274 990 698 419 954 689 350 994 458 675 846 591 902 87 391 204 652 656 994 396 165 764 647 407 981 206 552 810 798 430 877 713 870 409 831 399 27 40 424 631 127 115 636 680 928 681 259 374 247 471 626 210 296 349 860 238 796 624 154 132 982 825 299 759 67 79 702 666 222 28 184 76 509 529 255 484 702 799 221 543 535 939 910 576 604 123 786 286 540 336 648 134 749 119 256 97 801 975 890 932 470 36 13 976 300 887 60 416 331 499 526 726 578 941 106 501 954 321 907 239 172 885 493 706 435 752 603 402 565 668 993 505 806 904 553 888 43 398 439 598 889 104 62 909 959 940 883 460 717 273 326 760 26 999 728 745 276 298 255 10 710 727 902 510 177 905 227 663 935 512 502 840 755 924 31 269 964 421 796 916 975 69 3 801 166 922 235 768 778 386 282 683 76 926 623 902 136 809 380 597 967 991 796 474 124 439 191 517 809 344 44 674 444 133 781 342 653 363 517 861 767 739 446 899 203 194 432 813 726 958 997 701 211 74 774 866 349 628 472 280 947 435 765 46 621 903 666 615 110 654 600 408 231 452 939 167 955 824 821 453 678 993 327 21 367 293 768 835 825 35 739 271 880 283 869 182 405 712 827 883 640 241 491 220 211 265 825 658 346 429 340 551 811 50 281 648 980 630 1000 353 756 603 160 507 64 256 25 915 166 818 954 657 985 55 73 980 350 185 314 555 135 451 55 627 126 676 572 880 62 559 225 912 183 549 6 322 577 381 811 39 811 947 190 232 471 117 998 11 59 333 149 311 224 59 284 495 898 896 985 886 262 490 944 599 21 75 184 275 394 291 802 545 879 221 288 803 793 787 896 325 132 485 691 796 219 118 80 705 2 198 48 351 841 833 898 906 360 171 477 665 976 136 778 925 620 72 208 188 950 264 938 696 556 535 965 126 688 822 535 340 840 334 610 235 101 436 370 935 842 442 214 569 27 373 223 166 220 371 799 135 804 85 354 687 973 343 363 211 396 806 853 890 71 236 535 643 570 394 62 982 840 785 195 78 57 816 173 267 762 395 838 748 626 612 212 797 905 581 926 743 359 148 87 871 65 48 663 857 550 152 202 92 178 838 429 88 320 411 218 257 89 869 85 930 565 455 715 464 436 310 597 274 694 692 481 313 425 27 908 42 519 378 339 749 675 586 900 382 303 424 137 224 99 970 964 807 365 287 446 837 327 672 850 664 937 539 496 911 601 437 86 951 548 709 604 282 119 401 257 602 844 144 495 84 818 106 68 160 488 805 792 575 285 815 253 34 277 410 929 590 244 945 900 227 243 719 972 153 758 910 581
786 119 275 697 799 81 898 270 44 837 174 69 724 289 307 719 614 185 317 23 100 204 558 913 787 338 587 677 425 189 858 199 85 940 217 35 51 971 324 393 248 561 398 979 419 325 717 664 976 268 917 464 570 756 64 956 440 457 389 524 912 349 612 264 681 20 3 658 820 857 647 663 641 772 876 606 159 347 391 176 571 156 166 432 377 614 539 429 802 430 382 15 67 736 546 802 752 676 706 290 461 311 36 392 86 517 216 673 693 799 856 697 999 672 926 563 384 829 575 709 817 367 996 521 993 330 733 155 933 531 737 327 454 903 947 484 511 152 930 963 537 978 566 90 433 918 104 158 333 747 852 966 158 739 493 831 627 93 443 838 534 168 623 615 913 100 71 637 767 294 157 775 640 711 768 900 451 524 850 557 43 690 82 750 495 257 670 502 881 836 131 842 9 264 973 757 378 743 211 209 729 933 619 241 828 313 586 495 335 170 718 837 556 830 671 303 401 38 40 993 503 368 593 575 322 251 192 406 939 796 385 195 854 498 244 15 851 186 842 773 674 85 527 627 270 577 155 818 883 665 605 207 426 316 350 87 722 54 35 175 504 845 185 418 814 805 75 237 712 869 483 245 505 885 979 738 924 181 840 606 253 769 798 922 376 412 490 786 777 457 744 117 867 149 572 935 904 852 132 447 399 155 807 713 713 911 69 704 294 692 723 876 823 237 568 583 665 504 910 624 179 874 66 98 39 605 626 891 652 741 545 169 76 473 774 168 822 258 81 313 235 866 574 549 247 578 444 460 323 181 227 778 697 48 677 621 70 41 190 533 705 648 606 401 61 607 337 195 618 373 764 665 755 673 745 569 327 911 345 684 321 580 998 656 529 912 918 466 808 451 226 743 353 922 835 755 603 889 708 858 949 207 57 357 124 899 150 153 816 908 887 253 178 751 62 587 381 106 432 524 899 557 234 585 463 250 882 243 497 825 427 519 360 709 215 618 650 786 230 717 927 157 153 977 868 3 98 124 328 500 551 458 779 907 311 339 845 447 407 389 832 50 720 817 204 822 6 827 535 426 625 749 621 610 591 39 694 839 688 602 228 524 423 462 936 29 589 254 84 126 375 143 112 470 246 257 964 104 994 350 470 804 415 27 10 530 173 730 541 313 875 30 716 657 667 150 309 848 79 171 494 672 809 493 293 815 653 624 773 851 780 78 225 564 735 895 961 627 967 159 106 33 972 458 260 569 203 286 542 189 250 138 613 105 373 691 655 537 223 558 988 373 278 465 873 907 555 905 273 514 940 443 871 2 989 660 291 739 992 683 594 832 48 587 969 201 141 614 548 157 303 460 684 715 796 651 286 61 52 881 847 912 147 386 588 8 557 847 480 470 488 361 715 9 198 719 299 693 533 354 698 46 732 633 963 718 978 680 848 203 383 177 836 282 7 536 207 947 564 490 467 168 212 381 481 21 884 542 827 390 886 635 915 759 187 903 29 82 315 829 280 489 276 488 801 718 456 498 648 32 146 117 372 47 356 922 402 237 90 874 608 272 148 423 195 594 45 735 781 680 23 751 332 984 15 864 395 788 188 917 205 856 664 874 515 74 394 327 620 724 442 553 200 339 719 42 747 449 880 839 19 332 599 801 325 660 771 224 135 490 660 541 982 174 601 265 659 415 948 662 165 973 418 430 429 869 844 928 305 944 27 794 252 118 635 969 175 246 516 625 610 382 209 494 580 92 428 322 509 101 435 245 928 937 554 488 408 789 265 694 336 400 405 696 339 636 371 594 804 882 991 620 441 462 900 342 958 725 726 886 464 867 544 81 404 756 506 481 946 584 397 912 387 652 314 256 824 189 837 586 981 705 489 434 502 266 604 231 263 107 287 597 186 647 921 541 97 904 730 983 920 462 520 362 485 399 271 324 341 463 896 149 668 198 776 370 633 512 581 80 472 921 543 408 563 399 762 542 654 472 710 933 598 62 663 90 789 195 277 924 361 953 199 864 99 261 222 685 919 662 347 724 482 138 346 871 168 546 585 472 83 405 897 106 795 132 474 372 334 947 462 865 914 808 861 982 855 230 348 940 673 723 666 697 245 7 49 636 330 894 559 321 512 931 58 519 430 609 476 876 577 793 695 947 846 621 793 636 692 717 143 591 170 765 459 562 810 28 208 245 26 202 78 476 306 396 242 404 50 186 319 647 310 183 980 770 549 501 600 984 595 941 908 311 859 611 805 587 579 634 72 388 171 13 14 543 911 867 478 562 453 959 486 313 420 368 711 928 393 382 450 509 411 655 739 196 500 868 261 35 553 557 128 610 80 109 853 285 491 617 197 146 473 804 906 567 748 711 968 996 721 639 422 351 115 246 257 783 156 533 313 84 649 567 888 119 465 144 434 107 56 602 239 276 439 378 552 901 790 94 272 767 531 88 646 620 237 389 125 840 788 277 374 28 342 898 251 698 645 805 42 710 364 272 675 888 685 751 258 936 864 832 34 649 254 533 651 408 615 366 983 383 637 931 955 39 725 649 945 310 962 946 929 970 957 781 525 927 521 776 122 924 703 71 573 516 925 238 484 40 815 604 108 78 344 990 139 921 390 630 935 658 834 46 819 580 540 125 986 698 107 661 232 53 446 21 941 271 93 289 296 503 632 313 937 276 469 827 960 24 358 21 202 39 417 16 838 952 510 240 952 944 274 860 255 258 256 590 970 892 413 997 687 26 241 368 538 867 73 161 759 375 123 422 458 981 447 245 201 522 162 739 995 539 369 652 0 196 690 595 783 922 38 664 400 615 243 308 231 362 547 496 784 747 60 77 37 204 17 141 133 600 152 767 182 131 524 474 872 851 507 535 161 634 761 857 841 569 644 653 893 91 830 740 424 296 367 733 102 735 184 822 576 365 183 80 530 73 355 479 95 608 196 85 318 28 778 693 176 220 661 905 121 709 142 742 501 731 351 664 658 500 772 679 860 583 114 710 370 116 91 863 338 106 468 71 134 818 267 517 806 847 756 519 590 410 877 434 597 577 46 184 885 316 696 533 974 681 560 70 950 374 164 666 343 845 218 856 736 155 479 285 617 812 812 237 878 49 151 601 825 566 109 431 894 176 901 520 596 896 120 937 984 22 508 237 388 165 167 705 609 72 889 526 792 616 743 874 316 803 631 711 498 71 471 186 528 505 452 413 249 353 145 514 477 551 727 425 657 983 177 727 193 346 290 356 22 544 25 611 2 697 191 637 431 599 550 489 803 662 742 180 669 80 879 420 938 23 455 90 797 32 683 458 905 505 863 191 942 817 514 714 638 28 785 616 496 812 499 887 68 929 284 235 753 361 561 216 31 687 562 8 791 826 826 78 5 517 460 926 94 79 643 281 21 834 386 542 8 370 522 975 746 273 902 72 800 306 892 98 363 353 757 105 229 541 699 237 923 776 740 438 101 453 831 643 689 527 366 319 782 710 567 252 818 296 662 691 751 278 895 812 282 92 839 739 750 386 295 370 163 777 220 646 741 194 891 330 965 968 365 457 487 899 707 759 224 717 977 360 457 699 13 497 642 912 340 110 283 529 634 782 65 417 33 637 47 161 11 297 857 496 990 602 672 183 74 932 436 570 126 736 88 756 28 858 172 464 922 239 943 956 262 198 181 961 738 992 907 304 308 449 866 999 890 241 138 430 111 228 412 159 281 648 103 894 129 323 775 90 116 333 4 432 676 114 113 225 180 552 302 473 763 327 279 813 304 548 137 989 813 275 865 380 16 607 219 374 292 222 352 312 238 623 934 42 259 358 582 873 127 298 682 850 709 820 362 523 760 929 32 495 829 443 189 610 320 787 331 240 691 878 903 113 565 290 611 662 421 140 624 787 379 684 932 176 89 882 149 761 629 689 702 514 728 534 130 257 714 107 214 352 140 196 206 807 55 838 288 825 349 391 449 206 701 446 1 31 169 357 749 327 862 144 410 954 954 735 678 346 312 926 300 52 656 148 438 162 583 498 874 543 406 529 221 971 607 189 213 947 517 887 769 567 931 253 392 316 18 857 523 813 264 49 240 47 985 392 117 963 41 794 569 493 210 948 194 922 12 945 602 217 513 66 679 536 54 863 119 75 639 669 289 188 354 84 843 399 870 250 518 881 154 943 758 671 765 740 536 421 700 847 110 93 118 464 770 500 944 564 269 309 416 830 951 509 680 189 475 183 869 821 532 878 396 47 849 674 236 938 105 691 987 70 268 108 59 925 266 706 96 619 833 406 20 448 368 154 616 970 285 532 445 964 811 242 704 87 731 595 298 265 136 494 997 309 628 978 466 34 53 11 492 194 414 19 526 52 63 188 971 499 297 995 403 761 326 85 30 207 592 637 160 676 909 413 359 442 766 773 966 307 959 641 87 705 380 983 24 36 622 154 686 804 630 960 794 318 734 49 409 733 956 917 92 733 975 609 953 340 916 728 636 33 77 850 821 916 233 961 144 60 584 318 754 286 519 632 301 390 448 260 329 799 357 824 437 575 578 682
981 321 227 471 559 96 628 328 246 91 493 275 514 318 557 472 110 142 884 815 879 508 751 609 161 373 245 18 945 460 77 858 907 279 734 88 713 361 377 571 766 165 606 898 421 484 724 648 941 58 276 1 30 273 888 663 278 780 958 496 298 358 235 296 15 870 931 311 955 928 729 4 0 423 916 628 930 489 56 750 108 875 783 916 137 626 204 935 299 995 88 199 305 88 340 694 546 19 632 633 33 102 467 203 57 841 452 940 237 959 310 564 569 125 309 339 171 263 998 665 228 209 709 666 275 829 162 98 988 662 138 209 319 895 814 169 239 256 614 343 587 562 143 426 357 416 848 963 434 963 17 519 791 476 792 86 935 455 697 799 687 36 745 876 103 676 65 478 887 436 400 282 585 314 264 520 314 345 241 465 637 594 471 7 190 290 80 192 258 985 838 517 67 389 760 512 174 256 481 139 158 890 75 488 618 564 896 63 457 296 311 537 527 237 497 228 155 26 562 876 802 597 208 396 135 286 561 216 917 262 867 104 509 978 306 71 813 712 537 808 341 971 893 1000 732 55 126 717 38 619 337 863 178 437 98 796 665 110 339 224 46 673 35 902 980 337 880 452 82 963 90 26 217 768 748 634 435 978 726 188 219 227 286 838 584 389 605 206 27 916 657 599 664 602 597 420 967 471 799 401 458 878 494 806 447 582 824 843 107 642 179 183 354 928 590 188 327 958 211 507 315 414 192 7 226 740 373 157 915 234 252 701 301 324 131 645 213 820 159 433 957 144 511 721 821 170 553 126 864 923 598 971 859 435 652 13 130 771 271 520 969 96 767 67 603 167 408 528 342 463 643 743 487 751 654 945 968 206 944 337 670 615 523 518 891 873 609 478 229 751 826 309 551 183 84 296 972 426 492 358 54 783 31 587 834 649 811 984 986 835 651 90 313 572 889 326 29 398 716 599 388 388 750 622 666 847 183 977 193 831 629 281 451 74 202 592 257 337 166 806 538 311 352 620 265 748 474 890 528 946 156 483 402 460 282 346 432 102 87 186 170 490 106 705 899 710 485 219 576 418 634 308 410 578 739 476 852 731 247 115 266 794 142 688 422 42 36 210 359 698 876 159 168 315 677 38 912 962 874 697 259 78 269 35 433 913 640 231 28 650 185 113 812 830 394 66 379 25 769 320 146 346 762 901 256 103 924 56 808 693 542 37 486 655 948 235 865 91 843 130 631 252 37 830 180 115 58 709 120 793 554 18 295 436 993 769 92 911 982 513 220 772 719 486 23 905 947 460 233 919 297 240 645 956 40 98 914 568 3 814 331 888 413 10 771 135 630 519 780 901 532 25 842 7 621 623 469 36 409 959 572 939 318 534 173 612 78 132 501 956 688 482 353 6 157 528 424 489 449 459 873 685 260 304 150 748 268 596 531 557 255 949 140 229 72 610 508 999 908 494 592 998 823 100 152 246 800 949 95 1 819 298 207 657 199 23 333 681 984 882 478 421 686 5 261 212 134 902 601 118 55 440 856 66 463 210 669 259 91 162 495 558 574 985 786 659 484 143 626 869 238 983 328 199 741 617 414 983 347 104 177 206 901 603 417 9 507 447 560 519 738 517 232 405 698 364 13 62 515 911 845 407 833 573 839 374 466 833 129 300 706 813 684 39 148 14 404 625 4 625 316 773 765 961 302 101 344 175 959 589 346 40 145 949 483 122 919 236 52 349 176 594 144 768 287 645 224 788 86 480 407 500 290 343 397 806 425 557 610 175 254 33 700 963 853 228 976 226 461 427 79 615 292 350 196 934 647 234 932 811 325 453 683 292 857 671 787 924 181 932 943 953 850 958 997 721 93 949 922 473 667 134 615 174 742 344 662 101 885 673 234 61 308 853 50 303 817 809 607 260 756 415 825 337 201 245 117 113 43 53 381 69 281 39 759 482 16 918 374 463 102 116 351 602 691 377 270 79 291 167 187 406 210 790 99 795 498 98 446 237 573 619 779 793 595 914 334 653 875 295 393 50 14 725 974 531 903 461 721 50 491 283 768 914 464 990 619 788 350 190 736 397 784 54 427 835 583 544 568 999 894 129 215 235 459 832 785 95 753 713 101 13 816 768 9 170 89 655 704 113 19 221 81 464 737 699 730 766 952 180 368 545 517 810 428 109 571 750 983 664 391 444 695 988 649 984 718 581 925 366 818 910 423 689 975 601 682 242 283 911 124 248 24 34 870 17 112 742 127 354 516 671 798 443 663 363 111 221 109 645 860 579 696 71 827 765 678 191 708 737 555 19 321 872 188 468 964 517 933 225 589 415 743 123 710 629 776 775 599 867 961 633 236 739 522 26 8 994 923 307 163 286 868 438 324 173 534 759 820 628 895 803 475 199 205 596 877 185 244 876 846 316 604 43 882 438 221 810 444 811 348 325 656 536 525 813 249 970 600 731 436 652 828 354 151 564 355 757 519 605 851 223 398 442 707 562 774 273 230 43 147 347 801 422 693 390 32 340 378 537 240 274 218 756 34 864 862 658 11 972 543 239 789 117 949 879 777 631 545 132 588 380 512 717 913 862 898 157 822 167 323 101 442 226 222 595 530 588 118 730 53 364 878 343 849 817 277 415 267 11 939 813 810 791 970 66 625 574 764 821 937 412 345 345 12 174 866 335 85 56 978 408 575 155 655 75 317 497 502 691 49 759 602 946 861 458 520 462 455 159 650 900 987 718 989 567 794 237 293 735 288 34 128 596 992 771 470 720 927 233 68 799 714 122 303 114 362 673 336 203 443 536 752 856 386 882 547 257 477 408 671 520 473 239 320 812 660 907 994 215 74 165 133 21 533 493 754 835 489 288 349 611 26 667 918 488 203 197 248 562 479 152 63 2 991 458 702 591 578 678 390 588 642 530 405 86 330 993 216 803 5 949 396 673 172 615 564 371 399 139 1 853 679 652 999 363 369 753 356 138 717 330 620 183 521 180 21 591 100 366 565 210 445 811 364 407 658 678 623 646 778 993 639 356 581 606 526 722 61 911 439 542 904 17 638 446 294 641 627 64 450 629 262 470 7 111 622 136 847 615 197 793 389 875 990 113 556 862 418 5 524 554 837 47 611 219 440 720 66 547 122 582 703 158 529 725 840 37 104 198 83 124 273 114 22 150 200 943 836 660 593 666 169 757 996 334 616 473 123 316 194 937 676 337 962 777 395 574 154 290 253 637 536 877 113 351 326 989 272 361 995 105 844 576 858 302 635 766 905 555 909 54 674 998 672 486 426 416 231 256 796 299 415 981 165 146 552 463 332 38 184 81 763 574 206 254 872 112 518 50 731 985 510 447 673 38 770 557 977 123 591 800 20 412 830 531 149 940 539 496 322 782 69 833 793 218 938 34 790 537 300 707 441 13 307 981 274 760 39 810 806 313 335 405 119 874 544 456 725 363 312 298 749 8 209 444 936 559 829 186 951 732 488 414 890 894 668 110 701 54 835 176 343 557 48 750 182 840 548 342 797 8 223 106 51 737 482 412 64 925 513 518 886 863 563 715 900 605 953 872 617 541 18 48 675 254 280 281 6 180 596 737 460 451 243 902 47 518 41 149 94 77 251 163 809 77 285 647 803 770 412 691 902 706 897 853 506 156 934 198 371 250 453 147 646 725 504 671 971 947 10 288 431 598 735 472 437 164 289 642 594 159 795 324 76 202 116 619 960 912 189 905 950 119 692 919 747 294 429 737 689 308 694 656 115 866 566 683 375 304 385 744 705 299 690 875 284 713 25 682 720 756 454 930 366 702 329 590 580 528 744 507 608 127 963 127 746 889 121 236 723 124 855 75 419 815 549 789 45 531 659 542 167 454 384 352 141 701 476 3 928 329 472 564 160 127 699 961 496 171 480 528 711 7 175 821 807 844 757 305 644 60 70 234 186 896 761 248 755 400 854 369 505 603 42 307 920 34 841 174 468 425 263 214 648 891 577 634 586 898 804 846 558 707 365 495 136 474 863 10 832 620 946 395 372 703 490 430 636 475 906 171 715 588 73 77 921 23 296 755 430 250 550 210 775 466 892 848 579 645 44 595 153 892 815 67 279 61 59 467 465 63 954 218 416 547 420 923 456 934 198 420 733 379 367 404 570 686 871 368 973 938 242 219 499 14 758 578 680 556 541 841 773 683 406 92 661 920 411 70 380 980 929 661 653 552 712 106 304 789 125 209 985 680 727 319 772 254 722 493 114 15 582 887 214 899 60 421 883 811 805 629 681 95 376 28 965 367 728 354 448 457 139 790 641 488 438 599 358 345 387 181 195 485 383 114 250 364 979 639 788 308 132 575 370 834 567 432 966 754 62 924 361 641 2 217 624 298 613 497 869 362 540 325 225 351 881 66 191 50 403 676 96 69 535 506 382 195 633 14 462 201 831 398 363 568 781 981 911 640 401 835 97 520 164 935 940 701 360 444 105 417 782 279 740 548 500 28 910 174 503 111 392 868 942 573 212 531 956 388 338 290 926 123 71 21 685 502 612 864
862 617 499 670 472 987 18 372 711 965 879 422 439 687 536 669 28 209 749 934 690 217 624 704 114 257 797 366 2 781 59 264 971 901 615 367 459 602 868 852 787 18 199 266 809 383 967 131 261 49 569 902 900 551 429 82 863 555 661 305 196 429 886 910 616 71 682 502 759 206 681 453 244 690 351 381 475 346 360 551 205 298 551 864 372 206 946 746 832 591 375 65 924 162 644 899 483 622 964 945 919 834 589 744 538 436 131 747 883 491 230 314 204 203 17 543 570 771 557 800 647 244 307 411 513 533 920 790 608 457 848 924 790 800 487 380 156 373 97 114 243 684 400 987 141 499 980 65 915 144 972 67 11 32 301 868 609 354 667 808 21 646 192 780 218 324 794 43 374 837 282 718 130 807 364 733 948 8 286 946 892 639 224 846 136 906 509 239 568 515 885 451 123 707 112 364 329 735 342 789 727 443 394 250 331 504 635 46 187 697 580 462 465 739 539 887 38 8 861 298 326 450 132 613 575 399 574 387 45 916 960 987 685 707 180 701 838 168 78 184 858 716 777 90 703 958 837 208 111 929 128 722 623 122 938 353 294 352 678 403 823 382 495 292 859 438 860 122 850 194 822 779 154 295 601 50 639 675 231 74 645 163 917 361 743 373 234 174 470 358 369 379 726 750 418 490 875 338 29 365 558 337 260 336 9 922 177 531 88 852 403 476 853 677 349 70 564 502 144 172 327 997 721 709 36 80 153 348 273 676 744 188 970 55 457 351 679 322 766 266 124 635 430 199 387 910 191 452 983 680 489 349 371 78 95 455 382 958 504 732 169 556 265 235 71 719 612 696 1 823 137 747 24 452 905 572 522 979 148 344 348 196 735 369 6 318 540 725 747 195 542 186 293 728 208 958 397 954 611 356 317 766 683 281 620 473 12 580 440 779 707 167 867 430 516 944 780 36 671 372 995 968 406 815 829 478 834 385 851 181 254 684 411 543 494 947 811 68 891 669 408 213 640 477 433 535 427 315 804 951 346 304 384 521 795 370 138 966 338 98 831 24 649 808 388 247 606 628 74 527 765 995 910 880 312 870 810 507 930 234 237 604 908 101 345 168 820 509 426 349 785 21 748 663 739 985 420 669 319 505 633 750 315 411 736 121 323 319 940 148 373 622 116 147 200 809 646 615 303 120 5 146 757 398 697 684 941 606 929 792 595 287 395 554 501 336 26 96 226 805 404 772 730 440 381 17 958 151 762 881 269 731 86 868 31 33 122 194 889 2 784 86 305 681 313 47 258 610 129 378 393 795 789 518 247 863 306 782 927 149 689 753 705 632 183 240 973 916 251 707 82 27 627 726 484 805 150 47 281 697 751 855 799 912 934 180 745 204 619 888 907 782 126 833 66 981 511 142 46 147 284 745 300 483 133 717 398 366 322 931 146 310 696 780 652 22 287 649 292 785 870 22 592 463 462 643 887 741 256 957 857 690 672 368 634 106 931 364 90 938 245 752 698 328 655 881 272 651 812 696 916 948 556 173 163 253 537 850 942 687 508 834 80 990 57 89 233 768 559 48 235 893 68 894 419 914 162 603 828 346 461 378 582 32 339 981 271 980 565 881 776 756 717 379 75 274 659 527 270 39 808 879 546 211 107 514 290 338 880 570 676 714 194 211 220 820 840 403 761 632 796 242 491 868 365 977 723 157 572 309 525 742 184 369 456 153 998 348 871 203 963 516 197 245 798 197 614 600 39 103 534 343 401 47 216 409 104 16 989 138 276 853 819 958 874 675 928 812 604 329 380 371 212 590 458 153 720 89 881 54 479 543 953 452 802 299 30 58 752 592 64 206 98 441 309 408 325 396 913 671 119 897 40 485 943 313 147 137 190 132 758 502 299 946 532 813 774 545 425 199 210 839 3 245 648 269 533 300 959 467 733 944 368 889 576 263 746 218 168 804 897 311 396 808 529 869 524 445 817 162 962 187 768 676 896 876 684 290 898 578 239 726 656 691 836 209 100 451 106 672 53 356 311 565 105 869 950 912 842 65 473 602 854 340 176 620 893 543 275 955 125 436 89 636 665 924 350 101 986 34 336 897 718 959 167 409 882 581 814 8 816 846 895 419 613 83 888 679 143 594 240 315 813 129 20 731 332 32 288 872 10 931 658 204 793 257 259 972 555 561 877 933 324 328 772 792 227 146 115 668 754 883 23 164 680 490 951 282 579 323 981 579 69 855 510 423 232 150 73 889 202 169 478 837 643 484 994 642 121 640 921 967 222 974 933 881 412 424 603 983 206 794 389 793 968 63 285 345 357 555 264 308 750 511 52 87 641 230 50 117 849 550 421 857 434 551 383 236 869 938 92 848 996 265 445 101 155 411 310 408 362 717 4 805 48 561 687 984 241 658 328 603 904 476 61 759 70 235 432 799 939 547 209 541 94 238 8 474 583 948 225 435 625 160 431 153 561 329 581 576 437 350 274 327 16 372 250 601 626 982 83 245 617 225 171 155 770 124 899 217 102 474 316 72 214 600 922 161 157 600 47 500 54 581 277 18 41 37 803 811 186 509 333 529 352 54 835 66 188 159 228 397 236 421 792 798 999 155 894 848 178 542 997 4 543 412 304 792 84 583 248 982 722 276 800 278 692 218 545 943 278 309 737 113 550 871 399 315 830 267 865 464 945 2 638 438 607 664 109 83 252 180 605 176 833 535 198 156 203 998 988 777 666 738 725 368 845 968 630 791 935 295 500 908 503 783 492 833 113 533 33 557 969 797 189 310 990 253 56 608 949 738 591 879 110 59 654 403 438 840 553 62 246 347 25 118 160 252 173 634 361 720 448 777 732 856 807 48 587 479 480 540 987 6 451 847 805 347 280 485 825 95 488 312 824 770 903 857 318 738 594 952 453 773 847 658 541 520 436 300 535 820 450 585 781 811 476 376 600 480 27 105 283 247 165 940 843 970 268 256 356 625 253 651 496 416 618 74 755 564 441 937 562 136 302 187 637 634 701 512 175 957 566 361 782 199 405 343 753 343 7 156 43 930 818 856 523 487 65 667 179 989 844 972 596 607 378 940 571 411 573 278 660 184 775 192 693 905 497 769 902 949 223 817 952 797 13 806 979 773 370 448 134 195 544 494 699 430 590 599 424 479 955 616 164 733 872 160 628 500 353 127 37 722 993 304 15 547 756 627 738 463 740 636 610 231 392 715 93 73 991 390 435 325 87 244 912 424 249 756 120 514 415 609 706 481 632 661 621 452 715 351 866 138 712 353 728 594 498 90 139 21 221 148 99 615 469 170 505 350 552 454 873 562 563 140 778 535 506 2 695 177 926 62 662 691 77 545 416 596 719 339 577 646 760 314 839 990 691 63 791 35 262 369 410 173 936 152 977 920 376 929 81 659 474 681 335 796 422 695 714 805 314 764 482 481 675 797 172 336 367 50 670 668 985 383 166 716 694 706 664 290 195 877 446 633 32 781 471 652 452 982 151 918 686 378 60 58 493 429 846 864 359 659 343 310 763 547 391 103 651 266 390 791 377 192 211 133 486 57 49 535 593 223 518 855 527 125 366 6 257 694 108 974 181 654 72 77 341 743 454 311 884 46 289 366 444 510 631 630 58 411 158 568 764 974 528 802 841 483 965 281 414 834 786 881 978 731 337 789 201 813 321 172 79 404 185 923 417 743 974 494 193 698 51 238 67 269 976 102 602 306 0 216 956 380 152 723 142 688 477 18 266 969 358 679 710 266 597 105 296 504 674 852 992 949 517 275 34 167 63 484 742 66 466 552 878 813 937 381 363 332 827 331 485 221 217 112 512 992 320 942 428 433 229 2 117 689 909 749 464 453 588 364 297 392 103 379 864 626 599 741 443 277 984 530 982 699 344 928 447 548 14 334 708 375 855 928 668 62 526 400 91 91 255 159 96 43 741 697 554 251 688 950 62 833 944 404 548 949 530 471 520 44 914 534 700 595 961 118 801 962 724 873 911 635 170 254 182 586 788 780 629 892 140 1000 455 960 890 382 502 391 219 285 76 159 238 881 413 136 55 85 463 164 149 180 347 671 135 305 622 114 975 257 876 95 673 274 947 776 263 61 481 699 957 788 547 267 771 829 334 104 731 821 468 89 918 406 769 587 409 592 716 459 267 861 783 951 44 526 207 838 42 885 402 251 355 732 386 423 242 230 636 286 407 775 127 776 531 571 549 696 467 756 449 796 677 92 653 198 295 588 713 458 729 314 663 529 767 564 298 873 932 265 954 44 35 939 821 745 709 487 354 152 925 549 560 289 22 995 966 759 19 829 490 75 521 457 308 841 642 591 174 520 161 514 586 557 657 275 826 913 704 943 514 816 779 373 650 155 519 302 423 555 901 329 330 414 215 254 923 660 567 99 279 482 578 389 585 460 773 477 906 799 702 745 291 296 379 107 852 768 442 362 460 158 118 520 815 490 101 102 213 126 806 243 85 775 734 295 385 714 159 195 145 801 515 839 507 940 584 871 856 77 598 523 669 867 340 35
985 622 187 390 404 960 698 717 917 651 52 852 560 835 81 470 527 846 290 463 225 822 411 956 108 506 410 878 413 2 268 883 715 456 296 897 869 910 117 851 605 942 83 746 555 697 383 437 529 381 502 245 472 488 468 592 870 989 109 888 185 88 405 672 600 311 513 261 71 394 978 622 1 326 203 988 780 238 854 434 731 3 964 77 856 221 246 588 156 268 324 236 317 455 30 11 596 345 597 245 257 165 345 917 916 875 879 95 948 45 646 941 690 40 201 581 172 464 634 378 390 175 695 711 784 769 736 980 243 980 471 511 260 972 539 433 718 577 803 400 43 192 906 638 229 570 877 161 926 234 70 777 649 291 955 342 231 952 950 867 514 224 740 39 130 183 838 899 762 889 629 746 987 794 367 581 16 119 106 212 918 503 726 98 801 791 548 901 235 79 566 649 653 347 702 58 466 442 227 763 867 359 85 435 13 637 366 668 462 951 122 916 49 145 424 886 832 682 273 97 957 809 824 399 357 754 133 475 478 192 8 90 219 915 864 151 127 948 241 219 903 414 382 478 372 147 419 868 851 226 732 223 378 352 398 941 384 285 63 360 840 2 431 8 586 92 989 843 446 898 779 418 307 965 295 981 660 607 123 278 590 965 807 882 643 375 562 987 540 923 517 292 885 684 34 542 361 840 485 3 253 296 244 890 376 633 818 974 270 455 894 731 741 402 669 151 542 352 939 603 396 585 679 789 102 631 368 532 25 388 381 139 480 274 149 588 645 952 26 438 995 254 365 798 328 184 269 899 152 477 650 588 567 150 522 23 791 150 35 426 940 785 968 288 810 690 94 39 320 315 4 576 406 534 57 229 628 133 983 643 693 122 952 159 294 329 217 46 230 804 302 586 680 532 773 975 259 586 831 972 872 270 802 507 299 499 18 513 819 671 537 290 622 176 351 157 209 472 704 87 910 996 288 636 315 235 477 611 392 260 214 412 974 408 860 66 263 245 865 124 329 822 373 805 77 626 977 222 749 218 154 318 534 591 500 343 982 462 352 347 258 453 783 792 523 281 821 785 655 649 941 365 845 727 196 337 706 459 124 883 595 445 87 768 2 744 173 94 285 995 125 433 921 917 116 295 565 734 938 565 897 409 387 837 614 697 830 579 256 429 636 395 621 575 415 250 899 602 224 183 200 456 74 674 261 175 574 803 997 390 689 747 753 318 162 836 588 442 100 742 251 890 508 992 215 72 7 39 157 888 914 197 532 444 498 756 999 310 901 476 453 31 226 567 788 60 67 756 360 618 283 391 607 942 112 146 962 997 902 653 346 907 674 446 276 421 143 74 220 589 322 930 709 512 150 878 612 269 216 179 177 550 32 43 675 146 407 554 656 454 644 448 66 158 267 148 786 578 350 850 585 197 451 645 291 488 505 252 158 339 516 124 464 597 129 471 892 881 15 752 495 576 319 564 954 572 423 272 160 777 101 518 287 986 6 15 993 756 444 454 716 625 907 606 922 822 36 870 119 614 82 780 504 979 700 726 73 607 11 297 579 289 132 821 631 566 428 848 369 92 846 391 686 186 701 810 593 247 146 709 64 587 737 488 493 876 96 507 421 226 576 72 583 360 188 226 334 955 210 464 189 726 942 22 310 688 519 793 808 382 875 465 729 771 461 507 829 10 672 590 271 463 654 366 711 189 881 410 684 988 973 176 110 224 426 661 785 725 465 539 136 698 494 607 663 847 107 486 397 132 69 749 886 417 850 275 412 910 730 426 441 819 202 57 972 329 362 594 416 404 937 352 174 570 238 618 375 380 804 769 65 528 781 427 326 330 930 112 45 26 27 990 195 427 131 922 707 424 908 777 169 48 813 760 255 284 496 824 111 346 795 670 506 148 759 62 193 469 474 573 927 768 691 698 161 630 437 116 727 378 553 591 475 858 545 854 197 775 417 940 330 413 347 20 681 616 298 362 213 868 739 507 703 829 719 244 479 287 776 752 476 583 683 744 571 927 301 936 757 912 905 867 530 447 264 469 331 474 601 420 733 786 806 626 610 432 777 742 521 777 664 743 88 285 237 737 884 895 624 472 354 111 460 714 409 147 414 144 658 551 48 319 433 577 524 531 613 105 33 591 564 382 890 512 499 538 274 518 182 853 135 453 858 626 341 390 713 715 563 366 403 920 199 656 305 819 342 157 456 404 724 970 720 719 489 453 391 141 280 875 467 277 834 42 28 128 725 746 657 625 10 295 676 793 17 517 455 4 356 83 118 473 640 997 78 785 991 750 988 565 746 950 751 784 666 365 308 326 792 212 769 177 165 117 449 658 550 368 994 670 687 140 104 703 912 227 304 525 546 474 836 247 128 106 178 633 292 223 171 949 29 127 501 356 76 247 913 114 359 744 222 595 159 80 0 427 609 168 469 262 800 108 963 331 558 628 862 562 774 58 250 137 46 712 764 509 272 806 402 126 763 312 473 110 758 497 279 613 611 739 659 182 497 859 580 135 855 177 820 415 882 381 745 146 389 245 512 671 979 667 139 93 662 229 771 888 393 38 487 915 179 550 639 688 878 688 323 865 966 405 168 865 115 280 363 597 592 544 868 20 728 622 191 278 673 963 300 534 947 897 814 754 306 791 211 287 923 899 470 392 861 381 206 866 570 782 44 51 754 768 637 206 722 439 205 399 95 935 889 841 990 65 463 123 358 650 984 524 826 493 782 403 14 636 981 951 248 29 92 784 525 711 425 905 799 712 549 174 98 950 835 283 144 879 385 435 969 275 900 874 450 950 667 999 863 241 682 600 888 295 618 796 541 571 338 622 641 328 58 27 212 811 314 496 920 988 240 328 232 104 265 749 429 439 959 828 748 70 289 161 556 915 760 493 137 433 967 9 515 520 492 916 175 516 164 354 278 497 89 978 180 19 793 686 194 81 626 504 648 634 591 124 755 219 577 442 857 236 960 275 866 329 699 30 343 701 812 890 915 21 620 983 976 891 458 87 756 283 344 529 440 191 536 51 958 695 589 56 986 802 575 391 327 259 316 442 448 802 665 661 236 809 408 981 138 644 688 444 723 607 401 598 447 827 587 329 924 152 430 183 370 542 221 775 145 366 443 260 355 320 625 196 789 134 837 531 223 121 140 511 823 980 339 253 635 338 929 921 544 853 113 813 5 798 883 159 482 988 608 740 617 99 24 513 843 652 852 247 511 488 249 459 848 508 721 718 951 713 694 341 919 392 533 353 928 181 933 264 602 268 490 489 207 433 54 800 282 563 400 520 41 429 844 625 386 910 554 214 944 524 312 151 435 529 60 569 961 281 61 462 708 943 488 32 84 740 796 170 692 573 638 188 68 828 442 716 853 380 503 915 56 255 313 618 181 440 321 35 642 821 953 866 934 606 752 656 105 555 141 739 186 970 839 962 481 539 170 863 822 478 772 118 705 304 765 465 531 38 956 166 420 751 239 95 418 232 606 192 380 385 911 20 3 322 678 776 582 405 121 173 242 732 971 939 770 834 893 661 935 276 438 993 155 626 439 856 572 352 19 142 747 859 348 488 436 429 40 469 434 791 72 743 126 687 925 281 992 123 931 2 147 962 805 122 833 84 395 455 873 668 483 208 696 517 559 491 945 261 627 551 904 533 218 945 671 295 816 992 538 158 743 138 277 784 633 399 932 1000 569 366 97 934 790 702 59 436 454 629 90 730 761 989 340 885 204 869 379 869 142 964 827 712 712 728 619 119 876 656 825 516 153 865 99 318 767 285 811 932 543 578 208 947 333 718 21 50 936 821 50 441 842 406 325 254 798 94 75 495 750 930 898 563 275 985 809 93 652 597 12 930 599 573 303 851 457 23 151 777 552 44 42 20 349 603 286 75 975 294 871 945 114 964 484 995 22 417 841 138 828 923 528 323 252 111 364 320 37 760 228 22 80 732 557 22 561 882 148 254 311 451 573 54 163 660 742 703 849 524 31 912 880 327 535 827 38 291 507 860 427 550 615 311 192 328 710 769 584 450 794 234 254 127 486 926 335 538 337 389 685 500 778 789 134 590 39 966 547 629 661 240 603 848 775 295 309 955 62 91 103 48 797 35 817 429 245 129 9 979 943 289 176 459 318 947 887 207 79 753 20 925 55 363 526 566 949 891 53 366 965 598 970 572 353 327 581 440 815 720 23 782 166 934 167 117 247 474 184 425 336 152 510 647 183 990 594 660 996 151 91 213 520 267 281 884 551 225 909 962 190 100 896 354 491 27 445 835 735 810 697 498 198 736 377 445 874 994 234 35 293 889 744 897 714 522 859 150 284 646 616 462 647 700 568 677 394 482 422 193 93 909 388 945 677 77 980 242 623 239 432 335 233 572 459 510 374 634 86 169 768 139 47 77 632 306 509 61 120 282 738 712 847 810 734 188 670 237 51 385 598 710 518 969 630 501 766 190 891 134 332 539 399 84 998 827 668 718 604 89 717 990 452 147 651 666 578 962 895 122 787 19 371 687 262 958 266 792 297 275 946 765
514 852 452 957 507 281 315 145 156 416 376 818 295 556 844 622 810 568 616 723 440 323 544 11 312 404 405 523 782 120 88 696 231 984 988 636 695 956 273 394 348 728 112 212 81 735 379 758 612 967 997 531 833 340 330 98 874 659 683 865 688 415 5 87 203 272 847 421 538 508 731 651 384 319 621 423 986 997 393 667 38 59 275 319 175 792 579 477 297 561 866 447 603 299 570 19 140 633 232 195 251 125 940 747 906 445 623 825 433 290 87 484 638 213 842 187 319 650 190 316 642 764 879 874 371 446 436 788 551 66 359 356 595 704 907 877 383 415 62 110 169 351 985 107 564 345 365 164 646 404 630 71 7 898 400 661 146 724 863 195 757 962 166 989 285 42 956 423 840 180 919 218 820 223 926 760 897 591 158 847 363 113 662 200 593 91 512 446 661 589 469 489 340 982 385 544 113 211 239 642 247 747 278 825 45 973 496 612 959 589 13 679 268 171 665 518 34 653 908 321 402 654 269 541 415 910 80 901 825 358 706 720 924 313 960 297 229 155 714 991 79 522 331 114 419 525 30 67 620 62 533 683 121 824 557 24 619 967 865 949 445 799 377 136 892 382 716 53 547 683 886 329 708 20 347 540 670 457 196 502 198 29 472 736 972 422 660 44 22 962 689 143 709 575 188 683 994 897 681 27 97 321 364 844 752 754 982 465 828 361 134 473 640 200 953 804 246 674 585 183 311 579 199 103 191 17 335 593 368 534 917 743 217 14 517 735 687 298 707 430 399 937 90 67 890 166 86 308 851 175 49 420 627 641 459 272 830 48 561 771 519 702 314 277 618 829 336 683 732 395 41 71 479 747 933 22 637 142 438 493 289 839 202 906 238 843 272 280 721 253 209 178 110 166 763 881 774 177 648 584 326 250 750 226 153 265 222 713 111 357 409 106 976 437 213 857 788 656 785 36 150 36 938 294 74 390 374 393 870 788 928 144 20 816 912 321 806 446 407 277 392 450 537 201 891 315 862 603 37 910 208 759 776 231 422 127 758 819 615 233 78 265 567 850 676 985 317 123 4 963 271 987 506 796 753 231 427 309 613 552 793 755 654 382 341 448 344 646 739 308 159 445 439 578 887 832 550 717 859 195 834 885 611 363 467 529 69 686 350 363 736 960 194 150 983 398 115 43 989 667 59 735 818 481 71 1 482 353 835 723 182 549 958 269 853 958 963 825 949 213 358 186 505 860 302 229 539 834 154 273 694 384 726 596 815 539 279 513 697 750 286 304 606 280 677 445 918 948 77 288 451 671 435 259 553 132 682 992 462 545 237 21 309 979 816 856 633 127 523 893 481 967 628 411 756 206 864 553 24 54 923 462 902 217 532 825 143 17 329 187 68 86 518 521 484 807 346 274 655 49 900 671 284 798 679 323 267 940 531 299 930 156 162 306 987 392 761 894 663 668 584 911 581 253 552 512 974 692 984 113 26 13 549 290 318 458 148 358 107 111 218 636 11 671 738 841 575 456 529 165 511 588 927 361 61 363 583 341 244 601 704 506 625 321 277 680 799 469 631 571 515 532 497 289 770 567 137 515 786 509 349 864 850 770 639 744 724 421 728 482 490 416 819 293 189 921 109 611 56 549 356 944 352 854 266 739 36 796 971 597 6 980 824 850 234 888 149 850 292 552 250 49 860 648 749 161 207 57 40 967 636 141 500 739 711 771 970 364 204 736 463 159 872 602 242 646 19 988 382 975 777 830 594 901 733 467 807 99 288 717 950 709 494 845 951 348 705 719 96 376 157 755 259 199 867 171 123 213 167 617 746 179 170 902 905 849 875 185 656 529 303 299 192 216 516 748 668 360 568 502 996 32 509 860 72 786 617 739 653 723 690 302 366 175 578 452 698 207 814 739 181 876 124 223 546 995 674 341 942 415 65 606 458 728 831 782 114 121 980 303 60 953 995 227 973 512 142 276 802 729 411 312 423 528 513 501 457 448 171 166 417 926 139 745 332 977 263 663 634 465 955 276 808 99 360 986 560 533 280 74 205 10 729 826 483 789 92 466 947 401 748 913 968 884 792 477 787 471 841 89 727 89 230 926 664 283 398 203 477 716 998 900 699 436 871 545 780 353 64 370 737 434 935 381 498 344 607 127 572 219 241 613 147 327 108 433 262 299 101 654 216 533 903 189 46 115 641 589 212 835 274 169 210 292 801 269 103 649 869 659 353 320 667 42 743 497 649 794 981 302 126 372 876 588 155 786 221 112 183 135 895 432 35 157 100 498 703 207 962 443 163 77 605 842 432 585 582 687 829 934 214 270 599 941 754 610 643 672 798 902 921 504 200 712 43 874 105 23 47 765 691 727 474 898 454 985 28 651 185 679 197 433 602 414 89 778 455 332 954 483 195 648 772 911 55 665 541 660 598 709 521 191 408 403 235 990 771 41 437 633 530 847 320 351 800 369 760 131 839 721 759 727 526 199 503 390 322 714 227 344 712 511 762 94 629 85 586 742 993 589 236 593 184 998 722 846 351 512 225 290 684 143 856 722 447 871 75 701 693 129 723 898 501 455 600 594 647 475 254 87 133 262 453 719 896 170 686 288 765 191 342 797 915 942 39 976 893 338 961 397 193 172 767 143 565 927 9 723 52 53 734 868 307 207 502 192 323 10 10 612 468 439 536 766 253 402 129 404 461 178 624 333 873 250 300 747 932 242 659 155 554 744 122 315 14 3 720 391 29 733 755 734 671 188 42 598 226 868 948 564 431 883 965 951 99 402 345 723 301 107 66 25 172 836 805 536 276 765 179 220 394 528 48 617 51 392 252 557 931 913 104 533 838 622 119 51 94 506 493 67 243 53 678 870 904 470 428 703 843 198 478 887 12 10 650 251 456 245 151 690 977 48 937 258 925 710 380 673 813 25 373 399 730 256 118 394 291 141 283 237 2 689 545 481 796 858 475 32 249 134 70 960 84 215 596 80 910 573 504 210 429 588 534 669 573 265 845 375 270 768 136 574 21 73 779 817 975 134 265 820 836 166 174 294 219 326 338 67 569 942 735 198 791 371 692 769 390 546 15 4 412 838 296 415 324 96 522 282 486 6 562 821 130 614 487 77 293 777 846 265 685 956 387 207 282 500 401 247 499 620 520 875 0 931 991 229 492 233 298 827 675 782 883 501 614 881 83 981 884 49 434 46 604 945 957 260 713 382 696 548 102 11 626 363 898 568 744 899 63 566 889 564 116 990 781 795 934 635 563 455 574 427 98 949 979 647 187 814 769 14 745 620 32 274 673 29 248 139 558 119 442 874 922 703 224 37 894 467 127 684 680 139 857 710 425 325 740 985 337 253 82 828 764 500 465 753 135 97 220 674 430 293 211 559 404 267 929 424 784 416 766 577 223 234 206 904 826 144 328 146 717 266 804 55 658 760 591 181 125 441 524 939 632 673 495 512 527 345 635 831 652 320 817 715 803 900 180 40 775 668 144 971 420 782 990 915 945 845 186 24 888 788 789 550 978 968 327 663 587 834 508 912 471 159 854 525 881 498 343 245 138 45 58 417 165 593 325 905 264 135 542 467 609 755 571 640 370 262 421 551 992 783 161 120 795 785 855 121 441 21 93 724 281 328 852 900 701 43 294 839 566 755 67 675 389 895 610 961 849 889 132 538 255 775 168 408 334 444 460 258 201 252 525 805 378 185 936 999 901 453 944 178 106 13 823 584 858 1000 53 118 783 987 588 123 396 507 91 877 449 275 73 474 17 817 215 494 768 652 489 742 464 760 832 794 966 978 666 142 44 566 969 662 397 979 794 748 176 356 491 997 556 243 821 428 657 715 443 654 548 935 145 938 964 571 899 13 967 606 233 399 939 835 354 424 50 676 321 544 590 858 822 408 535 288 878 83 245 924 448 378 76 997 555 510 510 144 718 353 941 790 357 438 413 542 601 346 719 507 528 768 117 246 369 36 372 80 18 600 608 3 645 954 57 300 131 332 228 623 240 150 395 766 27 724 909 456 25 275 470 924 597 913 797 616 418 423 120 878 403 927 710 298 416 219 299 151 812 168 880 240 308 697 3 355 741 30 943 402 466 121 290 532 355 756 914 809 375 656 773 119 256 162 406 665 164 69 173 355 651 763 580 773 592 65 306 410 725 236 715 108 911 931 913 943 177 572 576 753 559 901 1 55 446 250 313 152 386 926 257 301 152 496 473 220 362 452 946 726 260 730 410 502 589 958 672 315 54 83 622 120 450 636 85 940 861 596 444 248 885 956 811 681 8 465 827 904 480 274 333 12 669 259 868 674 877 307 790 98 95 51 141 280 778 598 644 505 304 241 339 609 316 174 305 219 361 82 381 712 747 392 310 473 367 527 882 847 999 566 488 83 414 576 540 105 485 342 23 107 702 260 391 540 178 91 916 329 809 955 388 557 426 630 16 129 33 51 31 862 287 72 848 545 742 587 543 666 128 342 700 702 952 848 577 169 476 729 160 639 837 633 920 151 258 848 261 609 751 553 424 111
343 637 641 57 466 232 669 742 74 730 525 72 30 630 224 378 916 406 26 784 970 54 38 968 374 559 268 117 200 538 620 708 280 845 214 23 97 17 589 459 47 385 57 172 365 850 395 893 183 848 483 954 755 643 162 855 937 169 326 674 44 274 263 548 584 518 699 1000 626 39 542 340 247 898 894 927 144 661 298 420 827 688 249 681 28 428 659 405 759 299 568 156 487 796 18 745 460 215 660 937 768 639 761 199 29 843 915 318 362 899 921 760 662 498 1 546 763 722 563 482 942 5 864 984 334 712 59 634 314 614 595 509 318 513 656 934 426 995 984 28 772 605 198 16 804 526 110 593 66 818 25 847 796 533 84 419 34 203 553 880 938 802 922 346 376 930 295 410 882 825 712 279 182 279 210 494 180 769 470 355 307 68 980 741 877 585 671 232 956 655 944 411 618 97 355 884 445 290 952 290 945 738 820 227 152 235 331 274 208 67 8 980 358 19 874 835 651 617 590 612 206 62 517 717 900 954 340 247 881 294 705 231 805 14 459 13 555 283 291 284 725 90 381 256 232 763 765 131 887 466 406 540 604 346 276 469 716 810 687 904 764 6 201 842 996 746 41 385 5 410 333 52 58 788 93 965 878 549 627 141 925 211 923 300 60 54 843 237 305 490 391 355 81 775 989 315 310 646 635 563 990 547 892 724 116 592 505 342 709 916 628 58 303 83 181 745 79 133 871 668 586 486 407 853 411 601 920 891 132 607 911 264 652 111 378 92 682 741 125 872 80 363 431 721 903 144 196 896 457 993 233 82 158 911 886 939 361 624 269 826 683 109 203 684 484 761 281 12 475 688 433 816 565 467 727 668 3 152 536 204 880 53 292 794 752 393 583 728 392 79 585 977 637 69 691 933 322 461 441 653 490 201 217 882 423 608 108 491 857 34 521 610 275 947 212 691 195 876 27 746 105 903 973 944 674 823 640 70 664 700 259 952 842 86 907 331 252 644 256 78 328 557 306 695 242 77 665 621 964 942 967 933 482 452 345 559 855 1000 302 140 930 976 221 476 808 221 557 855 347 546 56 622 739 207 488 192 119 463 220 785 512 630 721 333 657 159 706 232 69 40 410 980 112 205 70 970 98 550 896 587 467 739 508 844 380 806 219 152 625 186 576 296 751 546 71 511 539 507 244 883 109 717 605 786 413 397 631 771 852 989 51 218 226 571 153 71 85 306 518 212 191 9 936 714 647 401 473 895 31 675 278 455 157 333 344 178 388 146 262 544 477 803 676 482 289 68 798 409 554 144 924 313 899 623 504 135 402 377 730 514 389 690 335 847 496 502 734 777 92 279 797 481 301 149 532 432 197 41 329 626 14 143 611 603 177 918 746 801 720 912 126 741 21 97 442 609 338 648 564 348 550 799 145 685 89 473 848 479 327 123 715 747 961 821 839 488 606 104 785 287 531 910 597 148 166 43 870 656 821 481 717 982 480 99 336 151 776 56 948 460 86 382 575 891 404 658 15 578 419 953 204 890 506 945 101 563 545 195 819 346 379 351 238 446 351 78 357 430 179 182 428 804 492 92 681 492 643 323 111 663 927 970 400 906 494 190 579 974 558 323 690 177 237 217 791 918 178 356 229 490 13 978 650 411 909 951 838 917 588 519 617 964 500 622 367 905 448 525 36 164 397 30 865 966 481 885 246 420 997 854 78 501 621 76 753 925 822 866 364 753 873 565 609 484 732 992 775 911 7 821 677 623 77 414 403 136 67 610 124 123 943 966 778 839 216 897 905 352 49 936 65 406 547 667 146 460 270 114 654 195 601 115 452 932 697 774 566 616 458 718 417 810 770 512 100 568 695 104 211 519 592 291 192 821 678 823 236 281 319 71 686 127 897 734 421 312 266 560 668 495 856 632 498 979 992 694 170 777 149 527 408 240 164 357 968 384 524 552 946 664 469 681 385 355 240 421 523 304 515 631 824 541 184 615 726 532 954 666 560 971 859 29 661 998 816 377 511 558 957 269 454 620 552 290 834 784 754 574 150 344 906 773 891 603 53 600 692 208 826 647 173 77 806 480 570 854 974 410 300 48 321 436 134 770 337 293 675 725 312 504 737 140 567 549 372 241 638 74 813 614 461 944 713 744 414 704 613 997 447 169 474 678 947 900 756 488 10 805 315 933 267 912 615 184 507 129 189 360 227 340 629 528 139 758 6 253 758 186 114 71 325 794 0 657 245 914 655 232 696 156 309 422 771 567 966 387 422 604 645 736 939 917 836 396 807 973 12 877 817 861 83 200 743 223 412 10 729 942 186 408 213 741 453 730 434 490 62 95 133 408 551 145 593 546 890 630 202 198 815 983 167 983 250 790 360 611 958 961 418 798 794 613 369 970 537 41 658 39 889 897 540 8 313 333 769 387 464 274 969 213 251 749 254 919 561 645 802 976 96 62 760 65 156 202 559 789 169 540 850 877 884 71 311 326 230 476 960 317 370 253 73 260 218 671 479 587 32 680 239 424 257 602 767 804 416 229 130 570 526 546 784 284 223 643 509 844 860 613 799 119 384 388 596 277 642 100 209 19 94 709 844 710 277 853 332 784 82 961 792 890 600 189 248 408 972 252 876 534 789 123 572 1 636 299 449 986 19 623 935 604 20 745 811 892 64 649 667 665 556 395 52 968 424 182 846 65 287 381 538 486 977 508 489 968 172 782 90 336 432 703 253 717 786 718 895 669 693 5 373 895 541 25 235 375 981 516 975 397 766 539 17 86 562 963 610 114 577 730 701 159 757 269 578 700 258 652 121 628 999 234 168 103 703 461 272 249 653 455 670 715 478 362 342 568 427 894 926 871 607 340 129 74 872 337 688 848 680 396 777 699 37 496 222 810 271 877 543 305 672 538 493 873 143 912 283 368 714 120 684 204 353 464 718 380 803 516 377 775 931 589 998 917 708 648 463 52 174 446 106 792 849 76 151 630 45 791 847 224 529 39 736 881 883 603 863 840 510 878 405 113 835 282 832 619 986 331 352 989 994 635 349 42 933 797 160 135 913 830 932 42 598 61 733 316 793 104 623 871 914 320 582 963 118 473 722 65 724 328 781 211 749 706 497 538 762 734 154 525 294 495 619 296 286 154 704 643 987 357 639 469 261 859 841 827 398 245 284 129 274 578 810 501 136 454 171 601 646 208 87 749 348 169 825 94 520 879 828 468 928 606 783 772 614 230 225 42 296 740 409 453 745 647 573 960 700 781 976 874 264 138 161 333 140 767 231 333 35 804 2 23 934 647 971 478 155 971 965 988 741 249 851 152 673 144 533 84 940 642 371 111 649 727 68 788 951 646 780 713 382 874 486 610 383 85 829 38 22 305 429 560 16 193 4 733 544 406 698 615 845 987 350 380 123 765 193 546 366 587 368 155 199 177 866 147 103 485 443 462 147 282 346 670 854 88 801 894 243 506 127 8 516 579 265 898 46 942 148 987 308 777 719 519 991 322 135 529 279 427 76 793 241 661 399 554 48 972 546 317 995 924 176 925 117 656 902 29 386 802 451 87 128 13 137 734 530 101 779 170 163 52 594 682 471 564 324 517 356 161 599 261 710 60 535 356 868 453 861 718 917 362 187 132 113 269 711 556 514 547 297 773 574 459 527 498 910 167 375 436 438 394 33 609 330 332 468 20 420 176 879 56 104 942 95 169 387 852 707 634 499 980 75 440 978 358 918 93 869 742 528 86 867 662 63 834 949 962 40 812 363 228 519 614 293 446 837 12 591 7 175 460 120 176 396 107 612 985 929 460 632 450 444 722 465 799 503 284 437 57 634 666 812 863 513 178 959 940 830 843 694 594 317 187 341 473 773 418 941 513 43 803 273 875 11 869 985 411 485 793 102 168 99 4 299 60 456 350 425 223 679 502 748 818 630 218 91 646 648 805 919 201 439 700 401 426 723 279 908 678 390 724 446 120 744 738 260 801 502 886 740 616 888 539 731 227 983 173 548 745 787 978 472 279 185 553 88 431 790 470 316 461 188 558 455 497 323 161 571 833 644 627 875 999 359 71 728 75 285 924 818 353 354 137 982 151 282 620 581 899 988 528 702 108 993 267 901 125 809 168 747 50 962 32 587 270 207 179 288 84 774 459 862 104 898 758 831 349 24 394 54 686 393 164 50 792 833 629 394 194 685 973 138 31 858 296 893 68 608 259 255 189 42 61 234 997 603 793 580 215 55 443 107 498 616 880 950 756 750 87 205 251 840 880 436 174 131 493 742 187 9 287 979 33 885 35 415 618 622 249 61 152 602 858 141 469 450 20 666 919 569 546 549 919 953 662 663 546 735 825 522 41 912 685 491 181 23 24 955 110 501 451 190 157 963 923 39 753 853 413 823 363 495 994 462 943 115 910 440 897 788 584 738 905 165 844 800 637 430 591 228 66 795 455 624 723 339 918 689 327 476 937 122 646 215 289 633 532 904 767 142 415 782 59 290 291 304 682 72 198 814 995 534 295 159 578 194 981 320 352 435 391
766 424 746 517 59 937 626 358 585 687 694 967 681 686 530 287 957 902 727 492 843 965 450 517 508 188 33 633 593 138 97 392 668 953 963 490 519 446 220 717 487 380 918 544 562 282 245 965 713 582 139 109 458 632 142 597 510 130 57 403 378 678 721 645 161 64 253 124 83 360 294 802 362 605 614 557 607 26 185 286 952 825 342 420 113 423 372 591 478 980 850 704 146 616 269 317 180 573 846 543 462 340 976 933 682 345 875 610 962 224 994 459 480 669 982 637 285 124 41 172 389 384 553 651 622 314 768 201 577 487 560 183 590 732 170 823 568 190 176 165 308 488 66 580 297 176 816 814 265 402 193 404 156 748 664 234 836 422 153 609 106 564 328 952 0 409 988 969 778 714 303 57 243 620 827 817 400 914 920 387 419 763 34 848 43 766 899 657 287 120 891 102 611 66 136 424 624 342 363 811 971 365 485 708 194 709 856 844 408 472 174 688 865 794 701 143 795 30 557 77 706 928 511 984 832 760 972 546 81 535 290 765 14 116 609 802 503 455 21 180 966 209 948 595 432 465 717 932 912 418 355 634 528 314 567 280 589 148 502 963 704 333 91 480 753 662 579 518 840 900 926 586 805 508 421 54 225 147 494 270 42 784 696 116 67 465 517 767 241 150 929 16 526 451 708 596 189 674 169 855 739 775 196 271 192 368 387 120 692 170 95 205 353 695 676 96 164 327 660 764 155 275 507 349 543 468 792 819 152 373 314 472 525 482 569 226 441 681 930 163 716 897 201 811 658 525 563 642 306 645 227 176 544 929 835 119 390 690 277 772 779 895 561 893 335 831 709 822 672 153 620 334 466 2 116 31 422 569 993 568 911 400 493 501 2 704 68 386 640 415 87 384 85 863 120 676 890 162 84 545 72 531 481 204 506 512 793 227 128 209 274 493 959 353 105 681 477 6 205 802 794 782 29 39 649 465 444 97 63 780 271 149 961 320 207 322 39 437 735 726 264 916 960 382 198 715 772 511 945 290 48 709 861 201 831 938 417 358 90 288 470 992 636 970 24 446 391 629 329 891 286 609 100 448 578 728 955 752 386 110 644 945 427 870 718 588 724 562 65 187 983 229 275 673 978 905 858 154 509 496 401 934 867 102 473 236 684 919 345 748 687 302 927 771 594 658 598 232 159 151 92 904 773 406 869 225 707 770 580 829 25 936 221 456 18 971 332 238 524 367 8 503 855 825 226 765 776 574 811 816 51 793 819 354 262 47 424 755 28 277 979 955 535 171 933 747 532 490 242 966 938 829 448 141 984 319 975 952 70 382 705 942 49 633 807 848 790 59 849 385 397 955 315 21 747 964 162 193 573 347 392 432 941 78 825 753 347 904 280 368 133 983 973 150 336 839 812 912 469 649 454 53 413 941 863 375 876 448 893 966 60 959 762 148 643 645 1 989 516 245 870 412 974 941 996 497 881 445 273 730 361 604 179 546 319 387 879 793 340 219 54 860 726 454 404 721 197 456 322 450 939 782 388 219 991 741 343 89 638 802 854 483 492 345 96 163 741 830 656 1 934 866 551 917 603 529 853 12 800 948 731 157 655 804 513 340 292 106 597 939 411 423 900 522 9 451 925 130 382 14 710 894 852 849 465 915 27 752 443 12 874 131 295 447 267 848 935 965 969 731 956 399 862 68 126 861 591 625 435 738 801 411 55 198 822 957 399 674 953 932 699 721 501 452 256 267 468 713 498 68 250 586 512 921 145 490 402 452 151 750 619 493 608 406 965 168 99 531 949 891 216 764 625 671 334 994 630 611 460 912 338 648 384 765 119 155 209 226 838 796 479 895 289 277 183 600 675 730 377 463 954 282 774 259 490 87 237 843 826 291 173 255 940 447 529 464 32 55 777 91 4 589 208 560 868 254 950 393 461 722 921 397 809 920 160 512 695 150 35 145 467 915 667 868 367 856 839 840 673 512 651 583 894 307 177 957 23 345 592 17 547 456 368 721 571 265 587 563 73 50 165 43 786 335 830 994 997 858 109 769 474 673 53 142 497 303 989 924 129 201 61 746 943 673 320 10 621 750 313 30 915 75 178 892 74 362 806 984 581 243 278 992 281 611 932 9 749 687 781 17 233 665 395 931 254 405 787 154 728 203 883 936 40 174 740 586 947 238 689 294 425 649 238 736 515 915 783 919 296 608 785 736 647 635 981 541 757 585 837 438 680 441 902 579 79 547 679 647 475 229 782 622 693 443 143 720 380 665 908 322 896 226 323 30 810 289 588 841 157 268 102 268 866 476 653 358 738 96 712 602 181 673 236 920 714 743 559 314 711 40 76 762 698 203 958 199 583 455 167 479 877 190 309 430 80 565 6 419 542 483 407 118 575 214 318 12 499 780 127 84 968 476 537 415 276 498 750 511 130 126 379 511 293 867 168 923 760 424 266 209 229 859 472 377 251 502 641 147 132 905 813 715 520 494 719 714 770 100 923 84 851 113 612 563 873 395 546 390 483 14 471 33 910 702 936 270 211 316 937 85 703 132 802 57 240 441 11 516 618 433 135 922 820 115 669 178 222 500 623 604 300 858 518 308 260 147 645 57 316 281 570 715 895 595 842 853 767 415 565 221 650 127 818 181 600 478 75 925 602 388 218 641 889 552 610 866 531 344 124 169 114 16 582 661 459 165 815 971 30 36 144 533 111 589 279 578 548 949 202 21 16 859 311 58 919 456 26 156 37 940 112 448 137 821 385 181 283 704 556 783 115 385 646 573 752 841 690 53 147 210 154 361 967 567 657 252 149 270 627 210 288 101 491 844 522 736 310 465 992 35 917 925 488 321 210 893 141 985 871 251 797 87 663 404 415 421 383 538 841 92 88 869 259 530 412 849 765 510 677 459 117 477 605 67 775 430 540 654 823 612 86 472 445 640 521 68 212 854 729 554 648 846 737 957 330 889 634 83 381 64 56 316 103 164 150 756 148 804 20 873 888 425 722 56 429 782 500 211 882 622 64 224 730 468 572 611 375 257 764 807 769 329 916 180 885 494 615 853 629 916 995 734 261 942 47 865 574 164 904 273 369 365 442 56 632 642 539 95 217 40 166 2 13 131 206 26 534 226 453 795 928 208 946 549 700 82 683 159 907 932 486 695 964 938 446 319 305 914 606 257 398 606 45 312 257 329 350 761 635 6 341 426 299 821 219 775 38 242 131 494 456 954 980 589 331 890 94 513 349 431 52 123 78 175 89 446 348 477 228 304 833 1 312 599 12 843 725 757 951 110 224 579 880 360 942 675 373 860 538 555 439 843 77 21 123 723 98 559 736 106 358 824 182 42 897 270 191 886 71 166 69 380 356 938 140 71 744 794 665 343 440 338 829 33 158 566 476 1 844 449 545 763 232 121 864 310 733 171 817 40 304 620 298 107 263 520 784 203 723 123 541 481 814 17 596 788 550 953 7 542 360 976 344 89 756 452 759 45 101 852 239 331 931 23 463 216 848 17 406 431 990 398 758 56 317 166 418 148 436 700 426 794 302 408 734 672 878 89 3 397 214 748 366 490 163 87 892 243 200 282 566 795 430 396 110 156 17 557 720 431 184 354 743 82 824 119 670 873 484 841 985 693 433 625 661 976 301 542 999 139 828 671 125 100 504 276 22 858 370 114 804 348 447 25 549 398 803 383 482 496 631 188 337 754 576 782 270 894 121 34 346 244 671 509 564 604 31 144 834 2 872 698 495 713 552 763 536 947 420 767 924 911 175 675 231 892 505 40 906 456 58 238 352 535 558 864 215 341 394 441 187 153 376 545 998 205 246 305 188 553 291 979 359 24 321 23 134 688 249 836 15 561 771 913 613 337 751 725 489 593 455 694 171 7 642 317 847 389 36 970 452 765 437 414 886 6 107 255 438 14 247 133 282 489 686 700 857 674 884 856 659 211 914 535 637 105 554 120 678 987 860 759 652 967 10 950 905 516 898 965 190 684 393 34 258 21 108 952 799 343 118 38 763 174 235 167 284 158 248 625 19 425 234 321 46 61 909 431 104 219 586 816 252 256 986 886 268 822 371 636 326 575 555 259 617 388 203 460 595 45 913 467 922 194 791 360 230 845 970 278 496 166 754 770 396 506 423 901 204 599 987 970 742 200 431 188 639 56 357 657 199 820 601 875 255 320 351 573 62 421 745 630 416 409 901 658 599 470 365 628 93 290 702 562 307 530 527 589 628 788 339 76 364 986 324 21 788 549 845 688 903 101 604 837 732 773 5 954 449 93 821 385 428 531 691 749 374 170 944 987 789 90 195 974 755 13 457 254 533 29 616 153 748 211 223 319 688 708 405 410 333 756 138 694 887 803 354 418 213 855 514 714 977 509 808 977 409 356 633 194 666 186 715 298 172 909 523 129 697 122 410 474 464 258 244 105 584 853 325 474 859 175 122 415 796 720 798 909 434 124 327 671 780 470 654 91 685 2 272 934 186 761 761 395 50 893 662 406 82 187 403 895 674 570 451 503 414 830 44 817
943 726 448 119 913 451 312 724 128 112 329 548 274 939 939 517 962 708 747 321 762 192 149 632 490 933 139 277 852 375 337 359 590 399 450 673 805 669 358 61 854 182 972 575 659 59 323 489 12 886 982 720 846 23 413 806 600 88 142 902 574 512 209 879 388 469 489 608 279 334 584 968 675 82 611 956 556 75 411 655 809 984 696 814 152 106 794 138 166 999 105 327 121 107 37 810 783 391 505 145 676 96 925 804 766 59 13 174 629 751 721 897 604 274 515 745 222 523 529 163 350 531 866 444 294 521 263 200 645 572 390 392 687 269 455 171 893 983 159 475 813 623 895 109 697 722 429 500 151 950 73 691 324 474 419 626 928 878 18 369 24 907 10 658 129 337 992 420 392 549 964 751 163 672 499 485 285 630 995 260 215 451 803 890 589 769 551 605 256 757 883 814 815 161 172 988 695 325 269 305 640 828 602 903 83 386 727 666 626 70 291 366 603 423 826 136 50 216 575 346 887 511 342 808 140 661 845 841 55 901 808 161 457 65 404 63 439 610 229 507 541 878 71 582 3 147 84 766 973 373 423 998 486 543 224 327 487 229 908 79 445 362 552 965 672 459 880 403 93 441 266 954 218 543 7 905 65 651 827 797 667 958 680 636 718 751 262 932 692 257 409 346 563 776 187 270 723 874 492 280 712 906 249 935 752 558 649 19 431 183 652 781 248 403 349 881 842 267 488 367 435 255 196 470 520 864 990 621 580 810 400 34 622 535 402 298 281 922 185 512 536 100 756 654 135 505 403 642 734 228 200 56 688 301 328 296 227 462 70 265 907 179 870 527 38 171 33 179 615 153 656 558 406 179 770 121 755 599 31 635 371 757 6 8 434 89 61 132 817 99 628 67 289 380 636 698 725 224 311 52 733 346 214 216 613 927 800 366 54 196 195 537 467 657 537 760 533 227 307 167 587 3 49 908 997 802 466 392 117 993 58 261 730 364 164 315 313 899 612 334 512 566 559 425 197 587 646 32 510 248 942 598 980 7 857 44 17 453 614 558 23 257 102 174 376 452 821 300 306 400 648 914 99 331 211 518 779 339 133 344 240 455 232 964 430 194 933 331 52 43 513 423 202 465 834 176 875 554 45 159 503 802 691 370 583 898 459 301 986 110 141 18 639 783 876 743 27 63 623 299 694 241 516 642 662 805 751 28 591 596 606 89 538 859 693 902 180 506 682 691 63 373 437 205 524 783 698 531 107 793 731 92 654 792 111 233 242 103 382 361 930 680 416 38 927 582 578 431 737 65 619 612 713 308 899 50 119 435 395 196 89 761 449 926 724 893 309 681 405 721 283 776 60 285 297 218 26 516 509 718 993 93 454 886 806 644 239 138 156 573 736 583 715 306 579 241 367 774 88 120 244 774 837 651 177 98 969 539 869 505 946 179 368 230 219 851 393 80 699 261 132 592 630 912 545 288 994 679 511 299 94 849 1 48 970 312 235 532 989 348 210 975 169 822 0 857 655 161 261 227 155 692 506 245 80 749 134 27 374 759 113 90 189 601 462 74 90 98 40 203 812 562 797 744 75 576 984 717 991 692 949 215 36 910 4 954 647 264 769 599 607 275 98 953 701 309 236 22 104 359 175 821 474 730 915 888 572 481 57 544 839 482 305 622 967 445 540 732 25 624 850 942 109 170 62 887 231 921 446 879 257 114 334 304 360 649 247 400 162 490 265 586 153 701 194 756 890 321 658 172 178 40 108 451 771 782 884 362 673 313 167 216 138 522 440 756 372 441 380 442 14 172 941 968 355 443 735 818 595 691 115 598 567 836 740 1000 422 110 617 929 741 538 557 714 136 527 666 973 292 993 127 971 634 999 816 385 480 648 192 635 523 171 798 491 502 563 785 880 220 875 841 922 947 241 398 57 985 859 2 508 743 949 461 339 316 355 453 820 720 810 616 250 303 913 365 999 230 423 948 606 59 726 553 756 638 938 299 111 432 190 631 573 868 417 814 934 161 329 442 367 369 907 300 817 125 335 322 546 621 189 873 531 361 192 39 69 830 113 314 422 960 112 332 297 795 809 709 541 714 42 67 216 504 161 421 227 165 36 722 10 245 858 825 946 460 496 469 628 935 891 932 249 549 866 582 677 381 554 757 429 961 325 669 934 190 569 861 2 290 977 531 446 877 331 700 190 225 599 620 463 287 877 788 730 957 229 978 81 532 49 777 814 173 796 745 32 471 590 366 432 577 582 776 276 264 868 86 73 924 350 339 765 651 635 799 364 780 320 768 305 458 763 822 387 451 383 87 556 840 173 53 432 92 717 144 843 874 393 95 822 137 453 278 805 796 577 660 225 824 524 216 622 468 867 255 32 198 286 379 561 19 972 906 429 863 13 963 137 213 71 958 463 91 333 753 724 56 20 952 197 191 722 801 404 478 598 130 422 301 667 558 444 625 277 716 729 116 760 585 524 905 106 444 694 364 997 977 513 885 945 22 1000 110 571 348 364 333 120 979 96 147 804 277 421 206 822 555 935 703 861 759 780 344 407 951 807 280 920 296 307 29 524 228 263 250 278 346 99 588 655 286 521 748 796 909 218 496 812 853 417 934 973 938 166 415 442 618 172 916 877 573 801 11 817 681 555 912 477 408 281 495 142 711 154 30 282 599 330 569 434 347 457 182 856 168 466 341 569 738 919 811 812 835 136 330 710 476 350 464 464 352 826 497 579 293 487 68 759 674 282 746 693 690 715 327 280 705 661 20 911 843 195 386 791 784 960 988 85 397 916 284 950 581 39 596 345 542 18 931 612 295 179 304 707 560 408 987 988 171 422 217 448 310 938 597 38 864 286 525 181 124 63 981 354 288 52 790 541 999 726 665 760 399 313 527 630 627 251 918 541 424 972 650 666 998 718 836 432 106 986 685 418 920 777 221 883 64 738 671 436 521 412 635 69 321 972 101 741 810 399 243 364 856 277 565 73 396 411 708 288 357 825 81 175 362 717 69 514 782 422 258 834 819 120 51 771 860 497 818 122 183 870 508 97 976 848 792 898 561 603 901 340 78 475 911 402 975 894 881 703 953 560 940 84 122 4 157 506 653 721 704 587 593 843 143 300 363 403 786 544 767 792 484 806 268 350 642 175 637 341 507 507 775 132 158 286 179 906 275 835 760 256 16 309 663 415 543 319 443 949 21 544 831 348 318 671 739 800 336 386 547 854 273 262 354 90 787 540 345 214 865 167 5 310 377 59 605 142 481 217 879 36 534 344 475 931 170 214 965 543 426 856 763 434 891 785 438 137 238 732 898 641 335 374 526 121 944 899 204 555 778 547 610 534 548 67 212 686 387 548 270 611 320 870 571 221 677 717 544 103 955 529 679 453 34 696 919 40 82 696 272 247 43 462 683 179 983 781 749 809 886 234 112 682 103 256 710 73 922 849 657 298 401 72 252 863 926 478 160 560 500 520 479 989 251 202 145 216 594 772 996 670 114 144 188 922 706 834 910 528 148 183 773 177 764 166 897 15 233 120 781 473 356 494 823 31 485 775 32 469 702 436 929 206 315 655 9 498 892 362 391 476 862 318 668 187 276 975 343 857 828 24 47 33 728 448 765 345 123 279 302 567 807 730 750 614 378 863 414 512 298 659 203 754 950 976 570 309 201 256 849 814 473 197 477 447 394 625 791 748 338 905 624 525 28 625 608 902 921 897 79 595 491 354 744 330 974 444 761 351 465 221 956 995 661 719 844 625 820 479 375 404 847 318 420 846 717 239 789 187 554 213 518 265 833 291 867 951 633 852 562 71 271 82 522 840 903 969 418 29 528 197 832 954 373 511 535 320 888 759 308 637 774 404 802 393 684 324 586 748 896 776 592 131 41 285 804 992 425 209 872 34 325 105 859 473 208 755 417 882 742 647 131 409 456 61 871 833 428 472 410 708 260 608 8 754 193 761 576 679 100 280 758 751 501 838 246 500 77 941 48 274 176 539 389 431 855 459 900 440 539 995 74 57 493 965 282 931 353 620 181 398 234 928 427 850 452 186 968 221 914 747 207 479 384 615 550 443 566 173 470 876 254 908 838 460 519 439 726 419 174 385 530 360 433 968 186 681 959 208 514 414 971 631 966 70 359 336 609 368 848 659 793 620 644 869 678 322 945 967 689 858 46 821 954 232 564 257 146 588 482 406 937 531 35 25 568 160 223 778 686 543 882 71 707 279 601 44 858 476 259 309 754 221 15 837 326 551 120 187 412 880 463 967 641 85 267 266 772 609 383 707 118 499 241 568 319 546 670 181 351 237 598 554 923 189 494 901 632 857 851 720 902 252 97 97 878 407 126 633 317 962 76 213 517 840 447 296 407 52 498 653 436 615 472 782 829 998 894 401 546 72 331 999 441 582 385 743 370 388 199 801 154 511 340 743 85 750 664 326 42 309 936 655 643 701 44 107 719 183 150 983 66 823 732 648 483 422 237 975 253 790 96 640 729 392 226 244 72 105 917 875 904 49 184 849 889 242 205 511
462 888 177 930 46 655 193 750 301 529 464 612 844 63 808 8 24 924 461 369 550 404 751 496 927 545 503 519 794 679 66 364 666 261 459 456 375 116 438 79 181 398 663 356 691 587 688 673 324 552 335 754 979 136 872 838 281 473 968 286 326 560 411 483 70 639 984 324 549 312 465 996 879 908 639 99 654 35 383 179 585 883 976 604 42 832 40 812 921 506 613 161 78 830 517 220 997 67 297 67 996 93 417 111 969 393 254 44 211 915 382 600 860 715 925 844 869 863 313 811 967 848 515 526 566 269 460 631 831 880 823 994 378 471 161 519 231 963 58 54 601 500 275 55 947 48 572 181 168 103 560 156 579 724 617 386 49 175 640 652 516 765 210 197 215 230 876 205 356 905 217 827 446 497 720 161 781 24 387 637 587 795 565 495 877 435 205 839 370 478 220 901 952 255 901 809 16 607 456 649 548 642 975 578 583 324 922 911 142 33 458 591 596 997 769 501 18 347 388 548 978 237 227 578 206 222 386 593 708 83 631 52 899 612 338 462 116 569 158 857 151 97 218 489 830 72 816 110 448 804 186 820 848 398 836 875 538 936 837 76 219 886 300 975 764 133 620 171 444 34 413 816 121 176 902 967 977 790 903 26 185 292 649 532 96 108 5 25 395 851 47 932 656 832 366 810 674 141 490 855 541 408 606 195 432 347 725 590 619 370 920 291 885 457 522 248 292 834 829 12 672 942 7 80 763 814 216 893 710 977 615 166 170 863 466 396 435 25 209 505 405 686 767 489 807 657 939 478 192 217 812 573 546 263 234 434 349 33 221 777 62 488 307 147 789 305 698 675 342 105 627 661 65 549 612 556 660 356 109 665 156 861 261 797 453 429 795 584 642 796 790 183 647 360 381 389 251 585 443 537 124 914 80 608 258 889 305 588 849 552 84 366 19 31 670 475 360 119 12 358 697 602 519 30 651 249 322 879 857 113 104 246 295 321 294 469 980 261 310 859 622 99 881 122 133 3 482 936 675 771 365 537 171 349 291 136 687 568 420 221 481 755 756 66 950 125 363 96 403 507 176 768 437 52 520 744 908 99 721 38 336 847 224 556 775 895 343 149 183 973 229 165 796 587 994 607 992 12 233 15 484 358 536 261 713 57 412 415 320 193 256 683 154 562 514 814 86 675 944 61 486 924 506 123 152 138 353 836 586 438 190 966 726 152 970 73 945 993 492 737 741 152 105 746 956 850 582 257 328 299 352 306 986 734 991 906 788 412 929 2 757 777 702 82 82 388 590 501 718 42 29 547 414 282 854 562 293 183 894 148 165 91 802 282 73 520 671 145 304 905 731 905 107 931 312 566 875 76 367 786 605 716 392 731 110 658 114 883 266 886 36 793 562 940 542 632 730 482 308 3 966 910 463 139 357 682 701 848 897 114 139 145 706 171 236 804 911 579 135 695 159 509 592 982 524 513 120 923 569 921 449 492 246 141 936 840 172 22 194 843 61 482 379 777 31 935 629 35 237 86 126 542 188 92 76 23 792 764 410 468 652 604 898 658 94 384 34 895 571 988 646 757 162 14 822 651 13 22 568 925 265 103 889 304 855 897 824 993 711 200 129 780 149 761 910 785 801 49 60 570 558 779 803 26 985 8 150 920 144 272 169 46 598 503 874 302 429 971 850 1000 327 392 311 426 988 968 628 229 202 299 467 737 865 962 859 990 212 794 871 832 668 705 127 538 175 346 376 616 960 135 607 872 965 806 455 624 722 974 870 242 621 1 247 188 714 360 318 246 191 504 657 284 667 793 810 918 532 466 758 423 103 125 108 975 884 885 634 390 391 778 477 622 277 997 636 229 346 41 791 638 543 947 250 348 148 735 809 415 59 513 118 612 637 18 57 904 954 790 102 116 316 146 213 221 56 586 777 83 918 814 575 356 530 935 423 96 779 680 3 217 2 666 523 174 938 654 174 649 766 29 339 979 290 958 664 891 79 954 900 16 138 397 406 154 390 566 373 770 712 540 272 136 157 671 128 870 650 375 931 805 469 619 926 220 974 323 273 93 493 607 1 762 53 924 557 407 440 505 52 306 760 904 134 121 526 627 842 726 689 612 257 57 799 957 55 303 470 705 645 966 581 501 641 236 680 482 200 542 22 245 771 336 374 356 819 481 595 865 85 84 123 290 728 354 745 915 948 396 385 124 302 165 707 29 354 670 97 860 545 548 533 322 924 796 137 454 835 555 245 514 552 555 371 401 614 868 733 169 20 412 798 509 846 293 184 866 995 663 483 979 430 893 507 13 604 432 940 931 112 102 578 658 943 858 380 366 723 755 928 152 203 943 904 66 624 723 906 463 83 98 196 467 91 174 500 646 145 379 473 612 715 60 115 634 32 449 704 594 840 37 537 532 71 567 117 704 95 67 487 614 153 621 445 804 521 75 608 474 834 959 957 622 260 219 888 822 932 858 323 320 611 621 732 776 648 362 14 199 662 161 345 713 962 682 77 317 409 146 244 249 786 851 329 911 494 863 214 760 155 501 677 746 804 153 845 452 913 739 692 125 534 387 239 348 270 680 949 443 673 469 597 496 593 72 919 111 887 540 972 218 498 682 125 300 739 92 630 221 286 681 778 601 852 245 784 920 279 290 471 845 754 315 299 671 361 823 584 676 271 823 696 735 263 650 106 222 719 323 511 660 856 518 610 704 554 651 563 337 0 142 35 922 693 503 694 354 287 673 761 708 88 725 344 169 235 365 480 605 717 987 421 532 890 40 288 474 315 106 359 831 146 958 167 504 556 358 75 812 400 917 570 870 528 634 368 603 404 28 50 369 682 344 30 767 749 474 424 125 166 502 747 472 418 883 832 661 92 292 653 366 705 52 750 968 27 794 993 272 559 720 937 840 426 279 743 409 659 187 547 808 69 124 644 251 358 51 226 697 699 326 350 179 362 727 625 369 866 890 989 729 782 744 709 113 160 988 765 499 508 412 72 353 282 152 39 21 912 337 399 834 225 857 999 494 676 990 408 895 298 951 283 402 827 373 826 577 332 299 839 680 535 45 347 350 661 30 774 855 253 932 136 381 917 912 883 434 544 858 496 185 43 477 351 325 742 520 179 432 416 346 397 738 439 784 841 686 553 373 325 365 783 614 878 187 658 369 737 280 735 123 341 525 436 296 748 508 442 522 485 691 187 380 8 669 180 379 68 728 340 414 479 944 567 214 44 152 330 560 369 627 99 26 242 467 847 710 964 785 364 427 633 18 892 758 372 793 317 41 891 986 806 264 163 59 895 333 337 620 818 921 491 798 655 351 864 31 434 250 982 656 574 626 738 563 746 525 228 635 669 641 476 539 513 743 825 392 100 403 772 534 815 105 63 628 724 282 111 857 729 849 249 83 238 106 616 469 319 37 946 885 759 804 527 904 930 695 591 939 863 482 933 283 868 212 130 294 684 517 422 799 10 623 905 405 452 802 377 597 594 643 268 648 450 267 331 393 817 621 998 302 882 777 241 626 951 263 700 127 603 551 695 225 576 833 762 391 736 155 431 651 599 627 504 904 143 909 915 916 15 589 497 666 851 930 255 882 415 815 284 490 934 482 208 555 278 644 561 772 785 821 555 308 38 145 502 342 744 284 800 528 833 436 861 899 267 524 37 193 589 887 734 593 820 749 4 453 11 700 314 96 752 297 81 256 401 171 447 287 489 680 478 842 21 574 531 252 199 432 384 645 28 413 886 815 393 466 973 990 285 277 389 411 600 271 48 733 64 180 805 115 768 242 87 498 274 592 262 30 451 238 573 350 132 829 914 806 959 400 488 491 916 21 9 586 588 296 207 177 873 553 828 509 6 673 54 519 33 310 398 859 685 1000 90 610 197 563 740 233 683 673 321 492 539 959 468 102 499 196 204 348 843 639 862 385 259 95 896 773 280 557 248 952 923 749 407 158 232 220 74 98 811 596 681 334 348 632 626 314 119 836 495 530 942 698 510 160 602 403 223 69 457 65 173 758 178 62 355 555 475 77 990 708 941 114 419 625 512 868 577 256 551 801 814 420 813 263 276 109 509 64 454 652 264 15 122 783 716 52 858 53 441 9 632 249 472 804 23 155 402 905 776 443 41 378 309 927 540 250 501 467 690 140 243 754 770 899 893 654 131 95 678 860 635 334 89 35 433 787 953 410 230 914 958 45 427 265 296 114 638 944 773 12 755 984 17 156 189 186 505 134 981 351 963 350 867 151 67 254 753 558 955 604 618 364 643 369 140 869 529 323 780 604 518 810 971 326 679 697 269 928 333 905 195 934 201 122 25 514 113 772 428 158 222 873 240 659 665 242 141 976 686 561 853 349 525 600 198 389 45 871 838 490 252 746 987 195 306 311 821 635 93 567 935 916 564 431 26 269 334 233 983 361 303 299 797 525 909 688 182 533 703 670 907 140 623 571 394 263 425 633 880 54 580 954 787 712 101 828 793 21 51 34 396 410 147 79 609 874 164 774 98 249 961 771 727 379 289 134 474 139
832 145 706 640 272 927 392 770 226 510 583 472 95 135 930 907 102 563 860 704 158 323 631 527 136 573 399 107 708 102 651 895 415 269 271 318 980 784 472 988 64 861 260 34 122 386 248 484 961 13 608 788 447 49 953 873 866 762 166 681 601 655 31 507 586 643 536 771 673 425 636 910 782 895 496 129 717 565 144 470 319 998 592 722 395 765 128 22 324 450 373 897 259 65 127 593 108 185 174 13 696 356 732 608 560 946 201 560 787 245 781 793 558 442 814 943 552 431 426 168 38 674 804 832 8 159 622 496 239 159 401 55 662 923 285 866 544 869 689 980 156 82 614 822 844 529 748 542 977 939 262 96 788 313 181 67 326 893 691 377 53 794 755 63 526 40 823 806 29 519 820 113 182 887 453 550 28 256 958 974 894 603 116 524 796 382 790 789 822 197 254 964 412 449 771 145 645 639 729 651 60 133 429 893 361 839 683 640 868 175 367 297 113 433 857 750 775 503 489 315 15 688 517 795 888 28 984 705 428 857 435 179 686 694 661 707 765 405 843 533 223 396 163 70 196 713 723 591 206 906 424 938 216 211 740 926 570 407 308 932 564 690 884 853 468 289 10 272 290 778 46 46 858 981 393 127 761 35 391 23 680 559 883 926 785 398 382 436 438 530 998 615 881 571 305 883 120 308 647 96 499 34 81 444 649 937 801 634 924 532 739 390 789 707 232 412 385 805 776 255 486 339 658 829 757 912 606 860 575 54 297 673 759 558 400 414 343 783 561 843 124 669 221 950 386 221 106 760 369 570 572 167 244 657 949 908 62 411 77 41 851 926 816 574 797 330 188 678 203 285 140 870 317 745 12 429 763 243 602 327 341 967 501 620 123 562 992 296 411 573 333 387 550 825 963 804 200 368 792 388 302 440 105 57 510 611 104 718 900 181 685 734 306 368 653 984 225 236 70 357 44 866 831 906 697 655 901 112 162 666 350 96 590 313 549 96 704 837 523 976 515 552 207 200 567 286 674 930 833 71 345 904 909 21 142 951 869 21 83 509 840 555 357 978 808 486 834 726 381 921 859 444 155 947 969 850 187 989 827 868 280 544 598 293 171 767 474 875 27 538 812 513 132 558 261 620 349 100 90 489 699 586 629 994 311 861 263 457 48 182 455 181 938 935 639 481 384 332 419 124 134 678 511 249 793 540 459 998 951 842 921 918 735 395 342 668 390 123 238 129 180 396 24 245 67 281 252 617 579 669 506 69 896 446 936 567 836 441 943 720 878 136 54 760 995 573 492 457 291 630 267 184 935 201 30 695 756 117 791 200 237 726 407 142 328 576 22 562 973 774 948 931 582 947 147 292 709 140 59 881 574 266 508 272 907 569 133 946 149 283 663 196 803 392 112 967 806 604 148 389 835 463 58 536 394 58 959 766 346 586 529 855 336 151 66 623 178 501 593 302 293 967 41 393 409 38 444 113 34 911 292 29 97 941 443 718 554 587 197 692 356 914 330 777 955 267 270 681 716 145 14 164 37 713 281 427 354 411 255 236 121 393 774 583 932 116 98 366 145 341 366 186 512 685 693 328 962 292 925 307 838 798 603 549 665 487 265 607 893 426 483 704 421 504 770 863 705 782 33 978 264 919 692 675 915 135 895 470 242 794 457 874 853 847 480 33 303 47 51 833 278 44 210 79 329 250 500 297 928 605 63 328 117 974 646 542 800 338 991 50 101 266 784 721 1 335 87 672 286 977 465 503 21 956 71 80 634 493 993 586 476 508 605 627 192 74 668 981 82 720 245 557 889 667 565 133 227 792 912 444 119 651 484 67 773 189 202 149 987 249 440 927 72 110 17 609 968 929 93 742 644 45 947 39 154 651 325 291 387 676 587 436 141 755 753 172 423 546 497 541 786 36 403 923 89 324 175 45 876 241 96 237 416 777 76 329 531 938 315 720 47 287 670 713 713 623 298 709 538 220 488 682 675 324 852 772 671 82 337 542 920 721 607 407 209 921 986 124 168 165 845 679 513 738 304 836 758 887 359 819 795 966 247 595 507 80 224 791 493 113 478 748 331 280 246 832 576 935 905 640 533 723 379 565 913 321 640 20 74 352 746 762 231 131 821 833 731 398 456 806 57 197 818 329 750 827 967 869 604 812 976 517 783 611 460 576 42 956 495 916 902 361 966 639 903 421 355 29 233 733 923 72 52 303 621 741 779 514 275 793 309 476 211 108 819 867 383 114 745 616 36 930 569 337 890 6 9 319 553 535 589 859 546 632 222 691 892 184 578 75 191 667 856 24 960 110 725 873 769 209 397 919 942 264 824 30 577 525 170 675 870 176 39 527 169 36 650 419 153 187 530 60 754 245 406 52 906 794 283 4 944 114 632 547 728 334 230 719 43 286 594 788 714 329 737 248 846 742 35 890 597 879 358 188 471 901 475 707 23 978 580 163 882 416 922 246 863 397 179 818 956 376 204 804 648 416 875 163 161 885 99 161 946 299 926 978 557 575 296 613 505 454 351 740 664 960 751 315 186 829 702 966 214 710 623 94 167 697 690 391 848 244 997 467 195 704 609 883 767 432 55 607 633 847 370 53 185 655 152 245 672 46 402 465 446 717 613 260 418 337 135 555 627 769 563 355 908 7 470 959 679 772 540 906 684 908 711 294 498 658 600 887 398 569 323 137 762 841 234 385 321 803 879 942 719 423 811 20 599 681 524 836 724 104 817 193 585 871 103 132 273 596 61 801 660 575 677 534 504 735 463 631 339 727 722 309 490 994 360 791 352 501 805 544 442 288 954 143 449 455 849 614 294 667 518 888 274 800 107 437 899 636 172 400 865 437 535 63 752 713 289 16 282 397 347 258 730 352 656 605 842 326 487 499 268 162 516 222 479 485 522 310 766 867 768 104 190 813 736 140 177 166 742 89 0 137 473 577 251 197 462 999 65 884 698 128 84 662 26 556 971 509 464 862 16 538 543 625 970 873 212 280 461 511 519 236 525 633 314 274 534 429 129 519 240 970 194 350 371 813 88 318 802 786 491 196 983 212 887 941 408 448 982 484 591 992 877 340 380 213 125 317 666 298 514 256 669 991 258 441 335 201 5 118 413 333 494 615 165 615 981 527 441 668 611 68 414 213 652 467 682 911 720 864 452 826 313 67 176 949 253 529 612 864 837 615 551 261 927 766 130 439 871 816 994 836 160 945 451 787 458 380 637 183 307 665 69 609 299 996 727 396 945 779 32 39 56 811 205 898 916 381 126 449 477 173 445 890 18 256 657 975 503 817 861 61 73 127 454 612 146 725 794 740 115 336 701 97 867 861 738 31 617 13 11 872 312 879 405 557 694 743 975 765 741 590 422 778 542 393 778 758 377 392 957 351 547 36 208 892 703 518 396 995 826 476 19 113 520 712 86 278 931 870 764 1 941 451 432 422 537 524 695 966 809 737 220 987 183 247 184 123 327 75 338 502 243 392 217 770 111 452 539 79 815 187 934 369 862 29 571 50 744 616 300 958 850 528 985 11 436 559 974 276 588 972 625 473 276 279 425 566 687 341 562 734 829 148 322 312 965 588 219 471 772 915 420 165 218 970 198 310 541 186 362 26 235 829 830 501 886 329 430 385 972 436 2 325 110 439 635 986 301 45 100 260 450 499 137 677 743 737 749 701 573 776 989 771 918 760 320 809 626 67 584 826 978 302 527 140 950 932 332 982 376 113 277 963 854 391 712 284 79 254 841 17 839 118 897 834 404 23 933 120 236 301 410 915 715 188 734 916 45 945 173 766 874 755 638 339 799 30 618 606 279 861 68 473 3 683 284 957 610 246 777 88 566 68 114 617 509 336 620 573 482 940 364 216 880 613 151 918 939 205 481 648 431 255 528 599 828 782 241 431 215 415 40 371 667 95 872 633 904 630 75 280 150 460 581 808 545 978 979 539 49 436 988 566 910 568 616 531 707 925 250 957 340 947 6 954 929 565 630 528 873 439 485 29 448 359 85 187 624 621 13 476 676 433 159 180 353 323 287 909 249 454 721 597 643 694 25 115 365 148 807 409 891 127 466 84 559 556 502 108 4 119 213 137 269 730 855 704 266 816 193 542 718 104 164 473 628 170 434 393 747 931 798 962 940 423 80 591 659 481 952 113 433 636 109 466 229 438 999 725 655 980 911 879 131 202 157 376 760 450 344 155 295 848 641 567 733 66 548 430 914 493 427 230 372 205 20 264 710 75 681 984 700 8 810 351 937 210 228 13 375 224 642 363 813 650 885 852 388 508 92 936 118 447 996 111 568 646 138 971 555 73 964 750 368 735 139 32 417 462 780 796 7 606 688 384 378 615 348 830 316 557 257 472 847 748 678 674 94 577 469 780 619 452 91 324 310 732 439 506 199 86 596 371 654 960 389 371 189 29 521 938 467 697 143 461 256 779 532 762 50 840 318 963 288 85 917 76 374 840 363 22 595 759 825 341 919 223 898 372 437 412 990 691 556 243 726 751 334 259 615 28 78 494 864 825
239 33 1 13 628 711 183 611 288 32 150 552 251 166 160 605 106 793 10 143 674 428 41 631 743 147 708 76 719 109 917 398 724 151 516 451 100 11 879 771 17 503 762 295 130 480 519 141 73 219 606 785 908 471 997 7 312 96 224 520 439 576 579 692 253 502 339 850 598 742 495 254 739 620 949 584 472 127 566 430 684 66 375 55 265 480 457 597 713 394 344 315 184 281 247 561 392 59 542 574 157 452 612 884 560 884 751 374 834 318 16 782 877 402 957 637 426 343 80 235 887 134 992 890 954 868 91 80 341 494 492 972 675 734 581 166 795 46 335 831 737 678 307 664 902 51 438 335 547 440 49 145 471 204 442 849 124 777 188 631 25 741 211 786 888 895 640 309 486 73 114 990 978 427 773 260 928 571 605 2 132 349 793 808 558 97 903 478 92 437 653 857 532 742 622 394 315 969 525 848 6 882 865 609 415 952 883 642 924 825 587 395 167 209 301 217 223 93 862 692 527 713 524 205 70 640 833 610 156 183 812 81 768 42 236 804 85 142 5 770 71 403 81 581 574 7 396 555 378 317 600 520 271 247 639 203 280 57 582 774 696 996 212 776 546 69 570 130 561 744 178 637 376 991 18 118 529 224 418 343 537 33 651 958 406 187 986 517 603 281 98 442 468 226 541 861 780 531 285 738 334 801 580 868 517 357 121 90 386 263 802 69 676 855 496 364 950 271 953 427 257 189 298 716 770 683 530 778 398 714 810 159 563 330 54 487 722 506 146 573 89 607 102 359 444 884 504 109 144 782 345 493 467 763 851 855 414 602 311 198 971 88 767 213 876 648 171 806 614 942 317 347 230 658 931 637 354 633 985 950 945 817 555 644 746 683 399 1 632 786 627 49 286 429 58 106 169 555 473 283 352 902 413 635 942 395 740 807 608 387 145 252 321 67 402 384 907 571 848 749 405 317 68 989 38 502 491 25 29 151 377 157 610 826 895 559 951 372 597 974 227 457 109 98 728 744 538 538 173 586 576 704 533 853 133 818 990 10 7 616 761 70 412 381 177 87 22 196 859 800 219 65 83 145 727 742 3 496 134 291 521 773 759 767 300 781 984 385 881 655 687 683 165 739 631 716 263 252 729 184 97 745 842 747 689 410 878 469 297 600 668 690 720 420 45 958 452 880 318 466 830 581 117 462 792 792 28 657 393 488 367 286 195 970 656 66 635 114 43 793 960 785 607 216 455 437 567 450 935 183 193 60 168 185 351 317 659 608 952 215 328 601 66 594 548 909 936 697 136 600 993 33 528 109 939 927 148 302 615 119 135 302 718 290 24 562 966 814 549 508 948 836 15 182 697 826 539 364 118 982 279 10 283 24 785 544 796 357 534 182 122 465 326 271 479 44 595 743 811 180 844 408 371 554 870 309 502 506 394 187 909 644 324 511 481 459 316 596 938 301 294 875 515 110 927 389 196 89 733 102 210 477 278 815 217 137 663 12 698 847 710 868 983 9 893 885 760 727 572 596 470 982 584 484 711 873 745 449 847 979 499 581 647 717 127 361 186 602 269 523 601 364 350 553 362 207 154 251 544 7 79 97 214 624 308 544 348 712 661 375 756 505 331 740 943 312 617 387 513 165 176 287 629 143 37 517 319 366 840 847 623 722 731 878 56 837 514 5 573 766 511 825 229 61 198 928 616 682 707 375 976 402 63 120 323 443 162 553 179 839 800 448 790 98 174 182 383 853 62 713 753 304 779 298 794 767 65 832 199 393 814 583 789 466 921 171 894 38 758 258 131 43 540 893 90 868 681 508 871 392 478 891 850 587 391 867 277 232 116 330 702 81 401 109 226 6 522 159 11 964 657 889 849 737 34 227 551 94 204 586 32 159 248 433 692 386 929 512 105 199 451 854 8 942 860 244 838 222 868 411 694 137 110 32 717 458 140 122 910 579 835 914 228 66 289 883 78 884 626 659 357 446 474 17 484 796 268 991 744 419 35 702 706 754 128 275 488 470 129 183 648 128 379 126 252 202 36 653 545 148 846 374 241 133 994 874 33 817 363 617 355 365 443 653 923 931 543 292 203 871 509 993 649 986 361 522 804 648 643 504 96 742 385 933 915 36 23 351 686 449 164 178 989 404 619 415 781 794 187 548 813 517 155 792 113 829 390 200 562 611 440 281 381 383 621 792 104 397 60 848 411 80 769 167 818 825 374 434 536 105 44 672 222 712 845 280 658 405 94 939 749 884 987 407 262 940 498 940 816 502 832 898 407 946 633 465 281 813 437 78 904 199 181 1 995 841 235 706 637 975 592 812 61 141 306 793 958 594 805 402 556 810 417 29 748 989 416 980 266 456 591 185 947 639 679 865 461 591 577 282 293 808 163 910 303 724 803 692 475 499 368 286 911 560 191 861 956 445 238 385 82 778 946 104 886 438 57 604 799 613 365 409 500 892 431 869 625 396 450 248 159 134 624 448 970 129 460 955 175 254 126 651 27 781 784 84 333 960 20 107 454 1 787 796 776 591 4 785 738 620 220 250 841 543 925 173 766 749 387 965 358 525 490 181 74 720 170 433 409 986 594 986 709 470 820 777 366 342 445 727 791 988 420 426 934 250 153 158 59 294 944 264 243 14 964 937 436 236 337 384 485 192 747 586 564 938 207 120 854 294 52 872 701 294 404 214 421 659 221 502 453 707 763 948 700 773 705 338 981 218 477 853 831 512 295 831 982 184 107 167 309 699 559 591 40 850 389 93 688 511 476 768 677 68 630 263 899 184 900 185 783 722 494 600 216 805 185 338 885 614 798 636 972 81 180 118 166 168 75 132 788 820 39 678 823 756 428 727 933 659 636 802 231 348 919 991 599 963 714 270 233 702 329 518 53 262 400 216 465 633 161 899 974 436 775 818 891 393 520 324 512 890 975 1000 87 938 206 457 360 760 314 655 425 801 427 419 459 412 980 159 208 485 979 359 641 501 988 615 930 996 287 355 213 794 611 116 660 699 973 788 732 664 215 221 330 254 430 57 723 258 869 766 586 725 325 8 353 803 618 431 693 719 349 675 313 383 822 337 338 608 111 295 901 663 497 388 699 390 120 425 912 715 13 928 683 914 260 716 264 714 501 926 588 881 825 587 46 726 449 121 302 330 336 991 712 834 9 247 819 282 507 486 483 53 861 86 108 539 139 658 646 264 996 405 665 171 864 673 889 979 590 1000 267 320 292 341 638 350 397 7 855 458 466 602 755 827 654 92 571 385 429 527 752 889 469 135 249 525 304 827 518 306 95 751 434 61 462 318 827 950 246 831 487 687 346 817 965 753 552 899 240 414 256 194 856 896 510 110 553 577 557 176 778 609 583 402 192 495 905 448 906 936 940 194 806 193 959 34 565 614 448 943 730 576 866 51 291 307 158 717 569 102 963 455 932 52 21 578 423 336 237 746 31 640 690 659 716 544 482 988 704 308 685 946 205 962 896 407 589 335 322 79 920 676 642 926 890 855 464 482 703 600 259 580 225 906 51 19 644 510 201 661 273 313 332 62 754 810 670 5 290 695 858 694 373 134 828 179 147 783 69 789 463 376 741 890 347 363 388 413 897 187 734 84 380 57 604 342 671 211 26 515 926 672 645 756 234 554 152 910 299 592 807 428 320 864 998 580 937 303 276 180 244 759 824 328 272 456 669 652 142 956 725 345 673 526 821 229 999 169 961 700 255 551 695 692 843 720 99 736 115 387 55 346 678 410 585 678 765 380 103 579 433 190 777 155 505 527 853 409 50 301 655 380 67 952 489 133 245 289 991 525 447 724 772 530 922 238 568 702 218 216 863 78 384 801 310 970 182 671 138 541 261 189 77 765 682 736 296 236 424 876 620 353 913 382 968 142 650 98 200 477 967 840 408 878 916 366 493 603 593 769 613 730 874 850 977 508 101 67 64 281 662 745 634 875 270 300 757 969 852 864 691 226 898 987 209 239 875 365 340 229 914 52 143 12 86 556 364 353 84 598 857 352 554 193 664 192 284 61 343 69 369 455 880 101 809 371 884 107 523 175 125 246 0 226 282 131 736 332 726 155 305 181 342 763 786 427 250 449 435 836 815 373 575 761 422 410 141 982 652 36 441 804 506 29 508 753 395 764 526 763 531 958 666 533 151 836 839 721 797 890 596 566 119 315 372 877 882 458 419 80 602 292 356 165 30 633 47 45 370 80 2 609 680 459 503 970 123 543 764 44 446 388 382 752 829 138 535 532 782 570 19 766 93 79 721 435 817 416 867 147 742 682 801 846 88 175 72 897 836 125 550 291 872 371 149 725 232 76 808 375 837 304 137 619 410 943 197 653 112 8 258 639 12 301 826 843 667 954 359 102 771 201 578 598 969 919 327 251 918 812 955 518 609 428 172 205 892 847 242 701 189 215 962 53 14 610 254 56 76 913 735 774 456 70 48 344 873 799 432 45 403 660 480 122 672 996 774 472 194 72 190 514 941 662 715 923 458 381 42 319 750 203 274 949 275 758 202 431
858 888 762 521 883 343 528 731 170 709 52 256 797 558 25 78 919 969 607 980 787 280 318 151 656 38 859 368 3 372 554 638 742 665 424 59 141 454 454 178 215 72 669 803 253 674 383 248 540 536 744 846 713 822 267 417 907 442 956 131 879 698 765 803 903 89 829 399 408 6 348 367 778 754 682 924 533 776 140 810 226 592 154 692 536 776 362 397 139 516 225 691 34 490 730 575 870 6 394 634 83 208 106 115 978 906 910 816 15 561 490 252 265 225 6 675 222 786 955 236 692 27 921 732 30 456 24 140 941 830 321 769 740 359 354 814 731 606 668 643 885 921 835 822 460 953 959 152 173 782 50 31 66 813 428 707 292 29 114 178 734 289 553 287 513 877 453 937 851 605 445 491 944 946 352 473 738 54 255 295 693 831 439 918 852 66 135 772 47 812 977 184 48 836 961 666 204 572 158 771 397 181 98 547 196 150 388 37 399 72 987 316 17 958 777 785 728 911 89 52 667 488 393 744 202 319 645 981 358 728 188 135 869 685 975 368 438 432 59 739 410 739 409 837 827 151 924 665 129 691 355 520 564 914 712 442 658 487 482 878 42 330 537 276 68 779 957 855 456 91 900 652 547 528 892 374 605 100 498 678 128 581 124 635 758 247 749 263 888 276 486 889 908 366 340 746 463 518 932 299 471 112 621 655 91 172 28 266 487 695 380 874 501 907 256 706 84 223 191 135 647 291 622 602 16 870 462 779 214 284 219 330 817 522 784 869 627 254 228 999 698 723 804 420 532 395 818 978 561 215 275 458 993 771 654 383 600 771 905 62 700 28 325 584 27 13 12 111 830 388 923 481 240 907 102 204 949 93 374 175 857 367 420 209 165 395 125 186 415 282 259 780 582 693 245 442 792 337 187 54 729 365 507 765 54 305 976 421 688 342 167 630 14 651 136 765 113 41 442 58 0 683 177 950 723 516 477 91 345 651 309 649 313 176 732 303 991 575 99 645 974 789 826 843 117 453 285 142 985 444 539 281 207 795 137 37 390 920 470 713 589 500 466 826 612 658 707 396 814 424 946 70 953 648 423 75 328 823 558 877 212 394 965 694 51 634 206 520 763 784 854 761 332 287 909 393 617 699 301 400 272 959 160 151 364 359 927 35 495 941 866 866 122 953 184 436 306 189 268 40 505 531 550 837 691 750 727 390 60 921 597 231 499 158 842 26 247 807 864 766 675 560 611 341 85 145 964 768 500 452 594 630 517 102 451 316 840 340 761 465 838 706 913 855 711 543 565 815 790 247 112 537 258 140 31 719 508 495 166 742 178 780 989 946 937 801 81 385 657 787 736 692 981 149 530 707 973 597 812 423 899 214 876 785 980 914 832 785 638 979 529 267 485 525 746 173 843 705 748 897 239 751 928 519 199 89 770 144 331 786 579 33 218 801 962 978 224 333 297 179 430 698 821 980 131 75 648 367 82 702 951 761 57 312 567 874 676 324 414 171 79 858 155 679 32 177 649 209 660 959 511 958 244 684 945 933 616 425 406 297 984 781 996 492 384 147 755 38 834 931 93 472 802 374 545 537 603 114 774 219 936 348 119 481 447 998 982 761 584 872 875 907 278 166 474 736 708 488 433 900 381 991 861 68 522 809 157 279 40 612 872 579 619 246 789 574 304 791 339 743 217 404 893 765 252 815 385 754 326 772 227 275 626 134 592 91 465 109 824 370 720 133 2 822 61 222 651 741 629 726 387 762 249 206 696 673 341 86 598 244 145 376 20 716 631 581 440 921 489 694 618 515 195 459 637 233 411 248 725 743 96 929 156 535 811 193 186 615 223 649 389 909 366 167 180 681 464 635 359 276 602 493 614 209 192 958 596 785 630 318 289 844 948 23 110 179 151 504 33 831 147 776 534 808 391 323 822 768 64 984 810 927 74 125 150 838 88 123 644 537 556 363 670 493 935 502 395 457 36 326 427 705 860 801 120 354 641 439 270 548 350 585 182 64 743 168 512 442 236 537 435 454 179 473 809 121 118 548 780 47 509 596 138 607 623 122 663 160 947 973 665 219 452 941 788 402 457 673 488 773 848 830 261 541 369 850 514 282 652 897 877 904 702 813 506 568 307 10 531 694 933 457 806 32 705 330 164 330 786 883 461 185 775 250 404 947 49 538 315 336 121 130 680 194 376 100 472 973 169 111 808 216 281 755 591 178 683 215 796 669 958 480 772 549 437 946 891 75 334 778 816 860 896 263 841 409 677 699 357 40 467 39 581 459 242 40 356 737 583 354 7 759 920 970 95 225 659 709 807 50 874 486 149 334 577 637 971 465 126 845 895 967 194 179 844 236 263 816 4 799 335 163 35 380 901 645 769 695 329 962 710 509 922 918 231 398 773 107 636 487 931 804 327 948 115 551 689 687 62 496 175 684 620 519 254 42 519 209 925 680 377 631 697 849 286 431 819 766 604 8 491 463 108 315 342 975 715 946 915 216 361 89 606 928 429 853 333 516 63 619 5 386 552 106 986 233 287 475 148 789 172 283 367 551 569 212 653 345 41 275 535 300 1 326 237 484 450 467 373 248 590 340 963 280 56 218 143 498 379 404 524 708 966 48 396 329 161 66 747 370 134 816 791 1000 197 969 492 265 717 464 455 353 322 455 960 665 862 318 288 578 782 580 624 163 997 328 585 836 863 543 615 163 104 728 378 928 694 325 576 310 759 875 337 604 152 311 526 597 497 140 189 299 767 495 43 948 416 25 563 275 370 174 518 460 633 321 21 920 574 13 625 532 303 185 13 574 952 54 431 471 473 970 880 99 635 918 479 518 273 665 344 875 768 561 311 342 101 467 291 117 78 634 163 604 969 866 248 339 803 638 103 621 911 552 10 623 916 996 171 291 890 847 634 856 527 595 346 193 459 330 752 212 640 191 294 7 813 612 549 463 94 490 360 929 610 11 401 722 316 115 878 562 230 864 336 207 737 734 938 382 754 822 684 465 934 352 19 756 722 381 277 160 269 389 940 731 338 418 686 210 11 215 642 812 271 933 873 117 220 133 795 956 894 590 425 368 868 574 402 509 144 532 706 314 483 120 100 763 546 500 290 754 825 322 324 73 208 162 283 821 44 202 639 902 201 239 417 774 943 507 793 346 650 192 181 736 72 335 436 322 837 414 750 543 571 93 544 131 418 959 205 597 71 39 317 355 721 137 210 800 745 675 856 51 142 398 400 672 655 820 111 104 153 216 739 375 310 676 343 81 419 475 494 833 46 32 475 627 502 145 674 610 853 16 496 408 701 38 174 591 26 322 353 591 282 409 798 892 363 737 421 4 8 355 216 29 855 335 295 968 726 207 929 384 314 308 998 947 480 54 398 327 407 706 781 374 918 477 351 924 92 247 365 309 159 894 733 302 280 958 392 137 704 664 39 528 238 458 229 740 426 708 756 335 515 264 75 909 988 301 300 76 562 352 753 860 302 371 805 192 484 463 889 144 443 548 405 652 22 917 109 827 990 503 783 203 703 398 520 831 672 151 209 311 53 47 198 681 76 376 251 936 58 46 319 100 446 217 67 219 234 254 690 345 609 829 785 95 516 494 543 546 559 88 413 139 386 197 902 358 90 907 967 403 330 965 887 70 412 69 504 121 867 873 681 622 661 6 572 455 347 243 146 624 276 640 912 811 97 399 573 450 105 868 849 228 568 486 312 343 646 718 632 761 176 303 593 739 274 311 279 969 503 16 123 200 724 805 38 861 970 349 183 262 133 449 476 921 897 427 69 472 478 924 18 785 548 628 193 345 448 494 77 128 65 495 664 156 580 421 203 748 403 19 260 83 116 503 757 478 211 24 846 336 190 205 906 885 714 802 298 935 831 548 995 746 284 826 305 828 845 232 699 581 942 267 972 25 599 863 213 991 994 862 930 808 865 367 221 273 80 755 551 87 70 853 850 10 493 557 107 825 481 491 375 102 434 224 293 72 232 877 235 657 371 873 828 449 9 409 800 171 847 450 968 448 643 928 243 653 992 312 323 170 695 829 162 289 382 627 241 810 262 17 588 688 570 122 130 875 776 33 555 718 296 729 132 732 673 221 469 47 685 720 871 609 422 773 979 813 709 497 794 854 741 281 45 401 523 733 521 814 468 574 127 983 246 483 233 522 575 344 671 654 917 422 678 678 432 81 587 596 881 314 308 877 983 852 444 753 37 459 264 316 882 398 595 322 613 842 719 612 510 106 368 966 939 677 820 977 751 383 185 197 557 2 586 648 833 193 525 547 839 872 687 189 801 1000 815 140 458 522 257 378 735 704 55 26 578 984 950 851 764 774 449 162 766 323 926 222 29 212 898 397 799 53 320 889 679 970 662 946 538 787 349 396 771 929 441 89 168 521 87 405 760 557 560 466 23 344 200 410 914 302 886 499 372 678 541 537 999 995 823 688 299 226 884 435 566 972 836 349 628 482 608 103 542 634 86 655 954 123 779 410 666 597 601 577 73 572 250 692 266 353 716 163 718 144 904 807
477 670 108 772 320 870 4 913 495 379 210 472 214 326 590 56 103 343 404 84 419 562 552 437 497 555 492 694 864 951 417 153 194 575 782 314 561 407 625 900 354 56 186 383 770 277 141 476 435 322 96 353 276 348 820 338 418 344 424 255 866 891 616 985 760 893 488 228 385 489 777 104 865 470 923 683 255 905 840 95 998 30 779 243 241 746 476 158 684 581 630 850 28 46 897 552 372 510 981 710 691 125 877 30 455 324 411 535 264 877 727 616 576 488 741 952 664 400 744 791 203 545 382 172 457 586 585 326 750 41 920 69 953 622 221 223 118 48 950 791 327 548 226 770 68 280 76 555 758 929 983 495 697 100 436 344 300 187 574 645 733 869 558 996 698 14 881 851 105 282 280 497 504 240 632 187 172 467 423 274 553 502 809 719 926 722 557 828 431 209 78 963 158 591 464 650 494 633 309 530 856 383 767 312 538 732 532 245 395 600 672 657 565 10 134 390 835 859 639 236 838 424 654 195 84 543 232 281 638 128 972 541 298 302 686 250 465 409 563 64 338 142 958 268 98 608 696 125 568 78 139 365 227 267 480 371 325 586 35 263 27 845 773 581 180 206 260 354 940 196 641 372 135 219 604 792 155 939 246 901 916 633 699 922 22 219 883 502 676 169 907 592 766 13 89 809 181 596 964 614 110 813 551 795 269 374 390 762 131 276 988 774 133 697 682 105 674 980 909 211 831 624 148 945 956 856 112 419 430 553 426 433 195 632 299 148 20 53 977 789 811 846 586 313 90 535 445 878 746 760 62 106 490 246 915 326 984 218 824 603 966 881 48 793 342 951 529 352 420 510 859 855 72 444 670 430 99 191 690 174 489 17 421 221 0 274 928 428 633 989 127 490 643 588 340 162 398 541 819 624 65 449 124 692 669 240 814 598 388 114 111 900 921 154 667 108 50 387 244 103 207 907 87 399 213 920 789 311 635 419 839 364 602 124 671 488 498 557 646 353 496 749 471 942 222 13 224 71 862 663 456 355 776 463 899 404 258 795 107 631 656 518 554 637 166 604 895 408 952 205 962 304 807 399 826 89 507 741 77 871 823 500 677 910 499 340 2 776 406 293 945 541 970 262 688 258 851 201 215 976 906 291 373 443 352 870 262 7 144 237 802 260 721 665 381 51 976 468 151 430 564 899 128 557 627 543 71 861 274 346 794 717 783 121 268 562 927 8 535 455 281 910 917 287 447 396 762 783 44 745 248 108 884 228 289 789 617 123 311 702 871 804 642 188 905 138 675 751 54 485 508 292 162 796 303 313 51 781 21 87 225 350 680 779 355 54 718 937 512 277 470 110 235 54 52 888 394 504 579 114 374 747 130 387 360 160 939 425 160 745 6 887 701 478 556 477 849 361 446 812 661 615 822 13 188 823 32 519 314 374 83 642 500 544 845 681 67 230 117 984 990 518 523 812 559 898 245 377 673 586 900 461 955 244 265 475 968 893 487 949 725 86 912 450 713 387 941 145 890 728 703 384 833 980 310 538 416 926 943 768 694 912 149 295 759 837 40 690 104 727 594 974 853 699 198 856 400 386 867 369 187 112 573 871 167 745 49 733 944 740 947 426 458 50 597 926 546 558 571 713 995 883 164 791 613 239 902 678 589 932 146 341 634 161 805 592 217 620 774 755 483 279 619 96 954 86 363 752 366 930 706 737 478 479 199 580 702 316 621 797 728 935 308 450 341 213 894 146 502 370 611 103 530 1000 318 291 367 194 330 681 277 826 223 603 989 579 469 410 792 934 531 100 860 298 9 620 409 639 938 901 548 291 234 334 704 459 82 187 192 942 397 405 550 849 540 110 693 964 520 614 893 463 511 852 375 220 368 679 969 34 503 227 25 117 85 61 931 906 537 48 462 135 858 784 863 705 370 829 868 186 948 275 787 937 34 670 687 250 137 616 389 527 307 180 344 998 801 872 517 576 63 203 328 84 525 472 170 342 730 134 293 530 64 327 115 190 509 994 815 283 152 844 539 122 427 344 196 205 120 628 176 766 369 292 113 723 549 729 380 297 449 315 294 796 439 942 88 754 138 657 745 454 555 62 754 92 519 1000 393 272 12 125 843 352 301 637 756 932 648 679 356 558 312 860 707 685 291 908 451 303 486 3 541 906 321 597 392 417 719 916 518 958 19 312 967 376 270 565 778 356 467 574 31 718 645 137 75 948 790 150 610 895 348 537 254 908 542 635 387 163 629 229 874 94 206 376 425 424 179 780 233 50 765 700 165 924 649 44 985 968 942 1 965 492 143 899 598 12 183 886 875 908 474 292 889 262 168 860 663 780 174 29 543 804 737 661 975 266 506 540 562 559 41 408 74 994 92 898 587 367 842 73 932 7 26 312 184 404 618 974 484 396 37 718 45 650 193 709 994 236 582 659 361 864 584 32 316 570 97 70 784 405 705 923 973 310 911 194 997 815 66 516 888 829 852 529 250 841 751 480 910 12 827 879 444 40 443 759 491 360 742 471 600 203 689 214 437 852 729 44 614 733 830 634 197 336 3 549 575 377 249 100 715 611 588 75 237 704 904 416 473 957 818 311 336 81 885 975 422 60 408 932 339 478 861 349 612 209 846 788 757 182 678 253 987 797 16 727 837 325 595 688 772 869 376 174 534 212 182 644 934 871 650 261 876 134 615 561 752 624 59 78 679 801 73 247 583 940 803 82 17 501 569 19 39 729 510 323 324 164 797 288 982 625 349 614 55 6 578 859 644 722 764 44 800 688 769 607 412 315 817 87 317 784 332 262 608 93 292 625 505 255 243 49 946 155 714 207 147 171 466 38 429 72 253 789 781 440 978 801 313 508 753 628 959 123 922 326 572 234 848 358 662 179 326 882 306 73 357 826 658 524 278 65 403 709 720 875 7 121 873 777 413 770 963 587 346 997 365 414 86 612 951 324 136 142 236 455 285 917 901 111 200 503 157 782 122 28 46 638 566 353 879 541 521 630 405 691 315 749 844 404 935 660 371 788 358 832 441 127 305 425 29 270 238 964 220 875 228 470 692 654 996 166 378 745 681 844 129 375 121 769 795 291 185 78 872 13 81 7 8 708 653 512 463 848 640 647 870 172 808 175 263 780 153 392 570 129 460 287 850 941 919 432 251 153 11 3 974 360 259 601 415 92 140 556 150 853 937 721 596 582 723 185 329 305 334 4 304 706 275 856 878 343 91 160 33 730 102 702 282 686 834 621 154 787 513 801 925 110 812 511 204 781 732 783 700 300 768 553 526 880 547 74 453 998 603 712 716 178 273 523 126 728 929 769 271 421 637 423 169 500 636 816 960 694 211 898 212 735 364 494 828 183 177 319 189 352 683 838 841 463 218 146 854 93 343 844 230 759 132 442 13 422 283 978 593 245 201 942 335 450 628 569 175 669 36 963 620 56 887 152 855 883 428 175 748 366 231 212 918 390 891 61 522 309 47 548 493 838 949 813 242 62 396 624 747 902 384 999 880 189 159 262 69 317 252 588 202 531 156 968 353 934 410 546 331 251 609 101 42 375 655 850 626 538 43 82 524 398 295 31 957 713 806 341 711 135 736 421 383 470 651 46 432 387 527 739 771 894 109 843 685 355 297 838 749 968 796 806 106 818 825 724 414 179 791 133 606 800 333 682 256 895 731 357 936 939 481 586 924 153 296 636 60 615 337 893 261 48 991 810 171 230 323 529 501 684 892 291 209 563 979 303 61 486 216 260 80 568 804 532 114 194 515 791 468 904 440 89 652 210 514 196 735 559 407 977 286 116 622 726 986 565 886 854 448 956 472 464 267 945 599 105 142 348 660 410 53 498 533 20 896 335 980 892 351 857 24 685 821 189 743 765 624 770 755 906 434 960 322 80 536 346 93 572 567 638 239 828 482 578 908 106 631 495 15 807 178 729 266 498 832 558 459 198 319 424 58 253 668 485 119 196 30 990 125 784 38 49 623 812 560 164 208 859 450 204 528 748 847 371 452 200 516 585 793 600 56 73 708 842 475 146 347 400 100 995 605 848 95 837 229 464 287 508 999 620 438 973 695 938 739 156 775 644 205 845 810 257 785 76 377 356 780 87 191 68 592 565 717 717 581 331 816 278 257 920 18 934 290 651 930 126 666 272 712 62 971 251 601 712 914 916 123 411 362 110 433 751 545 744 788 787 786 995 10 453 659 499 302 332 993 574 279 216 657 412 577 418 23 771 857 619 763 205 479 197 1 158 219 302 359 770 761 179 798 758 247 379 665 291 829 577 454 136 350 247 933 788 190 522 740 375 161 984 401 453 5 737 485 704 272 689 903 38 724 745 14 892 869 599 391 987 799 999 240 431 544 495 288 629 836 672 813 830 79 479 898 768 580 213 345 853 145 405 101 89 116 407 647 790 399 376 70 160 992 768 173 78 163 897 284 163 386 520 94 49 913 253 57 467 961 576 442 230 722 970 591 687 461 815 726 357 738 467 379 726 402 711 709 556 607 946 734 939 710 555 882 81
389 529 768 225 142 535 309 130 56 590 726 909 951 532 613 464 363 72 284 755 696 303 107 586 272 162 453 73 114 788 346 670 417 875 615 144 810 212 863 178 454 190 70 216 463 648 21 609 80 477 224 331 676 417 317 721 105 646 677 802 196 382 823 16 341 711 667 795 120 473 278 663 168 899 990 188 214 815 994 687 829 729 617 322 288 17 39 944 712 621 444 362 986 51 983 777 758 517 824 784 156 265 376 209 595 866 231 190 845 305 273 964 695 505 385 548 119 1 678 65 898 373 313 606 605 798 305 408 886 731 490 307 869 222 622 617 686 354 499 41 521 91 626 215 627 924 3 206 873 988 576 444 964 662 136 682 406 737 995 718 935 520 34 840 903 530 275 39 893 385 531 747 594 5 887 242 807 50 974 965 505 67 761 553 741 365 586 27 921 190 489 964 166 434 18 828 343 633 387 52 297 693 329 240 165 460 967 837 649 480 23 894 97 306 669 330 161 377 760 733 926 953 641 994 279 847 482 708 507 901 52 656 82 230 483 589 151 609 411 888 303 133 9 51 423 747 163 509 138 984 199 29 117 635 619 504 706 895 588 243 102 344 459 235 185 418 791 989 233 839 141 700 539 87 943 491 972 609 814 269 786 514 908 351 738 327 711 128 971 480 864 263 802 556 970 55 657 303 859 166 88 648 793 497 59 997 462 618 179 637 847 593 891 588 755 848 808 320 315 241 737 647 509 499 820 773 779 132 868 908 277 380 435 511 815 440 646 238 388 700 473 699 830 106 503 365 795 916 79 943 856 868 487 340 788 965 205 829 295 417 628 583 373 564 44 198 32 114 172 543 536 621 715 221 597 969 148 828 26 856 866 33 347 745 516 630 701 505 770 134 135 961 486 135 899 465 616 784 932 46 719 920 601 771 541 517 604 29 523 471 180 1 447 310 698 562 927 146 344 780 842 98 217 914 923 467 563 106 365 248 756 469 226 919 405 625 520 774 912 152 897 812 915 114 242 779 914 911 773 103 740 161 321 901 850 767 876 976 514 545 973 759 920 336 610 555 194 876 578 91 46 426 590 387 203 112 308 664 29 975 661 532 550 773 732 360 154 494 889 37 547 75 448 33 433 752 397 729 504 177 526 54 699 699 767 689 419 96 870 809 149 540 85 511 342 110 74 351 635 761 11 297 689 846 5 384 68 68 665 400 561 892 679 353 261 804 549 789 280 678 322 952 745 54 187 7 938 350 457 883 992 353 884 491 548 389 817 558 78 558 98 624 439 922 393 463 583 390 338 29 285 759 51 191 480 101 821 434 55 204 259 912 145 197 827 592 6 405 513 29 675 414 449 262 276 54 948 587 922 584 524 233 664 296 875 970 958 715 877 111 857 531 421 15 403 678 266 831 360 211 458 858 24 244 722 641 496 791 648 6 506 84 353 414 31 596 410 386 62 943 599 195 254 632 382 172 437 381 752 256 818 282 656 709 562 952 118 791 36 679 500 868 822 642 702 195 81 936 910 659 113 467 195 991 212 735 917 488 307 490 746 495 896 632 571 97 976 588 137 735 286 173 204 16 171 835 108 447 907 801 129 654 666 78 271 375 476 294 190 463 282 38 789 357 227 49 30 865 494 744 517 16 643 107 432 362 565 686 65 583 892 995 28 958 683 641 333 779 357 671 33 394 77 993 816 542 705 946 14 576 41 804 175 247 939 863 316 127 456 317 122 452 69 955 25 581 399 188 206 458 801 657 219 692 443 980 512 123 828 303 371 991 567 321 602 60 946 245 806 608 17 200 103 714 804 894 218 527 232 985 330 609 968 503 709 784 535 783 422 241 186 868 302 402 525 544 331 973 833 698 730 920 425 111 319 657 2 647 659 390 553 983 575 903 718 805 589 753 731 786 609 606 228 222 202 171 546 704 466 864 183 154 885 737 611 331 794 223 45 163 839 27 777 695 774 795 96 993 663 592 310 511 931 274 631 522 391 836 975 154 72 220 519 857 905 47 629 525 445 410 598 127 872 298 996 882 551 131 174 319 293 640 570 966 728 955 723 507 966 319 424 336 19 432 147 637 251 963 152 68 954 625 909 792 733 853 328 160 208 478 256 116 198 285 359 998 182 767 940 967 754 297 312 864 949 418 390 665 130 952 283 282 438 475 834 505 213 727 792 921 858 746 426 643 100 927 528 882 440 44 930 531 441 426 401 693 345 559 853 538 803 640 819 751 825 223 247 239 139 434 969 663 533 597 420 394 470 898 554 320 258 98 724 377 865 933 67 269 652 704 210 597 296 262 965 628 747 825 394 151 354 673 366 305 800 375 377 580 843 760 840 699 241 831 919 936 952 301 772 107 901 738 813 383 950 381 294 480 274 410 736 638 660 149 805 816 332 285 468 767 157 580 566 529 260 241 854 35 962 21 782 62 334 669 90 546 392 663 579 349 264 343 668 927 244 986 498 341 924 639 942 447 155 624 880 92 612 175 681 623 620 686 327 782 552 301 739 957 238 262 515 379 780 871 987 495 591 587 944 231 87 578 38 320 596 679 335 757 492 775 644 649 871 164 412 157 977 291 625 532 662 605 630 994 13 841 128 987 383 353 993 433 362 734 957 535 632 52 158 91 902 864 639 589 372 345 716 155 109 684 125 75 101 783 461 219 757 530 27 176 255 183 710 865 37 80 374 993 518 48 184 543 253 832 211 415 556 623 960 784 684 750 979 134 134 502 71 878 557 579 621 689 608 575 708 641 131 607 402 585 10 262 647 162 287 870 890 572 110 440 642 501 634 282 400 554 223 108 527 213 146 384 544 163 160 309 883 81 236 594 633 917 978 17 116 956 132 608 20 281 414 201 694 731 580 612 759 908 906 52 881 119 991 97 323 964 54 226 245 114 947 639 472 920 164 163 326 302 337 102 894 26 178 90 43 649 502 75 713 217 64 761 193 853 250 204 763 766 729 170 861 556 765 820 913 624 86 167 349 232 985 380 324 907 111 206 717 256 998 575 900 875 455 885 925 271 781 959 92 215 783 350 911 919 386 857 48 945 396 407 188 259 959 738 961 706 982 784 451 769 510 197 446 689 431 362 798 398 257 10 170 124 936 721 249 308 222 796 8 767 790 949 173 559 63 103 812 697 744 323 532 349 882 435 543 455 690 963 835 347 281 642 497 840 246 5 15 212 748 882 582 951 22 621 587 404 270 416 651 7 841 512 4 443 569 266 292 745 269 114 787 766 933 358 181 64 436 934 727 703 169 84 568 582 93 105 469 380 769 92 475 599 542 555 753 869 997 430 484 11 364 491 766 863 771 853 200 578 430 350 700 510 355 126 234 639 348 587 714 799 477 995 849 983 40 342 603 395 318 670 540 395 742 519 836 471 811 564 688 744 478 678 153 688 558 376 555 160 988 694 369 733 655 585 450 794 57 675 735 869 115 730 124 492 225 177 636 486 16 291 879 840 529 890 537 367 325 649 637 893 855 700 413 550 358 823 53 212 956 589 133 147 980 207 559 403 522 115 606 862 268 281 91 543 928 573 299 4 999 902 262 706 216 807 581 84 229 153 474 204 832 558 945 151 99 619 7 85 176 105 693 718 404 322 937 40 844 167 989 854 60 398 336 324 314 83 49 70 776 472 304 652 860 617 301 945 237 183 572 670 809 228 485 519 846 767 379 97 189 773 697 334 785 168 442 951 192 362 692 109 378 41 750 730 501 616 564 713 826 639 749 379 58 615 0 57 340 14 427 781 140 89 368 204 600 866 479 128 407 766 577 867 467 602 645 522 654 815 734 576 291 714 398 32 725 740 215 181 703 700 874 290 751 900 84 610 106 234 35 316 831 105 127 254 380 723 618 416 428 302 671 830 112 480 367 961 289 142 762 908 904 977 434 699 384 563 674 271 265 480 47 838 673 319 416 288 848 314 560 689 530 202 680 365 207 781 240 524 471 40 12 902 395 843 150 621 721 950 144 76 784 674 429 468 381 57 83 225 123 557 508 42 75 692 574 155 743 426 1 748 687 604 197 323 162 520 670 222 799 785 878 970 929 357 263 906 650 323 42 154 640 90 796 743 452 806 352 698 585 700 573 174 981 236 495 372 704 904 491 296 593 886 953 504 895 226 298 628 339 983 300 108 94 833 415 485 408 620 320 627 409 786 614 47 465 259 267 185 545 8 361 34 538 712 73 945 963 845 248 887 126 478 764 341 778 344 638 95 375 488 159 317 121 131 623 387 167 484 66 180 607 87 511 574 191 680 837 3 862 382 941 31 311 69 460 984 534 389 290 19 592 732 306 746 493 868 370 239 177 361 418 771 838 476 61 587 691 595 720 568 95 20 481 233 918 892 220 845 252 327 104 829 143 884 916 673 797 261 707 135 624 292 584 481 775 348 209 899 984 217 682 553 685 964 76 378 221 808 464 196 672 916 89 633 867 64 235 844 356 300 955 599 243 520 350 269 851 216 230 837 653 294 934 172 351 733 658 558 239 369 201 262 50 459 488 693 852 812 888 331
31 583 873 925 315 992 334 713 48 940 397 403 569 404 683 612 845 974 574 792 691 732 502 683 288 826 925 284 60 483 956 182 580 77 321 796 343 733 18 211 591 856 401 28 24 766 99 728 109 853 829 447 653 225 928 579 331 320 164 75 714 198 934 158 193 733 792 466 157 132 929 958 750 658 234 722 784 910 565 162 562 856 729 118 891 180 275 664 524 116 826 510 713 33 947 283 450 644 189 770 968 661 870 513 719 112 552 236 850 918 303 873 390 167 296 290 302 864 560 905 671 411 197 363 641 934 690 22 916 978 906 329 443 387 412 413 276 730 352 132 633 586 226 870 546 271 649 80 680 206 206 184 926 780 571 645 96 175 859 559 198 717 192 636 648 562 913 538 864 684 876 721 199 643 462 209 416 960 413 227 533 953 79 44 545 870 21 809 224 551 774 279 273 363 373 847 187 395 411 562 40 999 396 757 170 812 652 44 436 271 909 369 983 933 425 807 83 48 730 139 61 760 979 62 490 435 348 326 95 489 643 659 340 881 941 391 235 272 356 14 803 828 14 997 833 586 844 304 77 319 852 17 978 653 421 710 308 723 162 711 404 398 200 224 954 920 600 562 381 569 694 897 911 756 871 709 125 812 441 177 67 531 599 262 500 849 858 765 506 595 249 661 342 542 625 952 112 626 775 962 712 154 507 683 737 998 327 101 59 686 924 673 813 9 252 175 561 637 44 358 874 79 68 46 383 873 175 245 394 966 944 781 329 332 54 407 718 625 709 737 583 449 516 969 539 881 853 488 977 21 333 599 817 280 362 637 310 28 144 629 101 603 316 398 991 596 886 653 325 947 17 727 514 288 309 706 747 688 966 839 629 930 566 707 474 67 499 55 65 617 23 939 670 326 693 363 376 514 872 501 610 803 87 209 749 686 423 172 314 86 405 207 84 880 452 505 407 519 832 609 105 169 372 254 435 784 596 231 4 746 592 583 603 463 489 581 557 829 955 600 241 944 763 533 881 985 364 113 74 43 295 327 809 456 422 535 936 717 132 848 2 950 468 300 664 662 357 192 444 248 266 702 166 678 995 949 261 295 841 69 219 620 183 102 884 688 208 454 106 37 307 866 417 489 179 421 702 709 628 550 395 601 742 159 519 390 513 957 300 213 745 277 570 170 6 305 808 131 933 260 644 598 827 32 593 836 540 330 320 373 182 603 280 179 205 587 851 749 463 160 708 885 838 865 215 307 767 343 439 76 319 122 116 174 225 817 935 700 369 803 842 906 931 436 918 216 952 3 167 84 382 827 812 82 734 914 139 293 188 234 981 742 919 592 636 93 447 1000 7 697 896 866 102 309 72 709 154 779 814 950 43 600 298 731 221 598 704 152 15 479 46 424 278 338 35 238 626 376 66 585 437 207 511 854 159 618 322 995 467 590 41 431 773 856 735 451 250 29 114 932 564 31 584 326 728 69 531 797 292 198 406 530 637 449 47 992 973 313 822 107 495 748 965 917 699 66 328 609 492 479 945 279 97 405 57 415 429 39 58 998 483 757 26 55 573 887 795 321 556 696 371 760 825 287 990 768 377 100 140 457 542 545 161 696 341 717 668 528 12 163 846 472 679 285 855 819 943 30 686 864 70 726 287 72 174 474 69 442 895 71 980 808 301 876 700 560 576 608 515 517 595 197 484 621 510 907 688 933 946 816 136 352 953 369 5 927 326 679 244 362 387 534 400 794 313 250 771 681 239 147 479 572 332 702 875 541 538 358 36 576 618 486 518 623 900 632 366 441 168 881 286 938 121 507 218 555 0 248 586 97 464 189 963 593 446 601 190 592 982 325 640 72 901 260 108 719 847 521 801 667 384 58 939 9 695 722 143 528 530 253 285 795 299 285 605 87 270 721 989 543 80 310 624 75 466 781 816 512 923 803 451 993 42 717 485 528 110 450 692 198 456 951 823 126 460 64 338 189 370 727 147 155 793 127 537 773 650 434 420 571 256 395 940 632 601 732 740 609 985 610 160 736 654 862 50 738 645 318 609 229 1 111 251 92 335 1000 727 114 45 486 282 888 71 978 134 701 976 401 82 170 588 536 804 532 223 381 760 193 950 60 180 949 731 907 703 426 888 654 797 262 662 435 687 335 741 860 529 939 209 368 667 965 482 435 230 782 984 160 868 747 744 130 260 25 455 686 830 742 602 967 354 695 424 317 88 65 89 321 324 440 684 723 496 922 476 786 805 83 38 743 156 40 521 694 697 278 651 513 764 56 8 988 461 977 440 381 233 967 228 616 794 344 526 804 210 226 426 986 104 279 52 583 908 657 403 15 930 592 472 168 840 610 185 801 130 671 486 711 409 369 612 30 568 495 477 333 932 141 361 234 81 606 869 825 611 598 553 506 971 99 64 445 669 979 146 31 863 848 471 708 402 720 905 314 122 194 16 322 85 932 882 994 632 789 73 895 389 888 142 263 634 765 701 50 123 756 555 490 169 879 897 911 820 540 350 523 942 822 245 92 756 655 788 310 856 209 739 750 248 528 563 723 725 225 614 874 706 997 799 241 459 153 785 194 509 421 769 103 807 390 907 695 137 239 986 775 63 30 3 926 949 861 414 127 158 901 279 320 217 975 811 892 20 466 620 969 293 692 962 861 849 992 62 621 755 324 587 425 240 512 271 34 165 336 615 431 787 580 710 702 548 51 867 176 204 422 247 814 318 90 964 659 815 599 655 527 418 750 663 701 622 348 465 349 997 571 912 882 772 387 265 110 779 48 30 916 258 715 264 666 525 527 291 207 78 953 796 50 27 527 567 903 56 479 835 729 606 500 716 767 967 327 659 211 145 385 469 399 722 45 242 241 237 843 558 713 674 242 597 230 635 286 757 512 534 997 551 290 959 542 254 149 229 732 672 160 554 692 323 503 520 120 28 821 491 848 493 390 720 526 883 168 819 333 711 181 887 770 972 704 29 888 408 338 987 854 821 791 32 34 617 538 255 504 415 361 800 429 392 998 263 674 236 192 111 203 363 684 743 443 613 504 90 754 378 260 927 419 133 554 289 388 577 328 294 651 938 879 201 275 259 822 768 363 379 227 579 706 721 229 138 285 517 419 892 406 430 946 802 366 432 556 630 627 339 310 107 85 86 970 438 275 723 869 759 252 665 633 733 185 996 414 128 476 93 492 149 540 696 346 993 413 344 328 351 743 380 835 277 410 172 755 682 381 433 34 306 179 391 438 37 282 11 125 262 60 119 949 355 140 559 187 478 219 590 279 575 744 975 149 311 791 213 174 498 761 903 292 267 483 604 597 547 924 98 361 854 938 915 841 53 47 458 772 999 709 778 645 126 823 488 636 284 696 118 382 494 793 748 279 758 674 878 487 661 296 398 320 129 875 272 338 585 469 528 723 523 568 666 332 94 237 647 645 117 210 899 644 902 132 171 668 836 60 346 280 549 639 861 120 948 315 646 91 152 839 141 878 761 832 365 847 572 266 103 479 865 49 818 331 203 595 347 985 922 206 442 321 55 561 960 409 894 750 399 551 541 86 970 108 386 634 969 231 543 926 910 41 305 593 848 901 345 615 212 628 448 499 151 365 317 783 616 641 497 594 9 943 194 657 806 67 639 505 839 304 535 850 789 697 178 360 619 374 974 344 738 979 677 552 220 71 181 113 776 479 657 505 231 919 419 657 752 898 297 292 536 788 281 734 211 893 607 346 904 471 783 14 375 246 91 971 621 10 522 920 732 832 367 626 951 632 353 792 186 728 638 789 880 966 581 819 782 108 269 251 191 180 274 914 227 570 457 439 631 847 202 612 427 603 675 857 994 318 13 188 51 370 791 99 707 271 582 610 810 277 726 968 113 422 33 45 837 983 360 432 890 113 898 862 608 55 349 585 368 187 374 664 243 272 257 40 879 411 992 211 828 926 232 981 385 1000 177 783 481 98 428 148 824 3 736 430 685 154 76 688 673 305 831 394 689 512 480 754 715 228 312 350 100 725 681 55 163 757 504 481 550 354 917 775 431 536 527 572 957 467 798 282 131 611 290 381 503 713 676 925 885 964 724 756 388 834 75 458 866 271 150 267 862 526 762 894 176 937 698 530 660 673 358 395 958 867 766 720 598 928 195 422 393 150 124 686 410 194 961 515 544 392 594 405 473 21 25 868 658 545 216 960 589 889 34 456 196 765 153 908 505 173 843 729 22 5 127 131 49 292 475 246 207 244 120 176 937 83 470 926 780 355 214 517 453 962 998 758 920 249 337 649 754 69 487 362 238 619 877 277 642 166 173 784 148 260 751 389 705 201 330 546 786 745 253 156 717 684 770 41 508 187 765 920 92 528 746 191 434 466 753 148 578 664 10 965 512 787 532 212 914 69 445 699 501 238 39 123 790 163 336 406 988 742 627 489 115 268 893 955 449 229 857 489 222 551 268 850 860 124 454 838 359 565 889 565 678 220 155 853 834 544 283 112 246 844 135 621 656 464 19 747 304 231 921 755 781 402 184 635 777 793 623 658
871 471 102 231 831 238 792 624 848 271 108 765 63 31 744 988 461 265 29 500 690 354 930 196 787 136 944 389 72 876 310 490 223 851 980 859 931 934 731 70 104 209 86 281 384 514 275 543 202 582 625 714 544 424 936 683 660 279 852 876 247 513 627 503 553 398 222 118 613 103 41 584 834 355 592 944 55 375 226 351 482 71 578 594 162 980 675 842 540 709 516 413 224 601 558 96 107 392 153 621 726 939 809 573 455 35 302 832 916 529 719 195 805 937 995 1000 524 192 808 145 13 562 849 828 609 111 651 581 554 262 326 637 745 780 419 694 968 921 443 44 697 234 445 325 451 387 878 393 568 680 882 881 867 739 448 566 491 766 534 593 206 295 748 889 804 118 441 236 16 34 585 593 288 85 28 324 342 331 616 984 549 901 770 529 602 478 937 855 177 240 626 850 584 242 296 711 701 547 952 719 688 502 562 227 219 437 765 226 271 296 19 396 532 178 56 883 144 900 564 228 847 888 901 987 781 413 545 947 644 517 573 840 903 579 324 848 319 435 751 399 881 617 632 111 630 186 940 847 166 497 178 857 173 960 44 90 710 95 442 105 418 703 605 759 997 871 254 43 539 491 249 202 377 572 960 415 195 878 786 374 842 982 240 491 192 562 814 337 685 974 981 518 667 611 79 685 46 521 678 633 722 950 863 406 456 767 721 1000 612 994 961 591 4 79 869 958 136 682 71 791 460 185 143 591 187 403 515 801 435 583 718 94 713 920 954 674 350 960 733 639 432 640 879 868 653 227 127 479 506 969 260 423 924 293 318 607 598 107 367 166 409 624 336 536 35 179 412 447 252 176 167 328 355 378 130 468 98 242 546 154 679 458 793 255 183 267 97 340 595 469 274 243 649 746 913 722 698 81 619 421 610 619 40 784 607 276 371 409 590 1 339 132 755 968 666 473 12 967 509 10 912 451 661 472 538 468 380 361 761 717 579 125 837 41 838 874 858 31 351 659 211 423 45 505 799 349 593 389 870 794 560 589 762 455 0 623 982 60 948 625 923 18 196 88 729 991 696 677 859 645 536 763 88 411 788 94 914 683 103 452 645 272 967 121 52 797 992 111 438 905 356 464 485 425 921 917 272 781 444 987 825 459 527 360 118 275 797 824 902 782 875 718 615 377 866 525 333 574 7 882 459 9 909 145 37 557 179 741 818 777 689 634 569 657 488 356 623 85 813 714 760 495 898 875 597 155 735 475 542 750 682 687 565 395 547 897 648 402 117 673 624 777 85 159 900 611 868 439 251 217 497 441 687 937 375 628 150 661 67 448 408 62 234 224 304 46 477 837 826 265 14 794 845 996 843 581 191 34 123 401 205 316 513 554 279 983 452 722 345 141 932 922 96 754 637 916 140 951 291 112 297 956 502 935 998 449 387 537 706 547 39 675 591 933 499 105 657 235 427 645 478 410 686 212 221 748 959 740 137 981 872 464 75 111 888 386 856 790 51 943 396 286 340 470 232 242 938 851 672 295 214 990 349 770 920 490 437 709 724 241 507 439 376 345 783 204 242 563 111 761 671 677 956 447 483 170 341 859 100 732 794 735 42 181 465 60 36 170 775 529 768 772 22 540 976 824 265 61 112 74 197 480 43 943 586 919 493 783 817 573 503 889 244 452 758 338 449 949 280 536 238 299 250 636 633 665 358 41 822 789 620 159 668 660 23 936 243 370 910 982 639 79 182 639 148 994 704 662 700 22 655 825 676 892 659 10 927 598 581 984 983 375 975 572 300 801 773 134 128 546 119 767 496 992 522 137 784 258 526 266 665 435 237 328 727 728 83 55 77 456 520 770 174 884 210 889 823 238 556 918 26 762 984 291 239 101 841 796 857 535 819 438 50 565 521 970 284 792 93 411 500 583 391 819 583 583 774 382 617 843 216 163 990 900 200 107 313 231 170 77 716 740 147 147 404 800 887 221 846 224 258 782 635 64 305 785 286 772 34 900 422 237 382 98 576 946 951 735 669 42 290 641 373 834 176 168 225 740 48 780 650 465 529 610 99 787 122 263 830 372 159 540 110 875 802 415 966 199 277 343 604 54 133 211 401 70 548 487 608 247 742 507 664 302 322 967 343 390 186 954 316 713 873 381 953 323 439 448 421 717 829 20 126 505 24 832 603 808 32 289 256 832 855 857 766 18 315 613 69 558 346 327 739 479 458 304 6 772 160 481 489 544 779 495 911 849 596 157 587 844 646 884 835 733 656 616 776 448 574 100 463 868 199 906 897 280 161 575 476 845 824 405 986 632 764 16 481 701 906 694 426 460 2 499 528 21 622 109 580 649 803 406 894 165 720 711 504 678 828 144 880 427 423 619 330 786 266 127 876 76 588 817 541 547 253 726 235 934 230 93 517 608 207 154 939 960 969 91 771 324 188 542 892 526 142 429 945 984 575 357 338 972 512 72 853 499 732 84 683 343 566 357 505 176 365 962 861 763 790 243 785 253 440 191 577 12 381 273 66 243 963 602 361 676 402 745 973 727 854 175 737 109 757 256 473 700 328 733 692 876 372 2 278 530 970 6 589 931 472 147 156 287 884 991 90 954 691 456 399 760 374 71 978 329 430 404 663 261 925 629 860 939 658 271 890 958 708 234 344 274 518 656 705 70 193 725 810 388 241 235 498 410 428 501 257 519 886 717 364 222 306 809 366 798 314 68 891 189 154 819 246 928 204 908 47 290 453 132 908 737 145 236 647 728 994 593 287 351 70 679 30 698 899 330 559 699 904 519 415 488 5 643 621 338 950 19 248 406 94 868 450 624 756 89 811 123 68 851 31 144 352 647 60 403 139 10 9 33 378 643 321 505 964 698 537 104 263 451 806 493 208 662 141 30 977 567 20 494 563 13 347 71 431 970 81 340 175 975 18 319 294 727 454 356 62 248 601 184 33 591 508 257 335 243 262 956 203 33 190 195 82 854 213 195 390 219 943 583 172 435 741 962 738 741 309 883 245 982 466 592 185 453 331 116 283 730 600 310 740 956 163 998 753 735 65 867 895 208 198 631 907 374 21 121 594 811 971 408 730 973 519 743 962 720 712 193 985 197 801 508 827 53 53 680 462 480 209 229 308 652 105 238 638 897 323 923 270 148 348 94 778 964 643 308 874 781 325 891 935 556 425 380 728 233 709 597 386 891 420 152 84 293 641 583 92 204 862 646 750 215 611 40 471 124 228 804 677 161 332 611 885 415 295 260 11 619 264 558 311 31 673 865 599 975 552 188 410 56 124 946 151 582 780 559 58 998 510 319 486 920 530 174 164 128 674 404 149 761 820 134 259 414 395 425 934 486 169 720 769 293 289 35 157 911 269 927 403 859 436 643 681 39 531 940 101 789 276 961 918 238 80 544 865 567 320 349 89 96 337 501 357 259 446 361 27 693 955 489 642 18 307 910 662 513 480 880 25 705 896 514 864 263 614 877 171 763 470 323 917 319 201 109 680 300 715 691 725 815 400 881 87 181 484 631 883 133 429 214 155 195 131 838 457 354 926 898 212 738 699 954 629 473 533 876 993 224 416 318 353 943 933 920 146 644 905 661 988 373 798 631 941 676 91 594 116 321 736 959 120 374 61 186 59 595 152 140 723 558 301 682 557 683 49 26 670 639 360 237 795 303 233 550 165 589 129 790 618 954 523 16 414 494 816 463 317 625 57 79 393 841 972 68 606 383 379 257 946 990 180 815 628 960 915 829 194 701 334 769 640 234 958 440 114 779 652 25 743 391 475 368 877 63 979 252 106 535 572 824 405 683 693 873 634 243 413 984 707 710 812 919 654 92 703 247 255 646 125 662 158 818 54 848 957 811 684 263 893 416 974 520 447 614 3 73 268 917 285 248 487 24 717 177 383 262 694 58 298 967 836 829 406 606 492 52 999 739 135 69 763 855 267 284 10 783 702 134 996 658 281 911 550 347 138 69 388 411 8 675 840 903 74 156 293 488 767 101 76 289 535 732 231 8 261 751 115 783 121 671 369 600 551 546 636 960 113 568 474 936 385 724 95 357 468 506 796 461 987 837 424 686 368 513 511 616 800 628 791 14 394 537 844 379 218 433 303 376 78 394 789 771 181 71 850 819 398 892 397 16 514 832 227 249 17 741 561 922 479 668 73 550 299 996 919 790 134 592 292 371 746 9 928 230 714 687 168 369 833 291 1 839 362 104 354 51 582 365 132 484 327 483 851 773 942 942 525 999 555 465 929 545 220 315 991 160 434 447 759 864 329 196 15 166 312 382 947 669 815 560 464 354 567 115 273 317 749 157 495 99 807 70 184 547 754 416 109 667 839 697 189 960 407 133 821 97 359 647 389 407 411 292 490 448 832 526 571 7 392 416 433 453 38 698 229 33 370 141 922 718 631 328 236 401 965 501 64 829 501 220 417 386 217 151 772 355 747 447 734 970 777 478 711 26 889 296 543 917 494 369 282 883 363 949 989 933 570 428 695 438 215 975 949 118 467 258 782 328 469 608 752 936
262 364 514 655 862 978 97 574 695 355 955 217 971 661 717 731 186 598 673 786 112 140 730 716 333 816 617 891 142 572 165 568 78 370 981 656 16 914 189 908 528 632 371 18 401 960 943 500 877 155 17 923 932 100 329 788 238 859 917 57 860 438 167 700 942 814 170 945 640 171 270 530 462 353 712 765 997 338 132 161 555 345 299 472 89 115 349 199 668 967 130 93 483 847 838 828 13 190 587 480 586 744 313 294 575 850 3 132 655 589 786 634 292 463 980 396 364 186 583 940 744 283 601 789 121 634 735 904 100 25 287 736 547 402 158 242 226 491 854 334 196 244 443 431 300 771 799 467 434 724 381 358 25 494 120 445 79 739 536 169 781 229 619 790 622 325 356 989 726 818 43 877 556 577 871 889 510 667 2 396 203 581 80 428 725 606 84 842 986 747 678 87 191 834 311 711 219 707 409 33 842 45 150 440 472 430 187 57 883 591 33 233 739 885 316 582 557 330 342 111 452 364 884 675 983 117 902 848 258 207 247 726 197 579 502 305 109 991 383 375 660 53 447 767 573 928 205 830 157 305 582 50 277 290 827 629 802 684 760 995 438 123 388 429 297 427 713 183 407 949 378 844 790 754 468 563 377 457 257 667 855 136 637 415 831 311 137 790 53 391 992 687 988 521 520 733 511 875 911 340 682 243 98 968 768 959 440 826 128 201 465 63 644 158 595 122 265 46 704 694 469 100 279 352 160 139 156 792 532 314 427 847 711 684 387 259 656 704 944 760 87 147 527 889 496 754 231 425 506 96 144 631 946 802 915 282 624 358 289 157 64 638 460 218 201 146 649 838 261 93 826 169 95 402 477 906 724 963 715 895 169 80 594 959 941 774 228 761 909 226 758 63 740 269 446 508 173 24 418 626 102 428 851 993 639 241 755 91 969 870 967 321 428 89 808 513 147 888 473 634 470 899 90 260 543 486 928 1000 588 999 497 879 935 4 863 631 906 769 405 813 115 747 71 875 171 734 284 267 499 166 674 787 223 251 290 917 103 504 249 738 123 292 975 885 957 875 630 853 27 789 879 487 250 247 796 571 459 673 91 672 217 806 835 230 948 524 35 476 384 160 325 456 848 127 769 494 488 904 307 1000 873 360 269 858 273 682 319 324 544 219 106 535 792 15 806 561 772 450 190 248 127 615 924 541 315 612 168 761 457 393 369 790 348 813 611 583 437 818 263 907 847 785 426 976 481 807 229 952 818 918 853 362 895 9 58 623 272 277 1 471 194 229 905 769 920 372 729 102 184 556 805 693 122 292 870 765 332 998 638 855 593 466 352 378 907 454 487 218 274 885 652 553 54 242 179 872 984 19 589 824 570 593 312 333 646 831 898 238 809 185 874 172 131 379 505 762 918 820 224 673 6 230 852 631 719 326 952 990 466 26 688 261 22 294 693 601 23 836 218 835 376 14 245 530 101 401 807 824 833 89 998 923 318 954 566 802 867 889 933 664 296 532 429 357 416 593 233 693 362 686 930 981 8 53 498 959 977 776 880 447 738 245 12 915 681 620 524 905 208 936 987 634 412 876 439 82 314 626 320 990 756 408 690 220 368 676 489 366 259 705 820 846 659 141 380 933 559 719 765 590 904 26 340 353 837 380 972 460 954 839 346 48 417 763 921 937 310 418 569 44 773 128 658 742 32 568 118 703 572 622 940 897 938 966 163 834 875 815 562 867 542 574 716 343 39 619 774 549 162 596 721 270 252 88 232 320 714 260 359 588 138 609 651 299 876 555 759 840 732 215 339 143 990 950 899 664 397 529 819 815 345 962 650 320 970 761 926 507 564 641 29 778 463 781 181 468 404 837 450 201 31 271 294 322 613 669 834 199 227 609 509 208 50 946 444 519 10 784 174 273 689 988 913 365 910 828 330 700 193 694 303 297 615 217 301 715 864 866 535 690 529 973 736 682 366 66 780 39 422 270 176 866 374 532 568 977 458 367 671 797 455 881 666 508 116 23 840 692 578 987 353 980 484 655 365 555 40 393 331 724 482 726 108 278 741 992 448 626 797 131 606 630 591 879 661 631 516 341 691 228 275 343 623 754 563 986 771 30 182 125 584 596 512 818 285 943 950 46 304 846 757 448 28 120 517 310 700 150 849 997 561 868 293 740 828 449 685 680 824 994 309 142 605 186 614 318 461 563 590 148 701 81 495 322 777 116 288 915 73 606 92 161 670 821 85 641 642 877 467 692 722 511 135 520 750 964 597 899 789 285 679 882 335 510 48 843 800 761 882 295 633 788 626 780 896 536 413 749 687 490 995 553 42 359 216 348 341 565 152 628 565 388 490 892 195 284 399 813 683 138 530 726 491 444 110 823 207 716 631 749 254 549 787 472 788 186 424 295 124 410 37 659 541 353 343 35 783 918 546 220 155 77 618 153 974 193 49 471 267 650 607 640 59 579 159 173 431 712 432 864 991 399 999 428 105 269 140 525 956 312 248 425 887 380 743 844 185 498 355 829 347 339 480 909 456 15 762 265 338 906 391 485 770 162 379 456 823 343 553 655 51 800 931 880 403 471 798 399 373 794 576 203 239 895 731 691 486 567 994 48 513 896 889 374 846 487 706 594 119 689 327 82 929 890 628 546 326 782 964 368 445 294 785 221 825 807 664 167 153 296 410 700 560 211 817 272 945 770 363 916 919 483 361 82 539 666 146 866 949 123 525 910 283 667 577 637 816 67 821 761 107 996 421 127 742 692 83 729 515 159 415 169 596 493 221 990 778 277 763 362 845 269 901 959 554 172 306 132 317 891 604 734 723 130 41 796 751 546 504 609 580 995 485 396 212 792 663 398 794 686 859 470 449 102 775 954 141 279 398 535 188 601 435 206 939 589 508 5 653 550 951 678 336 475 667 623 425 877 795 223 200 852 657 680 386 572 63 133 57 287 718 799 752 285 414 206 139 187 411 662 703 266 643 687 129 763 99 20 960 892 47 168 394 898 702 65 52 186 839 566 803 330 635 614 337 919 538 254 323 222 260 631 164 868 963 625 922 856 608 526 989 357 892 824 166 629 866 397 255 160 268 109 240 692 534 392 493 111 934 307 453 189 697 948 620 983 966 380 390 638 86 168 114 809 634 869 433 369 276 679 625 709 26 911 172 289 548 766 521 615 537 285 705 315 7 200 476 786 420 5 914 682 408 780 251 632 857 469 850 698 198 759 881 980 894 908 612 894 395 212 430 566 161 706 551 846 93 709 856 277 126 716 4 408 891 180 500 780 492 80 305 790 764 250 281 67 280 337 81 136 354 667 266 470 885 408 996 808 707 604 222 578 962 879 843 796 451 203 202 779 134 811 733 609 581 250 610 772 148 294 686 426 65 583 647 382 709 965 70 456 66 66 94 281 699 341 215 443 680 411 286 920 908 501 151 743 38 224 858 174 761 896 350 394 400 297 244 191 675 937 74 913 540 496 209 578 334 139 385 107 375 728 278 394 442 612 237 789 749 217 36 492 947 318 720 964 727 36 598 955 708 202 392 25 423 769 868 686 953 337 872 518 61 787 30 371 912 488 220 623 958 469 199 484 479 783 230 316 746 844 62 552 672 638 550 226 501 128 993 741 82 396 925 498 830 551 344 713 832 206 627 673 801 424 878 360 225 769 923 214 253 977 641 480 302 468 454 995 77 318 982 920 76 108 211 155 869 999 522 663 696 821 968 649 900 108 494 945 402 186 669 465 177 391 592 739 96 402 616 896 149 398 406 280 665 263 636 245 810 532 393 924 603 148 206 699 629 923 531 965 936 754 813 175 56 689 745 330 648 783 475 380 243 140 533 748 600 916 357 678 46 978 865 969 69 769 632 187 204 49 88 631 11 239 291 805 68 64 916 453 180 745 886 445 117 568 767 941 372 592 324 690 104 131 20 214 389 194 154 110 295 39 804 934 111 358 282 281 747 695 370 733 973 599 782 439 14 471 545 853 694 411 684 148 0 465 441 925 861 606 766 384 814 481 298 804 24 840 519 726 382 9 367 570 464 39 113 22 961 106 567 874 60 586 45 58 9 904 811 956 737 68 214 702 662 8 507 888 728 673 21 928 754 73 19 525 609 912 793 583 753 228 133 511 67 941 210 289 419 401 822 222 985 970 965 348 836 935 175 803 358 993 471 917 183 768 571 902 72 673 692 695 136 919 264 378 599 114 143 492 776 463 791 90 523 254 518 199 890 985 903 325 893 791 621 113 478 41 526 373 549 567 503 74 178 862 322 934 15 687 213 120 959 580 328 129 779 720 844 67 5 448 351 552 235 848 676 9 75 439 979 580 558 425 602 4 271 891 976 370 236 580 552 89 18 531 436 124 585 989 888 269 474 990 44 315 815 803 241 920 308 620 698 723 677 926 654 571 579 281 784 183 841 141 812 61 125 951 246 595 937 988 234 625 710 639 396 424 321 599 748 292 829 403 242 721 145 293 574 42 256 803 34 365 927 955 55 584 360 170 192 742 978 219 645 356 897 220 734 470
160 482 587 368 987 878 796 97 980 75 119 142 382 514 201 157 385 195 358 853 916 598 252 757 405 682 945 274 177 648 681 190 778 618 933 738 86 896 439 121 266 64 673 179 611 738 446 471 979 836 58 554 876 854 323 491 440 414 525 375 338 774 316 960 557 671 414 94 606 171 248 883 613 569 972 646 597 492 793 692 303 332 255 892 269 477 270 158 638 526 675 930 756 288 259 446 509 870 238 984 633 786 129 992 40 46 539 396 280 692 884 972 816 178 113 806 448 500 936 152 138 281 461 356 329 864 278 823 635 935 276 165 408 327 343 775 71 956 589 281 179 468 688 904 550 781 413 437 258 896 702 297 567 853 661 341 145 346 434 772 378 719 782 249 302 93 917 265 133 955 393 554 87 22 386 849 257 75 663 990 203 569 78 57 131 800 799 294 772 847 973 302 427 230 707 617 348 246 981 799 619 721 832 738 915 309 898 934 845 66 337 181 880 634 811 945 230 42 839 623 244 107 872 957 101 969 620 354 184 413 453 938 97 139 961 727 80 684 5 185 739 729 345 206 481 647 920 737 260 519 114 418 233 271 795 1 325 111 442 464 977 724 200 841 94 418 874 469 43 724 566 65 690 574 311 743 727 865 502 403 69 304 982 820 861 430 212 772 623 239 694 599 7 902 875 93 627 131 706 193 438 496 867 400 698 472 583 867 124 875 555 414 738 291 504 962 660 154 970 797 366 207 963 843 578 580 668 751 890 460 263 678 417 12 35 638 870 358 565 176 279 63 27 859 499 117 18 128 229 991 521 997 389 38 428 923 682 699 3 207 570 69 76 954 375 888 426 130 34 573 320 169 296 89 485 570 349 382 610 891 433 582 272 21 674 410 907 649 662 548 518 525 153 36 696 881 830 801 506 351 747 173 856 283 342 314 467 156 501 941 202 199 757 731 498 461 751 2 590 226 205 506 402 835 540 455 392 736 253 440 61 876 357 844 489 715 532 805 770 666 52 846 31 593 598 175 373 813 686 964 472 755 352 686 139 441 886 213 377 98 823 904 833 362 853 48 971 173 479 420 968 499 535 402 171 757 967 813 863 455 948 998 684 433 449 61 954 879 422 292 274 517 136 147 224 57 295 633 444 989 463 739 174 50 363 390 536 168 625 40 475 578 271 400 929 264 891 96 616 421 775 643 225 357 543 508 315 642 240 219 520 457 744 538 844 565 935 953 423 590 892 498 298 743 30 991 245 12 215 185 692 933 183 632 946 71 182 357 889 726 513 559 96 500 268 998 966 725 419 562 110 636 511 621 777 423 490 18 309 514 831 212 519 366 689 746 122 718 173 601 13 372 482 114 558 36 581 81 331 659 53 751 42 206 576 821 765 241 878 712 468 182 841 795 293 626 228 976 374 208 512 75 8 37 300 155 466 364 714 516 10 952 415 790 381 849 301 307 400 648 976 680 473 181 642 991 16 600 868 495 569 497 28 268 495 834 903 408 180 233 353 195 909 588 108 599 787 274 854 186 198 362 959 207 718 228 460 293 528 466 387 126 774 566 821 120 388 492 748 488 791 392 978 855 685 647 190 735 560 804 207 581 634 809 659 676 84 726 601 677 851 39 838 28 941 123 159 217 895 106 67 258 350 869 624 997 429 563 631 229 38 908 653 118 493 69 989 365 605 313 4 108 902 600 699 792 162 212 60 65 62 470 784 819 319 901 365 613 106 686 847 495 969 175 330 360 735 295 759 434 720 512 291 978 827 534 420 519 554 134 551 179 930 952 223 179 112 276 742 546 712 411 344 589 425 857 951 164 57 966 595 857 356 529 370 620 719 329 745 696 781 973 672 81 652 240 221 688 368 558 15 488 77 401 573 132 584 551 561 798 72 476 396 728 371 168 531 602 211 474 533 163 397 279 822 710 152 398 949 232 406 9 471 520 753 241 496 595 297 590 82 537 142 562 937 637 710 618 910 345 516 66 647 436 897 759 762 860 695 964 883 587 794 488 49 893 181 699 604 393 687 425 622 230 664 503 418 176 522 490 236 609 640 855 912 476 65 122 83 46 209 226 643 317 651 392 729 570 249 105 594 339 127 701 666 272 75 676 404 38 964 213 814 734 115 28 148 847 24 837 524 391 318 776 650 991 399 46 803 344 219 786 214 346 789 639 708 402 700 241 241 310 254 121 464 123 123 537 410 718 819 379 776 248 441 247 443 718 857 222 797 491 885 302 992 370 990 211 588 645 484 392 721 15 128 305 264 841 247 702 667 62 22 51 135 565 817 312 834 920 307 221 163 685 582 264 743 627 752 711 141 422 906 752 195 120 514 722 326 916 893 748 491 269 786 119 503 976 901 330 239 406 600 543 991 969 711 558 599 891 860 901 995 53 341 434 412 509 167 792 89 285 265 547 372 835 928 164 457 939 445 494 226 100 788 872 835 688 54 321 825 240 534 435 222 190 828 263 11 672 20 376 639 647 530 363 165 782 879 1000 691 793 314 622 90 57 204 582 591 534 523 371 952 441 869 701 999 148 913 975 716 204 285 678 579 861 632 822 313 859 873 678 63 916 305 840 926 869 763 596 192 949 542 819 548 677 339 664 923 535 369 26 189 698 194 487 147 218 470 419 1 635 754 11 137 343 564 927 70 957 102 464 956 104 746 834 790 330 118 833 549 140 717 458 709 32 547 832 855 159 580 908 125 643 208 420 235 548 346 121 818 712 109 317 808 696 621 696 615 775 800 243 376 245 866 862 120 315 317 396 355 239 574 472 217 522 957 949 480 166 150 113 333 76 654 80 218 321 421 791 740 66 390 363 261 307 505 375 398 444 456 25 210 333 12 497 477 374 68 370 73 648 334 326 275 464 614 318 151 653 191 229 411 761 955 351 944 747 792 918 871 815 649 59 488 267 197 190 785 982 749 520 670 387 994 488 899 691 281 443 730 534 636 461 644 131 328 961 953 365 850 242 526 485 938 246 529 260 985 168 602 112 469 612 553 331 546 145 925 730 809 187 391 463 143 422 88 631 100 191 322 741 665 78 66 834 37 39 779 802 726 312 284 715 837 306 802 930 95 153 680 229 798 380 805 987 836 537 676 298 430 86 51 285 447 232 767 502 904 179 656 720 541 951 452 909 852 998 993 2 515 760 383 922 36 313 824 764 283 191 575 197 465 721 172 367 628 106 246 535 354 45 140 288 409 324 942 549 911 341 395 774 103 319 193 839 64 528 403 828 367 615 908 156 170 21 780 911 626 300 44 28 704 659 41 549 196 208 556 793 510 164 310 824 641 687 728 563 905 940 459 926 206 515 364 151 327 735 156 86 701 199 474 579 715 352 335 993 617 308 655 128 612 207 677 571 336 903 256 949 227 962 454 981 164 395 750 468 637 572 424 328 783 787 492 171 648 170 306 527 267 160 608 257 683 794 731 209 984 736 45 218 91 367 671 394 812 368 158 521 39 519 842 798 766 344 0 162 74 69 213 593 500 644 220 721 6 90 458 710 939 492 14 602 25 775 435 817 59 401 33 174 85 837 888 251 407 343 849 878 552 278 703 882 282 786 304 847 47 236 92 810 962 337 126 275 922 822 416 44 517 328 121 552 562 260 494 210 487 313 932 727 596 768 815 876 934 170 846 227 927 948 176 850 840 233 81 971 693 290 361 950 340 44 988 318 761 838 117 876 645 334 105 434 947 24 997 530 724 716 769 449 900 478 93 230 175 501 29 169 586 14 178 377 483 383 931 31 723 97 768 206 476 703 820 751 155 884 629 446 250 248 17 418 563 455 609 979 450 45 166 868 312 576 149 991 918 689 607 928 804 34 943 584 2 435 960 459 592 622 919 282 462 328 107 482 98 956 572 818 577 321 146 945 19 819 921 195 877 939 801 633 478 164 287 462 998 605 705 661 887 317 332 658 288 475 362 730 669 945 104 518 308 145 736 152 843 540 773 951 161 412 508 881 347 805 974 451 658 427 437 84 186 588 896 384 810 11 79 198 188 946 360 9 544 407 9 71 154 592 497 470 755 374 858 476 807 200 646 360 289 383 185 366 538 744 758 206 958 887 764 879 234 77 99 182 351 507 737 956 722 787 603 627 527 929 507 235 914 491 169 783 251 761 286 58 618 981 231 718 734 689 299 673 741 973 237 344 401 101 813 294 380 914 455 880 55 334 537 868 111 401 559 493 134 377 384 326 894 56 829 876 826 448 983 789 216 663 585 544 21 334 130 620 950 889 242 88 882 644 881 684 359 671 116 411 713 801 157 713 46 390 865 162 486 574 379 416 571 39 23 89 432 438 187 419 451 660 806 876 26 508 232 731 292 307 294 131 568 600 50 769 277 882 679 962 862 210 324 529 199 818 243 999 56 511 733 811 986 529 760 904 273 624 657 583 732 655 32 768 965 599 697 988 321 18 725 30 678 413 864 965 48 861 290 355 848 71 975 274 144 211 771 598 431 207 436 230 132 218 262 325 593 231 859 26 924 106 996 602 168 768 940 77 630 156 545 543 394 968
803 174 454 63 370 80 146 162 266 40 523 390 811 372 23 400 976 912 344 462 276 135 556 667 669 350 230 643 894 343 927 651 842 966 602 282 861 561 798 10 184 658 320 537 531 504 948 50 177 142 909 59 895 961 311 671 392 639 82 472 429 549 668 783 317 864 310 193 768 612 581 150 985 643 249 344 613 627 441 214 166 769 566 645 745 937 431 844 563 590 130 558 220 44 638 630 823 572 147 430 617 75 898 912 236 818 178 870 60 295 570 205 227 952 64 306 67 155 588 67 918 138 234 770 260 293 228 135 626 207 701 160 295 320 847 280 386 836 375 161 724 607 395 832 430 386 525 852 176 248 884 212 518 113 900 232 88 763 950 708 131 855 515 163 480 894 666 206 936 194 262 820 706 550 338 29 736 605 241 618 529 604 71 895 287 314 776 966 219 537 127 701 14 348 837 714 301 736 747 819 512 48 187 229 354 350 318 303 828 928 238 103 440 496 725 38 30 571 258 830 590 210 506 698 596 621 575 796 269 959 993 848 90 502 125 7 242 714 821 837 485 921 106 320 863 784 492 673 832 595 578 799 664 927 592 204 208 222 170 427 495 431 325 324 257 2 409 728 923 60 467 217 163 271 224 33 9 317 5 560 185 697 708 901 680 364 475 851 845 23 943 565 308 610 762 25 190 210 86 379 8 263 282 482 209 527 15 399 831 458 878 467 326 330 656 371 284 731 642 400 862 151 397 54 484 347 532 815 999 485 657 294 835 652 91 521 83 250 434 470 660 931 36 52 752 429 383 943 1 782 834 731 522 572 659 355 199 235 726 935 493 370 864 797 782 39 167 774 171 260 939 763 155 904 858 930 872 385 947 125 33 632 247 981 237 692 226 440 110 446 483 128 356 767 612 699 31 90 748 467 390 422 698 699 2 381 707 238 585 381 145 26 245 451 603 366 507 454 161 866 437 454 299 276 662 659 987 967 314 408 89 479 201 748 735 730 661 725 764 762 624 350 435 457 651 986 294 800 168 545 99 996 972 654 737 787 560 596 824 315 573 411 908 644 360 990 415 108 243 265 856 140 342 811 739 304 142 432 751 593 229 890 85 101 281 383 819 69 810 264 274 486 231 190 517 361 833 371 912 302 364 900 679 414 101 84 670 291 881 718 629 660 494 345 983 63 457 837 850 979 667 310 545 779 930 315 37 14 977 376 179 132 689 25 444 497 452 109 591 831 217 400 700 271 786 644 34 944 841 730 450 910 148 205 687 286 574 892 952 558 676 180 779 571 196 131 988 860 716 887 133 815 551 847 183 893 846 105 408 508 77 480 743 661 728 186 990 845 93 316 954 568 549 469 271 399 875 627 365 168 324 911 223 193 511 511 692 453 51 503 685 408 618 971 11 122 703 334 944 651 934 654 309 372 267 307 961 838 980 300 462 78 598 371 989 721 964 730 152 447 400 900 553 320 332 163 235 581 658 837 887 798 116 412 369 507 278 292 165 578 901 257 915 926 0 891 421 516 84 338 886 13 604 736 645 321 359 765 812 478 711 415 193 289 481 321 620 614 589 94 488 514 533 812 907 313 124 580 787 182 528 394 730 647 449 431 188 255 123 378 608 247 108 306 265 346 79 247 772 461 210 55 46 369 394 352 501 222 710 86 814 755 198 308 466 237 634 106 406 982 582 694 331 335 218 404 984 341 391 336 442 776 380 647 749 28 714 935 836 992 534 479 699 216 316 403 773 632 848 422 143 308 959 337 203 942 197 405 564 773 919 551 29 473 339 795 767 847 844 4 393 886 472 293 253 1 770 922 674 272 296 218 204 316 973 288 540 278 250 346 818 129 173 304 349 415 759 954 547 455 336 793 672 825 297 503 955 796 272 130 477 414 583 189 39 539 398 284 843 744 270 394 625 172 554 627 720 123 221 820 16 545 866 225 727 904 411 699 713 436 213 639 40 891 869 956 343 526 351 736 941 26 211 411 526 90 738 428 509 350 323 301 469 872 543 350 202 318 352 127 640 342 565 594 405 502 754 47 489 945 552 743 682 991 345 477 404 929 997 964 22 727 181 853 797 458 628 467 873 193 139 667 684 879 263 967 778 248 732 827 149 417 883 67 688 518 396 317 43 37 849 784 790 377 482 530 966 179 417 986 794 196 524 205 647 898 413 840 859 659 144 945 766 50 982 566 283 55 892 418 189 817 633 392 827 962 953 162 744 159 232 294 758 877 579 500 945 101 715 687 606 117 965 293 162 456 928 635 337 221 13 235 192 948 118 841 793 908 182 557 541 179 502 193 902 519 268 261 746 517 291 823 478 121 571 694 904 825 347 324 942 158 753 622 439 465 105 659 820 623 932 625 214 59 956 141 367 128 870 63 357 332 487 570 806 526 341 475 389 504 614 109 239 804 48 25 969 44 801 922 10 252 508 140 288 557 622 438 470 530 853 145 322 209 968 707 899 244 49 91 53 162 601 743 774 182 255 852 911 371 451 112 425 347 597 532 63 19 465 694 655 165 65 753 535 111 298 884 200 53 98 196 632 692 931 221 327 126 631 963 73 962 994 791 586 396 750 73 126 36 96 687 975 914 107 286 694 459 731 209 981 425 555 676 447 674 134 585 639 357 414 247 905 997 962 355 387 984 777 280 792 107 946 699 755 946 303 87 817 914 513 858 174 888 432 218 584 801 504 127 544 377 889 438 868 632 385 549 539 320 52 760 112 140 855 382 334 244 970 609 499 600 605 348 763 283 463 860 44 565 789 415 623 356 254 389 874 1 140 889 330 884 722 336 516 54 696 994 486 937 97 155 996 849 280 704 607 890 47 705 335 11 971 310 59 343 876 900 788 324 460 464 153 349 893 31 100 563 419 905 248 610 438 157 491 506 456 601 925 934 567 640 277 142 333 742 702 738 536 362 871 21 261 429 141 67 860 665 41 160 428 373 609 710 381 587 813 992 368 825 503 472 66 63 293 276 721 912 978 69 498 83 92 32 630 467 62 958 319 335 104 946 350 82 594 912 992 910 926 454 156 107 765 7 830 956 550 442 138 456 87 202 363 400 546 763 600 843 251 711 307 375 113 950 410 673 986 31 799 906 621 979 826 473 562 76 175 334 382 251 742 656 916 111 420 358 615 498 998 826 55 751 852 15 635 687 26 414 805 332 304 728 136 889 371 390 704 617 924 243 240 972 76 10 206 959 286 948 115 769 279 728 379 486 453 950 733 275 372 178 979 222 822 636 57 350 259 125 569 532 61 171 807 714 587 329 599 417 207 473 306 109 839 241 273 4 712 353 559 982 500 465 829 104 321 247 233 109 957 263 302 328 865 914 967 569 402 112 548 510 216 411 464 786 903 304 121 299 921 577 922 468 681 164 445 809 160 974 195 149 289 992 186 652 68 417 940 845 377 680 246 398 654 136 103 724 416 709 697 674 695 994 468 595 616 23 497 777 222 607 675 168 815 705 896 368 519 325 361 372 17 878 958 651 888 792 102 737 686 877 521 538 120 412 929 885 458 715 114 489 709 498 4 460 882 270 95 942 729 725 775 586 151 514 78 796 58 216 935 613 496 866 81 860 791 390 974 336 995 204 45 531 412 373 194 388 373 393 490 238 723 503 505 322 225 375 938 114 399 87 673 788 663 405 384 512 580 773 527 665 111 155 215 205 991 46 913 719 851 580 172 736 838 211 3 850 158 497 256 621 348 139 741 379 159 99 18 662 150 312 433 860 643 900 825 273 840 747 436 39 648 514 376 165 796 349 164 718 423 161 678 862 32 676 479 238 771 380 795 656 122 22 933 69 937 216 542 424 300 676 191 554 42 901 761 373 757 366 129 355 593 282 949 6 28 559 21 465 54 84 94 621 252 509 312 697 877 410 637 633 650 223 212 628 880 864 734 657 890 203 378 949 510 262 75 188 388 651 740 738 649 405 366 590 538 739 132 28 914 286 816 461 401 450 12 345 781 758 74 690 897 603 50 945 611 113 691 906 275 31 353 949 362 794 891 548 56 960 329 427 561 956 595 357 520 116 857 998 719 528 20 959 355 164 80 339 455 860 963 408 906 849 705 934 471 100 305 15 340 290 69 443 24 520 27 785 135 707 802 72 910 618 426 969 117 238 576 527 646 266 448 583 358 735 577 370 403 928 627 703 572 630 6 503 530 948 769 794 917 110 35 275 809 373 665 194 70 429 205 755 879 653 920 6 407 576 783 661 72 214 427 29 854 853 785 821 476 92 671 648 808 44 374 827 19 469 693 16 960 90 784 754 568 681 285 639 446 323 119 276 610 170 641 306 137 875 558 328 422 328 154 611 443 466 804 566 292 188 418 358 244 914 25 449 346 687 424 137 38 582 180 923 636 486 756 646 677 24 473 423 514 652 718 757 885 791 264 967 619 260 313 762 557 188 459 717 717 849 780 911 867 919 537 623 800 813 328 154 7 51 644 52 461 954 474 990 315 234 760 90 683 448 157 871 951 598 169 842 128 452 690 711 109 830 290 652 653 777 652 854
502 65 543 748 176 581 148 870 883 306 204 926 8 699 938 756 931 15 723 205 712 472 513 194 668 320 802 295 57 964 231 698 117 905 41 372 852 231 382 13 253 68 996 773 558 798 783 50 825 918 869 706 707 801 51 106 844 460 110 204 206 466 814 335 25 474 477 881 238 915 212 365 637 55 528 621 142 676 295 705 266 697 536 933 704 313 316 654 926 216 466 959 919 660 194 102 886 394 357 414 975 620 605 349 211 347 591 682 286 625 58 66 262 174 755 476 284 194 830 895 33 500 351 271 947 189 986 799 221 271 329 121 447 186 415 967 954 52 163 976 273 757 507 269 583 724 976 378 733 359 12 773 59 917 475 157 918 616 634 3 566 873 846 446 643 83 161 242 83 123 832 269 749 869 24 251 309 169 744 372 219 51 911 313 202 226 623 120 314 663 584 201 627 86 652 881 438 350 913 928 521 604 875 572 859 530 157 724 32 548 248 63 687 55 629 396 924 682 401 724 224 52 291 244 636 955 263 71 164 889 404 216 384 384 764 770 604 831 269 57 960 796 172 352 630 383 702 790 703 811 293 789 21 843 992 226 678 465 710 404 514 979 127 947 593 651 45 179 92 78 784 283 150 622 949 801 149 614 602 495 730 315 369 800 679 173 29 725 887 260 218 678 601 473 579 962 759 318 769 981 683 898 380 9 302 626 496 49 713 644 873 760 965 786 277 770 794 414 664 717 715 236 651 919 274 301 509 189 160 70 11 11 119 77 7 525 457 638 524 740 200 270 717 842 464 724 671 357 984 943 953 762 880 720 446 6 71 769 587 181 851 65 472 546 858 218 397 846 455 265 538 430 983 37 620 892 308 922 821 241 1 75 276 70 195 740 245 502 193 40 895 459 517 615 564 206 50 732 719 78 881 456 741 363 803 508 247 408 808 866 146 535 338 108 134 968 982 962 639 564 746 356 738 605 680 302 891 397 285 828 180 477 557 242 406 256 928 565 20 358 662 337 756 855 437 398 267 521 650 165 376 724 727 695 486 118 549 428 798 34 981 966 398 818 853 823 61 650 537 228 410 94 137 175 766 683 900 930 974 50 379 286 654 811 885 205 675 30 640 240 898 522 735 484 282 768 903 436 978 30 571 730 700 809 35 123 407 952 423 484 439 634 655 107 226 421 88 200 454 693 718 992 483 793 136 344 217 190 648 544 237 430 235 938 270 168 47 793 608 203 381 749 967 612 23 386 30 656 501 658 646 124 789 475 985 293 322 596 399 389 628 433 236 689 128 310 951 403 233 442 921 680 670 240 201 558 599 473 288 78 765 197 815 394 171 79 108 561 489 484 867 653 838 86 420 467 320 833 394 274 864 403 979 516 328 496 113 690 734 416 631 662 799 805 209 594 786 715 98 10 565 578 330 543 817 142 40 192 116 966 757 414 500 747 377 419 350 407 567 368 343 372 185 851 835 292 168 91 77 725 910 284 419 729 318 476 52 287 876 700 353 959 529 575 736 569 696 474 443 271 837 697 753 628 327 162 574 235 964 245 367 580 175 949 459 530 232 811 942 279 778 741 368 942 325 71 292 627 139 829 332 612 999 773 561 288 545 743 562 791 791 90 711 782 465 408 80 129 177 61 470 84 581 150 726 791 75 565 48 503 9 185 929 103 158 468 816 76 372 487 440 945 184 521 758 186 771 442 336 447 669 771 287 447 99 300 563 514 779 273 78 957 68 963 909 411 933 423 767 240 301 887 31 955 937 419 56 335 313 103 378 392 450 750 541 524 6 28 848 124 210 614 326 514 902 590 714 659 843 295 225 858 568 458 519 609 254 754 467 82 181 53 841 13 768 142 342 522 641 466 244 542 312 714 807 93 751 871 363 361 970 716 451 937 347 102 453 332 941 36 391 266 963 495 912 26 812 322 896 25 66 291 961 572 747 767 303 644 121 907 690 904 539 415 388 811 822 583 402 24 458 603 147 374 681 82 186 265 988 693 930 798 62 858 468 894 255 812 658 423 130 534 698 889 365 368 153 206 4 137 199 470 242 951 241 285 610 659 480 340 526 510 616 864 356 510 740 953 370 515 115 587 797 133 870 113 542 663 337 610 721 921 259 850 792 977 49 580 554 629 878 302 776 685 682 485 890 281 405 790 239 476 523 735 109 677 997 736 533 717 644 828 154 667 693 197 850 865 387 339 597 686 442 738 445 28 625 388 684 538 249 464 580 816 531 434 809 241 917 74 661 995 569 612 260 548 589 987 461 424 414 591 81 115 592 353 685 323 272 164 575 995 463 426 699 86 87 929 649 734 760 785 750 161 74 535 484 681 474 389 770 606 968 248 656 398 622 350 280 858 264 922 390 842 431 685 159 88 706 573 427 297 422 240 346 528 39 348 576 205 550 438 216 484 478 251 321 230 392 533 945 834 948 350 793 163 69 645 969 766 957 674 361 950 790 336 512 15 619 115 93 438 697 601 331 722 143 24 585 62 994 855 518 932 993 334 495 875 306 364 126 160 72 440 609 882 824 230 614 88 535 168 374 24 600 161 151 217 955 701 246 587 745 886 265 575 220 304 65 62 44 709 125 359 416 996 358 850 183 658 207 748 588 739 663 239 831 135 804 176 409 55 754 946 598 902 411 700 845 420 761 168 530 633 18 196 441 991 70 777 482 936 28 233 828 234 131 904 952 270 674 98 140 791 962 38 182 249 352 757 373 254 141 111 642 52 888 102 998 749 889 316 198 923 64 754 877 339 728 639 107 482 96 366 304 442 412 102 932 161 879 128 907 599 251 814 570 352 152 455 27 326 856 592 785 459 101 887 882 262 124 505 958 899 359 924 884 807 230 268 196 689 37 328 772 380 863 314 103 495 527 351 340 192 479 754 498 885 657 503 19 265 281 11 763 925 188 478 972 972 42 222 971 84 106 139 901 947 408 968 624 757 874 558 705 162 90 565 16 459 339 388 213 914 492 57 834 42 596 715 349 495 555 127 578 235 617 460 187 285 85 580 55 443 940 358 720 986 334 318 577 134 307 702 595 223 787 607 348 693 973 708 215 120 977 21 667 874 612 26 893 374 805 147 781 955 144 414 324 846 167 570 94 43 323 110 278 736 491 961 590 240 120 939 297 741 133 765 694 770 865 725 603 397 546 745 305 530 118 694 860 933 79 62 780 954 739 356 532 562 504 21 156 726 516 398 473 228 818 401 449 295 872 903 677 594 240 731 553 840 823 112 833 886 847 373 635 71 525 240 319 4 611 928 995 194 46 903 138 916 626 88 508 626 178 712 606 506 256 772 298 913 383 429 701 206 666 148 114 828 400 604 485 541 551 996 544 365 76 502 311 756 435 133 788 271 950 760 490 379 223 723 857 198 647 27 234 318 26 857 413 419 10 79 673 467 67 711 672 82 228 636 432 929 615 614 632 880 801 256 773 110 688 770 429 356 444 5 839 82 796 502 344 80 638 762 417 885 395 430 748 764 104 41 810 122 556 621 522 975 452 217 923 831 692 719 503 595 456 634 155 330 386 489 494 940 403 501 95 521 0 45 82 653 811 246 722 710 716 521 827 807 460 410 258 429 203 127 511 958 396 59 389 916 665 359 89 211 762 778 165 30 43 88 775 807 418 939 506 347 208 653 111 59 927 340 621 568 966 372 290 97 922 240 826 334 434 827 86 382 91 992 14 514 471 923 279 663 54 993 586 344 862 223 169 636 855 449 752 413 894 349 227 685 820 810 214 112 660 602 112 440 393 185 360 243 179 757 100 4 310 432 659 20 289 57 3 782 829 287 774 371 915 414 499 957 170 274 732 999 819 842 190 76 897 492 987 777 385 448 743 603 594 249 333 284 433 490 842 810 633 840 481 512 906 899 428 828 355 576 229 850 573 413 243 819 341 706 13 497 123 337 777 510 426 220 840 432 436 998 729 524 905 533 645 19 800 344 197 123 689 996 943 303 866 177 5 866 920 643 959 915 145 726 725 263 731 297 686 205 162 320 205 550 935 958 861 938 510 851 102 326 430 503 868 286 97 939 488 201 505 65 261 972 105 313 899 729 191 538 174 395 515 454 354 842 15 523 813 821 795 807 871 423 252 657 375 684 493 918 904 285 956 195 854 635 676 201 582 222 936 726 192 63 122 428 222 923 836 524 540 857 934 777 559 25 38 244 849 681 364 688 653 422 695 746 60 143 275 41 2 576 980 327 989 689 22 358 572 723 271 131 34 580 782 278 250 637 315 791 560 201 708 892 724 728 84 167 946 951 424 118 742 107 299 476 691 510 607 889 317 917 362 736 166 167 806 234 944 375 939 738 908 293 547 591 497 933 129 418 257 207 476 604 335 249 421 911 132 838 534 378 17 515 135 83 53 366 548 666 366 409 462 944 268 554 294 359 991 583 737 580 371 344 613 873 189 804 73 423 283 606 448 821 914 968 425 245 552 184 173 930 990 837 345 583 925 392 892 86 469 410 63 196 618 552 296 711 300 430 36 125 916 758 709 62 487 871 520 774
933 421 66 406 926 471 119 841 159 476 565 939 289 895 185 116 614 477 54 557 567 291 319 802 423 148 596 443 681 490 478 816 310 194 936 852 136 320 25 213 425 901 201 216 861 809 951 572 382 397 341 637 765 4 481 71 227 30 859 279 23 10 721 217 743 357 79 63 366 874 915 397 854 449 739 755 966 387 623 421 484 152 312 574 459 29 626 283 594 459 261 942 528 500 403 419 865 302 151 908 16 370 241 785 956 752 389 865 218 343 277 887 873 539 3 379 809 432 852 551 603 617 189 551 793 241 61 631 397 956 987 240 113 480 842 106 449 327 669 933 981 728 605 202 55 414 264 153 248 566 471 636 385 910 485 316 88 76 958 780 897 483 625 103 599 56 977 295 961 469 422 85 577 904 892 56 103 726 74 93 775 404 169 378 900 634 291 211 622 319 895 452 148 355 214 998 753 99 146 626 580 625 145 660 454 97 508 504 850 722 856 802 274 618 947 594 819 35 474 360 548 85 908 654 475 955 756 353 878 894 707 211 346 568 29 480 345 462 703 715 256 913 585 333 695 517 316 588 692 271 229 391 406 489 235 748 9 929 708 116 995 657 653 690 641 491 749 900 631 994 637 194 667 793 315 28 446 685 52 952 828 181 998 286 675 36 338 430 740 587 234 653 771 871 100 160 288 430 821 926 884 216 95 45 379 617 43 810 920 390 766 296 243 924 497 72 705 474 275 996 82 8 524 567 898 188 805 30 226 281 365 265 427 408 141 268 466 575 424 764 761 67 415 620 374 649 267 194 566 84 593 295 370 879 682 128 441 761 305 740 534 394 84 235 888 351 225 64 570 850 368 6 352 933 0 987 971 259 77 80 131 318 896 263 414 701 42 299 278 265 252 394 309 287 831 55 186 759 633 370 456 832 937 277 678 8 482 264 20 129 17 576 31 226 978 133 538 186 450 77 629 287 578 713 512 975 764 435 343 321 433 130 394 687 217 485 942 869 730 329 516 665 107 445 774 898 615 105 503 508 395 59 182 316 492 457 465 833 410 290 51 425 649 481 164 327 650 396 944 831 941 441 515 923 72 100 53 169 195 692 378 713 704 313 663 172 662 275 300 195 855 602 955 626 263 919 684 181 477 772 919 2 272 718 434 515 63 345 545 41 757 518 336 616 554 643 533 313 904 120 71 580 814 207 883 476 530 708 344 152 496 908 943 726 893 378 833 809 486 2 813 741 879 961 720 687 161 495 686 454 290 248 880 953 521 348 332 100 37 945 822 256 239 687 526 391 317 518 923 220 935 66 714 79 222 11 33 350 555 832 167 356 93 883 357 267 157 24 957 444 12 119 539 657 295 402 476 591 982 297 249 937 592 54 426 811 604 743 562 178 99 348 691 263 498 386 176 590 946 341 126 830 416 646 918 243 784 129 745 378 670 508 163 752 128 10 85 9 648 859 938 761 785 638 991 921 511 422 608 1 734 250 569 708 94 807 786 276 321 985 458 352 911 736 445 886 790 564 732 854 213 274 690 979 724 635 21 228 451 734 783 844 488 778 342 801 455 457 304 291 910 318 204 53 874 846 473 899 178 199 621 915 722 763 750 966 906 760 687 763 519 892 137 525 493 553 326 296 645 806 223 966 726 854 929 147 827 956 181 877 236 400 646 34 507 630 972 977 361 905 713 105 518 984 337 633 245 701 418 243 689 399 417 635 976 316 595 989 472 117 968 97 36 883 405 703 748 517 525 513 354 187 194 728 674 379 487 496 469 745 591 389 791 842 812 74 421 332 576 5 5 697 709 264 18 950 501 932 180 512 647 910 733 753 202 802 845 116 211 128 723 107 313 240 975 714 349 336 999 460 363 414 115 968 91 535 862 460 510 740 331 679 398 254 187 818 301 267 39 125 767 39 853 519 974 902 4 223 13 573 196 464 588 266 83 531 934 940 67 274 253 80 447 779 872 391 110 560 297 915 171 326 574 637 877 712 652 251 15 664 68 654 158 500 339 180 858 114 798 999 989 37 122 43 32 524 824 64 685 417 583 215 839 911 522 903 665 293 688 128 751 727 460 787 950 262 1 782 945 53 559 686 58 656 155 792 173 123 817 623 220 874 388 488 124 305 463 324 658 449 742 744 700 964 549 577 710 768 10 811 219 686 636 423 699 833 327 906 504 17 142 788 270 54 470 873 755 396 628 706 903 816 237 734 843 72 698 959 680 545 65 813 644 373 188 169 875 125 172 571 930 421 324 595 184 138 799 581 87 978 804 81 19 864 867 27 796 195 367 468 746 451 917 63 286 209 150 394 716 870 760 188 199 592 242 845 75 106 38 749 887 538 350 382 198 933 607 540 483 885 536 894 362 693 597 867 601 437 60 377 404 131 914 146 500 828 453 751 640 420 788 878 28 421 215 648 840 770 864 122 763 632 369 108 240 26 117 212 889 903 868 308 287 967 642 398 440 599 50 768 820 412 231 200 609 155 177 830 768 694 781 359 152 907 582 268 133 159 823 308 737 417 825 586 306 903 285 819 890 836 552 895 170 261 314 342 308 349 543 958 728 276 962 438 420 679 542 724 551 81 323 134 965 972 550 729 279 328 273 787 259 442 847 289 35 845 200 436 907 516 668 230 14 696 347 722 174 941 109 12 383 355 325 780 841 471 573 928 448 605 520 482 612 609 41 278 334 41 147 563 22 552 876 821 924 176 696 189 30 852 901 657 638 482 121 944 351 275 952 854 340 604 48 712 618 603 627 467 127 764 205 190 931 185 571 922 770 112 993 617 984 31 738 835 140 372 769 638 810 905 409 792 505 114 464 409 899 688 816 808 479 819 271 143 432 720 407 155 73 84 818 786 419 604 318 311 620 996 697 968 598 929 401 13 835 673 694 600 913 448 527 611 717 347 747 577 886 125 56 423 800 480 251 465 452 557 105 292 384 247 902 256 712 836 262 820 96 8 632 687 436 268 939 611 860 824 283 951 47 522 802 251 255 154 258 210 293 978 701 90 92 817 134 80 673 938 803 508 869 114 212 759 706 716 616 645 986 262 462 323 179 238 153 879 106 366 996 694 138 739 780 869 373 55 568 684 228 492 280 634 970 828 836 917 563 441 711 185 399 987 535 192 333 297 203 218 168 904 268 592 238 994 46 677 857 573 135 845 541 810 967 958 514 587 8 922 480 500 101 861 795 898 320 703 358 926 772 904 80 420 40 907 715 710 210 440 829 848 679 23 307 653 232 317 513 139 617 697 162 180 992 623 166 721 808 332 994 531 64 370 553 384 192 248 97 697 27 300 807 5 928 44 431 93 329 391 600 800 303 981 871 802 491 174 502 603 575 216 206 858 611 901 276 384 990 116 26 106 390 801 435 368 643 317 826 146 540 273 330 615 630 191 925 464 846 1000 579 925 672 432 660 482 294 424 584 392 973 927 98 801 741 525 727 221 302 919 439 118 564 851 244 413 230 274 921 932 335 468 408 972 634 204 586 869 677 658 949 589 111 157 247 409 610 285 832 56 396 858 960 425 59 978 130 294 112 706 209 969 882 489 143 460 905 104 377 931 70 233 735 218 806 729 811 601 830 194 90 520 208 707 490 794 927 390 801 550 190 607 639 182 983 981 891 145 364 541 233 245 260 843 387 766 165 3 635 393 940 736 116 447 353 850 844 548 894 677 24 378 664 430 102 27 885 110 959 329 988 279 654 42 980 264 953 68 81 608 224 522 779 904 376 146 45 180 964 253 391 285 489 191 76 112 556 746 731 179 11 911 207 296 676 140 402 173 532 657 246 482 412 29 969 630 193 735 815 833 284 247 776 268 606 969 495 871 561 259 624 906 744 441 44 259 523 211 269 385 537 849 912 19 125 481 558 810 560 256 437 637 997 67 782 226 282 212 355 656 7 766 587 90 979 706 590 562 529 143 120 666 468 201 413 245 118 609 311 386 114 652 359 395 372 696 557 621 509 53 411 994 78 588 191 818 371 487 292 623 49 793 160 984 762 869 443 299 183 651 651 429 613 926 683 988 954 207 773 795 154 969 506 635 296 717 381 368 197 477 759 669 265 682 985 984 442 953 250 568 386 505 393 697 572 11 666 956 108 169 144 947 619 12 281 115 380 58 963 162 736 768 499 14 789 889 948 41 175 723 216 870 444 428 834 717 348 615 69 908 62 223 848 963 360 586 544 717 221 572 932 447 657 149 298 878 322 992 2 202 254 791 6 568 400 858 89 639 429 839 428 303 328 488 792 546 655 681 719 309 531 146 299 101 661 767 57 86 123 119 797 649 718 89 656 695 671 942 34 197 870 912 659 216 778 509 430 414 375 956 916 972 837 605 838 499 139 245 457 969 922 215 392 20 863 950 257 8 866 663 754 95 752 5 86 74 132 631 729 910 156 391 129 356 356 927 461 64 758 321 881 537 546 919 589 370 693 242 467 659 266 943 517 666 851 252 909 630 849 502 547 304 602 569 777 481 702 326 794 834 787 706 725 785 494 585 438 242 581 242 104 596 149 957
646 318 58 673 738 647 858 906 802 843 883 220 746 549 282 573 151 111 18 906 308 92 629 365 999 106 369 650 852 693 641 570 356 184 591 920 713 952 219 557 222 190 496 174 784 218 671 514 300 678 979 31 604 92 592 699 415 912 167 959 144 449 566 823 906 799 400 654 964 508 867 55 375 646 771 339 181 667 688 112 328 357 179 909 264 868 543 164 807 500 379 533 261 170 572 627 175 162 218 743 607 180 425 808 65 634 991 263 983 290 458 102 200 467 463 97 837 141 172 337 921 19 233 8 295 282 677 664 100 983 779 776 625 75 743 664 783 777 158 504 649 370 490 981 559 111 676 150 363 307 92 529 75 980 388 734 820 749 260 623 626 333 468 54 809 228 83 817 302 506 472 977 367 390 522 93 888 166 874 115 116 31 335 6 126 277 285 331 556 12 202 543 321 586 770 612 480 481 750 2 377 954 521 534 797 447 878 671 465 8 105 979 924 526 314 624 358 678 313 435 220 602 627 305 246 997 868 992 403 205 702 581 276 729 925 302 1 785 439 859 963 795 99 210 778 896 385 879 456 468 531 659 278 954 291 477 759 755 524 574 672 282 907 921 446 300 918 875 658 14 776 226 573 862 606 837 614 336 103 541 184 702 958 767 484 926 675 93 908 725 840 90 386 139 365 847 930 835 304 875 352 343 430 772 73 878 721 489 836 634 862 672 851 387 692 388 208 208 512 520 849 192 492 257 226 114 327 585 479 227 117 666 451 457 138 482 960 451 323 186 643 791 737 35 801 753 655 806 584 828 712 583 787 234 486 183 29 490 14 301 955 676 357 837 742 805 973 789 697 210 952 269 653 898 119 805 391 294 498 554 936 515 122 683 947 402 985 210 598 229 129 157 834 907 361 615 45 614 40 860 618 435 433 710 825 238 549 15 145 386 182 228 373 673 523 484 704 951 298 252 476 693 506 673 599 232 554 286 318 199 137 681 317 604 360 314 393 445 815 98 467 681 469 385 940 127 250 98 611 976 978 356 290 30 948 610 620 993 279 958 949 409 155 603 822 507 880 524 209 953 564 325 142 212 514 509 412 632 23 271 134 922 719 421 757 970 315 944 632 468 350 387 380 39 705 444 943 376 213 874 859 141 366 322 194 649 565 29 547 966 555 978 568 580 188 324 114 787 421 660 745 815 214 459 505 485 16 756 710 71 435 913 5 339 475 225 34 677 633 510 235 101 870 684 509 997 59 237 384 220 752 174 893 154 437 481 211 84 789 410 355 737 528 580 602 527 552 10 397 376 654 322 500 638 55 750 569 91 934 949 353 991 427 711 78 427 684 794 709 118 160 49 275 995 265 176 980 1 854 335 152 432 957 361 419 29 331 296 674 660 576 336 682 830 657 959 644 984 502 842 828 807 567 960 869 116 637 642 7 86 532 286 411 76 897 493 914 483 217 50 248 392 389 684 259 597 600 574 254 344 284 87 326 545 768 528 396 58 299 598 408 328 139 514 149 810 813 851 774 291 831 454 262 844 696 811 894 630 8 334 645 537 133 452 724 142 932 809 294 732 118 449 72 424 987 250 842 632 944 440 586 296 817 299 582 136 513 252 94 915 520 607 102 962 338 366 950 385 579 676 669 825 551 822 443 58 922 799 52 245 434 944 499 148 274 354 77 729 447 18 422 46 473 488 616 113 945 650 147 588 277 194 772 862 464 532 971 152 178 682 371 16 588 248 829 113 634 316 856 863 806 194 905 371 898 564 4 325 372 579 716 779 997 690 488 635 15 925 130 252 201 90 736 335 518 20 665 339 107 8 166 183 157 200 729 707 761 921 865 493 703 855 283 638 916 221 814 894 740 679 281 625 841 409 819 96 560 89 413 827 438 281 530 152 227 897 764 282 398 874 720 30 345 234 470 618 474 140 903 893 292 559 929 650 744 839 998 11 67 619 204 260 550 5 251 185 570 90 48 953 88 933 685 375 508 937 788 871 863 528 537 776 50 552 824 801 830 124 503 221 311 8 727 625 256 678 333 728 13 702 168 36 91 36 169 663 19 783 36 194 95 601 711 179 495 959 986 376 693 729 162 533 866 130 79 132 937 740 85 836 798 731 316 493 928 744 187 101 833 234 101 900 341 750 322 15 449 904 725 234 683 383 872 545 992 223 901 152 324 48 640 931 378 717 477 445 605 624 297 846 756 95 382 480 578 250 718 897 374 81 252 794 21 525 792 713 535 627 140 542 482 89 301 459 680 168 895 616 93 293 889 993 212 120 715 912 84 596 519 664 0 317 590 850 3 109 123 434 527 539 557 83 941 497 81 916 808 185 661 161 457 928 690 102 409 428 881 47 790 388 395 986 143 842 362 652 597 391 494 491 238 843 223 687 982 33 164 291 197 228 136 449 376 265 786 985 351 86 410 247 198 84 383 94 747 531 228 611 603 948 855 954 38 920 785 942 453 896 62 408 49 622 240 796 405 745 141 923 253 867 946 395 10 396 71 43 340 486 571 617 230 195 666 207 631 511 717 282 39 703 478 40 989 708 68 571 241 608 74 808 652 608 417 462 63 148 364 574 132 877 173 442 701 102 873 391 113 59 638 870 445 118 170 867 769 969 337 218 853 159 542 73 767 776 931 33 810 781 273 743 487 408 624 215 575 637 707 874 109 609 185 636 390 695 966 310 990 539 687 322 387 982 53 634 739 777 176 704 399 176 11 340 192 80 694 923 237 672 225 317 546 814 902 630 670 105 289 688 87 990 493 550 763 517 886 436 110 528 861 669 22 844 900 211 90 220 127 209 749 488 232 86 753 103 915 815 266 437 191 488 882 638 775 721 258 70 171 172 255 527 431 650 455 898 994 595 70 800 35 826 996 310 344 214 782 351 912 35 585 308 765 356 816 800 37 294 534 945 108 344 794 269 146 42 714 908 663 971 26 991 190 274 9 177 354 881 885 691 51 146 497 6 726 683 791 160 766 478 538 157 919 800 691 621 247 215 850 240 805 768 370 80 156 667 56 427 843 423 845 144 325 735 755 427 601 907 536 884 270 500 562 917 962 506 574 484 436 572 923 929 732 266 974 61 754 711 636 132 956 102 120 771 662 854 28 589 515 938 619 142 407 203 128 343 441 332 319 367 423 475 942 29 489 215 121 468 66 858 621 837 762 581 595 335 402 249 104 75 263 120 97 997 686 774 730 910 988 173 796 242 630 408 349 135 20 77 60 457 673 372 25 765 891 897 229 633 846 881 501 974 115 202 911 772 186 238 594 840 420 347 613 321 615 363 984 318 89 843 939 465 760 930 938 830 216 675 57 598 306 699 210 7 280 488 838 559 69 918 414 407 180 741 112 881 491 529 30 466 969 152 347 296 466 54 288 512 64 967 150 875 177 247 339 109 309 407 818 357 899 457 623 500 977 209 272 359 244 274 835 157 917 705 24 50 189 601 135 691 303 61 648 11 909 273 848 467 504 206 545 528 86 521 82 390 708 646 424 799 507 547 839 511 245 30 454 189 695 215 231 568 98 866 664 523 612 691 580 207 698 708 832 501 668 97 951 14 224 714 394 925 444 229 310 744 452 973 43 948 448 145 706 759 887 631 844 896 583 327 392 99 368 832 343 457 207 427 471 533 857 748 165 798 660 27 920 889 967 788 700 469 622 811 332 330 381 192 589 895 722 945 12 47 125 302 968 977 221 618 812 163 864 898 910 759 406 687 526 907 596 955 642 915 481 896 735 112 541 701 193 203 959 35 234 620 153 183 106 49 96 792 330 425 678 603 517 708 401 740 44 133 442 774 860 291 821 752 2 234 154 524 811 114 728 854 195 50 876 529 975 285 731 232 981 383 533 702 54 97 628 580 954 832 236 550 793 354 553 528 510 496 617 643 890 159 561 270 679 465 27 746 656 290 970 788 795 366 267 392 296 675 800 443 748 422 459 823 884 388 777 873 348 595 257 306 581 359 426 69 650 378 539 313 699 836 609 415 927 270 804 976 346 407 359 1 647 861 904 618 450 774 953 654 529 700 877 238 41 975 131 622 305 790 751 963 608 560 336 891 334 719 485 102 733 745 875 587 723 944 342 188 926 107 803 778 758 443 215 838 271 20 183 187 913 221 892 945 548 250 416 786 432 755 6 54 681 837 462 90 249 629 689 565 286 458 124 598 587 952 163 584 206 665 239 470 483 208 196 199 174 856 972 352 199 738 525 592 961 688 161 664 80 335 799 521 976 749 148 14 773 516 312 740 33 444 635 163 593 806 511 445 404 37 205 679 879 740 31 771 781 663 269 889 780 501 61 537 651 330 418 140 610 920 993 807 563 608 577 891 995 762 293 130 741 861 42 609 516 569 827 564 558 62 287 615 965 335 111 625 47 894 320 891 329 147 871 880 159 370 76 817 734 482 428 267 540 550 17 665 46 763 544 771 440 633 935 220 461 367 933 658 823 92 268 908 667 983 32 598 307 640 242 224 847 344 429 743 460 900 896 504 639 457 203 702 659 814 826 739 243 765
546 633 552 969 538 147 454 956 956 703 21 780 880 82 689 588 84 333 609 652 554 179 381 708 165 602 708 15 286 575 778 89 350 5 38 137 64 738 476 458 550 329 878 133 351 281 725 814 521 939 59 681 13 707 30 646 782 16 820 467 814 209 774 180 133 285 531 810 895 915 654 186 819 332 961 421 439 465 46 448 491 367 653 624 560 290 789 197 801 869 83 710 340 213 33 934 721 782 367 512 982 978 366 853 593 765 480 946 990 515 171 577 144 329 816 807 969 404 699 363 45 71 27 507 630 84 251 385 633 56 919 926 428 71 755 155 266 595 906 585 825 370 409 98 524 855 644 329 566 843 754 432 613 526 140 136 612 450 920 731 665 73 985 826 237 815 282 852 590 396 362 781 8 953 885 900 399 230 760 362 111 64 107 805 61 464 972 153 270 745 987 846 352 95 912 825 210 44 697 225 72 824 361 788 537 986 224 79 503 639 374 912 349 168 587 723 685 403 74 2 68 387 425 19 182 313 96 382 611 495 529 258 833 620 47 641 97 432 762 523 240 262 434 687 598 604 645 72 392 718 661 705 159 251 145 337 810 230 996 678 913 843 169 65 189 815 453 882 20 677 135 425 215 211 229 220 576 174 502 288 988 991 901 849 369 771 380 378 942 931 341 494 158 908 377 260 940 536 556 402 4 19 485 194 316 141 744 874 866 562 334 288 364 605 948 558 309 342 277 53 431 800 329 825 302 75 49 374 750 380 79 479 359 885 681 967 10 992 951 887 863 169 543 683 767 574 926 823 345 414 788 700 342 539 166 966 845 132 292 782 299 644 658 844 981 791 197 774 601 486 16 86 841 855 291 561 354 657 287 678 726 607 148 495 256 378 692 376 673 351 90 190 797 244 50 807 745 953 162 874 559 426 532 709 499 949 219 90 95 868 787 825 268 41 826 878 773 332 119 291 775 521 321 732 196 868 970 83 795 854 445 394 243 597 483 912 205 534 822 350 794 30 739 332 763 881 547 826 793 15 373 348 248 35 857 307 18 881 766 62 944 738 472 56 6 997 897 235 477 326 759 935 959 813 106 124 423 39 394 307 461 651 433 528 69 272 187 986 386 308 98 171 639 671 515 651 208 416 618 355 337 661 530 677 842 393 424 804 332 984 288 162 629 29 528 451 659 858 599 42 246 873 227 416 296 454 702 28 928 244 465 868 120 807 716 143 331 174 397 322 55 533 693 639 911 619 829 154 861 77 710 451 419 192 390 688 5 619 396 739 635 857 482 324 308 239 303 103 522 460 703 202 860 873 23 59 273 198 56 569 523 994 764 111 400 327 694 113 406 769 508 754 449 404 495 773 151 886 968 182 31 418 261 929 418 526 900 646 506 650 520 109 620 596 297 333 118 389 674 22 129 217 624 976 323 405 183 182 207 911 888 899 737 725 952 298 141 183 405 210 872 318 414 66 175 165 701 621 109 167 457 109 615 949 591 375 484 401 191 714 641 421 17 272 247 332 999 459 698 255 239 557 76 209 966 460 927 841 839 417 929 230 979 362 35 282 910 134 372 63 802 262 370 835 707 156 769 71 34 520 384 951 971 410 421 466 438 856 600 105 186 874 115 422 391 560 923 745 935 13 652 406 322 158 257 930 676 336 464 810 519 70 666 611 153 631 310 271 625 99 636 40 572 214 525 838 717 246 507 348 848 119 679 988 779 439 343 845 807 437 58 526 864 512 648 796 263 311 690 502 66 706 487 864 849 640 817 926 947 558 403 950 821 899 2 808 908 374 138 615 738 283 671 719 510 20 265 534 43 913 646 502 812 224 608 452 201 575 869 771 677 535 260 18 941 105 293 480 994 670 44 210 195 683 500 606 791 662 254 267 40 629 100 102 132 530 355 951 289 716 103 773 684 12 568 250 623 138 509 690 562 269 718 9 410 973 285 592 715 203 206 717 333 981 743 11 466 788 136 147 32 647 619 921 112 305 768 329 365 535 221 582 235 534 41 919 834 698 958 907 86 790 651 831 62 489 541 973 63 572 395 378 416 713 155 6 954 12 950 857 514 936 742 538 564 983 429 413 937 346 252 695 925 557 385 923 78 769 993 777 276 397 565 23 607 723 15 858 358 552 638 708 858 989 945 411 955 852 447 310 451 598 561 178 142 45 545 564 563 926 462 248 167 997 404 53 264 197 798 300 222 515 80 886 335 632 245 873 573 42 493 829 253 518 67 90 124 960 94 733 847 432 393 526 879 815 126 558 89 471 494 963 700 601 887 416 360 928 324 555 854 788 311 300 785 322 894 581 867 237 856 63 60 528 401 706 305 1000 280 100 877 282 720 414 127 398 110 901 149 478 796 942 765 327 828 814 298 164 616 788 279 535 29 198 804 343 512 43 916 373 117 90 85 359 873 345 318 966 917 864 667 771 105 905 435 897 113 725 198 387 868 202 228 699 91 939 882 236 686 880 363 986 555 99 376 173 382 149 889 527 307 67 102 775 712 27 621 733 805 707 891 281 884 176 455 198 799 458 262 912 275 239 586 188 579 888 815 166 417 319 991 628 896 248 498 82 87 450 542 255 475 149 223 773 137 852 668 803 209 837 53 109 379 694 809 911 705 845 581 866 776 206 82 803 22 467 582 909 806 405 931 445 905 890 505 881 0 84 415 680 719 790 42 225 470 404 781 271 217 588 571 169 749 905 783 576 544 5 139 89 957 962 577 419 727 439 977 164 179 135 411 705 259 440 551 647 479 279 232 450 327 976 589 29 490 382 177 679 481 865 603 350 81 935 855 278 92 606 283 64 39 700 212 619 640 501 48 870 446 455 688 915 989 986 535 340 422 531 595 828 734 154 306 141 176 828 26 281 933 697 918 140 357 744 202 882 643 592 28 686 664 568 748 871 862 574 121 809 432 759 735 997 770 562 838 894 871 286 637 914 295 979 497 433 181 946 412 826 348 316 741 281 513 675 830 563 758 686 225 403 336 233 346 550 953 948 898 201 746 949 134 756 213 357 580 32 740 713 983 56 843 466 753 607 932 229 714 788 77 773 284 411 627 663 274 35 683 817 610 751 203 854 984 677 617 892 65 721 588 364 835 497 669 902 244 920 88 549 154 900 516 748 936 610 267 584 678 48 881 294 949 505 471 17 728 553 315 297 973 13 185 280 319 864 840 489 249 341 578 266 104 962 853 911 967 63 194 137 680 491 25 19 312 471 890 907 632 628 962 246 687 276 37 980 441 28 143 479 408 454 304 689 604 130 128 120 771 724 656 58 663 344 569 468 378 626 469 99 178 883 3 519 921 199 216 680 548 911 160 26 909 116 558 18 824 407 675 281 574 585 672 833 328 627 388 643 116 178 51 184 626 530 468 246 36 294 101 96 300 175 420 852 818 816 934 258 290 992 527 438 458 614 511 485 670 736 803 27 443 103 496 832 371 15 218 380 486 114 193 676 642 911 729 408 339 1 156 417 426 663 899 503 980 756 567 540 236 237 549 86 850 586 330 610 713 796 57 62 986 267 241 819 536 525 736 128 965 616 430 677 757 874 440 17 584 572 230 876 865 942 368 62 150 60 813 691 122 840 777 453 704 281 724 498 827 526 974 719 99 351 657 405 501 533 655 877 631 694 272 412 647 535 398 286 695 213 964 164 190 246 387 363 231 990 173 401 375 260 596 144 478 508 325 990 594 405 602 31 71 74 402 691 976 228 320 770 992 405 157 394 317 211 800 332 147 233 605 798 998 334 772 396 706 2 517 544 492 950 442 255 238 857 893 495 628 459 876 42 70 894 211 275 356 251 892 33 606 860 52 327 875 743 204 575 585 720 914 104 939 85 338 706 902 731 146 542 413 8 271 434 269 71 946 967 11 771 278 918 922 238 220 554 883 93 938 818 131 550 597 798 592 293 163 609 180 937 634 944 7 655 553 347 488 553 174 611 474 751 851 516 533 897 832 551 258 658 456 473 489 238 622 640 123 709 427 415 200 276 14 922 886 653 463 706 844 61 780 134 870 21 12 215 9 92 152 228 389 541 168 254 874 544 662 917 786 247 294 511 214 156 540 835 852 526 353 432 407 819 723 799 907 79 452 16 459 817 170 551 539 426 823 883 904 820 24 466 756 633 733 547 924 977 19 777 347 894 473 431 255 371 450 948 460 468 233 26 784 743 583 38 978 140 444 75 184 707 975 455 960 944 732 437 526 308 915 788 995 547 575 410 314 759 161 436 811 231 943 601 808 495 837 761 557 585 570 952 836 181 963 25 250 903 226 504 792 662 831 353 859 505 649 116 682 958 614 381 234 69 114 581 73 458 108 198 326 300 344 454 711 427 1 984 54 811 75 630 467 463 436 63 313 12 903 151 301 649 790 190 997 594 199 514 93 872 504 643 172 812 660 773 130 886 752 114 534 920 731 139 242 711 125 933 437 969 281 6 696 393 188 533 518 995 691 867 164 698 730 623 761 899 448 329 383 221 192 70 650 244 722 200 709 351 751 176 846 84 747 946 930 510
862 376 186 661 57 817 971 728 842 560 713 15 576 237 104 657 573 633 527 338 546 663 900 487 646 257 714 674 62 800 804 920 514 135 27 747 500 671 592 123 402 189 241 748 171 83 48 516 653 299 818 800 710 773 450 816 64 44 219 343 20 448 392 896 314 279 274 547 594 808 667 83 234 157 173 542 555 565 499 220 815 769 423 137 428 810 655 75 303 321 465 800 693 326 690 87 366 320 147 353 377 799 964 489 572 229 139 179 231 789 37 468 208 507 174 394 50 386 632 312 946 886 748 769 185 708 639 125 869 167 532 313 773 725 155 453 388 844 750 341 631 327 979 250 145 471 696 680 780 599 925 583 685 721 647 134 923 693 768 187 676 347 746 392 18 637 71 256 680 625 907 235 517 461 930 225 81 524 552 80 79 467 464 745 328 714 518 29 648 187 512 681 439 475 493 626 236 50 961 209 697 27 559 417 258 18 324 928 33 519 772 740 528 58 453 287 584 862 882 362 32 616 408 919 526 989 984 276 133 254 744 915 2 871 51 202 137 815 547 744 966 568 204 939 556 572 183 376 488 524 731 561 128 920 530 646 445 152 974 875 43 972 384 388 756 604 634 940 938 111 40 601 144 940 226 833 80 662 627 382 456 170 640 559 681 764 117 455 387 2 457 186 579 382 484 495 329 2 107 515 367 206 485 348 0 891 565 281 85 161 14 713 733 832 978 544 72 431 935 266 549 762 55 735 670 751 489 826 124 341 987 715 743 157 268 217 340 563 169 537 894 265 758 354 561 179 603 697 577 36 934 600 233 958 583 430 259 801 218 616 357 198 901 66 468 670 249 841 618 242 785 582 611 718 487 808 191 914 69 22 851 437 519 584 410 396 829 427 203 119 945 575 897 329 304 595 283 933 615 348 246 320 400 891 861 205 668 77 846 148 471 188 269 749 466 421 957 572 480 755 529 499 865 481 747 871 883 299 563 908 404 307 677 921 881 965 948 967 66 904 276 223 6 271 574 125 904 565 817 923 994 779 368 704 344 703 444 260 418 190 557 469 270 95 891 982 752 633 205 503 760 987 424 425 375 828 376 401 93 146 52 224 909 974 49 176 199 888 502 513 673 345 630 835 96 167 712 956 398 267 184 432 177 839 628 321 687 311 299 524 110 532 452 3 911 682 194 134 91 317 616 147 895 945 850 776 419 637 501 58 335 543 225 419 364 354 301 126 170 149 848 927 545 939 162 88 651 946 83 636 595 831 562 920 665 786 575 431 560 624 783 462 414 211 786 740 86 383 727 350 61 314 350 205 916 849 821 15 114 356 536 404 534 30 541 200 874 857 933 667 927 442 843 359 800 802 582 485 915 260 728 312 538 467 159 888 405 253 755 558 138 988 362 466 168 171 215 953 738 25 416 989 684 963 870 588 709 410 448 33 175 396 192 953 25 508 937 724 300 272 216 404 591 894 496 96 567 406 56 697 742 440 273 305 910 346 126 82 793 438 44 865 885 623 475 649 302 914 629 331 380 155 796 15 811 359 151 664 598 24 566 599 483 234 504 825 100 938 390 233 202 715 589 593 921 868 292 678 19 922 164 102 121 77 784 173 327 76 346 37 847 921 735 577 21 460 523 63 722 882 558 967 142 150 196 243 872 877 955 295 82 999 118 873 854 713 759 110 54 808 150 376 505 857 65 461 943 393 972 685 675 723 224 3 879 211 338 754 968 521 477 306 38 438 663 222 597 973 275 264 337 169 212 518 391 834 378 804 353 903 695 760 291 421 140 266 585 462 924 23 401 90 571 373 26 500 46 752 197 187 313 384 432 434 936 464 498 723 787 314 95 66 156 328 725 593 868 691 889 445 349 910 284 608 888 183 447 469 41 385 157 139 578 854 434 777 649 72 248 814 229 222 764 199 336 448 461 328 440 326 745 307 255 257 967 412 309 487 188 598 31 219 806 966 161 537 149 738 286 826 652 843 363 255 294 681 257 915 90 409 839 192 287 710 503 922 965 509 833 603 877 459 486 834 381 236 223 182 790 897 941 928 323 361 521 875 732 663 435 284 645 517 944 912 235 289 115 164 116 757 331 497 520 985 59 719 431 325 828 956 952 267 382 675 857 730 315 937 178 323 279 164 905 950 638 748 932 561 3 922 970 332 311 481 511 300 339 381 612 2 330 762 476 613 320 840 959 151 373 655 30 258 794 295 826 82 973 563 864 379 939 142 449 650 724 367 10 857 123 887 913 452 912 382 42 394 146 95 808 807 201 621 60 490 586 959 824 340 992 572 39 923 207 338 836 560 506 612 412 173 295 247 537 587 906 127 819 944 308 957 108 179 775 695 429 646 550 293 425 618 176 452 814 534 152 25 508 967 564 758 232 595 158 976 509 592 264 883 701 875 669 546 210 125 769 125 262 779 325 134 289 383 510 107 795 952 473 606 347 703 622 163 950 1000 78 699 99 131 852 673 251 799 129 595 658 659 16 862 686 357 863 515 672 562 997 687 788 853 810 771 163 112 608 225 807 321 472 397 239 284 700 670 765 649 798 952 963 703 421 207 856 10 154 719 214 819 610 710 813 723 469 930 356 395 24 207 999 34 106 486 70 764 522 19 899 557 650 102 406 121 840 1000 947 333 660 925 497 748 35 648 98 365 290 390 535 280 880 443 47 392 371 338 711 764 267 580 316 128 516 269 427 154 417 646 326 35 636 470 792 365 280 217 691 680 253 81 355 745 17 805 887 704 781 27 94 404 359 537 296 575 396 449 619 90 998 793 708 865 463 134 831 814 462 178 84 129 525 783 470 212 495 930 160 637 288 612 354 69 644 225 200 909 167 213 187 449 244 702 908 459 403 214 607 264 342 96 5 500 898 953 614 132 623 650 801 532 524 623 624 846 455 929 873 672 942 690 777 145 198 501 252 325 951 986 776 116 193 810 490 894 97 698 844 792 835 674 307 242 791 406 554 817 918 976 360 844 372 652 494 386 825 931 841 108 361 603 1 809 596 374 568 939 131 388 407 714 271 424 980 788 656 716 600 471 802 373 548 77 703 492 717 796 723 80 719 469 778 869 120 64 969 139 385 551 230 123 247 208 605 965 989 269 135 733 855 54 922 326 641 720 478 453 926 247 654 482 285 587 875 562 318 651 245 40 322 872 699 232 983 917 260 93 263 330 958 825 587 193 853 138 544 57 4 410 409 965 256 527 763 820 261 524 411 56 345 586 459 257 774 510 343 536 63 720 705 864 757 132 581 64 112 207 982 950 165 870 662 590 222 821 820 285 250 198 228 858 884 145 580 376 569 303 593 402 766 660 166 763 446 223 859 82 227 651 803 121 103 426 767 881 816 900 351 816 975 339 919 223 420 11 9 56 348 782 661 531 481 368 625 473 679 551 896 889 823 854 707 977 734 393 76 856 871 930 635 644 720 708 929 818 281 918 789 462 953 774 799 140 11 689 379 268 15 485 702 461 753 621 977 441 395 158 397 820 386 925 437 308 7 901 113 890 130 305 333 887 827 177 715 30 782 928 822 730 127 59 740 127 317 632 812 342 125 427 321 948 917 700 12 653 996 447 876 351 832 763 153 278 492 993 507 241 886 113 45 440 370 404 914 327 415 252 143 604 866 163 642 953 29 565 265 604 89 814 737 443 206 193 729 786 805 810 867 317 34 828 845 833 491 915 297 533 988 937 931 704 678 376 22 29 88 559 319 949 604 996 689 94 306 899 590 190 77 892 531 483 976 150 220 978 467 146 36 771 238 876 920 126 960 445 111 814 892 584 305 628 68 587 754 800 726 175 341 710 995 132 254 100 443 800 365 648 101 476 73 200 136 820 172 228 426 28 474 470 954 655 237 726 87 981 606 258 837 315 352 911 809 11 962 727 105 646 310 696 23 890 369 493 240 88 620 108 217 752 179 157 182 619 430 504 119 191 298 805 513 342 266 975 698 524 282 862 602 216 692 357 626 865 479 490 358 750 903 389 383 283 659 908 451 801 682 30 751 305 643 720 277 767 482 472 739 290 332 609 190 740 553 412 601 105 762 137 75 468 221 946 53 256 671 627 890 400 770 428 540 118 539 164 830 915 718 248 141 199 928 304 674 744 664 75 849 70 394 545 433 626 438 568 657 9 334 379 460 847 688 439 278 177 67 907 838 202 940 987 132 773 122 997 189 196 893 708 761 858 599 660 213 230 570 131 393 33 413 692 543 789 58 316 730 629 736 507 878 58 195 509 8 111 28 270 293 205 211 301 242 568 860 953 749 45 312 936 92 242 458 46 633 951 666 783 779 99 637 295 617 713 721 444 990 7 981 790 704 66 993 691 533 514 181 521 243 560 209 756 986 447 797 619 834 733 148 756 399 551 542 197 956 782 991 43 621 241 985 876 716 97 588 577 858 610 609 284 422 707 454 778 515 682 436 643 771 788 74 9 949 355 442 184 441 320 102 824 374 726 389 425 13 658 272 605 613 116 741 908 551 950 109 216 134 741 694 725 902 20 706 424 180 49 683 215
142 412 787 454 978 657 153 198 927 922 146 34 813 985 432 152 916 536 417 233 251 308 99 276 720 490 475 376 696 500 909 786 564 394 935 874 986 388 225 18 567 840 849 989 686 804 823 81 373 166 526 563 369 721 34 366 962 494 723 693 971 406 789 275 30 616 364 825 37 707 345 31 23 875 314 620 956 72 628 16 55 479 94 754 773 702 467 6 635 941 272 754 714 962 303 706 351 692 180 295 389 599 393 733 218 465 458 273 565 567 245 621 224 786 178 299 143 341 652 738 624 303 749 885 170 538 35 535 296 813 997 497 519 107 238 508 808 688 53 626 122 627 149 681 491 133 730 817 904 650 566 196 44 849 404 586 118 394 537 803 613 194 805 267 114 145 887 214 868 848 858 972 370 24 742 107 363 854 460 385 385 447 87 997 294 75 572 5 62 650 165 238 908 96 167 929 580 748 616 729 664 86 677 610 540 847 239 133 446 693 384 401 256 534 984 524 597 771 528 75 331 79 828 138 169 607 67 161 649 151 71 704 915 297 58 730 52 11 917 279 926 696 279 76 12 713 50 962 617 71 444 537 307 82 922 133 648 357 292 534 531 940 888 954 839 903 452 655 750 695 806 722 556 916 420 22 753 460 121 520 471 910 508 227 864 389 22 665 448 456 558 357 778 853 506 696 901 232 397 207 838 677 17 334 66 186 182 774 168 976 104 846 727 318 505 774 650 300 150 591 847 559 43 115 222 590 108 458 400 305 860 749 47 752 518 619 473 982 109 181 338 585 631 421 573 869 465 509 691 649 127 830 543 648 305 836 358 895 334 578 166 945 424 159 791 786 923 883 395 896 987 115 551 344 897 85 14 611 327 30 937 382 615 88 386 459 604 997 969 653 243 7 429 311 715 912 133 661 683 141 756 199 212 178 490 665 479 143 547 590 907 965 990 806 89 556 302 925 586 930 938 193 315 738 500 880 726 366 503 237 952 754 980 232 349 976 291 117 767 971 488 908 752 814 859 692 463 444 26 540 90 224 989 230 570 875 2 52 941 548 0 3 57 187 578 610 193 120 622 256 203 970 154 476 996 471 211 401 29 728 951 249 630 554 688 23 967 779 440 682 141 104 6 442 953 512 156 956 950 48 833 251 559 92 469 637 231 755 401 529 812 480 898 88 707 207 453 94 295 307 755 655 262 381 355 988 361 889 8 260 747 468 433 202 662 665 779 468 240 567 474 693 266 181 880 448 532 193 638 917 759 802 914 1 1 817 255 213 116 815 65 248 979 344 768 686 3 979 968 584 367 423 77 609 602 671 49 9 235 574 377 879 162 706 539 657 263 671 317 343 152 843 762 488 468 769 782 250 869 705 390 488 83 489 893 847 494 423 588 783 832 10 42 246 184 835 80 707 517 629 86 507 998 741 189 153 799 620 187 754 643 621 731 818 513 752 939 289 659 573 722 979 4 986 729 934 724 374 119 767 797 774 408 485 194 974 177 995 443 764 591 366 172 174 644 302 323 888 210 402 478 978 795 946 482 770 438 560 682 162 884 627 554 352 120 440 299 350 21 611 533 431 942 210 496 366 18 240 273 328 284 972 354 838 863 323 911 38 455 535 378 921 675 102 343 518 73 957 600 965 337 697 783 200 524 689 10 132 999 800 84 882 316 434 123 939 973 525 835 644 480 253 339 747 259 397 777 94 703 695 300 564 815 586 804 645 379 700 125 337 461 941 947 708 236 134 138 927 590 229 416 135 964 534 932 232 481 457 192 331 609 848 745 340 129 125 757 258 171 206 226 703 253 772 347 659 306 76 801 309 771 587 816 253 716 643 681 425 807 606 746 659 803 316 865 597 774 17 228 403 875 194 359 468 209 69 672 961 910 844 501 483 825 517 608 561 633 894 197 806 831 307 656 186 160 772 837 632 79 436 499 37 246 651 179 874 668 733 873 5 737 75 708 556 545 689 418 464 589 780 20 265 948 520 641 787 205 131 666 684 995 813 541 829 895 938 538 873 959 796 383 42 765 234 852 55 439 94 95 111 148 365 994 241 802 362 861 237 362 892 515 603 497 314 905 62 640 346 92 130 855 775 281 285 758 995 128 196 899 930 874 18 410 909 403 271 157 41 280 59 504 617 265 14 415 890 107 430 319 54 285 85 982 438 817 586 695 651 356 461 522 909 918 166 69 166 780 907 336 266 188 337 45 733 409 283 862 370 627 977 933 872 196 739 325 719 213 503 124 121 304 882 25 619 60 559 489 130 886 791 495 12 427 469 931 98 382 669 348 787 879 11 502 603 106 556 525 624 834 535 842 299 701 115 492 997 112 137 462 924 788 897 906 77 928 890 786 162 743 572 618 553 426 128 697 257 82 168 516 743 903 759 919 57 544 337 970 336 601 546 536 887 257 860 665 460 366 318 161 569 248 119 894 517 333 567 407 965 274 497 136 260 487 339 39 894 784 860 712 915 830 301 557 389 221 335 851 88 610 229 33 744 493 416 553 995 11 994 313 649 419 863 163 381 702 89 669 606 435 741 826 717 342 927 527 424 174 827 821 664 619 234 486 730 190 959 111 267 159 398 147 64 607 994 332 480 324 780 229 881 605 229 523 323 818 357 7 275 699 545 441 472 960 92 850 858 335 45 38 163 594 321 24 500 824 794 311 764 464 697 31 476 621 963 445 173 710 523 511 417 920 336 754 673 574 454 289 826 254 370 603 874 552 558 667 456 310 561 388 695 548 885 350 664 692 824 85 953 725 262 639 835 829 586 674 968 661 460 988 60 454 822 679 566 322 985 843 62 798 134 74 104 466 924 72 207 144 422 655 389 890 985 693 405 340 55 711 76 456 884 329 340 854 251 277 38 328 344 394 497 954 571 645 445 131 994 520 213 368 812 625 784 735 11 308 25 811 1000 483 292 258 250 651 99 88 512 623 296 646 103 642 635 878 295 761 21 790 364 930 444 132 730 671 752 882 583 436 330 402 764 985 814 411 74 484 316 191 646 678 531 204 11 546 190 867 715 972 878 736 982 421 231 611 178 626 196 250 121 183 745 700 565 275 48 36 824 966 58 507 166 530 236 891 207 137 758 751 920 54 47 781 558 974 967 449 147 892 211 46 222 252 698 706 666 365 577 542 962 217 479 75 383 158 684 230 457 282 245 925 855 820 982 900 687 113 383 846 119 534 35 945 875 955 159 741 677 41 304 709 740 944 678 632 476 283 55 271 788 658 525 595 287 913 443 592 886 512 123 734 758 244 418 70 228 451 155 550 102 535 379 992 353 450 808 242 595 498 813 387 670 130 736 870 89 293 26 134 968 583 507 809 184 794 535 181 270 63 255 59 926 975 969 785 880 744 450 430 286 318 213 175 35 472 354 993 670 185 75 637 145 173 316 376 334 584 1000 653 61 214 847 155 500 353 591 946 596 268 492 96 85 105 388 13 383 19 869 822 270 40 453 117 605 902 831 431 536 249 685 135 557 636 781 856 450 963 829 321 474 232 666 571 977 91 641 200 455 575 75 654 586 241 317 800 161 587 950 164 991 836 306 936 508 267 675 763 376 853 97 186 149 845 222 881 889 93 75 16 7 629 174 405 386 215 523 234 146 301 341 100 52 344 392 555 821 140 716 844 38 598 506 877 684 233 227 330 359 437 368 957 933 949 986 509 998 885 4 346 204 961 374 195 758 101 796 760 454 27 803 442 557 739 382 457 362 380 163 290 852 381 535 983 323 341 32 15 32 510 408 614 571 769 812 97 759 64 621 151 114 687 474 5 358 657 603 199 548 673 528 414 447 287 886 680 24 102 764 412 696 581 764 690 780 198 928 684 766 28 849 78 654 312 699 413 473 470 432 965 966 576 22 958 96 704 387 270 79 775 983 713 518 796 792 732 92 776 93 529 404 208 800 286 439 297 985 810 38 792 236 422 132 620 758 76 970 219 870 278 685 921 941 360 338 237 57 81 415 647 807 606 171 521 814 721 977 207 679 260 422 793 357 883 4 264 979 977 812 434 628 599 822 717 487 764 942 98 927 740 657 269 70 61 962 819 844 866 464 634 871 425 121 694 537 202 986 738 848 372 942 320 813 889 591 569 153 728 913 770 528 309 927 670 455 392 585 660 823 126 282 176 499 398 25 612 984 689 722 298 999 912 817 981 334 772 588 247 532 374 965 103 81 206 518 596 699 876 18 991 806 514 154 56 678 871 21 857 111 663 865 9 850 872 150 929 22 579 891 139 684 705 385 326 883 276 450 223 293 561 293 549 255 48 134 577 523 733 837 288 877 766 771 593 13 375 317 719 828 216 399 976 266 110 846 51 443 357 391 68 775 582 346 685 378 261 241 940 483 840 140 563 408 562 452 371 433 227 342 676 167 220 436 718 650 698 230 748 624 115 722 476 324 459 978 423 267 814 264 145 810 568 552 399 520 585 602 485 897 32 970 201 179 391 624 924 493 352 583 396 992 428 512 560 478 406 117 841 723 447 968 943 930 477 570 848 242 827 841 896 968 934 570
761 665 945 671 398 310 775 923 680 242 471 941 688 208 406 420 595 671 145 277 269 134 177 308 24 733 149 309 943 600 308 151 474 935 254 389 176 657 508 610 312 900 817 157 59 661 916 240 997 926 834 676 717 799 586 181 320 736 453 931 952 812 860 647 160 35 922 479 268 134 499 261 824 197 901 238 540 438 971 40 35 710 603 697 70 41 194 702 425 144 348 759 669 21 183 517 37 539 28 138 108 393 776 492 156 195 636 466 223 671 421 285 283 655 297 600 193 70 84 479 267 302 251 366 719 232 211 168 125 839 557 41 999 44 56 448 788 789 102 600 128 865 647 73 463 61 622 551 616 369 857 850 369 246 852 828 925 509 974 186 180 748 190 530 407 515 65 49 380 289 45 44 116 792 478 410 765 849 389 569 489 995 284 741 976 408 705 205 978 48 106 354 506 610 790 409 778 902 760 440 577 806 747 129 516 38 638 763 510 672 473 299 484 744 667 331 866 562 591 223 20 923 88 865 458 318 333 858 363 617 646 357 897 82 129 845 896 829 241 938 514 865 821 914 302 74 738 747 245 130 530 782 261 401 328 104 657 415 605 386 987 926 265 872 783 941 563 492 684 480 444 482 728 714 26 522 390 187 228 767 941 752 673 814 2 92 980 118 652 340 307 381 671 8 172 779 233 803 306 490 86 289 90 402 722 403 188 168 792 446 618 77 768 977 715 772 365 582 570 221 904 932 141 720 479 465 159 654 665 460 812 364 62 539 262 163 107 896 892 912 597 702 318 512 352 364 658 436 911 651 791 414 644 259 858 352 310 428 619 392 55 311 368 991 907 657 351 5 179 242 592 494 948 893 294 127 50 663 808 731 248 700 82 504 855 938 135 361 232 188 105 620 675 945 924 495 992 828 565 473 629 718 491 952 709 21 875 578 513 578 843 21 532 868 998 948 277 831 449 142 712 569 701 920 662 842 954 777 546 856 476 671 191 243 465 89 626 969 300 684 871 458 246 383 528 814 393 234 676 416 639 318 908 321 500 318 326 207 49 736 187 879 243 728 201 847 803 606 164 284 71 83 988 766 423 389 886 204 623 196 182 707 740 60 721 203 382 879 696 328 839 666 902 99 544 980 796 433 917 132 485 88 643 57 148 717 236 668 413 737 934 713 424 672 985 245 296 893 699 802 344 50 512 643 949 38 115 68 567 384 771 64 991 111 527 270 574 117 94 768 879 910 493 538 608 428 751 86 210 702 224 472 416 285 470 903 215 685 872 337 8 786 111 484 996 212 204 690 214 804 732 894 645 416 381 488 196 943 957 378 742 627 930 898 838 862 303 172 938 584 905 18 535 5 162 471 716 242 266 302 273 833 79 978 293 607 624 131 443 278 529 479 42 166 130 345 202 389 672 733 146 594 519 81 81 839 531 749 490 146 921 514 515 387 51 649 865 335 559 804 140 320 969 320 936 713 285 844 40 864 454 111 378 830 331 549 983 233 841 321 906 584 692 744 735 864 93 343 278 250 856 978 249 196 150 11 229 703 842 196 255 973 666 86 729 511 668 608 913 831 521 490 460 958 217 679 958 879 53 929 602 91 80 919 811 744 993 420 550 690 402 42 966 426 744 608 29 646 964 938 772 241 774 602 372 943 230 400 220 333 205 267 611 187 392 307 337 555 710 423 104 500 594 846 789 911 12 816 627 991 455 418 518 276 651 943 47 772 982 939 343 954 654 266 44 39 928 295 41 547 569 633 433 633 757 480 870 50 54 83 142 723 154 827 781 592 410 581 894 969 820 193 311 668 209 130 723 791 940 259 641 159 451 151 235 459 401 162 157 561 280 573 826 934 147 300 877 507 882 105 373 456 542 555 874 754 137 552 36 63 509 831 161 372 314 404 773 572 698 332 794 819 134 180 167 954 511 622 549 643 659 895 700 811 139 113 899 378 121 665 726 881 282 5 836 179 19 686 593 670 409 734 814 662 748 515 895 33 364 737 588 736 399 740 621 438 635 259 359 570 450 960 324 824 396 196 606 576 377 960 437 197 581 208 960 401 122 159 505 806 414 494 931 406 468 452 435 914 797 434 127 705 923 242 355 486 816 109 650 188 548 744 702 643 822 164 633 826 221 316 689 116 459 30 446 718 31 283 919 546 290 430 562 566 32 164 661 717 763 689 691 59 242 922 823 457 642 249 376 584 358 328 17 804 163 424 682 309 185 918 873 512 225 473 780 215 481 474 687 633 440 447 118 365 767 474 893 244 769 57 607 641 418 238 97 337 829 357 495 522 9 667 14 847 165 881 279 282 848 185 158 371 480 250 847 592 197 806 552 445 560 811 30 117 442 859 353 119 22 855 584 11 216 156 143 410 361 801 323 438 849 61 114 126 342 960 707 99 483 472 274 222 23 625 920 880 576 204 189 806 186 372 832 559 138 223 741 755 74 17 315 874 887 531 89 149 863 115 762 860 327 767 802 923 620 746 704 858 828 404 956 803 394 623 507 341 61 640 46 620 123 456 0 692 939 432 289 818 213 651 340 226 914 893 573 797 903 391 713 393 520 297 18 111 571 734 718 298 68 323 422 16 64 895 309 435 631 847 166 248 959 97 859 995 637 721 711 632 953 633 391 757 743 391 503 245 226 204 900 62 504 126 298 634 950 552 587 124 475 165 932 696 869 492 986 550 276 206 492 589 295 353 568 522 524 963 258 223 244 472 385 887 184 989 927 603 445 802 329 752 946 31 231 391 833 974 173 600 837 57 287 992 356 437 339 432 208 8 120 504 447 346 785 227 192 11 367 743 488 894 357 523 695 137 34 229 799 464 731 58 10 206 888 858 439 641 461 414 25 453 218 658 632 636 99 993 694 342 942 505 968 996 60 388 973 640 384 118 809 753 72 792 883 186 815 343 981 930 466 233 38 388 496 873 609 150 259 248 375 339 15 457 625 990 674 355 366 281 270 932 656 426 131 715 733 266 831 840 589 516 787 521 585 922 78 13 827 729 935 965 690 277 628 932 434 507 126 669 749 687 734 786 288 139 547 375 332 226 962 120 319 540 599 900 75 717 426 483 951 51 910 664 653 633 144 611 885 59 206 570 655 471 937 322 11 126 538 596 85 845 884 634 404 877 113 583 360 888 756 867 596 176 252 319 428 20 737 25 994 105 525 630 238 254 304 694 784 834 66 976 212 162 677 977 830 967 195 643 250 848 918 562 793 846 753 632 685 137 91 112 48 747 553 626 818 328 346 258 292 408 374 362 810 644 947 190 867 218 334 381 260 626 697 193 464 878 854 619 578 207 610 676 175 378 52 708 649 699 341 983 975 337 967 728 338 616 990 76 708 702 534 651 203 242 583 851 502 266 335 996 890 401 417 662 13 640 109 641 614 441 955 968 878 485 198 17 153 499 720 895 16 261 612 861 770 636 96 890 39 104 640 556 554 859 970 848 786 172 486 969 170 944 693 712 766 268 83 739 891 384 686 799 462 542 972 841 370 349 807 425 7 947 670 840 325 338 551 119 76 327 798 410 494 964 933 817 95 408 487 949 545 140 541 968 43 763 800 261 117 234 497 290 103 153 264 830 321 619 301 963 806 289 427 619 984 603 995 893 779 208 727 684 347 757 758 212 613 355 316 792 755 390 851 161 405 597 5 271 634 698 853 16 736 556 63 897 745 831 155 288 4 789 3 369 795 942 909 702 234 520 750 80 151 728 861 566 386 726 33 895 469 380 582 240 257 214 77 637 664 318 963 523 961 400 411 376 683 796 777 896 564 617 522 636 98 514 537 70 171 317 69 685 419 173 350 125 601 210 572 899 845 796 880 529 456 536 819 273 415 763 679 853 200 887 431 162 579 610 371 513 67 2 227 185 429 690 420 530 703 391 706 858 379 567 1 157 681 920 912 395 253 672 441 704 317 371 725 665 533 347 322 980 345 301 846 560 178 334 6 594 881 110 101 522 305 577 336 817 349 22 501 859 539 599 92 234 663 990 590 519 133 36 600 408 805 72 119 697 73 784 660 391 543 352 561 137 272 216 174 840 977 412 219 920 804 318 432 350 110 607 876 651 313 343 387 864 782 459 412 426 222 386 240 67 517 332 438 604 207 697 467 355 87 378 825 401 457 279 482 159 730 959 523 723 965 730 354 662 199 255 291 50 57 50 714 825 864 444 759 179 388 839 617 223 58 697 477 348 239 33 124 55 944 55 21 238 286 104 397 85 256 115 648 79 168 36 558 852 181 520 752 364 868 127 598 868 263 225 448 1000 281 959 746 40 436 863 169 283 835 304 555 664 630 880 615 361 395 229 813 622 152 425 979 581 526 135 400 446 472 722 929 978 604 158 271 15 566 943 383 287 850 212 575 944 556 456 840 565 989 185 136 833 844 958 898 222 299 249 362 471 915 469 889 83 724 554 754 483 403 89 498 233 801 522 330 824 926 377 580 378 678 229 237 656 430 705 452 484 27 811 739 394 536 315 112 136 408 704 100 513 132 749 275 401 247 325 764 564 862 646
635 742 894 677 543 77 17 113 796 910 927 50 841 281 702 244 217 423 504 197 885 579 532 755 552 531 236 868 901 885 357 941 531 704 914 85 875 548 277 336 634 418 332 281 605 174 130 817 729 543 443 700 212 627 994 435 404 703 830 433 398 357 13 161 343 334 558 923 589 542 210 279 214 112 144 829 94 61 286 209 395 264 559 867 108 116 28 399 968 196 223 578 861 112 487 921 423 416 169 242 379 878 155 316 65 893 577 292 157 679 203 159 394 246 30 902 964 104 509 527 430 687 756 547 891 368 854 789 109 803 677 943 934 358 417 514 122 272 141 328 125 495 644 345 921 257 260 529 739 761 872 890 202 200 534 752 661 239 929 15 416 766 220 975 566 106 447 959 193 240 178 8 173 440 410 529 213 543 181 641 979 3 116 650 573 773 497 966 511 249 505 319 211 919 821 222 816 739 377 222 478 283 767 230 955 964 429 871 797 623 694 74 697 624 227 304 301 275 724 578 780 182 758 133 727 741 525 969 928 404 67 23 516 127 179 744 34 309 959 483 258 599 761 377 162 754 627 155 59 643 948 512 984 650 140 482 323 182 538 331 452 999 911 17 630 284 648 627 820 831 935 431 35 6 880 603 436 899 725 381 176 354 359 620 719 72 274 302 149 954 769 907 587 839 142 654 25 631 68 914 100 43 88 346 312 882 983 459 253 615 219 269 536 774 849 212 32 769 687 939 120 814 857 723 315 495 43 173 336 343 749 971 56 996 586 277 463 905 382 511 840 79 617 716 919 983 454 883 674 553 146 295 734 736 133 162 837 473 832 792 718 98 270 737 469 229 328 297 568 515 723 51 744 263 508 315 10 259 946 310 238 546 310 52 760 289 544 994 40 255 183 711 883 248 175 522 599 144 0 718 364 157 350 971 801 489 26 234 365 968 597 49 462 798 206 419 831 269 705 793 836 100 918 995 268 150 501 993 676 176 367 508 621 222 293 916 296 78 856 770 942 117 76 545 986 552 221 931 962 931 340 499 557 131 938 899 781 123 668 44 548 775 865 692 848 694 985 866 325 363 45 43 185 392 851 259 893 490 498 854 36 155 541 645 998 782 243 57 288 710 937 6 553 975 822 208 363 129 51 314 539 608 786 854 737 736 75 475 82 871 804 795 743 865 456 611 670 687 748 621 426 324 654 941 444 172 147 542 576 239 390 769 802 978 567 571 110 219 896 950 917 769 304 508 924 790 547 401 373 273 90 415 489 117 779 204 678 47 660 551 422 94 603 162 981 89 951 74 282 376 287 935 640 332 281 961 376 671 980 917 161 439 827 800 701 992 647 697 292 155 16 677 153 453 956 371 245 25 99 973 619 109 765 228 675 552 835 234 585 771 518 202 844 986 79 401 44 34 750 431 458 691 550 71 803 426 14 896 793 677 912 12 931 985 381 601 448 546 733 96 341 993 218 62 276 71 943 353 720 641 814 460 500 64 704 263 477 195 348 957 517 262 615 695 606 90 507 370 738 107 782 691 158 910 461 756 698 686 324 106 50 662 582 259 882 175 583 524 686 904 551 359 474 848 658 54 273 783 52 61 60 301 533 556 112 258 389 881 602 578 39 68 671 5 695 410 455 936 631 95 594 591 612 91 574 68 596 243 610 463 852 501 207 356 57 443 24 419 118 602 947 303 150 328 290 230 205 220 651 240 31 16 910 293 736 932 482 157 321 909 234 807 944 319 306 410 601 585 889 55 70 123 554 166 256 661 898 967 751 735 352 911 15 433 515 675 272 176 868 151 632 598 294 135 424 39 441 90 805 239 344 757 607 152 331 306 626 245 152 679 314 150 307 377 355 1 771 517 792 202 160 466 774 237 374 980 989 291 434 613 396 540 945 395 762 871 890 181 442 704 349 451 800 799 503 424 965 146 666 971 194 288 224 218 711 651 29 189 471 742 731 894 768 817 47 817 620 659 397 778 907 238 198 899 259 117 908 286 992 619 655 971 755 358 691 281 565 945 275 330 475 85 450 120 473 384 391 268 611 906 425 804 228 728 659 590 405 510 55 391 107 285 569 876 378 752 772 923 667 744 156 959 561 692 432 406 466 15 58 898 131 551 637 997 742 959 580 704 104 982 208 292 714 480 493 92 853 827 665 808 195 311 265 141 330 33 652 441 366 561 572 611 166 7 953 720 271 202 5 66 119 416 600 360 401 550 899 746 261 948 63 588 269 655 92 256 170 999 843 173 384 693 209 782 250 679 84 478 191 555 129 177 588 3 148 694 664 46 21 228 636 158 794 409 298 113 522 9 280 635 347 788 595 83 318 175 420 491 879 243 829 442 633 165 977 873 127 529 278 369 237 665 689 495 303 914 311 749 445 405 105 146 506 128 903 661 496 886 77 303 650 225 339 376 858 459 735 561 788 193 421 680 521 543 406 163 69 889 806 540 817 258 970 887 392 484 438 699 657 498 346 913 819 82 101 340 453 513 847 886 706 259 106 811 524 452 976 910 216 889 481 94 111 24 337 584 939 306 971 973 189 585 590 453 753 577 578 176 451 912 190 276 811 672 649 114 128 744 967 229 54 540 483 867 361 541 940 593 64 53 42 868 435 945 66 838 188 313 419 563 393 124 492 257 672 468 11 223 818 648 905 876 415 661 186 453 200 911 41 743 459 784 232 968 715 193 375 18 385 835 763 232 584 133 49 1 815 280 591 889 895 491 289 544 571 134 356 148 614 276 295 173 255 436 555 226 197 287 999 662 362 820 252 93 783 73 982 471 449 863 995 113 722 608 949 862 560 98 400 127 708 484 180 922 334 381 807 91 757 579 264 173 472 316 873 235 297 287 62 98 192 52 972 552 740 758 73 209 966 259 717 673 241 685 233 456 372 12 23 618 862 746 249 484 773 358 479 524 909 645 135 293 530 401 89 534 369 353 313 183 732 956 693 961 923 573 787 604 317 45 527 593 990 226 413 927 828 646 360 631 616 817 529 4 795 184 863 259 354 555 592 4 690 191 629 559 575 955 867 260 320 554 3 983 201 747 159 460 248 845 850 948 775 242 263 37 512 301 388 816 570 343 542 60 892 551 103 732 789 61 886 659 604 77 710 934 878 787 476 959 809 678 502 30 764 415 682 780 457 609 546 582 681 926 433 412 646 294 134 346 618 58 440 22 308 593 628 501 545 865 86 499 246 156 622 363 645 230 305 156 368 519 132 925 338 190 741 640 535 167 143 943 124 929 123 250 746 144 299 142 20 90 199 518 833 48 926 477 888 549 222 772 598 514 537 326 154 181 468 709 229 828 284 957 961 591 174 155 941 181 300 16 936 398 262 13 37 854 418 243 407 891 93 199 345 428 485 585 139 169 996 496 85 839 556 757 608 563 812 45 514 547 114 389 409 411 242 483 283 464 692 496 813 895 974 497 685 112 370 718 639 89 864 124 61 524 523 662 730 76 933 853 329 419 716 69 752 263 8 141 71 376 22 762 776 559 18 192 78 119 754 599 564 501 777 439 957 765 950 505 859 592 669 376 254 273 988 472 790 425 184 968 519 66 778 818 759 330 870 520 866 646 684 666 860 753 225 429 673 220 825 703 997 887 874 473 770 670 171 727 46 287 920 792 991 607 683 706 728 509 593 701 887 749 494 186 823 429 784 330 491 27 712 944 562 509 513 158 680 374 906 98 257 776 954 433 609 442 952 64 902 232 81 379 121 224 579 815 834 63 27 531 164 662 267 397 707 922 87 580 884 11 327 506 904 515 333 745 915 741 467 447 916 193 412 432 526 969 963 401 74 238 240 925 663 470 846 14 641 109 975 597 437 175 316 248 187 750 96 411 747 139 351 47 845 647 877 912 285 203 490 704 540 608 696 443 520 615 486 11 700 963 925 800 204 437 969 739 427 215 766 924 403 63 842 263 549 128 411 95 656 936 266 21 855 900 402 290 465 371 399 166 113 964 239 112 231 927 167 469 973 429 326 17 881 3 679 320 291 458 335 930 138 674 799 337 581 584 978 432 838 843 495 295 386 725 342 538 703 824 80 549 72 838 235 199 215 841 115 52 431 300 182 101 38 405 709 236 726 362 145 448 791 660 7 85 699 174 871 403 353 187 279 765 839 313 12 497 4 652 643 770 688 253 484 404 563 802 488 486 785 554 932 127 464 798 993 899 713 701 1 423 172 705 510 516 226 389 247 531 309 191 625 411 177 275 33 349 302 980 528 985 414 117 230 337 653 358 408 624 897 335 163 866 460 326 19 604 808 960 319 140 358 732 196 976 383 780 623 180 83 390 428 588 958 107 810 579 922 428 98 284 126 237 251 497 960 627 387 428 613 208 48 663 638 525 371 696 95 128 2 789 137 762 6 200 900 873 53 546 446 37 798 889 662 308 117 425 91 428 499 334 151 780 165 832 470 301 824 485 136 980 745 205 480 522 97 374 721 119 987 449 826 985 869 390 624 515 876 686 244 739 322 706 380 586 168 845 439 39 913 199 9 247 642 535 102 426 930 710
110 394 508 830 976 308 387 548 377 383 463 492 785 138 626 200 261 865 906 137 978 644 834 350 870 143 464 162 111 27 488 208 424 97 42 684 253 121 33 28 591 593 493 521 417 956 142 801 6 616 553 217 534 304 174 315 649 260 902 361 193 592 490 630 559 35 22 449 619 753 394 767 441 550 537 511 809 836 612 581 873 141 867 658 602 389 259 975 188 227 932 681 531 68 277 935 959 302 898 729 467 112 709 284 31 933 59 437 805 115 947 45 151 222 389 72 707 902 718 769 57 827 358 726 513 865 985 476 455 672 723 16 35 239 667 932 363 436 523 167 928 172 855 538 939 554 574 128 288 820 495 227 655 179 755 421 418 42 116 470 318 241 573 228 779 241 329 152 37 170 421 224 319 483 306 163 807 15 376 405 270 451 938 477 618 616 103 546 479 33 768 61 366 399 165 143 242 665 541 904 877 661 828 878 529 528 438 353 341 524 54 174 719 317 874 864 761 11 480 553 219 472 265 809 432 535 107 200 765 146 251 133 710 900 204 853 905 72 839 710 886 336 379 229 588 629 170 523 206 680 696 561 141 474 317 515 370 130 140 729 937 581 14 703 34 38 180 17 767 884 625 960 176 673 283 872 129 228 505 512 190 351 652 11 312 98 287 4 149 860 687 881 796 373 437 839 708 408 314 703 690 774 654 418 275 229 568 708 361 286 87 830 871 830 67 902 688 786 419 396 485 981 543 459 845 629 697 124 267 585 969 4 916 907 429 195 859 99 920 684 425 869 950 376 731 979 348 534 320 725 729 724 272 316 597 700 192 960 214 241 239 120 0 172 337 667 373 747 16 489 135 645 465 315 207 836 423 950 300 855 677 797 704 100 340 94 651 992 753 574 280 333 203 931 775 883 115 753 492 44 439 702 282 4 653 475 209 499 238 844 220 190 88 500 44 332 199 114 435 605 350 109 915 64 852 10 191 727 517 304 514 710 942 297 43 260 327 800 576 447 89 124 386 703 353 22 907 637 894 279 924 197 997 581 560 844 119 233 25 611 892 899 850 25 726 592 148 452 355 708 515 527 835 228 147 583 58 956 330 296 456 43 316 711 448 409 695 816 290 536 843 644 853 891 533 70 470 681 95 910 145 25 613 284 365 180 641 994 20 457 128 613 990 172 808 950 178 164 231 782 702 478 226 342 235 516 117 845 324 698 48 353 854 162 663 414 737 417 617 237 113 888 819 597 888 66 473 190 823 224 73 373 607 776 668 134 572 383 309 463 185 508 52 855 177 714 136 38 973 514 500 724 911 235 522 39 489 562 164 805 378 304 840 879 545 422 345 25 393 288 260 196 951 19 703 374 352 547 589 5 883 494 896 724 390 941 681 166 385 772 632 111 983 790 416 443 903 502 563 675 862 57 590 893 624 311 431 858 876 775 530 3 23 331 633 881 740 7 584 576 476 701 247 649 758 861 91 634 392 629 955 641 581 68 580 947 276 413 342 712 965 809 992 912 638 119 195 320 615 438 964 679 124 125 284 182 793 895 601 693 806 332 397 502 672 532 410 93 556 397 982 132 832 331 388 533 953 457 890 189 749 562 372 907 631 17 167 916 150 334 286 980 252 128 512 40 244 731 412 997 132 85 40 546 931 521 592 131 304 496 65 885 506 751 744 268 223 824 776 910 711 38 75 704 409 839 666 715 268 741 460 962 579 275 101 688 94 964 249 33 686 578 826 636 7 575 900 188 311 697 815 386 865 225 587 570 125 1 102 196 4 466 745 182 820 919 240 633 466 975 526 33 528 670 908 143 922 85 503 106 509 690 728 188 520 697 789 880 751 892 794 14 771 407 634 225 642 829 746 755 851 69 759 467 736 985 599 202 383 762 844 223 561 970 266 552 413 609 846 229 706 950 343 751 535 204 725 419 680 790 742 873 971 479 684 671 68 307 678 482 961 91 46 148 450 527 211 363 974 659 218 185 292 781 895 875 181 934 323 164 82 159 712 416 60 241 243 742 880 562 899 131 338 832 263 472 721 72 222 666 861 793 486 620 552 786 827 759 887 654 722 910 975 143 81 661 777 421 998 881 449 109 475 690 716 197 307 342 578 659 747 440 754 407 700 711 608 1000 962 414 3 935 816 873 328 60 468 20 384 133 69 976 685 474 233 108 66 524 780 732 336 94 84 899 554 191 516 521 735 544 400 942 497 307 763 357 629 541 693 162 675 181 5 923 518 167 212 379 105 120 29 756 783 889 538 878 97 451 322 677 208 448 256 635 104 573 13 875 860 41 630 290 179 166 550 867 236 547 879 215 98 523 402 54 849 521 699 831 784 733 546 226 968 999 831 34 452 751 555 452 596 725 603 419 339 50 143 456 813 541 946 938 24 31 305 523 153 541 750 874 21 417 496 600 453 938 285 590 847 12 658 135 781 993 120 23 604 878 442 124 566 547 474 745 637 216 47 283 713 164 255 924 914 744 715 601 375 560 302 397 428 423 646 93 499 51 451 148 993 818 948 350 430 675 995 761 250 23 215 942 817 813 38 368 347 614 427 836 825 832 897 643 800 513 857 160 344 681 72 247 494 786 683 943 929 604 657 662 186 143 724 70 935 213 289 91 682 652 27 202 984 808 936 965 571 846 298 302 15 379 391 850 875 599 274 399 254 605 705 181 86 171 483 161 189 259 930 403 669 358 154 125 661 927 586 54 714 928 869 306 960 773 977 36 155 62 310 15 171 484 804 746 12 309 9 435 966 493 39 674 527 29 420 131 262 892 159 757 536 313 810 610 904 512 217 65 752 983 665 192 139 136 605 506 246 544 583 313 502 355 717 215 404 653 11 678 569 228 910 188 600 123 229 529 769 393 639 261 952 534 315 873 557 950 567 338 481 110 301 174 582 795 664 917 943 135 692 678 944 719 360 936 333 459 544 390 837 863 956 244 83 588 830 460 331 215 491 573 395 457 63 169 10 379 356 97 650 399 901 508 525 258 407 111 56 177 829 633 163 160 237 444 433 917 616 593 303 135 160 96 17 12 841 683 643 753 917 431 622 366 459 384 594 853 926 116 478 984 112 717 798 371 53 8 224 363 367 577 644 925 732 240 778 786 346 365 748 709 279 917 548 248 757 59 173 157 19 284 912 899 45 319 106 399 676 629 61 33 447 243 842 193 93 913 670 557 446 223 660 556 71 413 49 910 818 293 972 314 598 532 967 509 838 411 795 521 919 944 945 57 691 721 989 736 774 921 469 712 364 386 210 973 986 62 551 44 169 671 41 129 126 695 792 303 884 615 662 649 720 294 970 293 201 283 882 962 152 122 200 461 979 245 457 639 848 771 374 139 232 841 296 842 921 244 156 517 996 76 51 389 940 513 77 240 80 953 539 955 197 234 799 278 802 466 144 689 182 168 564 94 76 996 893 322 673 269 357 825 913 331 408 883 811 736 814 4 99 708 158 956 918 501 803 927 923 514 264 72 648 779 187 616 782 255 988 25 2 559 55 957 881 612 679 194 399 199 991 932 856 69 308 851 78 752 396 737 198 667 627 851 836 792 422 196 234 949 614 597 824 480 628 3 411 681 610 25 772 873 380 595 791 315 868 77 382 824 812 935 297 344 294 224 542 300 213 843 575 813 121 44 133 355 593 464 273 912 733 181 434 44 436 299 127 432 621 218 741 928 414 244 980 105 371 783 743 570 444 488 64 967 790 596 92 949 30 812 368 28 532 526 216 621 90 359 114 132 443 896 398 605 225 458 334 229 511 782 1 448 359 262 108 661 640 293 954 987 958 946 100 603 85 466 671 751 484 536 123 760 547 22 562 292 760 859 32 998 933 826 313 745 994 544 872 854 797 837 228 185 477 437 401 504 659 303 833 271 321 762 762 787 482 705 521 986 981 227 138 228 609 332 878 195 656 63 549 219 440 330 786 971 454 440 172 514 351 453 245 618 403 71 595 287 524 834 271 10 885 787 458 344 122 928 891 58 987 454 26 62 405 915 194 190 230 884 248 298 739 376 168 164 727 633 445 747 299 797 585 929 335 726 18 562 510 55 674 186 162 240 96 429 257 158 822 143 461 269 645 72 949 105 166 105 540 179 770 370 278 177 698 589 281 863 788 698 694 781 28 1000 183 95 269 26 70 322 635 154 507 101 50 972 863 108 462 183 766 264 821 626 889 854 999 88 332 272 134 42 519 530 471 1 501 990 498 869 8 373 864 51 295 702 74 353 941 10 62 945 415 98 131 228 487 953 161 408 801 748 196 65 184 972 157 672 325 95 406 103 362 382 957 831 227 795 636 236 927 561 764 829 773 739 620 578 291 522 381 746 565 724 79 984 647 754 109 3 326 829 118 505 137 708 36 419 258 982 858 601 577 838 504 350 611 846 730 123 130 894 689 481 202 957 241 119 606 810 472 357 925 978 866 577 205 204 221 899 175 370 349 966 426 144 934 649 293 14 738 8 354 844 963 130 146 695 369 848 734 923 570 156 787 689 701 874 623 77 558 379 909 265 756 580
117 935 235 883 517 956 721 25 841 746 399 954 917 654 387 130 289 275 349 460 613 196 960 28 471 990 858 688 581 494 148 621 434 984 125 432 265 92 716 15 173 824 109 934 104 628 709 543 848 368 198 721 674 38 263 855 67 734 276 703 669 44 852 975 228 617 589 541 197 617 69 371 242 659 106 145 223 524 646 918 870 698 171 640 89 561 550 348 240 722 672 148 353 196 49 453 999 339 418 981 140 547 529 205 461 154 124 129 445 24 220 384 928 318 871 566 103 975 319 459 739 865 979 283 962 362 667 213 895 10 526 271 876 959 982 253 715 475 678 145 747 106 274 749 690 108 127 830 733 156 269 132 631 251 162 761 27 352 469 274 29 861 191 949 251 782 621 772 561 174 412 526 318 294 152 607 853 105 385 414 514 410 398 905 541 356 405 963 830 520 859 227 752 572 908 461 389 115 599 98 227 936 927 830 708 325 533 629 814 356 92 450 750 483 200 889 920 61 285 453 357 125 221 200 260 547 139 84 805 344 499 529 718 536 611 523 163 354 459 368 57 252 351 598 136 858 980 438 635 939 391 731 95 273 617 451 495 419 35 981 288 529 811 144 586 197 394 275 425 256 468 633 436 319 567 927 82 8 286 919 55 740 815 411 299 263 912 68 710 297 749 405 906 870 649 632 970 157 420 515 640 905 157 632 661 548 64 153 48 210 257 710 598 560 624 744 252 578 161 651 23 389 480 720 336 868 449 281 632 846 791 38 509 15 210 822 408 65 388 697 736 785 190 602 323 524 9 230 883 163 610 233 933 875 134 740 458 597 142 652 411 280 793 330 665 334 73 618 863 869 24 828 315 999 417 908 944 736 429 932 1 365 861 743 20 299 503 693 604 954 940 458 697 184 881 434 608 959 176 14 317 910 986 749 597 232 229 581 913 850 508 276 593 100 568 60 768 236 53 374 400 391 603 170 33 365 764 628 937 886 864 843 433 170 364 618 714 110 686 806 907 232 154 924 187 273 477 737 130 500 596 37 91 230 924 454 577 109 335 35 271 876 256 31 262 33 259 591 872 522 301 726 58 976 43 840 774 622 150 127 994 497 932 927 684 649 849 430 254 496 560 781 660 116 348 885 138 880 974 568 97 689 119 902 837 314 38 956 642 751 527 927 706 666 71 823 524 67 314 155 151 627 950 461 744 784 463 445 178 927 682 114 985 596 767 911 128 564 403 334 821 182 887 16 540 974 115 586 695 119 901 92 296 613 8 961 797 836 809 118 798 571 88 265 946 677 133 25 28 284 730 449 570 725 602 356 446 234 313 868 215 799 565 603 234 492 333 148 239 561 135 258 727 219 451 586 339 776 455 413 510 489 792 986 925 576 52 346 995 806 892 867 483 589 31 992 47 912 778 59 494 403 732 145 740 270 813 434 347 662 207 899 520 393 382 517 993 799 959 124 500 88 44 11 456 228 737 795 956 942 691 708 415 691 579 284 826 514 306 597 934 498 426 123 352 739 553 751 345 254 232 674 569 822 34 840 201 799 488 125 842 70 25 521 537 564 681 91 534 814 6 574 438 352 230 407 21 869 683 557 118 376 513 220 992 231 910 870 549 983 625 663 954 44 538 153 60 193 321 262 309 368 5 604 243 976 900 191 435 311 108 139 116 758 470 955 167 114 857 114 558 864 68 33 656 633 680 655 947 283 964 22 298 23 712 50 447 599 419 10 159 853 557 358 622 316 489 351 479 844 307 337 801 940 587 739 595 59 609 231 521 863 112 564 146 576 633 261 270 933 576 75 473 943 779 305 37 188 781 497 377 261 641 599 114 38 372 70 647 943 356 447 39 493 174 616 77 436 485 634 132 462 835 488 504 267 819 338 341 336 808 193 407 363 278 697 804 895 941 770 969 605 942 458 225 690 629 643 383 951 337 44 751 205 668 564 958 632 783 653 123 203 300 424 144 620 606 187 777 459 915 192 390 811 70 326 358 454 149 437 929 410 938 737 867 235 700 261 839 605 552 263 548 239 838 639 93 15 96 578 652 492 702 961 671 784 380 78 847 157 789 766 402 705 879 836 496 3 519 22 244 911 316 115 170 487 78 757 963 666 291 385 658 61 923 981 11 785 776 368 374 873 952 399 619 716 829 803 264 264 728 149 94 574 562 487 122 766 796 571 63 29 875 535 810 623 205 348 180 214 247 903 977 740 846 257 822 82 359 586 334 285 46 300 896 383 441 767 543 21 648 283 386 588 179 182 155 518 51 471 501 174 530 337 214 226 280 260 153 784 4 389 585 275 423 651 233 618 147 568 644 288 580 123 329 816 330 300 590 860 525 135 854 973 675 193 107 516 766 153 583 429 742 562 832 357 12 715 231 28 855 293 663 648 975 822 464 638 575 726 711 779 903 692 981 652 284 397 650 358 707 583 820 103 882 347 366 894 936 21 165 173 268 924 393 457 765 275 918 605 734 534 160 119 803 534 592 856 62 769 869 201 605 120 998 334 491 734 676 256 448 799 209 874 961 489 454 157 304 746 922 492 290 771 360 809 258 725 506 577 573 136 902 168 101 197 41 448 623 104 572 326 679 261 121 203 208 993 898 830 10 285 911 624 563 537 404 467 659 676 308 372 935 993 19 949 762 316 110 851 919 301 7 291 131 172 218 438 505 96 818 7 701 244 726 961 492 540 615 314 997 409 685 935 949 23 638 692 828 200 688 309 899 753 741 528 689 807 267 953 673 194 531 738 224 303 395 157 784 408 376 590 637 678 65 931 460 510 735 646 780 113 340 374 978 737 724 648 202 670 972 418 761 428 943 106 245 79 955 66 164 99 18 819 283 907 305 708 717 116 302 695 297 94 86 331 158 417 551 638 248 489 250 385 634 738 189 9 424 916 211 671 687 760 467 266 539 536 515 306 886 92 363 600 217 97 771 75 794 750 169 4 32 56 379 460 945 746 249 867 457 743 636 698 212 212 246 591 203 582 914 51 951 620 99 876 430 587 462 670 105 541 266 453 80 221 996 841 894 551 484 768 17 993 746 762 453 396 261 805 137 357 851 286 984 888 880 486 795 538 476 64 120 249 90 419 769 456 487 447 272 310 222 29 831 865 865 518 655 956 862 44 378 439 694 57 983 932 542 240 181 873 825 513 564 160 327 560 443 336 325 492 482 732 478 139 860 889 466 356 866 785 15 377 192 483 719 2 759 244 745 420 893 951 474 79 877 726 704 120 731 680 428 583 13 820 368 821 431 64 782 330 183 95 897 101 547 802 410 984 143 230 204 966 331 710 790 305 275 575 14 165 965 478 465 198 311 76 193 29 812 56 757 703 738 90 516 419 713 348 440 106 834 469 670 855 371 709 785 156 511 488 381 817 748 852 904 8 930 769 145 349 442 136 493 873 522 40 720 557 612 690 817 902 657 623 437 202 545 549 79 537 22 877 905 871 196 59 827 459 845 901 921 410 584 186 916 8 342 460 409 583 677 421 666 506 824 760 36 10 878 287 361 309 194 363 216 121 237 690 976 830 591 191 645 812 654 21 42 25 213 811 83 962 141 605 626 965 85 780 607 305 362 410 802 6 512 823 535 562 890 706 699 583 800 106 653 142 594 419 926 666 614 818 989 401 532 754 186 766 375 639 54 498 787 793 303 636 16 716 693 683 0 852 967 358 422 499 295 748 282 820 698 947 889 174 156 822 432 357 786 755 188 759 868 406 528 930 843 468 326 152 651 537 401 89 486 951 753 655 957 942 2 960 729 74 844 857 87 501 219 734 600 67 61 808 59 354 312 63 578 621 253 415 874 445 113 359 788 506 350 178 66 465 518 352 987 654 555 882 931 391 799 255 444 139 338 390 770 318 571 848 891 926 75 309 236 449 628 970 324 326 523 352 588 782 195 220 620 108 574 645 816 182 427 215 723 659 166 333 807 670 536 462 294 934 397 871 498 593 948 783 320 576 556 222 554 584 369 989 939 164 406 517 293 495 100 223 72 361 968 787 618 524 370 336 281 561 396 906 754 31 273 753 722 727 696 569 416 785 355 36 888 763 310 673 175 602 98 895 988 644 450 68 850 355 775 8 102 112 177 681 344 44 990 152 182 627 168 428 546 436 725 880 292 129 184 555 279 763 45 552 566 250 627 828 452 509 56 271 885 289 475 698 413 733 50 500 277 704 630 270 836 371 343 283 241 228 806 929 373 964 3 267 206 409 439 463 287 68 497 564 772 634 84 632 544 283 421 333 884 391 840 609 26 361 74 892 909 411 472 79 481 951 971 15 328 536 502 355 322 60 332 655 81 610 126 137 756 216 966 373 365 701 414 747 991 784 354 677 773 3 743 354 953 911 172 926 833 110 559 852 664 582 760 283 111 934 76 777 255 312 384 724 40 80 199 599 639 212 873 133 755 356 226 902 582 903 643 608 763 409 392 638 367 77 129 695 758 199 973 956 856 988 662 489 705 696 692 652 346 166 238 342 30 859 601 912 185 985 823 854 507 279 616 478 490 852 703 595
268 681 949 407 112 968 109 63 531 970 86 420 44 920 4 375 433 385 162 451 30 319 360 583 806 880 507 432 478 541 819 536 101 380 826 807 27 133 135 212 408 718 220 333 599 710 611 82 144 906 327 270 164 92 768 485 739 177 521 232 647 682 746 927 434 543 979 743 165 807 846 371 904 50 632 946 704 642 201 983 78 685 425 827 749 802 783 128 552 737 759 68 961 95 535 88 804 583 940 637 536 119 6 314 338 740 155 114 828 782 642 830 586 969 996 280 174 357 742 624 317 566 82 664 971 989 655 659 382 203 558 340 800 944 967 603 620 571 596 959 152 893 477 280 509 861 972 330 880 126 712 94 930 88 518 856 480 679 250 25 456 490 383 346 876 118 211 638 981 205 818 695 154 353 371 277 991 254 945 11 435 24 33 147 711 884 332 689 975 656 628 348 130 394 20 395 585 361 116 613 443 889 903 886 448 205 346 958 378 989 269 691 476 310 639 894 641 713 362 319 141 594 631 170 714 473 988 900 811 869 309 334 449 661 187 976 803 748 188 740 311 317 195 691 121 161 257 25 942 126 151 239 987 456 755 652 115 191 679 472 400 677 830 347 292 744 38 34 847 311 555 150 120 920 778 946 43 973 474 572 496 952 90 933 40 444 95 588 697 18 609 772 606 2 906 12 667 8 66 465 875 66 131 21 941 202 306 499 28 476 264 720 718 944 562 709 499 744 442 889 514 959 8 238 305 279 374 354 776 68 595 113 680 662 248 539 180 403 953 844 754 560 861 340 767 698 890 53 193 623 229 237 241 423 883 321 593 247 860 349 717 90 598 758 986 911 891 934 790 896 493 568 60 397 300 666 98 646 622 769 694 516 705 695 998 446 391 809 572 981 674 117 428 217 564 238 629 479 587 153 951 449 29 652 751 836 869 570 502 330 673 101 359 42 769 568 381 204 389 20 224 818 960 964 189 327 363 548 560 448 136 987 741 116 624 237 963 392 494 652 302 108 366 670 533 521 417 257 633 64 841 158 68 969 944 994 75 636 909 988 279 965 902 292 233 464 893 263 556 139 927 561 644 292 230 472 364 862 874 729 889 367 375 740 670 213 286 927 797 380 576 349 377 112 812 726 540 650 636 223 955 16 203 234 980 943 459 680 793 43 561 659 280 544 565 777 140 584 105 387 638 983 466 433 258 221 335 857 577 26 612 825 735 618 723 694 808 780 870 114 506 761 771 677 887 186 196 122 271 413 251 56 603 332 74 926 158 4 415 437 232 565 760 465 992 795 354 223 896 633 385 851 297 316 462 145 543 611 59 461 661 614 580 173 58 880 517 128 388 970 877 163 932 675 559 429 604 741 766 597 825 902 657 239 698 390 610 527 22 401 111 301 519 926 491 276 16 203 654 619 51 823 983 67 89 442 441 760 236 643 83 88 103 464 331 371 878 210 838 903 871 196 726 702 207 487 172 772 549 650 177 509 534 224 150 326 809 760 553 680 254 96 710 642 170 710 393 179 199 890 868 283 969 922 719 183 127 388 947 342 779 149 11 609 713 6 247 580 993 933 964 480 795 901 295 369 796 527 108 548 589 129 23 546 582 96 373 34 1 687 399 948 31 313 510 668 688 172 221 614 497 581 544 725 994 807 736 976 208 761 934 138 24 888 304 693 853 287 72 716 671 611 350 860 132 526 775 66 523 236 175 357 182 361 709 204 484 78 96 302 548 410 261 82 668 52 529 37 450 43 67 794 460 938 262 720 156 297 845 337 118 705 557 480 699 950 982 1 744 421 39 604 763 81 275 256 715 677 907 130 939 756 124 969 929 887 181 856 69 234 727 908 613 269 160 721 966 579 0 904 149 144 7 403 307 485 281 857 570 871 813 205 419 865 427 556 128 92 197 61 185 215 721 680 186 651 245 151 357 398 594 791 394 712 597 930 859 372 675 529 35 932 431 301 218 694 100 833 70 331 424 279 178 446 784 657 384 430 343 404 372 398 649 929 122 896 959 427 919 61 571 837 84 383 65 940 184 597 242 508 284 432 855 239 358 5 246 756 842 279 905 312 701 746 542 723 627 354 737 830 3 77 865 729 465 17 524 746 200 169 792 65 322 949 968 533 824 964 835 150 985 658 183 491 503 336 447 3 823 866 922 123 347 668 405 18 696 815 270 96 617 147 406 197 369 148 925 2 716 441 344 851 463 928 490 989 530 318 774 507 142 521 762 4 368 816 897 68 648 313 413 350 17 425 50 133 102 328 973 878 403 690 134 944 526 45 956 56 995 282 839 321 227 482 48 415 676 312 445 244 541 771 538 476 148 801 263 940 921 458 832 705 192 998 872 8 237 563 677 420 685 981 882 601 500 295 864 447 608 746 997 286 999 351 974 340 626 457 708 344 601 239 546 333 805 587 379 842 176 220 487 529 591 83 387 607 492 116 217 843 314 756 320 23 563 952 643 709 117 441 334 941 409 616 950 746 353 792 349 192 191 731 976 640 267 964 665 1 645 705 978 148 745 149 19 988 938 160 579 712 984 998 42 655 56 911 786 743 437 515 857 735 682 163 588 746 166 389 730 322 816 747 849 507 436 644 684 208 209 938 198 510 687 447 569 722 328 264 574 415 743 883 244 541 458 461 18 998 592 958 683 848 380 284 747 959 920 383 355 304 652 119 616 734 168 364 693 589 422 165 911 640 914 694 867 549 293 868 550 781 689 829 146 70 87 869 76 786 420 252 989 81 57 267 298 347 235 721 856 810 933 503 10 229 664 291 850 124 625 732 398 873 407 760 238 33 566 426 423 804 728 50 748 159 273 81 501 579 913 582 504 838 145 387 288 28 299 441 843 30 527 854 34 832 787 46 113 326 848 932 578 269 814 128 53 199 854 9 547 88 219 321 892 591 915 537 418 567 330 677 129 617 485 532 326 597 489 566 965 745 821 855 829 190 467 348 287 197 700 240 900 330 831 993 421 88 834 78 470 151 686 590 411 592 822 450 703 758 619 406 666 255 289 350 520 936 888 69 81 46 92 32 412 938 738 996 252 373 791 562 863 435 820 436 936 776 265 786 511 766 426 379 169 716 584 665 513 818 260 640 798 383 143 571 901 527 390 760 370 460 71 770 110 940 319 83 222 870 457 590 659 380 537 566 114 140 567 965 833 719 873 461 88 147 733 931 12 524 858 29 946 161 840 942 672 347 396 515 731 949 249 569 32 696 397 781 899 701 430 571 528 253 866 35 213 151 454 931 99 679 773 448 653 137 725 979 212 504 910 995 26 699 789 142 210 605 356 373 590 666 414 318 204 557 339 894 753 528 438 142 46 162 321 697 935 87 782 921 734 228 634 240 310 789 836 494 126 88 337 581 573 312 750 745 898 112 660 951 47 922 752 462 336 605 303 397 690 352 851 476 179 183 473 138 54 445 9 268 36 381 329 77 283 812 62 29 681 239 479 907 325 994 977 710 802 920 225 28 277 914 475 679 695 378 794 855 276 482 215 84 313 778 123 306 410 26 894 102 202 666 239 98 495 533 139 416 483 213 342 35 266 160 600 187 662 349 844 532 2 223 125 455 785 592 290 947 554 431 630 678 341 625 757 120 912 974 133 294 14 379 301 57 471 86 153 516 916 616 231 74 464 185 259 967 545 936 607 670 469 655 216 632 472 661 278 678 73 786 908 972 862 51 623 117 171 922 957 571 486 773 525 614 395 477 348 792 651 594 827 82 924 662 318 749 770 767 522 802 691 598 678 243 206 614 931 981 77 200 918 491 13 332 228 414 707 198 740 60 205 472 886 662 173 938 615 473 137 910 315 9 923 687 55 382 282 588 119 367 692 981 729 519 881 92 761 314 482 915 294 45 807 64 885 967 190 678 937 182 650 412 724 219 637 360 240 792 376 341 49 267 256 188 365 433 539 816 508 824 765 62 781 214 439 229 25 29 402 600 104 927 404 689 446 366 884 622 91 971 656 619 351 695 481 939 429 685 815 246 291 230 106 740 461 570 646 5 274 118 720 691 958 229 658 590 352 321 917 814 575 681 551 581 214 553 97 701 758 51 52 153 568 91 954 27 895 562 532 923 296 832 488 284 928 28 163 962 635 353 879 693 226 294 272 404 243 751 333 824 41 135 167 143 5 549 962 430 85 953 702 886 80 410 780 511 722 918 159 447 316 550 157 806 345 899 367 889 285 849 948 616 772 875 614 986 453 203 253 467 455 27 468 935 788 643 323 730 618 997 37 181 621 39 970 582 837 451 640 579 799 420 386 577 79 682 93 411 64 419 223 676 810 977 452 190 505 728 234 729 194 820 777 708 451 104 61 330 138 897 21 701 602 295 990 200 581 494 63 249 432 836 361 528 817 365 706 947 516 345 663 296 605 902 926 965 498 610 732 279 45 431 94 557 416 409 515 410 324 242 401 837 340 300 943 170 440 883 308 785 15 828 161 915 147 837 756 33 583 914 312 328 255 880 669 189 444 816 392 530 852 728 107 768 764 146 512 80 952 245 801 630
523 455 449 583 545 491 789 599 602 560 299 986 296 86 429 645 191 955 527 734 443 755 570 378 485 716 931 444 899 325 75 539 479 113 304 970 713 931 714 753 324 313 405 467 33 211 343 342 290 616 790 681 347 277 947 188 597 689 979 29 718 94 944 569 475 337 392 30 682 56 620 407 473 628 361 293 939 138 709 192 288 390 548 425 371 713 739 854 797 624 607 958 626 563 517 864 959 36 127 737 622 67 812 217 411 535 28 94 737 6 454 259 311 283 342 522 230 593 583 897 273 238 531 509 300 877 242 898 885 826 173 471 989 296 370 112 478 738 79 67 306 49 52 320 656 173 280 896 385 320 222 381 231 418 434 596 578 152 741 101 138 817 667 756 525 617 658 933 594 314 372 591 632 734 195 152 721 492 102 873 567 240 96 307 804 835 111 618 298 917 457 468 873 159 706 830 634 625 104 208 437 526 117 608 154 927 73 283 831 677 648 855 47 20 864 674 601 152 761 763 170 312 556 421 616 379 107 288 463 265 927 897 561 788 740 889 588 998 254 26 949 152 237 672 971 942 530 861 810 990 10 146 456 723 801 475 113 604 796 400 903 526 319 953 934 564 983 103 441 519 642 644 528 898 404 577 417 824 610 443 287 909 574 421 843 712 32 741 440 199 30 825 655 623 956 369 390 267 688 40 379 683 375 412 730 258 913 462 681 934 763 692 377 810 76 623 305 265 824 579 247 564 26 520 39 186 353 16 725 696 558 710 103 549 581 600 40 863 579 515 503 378 51 58 49 405 158 495 346 467 832 391 694 185 874 986 365 103 736 664 422 306 550 599 987 40 534 378 926 840 988 869 336 670 1 988 187 331 468 991 820 22 183 417 829 460 56 851 286 354 178 409 619 143 612 344 384 670 447 610 139 913 356 712 784 988 835 908 223 140 184 325 381 445 663 449 203 60 279 976 621 741 225 915 823 341 389 60 918 81 399 1000 770 203 497 169 921 864 78 321 171 678 822 77 412 355 74 368 833 192 181 229 992 115 559 231 320 532 869 321 190 629 229 278 386 436 432 965 976 100 660 84 424 847 777 611 679 67 994 879 88 725 147 238 571 149 192 326 932 233 582 506 396 747 155 699 42 794 813 39 879 617 875 446 687 173 695 333 883 366 265 421 491 139 129 929 430 479 684 656 22 347 779 373 359 591 196 488 141 123 708 677 760 972 747 343 652 784 972 765 121 888 297 627 963 880 752 785 77 83 916 973 802 712 307 557 198 306 891 38 538 127 518 843 821 990 388 992 974 174 41 258 715 83 624 362 676 634 149 347 904 491 493 422 387 952 589 679 600 967 788 197 506 979 751 573 179 209 484 162 617 965 653 976 818 977 262 187 635 272 827 556 697 122 398 931 878 152 552 889 950 416 46 797 206 95 3 1000 136 705 867 284 955 20 920 746 226 117 585 461 710 617 895 664 499 779 669 278 89 383 593 37 898 513 855 72 16 144 425 400 712 87 185 599 293 889 604 454 27 425 912 218 646 210 937 804 246 208 450 190 315 419 350 802 853 667 25 509 816 109 364 651 870 495 723 811 166 595 409 96 140 664 943 489 172 931 395 996 711 635 998 467 366 604 98 226 61 234 596 85 768 933 568 139 332 434 754 778 128 672 839 100 846 877 250 468 769 994 44 213 611 63 753 816 360 871 576 900 106 351 828 504 686 150 990 751 981 332 743 660 317 655 340 192 786 377 37 347 110 229 200 346 421 302 967 627 50 812 830 810 169 197 894 768 420 287 54 554 603 310 618 417 427 798 515 759 267 615 114 222 543 907 194 449 310 868 406 741 323 79 781 171 363 727 565 132 261 302 145 1000 152 708 241 1 160 172 24 534 318 707 795 790 459 978 186 399 522 666 133 616 580 569 524 657 43 807 99 14 608 322 303 544 889 239 455 150 245 95 719 481 153 966 643 987 691 594 452 287 351 243 259 803 942 176 911 939 925 103 397 893 598 361 435 612 256 986 29 472 314 686 137 950 815 346 732 182 382 543 508 998 962 106 355 871 235 401 263 131 722 339 703 778 726 569 174 897 393 649 188 134 742 744 201 440 275 124 700 7 803 586 272 969 266 776 35 804 707 564 282 864 520 52 11 277 216 466 982 964 961 452 871 395 745 138 12 404 666 731 935 983 68 88 817 228 951 737 362 284 772 679 339 245 764 341 464 88 868 337 253 194 445 639 908 741 965 803 587 198 93 837 701 831 143 864 502 739 623 623 644 78 8 81 680 702 466 273 654 642 474 453 394 343 792 709 849 646 756 947 105 540 807 530 650 686 592 425 735 772 633 357 92 10 221 911 999 297 321 130 630 309 228 982 144 647 277 535 995 415 284 534 948 169 636 573 408 885 640 624 418 266 837 412 460 123 91 705 536 521 151 706 122 784 501 288 936 262 176 440 590 127 240 221 755 618 793 362 124 302 799 277 984 395 562 712 431 695 312 158 344 12 535 21 199 60 964 891 848 851 233 59 731 679 357 476 776 243 537 185 909 759 509 966 896 338 249 643 14 503 930 58 202 85 492 756 836 433 338 565 59 640 13 987 349 1000 699 620 38 778 480 447 595 539 120 137 125 716 729 351 605 973 900 70 659 978 162 139 368 225 495 621 58 586 933 129 928 362 367 321 358 850 438 949 850 305 126 957 402 638 542 264 888 248 180 631 866 527 326 539 301 867 670 393 872 975 858 392 767 710 470 644 328 568 295 725 20 233 294 944 165 332 164 166 482 561 335 357 471 471 716 719 244 784 428 671 436 249 258 379 487 564 276 954 134 240 560 675 4 389 762 450 993 555 651 686 83 376 271 932 373 705 63 241 852 489 477 47 954 247 929 748 573 5 489 169 413 576 533 17 36 877 980 8 268 286 906 145 260 398 6 997 234 231 863 397 978 438 586 430 639 908 414 70 416 545 826 817 996 851 791 681 488 9 555 88 986 68 893 571 148 932 563 998 132 336 130 436 215 415 87 188 505 237 112 67 423 497 90 928 333 790 808 711 975 530 70 338 968 959 227 948 876 490 811 868 236 383 97 418 785 830 665 926 243 638 142 262 717 653 494 380 631 894 997 475 529 216 675 308 5 318 69 161 210 976 2 111 882 976 606 576 778 90 566 780 851 924 376 265 991 469 504 475 95 62 163 913 787 404 969 581 860 235 197 395 724 447 720 893 512 249 238 105 952 84 547 803 814 964 780 663 985 579 34 885 645 612 774 764 439 647 119 826 146 196 734 629 354 544 189 317 577 14 0 848 403 309 938 402 481 185 218 450 614 222 331 584 309 892 627 653 553 72 84 467 209 621 546 946 255 490 738 253 205 314 844 439 458 589 966 992 564 745 48 621 664 192 973 778 892 939 462 832 794 625 859 582 341 731 890 84 521 975 167 363 500 812 637 624 862 52 510 507 728 624 419 434 905 128 401 754 60 373 766 303 57 529 21 753 693 353 782 165 805 927 80 990 519 783 923 543 771 91 638 258 446 170 232 860 352 568 150 526 496 350 539 124 31 402 744 59 85 86 881 768 322 338 62 141 854 679 302 509 329 651 901 347 677 180 348 253 673 703 919 37 212 395 591 770 917 755 953 330 902 100 698 639 746 258 970 158 100 226 749 389 289 524 661 548 433 82 177 583 345 375 161 77 369 417 613 547 17 382 407 821 483 354 809 686 159 981 465 335 750 524 705 330 690 655 66 565 549 41 946 502 469 207 426 222 278 483 662 434 915 482 383 283 628 890 880 238 498 166 211 415 551 185 313 302 7 124 856 163 19 878 941 508 897 272 834 700 584 79 374 154 647 833 156 666 118 18 696 122 757 292 217 677 727 981 378 436 599 915 865 334 251 517 18 35 674 203 213 383 914 426 391 204 532 235 845 656 252 270 922 876 819 208 115 223 45 206 291 30 270 406 840 675 861 329 649 21 380 256 977 45 847 390 940 20 316 880 467 636 910 99 269 824 683 67 257 932 733 992 224 286 486 595 806 689 825 673 692 822 513 536 575 966 800 530 657 203 672 41 86 572 274 709 887 102 773 964 451 673 334 191 101 671 410 85 123 832 514 920 507 568 689 371 945 838 248 553 208 613 748 334 64 176 15 432 783 787 220 253 65 150 81 255 415 588 325 588 308 468 283 883 219 829 53 546 327 949 668 440 472 692 82 528 759 364 526 634 540 953 671 478 615 137 924 174 625 527 281 968 285 285 168 927 857 751 67 829 453 250 758 452 702 898 557 752 685 273 798 278 131 57 554 783 572 177 877 504 71 379 838 497 544 737 907 783 109 402 609 125 72 306 884 873 135 858 207 821 400 996 704 530 476 87 55 401 841 980 9 897 214 338 886 424 775 526 629 897 490 183 175 810 193 437 765 459 957 390 116 793 204 796 461 249 444 125 511 949 337 832 960 229 239 870 108 198 23 236 448 488 94 378 442 68 569 416 516 503 842 194 541 635 641 720 182 504 330 677 958 539 678 956 264 146 292 907 157 787
180 649 255 874 317 180 790 765 186 875 804 618 496 302 557 285 552 933 860 732 356 938 901 219 929 767 565 284 658 74 190 392 80 202 319 931 946 889 402 268 14 492 582 832 215 798 173 414 818 451 272 673 53 575 940 150 724 215 851 367 958 710 483 276 375 736 815 487 122 370 29 179 284 800 5 237 753 469 502 168 118 599 341 931 302 325 473 668 999 282 140 360 983 82 881 545 661 15 696 395 913 699 978 610 777 368 313 310 546 621 381 722 249 377 713 312 454 105 805 78 981 688 774 523 56 888 964 359 145 8 427 556 751 333 874 72 990 745 504 896 759 536 453 862 160 583 230 347 606 211 343 485 174 645 440 860 668 642 919 239 75 767 519 525 975 540 996 943 345 417 781 927 821 456 848 324 438 864 442 122 991 910 252 217 431 786 914 673 166 332 268 537 138 188 647 732 542 617 595 184 605 992 45 639 689 865 371 388 702 25 866 280 183 302 654 330 280 613 545 302 729 391 507 85 315 949 257 533 429 680 267 826 350 124 533 757 763 349 669 167 154 362 387 370 779 188 168 682 924 436 766 415 493 694 276 149 622 273 111 12 526 378 47 846 434 315 910 822 617 655 890 909 360 448 152 365 291 627 37 655 395 789 357 585 363 324 153 696 107 342 362 877 210 378 792 629 72 964 672 790 701 512 893 463 242 619 91 389 69 733 718 732 388 463 620 144 4 787 843 775 725 115 447 759 951 748 947 368 731 277 896 425 598 179 464 806 419 537 590 135 263 78 739 400 34 145 290 480 259 110 405 43 76 630 223 148 195 928 365 765 248 117 204 197 200 124 417 561 894 121 681 951 732 743 298 588 719 512 325 704 330 423 802 548 46 813 935 177 226 826 615 920 530 282 577 149 707 539 897 449 283 648 687 721 749 619 633 72 15 605 177 657 227 920 432 810 305 848 716 116 40 748 600 990 134 483 635 989 258 653 584 672 744 893 12 51 527 172 9 805 500 300 73 522 251 588 25 998 36 36 52 480 377 346 771 938 351 134 336 916 396 947 1 748 912 416 535 176 361 446 50 836 392 141 337 31 323 342 709 377 218 393 503 937 775 196 320 356 23 362 465 716 372 632 60 632 522 606 373 869 921 513 198 901 550 54 293 708 898 137 789 339 234 628 150 797 79 478 59 380 279 638 655 795 163 694 859 283 538 510 998 175 295 346 826 408 142 301 755 822 74 941 296 205 883 324 488 824 780 538 151 467 666 311 885 653 22 24 113 333 842 846 82 842 543 947 962 606 573 409 581 985 844 199 441 167 461 848 33 959 773 91 96 672 374 116 446 990 619 424 920 616 485 830 321 507 462 589 610 72 641 49 862 250 742 177 521 257 513 526 382 733 694 643 132 454 398 197 987 924 593 401 623 724 993 282 149 150 902 612 220 765 575 604 523 365 528 244 856 540 265 957 520 488 968 853 136 340 501 862 383 769 757 142 665 665 348 35 682 887 765 841 784 151 812 998 660 975 816 564 209 713 955 939 189 187 484 20 945 482 452 431 649 820 397 992 314 776 155 894 474 724 601 737 240 582 116 8 7 180 294 860 680 248 544 487 540 580 889 656 253 969 457 911 723 169 980 411 355 313 609 42 416 744 491 916 322 547 858 711 369 601 624 28 591 314 986 390 937 455 596 495 537 507 926 923 88 403 244 496 823 893 918 789 51 376 450 814 539 861 628 610 685 258 494 177 828 94 270 689 260 656 594 664 19 742 829 803 83 704 588 347 941 308 953 30 308 257 121 768 211 894 627 568 768 332 699 365 11 623 571 573 331 692 105 80 212 564 994 164 499 948 338 590 907 711 783 316 833 391 353 406 703 61 278 951 922 827 925 378 262 963 492 784 309 831 261 33 714 822 185 854 653 196 31 451 808 999 463 829 423 903 631 99 17 509 776 773 675 748 554 490 415 588 97 561 835 326 704 773 514 427 690 783 470 379 737 773 247 211 243 479 32 181 795 175 646 644 63 537 459 787 957 944 942 722 58 87 900 558 486 15 324 492 933 580 332 783 199 991 327 589 156 457 611 790 786 263 414 235 236 738 490 565 705 95 390 541 342 297 214 99 333 649 99 322 572 654 3 436 354 754 967 404 872 57 90 165 825 308 410 764 184 774 950 414 516 777 430 495 762 68 10 353 923 86 772 157 359 170 413 590 943 1 43 810 269 398 339 73 114 841 135 966 181 20 386 387 164 201 102 847 558 311 989 596 708 192 625 78 228 127 876 291 864 568 678 391 408 791 531 772 340 800 811 721 110 777 68 968 643 577 120 606 422 321 642 339 44 697 148 845 700 459 992 158 887 63 664 75 86 681 467 52 640 461 834 656 536 53 585 682 798 243 115 821 133 544 103 376 677 509 679 387 169 324 158 548 604 475 944 694 939 212 576 789 787 273 287 761 379 238 393 85 65 266 404 875 754 730 534 304 656 406 469 224 219 66 451 57 301 989 78 786 636 334 510 236 176 687 24 70 880 315 553 750 119 929 216 819 904 279 738 576 288 950 235 380 574 747 965 283 326 128 426 911 592 781 439 301 89 929 697 918 891 642 188 777 144 915 13 363 698 772 238 557 845 623 460 361 740 221 586 517 971 822 711 501 746 705 652 309 512 50 481 835 328 985 511 803 956 928 385 189 954 353 807 547 741 85 376 327 277 655 172 468 403 330 888 637 455 542 391 32 458 981 869 517 368 303 437 216 548 765 478 169 233 707 801 478 39 154 985 757 949 152 715 804 873 510 303 712 671 749 906 602 797 260 853 949 736 811 131 965 62 564 55 688 329 890 638 595 241 503 644 862 508 693 466 603 684 13 66 413 566 563 475 864 634 585 274 122 721 451 349 127 202 526 178 794 352 395 61 462 676 297 861 120 497 461 629 804 963 298 819 477 839 887 222 768 123 144 479 758 597 589 608 161 562 695 650 407 871 717 146 636 706 433 28 709 564 407 793 156 100 806 509 650 722 599 556 716 112 705 569 81 549 144 813 960 57 290 225 329 657 223 814 434 482 977 401 302 561 889 124 592 48 269 846 218 346 882 187 714 827 713 865 99 747 307 850 681 688 368 256 39 206 87 311 211 171 245 117 698 424 10 108 323 71 761 648 760 54 7 518 990 129 841 505 582 841 996 87 976 30 19 803 490 506 140 840 581 626 310 498 499 425 833 445 371 733 132 208 986 406 939 997 980 988 189 916 152 712 386 570 642 476 936 292 722 203 300 165 803 104 312 778 432 436 867 915 60 662 545 884 731 192 6 128 794 316 333 246 244 201 898 651 460 603 360 632 905 93 501 838 307 760 28 435 442 421 304 970 411 567 394 767 154 271 302 560 548 984 622 94 153 95 988 286 361 857 853 645 286 886 575 695 289 433 390 143 386 139 389 670 212 347 810 98 552 232 361 515 221 927 529 127 224 752 863 468 598 892 82 449 354 418 487 266 578 310 47 21 912 20 169 691 227 364 667 820 269 979 294 378 563 717 777 616 769 217 783 758 432 380 394 587 942 213 69 472 817 602 946 810 717 764 308 191 965 849 600 735 729 806 708 193 851 877 881 299 910 836 261 38 275 936 263 931 322 948 222 170 11 85 3 487 649 710 962 788 767 444 700 895 807 822 217 480 504 307 370 159 149 579 14 934 620 335 748 489 799 67 490 748 334 471 426 613 197 16 892 281 220 791 936 525 309 589 539 809 23 205 792 420 73 407 954 224 752 726 619 637 388 0 406 41 21 639 59 928 64 312 967 693 306 2 496 799 148 769 512 868 477 529 677 917 409 389 893 137 210 785 526 399 531 273 377 130 845 370 161 27 565 162 353 555 821 541 566 612 37 77 537 686 461 443 564 743 23 831 408 517 255 972 233 728 933 734 114 196 810 207 149 867 987 194 42 817 234 830 36 794 800 254 498 932 382 730 574 239 369 547 25 960 700 344 453 141 40 630 55 231 497 264 994 911 194 306 848 8 293 384 413 599 919 674 738 282 242 959 975 580 746 42 341 524 182 70 21 126 735 84 55 412 6 800 539 563 868 289 265 64 250 974 83 304 384 92 121 285 920 899 113 394 209 720 372 855 432 409 476 977 746 495 768 621 270 477 131 875 281 237 611 125 662 334 841 961 86 250 172 976 354 456 318 663 871 275 716 973 543 750 532 938 296 930 288 673 806 770 667 179 544 969 950 870 454 727 777 167 143 367 578 101 326 229 530 863 132 909 204 161 792 578 591 824 627 852 727 607 385 81 694 683 403 26 928 618 974 854 558 366 590 400 321 448 840 568 830 35 153 411 377 175 912 982 129 761 235 358 162 182 453 847 815 559 867 756 255 428 850 147 539 995 882 905 256 796 733 318 380 6 599 532 819 782 706 106 259 300 905 667 345 745 958 221 640 109 95 551 866 583 775 903 337 297 164 837 238 832 705 966 401 882 190 952 801 908 739 614 160 245 413 659 601 49 584 18 892 197 609 878 455 879 330 157 532 692 300
65 536 965 905 153 517 621 862 164 15 419 816 189 771 156 703 812 785 286 840 325 198 603 296 108 213 103 982 163 430 155 66 722 14 234 584 525 452 94 8 942 310 825 214 907 918 522 649 293 664 964 907 196 463 300 925 960 98 862 594 250 313 924 457 748 974 795 821 865 487 324 125 397 683 408 432 104 564 102 114 948 293 368 540 5 954 495 761 100 941 873 328 501 336 953 87 955 198 382 882 6 787 874 180 700 174 138 563 969 175 39 291 679 516 961 281 471 930 508 516 462 189 11 734 61 221 994 765 438 933 178 765 792 776 145 303 993 92 745 981 144 777 980 300 135 246 339 677 93 881 498 599 451 631 55 759 97 843 485 572 467 90 537 490 160 905 449 758 687 868 434 192 558 101 987 791 615 201 28 654 274 865 384 290 649 2 786 346 809 252 564 628 871 714 556 374 319 762 217 465 530 244 309 466 151 814 80 243 394 827 509 448 746 247 656 814 69 309 858 369 605 548 609 839 587 461 7 397 418 892 546 842 876 107 3 544 610 398 221 890 845 291 416 992 652 602 756 707 240 7 34 586 291 251 109 555 44 665 372 780 149 986 735 111 677 736 113 789 963 800 370 707 172 630 714 233 976 407 808 145 183 309 859 513 443 590 185 443 193 564 470 695 431 223 520 267 927 106 896 166 176 822 143 231 85 933 13 704 127 504 62 698 553 806 866 418 284 357 297 917 21 141 996 122 285 612 533 189 298 989 767 881 299 738 842 534 487 780 287 435 308 7 10 286 267 130 978 34 944 149 957 124 641 211 259 530 301 797 411 870 110 354 36 616 502 680 456 218 203 67 614 724 979 319 129 508 680 205 899 86 122 479 290 71 2 267 803 101 734 12 945 951 710 454 693 721 141 809 505 298 711 345 943 874 827 594 33 911 477 136 359 938 264 286 165 486 212 845 330 237 280 372 613 575 632 112 720 673 208 840 890 487 607 507 852 80 475 746 0 501 688 647 877 314 762 372 402 347 788 79 357 136 690 198 784 896 328 423 620 803 29 16 378 162 695 488 46 835 793 643 594 737 327 91 366 964 863 836 147 126 88 687 922 570 213 494 577 762 774 889 131 581 623 539 559 155 37 775 169 279 923 143 322 553 995 57 992 618 75 505 12 943 125 356 950 256 691 262 56 501 642 460 814 714 998 548 263 323 618 38 174 185 360 56 184 687 190 287 35 35 413 412 445 607 928 404 549 533 776 672 52 755 716 680 718 544 633 812 120 961 643 403 820 270 697 848 931 468 206 365 936 683 312 417 197 975 563 823 249 792 168 128 653 90 195 617 712 58 89 911 815 551 719 198 150 801 248 707 497 847 262 865 650 445 175 865 424 886 398 434 670 147 73 343 736 237 442 920 933 173 699 24 233 670 523 453 15 24 887 482 791 89 519 961 835 807 681 808 529 837 763 756 348 437 657 903 527 787 338 91 628 663 513 136 557 20 194 749 71 951 511 713 565 947 588 315 616 5 496 688 806 229 38 251 552 448 294 885 536 493 271 888 766 618 894 426 25 716 655 431 713 698 648 329 831 325 898 231 514 939 381 643 41 623 72 662 334 754 315 305 132 611 54 197 314 365 823 152 123 822 468 319 19 798 586 270 242 976 436 883 209 247 369 931 583 938 843 459 96 655 265 679 589 519 390 993 750 402 912 998 82 465 272 381 157 359 333 690 181 628 377 453 988 835 956 573 170 768 200 298 940 884 576 456 457 8 970 250 403 136 42 949 383 823 320 384 819 755 828 446 216 394 435 796 137 350 715 529 355 800 626 424 316 997 669 857 566 71 779 304 126 945 590 377 305 120 724 484 20 348 406 559 389 330 668 646 598 340 860 858 232 124 251 11 737 870 32 42 432 868 702 712 446 676 474 91 269 277 482 227 414 9 415 85 567 581 67 506 18 232 407 555 321 164 662 11 929 813 966 502 218 528 804 114 769 443 838 526 26 134 895 120 136 853 49 276 783 27 592 774 404 144 547 239 337 24 118 998 581 829 568 73 982 988 751 178 295 53 516 877 421 355 63 796 356 844 704 535 207 244 227 241 364 488 374 416 548 337 886 699 412 723 191 788 124 879 70 633 765 132 90 626 105 213 675 629 241 61 60 79 521 690 897 690 661 429 799 839 177 935 229 647 313 277 851 842 279 203 901 397 512 383 235 647 893 29 8 169 539 250 260 432 257 244 575 678 678 426 905 265 962 251 98 266 246 557 391 966 358 96 148 851 545 800 707 224 236 459 166 166 785 288 51 283 631 12 288 404 380 573 706 615 347 477 289 218 255 113 503 361 99 535 515 131 361 166 864 190 849 400 343 740 777 908 507 843 608 305 694 627 192 378 430 4 794 102 824 909 139 748 48 647 761 519 40 739 947 907 836 788 14 764 344 680 111 979 870 836 682 717 499 882 188 694 481 242 686 607 665 426 573 61 329 930 152 602 64 530 469 182 772 53 81 959 672 250 667 17 930 342 742 919 278 382 201 156 204 860 373 719 730 112 130 23 335 181 401 928 915 933 840 378 77 579 673 506 387 279 230 626 660 669 591 384 781 215 486 66 638 549 611 103 342 660 128 654 596 841 727 473 219 972 728 859 179 328 146 486 226 70 277 762 303 971 813 138 484 482 900 956 701 782 805 89 223 62 282 264 231 666 731 734 902 989 647 759 292 328 441 515 729 350 433 24 459 732 946 315 846 671 296 671 561 739 504 467 318 99 86 248 740 210 674 824 671 255 829 569 570 972 31 810 245 621 986 110 253 440 937 133 758 251 494 534 580 885 625 264 599 476 66 723 578 179 211 990 775 408 121 463 480 72 782 210 429 794 363 281 910 211 460 72 261 126 395 159 754 456 119 583 354 821 400 598 302 240 855 362 417 86 420 268 606 133 889 325 744 219 801 951 472 23 867 661 797 533 959 942 461 654 698 352 844 189 367 997 906 228 683 796 869 233 349 262 571 14 542 476 664 118 281 922 562 511 95 604 205 16 684 296 258 993 306 677 544 395 532 44 941 25 353 748 952 13 666 361 753 365 733 437 550 531 331 857 651 581 479 814 584 309 68 480 604 252 266 550 654 638 423 705 538 305 554 652 346 419 426 624 645 670 723 363 326 888 311 799 881 772 304 507 437 673 385 748 376 281 918 403 983 996 351 200 850 128 531 58 574 681 958 202 861 155 47 166 106 930 954 313 478 286 239 676 268 621 934 208 787 715 488 429 483 755 891 348 634 838 9 913 463 20 932 842 199 749 244 173 237 201 490 339 117 606 276 48 949 942 182 425 717 437 807 676 839 418 856 835 879 888 602 576 826 756 455 828 371 728 58 914 254 692 593 378 307 166 967 210 91 811 273 731 350 888 802 25 506 568 447 386 778 239 627 896 24 303 916 518 726 126 79 902 989 416 214 307 780 265 569 153 518 954 142 106 1 792 617 821 161 370 410 443 186 30 4 74 935 876 386 28 405 826 635 815 444 852 375 353 112 417 990 53 833 578 637 891 692 718 448 903 909 512 247 918 323 240 340 733 749 225 759 33 466 742 770 936 134 839 453 194 810 785 853 440 159 761 743 602 925 662 336 121 528 495 541 716 409 118 685 291 50 388 854 284 422 948 57 416 999 503 30 114 500 363 991 889 968 998 551 925 428 298 275 298 600 575 973 52 822 621 187 284 140 188 114 16 689 944 920 713 224 539 601 477 393 450 972 410 243 663 220 231 540 716 439 492 489 438 133 922 658 245 811 89 919 352 341 121 798 187 225 818 738 97 392 336 84 1000 640 138 830 259 834 341 535 671 646 182 975 787 892 817 228 153 180 929 832 917 624 13 560 512 883 916 882 199 841 967 27 936 796 258 789 392 951 276 256 373 903 802 629 107 847 255 703 341 888 150 87 156 362 800 76 258 579 744 473 597 971 672 476 188 636 299 427 165 116 904 725 977 585 479 332 718 465 817 78 954 663 343 817 153 310 838 43 611 572 989 101 257 848 749 92 830 45 966 171 456 352 173 771 214 630 663 705 274 981 514 526 779 708 654 885 388 985 635 534 582 491 598 492 768 543 181 821 258 17 2 210 248 450 528 379 477 760 946 53 573 619 431 755 922 582 283 875 219 510 389 238 997 202 841 74 730 676 435 757 130 23 832 904 412 222 222 741 306 880 760 270 318 22 205 365 354 115 263 914 973 721 264 696 562 198 328 913 590 872 235 283 199 162 777 790 1 458 858 818 446 464 922 921 571 974 295 732 238 396 761 317 711 773 392 425 632 917 619 517 689 622 707 747 110 215 173 857 575 752 723 911 189 440 576 984 475 938 740 868 40 612 123 639 449 709 769 939 858 83 163 252 586 977 680 878 32 595 781 997 771 908 291 399 9 173 155 59 933 739 495 388 130 764 637 454 705 452 201 816 266 524 567 345 944 659 908 555 175 926 169 884 548 597 343 16 300 493 84 167 415 158 196 837 752 800 911 107 278 154 868 768 971 644 97
581 393 592 237 44 167 621 282 6 722 979 565 200 193 435 146 612 623 824 328 792 867 30 139 471 142 998 342 93 879 536 658 18 196 907 888 192 730 756 927 187 377 249 856 997 234 355 535 640 612 319 320 705 197 24 175 484 47 310 955 999 944 802 73 87 238 808 216 827 73 566 403 305 162 906 30 746 274 639 618 122 860 629 33 526 315 961 558 652 376 504 593 25 866 814 7 966 1000 712 739 204 377 957 645 98 849 644 217 969 100 799 733 186 871 456 757 211 317 809 951 625 888 160 100 718 958 104 140 304 199 472 181 949 290 740 397 95 583 655 656 144 585 968 455 803 113 129 835 351 23 13 467 165 853 828 328 716 263 596 658 917 537 370 738 219 145 314 573 112 441 404 550 916 765 223 778 835 939 848 703 336 98 72 978 728 149 419 714 22 520 379 672 261 238 152 568 388 142 901 636 791 365 771 785 879 665 876 117 119 618 785 965 127 162 460 518 322 647 964 285 670 3 299 207 153 203 478 33 386 742 516 956 677 171 859 771 840 249 972 922 958 861 891 649 480 521 579 598 765 978 826 704 446 10 401 152 40 559 64 843 425 873 757 724 749 249 430 267 181 231 627 577 776 546 501 177 965 754 996 706 312 836 1 950 817 209 442 147 672 353 318 731 43 427 363 902 833 565 798 749 303 549 27 378 420 73 713 96 288 103 574 485 411 220 391 12 343 65 280 176 103 95 248 741 741 479 593 513 679 174 271 340 449 542 839 566 369 774 439 515 976 50 983 925 947 32 33 366 327 766 498 344 671 168 482 733 292 622 176 982 440 2 956 358 250 364 285 181 888 698 866 703 806 990 540 123 868 814 610 89 681 312 429 277 128 250 773 32 268 132 665 758 272 71 628 950 295 418 688 568 534 466 221 664 313 845 586 625 167 445 921 609 532 92 35 189 940 316 485 962 297 130 796 529 148 694 333 707 539 555 69 288 169 885 841 818 227 179 174 470 289 452 405 890 889 60 531 137 527 300 834 840 533 779 29 736 382 194 674 943 935 416 302 604 928 257 476 995 899 657 726 827 196 360 951 994 213 434 696 35 869 144 406 455 846 154 17 675 938 829 643 144 85 557 604 797 252 526 863 983 63 522 239 1000 783 202 84 573 738 224 563 971 874 880 356 146 307 802 786 219 233 987 546 386 858 708 733 221 541 440 505 505 590 768 982 71 524 542 414 127 843 946 157 800 594 321 598 735 500 764 71 480 253 507 255 433 775 414 666 114 479 888 215 567 494 558 209 599 377 332 942 701 545 561 613 300 126 723 517 601 21 435 576 987 260 380 650 474 659 712 739 519 205 619 332 94 624 143 150 232 328 698 948 19 583 816 293 911 704 299 36 47 48 314 143 932 230 196 715 122 475 179 23 347 898 872 959 745 193 789 453 828 697 750 914 918 929 489 687 426 81 464 415 170 731 603 62 291 432 266 714 229 111 434 836 790 760 605 513 493 611 26 407 580 94 935 177 714 495 368 80 516 50 521 654 282 587 673 720 682 345 813 159 208 7 40 685 938 105 473 287 182 572 714 473 46 523 292 847 908 137 223 147 240 542 716 635 969 870 631 737 857 399 410 758 638 761 606 985 783 42 323 184 74 397 182 400 877 267 571 481 504 561 199 830 940 987 920 573 653 528 238 180 63 395 489 142 621 700 831 0 429 51 577 693 773 57 480 450 304 686 739 348 339 320 836 920 610 408 323 507 465 235 137 570 183 763 647 656 537 974 535 506 637 470 881 394 66 616 933 454 656 599 762 813 297 276 409 383 394 911 692 338 579 366 155 92 79 311 907 278 846 334 262 133 559 145 658 748 440 975 781 646 333 238 566 3 743 626 646 493 748 154 641 924 103 882 574 885 274 950 989 660 418 819 889 664 92 552 130 520 593 342 899 511 16 855 822 32 169 605 104 393 586 403 176 140 745 474 101 845 198 109 921 433 896 878 465 730 260 932 816 149 923 8 115 421 674 769 17 190 972 151 65 736 811 418 481 417 118 886 466 818 541 37 848 864 492 735 521 584 368 461 43 779 530 217 478 124 483 706 149 423 476 913 651 102 752 768 441 172 538 118 504 711 248 658 847 551 693 849 683 934 657 676 256 560 699 56 7 695 179 273 544 963 942 212 984 359 298 115 600 973 187 854 361 256 966 946 868 428 685 263 762 463 670 483 799 553 426 883 257 170 427 396 65 850 94 431 651 689 657 784 195 346 659 340 615 402 168 615 39 199 354 265 624 277 289 743 206 698 523 910 477 821 827 497 935 922 657 357 471 508 798 933 681 562 969 390 190 19 135 229 878 653 416 59 536 988 9 469 708 701 292 575 288 789 213 459 608 389 627 489 566 141 592 648 49 185 1000 191 144 549 979 114 334 257 116 543 77 535 640 751 694 884 112 936 170 986 104 90 571 521 521 123 51 424 953 78 681 867 316 132 215 158 301 820 912 225 481 88 576 762 950 831 411 11 109 729 350 675 21 877 901 518 335 66 8 980 881 880 944 455 804 945 678 352 845 556 937 600 325 732 485 981 315 398 947 634 150 632 496 967 924 691 422 427 930 618 999 321 649 895 612 329 194 794 855 161 147 283 784 890 204 825 46 512 727 989 875 385 904 195 256 927 798 722 340 281 30 274 483 774 329 179 795 894 43 633 668 155 889 237 763 931 323 462 365 491 92 807 58 977 560 832 27 437 756 812 774 816 40 166 463 350 953 341 573 376 669 298 753 210 743 990 241 623 501 372 212 694 642 530 894 434 490 457 611 207 22 727 257 74 100 904 118 416 339 492 488 844 74 254 800 222 741 702 936 753 624 65 104 971 873 905 510 10 146 918 849 168 364 793 446 282 631 67 360 39 334 353 97 750 393 861 195 838 739 925 671 909 864 2 473 323 66 692 497 682 126 801 737 378 567 620 97 198 797 617 58 525 867 742 440 486 213 567 84 77 11 717 980 477 626 413 306 837 502 262 141 164 570 335 269 28 151 373 626 678 499 201 982 392 747 953 628 851 971 16 991 52 460 38 582 220 497 908 238 651 484 108 463 365 897 110 47 522 54 780 831 754 894 91 269 923 101 146 338 79 535 767 229 375 632 232 275 875 275 657 984 502 533 637 552 46 281 708 82 426 186 790 262 707 73 134 547 173 68 595 905 559 406 815 426 944 350 960 738 503 485 286 769 270 147 892 846 412 846 952 1 548 174 83 310 755 121 580 715 291 566 364 264 795 949 290 679 606 224 897 506 296 785 178 237 183 420 902 558 121 77 259 198 436 66 781 358 663 427 995 358 409 213 842 301 70 551 862 672 447 493 915 128 113 350 607 165 344 299 900 383 662 754 410 859 387 789 99 492 246 163 194 167 887 657 208 295 766 602 703 446 962 278 597 315 381 311 315 965 490 806 182 777 224 90 466 275 162 568 745 647 984 470 58 480 811 363 441 652 308 874 240 205 565 548 107 418 326 1 138 63 236 184 723 849 955 857 822 193 55 653 384 724 496 136 362 757 852 602 243 723 873 339 641 94 156 840 171 68 601 504 772 237 275 480 853 318 550 339 76 799 188 395 661 643 86 62 49 559 636 113 943 745 361 522 197 509 96 705 163 62 622 178 139 378 445 863 284 174 31 390 871 263 810 915 680 315 61 973 591 561 954 262 251 567 247 11 514 923 800 464 725 704 264 370 896 449 125 325 214 24 241 949 316 92 358 398 544 728 991 232 673 694 569 267 860 841 117 523 75 204 34 510 294 831 667 525 349 867 101 458 339 43 371 709 710 728 631 891 669 459 721 292 12 169 515 888 554 720 558 727 189 9 930 747 448 755 465 896 630 452 538 913 228 172 645 51 603 951 619 188 509 185 45 454 106 146 589 429 719 368 206 114 309 38 734 15 893 1 266 351 306 973 777 384 300 547 647 123 709 818 992 312 865 449 5 179 881 742 26 836 226 81 380 418 458 740 744 4 203 105 443 974 330 514 231 816 451 310 787 58 269 924 136 946 422 42 60 326 234 110 788 236 577 945 487 315 764 190 54 986 770 265 970 994 360 196 218 10 368 675 41 76 529 368 9 856 578 410 602 36 805 902 258 422 499 31 937 585 747 799 823 465 242 615 14 392 438 671 131 206 782 601 759 438 89 263 73 363 856 928 216 874 912 319 317 459 97 361 752 929 926 34 53 881 331 993 555 363 690 453 175 950 15 791 608 435 804 837 684 141 829 977 941 164 68 156 642 251 468 542 325 895 47 464 374 260 564 135 588 649 609 376 244 456 519 443 724 281 585 60 872 917 857 77 571 688 354 360 797 438 4 860 135 496 245 76 130 609 367 991 978 727 699 899 939 727 467 482 993 205 100 86 649 548 488 490 202 304 337 613 557 630 347 809 903 297 120 937 547 578 778 335 464 847 301 185 683 97 82 341 452 250 568 519 638 682 20 415 919 794 510 469 324 810 444 269 537 206 116 137 279 702 614 78 582 376 668 451 994 537
665 938 238 45 703 535 344 137 185 961 217 602 508 20 203 995 366 805 553 707 843 296 124 967 766 674 378 621 34 277 679 134 436 126 860 899 212 355 326 943 554 320 286 710 30 211 80 970 666 625 1 924 733 526 368 388 14 273 49 547 323 8 188 921 563 672 10 624 498 324 385 751 410 259 581 144 905 309 971 590 517 126 885 263 373 879 495 854 683 428 669 575 428 536 697 586 182 952 988 32 831 334 975 584 120 878 984 774 856 349 41 130 154 452 244 137 779 93 213 70 394 814 299 973 282 894 76 521 145 563 75 257 924 266 773 987 797 770 28 13 503 653 150 692 923 816 112 220 33 179 557 165 769 625 930 169 162 406 113 513 153 159 356 734 109 226 84 161 812 572 417 176 350 480 627 870 862 593 18 942 441 883 9 890 678 417 802 464 621 186 714 648 727 877 509 69 247 90 537 106 692 876 387 972 745 728 615 904 759 598 205 100 559 640 584 502 514 973 785 215 880 548 404 271 577 57 918 537 448 725 926 629 370 831 507 206 467 151 739 227 706 533 894 18 52 660 179 522 268 20 160 706 35 552 879 271 728 426 278 399 972 491 877 45 180 11 434 699 317 784 875 183 556 508 881 676 500 306 192 670 840 996 297 549 873 326 377 472 567 368 527 972 99 905 953 586 206 113 748 982 823 334 729 868 896 675 921 934 72 844 433 746 529 485 107 613 304 554 68 292 104 608 893 604 827 920 171 91 198 21 684 21 405 44 108 987 945 864 337 623 732 509 325 576 81 979 618 351 215 207 446 841 596 848 550 275 730 699 66 922 263 511 845 83 806 498 447 621 142 872 713 793 199 567 70 384 322 414 865 903 572 782 265 130 62 913 820 399 290 549 696 526 947 326 220 781 643 893 54 218 534 164 306 457 671 516 148 122 731 893 838 361 913 475 989 405 139 975 450 812 487 791 808 50 270 598 866 489 756 622 690 571 952 96 5 621 655 320 511 534 329 933 809 227 47 720 587 525 235 33 172 189 523 269 867 868 478 912 174 473 979 481 60 519 4 332 353 575 116 93 933 302 841 654 633 503 658 263 515 473 100 799 579 648 963 889 566 317 208 361 177 971 661 759 477 137 674 359 848 918 847 949 911 466 233 589 135 924 920 739 582 129 519 382 276 458 173 446 793 807 357 144 558 900 998 747 229 775 289 894 249 93 122 979 479 169 936 10 27 54 125 950 724 479 435 356 2 221 21 589 455 864 830 52 612 63 648 704 342 35 128 1000 883 433 186 528 887 342 836 210 408 288 525 371 851 307 277 610 555 217 951 298 251 491 535 451 676 386 298 144 152 565 667 484 119 30 230 857 136 303 859 645 93 272 98 532 849 197 243 580 758 79 341 967 598 24 790 699 105 552 17 454 819 37 959 944 548 786 915 183 255 838 832 185 51 90 712 461 835 910 460 137 813 38 11 742 163 334 470 716 547 238 850 275 750 221 606 114 291 999 892 596 853 916 117 268 770 522 101 598 202 351 999 185 12 953 825 947 629 935 645 826 807 370 981 307 617 780 497 786 886 100 499 732 466 768 916 452 995 677 605 188 281 727 484 680 737 846 118 622 91 226 725 422 829 998 937 97 900 491 583 142 240 291 59 457 983 803 590 729 516 800 635 31 966 535 254 711 156 616 231 564 693 281 461 22 904 361 653 38 884 739 640 907 993 115 284 92 16 182 747 217 518 223 682 844 224 200 463 603 541 421 941 582 95 508 227 279 631 293 218 221 530 100 700 210 226 7 532 386 151 409 560 370 698 975 811 620 540 659 533 411 908 120 195 248 364 484 469 530 42 977 293 832 639 182 857 599 275 436 53 508 473 781 20 611 977 59 505 906 474 175 389 990 472 478 223 386 522 880 102 59 997 127 384 835 167 915 327 898 87 583 599 284 333 34 305 930 898 449 409 800 958 630 768 361 660 891 520 49 355 250 608 393 256 966 7 303 295 418 591 330 644 907 870 14 216 505 103 190 234 349 513 561 189 207 184 820 668 165 196 342 175 770 967 268 874 72 375 840 427 124 680 532 720 933 90 947 746 970 861 557 301 467 565 488 628 268 702 293 316 496 663 485 594 400 40 809 573 876 260 31 688 73 133 23 82 699 351 254 932 486 798 678 43 849 757 350 358 253 439 50 236 967 650 246 313 349 784 520 324 4 437 375 482 203 267 562 803 368 647 35 279 908 131 679 395 82 423 159 273 58 752 650 453 249 334 382 144 346 331 381 805 775 822 171 106 897 657 771 452 249 283 122 308 15 826 247 176 59 710 204 946 980 420 796 771 192 481 598 147 599 78 9 749 687 170 733 622 541 804 184 352 226 889 664 743 558 765 156 201 296 159 17 708 531 741 789 939 570 221 985 328 140 742 754 996 211 794 839 787 550 637 505 137 664 957 397 454 97 44 637 138 518 736 432 980 288 250 533 239 107 549 745 111 426 928 525 620 493 444 957 914 781 761 811 652 103 974 429 837 250 32 113 922 858 912 59 982 491 796 34 307 472 816 362 616 769 986 274 654 740 964 968 194 786 83 270 303 445 38 323 228 552 23 461 354 384 632 325 543 325 538 178 721 365 869 837 19 778 642 159 161 82 755 771 818 895 901 903 780 468 320 56 691 573 990 696 704 245 709 520 821 407 343 764 340 615 625 589 551 542 424 499 955 622 269 881 123 395 781 934 876 451 890 311 570 648 810 514 258 148 311 951 735 600 421 110 285 425 146 644 561 869 630 715 782 810 50 660 365 624 406 416 536 901 114 307 222 642 562 111 296 107 502 516 110 921 902 896 603 202 719 606 345 959 418 23 969 397 872 750 791 597 0 908 965 55 775 455 225 396 839 455 778 694 61 867 361 940 211 670 393 804 744 308 483 925 496 117 86 802 359 51 314 867 214 609 842 445 168 452 292 399 943 337 26 210 604 644 369 199 510 913 544 909 707 369 94 264 774 804 588 205 457 772 828 418 949 421 960 724 85 405 338 378 130 146 760 555 376 420 438 197 126 374 815 842 910 359 476 983 134 754 309 804 288 877 419 628 210 63 456 696 335 117 485 190 882 10 895 885 909 140 471 261 524 588 399 373 363 673 954 244 392 509 931 282 611 759 143 184 280 573 689 495 494 6 140 172 722 167 814 389 415 566 961 503 71 938 96 237 413 202 868 575 677 637 312 837 907 589 207 911 346 518 132 116 844 163 699 676 597 158 636 623 659 406 468 501 425 141 973 990 602 924 795 65 56 894 443 33 501 857 576 754 546 111 753 339 397 463 486 967 402 472 490 961 726 390 347 271 37 501 723 996 6 817 257 569 383 921 754 905 919 511 319 225 934 105 200 794 29 187 512 837 878 578 259 374 155 625 242 741 248 904 764 163 141 868 970 233 888 844 302 852 178 505 662 860 271 640 705 549 987 442 459 830 976 51 219 211 97 968 944 688 445 956 938 545 401 384 129 128 593 524 491 629 190 152 127 277 985 517 521 968 638 39 526 724 430 120 339 900 801 502 187 160 253 960 407 457 371 575 422 65 649 449 897 472 22 632 834 323 367 844 362 777 962 364 580 807 575 362 241 7 942 454 246 14 318 290 381 672 786 131 321 378 169 985 197 291 799 571 763 743 13 509 380 746 673 444 589 598 852 86 181 975 8 571 396 875 489 698 586 659 619 543 3 524 360 163 121 481 15 756 664 10 607 734 287 498 846 793 464 380 800 611 891 937 398 351 157 374 336 572 426 230 209 694 569 577 925 317 115 328 858 245 634 468 641 398 372 59 349 109 686 584 300 767 294 394 382 516 740 993 414 689 552 638 623 889 493 264 506 565 600 996 411 248 416 901 36 731 458 316 48 196 332 298 488 433 711 893 626 396 65 643 646 414 545 599 63 108 767 482 762 266 432 249 480 433 315 86 262 484 899 184 183 752 165 115 390 927 46 473 266 155 465 494 528 778 442 573 504 721 681 335 651 515 564 451 45 209 310 616 88 767 449 452 670 811 274 989 429 136 400 752 592 107 431 185 772 148 164 86 863 203 613 568 386 157 854 328 738 244 788 732 193 467 927 893 672 912 403 318 751 714 462 959 92 111 25 222 917 737 777 869 601 587 991 214 716 89 776 28 656 282 374 864 940 701 578 126 475 41 929 408 595 820 992 620 614 664 158 685 252 873 701 863 687 677 685 552 871 795 824 514 610 128 542 919 67 902 348 524 574 920 39 708 783 805 388 298 77 9 89 829 261 353 330 89 531 523 903 681 855 659 272 769 79 480 994 56 585 578 55 661 717 385 956 297 789 698 57 54 571 309 64 177 968 233 817 655 694 696 31 551 539 999 734 460 715 316 391 53 568 889 451 636 792 774 166 584 718 994 675 733 609 247 264 832 245 271 232 38 695 709 950 419 69 941 833 816 978 246 412 733 935 546 948 133 864 73 492 330 379 348 237 139 74 49 440 179 149 474 73 18 191 702 58 463 24 445 624 520 906 25 204 169
241 98 629 215 179 804 464 695 33 767 346 580 4 421 147 26 881 503 796 752 354 725 419 825 256 244 978 443 589 416 653 857 195 208 506 316 153 515 526 992 939 416 704 773 426 205 872 607 77 686 565 907 870 692 287 476 182 601 496 532 746 381 744 407 69 779 450 825 537 200 679 349 249 791 366 931 368 69 52 16 206 973 307 42 784 583 20 184 130 627 524 512 175 883 303 330 963 289 244 883 794 468 105 326 431 889 765 938 32 631 816 495 735 466 118 783 657 582 968 444 828 264 913 850 191 236 87 499 163 473 521 727 705 84 250 333 977 38 54 582 500 446 857 749 76 748 610 840 18 598 659 345 954 78 184 665 412 154 633 611 568 193 929 385 84 609 912 946 385 635 446 348 421 963 545 681 761 929 290 577 849 512 357 305 31 668 936 112 187 857 444 746 530 183 209 461 940 981 104 341 920 128 96 745 258 889 416 109 298 584 713 503 536 576 934 483 583 785 837 812 507 562 972 913 189 411 381 823 456 924 587 214 672 354 840 313 351 692 757 648 230 80 312 678 751 358 133 48 296 483 460 369 390 824 643 823 864 762 983 166 680 655 985 311 966 465 53 168 812 580 986 868 224 287 292 27 387 999 882 697 793 128 775 19 94 366 65 206 511 532 895 596 420 874 12 559 854 603 630 459 225 286 481 856 165 835 408 73 400 772 483 589 889 559 944 592 246 142 51 262 579 470 605 422 273 166 575 352 330 782 591 615 473 843 503 510 120 139 820 351 754 536 459 990 454 471 561 972 72 98 669 800 427 95 623 450 302 847 549 625 332 472 440 16 259 69 339 294 622 749 220 383 665 78 89 188 391 622 562 499 55 742 465 4 3 518 109 898 356 822 367 507 334 529 806 178 550 641 909 248 487 504 158 983 758 735 497 455 140 971 455 786 126 731 227 323 149 402 493 389 310 550 569 831 56 639 904 130 144 39 601 581 830 163 119 884 239 568 236 264 776 308 582 741 498 133 885 548 386 959 660 854 485 587 402 342 683 328 887 61 49 106 233 149 352 388 965 64 598 257 238 120 281 239 363 569 180 213 199 681 831 222 410 714 899 997 466 719 896 123 196 815 888 309 383 929 603 177 29 418 183 373 198 326 824 435 635 122 829 862 815 954 718 501 472 581 745 272 433 315 377 614 814 956 792 18 97 498 620 329 484 510 192 72 11 412 825 262 58 916 282 714 677 432 468 946 247 484 799 423 434 883 217 176 67 801 514 741 513 839 201 618 243 712 262 203 188 538 504 208 848 941 361 941 376 499 556 427 988 52 614 707 924 31 619 695 700 19 415 671 190 577 942 443 17 428 880 608 969 881 697 942 925 281 57 528 788 67 304 792 952 992 430 95 563 568 685 770 953 262 602 490 551 650 486 971 694 568 91 356 592 992 838 72 846 436 560 31 787 993 528 982 172 262 893 334 216 574 692 895 311 606 595 682 863 96 736 912 570 615 772 679 62 585 541 419 861 683 547 211 8 470 369 461 396 546 257 114 883 738 382 453 70 497 729 497 667 182 289 112 347 62 16 197 283 972 59 901 399 922 803 879 362 186 971 562 577 968 615 327 686 828 856 627 452 202 917 793 989 499 573 793 471 546 905 424 871 393 315 591 327 942 117 670 695 774 720 444 930 965 564 749 725 804 124 678 964 430 884 845 275 583 644 948 234 679 73 314 850 737 616 205 710 979 295 985 655 938 827 722 232 989 945 480 974 364 162 733 678 753 878 959 41 508 479 813 344 874 380 263 726 244 477 503 71 14 154 149 138 310 335 419 992 685 559 2 918 131 557 440 604 720 976 946 781 858 194 700 42 791 210 431 707 188 406 955 92 579 617 354 445 235 132 347 654 330 606 198 45 835 40 467 518 312 294 889 808 153 389 62 277 530 752 399 668 320 482 680 807 31 100 620 235 850 207 59 750 519 237 534 110 363 510 926 529 149 722 821 995 418 553 179 662 25 790 896 783 585 996 132 982 14 961 582 958 875 753 337 66 386 656 517 499 821 737 88 915 212 169 714 970 133 588 857 309 279 447 390 223 991 313 789 874 261 594 313 467 719 151 179 641 247 458 461 297 64 229 294 531 800 107 146 215 851 572 615 394 626 1 793 418 723 538 250 802 712 949 679 990 629 845 287 844 266 832 609 27 478 984 96 894 119 608 159 98 964 305 146 733 285 155 910 474 806 525 626 86 307 272 997 691 880 134 397 732 344 2 691 640 70 317 395 453 925 839 171 523 361 371 937 734 869 959 870 280 760 993 899 78 669 44 532 185 430 991 154 64 85 245 454 639 753 14 735 670 222 203 194 552 411 186 492 475 479 600 588 211 313 834 467 779 232 432 414 378 841 129 374 373 135 789 660 558 432 442 578 688 608 214 694 252 593 301 376 268 190 457 35 682 674 755 201 876 489 314 790 83 209 160 670 492 544 866 232 935 108 393 481 931 366 658 954 106 453 204 612 967 721 306 36 266 84 642 108 495 133 127 343 494 550 862 225 74 359 7 140 762 204 618 901 462 405 10 135 19 902 9 806 81 651 265 779 671 606 422 402 269 560 596 755 681 122 490 814 333 423 270 218 161 577 676 803 774 705 398 200 254 134 355 61 645 744 522 298 907 594 900 737 329 319 308 445 955 740 715 907 156 533 177 446 260 811 364 370 811 136 527 257 174 533 956 352 858 645 159 4 95 960 723 969 336 246 43 935 489 301 540 911 25 189 142 418 255 212 841 200 634 853 764 635 318 651 597 549 461 367 652 850 101 288 448 791 805 514 721 115 0 614 911 136 797 244 392 240 997 796 164 115 403 357 910 760 502 480 463 746 365 139 437 640 711 899 291 226 798 47 624 348 916 990 586 133 941 454 637 107 99 163 60 219 35 668 61 348 673 670 648 158 613 444 428 552 152 34 801 641 449 298 131 222 626 760 690 163 714 241 478 796 443 210 135 766 987 280 264 753 349 261 80 343 826 534 271 917 278 149 328 745 370 479 439 161 136 98 122 755 937 431 869 576 555 313 342 810 580 820 337 57 251 189 747 844 519 1000 63 672 835 244 979 435 253 419 741 856 417 630 469 145 951 935 853 688 780 544 621 118 809 21 532 911 47 127 696 196 607 381 593 365 860 536 748 971 168 682 279 55 38 540 284 342 693 476 855 622 836 193 574 128 171 879 331 653 231 268 348 956 778 129 926 398 843 481 651 25 879 801 822 320 946 77 859 774 115 627 372 582 933 675 661 175 998 648 300 703 23 315 208 724 566 714 37 173 957 601 921 602 703 932 975 532 384 1 425 329 516 448 375 698 397 824 818 202 414 75 125 605 777 653 424 858 817 595 638 477 554 343 625 495 167 832 321 768 429 568 699 37 436 624 873 803 90 871 286 198 505 613 590 4 345 668 141 500 906 273 219 337 902 76 731 268 684 50 584 60 743 836 491 425 112 104 973 46 908 937 170 346 897 802 892 492 759 694 943 690 221 185 851 347 480 640 742 849 48 533 30 684 821 404 719 355 212 843 760 251 411 576 39 581 263 224 738 242 804 478 501 392 388 615 636 453 901 412 890 844 650 246 157 146 46 633 405 874 948 599 435 855 702 890 578 86 166 978 145 503 763 730 423 175 178 672 21 330 709 913 919 60 928 650 508 536 701 611 663 436 960 192 627 194 932 609 716 578 728 501 68 358 438 237 102 596 285 207 123 253 379 846 708 174 819 573 401 394 395 324 409 128 927 730 724 505 222 85 374 64 766 798 324 545 181 718 567 269 773 35 698 735 922 77 962 274 649 508 581 737 674 603 800 859 749 250 116 68 923 383 137 664 539 888 22 755 338 646 938 491 213 590 299 245 407 734 200 30 261 572 226 113 868 305 646 30 852 636 114 256 146 15 93 926 82 154 823 22 350 93 34 858 867 423 26 319 727 274 865 921 476 912 451 547 202 287 791 29 228 325 441 981 533 942 981 635 143 830 139 886 886 547 205 849 666 352 128 928 248 368 947 825 325 645 875 442 276 757 609 169 88 482 323 311 353 588 413 483 75 585 768 931 914 867 320 176 360 79 509 292 813 738 769 548 999 856 176 224 322 924 108 318 24 102 326 561 689 722 5 999 795 313 730 602 717 771 15 236 756 168 543 932 628 952 274 913 358 509 173 865 542 859 611 684 810 711 632 508 267 128 576 852 782 705 767 323 79 668 85 916 544 880 585 755 240 874 771 39 470 762 833 182 103 452 712 409 647 73 612 171 28 615 739 912 316 870 535 435 548 527 770 982 319 419 488 315 675 281 340 596 877 905 148 875 13 432 520 484 341 984 517 970 242 774 50 227 664 509 150 35 343 492 891 961 785 965 515 616 631 646 197 919 740 584 288 441 847 437 903 483 121 505 546 993 950 32 36 595 898 658 687 574 111 141 6 356 218 812 599 443 842 712 706 525 980 787 534 499 193 598 994 85 293 464 113 908 571 740 359 814 512 345 786 78 404 808
673 492 909 275 980 639 742 281 785 86 628 671 36 860 947 835 971 824 475 899 25 765 548 698 229 402 815 879 144 598 434 632 8 433 430 231 264 782 396 945 219 584 905 137 337 38 341 339 79 507 128 308 807 576 404 20 623 967 298 233 857 408 630 651 645 257 880 349 148 979 657 889 487 642 985 796 66 899 729 448 428 747 237 922 380 989 859 849 238 915 573 290 643 560 801 148 266 794 231 2 43 809 329 688 538 993 867 725 60 959 103 659 924 217 252 856 55 824 121 19 474 324 770 137 305 598 214 330 556 803 692 328 755 442 289 32 163 437 14 466 710 803 780 602 865 249 0 946 784 659 546 921 649 793 419 864 824 175 40 846 211 699 996 614 983 952 308 896 54 588 311 781 705 3 80 936 840 875 864 911 498 353 376 924 294 552 709 885 802 531 174 288 606 103 176 104 347 335 764 331 990 69 995 284 608 495 462 812 403 494 835 953 795 828 595 181 280 296 423 11 778 767 640 152 644 87 74 226 344 935 808 783 900 158 213 92 720 908 747 120 299 735 531 781 452 567 724 940 693 31 433 448 286 172 885 745 821 153 88 80 343 637 67 853 300 893 132 368 497 956 76 139 737 205 153 384 241 572 159 610 104 220 687 25 86 565 648 409 518 227 342 727 776 162 152 863 388 122 863 357 896 481 243 118 313 359 934 351 336 934 118 624 570 509 862 464 57 484 656 457 580 892 123 140 188 177 901 644 28 537 828 328 869 477 560 706 738 603 830 726 13 839 160 668 861 442 615 836 215 508 626 314 702 427 492 124 436 93 762 661 184 155 442 38 838 739 771 198 852 760 672 377 915 842 496 481 773 95 850 873 165 127 476 292 635 693 675 762 997 656 21 690 483 790 671 906 576 878 813 973 166 3 250 733 461 129 605 607 926 340 479 938 95 649 517 809 500 634 998 186 291 476 318 452 135 567 467 745 350 57 334 53 381 981 501 54 284 311 470 30 943 56 526 277 783 826 708 759 97 112 969 147 425 436 377 732 937 222 524 761 713 604 170 584 412 35 12 737 946 926 740 839 527 720 332 509 749 711 817 633 883 917 890 416 779 514 669 482 272 913 609 484 18 324 929 238 222 507 366 458 246 145 70 242 543 475 374 353 875 937 588 941 858 912 402 693 142 594 68 750 629 895 32 80 887 187 575 79 171 149 977 87 256 554 562 975 84 961 458 875 263 762 351 334 206 72 190 928 683 21 319 345 463 310 870 82 803 218 707 797 283 118 796 555 383 51 516 320 50 310 223 809 660 502 945 555 704 410 322 588 758 214 855 291 954 556 82 237 921 293 23 423 225 45 125 530 514 136 63 332 129 75 506 759 920 471 395 420 414 814 515 814 879 599 33 310 437 856 874 175 111 382 58 614 324 737 964 650 734 795 310 165 426 892 960 633 752 103 950 947 314 330 989 387 806 52 382 649 233 753 244 851 613 328 695 395 732 408 775 679 331 982 325 978 618 882 680 868 335 641 647 424 728 860 513 447 359 422 922 453 741 477 610 327 9 765 448 542 410 97 83 790 99 19 853 757 257 242 697 877 107 248 453 923 917 979 940 319 612 448 154 58 638 258 809 126 411 784 155 448 363 946 791 10 268 310 872 149 988 202 953 576 884 629 259 997 844 310 201 479 634 148 794 321 367 335 782 997 508 170 471 312 895 914 666 704 271 697 984 283 774 234 416 449 535 852 108 271 26 402 788 619 270 309 814 43 73 347 972 426 180 88 502 536 96 927 11 406 804 277 136 840 451 56 15 38 700 982 192 512 254 847 10 137 295 254 468 231 659 780 923 871 860 722 59 113 134 527 571 463 797 711 212 893 800 58 541 850 281 263 620 593 267 683 191 4 931 881 372 192 353 281 179 363 262 332 140 953 473 258 221 831 701 528 409 881 696 990 733 354 279 369 269 395 948 892 769 105 445 336 189 980 168 399 912 456 952 728 566 707 75 293 607 156 384 658 183 725 723 340 886 562 684 78 232 15 642 689 261 357 146 991 718 540 529 270 197 460 544 888 248 191 493 527 686 786 226 281 274 138 69 306 379 351 149 265 827 844 662 457 449 52 187 174 829 129 138 197 975 340 590 216 260 332 987 312 625 510 888 614 304 680 413 566 542 206 478 444 810 484 816 913 486 259 459 138 963 756 525 960 265 51 899 682 217 804 699 532 477 59 637 525 41 488 658 519 753 339 127 802 5 638 759 953 596 150 676 476 89 181 979 48 399 759 302 279 297 559 209 683 730 7 105 215 406 818 364 643 507 123 2 917 936 780 361 695 574 249 117 711 240 156 665 266 288 747 536 235 568 310 839 115 275 205 871 336 993 566 287 609 394 665 444 969 312 798 579 169 352 834 122 734 694 963 510 925 373 725 636 568 982 697 156 859 278 995 533 609 71 734 898 743 488 883 464 990 228 756 986 6 925 948 227 579 482 168 301 784 1 904 856 545 321 784 731 89 429 269 77 78 837 466 789 916 677 597 224 449 242 103 845 732 594 205 552 760 949 198 345 937 918 634 503 64 400 620 881 875 690 663 631 536 317 977 910 367 199 475 561 931 892 111 113 155 3 840 786 920 688 164 798 927 439 422 754 79 914 678 346 633 834 990 456 362 195 734 194 229 407 659 991 686 196 933 583 152 534 834 603 981 973 539 327 247 109 898 739 290 358 974 761 329 391 46 469 448 293 328 819 29 405 768 495 350 484 937 911 161 847 96 678 547 903 259 584 369 935 666 679 546 181 917 600 256 17 85 715 130 745 743 185 294 632 287 621 645 292 140 748 990 328 286 420 603 866 294 889 755 251 833 822 210 427 859 522 231 290 445 147 772 763 988 614 47 564 756 61 29 970 375 539 646 415 176 968 184 387 258 204 596 841 478 355 381 392 632 320 698 691 941 563 377 831 641 450 693 30 757 443 569 549 73 999 861 85 916 567 860 239 914 617 9 958 35 124 405 706 941 833 905 432 576 208 794 565 476 849 16 653 165 29 708 599 683 369 387 357 61 230 403 523 493 577 810 554 23 282 469 62 347 51 634 667 163 682 114 277 911 81 429 569 153 38 199 460 151 455 831 141 681 499 214 481 660 908 989 258 13 818 390 454 594 944 172 235 298 338 972 130 418 408 556 480 813 110 246 746 851 951 455 296 851 505 631 966 936 151 353 597 609 777 820 604 747 832 85 27 530 120 922 941 998 489 290 393 183 735 98 725 186 992 553 39 816 424 635 205 841 559 252 94 249 158 922 530 565 652 868 927 448 42 120 622 460 102 103 198 762 703 807 157 139 441 948 472 221 976 242 247 263 303 132 422 208 315 841 581 482 306 215 316 383 674 846 330 411 826 112 255 275 447 975 397 790 356 199 598 878 897 648 186 339 45 648 744 876 349 924 98 83 540 5 591 173 20 72 891 76 22 797 843 983 689 540 681 269 31 15 365 80 641 879 547 893 639 799 663 736 116 14 633 734 627 836 276 197 820 416 602 535 876 867 727 113 942 817 545 696 582 300 736 710 751 57 685 494 537 575 726 834 131 272 202 862 902 154 417 613 87 569 418 734 193 234 494 567 955 152 593 279 34 779 587 79 169 753 56 927 781 55 249 86 6 895 551 347 712 415 654 881 435 669 787 585 164 416 378 677 811 20 236 163 218 580 957 477 812 722 799 384 825 740 273 879 836 795 512 236 878 936 431 974 756 631 611 784 421 907 882 888 106 928 907 828 766 245 16 327 919 294 650 169 558 694 114 732 585 808 601 11 172 268 916 783 285 809 389 139 348 618 904 147 664 629 651 835 19 29 126 751 210 375 44 747 555 939 216 784 913 720 974 609 714 138 48 809 994 382 823 220 65 619 528 517 873 527 490 225 137 409 848 715 133 464 466 878 200 674 765 279 438 30 203 196 938 73 509 658 961 992 90 931 177 516 772 368 485 679 368 149 670 625 72 591 854 484 119 724 521 168 981 791 520 396 967 439 711 13 309 949 401 890 307 183 624 774 589 689 750 633 375 857 959 459 851 800 339 100 64 76 150 382 53 876 398 29 550 9 145 208 906 998 846 814 175 339 323 884 360 990 220 599 35 428 167 477 173 161 91 916 143 479 760 856 78 801 722 218 47 316 491 725 978 867 390 935 553 797 49 288 743 474 661 499 586 280 932 606 721 721 101 718 868 813 52 110 893 29 572 247 93 455 46 661 92 376 161 383 182 143 790 134 532 714 24 544 385 236 37 316 757 394 962 893 371 335 668 501 793 923 457 15 207 331 717 326 616 218 326 144 646 922 115 653 939 947 792 224 578 714 655 935 504 251 956 410 112 814 465 254 842 943 354 187 340 681 805 174 928 684 100 278 894 621 440 588 245 800 557 774 511 474 446 291 7 246 4 329 253 858 719 957 930 343 178 693 333 824 768 715 767 643 139 283 370 713 386 345 933 960 877 173 592 363 234 121 362 529 698 508 716 267 162 250 965 847 619 786 519 507
340 700 103 909 528 97 13 79 343 827 786 901 511 742 869 560 578 822 662 536 450 582 724 682 401 115 152 923 816 347 859 856 892 409 993 101 165 570 276 280 824 681 194 212 727 645 555 272 782 353 856 408 273 504 34 279 5 238 951 191 246 754 64 225 283 838 937 400 510 290 459 90 398 744 44 995 679 571 853 292 835 456 318 605 614 342 642 996 110 123 925 161 682 26 711 454 920 955 313 338 708 731 142 961 792 295 575 85 934 276 30 468 646 755 125 411 430 922 466 712 151 927 507 901 516 790 231 696 579 198 626 552 307 590 424 626 673 614 865 296 997 658 101 914 53 791 512 272 751 6 738 772 611 65 921 127 402 865 156 110 182 30 411 302 303 368 759 592 959 905 360 310 14 639 850 236 984 82 691 783 598 501 675 152 989 608 963 731 80 107 657 770 297 281 486 858 352 730 7 259 441 825 248 70 175 662 37 804 366 980 960 430 380 714 497 645 405 873 154 463 422 865 130 421 843 886 149 710 139 606 906 803 562 578 901 403 227 625 25 675 533 683 208 152 460 391 222 620 962 597 335 143 145 12 748 942 994 947 393 505 747 928 544 249 317 141 876 970 757 507 417 664 201 374 390 346 756 918 518 308 85 296 76 767 77 504 81 382 482 366 86 118 928 521 900 588 315 862 418 48 22 735 184 557 935 138 953 745 359 946 120 823 167 122 195 172 323 918 330 685 370 31 284 450 451 549 268 231 275 102 655 337 875 886 427 737 54 439 572 489 406 694 827 325 778 209 898 986 134 481 590 53 264 923 781 281 719 541 923 624 746 314 842 369 55 444 956 134 731 698 899 758 915 76 444 87 908 875 599 165 674 60 927 437 287 26 374 448 348 469 311 34 157 72 643 949 270 122 658 587 114 403 211 6 826 510 909 980 294 223 496 667 57 505 666 710 247 609 650 259 301 414 88 451 228 712 550 730 274 12 890 226 795 112 389 36 111 63 9 126 494 68 936 928 474 515 399 321 362 144 141 392 699 204 810 262 67 720 63 164 686 372 503 675 825 192 205 190 917 978 513 901 245 288 891 624 65 651 443 550 305 476 540 497 153 776 582 393 138 662 752 959 526 300 391 150 603 656 20 903 811 880 617 961 743 450 387 264 714 869 365 213 709 684 6 309 973 398 983 950 73 441 484 497 215 407 19 612 454 184 654 652 258 5 384 843 623 991 94 516 98 924 216 456 819 375 217 367 979 63 230 222 499 711 559 44 437 855 11 869 873 493 695 786 574 219 762 916 918 288 683 40 864 265 805 854 203 659 314 780 47 942 640 232 147 678 183 535 189 864 514 850 345 103 336 853 177 693 965 180 200 449 619 90 285 743 281 264 660 742 358 336 170 374 602 925 218 94 97 366 712 306 280 44 90 540 687 626 580 716 186 51 347 793 881 6 950 128 803 422 75 608 331 312 720 290 436 478 600 613 794 948 880 241 587 474 74 195 780 29 168 572 344 321 306 64 244 328 992 56 737 738 933 375 833 769 941 555 613 739 32 578 972 695 886 840 546 949 50 65 718 498 479 951 787 89 554 979 545 957 353 704 916 204 701 616 697 614 475 580 828 565 68 26 836 523 445 313 250 71 939 822 744 894 732 592 667 17 457 946 629 961 28 420 92 931 290 724 588 237 39 945 713 876 96 636 435 732 861 174 100 758 704 439 159 839 877 344 198 427 996 898 661 177 434 333 229 785 710 631 957 810 534 706 862 392 505 711 681 119 776 521 678 285 172 356 477 807 407 795 187 823 952 9 815 361 397 366 404 70 355 409 338 521 502 515 905 571 45 961 62 761 255 70 651 355 569 219 768 828 292 955 889 637 181 312 854 174 463 986 351 755 128 633 566 327 790 206 576 285 383 17 271 318 132 847 16 576 990 139 368 866 618 802 814 742 220 851 2 452 604 258 515 535 455 436 234 416 628 326 855 830 866 550 179 730 968 239 773 846 940 785 840 262 127 403 95 51 823 458 721 224 146 275 140 933 233 641 259 673 109 101 685 814 663 397 800 259 863 831 423 69 914 316 809 492 414 817 166 563 700 379 693 638 66 733 498 435 467 567 817 231 911 14 553 23 304 109 519 620 379 186 523 261 829 364 408 512 789 286 694 488 888 589 977 490 659 997 10 691 942 92 608 573 56 75 734 168 102 78 975 826 476 132 733 495 425 686 668 520 388 900 791 434 26 30 981 107 777 219 922 605 354 334 70 441 838 543 725 763 837 404 489 121 364 398 584 659 490 153 739 47 944 246 59 9 416 140 969 322 225 331 834 89 577 645 754 191 256 781 253 223 552 584 126 446 793 658 847 98 831 131 291 474 415 175 421 7 209 798 896 95 106 911 902 985 121 278 487 35 887 453 766 702 839 566 882 14 35 876 571 4 760 524 538 558 767 121 495 34 735 795 169 235 72 577 363 300 846 249 105 50 591 252 492 103 567 543 740 221 624 46 741 226 728 472 615 431 48 782 949 765 24 448 639 990 150 845 148 419 830 523 970 665 394 612 802 67 585 48 764 448 377 602 254 749 844 680 342 834 219 569 947 911 520 582 357 593 158 12 419 887 82 156 382 931 607 687 464 979 369 287 570 850 232 243 665 12 729 377 745 579 761 525 99 217 852 481 924 580 349 649 551 296 385 49 548 189 31 760 671 887 491 428 321 209 872 59 556 769 329 810 426 703 774 187 213 852 197 289 676 992 36 111 367 23 689 137 119 405 557 977 929 880 237 92 298 129 61 742 129 371 278 809 632 777 592 615 339 919 620 684 848 197 43 800 749 259 785 891 137 974 124 21 653 78 931 735 684 479 717 972 236 828 52 629 593 312 392 291 980 596 999 840 4 157 775 247 243 982 452 541 500 165 449 830 634 218 316 507 978 62 71 969 967 276 698 61 904 238 403 706 563 123 42 797 649 117 252 278 400 592 630 390 652 926 532 742 753 684 223 750 750 884 164 872 565 875 302 254 470 129 260 53 299 108 622 120 8 594 895 919 912 394 670 660 155 822 822 425 17 789 677 615 113 893 188 387 633 345 277 560 955 133 328 832 521 201 606 408 286 280 373 598 23 196 46 902 849 346 485 65 322 629 509 932 471 22 112 116 493 216 310 393 312 391 442 957 84 464 40 572 726 60 269 996 568 174 703 882 796 965 118 952 573 141 135 612 581 234 78 38 131 64 801 560 530 451 903 830 596 988 612 905 465 490 332 948 136 178 536 726 885 165 386 408 206 564 410 981 946 407 680 379 755 401 669 458 309 750 409 679 420 588 180 544 161 79 241 81 160 863 645 618 461 869 462 901 770 709 627 926 458 281 412 694 473 668 210 6 51 835 480 961 288 17 783 365 982 175 647 124 279 278 932 851 987 179 771 745 870 399 763 669 87 949 3 417 879 810 326 884 439 593 601 327 91 604 469 944 730 511 123 354 723 368 948 440 893 43 115 133 319 378 324 41 239 126 116 623 907 658 988 649 631 842 716 579 267 556 226 198 431 627 173 147 799 780 705 96 296 545 272 142 894 639 919 304 295 962 192 83 300 245 341 484 529 396 122 824 178 499 610 864 524 160 266 244 337 501 857 218 21 498 83 885 874 344 860 345 542 341 133 894 327 573 537 915 12 900 910 89 621 537 221 738 539 155 995 973 897 681 207 131 926 267 204 332 185 995 998 171 868 132 820 828 93 1000 224 301 162 749 547 768 758 998 27 996 333 743 262 754 636 458 541 698 535 23 707 175 586 922 784 571 692 826 690 543 144 801 49 321 812 852 943 111 504 51 832 116 938 361 867 69 797 512 954 237 376 724 58 959 871 734 334 840 29 942 804 705 635 918 446 148 715 573 986 481 174 209 702 129 597 710 41 976 202 516 472 36 818 774 696 584 638 494 346 241 381 522 33 740 736 354 966 822 961 206 371 169 481 32 263 896 527 986 429 551 641 69 648 69 413 9 257 795 196 835 282 981 605 235 396 389 788 932 913 405 143 507 985 672 976 776 107 377 564 898 235 427 609 710 656 294 589 514 289 836 558 854 945 81 372 975 191 420 320 917 845 583 506 911 242 946 765 738 432 706 517 635 858 536 18 741 625 221 293 413 190 748 438 775 821 813 378 953 930 276 193 485 841 684 883 232 163 514 478 230 595 146 1 400 543 103 69 212 531 298 560 343 0 510 15 647 440 542 808 646 508 656 375 860 798 336 772 539 251 416 453 301 851 695 769 654 644 995 583 387 171 962 522 205 447 78 199 286 79 468 356 587 361 139 991 541 240 164 806 915 249 913 971 240 108 231 884 538 525 950 616 986 672 644 261 146 501 44 468 501 878 348 212 547 964 286 456 294 448 509 89 701 813 238 265 151 958 617 350 792 637 716 664 523 176 191 433 612 238 700 561 452 104 870 688 332 742 445 779 480 60 849 428 997 594 154 483 834 488 300 706 253 214 527 974 493 549 714 117 47 325 969 38 595 807 752 395 323 308 209 722 316
408 649 872 409 481 975 760 10 961 934 931 638 885 992 304 225 486 90 348 95 628 108 449 132 75 183 382 442 175 406 896 578 982 441 65 749 561 785 954 408 657 109 183 998 962 419 588 488 584 62 767 177 87 200 829 343 534 100 104 720 560 518 388 772 59 912 120 372 482 881 387 132 887 889 510 906 576 58 691 298 437 644 263 529 245 784 71 371 680 244 989 976 780 635 117 320 302 70 450 413 439 169 179 398 487 447 828 575 332 744 10 351 790 588 247 509 871 695 270 443 970 230 193 95 562 497 384 985 843 552 227 810 20 254 97 582 618 246 792 570 858 983 685 793 766 924 674 31 448 662 152 541 514 376 251 274 1 712 285 237 701 117 77 217 591 696 282 751 740 629 999 366 192 114 538 215 237 729 966 294 524 264 609 644 205 816 690 69 459 612 689 511 43 411 878 814 289 667 901 583 211 361 973 592 369 882 906 794 113 988 855 877 135 944 938 598 995 78 33 140 979 584 490 806 485 129 197 990 927 241 709 416 850 202 220 325 587 435 624 731 686 425 171 217 328 168 69 693 847 88 130 508 564 677 507 523 364 126 101 509 462 412 91 250 444 670 956 690 395 696 258 978 839 25 411 582 344 675 235 650 399 988 252 674 297 767 410 998 312 767 480 520 838 935 592 557 292 260 653 722 347 370 547 175 833 408 981 857 782 644 26 532 109 665 755 906 715 1000 351 799 830 36 484 698 42 461 242 626 276 994 697 866 496 252 24 307 250 238 321 670 857 803 967 580 640 470 728 576 681 26 934 945 431 75 305 986 756 600 714 858 400 310 436 760 603 320 758 599 804 617 516 107 420 134 522 787 5 1000 349 897 365 295 262 762 406 690 497 498 647 114 70 532 240 720 643 214 275 874 140 211 128 960 418 490 415 749 650 113 502 294 324 410 483 556 359 963 774 496 108 24 705 126 736 258 764 164 241 530 44 899 615 320 99 641 642 770 308 995 32 751 976 239 385 415 566 297 549 645 928 172 750 680 894 639 892 588 631 451 167 81 870 223 58 726 186 811 176 646 932 930 573 213 913 377 688 268 132 1 434 688 912 91 326 975 159 175 814 946 224 867 795 798 943 759 543 341 229 228 2 243 290 790 842 364 147 508 335 334 675 935 46 590 281 261 28 889 706 656 145 166 352 537 554 670 994 102 333 174 306 786 257 549 903 633 260 108 733 12 599 98 682 566 154 109 879 440 741 355 453 821 106 910 79 453 467 111 455 542 865 986 539 525 880 841 102 989 890 678 669 497 670 756 323 295 177 408 632 234 783 864 821 976 936 573 518 949 148 603 40 947 523 929 105 690 935 996 798 477 604 1 178 322 663 504 644 718 596 581 217 282 233 751 533 165 947 858 280 752 340 376 553 727 29 300 61 745 398 393 922 379 327 328 213 420 637 131 802 661 991 207 425 623 785 946 174 77 908 998 456 972 634 851 228 891 57 890 720 847 749 30 559 450 142 410 826 231 684 842 621 638 88 277 125 126 253 632 203 243 731 698 279 903 421 911 746 763 416 654 374 795 489 294 146 644 441 839 942 440 265 673 727 980 577 215 143 135 793 235 959 321 225 37 875 960 83 634 921 209 859 750 704 452 529 551 852 267 546 185 769 287 403 268 608 441 920 263 491 664 794 425 521 307 779 625 696 382 367 695 76 112 742 292 757 96 190 533 375 251 730 527 698 945 23 961 799 608 856 589 638 719 474 270 199 522 182 446 594 671 853 563 911 330 318 88 218 318 555 437 447 462 422 571 651 886 580 83 548 371 452 537 882 859 337 494 503 945 81 588 694 633 295 692 51 930 427 858 405 716 402 898 910 557 519 404 951 172 288 478 614 750 834 532 571 195 407 887 800 658 827 476 806 179 987 764 180 889 957 140 773 849 710 641 269 501 752 131 350 240 430 193 545 713 980 703 808 68 6 93 368 624 977 895 317 316 777 154 277 404 409 29 849 931 863 488 119 279 18 753 907 499 837 294 918 545 589 809 316 142 583 483 66 230 358 565 126 34 673 760 817 459 905 638 356 240 454 818 286 765 371 823 895 266 62 355 25 855 39 531 765 551 95 224 412 78 763 606 530 52 813 324 54 634 601 72 12 104 770 595 992 67 666 580 744 100 370 836 256 317 284 638 165 373 498 342 255 602 759 123 528 871 725 99 915 675 433 251 948 656 60 209 724 778 719 289 74 103 341 533 313 831 662 819 360 423 35 523 55 517 582 716 307 187 116 904 699 809 98 807 993 104 960 424 169 806 983 135 346 777 378 292 4 583 512 321 909 699 432 299 620 610 121 683 652 671 738 169 380 685 500 630 844 237 946 229 791 833 309 134 952 963 866 612 801 839 619 954 721 169 414 123 134 875 238 423 556 711 47 265 639 388 114 199 361 982 296 811 339 12 646 982 955 880 649 866 975 346 535 22 249 710 31 599 330 290 532 976 929 252 648 862 565 406 30 243 363 194 232 88 930 276 440 697 303 146 223 242 393 299 825 540 836 72 461 643 137 634 864 233 376 835 668 131 133 119 278 402 219 431 310 207 155 825 204 71 342 333 78 9 479 267 501 279 820 840 797 789 53 870 899 592 578 579 734 190 261 281 14 334 568 260 389 278 517 783 672 528 92 200 711 212 751 702 201 902 874 562 965 520 271 743 723 102 355 723 914 66 610 527 978 983 635 23 933 17 748 65 267 396 354 274 127 455 0 821 158 90 107 325 222 569 815 993 851 101 471 953 630 285 122 611 509 372 585 591 916 996 762 944 816 525 466 193 786 359 161 660 504 659 495 232 153 349 926 599 52 180 9 948 244 18 506 63 325 639 636 57 617 364 819 104 823 155 739 172 841 575 56 869 3 474 877 578 687 217 331 801 822 412 478 545 314 703 472 383 345 512 129 950 563 118 527 698 291 373 207 370 80 773 707 738 968 703 536 377 230 31 729 628 443 109 848 736 541 671 904 788 19 864 743 899 703 749 477 913 96 430 898 488 702 541 226 974 862 35 718 795 776 718 272 593 189 297 788 343 812 928 464 25 196 86 552 830 322 287 925 513 246 348 195 85 550 724 974 187 949 303 391 839 944 170 469 243 15 407 708 836 772 558 574 585 781 700 7 678 600 431 493 298 390 409 492 864 392 869 627 836 570 530 677 452 131 135 298 644 803 903 283 679 511 548 85 606 990 91 567 554 590 811 761 120 665 470 293 720 123 870 36 300 884 437 655 895 396 33 82 927 626 636 37 285 136 217 805 923 13 674 163 729 940 407 531 821 784 98 845 42 157 595 458 716 259 370 84 272 732 613 811 15 854 924 442 109 572 263 544 601 470 586 860 840 103 119 210 805 747 862 661 462 679 785 796 887 807 671 622 477 945 305 198 510 641 656 187 846 886 341 737 21 645 931 438 734 939 928 629 32 613 611 38 257 124 763 248 673 383 431 115 380 315 39 231 399 381 506 671 638 72 750 362 223 8 463 268 353 112 447 824 842 144 273 208 475 958 471 505 267 445 721 90 292 476 453 700 275 188 785 611 891 537 38 428 507 435 613 49 609 735 95 191 397 713 545 923 642 835 25 172 800 695 965 162 979 273 39 832 126 320 934 17 996 612 707 897 555 775 630 869 12 206 86 394 676 336 43 299 995 301 838 900 370 876 685 426 49 377 1 540 978 353 505 597 952 692 840 941 722 693 971 110 808 605 288 726 409 329 944 616 407 264 793 881 915 94 481 753 330 602 49 156 753 971 827 41 453 789 819 542 249 873 524 778 107 722 977 287 823 953 48 21 699 889 169 319 8 569 977 151 943 294 658 27 38 64 317 138 178 712 648 424 733 606 417 678 645 658 541 891 456 997 564 508 269 463 488 660 17 513 414 16 621 985 74 809 748 141 631 214 732 139 378 311 790 656 148 460 875 888 803 89 751 334 276 984 53 598 307 917 969 209 488 50 235 988 532 48 820 586 617 667 51 168 136 300 480 964 380 239 700 149 5 465 454 234 32 184 121 63 760 768 724 846 952 423 416 366 981 266 627 451 508 840 869 581 509 254 854 446 498 22 8 557 320 73 320 429 322 867 239 373 674 683 26 623 935 972 809 831 482 86 625 221 417 164 257 68 325 893 984 754 975 274 595 664 874 357 783 579 489 575 478 818 518 93 536 468 596 185 238 372 439 861 377 633 583 111 476 499 14 401 291 202 51 969 381 902 62 963 830 716 743 404 108 593 809 150 847 194 33 343 692 216 97 379 455 166 560 986 975 654 556 558 441 473 950 173 596 996 280 745 151 413 643 924 176 625 278 515 145 520 925 525 380 526 852 810 980 100 236 998 590 386 994 243 563 717 857 338 951 883 214 215 813 771 863 950 64 607 339 118 746 170 370 45 210 160 340 475 755 676 611 67 265 494 863 787 917 919 93 937 83 457 252 397 466 659 842 419 715 868 21 11 740 181 159 34 197 417 287 212 327 200 743 488 221 236 846 551 202 595 75
94 401 454 7 628 265 408 30 397 167 238 718 3 234 68 702 636 924 583 456 749 145 629 590 32 67 479 283 62 403 369 801 717 310 286 866 571 115 304 378 826 923 357 317 338 533 377 519 809 518 136 885 610 125 961 379 947 551 795 100 942 499 726 970 948 16 334 195 764 661 834 199 721 678 744 365 835 688 926 537 492 89 592 265 778 885 294 253 435 569 608 685 184 748 406 813 471 719 130 229 458 72 746 342 1 381 405 315 930 519 87 671 593 171 96 777 743 315 911 645 390 527 394 986 701 98 210 68 989 896 751 646 602 431 400 743 822 63 163 244 288 298 873 312 427 419 420 177 41 411 259 940 680 615 363 935 591 854 450 574 243 690 140 362 898 995 645 307 153 923 285 52 274 870 188 93 968 343 475 79 155 358 275 881 347 641 411 898 205 108 491 196 790 508 955 973 241 969 843 994 330 392 439 255 849 20 841 982 515 23 917 959 403 767 784 726 65 890 28 63 320 565 711 294 632 477 766 500 998 570 52 133 249 387 469 506 532 390 752 813 803 359 811 45 575 736 676 595 556 633 582 594 934 4 146 950 580 881 719 259 376 576 869 828 921 708 362 522 459 737 723 376 51 880 79 741 383 756 78 16 293 901 694 879 731 395 194 643 643 281 644 296 707 79 352 784 980 248 472 394 164 772 43 361 180 271 659 396 499 446 514 422 20 795 774 868 12 222 802 598 211 667 348 893 75 657 151 817 990 863 280 145 48 317 812 201 732 195 601 7 470 992 159 750 880 276 176 61 160 735 979 192 276 349 447 793 924 975 356 271 453 38 937 705 76 268 456 759 103 290 19 251 71 828 373 800 609 780 507 678 322 375 361 641 918 70 123 143 886 174 939 420 340 557 335 976 169 348 7 869 182 4 412 554 521 957 785 980 343 211 200 636 783 650 738 842 813 899 913 4 396 574 273 256 162 825 789 617 637 993 24 466 973 277 509 203 597 494 119 435 441 543 251 618 506 970 761 682 83 181 640 836 185 796 970 450 74 130 67 379 40 883 218 920 964 934 431 698 268 321 6 5 859 694 409 983 581 98 946 891 884 904 943 852 988 152 832 477 729 358 95 872 969 111 660 606 17 404 503 427 489 656 129 28 175 439 148 382 197 292 889 437 107 420 88 80 687 295 527 39 854 395 936 774 424 102 720 966 622 534 837 586 214 966 115 766 603 713 627 484 47 571 653 849 326 176 709 70 523 929 336 602 879 567 407 56 298 243 695 216 457 594 782 988 106 846 577 438 642 922 481 925 563 600 423 519 804 665 89 793 401 210 297 951 38 386 963 477 672 688 466 588 385 920 819 463 109 513 350 667 909 593 339 86 894 551 681 888 318 350 777 277 704 229 978 389 0 850 134 215 771 512 986 115 419 548 864 589 559 571 993 159 86 163 378 723 669 27 712 355 98 198 425 616 650 787 417 213 758 861 878 68 216 589 381 341 312 47 226 204 483 670 193 432 64 185 141 576 655 765 73 34 432 663 82 438 15 992 367 368 773 298 173 264 685 114 649 691 528 894 277 520 225 477 533 881 641 911 906 923 510 32 876 365 429 463 550 299 500 45 828 207 213 543 206 423 683 914 307 830 558 840 355 525 11 369 722 857 156 612 584 904 815 358 524 605 104 30 900 908 289 869 426 849 358 707 625 262 925 470 247 69 545 627 446 873 730 606 587 129 306 640 484 643 648 299 58 146 266 698 296 54 478 419 985 199 418 172 34 682 745 322 728 425 844 351 825 688 922 326 299 1 519 224 910 425 554 976 467 724 757 89 487 28 908 210 513 385 852 297 99 127 365 191 892 596 667 272 113 141 923 132 157 355 199 812 710 214 292 745 189 260 461 601 590 188 779 131 208 689 217 768 551 105 139 961 161 164 997 423 651 462 516 793 656 701 787 617 548 87 992 263 566 251 44 609 505 434 870 625 57 679 451 688 796 974 705 210 927 844 236 625 663 768 727 113 511 194 171 13 60 576 477 429 337 466 324 241 152 258 124 583 750 723 108 824 714 120 371 900 49 531 272 37 59 542 33 790 342 393 690 401 262 894 865 942 166 223 916 45 568 673 315 559 652 422 845 757 540 606 421 442 567 393 801 89 839 165 317 74 121 203 546 857 999 101 393 99 138 765 907 997 90 195 868 380 331 487 949 878 248 540 512 582 688 176 600 268 56 673 888 360 22 905 699 637 666 601 80 921 595 811 502 39 526 485 626 681 2 441 827 450 485 45 605 724 221 536 736 725 798 664 748 739 863 162 821 467 618 80 938 416 468 250 333 906 596 364 9 671 982 939 382 320 101 375 850 540 81 177 857 410 539 126 919 125 553 96 697 882 614 102 444 453 576 147 494 772 26 204 552 625 635 333 808 205 245 734 972 690 866 892 658 593 693 822 354 160 379 619 950 720 830 351 904 216 257 198 436 355 957 832 328 978 291 121 5 457 848 486 271 649 474 817 903 761 529 879 433 799 142 284 460 379 18 40 896 597 384 724 415 623 715 591 364 268 135 390 455 953 111 253 366 819 692 113 544 512 960 435 392 781 557 130 974 722 724 469 70 510 887 524 437 110 535 220 55 546 310 989 657 925 633 166 820 770 768 556 713 453 278 200 14 12 137 807 588 924 846 299 410 221 462 785 463 261 867 268 534 646 482 831 895 26 309 6 413 408 755 444 493 175 23 946 263 414 791 722 788 342 855 318 899 62 671 385 696 93 39 524 488 707 674 509 944 368 496 385 267 522 765 47 920 315 398 6 793 790 874 270 144 281 4 947 72 362 147 758 542 810 422 983 473 51 92 406 741 724 345 765 368 784 192 15 281 265 215 696 983 742 630 777 953 441 127 678 359 868 702 896 183 220 258 515 856 744 530 435 621 102 476 629 321 21 448 573 817 639 196 732 279 530 430 388 380 510 256 236 940 471 118 439 763 978 497 243 102 830 700 221 313 116 428 21 240 196 187 704 301 524 718 800 654 627 344 185 255 630 684 929 349 453 224 477 698 512 191 5 624 559 204 964 753 996 759 556 25 288 890 666 838 173 612 863 767 564 250 863 91 903 36 410 716 321 836 105 877 80 959 77 154 309 734 777 231 980 958 772 538 314 388 723 547 986 607 503 212 808 239 686 708 553 932 716 443 957 325 836 198 901 861 391 945 179 555 940 122 92 434 323 233 262 391 779 871 480 254 211 706 688 737 337 799 425 770 274 66 91 616 671 543 672 201 520 332 819 372 286 311 634 177 701 93 749 237 66 375 759 560 824 303 648 399 134 574 342 203 225 914 671 63 226 287 911 996 877 116 831 646 871 739 340 374 959 445 899 954 74 905 173 290 203 230 586 261 959 792 519 991 510 295 282 265 781 246 560 219 161 520 795 442 247 186 65 670 980 228 298 725 699 518 920 689 904 220 576 174 523 452 833 165 301 21 31 872 113 314 849 264 458 132 105 740 336 885 231 323 690 242 412 703 405 619 47 742 627 179 734 818 212 673 69 244 171 234 289 935 167 270 986 966 947 178 930 776 850 69 373 987 693 611 924 235 593 800 1 145 938 252 917 37 250 105 367 54 524 386 985 143 520 840 760 517 938 181 371 50 316 882 377 760 570 31 53 158 280 308 964 976 568 486 679 319 590 901 615 302 621 816 508 465 658 30 91 831 995 536 149 912 737 929 450 305 5 61 568 490 617 891 654 495 403 167 769 16 63 631 698 860 602 647 3 623 432 664 424 284 170 402 2 883 23 561 703 829 698 933 744 46 309 395 405 679 22 346 563 634 871 668 945 150 72 202 920 858 161 762 846 414 533 786 694 77 841 522 741 564 822 541 121 387 814 995 738 678 926 227 281 851 254 29 440 464 844 501 102 881 295 691 100 133 862 962 794 805 541 8 979 875 613 775 388 570 242 283 361 598 184 565 68 170 612 902 15 329 505 814 272 117 521 617 664 975 323 125 874 508 453 806 1000 35 37 172 211 370 532 112 810 327 392 620 25 893 307 662 316 756 292 232 752 772 744 578 153 769 721 389 775 682 562 824 627 269 769 589 474 253 882 606 658 675 235 638 800 110 537 686 62 85 474 807 672 665 772 569 133 915 228 229 973 781 379 797 897 440 614 549 875 13 647 149 513 404 157 100 948 594 657 586 594 733 239 537 508 661 191 754 602 209 1000 525 501 120 689 190 801 316 113 573 840 971 890 823 29 360 626 341 497 195 122 613 800 951 136 126 317 853 384 984 72 794 706 677 931 480 845 131 443 27 421 223 852 10 692 833 724 599 32 45 488 735 981 810 630 981 105 965 927 862 120 977 836 747 542 639 400 97 599 842 691 84 88 847 449 351 173 353 797 780 330 994 380 42 450 952 243 222 327 615 571 128 544 300 310 579 345 282 728 438 960 531 674 928 334 572 419 114 669 967 471 585 85 498 128 53 299 897 701 941 287 504 36 260 232 931 379 562 584 449 772 168 248 207 676 416 4 956 778 604 751
156 15 748 238 705 333 876 79 440 714 185 804 176 644 379 377 22 355 782 743 811 240 899 240 172 514 595 550 61 435 165 73 505 621 253 913 182 488 180 422 229 185 249 75 528 319 670 186 626 931 164 129 845 245 917 288 58 769 760 632 581 46 941 324 780 687 872 467 806 809 862 762 923 297 251 889 424 927 775 21 367 506 851 757 663 150 691 16 963 535 148 871 728 96 490 401 989 571 968 616 243 915 785 812 225 688 311 11 633 149 727 715 435 815 321 710 601 14 201 402 302 28 608 400 297 826 364 496 375 201 450 572 342 569 412 842 447 260 188 876 6 853 306 178 420 32 870 545 890 688 465 806 907 550 9 150 276 327 223 419 4 701 305 765 891 830 40 367 314 973 818 25 400 841 929 813 352 476 622 611 227 357 162 331 361 962 638 480 562 849 698 520 720 384 350 854 159 268 659 714 758 264 446 295 401 76 998 460 537 376 158 7 42 712 628 92 461 857 397 1000 507 747 636 266 441 663 432 613 374 702 233 332 344 20 274 891 358 920 170 62 610 365 250 714 382 572 676 815 520 792 339 987 605 63 926 639 548 768 252 741 360 453 119 269 93 415 533 776 476 344 532 77 486 784 576 82 543 275 695 887 557 806 706 415 568 577 654 306 829 252 885 587 18 125 103 894 951 249 864 163 471 485 793 730 35 7 184 42 125 200 89 634 697 809 263 671 481 665 729 546 976 535 971 148 402 1000 536 648 823 295 390 937 439 155 226 227 222 714 138 223 154 830 657 58 710 528 798 209 171 356 700 944 381 760 965 492 94 536 36 491 910 328 972 911 195 493 921 187 472 806 353 277 363 558 5 160 267 897 161 119 574 491 978 900 294 71 50 623 335 200 836 367 464 771 421 464 977 188 167 345 773 98 285 361 509 835 122 379 387 931 67 168 833 600 523 654 625 857 553 587 333 491 502 101 991 742 139 105 888 307 28 335 808 197 255 263 584 64 242 820 805 444 714 103 629 327 540 905 72 989 134 171 469 291 41 830 974 487 612 511 949 604 911 284 661 373 894 405 283 975 216 524 328 403 194 322 240 146 599 451 187 353 313 669 20 762 776 601 279 830 146 687 266 291 460 169 246 561 939 677 368 779 631 259 979 766 126 627 711 995 696 189 635 628 377 44 582 267 831 384 944 663 220 996 65 913 750 951 569 127 716 822 824 350 804 482 491 348 567 761 26 205 857 912 682 684 648 85 534 705 693 515 59 699 855 700 275 82 724 597 303 758 948 315 848 379 228 705 71 980 475 95 799 291 484 908 454 609 196 493 844 325 854 115 617 640 919 570 814 231 665 814 975 172 64 217 354 868 588 929 525 267 866 147 859 462 690 483 349 856 260 456 235 499 166 823 865 19 740 747 338 899 113 440 110 719 458 372 786 748 457 906 902 624 544 495 732 289 261 395 44 872 675 506 319 182 781 825 547 140 955 828 428 88 983 869 152 159 755 881 914 613 95 420 607 667 150 714 572 752 330 503 772 223 343 921 202 846 990 648 280 217 669 818 935 298 163 285 967 849 506 765 470 953 960 49 430 496 587 927 208 148 351 325 647 764 743 25 895 944 1 998 731 97 901 392 826 483 270 528 722 933 86 43 756 820 645 17 503 928 75 92 100 799 168 152 999 741 896 797 956 461 383 523 962 914 931 484 396 148 812 696 606 240 290 721 922 192 787 419 11 471 272 796 784 461 48 543 455 914 966 843 937 584 996 360 212 618 128 145 359 281 538 324 596 1 739 147 936 607 384 906 380 238 940 195 15 464 703 74 598 280 630 647 842 803 175 884 995 464 467 413 312 45 671 981 603 751 621 245 278 764 744 685 531 945 611 528 887 866 155 939 304 965 213 126 753 130 558 169 725 443 580 67 133 576 688 124 193 97 218 659 843 992 964 516 298 297 258 525 281 639 950 914 501 818 928 692 650 253 769 327 462 737 116 312 76 823 345 553 535 851 87 148 689 424 288 48 860 914 49 184 2 327 942 751 7 171 655 830 372 345 554 190 762 320 704 98 179 580 132 517 796 982 105 842 560 341 723 331 763 277 434 133 904 302 779 531 199 63 405 704 897 800 293 504 511 591 664 427 80 880 205 255 565 560 419 67 658 9 985 315 27 967 496 424 123 71 802 615 143 126 656 270 529 891 431 675 672 221 527 185 273 464 411 761 62 815 717 466 56 320 735 786 200 607 301 159 643 819 149 186 861 829 513 998 879 782 111 482 117 112 81 985 893 220 12 876 898 321 835 341 586 84 651 1000 709 970 324 68 556 510 210 869 82 546 413 307 852 675 73 908 289 759 563 606 329 616 426 150 296 102 160 904 981 462 884 518 789 361 388 462 764 154 685 49 271 949 604 27 571 484 479 98 765 319 909 326 436 438 410 90 591 275 771 527 190 379 877 60 14 617 473 369 719 401 120 791 551 485 863 672 299 164 147 5 801 400 153 44 653 25 79 344 310 272 309 279 323 947 488 915 52 425 797 48 395 790 16 982 85 966 822 786 768 262 92 604 577 393 627 38 570 82 827 71 173 642 934 828 821 35 257 611 699 719 423 225 474 619 425 16 575 992 466 266 639 60 987 441 378 54 46 367 997 318 677 817 555 912 131 819 96 508 157 333 915 18 269 176 320 883 356 637 759 922 613 159 427 872 265 772 186 784 938 885 837 877 770 638 807 321 980 345 189 392 325 25 451 656 992 409 140 80 33 428 846 930 438 189 564 925 355 725 104 212 952 571 541 451 526 471 515 899 875 737 542 570 701 248 712 584 686 154 13 806 847 824 673 942 403 207 954 150 398 757 694 25 734 279 295 986 221 484 850 661 174 761 340 934 417 314 327 928 817 86 687 557 142 576 819 165 69 852 407 12 357 797 494 590 130 828 244 53 141 165 192 141 803 549 54 396 614 607 984 399 444 338 63 346 66 677 667 390 369 38 623 611 766 436 504 593 415 248 499 662 858 771 745 218 365 497 197 81 437 777 206 508 832 338 878 286 370 215 713 158 620 419 561 917 649 36 348 200 853 998 406 487 177 303 680 690 545 978 913 101 234 711 203 132 268 52 456 115 519 495 137 269 930 439 889 37 838 373 792 947 721 300 642 988 178 217 282 203 752 21 550 892 815 515 920 942 254 643 906 117 849 381 433 105 114 623 840 20 29 128 336 399 326 133 129 558 609 458 39 397 810 949 124 913 292 572 668 345 416 660 236 262 637 906 487 688 969 927 37 454 169 20 191 795 761 135 715 488 315 954 108 869 408 72 590 101 463 684 45 668 10 995 751 1 24 983 726 113 204 372 510 645 151 995 871 533 3 613 452 469 825 281 459 418 573 161 834 779 524 762 497 380 932 22 68 223 868 715 443 618 409 369 102 108 300 917 145 829 493 197 84 295 933 56 373 228 593 414 308 926 903 560 982 720 830 448 918 819 286 175 500 475 482 973 549 172 317 298 316 104 91 515 230 313 794 456 579 671 106 459 602 857 867 317 958 584 477 990 404 56 127 893 422 721 418 266 366 289 791 403 816 221 578 778 924 532 953 673 652 59 767 444 347 405 660 570 215 840 788 132 498 209 702 259 74 322 144 150 508 517 516 537 522 227 70 313 809 389 986 756 749 838 800 22 478 125 331 832 684 681 790 992 21 248 644 484 32 222 307 957 112 746 0 867 738 704 284 610 231 148 135 408 828 959 78 958 136 556 183 319 908 552 973 749 708 30 256 807 232 955 512 324 492 44 546 475 736 722 905 60 414 181 264 911 856 516 585 407 618 516 841 392 8 971 57 712 900 904 641 132 681 344 376 543 47 196 393 153 88 816 679 10 77 314 442 546 107 267 334 495 219 64 882 227 55 170 988 597 25 519 391 101 60 218 883 91 634 716 448 821 813 929 742 416 552 574 707 55 600 780 927 818 594 115 241 561 118 298 211 746 31 366 754 930 287 945 795 564 916 225 224 265 945 275 245 564 746 442 757 753 259 388 109 308 262 206 616 978 674 379 774 666 101 927 559 91 445 419 389 966 778 331 90 523 239 781 880 633 23 723 566 272 925 75 238 818 730 292 892 743 51 811 692 466 994 157 97 1 115 718 121 967 718 950 514 470 449 860 912 613 640 953 881 459 394 694 362 904 385 120 619 951 733 904 386 23 624 883 318 4 209 889 678 922 83 523 217 81 99 24 970 156 874 520 886 476 277 173 517 459 322 604 30 717 632 65 539 100 429 754 207 125 291 730 198 668 521 246 399 813 98 775 392 330 662 603 332 412 839 469 371 160 741 91 518 208 777 284 592 95 483 846 247 717 485 145 683 482 248 322 38 67 583 408 820 819 783 658 615 297 17 325 737 538 214 287 181 136 873 975 34 20 959 400 453 27 346 386 589 808 946 551 237 210 947 880 530 941 957 674 43 910 646 492 943 359 495 282 468 471 747 450 53 480 961 748 597 137 666 334 869 131 480 10 341 900 19 184 993 315 489 989 337 875


==> anc/Large-TA benchmark/tai_j100_m1000_4.data <==
100 1000
805 678 737 209 438 773 481 819 350 716 789 571 429 611 493 113 33 607 627 20 151 631 548 16 198 866 77 713 452 617 477 962 749 35 401 533 263 98 892 605 293 822 280 274 182 909 809 391 832 797 597 185 282 880 791 40 571 652 400 190 122 786 480 980 628 858 959 915 545 558 7 403 907 244 41 774 451 46 447 639 85 772 461 34 179 635 733 706 475 488 547 760 53 800 308 865 28 773 47 167 84 735 905 600 824 889 877 967 213 787 590 163 369 215 708 190 557 621 71 695 714 381 19 116 302 330 518 875 0 26 730 194 31 152 774 694 246 172 143 170 932 817 208 942 339 742 177 562 850 849 441 322 178 926 3 155 934 634 490 653 236 764 58 385 57 455 963 32 21 974 971 966 474 869 702 866 348 736 215 23 777 156 80 46 460 201 642 674 611 901 948 865 622 377 30 90 986 39 908 7 183 767 576 169 112 354 390 594 685 703 952 178 254 228 379 621 765 705 670 424 105 113 498 659 854 428 483 774 827 253 888 247 301 96 468 979 478 965 647 407 505 764 960 169 794 276 814 970 790 100 845 611 266 465 231 651 904 468 219 561 818 510 62 250 412 162 743 273 996 987 150 829 555 389 320 524 855 449 533 136 966 652 686 730 330 667 147 502 145 138 55 682 965 358 526 642 572 789 592 226 643 665 402 463 838 365 12 552 793 751 869 440 385 682 558 771 181 273 260 21 356 382 108 273 664 345 289 954 593 73 387 125 552 378 403 678 291 795 856 388 906 931 519 797 521 525 161 925 985 610 235 690 457 304 303 395 347 773 565 997 422 687 950 952 534 315 278 677 586 49 244 983 887 313 194 386 428 54 407 470 96 785 719 441 149 307 155 791 60 397 101 565 840 16 449 169 227 513 537 214 782 838 309 919 44 335 15 545 968 190 930 309 669 60 661 964 806 29 922 251 144 247 197 924 779 291 731 520 663 257 173 309 168 35 957 947 148 199 703 349 180 509 561 920 784 901 766 509 264 879 599 262 696 382 331 141 51 66 553 225 313 166 577 123 679 753 692 329 38 792 839 128 921 740 760 758 974 811 169 999 501 650 673 182 980 47 217 771 574 957 290 325 581 734 786 748 473 15 300 208 471 973 769 693 186 539 417 934 325 481 424 877 667 710 860 83 816 519 115 911 785 301 374 906 823 644 607 961 399 896 189 374 395 427 683 886 90 867 629 157 421 493 370 912 494 877 164 194 304 922 245 733 4 409 137 237 411 869 333 341 707 506 601 865 375 214 865 254 656 12 396 122 671 289 426 275 939 909 655 178 842 788 943 536 598 371 746 414 993 518 633 554 639 119 975 449 698 779 404 727 723 758 982 957 138 812 621 826 623 337 491 609 543 403 864 88 439 778 524 795 587 84 947 868 525 407 78 107 8 783 285 611 127 555 508 154 911 353 797 782 910 191 716 142 14 571 35 978 135 928 436 427 564 650 306 517 608 250 286 519 828 421 955 86 332 667 527 98 588 190 459 369 614 650 644 263 492 759 535 631 619 517 662 996 75 942 646 446 497 450 74 722 102 115 583 442 377 101 755 449 829 326 920 231 529 649 913 116 72 125 76 274 378 722 882 708 781 19 281 891 620 150 6 715 160 813 688 841 134 884 107 944 230 541 140 570 83 868 362 818 654 121 736 925 595 246 224 130 523 15 924 127 93 431 132 177 994 983 324 86 879 527 167 803 995 146 967 4 136 685 792 463 275 288 61 484 123 947 241 565 813 669 139 506 606 574 699 363 73 997 210 626 732 206 443 171 953 687 914 49 479 252 735 956 214 486 635 663 977 657 717 915 676 826 940 761 69 459 846 757 575 230 709 898 504 210 788 932 923 242 983 777 758 17 95 477 465 304 49 963 863 976 222 226 936 460 582 926 513 319 2 968 106 372 418 447 392 45 738 655 722 855 591 72 342 245 279 353 317 722 367 2 873 58 546 25 338 109 361 434 54 985 373 618 883 141 874 579 964 341 128 297 81 258 157 345 277 913 120 296 353 280 801 229 329 821 126 759 405 579 131 234 849 3 931 809 884 812 833 58 199 380 193 681 430 921 613 613 484 900 532 999 116 96 589 824 175 140 269 866 979 379 556 990 841 22 294 899 462 207 715 526 847 138 652 308 345 558 700 360 297 15 88 500 171 893 408 957 191 494 787 81 954 456 216 346 284 304 389 16 684 650 229 104 511 304 414 443 712 152 751 100 312 147 22 223 296 925 540 406 970 868 67 449 536 232 423 480 434 28 701 645 694 809 159 453 195 710 677 411 638 259 499 675 925 409 799 863 999 194 29 294 425 751 487 226 357 430 857 635 43 418 203 906 831 937 867 437 129 869 453 563 650 466 820 744 691 464 243 272 554 388 495 472 276 942 454 803 889 424 951 876 984 521 250 300 267 830 50 157 937 405 917 433 336 627 579 821 133 858 859 474 989 20 507 534 255 267 604 288 448 697 744 80 207 675 185 570 97 741 5 22 899 415 826 908 202 650 610 45 163 31 114 452 253 409 91 946 271 494 89 138 636 151 645 479 848 336 351 843 772 667 340 138 819 627 718 330 187 419 323 42 795 286 753 740 268 967 256 743 27 15 756 446 233 789 228 253 100 393 990 597 659 323 288 780 238 906 563 130 706 100 39 224 903 210 872 768 166 1 265 504 391 895 802 715 68 817 37 348 780 982 875 967 748 507 98 360 113 36 757 794 409 48 444 591 152 138 65 39 560 910 172 294 609 15 559 128 678 678 843 903 901 407 695 871 63 215 174 382 871 745 687 273 520 228 79 292 538 783 761 728 649 488 305 61 34 558 442 595 226 354 435 896 251 757 162 188 624 243 668 283 949 843 660 550 327 700 192 208 752 33 771 256 130 981 220 463 566 230 10 210 742 584 972 537 170 713 371 332 958 12 853 263 637 601 821 446 295 270 86 533 344 73 713 39 902 489 992 655 584 143 734 789 223 142 248 222 976 427 956 885 517 727 852 918 394 325 997 160 941 629 463 695 512 783 897 923 445 201 729 222 987 602 372 233 341 535 626 904 890 388 603 983 721 831 110 587 234 766 252 803 413 118 928 440 70 588 530 778 938 209 103 240 674 54 935 117 64 257 249 834 919 732 900 95 632 290 796 215 961 318 176 638 630 461 109 979 834 633 416 43 681 326 196 399 549 517 881 583 433 447 247 175 551 795 240 396 273 771 811 797 567 652 680 598 398 72 328 1 104 277 393 740 880 523 946 198 121 511 318 295 386 191 503 57 343 970 778 174 640 904 11 464 184 802 326 210 825 146 822 477 878 337 740 69 316 775 40 846 200 308 364 122 419 549 704 267 763 2 99 113 615 989 509 403 201 455 437 946 612 688 358 90 337 519 384 435 204 796 334 219 66 277 314 431 470 788 218 822 891 723 807 509 804 734 450 447 909 764 942 370 466 622 118 923 767 765 221 908 894 888 981 103 929 819 727 181 830 971 682 567 770 670 885 704 23 240 335 111 502 82 319 307 467 658 382 978 837 622 836 736 310 847 641 660 594 541 672 162 991 948 618 94 469 642 406 217 257 960 205 430 299 281 945 10 26 663 550 536 18 505 812 845 486 78 482 830 541 13 365 412 895 446 56 911 359 681 142 622 542 921 689 734 45 250 798 333 602 842 653 354 835 166 36 890 92 465 759 814 1 155 573 434 190 420 916 380 211 324 427 421 690 65 25 18 862 861 13 20 476 551 16 473 111 583 861 676 455 437 381 846 368 711 866 899 625 466 32 392 485 585 506 598 500 636 380 853 969 715 510 668 773 628 209 168 94 388 800 283 514 550 578 107 141 691 298 693 225 134 815 636 918 603 270 166 725 158 665 560 456 484 153 925 728 172 415 577 570 197 710 461 720 240 776 365 360 293 242 879 59 787 146 397 544 146 978 757 817 612 354 598 585 337 634 637 315 740 675 55 739 411 962 696 397 561 321 648 658 952 46 950 20 983 926 739 283 397 124 488 237 218 896 938 648 793 272 850 165 401 539 165 82 438 927 715 432 780 876 53 410 195 657 666 528 862 775 850 274 518 52 463 258 477 383 142 292 559 754 531 388 670 346 924 48 391 666 900 762 598 915 976 870 375 605 665 355 12 496 813 851 798 212 839 844 154 531 685 232 970 724 54 651 89 617 112 464 255 206 531 741 220 693 828 973 837 9 842 912 853 156 148 868 131 944 415 745 164 472 713 431 18 420 505 998 670 933 10 522 933 580 972 261 786 352 457 311 588 259 106 808 175 569 420 886 416 747 78 705 193 458 180 42 177 600 396 750 114 489 622 117 595 322 360 898 189 631 884 188 510 119 754 515 637 988 407 783 597 562 58 440 653 488 498 697 398 810 765 803 369 87 454 158 472 726 436 17 233 516 598 363 507 893 926 596 517 711 374 616 337 366 282 568 196 24 61 858 691 125 131 768 663 446 892 262 430 764 23 349 690 287 50 376 716 307 110 239 35 154 477
334 270 965 828 287 547 651 303 967 231 100 890 217 185 834 923 696 396 168 752 518 758 191 642 289 408 165 863 341 787 248 887 566 428 15 6 229 598 596 771 230 771 281 732 451 292 798 565 625 668 687 676 577 568 680 786 44 977 974 354 634 377 926 205 783 788 237 304 747 786 828 923 734 297 364 285 556 723 605 589 526 318 773 115 603 677 49 739 860 366 177 259 221 539 414 394 597 389 608 663 318 460 110 321 780 47 824 484 663 404 469 86 185 410 473 706 940 66 675 152 365 865 396 426 215 605 805 632 766 122 156 851 989 895 786 569 741 799 564 752 472 964 306 321 220 192 862 306 265 523 453 507 313 674 328 861 223 851 918 595 635 569 613 113 621 553 688 901 309 345 578 216 420 373 449 26 866 570 939 238 375 757 762 664 267 226 415 954 611 697 348 396 392 92 627 32 325 126 11 239 706 366 460 617 398 542 510 466 216 776 800 960 682 412 699 352 793 144 595 513 832 813 719 887 765 627 33 312 534 74 702 281 55 502 198 602 537 618 432 477 991 795 709 564 599 861 445 285 997 238 351 591 255 339 722 645 894 47 3 941 240 970 399 255 283 10 452 675 698 14 889 37 717 746 553 962 584 939 320 172 127 516 178 771 260 287 898 473 60 855 544 527 489 114 356 131 601 98 211 696 691 679 986 772 61 718 946 184 498 932 503 845 30 162 644 556 308 269 83 917 4 814 390 708 108 624 496 462 875 855 929 802 295 265 54 821 394 856 848 836 796 949 729 60 819 162 958 231 197 787 380 573 916 698 822 314 640 222 162 421 749 576 551 429 482 600 5 634 936 593 315 773 571 297 837 995 114 218 606 197 115 757 612 907 557 709 157 449 604 931 81 649 673 48 591 634 463 305 345 966 26 192 88 609 96 957 996 100 6 893 227 730 145 575 912 552 694 871 915 303 75 482 161 92 280 54 545 917 7 361 825 756 403 263 671 111 400 30 645 834 542 74 949 110 767 869 101 344 481 872 59 354 413 464 187 266 681 978 48 551 851 52 690 197 972 269 590 46 820 744 823 560 471 826 801 71 978 637 12 493 448 146 406 848 45 457 300 516 535 638 567 53 336 454 960 469 273 964 190 236 574 24 686 487 891 485 900 811 188 219 258 546 404 660 821 888 948 434 881 678 225 857 256 141 733 308 102 966 189 691 246 335 560 825 269 428 886 125 725 161 164 875 813 457 141 31 888 682 880 824 753 809 478 365 179 63 10 675 877 361 624 716 337 606 953 266 802 47 20 65 184 616 411 634 501 605 368 252 654 986 56 206 388 464 386 185 94 265 630 671 626 67 507 847 63 87 570 333 643 691 32 673 50 846 80 660 684 775 90 355 85 248 31 514 175 647 594 367 558 417 266 60 683 229 201 596 410 441 575 664 774 60 199 552 913 538 546 637 899 772 922 836 917 994 194 823 980 734 207 582 509 245 367 991 447 602 695 44 124 867 871 311 636 667 727 924 740 977 350 523 878 324 138 449 638 735 378 843 987 578 905 527 562 581 956 461 857 325 302 951 667 371 203 439 8 387 836 398 107 387 716 874 760 251 475 841 228 421 354 546 433 715 180 275 743 663 232 762 140 159 610 910 431 423 423 828 218 367 799 560 235 479 429 758 579 187 600 997 964 163 632 152 937 597 436 666 951 241 442 10 622 347 247 978 971 766 405 355 742 952 641 969 511 81 662 508 923 774 865 557 17 223 609 51 585 243 86 365 525 386 852 595 555 469 569 530 516 870 321 320 372 914 23 802 803 578 353 88 895 760 103 723 76 855 36 429 397 110 82 804 657 552 440 831 159 213 788 815 781 518 137 631 24 567 222 51 689 615 357 863 708 642 213 647 756 995 769 637 924 473 677 320 276 682 728 901 795 104 618 675 167 877 479 230 461 409 846 470 697 512 339 13 333 728 355 800 933 448 856 501 659 95 104 9 508 967 317 161 672 495 757 244 206 913 533 768 486 948 883 282 959 481 402 39 35 899 988 848 731 878 224 100 434 602 112 968 352 980 992 94 961 349 973 589 811 968 838 938 39 25 170 335 485 635 152 225 639 238 456 631 338 282 791 157 293 886 777 973 901 744 274 122 474 412 707 845 814 585 679 977 74 450 70 527 327 220 142 823 99 156 132 870 148 731 129 965 812 811 962 72 588 874 239 41 263 943 952 220 143 770 721 985 853 12 210 235 963 233 153 991 676 303 252 524 815 792 808 424 759 685 602 227 874 385 797 391 576 960 902 868 319 986 464 471 457 351 735 945 549 650 303 61 424 425 504 372 778 487 123 324 943 398 147 926 903 802 955 450 382 818 531 893 736 624 493 287 358 647 298 580 539 917 932 965 985 638 520 740 806 711 792 3 173 233 292 272 779 692 72 924 236 184 619 759 772 937 664 245 868 198 106 939 29 481 299 540 226 783 514 590 133 886 120 796 845 960 732 356 784 535 450 748 909 299 270 187 28 541 669 295 214 158 771 815 46 427 842 198 714 543 586 202 67 547 633 634 427 438 346 920 34 111 785 630 19 231 966 849 658 810 863 480 326 58 587 328 421 876 109 928 87 153 502 408 927 515 975 41 242 405 718 511 430 637 13 301 286 941 130 202 617 231 809 390 568 573 827 975 911 432 726 102 377 351 738 866 859 999 548 727 517 744 181 271 370 397 200 47 674 777 589 350 710 673 439 732 288 784 979 997 934 471 446 173 715 163 119 663 62 404 383 984 458 601 750 298 787 280 146 768 117 301 183 327 284 64 312 31 128 736 155 898 77 558 906 857 160 193 84 936 660 416 844 233 316 411 752 129 524 506 904 380 0 195 113 115 873 121 768 795 908 469 42 990 497 350 134 303 685 770 984 782 205 450 381 109 245 976 111 307 720 892 536 41 655 878 563 908 455 164 981 438 867 594 18 882 139 243 703 947 275 57 238 33 116 185 314 762 64 883 79 993 647 523 500 722 297 664 395 99 495 199 561 12 438 379 870 622 470 397 347 746 789 769 58 586 95 876 163 595 580 878 512 548 25 941 1 140 174 637 343 559 202 680 52 273 105 601 532 300 182 754 879 128 249 572 9 320 311 464 550 710 251 419 437 972 244 802 459 387 614 493 373 890 494 63 465 425 666 679 950 859 422 32 620 290 480 261 523 957 366 396 506 695 426 222 417 698 847 72 704 981 804 165 839 716 254 344 521 249 990 87 233 956 748 383 593 540 661 654 196 585 843 543 149 418 885 577 782 958 629 509 999 853 488 581 278 941 332 548 670 310 751 925 69 351 443 28 583 379 945 705 816 269 616 823 649 132 374 566 969 681 171 320 947 584 369 354 43 349 176 104 264 405 234 514 476 797 993 462 340 476 817 786 71 761 462 90 22 250 744 80 322 738 16 607 831 282 705 597 623 918 565 315 301 96 559 809 724 743 983 412 204 586 468 690 91 733 700 688 379 559 541 928 307 860 515 569 27 193 994 257 527 64 598 931 770 998 385 580 519 621 391 843 241 882 522 204 628 675 73 958 513 249 995 651 552 486 841 356 920 528 942 72 150 3 678 247 637 187 57 454 231 175 758 803 53 361 151 419 98 970 257 884 296 979 746 506 277 944 209 959 259 444 484 333 192 400 97 278 829 67 776 266 648 942 890 611 830 411 262 897 122 19 807 695 125 307 359 999 441 644 668 560 136 961 219 746 631 712 581 893 882 402 876 834 291 922 477 192 66 837 884 488 68 279 193 255 444 765 428 558 261 481 976 310 37 669 982 818 144 930 573 244 92 502 487 272 21 101 730 960 850 723 530 100 840 309 887 513 409 430 330 945 412 913 499 615 547 963 615 464 919 959 538 345 833 618 467 88 528 774 329 28 47 146 331 270 505 296 38 220 282 217 344 353 554 139 849 722 869 544 656 669 646 801 169 746 407 891 492 907 970 125 2 792 818 278 650 721 135 62 126 887 941 43 40 755 693 913 764 309 910 225 335 741 376 950 897 919 93 150 754 683 349 245 384 172 65 676 925 472 858 593 304 464 418 490 371 935 121 338 363 24 490 873 305 146 763 777 483 988 543 183 582 724 835 884 419 934 172 921 290 669 466 257 186 742 653 704 540 570 425 719 78 535 435 782 243 646 642 824 692 514 713 563 739 817 855 827 723 565 968 960 921 826 389 15 998 823 931 532 208 836 745 833 416 394 861 364 907 563 737 782 864 694 893 517 592 986 914 516 279 190 51 118 166 531 271 130 810 729 957 665 775 850 401 249 212 640 408 272 393 702 342 850 977 239 14 516 826 836 491 486 712 225 790 552 89 897 701 717 529 308 944 388 892 132 896 374 572 358 711 782 454 687 272 477 324 699 158 66 118 848 310 226 954 92 253 994 362 624 294 974 938 334 323 777 268 151 154 513 195 340 250 26 755 105 930 543 665 601 131 278 285 497 761 481 928 150 872 25 41 609 360 127 607 500 361 806 935 979 794 123 652 727 387 17 854 231
402 152 388 488 762 154 801 258 168 2 333 997 560 794 180 911 135 656 642 366 30 149 959 164 367 148 356 327 679 815 268 500 99 35 765 669 808 980 171 708 807 679 468 183 199 176 624 301 708 369 827 19 197 453 261 733 822 156 480 25 948 258 344 177 473 198 232 792 218 32 829 883 639 328 191 475 25 768 291 900 345 572 478 216 399 544 538 255 186 741 688 141 229 717 463 234 549 610 221 503 373 243 890 345 340 717 668 320 412 527 510 801 858 552 89 364 50 309 778 181 482 23 377 217 453 245 866 25 754 584 723 544 741 529 45 449 166 951 456 812 963 274 401 396 954 614 934 798 656 351 788 851 789 786 370 738 918 751 702 528 366 489 717 794 814 950 275 668 259 535 513 101 525 996 540 81 449 983 429 188 475 499 961 81 101 782 626 801 48 215 758 505 528 36 652 892 580 872 546 750 160 180 223 331 300 50 770 466 562 35 6 781 16 14 181 923 0 501 744 99 313 697 251 249 253 130 157 243 583 114 420 401 20 408 405 435 704 425 614 874 917 82 35 231 532 355 66 619 13 646 733 679 888 634 489 760 250 405 929 399 483 161 104 135 32 219 793 180 460 470 705 859 184 270 983 272 620 200 641 493 257 859 294 163 815 743 19 65 493 900 88 678 496 522 837 948 636 709 153 564 728 60 842 168 634 222 217 448 718 328 731 425 238 211 436 381 150 276 224 503 774 783 660 886 202 130 192 257 368 160 360 819 974 392 693 42 830 11 118 204 144 193 332 403 517 720 143 101 621 957 187 261 408 672 343 670 847 67 237 257 145 867 352 246 369 591 1 477 569 134 398 988 38 671 666 557 609 233 9 553 108 375 458 660 111 823 503 989 905 548 935 638 965 606 317 980 102 862 795 452 179 239 342 997 271 742 868 234 998 463 650 695 304 479 167 872 51 28 852 545 100 41 681 891 316 347 183 532 898 608 672 128 667 782 61 822 195 315 178 396 341 347 940 670 208 592 60 691 284 791 440 951 303 277 215 923 936 291 410 796 339 2 576 788 74 740 943 326 57 707 484 670 637 494 775 157 494 1 958 375 834 35 659 768 346 279 383 48 999 604 663 986 606 801 308 826 155 634 64 172 979 281 662 810 594 687 49 249 623 300 505 975 530 894 901 305 156 257 553 828 713 577 559 565 267 106 921 686 277 464 292 652 282 403 499 467 848 831 763 577 512 671 908 621 838 393 896 610 438 865 564 818 515 169 260 116 384 928 508 897 944 383 3 232 966 284 255 219 682 87 968 348 922 205 699 356 527 509 625 23 491 732 818 421 547 828 558 525 535 272 526 143 919 487 750 611 327 98 96 581 320 335 692 896 707 413 697 342 163 394 269 65 993 740 680 302 133 877 476 111 504 640 396 233 204 896 132 806 416 353 113 587 565 840 895 564 286 881 409 982 860 162 791 204 804 288 566 385 84 130 123 495 826 130 745 850 193 219 534 575 630 205 670 728 603 201 270 959 753 191 761 479 714 947 455 641 724 164 767 376 661 245 443 493 909 308 653 885 616 209 426 19 98 515 58 774 254 37 523 94 411 219 962 955 950 112 781 941 28 908 727 518 65 941 450 695 117 571 548 691 928 586 913 555 63 568 574 920 112 203 939 737 258 985 949 371 648 543 557 176 543 972 288 348 174 213 213 324 44 370 825 561 937 623 581 507 780 495 632 888 301 163 14 677 925 382 126 732 326 859 880 774 615 642 432 838 279 867 372 146 715 919 844 799 481 440 926 147 590 262 248 616 355 791 502 882 607 599 833 607 219 51 684 264 214 561 882 470 312 800 492 23 749 69 17 409 158 965 891 578 289 961 406 924 970 983 524 333 973 688 239 479 831 327 230 506 967 598 349 287 425 118 495 714 584 945 331 178 811 999 324 709 522 916 175 78 986 762 885 966 805 701 501 310 610 153 52 797 452 958 568 154 348 724 771 34 598 665 81 170 464 719 299 795 996 892 845 1000 205 859 595 330 736 388 447 335 969 369 77 374 976 853 796 403 69 330 987 861 911 135 819 14 278 605 419 163 90 765 23 460 832 968 392 993 743 287 664 917 418 967 843 988 353 752 459 620 347 275 803 873 351 98 867 688 469 433 437 51 579 612 533 758 686 779 665 464 951 381 813 625 563 244 956 38 228 371 645 984 980 373 571 381 953 388 146 842 573 885 884 913 521 582 735 520 222 589 119 375 779 210 977 94 734 545 169 553 783 978 67 856 756 218 628 256 611 651 863 422 992 416 933 429 148 70 608 835 746 685 785 644 989 425 203 176 235 957 839 589 359 795 820 736 290 377 386 144 430 732 721 511 55 955 147 277 729 706 417 412 164 212 588 461 941 56 363 448 131 609 18 456 457 217 470 290 619 244 234 316 883 946 578 800 964 823 26 190 764 598 273 444 471 755 841 305 106 675 129 40 946 142 263 664 97 361 695 80 378 483 454 825 309 715 556 667 296 388 442 257 134 582 403 397 79 66 768 174 752 926 777 884 613 477 748 684 266 480 4 13 984 335 617 543 382 466 33 627 716 850 319 138 124 807 912 11 876 282 816 778 76 319 784 974 91 645 518 923 73 274 915 948 400 271 189 284 755 397 862 313 276 83 31 657 110 989 379 991 185 763 390 925 375 320 971 545 709 616 851 530 393 420 701 366 739 253 87 231 747 655 78 34 262 446 587 533 467 77 994 941 991 910 597 733 94 952 759 966 321 294 210 57 152 146 59 616 602 17 982 350 314 302 719 838 285 980 800 131 381 372 241 78 685 547 462 384 281 867 201 800 295 686 439 958 125 680 923 74 498 779 618 471 864 125 853 729 37 125 572 426 431 126 806 134 140 179 461 621 772 692 95 522 938 827 315 391 80 660 22 943 53 764 678 425 256 690 24 5 790 139 742 912 794 622 413 6 798 997 631 475 824 809 799 815 757 516 649 363 529 105 840 499 703 373 893 875 130 560 627 549 47 478 677 669 46 107 835 978 39 956 856 255 225 622 850 304 873 562 554 192 336 709 128 351 694 390 302 731 916 197 479 459 629 365 900 903 823 496 374 699 62 239 265 752 337 744 604 585 477 909 897 830 931 611 236 46 365 335 633 335 541 900 272 545 5 10 782 292 997 970 585 580 599 526 726 629 445 442 42 628 207 670 975 690 874 472 589 851 988 665 646 551 507 555 305 323 105 141 751 858 389 710 264 569 995 659 972 772 307 706 435 131 397 741 444 74 415 153 249 567 561 100 36 560 141 349 434 138 766 279 93 361 371 471 423 698 497 749 957 229 593 340 310 497 149 379 335 855 537 546 246 350 283 777 34 705 240 624 488 537 391 407 209 558 651 91 596 811 421 838 738 204 322 917 792 760 212 593 821 293 107 247 612 842 740 273 871 408 86 775 536 451 955 471 287 105 786 493 730 199 545 341 318 633 465 120 836 971 622 550 516 907 591 14 887 886 233 500 137 197 329 448 182 770 514 704 657 623 960 819 404 487 676 763 200 563 903 763 706 5 509 851 907 640 910 458 151 195 325 90 978 893 605 46 906 305 274 921 519 279 542 257 92 758 855 281 466 551 231 202 870 655 328 170 787 627 575 753 869 661 927 348 592 383 54 975 109 881 506 859 920 248 338 243 673 55 567 536 769 229 243 258 810 165 446 281 350 154 902 678 711 830 700 787 394 626 70 239 380 503 433 310 121 88 387 791 306 204 114 63 227 858 72 526 361 872 376 579 722 923 865 494 252 16 188 854 601 260 190 561 689 851 220 932 698 294 586 151 116 865 154 247 654 678 828 972 671 524 551 431 407 285 555 670 136 879 75 583 161 339 802 484 280 665 362 276 638 592 932 569 879 446 43 401 990 711 122 440 27 667 760 501 544 687 655 954 720 611 441 238 138 566 881 435 889 611 690 111 776 348 854 434 198 391 127 533 71 866 675 743 875 231 297 671 165 654 211 759 83 241 643 980 10 908 474 506 570 412 531 350 635 130 472 662 29 878 142 972 539 608 904 972 216 731 846 917 490 538 139 240 21 538 981 912 737 123 354 831 899 806 247 865 520 496 206 969 942 614 311 342 40 958 511 557 82 849 330 135 334 8 2 484 85 194 159 612 817 282 647 925 886 795 640 832 859 587 914 336 892 953 877 91 644 994 428 846 485 860 357 38 985 41 809 269 424 129 486 663 176 982 245 850 550 526 170 45 669 891 323 367 577 186 687 221 500 964 11 324 691 814 451 762 930 977 56 753 945 604 857 124 172 319 364 658 226 322 41 415 7 799 194 283 68 115 582 164 674 754 552 643 293 155 414 125 894 455 696 589 422 972 849 913 120 699 162 688 298 610 952 247 872 508 196 705 732 231 600 512 797 786 712 63 861 675 12 765 773 154 924 908 487 692 103 303 725 1 177 899 115 398 395 198 878 25 427 788 683 376 812 793 947 75 244 237 173 875 242 108 385 961 358 603 658 455 710 832 15 126 8 534 448 35
910 660 666 93 195 178 986 681 81 761 964 995 398 457 303 828 98 387 248 98 432 222 773 327 643 475 870 322 153 925 685 75 312 289 630 862 213 735 179 4 780 607 410 193 463 737 835 337 641 945 321 531 962 571 636 814 445 521 277 380 755 486 852 295 731 798 144 427 15 567 673 428 50 653 620 539 862 872 602 148 196 840 707 299 928 438 543 583 200 210 486 672 366 405 824 444 680 445 499 698 915 95 527 459 516 618 72 984 957 403 631 800 605 239 514 808 130 306 95 932 936 415 440 679 134 846 89 162 687 100 766 609 796 499 282 603 923 199 812 78 647 151 617 951 606 888 639 306 221 782 878 305 449 649 735 655 418 5 660 749 615 812 879 184 587 200 142 312 176 533 400 972 825 712 556 708 858 539 876 637 580 980 133 959 310 864 27 549 899 128 738 127 295 863 924 997 460 411 818 140 794 389 814 241 859 530 950 257 914 792 795 698 575 794 467 449 32 436 787 521 886 923 951 154 416 492 515 493 931 311 99 713 638 254 625 170 541 106 87 682 236 551 808 414 990 588 428 9 452 342 137 409 412 337 477 594 143 757 111 648 591 546 147 345 193 929 903 974 267 853 78 791 712 770 52 984 522 463 612 683 471 966 10 219 205 465 448 456 933 369 218 477 231 968 67 128 57 319 348 460 908 134 535 677 363 385 107 975 994 343 158 871 961 374 577 63 92 726 642 336 154 505 436 1 954 525 487 280 681 560 719 243 866 28 3 877 697 365 948 464 494 216 199 458 37 197 857 586 640 685 185 507 361 461 454 483 656 6 627 42 513 893 939 464 417 89 745 730 123 413 565 251 173 184 561 742 383 499 257 931 770 753 758 460 249 119 131 938 152 544 470 515 476 462 120 691 285 898 856 422 190 962 854 661 955 58 368 876 949 411 491 673 536 937 603 413 785 214 977 964 585 454 980 524 972 403 227 1 252 861 786 572 240 45 254 222 650 996 386 832 774 595 334 585 342 944 18 178 43 923 608 328 672 30 217 623 782 638 869 298 885 301 822 334 546 687 340 76 688 729 497 315 401 717 319 348 328 323 451 509 23 399 138 627 635 219 614 744 33 15 847 147 771 64 346 591 375 7 393 286 721 406 692 26 583 240 811 622 600 590 335 607 512 402 578 774 281 395 945 936 764 878 40 244 395 1000 695 10 526 583 826 209 184 544 69 917 752 686 197 495 79 461 743 148 2 85 662 958 944 138 963 723 900 347 59 314 821 364 25 552 572 590 898 973 717 939 91 744 163 847 920 244 187 238 801 199 595 431 653 425 563 836 260 34 71 96 772 469 586 991 419 621 191 790 332 31 609 315 500 828 169 316 155 430 967 557 888 224 211 106 113 167 730 558 399 193 220 140 413 91 94 87 654 602 621 575 663 919 385 694 345 277 183 668 407 313 141 86 174 556 253 927 261 757 411 989 907 617 983 369 479 442 206 334 560 531 26 32 889 715 146 655 381 302 65 705 511 213 619 334 518 861 357 588 280 754 382 300 792 294 485 222 38 864 177 675 540 266 965 132 242 650 77 140 14 447 0 323 408 792 433 673 82 52 377 692 251 541 275 521 376 177 508 292 655 29 982 169 333 385 702 562 34 937 645 952 100 797 70 186 219 345 297 315 272 118 162 279 409 260 833 855 337 726 506 493 55 815 851 422 538 667 192 691 389 16 216 376 756 81 694 319 284 325 223 554 149 603 442 516 228 662 336 932 863 686 529 863 151 468 464 853 652 634 367 231 42 676 793 137 742 102 327 875 517 484 942 978 839 639 686 157 968 329 976 780 296 380 378 140 734 195 161 2 156 401 322 431 31 229 286 159 710 350 634 221 314 733 263 983 329 652 958 226 736 412 932 108 11 619 235 260 690 490 601 572 784 427 912 92 747 225 802 367 974 701 30 487 229 964 699 654 947 604 493 508 711 557 265 919 897 558 969 168 698 640 171 797 800 89 136 37 911 71 380 100 720 100 421 217 767 282 566 787 422 835 696 699 930 466 934 146 424 182 44 744 701 195 66 435 850 767 61 939 836 172 465 845 404 102 530 356 860 140 117 435 935 163 313 855 304 355 60 355 226 478 338 285 960 122 88 794 209 110 704 304 458 576 105 628 56 917 480 503 874 66 103 626 985 517 301 122 659 269 871 468 966 905 21 287 901 83 343 446 827 866 992 738 198 888 74 432 371 469 492 820 47 904 853 700 813 629 724 10 170 248 927 68 777 378 709 31 414 861 733 684 298 445 626 316 316 364 503 771 166 902 473 139 239 727 532 671 670 229 112 43 475 225 406 254 48 762 842 597 776 239 573 193 872 161 525 877 877 994 341 763 749 973 306 524 6 557 96 295 178 632 610 802 829 831 444 207 883 196 64 449 838 542 148 417 830 329 372 53 789 337 570 52 596 180 868 776 892 479 757 552 657 336 237 10 29 409 325 932 875 707 604 357 607 209 943 721 921 648 359 62 762 902 918 563 549 284 718 735 167 5 374 103 373 687 988 98 926 573 559 416 651 497 547 352 971 303 882 844 567 959 545 624 443 305 550 803 435 401 725 731 828 117 919 368 369 785 713 771 832 330 102 168 13 665 548 508 622 95 119 632 632 657 820 51 539 351 350 635 691 236 613 107 941 878 472 608 956 943 984 862 172 574 682 482 437 741 83 889 168 94 85 865 215 842 997 352 571 456 865 758 291 698 469 56 873 325 678 491 987 196 188 11 246 672 881 209 744 960 844 262 20 444 17 267 402 642 637 959 308 138 354 232 202 531 849 978 894 651 952 334 84 467 344 323 299 702 722 225 468 325 364 885 999 446 674 260 320 366 995 361 305 403 24 238 684 387 7 659 356 500 938 157 150 686 427 222 212 622 97 657 925 652 714 935 544 780 90 590 884 343 230 110 557 355 127 157 520 371 19 417 453 40 126 157 116 311 754 244 9 264 455 635 450 674 788 555 210 851 671 552 262 664 243 200 588 950 339 929 837 543 495 831 783 988 181 954 86 26 420 182 552 537 759 420 462 729 46 626 269 515 129 542 293 387 294 469 347 429 16 135 893 129 434 284 815 129 633 777 165 512 396 533 447 945 139 17 349 227 466 29 352 561 214 323 288 227 797 423 593 797 63 115 8 556 283 657 391 443 355 326 524 77 182 449 726 5 816 935 706 91 750 477 519 677 664 821 124 202 108 255 555 717 62 434 387 194 594 663 45 634 122 486 521 50 765 602 22 516 175 809 80 403 255 257 125 157 456 496 109 635 732 924 904 483 415 679 264 141 855 405 803 924 569 285 769 538 317 282 993 725 498 253 507 38 677 490 922 783 290 137 429 249 114 144 379 430 553 641 115 600 194 389 405 959 461 208 809 335 256 192 790 926 482 399 300 294 991 321 28 369 768 595 597 389 848 235 909 397 208 874 439 925 953 687 727 187 751 603 459 637 558 45 307 494 311 875 180 717 49 918 54 763 384 404 665 803 819 357 160 5 41 696 232 144 817 411 679 813 446 891 164 773 542 874 661 459 705 310 505 871 268 769 225 731 489 344 128 685 204 318 189 374 896 255 53 18 207 731 623 20 689 84 509 603 568 47 118 467 430 221 616 854 781 748 946 391 315 836 534 340 1 272 292 974 365 724 716 630 244 301 58 839 140 947 880 848 644 204 970 974 326 51 779 612 806 183 68 886 576 755 388 645 523 467 798 180 474 795 330 918 715 164 501 635 937 629 75 535 741 978 5 714 708 718 959 251 201 586 929 574 579 907 574 193 748 991 683 517 289 233 287 837 362 375 309 456 302 29 775 467 331 258 270 516 799 562 843 527 224 933 76 150 234 264 478 131 676 925 649 408 35 289 93 878 157 279 528 349 981 600 998 78 279 781 592 44 667 827 504 634 353 970 266 572 135 991 618 214 106 718 502 165 581 650 145 203 584 189 483 198 740 923 370 2 729 465 425 1 973 733 598 909 4 888 101 719 841 243 488 315 426 841 624 329 496 814 250 662 791 456 247 204 658 338 537 531 36 881 778 952 611 807 551 981 481 809 628 958 763 274 582 174 564 439 864 651 975 931 646 235 996 938 895 773 441 138 599 642 258 468 834 568 746 995 245 187 397 420 739 662 723 264 891 240 760 482 805 201 159 422 533 882 916 291 51 702 846 215 675 186 554 212 590 712 890 54 276 241 351 363 132 326 259 106 323 653 222 80 390 90 73 266 978 456 737 475 887 919 186 886 278 454 457 456 273 182 484 390 693 11 438 485 12 741 358 36 121 318 917 780 807 829 648 364 989 606 104 419 761 822 867 780 845 752 233 361 700 593 531 70 324 554 110 747 271 570 940 810 728 775 238 948 562 663 831 384 241 903 203 580 913 234 840 68 431 43 318 239 905 967 804 186 861 826 403 470 392 194 902 553 39 994 394 491 360 240 753 188 668 134 589 285 490 280 274 963 906 576 629 148 979 527 823 824 703 20 810 414 510 844 669 37 423 433
928 360 431 446 565 27 947 573 823 256 639 304 959 470 808 267 385 671 430 958 134 980 656 540 17 876 325 744 863 108 601 399 936 36 494 896 778 195 840 286 682 773 544 656 127 617 12 975 645 577 136 349 953 635 715 683 275 433 792 42 940 185 331 951 45 151 229 219 304 311 970 828 36 229 412 943 292 321 348 333 892 755 626 352 175 328 416 916 131 835 735 51 578 625 450 770 404 545 169 782 762 765 400 434 646 727 326 939 657 299 475 584 166 565 895 448 401 136 610 835 298 629 287 719 335 105 95 995 957 829 425 833 625 360 190 465 22 165 802 786 834 114 861 107 426 96 187 889 620 169 223 720 443 983 403 399 740 389 736 966 146 57 4 41 184 45 730 413 15 575 949 995 113 363 873 167 63 563 232 515 528 838 660 815 433 73 488 63 666 713 439 876 725 798 979 613 364 728 119 440 148 45 40 805 911 963 750 809 686 985 694 956 687 427 445 99 307 876 243 688 932 210 768 343 713 205 269 715 563 271 198 53 87 360 822 758 266 382 35 817 18 736 905 579 21 406 551 613 452 344 5 543 968 412 619 731 749 631 567 202 960 150 124 197 981 961 103 20 811 298 194 523 783 290 858 774 378 219 102 440 237 293 479 794 261 45 994 434 674 899 985 681 787 688 180 524 658 655 933 391 226 225 531 2 33 382 748 324 851 959 977 15 765 917 170 665 476 712 598 870 352 410 108 853 813 308 747 900 383 412 96 772 704 137 946 430 167 575 796 947 155 13 13 637 413 791 115 642 478 179 854 626 865 14 110 222 849 748 186 607 973 400 123 466 884 326 337 132 846 435 397 153 157 547 50 563 409 397 114 587 268 488 62 481 225 478 432 514 67 46 921 137 757 332 342 7 31 702 987 214 559 908 151 94 672 916 910 228 183 494 382 699 158 614 341 300 267 418 820 319 592 726 436 539 517 919 126 419 603 699 147 925 6 331 257 727 300 54 278 403 246 676 253 480 240 16 869 118 769 540 661 652 989 665 61 711 587 547 506 75 34 851 819 598 667 774 516 148 463 805 621 378 685 190 571 73 591 555 722 315 422 852 351 880 365 43 919 954 870 400 25 478 185 650 837 449 944 360 213 298 697 365 602 596 137 365 915 284 455 780 581 292 886 426 217 824 228 720 788 260 133 846 251 771 47 854 94 186 935 208 210 545 85 635 532 548 408 906 513 440 945 167 44 307 487 246 786 388 529 222 152 937 617 14 366 704 313 889 68 443 199 808 608 278 384 220 222 618 398 973 20 499 700 216 177 876 258 835 501 90 410 192 545 714 208 256 998 3 0 913 389 6 966 743 814 912 30 595 221 164 726 791 23 572 831 68 262 689 835 959 72 200 589 148 255 292 340 206 125 555 195 467 643 903 552 750 461 494 250 822 339 721 218 57 286 25 90 120 505 92 51 691 752 117 356 341 423 71 192 983 701 303 471 578 303 191 472 278 688 710 207 384 785 951 534 585 770 993 336 448 803 992 527 624 809 256 456 200 986 790 284 804 530 389 358 387 314 10 566 102 853 382 58 599 154 85 926 947 699 563 386 288 775 552 917 478 52 78 594 930 654 285 80 373 641 364 860 596 411 361 580 1 26 366 201 391 490 128 76 580 824 236 83 925 993 437 111 335 211 87 172 559 347 829 514 707 520 961 162 647 948 487 599 629 69 812 938 956 553 234 447 271 122 467 577 692 676 923 205 601 280 753 799 956 2 489 673 967 597 364 143 946 247 15 256 588 495 69 767 699 691 733 937 932 128 280 652 737 807 731 984 143 260 834 664 516 504 116 605 105 883 451 929 66 615 898 93 790 235 658 550 473 901 188 359 403 805 943 227 312 355 145 585 839 525 497 512 166 705 855 508 97 242 325 481 802 132 293 871 915 446 407 629 529 718 585 11 868 402 536 668 487 27 391 812 828 318 965 279 660 878 766 862 912 782 536 519 832 482 376 107 309 491 901 81 969 671 935 291 825 276 210 627 320 618 191 881 941 380 939 596 900 518 835 920 862 732 954 492 423 346 79 961 939 89 496 850 917 363 80 138 969 609 722 406 402 555 51 345 698 99 467 393 531 454 729 310 741 112 938 708 372 898 805 696 583 538 416 254 89 751 526 864 6 817 600 684 921 995 560 391 677 388 187 485 132 448 881 323 900 579 815 181 445 312 251 971 975 734 827 613 586 387 389 828 31 720 274 374 624 7 654 836 950 795 113 756 388 876 431 165 924 964 847 38 884 773 395 982 750 231 752 477 620 238 255 838 78 855 925 872 725 885 24 761 373 367 652 104 951 810 949 259 637 537 344 955 935 467 322 92 132 507 141 930 892 738 485 328 778 71 890 702 884 295 209 842 115 161 715 150 99 843 477 548 104 575 105 709 3 880 353 320 960 327 841 662 223 118 156 600 316 772 294 43 953 570 404 415 969 903 203 282 780 941 539 635 638 49 481 988 843 899 298 451 156 698 425 281 16 780 461 560 806 234 383 466 865 98 682 681 310 965 860 576 493 825 144 800 199 174 30 349 965 191 520 153 593 484 806 900 893 444 538 832 486 999 213 497 817 301 295 14 19 392 524 586 908 332 54 249 731 630 911 766 380 353 862 623 549 498 644 464 986 163 79 614 894 954 710 816 477 650 29 848 977 16 121 622 830 972 866 334 35 290 241 84 78 39 118 78 843 121 892 934 595 462 725 907 686 370 368 248 322 806 238 357 937 142 746 270 62 129 868 975 335 798 860 612 926 717 827 376 555 483 18 839 893 784 920 263 383 547 546 723 579 179 885 604 138 680 149 19 793 818 472 10 529 252 414 877 866 962 759 922 692 703 542 927 812 56 50 670 657 526 146 274 542 164 612 289 646 745 698 79 220 706 943 41 703 925 102 857 37 896 756 421 544 536 15 224 126 288 516 912 325 663 991 109 439 739 654 859 669 144 6 678 490 294 109 441 556 377 514 542 285 689 901 771 399 106 66 86 141 845 243 219 883 776 391 306 490 296 198 375 702 502 479 894 770 372 997 135 527 844 624 632 805 522 477 264 746 308 726 753 720 141 375 647 643 241 929 130 589 856 413 754 900 171 558 277 439 549 919 967 642 829 535 916 907 991 295 440 977 669 522 457 282 3 428 474 23 969 355 866 699 460 55 178 718 743 839 458 445 60 664 763 515 344 798 236 842 943 491 789 252 117 604 510 559 239 829 867 775 607 220 453 353 760 157 721 437 29 873 655 793 311 49 882 229 88 379 271 176 724 446 273 892 37 122 742 69 887 923 554 867 952 2 557 923 889 715 992 193 297 988 595 640 741 109 160 463 420 220 442 152 679 82 611 538 333 692 683 697 562 346 976 371 801 381 573 590 189 755 875 51 46 684 496 511 73 767 299 10 759 585 317 40 75 840 390 454 220 688 950 429 156 171 70 129 794 809 373 495 159 343 710 115 951 162 980 56 737 344 395 702 499 991 584 979 418 916 868 449 216 755 665 631 693 201 66 76 427 150 539 650 958 465 690 202 648 379 338 626 438 916 32 61 343 253 804 839 371 721 590 259 57 317 74 548 924 952 815 773 909 435 974 628 245 614 719 265 891 974 424 777 521 381 419 213 637 833 624 895 381 55 847 100 354 365 997 952 731 672 42 310 533 773 640 888 8 590 913 415 781 642 651 1 758 470 728 513 493 363 435 681 541 139 200 245 711 232 91 622 511 613 515 69 572 963 283 12 1 156 203 469 779 916 9 318 826 648 727 240 209 80 315 920 714 207 480 191 790 69 120 229 272 177 593 940 588 477 285 452 369 852 324 149 329 804 874 717 746 423 833 740 821 391 59 74 636 109 396 242 28 307 744 233 206 688 500 275 918 591 633 133 606 766 653 789 942 136 558 875 564 349 906 571 556 663 54 123 468 815 405 943 755 984 309 389 244 354 774 259 182 538 196 634 902 911 176 120 582 30 469 877 322 84 360 776 692 382 830 638 486 960 173 173 956 539 983 286 459 827 414 957 188 66 523 170 319 424 214 541 330 589 535 374 24 959 470 138 362 674 399 250 417 971 350 198 904 114 890 978 583 725 797 32 677 544 53 23 695 387 97 764 434 547 149 987 361 761 82 962 140 90 465 833 914 330 428 979 437 908 193 539 939 363 489 389 644 985 852 614 931 900 546 247 509 296 827 472 524 500 55 520 659 61 675 954 649 48 568 579 204 334 197 744 540 599 105 956 923 187 893 93 777 53 215 502 139 544 707 763 394 490 305 61 449 105 631 360 230 127 293 862 302 465 642 388 764 596 716 535 574 134 429 71 897 760 793 433 212 324 908 839 978 886 963 474 321 60 368 231 569 801 638 671 996 217 990 748 628 620 729 22 145 960 168 433 316 849 879 497 712 889 233 330 116 811 64 895 101 390 77 925 265 49 791 716 841 767 733 588 48 762 561 713 407 343 379 583 65 840 634 990 888 342 100 399 473 171 503 604 202 820 543 622 616 251
694 919 346 759 992 201 960 784 101 641 237 265 979 759 532 289 900 866 401 18 642 603 939 936 533 26 540 581 654 93 96 223 4 449 460 697 740 488 882 673 476 525 594 782 917 92 658 991 505 203 675 786 58 123 131 861 833 522 270 536 448 401 283 385 415 792 792 707 795 844 906 279 994 544 874 12 334 731 383 996 791 379 749 846 149 963 371 965 493 35 777 394 173 981 719 322 51 687 753 708 230 707 201 333 451 656 48 73 143 953 656 137 852 419 754 244 576 744 841 369 730 39 598 947 928 461 850 527 413 758 639 90 94 977 434 269 508 408 902 44 913 337 47 443 559 562 947 370 741 630 202 493 864 198 180 746 709 607 128 800 768 20 446 28 169 402 988 282 118 358 359 731 662 402 134 59 117 546 194 511 549 545 320 708 932 608 773 995 867 311 72 994 263 75 418 880 426 339 878 966 995 885 571 517 914 542 713 412 903 746 378 401 342 567 50 566 170 30 396 207 104 928 704 325 98 75 168 525 561 200 575 212 78 851 481 641 444 786 887 728 232 900 261 863 483 891 119 88 752 441 161 132 886 521 9 653 206 805 192 784 504 166 714 885 491 714 646 356 75 444 198 195 57 520 303 64 281 203 582 75 716 201 796 583 721 877 937 20 800 744 650 130 700 666 386 958 467 290 503 405 686 279 185 725 208 174 880 650 785 74 737 234 80 414 592 792 452 296 277 476 965 39 135 7 919 264 39 504 742 244 822 763 310 760 397 202 619 150 225 355 946 805 154 151 407 177 191 133 794 840 565 329 369 528 207 88 360 323 959 638 964 665 473 613 34 300 67 205 637 938 19 746 756 8 385 5 912 522 472 228 720 433 130 996 551 533 601 433 544 802 611 985 593 792 233 112 933 759 707 928 133 202 436 885 56 841 574 7 954 651 842 957 370 983 312 329 458 374 586 298 488 728 289 118 876 130 901 907 602 349 315 652 142 87 440 684 927 380 328 919 516 307 241 149 522 454 498 105 88 28 335 185 175 234 478 662 706 423 853 125 523 219 828 710 733 200 784 619 455 348 545 767 577 67 165 267 944 876 212 311 929 62 83 133 29 229 107 915 336 625 813 805 321 382 772 535 275 214 160 403 32 856 167 331 42 939 539 662 698 437 424 406 111 799 832 316 993 116 701 697 687 680 931 904 468 850 669 562 926 722 400 921 41 410 510 988 497 964 218 651 231 213 982 167 595 661 938 461 132 293 705 426 139 412 445 262 417 187 801 577 86 773 13 452 530 992 697 924 911 815 997 843 722 769 484 503 296 418 150 518 223 875 354 687 558 494 526 188 877 966 282 688 957 534 750 594 347 574 49 40 588 499 90 690 502 365 345 342 640 174 249 437 343 116 981 61 20 109 506 802 459 416 652 159 857 223 580 683 348 801 789 272 555 866 667 88 147 429 447 360 560 97 374 146 55 476 226 500 836 228 145 462 966 148 915 466 729 511 120 107 361 157 606 719 293 133 252 266 157 543 178 936 122 37 63 746 613 335 8 889 774 250 372 749 788 673 464 220 843 600 605 339 461 175 641 417 897 490 244 849 748 23 820 670 110 257 246 437 583 450 294 108 863 255 311 592 236 49 181 135 97 362 835 584 340 355 229 311 338 659 834 529 166 161 703 431 3 734 332 72 33 298 124 770 512 108 970 740 528 90 653 293 215 844 866 233 566 101 634 404 682 673 908 858 691 922 892 277 35 69 95 386 848 234 291 955 325 131 393 368 674 712 809 928 529 257 751 445 898 426 969 43 758 948 715 138 1 269 341 465 71 798 228 258 339 920 425 699 23 442 479 26 390 719 419 684 692 192 986 425 776 311 767 590 126 500 632 88 292 161 36 976 689 1 300 63 164 224 734 205 923 603 362 568 797 620 567 459 74 794 242 52 607 985 200 591 823 610 671 569 73 257 477 682 589 928 963 109 319 638 224 650 302 927 861 186 765 820 910 144 353 455 581 934 499 147 899 673 846 911 617 621 381 154 787 539 187 338 439 525 881 78 240 454 651 573 633 286 379 907 209 132 688 864 922 68 783 578 469 214 245 251 570 763 123 848 520 517 406 608 403 525 141 335 351 210 15 798 421 338 278 853 803 138 158 998 702 549 952 610 513 274 563 374 779 599 92 152 114 115 518 866 100 347 138 211 984 337 471 347 860 317 608 655 137 974 259 560 409 215 890 801 996 462 52 185 585 306 286 374 743 70 814 618 66 461 59 327 731 422 22 68 546 805 554 310 395 688 438 79 205 890 116 162 43 877 318 572 91 905 156 527 873 35 950 24 940 627 856 705 437 828 645 386 267 617 781 350 597 157 253 101 203 234 366 523 541 41 849 736 304 484 284 815 626 74 490 915 630 802 214 844 569 540 428 717 747 768 736 419 968 38 618 248 953 288 470 663 45 781 514 710 159 871 423 690 420 223 76 557 817 314 93 420 921 425 673 45 987 775 676 67 871 286 454 923 557 417 69 228 847 556 627 358 367 859 363 574 790 372 373 406 247 648 824 503 109 510 681 628 727 61 587 689 89 767 17 861 148 444 610 332 276 552 255 960 894 542 485 999 305 548 105 815 38 315 955 345 269 869 799 458 521 545 456 586 195 780 622 142 623 567 948 823 108 635 475 29 685 501 572 449 140 313 287 927 81 346 507 943 79 377 844 39 762 618 265 42 519 95 457 184 973 842 414 862 220 937 494 806 644 784 515 241 258 717 254 737 679 620 279 76 766 917 266 763 235 53 435 62 728 675 323 755 990 601 474 272 427 643 54 722 531 317 942 203 486 708 387 875 376 461 0 253 280 826 684 192 831 761 738 483 432 683 18 799 222 941 636 25 807 227 763 363 288 483 16 644 778 879 998 63 197 910 87 672 368 171 489 533 189 758 155 973 936 352 614 341 757 219 875 636 621 894 643 257 344 975 726 168 629 129 466 149 660 485 375 640 553 227 624 748 746 424 462 537 879 862 635 5 869 186 113 951 961 500 967 188 443 410 227 396 449 173 171 525 793 376 839 978 925 92 260 28 389 88 264 674 670 254 46 448 496 160 941 695 273 920 872 222 893 176 307 268 802 405 918 233 830 21 442 706 755 889 221 751 193 586 920 102 838 772 943 750 909 268 408 391 211 534 980 694 441 936 564 461 972 411 248 272 465 884 696 445 810 708 868 276 631 431 865 305 600 74 904 945 612 293 666 108 976 663 25 708 825 914 238 11 896 227 760 643 884 770 680 775 365 864 30 700 398 987 463 311 924 578 723 863 316 785 524 211 358 318 591 714 392 132 6 259 213 990 301 499 327 535 112 13 859 447 210 56 433 255 677 590 196 575 562 402 775 582 430 736 744 934 991 504 82 99 61 497 999 368 690 568 250 448 199 212 664 379 509 832 28 640 819 577 599 532 256 635 405 386 578 711 718 288 272 503 355 823 290 162 536 354 584 611 538 876 115 480 739 616 907 413 649 420 106 221 958 290 172 41 380 182 184 734 322 641 153 174 257 806 349 506 711 119 770 579 11 930 905 237 647 816 295 855 306 91 21 806 725 228 313 286 745 918 724 480 102 985 625 927 930 678 388 630 573 209 337 418 500 424 851 583 127 229 815 239 60 843 324 26 422 502 146 58 274 770 695 755 204 43 556 242 2 887 382 898 535 412 317 73 657 853 176 205 668 138 805 189 219 82 759 812 816 304 402 557 821 751 190 226 604 722 975 688 780 678 527 923 377 185 27 742 308 567 956 345 511 601 297 218 31 423 326 593 786 399 735 103 65 757 416 274 299 121 962 432 771 570 769 741 672 444 394 428 870 85 37 808 949 404 68 70 364 768 14 309 182 972 26 402 854 218 177 928 590 402 234 36 855 362 262 453 858 590 732 994 537 476 548 287 693 999 53 546 5 843 429 510 70 810 410 318 811 924 840 80 818 864 129 899 827 59 480 400 782 458 616 122 239 541 24 611 285 780 412 749 826 689 217 503 453 347 661 243 501 75 152 950 40 92 889 623 945 525 888 472 84 371 482 459 596 572 678 688 492 124 309 418 829 285 487 821 665 922 764 106 579 995 648 296 638 426 761 168 77 127 977 53 352 795 329 686 103 634 985 394 808 932 10 912 179 193 568 924 806 673 710 484 663 173 620 785 125 268 517 447 12 581 708 529 333 956 431 148 356 179 543 526 862 933 186 183 391 249 271 690 216 476 812 704 983 334 121 583 542 860 552 523 534 56 628 177 603 42 683 676 974 63 989 888 951 689 411 185 85 604 655 322 885 283 162 287 609 461 99 333 174 141 62 510 934 774 935 74 547 278 845 225 183 140 44 405 895 52 699 317 717 49 384 689 798 235 971 547 350 232 298 208 837 418 804 232 450 524 916 160 978 155 659 841 243 889 615 562 357 903 330 276 314 662 136 211 495 748 163 698 891 838 883 53 251 573 399 161 64 650 525 192 7 748 404 894 268 572 151 770 144 966 550 767 188 315 331 942 712 395
30 247 416 22 283 240 883 960 952 98 604 590 675 766 4 683 674 888 980 948 47 907 964 402 946 391 215 540 423 605 379 233 173 408 877 397 400 950 219 70 735 220 440 854 138 607 213 475 762 96 794 575 79 256 162 367 938 771 562 729 495 837 193 161 776 144 298 611 669 387 108 754 430 735 900 218 936 792 534 901 614 621 235 844 494 127 924 854 299 676 195 833 383 683 136 277 961 830 556 462 40 651 965 206 232 891 886 711 780 796 784 542 748 130 476 841 747 524 119 219 496 571 660 89 203 354 838 960 888 171 2 420 377 236 840 676 857 809 929 964 959 624 976 870 78 565 757 340 996 164 186 719 75 768 943 889 411 9 385 668 988 983 417 716 328 633 378 935 726 817 590 536 982 153 168 417 296 88 997 108 802 42 865 582 398 484 395 886 190 498 331 180 847 866 552 277 153 975 406 337 872 124 745 785 206 291 743 825 576 491 202 977 659 227 309 225 246 735 362 56 504 914 605 323 612 799 830 429 306 411 769 574 76 923 29 389 848 268 714 129 251 102 869 871 324 829 350 908 8 810 759 796 204 159 947 490 87 668 655 953 648 513 873 839 228 862 593 715 431 358 314 658 95 11 472 438 916 435 895 968 227 637 488 210 146 724 343 845 506 666 463 762 308 286 239 791 833 637 878 202 910 7 290 569 966 865 818 388 939 562 708 984 460 568 829 583 860 30 811 494 696 626 621 886 989 190 813 984 768 465 41 80 554 715 320 494 713 369 254 792 887 134 825 127 346 541 358 203 148 274 951 223 295 909 65 650 798 293 77 438 26 363 536 995 137 63 478 213 46 556 588 728 287 100 728 760 20 364 691 484 390 188 832 395 800 642 820 717 503 481 733 658 262 931 152 403 914 168 940 777 176 722 678 427 313 624 591 884 699 693 451 112 796 960 15 188 808 746 842 527 977 893 732 863 720 281 944 229 948 849 742 322 521 691 932 287 826 207 337 222 407 904 782 77 541 539 566 813 211 423 167 677 863 943 603 647 35 390 957 16 266 967 413 213 361 601 222 915 754 742 704 337 859 783 432 827 316 450 578 432 925 600 352 741 274 850 480 302 192 282 956 890 23 551 683 260 175 435 475 980 786 400 624 991 133 1 646 48 110 536 791 720 499 717 824 240 329 499 898 460 210 150 871 315 987 494 644 344 619 642 960 331 51 483 408 163 412 839 643 562 426 36 291 8 661 408 50 938 667 567 867 862 130 811 435 496 180 63 365 886 97 183 341 860 730 339 806 376 821 227 303 952 525 344 418 249 679 161 354 162 942 26 199 69 583 793 201 952 84 71 535 206 561 258 183 983 755 620 698 591 372 515 402 400 174 353 620 231 63 464 237 240 668 80 68 477 466 320 523 866 315 844 812 420 893 851 700 755 339 107 881 195 905 457 695 945 761 789 656 844 779 158 25 153 855 167 632 334 529 441 272 844 919 392 273 562 325 627 468 61 677 581 479 463 231 229 197 649 253 631 279 602 177 147 978 524 514 914 724 389 420 981 85 236 628 601 979 730 438 843 994 980 912 517 670 365 189 664 10 631 540 605 256 524 123 320 208 671 841 855 286 131 356 667 629 649 179 132 194 344 45 171 114 983 134 265 483 808 790 770 689 410 120 825 587 804 874 173 284 841 371 961 261 244 492 421 672 90 3 596 220 501 90 20 113 540 0 412 983 194 817 244 234 983 801 858 766 197 549 347 281 961 163 469 471 456 882 923 250 717 633 654 126 253 17 398 809 618 795 364 998 662 844 510 207 365 118 411 693 849 736 858 64 524 209 968 500 724 575 605 930 961 969 71 322 305 785 993 725 174 414 997 538 846 664 353 533 803 734 674 537 380 456 300 102 210 712 534 484 513 178 677 462 723 224 372 931 268 849 526 477 17 368 732 244 341 245 261 531 720 288 122 822 118 16 671 866 553 31 771 491 498 394 905 62 611 688 424 634 721 129 590 837 64 543 460 433 461 223 315 360 81 410 735 654 372 955 534 623 591 469 53 652 90 482 60 172 143 773 897 904 322 551 9 502 497 349 138 60 208 703 450 697 190 559 800 843 430 86 783 570 787 11 135 80 938 526 853 889 6 737 962 149 657 789 72 512 676 39 380 72 850 238 797 610 588 805 951 967 25 524 213 507 188 596 15 718 438 580 701 799 886 606 384 55 177 711 603 835 54 911 956 751 949 424 51 723 843 191 34 719 774 638 927 92 167 666 856 592 328 991 29 117 69 891 177 241 606 563 218 444 918 636 617 56 91 355 820 763 16 600 213 918 784 188 189 687 44 741 495 651 147 169 364 27 866 330 727 18 528 353 334 846 715 230 654 884 799 37 10 548 699 920 20 182 657 217 121 436 945 767 601 36 88 511 852 259 468 567 128 921 971 248 744 157 787 941 744 819 98 439 604 625 545 528 4 419 668 553 107 707 452 387 394 260 403 599 645 447 873 850 289 212 537 450 544 14 229 198 971 770 761 972 492 834 122 336 146 165 468 750 651 99 68 650 479 150 894 717 639 139 135 986 877 452 812 111 14 397 263 557 252 473 397 187 769 518 411 839 994 519 954 267 874 344 359 140 292 870 307 415 603 532 893 83 842 740 64 909 412 927 96 147 968 453 840 710 28 665 28 490 808 276 514 876 153 441 837 455 989 54 630 539 562 196 922 810 83 445 70 544 81 680 814 214 714 12 518 257 726 701 19 547 954 69 77 442 527 401 779 221 952 962 983 815 212 875 508 792 398 758 929 294 742 200 471 264 400 161 369 154 16 907 182 513 947 572 959 933 821 598 935 856 296 485 123 48 745 716 346 82 62 601 204 427 540 756 683 774 14 721 706 963 961 249 771 568 648 731 530 510 124 640 498 564 170 443 515 243 34 851 321 375 721 772 857 59 51 5 175 589 856 890 774 611 234 459 658 61 221 21 256 949 565 282 272 906 699 765 843 236 743 449 945 370 546 681 19 481 491 270 546 151 419 968 381 845 316 57 969 38 119 340 403 542 615 527 496 301 864 999 907 275 130 828 400 788 959 6 52 403 614 376 924 122 35 171 724 216 951 252 638 323 499 428 8 265 276 100 842 803 203 470 64 381 810 454 13 184 307 582 846 135 539 658 305 858 894 310 484 391 356 958 424 908 5 685 855 586 788 242 778 594 795 109 867 474 431 558 238 645 604 864 676 327 59 393 905 990 790 71 895 705 106 793 941 753 226 9 387 91 510 399 161 639 452 348 479 545 708 945 305 892 77 388 561 778 22 673 426 205 138 777 352 827 196 775 140 335 117 662 807 894 261 973 796 657 361 366 983 166 751 293 589 81 348 34 40 709 214 608 691 615 733 332 707 981 137 653 316 690 676 104 926 116 824 141 314 530 169 569 573 627 794 649 289 852 444 333 313 706 403 797 890 617 627 457 304 300 298 448 546 143 771 434 522 995 440 409 290 13 198 682 523 702 852 160 427 585 603 992 849 467 260 722 85 903 235 836 204 382 6 641 821 422 278 96 324 302 165 285 217 520 686 145 548 74 815 760 545 289 340 369 194 505 171 630 740 807 975 326 39 89 840 269 364 461 499 317 457 312 504 164 775 692 437 771 234 458 859 42 419 44 933 609 525 862 192 928 901 307 588 715 789 934 510 486 781 516 413 971 578 1 145 509 258 67 608 43 617 128 865 985 902 380 801 663 102 229 676 607 69 814 231 24 393 926 651 913 928 560 505 546 298 240 545 112 800 727 67 618 586 105 136 993 633 517 318 277 304 7 366 156 893 602 445 787 108 631 861 28 481 671 443 351 603 405 793 384 152 144 339 363 896 694 50 88 466 155 615 597 19 268 657 577 721 853 386 70 625 121 14 124 664 970 265 613 680 106 616 425 33 984 419 854 61 749 334 364 249 764 386 465 196 647 227 32 809 493 770 522 835 225 655 318 556 684 766 501 164 574 535 421 304 622 506 389 901 247 375 880 987 278 2 94 765 868 398 258 315 101 281 115 885 158 847 950 714 573 55 437 968 386 48 125 637 738 354 367 785 132 787 404 607 373 309 233 704 550 354 487 190 374 238 498 152 107 471 901 594 271 200 899 72 637 185 616 957 185 9 66 468 922 339 897 236 744 238 311 815 22 407 879 217 345 435 642 895 515 936 73 625 280 975 127 141 334 445 170 777 226 443 729 608 446 545 464 616 917 779 626 437 974 455 635 744 896 629 357 941 263 802 131 599 218 935 902 395 93 339 98 149 53 445 953 752 396 692 831 1 49 384 954 253 923 489 103 652 816 274 783 132 508 606 676 809 319 13 304 732 937 3 392 536 746 331 571 471 255 821 804 142 429 944 342 17 885 214 595 179 861 20 58 727 52 372 321 439 347 277 142 754 935 15 975 281 781 970 292 767 584 604 565 878 739 882 489 244 581 511 338 963 159 386 359 689 752 93 497 319 579 845 305 168 19 799 181 599 686 614 297 338 915 483 33 359 823 425 555 304
909 436 641 794 371 487 26 355 122 265 219 159 639 552 465 400 511 699 588 24 133 371 514 755 359 352 704 135 966 857 594 471 660 157 933 392 505 80 542 88 839 753 174 733 522 379 858 165 85 348 113 234 805 727 107 533 835 598 613 182 923 696 334 477 367 860 680 882 746 329 611 387 149 669 906 329 964 747 615 146 231 634 378 772 70 157 215 530 823 12 618 673 727 929 712 155 710 376 881 727 698 839 382 158 467 869 203 609 188 627 84 992 935 431 256 516 418 650 875 876 35 923 191 663 289 386 851 932 481 106 447 406 624 31 463 844 669 963 40 83 455 825 510 131 818 985 769 26 752 387 187 870 53 68 562 351 776 615 806 443 715 867 589 486 690 724 300 839 486 703 751 150 108 786 527 852 733 58 798 195 901 604 677 163 883 902 235 902 912 460 383 25 890 699 882 620 8 684 376 841 147 720 743 256 913 272 181 735 395 955 759 741 767 2 927 68 68 35 554 468 941 821 194 619 719 154 472 55 828 795 670 582 989 489 132 144 390 586 333 718 9 891 884 160 932 873 325 221 15 203 31 304 934 200 326 154 708 162 457 717 272 685 525 88 30 216 442 380 358 707 684 979 223 12 206 594 518 285 616 296 148 998 920 910 682 465 695 96 77 514 403 678 810 127 864 521 492 567 592 955 517 392 968 817 211 741 787 82 571 380 309 648 121 766 379 127 820 83 946 104 101 11 948 376 439 709 762 876 601 391 709 83 327 382 620 418 844 480 36 925 316 897 977 766 971 345 871 200 770 365 590 53 413 77 470 49 411 965 136 211 965 279 422 891 268 792 410 977 955 285 558 291 560 913 475 302 713 442 814 921 168 562 179 617 21 946 561 679 981 313 892 928 548 968 829 225 212 509 860 825 731 180 257 74 110 689 242 658 273 640 183 999 156 246 552 198 437 977 161 33 837 352 774 975 224 819 43 277 111 175 103 627 3 269 213 960 301 173 504 21 424 796 945 585 559 159 963 808 60 404 617 391 573 405 771 338 264 24 431 75 730 947 854 715 335 250 872 324 177 554 152 248 797 287 27 733 674 145 627 784 832 354 642 125 310 364 163 11 792 32 109 603 375 391 79 426 566 59 578 868 13 636 241 663 281 144 377 739 157 168 433 690 56 604 836 747 626 227 973 524 763 587 208 532 819 894 97 420 501 41 993 719 572 295 990 748 887 921 426 672 531 216 785 671 654 418 372 911 5 63 126 425 342 754 443 683 903 758 313 3 659 843 87 532 741 241 151 913 952 994 1 667 134 671 385 370 6 958 885 352 175 794 165 524 718 461 587 912 479 873 451 545 921 810 204 193 471 293 115 754 69 651 526 259 347 65 353 294 969 87 924 28 125 746 675 814 520 389 349 176 480 958 239 929 579 175 448 388 387 729 484 359 766 301 105 253 711 282 635 996 96 86 529 594 145 716 421 540 533 674 94 483 253 376 848 261 524 795 370 676 67 784 294 589 651 617 732 353 995 118 246 753 532 244 312 672 781 467 576 423 41 740 229 470 461 172 176 504 595 613 348 927 259 671 580 85 396 551 539 46 925 963 543 677 228 913 78 868 380 725 323 641 389 133 445 449 940 455 444 917 65 271 699 4 689 579 311 427 516 975 878 201 793 229 855 604 58 942 321 406 39 70 831 654 786 429 202 345 466 997 318 413 270 424 474 186 397 40 643 599 350 466 586 592 536 752 898 441 412 946 452 619 825 762 847 367 199 683 998 686 679 722 162 500 777 738 197 919 790 754 2 598 978 568 160 668 582 801 638 28 508 47 800 475 902 783 74 1000 537 562 541 582 262 459 24 555 688 53 284 409 298 823 938 457 449 139 895 905 661 972 603 930 735 638 328 779 840 639 754 722 491 720 584 94 629 245 106 286 959 104 351 207 697 187 723 867 271 433 99 495 742 661 944 813 4 533 478 3 596 408 469 488 919 583 996 55 299 420 100 751 92 774 485 839 867 585 130 927 782 437 7 676 879 698 891 735 958 759 812 488 574 623 47 486 260 208 612 478 173 388 63 288 220 990 987 296 845 999 438 470 81 214 988 647 416 815 0 474 961 396 500 513 453 56 926 732 702 434 843 74 20 363 374 900 178 809 218 985 498 257 980 109 450 590 483 141 227 312 970 97 859 27 417 861 513 599 495 558 61 958 799 153 366 179 441 125 473 31 614 824 462 100 275 244 499 75 815 726 983 418 252 839 129 678 621 466 170 945 555 255 564 293 506 202 778 219 960 30 10 217 50 939 18 932 869 38 494 696 936 936 619 57 720 430 261 685 653 222 956 202 801 624 874 776 118 843 322 694 982 218 83 656 291 409 907 206 362 279 918 452 232 498 288 450 551 9 857 129 953 985 314 215 352 69 838 526 575 675 893 698 337 618 172 659 841 296 610 350 753 543 650 952 55 362 693 633 880 281 119 874 454 553 184 125 37 495 250 176 406 80 303 26 11 938 985 43 308 279 783 672 888 19 947 780 44 470 459 610 563 483 528 552 737 547 464 647 25 121 937 150 357 361 16 178 957 204 683 530 361 485 534 570 169 85 274 970 866 821 429 739 804 679 997 533 553 752 493 451 137 830 166 603 22 708 182 377 458 433 630 134 28 768 112 927 598 478 992 232 975 286 269 560 676 721 237 440 703 748 757 548 340 216 384 796 694 904 974 577 728 702 398 74 236 46 415 340 476 458 90 753 726 23 93 525 707 763 399 274 824 247 19 809 789 131 849 572 343 891 904 984 144 764 696 709 46 822 705 230 862 595 764 20 631 663 795 271 142 112 861 115 628 496 772 147 226 767 745 787 894 709 407 610 852 942 652 703 749 726 124 761 634 19 714 954 446 931 139 58 538 146 64 733 210 588 456 90 489 512 320 33 201 578 991 755 853 711 295 106 593 445 976 698 45 126 633 596 512 819 414 483 877 187 331 695 138 578 544 96 725 704 141 46 72 866 826 545 721 136 487 110 915 770 549 533 896 828 758 770 646 845 747 166 356 783 29 763 910 81 440 971 813 346 280 284 394 652 908 255 809 132 497 75 668 635 420 822 66 858 567 995 189 416 922 384 600 375 765 503 131 543 89 294 876 408 292 26 135 629 663 298 930 111 656 178 32 374 701 203 238 665 392 538 530 993 672 357 222 182 460 230 591 250 768 15 296 37 263 594 816 357 393 646 186 929 482 315 644 817 739 719 423 765 305 503 870 561 297 578 57 223 196 528 336 178 54 250 900 739 117 283 86 953 917 440 48 351 734 391 102 685 658 407 647 558 373 929 364 364 636 643 717 812 324 421 185 453 545 395 523 421 123 486 662 705 23 869 254 570 821 798 716 270 868 296 51 241 59 274 388 561 557 573 427 583 91 517 811 544 691 743 929 901 609 709 49 754 344 353 286 741 667 394 928 620 167 295 685 647 71 754 205 584 304 260 724 620 791 337 391 363 346 194 290 542 368 374 408 156 434 353 381 682 192 377 209 388 128 614 803 467 905 929 332 47 230 373 625 436 986 650 153 85 655 858 597 890 632 187 931 644 623 248 190 948 605 877 681 982 873 700 886 744 951 200 581 747 585 420 217 219 82 16 916 403 245 569 846 996 75 988 540 282 755 732 502 381 365 223 515 696 419 517 73 559 521 343 649 644 664 774 897 434 52 187 889 164 360 150 488 998 400 18 98 804 700 745 640 736 807 550 496 880 339 269 943 284 251 936 569 576 80 479 607 772 127 741 577 959 258 660 604 114 240 549 402 944 796 868 62 680 865 500 863 6 833 992 556 897 345 578 834 861 317 284 386 747 282 413 214 442 341 463 722 324 158 710 198 148 247 432 95 158 369 673 266 262 293 395 740 737 233 206 405 651 354 841 994 899 244 692 338 788 808 486 738 14 277 101 547 320 278 923 899 150 287 37 546 553 315 323 76 541 193 484 775 935 962 931 602 621 430 907 143 691 692 179 243 866 302 483 519 42 914 569 104 970 750 96 33 340 606 45 140 641 265 333 306 272 279 294 950 693 221 890 794 750 842 467 319 723 761 640 330 584 817 278 428 372 608 652 967 454 827 859 939 823 468 858 329 228 207 935 171 764 686 689 14 675 490 236 570 610 17 660 34 81 164 776 12 686 822 265 954 893 550 572 363 698 984 810 404 915 225 418 276 877 637 937 503 592 507 112 568 692 678 113 748 187 283 618 432 229 942 711 687 320 648 220 756 379 999 88 760 602 673 900 666 91 583 707 88 525 150 462 249 634 736 15 509 645 779 105 180 457 972 199 159 54 657 831 565 950 267 554 802 441 42 370 234 64 425 528 154 255 200 329 355 518 788 861 744 845 850 794 409 933 949 162 401 604 216 473 911 5 979 65 155 572 773 999 477 774 665 366 116 253 706 622 599 188 285 182 830 114 780 376 645 220 671 271 114 618 146 576 195 722 856 446 255 948 38 568 436 465 622 688 435 278 248 17 307 158 120 336 784 322 729 217 535 65
580 503 190 454 128 159 386 952 163 762 371 903 239 322 227 770 727 157 158 337 92 7 789 621 805 550 13 740 550 617 810 389 989 4 104 839 234 451 535 834 609 645 826 978 76 873 360 276 42 847 188 139 940 933 884 350 597 798 893 727 775 29 403 468 138 764 328 834 726 873 69 642 215 127 860 933 938 986 317 410 655 53 59 379 913 862 866 289 687 514 850 648 903 472 224 927 270 34 420 502 958 389 709 922 97 874 352 598 414 665 886 222 422 584 559 223 596 16 502 835 461 699 546 142 365 88 199 626 840 364 915 675 613 52 85 741 12 476 173 579 165 51 552 643 564 280 288 735 948 703 401 708 286 208 605 841 648 178 397 727 937 797 278 438 778 121 343 854 58 368 680 4 744 117 65 490 934 551 438 33 5 455 561 185 697 690 909 589 880 504 527 304 973 676 349 238 432 611 577 974 300 21 134 942 515 434 88 408 382 44 483 331 787 60 905 938 990 538 964 226 370 153 311 496 342 250 877 249 542 924 183 786 20 388 794 8 214 959 125 757 366 488 568 595 574 917 678 612 276 376 303 855 650 168 618 442 824 655 748 334 355 491 795 226 508 781 22 769 829 801 887 717 271 276 492 137 779 420 152 911 585 53 557 705 61 346 630 55 279 684 93 884 812 954 562 961 143 802 534 815 510 92 707 842 505 888 191 938 881 759 145 503 47 225 539 656 968 52 261 835 868 817 962 984 381 111 693 259 182 690 558 472 575 645 674 39 871 501 743 325 221 633 186 695 572 525 895 978 721 9 536 567 885 151 873 82 324 630 625 265 70 349 581 611 115 449 864 806 129 626 688 313 814 48 699 992 691 745 565 836 389 583 512 959 247 638 114 176 219 620 533 734 985 486 970 223 594 747 925 217 252 858 135 309 770 640 313 701 728 541 896 359 974 523 981 52 108 519 175 304 936 908 23 812 807 35 151 690 548 344 73 323 579 131 156 758 757 973 947 138 567 299 101 320 189 599 321 338 192 651 100 353 503 813 177 247 39 285 169 434 3 461 325 104 405 999 153 987 951 796 282 775 706 339 384 317 168 538 768 779 670 841 642 186 318 898 155 184 34 974 380 623 858 679 287 800 627 573 413 994 409 825 296 144 761 652 38 974 972 79 292 1 399 18 797 472 332 87 308 554 804 405 781 558 250 49 956 23 45 144 398 827 528 969 614 871 939 585 435 73 341 395 626 527 417 112 206 291 423 769 402 807 451 707 367 78 646 328 624 574 636 134 569 452 583 681 591 896 379 392 447 116 872 995 665 832 696 994 604 209 992 821 818 930 551 560 176 901 77 881 147 242 8 121 689 26 532 189 16 379 606 180 590 510 396 43 299 141 763 64 464 112 811 551 452 686 33 630 592 43 132 89 718 939 281 218 122 198 997 752 976 932 834 491 166 573 547 759 890 658 838 964 36 16 784 444 387 309 676 507 747 189 469 931 248 94 453 583 139 332 228 761 304 29 84 343 977 208 25 820 960 8 758 38 109 293 333 976 979 817 28 466 436 578 897 460 29 531 64 755 344 933 644 859 672 577 666 745 6 205 444 615 230 235 208 678 63 216 901 816 376 606 446 226 759 137 769 601 729 990 602 541 244 301 362 948 375 930 280 904 211 139 209 620 501 956 496 365 185 342 930 319 11 764 645 452 713 736 124 279 229 417 171 983 377 492 651 870 588 675 523 589 434 464 113 95 339 319 410 467 891 485 106 516 719 8 980 137 634 293 725 25 385 679 273 264 549 216 294 695 737 822 393 761 40 723 459 797 346 950 710 721 322 158 81 721 506 755 372 744 495 951 150 244 27 97 841 713 15 280 507 540 167 14 421 612 876 874 825 715 869 284 406 831 41 189 425 228 162 32 489 691 586 781 928 166 914 620 863 491 935 906 601 41 331 877 126 479 316 956 9 349 203 202 44 918 685 865 703 905 141 50 216 170 941 957 394 241 369 424 842 205 94 173 326 930 762 118 754 866 514 792 149 439 180 579 638 782 736 802 212 733 739 427 923 686 849 846 220 979 456 673 465 362 235 55 373 515 14 131 457 774 598 195 520 118 554 210 10 905 628 293 491 252 879 181 994 982 662 221 844 257 181 913 832 648 698 334 30 443 336 23 98 915 991 492 407 215 538 522 7 661 222 432 202 219 664 379 730 76 946 818 803 678 733 779 950 961 929 762 921 572 683 164 656 649 484 418 589 990 856 92 89 685 922 276 233 342 835 703 148 951 478 499 121 96 500 849 392 237 694 504 48 555 309 365 82 642 319 892 898 855 440 852 531 79 184 373 791 921 301 93 99 697 571 591 223 570 2 541 821 332 659 64 24 902 411 356 237 726 345 743 667 575 862 372 488 374 335 442 476 258 400 582 978 578 851 915 677 689 200 851 801 512 52 679 848 295 146 915 49 669 306 483 253 875 441 798 777 969 924 915 861 844 458 909 920 123 290 584 519 779 541 396 123 648 361 884 942 293 587 150 684 159 796 61 799 647 327 229 705 8 448 877 576 420 836 28 43 939 262 506 637 498 68 107 95 998 988 966 347 59 516 615 774 822 735 661 963 215 388 859 486 645 83 382 315 511 746 847 760 308 899 497 720 244 272 203 607 72 255 411 32 974 573 80 819 105 859 985 556 433 144 691 965 600 79 670 530 881 198 623 359 294 178 994 961 862 878 14 652 337 524 650 782 994 764 219 468 865 179 214 415 200 265 671 490 513 617 836 201 151 498 639 205 914 584 94 954 475 732 198 671 385 724 793 669 733 932 260 712 536 46 917 266 696 67 987 971 537 798 892 249 684 297 297 653 631 927 33 857 201 767 71 285 847 419 375 187 73 820 925 509 932 816 611 933 800 329 959 608 361 142 47 56 151 792 888 889 526 320 419 751 3 120 538 640 45 140 906 323 637 658 239 749 783 487 78 716 106 473 656 806 528 111 905 945 339 251 543 454 377 853 210 827 999 654 650 66 508 424 960 298 859 256 71 71 265 504 390 911 196 682 438 517 479 19 923 154 60 773 664 479 671 472 397 86 704 647 442 765 554 511 961 875 178 615 78 428 843 334 305 433 330 467 950 704 703 207 346 738 575 910 485 430 345 629 689 493 340 822 612 55 370 293 434 809 429 800 174 993 374 295 301 96 808 870 105 553 81 374 485 161 745 620 626 348 848 755 270 437 766 481 691 117 324 37 19 783 665 245 963 955 168 566 153 133 756 741 106 843 804 1 155 657 406 60 879 217 491 907 562 888 747 246 89 274 759 471 65 226 451 307 518 595 917 470 707 855 401 102 67 722 834 340 825 944 451 35 585 837 116 793 20 110 281 404 256 351 293 408 691 116 982 164 171 480 994 692 482 51 900 894 607 475 227 50 911 426 4 31 569 967 315 157 778 195 410 854 819 582 126 57 256 310 135 445 947 241 986 172 276 78 657 240 817 919 694 643 859 395 885 17 490 412 712 204 562 675 781 708 398 267 427 232 102 236 764 526 210 931 381 995 936 686 253 136 562 260 742 701 579 545 156 717 335 449 964 466 187 257 948 986 65 196 220 900 20 485 168 439 569 302 11 218 588 776 109 570 694 72 618 131 582 358 164 289 658 338 504 330 740 661 286 243 895 714 897 258 96 537 424 418 660 112 676 543 607 632 933 983 422 740 307 902 907 170 675 193 85 823 35 242 59 745 437 904 308 518 443 633 681 952 264 275 380 833 234 283 727 635 554 264 198 137 865 815 303 808 68 284 963 966 295 622 694 521 464 74 578 660 835 337 996 943 293 679 788 619 284 390 299 314 895 463 872 610 965 999 474 268 436 269 86 160 188 616 581 529 273 105 834 790 881 882 378 641 187 368 432 786 284 982 554 450 634 90 382 959 719 917 842 354 152 429 746 916 691 847 965 772 543 53 560 998 734 830 504 431 432 263 216 912 729 908 865 91 415 416 3 442 304 277 213 197 76 4 656 525 883 26 661 254 829 987 911 906 458 752 804 715 806 593 160 482 133 474 847 364 563 734 793 107 969 780 594 846 356 356 915 462 734 623 675 555 39 213 320 75 525 210 309 753 740 766 467 21 615 460 308 127 137 845 11 813 249 695 815 639 262 926 125 817 100 103 719 560 59 599 733 788 576 497 866 756 69 957 146 119 105 455 780 87 655 839 499 544 745 80 212 731 469 949 2 130 701 802 566 578 828 350 827 828 124 750 850 494 382 18 808 231 362 865 200 611 625 540 941 673 867 649 909 975 31 892 323 499 882 238 127 305 904 522 923 174 433 831 346 513 795 996 552 702 611 291 20 711 116 918 425 225 421 62 315 883 311 427 50 391 852 443 289 867 146 259 759 194 488 600 257 742 625 771 220 690 709 563 401 54 539 681 668 700 402 118 179 603 234 357 332 631 754 0 754 312 936 969 2 378 864 383 53 621 444 785 831 852 528 874 403 663 4 363 247 723 273 953 300 612 197 668 881 159 966 984 552 353 174 477 639
850 836 173 614 946 938 42 172 947 997 622 371 444 779 987 916 577 674 579 957 736 516 838 653 868 256 729 746 955 447 443 208 475 162 323 946 548 222 305 220 655 428 740 350 506 845 324 119 264 383 626 939 558 883 723 834 560 504 282 639 141 954 808 240 925 92 125 415 580 796 219 818 169 454 782 914 326 677 184 106 336 816 756 406 534 48 413 106 407 224 250 605 876 786 364 985 380 833 897 907 563 634 771 849 735 379 75 87 9 842 612 560 749 189 358 132 924 847 245 704 331 423 97 18 93 547 936 565 100 788 273 502 758 916 922 139 18 908 677 515 805 862 981 362 339 799 614 11 185 35 807 135 846 669 857 774 46 595 552 272 839 571 394 245 95 742 810 131 635 193 774 324 441 30 20 339 762 206 40 578 249 874 417 105 226 372 524 86 964 53 595 907 246 537 668 735 690 862 858 483 666 674 457 624 551 504 286 575 731 228 895 287 643 737 32 800 51 757 164 945 400 135 990 369 38 220 879 340 606 510 118 982 553 129 773 319 603 559 611 814 865 823 968 826 912 571 62 959 328 926 755 238 593 93 431 965 220 21 748 32 143 117 956 174 235 349 493 319 777 736 476 277 58 865 619 279 291 261 703 816 116 194 834 994 99 210 562 945 379 598 132 171 849 717 638 206 241 160 526 574 915 440 935 509 28 667 596 479 161 595 528 127 518 999 750 21 715 989 642 503 759 687 647 123 788 661 418 824 796 129 565 315 737 490 604 104 554 852 700 871 85 763 151 285 641 144 168 390 367 937 479 563 885 679 137 183 196 696 928 367 573 42 825 100 215 188 376 258 527 110 695 782 536 689 568 869 588 765 590 193 7 522 977 718 917 872 517 100 113 307 995 877 586 258 794 760 76 394 587 477 157 992 982 106 148 584 205 282 430 485 658 7 436 710 262 523 248 970 497 491 340 738 473 932 799 482 174 310 429 65 861 188 969 348 131 659 296 558 140 29 238 298 914 981 966 273 989 85 181 590 211 625 618 115 156 152 25 316 767 683 739 573 535 632 919 562 691 510 247 680 302 562 337 355 669 883 733 607 543 462 115 84 147 964 155 792 278 795 598 286 109 302 790 778 503 188 975 490 105 185 307 73 469 523 3 306 702 198 175 236 505 921 913 524 198 508 12 880 685 455 354 618 814 454 186 949 462 995 426 132 312 764 811 990 136 651 341 872 656 373 284 502 287 391 149 495 422 814 993 606 15 62 971 776 564 249 353 83 597 472 373 586 150 573 816 260 877 379 94 59 381 486 988 497 57 237 761 246 274 833 531 982 267 996 408 937 842 375 764 303 229 733 709 788 815 395 199 103 617 39 29 77 909 305 454 513 189 243 487 561 10 948 53 919 366 931 450 605 841 292 209 328 409 444 188 659 533 715 61 147 396 433 859 687 882 195 318 594 124 437 193 953 165 934 467 603 26 940 826 333 781 216 491 408 203 983 948 78 789 157 856 614 55 547 701 705 48 19 265 394 442 573 601 781 704 779 976 511 240 236 515 545 361 882 47 765 159 530 514 734 458 518 153 339 455 448 292 395 35 792 694 821 306 70 345 656 293 605 322 480 128 948 711 178 615 535 763 322 727 511 484 988 983 782 779 783 752 427 82 231 187 271 403 839 831 770 439 376 899 903 871 595 893 974 14 904 902 175 102 990 802 633 939 289 266 875 163 152 550 22 194 579 68 552 386 804 775 123 388 303 477 586 717 860 171 894 419 363 106 943 233 195 835 401 561 84 277 84 821 608 227 811 210 978 581 914 223 154 996 532 896 701 374 532 406 303 693 853 402 277 679 983 89 967 67 994 570 871 943 886 884 301 719 965 310 667 395 145 325 317 83 265 197 298 680 578 207 216 355 591 401 461 957 909 360 93 1 864 753 721 283 1 86 523 610 847 689 983 852 734 114 657 332 802 452 440 134 205 651 926 486 813 22 37 142 126 780 420 878 987 599 900 369 475 96 558 297 67 423 758 888 543 661 75 872 795 350 710 798 113 301 227 822 443 911 124 529 347 166 286 639 744 672 944 613 474 242 468 334 643 391 442 567 593 127 743 416 957 23 821 594 678 803 548 308 634 938 692 682 937 489 105 793 560 972 356 578 37 45 440 670 554 713 450 56 716 123 465 959 429 609 766 662 427 843 574 640 286 757 788 480 559 837 848 664 189 316 179 347 202 453 64 0 139 110 31 288 494 502 263 873 524 894 313 674 725 182 246 934 808 348 982 160 162 786 914 414 708 133 108 880 592 575 623 37 711 481 345 940 662 962 269 906 388 559 150 860 723 167 832 743 812 176 153 221 251 59 721 629 205 177 488 192 174 259 666 213 842 84 753 498 417 692 399 239 680 833 455 607 996 963 808 237 851 356 958 696 783 5 987 864 555 201 663 809 26 19 390 768 254 508 992 545 671 801 138 952 131 997 771 751 550 813 587 875 456 138 22 357 149 16 796 847 833 929 146 819 490 315 775 427 846 931 253 681 678 942 370 671 39 78 3 998 280 863 429 769 766 73 41 309 411 344 584 585 458 829 322 74 125 435 866 440 323 874 194 907 581 463 939 399 47 461 792 317 215 88 811 465 888 854 328 378 560 970 804 999 223 817 190 129 953 260 674 421 185 644 823 158 514 145 348 91 932 784 969 255 156 363 986 389 823 384 819 256 66 268 445 154 68 218 991 722 653 540 518 716 602 231 4 298 691 6 214 214 379 954 841 428 148 80 197 371 14 382 107 714 544 253 887 494 618 621 703 34 256 393 776 795 409 232 59 836 727 904 616 783 612 953 326 688 821 65 522 398 664 584 600 372 241 705 614 368 125 887 812 973 927 434 798 92 95 631 315 898 941 333 214 425 107 547 962 992 278 776 493 390 168 474 659 300 730 908 496 544 823 542 489 746 874 222 845 70 728 77 676 304 563 760 764 678 146 770 901 633 15 236 426 365 327 747 988 890 58 994 751 294 42 470 93 557 71 840 408 338 806 104 185 708 408 712 687 930 124 832 560 346 92 412 734 556 472 699 715 179 504 342 202 778 761 30 360 405 373 269 684 504 267 36 512 673 401 720 995 39 747 41 586 71 469 923 357 370 926 649 802 905 410 459 965 538 142 646 644 867 889 98 694 910 722 449 490 510 534 566 189 108 713 657 30 438 752 392 28 676 259 623 737 60 560 225 787 31 44 217 809 855 715 745 129 958 358 275 385 471 621 787 953 69 738 329 794 827 460 50 328 652 858 72 799 204 374 202 778 804 174 765 303 500 600 986 380 844 113 261 644 608 149 483 916 951 567 686 144 446 415 200 868 485 373 800 159 447 164 314 302 499 989 513 887 525 760 254 377 605 877 916 612 11 291 620 130 945 251 706 168 244 583 687 478 464 487 212 367 330 137 530 803 728 125 501 513 285 545 582 319 24 477 519 761 980 215 648 48 362 217 263 898 654 44 512 994 824 299 659 642 130 138 730 159 276 48 901 470 172 809 602 24 549 684 675 452 889 320 375 786 974 619 257 248 121 876 63 540 252 161 410 614 448 727 271 477 43 832 523 486 482 864 432 386 387 460 569 902 224 666 433 741 918 540 683 393 139 820 411 265 961 398 812 397 230 558 667 970 949 223 383 27 90 754 979 513 445 343 627 839 636 894 516 933 555 733 546 335 234 213 521 573 79 844 960 616 111 252 228 330 52 17 869 147 853 32 495 938 738 8 313 223 797 969 319 687 741 786 460 8 451 515 724 958 335 573 456 574 721 810 87 650 270 720 978 232 280 167 571 817 851 650 44 815 352 923 950 407 520 918 522 415 112 758 744 278 420 484 697 168 472 773 54 327 178 887 195 355 624 430 870 466 772 958 903 88 628 129 944 322 684 986 937 908 592 941 415 252 320 971 281 127 64 619 583 797 830 815 932 387 33 739 886 763 243 552 144 665 8 410 272 596 660 953 806 590 385 693 511 523 792 293 4 699 13 500 591 89 634 500 66 730 478 117 920 519 119 50 49 444 162 532 921 898 490 165 848 655 146 477 290 904 600 172 152 637 258 646 892 974 289 311 632 920 101 971 466 60 343 7 537 457 295 999 926 848 279 18 180 688 17 819 991 799 208 522 828 389 191 279 327 586 984 700 351 533 891 827 866 117 718 480 117 160 299 896 404 723 27 58 653 399 650 967 965 53 900 427 572 724 135 533 507 161 120 516 107 393 820 859 941 855 496 689 823 218 576 934 754 535 349 86 734 711 359 975 190 358 625 449 933 41 663 281 437 320 492 715 468 70 862 737 766 671 630 236 311 328 881 95 321 225 303 810 424 519 732 49 967 920 81 374 488 591 742 886 122 466 725 563 637 956 103 462 377 937 541 347 21 586 170 299 532 909 2 344 251 313 845 667 589 757 216 796 183 165 726 501 710 909 509 478 645 939 883 302 985 922 616 210 397 880 126 279 698 576 539 939 785 140 206 493 574 932 818 447 665 691 927 508 707 813 791 487
303 348 612 657 319 989 975 898 606 971 559 675 386 854 881 253 823 689 286 348 805 192 37 665 187 211 442 306 21 983 769 504 782 552 570 500 690 617 999 93 614 59 305 107 626 620 633 232 54 513 946 984 291 798 628 475 17 756 462 940 401 431 208 413 522 646 357 543 436 968 844 512 738 370 448 960 836 191 93 632 758 908 500 30 677 538 266 474 982 208 825 177 11 425 299 494 593 847 654 960 851 744 664 459 114 263 829 88 735 250 745 6 185 858 962 909 113 953 258 215 860 190 858 352 529 202 145 736 979 157 991 669 338 350 896 210 895 578 396 784 274 410 16 253 152 420 666 236 437 240 411 780 370 128 922 223 552 750 988 251 503 182 56 45 7 492 890 623 167 494 819 984 571 420 507 200 921 779 204 993 727 250 466 117 513 349 809 293 528 803 367 412 218 701 485 263 579 90 275 388 112 993 740 910 105 612 84 537 476 247 539 131 474 493 306 571 435 774 875 777 320 476 18 508 672 976 298 161 644 481 669 988 407 725 526 968 348 927 140 123 322 193 980 128 281 893 631 858 44 12 151 72 92 478 916 6 920 618 316 649 731 48 381 90 734 689 814 694 778 154 932 271 603 584 587 150 641 630 125 899 765 760 263 154 1 446 504 940 574 610 45 725 19 74 712 471 834 575 489 197 959 288 110 906 553 15 790 453 33 981 395 818 221 561 678 988 468 839 862 489 955 937 657 598 824 293 424 439 191 567 625 132 894 862 540 380 645 604 147 514 874 502 309 360 264 112 821 270 301 39 739 863 143 135 363 368 82 132 279 404 157 602 638 778 498 897 788 737 138 177 313 749 755 878 230 136 872 526 667 333 651 586 104 42 887 269 608 162 878 460 182 889 511 71 203 365 168 21 12 899 359 214 155 315 91 10 995 134 335 211 516 489 459 565 213 234 728 51 627 436 410 434 904 688 936 552 3 163 867 959 882 805 810 347 683 556 183 77 972 130 488 311 420 111 470 436 222 252 214 626 713 979 961 235 422 795 51 253 153 659 600 684 388 633 971 418 505 413 219 685 342 576 180 60 216 903 34 771 150 88 697 434 142 726 605 785 121 253 39 230 215 44 217 919 346 889 744 570 838 13 259 182 830 819 52 530 900 766 417 559 202 595 376 260 343 811 984 995 49 808 527 132 207 556 177 749 428 145 749 932 585 91 575 364 59 148 490 833 837 492 688 541 415 710 288 833 351 177 812 493 484 72 897 920 360 97 117 307 635 498 770 129 249 837 847 908 375 814 80 209 928 39 954 344 135 980 940 776 199 623 611 938 550 190 200 457 418 955 10 966 535 431 686 49 542 986 642 378 13 60 536 212 918 845 715 303 709 463 184 754 906 490 653 697 708 940 107 233 789 511 237 985 311 243 337 756 883 847 582 628 841 81 668 25 412 12 334 372 893 626 842 561 822 538 160 604 353 935 693 224 746 548 70 641 590 39 251 460 156 717 637 260 398 318 465 898 377 332 689 436 449 647 534 796 797 709 324 553 253 103 630 462 569 784 993 963 2 688 443 936 131 153 278 745 613 702 172 182 714 107 699 837 65 586 132 195 95 753 406 284 433 232 96 781 269 139 820 444 701 351 344 681 948 569 937 486 719 900 869 855 543 383 236 578 514 851 736 840 267 21 661 562 573 652 137 540 181 834 171 103 154 566 944 552 846 477 38 559 863 114 460 244 390 559 909 417 707 375 408 123 340 376 545 79 57 29 762 747 732 532 290 857 163 880 892 29 356 322 929 83 698 915 673 182 885 561 270 36 83 198 232 12 446 231 580 975 495 358 486 20 604 256 186 207 36 760 866 352 220 383 146 372 106 698 380 503 472 84 124 522 748 949 520 708 364 402 201 592 737 874 721 928 426 196 432 966 554 280 839 898 122 795 362 519 118 431 868 789 74 94 280 102 247 37 120 235 451 391 98 125 73 747 252 29 795 542 726 641 141 531 682 388 640 460 859 369 304 944 663 242 14 846 255 533 225 89 796 202 647 44 178 980 29 331 808 222 365 621 634 301 502 250 241 654 325 193 467 455 880 684 144 462 452 563 566 364 475 59 750 9 855 568 352 944 784 781 934 706 798 680 910 824 4 42 458 625 31 288 477 293 205 225 787 298 369 202 447 591 450 646 779 689 229 346 831 174 333 148 951 938 174 205 434 724 930 723 293 61 964 144 854 127 42 262 865 502 537 922 328 322 733 381 848 850 998 255 888 107 938 610 660 430 366 963 952 231 43 777 989 594 833 775 557 402 235 24 329 107 974 690 568 955 973 681 189 350 271 703 226 163 696 225 416 863 35 895 598 902 914 790 791 81 763 851 877 706 786 553 969 921 119 209 899 4 374 645 440 19 212 376 924 259 723 812 242 846 815 273 331 52 773 965 63 35 392 276 211 516 169 347 695 456 886 916 231 220 662 109 28 404 519 896 197 854 591 461 318 923 725 303 297 638 86 960 563 112 250 463 816 68 368 449 518 922 617 114 176 942 139 34 284 783 561 934 378 859 891 760 525 254 455 656 621 346 607 889 889 641 480 972 781 304 373 773 917 375 703 563 947 864 439 110 473 911 927 729 992 588 584 870 245 592 578 697 68 98 711 396 775 286 583 848 347 707 354 386 282 822 741 539 195 37 622 701 510 323 89 502 717 927 358 834 287 321 610 363 97 972 609 858 332 727 933 490 188 233 665 42 469 258 852 763 273 233 792 529 884 68 30 957 493 289 314 214 403 67 397 570 111 469 903 358 850 21 761 585 336 400 161 47 864 897 776 183 99 779 567 772 262 409 248 108 970 5 457 934 127 997 85 110 912 264 479 171 716 9 879 436 240 644 456 285 983 62 165 784 996 869 58 385 382 893 491 401 670 208 743 451 691 375 506 212 939 819 963 811 79 779 193 719 53 217 233 462 811 799 345 595 705 181 55 355 315 23 72 611 524 838 8 127 24 388 764 69 108 633 803 520 898 195 619 403 990 77 149 491 771 454 256 534 546 679 804 491 556 768 66 585 976 661 128 567 77 890 658 869 533 672 391 470 429 467 965 318 265 90 136 409 115 588 685 17 902 951 577 277 194 561 254 424 487 921 710 315 330 11 799 108 597 587 508 558 555 906 817 718 981 551 766 561 620 256 445 330 162 331 643 362 905 529 123 152 166 61 64 463 321 654 684 120 694 87 464 595 832 49 76 257 994 903 926 813 159 643 350 751 639 317 618 86 592 217 935 71 0 823 720 197 158 893 100 896 81 314 650 600 393 649 656 135 966 326 949 241 389 726 780 422 238 964 945 403 680 890 548 923 911 236 588 527 61 480 497 969 404 334 530 111 802 866 960 293 383 674 845 206 757 417 756 903 405 564 957 955 402 613 655 611 549 255 101 200 818 288 47 603 20 970 675 275 130 12 724 379 752 799 94 176 453 29 827 552 277 8 9 569 196 729 595 22 300 989 813 603 623 380 494 164 296 712 209 710 307 393 164 934 648 146 268 825 576 714 22 599 283 454 560 71 384 944 198 865 629 451 192 954 800 462 681 587 541 775 23 586 234 672 774 757 310 46 323 258 75 233 326 907 48 666 572 656 659 914 794 940 257 116 88 303 133 822 50 38 276 913 861 691 687 418 871 727 501 345 671 16 768 642 801 634 244 424 747 286 394 430 116 77 767 583 649 645 558 988 260 499 427 461 925 106 173 672 385 34 327 926 704 147 15 798 60 107 968 270 729 885 601 823 224 434 78 495 26 175 706 801 478 521 461 589 915 194 551 713 223 53 361 187 317 95 923 669 616 52 759 311 978 973 430 884 421 138 517 672 431 350 538 998 783 543 589 640 931 469 227 112 387 142 700 4 308 911 997 7 849 132 134 840 856 883 531 70 272 187 339 679 772 102 596 555 826 163 102 992 46 759 463 715 581 796 843 133 246 52 835 774 289 946 953 493 615 416 175 925 751 733 25 401 425 306 228 104 483 347 586 172 414 282 302 404 857 669 355 139 206 370 722 57 41 851 40 564 760 486 632 74 730 533 602 986 754 802 679 326 943 247 210 398 292 575 496 347 482 999 481 226 294 810 409 930 5 286 341 576 67 353 676 725 27 689 807 87 521 851 312 637 913 148 718 285 908 802 753 753 942 202 512 504 87 911 372 920 190 322 674 542 828 179 126 615 148 65 941 212 349 422 986 534 399 857 806 787 243 110 69 613 873 571 423 767 919 285 742 269 509 38 636 834 285 894 547 585 129 67 419 254 71 318 870 978 371 420 624 975 564 988 907 34 62 321 646 310 103 308 692 272 515 351 958 394 523 54 950 58 987 78 379 816 956 421 967 241 90 525 876 492 977 783 532 630 441 860 444 680 777 888 295 354 562 485 492 257 499 747 438 795 793 47 565 417 702 942 785 131 840 473 32 582 239 185 652 603 6 800 400 906 261 467 413 196 594 573 853 428 599 353 109 902 179 646 901 763 544 668 985 361 170 399 471 83 454 614
589 665 393 277 112 440 286 48 316 535 881 655 668 183 943 171 853 746 125 257 649 308 946 905 830 628 88 118 171 406 822 311 585 320 82 225 462 711 402 370 574 842 455 144 192 728 663 890 873 895 917 958 235 345 329 1000 213 291 211 884 395 61 507 671 682 138 503 555 17 996 424 418 299 174 332 200 465 410 553 490 804 495 37 84 922 884 921 322 752 624 194 615 58 611 613 201 661 278 931 817 193 746 459 699 389 372 748 852 93 98 993 861 495 881 474 873 227 660 448 515 932 115 306 686 570 22 565 735 92 461 540 641 798 135 136 632 706 852 657 76 285 428 249 621 550 703 409 301 634 901 681 140 546 437 600 216 442 242 130 628 777 560 511 147 243 830 650 955 583 407 937 830 311 390 514 605 66 505 4 613 278 563 302 170 601 333 596 915 261 498 114 818 259 247 846 228 995 253 532 279 791 725 28 328 826 779 878 327 418 863 342 615 487 978 850 693 720 157 817 629 743 749 938 139 779 58 680 644 262 840 648 614 783 462 818 208 879 112 724 934 566 58 834 915 131 536 433 809 934 413 810 174 716 462 404 899 109 299 14 624 750 572 430 363 60 684 55 670 827 2 950 325 403 163 960 719 562 640 701 319 992 117 824 267 825 521 415 731 633 801 909 520 872 932 510 416 69 935 669 856 839 292 949 53 191 73 363 610 179 167 572 364 16 30 647 779 820 500 242 166 45 437 626 905 646 101 515 568 331 679 747 884 349 236 368 818 914 133 197 137 951 194 110 720 652 24 118 396 160 387 42 287 379 560 885 722 358 61 339 701 200 564 108 705 201 918 715 45 862 112 935 76 563 965 769 750 636 613 673 662 169 177 124 472 425 642 925 58 705 7 6 74 183 184 113 5 85 831 394 698 164 819 480 105 985 125 947 602 120 412 915 446 333 245 936 35 984 507 463 959 384 991 704 929 293 666 859 679 152 819 141 251 521 365 617 62 454 414 291 325 303 982 641 636 370 138 174 644 732 381 391 760 508 771 428 229 471 892 970 213 735 598 206 954 867 360 167 306 623 380 855 946 863 995 35 324 308 844 645 532 718 559 505 803 186 727 380 432 899 789 144 398 347 989 382 154 292 323 250 27 898 725 780 868 410 700 591 175 439 153 573 14 655 610 317 142 279 1000 56 13 147 438 848 632 588 965 597 205 955 280 509 993 375 580 530 564 894 290 287 594 419 981 522 181 792 6 473 457 674 545 689 573 180 968 768 482 427 657 142 734 579 23 220 616 33 126 974 774 116 5 971 29 20 140 498 395 71 717 307 897 958 543 156 357 969 812 776 882 536 295 781 800 87 376 640 849 945 8 435 684 431 957 593 853 181 378 880 595 325 542 584 718 864 152 50 974 298 985 703 391 388 628 919 700 94 19 799 305 734 551 318 128 959 19 700 401 757 21 821 734 742 971 132 613 451 743 731 723 24 40 173 376 196 994 714 926 106 178 100 351 551 989 256 14 15 231 737 887 575 977 953 769 272 331 265 134 627 41 103 789 968 402 89 106 371 824 999 351 301 517 117 641 54 913 544 335 105 675 529 551 759 250 942 812 607 671 527 150 823 346 184 713 614 855 264 773 858 17 48 691 260 725 44 519 506 879 694 702 202 254 560 462 233 508 991 635 65 655 856 468 751 263 954 224 411 960 494 750 842 522 809 972 730 289 26 605 659 922 485 685 549 976 288 507 405 709 226 264 216 805 687 655 677 4 47 596 52 157 901 588 437 448 889 276 847 322 217 164 836 961 13 311 749 76 923 292 557 57 452 486 398 80 537 605 696 510 533 929 163 454 699 295 315 671 630 798 685 801 73 857 709 54 253 727 762 784 664 881 64 572 604 295 729 353 697 268 51 338 876 793 944 581 811 499 795 499 723 940 30 495 314 475 535 87 662 639 228 806 526 759 828 202 966 773 155 721 983 812 432 268 525 693 387 266 756 321 99 489 231 977 490 787 344 809 611 592 631 217 447 661 964 758 236 705 438 180 609 264 491 651 140 280 72 874 98 277 933 910 149 798 906 456 803 167 162 448 639 390 240 712 502 599 982 586 107 797 9 965 624 847 883 503 296 154 692 424 773 782 158 800 268 678 801 234 372 498 378 584 271 893 670 927 787 116 660 148 492 754 786 755 123 149 788 662 81 281 738 868 590 543 275 511 545 341 761 859 870 782 512 118 754 738 891 872 771 677 775 778 486 677 897 761 726 476 602 183 621 103 996 662 166 303 350 880 884 144 221 340 436 331 57 802 552 952 457 797 644 257 979 41 926 345 967 417 453 821 763 922 534 209 373 611 390 864 34 51 833 28 127 753 978 553 230 418 868 94 556 921 516 538 610 465 561 245 364 85 362 606 746 75 102 429 104 35 153 65 554 454 154 989 997 292 464 376 175 901 770 254 860 775 320 672 78 384 3 564 684 905 376 898 263 410 713 53 808 290 758 803 43 855 204 327 334 751 319 346 170 296 29 790 920 992 472 259 620 365 335 811 814 142 10 305 190 157 686 328 774 299 667 280 137 21 324 415 289 941 39 583 383 627 223 387 74 704 665 244 722 829 581 494 929 615 214 850 520 947 460 609 322 263 539 166 470 790 0 58 691 408 778 55 360 219 635 648 569 201 994 580 986 736 449 34 355 7 36 207 150 882 83 861 908 730 832 183 893 393 254 732 188 220 241 307 157 72 367 658 207 310 270 322 129 356 764 843 688 344 352 104 326 769 571 440 258 893 741 795 606 748 111 713 304 649 963 252 619 16 907 653 143 16 912 776 875 712 656 773 178 285 121 998 851 782 67 287 582 283 928 731 189 526 797 855 195 283 948 65 882 178 739 703 542 227 577 694 399 770 845 6 745 839 643 297 616 983 698 359 340 775 135 399 269 461 683 840 25 389 815 788 407 323 488 195 139 49 209 973 128 72 482 458 101 947 458 937 843 164 408 963 377 460 327 432 835 360 918 27 493 361 594 732 222 531 965 447 940 317 854 508 397 257 916 957 77 505 218 592 122 66 523 529 63 227 133 14 330 701 890 76 710 833 421 346 599 367 374 798 603 576 2 941 161 36 456 852 989 773 690 373 244 929 678 645 246 47 973 770 328 435 976 510 998 479 62 128 707 175 138 477 23 190 903 888 168 471 721 587 476 321 386 489 568 998 283 907 392 99 445 84 586 184 638 719 450 488 70 277 736 137 767 465 434 241 793 637 712 265 547 231 911 440 895 300 255 64 199 168 148 217 642 580 266 107 866 427 785 180 816 625 888 123 886 350 924 19 59 661 212 247 423 580 84 676 988 592 519 326 812 376 441 788 351 404 605 83 18 422 524 446 19 374 675 461 252 881 857 599 672 577 695 761 251 367 679 967 765 852 728 502 86 664 7 983 297 372 564 893 717 173 32 217 281 324 543 635 981 550 651 688 345 432 887 621 238 316 210 301 385 330 97 631 353 389 400 995 496 51 869 537 962 533 819 624 49 555 760 766 354 106 426 328 802 948 146 450 172 328 469 591 902 944 176 175 772 970 612 579 477 372 702 116 654 858 165 268 11 196 838 979 232 376 40 153 267 245 800 485 829 319 957 824 413 225 295 805 337 765 479 26 61 285 346 365 831 217 576 785 548 279 501 585 956 886 280 790 578 507 725 134 401 270 290 107 719 501 119 910 813 514 913 98 517 96 927 388 277 725 41 384 567 909 274 774 489 193 632 34 27 112 294 948 622 201 446 482 356 532 90 195 499 957 198 22 461 254 224 894 21 212 653 709 852 342 755 905 500 820 305 455 357 674 466 947 987 509 580 400 475 374 658 289 361 339 79 48 628 590 727 929 952 482 420 26 892 676 789 521 8 492 941 951 406 836 151 740 341 262 467 686 95 4 733 566 205 105 412 851 782 505 422 157 708 259 693 497 865 605 309 212 805 718 744 725 629 301 961 236 541 825 159 569 990 895 608 393 134 74 806 809 637 312 874 423 468 149 343 213 239 851 625 952 282 486 257 371 849 830 483 163 671 770 666 457 245 687 96 105 229 963 247 388 22 948 1 335 871 107 807 424 115 367 68 76 46 176 497 29 558 288 910 310 310 454 300 706 381 292 481 61 559 626 676 368 753 740 31 587 711 514 896 366 905 840 478 214 5 402 598 276 840 42 182 188 75 193 555 118 484 952 972 658 877 178 284 711 861 785 531 625 443 294 219 583 440 160 312 29 208 111 975 507 53 982 348 11 618 200 273 624 794 570 369 79 225 120 187 715 538 980 215 639 930 813 276 615 359 343 38 992 587 309 837 796 504 580 429 395 323 687 321 689 338 83 790 115 980 224 766 191 365 381 513 461 248 354 977 665 528 541 396 340 80 327 91 419 417 372 796 577 416 403 518 526 237 196 592 940 203 615 126 989 366 748 414 601 336 906 145 159 313 386 177 49 12 698 904 377 900 224 740 364 595 960 234 63 841 877 615 568 784 937 844 927 939 211 76 353 444 361 185 883
857 1000 495 477 309 867 648 41 41 358 539 266 58 211 367 576 342 70 494 783 420 12 730 161 555 346 827 900 677 549 51 672 285 335 941 62 568 542 162 93 791 913 78 11 381 392 620 411 934 432 431 566 928 435 954 549 979 97 671 64 230 33 347 792 305 232 442 716 154 287 633 745 80 816 468 204 525 412 288 523 777 245 576 301 104 850 487 956 37 360 234 452 903 290 397 766 156 458 238 819 55 516 626 309 561 364 4 621 792 107 800 730 763 611 145 705 542 247 790 347 517 1 438 646 59 876 87 196 297 158 272 196 894 176 219 158 923 150 117 770 266 34 613 106 727 275 315 834 292 534 482 355 733 371 797 293 770 869 524 973 795 933 929 116 408 233 348 86 422 789 201 524 474 726 281 79 5 623 387 101 959 91 424 726 912 96 534 231 225 1000 882 548 696 319 853 10 837 778 625 454 366 635 875 552 509 578 378 930 732 270 458 313 828 451 641 152 767 311 866 739 402 242 585 306 885 310 721 76 565 456 545 218 9 376 735 366 784 827 213 30 107 810 983 549 461 851 936 450 94 762 194 208 132 864 676 539 960 264 196 145 522 976 507 123 28 788 579 19 72 238 644 822 409 570 480 159 419 870 793 936 45 544 631 99 774 517 377 697 385 456 953 944 233 270 498 494 282 760 343 238 697 743 81 92 716 327 332 734 316 490 141 979 588 18 749 435 392 687 84 838 101 757 512 462 582 383 492 587 610 693 92 229 935 707 27 435 371 881 344 136 725 83 265 63 166 361 803 264 56 346 406 12 999 15 106 227 834 823 259 469 653 202 958 936 283 414 682 877 850 426 63 899 712 181 382 181 887 189 436 214 25 507 751 904 136 48 969 525 689 914 651 232 430 185 785 972 12 909 913 724 906 697 513 231 581 325 40 273 801 15 569 205 253 750 601 418 360 600 904 794 593 430 881 109 736 402 720 680 129 277 619 835 728 463 611 442 600 823 726 964 415 536 698 108 67 295 516 117 197 687 708 58 759 862 896 175 319 814 295 403 888 721 692 629 214 997 150 961 832 536 550 842 804 886 105 240 635 579 440 84 743 838 514 729 978 959 614 761 845 540 146 67 750 46 306 556 972 627 172 148 755 965 170 636 506 452 854 521 119 558 43 226 996 373 190 16 908 414 876 732 982 246 277 942 375 217 836 747 591 402 358 866 753 657 49 965 331 58 818 956 46 174 761 360 280 917 126 548 455 519 198 828 839 84 567 779 981 463 188 868 526 97 540 712 664 410 729 297 152 896 808 369 871 118 388 50 865 182 715 987 462 487 760 387 817 806 395 729 669 611 466 369 246 19 521 149 560 468 861 200 479 679 977 262 657 307 578 402 245 873 546 302 441 18 587 540 724 525 658 238 500 706 547 502 776 38 993 56 2 747 984 550 98 7 789 321 64 10 530 322 564 431 830 985 577 116 262 416 989 458 700 96 451 65 135 292 271 164 918 863 842 92 944 910 510 320 811 392 134 207 481 388 566 23 511 563 868 547 13 707 0 348 151 655 723 532 52 678 814 316 976 9 448 803 204 545 477 196 757 963 886 622 893 21 499 834 258 140 69 586 449 991 589 861 328 784 965 849 476 751 667 241 29 924 99 918 488 346 988 826 951 984 907 92 60 317 598 954 389 593 352 175 925 935 380 165 563 970 607 786 235 433 18 593 571 902 938 23 279 980 289 324 160 61 130 438 218 791 383 86 825 89 62 933 878 604 86 341 267 931 737 717 690 182 249 254 118 575 210 773 39 273 355 457 390 569 257 623 171 374 968 142 416 978 942 505 997 466 165 380 528 491 216 870 140 218 650 305 490 684 407 307 706 964 806 507 538 866 872 886 17 669 594 76 240 91 758 592 552 435 862 108 786 463 553 227 209 350 742 960 183 149 248 518 992 408 354 633 335 670 781 213 337 541 307 1000 905 571 775 461 668 537 769 317 504 342 293 950 8 357 251 254 994 383 910 994 515 614 127 956 120 982 334 90 195 722 877 650 221 359 496 551 372 503 815 807 940 895 261 741 228 242 722 410 699 553 681 244 14 89 919 861 399 734 68 600 595 126 114 731 362 431 33 193 417 312 20 451 300 40 573 221 637 719 298 454 79 434 873 904 463 260 532 509 48 693 927 558 340 171 182 243 217 713 551 463 859 486 469 17 376 943 819 201 824 263 410 545 890 553 199 484 638 841 454 267 191 298 973 350 35 411 497 859 374 123 203 622 649 267 964 883 403 467 22 798 320 187 787 628 322 234 572 466 701 811 980 608 384 267 326 702 768 659 932 755 870 388 656 612 914 538 612 728 232 387 373 753 95 264 460 8 503 167 93 137 143 460 570 765 962 7 897 145 952 115 895 604 443 131 855 643 325 30 115 561 991 613 244 327 900 54 605 852 621 683 640 548 608 551 519 906 931 893 674 70 624 302 278 663 350 989 413 673 892 80 23 302 207 607 446 91 102 577 202 475 596 159 71 352 879 566 346 967 891 570 537 823 128 543 77 835 311 810 185 658 639 388 766 912 284 185 193 259 557 267 26 267 447 713 439 433 630 556 813 670 915 645 556 226 169 649 73 249 205 776 616 146 762 773 302 232 338 208 268 186 486 55 520 854 597 718 703 772 606 515 396 255 508 789 242 499 966 341 898 739 695 461 943 711 365 627 404 118 149 931 529 557 618 839 239 276 139 455 880 318 655 549 444 234 472 273 646 174 329 303 411 951 822 504 502 284 368 83 176 90 339 777 34 954 168 589 211 941 158 504 75 738 357 422 82 463 609 606 19 264 131 977 680 536 263 696 632 207 425 382 933 789 717 303 312 723 634 461 541 115 336 985 831 558 179 968 687 712 296 68 290 654 483 629 208 597 303 602 920 875 998 359 820 744 809 974 341 854 970 48 846 949 184 777 554 317 899 901 393 444 527 968 247 852 124 238 459 575 628 574 794 325 518 248 654 346 672 122 713 776 243 97 719 853 398 285 433 477 670 464 967 933 224 962 536 574 159 950 453 926 220 138 108 874 802 421 379 589 533 163 452 716 718 395 548 953 318 540 558 714 848 18 287 298 333 487 96 217 294 120 74 98 386 628 412 326 844 190 948 41 470 878 175 24 493 856 275 572 592 141 276 817 15 728 911 653 917 895 269 34 349 942 523 245 401 291 148 766 860 896 780 46 535 908 123 903 747 114 711 46 250 822 351 973 956 563 783 661 189 448 6 573 574 244 990 583 421 710 748 958 418 589 849 141 200 97 435 143 665 357 400 526 66 325 427 275 153 293 327 500 867 224 796 287 157 58 464 721 961 562 840 490 423 318 586 903 949 829 829 411 125 634 31 166 489 266 65 225 826 714 356 833 47 301 833 43 652 845 164 802 702 783 662 288 604 31 673 4 675 574 950 336 264 677 851 823 821 347 921 866 155 412 926 261 823 287 299 63 273 958 167 203 924 963 645 267 270 946 369 852 7 970 709 900 414 942 705 935 947 861 144 602 740 948 291 497 659 588 835 991 764 647 642 101 147 428 734 992 85 97 177 304 627 433 359 401 308 82 109 193 44 81 916 303 971 855 286 381 121 778 186 615 603 972 178 881 909 873 223 284 549 903 16 352 122 64 36 598 874 907 975 869 11 627 584 453 810 589 456 42 745 272 580 396 869 719 212 414 945 288 864 235 679 647 986 862 643 118 173 629 215 811 391 426 843 147 782 209 260 795 434 616 799 916 678 867 731 58 714 934 429 121 236 282 301 675 575 392 252 122 206 253 505 788 805 890 370 144 765 686 889 129 710 768 778 445 663 256 323 392 884 777 428 697 88 429 30 101 361 273 187 274 841 616 138 650 83 397 363 223 771 586 61 12 3 194 798 609 231 112 256 596 491 598 647 318 116 705 76 912 181 280 103 164 937 661 622 398 317 876 90 447 1 656 450 956 70 990 583 335 21 846 50 983 254 336 473 832 24 457 53 703 38 487 544 487 89 502 863 603 691 415 683 390 484 982 779 14 930 430 471 941 746 296 615 733 562 54 222 830 142 283 946 787 939 220 623 386 858 130 590 620 457 662 57 596 394 832 788 18 902 442 756 794 426 194 353 575 255 817 901 652 432 316 345 592 314 482 465 275 467 227 807 546 100 995 559 319 313 114 174 61 227 202 137 996 738 137 32 409 10 385 852 290 501 655 985 120 364 144 636 888 922 464 112 706 133 100 856 965 475 1 237 263 812 510 752 738 995 584 111 493 693 767 478 759 180 921 955 566 686 951 445 593 241 51 330 852 229 765 274 292 42 762 324 284 437 576 754 491 666 709 773 389 113 403 163 225 531 759 847 291 97 807 485 179 838 755 707 693 543 859 226 68 957 608 987 775 54 127 405 956 739 692 744 188 602 670 704 454 974 37 741 883 688 322 91 685 685 610 629 173 963 209 617 714 161 353 599 953 110 300 321 500 816 457 883 268 310 433 660 989 694 807 772 336 661 438 192 365 684 175 304 1000
277 214 398 950 168 336 739 557 38 145 377 739 81 274 266 928 679 83 166 909 900 19 241 765 977 894 873 531 34 532 881 432 446 315 408 5 479 707 103 350 844 692 44 109 569 794 192 731 390 677 337 571 2 796 936 419 508 225 317 660 407 96 644 983 151 769 838 646 565 822 237 791 638 63 715 123 913 782 427 142 541 449 567 927 665 920 403 46 141 561 551 927 882 366 71 33 809 880 323 784 830 357 497 97 461 83 752 281 516 411 619 301 307 54 884 831 439 586 600 896 940 76 618 963 147 634 179 431 992 393 363 241 352 445 385 735 914 951 702 784 66 828 3 561 801 420 474 185 244 223 568 707 156 101 455 93 428 754 437 812 304 715 470 392 52 547 846 324 202 132 159 116 256 535 221 582 506 509 552 892 558 468 728 755 308 387 861 774 524 337 278 419 827 209 340 667 334 178 331 570 603 547 974 470 367 40 842 430 295 24 451 294 708 589 10 617 582 543 729 690 69 349 647 135 625 105 123 344 263 752 791 348 527 588 968 387 845 140 273 235 820 679 97 47 274 711 554 183 649 25 299 537 905 114 87 1000 160 213 889 559 247 344 336 477 553 376 705 329 441 782 979 344 255 226 176 219 421 62 240 554 812 506 798 9 677 323 50 451 780 572 849 478 167 713 530 254 720 798 693 584 371 852 756 847 687 329 440 499 169 830 294 682 826 379 699 480 442 207 726 897 419 465 910 858 59 788 921 650 535 41 234 366 620 658 138 731 327 389 409 236 36 156 732 747 686 428 209 94 171 729 112 822 426 490 386 379 774 321 423 804 786 192 908 65 860 229 546 710 701 719 300 509 128 950 828 246 840 565 662 720 226 157 248 851 734 866 612 112 542 10 505 910 157 180 342 495 282 305 121 92 459 78 824 117 293 950 178 871 25 895 782 517 379 697 191 899 77 463 599 102 449 332 859 843 933 564 235 112 507 154 608 861 763 627 416 913 811 482 258 41 74 291 322 323 864 48 489 97 1 434 888 580 83 301 370 541 279 779 837 138 106 965 78 990 966 167 405 153 88 806 389 436 509 568 740 898 982 248 657 55 877 733 730 273 196 160 473 502 956 647 543 523 954 118 862 488 976 27 997 506 152 191 988 197 925 456 492 231 821 221 986 15 707 176 823 227 80 905 174 130 463 83 92 410 126 579 239 101 615 646 854 644 184 640 592 925 892 323 985 25 483 419 793 957 779 370 776 81 232 190 388 547 353 525 297 333 238 687 246 66 259 634 886 101 923 688 673 751 487 73 47 431 744 438 339 858 243 981 242 737 621 531 538 235 205 48 891 331 758 319 617 606 356 854 927 396 630 642 130 213 760 924 13 903 251 164 631 601 880 993 391 361 162 853 399 397 343 922 200 658 438 264 663 991 564 348 376 798 177 666 875 707 703 962 902 807 287 577 54 477 195 287 930 193 998 479 464 691 580 325 358 98 655 214 915 861 709 396 855 803 937 821 73 506 180 806 955 327 23 936 104 312 172 111 903 799 868 303 406 63 132 113 513 919 214 269 899 347 306 518 689 929 670 928 853 589 76 431 635 372 848 192 960 173 833 897 462 248 93 472 188 565 330 911 118 185 671 458 410 485 561 210 797 414 0 207 818 134 14 558 116 925 325 572 490 549 469 998 996 396 346 984 572 935 661 936 397 46 313 266 150 875 544 554 724 161 396 903 51 473 5 252 311 984 261 833 778 445 8 23 894 306 931 219 436 239 276 675 557 238 105 576 228 490 586 430 802 136 129 796 643 399 465 104 613 373 574 962 719 573 245 596 704 895 531 405 755 951 432 361 706 853 645 274 753 427 678 23 698 274 951 730 37 42 453 268 628 161 922 582 771 497 142 494 870 82 999 451 783 235 571 83 751 659 359 157 710 992 872 508 452 398 143 919 761 343 623 584 682 19 113 224 11 379 692 596 230 218 68 897 27 853 718 169 366 551 633 315 637 510 716 262 187 266 253 126 562 942 934 244 924 497 626 421 501 238 767 881 233 589 55 973 433 182 222 867 401 526 502 787 458 980 137 902 131 772 747 373 165 387 460 937 605 259 262 872 430 324 887 195 434 570 514 241 224 651 414 835 836 968 468 376 533 728 879 949 765 603 932 991 420 504 929 752 380 350 6 40 48 567 348 980 517 198 593 908 301 413 57 705 18 258 602 920 422 242 700 562 75 901 9 889 676 247 772 480 43 746 907 680 660 891 95 332 596 42 946 33 969 230 173 812 595 380 856 149 207 13 315 599 145 106 814 272 26 603 329 484 418 539 919 477 653 737 721 619 990 371 29 181 597 562 650 199 534 372 642 286 312 349 792 147 869 78 560 792 60 599 556 650 993 642 523 187 35 684 975 707 134 503 108 636 314 874 787 489 122 983 495 62 49 994 847 728 480 554 785 445 120 4 319 531 871 325 491 142 4 423 435 283 400 166 525 435 725 882 111 162 16 118 316 651 265 577 807 510 338 827 217 645 722 199 839 920 198 49 79 652 447 860 211 172 204 661 939 158 210 811 373 723 31 574 413 615 40 563 885 589 658 400 382 27 298 184 547 810 961 38 254 913 496 93 691 839 387 123 741 75 641 776 784 678 742 21 22 537 249 163 288 861 634 7 101 253 431 578 284 601 498 434 268 201 20 894 485 604 280 335 443 957 893 205 957 769 394 979 510 660 305 227 28 856 835 152 194 814 668 289 576 973 640 340 144 433 349 512 945 899 109 223 681 672 834 50 589 278 94 302 45 222 269 974 754 846 566 407 843 187 347 902 598 855 878 457 918 981 448 734 368 206 154 498 904 642 587 235 114 230 989 292 822 802 89 310 98 559 504 85 745 913 815 172 99 760 795 145 648 474 959 707 794 580 962 566 12 623 310 747 588 144 321 140 208 532 906 222 85 356 972 687 170 428 639 510 127 600 614 394 39 532 713 993 632 534 260 762 402 251 369 555 659 885 155 556 365 219 688 233 654 758 768 404 759 337 983 965 264 671 415 107 257 343 53 131 381 245 67 724 503 227 46 743 100 6 912 771 64 25 813 352 139 844 364 610 890 68 252 861 493 870 796 194 344 745 324 115 56 656 852 746 636 692 769 424 164 667 272 311 694 428 575 103 236 888 536 601 952 145 7 432 70 61 32 173 611 870 867 59 591 242 970 628 666 313 874 57 941 653 817 647 216 560 819 799 270 729 683 589 950 942 271 816 355 117 841 59 425 626 790 286 622 385 190 487 512 352 65 53 695 444 805 777 714 57 606 628 738 448 499 391 231 446 942 105 193 687 518 67 181 730 685 55 424 327 570 19 911 45 737 326 500 505 362 852 916 956 354 448 454 711 898 868 161 974 829 668 696 91 281 739 476 530 651 32 393 644 563 189 948 860 711 447 963 715 577 303 213 206 466 637 345 581 392 259 579 651 15 251 766 561 584 722 733 183 189 564 646 193 865 428 788 274 72 587 672 365 594 639 292 995 581 846 866 122 944 538 973 225 540 211 220 362 185 453 219 485 110 197 746 909 762 495 781 779 850 563 146 302 91 211 488 879 158 973 225 760 895 392 777 237 604 924 800 239 851 628 515 377 947 917 750 867 717 780 135 556 858 922 335 838 203 683 302 552 896 414 573 127 935 788 471 691 328 570 17 71 291 821 667 951 445 200 674 377 731 866 764 514 289 387 286 703 372 451 63 649 799 353 901 255 148 4 690 703 374 191 984 196 86 87 199 4 24 879 457 921 133 119 971 529 803 888 360 456 482 291 223 135 545 170 309 425 475 870 629 823 775 61 511 502 275 839 484 644 332 797 825 315 124 826 917 964 804 452 609 563 938 994 30 94 115 244 953 237 125 801 735 854 578 855 201 934 119 725 627 708 712 845 467 551 494 713 610 762 876 521 383 343 928 149 675 388 375 105 748 340 521 59 58 561 84 992 857 171 528 504 987 392 616 761 943 439 607 18 183 462 444 618 411 174 481 796 102 659 897 3 770 894 450 547 736 109 520 545 361 687 285 860 789 365 486 580 529 522 550 229 250 645 555 993 549 183 590 548 149 514 664 708 163 821 206 448 978 607 697 375 539 265 909 666 926 831 537 303 559 418 757 23 519 388 456 641 949 11 980 749 197 805 186 737 958 183 175 775 290 193 61 402 601 107 283 239 62 59 477 367 96 629 583 288 229 614 669 556 429 555 810 917 472 799 743 450 395 470 227 448 994 514 267 221 652 966 90 355 107 765 727 476 320 454 140 629 981 897 153 253 117 255 773 193 136 814 995 130 303 595 532 769 82 966 21 76 883 144 967 219 991 170 341 642 656 269 412 437 404 760 831 614 624 560 723 722 522 974 19 524 816 845 333 409 378 16 832 936 326 748 548 86 296 310 808 19 41 705 684 735 384 977 215 81 357 935 318 125 351 252 964 531 33 734 218 573 680 111 863 36 749 296 42 674 965 918 478 986 417 636 526 97 806 680 182 546 350 938 212 841 920 755 585 728
991 78 400 772 379 701 804 402 625 103 324 359 25 126 805 888 974 311 780 546 360 841 739 843 740 812 759 20 806 721 761 463 75 501 661 862 962 80 509 238 0 833 700 290 846 427 208 2 926 328 899 744 353 457 695 14 570 717 499 836 139 690 281 17 80 467 14 704 190 508 577 817 404 133 453 370 187 713 534 8 734 18 639 689 153 365 311 150 459 85 134 241 668 979 977 402 579 786 849 433 652 894 549 230 156 509 678 45 26 725 725 206 381 573 886 653 963 832 856 900 100 989 260 409 855 639 465 300 931 698 836 719 438 402 29 511 57 832 53 851 336 443 393 982 593 480 578 442 493 328 718 757 408 692 542 362 227 940 341 513 590 780 157 313 992 197 801 495 116 8 917 321 840 672 894 803 867 157 485 69 619 912 291 498 209 637 525 107 367 878 660 692 149 375 121 262 59 155 724 633 43 973 835 718 732 728 976 215 520 28 455 118 864 110 787 485 192 975 137 995 783 154 566 816 77 780 46 436 195 760 716 527 547 1000 494 145 174 232 581 172 467 694 234 564 421 606 744 330 422 898 698 446 162 467 641 118 632 884 462 48 763 841 392 355 92 144 412 16 498 500 768 638 679 179 567 572 887 20 296 355 677 592 356 902 851 759 892 849 200 975 178 931 975 948 671 729 528 95 122 873 28 321 295 134 304 987 964 597 611 358 507 809 235 632 99 167 497 890 131 485 181 175 405 59 266 971 957 585 960 85 663 740 259 532 251 607 297 207 585 854 263 838 269 265 980 899 482 88 595 209 61 475 106 914 432 453 373 740 909 400 605 482 8 254 217 536 637 332 543 216 90 621 673 306 321 883 664 75 791 968 609 440 435 629 731 211 519 888 126 563 737 783 837 423 979 590 427 194 508 351 383 918 54 745 112 751 120 132 745 182 466 518 778 587 170 519 517 865 79 892 164 548 747 962 878 757 424 866 901 215 62 155 921 98 636 496 746 641 777 980 828 782 145 959 922 39 362 411 689 804 944 454 270 453 908 297 978 708 527 434 313 763 981 234 396 723 929 985 935 284 351 920 430 283 365 107 277 280 150 267 202 702 770 589 186 354 127 497 571 132 919 763 220 851 363 550 553 340 218 337 229 133 833 424 130 334 40 63 196 516 327 410 907 551 588 407 380 70 741 267 160 302 591 292 165 92 928 570 83 323 23 369 597 136 831 777 38 503 314 402 767 958 71 91 289 631 199 995 6 223 207 946 523 898 630 132 169 905 989 249 518 538 476 789 654 162 635 963 48 767 364 252 879 739 358 127 486 959 682 496 513 914 621 513 798 170 599 552 699 839 9 725 142 233 606 718 505 256 676 122 188 358 399 73 561 432 167 809 987 303 191 307 464 322 524 913 189 508 338 585 340 427 158 185 757 720 118 264 940 221 246 601 762 301 414 330 526 368 366 949 502 496 988 692 516 676 797 822 667 355 473 595 714 129 378 887 37 673 411 891 795 231 884 489 93 620 434 196 433 402 354 363 558 602 119 481 958 133 858 770 429 206 146 750 109 207 244 793 5 811 140 309 495 370 842 357 800 428 33 597 108 288 243 344 454 734 640 320 76 248 690 576 294 927 332 704 423 287 703 939 809 359 342 973 572 506 103 497 477 740 993 53 912 215 586 861 902 421 984 640 133 468 31 433 161 444 592 487 653 199 656 438 346 966 893 57 620 948 135 741 115 15 58 474 872 669 510 397 910 862 299 488 184 76 710 473 236 968 470 979 818 531 385 549 183 192 278 616 444 917 128 861 337 372 701 922 760 917 264 826 820 138 329 574 782 916 258 322 318 386 629 481 107 832 950 315 193 69 41 984 468 816 78 515 382 883 751 371 822 532 319 807 18 419 343 279 564 153 569 302 469 403 681 240 583 699 515 578 876 255 72 959 159 514 628 666 487 990 232 477 996 15 965 583 442 648 627 492 491 552 241 865 22 843 608 30 447 415 350 956 388 45 11 509 559 737 271 405 212 804 132 270 854 106 750 883 568 641 97 603 877 965 285 52 755 851 254 635 163 977 288 829 913 360 626 431 274 840 348 21 584 22 488 188 789 73 60 190 728 304 548 361 859 797 657 961 752 764 151 460 634 655 265 494 344 385 773 909 147 828 154 741 384 510 228 262 481 993 531 348 74 309 89 981 529 12 369 469 871 150 409 536 521 779 775 66 889 256 461 644 394 241 283 736 407 898 205 626 403 543 63 350 709 832 722 431 240 943 3 104 460 337 580 430 39 227 615 652 675 197 88 956 869 132 711 400 252 532 655 447 990 719 834 790 124 570 426 524 857 385 765 22 55 550 242 788 915 460 105 6 727 729 267 634 51 809 300 336 419 780 541 763 224 605 361 728 573 283 19 162 786 657 680 809 425 110 215 160 484 865 939 907 937 765 603 981 293 334 417 218 742 643 708 725 788 486 443 686 693 788 317 778 906 937 65 379 565 512 952 649 594 879 942 996 96 266 784 564 602 381 182 33 352 985 239 132 618 303 651 610 563 413 738 56 316 735 934 999 670 966 334 910 117 139 21 78 331 870 830 373 237 949 694 455 175 239 418 13 276 980 817 543 501 959 697 651 402 327 888 272 644 376 231 981 847 570 428 321 303 60 439 294 936 673 478 791 522 917 245 487 946 337 238 336 941 763 848 347 390 606 945 999 437 766 273 20 920 119 560 33 824 843 406 327 658 118 533 795 544 972 943 761 194 123 16 198 136 208 648 685 279 184 997 768 397 18 961 531 772 927 916 360 225 940 322 710 601 592 262 950 918 908 970 226 971 207 532 989 143 503 873 671 102 194 463 589 557 954 359 559 666 720 506 825 612 808 213 200 372 764 45 226 67 510 956 959 216 249 323 358 35 794 771 682 375 88 790 409 436 681 416 167 355 180 10 670 865 71 733 910 575 295 85 754 730 522 686 783 36 309 335 581 726 583 15 762 948 886 955 501 662 478 764 178 812 817 441 937 68 474 95 412 110 116 616 976 866 64 47 786 290 577 420 651 808 201 376 46 704 18 538 437 852 218 799 101 7 620 261 46 326 545 895 515 659 273 471 862 551 186 44 124 685 271 986 316 587 399 475 534 973 47 219 795 172 566 860 985 286 224 537 374 201 460 451 487 781 482 650 568 705 991 357 582 328 30 144 850 492 738 345 719 875 810 938 618 719 377 953 170 86 555 749 788 688 940 391 128 203 91 881 584 511 681 256 44 933 170 210 352 540 2 914 727 514 264 171 731 649 517 222 512 173 720 214 99 386 954 98 108 796 144 66 584 489 47 967 935 452 86 885 503 736 327 969 927 305 949 483 850 512 146 995 344 180 637 729 781 456 366 536 914 674 320 839 498 617 27 896 508 104 56 814 154 73 595 951 883 890 102 34 185 813 464 720 107 445 189 309 20 696 240 897 720 844 813 753 890 810 884 779 841 792 716 500 724 891 998 17 538 87 310 669 187 638 737 129 5 983 557 496 828 302 578 631 389 707 885 176 282 982 875 339 910 868 182 387 136 415 457 870 52 613 164 785 953 826 331 927 718 758 811 431 270 255 331 333 566 715 779 647 283 275 145 610 113 448 307 287 343 233 563 114 709 713 778 141 831 111 33 371 500 643 713 490 102 554 284 905 916 576 381 2 682 197 879 123 616 903 832 702 405 545 309 81 478 32 15 622 430 4 578 166 749 1 174 754 493 994 822 152 795 646 207 968 248 712 692 70 265 769 553 816 148 748 512 607 764 211 37 370 243 138 975 410 409 985 940 56 254 838 713 457 420 633 677 535 103 125 577 546 884 645 442 735 30 823 309 84 143 947 890 49 422 932 32 672 421 863 34 803 723 819 853 692 355 691 148 30 715 268 295 776 415 472 441 598 782 883 883 230 851 253 10 807 283 52 351 793 40 480 922 882 880 101 124 552 320 862 80 900 877 450 838 874 256 845 849 368 310 574 428 446 160 250 82 924 547 458 451 272 385 550 530 904 110 148 461 721 786 395 206 91 761 756 239 596 190 310 215 82 857 20 744 308 69 614 590 206 51 930 636 925 390 204 671 377 353 280 585 821 702 113 675 320 848 315 762 999 87 843 655 24 898 347 430 949 88 898 466 665 907 723 685 850 661 349 924 825 42 623 161 374 971 959 986 604 838 13 207 413 58 179 903 247 714 743 409 624 303 861 716 998 470 449 892 829 685 530 623 827 412 966 692 841 928 687 801 717 404 811 672 401 485 64 730 562 884 198 208 815 449 504 887 301 48 556 523 642 661 42 675 972 874 766 573 94 675 539 964 249 646 684 781 298 23 69 52 282 876 307 580 292 413 50 337 27 570 389 945 880 931 223 750 185 957 911 906 226 490 221 831 155 5 330 93 555 103 440 580 325 259 774 229 398 464 177 149 306 7 683 616 12 997 802 692 474 194 706 149 284 445 923 15 503 892 600 699 853 626 312 740 794 27 589 332 257 962 832 72 479 858 954 392 168 499 582 216 248 769
636 310 25 786 512 441 582 567 395 701 575 31 415 858 214 384 311 993 638 929 663 511 403 836 290 306 488 378 283 977 978 95 382 830 501 302 588 312 657 398 586 254 371 773 245 378 144 980 954 309 306 827 986 461 69 337 646 477 483 665 884 417 846 372 606 324 324 401 823 346 958 45 762 964 921 443 422 281 179 978 257 305 605 127 11 441 518 499 564 475 443 822 263 151 619 36 988 395 464 330 370 466 244 623 49 337 349 174 725 962 67 403 331 420 45 395 695 158 261 269 132 844 154 841 318 973 577 121 171 617 750 758 373 958 719 877 254 350 523 150 807 547 902 978 399 791 828 487 771 112 205 480 740 248 877 431 545 554 841 365 294 856 714 572 791 802 560 650 805 674 689 488 153 600 926 594 32 156 73 832 637 813 300 88 504 520 666 455 533 329 31 28 34 968 936 667 507 434 965 505 379 38 912 684 90 102 514 862 799 594 319 788 927 24 264 535 23 716 350 472 511 390 259 375 814 841 858 777 924 875 166 652 716 299 930 951 271 888 627 432 500 529 385 523 396 558 383 495 487 422 935 527 177 967 417 146 217 685 53 5 835 714 611 174 615 794 911 929 184 412 421 33 465 115 774 707 353 908 108 156 541 269 525 965 794 343 268 366 96 963 949 981 186 10 660 290 481 689 951 199 640 327 97 542 852 208 820 579 22 422 707 166 206 978 883 190 971 756 455 886 441 732 801 192 825 713 653 513 680 580 817 697 908 387 75 232 785 367 359 504 94 648 675 402 957 541 914 178 724 585 764 596 979 993 752 403 698 547 87 350 188 80 266 325 102 7 416 706 937 635 684 226 218 744 831 985 17 440 298 959 92 612 59 588 40 2 400 431 181 84 631 972 157 448 406 912 149 254 569 206 439 491 839 399 498 170 527 927 58 913 280 139 197 369 229 951 104 503 948 240 530 345 827 381 219 268 798 835 381 677 299 951 811 296 136 613 256 177 388 436 563 963 378 246 485 531 668 857 974 594 816 927 907 382 671 524 109 172 818 907 723 280 992 752 62 331 784 907 888 947 462 309 361 149 334 653 749 785 649 787 803 482 57 896 8 112 247 563 967 232 598 31 183 93 647 354 748 3 614 735 329 445 231 683 741 504 89 863 235 590 703 200 19 296 196 987 950 28 970 989 810 90 327 341 955 607 590 665 408 369 278 105 312 602 873 809 613 709 39 866 491 982 207 435 609 597 843 630 682 525 531 460 679 74 669 804 321 563 746 590 180 694 221 133 106 815 729 346 168 763 781 398 903 719 583 790 167 73 808 160 88 81 546 139 364 759 769 810 529 678 882 117 203 611 262 628 397 688 524 616 35 964 50 512 190 845 344 651 618 492 587 295 863 524 610 716 542 12 999 334 552 539 152 600 622 263 887 235 602 203 375 77 973 480 963 543 896 803 594 62 593 456 745 834 878 938 124 786 691 407 301 782 54 209 412 649 296 452 345 697 571 292 929 100 727 439 145 994 479 16 645 312 126 900 656 263 2 568 916 686 639 274 509 25 228 826 93 299 991 409 845 469 867 174 10 71 683 371 596 815 358 439 452 12 472 777 394 69 446 658 662 717 953 950 14 349 690 91 901 712 866 976 151 300 779 871 652 442 941 250 129 740 600 796 964 461 162 95 471 129 709 493 592 720 676 474 824 281 894 410 528 939 661 353 163 614 850 980 123 326 348 527 405 41 985 773 413 53 313 176 260 284 82 862 159 362 842 407 905 11 880 258 289 111 730 540 700 288 456 320 115 742 5 625 468 515 624 438 821 551 147 803 238 738 143 792 537 557 391 94 736 226 148 688 232 741 505 929 761 626 773 256 46 756 702 809 718 849 95 659 119 492 316 42 800 420 856 849 81 259 172 583 291 501 904 833 295 473 715 594 830 506 80 513 76 19 775 864 325 881 347 256 599 385 449 92 202 574 156 197 705 488 898 299 216 153 865 537 224 60 681 655 778 999 117 479 579 782 822 941 248 315 931 531 103 998 782 762 625 488 753 992 743 726 227 794 826 765 534 764 981 914 982 633 584 126 851 590 959 183 111 82 114 684 712 736 772 255 225 140 265 344 477 279 33 286 86 853 342 321 837 663 427 69 572 119 566 647 603 356 802 537 484 951 853 91 557 251 543 558 562 484 420 357 489 462 554 845 68 508 790 641 30 111 0 663 36 538 47 312 706 452 780 589 788 452 686 382 98 912 832 374 555 633 885 765 733 651 173 188 486 472 626 894 18 751 535 195 193 227 169 631 581 571 857 239 617 18 161 285 273 725 436 665 734 76 918 335 101 360 688 613 170 793 328 92 620 390 240 243 548 595 64 35 947 854 513 680 573 522 354 997 678 694 467 369 612 150 968 945 372 348 473 700 142 935 48 764 616 942 595 499 574 601 648 810 351 354 431 549 855 20 515 46 738 199 757 586 474 983 836 929 693 994 121 746 909 268 759 898 792 221 872 27 60 607 297 979 460 721 704 814 425 976 463 612 337 813 287 557 362 944 233 671 699 591 789 59 956 224 570 919 751 158 544 975 506 764 969 517 116 506 643 679 928 71 946 376 272 452 667 381 198 744 998 536 72 151 580 824 922 106 363 688 608 512 437 570 549 82 55 894 844 185 255 513 732 881 848 488 558 656 849 277 997 9 51 540 389 895 307 325 269 709 220 699 4 69 933 94 737 129 868 276 442 562 44 776 212 472 164 713 155 887 176 487 952 60 453 344 199 284 917 43 628 759 141 288 309 875 630 980 520 65 284 734 330 121 975 503 806 83 910 379 165 381 130 61 13 599 424 691 91 561 304 254 404 891 409 893 900 838 113 201 140 186 7 890 174 804 398 294 813 58 461 436 16 478 482 859 655 517 175 588 131 572 664 823 286 215 938 960 556 650 83 646 9 438 589 847 158 950 438 930 550 208 338 874 274 775 192 274 804 974 996 738 547 344 875 922 521 21 604 368 568 508 258 574 995 733 480 820 360 596 310 996 475 83 793 733 185 836 29 573 317 513 687 729 26 251 65 856 739 741 726 3 267 329 503 884 335 583 226 951 943 171 466 663 133 100 874 122 551 825 966 823 879 184 253 650 368 729 308 180 939 328 110 303 182 645 210 577 305 302 434 334 585 639 786 117 476 781 107 160 650 548 641 338 135 187 540 331 623 286 356 9 934 807 859 597 242 292 944 648 893 96 84 960 201 628 277 130 323 53 787 334 633 97 288 289 972 731 241 138 230 864 760 50 890 481 696 552 138 843 895 573 250 383 428 891 387 344 765 279 42 597 670 146 763 348 983 574 223 496 677 509 281 433 393 136 634 23 6 314 876 423 870 168 445 508 384 94 834 159 380 527 376 997 977 850 672 274 864 587 37 802 15 924 962 856 469 462 470 298 497 303 27 92 282 246 432 806 496 64 499 916 249 564 315 95 994 189 492 487 41 587 539 355 812 492 200 815 897 327 711 250 829 158 134 206 71 936 871 534 285 599 747 613 79 978 889 185 320 234 451 48 390 993 24 426 303 629 722 85 302 70 352 295 869 166 66 467 85 913 708 550 429 225 710 367 3 929 341 694 735 711 961 241 211 376 234 920 74 284 993 837 369 724 980 739 105 389 209 238 407 379 642 269 701 28 128 213 766 246 632 141 990 914 770 823 576 1000 597 445 522 552 56 468 840 164 21 702 861 922 251 619 538 705 63 715 77 881 195 124 336 131 644 575 532 299 435 678 742 870 448 643 756 960 150 550 292 769 450 904 860 468 246 89 795 429 411 26 322 916 685 736 673 921 237 565 578 263 815 579 433 236 721 185 279 595 52 497 923 829 430 673 243 40 340 658 713 394 960 338 758 725 768 39 561 460 239 167 797 141 635 906 444 459 847 297 754 141 419 63 137 371 365 771 767 374 367 308 458 179 838 179 401 185 189 581 215 37 355 29 493 180 276 383 674 919 191 681 621 543 565 767 61 221 410 149 601 91 20 651 38 625 731 302 932 976 919 933 508 817 796 151 392 969 99 937 942 714 146 348 332 967 374 516 591 862 112 769 70 270 697 995 118 136 293 363 976 56 478 358 1 176 122 880 854 100 913 529 777 679 744 210 213 739 833 394 194 896 490 374 314 815 819 42 423 601 665 339 447 200 659 778 728 942 720 654 100 244 517 863 526 816 989 435 208 305 553 927 339 214 559 493 692 322 160 459 127 160 78 374 270 997 333 119 906 700 495 683 694 101 459 908 120 144 139 607 651 217 357 919 516 434 654 720 607 208 945 691 402 127 920 294 886 7 510 529 536 110 892 351 519 568 899 872 275 760 502 591 43 480 891 615 426 591 12 805 125 614 783 630 222 704 457 961 377 515 915 309 252 470 755 642 366 722 326 308 386 413 862 532 204 118 809 690 454 127 187 102 717 962 925 306 440 806 567 473 658 177 940 655 346 567 987 701 236 35 414 408 881 263 418 990 629 568 984 702 776 973 178 315 343 164 28 490 494 732
507 375 126 295 98 803 159 643 767 208 528 536 82 469 99 194 943 709 639 573 887 790 357 187 584 941 426 394 627 259 949 483 560 690 786 131 499 439 638 68 932 109 54 280 329 283 793 816 531 323 162 804 606 624 342 764 576 980 731 569 187 81 258 886 241 636 650 469 205 566 831 349 225 195 263 489 401 428 598 468 179 631 863 731 140 96 185 610 422 473 809 554 450 962 760 601 975 669 513 761 283 446 548 176 210 611 119 59 461 229 523 831 399 746 48 281 373 378 428 655 597 364 101 458 312 889 987 452 432 557 633 808 202 98 897 817 192 197 824 995 68 603 712 518 801 829 356 572 757 171 770 559 281 790 965 944 893 755 730 564 603 84 875 559 868 223 351 473 705 82 765 112 734 642 911 9 134 416 254 203 124 96 533 404 33 599 818 442 647 748 687 450 36 124 61 13 34 962 50 498 934 691 469 384 615 951 837 492 294 963 794 491 24 404 292 112 336 231 443 55 701 354 345 385 890 397 660 864 933 535 122 233 347 679 11 267 276 286 810 905 352 992 583 445 497 325 999 581 503 144 564 181 190 640 139 987 201 888 727 143 477 530 375 622 547 273 427 222 424 564 391 91 62 14 670 917 32 222 285 815 521 786 805 755 183 923 208 19 403 652 882 353 19 649 405 261 850 391 799 408 514 669 463 724 856 734 625 380 271 45 383 704 334 172 643 775 331 551 260 875 306 570 247 203 716 328 129 528 483 330 891 520 78 854 376 207 4 808 444 638 884 494 518 609 438 801 466 968 280 298 250 414 262 603 958 349 212 618 899 529 211 284 877 868 63 547 91 141 501 566 698 875 883 966 290 799 97 991 680 604 964 463 40 375 16 871 382 757 110 589 916 428 314 619 248 626 86 201 148 858 388 599 6 217 628 880 864 155 189 577 420 842 411 243 321 951 928 352 925 265 481 446 795 337 55 106 551 682 527 285 541 337 552 509 990 575 982 921 468 127 414 389 113 569 93 274 474 794 684 740 833 289 47 847 156 413 977 400 166 905 710 410 240 490 962 271 908 772 567 791 878 447 592 565 802 102 291 98 699 762 722 174 918 385 952 895 981 97 910 231 116 382 221 397 961 130 602 118 214 580 751 76 626 748 991 314 511 368 252 94 354 809 451 461 585 762 737 122 287 832 604 293 535 735 816 979 512 451 106 538 758 888 828 175 29 210 729 803 657 998 46 163 835 514 419 393 115 313 353 948 207 581 85 61 337 892 171 64 950 975 169 829 790 758 397 467 114 946 653 993 663 167 980 414 233 455 921 636 642 220 59 209 619 506 851 342 707 770 719 17 622 72 733 598 378 852 623 445 848 392 476 301 69 392 944 826 709 299 396 806 579 60 143 247 135 385 517 673 728 312 57 603 774 681 926 383 199 992 270 641 724 149 96 223 489 777 859 53 894 672 537 935 995 773 238 169 974 717 971 390 264 101 740 729 871 101 605 358 640 250 768 525 717 380 196 504 12 839 596 428 857 169 886 904 111 375 674 788 277 785 226 919 153 158 188 720 465 670 203 838 582 63 715 219 323 465 149 392 49 762 785 289 138 41 688 361 646 543 90 189 30 750 152 723 325 572 95 949 17 87 488 63 430 406 652 618 304 732 364 280 852 695 81 459 265 481 332 483 168 317 303 896 223 880 588 578 368 435 164 436 505 122 473 856 102 222 601 212 502 785 88 840 784 990 75 453 278 197 613 118 782 783 355 426 966 441 193 719 873 227 23 498 530 593 692 260 540 493 858 112 726 211 941 864 416 581 236 668 360 351 629 219 649 411 43 255 25 836 549 456 224 218 718 324 100 296 52 513 191 106 73 785 506 83 690 898 919 642 167 365 565 609 269 483 832 656 433 980 147 274 788 718 142 734 706 525 645 888 930 753 457 651 880 132 194 340 561 934 229 27 370 980 26 398 380 869 330 285 327 468 460 223 666 931 436 831 957 818 456 404 244 843 230 471 2 886 581 273 255 859 206 608 985 181 938 328 562 194 470 295 146 197 209 605 553 198 820 2 947 480 7 647 27 658 595 956 385 58 610 733 412 740 487 263 274 21 849 306 978 788 77 126 953 268 703 590 762 808 482 606 109 908 180 651 984 164 449 785 335 334 678 401 316 271 386 166 392 833 118 286 870 914 363 768 755 300 400 22 697 265 590 825 242 329 566 242 123 980 906 579 830 693 839 56 997 671 170 587 917 988 522 783 117 76 536 443 445 770 308 5 218 619 150 107 406 76 732 176 844 472 936 347 661 357 369 261 423 978 387 927 15 236 931 848 735 212 516 966 231 851 664 128 484 60 853 505 599 34 746 46 555 697 435 965 309 274 275 538 621 930 381 997 695 838 574 930 683 986 215 416 453 507 341 361 154 575 158 938 641 32 779 815 346 561 282 985 509 880 504 290 811 784 781 711 888 572 559 977 813 150 493 518 1 142 442 873 182 771 644 181 654 745 675 502 161 488 855 494 28 900 38 872 10 123 490 232 87 37 571 951 667 769 127 832 458 378 860 4 184 161 267 608 89 98 558 765 8 101 222 561 197 259 900 836 441 988 591 106 256 148 67 478 915 147 668 212 479 130 721 891 471 666 881 857 808 737 803 439 826 26 889 937 520 512 437 540 800 532 834 129 879 479 630 33 869 677 176 448 766 860 83 779 313 245 529 623 923 40 326 414 942 199 539 693 563 361 693 343 998 179 22 300 841 96 901 442 45 327 121 331 685 763 349 156 609 684 301 201 137 813 300 980 464 797 418 35 79 49 343 139 905 138 21 506 617 62 359 868 228 754 112 284 948 244 394 505 350 423 655 405 772 29 963 372 568 923 763 426 534 742 53 439 492 25 759 841 545 428 372 473 273 751 259 80 94 492 829 582 955 287 186 201 526 579 814 753 234 132 246 399 676 748 245 752 289 385 662 545 165 496 217 397 972 21 293 991 328 783 865 756 261 123 969 21 177 212 409 789 594 190 764 283 979 743 616 712 708 26 198 374 130 37 679 824 968 229 876 751 912 658 823 534 836 29 671 910 257 942 310 699 845 587 455 835 907 972 320 633 575 92 163 48 898 191 5 671 0 25 74 566 235 456 862 367 819 108 694 739 572 187 42 637 821 139 3 613 847 696 103 150 854 81 920 710 711 109 439 194 704 87 144 683 635 648 496 160 550 690 227 435 374 601 413 469 216 534 491 801 415 590 66 753 960 249 272 309 648 601 954 518 268 562 748 77 105 868 525 117 578 576 160 515 395 845 817 151 840 470 825 508 624 868 983 677 745 92 107 413 798 25 462 556 993 985 108 617 780 562 200 752 682 612 896 907 408 826 446 892 417 106 988 365 929 662 743 828 914 522 945 803 125 649 752 567 478 469 425 383 750 23 992 868 131 113 20 130 773 590 696 895 58 732 791 179 178 336 789 128 286 245 797 127 172 133 434 233 322 854 741 541 994 966 410 290 371 805 500 716 940 804 903 507 56 762 358 876 532 303 669 229 133 132 195 318 174 82 393 901 922 692 467 985 723 28 776 438 796 843 18 962 902 225 542 218 324 159 220 799 739 551 700 13 632 576 459 416 608 893 365 62 783 433 924 282 429 69 299 234 319 923 366 514 736 691 673 574 317 83 861 770 339 637 967 241 872 203 155 195 754 90 927 765 544 677 749 343 569 103 973 832 431 436 658 289 141 508 288 979 778 877 557 852 909 470 302 22 298 275 895 52 580 309 620 101 448 89 498 837 996 541 946 572 296 831 480 615 494 363 777 618 485 608 72 931 939 981 913 205 771 826 35 588 681 484 885 858 175 732 361 196 589 349 986 855 665 54 600 586 753 890 970 487 13 890 543 597 867 728 744 440 822 904 407 704 815 730 510 781 631 703 295 554 60 98 636 819 672 512 402 360 989 791 935 219 573 12 232 890 677 283 976 187 587 550 92 919 838 739 243 960 637 595 389 189 447 914 51 773 769 710 181 169 384 647 843 649 136 136 367 639 747 506 145 879 656 669 128 127 689 878 787 591 702 969 892 292 362 776 318 93 452 265 725 442 472 365 804 507 237 630 14 211 959 458 586 120 495 227 738 87 593 309 307 684 775 512 508 902 340 937 756 79 524 912 390 194 713 719 305 165 515 397 379 70 951 847 213 168 204 244 9 221 65 310 570 162 538 106 398 848 611 633 792 76 315 125 720 136 344 424 64 504 519 951 377 620 44 262 866 888 742 989 806 887 104 789 956 794 76 743 251 538 41 598 239 184 249 232 607 642 70 934 333 160 554 444 827 421 132 780 691 493 157 113 284 310 546 343 618 287 120 454 297 594 151 676 37 950 874 649 173 686 279 444 475 806 577 941 904 479 486 948 686 287 614 992 348 310 454 119 421 636 846 578 807 22 612 998 440 326 39 889 219 955 404 480 842 149 84 618 311 265 556 836 80 698 651 66 812 214 659 275 761 44 253 834 338 845 266 723 714 269 31 553 71 760 937 197 634 168
331 163 813 945 12 512 199 753 848 119 189 493 525 119 773 104 936 391 473 637 79 197 847 52 731 720 156 19 794 225 307 281 161 722 712 845 880 908 392 725 690 377 681 433 498 863 427 396 704 441 906 390 58 498 266 566 411 72 930 706 623 151 460 146 631 774 850 317 372 21 673 90 808 624 541 881 101 113 361 282 795 353 721 245 313 622 549 510 861 977 528 789 913 933 495 135 289 808 637 711 352 616 762 313 881 435 218 68 917 440 373 236 492 383 119 576 3 742 279 845 434 588 695 416 807 30 781 169 505 792 710 48 92 832 890 373 598 909 75 135 39 761 682 861 655 724 653 279 261 694 748 79 775 880 26 964 735 272 737 627 383 688 825 153 211 123 214 386 759 588 384 17 186 504 260 735 404 993 809 897 829 227 747 38 543 95 750 455 284 303 608 424 87 959 656 654 964 292 322 912 607 714 599 602 277 699 111 949 88 813 671 626 445 872 452 44 120 873 183 615 959 662 639 882 191 518 389 631 456 945 953 459 103 264 249 46 302 741 649 370 834 778 116 554 963 868 124 469 35 406 451 90 333 492 102 179 556 446 879 706 768 222 618 621 429 389 177 309 271 851 939 295 254 967 862 384 153 161 722 370 403 575 625 783 983 491 893 207 604 111 532 726 23 207 194 81 135 594 216 998 63 561 688 144 609 966 606 826 51 149 680 630 356 309 827 589 308 586 669 159 907 802 836 306 270 402 342 866 312 504 535 222 734 253 924 902 996 422 471 46 25 149 771 459 852 143 855 569 579 300 421 335 337 486 394 186 642 57 344 241 463 551 304 357 114 74 272 301 34 465 554 275 778 107 872 500 406 639 376 420 16 565 467 168 176 934 938 167 611 74 842 65 10 672 678 905 364 381 888 63 297 887 802 736 779 334 601 428 222 269 912 266 45 571 268 877 870 688 83 911 147 714 465 509 711 475 455 71 70 634 733 590 948 119 60 354 499 402 772 941 108 202 743 363 145 377 969 656 152 790 205 136 763 589 412 247 474 593 295 672 73 215 154 725 927 684 665 985 318 811 62 489 546 533 0 485 514 477 523 173 830 784 479 160 56 735 858 42 42 874 462 721 744 119 518 198 970 309 534 338 934 61 928 683 255 584 980 174 594 331 478 653 684 670 278 831 663 93 997 296 229 767 896 169 76 47 330 92 648 691 617 38 20 526 258 422 82 970 520 990 517 358 932 820 241 705 386 978 632 259 204 540 921 672 833 541 395 724 646 706 800 215 96 577 610 721 400 284 264 245 85 274 181 229 107 411 97 347 915 608 349 846 815 32 149 325 918 358 340 265 32 153 483 960 859 450 115 603 662 103 897 66 615 169 273 691 812 701 589 586 986 912 220 67 436 191 210 912 244 905 961 244 935 652 355 423 780 312 209 425 221 618 243 207 253 873 226 92 251 637 793 999 61 249 922 773 614 227 628 880 668 181 981 346 846 623 512 357 276 938 817 431 605 304 661 959 785 450 976 830 647 773 506 916 542 768 390 26 93 335 931 375 853 192 424 829 769 123 449 835 650 62 784 218 232 266 195 121 334 129 752 101 630 743 217 17 978 124 396 262 476 565 713 788 814 569 110 60 350 395 357 136 575 42 13 566 288 716 141 61 286 469 919 260 885 223 522 445 391 3 933 997 955 760 105 945 470 878 597 266 368 705 343 630 370 381 560 167 325 217 761 126 353 789 745 234 428 566 816 370 489 333 947 684 121 186 726 301 127 590 595 300 366 288 516 108 875 445 30 867 724 841 321 850 563 887 433 26 929 623 766 24 788 944 683 479 252 310 664 130 78 311 580 927 165 890 991 236 900 722 336 253 131 105 354 147 283 513 657 80 803 565 956 40 831 210 259 459 908 525 238 559 155 840 839 766 174 194 760 918 824 944 84 226 305 506 568 880 566 83 504 426 430 514 293 530 804 969 173 309 697 700 730 909 644 56 942 120 398 426 838 770 658 792 732 911 59 294 583 28 553 42 245 636 587 385 234 126 432 773 866 64 128 332 415 525 753 316 946 215 196 510 112 456 868 479 418 993 754 378 992 741 371 428 584 786 526 572 519 917 603 643 46 450 225 312 950 751 401 979 18 336 776 814 777 826 314 244 820 682 132 326 31 164 317 626 613 440 891 653 146 304 444 218 365 359 219 385 52 524 274 940 263 681 164 215 388 376 840 110 714 633 867 38 22 707 828 977 170 540 167 263 883 183 117 121 524 651 590 116 510 828 136 390 257 501 461 122 602 339 821 922 701 698 910 612 889 640 380 71 837 890 968 789 416 267 280 822 265 803 431 42 851 368 557 462 633 745 954 874 459 210 723 520 944 40 786 930 19 854 860 259 806 750 298 145 6 387 130 608 558 324 503 821 282 400 578 732 570 226 699 169 150 486 129 85 675 610 188 500 911 901 231 331 275 180 485 590 106 562 190 341 399 737 962 73 247 621 250 765 193 996 185 930 67 64 857 241 437 834 381 115 21 60 689 135 201 874 693 774 798 526 487 444 385 696 200 39 887 639 952 737 774 11 208 383 269 969 8 898 2 430 892 881 48 220 894 20 362 244 407 43 984 65 81 899 184 748 375 443 741 214 393 493 157 68 501 699 593 744 91 927 822 250 926 771 171 511 758 825 756 326 347 537 920 299 15 128 717 891 616 599 945 324 878 617 207 508 339 913 914 687 811 133 5 811 700 225 561 84 571 821 925 909 877 457 137 500 351 243 651 625 11 28 24 664 666 90 98 831 538 234 957 389 387 340 719 325 823 926 122 164 198 806 133 44 555 878 360 894 529 273 638 634 592 7 457 684 113 768 511 617 764 114 227 892 126 193 494 405 477 94 237 992 41 219 531 50 213 763 182 944 175 786 746 803 425 216 316 359 999 265 367 719 138 474 488 484 248 524 993 70 582 810 569 599 422 185 315 274 729 202 909 667 989 123 550 769 660 412 551 459 326 627 475 110 725 350 565 229 358 115 236 255 466 37 971 467 206 432 66 561 856 949 4 376 709 548 134 935 230 803 845 319 790 996 895 882 567 512 27 551 715 917 696 650 50 666 7 284 420 774 86 995 440 168 998 727 577 666 109 163 140 121 267 237 787 572 482 327 469 466 951 948 419 71 810 805 958 539 197 978 530 201 100 477 739 204 727 216 904 108 509 472 740 417 694 324 378 785 410 50 28 607 65 644 454 577 677 381 562 194 500 718 341 385 379 739 192 964 718 413 212 425 71 76 536 212 903 997 634 337 585 752 311 457 435 831 849 200 29 108 443 114 292 225 600 243 348 457 916 595 874 613 414 591 309 35 586 998 873 457 228 91 94 221 702 963 871 447 943 12 988 841 17 861 447 562 703 726 38 597 537 27 805 609 338 252 491 562 720 808 163 56 641 925 685 773 80 336 413 170 627 3 973 944 57 767 826 43 446 609 178 483 863 167 281 898 886 416 898 132 64 397 223 427 328 366 68 542 507 145 941 594 977 12 256 813 123 969 819 476 841 338 576 951 708 33 74 911 620 337 974 30 742 280 9 867 118 812 755 747 624 842 291 104 72 468 44 732 442 758 965 158 687 959 323 846 765 403 423 19 472 436 296 254 426 628 215 542 158 814 796 176 645 12 139 427 345 587 47 379 844 216 402 888 332 647 453 756 619 40 515 500 949 82 869 446 496 938 104 31 166 530 679 116 751 475 33 669 799 942 864 821 54 26 285 364 548 681 287 710 899 924 377 972 202 79 502 453 486 397 985 926 832 207 438 377 327 297 738 661 767 221 335 391 979 799 448 753 224 731 246 256 159 447 705 219 417 979 36 94 233 280 493 715 409 772 240 189 588 952 901 957 346 390 458 102 408 929 672 858 169 35 43 783 359 900 77 210 574 749 490 870 144 885 636 575 972 134 508 364 187 699 95 676 299 64 294 806 290 66 125 557 319 769 736 479 706 607 783 248 884 706 481 322 818 223 674 321 854 468 902 450 89 165 635 692 143 264 49 708 749 758 160 291 596 794 513 628 728 538 303 216 521 601 203 685 90 753 497 764 640 781 987 285 544 919 629 133 162 349 966 788 545 758 547 230 14 557 654 229 757 510 994 152 659 433 397 748 670 876 626 214 882 264 55 640 676 620 622 695 235 887 239 90 53 204 148 733 320 848 937 203 168 495 591 538 667 744 450 909 439 739 480 594 923 322 484 575 652 208 242 851 691 843 686 980 967 44 40 257 792 139 301 269 990 416 539 590 789 844 982 859 527 57 552 766 581 147 464 129 69 443 960 985 329 864 770 477 468 201 262 594 572 667 310 847 37 209 324 397 905 277 405 10 835 256 643 533 782 480 172 288 382 914 716 834 940 732 865 139 843 267 707 529 179 71 791 117 306 303 876 686 374 609 975 465 441 371 142 333 151 65 797 194 369 334 698 310 621 759 801 657 1 887 995 111 564 774 612 628 533 860 573 747 99 181 692 490 180 516 559 800 300 939 363 691 540 842
466 927 696 725 461 340 582 710 157 964 50 694 596 264 35 234 372 245 307 185 290 34 624 134 524 615 645 278 536 400 815 664 0 427 184 927 541 601 138 363 974 904 707 373 855 846 77 587 976 626 996 748 579 710 304 187 298 49 420 936 470 668 646 603 139 892 179 602 920 659 704 777 748 108 635 739 853 306 801 810 288 917 570 163 342 355 747 93 396 703 276 822 836 877 99 661 339 43 334 789 332 657 378 681 822 33 776 645 564 1 668 58 417 838 846 733 67 556 601 864 279 586 576 265 692 151 987 729 877 663 718 838 171 150 578 447 42 750 857 297 375 504 539 613 114 332 873 41 984 767 449 118 434 698 126 766 613 606 819 546 47 810 400 548 662 822 215 509 392 77 872 832 440 809 32 878 971 329 61 829 780 936 735 497 301 488 961 788 656 944 980 889 941 956 316 54 46 806 22 62 110 982 414 662 258 764 262 791 357 822 433 192 196 267 916 156 253 420 565 281 784 704 714 346 191 501 591 945 167 508 511 35 91 473 323 60 313 683 395 50 957 377 764 264 606 405 127 33 174 71 493 867 762 987 283 567 435 277 999 349 667 186 527 808 964 503 363 46 352 539 13 802 192 701 209 564 327 939 222 386 383 985 765 98 881 949 688 906 781 359 504 920 100 518 64 543 312 817 264 939 703 721 628 282 66 474 105 130 468 400 824 75 232 786 501 772 794 308 595 861 122 672 53 873 540 956 993 483 377 791 526 59 756 441 250 437 422 151 708 376 977 258 10 774 721 588 755 599 632 435 308 852 137 100 382 901 402 520 426 989 950 73 828 203 485 704 623 995 677 950 730 670 775 829 315 948 683 422 768 970 510 767 445 497 457 785 38 811 37 96 786 937 95 856 404 778 583 882 180 625 817 463 844 281 823 965 203 274 117 986 169 411 408 101 625 831 103 328 48 243 737 839 394 137 854 156 695 127 281 540 670 633 648 307 521 464 790 326 497 345 789 952 438 777 800 432 119 727 617 490 286 26 555 35 200 167 807 999 267 512 373 490 702 476 128 74 921 794 814 919 125 795 935 591 201 755 170 870 572 749 199 359 509 815 252 687 41 342 856 424 837 387 687 585 132 342 992 404 931 574 711 170 389 860 937 513 159 678 376 803 546 90 948 201 901 48 424 80 343 849 340 783 554 208 634 790 365 866 227 906 698 81 83 172 523 293 96 375 620 705 966 900 379 642 884 702 880 324 415 363 875 770 738 15 390 188 62 660 761 353 750 173 751 2 899 611 116 762 23 640 995 51 453 724 206 238 78 553 664 74 741 844 499 627 981 486 277 622 965 192 335 541 716 77 89 951 956 266 210 844 799 517 481 35 240 777 442 314 331 409 746 31 397 248 679 327 51 30 743 396 871 471 826 547 347 603 778 400 997 701 480 407 285 600 770 574 896 976 475 336 806 598 44 731 804 963 311 977 380 766 650 958 906 181 919 380 93 742 681 275 88 554 534 796 641 327 542 435 92 203 1 834 129 914 477 668 398 57 72 499 813 448 969 489 145 607 362 626 113 73 522 742 245 653 594 239 251 292 556 378 234 665 325 211 651 733 926 24 863 48 349 287 586 868 795 84 719 49 573 560 3 250 405 7 842 299 508 433 574 551 418 911 547 957 86 750 991 511 694 335 659 299 338 248 913 771 364 150 585 473 65 985 87 963 929 654 345 95 399 382 154 729 133 179 978 356 674 452 701 537 839 277 425 695 816 864 829 748 166 516 885 9 436 599 893 900 458 816 917 782 366 127 745 610 597 906 812 883 715 272 953 67 423 307 56 641 972 115 187 977 717 383 563 791 847 773 685 837 333 244 615 990 329 759 241 531 474 165 922 237 306 718 112 350 562 974 771 21 318 754 218 618 243 219 985 79 661 245 147 656 693 385 658 362 975 818 891 923 945 361 358 104 185 71 374 802 551 116 869 424 495 384 293 983 4 576 120 870 894 609 140 28 153 998 289 974 838 272 305 781 391 964 907 969 336 349 469 648 503 766 214 958 367 239 850 177 802 44 361 889 712 469 638 58 561 72 821 672 40 109 269 48 909 982 958 666 239 252 706 889 588 600 471 787 161 739 178 825 211 245 144 211 406 242 797 739 805 286 642 596 676 36 652 772 734 149 584 34 783 782 322 324 321 137 195 373 983 989 356 558 370 114 827 897 537 899 636 735 456 126 388 527 202 46 516 427 330 614 657 644 879 325 689 234 830 513 845 295 287 752 268 746 463 98 7 336 130 219 531 774 818 416 933 972 419 198 231 645 462 690 479 477 296 20 686 245 385 957 892 246 176 350 580 253 598 611 478 349 665 476 49 42 186 626 733 321 927 615 895 489 401 358 943 906 39 166 437 668 571 708 246 415 259 154 403 960 767 4 54 731 533 272 675 26 18 297 610 401 643 891 118 209 577 897 605 623 248 100 727 479 560 964 314 23 866 343 431 162 152 443 753 127 690 547 769 559 294 670 954 482 888 933 787 302 660 601 649 416 212 722 386 784 98 44 684 16 19 183 889 549 282 630 925 366 57 702 810 474 831 877 507 696 68 280 221 543 220 597 640 530 559 129 459 967 488 979 538 833 69 692 513 624 371 428 910 397 309 708 938 347 443 583 612 911 944 341 558 93 43 395 777 242 843 205 484 788 986 102 369 550 589 874 344 862 811 468 535 671 237 304 193 58 160 16 90 764 407 799 249 242 882 746 108 12 998 207 859 816 732 397 384 379 165 201 5 813 29 315 151 257 867 212 439 1000 226 736 223 388 360 585 849 164 729 576 70 332 644 427 500 627 490 926 758 604 150 614 81 342 71 994 228 920 967 539 444 62 864 261 427 314 387 861 619 389 581 156 622 567 273 571 946 974 834 871 52 382 247 930 633 867 491 901 270 425 162 527 85 61 903 430 968 860 825 86 30 773 861 564 158 306 278 681 545 193 962 919 529 902 303 57 467 91 908 564 865 311 326 114 832 371 779 985 608 109 809 734 860 469 858 776 772 9 803 24 12 581 346 757 862 409 841 307 517 39 749 37 835 224 235 463 164 923 599 229 705 291 883 656 840 365 26 36 486 296 354 411 106 875 994 886 143 858 520 285 460 327 618 38 710 383 512 49 263 828 887 848 900 994 669 830 260 470 798 848 923 636 852 891 410 474 428 154 124 902 629 448 205 116 898 95 163 361 666 570 115 456 447 224 242 502 142 115 274 712 194 867 543 394 955 668 709 931 897 55 569 497 177 639 272 823 773 197 793 844 744 453 295 581 24 733 482 876 549 945 76 171 33 274 602 750 616 551 489 832 84 475 878 289 731 61 104 840 441 79 131 906 725 572 788 118 156 644 17 809 939 178 736 209 496 820 254 684 905 120 94 167 724 653 528 609 60 203 557 295 680 476 607 673 413 481 9 715 225 69 483 368 868 778 136 90 722 441 421 489 6 961 59 979 197 140 74 959 280 93 299 909 550 265 80 158 198 72 244 436 476 685 630 119 25 611 429 277 368 341 942 106 412 140 567 315 502 525 782 782 337 485 446 706 739 310 36 756 109 658 951 33 464 803 393 442 796 519 947 365 949 833 979 883 284 235 912 624 682 208 182 243 297 486 506 800 450 658 568 369 229 234 626 971 973 798 168 13 45 168 265 672 757 905 766 32 75 499 639 586 58 539 134 123 148 873 940 182 936 281 590 144 355 139 519 75 820 228 350 797 14 962 874 433 760 830 870 111 2 980 487 657 848 380 959 274 27 906 319 637 808 436 31 950 593 743 271 657 890 796 310 38 514 103 208 254 204 661 726 138 173 737 224 528 924 146 266 837 213 635 455 405 381 977 515 313 146 817 759 821 518 52 101 485 614 737 603 49 353 692 97 32 107 141 20 988 102 748 532 720 785 646 416 295 181 941 217 587 255 906 317 977 928 763 324 639 351 866 15 203 452 331 792 341 982 139 189 529 11 511 963 167 188 231 238 236 292 8 472 50 430 182 754 500 592 375 742 951 216 358 989 211 915 200 135 988 79 333 960 877 183 155 653 760 587 38 320 675 600 464 261 835 930 392 647 799 988 78 149 243 432 207 8 802 763 521 275 507 16 140 728 257 236 422 752 790 934 984 454 38 553 931 791 113 300 441 723 971 82 856 876 31 627 518 552 257 609 12 233 342 691 549 654 119 121 902 952 110 257 790 548 669 28 985 207 922 55 348 637 824 63 10 566 799 492 520 833 968 359 169 851 49 902 529 341 637 411 250 774 349 34 252 302 689 911 599 175 33 291 395 740 158 672 492 699 312 697 669 525 280 530 390 451 170 631 3 73 325 904 984 713 583 256 602 611 665 700 196 544 796 123 506 575 511 141 715 498 950 21 114 671 401 678 57 409 404 473 597 932 240 918 696 348 17 328 413 970 311 604 783 673 46 663 922 219 874 914 582 886 102 720 487 505 364 190 633 172 579 230 594 465 702 155 991 494 399 990 238 448 27 655 933 111 909 621 79
581 144 855 988 942 69 784 153 170 721 437 868 479 110 905 269 883 199 752 987 50 845 936 656 864 565 436 991 13 764 101 754 853 634 409 955 347 871 754 448 775 241 782 529 443 119 150 607 481 971 960 109 305 681 544 822 688 998 849 897 662 657 472 286 974 207 835 650 191 336 212 921 316 932 917 358 702 948 959 532 534 660 871 161 114 30 145 882 924 959 774 75 157 319 626 382 771 754 841 679 323 532 948 4 297 962 870 578 322 393 572 637 628 338 26 790 266 650 492 54 654 880 647 723 247 612 791 860 944 713 940 977 371 617 413 470 704 277 77 212 872 379 334 902 166 709 585 852 49 672 584 397 258 417 396 47 119 195 357 258 779 550 99 141 935 156 414 631 568 636 898 873 848 133 580 393 149 822 629 415 488 405 892 353 44 387 994 342 21 242 501 52 75 433 795 892 683 639 776 939 498 609 537 464 453 925 951 192 457 461 731 944 700 798 164 86 555 110 330 319 583 996 336 483 902 523 14 211 133 384 96 349 701 347 253 344 288 295 896 134 692 403 638 260 32 295 60 757 242 115 763 400 895 591 486 210 306 731 813 488 484 116 483 502 955 908 118 24 681 624 83 605 290 289 94 418 669 940 878 833 828 955 104 928 950 438 211 844 225 236 906 762 560 407 857 185 980 731 405 373 55 371 229 336 376 654 521 337 482 451 480 204 904 470 418 661 252 743 880 803 39 948 656 784 73 772 650 737 404 369 657 647 358 654 891 433 335 36 38 182 143 863 321 434 494 612 385 589 393 94 822 217 975 773 748 881 337 50 236 929 921 624 653 523 523 501 736 532 721 882 187 17 685 334 677 820 34 766 966 63 163 430 181 66 958 847 845 466 40 213 463 634 82 238 808 657 885 445 199 193 426 418 275 992 541 195 837 45 850 669 612 906 925 134 364 687 740 762 345 298 456 776 827 415 120 829 665 230 613 913 611 77 154 947 220 121 551 739 887 695 1 561 221 363 686 705 858 452 865 504 325 79 111 544 675 147 217 445 802 882 406 255 939 249 907 7 209 283 614 379 452 765 546 514 859 75 294 347 117 250 232 160 606 689 655 795 900 400 998 959 362 210 719 923 517 911 734 110 138 124 446 447 687 258 922 856 801 646 200 826 427 588 459 259 434 286 732 395 11 777 957 867 610 926 108 994 92 283 313 344 607 276 789 956 287 592 884 630 226 316 574 857 203 476 627 898 932 804 280 31 159 841 230 634 205 635 356 503 631 431 530 733 469 143 65 813 91 441 438 482 639 955 222 326 18 206 557 109 712 737 269 738 344 17 706 572 495 713 873 640 967 262 693 391 528 286 195 569 328 264 197 862 790 97 962 540 68 764 982 460 493 725 901 969 694 884 540 513 718 270 705 298 168 705 995 782 786 502 25 834 382 544 797 50 89 390 342 641 819 823 380 921 531 245 514 48 672 925 19 91 866 16 12 775 461 475 248 827 228 774 289 119 646 891 422 230 529 439 293 313 410 299 893 211 408 928 42 228 6 270 125 634 781 670 697 430 578 151 64 765 938 893 127 138 671 139 550 27 300 435 112 864 764 330 379 35 309 286 192 274 59 338 78 334 927 198 90 658 756 544 519 853 744 488 785 825 317 355 649 65 616 192 757 578 818 743 398 946 355 459 727 789 35 611 375 927 113 454 238 648 595 272 147 876 511 191 642 688 811 430 634 858 176 750 825 821 618 100 761 520 365 439 433 195 116 443 547 703 161 999 803 301 214 744 24 19 146 399 416 732 475 853 733 109 423 570 563 268 350 147 985 901 575 432 765 592 295 262 185 397 598 940 800 852 361 429 513 185 340 681 660 192 749 132 875 27 807 491 909 109 571 1000 435 795 268 925 708 1000 506 638 270 899 742 239 990 907 956 936 745 744 54 33 773 291 689 621 579 220 780 648 549 804 682 588 881 801 109 603 600 24 299 781 100 720 153 492 400 830 739 36 830 775 500 582 162 559 489 683 455 577 71 391 454 325 920 514 107 392 87 611 390 324 798 454 184 181 420 154 796 250 402 339 327 552 976 935 66 219 447 735 48 587 553 246 979 812 81 925 645 432 664 434 251 657 237 971 186 667 602 824 291 451 794 905 651 819 812 635 509 129 346 261 503 986 124 421 715 23 666 535 652 83 678 470 235 732 256 174 86 835 136 356 58 61 862 630 502 184 85 304 167 543 190 47 624 886 856 712 5 250 239 923 485 376 923 639 593 945 304 219 577 196 233 493 843 637 969 534 783 719 569 452 997 417 307 384 319 320 847 920 8 457 717 147 474 441 254 970 596 659 366 356 180 263 538 722 644 8 388 404 0 131 62 878 45 572 470 657 714 896 213 971 241 280 303 17 126 429 281 814 842 33 820 779 231 245 79 632 286 633 524 866 941 425 709 940 919 988 695 14 352 272 698 550 351 221 970 840 586 581 174 394 183 630 632 850 448 486 312 606 730 151 741 665 368 925 561 806 910 645 536 409 372 943 444 66 206 668 354 683 539 193 121 437 831 487 766 461 879 779 558 460 105 108 223 782 370 461 510 480 115 725 245 892 490 718 3 411 215 681 543 724 244 579 131 563 329 457 986 974 277 124 978 694 792 54 542 458 349 442 535 75 102 215 861 275 838 493 227 728 746 576 964 286 526 242 130 878 17 367 70 614 273 313 152 157 189 304 431 728 945 701 177 60 46 993 548 846 265 685 821 633 439 303 155 755 216 15 16 777 160 247 274 938 2 796 165 413 961 713 965 747 441 959 886 970 637 358 915 226 518 303 308 443 132 418 973 453 282 499 648 261 869 380 373 939 931 797 943 455 255 459 276 852 141 831 279 403 625 435 421 560 729 482 246 253 673 181 462 664 407 302 219 160 755 156 633 963 394 364 696 39 515 211 659 30 392 279 846 335 993 965 496 420 201 816 477 478 331 572 520 765 324 321 98 279 605 227 419 878 442 329 240 886 411 543 445 596 487 118 22 634 947 184 588 158 194 361 384 444 471 757 987 615 27 787 913 875 134 189 703 117 640 806 284 369 615 954 620 505 851 502 679 861 527 960 93 739 339 774 758 525 314 860 545 729 332 966 460 384 882 831 889 484 937 474 983 102 680 514 564 303 432 223 984 653 726 835 674 876 587 638 193 561 173 685 590 557 310 883 814 150 582 502 747 76 139 663 670 725 788 626 737 368 684 977 772 945 333 660 525 300 51 779 720 493 261 365 88 69 597 952 148 868 57 301 76 816 341 228 103 260 128 366 198 790 601 804 562 455 156 889 860 438 716 869 318 944 37 704 707 189 301 968 532 7 971 994 759 372 367 874 386 889 243 725 144 197 61 482 499 863 262 693 374 795 699 652 123 256 80 826 663 726 63 19 810 798 815 833 989 744 33 707 722 474 823 569 15 639 278 35 833 389 799 717 196 759 877 257 320 845 158 17 667 740 31 248 999 664 250 814 981 96 72 293 643 712 389 184 743 303 804 656 363 458 378 414 95 21 36 53 292 84 151 89 7 319 172 105 169 139 20 749 897 223 908 602 641 766 417 710 554 118 465 448 576 723 359 884 338 413 954 343 135 812 53 438 202 356 816 342 52 894 399 853 348 206 636 538 760 893 360 151 711 87 391 644 751 503 449 348 903 484 440 169 415 796 473 245 84 173 533 296 867 950 603 968 343 217 257 470 852 763 724 944 793 270 260 333 988 612 430 754 863 474 608 107 617 482 888 690 387 956 30 703 298 292 234 635 208 281 868 302 283 207 507 614 182 27 285 540 179 682 451 658 491 196 468 270 876 356 844 58 778 731 512 291 397 197 589 172 566 153 210 267 137 374 805 125 806 467 267 352 728 437 129 986 918 780 839 705 738 785 777 593 296 574 963 174 592 663 425 422 110 420 383 445 395 231 204 785 476 319 140 563 817 374 522 293 930 547 914 854 829 608 725 620 874 886 429 919 635 97 854 541 668 76 787 773 249 457 630 672 762 138 412 412 218 426 621 136 552 101 623 325 142 87 69 871 934 342 326 95 56 915 735 887 122 764 894 147 713 778 604 84 933 190 508 317 928 936 769 568 723 4 450 894 224 220 809 694 972 768 458 694 824 33 74 248 171 983 504 967 4 41 691 292 767 478 661 573 968 350 836 737 377 306 826 970 992 199 658 559 591 320 175 886 996 419 466 77 599 742 478 963 911 533 401 68 369 884 952 278 753 20 188 480 47 955 949 802 916 53 594 238 609 144 770 366 619 751 946 617 272 92 28 647 676 19 10 223 464 99 264 928 302 214 97 481 106 567 516 125 259 693 570 967 263 25 41 600 271 68 565 929 690 884 834 50 750 434 929 123 23 846 899 931 710 981 311 640 43 27 207 301 315 861 9 551 403 391 953 803 559 16 840 179 381 360 832 879 991 90 353 428 556 494 29 448 926 366 890 531 67 608 567 586 467 965 768 770 424 445 178 655 573 721 497 434 977 131 505 124 428 519 912 350 622 503
324 727 767 792 917 997 391 786 551 564 644 186 62 829 241 739 390 623 148 263 284 267 857 631 201 811 21 242 1 671 425 787 149 401 123 489 951 291 421 57 626 413 479 891 959 12 43 582 85 362 292 240 872 946 533 703 574 813 415 263 694 802 297 323 384 935 417 336 197 938 804 370 483 715 760 927 963 772 248 144 316 712 232 697 909 36 108 733 600 969 632 479 366 436 677 60 385 200 257 76 597 62 721 726 18 977 137 588 965 297 278 843 952 450 362 387 162 837 194 996 751 408 334 975 581 129 308 879 406 309 630 858 800 660 791 864 879 542 295 936 744 944 478 473 336 881 426 450 793 434 829 694 611 548 41 917 862 942 12 863 435 111 445 538 852 336 967 811 758 963 851 355 577 421 850 53 306 157 535 950 779 776 110 510 837 347 617 689 192 720 874 351 601 583 32 90 599 495 689 88 824 169 778 226 529 469 343 282 738 878 10 774 82 843 313 774 820 143 572 704 195 731 509 752 210 349 794 337 925 332 730 611 178 55 844 667 583 660 98 514 846 558 139 327 831 759 636 504 200 920 814 578 955 948 280 109 339 440 841 236 372 926 785 934 458 751 402 23 235 439 486 784 0 212 183 944 22 416 673 504 549 239 382 549 563 510 649 250 298 427 531 747 170 639 335 708 449 449 122 986 196 498 695 38 199 913 702 95 116 237 133 520 285 660 578 287 623 367 984 856 713 773 156 43 717 733 379 774 719 669 849 92 135 826 91 278 28 302 3 660 902 400 349 546 966 423 471 959 23 571 352 145 570 790 60 164 173 628 456 584 450 533 347 332 995 252 498 123 491 507 780 637 901 54 48 385 511 882 13 3 252 807 523 297 249 537 33 620 884 65 699 412 962 95 164 310 773 923 683 16 567 336 287 48 998 492 772 310 481 365 936 554 516 118 40 666 972 875 594 473 130 680 945 893 633 206 768 675 446 132 700 128 736 495 78 35 42 367 662 846 496 864 781 106 697 982 790 158 908 16 756 986 866 694 160 404 913 873 890 856 880 652 942 827 797 455 107 94 242 131 569 586 739 515 275 738 746 755 467 528 591 678 370 358 755 239 688 405 264 609 364 268 603 967 207 286 545 305 593 262 223 484 508 172 376 808 143 328 762 834 676 194 720 558 342 891 288 199 433 330 842 199 803 254 826 578 53 227 217 581 494 859 437 231 808 744 388 518 484 795 602 590 979 976 937 1 888 143 307 563 322 829 613 434 557 676 974 713 590 123 830 693 875 410 318 224 461 784 126 335 84 417 929 94 412 594 556 496 480 784 158 281 889 265 960 780 47 28 835 841 234 530 882 640 154 418 708 140 817 597 622 514 181 585 634 372 910 637 419 26 919 759 240 75 753 497 938 517 813 742 261 806 766 843 291 296 219 498 526 607 806 316 209 409 544 554 585 277 931 105 818 56 37 528 153 55 436 79 95 501 381 319 681 677 693 975 822 124 976 56 596 351 374 317 911 627 993 17 796 495 142 259 44 260 918 299 928 41 710 213 924 789 227 22 903 11 518 105 92 541 714 571 737 767 305 197 428 193 904 565 947 501 106 940 752 165 309 13 371 365 957 166 745 342 668 353 881 219 282 19 26 691 871 65 643 179 718 172 895 52 503 229 301 380 723 543 416 531 45 342 337 505 771 493 994 623 125 688 684 978 513 729 54 464 465 240 121 425 648 359 764 237 532 896 247 241 383 182 859 600 856 236 741 65 231 363 891 379 847 768 631 877 637 604 742 715 56 88 151 149 828 438 728 90 821 147 99 15 5 628 150 644 272 573 777 856 351 93 530 648 749 248 616 672 487 359 20 126 612 406 761 660 203 278 73 695 729 782 833 988 580 211 627 31 189 272 704 508 624 891 329 575 394 415 15 120 950 461 709 855 565 18 789 289 273 199 75 777 524 390 204 292 867 622 805 130 271 116 586 746 970 336 256 913 172 258 930 674 625 129 418 577 251 313 14 281 653 925 250 476 973 475 682 964 892 856 635 941 230 478 410 5 629 528 455 7 212 794 441 665 69 211 161 804 293 787 50 186 573 435 505 237 466 554 64 144 733 418 525 569 840 214 114 242 166 900 27 337 747 923 754 106 540 984 690 783 353 301 954 743 642 570 311 831 836 267 216 484 460 152 447 782 584 354 621 181 312 935 776 287 76 269 66 410 927 273 724 725 674 766 144 476 233 405 559 266 63 204 132 357 109 916 138 101 404 280 442 628 331 355 457 506 315 446 815 758 517 650 46 908 422 837 439 256 198 672 562 406 328 378 944 976 124 72 520 615 246 984 564 323 685 980 507 955 389 428 802 369 982 100 375 86 707 544 848 293 595 211 987 523 431 582 361 784 7 295 176 803 722 878 606 789 854 507 474 169 387 438 103 272 187 394 671 35 270 190 706 656 432 90 619 547 102 829 141 595 4 619 259 787 999 379 228 17 787 83 560 126 451 467 672 944 941 391 281 187 338 292 566 590 968 703 310 141 283 742 989 934 168 159 900 566 89 596 277 409 356 430 401 258 206 153 983 254 885 525 514 903 367 83 314 76 357 389 39 19 49 583 981 547 876 837 38 342 971 807 159 491 731 47 253 222 19 311 750 541 482 926 341 561 413 584 645 973 493 223 430 868 809 926 327 713 991 856 405 938 400 333 180 827 705 433 31 553 898 179 961 442 949 934 641 247 274 289 290 487 244 582 472 218 853 83 218 3 661 595 323 708 915 730 294 614 711 78 407 781 213 867 869 2 333 862 476 586 408 854 784 230 222 93 579 756 712 724 775 798 67 784 515 892 83 477 330 768 111 296 229 922 345 830 977 562 506 553 655 84 519 668 921 334 452 543 536 955 202 191 260 727 101 576 118 690 501 606 894 862 652 875 423 712 832 19 152 85 377 922 303 37 561 370 812 940 81 774 146 88 184 995 434 506 640 920 554 551 512 370 128 651 801 967 363 88 969 431 692 648 245 323 588 156 834 679 783 221 175 461 93 988 547 327 571 355 546 641 899 867 935 72 798 206 459 561 864 794 666 587 680 576 211 535 555 851 858 793 958 980 174 590 538 374 395 104 17 287 443 126 877 71 358 486 239 441 870 594 701 512 104 587 477 178 420 720 521 482 392 935 997 687 453 548 542 407 726 421 409 563 499 857 269 707 873 931 488 250 992 397 236 97 296 303 332 817 411 624 492 826 9 703 365 449 878 465 964 296 725 813 276 731 863 949 289 792 948 797 463 189 883 605 996 910 254 621 628 730 920 146 923 298 97 504 592 504 978 896 811 129 186 558 300 299 865 492 188 383 113 164 543 935 157 324 548 703 35 531 119 91 320 881 398 421 522 144 368 904 650 363 215 194 468 304 504 888 155 82 34 767 225 189 568 932 179 588 267 941 922 193 743 326 71 424 502 473 799 325 887 133 651 429 497 61 541 479 620 15 354 327 679 761 59 271 939 321 11 880 609 705 656 4 65 417 350 215 25 128 769 655 238 253 770 664 393 562 893 907 140 996 843 216 193 319 134 416 378 410 608 698 120 371 912 915 61 17 469 659 715 354 868 787 185 978 169 927 344 497 759 827 57 499 399 630 182 176 916 647 807 755 990 70 664 563 845 525 825 105 660 861 537 608 940 321 319 955 539 724 698 306 87 740 907 394 669 307 618 404 553 586 105 193 988 741 224 562 975 719 262 263 638 161 299 985 980 174 129 690 94 273 8 239 427 966 838 652 610 507 30 645 788 225 304 826 70 602 279 969 163 409 237 462 80 432 703 87 675 545 266 54 191 426 147 440 2 926 258 613 943 352 663 763 444 481 325 48 667 663 934 39 55 170 614 675 914 269 647 811 286 753 897 218 462 721 115 716 896 428 855 84 348 756 429 414 696 33 359 177 360 200 763 22 691 414 112 860 302 219 380 291 489 197 414 291 86 32 740 125 734 13 127 427 558 50 397 334 816 95 220 993 369 966 470 678 604 414 51 27 582 340 757 506 167 961 658 957 575 657 68 68 29 577 687 792 100 605 823 238 88 722 177 277 860 572 552 135 861 992 735 311 510 83 145 112 946 886 795 397 534 144 906 504 732 518 171 527 90 38 473 595 265 320 36 248 926 452 221 18 819 953 321 386 490 705 131 780 208 762 373 944 932 167 886 219 839 721 686 652 74 489 165 97 454 665 654 345 268 985 748 376 782 33 72 154 464 818 985 865 424 563 96 105 326 383 716 284 527 123 136 180 727 63 646 918 117 146 403 826 528 318 386 857 810 766 657 868 16 729 396 117 956 343 550 558 24 93 6 980 576 737 500 564 438 132 598 491 605 313 340 122 953 445 659 893 587 294 678 499 589 127 670 402 792 294 255 947 607 290 440 52 639 10 355 152 214 26 786 906 933 159 765 819 615 696 317 717 485 833 205 813 77 727 346 135 827 213 665 620 243 304 475 492 495 268 226 789 190 11 774 33 263 888 448 963 986 234 905 945 79 12 58 421 52 523
902 751 78 492 255 582 62 227 708 893 387 781 61 894 768 666 174 698 574 643 822 518 997 126 319 675 222 958 508 577 785 447 289 728 410 168 969 829 81 516 28 527 557 366 563 41 184 601 419 862 606 568 663 721 979 358 890 201 863 790 113 916 991 965 320 444 91 960 826 735 256 295 573 707 948 170 65 778 395 651 723 549 558 259 565 992 407 596 427 342 950 873 368 100 231 470 350 147 72 307 254 6 280 149 627 353 0 355 358 893 722 290 526 895 623 125 554 839 47 347 538 530 611 680 519 428 271 302 449 358 791 271 705 489 405 522 239 553 745 748 373 880 432 186 613 68 172 443 725 140 757 806 200 796 594 55 30 738 886 999 445 181 262 979 199 843 605 855 328 997 681 503 736 62 446 907 420 470 440 244 111 402 153 319 894 389 928 294 134 961 595 748 650 16 158 741 230 136 507 360 341 405 955 360 470 580 291 146 275 805 640 39 131 150 897 240 536 551 506 931 813 871 67 631 283 505 354 68 288 583 832 782 371 721 800 310 109 870 337 207 434 17 137 985 120 989 241 396 694 497 500 52 149 823 970 578 707 351 706 774 330 906 880 292 937 441 401 616 518 882 281 199 355 323 751 578 185 548 701 869 177 244 510 984 752 831 643 625 641 715 250 913 940 862 272 102 881 647 482 733 331 139 657 147 651 115 141 808 867 725 709 623 264 976 7 406 978 898 24 197 924 149 933 989 608 832 393 212 951 474 674 410 919 846 417 806 162 890 351 217 590 175 781 19 38 711 340 492 50 494 985 689 286 479 566 927 70 405 206 218 551 252 63 318 352 191 84 298 139 633 124 108 570 6 307 412 265 64 44 201 389 366 253 976 226 904 604 142 232 105 522 203 284 196 485 432 621 868 656 386 414 39 490 967 806 534 748 212 19 715 171 139 208 8 431 972 64 889 193 378 612 600 839 56 626 603 359 391 380 864 115 697 224 206 425 778 741 251 974 367 678 131 633 584 252 192 17 624 548 419 916 575 316 958 719 148 520 386 869 768 964 464 986 888 290 197 452 106 728 642 221 69 827 430 642 391 46 17 165 213 726 6 366 333 838 634 32 266 448 106 378 443 179 56 780 3 972 550 248 685 466 41 33 939 211 613 596 71 186 298 860 623 690 859 130 874 294 46 1 988 323 890 415 549 769 566 696 3 430 656 850 467 534 722 418 595 774 562 303 997 491 133 855 161 960 529 989 773 738 87 540 517 245 867 176 222 954 341 300 332 132 597 424 418 715 331 492 630 456 612 498 866 399 329 480 388 976 331 144 308 908 651 198 504 581 70 868 684 143 730 760 952 673 333 278 105 829 936 356 568 628 588 457 114 29 201 94 203 13 439 494 101 545 748 845 758 160 699 406 324 59 873 484 937 374 744 602 301 416 997 242 499 914 394 903 965 887 745 667 593 846 911 37 864 517 729 85 802 169 275 635 127 711 376 9 210 251 86 720 702 814 600 792 865 761 983 516 145 700 863 634 39 269 875 23 586 571 813 16 151 136 742 646 946 285 306 835 837 778 993 622 266 797 109 79 277 367 572 899 828 402 742 793 338 121 371 481 963 147 205 588 279 467 780 952 339 322 308 468 285 509 129 382 295 968 327 733 642 945 449 620 806 607 868 765 34 89 393 479 496 287 197 68 45 804 535 397 26 562 3 497 21 666 679 187 516 529 932 735 258 443 478 312 4 499 565 97 971 21 124 125 593 493 570 196 227 74 687 818 453 475 842 561 718 195 178 739 343 697 352 971 799 873 596 541 365 721 972 687 719 685 293 597 107 462 825 228 612 293 307 98 850 936 495 150 764 335 75 782 936 755 320 555 908 872 564 142 319 361 344 944 89 718 37 477 933 756 261 546 730 958 998 729 456 671 454 487 664 938 211 42 163 552 968 753 195 592 517 5 290 217 988 244 867 6 83 128 166 587 548 441 112 942 303 730 205 20 412 816 166 926 779 204 233 76 477 400 80 941 761 504 971 90 628 8 368 435 354 923 532 476 930 601 96 530 118 669 624 912 333 297 648 544 626 790 711 116 547 108 260 638 336 53 889 649 22 975 305 992 960 710 582 866 579 451 236 907 28 848 183 619 589 675 48 962 610 776 884 600 990 277 834 809 106 888 995 129 382 586 50 202 303 931 82 994 788 92 224 825 363 542 545 817 209 575 305 764 178 770 79 170 444 175 293 156 65 385 951 151 680 315 62 966 943 746 46 190 905 811 782 858 713 636 540 282 541 957 581 34 348 630 165 314 768 763 966 665 915 381 355 102 432 515 325 564 937 973 746 773 960 819 624 27 888 488 743 662 335 830 295 213 80 483 934 672 608 423 865 260 555 644 967 122 636 86 660 995 749 35 755 167 571 543 585 438 105 471 161 69 642 145 354 93 758 83 687 66 943 57 504 461 336 146 287 433 744 629 765 377 475 742 625 464 385 203 603 379 99 404 559 853 499 459 207 865 646 556 433 812 826 877 510 216 867 679 228 786 175 576 578 664 780 207 361 799 941 311 304 218 183 892 320 88 487 834 42 851 739 465 264 553 694 617 980 891 861 453 316 384 968 324 893 450 233 965 291 56 603 14 460 247 358 163 315 750 722 299 868 189 578 496 19 998 918 75 910 523 861 71 284 691 158 421 905 460 674 987 908 759 121 895 9 918 792 740 999 653 24 105 809 306 119 104 921 999 969 956 358 240 341 661 708 96 342 123 169 127 888 229 403 362 387 333 208 980 886 301 689 436 102 599 467 138 608 889 697 444 514 266 86 805 317 569 731 270 356 647 640 959 330 238 759 577 782 874 902 369 200 426 401 112 337 101 612 698 742 273 65 771 237 463 161 615 429 589 253 637 748 521 510 915 195 394 582 906 677 321 292 95 606 383 436 346 405 332 375 713 722 2 191 48 527 52 266 659 574 338 11 949 404 168 712 348 721 560 510 152 718 686 372 118 746 821 634 864 262 318 526 632 805 550 378 298 37 677 723 836 225 157 586 879 592 578 759 439 230 559 231 188 404 49 778 568 588 458 8 140 921 802 260 537 702 39 984 801 172 609 862 803 518 201 497 388 476 342 887 209 778 26 543 783 517 539 367 413 68 478 318 58 531 766 444 856 175 502 704 370 958 683 574 403 181 885 247 36 908 591 809 437 437 54 916 454 693 614 367 180 26 823 249 904 184 159 183 191 343 824 489 411 74 843 782 901 799 572 394 808 86 525 976 106 57 412 852 339 328 257 443 469 408 772 929 833 100 295 273 737 256 12 305 276 4 279 200 212 84 336 8 334 918 744 319 807 661 921 518 699 3 233 647 925 117 911 148 161 420 549 867 946 290 392 38 747 224 495 902 166 277 702 993 939 344 292 104 183 538 820 226 996 315 854 844 126 859 900 16 981 429 4 673 639 909 31 271 849 218 408 803 930 835 391 802 486 705 215 29 648 521 77 772 317 707 688 334 194 233 922 315 598 283 246 845 532 497 929 578 261 263 327 706 100 54 676 682 376 853 927 290 219 34 41 404 787 977 505 494 610 520 727 37 779 578 60 649 164 544 372 262 784 869 580 676 357 894 652 623 10 168 712 320 210 69 15 920 43 905 758 760 117 985 243 356 533 135 329 888 51 306 875 562 349 726 268 549 585 493 749 841 654 56 583 787 680 956 798 583 732 751 871 245 884 573 489 542 274 735 724 396 794 464 531 460 788 424 343 823 795 505 841 869 861 89 754 532 579 606 527 47 309 376 313 528 898 483 547 890 947 614 840 368 181 961 225 466 447 671 714 501 514 821 155 490 197 775 11 30 684 580 267 383 148 824 842 756 624 44 135 910 828 264 876 343 237 70 114 483 767 607 658 240 631 552 501 111 993 831 325 715 511 719 390 837 905 604 743 348 655 233 236 649 296 635 263 794 429 864 703 333 857 742 953 636 934 795 259 938 831 349 422 807 234 614 645 87 3 345 815 153 775 730 249 841 616 593 909 333 347 976 982 695 893 728 310 267 73 358 963 601 512 734 99 795 326 316 618 941 990 570 258 342 878 648 103 877 173 489 396 922 932 45 961 248 693 392 625 560 695 346 107 955 882 214 55 467 567 23 455 588 22 917 943 606 917 795 535 595 110 807 862 539 810 633 682 846 524 844 704 76 409 584 398 511 503 977 345 568 227 865 40 4 344 741 80 228 220 268 45 450 119 38 182 858 837 467 223 111 386 633 852 603 192 464 883 827 528 326 717 509 305 802 365 490 584 769 689 881 205 946 428 737 762 596 235 683 360 261 474 258 668 858 353 527 513 434 472 957 593 486 988 461 473 403 87 69 692 722 25 392 731 216 18 173 977 765 984 632 603 974 442 301 82 732 364 138 920 71 133 869 983 888 734 569 375 12 789 84 214 448 777 140 910 941 796 629 660 693 308 940 363 952 896 767 859 27 870 735 716 184 967 464 935 64 844 726 302 693 847 53 304 789 582 895 913 209 154 216 670 265 178 696
752 899 390 223 900 605 363 345 647 716 869 173 178 170 103 436 612 999 588 671 532 319 377 380 329 590 745 789 887 590 376 375 915 959 96 690 283 934 525 842 20 669 291 338 737 163 826 743 608 139 925 8 162 153 196 245 181 443 356 145 804 376 82 413 852 117 859 736 457 505 420 132 860 203 508 7 751 215 207 994 946 753 275 919 598 977 952 885 511 410 922 340 646 868 568 947 52 269 670 351 467 53 698 378 410 983 867 769 321 939 209 518 666 754 825 281 776 763 202 350 111 202 374 843 528 437 407 611 122 672 331 654 929 884 125 343 695 976 502 663 650 51 535 661 194 573 373 103 824 483 904 475 442 53 164 158 101 569 261 577 445 423 820 586 961 772 347 821 934 240 619 960 76 828 567 412 302 916 190 46 736 942 205 582 139 474 233 562 812 252 180 287 85 945 135 587 805 425 6 6 783 262 679 498 90 146 617 764 144 224 931 980 958 272 493 258 94 562 156 935 8 130 635 319 519 743 725 454 760 728 259 109 465 205 792 99 138 874 902 303 872 319 991 440 579 271 212 313 585 46 21 930 814 481 251 612 830 218 338 451 253 437 895 741 770 43 622 67 272 712 593 336 816 980 98 169 392 941 429 766 460 471 38 987 645 60 381 232 953 331 70 632 463 932 79 815 2 169 301 662 921 169 334 562 287 55 179 902 166 489 444 395 151 19 629 80 352 432 678 390 918 738 1 379 406 171 30 687 305 1 538 565 316 89 237 623 255 175 95 540 878 302 143 283 708 422 980 519 49 225 304 121 37 118 940 308 970 573 499 335 773 674 337 86 458 45 222 346 35 702 332 570 979 400 132 224 388 981 402 846 919 821 443 634 910 274 234 287 199 856 223 410 614 244 147 198 485 849 537 845 785 101 262 863 748 366 471 572 819 467 220 981 657 375 930 397 140 165 566 517 39 495 912 913 187 794 418 109 613 138 432 530 516 282 213 601 450 450 131 507 319 656 434 162 510 100 639 772 224 367 793 443 784 895 51 264 769 954 582 778 924 220 675 60 397 816 938 878 823 545 489 743 626 524 973 299 702 600 954 801 81 651 284 464 120 757 73 97 854 142 959 505 129 388 712 543 451 839 795 374 705 1 307 394 881 328 317 335 512 401 423 382 615 950 917 746 44 77 742 38 312 613 469 915 656 583 821 179 603 206 936 222 669 836 270 254 336 811 659 132 787 586 601 896 813 884 935 800 634 931 709 731 126 137 810 829 871 320 578 547 263 663 636 662 969 881 716 767 200 624 328 633 620 232 949 215 257 827 853 9 638 173 898 409 715 242 844 318 571 876 380 75 470 698 788 115 297 867 225 967 782 30 311 300 366 839 379 126 555 708 195 186 956 71 890 434 152 121 766 781 721 312 750 765 992 672 495 581 102 983 436 15 797 965 349 292 789 549 509 728 500 536 350 3 19 28 33 75 107 85 168 440 758 544 735 266 109 769 862 505 24 225 87 852 734 519 268 656 27 245 642 888 163 984 923 346 118 706 274 988 72 608 416 829 845 689 137 663 372 901 245 206 531 942 530 39 128 651 808 773 855 396 404 919 558 835 982 693 192 981 468 953 69 298 142 4 985 391 967 268 75 221 988 195 913 3 130 98 93 986 707 522 173 543 828 977 422 410 309 924 648 282 133 596 413 331 986 866 673 263 506 765 524 618 841 678 637 891 955 249 26 94 161 550 993 289 183 23 176 799 167 995 4 413 550 47 424 388 833 294 540 694 963 228 780 956 557 854 419 28 643 469 951 93 313 304 238 536 868 293 882 593 548 667 483 971 908 477 54 958 55 814 884 343 488 35 56 852 683 913 279 625 838 810 498 985 848 805 778 336 971 445 978 952 428 129 411 232 177 433 754 841 972 730 157 615 391 654 174 346 534 357 490 553 681 817 11 26 591 588 722 526 155 865 883 110 866 876 607 104 763 340 346 413 66 455 281 379 34 342 762 478 584 210 396 269 581 406 950 777 864 589 431 862 294 676 64 259 875 626 258 57 905 274 365 715 541 500 865 415 554 119 440 265 357 238 454 981 580 34 704 862 487 68 909 524 583 241 247 759 996 826 914 750 86 701 694 283 71 88 933 600 341 978 916 892 58 358 293 875 441 416 250 930 947 650 492 893 834 625 116 899 400 507 461 756 476 192 732 79 586 720 308 387 572 114 885 623 299 890 654 701 997 380 965 749 479 787 545 933 547 496 57 855 323 994 47 960 533 509 172 549 851 637 768 875 364 425 185 18 217 689 53 406 858 158 210 640 995 976 764 618 149 695 513 612 59 295 839 750 240 366 926 544 282 819 384 565 88 419 141 247 159 1000 740 364 974 970 474 579 714 670 314 71 12 610 889 426 415 720 576 403 906 782 863 271 405 74 292 206 590 369 115 13 627 94 518 195 153 531 290 111 713 51 796 353 438 274 755 602 322 147 462 131 230 751 448 860 928 40 455 410 846 31 354 29 375 370 300 623 473 218 651 187 663 79 644 205 724 107 569 693 507 23 743 370 621 853 289 301 435 747 41 815 409 766 701 712 226 66 767 525 408 546 836 530 544 775 80 423 417 975 674 234 691 395 7 366 77 160 899 85 295 706 127 799 561 897 604 206 67 621 23 793 46 670 277 987 340 843 358 323 285 8 592 731 280 396 278 226 348 565 761 83 689 212 932 848 527 635 602 663 631 513 811 944 412 97 399 830 433 153 517 310 315 577 726 287 182 218 188 188 945 30 154 48 351 127 739 854 529 622 165 821 393 700 802 791 482 100 668 181 944 423 690 773 757 269 265 368 361 915 799 63 239 484 837 52 119 138 504 31 256 140 477 199 32 358 829 466 74 362 170 447 480 700 749 611 394 725 100 133 747 13 879 288 298 587 369 216 850 203 464 629 65 625 158 158 146 444 50 700 777 398 244 301 216 894 832 743 765 549 112 968 746 807 939 964 505 709 288 309 31 600 401 238 45 222 640 963 389 750 330 364 891 402 113 865 847 748 903 427 983 734 649 345 806 368 610 199 219 652 193 147 248 376 600 919 387 751 108 302 353 121 453 853 717 609 873 201 877 612 699 149 235 340 421 40 596 510 893 421 16 587 18 130 91 802 430 363 83 220 117 199 310 756 685 645 252 390 759 623 786 341 632 328 367 689 13 518 62 846 728 404 503 245 368 867 688 419 907 391 779 666 803 296 266 558 801 542 459 937 595 195 171 509 494 771 218 831 106 955 526 417 730 359 378 908 817 735 370 948 896 808 92 459 303 776 565 22 14 806 671 840 876 646 9 971 215 880 514 112 738 712 756 676 733 324 870 234 653 613 574 841 606 795 320 433 197 744 857 721 395 2 472 426 998 313 960 661 273 741 201 849 718 213 89 71 110 14 229 874 48 967 897 370 753 163 599 654 497 744 231 22 692 446 198 557 267 330 676 554 966 549 729 578 501 979 522 486 260 602 84 679 827 77 818 661 618 421 371 621 254 530 28 403 543 918 665 616 559 804 942 841 880 391 426 710 359 875 744 962 575 605 3 506 660 527 60 920 542 967 124 209 523 397 63 408 360 230 711 448 61 471 264 839 798 245 957 72 577 748 326 463 382 323 344 568 856 487 962 755 771 411 874 365 781 683 633 379 727 549 269 631 682 763 987 931 536 933 145 611 693 167 840 438 892 736 570 233 774 691 456 267 672 951 842 57 861 266 611 417 449 229 105 999 667 785 211 517 723 2 624 528 886 238 271 100 687 938 772 192 719 198 697 679 968 200 990 434 655 133 703 475 104 195 976 483 286 241 652 145 343 963 597 51 345 520 189 49 22 773 948 257 731 415 822 805 999 265 191 554 466 804 706 661 556 909 160 557 123 619 169 416 539 410 994 646 246 845 791 713 228 420 10 437 901 935 121 301 549 272 150 418 327 663 977 343 232 357 17 216 546 177 439 990 427 205 927 99 984 583 809 389 815 53 306 63 36 927 335 772 989 40 941 918 562 414 204 336 425 786 551 390 710 74 206 580 700 368 68 469 342 798 911 897 242 717 790 241 78 134 496 674 325 646 587 464 831 346 40 757 478 103 296 857 227 128 943 38 720 207 609 262 203 498 486 982 515 974 888 47 383 54 398 971 42 480 616 619 589 812 981 813 661 97 920 93 186 738 249 357 243 991 560 129 452 835 491 409 658 191 677 570 184 471 0 952 741 320 553 937 696 708 894 999 437 836 414 212 835 618 481 501 15 445 339 32 623 332 964 314 662 612 573 988 563 449 684 406 446 532 849 765 564 554 975 297 5 118 324 879 97 999 136 799 175 557 794 231 484 163 29 37 134 73 221 722 43 14 625 317 605 145 148 824 800 192 214 897 807 289 386 275 114 826 775 904 385 619 680 686 521 761 664 890 447 322 276 540 403 436 318 178 594 306 628 31 333 557 937 863 641 564 241 809 236 28 355 830 552 125 520 642 475 71 686 784 25 13 362 686 843 558 99 476 630 661 208 58
793 650 11 729 344 657 947 971 710 550 885 617 764 358 38 164 36 573 83 461 897 69 630 74 220 163 39 225 882 957 470 597 290 416 406 212 348 527 436 253 958 767 607 375 506 611 533 446 372 429 223 159 132 232 559 594 305 364 789 337 837 16 951 162 471 79 143 225 728 329 834 568 691 552 349 382 705 576 34 204 18 285 963 725 389 377 843 377 752 25 114 97 557 617 296 324 464 719 15 860 894 492 803 8 76 858 139 717 939 298 962 896 197 655 605 774 845 13 931 866 449 4 71 448 61 542 153 180 337 962 573 749 809 573 162 471 21 189 770 98 201 430 188 508 690 892 14 31 917 824 707 63 292 636 94 213 865 146 879 231 595 527 700 43 247 111 106 286 150 10 731 948 729 336 511 355 723 212 892 232 136 672 35 994 335 146 429 13 989 11 743 989 242 271 6 691 160 463 408 689 195 481 326 305 387 629 759 152 294 71 155 863 100 817 932 286 643 990 22 449 604 628 108 218 486 883 541 356 911 779 285 299 241 474 232 704 79 672 575 228 637 53 221 498 229 46 540 182 323 801 778 677 554 603 363 760 678 610 935 500 784 254 224 877 320 583 454 175 564 631 613 139 271 696 732 888 883 374 696 363 450 196 636 513 496 395 719 498 78 271 26 699 311 733 577 483 86 600 890 861 812 734 986 654 685 472 617 848 516 451 526 977 957 158 502 531 138 962 956 586 775 368 287 711 263 428 439 558 782 580 783 249 33 81 551 745 407 53 415 631 946 67 625 810 356 569 173 753 847 331 844 506 722 47 10 126 815 408 361 554 525 38 581 480 929 142 674 542 572 496 632 541 977 586 772 889 419 581 863 242 833 388 128 662 222 476 490 302 420 637 233 864 360 732 635 385 152 496 990 351 324 937 996 295 503 517 887 520 704 291 212 349 855 816 869 823 289 800 336 527 756 745 29 259 166 897 332 691 55 868 655 831 598 321 110 894 846 896 48 513 652 250 462 704 781 397 147 40 397 362 906 990 63 70 330 63 959 355 453 701 670 54 660 176 603 521 118 734 944 848 934 655 145 780 538 290 675 838 631 796 164 645 95 339 548 331 456 372 329 621 273 780 423 76 117 869 210 8 671 902 786 704 650 532 386 97 801 504 716 657 413 773 738 623 89 923 656 883 30 54 90 549 622 775 508 297 600 336 269 688 4 750 69 535 570 963 299 169 451 379 175 321 170 894 288 970 744 269 824 971 472 503 227 741 80 334 714 706 137 949 626 856 17 730 825 455 270 695 795 901 919 215 343 476 669 496 896 478 698 480 664 711 435 138 98 389 627 493 758 403 582 916 796 906 680 955 7 918 75 826 900 902 734 324 826 638 794 928 122 875 567 154 246 612 411 626 918 950 191 165 245 202 599 786 518 397 888 454 46 192 730 903 37 387 899 911 576 834 891 534 509 299 231 58 239 950 444 920 741 561 822 507 813 10 68 360 473 683 725 722 51 922 868 719 238 950 797 729 737 799 995 358 82 485 254 486 497 771 661 879 487 172 355 597 189 872 852 104 482 308 157 38 961 568 765 566 483 255 535 46 609 672 187 258 713 218 663 84 745 118 180 186 984 267 872 683 999 737 549 527 466 672 20 407 592 215 679 749 121 118 364 886 871 57 921 301 5 419 681 68 207 187 322 451 682 939 243 2 712 280 378 92 536 751 67 13 618 427 159 785 747 85 302 423 889 496 409 968 213 272 432 428 112 32 851 997 694 879 993 826 771 307 654 365 647 75 73 893 816 392 562 978 586 890 634 583 77 384 193 784 657 546 545 641 27 385 983 618 385 895 448 577 718 606 306 682 478 940 799 760 633 636 395 908 753 472 658 950 111 175 858 565 915 864 965 739 418 506 116 325 174 403 612 269 452 326 140 246 746 635 182 410 997 954 133 104 218 366 129 825 163 105 402 651 91 132 358 985 248 833 440 856 192 659 421 605 895 407 513 813 537 311 417 434 614 255 468 387 208 573 301 959 244 881 277 148 476 710 721 432 971 248 9 550 920 489 768 903 829 53 237 31 884 449 642 255 53 136 394 869 178 982 953 750 515 294 206 715 103 223 638 47 773 582 740 1 424 821 156 17 357 101 88 929 59 82 488 128 628 713 544 425 561 344 531 62 706 219 281 170 912 511 800 997 168 637 760 44 491 326 524 139 641 891 384 276 857 731 200 507 469 703 460 651 703 261 523 172 226 460 176 908 948 878 72 440 13 396 750 945 546 639 994 739 428 861 673 346 774 379 588 750 377 94 840 740 151 597 767 647 499 967 463 50 434 102 441 311 2 718 966 723 579 446 552 680 379 710 283 743 668 748 45 872 366 242 749 375 425 225 295 14 84 328 125 920 608 582 165 72 373 824 615 564 916 469 262 214 74 227 354 853 553 141 621 191 512 361 560 831 726 824 40 191 547 842 687 993 346 335 217 225 739 934 307 927 414 741 802 375 856 633 8 135 410 696 850 635 881 662 870 837 952 68 107 312 258 324 383 254 969 161 942 442 558 590 204 997 235 365 234 647 171 588 938 294 898 725 494 32 876 230 25 533 807 356 96 336 167 745 66 434 780 790 878 89 619 266 390 379 555 230 569 69 665 72 909 581 785 468 520 159 831 246 334 465 591 626 230 526 338 934 32 863 102 581 610 667 777 337 52 810 203 281 455 552 340 402 521 568 964 813 779 605 93 866 65 139 274 702 318 256 590 446 640 169 585 752 62 720 489 462 639 773 376 335 368 663 817 359 818 823 1 827 445 905 41 207 864 615 611 97 253 413 70 696 808 345 382 486 260 575 31 749 304 277 282 758 393 375 848 218 651 431 127 371 416 818 333 801 315 278 788 994 135 722 447 231 992 930 485 184 437 205 988 373 945 319 571 418 866 95 692 841 279 169 715 409 804 117 219 613 81 891 101 779 433 39 291 479 312 479 251 726 264 289 87 264 443 244 177 784 256 175 754 785 293 951 24 35 867 634 565 510 602 880 85 76 877 755 646 734 130 531 950 618 255 82 479 923 375 446 517 259 275 371 202 468 522 709 662 370 791 542 50 291 446 760 141 261 976 586 927 48 321 606 954 347 542 662 923 507 960 529 659 499 43 619 975 81 593 709 347 119 790 793 862 622 265 854 594 408 184 741 766 513 381 453 225 170 708 876 838 109 341 350 359 320 405 558 769 131 568 674 480 747 49 545 328 813 842 492 154 739 701 825 120 494 148 177 853 32 820 10 972 741 835 257 211 842 667 458 369 616 458 877 928 549 286 469 42 668 60 676 109 497 259 373 276 683 309 830 924 101 907 150 374 55 901 988 596 171 688 956 709 314 886 513 806 167 57 306 720 864 3 921 910 537 968 440 998 724 697 269 653 826 331 696 893 967 325 904 629 915 142 533 339 288 905 114 645 160 584 640 620 285 365 966 717 612 261 816 403 527 205 49 467 334 105 661 493 508 587 682 431 425 827 298 940 981 442 592 399 850 854 580 268 688 821 117 412 538 303 323 527 112 477 677 623 611 930 317 529 640 284 634 370 296 978 393 146 55 131 104 465 685 724 110 699 252 124 168 308 557 805 929 695 123 198 395 832 170 58 149 209 800 677 821 606 534 908 986 351 824 686 963 123 273 792 140 702 808 763 706 92 396 624 7 979 845 367 790 371 161 342 28 616 905 860 395 601 598 880 739 828 679 563 724 505 830 430 949 689 166 727 509 144 431 126 76 64 746 836 487 404 659 380 297 597 80 648 816 814 566 693 442 578 567 748 981 859 934 982 958 47 940 819 157 0 777 161 590 186 142 980 58 543 408 54 234 936 169 902 615 228 680 461 349 987 526 257 921 733 913 310 159 169 583 400 123 751 920 250 805 353 479 532 234 973 231 985 910 252 232 507 745 530 781 56 892 823 814 974 362 913 608 266 829 644 473 514 314 839 149 352 878 240 473 528 824 755 410 249 67 922 770 761 234 495 172 119 21 757 382 314 451 933 994 539 240 589 401 172 501 298 690 981 832 501 16 280 343 23 569 345 440 925 251 457 67 297 774 583 382 44 954 190 543 398 408 811 910 185 83 327 293 849 366 272 474 16 689 427 497 874 661 362 115 134 976 574 575 113 44 556 222 742 437 798 215 194 691 317 166 422 411 481 942 215 434 12 770 401 416 903 402 236 446 810 786 580 254 97 321 534 550 426 115 683 253 672 15 196 572 519 821 278 437 199 746 388 502 475 198 510 402 991 763 914 844 937 53 267 464 776 852 649 213 115 460 943 230 498 40 300 618 104 651 904 959 711 915 492 668 438 861 459 131 955 352 949 753 684 561 19 460 861 385 350 385 926 664 484 180 830 206 762 591 214 309 396 52 99 501 500 186 967 238 179 39 474 658 183 116 735 526 28 742 313 915 391 194 841 20 316 756 181 643 787 490 666 899 550 617 676 833 158 579 319 591 875 212 504 340 392 246 566 697 873 994 216 629 149 266 736 623 941 747 970 969
320 109 393 947 200 571 849 554 335 662 257 734 349 790 23 129 232 839 405 873 822 709 655 993 84 601 579 648 739 197 442 459 440 447 729 180 362 198 891 498 305 525 835 115 308 785 876 618 400 81 222 685 801 67 240 586 742 367 898 726 312 78 935 683 906 586 653 739 109 679 659 268 133 526 634 507 581 818 647 252 428 307 785 163 641 49 870 915 392 988 973 190 229 500 36 820 769 518 490 280 845 354 964 491 554 812 59 269 141 237 837 119 28 415 923 218 259 276 314 293 735 498 311 991 652 818 75 377 536 851 481 240 862 27 904 985 96 830 594 399 293 127 71 688 223 804 687 664 56 759 908 315 821 728 991 945 10 293 708 187 542 882 284 499 858 824 243 480 773 525 124 233 777 380 91 959 20 851 396 52 610 928 406 416 161 840 46 208 961 593 620 462 850 235 290 407 848 76 689 483 79 745 520 472 749 993 235 496 612 356 778 324 930 155 827 446 234 401 51 381 231 835 703 132 203 223 576 114 970 917 971 509 382 539 154 587 255 386 412 549 528 489 830 806 959 948 617 952 869 820 982 988 358 432 595 247 909 7 34 12 503 22 187 504 680 484 387 977 176 44 391 80 696 777 304 802 236 240 160 264 272 859 802 926 344 116 823 433 534 290 185 81 451 100 251 102 643 692 919 616 456 99 667 821 72 637 65 917 956 883 420 649 431 748 380 39 565 772 805 247 549 809 209 858 722 692 47 178 725 539 585 606 774 556 132 957 217 910 631 287 855 331 831 5 980 697 596 1000 307 339 843 873 196 245 605 508 336 713 716 878 574 122 402 411 727 491 544 947 564 364 871 709 950 122 423 758 637 650 983 886 182 639 42 34 575 975 825 550 439 642 448 758 972 937 771 283 471 101 199 946 354 943 515 678 712 983 867 152 650 216 331 759 747 36 338 485 321 767 547 126 665 794 675 211 102 914 900 167 981 182 803 100 717 361 11 561 796 397 669 517 535 683 918 747 957 207 593 829 811 380 398 243 812 461 606 480 552 596 486 693 361 355 318 780 18 281 194 260 699 105 599 599 538 620 984 688 475 35 88 699 763 337 828 124 566 368 798 167 955 248 591 818 63 232 221 780 672 112 292 14 638 735 191 489 328 875 974 516 53 630 998 979 901 821 896 135 895 272 165 332 674 854 483 774 120 74 55 486 810 703 48 925 690 500 607 325 745 225 815 478 881 460 85 566 148 753 30 569 824 570 239 664 237 903 516 191 172 645 152 702 198 910 537 151 147 572 813 453 523 846 404 132 692 554 987 296 108 749 156 563 818 96 927 294 782 812 157 124 359 302 418 5 455 509 746 644 795 597 819 549 649 90 993 757 169 771 463 299 128 545 953 67 678 161 214 200 279 349 29 875 297 666 104 494 121 822 220 442 319 553 590 455 989 215 625 463 49 901 938 57 691 304 809 390 327 817 64 130 885 330 466 362 711 972 477 764 415 64 614 198 438 775 134 884 162 717 587 289 501 540 531 957 560 784 681 484 313 292 788 44 68 996 153 368 710 209 208 360 793 28 517 281 864 378 366 985 654 691 939 753 721 445 464 82 149 930 937 170 899 358 888 427 852 291 905 348 381 30 720 375 570 914 626 743 265 415 301 311 409 516 807 190 860 379 66 849 107 551 548 672 337 549 738 465 673 393 668 236 543 663 87 89 671 588 323 512 615 210 443 88 868 734 660 590 761 436 114 253 57 528 432 180 926 948 661 655 81 532 884 662 401 145 705 331 395 481 356 338 529 784 343 152 125 996 389 504 658 380 799 322 375 932 804 204 630 352 383 945 326 231 540 66 573 600 77 141 73 227 684 948 296 374 218 896 38 308 494 314 21 888 723 48 539 372 460 127 492 814 664 280 859 330 457 693 426 161 741 779 608 449 180 260 9 871 459 44 306 720 508 204 718 636 260 28 430 786 181 860 417 890 342 617 779 884 27 150 245 320 376 431 140 772 977 513 892 497 163 733 760 265 17 298 397 100 465 631 582 853 829 952 219 857 247 980 427 902 563 635 743 19 765 819 258 132 407 681 707 648 476 919 756 278 449 492 609 101 833 60 613 325 246 19 421 798 189 156 450 218 728 140 67 12 697 83 117 387 933 331 709 816 419 355 713 352 45 849 941 3 324 309 841 804 115 539 289 48 694 669 489 183 365 694 910 665 170 528 920 664 453 484 922 110 16 261 241 432 857 830 519 540 479 541 416 890 878 807 592 737 286 656 915 478 205 128 662 870 914 990 578 221 482 141 842 814 752 406 262 558 947 99 264 939 54 78 164 663 248 292 949 272 333 384 98 431 294 953 129 544 291 390 766 928 530 338 656 325 600 618 309 875 188 77 772 277 644 108 872 116 422 657 775 839 814 720 865 852 207 534 355 468 58 171 944 196 127 532 997 968 346 602 340 191 551 460 195 543 413 895 714 625 907 86 123 132 267 577 41 340 298 687 962 133 410 31 586 889 755 607 646 442 890 625 820 923 875 893 744 804 499 308 498 951 399 416 936 387 484 311 787 807 726 235 184 856 213 926 174 759 629 755 992 289 510 355 211 479 278 528 902 699 322 963 485 158 183 438 435 145 963 908 281 576 952 111 378 994 447 386 512 854 611 982 786 57 776 160 996 403 616 962 226 478 94 705 202 823 532 262 60 90 792 347 227 301 757 89 740 919 295 156 136 631 666 935 315 918 748 196 789 313 78 683 254 210 701 287 555 43 4 231 89 714 780 453 621 55 553 258 370 364 768 136 800 779 978 436 216 597 784 370 288 785 113 121 126 549 500 216 495 897 452 520 424 47 990 686 886 920 155 822 177 630 146 768 110 770 588 324 559 754 577 403 839 218 844 250 111 410 268 646 350 947 762 774 186 436 561 816 622 63 550 733 932 888 360 15 791 620 700 5 968 67 341 226 929 607 24 661 834 934 329 836 70 184 40 1 584 254 627 54 770 493 751 429 374 383 12 295 201 514 103 77 571 362 263 178 15 998 651 760 445 894 112 372 894 530 518 823 13 74 502 249 69 450 758 821 150 472 441 91 925 966 353 188 945 990 931 621 754 394 958 593 139 726 190 730 985 800 505 822 334 509 636 525 39 280 491 403 173 352 225 260 458 214 159 671 880 42 682 630 35 129 444 256 317 26 994 662 347 900 546 469 633 329 657 676 764 333 367 805 695 74 280 830 204 771 601 830 22 586 436 688 912 277 429 683 676 847 144 765 233 318 832 459 854 901 976 592 62 980 467 538 414 803 525 460 995 175 282 766 352 117 514 252 856 959 215 168 5 274 826 743 999 782 130 237 271 925 598 76 390 220 1 489 541 585 283 711 557 26 90 375 863 741 889 941 325 750 887 86 879 287 330 169 506 205 411 923 368 549 425 331 969 30 623 151 583 902 719 514 783 147 175 246 736 79 496 894 924 115 19 628 753 722 967 60 979 387 178 379 166 489 158 535 135 171 781 389 100 720 618 935 474 812 602 138 572 88 988 665 903 15 628 759 193 880 527 3 97 641 250 883 750 670 619 314 145 659 138 471 569 772 434 50 32 181 454 946 928 909 285 9 524 74 478 430 287 470 965 480 384 55 946 98 171 993 446 831 95 909 252 69 874 885 143 52 693 711 212 420 604 66 960 584 2 933 33 640 408 80 487 494 25 142 954 199 507 663 386 457 238 876 377 605 624 520 256 793 106 857 50 726 7 67 817 977 642 528 300 667 31 226 916 408 504 599 299 679 462 98 388 345 759 616 74 501 433 922 897 994 851 190 597 464 640 373 686 422 497 916 639 86 372 401 683 263 706 969 893 50 357 465 230 131 917 344 86 869 806 864 269 762 168 820 394 824 942 716 730 290 3 561 545 704 105 178 99 30 882 5 52 246 847 704 480 673 526 150 715 570 568 85 276 459 509 389 951 75 379 933 274 455 921 656 986 726 473 193 556 761 533 693 472 537 302 51 43 750 348 761 734 451 645 783 767 377 911 801 562 138 0 452 737 287 151 736 797 544 277 538 975 657 82 904 8 834 589 350 836 852 702 124 677 894 253 817 92 798 558 249 80 489 118 735 790 950 948 804 44 379 724 690 385 656 244 958 704 224 732 191 663 557 808 77 249 379 461 888 373 139 332 12 261 617 316 137 76 694 866 587 142 823 167 902 877 354 403 737 511 336 733 881 339 124 943 701 273 263 6 938 363 524 83 508 679 214 437 518 93 193 116 541 351 697 224 674 345 81 206 585 685 394 468 529 270 763 228 982 794 234 688 417 179 988 861 674 61 168 192 764 603 297 698 956 493 785 310 970 470 271 131 998 635 700 122 604 648 837 731 654 873 160 513 475 816 211 197 685 934 165 137 879 37 98 26 799 14 756 838 60 670 527 210 272 369 308 101 878 567 77 522 520 966 50 371 341 242 166 119 965 364 260 303 499 846 598 488 560 469 122 521 747 940 444 580 170 913 873 840 660 266 421 275 572 632 69 853 882 883 847
264 101 570 11 143 334 285 63 259 614 249 424 754 812 638 199 493 58 482 466 832 578 589 928 468 689 728 377 324 808 630 655 60 467 706 513 418 282 294 839 997 234 422 854 896 563 623 620 293 785 153 780 596 700 524 951 429 601 680 283 12 434 739 619 612 730 965 939 248 798 678 570 546 77 72 442 105 885 384 716 419 256 484 983 344 80 959 726 416 387 261 578 882 182 76 643 110 208 628 570 625 469 741 954 508 920 387 834 707 935 554 587 310 727 95 801 393 609 759 391 231 233 335 852 417 847 571 171 402 71 46 915 190 267 517 104 548 993 459 573 758 509 679 627 469 808 176 160 88 540 311 940 197 475 471 121 278 931 655 733 779 14 386 316 45 638 321 241 258 460 573 473 496 891 664 630 78 761 490 691 185 590 824 16 457 514 807 974 128 357 887 932 817 24 211 540 439 322 328 229 974 263 177 596 119 255 911 623 79 572 772 569 215 635 279 742 304 421 637 578 251 763 35 249 355 475 910 74 717 620 477 777 184 603 550 502 825 780 923 952 323 362 90 247 798 464 165 680 420 510 780 164 460 552 634 321 404 337 844 765 841 183 443 493 710 264 879 357 130 151 358 100 894 619 178 389 753 441 735 464 175 757 51 609 835 498 852 996 495 682 478 42 925 553 365 390 951 520 939 663 463 252 987 653 534 607 317 353 929 290 590 441 968 690 6 50 81 908 114 918 115 975 450 840 166 477 961 980 411 547 617 483 592 177 7 591 740 406 440 801 775 833 595 798 540 534 922 955 936 836 39 393 373 512 235 814 604 465 636 68 67 361 913 256 424 672 141 842 160 474 438 940 985 889 616 800 62 674 810 68 862 893 711 216 280 189 338 826 774 81 117 334 432 642 5 459 700 560 415 835 648 779 151 680 377 656 725 283 527 125 981 707 504 845 769 13 708 576 152 442 314 425 533 991 551 136 217 899 223 53 272 595 803 801 283 221 851 873 487 593 43 482 535 830 681 423 784 386 795 920 749 54 890 502 98 191 54 483 978 127 73 346 954 908 703 277 510 111 620 353 41 597 453 726 820 996 362 601 169 267 38 542 18 588 861 316 407 234 275 642 397 933 207 821 606 50 142 463 296 183 605 573 216 488 391 509 946 524 241 126 943 577 953 250 790 81 58 633 666 435 864 168 601 845 106 226 804 511 669 240 528 738 50 665 205 182 555 613 822 908 472 716 100 479 20 110 748 845 977 839 698 211 33 251 168 27 622 62 766 653 196 393 723 359 770 889 456 145 380 760 503 507 660 14 359 632 501 489 558 839 866 677 318 101 342 461 421 63 658 532 145 256 37 657 891 933 839 955 552 924 252 398 594 918 332 482 204 646 791 132 632 228 906 782 489 724 10 143 406 592 306 178 600 232 111 474 84 153 834 866 892 272 715 639 746 574 530 315 157 172 392 8 201 795 0 759 410 867 935 400 859 859 286 196 348 353 148 859 26 619 557 140 150 625 104 572 245 687 295 327 972 819 301 445 31 707 122 924 372 707 408 225 181 240 210 439 431 926 224 86 288 201 85 708 967 865 135 702 121 312 647 65 228 560 578 4 857 610 515 874 828 71 327 627 266 4 898 870 394 824 371 370 932 97 341 895 897 714 340 628 912 193 697 463 140 235 763 900 17 727 695 750 724 682 773 214 917 159 747 647 243 195 583 769 881 234 682 410 486 360 767 896 59 895 360 749 398 288 99 16 170 984 941 283 768 382 873 435 823 518 139 718 867 585 92 139 805 930 993 873 732 811 388 2 730 226 856 918 173 233 86 238 485 372 302 143 743 502 470 866 229 769 970 696 542 28 650 184 354 625 506 593 549 192 32 371 957 951 868 161 255 489 267 720 458 816 412 613 597 813 234 996 414 526 838 369 541 463 237 384 337 76 853 789 208 281 494 834 686 509 96 985 814 345 446 198 382 37 220 411 70 460 688 481 403 707 651 781 123 988 346 893 876 841 581 188 858 975 109 289 813 874 444 914 598 806 907 184 816 151 869 797 934 390 582 778 131 534 256 721 500 742 850 127 937 184 4 688 351 181 159 367 182 181 68 346 55 880 789 136 298 743 385 424 665 782 250 95 179 439 536 609 164 760 609 503 22 767 49 975 23 207 885 975 973 462 586 812 238 859 905 637 532 137 776 31 886 462 608 80 793 964 209 435 819 99 674 628 916 797 233 502 575 558 89 463 246 921 837 454 334 250 709 288 281 965 465 71 902 337 815 183 383 43 195 274 670 419 203 743 218 399 409 88 995 125 430 248 19 685 685 628 903 309 878 458 368 825 734 438 696 545 988 827 276 323 720 571 831 897 113 801 257 357 701 602 561 239 976 748 938 410 232 458 994 105 909 58 491 924 516 719 350 592 299 686 476 482 499 59 519 313 699 491 661 813 399 8 369 974 452 442 915 661 378 748 305 920 950 979 588 820 42 758 975 394 860 239 144 111 71 501 260 821 808 12 455 357 771 592 518 860 247 122 677 749 893 264 138 147 621 323 268 448 120 49 183 913 381 264 116 696 129 23 603 23 870 30 474 876 361 78 560 116 538 311 405 129 222 2 631 166 547 748 289 230 998 924 591 847 662 928 742 612 659 678 343 146 291 136 633 824 488 853 565 696 511 719 927 735 462 861 672 684 599 630 187 125 292 420 667 871 15 929 13 617 692 4 948 816 645 20 212 568 331 604 436 332 126 684 103 533 239 928 618 142 149 122 980 818 396 124 461 659 27 186 309 342 21 376 794 124 136 130 441 475 194 917 525 537 918 805 8 794 899 126 479 695 751 120 760 790 180 905 750 5 556 132 639 682 602 205 206 649 236 642 505 583 349 238 480 434 174 245 537 189 675 283 513 169 615 264 888 701 507 105 97 521 883 32 990 922 118 240 253 712 287 852 635 154 644 187 721 657 24 794 66 612 693 125 167 632 63 171 466 8 788 743 849 321 108 486 374 341 640 910 752 901 914 275 53 307 162 977 376 826 435 405 657 310 483 360 931 493 425 602 574 243 584 504 694 431 690 695 526 898 842 451 297 761 69 284 593 864 34 308 714 318 884 896 727 112 663 24 333 92 579 829 25 886 240 576 585 861 127 35 702 128 428 211 48 8 577 875 36 889 401 464 576 143 718 609 28 450 545 705 156 494 192 677 124 15 626 524 497 879 274 979 830 996 83 155 969 908 827 478 689 106 564 171 366 290 523 123 65 722 999 777 447 334 316 9 64 773 300 856 782 503 270 527 705 830 339 840 802 535 125 14 473 644 863 48 846 319 265 542 390 111 687 124 502 974 991 572 877 678 454 993 691 806 992 344 356 75 800 765 61 924 966 476 872 972 778 757 400 442 282 809 796 55 200 670 492 82 963 836 653 49 646 772 627 233 284 294 652 51 161 793 3 381 797 321 137 601 442 733 984 893 242 653 199 832 960 852 619 868 836 387 191 444 475 253 14 617 94 817 737 163 809 54 202 709 47 860 611 249 614 837 848 298 303 4 75 401 610 865 567 61 353 1 198 797 363 848 313 296 587 355 77 755 367 762 840 655 244 399 539 908 901 810 30 988 787 189 464 721 93 124 433 121 854 518 785 460 762 641 801 898 671 804 566 384 214 744 158 508 955 961 370 175 745 752 744 470 949 233 733 870 329 224 254 570 379 900 16 166 924 535 352 120 134 443 761 914 668 175 964 344 947 628 908 800 933 163 498 185 783 697 812 422 563 922 132 299 326 402 871 259 522 764 962 670 716 427 101 479 880 33 543 948 269 352 172 247 193 937 423 602 44 460 188 817 56 246 29 334 509 961 277 72 683 437 263 165 154 178 449 716 389 764 225 580 781 317 786 954 357 661 171 521 656 628 426 52 731 344 520 662 544 66 956 460 904 592 684 688 330 290 434 514 307 195 900 826 722 651 320 992 325 397 529 297 996 241 514 270 1 982 102 852 572 933 57 830 889 215 607 907 757 700 704 174 186 77 2 1000 112 156 80 990 712 868 642 566 87 315 926 389 315 684 347 716 829 74 811 205 437 49 531 870 9 607 676 727 855 108 792 305 641 256 649 188 413 55 271 393 629 331 568 465 821 318 777 969 874 363 726 429 74 601 989 37 322 212 875 179 673 886 395 175 983 144 375 951 580 899 290 637 895 962 312 631 319 313 427 492 930 407 643 303 230 492 308 11 764 740 928 721 833 815 445 398 364 851 273 399 451 276 213 84 91 999 155 854 107 273 569 648 146 855 945 137 847 502 942 689 940 928 826 15 147 707 467 478 221 266 920 458 736 543 952 954 512 732 713 397 189 211 262 279 133 620 755 881 345 316 729 91 799 174 756 36 738 231 562 732 227 78 919 750 336 687 818 288 613 625 986 985 865 675 219 205 806 293 921 453 654 867 82 802 958 514 40 22 944 160 979 976 52 488 765 371 982 875 553 353 971 727 163 3 559 885 624 211 845 925 481 565 226 462 11 929 719 489 448 372 521 602 843 135
79 183 914 277 938 341 809 151 392 821 906 503 750 207 965 157 838 362 85 638 174 227 440 939 999 166 120 772 338 145 368 394 749 501 303 365 778 436 454 766 316 941 978 285 431 5 362 844 425 622 55 336 892 934 796 962 52 929 251 645 644 515 272 267 604 497 812 64 209 826 465 559 104 78 694 371 534 123 107 283 731 977 408 880 286 819 891 361 11 666 857 470 239 563 677 935 435 477 36 949 610 661 246 436 215 59 250 39 736 238 443 277 758 212 136 461 449 679 352 75 134 810 632 292 671 301 881 606 681 560 28 250 847 657 429 378 444 234 140 921 896 922 911 380 155 551 348 910 831 918 69 897 567 296 53 790 181 624 660 171 595 700 565 167 964 763 127 425 519 860 99 14 137 508 5 42 437 618 236 386 67 245 726 198 224 871 556 699 91 70 981 585 762 553 95 936 818 271 615 461 405 979 871 957 738 864 389 98 505 502 485 37 771 513 673 309 45 86 26 298 460 989 395 667 730 31 334 502 763 977 329 792 848 70 620 812 427 531 563 360 275 164 775 280 996 517 467 80 366 525 648 944 627 993 590 746 296 767 948 198 278 55 894 276 760 966 571 259 607 41 463 180 562 508 324 385 746 79 834 170 662 630 1 725 30 382 119 330 438 601 752 175 641 204 159 252 290 691 184 759 173 455 606 274 484 591 931 622 133 395 292 949 686 48 472 598 320 114 561 36 605 630 187 703 76 333 4 643 783 366 436 919 640 873 947 604 704 924 87 957 13 805 961 44 491 588 777 347 579 976 591 780 613 215 162 117 205 847 986 386 993 488 222 26 488 612 9 916 623 765 360 542 57 258 285 569 657 371 336 953 845 5 886 4 514 771 230 384 229 814 869 213 487 137 688 542 850 684 866 838 616 59 654 742 664 567 475 247 217 638 23 168 128 365 672 630 531 291 269 918 114 791 381 503 378 897 295 497 147 262 109 19 501 324 859 557 199 671 139 432 142 948 176 205 355 870 65 669 741 576 764 525 817 622 419 592 282 273 101 626 197 70 827 526 839 875 566 456 887 943 321 31 988 814 545 256 423 851 659 187 75 499 308 683 441 888 132 869 165 970 984 824 940 265 331 834 728 416 288 662 667 461 530 526 204 85 179 407 592 273 125 172 679 20 466 385 498 384 415 959 6 123 247 1 927 627 401 697 675 290 382 566 884 396 802 863 813 185 770 480 477 68 89 128 568 818 445 467 670 285 371 729 242 974 570 516 877 449 504 246 409 723 341 862 279 745 305 222 43 763 622 81 274 314 699 748 985 808 544 353 29 385 719 925 946 691 714 310 231 415 692 467 926 28 277 717 365 424 588 149 991 915 383 746 207 277 123 664 733 533 854 312 908 786 254 911 342 858 587 47 529 90 300 826 702 891 864 121 980 790 524 406 791 290 225 553 398 836 494 297 131 690 172 336 706 292 998 192 59 164 396 381 626 318 725 79 930 67 379 617 807 943 122 508 954 784 243 292 995 595 414 312 310 823 453 975 876 884 150 51 527 722 829 471 784 200 111 547 811 284 963 634 335 305 835 352 824 661 808 458 598 846 774 1000 609 604 100 515 158 950 709 306 58 100 325 707 328 604 915 625 564 525 190 493 973 351 630 607 885 267 509 233 506 233 521 691 997 172 638 452 967 231 151 112 989 266 528 103 318 519 388 436 815 440 922 470 156 917 439 978 572 58 44 280 49 377 975 156 511 749 399 502 941 690 669 704 478 461 410 506 407 270 748 157 385 85 798 902 913 929 330 147 61 185 470 109 145 386 64 221 237 728 289 530 585 374 273 284 420 429 106 187 722 372 883 481 821 53 113 457 17 951 647 486 194 635 878 703 962 450 186 257 503 798 557 805 280 301 200 206 271 852 377 144 66 398 910 777 189 144 369 511 349 523 103 933 990 278 430 580 337 428 717 19 860 184 614 966 351 397 50 58 987 769 603 455 559 929 608 775 71 974 496 567 724 522 757 313 374 620 767 636 309 125 367 228 364 325 826 643 84 35 167 848 141 957 844 296 684 545 406 758 701 208 510 181 149 793 350 615 923 518 432 987 945 801 15 408 161 198 629 163 637 66 166 93 745 320 339 367 21 171 634 425 192 815 8 195 238 523 969 839 400 131 462 177 539 62 302 121 22 725 481 181 953 103 143 466 711 227 258 949 643 731 612 178 479 83 697 260 422 622 893 62 513 813 304 597 584 759 602 209 38 105 754 534 62 814 756 451 653 255 216 376 806 422 268 595 698 285 499 401 469 262 233 156 971 459 689 484 424 281 384 50 413 762 820 998 322 565 245 968 690 259 319 918 800 977 600 1000 729 941 160 512 842 391 354 862 244 166 323 365 611 969 569 585 314 98 219 827 705 416 674 238 548 617 788 37 97 287 983 202 464 875 47 935 213 358 597 420 628 135 373 408 265 386 944 646 737 201 759 387 223 282 283 710 934 345 18 180 522 629 687 13 867 248 743 516 2 767 805 43 703 694 898 497 340 554 417 612 327 711 924 909 663 673 853 347 889 852 110 497 543 232 578 554 589 821 256 623 394 55 780 387 108 244 994 849 581 454 227 310 153 645 482 536 461 458 502 504 599 193 442 332 492 236 267 212 157 754 832 925 625 771 935 112 865 209 54 812 695 248 635 407 836 475 266 338 782 848 970 606 769 114 739 74 617 798 112 997 345 527 716 845 646 494 135 941 707 326 86 123 536 791 41 368 538 706 858 184 60 696 24 785 248 287 723 91 951 27 313 233 685 326 765 542 781 878 450 355 14 195 212 98 676 494 977 29 418 754 547 731 744 462 291 355 234 840 240 500 455 510 966 106 88 910 347 22 942 935 448 157 31 936 7 42 789 898 284 432 937 140 879 169 191 424 727 63 803 598 20 859 755 764 96 865 532 680 226 148 39 525 520 55 82 295 74 440 202 552 721 651 124 345 959 471 550 138 870 638 551 762 899 425 451 482 293 162 397 853 574 294 909 813 580 417 715 631 56 714 795 411 678 760 446 368 849 788 863 831 94 468 907 347 402 394 680 621 262 663 828 837 121 259 794 707 851 847 116 658 372 936 515 146 558 628 618 963 281 16 34 158 198 155 799 459 837 782 549 960 861 595 928 177 593 345 868 285 206 587 495 664 68 296 51 431 575 439 33 793 356 416 779 985 353 997 358 466 631 955 235 424 489 664 317 352 370 463 138 37 72 704 650 496 37 472 493 280 183 116 63 908 708 731 332 414 306 422 182 713 260 456 343 786 500 65 710 180 542 290 78 954 483 313 10 508 433 335 241 56 555 894 152 675 700 575 249 945 357 911 785 167 720 610 772 867 361 479 42 685 925 211 90 783 819 175 830 629 553 339 903 245 560 368 540 840 992 795 790 31 921 874 164 758 890 570 294 862 712 734 232 292 518 598 645 33 596 77 387 346 307 899 83 140 776 419 734 43 919 853 203 764 458 948 875 397 220 196 949 256 390 785 929 881 957 187 732 180 411 478 333 357 376 725 792 575 601 331 73 100 874 917 214 420 218 757 426 735 751 456 129 774 900 257 178 940 344 73 621 445 497 20 862 77 888 240 507 893 287 666 77 452 573 48 740 941 932 225 956 162 768 91 582 949 264 785 916 791 312 909 259 912 171 802 393 483 177 834 480 113 856 42 939 603 228 725 471 666 804 25 786 407 211 926 823 472 144 347 276 345 185 982 428 715 855 178 904 640 526 410 691 529 456 918 665 250 972 194 252 417 822 594 403 728 652 637 115 901 658 659 814 723 434 771 188 920 80 287 0 332 649 518 666 623 386 984 421 281 412 774 773 341 636 964 918 836 943 56 490 167 297 906 404 957 979 378 81 686 982 419 843 168 175 357 639 234 210 987 16 577 486 16 468 739 633 218 873 644 93 901 346 899 457 860 25 761 852 626 126 840 12 81 163 140 541 174 168 461 897 929 208 803 533 13 98 944 742 1000 416 432 359 218 960 870 840 194 169 638 735 728 955 379 905 323 642 145 552 270 146 54 825 405 311 926 902 965 32 104 375 727 105 753 816 327 512 637 958 335 952 326 298 453 180 547 517 732 841 495 682 868 554 487 148 42 651 723 315 86 586 832 933 530 713 96 255 497 619 459 872 493 299 536 270 798 476 845 257 886 253 694 968 752 753 935 747 777 583 788 696 86 920 867 326 932 474 557 70 959 683 798 195 24 846 997 170 209 537 742 766 428 950 928 117 734 718 634 801 422 974 680 154 36 668 824 380 998 661 904 525 719 196 185 797 186 523 533 656 558 46 641 3 928 793 877 201 542 459 387 263 723 594 399 761 767 48 705 391 124 787 330 880 377 895 521 193 324 363 930 882 770 655 100 901 260 912 668 118 519 936 584 221 66 535 363 301 388 693 77 976 744 19 819 577 98 130 900 473 306 452 219 516 276 624 538 576 676 917 816 261 830 102 765 92 390 27 684 35 315 810 414 546 717 40 181 508 209 447 772 833 599
336 241 230 755 778 1 301 410 178 303 945 715 973 238 233 689 669 722 192 146 746 562 754 644 368 199 144 485 732 375 735 571 184 309 600 285 676 597 709 648 17 836 898 52 418 536 455 262 174 757 148 719 791 357 607 793 877 978 66 412 417 954 725 659 699 927 722 801 465 827 910 704 736 197 557 126 270 640 200 911 252 520 28 353 198 995 764 462 731 838 8 828 447 264 399 721 436 703 376 349 617 438 903 814 999 76 75 522 783 922 689 776 536 297 647 582 21 850 942 189 819 748 499 125 644 615 551 998 269 455 939 952 225 827 508 564 13 2 646 901 406 506 256 825 932 137 766 926 504 374 792 922 711 701 680 836 562 522 321 791 694 590 978 104 719 872 396 603 696 766 595 485 316 822 228 231 633 41 227 302 402 842 743 78 672 656 710 56 461 751 729 44 793 893 127 499 371 32 366 208 930 201 705 2 172 401 67 403 591 769 339 564 43 68 23 267 135 192 183 655 902 177 505 817 779 125 295 409 915 15 668 244 528 916 372 362 294 287 953 975 303 867 828 713 927 937 288 486 797 563 342 457 901 606 526 168 575 6 837 167 671 907 641 305 762 231 720 499 623 863 653 103 919 237 452 657 941 364 215 839 362 402 576 115 439 81 682 836 563 976 240 181 262 592 196 755 382 547 603 876 96 931 208 421 843 122 853 571 960 306 422 322 515 342 136 964 89 719 663 846 550 181 341 408 802 707 983 531 934 984 948 531 93 649 993 915 824 896 870 431 777 72 883 712 610 312 404 51 594 950 221 187 274 740 606 63 260 903 850 949 107 815 152 143 716 117 27 277 666 698 832 617 737 594 972 94 205 144 278 917 568 712 277 499 501 198 188 969 675 794 530 514 531 296 890 318 484 51 210 595 330 383 19 450 991 772 548 132 635 374 733 883 634 812 275 818 356 52 239 596 529 263 549 62 347 724 118 471 428 17 314 185 703 959 612 823 770 820 701 853 108 572 865 489 386 20 652 426 790 957 829 463 577 20 273 506 839 355 430 328 532 498 618 282 335 532 539 191 648 485 166 61 128 472 35 55 65 375 370 430 432 444 540 984 137 941 713 578 112 685 616 528 138 59 243 63 185 406 918 57 823 220 125 173 954 581 683 994 963 831 881 552 211 399 511 501 989 550 879 975 34 964 284 133 410 528 510 188 38 597 692 242 285 726 343 992 324 786 958 667 990 99 139 618 90 136 283 118 287 972 886 332 193 127 863 279 443 575 179 139 265 602 394 394 373 328 344 121 605 8 81 718 804 510 768 896 113 439 925 297 472 900 525 573 388 856 145 890 353 235 40 438 846 285 855 599 415 588 908 297 351 87 659 251 361 908 818 323 940 277 129 795 95 417 521 978 892 894 750 878 905 729 861 504 894 135 216 199 327 393 12 676 851 385 602 920 360 867 121 630 488 449 229 365 245 793 313 487 292 619 885 98 87 413 219 91 844 41 708 457 904 907 817 708 319 364 251 516 393 646 812 868 852 766 141 131 584 87 374 151 967 878 440 931 7 477 585 314 860 378 887 444 491 222 559 204 176 51 390 188 588 627 94 327 662 50 236 453 47 753 267 707 2 320 545 632 893 788 409 912 502 612 10 749 255 398 32 989 384 101 6 825 55 709 271 250 134 767 558 281 597 643 506 814 789 75 149 633 697 847 297 686 566 502 801 148 437 712 749 139 387 427 643 255 281 498 423 734 266 445 723 518 601 865 553 131 164 453 726 466 748 818 480 80 599 690 968 118 590 938 800 568 160 478 706 277 981 845 747 128 650 676 642 67 202 584 693 660 785 536 517 996 300 211 565 223 678 775 53 820 170 926 177 70 71 878 296 635 630 268 658 336 977 422 527 924 33 397 142 76 101 572 742 251 691 637 299 295 291 655 629 290 520 754 263 529 333 467 589 302 751 819 133 250 598 258 272 266 365 315 698 870 483 378 772 720 426 45 838 962 998 226 180 495 573 618 457 865 841 973 627 382 808 973 992 664 695 841 796 43 0 168 420 147 190 442 364 296 11 511 840 362 246 984 803 986 105 170 614 267 533 71 621 440 995 129 833 749 131 700 836 213 822 215 871 854 83 517 4 609 293 441 187 2 929 937 182 538 857 592 481 672 60 927 541 827 980 386 338 819 787 195 242 134 784 374 378 146 582 99 911 347 352 918 943 444 5 55 400 781 858 559 913 228 571 239 464 973 538 76 77 164 22 79 547 886 815 321 809 81 681 757 636 412 421 179 935 19 363 546 306 209 438 765 632 303 56 735 864 565 767 869 795 147 85 303 745 866 156 397 476 134 224 10 369 586 984 773 358 465 761 443 204 901 168 141 664 990 16 679 58 66 212 808 810 171 854 685 412 785 54 477 759 995 238 477 73 723 46 479 679 946 882 889 988 711 460 452 350 674 503 768 586 603 906 555 959 951 640 377 727 58 289 118 257 859 122 693 15 607 25 455 867 998 450 317 873 319 226 751 130 918 86 994 84 972 774 602 304 559 572 396 37 292 546 574 328 776 592 98 985 204 381 849 383 698 332 736 326 770 231 370 98 461 718 79 100 974 730 944 966 768 951 630 379 644 757 344 513 405 775 886 564 560 310 290 124 815 468 379 132 390 649 642 961 401 302 134 831 574 453 420 498 260 92 511 318 689 875 488 950 380 61 608 816 210 454 966 542 15 459 445 97 795 740 859 279 556 656 520 928 179 392 233 780 508 253 81 835 329 157 556 146 623 741 538 516 200 427 281 821 591 169 328 103 831 949 769 535 577 206 397 937 172 604 59 969 109 308 859 214 212 9 288 218 178 62 923 153 849 434 1000 30 590 714 283 88 177 677 762 946 994 259 910 449 559 70 432 24 511 248 486 687 720 712 425 788 247 613 588 429 580 509 432 704 498 117 744 405 190 715 649 888 787 667 404 247 842 435 980 99 478 474 426 411 523 485 138 965 824 492 791 462 582 957 572 408 715 167 967 477 454 104 588 670 445 76 319 794 956 249 203 876 692 830 1 315 771 609 929 407 560 114 674 467 246 331 954 996 540 298 904 756 119 367 350 849 211 317 87 964 684 64 961 805 931 624 34 688 664 645 641 874 121 191 399 479 763 68 911 554 329 470 987 203 263 109 436 489 447 776 461 165 848 593 716 970 975 933 855 615 479 42 896 891 565 391 110 490 596 798 725 163 426 739 315 162 325 728 514 403 932 684 177 827 407 431 800 349 401 895 703 309 575 377 898 619 712 956 712 494 270 395 43 889 716 120 797 622 631 126 870 944 229 401 85 926 998 80 769 48 213 63 627 543 199 111 331 567 364 952 317 561 976 826 852 194 296 786 301 213 28 900 764 482 196 312 128 570 333 917 939 49 796 143 411 171 797 290 632 425 778 487 566 323 177 444 621 354 361 869 969 986 931 674 896 638 980 583 531 700 818 276 444 994 41 724 481 657 720 975 501 433 967 631 227 337 944 702 843 596 817 807 10 947 154 936 774 660 86 581 822 519 860 620 624 782 662 51 92 537 838 357 624 220 604 758 197 424 818 36 538 899 155 1 81 707 183 495 115 217 862 69 162 859 777 721 915 471 55 907 598 897 262 72 59 201 83 909 147 655 975 119 366 921 249 544 119 241 673 955 140 329 693 446 720 175 927 261 393 151 398 140 69 579 382 320 805 325 152 765 120 814 780 569 44 195 62 74 827 920 478 755 885 923 376 825 567 773 397 91 792 880 852 456 908 41 356 914 977 916 524 311 651 872 569 555 721 744 876 385 959 654 277 181 515 235 7 26 849 375 402 560 564 556 397 496 547 763 344 866 660 397 755 580 500 389 100 524 793 44 135 398 490 359 533 147 114 223 758 820 798 500 12 518 673 222 627 458 737 250 176 665 218 512 750 123 397 848 274 896 608 625 56 690 638 639 20 264 583 931 806 469 471 232 257 626 532 475 625 799 265 651 177 842 696 974 625 685 517 280 988 912 619 884 985 52 291 355 176 106 294 348 483 734 27 102 457 878 937 154 121 834 801 976 147 574 466 416 333 578 630 987 343 39 607 161 518 305 641 608 760 922 307 380 760 856 644 14 529 442 116 78 254 189 666 199 541 20 518 738 958 158 223 307 866 31 880 159 609 110 160 522 722 345 643 813 109 197 74 254 352 441 867 806 49 413 942 57 92 637 294 962 741 507 370 466 363 771 842 186 868 116 658 3 46 717 260 811 527 414 525 534 604 752 490 115 71 628 109 322 943 334 25 268 382 478 638 18 56 463 306 59 258 155 439 862 8 237 672 445 567 552 222 845 605 661 901 686 824 340 694 346 221 150 498 79 210 419 812 847 465 493 61 971 813 497 424 82 153 286 389 523 232 760 806 29 56 234 625 781 72 45 891 938 508 979 694 173 180 514 261 753 900 587 63 997 592 258 188 769 590 673 495 282 628 611 797 982 332 244 898 486 241 473 628 924 898 209 297 451 527 207 649 50 511 868 364 448 238
0 252 931 446 67 402 430 775 932 531 472 448 436 549 274 765 259 442 671 175 102 912 911 326 78 249 585 289 640 546 271 192 40 529 730 79 298 500 721 162 727 672 582 649 790 262 524 680 173 957 663 153 266 928 896 314 949 21 871 312 728 532 147 178 190 588 558 304 712 537 100 216 109 759 326 576 540 657 874 11 492 605 717 213 710 580 685 878 770 654 328 99 994 510 338 573 95 204 32 56 580 196 161 923 79 310 20 233 125 660 584 866 144 852 985 820 832 394 36 805 533 148 662 257 827 703 441 821 452 427 885 317 808 515 391 55 44 423 467 852 127 779 84 814 201 337 376 810 179 358 334 434 839 256 293 511 307 297 933 564 550 856 510 525 948 995 765 252 229 314 680 511 843 650 357 786 209 549 251 735 388 796 836 78 296 2 228 900 494 66 953 116 465 333 447 151 652 671 76 583 57 159 724 712 138 110 901 761 493 24 395 146 875 401 463 516 219 122 47 927 469 438 86 664 590 585 782 73 692 164 119 362 598 863 145 215 105 267 628 413 285 580 811 392 35 985 149 239 2 546 399 143 669 433 968 754 983 814 923 634 586 606 361 726 549 275 516 409 566 142 425 64 849 680 809 728 621 521 840 497 548 42 210 913 906 417 136 398 181 828 623 97 620 843 383 359 604 378 635 861 418 99 205 806 497 622 367 401 975 390 162 357 507 369 699 668 196 233 93 468 609 571 396 52 267 839 306 950 183 678 847 345 795 759 668 840 15 477 504 505 94 356 876 757 54 922 346 896 659 349 89 17 6 500 845 377 413 469 198 736 429 943 593 997 707 974 846 201 288 990 964 886 978 166 192 948 321 995 141 137 759 444 363 237 65 695 289 166 262 515 691 837 193 13 850 38 903 141 316 804 957 25 29 816 649 435 858 540 767 191 775 591 880 168 883 69 97 525 575 956 889 782 677 777 175 482 235 267 791 368 128 483 823 48 146 813 169 222 110 16 625 476 705 121 43 839 758 978 202 927 365 407 921 113 270 437 766 52 121 507 899 76 674 984 982 298 938 546 70 380 907 698 231 908 664 733 257 189 831 911 814 164 373 23 826 593 745 189 570 822 474 468 393 485 624 991 408 208 634 703 53 218 763 781 265 904 486 552 734 927 21 382 567 973 466 425 777 619 104 219 211 223 665 812 464 264 578 721 19 235 287 171 908 403 853 907 918 247 995 923 344 776 10 322 695 596 142 965 248 619 726 898 857 624 77 898 719 57 631 714 118 843 959 299 1 29 34 127 234 186 616 323 342 438 794 477 400 239 893 465 294 989 714 692 353 874 542 965 129 661 88 922 213 696 687 710 191 411 800 643 137 330 547 390 355 277 904 642 867 489 532 907 622 775 914 467 303 956 409 595 682 112 572 871 55 788 241 787 317 299 641 386 377 407 449 228 323 577 605 268 869 320 757 755 673 740 856 850 56 912 698 227 865 351 226 960 101 806 275 576 569 537 776 686 884 314 216 331 925 816 427 436 606 527 384 69 163 818 153 331 468 158 72 194 607 814 958 826 371 223 981 492 227 161 108 25 62 619 835 121 46 869 459 518 8 741 535 170 602 812 599 530 176 814 157 592 122 642 281 526 920 528 130 733 980 320 792 863 282 10 769 389 372 821 988 787 366 571 656 127 704 351 617 312 711 522 973 507 60 735 498 632 821 625 286 82 700 467 771 194 13 921 837 925 364 652 630 375 335 921 829 459 194 624 207 711 158 80 761 202 168 562 737 313 750 98 164 177 905 445 414 28 520 104 456 375 511 240 150 772 742 479 91 820 489 811 315 284 477 907 589 211 787 271 3 476 39 853 774 824 608 468 166 815 997 455 666 228 87 236 522 436 167 736 290 737 515 348 784 839 583 58 627 644 249 523 502 876 214 929 325 951 554 707 74 735 203 910 276 239 80 85 966 914 878 570 733 433 610 113 61 132 232 526 212 172 223 307 684 539 375 607 283 771 873 488 723 78 562 903 642 146 984 695 720 57 329 902 887 305 863 373 963 685 696 200 49 882 581 329 360 507 30 775 913 835 683 423 512 749 404 841 322 457 897 888 817 818 385 29 658 113 815 758 444 212 526 959 819 244 304 429 601 160 841 427 568 638 244 156 917 473 382 94 24 395 482 331 445 456 992 656 539 383 309 687 654 989 485 589 793 432 888 57 552 587 476 618 810 995 879 13 755 491 204 893 866 783 768 725 390 23 945 318 410 658 739 229 708 688 748 578 254 766 996 930 801 823 851 358 820 263 762 980 403 805 381 168 940 947 806 771 324 496 140 848 245 999 525 749 716 938 313 126 557 754 92 685 587 111 647 862 661 577 487 431 834 123 354 246 937 375 359 448 861 853 292 176 812 597 301 275 962 436 709 18 565 757 256 710 386 581 217 691 484 863 439 203 667 822 112 136 331 191 33 730 340 930 864 861 676 372 389 988 513 313 612 391 855 189 538 730 199 235 25 357 626 809 639 428 503 474 895 55 600 971 148 429 206 729 991 375 942 993 312 188 514 524 448 469 453 416 637 726 816 981 743 302 269 957 278 806 90 520 972 772 886 474 370 366 530 412 779 408 68 691 935 79 417 639 859 996 442 628 22 149 174 700 951 413 902 937 411 406 171 356 592 670 990 801 345 33 955 174 392 912 783 288 952 75 71 556 732 669 786 944 986 932 51 340 528 900 412 3 536 744 930 943 974 774 970 648 648 394 426 26 126 519 398 271 239 203 31 590 577 376 96 914 348 296 483 270 729 721 297 579 310 537 421 308 337 21 697 84 805 486 803 233 318 110 38 351 225 76 113 184 738 62 934 450 749 661 950 445 998 103 556 702 638 390 188 79 495 267 402 813 741 746 778 382 272 573 222 629 440 435 120 467 740 960 220 629 534 880 781 348 473 990 813 59 946 58 488 448 993 384 66 776 470 721 882 637 722 701 912 449 134 164 156 595 862 846 117 11 432 422 339 716 655 662 926 689 11 139 422 251 731 390 780 341 455 289 971 679 954 286 268 473 83 412 797 754 362 1000 689 9 715 194 139 666 320 143 977 863 579 405 509 91 670 149 633 745 919 135 255 30 760 929 688 707 27 351 537 467 915 167 505 965 50 17 170 406 574 386 830 330 349 884 807 593 443 701 753 300 591 85 73 478 243 575 295 958 588 73 481 207 184 612 63 952 752 984 694 148 798 800 822 873 460 773 159 664 706 414 81 300 927 554 16 649 406 575 240 385 979 368 892 890 773 983 177 974 613 924 596 294 446 577 284 330 848 469 300 619 754 130 844 143 336 113 462 457 679 659 273 273 657 551 380 198 653 720 332 55 369 256 651 495 499 101 314 461 594 335 976 677 987 600 491 499 236 775 870 649 247 242 343 342 115 108 208 413 965 839 215 601 356 857 597 905 508 54 788 752 454 8 644 55 890 346 186 440 916 593 123 764 341 638 868 78 922 970 351 139 178 839 4 83 881 948 405 591 478 515 500 233 744 118 59 396 197 591 967 652 852 307 264 891 559 790 333 87 615 998 490 408 678 302 195 66 941 190 180 922 143 549 956 302 910 252 523 871 725 673 319 717 155 145 519 97 877 124 551 273 804 37 751 609 327 134 496 223 924 250 9 630 221 44 428 966 37 543 603 698 636 71 517 762 898 736 545 186 681 512 563 8 438 915 435 552 52 79 480 526 799 613 374 182 690 242 347 913 944 691 909 352 475 874 5 793 114 525 718 703 891 586 85 325 929 604 736 342 111 481 936 22 713 12 23 371 650 423 17 403 258 325 431 571 42 155 379 161 451 307 701 834 960 451 224 317 420 198 424 223 824 141 746 759 872 596 279 752 672 954 611 420 785 769 230 190 58 627 632 280 614 89 132 135 416 395 686 574 573 20 308 556 461 804 124 167 999 816 796 319 543 701 98 42 643 685 675 436 419 977 969 925 106 361 541 976 280 283 302 345 772 204 506 890 250 309 233 147 437 29 479 996 172 352 501 356 368 139 242 957 527 966 246 423 131 481 99 183 828 235 260 802 660 209 458 969 571 658 529 931 238 841 116 768 646 68 218 376 842 274 378 639 802 747 415 995 555 685 299 639 789 580 629 664 900 144 252 188 187 419 595 997 943 430 561 79 702 480 576 901 107 421 518 441 645 128 521 792 854 401 764 971 860 383 75 363 457 22 387 335 394 440 41 367 825 370 939 770 151 527 350 729 407 353 189 544 747 773 531 373 154 194 693 252 305 523 961 928 291 335 69 395 433 307 947 217 564 330 544 100 471 287 152 58 165 306 401 878 64 308 423 849 182 541 185 806 450 473 48 293 82 727 434 779 330 250 838 336 560 417 553 288 352 394 833 640 358 93 894 149 989 69 133 865 14 358 735 146 263 923 397 755 818 212 7 650 618 728 756 987 12 220 28 207 200 712 928 120 619 407 18 992 253 408 261 485 103 713 546 324 135 904 277 982 311 177 26 193 703 732 160 152 45 33 237 606
125 602 789 970 815 131 965 809 443 261 856 466 163 299 444 878 925 472 506 341 289 868 712 164 153 743 956 15 321 578 251 973 932 607 888 171 334 319 991 171 144 918 417 783 930 89 475 674 800 421 620 216 145 352 952 533 286 402 737 493 874 21 673 24 762 689 137 914 959 430 82 975 791 171 31 180 322 463 385 890 60 655 102 300 646 650 995 295 761 36 236 313 37 199 481 818 41 497 157 230 292 263 130 266 592 571 595 526 230 929 963 475 103 886 623 631 864 639 902 891 341 63 992 506 79 651 234 867 222 734 92 205 290 267 661 749 569 25 447 83 515 381 787 997 22 402 911 626 671 987 7 725 655 699 5 686 134 375 585 992 224 592 754 326 348 290 898 67 557 835 645 851 62 773 961 507 624 742 580 1 311 787 439 999 12 472 914 827 649 582 429 371 87 18 909 39 433 118 604 549 705 523 489 627 612 872 647 736 601 192 552 307 666 923 947 683 865 599 972 905 229 510 743 246 504 114 519 559 204 477 680 448 405 986 571 723 725 826 485 543 10 137 404 272 473 295 388 509 440 921 876 973 459 498 795 699 520 643 109 76 233 906 587 789 563 375 912 81 678 702 423 833 852 346 873 356 641 413 758 677 448 974 178 542 463 688 216 173 606 867 456 204 203 923 934 254 774 155 412 443 808 154 883 666 274 571 994 632 215 776 827 872 918 422 278 114 632 955 188 207 54 636 386 999 352 620 707 423 975 423 305 263 407 386 156 604 165 726 885 369 605 909 338 984 240 138 304 673 354 88 151 491 677 357 84 50 205 145 881 745 505 531 86 717 335 674 694 497 152 785 565 846 340 401 979 182 960 330 101 936 835 525 738 468 275 241 281 725 895 879 547 800 568 152 532 11 159 496 170 868 293 31 757 974 742 593 396 878 549 832 468 870 277 836 550 163 573 990 303 69 821 978 806 181 398 902 78 79 288 543 167 87 306 470 913 446 796 783 132 961 346 291 554 986 17 804 119 781 731 598 602 225 773 927 910 684 391 358 442 104 664 483 760 277 618 377 467 102 530 778 784 915 962 627 719 193 990 511 150 858 768 633 65 80 741 355 184 974 529 224 686 860 508 963 763 425 698 927 941 660 786 774 751 975 556 491 954 699 126 532 781 686 659 232 572 904 759 465 359 687 183 845 862 402 704 817 272 868 542 840 841 94 424 86 30 901 904 433 700 471 942 685 486 979 51 315 308 400 924 815 809 920 381 588 928 921 507 771 4 73 81 6 111 843 730 753 987 930 652 590 746 810 711 465 309 724 853 2 966 94 728 73 451 173 897 528 416 798 951 285 279 660 807 737 44 442 445 897 480 311 866 596 470 282 89 882 691 195 596 463 683 777 894 75 20 407 141 288 113 824 923 548 410 606 993 129 727 832 639 244 765 255 387 738 630 944 523 303 75 898 437 625 298 878 589 10 553 106 283 324 540 950 720 611 99 721 638 111 667 197 452 342 49 645 764 753 225 640 207 154 501 653 365 993 640 310 886 387 939 943 836 854 104 118 413 856 772 466 237 939 131 319 839 908 466 658 297 777 535 554 1 538 636 221 46 359 490 222 814 609 147 537 665 333 564 448 591 183 533 464 600 198 397 372 977 642 479 994 583 92 487 556 780 617 559 765 40 109 616 716 299 10 33 419 676 491 371 768 619 957 967 201 356 257 464 91 129 973 672 927 828 601 871 277 920 894 916 128 218 506 598 407 615 505 100 280 953 31 455 382 843 797 196 165 940 267 546 522 778 144 472 131 980 544 450 122 903 940 621 200 735 656 614 110 291 956 349 697 946 666 875 745 358 349 220 903 777 742 484 945 783 634 118 106 488 820 872 787 226 687 310 976 792 829 127 912 146 295 232 273 453 125 122 294 833 625 214 882 287 729 47 748 52 189 90 813 337 507 435 367 536 157 816 793 858 660 628 362 19 366 477 515 343 561 254 661 675 846 674 665 748 614 39 108 249 191 158 447 367 342 227 866 584 889 558 592 160 29 861 939 195 438 860 434 124 941 314 419 262 271 989 382 28 164 817 638 50 676 257 770 718 23 382 973 607 201 394 501 854 303 745 738 355 156 551 375 383 674 169 264 726 362 110 466 318 141 307 633 268 913 755 905 650 29 107 533 379 648 180 372 179 957 91 92 859 995 907 549 149 817 929 769 502 923 270 450 603 377 797 388 878 626 199 287 887 313 206 594 775 812 66 383 982 317 749 882 637 185 682 855 284 586 482 678 247 943 899 207 545 128 76 468 415 932 582 414 0 491 256 225 811 625 877 673 770 657 957 361 915 146 669 599 210 222 851 109 983 297 27 444 56 122 974 753 611 683 105 40 537 60 8 392 171 106 642 36 509 809 161 495 868 290 544 256 516 229 717 804 328 559 837 875 779 169 194 681 29 571 353 344 260 917 425 40 863 966 702 914 302 725 771 588 242 246 560 828 922 103 431 113 25 862 200 656 538 109 389 178 729 794 945 817 422 174 59 461 634 176 460 830 430 463 985 173 654 874 970 806 326 254 330 756 185 32 978 619 142 967 892 419 253 595 767 525 148 503 531 551 21 268 855 108 324 30 736 962 679 131 594 408 361 378 191 75 347 148 981 960 155 558 38 810 331 411 566 686 662 993 446 356 301 344 689 532 882 979 555 120 867 918 948 301 72 322 692 932 402 245 471 842 478 939 360 967 561 295 622 135 461 501 709 755 23 416 18 505 369 287 252 822 579 30 409 815 626 713 500 494 325 272 527 810 428 551 401 990 716 107 80 563 681 98 123 450 849 623 285 255 599 425 36 851 790 121 879 833 825 134 577 999 891 258 651 316 266 11 258 184 949 556 750 987 766 522 644 751 438 108 494 80 209 332 71 61 98 650 374 133 756 377 968 214 964 670 793 226 710 894 574 978 273 6 597 467 15 397 670 569 955 194 684 693 418 534 497 587 715 520 643 22 613 379 282 513 221 234 938 502 976 458 900 619 567 349 752 277 64 571 376 919 11 565 813 419 474 673 259 322 810 765 406 902 492 342 114 95 528 634 176 947 908 54 986 506 339 927 950 476 350 614 575 583 332 603 503 906 926 965 276 339 889 310 744 687 267 736 143 518 905 99 313 995 135 940 45 372 115 503 944 890 753 516 927 655 315 216 695 694 590 739 95 851 239 208 693 653 921 971 847 173 917 641 139 993 706 964 97 865 631 162 320 824 261 960 128 734 723 752 323 913 870 699 884 704 801 424 32 842 366 424 296 714 316 824 513 240 121 582 198 686 345 717 465 947 805 993 708 123 419 79 2 101 823 109 803 194 857 601 658 936 734 22 181 469 248 13 696 513 368 498 55 467 732 908 713 597 906 320 3 924 63 371 255 206 182 266 714 390 733 793 517 770 919 622 842 666 880 93 395 496 264 475 426 814 263 980 67 551 721 862 608 808 722 264 300 485 829 555 363 795 510 260 265 969 449 57 434 225 483 323 794 854 58 390 493 646 112 809 685 213 53 434 138 628 219 698 798 118 344 648 24 40 984 830 832 258 166 639 656 225 403 78 74 295 499 767 973 384 581 752 133 185 831 686 94 376 375 805 241 618 244 250 421 204 294 292 280 902 521 345 377 447 250 184 660 981 593 892 844 924 525 140 625 317 496 426 384 930 174 47 690 292 819 953 380 811 562 834 177 735 804 935 187 290 812 575 548 986 635 342 458 559 427 139 653 661 420 654 327 513 782 900 539 367 820 133 223 703 534 534 106 993 822 57 186 218 193 830 740 241 846 222 48 586 432 178 319 945 850 91 400 435 9 584 312 476 61 927 703 43 935 970 43 557 633 361 776 491 192 971 830 172 462 677 971 184 201 84 69 254 570 746 514 134 34 199 116 576 524 208 826 728 541 965 518 103 373 303 197 318 342 747 578 887 617 642 238 899 73 374 629 205 668 771 799 529 848 527 997 475 351 848 393 996 824 522 588 145 154 91 840 200 785 688 42 946 357 343 35 183 269 109 317 858 408 174 699 147 190 852 869 425 162 239 77 540 896 966 901 588 172 517 235 327 969 617 522 817 57 139 378 100 333 309 943 589 999 92 26 402 370 18 701 605 168 479 96 201 175 365 958 917 70 223 543 819 747 857 890 903 931 872 526 296 845 450 68 971 364 69 228 836 498 830 136 855 93 783 211 903 362 108 83 428 998 984 933 914 390 134 688 502 108 94 245 977 512 690 802 389 988 595 609 297 88 715 936 660 243 520 117 822 469 72 164 486 85 378 648 649 495 306 120 472 657 141 663 254 627 977 213 582 996 260 457 734 329 424 217 230 208 155 454 389 724 436 173 243 212 660 769 777 189 724 441 767 411 557 739 509 937 706 893 393 687 171 399 410 697 296 231 798 576 776 414 225 511 286 372 591 392 911 838 431 336 544 491 743 834 944 586 165 436 75 140 72 246 127 6 523 818 496 476 897 271 551 788 857 14 225 610 301 13 236 295 610 16 193 202 346
707 566 543 981 937 200 721 853 112 386 869 601 212 260 668 631 40 866 122 420 705 915 482 350 604 524 491 520 502 749 844 547 777 856 87 115 11 630 262 947 560 658 335 729 545 777 414 508 584 104 922 80 751 936 640 766 862 102 757 120 514 575 139 715 512 13 224 813 639 609 917 860 307 778 284 634 44 651 900 122 503 786 537 796 999 356 855 486 85 139 464 632 10 766 761 965 603 622 749 194 119 374 54 420 308 529 912 843 223 94 143 715 914 273 840 741 407 997 797 121 332 892 317 535 663 260 661 797 882 308 975 792 177 129 776 404 935 824 95 121 804 960 80 643 138 180 290 244 551 237 931 282 398 825 611 979 176 935 450 523 973 680 861 582 714 566 798 55 477 327 289 421 78 893 217 36 441 286 884 678 286 779 546 4 110 587 220 835 576 915 995 668 763 441 346 971 378 179 608 591 485 287 569 755 14 1 380 759 241 869 52 513 836 137 716 872 426 282 591 157 659 148 260 913 454 785 990 764 864 163 113 311 829 617 98 435 819 913 211 256 409 211 744 972 911 406 445 449 964 903 34 800 150 87 820 661 288 879 19 905 438 507 614 738 673 45 619 3 115 385 404 241 58 568 478 959 863 533 188 130 436 834 943 594 18 633 784 402 481 941 727 200 21 904 971 698 723 443 242 537 381 38 694 381 418 133 5 294 448 291 965 605 730 227 107 27 733 374 691 931 636 386 801 912 255 238 789 89 780 20 313 37 267 140 916 278 553 274 565 817 345 548 701 429 618 172 328 751 82 259 540 138 431 448 958 726 120 186 632 691 327 857 388 524 89 80 413 638 374 255 652 142 926 78 278 157 140 92 440 590 737 331 909 18 857 815 704 666 498 616 854 584 135 521 905 605 274 990 102 265 273 485 228 988 524 619 960 70 950 661 486 63 351 28 562 246 672 247 963 761 465 316 813 797 137 998 253 822 100 251 258 320 13 757 961 281 352 498 827 211 852 358 471 903 637 178 762 223 204 105 55 579 848 636 202 427 88 224 949 711 806 307 768 214 444 207 531 171 695 630 245 847 196 505 630 398 259 633 166 817 385 493 778 246 336 795 818 38 157 256 747 421 541 867 203 686 270 524 649 842 103 579 149 900 658 117 550 105 379 247 311 973 131 132 977 705 387 615 745 294 583 501 368 535 427 23 847 898 123 675 601 980 597 719 719 133 76 252 794 904 453 607 510 991 676 23 628 441 951 979 405 976 37 921 276 172 369 276 171 404 715 142 373 742 216 286 554 796 415 365 423 1000 25 350 227 657 774 653 94 469 429 516 389 581 508 915 236 994 452 86 189 752 492 454 174 401 665 29 697 684 772 921 294 425 980 768 732 469 382 935 49 581 902 62 623 760 201 870 834 295 542 482 16 943 90 609 46 345 738 935 997 391 627 393 575 176 23 762 457 206 610 687 321 646 399 103 41 812 987 600 536 762 383 764 470 797 986 834 893 478 219 650 750 295 699 342 506 605 936 441 195 631 275 531 96 383 125 915 181 178 843 146 111 386 817 289 566 907 425 361 142 383 70 969 461 280 805 303 9 78 489 425 384 385 303 758 615 502 581 150 173 214 796 446 617 125 915 325 816 428 233 29 650 753 377 810 263 92 92 477 36 801 128 855 272 143 706 774 527 234 132 172 788 554 842 219 892 850 141 141 889 434 557 657 500 603 910 697 473 285 375 528 972 796 838 350 59 69 200 982 163 722 339 522 991 385 764 177 361 638 561 197 690 777 325 131 393 211 904 378 860 294 353 371 306 847 592 900 26 251 185 237 439 124 570 773 298 68 955 731 729 73 277 834 159 266 809 644 285 897 655 978 167 753 63 195 876 280 631 949 97 454 168 140 526 30 988 386 408 487 969 759 992 25 169 392 998 449 559 862 490 59 810 950 496 208 293 547 664 525 897 302 371 663 226 35 839 718 940 467 769 972 670 447 539 621 182 924 197 447 136 481 458 751 4 41 225 799 43 779 7 501 954 570 421 201 309 410 105 709 271 407 828 414 509 754 191 131 920 890 2 895 968 988 474 939 712 737 625 240 269 619 257 878 760 215 27 638 144 596 501 943 60 106 460 822 993 874 713 929 73 895 928 44 218 369 683 111 363 193 544 548 985 243 822 447 907 657 859 985 467 799 790 644 320 304 264 424 238 487 451 158 341 623 696 520 406 32 799 976 811 615 424 48 347 589 692 638 518 757 338 44 148 252 420 537 558 317 279 254 83 322 155 721 86 191 962 581 127 770 525 638 555 607 515 605 607 304 118 370 740 62 366 450 590 348 165 606 567 391 184 690 79 506 579 264 449 436 106 423 967 431 77 622 645 454 350 149 45 830 802 449 99 258 314 190 343 296 662 761 724 857 880 591 210 913 65 169 646 601 982 359 595 711 700 375 190 111 348 708 901 238 648 802 281 38 808 33 578 919 430 248 599 192 516 488 933 87 316 547 677 163 342 280 989 219 758 320 644 655 469 75 891 402 872 548 942 340 175 455 773 578 735 306 206 281 766 127 851 220 521 421 507 151 791 541 124 436 981 799 679 180 923 30 574 745 480 644 934 971 667 370 355 51 613 102 61 40 938 366 410 858 925 581 386 393 800 808 837 690 638 331 596 688 472 382 687 988 947 833 372 934 830 756 468 281 153 426 151 170 359 640 248 687 785 282 594 62 42 612 215 46 302 938 209 810 833 823 312 892 198 147 319 858 24 112 360 628 114 340 598 322 493 184 573 998 994 985 586 474 622 658 948 528 710 370 720 885 53 866 666 825 183 862 722 843 743 216 753 94 28 82 179 559 765 408 146 950 731 315 234 154 161 62 310 232 160 515 254 942 333 131 390 412 853 194 484 167 15 255 919 335 69 133 32 851 104 18 549 208 633 116 742 371 535 11 442 431 890 650 946 297 240 163 246 5 675 822 875 185 873 911 815 703 22 321 447 813 929 873 187 188 391 987 437 16 653 746 693 838 340 519 487 836 657 966 903 189 344 311 709 438 280 819 814 375 886 365 145 455 563 47 888 716 835 520 957 62 641 134 432 349 609 199 213 457 207 613 287 772 556 781 930 843 435 878 956 439 792 897 330 223 172 328 231 262 158 776 771 386 433 346 629 684 783 554 463 631 899 251 93 635 239 966 282 684 81 225 517 56 116 466 643 337 315 141 75 997 101 971 782 145 17 751 702 773 222 821 588 488 479 380 858 378 532 215 795 213 428 80 229 826 974 239 494 698 31 793 71 48 192 405 497 430 109 498 396 511 504 151 20 691 358 472 953 482 305 825 505 355 121 781 711 214 787 126 0 142 841 126 68 425 688 671 939 158 717 619 392 715 739 743 402 787 703 907 326 450 530 865 354 19 72 458 400 709 244 558 256 305 832 664 265 798 845 655 979 686 520 990 656 482 394 163 932 781 824 144 117 125 642 973 334 576 214 626 775 446 154 142 126 953 634 336 522 146 488 818 249 746 547 966 370 804 966 498 403 854 708 984 56 402 571 461 984 952 301 583 186 915 91 755 826 481 626 561 752 940 726 8 605 320 921 131 329 810 523 281 261 545 178 638 823 313 476 303 64 944 232 620 959 363 755 901 283 646 681 853 252 485 759 911 944 266 446 842 621 987 812 545 38 172 364 661 725 220 367 249 456 146 299 283 741 800 221 66 528 685 416 831 587 477 793 94 736 174 803 253 39 937 376 935 337 242 572 887 983 442 133 218 976 181 533 743 871 881 323 176 674 122 266 738 357 813 846 954 831 577 304 229 866 372 654 129 50 369 324 319 475 541 162 560 170 116 746 579 651 88 495 38 295 314 779 424 577 662 580 796 620 590 33 567 529 253 199 791 941 253 589 328 821 156 647 290 35 420 164 552 849 309 878 83 147 537 602 235 786 352 74 56 152 266 606 755 108 84 682 470 180 354 612 883 684 992 568 886 879 890 6 402 84 128 754 236 455 820 208 247 66 563 881 861 868 378 230 269 680 897 51 861 519 245 883 187 582 594 877 155 887 690 978 979 1 690 356 177 401 174 538 972 770 552 850 971 8 963 867 335 30 718 825 595 898 83 322 587 552 634 513 823 130 200 970 405 698 555 689 992 47 622 251 7 669 720 193 479 728 560 660 883 57 562 895 862 874 239 434 197 927 537 952 305 600 265 362 651 365 484 678 775 466 318 243 313 534 538 397 457 865 302 156 149 291 350 894 861 896 79 12 956 564 616 548 583 885 618 462 311 918 613 781 941 624 100 585 542 134 936 349 350 235 794 870 726 635 978 908 246 483 502 807 818 417 29 297 544 499 991 395 740 3 447 48 521 422 949 300 998 67 890 318 693 237 337 756 650 296 848 686 704 29 698 331 162 996 332 734 307 856 700 924 820 718 939 205 776 443 915 593 510 411 105 292 540 616 38 62 682 685 695 419 529 459 639 129 126 913 714 194 325 511 814 250 203 268 960 748 306 945 901 412 231 906 596 247 627 671 247 767 73
86 441 166 79 686 905 383 1 995 690 371 773 421 722 439 833 627 759 190 909 115 351 549 748 770 629 534 319 532 895 382 266 858 5 129 418 909 453 9 453 634 948 654 986 188 828 218 83 50 554 784 255 208 557 417 760 606 419 475 911 454 83 187 110 694 588 706 303 395 88 127 68 794 176 402 859 181 888 872 985 225 632 19 703 513 451 455 524 347 176 77 121 269 433 525 354 545 46 920 830 613 61 369 266 139 678 184 709 683 228 931 152 717 537 667 300 440 175 671 756 744 716 885 13 842 115 906 86 656 293 546 596 321 162 476 329 392 536 620 24 543 258 835 617 267 167 778 787 304 124 890 746 60 272 766 16 430 103 565 383 202 416 865 520 696 427 847 227 952 933 607 945 282 649 707 135 183 706 888 636 74 167 801 337 641 795 174 905 954 482 982 405 512 888 132 305 25 996 293 586 20 511 589 560 3 613 829 532 441 946 82 469 635 981 810 354 553 327 850 727 854 479 134 676 236 358 507 310 619 850 901 650 144 245 177 747 669 497 663 691 814 671 146 956 502 426 85 529 401 484 950 280 790 764 552 149 595 314 675 187 336 121 65 869 615 777 229 983 718 739 749 951 943 900 326 472 367 907 84 272 861 458 2 266 428 684 328 189 73 940 16 105 466 118 248 37 874 330 739 221 294 999 714 265 719 759 830 912 946 532 398 881 809 299 472 709 664 733 499 197 577 646 362 382 729 838 217 844 495 689 498 946 237 545 677 957 341 49 319 409 526 713 992 415 505 93 285 534 862 346 566 847 118 95 235 816 501 20 200 414 478 592 219 404 655 534 659 116 148 387 492 59 45 256 433 165 807 299 972 668 418 664 46 942 993 232 647 21 98 830 736 205 83 893 713 475 394 299 457 730 33 5 598 292 408 708 771 77 678 364 312 5 460 541 975 309 539 714 423 341 366 576 597 42 819 50 151 685 573 948 331 624 866 209 223 386 985 354 506 889 157 65 173 337 614 427 477 430 700 485 558 645 226 766 732 842 712 671 90 88 483 102 691 979 603 181 551 132 941 759 385 29 153 587 711 557 96 425 876 964 515 425 955 173 61 109 934 229 828 869 959 107 386 468 213 890 99 324 731 25 958 767 852 625 734 305 621 560 981 241 360 97 403 520 571 322 936 169 969 176 997 572 948 100 764 20 361 747 608 60 262 158 557 31 489 578 721 933 521 728 833 930 572 351 642 777 949 835 387 207 567 27 990 533 322 282 768 498 305 494 996 584 585 675 610 291 467 665 450 527 753 341 159 398 114 729 562 805 805 279 377 52 561 387 80 776 617 531 409 570 435 646 162 119 316 190 58 807 311 937 682 783 317 900 987 964 150 234 750 581 113 692 137 819 168 56 690 509 346 14 365 554 231 494 568 233 353 437 247 657 135 789 364 990 424 149 1 766 128 229 57 304 970 169 227 394 32 743 221 382 444 617 772 861 905 185 726 976 275 687 193 932 962 191 652 677 518 429 308 731 12 682 576 537 276 724 59 885 301 784 405 619 520 643 372 944 648 1 210 860 333 298 244 790 825 65 101 651 923 458 211 309 207 230 125 38 233 156 94 624 29 832 705 683 877 842 727 559 670 279 756 29 914 774 843 394 35 630 908 834 470 693 638 91 986 275 530 257 765 191 109 400 783 639 81 73 834 157 329 184 461 496 896 388 413 624 776 581 547 1000 375 290 21 586 271 871 863 994 56 730 389 859 206 834 172 1 72 116 338 779 631 157 913 677 583 665 290 766 544 228 710 987 122 36 999 401 811 744 880 135 378 274 52 208 138 777 560 1 42 740 602 913 352 101 17 345 446 269 826 704 773 971 191 432 36 319 149 336 351 384 848 101 258 520 840 419 26 571 767 184 798 602 912 486 31 540 404 46 39 833 657 380 327 862 241 682 935 125 907 806 40 510 716 92 131 743 89 508 555 227 277 545 933 376 324 714 803 381 542 279 18 716 673 609 802 11 270 171 508 662 624 528 103 213 541 705 165 581 355 360 209 495 171 983 79 468 974 17 281 142 881 383 578 616 747 148 763 373 288 23 27 2 53 710 251 81 800 494 259 780 420 814 493 739 752 413 651 616 265 780 748 499 963 527 796 892 252 445 782 586 637 279 580 146 928 823 904 880 120 901 956 276 337 37 591 315 978 668 524 36 62 551 469 529 786 731 384 458 158 218 980 997 481 309 998 111 929 23 474 757 279 616 921 253 250 403 238 892 563 135 692 105 160 555 203 692 741 700 197 33 645 273 699 243 214 502 87 656 310 351 870 862 68 450 594 281 745 959 636 643 91 849 92 264 945 916 491 856 373 574 845 731 531 249 622 145 228 762 242 303 43 876 596 230 868 78 340 95 884 575 915 803 192 572 723 920 295 939 107 426 100 619 486 640 957 320 49 75 818 637 984 516 917 294 509 467 703 926 349 8 38 969 643 834 676 419 665 298 8 333 897 454 23 189 357 968 817 750 215 918 860 481 910 903 977 234 815 721 827 853 452 533 775 661 320 964 855 17 871 886 205 640 66 90 163 823 574 891 755 720 930 613 925 56 746 282 879 982 590 203 548 645 588 582 728 840 471 581 689 398 55 718 274 428 180 841 186 723 994 843 754 564 315 639 5 581 604 147 334 347 808 384 216 464 709 324 11 2 791 154 695 120 111 146 685 839 922 944 170 852 104 672 672 730 286 702 254 563 601 637 820 229 942 755 529 394 708 414 792 80 859 303 523 463 697 874 406 295 761 955 126 829 422 235 432 336 121 128 511 236 348 527 41 420 283 368 626 892 196 366 582 50 69 657 393 6 14 958 156 210 437 48 345 863 510 747 102 725 953 386 924 306 612 642 302 182 839 741 194 625 152 740 343 149 762 645 280 848 774 376 660 704 436 234 266 22 374 969 841 942 681 591 989 16 299 47 522 234 473 325 919 132 702 81 967 440 199 846 979 783 306 456 951 375 300 174 425 715 587 262 916 939 733 196 141 17 488 509 314 478 443 734 380 662 239 53 307 538 864 954 644 229 918 989 431 829 155 689 878 706 284 3 944 138 528 997 480 790 71 790 249 680 397 444 787 236 720 296 813 249 824 717 427 238 95 178 15 593 857 975 106 749 116 631 788 817 410 496 143 531 356 418 256 551 725 467 287 614 793 788 759 260 381 627 743 924 22 901 812 953 902 636 503 406 973 292 416 823 960 441 212 90 632 922 399 850 243 823 494 65 255 600 412 217 519 497 490 121 246 72 260 460 332 373 789 680 899 273 895 362 891 891 479 598 195 341 666 135 468 774 911 541 485 725 947 902 687 787 6 824 856 332 178 745 253 486 983 477 24 32 609 338 679 573 456 624 851 661 51 444 407 76 350 926 169 19 289 747 298 206 988 67 449 464 220 869 112 805 462 184 370 793 517 603 263 561 600 596 296 497 67 744 7 252 117 902 189 124 564 501 442 479 556 300 527 949 867 335 232 725 804 732 63 4 464 446 780 421 581 148 900 507 429 266 822 157 323 279 268 351 234 228 504 585 291 351 164 892 537 134 646 443 201 954 586 314 940 952 846 605 4 139 883 43 693 40 769 298 757 685 882 926 821 701 136 898 844 846 661 494 939 792 123 948 618 614 142 635 272 928 623 238 388 2 363 554 400 561 64 240 0 161 674 576 145 536 593 974 154 699 76 274 297 501 737 212 161 385 414 248 487 380 434 204 937 821 533 167 273 194 599 394 240 631 185 262 75 658 536 969 592 920 482 673 182 401 453 551 13 975 938 409 724 452 892 315 730 542 368 580 650 675 893 223 832 840 459 512 961 506 715 968 569 913 535 115 303 828 680 546 968 146 779 631 738 901 806 657 611 967 198 233 54 242 358 898 465 727 886 48 97 287 605 480 167 1000 684 930 633 37 130 722 662 828 500 346 222 997 991 409 34 292 318 590 570 102 438 600 28 487 458 917 376 479 688 564 740 806 37 278 344 289 781 75 965 672 451 835 837 932 47 129 176 173 785 277 869 205 179 717 658 153 887 353 204 920 616 210 976 720 559 415 119 112 175 729 124 48 653 587 497 616 873 260 44 695 735 836 335 125 325 293 836 970 875 226 927 626 966 597 831 766 230 974 795 135 797 321 751 839 704 793 629 960 257 567 330 435 639 846 668 965 628 542 78 202 816 603 625 587 742 211 448 685 758 58 484 502 514 568 926 872 133 991 447 393 932 663 264 69 538 170 853 268 516 740 799 533 261 628 823 241 354 504 579 806 105 662 411 419 889 162 147 324 342 4 224 315 554 328 292 781 339 249 898 848 698 755 630 590 964 404 415 50 540 432 396 259 391 504 722 395 48 203 140 767 245 378 278 387 760 566 575 376 971 403 894 759 463 295 445 429 701 190 108 213 88 672 550 952 30 187 849 895 93 840 309 82 838 761 313 673 649 143 419 599 903 554 379 785 110 806 426 151 70 656 390 602 359 141 777 726 10 909 640 420 496 518 584 81
956 65 880 187 809 550 58 149 350 589 200 611 359 180 219 494 459 612 188 125 759 394 171 880 815 921 5 177 358 73 139 110 867 42 302 424 115 977 430 893 260 772 713 884 783 925 98 115 162 873 552 22 428 101 807 82 532 69 788 803 810 565 12 787 328 166 248 37 78 571 627 472 92 786 920 730 582 694 393 323 283 90 622 763 506 777 124 836 643 275 70 955 744 839 964 787 399 37 290 762 401 817 978 514 569 317 22 237 270 371 179 926 214 869 547 107 668 196 512 898 907 644 239 406 678 764 143 704 63 792 696 516 17 608 827 517 845 438 346 226 69 489 271 40 587 340 51 124 347 370 734 87 853 39 197 291 996 856 46 149 850 982 649 67 473 172 233 804 457 639 808 832 59 588 123 939 313 871 521 253 407 400 144 820 432 245 692 432 686 399 334 397 244 984 77 21 804 874 595 792 745 903 272 798 100 648 330 834 750 959 801 676 148 153 331 612 15 79 23 972 757 902 146 41 753 623 204 177 662 853 848 205 410 679 419 113 533 259 682 910 137 764 716 495 452 242 630 723 245 325 44 69 38 290 0 269 31 276 995 516 712 756 180 645 298 455 34 746 714 769 203 508 383 14 641 694 646 73 834 257 594 464 389 122 263 719 48 83 722 6 771 654 269 649 335 459 796 257 107 69 577 94 795 412 449 471 250 70 14 336 80 970 545 872 758 457 208 74 695 740 947 287 267 308 765 899 451 72 921 804 158 530 660 311 165 210 379 198 450 847 571 766 352 776 805 301 424 346 207 222 666 389 13 934 236 126 883 748 412 488 504 976 57 191 310 568 661 448 398 588 466 542 24 230 491 518 29 665 761 529 613 585 617 679 256 621 444 986 959 258 855 485 349 799 226 354 715 950 308 993 822 41 408 218 584 821 485 575 194 52 588 414 183 119 344 53 73 235 150 678 323 641 657 497 568 666 896 315 954 861 230 591 149 439 674 522 701 944 425 284 387 934 894 583 671 500 897 322 320 122 395 322 169 478 899 840 195 991 386 135 535 330 835 84 76 749 768 988 88 58 508 632 634 855 887 548 112 901 254 263 221 634 794 194 721 428 915 594 525 273 113 461 542 937 738 204 891 453 829 71 462 560 8 782 454 977 926 89 369 207 343 871 774 779 541 855 860 466 96 668 394 615 266 307 292 743 135 528 946 614 133 609 367 520 243 8 799 275 522 774 406 350 253 294 128 254 847 350 174 475 664 623 18 522 268 17 301 464 141 115 191 777 99 209 710 557 515 665 41 375 994 754 140 215 192 404 971 971 190 982 802 531 286 358 448 258 54 964 418 97 786 520 737 950 640 636 623 483 274 59 781 524 732 234 826 245 342 438 560 83 247 485 471 423 30 284 242 744 637 275 644 342 166 153 470 271 114 715 1 409 639 305 384 36 376 934 559 566 95 269 689 383 357 666 937 956 375 267 427 837 318 421 874 460 164 888 189 715 918 355 549 657 982 709 919 638 997 139 684 406 590 804 679 70 819 900 121 902 20 941 458 993 596 312 968 719 555 945 977 515 35 730 300 600 463 682 360 11 876 665 234 905 782 157 951 961 650 177 626 362 556 909 67 484 741 634 952 540 64 917 53 472 672 999 516 27 561 194 211 188 229 694 534 181 130 347 923 586 415 383 878 180 490 646 42 975 727 106 478 799 252 768 514 122 156 529 103 431 621 376 697 209 445 976 321 605 746 432 255 711 709 573 83 633 184 929 562 394 779 471 725 797 282 187 755 281 97 887 127 975 877 918 693 355 305 485 579 854 314 887 373 467 967 625 961 636 222 34 930 215 677 119 831 306 45 769 446 191 975 990 520 281 341 694 970 522 731 413 105 20 434 3 892 420 455 34 371 979 858 259 246 645 477 57 797 195 227 180 861 403 498 437 806 89 213 964 628 15 479 838 438 429 990 597 762 365 777 759 380 115 654 679 606 333 578 810 563 980 928 592 875 126 259 691 793 155 511 834 288 498 924 726 767 924 231 225 326 165 240 589 366 447 988 759 789 967 785 154 790 826 974 374 581 569 388 806 670 60 889 834 277 4 687 875 205 110 902 121 736 493 84 484 642 332 72 183 776 12 944 95 181 81 872 562 933 412 866 708 315 849 888 191 238 245 523 534 586 119 505 55 21 213 249 866 482 567 862 529 941 437 390 328 87 822 575 445 25 367 836 189 481 61 624 890 232 750 235 122 553 453 992 573 943 749 377 261 241 756 224 272 101 34 895 971 420 685 501 138 265 468 499 990 507 398 225 688 898 542 688 968 739 179 908 640 772 648 869 469 573 32 929 221 104 475 599 254 754 251 374 900 868 546 353 71 89 776 787 810 729 320 338 830 784 438 293 416 803 636 965 854 656 358 909 972 500 881 914 200 934 468 740 117 483 98 177 13 431 279 849 34 647 931 16 659 36 954 74 696 186 282 989 561 304 813 475 319 557 812 509 288 820 949 935 127 529 428 953 328 7 983 698 260 442 839 303 12 176 397 811 371 659 507 871 995 949 671 966 200 496 286 526 988 429 395 3 102 719 794 905 245 554 55 391 698 316 726 132 160 760 970 280 548 19 864 945 131 879 890 81 306 90 366 199 242 598 929 548 331 685 491 397 459 580 673 763 285 635 375 916 958 403 158 325 348 718 784 210 415 517 419 979 976 423 532 823 361 705 300 655 481 460 41 492 721 600 538 86 626 93 771 828 548 735 646 291 375 484 996 356 406 111 725 173 564 865 779 201 232 474 369 711 123 846 331 691 253 262 704 202 401 938 547 838 537 125 509 60 222 583 206 361 335 748 677 574 448 62 345 52 485 798 564 955 323 648 530 299 78 814 878 311 167 289 416 193 868 986 233 602 237 704 525 857 7 37 503 724 855 962 519 182 215 604 298 611 948 332 454 43 170 411 720 307 156 950 201 106 554 285 118 658 510 913 281 931 966 567 977 160 252 56 351 969 331 730 383 480 663 503 265 400 455 791 804 27 437 494 279 154 867 172 697 185 715 592 572 223 954 856 726 71 784 706 56 726 298 743 504 524 977 251 930 131 989 558 358 728 866 859 147 402 420 413 69 912 367 987 838 284 193 844 348 576 920 927 371 942 688 773 890 769 826 747 43 11 802 589 35 297 1000 461 597 493 701 530 249 279 805 756 583 527 651 281 398 220 548 167 121 922 204 363 24 991 782 198 27 435 459 348 422 667 943 749 382 4 299 842 23 276 14 901 360 890 844 6 410 528 383 212 817 601 174 502 111 843 191 275 650 91 752 159 308 421 235 50 838 47 334 456 588 426 894 837 945 733 373 564 539 465 61 675 757 138 699 752 324 519 16 345 19 28 688 416 411 489 399 830 966 707 859 813 822 609 542 939 243 433 139 960 54 440 527 645 253 932 595 906 187 652 418 147 373 488 264 603 582 653 20 447 174 948 682 33 96 885 50 636 150 120 548 436 375 839 808 437 625 85 162 699 658 218 90 329 680 319 831 10 369 884 869 55 22 893 736 651 431 126 907 614 371 396 617 638 364 821 314 632 434 510 889 792 963 852 696 766 877 957 4 683 970 940 446 663 56 572 29 825 912 607 869 336 723 145 134 972 617 702 809 453 513 800 590 665 404 680 992 264 765 536 749 497 493 818 887 327 756 936 831 841 727 370 730 881 261 910 298 608 585 751 894 129 509 273 182 163 241 612 389 775 336 610 665 694 383 550 852 770 241 170 484 619 248 175 452 94 611 597 965 206 755 136 564 973 864 708 337 703 47 700 567 317 422 999 734 153 947 976 671 925 698 468 146 422 912 404 910 717 988 209 620 903 977 832 165 409 274 812 133 340 883 417 299 566 225 61 738 631 423 591 251 854 141 764 777 110 956 306 587 168 178 9 486 381 97 79 284 980 275 817 177 629 88 495 283 439 472 983 613 2 734 467 747 633 509 882 759 68 383 605 476 742 980 75 657 278 423 886 564 833 773 625 162 312 691 157 688 544 132 840 284 540 758 39 712 365 456 122 90 187 552 824 949 215 716 117 580 364 832 382 271 565 895 615 672 904 178 354 943 385 846 487 631 864 651 372 445 66 952 296 497 963 273 476 7 620 74 720 830 119 112 984 479 151 545 472 610 65 903 616 312 287 285 261 387 324 521 217 429 134 838 32 162 152 496 322 678 257 966 443 780 237 115 870 887 102 85 368 996 294 896 378 111 570 844 873 999 863 69 333 458 676 297 669 932 295 496 618 755 723 713 258 726 486 783 178 770 441 924 405 247 464 466 26 158 681 457 513 306 911 932 998 815 355 482 537 261 196 296 585 914 546 875 778 394 993 895 82 962 116 812 816 824 551 808 309 367 469 310 142 227 851 673 161 222 690 778 108 492 216 130 780 357 673 949 543 222 351 49 531 977 981 496 593 727 392 863 539 502 958 347 339 447 118 842 518 978 900 865 109 848 337 964 49 894 538 407 917 249 40 168 362 378 155 583 414 617 985 508 228 628
611 569 28 821 217 746 219 829 991 728 548 942 388 473 690 872 966 826 25 18 477 465 929 928 387 393 995 437 382 196 668 477 110 48 198 483 896 503 683 698 661 239 800 853 823 664 428 526 924 719 48 654 212 153 479 37 23 889 268 681 740 434 864 242 543 928 550 657 572 693 499 107 255 583 298 52 474 963 199 9 591 733 338 173 988 900 307 979 281 509 775 701 958 988 791 678 751 578 665 661 749 312 888 75 246 384 986 362 3 768 689 581 133 677 475 973 944 311 521 413 455 599 672 382 276 885 70 556 427 55 374 244 670 405 654 948 646 851 527 36 161 418 658 155 523 81 757 596 262 725 698 173 398 126 878 515 635 714 762 918 950 615 385 191 293 777 782 449 33 471 745 273 220 920 628 383 853 216 164 881 887 981 589 135 753 157 585 850 769 48 306 670 386 811 973 186 159 639 624 268 216 199 592 185 530 972 688 931 394 898 987 291 167 529 951 220 852 242 393 91 935 892 707 311 379 826 35 765 546 349 515 639 664 18 595 944 952 932 123 337 196 561 286 775 828 455 763 695 787 254 905 883 443 889 200 789 197 246 285 191 69 815 288 918 38 376 494 31 236 204 559 268 47 749 779 669 135 892 483 386 426 59 885 49 79 405 12 528 742 512 372 397 272 649 61 739 946 171 497 218 415 504 294 118 739 118 113 267 675 27 657 105 627 16 122 708 981 683 68 516 711 231 138 334 226 8 248 304 833 322 575 530 934 493 528 66 145 324 358 47 403 681 718 861 463 837 300 490 512 337 855 59 810 443 953 793 895 144 412 647 80 679 231 212 168 536 254 314 970 762 693 368 684 226 188 169 367 725 956 993 509 178 17 863 30 479 968 220 777 126 117 396 607 929 95 486 648 637 34 137 691 366 478 669 557 764 941 551 880 902 541 529 456 875 997 596 715 954 639 61 859 463 407 401 259 25 337 600 870 336 237 306 532 489 470 579 857 579 571 346 120 402 243 655 686 994 467 387 39 748 748 340 112 334 108 359 40 48 868 576 771 383 327 375 418 436 366 970 29 482 526 829 363 240 296 770 251 297 56 263 587 798 632 935 788 33 846 579 215 823 179 364 831 589 302 297 280 887 871 72 931 543 773 402 376 50 796 456 696 295 967 91 74 417 406 739 713 380 641 798 340 685 175 794 287 415 371 93 361 84 218 315 721 759 949 955 331 208 602 129 78 670 534 713 447 44 732 577 650 131 990 578 59 963 975 922 723 977 921 364 930 145 536 90 598 141 640 67 851 811 441 450 540 517 735 108 189 194 399 117 938 155 807 611 580 786 360 266 700 368 516 65 136 25 63 563 619 750 173 837 301 530 90 298 685 358 397 486 155 681 818 783 247 368 875 314 488 858 694 840 241 641 600 582 867 994 452 430 584 599 894 715 13 783 183 687 597 791 827 849 318 843 752 886 267 695 1 659 506 331 862 123 156 56 609 318 88 895 974 872 377 483 714 727 322 458 124 265 553 525 610 824 94 528 345 879 562 53 423 663 454 71 487 569 208 514 926 356 395 191 471 191 906 33 421 636 400 699 720 885 311 947 590 934 911 569 203 537 622 654 839 962 933 966 150 689 717 202 799 273 785 618 874 675 513 908 249 69 224 467 468 419 613 495 206 998 733 646 85 370 980 654 765 349 756 112 581 297 270 726 979 529 501 578 920 571 491 912 177 923 178 731 863 247 917 796 623 832 881 719 678 442 830 785 803 724 234 405 101 440 915 386 416 109 449 455 697 795 844 354 907 99 444 467 335 354 76 720 55 297 918 398 0 879 436 469 32 144 792 727 660 709 642 250 466 289 282 985 118 907 65 143 876 365 741 331 655 946 482 759 960 795 98 610 985 615 104 983 222 60 914 430 705 269 923 76 761 951 211 73 594 482 897 524 439 316 560 300 882 84 998 700 759 375 535 124 465 768 305 889 567 812 817 417 49 383 564 259 731 321 295 703 37 422 524 595 695 996 790 318 492 520 43 254 119 281 662 796 866 954 6 137 845 16 588 19 442 578 681 292 308 450 856 188 328 293 53 291 877 934 356 946 114 428 58 287 542 964 158 60 814 994 414 556 783 604 163 282 75 461 701 715 106 340 92 913 438 390 162 648 213 853 510 297 273 415 712 302 107 440 563 451 725 920 357 846 121 707 64 72 719 573 289 766 722 778 245 469 656 440 182 110 927 787 269 835 279 214 2 941 41 226 176 811 209 713 323 882 111 910 476 958 160 298 5 744 860 582 829 874 616 416 710 121 315 732 972 912 389 601 147 75 227 596 424 850 355 820 801 295 586 512 922 259 644 81 599 382 57 260 916 231 634 670 954 918 172 112 708 33 505 71 346 539 593 256 42 827 352 48 706 249 326 748 312 720 840 978 473 172 676 268 583 470 910 496 4 586 410 372 62 247 781 340 299 713 615 456 375 430 617 579 983 291 793 452 963 646 26 330 368 520 822 931 89 934 187 740 643 722 271 714 292 369 100 857 948 555 577 551 291 443 20 732 181 122 417 123 174 381 811 337 314 501 432 722 116 225 549 529 71 409 518 779 976 601 842 211 353 500 193 496 942 770 891 177 8 515 419 148 734 854 955 796 797 272 744 683 105 471 402 653 780 732 738 123 767 23 645 210 869 266 873 773 22 204 202 736 539 459 978 224 333 817 819 675 533 806 825 578 614 912 464 864 569 759 806 556 130 524 969 690 433 432 554 529 545 570 257 217 171 174 242 482 228 527 858 60 297 266 703 817 350 252 221 438 770 936 992 448 319 639 383 964 485 84 835 350 408 412 784 594 702 264 369 773 192 416 754 981 989 954 538 75 329 334 462 48 342 826 671 898 964 402 908 406 893 74 201 518 682 314 96 520 798 278 517 91 72 805 480 140 872 658 899 809 431 147 612 155 205 123 86 29 125 724 674 933 621 389 66 301 50 254 320 947 457 484 736 527 737 974 380 897 413 463 36 998 134 759 531 910 502 886 240 898 19 776 746 529 440 580 815 396 837 95 97 434 10 367 373 739 909 99 994 674 316 84 847 613 961 568 653 736 481 384 265 486 495 516 522 784 223 554 153 862 537 366 278 202 802 828 347 738 903 806 850 965 544 424 794 609 325 823 309 198 102 510 490 801 396 561 576 905 332 179 391 478 774 436 854 818 84 62 149 94 750 702 461 329 448 189 404 892 766 885 786 240 354 20 157 294 148 73 190 754 31 221 91 85 666 712 141 49 235 747 928 946 429 605 24 28 82 904 687 872 570 323 889 139 364 215 230 865 556 123 568 497 469 356 321 528 977 909 704 269 260 103 601 632 651 698 381 173 127 943 729 527 137 520 274 575 229 443 310 35 238 840 458 461 884 372 816 184 313 1 638 629 565 806 21 146 250 863 504 786 904 237 957 709 45 350 730 26 605 372 669 535 317 184 939 445 772 545 437 15 849 398 54 903 184 333 776 884 244 299 44 58 596 7 253 548 339 60 886 651 146 496 152 112 129 604 459 135 486 641 667 496 498 476 349 441 425 864 913 288 275 392 132 515 813 74 795 814 832 92 808 311 264 562 169 679 514 477 435 625 392 944 139 310 652 228 67 859 411 708 503 928 606 413 824 772 699 233 558 215 574 182 726 158 879 352 46 328 820 347 126 250 103 777 446 203 984 190 142 131 663 886 422 31 764 115 261 59 359 515 303 999 573 442 659 614 252 949 493 613 996 470 204 521 912 955 578 417 834 978 115 350 947 250 804 695 194 707 937 855 430 450 551 746 507 361 151 549 821 822 445 457 999 599 143 804 555 649 451 68 290 297 186 316 865 379 83 58 185 845 324 567 747 228 647 227 489 323 673 522 900 447 420 549 848 646 365 418 362 975 971 549 962 532 604 668 284 72 390 396 166 962 758 832 460 740 27 164 768 497 93 363 7 78 154 549 336 157 109 296 165 739 214 576 679 539 484 651 77 644 15 783 898 738 51 738 778 288 99 247 843 307 525 375 520 399 348 347 500 459 405 566 11 465 14 46 579 223 263 568 836 716 945 772 940 678 283 50 144 413 258 526 266 274 789 325 919 253 472 297 809 728 883 994 805 605 180 634 60 40 626 682 519 357 625 304 9 86 453 55 344 381 841 69 631 710 16 251 755 255 496 578 633 183 728 11 378 75 943 367 170 22 890 375 128 202 233 172 351 563 511 49 18 703 73 286 207 560 709 31 724 799 620 729 743 46 637 615 52 353 618 838 87 698 608 774 330 129 401 578 902 85 936 348 982 110 566 124 195 737 191 392 343 11 649 376 716 743 636 572 932 403 826 740 561 957 760 629 384 269 629 86 409 36 892 185 680 927 131 576 304 472 239 108 582 319 677 713 838 321 925 873 210 549 603 249 812 199 341 298 529 476 334 969 959 586 370 629 232 855 508 365 630 695 434 971 277 600 861 871 901 198 692 77 727 388 256 49 547 392 81 933 552 218 993 815 225 391 140 318 965 258 450 127
276 477 120 913 582 106 986 445 868 54 616 158 350 676 966 671 318 146 153 587 189 579 987 121 778 530 167 444 132 516 431 174 627 148 511 703 181 434 949 717 723 738 493 682 144 465 347 196 864 772 878 644 622 412 108 771 303 838 714 868 890 2 210 15 42 588 154 50 355 667 620 689 280 537 359 73 373 785 63 498 27 391 807 933 201 506 106 862 754 65 126 438 331 897 654 395 977 365 123 609 213 908 549 324 467 445 91 104 839 944 867 62 156 228 147 221 419 792 973 614 334 565 603 992 142 269 677 332 770 167 451 482 710 551 166 649 69 470 345 214 866 354 873 721 289 971 610 923 400 4 326 484 507 235 495 904 882 290 599 455 4 773 924 53 519 58 304 57 55 220 424 457 377 372 485 421 70 764 869 773 474 162 455 844 366 218 274 13 560 670 440 147 815 308 900 414 853 642 698 408 525 808 980 241 746 266 262 541 667 993 283 66 792 982 995 943 23 115 725 189 785 163 690 910 891 288 722 38 134 362 499 440 974 363 398 771 532 128 626 612 581 193 159 744 396 556 640 464 25 439 77 623 959 352 115 280 363 399 205 706 309 383 893 484 946 780 786 998 954 468 548 396 426 429 212 342 163 499 609 82 958 815 543 265 813 457 145 28 101 298 580 249 709 965 438 853 16 125 726 529 254 602 809 528 907 294 585 18 892 317 67 288 407 434 367 154 845 649 170 126 517 682 130 929 742 250 114 111 137 838 196 337 822 942 932 593 921 803 951 266 308 743 826 355 776 921 488 632 516 462 47 671 672 536 851 418 102 897 715 412 743 224 138 407 161 109 237 948 352 543 909 646 956 423 871 590 836 812 190 802 121 884 772 481 908 715 935 384 630 264 992 183 859 722 294 527 737 451 594 161 33 952 68 195 799 464 323 636 825 221 965 846 564 127 765 672 955 997 732 604 846 594 257 577 818 558 606 337 385 525 2 12 51 248 635 457 747 534 327 184 157 884 124 627 264 36 981 526 36 685 34 811 553 452 650 974 922 516 535 67 945 143 78 151 461 511 554 829 14 847 448 595 80 705 602 383 287 296 405 837 246 341 214 452 409 331 59 352 906 4 298 651 50 830 930 453 833 606 450 286 696 759 750 656 452 637 552 913 484 439 1 272 136 700 478 637 57 484 972 873 414 407 437 736 600 102 279 560 663 533 530 139 111 451 133 618 857 295 208 960 299 261 821 9 171 356 489 357 169 161 590 396 500 413 541 74 505 252 652 370 255 924 584 218 804 662 521 267 689 570 371 249 862 272 64 187 35 109 934 235 92 825 783 492 814 496 526 405 651 636 296 351 217 532 354 330 41 573 336 774 520 277 197 708 184 251 901 161 647 943 812 557 692 344 403 547 415 167 829 272 976 322 531 656 15 358 649 81 643 998 559 13 456 464 573 910 164 35 281 804 569 675 332 233 473 553 830 243 270 603 5 531 330 221 897 392 135 258 551 262 504 740 425 147 913 173 31 454 827 340 971 984 904 105 317 534 695 450 306 599 96 916 93 779 656 646 852 258 369 521 122 487 300 396 766 698 850 755 741 724 9 763 404 559 494 602 653 834 819 560 390 778 76 180 73 447 674 181 843 312 346 650 838 626 856 162 638 149 607 947 312 452 18 301 784 962 693 535 870 644 491 558 625 278 58 249 158 654 191 467 641 204 642 135 250 663 728 875 192 934 646 974 777 887 680 38 383 206 633 543 343 491 539 185 529 117 994 574 628 670 583 264 397 746 496 465 56 939 441 123 38 504 165 549 297 154 810 355 735 60 721 483 176 708 775 758 967 98 265 714 928 221 95 357 267 227 49 143 571 350 235 439 660 333 380 783 508 851 872 735 443 415 885 325 847 991 387 657 43 471 364 526 30 114 471 826 820 267 984 33 805 45 204 996 755 616 537 13 711 306 736 672 614 610 831 115 26 170 40 758 442 840 19 115 597 252 617 536 275 459 162 682 105 783 413 918 665 979 444 192 773 981 730 994 439 990 702 552 937 84 740 419 572 758 748 944 356 753 824 743 337 54 182 800 593 379 125 361 490 553 143 376 61 578 8 898 918 390 661 794 286 578 150 507 691 28 697 647 886 168 574 593 341 414 544 822 422 983 17 281 379 964 793 326 464 407 912 211 615 382 195 868 929 275 71 452 378 565 592 504 194 526 570 579 588 191 502 642 232 802 999 869 83 118 996 90 185 908 849 787 177 855 940 317 939 335 931 553 844 778 476 827 659 795 52 370 669 883 295 981 226 946 524 511 110 515 621 893 216 175 751 190 472 907 321 670 131 875 678 479 84 159 960 66 957 525 388 298 360 411 290 553 701 189 982 324 39 133 88 599 376 446 880 385 24 430 644 151 943 958 94 75 865 726 731 907 905 979 477 736 899 451 470 342 104 971 291 881 483 878 310 728 668 176 841 503 430 474 759 792 402 502 506 577 100 137 307 729 861 827 28 528 277 757 561 475 119 74 540 635 717 264 534 418 221 987 392 78 127 785 249 844 151 362 3 5 595 900 618 675 242 563 914 799 501 52 233 946 513 303 598 854 637 855 66 405 273 318 962 122 357 310 969 577 888 785 550 21 394 872 269 650 454 90 370 145 109 50 406 891 942 971 509 38 983 605 389 672 645 335 497 968 719 819 758 792 79 121 989 820 925 207 686 38 139 815 469 243 314 273 381 439 248 666 761 328 117 219 236 318 768 653 685 963 268 796 313 610 445 936 361 72 429 654 81 145 436 792 562 689 10 677 98 510 244 940 243 304 724 206 842 781 834 238 97 577 382 801 828 360 756 172 881 476 22 277 486 162 952 227 155 56 920 447 372 256 202 999 198 907 480 543 316 376 883 809 433 590 760 647 547 217 215 510 218 461 278 176 990 962 149 279 168 453 349 426 412 14 798 242 703 701 285 64 293 421 240 653 284 527 245 694 565 711 835 618 459 848 919 913 923 273 985 755 624 731 708 913 187 393 558 35 238 236 420 669 591 982 446 959 324 943 993 555 219 553 492 287 556 761 335 874 604 432 225 829 175 711 648 238 87 657 411 169 944 515 631 191 487 524 979 990 797 901 545 335 568 457 877 77 782 133 523 382 791 968 116 140 762 558 991 764 368 279 148 538 623 822 53 778 781 806 769 682 950 171 896 941 393 798 794 857 468 808 311 384 351 384 435 453 927 316 481 924 887 867 734 917 788 443 146 415 315 789 749 527 29 870 968 983 401 554 557 258 779 102 475 361 767 298 428 720 86 102 62 779 855 165 634 439 670 46 706 682 460 954 811 661 632 780 601 640 533 85 657 390 579 597 222 29 203 510 457 300 342 729 183 881 266 990 223 449 449 860 0 156 301 405 241 963 234 608 727 890 20 423 790 500 259 560 707 22 421 357 587 757 251 600 514 234 528 439 338 415 658 416 112 472 673 935 263 222 612 303 729 113 344 985 675 347 771 404 801 479 876 974 320 748 613 128 763 176 874 464 395 698 193 575 7 114 720 872 479 790 863 734 374 485 72 611 174 936 699 6 605 186 417 531 662 822 915 758 676 326 808 105 879 414 107 191 716 290 113 265 432 216 970 224 894 51 434 86 271 19 774 506 333 857 231 476 211 155 408 654 542 94 629 468 60 643 795 483 325 804 527 90 322 996 806 68 199 459 546 978 75 978 636 501 82 487 48 665 391 47 418 261 563 226 802 960 206 199 518 15 90 499 447 563 319 584 941 828 453 986 898 72 916 75 911 291 37 598 229 611 975 587 997 504 482 181 329 838 589 81 933 874 261 656 713 86 21 98 224 325 688 401 340 945 895 198 129 792 753 794 961 947 538 869 578 250 172 755 902 863 427 919 739 510 54 574 463 3 744 616 466 549 854 707 694 596 200 335 860 562 305 595 705 336 738 322 764 912 288 572 74 339 207 792 186 872 258 488 619 121 386 746 664 583 13 570 889 275 173 407 227 588 998 822 555 588 375 794 45 927 938 572 947 355 816 394 103 221 118 273 99 651 32 62 611 304 46 729 522 597 800 323 837 828 399 549 302 431 586 163 6 940 180 100 141 782 423 579 384 658 903 906 339 783 963 906 272 685 683 642 679 204 823 185 462 149 85 929 140 586 252 76 817 962 209 561 978 438 365 187 671 2 745 934 964 592 128 5 44 266 179 761 948 471 576 994 11 652 567 550 178 308 188 578 832 142 358 292 596 99 988 303 848 43 260 592 936 348 704 829 515 195 253 934 875 48 566 682 733 558 362 46 796 383 752 533 503 13 575 103 152 342 498 47 787 873 639 826 458 813 89 400 884 373 230 742 718 743 410 408 789 822 655 115 328 987 536 420 65 212 247 605 712 671 666 544 681 840 12 703 510 540 220 839 682 109 160 777 577 636 687 732 416 835 926 624 348 504 700 99 803 294 684 761 292 38 256 666 840 717 858 33 465 872 512 798 757 943 282 116 239 8 917 59 780 232 910 264 353 487 228 403 953 168 608 789
205 605 520 722 227 45 943 51 63 258 149 748 838 575 134 24 193 499 465 251 209 265 77 597 973 440 630 865 596 368 175 452 85 923 571 31 676 227 461 920 434 859 720 192 616 194 23 272 457 718 659 421 728 684 495 345 512 669 276 765 68 208 469 495 84 329 248 624 722 237 442 312 485 299 532 304 384 93 375 758 964 665 280 837 13 212 637 823 122 157 693 684 748 166 27 619 587 423 128 875 245 974 563 249 941 907 91 475 741 748 510 325 456 13 589 530 235 414 669 202 416 969 725 381 423 175 584 408 594 967 830 742 333 76 11 562 579 339 103 216 443 595 239 431 601 323 125 44 854 615 328 75 726 609 565 86 737 470 691 706 9 360 89 529 673 211 953 176 600 996 453 188 293 983 392 72 689 394 942 544 678 723 94 31 978 638 29 822 550 504 246 227 782 84 395 594 420 791 680 373 448 782 544 94 674 357 433 560 296 84 376 172 769 214 482 102 38 177 755 109 486 27 318 582 460 290 798 527 219 78 914 843 723 241 401 581 789 905 699 932 829 960 5 137 501 190 100 99 514 938 226 175 459 441 214 813 159 435 339 214 285 818 855 517 383 591 698 792 126 567 824 789 113 712 815 843 686 102 679 818 409 945 899 267 327 952 399 794 736 135 713 494 928 73 808 189 845 896 508 100 370 684 828 245 763 859 706 665 6 132 263 636 47 71 161 321 612 965 347 297 240 456 785 455 915 952 934 6 827 211 505 953 681 245 154 976 654 507 171 851 79 411 44 284 892 524 860 958 604 475 638 299 213 325 64 965 359 475 702 185 110 475 19 636 887 302 688 840 909 288 389 38 41 104 71 580 927 426 157 105 368 808 72 651 241 167 913 864 281 22 499 795 687 655 222 845 67 523 897 487 367 506 883 336 823 624 947 216 212 856 813 953 704 439 776 612 345 751 439 310 534 702 570 717 96 487 888 329 284 626 187 728 949 826 644 826 451 407 574 81 116 615 160 372 788 957 975 352 336 277 800 790 993 183 585 586 951 140 904 872 572 110 779 22 211 336 329 288 983 266 735 929 729 551 256 504 690 264 811 729 356 881 802 758 537 886 306 43 595 752 48 256 760 771 617 186 391 677 164 849 492 301 868 869 357 817 825 709 850 530 777 539 210 941 922 645 49 608 463 821 498 497 232 663 414 224 337 480 115 777 780 77 774 788 165 709 435 326 393 176 794 74 69 527 575 512 582 16 936 264 764 561 446 81 937 419 163 311 641 905 696 709 955 705 817 909 884 605 124 110 238 479 591 610 97 696 282 371 494 928 413 164 352 841 114 56 981 780 653 774 872 721 810 441 82 907 145 907 640 719 186 569 752 299 331 576 155 225 821 151 732 554 153 232 826 89 622 863 25 704 560 225 910 178 866 175 406 707 343 667 458 285 950 376 419 969 7 513 636 68 611 396 605 468 411 248 775 234 573 423 230 477 378 780 220 174 557 101 623 240 291 602 108 634 500 291 101 679 707 592 323 388 924 858 424 205 757 593 176 456 180 694 739 594 472 717 217 968 80 510 945 486 708 756 608 729 831 571 216 52 111 963 133 875 22 387 602 772 421 367 106 44 14 31 778 253 578 263 8 226 931 896 311 477 440 918 758 524 43 681 958 974 438 557 39 875 628 958 172 608 278 696 877 314 422 802 903 373 668 759 24 495 51 942 717 228 609 300 969 837 895 741 626 573 17 452 467 447 137 620 511 782 997 174 365 67 869 231 703 216 889 25 966 57 474 319 759 521 75 315 348 39 664 631 188 54 57 379 387 499 797 614 371 717 303 1000 452 603 2 407 502 517 925 386 265 764 995 475 898 986 428 214 33 941 319 33 593 825 548 104 249 111 684 355 93 252 10 841 86 819 95 450 529 842 858 735 417 72 839 540 890 286 390 284 848 912 719 49 1 362 309 934 849 110 21 870 991 817 781 885 489 951 194 392 886 214 712 316 99 306 129 258 967 396 871 343 535 780 795 170 506 210 377 779 875 36 615 813 519 482 965 235 203 536 835 347 536 295 989 366 944 419 135 981 625 665 970 813 45 411 88 427 174 87 853 306 974 507 358 202 694 359 920 893 143 146 260 746 351 300 525 368 685 573 711 454 661 229 304 706 709 128 921 757 192 310 531 329 402 252 645 53 547 270 994 256 18 734 117 239 87 148 918 280 4 940 497 589 244 62 701 707 902 453 288 728 76 231 885 147 907 819 791 55 436 660 627 201 12 823 986 425 939 156 672 266 859 786 146 147 404 586 150 460 107 852 242 206 731 648 277 38 56 219 998 807 332 609 429 45 980 208 15 266 540 491 569 627 820 793 197 585 307 240 670 105 81 615 253 125 251 416 643 374 279 501 985 16 635 188 412 952 167 524 90 281 832 961 992 190 660 428 78 270 878 102 793 80 648 739 545 200 718 340 507 622 632 499 341 624 322 626 437 222 666 116 258 424 592 26 952 729 766 326 804 212 733 508 806 677 677 928 190 110 581 764 92 557 716 778 170 625 549 410 314 635 313 443 833 414 770 487 524 592 299 312 123 98 614 799 873 555 562 242 215 209 385 559 55 5 286 763 517 499 268 843 35 350 156 860 840 748 629 20 539 728 911 622 756 898 818 693 298 840 786 795 862 215 273 113 42 669 162 424 923 398 204 587 290 737 954 74 349 179 184 26 144 748 46 177 200 419 597 110 121 856 509 149 647 755 876 579 40 528 740 820 141 580 233 497 542 505 900 822 960 419 198 597 252 682 977 773 819 775 74 512 747 312 870 932 891 996 556 178 315 802 553 402 138 964 65 307 803 260 799 779 379 493 374 262 264 238 987 860 182 622 734 42 905 420 70 305 559 331 583 774 148 889 745 460 566 247 990 968 147 52 470 60 857 441 415 770 295 109 956 704 598 312 515 489 30 849 177 782 663 976 394 819 715 480 984 293 104 358 933 781 445 632 407 315 738 568 586 631 658 979 475 164 98 509 26 557 382 851 527 888 102 828 484 58 369 509 879 447 221 489 338 827 480 411 267 987 919 818 166 165 52 740 634 722 750 248 538 156 218 550 946 551 772 504 158 433 380 132 60 836 588 249 366 886 354 554 962 878 28 56 682 218 787 181 455 21 334 742 66 796 287 632 784 111 619 684 105 285 142 568 388 16 521 429 801 191 477 217 842 367 896 953 576 964 346 418 852 736 449 699 136 804 603 660 841 585 229 328 642 86 301 432 350 492 202 263 272 146 335 925 613 560 753 976 968 953 132 217 916 228 523 133 289 122 546 711 552 233 466 469 58 514 856 999 191 819 837 855 62 983 324 291 464 452 590 620 207 697 320 405 0 677 863 213 606 686 269 574 53 730 270 324 513 616 754 233 809 584 237 598 305 332 996 718 843 517 363 589 675 538 580 3 225 820 236 84 483 164 610 669 932 868 555 140 274 566 790 972 425 621 206 660 261 432 185 404 567 630 530 893 646 922 912 928 926 701 533 939 3 485 427 809 541 564 765 999 768 394 131 828 972 164 181 25 959 489 930 281 522 545 908 219 692 72 247 287 201 858 882 833 874 814 490 662 432 619 294 973 340 283 528 228 317 313 979 279 957 382 316 41 34 857 816 25 224 682 705 142 36 413 431 152 503 462 844 472 982 484 488 742 479 480 880 91 397 589 454 773 851 333 20 121 283 592 865 614 796 703 478 978 761 313 814 887 410 924 906 933 940 473 948 915 620 911 773 604 624 147 650 932 901 581 867 253 83 712 651 579 554 789 59 989 243 176 321 544 988 165 657 176 208 390 652 253 140 318 61 907 727 982 231 380 504 131 441 643 812 101 518 906 16 339 342 94 372 661 362 803 189 129 169 806 54 292 430 220 807 868 408 806 364 8 762 511 127 560 751 733 929 185 476 489 730 784 381 400 561 27 418 576 31 53 667 732 183 142 118 776 300 1000 266 641 822 116 683 853 783 200 396 194 199 646 917 810 50 729 325 928 468 931 308 216 771 145 526 558 234 638 168 954 864 120 744 928 360 715 312 549 310 196 151 757 749 671 847 797 496 229 746 219 405 785 173 771 710 99 881 769 355 160 109 938 743 427 353 663 649 362 836 545 767 824 999 882 473 261 255 315 73 604 223 829 450 398 130 322 152 770 665 809 292 653 846 274 662 126 792 316 543 777 330 497 444 916 112 399 861 573 195 212 558 114 938 602 742 78 568 893 271 299 400 538 599 88 935 673 655 793 697 451 302 468 275 349 120 958 297 296 516 792 447 481 178 487 398 487 618 147 196 501 963 366 621 682 607 971 721 336 250 18 426 128 344 5 32 199 671 885 259 794 961 248 471 330 714 570 179 945 971 495 228 66 37 809 633 940 639 417 481 631 254 568 493 975 361 407 631 966 724 599 564 232 262 513 257 616 551 216 893 147 139 573 805 981 119 690 462 22 326 741 373 79 894 193 656 182 487 340 834 492 403 131 976 376 695 844 700 851 386 65 491 588 577 295
505 663 424 640 632 387 447 713 377 625 533 147 635 609 580 750 742 823 448 583 823 845 618 301 703 99 35 530 288 726 824 400 844 519 107 441 101 192 132 335 166 132 841 69 828 316 741 944 282 66 551 649 188 45 70 526 642 354 478 379 159 399 111 843 889 247 984 684 94 346 180 146 305 914 656 590 836 900 231 6 798 213 473 457 525 700 127 376 259 863 568 26 975 146 791 993 643 302 372 984 807 933 602 45 789 291 772 788 458 981 368 584 281 687 40 620 154 614 593 792 752 532 957 460 62 430 438 654 116 230 745 651 519 557 142 690 339 632 141 557 371 523 57 946 624 59 113 970 411 296 534 758 671 648 315 474 97 941 156 883 744 223 462 131 306 280 557 291 237 936 301 609 992 172 219 605 923 263 148 320 55 407 955 55 247 981 603 489 366 397 932 52 182 585 712 215 354 633 220 267 443 645 993 156 766 980 606 190 995 789 433 149 576 382 381 131 482 562 706 503 682 9 929 187 757 428 208 405 620 822 781 108 908 855 108 839 536 183 545 982 227 508 58 720 230 259 891 422 186 449 748 508 784 104 387 610 737 267 106 548 786 794 572 506 794 798 856 992 490 874 317 967 486 967 623 296 218 154 378 179 653 937 691 54 493 404 77 644 686 131 236 595 46 850 890 94 304 3 353 693 109 921 589 660 830 932 801 25 518 615 696 571 9 883 666 635 470 763 645 435 374 48 349 360 463 875 431 507 503 407 843 940 698 64 542 112 608 901 240 692 277 351 755 922 341 24 849 26 677 217 14 139 189 920 723 729 946 89 124 628 717 546 11 148 611 349 549 437 780 3 243 487 200 374 407 529 199 344 460 537 726 778 322 596 151 468 966 901 658 65 314 210 566 724 261 252 613 108 749 206 989 476 64 160 763 721 293 283 851 932 543 983 345 83 873 546 347 693 135 338 555 599 795 257 307 902 30 153 161 497 617 508 320 747 289 621 403 189 898 899 850 716 278 10 501 369 420 336 492 620 47 599 369 783 436 427 605 656 950 612 637 385 702 580 357 567 251 918 67 141 806 956 731 809 922 65 193 312 170 176 68 976 405 443 454 679 719 770 857 835 729 833 112 288 421 582 480 666 583 944 878 399 768 407 335 635 50 362 425 956 300 836 344 331 769 252 328 122 884 418 819 864 87 352 487 459 944 350 27 667 879 179 2 694 32 439 309 731 302 180 105 811 829 254 539 148 81 232 338 357 577 668 667 719 787 623 739 702 238 446 192 891 500 868 197 937 72 711 152 161 638 134 12 792 504 410 56 365 976 190 648 77 28 299 735 296 670 268 578 606 715 561 274 330 43 810 414 873 963 137 397 261 239 997 983 343 177 586 332 349 917 700 272 582 250 857 775 556 508 230 384 479 370 449 316 362 604 4 952 54 515 952 965 17 150 496 871 295 29 257 340 670 21 713 916 565 380 529 138 212 692 764 63 205 921 168 535 834 136 489 16 34 709 167 714 773 567 807 228 882 38 256 494 360 418 44 4 942 903 30 599 351 119 60 206 487 285 82 214 84 96 37 400 723 3 31 894 224 44 526 235 934 563 634 788 811 860 738 986 5 529 474 120 647 25 485 179 726 158 784 342 655 972 697 85 804 616 91 521 365 406 117 129 399 758 331 144 392 831 419 547 144 137 151 54 884 743 813 452 57 872 941 996 916 122 651 998 915 160 446 630 762 935 803 907 273 215 188 164 871 185 117 994 42 949 264 270 718 297 626 622 332 361 148 283 747 73 329 210 972 461 850 800 450 978 669 123 346 275 375 754 969 799 583 636 320 506 512 584 479 413 955 582 43 928 679 541 334 78 321 223 443 893 578 19 107 268 699 790 101 295 520 229 359 822 526 687 295 249 328 485 902 532 623 777 195 139 121 115 820 694 595 895 621 477 616 915 919 474 626 641 871 732 73 336 256 571 66 467 684 621 661 33 531 157 612 427 656 204 627 553 318 258 628 442 846 796 231 701 855 140 474 184 428 396 796 484 933 260 320 266 489 1 111 175 560 974 448 20 207 102 105 303 941 956 964 391 580 778 65 404 922 6 25 114 130 538 84 264 288 853 288 628 933 600 601 363 325 683 26 42 804 982 230 202 785 75 208 770 969 155 560 242 329 514 116 981 36 721 947 669 727 959 960 516 612 373 159 562 563 707 409 198 804 49 123 333 138 574 279 759 580 663 944 897 813 163 228 88 574 22 532 457 949 876 334 927 681 401 866 376 961 327 555 510 324 153 387 751 330 760 448 561 752 619 27 51 814 280 806 356 607 444 906 985 840 527 346 325 451 269 925 885 329 284 207 855 62 896 296 279 40 728 737 660 137 926 227 133 69 262 217 764 505 776 670 410 331 511 368 961 444 665 338 526 571 858 954 592 762 865 198 727 53 311 65 821 302 569 675 924 474 364 251 488 986 61 500 913 133 517 481 507 218 313 357 121 24 673 660 931 274 967 415 415 266 573 510 564 273 524 909 125 374 762 474 451 78 491 230 859 415 256 994 362 465 8 879 232 703 417 123 704 891 273 84 866 271 958 663 565 183 104 27 988 896 350 702 512 322 969 614 434 489 773 402 408 142 646 611 954 122 143 878 834 554 607 609 145 988 390 577 469 174 191 985 750 75 900 653 459 689 24 839 84 484 809 863 299 533 385 939 513 528 852 498 205 291 523 952 590 547 910 45 880 336 661 777 321 734 892 13 862 569 869 771 597 728 168 24 947 907 360 667 419 939 631 800 203 803 651 164 383 707 804 279 426 180 815 76 91 113 817 893 10 407 746 421 5 878 296 452 326 36 832 515 883 683 811 916 292 902 456 687 79 853 662 640 212 861 455 735 827 854 668 387 540 533 393 575 554 582 422 200 586 948 837 896 174 17 308 942 386 713 352 443 980 841 626 468 708 768 835 339 647 556 53 862 899 834 659 292 217 409 31 140 537 769 936 908 99 876 693 460 41 648 222 684 941 217 652 491 948 841 943 466 684 237 814 453 874 841 176 279 964 488 718 862 201 302 654 296 190 926 412 348 977 352 939 595 254 245 323 100 813 669 472 504 845 312 382 565 334 783 365 961 803 226 69 180 774 872 298 464 224 423 221 669 973 974 45 411 634 684 881 307 690 865 348 942 681 551 730 269 26 176 713 558 351 329 933 614 697 364 241 725 990 527 825 206 450 685 911 671 716 472 902 834 71 64 324 24 0 969 627 756 233 450 15 272 181 948 244 600 502 926 167 132 700 15 466 325 92 618 169 721 864 169 833 316 440 752 495 527 863 711 904 249 346 800 476 953 52 533 594 299 877 499 439 997 544 704 601 969 818 18 868 284 598 567 962 130 496 428 464 639 581 234 409 425 919 271 183 67 13 291 585 940 979 822 103 587 110 546 724 55 846 489 416 73 657 980 655 106 479 627 720 689 960 659 196 828 918 660 207 442 548 456 117 593 968 910 802 26 149 605 90 431 489 500 337 861 970 183 991 538 812 46 453 993 445 913 271 399 610 930 23 905 588 740 912 347 173 37 722 523 398 34 310 1000 771 479 596 272 848 178 82 640 216 677 756 632 838 637 808 233 854 639 446 760 134 191 80 814 195 249 65 297 639 81 882 430 93 376 674 254 840 284 318 700 753 234 685 490 389 832 146 906 587 991 34 411 100 466 920 490 591 199 765 271 509 147 435 874 89 81 172 353 997 245 399 371 797 539 940 712 319 338 530 118 74 383 870 653 951 605 126 876 695 658 248 222 710 969 267 977 234 992 937 596 253 648 938 388 785 523 649 325 423 715 614 502 672 683 498 511 644 353 209 660 465 887 394 234 783 179 914 274 66 537 767 505 629 420 481 934 987 552 761 717 520 437 330 471 901 959 252 125 194 86 375 752 736 131 816 813 842 161 740 180 725 33 820 42 225 961 875 551 971 854 59 520 826 544 679 471 246 768 810 944 497 45 705 342 432 489 688 194 625 724 286 29 945 261 680 619 675 160 867 590 887 585 36 338 468 108 83 318 162 763 429 36 612 999 905 965 847 264 355 418 428 645 734 900 379 40 575 877 615 642 276 609 595 134 552 238 499 857 559 426 942 995 558 947 579 379 178 788 98 531 805 177 95 300 287 142 839 263 861 523 676 279 329 135 699 489 471 805 60 161 128 841 265 951 609 383 522 787 570 936 118 142 86 305 437 209 263 131 640 207 738 560 367 23 888 190 245 751 358 586 633 67 18 137 165 97 392 931 402 670 430 185 290 870 312 909 449 125 130 545 560 669 953 69 733 732 999 669 359 421 475 352 441 169 546 514 528 350 291 66 7 310 131 309 187 24 483 198 556 704 211 479 925 716 213 671 257 157 886 225 147 511 934 465 343 490 793 978 792 884 906 621 930 442 782 354 388 616 779 416 255 843 395 34 294 241 171 327 531 195 747 427 76 848 17 208 39 88 48 999 909 438 331 968 37 364 226 479 664 459 650 701 678 679 711 410 689 801 550 447
376 319 349 895 644 407 146 248 125 794 114 720 783 506 495 892 99 252 786 571 347 501 587 975 342 4 723 310 696 881 292 90 45 64 16 173 423 15 210 714 435 929 706 75 25 554 730 245 865 730 832 219 356 379 826 577 801 274 318 842 242 652 149 435 609 609 750 60 171 349 600 801 71 574 214 759 271 133 153 717 747 415 305 975 440 784 758 750 316 826 195 607 973 543 919 500 741 888 311 713 263 502 761 472 708 290 734 138 640 534 681 446 456 515 355 629 682 507 370 792 718 909 490 266 142 696 443 112 863 431 593 59 115 549 896 697 806 940 158 995 333 643 568 810 148 535 390 811 631 862 295 529 31 490 331 379 464 481 753 512 34 926 752 201 438 776 613 655 921 853 108 801 943 582 231 134 719 731 908 409 335 87 929 572 844 571 938 855 957 304 426 489 671 126 684 593 824 859 501 652 678 278 351 137 254 78 304 682 236 304 126 787 150 458 189 100 877 952 248 620 735 850 996 51 676 439 918 282 538 602 536 859 179 119 110 826 334 502 947 529 804 647 862 642 838 884 106 138 151 729 396 699 620 58 448 738 603 833 866 970 488 945 137 78 710 217 767 659 668 868 132 846 280 143 97 786 571 817 206 834 552 224 595 136 972 45 136 440 8 749 728 967 3 903 913 520 300 923 406 691 765 226 245 580 12 130 33 900 796 22 567 790 700 731 145 435 205 961 614 120 484 44 984 81 569 246 224 995 345 992 789 247 366 7 471 628 872 591 65 885 89 423 36 449 642 53 966 27 404 296 44 628 722 390 697 805 482 203 98 65 422 183 227 182 453 295 590 530 344 824 39 269 267 504 109 717 932 461 337 244 312 512 2 318 652 316 217 507 802 516 724 350 494 841 186 720 522 813 852 480 101 780 278 72 193 183 450 676 503 548 27 775 963 742 283 394 978 373 416 736 925 691 268 332 922 965 393 105 535 743 363 272 112 965 230 982 257 759 384 473 591 555 721 809 379 661 629 321 14 147 795 939 64 47 958 517 661 502 537 962 738 176 15 349 956 587 651 382 893 85 792 814 447 849 234 785 506 123 550 886 160 599 454 123 72 211 784 123 892 362 235 839 398 887 290 249 756 678 906 342 166 862 410 814 871 576 744 318 80 219 63 836 24 968 94 622 307 948 901 138 260 212 358 633 341 150 380 399 176 639 664 924 250 262 560 140 867 968 243 278 638 138 916 309 581 871 951 939 849 470 586 572 788 170 489 653 169 403 211 793 594 742 481 535 937 898 140 146 942 569 737 647 769 494 920 475 477 452 192 392 814 735 939 99 760 878 858 713 378 386 394 187 28 708 459 726 10 581 265 307 54 748 851 889 264 289 793 474 308 865 415 476 135 529 164 457 324 665 748 109 470 583 572 13 979 529 281 142 369 942 461 208 850 754 73 232 302 218 11 67 229 189 113 509 472 931 816 954 683 970 233 759 965 384 517 652 962 774 420 823 452 295 608 429 881 867 523 781 543 571 625 505 693 409 134 337 606 559 298 512 946 354 883 341 348 255 157 705 894 835 467 31 902 479 433 548 241 303 511 310 670 690 886 679 847 678 821 384 191 924 55 668 449 474 201 525 917 819 545 582 7 954 82 820 258 568 974 983 598 135 152 832 727 708 473 871 161 251 585 999 667 829 807 147 995 714 759 711 493 992 328 927 502 825 790 509 463 200 69 65 405 19 474 420 588 684 755 236 592 27 427 734 208 999 812 981 889 683 726 193 500 329 85 526 785 803 194 337 810 411 561 573 655 845 361 382 602 536 403 808 524 252 96 202 163 255 167 111 983 605 269 937 743 444 575 661 599 446 533 813 315 126 270 157 480 876 809 997 888 691 225 381 825 688 251 642 733 512 74 617 346 233 460 126 187 797 624 63 218 949 985 929 6 741 301 27 868 344 740 169 196 627 84 311 117 248 688 245 223 583 689 512 627 671 843 710 50 96 411 847 954 735 213 331 739 812 563 466 615 28 953 159 818 451 357 695 274 482 155 457 215 242 288 476 479 80 505 880 286 435 219 822 622 988 68 545 102 601 827 605 584 262 173 615 857 825 38 392 660 857 266 709 623 148 601 234 395 715 820 130 987 553 105 80 246 350 282 34 322 287 928 293 976 983 854 813 687 64 669 45 228 308 525 767 990 594 980 778 338 323 491 43 177 87 554 966 303 5 122 916 882 860 431 774 444 185 259 562 544 742 823 735 79 909 518 853 203 896 899 256 874 767 400 474 42 297 819 396 57 705 971 535 876 371 513 18 93 27 138 444 486 734 279 107 412 315 457 983 519 619 190 23 336 23 360 620 141 197 421 556 576 115 485 672 923 905 686 916 930 342 417 144 121 798 455 729 53 991 666 891 75 935 532 776 127 413 374 880 626 342 694 488 0 915 387 461 855 259 428 717 291 723 220 206 836 449 359 614 714 177 285 526 931 890 610 367 430 568 791 949 181 833 813 307 776 634 61 679 612 741 175 129 959 329 392 164 952 405 492 842 619 491 549 137 498 766 317 525 131 234 52 82 945 178 144 471 9 993 107 346 637 659 605 906 662 266 542 473 87 533 256 953 289 764 389 448 833 842 848 757 432 810 104 172 611 191 520 55 811 511 402 685 618 507 879 843 35 893 202 362 527 47 372 965 49 654 174 611 476 25 895 946 528 449 529 699 839 27 350 494 914 326 81 831 362 896 154 661 650 157 197 799 729 7 353 536 834 687 92 417 419 432 306 783 147 792 794 284 273 395 707 973 375 789 961 911 997 160 253 948 672 8 199 438 509 856 632 622 1 178 749 926 645 155 774 165 371 312 436 815 674 555 762 135 944 990 526 155 926 638 47 386 381 479 998 286 23 537 425 480 468 647 639 548 969 279 770 743 409 968 70 273 309 721 293 840 310 984 565 105 875 39 912 849 397 348 512 957 989 733 829 977 541 726 665 694 621 408 326 216 462 417 766 826 777 80 249 185 200 533 764 888 656 464 885 549 496 854 59 9 828 776 48 868 182 423 641 429 320 516 648 674 424 300 955 607 968 45 247 421 139 845 934 551 383 317 240 94 837 934 22 66 58 664 903 819 964 131 628 95 296 958 657 16 880 465 414 32 165 124 377 838 768 872 646 955 21 818 207 305 927 180 583 900 725 880 853 737 327 195 252 106 546 898 429 485 709 81 172 563 680 27 702 894 510 670 367 780 439 557 408 104 775 898 703 688 43 830 277 584 573 711 62 612 553 94 299 593 975 476 634 37 589 685 654 458 779 546 746 855 170 874 17 852 19 630 977 348 373 5 499 122 297 919 475 493 90 566 446 322 275 874 566 623 40 743 123 338 842 665 534 941 781 508 846 944 999 467 695 293 890 75 822 707 178 389 238 522 835 246 808 704 32 861 77 838 799 742 216 297 385 567 704 330 287 241 368 720 239 208 564 299 325 396 391 404 577 624 56 274 184 644 487 774 617 117 731 593 198 349 508 19 458 906 904 221 118 78 354 557 399 654 407 724 960 940 884 480 442 857 451 196 185 562 993 878 698 122 313 238 124 826 237 944 607 555 778 357 633 654 649 338 559 318 604 215 30 391 507 138 949 225 103 359 659 559 950 821 861 492 504 188 119 249 716 277 574 875 579 985 83 822 434 210 803 471 691 962 713 283 382 364 168 799 856 680 332 181 994 986 663 709 323 841 221 135 29 83 13 115 690 767 329 378 830 943 570 603 466 803 330 139 970 296 515 150 845 870 797 19 37 562 754 724 597 468 41 72 51 684 673 138 596 149 677 912 530 867 343 426 870 297 255 357 469 914 401 428 897 855 76 316 539 871 675 795 188 611 685 400 967 220 95 218 100 714 261 68 516 753 66 332 540 435 771 117 580 107 992 835 111 515 711 357 701 291 562 849 933 861 129 724 143 733 616 226 582 84 18 393 352 731 319 139 212 734 204 711 86 574 284 747 643 944 46 18 222 433 180 855 800 528 159 713 4 378 555 812 60 475 692 821 339 93 321 629 547 643 262 55 915 726 88 85 365 564 441 529 120 803 860 734 763 323 981 554 909 100 732 32 935 355 276 141 941 704 936 237 831 862 556 411 26 861 679 649 817 53 745 108 720 155 314 639 521 812 757 941 232 502 67 382 712 629 630 204 635 591 773 914 156 463 5 679 782 974 805 839 780 715 898 74 578 589 699 841 130 146 986 127 940 900 209 159 116 926 647 759 531 716 653 429 948 244 751 991 900 634 772 144 841 243 162 494 840 299 717 117 905 668 445 506 497 438 418 507 557 869 715 419 183 507 736 823 787 340 244 495 413 718 340 677 133 580 911 788 91 87 551 932 873 903 548 805 859 297 294 203 478 721 742 772 483 628 558 39 386 284 988 709 869 58 991 854 658 53 437 483 78 19 388 766 907 114 128 859 636 734 878 303 705 71 20 326 910 196 798 519 864 748 514 453 272 986 891 916 887 596 982 469 364 635 226 676 815 517 924 473 465 679
528 696 340 487 968 695 367 357 937 831 509 554 113 779 499 128 897 151 140 488 110 359 504 673 89 238 880 100 322 452 991 832 306 102 739 806 555 786 145 760 200 839 351 509 70 947 293 655 707 31 376 711 866 494 828 310 769 436 773 456 218 840 995 723 331 738 584 12 177 276 169 745 227 352 910 115 955 539 379 113 511 205 399 224 208 655 579 879 750 544 323 773 325 929 946 459 679 957 670 135 802 83 308 770 60 883 927 874 237 639 195 512 416 602 887 41 50 190 878 708 418 66 441 124 391 876 111 617 334 422 421 54 727 449 357 949 770 808 398 73 263 963 728 152 223 934 543 160 853 998 34 530 575 746 741 609 246 398 774 664 80 791 898 654 870 28 254 421 646 327 546 119 125 731 529 378 292 417 675 653 901 598 120 898 414 240 790 189 871 67 602 396 142 223 644 967 423 95 128 341 73 745 709 602 900 109 979 65 354 309 355 958 131 346 16 614 562 446 463 885 109 167 273 381 776 968 396 286 22 385 202 638 745 646 719 40 305 301 220 824 319 337 817 376 691 701 225 842 353 979 949 999 522 567 597 624 35 610 42 995 841 349 884 981 103 88 245 840 809 191 400 321 560 806 493 211 500 28 603 407 613 497 860 707 704 376 563 750 706 325 270 756 775 903 999 490 779 949 840 65 224 848 139 838 913 429 681 382 290 860 625 824 280 175 333 343 176 286 497 130 945 377 395 912 687 237 141 16 124 816 339 201 313 12 194 915 426 222 564 206 255 130 267 817 152 454 815 393 818 37 990 358 234 449 914 916 865 386 388 443 971 184 684 919 2 839 631 89 364 33 615 146 29 882 359 698 717 600 617 648 412 466 297 845 312 610 932 16 794 563 303 484 328 399 464 673 370 719 458 467 744 976 623 121 896 736 56 871 38 243 335 810 532 322 94 961 722 776 556 809 480 485 653 862 95 787 743 957 12 664 88 132 283 762 82 369 32 257 607 779 159 569 695 413 746 897 119 757 629 905 193 783 403 196 455 907 204 335 710 58 536 286 601 62 729 488 324 760 824 745 693 711 162 34 288 306 891 499 825 244 498 454 10 592 310 589 926 823 153 466 77 534 558 558 733 924 844 651 210 198 634 653 803 86 105 495 677 956 933 30 513 855 643 568 134 43 645 179 163 187 71 821 833 625 104 356 294 120 226 43 181 625 287 674 13 428 635 112 731 605 806 228 854 170 989 392 31 669 903 909 78 114 174 480 658 216 209 125 505 628 938 488 406 542 977 891 321 9 410 334 628 457 502 612 62 534 137 253 121 166 768 901 138 230 100 453 904 339 191 117 780 307 435 611 941 670 452 318 291 169 523 769 317 991 846 154 450 247 800 649 27 851 348 649 431 483 633 650 920 423 188 313 496 616 689 53 714 685 158 343 289 662 610 922 443 486 696 585 36 351 845 987 624 308 397 198 277 42 902 994 609 203 489 485 738 781 215 982 148 651 550 402 916 515 545 241 439 460 858 95 11 288 672 661 326 143 899 391 116 85 190 804 667 989 972 261 384 821 372 423 228 159 211 284 736 899 569 910 182 136 876 248 868 941 327 750 413 779 59 49 262 385 438 721 206 484 934 16 272 818 198 384 98 806 307 737 201 751 184 155 251 513 755 1000 117 64 422 936 86 325 592 313 829 758 641 770 268 391 992 847 935 446 387 241 118 807 304 22 311 378 591 351 329 36 494 173 598 877 433 859 572 173 249 26 512 312 540 703 848 700 389 185 595 477 150 171 123 521 542 16 784 831 192 836 705 505 516 793 25 460 79 807 409 624 734 803 248 81 21 343 808 418 648 690 336 48 568 463 712 50 742 514 735 456 554 66 786 149 264 963 953 449 778 429 472 806 390 166 605 971 942 429 589 183 408 46 459 954 241 13 730 640 611 522 553 656 155 712 76 47 203 167 859 351 619 597 982 245 178 386 173 153 757 561 170 265 91 618 242 494 67 198 530 451 279 516 980 841 621 304 448 815 93 592 616 632 748 760 604 915 456 1 986 870 5 906 427 703 345 434 518 614 166 433 85 57 537 420 596 206 160 635 350 265 107 900 951 742 37 735 585 168 179 681 83 35 299 890 449 728 278 835 940 701 538 888 437 375 230 927 151 953 417 368 578 798 656 879 81 963 590 689 508 152 640 478 460 420 663 736 549 386 890 777 988 412 614 796 33 342 622 961 805 941 1 952 570 155 561 142 64 980 580 95 199 212 344 149 488 28 495 319 343 707 723 9 783 432 74 540 112 762 721 560 167 756 164 108 836 942 525 68 923 729 404 563 49 89 473 114 506 403 565 501 752 378 826 343 659 1 762 352 527 611 3 622 716 105 515 85 454 631 976 735 274 525 852 235 608 782 760 161 576 838 434 939 487 326 993 304 924 523 402 523 661 583 444 154 358 942 476 274 247 948 998 379 985 651 48 946 69 481 259 552 821 190 265 947 40 701 864 88 566 872 477 955 221 429 156 807 905 829 583 316 20 258 588 916 471 446 807 742 703 409 657 858 994 14 243 148 944 197 702 980 361 43 39 187 130 251 639 522 149 50 286 148 552 922 699 472 411 823 928 242 347 485 231 301 929 944 782 471 510 262 490 945 830 181 791 441 253 648 795 183 377 679 678 682 956 201 877 74 298 874 694 757 365 90 405 516 567 728 708 860 157 413 666 641 885 355 682 751 987 338 867 291 894 70 792 902 526 774 479 15 756 264 314 176 187 224 419 580 650 807 664 60 665 49 440 300 662 613 888 196 451 640 627 530 838 513 282 722 586 151 651 211 873 485 72 979 469 605 771 626 430 528 144 992 43 977 252 756 108 63 861 539 772 488 295 906 214 436 524 854 84 843 0 924 835 603 720 471 531 720 754 642 669 957 275 471 893 434 65 198 674 627 961 866 52 352 869 333 415 385 759 978 233 184 813 957 698 884 889 900 503 150 685 321 763 385 486 84 491 909 954 823 432 492 962 963 143 120 28 802 61 866 872 62 172 781 44 931 683 147 470 683 981 926 943 498 874 647 189 573 196 470 819 395 761 44 966 70 732 165 468 660 970 49 127 868 393 944 381 34 87 771 213 156 758 192 375 804 831 361 281 467 832 549 465 999 751 61 244 28 820 790 385 784 352 474 337 723 978 912 997 432 856 781 594 8 673 617 785 881 652 521 382 623 114 720 931 247 235 955 753 909 261 978 911 10 183 566 346 389 19 867 740 224 271 604 557 656 789 936 45 351 983 507 581 874 686 181 197 888 747 367 814 401 47 512 535 463 424 841 973 905 219 488 843 887 827 28 63 115 136 427 146 851 175 863 168 612 726 955 429 974 630 788 636 945 90 285 514 748 492 165 574 9 186 750 23 378 964 702 906 107 654 361 296 335 205 314 92 365 834 449 606 326 881 453 548 358 457 96 939 420 483 251 369 188 917 482 796 260 133 516 18 303 725 265 445 746 539 765 534 399 378 685 332 69 30 236 936 864 428 936 501 37 232 896 849 379 637 339 373 851 582 346 97 617 974 928 958 96 238 420 446 160 407 854 485 854 260 380 269 72 467 626 102 499 302 692 816 367 75 272 371 675 919 202 101 520 135 198 688 29 342 519 15 43 907 785 171 414 573 391 787 310 697 431 46 530 106 92 862 840 461 808 165 361 374 462 462 342 341 265 318 317 316 667 921 255 256 630 810 954 801 559 984 290 368 308 453 47 863 920 912 103 53 816 466 857 715 289 482 171 239 335 671 702 612 169 257 349 284 76 618 734 207 391 222 157 620 719 649 390 401 781 915 149 14 544 839 15 882 949 812 855 952 184 692 363 147 132 185 773 626 63 229 279 24 698 765 416 474 32 330 644 285 579 420 704 668 469 54 800 963 854 811 75 559 832 950 609 240 399 959 945 660 184 690 642 363 282 908 803 777 404 99 534 593 846 425 291 366 287 66 289 632 100 442 799 478 72 541 765 883 43 386 160 842 940 7 386 922 794 851 407 236 266 8 551 521 553 216 206 766 883 724 341 394 684 909 868 948 317 797 388 781 764 4 874 58 282 338 940 320 28 711 939 57 113 356 501 447 389 737 585 571 713 879 250 925 566 132 546 788 742 749 968 638 476 975 754 957 329 886 5 850 970 823 345 822 536 349 108 600 853 895 53 55 503 587 68 6 359 713 962 519 665 520 528 700 726 642 838 9 127 250 10 26 848 676 105 301 148 764 896 475 589 96 338 481 290 300 784 212 408 362 861 965 653 967 520 599 539 857 799 161 795 276 942 718 959 129 316 392 756 767 670 380 205 266 664 855 651 655 258 436 492 68 538 507 841 41 139 804 23 799 367 918 898 51 150 217 250 533 322 122 302 547 50 701 769 847 129 315 359 947 582 960 341 154 27 996 58 126 575 115 628 383 469 360 748 892 79 484 948 517 900 798 698 551 218 647 459 258 196 180 757 837 265 969 78 544 391 577 384 680 833 793 740 930 930 17 175 875 6 309 31
751 793 706 550 517 608 852 670 458 971 231 187 50 264 15 121 822 632 78 353 88 20 773 227 739 278 147 482 935 622 608 493 601 947 568 944 151 315 589 301 915 653 727 407 512 239 904 82 181 573 681 203 207 717 749 826 104 155 47 770 725 948 58 786 676 394 638 542 179 446 229 753 180 956 906 770 596 674 660 129 920 704 557 461 859 505 688 779 763 335 117 983 754 485 102 23 9 999 308 87 528 93 445 541 487 543 349 471 371 102 599 651 400 889 396 830 16 628 908 891 997 277 925 808 245 950 222 575 429 642 618 99 642 399 260 524 457 783 4 384 375 248 284 681 252 784 802 667 934 738 713 754 168 148 14 897 265 698 901 941 602 979 988 382 86 886 833 408 106 957 912 176 541 579 241 861 810 478 76 572 383 297 974 228 955 821 390 27 884 302 667 211 863 684 493 800 480 383 190 604 33 962 966 585 30 374 587 595 346 419 172 295 403 44 824 130 479 929 503 987 834 895 812 28 420 868 656 207 93 231 594 962 6 828 746 255 856 67 554 93 799 144 709 482 911 521 768 641 273 447 194 729 162 178 92 641 353 68 880 690 138 211 247 293 277 463 855 481 206 360 27 197 932 301 283 724 8 595 196 321 84 737 561 786 411 458 823 87 738 612 364 807 408 423 907 559 130 201 847 862 597 432 1 878 830 699 566 868 348 967 377 901 48 679 49 604 477 93 446 254 729 998 343 901 210 615 272 395 993 419 600 820 515 690 857 163 611 291 77 199 455 138 18 385 95 362 414 464 227 110 298 946 994 777 726 98 410 296 388 499 115 213 43 747 939 960 741 381 894 180 693 973 897 224 639 430 292 209 831 730 769 914 692 685 491 959 66 572 220 614 391 434 943 553 68 279 358 56 499 447 578 912 536 492 501 990 141 807 961 630 490 946 670 326 464 594 760 359 124 667 949 742 96 906 550 919 437 600 719 798 527 461 740 430 200 554 560 895 145 431 89 264 466 94 992 607 928 547 29 770 714 748 235 924 960 830 485 487 875 157 609 862 862 880 767 256 548 838 590 522 406 623 989 625 291 709 345 96 869 834 468 592 433 975 316 174 440 72 903 401 923 603 900 157 32 666 827 965 967 863 698 233 558 715 817 721 616 821 125 631 559 899 60 475 919 681 450 287 873 522 75 127 645 106 253 912 968 15 372 543 202 490 717 210 460 221 254 817 297 300 531 839 804 263 942 210 962 153 877 59 157 400 922 784 483 911 917 651 237 993 506 854 918 695 361 762 128 224 640 928 369 801 789 485 236 753 399 606 651 238 428 368 256 444 402 46 629 194 626 810 133 306 469 738 881 892 851 236 964 621 492 200 930 363 186 551 311 412 871 280 107 654 722 354 637 872 224 80 632 984 382 27 289 686 497 172 771 975 621 605 582 48 765 49 707 208 496 95 367 562 958 872 498 592 702 477 368 142 537 720 57 889 142 416 704 53 290 340 250 63 984 641 109 355 887 355 234 270 299 772 750 493 721 143 574 850 264 415 633 682 658 741 957 339 876 464 384 323 365 475 657 571 350 990 959 984 718 456 153 764 167 744 981 793 758 924 359 547 826 778 409 958 269 32 304 619 861 87 524 795 385 361 983 368 3 640 933 547 80 814 883 665 271 705 471 863 986 985 182 129 216 101 567 419 270 51 275 418 766 960 405 910 730 903 530 590 972 458 444 293 872 768 562 307 828 500 258 251 848 366 100 850 675 850 40 406 586 124 324 717 211 137 620 248 435 589 119 675 413 586 42 408 691 693 820 321 805 700 166 773 154 52 215 590 916 656 387 936 219 53 160 427 679 342 647 123 205 541 867 205 103 357 697 449 69 294 742 344 944 599 59 850 723 971 267 442 556 938 546 243 735 798 240 586 711 443 233 793 201 37 392 419 251 990 73 48 474 932 696 737 978 232 772 788 221 715 328 998 397 245 482 403 545 192 747 521 544 78 208 965 22 928 418 659 752 930 325 585 987 118 20 256 814 149 132 125 70 486 603 743 724 118 340 665 579 147 969 142 931 393 459 225 363 268 46 653 595 654 11 765 624 502 67 516 146 657 393 967 607 899 811 572 421 96 690 305 394 672 950 775 757 475 56 768 518 196 13 806 279 101 874 385 467 940 731 957 791 258 630 422 322 875 422 228 171 97 585 612 680 215 389 645 787 608 836 876 945 967 395 180 661 38 790 181 246 632 946 600 126 355 782 939 415 943 898 37 511 356 192 78 508 880 323 516 683 619 79 9 634 285 430 176 569 796 412 612 105 27 947 685 314 890 476 665 956 166 449 990 212 471 853 672 895 637 813 747 684 490 705 167 622 736 695 606 792 811 979 146 339 830 425 640 178 458 583 571 263 59 475 157 982 670 36 222 478 702 319 953 504 105 24 763 580 728 555 525 921 8 150 448 879 288 41 946 65 273 954 738 139 604 281 585 846 373 663 849 238 915 977 116 686 789 926 6 356 493 159 653 342 80 465 81 419 979 636 401 53 42 505 995 533 115 381 695 839 297 936 172 51 316 563 243 83 937 513 34 108 696 31 914 605 7 745 160 865 383 748 410 266 795 720 614 584 112 591 160 975 278 755 3 373 715 174 445 662 267 21 155 424 217 228 749 803 594 532 558 329 405 644 117 197 239 380 176 432 292 55 49 572 714 780 942 336 999 534 319 248 503 623 667 759 842 985 19 259 341 699 415 909 548 12 144 840 508 401 753 62 839 452 744 732 151 628 25 673 217 74 384 821 514 794 733 423 929 434 475 625 85 303 901 700 78 882 250 431 237 427 125 488 729 753 540 525 460 999 111 473 467 703 208 301 655 189 426 952 936 701 924 646 381 114 859 890 699 795 440 44 416 307 358 800 531 519 180 439 396 963 689 850 619 294 107 666 212 357 965 728 912 113 443 798 580 155 274 854 963 672 362 520 609 588 310 617 622 176 967 481 356 268 402 195 811 552 761 677 405 398 825 337 248 553 384 199 452 456 158 868 767 507 806 635 963 896 89 137 698 239 746 7 904 463 117 940 196 99 793 737 607 941 801 522 994 123 633 976 859 470 9 965 856 924 155 801 229 223 584 653 607 598 284 627 669 788 148 282 629 331 648 333 133 35 319 838 829 770 388 990 366 443 613 682 445 708 783 866 473 948 391 816 23 94 468 26 744 129 930 170 471 815 742 209 429 841 116 951 947 276 696 674 823 320 605 577 488 539 288 330 710 643 22 257 833 45 7 436 60 899 338 448 443 163 753 736 115 230 877 313 244 573 835 807 189 665 700 165 273 19 813 72 271 514 387 184 142 619 550 214 815 296 181 886 833 453 878 592 316 10 659 310 648 347 941 575 708 37 564 278 56 261 805 315 704 778 749 379 671 255 942 844 124 112 366 980 433 426 118 551 211 134 41 565 391 510 754 581 608 885 119 287 543 937 222 378 511 122 113 858 972 52 725 203 681 131 496 576 533 849 654 888 630 158 721 494 132 81 819 843 213 671 705 938 901 489 663 842 791 715 136 249 822 694 83 756 898 685 205 659 885 327 557 127 169 334 310 416 828 648 581 743 681 120 74 370 674 173 669 892 694 500 838 971 580 832 653 352 724 143 608 175 153 306 568 654 1 344 939 302 171 540 95 135 127 819 375 668 144 864 672 991 648 38 4 187 872 604 147 543 834 516 331 454 698 376 784 309 90 338 1 341 647 734 960 797 788 185 761 5 576 136 766 845 240 191 125 149 74 161 546 655 169 148 905 64 911 242 978 177 632 183 836 442 913 687 517 631 269 509 571 286 768 71 550 929 501 404 476 169 563 351 217 610 919 63 124 902 843 806 757 23 912 188 445 664 274 386 622 218 918 761 144 973 123 764 229 785 394 549 411 564 35 878 487 111 982 362 15 775 908 285 111 360 198 232 552 295 819 835 225 678 524 61 58 91 767 484 268 243 571 335 428 54 138 486 778 451 733 121 620 927 549 650 183 781 8 570 303 87 355 262 492 793 363 779 771 318 807 606 487 796 78 116 899 39 906 870 385 274 263 891 357 2 636 825 187 669 113 288 484 535 68 783 662 495 783 407 918 374 395 144 790 101 983 889 889 312 994 784 105 417 889 140 734 217 244 538 642 521 38 204 922 97 197 712 37 213 718 547 45 305 786 366 878 355 658 441 801 995 635 110 859 156 168 762 377 17 587 716 690 996 428 910 939 970 320 300 464 472 203 25 124 710 894 438 720 447 123 829 326 118 654 614 100 332 295 837 896 85 987 776 178 98 839 689 458 542 245 809 382 321 627 28 484 786 814 777 496 733 72 317 954 164 218 354 578 461 803 649 446 225 428 462 41 193 995 774 354 198 484 893 205 818 147 744 760 90 780 905 966 860 885 641 944 82 154 914 829 502 842 913 853 612 143 526 556 571 941 152 44 529 766 244 723 998 424 593 426 34 344 0 432 293 341 326 185 652 252 280 418 226 407 808 151 523 925 615 474 613 378 953 340
863 411 596 631 2 204 365 501 949 395 715 908 527 367 422 330 857 402 200 512 312 823 410 720 327 709 140 114 165 645 187 419 556 620 622 95 662 990 720 28 118 676 50 962 512 446 839 243 739 684 185 606 285 86 453 554 735 72 654 267 175 21 314 181 342 969 508 187 877 650 503 753 581 997 497 471 882 95 385 184 954 538 243 51 27 345 780 614 100 358 233 514 669 724 772 500 985 947 635 855 339 747 359 119 254 638 266 138 93 870 33 643 874 166 837 676 565 380 36 473 294 33 366 167 399 999 460 514 303 154 269 380 167 112 86 503 932 7 87 514 235 695 485 807 146 383 626 272 812 124 61 692 931 377 710 783 447 860 101 874 606 767 358 807 973 747 32 869 230 194 77 556 308 816 906 910 750 367 902 877 429 318 507 393 46 942 704 986 262 958 521 214 753 507 464 655 518 794 256 610 319 325 504 425 600 869 534 242 936 124 738 851 467 222 838 900 199 193 18 677 402 187 860 529 156 77 788 394 905 297 746 851 247 579 555 701 466 202 870 847 462 529 867 1000 601 416 315 158 30 793 665 472 463 53 332 894 252 415 179 296 673 365 293 928 341 443 805 976 56 987 640 846 568 390 541 361 73 800 51 787 265 329 88 456 41 555 42 454 451 984 926 597 214 234 628 797 821 550 729 352 961 558 655 850 142 642 111 463 520 877 29 580 39 560 820 565 879 304 290 589 281 706 431 722 991 773 644 611 899 340 771 731 377 335 903 678 854 488 213 990 795 593 438 245 264 246 643 85 352 202 616 173 245 397 407 372 217 537 802 38 930 679 850 216 554 66 95 900 785 206 7 758 608 905 38 727 223 100 806 174 396 435 671 479 656 833 222 930 169 949 514 801 477 526 679 422 452 164 853 670 401 638 455 38 404 331 996 734 526 20 471 86 540 794 441 856 582 214 885 370 403 835 55 764 427 945 619 387 456 145 96 240 260 199 166 819 493 233 661 643 207 292 373 629 685 122 24 561 380 471 316 492 816 145 203 196 274 99 72 174 827 205 323 563 418 356 881 732 448 826 67 906 445 670 760 713 844 929 210 965 208 497 80 684 191 604 886 786 90 786 845 612 89 638 138 794 852 115 492 432 238 41 147 636 769 491 305 776 818 602 878 407 152 528 978 419 155 231 136 945 713 128 482 750 182 648 709 264 888 718 15 229 994 483 884 708 439 442 707 345 487 545 989 168 83 954 14 222 880 903 189 51 980 492 732 96 814 39 160 623 613 430 280 882 918 332 6 885 714 732 947 978 450 461 712 707 478 512 519 996 186 248 708 596 344 880 158 889 26 752 528 90 972 313 637 876 337 345 400 834 789 802 529 330 259 16 756 548 346 867 226 683 957 920 579 389 309 844 465 761 917 7 240 243 697 786 749 340 638 999 128 660 751 508 130 759 866 960 768 779 382 308 362 939 426 66 962 249 630 424 889 77 375 153 586 612 547 704 690 903 115 985 85 998 511 915 677 816 330 689 271 869 587 10 830 128 106 940 23 866 298 374 91 45 682 154 939 968 414 493 98 75 858 45 195 403 500 575 546 419 65 15 758 331 150 367 415 355 977 401 765 307 116 197 113 46 603 342 49 794 597 360 374 999 481 815 530 270 370 536 381 727 134 991 246 648 255 570 239 665 232 6 297 567 992 45 137 446 660 84 353 548 748 338 318 875 728 499 282 712 336 800 397 987 717 230 19 6 584 845 276 201 413 872 725 64 621 65 955 6 552 77 125 441 432 387 225 643 688 758 968 876 832 567 48 508 965 512 558 280 334 824 967 137 22 347 479 745 847 215 667 130 430 680 809 579 135 53 798 175 132 780 110 829 201 173 938 977 922 482 951 136 425 322 215 73 934 84 114 955 633 824 509 378 178 889 444 524 168 551 196 477 891 122 489 949 730 490 960 49 326 287 510 513 612 78 604 525 981 215 183 90 515 62 63 300 907 132 868 560 828 99 416 756 937 165 869 159 205 72 705 251 340 605 833 158 648 355 289 790 79 496 651 407 360 896 310 487 322 654 253 584 257 96 701 138 490 704 40 973 810 6 202 108 329 600 719 440 778 162 296 937 145 837 924 919 921 7 468 553 47 315 645 975 894 815 790 197 171 1 664 578 610 238 995 436 99 284 966 459 658 259 278 485 268 617 124 770 3 635 849 104 577 968 394 896 372 384 496 437 940 980 473 56 533 311 984 256 197 399 676 368 406 607 221 720 480 602 585 235 762 485 75 595 143 505 560 477 272 117 944 440 641 613 627 594 553 299 925 392 105 636 970 779 928 543 311 73 776 875 392 14 174 310 993 17 283 579 602 713 783 109 757 635 237 473 5 442 578 921 74 433 691 687 524 382 133 322 958 871 559 593 220 948 81 414 550 535 181 858 562 629 525 265 428 679 632 717 794 363 443 514 384 427 722 807 440 227 537 753 476 176 975 273 338 336 855 341 173 686 348 387 94 438 251 258 742 312 822 436 848 15 153 791 759 276 743 902 674 21 634 830 856 857 361 7 647 541 270 476 17 2 755 106 97 868 861 8 575 790 617 579 263 793 653 504 698 369 351 866 469 422 121 623 317 67 859 375 910 125 787 444 829 331 417 684 131 59 563 59 876 256 300 72 846 99 706 574 696 155 864 839 737 538 123 183 948 684 53 567 472 210 532 876 459 719 84 77 538 317 68 205 37 147 343 526 576 968 808 361 999 799 104 298 687 553 424 92 386 601 956 722 963 711 979 206 593 460 909 722 301 165 103 685 680 22 295 354 804 674 693 170 180 532 952 270 681 144 60 793 387 74 895 285 78 734 31 730 484 618 21 543 988 412 434 532 277 423 513 240 659 307 636 449 569 968 551 897 13 39 727 629 498 932 908 222 592 67 364 48 8 366 607 281 609 327 151 763 767 270 144 157 328 407 458 639 28 369 572 183 871 427 457 641 969 655 589 463 517 703 157 921 824 407 542 725 446 438 929 610 897 929 531 877 666 936 161 660 800 231 71 277 946 573 544 261 43 977 873 974 405 524 549 726 64 580 436 229 433 309 184 577 488 886 982 102 649 456 703 777 204 32 733 526 442 704 206 402 154 152 20 271 796 767 249 247 209 434 623 121 483 334 409 970 502 147 953 515 486 545 865 637 355 930 734 248 770 526 736 960 70 140 912 422 177 216 595 220 692 482 535 475 825 348 580 852 945 296 250 120 998 911 813 163 354 964 686 391 284 242 904 544 896 225 842 153 141 363 423 262 834 488 663 520 522 841 974 280 976 634 997 699 872 820 356 106 986 780 826 504 286 918 625 314 176 136 668 995 784 578 892 405 242 572 313 93 683 608 536 334 744 449 935 152 241 481 148 986 408 369 325 478 58 773 893 159 831 726 299 882 799 407 11 179 159 651 4 870 419 674 642 576 395 834 212 451 470 243 718 885 324 898 188 487 198 50 499 568 435 17 792 313 357 349 261 983 694 302 333 328 726 707 915 670 539 636 657 849 398 523 561 226 108 140 139 704 437 174 218 244 412 602 761 949 754 751 920 225 567 505 383 159 390 206 54 991 836 950 566 71 505 987 190 642 605 854 109 27 170 269 716 653 801 533 59 531 9 935 803 612 741 404 652 456 307 963 291 253 791 862 0 888 675 839 591 559 699 687 740 199 764 489 773 826 840 570 172 855 82 263 724 830 371 621 598 904 777 599 815 488 823 387 129 818 964 664 624 631 236 958 347 271 841 124 817 221 782 982 933 366 506 426 987 9 302 355 523 242 959 276 574 841 781 411 288 697 752 242 76 380 611 768 112 992 590 360 793 301 573 913 923 732 883 835 16 28 570 51 942 307 614 508 193 503 711 244 620 33 102 510 389 990 306 804 292 270 345 466 163 276 149 873 786 197 678 876 411 177 501 461 763 312 516 209 919 788 335 126 887 791 774 880 695 310 629 746 898 191 543 274 747 42 475 628 35 327 368 143 588 512 461 871 618 85 69 390 117 185 950 678 66 255 244 601 126 500 192 518 62 110 349 995 914 31 557 553 1 501 684 879 454 970 646 792 700 295 52 70 320 989 807 372 216 118 44 324 57 889 127 89 279 792 10 736 449 676 25 639 421 100 916 798 672 678 491 14 267 779 363 523 927 241 164 133 119 841 913 37 583 197 819 263 122 850 599 532 287 361 639 107 391 361 12 168 631 838 702 191 670 300 107 240 321 141 224 705 890 771 228 372 745 625 275 769 941 936 376 328 331 751 564 189 229 496 162 198 248 778 843 746 350 207 943 391 120 35 721 509 34 690 304 101 378 141 367 684 775 70 811 304 219 430 495 171 594 70 900 811 45 378 971 614 474 617 983 850 835 426 689 448 494 706 901 363 227 233 723 134 731 601 911 806 875 551 369 883 548 679 420 410 990 367 393 849 379 526 571 765 615 939 862 369 851 895 797 503 194 343 545 615 234 598 92 852 273 211 650 421 258 287 388 956 211 602 766 962 231 420 779 305
950 399 808 646 613 70 542 860 591 63 676 741 465 936 684 436 975 1 61 29 256 684 18 517 425 858 627 142 466 77 333 113 638 286 35 550 702 723 803 941 468 145 681 189 691 765 780 595 955 227 717 276 406 105 928 111 798 465 281 693 338 735 302 504 208 400 654 198 240 300 531 741 40 581 126 656 7 434 248 377 843 888 697 743 178 92 359 596 550 367 90 301 775 478 880 160 988 983 561 175 479 763 457 589 373 213 136 803 771 793 745 425 376 898 755 812 279 672 193 448 418 308 925 421 103 304 100 611 748 186 96 614 442 823 662 400 443 232 395 317 207 737 687 166 582 600 583 708 952 410 16 443 265 666 36 322 530 575 105 957 485 618 879 537 380 459 15 121 877 175 311 364 312 293 533 851 473 52 554 411 818 662 378 586 552 904 356 988 544 769 664 527 683 256 765 128 947 68 796 130 616 116 768 671 249 242 736 153 298 294 836 936 871 738 366 343 665 782 408 89 766 107 726 812 837 579 994 552 56 342 110 142 397 933 899 276 451 365 565 628 219 390 19 555 759 314 313 275 95 582 927 936 486 456 477 847 625 982 646 480 458 190 890 95 37 628 125 354 781 794 210 206 138 333 502 945 148 682 504 642 247 353 363 831 644 565 888 194 747 423 806 799 996 768 98 272 346 305 503 239 856 293 607 833 284 651 679 17 669 302 914 789 42 157 494 396 68 423 63 880 924 560 636 611 750 218 273 180 146 333 809 618 570 3 365 944 345 641 848 817 168 299 855 792 387 973 470 271 34 443 141 618 144 89 621 251 39 54 881 571 692 712 176 433 394 353 659 477 572 71 231 192 237 887 447 118 97 216 181 76 268 756 496 557 122 411 206 293 463 987 106 251 723 387 724 644 337 75 334 851 84 142 830 148 551 604 949 183 60 542 403 836 318 127 275 921 599 534 289 752 175 4 901 627 865 374 224 983 382 813 559 324 946 151 663 765 667 608 639 328 111 322 992 325 712 890 444 290 115 34 727 386 481 310 389 128 322 546 981 730 814 956 72 75 619 705 358 120 285 391 991 914 446 482 562 44 829 711 961 330 315 152 263 905 523 837 898 740 428 359 622 284 225 581 139 675 982 286 274 340 411 429 740 128 842 240 658 577 272 116 819 484 201 625 815 45 329 990 933 785 41 190 129 210 642 348 192 350 916 877 931 151 17 432 54 605 375 716 490 162 421 702 339 754 966 917 482 475 632 974 833 250 86 151 331 483 383 381 653 517 367 64 668 232 360 491 532 330 467 358 217 238 601 720 487 582 186 261 980 651 828 256 634 377 109 354 199 959 913 222 94 837 732 70 904 37 539 484 174 131 686 639 297 531 624 336 869 164 238 304 977 362 140 810 506 833 152 897 393 10 112 241 778 999 889 497 792 46 787 182 682 434 454 487 868 351 968 809 191 829 30 9 371 703 595 151 703 971 235 243 87 685 956 309 203 270 236 297 985 616 618 62 347 706 160 560 424 513 943 32 119 12 20 638 876 570 576 237 568 476 82 754 730 308 341 566 671 268 805 902 556 298 234 537 782 764 615 457 133 944 118 555 255 212 223 737 598 791 640 288 688 221 509 565 475 224 821 159 218 308 159 241 132 610 6 739 941 812 897 362 300 866 685 340 557 687 336 282 101 102 83 733 251 129 537 446 594 270 296 390 602 169 22 194 392 471 524 369 488 796 558 894 872 869 420 1 85 767 445 905 480 805 820 967 655 857 891 68 215 316 906 695 529 724 401 642 528 655 55 559 113 726 603 291 720 328 177 487 398 296 325 728 89 258 563 963 170 674 734 160 650 522 934 758 304 360 606 241 713 346 983 481 571 430 923 395 415 962 741 817 142 67 351 406 314 245 205 895 873 893 5 955 673 870 885 456 47 977 731 312 970 917 918 509 439 484 948 477 469 41 853 69 261 844 73 52 813 99 292 670 708 988 757 830 911 525 391 818 116 760 593 575 303 422 965 854 204 821 77 123 291 756 385 614 342 828 66 387 149 124 156 276 791 587 271 488 355 168 246 232 134 207 70 760 197 414 155 521 548 491 123 69 588 776 335 938 4 734 753 563 543 125 190 231 812 211 25 690 417 356 608 911 438 290 959 161 764 545 317 675 430 215 628 668 838 749 944 972 517 180 26 532 264 646 31 611 847 584 774 13 867 328 789 778 220 859 701 261 349 646 849 584 857 37 431 103 137 938 243 930 124 722 107 55 938 956 786 397 23 803 51 225 464 114 173 967 999 549 330 338 605 509 935 285 493 502 711 808 301 643 407 271 926 585 187 805 369 38 390 752 555 704 45 759 575 769 631 986 578 297 930 611 921 394 286 30 280 294 866 495 817 193 402 849 797 789 232 671 429 987 824 234 716 280 770 630 278 259 364 551 91 594 854 895 460 870 114 504 10 504 166 892 987 777 614 339 221 647 254 763 185 34 400 78 962 903 143 57 919 159 167 620 725 827 580 198 305 54 887 174 609 812 882 848 783 226 0 883 826 754 287 4 29 695 323 706 675 862 214 183 900 571 198 564 253 951 520 834 816 497 308 94 262 255 794 588 471 883 44 36 705 217 188 89 423 907 388 874 896 889 878 977 660 670 441 372 674 719 326 811 299 686 709 893 409 818 250 256 128 898 974 332 971 630 623 876 319 860 404 290 957 857 954 662 328 743 972 232 834 975 694 329 483 154 714 614 733 552 413 188 905 990 910 230 718 867 680 532 743 56 514 767 282 18 903 977 121 539 704 725 862 201 276 133 228 765 157 142 960 691 573 209 758 636 209 8 864 308 870 594 130 309 656 637 43 69 600 624 158 353 165 824 50 191 902 87 239 349 566 762 495 39 120 879 652 636 244 893 162 74 802 822 777 779 153 594 27 789 729 326 200 568 677 733 93 172 169 961 117 704 553 174 936 357 516 743 295 404 321 411 340 872 145 930 161 951 657 928 860 237 88 249 370 903 492 537 574 642 521 537 306 397 689 102 989 480 587 218 8 58 452 589 414 993 277 237 788 9 288 750 564 48 604 411 416 715 586 823 695 660 769 641 661 906 350 640 761 250 648 400 932 382 102 169 9 63 476 241 332 494 461 847 368 687 739 221 453 748 258 213 508 565 641 314 38 103 810 879 951 463 474 441 776 757 620 898 257 300 863 660 967 893 874 80 135 229 419 478 852 559 693 239 907 158 344 123 672 945 579 97 216 152 859 526 822 814 80 198 939 12 456 593 995 805 58 77 484 173 749 591 844 444 841 538 839 315 427 158 762 822 267 737 986 176 69 456 690 960 666 305 104 344 399 472 752 268 832 955 327 682 937 73 59 432 719 978 886 717 526 506 307 382 883 932 635 481 92 934 374 793 569 998 767 76 811 857 3 257 707 127 455 237 450 916 52 827 260 763 875 80 510 873 538 272 540 351 678 430 929 970 512 303 744 596 534 641 76 236 151 450 433 724 800 977 728 793 242 266 498 170 324 798 522 923 252 608 436 214 233 682 722 196 422 449 57 390 590 642 513 274 785 413 396 616 892 993 212 840 180 21 567 91 290 89 64 344 699 126 269 854 14 351 81 877 348 110 840 968 259 625 449 28 735 394 386 518 589 279 46 402 592 505 584 332 229 636 525 328 147 129 497 203 850 311 993 812 763 732 172 904 823 330 969 114 294 886 958 244 922 950 784 191 194 70 511 416 790 953 649 966 515 367 353 281 629 421 241 139 183 298 670 937 435 934 184 804 222 49 67 486 440 368 28 360 343 922 831 340 581 83 320 439 643 710 49 429 434 340 131 906 227 477 912 913 549 521 984 748 845 352 737 97 858 96 742 877 746 851 710 60 772 564 976 375 827 413 226 757 65 326 698 513 491 413 835 12 884 164 472 409 202 203 448 808 500 536 213 598 651 720 908 694 773 840 426 820 973 322 715 499 647 853 163 737 164 640 293 413 53 682 266 156 379 735 78 936 11 11 795 997 964 903 893 469 384 71 998 351 920 61 804 293 825 964 611 10 75 765 612 171 560 638 361 270 354 635 270 895 895 195 541 74 32 430 585 678 1 454 108 945 527 699 62 343 801 790 945 798 807 65 909 897 545 858 410 918 412 550 33 64 978 715 596 700 799 710 179 142 283 646 310 371 846 802 71 142 362 964 309 28 211 573 505 403 189 64 13 847 74 230 154 895 546 597 751 326 432 338 518 160 700 362 2 348 754 402 99 421 21 914 963 781 48 189 182 711 779 828 352 871 997 602 171 866 630 132 478 958 507 84 501 387 462 260 793 574 245 241 645 651 637 146 24 961 127 321 79 697 196 255 721 656 861 56 536 861 230 618 535 982 547 512 626 713 597 991 942 624 917 334 12 98 357 463 953 369 377 670 990 844 499 556 381 954 459 302 706 61 940 529 150 735 610 533 437 911 696 381 316 788 633 654 489 377 617 170 756 38 894 317 915 551 577 918 519 398 760 36 738 517 195 949 405 104 851 362 372 411 979 313
858 466 433 105 343 186 64 199 868 664 912 34 622 213 41 479 25 132 75 103 624 203 396 800 697 426 695 773 970 472 983 621 336 562 362 996 90 699 500 800 802 567 265 325 369 75 345 978 403 660 880 831 881 450 102 820 667 414 524 701 651 971 707 109 653 669 944 424 527 200 115 152 604 668 536 588 618 132 942 24 851 687 842 977 364 368 577 196 68 692 262 241 655 121 289 585 233 11 142 945 497 990 711 464 886 103 525 181 562 119 549 318 421 782 374 901 409 313 727 657 582 837 314 974 772 974 425 270 94 757 468 718 304 193 864 404 275 58 534 408 953 463 600 508 728 353 16 176 297 105 722 904 195 153 245 803 979 806 247 333 267 971 429 438 668 101 587 894 146 756 2 2 420 945 829 942 745 593 334 889 747 629 463 690 17 681 701 208 743 294 956 929 169 934 976 936 285 944 441 272 957 533 158 954 933 8 97 542 303 166 280 39 808 481 465 545 256 645 101 993 680 979 654 972 480 558 716 314 466 181 11 598 446 688 283 263 850 515 926 263 453 952 792 136 0 963 852 785 344 494 404 919 45 641 636 513 193 356 903 178 281 266 286 944 28 283 354 398 440 701 639 891 583 800 996 674 714 365 696 395 99 524 641 862 635 92 985 754 768 553 434 679 276 218 640 651 459 56 204 472 949 27 664 452 220 463 282 861 399 454 515 819 841 735 738 495 250 817 890 794 563 268 810 911 373 298 649 336 677 678 452 121 771 153 588 950 246 581 769 39 390 377 753 587 123 529 659 118 538 213 594 892 494 615 122 377 573 783 435 547 589 623 243 825 266 827 943 90 630 458 819 422 836 955 528 156 448 290 818 476 37 148 109 289 535 625 940 612 542 637 879 876 273 491 602 550 678 175 411 27 746 672 478 296 901 72 614 331 685 105 223 942 332 122 92 101 380 492 296 310 8 520 18 304 363 979 567 286 927 809 226 300 519 94 632 644 571 997 875 840 35 457 784 370 749 108 199 817 30 232 211 341 859 566 857 392 439 46 601 888 329 317 846 543 735 645 638 114 687 926 319 175 550 632 79 376 14 583 1 585 988 357 184 136 790 650 709 415 154 486 179 171 104 136 72 942 725 550 313 238 629 841 163 547 209 360 400 14 160 879 489 471 253 139 274 149 308 418 116 96 153 835 84 189 217 182 704 973 372 233 33 704 800 480 586 525 176 354 905 994 593 96 331 677 284 485 290 667 467 329 394 389 377 909 232 341 292 315 328 461 83 974 218 870 782 762 827 657 763 21 941 522 561 511 533 574 712 544 945 961 820 92 311 560 490 661 946 592 896 5 200 177 869 343 872 743 734 170 921 248 608 218 225 303 238 713 48 100 340 656 432 869 642 96 620 548 255 996 844 543 530 32 95 100 279 659 215 673 224 533 665 30 141 714 173 28 182 962 758 106 231 779 564 45 366 761 61 83 938 417 557 686 191 312 449 416 172 19 229 979 47 207 88 308 378 934 410 906 568 854 259 483 239 602 277 784 585 460 190 489 240 86 312 588 371 434 898 760 862 960 975 883 737 381 436 661 509 773 192 303 682 274 51 472 663 94 503 604 78 101 426 759 12 275 49 625 652 234 320 694 612 778 801 479 785 964 698 612 894 656 212 170 826 779 333 69 736 584 999 720 287 400 408 552 730 513 981 402 272 293 93 108 718 265 803 735 397 735 565 580 74 376 900 335 406 501 580 491 631 7 547 315 65 99 591 334 367 455 228 303 671 911 676 493 412 606 595 216 723 460 458 350 39 709 185 336 950 188 788 510 669 549 77 67 690 897 201 836 805 783 968 69 847 748 997 924 53 890 974 850 120 207 545 381 407 7 484 385 760 366 15 272 496 913 770 222 487 871 570 717 877 281 958 50 924 442 258 548 318 861 499 882 647 132 773 300 777 48 662 745 592 870 270 803 31 237 342 11 205 122 505 291 3 909 197 455 670 333 100 221 306 728 387 631 764 64 907 653 965 568 833 231 214 905 294 898 625 785 574 336 952 942 674 224 892 292 128 800 423 793 980 644 419 531 628 800 418 519 361 707 776 831 427 858 187 491 13 823 683 700 502 892 646 856 299 992 995 815 323 205 526 339 414 371 840 174 717 803 993 534 19 281 353 429 989 311 603 313 431 574 189 489 656 654 385 52 24 819 686 293 351 484 633 23 756 411 795 282 477 719 260 882 216 648 137 300 966 725 251 200 708 543 837 175 977 755 424 790 731 438 254 592 29 812 338 706 230 528 845 512 598 258 469 599 544 211 188 979 405 804 913 772 960 175 954 615 473 3 4 428 715 266 817 680 398 187 740 288 55 196 391 880 611 587 194 440 883 309 63 908 733 920 350 482 688 846 144 481 779 348 559 521 302 563 752 133 853 607 27 550 352 602 87 875 152 927 861 316 787 824 935 462 32 90 183 13 959 329 170 734 982 829 821 770 548 345 918 833 791 239 89 816 450 924 156 552 208 727 501 134 540 359 919 570 627 966 721 243 325 729 692 311 293 99 759 740 986 233 103 906 729 594 148 323 504 573 878 546 584 600 537 291 681 228 849 122 498 269 794 272 741 241 178 987 702 102 492 756 910 796 375 435 590 309 607 483 237 398 415 151 60 888 807 656 341 578 117 564 181 171 491 792 575 451 599 987 105 707 7 452 221 117 307 923 552 129 781 909 50 708 835 769 969 182 605 968 732 507 644 418 813 105 684 337 155 986 916 825 416 762 9 11 34 31 766 27 992 490 513 701 619 471 85 375 617 986 754 465 234 169 392 164 376 204 936 470 797 424 126 227 546 657 848 221 43 915 358 332 444 160 54 592 52 779 876 324 972 504 710 878 461 192 932 67 597 866 269 388 955 328 443 244 978 46 125 205 196 461 384 429 615 785 920 626 834 826 309 902 150 184 809 261 213 506 908 431 388 291 948 575 164 829 767 778 937 993 911 442 793 727 242 960 512 667 650 720 437 527 751 16 578 600 775 146 62 393 474 41 825 701 456 413 395 584 330 824 870 230 755 606 422 652 971 229 67 190 346 678 295 811 510 56 227 207 902 905 249 88 370 105 124 350 514 657 26 357 703 893 700 422 278 759 506 957 96 596 789 183 863 297 310 363 76 40 726 147 551 167 516 33 569 744 757 613 121 824 963 838 451 906 457 726 778 697 129 382 761 71 541 709 381 605 796 295 298 495 566 42 623 33 108 286 174 998 804 440 261 94 637 404 291 31 23 925 472 689 389 593 558 588 147 343 899 807 553 139 579 336 471 548 470 786 71 619 691 203 871 510 609 761 347 76 786 221 914 889 386 435 111 297 748 838 58 298 130 636 219 625 657 41 206 230 180 416 720 66 556 553 854 741 481 748 865 335 693 804 882 41 951 796 675 671 931 812 831 167 930 319 939 692 69 860 928 928 991 886 82 252 543 32 947 20 824 132 413 456 750 13 57 68 70 392 998 407 46 287 658 762 59 933 518 94 531 921 806 191 268 242 257 966 348 959 762 617 929 973 694 122 134 208 114 719 555 483 368 227 887 200 508 299 335 931 166 506 143 153 442 203 596 352 379 865 648 865 337 507 823 45 430 190 80 614 207 826 305 946 839 125 248 390 315 687 885 493 21 25 964 860 679 489 479 860 241 935 244 964 616 960 202 391 816 944 133 576 357 139 917 875 110 968 621 819 856 935 327 744 867 503 119 290 171 928 447 980 893 220 830 347 922 727 321 680 673 489 157 565 168 704 132 16 961 503 288 663 860 391 91 288 417 311 576 716 934 375 86 554 483 961 517 948 462 287 402 908 873 349 81 927 235 449 855 663 493 548 162 738 923 583 719 466 464 961 909 947 263 876 186 404 438 922 925 57 66 925 317 145 382 37 322 77 222 506 884 828 6 169 812 261 300 141 486 554 159 570 645 487 149 734 672 895 713 552 10 515 349 152 529 978 151 189 56 153 356 68 742 803 488 441 203 329 301 976 843 302 994 844 454 921 252 219 554 687 107 239 175 801 990 103 643 124 522 207 532 746 724 716 889 290 106 543 495 653 895 149 897 328 40 353 38 561 177 897 987 608 888 128 739 412 689 153 866 684 20 877 626 970 610 369 634 69 139 189 22 355 460 772 198 830 798 203 485 927 145 664 98 319 355 343 271 261 581 371 44 621 360 338 838 369 915 145 666 647 136 917 815 227 161 731 660 124 783 661 523 812 393 566 904 176 967 445 36 196 138 189 131 246 359 785 507 335 765 163 832 910 476 594 475 854 780 457 613 703 113 522 339 209 165 736 5 424 445 958 572 18 744 236 482 33 316 3 906 893 774 822 706 783 112 110 135 955 799 996 984 164 73 692 539 70 326 246 511 796 127 747 455 463 210 720 962 171 705 299 42 515 822 863 891 421 401 469 606 740 520 210 814 94 661 254 167 260 140 359 118 383 324 183 264 508 521 678 699 962 236 909 428 826 828 886 365 109 973 640 383 697 874 994 560 738 811 322
629 418 379 744 69 831 199 190 996 121 702 990 563 249 971 154 307 514 873 265 426 492 340 802 700 674 45 803 840 605 853 114 367 514 306 232 51 168 478 912 85 822 382 470 257 533 597 860 635 484 303 894 158 861 837 165 541 80 141 459 466 235 622 210 717 573 860 574 291 670 146 233 841 989 889 539 354 763 487 351 297 673 107 836 994 703 490 821 276 244 117 160 666 937 545 163 975 457 814 568 348 638 572 884 275 750 764 790 133 279 828 469 6 48 810 186 663 517 948 395 631 741 879 834 483 548 728 120 578 633 651 485 110 325 381 586 934 680 720 924 48 437 16 944 657 211 425 797 707 539 399 722 391 645 259 70 179 719 480 292 705 293 760 619 383 382 793 222 395 118 771 572 129 578 20 331 473 345 423 85 826 670 327 676 73 660 344 467 364 23 540 929 427 372 256 88 614 134 807 539 875 566 580 892 838 899 4 593 844 244 690 832 440 219 796 292 773 443 144 391 190 329 208 257 809 136 598 100 246 499 1 779 99 675 149 786 157 379 907 195 437 907 508 980 862 798 222 637 293 153 342 226 214 730 132 480 792 489 165 652 925 512 252 857 710 323 884 654 56 41 691 916 53 96 411 465 330 900 414 17 957 936 697 753 670 949 313 7 871 16 10 280 783 466 415 496 552 512 147 334 565 359 433 240 786 51 926 699 186 961 407 514 658 552 590 683 393 391 962 961 311 405 573 61 944 845 420 281 856 155 224 616 633 322 212 336 950 84 81 307 127 98 574 852 762 385 402 983 678 358 505 665 19 40 373 202 380 830 767 807 384 195 920 651 623 232 791 54 687 172 538 541 317 850 109 639 15 4 621 187 575 396 722 721 699 483 964 582 801 737 333 653 933 705 818 606 349 492 612 870 464 355 121 210 288 352 960 648 206 953 34 101 111 87 738 996 743 189 92 464 517 452 458 701 661 614 320 382 154 340 915 778 863 66 77 607 940 486 788 152 511 850 338 165 210 420 176 180 447 271 930 397 397 113 139 130 596 538 470 858 751 138 945 852 9 33 852 868 198 818 890 602 97 566 289 383 209 438 477 691 143 809 346 236 486 575 938 246 752 902 834 65 115 621 37 887 885 929 741 709 417 736 576 577 882 526 409 60 599 178 509 604 438 525 571 987 648 601 322 716 78 178 171 745 683 825 226 62 389 827 248 387 80 525 979 479 191 74 337 226 569 309 980 730 488 386 17 954 94 740 167 62 489 535 988 186 436 201 745 386 954 566 654 947 530 61 965 30 408 283 901 518 58 740 279 743 283 770 528 703 7 836 593 62 272 437 255 128 471 835 26 71 750 404 842 779 377 597 201 729 618 578 495 912 355 970 974 862 742 180 96 31 570 822 520 136 245 324 652 699 230 82 854 510 789 36 461 684 31 857 588 530 130 199 620 310 916 613 883 81 457 121 696 67 95 343 634 766 187 766 87 226 982 613 350 11 216 952 266 482 233 101 62 629 774 930 249 703 676 456 153 154 510 561 777 639 835 266 708 234 465 715 43 698 361 454 716 24 524 103 441 244 64 134 318 947 300 996 754 977 562 968 472 485 238 406 649 203 928 277 241 815 753 419 347 579 642 571 686 663 309 787 177 970 667 90 625 423 331 38 189 474 403 315 539 779 867 39 290 630 151 203 452 367 30 206 392 482 49 976 152 730 416 476 669 784 816 267 455 747 343 399 251 633 159 899 74 831 544 789 794 533 734 971 976 292 271 590 896 879 583 665 286 390 188 978 105 519 351 911 805 611 617 721 921 565 23 110 936 108 560 89 817 415 761 358 800 786 778 546 14 247 308 803 893 875 909 958 902 756 744 26 714 88 314 60 851 252 692 737 941 668 662 451 326 523 704 764 33 419 39 299 506 482 978 323 525 564 518 720 84 711 242 953 485 61 830 760 859 940 659 735 363 337 551 692 493 631 507 431 284 97 664 939 0 478 223 709 779 868 484 873 442 604 125 727 723 4 582 14 888 220 170 758 824 727 899 475 542 249 498 284 984 310 595 904 535 144 813 621 504 598 137 785 806 19 431 363 836 264 413 623 439 259 204 537 955 535 120 306 228 169 985 81 404 606 421 372 711 585 900 233 270 795 114 569 961 67 972 911 503 588 973 251 685 319 870 894 912 197 587 921 967 421 41 649 512 427 494 879 113 734 481 756 914 239 650 961 561 858 719 962 496 10 200 330 365 447 86 440 375 810 601 737 443 346 556 928 609 374 59 314 877 918 419 931 878 948 887 731 815 350 523 254 850 860 67 973 166 752 106 69 428 897 953 738 991 25 65 125 527 628 803 54 235 687 559 578 644 884 939 621 989 758 681 665 604 958 993 220 831 578 770 992 345 196 108 140 703 622 790 618 178 741 388 585 811 423 640 654 203 490 630 826 712 841 531 591 357 496 390 921 725 340 332 303 736 791 627 873 2 513 301 532 924 974 947 703 406 159 128 76 136 968 951 632 610 244 613 805 215 167 956 282 990 434 680 349 855 483 47 568 766 625 532 784 102 199 134 485 845 202 799 576 737 97 543 770 997 231 731 175 202 788 739 978 118 133 145 552 5 68 315 98 861 131 589 459 968 133 12 390 735 794 959 159 182 152 196 399 44 256 986 721 247 50 368 200 205 90 812 891 394 587 358 360 287 374 101 88 647 448 156 506 656 546 819 708 46 838 299 911 558 5 549 113 90 404 211 598 180 840 227 36 804 483 36 90 162 721 362 749 89 533 295 729 386 132 638 789 304 47 932 76 966 205 514 730 50 404 174 906 250 286 193 422 591 567 536 72 606 937 513 614 963 444 11 595 150 220 119 590 405 860 605 638 25 863 194 618 547 548 694 511 469 954 594 879 369 105 827 643 706 623 546 623 679 825 385 642 787 577 747 371 285 89 825 549 671 528 653 588 264 327 675 204 181 890 880 946 672 771 768 788 987 920 282 165 221 391 319 5 88 522 611 290 463 192 234 714 566 680 278 493 497 343 3 146 846 350 619 477 641 321 626 963 401 866 32 13 70 391 140 622 265 118 83 486 296 843 795 61 253 740 360 458 482 872 911 601 21 139 600 491 820 116 688 897 131 917 637 690 872 853 446 804 698 410 268 388 526 124 983 480 537 181 192 446 18 251 732 795 476 816 592 882 894 471 462 494 931 630 273 178 759 690 116 713 444 789 746 392 430 912 142 905 79 175 577 840 553 875 122 398 755 211 763 397 305 941 701 322 91 989 491 304 849 625 104 452 913 342 60 584 765 231 904 666 757 73 432 275 449 482 22 781 645 996 797 802 636 168 949 710 148 359 724 130 316 285 674 191 602 60 161 607 847 172 197 228 999 867 454 299 460 924 356 503 267 288 371 60 905 946 135 387 718 675 772 628 802 137 453 505 172 316 919 514 244 555 262 62 412 25 646 110 112 154 695 974 749 558 639 785 500 295 169 49 422 200 418 266 237 494 616 987 155 846 398 5 981 668 579 82 232 124 225 151 869 46 468 96 63 997 325 380 927 424 57 672 502 268 534 537 258 679 370 622 628 903 922 950 586 84 897 215 908 753 220 483 263 549 608 56 410 779 833 611 995 753 821 666 533 206 785 822 726 407 682 850 280 151 254 464 715 180 82 759 323 359 886 303 359 647 607 669 239 286 450 74 207 499 721 318 341 868 424 580 281 96 677 168 665 420 185 280 312 102 448 282 183 877 554 511 923 600 946 144 240 405 673 700 655 121 781 870 352 820 798 353 564 189 123 80 328 579 302 563 776 102 839 16 219 192 684 591 54 162 858 209 29 391 298 40 935 253 8 560 615 214 603 289 366 545 467 355 632 285 977 892 274 62 689 785 231 608 769 893 874 703 76 401 567 938 557 769 378 587 396 383 823 520 492 504 164 860 917 945 952 695 910 529 27 592 459 656 195 819 387 845 522 258 68 521 892 765 61 835 184 573 173 11 72 135 55 915 218 596 243 627 376 919 843 134 516 208 808 707 568 967 475 682 321 582 456 113 730 77 499 868 71 924 906 43 434 628 668 462 758 593 501 433 970 381 260 192 479 134 895 987 898 595 168 274 103 997 581 41 727 730 942 311 35 108 126 633 555 771 550 878 400 990 353 347 857 591 866 770 335 846 261 537 329 237 756 218 175 841 748 290 229 402 93 674 324 783 780 805 277 468 66 392 782 437 236 331 729 699 217 283 865 723 445 581 451 996 784 596 548 109 713 269 660 60 929 601 515 312 100 944 864 637 213 823 992 803 292 912 75 40 868 533 52 783 585 256 13 487 474 480 521 620 519 257 693 109 42 32 163 153 832 354 24 861 937 977 740 791 881 940 372 668 829 989 891 603 269 35 334 92 998 183 435 15 160 216 28 558 876 619 339 708 643 131 958 538 294 273 848 782 969 38 733 758 336 241 624 100 822 741 529 497 374 904 40 938 709 602 775 683 124 576 918 613 98 77 429 843 138 406 584 658 903 872 38 916 310 268 943 547
346 904 256 685 60 647 254 311 546 767 446 156 241 971 755 173 631 583 17 726 10 474 839 693 304 305 544 285 335 187 706 347 956 627 74 878 709 727 383 441 127 104 219 30 287 319 880 919 838 66 249 897 673 762 602 522 166 315 620 367 571 995 873 518 327 992 118 620 52 398 705 217 731 350 728 554 509 723 306 286 315 631 550 668 350 67 523 475 424 877 451 625 317 143 334 888 814 367 983 716 941 385 986 123 871 553 711 92 651 610 759 332 183 301 946 541 996 450 596 18 524 848 979 554 284 878 626 937 847 240 967 164 479 939 555 513 258 465 157 244 664 712 423 972 255 223 519 657 222 202 862 467 15 941 416 327 784 762 406 133 405 740 400 860 633 737 797 278 109 15 107 616 741 571 854 512 44 915 666 176 139 489 770 344 796 836 129 503 725 968 408 975 253 187 963 610 572 288 270 11 988 692 975 262 484 647 362 98 630 939 811 969 789 643 577 747 72 270 597 865 980 766 547 57 707 390 761 413 933 755 444 252 561 703 435 518 172 992 829 325 702 879 543 9 79 788 948 798 599 683 269 604 794 175 526 156 25 93 410 674 545 569 22 403 278 442 528 733 832 626 574 844 833 47 250 327 218 785 379 525 750 92 635 621 404 185 125 989 781 745 243 545 949 37 495 186 41 293 353 242 566 507 190 761 8 125 67 114 132 230 646 434 210 649 812 452 660 430 75 637 992 650 953 95 496 315 305 588 417 432 961 140 872 407 81 367 247 608 428 864 714 145 245 366 960 435 94 878 164 613 560 831 999 441 40 284 586 664 716 156 426 300 588 464 825 882 13 456 268 34 11 792 552 148 606 246 842 770 958 619 697 505 645 677 286 631 782 278 966 401 804 604 0 178 401 335 696 841 943 654 204 97 155 272 333 102 575 58 199 950 736 936 977 279 840 715 186 891 6 348 352 11 14 758 788 337 248 853 667 231 421 381 732 520 618 798 695 610 808 639 179 985 478 405 497 724 592 73 310 831 486 963 611 408 9 806 367 524 34 978 360 3 756 86 69 655 277 674 397 5 453 62 659 930 760 247 926 436 585 667 323 594 541 99 904 591 252 340 388 353 445 4 583 752 648 332 169 325 537 265 506 683 357 209 78 371 140 510 952 195 638 796 704 318 851 513 661 484 818 709 687 473 141 657 995 555 720 482 743 741 617 171 644 585 964 203 623 27 480 440 810 550 160 790 774 59 447 926 316 747 850 618 230 229 391 952 387 520 173 154 657 13 319 77 347 924 46 856 959 228 194 747 982 474 826 763 303 497 951 421 452 240 727 494 940 646 492 960 498 379 231 318 512 655 161 454 891 791 670 656 150 461 501 757 474 531 298 725 148 1 192 616 649 25 430 756 158 372 237 343 236 74 312 482 686 354 733 301 177 488 24 32 105 680 455 262 271 637 721 216 355 291 280 131 457 545 866 53 930 631 911 652 385 809 920 263 525 577 998 968 462 170 846 160 962 820 23 996 593 990 336 238 905 503 466 854 297 205 865 365 881 816 691 340 653 204 780 96 216 298 567 134 438 763 604 500 621 722 138 453 58 768 227 666 671 216 607 486 381 770 819 166 852 664 663 263 393 536 368 232 950 879 134 453 674 967 681 767 589 459 997 728 1 298 56 253 622 332 464 900 783 620 288 27 267 455 798 844 628 217 806 441 912 505 209 420 692 386 968 178 488 487 817 851 469 168 144 658 441 980 877 923 224 639 226 461 2 613 827 791 773 52 382 990 205 86 516 665 246 698 876 408 261 383 579 77 542 333 147 829 559 865 637 445 114 649 311 432 106 659 991 929 215 525 49 233 805 113 901 106 378 665 685 357 371 603 724 236 769 903 392 646 594 676 332 974 517 350 909 150 815 825 223 399 834 368 386 284 989 569 919 71 313 806 734 57 791 596 463 559 915 306 213 770 459 356 505 358 299 737 613 642 540 848 37 169 557 899 262 162 434 656 175 93 419 739 551 192 485 122 636 428 548 970 494 154 450 259 420 586 142 8 836 957 504 689 117 339 167 434 212 343 974 597 641 908 874 855 536 764 201 414 168 346 894 692 777 705 932 328 973 602 133 176 939 315 100 756 809 6 861 801 281 523 203 809 887 369 889 557 171 632 785 840 603 64 600 37 879 217 43 101 481 460 283 388 580 822 837 169 123 472 987 309 84 665 152 300 927 435 767 322 738 463 36 544 26 483 228 433 422 741 655 906 373 991 925 593 151 760 715 913 493 478 680 674 708 925 95 920 507 665 740 234 533 850 775 240 859 474 131 428 803 183 70 238 723 664 50 955 351 36 93 773 993 704 122 205 377 657 257 516 296 145 429 403 699 124 42 704 102 636 63 44 763 522 795 564 143 463 582 728 62 253 730 908 294 524 532 258 888 54 471 378 116 386 751 527 274 576 27 127 976 536 200 708 33 489 465 43 54 97 437 388 928 861 396 72 662 865 683 878 753 664 609 377 792 2 570 773 914 680 365 72 349 987 48 705 981 581 700 812 104 902 325 858 848 230 293 217 181 349 746 445 907 810 693 826 553 128 677 280 619 295 425 937 793 749 229 615 98 146 615 943 578 700 717 529 538 387 860 896 900 830 929 828 251 916 197 829 295 858 395 180 922 527 483 453 202 707 376 331 616 553 612 421 149 425 502 803 890 583 779 268 111 539 701 815 916 315 601 204 513 526 443 855 372 763 884 570 263 933 136 10 456 94 632 271 468 749 301 438 66 12 436 127 68 507 564 259 412 345 985 670 665 548 624 61 403 157 195 866 242 392 514 256 581 43 910 164 764 316 690 638 642 460 82 320 656 899 308 884 91 896 86 468 324 865 772 675 549 664 944 774 73 620 338 762 652 970 605 229 198 303 614 928 813 506 344 65 858 76 824 551 80 122 844 391 766 589 85 268 744 190 807 141 898 806 120 427 361 646 895 932 800 619 124 232 802 593 790 931 828 26 868 440 899 450 359 375 737 85 931 550 921 130 511 992 521 654 162 289 182 258 414 735 159 983 328 666 831 162 676 452 684 493 902 380 364 379 482 540 694 888 265 4 608 350 112 808 431 450 57 104 108 215 61 417 137 25 470 300 399 73 823 583 856 779 500 423 97 503 924 224 576 717 330 716 276 100 77 301 458 544 739 165 786 168 491 40 384 64 520 713 994 480 610 514 232 194 235 350 598 641 191 306 220 834 787 466 672 448 863 16 591 790 864 355 584 449 587 527 906 51 726 471 12 346 563 904 984 794 331 413 778 3 971 91 88 222 942 258 188 492 477 385 768 852 83 848 39 242 51 341 53 32 936 553 322 576 65 809 207 176 233 497 356 143 954 204 380 455 878 913 712 354 113 673 903 448 196 472 893 320 897 715 409 173 472 276 640 606 345 644 527 763 128 790 314 272 433 133 654 787 291 100 348 852 689 968 855 568 965 296 650 508 266 985 126 208 569 925 185 782 530 139 31 866 535 673 857 401 16 750 92 658 30 926 187 502 64 846 473 267 273 243 754 657 745 928 875 658 292 152 337 178 211 637 163 122 938 614 867 53 59 265 573 754 821 925 568 50 475 213 176 47 272 407 639 657 326 32 87 255 318 969 830 910 918 28 710 908 934 266 590 484 432 125 135 488 76 148 668 282 499 636 374 227 467 496 947 191 713 586 154 823 178 662 320 171 165 240 882 732 119 882 643 171 913 83 634 629 174 553 275 816 217 469 490 933 529 827 55 597 290 638 522 631 427 227 29 932 749 866 156 962 285 209 885 180 675 172 508 165 853 512 658 184 558 528 96 244 669 907 234 599 703 829 208 927 476 195 886 883 503 49 32 907 240 796 565 840 180 751 539 728 776 526 440 83 442 276 341 119 489 398 799 909 145 384 883 333 146 372 595 507 849 303 89 8 20 152 214 699 461 207 835 140 531 414 896 957 4 635 366 515 411 320 115 299 845 86 370 383 735 602 375 143 515 268 121 685 184 65 945 456 321 666 38 984 627 917 510 696 679 126 729 103 389 214 153 732 398 185 647 428 448 498 935 409 18 568 170 906 47 804 801 856 221 290 748 530 260 553 369 341 342 308 969 394 747 331 908 10 518 264 193 67 363 944 28 971 101 940 742 661 418 157 402 670 264 663 487 41 757 12 534 633 923 782 556 619 765 838 869 151 460 573 5 498 816 849 3 536 413 497 454 925 719 561 688 956 822 714 307 83 238 781 103 636 206 157 289 471 955 33 990 54 554 263 415 238 225 361 892 299 189 775 449 487 562 693 407 206 21 186 972 447 90 487 625 483 19 410 629 893 71 545 978 713 937 488 110 704 722 156 99 197 917 366 339 763 130 60 762 229 329 361 282 946 752 671 239 374 340 36 843 525 394 132 678 611 439 168 358 510 957 696 390 610 7 255 820 647 682 443 698 300 870 944 771 725 354 409 718 665 343 796 970 179 45 149 300 558 279 87 309 957 35 896 302 333 841 554 259 546 244 783 758 558
759 582 235 492 656 979 201 415 434 75 431 736 3 881 374 301 30 590 484 292 200 769 615 918 174 385 254 762 517 412 913 997 111 44 166 728 719 31 886 497 772 201 965 272 63 653 914 107 99 77 632 627 716 920 238 114 266 250 858 421 602 775 815 804 460 818 0 533 190 532 33 387 349 742 186 20 28 508 750 833 710 213 969 255 295 713 873 842 921 848 737 650 350 581 214 197 314 98 410 443 556 932 741 934 241 540 258 592 299 268 369 635 731 518 251 247 805 289 143 137 315 634 260 16 471 57 127 546 391 219 857 888 982 774 119 69 373 963 684 613 7 34 224 451 307 137 861 241 293 644 613 561 601 689 409 869 202 616 949 79 47 918 820 27 370 661 185 876 257 491 643 16 452 136 726 891 633 223 696 764 39 903 518 286 876 270 157 503 483 663 264 133 738 652 465 458 943 326 756 603 704 68 181 191 125 181 326 334 445 255 23 847 327 581 158 41 424 337 568 878 926 67 292 927 208 885 112 364 993 22 918 966 610 152 95 802 834 532 828 190 675 563 577 423 458 388 508 725 243 402 786 927 628 575 123 728 882 993 274 183 933 144 505 103 286 406 343 887 981 674 118 854 83 890 851 588 889 297 64 532 902 330 87 217 776 520 904 162 102 330 593 889 801 266 215 897 362 704 457 388 554 948 854 240 316 102 511 908 199 255 826 897 892 681 763 82 248 971 308 311 654 175 9 970 142 399 108 399 303 429 418 488 532 870 662 895 703 230 497 189 167 635 78 423 639 40 549 18 340 373 450 995 540 929 579 424 187 229 162 858 527 327 366 161 905 660 130 702 868 468 506 758 682 834 788 320 435 632 665 662 481 729 502 511 195 801 60 400 580 128 353 413 782 437 221 830 954 883 441 750 546 800 574 926 843 480 562 886 730 209 32 117 832 140 198 422 50 590 75 506 910 260 515 299 984 280 145 565 911 944 301 699 182 458 563 50 935 489 855 548 510 955 421 358 499 779 798 907 390 283 995 101 255 966 803 486 96 210 860 77 992 759 400 711 950 187 498 458 526 11 853 869 836 655 966 911 629 563 824 712 403 294 49 670 37 18 176 273 893 489 621 484 227 116 152 420 342 619 544 644 713 969 456 291 212 622 896 766 294 991 767 704 10 785 297 252 907 526 770 342 329 127 495 545 997 612 136 421 929 515 559 590 669 17 685 776 48 567 887 218 149 957 545 413 688 244 232 582 132 845 552 312 154 228 934 842 727 644 114 500 612 883 677 511 856 838 216 527 848 52 852 658 222 984 379 985 218 40 634 114 188 507 859 121 609 105 592 118 197 392 155 220 179 708 530 926 131 733 700 659 525 669 357 76 635 765 183 855 777 861 141 54 43 646 446 116 396 966 519 244 588 732 823 15 364 567 387 760 972 771 691 350 263 82 451 111 442 577 406 578 529 675 651 274 959 986 133 283 448 92 908 97 736 37 625 361 361 315 46 173 245 628 423 874 81 557 866 888 402 897 567 940 553 195 171 460 413 227 513 25 754 475 932 236 520 200 537 442 382 714 492 851 547 100 168 586 644 12 916 535 51 176 38 504 325 766 678 34 755 14 642 168 348 491 912 285 516 73 717 159 473 11 380 216 846 289 169 768 298 562 522 266 453 20 785 64 728 76 490 954 504 24 153 115 56 982 915 800 291 20 655 392 11 624 614 563 977 687 590 664 415 614 572 32 591 320 732 142 781 438 432 339 128 412 416 668 924 260 637 86 407 654 449 962 333 16 44 835 699 89 368 539 557 489 426 879 207 585 951 566 573 971 694 277 594 464 468 725 347 892 213 811 501 740 638 446 170 317 414 581 925 645 160 444 923 644 693 237 844 805 219 817 25 150 76 28 888 504 928 74 867 297 885 208 649 530 262 519 313 951 548 841 990 304 581 189 970 694 661 873 17 222 742 322 104 157 399 840 331 16 875 909 961 953 485 601 478 380 134 575 999 478 196 221 436 148 355 290 29 73 743 786 541 338 470 972 180 682 671 559 566 581 447 872 377 551 862 191 240 568 827 753 909 83 272 751 285 769 252 532 210 349 920 70 589 798 312 785 20 29 838 560 884 395 564 197 226 937 903 862 439 513 311 312 975 630 837 86 475 560 850 686 708 938 16 35 225 525 138 892 107 806 745 1 890 199 871 816 917 489 467 655 55 843 946 885 941 888 150 985 422 528 351 290 305 682 963 136 783 853 833 182 394 71 622 217 341 702 393 163 676 472 324 463 91 701 878 748 955 313 957 981 988 236 531 403 647 35 895 396 800 441 570 771 66 191 398 269 2 427 256 495 702 581 811 740 773 353 247 662 261 594 714 954 90 778 705 892 706 400 793 69 994 647 206 870 356 783 575 150 967 772 847 889 455 385 300 662 979 645 493 391 571 619 249 862 113 885 321 791 864 400 761 170 88 186 509 40 354 864 184 209 874 461 707 698 67 421 779 83 842 229 880 105 121 278 919 567 624 395 474 310 808 516 164 248 319 744 40 716 496 506 881 764 194 626 968 828 689 553 558 481 668 573 230 798 386 841 242 932 367 311 922 556 173 524 408 695 973 28 129 324 144 501 596 574 363 192 569 91 627 998 487 207 440 171 296 80 711 999 401 140 906 574 865 532 476 282 385 429 989 747 802 172 870 850 560 678 267 611 280 976 942 500 135 523 250 226 930 820 42 830 679 428 936 996 86 264 551 821 983 353 161 355 464 613 521 106 980 971 309 792 978 767 938 900 429 468 14 847 821 858 177 305 175 500 953 831 93 954 57 357 605 681 565 574 640 323 766 678 775 562 991 940 306 729 597 910 952 488 611 70 771 349 987 7 535 546 807 203 253 789 384 5 780 643 92 259 760 823 438 852 65 634 600 66 686 210 927 771 79 414 664 508 59 248 18 200 796 204 397 283 411 292 97 499 110 422 412 580 233 28 825 143 1 314 795 792 290 115 735 947 461 364 986 478 650 718 768 542 117 873 234 606 275 376 606 785 244 537 163 536 958 205 277 326 62 464 371 650 945 848 690 358 658 977 304 112 388 857 479 945 288 575 289 286 6 654 789 830 27 2 599 873 494 748 816 179 94 706 330 644 523 2 960 374 831 140 653 895 667 426 454 489 420 206 217 969 841 6 817 580 733 487 320 542 784 403 178 757 695 200 72 979 883 716 976 106 778 210 427 414 561 846 948 727 282 762 752 539 339 299 352 875 392 728 36 890 148 54 555 693 818 360 405 108 998 626 122 836 681 250 21 371 791 358 996 731 82 348 674 377 687 473 648 676 985 594 13 409 964 518 683 643 271 311 444 922 273 76 489 691 603 499 100 922 947 829 80 239 428 545 89 719 466 745 337 638 974 844 533 337 41 470 69 609 604 597 774 627 430 854 829 641 322 196 106 632 899 253 54 529 500 280 587 370 463 966 971 923 701 724 792 765 937 945 270 662 209 673 433 66 582 955 236 749 237 386 810 120 172 905 376 107 794 160 630 869 538 666 332 978 762 442 284 163 680 761 71 924 137 288 462 109 944 772 417 760 372 188 287 320 799 316 722 646 584 494 383 991 229 353 419 358 328 907 729 926 239 96 507 34 734 145 469 968 790 348 835 955 159 970 539 196 491 303 334 361 751 650 53 858 877 795 98 445 830 838 109 948 939 842 344 600 663 787 845 951 586 534 721 871 279 488 101 313 739 206 747 662 310 586 670 980 31 781 220 240 879 562 378 16 900 432 712 697 437 756 652 167 715 236 45 187 22 343 524 42 189 874 269 804 8 924 797 410 666 209 126 753 205 829 35 560 360 438 276 188 543 403 146 741 488 65 576 312 720 140 645 917 443 279 338 109 956 295 77 286 631 936 758 247 147 525 365 784 659 21 58 121 191 78 278 812 822 552 84 383 940 133 819 222 740 655 753 777 26 1 85 903 156 662 151 611 749 57 595 179 15 8 608 217 211 500 103 370 116 210 962 848 19 618 528 194 744 676 120 16 840 818 323 257 550 437 623 325 618 224 193 640 748 577 335 861 228 154 809 587 891 834 619 12 617 720 839 988 246 353 358 122 646 839 872 528 317 23 268 711 697 912 124 162 70 532 607 325 757 697 265 179 765 779 472 995 849 231 724 163 73 432 636 458 302 494 503 616 898 471 578 871 318 984 692 637 869 459 863 289 459 733 389 415 512 727 223 957 598 749 725 729 395 180 698 542 381 991 140 71 203 992 345 192 281 181 536 991 660 159 5 211 901 247 165 971 359 113 480 924 61 856 931 611 68 552 894 519 718 600 620 824 814 811 477 105 425 127 52 75 813 356 486 594 231 587 346 60 804 995 657 768 115 239 723 223 812 37 139 910 787 336 514 304 24 29 105 91 542 52 672 535 375 60 482 319 769 449 192 711 74 368 806 217 534 704 4 368 404 215 336 667 709 572 204 348 673 542 616 527 897 283 585 343 12 834 746 539 641 895 583 447 764 714 34 143 259 769 283 107 626 559
593 871 987 260 948 64 130 457 227 204 548 705 299 94 248 688 306 245 320 764 683 330 127 892 44 188 286 610 690 117 872 313 688 427 874 38 880 897 974 266 464 164 17 711 224 147 340 864 871 144 555 718 440 636 492 408 312 23 154 265 434 961 123 167 73 398 398 336 851 923 184 130 68 231 753 305 775 993 567 166 428 682 271 796 274 217 461 808 702 786 111 653 408 861 743 51 298 930 986 225 842 746 54 580 729 253 817 478 562 812 893 611 799 477 233 420 303 222 289 360 952 748 71 74 647 254 779 456 834 30 18 223 981 444 178 731 902 800 746 286 648 778 538 914 836 329 684 973 201 631 47 338 368 286 318 802 782 158 283 224 241 4 583 233 260 972 158 600 458 766 43 551 945 727 620 566 20 663 627 644 315 521 569 40 451 393 832 425 638 204 823 462 669 28 732 110 632 791 488 823 760 250 266 934 422 391 616 1 364 991 491 562 278 281 937 197 220 262 918 686 909 771 6 285 474 494 497 628 605 2 586 754 814 667 34 187 828 614 163 582 554 705 113 243 519 754 136 531 378 772 92 528 242 912 84 862 711 963 357 217 337 329 671 540 37 410 865 124 15 458 222 655 341 454 566 976 454 642 214 212 877 180 530 558 529 208 857 13 679 171 839 836 151 905 512 462 396 904 752 847 674 143 915 734 881 639 104 349 701 493 5 132 768 551 958 229 502 999 574 691 108 55 218 355 181 54 745 476 847 188 139 836 459 265 11 870 445 684 580 2 468 327 148 317 531 685 114 252 249 145 32 268 815 767 810 390 89 645 29 360 802 56 356 56 418 60 52 122 642 926 812 637 822 869 391 432 985 391 162 131 513 451 532 58 733 412 51 145 221 481 875 172 192 692 501 834 264 974 507 644 262 965 46 493 384 956 522 682 469 621 149 62 737 450 953 591 100 62 803 213 4 481 65 779 853 144 33 177 844 371 494 519 658 577 55 664 771 807 552 564 716 607 344 29 883 209 176 318 951 662 631 879 442 423 208 984 663 869 661 282 748 399 365 765 16 891 120 461 484 20 908 8 695 159 503 415 826 615 550 233 611 333 758 934 53 337 938 885 859 148 186 742 98 38 230 64 86 804 275 282 949 382 413 914 59 741 797 10 447 382 319 595 175 82 117 505 825 995 585 708 545 789 22 361 995 206 269 412 487 372 342 93 91 547 489 195 696 545 424 779 285 788 401 447 707 207 359 525 539 314 166 936 31 152 997 747 694 323 426 514 965 659 709 958 393 191 613 263 381 59 541 67 495 956 314 414 759 283 840 498 682 386 966 4 112 270 560 521 313 785 655 853 465 939 302 882 185 222 790 855 570 293 72 711 798 101 774 852 268 880 994 37 791 112 446 226 917 679 990 500 863 109 421 424 252 11 462 345 575 381 553 911 668 966 352 637 794 849 590 730 473 526 346 558 183 799 910 348 478 917 897 208 559 899 475 933 942 788 134 448 297 137 873 928 899 80 146 69 205 62 353 4 336 149 61 835 345 598 207 845 927 119 932 29 870 103 772 54 781 735 142 510 311 933 689 102 96 290 521 893 75 447 276 372 722 998 807 843 26 103 273 192 301 501 754 641 251 423 305 487 536 708 380 402 188 167 190 490 288 365 77 507 279 483 116 988 69 393 543 923 259 104 557 462 386 282 954 747 238 975 133 41 168 555 387 491 979 826 623 567 934 235 587 701 155 84 467 175 30 182 38 427 322 414 887 411 677 396 8 288 496 211 789 88 280 974 816 389 784 516 956 481 537 298 563 291 739 528 237 79 485 264 414 952 549 939 821 241 866 404 448 784 824 528 524 548 911 972 62 25 500 289 787 888 93 44 846 3 317 3 725 639 511 621 179 138 324 30 699 611 749 356 820 994 101 458 246 698 592 78 253 981 129 646 926 104 735 593 217 163 833 241 982 322 750 902 904 87 211 851 692 770 213 579 506 418 362 702 687 540 225 189 714 615 19 878 410 860 206 258 862 202 182 367 706 465 852 332 191 494 371 494 637 954 845 650 385 33 579 664 367 380 90 241 510 286 498 254 161 613 257 807 261 302 923 250 199 768 705 448 889 12 293 59 499 765 930 385 806 220 110 556 922 716 600 666 470 295 738 156 597 678 417 105 27 974 504 358 212 17 277 873 607 536 118 512 36 798 284 706 141 291 914 688 244 960 466 289 629 467 78 706 601 466 463 472 606 33 394 951 45 685 520 561 415 866 508 608 967 910 984 195 721 706 150 952 159 441 392 79 618 846 720 151 363 188 894 837 76 388 681 955 975 425 310 831 780 727 769 656 708 833 941 527 167 306 704 752 792 570 137 380 924 328 369 678 864 709 777 384 58 566 402 108 12 134 831 757 633 142 666 269 282 361 602 29 419 249 229 637 450 629 608 313 527 424 788 300 628 240 294 481 258 734 534 161 919 455 963 403 457 661 105 115 173 344 321 390 756 148 223 291 767 982 727 30 67 106 747 261 969 424 358 458 947 795 869 398 437 215 103 456 452 972 326 359 348 609 174 787 66 299 339 847 153 999 518 339 514 104 718 575 430 175 349 851 973 786 354 270 860 767 79 423 147 503 215 85 490 495 193 772 245 44 651 885 300 921 138 745 783 381 309 812 361 280 143 923 819 994 377 311 888 162 595 31 830 687 761 697 801 12 439 625 961 710 988 962 935 128 693 649 763 370 619 803 856 949 582 429 355 763 216 213 41 588 50 129 741 825 542 697 476 730 333 34 379 6 609 210 621 359 431 563 171 85 576 959 660 985 599 543 433 873 210 596 656 341 921 621 254 404 929 424 710 396 980 818 731 533 390 266 196 438 598 816 535 516 855 172 912 494 335 275 119 557 976 954 124 434 650 596 232 398 122 348 57 685 977 111 316 399 933 710 82 658 64 887 87 445 653 241 770 719 885 66 194 827 943 874 776 324 195 599 455 526 177 832 327 967 649 715 307 508 723 931 270 149 900 899 837 56 94 168 9 726 49 51 80 188 411 969 835 350 589 37 409 43 654 969 405 844 376 942 131 905 3 293 239 593 272 586 992 210 634 670 106 998 107 815 526 4 989 27 719 50 773 615 290 107 659 940 785 231 235 416 343 919 10 881 925 264 517 798 959 451 39 392 558 81 662 407 304 756 882 174 691 323 742 535 786 540 287 124 765 186 247 610 347 794 308 283 744 445 449 279 811 328 564 811 793 570 596 212 672 297 547 68 624 707 849 779 372 885 202 328 561 761 209 708 568 10 480 344 197 907 156 581 584 264 366 290 898 699 678 797 180 273 626 420 83 685 152 990 295 428 325 683 21 229 805 368 878 173 712 860 572 156 905 994 891 978 884 539 425 815 827 803 639 772 443 538 331 820 641 414 88 240 778 881 726 33 81 325 56 9 551 988 403 371 157 981 28 572 971 178 198 488 203 703 879 456 635 961 978 97 667 742 829 984 404 143 612 464 329 284 591 950 972 868 858 202 571 719 234 285 25 27 751 48 407 969 685 627 734 671 664 408 125 413 603 473 841 674 850 507 481 397 291 361 983 985 657 291 652 641 622 35 375 691 795 779 724 937 940 876 389 720 441 643 1 812 998 83 144 135 955 190 636 73 813 377 890 423 698 753 23 154 472 677 444 591 615 331 281 209 109 761 383 753 187 412 610 819 594 532 219 185 2 435 876 937 523 805 493 11 581 887 435 53 843 344 255 898 700 626 95 769 420 241 808 589 991 381 892 819 231 834 617 437 809 988 395 628 397 58 204 577 903 520 578 528 901 517 755 874 453 10 132 105 399 282 412 586 128 835 625 540 728 829 886 175 544 445 115 629 680 296 676 230 713 684 370 781 170 448 482 659 939 687 243 889 427 219 895 828 509 198 936 815 673 561 630 709 226 751 670 66 164 838 717 319 916 144 796 852 13 34 604 249 804 291 85 379 515 802 400 448 928 449 868 756 263 263 172 130 189 372 99 772 715 144 74 863 614 406 946 782 460 799 479 760 565 239 818 790 962 150 968 434 200 863 896 556 477 740 740 452 265 889 42 949 228 39 60 811 957 655 121 891 646 983 169 143 436 776 540 412 736 789 644 918 292 923 643 752 70 575 429 142 920 54 766 355 675 393 145 272 330 535 24 363 236 673 556 304 351 55 334 868 697 62 432 425 533 342 456 463 640 342 0 613 165 47 14 89 762 107 135 602 360 289 528 383 964 497 328 232 388 390 996 672 665 359 240 783 416 212 97 683 525 144 256 750 350 477 573 278 757 237 913 566 160 998 48 776 126 921 382 565 471 881 577 287 993 648 906 582 861 606 950 947 338 540 970 133 267 213 250 172 730 541 764 848 140 9 867 110 999 724 838 674 960 625 546 834 931 53 848 769 332 264 505 345 588 583 374 999 40 487 944 889 483 410 423 493 854 836 703 266 486 387 323 291 373 738 406 626 800 710 438 621 63 564 35 20 296 761 907 600 686 759 645 192 102 713 7 266 516 699
965 28 1 948 181 142 235 109 691 287 720 362 779 503 429 100 868 246 470 832 393 980 615 142 233 192 327 930 539 554 759 623 647 44 537 701 123 239 567 94 611 66 184 686 475 706 476 923 596 103 28 994 486 913 302 48 40 298 678 611 321 634 103 108 958 835 274 148 961 858 599 910 340 156 901 818 449 492 354 148 633 551 595 526 927 2 144 447 845 958 531 547 697 167 291 682 822 962 955 953 400 253 767 928 369 43 519 59 66 753 658 224 450 687 841 315 464 524 937 214 652 630 186 648 923 901 254 351 736 969 638 561 208 826 936 400 80 170 769 537 785 46 25 659 977 271 38 927 846 188 308 975 734 457 145 8 386 353 829 562 157 929 898 235 807 416 421 30 939 865 907 609 481 367 192 566 730 736 212 551 253 854 376 260 920 743 604 634 546 432 199 744 817 785 353 286 331 58 587 966 711 8 533 99 581 960 325 269 866 570 566 988 746 167 991 504 94 547 680 725 404 709 83 634 946 555 981 8 262 748 497 995 818 392 905 668 408 622 988 801 410 886 170 468 793 595 860 517 370 963 975 695 770 741 758 212 85 592 79 992 578 956 286 230 603 769 440 292 642 926 733 454 68 189 651 364 749 966 247 150 843 520 715 398 675 357 830 167 558 902 422 252 932 790 249 402 944 659 950 41 345 891 813 422 255 198 763 547 452 526 956 190 93 260 24 826 175 138 234 246 819 152 87 147 292 983 394 698 626 384 220 65 364 988 712 131 630 811 276 361 214 518 259 439 372 534 623 16 60 847 893 580 151 622 888 171 999 266 601 881 943 639 119 43 44 347 520 800 163 707 963 427 46 347 966 12 826 247 45 151 693 201 471 35 877 575 174 827 361 701 428 96 26 650 374 469 792 253 155 632 293 552 99 536 51 18 357 990 878 671 815 533 107 853 362 5 848 621 147 496 296 635 885 570 705 648 371 501 547 912 397 588 951 249 564 502 183 376 468 817 474 104 34 234 911 520 996 790 773 560 434 443 285 882 582 18 333 59 64 755 621 839 797 992 268 856 724 780 365 135 803 95 343 544 598 747 334 405 752 87 506 185 162 48 223 190 941 10 280 594 863 525 482 248 605 173 990 125 847 368 100 126 824 290 721 786 246 215 835 745 551 355 50 664 218 767 871 939 41 205 290 438 487 985 854 349 251 319 425 48 264 562 690 481 70 429 304 101 356 437 337 97 95 85 436 485 433 23 554 870 241 725 677 928 627 934 367 829 625 479 989 866 685 791 926 724 281 627 695 538 679 171 169 834 795 87 52 234 423 229 501 44 118 309 330 393 778 730 823 67 765 897 493 939 692 86 348 931 571 894 750 226 252 407 238 591 498 36 415 678 198 816 215 736 902 456 154 736 772 756 994 413 132 639 229 380 968 853 743 883 5 832 2 556 250 240 322 197 399 54 172 290 134 319 632 704 12 758 653 14 777 883 619 93 403 299 906 669 263 179 89 449 643 884 563 234 224 557 704 930 825 935 309 334 929 408 417 807 739 452 900 708 377 444 509 298 849 137 681 775 355 231 427 258 837 357 667 660 707 684 248 464 862 226 899 724 701 106 86 323 16 636 239 226 288 614 7 839 666 529 708 619 985 990 731 873 206 748 195 811 684 276 930 661 273 794 517 683 538 819 609 448 523 536 804 832 306 40 536 458 986 103 27 800 918 168 974 539 438 486 13 190 188 298 760 838 284 994 97 221 258 265 237 922 589 547 158 864 998 385 491 709 789 302 458 368 426 947 865 252 261 379 62 911 230 734 488 726 453 538 895 721 650 516 326 694 256 31 466 858 149 590 395 39 852 863 196 554 76 53 8 554 969 878 529 245 460 814 114 546 948 535 363 720 757 921 602 9 880 735 105 390 545 271 22 11 457 582 430 136 535 157 802 584 876 227 592 626 173 801 111 32 612 786 323 482 231 856 838 550 783 997 21 356 857 977 420 975 381 333 125 169 275 810 137 196 360 635 645 519 622 309 740 890 211 351 167 601 858 6 798 387 585 468 177 166 764 820 216 590 35 142 694 399 572 553 227 617 683 105 116 426 414 856 299 374 380 703 668 132 781 938 382 284 703 229 575 139 682 709 383 852 934 188 73 578 935 130 287 452 454 575 152 693 836 593 894 785 751 653 766 892 297 907 205 821 446 749 270 597 579 524 409 928 833 433 182 562 112 11 6 42 178 873 534 537 384 111 834 766 924 28 726 618 897 607 518 915 973 781 339 107 448 302 502 708 207 608 768 80 55 874 586 327 992 800 811 678 909 672 58 91 574 318 78 718 861 917 510 506 148 1000 120 663 375 99 431 550 832 483 461 340 301 846 514 416 569 910 983 357 243 298 503 923 809 118 113 497 674 291 42 311 96 783 628 744 960 384 159 82 971 254 665 999 719 773 512 697 390 56 124 997 814 68 478 308 342 757 671 770 190 504 524 415 289 287 521 720 540 157 959 20 995 993 931 737 610 471 870 702 412 254 933 815 555 861 467 513 997 576 130 267 30 210 110 405 459 145 748 566 831 456 576 882 532 873 313 307 39 137 33 573 922 388 855 533 799 979 435 648 500 127 389 92 816 623 884 671 662 191 787 107 947 279 949 294 443 566 11 717 702 369 663 953 864 388 346 718 790 405 659 564 171 838 810 822 557 367 61 721 945 253 913 992 925 833 984 567 3 789 967 169 19 672 341 839 129 944 495 563 805 888 916 658 315 271 366 577 754 671 133 95 92 444 413 149 972 404 903 377 484 847 300 893 887 994 710 20 197 403 729 573 915 164 938 816 82 644 511 925 202 447 47 206 236 496 267 43 4 838 115 199 608 559 709 804 613 86 324 100 194 64 952 955 210 119 725 40 65 113 570 900 56 420 550 722 617 554 624 130 504 455 542 327 418 383 618 204 979 220 921 292 672 945 153 263 402 808 553 457 812 576 102 933 168 661 88 432 219 790 738 291 463 661 716 693 483 322 687 88 424 33 335 352 723 824 827 953 552 93 347 69 928 858 240 521 398 593 515 197 717 685 606 310 516 582 358 869 405 635 368 951 594 539 689 108 98 688 126 49 320 780 686 283 462 123 109 9 150 446 310 45 496 35 117 99 728 145 142 701 561 915 317 601 189 474 828 118 957 972 648 72 762 164 600 749 156 861 379 533 867 371 279 436 577 985 316 508 549 445 883 1000 338 934 821 368 556 348 791 313 851 253 314 519 548 380 222 2 407 659 10 877 856 54 37 742 139 115 737 65 889 23 59 347 544 85 700 116 128 936 774 3 451 503 620 637 801 578 72 628 806 903 447 106 562 702 232 625 976 578 676 138 584 302 891 250 892 420 228 485 0 675 260 79 588 188 411 516 332 460 696 314 257 163 81 13 583 400 416 697 318 122 445 983 359 321 649 531 121 653 756 108 127 173 388 466 910 687 135 372 396 298 180 286 970 315 391 310 442 669 352 923 875 484 143 746 872 614 303 953 185 930 853 633 492 300 597 217 962 257 593 910 786 377 644 375 244 440 808 190 560 809 742 506 221 51 225 538 664 493 873 201 525 294 406 430 489 246 646 256 71 134 479 801 987 656 784 192 176 789 559 5 187 373 917 60 485 610 160 65 914 626 49 103 850 731 714 849 573 778 242 115 940 280 698 799 278 205 761 501 401 333 31 291 637 549 670 980 141 740 312 110 277 197 953 25 43 804 629 356 161 255 14 64 753 914 84 776 706 176 200 44 874 578 271 513 217 441 392 888 209 138 63 218 741 629 336 930 53 523 67 968 213 42 494 754 437 741 568 916 387 566 771 32 978 543 993 536 526 432 146 124 794 791 527 190 842 159 528 551 745 988 373 316 203 251 69 7 265 5 294 980 54 102 23 207 508 853 226 784 349 14 580 725 266 102 15 731 48 451 311 764 444 271 840 498 655 255 344 458 688 244 131 1 164 599 350 124 29 328 138 34 591 205 77 894 179 338 165 32 455 30 607 303 272 137 796 825 104 559 419 160 747 556 385 914 18 735 660 797 639 499 36 213 541 992 432 852 800 836 9 342 480 568 839 803 616 187 328 723 980 119 912 614 727 921 507 73 699 252 91 365 465 335 505 35 722 488 869 844 631 199 735 310 90 974 122 365 140 375 879 160 755 342 245 216 282 780 964 742 654 189 522 210 782 783 106 661 499 587 919 659 473 494 108 440 269 200 329 745 844 433 441 48 75 35 319 539 635 319 20 146 732 833 954 784 942 486 776 521 718 319 543 973 908 819 307 149 166 20 191 773 456 891 513 292 469 821 193 10 201 943 890 84 904 374 74 842 673 813 439 130 882 842 656 638 305 313 17 837 641 736 744 452 477 560 283 980 640 66 101 364 32 372 669 310 636 818 896 735 295 649 859 784 614 588 57 275 565 546 136 976 982 962 820 355 490 849 661 801 298 424 780 819 881 762 634 447 530 501 713 122 886 394 472 50 657 570 788 720 204 729 590 400 378 674 351 535 775 425
726 483 697 742 777 846 588 490 883 81 553 164 677 423 57 484 539 338 628 387 237 314 18 504 790 741 410 558 543 11 974 724 105 51 163 603 587 711 707 424 3 941 884 942 827 860 910 89 718 400 797 382 746 422 424 338 758 310 245 956 916 21 749 914 353 25 182 388 129 772 938 207 541 713 798 930 130 653 247 596 143 357 591 138 388 455 158 697 723 846 589 99 131 441 212 264 100 806 151 937 8 833 126 775 250 696 382 197 945 973 367 263 25 849 852 308 708 675 190 720 135 299 501 217 93 844 585 959 776 867 944 527 293 883 422 773 0 57 826 167 165 619 426 685 87 444 984 787 384 102 619 57 566 912 68 685 24 738 303 857 210 591 468 182 50 293 400 778 464 980 83 687 780 282 475 399 698 144 674 93 602 932 61 695 950 163 471 965 133 271 56 474 515 820 45 444 317 278 779 177 783 804 269 361 576 878 614 241 153 804 82 442 665 602 528 668 773 847 394 344 77 352 76 76 346 601 637 624 429 440 28 788 845 671 356 358 117 621 246 270 273 753 934 152 641 28 534 258 331 18 612 444 675 882 254 314 885 248 905 71 648 506 321 7 750 983 358 724 533 299 344 246 66 104 874 261 811 807 849 157 996 446 559 512 899 112 504 261 198 121 206 129 861 30 873 515 505 467 339 824 977 980 354 734 379 112 973 79 552 488 657 135 532 883 462 771 39 360 233 648 729 652 767 196 467 674 134 971 256 14 930 562 731 596 794 704 419 676 19 230 487 355 17 986 519 899 906 50 681 319 251 334 461 562 253 30 9 626 738 321 897 470 372 16 183 1 276 814 329 418 351 279 42 291 258 9 850 140 146 940 765 127 44 794 527 491 428 126 952 411 224 433 291 188 540 688 842 151 762 994 70 300 662 265 829 895 652 13 189 224 174 96 289 295 805 326 497 880 179 370 470 113 516 276 460 682 137 610 506 866 192 615 995 138 957 755 669 970 788 539 281 831 330 925 433 378 30 932 286 129 509 729 929 216 994 900 432 894 823 11 955 870 583 656 110 845 217 683 271 345 869 372 991 378 870 816 564 797 721 454 640 319 714 258 476 382 608 302 43 803 59 322 624 425 761 128 106 308 123 360 704 281 786 538 956 785 31 697 596 77 401 912 951 834 209 99 368 294 403 714 175 673 978 54 188 759 904 767 431 433 99 448 889 789 67 505 240 660 863 37 654 862 52 460 569 603 921 474 990 78 547 908 561 23 74 380 856 588 337 922 508 549 998 506 115 683 154 338 36 469 818 764 235 244 599 613 868 547 667 422 841 73 478 910 164 70 459 309 285 348 801 842 60 63 171 92 793 862 997 625 378 716 469 19 496 284 895 92 173 385 308 829 365 164 95 538 912 912 338 165 820 141 800 963 615 919 312 796 204 268 113 80 520 888 359 98 680 251 199 428 231 831 605 127 398 924 835 819 594 868 876 148 299 243 557 54 423 800 380 114 142 161 107 168 55 484 322 582 546 245 822 297 975 436 769 544 570 309 500 980 638 27 919 263 473 418 550 974 510 441 796 308 606 793 325 262 491 103 629 391 717 766 909 499 10 874 544 289 999 907 971 847 603 214 302 767 514 655 670 566 202 490 985 703 22 1 825 834 38 337 817 899 47 267 941 871 111 281 563 615 626 388 521 510 529 796 295 104 963 974 590 784 450 212 187 731 181 750 457 848 898 972 296 479 472 1 720 302 495 913 724 777 304 955 710 684 454 71 421 674 740 571 513 462 481 280 900 175 732 315 417 923 531 111 578 52 953 972 860 810 390 35 200 197 932 46 26 91 430 463 939 523 292 180 6 652 530 678 976 448 958 782 128 820 402 747 98 503 567 664 621 800 854 239 75 83 108 912 810 295 791 580 297 858 866 805 267 923 894 598 961 197 447 563 623 439 949 81 434 911 858 218 369 952 349 630 989 983 646 190 215 961 385 895 816 516 343 706 735 335 703 9 494 941 764 422 12 277 705 538 625 586 248 103 266 613 334 152 328 946 326 589 575 564 937 433 112 33 700 376 374 345 104 528 913 438 752 355 393 770 40 245 438 63 348 875 176 2 770 302 607 761 406 545 611 211 357 113 392 856 51 795 488 188 935 284 804 382 812 1 789 287 480 99 34 604 701 914 745 970 409 680 911 947 85 511 633 23 658 809 218 333 197 127 345 114 639 763 560 125 86 506 518 855 37 373 960 232 865 258 522 878 404 111 787 94 226 267 584 812 309 497 127 297 887 434 287 247 672 256 493 81 523 475 124 453 743 315 347 65 376 389 132 690 178 60 716 793 259 673 964 172 316 570 987 777 320 680 821 276 755 602 781 439 914 802 144 100 597 78 62 478 683 914 314 543 604 966 203 483 23 430 554 105 890 235 15 21 364 437 686 813 306 211 230 984 526 242 119 709 733 710 833 485 711 133 507 177 537 167 737 506 983 864 140 231 375 582 5 665 862 206 21 907 636 994 371 744 548 487 993 419 157 60 839 397 196 841 893 562 751 790 479 572 335 697 644 39 416 2 616 942 242 887 891 785 551 184 463 455 593 399 477 529 886 887 649 933 448 108 445 444 162 469 712 352 954 367 555 612 562 674 671 922 756 949 33 914 373 566 725 908 785 118 565 569 940 362 244 458 257 154 260 634 768 196 141 612 931 974 778 560 695 684 211 442 138 668 678 79 837 667 679 756 925 881 618 246 451 948 634 787 598 151 482 622 446 578 924 399 660 747 691 934 272 241 118 470 645 273 486 421 72 49 156 38 94 547 901 187 734 757 915 927 389 433 741 67 859 890 180 32 418 314 274 649 581 43 4 20 848 600 766 684 908 97 49 33 727 745 736 393 53 999 221 357 719 786 663 732 243 563 89 101 80 71 881 875 622 889 193 171 449 342 443 352 525 642 988 659 213 561 220 531 7 433 101 234 474 817 688 418 763 590 875 316 262 864 692 686 948 844 490 72 610 359 315 388 538 5 923 74 888 214 855 180 907 941 872 542 397 282 851 121 444 787 728 676 391 992 234 37 275 740 166 180 81 32 207 769 456 698 840 134 332 597 399 406 169 922 699 382 706 424 782 67 815 835 425 227 992 404 186 683 97 978 255 427 880 5 573 314 29 771 167 389 871 810 383 492 439 178 582 946 414 417 806 218 857 527 319 640 205 81 116 713 241 415 1 349 715 883 13 49 942 647 125 700 651 938 223 432 571 924 685 39 959 33 601 368 967 734 341 754 310 771 689 796 549 875 92 871 517 294 687 18 577 927 120 172 586 185 572 12 405 65 498 853 159 604 492 953 536 577 298 614 838 375 759 780 656 622 803 698 84 523 902 662 147 956 632 337 946 804 14 789 381 18 370 977 808 632 694 743 933 370 324 44 264 793 969 532 617 489 661 386 682 190 774 744 775 710 757 899 161 520 690 682 760 399 268 299 121 496 568 501 73 399 65 794 103 526 355 664 966 301 535 447 655 188 453 59 882 670 300 192 290 225 466 368 545 385 238 1 305 769 79 228 730 251 412 711 160 537 265 409 91 761 139 199 831 625 511 889 739 739 27 791 249 434 980 657 503 65 387 137 499 167 452 328 642 140 926 1000 666 641 627 450 684 495 970 488 917 66 435 229 877 167 441 718 69 498 219 399 362 301 64 353 556 688 824 778 340 309 46 476 693 832 512 301 744 951 879 474 102 755 58 385 333 314 844 916 609 292 318 285 927 888 676 177 152 327 41 862 943 253 88 219 172 252 809 278 149 665 846 346 228 217 294 839 427 29 653 431 843 742 407 717 90 346 542 895 280 753 807 925 903 589 342 546 947 913 713 542 363 846 968 7 168 1000 436 827 799 544 11 222 754 610 336 361 742 955 270 809 377 746 185 643 524 877 239 656 748 268 483 600 795 247 283 464 194 5 366 742 832 475 847 791 327 670 458 917 413 332 579 70 2 416 361 834 313 838 864 851 35 305 792 6 442 852 962 202 216 100 702 227 814 16 32 672 279 151 440 51 986 716 892 932 184 238 208 212 191 928 96 458 753 645 227 788 150 429 20 277 408 474 437 604 263 318 48 929 747 465 201 508 772 406 415 570 54 825 155 580 484 900 109 300 277 275 225 890 232 651 323 816 830 195 502 325 288 318 282 903 145 240 580 661 455 729 16 646 659 221 465 188 122 714 395 302 278 506 643 173 813 286 311 135 558 532 170 312 784 25 136 513 352 873 148 943 982 821 673 495 647 400 195 904 613 195 592 272 920 188 360 407 936 936 284 515 650 514 261 302 722 622 350 334 836 352 574 748 420 20 922 387 819 765 878 256 853 328 771 896 71 871 485 457 981 600 214 370 600 472 411 252 928 352 252 629 396 562 668 184 386 413 595 930 489 441 896 297 177 352 802 525 222 544 828 591 236 526 620 377 696 603 307 458 664 765 834 691 979 219 229 300 918 433 709 464 965 105 631 875 630 381 63 564 301 834 78 362 635 341 114 792 972 200 867 500
66 903 321 439 55 729 949 28 703 618 310 885 670 776 468 323 884 334 822 268 958 26 291 383 724 851 752 789 453 115 834 404 232 278 245 792 694 623 622 897 595 422 832 151 288 340 411 434 472 277 83 285 229 44 874 366 427 234 547 286 473 625 293 4 50 331 208 163 127 529 312 495 29 735 348 366 156 497 767 107 698 425 750 564 987 366 575 578 645 761 838 179 152 558 493 112 775 437 387 401 481 101 447 543 795 997 758 894 738 500 746 408 741 308 506 704 761 60 598 559 277 410 6 769 408 216 626 73 430 574 592 599 521 711 42 621 533 785 203 392 402 681 803 404 123 190 73 519 963 329 356 350 932 765 319 615 944 937 915 123 954 687 913 883 7 428 593 882 295 483 948 784 497 300 794 497 722 47 213 112 910 179 806 346 84 547 687 948 931 487 636 751 43 207 788 133 847 15 946 434 801 260 259 31 663 362 517 67 457 104 224 802 324 863 1 934 577 947 612 934 250 894 30 16 777 7 920 82 608 517 904 974 629 132 912 537 509 807 40 954 771 913 316 698 273 904 323 923 534 447 641 747 971 187 187 496 170 647 919 417 766 180 578 513 147 412 62 263 367 977 787 163 823 163 79 680 234 19 118 645 522 895 789 626 615 691 774 339 206 489 531 897 237 919 542 271 930 892 436 117 313 99 209 870 551 38 328 714 371 180 256 534 239 699 225 346 49 649 281 162 74 132 378 241 962 314 818 608 364 253 388 740 519 466 433 192 87 403 984 118 16 337 146 601 556 316 183 553 868 738 338 505 647 505 945 142 901 996 403 40 618 686 363 321 307 691 829 26 14 195 736 203 465 678 276 919 292 539 240 605 744 891 693 217 643 721 587 887 925 631 72 962 282 218 330 434 536 306 142 127 665 509 103 120 111 998 523 876 965 535 662 286 851 616 628 85 181 956 153 386 121 376 252 343 826 792 115 303 501 91 26 217 544 483 712 115 61 736 186 834 512 82 439 737 567 727 421 616 355 946 261 159 876 780 254 50 33 416 53 70 34 923 18 27 148 924 514 425 804 846 849 668 780 636 182 813 867 2 706 372 496 829 715 796 614 688 543 862 630 76 754 69 358 831 394 383 525 730 370 211 262 46 520 59 474 710 279 840 416 895 172 923 369 444 568 895 391 263 755 605 896 427 77 851 180 563 737 297 13 52 284 678 908 124 571 483 835 471 334 762 873 75 619 209 490 8 414 894 861 95 986 530 840 798 664 310 644 675 184 217 44 596 479 666 22 69 242 942 998 577 609 336 337 977 924 431 15 394 228 80 144 788 657 416 290 983 499 437 384 532 3 996 417 18 810 187 731 733 640 206 360 907 161 857 271 542 854 513 218 449 231 21 463 882 656 64 122 108 333 390 807 659 235 386 90 94 216 618 20 473 91 262 383 928 362 188 602 743 102 767 809 128 888 169 796 54 283 821 800 959 97 936 24 603 350 16 565 401 298 340 889 900 555 913 198 534 154 135 689 977 135 118 526 381 452 132 70 541 709 586 46 448 900 497 278 843 226 311 906 755 257 951 461 309 583 689 576 718 429 984 816 343 475 616 326 250 975 700 624 26 332 505 508 544 916 664 553 277 607 554 950 405 410 132 745 374 708 80 669 602 574 38 480 286 435 839 982 743 301 120 821 203 730 461 967 831 255 475 185 767 398 427 808 383 202 631 78 805 485 369 341 673 970 32 164 459 570 981 686 277 710 598 996 443 603 112 564 774 272 977 726 956 151 925 38 778 604 647 879 678 600 599 977 484 188 332 64 147 230 621 999 652 549 293 639 168 846 733 500 797 401 937 684 451 594 947 143 583 882 68 797 414 969 539 828 75 842 313 381 769 155 987 934 548 705 59 166 526 432 510 80 373 178 648 69 510 989 662 582 573 68 299 361 537 507 961 303 127 590 836 515 811 460 567 770 582 112 262 192 537 125 253 653 350 470 349 71 747 552 457 412 870 8 402 244 660 23 83 779 289 385 741 914 260 704 388 749 435 354 238 683 991 451 286 422 241 329 184 529 758 197 840 559 769 658 258 12 123 492 68 76 745 243 330 852 577 448 678 325 747 100 400 347 290 939 715 596 286 440 405 437 51 700 556 113 488 174 647 396 482 817 110 54 591 67 586 562 960 233 679 204 639 423 940 139 184 173 894 937 429 537 284 219 215 661 519 513 218 248 168 599 6 778 907 189 780 351 635 617 995 395 840 4 782 831 111 799 118 365 946 957 88 985 604 707 607 483 837 606 937 535 853 820 717 605 14 863 560 701 899 860 472 47 141 345 835 105 808 677 480 597 673 404 358 655 890 857 119 668 584 503 621 773 939 136 641 428 393 812 701 688 505 393 724 116 936 894 740 41 94 811 834 426 829 560 569 697 990 865 875 518 218 702 742 959 200 729 88 459 135 836 490 349 100 772 218 263 796 764 595 48 295 19 25 478 114 877 392 671 70 305 832 732 750 450 61 637 53 267 6 966 899 56 904 110 410 200 776 359 899 390 520 306 298 993 921 613 714 129 429 39 879 304 435 389 151 420 210 623 294 569 39 217 327 106 943 488 577 616 833 353 704 58 419 270 525 968 807 585 119 955 839 696 794 406 760 635 454 739 222 785 538 251 969 294 774 268 720 140 8 756 771 260 900 158 126 482 807 380 32 892 331 646 855 897 204 86 604 157 223 211 729 132 785 196 656 844 169 409 444 315 790 866 385 824 156 956 688 117 6 921 79 891 138 997 662 976 555 870 530 625 371 201 572 124 231 5 759 467 660 742 610 99 329 579 216 441 528 98 658 88 824 561 330 27 502 659 805 236 551 45 752 926 470 760 127 953 613 893 493 57 321 666 20 983 632 109 230 909 524 418 725 942 477 464 205 917 144 748 267 215 630 654 90 320 762 340 228 63 512 819 76 131 866 762 626 296 944 249 861 93 938 274 961 685 722 223 596 524 109 763 857 150 710 476 820 768 553 676 849 498 463 2 850 372 130 845 653 220 809 25 148 855 645 740 374 454 887 160 940 149 821 469 808 584 366 85 260 190 150 928 617 449 521 790 739 379 660 302 356 839 377 782 253 541 102 194 637 346 1 382 657 902 861 222 864 431 908 843 236 572 347 210 434 610 835 159 828 964 10 881 801 994 559 841 415 642 674 733 264 505 631 75 657 830 301 853 706 212 879 462 11 9 531 837 103 620 365 638 681 327 134 167 436 961 625 287 540 502 33 951 797 783 776 545 694 802 914 856 414 128 669 632 493 446 160 510 407 725 445 169 302 978 715 691 781 979 309 107 859 548 551 335 893 227 682 442 55 286 420 667 388 922 829 114 557 438 398 550 890 875 345 137 937 995 995 458 541 413 314 588 126 207 158 538 978 96 844 258 223 311 928 177 790 400 957 905 313 165 605 690 634 974 776 528 389 751 818 734 461 695 855 539 388 357 513 546 339 253 276 247 298 634 854 827 516 60 380 781 293 317 866 776 535 318 761 890 223 952 761 941 709 601 218 494 103 627 858 171 698 911 849 786 191 581 450 31 157 81 936 936 126 37 150 973 873 339 73 289 532 191 771 309 917 162 841 554 966 859 747 130 430 285 785 721 456 872 87 487 636 368 521 858 71 611 803 21 145 747 16 456 105 138 691 765 318 386 236 397 3 558 208 516 992 308 322 673 810 51 326 540 479 871 371 108 998 36 509 699 8 648 724 850 672 265 586 126 704 862 456 425 469 300 450 717 664 489 964 759 954 92 75 415 305 798 398 434 679 297 470 495 245 557 379 407 912 672 420 714 516 833 772 792 566 466 52 35 408 392 180 880 853 11 783 527 664 163 233 757 654 17 704 133 657 711 436 95 205 28 51 199 739 82 22 280 357 322 137 878 535 511 809 769 343 743 445 814 343 214 73 134 185 907 751 883 509 266 93 471 147 193 690 269 957 532 6 59 941 566 3 336 111 825 978 929 276 119 728 168 148 238 173 205 363 649 675 241 186 586 918 652 446 980 842 145 442 938 273 791 562 366 429 377 127 589 718 65 768 299 339 52 921 991 525 933 193 405 544 443 575 988 203 682 275 580 711 10 563 563 502 805 138 120 232 89 432 727 34 246 418 264 7 175 54 813 221 621 16 719 209 692 838 477 885 848 112 455 243 885 545 331 700 674 616 753 721 718 466 104 85 633 468 373 79 399 124 504 894 32 371 864 975 374 774 419 729 424 127 675 984 101 484 943 585 935 274 899 656 352 127 735 414 927 715 376 638 375 684 176 860 486 208 992 710 869 401 314 518 141 542 680 282 679 867 981 51 815 811 940 513 990 102 895 210 484 509 960 894 573 764 716 216 444 483 343 128 728 183 221 907 947 569 918 161 903 33 972 529 179 417 678 334 793 488 445 162 0 212 898 778 784 800 631 743 530 977 723 351 886 520 713 469 651 124 720 250 94 590 491 794 650 544 195 922 275 486 660 107 344 303 887 173 342 133 681 743 591 45 923 710
573 301 734 908 860 541 458 190 352 217 571 396 115 867 222 782 670 48 663 675 754 305 719 663 58 670 242 264 550 941 60 119 544 830 919 854 792 799 613 217 413 364 872 485 507 929 746 551 228 990 891 442 560 727 160 542 577 659 79 464 509 189 386 413 392 44 464 257 918 912 449 731 387 127 808 45 410 45 546 741 866 658 877 661 665 509 795 161 753 964 812 181 140 882 760 307 253 687 531 332 927 187 835 161 29 50 857 345 887 531 602 12 22 619 951 852 852 952 303 822 138 441 658 685 237 40 777 922 250 424 112 965 937 149 773 684 120 342 61 424 940 513 474 206 450 50 293 620 895 349 707 532 496 916 302 440 443 187 74 598 646 367 775 100 119 387 1 287 203 459 127 497 93 730 476 934 828 1000 485 36 378 239 623 873 455 101 725 212 668 816 578 728 176 725 321 141 559 817 133 693 691 139 109 577 439 260 791 270 209 365 277 483 555 620 946 924 809 131 170 463 323 899 358 780 159 971 541 857 172 740 802 240 16 725 87 120 142 667 878 25 91 833 776 407 790 88 284 962 304 337 705 488 649 930 194 116 36 536 684 949 100 776 807 818 498 106 24 813 274 411 905 872 186 269 932 423 615 183 166 485 913 61 406 117 82 544 664 170 416 446 453 576 533 569 971 270 196 154 681 636 281 232 540 383 223 266 804 800 216 110 859 367 504 489 409 557 327 922 714 617 542 164 936 281 988 261 950 366 35 230 94 222 756 896 758 713 592 400 766 763 264 665 966 267 911 470 280 607 118 645 347 307 69 148 723 357 689 351 558 422 208 231 697 897 978 879 283 407 976 968 155 109 364 798 890 395 361 123 832 696 947 37 318 211 121 670 715 20 579 317 843 471 21 325 518 378 174 856 567 372 513 282 662 412 218 807 635 929 497 577 818 703 917 854 483 364 370 690 521 435 400 738 656 668 757 752 899 129 353 770 673 642 489 646 735 200 202 11 407 217 255 313 762 987 629 229 751 295 356 465 799 482 803 275 421 359 953 513 272 196 601 704 931 997 415 325 252 46 634 605 793 53 702 539 432 243 2 311 189 472 500 675 269 983 938 261 738 892 582 288 685 889 603 215 527 646 289 40 997 645 568 529 786 183 968 888 106 556 885 631 165 224 9 49 660 985 451 307 108 499 326 759 447 384 368 322 839 384 528 959 679 516 728 613 924 193 110 144 774 557 398 892 745 763 466 907 482 837 565 524 923 105 943 661 823 990 0 624 175 678 825 827 335 386 930 917 584 655 265 852 575 349 30 576 865 907 837 850 291 995 698 491 854 536 146 402 750 538 652 116 678 203 65 428 316 956 381 126 836 195 262 68 47 227 322 56 31 386 40 302 676 240 869 428 440 345 604 921 436 803 137 867 922 807 654 402 366 721 17 579 34 318 298 297 996 268 15 650 781 99 898 904 299 469 423 756 643 112 696 736 543 286 588 489 694 31 667 830 811 511 379 434 979 301 128 179 671 176 405 513 239 768 226 161 963 518 675 656 354 39 151 401 904 763 910 498 552 204 143 945 344 550 616 54 479 136 348 778 317 324 844 499 129 508 167 288 692 714 428 77 783 840 686 939 768 433 240 804 271 954 382 187 18 780 720 149 81 468 10 400 136 512 285 962 66 378 245 199 374 536 104 661 89 334 622 328 647 493 238 867 355 34 759 460 998 982 813 155 333 538 727 717 276 794 875 893 861 787 346 797 748 679 827 999 638 380 292 408 876 333 499 499 826 783 103 814 831 349 7 908 68 420 666 736 916 991 508 767 168 915 441 996 332 29 605 375 235 619 393 636 551 762 535 376 282 404 32 408 493 373 737 173 92 549 224 852 380 864 619 422 141 851 163 620 260 176 158 881 67 680 655 851 27 792 215 968 519 259 624 115 561 22 699 947 459 73 957 95 50 762 360 300 420 351 72 37 512 295 171 489 195 819 921 263 995 839 376 47 755 503 198 424 939 567 210 337 741 160 8 188 549 164 319 448 722 441 846 256 434 696 247 596 740 255 800 848 523 77 929 297 437 49 154 703 52 581 28 949 145 999 608 921 233 28 19 565 12 811 86 333 814 946 902 632 320 528 384 894 469 569 181 291 711 685 306 744 267 903 530 803 841 278 994 880 909 192 472 113 248 784 958 949 511 236 42 359 514 519 461 754 88 104 630 17 991 670 53 749 611 220 868 119 14 977 46 89 83 400 184 959 597 946 901 936 970 500 515 407 48 279 779 725 805 234 672 800 417 157 985 845 454 146 908 374 778 27 726 781 324 170 70 419 11 21 71 31 830 120 838 364 713 498 982 774 554 502 433 284 373 205 987 17 5 400 465 876 653 685 414 149 942 524 883 324 199 337 892 218 810 119 427 330 288 828 217 479 329 456 683 481 524 120 628 306 871 587 294 166 856 530 956 352 351 365 399 884 983 618 419 706 999 535 945 543 712 902 612 800 388 785 907 325 193 650 192 608 576 852 480 129 625 894 139 879 847 571 334 537 564 667 944 672 41 631 463 335 695 795 309 810 600 574 99 564 594 836 403 131 962 240 587 704 585 273 372 43 111 909 359 583 529 718 38 99 973 830 426 149 156 573 648 884 402 414 897 362 992 2 888 716 955 53 251 817 934 751 569 492 481 826 39 106 231 349 220 845 191 161 197 647 545 864 516 776 491 64 371 748 536 725 981 588 241 570 840 903 148 226 442 458 475 503 263 631 637 946 275 869 703 353 75 34 62 461 669 238 77 258 157 798 44 616 801 419 219 447 609 976 574 797 595 207 261 491 935 707 639 330 385 205 894 329 188 929 586 630 525 582 548 331 642 525 101 78 732 618 880 904 80 192 710 683 539 819 964 829 721 474 152 924 510 853 177 755 107 281 341 48 78 49 473 344 589 773 650 776 736 937 764 653 59 76 590 133 147 118 308 420 287 89 391 110 520 421 178 179 906 94 851 179 350 576 563 697 522 195 211 187 149 56 315 252 771 815 833 558 470 960 967 821 117 323 505 240 785 733 331 249 829 606 243 115 456 938 229 724 258 803 113 423 709 440 23 964 330 391 357 193 752 19 863 583 183 966 362 14 566 63 583 858 749 269 290 138 948 505 682 16 889 106 598 177 640 314 328 163 135 975 884 992 862 582 297 858 51 686 977 1 13 923 206 270 377 630 761 666 73 765 471 810 394 20 130 737 486 766 853 415 179 837 63 622 631 51 763 2 345 879 733 765 244 473 690 27 375 16 268 814 718 206 205 475 797 590 422 859 90 341 259 704 903 109 706 645 915 737 249 927 25 991 772 139 444 418 411 448 169 917 610 665 960 190 429 175 123 204 301 937 457 670 214 316 724 27 858 344 383 25 390 472 770 280 389 575 45 583 782 890 806 347 526 572 76 675 424 725 580 955 606 813 313 388 743 112 984 756 596 121 490 29 618 387 126 777 270 955 173 87 134 624 788 126 225 867 972 936 180 693 56 767 842 643 43 157 980 293 730 116 161 787 742 195 661 749 993 158 701 649 37 195 657 674 659 827 131 585 85 684 641 805 257 397 591 604 6 243 820 463 693 208 617 976 57 421 627 551 307 154 920 228 484 117 369 245 816 990 105 294 4 696 201 634 431 121 789 339 300 294 881 390 200 949 729 363 636 483 626 534 824 19 834 422 340 227 256 552 445 227 204 767 438 133 787 132 874 560 412 587 870 382 572 585 495 943 395 486 349 278 607 1000 3 933 467 35 798 136 914 329 212 344 254 93 926 442 236 681 20 54 64 158 547 637 468 741 338 402 744 691 55 566 295 501 337 173 928 939 305 459 784 767 867 392 688 147 153 129 593 951 912 256 849 431 162 346 336 769 26 642 990 830 704 124 633 195 651 694 492 850 266 716 716 625 952 449 273 507 949 786 717 534 645 194 708 472 731 958 614 987 97 134 494 25 232 528 794 656 848 662 933 371 954 301 246 981 873 358 342 769 207 325 780 147 477 1 769 467 446 50 98 779 221 712 986 278 122 707 817 451 33 809 674 288 896 790 279 297 132 548 815 830 680 396 767 165 150 665 822 228 570 581 365 879 819 317 435 583 114 141 687 210 448 852 677 83 621 503 845 988 363 680 230 269 102 277 503 794 620 191 425 460 84 954 339 773 187 267 49 600 95 598 517 43 556 690 234 655 286 633 487 84 502 478 553 808 700 995 418 706 325 407 965 78 879 559 941 667 850 292 989 331 311 888 408 79 747 17 974 782 312 444 404 896 96 554 310 746 54 893 882 498 396 206 961 501 739 870 462 401 116 967 969 490 532 803 925 913 975 477 144 387 562 41 343 759 278 754 534 982 460 236 296 458 314 760 632 786 796 215 765 676 124 143 430 903 397 262 644 243 900 827 213 624 893 664 599 86 164 313 501 662 367 777 557 166 488 562 125 322 581 235 537 124 401 681 821 94 478 492 959 201 506 174 538 936 190 202 452 533 227 877 864 292 182 451 855 415 886 585 185 965
99 234 17 566 541 145 68 792 0 43 981 978 294 996 416 590 485 520 117 978 816 897 373 804 22 252 714 811 481 120 819 792 21 764 76 113 114 340 321 665 626 342 434 677 251 169 311 899 532 409 644 987 602 946 141 798 252 572 328 567 832 828 625 963 609 3 583 636 301 247 868 331 89 611 210 768 302 370 87 515 176 887 66 711 248 813 246 671 707 579 143 787 122 802 640 66 867 165 881 477 991 277 989 919 993 572 383 659 700 795 859 712 787 337 915 541 206 198 621 24 34 930 840 821 426 390 768 671 917 613 662 11 733 12 505 170 486 298 709 314 127 768 199 620 683 881 308 915 622 778 518 597 335 554 425 411 12 781 746 684 842 251 63 500 282 807 854 860 800 12 410 629 542 918 207 289 378 942 883 983 747 965 418 118 652 282 839 589 384 435 295 77 279 415 113 214 286 893 815 970 436 547 549 179 183 185 79 60 515 34 153 919 702 267 443 40 630 653 862 128 227 597 357 619 349 905 656 665 615 479 642 372 951 920 551 121 805 39 547 885 32 445 798 60 892 330 865 340 20 713 808 355 498 944 973 498 36 106 14 274 858 21 326 582 980 635 396 407 146 595 711 439 440 839 739 658 342 677 214 733 318 503 605 885 104 319 972 563 834 819 750 697 197 33 595 163 397 5 88 122 706 66 213 477 513 409 918 664 674 545 67 366 938 296 752 308 830 415 590 553 932 908 620 627 309 737 327 36 742 846 185 538 490 633 297 50 108 227 619 174 586 339 394 128 675 253 215 118 986 285 74 926 508 382 845 88 345 320 909 589 758 623 767 740 884 132 698 439 195 318 574 193 427 751 154 103 905 814 236 194 13 405 724 62 413 568 936 253 774 172 409 479 955 504 144 312 346 519 191 960 462 50 552 1000 484 386 655 269 528 731 940 647 522 965 676 915 727 612 306 233 734 697 487 773 594 281 776 283 217 439 575 199 671 64 604 385 423 88 945 85 949 165 611 355 218 735 785 798 201 571 950 387 857 867 100 107 523 164 751 997 313 640 110 942 26 921 15 147 990 173 627 744 660 869 350 884 41 25 512 531 439 971 390 1 577 151 403 961 460 737 557 116 745 24 232 191 596 764 476 749 790 647 920 834 535 426 716 514 263 655 778 100 761 759 843 394 543 665 657 163 126 847 221 406 161 778 103 599 255 811 827 540 101 257 424 525 962 846 871 490 102 111 140 548 643 383 906 427 957 718 315 107 598 281 974 705 648 676 292 446 59 725 967 408 959 169 585 699 879 17 963 99 86 451 372 645 673 458 882 45 811 771 994 924 975 5 634 365 134 696 446 111 319 68 433 727 939 282 366 536 404 500 501 339 186 17 958 298 322 666 365 381 931 396 781 817 946 270 504 264 62 469 941 45 392 23 796 591 603 633 499 141 137 862 588 138 728 53 180 188 8 543 43 17 24 140 593 291 165 770 817 696 417 910 606 459 289 24 293 199 996 307 259 756 506 281 599 165 156 797 307 591 904 650 645 57 389 114 333 405 497 955 937 932 637 520 814 410 616 711 578 838 910 780 869 818 354 957 956 219 856 571 304 350 331 123 438 146 569 793 60 234 694 66 456 290 960 992 567 502 636 484 631 697 692 808 793 55 977 538 402 987 142 741 828 762 228 986 472 739 517 734 411 12 149 206 237 737 822 594 95 977 193 984 753 200 9 749 597 671 147 225 325 971 211 704 983 78 398 465 766 547 131 942 362 278 233 336 780 935 860 642 653 77 494 211 381 361 445 526 511 203 872 810 160 161 45 55 633 476 243 479 256 688 415 988 208 898 791 65 740 915 771 741 412 284 405 334 441 514 310 73 765 336 105 839 278 772 266 367 741 208 78 885 138 145 835 798 582 411 175 617 760 708 509 240 273 411 561 73 312 922 687 409 929 678 809 631 846 35 2 405 133 971 359 803 368 516 265 792 710 27 848 665 393 359 519 335 677 818 370 13 686 608 48 659 432 16 886 531 548 820 849 686 850 241 77 827 69 416 453 718 823 565 386 169 55 347 375 574 169 964 690 3 204 97 276 276 85 882 759 987 669 518 455 165 799 115 124 756 491 763 152 268 654 595 635 978 47 847 461 834 503 492 667 482 119 933 7 368 98 45 647 904 565 942 718 120 666 380 46 720 270 891 493 985 895 768 150 972 480 202 330 344 351 717 188 668 797 258 663 579 244 676 943 515 705 140 755 66 965 830 788 598 908 16 341 383 997 86 935 160 723 633 533 596 371 656 844 56 748 838 763 819 447 898 151 852 90 246 524 440 401 677 730 447 469 823 897 563 170 496 773 965 678 916 580 546 290 289 526 440 896 8 911 68 913 104 81 75 812 611 979 471 202 411 516 147 818 696 355 523 296 32 784 846 680 920 324 176 696 554 613 115 670 911 732 369 777 378 944 969 1 928 623 956 701 385 825 116 496 720 571 25 554 712 502 506 336 276 190 632 899 325 178 539 54 152 789 712 288 130 281 871 754 878 477 842 254 891 277 753 762 327 369 676 192 188 179 577 116 952 483 209 489 205 930 936 305 259 829 149 80 835 770 612 568 321 94 175 91 988 4 795 395 818 454 855 744 222 888 973 475 49 738 791 181 540 437 826 249 102 399 725 275 798 803 658 614 257 38 166 530 852 902 11 167 304 836 223 988 528 360 933 953 37 53 197 5 845 18 138 125 623 50 164 688 487 159 529 196 283 356 717 978 104 458 433 107 56 527 816 16 172 363 538 303 188 617 761 172 34 466 8 562 29 451 303 721 472 851 329 927 720 998 807 968 690 239 526 57 728 982 727 235 942 148 502 914 67 987 511 841 319 49 573 553 255 966 730 71 915 971 555 128 948 947 777 722 355 514 393 298 822 136 457 245 648 261 735 873 930 999 475 964 676 638 553 874 162 419 49 353 556 866 456 340 23 450 985 253 664 891 660 887 970 795 274 757 355 735 503 948 215 166 362 464 102 976 13 912 150 531 802 861 348 695 944 428 455 712 25 121 337 287 935 6 737 659 381 84 284 337 886 697 800 885 769 806 454 786 370 764 825 608 480 329 109 525 395 679 979 492 544 247 66 280 275 853 195 198 409 794 420 139 133 801 587 961 532 65 134 969 575 222 993 352 297 284 180 452 218 529 392 558 400 27 445 898 368 187 541 726 489 274 805 729 341 538 360 132 31 109 82 831 485 82 917 876 504 406 777 231 53 155 46 570 56 820 461 272 862 684 191 995 914 377 635 106 85 465 949 564 520 56 132 92 462 970 692 807 410 894 240 725 902 51 763 40 866 216 35 421 975 219 742 665 152 942 343 536 566 632 480 923 162 73 342 37 144 449 491 316 35 257 962 444 979 592 366 916 100 629 804 31 610 685 521 772 417 348 277 661 432 810 216 242 402 495 227 591 574 545 34 756 465 158 620 459 71 500 829 933 491 28 208 903 672 320 423 358 599 112 30 264 637 268 635 783 228 782 726 72 959 540 767 414 296 880 134 379 594 601 574 470 178 520 227 720 978 385 623 83 777 618 862 628 885 870 496 339 406 457 552 157 603 847 288 534 467 715 915 212 779 283 120 145 943 75 391 731 848 343 629 435 346 25 966 194 760 779 134 890 435 223 53 792 124 878 652 241 777 737 207 555 907 813 354 285 965 919 647 589 90 837 50 713 79 482 378 420 158 668 74 23 656 559 222 380 234 624 217 952 348 93 795 323 468 699 458 382 258 39 901 985 577 3 332 334 316 703 163 468 361 300 915 566 969 271 695 639 989 299 535 900 298 42 706 743 981 182 662 408 146 560 203 130 582 35 209 838 94 332 388 650 769 689 824 852 115 736 786 29 126 546 99 317 287 521 439 769 39 651 70 189 80 572 541 30 209 33 199 573 121 203 864 168 517 229 383 510 331 220 641 934 742 224 691 641 440 664 227 607 218 924 559 367 715 864 708 833 491 238 622 587 835 129 386 230 896 467 576 442 517 474 15 260 820 11 391 681 953 431 546 387 16 901 8 388 173 646 179 717 900 314 483 544 438 52 547 539 176 291 871 804 486 922 238 226 745 250 22 205 359 855 806 875 48 338 487 374 493 479 333 863 76 563 294 163 393 775 127 173 607 600 660 391 785 364 161 262 958 478 764 430 757 473 754 269 658 422 444 821 997 649 476 225 996 258 60 120 431 174 183 64 838 556 966 177 548 693 595 58 996 877 881 70 866 111 295 267 144 115 980 209 348 893 251 376 389 579 132 907 573 200 214 507 212 44 354 824 739 448 261 400 82 407 236 926 328 708 841 612 587 240 134 925 613 954 531 889 431 164 997 550 567 61 351 921 682 610 880 584 723 97 362 123 930 576 819 704 525 672 642 682 985 992 513 719 756 463 625 984 483 537 517 581 938 488 796 802 377 429 861 96 943 347 790 471 555 10 156 19 405 928 588 344 997 749 467 234 943 171 925 691 720 658 459 162 946 135 800 826 729 361 793 118 461 184 362
302 647 855 886 370 677 386 642 505 294 700 210 699 409 199 35 278 656 239 709 71 229 613 494 377 915 207 777 632 298 930 481 12 950 31 55 485 137 8 367 586 925 260 509 241 184 440 141 789 44 330 657 506 670 529 855 656 871 98 661 948 352 458 53 444 784 595 855 219 350 217 725 316 282 604 35 718 935 525 126 120 346 908 623 201 81 951 862 728 38 877 155 140 958 866 193 442 806 542 747 460 968 827 790 650 862 423 346 646 292 261 735 577 917 429 972 300 900 89 86 670 992 362 873 655 415 878 199 548 968 710 177 691 691 14 966 92 154 701 200 325 315 920 221 274 757 141 688 944 355 687 553 610 982 160 749 188 760 748 722 875 831 704 481 574 573 795 741 46 182 764 229 517 543 771 16 776 481 47 936 555 434 305 778 837 664 840 71 722 869 335 156 707 643 232 977 191 937 165 896 923 682 631 878 344 575 769 812 957 483 407 716 963 287 606 899 453 750 257 869 593 916 628 945 405 141 741 408 965 924 804 816 301 799 223 850 297 6 287 988 311 268 870 569 639 20 992 487 859 986 175 197 727 864 816 633 977 757 91 307 116 67 456 728 758 342 115 536 159 128 538 536 627 770 128 614 793 840 37 656 285 635 190 942 499 566 600 81 174 996 862 794 847 458 607 387 786 942 871 837 928 899 673 509 679 48 731 986 823 365 193 857 61 243 815 30 644 603 35 666 315 707 43 619 365 366 117 722 579 353 496 353 459 219 642 37 743 869 671 595 994 66 881 412 693 985 709 500 508 602 732 238 227 153 153 548 404 187 289 538 28 919 813 315 4 404 70 849 137 163 320 768 654 954 286 699 313 943 661 134 929 786 894 489 32 328 971 204 682 597 819 731 721 40 279 783 915 178 836 5 85 625 470 447 917 946 618 154 280 564 367 179 130 109 195 893 526 192 906 97 430 394 740 216 999 342 343 502 547 651 434 972 535 928 73 430 151 902 363 995 794 658 737 545 118 928 107 373 27 776 383 259 629 917 83 885 872 207 873 485 821 851 787 535 802 217 384 541 653 716 18 616 633 216 953 727 543 849 573 890 66 51 249 974 93 923 936 611 166 534 756 508 431 741 576 457 596 59 97 825 754 678 146 732 585 615 997 787 622 459 876 63 659 584 468 211 809 273 270 645 74 370 647 648 211 656 77 996 64 481 388 90 255 971 979 905 145 360 817 437 983 891 376 784 401 952 783 111 392 923 492 685 896 508 271 920 3 719 109 860 549 993 812 533 340 750 198 905 214 443 943 705 515 398 558 845 346 603 554 913 619 318 665 806 238 653 164 146 777 526 831 402 477 629 194 770 284 779 568 488 187 441 212 639 770 632 310 539 102 690 111 671 100 14 991 51 497 940 345 54 16 923 412 706 938 165 800 830 253 97 432 360 797 946 229 678 501 997 454 379 891 237 782 561 880 160 686 110 581 947 396 33 291 946 447 773 747 546 711 664 20 698 753 298 294 911 954 811 139 490 269 383 268 741 968 172 933 263 333 593 681 618 348 370 273 7 2 510 826 595 832 167 828 467 236 547 87 696 712 525 967 132 24 740 533 98 959 774 885 498 660 920 317 441 221 456 231 47 421 687 527 2 82 393 390 961 995 132 298 222 398 92 524 359 883 73 15 502 907 375 33 995 135 428 935 337 67 824 293 141 545 900 884 616 725 652 698 329 192 255 156 769 463 516 626 543 833 244 23 63 245 997 563 80 351 39 996 595 265 74 336 864 490 311 805 284 172 856 350 527 493 744 242 185 772 934 829 481 422 149 183 983 796 311 814 589 575 966 420 103 397 981 318 963 925 9 126 606 147 507 974 974 406 536 552 112 657 175 792 474 901 711 181 751 184 522 176 303 781 9 664 893 327 93 186 3 922 782 243 617 768 403 446 821 911 131 244 213 177 997 703 85 295 654 498 406 17 934 966 394 762 316 746 550 856 243 614 468 801 368 788 44 389 870 263 24 507 322 952 482 7 656 730 681 138 626 895 238 76 664 309 315 584 888 349 506 356 789 716 458 912 434 785 999 57 835 59 866 226 633 818 870 684 822 987 280 692 904 981 487 838 968 439 293 131 137 62 474 65 368 197 107 724 262 761 35 927 178 206 968 561 761 540 587 719 996 443 912 205 497 6 769 798 436 759 783 204 761 536 863 42 820 988 91 486 135 402 305 900 863 848 751 860 502 976 784 136 507 299 221 706 368 44 565 564 763 752 203 484 723 39 193 428 743 103 22 124 694 469 873 81 242 892 580 452 593 252 927 972 152 170 219 339 535 882 475 889 554 372 167 528 489 946 888 714 168 168 369 258 751 516 683 152 665 592 27 208 941 502 151 254 818 235 839 104 241 230 244 114 897 846 39 215 349 275 821 675 132 450 176 594 277 899 480 916 307 10 600 495 22 213 545 122 151 955 150 296 648 437 968 476 589 256 80 939 178 624 497 483 963 975 815 424 281 395 810 143 550 482 848 148 36 919 374 621 886 887 84 142 79 690 112 518 510 55 686 21 202 984 740 110 651 520 980 658 102 0 471 964 105 264 287 410 147 123 294 749 685 779 13 220 217 720 476 366 626 643 78 438 497 500 62 822 947 553 155 209 614 326 312 651 98 167 442 668 22 149 466 513 507 399 422 734 183 425 381 408 808 662 252 648 8 960 160 357 209 371 120 736 53 874 95 53 367 281 366 403 6 234 899 51 870 445 260 373 957 380 444 767 837 669 484 969 706 854 778 583 467 387 384 132 268 427 947 374 80 551 174 108 150 240 527 354 109 589 619 290 500 905 736 765 857 640 324 303 857 751 509 697 120 361 975 588 807 449 510 509 26 539 664 825 833 473 121 11 390 950 871 755 624 649 603 565 729 694 183 419 344 464 762 99 399 763 130 612 287 998 167 890 405 760 440 478 730 13 817 324 592 225 366 616 59 154 84 842 45 347 402 591 866 630 937 415 894 364 77 45 807 973 991 857 646 852 962 202 514 328 551 161 569 569 579 879 383 723 933 678 19 674 554 25 121 571 642 68 260 158 645 342 570 418 975 19 428 49 995 861 516 466 540 986 969 127 483 69 271 559 294 512 1 304 147 196 96 578 798 237 838 931 926 810 986 811 646 909 782 958 479 352 603 956 79 556 12 841 314 359 677 382 855 435 543 676 730 178 216 266 174 799 756 26 917 1 321 713 119 904 402 216 579 839 985 133 347 488 282 865 381 978 341 522 128 489 409 521 803 60 701 511 617 79 132 757 542 321 866 144 488 985 503 845 108 868 665 733 295 918 634 605 329 375 231 980 603 169 536 474 642 834 136 530 113 134 13 570 693 75 681 22 331 562 179 129 917 867 197 982 611 441 89 990 690 808 263 282 448 163 881 636 213 898 590 641 862 5 836 962 265 849 302 820 408 292 21 689 564 590 464 790 384 603 559 504 949 934 608 688 951 368 675 461 927 379 231 29 57 567 881 233 403 602 957 637 959 830 163 531 309 30 892 391 64 54 641 696 901 941 396 729 273 989 596 677 886 369 662 426 417 414 251 532 811 937 240 844 50 582 483 96 412 620 188 472 729 179 703 926 48 334 197 888 999 451 484 308 493 745 159 277 240 267 742 611 394 155 505 34 184 910 165 436 654 173 938 947 613 250 910 503 122 970 317 932 928 580 183 652 705 416 907 523 53 210 267 479 296 276 940 157 698 481 526 744 7 180 697 106 525 101 574 557 351 41 49 200 253 615 78 739 534 259 77 150 602 774 280 726 774 940 266 587 273 475 101 171 69 921 603 329 416 638 500 886 445 903 801 338 864 680 662 667 818 323 488 360 304 766 426 715 740 672 518 949 949 471 690 228 74 864 155 541 687 247 520 307 679 738 552 863 951 105 942 510 401 778 318 457 405 685 97 50 107 251 835 9 943 824 593 775 933 78 827 784 827 893 640 467 290 56 889 623 933 742 740 385 935 52 465 95 36 353 499 608 539 993 419 546 158 448 354 850 145 40 574 90 436 283 378 514 674 394 903 735 609 331 319 666 128 400 836 705 683 544 422 246 342 480 137 599 940 288 571 94 475 858 22 897 723 222 284 835 493 702 267 319 859 417 526 853 201 224 729 695 669 248 650 358 601 717 31 945 729 708 667 63 983 72 445 913 920 683 214 413 878 869 297 806 53 411 230 961 415 203 860 601 386 218 76 750 441 337 151 48 30 773 920 550 842 534 519 803 828 807 894 306 778 617 202 465 159 332 423 455 31 113 813 80 505 519 659 341 914 84 45 322 899 119 512 312 520 433 694 598 703 625 754 566 997 491 554 355 745 537 583 902 219 409 841 843 292 272 101 262 49 381 186 560 72 393 827 597 359 162 900 791 929 645 449 121 677 780 723 924 204 314 613 494 266 914 674 38 394 609 666 182 18 125 273 36 47 851 358 487 185 635 307 942 108 88 209 86 229 663 591 185 688 378 190 112 488 189 537 572 837 462 199 634 42 58 37
759 223 316 985 500 917 537 967 867 343 203 177 48 130 868 721 408 86 662 305 160 945 459 122 859 765 950 204 985 669 451 544 165 337 365 441 712 870 232 938 415 668 666 367 114 352 948 916 941 406 102 358 191 457 901 815 701 259 176 525 264 240 284 212 808 806 178 38 535 609 573 253 849 267 541 186 973 533 158 177 71 329 747 234 503 342 576 458 485 342 197 467 79 703 362 477 204 717 976 757 954 866 417 645 923 75 864 976 320 428 371 491 447 32 679 148 449 555 370 238 123 936 137 644 50 583 360 396 885 545 971 525 338 494 53 170 479 726 762 216 440 114 354 830 792 290 458 378 457 725 7 398 201 625 355 397 242 333 652 452 979 992 568 53 491 738 261 385 286 53 364 33 829 715 216 219 427 105 301 203 998 457 318 660 694 465 432 438 515 820 213 104 528 708 107 779 903 145 269 395 538 127 627 872 858 165 693 916 215 812 363 702 382 931 154 626 484 361 527 997 920 809 16 570 481 213 684 94 959 937 895 162 4 861 617 532 782 619 175 373 292 669 842 80 525 344 172 603 207 930 752 992 45 433 551 100 928 132 434 76 398 790 766 138 833 985 642 693 745 138 390 832 663 35 834 945 982 403 671 330 827 964 438 295 369 112 591 170 298 608 765 387 291 340 130 924 667 889 966 551 914 503 845 775 750 192 209 431 331 123 841 825 424 847 52 855 373 251 295 949 317 339 82 923 623 936 367 468 44 903 519 58 113 117 436 141 396 884 711 832 877 354 690 490 518 196 353 471 763 599 531 625 211 942 935 314 350 246 888 11 173 819 428 661 802 50 676 212 377 895 42 108 27 95 101 312 643 659 876 198 110 999 857 327 411 656 592 661 756 75 149 700 166 614 705 157 582 635 644 48 916 818 853 815 104 36 764 797 902 990 144 698 302 432 994 522 749 186 429 180 653 468 311 755 703 424 575 858 779 978 200 945 2 381 863 938 410 527 674 813 736 315 258 897 13 7 474 820 791 892 147 902 891 388 603 952 581 682 932 858 486 270 310 804 907 673 946 642 116 244 647 385 368 717 24 666 136 624 607 937 869 736 844 976 560 233 564 871 986 507 595 586 884 698 65 705 221 974 294 365 199 840 563 692 473 283 150 452 379 392 758 27 898 957 984 929 506 471 108 355 255 622 419 403 192 355 46 693 977 597 171 164 781 767 308 185 737 927 654 69 111 156 268 635 793 52 403 48 621 10 589 877 635 714 183 626 20 982 814 185 146 639 329 59 852 885 910 425 680 999 811 347 257 927 937 61 918 870 817 179 882 655 639 80 969 559 893 181 514 591 276 304 906 539 579 321 210 120 271 800 6 606 246 62 727 110 874 651 281 379 826 425 866 18 497 423 314 319 228 964 309 986 347 724 381 675 17 142 252 243 332 128 202 219 832 675 66 838 77 496 677 699 336 200 634 760 273 901 402 130 586 37 245 284 650 560 616 590 947 255 91 691 846 955 405 615 509 553 587 484 327 30 182 184 499 174 323 494 570 715 218 463 880 942 743 162 940 431 622 998 728 283 609 613 648 853 60 986 594 774 389 843 953 8 442 961 583 227 806 440 974 868 720 272 115 766 335 391 490 506 49 194 187 352 501 358 965 102 936 405 887 898 905 712 760 719 600 87 646 52 951 346 278 195 455 550 655 787 847 234 726 796 717 124 532 517 572 112 143 139 983 505 423 914 169 160 346 615 344 179 812 537 569 952 875 810 776 568 598 676 349 293 661 553 952 196 878 777 496 802 721 606 296 558 393 829 21 520 1 675 241 860 778 23 657 673 342 724 109 496 300 199 397 821 800 562 708 458 260 873 38 536 465 928 117 740 76 506 487 819 696 284 453 485 441 581 57 127 502 595 673 925 539 643 492 960 478 961 840 751 788 469 103 182 641 549 725 492 699 199 274 486 990 885 945 564 823 994 672 623 544 266 167 440 735 550 702 313 466 202 460 395 718 27 384 8 931 670 168 159 31 602 461 479 277 296 356 747 605 325 746 566 287 691 489 754 610 511 470 46 498 655 670 911 366 441 783 323 955 7 819 404 912 898 420 936 163 193 464 994 267 203 80 297 628 601 421 307 205 428 229 441 279 130 780 731 73 814 930 60 54 155 120 317 615 574 588 655 740 401 14 794 78 643 5 172 730 70 414 92 352 876 217 49 991 102 925 128 881 489 505 920 915 834 337 138 517 948 409 657 707 988 28 787 345 275 873 507 963 237 929 829 56 630 558 513 520 574 804 831 315 127 553 985 35 641 418 363 921 483 926 409 135 491 540 445 559 403 511 427 828 480 777 911 177 567 401 127 723 291 620 727 922 144 626 422 240 833 383 818 87 704 251 12 830 449 837 369 23 945 732 880 407 714 624 122 769 718 997 238 361 241 545 266 439 554 32 971 319 485 131 957 987 571 95 840 900 288 195 600 482 906 142 647 426 989 47 134 10 562 638 330 85 881 714 871 280 803 121 116 629 280 534 415 234 994 256 815 448 12 632 810 899 623 288 764 11 164 248 21 688 570 188 314 433 55 132 344 138 274 683 325 870 355 695 703 577 100 713 583 214 223 795 656 469 876 243 773 230 729 772 31 543 91 475 656 561 468 504 220 803 38 493 540 715 130 18 782 794 614 722 181 51 634 36 441 290 849 239 885 8 375 134 915 775 837 999 506 739 44 476 165 443 772 611 316 934 63 980 181 293 713 818 932 140 657 25 384 913 589 593 456 669 263 357 420 275 445 236 4 321 601 64 731 542 84 836 906 567 93 61 731 26 753 328 274 162 271 33 211 536 789 81 980 270 646 599 208 325 747 546 890 233 950 129 678 15 676 584 99 831 637 675 770 590 790 734 138 995 68 897 916 944 720 467 469 619 621 757 906 825 44 550 705 307 908 435 423 566 514 247 107 771 219 555 706 716 997 224 129 283 917 848 459 682 597 816 719 400 911 924 1000 522 416 220 174 145 206 810 446 238 357 787 727 796 585 964 795 339 223 943 749 649 412 92 416 289 274 206 464 306 317 75 164 768 389 185 21 596 623 975 68 556 492 249 363 472 305 724 911 886 880 865 624 807 219 139 773 656 541 69 594 253 588 850 919 155 17 645 306 665 538 380 177 425 196 761 131 719 767 90 332 741 696 678 945 789 604 554 689 507 470 198 52 692 437 480 72 773 554 153 739 664 712 552 494 444 805 59 461 430 739 193 437 359 989 72 690 516 762 755 381 896 51 174 808 41 706 83 168 992 640 731 451 658 221 219 964 445 589 39 244 226 274 854 225 477 222 813 866 181 784 222 586 797 177 602 533 235 127 958 424 231 169 659 390 809 315 55 386 529 370 597 693 86 637 962 201 894 152 285 675 412 168 660 808 585 457 686 782 105 461 297 264 341 963 119 491 495 252 58 873 704 875 96 685 112 976 375 765 784 995 118 979 386 877 488 647 180 303 892 56 19 448 404 313 700 989 856 148 94 731 3 363 431 790 933 32 74 723 179 655 151 245 689 303 890 104 633 824 186 555 981 648 557 745 170 99 394 69 416 663 960 706 526 662 824 347 194 347 872 603 395 990 462 989 374 274 508 270 133 541 88 268 530 369 972 452 637 519 562 66 996 408 524 804 303 781 385 871 227 354 512 313 387 179 871 665 565 130 70 39 152 612 839 439 99 81 463 946 612 101 159 74 843 12 790 779 22 783 742 360 993 249 549 617 861 934 12 679 0 434 668 215 889 30 266 547 37 891 909 855 786 134 326 588 98 518 106 939 124 868 636 479 754 438 304 579 494 656 392 774 406 80 970 736 855 213 988 623 223 405 956 532 625 794 97 502 729 380 263 836 305 270 774 472 141 12 250 500 785 858 334 917 446 359 651 997 917 744 691 592 798 195 860 701 351 793 161 535 927 138 29 531 753 949 189 770 128 833 606 917 640 43 911 834 84 405 324 376 978 665 225 743 738 921 259 611 799 621 127 757 184 116 883 841 601 817 698 548 93 696 709 889 413 261 313 307 100 501 989 579 456 343 710 233 330 396 510 802 748 85 821 303 125 96 340 736 437 987 483 877 523 846 62 466 751 216 697 976 939 205 919 418 63 843 471 828 838 208 43 107 580 339 879 812 343 721 468 572 376 76 422 35 631 568 521 244 30 853 733 654 391 193 851 78 681 797 164 632 949 363 822 281 262 566 578 329 372 228 687 879 613 699 767 380 614 234 533 160 904 179 212 532 450 484 805 90 608 855 190 154 378 543 908 79 358 280 835 989 244 797 571 396 122 905 547 951 388 352 968 777 513 84 938 560 454 13 237 249 815 944 961 490 685 779 299 544 574 712 9 608 89 418 312 508 820 95 744 707 282 184 68 273 265 312 548 594 967 710 770 733 942 154 126 197 254 810 272 845 706 167 148 798 348 710 40 514 452 742 862 989 208 517 399 148 34 935 322 639 333 926 957 153 801 556 156 506 618 209 196 641 604 775 157 936 67 158 630 369
216 837 784 77 412 533 327 675 608 34 50 798 716 503 199 950 830 967 896 352 119 708 376 647 886 102 125 914 133 542 9 724 930 22 337 457 768 875 580 953 211 785 415 278 465 104 509 945 704 571 208 621 605 704 233 882 417 758 461 565 882 364 498 981 98 16 200 503 180 92 629 464 357 750 820 173 740 404 82 674 976 378 722 920 664 162 502 891 757 519 576 437 359 651 268 597 434 261 910 558 242 333 937 331 927 72 587 313 688 151 350 325 259 91 637 743 173 837 103 501 273 282 762 227 548 880 638 1 316 213 118 148 222 42 235 957 998 912 94 857 166 487 915 740 329 967 909 504 680 727 801 107 264 951 705 20 84 279 174 514 96 896 931 169 714 200 788 184 384 438 356 428 566 327 405 690 440 695 263 619 988 515 535 263 116 583 463 462 44 310 187 19 923 815 584 337 775 546 120 118 624 364 875 648 693 877 737 25 810 987 626 806 68 791 825 836 371 650 172 617 759 416 13 238 895 946 298 357 47 751 342 874 321 856 712 179 355 637 471 67 632 875 628 718 483 95 751 12 570 864 476 75 683 298 41 622 504 722 999 386 262 433 773 983 367 861 499 413 672 754 651 683 867 969 891 756 837 648 800 650 670 603 956 394 848 65 921 230 852 863 834 343 296 590 270 471 676 58 72 619 995 731 193 460 823 980 663 12 214 333 275 40 684 195 884 596 266 896 34 807 630 962 904 211 61 691 658 124 572 816 1 924 90 907 244 65 442 53 863 582 641 963 147 737 108 176 906 561 181 645 122 797 597 611 791 963 949 331 162 65 799 344 599 839 157 102 588 90 702 621 374 896 617 648 248 815 692 586 565 471 148 29 933 449 239 931 128 871 808 435 619 625 812 457 338 969 198 482 286 724 161 804 204 161 729 518 755 869 178 139 188 892 348 330 880 799 189 339 109 404 131 63 771 925 81 773 410 354 501 259 175 577 145 706 205 15 756 804 689 285 163 138 908 191 230 819 22 169 993 362 396 243 425 637 765 577 770 380 490 529 695 876 347 890 62 984 331 113 305 525 19 450 291 569 360 926 534 747 873 489 780 634 523 560 583 689 414 79 774 199 55 578 38 428 996 428 544 287 17 741 54 606 914 430 667 903 917 672 299 999 874 962 317 155 358 330 776 30 865 794 274 165 821 470 519 934 878 71 733 399 69 481 754 452 609 75 281 893 20 572 15 212 850 30 611 556 789 56 903 259 747 379 307 496 887 258 987 654 816 415 717 161 902 501 297 490 478 685 537 812 738 711 907 365 150 224 372 288 295 889 171 418 824 150 146 511 186 182 749 466 758 182 793 61 640 287 943 541 613 934 919 509 686 272 979 737 945 83 794 310 137 387 725 769 836 405 301 412 710 879 267 366 861 366 46 747 782 540 954 243 760 728 532 31 604 142 139 850 666 544 429 951 101 748 540 868 285 35 826 775 550 444 247 902 149 115 551 533 871 996 152 543 40 829 545 27 223 567 179 621 623 363 326 507 394 123 365 96 803 793 419 673 984 211 890 630 237 382 622 129 64 862 818 974 280 777 209 426 728 787 939 976 559 829 792 635 272 606 246 961 459 427 475 745 606 516 614 196 406 699 380 178 870 647 236 372 912 766 574 612 393 518 764 62 335 42 514 199 593 397 858 11 126 347 451 457 433 532 493 756 63 819 279 968 677 382 473 446 197 558 401 58 484 872 936 892 975 260 436 376 563 956 458 452 877 787 926 873 420 354 655 762 585 337 557 435 828 234 840 576 332 139 997 948 303 112 42 991 851 757 413 910 427 188 488 471 24 687 35 433 311 44 805 946 57 455 967 515 518 321 697 127 402 721 721 435 966 523 333 67 218 520 600 331 253 946 482 922 753 983 313 859 392 874 857 234 958 281 542 25 397 162 868 368 796 561 992 718 245 945 575 452 485 287 117 845 177 341 968 96 58 624 7 405 370 617 170 174 807 377 424 502 889 859 194 495 249 687 720 192 726 503 136 743 418 317 92 310 854 363 513 318 653 859 399 282 323 977 56 34 227 48 121 554 543 202 687 472 569 461 528 704 123 941 642 281 48 437 701 279 924 500 633 921 322 76 727 865 977 614 93 107 634 978 635 653 835 567 464 399 51 4 938 134 39 193 922 62 723 16 11 711 785 452 952 133 510 603 312 883 153 449 781 525 845 113 232 705 951 31 431 947 89 961 468 924 953 528 506 786 553 162 918 648 822 252 83 230 325 349 141 384 129 152 657 732 352 448 91 549 744 570 45 102 862 604 679 457 981 59 752 754 251 317 452 234 229 369 700 642 278 811 258 650 790 632 582 614 707 641 698 154 974 293 240 997 341 721 234 639 732 23 973 491 706 730 718 5 860 250 87 716 345 672 261 632 495 209 169 615 746 671 503 409 955 831 389 606 982 43 115 221 351 10 853 985 8 342 802 810 505 61 497 258 950 239 382 794 477 961 703 11 238 955 719 274 260 223 426 291 395 931 190 157 650 4 73 8 859 426 36 817 809 298 142 479 10 801 787 283 282 887 659 383 368 898 767 157 595 651 742 363 568 285 241 358 596 355 196 174 699 537 913 267 444 269 203 56 277 659 961 241 547 680 745 511 167 340 99 548 408 338 843 209 649 146 217 849 4 901 479 493 191 750 763 656 192 599 983 594 736 53 290 21 724 444 669 143 23 605 849 70 804 754 778 986 819 765 779 95 940 769 560 668 302 210 439 905 647 285 978 65 462 994 75 353 521 25 455 645 25 527 165 892 127 218 646 658 346 634 970 32 654 437 612 118 470 400 138 710 748 790 219 818 500 582 690 28 741 78 158 597 70 4 215 927 212 696 283 270 866 465 168 45 797 152 100 401 289 772 844 640 831 904 876 376 353 378 32 527 228 577 893 307 71 920 512 463 388 986 487 579 144 158 847 774 526 304 783 128 88 462 971 240 85 19 730 618 29 328 6 202 694 16 554 612 529 796 3 804 361 992 363 228 159 684 369 60 107 972 713 279 421 259 300 637 594 195 525 962 14 965 220 615 990 842 492 140 928 860 856 591 994 959 292 607 872 788 26 903 879 514 49 21 980 724 766 561 621 865 378 639 616 913 336 116 97 870 964 608 648 929 969 33 668 567 456 136 586 345 140 216 507 442 400 324 899 676 450 99 549 922 869 835 428 432 989 860 920 898 515 316 533 454 293 154 164 45 541 315 156 678 681 775 511 496 643 802 95 141 432 621 176 309 827 492 842 492 986 982 423 549 328 589 631 246 210 139 985 144 538 293 466 653 786 804 957 52 2 243 602 970 318 735 777 616 652 390 105 639 991 892 881 908 449 95 685 619 573 604 155 775 257 74 739 769 929 593 696 180 947 227 530 733 33 401 362 426 673 630 437 917 905 772 255 479 691 502 319 791 366 941 407 792 496 335 963 573 761 454 111 424 522 48 662 481 320 195 130 714 201 95 86 158 0 945 113 868 864 513 798 390 855 599 340 274 897 609 284 442 77 842 480 116 151 357 252 849 375 607 520 358 184 248 422 559 391 650 555 282 885 137 815 353 946 651 383 651 37 315 581 363 460 960 524 328 900 998 31 430 579 893 731 692 591 532 944 25 53 552 813 414 250 925 571 923 224 193 472 210 841 187 132 803 454 862 942 107 772 346 590 636 556 901 546 483 743 863 814 736 269 187 102 160 711 641 206 15 225 418 114 93 656 501 154 828 377 894 403 914 817 403 349 228 435 976 76 857 948 606 644 412 79 924 833 559 265 329 66 527 962 77 398 498 892 781 324 641 567 409 65 173 552 655 888 530 508 303 364 925 603 382 671 442 288 556 750 799 448 42 665 893 715 157 894 489 334 608 846 732 430 574 832 401 445 746 344 664 379 89 735 550 294 883 446 819 143 395 558 489 416 112 104 437 806 568 795 767 314 106 354 527 911 430 183 558 457 553 916 472 135 183 481 321 80 386 387 690 536 321 607 514 474 576 27 584 306 72 838 116 213 441 124 335 67 803 18 202 898 559 106 837 254 995 441 406 682 735 469 482 627 439 517 298 934 654 564 274 592 949 110 685 674 167 467 307 52 587 443 835 411 866 925 322 489 907 562 99 271 663 941 268 972 669 734 726 527 183 16 851 932 223 516 833 708 683 60 872 256 736 601 935 769 326 309 984 202 930 231 399 304 493 811 356 373 925 615 477 625 416 226 425 287 184 486 807 343 312 598 368 636 802 639 926 195 495 21 762 160 127 960 135 618 544 531 932 661 614 561 573 12 995 59 211 645 79 839 677 243 563 28 917 577 354 30 630 207 243 965 332 43 522 883 627 330 650 409 911 678 185 959 286 494 744 381 686 660 5 447 474 74 216 901 722 438 744 675 709 589 469 221 998 935 245 709 384 182 201 404 430 491 150 578 149 385 993 386 571 620 355 315 44 308 780 276 200 829 868 5 169 185 546 78 437 310 88 610 366 390 297 112 957 453 662 339 593 539 891 134 662
889 480 565 929 320 27 37 628 930 224 375 234 844 406 102 938 719 595 442 555 557 743 379 310 321 498 601 688 319 467 455 64 649 711 912 729 590 267 881 39 243 36 765 278 497 343 594 32 407 143 498 813 219 39 526 532 829 738 450 234 982 509 588 68 74 14 672 842 540 663 435 436 741 864 408 755 172 880 77 929 6 204 261 35 57 326 145 968 226 374 950 676 880 894 500 469 433 567 210 505 73 363 317 332 860 644 89 640 225 830 510 984 556 587 597 308 104 535 656 54 4 127 36 494 355 170 851 965 52 66 729 47 840 685 437 740 147 690 893 92 956 126 865 223 372 92 290 806 650 249 696 960 48 101 449 444 955 206 713 758 377 776 872 720 913 489 160 925 775 665 665 20 200 547 820 545 222 680 416 735 310 54 19 464 337 50 874 455 277 198 877 20 133 65 842 44 357 155 26 745 359 763 513 799 712 819 272 993 299 920 391 437 183 532 9 905 686 220 300 92 692 583 642 656 843 637 906 617 197 584 519 372 977 639 780 756 20 722 232 472 478 651 831 697 166 376 207 710 809 734 163 939 925 174 961 277 345 926 980 718 596 61 94 367 550 903 471 961 618 333 111 130 659 347 846 63 997 125 336 289 689 176 628 313 933 646 113 22 199 378 966 737 710 917 928 238 286 258 587 21 196 63 799 137 397 319 856 687 789 152 667 380 951 41 274 677 503 508 744 621 51 525 600 105 698 198 260 594 542 865 265 207 85 462 82 303 363 449 577 798 646 533 548 810 648 738 800 885 632 757 771 772 159 20 385 276 438 140 908 279 373 829 629 396 917 767 858 695 818 464 86 84 572 690 538 574 124 957 541 649 212 101 991 727 777 74 654 977 867 971 910 942 362 679 436 404 284 748 668 627 289 494 378 191 328 850 937 449 631 625 368 798 952 81 279 751 922 830 802 749 338 768 734 323 332 166 195 388 364 548 262 6 663 171 717 165 522 83 555 272 683 623 65 955 440 493 857 600 264 153 75 49 669 655 545 871 221 891 470 227 410 394 469 706 58 183 645 701 690 32 788 491 447 551 40 375 705 807 715 843 18 220 916 41 655 261 460 982 523 71 787 961 794 427 515 74 230 603 606 870 979 799 566 517 122 283 468 792 180 617 313 539 181 591 126 78 915 991 735 593 369 274 927 467 457 244 356 697 964 895 71 869 283 443 421 794 382 18 720 564 547 713 691 499 72 235 167 516 919 176 578 3 823 124 549 79 376 536 626 368 544 348 783 282 396 337 505 595 921 764 409 314 581 395 746 44 849 999 845 747 562 110 123 784 693 215 806 253 785 117 66 627 201 938 370 387 960 245 215 491 792 644 139 177 661 668 29 635 675 477 287 625 278 213 533 216 830 11 583 202 193 88 27 308 366 322 302 646 174 293 620 820 870 664 191 255 69 777 888 560 484 862 95 37 473 865 281 151 736 256 778 102 177 923 91 741 322 29 117 451 423 597 383 466 635 825 162 50 381 61 630 759 311 280 253 709 903 95 462 704 838 678 709 375 535 605 137 560 585 466 852 318 901 64 607 158 611 41 392 538 558 485 143 99 968 982 205 736 586 955 890 740 814 679 896 867 120 649 711 746 495 251 805 424 96 205 640 315 819 647 969 396 850 454 782 524 134 16 255 756 847 939 28 574 878 562 978 96 824 668 365 579 953 999 941 86 716 142 833 339 652 948 965 423 529 981 822 351 975 725 938 79 492 753 944 609 512 769 360 30 543 891 651 606 247 952 534 670 911 281 451 793 304 168 78 185 189 293 536 286 854 943 35 649 509 156 100 367 463 235 564 435 90 978 257 54 760 949 482 777 609 50 323 384 316 877 399 578 420 715 793 90 33 262 256 536 551 279 288 787 613 66 23 101 834 741 796 14 41 232 931 107 603 806 241 690 342 153 974 615 92 420 483 551 678 203 745 81 387 791 0 704 430 821 714 35 431 633 983 263 808 57 981 107 129 281 176 401 608 391 327 863 184 429 116 240 767 838 732 532 869 224 388 599 574 173 254 627 335 619 762 461 280 256 863 977 476 647 947 593 146 934 115 65 402 57 2 846 721 455 501 544 434 447 13 811 324 19 171 716 153 159 569 330 128 598 685 242 136 406 920 546 728 567 109 931 16 37 677 460 700 56 998 994 773 16 10 23 757 792 349 492 11 57 81 456 353 803 185 420 615 881 637 969 697 123 263 619 249 775 149 52 948 384 791 449 653 705 301 997 959 771 406 394 227 78 250 730 680 880 963 648 958 710 862 911 485 730 905 224 769 489 684 882 12 56 404 804 929 508 546 672 125 485 518 77 228 595 384 114 742 53 935 714 676 264 108 199 738 643 617 249 488 689 31 711 494 184 68 809 634 256 393 466 835 767 182 170 186 716 812 363 334 67 148 17 490 124 892 684 240 993 666 460 415 228 49 63 21 714 589 374 841 72 639 558 504 617 623 568 940 221 758 767 481 315 524 501 553 775 248 272 314 668 770 856 346 765 229 75 103 749 875 803 414 753 527 910 986 139 826 438 764 83 839 866 779 508 708 299 592 149 308 717 815 755 909 914 269 793 418 494 507 619 119 214 636 487 740 12 135 191 861 675 411 107 932 540 859 816 657 330 987 443 444 486 643 984 990 914 664 166 419 243 282 779 627 725 339 911 236 148 25 629 731 540 465 33 34 82 194 318 803 864 750 484 694 69 50 874 101 302 208 30 804 923 621 478 939 230 528 942 214 456 155 749 681 784 76 761 270 532 8 256 140 772 352 943 472 302 98 44 989 981 517 719 737 707 258 52 918 880 273 439 695 10 701 55 873 63 144 808 647 647 832 189 993 900 807 14 275 834 344 972 5 708 24 374 602 235 245 655 426 979 662 360 390 133 110 517 942 397 97 67 561 788 380 423 995 384 244 591 206 68 231 963 224 268 187 838 766 199 790 870 895 635 591 404 158 387 884 863 747 923 179 326 730 918 87 270 825 701 32 191 946 358 63 659 926 513 514 157 62 602 217 730 679 72 131 657 64 470 151 28 914 429 797 741 996 55 318 106 813 233 625 1 970 76 118 850 234 555 150 606 297 964 567 60 157 224 170 131 801 346 422 542 900 636 114 670 811 602 223 380 374 709 79 194 237 751 525 939 475 903 175 526 55 618 47 596 902 922 30 159 798 465 848 766 14 197 768 620 178 90 252 588 772 877 347 182 761 258 242 622 340 934 702 211 61 910 479 43 658 836 425 56 934 365 443 907 458 590 560 275 44 848 45 371 121 224 718 955 341 63 855 490 924 500 971 551 156 586 487 520 70 309 521 347 454 152 571 263 537 439 351 474 670 47 688 217 105 830 722 501 448 209 904 609 739 649 784 545 756 832 749 629 753 818 412 886 554 262 954 353 480 398 266 75 584 147 576 287 531 108 138 551 296 419 46 106 853 563 312 531 405 419 876 451 967 748 132 244 168 584 439 354 441 393 682 548 477 477 417 78 251 136 350 111 821 687 285 599 428 193 326 203 886 646 432 712 674 80 38 369 879 18 93 731 994 838 235 753 292 119 885 77 614 194 891 106 748 343 400 736 810 904 486 30 743 835 15 991 612 92 579 891 329 766 333 588 687 477 307 30 496 285 776 85 424 265 88 803 491 767 707 726 213 776 165 655 267 677 233 744 836 223 220 942 461 829 354 582 580 292 883 665 499 521 452 344 192 713 999 879 22 679 60 384 271 735 898 692 726 501 202 450 106 113 80 583 309 220 127 737 984 977 464 597 268 70 293 612 508 970 331 251 887 436 724 24 516 836 563 752 616 672 638 567 330 806 54 465 604 803 866 606 188 523 152 631 706 653 84 652 164 763 573 995 389 303 894 430 401 333 795 257 763 534 511 783 506 430 303 306 755 927 141 277 445 576 972 779 161 121 837 111 394 378 238 675 673 779 923 898 871 24 39 522 899 283 552 115 992 327 59 133 343 248 759 31 882 135 474 222 386 61 99 517 817 741 598 521 466 187 897 693 43 524 53 473 733 665 209 443 619 72 988 592 754 355 305 563 624 294 727 813 298 276 203 856 641 27 660 40 67 481 17 608 173 584 539 489 582 91 751 679 489 823 985 351 568 432 816 220 671 84 723 444 211 111 276 64 699 587 325 781 112 847 827 858 453 586 130 152 949 219 530 584 348 618 467 982 107 339 610 569 154 336 973 16 56 18 83 45 446 546 246 341 306 920 936 661 599 104 781 33 1 924 190 287 943 713 559 554 295 159 358 586 459 271 704 92 962 847 259 664 945 456 907 261 633 254 169 473 218 834 570 770 3 943 429 364 294 738 868 719 605 117 361 721 371 872 595 638 786 200 622 250 239 179 204 399 957 349 532 415 395 765 703 630 198 424 493 712 725 546 752 403 216 1 864 573 398 18 593 970 644 720 828 722 774 793 456 666 502 910 367 590 291 160 403 563 976 57 413 59 7 65 520 600 427 908 315 8 142 444 42 733 575 185
438 929 439 993 284 610 952 844 540 856 531 257 739 373 731 917 839 469 644 590 428 741 954 105 40 817 843 563 398 266 201 910 157 16 209 657 320 363 870 657 0 405 287 616 597 223 813 510 710 863 665 198 335 221 615 3 939 129 902 815 693 775 727 258 586 472 247 1 276 201 167 745 380 725 282 906 102 128 748 631 732 562 125 320 829 997 248 549 403 617 582 909 425 712 591 510 22 784 907 158 391 905 766 789 236 297 159 294 230 386 723 394 508 574 372 251 806 729 901 648 849 802 242 757 387 426 252 638 717 362 547 198 745 744 301 983 453 762 94 291 37 924 431 993 997 516 108 221 433 518 399 23 393 531 473 284 570 976 429 651 467 357 273 193 144 227 569 300 661 631 751 142 567 609 116 271 485 891 543 237 836 921 388 533 410 445 364 922 395 456 706 577 561 43 113 925 821 765 749 676 853 570 652 296 733 677 571 159 814 93 222 425 275 109 46 124 359 33 906 836 518 654 994 258 487 76 268 545 77 755 565 491 32 787 304 5 931 358 782 963 885 251 711 488 740 672 548 327 873 983 815 234 867 223 7 360 627 560 228 442 606 713 278 419 72 683 255 901 752 87 98 206 312 475 496 847 127 109 499 696 136 192 758 578 678 550 513 574 472 280 266 32 946 773 343 198 249 417 109 22 666 678 690 946 375 448 929 247 645 50 785 466 147 844 211 905 905 434 229 382 967 428 71 713 374 394 5 551 289 943 353 990 792 343 688 145 581 546 818 276 129 531 240 112 414 635 921 288 271 629 721 315 373 925 39 315 311 422 41 297 131 468 996 605 154 813 344 558 743 216 971 535 176 893 85 498 562 183 75 844 408 684 974 431 194 507 633 389 269 940 613 606 550 907 680 776 484 119 486 477 456 508 377 476 457 51 200 846 334 600 233 412 616 589 533 174 884 351 279 5 206 809 881 616 80 546 768 294 672 24 368 70 465 759 761 363 871 354 790 819 949 789 4 870 863 827 160 456 43 289 882 667 406 50 155 890 360 394 478 957 801 852 444 636 521 151 186 258 623 352 100 823 642 329 549 281 844 835 947 18 769 899 454 939 625 187 401 231 163 445 986 317 962 897 35 11 886 183 460 704 924 984 950 313 158 27 927 731 317 106 97 773 545 187 367 454 184 377 270 904 539 170 607 315 332 714 716 797 363 550 295 683 133 70 987 870 671 131 804 387 603 291 701 204 960 27 686 297 285 592 580 873 899 97 90 734 119 501 700 259 658 190 578 146 379 232 441 904 619 346 788 519 684 532 187 169 488 236 501 227 114 172 475 836 319 717 973 501 576 342 33 618 440 14 511 987 953 586 868 297 638 450 333 150 827 737 555 935 73 174 883 179 153 363 390 852 889 564 177 454 349 441 969 442 462 471 542 189 507 673 632 140 443 841 208 942 64 975 984 96 105 560 855 270 137 80 215 890 329 88 442 39 424 26 794 183 42 762 596 933 741 344 323 819 598 705 697 102 292 106 937 87 524 757 841 604 232 721 617 362 692 376 588 312 957 455 819 91 409 846 823 412 237 837 404 688 140 827 778 404 156 894 480 406 174 844 887 474 729 657 662 750 146 719 705 582 982 716 919 704 250 606 838 486 695 779 641 719 780 670 345 199 934 704 525 969 585 38 152 576 783 461 435 145 909 635 787 24 412 757 173 418 913 816 649 44 673 152 461 90 798 707 599 422 366 269 60 824 772 915 862 764 397 105 110 820 138 445 532 484 103 70 999 650 171 14 385 850 904 144 426 547 872 739 195 382 735 584 430 304 262 68 874 613 383 819 560 531 523 751 584 18 605 725 315 540 876 16 351 864 328 279 824 844 483 814 300 311 175 48 771 722 415 929 685 136 141 967 893 600 355 487 405 527 803 326 587 401 795 119 104 812 318 570 336 801 339 389 918 966 991 191 402 561 340 787 840 813 135 513 218 837 730 592 755 378 654 341 419 324 221 866 198 45 943 429 452 516 805 696 450 210 648 83 47 871 541 426 699 914 330 965 63 245 204 802 327 953 774 566 260 160 575 107 608 417 664 510 746 214 34 639 851 579 434 207 959 631 451 32 202 341 852 720 875 963 24 276 111 260 728 455 781 982 981 939 28 215 900 255 290 580 437 156 459 677 614 66 622 443 515 43 243 621 53 343 464 561 463 287 936 712 796 508 828 915 579 729 307 757 640 471 651 262 667 55 342 393 832 446 356 22 326 109 179 320 124 118 45 169 213 709 912 589 602 785 365 991 13 110 466 385 407 721 516 417 990 560 117 612 370 585 210 619 57 927 286 589 659 290 497 414 470 309 145 367 413 282 558 950 27 898 628 611 253 834 682 917 477 639 87 28 895 710 985 699 679 105 556 619 848 503 259 3 590 896 894 111 354 109 21 459 341 487 162 288 719 134 191 975 509 998 121 753 358 660 988 698 491 570 784 200 759 922 325 698 474 887 101 803 294 734 489 590 998 588 858 760 476 202 70 743 942 324 767 568 522 165 306 673 61 453 263 458 322 295 25 981 668 417 303 384 933 9 56 652 720 10 725 872 809 570 694 706 69 35 265 921 764 343 930 396 526 697 277 136 669 170 864 415 59 736 807 950 17 531 445 367 67 874 309 591 291 300 903 768 979 58 313 306 702 381 223 765 89 191 989 312 122 504 750 899 310 892 629 171 993 160 802 200 553 996 257 316 908 346 214 934 923 650 29 657 14 318 19 646 816 511 747 513 847 527 281 146 348 93 978 662 92 620 417 900 956 152 258 918 216 939 517 812 512 20 150 77 559 484 149 594 888 474 647 418 55 233 718 8 744 452 789 180 151 701 219 691 189 591 714 41 183 586 898 142 592 649 458 420 831 749 961 171 386 704 91 505 968 988 10 47 859 570 423 957 126 151 724 73 878 515 799 511 687 644 817 239 506 664 471 732 30 325 302 444 82 362 338 444 786 700 976 954 810 14 293 695 650 334 44 128 966 474 115 515 964 357 20 344 600 210 945 542 601 832 139 976 519 528 316 578 6 261 972 394 447 906 604 361 854 903 99 698 314 349 530 478 299 234 574 700 917 360 267 910 490 51 911 880 643 395 132 113 657 141 1 147 161 150 760 953 3 318 256 419 938 510 557 774 676 272 8 423 361 610 382 923 421 707 621 496 707 868 446 192 975 176 251 439 568 459 62 725 948 776 192 293 897 396 164 360 197 474 244 177 389 817 220 340 394 172 500 953 239 266 369 478 573 73 212 201 418 1000 505 932 689 73 712 441 143 313 54 205 892 822 980 502 683 789 776 887 757 850 196 71 635 79 296 521 381 886 272 810 74 471 217 621 890 30 891 691 944 436 915 785 610 736 537 192 833 735 856 939 469 195 504 980 825 282 554 903 977 772 51 926 722 711 498 558 808 755 123 653 992 814 205 692 9 884 84 290 528 438 422 246 118 345 378 786 182 181 879 847 288 341 264 95 231 139 594 38 324 340 837 610 618 320 754 69 552 855 181 975 106 597 199 199 910 171 305 964 951 96 93 511 68 121 226 967 66 937 384 834 510 304 347 588 916 265 448 673 371 493 420 504 703 419 572 597 850 933 235 277 261 227 734 710 922 121 297 97 779 106 16 994 165 608 830 565 178 988 866 431 857 579 246 16 520 168 797 61 529 466 234 774 81 406 612 771 941 676 337 888 726 432 134 852 932 115 630 721 396 431 166 605 207 902 88 154 76 622 130 991 589 528 482 738 674 147 865 195 920 142 142 390 940 458 845 943 928 229 400 329 698 588 708 579 995 393 536 1000 436 772 503 384 78 779 593 77 655 282 660 246 639 858 756 893 468 249 773 160 877 74 128 496 185 739 656 599 120 146 742 85 637 700 777 599 172 631 955 183 352 947 564 962 50 254 308 832 704 437 738 719 611 415 860 985 534 580 38 135 713 637 834 131 963 925 96 492 481 746 376 677 193 807 95 62 11 79 148 298 321 383 914 3 880 616 763 510 392 921 411 617 36 302 416 965 546 185 449 475 479 391 675 80 691 23 432 71 753 472 238 37 709 16 254 944 280 442 846 393 896 721 736 309 670 706 225 349 566 807 793 541 2 275 563 555 822 698 538 605 15 390 535 451 350 184 224 903 935 801 170 606 765 485 12 912 646 606 970 302 775 584 677 231 926 722 274 184 23 769 842 901 48 974 331 559 811 543 835 549 626 426 983 438 180 606 820 778 455 85 26 834 112 381 696 383 31 145 770 306 577 542 958 295 58 492 107 940 762 878 346 786 812 825 527 541 800 916 624 912 493 853 495 12 362 111 502 997 595 325 737 163 583 79 188 161 427 332 551 867 241 830 715 699 869 787 492 684 494 800 681 457 86 681 298 398 861 4 83 255 52 770 791 158 826 63 634 113 190 500 49 248 544 86 631 143 283 76 227 334 609 185 245 332 636 607 663 82 168 496 203 10 653 53 357 118 620 253 965 639 169 39 65 501 514 672 79 724 18 649 925 517
929 889 995 287 649 123 430 812 526 272 644 239 906 753 250 700 195 601 946 23 154 59 5 53 797 212 840 962 322 39 647 357 464 864 378 929 35 913 725 382 339 383 328 587 880 988 830 892 931 725 373 858 258 787 403 361 136 330 411 974 700 112 846 407 124 703 458 992 762 766 457 730 861 637 504 981 764 650 441 464 361 673 62 509 139 636 756 373 723 299 851 831 718 740 482 519 461 254 112 643 865 647 455 434 190 994 767 499 769 360 346 113 449 101 6 607 809 403 608 75 557 512 765 859 849 277 793 238 985 453 949 311 789 367 796 594 330 983 831 468 157 601 598 812 414 98 860 414 459 164 266 309 312 65 117 506 692 400 257 311 600 294 3 621 264 612 960 524 308 644 320 854 891 923 276 842 137 592 569 185 352 947 226 903 895 318 585 225 10 322 655 461 317 984 106 729 819 57 757 626 55 617 941 584 135 866 187 926 505 744 977 839 456 326 724 522 432 912 14 415 95 567 630 418 443 196 755 228 955 204 166 582 435 368 611 192 424 883 101 355 170 522 273 765 532 296 468 73 690 319 821 859 102 100 239 736 383 187 782 282 123 97 4 964 580 208 521 973 32 938 506 906 992 655 614 691 481 487 493 166 863 69 265 459 0 101 818 131 900 268 968 155 705 356 240 181 393 699 897 509 898 931 917 15 870 536 262 527 920 166 834 596 844 729 214 381 531 135 396 812 212 930 231 846 738 763 274 941 42 800 17 911 549 147 60 211 295 148 825 591 333 154 466 166 37 596 529 913 267 110 107 734 928 51 874 703 92 936 224 534 878 712 639 610 530 710 514 690 799 869 472 611 841 584 422 518 241 534 570 628 704 79 218 876 912 673 963 96 376 825 534 937 303 237 485 363 499 722 902 573 179 770 467 191 562 492 947 126 854 272 404 925 358 975 986 936 337 644 29 756 193 243 131 187 297 357 984 33 319 866 144 16 804 733 509 324 935 491 806 641 50 707 800 946 248 929 196 925 579 613 561 836 379 466 184 588 76 426 280 932 210 411 278 541 334 341 140 31 197 481 255 154 731 62 118 651 914 266 201 324 256 107 77 38 701 314 185 209 545 516 447 368 635 866 34 686 554 4 814 503 209 618 483 506 408 267 465 453 221 991 8 714 783 329 548 816 227 368 513 58 417 436 120 237 875 666 959 606 774 322 338 626 572 604 40 509 420 698 141 151 749 868 802 223 108 941 681 472 365 152 961 811 290 410 577 730 429 945 588 456 151 319 522 383 871 386 96 622 563 12 359 552 547 670 948 319 750 369 242 150 488 711 28 239 779 7 727 4 494 155 128 853 216 332 78 389 86 297 410 461 480 840 921 869 927 938 323 812 626 285 945 655 173 290 228 719 918 507 607 683 694 533 362 656 119 289 990 905 962 414 204 295 832 448 492 599 930 59 836 281 527 521 991 882 22 884 996 495 270 543 65 516 736 19 299 541 623 167 165 315 510 221 285 189 978 820 753 762 289 414 710 759 27 719 552 838 487 515 25 496 434 643 845 567 245 609 454 245 672 14 740 937 345 659 268 2 45 452 232 942 923 232 915 171 739 486 156 970 656 147 741 277 599 592 192 138 618 804 495 266 81 615 512 729 938 588 26 912 68 145 773 881 971 726 113 413 602 615 702 26 39 520 544 673 848 653 354 379 277 321 80 240 314 67 98 890 54 92 238 667 680 188 230 105 291 243 733 873 759 419 497 879 425 775 94 159 13 437 979 792 397 963 366 1 812 121 838 627 631 777 282 292 850 700 824 846 606 932 307 450 44 386 416 583 370 941 176 24 716 695 685 57 605 352 409 463 730 771 329 889 134 302 519 349 75 227 310 349 803 502 326 400 640 396 64 672 463 285 784 623 462 419 219 972 129 509 52 61 130 784 620 76 58 193 336 699 127 593 390 605 446 526 872 432 546 451 177 9 207 796 826 39 19 947 810 159 169 900 66 606 746 714 641 738 648 525 439 790 676 47 288 964 877 639 553 716 625 990 90 215 171 952 864 331 837 958 340 945 801 636 678 11 822 376 360 681 477 167 74 706 566 700 469 66 658 670 890 941 673 694 471 707 259 268 751 612 200 189 994 512 275 824 980 191 33 36 650 104 387 356 500 657 827 130 186 300 507 928 436 448 742 948 369 193 636 117 583 269 399 66 997 730 888 270 148 382 252 582 377 990 121 696 820 37 592 136 394 497 772 634 9 853 349 879 559 849 109 95 305 513 843 227 440 440 571 152 367 801 313 766 7 80 752 543 161 465 357 281 589 688 511 831 501 664 348 322 520 530 537 911 309 954 726 450 792 910 89 53 936 682 597 661 798 318 943 687 590 256 23 331 183 391 318 476 582 427 16 371 879 713 12 201 114 75 719 423 451 267 922 720 211 845 829 875 993 310 982 867 419 980 56 359 233 524 491 694 344 72 363 68 615 549 682 699 856 222 916 275 152 566 954 726 143 684 24 633 646 870 981 873 643 159 300 599 306 262 913 170 163 363 858 701 321 461 450 887 795 966 356 87 272 501 754 980 47 537 573 87 249 326 125 172 315 804 31 522 763 364 296 43 551 397 48 207 473 143 776 716 206 789 567 401 486 527 709 598 593 887 475 126 395 274 581 289 728 142 67 785 565 212 324 327 670 722 839 146 722 810 85 949 69 686 591 20 627 947 327 56 490 241 811 351 525 323 729 525 523 991 612 364 110 228 667 497 538 475 748 158 145 732 889 591 603 219 695 576 386 390 964 696 677 912 304 377 911 765 389 292 758 89 353 308 87 308 781 62 246 531 51 908 142 139 236 718 533 287 815 221 126 143 160 688 621 72 343 766 999 921 721 954 502 655 744 258 696 105 41 387 905 765 574 877 283 231 698 655 244 420 286 516 208 485 271 71 388 770 619 445 924 28 105 749 703 179 445 726 104 250 484 765 910 538 543 793 405 77 335 383 622 165 632 445 516 271 302 1000 515 994 452 528 508 182 38 256 518 441 174 16 46 830 937 191 442 455 675 281 610 813 666 377 842 843 896 288 852 394 372 81 939 474 375 326 833 795 568 697 940 866 535 529 293 282 707 647 428 188 71 652 683 124 401 875 146 595 907 159 932 310 220 157 153 996 260 217 587 956 423 659 665 753 364 41 684 759 217 656 697 222 189 413 816 913 70 104 884 694 20 881 604 232 478 760 711 706 808 57 794 749 539 931 213 768 869 642 691 609 298 255 191 445 181 154 876 731 43 39 542 767 689 480 659 144 205 265 629 465 229 974 887 735 147 926 402 539 21 979 760 760 263 746 18 765 536 141 415 552 780 817 398 360 950 315 853 651 787 642 674 241 866 121 528 487 426 80 384 443 957 381 633 353 596 771 97 488 99 198 82 87 155 958 406 371 908 788 662 921 438 745 116 405 49 498 503 540 234 190 679 379 642 88 813 701 53 97 73 520 301 61 371 438 496 896 253 852 311 810 637 504 72 610 223 824 517 498 188 373 892 892 225 661 407 701 855 800 61 502 122 905 159 540 669 172 770 324 886 341 560 622 550 526 287 649 664 93 251 641 558 655 661 758 418 236 584 117 660 370 150 768 284 148 720 986 476 383 84 192 194 415 111 329 972 569 747 732 771 702 595 608 381 322 885 538 279 379 791 207 453 513 164 572 235 516 668 304 835 813 374 319 847 439 243 260 778 25 706 461 350 220 958 936 857 52 766 59 474 868 942 254 247 19 987 917 294 676 103 415 868 854 817 117 761 790 331 238 786 60 989 411 172 604 998 824 30 19 617 726 983 401 652 392 83 568 714 217 138 174 881 927 79 423 768 825 36 646 575 328 953 864 645 130 712 999 433 897 261 606 903 912 564 133 215 926 198 509 775 819 400 349 332 112 944 896 292 93 899 643 421 35 133 612 57 589 653 432 974 133 867 300 894 166 926 27 162 153 342 201 178 457 88 771 956 116 777 326 91 398 479 510 717 991 448 454 202 522 732 121 325 322 988 874 59 826 180 261 823 274 203 371 100 702 168 610 355 906 967 424 859 657 934 67 904 37 586 685 489 965 460 165 175 763 609 192 556 35 237 621 498 441 576 793 470 728 269 405 873 651 638 5 347 739 634 883 893 933 149 679 693 466 713 903 687 119 952 676 901 85 628 238 380 230 578 361 167 634 735 495 524 351 316 595 540 831 925 538 807 823 368 579 969 143 132 480 281 382 413 604 254 795 412 291 93 115 688 266 222 2 976 707 392 256 382 577 933 803 2 513 743 93 444 743 431 47 970 988 158 314 657 519 734 396 1 933 973 862 785 99 341 627 199 513 385 509 654 957 11 11 182 588 919 239 351 154 437 927 601 988 882 315 805 779 686 946 909 601 624 338 671 546 651 163 790 422 555 256 391 198 663 123 15 244 883 724 788 522 541 59 616 604 63 9 737 368 594 203 966 399 951 30 613 85 715 93 115 932 708 640 828 561 427 352 862 884 965 623 699 94 975 241 745 958
325 149 783 995 954 67 780 282 659 843 133 116 107 759 386 572 645 302 949 511 595 711 830 903 350 494 839 373 773 204 677 420 671 800 999 250 472 631 951 310 766 361 965 564 573 756 515 258 260 362 251 212 581 523 590 192 757 820 996 300 801 201 549 192 355 729 509 726 727 163 160 444 170 130 90 412 980 826 969 1 978 534 257 33 470 986 782 856 975 743 942 386 868 196 320 23 528 961 667 915 840 556 816 535 519 372 345 890 109 380 624 665 499 33 297 82 939 223 285 218 722 730 83 527 639 923 505 841 317 113 356 704 602 933 935 369 290 370 417 670 239 32 60 543 570 109 365 575 538 472 615 2 654 603 253 159 93 673 678 57 608 178 889 972 27 421 506 485 407 75 360 733 149 490 438 477 504 641 607 55 182 961 858 808 606 156 874 563 767 19 179 915 820 923 895 150 686 110 739 462 958 360 974 718 223 781 879 765 534 86 29 846 914 166 885 864 364 621 326 543 144 29 395 799 834 550 7 92 482 662 215 246 231 26 923 848 856 776 530 81 340 804 19 438 572 780 98 964 760 959 156 596 826 125 588 554 270 426 240 244 752 609 873 896 476 881 920 464 749 157 217 84 747 645 963 906 410 840 853 703 79 899 629 670 159 262 420 813 551 849 872 677 271 580 282 653 902 453 129 39 689 275 680 961 134 408 387 219 516 173 372 868 789 983 76 526 633 693 707 466 335 291 64 254 319 451 718 529 824 398 882 681 51 125 213 994 361 534 203 687 966 201 141 604 80 911 5 721 255 942 708 565 810 480 679 4 423 875 880 574 330 583 114 678 546 287 44 562 72 280 243 412 324 424 585 130 867 584 275 709 176 831 323 888 75 561 852 831 474 552 646 758 687 70 550 188 89 103 719 851 53 198 695 368 950 398 862 233 921 717 945 90 899 307 307 718 522 966 725 268 621 686 559 956 396 589 878 849 61 528 825 863 496 912 703 107 152 248 995 635 289 918 768 294 485 983 723 944 34 1000 85 204 616 819 754 875 785 900 117 221 281 208 520 106 411 672 333 986 28 674 449 691 845 451 173 119 922 1000 787 369 131 735 578 75 477 130 293 724 564 899 511 557 742 267 77 85 977 765 351 140 94 753 108 619 584 844 334 155 690 897 900 356 799 420 103 424 813 936 52 948 660 843 828 16 846 276 737 931 870 384 115 264 836 18 11 918 192 131 464 162 664 56 817 684 238 559 982 722 4 98 952 739 938 772 626 36 26 282 409 511 833 666 378 725 112 696 495 742 96 648 596 906 451 25 121 211 866 562 31 272 174 748 126 28 164 960 481 873 861 440 860 466 612 91 12 608 369 17 888 190 138 466 286 169 393 601 738 770 429 515 404 64 932 611 763 363 702 374 905 20 704 570 610 201 507 907 339 912 299 632 985 48 471 948 478 910 329 380 143 638 540 772 288 920 259 163 132 713 295 383 544 268 876 246 172 164 440 235 473 851 42 708 428 582 802 388 475 175 136 190 431 232 567 654 893 439 434 24 986 873 214 979 490 680 730 576 419 896 769 212 566 841 180 383 786 100 458 684 909 427 245 412 968 275 543 73 553 547 247 584 849 494 101 51 301 374 936 924 400 109 49 855 292 232 676 926 412 820 226 813 542 968 688 51 552 441 705 212 306 476 207 438 890 457 565 272 592 892 648 702 494 623 469 330 116 838 244 502 368 584 264 982 983 5 753 238 941 110 459 482 208 14 47 399 711 814 157 490 122 162 576 132 525 376 266 680 992 817 106 300 759 443 304 784 547 137 118 787 662 18 508 514 929 690 422 368 819 183 427 537 658 517 864 170 486 258 455 976 263 513 78 179 972 559 212 620 835 1 891 703 237 449 600 141 656 485 148 293 593 398 715 702 628 212 560 788 0 129 990 956 805 283 450 745 598 950 883 251 993 156 554 628 675 734 915 355 379 46 672 859 971 855 732 417 189 69 41 38 269 326 310 698 623 14 701 674 385 292 886 979 726 810 43 785 908 171 632 765 502 220 461 670 298 859 748 476 764 104 854 94 604 53 362 398 318 729 652 66 446 323 784 224 589 583 462 321 163 681 917 155 960 980 46 970 518 301 548 38 512 762 609 928 497 399 261 965 577 818 91 830 774 636 348 703 242 411 62 33 305 957 124 62 401 558 265 197 594 407 181 552 740 626 30 352 488 111 535 514 467 136 162 946 603 924 714 867 346 989 709 94 772 456 683 278 445 439 349 298 803 844 859 98 655 510 814 258 894 496 110 60 195 537 710 652 178 92 684 188 721 978 342 212 619 541 227 893 443 663 465 575 793 199 647 565 984 862 17 844 765 107 392 180 16 692 448 286 137 670 674 210 668 522 54 799 436 663 611 897 390 316 453 223 557 210 171 698 948 31 521 242 433 789 537 443 309 103 229 375 561 62 300 678 794 906 150 396 327 863 818 572 583 277 832 903 40 543 627 616 685 337 280 280 850 110 165 705 343 872 605 450 697 933 322 63 50 338 336 232 493 320 669 135 931 855 139 836 447 553 6 529 911 16 267 986 907 378 384 383 618 375 775 420 696 983 272 184 838 799 105 567 127 117 731 978 191 170 531 442 146 627 197 21 463 389 539 422 728 436 527 316 36 858 962 745 406 709 903 287 332 473 56 877 821 465 517 700 736 267 250 245 337 983 344 869 489 398 371 648 311 708 225 402 927 534 857 190 353 571 357 183 798 934 65 775 302 262 258 792 848 314 219 915 724 223 644 464 35 720 630 868 622 847 487 137 367 67 601 224 625 578 620 966 408 828 797 474 865 838 823 741 57 141 352 24 142 150 256 640 809 339 514 103 545 535 296 834 437 320 284 234 743 422 432 911 844 321 421 458 492 387 877 908 657 235 795 391 918 447 735 373 283 813 86 773 14 149 944 125 252 962 236 658 294 224 74 152 480 885 831 179 277 353 957 357 884 241 426 566 716 147 8 687 153 428 308 722 452 886 403 411 279 280 135 883 851 731 981 659 382 902 713 546 425 922 562 913 380 351 631 689 673 606 691 303 762 8 177 76 729 866 871 603 897 553 194 427 363 99 875 889 693 418 376 676 837 889 755 464 68 338 582 245 847 602 665 62 776 22 161 207 970 573 804 439 961 571 168 678 3 776 254 505 234 984 998 501 761 519 651 843 81 338 641 142 579 754 934 67 381 381 167 103 898 257 441 759 510 716 758 456 155 534 69 676 788 350 23 993 790 735 21 538 140 13 692 529 643 543 959 817 456 716 812 521 184 753 904 372 956 836 575 919 964 864 638 387 211 275 827 550 955 709 375 206 541 778 926 826 800 509 205 981 994 49 916 641 10 310 745 334 503 145 154 541 145 519 533 806 193 69 218 214 556 257 99 840 661 614 388 653 536 110 791 627 734 802 943 700 413 629 1 477 221 568 698 928 37 934 9 678 642 51 466 552 328 600 201 383 414 985 151 312 997 573 892 873 166 742 777 934 792 830 200 970 190 466 92 837 389 160 84 787 82 547 613 8 617 387 24 221 97 944 278 446 316 275 756 105 303 204 48 3 587 261 276 30 359 731 930 576 532 688 973 805 822 564 377 961 479 749 750 945 650 611 571 892 123 172 291 899 580 218 95 338 640 852 66 169 906 931 807 629 979 407 771 46 442 501 416 585 635 912 717 637 249 520 484 55 591 986 199 943 402 862 87 180 100 166 418 668 614 865 196 449 636 120 198 254 869 587 925 276 45 551 563 945 988 598 370 803 287 719 896 246 15 304 248 168 228 453 147 439 586 754 354 720 130 918 120 317 919 877 175 830 241 660 25 557 663 978 967 533 315 982 779 913 88 77 202 594 529 315 32 962 933 621 33 808 224 67 366 27 498 659 811 76 347 978 989 881 341 428 71 737 842 698 913 591 232 412 901 398 924 236 526 398 483 121 501 51 568 786 59 650 20 865 841 323 706 716 778 999 183 273 415 379 13 965 268 474 209 764 206 353 796 41 321 452 128 908 712 376 946 29 700 785 513 7 119 551 169 483 887 639 233 89 230 409 204 761 912 18 744 986 746 487 987 861 430 252 55 804 574 825 910 111 460 114 666 284 751 13 394 883 863 65 634 330 373 886 653 673 185 999 186 318 262 893 18 467 569 311 720 225 454 373 111 834 312 444 806 173 313 472 881 838 435 342 457 98 439 599 399 56 555 115 937 191 2 823 235 845 694 692 637 449 314 791 222 721 358 824 125 202 947 190 524 293 699 391 597 425 73 977 216 264 274 68 104 633 397 138 843 421 523 998 500 905 991 924 67 582 491 560 374 768 829 683 70 493 383 587 733 819 188 249 599 3 953 293 220 757 649 242 928 623 331 523 855 914 405 753 22 452 58 306 681 175 468 875 273 95 976 795 670 665 444 833 398 116 210 565 113 128 424 244 246 412 38 253 770 952 102 113 391 709 158 952 187 69 63 964 808 286 682 241 741 496 558 192 338 229 940 341 781 778 39 564 815 664
846 476 676 315 347 402 850 164 468 482 269 175 363 97 972 805 586 803 78 263 712 378 898 362 340 734 343 400 455 215 823 380 155 896 439 729 486 63 565 531 800 337 610 262 883 55 417 549 826 268 85 340 870 787 79 620 109 495 391 25 294 505 274 899 47 691 848 457 758 382 734 429 445 645 845 495 752 170 429 865 226 875 216 958 111 607 947 606 857 666 41 251 278 327 385 919 410 148 713 898 804 19 753 596 902 87 490 121 369 184 219 29 433 584 160 516 154 283 0 451 890 335 4 846 646 901 171 316 125 388 185 552 328 858 494 250 838 871 423 706 731 284 996 690 738 581 671 419 604 948 567 532 300 934 93 567 240 256 396 635 566 52 285 252 32 744 149 219 706 646 642 272 620 979 640 402 242 658 587 291 714 335 74 525 660 201 969 477 131 957 323 1000 697 203 108 812 10 834 940 49 966 596 742 635 495 433 33 257 664 607 110 850 418 646 175 776 705 190 767 918 86 662 793 204 923 236 139 406 599 627 497 438 979 129 6 657 412 124 622 1 394 717 325 495 126 304 485 287 989 712 810 634 70 267 322 258 584 421 853 144 595 569 35 732 34 287 939 936 560 15 492 324 535 804 763 335 365 233 882 150 157 782 938 438 634 590 779 973 117 664 209 130 903 399 552 535 536 230 324 935 745 639 283 949 708 53 653 913 668 61 827 918 750 713 101 57 956 756 77 271 957 461 626 129 920 691 506 385 521 93 873 92 446 8 628 470 876 200 965 629 651 560 830 481 251 634 326 354 735 562 377 570 693 725 127 484 460 561 546 227 757 359 931 614 637 128 794 827 255 710 502 816 489 464 809 828 727 544 819 855 277 388 87 642 523 968 504 226 589 462 29 394 724 530 579 876 911 874 997 532 606 584 543 745 568 792 306 103 302 677 667 438 696 959 113 456 821 70 115 258 699 589 470 198 337 281 459 187 214 835 22 726 695 437 273 766 100 557 950 86 92 905 180 39 341 199 231 823 690 561 327 81 28 435 80 436 286 978 5 34 768 688 513 337 421 279 379 814 372 252 183 250 147 660 590 247 150 569 75 722 897 736 918 246 24 158 426 981 914 39 144 96 413 316 732 722 812 21 82 504 230 177 816 408 725 655 556 749 169 642 132 331 975 724 307 112 730 520 104 307 380 441 661 708 172 45 442 66 799 33 465 673 263 9 771 520 397 507 824 383 357 773 856 781 635 661 227 788 514 784 248 666 728 951 836 843 210 975 591 388 709 130 252 65 496 431 508 78 72 136 602 5 320 119 202 593 511 413 235 571 982 193 351 611 483 410 572 132 9 503 204 378 875 786 981 614 615 298 130 235 778 702 701 668 436 829 550 524 561 435 702 850 926 128 872 793 815 147 645 495 746 809 339 775 675 353 338 838 970 300 237 971 330 830 618 403 141 963 30 886 121 208 616 279 408 345 953 184 382 882 186 200 949 729 700 997 747 271 19 393 952 460 647 408 822 520 828 569 929 574 851 555 268 957 554 354 571 842 151 408 206 760 784 112 614 236 452 679 107 221 798 283 466 644 531 269 196 565 984 915 15 363 662 253 381 722 38 896 736 349 888 302 123 885 336 123 878 598 96 528 431 435 505 277 871 418 818 835 475 638 805 130 601 757 909 487 638 808 27 360 698 657 399 474 215 770 685 986 542 509 686 137 354 250 424 996 116 738 609 567 759 43 924 986 348 433 56 811 40 606 971 577 451 808 955 992 222 103 220 194 985 948 906 22 776 274 773 239 292 137 53 209 764 348 356 515 60 468 159 123 896 942 462 906 304 849 355 699 177 452 54 961 57 672 834 145 991 204 142 604 936 571 441 28 549 786 719 211 577 778 99 90 928 873 718 928 164 415 899 596 270 827 510 55 772 86 52 372 995 377 246 538 400 804 103 531 344 982 308 272 762 937 499 707 250 797 669 274 652 647 375 126 943 828 146 530 258 562 67 18 94 432 411 432 744 906 797 585 987 256 792 890 748 11 596 361 360 53 129 926 650 494 90 188 639 838 519 72 371 88 124 325 484 115 213 747 862 400 859 200 570 704 578 638 789 526 854 540 194 313 831 228 114 831 42 249 524 652 420 399 208 77 293 864 954 777 91 755 980 571 666 587 557 718 992 643 688 350 46 745 960 80 868 210 392 816 889 734 605 668 425 559 66 854 978 341 683 716 174 630 373 584 253 627 71 269 279 151 317 801 345 178 503 68 367 494 245 292 967 718 861 241 801 22 680 366 540 103 44 156 881 234 454 459 766 28 352 651 370 898 593 241 847 264 456 301 551 806 176 233 563 564 353 201 69 890 64 876 808 409 703 520 464 294 287 729 170 288 813 282 655 1 166 628 806 1000 207 636 963 785 630 419 644 578 163 6 364 426 522 986 498 397 218 411 428 529 17 582 153 993 390 418 471 611 783 527 674 618 469 513 659 207 7 990 378 883 802 489 715 444 11 894 740 772 197 524 395 312 181 919 43 258 383 531 199 47 530 221 427 898 623 212 900 684 545 735 106 969 820 769 786 583 844 451 232 27 632 132 665 795 264 879 594 30 303 14 937 43 559 571 333 354 260 887 31 24 795 258 974 247 211 719 916 673 631 152 678 787 472 755 193 408 774 389 865 231 487 228 16 333 450 398 275 388 781 185 919 465 641 789 852 127 958 76 23 25 140 879 874 287 769 914 839 549 754 99 743 215 837 500 405 116 907 475 656 724 201 211 636 630 289 947 112 476 48 48 547 790 553 174 817 281 585 825 573 113 491 287 739 665 51 512 321 575 50 549 737 955 835 445 272 477 627 224 692 264 544 60 998 589 165 664 796 612 533 657 440 987 990 134 284 488 948 848 265 596 62 825 681 165 229 913 389 437 576 674 474 726 271 528 234 901 775 972 976 986 512 891 145 288 905 466 935 957 583 916 710 545 691 813 346 3 295 454 825 12 36 397 720 800 12 837 438 701 73 308 921 535 105 830 841 912 999 594 267 396 398 718 473 30 21 771 608 280 894 974 358 864 13 189 588 161 463 603 3 900 901 14 930 995 849 620 314 721 756 114 869 320 934 852 238 80 780 793 63 631 188 232 401 889 541 7 648 363 167 611 228 319 319 574 135 219 516 60 221 657 613 30 65 169 968 113 168 918 20 700 335 42 291 397 477 596 387 432 1 377 721 700 482 797 569 496 582 64 97 216 532 183 917 954 305 212 749 244 148 871 458 423 205 59 311 637 98 777 236 795 777 253 507 153 539 294 45 625 404 628 457 287 904 74 393 788 8 602 212 502 629 760 102 56 575 141 488 626 281 413 534 150 290 666 790 337 366 630 944 910 88 755 663 507 863 159 649 879 977 430 156 240 298 753 707 834 643 484 574 803 729 463 840 493 282 673 867 396 128 278 318 131 673 463 770 356 942 926 525 56 39 218 224 281 95 105 409 410 119 264 430 577 256 478 374 572 280 255 558 668 200 586 84 324 887 82 388 90 528 141 600 316 403 98 81 179 617 260 444 734 407 693 751 557 89 89 68 192 118 261 55 456 182 283 187 230 120 487 453 406 959 130 657 775 447 246 419 534 603 347 684 728 479 805 855 263 299 796 349 645 677 166 254 722 493 574 334 846 179 225 791 240 895 300 190 622 624 835 892 122 359 372 402 606 2 634 843 720 467 808 276 24 266 899 925 305 138 961 133 304 672 681 814 465 592 210 711 557 195 923 964 952 829 420 864 365 18 920 443 735 518 123 435 726 361 857 807 206 261 604 526 209 520 859 886 417 621 913 842 800 597 255 555 689 922 995 259 544 973 56 607 614 500 827 515 442 912 833 448 338 927 893 687 124 765 968 191 377 537 361 670 181 386 907 25 701 158 471 122 781 262 965 331 398 49 934 529 18 329 381 480 942 993 858 933 295 332 508 416 706 173 216 717 415 879 689 884 572 858 830 449 15 162 138 223 101 437 860 316 626 137 545 833 833 723 945 598 158 611 881 581 747 297 748 342 99 782 563 257 975 527 768 946 284 461 561 961 326 152 778 225 942 350 734 562 148 517 730 580 917 785 209 415 381 244 476 951 718 722 412 908 654 689 962 733 911 61 973 891 713 178 616 885 139 941 752 741 408 915 403 633 89 288 38 312 754 184 446 755 812 860 335 198 379 866 203 14 726 134 456 189 733 811 163 716 829 136 768 788 781 893 98 478 999 243 141 313 768 203 922 548 210 368 230 803 285 434 650 481 236 962 36 315 772 59 706 241 249 76 218 217 155 538 294 654 659 658 382 362 42 694 45 37 124 988 651 376 532 986 597 983 47 945 660 509 30 682 420 384 900 877 431 58 836 913 325 880 10 761 572 910 391 26 109 564 638 932 961 612 27 143 738 83 962 422 619 249 508 679 575 301 665 704 867 619 408 239 598 233 607 414 755 432 591 787 891 247 934 476 91 726 792 994 544 760 251 192 980 309 22 161 34 310 286 832 87 296 703 501 727 406 448 625 883
208 76 745 739 347 23 789 290 909 564 73 150 531 693 217 495 396 260 182 915 915 583 978 775 748 297 180 415 308 641 760 537 440 734 32 868 731 135 824 490 509 257 777 954 476 694 782 625 686 655 85 369 13 264 771 516 631 368 891 189 640 935 170 733 430 341 815 798 101 249 194 221 461 270 558 986 804 329 809 652 419 272 500 634 958 278 406 106 826 252 113 142 398 269 387 852 59 674 739 597 320 394 181 734 863 652 438 54 362 564 349 113 834 831 230 972 889 534 768 826 264 140 542 177 2 241 207 479 397 318 752 674 683 959 3 838 421 91 382 723 897 946 86 92 39 525 763 831 144 587 964 743 224 563 912 181 560 783 28 601 167 560 299 626 962 932 241 705 353 29 502 456 449 393 693 192 316 362 967 928 715 483 141 452 69 167 289 321 776 35 18 620 574 89 561 484 919 613 464 81 742 289 806 123 991 788 727 821 472 614 883 158 391 873 993 996 418 258 868 146 191 923 411 67 269 482 966 583 31 184 959 225 914 343 625 212 257 281 378 920 630 522 954 136 829 723 879 832 712 877 336 976 536 978 122 89 5 556 530 312 437 680 848 10 511 898 107 424 859 195 311 187 234 23 650 189 495 421 816 643 102 751 645 184 980 693 756 871 644 198 783 839 351 515 128 976 471 912 268 222 618 912 790 912 656 37 960 938 654 203 548 752 292 49 526 706 474 360 585 201 414 482 114 186 849 212 103 605 936 394 497 189 596 924 787 817 513 573 828 742 163 538 843 394 126 12 121 483 620 505 249 88 887 127 33 23 995 280 908 643 917 442 850 226 50 2 737 833 455 430 779 664 699 183 462 322 893 272 651 107 100 451 356 760 135 775 340 853 895 92 8 238 769 791 713 534 690 937 96 859 767 18 459 885 516 157 738 939 226 302 714 215 254 715 973 843 165 962 721 634 592 252 143 279 951 538 67 669 452 116 98 17 358 810 673 534 862 954 150 672 655 30 184 543 493 550 331 403 108 360 383 534 819 725 707 792 521 411 92 983 989 591 244 54 386 52 642 712 265 314 708 939 896 833 950 121 228 303 6 699 646 962 588 381 778 730 166 470 11 723 635 866 1 208 22 388 444 427 138 945 80 905 177 687 751 823 940 930 484 524 29 685 506 872 532 640 229 394 52 345 195 915 600 620 593 642 319 277 871 823 134 953 312 828 140 70 983 985 27 291 702 889 899 412 415 803 136 748 666 551 233 557 985 107 47 621 366 371 485 789 322 783 76 173 987 735 16 947 976 863 906 265 279 875 420 947 911 59 205 64 38 599 465 603 648 467 470 114 236 999 927 805 595 853 884 389 626 103 494 312 920 105 95 371 155 782 874 19 726 281 93 747 361 79 569 127 451 508 659 442 890 473 431 928 478 282 953 694 525 481 653 568 389 153 681 423 158 278 132 904 99 133 957 730 643 642 540 556 952 759 774 923 408 296 88 753 795 468 357 319 810 368 825 45 12 622 77 828 580 880 34 211 590 289 775 845 286 853 192 138 786 59 680 981 988 351 607 186 243 782 793 567 153 170 442 498 678 962 49 240 504 192 245 680 780 995 189 474 9 660 399 6 802 570 342 309 371 754 821 645 698 279 503 68 517 611 395 753 486 220 955 882 866 852 875 417 488 813 838 79 701 813 986 385 203 492 490 410 784 783 147 870 948 929 811 213 298 935 466 597 407 454 60 568 537 823 212 384 202 56 861 779 294 572 529 710 335 721 325 243 480 490 845 934 570 291 930 256 717 843 435 592 813 199 758 617 687 814 313 392 210 620 759 692 716 884 124 471 623 491 223 206 326 726 288 800 514 910 423 587 719 275 852 100 160 825 220 907 943 566 528 883 901 936 283 193 904 387 20 416 833 688 981 641 963 770 424 871 109 179 522 158 78 540 458 141 994 787 64 173 524 635 186 164 547 839 942 313 807 726 74 74 35 323 317 700 333 977 314 229 710 177 597 118 392 371 403 293 900 950 90 717 375 977 638 902 836 296 400 250 753 688 58 856 450 3 818 444 368 896 657 333 303 19 300 259 87 99 284 278 15 227 691 994 562 741 614 26 130 540 348 306 30 718 45 180 156 297 193 616 256 850 260 256 975 119 997 970 766 786 732 322 491 482 206 363 840 636 696 836 161 59 171 768 117 517 735 514 822 334 97 662 677 78 272 122 82 599 566 930 323 892 221 157 125 340 250 157 518 553 499 637 240 910 225 250 215 185 520 667 237 145 133 318 354 183 555 62 970 43 586 490 869 629 19 577 405 865 381 919 454 546 658 537 872 365 722 368 575 558 262 881 409 756 25 925 293 482 232 45 384 180 583 673 565 986 305 728 820 154 556 289 211 828 865 122 512 881 999 358 965 962 81 513 616 175 945 986 870 106 684 690 179 649 151 100 947 104 641 556 457 687 557 23 867 121 682 650 628 802 267 253 685 792 301 731 496 170 649 99 977 318 856 864 329 540 477 242 71 986 324 129 604 785 772 386 197 160 309 444 563 498 55 370 489 614 278 523 785 758 676 856 118 89 290 112 724 574 924 121 934 870 306 544 830 712 199 342 764 828 413 138 432 647 550 204 773 431 61 987 510 740 664 598 578 456 307 511 695 718 242 393 969 71 974 677 106 668 487 404 282 107 792 847 227 187 885 681 608 232 65 277 545 236 321 685 734 639 700 325 341 13 434 888 515 739 498 833 72 895 48 976 119 423 679 254 169 695 372 417 902 982 538 724 663 534 185 873 534 26 79 590 291 435 797 403 665 102 619 904 339 281 483 859 672 871 154 744 252 427 968 896 468 941 601 291 541 43 42 387 428 903 302 837 577 826 611 843 571 588 670 804 661 729 505 482 187 14 612 641 922 382 37 511 694 1 445 844 741 595 66 537 823 658 589 243 599 873 216 372 196 386 285 662 864 394 359 499 443 202 157 18 603 899 624 315 209 872 70 817 652 480 567 792 634 711 979 426 17 369 613 326 120 493 706 90 271 922 609 174 337 837 7 399 808 737 728 667 805 509 882 37 287 456 591 320 251 243 881 487 148 779 21 432 921 160 273 691 747 395 703 337 507 206 330 610 674 161 855 549 939 958 246 626 53 182 204 623 4 802 886 467 746 751 334 951 754 841 842 426 355 702 535 114 401 976 115 357 675 507 671 521 622 910 388 132 935 785 972 419 402 32 814 928 315 973 602 498 944 675 62 547 91 90 370 400 24 81 533 795 145 40 261 427 390 602 832 364 266 587 519 300 364 315 853 697 788 223 544 600 44 20 51 751 188 512 564 665 111 740 376 230 367 344 632 780 961 703 142 213 110 66 345 919 162 679 799 401 998 436 876 687 697 592 990 49 447 337 928 435 426 701 633 761 907 300 379 617 275 593 689 770 201 913 427 803 692 64 817 562 762 645 576 598 40 676 750 109 276 278 982 623 139 739 878 471 433 348 929 713 839 981 903 636 857 935 270 655 740 195 621 223 258 842 933 514 105 907 304 443 860 397 374 800 343 776 729 105 63 281 851 186 57 710 441 655 992 269 178 225 639 412 523 761 551 381 938 460 328 834 231 815 436 762 916 496 627 218 380 707 761 964 369 596 175 843 492 413 501 379 56 103 460 856 429 29 757 94 200 1 660 551 173 556 971 818 259 3 587 677 412 863 296 452 84 347 527 686 41 736 352 34 481 624 385 939 277 307 190 620 129 799 594 476 898 299 554 496 263 128 410 437 360 743 941 403 546 440 880 542 581 548 377 947 75 411 770 377 749 975 174 417 89 429 152 400 318 303 172 156 94 150 248 607 219 813 543 456 873 320 584 285 365 642 446 478 573 222 549 304 346 795 926 829 363 107 453 102 831 323 704 158 295 235 469 544 800 53 164 549 373 274 582 177 605 868 705 579 416 511 837 388 255 418 733 41 131 197 425 547 667 617 669 759 937 686 798 620 26 673 327 850 422 140 539 198 736 479 297 75 984 598 23 361 46 478 238 228 744 59 688 387 803 180 463 398 222 990 572 23 847 940 404 559 146 462 796 841 479 443 112 279 83 208 932 820 718 9 720 625 615 19 508 868 791 775 344 918 332 976 931 319 253 855 127 444 310 292 996 117 475 340 0 638 280 172 183 409 835 15 725 158 338 796 956 416 214 618 709 590 14 52 910 575 393 653 812 883 923 463 394 17 892 972 482 986 159 217 730 597 350 977 801 557 662 284 473 838 743 963 467 790 711 655 123 836 723 522 559 340 781 764 176 807 553 549 281 979 552 508 439 644 846 562 116 350 213 442 43 369 668 626 606 320 765 112 913 346 104 71 629 935 610 450 858 190 579 58 905 418 877 717 844 539 218 61 417 177 247 299 894 309 637 618 636 499 888 999 10 830 827 398 198 861 918 799 647 816 36 718 456 734 854 674 617 806 68 244 137 560 568 600 274 417 149 526 925 800 235 240 239 637 54 971 448 935 755 490 949 411 794 738 168 809 841 210 946 674 598 746
82 402 546 853 917 647 734 984 948 376 69 116 370 595 529 40 795 588 732 370 375 187 874 27 84 594 740 947 478 667 181 960 964 696 39 315 632 444 79 706 683 324 553 920 301 677 317 879 236 989 206 53 229 261 8 145 862 36 721 939 384 302 772 386 805 627 41 910 521 581 623 272 878 611 274 986 554 662 600 747 603 124 971 825 70 941 697 663 686 661 767 810 459 831 83 931 907 195 723 726 593 791 289 308 386 278 436 298 575 276 21 678 618 415 138 892 391 767 565 1 305 286 720 157 959 171 856 988 984 385 449 506 494 669 660 48 511 86 17 678 503 611 67 347 987 537 23 183 748 537 656 8 421 185 830 299 741 94 475 928 176 524 952 63 939 637 670 767 576 379 63 187 128 968 875 901 14 233 490 870 0 294 667 663 267 701 614 474 381 461 980 929 309 982 127 60 751 467 993 915 606 350 915 930 848 694 430 917 30 311 972 849 549 884 117 752 196 730 849 753 396 748 208 131 95 951 655 511 512 75 691 855 999 239 997 568 536 203 193 103 659 605 854 837 385 110 13 823 581 267 550 592 497 880 587 288 785 136 416 16 73 362 658 724 343 999 496 692 680 771 60 21 608 83 547 802 304 33 2 173 571 854 406 43 47 37 444 545 321 961 486 245 434 749 210 167 982 614 499 492 966 203 941 897 36 457 812 990 260 682 211 813 143 797 642 817 737 808 457 106 996 642 754 140 886 719 530 497 354 188 958 135 689 470 815 885 649 296 184 135 221 829 495 41 190 15 218 714 76 982 569 109 579 933 330 915 470 718 432 165 666 931 220 787 688 810 365 718 975 32 223 533 202 63 161 220 708 582 339 259 326 258 485 261 762 393 248 178 414 86 870 804 621 99 735 327 612 787 45 156 779 418 481 604 927 779 888 689 678 418 635 563 821 393 876 892 935 951 157 190 988 59 153 123 899 611 507 569 134 534 564 378 209 926 803 437 125 296 570 162 835 60 913 865 279 936 768 388 55 432 798 791 818 361 366 219 925 990 323 568 224 190 998 227 787 597 519 469 872 808 57 657 453 619 165 427 936 91 121 385 871 155 630 986 580 111 801 470 172 850 983 610 544 409 851 874 774 472 713 771 949 97 845 866 522 689 452 839 866 775 822 180 824 299 813 310 171 567 119 816 148 802 859 198 585 291 25 400 255 526 66 869 394 488 527 846 647 710 65 389 58 848 675 544 504 998 129 274 402 926 213 330 230 548 717 291 685 105 492 161 356 833 880 346 371 839 412 799 462 82 246 386 360 507 696 968 786 414 169 932 280 146 479 504 392 290 400 422 598 727 771 782 378 632 361 265 195 190 269 713 288 439 896 565 653 997 159 918 431 155 769 883 44 478 265 379 357 517 364 926 33 921 650 411 591 509 989 455 327 582 610 519 419 571 505 52 241 113 290 861 883 214 615 517 29 406 551 815 557 580 677 322 542 716 673 898 461 943 374 172 399 902 695 1 261 681 524 63 292 876 712 814 108 638 707 984 316 136 389 981 607 664 38 737 515 956 59 69 328 256 99 830 405 761 584 524 926 560 183 291 19 203 868 870 15 806 145 172 965 736 383 593 672 378 407 288 855 959 863 639 319 928 508 75 687 909 538 833 736 73 355 703 135 74 94 685 187 860 253 814 775 786 5 692 794 866 3 967 563 120 163 923 56 655 583 674 358 149 811 611 693 612 313 266 54 798 388 55 456 842 425 966 756 124 403 722 98 313 520 755 484 28 97 498 468 542 131 818 517 303 139 229 177 123 646 913 739 268 266 774 728 360 887 137 537 800 816 804 928 167 387 460 783 488 247 312 158 501 151 568 233 429 535 936 903 380 662 933 473 815 12 85 302 854 726 255 144 693 668 341 201 45 731 951 846 447 465 214 472 69 314 228 428 431 853 184 955 650 661 906 28 148 257 574 498 670 991 589 146 702 222 553 109 907 516 36 382 672 715 832 409 142 363 516 902 734 413 151 703 620 191 368 922 464 641 627 347 511 858 434 969 543 560 48 946 33 34 777 118 565 518 871 170 762 860 167 694 809 923 736 890 652 397 509 439 359 90 431 180 898 334 61 838 286 252 662 199 289 543 379 806 427 867 767 174 287 333 610 104 868 841 860 981 696 978 311 24 310 932 510 526 984 873 180 469 367 637 990 864 546 861 979 166 1000 311 354 460 975 644 564 556 450 514 775 188 323 945 277 474 170 920 192 901 153 819 374 586 431 85 849 295 526 882 854 264 87 214 130 534 811 26 149 961 10 299 835 844 172 755 310 776 70 506 361 832 829 50 648 393 905 793 594 207 805 100 763 929 701 889 194 722 458 582 594 243 6 203 851 942 196 684 784 32 39 411 818 628 334 320 579 454 707 91 420 133 310 950 112 273 415 293 133 53 390 64 489 908 700 704 88 451 483 476 138 559 402 427 904 175 499 613 52 424 880 733 841 674 884 438 43 1 225 80 300 930 23 747 547 377 32 817 422 790 154 765 610 239 684 194 996 284 709 448 17 604 798 947 188 106 325 164 109 189 639 182 747 588 20 869 164 770 895 690 831 744 514 237 398 645 224 141 256 192 845 664 66 113 833 738 112 759 347 682 137 657 214 825 795 611 128 291 531 976 421 10 453 272 267 160 29 179 795 909 639 802 563 114 780 639 909 488 14 466 87 566 209 489 963 418 976 842 474 235 800 40 118 937 387 240 141 204 166 931 251 540 60 16 255 103 558 840 783 624 97 918 584 574 744 217 514 219 316 620 851 105 416 270 896 699 812 296 201 20 54 329 386 758 513 746 34 977 95 275 916 122 420 315 7 198 568 433 903 778 641 749 531 312 186 994 574 86 954 137 384 921 6 761 638 455 329 789 709 9 389 136 271 185 769 990 333 350 421 897 71 162 305 234 115 480 420 833 678 447 191 440 865 116 298 369 196 87 997 115 216 337 823 938 438 752 491 742 954 640 790 648 103 568 521 68 611 852 429 561 59 893 478 130 526 622 834 985 95 599 530 609 132 429 291 671 452 78 468 281 751 669 290 711 531 910 121 410 252 829 531 390 970 303 650 93 223 216 116 810 596 577 944 509 257 225 704 636 783 539 839 900 628 766 863 750 623 698 348 954 479 111 446 467 128 898 332 22 788 914 750 625 977 764 267 422 479 884 764 523 219 501 694 905 538 531 653 123 616 702 133 493 419 487 459 513 801 408 384 892 223 912 816 555 520 995 757 359 255 232 829 42 812 242 907 150 81 725 720 968 115 415 471 92 178 919 417 595 530 881 456 276 431 140 423 62 727 589 969 491 234 318 459 596 95 724 778 282 81 352 312 286 908 944 643 294 563 340 758 823 502 18 599 904 828 300 738 212 163 110 321 268 280 654 219 619 81 156 181 796 164 147 780 592 303 877 717 420 24 857 809 782 372 730 758 168 944 651 680 705 79 443 407 533 10 784 173 558 197 72 558 71 722 957 25 605 242 43 495 132 80 545 88 81 134 634 417 808 291 763 158 788 656 324 447 250 119 627 566 441 905 552 896 970 898 843 767 263 519 578 211 298 549 437 963 88 18 940 2 285 382 142 116 51 116 837 690 353 890 471 678 757 153 967 109 601 735 800 611 271 669 706 388 362 23 979 815 567 845 631 196 916 528 367 713 254 405 482 875 155 449 729 378 911 353 35 303 227 991 663 805 341 839 992 516 532 966 6 115 602 666 186 528 401 531 325 913 342 42 446 621 102 358 510 513 894 566 483 2 773 141 885 74 573 43 417 6 502 51 541 621 287 582 719 522 879 255 215 941 753 909 692 850 245 145 827 106 458 396 37 32 258 223 348 194 48 516 101 620 398 526 629 108 351 997 807 868 373 356 924 443 933 996 31 236 797 322 528 267 716 480 828 275 120 472 379 147 780 399 597 898 404 936 49 6 173 37 562 321 256 948 962 704 643 84 701 727 464 659 633 506 820 159 149 349 338 222 335 354 665 176 548 584 777 161 934 899 154 578 594 618 809 157 847 364 445 504 435 764 963 371 277 815 442 52 308 746 652 659 906 488 345 964 891 947 791 514 395 136 700 295 850 587 27 194 477 421 126 126 743 678 423 187 814 96 75 973 709 931 244 863 96 506 727 448 124 691 953 908 718 915 463 506 760 318 297 994 11 401 792 857 572 56 332 532 943 402 278 390 368 980 831 403 310 663 679 432 681 61 956 966 152 285 865 712 61 285 344 350 259 128 307 927 951 724 197 198 74 781 107 955 7 367 200 359 205 685 336 224 973 138 525 609 745 746 322 276 500 643 167 551 960 903 376 667 834 389 710 209 77 32 262 249 626 373 895 492 781 771 346 686 331 269 380 879 226 697 178 91 826 171 52 828 89 61 231 275 372 397 616 215 986 592 349 668 974 91 590 970 839 511 617 533 306 816 283 278 4 330 799 482 836 846 228 247 714 785 249 522 112 198 450 679 804 292 238 193 251 641 676 306 426 799 638 610 46 398
720 769 554 153 518 556 33 481 974 24 770 1000 788 70 644 604 526 442 834 283 728 605 263 484 402 812 276 404 105 697 489 282 427 103 540 183 615 552 724 268 333 383 77 555 255 754 877 720 808 352 893 900 588 20 462 436 617 681 182 634 832 888 328 389 378 680 598 425 425 313 468 786 752 597 309 254 440 100 884 661 317 459 479 691 632 881 674 806 941 121 730 480 933 682 243 579 934 926 571 182 653 459 620 335 991 715 913 481 490 959 267 917 97 602 262 913 641 475 662 306 359 844 743 245 760 939 45 429 767 705 208 965 778 747 507 236 341 392 67 994 154 761 247 116 70 55 804 20 525 381 650 404 694 724 649 855 909 90 879 487 551 81 789 323 673 798 833 988 916 286 579 783 22 389 338 484 435 761 84 842 437 820 869 303 61 472 279 429 520 961 412 75 418 231 947 72 514 776 112 90 930 229 709 471 357 873 666 318 573 777 790 1 198 485 535 596 812 434 888 150 780 166 358 627 711 340 232 930 690 430 936 999 807 766 558 265 49 280 157 142 701 976 81 249 191 811 126 303 870 409 915 23 295 525 953 250 292 55 361 591 115 532 356 47 844 520 952 107 214 328 149 551 963 269 811 919 474 468 288 521 612 663 422 47 903 747 438 338 747 809 324 766 209 559 245 12 827 965 10 268 940 404 900 714 850 594 726 307 218 579 387 493 396 563 547 718 687 155 120 710 383 515 199 733 314 403 802 633 195 109 895 402 134 466 886 378 777 384 106 746 164 78 851 134 498 535 159 408 460 619 129 232 150 654 436 428 493 428 998 719 613 752 639 931 20 429 668 553 284 646 842 907 148 753 138 983 574 114 887 413 380 703 920 668 927 905 786 600 549 487 819 906 351 991 372 902 408 3 46 91 364 317 508 677 40 376 43 769 546 221 825 28 595 372 350 834 560 758 985 527 50 569 801 868 951 331 173 314 496 927 596 161 718 957 960 254 160 193 880 351 923 249 313 170 230 109 104 655 625 956 141 602 517 335 921 935 522 203 557 572 881 743 753 182 127 984 704 653 301 566 44 12 455 606 63 655 931 408 457 932 4 325 28 789 297 204 146 759 534 897 838 309 76 655 605 277 399 669 509 184 42 189 715 842 242 861 637 825 570 497 465 955 502 841 478 47 354 981 791 652 971 997 381 345 719 362 626 216 699 717 80 165 586 923 856 676 729 286 368 469 110 805 765 200 592 904 184 711 2 246 638 163 910 735 705 96 583 719 698 922 836 385 835 204 389 932 706 444 428 658 837 372 590 416 840 333 147 139 189 36 401 861 108 61 36 369 970 480 239 753 320 205 271 385 506 346 226 588 783 733 187 657 487 131 254 926 876 77 192 402 553 500 781 877 585 678 533 449 83 871 177 780 62 443 871 69 655 855 107 208 988 554 609 812 676 833 982 524 978 865 155 598 536 237 696 900 504 534 15 42 482 517 959 438 123 424 823 999 68 160 449 876 678 339 394 114 31 979 798 878 13 124 302 639 90 966 587 197 750 666 172 283 658 359 151 138 261 861 171 470 264 605 458 61 672 230 342 910 483 898 142 794 816 530 266 398 3 605 424 541 746 811 594 45 400 220 37 830 908 693 584 99 486 3 161 624 906 306 599 511 761 691 444 435 410 187 377 75 826 642 249 905 228 876 47 633 259 818 405 94 1 51 848 807 902 65 707 112 231 796 779 981 454 877 69 734 248 148 298 392 32 226 950 237 984 32 841 798 645 281 475 222 643 617 993 458 299 278 203 699 656 590 27 722 897 270 817 904 538 742 642 539 216 275 268 126 165 241 634 942 735 670 510 250 188 281 392 524 217 816 652 125 101 218 79 285 818 829 563 68 443 835 766 718 580 981 981 8 89 177 168 737 987 848 463 432 450 287 749 726 82 918 431 194 898 467 429 656 35 312 628 833 140 327 768 666 800 478 969 495 51 219 240 32 345 670 792 444 693 348 883 657 944 590 544 815 782 171 179 530 393 534 905 89 739 44 224 991 738 461 949 753 497 241 339 394 550 574 291 601 813 891 996 998 18 526 265 728 511 613 152 188 375 69 26 1 611 941 530 804 365 999 327 633 539 751 714 977 852 702 235 318 491 63 713 619 390 190 946 34 181 411 955 856 499 764 543 463 556 531 872 852 741 748 461 620 132 62 677 236 759 838 771 414 55 546 577 899 912 635 360 842 932 39 503 540 433 98 555 670 990 393 618 166 710 314 904 751 414 217 275 13 193 123 948 357 769 175 53 301 744 661 899 843 564 205 954 130 215 924 689 715 860 443 803 811 98 575 12 31 575 226 237 740 176 787 322 97 306 807 619 123 727 713 582 795 862 823 686 522 119 633 669 875 754 633 874 555 303 138 289 590 664 117 253 290 980 15 0 86 966 807 153 188 675 175 627 830 451 343 967 421 274 160 569 514 415 560 559 335 523 529 16 91 918 450 379 926 589 259 708 576 537 391 139 321 24 396 661 512 681 391 124 411 865 848 212 388 477 905 439 287 722 499 911 674 863 478 219 290 857 408 977 611 972 923 809 434 725 591 756 446 994 387 776 837 144 974 278 926 60 782 926 980 453 327 130 558 864 523 748 590 939 346 282 917 227 349 270 897 180 471 344 173 442 309 363 83 961 482 513 205 374 531 464 686 937 787 125 710 397 506 174 274 716 400 616 98 407 960 204 829 524 738 388 352 117 454 362 782 685 169 762 188 194 826 623 487 995 621 614 20 843 415 293 184 682 770 648 878 206 454 285 647 200 734 85 653 376 563 250 437 896 651 828 570 810 118 922 829 492 412 352 310 529 308 211 518 38 85 466 174 34 945 207 384 434 827 467 775 679 404 286 283 233 541 723 737 665 280 773 146 169 982 891 664 310 19 721 447 92 152 481 925 868 908 853 816 591 247 304 372 39 646 423 87 201 679 257 7 300 779 528 751 175 338 882 799 197 807 9 682 505 602 456 506 772 915 72 88 943 184 163 120 234 793 494 385 938 150 983 511 321 699 775 844 565 535 986 935 315 107 88 448 25 265 419 400 283 694 654 999 531 460 473 471 488 250 476 907 122 922 925 352 742 752 93 312 657 691 223 341 692 680 793 625 336 227 962 596 821 41 822 583 167 458 633 814 552 593 885 668 600 849 86 60 785 527 430 718 258 188 221 180 660 690 411 799 712 696 635 114 91 942 391 592 774 802 787 914 366 403 495 38 323 97 484 441 337 73 170 581 136 409 41 507 294 940 246 353 343 837 651 510 329 831 395 843 459 752 236 478 576 616 369 128 858 632 964 323 96 537 736 798 501 272 683 652 100 182 21 207 578 745 66 846 973 520 340 960 621 76 121 160 956 461 447 692 312 118 824 742 367 169 799 761 542 392 757 813 924 429 56 700 602 922 156 486 57 154 861 176 795 684 446 92 421 466 734 833 968 841 426 159 830 76 976 607 610 656 420 91 670 842 847 798 14 432 624 746 190 16 417 90 137 319 11 62 663 539 384 464 717 871 636 347 334 116 907 344 296 158 979 401 764 320 316 206 441 872 629 287 448 445 992 96 671 963 975 298 99 731 562 882 695 647 515 22 74 260 471 93 348 280 71 252 116 25 185 894 831 385 805 921 740 691 806 322 95 879 416 383 162 971 667 511 102 711 917 260 272 271 202 214 213 53 469 384 697 929 48 733 87 746 829 373 581 517 700 905 839 553 409 783 413 222 103 368 318 390 290 258 186 918 703 828 58 331 326 75 238 425 325 964 353 841 928 415 6 236 892 749 128 783 485 303 919 384 545 877 370 194 281 637 519 101 567 456 929 801 225 184 606 476 252 147 794 836 382 771 30 365 210 942 158 41 386 357 111 345 867 415 914 682 347 153 244 405 755 937 73 198 957 205 866 700 406 988 349 930 901 599 796 504 64 557 561 908 277 620 385 453 541 926 114 20 355 434 999 210 849 337 945 960 404 693 597 165 373 630 23 794 691 55 145 873 65 899 646 256 332 248 269 454 273 571 7 879 5 470 251 302 989 831 958 949 684 685 680 159 572 505 878 210 965 247 29 578 8 992 311 562 196 559 630 743 17 630 305 130 604 248 854 747 855 589 135 700 688 10 398 151 222 879 873 472 331 244 733 870 997 645 319 81 845 213 815 755 109 743 403 322 59 620 335 980 737 83 622 51 593 472 260 239 758 89 143 348 220 202 568 871 256 794 75 572 607 479 702 459 820 424 512 254 445 265 731 467 432 753 751 745 54 724 784 296 516 589 894 867 647 942 500 967 452 735 480 281 472 608 229 890 346 25 133 181 166 633 205 867 118 215 659 565 859 10 330 918 532 734 470 52 890 196 178 82 875 69 548 959 889 357 608 283 745 753 631 454 732 58 521 15 241 223 942 693 797 407 763 394 131 339 52 365 601 697 113 569 78 861 640 300 527 356 94 664 183 227 566 430 814 800 846 472 280 761 287 815 19 270 603 177 935 845 308 990 371 617 307 143
59 295 781 127 448 864 847 780 392 885 388 333 247 543 786 730 508 829 640 185 455 301 422 843 351 884 86 28 765 817 380 367 955 692 513 294 136 102 341 513 286 730 469 768 715 421 482 455 27 292 680 52 302 729 987 372 309 913 805 62 959 69 383 11 588 691 396 327 592 994 5 994 810 880 901 183 898 373 473 561 246 535 577 772 740 933 708 781 97 629 6 131 300 242 605 78 96 703 453 82 693 553 330 345 667 153 540 23 83 988 659 50 490 533 342 433 420 878 882 370 444 608 682 17 210 12 17 441 707 78 608 716 138 871 992 497 201 958 173 48 72 142 408 95 197 487 606 264 45 441 63 77 523 954 212 726 547 520 692 240 763 402 495 516 615 601 774 540 102 862 934 864 677 297 664 63 58 279 612 745 967 194 533 961 950 556 976 418 15 586 11 630 307 403 803 90 939 292 686 989 226 426 441 180 894 256 412 568 0 603 230 834 830 117 556 384 57 38 288 354 757 951 678 204 960 841 208 346 451 284 628 782 964 955 895 869 779 872 789 42 280 102 171 801 384 232 579 540 272 130 885 492 314 531 123 173 637 862 418 324 369 76 909 809 863 529 522 952 589 565 170 121 632 567 842 502 339 798 352 384 978 879 889 417 425 75 56 411 646 521 534 622 772 683 14 362 67 669 826 28 274 797 38 726 846 622 295 469 970 125 981 606 883 686 449 853 809 699 256 426 601 987 39 679 729 348 961 371 503 871 571 974 769 595 599 493 593 293 759 527 207 696 376 114 966 39 762 8 873 440 121 340 638 933 735 773 69 509 90 6 855 207 500 239 545 916 426 143 983 44 385 777 944 20 979 133 134 691 666 633 117 774 662 186 74 159 537 806 668 848 478 429 236 983 619 508 878 596 331 560 305 699 825 434 253 958 747 178 466 891 913 860 625 898 353 736 77 201 276 698 476 667 750 644 233 871 507 540 844 961 42 50 838 483 973 360 437 754 258 203 813 15 931 546 928 416 165 416 751 12 82 734 140 299 685 981 596 767 135 189 35 614 34 367 347 580 29 530 268 20 252 627 554 535 370 984 727 589 411 989 548 305 663 346 321 572 903 122 996 135 116 982 462 8 493 298 568 687 447 575 255 282 717 877 845 972 553 21 617 78 551 1 758 104 820 555 843 922 921 421 224 961 64 397 95 491 968 590 753 852 557 876 202 111 651 443 320 966 573 328 764 806 585 614 313 346 243 961 387 274 156 146 714 916 811 49 784 197 877 620 721 420 405 657 452 289 108 863 859 439 124 903 658 890 292 896 457 471 524 569 145 1000 699 146 179 954 741 129 532 1 361 959 178 552 822 284 712 771 107 381 235 686 49 808 722 247 36 576 481 207 892 754 465 553 891 113 874 434 795 506 923 612 815 267 242 367 819 252 47 146 851 173 427 59 43 683 943 465 691 897 528 260 661 355 952 833 675 121 701 270 400 435 994 450 745 304 733 139 982 878 377 411 101 68 284 921 744 965 310 693 486 670 862 205 591 898 991 726 404 995 328 965 329 539 997 833 279 603 918 811 220 465 736 754 354 235 510 574 948 29 821 175 998 217 618 91 647 486 824 915 389 772 445 984 366 737 936 708 517 309 439 969 910 629 760 300 711 414 869 923 93 161 696 772 464 37 947 670 501 405 833 644 480 988 335 544 562 210 665 592 799 385 902 892 782 279 569 549 953 933 50 202 633 177 518 401 8 619 403 136 325 629 697 319 916 560 343 230 245 517 24 170 485 185 870 774 436 102 827 529 100 613 190 770 294 818 746 313 515 440 130 40 832 510 199 936 595 928 155 561 416 802 535 101 561 680 133 63 237 256 674 166 564 215 33 484 911 691 808 441 643 420 68 799 905 774 853 380 53 632 373 218 594 653 791 143 180 64 475 439 128 820 787 55 919 230 176 121 999 75 193 622 281 675 206 174 977 354 446 974 491 411 231 298 429 759 181 597 52 253 502 511 283 905 526 385 344 277 525 472 204 847 900 916 467 639 21 5 541 714 995 275 635 746 228 465 610 956 602 657 410 63 951 359 28 660 346 481 450 469 298 707 259 840 470 592 565 395 626 717 511 869 689 137 218 145 681 551 456 173 935 978 22 235 319 744 31 213 120 139 829 794 367 154 880 850 217 607 137 777 189 269 890 552 613 907 771 161 109 70 560 407 338 203 23 841 200 42 790 994 672 804 965 462 30 909 670 269 942 660 103 115 88 151 41 146 583 453 576 189 378 774 148 40 783 297 860 670 620 311 359 609 118 224 926 308 152 157 871 391 927 596 724 333 266 956 527 690 559 278 261 24 767 311 956 952 350 849 660 763 175 773 980 321 719 715 985 157 301 226 634 982 154 476 257 232 48 490 920 886 394 536 690 429 492 233 463 237 428 174 262 51 32 382 817 913 324 355 91 597 355 222 590 913 374 617 192 303 381 500 742 477 55 568 232 917 132 582 146 644 391 639 131 32 144 739 700 950 793 939 552 222 611 376 167 119 731 974 917 925 149 418 12 213 536 891 929 155 728 773 971 150 303 654 676 261 669 659 924 768 487 817 839 42 106 601 896 222 581 120 655 772 225 931 417 68 609 718 125 530 756 192 358 400 941 601 440 892 435 168 623 165 315 112 151 253 586 337 984 965 211 716 614 478 241 657 572 810 275 828 975 13 630 982 214 737 184 563 834 977 549 362 738 787 768 341 718 200 702 338 282 386 139 15 372 479 277 189 908 932 514 939 216 381 336 489 792 39 174 506 777 340 645 872 304 498 84 821 627 885 957 26 159 523 7 364 887 616 399 93 828 594 160 199 249 997 186 88 904 585 291 35 867 770 209 21 498 454 62 43 162 897 512 660 26 631 636 776 244 76 639 204 607 801 360 204 773 320 222 148 906 541 122 832 182 307 879 800 46 320 804 190 290 564 271 215 438 365 409 1000 443 718 837 225 499 352 864 271 776 632 489 798 348 50 421 400 142 204 468 10 433 332 278 297 395 250 807 773 66 594 899 337 234 824 650 190 111 799 221 605 835 64 423 23 356 102 357 118 169 118 684 699 54 59 710 496 401 28 185 188 254 207 337 222 949 221 1 674 263 810 657 89 419 258 172 502 704 48 79 192 570 564 713 684 16 923 158 248 406 199 778 831 654 264 471 181 797 622 99 702 914 905 61 225 326 705 989 740 806 294 694 992 963 136 25 845 796 385 40 343 168 587 459 477 60 93 317 161 748 264 542 203 836 66 414 72 823 271 868 890 563 623 856 461 584 701 472 559 854 988 629 167 780 555 937 246 726 220 18 511 587 611 334 656 474 763 194 164 312 479 644 808 431 618 574 666 432 22 386 715 248 196 362 94 723 627 954 797 884 139 265 900 922 579 318 16 94 108 946 105 479 587 725 295 755 172 494 965 622 812 143 344 516 126 227 8 695 92 881 416 849 458 865 261 364 682 785 841 73 827 788 555 195 150 51 694 203 676 550 728 270 306 105 592 126 48 488 161 888 745 477 713 818 718 907 125 289 851 379 573 598 701 841 696 798 226 671 448 850 34 70 498 962 612 382 58 13 691 631 639 164 677 285 367 460 790 322 834 85 504 161 84 150 731 484 674 988 666 624 428 621 930 188 239 509 931 754 8 720 35 652 197 775 873 442 741 44 481 147 231 332 443 113 342 141 105 698 143 163 431 368 362 19 797 555 730 969 105 363 361 299 839 371 993 861 985 812 241 604 252 37 857 504 400 333 381 730 655 397 860 848 190 940 44 183 423 229 825 752 802 770 303 250 391 20 790 316 431 430 292 71 415 287 302 531 248 642 816 603 652 641 317 866 192 345 522 840 433 875 552 75 976 393 266 732 111 402 577 87 894 223 984 213 793 196 376 115 742 205 864 857 493 930 830 737 632 78 851 706 495 157 27 886 669 297 762 129 616 81 63 716 903 558 708 972 926 688 845 616 69 238 294 567 913 538 604 687 240 177 898 240 866 215 335 65 812 679 464 127 239 267 860 852 574 434 992 191 135 673 530 530 255 529 842 582 15 483 387 933 506 415 245 600 767 986 401 10 16 521 124 858 564 497 541 110 717 308 719 323 762 683 114 311 366 104 821 327 541 597 304 506 394 814 390 974 540 458 525 519 954 264 279 945 35 251 366 398 326 705 95 743 996 390 251 544 422 958 214 543 369 296 880 273 522 98 526 219 401 505 871 575 806 239 489 993 501 365 691 749 381 112 410 938 965 794 928 925 72 76 111 92 363 897 142 4 739 187 628 80 180 831 965 912 229 990 883 709 910 872 346 9 411 734 351 580 995 153 279 649 919 766 129 761 633 306 168 293 906 816 433 349 642 375 26 269 475 461 62 198 679 703 662 260 626 653 552 546 916 424 451 800 46 648 410 413 784 454 554 932 496 340 134 520 972 578 674 566 906 802 657 739 181 876 756 407 319 893 29 539 624 496 194 801 39 166 253 3 761 2 576 119 175 114 627 656 39 915 532 89 252
66 5 394 639 731 289 356 106 682 903 969 804 46 823 785 381 180 562 157 88 983 703 172 723 369 377 521 818 566 898 982 348 865 236 939 596 556 217 106 807 742 565 705 335 315 879 557 490 437 176 756 877 20 3 54 925 181 480 145 939 518 682 793 780 283 476 617 609 512 129 732 911 686 1 748 536 517 24 702 400 363 841 460 119 112 146 723 665 161 129 346 241 690 64 187 255 139 872 302 54 663 981 418 143 130 883 979 260 365 948 996 299 76 997 803 851 265 22 544 304 53 276 938 506 649 113 737 127 834 135 39 401 330 634 342 423 911 43 303 564 489 498 372 916 213 653 377 440 2 574 475 390 105 538 962 69 251 960 669 592 225 426 17 384 69 659 382 930 140 50 0 644 585 484 490 574 728 937 661 149 495 541 431 748 527 314 179 528 755 59 15 42 933 944 774 698 486 943 427 500 274 313 715 132 279 49 706 716 937 153 809 872 899 799 194 197 685 383 721 722 151 526 591 338 770 612 332 886 632 240 119 502 970 168 450 554 379 619 851 535 435 374 678 39 459 747 487 453 252 720 482 746 821 565 681 945 456 213 636 377 958 468 766 947 693 575 146 564 207 977 727 772 907 329 552 690 79 467 110 252 183 989 504 325 539 398 772 113 314 404 997 523 650 343 198 182 134 551 260 897 759 22 90 643 311 314 562 478 131 972 778 222 621 856 416 450 502 452 371 406 75 458 874 794 209 390 507 208 822 488 345 512 971 134 975 921 783 194 893 19 622 59 7 110 156 264 47 128 436 588 845 442 554 406 256 716 270 877 855 61 813 483 30 535 255 399 883 350 351 689 203 878 784 373 404 589 338 263 241 422 101 882 62 591 390 561 683 232 220 464 836 559 515 409 329 637 931 684 222 22 849 303 410 719 160 990 995 822 567 452 561 889 667 508 656 241 662 604 298 892 230 877 643 409 607 450 794 696 637 731 526 651 216 325 12 211 411 698 477 253 695 864 928 897 72 821 601 312 78 112 817 728 597 519 81 604 257 550 229 262 827 23 673 423 370 740 684 337 268 573 838 346 505 308 452 891 853 666 386 536 812 44 10 808 493 44 912 180 520 934 857 910 780 926 781 854 934 756 59 864 768 222 86 73 779 329 571 294 722 719 615 396 92 626 811 517 716 319 492 547 546 299 340 463 977 403 877 425 367 446 498 94 858 495 887 876 949 990 13 642 276 282 174 357 228 465 966 996 866 869 792 867 240 756 496 238 894 684 577 203 990 745 178 666 652 549 417 46 752 292 674 92 64 814 288 135 764 651 820 228 940 227 205 543 457 843 125 4 264 365 530 991 286 695 144 930 254 102 1 434 720 124 71 922 368 408 306 372 472 680 159 852 943 109 707 506 344 272 41 141 901 193 644 71 162 601 608 309 741 452 464 1 34 974 538 212 221 172 947 582 830 520 137 569 154 480 354 182 998 532 896 889 185 391 712 54 328 221 118 936 916 838 250 966 461 131 572 23 717 320 129 528 613 748 204 795 474 496 699 557 999 758 905 398 297 442 277 654 378 262 432 348 155 871 319 980 108 67 776 747 641 351 941 332 660 164 666 520 926 905 988 563 201 312 734 466 124 38 835 121 433 500 754 557 175 972 238 573 861 374 295 118 114 118 993 501 973 241 798 310 121 440 795 648 903 601 711 269 426 897 25 475 202 766 555 308 334 545 246 884 261 662 414 310 807 578 639 454 888 635 595 740 70 11 655 985 765 428 219 796 701 862 321 477 63 14 762 173 703 643 148 323 800 139 501 282 880 246 197 496 873 531 447 632 190 684 278 655 327 311 864 406 11 211 927 506 284 189 48 896 401 567 423 669 316 861 122 304 147 528 725 255 453 449 120 409 950 57 373 941 736 675 176 865 537 580 831 93 733 985 23 987 406 264 357 468 444 508 195 238 929 925 832 148 199 239 565 686 847 286 815 182 900 586 55 469 232 644 149 152 469 725 325 85 481 860 587 819 627 306 152 885 186 407 494 139 235 115 945 413 697 608 862 771 258 971 833 591 45 986 301 261 553 849 19 172 28 591 814 380 128 774 267 520 164 93 173 838 525 55 171 892 541 858 248 729 882 727 679 862 73 513 448 976 583 84 462 951 84 469 211 9 136 401 797 81 8 674 870 63 991 652 804 122 224 67 936 568 263 646 24 89 336 445 908 810 262 720 724 148 473 795 454 238 930 213 74 292 349 971 189 697 182 954 623 461 138 86 300 555 782 625 422 750 420 892 665 462 438 125 98 729 396 349 630 989 104 568 543 64 773 837 150 782 291 240 654 117 269 231 320 798 242 425 458 547 547 82 158 631 529 964 826 230 708 857 402 904 713 628 904 828 593 243 26 433 237 545 271 159 85 299 879 346 788 350 735 840 310 571 671 167 374 756 818 281 536 449 485 778 95 122 510 526 677 76 824 125 412 100 744 449 463 991 609 122 957 112 361 961 642 19 43 89 403 336 135 655 743 12 50 725 689 673 398 885 425 226 787 443 236 234 355 123 951 879 239 568 863 1000 249 687 449 32 428 142 573 430 564 768 984 941 869 363 668 434 322 504 107 634 503 927 206 723 471 11 771 944 653 279 170 30 580 528 676 550 616 795 965 528 87 27 14 520 127 344 376 414 153 852 233 994 513 146 839 168 823 232 91 766 483 762 987 396 49 121 484 857 393 864 626 302 37 341 952 259 789 142 534 885 606 952 285 509 614 48 259 57 99 519 729 853 326 523 100 641 415 602 638 237 391 913 409 49 307 141 625 322 528 926 569 904 3 196 856 680 917 259 360 743 385 632 312 91 466 748 875 869 872 538 586 744 184 376 920 176 488 138 548 778 967 77 193 631 550 588 599 440 840 181 775 266 42 880 348 371 670 417 664 259 399 797 906 598 576 480 389 445 634 234 618 238 142 844 244 530 646 697 718 673 165 177 918 444 439 167 465 979 719 707 610 817 4 428 352 899 919 587 33 577 94 708 208 988 27 85 709 219 509 959 82 847 692 849 972 35 898 363 476 910 133 884 424 489 672 164 491 475 551 603 117 867 408 606 392 351 214 484 955 74 445 679 400 743 563 464 605 289 508 275 272 113 635 417 441 834 419 908 451 260 500 132 339 844 387 822 867 373 696 842 163 671 132 245 478 182 318 961 480 391 40 92 196 417 980 330 568 630 603 867 52 882 786 383 828 372 455 556 953 122 658 59 343 658 31 674 932 24 323 453 657 973 854 174 868 66 612 834 802 669 56 183 579 409 801 95 405 469 324 517 38 850 253 40 819 109 619 587 757 113 909 328 96 834 358 863 902 120 287 189 440 872 910 70 763 998 923 247 93 470 304 569 860 794 188 589 32 71 981 974 341 318 384 723 859 249 758 661 651 857 545 772 524 110 523 584 767 949 57 649 51 992 191 645 954 23 290 323 123 506 629 379 974 236 871 554 914 521 659 767 434 896 44 18 479 89 816 834 470 818 760 527 675 812 989 400 281 884 5 942 217 373 35 784 730 799 294 567 442 723 167 123 558 219 589 506 698 393 592 267 226 507 331 381 429 842 350 129 413 879 243 303 308 513 942 323 596 859 825 596 89 623 844 544 200 237 421 14 366 502 468 169 628 724 540 340 994 410 850 950 395 260 968 641 878 703 885 146 535 205 542 332 985 718 594 397 747 979 891 248 935 377 575 484 506 401 680 359 841 902 799 142 388 191 21 904 852 40 598 157 753 962 430 873 375 224 915 504 192 674 751 715 570 51 913 105 109 399 624 945 602 13 273 503 886 597 296 140 647 563 499 882 739 966 805 343 843 526 600 679 889 670 848 249 80 411 383 495 280 82 611 292 829 688 620 984 397 2 925 25 559 929 223 375 245 45 61 574 18 96 317 648 777 804 633 382 740 35 560 557 890 503 227 691 581 759 83 47 103 483 533 690 353 275 710 243 359 525 111 346 143 759 215 852 97 496 842 11 169 667 810 313 29 786 60 552 168 236 68 530 531 692 289 240 116 257 876 213 549 337 897 342 335 772 694 839 761 526 380 19 177 604 333 505 846 919 806 157 790 127 808 73 738 955 978 254 6 700 640 633 837 237 645 892 946 246 337 817 532 820 631 768 791 237 67 12 881 132 266 349 58 487 964 793 582 443 446 807 604 28 362 209 275 296 36 510 381 439 511 103 884 69 700 717 986 432 514 849 519 293 9 995 292 78 959 882 574 160 282 910 141 778 961 585 497 532 688 694 584 382 749 769 347 478 88 845 210 37 726 878 77 110 648 297 305 268 948 993 102 904 443 668 65 670 976 512 963 719 687 233 944 373 309 389 247 452 22 186 115 676 407 233 516 732 956 674 714 634 467 533 113 919 590 764 796 840 960 965 299 637 746 63 16 508 691 242 892 739 212 934 293 190 166 242 769 659 921 248 313 239 924 629 234 274 895 921 231 802 126 639 745 954 922 243 364 659 704 61 588 808 578 765 218 931 750 830 522 672 992 157
41 350 206 711 821 172 739 109 453 939 273 387 919 164 676 424 690 666 990 150 7 607 268 832 51 389 165 380 337 807 283 165 447 845 761 234 265 235 849 763 553 453 947 736 241 958 190 25 105 795 251 482 844 308 617 921 141 115 248 34 224 93 384 305 140 678 398 308 826 802 822 53 112 535 924 438 668 964 434 911 943 222 633 785 9 69 619 213 670 382 216 48 289 886 987 444 100 1 636 180 210 399 793 670 762 379 895 545 369 461 218 494 565 75 276 401 340 5 900 476 484 238 749 307 905 895 187 689 604 718 25 848 902 702 734 848 468 480 667 522 590 139 120 47 694 212 952 336 625 929 296 49 137 269 576 906 756 764 969 858 643 903 107 886 45 691 148 334 186 536 111 917 153 980 254 214 825 71 621 478 78 702 42 304 357 329 124 92 368 738 85 890 472 667 271 518 320 27 767 162 70 138 47 171 350 836 150 85 837 550 333 831 470 401 314 586 259 909 325 863 272 157 923 242 961 683 805 13 288 282 313 199 521 879 460 440 86 936 209 710 795 73 903 444 616 964 555 346 672 968 18 177 91 522 954 263 906 248 610 43 378 581 237 471 423 448 788 373 766 923 566 908 531 738 948 74 308 702 542 787 419 155 867 138 196 141 346 105 642 666 681 589 957 529 810 453 806 150 538 695 493 75 145 201 257 351 34 224 435 99 799 406 139 191 992 22 569 555 525 76 467 490 466 458 912 746 232 155 385 944 182 148 448 916 226 769 864 955 519 300 293 54 94 400 745 11 96 782 246 856 102 442 404 879 608 825 167 348 709 564 200 519 823 652 352 82 760 772 277 765 838 277 697 814 699 833 545 305 256 400 526 249 416 878 634 187 263 136 736 531 244 530 31 947 982 69 865 947 999 55 219 61 575 474 674 213 348 956 336 377 310 313 418 170 335 473 665 870 862 870 417 406 113 271 21 447 679 429 537 10 908 274 132 733 687 257 975 129 247 637 223 259 370 833 80 392 669 824 15 473 854 713 777 831 253 471 944 80 138 563 119 948 678 538 907 285 856 656 461 230 402 164 436 497 56 759 171 15 389 363 297 428 495 303 960 939 342 476 128 641 798 533 403 541 514 128 54 325 937 941 551 977 726 270 338 385 311 703 584 468 198 294 941 551 281 208 818 143 945 456 775 890 287 810 74 859 920 783 751 222 833 249 19 94 857 997 130 398 30 578 547 795 719 83 827 844 792 402 323 144 425 285 742 931 606 280 744 81 720 265 155 992 884 24 441 282 878 882 380 399 830 205 696 145 891 117 464 890 804 754 502 554 64 879 381 308 931 238 28 644 90 425 68 60 713 250 13 961 110 577 177 261 527 167 438 763 949 262 345 306 680 665 280 193 363 200 136 183 229 298 685 617 269 913 707 778 561 636 430 319 714 300 951 368 935 975 813 868 752 24 816 509 540 459 721 426 129 865 652 659 868 331 780 219 431 276 630 579 870 742 686 433 971 357 682 794 755 715 629 761 66 7 344 906 539 56 217 417 708 215 909 786 611 199 366 760 554 117 509 528 228 966 454 797 835 439 750 234 883 569 991 447 977 532 298 92 730 990 731 755 520 114 888 251 522 317 901 300 683 61 122 320 397 210 93 733 429 93 771 649 976 641 372 106 965 178 170 889 587 396 230 173 101 711 989 640 684 524 715 916 123 208 599 157 267 377 202 87 921 369 356 351 146 496 376 871 887 236 116 251 664 536 588 482 36 591 819 984 600 705 83 459 733 32 374 470 179 746 134 855 881 813 985 309 916 557 814 610 638 988 204 274 188 633 162 280 815 852 394 948 732 483 627 975 572 663 548 629 72 859 574 657 663 276 498 292 607 214 415 928 58 885 443 727 354 485 73 162 507 490 208 669 577 697 552 509 174 511 406 89 824 17 301 27 932 177 99 499 459 347 979 854 692 937 635 905 318 859 193 271 365 826 582 411 364 458 457 791 973 797 439 756 614 677 787 473 499 390 505 964 491 449 463 63 103 274 255 91 319 536 396 64 598 215 568 127 940 219 807 924 641 25 910 126 783 5 834 454 747 941 929 471 29 63 471 656 458 131 724 283 769 501 980 733 236 709 986 145 16 940 848 471 993 14 317 239 829 422 644 424 411 673 341 229 896 540 233 326 544 919 639 515 207 830 533 512 143 764 88 698 758 946 530 653 245 591 776 48 11 807 671 708 286 700 27 869 602 349 942 981 564 56 841 115 516 612 930 759 753 593 662 186 399 285 802 859 5 135 142 529 307 136 285 197 500 954 524 353 126 979 649 746 169 737 705 507 242 859 532 837 689 636 581 530 911 818 147 188 157 959 482 451 996 854 562 704 623 148 20 65 622 442 593 506 631 796 391 117 637 387 490 432 628 449 913 258 446 265 305 726 995 571 135 46 657 896 850 106 426 181 703 501 95 986 557 88 967 723 62 176 409 690 89 508 955 987 290 467 658 208 405 390 192 821 596 580 173 476 270 734 481 959 275 718 127 769 904 265 154 986 214 957 591 431 410 773 847 427 355 404 65 372 583 614 886 991 353 811 452 833 444 131 956 870 759 413 914 693 104 250 479 474 185 533 465 328 702 456 351 772 953 232 704 750 59 981 445 851 701 877 543 310 784 972 199 731 250 921 494 53 899 856 852 702 839 264 853 548 970 73 727 657 221 422 609 683 740 326 861 830 983 779 757 8 339 405 375 329 801 764 828 112 424 486 513 705 261 142 928 497 258 469 885 781 451 806 534 946 279 614 571 272 653 860 518 455 359 435 963 362 149 102 32 556 442 529 917 133 722 889 898 869 440 41 331 793 163 338 645 305 778 74 974 236 57 186 52 153 203 707 195 610 880 832 420 376 3 310 836 780 959 808 876 984 875 545 492 896 529 41 274 126 294 86 432 509 768 909 67 772 332 137 892 377 252 921 456 818 412 138 605 650 106 12 108 88 842 928 743 333 725 565 717 201 573 518 168 918 812 412 37 783 879 122 23 52 180 723 469 112 151 48 390 424 324 958 677 226 299 653 646 10 939 581 388 432 392 231 820 456 786 378 215 753 327 282 478 156 487 629 407 241 497 861 483 329 175 614 473 798 774 579 754 810 422 506 966 305 556 622 191 663 408 446 851 647 330 830 401 557 238 210 63 316 300 198 964 32 39 252 8 915 595 415 360 519 433 669 194 507 75 919 845 349 278 97 981 937 309 993 485 991 156 256 475 830 782 544 315 911 723 433 291 950 560 702 184 60 893 798 92 429 326 702 117 932 661 51 640 797 882 578 14 983 176 296 858 248 222 254 666 745 382 758 934 918 656 835 651 651 729 742 710 556 620 480 972 831 49 661 698 793 855 747 79 350 395 180 871 174 746 573 737 335 144 299 927 978 994 60 97 407 114 342 211 95 866 770 840 304 205 167 811 36 260 290 711 392 535 923 624 360 706 283 797 302 772 537 50 984 84 757 121 250 894 836 383 877 26 424 212 586 580 226 53 437 528 91 379 133 741 606 567 4 266 146 462 70 859 1000 489 414 183 649 597 455 38 260 700 300 831 54 292 647 118 199 61 585 477 539 302 2 249 53 48 304 109 848 10 251 897 552 239 516 765 159 541 576 503 19 688 539 938 993 612 970 594 805 178 280 846 606 968 968 735 889 918 44 334 594 890 719 306 466 675 648 515 979 81 160 647 836 808 897 362 534 626 14 922 366 2 304 22 265 35 458 303 715 400 901 189 979 377 757 874 287 55 432 316 640 558 209 796 879 601 51 4 769 791 988 579 649 673 167 843 912 225 963 69 875 414 802 77 392 592 127 243 447 449 210 794 499 371 918 428 788 695 17 773 62 536 976 585 520 393 244 718 415 790 348 817 201 197 201 437 895 159 407 40 931 860 325 421 786 770 545 304 499 60 872 474 242 131 844 632 434 523 622 227 860 603 33 76 750 450 58 510 66 550 1 367 250 82 457 98 735 618 156 728 270 978 8 654 314 322 618 764 377 361 410 6 610 517 972 0 442 889 866 615 135 872 566 71 431 386 778 17 273 240 355 125 28 763 294 161 658 549 781 220 349 863 456 873 182 789 152 343 599 933 57 262 107 712 681 181 624 496 536 501 155 282 312 295 351 201 354 328 806 347 151 349 638 738 606 785 357 997 646 164 140 158 155 570 969 915 613 387 415 650 673 984 618 508 573 506 902 231 849 160 364 329 571 936 461 691 266 264 267 803 762 988 954 284 281 476 103 613 300 869 4 413 580 546 146 589 124 877 739 455 331 578 150 962 779 946 394 748 971 563 421 24 622 234 841 779 824 312 568 659 712 800 167 660 303 373 888 1 377 648 493 781 678 488 19 958 979 87 158 998 568 693 630 480 60 832 450 655 936 586 458 926 453 321 658 43 705 213 89 33 374 235 677 486 423 46 23 716 763 950 369 12 14 44 37 504 952 133 574 511 934 925 448 358 836 152 988 115 135 559 832 172 749 512 877 809 143 166 189 427 112
387 108 959 245 25 92 415 962 989 428 684 529 694 560 957 249 546 382 69 178 68 235 414 120 915 411 385 531 289 779 730 211 459 688 171 443 731 858 170 135 973 687 601 799 674 157 723 428 367 201 965 15 0 318 448 843 526 913 394 690 822 677 757 526 123 588 541 694 419 425 480 416 720 229 560 528 312 484 588 587 703 501 505 988 87 165 874 87 315 615 570 402 823 967 222 421 609 345 160 29 960 167 840 193 848 703 963 785 889 467 228 733 820 82 331 432 614 725 164 16 443 206 798 649 490 543 66 850 749 849 536 687 330 816 970 458 566 6 467 641 521 668 417 575 948 178 193 987 585 922 884 719 813 822 517 336 436 656 250 15 206 690 641 977 917 585 506 224 545 443 335 311 598 206 657 890 896 124 78 121 314 706 139 672 880 320 494 418 179 918 144 344 845 927 562 931 847 398 907 20 971 78 571 280 700 187 485 402 792 217 767 730 555 967 809 508 156 52 223 873 922 896 147 613 230 719 826 619 853 747 492 745 476 455 892 517 605 90 199 272 187 825 696 828 640 360 825 223 194 874 661 640 780 152 63 922 1 11 3 591 671 350 323 18 186 728 936 610 954 285 695 543 651 526 364 950 908 104 357 642 761 308 107 809 985 596 920 890 762 915 210 78 254 418 673 569 395 655 238 495 832 531 53 418 151 288 266 358 682 964 722 409 745 10 205 224 977 752 871 286 244 543 647 150 128 365 145 304 57 359 433 818 146 934 858 522 432 238 470 666 633 336 325 557 127 579 183 732 131 105 129 538 550 721 630 799 519 226 691 50 93 743 819 305 202 389 933 916 52 850 752 442 606 705 741 82 591 802 320 196 124 10 116 104 285 833 227 110 226 278 951 841 778 648 890 859 980 754 542 544 867 268 340 284 287 291 650 769 984 886 612 591 574 921 275 418 163 208 496 689 938 886 423 529 891 10 455 487 34 884 626 291 16 605 277 637 589 899 140 461 213 383 466 506 354 130 888 835 405 453 109 800 787 174 154 747 556 151 568 907 679 22 515 861 563 644 242 622 208 926 748 481 705 646 624 596 738 938 346 93 133 137 794 593 10 106 742 250 649 629 697 894 267 84 955 426 817 771 94 883 785 696 6 40 383 85 945 12 499 868 197 779 660 845 265 499 997 248 243 664 943 503 513 254 868 572 311 828 500 979 487 340 894 389 512 827 608 98 112 289 141 214 881 560 805 330 56 971 918 107 724 713 489 556 426 17 336 161 339 589 639 539 386 959 452 258 531 661 834 343 378 552 108 844 527 413 940 207 58 897 528 849 218 78 55 78 270 694 668 553 132 401 447 540 898 299 670 627 552 769 675 508 523 641 286 707 991 230 559 982 503 203 276 989 616 506 919 115 909 932 628 559 878 569 929 822 7 86 17 845 770 10 962 498 816 473 575 718 844 596 461 854 776 279 791 628 79 535 886 694 620 664 981 73 783 561 493 451 328 143 474 100 807 49 972 74 75 840 382 403 168 179 14 553 351 156 374 771 31 216 801 646 800 851 167 762 554 129 362 842 8 532 203 966 177 569 842 963 721 780 35 222 114 309 91 935 21 56 637 462 157 104 421 508 599 489 906 288 784 471 65 100 477 748 411 534 607 85 61 38 288 538 322 412 902 172 438 208 424 435 636 57 863 641 259 664 401 290 987 623 22 746 830 802 622 364 766 888 677 527 899 971 198 635 2 816 90 667 510 445 399 306 236 186 596 981 456 883 532 692 299 386 219 31 862 604 583 373 747 474 400 626 931 548 159 836 755 640 233 244 46 414 44 667 590 893 404 607 937 678 396 325 347 512 441 15 715 610 547 803 502 352 495 264 319 945 911 699 460 849 161 522 625 644 729 958 870 805 282 738 967 89 355 237 225 532 802 758 923 830 810 383 274 542 905 4 88 554 439 600 449 541 582 895 100 559 125 401 70 536 627 336 51 276 928 281 18 994 113 525 789 887 713 477 153 162 885 896 944 968 241 361 836 43 777 639 457 496 184 755 445 163 509 315 663 104 111 352 544 480 993 999 604 550 872 429 717 542 264 839 932 802 586 948 727 150 484 178 814 319 623 633 422 673 290 342 115 166 811 264 996 306 92 567 296 308 80 461 211 569 768 827 33 283 516 744 821 435 173 45 999 494 488 203 71 735 690 412 653 125 337 185 292 211 719 591 518 785 291 980 216 205 966 183 309 865 535 763 611 727 165 761 760 43 390 479 221 705 952 302 246 191 73 208 538 242 403 793 925 405 839 800 317 481 300 821 658 671 192 132 664 637 520 72 435 96 736 427 718 829 176 272 775 772 82 436 273 994 48 849 479 161 927 296 597 744 803 40 903 451 212 137 648 747 893 647 24 534 366 590 524 319 207 980 835 948 806 980 584 855 772 288 369 886 37 586 101 927 765 842 707 783 64 353 857 957 956 757 595 333 413 246 875 370 412 165 104 344 734 710 220 351 454 889 481 357 968 469 188 146 797 861 293 628 581 498 782 904 381 928 849 668 471 419 4 236 949 596 708 673 576 592 569 798 796 63 567 172 341 926 389 935 360 837 687 249 464 523 976 792 89 448 272 294 204 441 763 34 307 845 735 727 511 674 856 872 41 636 410 718 72 374 930 632 191 308 529 559 373 603 473 49 67 432 134 426 824 169 504 191 879 370 756 786 681 72 852 49 334 323 136 338 175 529 947 260 974 164 861 551 190 623 375 816 667 716 953 385 644 840 429 912 916 942 815 395 294 867 790 863 62 269 462 914 229 744 565 38 740 207 321 394 214 566 122 498 774 164 30 91 416 541 468 738 162 970 130 2 434 305 450 718 483 855 714 93 514 63 388 994 553 305 676 271 846 671 280 266 615 957 344 593 579 534 706 233 837 802 261 73 348 151 685 554 262 657 332 356 271 926 377 471 561 260 215 959 726 113 941 575 632 584 446 755 408 571 102 689 120 448 577 455 610 901 281 631 85 247 549 695 771 243 912 671 986 306 964 802 698 625 196 147 788 224 308 554 278 736 28 16 234 558 786 141 295 802 534 195 185 115 376 464 5 693 391 543 84 53 860 906 310 863 255 516 148 31 361 174 683 318 472 745 680 712 453 379 873 970 119 466 883 824 169 614 900 642 926 132 329 777 497 383 995 632 371 749 166 984 629 361 406 818 13 969 689 878 688 338 638 710 60 544 864 264 522 834 551 273 209 875 43 471 854 833 482 132 12 428 669 581 11 153 440 835 750 573 773 133 843 107 59 859 877 89 988 701 655 293 617 576 831 368 958 211 343 1 402 472 539 990 652 57 578 456 245 8 251 434 195 414 451 925 998 416 781 355 508 563 54 823 537 781 564 174 463 654 316 30 855 532 83 445 491 862 368 463 397 742 587 258 135 525 240 738 600 628 901 962 172 971 143 265 260 8 231 700 327 108 758 907 975 429 602 648 349 776 333 558 235 197 950 268 118 290 678 490 200 949 248 722 507 480 897 162 486 174 182 534 654 519 420 918 74 971 580 578 302 247 983 644 393 434 686 436 409 714 189 246 38 721 887 48 692 5 326 764 799 887 49 999 306 520 149 314 313 164 969 241 465 544 50 788 793 813 850 270 427 342 702 453 744 904 284 440 384 748 249 752 39 656 358 356 224 307 475 461 613 806 232 232 99 188 431 509 795 436 769 558 733 433 693 481 978 255 23 782 372 887 97 524 710 848 572 834 437 3 841 746 398 423 304 331 252 454 268 432 42 822 363 402 992 694 338 626 110 277 753 88 634 714 961 835 305 902 699 910 869 225 759 559 666 151 9 713 350 448 76 893 543 664 298 437 818 214 283 208 342 448 672 90 45 558 913 717 557 409 29 308 27 633 501 222 359 884 921 292 180 133 619 125 525 10 812 740 914 142 365 172 498 240 737 608 407 910 935 593 592 150 379 400 269 580 990 184 380 236 152 346 876 479 181 984 478 145 829 860 942 542 833 871 117 194 138 383 442 197 178 481 838 356 81 47 47 949 96 748 851 998 150 334 19 745 746 255 217 461 430 49 643 817 126 161 530 853 548 603 353 69 142 285 155 985 533 901 573 528 444 675 631 968 458 935 882 526 827 898 725 172 263 304 425 603 994 314 593 600 709 328 779 153 469 846 646 389 662 591 866 685 635 390 40 913 345 103 428 887 257 282 711 741 20 604 258 253 642 979 174 649 754 660 645 819 36 292 297 62 618 802 558 808 86 301 728 247 904 236 256 40 318 776 594 21 239 308 158 817 859 828 370 670 540 475 764 333 934 695 106 129 201 361 392 588 418 145 103 697 946 186 352 986 656 195 303 188 939 594 712 300 659 286 253 222 828 401 804 474 982 408 739 215 743 770 865 898 621 106 732 381 26 965 924 417 665 69 895 175 77 244 15 94 603 282 95 72 751 939 979 325 301 904 279 36 98 177 716 437 704 208 808 98 356 779 137 471 324 829 121 758 910 47 701 523 32 480 237 866 247 133 105 401
374 856 230 744 446 394 102 448 347 781 932 359 880 630 660 46 11 517 868 287 626 102 375 29 418 504 94 282 323 780 452 334 935 862 791 218 840 434 826 229 201 737 983 441 944 733 483 569 258 397 546 976 736 758 889 854 754 395 602 560 48 756 80 169 473 725 700 863 283 757 222 679 907 996 996 463 461 844 892 674 417 149 855 993 968 419 560 370 573 42 739 929 810 18 67 900 519 228 395 966 329 760 656 833 829 494 621 56 361 350 33 637 827 621 970 950 638 747 741 889 162 820 752 780 284 290 54 992 708 492 679 597 485 464 491 43 113 57 772 155 604 401 21 146 912 319 966 56 972 426 498 888 208 659 178 991 286 521 440 969 345 318 847 900 158 104 851 291 540 156 109 781 603 497 767 414 676 803 358 220 522 419 622 224 784 7 842 594 111 523 415 361 64 378 145 513 934 62 725 745 940 313 759 350 392 306 433 49 0 2 240 961 619 733 834 109 47 376 153 18 218 237 695 275 69 473 421 546 12 62 684 8 14 95 590 707 241 234 557 568 905 547 941 189 816 122 785 839 524 472 381 166 288 99 38 793 29 659 455 237 99 676 137 515 147 184 672 388 261 396 51 732 876 71 24 759 514 936 333 331 544 302 468 197 780 2 163 894 74 416 65 90 212 45 870 636 581 227 986 350 515 765 327 352 843 823 844 390 352 427 742 522 657 18 555 733 268 686 302 835 691 937 450 806 648 221 874 893 504 465 849 977 305 721 797 990 961 476 610 88 577 424 776 735 886 726 171 684 36 228 558 629 480 487 301 705 16 282 179 26 186 875 366 594 922 189 845 305 50 533 806 275 60 571 782 805 624 882 778 506 407 104 61 292 702 610 413 816 264 774 195 893 116 377 454 417 169 830 665 363 191 643 917 198 216 976 817 373 821 647 148 195 289 687 139 652 576 202 693 50 686 544 653 296 32 108 921 588 152 528 534 71 306 680 530 487 403 485 424 715 486 156 20 696 434 405 616 191 900 753 487 390 492 155 224 742 617 532 379 801 828 344 973 104 820 715 640 325 425 37 488 777 489 787 336 447 539 711 236 840 939 462 620 746 923 580 564 361 277 794 223 710 232 657 711 911 857 764 575 663 167 710 456 154 464 740 300 653 976 225 883 840 508 682 122 309 59 327 197 788 763 350 335 435 457 945 769 808 642 69 899 794 838 835 835 567 199 232 574 378 367 840 83 716 124 438 326 325 409 569 437 528 915 425 675 958 484 756 535 324 88 550 850 822 100 657 830 84 562 406 103 876 978 904 771 812 339 50 313 545 884 830 788 650 151 523 108 653 611 263 44 775 6 31 127 921 209 245 919 83 632 839 387 946 856 998 396 868 355 222 860 150 187 116 716 155 623 309 698 935 995 133 690 315 202 161 266 881 559 867 229 55 634 853 129 962 756 342 729 310 408 315 898 69 410 493 462 590 317 262 687 842 205 516 875 106 386 868 790 414 668 432 7 145 435 343 451 218 994 541 308 901 42 282 346 523 760 432 391 412 463 529 442 669 235 40 945 639 98 89 594 644 133 559 909 533 181 878 26 497 265 695 291 395 287 348 438 958 578 488 551 82 377 21 370 750 761 942 282 157 71 208 310 756 740 527 731 709 858 987 750 94 768 409 123 395 412 959 297 45 250 650 513 233 796 34 45 332 927 329 226 61 467 530 786 83 27 10 56 699 482 181 678 943 825 736 141 550 211 454 143 879 238 58 890 763 963 642 812 886 307 96 682 970 382 456 9 496 703 862 618 834 914 958 17 402 793 391 952 992 107 544 509 475 893 29 755 140 260 324 854 545 588 805 330 112 420 41 751 449 647 448 84 981 982 526 76 687 728 179 130 740 304 431 942 469 738 368 879 653 253 209 683 612 383 637 548 312 233 791 612 165 93 226 645 958 275 197 79 195 794 489 714 722 521 50 219 591 831 646 556 426 985 26 808 766 128 190 749 916 474 817 993 99 406 715 605 991 685 948 207 509 231 789 862 47 117 506 157 388 639 21 364 340 470 104 964 566 177 939 70 728 506 297 294 752 589 799 332 531 859 404 360 771 991 52 245 925 715 487 542 493 552 569 805 271 37 482 445 329 712 73 255 294 525 646 877 372 272 994 215 93 53 77 832 629 630 802 52 398 357 947 175 80 694 814 43 20 720 865 35 950 553 765 609 624 980 266 182 213 981 112 787 94 688 71 380 328 710 5 571 60 115 909 697 627 247 217 956 223 246 454 298 373 918 706 242 857 674 429 709 241 580 159 170 131 194 91 732 459 368 311 221 970 311 158 528 340 87 398 341 273 818 505 228 154 798 478 873 308 501 23 399 423 746 210 517 644 82 769 19 797 951 894 775 939 591 663 599 763 78 506 565 14 885 499 529 438 144 613 861 106 587 721 747 438 823 30 931 788 651 626 717 755 416 134 643 289 666 496 397 813 183 234 662 511 393 444 334 413 55 492 646 230 134 179 68 580 496 552 765 911 436 407 422 477 269 988 220 431 960 930 628 233 904 641 320 863 190 165 670 1000 954 871 567 148 545 310 273 407 977 668 774 54 444 896 196 602 110 597 405 711 81 220 369 126 888 341 908 402 466 430 735 867 649 370 536 837 49 578 903 741 465 343 155 292 680 389 704 639 867 540 792 587 344 896 758 363 262 578 340 360 495 199 841 31 402 362 1 547 532 241 869 311 401 261 404 963 481 103 176 258 948 142 613 231 773 167 597 604 441 916 958 21 937 490 101 593 853 228 718 786 354 729 296 65 654 547 359 855 607 799 625 556 97 800 734 836 745 976 138 794 249 432 188 404 2 887 999 911 324 19 997 796 180 740 210 290 608 244 600 617 822 93 259 249 929 391 499 45 164 555 351 843 998 114 897 334 863 517 131 857 979 789 925 971 338 459 193 474 105 566 992 420 667 433 744 745 538 446 174 61 533 123 135 429 206 671 804 966 971 447 429 885 507 855 189 434 106 541 66 478 254 534 23 10 136 924 372 682 343 850 512 374 636 278 159 287 40 572 192 935 118 420 766 353 400 499 469 132 531 524 990 245 479 79 472 886 547 614 561 59 541 808 865 394 800 678 390 142 664 141 244 451 394 156 882 940 644 496 706 866 126 344 550 965 633 526 154 323 331 384 120 738 430 69 475 501 518 804 125 75 520 38 819 645 185 832 423 468 276 769 901 559 801 976 866 157 527 472 132 227 114 803 166 141 753 924 770 728 967 662 713 522 848 331 701 632 73 881 563 400 104 531 184 695 239 487 299 884 270 969 872 64 930 799 743 739 227 386 89 558 322 967 727 299 677 683 969 197 337 936 692 662 293 803 802 643 161 596 453 559 28 381 72 430 920 876 673 395 629 572 762 866 949 462 595 445 373 80 975 999 601 452 846 125 388 933 34 701 13 304 723 382 652 842 871 685 779 939 730 930 906 423 490 342 149 493 459 773 471 991 592 881 251 14 938 51 950 797 237 497 243 675 502 463 928 595 799 402 757 69 902 145 86 542 342 229 112 643 426 202 77 805 947 61 878 215 516 295 497 824 726 577 431 790 4 768 25 814 280 462 957 345 150 484 142 518 427 224 376 937 585 907 303 455 389 294 39 343 350 687 955 715 572 255 121 977 721 792 448 54 811 884 924 425 349 883 881 293 803 140 511 424 198 822 414 177 584 630 658 951 598 338 946 386 290 766 936 198 325 902 95 408 30 663 777 989 285 620 18 373 953 521 281 471 505 810 75 127 814 224 252 767 839 343 225 793 90 273 46 827 910 663 965 49 292 321 234 373 478 541 671 28 926 539 627 225 62 461 57 77 91 646 833 680 913 35 312 101 989 9 722 650 570 291 719 45 384 756 385 883 789 14 681 471 974 940 85 572 663 381 295 698 309 210 641 546 824 453 58 267 523 50 22 596 549 224 213 153 458 627 428 453 988 908 10 929 568 111 432 770 795 410 707 352 635 584 987 190 319 341 593 439 984 341 510 736 257 196 316 440 659 16 837 142 5 206 615 167 655 726 696 715 203 89 813 252 362 378 911 539 809 103 96 533 160 182 737 616 733 414 631 713 314 975 606 949 477 66 8 439 864 243 650 15 279 586 500 332 411 218 781 852 526 107 569 579 267 94 582 307 263 493 836 638 447 937 894 163 764 1000 278 691 689 250 494 624 146 690 41 603 852 995 807 424 217 224 328 828 15 802 173 675 356 694 566 893 537 937 204 9 248 333 200 65 439 700 419 229 493 448 156 605 916 439 172 231 943 395 271 868 63 945 815 776 583 137 460 587 724 513 321 270 579 217 318 734 783 156 705 471 543 571 962 424 896 360 348 539 554 428 119 394 586 865 371 458 3 396 274 339 596 181 443 500 365 808 92 237 31 125 256 415 748 473 891 920 378 306 398 683 699 569 315 384 363 594 933 154 476 37 449 458 614 38 140 291 895 379 637 844 503 913 353 333 959 505 165 497 214 71 887 713 168 223 661 356 669 983
171 104 928 931 625 508 528 471 962 651 230 831 298 910 67 962 590 666 123 577 38 273 816 993 699 860 992 39 910 866 349 803 365 237 207 876 52 215 857 346 722 421 520 220 405 945 906 564 220 541 164 208 733 394 270 906 539 829 803 750 157 302 672 641 34 417 721 32 655 567 923 330 737 834 685 111 838 344 576 208 762 208 969 796 288 539 2 6 150 741 32 498 197 349 118 890 421 53 895 756 294 351 194 882 740 386 388 951 160 936 622 226 93 52 535 771 532 806 481 390 978 909 527 843 237 756 321 250 958 306 744 439 813 69 51 716 370 781 184 882 944 631 462 875 947 607 257 397 8 178 427 70 917 980 50 927 581 231 700 683 898 583 815 671 916 262 108 34 809 756 681 464 404 495 907 390 42 652 232 143 212 434 451 440 757 987 556 380 222 363 769 463 949 997 131 843 826 261 336 888 517 887 649 910 191 687 976 581 21 83 54 9 834 187 533 765 647 715 76 721 137 843 359 57 414 742 221 513 714 103 9 398 767 568 268 595 975 713 132 548 322 835 891 536 853 218 145 274 218 916 178 948 577 13 876 211 173 897 936 297 690 280 342 641 293 414 696 222 471 236 26 972 896 742 469 587 35 530 543 343 438 870 559 724 205 773 569 56 863 214 135 320 39 102 574 202 223 929 691 316 83 994 846 921 199 212 883 529 480 609 817 657 170 203 110 743 124 279 474 539 45 31 7 692 738 53 434 852 449 12 351 462 892 74 409 204 264 990 497 288 931 410 833 784 309 939 859 84 243 89 99 237 245 916 28 221 384 409 550 954 656 149 526 344 152 734 303 392 447 596 482 695 670 467 541 921 501 126 411 497 58 958 836 33 5 621 537 170 953 422 64 326 988 93 74 610 279 29 571 256 292 974 870 588 201 728 454 900 90 524 315 421 181 675 483 651 386 826 551 519 753 929 854 658 53 390 886 26 611 313 317 70 623 917 897 790 519 421 750 909 129 879 819 982 364 748 560 348 939 645 376 724 374 39 549 841 866 639 821 390 668 625 525 612 523 898 951 602 620 671 49 919 955 967 347 356 161 583 601 238 786 102 578 584 711 764 423 549 326 497 646 181 977 55 504 830 617 517 478 593 930 498 163 243 926 3 904 435 858 991 566 205 387 830 302 97 830 613 381 26 511 788 253 214 573 962 407 765 234 39 155 303 918 548 536 949 818 22 68 515 492 961 328 731 134 36 371 941 912 334 345 753 114 402 46 743 878 964 613 652 231 920 673 373 510 559 728 726 669 550 584 723 689 465 97 851 546 681 369 323 927 908 458 317 787 634 55 703 367 708 946 902 877 328 14 991 621 642 678 553 269 269 980 32 69 773 70 94 446 630 185 938 784 450 884 512 488 52 667 235 284 133 735 645 400 976 805 349 731 960 165 201 29 524 972 25 624 24 62 151 460 300 107 863 142 991 914 742 338 627 995 500 514 731 102 547 583 977 82 606 855 478 307 801 198 634 920 390 0 855 993 937 538 746 831 242 616 269 117 528 143 813 706 702 893 812 801 636 686 555 634 134 871 776 938 18 764 600 798 851 965 342 65 327 781 778 494 632 828 162 796 200 827 891 329 312 299 659 361 849 752 927 353 351 382 291 970 143 172 687 564 649 22 411 312 475 522 971 861 466 588 355 177 979 825 903 814 642 44 214 16 974 401 188 274 228 879 132 60 643 894 639 363 677 461 209 229 574 720 183 500 316 712 442 362 105 206 320 869 786 211 432 217 764 297 444 913 454 444 966 982 104 334 841 331 317 994 661 698 333 40 358 778 373 663 158 11 654 105 847 487 117 664 975 772 246 337 856 333 563 258 807 27 17 116 421 311 161 291 283 300 297 840 728 503 636 639 19 379 332 512 108 166 171 723 135 911 886 176 423 595 241 593 586 903 96 95 604 547 118 792 705 579 77 665 238 72 920 777 429 285 413 238 496 973 82 766 291 950 688 278 305 563 142 100 765 37 280 272 654 472 452 755 282 112 899 683 760 71 615 868 552 604 68 614 372 793 960 473 298 628 533 453 897 695 338 807 636 203 468 743 852 162 129 961 595 760 71 684 663 849 175 952 922 127 348 820 104 915 837 759 127 394 385 701 989 456 98 190 963 36 68 393 190 540 899 193 337 441 353 791 571 360 559 440 214 885 439 366 556 644 374 747 358 600 877 428 783 276 549 609 576 940 550 554 572 882 329 424 791 845 565 716 701 509 310 856 985 608 799 208 281 558 706 104 149 96 748 730 536 666 602 561 725 610 353 282 344 922 961 524 947 313 30 873 397 908 969 239 568 749 263 452 384 862 511 544 175 674 809 782 374 654 512 426 65 598 290 719 33 555 577 188 249 606 317 776 525 490 344 693 967 450 194 250 824 430 773 990 514 113 678 516 892 983 12 261 342 708 683 330 313 4 233 213 238 981 846 505 587 567 712 464 315 373 889 17 435 413 713 368 354 195 677 151 50 18 365 661 211 200 774 998 959 702 487 645 414 586 131 80 57 262 793 6 384 553 152 88 481 986 554 552 547 485 170 24 711 637 289 228 299 101 374 680 269 13 153 515 453 399 78 358 184 202 817 144 226 41 273 241 26 310 119 215 329 182 102 587 269 92 560 216 763 138 29 937 130 615 182 941 136 954 690 235 600 314 367 281 151 985 527 935 768 710 726 705 674 306 548 109 348 139 424 732 832 254 862 416 680 225 685 15 331 244 193 183 160 788 128 741 706 662 779 638 361 839 957 771 906 126 143 943 557 959 575 754 493 186 75 273 454 1 251 865 980 275 854 346 475 718 140 518 744 149 481 187 136 33 899 470 92 562 145 119 991 402 531 635 479 632 726 565 421 499 279 158 502 383 948 802 768 508 689 652 134 557 115 591 580 929 215 61 559 433 477 343 525 304 220 467 540 921 907 47 406 804 232 758 438 717 356 332 192 323 557 169 425 324 436 395 894 468 583 133 390 542 845 91 333 477 247 25 903 372 268 658 817 513 413 799 457 84 146 240 891 682 583 209 131 457 157 94 951 319 42 255 782 214 51 905 593 901 211 251 933 196 75 125 183 397 3 530 307 713 847 697 90 570 909 780 219 968 770 48 182 734 893 295 602 765 890 991 849 707 47 984 986 934 122 899 304 881 209 779 600 592 127 742 165 442 502 676 421 790 37 12 381 249 992 403 713 320 509 78 342 341 113 971 603 498 189 248 981 352 991 783 677 265 404 875 149 30 809 280 84 489 968 356 828 648 674 835 582 979 150 406 327 335 320 957 740 534 133 493 134 57 177 75 527 602 160 210 450 168 236 531 799 829 342 832 483 435 951 495 702 808 40 603 263 521 818 260 818 159 30 445 692 59 695 999 498 824 438 389 822 350 29 889 824 242 114 626 75 548 144 256 797 226 293 148 300 174 606 98 370 476 82 120 111 410 328 580 138 677 504 287 71 867 307 841 701 192 118 811 477 354 490 103 391 872 399 491 792 653 290 466 688 594 178 967 615 851 930 153 284 843 10 724 839 10 924 415 890 789 364 775 305 687 900 263 682 933 474 290 483 636 645 641 208 443 555 651 198 85 690 589 349 355 844 848 703 146 56 459 44 266 271 989 663 774 901 66 498 960 7 147 149 585 732 86 798 956 53 631 292 439 713 189 921 847 786 597 343 77 395 316 183 643 586 633 48 880 19 3 835 417 881 932 416 797 592 325 329 675 621 629 272 259 220 795 972 888 335 657 438 568 814 736 496 412 599 596 956 806 132 429 929 844 107 763 699 484 893 810 451 122 315 812 757 396 57 252 443 154 277 392 279 224 374 318 434 418 976 837 813 659 104 925 106 727 791 479 55 277 635 852 449 357 164 996 745 344 160 175 731 246 614 545 441 475 522 823 724 227 696 286 345 761 44 79 610 599 519 745 765 751 569 408 673 902 840 729 510 630 831 756 912 963 596 529 125 301 736 642 592 794 490 56 851 715 567 502 189 89 239 81 325 694 836 703 221 506 500 785 869 23 380 987 334 874 883 271 723 19 144 308 76 773 655 375 834 850 343 964 224 486 640 890 783 305 171 746 68 582 944 945 205 942 677 605 138 660 45 842 932 385 854 997 197 167 83 448 624 247 76 572 47 289 501 709 509 919 773 327 681 496 360 377 839 739 522 618 609 465 205 121 680 106 763 671 293 422 592 348 587 20 67 431 255 507 89 974 742 455 624 607 505 864 479 130 212 612 257 236 575 390 500 650 936 436 628 219 939 627 49 437 838 31 883 822 596 725 966 180 11 425 306 296 152 340 30 860 301 87 248 378 120 692 213 398 932 688 296 887 299 141 199 156 96 115 795 909 298 136 311 111 716 380 323 432 691 43 992 748 689 463 246 73 874 704 92 679 605 924 637 63 977 420 342 267 498 419 208 391 175 339 854 140 659 233 793 966 79 283 809 575 409 619 345 770 903 800 97 948 276 768 659 128 673 204 944 179 196 900 187 726 263 640 61
782 344 120 593 823 887 52 297 893 981 513 768 148 606 785 353 574 896 808 238 73 481 311 600 17 288 247 912 478 566 78 511 916 322 533 172 288 129 781 260 899 463 297 578 957 443 332 301 768 995 864 775 737 388 804 887 594 460 248 311 270 249 251 255 620 35 645 38 479 689 683 156 337 295 293 604 278 545 602 112 128 484 756 131 796 479 835 313 958 539 341 518 536 260 716 632 742 659 939 159 25 931 655 84 841 877 525 997 988 358 682 724 940 637 76 633 769 559 280 384 975 844 213 459 831 20 845 58 576 539 374 798 532 876 183 87 100 66 418 220 155 974 757 444 223 318 638 167 925 696 19 934 416 608 406 286 642 109 260 194 158 354 456 960 581 264 308 606 912 413 650 992 945 37 584 762 176 391 15 124 695 239 966 982 551 304 848 940 534 988 553 866 724 427 68 52 331 868 419 812 738 929 597 654 18 632 646 913 324 848 106 519 132 624 436 843 704 187 377 172 919 341 159 291 510 724 206 25 70 701 799 52 317 525 679 21 943 220 732 252 577 219 861 638 453 463 906 983 26 907 766 4 225 717 889 697 118 743 357 373 152 486 762 944 518 177 578 917 102 565 888 204 353 528 548 311 949 946 239 132 261 784 310 596 836 8 944 87 504 692 454 446 673 645 242 451 231 607 590 346 855 288 837 29 815 232 430 81 876 268 592 245 411 491 917 569 722 659 915 725 811 171 484 676 664 486 994 671 622 918 361 69 852 248 772 408 184 578 473 146 4 251 43 421 36 139 745 42 648 578 469 824 486 774 54 285 672 117 396 447 545 295 935 482 556 907 485 913 849 767 697 473 926 794 886 774 631 994 349 846 285 578 794 210 946 12 543 22 809 343 727 261 932 667 746 242 569 101 987 354 31 832 421 637 438 686 519 82 923 455 948 171 282 479 493 396 335 502 503 992 431 584 776 660 978 35 633 889 384 514 220 901 689 830 587 339 625 708 338 28 117 581 691 991 989 910 559 923 585 789 684 71 512 110 458 870 803 942 77 552 460 504 805 277 784 752 586 867 527 256 237 735 752 162 87 761 58 139 570 831 615 857 429 307 149 3 540 558 531 333 542 516 121 562 496 781 747 167 913 243 964 70 435 828 910 959 894 552 345 291 233 980 115 555 398 682 843 814 740 334 170 449 67 499 269 141 991 86 0 917 162 466 575 708 942 23 321 894 298 762 537 218 985 524 236 658 974 251 363 850 291 352 146 698 956 557 754 117 990 659 129 305 824 773 360 517 476 930 80 78 763 582 693 837 830 866 878 472 344 357 53 692 362 800 775 113 131 312 459 88 63 600 409 923 931 779 802 174 312 792 451 303 327 337 462 984 739 799 400 501 391 812 174 192 844 392 66 262 596 794 562 601 156 157 182 741 921 556 316 237 142 490 952 20 143 955 389 944 905 696 414 858 665 801 786 371 175 290 408 402 968 426 881 581 715 623 188 879 758 717 505 884 662 652 372 203 234 146 196 585 759 917 984 7 307 746 996 681 498 944 208 565 371 366 342 40 783 31 535 513 252 781 561 561 110 664 971 166 34 245 819 376 764 658 209 148 789 709 62 312 326 966 603 135 157 204 412 48 218 288 557 596 743 634 777 440 911 304 544 364 930 794 954 577 589 354 834 259 21 536 924 178 426 646 88 898 649 309 238 576 660 884 654 456 854 395 167 997 381 928 455 479 720 319 472 985 552 357 880 971 71 475 136 958 624 466 109 766 367 205 953 541 202 342 549 270 259 127 608 174 16 489 658 416 437 395 686 180 382 768 520 317 346 931 515 71 938 692 45 514 748 827 95 499 65 480 405 590 299 276 420 990 348 997 605 485 773 917 164 719 144 501 200 738 604 831 169 18 850 400 450 561 272 974 653 952 475 541 726 673 177 39 750 195 205 97 139 744 882 315 60 791 119 413 588 753 488 823 294 563 825 879 903 113 364 252 696 119 941 496 647 40 197 553 385 304 636 357 24 426 366 827 963 799 330 548 879 805 168 255 379 879 49 509 829 21 749 748 51 277 885 154 240 482 189 616 392 194 81 861 711 387 614 189 339 92 287 229 111 428 457 351 133 787 75 556 181 475 350 108 967 159 313 55 228 353 599 265 521 246 7 795 9 931 962 982 141 995 718 888 83 448 828 453 593 506 731 341 201 13 113 276 877 848 171 457 48 412 497 811 489 968 99 905 415 388 74 596 192 848 277 210 373 881 446 816 866 586 179 661 471 908 153 680 96 518 163 466 842 781 351 326 23 165 609 602 674 932 821 688 875 24 612 381 482 296 909 813 386 231 950 284 447 511 309 944 315 893 856 397 166 28 124 623 846 809 134 985 439 790 29 23 481 759 790 283 787 612 219 645 607 829 463 327 812 895 211 331 936 34 541 444 210 368 399 661 224 672 907 319 114 369 147 303 564 42 629 134 35 448 85 805 600 729 91 422 598 325 892 742 92 137 798 602 433 988 840 942 271 16 970 608 670 46 853 575 630 646 778 681 681 386 676 987 413 631 306 325 190 505 610 977 470 486 833 481 466 407 13 65 281 308 717 847 572 925 997 981 5 606 375 239 56 180 150 815 539 76 41 95 448 36 818 761 666 486 817 444 322 98 859 357 611 169 920 180 235 352 243 993 449 991 452 898 354 606 160 358 195 981 368 317 424 646 780 958 3 309 226 350 883 181 663 575 555 580 47 860 933 958 135 464 795 326 972 445 618 96 495 943 982 45 279 227 652 696 857 181 680 817 283 560 444 89 713 71 884 225 707 560 606 863 490 306 703 575 11 898 122 940 687 41 937 994 173 946 741 602 583 526 980 965 370 158 93 710 222 459 165 221 734 131 858 862 705 348 340 752 265 491 123 273 137 459 30 592 601 469 388 412 993 614 266 734 838 426 847 670 116 657 897 372 546 535 292 377 868 476 692 3 401 964 194 496 334 474 301 91 229 551 267 784 701 509 914 897 328 782 305 503 891 824 97 98 318 912 659 225 191 331 827 238 105 270 779 682 37 869 890 768 735 3 675 542 499 465 347 186 203 629 501 899 699 39 623 173 651 287 302 1000 491 109 274 373 751 44 329 895 42 618 263 507 254 858 410 637 273 760 207 965 275 257 40 11 729 204 441 936 103 166 706 773 44 362 50 398 407 465 336 775 477 937 969 178 965 207 712 944 719 353 217 703 423 605 998 886 404 12 445 488 898 186 767 289 355 792 126 611 8 671 571 820 973 864 59 207 591 37 395 109 639 129 788 541 290 491 185 966 467 288 959 467 839 571 27 684 296 406 402 482 245 848 528 533 517 853 257 673 656 991 125 127 55 553 383 146 94 422 101 755 736 534 981 963 616 53 86 152 635 33 46 767 865 672 832 835 127 78 221 243 810 158 352 516 343 710 728 653 669 49 276 548 976 755 744 133 304 362 20 171 929 994 523 344 733 928 526 783 216 42 443 73 862 637 951 990 573 151 595 72 721 325 214 284 442 302 289 935 130 100 255 848 82 301 667 743 325 515 641 89 874 185 770 218 178 487 694 918 98 826 84 145 522 438 417 490 319 535 626 893 376 542 474 374 427 922 1 498 227 84 79 281 509 143 547 184 870 14 688 51 480 910 947 547 300 918 820 823 295 59 465 107 634 275 918 998 934 62 511 390 506 741 241 96 895 84 422 848 268 405 826 54 508 121 558 309 89 175 928 67 186 528 232 621 425 109 172 161 700 210 90 542 927 1 708 359 6 502 320 592 579 542 774 728 198 210 57 761 314 572 284 815 61 287 977 736 369 294 69 166 356 354 960 511 514 322 249 950 871 852 986 218 668 652 507 681 657 512 524 53 387 463 440 915 565 412 901 433 983 761 643 247 39 670 230 78 617 570 698 390 138 764 530 653 28 633 32 650 771 296 464 908 800 123 560 473 262 814 678 485 428 73 397 84 492 516 813 712 566 868 264 607 867 749 908 780 432 944 902 523 580 529 193 541 709 538 961 199 797 829 487 503 199 744 640 222 104 794 628 408 358 403 38 169 22 61 72 612 814 187 12 189 765 586 714 930 2 32 483 431 822 526 244 716 365 848 64 636 468 808 792 844 529 713 516 597 567 522 677 977 755 277 613 568 904 122 403 961 333 925 887 138 760 495 900 80 671 524 112 648 253 323 14 615 644 337 807 356 151 396 730 312 995 208 725 900 723 766 359 581 621 590 791 775 761 785 851 753 690 750 632 665 140 434 661 838 685 429 619 526 461 152 582 573 806 486 702 275 256 958 204 117 33 171 187 1000 378 576 246 778 108 898 801 201 992 3 563 583 250 839 215 188 390 990 816 990 394 123 922 493 637 767 107 187 502 185 554 636 154 395 145 177 161 721 303 528 393 798 793 140 896 147 380 398 753 779 500 830 568 961 979 353 538 129 258 205 627 441 323 157 999 562 10 705 434 582 872 111 286 384 873 187 180 706 869 356 955 406 860 545 863 930 710 106 550 937 494 7 212 22
76 459 716 146 357 423 141 115 505 949 312 632 832 393 100 983 255 559 263 662 857 85 468 201 911 167 142 63 861 357 787 770 964 30 165 297 202 448 814 932 53 868 221 389 273 825 288 125 322 400 81 698 406 822 897 40 137 120 969 864 431 356 556 544 371 303 667 128 966 792 107 114 276 156 971 485 344 913 559 78 355 831 17 494 446 673 711 233 287 470 674 780 533 313 44 403 562 262 685 747 319 676 665 152 999 781 972 278 125 340 707 804 936 564 600 739 560 849 400 8 197 923 713 808 906 48 50 204 364 884 195 585 226 504 534 8 764 713 432 840 258 655 639 203 82 417 985 223 975 699 659 823 762 893 876 356 545 733 320 679 359 953 377 794 176 528 130 925 894 726 72 984 638 896 233 44 77 629 633 712 266 733 882 95 458 854 585 70 523 158 508 509 687 990 171 354 474 234 712 458 965 183 531 301 68 433 573 115 815 593 207 44 102 218 855 237 161 686 200 196 459 766 872 298 578 140 841 250 420 977 121 889 802 571 118 941 767 937 331 1 781 390 119 939 745 982 817 226 418 166 902 501 854 778 518 135 466 762 469 719 636 402 8 924 616 827 954 56 363 626 777 529 470 716 457 850 429 743 156 216 569 55 138 935 32 550 611 249 45 89 694 248 549 330 736 526 538 448 750 3 462 219 932 709 509 875 760 817 657 369 722 539 92 47 821 784 747 263 488 191 927 291 185 268 59 997 937 194 714 665 415 109 284 142 499 249 778 709 204 493 553 625 697 332 934 977 751 376 18 610 209 647 843 71 623 80 384 1000 477 962 311 456 698 677 188 226 205 542 891 561 910 453 702 218 621 7 439 125 486 253 254 523 412 785 615 309 337 52 584 391 746 720 394 405 146 272 766 169 793 864 467 504 109 152 335 114 796 13 753 555 637 357 34 903 591 1000 654 303 424 774 572 415 771 63 724 512 177 151 928 993 52 480 210 562 482 100 407 52 811 570 151 628 768 783 111 393 166 743 834 973 981 452 390 211 126 938 991 186 275 446 917 767 974 297 852 865 250 632 397 878 835 959 677 440 836 178 494 159 696 441 661 495 78 469 758 193 708 850 421 924 476 517 987 463 727 814 232 237 399 482 780 500 90 687 813 727 794 395 506 293 366 400 605 901 93 512 475 982 389 579 577 389 181 361 690 68 996 113 956 37 640 297 23 274 741 406 385 547 620 721 715 591 918 157 251 617 526 586 108 229 502 272 962 815 500 203 920 685 607 908 123 699 901 83 58 853 341 540 295 835 563 875 941 491 383 5 603 851 149 107 575 931 14 137 35 778 277 95 597 964 988 899 120 535 391 638 310 593 976 357 101 985 136 143 862 484 878 665 627 212 198 441 60 917 3 411 472 631 641 661 613 744 504 207 967 570 208 570 261 868 614 164 192 84 923 813 944 591 679 436 980 995 907 882 213 919 527 375 190 173 922 507 948 643 471 347 382 539 877 948 895 1000 940 498 555 654 804 953 96 960 725 632 721 281 723 485 858 293 610 640 772 430 294 376 346 716 62 130 413 4 220 531 982 124 88 826 748 814 564 947 783 813 955 656 316 703 63 648 36 125 51 416 354 882 33 745 571 557 270 838 890 950 211 342 670 867 89 664 869 726 729 250 853 825 827 967 865 718 419 515 491 26 635 34 24 25 496 15 921 213 367 441 29 640 428 756 372 202 454 340 718 541 952 987 916 665 9 342 360 605 990 570 612 674 790 809 490 476 301 734 565 871 326 759 323 987 444 522 652 557 710 274 257 92 501 358 939 577 26 33 807 910 634 854 730 16 478 199 402 92 169 253 437 263 826 281 369 543 914 359 720 233 547 964 194 524 145 392 229 55 986 41 237 16 370 276 373 793 2 647 433 328 516 908 903 707 541 811 223 398 925 10 805 259 124 749 688 85 875 673 216 966 168 130 105 693 885 43 592 850 752 538 844 234 601 744 334 70 892 22 744 895 511 809 48 526 464 896 899 632 540 454 701 147 4 662 957 349 517 458 175 23 704 716 900 82 395 105 155 934 183 229 574 859 595 890 380 968 520 238 246 69 776 199 629 251 570 879 717 728 234 206 896 53 116 46 479 432 262 812 239 294 583 66 567 323 443 317 98 140 631 698 809 397 528 34 497 785 866 496 596 431 703 991 56 127 279 173 535 294 819 288 539 564 327 273 566 911 456 727 735 168 856 143 839 528 806 653 73 115 666 91 150 162 289 683 144 300 70 257 12 515 838 939 404 196 979 84 315 855 997 552 65 56 589 967 493 15 732 606 143 885 808 51 461 858 935 248 306 718 113 318 55 895 16 76 632 522 203 524 460 693 816 813 340 961 430 797 850 673 339 901 243 532 953 731 992 183 392 173 291 892 860 421 86 292 870 578 40 778 225 405 417 456 924 774 719 550 345 587 178 481 837 376 590 395 336 996 282 610 387 576 487 456 576 763 69 994 933 876 281 434 352 89 797 793 789 472 551 940 410 748 199 438 278 29 381 217 104 882 25 99 351 665 984 968 308 648 831 258 268 102 945 741 825 211 324 137 686 810 378 441 405 978 645 544 755 219 83 704 158 94 256 644 998 732 978 72 773 999 653 740 297 577 304 793 10 509 602 952 343 523 728 824 951 24 187 505 224 624 388 613 742 580 450 715 75 410 593 741 114 236 465 535 241 890 127 898 871 769 358 638 376 881 552 549 140 176 30 624 131 707 91 838 883 310 47 506 973 256 286 634 67 952 774 814 829 848 769 140 795 147 846 245 680 267 792 470 588 532 483 911 495 746 66 246 103 414 0 418 658 37 959 766 87 670 112 617 818 338 99 931 180 220 349 572 245 375 840 447 325 904 442 141 664 244 581 946 960 551 785 875 163 728 374 915 738 393 619 55 642 774 362 909 519 519 212 812 682 867 879 117 930 622 264 387 765 879 548 951 375 451 947 140 958 822 647 696 833 34 668 426 159 114 968 142 222 655 309 429 27 119 737 755 328 184 683 35 214 466 692 977 888 877 134 760 550 447 368 999 236 821 302 289 845 485 949 361 347 238 314 193 863 16 242 783 231 833 873 923 993 100 473 644 618 359 117 454 317 520 106 254 989 860 162 38 759 798 11 717 961 503 492 407 803 14 160 156 799 283 154 933 128 106 881 285 983 405 95 935 5 457 485 417 329 729 662 817 786 739 884 469 463 580 401 209 435 182 695 704 38 160 129 177 191 283 739 393 823 24 522 651 763 640 480 341 398 104 919 971 79 491 37 933 296 151 663 502 379 47 849 367 303 148 800 400 132 230 498 91 904 26 609 491 6 884 307 750 648 218 414 243 201 595 994 883 507 91 167 855 290 952 43 53 271 161 97 946 784 474 423 897 42 647 15 71 681 458 85 936 859 74 1 67 606 619 46 107 655 579 274 12 333 320 455 527 995 888 515 944 532 20 164 976 734 121 671 560 908 666 219 401 441 994 353 355 425 41 675 217 950 177 537 743 886 260 39 345 582 214 740 242 673 404 411 866 453 354 651 78 170 122 536 148 361 205 451 827 568 124 206 306 544 824 624 911 514 323 19 489 913 732 810 513 49 903 41 998 445 29 743 115 938 608 587 375 909 246 74 357 447 554 709 401 332 130 970 445 153 587 238 121 196 980 110 181 756 413 321 743 669 572 7 29 269 555 824 285 386 903 617 351 338 729 798 461 193 913 21 138 215 596 822 528 396 330 240 526 22 707 436 787 139 978 448 278 230 825 248 691 393 858 598 852 788 472 173 305 678 489 889 550 604 284 644 849 350 719 260 206 13 225 898 740 851 970 249 607 842 801 912 902 313 450 342 763 31 646 182 650 749 523 184 354 172 568 481 361 293 599 521 620 265 172 525 81 691 957 706 720 779 858 926 98 757 834 676 477 649 553 579 244 330 386 867 509 775 281 253 396 848 395 546 106 217 772 403 221 122 823 305 560 244 410 561 99 929 892 656 266 174 959 510 475 449 401 247 209 963 715 880 471 422 199 440 463 227 591 599 542 299 505 791 722 801 71 689 15 71 306 761 228 693 632 513 525 135 330 864 143 20 382 770 838 365 348 905 845 259 226 189 38 812 879 684 213 484 368 318 273 529 967 80 794 977 497 705 566 733 383 943 373 252 681 580 503 915 198 152 931 267 286 650 588 427 99 700 706 300 235 285 591 148 638 218 604 660 225 228 58 409 324 235 454 942 721 272 372 133 398 931 187 543 432 426 107 628 63 530 913 630 319 586 708 438 16 452 749 348 86 868 62 622 306 608 2 147 349 672 612 179 431 416 524 512 743 408 169 28 934 57 891 503 291 489 469 524 633 646 579 84 424 828 46 298 964 946 288 64 796 626 378 625 981 558 303 731 433 594 864 554 674 847 368 283 389 292 663 157 659 754 120 699 596 893 86 874 861 557 738 61 764 643 475 830 752 782 973 280 221 434 191 726 638 54 225 887 531 94 190 115 377 820 491 356 305 542 412 186 335
876 56 101 20 182 475 986 436 33 598 451 569 439 738 653 77 496 454 646 988 782 207 428 132 344 502 866 358 572 508 156 869 645 163 418 241 943 367 74 100 956 443 306 500 207 364 287 104 490 288 548 182 493 894 801 120 720 825 295 408 745 114 211 473 201 139 529 84 583 324 83 257 649 980 688 204 69 555 841 475 988 784 621 712 429 415 307 175 46 84 567 912 76 459 432 213 85 472 8 202 332 493 205 982 115 386 686 336 726 755 705 656 783 109 179 953 909 488 907 324 598 745 86 434 601 843 185 37 980 228 862 369 821 48 473 78 216 757 255 430 438 320 833 584 642 281 186 855 444 372 464 632 975 599 35 414 140 775 10 122 368 718 950 616 524 737 955 836 338 766 729 933 322 167 455 96 992 363 853 216 422 160 454 687 34 974 806 826 459 379 611 439 622 935 120 935 661 68 183 577 672 461 993 756 923 925 430 153 694 53 871 370 553 425 913 307 695 233 200 900 6 732 299 294 566 815 961 642 771 14 927 216 470 810 605 128 556 718 367 630 247 487 584 374 676 315 769 814 109 494 776 52 0 38 7 587 486 288 844 905 602 723 13 812 651 815 213 248 99 934 398 210 547 905 710 336 592 243 717 771 882 454 26 343 824 942 678 672 569 57 570 274 190 992 47 95 715 780 345 643 259 803 304 70 443 171 293 112 479 429 741 445 82 355 632 884 340 712 238 438 594 547 408 492 75 658 250 124 668 520 856 592 761 544 790 157 904 271 812 99 509 477 100 838 727 500 865 545 196 417 95 921 180 615 765 725 209 172 25 877 985 742 414 948 72 394 79 563 363 69 294 953 426 865 655 856 519 130 564 966 403 765 781 812 870 205 160 244 249 236 571 237 434 476 609 783 280 965 78 416 753 94 612 272 947 44 670 38 925 421 374 368 53 272 748 991 284 326 393 174 413 278 305 870 798 941 174 702 846 782 159 961 718 233 817 39 55 963 854 235 433 942 197 142 49 353 759 959 229 770 441 988 348 478 627 395 803 991 327 441 145 450 417 207 119 335 424 123 999 435 278 953 860 150 300 87 169 361 289 550 372 577 848 594 713 601 758 182 864 652 253 285 316 117 246 5 485 57 930 395 248 552 184 466 785 797 819 73 879 768 832 750 375 804 543 817 887 268 12 226 796 261 916 58 137 628 298 709 302 920 20 695 378 703 734 9 703 475 313 786 634 839 563 729 329 828 896 61 266 178 797 665 65 393 514 973 147 218 320 498 122 779 251 964 842 156 317 592 272 473 886 737 965 854 545 714 103 329 883 950 168 489 991 286 608 593 397 862 405 13 70 238 684 259 540 145 494 996 171 371 23 327 818 477 952 718 995 108 349 771 285 563 98 692 273 747 291 318 877 955 215 833 497 652 577 250 880 44 959 554 575 451 425 199 14 804 457 335 387 545 518 420 77 289 706 81 528 459 135 144 532 434 789 523 800 687 647 127 834 396 383 245 81 355 194 984 626 125 820 707 223 764 743 643 356 815 850 436 740 792 989 160 111 881 369 46 752 72 739 730 381 920 123 167 308 870 750 651 16 885 638 511 167 271 954 705 709 252 942 729 525 612 698 566 737 360 92 824 245 35 671 893 654 310 506 110 530 581 465 576 106 876 588 456 593 444 774 63 958 629 546 829 117 163 969 819 531 965 756 957 396 906 579 720 260 428 917 902 787 332 416 672 151 376 906 554 463 470 158 581 772 363 979 949 362 351 940 998 585 814 267 450 650 423 3 467 597 577 628 76 268 357 648 276 736 904 478 434 91 104 978 915 38 659 831 348 606 466 458 786 333 906 15 218 816 284 590 527 187 235 971 828 815 674 386 324 87 874 994 428 2 61 191 562 442 603 469 736 261 966 664 30 849 815 357 915 265 941 809 356 392 721 73 211 685 743 843 272 112 748 274 93 888 741 341 739 166 379 619 180 342 79 24 282 303 476 507 841 951 284 949 155 536 770 513 549 331 540 911 113 64 653 517 817 541 397 889 951 399 320 596 206 788 303 364 56 829 951 440 673 435 44 258 76 810 235 968 670 878 494 240 583 679 732 67 141 934 767 663 532 811 282 134 714 836 927 847 407 561 175 131 158 945 934 484 464 315 620 236 459 937 111 793 628 784 263 827 309 116 76 61 797 460 966 181 924 504 652 962 849 404 714 689 942 560 318 814 336 221 819 805 810 972 800 448 911 483 124 204 38 764 440 544 169 476 139 467 865 724 246 576 117 290 840 908 165 456 869 875 3 276 62 855 821 780 757 747 928 222 219 813 253 613 646 565 426 107 112 582 502 550 970 339 933 161 365 228 616 385 879 225 747 124 645 807 562 591 135 554 378 139 720 586 133 738 87 43 591 415 515 68 294 384 121 489 920 535 433 711 315 32 149 981 111 5 228 427 893 262 451 365 931 677 180 708 923 700 942 56 849 755 627 176 775 230 477 502 759 44 170 311 282 744 427 96 297 296 836 400 898 603 913 924 309 480 469 226 964 616 125 730 256 996 478 102 109 330 834 699 283 51 736 309 522 775 131 17 993 243 50 482 127 733 508 212 791 292 529 466 588 857 872 557 902 472 258 526 140 351 281 410 453 142 935 50 599 144 271 542 126 210 268 28 968 574 600 271 491 394 574 126 376 867 184 523 10 960 743 264 345 11 877 242 172 130 864 539 199 823 442 206 171 90 675 199 112 702 846 325 97 690 51 885 605 905 8 707 165 599 786 915 336 558 866 355 1 894 679 516 221 447 423 953 7 389 291 573 21 231 337 515 530 334 934 921 390 361 675 521 568 48 299 673 990 754 888 281 589 297 36 914 38 350 903 722 99 80 179 27 236 656 812 498 357 288 751 431 576 155 148 188 251 319 527 770 984 732 180 218 256 658 590 89 63 633 901 657 55 808 3 37 904 244 672 935 36 411 419 899 768 939 99 377 415 62 350 624 545 254 774 604 306 625 827 227 467 830 661 503 316 208 752 505 862 501 473 133 775 88 530 874 842 640 733 760 987 301 109 697 751 858 418 932 437 984 496 93 641 437 56 163 218 468 569 837 146 224 737 105 206 766 881 423 107 723 571 283 618 901 275 635 422 861 531 931 897 629 414 499 323 192 384 354 891 220 60 792 338 691 947 762 602 165 334 149 624 488 729 40 210 643 655 318 442 534 170 936 150 452 74 990 534 615 665 551 757 495 680 859 570 178 192 94 588 97 426 310 732 620 728 662 221 154 191 346 64 19 250 395 836 152 210 696 376 143 389 636 282 948 740 388 53 84 476 347 667 826 889 232 12 641 355 474 98 510 130 193 772 172 846 725 253 976 982 445 84 136 486 751 963 716 53 323 674 742 185 900 233 380 419 777 885 153 629 868 220 324 598 328 372 118 1 390 840 138 788 735 783 256 991 828 23 779 235 239 675 373 90 768 366 511 134 59 396 838 496 964 881 974 849 660 842 269 180 902 783 840 866 652 862 963 283 589 592 568 428 314 758 286 744 822 338 113 809 214 900 63 78 121 747 157 35 721 253 967 178 839 753 749 343 173 93 453 203 114 526 966 942 402 199 983 879 617 647 128 889 9 842 637 451 66 27 475 337 336 816 607 766 794 192 4 801 863 208 581 115 639 816 41 360 321 427 802 353 922 676 897 55 538 307 973 720 682 191 421 995 630 16 587 506 669 259 891 55 277 580 533 836 773 57 928 817 129 366 57 96 461 457 825 103 786 916 795 8 631 154 666 982 893 537 270 393 683 931 60 959 512 118 595 650 873 720 701 998 835 61 217 15 401 104 508 568 719 56 446 846 391 187 471 857 312 240 366 861 714 425 929 520 263 626 997 302 559 142 54 119 881 347 987 113 946 666 353 42 237 860 623 676 104 324 409 403 675 705 693 105 177 950 767 792 198 380 872 676 21 19 555 58 31 431 450 40 804 581 692 403 203 710 890 741 933 236 912 659 763 490 918 207 22 89 920 302 58 529 110 286 562 480 343 437 537 803 71 662 898 724 941 592 406 696 462 419 436 620 195 325 164 453 845 826 382 291 235 416 202 710 614 510 219 381 851 599 241 285 379 70 335 598 257 25 778 120 326 88 600 725 712 938 141 209 146 836 852 941 359 389 170 663 659 943 892 996 895 551 687 689 358 291 370 579 150 492 903 91 746 663 29 590 371 32 580 849 42 720 982 663 957 996 30 248 45 788 977 211 108 130 148 780 731 430 578 62 282 7 360 844 279 507 492 874 39 789 132 514 175 592 970 514 491 826 610 526 527 438 36 996 407 56 674 362 481 987 791 389 352 514 189 664 487 702 552 575 412 511 252 80 18 279 665 942 704 678 618 646 1 449 420 440 644 511 162 8 449 829 234 314 127 730 522 29 376 563 520 791 944 854 125 1000 419 935 667 179 757 952 681 620 52 598 926 166 728 293 919 970 500 20 884 589 549 862 799 733 938 124 337 874 998 832 275 807 910 979 233 291 869 292 680 220 477 569
197 728 112 57 262 948 920 557 193 582 516 532 270 694 97 787 836 744 226 938 732 264 312 933 824 142 870 410 473 571 670 204 760 77 927 386 513 379 569 409 449 246 754 524 653 117 839 988 843 115 129 148 344 489 100 959 982 259 631 129 332 286 58 977 885 783 381 981 889 461 588 515 171 277 502 235 660 597 301 992 358 658 586 45 960 29 353 613 190 925 110 174 453 305 211 859 961 958 345 474 644 916 636 853 864 237 94 368 899 220 940 274 419 631 477 874 121 938 656 201 182 634 285 305 318 912 165 420 101 866 380 919 388 182 141 323 461 621 330 458 233 909 442 837 324 712 450 434 104 636 86 781 903 37 220 576 550 833 622 87 787 372 543 522 934 575 663 589 528 405 582 951 926 877 355 723 206 144 576 252 401 792 196 795 281 612 759 40 385 23 42 406 775 988 316 666 390 444 533 608 681 160 369 661 114 410 446 279 911 519 818 814 908 305 224 191 412 409 125 818 773 254 464 364 593 763 872 262 783 232 439 166 416 380 933 436 983 182 517 114 126 892 887 94 945 260 247 419 323 725 53 275 117 693 37 412 616 241 203 891 476 170 800 792 946 731 739 689 655 88 123 496 134 401 821 548 195 831 346 601 70 551 374 681 351 30 422 264 812 135 695 601 485 556 483 978 252 132 650 507 209 666 277 476 496 167 486 334 108 397 666 123 951 504 10 908 467 503 68 57 701 654 79 758 597 557 444 174 198 793 319 456 958 731 414 479 509 956 309 593 658 226 762 61 808 713 713 170 452 108 714 348 875 597 359 392 415 743 520 838 430 954 133 280 152 573 326 28 384 51 120 86 490 453 455 992 394 482 357 673 402 305 167 242 607 693 469 174 314 80 770 445 602 320 294 832 286 798 413 901 62 68 715 449 395 792 325 200 421 292 343 296 594 676 688 830 92 520 562 847 393 420 634 62 173 362 3 151 84 83 518 222 805 414 810 122 683 584 879 694 840 871 437 573 246 656 389 658 50 541 890 896 153 880 333 987 627 410 379 436 725 695 354 904 288 443 403 655 558 426 174 46 761 76 150 751 21 418 871 273 852 140 15 665 311 616 406 310 985 176 605 756 87 920 859 943 317 555 480 559 746 299 556 193 427 875 654 308 292 350 492 502 743 415 774 368 127 640 257 642 366 348 997 983 599 689 338 516 747 311 337 841 548 670 809 75 702 485 17 827 785 42 581 2 168 14 955 107 781 486 691 170 253 711 423 460 382 912 849 378 584 703 766 657 283 881 625 837 527 273 429 730 664 512 164 377 216 969 610 769 730 325 624 631 598 146 489 960 362 104 298 324 626 691 20 608 788 40 158 379 694 66 12 520 671 15 734 260 435 800 303 944 795 682 278 85 737 429 956 361 135 159 684 644 642 516 931 76 147 519 838 942 583 455 107 819 347 675 826 695 858 325 820 224 44 411 606 590 854 824 88 72 674 568 776 204 742 475 438 91 802 91 14 426 947 408 591 770 529 223 786 244 61 16 234 782 876 962 475 789 986 468 11 425 938 521 96 912 577 496 424 947 592 577 373 472 837 663 272 580 235 521 779 749 753 594 686 200 418 844 52 803 869 937 410 204 176 958 629 129 408 324 445 932 263 724 222 51 652 179 335 54 289 181 230 605 503 522 907 774 349 135 957 908 77 640 372 367 55 474 56 514 0 583 619 867 172 330 966 622 696 342 806 144 848 976 170 446 376 433 460 199 563 335 239 746 1 26 965 577 327 508 103 790 814 833 82 696 526 382 905 564 596 231 16 759 99 173 765 939 258 808 202 367 436 560 841 488 386 775 910 295 672 342 336 495 898 883 868 536 638 270 738 558 829 287 723 458 874 898 375 182 341 928 328 982 740 662 613 639 646 311 639 218 645 143 767 415 943 406 891 242 426 806 378 503 690 775 350 689 637 539 857 563 731 80 259 963 900 727 282 147 948 403 878 238 568 953 553 26 904 370 697 909 778 802 991 346 271 472 831 296 882 69 750 690 41 626 144 268 367 134 432 606 611 532 862 346 853 987 687 769 290 160 777 879 40 775 204 866 917 273 724 336 929 995 901 400 217 189 789 79 47 688 80 578 604 857 482 254 648 152 30 88 792 815 973 631 825 394 463 344 397 99 514 957 953 3 988 654 339 883 745 379 667 306 865 491 130 756 479 959 214 612 6 680 207 881 90 707 205 774 498 799 913 151 828 112 24 753 972 862 488 364 254 23 124 880 999 498 601 61 383 533 154 493 728 604 148 103 716 809 251 305 557 834 392 629 175 366 109 74 291 596 784 968 494 824 331 790 279 929 566 557 793 85 151 118 579 878 495 448 830 345 256 759 525 651 441 126 329 293 950 210 523 954 970 32 73 814 735 482 572 989 709 619 212 733 370 613 405 434 91 612 340 905 554 700 287 821 491 370 284 493 615 981 7 259 617 876 976 190 640 200 273 78 679 633 221 478 140 598 5 722 237 982 181 838 635 196 365 898 832 409 535 684 2 600 315 608 919 141 27 168 361 475 861 136 22 63 551 20 264 796 534 639 506 388 163 296 595 278 707 909 26 53 643 656 512 991 571 340 28 555 179 907 74 657 428 356 803 565 813 751 758 430 651 981 33 952 238 886 541 748 980 960 729 574 399 47 248 464 804 538 320 335 18 835 682 287 618 862 48 396 603 509 143 847 668 598 63 27 111 93 149 715 565 206 466 388 552 841 992 902 689 805 297 841 844 672 993 743 396 385 873 420 962 237 866 907 867 109 38 899 952 84 811 793 561 657 268 895 137 852 555 782 921 855 996 867 883 289 83 81 796 949 75 279 302 237 269 992 508 532 296 515 798 858 902 553 706 204 632 297 458 910 433 877 712 201 949 43 524 812 49 526 877 399 768 28 232 579 250 506 208 573 157 27 507 365 547 967 538 257 186 1 443 966 242 270 675 256 846 364 98 79 580 45 845 312 497 732 677 302 310 444 711 44 967 866 23 212 313 890 797 979 657 841 649 234 400 175 537 5 511 460 816 833 116 617 244 43 536 455 630 61 647 317 521 314 46 906 236 685 342 827 733 164 633 1000 567 1 210 533 659 155 155 982 122 880 542 560 454 866 261 70 540 478 998 104 780 827 620 107 544 478 676 10 139 126 185 415 916 42 105 242 923 868 481 680 223 20 300 557 641 49 321 210 462 831 161 241 700 87 860 750 692 207 801 297 515 29 36 431 227 626 922 301 510 92 194 525 894 257 685 718 322 785 522 955 76 343 959 454 360 107 892 235 987 149 823 278 31 723 930 633 8 720 835 329 188 299 487 460 334 528 719 334 293 53 229 353 559 933 142 635 39 353 199 202 440 848 718 60 914 322 693 772 886 43 968 307 169 253 166 190 969 78 156 186 184 559 884 133 856 591 348 956 72 483 95 4 468 861 722 609 113 148 407 241 13 417 447 944 145 245 772 603 136 570 177 175 755 483 851 159 590 404 280 717 585 571 530 586 589 852 305 977 245 373 896 817 472 442 782 948 243 349 764 924 912 635 751 200 255 994 944 481 703 801 457 332 102 732 363 740 9 242 267 216 519 103 924 908 306 138 749 835 989 55 981 553 398 582 842 828 240 990 425 866 847 822 106 733 936 689 895 27 954 782 614 203 78 716 708 787 34 737 505 394 621 45 665 523 819 419 213 70 201 4 546 850 964 737 60 60 791 132 409 630 880 751 299 630 391 838 928 806 59 414 275 926 228 339 85 394 276 407 573 466 189 548 752 908 741 817 978 277 827 224 771 784 500 11 977 927 549 361 897 845 115 270 368 386 578 243 192 528 699 658 29 453 35 754 807 862 717 468 704 342 200 879 984 799 159 97 178 832 241 174 757 170 119 545 371 717 600 328 66 563 19 354 612 372 727 904 132 890 994 952 935 675 963 755 43 461 893 342 560 104 932 609 465 989 25 812 71 657 815 267 941 262 451 454 817 396 855 248 431 799 249 652 942 992 448 176 705 458 180 515 308 530 54 27 925 86 769 935 979 820 608 951 187 615 459 395 736 255 128 589 748 695 833 879 587 522 971 495 799 910 67 357 478 979 274 208 863 53 377 808 504 665 434 408 219 785 974 617 720 300 420 498 662 210 763 359 304 93 937 83 744 75 225 50 726 191 64 129 260 652 909 124 623 255 710 886 628 354 352 981 387 751 609 288 417 737 65 154 266 573 4 679 834 176 906 538 794 731 756 42 501 794 888 404 673 504 669 518 218 413 138 279 575 732 990 556 118 387 939 640 484 568 545 269 470 494 564 754 698 707 404 668 81 897 295 789 493 810 661 977 790 777 995 373 918 735 474 110 499 290 146 206 356 562 721 791 532 782 215 657 364 725 570 411 89 624 45 366 51 1000 531 361 850 319 456 390 69 438 57 881 411 182 307 691 822 703 975 985 915 256 93 998 191 980 160 248 131 552 471 85 32 65 231 795 265 967 162 583 574 996 678 921 183 671 881 965 539 948 680 684
530 60 187 703 595 124 658 951 701 643 214 352 939 807 791 718 779 754 254 976 430 734 927 351 604 830 577 716 534 933 385 836 147 276 250 299 503 483 258 529 118 871 109 383 248 520 545 568 993 400 920 998 412 305 942 886 448 740 245 709 406 246 988 809 709 415 957 824 349 517 152 89 504 454 394 96 511 280 157 193 288 130 53 169 559 57 603 121 177 168 66 839 600 165 949 824 596 966 913 197 962 238 712 3 119 472 700 337 915 979 190 908 538 720 215 567 136 738 847 305 980 708 497 801 263 54 407 235 116 682 478 888 693 556 308 143 115 982 27 521 54 102 279 125 954 891 884 367 496 634 384 426 299 912 553 256 796 613 584 140 283 826 22 703 871 985 303 225 501 120 605 518 666 758 875 725 45 812 745 494 687 677 427 582 684 869 180 701 755 535 217 717 819 833 28 986 830 195 137 652 686 887 509 591 316 887 155 206 390 650 240 612 845 974 31 831 513 810 224 140 242 448 191 34 393 125 200 862 440 351 260 241 19 939 882 331 305 893 824 988 852 287 296 14 142 67 467 921 960 625 295 229 451 69 676 612 363 256 64 443 432 713 0 891 579 53 135 919 272 278 222 553 526 834 309 228 813 121 499 821 481 490 568 134 908 434 290 566 594 234 662 414 182 413 575 629 339 93 612 962 694 5 311 575 52 381 974 92 367 947 983 853 909 149 843 93 785 196 950 250 917 900 751 710 789 264 835 905 992 955 544 987 206 382 683 777 221 176 961 565 247 430 539 782 293 307 284 194 21 567 369 908 924 629 94 34 150 470 246 818 71 313 578 497 422 640 346 369 567 563 726 212 932 406 355 608 357 933 266 266 977 239 130 990 40 528 565 288 368 629 327 83 172 582 453 137 169 301 121 514 492 62 866 576 570 1 23 799 808 482 713 188 572 99 514 161 923 323 707 327 704 47 678 892 708 708 464 826 111 851 488 383 635 195 554 369 376 875 399 493 100 76 663 30 232 60 894 129 125 896 651 901 167 739 787 307 352 939 83 980 348 446 770 65 697 154 898 692 459 447 92 964 210 811 322 968 822 569 811 81 90 183 126 873 50 923 527 552 486 490 775 611 695 194 350 548 854 564 816 752 951 548 976 935 63 711 1 879 229 598 145 25 761 152 827 329 408 390 197 582 400 155 919 351 536 85 583 970 313 736 312 403 112 908 719 961 850 498 753 722 599 927 900 558 986 757 814 603 537 279 722 272 760 391 306 855 162 962 746 764 735 359 186 565 192 725 472 835 143 866 124 24 718 193 630 34 386 877 356 87 931 851 609 896 10 781 767 513 967 494 79 159 689 682 611 490 873 51 212 170 756 562 243 335 914 488 275 719 361 209 828 530 685 815 15 24 677 870 681 714 598 725 58 28 73 474 411 651 29 355 891 758 728 761 623 461 446 937 286 575 546 570 225 891 218 542 433 20 621 83 640 883 633 37 987 990 37 294 257 733 888 729 301 690 682 536 782 321 396 560 765 229 838 648 494 986 88 502 634 326 647 733 764 329 736 577 323 816 397 255 273 391 179 73 729 602 561 304 429 650 510 322 750 732 817 76 174 899 925 370 752 960 228 771 259 618 402 38 133 259 670 319 262 679 557 505 193 183 905 104 869 702 207 92 184 62 748 213 358 678 256 256 665 421 12 350 321 646 148 384 754 434 795 69 108 972 679 620 965 116 921 906 772 748 318 344 540 750 382 453 500 321 602 324 269 575 737 191 56 75 449 44 378 337 626 25 231 237 781 600 738 35 238 310 470 113 278 926 933 878 314 373 458 147 457 370 505 625 804 942 75 287 485 815 899 153 797 317 154 823 475 528 810 424 490 612 556 509 424 832 815 936 68 731 762 650 392 535 628 204 343 483 85 521 615 125 638 940 223 113 890 690 334 1 715 588 274 950 417 374 46 955 727 503 77 754 521 556 798 440 99 157 902 112 780 143 732 67 454 830 159 885 646 716 205 648 716 858 803 730 975 875 749 356 375 55 792 753 292 185 549 600 294 525 76 621 982 679 8 613 319 889 32 546 345 764 132 49 711 740 659 67 484 2 641 63 842 688 220 58 989 775 211 405 878 654 632 794 943 794 777 487 342 623 233 464 16 87 690 952 122 749 528 888 156 153 59 73 48 13 973 724 625 411 620 202 101 940 317 343 995 763 480 934 183 571 418 592 582 940 332 427 185 728 161 562 841 359 597 558 588 354 34 688 664 621 758 157 291 185 340 390 315 900 856 198 341 7 636 170 740 971 831 526 235 823 203 298 33 419 176 315 219 321 946 383 724 804 230 162 370 319 437 390 374 857 434 669 244 159 331 655 790 833 14 276 13 652 667 975 548 867 189 268 820 723 802 576 523 741 657 485 452 168 996 793 268 689 164 30 471 59 714 696 879 621 783 715 519 659 431 331 984 517 941 830 618 908 720 878 450 175 442 140 141 672 823 982 617 731 990 974 863 992 671 260 985 437 146 879 213 749 483 550 4 848 864 366 743 287 401 319 195 473 912 233 110 800 98 783 178 141 668 849 416 574 89 933 473 272 533 589 181 940 495 360 938 627 30 999 645 77 861 325 613 873 170 947 7 604 639 371 271 142 859 469 516 194 535 826 768 989 895 65 216 116 103 474 610 972 832 798 744 57 629 856 644 534 489 684 929 213 6 707 502 437 673 445 586 869 171 653 208 593 194 496 72 888 818 557 42 26 300 48 774 29 788 713 47 870 508 867 807 519 543 976 742 247 3 270 769 514 199 6 979 636 648 958 801 672 166 232 524 202 627 801 202 445 11 167 569 623 17 923 337 67 282 546 55 452 65 53 67 883 766 252 428 988 616 575 379 177 837 13 163 285 107 262 353 602 958 549 43 169 653 753 733 709 906 370 757 217 631 877 741 155 928 290 776 711 849 481 36 316 650 300 763 231 652 780 236 48 947 401 324 82 413 769 426 598 365 553 70 646 2 356 477 20 601 143 910 341 425 895 991 172 160 766 227 143 351 230 916 47 447 981 84 935 129 17 551 330 474 493 423 736 335 631 911 73 354 292 809 818 456 694 377 620 642 250 438 661 784 505 138 597 865 889 74 8 518 227 333 562 285 33 857 927 688 856 468 533 622 321 93 447 149 851 661 869 703 730 593 470 918 674 463 713 81 941 39 404 251 342 139 257 826 237 329 48 289 614 373 209 880 407 102 705 956 770 405 195 462 846 371 194 637 741 128 296 825 371 897 656 5 972 692 451 564 249 522 91 940 228 38 345 410 822 877 646 60 824 439 392 587 62 669 709 479 399 592 963 994 594 948 459 188 996 507 112 964 742 655 533 876 351 465 351 280 632 698 63 970 729 460 767 515 899 855 448 778 133 249 14 963 571 24 116 901 705 127 620 241 508 573 886 870 996 134 69 904 171 482 496 978 393 717 849 383 726 851 953 78 394 892 458 680 751 731 345 926 624 930 826 968 467 196 188 304 190 862 174 903 465 153 576 441 534 270 570 44 710 395 141 699 811 198 338 264 630 805 689 175 22 806 563 945 133 590 413 907 140 487 460 773 843 799 527 998 643 9 92 580 909 330 612 276 453 297 321 398 872 589 338 82 582 691 842 461 737 840 223 140 720 793 154 858 136 261 618 338 822 771 273 883 379 812 604 359 789 547 673 959 183 886 490 69 22 800 442 660 113 517 738 80 479 935 122 491 538 574 512 61 546 874 837 209 929 834 660 885 38 607 964 117 642 120 257 409 289 151 973 934 836 443 684 26 687 839 232 706 689 310 359 969 988 91 873 654 998 277 897 391 253 347 478 325 354 173 92 649 29 123 718 25 788 105 611 552 531 414 892 387 764 466 462 562 321 226 447 165 572 104 652 204 111 476 152 95 112 234 587 49 998 106 664 114 744 836 126 999 841 571 715 674 94 860 532 624 741 656 236 86 603 444 673 581 649 344 789 739 340 421 923 252 288 445 628 531 457 529 219 144 195 848 173 512 822 606 726 608 580 887 208 563 875 643 7 937 622 201 720 87 958 555 435 267 816 953 133 889 128 131 313 542 328 893 159 675 101 18 956 786 772 493 791 721 877 253 390 420 603 525 419 844 255 520 603 747 642 730 862 619 734 237 918 541 563 997 66 829 619 362 820 560 96 415 371 307 41 435 739 336 798 710 129 896 304 734 863 364 740 96 113 881 457 366 217 966 314 404 489 498 529 922 604 566 302 952 974 872 153 759 6 469 569 591 900 455 577 672 783 821 672 868 457 725 109 971 841 981 263 381 574 255 367 794 467 585 761 380 803 853 740 833 548 158 954 436 838 265 659 723 529 302 165 696 464 287 240 239 907 320 913 388 516 846 63 389 192 972 334 326 245 97 163 936 644 51 30 281 458 506 606 614 163 298 518 35 713 702 27 360 526 372 571 944 717 532 463 419 264 867 762 955 245 550 358 168 124 576 952 705 459 328 122 41 117 57 480 20 902 113 566 403 329 62 531 558 333
895 897 198 899 355 433 718 919 902 86 28 924 460 181 531 628 742 648 519 141 663 271 71 193 452 59 611 195 443 59 403 428 349 6 52 607 219 895 819 517 812 468 137 65 98 459 949 213 695 409 336 896 246 192 783 622 101 194 411 465 48 274 580 287 921 365 142 434 342 562 88 386 868 56 424 922 619 884 990 643 254 397 49 207 533 592 596 295 568 883 148 523 62 308 325 351 483 504 672 891 428 910 84 447 645 10 528 285 887 142 823 32 851 925 129 886 7 10 419 966 53 222 261 598 405 180 828 478 489 934 625 761 966 94 384 728 190 307 952 546 927 382 771 125 800 969 890 517 157 300 530 246 595 285 689 929 982 208 401 552 389 105 677 977 67 872 789 343 461 979 183 750 709 391 308 966 91 281 223 459 557 290 933 977 100 663 694 956 590 291 793 951 156 481 252 763 866 49 16 215 345 84 447 432 642 351 60 845 859 134 265 917 713 432 111 81 979 46 425 204 3 980 683 421 740 774 599 925 665 331 4 425 116 133 218 871 66 961 476 485 298 457 615 362 138 379 708 426 620 313 583 599 731 773 629 589 230 473 90 853 897 813 724 177 847 839 165 425 871 898 870 128 586 978 114 481 370 87 998 942 688 498 162 989 311 724 351 66 796 642 820 994 78 683 89 377 937 66 676 180 507 728 826 721 762 129 582 824 35 33 806 663 591 104 714 899 94 117 951 413 946 890 917 531 285 137 238 292 606 831 903 352 706 765 900 393 968 168 566 517 495 630 286 751 989 532 470 129 953 500 899 730 158 249 898 621 80 795 661 283 956 31 123 66 167 848 303 69 652 734 578 968 630 953 240 106 214 464 63 157 923 327 268 450 433 408 538 760 670 727 988 378 377 490 804 905 247 955 475 221 559 228 757 975 589 32 118 865 723 122 733 949 168 777 597 881 313 72 278 898 524 136 410 442 863 184 392 907 750 20 97 629 970 67 703 15 653 407 601 624 276 508 40 103 128 310 492 377 221 560 654 241 505 124 41 232 208 2 242 408 815 736 935 319 359 371 237 825 517 626 329 809 941 934 211 555 6 461 106 668 882 529 865 492 664 862 382 332 764 848 855 517 862 866 621 997 618 676 579 553 25 734 854 613 640 537 262 711 444 248 206 901 284 453 318 793 707 291 965 626 770 780 271 633 68 960 769 659 33 864 634 743 857 183 807 161 72 869 177 433 132 709 29 230 940 579 598 904 651 351 330 571 545 172 170 610 455 405 876 11 127 606 201 834 30 106 712 789 193 67 775 312 992 352 549 562 457 987 999 342 856 368 11 708 552 507 234 320 159 47 669 814 581 535 975 359 626 332 513 110 361 635 383 834 112 909 245 139 209 895 960 33 539 946 466 909 576 968 748 360 563 705 402 376 356 3 459 789 825 296 304 148 333 757 231 950 1 362 338 517 442 167 194 362 307 904 840 497 627 597 257 282 809 105 110 163 319 180 735 371 38 20 306 636 267 299 916 387 134 386 122 808 546 475 624 917 141 705 143 396 409 56 244 627 532 226 213 18 658 714 972 535 103 108 955 990 256 693 397 822 255 842 739 905 648 555 562 929 512 431 778 543 608 284 540 265 202 898 362 303 877 332 172 15 753 132 667 710 692 235 21 798 925 390 931 745 312 753 799 774 418 552 697 45 269 568 814 381 413 276 514 844 772 452 685 835 950 817 782 999 57 389 655 706 454 508 891 442 787 885 758 64 305 40 326 633 184 245 729 347 478 414 679 973 909 578 574 400 259 504 437 946 26 517 210 256 322 223 117 648 331 216 233 448 75 92 453 564 393 867 115 515 637 979 920 395 205 783 439 942 839 36 414 555 905 210 508 600 288 540 719 189 646 457 792 363 354 896 614 354 656 740 963 843 396 225 22 777 938 482 258 354 520 627 558 627 510 941 373 94 565 655 192 707 622 577 124 528 659 161 929 869 462 430 13 618 884 596 357 210 189 790 365 972 275 360 217 525 400 624 918 410 693 94 662 357 64 689 371 534 997 42 749 192 690 220 343 693 104 983 572 1000 321 705 613 385 730 625 280 228 849 849 431 443 182 468 248 326 934 978 76 674 83 754 55 548 46 397 525 708 93 353 282 614 880 213 42 192 837 962 943 515 187 50 406 430 427 94 23 887 705 819 215 148 942 795 253 525 227 635 270 662 327 284 978 637 314 538 404 448 216 751 571 43 484 580 408 451 375 824 833 644 542 526 186 274 353 395 249 989 39 324 698 535 751 391 644 329 163 912 649 87 869 261 885 535 875 550 551 111 451 576 763 950 337 42 10 946 107 486 747 870 623 435 273 120 759 501 838 877 417 881 633 884 822 801 5 698 467 73 155 602 279 409 691 657 911 257 593 363 817 713 378 292 105 255 14 366 386 50 907 162 496 444 610 909 939 542 463 318 536 566 73 209 293 552 56 151 394 155 317 427 985 200 936 911 173 225 844 833 179 684 556 555 728 578 958 401 341 162 421 894 385 693 702 76 603 513 894 370 834 800 175 170 398 272 756 772 981 753 746 566 471 30 70 915 388 740 835 77 511 593 818 980 266 806 901 105 309 778 446 837 435 345 120 740 506 45 291 884 641 872 867 787 704 494 445 171 914 658 61 746 969 135 199 867 161 27 678 30 174 718 673 842 350 510 191 458 908 19 140 491 260 847 573 793 135 304 171 504 544 772 987 940 96 993 811 454 522 660 696 561 423 914 296 940 31 16 798 577 472 120 686 345 287 910 272 676 892 791 87 194 607 820 550 260 896 67 229 125 824 433 151 858 786 987 166 382 616 847 493 368 518 7 85 315 848 397 102 452 700 490 541 181 226 321 502 918 374 130 441 974 422 27 69 183 928 604 878 913 458 340 647 718 363 429 904 754 149 341 977 959 959 252 348 907 699 884 130 818 725 579 295 616 24 497 993 382 501 947 147 873 474 631 364 944 906 63 412 713 980 151 523 764 962 225 964 543 59 262 919 654 515 457 45 96 564 166 144 310 509 820 81 79 526 562 587 638 477 729 228 867 527 146 588 97 324 351 376 139 592 487 494 361 754 490 498 224 300 896 738 125 788 52 299 247 974 891 429 509 841 976 328 82 944 40 852 916 850 810 741 242 302 367 188 129 945 234 639 954 668 370 36 90 537 775 657 563 791 197 281 174 932 728 765 168 488 841 232 900 131 429 829 773 983 32 432 813 372 541 207 529 682 466 153 235 65 345 984 205 743 830 222 85 369 405 976 208 609 277 913 472 680 847 827 704 755 329 500 147 490 400 335 207 675 299 671 567 82 335 947 912 180 689 808 81 320 221 95 700 986 325 674 110 399 659 436 550 801 595 915 530 773 927 971 7 795 427 732 484 781 334 263 262 133 204 813 945 108 51 34 456 239 650 119 524 225 293 810 871 638 182 387 135 684 695 264 475 438 84 861 481 121 473 18 426 301 794 277 764 37 172 650 941 628 900 846 441 77 147 893 296 910 380 9 843 737 405 448 197 767 766 332 36 760 766 604 751 235 762 486 280 716 509 961 198 784 363 50 380 957 833 779 627 310 124 86 658 504 204 407 705 734 618 967 437 994 50 722 294 584 885 954 603 632 378 548 661 204 160 534 395 32 3 346 210 347 888 924 188 926 434 283 145 126 129 535 704 816 47 152 611 499 923 251 876 54 496 860 910 794 260 745 829 521 29 605 727 181 911 547 200 570 147 864 895 600 978 543 21 415 148 802 727 340 573 197 633 203 299 344 297 434 766 390 759 164 477 872 989 569 874 803 811 617 723 805 677 710 510 469 731 366 724 224 966 797 395 468 722 485 984 51 571 761 72 440 641 701 863 497 71 635 705 323 68 241 39 843 631 196 309 243 871 44 340 842 906 200 70 503 587 768 194 845 958 465 386 660 649 889 71 236 656 416 614 853 330 176 868 381 902 316 401 973 728 19 449 482 901 744 734 560 285 873 16 487 971 74 332 602 414 553 617 529 288 109 808 636 795 727 973 830 342 15 42 178 814 785 39 577 922 948 997 886 341 358 244 169 470 339 567 832 62 821 11 464 996 888 536 160 662 666 152 290 673 874 912 912 589 995 178 195 667 27 617 561 482 777 308 481 832 426 844 858 127 554 761 726 437 991 887 420 81 776 632 480 256 289 908 334 606 720 55 449 531 360 333 631 962 125 916 139 478 146 730 643 608 922 159 881 455 879 581 766 210 711 979 774 952 8 869 92 326 79 731 43 501 380 519 681 605 368 529 836 920 996 820 113 912 473 217 12 603 379 499 0 937 555 949 687 937 456 398 752 915 479 562 780 258 930 578 575 815 585 79 145 690 99 384 154 597 274 525 430 708 150 744 220 411 516 522 395 816 450 198 212 69 831 648 2 54 790 868 717 585 367 899 391 133 47 927 594 669 883 703 136 437 612 534 250 840 715 903 20 421 567 461 721 785 297 946 58 546 736 296 185 432 294 248 352 357 315 978 292 576 17 459 491 808
683 646 74 845 424 297 690 933 80 444 233 983 5 349 220 898 890 29 817 587 588 693 290 637 455 2 207 467 344 510 377 351 239 830 551 617 478 35 437 872 766 205 468 701 386 845 776 784 184 868 440 864 462 228 391 965 166 471 660 405 704 668 592 942 15 521 341 163 90 659 57 619 630 358 77 409 492 942 867 590 724 333 830 271 763 195 278 50 401 265 521 564 511 170 466 550 506 999 210 697 749 28 858 6 927 81 261 74 688 773 165 263 616 625 25 972 250 111 148 445 593 873 620 328 767 91 650 299 133 759 19 418 761 636 566 797 715 135 662 438 531 391 187 157 923 832 75 976 770 554 684 713 381 368 692 982 474 750 963 822 912 11 909 908 382 783 134 163 986 727 747 148 553 344 284 548 422 955 197 544 898 683 142 8 960 566 11 205 802 558 601 434 775 987 753 614 296 514 342 633 0 714 564 610 559 980 245 500 711 690 308 707 339 310 550 678 732 187 619 44 792 32 945 169 181 120 71 654 925 488 463 962 856 577 196 863 136 969 106 1 102 974 162 831 288 775 695 804 538 8 311 816 412 808 716 671 283 522 623 362 497 510 654 434 324 228 176 337 771 730 612 806 56 168 875 964 871 250 484 589 839 629 583 762 997 19 618 741 66 121 605 978 546 954 129 553 160 660 315 79 212 611 138 373 65 927 680 846 501 893 642 427 365 987 41 734 361 541 982 431 172 719 613 3 67 918 989 931 651 313 103 615 689 811 195 936 88 429 355 910 397 995 788 642 844 171 252 252 961 683 892 766 316 603 537 893 739 305 585 794 406 235 765 392 445 212 359 961 554 209 229 497 84 801 951 482 327 493 829 434 320 17 414 109 598 814 371 941 379 870 143 241 821 276 932 944 191 972 18 524 232 237 845 390 37 372 256 728 447 129 562 526 9 747 274 79 906 944 153 722 259 98 842 387 228 132 980 271 532 327 137 475 855 601 372 947 520 800 882 774 183 360 164 344 431 312 907 69 95 835 107 683 436 137 485 441 886 667 635 409 638 905 574 945 863 885 338 335 312 58 889 13 955 123 790 837 201 537 659 788 514 542 773 398 816 977 155 822 366 225 336 950 110 272 306 7 648 641 368 873 503 886 309 9 340 785 326 708 426 549 542 188 943 763 902 802 733 580 45 637 211 752 159 685 432 974 318 448 633 415 128 615 490 8 755 931 832 276 814 579 710 736 524 457 877 896 627 845 109 761 745 448 202 855 145 115 720 594 513 936 240 455 188 719 815 262 609 376 805 892 783 570 594 550 438 86 254 184 127 950 527 147 399 842 828 512 768 432 617 888 2 56 540 618 643 32 169 859 603 144 200 554 303 158 727 748 818 428 20 867 271 75 275 126 302 541 959 906 390 113 294 51 995 474 273 71 494 776 610 85 876 335 634 125 852 686 319 510 515 278 270 257 119 386 706 336 512 692 572 615 756 614 910 377 396 34 568 15 418 654 328 823 34 390 558 887 780 705 36 969 941 726 591 682 915 371 615 422 968 601 452 598 7 12 16 150 926 674 599 835 826 449 293 910 32 97 884 623 332 853 317 873 272 776 498 87 461 379 237 122 665 431 962 832 971 739 937 175 363 476 246 628 50 350 632 199 304 410 978 735 717 56 209 475 26 397 180 689 157 130 419 666 905 600 387 758 40 8 746 311 351 779 243 737 708 637 560 429 258 396 223 127 123 401 516 219 215 16 475 88 861 653 139 19 453 575 334 680 678 139 206 996 888 593 398 787 439 764 464 271 835 121 611 440 488 103 208 398 967 900 116 692 899 603 76 632 849 454 628 455 736 506 403 834 922 745 738 60 62 178 101 744 508 699 479 937 476 632 21 528 900 179 236 215 897 299 213 671 298 247 140 443 917 3 709 469 946 798 702 667 8 276 979 988 575 629 874 4 135 475 122 182 4 688 914 680 179 723 481 276 576 446 282 461 848 900 465 891 242 345 823 296 378 122 348 680 975 233 878 217 667 541 984 645 729 541 663 584 895 666 737 843 430 253 718 125 556 725 231 423 893 574 509 805 117 865 796 265 998 547 784 137 985 462 987 879 646 204 529 896 691 54 931 137 974 878 374 908 335 444 226 270 354 199 349 154 435 945 621 116 942 180 777 819 362 948 930 284 493 105 124 808 541 189 782 963 507 59 887 490 44 143 146 820 178 782 743 815 111 960 395 724 584 863 713 441 904 462 712 326 289 301 23 248 722 767 331 388 607 720 940 352 286 461 561 847 624 741 983 653 916 948 800 469 843 134 697 282 600 626 121 58 911 435 499 281 742 498 555 18 977 871 903 677 38 380 675 298 132 273 333 380 602 540 12 102 819 108 672 88 170 126 813 541 822 486 793 764 192 987 310 369 49 442 847 564 851 643 420 162 291 250 144 485 33 655 580 554 410 500 198 651 428 305 533 3 330 951 99 266 358 275 120 189 260 315 948 204 626 448 571 403 939 827 480 672 52 875 384 813 726 312 281 996 981 618 444 177 810 939 489 681 831 214 741 842 990 782 787 381 652 938 872 259 472 431 152 998 60 742 280 469 279 578 118 578 573 559 434 347 266 538 536 380 221 284 779 239 569 220 725 889 528 239 64 789 3 49 703 824 89 990 174 709 883 22 10 607 500 230 825 838 112 897 255 874 956 467 707 262 470 457 820 335 343 278 186 502 649 554 425 205 451 92 670 922 996 156 696 947 408 446 786 542 79 856 734 653 522 210 482 348 163 951 808 520 147 790 806 699 6 934 429 167 175 524 182 41 189 465 881 702 29 566 969 392 919 267 230 444 552 919 597 695 608 575 841 342 789 604 17 487 1 439 235 117 595 734 850 766 459 94 423 673 705 684 58 609 973 668 108 352 641 305 86 113 61 590 190 855 68 823 350 224 131 750 27 9 28 911 873 46 473 950 834 405 199 511 758 100 714 965 751 769 70 374 719 465 460 348 944 469 301 319 262 42 81 856 323 531 269 311 622 604 752 484 547 970 966 44 993 614 896 634 42 57 300 797 781 706 287 222 637 776 24 216 701 42 894 998 928 162 369 476 46 15 385 290 458 920 865 636 194 900 523 724 913 663 840 755 264 345 655 36 30 57 491 338 87 508 449 923 901 713 268 28 957 505 96 138 812 360 669 107 614 58 731 599 394 348 935 217 994 482 590 170 880 16 168 500 676 916 216 162 307 431 869 158 728 881 59 55 838 114 415 96 661 405 644 564 658 977 976 683 836 275 764 3 43 86 167 35 82 975 653 252 177 245 797 833 837 657 606 596 570 992 486 355 48 802 141 806 154 974 450 786 510 990 578 984 383 35 251 287 411 90 740 301 380 147 277 490 161 399 525 322 518 776 657 97 604 404 248 255 846 436 639 762 115 226 774 725 483 24 567 14 346 344 565 614 954 538 73 129 965 847 104 181 543 589 292 274 241 24 219 611 433 450 454 307 98 722 549 675 54 701 694 269 69 855 373 899 471 298 114 916 125 958 446 487 682 70 794 250 645 659 885 100 535 811 785 955 467 186 539 725 754 387 370 77 448 283 469 197 809 213 217 209 950 112 673 563 149 332 693 82 803 954 185 67 405 141 203 473 947 320 992 702 827 721 329 547 631 137 299 976 674 369 557 136 247 353 305 34 402 184 778 320 972 392 804 412 868 842 314 971 85 104 924 761 13 778 908 845 864 173 150 670 530 80 625 85 39 263 801 600 94 450 388 473 22 570 735 649 35 657 356 848 193 127 72 567 224 397 759 643 214 363 158 329 427 235 629 129 421 357 505 855 671 546 313 45 393 293 517 957 105 501 477 438 265 192 92 579 227 178 267 395 83 840 244 948 860 705 367 689 389 952 833 937 999 553 548 98 545 22 544 378 297 92 222 35 413 993 762 200 964 419 677 683 285 57 53 274 352 884 596 331 563 69 456 338 496 751 534 647 579 816 257 738 640 536 799 735 862 893 879 689 953 823 824 954 51 634 337 828 687 980 55 896 416 489 918 995 791 925 647 889 866 16 988 745 504 90 78 232 795 858 686 855 263 527 495 662 234 15 582 758 857 728 991 196 929 134 225 598 936 60 360 520 91 459 238 272 589 768 750 27 581 804 347 589 933 93 811 86 870 285 958 153 126 331 441 254 757 891 769 648 577 612 417 539 364 926 920 19 938 469 353 832 698 527 679 846 952 271 772 176 487 497 587 905 321 684 664 198 322 796 666 889 442 789 63 262 392 924 526 514 685 720 636 430 357 424 921 420 586 415 151 595 93 462 854 496 218 892 699 369 407 941 859 309 100 808 730 922 173 386 156 242 171 267 31 498 519 388 113 498 807 437 325 301 798 707 205 704 409 363 376 582 760 394 949 333 723 846 204 532 14 317 970 141 502 893 404 603 345 990 457 18 97 642 934 605 656 58 253 651 721 354 681 579 891 520 47 398 744 590 295 756 276 274 130 853 443 455 853 736 668 980 700 535 748 718 249 929 375 641 400 830
720 569 878 71 80 660 862 8 298 234 81 895 393 764 799 316 898 426 893 311 817 897 600 91 433 554 85 488 38 923 422 73 519 674 783 112 656 139 244 862 873 170 568 124 106 753 754 806 56 541 580 591 558 971 380 377 399 102 141 553 306 167 334 967 239 203 339 982 372 327 983 996 997 574 728 441 312 292 909 220 288 755 19 165 910 262 467 803 327 667 314 729 608 639 349 763 678 982 709 774 54 967 245 739 680 616 375 478 286 346 888 209 430 554 417 850 21 814 478 940 556 961 157 447 73 233 820 728 361 636 716 175 513 647 603 566 235 182 236 912 528 896 696 63 979 252 217 635 353 16 207 774 879 113 33 226 693 969 881 519 932 772 515 863 722 3 670 112 194 859 674 46 464 619 667 170 248 89 572 62 607 625 120 523 935 995 904 417 993 491 137 140 995 32 482 757 419 647 126 10 858 406 702 134 863 646 238 460 169 321 337 882 441 436 362 247 650 455 142 241 411 812 814 97 177 215 738 519 292 225 749 352 88 464 571 936 963 343 37 206 474 502 113 311 615 983 475 372 861 983 99 938 415 513 155 256 624 435 671 517 779 708 438 676 982 690 487 849 549 17 569 684 759 71 324 689 16 614 409 508 309 946 205 833 859 494 844 852 129 236 300 652 748 45 648 41 53 91 808 888 627 569 134 160 325 870 757 504 797 13 897 562 833 450 241 102 646 775 743 383 689 970 94 274 114 41 960 16 686 133 231 132 843 805 921 941 918 977 29 866 338 657 307 984 425 126 335 774 89 434 597 660 123 718 516 400 751 516 308 533 396 312 968 611 855 191 196 277 746 979 969 886 271 30 691 560 485 376 282 665 46 417 557 805 847 288 839 682 552 915 882 698 101 132 672 331 379 142 652 171 705 700 790 794 676 425 83 838 845 735 527 237 5 619 663 478 432 281 74 15 465 602 952 857 351 475 250 932 664 996 377 136 985 499 905 485 521 63 532 468 262 820 251 248 609 532 214 519 281 945 625 223 907 949 242 806 373 459 173 603 744 807 368 265 906 130 812 988 144 867 328 195 796 576 44 968 492 111 229 661 512 729 732 95 736 914 951 946 451 215 813 479 313 972 805 614 116 234 133 304 446 51 631 984 849 300 284 637 181 282 780 473 39 914 804 901 110 44 403 215 809 830 469 70 442 518 700 67 454 129 643 566 971 371 767 667 344 735 450 413 989 881 145 37 923 123 408 522 107 384 537 210 98 129 405 64 856 163 791 426 55 682 480 44 640 271 769 241 7 74 575 542 121 496 42 989 566 725 25 74 445 435 695 171 818 616 531 474 986 806 147 78 574 661 11 777 592 716 2 347 628 926 346 431 755 853 830 331 654 466 49 300 825 529 712 102 365 981 926 819 41 901 270 104 57 321 764 269 416 214 954 475 724 483 436 910 651 979 102 345 184 217 265 672 180 199 252 164 984 231 331 609 684 523 965 757 158 912 948 220 550 210 72 621 853 90 988 34 774 574 760 394 484 426 355 266 320 353 723 593 727 422 1 220 78 758 922 485 369 906 111 454 548 381 316 674 641 250 551 825 272 165 3 417 418 271 541 571 562 139 62 480 725 117 457 681 297 289 682 180 713 760 902 169 266 259 143 934 247 694 398 186 406 626 483 847 31 616 890 40 534 547 283 825 619 66 976 808 505 874 504 476 974 314 776 20 253 543 886 82 870 541 466 27 936 739 371 1000 613 149 916 56 501 572 341 281 737 359 605 261 567 100 994 776 154 272 545 829 280 112 915 129 319 704 139 27 964 828 401 5 163 902 456 634 973 332 949 265 639 83 822 905 105 893 421 730 32 51 626 2 900 385 955 311 704 406 970 528 901 834 694 34 440 590 998 19 22 622 26 236 877 248 199 162 397 808 13 876 912 500 9 523 914 223 43 92 629 130 274 401 536 776 616 89 807 746 806 115 202 647 45 853 924 790 382 741 848 331 981 186 140 308 132 174 392 671 697 140 225 322 439 685 850 60 220 612 460 614 543 16 15 4 222 757 623 822 642 914 498 889 376 869 535 721 717 448 174 668 657 618 68 433 636 105 785 178 404 198 655 288 428 744 590 113 860 656 215 999 86 751 472 664 741 56 688 262 576 874 164 972 168 687 323 541 644 308 370 903 10 777 385 505 279 946 176 842 254 536 75 651 322 811 661 731 190 70 638 906 842 552 326 706 218 822 127 504 97 254 186 110 612 736 92 738 559 884 538 213 213 640 908 297 359 395 685 624 386 145 750 398 945 402 775 92 938 611 781 291 124 995 829 461 211 925 383 212 584 646 526 453 47 161 329 196 413 143 634 379 777 532 336 291 815 438 772 638 384 950 887 725 546 852 614 648 64 900 343 118 449 853 259 544 604 167 894 506 771 158 930 87 618 144 681 25 710 643 990 588 8 467 874 551 826 605 555 444 233 237 789 506 802 215 514 329 160 804 851 636 553 764 183 387 219 218 394 937 927 751 197 148 115 364 942 618 506 943 730 140 423 445 76 424 109 540 782 581 453 618 208 948 255 594 876 705 940 490 148 330 698 209 598 744 595 84 493 398 496 734 653 862 299 949 867 263 793 682 810 33 683 916 610 97 857 253 518 672 872 596 201 623 768 527 395 606 468 310 131 396 364 667 237 262 846 447 841 826 601 328 823 457 662 165 668 68 761 85 832 835 816 618 939 574 966 800 766 531 745 859 978 556 621 99 524 681 599 880 792 928 264 571 291 186 647 367 61 589 491 831 431 342 542 415 175 441 508 617 363 203 366 654 517 215 310 380 59 938 596 823 885 26 665 123 302 15 509 236 788 750 770 873 276 967 880 132 360 239 79 323 959 138 261 538 801 997 962 318 533 815 602 634 257 320 827 158 622 119 200 455 486 685 212 100 473 57 51 190 635 371 452 603 937 29 831 65 606 95 268 143 152 356 934 897 943 747 489 818 388 932 400 139 34 333 690 108 675 290 36 653 317 787 387 415 869 776 659 814 477 861 311 853 50 382 267 815 224 571 957 870 630 732 838 74 153 517 540 185 828 430 90 525 315 962 192 902 773 360 972 579 502 15 958 974 961 721 507 80 122 385 258 856 889 244 402 798 390 982 645 929 290 512 868 296 673 70 583 999 530 2 692 163 172 423 561 42 348 353 903 804 525 589 354 432 434 151 95 170 479 377 203 827 256 247 305 849 987 528 84 249 735 825 347 64 660 437 977 775 285 803 497 896 443 393 928 50 996 754 564 225 40 749 14 149 227 814 715 130 52 122 490 728 435 483 570 437 617 512 544 891 787 163 206 605 374 523 944 95 581 985 933 340 321 460 414 93 304 441 495 630 731 220 510 541 447 764 389 500 249 67 437 197 649 415 187 877 125 574 204 452 591 498 999 159 594 102 729 626 821 766 112 894 554 901 27 702 947 352 240 351 578 900 345 771 919 506 884 716 593 696 189 728 864 161 837 389 980 819 679 995 161 177 752 6 758 247 287 65 488 660 185 786 278 517 511 756 470 145 834 932 20 172 795 530 707 793 794 350 342 685 560 646 633 270 763 65 17 282 666 349 293 524 494 895 719 735 71 111 687 705 295 152 520 489 108 175 277 529 150 647 223 386 589 17 726 385 865 496 195 687 294 551 263 173 356 736 340 433 448 489 330 310 911 457 135 295 104 511 70 579 458 857 462 837 899 691 171 216 632 998 784 542 800 768 4 604 82 1000 91 540 228 1 953 516 100 698 588 336 539 935 883 861 23 798 756 965 703 195 658 423 117 573 950 687 178 732 198 244 350 112 289 465 424 30 835 760 611 919 65 948 333 568 166 643 699 419 586 867 162 407 130 466 733 121 221 675 165 420 188 347 714 413 427 312 352 86 582 639 429 920 718 491 357 62 67 466 753 352 840 368 481 518 12 709 0 35 87 947 765 668 854 205 824 560 444 834 151 57 367 668 500 666 895 918 587 56 136 718 93 33 246 619 896 13 956 254 803 687 946 327 318 908 459 766 523 316 747 775 941 483 138 582 992 998 381 29 742 373 103 995 798 896 563 334 216 820 358 417 378 310 740 720 96 394 69 147 706 650 811 312 296 796 925 463 35 22 711 937 332 636 852 231 260 927 209 89 577 17 269 210 819 387 579 317 975 237 407 33 455 599 234 253 891 219 58 476 620 766 739 83 701 835 156 469 230 74 210 596 565 947 677 621 30 712 967 505 892 883 170 411 463 156 778 807 66 253 721 443 499 552 503 810 573 408 273 875 420 874 391 152 303 568 193 96 547 937 301 482 669 163 191 783 149 891 179 182 708 58 426 599 931 191 48 375 24 714 243 492 991 753 119 318 28 630 875 799 275 824 866 194 471 307 637 976 159 920 585 890 118 743 6 790 929 76 917 980 146 743 412 813 128 196 226 822 476 156 762 574 77 302 734 1 522 889 871 628 913 668 410 589 461 900 836 730 920 682 182 463 232 198 786 795 63 323 529 792 60 57 18 545 167 175
164 799 384 149 423 863 779 547 858 815 550 495 961 10 194 277 150 195 586 838 651 722 780 521 566 781 634 723 635 38 31 997 520 150 513 172 94 197 466 798 420 679 50 101 300 329 454 205 905 94 371 277 638 750 259 122 591 101 752 160 195 401 914 171 937 869 506 750 902 659 534 913 796 528 884 727 146 781 729 879 604 371 349 905 9 581 409 639 445 338 853 888 303 70 879 851 27 133 181 808 355 438 688 949 0 272 389 890 180 664 223 340 177 569 68 57 257 26 540 3 615 690 946 224 356 970 34 376 398 655 784 33 433 889 368 974 334 289 53 220 584 817 515 823 213 201 627 731 403 59 200 633 754 64 418 455 281 609 165 563 885 339 573 952 326 970 317 133 278 644 481 533 680 420 679 906 159 515 333 126 375 915 54 379 953 252 925 819 757 719 666 680 808 505 2 444 299 804 452 805 81 360 205 531 340 140 457 488 730 608 861 289 399 423 849 827 109 149 156 44 1 146 740 186 749 731 217 882 283 181 271 170 373 390 122 12 312 239 238 67 996 368 419 298 414 100 673 636 341 924 600 287 950 318 612 490 725 472 503 769 151 833 647 644 911 511 292 935 576 184 245 734 407 356 256 303 812 678 115 64 74 731 108 475 171 999 602 811 265 961 26 991 972 21 260 231 893 228 187 442 41 286 73 940 322 620 555 79 649 338 12 211 863 761 846 303 869 242 298 23 829 623 163 284 811 100 704 342 86 204 211 724 775 491 393 934 405 394 249 568 587 299 542 742 990 711 363 96 760 835 88 178 225 321 967 422 764 347 741 602 231 704 825 3 592 741 672 272 682 716 440 433 255 928 918 620 188 389 182 951 711 383 328 157 904 738 671 266 301 432 220 990 665 233 691 990 404 184 385 115 765 756 926 937 273 955 850 767 30 133 608 216 714 986 643 212 845 656 490 849 875 222 694 685 431 887 101 267 136 16 98 147 138 771 928 790 622 675 969 34 176 813 114 979 139 873 99 272 899 709 813 639 331 905 843 962 662 746 777 538 388 306 924 802 758 856 247 590 945 586 25 496 601 40 734 718 677 720 97 516 112 873 511 212 620 695 818 414 645 572 3 383 226 499 938 538 174 237 871 856 663 654 626 987 391 653 42 687 295 611 497 283 772 157 759 991 7 636 270 892 425 677 229 802 823 967 509 374 806 682 315 786 316 243 378 429 983 261 797 486 721 592 359 982 458 64 240 837 38 357 192 495 293 637 201 601 574 779 701 640 157 39 487 939 335 526 648 858 698 409 883 536 6 547 169 34 272 565 568 261 827 181 560 65 486 596 439 196 473 450 981 11 306 732 434 850 168 923 92 179 21 129 93 68 17 464 208 895 590 226 970 246 966 265 889 341 442 316 565 775 35 42 83 170 633 4 276 764 480 934 386 842 266 389 488 664 243 476 595 338 125 929 870 557 106 111 449 813 785 636 960 810 224 7 556 454 320 700 135 577 222 229 397 659 771 789 61 332 424 483 690 371 866 474 219 91 606 346 464 556 943 110 815 140 118 549 502 627 191 232 153 327 350 763 598 761 989 140 882 317 64 538 962 446 936 981 593 701 724 439 215 76 822 889 253 730 865 578 204 219 77 110 575 989 747 437 161 444 830 144 558 938 762 901 505 829 609 732 683 945 207 818 791 920 700 430 318 308 179 633 451 168 379 183 874 192 670 592 33 233 727 11 311 530 826 881 348 394 124 406 532 79 963 696 987 90 837 351 656 519 183 766 296 108 426 348 110 744 95 504 756 449 535 205 288 171 933 802 790 449 172 157 254 612 979 733 652 877 948 170 287 715 274 288 860 316 173 814 28 642 637 826 376 399 421 750 184 315 896 77 244 75 448 503 390 696 438 254 72 67 291 569 365 726 964 97 261 888 802 436 661 846 45 658 131 726 242 375 337 161 203 142 735 715 975 271 687 136 654 664 523 223 750 660 149 110 227 311 400 3 413 248 429 754 766 557 920 471 585 288 456 868 561 946 234 660 980 493 973 179 500 967 997 3 489 428 728 337 496 358 422 600 854 761 693 292 66 750 761 830 63 675 692 770 819 685 307 352 465 600 713 32 248 678 974 650 862 905 977 719 493 899 993 674 90 513 78 788 582 396 123 958 603 31 18 330 895 596 816 738 289 98 105 221 401 804 567 998 890 876 75 14 653 745 807 754 998 87 715 374 755 321 804 463 129 901 387 985 836 731 737 828 545 716 145 329 971 228 947 377 508 797 770 828 364 846 668 308 659 797 57 499 202 747 723 829 840 805 769 399 323 55 923 224 504 236 528 330 599 524 102 887 906 549 873 31 324 982 995 801 475 587 667 928 236 886 472 923 942 416 596 906 246 37 357 362 832 725 526 719 308 974 58 698 617 420 142 959 46 286 857 101 793 601 252 716 352 807 839 67 640 967 154 969 901 879 877 987 768 983 416 885 360 384 563 628 84 338 121 242 11 185 329 74 453 144 669 165 370 754 891 784 921 657 716 194 707 285 437 854 284 417 629 925 44 463 290 71 949 873 23 358 939 5 867 882 459 1000 876 834 463 892 552 683 338 689 372 611 909 57 782 118 639 997 482 932 745 783 986 271 70 209 514 98 491 870 881 424 557 330 570 986 746 376 824 896 141 973 199 579 80 456 546 612 297 123 579 720 264 212 52 613 111 241 931 669 844 377 495 367 366 382 554 634 56 493 676 641 776 46 251 561 430 71 190 45 230 764 377 920 527 883 148 469 258 844 269 340 137 297 684 616 382 245 930 2 4 157 15 800 767 934 541 715 19 578 330 705 395 904 522 323 484 824 117 193 551 80 518 134 415 980 941 558 959 128 525 608 237 774 594 32 374 11 800 191 32 486 408 645 539 103 664 768 887 736 644 274 87 952 631 746 915 847 342 237 580 550 689 26 267 797 294 60 751 168 507 84 859 839 833 649 536 618 127 396 898 271 327 677 107 698 733 70 935 4 897 693 47 57 8 16 67 333 646 670 544 876 922 457 614 58 477 361 178 498 697 46 613 827 838 875 610 456 167 17 279 602 406 731 478 840 516 102 304 923 321 224 831 73 605 676 69 492 799 591 886 79 358 948 16 863 742 622 128 603 699 378 864 892 144 976 152 229 140 101 868 395 632 173 14 229 821 132 719 296 951 509 501 770 309 374 132 215 814 218 543 938 720 142 763 95 872 175 302 976 305 58 218 75 233 896 787 155 113 406 855 539 250 719 820 922 597 778 851 17 462 280 783 798 548 917 994 863 325 42 798 920 189 628 79 455 774 179 282 138 241 122 280 194 578 886 369 306 955 526 336 513 60 923 932 960 533 356 624 426 952 172 519 104 209 193 441 626 89 488 412 35 49 23 469 89 428 54 498 560 116 888 581 84 607 935 577 248 655 922 611 923 744 383 62 487 450 688 71 226 660 42 630 462 564 929 778 549 286 24 903 62 623 264 39 885 85 140 22 295 965 407 313 487 13 87 332 878 455 840 696 588 186 323 559 189 126 169 681 83 618 391 402 316 685 547 675 609 848 263 934 77 346 640 467 867 900 908 175 757 82 366 411 227 446 199 991 911 235 724 103 614 521 397 705 306 731 432 444 750 712 576 957 851 917 131 5 155 427 339 650 477 91 930 470 228 394 183 65 516 916 746 162 387 686 758 228 938 708 38 789 359 674 723 24 457 314 936 529 355 134 532 978 719 642 250 795 307 447 6 214 871 588 623 285 327 954 468 485 931 892 412 538 920 524 939 36 623 20 500 738 992 351 556 170 362 55 44 913 110 910 254 96 966 571 500 100 862 984 728 396 534 657 694 702 376 841 865 894 359 216 951 722 871 773 724 572 327 753 111 367 881 842 547 198 802 835 639 119 190 809 190 537 356 196 653 794 457 460 88 354 409 210 575 435 923 828 623 499 351 788 450 483 887 268 6 43 205 166 789 158 849 104 1000 817 645 999 567 803 904 494 475 479 164 786 562 908 42 471 543 347 963 940 714 143 975 206 442 958 238 781 766 436 949 625 953 212 873 834 122 547 882 512 709 810 59 888 38 976 417 443 583 492 210 239 271 852 443 553 281 856 54 476 160 805 974 583 83 562 330 362 733 956 596 736 887 792 76 709 579 718 258 232 353 277 414 392 735 878 865 410 974 383 805 912 514 985 154 992 985 339 751 147 389 944 769 29 988 658 866 636 879 185 284 982 369 847 431 739 720 345 749 133 964 10 261 40 401 968 35 474 540 310 153 919 643 461 927 929 423 37 635 748 824 801 698 706 495 621 45 76 697 193 780 380 53 569 340 197 989 155 999 717 128 517 737 743 875 353 274 262 58 343 361 432 597 530 993 927 936 51 56 726 793 510 650 275 515 221 517 641 877 710 139 417 96 160 423 880 294 344 902 619 464 907 205 695 284 59 142 120 92 531 898 263 486 703 108 549 418 361 951 468 5 616 690 319 797 732 251 678 40 589 984 130 667 48 542 988 724 628 189 381 912
735 355 378 805 790 765 793 962 35 43 259 454 781 273 238 66 219 438 220 313 331 373 209 190 476 93 1 443 345 658 311 5 703 43 479 111 467 748 675 808 700 2 744 445 485 669 933 457 28 385 52 719 59 832 490 331 34 803 41 112 707 594 814 246 722 699 599 97 882 747 445 693 432 819 934 298 948 307 779 14 221 884 508 697 107 887 326 53 122 56 884 178 274 418 273 157 291 683 63 819 251 488 409 381 337 640 8 18 165 734 364 314 835 960 130 821 633 21 542 590 705 301 881 774 300 14 782 253 524 125 29 393 558 767 726 776 66 641 810 380 880 483 557 609 972 229 834 466 654 448 895 521 396 730 949 211 986 690 484 585 758 679 6 332 944 709 103 547 685 175 385 550 356 128 844 748 246 555 987 406 53 260 549 336 361 376 350 952 407 195 820 482 151 451 150 400 442 766 780 191 505 569 25 911 60 463 213 110 896 379 864 783 325 973 313 142 46 743 606 860 12 198 285 451 711 482 730 550 862 575 598 655 641 769 867 207 139 982 154 241 650 358 99 829 632 601 960 597 417 455 15 508 584 127 119 864 546 843 586 291 977 467 121 702 195 142 764 962 419 266 847 537 608 588 969 829 715 194 282 752 463 218 919 687 732 178 850 914 712 16 202 983 384 849 249 389 142 338 68 303 109 222 192 16 296 230 89 383 959 398 276 745 133 560 920 901 973 973 383 387 171 576 869 366 918 619 513 360 872 62 315 766 227 56 394 231 752 964 855 600 786 258 174 242 338 497 946 858 301 690 568 879 117 29 435 273 500 32 991 121 7 232 372 396 648 219 927 554 115 174 900 479 757 586 307 695 870 397 795 7 656 792 763 704 172 135 241 132 965 890 651 875 937 506 3 96 532 364 226 388 746 581 298 403 797 482 830 10 849 598 721 400 631 867 923 856 630 910 299 928 564 751 146 519 996 997 565 801 469 969 56 725 686 26 762 682 954 487 374 53 509 355 50 294 594 70 681 667 787 219 644 794 596 691 406 961 390 329 566 213 49 268 805 746 125 501 874 171 371 501 306 834 318 605 799 758 846 47 523 345 228 342 503 329 672 362 733 459 43 287 541 962 554 907 883 317 143 182 587 100 663 521 519 837 69 734 921 310 495 450 981 390 279 600 539 284 289 362 533 687 466 14 448 520 199 467 888 791 160 439 629 396 137 816 102 272 645 148 340 310 576 811 540 317 907 593 624 288 886 231 377 713 684 551 517 436 625 599 658 941 692 447 502 921 329 693 970 453 188 873 45 588 966 95 462 895 440 314 175 517 242 228 562 673 320 620 176 508 254 37 144 863 158 639 612 953 181 142 333 942 930 501 474 590 472 475 863 184 902 348 198 1 373 256 458 12 263 468 689 73 461 880 82 465 673 200 858 844 262 615 772 887 545 281 759 562 592 555 980 738 24 758 792 82 214 69 724 171 657 848 51 872 924 550 982 725 327 698 321 719 601 748 207 625 281 862 607 240 616 892 310 79 640 354 783 495 295 505 609 650 580 969 464 527 215 58 963 278 806 981 342 714 728 18 879 912 189 194 365 614 147 305 964 994 785 935 367 911 678 56 670 409 379 30 348 325 823 682 94 101 553 699 30 18 395 765 96 789 370 281 206 602 821 672 575 341 134 727 187 711 535 855 936 269 537 481 621 544 627 513 547 799 465 227 577 806 17 395 800 868 593 840 600 659 953 981 425 811 397 737 86 327 330 162 252 407 391 538 942 712 402 557 854 316 754 838 974 805 243 910 76 854 709 546 825 871 914 404 952 782 994 127 357 837 40 85 438 322 446 537 693 50 978 929 699 992 773 645 702 909 414 941 662 279 475 487 747 973 856 163 152 850 70 489 13 319 95 86 588 1 871 639 271 582 284 507 931 789 159 175 244 149 360 995 113 608 267 319 288 531 483 941 745 567 760 719 47 684 968 520 19 70 323 997 989 904 85 646 308 830 865 687 127 59 544 164 404 813 950 602 971 864 203 327 990 938 178 577 180 523 441 840 926 619 771 898 293 521 491 456 4 213 749 651 506 630 518 551 277 583 717 250 860 235 421 45 569 348 346 466 55 97 579 939 376 411 778 416 334 95 369 812 443 700 343 549 0 715 380 798 512 482 200 335 674 873 278 813 906 23 257 183 20 38 897 614 275 280 701 727 794 431 431 312 739 7 493 805 904 499 993 782 162 767 460 560 256 377 236 801 833 535 708 380 613 975 768 979 272 150 776 960 892 777 182 63 573 63 408 916 208 650 751 484 677 481 496 103 520 930 42 552 638 934 439 559 851 717 957 641 861 462 111 2 314 611 138 855 875 271 193 353 653 297 264 93 725 979 567 469 932 939 671 214 398 719 145 361 280 164 177 804 309 979 67 343 529 172 807 371 84 346 695 215 91 572 216 661 81 160 22 33 482 233 492 814 894 843 915 51 615 507 136 656 917 943 183 495 116 913 488 761 166 610 623 596 583 747 595 128 741 401 770 253 574 612 815 806 504 213 436 974 362 10 676 561 548 118 196 266 619 474 135 404 901 962 659 226 748 461 428 210 349 33 235 216 750 889 355 762 992 536 925 625 124 453 618 692 582 705 353 705 610 174 37 882 669 451 23 369 528 591 386 202 212 131 401 579 201 192 956 287 852 463 813 166 507 845 552 519 78 915 515 229 347 329 454 887 769 746 456 721 420 344 885 130 590 42 87 95 433 814 899 681 112 636 11 533 459 935 210 716 261 214 550 637 804 116 489 366 803 351 255 604 332 398 666 191 798 775 591 820 88 75 31 100 411 336 585 53 141 730 983 577 245 989 572 947 622 500 706 174 98 406 229 457 494 25 388 743 105 333 647 811 911 404 561 661 955 616 536 129 232 789 64 122 38 819 305 383 660 17 382 274 62 273 611 81 481 87 809 756 939 815 415 164 802 793 470 40 72 45 826 408 286 61 468 515 205 506 827 690 92 455 738 126 667 971 635 845 694 718 108 93 253 343 967 720 451 680 156 195 789 298 231 83 452 258 501 594 224 772 639 299 5 7 294 440 405 669 903 901 392 708 839 133 302 384 93 479 426 414 687 113 999 73 761 266 169 609 943 618 958 876 164 268 416 967 589 307 211 132 358 977 843 865 32 889 100 572 714 634 191 628 668 159 909 325 527 542 538 827 363 193 652 653 54 636 104 28 767 429 21 832 704 739 303 826 737 501 935 46 690 441 531 39 61 97 837 897 928 887 413 76 665 626 581 705 499 301 324 510 430 74 878 885 985 274 90 926 698 398 36 728 551 420 597 966 393 773 237 702 161 934 179 531 418 738 945 946 853 824 131 771 947 493 444 46 83 879 791 44 110 217 731 29 225 117 167 807 818 62 487 24 962 75 801 87 816 174 230 699 873 83 118 626 775 877 424 715 16 651 79 891 893 289 170 327 453 139 450 729 898 713 234 136 922 24 753 799 510 538 560 847 449 145 18 737 400 621 447 249 876 622 106 304 723 492 940 841 312 1000 185 538 73 235 680 162 140 907 832 865 58 155 682 879 218 769 636 894 516 329 530 242 283 736 233 266 836 30 354 829 766 723 368 113 269 552 755 792 270 767 664 827 514 469 628 871 33 827 995 760 80 423 120 319 292 579 190 567 697 11 65 614 808 550 316 756 268 412 941 244 101 578 149 644 344 156 602 105 842 818 626 110 716 371 129 540 153 422 679 799 266 808 497 598 743 600 868 34 486 52 910 977 480 199 248 482 688 118 713 568 217 308 734 358 756 985 339 100 434 882 845 912 352 865 984 423 387 3 317 233 27 540 366 57 655 901 328 229 163 398 44 901 173 59 336 726 890 253 186 392 71 575 194 48 427 955 838 29 322 918 290 752 471 682 148 759 422 348 258 393 913 858 788 804 729 534 526 357 473 85 126 755 521 983 39 837 866 315 683 634 571 522 2 861 859 785 75 478 410 510 727 711 961 525 829 303 603 999 14 842 634 221 736 495 891 105 297 7 403 133 604 928 614 304 287 271 718 686 247 871 929 659 204 452 543 628 57 217 643 223 975 179 988 496 997 576 184 183 157 515 828 516 97 865 696 208 796 805 720 654 710 974 812 539 525 335 375 947 319 427 889 932 784 223 661 301 578 263 423 112 429 888 77 183 522 513 740 227 114 932 822 485 691 724 457 791 9 79 123 536 642 697 841 912 223 459 477 895 908 296 976 469 765 429 250 593 777 394 570 81 351 628 998 719 260 765 341 239 857 329 912 751 840 453 649 4 877 47 617 19 559 932 265 390 824 328 155 935 534 382 887 243 132 890 511 169 979 419 719 508 381 29 938 580 563 577 637 384 556 673 74 788 742 318 222 309 498 8 335 46 905 175 831 289 455 109 304 104 10 720 620 127 478 896 26 91 916 105 605 956 437 448 646 345 951 896 848 449 359 131 412 433 239 577 389 492 399 605 774 976 819 975 817 607 555 666 811 233 168 149 240 946 197 106 48 933 128 454
412 459 458 128 347 78 484 485 206 812 803 462 21 749 220 442 20 429 312 529 806 267 344 434 335 120 421 781 435 165 316 778 546 156 961 573 277 704 893 487 663 489 913 881 897 372 137 204 675 395 909 244 450 646 342 49 989 9 319 816 619 301 927 933 541 444 185 369 38 205 756 56 822 629 793 811 197 610 503 856 368 887 529 592 587 180 687 326 526 324 413 626 439 313 856 243 648 140 539 481 119 17 592 444 101 759 379 842 324 547 174 287 873 380 170 125 408 868 570 457 71 186 159 545 963 127 807 38 406 923 947 198 462 24 157 716 303 681 928 14 585 875 773 517 657 80 241 168 96 754 301 951 74 820 938 931 506 851 849 321 664 411 236 452 596 23 304 388 294 354 492 164 671 327 55 452 107 934 202 425 964 450 827 977 696 153 125 24 994 625 310 950 879 493 805 795 351 19 23 173 39 220 877 644 501 708 215 293 702 645 634 534 361 264 248 426 576 171 732 68 120 558 504 472 937 39 878 26 114 983 990 51 588 790 502 556 420 558 922 173 136 518 108 710 92 321 892 629 508 850 313 632 27 126 330 512 2 444 10 862 298 881 598 415 779 506 868 530 285 881 126 901 343 313 259 134 375 467 156 531 790 294 279 962 609 237 182 498 591 324 564 702 862 229 580 205 472 295 830 941 32 330 557 608 995 455 63 582 139 144 975 704 950 152 791 944 45 481 979 329 719 182 62 473 173 111 121 790 428 934 881 171 970 470 201 273 578 712 246 347 175 630 713 743 689 329 494 904 189 670 348 54 257 388 615 509 392 172 447 853 216 528 491 18 261 249 386 137 149 341 345 797 984 185 82 16 519 360 177 369 655 248 644 308 253 782 35 400 204 832 461 350 932 805 54 891 957 31 14 667 51 118 134 298 727 533 113 160 522 903 289 442 992 76 350 557 19 685 941 170 605 976 252 769 237 134 865 361 245 845 693 771 699 61 939 865 583 432 660 431 673 326 256 160 940 830 946 477 40 321 382 649 402 296 712 450 251 299 896 918 810 656 318 81 469 264 13 863 658 558 7 98 456 878 482 476 188 451 797 541 302 82 754 530 730 942 936 268 485 485 608 166 326 212 686 450 480 545 407 868 270 466 511 859 616 46 553 938 207 999 334 953 652 938 708 102 15 141 225 40 755 908 355 680 518 806 851 47 700 729 163 957 748 330 168 339 394 536 331 962 817 838 533 466 387 880 704 409 227 905 775 161 812 665 691 187 982 193 69 554 389 439 683 778 568 507 416 334 864 835 423 330 966 782 688 179 105 669 152 571 429 440 133 498 709 484 363 901 632 611 44 504 884 701 110 81 610 688 360 982 741 906 681 416 29 123 980 367 451 41 127 531 396 942 76 709 550 222 624 53 869 664 956 417 707 987 395 345 567 222 208 685 443 323 670 251 734 81 617 208 629 774 736 830 918 112 198 149 109 982 132 394 239 68 728 808 130 897 151 607 67 137 768 311 883 231 476 138 717 277 954 752 295 651 264 883 111 441 280 860 473 879 774 689 129 332 95 584 902 103 536 411 200 303 697 60 309 320 853 892 611 187 228 659 746 370 921 633 83 815 467 637 311 359 722 58 801 885 911 68 597 88 667 338 16 60 835 209 599 701 919 701 460 72 981 906 399 305 836 982 400 69 186 971 767 369 643 818 528 203 545 845 573 561 358 164 906 267 457 383 437 919 269 574 758 792 535 128 307 315 678 264 103 609 923 143 448 499 209 40 191 739 848 543 749 734 935 151 205 43 4 642 438 14 824 116 1 784 725 384 290 712 166 791 80 631 612 220 695 392 750 948 613 264 391 243 998 485 260 577 240 614 233 970 353 171 18 734 61 308 931 868 271 1000 794 889 638 539 666 517 192 958 996 178 383 16 532 965 811 743 770 738 601 842 715 980 401 279 42 603 94 473 852 454 929 819 542 435 287 706 905 916 229 935 762 419 268 615 115 671 723 53 759 198 711 507 965 425 232 826 498 889 603 507 454 858 53 138 640 478 393 896 272 739 339 908 247 820 556 729 559 163 0 464 65 670 705 478 364 508 425 100 123 926 555 311 987 841 926 38 329 806 537 770 46 30 28 316 267 763 210 396 131 636 98 831 243 823 955 223 777 696 146 702 93 841 85 937 621 966 781 119 145 27 58 357 509 167 427 600 124 816 590 267 661 828 646 916 367 144 653 898 436 606 497 401 623 977 183 318 861 60 718 405 60 539 726 213 43 88 630 41 495 777 219 339 212 663 512 358 100 535 829 709 870 410 338 996 968 644 841 898 628 37 834 546 967 405 144 982 847 340 627 863 875 603 336 496 991 309 983 495 73 579 839 187 479 166 365 793 70 281 410 962 944 116 195 189 244 664 682 124 988 173 855 43 89 775 747 120 81 219 561 886 538 739 505 730 78 373 887 944 388 613 930 306 674 363 840 847 846 656 468 958 757 470 882 989 87 450 217 934 642 121 97 437 669 844 571 397 315 152 889 625 184 984 322 463 872 676 297 433 48 670 898 694 187 344 915 566 534 931 172 799 226 220 858 452 106 374 933 601 317 579 569 821 64 408 176 5 478 659 575 435 650 8 540 985 52 64 411 134 677 736 398 743 589 373 607 587 976 687 760 403 900 816 510 221 434 52 595 497 772 961 969 189 250 372 417 612 431 119 3 997 190 312 577 596 470 175 720 315 639 846 112 919 890 266 453 529 154 506 971 968 203 497 910 352 499 856 685 276 943 711 213 165 783 513 359 209 224 148 857 924 668 664 703 201 341 634 26 505 384 904 845 533 676 518 49 854 169 716 141 845 459 820 409 245 904 354 547 755 91 143 787 327 895 300 12 935 647 364 659 118 37 621 47 165 378 2 337 349 520 101 552 195 920 704 999 543 802 337 885 798 327 730 99 804 323 938 377 524 813 82 426 464 223 184 924 989 8 63 284 22 483 386 314 763 50 589 958 651 352 629 672 560 800 984 780 852 102 975 635 166 792 526 710 185 328 119 90 585 844 57 274 83 586 291 574 585 820 877 164 664 636 84 193 420 254 564 77 960 572 802 551 952 523 835 488 112 415 624 799 438 117 393 743 155 475 180 349 770 651 444 30 200 752 45 706 863 160 775 544 247 471 889 128 55 278 132 874 557 305 482 373 312 788 666 814 112 714 749 161 371 22 531 825 108 275 335 281 253 891 349 6 211 953 419 249 528 959 811 934 59 626 164 135 92 72 767 899 929 147 644 912 223 238 638 731 339 809 287 819 636 196 272 633 907 694 439 625 815 785 346 860 976 24 12 631 231 972 642 903 191 997 232 842 28 104 734 584 350 376 796 637 311 753 802 798 769 945 122 826 633 354 332 558 406 594 97 622 460 831 829 513 818 255 254 554 485 524 135 665 910 162 558 986 35 34 781 116 157 701 156 782 730 654 620 66 940 721 640 832 440 9 980 33 764 332 975 374 680 75 778 36 916 914 241 490 109 866 382 357 238 308 99 549 470 442 731 231 300 194 945 684 696 859 480 441 132 333 856 566 945 562 195 5 159 449 805 690 264 59 437 579 831 948 478 17 523 978 486 888 678 56 619 142 408 816 861 828 588 258 791 432 125 242 243 230 456 850 889 296 51 179 573 218 279 973 818 876 532 761 485 86 291 656 834 265 589 818 636 167 386 41 636 390 263 729 30 496 160 486 674 525 880 263 169 560 759 445 750 140 950 199 443 521 154 514 735 235 372 477 560 283 369 739 924 724 717 356 213 155 215 949 600 158 588 764 356 507 319 738 658 234 662 148 724 786 869 372 535 68 16 716 107 292 313 446 366 543 58 886 211 894 957 273 920 455 781 88 143 582 48 733 11 299 456 823 305 381 492 784 530 789 878 517 761 463 841 466 826 645 244 371 228 221 828 500 754 262 206 516 414 452 507 403 520 300 873 907 285 493 399 481 948 614 491 821 852 563 916 370 124 222 71 325 264 916 540 515 556 698 644 740 947 744 103 11 759 282 589 641 762 993 567 804 670 276 987 414 541 618 16 679 44 974 663 843 555 765 637 854 404 138 52 422 296 917 373 433 639 385 464 369 244 181 125 79 318 871 603 214 744 321 159 366 680 31 281 178 135 838 55 985 176 362 338 771 71 942 206 795 855 606 56 796 468 150 592 751 345 692 448 286 399 404 112 593 102 474 169 776 552 901 908 737 112 530 114 444 901 769 611 84 788 649 360 908 821 602 82 815 879 565 965 763 77 952 110 604 318 405 332 742 726 680 627 380 890 346 129 418 266 340 483 430 190 143 670 291 505 962 459 620 38 397 583 489 964 122 615 211 830 465 783 745 229 833 758 766 956 153 100 487 977 440 560 464 219 977 877 165 883 837 740 424 301 320 323 863 583 581 957 171 436 118 733 808 831 867 60 288 485 548 694 925 877 531 130 735 649 960 226 951 798 880 724 662 673 419 326 293 151 266 169 180 862 778 156 25 967 527 743 306 971 57 678 600 185
515 401 121 103 530 282 390 60 302 669 664 90 695 379 374 64 405 537 393 692 823 544 726 552 789 550 431 28 751 398 580 606 62 557 24 252 538 201 341 319 965 942 918 863 88 623 662 181 491 672 387 483 413 117 655 139 368 386 704 113 857 604 792 984 973 352 155 421 123 859 9 563 516 818 504 908 933 648 197 727 643 30 674 762 294 8 693 819 955 765 464 710 372 315 877 417 598 682 988 10 144 158 564 752 547 815 557 858 26 384 595 161 945 498 253 216 2 326 305 467 641 85 827 498 855 618 940 979 858 99 822 825 905 933 779 675 224 870 679 790 986 13 526 405 82 110 585 403 231 858 523 165 11 748 656 388 149 515 434 689 430 660 463 248 211 974 852 973 441 273 977 440 77 812 181 119 772 498 122 826 300 498 225 356 391 706 601 26 384 876 323 733 821 701 5 118 379 396 38 265 645 223 56 573 599 48 97 328 577 143 647 835 107 914 853 186 510 488 948 347 158 96 509 290 897 360 417 762 245 940 29 210 318 561 274 859 650 742 836 68 928 204 541 589 146 781 454 602 588 46 944 933 658 94 114 562 720 139 637 9 110 787 316 58 811 975 452 395 131 372 394 4 312 660 479 958 974 874 666 894 338 309 725 280 788 896 660 592 380 504 260 147 975 869 315 667 575 538 207 17 744 780 835 51 895 213 30 28 529 13 814 72 487 93 824 208 44 692 381 111 437 696 161 126 554 638 773 56 292 299 763 533 970 4 899 820 53 121 12 591 860 425 412 596 942 686 616 877 992 117 929 889 921 330 93 80 797 76 402 419 743 402 210 750 494 857 648 928 911 888 730 940 717 643 472 420 605 554 369 102 910 834 6 295 237 160 1 248 281 851 270 376 262 783 138 72 159 238 571 588 820 242 507 139 866 753 248 482 7 609 72 136 385 757 265 734 904 674 631 597 497 478 268 424 446 795 525 756 301 928 620 848 252 545 10 161 250 197 873 761 55 378 263 99 59 228 366 511 971 847 99 564 506 555 741 638 556 782 805 607 226 797 943 280 272 84 228 573 862 438 182 323 642 640 461 380 673 363 103 709 306 34 842 845 218 806 834 556 348 282 560 120 52 167 296 639 700 69 43 974 705 935 756 850 548 889 46 91 716 822 885 802 32 106 562 550 140 956 883 6 619 454 626 734 818 925 432 413 661 2 803 491 749 829 337 938 492 176 474 349 42 290 199 921 57 440 195 317 536 641 460 469 173 691 357 231 983 345 276 167 467 894 20 392 956 676 734 949 968 435 23 250 916 556 377 109 459 868 473 241 566 194 418 252 813 809 984 569 400 225 623 495 706 177 421 414 303 9 676 429 192 180 638 656 386 240 399 927 692 863 496 313 946 155 256 901 109 857 483 404 94 122 179 455 675 242 288 539 694 793 597 812 152 724 293 293 785 10 470 10 861 513 681 410 915 592 247 59 84 788 572 756 757 151 36 897 375 540 594 485 771 199 21 462 261 338 966 839 719 696 246 746 58 731 582 588 628 135 708 793 520 313 183 330 25 118 880 232 923 253 993 610 142 233 777 908 602 431 73 774 242 109 297 720 587 246 445 781 901 747 978 353 466 482 532 748 216 818 906 143 804 390 244 210 732 987 162 682 436 36 500 16 346 830 484 238 214 585 295 883 339 17 727 925 112 727 48 455 999 649 307 648 783 425 671 474 701 473 914 242 892 665 69 611 786 127 612 752 104 134 508 629 129 126 435 753 427 841 482 92 267 6 347 86 328 302 527 362 668 160 108 877 737 487 447 662 697 125 187 168 680 532 249 522 243 87 570 469 14 343 926 767 81 727 404 842 28 908 426 607 542 924 442 200 177 478 176 111 649 997 148 848 31 789 796 887 299 454 980 38 343 115 684 471 266 543 633 33 989 413 424 176 137 259 438 563 208 959 837 285 61 171 848 556 354 144 189 652 733 146 271 829 501 173 92 52 47 948 758 963 608 145 456 668 801 439 166 859 65 938 561 214 241 916 925 36 128 287 219 686 531 295 488 405 766 29 537 163 793 521 190 228 963 129 322 289 83 23 670 680 781 736 370 345 534 243 759 436 552 970 947 374 130 248 514 225 991 188 657 852 935 532 750 926 746 133 321 710 555 918 908 591 362 9 715 132 448 302 688 775 709 969 629 296 361 436 378 843 936 971 889 595 907 136 40 764 358 981 754 793 528 321 954 648 39 485 235 358 335 41 807 374 156 612 477 115 856 709 775 621 591 506 163 297 802 547 141 392 285 403 881 81 886 604 839 423 888 342 257 85 689 768 521 765 227 422 367 495 710 121 16 170 78 273 34 564 891 288 831 12 98 117 667 972 327 324 91 295 457 355 625 136 278 345 714 86 209 188 188 936 136 772 618 396 569 89 875 297 851 45 180 244 389 303 68 552 540 541 395 833 206 710 291 198 185 271 846 19 663 50 365 807 976 11 499 455 486 682 172 424 215 229 511 489 191 494 698 397 111 700 212 793 201 478 95 380 622 527 574 351 284 110 433 25 324 746 849 772 646 629 614 887 600 918 825 694 924 133 884 144 314 422 145 680 760 109 872 489 589 789 864 244 894 233 790 653 178 822 407 78 553 219 505 661 449 323 810 718 186 43 462 928 383 167 86 1 85 666 154 53 273 39 917 149 583 20 550 490 222 362 611 567 841 596 512 351 353 186 124 187 13 577 931 932 117 539 475 591 102 966 902 732 340 80 745 661 962 960 309 821 559 581 184 171 311 168 829 5 471 614 590 752 518 952 994 91 808 999 480 341 543 883 728 886 64 109 420 85 289 284 795 382 922 905 164 714 765 920 489 805 563 245 115 110 113 104 958 794 762 423 396 140 440 447 503 346 677 306 423 17 817 754 409 563 355 492 439 833 794 269 627 174 938 155 406 522 738 50 755 336 80 608 282 311 609 244 939 302 672 245 578 922 373 570 524 498 3 986 995 402 669 446 455 126 0 435 969 124 764 789 37 244 513 350 443 745 967 26 723 103 845 801 359 332 450 131 887 490 345 248 240 542 774 525 100 395 549 140 787 16 699 988 351 164 139 783 596 188 535 626 652 342 687 467 79 225 665 816 232 465 930 18 927 433 576 666 167 413 890 32 869 704 502 445 784 46 194 477 833 499 326 460 50 280 106 1000 753 195 630 944 495 967 593 949 960 981 350 622 125 16 617 750 116 823 414 194 481 130 18 471 45 72 702 393 35 267 567 995 776 645 653 172 769 848 221 685 310 812 682 216 981 613 586 265 234 79 579 538 451 973 333 840 259 310 909 969 610 375 735 450 812 953 70 956 581 485 371 878 950 65 411 418 363 906 876 501 683 442 165 384 624 175 135 157 175 112 615 252 320 218 170 849 806 426 54 609 830 947 498 478 490 783 832 716 174 444 196 992 360 547 60 770 798 909 27 42 739 542 151 220 863 114 707 701 539 530 287 307 740 241 780 184 344 984 290 478 133 579 545 949 308 485 239 307 761 671 230 261 712 726 160 769 879 645 150 665 854 797 334 99 752 726 613 217 317 558 286 17 157 837 871 706 729 787 985 665 96 658 604 48 768 103 298 235 425 363 651 372 279 603 747 153 168 863 255 358 718 188 972 493 711 657 636 667 382 533 364 229 722 253 770 537 635 6 87 354 469 706 544 888 264 281 533 823 485 804 388 171 558 852 193 740 67 853 127 364 840 944 640 593 132 431 204 717 742 789 169 216 565 744 826 938 75 808 519 659 17 707 952 85 304 402 867 501 330 511 22 105 143 878 63 773 919 318 900 800 782 822 896 676 331 660 713 600 920 955 33 640 238 562 332 104 961 295 119 273 949 638 397 72 843 960 800 872 458 41 4 798 690 780 934 880 731 212 959 461 403 788 621 700 200 768 251 72 415 878 118 8 551 649 280 85 19 979 546 612 329 950 898 988 283 393 336 379 878 511 213 198 233 806 428 594 941 491 778 387 468 458 828 411 748 221 51 851 101 31 217 753 809 195 639 958 592 576 996 246 352 811 90 616 41 147 66 569 356 34 325 364 71 612 912 955 254 123 236 985 49 696 838 160 398 272 685 618 198 867 913 978 686 727 957 758 990 910 997 33 313 604 634 280 203 1000 376 56 258 407 392 234 522 760 153 969 422 370 882 274 644 844 874 576 584 218 937 783 903 73 220 260 767 471 478 284 120 864 678 658 408 81 8 690 603 993 342 596 893 769 696 821 416 479 791 831 998 905 202 725 951 192 147 594 465 497 171 980 865 791 819 546 606 319 517 303 979 583 429 226 659 730 134 758 205 118 799 640 444 395 607 29 964 923 89 243 76 849 105 101 847 102 953 344 476 992 850 701 632 475 453 172 721 732 410 465 229 955 870 756 74 32 724 573 691 407 275 24 223 877 319 427 859 193 815 222 816 993 269 280 703 993 654 666 493 326 932 749 573 344 419 395 349 396 844 504 568 885 15 105 736 85 987 491 868 322 126 379 982 714 277 588 401 874
333 389 822 791 622 164 621 489 587 902 879 527 623 460 697 768 440 167 576 933 554 48 220 571 821 47 933 857 820 415 420 385 26 916 646 236 224 235 777 823 381 85 783 920 175 19 393 194 110 851 53 254 738 200 349 311 311 613 140 597 980 733 585 536 911 514 30 452 368 175 312 86 90 800 544 532 149 772 643 30 384 620 978 925 487 96 722 129 479 275 244 260 752 914 176 707 878 349 180 437 793 389 336 168 692 577 955 315 419 450 552 670 254 667 864 353 457 331 345 235 935 3 776 604 2 235 484 164 58 255 566 727 159 681 817 606 536 664 96 378 228 610 408 573 346 418 77 264 476 622 418 335 713 172 313 756 376 459 281 620 327 992 956 872 169 790 431 589 968 317 868 209 10 273 413 733 135 935 4 554 660 758 907 512 136 368 948 987 477 273 682 431 579 904 800 125 303 3 59 389 380 392 715 309 282 59 439 706 726 525 154 59 846 807 130 609 838 735 344 223 984 936 79 215 584 697 265 295 686 811 161 211 277 139 262 598 372 860 239 517 999 170 445 316 290 766 397 316 959 642 197 934 181 885 701 735 647 394 358 74 636 964 995 423 867 5 649 386 272 201 815 200 873 929 853 74 535 166 792 651 300 464 269 135 52 996 442 657 482 556 99 607 881 576 421 414 887 776 901 383 223 135 17 103 537 153 678 716 216 990 543 65 581 907 146 649 170 185 707 952 218 824 186 418 700 717 202 848 515 323 771 635 524 114 292 292 695 371 162 817 806 112 137 697 926 123 504 26 69 818 95 213 522 278 512 331 174 304 694 90 199 279 14 174 894 62 801 89 41 879 307 686 177 754 590 188 238 464 236 281 749 363 845 133 490 790 624 936 917 133 315 708 392 54 35 926 780 417 361 193 829 918 916 915 818 96 716 638 855 379 66 404 355 72 102 616 885 754 38 624 725 416 644 42 796 358 602 681 961 901 876 398 452 920 306 101 569 127 813 881 412 853 529 705 516 470 56 458 495 705 453 881 589 6 655 111 997 553 949 958 770 41 132 787 62 214 394 28 288 459 843 536 496 149 296 959 886 361 497 869 582 348 27 266 744 315 112 596 310 999 987 11 317 409 892 827 506 792 340 390 245 665 196 132 160 141 616 676 532 982 574 827 906 156 229 408 119 700 580 380 912 697 416 271 975 264 139 359 921 832 388 65 737 805 417 713 406 749 869 720 604 577 673 32 367 968 117 404 50 806 395 698 913 415 608 424 456 44 600 139 785 676 461 565 458 875 8 449 85 470 690 544 338 750 657 413 422 851 862 507 683 796 635 985 206 242 957 149 57 601 116 40 351 462 270 566 291 433 242 359 595 231 684 252 6 92 266 638 734 915 320 115 366 852 757 826 219 386 748 836 18 475 866 2 662 663 111 13 597 130 191 92 539 266 213 345 594 484 152 740 593 362 728 875 97 346 32 160 144 72 486 820 591 559 934 699 138 622 675 687 11 651 71 468 331 639 100 910 670 149 850 250 13 104 859 363 747 362 357 846 996 924 508 180 922 330 883 309 195 245 706 11 402 777 669 121 454 422 751 849 778 211 750 835 19 454 436 359 511 841 860 71 147 102 103 849 905 480 1 899 280 436 334 183 360 496 120 181 732 800 799 625 106 98 699 361 947 419 642 999 318 35 960 220 328 464 342 754 665 469 976 799 679 627 386 219 465 869 693 595 668 974 599 829 629 87 759 558 257 210 210 217 409 549 217 608 92 314 60 543 356 7 638 541 753 930 805 811 547 868 230 758 485 223 985 803 880 470 930 558 688 257 687 940 514 940 424 510 378 251 246 492 567 985 703 661 577 36 377 264 557 89 510 72 572 205 430 810 354 260 555 298 252 634 902 766 94 155 309 784 20 494 468 593 940 704 47 36 501 414 133 23 426 298 387 819 12 48 155 856 118 605 481 549 352 973 931 86 337 24 323 401 73 897 588 381 3 664 971 138 560 748 401 71 329 482 546 234 854 368 301 315 945 950 225 842 863 922 645 985 63 655 899 651 767 462 134 565 70 6 427 292 150 772 631 726 794 967 316 648 974 231 192 330 861 883 875 403 884 875 264 472 810 668 263 97 648 318 76 817 745 463 736 875 293 575 283 443 193 788 740 303 279 491 979 620 221 289 466 322 542 39 763 719 131 132 632 517 156 896 523 798 34 23 190 218 325 430 856 693 222 998 268 873 797 359 656 199 661 924 724 531 171 752 540 871 988 803 826 450 347 717 839 636 234 515 710 635 64 362 375 578 89 41 348 169 61 434 565 633 798 449 929 575 153 260 297 380 774 623 164 154 25 446 204 145 467 614 105 753 586 602 782 384 888 523 24 322 433 533 405 273 607 564 214 410 489 902 9 862 23 74 640 304 115 724 904 130 735 606 769 446 459 480 341 421 727 912 857 773 991 977 719 462 618 162 650 796 362 950 596 892 676 155 470 486 478 646 742 544 698 207 994 421 583 491 382 658 109 452 992 270 833 229 575 782 824 559 709 339 746 875 443 299 518 933 832 974 882 149 610 872 791 382 558 601 625 501 982 131 634 59 31 319 977 691 251 352 374 712 68 334 414 375 919 602 667 805 15 916 526 514 55 841 969 470 450 339 564 533 993 16 371 818 704 907 184 875 273 593 472 785 568 418 48 59 87 816 711 407 942 58 789 85 274 393 148 533 172 375 611 517 823 318 82 638 141 395 173 957 227 881 276 559 398 240 434 165 741 562 275 536 851 306 571 766 786 790 43 607 444 870 121 197 897 725 531 548 809 611 773 875 889 910 963 686 86 436 651 272 781 865 215 100 639 798 332 567 630 264 494 65 525 68 166 821 962 339 462 310 123 805 507 763 944 959 775 67 938 15 45 804 122 354 369 41 448 770 681 336 672 605 91 342 179 979 304 814 731 14 804 683 617 859 370 936 841 9 182 330 157 620 721 920 319 443 201 641 953 952 305 745 811 627 449 620 831 413 718 400 909 78 302 559 952 121 399 297 619 949 143 880 998 350 205 526 908 108 322 955 231 130 428 586 505 393 633 159 411 861 261 28 364 967 705 678 603 296 509 327 84 871 712 82 226 839 473 678 350 858 896 698 877 210 923 501 289 229 391 52 924 782 981 738 36 178 284 516 185 314 194 619 910 423 612 515 743 473 259 497 989 725 615 907 627 644 517 265 178 430 438 766 446 401 990 572 659 372 469 319 44 668 819 124 80 499 126 752 723 776 760 615 114 322 545 514 232 361 874 936 241 211 211 867 200 689 761 376 343 252 973 226 758 870 81 532 396 457 203 414 326 85 207 976 5 456 321 868 271 637 570 153 807 33 373 999 677 850 127 952 754 32 188 250 385 748 359 515 840 64 803 369 663 907 400 29 29 46 654 366 519 122 652 302 286 343 208 287 680 637 240 885 78 407 898 44 437 848 33 721 108 255 253 942 563 893 124 935 39 162 872 523 451 649 827 614 766 260 423 822 163 556 40 526 578 680 54 724 620 4 383 983 835 52 720 313 145 285 480 430 93 515 88 409 852 943 553 202 335 775 379 51 614 483 920 845 125 288 972 607 830 499 407 662 834 910 958 415 966 501 893 259 0 47 914 532 812 700 927 915 941 461 330 120 951 692 779 834 541 239 249 872 849 960 983 829 814 98 363 533 250 697 415 933 628 740 165 224 561 901 298 434 708 525 664 778 83 441 142 180 294 491 918 878 666 540 717 982 488 896 295 662 848 842 950 391 42 770 198 34 964 562 689 733 836 167 475 7 314 141 844 206 729 858 533 635 573 603 104 49 762 591 212 311 101 116 559 39 970 918 471 214 702 95 492 496 256 79 432 26 606 619 158 423 403 843 168 398 637 791 946 783 425 595 390 509 986 200 365 511 7 168 16 177 592 551 865 960 550 958 527 512 858 796 609 104 189 125 534 209 954 243 605 847 447 685 128 284 691 577 324 591 825 253 167 944 764 651 502 913 235 840 871 6 784 347 967 353 943 598 503 330 653 713 299 739 441 306 493 618 75 354 538 863 37 925 739 646 499 31 72 880 795 790 925 719 410 140 674 723 260 923 808 373 613 651 46 27 556 953 890 897 903 52 500 521 464 997 641 737 733 820 895 832 521 333 51 890 528 416 107 735 255 301 339 63 308 660 965 647 915 345 129 887 891 36 498 76 267 36 49 565 243 269 562 929 22 699 237 113 278 1 756 460 937 250 837 172 870 302 248 552 932 152 816 104 601 698 847 145 936 489 183 918 474 221 151 123 530 152 928 241 460 323 435 483 772 935 65 184 74 573 548 343 939 117 404 97 98 322 287 113 353 986 549 233 551 287 247 710 463 690 258 664 788 112 285 277 113 835 685 417 828 73 28 931 696 45 455 223 520 503 768 524 842 62 671 90 513 60 209 44 21 831 755 865 658 554 626 707 790 854 67 322 802 959 389 174 491 80 233 533 714 745 730 274 483 307 765 926 187 127 900 428 787 685 598 249 429 204
888 356 696 973 741 656 590 809 91 288 570 628 567 80 355 845 143 669 821 575 19 394 639 307 871 136 279 396 936 245 300 409 293 106 7 575 730 344 546 496 891 202 724 48 804 949 303 413 163 828 170 794 133 490 561 531 373 559 569 498 848 217 988 26 962 757 493 498 268 23 23 808 759 91 401 889 523 145 110 922 819 408 393 481 145 522 191 384 981 371 115 325 396 993 243 610 263 429 767 549 622 255 468 515 516 893 884 207 707 599 102 833 907 98 344 332 305 454 894 845 428 715 239 396 879 578 107 653 789 770 157 86 12 23 512 243 235 920 971 25 161 772 601 378 479 394 43 632 273 525 711 581 698 944 70 469 991 649 310 124 482 934 807 77 378 747 621 387 979 844 307 643 531 526 306 521 83 128 892 148 823 65 385 466 744 691 607 207 467 706 37 961 710 361 565 431 275 622 897 622 420 354 604 950 616 783 766 448 491 525 686 375 351 975 965 151 723 93 966 968 181 433 530 40 961 323 436 139 198 671 84 462 11 458 921 879 13 453 114 17 818 746 865 144 533 364 641 574 647 285 121 431 822 355 343 803 496 277 589 767 103 784 903 701 914 438 999 694 361 285 513 904 813 576 2 931 611 973 904 730 422 956 57 970 748 885 25 788 849 23 51 378 349 535 15 358 643 189 17 512 315 538 552 502 615 261 902 185 584 246 423 805 142 827 506 553 987 139 240 470 289 379 856 947 682 969 706 444 995 320 522 363 609 105 280 735 454 4 690 464 660 859 509 778 445 538 234 208 450 385 582 892 316 183 688 767 661 440 245 688 866 439 18 272 44 583 632 948 221 556 456 294 416 504 959 515 217 433 594 991 233 732 665 143 602 341 541 382 937 371 125 263 375 411 140 883 296 249 333 400 489 143 32 729 829 548 650 707 108 402 747 269 69 393 820 515 982 78 187 590 227 742 770 801 278 437 167 476 339 306 842 278 896 227 812 385 752 265 356 980 180 677 930 607 426 716 152 161 666 985 809 885 717 653 430 121 840 781 185 842 212 368 254 879 972 331 676 476 939 964 606 616 292 242 986 372 34 217 579 909 501 520 898 234 868 340 652 763 438 955 308 961 572 766 381 472 719 951 183 903 935 355 76 779 59 673 956 508 832 317 253 521 508 163 941 916 24 705 204 568 872 416 82 626 913 369 1 705 380 143 958 362 574 169 485 535 459 772 785 363 92 965 990 943 309 793 312 712 248 399 828 483 455 813 417 698 581 495 824 622 86 651 499 364 859 106 553 230 612 651 29 802 10 85 875 417 739 493 412 782 407 779 360 926 322 665 294 968 667 466 104 378 646 428 418 282 980 172 164 99 410 429 446 573 762 209 206 124 878 422 214 748 88 450 763 901 392 878 257 787 427 848 250 878 864 603 769 379 556 699 534 592 692 764 998 133 458 999 851 88 800 141 796 952 586 376 967 713 372 900 975 369 519 934 431 172 323 808 694 550 782 731 85 143 405 225 447 831 787 946 924 464 576 226 629 17 186 930 362 964 657 331 403 352 663 999 337 97 773 987 628 113 772 634 625 380 683 155 177 401 880 678 798 271 984 86 691 669 134 12 498 675 786 708 844 280 472 849 269 518 709 110 950 314 238 546 740 792 957 52 399 523 419 506 193 488 264 321 270 532 951 282 208 254 549 352 435 997 224 447 249 341 797 912 130 641 520 154 383 807 297 955 737 547 656 920 286 508 340 252 304 923 287 394 885 945 729 255 404 928 81 887 500 281 50 882 35 612 354 660 487 699 298 905 96 863 139 582 256 431 330 128 197 824 497 551 261 110 398 961 526 223 749 988 311 69 370 757 993 616 415 983 471 805 36 535 658 885 75 440 948 651 857 428 464 772 933 422 174 519 64 575 954 439 449 452 395 867 466 225 72 990 855 102 149 426 173 797 714 261 313 34 608 882 997 194 462 699 583 652 203 519 470 873 960 289 162 442 780 934 636 582 138 18 830 422 4 107 817 892 413 29 610 834 47 79 890 633 128 324 79 245 529 497 484 689 792 705 664 164 478 520 893 566 681 300 969 132 801 802 492 996 648 683 645 163 882 204 678 27 705 415 169 430 587 271 3 973 113 854 211 725 434 763 791 40 252 266 101 459 704 739 331 790 524 302 728 690 571 668 274 631 623 480 290 251 453 299 131 296 671 144 366 82 184 138 223 645 627 299 8 784 195 7 358 546 56 444 588 283 251 978 397 335 670 624 573 928 845 344 653 986 346 124 617 257 685 656 21 278 970 886 379 537 684 634 228 336 726 388 284 547 129 759 655 539 201 676 78 411 123 401 60 586 105 514 564 884 61 415 74 554 931 599 689 561 53 461 955 282 852 60 732 839 376 590 591 35 802 387 314 559 578 735 207 929 805 726 117 842 614 810 793 476 288 599 560 693 535 299 909 152 463 883 172 675 338 987 846 391 477 524 860 394 659 286 188 681 457 769 237 477 14 907 827 578 803 948 563 465 194 728 839 554 507 304 244 396 847 719 93 442 515 348 669 135 806 409 783 721 923 249 715 588 942 861 775 782 889 148 33 642 548 308 697 544 580 560 836 509 165 765 400 697 712 323 424 955 421 32 721 850 461 163 332 218 693 649 247 272 953 565 672 596 5 403 644 900 503 954 171 588 364 607 210 216 52 935 442 499 673 736 460 796 558 527 722 467 192 715 382 585 964 239 634 885 116 792 593 813 202 813 16 909 295 103 324 77 58 118 554 635 367 530 908 113 510 99 736 917 443 597 334 32 495 935 753 687 992 964 62 493 432 112 285 477 547 66 527 617 776 479 406 319 920 361 137 936 765 942 925 691 94 866 67 424 277 405 994 169 465 50 624 211 544 304 9 727 444 776 325 37 838 569 916 621 504 975 158 33 48 869 566 747 178 260 45 679 799 414 437 134 150 470 411 368 377 205 597 857 874 500 870 514 922 137 106 664 199 959 329 166 985 392 359 840 89 342 841 999 928 809 577 675 352 392 633 437 71 428 219 599 703 130 758 95 626 663 299 198 39 124 302 840 386 557 915 400 190 322 843 64 55 405 246 492 605 652 919 347 368 853 68 158 725 890 905 518 259 712 701 130 834 368 900 869 97 243 989 750 746 858 196 762 100 848 932 334 600 508 687 681 599 37 537 825 321 409 551 735 73 949 771 785 831 926 505 616 144 712 708 864 943 177 320 975 347 185 518 190 98 267 858 760 603 540 946 702 255 392 779 945 236 706 781 8 371 199 42 200 154 522 90 914 38 906 319 902 595 54 735 151 87 84 927 361 700 399 938 753 901 489 738 991 118 70 751 619 699 567 348 62 452 648 808 439 718 95 160 304 22 405 826 39 876 704 262 740 318 622 151 23 440 304 835 240 764 968 448 823 731 287 6 658 369 737 755 582 550 915 0 430 952 606 761 193 147 810 66 306 756 999 854 492 267 895 99 597 179 543 540 783 974 436 281 549 483 763 631 906 949 712 532 696 342 895 598 979 536 925 833 667 649 607 680 316 326 360 30 294 474 401 328 666 912 278 120 960 176 837 469 31 557 824 810 86 189 573 363 769 745 171 317 575 727 463 887 252 754 695 850 508 811 820 153 66 439 17 662 875 899 772 27 115 119 910 620 682 433 24 26 199 241 671 408 304 525 772 543 408 814 324 231 639 651 383 488 845 341 982 815 422 394 952 350 529 702 198 265 107 978 871 734 259 790 523 155 886 175 557 271 6 301 675 944 992 877 368 853 688 182 938 630 66 205 127 28 367 895 800 777 778 742 839 242 23 159 570 209 728 345 48 825 225 126 263 136 240 917 711 545 574 109 525 837 592 276 768 148 169 910 287 679 920 778 711 388 962 112 870 49 513 135 836 716 310 562 106 768 454 476 689 46 684 538 362 695 239 41 840 947 987 429 959 674 237 862 806 490 118 934 634 200 72 409 487 654 2 481 725 226 99 873 564 976 22 229 317 867 785 156 728 230 49 65 746 63 833 54 10 335 842 784 768 926 909 869 663 788 272 132 957 95 113 542 568 539 162 473 367 642 102 861 244 863 681 374 729 528 590 613 810 774 49 480 370 963 945 592 405 968 758 713 403 502 878 327 331 795 236 911 579 996 478 883 36 425 326 514 289 720 875 619 876 816 48 20 572 166 742 668 5 486 25 733 882 945 829 216 460 387 439 220 772 357 507 80 509 77 270 353 586 414 257 618 822 521 868 282 280 124 426 886 454 794 763 365 588 266 213 232 112 637 482 441 411 760 715 141 624 336 317 977 544 677 400 929 872 494 736 40 168 475 55 575 815 122 59 391 836 451 670 272 687 635 415 940 716 215 169 559 401 517 87 389 205 291 58 218 631 213 273 555 79 973 622 111 670 225 364 384 117 146 562 402 727 906 572 390 337 283 484 258 968 568 1000 260 667 511 670 675 955 638 613 168 798 881 686 918 674 750 475 222 624 31 681 127 534 596 997 757 172 983 157 640 731 585 686 743 798
15 270 179 321 633 239 991 434 632 24 37 154 122 53 337 217 985 187 683 107 775 439 964 345 782 701 959 576 525 749 754 439 603 897 362 833 371 380 588 28 464 317 905 795 783 558 39 978 948 393 410 924 61 118 164 17 353 715 101 511 954 993 931 250 113 992 706 144 521 128 664 894 826 93 849 316 502 250 86 972 759 763 587 840 457 454 584 287 652 105 509 565 545 398 215 16 372 35 846 349 116 240 490 636 254 441 761 437 620 390 320 444 647 298 400 166 1 389 96 629 786 503 582 401 955 754 655 932 334 708 881 807 176 520 737 792 472 865 675 170 840 671 751 563 617 943 3 396 896 766 6 942 747 117 596 426 290 137 560 681 145 626 75 52 470 773 345 460 812 733 557 756 694 560 127 852 804 841 845 640 535 999 890 941 180 468 953 502 784 727 583 800 639 622 753 619 728 716 867 298 863 311 901 479 929 472 225 121 184 977 266 961 7 379 196 924 723 421 482 771 18 88 485 142 766 913 161 969 450 121 313 870 883 967 151 540 539 17 139 486 56 889 658 549 79 655 748 349 16 544 631 440 251 466 448 635 877 19 569 919 202 464 275 793 100 740 719 951 2 217 452 731 670 47 585 851 778 952 81 59 380 989 84 748 966 881 477 771 430 773 965 570 103 765 121 439 129 873 242 841 14 787 963 356 198 726 312 434 570 826 409 441 230 213 44 565 947 609 271 969 673 750 592 624 468 15 941 625 645 989 135 999 852 566 253 84 422 61 993 128 760 585 917 913 940 832 774 473 501 391 284 205 909 752 185 449 898 504 752 243 153 488 608 383 886 668 247 709 109 356 413 227 665 451 147 941 404 255 396 319 690 407 684 524 343 212 974 42 451 293 62 126 137 428 500 537 453 955 493 113 358 693 862 298 5 379 936 80 169 363 272 558 466 61 744 776 497 792 132 330 130 844 666 54 624 504 767 387 94 478 373 578 475 256 676 771 115 175 831 581 310 420 199 76 154 639 815 978 565 927 421 800 763 503 792 76 117 61 738 891 537 644 837 924 352 365 855 822 847 90 858 325 729 426 267 8 928 737 66 7 383 945 705 554 315 293 134 171 925 804 314 704 442 119 797 105 261 453 454 295 699 753 83 188 661 270 517 559 92 599 105 175 796 437 724 767 295 89 696 367 914 310 876 256 868 941 527 420 257 696 544 239 166 281 599 140 8 417 207 266 368 790 686 942 616 365 483 637 920 840 449 792 435 602 283 17 730 10 889 70 480 983 508 995 194 350 182 1000 359 499 277 965 342 394 662 198 562 849 216 11 606 542 872 522 255 305 411 507 987 906 33 154 795 250 303 674 412 797 805 89 644 596 69 927 903 760 288 242 875 178 418 687 406 208 51 16 844 164 291 356 73 274 321 196 47 971 806 458 72 345 273 779 821 581 512 136 240 212 843 659 949 64 922 103 556 971 688 715 970 451 489 219 384 823 755 52 13 408 971 498 866 81 364 744 32 542 552 309 884 754 986 350 305 147 375 227 123 658 308 798 586 383 59 781 330 957 318 551 125 915 274 17 209 863 791 922 604 192 622 862 689 128 307 195 347 589 431 592 802 883 224 284 498 624 998 777 322 968 549 438 943 989 879 909 669 298 873 237 445 636 834 976 541 362 597 78 523 813 515 62 415 914 408 80 637 399 211 326 423 38 634 364 859 125 718 588 99 756 594 722 428 154 777 153 58 412 551 121 950 732 392 282 389 363 219 459 555 43 732 546 234 34 220 843 78 485 642 885 10 467 393 108 893 330 311 474 973 859 824 191 972 250 700 787 725 395 600 208 979 951 344 660 82 480 910 118 799 245 252 566 739 531 49 501 104 5 165 591 158 611 878 298 241 809 65 328 237 110 133 522 385 194 741 299 780 439 518 319 750 453 419 62 346 49 462 880 743 372 250 32 426 633 446 420 853 648 907 623 511 57 625 707 524 84 762 220 80 265 479 289 649 981 997 252 260 808 177 376 651 54 787 779 465 9 152 969 487 249 204 143 325 353 437 238 484 951 227 686 996 468 727 767 685 624 190 710 982 79 414 63 711 189 203 463 63 776 35 298 390 930 433 854 367 297 340 469 828 450 820 241 22 324 333 250 249 283 935 994 460 537 698 183 403 889 610 794 357 698 768 530 930 6 265 171 836 31 268 75 187 223 481 409 370 533 526 750 567 602 50 246 618 866 262 395 581 43 336 322 420 852 749 420 942 829 188 220 546 167 286 50 141 741 327 271 692 53 659 756 455 899 441 619 476 87 916 214 256 938 144 982 736 130 721 794 326 527 181 303 48 21 613 925 904 982 30 111 946 559 827 48 168 559 918 165 112 589 900 466 591 40 514 685 790 169 200 62 773 484 427 508 816 654 677 446 726 833 532 690 429 616 708 308 538 311 293 700 34 1000 136 697 533 28 189 348 19 581 808 940 746 13 771 392 391 54 937 736 770 271 53 397 191 660 757 698 601 940 614 213 173 109 534 814 243 104 289 476 214 115 671 213 175 843 712 986 157 219 702 101 825 761 388 246 282 753 833 557 758 837 646 344 869 16 27 619 564 997 471 697 114 687 595 685 71 598 120 882 573 87 891 824 561 607 98 221 142 370 776 992 576 276 119 371 213 918 467 572 938 273 756 355 720 478 798 269 503 54 789 444 939 633 447 323 167 594 571 303 977 747 733 716 779 96 835 468 629 458 329 890 701 703 163 712 102 4 830 712 68 765 969 240 223 532 978 969 178 539 981 684 248 323 722 796 605 123 572 219 895 411 52 832 124 533 107 566 839 518 40 256 183 138 861 532 558 357 425 820 590 600 159 218 108 660 285 476 682 220 623 300 988 147 635 712 378 630 335 741 17 584 529 561 331 78 0 679 880 8 111 670 697 764 296 159 548 844 195 428 785 829 607 688 674 896 865 438 653 458 691 50 650 151 488 892 864 114 149 847 401 698 975 883 366 959 924 610 95 295 714 225 536 862 456 68 611 14 505 483 494 8 899 924 951 575 579 77 93 518 360 450 641 127 499 597 394 9 593 689 913 882 319 772 504 647 874 23 707 34 654 82 933 506 999 698 687 421 434 293 695 706 245 664 516 45 704 806 232 771 507 467 339 392 709 72 369 585 229 103 239 360 519 845 138 215 228 505 566 893 957 71 765 656 492 839 24 446 42 248 74 100 807 134 915 487 278 319 958 676 171 475 279 549 871 8 89 233 77 338 818 364 374 870 911 799 990 932 292 161 550 239 91 847 118 145 580 428 398 628 731 281 491 706 402 996 218 435 810 840 892 417 923 159 908 140 522 552 36 783 60 689 160 404 281 859 377 418 543 521 55 329 298 984 356 41 146 724 927 963 324 229 26 510 156 345 672 699 473 875 20 47 469 795 854 195 201 560 379 312 205 341 294 434 496 155 231 848 244 87 619 434 287 247 233 286 656 55 54 399 316 786 832 497 801 603 568 734 612 488 361 873 809 731 21 911 553 80 921 989 740 283 984 633 395 840 636 210 45 782 717 961 829 804 983 996 348 238 172 526 193 882 680 324 150 704 31 196 458 673 300 455 989 229 349 284 540 736 578 198 615 418 542 668 106 563 547 359 980 329 440 648 382 127 87 448 317 296 25 348 478 391 703 595 793 296 297 388 995 39 126 594 444 352 944 147 648 310 463 288 235 255 197 101 894 905 994 842 212 689 217 785 870 257 309 168 926 577 43 38 192 694 554 156 29 524 803 336 621 598 693 214 716 102 350 671 657 206 416 361 800 30 679 629 407 913 328 558 563 404 436 98 210 726 155 483 332 987 745 398 486 195 341 487 381 370 280 218 38 128 912 44 264 604 713 219 530 471 301 938 12 511 663 571 438 679 459 484 819 978 143 150 46 79 952 777 276 823 520 183 956 655 630 810 772 816 110 645 90 515 506 755 602 253 387 141 857 817 627 879 887 940 174 661 226 385 162 292 764 818 304 849 269 468 11 624 794 693 945 470 575 245 885 903 236 644 626 665 258 205 461 578 919 38 822 915 742 115 715 614 208 551 67 844 856 927 735 470 351 169 811 408 88 535 577 357 710 71 9 666 976 771 246 52 962 237 574 572 386 587 531 524 882 451 170 640 781 681 4 785 668 800 474 614 589 185 495 580 643 124 186 659 28 525 270 3 681 493 559 650 609 140 838 222 769 275 222 746 841 226 432 329 376 871 628 587 823 731 424 417 140 558 934 741 902 905 57 517 851 779 734 456 417 14 968 59 906 714 128 730 788 507 263 907 70 706 598 736 363 622 64 572 667 522 238 972 41 634 888 937 302 140 299 655 897 336 967 176 397 902 355 484 76 428 221 927 443 885 399 353 961 827 842 819 206 284 405 466 148 255 131 582 354 251 850 156 97 725 510 148 439 275 817 819 660 230 932 35 638 861 85 296 338 161 259 60 960 74 365 146 860 986 678 562 813 637 513 743 848 187 528 294 640 581 323 312 814 32 992 796 23 295 306 143
242 633 802 158 560 824 593 37 141 1 5 796 169 487 663 228 90 788 749 212 18 617 474 870 193 365 132 563 152 798 977 785 666 788 920 224 203 265 528 855 689 895 385 145 582 30 988 670 885 344 858 701 913 835 244 560 624 44 101 661 305 233 407 600 588 779 303 119 622 76 529 474 816 259 219 473 80 197 987 21 47 487 752 311 706 345 507 409 708 709 896 161 2 106 440 607 571 309 334 91 947 483 630 393 928 414 434 474 461 345 597 198 19 858 306 864 589 325 960 850 466 234 683 781 499 6 910 616 140 484 899 650 661 804 370 245 620 192 702 147 729 599 408 411 69 331 981 680 880 150 927 750 259 162 215 295 277 907 554 486 930 400 545 730 766 595 535 714 505 490 495 585 470 156 772 141 222 144 441 36 209 647 887 864 451 446 680 704 615 388 586 148 381 817 126 819 954 317 983 722 32 565 79 20 172 11 882 129 497 642 514 356 993 788 697 418 297 504 399 67 371 671 153 211 354 983 621 105 14 950 868 415 456 73 863 890 523 921 679 791 238 763 34 565 369 772 948 503 471 710 824 217 299 102 457 759 367 532 3 933 275 466 657 956 944 782 961 234 366 51 835 339 725 379 670 398 301 17 715 553 249 874 825 576 907 168 563 554 892 584 346 516 398 775 401 220 108 189 182 546 604 238 17 847 264 601 356 311 7 104 992 419 309 500 245 655 13 304 506 902 550 507 898 524 475 88 145 401 365 423 779 728 973 445 878 269 144 327 573 780 104 294 181 319 890 573 635 539 341 4 251 358 100 646 969 742 444 819 815 341 662 747 254 164 895 869 75 457 695 101 877 525 602 120 257 520 548 37 294 803 854 78 202 500 123 642 678 6 86 59 840 707 546 803 976 138 87 740 467 980 400 844 374 704 608 338 424 968 925 733 872 326 805 109 336 731 562 126 691 675 339 573 46 758 874 255 978 691 310 444 291 514 637 459 350 187 248 864 989 154 846 397 188 114 538 868 355 917 949 707 617 653 376 902 450 303 675 31 116 773 539 27 174 540 106 381 362 534 118 551 233 240 943 662 941 367 821 49 967 590 758 162 110 473 664 18 229 722 861 781 655 301 764 822 4 525 565 608 322 679 865 139 889 965 476 416 51 761 834 38 282 822 279 780 186 629 9 550 975 161 958 551 352 323 392 824 676 336 198 366 570 971 616 601 272 251 800 244 472 264 243 642 717 898 832 560 280 418 20 317 556 71 754 72 403 965 520 182 875 870 159 855 52 571 771 149 416 429 425 578 532 619 377 440 677 82 527 800 599 620 705 654 406 342 791 127 501 602 894 470 449 204 776 948 634 75 518 61 822 661 225 826 612 279 429 806 210 131 262 700 409 618 912 147 609 872 859 917 713 448 340 434 579 154 55 948 35 331 11 244 239 765 224 878 175 708 481 95 561 966 459 475 703 36 806 922 307 616 646 147 534 885 956 761 836 285 344 17 743 242 536 174 862 201 25 53 876 175 648 487 994 622 177 424 644 231 99 32 714 824 315 960 109 704 595 397 517 773 921 108 60 37 879 641 710 475 720 265 552 896 908 597 130 429 146 314 575 833 197 376 160 627 185 294 932 168 974 564 276 638 748 579 166 27 628 705 88 965 849 1 490 836 364 155 984 182 783 786 574 626 726 903 274 348 320 813 44 627 36 899 258 690 387 241 503 51 996 843 10 249 672 575 544 187 317 807 656 836 837 536 688 257 750 145 138 837 980 429 558 455 347 781 789 107 62 214 232 867 253 434 8 459 494 90 692 435 782 45 204 552 897 933 171 330 811 20 801 425 584 328 45 139 396 944 739 781 526 649 241 713 269 35 543 213 926 43 21 681 598 321 165 638 841 985 986 246 326 900 311 297 288 76 327 702 163 415 375 73 226 421 191 109 57 28 448 73 636 707 951 182 831 537 502 479 827 93 491 433 555 172 728 769 653 52 107 582 353 312 671 274 755 984 120 589 125 704 190 129 59 683 342 471 157 647 217 23 173 514 511 12 421 938 525 803 568 639 404 274 559 750 942 563 774 708 734 70 601 451 158 305 687 314 964 987 904 882 607 88 484 407 103 4 439 123 673 761 195 254 29 799 390 62 658 814 91 808 380 537 292 699 533 106 549 921 769 800 76 742 864 284 684 254 379 928 189 842 180 582 759 57 923 885 95 398 768 958 39 135 437 626 741 324 373 464 751 849 784 821 959 246 963 5 216 966 730 863 740 748 473 765 970 482 382 459 28 768 581 325 265 231 767 417 931 475 121 748 487 346 583 920 704 376 642 392 647 417 337 806 384 566 804 472 405 600 566 101 826 227 541 589 427 618 72 365 286 595 455 722 267 677 891 159 213 136 63 893 531 70 738 997 201 475 957 497 89 228 194 244 625 169 82 849 886 152 606 307 330 466 179 507 137 194 290 451 884 442 250 55 580 799 129 506 329 850 12 459 432 502 236 981 422 681 870 340 685 210 452 274 660 163 360 635 888 833 78 840 681 348 266 729 325 28 420 755 361 598 27 673 700 55 6 111 156 445 445 377 813 512 871 713 383 116 199 947 686 812 631 197 733 569 522 278 638 645 614 103 911 779 465 180 847 872 147 41 869 684 413 848 901 138 830 46 136 41 113 431 415 403 227 817 345 934 519 152 786 650 161 565 990 646 939 632 454 848 149 177 389 208 31 750 289 98 433 767 699 462 98 40 828 165 724 762 184 319 150 288 143 862 363 442 690 948 300 79 111 313 940 182 442 8 40 293 639 767 230 804 747 888 640 2 785 253 933 159 263 682 428 547 564 295 916 598 629 346 271 668 530 691 798 909 542 518 119 678 489 538 24 418 496 299 414 486 972 609 512 215 386 874 493 194 578 414 577 839 756 786 937 56 42 407 873 758 819 153 950 549 851 963 187 673 796 901 603 71 255 12 654 239 298 860 711 848 53 356 92 795 790 867 358 735 15 332 508 415 810 620 71 549 919 780 792 838 1 320 909 8 183 652 148 310 68 476 391 895 368 305 281 409 610 369 524 59 515 148 709 679 850 283 192 470 228 36 817 545 855 963 732 420 922 180 585 340 412 64 331 490 537 198 133 183 61 720 844 575 65 295 446 627 131 588 308 565 778 476 498 55 84 73 645 732 938 746 833 469 557 419 235 260 627 684 438 717 178 316 200 884 105 821 96 235 968 618 962 580 979 653 304 95 246 559 641 467 124 240 154 153 812 850 64 606 151 2 359 727 936 290 128 566 93 151 553 173 170 515 998 989 521 783 965 520 945 593 447 772 596 766 745 495 252 145 611 428 587 706 761 694 823 15 504 383 924 845 857 128 731 586 378 714 613 643 848 352 966 708 787 378 723 669 991 948 469 766 22 495 463 876 551 655 513 912 207 881 321 385 814 666 775 253 643 230 73 896 547 366 94 973 590 614 443 414 693 512 417 188 478 27 809 999 853 713 324 168 929 288 349 634 762 465 903 783 205 148 780 593 402 160 112 679 302 227 338 831 902 497 652 296 477 330 139 406 773 259 134 748 712 781 569 713 212 156 313 822 285 982 845 300 883 653 453 80 316 516 223 300 667 884 122 518 860 646 38 1000 839 746 763 824 867 866 43 718 594 194 0 342 482 487 372 499 351 250 155 763 591 579 117 178 135 786 343 132 287 82 600 366 842 694 735 794 16 316 488 995 220 825 765 714 247 217 650 918 41 544 516 622 479 779 592 68 30 464 618 901 231 88 803 592 115 381 722 397 953 475 164 70 744 976 318 697 335 686 682 285 753 451 50 957 918 534 278 578 843 916 83 950 460 331 162 447 626 85 777 239 829 547 727 362 102 20 808 286 332 738 757 217 856 236 357 69 211 503 707 92 838 710 696 436 234 534 328 747 168 109 284 755 419 125 240 510 397 485 632 989 793 894 955 428 70 559 458 705 737 72 430 650 866 244 674 402 464 354 807 725 623 91 218 158 127 445 319 475 509 345 85 340 261 365 480 572 208 996 54 966 295 964 81 254 483 900 114 270 256 75 268 398 633 879 917 989 915 950 426 658 721 455 221 287 605 18 77 970 760 289 462 954 418 333 167 344 58 5 619 316 852 442 914 581 214 373 323 812 142 904 736 50 659 340 669 377 260 390 576 808 206 773 468 896 410 374 67 719 905 445 431 745 293 507 794 491 906 30 348 920 48 328 567 509 435 385 982 793 893 998 283 478 237 358 900 924 788 249 797 54 74 595 649 281 26 800 946 106 971 111 49 813 97 375 500 219 795 210 999 570 33 187 485 835 23 211 716 692 436 849 37 211 995 5 394 56 312 443 176 632 665 567 719 975 333 728 698 613 572 751 388 808 881 791 694 617 486 882 770 484 314 832 56 928 492 274 510 971 781 615 997 24 985 940 934 468 66 965 270 106 935 197 296 937 196 493 701 752 393 122 742 953 799 224 273 206 952 768 818 463 668 902 651 609 718 38 746 455 423 986 540 980 820 701 411 985 395 72
899 609 9 144 566 534 544 93 765 588 729 822 988 751 125 115 506 987 141 186 602 182 977 168 739 290 289 307 127 772 276 634 587 868 91 237 8 49 541 785 960 523 96 819 866 441 409 297 176 392 606 398 743 172 250 170 549 670 357 967 98 262 638 469 632 545 835 853 978 813 162 566 911 564 467 324 431 482 620 561 845 848 200 746 393 326 852 450 687 376 601 671 165 853 973 581 144 833 664 248 203 776 146 374 432 480 495 616 179 308 211 303 453 547 461 316 338 472 586 124 48 449 757 25 207 341 906 571 471 53 879 413 958 958 733 581 267 805 802 254 274 414 451 588 995 786 655 747 241 984 999 425 512 616 397 909 966 618 342 595 290 813 434 129 322 275 626 125 191 847 470 973 609 619 294 940 787 293 926 36 354 234 212 131 888 183 215 288 227 720 625 590 67 2 531 571 364 924 984 432 547 955 129 290 614 312 329 473 597 285 692 543 508 705 770 63 66 526 374 897 537 765 774 895 657 307 917 906 511 877 273 272 173 908 946 85 949 746 490 317 889 387 260 105 518 756 659 597 158 21 901 319 991 205 51 377 298 307 921 140 684 716 640 825 103 994 783 291 496 125 851 283 670 206 106 915 114 421 919 769 113 854 954 359 399 60 373 485 28 808 797 552 320 411 437 588 44 789 516 764 256 637 894 341 255 599 683 832 18 458 771 213 595 831 147 602 475 454 468 928 133 612 460 500 598 889 982 869 748 5 396 77 912 399 927 894 695 648 782 546 10 655 639 443 31 3 673 740 935 737 843 250 149 959 913 974 46 305 964 845 380 228 259 838 100 640 543 209 962 15 441 901 573 185 735 846 974 489 334 573 817 297 403 943 398 721 542 358 532 248 666 56 717 10 562 436 950 916 580 359 278 23 376 633 349 860 407 417 455 402 34 379 671 642 622 682 180 420 930 345 937 794 591 951 596 814 579 711 423 863 345 396 485 743 829 12 130 365 64 85 734 246 574 852 326 849 153 227 536 71 720 55 873 316 156 422 123 219 341 93 501 694 57 617 266 511 972 964 804 968 676 423 424 567 643 375 384 730 821 103 838 291 725 605 448 410 895 470 931 15 473 244 924 766 192 18 563 513 42 384 295 369 525 983 793 356 521 91 915 801 97 552 324 433 367 530 855 410 271 59 795 949 414 90 101 995 484 433 109 725 261 942 418 605 4 24 92 685 445 870 653 540 198 879 658 129 325 413 343 742 412 350 486 891 660 455 39 9 727 920 459 571 360 877 515 81 993 270 963 549 814 431 365 999 189 897 182 179 828 724 938 837 700 451 76 67 362 545 619 213 883 618 243 108 779 84 781 234 201 914 629 674 944 787 710 94 714 894 344 225 940 334 668 122 955 851 35 381 914 662 773 52 425 313 610 744 807 793 862 779 688 663 491 941 220 515 214 998 340 98 715 610 438 529 436 882 698 513 464 99 604 53 217 954 737 664 812 952 581 698 805 409 363 136 744 104 312 459 577 755 108 943 923 183 375 356 287 233 850 33 270 923 382 140 951 11 808 794 892 748 84 470 565 344 818 638 62 90 245 706 307 449 880 208 170 601 234 453 309 732 500 459 981 159 697 818 769 53 352 832 681 334 705 387 478 982 25 821 263 124 611 768 987 870 377 174 618 703 742 458 726 944 465 219 997 511 599 701 789 858 775 726 120 676 860 976 327 262 665 407 730 174 621 330 258 638 523 518 858 316 65 75 94 488 433 660 635 436 909 252 824 537 52 646 286 368 332 852 832 62 641 558 246 434 183 768 30 973 61 256 526 310 723 941 576 706 336 599 716 926 27 485 992 934 381 777 980 419 712 596 881 1 297 310 756 222 830 351 262 24 435 520 891 831 14 992 300 354 571 335 844 725 122 831 150 316 401 28 713 260 139 400 961 205 736 216 238 789 311 53 394 811 836 888 303 807 882 673 87 700 826 335 539 755 193 977 859 393 616 992 88 389 527 998 761 708 709 998 645 518 656 779 952 643 275 587 654 935 776 183 699 77 281 57 184 104 19 664 970 377 23 664 702 334 284 757 752 142 557 637 466 899 719 781 893 292 856 635 213 398 745 801 768 969 933 872 753 932 885 51 429 728 196 71 77 191 232 666 569 4 118 37 493 162 410 875 15 627 476 362 79 727 971 702 819 109 178 206 16 431 288 537 663 900 32 942 89 433 138 989 903 317 942 18 834 974 502 739 392 852 254 268 400 352 383 866 651 62 216 454 251 475 406 249 482 167 529 256 872 924 481 603 764 733 296 222 767 294 389 724 996 356 853 42 857 155 649 894 356 367 167 891 388 31 839 216 904 936 514 417 231 544 328 324 678 607 163 747 707 210 876 4 317 847 417 559 136 32 800 136 583 70 69 966 796 341 335 430 121 555 190 9 472 624 867 246 746 625 208 924 519 581 330 897 443 306 545 718 117 296 584 430 887 767 791 802 333 572 721 216 350 299 236 677 932 146 469 440 226 328 674 404 402 261 264 242 228 905 497 49 371 770 822 990 458 118 631 265 947 365 546 302 85 942 956 582 439 223 428 55 934 407 137 436 722 724 353 198 56 361 833 794 487 920 308 80 943 656 636 496 941 642 691 533 454 368 874 799 877 176 837 394 479 891 132 96 510 354 316 882 630 766 708 909 143 347 450 937 690 490 115 678 221 593 63 629 738 125 498 914 870 630 662 721 965 569 73 579 556 407 257 495 847 877 600 635 706 105 994 841 741 319 346 480 152 60 105 444 379 867 509 74 299 216 253 521 538 805 672 605 936 164 590 297 166 266 41 80 5 125 280 973 918 21 533 976 315 827 886 663 206 301 900 193 788 640 230 481 293 883 908 251 54 137 846 336 780 914 199 173 71 239 718 756 347 783 268 728 413 591 534 423 750 688 564 34 747 109 785 775 11 913 387 102 119 744 758 258 967 273 646 261 634 390 93 109 151 779 361 979 359 864 447 905 575 792 378 440 916 545 411 618 561 882 449 417 301 776 763 597 570 164 45 394 675 900 823 358 49 701 13 827 426 503 957 916 685 499 168 580 778 139 488 41 503 276 535 790 517 386 928 929 239 119 171 64 749 634 524 766 366 841 890 779 902 412 504 901 615 68 292 698 95 813 792 370 553 594 142 513 247 486 404 507 457 343 124 664 175 310 905 715 555 772 480 484 603 656 605 37 682 400 172 756 277 543 272 139 945 641 968 955 351 357 861 554 291 816 560 318 740 803 559 276 896 227 29 395 644 43 283 505 111 67 395 956 696 409 825 850 799 726 47 991 513 360 762 573 637 95 593 939 319 833 613 134 358 593 164 449 854 309 863 480 370 11 925 740 463 628 477 840 304 669 898 447 219 55 145 441 869 880 385 754 339 95 647 490 704 228 107 408 703 368 809 520 628 171 269 561 209 1000 642 257 462 698 55 454 155 778 650 719 608 544 440 390 233 159 728 308 285 215 594 188 871 644 693 888 12 552 21 547 420 638 17 885 252 339 33 879 494 250 405 51 279 995 810 273 754 57 40 317 760 80 174 559 907 304 6 30 689 590 195 181 759 46 242 217 989 107 110 708 815 607 751 381 686 766 331 165 578 198 83 113 102 907 939 395 731 703 313 193 80 3 624 298 627 706 499 117 680 944 567 383 976 699 998 210 452 526 235 406 50 942 766 896 528 844 306 82 240 615 202 840 53 474 975 853 323 424 444 991 585 813 415 212 798 956 282 515 82 910 694 613 530 585 419 256 237 736 22 432 474 107 948 776 223 832 169 495 90 66 204 805 185 895 154 115 679 917 408 956 652 867 355 653 772 608 148 112 0 980 842 366 446 81 3 408 841 418 669 276 20 281 612 358 58 995 724 41 592 134 572 397 104 122 813 233 701 252 648 118 522 59 607 776 953 187 78 231 321 763 442 453 160 660 990 545 159 301 302 935 986 358 161 388 197 351 210 907 667 789 489 41 811 259 70 287 868 114 68 252 755 113 582 790 131 837 456 892 803 874 483 905 550 622 430 616 74 703 248 390 43 324 548 607 128 312 372 287 661 77 794 796 589 448 551 377 38 828 81 533 427 654 777 111 249 288 37 446 390 991 135 971 827 905 588 143 552 6 554 161 244 885 711 726 507 517 229 360 617 249 187 842 979 413 540 774 806 83 369 686 929 786 910 975 75 420 983 94 36 690 520 121 348 443 816 10 60 604 86 198 24 316 864 236 801 989 265 791 157 848 112 926 368 181 116 2 969 718 205 925 391 744 849 488 26 607 633 740 558 857 416 126 72 287 897 599 959 153 922 813 225 87 181 693 865 405 505 256 831 472 920 720 422 149 305 882 985 658 310 277 314 809 188 865 2 570 878 26 884 510 99 331 177 850 732 673 318 318 623 395 1 474 840 464 134 990 140 312 784 620 790 33 786 289 224 779 7 269 677 701 126 25 820 626 337 456 848 296 218 157 568 86 222 524 59 425 386 406 421 413 194 374 186 737 492 236 875 45
626 217 637 861 255 390 824 374 121 177 50 809 456 7 261 947 683 1000 359 339 191 99 712 853 584 984 614 202 654 320 992 395 212 207 260 945 447 890 217 393 344 160 289 427 628 23 981 348 701 173 876 52 439 129 849 128 713 178 176 666 913 113 574 702 919 526 672 735 477 921 31 862 779 635 742 516 130 66 195 868 819 404 885 779 529 92 746 922 275 230 150 937 838 772 428 90 587 799 995 878 362 167 480 790 897 939 470 466 123 589 42 62 405 342 868 590 233 385 9 917 420 364 629 541 873 989 142 481 892 19 7 557 311 250 75 901 256 98 137 901 235 21 781 261 250 443 558 628 270 220 998 21 980 675 937 843 521 800 469 189 357 59 109 737 625 429 371 333 29 783 715 106 181 501 34 25 466 515 366 963 22 267 443 418 394 718 803 700 506 970 666 329 488 822 540 74 504 822 969 808 756 59 942 472 564 610 829 551 610 904 416 297 809 176 398 936 802 75 427 989 798 400 599 512 49 126 64 590 338 848 294 618 597 358 903 342 13 545 750 457 251 841 147 366 463 474 239 449 772 965 19 253 320 414 804 635 644 739 834 515 596 344 624 180 515 994 437 1 172 967 3 96 431 351 159 768 502 804 97 656 886 898 965 34 47 256 694 934 175 901 265 752 314 787 956 576 862 589 205 913 541 263 345 649 874 691 306 972 580 387 401 696 227 324 673 59 355 403 393 474 63 132 6 412 519 165 833 19 656 786 721 988 171 110 720 228 379 957 87 866 935 915 696 913 198 460 349 518 78 84 490 787 387 386 313 412 806 66 525 333 563 88 318 1 757 601 15 397 872 557 884 9 333 433 375 25 69 569 166 122 364 510 140 146 845 191 483 712 225 824 117 194 48 256 220 814 378 165 678 982 591 748 358 894 533 89 448 800 749 340 38 765 572 728 312 923 855 795 363 694 716 258 154 19 924 123 89 297 291 797 340 841 751 179 485 152 899 241 615 809 522 422 438 358 953 348 203 824 61 159 568 260 167 366 820 653 33 688 816 362 231 62 665 866 635 707 832 414 773 747 929 719 743 239 523 667 388 328 704 43 309 900 559 409 590 471 630 304 729 273 244 109 902 838 70 258 65 178 744 518 290 862 753 956 455 216 308 955 386 919 999 8 339 601 194 676 514 770 396 728 168 702 219 939 495 983 66 957 950 811 400 263 755 37 510 891 517 761 149 789 524 848 718 335 432 311 259 362 141 700 383 710 434 864 467 546 197 615 581 740 457 621 491 502 889 413 853 110 180 963 954 982 948 189 818 980 104 167 622 491 985 905 323 438 604 238 229 359 334 451 777 794 955 994 295 964 891 754 726 471 133 822 763 165 348 308 5 194 411 602 317 637 970 965 390 170 116 362 138 954 794 902 399 826 768 928 799 462 301 209 925 266 196 907 764 770 157 321 40 314 914 511 377 38 966 598 951 125 878 771 907 905 185 925 577 438 493 154 542 306 658 543 736 297 830 209 583 553 303 616 83 88 618 56 601 85 268 479 675 256 512 572 286 515 592 422 725 80 684 176 936 463 310 79 905 94 632 787 209 659 223 670 161 894 350 941 98 57 562 710 668 7 56 699 71 294 536 531 105 844 337 858 851 437 702 143 676 708 253 192 296 540 397 752 578 670 605 205 786 207 324 894 586 292 650 609 274 736 793 690 385 27 18 680 557 304 928 226 831 77 88 472 660 53 111 450 860 227 119 683 210 183 145 196 501 794 341 64 162 688 762 744 585 936 931 555 623 656 238 142 444 51 254 149 77 50 810 848 940 623 2 294 977 119 422 525 870 258 639 134 44 381 714 896 508 270 959 980 60 171 898 863 732 362 247 414 342 300 43 664 912 517 99 839 569 677 549 877 458 736 754 582 129 357 534 752 890 351 24 899 279 896 36 186 163 804 190 140 976 8 987 436 850 295 445 806 202 616 335 9 552 110 731 88 232 78 857 475 880 565 404 512 606 405 423 450 627 435 993 417 284 884 709 379 801 897 278 772 343 863 758 917 893 678 946 419 134 975 173 295 453 340 808 413 282 433 54 460 949 721 316 851 433 744 967 129 983 995 783 121 389 791 789 341 288 948 507 497 916 7 579 687 904 949 785 569 454 849 45 886 426 490 139 580 170 570 503 905 356 602 361 822 114 32 934 879 759 201 539 17 249 628 741 64 608 771 498 13 127 582 952 699 990 367 760 820 211 919 776 409 321 846 94 924 671 928 550 942 866 303 450 901 881 381 144 816 767 945 727 2 62 877 782 887 795 580 787 612 871 784 12 893 576 308 737 346 621 133 468 311 687 403 199 277 472 455 566 825 565 513 224 536 325 444 74 273 595 267 242 349 67 538 1 729 717 125 188 738 240 542 945 399 543 981 441 978 877 354 728 314 771 294 978 919 800 482 228 147 964 165 271 150 234 140 723 587 814 172 122 851 958 682 943 867 922 193 376 787 847 941 408 317 430 154 201 169 843 575 854 394 941 783 589 96 330 420 598 845 567 395 602 287 153 278 4 645 146 440 263 538 611 972 848 161 91 111 381 13 160 759 769 323 688 897 436 963 921 601 594 406 351 269 780 93 425 34 369 468 90 159 796 287 329 256 617 8 748 752 418 836 682 298 79 595 415 976 588 945 719 473 674 682 979 773 864 559 267 484 700 220 14 366 174 674 869 134 827 689 603 48 570 343 573 734 155 285 319 532 406 474 446 731 11 620 994 204 616 565 293 82 852 536 984 296 867 116 165 893 513 446 27 634 417 725 792 2 875 831 131 778 775 270 961 773 346 802 59 454 285 935 326 939 963 39 482 961 462 446 722 876 681 286 548 110 76 345 452 700 280 421 971 650 353 685 84 886 484 816 638 188 535 773 846 405 530 923 703 674 551 783 571 353 516 347 813 209 368 937 184 778 896 163 667 904 740 753 634 629 413 931 125 554 380 18 927 264 370 882 975 78 888 249 222 394 81 900 643 357 613 295 791 148 272 902 766 151 103 186 858 303 600 350 547 274 661 972 698 273 302 424 16 840 365 940 276 63 252 339 631 787 481 979 414 936 336 355 930 440 537 319 322 435 158 247 460 382 0 884 106 942 861 218 659 185 37 617 730 493 938 663 560 207 917 406 8 899 553 613 527 279 237 683 699 960 520 186 58 889 607 435 135 447 647 356 218 333 686 871 734 3 23 442 962 172 248 751 479 726 204 698 986 989 487 620 494 237 939 284 735 445 823 385 30 210 901 746 208 702 997 568 531 183 39 203 207 154 193 561 836 837 932 141 107 517 640 380 402 807 911 936 384 765 101 247 500 70 879 946 20 535 283 164 412 433 496 853 797 190 100 658 538 16 459 460 957 18 691 332 895 670 96 988 906 115 582 462 988 320 805 336 241 289 894 339 35 190 258 780 331 610 126 148 745 429 692 27 110 87 788 355 982 703 790 828 304 451 695 653 882 304 215 495 354 264 859 542 689 805 669 518 372 312 382 151 642 995 705 262 555 661 908 194 509 57 108 925 633 973 933 566 95 260 863 325 164 38 269 310 347 477 332 926 128 50 839 827 609 968 465 778 373 255 807 826 489 316 26 410 645 582 287 897 711 986 53 54 245 661 778 346 815 76 475 202 421 299 151 346 410 227 497 964 761 408 556 27 68 445 835 937 499 47 837 93 989 905 693 631 57 433 461 900 473 512 25 741 264 222 189 747 392 890 708 143 960 770 478 910 821 554 102 110 545 962 419 517 156 95 909 876 944 282 707 412 612 16 183 213 246 845 292 423 182 516 298 593 46 24 115 731 186 835 214 950 620 843 747 632 299 332 360 938 442 509 148 75 327 611 486 46 649 779 391 991 179 814 132 390 492 52 915 435 395 893 85 420 652 588 739 783 752 949 32 565 828 827 991 600 82 519 213 803 663 242 910 747 826 993 192 786 680 425 41 22 697 352 315 342 923 224 996 754 328 744 236 433 281 912 651 869 73 187 561 595 817 84 471 771 883 906 947 657 840 42 297 885 774 130 575 120 52 184 784 338 17 733 124 924 532 212 277 777 505 900 407 937 440 845 200 177 842 607 187 450 367 407 974 632 918 977 86 55 51 415 710 439 679 378 112 705 677 836 262 823 10 386 593 153 528 798 662 964 451 119 476 559 526 326 424 591 113 196 273 407 474 144 706 762 464 878 352 637 216 33 80 749 55 491 403 785 152 762 968 341 511 481 841 405 266 822 518 116 28 257 670 452 811 462 546 988 972 22 812 477 243 702 221 620 449 918 770 572 120 412 226 37 92 12 554 554 177 868 307 630 374 342 230 539 544 771 733 572 690 482 655 293 664 246 641 230 822 696 118 832 93 334 887 860 657 676 920 657 865 362 973 719 169 596 136 544 636 985 856 803 72 696 653 674 825 139 257 506 926 618 738 969 844 138 619 506 300 731 648 518 21 146 685 94 900 926 206 689 435 74 409 187 143 750 305 816 646 607 178 288 765 168 429 411 724 596
194 769 848 876 225 416 389 383 347 437 594 630 352 105 137 610 465 186 338 707 343 915 255 493 217 499 245 274 977 186 367 453 5 248 106 624 273 144 122 275 397 771 159 488 143 829 412 115 640 651 415 837 937 313 932 439 455 721 339 557 608 252 914 128 793 248 630 69 464 926 500 337 180 602 185 715 876 194 22 904 2 829 31 332 375 693 136 25 168 36 560 122 129 429 966 712 9 449 177 32 784 236 11 563 134 17 175 854 756 4 879 674 531 8 514 644 698 148 243 628 19 483 246 37 779 713 544 591 290 661 54 506 460 392 685 763 873 849 538 263 499 871 382 244 502 726 802 294 745 867 144 867 182 409 56 486 877 644 732 648 976 435 381 47 404 373 401 813 992 459 614 653 18 344 66 41 27 23 994 319 69 966 615 8 3 468 627 43 114 956 892 292 334 733 78 416 408 537 845 907 583 479 446 727 125 84 534 684 827 203 99 630 704 362 371 54 724 333 387 442 272 317 36 288 112 58 76 401 331 584 881 759 383 118 37 146 121 118 115 799 731 979 191 521 567 403 539 560 783 798 957 83 308 34 786 148 913 499 740 882 859 438 872 763 806 328 429 893 286 629 454 108 695 479 94 520 345 717 202 288 127 613 135 275 570 474 162 180 895 608 794 673 636 976 763 539 426 598 73 520 97 931 274 173 193 512 886 175 110 750 650 889 107 541 498 177 407 56 469 914 936 339 474 477 513 578 7 512 535 736 604 183 655 341 160 830 132 519 712 519 938 785 727 876 856 878 898 956 954 641 844 673 492 131 51 276 65 842 593 958 986 935 920 507 444 897 236 161 481 651 173 557 901 548 456 445 776 111 62 713 919 601 675 923 854 729 864 765 38 474 379 399 43 843 323 736 988 714 660 577 91 421 219 40 711 914 710 517 276 337 270 473 15 60 355 386 686 126 591 166 729 905 221 548 158 684 495 647 818 918 287 159 762 887 329 351 931 480 459 209 676 782 968 120 297 688 515 385 376 186 715 613 100 394 356 922 34 516 424 20 777 391 990 878 396 983 930 471 733 235 840 457 523 229 298 478 362 273 79 572 23 486 522 626 33 394 829 945 284 962 104 744 508 36 288 482 725 512 87 744 984 903 599 945 750 87 823 473 565 531 821 443 908 281 25 970 620 957 403 182 49 552 697 528 964 384 74 979 176 265 292 375 348 608 894 530 622 501 556 23 987 794 210 298 789 229 929 373 719 720 229 833 578 558 93 802 548 193 165 158 361 690 648 660 701 732 996 376 717 86 545 103 442 188 813 298 178 683 295 744 280 759 384 551 742 27 86 934 410 577 850 460 755 861 517 317 533 135 471 286 618 996 826 840 991 965 796 592 767 881 98 194 472 168 90 552 152 569 819 26 319 359 411 959 332 978 154 401 512 796 795 124 506 159 781 552 181 121 653 933 385 322 293 259 187 286 241 833 303 161 738 292 96 542 837 532 89 649 391 245 610 337 836 647 748 199 922 782 445 141 466 579 239 830 808 503 463 893 271 402 634 658 504 722 766 68 942 595 337 691 285 289 101 66 803 24 126 29 699 519 788 533 233 605 904 108 511 758 849 859 330 287 617 869 315 316 489 644 950 351 139 120 340 90 582 604 635 242 353 346 541 324 428 110 575 166 720 734 309 310 973 988 642 651 757 115 770 976 949 26 113 955 596 129 882 136 737 835 360 615 917 661 406 161 354 204 561 400 858 892 427 77 673 108 521 383 359 997 171 260 149 917 190 185 540 246 480 97 985 20 453 683 188 800 61 581 706 203 679 78 306 215 490 747 289 209 884 198 248 305 325 559 641 479 962 765 718 129 1 140 451 995 810 679 782 627 792 32 871 689 496 689 716 983 67 534 342 821 972 635 183 995 896 215 374 70 838 416 778 936 483 310 603 564 605 566 44 391 477 815 312 226 479 142 457 108 253 435 0 950 828 169 759 576 203 107 868 950 103 988 462 933 105 999 999 741 862 922 861 755 571 674 677 490 825 749 543 728 526 811 64 553 437 953 899 595 166 2 346 667 885 389 564 721 867 676 669 817 24 903 205 657 357 670 730 726 470 754 304 722 242 42 736 706 209 398 572 484 417 521 88 26 151 173 800 43 201 749 237 381 953 421 586 600 8 601 405 938 722 647 536 883 577 880 150 277 684 179 935 563 623 151 42 80 656 942 488 573 703 240 172 102 174 145 179 115 689 604 693 899 687 231 909 363 291 860 853 655 82 203 59 841 520 979 902 233 482 187 542 623 58 667 39 88 691 173 184 440 372 179 611 109 81 932 607 644 911 107 905 244 790 791 631 437 200 276 350 738 870 54 702 65 835 966 418 712 735 586 606 432 109 190 621 77 130 1000 214 501 281 164 264 554 721 506 887 890 646 255 328 350 278 906 413 52 491 573 422 586 918 436 307 845 146 11 948 399 321 535 888 928 487 438 156 779 880 143 955 135 458 139 921 563 769 594 123 360 124 817 890 106 390 180 832 806 335 417 53 792 235 666 247 268 138 831 637 646 525 264 420 972 167 920 554 709 754 463 915 221 516 207 624 78 102 79 432 428 55 398 941 828 344 884 206 961 108 949 419 229 983 520 262 466 211 338 723 288 566 253 682 86 452 230 709 545 863 973 476 527 960 152 368 776 434 688 668 186 619 904 230 111 195 881 714 651 775 442 798 642 310 446 998 89 971 724 257 984 708 898 934 520 363 70 392 712 852 528 296 70 662 437 804 423 609 678 761 941 468 332 574 198 301 332 324 447 980 672 300 104 85 183 207 584 993 207 148 705 12 935 473 117 316 660 939 818 970 865 752 514 833 361 395 256 393 545 866 209 282 601 436 46 518 920 84 207 430 696 50 7 443 262 787 768 997 106 485 709 77 5 208 707 530 917 906 279 145 601 588 864 947 245 215 12 169 543 16 341 450 82 628 711 72 73 478 720 553 511 573 683 294 956 801 791 557 817 959 309 433 326 524 827 497 378 14 993 958 943 747 811 30 961 562 909 507 587 333 757 364 24 117 850 995 305 951 311 204 626 267 792 449 483 989 908 552 535 147 425 846 58 75 122 865 789 277 174 956 557 192 79 28 36 967 93 612 478 651 636 60 918 822 164 809 217 613 170 227 330 493 647 785 90 830 33 812 948 900 54 883 794 820 928 41 434 924 378 40 69 259 902 891 45 26 262 484 131 299 711 926 106 797 226 585 490 579 170 163 116 394 674 657 964 283 143 555 224 373 701 889 882 317 478 231 941 893 793 6 957 400 426 933 982 111 412 979 84 764 429 45 621 707 510 961 199 441 805 95 245 52 634 189 263 377 708 503 124 632 699 831 896 751 613 223 483 68 507 47 796 652 50 739 564 549 591 639 885 414 83 678 655 584 702 358 518 131 313 20 369 547 512 654 230 116 632 728 25 142 364 326 843 170 354 597 960 633 905 847 599 589 761 46 149 341 206 399 889 32 253 313 154 625 253 726 851 510 803 128 230 638 185 528 227 842 886 440 536 945 569 944 801 839 415 923 892 369 709 216 276 647 16 448 638 314 165 869 921 774 887 568 248 119 625 48 649 580 142 927 969 322 867 595 221 196 423 366 901 799 169 744 241 690 740 581 219 250 974 749 482 240 620 700 767 592 240 903 621 912 42 746 684 666 684 268 518 601 392 982 709 602 165 226 18 546 241 279 200 501 228 649 17 587 595 974 223 222 746 598 19 120 147 327 509 559 896 336 958 199 635 590 602 431 135 928 297 694 582 275 139 519 292 505 496 349 724 734 745 234 979 875 877 805 825 161 972 860 420 213 999 558 856 969 387 164 19 551 98 370 510 10 995 760 177 952 563 409 625 244 186 198 361 659 429 661 270 212 702 665 493 186 333 133 369 674 655 680 581 907 846 266 263 981 526 658 209 600 490 220 816 963 641 946 799 256 103 269 505 251 892 772 518 305 281 447 261 70 637 439 219 157 25 388 899 351 651 629 128 576 778 824 787 197 788 320 98 626 915 940 459 834 58 857 772 17 806 92 358 311 26 696 687 925 181 978 11 80 577 765 491 140 507 254 867 398 314 791 911 645 414 916 180 57 232 261 348 663 559 644 907 681 45 773 816 532 163 302 734 743 629 486 926 771 114 153 591 4 450 29 178 416 241 817 277 435 108 807 226 35 814 667 453 855 60 758 976 768 160 569 325 423 494 664 221 780 280 851 425 672 953 910 456 563 639 249 431 671 221 21 35 365 350 438 44 713 791 238 22 228 564 843 642 550 907 83 205 816 480 874 721 841 7 616 956 943 587 509 161 141 392 688 435 380 440 643 58 814 188 263 597 421 20 692 779 224 667 753 178 378 660 467 151 13 706 232 933 527 31 741 61 965 517 386 399 265 121 475 742 218 257 811 690 71 496 155 386 670 507 897 74 815 159 975 83 118 776 318 701 705 453 494 739 258 626 425 332 63 825 683 458 878 196 402 49 260 732 537 743 252 867 529 112 461 363
736 239 884 513 222 891 162 288 978 620 864 6 921 645 800 404 261 372 803 421 980 392 418 507 204 523 244 256 994 545 484 548 243 475 19 25 64 833 246 195 840 79 158 679 50 79 539 372 640 695 725 313 675 425 114 518 214 854 592 570 367 658 668 922 769 191 632 33 572 709 531 591 59 774 714 771 463 463 642 212 605 155 655 679 870 923 943 777 610 17 421 38 169 47 766 178 249 332 349 342 574 523 956 960 353 169 790 489 74 194 13 358 219 519 152 462 674 336 633 557 880 459 37 412 752 380 993 412 446 947 83 902 270 936 589 776 171 352 823 704 715 587 580 748 318 382 828 749 60 999 971 709 473 271 628 698 593 38 317 853 683 283 718 114 140 927 554 370 896 564 63 278 613 463 874 265 294 62 258 560 351 539 466 204 430 636 912 821 475 882 80 446 754 309 25 254 175 999 832 631 923 350 777 185 411 867 143 425 521 345 561 761 785 489 688 109 871 402 634 366 295 835 76 594 206 546 891 17 197 19 201 891 707 509 959 865 744 699 422 932 14 583 172 451 906 62 726 353 85 411 315 266 563 503 643 123 914 75 545 563 964 247 876 152 381 139 2 731 721 989 193 470 435 776 496 135 168 77 203 651 472 647 717 392 812 171 696 580 160 727 359 745 597 48 43 256 883 744 208 870 961 811 108 24 457 525 389 771 733 788 146 646 29 629 877 606 672 441 685 415 296 464 788 242 908 67 821 991 667 701 942 968 986 411 849 783 673 624 78 716 885 870 107 293 579 119 700 746 513 496 379 144 886 862 227 316 631 724 136 221 15 377 337 969 664 889 648 780 297 599 690 211 591 265 724 953 970 950 190 132 282 987 879 695 4 665 300 782 265 984 813 327 939 166 481 214 860 355 372 793 16 171 807 740 645 385 245 157 507 825 180 738 306 559 27 929 138 857 103 167 177 147 330 887 627 683 774 790 663 27 159 441 348 150 202 712 608 602 604 524 174 26 31 586 451 713 502 454 868 736 639 996 854 538 551 582 529 571 198 968 649 255 661 855 855 440 658 531 447 177 167 472 599 384 478 203 345 245 287 43 982 670 538 765 340 328 310 840 110 84 416 274 804 684 937 421 144 752 960 293 548 362 797 116 989 644 845 748 723 607 413 521 603 627 596 768 975 956 124 902 452 567 729 602 497 261 748 710 212 336 445 100 616 147 436 802 866 991 772 890 252 628 719 971 299 560 543 763 565 712 58 453 789 342 109 392 910 7 977 515 150 24 701 463 511 310 888 965 141 497 405 708 566 265 224 651 963 198 927 997 590 922 532 845 901 864 651 672 28 15 711 481 525 497 646 812 154 842 848 287 973 339 925 433 739 538 575 884 629 396 316 29 558 222 55 633 54 54 966 907 570 594 424 616 814 538 859 842 900 210 17 795 350 469 935 15 166 331 569 489 969 891 755 296 981 65 229 773 811 104 386 183 585 907 568 860 594 414 968 319 362 491 837 163 84 248 615 469 486 849 636 67 557 556 895 806 347 775 669 506 49 23 666 497 401 736 637 223 838 91 542 81 89 657 308 498 662 716 38 554 268 937 425 437 1 48 660 301 831 301 291 99 412 532 938 9 44 180 284 820 22 955 875 320 332 569 148 882 801 481 247 395 941 471 176 979 873 238 119 755 641 911 798 195 995 671 35 37 91 628 456 765 226 518 501 465 552 784 830 957 428 377 492 592 678 503 763 902 576 640 764 311 697 153 462 299 377 856 504 628 524 638 112 988 681 581 65 764 474 913 231 751 512 276 857 206 965 63 499 544 21 542 535 584 79 889 34 999 94 808 824 532 266 420 24 421 485 415 810 102 286 586 232 266 584 913 344 565 131 777 278 197 269 535 778 547 285 378 217 473 233 23 360 115 586 380 761 905 432 134 598 942 829 847 257 640 534 531 454 282 33 500 762 375 709 182 583 632 825 553 272 324 8 279 449 632 516 643 242 683 699 867 0 851 186 772 368 548 10 480 930 437 303 236 770 312 373 226 409 213 95 691 104 921 737 71 289 986 946 20 81 294 335 852 686 195 292 486 582 736 210 827 170 419 355 780 979 107 833 708 765 680 691 308 846 828 87 360 799 263 671 61 322 436 100 428 881 493 178 641 147 342 595 226 573 628 264 482 185 915 624 452 716 696 802 41 815 319 262 882 609 717 259 633 363 511 767 131 309 399 816 722 482 426 52 863 323 934 493 962 850 137 913 915 207 244 388 733 215 556 653 38 281 131 301 845 155 939 354 952 771 816 564 78 928 373 279 35 820 38 728 304 795 97 408 345 760 465 852 559 358 207 200 93 689 48 142 895 102 121 990 566 132 230 784 200 494 995 173 205 267 533 746 737 182 172 869 711 5 631 311 681 341 176 786 758 314 50 533 113 500 684 36 427 275 871 952 926 704 582 273 782 644 824 932 266 621 606 438 878 768 156 972 186 999 132 731 187 414 24 808 490 944 183 216 401 187 43 387 140 514 679 352 263 805 390 710 967 395 73 211 13 336 710 68 180 940 197 793 861 364 735 448 492 976 692 822 63 458 335 334 886 483 891 540 744 722 85 326 477 544 279 163 70 892 412 153 29 77 700 522 978 407 463 184 926 164 726 225 600 951 587 134 761 135 427 149 530 369 443 120 23 657 155 417 664 437 676 276 169 70 645 378 20 851 415 238 586 220 847 305 994 818 36 116 329 393 57 357 813 404 136 549 131 30 199 842 613 839 342 402 453 375 681 547 276 740 227 443 47 248 281 853 791 161 385 949 595 677 241 254 642 218 722 298 749 577 894 867 276 987 775 612 525 920 20 929 90 39 84 440 159 280 208 370 807 385 529 751 44 680 676 750 625 620 456 926 585 562 226 863 143 18 765 11 549 165 33 907 598 93 687 106 769 113 549 188 795 283 842 922 231 862 822 236 507 234 502 20 693 477 39 471 686 556 536 151 251 230 120 290 993 260 403 32 471 361 715 541 211 523 11 195 250 382 32 776 32 948 318 933 204 775 381 783 985 125 39 495 226 617 158 192 652 464 975 325 216 489 180 509 711 488 130 899 297 578 973 712 152 787 468 844 731 957 825 796 792 559 158 394 976 903 428 654 263 720 537 635 558 9 924 917 369 455 518 476 248 118 569 491 189 682 479 713 326 86 652 321 894 209 949 692 552 515 5 122 434 307 919 69 912 734 397 947 944 741 740 56 820 450 884 625 46 374 6 420 890 240 784 974 313 747 99 400 23 684 324 601 278 130 97 856 16 72 432 676 421 581 701 861 762 391 978 893 805 693 184 62 180 889 713 758 866 945 22 954 194 656 482 139 883 156 52 518 429 221 201 371 392 191 469 90 589 953 654 759 729 304 690 366 400 780 529 239 506 73 876 505 309 96 323 442 611 958 679 75 153 253 387 503 27 403 765 313 603 480 433 679 428 53 43 858 451 708 778 128 353 328 652 434 876 536 521 659 852 256 120 510 555 123 303 773 677 199 473 419 647 791 102 630 621 955 354 312 584 934 720 331 577 145 317 894 237 827 966 998 425 607 743 40 37 794 224 890 799 88 457 517 455 950 969 23 61 887 302 560 493 753 595 735 896 652 652 865 227 479 518 319 337 189 561 997 214 399 576 898 714 346 644 915 399 836 178 213 846 423 364 129 150 82 599 320 696 47 769 429 180 745 498 71 349 623 901 924 281 571 547 26 646 843 279 911 35 426 773 183 118 3 676 918 504 396 871 111 346 431 754 7 643 779 845 441 78 48 882 459 330 461 826 105 156 392 169 587 648 250 884 439 767 98 419 931 454 329 772 546 942 487 13 878 13 809 9 324 740 383 382 550 15 687 104 614 707 196 560 527 75 936 922 67 641 905 409 6 335 738 610 205 379 553 617 526 359 467 665 427 663 670 543 792 427 42 848 251 406 343 60 365 23 92 274 904 413 622 492 611 325 127 603 638 724 255 236 376 477 157 984 468 655 115 660 333 940 742 868 12 315 45 427 555 274 703 317 806 683 996 185 984 429 618 577 46 136 223 702 179 203 444 8 61 943 410 268 506 61 847 383 834 500 398 699 619 280 782 198 263 796 339 177 460 453 902 95 919 208 237 307 126 351 872 699 453 413 817 621 985 876 274 787 97 729 380 314 897 893 327 472 271 376 117 329 293 184 415 263 706 740 826 460 705 893 181 196 465 531 702 686 909 173 647 778 841 42 498 328 470 806 732 181 277 767 406 303 650 643 992 100 241 37 520 406 530 400 101 206 384 425 133 476 749 556 991 344 397 657 962 202 508 791 235 104 983 379 433 267 600 482 695 225 967 579 988 208 698 190 137 539 356 31 342 511 882 197 528 782 288 469 66 935 665 837 390 939 606 236 781 955 819 331 602 63 694 863 194 9 626 428 302 61 338 38 743 621 730 270 727 271 567 791 228 998 588 869 469 681 490 266 51 453 835 65 757 146 57 130 916 742 537 557 41 671 121 758 519 653 99 930 756 158
101 720 622 254 666 802 66 540 790 101 298 32 774 665 798 571 966 443 756 287 230 510 206 860 952 833 804 900 187 239 227 885 539 647 837 212 594 954 217 599 711 279 721 266 498 72 474 102 48 3 717 505 53 883 943 805 808 254 664 619 81 857 867 670 181 127 174 87 89 41 254 396 537 367 461 834 609 209 385 725 580 572 587 100 585 634 175 998 516 918 911 454 52 172 39 517 871 494 508 493 212 147 612 789 104 31 743 246 342 659 954 258 846 708 766 686 986 735 150 98 910 521 736 732 69 172 324 595 424 878 549 406 479 877 972 598 619 510 570 757 280 392 912 144 293 534 258 54 30 869 691 649 524 216 131 213 599 911 349 219 794 455 426 288 925 795 414 953 688 573 507 253 641 437 582 465 435 945 95 921 35 898 363 160 987 524 919 7 897 385 455 952 84 530 593 833 441 770 428 88 793 781 854 365 983 40 477 384 729 109 394 607 440 235 577 312 421 165 276 559 538 685 191 916 315 647 255 703 182 391 615 110 679 815 877 252 806 212 661 944 188 892 364 982 300 795 40 227 208 243 478 285 371 610 473 506 496 854 506 178 980 597 909 220 785 362 553 703 893 958 173 458 246 134 102 140 147 863 129 230 318 455 257 103 463 851 541 939 757 432 638 783 20 690 132 591 250 143 356 373 387 315 884 810 639 35 18 256 37 324 59 105 734 449 58 875 998 924 523 4 547 30 915 77 667 234 558 760 492 151 225 205 568 647 210 817 551 804 517 368 970 46 955 680 728 779 215 577 78 827 51 85 760 120 16 651 917 809 682 889 326 562 817 662 291 942 378 739 419 753 295 435 366 793 708 189 369 692 91 566 977 932 395 314 967 175 963 927 278 804 197 270 123 465 283 797 501 301 696 570 372 363 454 584 982 331 797 826 997 325 7 129 533 939 778 981 8 722 343 704 862 896 834 353 126 980 323 690 718 497 665 536 320 675 118 477 72 527 236 675 340 238 417 369 950 389 939 265 351 324 532 316 113 936 25 692 443 908 650 418 400 958 420 976 515 464 653 24 274 858 755 800 142 568 833 387 597 389 511 216 346 211 109 138 345 962 344 737 348 600 220 853 313 824 149 76 97 683 444 416 452 442 941 902 251 44 526 56 856 930 189 676 301 233 221 168 595 681 159 500 592 611 214 904 759 732 209 527 724 94 503 763 120 41 930 647 379 465 432 452 261 439 762 960 709 134 707 653 499 459 57 198 390 932 969 355 828 319 1 804 880 391 850 329 376 173 19 68 361 865 459 423 719 265 292 40 782 42 624 214 632 148 434 219 79 187 115 411 674 685 821 196 247 937 750 558 125 889 341 192 98 756 557 6 235 68 764 340 606 23 85 308 548 960 978 956 404 786 464 240 339 706 581 715 304 971 863 627 723 468 336 943 112 155 623 994 488 412 4 208 307 164 65 235 457 92 482 405 275 216 528 856 922 835 92 266 836 541 60 749 2 465 353 378 923 501 397 951 156 655 423 310 308 218 781 611 742 229 887 527 158 951 119 393 959 45 824 781 602 337 481 851 857 908 268 500 702 100 668 749 675 465 122 856 502 626 600 443 604 166 42 926 484 334 260 473 625 916 569 206 93 215 330 811 198 195 153 920 739 80 629 506 184 334 810 506 835 596 365 832 598 749 458 147 676 911 305 176 303 628 610 623 559 751 929 613 438 817 971 136 960 745 792 997 154 451 799 477 80 640 10 353 673 589 571 233 231 449 433 452 543 458 704 251 768 602 976 621 269 19 106 430 71 184 684 483 392 596 738 492 327 376 993 469 391 940 107 60 45 717 265 931 931 179 380 508 574 176 270 164 814 446 892 21 449 902 777 972 878 197 244 738 494 627 827 82 94 14 259 524 614 372 999 52 753 27 916 326 381 818 820 311 776 182 953 815 529 218 9 439 975 444 591 273 83 170 552 894 694 887 546 125 232 78 949 277 62 462 656 769 542 1000 579 877 933 240 883 888 992 198 565 768 15 117 527 964 769 222 630 665 618 221 763 722 687 932 787 429 466 433 337 193 204 268 796 356 855 311 881 841 413 42 540 584 321 452 87 372 425 702 848 41 689 402 818 628 710 302 744 810 512 673 383 81 67 52 961 108 655 130 758 589 239 567 731 916 442 342 534 446 572 925 697 691 995 709 50 630 686 333 266 187 76 450 741 891 416 74 642 441 164 851 649 22 218 364 61 580 22 543 306 658 439 545 852 960 70 896 17 883 465 937 233 310 401 760 116 697 740 255 535 804 805 560 589 551 575 571 990 428 819 668 267 820 138 84 177 236 12 658 468 334 737 403 447 578 194 153 262 277 399 491 890 554 991 22 111 811 309 644 692 789 845 737 870 846 47 214 389 599 487 998 726 640 807 675 891 398 509 824 155 284 636 5 54 554 715 896 497 956 178 7 201 733 713 555 868 571 252 40 319 184 152 249 964 228 504 849 286 783 522 410 898 629 823 328 918 858 27 187 555 100 783 885 157 769 472 734 38 101 662 706 32 228 367 271 375 741 347 471 772 940 700 219 271 678 996 891 840 841 139 500 249 399 243 567 924 105 965 343 287 6 114 84 86 610 761 886 861 357 357 997 621 188 561 56 951 999 564 311 825 558 567 454 370 733 771 828 408 515 460 994 940 146 732 687 475 833 634 216 607 935 281 594 626 318 958 134 393 3 699 356 167 223 240 256 437 979 183 366 947 310 453 116 179 954 135 932 720 311 312 652 869 805 273 417 698 511 563 161 46 614 33 690 193 834 956 868 13 746 596 957 237 591 875 417 495 345 170 59 284 226 680 949 146 186 882 168 195 735 962 590 829 465 663 20 518 766 722 761 382 342 631 721 984 847 228 77 136 930 14 717 773 578 0 799 826 24 586 266 901 395 981 32 510 158 105 656 843 657 396 353 169 135 360 36 172 666 128 55 403 887 627 593 490 605 727 456 333 130 451 829 701 739 879 261 716 41 640 111 584 818 180 194 608 322 659 420 140 816 860 96 660 547 531 841 611 176 277 820 505 346 554 403 358 260 202 905 436 460 24 186 406 144 431 840 272 368 654 812 241 38 96 536 812 175 900 998 90 444 994 904 693 795 199 284 141 790 934 432 920 377 316 426 789 984 213 328 68 844 521 555 830 629 767 832 491 759 886 358 866 269 56 719 148 191 927 106 671 38 847 784 448 987 405 350 354 82 77 686 550 353 82 714 935 873 822 928 219 494 163 468 55 275 695 143 203 353 162 635 44 980 651 236 285 292 556 64 735 20 211 862 103 592 921 130 335 746 296 202 957 117 485 800 942 492 944 403 853 51 603 785 23 510 770 905 279 104 858 863 471 293 373 494 200 981 751 546 907 958 754 387 331 767 31 553 637 95 648 681 520 896 171 132 489 266 355 851 813 415 368 805 248 162 500 433 338 466 913 172 229 795 127 776 525 775 968 993 620 35 205 221 786 226 841 485 560 950 151 56 876 261 652 625 733 922 238 821 605 242 530 936 467 985 332 821 462 886 446 969 402 636 801 819 34 947 469 388 985 978 703 291 908 733 928 21 176 445 590 709 938 870 374 806 936 533 388 703 895 529 545 463 282 507 677 80 685 743 75 89 519 604 865 169 130 769 937 873 352 816 896 822 166 906 143 136 145 950 849 634 932 304 989 22 714 934 973 521 422 72 945 574 124 778 430 310 450 987 290 173 670 866 888 269 186 136 889 996 948 539 645 731 108 319 161 38 725 771 784 417 144 512 302 603 314 875 902 472 216 846 386 10 310 113 26 894 816 675 678 517 811 833 864 22 791 24 470 822 979 520 815 158 775 849 536 1000 28 13 842 554 41 428 633 136 253 756 483 54 578 20 256 842 222 176 800 344 946 918 412 984 809 253 657 764 544 119 190 901 795 63 872 801 672 440 588 56 831 738 160 664 874 599 196 420 100 935 207 109 748 211 445 668 712 79 49 118 29 243 705 84 765 167 566 657 134 84 11 170 802 665 486 243 322 742 690 900 514 867 409 298 899 977 325 187 456 629 476 259 328 161 110 148 117 636 429 936 601 795 289 720 418 415 299 161 646 427 628 457 480 842 165 635 493 12 245 413 224 855 6 103 133 115 749 727 903 997 74 697 747 800 317 960 839 914 226 928 613 97 5 701 643 269 359 973 329 557 377 74 885 889 851 541 859 978 334 332 410 511 832 449 264 780 617 140 658 51 635 741 99 763 779 704 297 224 894 541 350 831 681 59 398 523 137 874 873 347 844 765 384 713 745 356 803 187 415 405 562 134 288 754 788 115 185 2 644 963 780 774 223 181 905 769 752 459 427 812 576 399 906 873 573 938 192 352 21 263 583 610 3 874 311 486 63 147 362 700 616 28 746 285 730 521 43 36 513 336 904 53 168 360 669 593 914 433 234 920 36 650 294 541 706 351 121 941 647 78 407 175 683 154 988 807 263 150 64 405 242 775 73 460 88 2 411 646 974 275 838 833 926 190
156 558 19 290 967 75 284 7 851 803 591 618 761 824 914 485 139 892 31 617 294 124 850 646 14 289 777 967 963 744 633 968 678 933 407 946 81 332 45 448 727 32 449 868 872 37 114 139 154 9 400 747 477 858 435 743 637 81 608 949 220 88 729 480 343 210 582 149 67 870 932 475 482 583 4 22 416 731 406 480 79 181 26 419 560 666 900 873 602 191 981 825 94 608 893 305 833 415 938 690 509 236 876 147 839 496 56 479 757 237 9 872 175 89 459 289 811 298 723 452 992 260 604 196 412 778 808 606 128 172 615 840 313 851 436 538 216 172 968 653 590 96 979 141 874 965 912 106 819 212 279 828 272 688 908 610 283 731 424 74 991 17 828 644 391 584 51 804 113 948 394 70 97 705 796 802 344 961 906 477 864 407 217 572 341 323 536 628 316 633 632 894 85 87 116 918 737 112 659 482 70 472 33 953 148 100 855 561 105 255 892 522 670 678 606 229 489 519 523 518 537 839 176 222 776 119 481 916 338 477 980 599 430 472 576 477 865 30 260 788 890 14 574 181 229 813 354 131 842 244 501 585 753 802 39 620 766 808 886 796 605 14 71 237 244 189 910 112 873 308 995 831 756 719 162 254 522 362 168 903 500 466 69 402 288 831 261 897 64 787 539 206 337 103 512 64 197 128 791 416 656 137 463 915 188 659 935 659 163 233 962 476 899 769 323 487 305 530 987 514 871 649 493 790 714 219 581 265 699 801 672 997 202 922 15 691 32 282 171 426 28 879 48 469 353 19 47 520 227 983 428 552 96 707 616 749 38 41 917 603 810 776 549 748 710 500 593 474 848 388 199 459 944 455 692 957 668 743 854 619 450 331 89 919 655 856 943 927 642 891 644 584 823 693 597 212 690 828 277 146 775 739 771 532 292 55 348 709 940 623 994 158 634 795 362 591 369 282 409 397 837 999 68 203 812 515 863 123 887 117 789 973 565 406 462 651 315 746 782 240 467 426 983 152 160 802 792 36 712 153 204 949 603 841 589 207 953 768 774 377 16 236 636 479 738 862 367 958 859 358 620 1 104 178 374 223 480 327 930 217 287 797 611 748 443 174 448 574 2 846 498 659 433 286 420 257 250 308 252 869 682 623 647 578 920 710 586 122 768 220 706 415 707 742 423 473 376 82 566 498 195 93 7 880 66 360 525 590 924 168 438 333 800 537 966 694 132 183 612 583 783 110 177 10 801 470 741 756 91 281 236 767 100 629 553 159 140 389 683 929 885 154 998 813 194 113 765 839 133 222 895 477 358 531 704 252 388 917 529 122 307 201 809 805 547 903 548 742 87 506 748 788 639 636 37 28 466 652 241 896 829 444 102 458 207 86 826 703 447 147 126 161 866 253 145 225 146 412 335 603 651 997 361 258 314 477 300 816 465 309 535 707 971 88 429 781 119 29 285 269 451 593 617 634 309 147 990 500 308 547 34 117 95 848 889 140 607 334 778 480 280 618 749 251 122 43 304 68 30 762 396 147 793 176 931 177 464 214 267 730 934 134 478 187 253 457 205 439 342 31 469 714 130 598 181 538 691 814 697 694 88 580 183 649 580 511 785 109 212 299 169 403 41 941 125 395 601 149 143 43 221 530 666 373 453 271 479 971 98 657 745 930 630 270 174 18 363 47 228 502 719 231 61 4 356 864 303 628 830 519 232 508 619 542 732 103 483 537 324 88 807 132 366 109 404 374 444 249 57 177 492 785 123 374 921 318 378 729 989 803 735 276 588 532 157 989 982 470 956 408 77 20 562 433 262 350 43 311 246 713 422 270 559 308 779 813 958 628 880 782 21 720 897 594 333 94 520 133 804 954 427 809 210 953 502 840 198 61 414 869 351 459 825 845 490 280 820 783 613 489 117 266 643 793 456 971 751 332 504 937 153 776 405 865 891 202 349 729 240 798 664 567 556 499 530 256 984 977 698 11 760 262 543 900 986 165 660 837 395 872 526 401 251 784 841 419 249 657 919 716 915 833 245 783 196 467 901 159 773 494 84 939 248 927 677 589 903 234 571 805 99 238 201 165 339 103 635 293 711 344 721 891 861 837 166 363 151 285 506 777 257 375 641 437 827 766 881 510 208 590 218 926 769 975 838 229 767 900 860 323 138 731 334 206 703 415 739 167 609 620 925 777 853 217 505 326 192 606 985 854 961 896 898 230 568 478 939 842 390 686 937 329 822 980 55 364 110 399 687 975 42 402 442 918 624 130 432 17 519 688 256 183 947 839 381 760 646 934 686 597 913 132 585 532 784 37 268 120 289 683 926 816 515 266 150 209 975 971 614 203 952 984 458 1 730 345 618 634 437 225 746 182 911 194 858 680 567 400 759 136 360 736 165 239 106 766 471 890 468 96 816 464 73 56 869 444 103 220 230 159 936 281 684 725 76 873 214 642 878 849 411 862 788 767 542 480 371 402 301 82 708 392 476 206 179 530 24 945 36 599 325 188 813 674 158 524 52 207 380 143 258 818 58 803 638 893 499 519 446 534 75 625 555 507 49 153 5 834 954 49 817 665 53 319 951 445 321 562 29 562 231 738 8 173 894 918 23 192 552 450 909 487 18 976 744 493 797 692 667 688 213 588 274 128 495 130 470 573 599 384 754 144 587 721 224 236 657 328 379 856 329 324 716 6 357 896 242 927 434 349 473 457 135 530 852 979 3 484 20 597 472 607 44 521 410 352 831 355 629 858 740 267 696 842 803 493 419 232 418 342 997 921 322 598 676 812 392 559 86 407 365 727 840 455 583 890 883 899 877 611 978 772 328 47 705 816 131 560 928 322 904 762 870 139 763 75 762 346 190 332 60 321 384 390 118 488 532 531 101 391 296 112 976 135 408 835 317 371 206 881 497 781 209 687 685 576 551 744 326 598 144 144 927 703 25 948 178 268 573 121 413 16 671 315 545 67 577 965 318 440 510 138 538 371 387 565 6 773 299 994 824 63 888 274 152 644 421 347 527 114 112 179 359 363 700 488 259 57 743 268 65 59 266 454 402 547 233 107 78 645 319 466 846 957 528 688 275 70 786 223 764 587 0 608 234 277 747 520 488 1 385 286 933 793 584 920 834 431 460 503 124 351 627 75 511 19 862 40 291 168 403 553 401 984 950 526 347 386 960 647 452 124 222 538 533 485 772 145 964 167 631 591 200 118 814 344 487 559 843 889 397 752 918 740 311 40 594 340 832 621 513 790 673 769 346 414 486 789 623 381 882 931 155 602 54 582 72 259 50 786 386 730 485 449 521 291 650 262 654 904 239 373 847 361 546 251 902 937 922 29 332 29 653 443 625 343 736 908 306 558 1 710 993 265 722 801 969 183 129 664 514 225 293 285 570 225 868 105 445 833 167 193 957 957 724 826 182 283 93 925 417 108 425 66 180 788 867 395 875 165 726 232 718 789 27 778 563 978 595 483 415 638 781 439 531 567 694 606 161 238 856 325 734 655 508 327 663 243 263 237 733 69 278 686 923 890 640 873 193 461 689 251 10 268 137 794 142 437 264 896 454 558 564 409 661 363 787 661 569 755 372 475 628 396 815 699 11 232 441 45 312 141 794 408 22 731 159 663 626 74 327 57 109 529 598 637 431 649 271 782 219 611 382 520 243 114 516 38 276 476 879 412 295 813 389 460 755 234 959 826 350 608 12 649 988 150 658 182 541 396 621 9 370 449 186 499 281 891 282 418 578 941 955 73 544 232 398 710 728 278 534 897 905 826 849 930 111 11 82 583 203 630 752 510 758 717 662 638 187 49 270 237 310 187 575 866 121 927 675 871 399 806 941 863 286 931 649 978 799 120 290 791 717 619 83 376 715 300 524 400 916 622 136 289 802 218 622 995 336 613 972 368 818 426 107 81 652 636 173 75 610 850 798 712 320 548 377 261 907 909 211 323 226 246 517 510 35 874 273 448 942 917 681 26 680 430 215 483 373 112 896 998 731 927 974 848 929 316 507 614 223 287 557 62 331 2 554 60 596 425 426 663 254 954 184 404 63 187 973 891 965 819 713 267 439 399 149 828 674 669 189 805 572 24 172 292 561 661 330 773 977 806 648 922 695 781 164 351 821 885 503 764 364 526 805 9 355 240 147 310 970 258 115 289 679 198 665 481 518 506 238 608 701 79 720 95 17 889 108 508 725 581 600 659 237 820 491 779 80 393 702 21 92 94 46 235 946 816 269 331 945 235 352 318 134 170 496 411 806 833 302 747 669 704 185 717 455 767 59 568 457 887 688 957 62 507 592 299 693 37 265 109 750 891 191 616 540 359 645 938 255 39 461 981 836 900 844 733 90 689 235 593 579 122 127 650 247 603 375 130 795 147 40 693 948 852 141 758 475 579 999 664 225 470 484 330 474 449 13 561 393 943 170 158 558 552 949 488 368 289 298 881 383 41 857 823 345 120 742 945 770 110 709 282 340 736 440 554 835 637 884 693 790 281 74 456 996 743 845 597 780 368 120 848 494 756 550 278 297 51
514 104 367 733 215 540 598 312 183 383 74 278 352 934 15 218 49 623 57 854 475 652 775 658 135 567 856 364 571 593 233 718 19 637 551 744 875 851 812 512 814 409 18 67 639 727 926 422 697 492 294 115 207 890 519 185 768 495 942 383 133 955 492 524 377 920 118 604 530 180 574 371 202 711 146 178 245 759 41 845 231 832 634 990 160 452 4 96 34 705 843 508 888 912 136 944 897 618 876 688 688 738 590 819 464 188 374 905 343 680 28 972 801 858 655 59 981 198 334 570 663 268 94 648 56 542 678 492 986 723 849 723 348 43 970 83 581 903 426 784 790 703 873 692 531 707 757 699 993 149 867 32 189 290 312 523 799 737 423 450 789 843 528 147 72 259 998 933 170 152 609 437 629 906 54 751 827 885 585 723 38 733 866 190 55 67 158 700 346 524 234 214 753 172 600 47 924 222 232 884 507 104 707 526 684 116 729 737 484 366 871 738 239 410 796 62 896 767 443 255 444 422 726 889 644 565 547 885 891 825 457 202 216 33 932 194 460 98 196 812 587 441 813 143 557 274 746 347 938 104 625 141 923 314 174 142 214 735 10 107 307 624 433 1 679 137 237 344 101 673 68 755 229 381 824 327 720 128 363 430 341 732 723 124 71 940 608 576 540 514 60 545 144 8 26 885 335 322 289 757 917 324 462 527 832 962 541 618 701 713 620 491 186 102 361 785 517 818 823 505 412 792 405 444 21 134 250 272 126 637 681 736 67 322 743 731 988 866 360 973 499 682 337 756 473 13 128 124 670 976 966 292 946 16 447 180 437 789 33 468 238 969 693 568 298 573 909 907 82 461 642 688 703 368 175 500 240 954 9 755 104 690 64 178 100 748 142 606 327 51 63 43 580 239 435 796 886 938 972 127 977 923 984 345 372 165 70 244 226 542 983 76 77 4 442 136 90 387 621 17 974 996 143 377 0 800 685 521 5 623 264 852 415 445 206 167 992 344 722 280 458 136 326 639 632 876 254 582 228 46 11 980 124 636 306 584 208 572 548 806 617 575 181 99 450 899 389 631 601 405 152 970 931 418 504 905 200 366 145 576 493 725 251 198 674 520 908 938 754 60 829 851 474 424 12 38 767 574 153 233 318 847 246 188 777 652 501 289 156 726 971 736 687 82 347 180 472 805 607 393 778 512 944 772 635 956 185 866 178 191 591 59 770 245 317 594 219 302 394 590 265 152 430 201 951 108 989 173 631 838 111 97 737 616 809 41 485 738 247 566 284 581 503 771 481 185 127 964 66 201 921 909 280 466 416 469 702 132 959 199 163 521 141 667 975 542 44 681 914 789 699 736 212 273 529 384 23 737 446 79 91 406 830 319 811 496 138 662 713 411 882 706 719 433 494 19 847 690 162 858 65 2 261 712 630 813 733 176 37 249 692 52 667 581 480 200 230 54 731 248 578 177 248 612 7 580 772 202 542 860 53 641 677 974 893 697 714 383 929 890 860 126 766 911 398 758 825 720 6 81 765 324 706 423 461 666 508 102 834 284 75 196 927 87 510 749 193 271 201 690 455 109 734 108 197 920 773 842 385 436 329 101 763 405 340 572 842 221 965 611 730 266 409 804 191 345 964 403 839 778 899 557 776 823 962 744 322 20 2 769 311 365 441 886 467 102 476 106 332 473 795 400 837 656 820 259 985 485 114 533 606 231 978 8 76 606 884 477 379 60 925 149 256 367 850 706 497 41 87 786 534 7 648 354 682 855 308 627 566 755 641 472 735 679 134 837 848 681 649 570 168 435 80 132 213 114 941 565 274 304 371 450 618 395 258 156 417 867 955 507 159 713 865 656 953 629 115 284 188 598 439 193 771 860 646 689 933 876 659 779 889 967 594 37 429 221 950 44 300 269 489 884 176 181 285 945 654 299 844 677 272 20 50 776 573 712 999 203 751 12 628 569 653 71 853 947 973 387 203 405 79 97 259 903 660 5 521 105 752 508 626 945 148 738 438 916 656 339 121 580 408 463 173 963 544 387 910 371 558 252 622 709 797 608 463 869 73 273 282 770 589 114 638 968 383 342 388 640 512 791 132 530 225 981 740 925 123 406 516 935 913 598 295 816 756 453 915 941 583 135 199 755 376 456 319 27 331 222 643 649 636 111 945 824 290 69 680 237 550 858 805 263 597 584 787 291 952 516 105 664 712 245 211 783 253 337 610 618 362 481 841 67 445 156 150 757 563 835 217 583 403 922 425 764 599 247 794 705 227 517 303 959 51 978 244 444 761 966 570 311 960 381 593 212 705 202 62 266 122 840 47 647 721 984 736 606 577 44 378 783 349 620 271 834 179 180 315 589 218 275 900 184 527 33 370 751 169 251 612 783 855 545 545 162 922 302 624 461 102 228 131 75 35 348 762 882 949 682 930 646 872 369 305 551 859 812 614 754 375 810 780 413 422 838 355 644 750 911 350 411 84 389 466 616 575 926 804 903 110 803 560 214 29 420 936 85 366 228 857 104 894 200 764 541 928 475 652 402 818 54 522 223 20 598 314 954 538 613 482 914 969 484 711 383 16 822 465 266 744 439 515 862 313 561 793 327 304 609 269 96 469 581 483 2 781 823 296 471 657 68 241 299 791 692 567 943 491 849 25 301 431 532 689 337 164 135 58 675 669 358 257 243 696 167 513 820 8 468 819 275 316 717 357 762 477 194 665 322 845 288 396 369 106 945 738 549 555 4 920 546 236 183 958 135 277 54 647 335 919 501 748 979 939 891 807 793 404 717 155 924 380 589 456 893 353 229 97 695 291 644 905 301 270 748 242 80 31 348 449 530 166 48 490 954 741 456 523 287 854 802 715 811 691 276 356 682 459 199 117 115 862 663 833 139 275 579 502 741 874 829 395 639 320 28 262 381 116 463 976 518 436 392 154 362 935 949 81 984 724 396 198 237 836 954 987 262 898 171 783 415 281 690 440 109 662 983 695 314 119 27 728 453 690 743 878 462 613 148 273 975 546 452 911 547 452 670 171 862 399 849 760 390 525 486 325 237 470 584 784 668 454 412 344 662 745 571 336 19 391 276 299 346 619 365 890 704 205 887 518 708 755 390 36 27 453 396 892 751 990 740 345 487 918 208 495 112 880 469 535 662 112 855 838 127 879 774 864 434 288 797 471 775 904 638 89 437 486 486 759 509 782 748 537 34 95 534 533 149 869 113 615 68 59 215 556 95 700 700 698 836 902 525 562 625 592 73 432 728 815 399 255 510 788 908 48 695 220 492 61 500 107 616 861 289 627 46 554 643 616 903 139 299 881 992 586 41 243 452 611 288 167 120 980 107 172 901 387 971 584 777 906 998 92 830 103 954 400 153 85 100 22 380 488 108 826 913 943 698 69 176 434 218 42 574 260 989 846 979 582 539 392 146 339 100 576 188 947 642 604 432 222 873 478 99 120 635 496 147 420 650 424 273 109 283 108 441 887 828 177 262 858 580 835 665 708 671 907 951 524 727 421 702 165 796 511 74 358 164 505 751 968 362 683 535 78 701 342 253 451 976 559 685 252 146 675 224 774 37 758 861 605 341 883 830 43 828 113 119 210 285 204 609 359 964 369 520 267 608 32 580 86 91 301 621 30 688 536 874 785 386 739 430 263 33 792 891 967 419 673 210 140 553 709 707 694 239 324 306 221 197 651 393 402 876 292 285 302 829 279 505 506 75 157 952 603 94 979 798 956 576 661 959 870 710 602 912 27 491 88 189 479 820 954 397 330 556 749 460 671 772 427 8 468 779 386 969 338 338 268 571 333 829 650 671 187 975 666 913 716 115 266 78 224 431 676 629 717 132 83 463 419 555 180 920 487 794 410 392 129 257 384 195 182 10 588 599 223 305 561 962 940 485 817 684 957 203 725 521 727 220 800 87 672 980 810 230 901 944 934 875 96 872 747 890 995 215 742 870 328 129 93 765 668 251 194 238 190 413 821 341 996 284 526 249 382 685 125 379 640 782 321 184 916 194 297 506 411 645 569 458 686 843 704 805 498 164 13 185 798 273 645 67 732 182 3 499 397 379 802 393 351 692 595 688 718 861 406 741 568 796 982 626 249 19 532 163 98 642 428 493 209 788 45 198 448 425 912 765 803 410 39 828 184 594 1 55 553 613 877 270 579 517 24 853 287 839 994 715 381 13 278 65 539 586 147 400 658 598 149 892 863 646 151 670 552 850 808 244 354 423 393 456 895 184 235 664 276 858 46 983 520 846 664 1 903 688 14 171 828 933 963 304 390 108 806 793 293 139 368 38 509 350 786 212 364 39 637 811 137 170 885 289 937 404 564 710 413 634 418 627 769 360 852 926 130 456 323 975 779 951 623 667 192 48 310 53 948 208 309 844 414 890 40 988 161 169 816 574 822 293 961 33 596 318 52 469 565 911 710 964 286 125 365 562 373 889 283 535 572 133 500 593 543 671 991 331 407 53 851 878 401 582 99 672 195 553 840 676 868 909 17 65 831 190 549 169 997 206 633 403
588 503 257 490 352 294 977 752 787 72 578 158 324 848 476 859 65 336 387 457 538 280 190 970 0 876 946 712 16 570 902 99 661 629 225 811 290 803 179 141 147 228 904 860 379 16 220 196 472 636 389 227 780 939 598 608 760 669 853 763 735 428 823 155 909 345 428 397 334 827 480 645 936 231 656 918 573 195 692 14 671 805 104 240 663 938 686 199 774 971 229 738 816 590 566 525 189 155 685 13 831 370 959 675 405 716 842 180 549 373 402 91 258 405 892 134 484 763 903 224 673 718 320 964 920 861 594 355 270 659 677 513 434 780 488 616 694 922 809 587 9 251 195 717 346 819 905 293 876 234 73 983 693 255 216 814 438 335 985 992 142 65 678 626 36 527 310 329 3 434 193 754 239 674 516 63 740 145 529 642 922 204 813 965 141 806 392 648 786 367 446 838 169 727 390 724 69 86 452 94 400 900 705 248 835 813 603 812 213 181 282 693 999 284 231 302 721 204 792 271 477 866 775 985 427 877 697 735 201 382 55 650 843 442 983 579 865 689 644 966 982 738 442 179 875 335 111 763 807 529 870 771 608 261 332 233 854 915 811 768 93 980 230 489 364 362 669 25 761 243 311 528 689 704 719 828 881 707 746 199 548 830 859 969 272 83 426 955 718 602 784 495 4 644 623 396 845 247 136 825 489 423 92 988 421 919 281 493 725 835 891 501 511 179 844 129 525 882 264 343 365 851 404 210 205 571 849 550 565 456 989 218 630 442 755 604 788 679 971 645 498 795 371 608 353 889 943 432 776 575 533 282 812 773 384 271 709 101 30 385 439 279 699 634 337 673 109 404 62 993 808 475 974 650 604 817 124 935 57 926 210 828 766 429 134 561 138 541 255 910 756 889 961 114 596 567 722 215 925 837 670 150 944 573 872 922 116 699 91 512 203 649 860 24 665 987 460 904 768 411 227 500 773 703 396 940 996 497 610 841 163 250 465 358 56 810 137 488 32 634 515 619 589 847 451 174 326 574 316 483 883 854 741 322 817 598 457 436 552 909 617 932 847 102 222 769 126 160 199 81 54 126 931 608 74 118 380 779 777 849 118 689 411 798 700 726 517 344 896 427 642 394 726 245 607 35 374 969 568 181 613 226 416 203 224 729 464 878 855 772 345 302 541 364 422 905 739 587 22 984 771 153 969 142 103 935 720 555 128 805 63 737 913 566 347 955 445 333 313 197 577 741 634 985 321 292 470 229 730 798 815 449 319 239 173 761 856 615 513 834 20 62 950 545 804 3 658 993 269 509 307 529 527 18 70 226 662 281 734 433 747 324 698 565 38 182 960 576 763 706 360 89 505 972 861 917 762 885 31 440 545 331 796 577 984 816 572 70 968 427 561 788 645 448 524 38 957 46 781 730 401 149 342 75 964 185 874 906 377 720 576 136 906 765 95 19 599 748 701 998 454 476 171 523 695 993 180 304 636 719 356 542 285 731 806 483 463 477 554 55 556 161 752 71 82 341 609 950 530 826 449 372 274 68 818 230 759 298 832 739 344 946 133 386 172 753 970 651 924 183 867 267 192 389 293 317 958 771 841 48 303 366 40 884 338 795 11 995 349 927 455 220 932 16 295 964 191 757 908 462 273 281 382 789 294 967 962 285 518 872 966 328 754 789 569 840 866 2 938 312 687 309 483 260 132 32 317 291 770 433 729 181 178 267 376 977 508 829 299 922 927 165 502 189 707 452 25 410 160 530 296 4 562 202 765 598 394 644 606 902 448 995 802 981 836 366 795 704 381 802 328 286 558 1000 628 380 72 15 167 885 654 594 600 998 850 16 973 965 981 756 570 203 417 224 624 790 679 617 143 8 256 404 727 580 108 164 848 612 907 322 593 620 292 379 144 732 176 725 574 211 939 608 912 825 998 11 301 644 851 847 769 327 793 247 473 630 461 233 639 828 587 754 99 984 951 582 858 795 139 445 914 970 742 242 266 69 994 25 182 89 798 422 34 572 703 975 420 958 248 423 177 331 655 108 542 181 155 716 895 700 869 460 643 733 117 129 71 23 531 840 510 424 322 504 680 180 764 58 830 984 279 447 710 334 937 884 952 620 627 436 283 268 166 688 359 566 965 349 289 253 918 282 789 675 790 405 782 376 708 130 350 766 659 857 241 293 262 862 917 505 509 312 246 762 329 740 115 289 12 328 647 54 304 389 940 972 13 582 602 572 745 805 490 778 899 181 386 453 125 631 919 341 916 800 581 493 997 710 15 111 259 90 928 120 78 94 942 591 487 650 744 808 123 984 646 847 803 621 373 766 28 644 315 76 48 835 21 658 901 489 941 427 209 948 375 25 127 776 275 645 826 755 499 219 291 535 579 487 993 768 187 357 181 977 857 456 757 380 696 577 794 498 211 831 64 389 75 896 496 289 260 137 751 226 215 226 162 262 868 124 947 848 733 338 650 282 76 852 681 530 366 480 219 294 165 631 629 847 276 796 584 292 419 62 102 614 87 364 567 18 298 218 702 820 130 634 221 973 378 657 391 102 97 477 625 865 657 508 478 306 571 955 152 390 286 998 8 159 955 704 550 535 249 163 507 174 728 669 474 301 991 570 355 832 278 767 85 448 772 561 791 406 263 435 443 253 330 563 583 896 930 204 341 898 5 825 749 493 683 216 202 918 800 170 595 585 243 581 148 423 43 72 846 493 336 723 953 915 314 993 988 31 308 950 557 560 46 758 27 10 935 283 409 151 10 492 280 929 590 508 653 370 462 828 778 549 96 994 824 591 354 425 767 767 388 566 406 620 53 606 183 350 783 76 553 402 98 137 110 185 45 532 597 375 873 320 312 761 251 550 418 83 59 703 306 990 724 738 233 364 413 146 682 218 254 633 723 981 967 45 551 498 575 827 520 57 564 502 383 368 358 78 372 157 945 507 197 382 522 671 2 724 24 654 47 581 601 881 618 12 77 330 453 475 331 879 101 725 323 360 429 347 995 903 493 970 339 51 39 70 910 382 546 672 649 708 228 744 512 386 648 875 200 138 265 270 641 815 821 432 198 793 839 371 214 729 105 237 343 70 26 193 482 315 532 965 340 789 622 52 674 418 90 504 827 576 33 578 743 962 825 6 486 60 637 935 631 746 979 740 363 1 934 253 351 742 651 599 247 710 244 369 120 857 534 630 822 846 89 537 100 109 523 684 186 883 519 385 51 577 481 122 425 261 492 900 897 429 80 284 407 967 309 848 714 333 633 586 864 695 717 834 415 864 555 774 393 880 154 561 684 268 268 301 161 158 585 990 987 143 880 814 119 125 325 193 436 204 129 888 395 949 900 655 58 553 23 785 398 814 972 383 986 889 212 80 302 181 19 676 976 363 668 428 242 208 626 924 232 573 361 29 731 28 49 192 277 70 615 864 114 520 335 332 447 543 467 873 196 237 889 582 664 237 801 137 514 781 540 803 799 943 348 222 441 12 245 501 882 70 559 993 226 992 68 849 582 829 151 555 526 321 468 316 17 942 288 113 357 124 223 430 736 23 113 63 35 530 805 111 978 423 432 825 956 432 261 549 66 73 267 36 184 978 885 744 240 140 466 899 145 417 112 20 86 212 67 629 305 903 412 502 479 401 921 971 580 987 253 698 563 33 738 647 503 5 528 737 106 501 616 617 29 263 547 552 954 213 440 75 194 109 632 139 1 793 333 460 837 315 676 120 521 325 688 394 506 802 149 952 975 735 877 40 915 247 852 81 52 552 828 207 640 800 621 566 948 973 84 857 819 244 713 704 715 330 560 528 737 654 430 101 252 34 711 845 431 332 586 975 456 445 890 781 614 178 949 280 675 150 652 902 592 311 753 617 450 967 175 607 140 977 504 810 536 27 14 557 318 10 414 747 131 312 37 610 159 998 829 65 544 472 539 87 732 855 204 45 495 538 156 139 208 599 704 110 122 82 168 716 834 369 814 159 300 577 672 57 271 501 362 699 605 890 403 274 797 990 833 260 898 163 990 447 992 754 250 602 157 68 238 502 779 885 863 697 691 679 60 320 840 946 170 404 620 835 667 882 926 936 6 662 459 711 217 522 458 892 471 103 158 984 135 191 206 969 174 691 150 879 638 587 369 200 666 438 878 626 838 757 893 341 61 316 327 981 237 574 83 257 424 573 367 877 810 38 758 902 871 757 153 809 437 871 500 394 435 714 497 477 81 470 164 258 491 383 748 988 107 34 980 538 494 381 884 209 887 277 911 503 485 704 612 898 218 415 368 770 712 368 410 218 923 946 933 737 188 134 397 90 963 633 370 339 785 926 894 107 469 417 121 255 475 845 706 594 207 609 297 305 690 783 879 464 619 742 284 891 537 499 862 709 886 543 236 620 660 43 635 409 399 840 42 824 423 363 146 38 18 185 611 828 235 138 433 574 44 334 750 172 888 646 820 564 185 66 591 483 287 74 535 177 41 700 7 309 543 867 88 454 385 572 408 740 50 984 234 569 929 535 444 150 79 359 501 494 716 557 94 895
115 637 293 195 98 220 865 896 902 61 822 624 158 61 803 348 942 594 289 393 315 13 321 267 891 448 3 169 471 310 62 733 198 380 61 565 385 819 648 324 828 379 790 770 457 315 258 702 858 912 978 987 909 636 212 798 20 391 631 467 419 345 26 222 593 623 753 996 747 374 33 195 37 517 733 34 273 152 247 221 770 803 786 736 677 441 251 242 860 703 73 452 863 889 675 782 697 968 750 264 721 497 668 104 304 43 535 56 642 977 662 652 120 787 769 628 221 234 871 617 105 103 165 857 164 517 72 830 253 870 726 224 959 561 849 350 270 341 707 18 856 556 551 236 548 409 207 126 587 329 507 61 154 976 214 833 709 56 488 801 90 82 610 297 411 867 890 781 53 53 971 118 598 124 43 337 743 510 314 717 681 684 520 217 834 387 153 331 838 70 839 810 719 741 779 690 125 754 619 122 282 971 637 147 386 566 554 452 908 481 285 720 45 95 379 847 64 239 305 228 466 333 405 251 9 990 484 906 425 180 334 519 374 502 896 831 301 111 58 641 567 531 533 221 465 71 995 875 472 446 682 468 116 889 524 926 703 512 412 223 400 645 522 638 299 137 0 913 544 490 280 394 502 638 121 530 537 223 874 470 744 696 395 538 713 85 128 895 231 905 623 872 262 273 933 186 512 418 21 87 618 581 470 105 528 384 818 742 306 622 290 907 736 974 649 322 517 648 205 951 149 715 211 67 387 837 739 837 35 523 737 968 322 741 815 233 49 196 162 7 291 70 529 989 397 247 244 613 217 157 923 977 530 94 523 150 71 773 878 818 288 957 621 890 311 28 727 588 589 561 597 125 126 438 685 821 382 653 271 593 378 832 478 368 791 715 319 761 414 526 77 171 147 431 335 484 607 729 56 677 468 295 660 220 638 152 155 735 461 359 209 979 738 887 469 550 354 10 345 49 1 413 240 50 842 882 823 965 376 407 167 239 144 272 459 133 521 18 888 253 12 911 918 763 804 206 215 958 14 139 801 990 79 550 479 587 453 919 113 346 729 83 966 75 39 228 506 853 361 424 326 554 124 637 955 255 926 329 550 721 956 199 728 789 869 788 413 176 605 887 661 586 176 242 763 141 171 747 248 403 146 399 919 439 652 58 857 445 510 100 394 452 635 895 391 150 287 494 38 811 96 312 650 476 377 672 754 758 83 678 150 742 680 619 356 264 300 389 135 165 990 117 527 759 67 995 630 822 940 463 87 222 266 678 463 559 371 489 759 802 55 997 970 899 497 88 646 711 302 440 189 980 954 696 106 198 435 228 228 404 673 532 340 853 570 478 982 56 667 2 157 899 203 529 722 938 347 756 384 990 585 299 950 545 159 25 787 467 219 689 921 439 710 578 653 825 368 259 930 655 10 112 562 251 202 51 832 456 949 258 764 232 366 974 491 299 223 228 882 529 943 709 515 701 906 684 234 358 29 765 745 393 297 22 396 773 492 994 324 605 573 712 796 472 540 43 295 807 388 815 408 490 821 318 846 829 666 504 958 198 773 796 426 30 316 379 276 99 141 431 941 719 935 849 883 816 866 528 910 989 760 486 494 560 594 86 123 276 417 729 6 346 549 825 332 867 988 889 604 960 500 532 145 741 555 666 312 74 663 360 442 532 415 949 109 519 963 45 191 363 603 189 333 407 230 683 960 736 482 206 473 271 264 399 127 572 194 816 260 513 275 914 101 385 579 177 447 104 450 307 328 119 938 552 936 901 899 445 438 418 563 765 684 529 359 515 616 836 992 199 889 592 15 127 103 922 372 421 717 430 824 562 341 166 782 70 724 105 835 189 625 633 406 53 151 50 758 719 102 74 30 291 303 457 932 255 229 440 702 48 615 476 820 993 353 864 136 668 130 515 17 694 513 35 163 256 91 988 651 739 861 958 590 490 654 998 336 716 830 503 714 861 829 44 539 569 225 434 987 319 161 696 965 190 173 453 134 164 833 496 827 961 641 206 609 351 939 954 380 557 761 879 895 177 691 544 964 843 88 171 122 538 911 768 358 352 416 320 831 276 755 275 344 737 704 777 920 536 592 336 699 930 991 398 403 760 877 36 676 735 197 570 398 787 81 768 78 122 968 81 514 231 765 70 2 931 462 156 708 176 42 1 875 942 783 411 267 487 916 433 57 789 367 69 501 118 183 200 922 190 578 303 853 431 480 580 483 472 840 351 586 580 809 665 600 63 614 187 903 962 862 474 894 735 870 539 569 807 210 724 439 973 46 408 904 826 843 88 74 552 929 303 66 225 339 346 166 150 813 630 694 365 243 410 927 900 962 962 564 603 897 111 581 542 23 491 617 12 355 83 784 412 915 220 670 435 226 879 137 821 320 419 806 638 365 155 68 717 658 513 741 390 454 106 720 602 900 222 193 425 218 976 178 356 532 228 186 271 232 449 192 651 381 294 65 753 292 656 788 339 467 238 525 541 674 16 518 714 274 760 689 686 19 579 485 114 706 502 174 977 725 252 168 601 423 808 509 706 613 43 330 845 40 607 437 116 446 980 952 694 277 23 994 32 656 252 242 492 5 47 184 573 975 330 977 415 819 206 179 158 696 934 797 118 628 428 981 9 76 921 511 103 622 138 241 443 879 440 499 476 996 39 436 105 841 998 546 703 489 152 110 657 693 788 575 324 876 154 97 535 118 616 8 501 180 111 373 971 187 984 310 979 152 899 495 672 142 33 493 200 886 306 898 832 678 496 404 737 526 801 934 634 265 300 476 96 139 69 639 702 556 935 798 737 664 323 688 287 236 439 816 354 771 757 655 311 208 597 582 853 172 598 237 896 777 816 18 642 410 714 948 814 742 583 399 429 795 117 95 379 338 738 574 303 785 967 972 242 294 819 138 561 705 80 599 853 845 903 216 211 421 390 734 682 143 107 657 314 283 488 601 640 360 524 445 384 907 405 443 632 190 351 238 45 560 910 337 54 284 58 22 515 800 221 69 958 474 197 979 239 984 361 983 275 279 192 114 75 602 247 799 2 640 995 620 601 924 134 346 606 32 556 34 2 496 207 538 405 389 200 204 989 931 695 481 408 872 681 596 939 86 123 424 983 25 608 286 142 458 647 951 691 633 712 516 218 375 323 24 725 679 303 451 668 133 562 132 107 181 89 519 487 632 120 422 131 848 10 885 757 817 439 740 856 331 848 272 874 307 366 913 130 542 939 811 453 595 255 402 386 169 418 558 912 13 787 185 874 503 499 246 758 847 637 974 123 627 647 973 164 70 96 407 784 606 24 547 96 401 245 31 808 160 55 390 678 669 541 985 737 937 686 456 154 701 975 323 776 686 815 825 535 357 110 557 485 917 575 486 726 99 906 296 874 51 971 612 706 584 890 611 364 749 333 980 928 608 475 94 971 945 803 256 669 268 48 498 260 700 652 224 927 432 470 576 893 444 704 591 645 775 729 100 792 944 907 448 594 792 433 206 825 776 93 131 53 263 163 852 34 636 865 572 356 946 997 117 150 255 344 953 415 583 186 698 145 254 273 914 761 44 374 213 806 580 384 748 872 967 567 112 803 93 544 624 966 855 632 789 239 7 534 250 768 757 115 363 788 350 452 148 635 665 561 257 551 774 134 993 927 188 937 989 941 880 980 826 780 541 596 644 295 552 693 746 689 487 697 794 285 762 420 199 459 969 874 235 729 735 138 814 698 431 57 85 306 52 143 730 88 329 832 59 298 947 486 659 370 768 892 89 321 864 661 364 129 808 469 687 512 434 478 349 746 129 989 504 609 418 237 392 353 781 266 751 851 80 157 82 965 508 106 723 108 245 745 409 716 170 242 261 752 752 660 4 439 60 51 545 574 732 102 220 441 810 25 343 929 712 980 383 121 107 321 778 667 41 331 111 918 433 527 455 37 807 960 75 506 108 953 716 420 756 871 464 119 460 540 84 990 884 390 629 975 854 753 976 275 999 652 543 296 429 883 427 278 351 620 327 619 561 247 928 41 16 824 92 477 836 928 449 728 683 508 222 631 393 863 370 582 634 865 998 768 63 12 892 365 233 754 313 587 308 379 54 665 369 926 48 787 912 109 905 99 692 770 868 890 957 970 47 52 986 986 269 633 505 120 490 391 901 708 430 298 428 883 812 161 565 738 566 625 672 297 28 564 27 458 239 561 175 937 690 799 645 659 850 387 156 807 873 185 50 454 195 912 177 502 780 300 281 783 881 736 925 363 452 839 348 318 997 772 711 825 11 140 325 550 531 333 577 991 201 720 718 682 318 599 477 26 588 904 104 63 731 496 298 720 317 369 278 210 643 907 309 226 441 928 767 966 440 497 119 661 559 152 647 890 715 231 196 806 671 9 695 205 867 882 352 231 249 14 200 759 851 815 534 691 802 279 420 245 536 511 772 129 571 629 362 848 252 271 837 792 342 268 793 419 568 918 626 784 227 434 887 575 859 384 961 608 182 582 475 62 893 432 805 818 36 692 766 496 140 650 553 471 259 845 844 380
466 38 930 440 34 506 441 223 455 904 911 34 109 465 264 362 31 908 116 301 139 577 956 867 505 230 335 601 892 376 900 227 713 968 688 110 510 668 724 567 691 830 836 327 199 549 587 301 301 587 263 777 338 833 89 949 844 350 181 70 368 954 821 721 475 422 122 416 151 442 299 995 201 850 313 36 722 950 811 34 72 86 141 261 100 513 744 943 633 488 835 706 962 175 705 594 610 769 48 349 613 890 739 933 588 215 858 33 435 17 172 297 523 102 217 79 653 804 43 365 177 718 841 797 140 813 197 120 784 856 752 196 623 408 750 415 600 459 512 612 792 203 402 951 275 699 520 502 369 728 824 273 129 953 768 885 425 663 365 405 97 645 535 402 11 552 647 764 14 679 515 75 757 23 370 166 167 646 297 920 126 472 339 812 19 792 59 490 747 730 166 148 27 624 620 159 593 144 61 247 436 53 833 78 202 594 673 184 311 599 547 443 134 42 549 939 746 372 278 344 348 827 66 543 617 393 319 361 710 500 454 425 931 716 648 522 206 593 63 191 704 126 727 919 194 562 481 630 602 990 238 640 345 445 60 473 507 312 266 126 176 407 765 486 47 53 725 518 392 48 876 670 82 604 385 858 105 917 22 657 643 150 503 310 265 766 15 204 994 143 748 558 463 391 720 184 801 17 554 505 449 300 288 728 353 154 978 945 832 822 453 287 714 637 629 602 938 874 788 979 462 862 6 621 650 889 46 818 492 495 315 89 872 826 859 407 123 472 269 164 16 75 419 785 271 843 49 723 207 350 120 457 627 757 290 636 305 576 399 462 717 105 644 60 94 733 770 6 737 790 698 330 438 319 521 355 966 777 758 527 586 838 17 471 527 53 304 624 486 665 427 454 822 710 989 377 624 562 20 663 909 166 354 352 971 816 519 6 970 399 641 203 485 286 388 945 198 511 740 303 175 921 324 317 67 297 327 695 779 910 25 332 793 391 230 437 285 170 681 5 941 645 377 344 743 227 597 417 456 202 331 786 964 107 468 29 314 896 343 756 478 38 81 529 302 794 654 840 754 841 879 395 58 613 476 347 575 730 459 673 173 959 42 181 682 206 87 258 378 500 231 46 606 213 382 87 874 680 563 439 692 506 86 459 564 271 65 242 829 862 781 51 950 591 686 415 660 509 256 292 718 543 336 325 243 664 219 265 102 625 99 561 498 57 241 462 886 330 920 837 902 310 446 340 469 635 433 680 381 900 577 456 738 568 530 262 244 828 448 122 493 38 819 516 772 987 855 359 657 81 677 274 533 788 867 284 380 58 702 533 580 224 179 88 3 816 110 960 555 294 364 220 636 230 267 262 796 845 211 209 767 266 609 647 860 741 310 166 592 438 384 909 669 366 496 469 326 911 954 121 461 785 778 113 576 491 79 543 571 34 101 399 127 640 665 907 735 663 659 365 24 719 178 974 543 698 182 667 969 567 933 9 840 338 396 837 963 469 163 860 220 472 848 826 88 169 693 220 513 749 407 508 329 453 188 975 255 105 205 900 928 78 814 349 291 614 193 337 465 389 529 741 145 11 905 517 544 391 861 769 551 781 53 84 984 200 149 919 993 431 254 634 33 519 741 868 921 434 376 704 218 731 594 311 619 503 976 507 250 899 706 408 906 745 349 665 223 994 694 371 284 17 773 256 362 649 789 493 460 361 394 677 225 535 676 106 45 833 612 758 232 996 54 984 907 992 483 413 771 315 350 187 10 882 4 937 596 445 85 374 169 192 474 634 115 419 816 883 137 302 548 201 960 659 189 671 113 997 749 778 21 715 112 333 534 753 979 767 795 388 245 349 639 700 76 298 539 430 873 505 541 769 974 942 209 801 96 532 884 149 881 803 774 179 572 535 560 488 891 196 70 638 28 777 391 554 389 374 525 809 195 763 229 400 991 616 751 798 111 917 785 557 561 322 552 308 689 592 437 685 992 851 645 659 615 825 403 517 309 899 671 436 853 615 990 126 482 401 871 963 152 777 730 753 346 530 239 237 640 71 442 740 325 599 185 187 274 427 91 339 936 761 56 41 526 899 745 849 261 76 416 832 857 199 294 493 208 285 537 431 607 329 281 426 413 905 579 153 851 718 940 295 977 580 408 111 489 463 227 373 611 827 451 814 901 260 522 687 9 318 903 619 709 558 831 83 262 558 813 507 922 735 360 286 383 910 484 480 210 529 283 623 868 937 975 21 703 271 618 713 509 648 808 538 882 164 914 852 292 390 479 939 827 502 355 853 431 586 405 107 658 406 286 442 352 536 32 822 850 136 404 290 84 733 790 763 213 433 71 745 450 340 823 416 409 497 251 241 159 978 690 913 191 695 651 571 595 90 363 408 996 435 242 557 422 542 146 160 424 996 699 326 972 820 670 61 200 519 578 309 838 528 1 714 628 584 753 280 30 139 125 686 480 272 913 408 8 552 568 417 944 228 490 401 103 631 75 360 864 613 524 695 559 480 183 768 557 993 731 83 952 677 73 303 287 54 866 814 896 12 953 21 582 774 632 597 37 416 728 106 95 988 426 26 398 323 340 914 517 993 899 67 893 42 852 195 23 306 170 459 528 85 135 199 323 706 834 647 371 841 567 837 769 288 298 659 273 772 347 169 553 181 791 19 143 645 516 684 445 596 700 78 985 213 216 574 601 574 142 20 106 174 5 440 312 713 429 736 300 550 204 598 260 276 443 904 589 935 303 457 417 114 894 561 342 295 536 851 708 184 421 656 945 408 270 483 815 148 721 139 320 387 249 713 447 725 888 326 440 165 499 644 973 465 959 314 156 398 344 990 44 15 39 216 635 721 759 345 839 858 361 171 856 397 965 594 68 414 150 586 732 120 128 836 734 762 164 261 935 923 434 440 955 82 289 415 854 654 36 440 168 143 538 266 400 640 420 27 999 93 165 233 366 490 697 514 98 242 875 518 666 857 296 873 395 62 228 460 226 951 880 426 121 227 162 638 756 213 430 683 664 202 224 262 736 527 356 487 184 951 826 11 119 124 590 258 174 659 865 489 52 712 696 590 491 244 926 644 566 984 915 403 825 635 678 839 0 185 504 860 675 121 12 990 820 781 895 556 158 87 236 341 777 787 656 734 626 97 508 167 386 234 258 836 147 445 203 752 585 977 153 320 428 46 237 566 272 694 69 862 35 576 253 82 415 234 663 978 937 391 798 229 130 334 846 566 423 785 755 917 800 164 114 676 923 60 869 487 932 883 934 634 124 445 661 614 90 192 532 691 981 774 649 761 540 550 842 729 257 531 78 707 406 619 986 73 947 298 367 588 222 518 546 727 924 340 221 381 817 160 574 800 64 836 712 177 637 198 847 863 186 219 501 462 308 984 104 639 341 414 41 259 951 306 621 439 786 189 144 676 470 796 604 787 542 192 190 296 674 327 634 311 562 720 472 956 196 711 401 62 214 663 18 576 787 8 74 417 333 581 685 263 845 646 782 164 925 432 695 652 215 669 40 482 809 391 733 119 155 49 518 320 584 451 277 807 295 467 672 991 929 770 26 66 942 865 843 83 679 690 683 696 642 849 514 993 775 631 995 38 667 2 862 453 108 345 614 246 55 246 471 241 161 501 77 163 631 496 605 537 93 965 726 714 570 326 638 555 946 247 488 692 132 83 375 509 233 783 849 168 212 244 467 183 818 290 805 53 802 844 334 839 411 16 444 157 234 503 412 547 939 461 464 926 293 575 916 840 57 396 133 890 599 646 494 826 980 864 662 830 680 65 160 909 282 145 998 223 246 950 235 583 983 447 898 416 330 394 117 216 719 838 729 24 684 272 797 258 716 143 171 9 783 889 452 883 457 334 982 371 13 669 252 681 50 437 359 471 591 164 918 605 630 100 764 880 157 252 432 200 794 219 240 315 38 783 306 634 904 871 828 823 373 736 870 393 192 412 603 911 83 49 949 126 247 549 138 245 761 348 500 764 806 397 569 937 655 837 919 818 379 393 62 670 2 488 830 728 358 76 497 557 766 524 573 686 387 486 495 268 29 147 988 663 608 186 393 662 418 957 439 996 268 915 668 182 154 544 780 421 652 290 799 766 997 846 414 971 390 79 307 297 912 955 878 745 910 33 511 369 410 130 322 969 118 347 502 930 803 755 715 435 558 734 318 518 374 866 131 71 477 901 807 658 948 567 397 332 531 393 776 245 877 862 487 753 723 889 506 960 583 75 351 824 889 557 545 169 148 484 51 475 961 711 707 498 276 170 763 222 987 503 810 950 968 164 7 812 316 98 701 468 927 882 248 390 80 70 908 956 625 468 92 822 458 309 136 286 565 525 804 81 883 179 259 34 187 455 762 851 687 213 958 201 357 188 280 21 279 792 598 339 943 182 967 801 317 891 337 970 897 356 107 798 890 803 473 92 550 537 711 847 328 577 556 806 760 42 887 253 622 289 863 187 321 572 957 933 372 834 837 372 332 728 616 445 581 189 742 113 812 957 917 967 646 372 180 989 885 504
867 960 683 904 47 528 889 969 399 866 660 310 674 903 324 405 181 205 505 328 24 966 990 540 514 957 234 660 729 253 509 967 289 453 16 163 217 32 110 584 643 145 962 488 699 976 327 197 744 553 692 786 726 239 907 778 316 33 274 336 360 177 139 90 243 221 872 881 604 429 743 538 688 690 748 205 991 459 521 122 757 88 906 427 236 272 180 376 979 748 137 863 987 125 925 635 218 801 766 311 381 334 295 794 448 110 434 555 279 886 894 159 813 571 95 767 858 991 432 715 12 413 235 759 409 135 205 134 739 785 982 990 824 726 242 939 651 373 31 346 636 284 747 686 589 314 750 439 800 400 426 979 462 886 246 830 544 834 33 436 292 926 337 378 400 666 771 47 328 632 311 696 765 898 89 122 479 286 526 376 768 214 615 964 826 886 984 628 849 524 318 1 811 343 557 860 14 758 76 849 566 463 639 947 419 181 59 781 436 879 212 193 613 727 848 487 527 720 715 142 67 793 317 638 321 566 259 112 736 983 816 51 145 858 116 1 875 72 464 819 649 430 466 377 224 104 380 345 111 634 533 619 123 437 735 30 938 571 697 838 495 106 195 448 354 947 946 962 382 809 74 988 49 580 918 525 213 123 94 274 264 85 155 266 716 308 698 92 653 983 654 284 547 538 455 218 124 881 545 588 789 308 523 493 839 680 706 893 902 232 471 165 901 507 832 336 525 204 315 554 228 2 371 753 796 269 705 908 541 230 969 29 515 670 121 543 472 795 481 662 710 896 421 390 376 907 631 293 271 296 244 658 27 988 552 979 475 615 37 800 156 601 474 732 573 675 783 301 310 455 158 785 905 922 773 126 103 414 425 304 882 878 215 824 779 503 149 305 896 284 169 808 230 84 463 895 126 807 56 361 300 930 908 986 238 994 491 504 960 524 343 709 855 506 567 453 691 738 679 905 347 761 609 552 470 870 507 837 414 407 561 814 860 271 368 200 571 451 680 975 775 806 192 253 72 840 996 100 367 246 338 394 892 250 364 682 970 993 296 909 968 40 629 838 798 909 336 186 528 531 408 20 840 573 83 533 585 796 445 816 890 739 344 129 927 901 635 808 931 844 994 356 630 421 866 412 641 780 911 607 378 471 401 963 208 353 687 757 8 316 956 891 144 211 97 431 622 964 106 541 690 120 846 537 170 28 488 802 587 790 77 29 303 234 176 222 269 834 686 962 282 116 666 456 563 733 179 544 115 182 198 258 301 910 751 131 831 738 319 708 584 67 703 466 819 33 447 775 873 769 389 211 791 624 814 225 225 899 939 644 886 718 930 252 936 854 142 984 749 809 3 946 75 35 512 637 108 889 668 306 330 742 520 734 919 756 245 368 805 676 248 50 684 816 898 556 926 585 707 456 792 472 173 97 720 39 204 916 524 949 558 480 652 411 740 699 416 430 770 144 209 337 730 71 530 187 280 588 714 255 519 503 334 402 976 818 662 183 339 439 769 436 870 548 756 758 900 535 250 546 96 764 807 354 350 114 981 249 808 328 459 521 407 789 117 92 758 528 256 260 302 514 140 161 261 600 880 338 549 433 451 148 322 462 850 817 885 722 216 191 485 194 955 799 854 209 141 355 411 125 718 295 933 102 190 536 940 839 146 455 175 880 178 320 966 297 786 349 995 461 186 962 130 547 993 2 69 544 810 539 971 732 790 935 227 984 586 270 288 452 182 68 93 905 177 180 682 31 721 592 767 554 309 263 278 688 18 842 390 762 353 64 487 119 602 693 357 199 608 120 550 825 958 867 290 388 413 924 444 530 755 736 856 783 937 81 262 130 888 975 676 236 490 551 85 281 568 91 828 201 266 147 313 360 554 387 531 616 287 244 359 694 166 168 812 722 476 662 148 691 162 83 439 438 782 509 774 237 373 231 696 846 43 17 257 460 780 990 709 82 102 304 460 708 788 728 477 411 517 442 844 127 34 94 207 406 897 326 340 388 689 156 66 826 187 449 45 320 30 748 239 272 663 878 265 799 564 623 728 655 673 793 21 463 678 527 776 897 915 582 163 58 112 449 194 86 634 263 610 598 760 174 935 523 815 786 658 826 532 704 597 590 404 569 13 207 733 937 263 792 874 266 878 768 438 382 864 535 664 167 973 472 967 243 57 103 572 344 392 519 806 401 904 989 920 12 801 800 304 482 496 976 193 775 833 874 320 605 206 476 154 133 951 217 79 837 100 340 465 861 369 240 923 940 719 595 429 360 312 318 929 484 909 280 20 769 612 898 152 422 836 715 293 319 221 443 645 692 220 864 659 525 129 377 128 424 393 319 644 890 276 618 396 16 482 654 852 516 670 98 161 961 442 60 830 624 174 34 461 328 458 130 795 844 625 339 945 912 582 808 468 854 618 47 621 181 492 264 42 509 398 685 418 287 803 819 188 485 504 263 825 74 184 735 323 624 672 289 26 458 992 58 183 576 385 793 727 620 581 102 153 161 165 757 355 280 667 729 818 187 787 477 88 35 135 143 628 885 851 342 299 112 417 222 40 525 362 168 712 246 52 678 387 596 974 885 196 629 160 955 114 94 428 143 260 610 437 560 607 703 81 812 415 370 513 810 249 905 669 504 232 388 781 910 71 170 441 128 623 526 237 440 374 562 247 374 431 705 6 713 724 19 741 926 54 441 449 380 38 369 821 412 843 820 820 325 809 393 433 583 346 237 11 710 713 181 722 182 591 648 122 552 412 469 1 310 231 165 133 794 497 498 185 429 270 282 134 33 306 571 600 974 881 488 424 461 606 387 861 545 32 488 847 107 35 858 62 510 65 294 341 324 125 175 614 6 576 523 351 41 957 447 25 62 98 313 518 457 972 911 171 537 737 440 44 873 989 446 423 921 307 990 590 959 159 182 82 490 764 330 420 276 60 329 579 107 0 945 348 771 291 783 675 994 22 826 546 121 717 862 51 482 90 932 656 923 454 739 109 220 778 383 539 871 565 740 450 447 386 568 965 832 794 32 619 269 540 134 200 873 384 622 443 988 941 969 84 269 578 882 916 237 314 210 136 441 267 462 869 316 648 5 277 903 305 917 41 469 127 724 78 344 39 834 172 31 943 117 394 684 478 752 101 368 954 884 868 489 997 203 704 381 647 731 473 750 46 923 980 596 308 357 456 419 829 896 325 904 862 586 845 791 201 425 914 56 593 44 503 773 823 71 998 149 377 801 922 469 595 566 469 917 961 921 516 730 988 116 383 617 804 351 694 173 763 634 822 703 583 325 203 221 211 280 253 533 422 352 379 304 725 876 107 539 273 442 598 123 793 770 746 915 754 910 55 666 499 800 910 960 500 710 734 717 723 352 202 232 501 832 191 240 543 569 222 720 197 327 928 277 695 999 877 698 556 894 233 327 61 854 947 429 406 415 284 189 924 334 91 914 594 794 131 786 817 600 963 910 68 521 575 669 58 647 650 577 510 536 489 706 562 754 132 337 977 594 453 908 391 742 87 43 548 894 627 917 642 208 283 352 711 824 252 59 275 727 64 400 555 788 298 921 745 672 333 526 842 878 633 63 646 43 921 416 569 85 326 239 871 971 700 41 752 149 753 30 950 691 932 436 229 372 574 42 9 788 440 551 853 860 363 430 73 67 772 450 99 487 7 335 917 175 50 178 17 577 983 834 480 184 912 839 522 159 797 677 157 187 883 350 835 957 2 991 251 466 405 124 671 861 999 956 403 768 92 920 286 156 761 432 538 690 331 106 214 382 948 759 857 305 978 342 551 578 624 231 605 700 48 520 632 456 655 531 975 963 150 139 452 414 913 486 226 814 241 922 542 266 693 584 838 516 953 465 5 34 657 367 375 383 365 9 616 103 865 36 559 772 113 654 626 312 143 329 701 896 80 367 617 987 486 701 899 566 841 666 147 294 361 172 138 366 891 49 535 628 63 77 494 879 483 45 402 707 529 145 577 61 255 389 685 185 4 109 164 990 859 235 603 967 879 612 285 86 120 163 986 22 506 189 36 674 537 105 884 174 19 244 258 225 268 662 446 606 637 783 588 223 799 967 28 773 708 639 949 947 738 298 223 111 876 737 560 960 335 997 119 979 681 864 23 913 118 101 297 249 388 257 352 766 863 183 837 385 952 611 167 843 759 135 784 94 104 409 777 519 356 675 536 970 70 141 105 249 484 923 903 563 985 778 596 63 677 960 553 587 86 966 342 249 592 854 467 461 349 338 785 394 611 183 601 715 942 848 189 966 640 861 895 53 731 992 493 807 944 707 508 924 272 215 964 930 332 433 665 948 254 788 934 142 397 794 427 432 358 264 511 29 10 435 151 247 599 546 366 914 661 499 534 220 210 652 370 754 732 409 887 99 620 557 802 80 219 911 457 839 502 587 395 73 410 769 827 929 281 629 168 294 15 610 702 59 570 467 329 407 742 315 762 931 199 555 498 548 345 792 53 731 580 849 834 847 372 26 294 461 893 794 959 717 430 818 29 915 638 165 435 988 240 440
624 836 822 789 743 630 191 25 513 451 189 319 654 324 517 886 788 690 640 469 103 742 245 343 574 780 408 245 489 686 587 699 403 647 602 946 118 932 480 474 484 416 570 901 803 140 350 410 617 497 130 583 407 332 386 402 864 389 724 237 898 929 804 135 515 524 31 712 134 282 235 848 154 530 623 975 310 268 667 720 953 722 826 988 702 788 687 127 413 849 909 505 390 139 569 517 753 469 374 605 523 995 476 789 561 451 225 598 716 160 367 49 916 991 366 764 732 514 692 528 552 158 778 568 262 87 735 297 418 592 714 391 80 301 454 626 968 250 929 808 22 757 664 249 85 119 32 565 293 515 215 310 869 79 681 593 300 90 911 76 584 311 622 519 944 252 750 483 469 496 288 474 203 407 394 211 18 852 47 646 740 756 68 886 579 802 781 674 525 105 691 554 490 459 611 33 924 661 814 617 455 605 78 452 217 27 693 903 423 565 197 421 339 672 112 368 287 673 74 746 127 607 717 524 44 147 939 373 633 580 140 809 695 994 736 700 495 982 159 250 998 675 321 521 910 573 89 425 656 197 850 496 734 490 852 6 472 305 62 680 213 614 465 507 971 896 278 128 274 467 927 126 999 974 387 848 261 23 818 441 73 989 920 369 88 510 164 370 757 725 531 658 614 407 354 82 3 318 474 16 255 999 280 45 99 824 332 601 438 138 291 677 58 258 93 797 252 232 395 602 553 551 4 793 136 11 223 114 183 990 190 521 471 615 96 953 233 232 499 649 930 179 201 805 926 69 886 905 314 404 955 105 61 615 934 275 643 248 879 420 529 144 35 306 491 447 741 45 914 112 978 409 795 358 166 654 816 78 306 141 872 478 907 586 590 631 266 431 84 49 820 771 173 29 694 34 71 684 997 124 439 511 995 61 253 680 527 992 829 894 876 14 151 515 341 886 962 991 705 412 698 131 715 682 994 292 282 519 139 179 250 376 985 621 766 102 825 414 960 63 432 37 634 732 754 399 152 96 932 711 770 535 532 643 263 298 271 911 162 7 281 887 868 260 785 629 319 344 283 91 672 142 49 996 400 412 360 40 444 556 188 208 794 856 812 365 150 407 908 670 507 937 723 213 402 314 208 62 751 75 415 333 972 726 147 843 520 702 461 233 918 547 604 875 185 477 669 934 935 531 630 281 675 28 229 818 627 756 193 408 871 205 355 160 760 187 230 602 227 775 981 927 764 247 986 823 861 532 27 954 358 793 92 457 632 94 77 827 858 750 801 36 132 317 53 24 327 86 398 363 445 911 866 447 937 964 76 253 560 285 596 126 880 674 228 831 539 317 86 651 890 617 941 819 497 193 576 938 411 786 545 742 558 68 775 293 839 100 8 638 42 284 425 541 653 418 436 634 224 33 509 543 195 96 551 549 163 584 582 402 279 866 677 274 680 380 882 381 333 649 447 691 564 434 661 989 176 499 989 564 789 559 642 380 835 950 992 610 244 104 629 205 149 801 29 114 685 525 744 332 405 78 37 444 356 956 511 467 540 664 424 85 799 510 165 854 950 173 833 596 351 727 956 808 313 104 577 612 462 47 155 663 168 798 157 992 645 904 651 930 363 90 182 438 896 100 546 291 396 879 456 138 368 637 239 263 379 234 860 795 479 8 843 921 357 498 823 114 97 999 739 647 628 525 254 526 98 657 380 365 486 776 284 61 700 144 787 94 514 42 236 733 473 166 483 617 246 141 207 649 768 509 619 135 993 827 275 383 797 10 892 362 170 49 690 133 318 253 242 489 758 938 458 244 404 768 498 545 180 947 260 645 156 321 644 510 887 470 345 192 922 822 686 199 616 285 429 276 792 76 441 239 905 221 749 713 317 612 5 223 361 909 518 912 990 779 295 400 160 689 343 524 478 332 530 303 528 375 807 458 81 516 210 346 481 845 212 443 143 881 765 190 64 677 706 146 597 88 222 515 369 695 115 633 824 874 647 535 399 305 63 422 309 42 637 471 206 77 688 491 684 829 888 125 904 95 328 347 779 295 464 450 214 394 591 536 433 70 832 580 959 150 943 602 657 509 142 307 353 439 34 386 580 39 10 294 925 925 659 220 202 390 204 971 323 420 59 147 631 31 697 707 249 104 845 238 821 348 696 491 790 974 699 176 813 694 612 655 737 705 446 854 388 644 126 817 100 480 90 385 460 556 174 503 383 689 138 123 733 277 562 243 286 460 902 62 919 527 13 763 315 870 171 440 592 759 666 137 371 881 548 219 665 219 23 69 135 156 264 280 452 847 984 439 550 916 979 796 376 825 111 385 793 711 710 155 938 695 965 568 146 952 817 609 320 955 365 283 153 924 234 824 931 631 728 315 648 16 897 491 116 627 559 515 420 5 567 840 119 441 290 34 359 121 963 764 996 537 181 955 209 363 599 601 377 782 854 262 101 579 534 971 501 244 113 863 849 276 276 888 748 92 417 595 344 278 28 229 326 741 663 627 961 356 891 629 57 97 682 90 800 759 199 132 200 737 504 457 431 661 194 930 251 782 859 777 457 666 988 260 575 957 468 528 884 425 196 100 589 814 175 180 867 263 416 328 296 346 485 709 500 588 335 856 980 358 449 808 265 999 348 665 970 136 720 669 759 484 987 743 660 220 475 994 541 61 746 359 158 204 91 264 649 131 109 370 917 50 70 915 104 159 430 93 762 731 60 16 875 905 668 709 349 731 571 606 428 91 435 432 707 758 603 711 572 532 973 239 711 986 780 176 66 341 638 160 853 343 311 772 316 713 131 848 834 263 137 559 991 237 952 462 442 112 346 846 756 1 268 442 325 243 618 404 0 475 974 796 964 136 453 422 294 551 847 417 161 264 337 48 573 613 738 271 467 223 791 577 719 95 913 210 522 372 731 633 805 92 578 688 585 798 258 972 38 622 334 303 448 252 125 854 966 789 703 206 977 665 41 133 815 142 967 216 324 371 237 231 831 691 87 981 857 574 177 448 605 672 636 138 389 962 725 285 503 591 885 849 303 110 862 927 133 673 169 132 187 87 232 287 25 778 385 891 381 337 79 112 594 472 240 125 709 176 419 691 903 151 370 675 192 939 712 843 45 787 270 663 145 814 610 272 121 748 243 491 874 555 844 833 512 63 218 415 198 277 727 418 297 71 912 874 167 744 422 350 802 167 615 425 601 112 505 21 555 202 378 862 124 148 752 446 658 313 763 816 583 838 851 785 976 873 836 664 726 995 409 635 39 686 24 763 708 786 466 852 19 800 889 683 20 898 948 429 451 977 535 377 883 172 221 778 782 111 216 69 307 642 67 104 662 212 942 238 650 938 982 824 331 832 958 69 923 164 40 225 772 744 9 675 639 500 102 284 595 725 840 962 786 523 172 945 52 347 392 217 273 985 231 535 557 676 718 218 951 647 536 232 676 657 949 5 767 428 463 346 777 260 108 879 382 678 538 778 957 613 51 190 568 579 608 444 95 255 689 947 542 235 865 629 722 670 43 354 238 179 646 193 566 520 322 285 506 929 186 144 46 285 855 604 704 719 247 268 69 612 609 905 544 326 373 790 863 731 372 360 747 521 894 398 533 938 945 92 655 882 421 536 856 205 414 701 226 669 6 179 683 589 107 461 205 583 641 278 219 441 936 913 502 42 796 36 549 398 769 341 17 1000 620 278 606 784 808 520 292 441 586 55 671 852 946 439 120 84 470 979 827 468 144 229 488 606 412 712 899 261 784 504 679 617 110 839 342 921 302 319 179 660 289 4 477 844 352 919 83 139 673 912 508 621 537 997 742 907 304 600 713 171 761 958 565 236 482 462 248 9 338 498 809 707 443 93 846 824 901 695 220 699 128 507 364 535 401 329 106 320 701 183 526 777 301 207 7 167 842 641 841 44 496 705 893 405 26 1 427 545 178 53 521 331 347 175 493 69 730 921 375 379 362 218 211 27 652 283 272 138 954 860 870 755 257 677 30 833 556 378 256 475 806 212 915 721 543 322 906 385 82 455 771 90 838 405 877 698 798 916 1 233 269 772 48 146 783 726 184 940 336 302 975 416 947 171 459 723 122 863 11 501 65 642 921 805 755 829 393 161 299 993 241 964 36 636 148 835 117 725 267 326 391 17 828 243 312 547 678 409 547 564 308 677 621 539 819 802 773 894 940 228 450 868 33 769 12 322 516 328 635 26 598 605 524 992 721 205 410 756 626 672 492 628 14 410 54 706 881 558 397 694 554 307 848 444 588 864 16 930 285 283 895 102 55 87 406 127 277 530 487 152 933 623 114 661 298 735 593 305 613 786 21 471 56 498 72 515 776 37 329 88 330 897 305 129 729 955 94 99 900 100 774 789 129 188 384 330 745 687 928 423 873 738 983 424 969 540 494 312 105 896 607 234 510 794 15 517 440 255 563 135 878 654 437 126 581 55 75 673 837 748 625 238 2 518 830 324 519 714 810 789 340 400 434 267 811 481 50 424 600 531 674 850 141 353 426 682 259 765 123 717 670 736
952 84 931 308 292 312 522 335 621 177 909 706 344 440 595 898 256 652 206 532 380 854 888 521 893 202 373 53 966 132 708 887 335 740 141 771 342 240 913 566 190 997 270 166 176 438 763 45 704 794 841 952 289 889 941 664 769 823 315 350 849 994 503 178 204 462 222 489 719 145 537 554 632 354 186 921 500 752 235 95 890 698 421 327 191 720 60 368 826 897 906 958 92 314 161 525 846 610 957 637 138 815 613 196 667 808 971 163 922 28 47 337 596 723 439 168 784 237 766 181 781 32 860 339 565 251 181 321 544 824 479 453 31 152 123 375 521 376 631 497 622 454 365 493 290 128 98 95 79 503 445 471 583 189 813 212 101 640 904 241 745 753 261 712 744 295 100 606 968 810 136 667 557 139 140 535 789 584 362 788 618 210 839 979 484 32 470 424 169 477 476 703 400 702 949 460 272 784 348 699 52 199 30 959 873 710 722 153 834 476 728 598 656 786 515 971 76 74 935 637 939 224 794 351 924 223 542 631 660 809 188 921 550 807 965 235 199 309 493 333 455 620 516 875 262 843 94 792 573 188 830 49 833 388 972 875 612 348 736 353 771 742 628 426 19 171 44 173 219 108 20 831 822 465 93 601 386 843 274 77 389 702 430 644 999 319 778 524 820 31 627 583 908 123 173 913 62 690 615 349 591 112 115 215 117 59 901 159 611 629 547 46 679 792 475 427 964 597 467 718 891 775 659 440 34 78 72 272 730 839 264 913 355 533 302 833 393 315 796 795 718 870 879 44 558 971 75 445 106 609 357 195 463 445 158 875 49 425 929 906 385 697 248 695 481 111 490 224 209 754 305 365 147 939 55 154 395 431 817 513 18 178 597 830 396 354 693 495 981 187 104 225 277 648 465 414 244 243 423 222 249 119 561 498 350 48 699 995 245 422 729 964 81 43 697 201 21 365 143 960 356 862 303 248 847 646 427 60 13 53 895 228 702 763 502 968 579 874 990 929 452 503 88 838 112 888 742 446 887 777 178 784 135 289 978 297 486 234 741 720 780 875 703 767 807 552 671 751 682 589 581 742 183 531 159 630 598 871 171 913 575 420 321 978 927 535 958 271 5 510 866 272 889 192 377 560 304 524 268 997 426 205 472 21 129 858 300 248 845 708 802 11 571 392 1 759 508 445 915 748 694 961 308 619 747 593 295 666 339 786 672 625 276 608 527 760 748 997 327 37 144 411 410 887 526 549 653 165 756 472 946 930 65 612 695 303 198 131 976 319 480 497 655 88 877 465 252 11 358 781 429 714 690 920 105 352 983 604 232 297 236 355 511 661 675 705 446 771 417 922 862 659 109 793 39 26 616 237 478 391 938 498 408 735 381 585 980 424 497 661 610 556 58 227 182 543 398 862 945 405 375 394 119 406 205 44 184 468 867 465 992 463 652 620 916 481 933 522 482 34 12 16 273 482 814 342 861 162 155 581 717 669 588 432 174 196 331 554 869 63 291 489 554 549 925 372 725 823 683 374 343 696 787 14 334 428 932 7 50 888 831 966 954 231 520 929 651 696 340 667 64 199 243 794 216 813 394 338 525 991 224 516 804 948 370 144 911 646 257 939 878 757 643 162 477 547 314 944 661 372 876 8 170 867 894 360 886 128 753 72 384 137 921 399 984 209 437 142 454 624 937 350 283 59 118 625 710 816 433 627 688 57 233 537 266 690 263 688 269 560 953 21 151 610 443 188 582 802 71 425 29 896 361 781 701 676 975 340 577 779 523 695 757 596 635 503 855 779 137 165 407 34 200 898 337 489 194 406 146 65 776 89 762 565 116 564 991 746 589 707 364 603 810 782 676 214 556 203 51 132 637 46 275 310 644 647 120 364 313 724 319 201 599 254 418 13 944 160 242 145 383 383 444 808 347 719 815 282 469 44 247 363 210 341 848 88 175 957 311 435 404 897 66 900 666 129 872 607 359 150 403 202 792 807 501 742 630 317 572 338 332 651 498 303 543 952 372 522 237 525 754 187 43 890 752 436 451 787 108 73 934 410 625 257 453 694 715 326 121 798 74 978 658 682 397 358 456 307 578 854 409 542 250 972 114 355 227 693 812 924 9 913 751 784 17 527 720 91 431 253 871 436 534 658 440 23 538 423 818 155 0 927 239 698 28 418 546 624 614 464 749 12 14 735 326 364 779 72 330 302 979 345 800 614 750 318 532 357 504 169 897 148 368 216 450 489 333 942 517 263 139 248 297 741 529 200 505 941 986 333 668 105 2 986 760 567 122 977 310 795 857 618 230 459 626 490 54 788 78 918 900 580 23 592 795 174 401 132 768 421 905 954 917 347 323 693 99 533 707 565 568 233 328 416 145 875 193 58 265 714 801 671 22 27 961 722 740 520 918 528 832 969 950 680 636 342 61 50 759 962 63 508 640 369 593 538 46 795 853 736 460 437 791 737 685 881 773 648 338 876 606 787 132 23 739 259 777 521 489 167 948 181 317 248 940 891 910 486 103 637 764 575 698 565 376 714 195 26 390 710 638 898 253 261 165 969 388 444 898 310 4 322 185 185 602 541 634 271 641 771 951 431 241 83 366 378 213 401 296 282 464 565 459 298 399 714 35 94 790 847 259 692 309 162 609 412 422 741 371 142 737 800 828 454 536 45 825 109 594 187 492 279 662 312 208 182 545 298 468 9 24 253 126 108 882 717 519 833 435 747 432 856 816 299 428 860 412 976 669 751 920 744 16 853 896 794 168 869 970 835 286 495 25 297 280 127 306 258 130 12 68 248 86 982 203 426 680 824 844 630 755 240 837 862 605 544 819 829 164 824 956 843 767 204 447 911 131 221 691 71 95 916 36 935 7 32 77 436 387 358 624 539 955 392 726 660 48 181 405 788 865 568 425 66 157 69 926 839 838 551 102 875 220 739 211 476 258 240 438 647 345 106 881 832 152 656 619 784 322 368 863 305 514 364 40 318 731 727 177 37 113 997 124 612 288 423 260 343 192 332 353 882 823 336 735 672 555 728 448 104 420 86 977 958 187 39 391 652 154 885 570 203 524 320 604 289 172 916 212 901 254 174 149 644 392 830 197 789 80 425 569 3 251 227 229 239 539 55 133 157 548 85 705 733 346 400 316 984 128 582 59 215 226 751 761 795 947 607 714 971 153 700 294 64 442 43 942 701 607 110 341 933 998 307 82 83 973 206 689 368 985 186 903 136 434 775 360 885 590 832 803 171 696 73 462 301 162 268 829 203 363 604 974 180 880 979 416 977 943 562 665 199 69 557 645 938 962 997 770 129 875 254 806 31 723 120 623 681 670 2 474 659 687 642 870 945 301 442 223 401 907 60 284 21 458 595 674 408 167 540 854 997 10 157 378 860 163 74 27 857 592 897 827 625 318 120 107 481 649 428 772 54 559 846 821 342 496 313 562 500 987 395 960 136 967 898 798 338 580 928 487 677 228 782 783 183 758 542 733 171 928 590 963 298 883 144 684 306 551 226 84 33 32 891 681 577 6 713 281 341 160 809 179 555 90 501 379 774 53 949 642 414 8 773 41 840 603 953 805 536 842 428 797 906 218 196 566 5 45 326 97 887 473 71 180 410 509 403 724 242 402 126 369 296 997 532 646 339 436 572 491 317 240 947 419 1000 110 375 765 236 993 463 711 66 564 402 287 759 150 780 541 614 267 833 892 703 189 353 782 931 510 463 793 609 449 803 923 967 83 716 142 596 89 335 552 929 238 338 885 58 902 109 540 490 663 223 207 163 279 424 629 374 721 429 73 73 531 586 677 64 716 780 56 308 549 724 37 391 87 425 424 610 411 922 231 155 535 303 70 57 148 949 352 691 325 140 836 853 414 130 312 111 457 655 706 449 647 897 221 269 576 165 874 491 553 96 320 907 91 323 585 217 336 517 692 56 166 110 858 130 134 562 734 678 713 638 786 603 111 179 914 623 996 137 851 438 217 803 415 796 824 340 799 656 743 364 809 28 919 788 994 408 512 254 600 695 852 706 650 575 11 167 843 160 413 284 507 680 85 216 67 568 884 553 201 262 127 840 586 452 225 573 746 852 608 969 982 189 574 578 125 237 811 816 959 752 664 591 494 57 196 75 285 274 657 682 530 280 466 715 700 794 382 330 471 814 712 297 406 499 808 48 461 299 349 229 850 676 528 923 495 30 234 569 969 837 33 666 156 109 298 364 775 976 214 700 96 748 587 554 329 98 930 123 864 343 617 289 563 285 648 623 774 462 354 998 518 491 255 935 988 476 42 102 788 505 620 515 654 708 293 273 506 725 633 317 936 473 785 992 483 174 639 213 738 607 686 663 488 567 727 644 601 27 709 878 367 823 912 264 441 284 282 873 989 896 856 341 567 365 246 911 840 713 278 357 3 873 533 512 15 131 678 791 26 665 271 208 38 556 215 715 299 980 560 512 374 724 499 869 485 964 513 44 307 818 324 24 835 49 351 334 859 1 584 665 899 244 202 473 673 188 732 668 868 194 57 290 995 835
342 533 84 371 967 777 560 146 824 245 905 78 387 277 139 956 68 692 632 171 451 653 984 593 250 645 616 268 493 932 503 81 516 629 859 57 8 828 752 468 783 293 211 846 297 770 546 815 267 848 474 491 481 978 195 421 556 934 500 369 222 777 326 688 61 878 282 764 167 337 713 154 843 674 639 57 434 618 987 749 878 804 510 61 337 554 257 314 572 423 461 535 352 415 410 866 258 416 103 883 917 36 51 415 152 35 581 420 960 240 388 566 420 138 32 254 491 580 316 876 583 504 675 653 347 282 925 154 947 364 255 13 175 339 533 958 949 409 31 135 244 417 763 967 471 994 220 396 365 371 861 957 903 299 469 649 702 439 649 410 45 154 716 839 399 305 551 777 236 301 290 686 998 90 515 626 192 197 841 574 17 876 751 191 303 903 97 706 27 305 375 190 732 436 231 369 826 108 319 898 476 838 953 130 627 399 262 224 892 307 972 395 542 555 431 748 965 382 328 630 213 998 20 886 696 784 764 17 650 775 538 309 968 54 202 241 1 285 800 821 524 564 896 586 962 461 659 368 776 31 23 692 945 450 830 279 506 160 131 901 875 655 923 114 272 685 193 560 633 656 924 204 936 745 894 608 916 359 725 444 343 332 837 483 559 186 295 721 780 181 60 565 206 321 473 710 954 363 966 335 191 973 494 86 929 867 148 524 401 764 30 820 684 716 914 112 683 130 256 161 779 766 40 333 340 249 393 514 591 137 594 484 549 489 911 910 4 10 280 700 19 922 136 785 214 448 26 938 685 830 302 512 834 485 847 838 106 452 595 298 402 256 856 637 88 351 83 118 553 839 853 760 181 901 154 391 101 385 405 921 782 539 285 857 363 922 325 493 486 518 487 486 421 16 403 994 71 156 983 658 215 82 99 310 642 225 607 975 266 624 333 657 676 77 141 958 93 845 212 57 224 539 200 571 539 25 514 80 310 221 833 339 698 739 771 508 787 827 3 925 867 572 738 146 604 898 774 666 726 694 535 344 906 785 353 602 709 412 974 110 946 814 989 988 682 219 540 344 361 431 134 602 422 798 77 467 73 525 648 223 34 159 443 289 371 11 288 262 132 417 657 27 534 244 635 856 871 459 158 706 377 626 691 354 897 959 576 681 408 851 931 648 323 536 840 19 876 926 958 826 437 793 42 149 663 68 161 138 330 347 228 623 396 985 96 766 240 223 577 468 55 161 662 856 679 649 795 995 187 567 253 815 855 517 143 994 582 713 360 906 47 627 369 174 710 871 768 257 380 78 932 442 860 130 564 968 865 539 712 449 829 586 75 713 261 693 887 425 197 776 720 669 147 613 412 638 225 746 43 294 690 526 91 232 90 853 845 964 306 367 382 899 907 316 557 882 785 697 791 337 460 606 842 12 617 744 544 246 163 46 969 368 72 551 624 127 566 196 587 702 640 660 529 407 807 209 110 893 81 378 794 912 701 167 355 907 429 333 728 170 804 991 62 984 990 753 908 220 599 188 384 288 157 123 339 716 950 101 620 939 129 945 386 436 810 641 150 731 978 725 159 124 723 226 58 713 615 564 174 165 346 915 977 877 324 622 5 553 259 246 647 464 866 830 626 877 289 982 711 399 172 296 105 839 7 339 628 111 644 570 199 714 902 620 941 303 997 531 541 619 46 751 862 990 536 225 827 200 719 132 508 2 513 903 362 852 832 416 296 650 501 898 478 553 391 740 130 89 519 677 216 890 912 125 613 271 28 107 623 588 183 863 54 70 898 81 558 121 996 659 307 318 490 438 366 608 254 256 263 813 521 754 765 388 601 517 38 631 298 84 348 767 472 21 357 85 733 64 705 587 304 363 265 421 889 949 971 878 232 220 934 758 882 213 526 119 681 396 673 39 63 541 85 241 797 656 863 291 66 404 731 283 260 139 463 890 356 777 499 593 730 12 322 207 580 205 142 171 554 28 373 945 654 999 708 239 350 598 64 921 778 78 688 957 488 455 44 831 398 593 418 888 938 541 883 497 146 402 801 100 747 868 462 26 933 690 13 120 413 187 937 218 813 350 394 434 893 278 208 287 39 686 368 145 736 4 65 976 707 470 281 523 427 488 543 666 153 94 209 83 112 637 14 793 672 20 992 134 722 266 138 925 127 937 135 651 41 877 811 470 311 457 819 732 234 404 22 13 755 388 457 702 792 254 578 288 446 274 21 617 2 624 600 122 67 299 94 676 895 300 432 197 115 483 828 944 475 796 703 332 665 117 668 791 593 204 425 994 879 831 645 289 286 173 162 833 815 83 239 499 552 462 417 384 555 517 249 964 37 693 495 44 706 992 15 509 750 36 102 457 411 188 727 541 517 206 913 341 242 938 951 14 190 24 10 793 537 512 155 920 603 452 133 533 695 87 485 103 689 489 970 495 78 9 56 819 667 175 170 688 999 361 868 916 435 14 439 491 305 851 122 88 831 574 87 442 428 890 479 675 404 936 230 879 646 224 243 650 803 708 11 613 397 248 754 572 590 356 976 240 378 447 287 877 759 382 664 159 338 793 426 776 948 887 468 988 332 120 666 952 822 826 292 942 480 528 956 267 269 583 995 148 379 445 740 515 874 393 318 405 300 902 59 619 156 688 169 168 660 523 661 771 336 157 910 805 652 16 944 24 108 236 252 871 433 270 498 171 961 3 351 671 799 719 979 28 653 153 441 158 985 816 942 363 890 130 982 510 818 547 753 58 585 511 568 974 367 337 188 674 821 610 329 456 522 375 278 361 406 471 165 496 940 608 869 165 817 949 729 723 407 208 76 384 880 780 414 266 492 104 802 880 166 521 452 617 317 61 327 129 315 837 465 80 419 611 113 585 160 156 851 214 669 215 444 807 92 1 111 461 313 963 527 257 935 102 445 422 331 690 742 249 248 464 497 866 921 371 299 444 760 626 656 994 334 858 70 287 392 824 423 75 226 97 251 670 762 292 548 457 619 935 121 658 806 110 602 223 858 703 454 477 927 539 144 505 609 489 605 29 839 960 489 406 614 669 345 827 301 992 715 925 746 515 758 152 390 65 636 938 920 416 525 243 849 501 48 101 700 715 598 913 854 349 704 752 309 302 981 833 565 279 520 459 993 616 449 259 881 472 836 150 904 775 483 676 943 180 229 82 790 595 655 480 741 650 24 916 749 13 466 317 400 245 293 663 574 654 939 584 658 477 825 781 674 492 456 471 364 589 385 682 756 447 561 290 12 733 823 117 852 970 203 639 545 183 496 971 877 325 381 720 964 334 312 122 358 87 919 218 761 307 846 391 69 737 459 229 504 650 820 596 816 918 775 755 36 25 608 177 766 54 899 247 450 208 321 6 168 98 52 900 570 667 237 499 86 946 80 767 389 317 809 13 223 201 528 249 864 655 89 341 717 690 186 597 625 942 482 229 885 372 57 139 814 307 530 874 467 513 35 30 509 339 268 825 180 268 692 528 531 927 638 224 986 1 164 792 678 462 805 594 79 422 743 333 370 166 622 797 273 551 455 810 448 425 53 748 349 64 588 966 335 484 562 156 247 107 870 111 374 987 372 358 767 657 49 842 477 464 714 944 748 693 173 481 415 643 276 48 955 660 643 9 786 275 718 790 918 929 789 295 438 27 204 396 884 749 532 935 284 967 95 685 699 667 118 849 470 581 957 847 975 658 458 384 264 921 171 670 567 779 634 232 314 281 991 510 33 434 680 204 341 295 149 5 926 130 973 65 227 341 18 99 922 585 140 642 25 586 597 688 383 19 550 832 621 3 29 144 424 362 359 558 98 493 217 21 395 946 686 215 586 670 744 825 610 3 430 412 959 979 571 61 671 952 151 454 573 588 201 555 518 220 793 628 447 124 808 61 641 28 502 794 694 237 107 417 354 775 221 278 838 152 182 530 277 706 915 480 270 138 737 859 693 49 745 397 886 410 125 322 735 864 440 944 777 566 773 462 274 871 442 726 631 109 145 423 900 284 630 340 185 920 618 265 857 162 930 767 629 794 109 212 128 335 873 984 283 655 952 171 120 739 769 514 651 680 579 351 74 380 320 289 308 836 547 336 177 974 218 705 850 506 198 592 788 272 241 328 207 307 119 323 484 203 988 265 770 724 376 582 891 843 584 166 50 529 205 603 114 464 569 913 100 750 901 790 189 854 238 271 246 326 734 528 117 696 637 146 409 223 848 325 888 235 137 985 116 645 721 924 592 278 812 254 611 842 505 522 596 696 104 267 872 263 963 603 210 946 994 634 291 524 184 463 0 115 511 584 724 475 123 549 670 138 436 813 464 179 798 679 687 70 453 523 344 776 178 345 271 650 507 569 980 400 575 175 235 188 928 115 772 305 697 730 126 860 612 431 124 285 245 790 589 82 176 78 677 263 279 987 835 296 563 372 757 72 194 118 294 326 844 135 196 426 523 284 784 813 9 680 512 822 909 274 275 859 781 585 16 928 6 892 796 381 179 948 219 208 233 680 416 315 82 259 739 812 606 526
62 484 643 681 928 400 960 495 14 411 64 43 334 184 680 534 3 9 509 301 464 52 399 295 314 514 70 77 697 794 906 427 359 756 732 286 177 674 31 93 913 337 825 564 462 26 954 652 522 702 563 566 864 234 106 182 983 163 628 117 843 82 529 213 379 123 582 759 221 775 19 568 103 222 694 184 615 556 714 409 777 706 713 31 993 733 110 494 611 537 567 664 240 807 431 598 153 419 863 179 250 580 671 147 937 411 411 712 492 370 947 254 576 447 447 764 102 939 78 115 439 762 427 5 394 535 636 906 354 564 945 263 699 573 87 863 637 481 666 416 455 929 425 455 43 654 737 326 249 799 862 447 889 423 197 251 917 806 718 554 92 846 348 930 871 199 606 487 841 935 642 793 648 252 585 973 186 679 146 354 934 214 371 772 384 162 818 288 893 207 823 122 128 963 533 802 412 247 161 206 56 358 531 871 470 17 583 908 641 490 865 727 670 517 417 142 653 442 829 978 255 529 74 107 60 898 67 39 612 976 467 702 51 871 719 987 494 341 162 934 478 911 392 804 802 656 414 461 181 608 577 920 675 134 963 472 442 660 133 751 908 936 297 250 668 874 676 258 942 370 847 957 597 176 747 686 127 980 220 102 454 836 173 49 745 37 898 691 820 634 514 392 98 778 65 636 547 48 253 394 202 983 884 12 976 669 836 885 982 596 657 762 897 127 658 523 474 337 805 384 119 884 237 856 794 436 855 471 744 233 225 491 358 231 284 733 858 438 734 319 926 735 121 845 28 122 109 636 907 102 86 889 808 683 792 959 385 186 591 469 625 461 915 667 242 311 901 195 614 900 721 106 678 959 138 775 892 45 851 860 834 58 246 463 231 126 50 146 956 41 601 721 981 830 63 608 852 339 938 857 298 839 193 837 662 379 650 365 849 696 430 272 66 753 190 590 114 895 804 944 964 508 487 613 838 812 184 240 322 193 765 296 199 176 332 14 603 285 445 816 760 492 230 15 252 790 471 224 76 350 4 816 54 1000 280 988 574 607 523 355 972 324 970 116 936 744 136 540 800 355 564 99 799 2 352 919 944 232 929 360 548 748 536 345 586 35 887 912 367 55 24 751 561 705 767 470 806 814 974 510 859 577 537 809 814 745 703 104 183 498 677 936 23 633 319 872 551 920 214 892 432 958 846 250 785 285 198 938 345 403 101 26 441 956 374 548 683 419 165 887 46 296 403 146 741 85 768 300 397 435 629 418 696 315 622 995 503 451 93 738 179 849 2 990 347 39 620 310 924 656 968 500 527 384 695 722 600 466 621 931 479 10 762 741 990 808 844 184 452 842 996 704 766 686 41 713 728 233 395 330 145 8 715 715 920 910 40 649 999 439 989 581 18 681 640 471 117 980 37 424 796 36 305 551 810 213 409 185 965 28 261 450 272 981 291 237 717 565 599 67 324 365 232 88 986 445 966 491 6 776 520 33 236 134 663 553 610 397 259 350 881 295 299 834 930 917 156 255 991 644 632 112 330 916 353 210 321 113 890 299 338 453 108 187 251 750 111 641 758 358 962 965 443 372 449 291 59 211 538 825 882 766 150 693 317 270 472 393 941 643 848 801 633 28 822 466 174 711 521 34 496 362 984 372 310 793 26 128 957 462 669 728 434 887 149 644 343 203 835 389 227 982 349 681 702 980 939 702 131 766 401 933 824 265 517 475 809 442 850 963 556 63 391 51 781 789 587 847 160 362 867 395 335 472 489 645 546 990 318 565 797 184 279 190 228 523 294 296 167 628 664 279 123 647 911 616 559 220 380 312 389 69 774 514 837 245 396 615 168 643 687 135 584 769 209 846 112 713 789 770 579 875 419 759 327 245 274 727 875 256 840 130 659 428 450 81 572 849 218 361 553 811 282 80 545 477 953 489 372 843 245 854 997 83 235 885 164 523 617 893 690 189 13 896 260 111 187 319 955 185 387 207 440 31 569 696 525 865 505 129 740 642 874 196 788 874 258 308 265 401 729 897 453 409 292 564 750 776 961 208 172 321 264 674 541 207 196 766 211 82 129 952 244 167 988 385 45 755 457 597 71 751 909 433 11 440 803 289 201 294 705 213 672 415 444 278 866 259 519 551 590 700 682 265 126 609 693 845 429 108 308 212 229 686 329 869 775 654 784 201 667 107 366 812 306 165 644 397 958 173 383 779 656 555 170 654 32 193 458 454 746 984 700 970 166 959 655 58 302 112 277 142 886 717 571 643 506 226 476 24 289 589 510 143 554 140 609 706 639 145 526 603 288 652 566 908 144 706 589 416 1 697 413 788 481 391 969 753 716 929 382 796 180 91 686 331 97 836 257 896 499 215 870 777 203 653 946 146 504 343 361 411 904 592 552 52 701 841 754 931 157 263 618 793 513 879 518 237 778 222 38 793 872 510 325 600 654 583 273 96 634 135 815 444 405 424 524 865 191 194 438 610 85 616 105 708 776 507 77 986 830 289 81 337 9 101 398 725 839 30 652 127 647 306 404 577 176 966 508 622 731 637 188 970 460 897 786 981 763 286 356 731 178 319 350 257 873 588 573 977 213 632 798 387 94 522 448 303 89 134 55 853 560 760 605 147 418 374 115 793 423 906 58 517 752 30 674 741 72 501 44 791 681 216 208 23 530 821 333 366 594 148 899 432 688 493 155 220 135 629 154 928 845 726 833 262 311 154 267 431 295 992 813 105 557 532 801 475 544 142 475 36 604 214 626 755 903 891 914 186 473 936 549 167 596 691 422 158 57 623 691 857 994 661 416 627 925 503 139 828 436 812 743 160 147 792 21 239 393 341 141 604 326 966 5 454 266 890 912 211 15 858 276 614 140 493 515 357 512 606 486 571 807 665 219 975 53 254 96 80 194 897 616 985 832 98 118 545 42 380 698 723 613 656 223 32 482 336 940 692 761 934 975 339 233 923 711 361 82 285 488 6 649 409 507 903 725 665 48 819 816 904 607 789 370 357 433 554 377 479 593 984 921 179 949 662 787 53 278 748 608 865 283 207 853 270 831 388 673 359 952 933 900 303 739 55 627 445 303 839 772 483 346 535 362 722 558 200 216 534 210 647 357 335 344 650 951 214 497 40 80 577 769 434 828 882 562 960 130 605 880 456 256 683 707 304 995 31 287 394 651 575 712 512 83 891 217 788 580 188 764 241 902 252 25 821 34 593 869 750 205 506 978 617 290 184 463 976 868 214 931 135 726 216 630 53 888 665 689 798 730 751 565 92 328 155 263 817 351 669 262 720 0 456 22 324 465 171 950 935 151 869 751 57 378 515 364 245 376 160 421 724 495 521 195 802 122 68 27 527 435 662 104 572 17 675 771 27 516 461 300 274 285 719 842 852 254 750 107 335 88 929 916 543 369 521 368 911 407 379 124 714 910 941 624 746 182 25 927 184 491 22 241 105 456 721 727 320 812 524 12 385 238 195 47 986 375 664 381 323 459 796 779 741 33 906 592 318 534 477 175 687 270 373 30 738 646 936 73 482 985 676 883 114 212 674 142 503 783 694 498 525 200 988 891 531 307 725 879 752 932 276 555 482 755 661 685 788 959 160 10 604 313 847 68 703 171 954 979 778 79 453 477 962 967 695 485 221 222 976 206 894 791 138 578 604 340 245 738 596 973 246 341 623 511 478 301 568 271 656 885 13 827 580 665 433 854 970 134 742 856 346 581 576 679 332 532 462 790 430 759 418 977 406 158 839 877 904 535 339 323 872 540 913 400 973 490 513 20 322 992 689 339 317 410 386 709 79 998 491 602 888 468 435 819 140 116 573 631 711 415 991 61 135 451 74 780 767 204 288 113 114 275 792 363 728 943 500 247 783 226 775 342 572 39 855 373 894 424 454 365 27 312 321 918 105 971 451 75 915 570 948 895 304 756 878 132 693 773 445 708 824 52 130 733 538 748 796 189 975 304 586 539 765 480 945 148 699 331 205 710 969 500 341 29 688 152 685 568 587 635 586 35 712 876 617 987 739 269 648 919 76 406 404 483 500 860 886 724 209 749 498 588 539 757 129 402 974 137 840 159 332 84 555 469 34 426 733 125 311 99 19 502 866 948 888 388 154 355 748 192 72 234 231 120 152 542 981 420 495 795 409 722 759 293 669 704 595 543 737 16 815 861 113 360 109 461 303 286 230 736 452 91 420 69 165 36 353 735 314 386 176 619 227 466 877 638 272 49 183 905 983 896 148 446 611 501 146 811 732 169 379 309 739 224 618 268 622 595 167 575 868 623 932 923 408 720 639 428 418 894 108 207 898 437 237 248 14 90 885 215 946 281 951 826 417 723 782 782 781 8 466 817 851 753 449 645 66 660 86 857 209 316 197 493 572 163 388 706 633 821 315 185 979 239 219 95 875 336 197 878 997 935 498 143 29 742 474 408 829 7 649 315 411 484 447 922 880 320 296 550 538 770 823 296 177 598 289 980 288 100 115 528 984 793 881 337 201 390 93 661 283 243 497 684 120 692 22 933 929


==> anc/Large-TA benchmark/tai_j100_m1000_5.data <==
100 1000
411 166 126 392 373 643 561 885 797 779 491 907 714 722 768 912 785 241 351 971 50 108 422 157 449 571 499 752 522 640 472 422 756 785 389 403 110 585 960 756 517 699 794 580 330 269 169 110 463 515 29 868 125 443 367 987 366 791 484 635 857 249 525 349 523 909 997 735 938 804 943 570 482 170 855 275 418 361 280 592 664 187 933 839 510 288 702 668 837 565 532 569 735 224 541 959 358 767 770 64 35 965 810 637 706 981 979 345 811 238 141 787 77 672 566 368 20 547 617 468 135 80 41 69 341 628 829 17 274 171 16 816 929 813 380 755 217 752 638 50 695 430 849 918 91 292 946 746 294 86 879 380 821 86 689 504 433 679 327 154 722 70 872 257 317 140 257 771 920 287 634 944 655 39 258 807 537 318 11 606 721 864 628 864 906 642 555 821 497 576 282 681 683 899 911 759 838 732 386 492 515 24 576 141 520 964 613 790 873 576 629 79 370 682 780 136 521 474 994 864 189 416 787 445 399 680 595 410 542 395 786 347 170 54 527 301 479 780 32 144 636 689 663 567 28 117 836 667 10 250 724 329 731 865 5 587 487 145 536 702 255 955 24 840 730 823 312 241 820 832 6 100 984 28 72 826 936 33 559 78 155 62 344 596 654 737 132 875 969 851 496 454 244 341 930 609 429 502 460 212 231 921 335 385 987 797 736 121 53 135 359 96 701 683 443 683 892 874 567 266 59 681 880 803 346 857 966 244 353 560 625 432 102 351 587 661 279 522 233 367 734 582 885 15 388 974 440 433 94 532 253 320 621 506 708 513 428 430 819 272 622 410 303 456 934 842 292 614 262 862 432 615 416 921 887 443 712 970 224 865 107 368 698 67 680 768 306 410 823 807 3 395 519 880 162 791 305 202 747 963 831 167 899 851 1 798 480 858 145 613 755 828 791 774 619 528 265 880 503 960 105 299 401 397 630 518 268 927 27 610 540 75 461 264 727 886 932 71 108 266 733 579 917 845 945 463 114 744 859 544 79 166 651 3 840 154 668 482 441 26 439 456 757 860 320 967 846 946 749 36 453 553 113 72 807 335 609 235 618 840 137 531 993 846 408 343 4 227 228 824 234 299 597 14 12 757 76 432 423 625 242 173 685 823 329 89 813 812 953 482 168 590 545 982 393 643 193 192 54 997 221 123 95 517 974 532 446 371 585 151 18 399 637 172 201 953 395 298 632 663 649 526 240 890 494 517 684 72 806 126 843 119 144 89 235 130 33 962 397 630 156 712 252 765 272 664 822 14 529 888 326 746 748 527 543 346 51 110 157 662 744 738 183 480 13 615 665 988 430 617 19 596 470 577 293 398 455 434 605 269 725 760 259 408 115 653 340 532 908 532 483 969 860 133 101 805 802 848 999 846 611 385 103 756 123 125 186 149 175 907 299 325 314 925 535 115 178 56 900 55 322 332 476 674 904 942 311 806 817 761 530 451 26 92 991 275 212 106 355 612 203 242 703 563 658 869 78 342 854 250 648 441 104 627 350 397 448 998 518 744 409 22 652 700 489 161 686 634 504 452 789 813 508 322 723 262 427 836 660 979 713 2 759 761 851 836 773 540 254 103 246 707 261 645 949 557 174 937 249 285 970 47 313 212 507 841 164 580 937 974 769 964 608 42 406 645 502 942 363 553 225 567 968 853 599 986 985 673 963 700 729 123 210 903 639 850 8 553 227 285 710 904 378 917 861 545 707 796 641 395 643 127 22 377 289 853 384 152 146 632 798 611 403 596 950 970 589 394 129 994 742 407 333 94 173 440 624 616 976 36 601 496 339 160 232 4 939 224 196 701 415 151 298 687 381 318 569 372 922 287 188 37 752 456 995 917 645 959 967 192 570 204 338 547 369 839 718 544 177 14 737 838 15 871 451 216 368 766 870 144 55 363 549 530 400 982 551 58 907 445 331 730 236 803 925 815 142 207 947 263 927 37 640 782 495 338 82 950 538 740 596 21 574 145 149 385 425 161 379 504 202 683 70 269 882 350 792 585 284 81 964 49 283 723 151 682 243 405 260 66 568 774 475 390 818 922 413 539 445 430 290 733 454 510 473 690 956 252 474 22 556 121 216 326 583 335 120 391 52 200 961 420 84 810 805 103 778 619 577 97 563 564 325 253 552 31 118 74 764 940 591 402 553 184 148 471 239 743 832 953 895 943 620 902 833 672 438 254 659 644 896 483 176 90 965 660 615 520 905 141 356 37 848 473 435 786 923 788 276 898 198 116 779 836 644 527 874 381 891 7 865 569 112 922 560 374 876 775 500 229 109 100 75 604 509 768 195 737 67 102 975 607 270 134 36 329 666 976 593 64 863 614 682 716 793 837 457 879 64 131 90 112 69 295 404 289 390 748 208 703 46 214 981 372 830 930 693 42 675 137 304 720 803 752 37 8 678 543 396 147 328 851 220 427 788 87 514 937 424 905 893 319 354 715 371 687 662 781 598 863 285 547 501 282 955 536 988 183 696 462 291 945 229 373 147 520 790 435 318 156 973 643 607 691 119 790 816 727 834 821 912 245 377 175 800 751 87 549 890 483 616 140 524 207 657 460 264 555 138 782 858 327 86 887 948 638 546 785 360 34 825 332 152 654 688 76 382 971 486 570 548 567 31 809 342 244 627 718 763 981 30 463 172 434 847 818 83 683 85 450 957 112 815 160 674 387 309 84 776 910 835 700 671 111 877 941 179 637 878 599 488 82 165 374 273 266 250 48 219 371 604 852 750 629 590 540 839 135 391 823 374 957 539 351 467 187 635 34 572 579 241 43 942 227 739 653 213 7 760 629 481 2 462 758 977 906 267 799 980 710 547 670 886 961 349 239 565 559 287 167 49 58 603 335 478 404 61 443 334 663 442 454 215 161 256 688 506 932 669 636 308 401 223 88 321 774 43 282 889 141 700 821 128 98 573 80 562 942 131 626 842 792 376 192 97 196 88 36 444 218 187 495 845 963 841 247 296 612 580 996 612 863 914 21 550 418 23 1 751 125 180 937 315 176 348 199 996 917 398 898 772 970 2 582 676 511 226 859 269 817 100 537 167 641 337 55 347 255 204 352 251 666 531 418 295 727 741 223 544 950 117 26 516 660 237 116 647 511 941 652 801 148 93 398 667 420 869 963 564 216 468 864 614 976 171 204 492 19 827 245 206 266 278 789 498 828 844 518 978 965 332 155 58 674 850 423 935 131 143 387 469 924 191 687 866 491 159 296 111 626 17 238 417 251 705 187 746 139 753 177 205 684 958 209 681 619 650 392 586 993 913 326 405 689 426 993 691 923 185 159 385 19 814 310 414 365 732 453 692 334 431 313 419 806 812 429 699 462 71 719 931 632 672 525 758 397 809 946 471 724 679 665 62 68 579 105 571 880 898 771 362 468 130 699 48 919 420 425 606 535 909 936 490 251 57 377 862 240 661 304 824 609 775 751 884 92 197 76 184 456 781 751 777 555 160 882 209 776 263 253 875 551 275 551 301 931 533 713 944 72 365 733 505 235 316 81 74 561 971 956 826 912 526 247 124 43 656 317 238 668 711 834 136 331 0 665 466 669 954 320 774 722 796 152 211 341 153 376 47 498 134 797 140 546 286 517 450 960 738 30 919 205 921 823 915 659 106 706 307 57 867 60 902 711 324 379 782 170 717 524 194 581 910 931 343 896 310 786 96 691 926 843 407 798 901 614 392 467 199 303 864 611 402 223 297 611 452 589 754 13 207 774 940 281 852 212 868 60 610 550 557 865 166 705 99 18 989 695 990 340 808 196 762 725 631 985 89 110 154 41 477 655 677 782 92 397 493 747 456 283 623 808 918 129 704 379 465 179 928 954 63 68 982 606 828 186 694 515 716 495 534 684 245 963 856 932 434 70 7 461 582 980 361 515 150 305 200 718 783 955 25 448 383 648 766 321 116 940 459 757 21 635 653 882 740 748 992 866 959 715 247 798 42 293 952 294 765 456 697 743 44 934 512 546 161 592 646 578 897 165 372 647 288 289 34 561 192 724 986 768 799 187 871 75 998 366 719 658 485 253 916 289 436 420 163 63 277 858 464 621 45 217 761 738 588 264 804 427 528 14 600 285 670 245 771 273 458 570 127 95 222 446 39 995 709 938 642 281 81 589 122 39 951 89 894 159 271 526 594 223 80 820 323 276 336 774 357 188 983 589 158 229 190 849 903 351 230 89 133 632 65 710 924 980 602 552 592 190 60 937 9 832 795 73 98 659 352 118 266 617 73 440 784 607 248 869 14 924 888 453 575 324 218 182 513 592 412 729 558 80 56 129 578 26 66 279 40 293 853 850 726 835 281 669 767 379 38 864 720 28 883 550 345 895 302 297 728 618 554 958 139 612 584 636 962 83 181 57 364 896 394 354 319 240 182 192 121 610 881 673 633 973 972 121 214 215 410 287 375 227 581 442 690 428 673 983 715 527 447 905 437 134 745 51 511 756 687 723 300 765 421 463 626 523 743 703 387 647 68 533
562 643 691 558 493 161 734 51 543 531 654 90 185 639 507 725 457 995 386 624 578 765 591 959 10 195 182 923 928 686 265 380 738 795 910 174 213 241 24 972 258 570 577 782 109 901 874 773 102 771 759 994 993 857 2 25 140 185 473 80 123 381 446 392 581 619 374 901 861 199 142 826 611 818 775 632 702 350 971 179 406 839 303 659 443 403 888 523 92 937 851 143 361 637 908 825 247 69 218 12 768 699 450 995 434 158 249 962 778 844 980 45 137 708 266 815 47 842 599 860 435 625 656 796 569 685 189 661 972 270 293 718 816 164 321 374 52 964 770 959 833 655 674 425 105 198 331 166 144 608 964 425 400 556 42 473 635 711 545 402 632 547 918 190 914 700 757 642 909 272 320 849 304 568 306 341 561 611 886 908 793 756 983 385 948 128 762 553 490 339 483 632 93 496 85 901 430 28 114 571 36 206 417 562 380 559 658 441 853 350 904 620 942 776 49 884 542 160 937 653 87 73 982 212 121 674 71 424 663 210 339 874 454 59 155 766 792 884 409 3 396 36 867 936 441 692 480 23 277 945 319 729 459 467 101 741 713 949 767 95 352 665 433 605 313 108 317 631 903 49 513 673 849 89 938 442 766 408 617 161 575 80 651 543 585 391 743 18 556 214 181 822 946 865 53 394 643 860 924 463 630 150 68 666 911 203 756 421 173 629 461 328 66 641 497 178 522 680 64 600 686 553 223 95 772 233 969 591 205 361 365 504 500 915 415 204 354 61 298 107 383 491 162 451 582 433 742 323 23 189 840 263 113 683 286 517 261 107 699 68 551 295 501 910 262 904 229 758 758 716 211 159 831 179 290 185 979 323 549 294 659 631 590 38 202 472 242 994 967 39 82 102 567 393 108 154 418 127 138 742 305 972 263 411 126 5 33 360 846 942 540 181 307 167 817 50 326 589 588 712 255 718 863 148 835 198 557 336 43 695 233 123 61 83 341 82 991 715 405 118 901 628 416 66 107 852 468 65 965 910 519 467 644 16 194 54 35 962 431 642 50 506 950 812 916 44 941 159 829 891 839 161 178 963 376 72 877 368 281 148 369 80 930 268 488 37 118 800 741 272 718 849 147 967 873 542 90 28 813 643 527 759 111 786 842 776 932 882 754 171 81 263 653 288 300 638 926 966 880 746 735 253 230 890 88 176 117 992 504 119 328 170 796 912 731 277 381 69 458 82 172 77 607 554 808 457 525 348 350 172 74 818 419 855 975 294 667 612 661 729 133 83 695 486 595 301 267 657 998 897 729 906 802 839 732 739 988 912 284 624 97 135 30 895 884 88 927 663 934 540 573 904 37 307 855 897 940 336 452 774 112 480 360 389 825 970 422 729 51 330 429 141 710 960 894 846 685 191 295 809 150 345 539 994 627 676 784 229 785 241 862 217 243 678 135 438 45 350 907 561 715 307 664 932 351 959 489 480 856 463 554 229 858 700 512 462 76 915 472 415 449 680 879 913 464 759 737 599 379 123 40 795 949 592 510 346 19 796 709 954 439 877 895 454 622 860 633 260 763 555 773 7 174 589 726 700 747 153 530 674 605 426 481 949 878 982 177 23 978 544 240 162 56 189 289 632 334 90 870 120 22 635 200 968 32 154 508 241 98 951 673 970 324 499 366 174 479 312 959 311 996 980 327 352 544 797 471 355 274 815 820 859 157 357 690 349 414 511 465 15 649 158 212 505 923 719 175 164 180 683 629 372 106 576 913 641 492 399 700 227 905 563 67 617 225 726 783 705 707 476 799 787 21 795 600 659 636 183 805 133 774 100 740 9 929 284 615 308 687 186 169 443 466 350 576 635 680 860 900 237 254 522 634 133 411 843 370 777 165 371 63 224 438 615 761 864 593 762 523 809 79 33 637 196 437 42 447 533 936 266 156 445 41 138 550 875 470 864 986 270 822 683 864 940 28 633 154 955 896 921 120 428 385 704 671 186 134 103 776 760 478 573 580 91 641 771 890 427 311 809 201 356 387 400 337 903 953 735 161 222 190 426 384 381 876 21 271 374 160 805 130 649 520 874 477 104 314 982 832 557 217 890 80 303 521 555 235 583 398 236 912 842 532 902 558 954 234 116 733 451 850 908 297 974 359 525 621 329 146 884 199 717 602 918 4 648 25 908 875 84 96 357 516 10 245 277 795 561 494 794 684 876 436 262 881 991 244 970 603 447 917 190 526 724 804 68 883 322 270 115 231 795 990 503 6 353 412 983 299 850 252 274 688 468 167 362 29 482 703 30 176 878 515 491 170 726 207 958 945 103 947 976 238 339 124 199 746 953 535 206 697 763 363 250 794 580 628 202 753 157 78 510 95 734 485 437 325 964 594 682 355 370 77 750 809 586 372 272 748 340 583 297 865 314 280 285 815 215 568 549 677 863 315 501 253 771 309 660 31 436 272 28 239 710 931 923 922 448 425 967 241 598 736 801 292 485 716 649 902 800 547 829 871 966 14 138 44 216 866 184 187 971 837 281 533 405 706 153 683 682 503 49 973 536 94 847 830 132 294 466 777 505 279 201 717 457 810 807 898 174 440 769 751 952 970 501 362 705 961 304 285 151 943 443 456 949 371 171 420 716 448 660 312 69 122 314 652 982 720 577 698 417 780 9 560 227 287 300 46 270 584 856 192 982 462 496 196 920 719 709 725 812 13 124 597 958 872 857 168 764 432 798 318 499 491 544 570 873 712 692 989 796 952 98 151 13 283 221 27 371 534 495 316 379 997 223 404 167 682 263 275 425 800 441 957 558 958 726 608 248 73 56 814 392 618 95 498 162 62 776 827 33 676 208 826 39 143 184 638 554 868 923 701 684 787 448 885 228 197 460 499 161 340 350 407 667 514 230 509 980 413 131 625 123 749 113 848 359 329 853 660 658 786 222 322 299 136 517 860 466 968 75 373 864 171 481 714 433 954 513 824 954 806 252 974 238 264 554 571 489 889 753 163 193 227 497 330 517 704 263 496 144 693 834 518 980 204 262 65 938 208 208 626 778 765 256 705 338 7 341 999 924 128 706 219 514 382 996 812 505 427 993 675 393 183 658 343 693 224 466 859 891 84 603 310 155 166 410 91 579 395 1 8 494 843 12 332 663 616 735 750 284 834 497 347 304 269 60 152 528 552 385 722 757 645 932 5 458 925 559 257 387 444 952 915 725 803 971 445 59 935 284 555 277 246 290 920 208 646 57 689 555 807 64 529 963 836 689 408 887 620 709 721 589 127 216 203 305 966 396 389 488 401 467 531 692 955 40 288 730 939 760 392 279 841 34 89 608 852 733 752 544 403 894 0 467 474 252 469 791 115 188 116 945 367 716 668 853 506 586 678 434 193 587 981 488 995 238 72 469 962 295 882 668 609 424 992 95 453 60 624 911 164 622 103 664 976 927 145 592 251 410 349 602 188 258 505 477 426 486 256 286 60 48 797 873 237 608 119 93 984 128 670 854 951 136 476 743 548 574 353 460 696 662 854 188 48 180 723 150 572 232 482 973 546 241 214 133 70 129 55 518 563 752 358 691 467 134 681 738 215 977 17 734 614 530 764 691 495 612 216 504 790 625 423 741 141 745 368 23 538 57 744 109 606 621 893 317 669 596 34 627 110 311 210 886 236 674 694 201 789 561 209 209 517 620 524 975 579 50 338 790 336 875 631 573 994 272 149 683 179 151 226 780 769 379 132 946 455 379 125 665 887 748 956 18 838 310 598 599 610 900 356 208 612 197 391 144 75 129 486 505 574 491 537 311 779 643 821 135 897 354 944 629 186 541 460 47 662 835 869 943 428 567 511 691 604 762 536 872 823 560 308 88 195 437 847 520 129 337 221 910 20 667 906 737 553 837 933 631 781 961 259 745 54 228 302 750 364 79 650 41 276 895 711 198 484 498 619 793 475 206 782 548 963 34 655 469 566 76 58 26 592 340 451 473 158 180 739 760 69 282 296 468 15 5 565 289 148 373 679 260 399 673 819 191 393 309 845 774 730 259 672 580 57 31 104 231 248 855 59 855 640 653 788 796 596 59 487 967 26 924 798 587 818 131 131 951 647 207 745 349 335 275 559 30 791 152 564 288 657 829 844 746 228 695 666 996 771 562 273 504 728 99 268 482 394 605 83 682 960 117 463 700 11 987 648 349 724 892 613 349 38 903 348 782 232 186 184 950 642 658 760 929 692 222 390 466 278 959 977 94 16 387 502 223 301 573 755 273 708 238 12 554 985 397 18 843 282 644 86 469 333 387 220 250 375 850 99 695 323 546 639 58 206 814 357 824 346 840 410 998 260 763 1 575 345 257 377 15 891 106 587 947 378 231 3 296 811 771 892 106 541 822 589 756 222 795 342 449 159 510 250 420 987 336 139 545 528 594 402 929 919 455 899 18 100 637 801 42 39 886 397 815 601 596 424 363 828 910 191 637 388 54 727 202 421 536 442 841 153 312 344 727 291 929 623 302 9 326 586 919 665 832 857 231 921 132 198 29
557 468 27 871 75 378 300 886 837 162 115 338 782 270 396 55 105 259 731 472 474 19 16 117 278 741 37 830 211 7 480 785 997 432 136 656 525 2 893 54 420 825 851 511 606 378 46 584 957 675 432 219 310 315 841 3 341 472 918 797 116 316 293 685 682 128 521 116 803 414 814 841 862 57 370 522 198 877 954 385 143 100 917 754 763 737 576 527 263 112 96 176 28 814 982 376 296 928 282 84 206 534 50 998 290 775 243 37 730 529 979 912 489 596 825 998 449 755 2 272 505 72 868 840 302 820 601 712 332 420 543 724 1 565 367 394 922 128 908 963 76 717 436 619 325 446 29 708 794 371 687 252 686 309 212 113 963 958 949 613 172 386 13 350 784 1 710 341 713 464 508 190 356 818 519 490 435 280 401 964 69 57 372 713 496 452 827 884 384 262 237 939 926 29 793 724 628 859 451 141 491 420 235 842 164 208 170 98 593 46 875 931 865 150 113 503 996 648 184 36 907 235 25 786 935 10 668 337 48 940 716 368 714 184 942 696 288 417 345 2 707 475 251 481 504 113 270 963 675 167 446 212 275 287 608 473 987 509 443 39 985 476 728 877 463 873 778 515 376 476 898 280 51 302 872 250 339 917 779 636 91 620 612 623 795 609 217 349 119 620 901 729 650 341 660 394 563 122 236 253 32 633 588 588 486 473 335 472 374 8 286 730 529 837 754 390 770 850 358 229 226 66 860 810 972 53 831 631 191 138 353 626 533 195 869 835 287 811 616 157 817 732 845 497 417 22 808 428 176 355 323 33 775 556 842 643 787 982 52 1 546 939 974 315 991 456 150 580 295 30 81 453 610 313 8 449 450 643 989 996 958 621 641 685 84 630 939 319 914 113 772 78 945 299 502 531 579 289 746 822 531 545 60 425 274 815 95 832 85 330 683 153 744 863 815 978 582 150 666 834 316 878 187 502 697 975 605 140 441 912 598 639 387 255 955 660 944 656 180 925 698 37 916 684 94 282 306 196 852 55 59 61 377 436 503 943 643 561 774 321 342 116 718 653 363 548 642 81 758 643 470 438 22 314 524 712 248 855 216 580 906 518 336 843 167 670 835 784 195 224 20 69 990 774 767 943 175 398 647 210 923 409 948 369 322 902 706 616 344 950 651 767 264 792 637 886 456 723 766 654 38 264 807 866 727 438 562 500 518 744 312 682 968 811 308 318 388 685 555 198 256 144 757 347 219 512 645 600 406 964 910 889 478 965 534 666 857 317 107 970 785 192 461 355 178 633 998 666 127 59 781 285 652 381 813 920 153 868 553 110 124 673 80 39 403 739 988 448 343 372 783 16 627 850 430 479 625 812 596 685 349 725 539 959 222 525 595 532 77 176 678 440 622 315 227 510 498 72 102 79 118 667 169 619 348 681 567 898 864 155 313 980 58 567 360 599 462 514 213 725 871 153 192 649 174 418 66 405 885 31 933 17 592 698 303 907 736 692 717 885 544 392 17 215 792 254 790 735 810 428 473 362 662 290 880 509 484 559 528 290 204 933 507 624 228 658 708 630 181 358 276 987 742 427 858 643 820 79 956 50 88 882 629 865 289 114 34 348 405 75 321 181 452 919 166 199 838 436 265 123 930 395 393 887 467 549 694 87 672 293 769 730 331 351 578 104 352 603 385 179 973 45 883 434 62 593 656 529 438 343 330 167 314 273 971 547 902 518 415 738 829 638 633 98 209 170 981 623 260 738 476 507 832 294 565 530 14 344 741 111 394 565 946 410 796 508 951 409 485 622 671 802 574 750 737 220 700 187 631 84 863 797 536 734 249 960 876 258 888 8 978 773 609 142 648 875 818 567 723 677 207 415 103 614 488 233 776 747 268 931 479 565 258 655 201 488 937 529 439 177 696 133 540 525 510 234 788 854 445 401 833 272 200 376 927 372 798 996 634 41 162 612 12 769 407 557 149 475 750 396 571 918 139 829 121 106 751 859 843 988 389 381 426 621 797 874 733 442 889 147 522 40 89 524 659 367 962 948 427 290 193 464 999 910 703 299 44 109 680 167 575 899 280 79 929 799 266 717 584 824 140 931 128 836 10 189 673 516 477 367 36 622 87 85 255 617 70 428 884 674 819 121 900 496 894 309 701 888 748 691 669 651 920 601 245 119 568 784 117 751 492 285 724 666 762 989 551 588 994 821 269 451 93 280 65 219 663 979 7 27 739 515 550 491 909 936 822 371 135 548 224 143 380 944 607 522 261 648 203 751 18 323 223 595 517 205 122 594 823 117 791 177 297 647 371 461 882 950 547 530 558 266 359 283 768 685 915 742 277 406 899 480 911 352 509 267 111 73 600 451 887 399 39 799 194 350 232 72 552 255 992 896 527 675 789 112 57 570 640 715 892 976 72 182 369 595 549 207 90 579 873 838 199 935 129 333 434 633 158 883 56 287 304 935 764 887 100 205 881 306 964 474 419 926 924 622 904 648 693 985 812 173 114 880 993 169 681 279 454 304 849 429 173 267 704 345 591 231 250 66 53 11 47 949 846 833 493 680 599 442 709 843 975 663 458 536 483 257 952 935 490 565 33 291 68 968 615 824 667 531 983 731 329 807 970 185 984 530 816 578 821 256 886 569 410 841 950 445 658 235 347 888 225 159 602 924 466 601 130 632 252 979 618 792 749 973 221 701 639 16 853 562 11 828 532 115 234 588 635 892 689 229 866 972 475 255 664 390 752 820 847 522 160 705 138 952 190 440 247 71 4 996 471 983 720 244 305 366 364 553 428 134 953 363 146 357 556 806 418 73 390 964 828 266 45 349 433 609 366 93 850 55 357 8 9 551 621 20 414 531 506 656 661 559 294 97 63 207 734 884 760 307 934 575 896 849 73 55 726 272 338 369 142 312 154 586 165 897 133 593 141 902 839 729 511 863 49 476 995 323 55 178 657 97 31 393 98 883 448 535 381 638 182 880 411 622 523 141 144 532 620 239 355 463 179 141 932 899 238 424 281 220 938 487 400 236 947 110 97 345 617 679 719 816 317 822 241 265 912 24 879 238 931 147 921 339 780 484 168 444 5 569 753 869 722 341 40 256 500 107 362 383 125 662 409 276 15 288 870 286 613 83 279 309 67 960 413 259 537 744 246 998 738 37 804 848 688 173 444 854 676 485 513 118 802 14 936 282 327 251 761 502 653 112 196 312 334 653 712 426 786 935 725 521 41 384 836 959 6 813 940 906 82 911 151 530 487 22 231 960 604 627 156 284 861 295 408 421 262 556 966 651 976 612 494 211 61 886 619 238 189 520 878 188 913 679 583 68 711 815 580 908 695 844 208 394 26 432 569 435 229 179 685 335 298 582 740 59 79 68 465 342 874 982 644 282 859 240 137 488 271 962 581 300 152 668 548 347 299 868 186 673 854 943 101 546 373 191 99 814 319 374 92 714 721 6 469 707 253 720 587 255 623 648 965 112 732 933 960 25 412 75 665 357 83 267 109 870 273 133 42 148 21 824 399 469 497 450 315 653 495 883 809 132 301 432 437 934 515 734 398 647 423 518 811 309 43 340 800 342 905 827 755 364 131 664 773 257 559 202 928 815 715 382 655 307 611 179 499 772 677 570 337 816 404 109 735 760 626 398 23 571 472 464 799 18 890 738 729 241 589 199 392 310 986 884 340 708 453 946 482 849 416 535 285 453 108 426 969 548 699 263 447 689 756 485 834 111 943 298 805 383 855 521 501 155 259 450 132 195 566 685 365 827 326 888 561 122 425 731 777 224 421 970 844 426 877 74 64 544 0 989 464 229 202 608 747 707 570 158 535 539 291 565 959 849 638 433 824 472 215 466 636 179 3 165 468 9 104 400 19 525 806 647 891 694 564 806 240 140 603 219 961 405 283 362 440 106 272 457 368 731 346 312 941 211 159 115 646 703 214 512 554 538 624 245 242 317 977 946 185 5 378 605 35 692 163 53 459 315 542 706 183 669 379 645 684 750 919 65 320 288 585 842 292 696 538 515 86 484 397 341 679 230 126 954 307 243 743 86 630 131 244 530 391 504 257 800 254 667 967 428 702 222 481 462 516 429 350 38 205 470 897 71 110 667 333 694 572 220 148 453 632 801 422 645 541 767 210 380 594 816 691 72 460 387 157 165 161 94 123 986 765 5 318 650 351 268 233 238 402 826 134 740 577 908 614 943 649 796 239 704 560 788 980 258 455 395 395 392 573 955 311 483 71 507 830 69 267 391 112 61 597 759 670 866 826 233 431 646 328 283 771 773 530 662 354 246 895 630 147 30 545 370 78 768 512 900 514 10 106 555 382 632 375 334 654 289 24 335 801 549 903 492 674 851 197 867 218 896 705 577 856 921 120 426 692 762 442 585 590 872 54 910 586 949 759 890 867 328 30 174 383 681 840 19 690 482 745 851 230 518 457 141 177 505 925 160 386 729 220 325 848 752 361 455 520 111 309 699 424 769 171 842 155 238 324 59 74 493 526 644 188 219 429 558 145 343 284 525
622 54 180 811 927 922 954 323 983 594 346 319 384 75 1 100 604 569 422 318 135 50 625 253 300 973 109 636 34 570 596 125 225 984 218 269 869 984 879 219 233 981 850 269 894 80 757 112 343 271 795 102 99 242 35 931 891 935 435 228 641 804 402 144 363 347 942 214 356 185 755 691 930 634 81 11 231 743 881 863 725 988 763 765 543 366 71 6 373 406 540 143 472 492 240 387 796 419 110 391 195 510 95 500 390 862 549 736 306 825 232 861 696 901 166 512 364 183 19 203 943 95 58 40 453 221 360 599 886 477 993 309 944 248 492 874 646 806 24 249 308 343 533 579 107 461 67 791 634 180 414 610 212 950 144 178 645 973 208 88 535 926 528 712 905 295 550 333 816 295 293 208 581 826 127 286 792 410 348 653 49 39 433 817 556 47 160 238 338 629 221 630 853 208 193 964 466 547 457 164 673 389 361 999 841 488 500 876 197 440 57 293 480 919 639 606 507 160 877 664 33 159 211 999 782 555 973 115 934 590 476 516 566 675 511 897 508 973 707 685 399 692 976 146 661 294 509 729 200 4 716 634 960 266 145 193 733 136 703 568 686 263 440 628 759 920 883 736 600 206 980 271 602 241 586 637 977 491 314 318 752 225 365 847 578 6 450 364 920 151 201 460 141 15 82 731 386 359 443 79 736 350 705 408 62 477 72 978 188 832 154 302 431 810 640 48 575 606 731 573 279 634 987 324 909 927 412 894 715 310 986 743 530 653 971 735 315 548 751 794 246 645 378 950 441 932 555 889 275 48 858 675 94 302 892 624 804 135 666 734 798 447 470 837 401 163 12 250 800 331 285 977 32 586 714 917 6 212 113 700 659 318 230 341 45 672 569 780 774 183 657 888 532 880 900 122 183 417 538 207 527 69 40 849 810 120 405 337 814 926 794 988 423 983 274 96 553 252 618 810 913 745 931 810 955 678 277 784 258 703 525 783 165 832 790 612 22 479 172 553 524 94 207 970 455 117 643 636 415 335 123 317 61 356 926 468 13 149 607 499 791 717 5 894 485 872 526 541 821 248 78 756 820 850 328 762 112 664 910 880 297 597 382 15 446 361 742 987 461 65 339 453 541 53 708 419 268 522 628 983 558 955 74 695 516 861 15 998 565 57 857 240 196 451 452 458 799 16 103 207 863 247 518 680 235 550 37 853 732 281 169 931 359 402 801 386 968 837 899 752 978 735 608 781 517 589 122 818 937 307 311 5 92 691 459 606 870 314 923 402 383 683 462 716 445 339 52 451 907 21 150 59 174 604 254 485 946 24 972 776 372 937 610 884 717 666 303 827 64 376 63 25 966 172 245 806 261 536 744 184 495 994 329 842 780 960 901 525 772 225 345 567 158 412 454 859 263 784 496 392 370 617 262 608 852 593 777 890 299 834 491 289 272 681 189 79 260 451 620 29 563 139 808 282 162 211 409 8 324 59 20 937 848 343 156 959 510 461 463 154 546 584 713 354 298 70 217 956 648 23 31 211 148 291 706 483 964 303 545 746 161 422 460 119 234 72 101 258 427 663 699 554 239 244 843 396 47 950 576 380 743 874 819 589 38 142 997 581 588 656 561 815 60 301 43 902 594 870 96 561 710 529 882 620 872 590 919 932 918 581 432 922 276 143 132 67 557 440 681 618 781 368 702 229 663 686 840 887 439 385 660 267 906 936 155 346 337 854 738 544 191 487 826 999 483 765 584 402 704 582 998 268 184 734 961 588 11 965 171 510 381 362 417 501 242 722 940 191 278 692 136 321 318 706 362 552 677 389 118 553 426 629 16 326 424 92 17 809 531 983 807 124 947 473 411 455 66 890 631 589 895 266 327 803 151 961 398 757 369 567 90 191 250 200 832 811 190 40 385 348 290 407 331 389 583 927 758 150 464 725 970 816 615 320 93 126 824 705 394 649 124 693 679 106 419 284 216 357 377 629 735 306 59 282 567 330 251 692 119 970 948 528 950 240 656 886 788 823 644 63 366 536 925 533 822 968 236 374 766 607 929 195 805 27 53 206 84 70 434 225 726 8 126 782 855 546 175 709 719 622 818 399 54 771 168 802 393 584 281 786 611 987 698 410 523 460 389 990 668 500 131 814 737 936 353 189 655 326 176 102 956 385 921 78 711 565 739 883 866 817 357 37 102 403 309 18 598 660 513 38 893 223 768 324 519 375 159 546 991 609 761 632 199 430 828 760 958 432 264 106 163 953 962 972 139 123 904 100 616 290 325 685 574 280 467 626 552 837 750 895 637 228 570 68 257 388 410 601 830 368 724 397 554 398 601 394 7 900 192 393 793 956 133 973 999 946 498 795 617 912 859 779 989 714 227 971 451 106 624 439 265 662 27 631 291 128 482 356 222 977 481 177 776 265 120 187 835 441 839 814 407 774 730 513 844 341 573 70 803 821 506 869 77 253 332 983 287 420 868 343 635 773 406 292 79 935 51 420 88 13 896 947 488 685 662 982 50 224 312 748 651 173 114 241 861 831 833 326 138 649 85 736 55 778 152 44 421 284 914 797 164 978 48 164 568 749 367 55 259 341 908 367 36 288 322 942 728 527 849 252 559 141 579 306 153 114 430 264 214 296 438 809 44 210 494 464 693 164 479 576 932 384 671 879 341 76 785 529 984 760 963 50 487 168 529 42 880 161 29 753 632 120 912 798 30 296 982 632 157 832 522 741 720 945 8 676 670 216 652 791 582 660 115 73 675 127 21 29 355 56 585 375 23 212 282 504 587 295 825 126 503 992 949 355 547 189 813 846 368 331 210 339 952 637 630 609 10 113 484 40 770 714 951 444 267 785 778 659 392 711 695 696 448 938 748 711 202 693 489 191 672 218 623 540 316 703 413 610 350 157 683 926 638 754 26 904 654 846 247 500 897 214 564 936 685 413 592 45 437 771 562 759 428 21 875 725 244 506 597 901 965 521 542 220 762 330 396 458 358 834 676 272 100 284 754 726 237 415 614 633 544 43 621 726 458 242 633 314 890 715 712 99 612 203 560 336 266 557 669 900 867 484 817 962 387 700 321 979 650 775 709 992 674 191 320 965 548 127 248 392 198 683 860 595 885 42 116 596 181 524 475 686 97 712 514 56 108 265 691 472 223 324 111 719 4 497 304 669 884 763 889 941 898 509 903 519 802 157 213 838 228 588 599 505 42 903 271 997 783 149 787 683 497 35 512 498 380 108 449 701 916 677 831 43 493 332 140 327 75 66 718 875 591 157 915 948 827 679 76 47 499 99 765 335 333 515 391 693 856 323 46 422 823 771 847 856 65 930 626 299 375 920 91 678 953 107 520 306 775 14 149 570 80 501 836 868 146 747 627 581 89 199 917 1 473 138 764 536 667 617 773 885 182 772 0 52 784 120 649 793 577 131 629 794 504 109 786 818 125 634 403 55 887 308 975 191 335 251 143 215 789 972 302 804 747 110 215 995 18 343 243 331 469 971 301 133 273 647 721 498 249 541 442 495 39 635 684 647 812 579 351 515 996 13 447 752 270 540 829 981 749 242 397 728 206 151 478 645 204 853 317 812 871 692 486 353 854 176 14 947 25 601 957 263 284 568 642 315 134 101 371 168 938 747 310 441 255 611 874 24 340 193 241 216 678 892 689 618 117 196 344 963 571 124 922 569 981 14 767 989 806 55 722 889 326 230 809 581 692 399 658 787 286 270 664 704 170 973 444 103 468 267 619 518 400 409 701 908 418 674 595 455 465 360 177 155 147 964 888 942 416 610 842 722 425 630 238 179 471 732 995 804 73 671 521 407 130 120 697 677 229 174 289 584 490 999 280 212 269 1000 838 941 178 697 740 441 477 219 967 987 256 273 296 661 56 235 3 733 129 751 185 33 936 670 837 34 194 355 959 751 729 149 834 425 347 827 219 205 911 273 330 839 572 601 941 992 851 720 2 673 653 660 797 956 288 443 589 733 305 802 374 281 992 693 606 370 220 127 746 394 534 746 994 673 647 300 753 504 933 113 226 35 502 102 205 299 501 8 292 401 167 954 474 904 137 722 536 699 379 563 203 693 86 728 83 208 349 983 756 33 456 137 734 516 924 756 408 450 985 815 209 536 307 82 723 254 68 128 779 2 974 949 682 635 760 373 613 565 388 578 928 994 969 947 395 284 590 523 334 565 295 987 283 816 769 201 945 138 727 528 70 18 605 941 253 815 187 941 878 185 505 891 745 549 436 120 609 204 687 979 551 106 186 47 665 380 28 981 593 710 87 134 979 313 319 33 336 791 700 257 690 693 354 992 694 616 771 548 121 845 935 458 865 636 688 853 323 723 41 237 69 672 342 650 811 49 173 430 988 479 404 197 680 256 179 928 580 415 429 745 846 830 873 942 224 96 294 343 515 390 862 302 864 341 741 666 252 625 376 629 128 611 537 483 990 131 106 649 876 510 603 345 815 857 539 862 939 851 420 592 142 462 98 888 636 824 352 653 845 364 9 858 902 416 105 996 313 951 104 9
972 803 418 687 717 461 767 593 866 785 16 323 79 858 323 185 31 759 801 376 896 984 0 189 881 842 64 733 136 564 838 736 897 193 317 533 128 444 545 428 181 703 78 2 202 596 223 408 575 285 104 292 938 263 179 788 849 615 934 630 6 443 659 452 41 205 893 750 434 453 517 871 405 633 71 983 214 148 433 187 787 280 888 341 817 569 241 654 48 617 4 124 903 660 354 179 489 99 126 204 542 106 913 600 974 20 321 637 816 962 74 880 258 147 132 412 749 183 524 394 224 591 690 831 810 439 562 124 750 488 385 563 945 83 976 605 20 395 449 455 116 415 662 54 265 308 184 348 27 833 940 4 639 828 407 932 148 294 844 510 472 961 596 779 614 640 35 93 861 44 287 959 784 980 885 532 190 694 535 496 231 199 254 517 658 196 255 283 170 913 366 966 941 106 713 857 572 210 288 230 306 612 445 871 601 672 924 392 583 271 923 49 632 955 567 115 24 6 455 128 484 647 177 427 353 952 361 174 511 353 655 392 398 734 883 82 471 405 185 904 736 530 325 108 196 284 188 52 350 860 33 390 730 243 719 868 615 630 334 860 47 854 305 104 290 799 635 394 175 963 953 372 396 989 519 321 792 947 775 934 613 547 429 462 23 628 619 167 754 122 14 807 200 457 674 748 996 300 843 947 987 387 740 625 621 107 21 989 939 616 120 801 916 416 755 667 537 322 308 276 525 736 58 553 992 155 94 173 173 409 250 286 431 660 793 910 182 58 886 784 965 669 193 962 368 88 908 345 495 94 763 375 159 37 400 165 362 700 920 327 427 914 631 982 76 384 946 209 251 662 44 150 746 41 975 953 225 319 452 392 331 242 377 792 874 572 593 756 699 486 238 705 102 69 337 373 737 207 663 258 313 258 347 233 921 677 831 347 123 929 146 876 219 540 62 430 469 219 877 25 759 175 854 34 978 253 835 479 466 801 543 894 982 901 880 459 208 2 821 391 805 194 900 56 586 886 477 566 414 870 161 543 529 409 718 729 532 72 266 92 808 111 828 468 985 921 289 232 99 912 780 804 98 905 389 197 644 272 171 816 150 498 155 361 228 69 825 148 296 721 768 985 879 834 911 251 421 213 145 225 860 328 744 968 748 80 904 710 186 755 508 33 498 34 491 905 675 795 679 65 764 197 915 568 981 329 332 441 409 436 416 562 998 937 538 410 9 604 210 510 80 408 608 705 57 700 993 256 933 354 279 791 560 401 548 186 273 566 284 596 56 922 607 491 935 366 936 616 242 835 760 191 852 46 643 565 197 140 668 851 797 253 237 773 790 841 494 627 522 769 401 915 622 5 101 586 515 541 910 368 43 495 871 28 42 774 211 637 715 599 818 731 410 547 878 984 461 690 949 909 192 914 439 365 474 304 617 110 25 872 909 122 369 271 164 231 789 312 672 351 15 856 352 939 61 661 438 952 680 368 899 378 968 723 206 976 336 545 870 716 84 239 340 372 269 286 540 403 551 566 794 601 54 614 873 293 357 811 425 418 747 711 496 973 610 482 751 394 762 468 486 229 803 346 267 227 75 129 594 970 957 688 299 585 648 107 143 132 528 782 686 903 530 524 999 313 753 122 127 331 652 780 716 557 609 971 555 583 841 900 711 431 451 102 809 23 212 60 521 803 580 246 403 691 964 949 172 56 256 730 876 168 52 232 278 317 390 305 245 311 970 172 344 597 391 680 129 969 557 231 448 595 832 788 696 933 951 732 493 972 507 315 168 48 142 883 591 736 488 517 669 680 7 278 954 372 227 952 512 461 133 751 28 952 479 113 585 908 174 831 480 560 485 814 779 506 335 521 492 841 633 480 436 937 280 245 138 329 205 934 590 922 980 73 10 251 698 476 947 527 232 786 743 486 371 722 625 643 420 608 697 770 925 753 481 457 90 607 578 414 820 305 140 30 570 658 415 112 454 478 338 516 324 826 645 450 315 329 13 979 378 164 114 541 829 643 388 582 742 336 565 941 892 812 187 328 240 325 328 33 215 729 785 569 2 970 463 37 108 771 470 457 261 328 195 262 55 812 914 791 977 972 599 697 806 653 796 166 814 408 50 448 141 267 695 381 144 969 283 218 561 321 318 825 906 203 890 950 500 78 330 386 263 656 93 156 473 942 547 423 312 336 958 712 464 31 584 278 100 401 568 484 884 602 979 972 673 912 135 896 708 305 950 277 973 672 700 369 302 928 153 905 68 551 929 451 865 436 846 212 576 833 707 148 213 248 117 880 165 803 604 967 365 30 553 920 620 729 912 514 178 994 783 211 523 636 577 196 259 170 735 683 960 483 426 854 122 290 460 594 310 738 285 653 931 693 741 56 558 832 309 369 544 853 702 492 384 762 59 334 243 267 487 180 858 165 569 196 691 682 257 546 163 833 446 925 154 670 17 501 930 793 848 242 63 114 428 897 152 230 733 522 665 455 727 268 776 371 988 529 922 768 824 662 345 676 383 872 546 306 118 428 12 399 710 191 807 634 406 729 928 357 119 492 709 190 37 170 798 210 408 702 894 741 367 956 166 743 918 299 692 170 705 349 745 553 46 186 60 379 157 971 282 491 379 253 32 545 765 621 963 774 295 463 682 392 218 516 889 136 380 838 506 926 91 709 327 418 124 309 505 321 688 30 582 804 991 641 169 784 766 994 875 107 413 758 131 707 566 515 734 555 51 485 611 407 616 995 397 911 650 668 459 129 355 727 437 741 260 394 447 724 862 681 703 647 26 757 450 558 374 800 683 92 984 266 552 308 872 62 293 173 89 240 937 574 983 374 364 243 160 506 111 958 271 471 728 381 637 775 191 41 399 706 602 711 729 296 833 8 731 948 339 799 314 949 827 552 704 776 986 521 39 484 53 677 677 396 456 579 40 671 597 78 990 278 417 226 346 313 966 377 758 628 774 547 919 85 236 231 782 21 149 190 646 290 882 538 612 478 642 988 681 655 444 283 720 620 626 577 721 927 467 737 130 899 443 164 712 449 82 916 571 642 887 244 823 375 752 999 234 444 121 773 687 633 194 843 761 779 233 584 229 966 527 904 541 34 72 72 647 582 961 782 112 615 671 177 301 406 656 162 559 379 997 971 360 840 85 581 176 232 5 860 891 167 482 686 363 782 516 539 927 548 151 880 478 361 563 696 657 488 726 270 110 835 66 962 162 47 581 250 869 297 294 816 955 997 624 149 19 501 342 489 942 952 701 664 777 856 419 1000 199 521 664 282 684 145 106 270 230 288 534 762 579 31 926 267 276 795 125 876 86 183 636 991 778 930 732 217 589 506 440 475 693 339 442 158 441 405 756 437 725 685 453 911 539 638 834 576 326 963 757 508 286 161 270 586 209 63 36 881 722 860 372 607 490 863 804 228 97 325 653 82 952 81 959 608 497 878 772 612 714 687 264 590 70 90 300 717 207 207 87 19 598 159 244 263 694 658 81 492 348 136 393 379 967 639 623 589 660 805 204 99 226 875 156 10 501 953 850 606 863 511 574 421 795 384 139 410 859 717 630 934 189 811 895 835 603 184 813 385 654 402 667 570 304 872 499 304 638 516 811 369 88 199 962 497 853 22 864 98 392 379 815 899 812 886 246 287 526 504 956 554 605 98 45 341 629 977 198 762 842 514 550 586 587 843 476 840 564 791 483 125 971 655 115 819 518 934 329 900 769 505 781 641 868 717 430 296 520 769 343 647 320 337 554 910 252 678 830 681 272 170 262 15 341 210 786 527 503 891 840 190 30 958 423 912 249 34 217 897 847 730 989 656 676 696 158 17 504 401 292 637 216 533 799 684 509 311 641 335 180 419 247 978 375 208 788 782 932 941 274 924 356 495 851 470 105 13 201 24 38 527 902 461 386 239 307 609 592 778 661 981 678 213 402 660 531 603 618 420 435 783 536 293 533 66 627 728 606 670 1 271 297 835 349 857 549 318 387 675 457 955 770 159 685 718 845 680 134 561 222 322 404 837 948 521 666 701 359 785 411 579 468 940 65 904 513 666 11 209 462 998 424 423 839 631 77 830 333 604 475 821 358 866 651 495 319 180 95 91 381 367 268 129 113 114 791 247 275 424 167 846 600 966 773 543 724 966 370 202 67 915 995 104 298 691 905 441 432 563 723 719 640 812 83 816 800 861 738 443 69 947 96 76 92 617 73 982 857 852 248 858 689 514 322 350 901 925 573 76 316 18 907 660 822 824 422 421 670 27 18 815 103 701 502 289 771 745 836 974 634 392 183 684 281 230 376 297 514 170 22 470 394 461 898 946 221 356 706 39 311 112 739 486 239 102 8 13 107 957 944 202 235 269 855 655 291 659 220 395 917 3 628 396 826 427 147 254 137 40 109 261 382 465 412 881 819 254 303 228 373 745 29 428 395 874 510 736 802 366 588 471 253 518 465 870 458 901 867 642 556 884 351 365 203 297 3 403 837 981 969 470 34 384 994 983 277 888 49 150 595 43 856 536 943 782 649 114
248 442 548 815 934 249 426 846 464 782 396 335 658 661 984 330 755 640 124 958 618 431 598 505 407 190 76 40 186 482 908 399 177 878 837 153 779 528 911 654 16 411 369 167 423 357 24 365 902 869 499 194 847 992 40 262 257 349 174 977 709 115 422 338 471 669 805 106 620 73 737 540 888 982 532 646 630 183 917 655 645 875 503 751 795 867 317 572 951 531 882 302 325 937 813 228 854 308 583 853 118 549 480 166 766 619 749 742 340 674 673 317 961 824 915 830 204 969 169 881 988 781 848 194 918 733 376 281 733 575 272 964 704 979 355 258 12 94 814 658 431 408 901 127 264 663 946 59 547 138 421 301 760 816 642 975 665 800 15 800 438 579 753 778 543 773 982 416 975 500 698 236 809 400 387 266 680 613 614 176 38 343 608 108 521 185 628 919 910 778 631 609 447 332 74 568 677 876 942 189 11 465 873 615 728 763 460 446 412 166 479 151 413 913 352 175 949 202 815 669 515 275 871 258 427 23 391 291 572 334 237 520 377 738 652 61 798 210 35 736 303 568 811 531 472 303 219 195 554 282 187 340 345 612 627 208 735 208 306 987 707 430 539 689 337 340 158 257 536 533 143 576 591 101 925 166 575 651 752 39 210 493 478 869 718 989 717 51 993 148 36 324 21 492 624 500 524 747 948 725 945 885 214 884 367 628 668 236 916 972 656 897 638 326 866 764 389 104 433 409 144 95 607 296 976 871 558 625 708 595 986 955 897 330 621 98 183 225 731 997 816 804 833 24 573 564 903 787 872 932 418 888 743 454 452 50 106 753 594 126 939 24 497 111 222 629 149 896 723 839 142 390 660 234 742 19 979 865 666 909 922 546 455 152 754 942 449 251 440 571 168 362 300 569 736 107 582 830 610 710 146 940 881 887 145 848 289 327 605 99 886 955 546 642 796 574 324 345 382 144 141 27 107 731 374 104 223 393 923 102 42 714 393 60 761 445 492 654 615 180 201 734 763 761 868 573 275 209 23 319 691 537 956 588 49 967 252 242 157 323 496 501 791 786 30 628 88 593 253 548 806 320 596 423 713 233 59 244 679 64 350 514 812 522 695 478 288 38 353 988 587 949 348 227 326 805 518 647 331 382 647 835 358 130 420 762 291 141 590 191 609 928 123 599 930 101 905 464 671 414 684 267 626 121 441 650 258 73 319 371 725 614 78 627 89 103 844 644 195 833 920 454 37 473 625 11 241 93 629 4 226 180 276 955 952 401 997 418 373 837 831 644 491 516 825 285 508 814 699 881 962 822 439 850 801 914 904 618 235 476 139 434 980 872 493 696 793 463 730 226 160 615 268 183 323 930 562 41 824 23 544 597 229 478 342 131 135 655 304 497 592 37 511 835 964 33 577 183 450 407 211 517 955 958 69 536 203 667 305 185 126 407 417 229 875 822 278 115 410 353 172 780 401 425 25 911 498 484 71 44 853 562 566 417 182 304 530 627 320 978 488 715 444 301 970 399 461 694 523 977 675 670 876 880 254 508 740 630 4 568 821 820 650 468 960 809 694 13 606 269 243 240 406 377 424 735 859 205 941 858 282 493 780 691 495 521 556 801 175 961 659 924 295 388 826 14 125 819 519 353 286 218 947 721 134 988 653 28 981 205 181 284 774 842 458 880 557 892 751 760 661 865 510 398 364 175 442 12 552 153 593 900 999 192 18 495 678 491 893 427 443 35 690 246 640 502 537 3 578 806 415 558 830 54 437 853 256 515 147 304 167 404 469 452 505 74 765 92 827 120 250 849 790 763 163 883 501 762 861 890 864 426 712 445 375 857 48 223 758 619 430 371 53 131 102 817 227 445 973 83 79 875 217 294 54 467 612 622 119 600 335 309 693 925 321 927 817 226 741 994 446 405 998 346 270 239 836 503 702 486 361 566 239 156 456 32 429 639 108 704 236 551 989 921 785 732 399 574 92 585 884 526 522 805 773 285 185 721 339 103 803 432 977 832 384 955 220 837 792 338 133 45 585 712 494 237 127 387 869 141 651 551 563 673 313 104 991 880 408 177 57 29 213 465 148 827 428 250 995 37 588 578 32 647 732 588 459 744 73 383 98 775 800 749 715 416 62 73 206 870 841 472 764 449 738 341 710 34 687 177 963 452 931 84 926 457 280 42 357 384 898 109 368 446 150 411 184 107 965 638 233 832 9 534 549 810 892 569 823 624 109 656 152 827 240 35 829 365 277 452 64 635 7 280 311 445 623 217 451 825 646 394 863 538 722 780 154 646 762 689 296 798 314 896 958 535 857 300 928 221 301 161 786 24 670 101 445 494 1 761 284 871 262 275 91 349 579 442 162 850 846 505 113 824 379 762 719 270 550 756 676 284 490 532 128 830 517 177 514 899 711 874 362 796 571 621 114 492 584 248 804 103 170 726 891 736 937 725 29 697 589 486 896 668 789 931 466 3 696 537 674 64 810 69 110 919 643 756 560 810 259 248 648 618 967 853 520 200 400 194 365 396 84 657 281 641 477 231 974 941 870 856 747 774 205 691 756 134 166 581 19 938 209 290 354 681 432 57 294 826 906 906 759 398 221 192 574 787 363 114 662 196 912 587 392 888 776 36 298 560 22 44 992 629 50 717 551 268 191 385 617 763 212 390 701 567 602 175 700 7 862 211 794 285 299 975 542 369 66 257 689 195 453 702 404 934 10 436 781 297 540 527 932 859 61 309 748 708 838 43 485 503 842 923 105 743 245 233 343 683 475 681 285 813 341 648 315 496 599 853 924 790 179 920 616 237 196 761 880 332 768 249 436 348 279 466 586 704 545 52 17 648 771 934 283 222 568 189 581 894 81 19 230 530 385 314 775 212 613 450 86 405 176 125 390 746 60 274 504 448 858 141 526 508 820 32 96 59 802 979 47 593 271 708 292 131 476 768 463 731 457 624 834 190 409 436 122 219 249 145 140 124 527 177 26 776 8 776 307 644 474 910 966 612 115 82 173 16 839 600 130 699 56 427 633 750 509 298 356 937 309 26 767 763 597 109 65 407 448 310 336 910 734 114 85 946 601 870 266 895 667 884 959 784 208 301 885 514 953 948 419 863 778 444 745 948 55 972 879 364 877 954 567 913 435 356 156 237 634 143 371 319 531 491 580 452 600 486 224 242 63 397 936 440 94 104 190 773 553 739 512 545 957 878 414 890 865 1 663 824 484 990 388 838 290 504 639 25 516 766 238 316 394 228 855 902 576 463 487 964 52 407 129 201 138 705 344 896 783 36 506 885 611 476 641 571 244 464 302 330 269 654 622 862 534 307 470 835 856 321 533 112 2 277 835 861 637 932 68 578 720 475 851 207 739 825 370 4 777 16 686 609 943 103 136 943 867 752 467 578 101 622 807 616 207 384 473 450 349 255 194 110 895 217 164 432 41 886 787 664 769 716 6 969 234 248 797 782 887 983 13 110 985 654 346 170 987 566 0 632 788 308 155 562 39 204 465 883 927 427 44 830 502 840 486 100 721 26 883 144 90 309 215 768 683 388 938 781 994 418 153 571 685 338 80 670 570 48 564 250 878 73 935 619 137 546 216 181 360 342 603 725 75 406 705 669 890 182 87 182 555 33 632 605 843 379 395 616 726 554 716 160 483 256 729 998 328 308 161 895 919 821 67 243 121 967 538 845 20 622 655 557 770 432 242 65 132 446 909 565 381 509 750 287 405 241 541 967 380 669 287 924 14 686 199 632 818 4 351 723 832 995 907 720 929 44 72 113 933 12 654 454 103 430 83 833 117 923 507 226 188 496 482 437 263 867 372 387 819 353 70 835 954 880 569 158 99 312 525 991 120 541 5 55 529 315 644 274 481 193 489 439 267 435 260 911 672 412 218 83 274 428 706 390 724 291 33 892 462 514 180 39 971 83 900 648 822 998 468 84 565 378 178 893 535 761 669 627 165 696 93 21 403 144 231 663 34 981 327 811 58 909 808 554 171 181 968 856 3 134 200 633 688 486 635 785 193 782 746 228 978 834 692 729 604 562 983 352 97 928 386 767 27 302 43 3 454 236 874 364 383 614 46 500 310 607 913 675 189 817 131 668 914 105 116 261 308 47 329 277 416 539 247 928 45 571 990 221 682 313 330 523 112 867 82 262 940 476 192 537 619 12 398 806 969 518 111 375 714 235 840 623 151 678 31 323 828 390 894 994 77 252 228 484 697 89 434 732 318 727 727 376 411 285 202 757 293 865 681 606 852 403 273 392 100 156 51 473 784 550 95 908 845 133 950 789 265 181 198 215 261 735 332 905 595 984 636 306 104 667 251 417 703 218 297 885 500 835 333 758 225 85 197 31 338 14 921 620 397 532 316 409 159 165 312 873 559 369 744 968 649 900 232 797 664 519 849 238 359 421 561 890 322 801 347 884 860 862 28 801 425 225 402 774 850 994 996 334 378 422 334 939 899 77 246 690 528 468 889 231 972 153 513 779 255 703 799 407 366 438 657 626 772 346 757 312 944 599 782 496
271 409 207 228 762 935 11 822 989 496 864 970 640 441 709 48 806 18 218 257 927 279 475 204 778 371 438 896 371 515 111 773 705 777 676 453 373 585 641 567 216 357 856 113 906 917 240 14 69 872 939 829 715 241 528 168 984 976 317 171 708 855 654 587 105 866 931 770 213 325 918 252 183 913 245 623 884 62 254 981 713 588 576 125 256 588 246 122 518 654 451 466 192 700 664 305 824 423 420 581 295 202 469 867 264 904 832 167 775 579 243 187 273 492 454 733 484 778 269 458 19 49 943 199 975 514 668 429 642 710 600 505 716 530 845 844 4 655 788 795 790 270 924 599 249 491 45 502 923 282 782 799 85 599 433 670 12 953 355 206 581 643 428 71 521 212 87 20 809 242 915 789 795 279 66 279 152 135 702 444 446 21 287 326 950 26 870 1000 158 67 221 706 776 234 749 162 28 66 466 353 862 229 929 912 865 286 829 705 746 771 934 528 366 36 459 622 841 865 485 377 168 192 327 248 919 249 622 941 849 604 868 980 745 726 969 863 948 476 935 988 904 693 486 205 663 198 500 342 242 79 394 338 572 536 163 46 464 987 122 827 724 42 758 321 234 832 94 123 174 250 298 463 666 760 828 878 244 606 263 212 657 857 753 38 255 483 301 595 200 405 579 381 789 701 253 399 80 393 449 424 583 928 945 184 367 578 742 61 743 330 175 278 769 995 909 161 817 643 448 85 545 123 358 479 747 989 336 534 636 836 739 536 169 590 470 293 679 62 362 764 447 52 895 300 503 634 710 947 820 752 297 483 732 723 887 459 981 3 756 962 117 654 649 70 149 421 601 118 73 298 455 15 830 428 403 211 114 554 308 16 869 449 967 156 662 816 718 563 860 703 831 588 180 316 285 76 229 877 162 392 992 585 834 111 281 75 607 915 304 248 591 259 750 145 259 141 605 159 748 418 875 650 620 265 857 633 326 172 803 391 266 458 118 809 671 279 852 832 961 545 634 929 125 77 928 430 800 366 309 148 79 346 319 604 284 592 127 836 110 873 825 124 717 258 365 853 791 986 31 214 804 357 292 33 553 833 647 282 72 956 890 293 115 958 805 559 891 512 587 800 727 613 683 468 194 608 188 427 383 746 131 323 854 500 65 908 278 963 725 774 728 190 471 69 672 937 57 401 638 614 538 201 954 203 988 511 986 329 964 791 56 265 959 513 731 829 481 143 265 139 288 169 268 828 645 705 953 692 763 884 993 106 517 941 396 854 921 190 187 268 897 868 283 715 413 664 714 943 119 382 730 5 465 476 186 402 0 757 496 571 858 809 876 218 429 943 867 736 291 314 385 320 414 713 877 129 418 160 100 624 997 630 980 451 461 168 998 9 62 679 389 471 337 104 272 300 689 972 89 756 462 842 660 155 463 960 631 87 202 163 701 615 700 939 132 536 330 301 840 621 55 122 987 260 916 336 559 799 735 185 36 379 512 208 505 379 690 624 533 918 529 128 17 442 443 659 184 455 738 756 930 887 181 59 810 708 983 660 408 665 985 554 567 673 611 980 209 959 873 964 182 457 370 480 121 936 879 384 514 801 490 893 835 204 391 118 151 769 400 827 941 362 322 131 902 847 632 311 813 190 402 312 956 58 837 844 882 726 27 193 519 913 568 689 166 962 687 729 144 214 30 398 384 342 217 538 480 482 885 368 356 598 75 786 693 733 599 396 286 93 22 473 8 242 995 936 936 585 232 903 546 485 133 661 197 686 37 803 635 482 646 169 765 109 102 733 978 227 104 921 590 489 422 589 325 334 96 243 351 303 239 5 610 921 1 505 478 815 258 409 691 707 397 201 196 219 432 583 659 840 863 66 623 123 482 41 768 824 329 42 711 186 375 456 47 788 542 770 139 640 951 634 958 966 128 731 473 973 159 452 802 581 320 745 901 39 434 306 398 986 569 109 250 656 231 187 171 586 617 185 348 984 675 723 859 688 892 389 46 202 848 368 458 925 598 406 639 85 257 885 201 911 621 166 405 9 328 36 372 203 10 255 377 292 74 806 210 817 850 152 409 401 157 55 957 347 532 2 704 955 314 173 208 385 316 236 736 987 510 783 531 668 670 899 193 652 938 427 612 796 310 638 677 695 306 351 966 25 651 501 994 64 220 32 627 995 912 513 780 340 67 705 82 102 771 166 888 645 228 67 126 69 616 342 733 124 908 755 54 361 412 239 527 618 577 362 917 727 798 508 535 963 294 134 138 732 684 626 321 552 658 293 578 637 379 81 999 663 629 649 696 231 241 490 734 800 431 175 339 279 872 967 16 414 552 898 759 784 406 301 618 345 401 821 844 975 338 695 112 868 914 317 90 852 643 421 526 280 822 84 933 663 925 721 847 572 585 170 267 245 787 402 435 543 421 414 807 518 761 705 170 172 29 611 49 243 534 593 744 185 823 85 424 57 116 844 262 612 165 787 173 165 476 640 195 1 562 654 698 307 609 272 290 28 380 279 926 575 109 934 427 744 903 888 661 855 976 399 644 747 880 872 801 843 653 527 48 110 815 922 991 626 5 788 363 324 452 207 955 554 697 446 302 462 613 191 752 644 960 507 407 976 777 103 652 193 808 73 770 380 754 893 103 21 60 349 444 481 88 695 874 87 855 64 410 831 9 729 723 625 233 313 580 706 558 989 536 771 582 750 156 809 996 476 784 942 415 76 342 882 973 867 575 312 261 982 311 587 819 545 203 459 395 617 911 831 113 972 44 873 376 206 279 908 190 828 392 121 260 169 176 781 922 975 755 535 650 31 737 265 898 475 206 747 694 436 695 255 516 139 191 360 251 306 899 883 275 808 42 263 78 918 212 250 604 89 318 687 826 28 282 518 472 950 76 667 24 818 522 742 574 629 905 905 32 794 560 158 120 87 135 587 766 777 543 326 573 141 332 419 289 901 680 585 347 116 70 863 450 244 456 964 354 311 108 39 816 159 544 777 548 852 252 791 894 141 722 744 726 431 974 701 38 340 185 729 453 370 920 905 818 650 352 384 468 446 215 100 71 834 323 485 556 275 628 910 554 346 530 887 2 531 655 280 293 664 779 76 843 933 794 858 962 157 179 903 333 334 411 507 364 634 886 999 61 513 296 11 606 695 793 264 124 567 150 310 98 707 814 537 247 554 51 919 889 789 340 521 345 67 313 302 566 304 426 694 43 747 588 880 388 822 15 883 669 623 982 57 145 411 416 830 199 628 21 49 537 738 595 435 637 850 977 552 93 246 357 104 557 446 235 311 399 518 942 151 222 151 699 765 932 243 648 945 99 641 26 2 33 30 3 965 719 88 236 380 594 674 836 973 368 12 783 731 225 945 541 329 146 307 238 971 303 795 524 882 565 277 513 134 41 217 382 789 515 33 688 443 155 631 979 273 494 700 161 647 341 287 626 255 937 673 615 902 430 650 274 182 460 988 497 390 963 194 381 272 508 737 589 649 896 228 477 37 219 970 331 253 799 417 83 674 40 221 608 481 205 3 223 317 360 364 785 270 211 172 493 343 374 981 968 903 721 913 665 302 361 82 773 607 20 630 487 142 177 123 489 38 350 12 507 820 6 919 729 287 237 69 63 607 137 210 106 273 678 632 842 307 539 368 141 144 248 728 584 979 95 592 551 303 479 487 335 146 625 467 134 493 883 247 602 759 682 804 866 497 437 689 386 834 349 498 990 218 571 679 300 391 523 776 900 624 436 611 797 342 633 397 25 913 441 923 502 229 910 7 280 81 946 980 965 179 64 747 488 737 712 427 550 113 692 839 740 730 630 971 457 383 86 377 305 318 525 624 34 807 474 608 853 580 160 986 148 826 378 376 838 694 230 389 130 254 509 947 214 752 506 293 592 481 540 979 39 48 586 519 344 725 59 924 445 116 593 827 276 200 167 414 812 324 549 358 878 846 417 528 681 781 547 859 603 845 178 280 140 287 353 977 811 285 597 655 495 436 498 432 833 434 346 769 483 734 13 29 18 191 52 826 77 699 92 429 561 817 198 572 792 263 419 239 227 405 686 933 499 807 147 57 685 415 972 149 35 789 143 500 893 224 58 886 68 421 796 36 846 739 667 308 129 499 299 567 425 108 14 124 767 630 50 272 757 837 624 352 947 357 971 659 312 927 504 968 760 445 81 784 277 681 564 997 511 876 707 701 570 24 101 238 315 965 142 691 53 484 656 886 781 496 764 603 404 770 555 85 442 605 907 897 204 371 439 106 393 741 154 558 189 416 949 802 596 413 226 124 359 192 673 650 970 296 97 667 720 920 164 169 940 528 324 745 467 30 871 593 751 233 952 309 563 491 944 756 774 50 334 812 614 618 703 762 491 241 741 429 839 376 501 809 84 449 91 127 153 66 224 694 387 35 861 538 827 750 520 279 172 478 390 187 821 463 423 139 772 972 851 353 270 472 107 297 307 51 492 692 619 84 369 813 706 668 136 485 23 200 913 65 123 931 786 200 674 774 440 736 881 460 7 967 343 31
60 509 922 470 100 872 659 627 234 355 166 695 927 567 529 880 113 758 75 876 11 46 799 789 244 590 857 267 265 864 72 186 784 963 278 543 836 29 863 950 531 844 854 79 39 519 444 292 758 306 824 244 575 676 642 884 668 337 355 332 847 660 365 521 218 191 898 888 415 146 154 516 916 469 392 758 705 296 957 364 109 83 199 876 756 475 802 975 435 519 997 946 23 125 963 362 797 341 683 394 606 169 488 761 314 939 821 295 263 65 962 188 407 27 507 783 397 555 348 879 757 932 655 959 481 898 626 276 58 178 464 873 475 385 29 702 542 481 780 868 798 450 986 804 454 625 112 41 729 485 157 625 238 411 84 869 588 524 687 508 501 226 457 440 871 419 19 513 550 885 236 360 872 413 972 451 241 737 714 498 563 57 252 868 251 643 38 783 767 651 369 346 886 818 663 807 954 527 740 592 424 403 7 581 943 433 792 542 977 494 141 895 389 712 121 286 917 750 964 608 120 648 944 21 773 894 698 51 412 415 900 713 539 239 32 486 64 647 645 637 167 702 250 217 201 530 312 638 534 778 404 329 813 948 842 305 650 467 212 198 664 258 210 732 360 454 73 373 394 648 778 646 820 253 472 811 318 528 27 947 661 883 162 583 860 671 812 743 474 261 190 913 526 273 237 14 920 236 557 157 304 125 545 6 584 455 245 511 888 35 597 18 417 406 793 242 214 849 510 749 309 705 322 353 975 877 335 479 393 479 878 528 53 949 933 270 480 146 93 536 861 258 717 299 951 935 86 877 490 75 175 584 495 779 291 718 831 878 785 780 416 577 334 969 419 49 54 571 321 601 257 576 527 279 337 972 512 242 906 636 595 622 984 416 138 536 862 140 613 404 551 212 948 369 723 266 680 34 221 435 367 409 249 834 169 937 518 188 165 253 502 224 342 905 879 771 716 284 78 717 164 185 852 230 688 778 188 846 264 912 200 878 637 622 577 617 953 730 373 440 838 283 814 996 544 110 160 159 629 876 848 852 85 300 632 40 604 153 374 566 408 740 247 578 543 214 553 118 607 177 647 232 483 962 830 738 311 837 101 164 202 932 184 842 343 774 851 689 205 562 277 527 395 30 504 853 611 588 316 709 771 912 516 25 215 157 768 902 451 486 428 823 657 617 566 564 640 192 161 223 128 34 538 770 436 39 912 238 958 461 572 656 558 463 271 99 46 993 151 809 788 179 193 799 669 440 697 922 432 658 2 465 654 653 476 434 811 351 353 779 325 613 486 168 974 990 260 428 22 571 497 838 841 378 117 786 383 924 796 840 462 628 67 324 599 857 727 169 570 646 66 450 782 906 203 306 638 70 345 434 513 815 646 567 492 990 21 544 88 466 739 225 243 632 576 553 224 368 573 265 469 246 794 212 181 279 533 455 233 183 63 852 752 961 969 424 468 310 892 70 940 623 363 805 926 189 255 324 81 113 402 654 829 623 791 516 809 25 266 834 987 842 292 81 385 159 317 513 182 779 853 932 795 135 692 745 509 348 923 846 524 551 17 161 827 40 819 108 282 636 368 766 359 767 268 735 98 757 769 599 625 757 400 878 484 15 382 519 276 213 753 387 298 839 623 22 1 764 949 64 324 270 156 860 132 816 30 540 425 278 979 484 152 134 846 213 18 515 682 120 0 522 895 923 105 717 423 599 448 113 567 287 845 338 127 624 459 723 239 38 612 136 216 121 270 701 762 279 761 720 437 408 672 706 840 308 306 886 609 445 421 338 945 64 732 117 177 275 275 938 103 790 994 311 52 658 358 763 671 185 803 234 104 338 891 863 449 365 499 487 220 661 627 333 119 929 817 484 44 457 703 686 667 168 834 408 766 600 973 368 70 675 307 518 748 894 783 632 405 380 745 787 131 359 57 20 722 105 153 450 206 355 111 582 427 164 299 71 498 968 855 877 248 179 950 593 478 665 376 134 378 928 996 816 95 288 377 288 68 831 947 461 351 765 288 420 207 447 56 417 525 322 226 659 547 487 897 302 146 253 843 313 592 455 352 810 227 168 371 712 586 600 880 33 418 281 482 912 386 233 578 698 463 545 925 929 978 287 858 274 41 140 180 883 460 480 280 445 699 788 183 565 375 508 42 507 34 793 40 946 877 976 591 790 907 897 10 409 580 552 242 890 960 952 134 651 59 440 223 142 150 548 458 312 211 840 719 23 339 56 564 42 287 578 720 435 875 275 107 747 479 641 55 850 946 860 832 475 420 448 742 161 433 549 911 705 635 820 197 33 79 217 562 74 143 534 33 404 281 346 13 448 608 969 51 791 505 355 965 258 765 572 816 211 985 31 493 433 283 877 409 622 97 949 593 946 929 907 102 54 284 921 779 727 989 278 517 830 49 847 889 24 935 381 83 97 208 550 441 848 522 107 741 898 94 559 549 658 937 382 988 686 450 665 662 378 691 910 837 530 569 843 508 760 674 655 781 598 541 245 461 903 217 11 746 723 372 403 587 907 660 127 443 32 50 526 931 313 354 816 204 960 125 113 686 177 440 370 171 304 438 21 733 886 356 237 903 692 952 106 730 542 775 756 172 249 893 466 574 916 736 747 520 437 561 227 514 507 787 780 991 675 760 858 890 317 636 398 253 634 106 46 31 426 186 419 350 205 305 984 401 292 956 317 808 206 267 885 434 247 327 180 387 675 185 765 617 886 422 942 993 306 585 355 833 336 618 740 800 841 718 569 364 602 429 972 728 86 163 416 453 662 229 424 391 893 452 457 14 89 319 27 789 960 511 59 192 617 219 131 980 472 992 409 934 325 406 192 126 202 700 399 470 320 844 351 735 533 123 353 747 797 709 715 554 168 300 864 465 382 170 761 320 144 693 554 603 599 918 142 187 943 5 909 285 941 426 263 955 448 961 24 641 373 932 348 176 639 115 989 332 655 194 155 231 94 596 319 137 992 828 517 313 273 738 844 155 191 815 598 631 347 37 567 9 239 503 158 560 770 4 37 801 347 12 591 35 197 628 617 69 745 310 963 959 782 919 878 839 333 869 308 290 482 77 929 466 718 677 335 990 68 500 281 620 109 445 886 196 626 258 332 624 721 439 528 442 872 605 927 755 560 763 839 621 113 670 937 142 928 473 85 147 260 684 4 702 364 859 380 213 482 582 330 805 218 289 409 308 493 876 448 330 568 178 284 902 172 3 233 559 775 357 191 614 324 777 842 818 448 721 312 598 857 349 437 87 235 384 629 537 42 749 188 338 295 398 971 515 26 447 484 225 668 804 715 295 218 273 588 673 931 896 594 873 219 825 816 750 463 256 27 633 362 924 966 191 933 731 859 976 557 983 620 751 734 883 840 868 297 410 140 675 917 676 631 228 622 568 598 485 236 930 233 496 194 615 232 110 833 487 713 715 842 536 668 96 790 909 492 776 256 388 918 20 934 665 534 139 869 713 129 583 843 336 461 734 447 548 997 532 301 724 116 874 350 941 222 999 517 323 718 639 401 24 468 381 623 967 453 528 678 413 587 8 190 45 350 866 670 968 871 195 185 274 115 822 918 47 477 849 867 904 781 506 338 865 32 396 721 772 163 774 68 294 687 467 28 82 931 272 426 652 320 254 742 679 292 725 734 114 971 61 817 43 342 471 238 122 309 998 771 914 374 648 100 90 496 430 174 26 890 867 200 108 19 222 251 189 78 786 362 706 323 331 759 523 232 362 740 456 126 491 718 708 158 601 707 399 919 494 332 198 682 315 542 901 931 806 235 328 582 89 846 882 7 602 966 118 178 262 86 938 652 519 283 881 656 966 445 340 360 129 63 380 480 455 806 80 858 546 92 521 269 303 809 333 186 928 286 99 443 240 82 619 779 649 747 807 571 689 574 826 909 754 216 651 164 594 958 743 531 301 600 630 144 135 5 124 910 361 159 710 592 864 636 148 516 329 333 711 741 810 324 759 649 653 959 712 812 179 115 690 912 403 391 235 781 744 239 887 622 856 995 431 577 71 128 695 491 489 699 116 525 259 491 173 358 770 612 168 415 737 872 158 419 885 954 850 699 414 53 936 228 589 226 634 499 666 11 610 482 296 613 209 649 347 614 144 734 694 648 899 754 302 187 678 520 656 176 905 322 230 489 622 794 279 91 790 629 643 474 341 355 823 26 644 657 696 355 130 900 65 347 921 54 555 191 145 992 581 611 913 174 390 658 25 884 62 225 565 447 446 993 293 208 540 805 535 970 246 207 552 818 894 375 136 391 366 169 835 934 884 604 140 735 76 915 346 540 6 570 971 846 600 356 982 406 658 837 616 699 16 804 970 867 91 291 344 69 981 511 571 13 870 338 74 507 707 745 174 348 286 817 942 240 149 400 590 941 704 99 36 794 556 154 681 498 48 888 726 829 908 35 269 327 92 477 915 929 28 456 477 102 133 108 297 349 995 642 159 632 685 743 579 510 261 962 530 281 370 758 326 448 910 547 379 119 764 816 701 143 15 646 411 102 232 646 939 154
405 854 579 426 787 602 636 885 873 355 863 779 713 830 835 474 668 460 566 142 913 538 533 260 587 445 403 254 824 861 941 759 826 889 315 422 381 540 616 439 257 800 4 929 538 825 391 19 396 201 673 688 441 339 510 533 471 668 920 992 517 435 703 642 21 342 411 821 123 502 545 273 2 935 351 775 170 782 619 585 494 952 846 528 801 244 684 731 501 221 960 270 221 312 435 729 425 987 500 91 71 417 534 649 173 411 165 807 384 16 935 307 122 92 940 783 265 14 255 131 212 271 338 980 805 269 516 330 185 996 955 586 429 724 968 128 796 570 117 411 695 645 445 542 54 827 556 816 112 568 134 467 518 677 897 163 17 794 289 517 966 229 31 964 218 401 599 18 523 423 85 278 720 542 701 538 52 80 993 317 232 21 591 42 924 140 448 615 870 584 424 400 284 195 790 84 375 439 951 14 383 391 152 675 731 484 674 341 558 729 663 914 348 579 162 776 626 185 413 9 660 591 632 81 80 203 278 700 881 392 238 884 296 622 147 428 582 808 443 910 584 185 457 248 762 260 967 361 357 847 831 965 453 472 98 367 220 121 389 639 911 611 581 536 830 658 332 995 6 322 230 259 140 294 434 619 611 144 947 189 832 875 589 772 985 771 402 200 94 162 209 192 107 434 615 651 763 599 121 75 983 634 56 578 928 323 702 236 507 696 298 82 352 595 943 258 398 513 169 891 745 689 578 648 5 397 902 2 217 840 158 583 62 82 682 634 397 62 336 966 79 484 148 967 206 770 939 96 727 362 976 526 671 868 406 227 664 404 322 668 992 12 325 152 440 336 794 922 346 274 788 428 51 924 974 178 84 501 331 106 249 678 779 641 567 879 113 34 712 744 838 968 481 517 891 714 854 719 267 528 449 829 877 672 606 154 907 297 525 312 799 129 219 87 817 912 407 327 61 777 810 105 87 307 495 49 144 575 592 470 999 818 30 394 300 428 460 253 689 204 766 64 305 208 291 188 700 475 142 447 29 282 126 32 477 373 225 212 956 698 275 518 323 552 760 951 363 204 645 678 46 425 49 825 905 907 247 911 63 768 114 933 876 887 982 781 40 436 294 811 925 292 827 135 656 71 335 559 597 809 73 653 203 341 369 713 564 402 343 607 502 391 354 437 693 938 998 913 872 446 47 418 620 945 175 139 77 814 560 496 78 534 719 332 181 585 344 418 370 289 493 678 414 948 816 43 496 648 356 980 282 90 263 710 65 771 888 1000 622 387 82 981 752 382 109 818 182 985 845 3 890 411 69 891 480 191 739 669 475 809 223 952 437 254 0 306 110 437 288 553 272 742 813 476 252 747 160 225 43 645 512 879 504 993 42 136 961 303 563 894 690 720 454 131 176 130 598 485 871 848 93 885 679 444 772 16 479 719 390 199 734 643 491 187 840 550 45 916 638 753 802 379 285 673 672 55 818 507 880 209 698 176 242 29 385 724 76 447 963 750 382 103 127 18 667 963 782 877 855 72 261 877 903 65 859 644 191 229 395 983 761 900 513 943 640 250 157 269 937 957 995 801 884 97 417 624 283 732 492 65 659 717 72 536 806 779 360 230 179 357 918 278 467 43 420 799 234 44 143 573 899 781 562 604 678 773 427 332 361 658 551 387 458 59 228 370 934 407 415 232 37 182 509 359 610 520 464 524 547 59 909 586 66 294 814 488 576 971 929 676 631 915 652 62 627 507 171 168 268 641 979 276 722 643 922 878 186 482 609 766 568 904 628 155 394 307 452 360 532 572 535 855 785 914 839 373 647 901 484 530 521 110 661 326 333 563 67 467 237 925 987 474 201 195 528 903 101 488 470 822 423 673 368 587 299 955 161 914 557 50 511 742 430 929 658 456 577 831 793 413 108 381 35 58 883 301 677 556 878 323 204 350 825 2 696 198 753 988 542 408 549 42 128 930 774 928 314 124 952 183 980 162 497 782 800 583 199 255 744 376 736 391 635 586 233 31 364 864 665 337 444 185 519 166 861 532 324 47 916 654 842 692 869 888 595 6 930 804 462 801 749 347 807 226 932 211 648 890 307 14 848 790 887 552 926 381 988 556 972 259 724 862 499 150 735 566 898 880 892 525 13 131 865 826 561 880 994 901 746 466 245 431 634 969 729 855 293 594 522 320 436 120 687 496 58 214 334 778 276 209 264 131 476 86 39 444 16 324 269 834 374 744 177 914 116 724 474 553 833 180 933 494 711 266 601 175 194 621 559 932 187 662 688 857 100 378 732 304 256 901 959 445 602 365 910 462 292 766 694 312 965 339 751 133 737 662 769 261 241 330 486 785 921 899 709 578 718 497 262 963 868 446 938 408 91 664 200 255 362 169 57 839 783 353 942 531 419 608 421 715 235 678 691 159 95 965 337 376 768 730 524 37 226 211 655 725 174 564 244 575 643 244 341 512 755 965 555 815 618 286 195 774 621 571 340 118 554 440 571 213 92 382 53 829 189 850 279 144 977 255 353 625 418 826 178 662 328 985 944 279 969 579 304 847 311 799 133 300 70 664 485 612 777 93 505 407 829 103 7 650 211 163 573 62 742 72 192 259 401 484 302 682 812 852 843 537 741 981 184 264 68 355 439 311 717 680 503 564 853 878 350 742 104 800 22 844 828 395 798 737 25 583 286 742 303 134 588 246 115 204 18 151 613 172 593 570 469 176 99 817 198 595 214 407 75 447 927 888 714 982 428 372 991 492 971 578 767 245 707 786 725 180 862 89 459 664 74 262 553 381 64 302 858 196 923 431 88 864 9 835 202 766 786 38 240 257 135 452 770 869 822 229 81 383 490 699 89 788 483 78 433 471 455 136 683 381 699 169 442 915 19 65 231 345 367 553 841 784 215 316 590 819 498 11 313 109 585 206 849 284 33 220 132 95 973 158 358 545 342 559 515 841 308 899 675 554 860 895 548 985 297 830 546 820 823 983 392 982 97 550 642 365 404 140 83 453 808 622 259 991 138 571 738 995 60 453 32 406 716 428 895 741 150 698 670 843 975 891 775 91 750 146 662 131 637 807 410 675 167 936 86 26 306 352 163 9 205 503 408 777 106 794 989 52 248 575 600 94 686 880 23 92 721 961 539 123 570 903 953 736 931 705 103 847 607 313 488 108 48 823 250 640 463 243 680 375 866 858 964 426 864 611 574 522 957 434 780 160 482 609 649 837 321 256 654 233 633 176 624 932 156 180 723 535 309 713 614 686 20 986 260 809 379 397 617 846 34 459 111 905 758 573 962 250 473 19 96 695 754 536 733 1 124 868 3 843 295 136 27 498 239 543 776 490 149 257 730 527 59 474 726 168 145 319 339 416 815 26 208 940 347 123 229 68 373 942 319 545 756 385 393 858 819 965 316 488 795 297 141 830 312 406 580 867 196 401 90 624 243 946 908 877 118 259 852 902 387 768 188 221 378 952 837 73 400 997 970 721 271 241 917 645 536 333 416 950 844 509 10 913 708 491 506 862 789 524 197 335 159 560 608 11 706 638 102 478 685 476 222 951 743 945 409 210 697 446 981 198 520 454 193 181 809 465 310 275 55 63 301 535 651 886 41 903 757 47 644 705 704 568 646 129 227 957 508 320 489 288 657 391 784 727 575 36 978 285 710 490 412 727 287 624 771 791 38 64 950 300 366 556 380 209 153 610 465 824 586 206 105 673 605 102 765 929 820 655 26 677 705 911 882 71 274 657 874 139 125 192 630 977 254 534 604 372 281 72 456 916 900 292 603 23 946 614 834 305 136 237 639 662 155 902 119 625 326 867 137 687 879 20 372 895 377 65 280 657 207 717 594 723 258 924 885 953 653 38 692 423 997 112 889 64 919 588 836 119 526 343 791 194 531 266 166 130 676 620 399 686 804 592 224 551 236 86 246 237 906 304 650 134 432 824 612 409 130 221 446 149 773 413 12 796 552 20 857 603 747 417 1 217 461 668 912 996 327 722 290 578 875 818 168 618 984 725 349 776 945 869 172 396 915 21 330 641 359 393 792 998 540 215 856 577 851 975 803 516 669 529 129 855 8 33 365 732 893 192 120 714 990 226 451 871 629 945 850 689 529 188 266 604 466 631 821 332 681 92 936 682 797 99 151 482 273 847 386 175 896 146 764 463 894 536 146 449 270 384 447 226 164 850 904 576 14 690 318 841 180 455 251 7 886 593 544 289 139 923 811 341 213 579 527 613 422 507 487 516 426 419 320 898 530 767 388 446 666 128 355 446 28 511 778 390 914 883 15 419 514 681 550 570 154 795 317 731 468 424 541 723 345 395 740 233 371 968 253 814 748 242 277 10 901 310 537 155 450 211 44 414 131 269 583 143 623 451 596 607 478 459 728 984 759 487 949 253 50 74 625 684 996 912 11 995 569 146 867 758 986 487 376 833 954 731 781 951 641 995 190 495 948 505 958 165 24 346 183 819 472 24 329 2 438 419 715 664 210 751 847 756 216 409 431 251 36 665 543 444 565 660 572 154
579 126 469 638 389 642 264 900 932 128 535 900 166 27 81 375 273 769 206 326 255 914 651 410 673 530 964 706 871 7 329 839 510 886 814 252 275 489 995 428 931 198 178 234 578 905 47 519 619 677 491 639 542 314 751 188 684 971 652 330 474 532 941 580 957 943 184 698 215 495 888 859 44 918 649 152 681 645 830 894 592 512 710 265 883 840 461 880 750 193 180 118 208 979 553 600 935 109 721 194 826 477 128 96 568 893 796 728 447 127 789 524 706 814 392 439 548 983 278 428 140 680 754 291 780 413 630 152 218 268 453 488 933 779 541 320 165 7 325 589 781 945 21 773 528 676 143 243 489 982 384 463 682 205 430 201 38 555 910 684 390 361 297 862 269 617 531 498 139 721 14 521 257 699 377 25 108 181 132 424 877 358 433 336 22 516 24 908 372 276 495 738 921 864 29 661 920 480 371 277 443 464 266 199 41 164 748 519 37 191 699 841 475 351 519 564 949 473 693 374 765 162 67 881 862 694 507 585 75 457 923 703 230 87 611 858 471 47 967 244 836 118 316 783 864 634 101 131 295 978 922 385 61 501 963 286 210 175 477 517 868 52 550 638 999 908 675 938 455 26 537 536 188 678 399 638 854 39 256 43 802 338 90 504 987 325 950 641 530 752 179 569 54 370 849 538 6 251 621 165 85 696 374 576 289 181 173 255 378 911 694 299 832 879 959 262 460 988 766 953 10 445 685 890 121 106 641 488 536 936 333 18 585 919 328 588 107 325 764 670 243 946 928 800 936 684 737 908 339 696 643 58 899 555 233 946 409 110 812 568 193 880 310 975 698 89 901 737 214 885 456 229 878 401 458 698 401 582 486 982 593 396 939 685 777 438 734 899 68 775 424 575 815 71 724 91 707 935 793 423 914 433 583 854 49 981 674 582 412 298 598 895 171 887 889 111 161 443 434 727 3 140 966 669 429 83 406 611 336 712 972 907 672 252 702 180 444 133 127 36 279 11 903 511 311 786 952 104 770 598 623 545 351 909 869 847 53 630 1 593 252 301 120 845 186 356 403 18 614 555 557 754 866 264 350 435 653 726 222 461 811 724 798 460 850 861 414 508 580 743 154 103 322 287 956 547 723 861 554 577 944 102 113 582 767 476 633 876 425 834 631 261 779 457 572 834 418 354 601 859 133 225 404 928 792 846 87 187 549 652 590 956 287 608 91 400 135 155 725 325 258 960 609 678 671 482 373 134 736 327 768 866 876 169 487 398 891 147 312 323 581 524 917 831 757 160 363 404 755 74 13 632 268 112 840 568 667 891 634 506 555 354 823 880 394 419 997 811 968 334 271 987 600 267 632 155 484 520 189 515 76 55 669 121 589 499 234 336 882 553 659 560 382 804 708 211 991 692 831 635 821 271 509 9 885 637 978 250 665 816 56 498 488 996 516 497 576 1000 168 957 159 864 644 163 199 975 833 386 981 136 92 808 84 296 691 371 142 159 330 232 481 256 211 352 315 455 280 859 365 632 604 165 822 437 367 582 934 219 440 874 55 157 801 356 992 385 145 80 305 460 676 855 248 473 104 627 442 804 300 193 818 717 697 392 408 725 892 28 945 727 88 28 20 813 39 729 136 330 983 982 636 210 383 481 11 43 204 498 162 927 711 902 438 502 191 371 879 787 407 413 124 749 845 373 86 23 730 299 306 243 111 212 692 357 149 897 109 767 772 276 27 782 465 933 524 988 943 22 141 100 846 190 666 837 416 403 388 598 319 468 985 886 105 968 476 970 526 649 499 933 23 166 19 948 202 688 909 600 948 141 175 997 746 385 379 544 828 29 759 991 393 734 288 810 77 89 51 908 463 373 320 399 591 144 349 807 163 649 17 585 182 89 582 474 32 87 385 782 144 106 5 350 745 155 680 345 493 765 663 225 970 573 326 67 656 344 253 570 459 132 321 401 584 240 65 560 291 420 130 759 867 153 126 72 183 727 134 34 205 739 860 869 894 998 397 523 800 700 887 514 629 265 965 520 209 375 639 771 123 475 741 308 762 607 282 98 501 235 167 655 478 394 286 877 594 536 689 184 853 676 756 4 28 989 437 558 743 630 713 760 181 389 628 358 851 347 482 479 512 115 220 919 794 775 551 821 760 584 916 65 824 908 260 460 612 961 906 452 569 99 654 788 662 269 758 989 317 35 281 125 197 88 703 771 364 441 72 337 96 479 740 656 642 501 976 703 353 121 97 643 172 588 485 650 817 229 558 74 595 191 448 184 157 246 426 84 678 752 324 198 688 232 742 813 472 380 283 929 227 349 43 283 391 57 525 703 356 889 960 989 346 389 164 980 304 398 277 315 89 672 782 944 225 101 683 640 508 976 982 758 517 522 259 972 900 143 905 312 242 90 844 886 454 59 435 14 122 68 561 271 596 601 79 477 908 49 45 969 608 759 918 380 57 713 962 255 492 461 784 961 605 283 857 118 735 479 95 354 354 481 732 969 398 154 714 264 514 998 747 2 515 888 806 38 417 261 116 276 31 354 292 703 816 703 749 774 563 481 298 293 556 161 237 442 700 256 837 926 813 855 503 547 627 50 396 81 539 329 731 708 362 772 790 767 103 177 18 982 533 814 788 996 856 301 216 746 93 179 704 620 872 751 567 60 529 74 893 346 640 958 500 344 36 273 776 132 620 769 16 878 890 525 942 610 613 592 606 129 118 569 547 973 998 471 348 510 990 600 971 141 195 496 588 768 94 288 534 59 262 924 98 664 231 581 467 733 521 853 733 161 695 703 12 232 213 691 420 218 261 66 169 615 797 393 712 676 808 688 532 257 66 523 48 523 838 909 496 425 431 183 203 970 318 366 858 791 296 765 224 111 119 790 331 540 342 596 716 605 919 511 483 106 938 130 8 896 196 745 701 530 670 887 925 404 421 59 973 759 974 327 744 470 902 987 635 232 677 306 441 348 131 251 415 548 345 74 402 520 829 115 603 213 961 888 791 183 176 748 284 30 881 156 527 385 668 488 884 281 246 263 340 233 229 724 538 409 898 518 565 195 62 246 787 118 52 230 803 469 361 353 240 799 690 94 835 926 988 610 875 642 504 213 251 892 468 391 577 791 799 809 852 466 33 363 607 395 975 481 83 5 911 280 739 591 58 824 368 264 411 689 34 416 930 126 436 406 544 867 239 90 413 381 646 588 410 888 470 790 114 917 201 49 820 87 129 267 198 4 221 613 335 211 785 320 989 766 847 31 718 310 597 120 727 332 924 427 63 474 473 150 625 628 696 656 602 957 769 543 285 613 497 888 137 686 954 783 502 534 60 168 369 592 929 899 422 58 819 607 187 698 807 526 648 521 152 924 102 216 192 607 263 846 74 880 115 922 490 599 624 592 71 194 953 662 479 977 270 64 254 681 848 692 520 426 657 286 626 852 449 887 786 960 955 808 64 197 946 827 494 199 148 969 480 565 771 535 174 526 338 457 513 577 865 145 236 745 238 334 15 569 185 912 795 183 616 999 158 265 859 882 226 51 42 273 546 473 753 66 40 472 645 72 522 319 360 589 617 669 951 308 886 612 511 282 947 272 276 493 506 540 926 635 9 959 842 924 327 527 523 421 505 353 147 719 250 53 655 472 106 523 50 993 228 158 686 235 564 31 778 732 969 726 994 367 423 663 658 979 323 600 439 6 543 559 375 569 80 370 343 688 313 848 274 768 825 966 395 866 545 41 498 375 709 616 380 635 661 496 540 699 112 339 622 212 980 271 827 992 907 375 705 836 618 841 381 364 895 533 352 501 170 907 913 944 937 219 940 831 4 39 307 532 337 354 839 110 451 148 125 342 272 196 301 226 294 218 59 639 265 892 457 59 570 977 155 66 427 918 25 183 809 465 571 121 610 277 466 322 35 651 249 870 573 315 715 321 996 703 763 228 78 819 30 803 650 47 302 687 332 98 308 212 861 281 334 542 752 244 638 215 177 314 217 795 293 483 400 871 223 717 728 461 738 163 341 354 464 546 267 363 0 24 843 298 241 44 958 436 984 769 110 754 927 971 774 599 405 726 993 234 660 176 726 756 244 3 783 95 896 111 834 766 387 417 247 274 450 350 70 790 366 250 99 867 355 564 518 165 146 483 207 522 552 397 615 373 720 126 446 633 357 466 26 629 904 988 73 617 245 949 722 999 290 786 452 896 445 522 841 823 562 859 219 564 138 712 559 658 773 971 344 807 574 359 575 665 359 203 376 695 804 364 719 632 566 728 194 448 160 920 386 975 729 622 358 944 977 95 664 373 897 386 2 278 303 148 855 588 874 222 190 528 370 977 761 773 979 461 432 712 212 315 870 321 687 758 637 843 82 333 100 601 679 45 117 238 314 435 880 594 419 764 347 637 153 959 235 288 428 26 156 305 986 745 560 686 46 82 7 956 69 878 299 224 232 668 150 916 912 611 873 165 587 528 717 130 151 891 599 60 775 174 462 879 805 596 586 961 810 491 915 874 863 792 200 708 309 982 647 128
13 848 390 407 106 441 266 376 282 450 609 218 108 19 882 634 638 43 567 397 625 898 369 811 245 503 48 185 681 742 807 255 196 61 63 435 0 528 761 548 412 16 407 22 802 865 600 967 403 784 549 972 115 695 628 870 273 320 643 97 97 474 980 257 832 224 227 164 665 85 585 766 254 554 376 618 593 192 794 23 321 505 809 745 184 698 301 297 589 774 540 806 912 724 208 916 74 629 456 923 525 337 781 82 478 244 137 968 953 929 805 870 819 675 24 613 893 773 880 507 752 630 908 906 533 861 961 566 130 224 359 196 64 172 434 392 804 658 400 468 295 565 574 724 85 673 790 796 440 7 592 802 561 966 645 177 217 788 909 341 970 22 917 64 419 343 190 695 198 266 449 263 494 580 768 679 513 777 497 761 733 537 859 36 158 697 750 596 78 594 7 9 885 452 757 491 876 811 505 229 633 711 858 235 168 238 557 142 731 550 292 901 578 308 8 569 453 675 927 847 188 56 221 64 433 862 890 903 848 719 167 176 229 574 786 341 468 84 566 510 439 254 76 707 986 264 605 854 92 778 294 740 976 910 791 400 729 136 451 150 956 157 789 679 545 788 308 949 760 838 465 679 181 332 362 69 209 621 79 211 755 746 189 660 187 693 854 400 153 288 737 122 464 196 257 929 913 165 179 415 711 638 393 207 591 598 537 111 316 597 968 53 488 632 429 556 694 309 432 646 260 585 3 104 385 62 120 411 563 390 938 52 186 403 720 805 901 887 511 130 132 711 594 115 623 607 992 844 702 639 865 681 639 888 551 552 687 226 940 605 770 235 325 633 471 949 780 679 670 965 234 874 698 108 651 852 395 685 454 705 663 891 98 903 145 465 420 445 486 794 965 701 507 640 164 798 599 455 256 899 570 995 126 600 448 581 391 702 939 461 118 675 523 298 914 791 125 434 539 890 725 294 581 201 715 115 797 814 364 807 717 184 135 295 929 807 397 705 498 776 675 797 40 287 296 147 421 127 154 622 173 594 157 158 290 632 322 175 519 773 897 590 267 949 839 804 336 82 682 827 710 984 258 593 438 797 342 945 366 126 462 529 926 839 659 371 686 753 709 146 530 108 269 470 722 960 169 632 784 875 382 49 90 61 4 581 202 281 688 203 664 426 767 954 352 794 160 37 331 497 240 695 367 446 814 246 680 215 495 174 159 92 277 109 522 972 230 342 372 302 598 257 701 210 837 883 951 168 489 581 499 144 922 307 985 758 762 287 738 554 422 932 692 289 576 223 954 454 931 712 418 845 102 437 995 165 749 242 918 674 81 931 39 67 502 835 632 13 608 265 693 686 838 405 586 243 473 776 201 279 144 673 113 393 467 318 441 32 987 83 983 67 129 488 242 811 214 323 695 607 548 838 850 146 736 183 950 173 327 247 114 896 822 987 402 454 835 222 163 922 691 923 652 781 343 268 747 588 825 663 915 206 212 725 506 612 668 853 690 722 778 183 823 29 34 173 526 180 19 876 496 795 759 941 458 75 655 113 75 317 631 525 474 605 445 542 842 524 117 549 340 324 414 718 304 294 141 650 426 959 199 561 856 559 293 567 997 608 610 357 218 638 226 256 836 757 156 836 307 487 487 762 88 669 95 942 949 314 932 999 349 218 398 486 255 335 444 453 500 773 300 866 662 11 315 894 959 338 846 317 252 988 596 530 800 945 286 415 862 830 602 832 514 974 649 252 10 375 16 724 151 222 119 929 1 197 703 770 713 470 59 50 863 746 335 505 892 849 676 625 841 737 771 138 463 590 552 314 833 896 493 679 77 636 704 754 124 369 370 505 928 443 765 525 204 783 23 202 874 833 788 854 772 1 112 674 274 981 361 17 871 374 520 884 801 627 139 45 963 510 401 720 699 949 989 485 795 153 924 924 383 330 123 933 666 430 56 731 203 165 207 114 635 330 973 16 195 125 896 954 828 715 250 803 564 820 70 683 103 231 527 361 15 127 904 807 650 558 183 723 17 185 170 445 480 737 881 333 582 676 36 515 415 981 392 759 446 581 109 839 996 80 575 848 363 290 583 597 396 807 988 117 734 907 2 763 9 953 104 258 536 51 238 968 27 812 58 743 826 777 875 218 560 570 30 212 879 271 830 599 233 815 450 551 25 454 708 380 774 690 891 178 911 4 642 633 834 870 69 362 630 236 550 565 766 411 683 241 86 656 972 174 318 446 228 309 172 364 990 80 613 178 878 762 328 178 745 199 597 761 509 242 966 446 945 224 776 75 268 493 616 486 332 889 435 617 903 948 289 280 93 873 330 183 378 38 101 632 689 898 808 76 47 830 470 156 512 955 67 935 735 340 504 501 54 866 225 871 544 471 587 156 993 663 356 447 373 932 559 991 174 987 175 597 232 848 351 959 89 207 193 126 428 617 541 95 247 529 406 167 405 675 253 131 607 594 647 306 178 87 261 587 427 571 355 779 508 974 991 274 150 773 200 766 259 963 661 471 798 223 490 832 275 766 627 879 946 322 925 542 906 748 399 157 18 433 235 197 127 940 305 304 648 4 387 143 728 133 816 367 311 500 754 375 894 923 26 947 53 329 696 929 191 40 952 137 360 630 753 353 872 823 724 723 868 382 33 854 469 163 66 785 867 824 979 115 884 806 425 881 457 462 270 354 674 846 323 457 793 132 595 181 358 874 958 349 606 283 955 235 404 251 962 265 831 917 263 898 278 205 769 12 171 115 971 375 806 205 484 991 568 633 657 184 869 532 936 353 763 899 314 626 531 921 857 960 851 714 306 684 554 172 239 46 827 471 216 215 556 471 249 998 844 240 669 992 621 415 310 969 532 392 491 772 886 408 943 418 57 936 982 527 476 960 162 42 899 459 873 960 264 73 11 216 960 496 107 237 969 738 818 273 177 952 485 14 71 839 291 599 339 823 482 1 773 236 313 986 748 712 562 106 503 625 590 600 194 153 820 164 65 631 957 330 131 782 821 440 475 777 42 828 409 209 888 144 705 998 410 352 22 375 739 873 569 914 732 425 96 821 895 3 423 636 142 223 430 241 52 567 813 58 730 67 146 86 656 844 182 593 521 704 205 575 775 469 326 617 883 636 417 812 309 994 573 93 248 746 237 146 565 98 455 216 161 918 365 349 180 618 210 947 41 764 243 505 660 316 756 835 84 973 824 750 740 247 845 687 100 726 46 338 948 231 152 983 241 527 61 184 727 137 799 24 82 374 700 190 718 686 742 228 902 405 122 732 555 881 165 62 861 942 220 536 35 174 437 531 197 657 978 239 629 968 346 796 653 64 297 342 143 407 12 216 637 184 452 758 37 197 815 806 622 140 617 878 348 44 149 944 712 399 147 698 105 574 481 892 459 766 345 322 977 727 898 788 408 784 394 549 222 819 803 677 847 227 783 716 678 168 626 812 111 35 937 355 133 655 900 588 624 209 50 258 796 53 529 429 677 479 338 626 889 176 614 238 546 660 213 10 934 136 877 499 45 464 262 593 20 884 916 666 933 261 634 926 138 62 368 775 852 224 60 644 810 628 136 671 344 723 28 921 811 444 413 33 472 152 975 286 571 427 215 168 319 196 380 920 641 866 461 278 944 877 379 708 941 37 528 747 236 633 921 442 231 129 281 715 721 397 792 40 618 914 604 157 553 807 55 824 479 982 279 367 920 745 389 980 31 226 584 847 974 227 140 261 667 319 350 484 371 515 477 554 744 48 347 612 535 667 501 510 910 650 116 615 128 463 930 266 386 568 14 896 673 241 176 298 320 658 684 571 447 475 947 940 967 634 280 10 436 400 746 802 843 348 619 873 547 448 981 377 251 263 707 322 91 751 374 282 751 843 615 59 907 152 353 701 887 841 542 875 558 27 603 334 288 809 29 196 298 576 905 912 620 460 580 113 244 662 303 93 155 696 431 521 317 61 388 720 276 833 515 500 714 924 697 721 829 586 416 714 646 312 411 943 246 1000 324 699 510 354 224 421 658 294 685 433 271 276 785 611 516 858 192 425 777 48 601 709 272 796 758 137 935 908 377 1000 265 14 375 323 87 430 466 520 99 133 817 511 706 95 443 944 723 355 855 160 743 159 524 105 517 517 640 973 611 518 782 883 211 64 384 543 483 778 49 913 812 299 285 681 579 522 492 150 644 457 779 35 62 150 206 942 538 125 577 74 840 272 329 960 942 346 716 362 849 507 148 647 299 975 460 299 654 294 534 144 21 755 38 193 588 445 32 437 341 546 219 565 572 757 337 984 354 332 543 729 764 122 166 404 185 206 787 505 518 871 864 4 94 920 44 261 741 304 672 119 612 26 223 387 312 31 51 395 999 459 994 185 80 498 6 334 866 144 679 40 43 365 381 108 73 934 870 476 671 570 442 891 334 748 923 864 964 657 636 314 83 103 302 206 121 157 72 904 134 963 287 700 860 478 719 817 110 715 357 674 984 204 998 506 424 358 5 552 919 206 853 422 68 102 283 285 726 159 333 137 284 30
418 282 370 513 137 689 955 239 478 644 824 609 296 109 492 847 474 344 732 903 969 358 509 935 974 42 369 801 496 746 479 183 737 254 799 499 692 583 642 448 971 951 382 980 497 596 222 925 625 613 632 944 957 411 567 79 992 9 676 54 750 875 979 924 910 308 569 253 660 530 462 603 908 302 700 640 288 776 706 495 456 99 590 819 680 246 69 934 204 304 714 272 205 998 317 548 553 619 958 51 568 708 170 89 200 951 92 430 975 177 682 539 265 654 149 794 264 336 605 529 280 386 949 387 267 353 805 678 970 348 708 110 444 204 460 982 945 710 111 809 487 128 475 569 840 148 531 295 425 249 647 600 515 100 894 895 143 815 872 688 306 198 929 401 189 139 458 442 838 895 815 620 658 389 856 645 298 464 616 510 344 280 112 241 435 203 233 625 806 743 549 961 316 245 500 622 227 321 685 108 234 143 825 522 888 120 574 119 97 135 754 185 117 296 469 835 197 43 190 403 52 610 226 222 481 957 559 297 874 392 663 57 993 642 107 876 99 347 721 285 367 309 918 483 91 608 740 411 552 593 437 246 843 937 913 487 213 771 240 588 530 351 434 616 931 549 505 93 738 77 65 271 392 823 445 389 688 9 948 489 897 225 223 230 299 395 325 218 123 707 3 344 282 840 113 720 21 717 818 32 368 624 967 281 162 258 426 594 609 187 784 434 161 575 153 620 436 562 814 278 412 866 686 73 839 354 494 303 174 453 865 351 821 939 75 491 398 514 562 350 20 167 554 326 743 265 152 93 827 462 208 584 207 292 652 530 842 886 498 883 535 491 889 829 734 592 68 156 928 611 810 801 499 789 210 315 334 50 765 969 768 504 636 224 695 222 381 796 294 644 797 644 641 115 490 876 214 454 699 457 813 427 297 304 899 790 259 455 187 815 443 243 877 71 41 277 11 84 114 489 635 870 534 192 517 649 102 167 546 695 907 866 781 117 195 924 180 618 421 938 22 693 247 679 343 437 746 811 375 387 550 382 972 747 397 204 467 106 909 832 128 618 880 276 769 486 353 288 916 442 770 536 82 952 105 22 452 473 258 331 674 447 717 700 902 748 188 769 722 867 74 146 551 864 795 631 565 114 938 150 179 887 489 658 791 117 35 707 687 94 342 386 811 509 231 293 385 498 719 659 817 663 24 975 388 594 432 673 142 887 808 785 449 960 954 573 766 264 823 905 857 522 966 656 43 977 529 108 668 149 776 130 289 124 275 673 44 865 132 920 175 56 5 219 173 167 85 872 851 526 181 866 439 502 780 866 290 360 228 332 254 85 987 300 923 709 33 12 847 348 745 586 946 66 88 655 466 755 774 241 896 826 6 904 73 924 459 407 400 6 720 103 748 556 650 392 962 288 763 562 242 260 519 887 724 433 749 856 300 30 9 383 994 931 528 190 934 587 678 117 783 1000 129 112 206 313 533 805 628 289 328 845 597 402 976 789 493 931 845 127 644 23 935 985 291 763 794 238 51 603 507 532 148 586 594 865 788 37 16 455 260 220 237 840 983 774 54 266 779 531 930 640 355 464 13 861 835 568 455 492 681 687 520 425 224 313 943 812 422 193 404 535 358 726 789 397 656 960 542 620 867 126 884 645 712 457 999 761 278 678 614 937 70 469 165 139 163 385 272 348 816 173 727 891 329 852 221 438 348 922 238 355 583 544 690 312 804 42 346 795 624 226 417 991 124 271 991 152 526 535 293 189 30 185 209 521 579 209 643 383 408 156 139 685 362 575 639 315 739 692 604 140 832 392 171 299 167 60 557 272 683 951 629 63 536 639 633 639 716 491 793 970 589 38 512 816 698 174 866 35 53 455 304 440 527 773 285 429 145 142 79 320 268 710 760 229 964 118 364 445 666 437 623 377 380 248 922 203 67 986 371 160 800 260 819 767 202 844 735 825 828 774 330 623 785 113 138 179 912 695 802 984 39 397 927 710 277 156 410 621 239 215 575 37 615 692 570 710 577 132 339 721 539 26 532 732 803 83 659 707 241 162 464 775 944 767 60 45 545 121 0 603 853 171 454 125 787 38 822 229 638 287 627 879 731 964 246 61 849 633 98 510 413 977 341 762 640 935 868 319 662 409 875 452 10 401 8 155 399 803 363 250 253 36 19 871 782 645 936 776 322 120 796 81 757 380 406 909 610 586 235 688 807 267 419 599 46 974 891 736 194 788 84 763 508 13 841 705 521 461 336 333 212 188 580 564 990 194 631 368 654 645 338 641 136 633 93 802 675 942 14 400 744 738 427 223 324 760 571 706 147 532 809 961 596 66 995 651 920 541 360 393 309 187 372 766 649 770 726 108 518 127 713 28 389 852 661 597 130 777 473 771 89 124 914 475 940 174 461 832 952 69 886 239 350 242 576 777 50 311 932 332 64 972 586 192 741 692 63 971 667 764 453 351 438 739 166 345 225 589 203 245 387 538 665 520 523 54 709 907 146 129 314 167 37 546 269 246 951 986 77 366 420 167 960 337 859 812 657 267 94 76 26 806 151 894 767 426 159 539 501 64 881 144 480 629 704 798 302 560 619 950 401 983 251 766 183 115 319 518 160 838 503 550 472 28 591 592 303 701 262 462 332 963 876 973 582 867 48 779 836 585 244 752 80 356 637 260 598 183 792 290 703 337 977 960 852 803 937 34 617 110 584 291 653 29 601 121 607 360 284 887 863 708 715 706 755 42 78 79 333 744 192 608 430 387 86 103 758 28 701 155 733 157 510 87 428 490 42 186 59 412 599 319 451 50 670 548 357 848 759 276 858 265 516 594 862 849 540 887 386 994 373 387 55 391 873 263 23 603 301 987 522 996 963 485 17 199 634 382 602 782 270 990 747 115 905 791 834 204 66 94 182 543 691 685 903 91 450 982 711 332 587 996 193 430 900 584 18 764 184 529 933 561 191 466 279 882 671 39 778 712 448 798 622 599 968 288 729 833 219 274 4 478 31 581 47 562 812 603 106 749 250 510 879 72 172 260 895 456 393 101 286 421 376 21 728 923 483 940 786 829 997 799 29 36 383 295 848 757 672 363 295 171 255 804 429 57 892 706 543 424 196 287 442 497 49 663 366 991 340 930 850 527 90 761 753 329 885 74 405 567 978 125 694 802 718 572 347 3 911 320 351 707 320 366 476 538 677 705 537 700 855 131 305 141 321 493 327 208 541 566 354 886 488 869 110 156 556 432 777 653 34 265 573 733 211 156 906 696 883 8 374 957 495 479 502 853 311 671 544 170 155 557 854 72 359 567 592 955 775 550 109 620 555 828 120 248 651 832 538 784 837 63 7 837 752 246 648 775 705 869 826 802 578 582 611 123 229 712 915 218 281 969 926 784 989 739 440 830 893 35 756 689 950 267 988 822 331 594 266 577 236 521 655 275 560 603 984 455 901 429 391 460 771 287 645 687 463 212 156 227 252 677 345 137 801 281 201 946 917 242 431 641 612 602 379 304 664 635 646 122 725 441 409 882 504 171 982 271 468 699 669 71 168 39 882 176 257 830 249 189 485 151 424 525 158 139 707 890 134 216 618 746 131 906 135 688 860 860 626 951 186 405 394 607 215 626 220 563 697 629 941 376 87 986 998 429 470 513 81 252 287 721 904 470 693 237 243 87 71 962 307 750 513 510 178 365 96 990 1 9 606 251 939 375 981 626 547 310 511 624 164 857 118 351 27 996 762 900 40 971 433 247 684 505 377 139 365 650 119 875 416 737 871 382 313 194 563 890 564 599 157 909 318 891 402 387 702 3 308 278 169 813 38 899 28 704 548 967 15 418 898 562 613 153 790 632 608 870 115 616 959 391 104 124 395 269 773 125 263 865 965 734 361 881 953 582 2 881 673 737 108 334 218 740 12 911 274 551 830 301 310 942 230 748 126 475 217 929 58 278 315 13 689 274 36 169 62 25 335 850 312 51 72 986 127 904 751 506 403 872 45 609 506 484 396 901 248 52 150 562 561 759 798 254 595 4 407 872 581 293 524 650 271 819 446 105 621 456 887 105 471 382 603 660 356 851 980 448 736 342 337 362 457 118 103 753 176 251 973 175 447 985 25 584 985 37 742 915 761 300 465 618 323 494 273 385 961 35 199 796 921 468 730 52 292 95 384 29 423 66 122 833 572 710 870 705 846 910 154 149 986 293 198 27 630 941 83 123 890 220 514 7 764 59 283 298 141 575 585 777 121 919 352 713 378 413 869 373 588 298 125 936 864 538 723 444 144 128 566 845 679 15 95 951 831 919 61 199 101 97 558 28 620 781 261 18 140 39 232 42 486 902 861 815 100 93 600 898 216 890 772 95 482 133 185 812 996 165 925 533 57 957 56 363 245 584 414 477 32 755 390 270 525 998 924 333 133 269 878 404 710 945 415 30 942 758 76 235 276 194 177 678 411 795 956 981 477 599 441 582 947 27 116 928 919 662 484 803 593 852 326 833 491 472 820 548 256 139 349 892 844 945 833 382 829 747 696 690
742 292 953 615 946 895 134 15 732 67 216 533 20 74 878 838 776 308 992 90 349 371 281 636 636 896 753 759 389 735 782 422 223 781 816 434 295 519 558 928 0 19 780 493 301 488 265 780 959 19 440 44 327 88 465 946 414 378 145 83 340 790 182 746 367 870 73 594 7 211 430 907 489 896 271 918 918 277 496 295 40 719 130 844 25 995 8 141 685 693 31 77 443 890 737 570 372 859 444 577 515 725 671 254 463 424 979 753 986 395 784 127 112 46 329 245 909 43 898 172 977 805 750 374 461 426 99 775 421 249 709 306 501 565 233 567 527 183 650 202 982 114 523 441 377 797 57 857 554 256 138 659 206 559 820 547 672 776 126 438 249 325 109 71 863 955 67 973 925 994 897 291 450 386 484 750 168 623 627 771 361 733 476 979 253 606 923 445 346 51 162 669 90 291 712 980 738 888 348 983 351 620 374 926 273 189 204 290 308 970 832 836 739 977 858 410 172 639 875 366 160 372 68 268 118 47 606 825 754 764 792 250 195 692 730 207 596 473 763 141 115 793 65 9 137 372 532 974 696 536 41 914 432 741 602 201 123 527 335 611 14 520 890 166 21 276 901 334 383 153 922 397 61 850 410 314 542 775 96 173 607 108 371 811 39 204 808 658 668 854 720 130 387 637 446 89 755 371 921 776 841 140 831 32 405 752 978 227 790 923 299 823 710 79 703 898 855 411 626 437 704 464 566 515 163 690 198 969 487 211 495 655 531 451 891 542 620 201 954 526 717 39 772 657 581 288 402 884 141 218 276 194 401 12 579 143 955 369 679 813 576 714 370 916 87 591 212 876 714 432 521 813 825 406 726 627 740 753 830 466 240 466 354 407 360 220 823 273 154 849 988 804 674 796 491 659 809 807 611 753 827 523 911 516 578 798 950 258 557 535 205 990 664 939 239 722 960 358 94 699 355 812 853 291 193 94 314 469 903 949 424 340 269 357 393 749 412 497 272 293 143 535 683 692 286 502 812 242 218 838 549 848 490 689 122 410 15 268 149 790 952 129 682 499 4 299 202 569 795 728 512 923 400 270 282 61 128 251 756 53 844 433 256 723 603 322 621 655 635 570 700 697 667 491 102 420 882 35 849 388 225 809 567 58 687 495 284 125 592 442 656 330 811 458 175 229 382 127 5 48 652 926 796 110 466 820 834 238 934 975 931 200 612 935 871 17 203 56 458 989 848 213 964 135 55 911 735 194 364 736 278 708 854 859 580 474 676 309 477 584 321 622 783 720 368 985 987 198 694 837 167 72 505 732 53 131 93 412 686 763 956 670 59 569 49 326 765 918 552 309 478 664 984 299 221 958 391 289 140 160 117 778 605 162 998 918 100 501 426 749 441 964 363 825 157 239 938 740 813 749 697 174 529 812 482 754 303 156 647 494 587 813 222 604 708 59 540 310 873 706 615 816 120 607 241 234 479 378 758 770 654 786 879 704 785 300 379 281 631 78 769 889 619 475 262 864 146 191 677 507 571 857 583 216 394 526 888 393 661 259 902 82 762 950 563 724 398 205 545 851 510 981 662 570 211 930 731 993 404 473 975 533 787 73 309 554 252 460 701 863 403 807 828 259 322 805 895 17 325 622 866 638 838 116 486 307 270 351 492 717 746 450 803 389 886 793 997 282 981 459 874 964 420 501 595 417 189 57 331 953 452 893 715 925 121 982 502 339 947 681 835 191 431 549 637 397 764 766 913 294 51 230 518 82 33 788 943 96 344 932 804 276 460 410 519 790 263 213 721 380 376 960 22 733 366 502 514 635 116 808 229 721 622 71 142 127 181 545 801 668 255 626 274 274 453 818 11 860 729 908 675 676 759 320 917 899 836 13 824 945 840 860 110 600 643 930 574 966 392 700 258 714 994 268 608 740 381 508 26 341 908 500 974 134 799 881 171 525 522 398 3 799 469 330 910 391 961 999 641 805 315 555 312 136 967 477 319 235 302 991 37 620 869 233 741 882 688 785 336 544 139 67 456 278 941 663 779 372 179 91 962 495 582 940 530 752 268 783 285 174 448 872 503 471 584 438 663 496 942 767 547 249 151 647 60 919 932 59 74 290 70 311 82 723 734 942 665 392 870 981 1 855 356 664 673 802 927 164 166 56 969 169 305 587 436 973 842 97 930 587 693 198 399 821 786 697 467 887 46 988 433 690 561 110 311 971 200 808 50 590 105 475 330 477 889 156 744 974 288 765 707 183 317 252 856 145 124 35 699 583 434 616 153 312 119 515 176 945 632 760 937 55 343 914 72 435 774 184 248 565 575 547 231 453 313 514 304 29 91 465 926 539 528 530 770 369 133 168 985 64 711 861 570 792 413 733 727 16 789 587 418 285 23 797 77 922 989 843 544 564 447 619 326 425 810 957 79 696 423 924 971 782 600 379 283 198 88 492 705 628 257 737 655 8 920 963 747 791 54 380 692 343 190 290 833 777 610 399 766 120 648 719 17 763 670 872 194 129 892 161 472 348 633 961 914 433 800 621 407 409 279 10 449 1 43 822 131 833 768 275 292 283 338 931 993 508 230 655 297 901 577 995 251 744 150 125 876 842 10 492 236 583 748 880 534 382 983 616 219 72 681 998 409 475 590 608 852 952 44 110 861 636 187 467 183 901 599 562 471 182 298 415 388 431 629 444 924 862 493 521 475 787 537 909 474 955 651 615 243 933 509 441 347 465 706 178 13 442 598 510 459 855 207 617 69 48 990 27 36 190 617 576 464 810 165 932 538 798 716 568 397 227 568 4 29 646 246 559 794 766 767 196 396 672 657 648 826 864 462 23 480 607 972 638 949 115 359 536 733 517 743 426 92 63 481 243 642 398 749 525 188 255 164 112 725 67 457 335 807 406 427 527 196 75 508 229 38 652 58 709 991 332 106 392 551 216 408 172 555 154 224 930 793 660 695 944 745 146 81 820 470 376 12 526 208 270 905 675 16 228 588 695 2 717 232 554 815 301 760 778 9 454 601 128 860 507 690 528 919 73 899 866 152 285 884 169 28 386 339 651 71 985 192 140 32 595 156 351 184 68 350 603 352 701 451 359 678 914 78 493 562 954 415 839 378 171 98 85 108 242 843 644 18 482 788 111 147 103 369 537 511 739 334 747 27 639 111 80 214 377 227 874 757 207 586 853 300 137 259 181 201 567 260 470 634 230 980 390 525 749 550 111 666 354 267 78 868 289 565 747 839 653 45 325 365 35 713 372 56 133 180 152 287 412 437 67 86 859 935 220 829 903 594 203 488 886 798 840 148 85 129 440 781 102 385 481 498 463 539 973 185 614 912 632 526 36 353 787 948 359 191 902 618 904 963 197 213 254 97 735 280 101 47 672 752 353 323 188 307 328 995 649 245 179 965 602 933 642 778 38 411 857 250 953 966 201 173 622 395 8 438 143 342 115 316 12 845 245 174 362 865 79 569 679 318 305 864 916 624 408 324 709 341 967 851 680 604 574 358 725 199 804 723 836 103 778 958 788 215 105 945 551 572 206 520 64 254 120 357 657 386 432 135 576 546 361 846 730 19 785 209 852 999 735 261 354 294 909 238 641 177 756 893 632 976 97 669 532 506 5 52 398 226 228 928 624 614 43 161 858 504 660 775 259 333 72 970 775 559 215 266 235 822 43 485 505 761 938 144 941 62 751 310 992 35 776 419 214 593 126 417 596 507 475 944 178 639 917 275 647 802 760 127 314 718 981 114 536 24 10 698 795 660 478 42 267 916 598 320 217 613 919 773 557 64 54 155 539 277 694 887 886 337 557 646 887 564 520 640 127 900 710 536 454 500 86 289 203 136 937 210 826 589 421 75 378 63 994 373 732 638 456 541 216 66 983 384 603 573 412 293 653 516 207 680 599 818 752 719 597 296 722 644 147 940 231 422 696 197 408 244 792 691 99 859 435 929 10 104 982 468 575 625 821 107 263 169 157 186 640 968 630 242 996 659 282 483 754 806 585 951 268 724 302 885 867 847 947 797 183 649 336 290 318 34 892 159 250 217 19 560 423 428 154 553 739 877 250 234 990 867 132 89 478 585 159 425 737 84 580 973 969 524 163 936 786 48 878 429 857 883 815 850 866 645 773 616 135 535 338 591 104 80 861 857 499 513 587 328 979 83 939 125 243 736 126 597 175 247 960 264 40 751 740 533 271 113 172 345 381 95 162 904 608 906 704 390 684 158 516 543 190 237 292 957 895 380 426 814 838 406 670 85 200 473 488 628 806 170 420 630 174 76 460 805 540 548 753 821 324 332 473 684 426 442 275 728 192 220 776 872 99 494 198 837 269 771 614 101 589 497 289 306 205 235 280 445 331 439 661 894 598 609 186 653 149 623 110 454 407 896 264 228 766 435 411 881 528 375 540 915 378 178 311 416 716 6 550 791 522 777 634 658 676 132 914 996 997 880 769 499 848 817 82 907 485 517 609 30 516 556 756 291 340 455 804 862 870 689 103 362 617 819 938 939 128 722 519 702 162
328 816 140 582 402 464 888 255 838 134 727 533 197 927 423 873 37 626 79 85 544 715 222 165 585 763 583 437 161 786 293 113 295 408 236 418 261 329 354 722 848 14 94 587 34 4 356 215 556 32 168 420 684 603 660 878 565 169 494 205 547 53 369 17 620 109 426 583 485 166 194 989 322 661 570 90 374 220 669 903 42 249 697 694 575 280 696 434 319 728 10 516 643 351 353 337 251 556 572 143 361 768 440 149 240 864 89 21 947 144 641 820 735 459 150 724 399 569 898 688 698 246 173 523 720 145 451 15 33 137 941 806 893 518 87 331 751 76 23 837 906 504 305 864 692 561 921 74 498 271 759 829 816 215 755 877 813 619 931 209 483 616 908 93 5 147 668 460 726 956 219 957 245 157 64 751 802 455 315 561 690 100 143 872 640 574 509 732 242 183 82 102 630 807 299 344 983 941 306 302 711 886 993 360 21 119 228 320 325 356 9 821 239 142 523 577 628 905 380 171 712 100 732 741 272 98 52 64 637 222 796 48 360 974 428 529 176 638 550 26 70 674 366 872 285 8 338 677 493 557 963 789 564 314 954 844 753 5 682 904 923 878 118 178 8 1000 659 425 162 220 427 483 433 943 283 908 673 136 956 803 103 661 292 388 907 740 970 657 422 197 329 259 474 966 984 680 508 225 268 11 154 529 86 138 201 135 454 708 260 257 988 273 446 142 443 594 957 712 804 84 938 54 814 586 223 678 678 442 484 677 527 106 717 429 274 150 786 606 377 962 953 426 499 607 991 180 445 339 277 543 259 58 525 429 326 682 171 110 408 230 412 505 71 872 951 968 671 564 258 98 562 177 434 196 664 633 405 189 278 311 834 699 962 722 646 918 734 171 822 959 112 363 784 410 855 72 899 108 885 84 532 414 739 268 39 191 30 712 832 941 193 331 471 739 210 939 323 430 776 770 869 738 256 447 347 804 844 212 202 216 129 947 790 686 123 316 672 108 105 105 818 543 975 264 125 472 979 18 594 57 882 375 327 831 701 217 482 74 263 831 874 974 67 912 683 41 999 325 974 283 521 195 373 562 174 978 478 26 543 503 84 396 113 734 807 511 911 494 558 947 533 43 486 405 44 635 886 481 789 433 883 277 487 292 960 856 226 233 28 162 481 953 333 315 415 857 452 873 655 431 41 898 922 547 190 391 60 712 589 68 456 426 4 74 95 907 27 319 775 258 224 969 777 612 457 155 926 626 469 583 495 512 364 868 192 793 158 779 654 1000 567 678 200 194 973 835 856 287 244 723 552 550 175 479 724 929 270 872 449 141 722 914 554 194 689 814 121 400 472 586 903 808 476 516 653 957 606 833 501 94 524 401 741 464 110 412 349 317 705 823 57 987 249 273 502 17 531 275 821 930 463 749 591 646 901 753 69 725 230 475 342 726 982 501 714 75 820 57 147 424 808 524 805 695 331 516 114 165 665 329 381 754 912 964 134 962 680 443 289 613 7 451 819 461 432 995 515 176 748 206 267 663 385 444 586 452 196 950 248 93 933 51 444 122 91 216 378 218 257 806 895 854 879 184 718 268 339 433 857 787 613 501 465 33 164 267 218 628 650 965 876 710 36 967 128 109 801 281 780 491 497 790 702 268 106 180 762 167 490 250 638 302 549 741 744 148 799 806 108 650 849 388 379 703 595 729 166 204 647 112 928 982 43 593 578 368 179 958 519 70 604 588 135 852 743 543 406 224 881 81 392 136 981 905 940 935 83 45 170 84 730 29 930 544 737 226 216 174 536 184 439 182 429 770 410 542 205 707 835 754 661 649 459 1000 514 37 932 36 747 24 841 166 351 265 206 424 900 814 152 663 107 778 160 975 581 681 56 592 785 722 382 505 425 146 563 214 3 234 961 492 592 903 341 317 831 516 648 876 996 345 745 583 372 44 958 519 666 390 738 932 758 149 142 51 131 753 321 507 851 760 398 743 335 389 345 179 939 319 971 851 183 217 273 976 317 671 136 996 318 597 199 461 62 708 827 632 764 314 104 586 618 550 215 890 233 936 0 794 186 209 214 851 269 121 969 108 45 371 460 726 302 26 455 868 779 47 645 213 24 658 35 510 6 782 266 661 441 51 279 278 587 901 74 419 878 254 976 670 204 873 859 273 658 739 72 933 97 23 93 825 769 478 752 80 138 304 877 29 573 564 693 104 290 890 824 545 320 53 793 441 985 194 964 702 500 916 729 674 765 756 404 235 141 913 371 261 977 109 788 34 47 295 670 460 935 216 436 876 247 481 548 982 791 837 22 154 88 192 873 381 182 64 642 561 597 24 109 925 651 453 50 25 262 816 914 180 516 249 902 114 667 328 629 992 155 283 639 732 944 221 11 129 955 706 929 113 721 416 560 685 491 864 868 625 38 933 987 297 169 460 632 906 312 582 679 227 310 741 26 682 359 711 59 353 846 930 301 779 773 245 884 605 826 711 307 425 812 496 615 136 29 114 100 211 871 816 619 839 703 308 998 131 625 387 978 63 803 467 715 236 470 532 98 737 468 323 810 559 925 496 522 97 602 900 119 10 756 249 409 537 858 799 73 926 207 653 180 885 949 843 636 667 551 889 466 171 830 468 330 602 862 263 607 721 561 603 334 846 852 935 275 458 280 984 63 168 479 394 211 790 950 676 127 670 448 649 968 173 792 755 797 120 990 732 376 456 742 22 511 334 890 687 566 989 496 599 798 473 458 70 967 869 896 21 528 621 411 905 740 467 691 600 271 295 92 298 413 971 66 358 538 417 181 659 102 244 235 292 633 303 81 685 892 268 603 328 863 189 246 508 350 750 99 371 430 743 431 878 229 650 825 204 828 820 614 266 65 146 217 407 934 640 897 461 165 157 304 557 663 613 905 439 631 866 1 125 420 685 635 876 332 842 184 72 101 767 568 575 795 233 512 98 704 587 980 777 557 851 303 925 507 556 368 919 537 480 517 551 579 265 555 713 616 251 598 947 864 815 794 863 111 829 477 869 124 159 255 454 384 720 16 695 861 495 513 512 115 859 553 697 545 96 688 586 760 273 340 333 153 172 699 599 584 310 355 496 77 442 966 593 845 304 766 749 504 479 840 775 424 837 937 236 12 658 122 211 348 159 231 391 687 411 781 642 626 393 778 436 634 209 833 198 358 84 435 639 296 360 709 873 623 218 362 703 910 748 25 991 294 174 265 809 32 716 761 638 577 798 694 194 710 997 363 538 870 287 473 181 437 418 685 169 297 860 418 364 393 837 891 21 686 930 749 435 167 29 343 520 757 490 716 177 96 60 421 625 809 387 467 104 20 243 772 652 707 12 238 611 887 844 518 456 593 188 85 407 909 68 344 610 252 414 76 618 357 651 145 535 419 220 316 497 986 593 367 79 713 246 695 709 972 87 750 37 352 799 768 581 823 887 407 19 853 805 396 39 232 513 438 722 894 203 649 63 13 364 582 559 234 372 489 634 116 429 731 657 503 86 540 477 386 814 706 758 55 545 300 134 627 294 324 213 539 979 728 868 464 721 213 951 880 705 14 403 677 76 541 903 506 132 860 647 46 615 992 976 590 381 600 602 580 615 488 734 936 278 19 400 137 527 254 684 763 991 746 927 139 914 117 437 774 74 157 925 225 496 80 918 622 963 475 505 314 515 656 112 574 135 608 331 276 836 132 595 948 248 253 744 806 319 920 246 453 267 450 806 559 856 336 468 291 759 120 694 284 456 700 480 163 905 286 759 997 168 313 977 576 664 397 110 529 856 49 928 815 290 401 83 389 845 943 198 946 313 811 288 610 253 657 867 403 270 875 715 959 144 394 97 146 80 416 354 287 701 178 567 191 553 237 30 609 309 917 289 221 518 17 31 447 184 994 917 15 456 989 543 611 579 770 904 526 692 817 972 534 699 725 663 370 115 48 493 442 481 58 842 18 342 365 61 148 241 965 178 187 11 842 829 723 64 952 819 159 548 924 124 652 737 535 789 546 666 400 314 865 661 53 773 462 110 787 482 843 581 837 560 250 23 195 870 281 949 800 799 676 661 708 252 2 286 733 725 383 377 68 373 782 240 783 862 75 727 571 942 172 843 617 458 644 369 889 272 31 192 198 527 505 817 395 995 510 841 417 173 945 170 308 263 188 105 866 634 601 324 612 946 264 185 919 278 530 210 346 966 391 392 133 320 461 810 243 794 151 470 298 711 203 360 681 128 605 886 829 206 189 991 754 287 209 734 337 559 241 453 839 247 872 868 282 664 220 770 520 641 867 734 596 130 995 661 492 209 771 62 288 974 78 571 480 268 915 9 624 538 942 805 674 579 126 874 130 249 144 469 227 242 836 303 387 489 309 308 149 74 767 695 927 102 854 555 61 154 675 687 208 124 904 900 918 589 51 712 736 41 388 228 621 932 185 815 414 921 847 263 390 172 599 25 40 251 850 808 916 354 177 600 569 953 90 660 54 315 156 638 375 581 542 962 212 401 588 213 913 302 311 433 662 959 719 16
668 418 449 693 898 357 750 562 51 485 109 312 168 759 87 545 411 576 526 745 767 240 958 774 748 85 569 892 616 820 30 700 918 711 147 630 1 738 472 411 290 646 201 211 228 553 855 416 358 712 635 717 37 378 846 579 875 971 113 827 395 762 212 516 320 662 385 516 435 931 951 202 643 720 342 958 671 553 869 794 982 248 760 80 110 447 634 296 631 811 184 928 237 28 936 645 512 596 294 945 853 288 404 814 415 438 942 389 613 536 356 500 376 925 677 531 215 209 426 421 455 899 963 525 208 9 81 591 354 350 229 665 782 545 965 204 226 598 398 66 556 910 800 694 554 757 845 474 943 775 21 537 436 743 621 654 993 217 926 487 433 944 857 342 76 414 826 236 244 797 905 936 180 285 531 351 801 970 291 751 359 562 181 305 917 419 375 13 352 46 514 869 706 606 891 170 534 201 230 292 50 869 537 544 780 852 603 755 167 642 644 781 391 819 598 620 605 964 859 868 580 47 272 990 581 926 16 512 659 674 737 186 914 309 496 46 330 787 799 603 789 290 159 966 25 514 101 1 557 646 804 341 295 318 739 226 13 538 251 427 647 713 648 85 305 857 416 836 910 269 619 421 791 453 82 237 906 871 679 510 887 886 357 788 535 354 552 951 892 177 281 76 289 271 301 155 197 869 79 124 364 16 516 78 661 937 207 907 672 700 501 665 858 729 236 339 412 252 169 899 271 735 429 847 946 228 633 252 955 501 145 553 4 382 734 462 994 545 22 533 253 584 114 714 2 498 154 436 15 925 310 396 419 215 876 109 680 953 952 301 265 79 921 278 477 110 309 371 423 787 829 451 401 412 503 831 811 87 545 25 0 550 103 642 922 647 650 714 383 415 29 164 913 718 274 301 758 458 9 107 387 706 507 81 667 265 841 197 691 332 872 182 959 222 655 915 497 595 559 536 901 813 182 58 787 24 5 456 312 906 466 262 999 363 844 705 420 255 55 149 727 917 132 580 32 30 939 157 702 391 40 113 964 757 732 643 443 256 74 571 386 87 189 545 805 820 209 686 285 982 866 235 126 31 626 599 210 695 322 527 558 161 815 112 46 70 261 534 468 555 968 974 522 760 592 891 475 631 58 673 490 744 870 359 646 982 257 408 149 993 660 559 770 84 72 471 198 618 307 387 632 461 536 830 991 935 948 979 783 763 865 407 144 836 219 535 527 935 255 187 351 700 834 148 658 573 464 921 194 872 699 134 119 52 246 148 458 476 575 919 71 802 371 360 97 467 762 658 764 799 344 105 856 914 741 244 323 648 806 824 900 250 612 16 19 196 325 387 256 839 137 541 810 931 862 368 136 798 719 79 489 729 456 750 756 195 85 246 930 738 324 520 920 376 587 70 282 648 916 670 541 345 670 340 669 688 820 969 188 892 984 586 673 91 904 579 611 935 372 376 457 400 833 641 848 570 899 391 88 655 687 335 469 491 908 219 45 352 662 926 84 368 54 740 470 697 590 596 12 191 200 329 494 878 934 888 34 321 972 586 62 219 39 864 178 309 745 880 980 789 966 209 576 792 118 779 935 823 234 666 720 458 736 7 599 753 763 366 962 749 270 20 218 802 895 732 701 103 339 641 802 430 102 668 432 982 43 637 652 986 989 552 127 699 961 329 304 972 454 437 28 983 481 237 828 80 705 557 675 450 393 966 447 37 258 27 424 850 578 720 498 335 308 954 761 952 133 62 714 973 729 633 509 407 298 491 949 250 66 519 973 614 746 356 239 273 327 183 540 165 681 140 657 593 299 584 260 804 686 523 403 360 629 420 176 878 321 180 538 436 486 483 896 260 460 58 818 629 388 635 622 590 329 470 712 334 911 750 566 917 796 415 868 674 797 40 406 156 822 247 708 99 245 204 350 693 150 246 337 653 610 842 238 616 303 78 754 297 656 631 334 261 389 402 954 966 492 393 543 955 684 459 851 954 639 532 292 833 547 856 134 47 262 502 624 545 627 449 199 232 689 964 482 645 888 488 407 578 286 695 306 785 438 261 523 872 940 151 36 760 568 37 772 846 417 930 280 635 362 142 927 263 166 512 953 4 365 265 970 730 451 726 664 1 124 597 140 983 382 246 504 635 743 84 53 752 567 615 513 446 852 620 48 930 175 310 125 555 630 876 100 371 981 969 332 809 315 104 153 525 318 475 221 563 798 4 380 864 803 914 823 2 704 889 645 54 148 537 90 523 165 823 638 904 582 345 528 428 428 711 78 230 366 859 163 583 425 986 757 892 264 139 331 785 897 716 439 648 173 306 688 508 640 199 7 7 550 386 317 73 493 694 183 791 116 598 49 185 515 55 293 567 947 470 777 26 63 651 24 907 726 988 296 271 483 917 740 316 111 582 247 624 440 756 755 156 6 288 609 681 969 751 3 975 91 637 562 918 539 692 267 205 11 178 608 860 850 637 923 628 59 7 353 827 881 304 880 538 338 459 99 792 250 74 170 944 929 707 343 862 703 927 41 362 998 206 83 828 883 856 769 498 254 776 885 626 524 297 384 589 894 857 397 197 571 406 479 325 773 913 220 946 418 522 161 110 544 155 766 791 877 35 463 60 284 243 674 101 381 853 402 633 345 573 602 154 792 1 73 549 995 620 205 187 742 802 697 558 597 251 983 86 185 221 698 727 23 995 160 173 328 226 235 404 693 370 574 886 14 475 414 795 784 956 878 504 827 919 26 926 427 377 20 321 931 636 213 93 685 579 950 786 819 447 233 361 77 978 814 436 649 49 765 651 506 677 35 899 52 432 405 243 957 215 408 608 195 270 596 925 297 332 937 565 93 834 164 317 882 687 925 90 600 922 266 315 890 737 690 204 283 170 821 914 793 240 909 245 990 555 476 634 346 722 139 183 912 555 842 341 410 140 446 185 491 652 223 239 722 115 694 180 744 612 259 94 64 358 122 952 437 481 790 481 700 486 570 71 75 895 394 613 956 532 641 243 615 855 288 650 824 341 879 747 340 125 604 893 335 364 776 520 715 310 837 583 774 660 915 318 831 740 553 354 753 112 785 751 157 152 548 379 933 66 786 169 445 659 347 635 902 652 730 568 89 441 788 687 421 574 731 78 813 146 115 408 192 156 467 374 80 406 683 933 718 723 678 752 525 893 459 732 38 881 487 158 733 248 300 591 92 686 593 741 378 663 361 187 224 226 107 792 146 560 130 36 129 100 10 167 517 833 752 989 27 389 861 556 279 706 211 387 907 519 847 686 374 90 69 17 560 589 143 422 349 76 60 510 135 616 511 783 8 277 123 706 614 754 314 331 533 685 156 648 932 491 864 368 836 408 807 997 94 46 319 921 473 112 409 407 555 608 502 825 860 313 484 472 44 252 444 2 594 776 636 82 692 557 65 507 187 481 370 212 577 737 461 81 341 308 121 875 241 7 95 388 974 330 979 836 277 181 849 170 31 186 941 85 448 232 589 97 480 75 572 323 530 624 721 550 42 205 431 894 442 471 944 195 695 424 573 257 287 807 747 676 495 496 434 758 775 605 158 610 928 484 392 6 725 782 617 217 396 882 276 254 651 764 519 628 710 8 637 445 546 852 759 536 893 9 889 762 17 440 172 374 216 883 186 674 628 180 716 346 986 705 248 719 348 807 217 601 625 706 938 100 666 744 203 455 795 292 508 236 809 458 273 854 665 526 363 11 642 902 263 763 204 426 462 173 542 188 771 674 104 867 579 938 586 5 177 241 978 944 413 435 585 535 56 626 977 300 155 430 817 566 47 11 945 114 778 700 242 76 682 959 601 938 452 620 595 197 57 159 724 714 488 665 843 321 120 779 174 628 510 102 355 926 565 538 735 800 249 434 471 706 162 842 873 878 808 911 749 794 252 961 453 658 117 948 663 722 967 242 311 92 768 242 112 562 377 603 106 746 975 787 717 120 399 90 816 717 584 294 520 512 86 808 884 805 563 399 225 517 738 238 676 802 971 956 751 498 867 596 98 304 607 187 886 90 18 697 838 398 379 774 191 288 996 588 450 787 441 89 360 372 549 424 151 629 105 162 988 547 521 951 835 599 108 758 653 882 812 365 400 518 240 925 485 94 268 301 152 961 874 572 711 474 505 282 474 443 561 56 227 702 179 35 709 703 190 834 478 577 367 345 960 366 728 70 373 603 302 453 779 599 723 493 499 258 863 50 620 420 830 987 997 119 232 202 871 108 500 563 275 515 825 405 919 427 222 142 141 707 243 164 231 146 713 506 992 949 976 979 532 852 551 759 142 726 390 804 618 479 70 493 588 914 193 992 61 491 96 881 564 135 369 881 202 522 138 918 781 327 854 884 987 68 368 145 68 784 591 754 623 886 696 645 903 113 430 109 196 350 336 244 326 843 278 7 924 717 839 415 33 353 67 597 840 929 465 292 707 926 313 915 606 446 518 351 316 682 794 850 529 73 333 292 206 808 128 892 832 825 583 224 985 511 654 552 269 226 171 911 131 971 422 729 214 887
967 439 179 368 410 625 53 899 49 132 29 498 238 114 85 124 292 885 45 307 983 125 181 109 147 52 227 634 491 940 76 399 561 459 36 524 987 841 692 515 808 706 312 362 223 954 517 398 933 413 874 839 644 588 122 498 468 593 472 156 447 188 221 724 828 919 811 186 839 821 501 943 831 417 183 68 396 43 959 525 835 762 458 366 511 638 914 365 901 482 765 605 88 682 871 662 563 135 912 541 52 315 814 126 339 503 870 433 964 702 70 287 585 866 160 818 317 115 818 279 309 620 861 431 819 127 212 946 124 8 506 550 353 285 497 342 972 672 683 652 512 748 627 507 910 761 925 975 316 764 406 613 581 659 118 213 915 426 815 143 92 494 18 832 797 716 740 494 145 800 138 361 492 766 172 783 351 91 602 293 102 714 307 734 119 724 12 896 389 261 341 516 952 45 199 21 354 774 482 708 836 269 913 184 337 619 11 130 463 477 65 112 633 404 984 664 117 163 433 796 768 248 209 519 643 243 105 17 707 94 139 614 774 249 192 621 236 684 165 506 263 852 671 107 43 579 64 394 8 788 553 843 297 956 445 910 128 956 256 205 265 947 759 420 907 947 375 554 368 89 490 622 886 428 358 1000 673 81 171 51 587 133 691 536 577 720 724 872 279 556 821 501 544 695 904 595 2 461 398 227 176 452 190 404 385 521 690 185 252 396 216 505 701 905 408 652 890 878 349 172 191 336 303 802 869 145 629 651 990 678 539 512 891 869 697 75 500 241 727 904 315 255 222 690 225 781 844 835 747 734 969 336 187 604 974 655 947 914 81 761 215 137 420 565 333 700 62 386 98 270 882 642 347 728 424 157 592 518 496 407 928 856 590 474 258 245 954 607 756 914 795 476 942 907 550 76 377 986 881 54 388 527 863 655 141 730 210 656 114 440 173 450 817 381 664 18 103 527 589 211 175 443 989 515 466 96 488 96 858 654 632 982 153 320 439 738 832 308 289 634 806 944 757 1000 635 109 761 229 100 695 613 464 460 652 5 292 194 30 186 259 655 907 217 18 794 796 726 606 475 95 42 378 949 546 619 609 827 698 789 226 694 897 260 518 941 199 96 886 996 255 464 304 213 928 699 534 10 785 884 326 773 435 639 974 889 274 616 898 717 979 650 984 579 474 730 514 174 923 893 431 441 66 736 658 934 669 198 418 965 451 851 259 362 481 849 660 58 734 803 116 430 945 722 852 677 542 601 892 154 505 278 902 676 394 980 41 873 92 355 53 781 878 74 841 242 497 61 547 329 9 495 330 834 436 494 590 562 738 455 336 801 537 963 25 162 51 936 699 177 188 867 204 802 592 985 385 453 4 270 289 311 297 661 671 205 286 471 885 919 642 897 1000 695 229 422 462 415 499 416 71 342 830 943 367 680 412 402 975 286 842 55 565 28 73 369 965 686 685 788 565 364 403 293 94 628 92 877 477 87 494 880 707 513 819 113 643 906 439 784 157 83 60 6 774 108 270 80 766 231 932 782 671 318 241 104 694 288 991 596 395 196 161 812 934 771 476 359 184 591 597 350 949 607 603 230 385 529 92 778 301 135 194 247 592 793 361 143 337 738 783 729 959 791 383 107 437 714 624 290 852 570 907 276 674 574 710 829 958 895 473 545 37 966 816 48 944 435 551 449 298 152 988 121 841 612 870 116 378 474 176 35 900 754 910 783 982 404 39 772 659 281 641 299 967 840 335 228 532 777 976 207 868 15 30 573 797 304 257 151 559 19 949 809 161 776 162 859 365 887 973 166 471 564 832 735 7 421 894 737 371 486 280 764 865 301 111 698 339 666 614 597 927 826 743 682 160 704 140 610 87 95 2 330 527 133 514 79 79 273 231 872 795 161 628 443 908 857 974 110 113 847 353 394 68 902 535 23 264 331 671 530 153 515 453 700 106 457 108 390 770 432 810 642 460 543 496 310 943 708 36 40 486 356 622 280 72 955 837 554 271 520 849 34 171 338 472 508 896 298 435 883 505 634 919 609 635 917 17 481 452 134 18 382 200 537 234 920 999 163 642 37 67 456 942 652 74 60 875 749 582 519 644 750 576 559 544 101 511 94 995 614 847 582 88 167 997 558 802 953 83 528 14 688 76 184 139 583 575 22 254 932 931 4 97 106 377 542 531 156 166 790 627 291 681 427 174 436 725 232 17 13 262 860 937 751 920 170 651 499 69 467 410 306 629 825 785 66 959 866 699 911 272 739 741 584 797 931 646 975 230 437 685 674 658 423 685 75 517 575 708 767 398 766 335 360 755 487 920 313 379 405 679 267 642 285 542 69 918 197 231 604 845 675 617 541 339 514 466 78 490 654 858 800 181 684 102 31 812 425 562 89 1 540 328 418 771 982 442 578 909 451 458 733 330 414 363 112 331 320 479 894 109 864 570 792 668 929 240 637 533 948 259 687 523 796 807 246 586 567 126 957 175 973 775 909 916 636 703 250 540 180 615 888 477 845 911 287 862 249 844 944 630 560 345 838 715 305 379 678 669 343 975 798 812 594 200 526 328 935 282 938 176 14 160 668 465 565 416 705 62 3 563 136 173 961 463 400 348 696 854 485 178 67 168 631 121 93 101 268 405 712 967 157 227 241 685 229 518 518 495 1 149 378 38 958 105 332 106 469 937 149 328 630 785 323 646 383 894 259 757 327 146 876 723 763 270 296 948 979 675 461 337 626 295 896 502 452 719 348 303 322 964 509 185 992 319 785 606 605 407 269 202 132 589 429 636 718 949 856 935 208 31 742 68 945 310 732 466 374 830 111 18 131 495 363 210 641 387 294 68 200 750 235 340 748 485 399 636 534 345 716 751 41 33 593 91 470 236 272 396 799 54 384 384 84 861 672 180 261 419 657 301 366 237 810 771 150 80 946 882 233 142 689 643 728 798 848 523 370 475 758 60 57 684 47 644 201 601 752 414 146 471 566 406 507 504 91 457 99 701 538 785 504 5 930 260 547 373 440 825 617 224 328 378 753 183 760 685 277 868 68 330 615 340 325 386 905 648 988 173 326 561 271 950 621 898 24 691 908 294 444 920 255 211 234 598 830 181 335 717 189 106 706 816 283 281 346 990 448 217 586 297 7 901 521 13 144 974 551 680 852 349 850 998 237 463 426 146 879 765 787 731 459 286 386 113 960 349 892 783 274 564 127 524 130 821 218 236 624 381 226 708 219 291 599 271 476 135 155 726 324 950 20 729 412 632 345 620 336 989 715 313 962 684 214 719 842 265 73 893 282 776 623 543 525 380 606 8 397 734 665 570 50 285 314 189 710 749 140 659 611 578 731 185 548 267 245 938 862 232 409 439 308 474 202 202 86 977 970 293 381 765 195 703 618 450 524 531 719 910 428 782 998 560 713 684 734 861 295 623 645 655 367 541 380 574 454 157 115 831 44 114 510 656 275 990 26 419 878 856 77 926 164 853 924 95 725 437 248 820 804 109 744 877 126 315 120 431 743 128 868 636 580 780 824 649 600 958 595 694 536 216 505 407 841 769 203 661 900 201 284 385 769 853 855 609 993 407 903 262 721 621 723 160 999 72 17 498 709 288 30 442 393 311 898 349 823 931 33 176 533 429 662 312 419 768 653 945 483 797 137 342 762 220 82 497 182 433 489 141 926 486 357 550 185 299 257 57 477 274 956 279 480 862 25 123 670 182 109 580 994 890 556 947 638 348 387 469 321 605 918 15 780 558 462 488 681 663 97 22 123 744 503 601 741 647 27 533 968 703 720 192 939 177 786 317 56 96 411 490 685 9 921 872 620 291 779 709 51 480 557 670 39 725 178 981 951 573 516 360 211 309 608 147 923 80 395 40 159 686 648 736 9 399 372 835 651 699 391 190 588 259 129 924 922 642 264 447 805 277 32 823 376 607 340 133 986 842 927 830 647 913 576 533 46 974 622 971 837 489 379 704 807 229 417 107 679 454 755 104 971 652 822 419 568 758 746 283 365 165 646 914 702 751 478 87 158 225 206 99 527 500 493 667 693 304 865 829 300 363 302 789 991 733 446 224 843 715 667 717 262 725 54 22 63 482 502 717 711 197 663 236 532 340 535 291 569 603 431 724 251 849 484 421 334 525 598 217 875 789 854 136 940 566 997 765 649 475 603 877 916 775 978 66 266 299 571 865 373 866 833 419 188 440 816 367 220 161 125 295 434 447 981 908 442 229 745 226 995 945 142 910 450 267 438 983 243 481 703 66 669 593 168 93 552 33 253 624 407 918 169 13 344 687 546 678 352 55 148 142 846 637 403 510 319 261 522 333 71 302 361 20 193 308 72 668 38 204 479 457 254 295 21 149 401 263 885 101 770 887 950 196 239 432 660 844 658 362 853 606 555 771 392 24 625 464 59 834 977 363 371 326 549 409 465 331 775 287 813 352 244 275 0 455 204 226 224 190 820 439 473 535 640 545 523 490 572 762 899 922 90 989 656 55 976 178 937 112 16 800 413 917 659 254 498 465 531 228 240 628
39 464 167 544 351 415 650 481 25 983 253 367 804 155 84 242 820 492 914 672 971 178 817 642 459 6 263 749 866 246 893 234 397 161 338 196 694 30 7 853 571 505 30 307 271 597 205 213 103 173 331 716 973 53 845 711 285 703 181 45 334 217 573 80 631 184 210 46 686 343 679 347 719 103 606 296 96 988 993 128 166 578 230 671 995 618 511 162 232 589 110 731 85 333 32 837 887 463 842 953 710 579 563 225 742 61 616 257 92 321 649 40 94 262 367 891 860 546 242 520 894 637 527 659 875 234 986 214 189 269 73 302 899 689 114 48 443 367 203 192 858 132 484 12 43 502 725 716 186 709 999 26 569 92 410 487 838 818 922 826 539 957 322 145 417 267 66 548 589 521 808 241 241 101 988 907 916 616 8 460 722 140 559 908 389 549 193 329 976 653 978 1 929 213 173 260 480 57 209 572 935 937 535 69 104 893 515 770 266 518 769 588 281 166 376 974 663 766 220 452 316 67 815 447 553 336 146 81 952 803 474 784 176 114 807 671 703 764 926 617 256 758 851 680 928 989 763 823 975 907 16 722 542 572 438 341 260 714 578 259 124 697 185 109 586 873 356 953 660 148 13 55 979 541 813 147 835 994 56 724 622 64 385 589 787 202 642 367 310 10 400 444 361 29 274 801 290 283 51 367 668 60 135 728 712 6 707 525 733 980 560 540 529 290 344 321 170 484 275 742 550 994 857 423 102 319 31 333 3 52 633 858 837 741 528 805 430 775 937 579 165 764 407 246 846 813 215 664 87 755 572 663 235 864 53 302 446 479 755 405 512 665 342 549 90 471 481 588 307 251 202 831 925 418 100 616 160 302 313 604 171 417 768 592 369 272 14 637 72 150 575 872 706 726 366 386 38 115 119 874 29 816 69 274 738 848 304 912 796 154 495 471 352 708 431 81 780 310 871 500 254 236 297 342 647 983 723 212 724 474 734 823 174 209 251 169 806 205 905 334 751 620 773 29 997 326 314 752 714 151 989 152 827 211 770 659 421 138 533 382 499 116 940 585 863 611 41 84 739 906 424 992 721 618 613 759 433 95 296 579 265 232 273 594 259 17 730 40 540 730 257 978 562 281 315 142 182 124 346 135 412 96 305 347 161 280 630 449 648 24 404 960 621 45 470 372 288 504 531 994 669 500 912 850 449 314 439 294 225 494 805 916 547 622 776 8 803 378 653 757 641 362 962 599 672 51 88 226 900 97 142 40 538 469 5 545 715 319 972 806 78 880 472 470 27 663 744 331 0 805 428 924 847 819 300 862 870 629 865 566 2 587 623 313 121 657 301 930 111 210 9 589 982 348 137 422 661 697 328 972 434 709 179 259 144 38 854 755 556 321 514 402 444 160 123 562 532 333 749 639 365 905 757 778 617 921 570 1 646 942 611 778 685 759 964 10 762 227 682 141 468 635 147 162 21 759 44 315 720 589 521 146 393 15 895 898 859 977 501 959 131 495 164 314 213 88 828 750 945 58 40 362 178 751 485 846 362 754 793 994 664 29 628 190 565 947 665 14 169 579 907 252 357 666 255 691 843 844 452 399 564 100 60 625 594 899 741 618 363 521 133 741 792 11 224 342 395 607 390 34 833 961 293 938 419 594 898 84 139 798 604 490 101 985 760 784 637 754 930 553 726 444 716 475 335 802 272 491 709 785 890 246 456 914 440 228 378 998 364 827 965 229 461 679 862 121 126 798 852 633 130 180 717 412 248 915 238 872 401 610 152 948 330 792 286 416 247 972 318 536 222 158 699 340 280 986 510 750 145 818 120 60 552 783 600 849 676 978 683 200 968 995 70 935 516 734 408 906 250 676 471 799 825 949 309 328 64 614 441 775 592 745 116 137 752 500 781 412 106 472 372 775 545 609 498 499 784 432 68 890 445 592 236 932 811 717 136 774 692 844 478 550 961 586 934 635 392 949 831 509 681 835 95 34 294 432 71 392 609 106 614 103 383 713 354 39 415 462 791 985 252 23 814 90 548 36 138 311 386 605 874 725 626 729 584 765 122 993 303 96 645 973 855 219 299 298 889 826 702 773 656 567 678 235 447 485 450 238 292 593 187 294 340 340 580 945 148 428 402 527 987 305 156 983 493 141 708 982 785 396 175 410 496 435 601 832 234 278 223 701 848 847 6 683 728 772 506 361 931 741 513 164 489 702 216 374 996 112 897 927 396 847 567 922 657 307 206 634 936 175 486 745 117 716 479 303 618 323 505 545 691 371 422 676 504 854 969 448 711 552 143 528 321 401 333 612 850 59 994 588 226 23 83 543 33 461 191 451 882 916 19 133 435 420 276 847 794 691 536 164 509 987 876 546 981 885 520 847 168 231 464 815 508 7 345 799 765 318 18 827 704 485 477 598 904 819 249 626 737 203 772 673 469 852 198 202 4 475 287 169 436 717 200 390 269 312 530 950 46 917 500 800 919 105 774 697 915 333 190 767 629 345 473 860 534 65 405 304 59 459 163 993 268 487 913 228 599 474 302 572 903 69 583 718 63 191 767 453 197 879 423 127 75 196 374 910 427 213 448 24 10 237 675 989 735 523 834 419 134 510 603 534 58 739 921 975 184 839 107 329 933 133 620 174 262 541 812 355 729 894 555 748 311 130 339 340 906 862 655 238 482 324 568 516 745 219 543 589 157 947 640 122 868 508 409 462 549 588 840 43 360 768 353 839 15 387 798 683 644 156 753 503 795 325 743 20 180 715 208 323 666 459 697 384 698 471 195 617 946 650 654 668 638 366 747 282 624 784 77 755 494 545 413 617 951 913 602 379 917 670 701 483 325 983 1 121 89 805 341 826 86 728 775 988 426 199 201 626 786 401 45 712 576 354 332 230 62 425 955 18 816 385 883 336 885 704 799 99 291 184 244 36 475 678 388 219 783 750 947 79 632 664 944 395 861 995 886 833 800 428 636 558 140 153 239 268 284 598 910 581 690 878 607 16 523 844 416 118 319 503 836 997 671 980 680 320 830 489 801 228 612 189 403 998 76 969 218 507 878 594 26 813 829 812 960 251 298 507 387 740 924 800 634 383 966 94 639 327 80 905 869 842 320 443 615 16 418 951 938 589 192 973 48 387 759 789 949 717 750 116 337 771 585 261 141 757 98 183 199 70 52 854 488 805 909 110 348 26 384 95 948 527 927 286 324 723 229 366 581 977 677 86 884 75 414 665 277 900 154 966 47 796 454 270 659 24 941 152 172 301 323 390 983 186 37 990 810 470 240 579 162 915 233 835 155 609 359 203 824 942 662 318 502 695 891 141 574 221 132 792 153 636 888 96 24 248 317 599 736 225 802 434 282 404 377 483 237 140 688 854 350 884 425 189 998 582 217 495 823 31 159 592 11 961 465 209 109 294 541 703 79 723 113 631 939 751 844 646 778 531 771 702 36 570 821 237 128 967 700 49 517 392 151 431 670 592 908 566 507 99 748 465 67 267 818 589 963 759 953 765 918 772 375 825 911 539 522 214 652 297 761 959 82 779 112 950 932 464 358 596 991 837 856 444 595 942 756 99 466 789 399 393 20 549 177 555 118 992 566 721 442 457 455 254 437 986 483 951 336 128 204 494 673 852 740 288 394 460 457 315 219 917 593 458 779 918 544 296 587 172 371 46 687 792 382 971 718 591 651 632 246 630 22 626 214 811 984 535 605 570 727 731 970 185 326 472 684 580 34 684 782 529 278 213 873 450 754 577 460 118 519 27 877 505 693 244 956 734 980 561 809 552 42 55 554 60 696 524 74 237 667 629 896 915 380 31 227 895 524 886 841 601 347 288 777 48 349 897 880 517 788 342 867 532 643 716 561 279 610 310 849 370 558 199 50 963 839 365 977 446 872 270 992 514 674 64 373 680 537 813 943 765 211 647 258 437 462 430 476 422 608 520 625 583 243 773 55 61 329 967 99 148 923 501 864 835 65 843 705 760 183 212 108 815 451 44 129 160 289 497 370 619 958 649 57 629 689 550 406 130 826 622 591 688 822 264 81 728 127 650 942 880 892 939 746 381 207 750 93 37 879 867 158 40 597 330 974 240 491 749 267 797 954 450 458 105 264 724 196 322 492 245 902 940 429 983 557 396 695 46 245 561 61 847 23 520 467 187 283 303 590 567 526 296 432 91 381 653 790 428 379 541 221 965 985 413 518 604 308 172 551 995 453 85 598 403 582 886 17 421 97 98 797 624 758 207 990 890 327 643 490 110 115 643 355 802 49 183 411 702 658 80 295 38 579 789 270 442 920 4 261 201 832 230 228 68 12 956 398 104 731 377 766 837 503 61 212 540 231 619 588 450 463 307 312 577 967 312 149 489 150 756 420 574 188 594 487 393 279 840 194 373 881 589 959 439 635 512 819 429 577 29 713 757 125 959 28 362 764 37 391 877 627 673 343 7 853 341 497 171 306 503 957 177 35 799 732 704 91 828 368 44 901 462 950 819 54 848 596 660 789 291 619 194 546 254 525 298 105 173
328 294 694 371 440 822 355 764 539 692 755 854 97 171 357 923 537 208 856 678 756 542 112 704 194 468 412 213 620 800 62 16 521 174 18 167 855 251 648 836 215 24 448 614 776 881 786 210 55 705 89 870 7 192 647 338 835 185 783 656 28 602 477 862 753 481 636 189 98 65 88 68 726 825 557 33 212 408 340 931 808 203 920 617 862 524 413 824 299 324 119 530 688 105 155 164 522 267 796 936 38 329 600 875 233 714 752 239 138 519 366 404 399 754 144 282 72 970 580 416 117 811 298 982 380 357 643 137 678 328 113 889 166 971 549 496 132 889 558 220 498 224 831 611 162 58 177 99 674 930 948 609 345 201 12 573 616 190 381 795 87 389 175 84 875 103 953 242 559 745 585 603 933 114 982 375 817 864 863 519 718 693 748 642 147 835 248 467 171 389 15 786 168 142 81 876 259 199 164 317 200 360 397 389 11 38 315 334 459 921 386 560 692 651 337 777 417 742 61 978 49 275 313 571 85 560 453 2 634 274 844 898 687 954 495 734 818 845 627 182 928 201 2 57 290 805 346 308 829 582 884 205 723 368 485 413 35 263 749 873 370 305 905 951 322 460 128 919 165 695 185 55 424 916 432 445 295 684 665 26 703 688 993 261 988 692 273 783 324 495 724 555 962 205 451 306 804 737 901 939 882 509 761 975 807 632 127 621 812 423 420 857 293 719 492 518 954 656 385 703 822 358 971 948 890 406 637 9 388 918 193 405 6 239 838 901 454 407 960 949 719 495 986 440 987 226 189 26 930 908 325 531 431 800 221 813 349 980 332 220 910 937 624 88 619 750 416 654 758 920 456 798 281 302 976 750 288 635 524 636 885 113 444 858 908 81 148 450 246 968 163 320 528 501 793 565 309 482 310 777 540 743 441 252 5 162 598 264 919 961 280 717 415 912 458 171 91 966 141 12 307 627 486 517 695 566 243 527 898 548 607 901 683 183 222 817 301 358 825 206 821 454 527 153 493 777 330 860 209 939 447 750 747 149 336 184 740 562 303 41 757 684 911 680 550 174 405 951 530 320 622 894 750 376 414 442 181 220 691 899 265 669 730 171 895 319 531 864 407 661 80 654 198 826 470 41 361 24 764 969 707 987 565 895 244 699 231 610 964 874 0 8 673 696 71 141 261 145 102 260 76 532 99 15 924 784 654 103 316 201 621 809 881 70 686 726 266 860 207 748 656 372 873 776 475 929 516 606 935 683 296 459 19 674 180 655 644 134 236 95 738 358 887 731 158 474 77 923 751 543 202 875 700 553 526 706 245 692 241 114 196 918 157 561 52 260 329 9 481 99 461 944 566 852 264 639 768 639 270 739 876 632 430 305 505 275 1 828 925 86 978 386 950 867 702 551 488 112 471 903 869 738 46 10 23 327 443 753 90 310 867 886 343 405 896 568 39 298 482 702 508 875 434 273 230 466 596 907 480 241 992 908 110 809 515 529 858 628 701 36 842 111 238 586 790 473 716 883 183 279 966 541 398 64 425 850 720 588 318 875 167 731 219 522 805 147 788 558 739 6 350 850 546 195 847 686 364 489 314 237 934 57 814 624 774 569 384 279 715 456 727 893 729 269 915 4 428 430 653 421 899 83 460 21 66 154 383 63 681 114 42 768 746 682 923 70 114 675 541 202 657 336 31 969 609 17 146 716 956 988 955 591 247 95 789 384 462 597 605 524 199 264 759 870 963 353 843 805 612 842 581 887 623 997 733 324 865 452 129 477 820 854 568 345 766 726 106 685 186 277 826 325 400 80 317 298 21 88 965 955 787 691 292 927 578 702 706 406 997 43 731 161 628 19 120 665 125 702 754 7 641 401 43 87 474 934 909 806 878 927 894 456 208 18 285 205 659 483 33 396 104 371 833 794 916 428 551 551 111 554 672 704 913 971 473 897 534 431 737 486 602 495 538 857 848 956 937 980 29 903 638 973 160 167 803 452 608 546 777 80 576 567 26 675 771 114 879 305 742 854 32 747 232 431 408 244 338 733 130 918 828 464 25 160 840 933 95 81 274 773 545 756 429 657 464 859 799 32 126 238 921 418 660 584 571 161 341 730 632 194 852 750 502 201 257 235 760 729 593 379 745 574 947 937 866 974 859 137 666 701 195 191 467 885 205 992 553 285 806 407 275 895 601 206 813 456 94 981 633 383 556 981 868 525 983 653 369 953 446 345 13 472 914 770 832 989 312 260 353 332 669 380 815 225 853 496 575 167 995 572 944 300 334 305 391 603 436 847 946 399 830 348 286 788 710 317 37 502 371 1000 134 69 784 317 51 724 30 984 709 69 491 919 84 5 927 81 886 647 597 101 892 204 957 518 40 72 658 86 363 501 445 22 294 330 918 801 872 637 567 503 652 13 124 243 854 413 489 561 351 724 721 478 272 846 394 881 744 501 242 414 101 622 929 720 240 18 837 640 655 752 725 248 904 813 211 809 206 922 980 371 618 249 717 304 178 592 174 247 50 299 347 873 67 686 283 474 9 503 321 551 258 274 968 62 190 599 857 117 574 888 711 305 500 558 4 994 728 791 561 91 734 851 83 103 649 56 554 125 630 929 439 197 512 959 594 739 375 539 96 32 210 59 592 957 297 669 583 794 704 447 682 880 834 630 468 245 169 419 217 299 743 193 949 17 690 716 184 873 192 850 841 886 333 471 479 787 943 133 121 327 664 534 58 983 984 867 670 315 849 865 213 793 497 54 300 465 237 166 218 356 577 508 816 751 972 379 562 44 762 736 466 623 22 127 871 635 203 699 187 551 809 96 699 23 893 306 629 195 326 744 951 333 845 737 150 1 282 897 344 148 131 661 438 49 975 863 372 240 874 983 457 679 973 101 667 129 564 349 45 71 152 151 529 431 54 874 642 659 406 694 661 948 382 630 518 604 267 347 990 207 358 224 590 658 16 571 151 720 985 159 589 426 970 32 532 365 579 24 496 227 932 896 584 104 239 146 271 21 520 758 153 194 625 765 367 655 404 151 640 441 548 825 278 347 17 847 880 385 961 75 509 656 154 162 118 666 684 154 123 939 48 710 722 429 260 88 785 588 705 877 819 284 75 276 772 96 586 721 883 309 145 340 936 728 291 816 989 971 10 167 795 749 713 663 422 370 368 185 182 927 560 195 36 837 732 144 172 817 823 738 188 549 64 115 411 346 359 824 342 647 92 802 376 186 53 942 504 571 374 624 135 278 697 637 668 157 235 157 268 139 103 87 3 410 220 304 256 179 287 422 403 177 514 866 284 767 591 727 402 907 465 341 582 306 864 414 781 152 161 772 646 685 773 205 680 656 536 452 354 452 942 607 836 74 223 448 510 140 981 886 645 933 269 170 335 871 201 188 100 456 663 301 352 606 356 327 543 432 547 872 635 489 802 478 137 462 452 157 523 310 938 256 900 914 631 391 967 132 775 212 782 288 170 977 850 667 276 610 979 733 483 260 770 883 563 520 82 278 907 377 651 237 958 817 142 173 671 476 735 897 519 401 763 970 63 257 227 981 34 683 86 154 604 905 603 766 426 867 396 30 305 612 926 886 573 975 503 698 693 450 109 835 387 656 714 760 902 629 389 232 767 279 533 200 308 406 469 178 685 338 306 15 507 640 105 161 810 213 360 194 708 674 173 857 552 269 535 357 778 109 311 924 811 913 263 236 455 485 419 597 888 905 449 52 513 165 689 332 250 664 204 223 393 171 373 153 736 398 365 699 662 50 277 15 423 86 304 302 650 919 362 494 159 999 320 296 780 987 176 444 41 717 511 685 409 502 8 594 319 783 615 894 676 213 410 695 860 923 517 498 133 874 60 299 931 430 331 518 791 178 93 458 827 656 613 910 65 997 14 299 606 643 70 382 903 110 906 51 379 420 450 866 969 233 939 915 57 243 229 311 675 644 897 275 44 749 999 812 59 350 991 705 427 985 696 344 228 205 494 178 800 47 74 737 156 212 525 700 639 75 234 206 107 176 442 838 765 433 610 546 588 220 940 892 974 3 912 558 595 883 79 242 262 870 555 105 626 106 327 877 994 699 977 254 779 912 56 113 143 889 952 987 78 949 69 858 390 895 302 25 922 608 794 362 877 303 136 901 998 501 27 299 20 150 484 658 122 811 478 882 599 16 392 488 472 644 289 537 249 697 437 637 797 549 501 872 741 110 506 94 116 717 889 343 139 474 851 659 377 147 996 641 544 381 839 828 401 832 801 976 224 982 959 588 611 123 435 178 24 833 499 504 179 291 323 37 617 179 614 84 569 431 214 764 251 394 149 435 216 825 395 526 140 754 487 1000 279 938 255 63 941 802 677 406 339 903 418 205 463 685 108 224 870 776 490 697 225 525 476 686 769 201 191 504 698 249 891 940 572 458 421 670 73 135 47 649 252 985 917 606 253 93 348 161 542 240 712 463 824 921 587 439 254 384 679 254 115 329 861 219 68 284 197 700 433 109 792 844 846 3 945 437 570 896 226 90 798 245 378 477
237 485 197 410 80 102 433 830 361 357 870 759 296 545 381 74 845 959 705 625 912 724 922 369 888 209 175 765 620 241 908 176 495 347 798 137 844 892 36 158 823 603 261 970 774 176 310 820 238 634 484 908 88 597 509 57 520 550 161 133 623 340 316 959 139 281 295 30 356 763 198 973 791 230 247 559 961 243 387 618 305 107 187 886 727 558 309 475 682 682 303 644 842 887 269 737 586 634 688 324 236 722 308 434 760 387 86 233 711 714 284 170 373 743 936 899 394 321 670 318 552 851 494 533 157 802 347 780 744 549 661 750 841 586 23 954 446 935 425 881 610 133 33 474 98 249 180 900 460 773 317 871 103 157 99 682 72 974 933 520 776 764 796 181 886 932 469 981 513 142 808 292 904 150 171 2 8 71 849 636 611 756 630 887 532 396 58 70 50 259 690 561 913 245 943 253 158 153 328 721 531 237 960 626 106 91 12 319 568 940 863 310 357 389 604 163 239 950 992 691 126 17 935 527 715 683 219 63 233 360 141 540 622 631 423 486 143 151 301 272 125 997 964 211 202 393 439 657 119 845 625 99 485 906 793 977 668 949 998 743 500 91 393 645 225 459 707 148 176 417 227 748 792 944 242 632 573 160 165 480 664 15 31 610 647 990 406 372 173 589 398 942 7 858 994 643 797 819 448 893 997 842 666 720 366 199 218 613 155 788 39 16 857 513 929 442 784 52 390 48 983 225 703 416 603 549 164 339 921 629 741 212 698 875 678 60 973 416 654 70 749 524 65 493 593 103 830 773 240 479 926 506 777 709 428 543 278 268 483 517 255 406 971 163 853 763 957 471 566 512 409 494 472 33 736 463 550 781 241 822 177 757 216 466 716 285 35 6 250 73 743 95 899 753 371 294 306 452 81 901 872 962 463 53 76 220 404 316 646 448 937 334 627 913 693 573 179 710 560 350 341 908 172 639 389 419 388 998 894 774 55 399 209 468 865 624 207 61 382 803 802 532 909 402 114 393 815 83 92 245 684 770 160 261 563 180 297 584 415 261 78 273 235 395 62 865 201 593 587 973 168 322 146 894 772 659 105 319 875 74 669 558 993 197 150 893 374 109 159 926 122 480 59 894 854 374 590 902 392 682 996 675 464 200 267 467 486 467 414 948 952 495 457 446 656 674 694 404 897 463 496 89 724 535 123 934 974 360 355 65 152 125 950 385 352 202 846 670 601 574 57 927 68 739 107 400 700 386 342 860 685 506 951 564 290 582 294 425 895 23 988 292 128 421 710 415 880 993 386 981 15 830 71 897 253 139 618 10 953 121 541 259 916 596 924 733 523 31 466 343 536 321 333 662 739 5 369 118 585 930 412 420 557 396 975 707 458 686 60 608 437 137 279 939 675 35 765 537 738 940 538 185 723 262 643 289 167 239 665 798 195 507 809 31 730 749 2 173 885 130 14 470 285 356 346 461 562 230 806 411 999 528 788 575 444 779 855 700 787 654 764 759 262 563 901 3 832 306 905 280 282 221 455 793 272 861 931 424 919 684 768 24 850 446 790 571 660 407 217 153 166 11 979 571 64 362 602 860 288 341 825 644 725 912 481 926 129 830 343 62 752 34 100 437 940 48 429 404 932 497 735 943 48 187 222 329 800 956 981 960 184 194 367 130 424 966 183 625 751 962 221 574 814 136 115 174 835 816 524 362 54 990 434 32 555 670 648 626 978 497 641 305 280 610 450 746 329 1 592 327 311 644 580 418 606 740 102 935 104 369 385 208 818 887 149 523 350 512 95 831 461 471 338 870 170 569 918 53 499 501 142 915 561 437 869 394 805 588 599 686 551 30 266 772 619 568 42 82 61 283 838 112 959 405 430 74 89 96 851 34 510 241 405 987 770 544 969 142 299 807 626 190 704 24 497 192 503 705 204 580 706 562 275 845 268 25 20 545 750 634 605 268 570 564 453 379 203 17 480 975 354 371 442 92 108 171 489 947 281 288 617 139 384 535 775 439 360 185 858 306 293 19 75 18 87 452 192 712 29 945 840 461 852 896 419 549 477 433 473 871 860 123 45 478 199 876 941 167 501 661 249 767 695 19 689 244 714 24 515 741 761 930 188 809 652 595 873 982 322 69 435 180 683 521 186 879 982 525 799 13 74 995 720 885 763 574 578 132 780 295 120 672 133 664 663 939 334 770 403 481 917 457 10 163 97 481 244 13 67 83 594 266 934 744 753 737 210 31 740 297 884 622 507 269 645 965 807 596 535 549 659 805 834 927 729 459 876 833 77 530 25 81 228 390 482 77 677 200 962 375 0 477 517 116 977 592 63 876 949 604 191 10 898 886 206 905 251 446 363 768 995 845 812 26 928 9 276 166 554 550 658 209 304 959 345 960 871 823 958 870 811 981 609 288 348 392 709 996 364 667 877 420 639 128 966 872 40 564 82 243 127 415 613 208 380 808 989 721 534 413 1 774 813 141 891 452 795 967 324 600 833 821 900 355 634 514 205 198 436 560 420 562 713 311 147 167 214 65 260 980 843 111 681 687 907 359 733 686 584 688 697 1 121 946 745 196 163 918 208 493 34 989 263 66 475 317 474 423 878 995 657 529 312 537 189 564 600 785 339 732 407 601 274 441 459 915 94 646 757 144 597 354 746 435 612 449 701 931 766 963 13 613 559 325 479 105 493 207 655 374 649 324 583 804 755 602 866 346 737 286 331 590 283 949 546 308 528 38 11 678 315 38 154 208 43 248 836 858 505 761 418 581 465 261 686 263 837 544 400 902 980 165 789 379 859 898 824 375 256 943 527 212 754 771 289 277 215 360 890 241 577 215 748 94 91 965 300 94 332 908 416 480 708 511 401 189 946 107 827 45 579 147 399 471 38 538 939 100 970 882 804 491 41 162 47 99 516 68 642 565 131 816 325 528 478 428 511 952 785 339 135 431 46 808 530 774 767 129 874 110 470 207 906 259 193 701 747 620 549 151 540 378 633 673 920 928 861 570 487 687 243 252 277 141 410 140 719 260 638 928 377 307 883 716 676 863 680 426 370 873 245 548 376 888 862 63 629 470 672 607 190 425 965 624 378 280 231 103 318 710 27 786 650 603 621 87 526 827 728 212 213 795 320 683 53 373 575 310 73 693 903 411 778 873 717 666 178 439 230 838 101 264 362 874 335 992 556 520 914 108 731 678 696 122 232 194 637 324 298 119 542 884 544 867 229 35 132 437 431 284 488 440 383 527 353 834 651 114 956 957 471 270 667 921 816 815 948 992 44 786 553 174 759 12 679 54 955 725 771 148 84 783 990 724 726 712 608 525 801 257 358 852 124 693 902 833 810 603 426 234 632 476 467 926 518 982 821 138 826 58 673 783 32 841 635 841 779 534 889 669 24 173 490 164 28 854 427 439 226 237 445 920 22 926 37 255 762 505 212 175 270 992 674 67 671 770 3 123 984 583 742 653 574 48 539 459 359 173 468 71 136 918 134 248 116 757 417 278 138 511 756 922 194 347 662 530 408 770 831 324 344 47 882 359 17 345 547 112 117 760 252 43 351 712 614 800 181 253 734 364 781 32 137 346 572 255 375 549 491 347 786 415 868 218 636 765 379 882 321 129 211 426 968 93 607 433 820 991 758 354 525 460 307 556 817 46 397 784 140 481 18 748 925 917 598 557 336 483 200 26 319 757 616 848 337 944 314 460 432 363 947 50 258 504 543 245 30 428 148 948 721 902 52 14 564 244 330 964 169 955 49 362 712 762 653 55 581 94 151 592 847 604 624 472 942 316 582 593 881 522 923 279 927 576 220 730 19 753 892 148 456 975 930 787 887 295 985 643 867 674 537 189 691 710 109 970 864 153 545 659 111 448 502 764 447 329 144 335 5 653 963 818 492 714 83 678 174 715 411 280 79 191 395 61 522 858 264 875 26 90 422 162 476 122 340 674 291 507 938 360 454 116 462 746 271 77 4 18 259 443 794 339 702 814 628 216 182 101 449 696 265 177 699 439 519 577 976 364 21 266 452 699 248 567 85 679 911 485 991 320 313 534 153 945 987 323 839 118 90 958 51 885 391 818 421 907 246 107 145 478 16 703 6 426 944 394 113 904 915 883 783 753 782 555 828 269 986 535 569 920 954 171 130 312 722 390 640 869 323 525 718 222 732 870 66 37 521 197 512 136 773 777 692 597 93 801 533 653 372 182 687 262 803 436 451 173 589 728 292 415 162 616 413 880 498 952 506 652 879 574 196 324 508 651 596 453 576 581 571 926 440 786 326 569 96 86 514 608 945 18 254 409 273 928 848 32 893 480 234 329 110 556 856 921 302 419 615 721 967 823 591 842 972 229 396 666 287 319 910 29 588 951 529 483 286 620 56 339 829 632 822 595 819 645 631 722 156 578 896 321 365 316 112 960 769 698 558 720 257 871 644 25 504 346 327 342 595 956 368 236 565 716 9 644 402 80 70 485 185 429 548 223 443 84 349 515 438 659 567 260 224 28 223 913 69 133 441 939 118 373
632 226 918 718 471 298 455 539 813 605 718 701 966 867 905 732 809 393 141 876 912 224 435 933 96 905 855 218 553 642 761 294 885 232 411 71 497 144 203 764 182 8 643 516 274 117 752 84 800 564 967 165 668 10 787 671 194 678 617 108 409 371 344 230 375 931 795 123 98 334 701 275 665 874 678 726 850 821 859 369 277 331 166 906 796 333 723 42 284 20 439 526 815 127 337 979 276 831 32 429 219 931 713 117 513 471 873 652 416 269 772 859 601 569 260 70 976 8 278 123 690 632 316 482 925 638 234 675 481 360 438 197 778 786 988 114 6 620 569 874 328 76 53 744 943 12 549 163 516 947 208 266 143 694 991 802 379 266 302 238 631 260 148 672 711 961 634 271 154 454 521 681 75 524 451 614 889 662 283 130 746 624 926 29 566 874 559 161 290 65 327 497 26 319 798 152 531 674 279 148 359 640 688 533 109 444 37 59 99 942 735 176 353 15 571 619 82 329 675 737 998 734 90 507 807 21 535 574 564 388 722 502 107 520 501 431 69 741 856 791 460 983 200 654 805 24 862 897 824 713 368 902 580 584 816 442 627 171 900 319 88 266 906 844 766 722 842 978 509 841 556 456 410 831 840 543 366 20 557 103 311 468 68 921 493 81 289 614 27 869 118 827 382 458 87 261 197 346 959 842 854 230 823 780 880 200 710 582 646 675 496 42 922 464 747 517 76 151 763 860 404 431 7 718 835 534 822 439 876 68 915 207 656 366 992 802 677 801 726 700 981 30 620 314 324 785 562 557 281 925 14 899 24 119 149 706 235 183 215 432 932 63 461 669 577 801 19 776 236 566 465 588 72 446 828 925 407 683 275 218 612 114 541 58 400 1 263 153 737 259 958 336 432 557 241 423 605 88 939 613 837 98 600 394 266 186 77 906 767 196 849 824 790 319 237 279 630 969 867 415 771 549 894 933 714 531 8 206 696 571 573 391 267 795 583 206 870 179 170 222 84 968 731 201 22 556 487 632 171 676 456 789 697 292 540 244 749 239 645 157 712 667 871 333 947 189 157 269 167 227 354 249 300 442 244 39 846 163 843 60 163 542 415 823 473 762 684 534 139 532 914 559 683 864 848 829 442 20 164 800 614 152 560 808 861 240 964 254 390 538 95 586 782 892 394 382 993 918 462 967 168 974 997 991 25 107 441 686 893 837 13 794 994 981 252 203 2 663 897 919 89 204 674 408 374 250 522 581 358 193 597 495 12 179 579 206 63 380 64 47 41 325 759 21 670 880 973 608 431 130 206 845 11 368 401 772 657 453 775 455 660 739 940 805 753 551 189 327 33 683 268 221 114 40 232 948 909 244 360 253 427 734 715 362 784 151 551 38 294 529 529 230 886 590 931 14 42 319 395 29 547 226 982 831 466 2 112 233 331 936 55 466 517 959 879 457 492 66 52 179 288 139 689 724 792 313 193 385 977 934 209 106 440 833 956 260 590 929 526 15 49 157 530 819 414 315 71 213 830 481 175 82 538 999 398 685 338 478 860 717 524 138 694 521 727 583 325 923 811 96 144 377 829 931 392 233 188 422 821 536 434 916 639 297 777 650 878 226 640 532 123 456 570 166 667 812 607 511 261 473 841 836 136 80 0 971 649 977 287 475 949 540 430 947 408 480 884 480 161 414 229 980 863 848 903 704 754 878 960 695 202 942 803 553 946 192 264 397 499 178 817 440 858 84 111 393 957 820 629 189 326 580 575 526 887 629 437 292 483 545 984 625 1 143 611 620 781 922 519 130 484 962 532 730 295 19 120 796 370 780 347 600 596 702 477 372 376 332 582 374 131 608 527 662 291 116 214 370 751 66 128 538 705 608 989 660 891 930 537 406 598 175 550 162 50 366 445 437 122 269 650 467 704 669 602 477 9 578 186 567 31 730 877 278 948 11 459 787 156 414 423 319 515 875 592 851 60 840 418 354 218 525 355 583 724 107 995 391 191 465 978 568 159 484 875 991 904 761 373 604 685 887 383 743 117 446 135 732 102 637 58 996 245 924 44 15 593 412 251 733 686 815 594 488 192 691 970 932 919 928 91 339 719 752 255 111 628 144 680 885 963 409 225 275 961 719 207 104 740 843 250 944 150 137 335 61 554 914 108 583 546 367 512 332 463 333 783 535 491 669 386 384 760 133 923 735 80 125 367 918 307 226 227 63 700 696 187 803 271 274 34 191 343 876 36 629 97 487 29 793 774 182 523 666 626 596 145 202 681 701 449 925 514 228 616 851 534 793 941 759 584 830 420 158 641 78 165 305 585 233 330 636 934 977 558 232 898 40 804 547 369 213 444 73 66 730 332 485 213 362 853 12 306 626 545 540 243 772 348 478 446 813 986 905 428 587 691 398 568 549 595 947 399 588 396 409 472 337 985 477 258 491 544 384 419 54 308 976 184 571 103 855 729 335 479 952 51 4 378 729 183 812 402 811 819 288 177 815 351 194 586 603 633 762 734 367 83 607 205 613 126 619 134 545 826 328 30 82 262 731 485 181 653 361 140 107 210 64 836 320 79 304 352 353 312 741 152 766 962 238 833 138 388 746 971 105 765 211 299 104 913 908 741 671 169 469 489 859 895 130 453 601 832 300 610 39 945 515 35 416 59 350 73 296 890 78 105 827 436 674 588 705 133 536 707 571 247 843 198 885 561 780 458 535 664 387 180 445 738 290 138 75 17 297 744 159 38 183 831 203 45 313 942 984 85 236 542 414 293 902 340 24 768 598 874 558 365 862 125 795 780 561 74 747 78 506 201 616 921 217 94 967 619 344 648 419 321 543 230 980 699 584 936 989 48 221 806 914 389 607 975 147 845 670 750 717 336 235 625 220 196 821 498 706 682 924 181 635 901 816 732 618 911 131 339 725 363 56 810 376 397 58 757 292 869 696 825 420 309 911 672 306 333 920 155 930 907 471 176 881 494 677 249 276 756 739 673 719 965 726 506 396 655 577 153 624 124 654 242 222 424 41 238 43 536 897 223 810 305 594 296 686 996 740 10 863 721 209 43 662 67 518 969 579 346 381 730 110 717 357 292 135 762 178 888 584 539 462 216 247 100 305 533 42 146 357 743 168 999 568 239 960 259 685 702 834 987 427 654 360 172 348 480 332 587 14 799 786 40 918 160 958 457 237 624 213 938 125 115 258 285 667 56 935 371 866 405 508 357 755 896 861 528 882 834 201 937 687 507 552 391 688 758 627 433 563 679 289 567 259 413 10 298 188 162 827 5 475 606 287 622 754 246 566 334 910 808 306 342 295 393 220 142 433 273 19 599 187 503 692 770 909 983 85 728 262 329 157 899 504 211 846 270 192 883 476 422 381 129 364 968 985 693 734 709 185 81 434 716 936 872 65 818 715 623 471 254 882 548 276 902 287 106 943 313 490 116 639 377 542 199 307 920 7 468 742 928 190 776 764 635 22 733 735 233 434 282 517 18 20 469 362 574 270 866 982 954 552 589 160 195 777 955 373 16 420 345 652 4 230 314 935 615 470 603 831 802 817 794 676 304 575 28 496 658 979 39 264 470 495 21 288 510 762 695 557 248 530 692 434 637 793 475 750 417 715 429 25 972 111 520 479 543 940 563 805 935 934 838 856 703 79 454 221 924 50 221 880 916 812 604 80 951 267 621 366 385 624 381 431 933 513 478 371 350 566 882 778 662 636 613 99 265 948 764 298 464 61 652 131 174 685 15 734 785 157 801 556 929 486 736 576 412 464 426 277 857 168 349 839 910 620 502 991 865 521 687 511 322 308 508 777 651 246 676 149 504 620 372 60 706 89 908 44 851 352 86 353 452 315 576 414 222 293 644 391 720 775 319 572 779 668 62 65 474 875 864 318 364 886 178 131 788 915 301 238 224 321 659 333 609 948 500 454 127 294 421 720 57 362 708 338 93 571 185 693 953 790 638 192 20 332 137 93 315 535 642 12 565 273 868 83 173 659 228 72 443 411 286 374 847 443 387 17 745 169 927 458 525 313 256 292 881 970 773 382 786 6 814 535 110 614 495 377 253 404 572 541 204 86 739 534 147 357 552 449 70 868 226 934 272 503 608 852 812 943 950 404 820 860 952 185 486 935 636 443 827 314 212 309 979 338 113 828 54 443 450 132 505 825 944 772 467 90 231 742 666 803 447 42 974 915 618 49 341 499 769 342 240 381 406 400 990 880 119 277 789 592 179 433 92 689 361 929 476 613 425 221 669 635 151 678 930 142 158 96 755 560 742 103 269 698 980 40 384 646 661 838 23 445 220 922 448 801 317 698 132 738 518 391 65 14 490 907 791 222 257 526 647 269 46 241 280 715 130 748 917 385 671 578 852 357 748 246 555 280 797 947 380 36 698 839 101 418 844 694 362 215 61 469 217 304 488 17 663 681 320 261 403 922 725 127 581 419 47 495 323 732 482 704 297 934 578 620 356 318 310 572 3 91 511 843 892 695 591 101 839 321 121 604 303 869 190 361 104 217 318 932 793 468
227 958 87 249 253 126 499 641 333 497 374 764 177 787 434 681 486 423 991 11 647 840 248 83 555 668 635 794 501 526 118 806 574 858 608 97 435 303 651 936 885 321 757 341 643 340 704 645 189 469 370 123 912 868 3 32 868 245 403 768 594 102 866 625 661 192 340 432 963 735 474 243 763 978 702 753 691 151 867 640 918 788 871 427 264 926 143 380 344 625 592 46 553 933 114 995 124 28 2 672 738 134 857 40 219 31 977 522 4 301 168 3 766 975 92 573 462 56 524 189 148 435 543 990 709 498 356 747 506 123 603 740 646 405 889 973 199 630 174 82 987 893 805 978 122 843 508 629 669 2 466 98 995 345 956 387 923 406 660 687 173 306 228 302 348 637 321 593 88 818 689 708 732 569 714 861 45 285 781 884 982 205 51 593 476 438 639 127 334 546 556 678 690 805 653 201 590 485 213 243 530 768 301 979 107 593 975 106 261 578 171 998 882 561 728 777 478 912 303 469 411 878 816 119 785 920 457 911 38 718 703 40 234 941 166 784 620 310 241 143 309 533 352 740 537 526 688 64 731 683 700 215 859 58 392 623 381 984 864 964 967 970 152 872 602 517 806 391 567 391 729 700 789 11 287 929 246 901 55 180 628 284 706 720 470 128 230 965 410 498 313 456 197 879 832 737 962 324 497 98 183 790 463 966 724 250 108 776 666 159 231 813 980 150 115 490 99 688 818 209 357 322 588 480 270 855 938 897 777 264 324 4 132 402 715 924 32 524 874 738 778 772 974 256 922 574 631 752 946 674 40 383 534 44 30 932 821 755 26 823 70 164 498 767 665 421 851 541 774 599 830 188 450 749 674 117 607 66 726 740 137 462 575 968 833 877 447 377 488 699 83 674 90 582 178 941 630 431 586 70 964 24 158 606 632 969 79 321 804 212 25 752 471 518 870 800 985 506 354 816 472 391 238 839 428 209 961 297 801 417 104 943 133 882 161 52 24 931 659 995 258 915 490 296 547 561 596 240 542 807 259 44 496 687 694 102 569 322 142 53 527 434 113 959 386 371 364 609 505 481 376 234 1 666 576 134 307 113 382 860 491 1000 346 759 257 141 350 485 423 126 368 396 788 700 338 130 796 686 296 534 887 293 754 332 947 398 779 212 878 861 210 677 480 35 820 308 929 257 477 738 654 65 564 769 917 391 14 737 73 529 81 733 697 703 267 672 994 331 742 36 260 183 955 823 546 979 610 550 116 827 266 68 670 840 320 270 18 604 800 42 675 903 139 507 959 487 500 300 554 406 722 722 136 142 268 579 479 373 194 534 600 812 53 434 787 503 672 582 439 410 839 218 601 85 988 225 402 735 140 871 300 924 74 328 983 828 57 118 740 517 442 903 914 348 492 857 269 418 11 282 990 242 277 265 7 97 365 201 589 982 723 335 668 768 425 8 119 360 615 831 768 672 473 757 42 469 652 105 120 823 860 518 443 350 541 317 191 797 117 78 202 397 9 818 842 160 438 52 153 771 448 939 429 435 426 353 112 365 876 416 773 57 316 628 22 29 634 68 863 32 378 715 677 797 750 952 235 248 915 128 692 158 944 907 650 370 483 293 765 238 568 380 971 621 100 478 624 32 966 790 399 444 127 402 193 494 881 326 342 588 440 837 937 481 146 356 427 481 62 317 347 273 69 436 222 136 856 855 283 496 707 584 898 367 413 670 85 936 760 876 50 849 649 959 188 165 455 5 160 526 239 923 837 605 211 542 953 279 850 90 436 612 412 961 212 118 181 929 138 628 395 495 415 819 221 751 906 26 65 628 43 108 879 738 817 652 693 962 752 260 561 505 351 270 682 248 617 348 795 861 733 211 380 710 745 840 563 65 927 697 27 72 449 88 195 67 31 597 759 429 739 454 63 542 208 838 285 450 275 767 535 557 198 678 420 816 550 266 597 598 687 802 580 47 58 662 834 313 578 418 175 461 372 73 782 596 802 68 559 560 513 954 735 860 671 707 623 347 205 488 544 754 68 301 371 960 71 116 640 479 838 827 504 434 393 400 755 230 626 65 637 838 437 579 930 828 525 813 209 150 618 461 511 182 176 756 110 273 494 412 200 880 232 744 896 883 361 410 873 717 843 6 407 988 641 269 61 160 156 931 595 255 526 702 858 422 909 487 304 1 82 469 679 421 367 394 237 476 341 633 218 565 531 434 872 552 49 918 810 186 265 127 405 101 502 639 12 659 593 190 655 135 131 99 252 282 900 217 614 613 725 819 562 648 784 815 299 192 579 145 123 669 684 312 293 981 571 437 305 896 33 457 606 480 852 865 968 921 224 814 748 5 233 884 363 121 329 525 936 411 619 340 39 634 822 215 877 80 911 668 54 153 570 474 271 51 935 557 708 380 583 585 865 74 808 585 485 305 992 29 803 152 829 787 678 509 582 324 892 834 854 713 921 550 273 328 46 287 532 691 604 510 249 627 489 738 577 118 129 284 976 878 890 509 201 977 310 200 884 713 685 604 94 961 349 699 359 924 695 203 681 168 549 553 552 92 920 564 327 192 204 572 322 122 965 561 495 573 743 358 255 781 883 890 727 936 916 875 775 408 95 532 761 783 940 776 397 622 482 623 573 898 360 436 78 513 345 154 185 297 794 777 528 682 214 868 355 714 899 975 294 834 165 561 514 246 648 638 538 583 519 392 89 163 986 565 29 219 853 414 633 564 741 436 515 343 170 769 314 692 673 122 719 844 792 866 318 593 786 372 111 978 951 983 642 157 815 987 216 89 167 980 522 769 484 361 721 588 135 726 997 18 545 239 220 7 737 555 758 37 999 526 880 605 720 554 0 398 459 80 931 868 286 867 557 652 764 34 20 20 243 850 613 97 444 1 928 690 767 581 855 813 6 317 196 787 599 255 164 90 663 406 430 531 282 1000 468 771 35 146 390 70 242 995 56 837 981 361 223 454 897 357 657 407 831 29 825 43 17 805 103 902 328 825 394 672 36 52 824 705 756 220 145 130 331 329 924 452 279 250 769 444 15 665 297 191 154 872 330 845 8 26 326 806 414 345 907 643 384 651 587 596 848 898 469 713 813 250 970 320 776 223 565 484 941 153 793 850 179 704 558 987 809 822 272 695 656 315 130 180 97 453 683 511 206 503 162 236 605 52 151 72 278 754 886 255 315 626 696 636 121 296 958 413 560 245 662 213 126 400 701 373 302 184 16 400 894 469 192 563 404 749 826 975 5 638 523 172 290 748 289 129 939 810 950 731 790 808 711 244 75 540 332 205 952 426 385 675 932 22 203 670 409 13 288 562 540 53 159 246 339 629 621 638 456 473 276 6 705 676 149 546 295 31 377 180 934 59 518 947 144 829 862 927 747 313 503 533 904 514 225 764 566 923 861 175 680 416 41 166 770 248 699 786 308 414 664 284 667 208 76 423 840 870 418 565 905 528 753 317 77 335 625 911 746 45 467 786 783 240 903 44 636 3 353 601 60 762 180 110 431 272 451 954 280 17 446 977 533 770 812 511 44 471 749 46 585 401 712 154 957 229 67 137 292 346 744 572 96 6 548 768 86 897 942 832 551 530 419 404 408 595 814 822 125 12 388 220 969 429 895 444 147 56 458 588 337 757 421 31 251 541 379 205 128 499 343 167 369 938 751 765 510 803 629 384 973 953 933 119 598 465 37 901 134 853 445 422 387 313 47 191 925 609 433 316 10 931 155 443 718 334 717 735 240 264 791 177 529 1000 417 858 676 43 998 448 109 606 949 633 926 135 716 624 807 324 611 277 389 712 217 455 336 278 581 736 247 672 190 885 424 900 622 435 373 426 902 995 105 141 366 99 979 403 80 686 612 225 452 907 943 881 454 994 13 151 978 458 398 987 493 9 517 415 441 877 736 963 572 323 638 813 954 495 432 284 772 887 317 930 844 724 520 668 244 575 59 377 797 541 362 447 215 729 609 619 730 230 698 893 481 506 150 784 734 588 891 969 226 526 34 667 291 810 827 151 98 666 358 496 811 514 948 498 644 27 93 732 157 304 509 383 406 343 993 305 475 586 658 129 254 744 274 717 686 100 102 162 306 57 207 670 910 169 521 882 591 817 312 996 847 171 507 743 461 957 21 650 901 947 799 450 762 890 23 139 835 164 996 241 256 32 989 5 169 850 841 359 311 362 836 717 187 640 262 700 780 289 396 591 984 503 416 666 335 224 323 815 828 579 771 805 84 611 849 473 281 798 48 982 465 289 798 769 710 456 819 709 845 192 325 360 391 582 64 16 453 695 460 413 141 583 464 612 584 102 91 443 106 846 422 126 972 682 184 348 888 418 960 7 66 934 516 626 713 505 52 906 401 683 919 301 383 386 400 443 487 399 645 791 263 602 319 262 284 92 913 560 616 823 19 297 375 423 536 606 236 360 245 271 539 345 512 972 945 309 875 818 101 258 186 478 893 371 163 165 846 561 72 631 823 720 172 195 182 976 869 207 908 324 229 238 28 724 298 524 627 200 250 752
495 891 624 43 934 105 571 823 572 774 68 979 964 260 621 825 405 918 339 303 863 382 299 853 106 754 123 750 219 43 799 729 480 750 461 177 892 124 838 605 988 16 425 752 250 526 867 884 76 252 269 289 655 757 91 618 135 360 674 62 323 40 540 54 147 713 342 369 120 133 325 941 212 604 700 63 991 981 959 352 102 649 856 655 265 626 882 772 348 273 608 294 3 269 889 348 692 256 469 32 579 77 197 853 112 445 759 660 72 890 158 958 427 559 740 132 126 63 471 401 546 514 5 384 720 469 111 618 559 415 289 486 576 740 178 708 39 153 149 144 267 900 64 266 850 820 790 587 512 786 199 737 923 168 209 7 613 7 786 439 329 595 939 407 542 202 497 695 503 892 335 455 464 950 984 869 108 931 307 893 650 446 90 192 36 879 657 6 792 428 443 57 81 896 924 174 937 953 784 711 514 322 656 874 810 111 230 476 627 931 832 30 729 978 901 383 165 491 780 934 967 180 762 814 878 90 500 347 355 648 169 664 418 705 360 197 554 951 841 253 669 598 77 519 668 158 241 739 34 538 675 644 448 945 475 22 594 207 361 979 602 16 733 186 873 419 380 505 484 79 739 952 49 258 88 100 580 100 719 243 960 792 223 376 757 426 53 534 406 211 840 680 56 794 783 540 98 14 905 418 900 857 315 19 826 442 284 95 822 108 643 141 609 56 353 941 104 312 746 893 649 786 450 243 453 886 523 971 253 567 387 265 338 899 699 364 995 573 766 18 927 22 861 401 714 736 156 823 274 91 125 601 818 905 115 313 664 52 474 158 567 826 107 402 686 335 402 41 997 733 568 656 301 371 423 107 825 204 875 879 836 252 93 226 845 292 217 874 11 382 985 388 813 155 662 230 424 870 159 690 170 816 114 859 903 243 623 404 679 825 884 840 393 28 270 389 778 639 397 586 13 363 973 771 618 871 192 688 435 383 788 925 982 714 407 934 466 447 538 633 941 819 874 292 140 794 603 969 990 176 925 331 575 892 906 713 145 978 255 516 29 987 910 1000 670 879 489 868 506 608 726 105 121 127 99 23 232 704 804 853 44 659 962 872 206 378 161 894 993 961 204 770 958 683 521 890 38 108 798 982 63 901 184 98 942 873 606 258 415 486 46 959 952 860 592 882 498 325 351 96 681 889 761 446 157 79 577 25 710 230 877 784 491 495 587 756 957 805 573 792 809 277 442 69 751 704 552 358 756 285 429 524 712 165 281 418 765 368 980 556 341 193 321 779 702 616 599 531 386 857 943 755 949 76 846 534 502 507 266 252 642 427 684 587 676 731 370 746 541 550 247 194 6 945 912 195 880 134 635 88 62 616 288 855 369 333 345 913 823 666 553 952 654 320 797 729 303 998 678 22 673 625 89 560 734 836 454 610 677 788 921 600 218 143 819 901 216 71 276 620 481 129 709 300 222 244 620 38 548 893 847 762 663 995 738 109 490 397 187 442 703 24 324 242 866 83 690 23 596 133 835 229 812 525 483 963 791 328 207 17 105 50 368 328 951 540 843 768 974 936 672 534 394 773 851 292 736 656 333 642 9 525 340 740 718 50 852 95 296 884 400 759 918 738 26 251 132 444 769 784 215 828 7 9 19 426 725 85 279 515 727 646 356 280 763 566 343 981 916 490 932 952 194 375 928 306 844 13 136 891 21 978 862 595 945 868 868 264 869 676 562 408 815 727 701 992 953 330 389 866 372 608 531 237 996 680 639 951 544 121 379 43 233 77 610 995 23 706 282 31 645 31 652 995 231 279 954 188 117 806 235 605 173 114 976 932 524 440 811 508 509 250 273 779 146 265 438 496 589 111 226 840 785 476 626 866 777 600 688 661 691 154 71 837 807 507 994 309 648 341 260 871 758 752 141 613 929 538 203 806 619 995 922 683 697 186 617 992 444 437 344 323 87 835 591 227 745 126 148 569 229 575 607 332 470 449 336 616 174 353 54 683 969 995 894 385 956 7 585 314 381 49 808 823 191 608 522 590 754 629 707 439 124 684 28 983 225 796 67 646 40 338 879 210 857 560 277 874 460 706 240 517 716 773 578 250 384 632 411 762 100 2 979 810 31 953 414 525 970 63 308 534 252 694 569 536 350 757 830 583 611 410 883 214 166 245 622 348 272 481 410 555 946 81 508 432 816 599 752 450 539 905 551 465 853 481 590 433 382 612 779 177 547 836 297 903 899 556 458 805 421 105 109 462 842 51 774 43 582 82 420 412 604 151 390 216 963 324 516 323 224 808 519 687 926 648 893 791 833 186 641 846 227 896 730 464 938 196 731 987 898 698 574 45 908 123 683 651 306 532 186 529 175 339 771 507 715 500 347 314 463 756 633 8 242 650 243 555 45 373 526 808 723 166 887 996 747 711 79 147 30 671 164 600 80 352 290 492 821 343 10 44 865 59 179 602 940 360 550 415 451 1 793 852 614 842 119 588 195 78 965 753 961 781 48 268 795 602 595 972 200 526 511 225 493 386 787 110 220 504 171 821 983 642 262 438 647 304 396 898 687 418 881 875 271 196 447 947 103 626 139 163 713 592 66 798 302 883 666 196 362 463 263 717 760 188 51 887 181 827 248 74 476 613 365 76 488 290 375 992 902 364 704 72 73 365 18 104 363 610 65 436 931 469 291 633 897 80 801 336 153 540 753 369 605 75 439 804 737 462 283 440 70 618 525 94 422 522 251 60 800 672 563 367 376 561 95 158 536 714 304 184 999 297 371 555 430 390 499 419 268 142 492 751 357 614 496 852 680 318 915 356 417 640 433 766 828 791 399 561 259 75 909 298 837 216 549 254 584 704 535 946 213 321 789 979 907 410 767 387 426 703 33 63 419 100 452 449 455 760 992 422 152 430 312 396 628 943 61 60 634 867 205 56 57 613 556 815 294 594 473 163 487 380 388 1 768 55 190 936 214 641 583 578 732 398 22 640 775 758 75 732 661 51 286 440 529 473 287 720 530 176 651 949 69 820 189 38 600 108 16 36 392 249 557 457 593 461 331 246 561 42 601 841 377 258 118 657 163 515 665 466 708 191 12 458 966 357 504 26 528 781 632 149 515 215 193 528 872 725 261 735 143 186 955 896 486 857 456 259 285 506 598 643 86 512 52 265 278 101 431 11 84 660 92 357 764 89 305 283 776 146 257 475 35 38 352 677 185 509 612 416 854 268 15 814 168 551 472 651 728 890 398 940 935 205 876 267 32 389 814 191 162 45 43 170 1 354 870 869 947 951 196 103 570 704 975 464 781 997 742 497 201 397 358 394 58 192 101 455 682 67 615 753 911 601 378 853 137 646 316 509 588 609 221 985 513 669 110 485 234 862 968 444 401 522 436 826 895 826 249 172 465 280 581 380 47 73 586 429 182 248 20 408 17 335 803 352 721 816 4 923 977 339 128 388 566 272 667 728 309 756 60 200 177 483 359 693 696 327 42 338 629 359 129 812 295 978 180 386 337 992 948 501 332 440 482 952 625 199 395 601 416 994 74 157 653 66 94 865 160 966 440 973 824 737 817 637 432 462 978 41 794 884 724 232 459 983 408 819 646 92 150 312 322 204 151 978 391 813 829 764 409 431 693 238 457 524 293 319 658 12 428 429 741 779 2 513 154 954 930 148 441 518 695 236 127 703 134 697 327 721 37 227 130 223 8 653 537 208 485 23 640 144 859 655 860 154 311 491 501 524 138 547 403 931 314 719 914 828 533 698 805 669 520 643 981 774 208 979 698 882 133 537 320 587 913 703 349 897 644 36 743 144 326 554 144 826 630 16 660 118 855 118 917 56 374 223 258 592 505 529 280 522 328 490 802 465 364 590 971 629 96 209 14 423 616 65 671 618 543 9 755 632 292 236 534 807 404 916 806 743 858 727 987 509 772 263 685 603 517 364 820 822 385 996 864 268 198 512 735 1000 848 632 246 819 478 406 298 859 773 679 142 926 236 854 318 746 78 659 373 700 558 786 468 353 871 196 202 523 749 624 744 4 564 289 313 3 445 892 750 544 770 308 479 934 636 653 449 329 113 60 434 487 706 264 122 310 597 500 638 925 986 346 55 380 545 849 275 290 334 878 97 758 59 784 167 36 891 30 245 262 239 982 155 871 183 383 188 459 890 681 885 924 24 693 494 774 412 868 782 483 462 773 238 346 711 616 446 296 211 226 518 681 998 269 25 797 467 926 437 285 510 800 310 364 85 634 354 434 831 894 936 191 565 90 904 989 748 903 944 334 950 983 0 592 477 414 330 188 972 24 694 821 689 164 527 959 659 331 131 20 989 877 849 930 176 820 237 835 210 82 532 121 631 872 919 809 933 517 507 608 346 932 254 360 83 964 886 647 705 262 367 933 41 348 366 350 172 669 560 316 839 78 888 233 300 685 555 308 827 463 717 25 244 466 228 485 317 418 82 279 256 422 796 818 834 528 27 269 264 533 413 478 116 208 319 315 383 477 50 55 722 393 920 339 896 444 637 386
947 844 19 650 483 105 409 801 252 238 166 299 846 748 181 264 215 363 9 145 909 18 944 960 756 887 157 944 706 369 562 101 699 117 658 937 406 810 500 811 290 970 265 505 267 988 636 640 481 332 35 468 309 12 385 261 606 101 77 387 104 370 556 878 627 643 314 496 491 200 526 476 113 689 229 937 523 780 292 668 75 832 346 369 343 580 54 422 893 463 733 198 399 633 558 491 531 675 877 224 31 531 416 147 967 367 417 552 323 76 538 803 748 428 519 488 60 426 995 648 999 219 822 892 956 852 723 362 522 247 241 901 503 493 186 288 987 481 703 982 672 542 275 964 905 891 232 229 863 870 38 34 731 254 800 288 407 437 39 754 933 294 855 616 208 670 185 480 958 450 8 287 702 219 512 316 547 18 248 34 751 538 598 731 566 322 843 539 467 732 439 218 381 91 704 829 286 190 81 417 770 753 377 836 936 129 753 908 392 151 32 673 357 645 719 697 889 509 508 576 700 714 607 559 238 580 946 830 50 54 411 908 135 832 542 282 410 947 949 312 761 476 885 230 652 488 234 283 661 468 525 562 919 655 242 168 380 443 6 229 193 863 484 757 826 973 943 417 532 880 132 88 45 247 628 250 477 267 334 47 472 547 605 787 679 916 787 92 319 887 927 109 622 352 468 987 589 493 499 884 925 481 983 498 349 869 126 225 164 80 845 820 816 726 657 661 876 961 697 681 131 227 71 673 497 674 629 806 755 754 945 527 183 942 573 108 470 937 651 844 459 150 690 112 691 329 10 37 718 87 300 670 266 189 52 794 488 655 11 91 480 619 563 987 342 600 565 662 191 1000 795 566 853 847 202 833 854 867 3 954 833 334 603 826 989 255 493 20 940 613 911 313 496 228 610 299 368 784 536 269 441 480 688 66 429 194 677 583 231 14 207 913 155 415 419 826 331 608 871 768 16 278 152 830 98 385 482 306 619 30 206 752 396 763 518 425 942 840 650 255 623 271 224 884 684 714 847 814 821 708 637 690 458 315 277 113 86 678 386 241 401 386 43 213 743 951 133 16 123 201 624 569 906 908 759 741 553 791 856 347 373 526 70 596 784 532 561 16 714 777 89 884 456 357 67 540 405 401 317 863 659 903 799 610 364 935 937 287 859 608 774 761 655 372 489 720 812 937 827 307 425 621 0 237 860 511 245 130 281 548 69 331 154 1 190 369 976 631 136 428 236 148 469 37 51 186 256 609 662 162 972 503 953 551 880 815 765 410 95 583 600 902 686 956 524 432 80 805 902 167 643 894 830 373 701 247 597 372 332 313 648 393 527 578 656 844 951 803 543 885 326 975 440 2 980 894 639 245 310 973 907 452 264 905 920 858 262 892 313 871 200 259 294 126 908 261 18 1000 886 181 708 448 730 171 498 173 712 187 85 392 680 261 117 738 297 159 167 429 848 924 888 8 258 65 996 537 591 316 221 304 61 111 534 94 129 24 178 565 694 965 450 266 673 926 716 175 443 914 271 965 803 292 560 51 382 478 283 275 829 470 444 544 408 163 308 717 124 398 199 308 641 704 269 578 106 622 250 781 817 52 921 555 369 628 903 548 844 725 670 36 15 115 293 868 575 805 962 583 391 674 428 881 487 253 168 202 837 43 901 683 838 913 835 312 74 850 778 33 374 560 689 958 913 664 91 26 819 478 959 147 372 99 917 150 910 615 217 954 857 803 990 139 306 594 736 773 501 948 788 909 564 288 839 855 776 731 197 29 130 288 492 779 775 863 831 889 196 529 451 835 950 366 453 612 355 987 149 561 363 89 179 476 596 898 985 873 824 284 390 594 813 216 182 719 551 502 144 711 726 781 868 717 122 737 299 57 649 6 316 949 752 591 230 565 163 631 348 605 768 530 740 998 21 862 850 368 675 989 220 619 160 654 762 448 836 268 825 567 153 748 810 914 585 668 935 642 720 330 504 154 2 729 431 285 891 782 176 749 682 219 796 371 59 70 66 134 40 340 874 731 806 938 13 400 590 152 68 425 422 757 653 554 593 913 574 236 665 865 727 48 282 791 322 898 205 327 174 454 811 272 979 704 134 8 645 624 25 849 301 974 544 515 36 404 161 81 73 431 683 60 577 57 966 182 84 38 361 924 866 465 295 879 974 139 861 979 879 642 379 445 433 341 729 655 515 986 298 311 23 954 760 135 111 272 664 137 667 418 194 64 461 768 754 247 681 730 34 803 644 742 608 739 41 420 449 954 738 300 766 105 654 179 887 845 312 710 548 740 158 36 971 46 476 419 93 863 922 856 398 124 171 174 198 818 823 398 442 176 963 34 165 846 924 349 969 354 227 580 148 135 478 255 975 550 602 578 568 733 767 162 273 705 445 874 510 839 992 960 601 66 393 53 72 341 961 598 352 455 120 186 541 824 873 713 12 917 890 518 802 792 777 668 356 803 219 489 539 385 435 318 376 580 29 805 141 211 424 329 516 239 746 968 794 269 279 261 259 397 722 104 772 470 83 531 617 22 804 766 108 831 938 942 801 960 48 659 303 864 870 315 783 597 805 511 426 333 55 313 550 23 615 416 151 557 387 475 640 291 289 55 834 663 533 59 464 992 815 39 203 522 418 393 438 394 7 799 14 791 997 96 475 503 211 991 786 933 367 130 350 525 820 791 604 41 663 738 112 191 280 362 960 743 528 911 321 714 982 585 685 817 530 976 642 928 872 877 505 523 737 578 150 736 490 508 744 649 268 519 64 335 354 596 397 318 707 769 143 703 932 342 666 378 49 429 978 306 647 450 612 70 698 186 147 236 87 136 302 359 749 616 375 523 517 791 571 805 270 197 849 300 638 670 195 383 351 58 288 378 94 127 1 310 818 661 170 277 616 836 896 58 156 440 119 421 400 641 116 772 146 462 434 970 92 609 941 225 797 238 56 682 474 333 557 767 447 872 485 29 412 719 750 487 580 524 779 441 63 717 384 456 383 842 30 85 973 104 687 316 145 411 611 348 285 220 511 329 454 575 952 72 878 530 88 958 915 768 243 55 588 193 188 463 916 92 595 407 212 172 780 279 741 936 173 850 204 717 669 490 618 615 20 542 948 806 330 292 867 738 320 884 404 840 359 209 771 585 578 626 841 140 46 794 894 856 809 559 189 831 233 305 222 876 581 467 569 252 711 617 549 101 884 329 251 81 929 476 214 758 362 297 993 522 613 859 33 831 28 766 912 244 633 908 882 20 892 9 62 826 249 371 546 366 957 160 169 140 986 871 138 95 584 751 671 878 757 855 47 739 276 305 506 69 570 377 421 106 338 27 26 419 632 743 57 761 228 189 140 315 724 63 216 585 998 398 747 465 210 694 964 815 101 219 213 96 728 520 735 554 473 347 394 479 462 190 257 940 814 138 44 846 388 372 53 471 37 176 333 386 660 230 895 209 705 230 620 592 254 654 840 114 721 4 107 6 594 181 284 954 142 778 296 165 764 572 287 992 378 217 592 107 27 309 237 693 955 876 82 69 988 539 791 142 668 168 486 329 572 842 798 992 693 966 430 193 939 13 371 334 96 41 739 92 970 875 790 462 110 385 862 574 402 532 360 898 981 826 329 144 554 109 763 275 244 33 858 890 842 54 65 759 583 973 311 69 991 645 345 139 389 166 965 165 479 617 274 172 192 684 851 755 529 748 678 70 587 422 626 689 537 773 931 560 614 374 713 303 127 690 353 703 552 270 631 322 239 815 291 182 139 217 370 60 347 997 968 279 455 496 436 991 340 378 99 300 881 847 365 50 899 600 864 190 898 684 344 822 115 61 758 463 540 307 742 331 341 951 897 499 121 857 76 3 710 801 24 64 5 955 414 944 793 39 79 838 109 961 328 801 172 178 586 929 223 573 832 519 272 648 773 652 934 418 427 766 413 611 114 776 582 611 696 80 305 772 452 67 674 858 4 67 177 828 465 595 180 25 984 667 420 903 559 169 471 528 336 282 315 493 928 714 457 924 695 883 807 870 247 424 792 984 324 110 58 746 327 480 339 954 78 365 715 818 432 21 904 788 635 221 555 486 625 602 325 918 463 785 304 516 808 988 184 253 994 777 423 834 218 901 209 882 278 871 513 376 576 781 782 465 918 338 646 285 621 643 226 492 923 715 509 468 175 458 162 396 437 509 366 530 260 671 502 52 676 866 507 111 634 782 255 721 609 504 261 559 335 611 102 474 395 682 159 852 137 102 105 888 709 683 869 690 579 465 240 826 118 589 494 846 187 763 446 616 318 799 128 556 263 911 785 177 567 846 599 323 852 950 514 739 42 106 926 743 789 56 495 534 977 329 358 260 914 866 781 526 100 873 545 913 235 858 725 836 253 319 630 400 535 870 745 327 520 197 466 113 954 82 828 364 521 591 125 374 769 640 692 751 732 702 460 726 930 993 225 709 900 614 337 177 883 578 103 544 22 794 97 397 403 234 415 718 201 463 307 163 90 223 865 374 246 614 448 857 17 361 734 679 875 83 717 341
580 262 741 951 560 99 896 570 743 285 46 758 401 954 168 714 299 430 701 245 394 530 377 465 390 622 601 709 240 888 528 585 187 240 532 648 117 32 816 592 8 207 360 262 964 544 322 778 981 536 571 349 447 474 380 163 664 604 173 137 970 332 533 925 419 956 131 236 337 97 891 27 328 733 572 978 1 898 363 744 57 794 688 19 921 47 848 663 794 673 462 278 817 479 498 248 2 638 791 126 307 48 427 147 915 259 876 843 907 792 366 172 484 305 45 696 450 234 918 299 919 344 178 869 171 68 911 662 486 802 683 977 877 252 607 390 407 446 578 485 156 987 833 131 713 913 551 79 721 338 314 485 262 535 900 514 628 841 495 920 24 94 858 974 691 183 252 754 542 763 995 554 994 907 939 501 34 574 708 667 902 728 558 500 453 569 604 254 292 296 10 179 574 590 105 410 289 512 305 519 547 926 400 827 647 864 501 655 79 109 815 85 313 934 422 518 917 227 48 550 84 584 334 86 623 62 281 61 238 535 197 995 934 11 177 869 537 460 687 729 548 667 54 584 726 482 364 354 556 418 806 546 368 219 510 280 920 971 776 331 867 167 18 251 207 406 613 776 596 943 19 256 268 156 835 632 418 391 463 183 180 410 885 806 41 281 787 863 932 984 14 991 385 871 870 704 290 758 513 513 88 280 136 268 832 516 356 85 332 444 487 243 783 847 202 619 235 987 734 441 819 844 167 113 746 423 89 318 654 653 577 160 185 922 755 379 517 432 785 876 562 769 32 836 545 383 567 757 143 624 448 662 384 546 434 14 781 120 789 262 379 552 468 370 649 915 231 435 284 293 421 166 933 552 690 161 250 309 266 686 738 946 393 867 386 503 855 776 397 531 139 172 636 533 878 583 236 317 931 562 470 951 11 437 961 449 790 648 374 383 323 689 166 977 30 439 559 927 622 265 494 199 655 696 865 942 798 643 792 737 92 104 837 506 369 998 308 76 85 160 359 936 831 960 217 77 28 856 974 879 179 491 357 799 499 1000 966 834 727 729 552 822 908 699 338 347 793 776 598 202 404 368 503 165 211 901 777 47 820 702 709 443 569 201 582 961 350 779 102 76 355 642 176 957 744 129 335 879 219 17 587 59 730 542 759 163 226 91 674 472 633 86 312 903 214 198 845 999 753 295 383 865 554 202 740 615 779 465 986 738 926 793 316 712 461 560 747 238 221 140 761 23 259 695 504 137 602 396 128 274 924 867 241 925 26 362 20 397 138 433 190 344 854 19 773 778 853 589 810 435 988 988 644 934 653 736 9 269 519 766 859 760 352 373 971 533 910 469 228 566 474 360 451 487 909 235 951 776 868 131 748 325 398 660 999 757 887 103 945 167 502 461 673 828 160 563 475 734 686 494 850 515 306 500 351 282 771 938 29 899 679 1 277 587 825 519 22 445 996 346 146 764 465 390 220 357 634 93 50 379 287 120 389 29 872 164 90 189 605 290 349 581 857 526 261 239 485 439 722 301 111 280 251 136 169 313 103 965 784 536 16 626 564 660 603 196 15 262 243 167 294 511 782 116 182 56 110 608 616 55 775 927 303 352 768 840 437 58 987 787 905 476 968 975 638 389 140 536 863 57 76 514 333 451 751 147 546 21 897 280 324 922 122 435 544 544 871 168 445 299 86 208 458 158 354 958 59 6 265 387 108 548 408 116 255 752 472 72 930 36 750 781 617 978 348 697 813 110 232 517 233 847 956 293 181 813 695 924 375 946 852 381 114 804 511 425 626 25 650 790 719 627 707 283 698 738 712 602 524 450 840 227 479 944 21 833 803 480 438 773 343 554 396 846 466 280 993 725 249 192 953 708 536 521 717 207 12 187 39 399 818 65 234 518 276 872 512 6 415 789 764 638 317 129 637 198 774 63 271 150 735 752 656 619 700 341 500 12 838 169 923 247 151 74 170 692 736 611 273 205 370 723 150 356 112 442 467 495 358 368 706 383 83 796 827 363 298 4 216 761 630 221 155 732 7 123 253 337 718 890 661 677 297 448 142 658 980 783 395 984 493 840 381 124 432 125 767 589 716 926 788 145 120 316 459 150 91 284 318 369 302 744 678 719 521 355 960 182 154 627 254 483 568 919 95 652 941 79 609 945 94 473 914 912 73 742 372 909 405 994 648 345 300 736 884 579 681 1 33 508 557 264 549 815 63 634 829 441 984 756 757 240 670 652 205 891 362 62 702 107 347 12 525 693 460 364 291 827 321 907 293 264 443 833 641 149 286 33 471 889 535 301 200 42 149 508 27 551 36 912 186 662 242 841 665 314 830 878 301 222 496 302 61 223 899 392 692 407 770 969 538 624 411 671 260 344 689 249 183 216 969 269 403 313 935 815 426 836 424 82 256 245 222 792 608 597 805 600 67 747 107 922 229 691 658 331 304 267 439 400 893 571 488 32 591 275 101 324 929 448 895 401 0 457 373 448 209 936 680 395 118 619 98 921 992 557 530 324 161 698 309 361 703 396 201 476 925 205 346 896 326 714 866 855 927 242 763 221 812 466 975 827 579 775 714 606 944 348 263 413 725 431 540 786 423 344 99 651 193 816 69 831 839 527 809 101 795 992 958 302 600 890 849 684 429 504 53 727 804 740 612 399 278 305 508 809 841 874 264 295 756 243 553 306 469 19 624 238 677 885 40 760 477 979 937 344 942 310 336 586 723 305 480 365 586 362 693 6 3 872 696 811 420 688 64 687 341 987 60 68 745 1000 864 650 184 122 35 681 203 650 594 93 514 233 614 739 199 58 81 805 522 55 162 497 561 391 822 907 694 324 425 747 754 2 541 219 311 163 940 690 75 4 965 848 621 975 82 986 87 608 589 623 752 218 413 669 632 496 133 790 758 392 802 276 618 716 417 169 361 611 890 357 376 365 657 241 957 504 134 852 780 975 916 169 728 38 629 495 315 709 663 614 979 503 491 483 66 934 497 426 982 166 492 332 172 77 165 446 435 736 319 173 778 206 729 210 990 464 476 4 283 876 141 106 135 491 765 113 978 912 340 982 454 42 285 995 431 804 310 534 901 797 583 647 6 774 56 16 824 348 132 926 880 584 223 408 565 177 164 617 402 884 80 98 733 33 123 268 130 276 912 55 991 114 938 780 749 911 78 866 642 311 509 566 481 472 913 710 928 326 543 862 946 937 955 422 189 458 520 265 526 109 977 304 948 404 388 151 157 50 821 983 732 716 428 456 704 21 213 755 244 990 378 90 507 48 31 935 93 808 599 476 13 590 619 751 196 376 898 258 801 144 573 836 856 690 711 790 592 104 620 502 715 30 47 431 836 274 697 389 70 808 371 393 662 850 258 323 410 273 55 57 444 848 295 921 875 227 441 570 100 624 153 77 77 570 144 761 879 766 882 117 4 862 555 281 119 407 570 587 65 661 237 492 962 227 903 860 436 173 762 647 430 263 797 718 96 151 922 377 49 855 17 614 534 623 976 176 651 64 127 300 772 296 44 432 365 26 842 187 983 741 643 112 874 933 174 217 433 961 606 530 329 803 446 615 490 440 627 399 527 355 440 269 675 295 894 485 861 454 483 86 175 294 478 743 834 858 113 107 888 846 330 639 949 4 71 118 699 828 881 682 973 594 325 21 416 453 671 296 42 831 296 697 159 85 539 806 595 511 873 83 449 384 72 266 610 410 224 666 406 833 225 59 963 14 331 883 320 808 954 770 38 148 581 197 639 766 279 424 58 693 808 71 215 237 457 646 847 838 862 513 456 147 666 379 43 446 950 100 452 525 828 30 409 552 883 927 482 543 635 648 137 387 724 167 742 833 814 180 593 55 516 465 892 478 667 102 191 771 625 583 288 558 188 134 550 202 705 214 575 571 344 440 339 971 952 200 563 769 826 1 412 127 106 18 97 583 195 71 342 78 597 732 212 66 846 701 886 690 800 328 506 448 668 402 684 133 282 585 760 401 584 645 124 159 799 153 367 330 270 999 194 255 904 871 889 700 269 309 947 202 275 212 796 233 769 369 51 762 280 576 392 486 967 540 126 846 248 566 145 148 998 202 682 895 414 873 129 601 531 745 588 210 246 449 218 900 327 895 206 705 74 237 669 565 515 880 585 565 148 838 731 994 936 57 710 334 685 486 811 518 851 980 972 682 473 308 192 307 615 488 198 428 720 589 843 193 399 100 52 652 115 801 455 15 631 968 104 325 163 839 109 318 844 639 566 643 943 245 672 534 660 901 382 979 247 432 230 191 646 434 25 837 464 908 739 409 245 136 786 84 267 48 5 647 576 158 125 830 518 562 985 478 274 817 766 670 860 3 652 652 442 988 529 471 345 798 353 916 208 500 590 443 676 98 823 502 659 555 147 402 645 673 807 642 121 111 116 694 640 500 62 165 37 757 152 291 959 566 391 124 227 807 257 988 23 42 204 301 505 824 989 800 523 849 210 454 158 600 68 68 272 932 906 21 387 537 997 66 239 106 737 374 869 748 489 247 611 62
900 947 120 24 184 658 42 713 620 413 643 272 723 335 987 655 641 841 716 296 705 740 934 585 196 774 392 420 435 515 118 118 34 259 584 933 931 790 170 302 789 62 5 969 404 161 414 29 51 798 321 709 517 833 770 913 634 18 132 298 883 819 793 904 975 578 555 754 525 655 133 912 252 283 302 845 929 418 559 244 147 417 526 780 577 491 201 352 303 908 448 369 924 445 696 98 241 989 411 41 191 875 504 421 531 74 299 688 110 219 136 35 537 293 81 127 864 633 913 238 305 187 309 380 901 628 273 723 920 936 99 214 272 293 461 883 728 631 243 874 869 883 704 767 878 15 297 95 513 540 358 600 633 314 235 812 296 350 229 953 966 887 471 945 339 908 464 289 413 303 157 376 868 132 104 481 862 380 91 345 840 741 835 902 327 621 742 156 484 589 766 555 388 623 545 143 522 624 340 150 978 494 17 492 669 134 386 957 943 857 451 645 857 835 515 429 801 691 86 527 782 234 613 231 622 813 825 992 550 715 143 335 78 424 128 279 258 169 800 299 441 129 631 831 638 473 462 164 174 982 447 15 45 852 346 508 755 333 334 649 911 85 580 412 18 955 294 173 812 366 3 192 141 273 79 881 565 213 439 306 254 67 956 391 423 324 198 296 980 875 969 947 24 62 863 379 940 298 970 935 591 741 908 101 971 590 778 253 892 817 336 734 756 671 406 985 433 699 695 258 59 956 533 233 563 231 467 698 949 499 700 33 332 472 767 630 547 381 306 799 345 333 228 772 914 727 473 648 380 729 171 544 748 621 256 693 784 433 661 225 792 553 328 678 113 734 124 603 802 177 739 129 569 34 877 669 356 975 593 846 608 63 382 265 997 202 11 986 250 971 372 44 278 225 225 878 178 64 56 498 61 488 564 132 162 416 28 303 267 827 268 622 453 893 253 956 554 831 719 378 676 406 796 652 2 256 536 270 393 494 337 369 919 669 129 876 456 431 203 784 706 496 780 834 836 324 557 590 217 721 651 425 335 540 276 653 87 194 371 175 355 721 887 976 277 341 14 915 7 976 568 991 790 762 652 749 264 268 917 566 684 901 619 103 233 451 412 488 189 260 144 204 685 90 77 460 76 621 54 604 190 236 653 585 585 22 610 817 316 365 498 4 454 615 160 497 896 382 446 994 295 817 288 248 603 529 508 484 72 394 21 513 726 531 768 87 70 928 209 584 114 969 49 628 240 51 946 992 955 475 507 843 364 984 597 716 740 230 865 990 712 719 38 412 687 758 691 589 431 46 902 286 15 48 231 422 389 38 131 278 409 365 849 319 472 955 847 100 764 666 658 202 324 386 12 385 881 484 560 955 361 51 621 949 821 874 92 633 457 309 611 919 649 795 813 359 601 576 890 938 734 334 283 189 935 862 146 17 972 232 310 712 707 483 852 303 736 159 111 802 656 724 109 85 999 253 290 711 832 724 494 641 395 641 503 350 944 592 115 999 29 688 510 537 805 84 918 823 140 585 984 321 159 319 195 570 751 341 926 688 307 698 905 586 142 381 10 588 843 86 236 302 838 774 199 269 820 978 799 718 202 431 823 764 398 828 341 569 729 979 169 487 391 231 350 537 13 746 830 53 747 266 927 264 785 130 366 571 947 930 205 249 708 138 478 720 163 981 721 389 22 159 19 227 289 143 851 672 383 24 725 839 571 403 66 303 659 260 671 225 479 295 284 1 660 220 437 694 697 225 323 807 808 946 139 491 781 784 465 345 903 224 915 610 923 811 375 159 773 814 786 445 882 942 459 992 281 987 738 3 436 212 239 379 293 84 100 180 761 390 592 808 74 491 763 723 158 400 214 433 415 199 492 343 84 533 46 874 996 713 402 621 1 841 330 738 998 895 598 150 953 988 486 45 377 481 950 705 941 319 450 944 16 248 562 933 286 903 816 921 164 14 553 836 879 534 444 632 642 897 948 479 675 624 112 237 699 626 130 186 102 595 483 471 137 994 222 828 828 360 566 430 645 803 942 342 567 15 709 415 607 316 192 949 208 351 925 962 452 111 116 22 232 786 247 752 777 533 230 69 614 502 718 886 4 889 188 441 627 200 686 465 151 881 487 87 175 756 594 237 106 832 757 114 33 895 488 390 123 665 40 980 434 381 401 242 977 670 292 668 859 663 381 657 664 447 795 492 694 316 842 441 249 47 714 741 313 40 520 627 210 999 967 513 558 978 44 700 469 982 257 789 407 87 363 225 749 96 968 753 958 148 8 930 992 930 27 886 245 112 88 185 485 272 570 283 426 504 474 352 122 902 352 395 677 476 960 52 834 275 636 926 616 47 945 105 540 44 626 146 329 349 542 131 376 157 848 590 20 93 197 663 501 89 349 84 291 653 965 820 663 650 246 145 612 740 108 954 762 916 628 18 963 106 921 541 551 76 797 100 544 628 637 861 710 271 804 871 221 860 219 421 884 645 304 128 466 102 680 725 678 228 333 818 986 37 824 111 134 648 260 496 689 155 353 3 974 312 876 50 640 255 445 399 541 444 730 546 623 601 753 719 421 858 814 186 373 809 693 316 618 104 988 27 983 982 600 796 98 228 181 452 216 202 502 623 325 688 9 781 744 442 774 561 667 273 518 935 154 484 424 368 64 590 743 795 362 961 432 644 308 493 285 723 837 410 274 213 390 561 177 881 138 46 870 454 936 880 861 738 776 473 23 461 360 473 417 982 752 833 875 875 681 523 179 95 47 754 55 886 125 336 359 627 455 457 815 624 185 112 809 111 69 486 807 148 200 442 397 250 482 658 523 349 269 709 888 348 957 648 107 747 722 837 630 241 126 952 561 435 668 225 639 422 220 374 193 577 262 393 73 239 758 202 180 901 301 941 211 538 418 568 574 663 846 641 529 660 6 95 499 512 775 165 827 925 458 943 679 887 320 904 654 354 167 483 604 308 582 612 880 312 121 847 650 636 505 260 36 744 251 395 496 882 96 467 67 179 850 220 688 847 149 638 844 195 754 892 822 53 794 305 891 443 168 208 477 525 282 880 933 572 476 576 379 699 951 979 521 565 127 907 698 59 153 237 156 727 318 64 769 107 682 398 759 706 765 625 811 301 750 363 853 999 368 314 365 807 717 903 673 92 893 720 647 136 916 116 331 333 48 172 85 113 218 754 617 837 312 222 400 829 543 576 871 128 587 758 625 871 703 32 662 652 511 422 516 359 300 771 212 324 839 172 30 728 224 406 724 872 215 388 25 497 885 149 351 861 255 561 556 582 65 644 981 828 71 612 867 114 394 309 546 842 408 885 80 275 973 579 83 740 733 518 629 306 690 437 420 260 720 32 387 654 866 414 907 108 43 796 425 908 238 681 995 406 937 412 530 981 57 641 874 509 287 970 186 468 979 143 449 612 930 734 53 938 961 821 841 169 702 749 183 312 711 55 583 438 909 396 265 608 954 593 270 44 271 836 119 1 964 435 745 508 910 784 213 333 194 274 737 851 932 650 552 160 275 456 357 664 342 467 860 39 845 203 532 718 322 337 741 243 165 491 403 121 994 570 442 561 152 5 512 727 491 583 783 431 586 253 207 612 52 780 259 285 105 504 317 457 103 676 187 261 443 223 166 827 772 58 674 24 367 15 609 780 237 522 912 239 829 774 670 280 234 693 854 931 396 360 75 773 959 531 369 769 655 79 32 807 548 195 460 349 204 297 528 824 590 278 715 242 588 619 519 73 701 386 489 268 904 124 788 280 595 771 818 538 873 268 872 686 989 963 938 531 727 27 95 570 242 849 155 796 97 830 576 207 575 512 899 531 826 884 405 128 605 622 858 139 223 158 298 924 173 389 539 220 939 965 58 33 735 359 692 550 746 190 895 89 599 754 922 186 475 824 666 611 817 435 39 837 161 214 279 640 615 374 787 314 672 744 440 716 416 132 985 835 150 524 856 564 280 549 855 948 791 658 493 330 952 717 589 708 683 877 632 577 266 827 117 40 101 813 62 391 226 980 579 934 148 401 378 559 481 143 419 619 906 937 374 264 665 353 732 969 429 202 648 30 497 760 798 969 182 75 886 491 470 893 41 881 495 837 90 593 894 123 524 865 60 159 573 982 347 748 578 656 344 270 248 733 803 114 68 638 430 636 422 581 354 554 338 606 500 920 534 32 898 421 514 723 962 51 94 162 261 337 468 459 976 579 370 436 50 933 82 99 646 104 806 804 779 185 319 577 760 627 135 915 771 931 549 40 227 431 26 922 581 902 428 388 644 319 244 826 509 781 348 58 490 927 602 727 315 478 37 755 657 111 889 112 731 433 606 285 480 898 384 109 93 15 897 662 311 165 506 917 624 160 527 590 399 379 35 100 991 941 89 983 385 924 145 173 810 444 172 884 538 934 31 82 314 9 990 779 535 412 463 301 833 785 206 776 176 850 263 97 326 26 427 184 438 251 63 570 993 39 928 767 0 434 596 438 713 424 410 534 831 908 635 886 819 37 982 452 343 311 572 549
131 571 152 728 307 116 612 556 207 976 823 777 778 71 346 568 387 864 720 154 605 463 768 761 501 913 787 628 877 169 874 303 335 356 227 722 63 967 593 19 220 858 308 403 984 510 316 207 561 990 505 392 32 741 725 171 762 594 159 947 113 865 45 597 188 769 91 839 345 501 351 772 442 331 717 594 836 463 493 138 254 679 530 220 496 94 565 43 666 690 398 290 395 504 499 638 359 502 540 940 135 599 244 303 29 447 758 607 147 259 809 470 532 382 503 951 23 179 339 376 36 800 41 813 26 949 630 847 647 625 531 265 287 45 127 433 954 82 481 964 908 434 383 826 448 306 513 29 966 684 722 607 249 192 525 358 264 130 764 32 788 246 279 810 598 504 344 729 850 249 633 653 870 789 494 606 508 85 105 192 298 770 138 824 987 557 522 591 774 671 876 951 317 585 281 721 667 432 701 710 974 296 635 612 576 540 651 30 718 693 963 546 377 558 396 440 174 62 224 556 549 460 167 451 375 494 94 81 228 205 270 558 458 853 349 610 746 352 211 426 250 21 440 910 504 103 321 575 786 85 834 885 263 722 641 730 179 67 8 284 385 320 130 400 303 370 412 908 491 129 247 41 406 59 236 886 614 102 42 635 629 144 1 79 631 474 309 538 337 252 942 716 636 434 411 737 229 558 374 499 558 47 705 128 807 852 460 685 190 325 49 27 534 603 619 715 738 924 219 162 657 589 751 364 400 611 40 90 620 604 606 569 11 828 539 975 652 658 523 574 240 890 285 940 129 851 331 661 806 720 88 417 300 162 119 224 326 555 742 432 62 657 770 98 92 607 429 180 680 244 509 538 682 912 587 398 271 900 78 37 864 175 956 205 702 241 99 968 199 964 210 905 194 881 603 855 79 714 405 677 235 253 68 413 262 806 783 406 947 851 256 232 604 617 896 508 949 806 107 992 118 637 670 557 678 81 748 636 892 348 39 760 209 779 257 168 814 780 591 284 431 595 225 775 527 695 197 958 658 501 251 329 681 807 582 649 466 741 744 26 154 815 242 845 291 424 556 23 866 876 898 534 623 955 323 253 694 146 80 792 869 107 696 104 721 315 122 516 674 299 456 773 76 146 332 618 362 107 17 956 483 590 865 211 733 405 617 77 428 674 143 233 322 692 581 358 709 417 77 117 149 909 800 894 695 999 878 437 597 520 753 401 697 338 676 512 724 863 328 993 371 559 354 143 189 84 943 333 206 545 578 778 498 226 434 112 723 117 575 348 659 42 973 417 897 265 0 541 553 526 221 843 484 610 226 474 548 297 740 640 101 541 327 218 945 453 171 815 912 733 918 863 364 503 547 30 579 179 771 135 355 461 407 62 470 108 858 823 980 591 276 498 59 36 743 411 173 611 872 419 577 488 894 628 777 674 861 12 827 129 248 150 454 889 626 420 615 661 815 149 313 410 750 549 213 927 698 612 976 976 810 464 554 878 583 833 133 450 645 187 114 564 933 640 37 318 845 17 180 629 410 923 90 575 208 892 16 551 69 163 580 209 128 657 613 712 164 573 367 465 391 647 272 723 22 940 478 834 782 870 735 437 97 422 333 26 20 672 402 156 176 398 946 571 789 71 700 278 871 862 797 517 533 627 780 607 74 567 899 752 269 509 663 437 961 671 301 976 564 406 155 558 618 37 730 193 759 269 305 529 293 347 930 82 457 817 437 938 557 217 573 246 821 747 297 46 699 298 889 645 238 638 193 726 104 85 860 393 223 838 294 105 267 19 418 628 638 171 829 218 792 311 486 87 233 800 925 249 728 695 336 318 2 388 447 621 420 582 732 295 934 861 691 567 851 659 443 857 574 739 900 722 830 33 849 456 852 456 156 998 218 468 230 959 275 674 793 339 601 845 350 927 796 643 868 411 622 42 765 803 542 133 259 288 932 933 794 174 112 469 922 893 887 903 435 60 627 963 469 785 273 209 6 942 142 59 243 190 451 503 719 921 413 715 172 215 102 818 708 374 19 937 462 991 399 448 842 379 182 393 915 247 89 865 637 56 689 400 146 543 315 289 991 151 347 136 838 302 538 301 791 362 910 248 165 509 535 156 904 408 890 542 808 885 833 579 299 74 736 148 506 937 196 277 338 384 512 429 775 342 369 422 489 617 600 642 811 462 414 938 108 527 707 422 378 444 453 822 972 769 295 114 495 250 927 402 846 386 672 165 763 351 571 378 157 423 713 348 951 188 404 720 67 637 464 986 895 77 559 128 879 544 653 276 353 213 222 952 260 593 999 348 426 946 61 873 773 583 463 959 664 535 952 190 497 854 35 669 656 768 880 504 529 77 482 301 18 520 376 683 427 593 30 427 258 511 5 905 979 983 757 855 595 48 57 761 268 7 960 714 599 422 958 844 163 420 386 319 397 862 921 380 902 440 988 652 60 271 654 80 455 460 901 796 341 614 785 896 168 764 81 619 997 350 562 610 83 681 964 333 15 293 141 87 296 993 231 739 519 922 520 574 120 921 632 315 54 739 903 202 109 714 379 59 145 795 570 890 185 241 884 153 48 991 844 493 373 457 192 330 992 393 769 647 727 523 831 333 467 86 507 773 239 277 288 667 348 219 9 353 968 921 684 918 569 909 596 18 47 652 818 611 473 693 905 244 686 143 490 453 162 153 586 495 311 314 436 919 679 912 712 238 477 52 971 750 181 38 340 631 862 247 125 617 382 53 205 234 115 257 282 638 839 317 82 31 938 949 33 730 372 610 662 529 893 640 608 852 358 243 302 881 98 559 590 566 390 339 683 360 343 389 169 321 366 808 277 244 826 243 747 13 551 161 648 742 939 736 55 626 234 837 714 878 856 304 854 901 990 566 394 732 492 9 816 674 544 341 602 196 588 520 292 115 280 183 265 37 187 394 134 386 609 4 283 366 312 991 502 721 46 216 51 645 87 592 546 571 151 474 106 846 178 457 526 182 817 363 935 804 216 258 53 464 883 65 881 767 566 735 476 971 624 417 687 802 160 160 795 951 203 722 822 383 416 282 50 498 610 726 537 282 488 404 461 390 121 292 384 23 175 182 643 631 677 320 781 408 801 564 640 687 325 437 318 927 361 816 380 81 982 985 100 13 953 133 755 798 393 742 425 453 767 96 25 431 555 296 153 591 423 65 784 911 202 242 245 52 34 8 919 52 916 635 914 259 44 314 543 123 320 615 941 799 117 2 607 445 989 544 71 477 703 876 857 1 752 995 110 453 252 645 319 79 177 583 183 908 882 286 64 750 978 679 975 91 888 839 27 347 967 401 430 393 401 401 290 80 837 151 875 280 500 60 917 604 314 531 756 46 660 991 330 44 944 240 370 402 286 629 693 550 306 651 381 336 278 12 246 357 840 408 444 387 516 922 572 902 452 49 729 6 993 136 304 542 432 713 485 688 726 144 690 886 124 119 214 73 438 395 70 836 215 966 158 149 741 179 589 487 685 481 820 44 665 727 14 590 911 988 433 804 21 829 56 598 58 134 137 300 886 305 885 983 642 514 166 909 749 820 848 673 804 380 924 775 139 592 847 168 241 585 560 421 103 735 126 57 950 807 289 390 644 756 550 112 585 475 873 425 909 113 536 416 237 586 646 396 43 647 253 630 669 895 52 321 310 229 449 490 766 475 445 838 475 495 584 714 920 299 986 599 998 759 955 501 772 307 255 402 805 697 201 729 419 360 518 55 132 137 148 514 995 532 28 834 977 191 329 144 421 522 184 583 38 906 170 355 936 352 72 664 13 347 567 702 711 965 760 853 116 600 616 677 96 424 479 633 650 73 634 596 798 96 706 525 200 399 140 421 363 506 511 516 439 704 85 933 611 861 661 403 592 672 517 109 628 90 408 954 136 921 356 608 803 822 824 66 969 515 835 117 832 785 487 813 799 798 937 67 929 553 352 277 161 500 12 539 144 616 66 90 716 308 841 255 855 381 959 484 524 25 150 526 863 446 409 865 198 393 10 600 983 515 926 571 73 849 415 140 324 749 962 969 639 430 948 572 923 149 65 425 563 190 403 57 913 377 3 463 389 597 891 297 825 673 84 292 392 35 191 969 510 672 7 581 357 347 459 473 31 838 334 15 931 47 688 747 422 738 928 76 867 55 819 750 417 213 965 989 843 784 232 429 859 97 957 44 261 857 186 312 552 841 204 205 93 840 761 636 424 586 996 137 692 899 514 436 715 447 528 662 625 571 195 915 853 290 468 894 541 3 981 876 790 790 360 161 521 254 471 288 745 962 472 82 86 950 212 579 673 472 754 604 594 473 4 20 813 435 111 319 994 502 274 55 802 95 266 731 985 990 123 185 217 450 734 607 568 277 739 479 970 24 342 375 465 447 450 820 480 116 907 664 365 911 731 717 545 434 779 488 446 883 368 10 75 699 441 791 940 907 655 371 24 311 621 524 906 937 649 708 515 382 671 894 474 634 812 887 675 874 828 640 388 698 95 541 710 324 284 7 776 798 737 1000 704 991 668 139
246 987 337 744 852 546 360 656 120 724 493 480 132 550 494 528 267 728 911 588 285 791 583 550 550 98 680 410 822 256 212 945 850 322 758 257 548 991 781 572 662 337 16 338 510 248 630 350 449 802 740 586 659 885 753 35 210 379 223 922 474 362 121 38 761 523 491 675 26 470 841 81 593 141 619 681 728 14 999 851 566 491 886 611 817 652 506 564 908 366 622 11 997 461 203 688 947 177 776 88 18 113 104 206 995 606 177 974 50 699 958 651 62 224 149 551 480 79 175 272 731 415 961 440 788 299 419 693 525 594 192 746 595 854 704 416 284 47 807 36 366 622 737 38 613 694 189 578 429 614 581 269 502 620 925 260 885 388 646 387 427 683 434 892 832 400 702 743 633 318 898 717 4 624 186 402 279 609 5 917 413 448 63 785 245 279 446 264 69 303 547 114 986 798 114 177 745 485 215 313 839 710 821 820 909 641 815 974 524 599 796 189 331 911 357 492 229 535 944 623 868 174 521 872 79 50 992 890 452 968 290 100 2 428 756 988 970 578 916 519 651 378 415 555 187 171 877 123 307 95 988 884 437 362 221 827 712 530 897 363 88 80 329 543 977 381 797 359 611 452 237 166 61 392 828 1 544 365 445 222 184 972 195 217 647 802 84 674 136 235 94 845 376 45 131 105 336 412 915 415 696 287 90 967 459 694 436 586 461 893 867 306 438 82 144 57 158 151 549 923 946 26 24 916 312 153 443 855 579 144 976 296 492 675 77 674 130 911 460 145 188 747 605 271 769 646 34 542 123 603 379 893 690 819 512 482 220 116 845 785 19 404 276 354 859 177 708 788 128 264 214 296 182 385 567 978 293 940 736 131 800 740 60 734 403 226 572 737 747 542 906 45 725 740 978 346 808 794 200 246 392 750 847 642 435 254 578 842 361 922 283 922 108 908 48 493 389 140 516 363 727 680 227 785 87 269 49 449 222 605 835 388 80 702 92 720 658 171 642 78 555 930 691 934 863 507 918 609 809 414 199 869 209 395 891 52 143 357 926 538 205 44 216 358 893 907 689 15 364 384 675 644 42 99 742 881 96 346 58 487 46 12 431 415 388 934 698 493 397 334 168 888 119 31 634 202 827 658 639 919 66 399 846 970 371 752 701 454 304 161 404 22 41 330 783 724 133 810 748 977 929 678 554 877 523 430 953 518 541 697 820 740 574 207 811 904 693 934 495 647 402 385 391 13 486 277 804 255 969 473 202 632 247 337 254 347 975 643 258 434 880 282 672 344 993 378 292 740 226 529 155 671 91 970 688 611 849 466 85 515 322 249 439 952 785 675 709 493 124 76 107 475 20 963 921 518 135 975 305 931 940 654 545 408 362 708 826 957 81 765 546 881 830 917 261 103 381 386 910 741 876 692 125 552 539 745 95 128 829 543 972 830 297 538 396 293 444 89 23 947 814 482 930 461 422 291 0 44 813 121 399 631 636 522 660 95 888 271 314 912 103 362 483 929 557 336 142 344 47 953 393 754 167 863 951 513 519 206 973 582 498 966 795 316 640 55 269 128 343 387 257 170 933 258 803 132 931 630 217 291 654 811 405 474 93 158 656 503 615 221 466 18 375 492 637 359 411 356 201 984 649 920 920 463 421 118 537 62 86 55 99 762 417 922 718 88 844 950 706 322 354 520 207 720 458 64 11 370 924 728 282 326 564 227 996 554 508 991 456 140 328 865 628 639 485 852 68 132 256 411 558 140 183 497 464 126 488 183 333 817 833 565 332 529 356 410 412 334 842 982 306 605 340 232 782 252 603 756 668 131 773 808 287 904 848 928 433 50 300 413 956 197 866 139 900 735 879 319 489 597 587 563 875 8 778 729 771 547 197 912 138 197 667 195 299 240 352 405 196 403 401 231 744 545 318 322 424 686 268 320 45 561 674 71 316 219 181 103 351 400 903 986 793 967 963 584 955 352 425 841 864 416 661 257 914 599 562 636 542 494 450 538 869 742 477 641 13 684 248 311 141 501 765 331 198 921 597 531 385 400 707 460 244 294 9 231 971 698 317 95 514 604 252 936 774 597 858 827 551 899 481 87 243 124 271 602 533 617 265 865 37 589 122 200 598 773 854 823 856 213 927 606 657 119 612 624 224 977 965 733 190 894 981 378 588 903 146 256 113 869 887 359 418 88 528 363 263 539 618 172 302 290 28 656 569 165 720 509 616 509 982 32 228 346 669 636 526 802 752 774 872 132 100 129 387 251 156 39 601 630 386 379 711 115 556 366 501 974 724 717 895 395 211 948 655 296 432 284 716 110 697 964 274 164 535 868 559 986 369 525 594 333 998 761 240 964 591 528 967 727 472 227 980 366 334 841 426 364 338 219 249 951 763 171 370 755 511 459 324 831 676 860 568 22 30 642 70 637 966 272 750 495 353 549 620 792 681 137 478 278 670 705 904 134 882 339 469 433 629 948 575 476 55 254 576 993 990 427 74 851 505 109 294 589 31 102 236 683 520 531 884 677 923 544 609 479 722 877 497 804 871 547 327 716 349 138 462 851 838 304 573 711 764 416 487 542 32 556 592 187 735 216 621 910 208 942 59 267 278 561 373 202 714 532 53 258 515 290 453 114 319 646 448 20 233 97 363 898 943 914 775 705 653 105 509 832 789 214 255 126 552 784 695 146 193 357 346 735 253 342 699 975 623 488 896 421 713 489 641 968 780 462 470 848 791 518 643 946 907 902 8 545 309 842 870 555 310 649 111 463 881 406 185 774 162 53 600 892 126 545 52 237 367 203 296 42 729 183 303 58 71 922 454 8 530 351 273 218 238 253 504 467 755 683 599 614 837 919 173 547 286 824 586 479 191 895 129 827 819 261 118 702 339 846 873 724 301 129 235 726 730 765 78 319 786 821 589 55 664 588 513 541 476 456 964 279 684 133 109 909 1 937 342 78 989 831 6 232 536 431 942 286 390 31 738 837 355 429 518 101 457 440 645 740 831 713 503 921 380 899 151 465 818 467 161 391 38 570 153 40 383 211 377 264 44 798 543 191 892 867 823 657 779 608 102 844 150 764 112 717 860 996 372 947 280 660 266 953 739 146 825 916 277 332 341 788 624 694 673 232 625 952 73 936 617 584 152 974 170 144 451 1 719 998 295 646 768 228 717 265 101 405 732 592 743 268 27 638 420 646 347 170 919 172 423 905 115 492 407 637 395 151 25 332 787 52 180 659 632 83 455 455 139 702 394 383 467 370 350 430 538 96 97 960 608 633 810 363 805 322 984 747 335 521 154 859 734 692 561 261 721 290 950 632 76 83 565 106 816 807 631 947 840 26 204 508 127 93 89 835 949 573 75 476 29 14 468 671 935 841 960 238 270 922 473 651 677 616 762 596 938 309 33 850 36 601 408 826 694 147 232 729 959 923 665 273 21 559 430 436 596 321 164 946 172 723 82 863 671 697 67 16 230 418 928 435 179 199 540 194 116 721 298 91 635 391 692 764 440 396 35 105 219 592 531 434 218 638 650 378 260 659 176 593 83 272 106 203 313 203 475 689 652 778 937 71 602 526 242 234 414 943 991 382 759 897 939 209 954 58 682 443 264 707 57 176 378 719 213 106 952 752 710 608 553 733 140 604 231 141 685 75 272 935 169 920 441 395 766 634 806 953 644 384 563 708 899 200 851 912 157 605 614 323 979 905 171 482 799 296 117 344 802 299 288 29 683 719 145 9 862 999 606 516 262 544 54 396 374 348 560 779 777 492 499 984 890 841 147 163 723 675 983 988 368 244 17 17 784 128 315 183 51 27 527 649 934 432 824 255 705 534 250 753 40 341 883 645 913 47 834 904 874 313 72 173 3 320 14 605 428 554 398 747 7 792 348 651 166 697 239 785 905 673 163 26 912 230 251 349 384 873 484 433 760 835 746 567 857 898 751 599 571 835 792 176 715 880 43 170 741 359 471 878 666 543 932 606 410 493 159 501 311 391 733 791 687 686 15 416 326 693 843 938 894 858 281 596 174 231 679 141 500 755 726 469 901 347 522 383 607 674 974 785 308 988 584 130 865 817 148 115 585 579 291 701 323 934 98 259 985 542 770 686 259 329 206 376 917 439 590 997 165 475 922 431 194 148 853 83 406 531 330 997 39 238 463 289 12 646 678 808 496 344 490 877 772 721 275 788 648 902 325 440 321 86 790 410 987 583 968 859 801 249 22 379 10 473 482 631 577 470 889 458 855 320 604 443 582 817 532 903 56 770 686 120 479 554 902 343 957 522 627 145 358 715 878 505 757 55 626 358 65 143 749 276 529 144 345 720 442 744 700 220 344 182 365 543 517 149 610 211 534 102 798 198 289 623 941 452 754 449 767 168 105 550 178 834 836 82 110 852 234 540 320 127 225 324 241 700 936 646 638 666 134 989 580 740 382 875 465 447 861 139 160 253 507 794 359 354 137 322 794 745 812 516 663 926 570 327 962 393 416 59 945 744 948 643 64 266 409 358 400 201 447 815 703 718 994 346
831 120 671 625 794 870 403 478 841 749 26 25 580 493 532 627 219 466 335 866 499 744 200 734 396 981 303 680 227 282 911 188 100 72 883 866 417 148 565 649 696 761 793 452 375 745 785 708 742 668 356 773 908 88 390 66 472 455 102 559 724 955 385 654 717 526 551 872 10 476 393 490 149 621 315 124 772 926 253 965 203 196 29 989 439 585 305 665 715 44 949 464 991 616 665 751 521 696 682 181 421 757 993 938 51 663 720 875 448 909 56 564 755 509 709 813 889 45 223 857 518 841 433 373 550 907 12 766 926 954 806 140 447 26 373 13 366 642 299 163 569 93 336 297 53 236 576 905 155 196 630 832 888 378 73 209 556 596 927 321 738 983 162 366 659 89 541 11 573 748 848 662 220 575 353 520 340 790 711 641 994 902 753 373 130 196 169 509 692 940 129 959 256 14 35 528 811 764 990 603 23 145 414 392 377 228 616 953 929 471 202 602 441 580 515 110 936 947 404 165 65 442 480 125 635 786 257 466 334 363 156 682 440 261 976 747 512 164 972 323 712 747 460 261 670 774 919 747 969 995 451 363 195 1000 9 475 112 400 372 432 859 911 678 839 274 869 570 321 987 840 857 859 84 551 13 804 638 933 137 536 406 130 363 833 389 902 462 399 970 691 608 764 343 527 101 753 879 861 624 828 592 784 770 977 901 824 325 227 559 986 876 414 641 579 495 706 61 772 324 776 930 826 701 185 146 853 94 670 971 371 214 904 271 676 690 786 463 658 647 620 587 988 656 346 282 492 693 657 686 715 595 12 74 968 768 457 196 370 782 405 360 73 962 542 423 126 905 838 470 281 79 914 871 989 661 307 553 48 330 480 374 908 769 97 852 322 546 814 142 621 946 356 622 558 482 618 839 990 966 738 277 298 284 590 897 780 615 375 508 852 714 177 358 15 409 718 639 412 737 20 342 46 977 865 36 365 15 717 574 388 844 158 357 994 174 915 105 802 983 262 850 245 210 175 939 164 945 162 662 978 72 116 238 48 22 76 444 939 323 179 683 752 261 287 577 381 382 437 308 49 829 276 827 287 133 165 567 892 486 243 361 162 178 841 467 218 756 178 114 852 310 597 188 996 578 197 760 71 1 892 588 704 552 986 925 6 92 765 8 335 4 967 49 864 120 422 179 932 554 859 117 717 422 199 549 591 721 334 723 605 177 981 455 135 610 813 669 192 464 273 849 495 509 358 873 944 189 477 689 911 367 500 98 874 777 986 548 971 934 615 853 308 867 665 62 672 181 412 654 608 904 588 437 435 935 549 542 935 264 272 535 340 562 692 733 9 20 322 209 255 411 465 855 312 530 403 190 379 191 845 85 868 758 145 627 643 938 715 606 385 289 891 778 627 48 378 835 733 333 584 730 76 975 137 937 997 430 389 788 608 394 848 399 831 838 545 413 554 267 694 288 162 445 263 520 684 38 957 668 778 16 760 469 36 165 262 815 240 172 850 999 312 82 689 963 758 6 616 139 86 704 918 171 240 434 727 113 408 826 137 739 630 143 539 450 493 77 958 167 446 388 524 415 955 255 513 211 406 259 544 629 152 584 880 695 423 412 374 71 768 988 575 44 261 685 12 947 369 40 680 766 675 599 918 978 706 830 701 235 675 735 564 391 402 144 699 933 403 539 142 915 45 774 725 498 851 585 375 869 632 842 906 953 739 823 459 492 222 596 636 913 194 234 69 493 611 646 982 192 673 429 362 740 245 5 9 981 573 199 468 321 395 658 731 979 572 625 772 115 950 185 868 812 31 697 79 416 420 619 982 454 573 920 275 442 459 818 313 601 496 456 543 992 122 898 457 863 504 607 405 618 75 828 117 875 94 87 188 86 981 789 604 43 868 998 982 461 934 824 389 780 567 611 114 231 398 500 947 757 478 598 671 104 95 158 235 292 181 734 335 872 464 471 996 537 898 135 211 383 360 443 586 17 208 41 113 302 583 354 503 161 978 974 246 18 800 613 807 50 927 882 625 275 579 205 846 236 651 481 982 438 424 571 720 226 351 67 556 816 502 355 900 862 199 813 660 269 529 68 614 741 409 337 326 507 521 591 736 175 93 420 873 767 839 47 500 339 408 538 671 626 627 268 216 110 187 854 179 173 640 834 175 771 864 427 848 881 553 485 744 497 436 781 463 614 14 59 869 918 224 318 252 602 302 543 339 525 786 579 550 964 264 296 776 557 392 819 881 384 5 581 70 466 828 703 298 802 580 931 898 81 571 572 606 419 945 0 777 708 504 258 191 425 80 716 361 52 958 989 700 501 995 803 967 955 10 522 116 160 347 186 402 736 814 119 471 597 348 732 434 877 738 365 305 928 257 290 766 183 118 700 252 206 798 329 546 633 418 254 65 297 612 306 657 529 846 609 122 243 974 604 493 487 485 278 983 262 67 526 24 786 36 621 347 564 845 906 717 885 889 273 538 956 446 392 776 667 743 775 594 150 610 985 55 407 69 400 354 887 583 707 860 241 750 799 99 655 528 792 432 279 67 28 474 89 74 276 53 510 644 846 519 184 942 378 432 66 839 677 726 516 5 138 345 458 991 319 223 948 226 967 544 650 29 247 660 517 312 519 38 982 76 449 999 807 100 744 37 861 630 75 21 194 758 362 181 32 316 368 634 820 665 118 868 603 307 840 754 246 826 728 697 797 754 763 857 405 549 973 94 14 456 534 377 401 42 176 703 640 138 722 302 428 871 652 819 765 154 244 311 547 943 225 646 544 963 304 195 506 832 921 1000 395 361 489 940 402 858 369 486 531 862 2 285 922 892 473 603 344 758 617 660 636 368 488 826 513 316 705 292 568 974 950 651 890 981 90 363 436 887 212 216 309 210 326 250 426 384 313 658 197 980 3 486 24 430 291 725 743 520 140 881 141 976 128 532 754 394 63 358 643 432 790 83 912 125 558 688 331 252 623 839 860 776 286 109 895 65 168 508 435 541 57 740 825 279 675 227 560 259 745 232 514 271 154 357 242 771 903 312 76 240 351 273 30 55 91 509 902 890 468 46 232 22 796 607 474 850 787 790 198 77 528 348 69 915 314 271 83 223 265 382 586 926 180 558 582 605 432 88 251 216 910 498 997 537 706 213 691 610 287 635 151 444 814 565 370 422 680 221 645 432 870 732 125 277 316 357 663 311 397 497 694 301 664 614 836 226 583 712 699 24 958 872 145 262 107 276 555 80 116 383 359 320 533 245 620 422 346 411 45 9 713 9 511 433 159 185 312 525 398 890 170 324 193 317 817 462 213 365 566 704 719 490 961 269 868 546 380 617 386 896 892 8 748 173 752 173 666 913 249 527 364 807 457 446 465 392 687 753 731 473 371 505 653 582 55 779 801 31 33 751 628 682 725 168 505 157 131 273 832 13 109 805 858 753 917 616 843 991 42 771 281 956 536 266 134 881 864 95 19 326 761 385 679 840 106 206 332 117 688 597 266 474 837 10 295 194 25 930 320 633 387 370 352 96 631 268 224 265 944 533 942 137 494 135 657 176 350 943 476 591 252 523 545 289 37 116 746 356 272 788 632 84 300 17 157 247 909 279 590 190 250 338 245 236 459 857 166 616 684 574 431 830 46 114 878 686 260 166 698 923 60 574 896 903 986 285 524 428 563 4 776 812 285 818 233 992 152 464 605 223 784 976 446 372 108 635 612 458 103 862 710 521 984 242 779 448 764 858 478 18 805 876 637 140 651 833 593 984 924 748 951 372 230 186 673 579 27 743 798 457 34 24 222 391 851 631 747 366 718 102 943 786 561 894 791 515 164 716 795 494 93 55 821 861 490 944 379 295 453 221 750 955 204 320 70 698 148 471 773 239 762 924 207 167 96 451 642 504 681 945 496 197 833 943 88 312 477 31 874 657 124 472 523 766 327 948 221 283 941 417 58 531 132 785 727 277 899 965 759 985 54 946 121 312 201 623 147 532 123 939 338 724 995 46 676 217 504 302 880 420 307 663 865 182 418 242 893 228 914 314 64 485 311 229 822 993 674 359 749 696 660 489 215 827 594 729 783 186 600 621 957 225 345 128 410 160 886 458 804 625 11 77 527 683 575 870 216 2 729 382 239 498 217 574 97 48 218 617 248 864 424 859 648 371 7 53 884 575 847 439 932 709 960 868 126 136 672 17 31 558 894 245 228 161 237 53 702 774 809 903 996 177 263 983 540 726 328 423 800 139 111 109 341 979 21 818 240 852 900 628 479 688 293 414 408 642 208 51 644 694 980 202 270 868 475 852 866 779 491 87 452 592 907 593 187 829 751 622 649 221 136 379 280 689 122 928 95 718 483 613 283 445 99 436 229 702 726 127 808 950 298 787 80 814 810 278 954 542 347 432 959 1 965 33 182 381 39 876 502 577 317 551 163 843 940 166 952 528 503 500 634 896 127 839 322 596 856 323 153 848 891 138 381 111 376 924 968 991 78 34 845 298 301 454 484 692 916 735 589 86 923 312 349 125 294 600 348 295
143 186 379 895 142 660 179 494 216 929 535 47 126 68 236 977 299 159 169 570 426 840 476 153 723 392 385 686 139 138 716 103 107 888 194 491 393 631 557 3 775 67 331 322 445 457 160 683 751 405 262 272 695 697 280 21 252 184 647 310 665 634 886 226 722 843 188 137 761 609 536 854 521 783 60 769 367 385 823 440 429 229 333 632 813 476 570 602 992 587 234 416 960 651 540 541 448 350 615 201 858 214 623 885 251 994 669 967 307 511 660 396 93 748 857 972 513 952 985 110 860 752 605 519 273 965 87 753 433 310 632 608 7 188 32 366 96 871 440 86 495 145 272 512 482 6 218 624 952 566 805 704 644 122 391 588 14 320 785 875 738 968 893 903 924 620 500 345 398 741 149 290 443 768 412 858 155 833 599 509 801 959 692 902 42 694 850 362 704 660 870 441 317 104 451 545 314 624 205 682 114 807 219 68 458 230 83 79 383 87 18 190 779 707 323 127 150 313 39 933 493 755 332 619 989 906 895 240 116 686 33 778 757 465 172 222 361 146 538 95 548 310 686 902 974 794 106 657 238 950 364 405 416 68 930 671 568 707 964 255 956 193 853 838 48 8 227 85 917 373 77 200 780 722 867 551 567 70 461 251 816 402 325 102 994 689 59 371 138 288 745 320 108 15 727 324 102 329 737 833 839 311 625 121 642 257 671 915 23 526 203 938 511 691 743 42 802 105 662 222 555 868 657 991 766 923 915 277 469 816 730 862 253 202 452 783 788 29 504 782 261 475 271 423 973 364 512 852 849 630 542 374 78 614 648 180 40 700 228 725 164 890 814 782 462 292 103 403 838 868 46 681 372 622 601 238 564 354 153 510 922 975 888 866 79 944 969 172 50 379 250 467 842 603 437 155 204 512 774 713 732 682 20 415 702 126 896 159 752 97 864 195 375 85 229 952 241 8 503 271 470 48 371 623 178 40 672 96 464 517 572 760 256 613 784 331 822 526 237 201 610 814 171 462 965 593 388 567 436 913 807 770 2 955 144 398 30 4 327 480 966 532 537 920 392 111 854 495 202 428 420 913 700 373 481 584 673 364 650 37 953 994 593 558 246 422 638 479 369 854 659 949 260 942 413 7 698 86 797 870 771 634 162 158 649 148 901 852 529 853 133 913 161 317 948 46 582 793 137 552 562 432 926 993 531 426 590 746 312 935 357 81 224 632 792 359 287 885 725 765 699 629 656 857 217 400 235 284 545 93 170 648 903 888 384 343 72 722 507 9 98 973 81 53 773 903 89 746 294 887 929 117 902 829 210 396 247 582 756 35 304 593 459 709 587 186 609 842 706 70 16 762 543 253 970 490 220 919 581 30 957 37 817 966 910 253 419 17 828 734 554 350 84 134 897 831 91 547 330 156 691 215 607 499 634 229 687 452 899 912 999 240 944 692 913 221 213 533 268 869 231 202 527 742 189 6 696 691 174 791 560 599 744 308 90 124 47 127 173 221 370 491 316 873 424 136 428 697 846 831 19 383 310 336 324 118 463 455 843 744 583 435 522 142 546 111 484 898 381 849 329 232 490 449 724 382 322 334 621 839 616 611 845 959 105 131 52 490 63 988 975 516 240 563 639 699 914 15 301 684 73 496 683 159 460 514 602 621 800 91 731 393 430 665 612 833 518 466 799 723 44 467 373 46 726 723 954 482 423 238 508 808 758 623 168 812 455 607 288 693 827 986 931 289 346 577 340 253 877 151 859 627 82 7 947 508 641 65 685 204 996 573 163 686 667 811 510 219 597 767 341 862 600 393 798 570 223 917 192 690 653 760 10 910 277 175 701 254 225 432 565 460 435 402 265 83 585 170 65 429 54 509 206 164 658 284 183 238 5 709 25 93 199 393 550 518 778 171 995 465 350 557 841 196 308 920 715 222 243 942 569 85 496 791 122 383 407 959 815 63 473 224 635 374 344 862 746 277 976 669 703 852 628 93 24 272 937 165 249 302 526 150 829 510 740 567 923 717 209 231 486 161 74 360 254 539 622 772 613 223 534 85 297 581 826 556 465 465 608 428 302 921 293 548 336 466 110 397 819 925 62 16 618 886 38 406 678 745 88 592 821 44 719 339 921 795 71 791 368 970 824 621 166 413 29 870 255 75 640 353 404 933 636 991 762 232 900 697 342 297 328 758 296 592 556 976 417 868 967 49 911 101 466 359 76 394 447 81 942 493 27 965 705 740 13 145 611 225 31 795 17 360 791 530 475 30 530 780 157 400 958 993 949 181 158 284 418 453 339 120 633 249 127 944 119 80 880 113 881 245 15 907 358 660 943 114 783 55 182 89 395 148 441 993 125 917 113 835 938 621 244 33 879 922 121 219 347 671 488 253 67 301 181 610 768 717 721 489 776 7 421 421 402 494 670 648 862 23 257 958 803 928 539 639 898 611 688 7 75 225 377 289 830 853 812 9 439 921 796 260 474 224 594 162 977 231 852 224 711 781 674 349 427 982 790 904 787 86 124 972 856 43 675 113 222 663 355 488 739 422 123 695 506 716 281 609 349 787 795 71 950 378 982 745 477 948 905 55 198 366 8 642 258 364 211 306 951 444 86 208 547 387 934 847 396 430 193 65 130 513 927 129 652 937 654 137 378 393 884 674 156 109 668 162 117 956 362 648 646 689 151 41 115 686 651 569 175 792 940 4 806 849 487 859 279 132 22 775 97 364 532 36 978 125 832 94 591 743 58 128 35 718 979 892 180 822 11 81 697 253 233 569 263 335 70 497 606 613 359 139 577 626 604 811 598 450 313 812 679 93 337 207 208 56 579 529 480 393 467 564 936 767 9 434 376 780 146 479 760 655 468 557 278 235 831 34 499 973 759 565 584 668 998 816 627 391 878 528 523 246 925 237 457 106 990 223 34 821 454 419 94 133 374 366 298 438 626 895 836 729 677 451 932 459 190 993 387 183 57 435 645 211 871 946 489 334 987 704 200 25 195 296 410 8 152 583 988 624 509 709 983 609 848 781 603 392 502 742 637 299 847 690 808 511 403 759 471 624 351 70 980 7 397 132 100 77 935 263 311 287 963 554 844 934 319 157 617 49 528 243 411 292 885 973 777 560 68 480 61 625 631 569 576 220 92 274 908 100 285 544 993 276 390 185 444 437 689 74 533 966 575 365 919 222 818 844 36 773 120 555 580 651 292 578 945 40 690 447 972 424 286 938 245 643 865 240 890 430 875 317 321 157 707 561 769 370 883 41 991 277 619 275 789 570 681 721 431 249 718 408 820 685 101 518 498 348 483 690 717 774 742 566 492 275 269 826 941 219 259 923 26 149 520 573 365 200 64 839 104 21 401 233 352 748 519 107 274 861 479 205 643 829 810 575 37 129 295 422 399 117 551 860 772 485 41 469 578 296 159 477 709 923 517 838 997 496 971 755 661 445 986 380 305 775 754 759 595 691 840 856 755 336 28 139 291 970 825 521 837 891 109 794 863 913 733 429 136 555 765 782 66 425 315 205 694 718 472 920 186 833 961 174 588 616 918 649 335 275 586 572 793 868 666 527 275 983 270 41 380 968 422 500 916 913 906 139 177 836 525 337 629 201 80 524 728 703 326 447 400 168 1 627 450 662 43 782 353 690 851 352 187 922 128 22 959 468 763 980 154 309 176 963 56 98 289 982 300 393 749 110 571 725 680 210 145 140 134 805 561 904 284 109 873 467 111 245 889 110 869 84 904 770 589 134 505 570 494 633 928 534 767 501 747 963 676 135 781 79 356 359 415 65 876 165 318 462 45 616 491 704 515 406 197 182 131 700 558 856 624 674 912 322 573 173 804 830 753 477 729 259 516 3 360 788 21 589 620 36 282 881 276 343 334 113 434 804 112 628 811 506 559 732 221 343 207 303 748 679 563 897 442 146 394 385 909 597 835 249 239 913 226 584 408 243 129 791 834 303 552 239 354 743 981 589 741 744 868 443 348 131 432 520 303 254 549 443 684 756 946 525 167 239 147 774 264 121 708 335 386 951 750 230 892 733 425 833 782 119 497 298 69 400 786 645 574 530 544 841 95 128 866 15 266 792 196 202 49 271 894 292 132 889 735 121 710 330 248 460 809 431 713 556 955 606 682 246 453 232 201 187 409 327 6 523 242 823 446 190 215 262 920 482 141 494 406 216 861 790 592 555 663 74 734 753 55 683 214 359 939 19 165 618 389 655 232 268 267 367 343 721 306 98 414 839 345 450 51 605 720 886 891 570 524 995 664 747 882 797 596 333 855 190 382 966 485 695 962 432 290 121 456 302 12 851 320 311 85 366 968 703 230 369 833 702 363 748 874 802 614 882 714 19 907 666 764 56 438 77 933 788 541 506 478 387 630 887 283 893 712 77 118 87 140 342 338 428 770 560 514 709 553 602 794 656 449 547 0 353 148 345 99 123 405 34 3 137 872 981 212 824 366 178 135 198 655 860 4 135 501 473 984 959 887 947 309 102 185 698 736 552 191 776 184 34 693 36 53 850 566 691
123 579 685 495 962 708 255 623 819 125 10 874 360 231 79 123 967 418 462 995 40 871 326 168 233 741 416 396 933 861 444 167 862 538 716 790 115 17 562 369 873 778 988 61 293 245 619 177 495 866 65 768 239 333 271 425 513 18 21 331 110 938 767 528 882 603 467 427 511 918 731 237 480 746 156 981 209 362 966 547 493 945 159 907 876 580 585 961 820 837 387 412 170 244 516 149 617 274 122 535 350 812 276 884 39 698 433 852 375 192 254 40 93 572 981 135 810 899 886 639 92 593 719 514 141 233 688 356 112 602 924 773 379 891 333 932 928 686 660 685 597 669 915 951 974 592 381 222 709 956 947 728 964 972 614 510 385 931 744 291 158 986 401 736 595 372 471 395 866 491 318 762 388 859 442 829 980 897 982 555 11 206 378 436 568 499 198 428 407 121 490 249 529 101 774 290 468 647 760 799 283 910 368 573 807 115 215 553 297 659 569 193 133 595 440 65 921 425 95 222 109 726 926 845 968 479 340 182 907 236 612 679 23 90 485 674 463 332 129 738 778 627 192 329 561 995 889 597 67 643 313 230 680 832 190 605 107 782 404 485 675 21 557 723 357 653 746 835 182 567 302 902 274 198 838 143 272 214 697 55 512 742 939 304 395 488 449 704 275 694 776 780 482 712 227 47 383 115 514 962 911 109 153 605 489 615 415 52 87 269 508 197 771 86 830 613 174 240 361 315 651 307 925 723 432 704 100 939 714 288 918 985 451 110 240 147 839 524 135 308 692 528 85 430 949 255 817 640 850 942 437 350 951 689 330 982 718 989 363 925 883 353 902 292 338 203 371 528 386 546 423 825 321 864 954 969 262 199 208 19 217 597 753 127 681 566 248 247 535 607 708 516 530 579 56 684 621 396 184 179 33 795 985 525 167 206 28 708 60 161 362 273 580 853 566 373 286 798 717 689 762 126 887 582 808 137 665 493 506 961 998 225 563 958 666 699 194 281 355 253 647 586 790 661 374 797 657 590 347 541 181 246 740 155 723 650 72 872 881 113 507 676 25 50 699 302 280 645 937 627 150 643 96 623 384 873 314 406 220 528 232 176 20 216 284 199 406 926 623 494 527 425 51 5 76 491 223 256 502 750 235 139 784 364 818 885 344 231 483 90 373 570 730 299 641 595 405 218 307 840 412 374 782 194 825 171 901 428 720 169 648 673 673 363 197 87 831 671 269 674 460 208 134 179 942 874 328 336 464 324 183 24 501 845 773 780 938 537 256 579 655 157 164 95 438 250 137 555 845 857 136 301 496 217 237 785 505 891 278 50 148 559 99 331 733 479 127 28 218 414 229 621 558 544 943 52 138 538 268 38 459 114 721 266 613 702 43 122 12 498 295 604 29 186 266 57 865 177 678 426 41 714 82 739 206 527 654 601 965 482 448 502 152 541 175 179 71 358 944 14 554 99 399 360 679 318 609 615 270 432 160 3 298 871 884 530 531 895 185 786 247 836 975 490 22 502 311 203 952 331 428 138 421 899 147 592 892 36 400 173 241 767 682 975 54 260 725 385 631 852 672 177 225 16 455 272 758 515 45 341 476 125 693 973 913 253 114 880 573 916 497 272 287 676 891 338 741 658 842 277 726 618 622 768 646 390 445 855 834 799 853 594 253 132 596 797 500 104 588 57 144 902 755 647 64 970 852 879 522 450 246 7 186 367 870 938 216 447 474 118 36 335 734 782 833 617 578 170 616 895 737 646 738 556 910 321 301 895 169 903 934 533 358 476 86 821 604 474 525 443 5 707 49 688 748 683 652 581 188 777 832 415 171 418 602 789 875 540 492 375 628 302 976 682 481 179 650 187 417 249 765 747 13 564 299 446 992 892 706 295 802 769 117 524 273 471 739 170 366 926 518 270 909 349 351 154 252 354 710 349 763 626 736 360 704 544 977 478 590 754 154 353 402 425 308 11 703 176 979 692 973 303 930 562 972 95 656 942 354 32 836 334 202 753 46 665 69 205 447 139 261 481 707 307 528 790 526 240 119 439 788 131 576 373 991 957 367 335 365 798 524 683 30 460 978 878 68 167 457 610 337 756 874 275 389 806 382 297 359 911 594 990 661 239 912 181 236 518 348 960 230 459 969 858 899 987 9 870 429 516 756 510 369 755 560 211 81 705 552 670 376 407 843 608 161 217 829 744 826 599 7 723 676 933 549 700 859 159 610 106 686 278 781 847 142 998 779 770 213 550 515 597 231 745 906 528 837 146 2 266 120 183 603 891 696 421 567 262 125 525 929 340 815 584 219 683 84 874 0 652 454 60 914 340 814 164 263 640 920 314 126 763 860 305 824 795 336 890 994 751 91 586 867 425 821 745 409 57 606 98 124 523 289 214 799 473 63 924 936 203 897 482 691 810 101 186 684 462 729 999 589 134 591 434 391 825 986 209 97 119 312 803 352 505 356 602 555 948 900 541 201 627 620 642 499 916 858 950 791 340 792 163 662 713 258 185 430 63 294 562 139 284 42 322 868 417 140 945 546 626 189 684 469 914 544 450 640 912 498 355 214 851 441 966 265 648 878 5 611 198 917 132 607 983 880 354 872 750 587 469 104 522 785 61 260 972 461 771 769 501 732 651 6 99 199 978 418 895 319 513 904 417 615 287 285 518 963 658 335 202 393 693 62 530 317 829 689 330 291 94 728 41 332 773 642 303 667 910 70 902 146 74 700 425 510 876 353 79 626 564 956 303 940 546 47 978 130 136 869 703 653 547 605 322 323 324 470 434 541 964 786 764 244 300 747 258 637 755 458 656 118 71 178 1000 238 340 503 751 484 227 334 174 634 763 163 520 394 724 772 982 446 875 243 350 196 556 752 309 413 277 32 786 996 109 486 608 533 228 583 480 521 474 31 73 422 69 670 128 927 299 644 374 923 333 896 940 864 567 823 310 722 282 895 753 957 716 946 137 888 859 303 388 345 826 571 51 4 436 520 146 950 717 519 12 745 177 702 228 103 961 668 711 434 923 151 237 306 904 715 29 203 897 835 849 106 863 195 237 572 766 155 515 893 327 581 451 419 616 548 51 224 47 905 906 19 985 472 811 705 662 749 207 633 318 456 205 856 718 300 684 316 981 466 123 813 44 162 749 800 179 145 650 408 700 970 570 74 923 795 371 553 106 309 641 180 139 414 855 627 155 436 280 372 881 671 695 73 442 959 388 828 458 863 518 599 486 102 137 846 859 392 563 754 752 809 575 245 313 759 246 898 963 341 581 751 754 674 422 593 884 922 812 475 190 750 181 542 489 425 579 398 936 854 177 27 406 80 898 598 623 90 920 364 314 608 557 205 514 310 727 890 112 783 887 52 608 290 255 191 490 624 792 989 572 564 861 586 87 277 357 844 847 579 188 465 277 948 227 279 296 204 632 26 186 638 367 75 134 639 714 88 972 550 661 431 887 349 995 885 449 453 675 625 369 165 807 424 624 768 904 452 853 58 448 207 310 877 367 281 131 479 180 149 365 592 898 487 553 251 636 157 407 168 477 664 45 816 657 630 424 53 881 764 610 193 357 34 89 711 145 113 935 556 355 600 65 105 100 618 642 775 877 945 822 410 671 329 20 770 960 292 129 677 886 172 126 695 790 108 96 538 215 742 370 98 816 37 973 296 236 128 12 324 477 932 275 331 323 879 607 1 867 551 360 488 371 282 836 997 513 396 534 803 197 793 621 780 798 234 708 941 181 343 319 663 658 841 114 658 83 210 926 259 544 315 50 342 482 226 394 242 628 411 297 426 661 187 407 539 590 35 228 635 865 908 395 935 475 509 168 305 715 534 633 478 693 955 897 267 254 931 266 804 231 61 948 798 97 984 251 377 878 547 817 491 531 643 257 14 215 537 80 761 964 443 401 327 65 16 685 17 113 789 948 857 319 796 829 50 539 257 744 766 461 83 848 435 677 77 522 78 691 724 529 812 120 871 174 822 827 694 416 59 573 166 401 211 899 851 584 212 567 536 158 543 432 111 444 55 106 322 213 987 655 953 933 645 628 420 858 450 817 390 39 787 582 669 369 701 930 582 578 477 518 18 431 805 54 200 211 575 149 971 507 15 833 849 506 176 592 757 468 249 729 427 39 712 85 494 940 177 515 993 582 632 804 264 602 683 638 173 337 8 751 403 334 565 639 687 205 698 992 540 229 827 786 320 172 847 285 601 428 990 347 861 25 48 458 794 648 577 958 532 355 840 580 222 380 903 961 397 176 690 893 325 821 811 891 116 211 797 265 894 871 57 225 570 513 801 396 629 371 228 845 89 636 649 694 24 296 848 875 574 210 919 828 504 789 995 386 958 696 250 523 960 1 179 179 961 112 727 691 735 265 44 770 439 547 584 831 517 64 66 350 855 39 3 109 806 366 143 606 132 496 743 966 916 903 131 481 659 933 983 59 523 404 545 346 636 914 999 505 777 223 370 559 221 499 559 596 473 335 304 468 380 928 38 20 288 532 94 441 346 771 121 85 713 316 339 173
402 526 799 489 923 412 394 85 557 242 240 330 18 170 723 101 637 19 640 135 185 823 804 977 164 543 142 789 535 586 348 336 75 237 38 815 258 63 298 470 305 10 488 379 326 647 32 637 847 478 536 362 930 801 66 23 389 685 964 380 503 934 963 355 518 978 104 998 756 363 6 161 703 894 689 769 271 31 200 827 514 718 145 904 643 667 489 243 30 707 606 126 445 617 833 771 324 802 757 313 784 453 962 885 961 347 67 511 926 881 250 255 649 743 167 947 493 837 39 458 635 323 482 844 526 139 342 992 628 890 206 699 108 97 532 855 337 102 730 527 174 583 898 654 944 119 239 558 177 760 278 795 915 340 357 186 585 181 356 55 366 125 907 37 859 797 352 679 886 172 261 595 777 729 411 808 719 184 168 787 820 299 40 669 624 137 415 313 696 375 595 216 612 218 156 699 22 610 97 123 717 639 970 614 636 839 99 433 182 96 562 924 644 912 984 831 443 454 897 988 382 658 82 976 234 339 549 183 367 665 835 249 334 166 343 922 895 802 917 546 437 203 967 765 452 600 92 542 184 793 985 254 645 725 163 151 840 549 841 843 507 226 903 152 761 389 158 226 245 875 597 361 0 158 619 183 48 201 484 57 502 310 36 130 180 187 209 67 126 622 957 785 315 119 378 679 376 959 401 641 874 897 413 843 877 934 631 925 393 86 630 758 385 578 575 513 997 3 80 194 892 481 409 214 952 814 15 891 351 826 693 441 991 478 404 600 380 190 141 450 31 791 652 653 328 40 839 582 743 109 928 786 501 979 973 50 805 458 702 20 586 27 687 501 363 834 951 830 71 635 545 152 812 723 745 348 309 822 608 612 86 275 787 747 95 121 803 440 894 249 373 952 988 877 854 158 422 878 766 868 384 482 622 537 304 796 592 496 265 767 248 894 136 572 671 203 884 391 173 187 711 542 853 229 809 901 896 512 308 473 268 447 563 632 336 769 922 426 263 386 959 745 106 909 340 81 115 112 310 881 826 478 228 104 785 267 269 152 765 893 197 853 47 576 591 808 72 433 360 438 653 510 759 904 224 164 700 460 738 497 831 180 861 962 980 616 868 46 977 898 311 191 648 193 41 371 195 159 98 940 150 360 473 517 692 384 277 950 520 811 302 476 537 877 732 955 641 638 623 767 856 807 314 97 148 96 435 879 519 315 972 901 397 584 927 507 669 998 45 421 806 80 800 888 232 128 737 819 577 442 281 346 307 21 447 550 419 312 525 756 610 878 848 750 392 424 123 984 212 743 888 276 863 579 395 3 3 25 279 828 117 847 946 448 42 711 989 624 112 898 88 695 291 54 243 914 900 991 316 874 818 646 600 477 257 341 817 812 942 77 921 49 827 18 270 791 181 275 218 425 974 776 770 512 753 872 24 618 161 350 201 776 584 49 852 483 345 327 68 82 55 505 79 820 61 223 774 420 639 300 891 140 460 681 475 508 107 559 28 387 208 525 860 808 400 715 828 128 721 871 901 282 865 585 661 728 165 892 945 126 444 95 695 20 656 518 499 274 950 848 78 397 547 158 355 577 858 866 175 967 684 656 869 723 128 345 476 951 480 626 670 909 319 97 20 970 458 311 35 256 187 528 464 620 634 384 461 969 207 874 388 890 798 34 9 84 626 486 381 932 466 635 726 254 183 654 335 322 565 253 829 486 882 124 427 914 544 405 716 534 467 847 246 100 675 245 131 660 954 893 667 18 492 573 139 903 862 147 441 127 616 561 955 17 627 567 893 874 728 348 74 400 791 894 431 671 883 242 266 280 919 434 62 890 303 699 260 241 368 819 558 977 294 291 978 312 633 327 941 86 909 86 744 540 14 932 511 29 755 993 306 351 715 761 878 752 773 707 811 528 699 181 654 357 552 595 578 649 876 847 834 1000 399 787 707 634 933 852 672 90 424 994 109 129 794 351 256 6 327 128 982 395 735 747 971 492 873 266 808 948 763 716 810 180 468 557 330 567 782 60 146 40 179 391 59 338 797 601 152 286 120 913 64 738 936 811 720 145 795 648 318 702 454 708 647 971 510 195 387 762 178 400 223 273 299 143 934 19 49 931 772 523 100 766 457 641 929 130 516 958 662 519 465 46 821 873 225 408 994 886 5 626 317 812 280 464 202 452 581 745 403 889 902 239 718 721 193 177 506 219 11 23 710 558 995 467 965 129 105 54 559 575 611 637 590 285 910 694 498 773 478 826 428 977 170 893 238 562 688 359 10 963 371 348 446 822 690 611 698 465 747 799 226 278 313 674 450 967 124 800 26 924 216 702 990 470 236 168 418 377 159 355 241 990 521 482 127 495 341 164 587 956 272 237 646 356 486 743 377 351 421 263 94 80 857 162 960 84 295 9 198 15 822 121 27 194 364 619 423 802 113 654 731 328 948 564 285 40 540 899 674 994 913 221 553 234 596 646 714 586 290 99 130 13 609 441 483 923 560 960 924 536 555 758 969 232 568 189 196 52 533 196 456 731 601 526 50 315 229 576 289 2 331 786 762 130 935 186 359 260 242 445 171 776 282 195 682 570 455 396 91 809 752 600 76 456 191 988 992 484 137 350 463 26 296 95 57 943 134 930 190 731 172 252 764 916 524 603 353 345 880 450 850 677 103 119 262 165 704 984 899 44 613 526 189 198 543 388 615 157 567 951 741 725 500 415 588 572 301 670 758 691 347 202 1 315 481 638 504 998 914 471 905 476 769 472 365 866 213 821 251 205 576 24 144 93 29 169 449 769 879 545 780 467 73 174 979 379 572 277 390 216 329 234 679 869 551 666 655 996 666 28 442 790 807 212 230 400 83 261 740 762 77 51 84 543 485 122 607 988 677 809 429 247 605 811 102 599 739 146 361 159 867 211 768 674 430 184 660 578 846 221 650 473 625 970 724 26 407 111 749 824 925 65 681 856 734 102 349 939 203 191 231 624 706 702 673 496 618 916 986 625 459 195 222 886 932 6 51 969 54 929 426 407 153 396 379 1000 993 940 227 761 332 543 779 739 140 149 665 314 908 294 849 105 116 770 37 745 638 76 947 10 844 113 350 282 12 240 694 171 477 856 658 49 943 257 160 125 125 92 541 768 244 844 583 918 976 709 617 731 843 772 815 215 546 930 374 817 550 932 920 972 729 294 538 117 338 251 958 107 889 278 602 770 793 149 632 220 138 501 176 325 300 90 420 895 133 247 522 276 918 246 754 850 432 334 44 45 680 709 866 481 56 412 462 585 515 72 956 184 155 518 60 367 722 247 781 421 157 329 580 196 440 725 931 128 523 893 998 896 733 99 188 244 512 914 255 493 691 514 34 719 469 378 554 49 325 409 871 685 453 93 603 106 494 206 370 219 713 323 33 465 845 573 824 759 813 522 775 719 792 603 386 309 564 156 497 116 87 101 916 549 114 795 110 166 939 778 748 632 838 52 410 326 192 545 53 552 505 782 837 287 614 441 678 695 987 21 273 944 776 635 63 832 121 920 975 241 819 701 132 458 570 51 783 618 579 926 474 67 425 225 417 790 912 10 398 305 746 833 58 934 966 673 676 980 683 4 599 27 320 112 233 967 333 705 750 67 751 3 52 813 742 725 433 965 479 565 471 152 593 42 7 935 548 182 527 660 472 819 727 700 528 391 668 650 283 321 561 476 890 709 344 369 135 493 162 755 221 312 491 127 288 939 111 195 416 719 594 590 122 167 321 757 496 842 490 793 529 278 264 859 439 836 65 485 509 260 235 361 414 555 604 221 539 981 513 922 369 476 708 797 629 370 8 295 778 112 93 920 90 11 2 530 842 77 651 565 405 627 881 425 166 386 199 764 372 44 214 813 816 196 253 327 566 704 383 26 143 830 620 267 434 313 448 617 598 232 287 726 96 678 767 353 220 350 517 594 286 202 19 5 508 731 436 55 147 434 205 991 194 187 69 912 204 139 219 881 406 298 851 307 836 582 712 732 85 908 275 988 621 729 215 378 659 162 70 275 872 196 830 693 940 437 16 929 391 44 346 747 823 459 118 826 252 879 217 401 284 555 487 684 574 445 790 380 814 374 451 543 21 303 996 118 129 268 149 948 569 190 375 933 796 480 274 335 358 939 802 896 13 418 23 321 870 679 81 83 571 151 312 382 267 958 4 619 981 750 323 334 999 964 396 787 864 401 589 999 801 812 249 979 657 694 949 871 664 41 495 898 186 282 322 703 663 443 151 234 210 265 825 723 89 9 938 506 354 548 786 478 887 93 725 394 685 975 247 490 46 760 25 855 904 5 17 213 968 530 760 374 701 899 101 735 530 814 259 797 293 959 789 64 556 936 573 893 412 251 906 830 43 28 983 540 254 617 709 644 470 492 788 903 697 108 875 647 642 406 705 484 297 400 534 578 686 976 855 309 771 232 438 153 736 393 362 681 154 2 582 362 531 621 408 316 169 665 953 911 237 844 937 671 832 839 542 480 119 647 276 826 885 869 211 782 911 624 339 846 292 640
720 690 917 894 774 287 768 297 819 692 171 418 438 414 798 26 217 104 331 57 560 597 114 912 932 402 84 421 41 244 985 89 550 602 126 314 589 153 743 428 482 995 272 811 468 475 161 567 868 749 348 670 266 719 365 464 21 282 682 315 879 611 635 124 632 334 47 548 313 968 927 358 972 231 304 553 935 886 767 629 785 316 492 275 861 87 303 484 408 82 936 34 489 253 13 127 356 690 601 30 900 55 88 279 875 742 416 590 719 726 812 234 526 42 604 521 394 551 814 18 275 231 595 183 854 193 299 216 773 946 52 882 96 917 99 181 546 844 98 222 497 318 62 229 485 354 223 91 564 630 643 648 481 461 530 963 731 472 33 286 435 252 760 156 956 956 870 63 588 373 676 819 174 100 290 4 363 258 968 235 855 430 431 221 939 368 267 369 128 242 286 968 45 299 711 453 70 995 839 690 307 774 851 463 58 882 765 166 353 479 763 283 628 750 576 535 428 542 445 195 251 96 575 580 649 877 26 432 232 163 495 351 229 227 379 565 209 313 214 121 76 259 147 648 547 384 27 862 640 98 954 613 516 771 491 832 527 494 250 560 894 901 480 227 335 169 565 895 103 672 133 836 434 45 258 810 444 795 273 743 48 673 852 264 403 947 984 251 793 210 701 247 437 992 25 812 90 453 958 672 949 200 306 781 973 224 515 276 975 737 750 600 904 744 166 623 461 168 474 300 642 397 959 448 451 463 395 658 282 802 933 969 986 218 671 924 78 409 572 58 730 66 511 297 122 36 486 100 426 835 738 1 991 965 505 500 591 816 104 162 221 510 837 727 804 911 512 877 73 485 637 524 531 614 535 240 143 487 884 291 792 892 279 921 718 734 596 464 524 213 301 563 383 685 20 459 766 797 360 808 173 496 285 215 624 22 978 108 321 944 805 709 727 861 427 961 187 68 886 564 163 438 770 100 825 411 156 111 34 592 400 532 212 654 242 140 164 26 208 450 109 563 294 620 578 309 800 993 913 35 977 44 919 708 390 908 756 109 983 527 795 973 540 638 130 124 315 630 751 651 740 586 443 163 457 813 80 829 336 23 6 521 38 810 343 646 923 887 478 368 584 77 881 303 821 509 723 295 14 519 35 554 971 457 65 479 909 504 536 957 372 218 779 58 380 641 39 542 127 854 878 343 120 154 857 910 284 465 753 650 946 986 9 270 401 103 581 201 521 377 376 294 421 696 454 770 440 107 317 205 206 663 150 824 941 331 987 610 924 190 271 300 246 329 573 905 213 66 125 919 399 322 381 369 244 855 608 893 328 434 761 594 592 944 200 582 918 569 769 291 915 45 912 239 674 527 806 890 672 385 555 261 609 525 298 733 752 534 558 665 791 362 260 557 155 536 312 711 764 822 198 563 240 291 7 33 754 206 696 11 389 481 733 904 146 333 518 564 364 780 436 954 893 212 619 769 744 116 703 671 51 310 432 418 885 702 864 461 448 986 895 907 15 322 227 604 706 557 349 934 883 639 4 924 466 627 655 325 409 877 79 570 693 490 675 551 441 94 729 602 544 420 375 948 455 969 29 678 64 431 658 628 452 277 905 244 233 978 111 633 184 279 582 837 835 838 46 429 417 264 745 810 100 966 94 469 514 79 787 305 880 773 326 325 297 670 472 838 728 531 28 862 97 794 705 5 866 587 442 2 2 724 371 195 607 380 210 968 615 520 274 868 314 258 169 595 93 151 543 262 661 672 5 893 758 77 659 269 697 421 618 425 139 656 18 128 463 384 566 701 790 211 834 89 648 56 574 710 60 799 280 954 557 693 196 726 387 237 863 355 799 133 780 840 74 634 402 120 666 52 594 132 309 223 257 670 57 171 660 606 709 388 940 846 508 139 253 241 8 609 908 930 525 622 153 177 211 857 283 789 542 603 650 70 716 891 549 728 844 900 824 996 942 606 710 646 679 229 652 623 177 496 311 296 778 996 105 796 117 187 396 741 817 503 19 347 407 396 320 993 673 270 725 257 670 794 170 287 119 222 510 338 772 56 529 809 741 607 277 147 388 687 522 716 528 35 997 612 16 387 872 753 287 132 182 36 645 79 627 829 205 888 691 848 92 991 963 602 295 939 562 292 43 939 352 470 101 130 305 586 897 683 377 233 571 679 496 383 677 172 31 685 337 446 450 682 134 141 823 54 293 971 410 625 633 734 124 280 75 141 600 780 110 942 833 792 199 563 386 402 570 910 185 867 218 626 749 322 168 640 865 402 159 464 713 354 590 886 322 303 832 304 152 43 552 8 30 881 929 546 310 934 926 310 113 635 998 302 144 167 684 149 586 4 405 109 651 592 384 922 203 863 847 76 327 665 996 25 704 274 460 678 362 274 845 24 44 35 202 461 502 299 999 613 243 391 748 853 424 107 808 648 332 820 993 525 81 364 775 678 330 470 123 475 345 440 678 148 366 799 882 362 112 93 145 596 252 831 69 987 222 51 236 575 707 172 962 261 158 199 189 863 197 234 892 906 777 672 180 976 269 763 429 424 580 966 487 682 10 522 355 312 700 410 347 621 811 26 734 406 3 921 822 818 423 475 636 846 925 354 475 226 469 804 178 335 179 695 994 694 507 652 644 271 465 264 534 362 944 578 453 483 373 266 829 406 71 69 265 97 755 391 726 66 406 542 319 236 296 887 207 253 183 826 237 771 204 957 488 770 404 651 464 454 955 916 194 952 538 781 965 566 193 96 717 613 938 86 276 609 477 953 281 414 357 191 17 334 138 329 162 733 254 623 807 163 747 791 757 624 0 815 361 592 118 636 263 490 137 856 91 167 268 579 620 680 42 896 980 675 911 278 831 922 789 596 563 986 338 731 784 731 820 991 937 601 541 669 724 631 241 897 853 850 858 335 354 513 616 915 598 916 797 555 140 302 493 774 828 784 634 849 188 777 483 947 961 491 467 707 871 388 916 837 698 196 333 453 801 927 687 203 653 140 494 802 446 929 862 833 230 357 462 737 288 56 72 950 605 689 621 582 32 846 613 65 877 856 966 341 66 930 517 372 498 597 344 178 783 416 903 467 992 206 135 108 567 78 165 134 439 806 418 976 995 340 548 825 219 288 656 897 141 808 151 485 974 442 422 468 922 219 737 263 506 692 945 522 989 931 471 166 921 139 967 95 988 13 398 978 108 695 261 40 663 670 680 240 597 749 979 922 351 559 414 882 554 850 191 68 708 75 732 379 964 765 195 678 370 759 425 472 902 870 339 427 860 613 63 850 499 473 739 506 948 452 226 160 818 506 953 67 952 823 843 442 131 108 302 956 289 176 631 448 568 394 976 883 688 1 537 440 735 368 873 798 846 359 599 223 157 279 889 910 841 268 602 7 930 163 638 402 887 967 382 750 830 235 503 328 561 682 867 967 61 989 712 710 325 272 782 986 129 67 449 439 234 465 107 654 614 358 898 225 906 899 369 615 190 333 175 275 509 79 413 514 771 314 228 563 393 69 116 270 87 433 24 269 102 260 458 685 95 406 181 464 934 458 476 631 415 34 419 899 420 548 215 767 579 417 715 477 610 388 662 543 617 652 378 850 850 988 685 607 690 510 920 993 794 363 341 731 392 181 668 418 556 355 736 58 324 374 827 301 969 3 36 26 224 77 50 30 583 384 689 753 896 888 842 796 1 91 346 191 340 103 85 416 520 943 746 135 430 347 714 747 68 818 490 388 788 592 513 305 803 262 721 105 786 360 264 729 523 226 990 520 53 533 385 974 629 537 259 763 665 866 255 368 12 695 484 921 625 782 876 803 569 564 329 129 577 239 641 186 611 46 37 738 901 975 501 180 695 807 367 347 350 150 539 756 519 120 630 182 334 459 238 830 623 672 869 919 681 40 40 221 836 838 433 290 957 337 235 882 239 855 55 882 667 688 606 463 686 524 622 766 859 185 874 202 692 3 358 511 23 141 262 861 813 832 323 252 77 181 551 682 447 863 412 718 160 765 201 587 545 705 411 272 593 746 639 247 742 593 86 381 815 658 796 553 316 210 270 805 981 134 391 995 722 463 136 235 533 454 308 712 890 542 11 790 532 945 646 726 910 354 83 575 220 199 914 722 176 115 172 202 970 726 459 158 473 68 154 189 192 621 657 885 456 561 840 181 848 385 49 872 149 995 553 1000 888 721 585 809 699 506 278 854 318 432 359 396 776 509 587 752 291 550 826 333 231 537 248 483 67 235 683 516 809 172 300 230 342 370 907 677 816 21 694 430 56 461 603 964 247 50 500 59 142 235 669 70 664 532 148 851 225 762 810 51 982 211 54 868 167 987 856 144 960 778 802 799 186 25 759 305 216 695 891 104 947 317 762 339 654 289 292 650 838 970 931 295 899 150 22 167 249 856 121 90 82 416 928 309 59 743 89 41 470 476 479 236 781 721 106 418 256 239 943 484 368 172 647 230 374 28 612 332 504 906 849 603 950 974 245 661 951 87 132 78 559 671 397 613 626 231 115 861 702 659
625 439 265 810 481 11 678 524 793 519 509 925 50 348 26 146 143 315 755 6 631 680 789 527 795 6 846 748 480 941 220 260 291 390 704 512 733 716 922 340 469 517 818 332 204 766 177 731 493 532 61 974 476 848 431 514 952 555 330 200 216 281 651 34 27 518 677 88 91 76 157 17 397 698 634 7 92 416 991 958 166 685 187 665 810 69 526 830 398 178 354 752 130 18 978 369 75 780 433 668 47 458 746 124 608 754 691 283 587 197 364 715 111 169 448 857 270 554 255 219 606 991 392 684 519 337 132 737 732 939 686 727 541 654 35 75 353 875 512 833 497 211 856 433 944 861 334 289 259 397 108 262 727 63 884 593 42 646 647 913 7 561 882 548 527 931 740 931 520 864 426 268 62 259 234 532 483 678 649 780 345 616 905 215 928 549 550 167 443 506 268 854 52 739 285 924 698 382 341 755 184 166 439 383 688 846 739 901 121 360 778 580 610 603 577 211 737 54 876 418 444 789 615 8 600 555 189 794 424 387 979 155 654 698 636 851 290 549 889 825 628 32 310 188 302 590 365 122 832 224 632 45 548 488 427 181 908 928 71 522 380 768 113 272 37 640 99 820 549 768 422 368 484 907 169 30 307 507 800 185 66 510 280 673 223 531 486 770 288 717 562 405 505 454 697 945 101 69 313 756 984 175 471 406 137 212 16 580 970 985 217 303 749 428 771 738 408 774 434 368 475 575 6 261 917 446 160 764 115 437 298 414 269 635 181 772 891 520 731 850 934 601 949 811 283 480 770 721 129 795 183 468 859 475 989 478 993 264 390 368 769 516 389 643 384 525 954 472 4 636 214 881 616 892 369 667 31 870 508 345 190 34 719 12 735 980 12 202 295 526 131 380 312 416 745 375 78 668 757 199 713 917 825 764 871 386 750 421 117 83 281 93 528 810 315 952 705 905 798 763 262 766 379 965 971 996 838 716 525 66 716 305 602 526 581 286 278 723 706 833 152 922 227 287 492 406 582 174 763 772 344 780 916 83 863 467 700 454 232 813 305 583 925 892 388 580 252 249 870 129 104 973 261 433 405 875 670 84 9 772 41 962 155 800 446 619 38 692 80 593 977 227 849 340 872 607 94 252 454 935 521 395 796 31 866 819 36 841 880 375 329 489 668 25 728 856 826 505 980 774 112 786 28 306 570 872 507 47 194 795 106 156 513 946 854 549 230 862 590 949 148 941 986 267 943 372 642 687 146 980 419 8 458 429 661 292 279 389 894 716 960 212 233 305 110 687 646 247 212 758 289 953 460 960 322 585 296 25 300 705 537 341 612 945 457 128 666 59 437 603 563 469 33 812 328 265 339 769 277 906 655 647 84 384 839 809 8 713 611 106 95 863 551 164 135 414 619 143 409 362 170 570 534 406 591 392 947 423 683 699 783 389 318 766 945 308 747 319 523 514 417 918 707 283 848 417 459 727 432 310 673 156 752 99 241 816 246 685 25 685 435 99 535 7 524 128 228 384 116 715 662 138 784 872 942 905 801 903 627 722 823 89 292 603 903 319 247 624 844 110 921 102 626 3 64 478 539 360 172 910 363 182 736 544 231 958 420 843 487 44 559 885 473 733 605 209 721 733 656 494 333 712 620 420 834 307 128 137 624 580 428 25 317 888 193 426 573 658 34 299 724 777 251 127 429 744 726 273 675 127 821 807 488 849 134 161 852 132 350 662 685 551 407 787 679 186 175 783 791 579 983 132 644 127 621 119 366 132 206 350 603 413 494 890 440 963 780 544 734 654 76 764 786 127 594 911 761 212 275 926 540 820 402 521 506 886 768 962 320 559 999 481 836 535 958 733 331 508 490 852 240 409 161 505 30 824 319 695 105 855 657 292 531 475 699 227 174 264 790 336 297 317 754 966 39 774 510 960 158 577 123 791 808 206 910 163 842 222 695 502 496 603 43 216 311 170 235 726 664 403 451 767 738 770 873 423 667 91 258 712 671 757 74 516 672 710 29 98 907 111 864 54 253 769 878 137 114 96 374 947 730 450 416 637 368 628 73 135 965 662 367 164 658 566 70 93 669 249 18 19 308 701 710 938 915 664 680 918 196 833 855 526 828 363 46 169 77 478 874 751 939 511 358 898 455 959 293 68 213 792 955 502 714 142 814 420 144 275 530 644 124 616 596 33 729 225 244 242 83 566 199 852 195 479 639 986 393 861 67 53 423 170 138 672 837 999 517 902 65 81 436 771 59 523 681 718 412 43 717 789 946 47 120 373 765 567 119 705 254 630 997 497 163 378 901 248 203 692 197 948 349 554 414 768 659 93 326 831 841 865 693 538 592 358 827 848 51 422 40 214 930 156 992 635 180 22 961 933 853 225 532 912 69 936 81 291 820 765 237 281 777 461 373 415 756 704 536 493 862 118 689 880 742 525 511 190 857 112 702 398 256 59 260 860 877 522 912 185 951 677 348 228 153 823 881 18 701 345 892 856 555 119 653 157 556 286 340 228 929 560 725 663 133 406 186 178 968 770 316 402 982 123 565 387 249 527 222 386 950 702 125 675 425 281 792 139 682 130 803 31 959 382 14 321 932 223 219 262 60 919 614 396 522 547 150 729 948 326 145 446 445 131 489 329 722 669 995 562 904 575 54 347 136 420 805 562 482 467 822 786 274 210 973 461 266 17 809 201 850 773 799 659 58 620 82 91 205 36 404 7 781 904 179 625 11 361 990 264 684 61 15 847 182 460 229 483 933 891 622 372 641 595 359 801 127 791 421 733 415 390 103 177 44 851 164 309 1 310 465 665 287 675 918 778 391 637 361 382 985 19 418 702 159 97 514 726 708 47 202 201 447 267 782 670 156 635 558 992 294 452 188 333 357 113 687 244 560 118 49 708 900 32 975 857 911 848 813 48 718 721 72 65 883 900 299 310 552 829 773 821 479 691 238 57 430 3 324 223 263 592 282 275 774 158 478 823 378 441 19 270 953 530 650 672 988 945 566 990 897 551 395 574 963 363 332 397 926 822 899 887 811 298 165 698 210 128 370 203 343 707 98 959 830 22 13 529 858 212 360 733 351 579 956 671 885 526 648 806 264 942 776 301 89 285 572 767 938 924 57 663 595 888 843 512 692 18 812 622 751 44 723 817 998 240 652 241 744 291 495 283 764 385 787 309 785 9 200 361 593 126 762 806 557 199 571 129 109 986 403 841 382 273 981 234 243 184 569 632 817 171 468 779 553 193 816 832 501 728 242 598 898 938 371 555 564 458 969 160 660 683 79 389 638 406 924 821 585 34 173 541 875 318 547 772 327 253 743 18 3 242 93 917 342 998 245 199 772 809 355 219 623 712 53 52 604 809 896 218 362 360 575 627 831 982 56 317 588 88 141 308 748 911 225 556 868 149 578 909 442 388 304 937 309 63 385 154 967 419 586 677 886 737 561 189 24 282 869 540 20 358 966 426 847 215 635 538 462 68 386 209 802 612 788 976 865 181 463 240 851 910 273 895 276 807 845 5 694 356 766 968 676 126 957 69 107 532 149 565 456 503 192 916 96 577 221 720 301 245 584 977 545 521 976 62 168 577 413 925 306 611 833 359 927 882 579 960 325 294 239 52 347 76 690 584 613 140 100 245 576 212 401 120 583 277 674 175 140 161 336 721 122 544 640 135 609 135 498 447 633 900 824 934 937 102 618 426 55 453 215 360 485 167 396 270 21 146 987 954 267 854 218 250 375 459 711 432 394 610 840 354 500 673 22 480 250 986 491 609 450 645 271 998 257 10 972 823 546 858 760 957 464 443 529 443 176 958 867 735 139 416 890 533 779 923 376 697 126 876 286 875 453 429 17 542 142 561 224 805 191 700 895 559 502 348 63 823 518 936 913 99 211 677 356 395 797 132 645 297 775 178 314 536 381 612 372 295 753 762 964 659 236 544 542 549 936 695 861 344 665 435 226 468 474 453 533 733 804 21 171 68 303 399 151 211 758 587 399 254 452 264 207 562 815 545 335 959 696 647 580 40 321 678 400 214 201 476 441 742 272 621 411 219 461 736 923 656 406 372 879 547 629 473 2 918 703 565 377 420 860 530 438 331 888 746 712 857 470 737 32 937 48 429 794 34 544 49 767 151 383 261 477 828 504 80 209 129 598 437 45 616 637 363 909 386 829 639 284 51 630 542 86 97 996 678 466 138 940 64 516 597 85 745 835 671 337 442 617 781 574 467 935 900 87 104 807 265 709 479 162 979 597 384 974 967 387 128 198 415 554 888 906 627 568 431 515 595 601 36 663 630 10 94 323 301 147 973 248 905 97 465 538 431 167 485 352 950 5 620 715 930 0 358 806 499 410 767 887 470 567 34 720 212 338 23 154 171 472 405 88 445 346 294 102 293 208 623 914 97 759 106 599 368 68 238 543 137 941 531 920 168 589 9 893 740 643 606 503 186 962 359 902 95 499 959 449 781 185 781 467 578 118 451 819 639 178 294 931 415 741 515 23 502 90 92 919 951 994 260 607 475
619 917 720 11 754 660 322 180 461 386 479 372 858 895 340 343 28 641 146 775 820 863 584 630 957 850 975 473 463 474 795 116 187 758 774 930 380 77 418 706 225 739 55 969 125 127 680 198 735 684 119 405 562 424 1 408 4 293 919 610 63 64 631 634 336 301 478 208 883 428 227 156 865 644 429 964 287 611 160 850 603 796 501 617 150 870 155 650 337 660 717 159 229 358 324 861 64 574 325 350 36 840 893 794 212 10 888 47 657 363 464 745 457 292 753 983 507 818 572 667 118 497 406 641 85 13 318 603 358 447 15 687 111 722 802 385 718 962 649 189 233 337 221 667 148 986 961 674 610 725 592 560 308 378 142 851 265 982 522 747 416 188 426 766 777 59 421 688 84 879 874 72 783 332 563 782 929 618 984 731 627 414 938 113 452 683 593 872 66 328 755 443 465 904 532 197 512 963 869 54 942 327 830 35 323 590 350 160 896 105 165 270 38 559 520 708 196 521 174 218 95 701 550 889 286 690 314 214 899 114 411 993 849 94 289 688 752 606 989 272 911 139 763 549 730 847 410 807 7 535 296 323 914 109 547 52 332 269 935 69 667 313 745 976 726 440 985 10 508 14 24 748 743 788 973 626 832 688 47 369 168 420 81 854 580 96 33 227 706 853 399 347 829 177 707 201 71 826 641 259 339 101 279 467 751 625 979 368 549 121 281 976 590 666 954 829 605 736 741 132 409 648 487 867 719 970 790 882 748 96 793 77 364 45 851 827 539 799 860 865 272 500 926 987 837 184 264 556 94 763 971 341 122 490 546 832 997 373 721 987 256 583 447 388 608 805 285 92 760 809 967 328 271 376 301 777 833 136 443 244 41 156 210 77 848 151 712 596 132 762 728 241 134 380 844 266 69 734 188 498 932 709 570 696 239 503 370 976 775 288 510 80 292 426 173 243 564 875 859 242 353 569 831 532 868 435 791 377 765 449 241 301 99 480 723 834 140 689 294 118 834 204 206 498 810 630 360 469 965 388 317 476 803 588 30 289 200 839 722 899 65 726 198 979 73 940 103 234 822 630 587 138 633 593 950 142 841 601 742 10 371 326 656 644 8 681 45 79 439 887 217 380 415 838 39 300 243 384 604 593 640 23 213 370 389 195 884 300 694 530 639 311 761 5 153 461 818 283 345 414 491 822 968 854 513 985 386 356 543 799 536 371 456 52 561 6 138 806 951 385 316 43 17 500 506 709 688 850 982 90 898 2 891 897 320 43 913 656 283 267 598 638 750 890 192 678 74 850 102 480 972 935 269 76 31 623 384 868 523 93 105 214 171 755 92 557 939 901 230 83 558 840 638 66 787 640 528 366 356 799 441 148 669 647 231 285 514 47 484 606 945 385 194 679 948 695 823 421 902 16 177 875 866 168 597 519 253 968 82 891 14 354 154 520 445 989 245 887 836 154 618 695 477 848 916 694 586 972 321 927 732 557 621 56 524 123 428 41 182 860 894 711 21 354 736 279 161 243 90 955 518 750 962 851 660 684 560 932 824 610 987 334 953 288 637 458 662 406 632 53 56 168 49 225 481 238 362 190 591 355 737 473 537 130 199 928 559 241 652 441 877 119 658 104 433 130 313 891 474 897 257 136 277 932 22 187 746 915 228 370 808 736 871 537 5 629 666 26 189 72 747 358 941 544 208 361 682 823 671 906 503 954 72 478 114 876 806 764 925 17 882 463 530 749 622 180 363 613 42 757 405 660 157 442 880 622 606 581 969 976 940 345 220 406 576 819 164 171 262 334 149 541 900 201 260 955 958 322 106 736 556 286 32 40 91 559 29 709 533 17 881 713 242 448 135 550 446 420 733 659 703 40 255 919 956 502 249 983 93 732 486 830 855 385 424 190 115 77 475 190 402 426 480 195 553 854 976 631 104 510 931 438 548 668 796 197 724 881 341 265 555 43 145 179 302 586 701 472 698 45 574 877 646 619 343 50 784 717 3 207 259 781 770 70 274 634 131 382 326 40 630 36 811 639 663 280 57 735 329 50 427 791 634 714 565 682 396 887 347 310 497 982 368 181 857 47 566 986 659 343 990 110 789 548 75 48 923 347 615 732 438 285 890 739 654 307 98 435 616 198 68 384 342 730 413 635 449 707 928 989 499 16 878 408 238 178 581 72 178 658 436 469 757 308 964 307 838 799 895 770 20 904 623 228 794 801 109 964 298 589 470 371 476 262 856 955 9 745 797 157 611 155 58 407 825 378 453 710 378 876 335 715 328 952 315 483 299 762 809 356 665 662 52 253 236 873 734 147 183 307 817 674 705 349 835 78 222 41 435 621 645 641 382 269 280 402 963 246 607 11 713 239 295 761 847 860 278 727 692 525 44 804 10 470 879 735 731 790 159 228 933 417 60 564 769 690 488 582 620 67 515 331 306 291 147 434 327 151 185 71 651 917 330 869 936 954 387 702 129 238 702 949 904 130 223 179 599 631 699 1000 996 894 498 760 184 251 767 937 798 863 133 974 2 911 293 425 248 446 273 499 949 159 331 790 872 120 684 326 921 42 521 514 97 324 467 977 588 363 35 955 679 302 297 411 54 745 88 98 653 675 778 762 303 648 519 50 691 956 244 898 398 462 739 688 686 112 254 684 412 554 12 225 813 122 552 606 40 214 609 628 600 178 886 995 542 717 495 876 190 863 310 31 786 687 43 258 647 178 924 376 312 122 863 902 89 94 887 724 355 227 158 911 268 59 205 932 169 130 910 319 166 49 766 250 251 315 13 276 764 42 417 508 670 233 304 12 504 433 395 52 827 893 290 872 946 510 444 491 779 60 876 363 912 859 681 538 162 686 689 912 905 785 79 845 112 579 999 822 655 355 567 900 472 304 403 593 807 332 695 407 219 447 758 389 571 773 48 542 516 533 740 361 526 438 37 210 864 300 282 366 595 14 602 948 594 313 397 19 263 830 11 703 700 928 110 815 693 263 511 268 130 171 369 969 625 324 673 803 67 386 568 663 61 706 569 240 359 396 696 530 966 163 490 722 843 851 450 378 986 746 451 819 644 590 920 483 53 186 311 828 351 567 377 860 266 823 852 889 422 445 170 527 419 413 267 788 955 477 648 530 209 127 193 193 493 393 201 650 861 688 805 653 127 690 361 6 83 230 850 796 626 466 431 231 785 724 338 982 172 242 62 850 232 350 799 133 203 722 186 86 496 375 773 877 305 647 800 9 927 279 683 56 107 118 367 442 875 145 124 885 517 359 907 658 529 912 462 852 466 269 485 229 892 705 270 625 86 609 167 102 862 827 391 595 708 390 383 260 661 171 917 352 642 808 494 55 430 476 224 695 121 478 492 326 390 372 672 521 729 478 582 321 668 290 101 36 983 999 137 926 677 28 643 742 275 98 126 11 226 525 440 443 901 506 333 606 234 314 393 730 704 450 388 564 509 125 846 826 381 309 156 340 780 107 674 525 845 873 434 736 108 777 781 70 575 429 175 735 768 20 455 380 116 986 812 425 346 565 782 99 687 85 357 33 970 243 366 315 854 794 18 200 629 162 59 927 128 412 998 347 288 985 943 389 676 665 70 155 776 73 469 885 690 227 531 973 432 818 291 711 437 521 756 262 612 680 235 653 468 388 500 789 759 258 204 714 408 501 624 101 915 699 636 199 815 796 139 909 16 881 344 208 839 11 349 109 309 27 23 575 614 697 994 943 352 24 978 820 300 202 216 752 650 498 635 975 727 891 714 34 458 426 365 700 250 300 247 271 873 549 218 194 538 207 577 164 258 347 762 248 709 780 715 39 425 200 141 732 237 983 373 607 991 116 385 906 527 49 46 927 404 501 678 333 26 706 51 974 583 132 909 397 407 585 578 830 471 997 375 997 197 498 179 182 617 935 473 79 840 478 828 175 544 500 906 839 202 81 163 7 952 203 980 33 502 380 120 861 842 105 551 135 816 82 664 723 284 678 771 563 974 752 801 457 50 651 557 294 354 142 947 83 180 553 585 58 992 506 144 289 697 380 420 378 117 987 959 551 276 31 191 100 261 787 215 512 483 65 87 520 792 14 589 900 96 766 379 344 534 679 993 859 710 64 744 580 151 826 376 821 897 492 738 57 922 532 181 807 372 321 675 277 80 374 77 892 482 466 826 801 423 513 27 398 867 213 930 675 392 387 628 239 788 628 319 192 903 775 977 889 214 569 889 146 394 267 143 773 252 167 176 507 195 451 113 236 307 435 716 591 211 859 460 872 19 377 981 111 535 857 573 782 414 787 725 151 908 73 6 35 601 573 240 525 334 194 100 424 554 611 459 596 749 750 540 91 0 315 78 461 348 182 136 579 401 703 821 849 613 908 400 688 995 707 804 230 207 890 944 300 545 782 525 443 505 560 918 410 123 371 596 49 819 787 870 930 772 118 937 104 448 953 76 549 442 324 814 251 489 993 34 443 579 907 988 425 960 726 685 631 541 8 152 905 374 445 853 764 25 704 454 449 934 108 885 583 246 982 711 91
71 602 357 280 279 435 624 965 855 718 157 526 404 540 349 35 805 31 271 773 145 861 224 411 566 722 175 495 127 699 779 341 973 818 800 668 218 504 4 517 812 386 562 983 708 903 494 494 134 110 978 40 355 431 633 677 623 656 583 463 377 172 176 79 466 118 955 795 878 472 471 712 843 760 101 935 834 233 410 809 956 639 323 758 324 845 549 621 927 857 212 571 806 224 137 152 6 41 257 527 318 430 787 565 589 76 828 839 427 308 567 138 912 270 123 313 360 160 869 266 887 339 575 612 153 481 376 391 81 833 348 10 52 984 777 65 839 242 367 299 770 822 722 688 881 632 379 22 865 784 825 658 452 161 657 806 835 934 564 745 110 530 45 391 584 841 597 212 785 880 247 875 819 162 374 112 103 834 932 910 462 463 383 91 527 601 530 314 605 144 752 870 35 649 918 440 781 176 813 940 364 490 166 140 478 583 222 706 292 615 371 947 934 228 141 805 744 863 314 108 124 472 801 851 102 74 512 112 310 222 965 735 906 11 961 511 718 974 550 957 960 644 684 720 943 504 969 645 396 832 609 533 893 126 842 951 38 449 890 89 976 459 725 716 997 433 652 839 217 255 526 605 419 614 733 120 428 84 691 371 460 311 917 480 996 251 750 18 336 3 445 318 669 367 611 18 253 553 642 951 935 924 266 547 964 33 393 677 807 592 207 44 293 865 328 577 754 495 12 472 276 637 438 482 543 317 666 135 714 478 604 816 42 91 895 380 302 858 255 130 538 301 602 656 85 332 386 640 519 91 994 362 511 338 327 350 412 643 863 537 945 733 93 198 304 311 21 744 776 798 846 441 198 458 316 124 49 715 283 481 727 78 796 517 729 680 693 838 720 522 496 870 577 987 528 731 620 159 515 83 44 832 346 724 133 833 990 823 252 251 594 279 783 107 867 735 23 187 326 716 215 259 791 455 983 307 435 834 699 61 332 750 121 381 59 775 321 779 804 128 845 272 287 731 233 449 930 72 850 600 147 442 230 62 174 208 500 908 675 692 378 263 37 599 765 378 521 555 728 894 285 317 723 975 568 40 195 544 18 22 352 75 673 835 126 421 989 968 263 120 545 709 822 216 618 403 694 244 390 363 34 773 231 77 811 292 844 937 294 298 366 487 384 464 100 745 908 126 449 799 159 782 626 959 827 655 933 906 5 862 421 178 149 8 534 830 552 276 544 665 184 855 188 865 505 764 67 359 244 844 299 2 187 664 788 572 816 141 7 578 288 141 136 314 98 6 936 374 612 132 610 617 650 790 595 380 322 476 904 367 306 909 273 336 671 364 636 824 239 346 31 378 488 486 464 693 26 641 659 813 181 607 653 548 613 609 614 806 497 420 89 316 554 252 738 79 204 222 491 908 557 823 716 767 655 478 122 231 730 305 717 152 416 339 450 869 703 785 541 5 639 536 264 241 411 960 312 382 492 395 719 578 128 397 91 153 415 80 739 697 929 591 246 7 10 108 529 358 381 477 400 496 773 261 660 887 680 194 998 324 579 479 196 535 259 124 167 831 111 33 82 846 531 883 766 207 135 238 429 506 836 911 818 821 68 816 242 890 746 162 345 990 764 391 185 955 558 692 784 661 741 926 870 705 915 645 654 991 394 982 254 420 0 566 586 451 704 444 457 468 130 424 88 988 79 134 724 298 880 774 420 916 280 948 9 516 395 535 751 854 73 313 916 85 251 155 536 592 140 32 470 855 498 87 925 68 333 763 22 61 164 859 632 457 761 710 489 466 987 352 970 163 129 234 971 208 939 535 229 403 168 846 475 198 169 317 875 924 388 800 365 809 625 786 139 500 768 897 771 221 14 433 758 306 874 935 439 440 859 546 740 683 921 436 974 307 54 155 95 475 721 371 829 438 51 973 891 914 72 675 474 871 96 658 938 436 883 419 179 319 774 485 851 189 975 533 731 185 587 946 223 416 760 256 66 759 952 444 238 706 866 822 170 779 192 589 710 391 871 356 451 959 574 408 426 408 670 464 248 754 250 162 228 40 437 460 638 200 399 999 695 226 344 728 311 460 63 473 736 25 705 646 418 381 206 260 28 419 592 215 502 82 343 389 284 659 131 875 329 570 193 760 563 633 582 86 924 868 523 632 661 201 20 230 479 528 546 297 146 125 501 552 119 49 80 97 154 727 436 914 601 712 486 421 663 270 156 411 61 286 335 929 115 236 15 111 32 197 817 359 186 155 947 543 461 580 732 697 398 66 860 165 556 85 165 625 143 672 862 244 53 716 178 997 504 491 742 390 340 206 227 680 591 300 55 736 872 667 856 195 647 651 677 952 397 106 637 611 300 427 909 679 600 960 649 268 897 50 513 9 172 597 171 788 339 8 745 744 690 91 120 250 105 753 814 72 370 11 749 964 838 168 668 302 152 134 132 856 962 897 177 634 256 117 16 834 977 747 108 364 8 645 40 173 214 729 407 851 590 106 808 629 792 660 830 31 957 711 984 200 926 719 117 40 922 456 682 213 430 542 627 408 84 996 261 324 873 795 560 523 747 354 337 581 70 734 303 223 535 934 113 349 853 17 802 294 19 128 734 779 868 357 629 1000 209 658 150 401 441 173 886 342 911 460 295 574 432 397 278 809 559 86 245 520 235 86 879 161 291 257 621 783 454 161 553 130 514 890 385 628 789 189 194 656 455 940 509 824 848 911 864 171 959 385 241 593 603 245 506 213 414 853 707 247 317 183 687 848 237 423 240 909 313 138 799 446 482 788 894 203 622 834 351 944 643 498 205 385 11 44 963 647 442 350 598 941 820 533 809 129 631 234 33 221 307 762 221 539 607 998 713 17 65 166 331 710 473 938 373 359 274 721 338 116 495 974 29 874 615 427 282 553 679 871 359 29 417 645 517 686 173 278 296 616 942 687 726 64 697 61 409 21 286 300 790 167 593 793 641 677 197 559 107 195 542 463 158 700 988 904 508 345 433 773 138 987 402 198 243 547 683 870 308 532 481 851 116 838 755 136 913 183 762 487 676 573 588 534 456 107 485 818 160 275 686 389 803 745 876 257 815 517 756 206 424 738 3 875 573 925 148 31 903 417 826 633 599 907 715 742 262 3 898 73 958 758 458 539 980 843 608 878 272 16 507 320 347 754 823 277 551 488 493 847 709 795 854 437 249 753 487 537 315 685 290 396 995 88 210 223 289 857 104 51 982 339 948 54 630 556 413 373 606 700 619 268 30 582 743 585 380 709 520 881 533 192 203 649 681 269 981 309 2 901 425 703 645 912 99 300 780 39 885 563 25 469 236 256 510 962 857 443 46 425 60 835 191 974 114 400 277 610 476 486 628 382 769 664 155 142 585 467 368 5 39 982 83 665 499 372 833 800 220 74 837 132 369 607 350 606 281 158 940 227 907 639 480 621 524 918 640 663 334 567 24 918 565 498 64 602 469 349 387 200 919 92 75 154 467 432 692 746 92 233 561 76 992 424 87 634 440 222 297 650 580 673 422 443 17 193 888 799 967 19 389 707 69 608 576 830 882 985 991 826 447 417 232 475 993 12 260 470 884 968 979 561 354 940 142 668 180 806 944 883 651 954 702 137 674 4 954 86 951 845 757 638 667 236 90 67 831 399 208 514 57 424 94 155 937 667 118 825 77 490 522 322 698 885 265 2 634 23 644 926 406 686 372 887 767 537 112 225 532 554 931 317 537 767 125 26 578 896 301 555 548 667 342 155 363 717 405 752 889 128 763 947 737 413 910 509 966 677 616 819 877 792 782 161 778 915 688 917 375 981 706 107 923 927 202 192 547 614 182 34 216 580 902 232 309 679 516 777 161 72 665 635 58 444 76 46 226 41 701 118 646 958 144 273 448 52 841 70 786 913 1 538 571 954 258 43 678 693 190 459 50 136 985 871 572 143 581 581 748 977 503 780 949 628 48 350 735 18 109 146 13 73 901 991 772 113 847 136 392 658 775 948 972 435 540 258 570 69 795 109 896 177 664 657 47 66 986 450 463 518 97 553 225 778 793 811 928 720 162 860 953 104 892 13 920 680 361 139 656 16 946 408 852 536 219 252 941 115 453 445 905 952 555 879 518 20 711 973 267 732 459 186 696 786 320 109 797 302 689 269 900 179 183 318 490 427 78 312 189 337 56 232 700 221 821 256 268 675 685 70 275 821 465 536 106 603 391 253 950 842 914 676 968 703 353 927 446 666 861 225 27 286 403 68 858 340 423 160 658 473 213 728 86 880 270 50 810 684 899 271 356 900 201 198 477 824 635 316 62 939 672 165 794 94 712 9 341 332 401 574 269 74 408 385 483 621 74 485 151 257 999 425 824 33 319 446 596 760 199 710 662 709 434 623 753 234 539 568 569 283 431 924 840 150 648 155 798 761 211 100 832 227 200 302 163 722 362 273 298 361 759 476 849 654 234 197 330 758 617 792 43 272 382 7 36 9 443 414 525 476 444 693 305 662 325 893 472 595 358 956 484 566 41 744 468 4
694 394 763 683 481 707 95 457 396 469 686 125 37 531 910 651 331 36 863 44 884 454 438 763 897 859 562 18 623 194 467 87 261 244 435 948 194 906 972 804 351 152 14 933 386 698 469 446 947 646 177 855 101 99 740 209 916 978 164 831 141 170 370 411 921 671 232 147 342 643 224 385 250 863 596 443 493 556 820 291 859 542 663 234 65 212 743 708 927 727 800 95 804 466 955 401 994 814 340 36 230 817 993 246 690 429 835 10 512 401 977 815 903 114 387 191 860 353 945 786 587 350 236 766 838 816 661 679 407 920 129 569 221 884 374 328 558 767 731 252 676 306 952 275 471 854 959 857 338 523 854 177 554 322 47 916 714 823 537 650 492 792 716 675 608 35 455 71 892 865 262 724 713 262 258 876 291 199 444 707 320 962 418 352 142 857 350 502 748 918 950 18 616 434 809 606 347 760 13 242 651 968 582 940 990 176 787 233 646 193 294 462 698 479 798 622 693 432 152 173 885 198 736 485 726 644 718 124 409 500 822 566 574 561 26 231 441 303 911 240 637 664 687 982 824 731 168 936 144 281 244 236 171 880 326 346 355 290 46 224 633 717 761 522 29 471 603 151 378 675 19 592 451 993 724 900 332 549 638 286 528 276 788 22 815 779 546 983 855 463 764 740 843 686 553 293 404 784 458 207 12 678 793 527 985 984 343 76 382 511 997 885 907 506 980 204 666 217 801 970 620 50 780 290 779 758 290 469 778 296 905 745 292 391 948 836 128 987 368 792 925 552 682 813 882 410 842 699 831 514 573 810 417 326 181 78 248 799 803 665 457 579 723 16 161 216 459 749 166 285 617 434 908 522 744 988 426 672 755 91 465 247 114 758 963 999 566 241 975 768 509 71 667 702 539 990 213 736 683 57 314 451 211 205 160 132 318 513 356 511 536 167 966 663 288 635 599 259 781 158 654 730 946 149 362 653 123 502 592 824 281 678 904 42 498 395 51 376 339 33 264 285 38 323 237 900 762 290 880 6 371 984 588 750 877 619 941 310 791 106 989 345 136 347 309 62 195 687 176 677 45 436 42 807 527 232 600 165 802 287 49 700 127 881 316 867 227 55 148 835 57 156 823 284 790 654 271 27 996 788 766 813 732 408 933 488 112 97 867 340 301 82 365 673 197 460 452 124 398 942 354 587 373 928 483 664 678 614 873 86 324 699 569 440 565 595 844 797 266 512 840 833 251 209 280 907 473 67 624 855 80 360 137 809 875 968 518 782 215 506 852 500 644 72 856 790 369 900 115 275 392 120 758 5 466 75 967 366 578 440 99 238 487 172 28 401 983 925 39 479 688 463 206 608 208 748 468 752 689 457 165 917 202 940 163 119 308 261 117 350 313 238 322 609 659 127 147 769 701 292 811 259 878 853 898 273 422 915 310 38 377 537 379 578 560 422 581 145 681 559 207 631 156 632 531 809 706 776 240 478 479 94 970 995 987 793 205 441 485 631 476 977 217 283 636 901 64 344 464 411 283 111 832 567 609 384 705 285 669 654 650 66 397 701 767 311 138 394 538 853 40 970 670 626 31 869 576 138 21 302 108 389 786 540 981 442 375 321 505 759 231 663 872 563 805 557 602 208 296 704 56 643 61 135 275 432 204 109 691 22 178 977 943 905 979 492 192 356 525 869 942 448 668 810 125 182 287 152 814 493 285 359 944 998 848 784 146 285 555 986 201 750 7 347 951 565 504 885 662 129 257 830 77 695 183 476 717 318 640 527 122 761 522 584 293 508 212 32 116 336 792 18 703 935 110 721 751 892 50 174 866 855 630 856 63 949 615 110 715 985 829 591 652 539 225 751 401 327 934 210 906 387 445 453 506 491 923 763 169 837 737 38 622 194 768 596 253 122 325 445 180 155 865 784 124 811 406 333 965 798 43 239 720 213 909 23 976 721 612 637 461 737 488 867 647 182 158 237 229 248 998 431 104 320 606 127 995 379 74 407 868 124 568 539 495 688 564 457 299 485 618 184 516 48 327 803 346 456 900 934 439 494 962 476 286 742 260 572 239 482 547 235 155 975 353 615 182 195 837 104 450 499 475 736 695 620 284 589 648 611 111 241 935 853 808 601 894 935 415 284 391 266 408 385 707 145 709 7 893 480 402 571 639 479 548 735 247 492 563 520 243 782 32 304 62 982 544 45 949 865 72 199 383 50 349 967 276 505 357 341 784 15 954 448 974 407 496 376 710 152 222 506 170 196 917 615 699 201 53 847 372 273 673 225 223 812 431 395 874 891 381 915 389 456 930 903 330 22 986 53 759 123 696 314 105 50 200 623 172 438 263 501 679 963 131 109 388 591 846 196 580 922 97 820 589 252 352 500 226 553 545 528 847 283 794 54 329 44 896 420 245 542 830 310 259 11 770 716 502 124 773 440 851 956 929 2 76 571 749 280 938 613 203 604 729 201 876 436 102 143 895 478 188 499 297 752 434 6 665 658 658 116 196 965 100 260 619 808 185 678 849 320 175 478 833 795 902 255 462 651 403 975 628 578 420 739 395 298 60 640 344 640 632 159 433 332 626 849 132 961 888 86 817 643 912 768 969 33 366 140 510 386 312 776 3 578 241 39 643 314 649 350 812 417 460 246 477 80 88 893 491 830 567 338 635 231 939 793 119 239 585 561 410 878 494 136 193 928 179 649 541 350 0 93 960 312 162 465 561 707 642 870 130 35 914 139 775 116 533 693 899 984 36 366 453 720 627 11 427 326 277 497 953 94 359 240 73 128 629 185 593 569 799 744 570 170 523 891 926 598 991 823 816 126 958 61 218 884 680 109 806 656 436 838 295 951 269 637 783 762 738 550 265 497 937 7 677 276 796 968 597 582 529 101 272 820 919 45 785 986 18 403 769 55 879 410 413 297 425 791 827 825 557 529 607 794 242 360 336 390 918 933 810 241 198 588 174 141 604 982 634 904 610 209 742 70 83 117 721 161 252 237 957 336 399 642 440 738 34 176 774 129 964 249 940 350 611 655 684 307 613 162 470 460 456 972 828 143 59 832 756 6 92 408 540 321 571 841 797 56 936 851 9 136 526 44 405 515 278 971 889 984 530 386 234 253 268 928 135 998 79 106 745 471 961 1000 70 631 447 16 655 355 660 886 503 854 424 376 140 855 145 244 55 296 443 236 393 730 870 866 586 557 552 790 274 74 499 143 719 509 187 487 760 672 782 732 653 460 93 997 448 385 472 936 524 316 8 915 697 545 858 742 334 333 497 282 891 246 551 443 419 508 869 365 289 575 887 555 6 557 186 339 219 863 17 371 328 22 307 918 532 769 133 9 971 506 209 784 54 25 306 79 928 719 24 397 84 117 591 343 645 373 214 339 89 383 421 40 771 443 4 14 23 672 364 183 750 855 992 208 190 258 594 969 71 73 671 197 423 209 685 948 839 548 220 653 641 520 1 358 480 707 542 867 730 980 302 573 478 532 41 986 414 927 454 421 508 556 463 96 216 427 728 880 246 95 305 714 861 168 577 527 598 57 747 838 511 420 513 631 821 86 845 272 489 46 255 743 323 291 931 516 167 383 605 150 254 647 390 818 734 278 984 729 474 465 385 400 853 975 501 434 864 711 118 657 367 743 69 900 826 728 121 899 507 478 999 642 15 711 317 574 319 17 968 424 341 308 85 705 819 747 376 242 807 305 400 478 35 431 549 312 982 22 556 126 411 69 722 187 154 281 486 263 871 134 901 833 153 117 924 881 103 958 920 324 345 334 579 136 337 470 621 73 664 703 16 484 500 762 428 27 614 576 956 852 298 741 446 872 315 383 543 809 25 623 795 76 883 353 429 207 746 553 572 681 890 333 590 30 739 717 733 720 412 318 850 623 139 900 384 441 2 475 449 833 416 261 753 503 973 957 210 588 765 471 834 919 348 828 81 221 631 452 702 366 279 670 360 615 575 778 825 210 94 614 82 187 68 470 708 657 361 372 20 638 33 543 757 430 150 190 333 49 75 644 78 618 881 851 300 158 704 220 777 262 113 712 754 374 712 489 813 663 267 977 48 319 184 415 915 346 442 109 249 531 672 902 741 807 482 574 173 980 22 929 437 539 91 852 559 667 363 587 490 901 134 94 358 831 932 302 700 226 857 820 120 531 789 975 656 891 521 419 711 393 913 25 583 116 519 798 44 898 311 332 303 576 735 685 772 615 978 466 157 520 30 205 535 1 534 742 304 58 675 740 126 117 657 761 256 38 189 718 96 340 674 226 151 124 625 233 484 711 98 441 27 257 515 106 862 279 727 633 922 689 233 259 988 410 321 552 430 502 335 361 191 626 149 180 520 566 58 277 836 735 90 963 886 683 725 31 432 45 143 919 238 563 282 50 107 1000 109 404 514 112 11 9 5 564 584 719 776 490 199 156 228 241 550 926 86 480 394 198 380 283 87 486 595 422 235 678 818 503 270 516 10 832 601 223 67 274 52 692 106 965 159 158 273 76 517 119 692 863 752 881 841 745 66 109
735 374 148 367 799 112 311 311 437 348 83 735 725 773 652 895 538 875 81 392 750 321 305 102 972 899 62 714 315 953 276 538 929 712 356 584 530 348 519 371 347 816 53 515 93 877 107 984 67 857 991 844 747 905 555 90 303 665 31 717 534 298 580 844 306 695 372 244 395 490 402 773 672 247 158 973 968 996 503 197 42 764 655 27 104 523 336 208 939 365 56 651 598 814 29 441 625 281 49 30 946 715 454 774 132 39 862 352 629 928 332 372 837 751 516 217 375 498 312 767 131 644 635 656 379 52 549 56 529 347 458 527 390 265 698 740 362 60 497 47 758 12 620 388 210 631 572 177 113 492 176 22 768 3 150 237 321 406 923 536 759 743 963 539 482 714 537 980 76 523 554 644 195 832 749 964 439 537 120 628 663 315 628 763 820 829 962 198 688 787 361 878 175 676 496 339 653 761 286 341 570 808 440 57 855 267 699 722 948 993 0 909 358 479 522 461 70 560 389 300 541 284 475 209 743 149 586 579 269 28 980 191 18 8 35 785 216 614 964 685 678 620 365 630 142 113 228 946 719 64 137 827 739 538 633 320 203 855 630 373 509 278 495 423 219 55 271 911 574 723 568 634 542 942 331 35 432 712 779 281 352 217 261 956 907 998 159 10 30 782 951 875 856 926 607 836 436 265 811 789 152 313 838 273 807 260 894 93 96 799 473 759 648 848 662 475 928 71 973 860 736 624 453 744 330 781 211 724 342 804 558 237 266 641 544 849 446 715 982 751 357 732 479 813 657 953 112 849 872 286 54 94 161 312 75 159 987 563 173 758 337 851 755 242 66 500 205 182 123 806 262 780 324 929 680 23 627 57 272 650 952 836 406 733 501 11 775 793 140 624 864 585 686 915 605 854 309 369 793 177 510 730 149 503 116 262 943 646 174 93 740 487 64 721 63 1 800 886 74 114 267 111 125 378 121 121 73 293 802 946 889 95 670 900 553 704 658 299 84 350 879 160 868 20 608 877 585 63 533 853 785 283 932 246 465 25 730 937 147 184 226 574 20 207 282 905 883 44 343 162 649 111 810 816 536 18 567 682 143 711 993 236 921 520 960 886 494 828 193 448 294 226 422 80 316 584 781 44 141 844 179 418 490 391 784 497 348 828 218 744 584 183 13 696 821 474 373 128 827 217 466 346 236 398 40 846 285 96 326 914 44 380 691 100 714 813 888 959 235 437 796 199 986 917 978 134 387 69 975 244 449 535 754 348 202 525 669 577 521 502 424 552 260 157 317 777 690 295 550 927 87 544 185 63 593 487 427 153 182 131 134 84 852 629 752 73 111 323 737 155 830 359 772 66 543 434 474 361 744 628 196 373 339 310 590 938 636 37 614 743 207 902 506 718 279 953 917 47 119 490 302 987 287 507 715 742 528 894 296 764 617 514 816 134 877 562 252 351 254 597 998 877 230 641 338 573 452 448 901 331 88 980 244 730 128 488 631 550 526 171 520 724 989 151 569 463 234 271 682 64 808 749 958 677 523 55 281 199 643 731 499 80 833 381 895 896 392 573 515 456 858 43 92 560 122 59 640 244 595 975 220 780 109 532 188 982 413 593 388 463 60 256 371 667 421 333 884 751 999 847 900 344 967 986 857 481 801 435 192 449 441 862 265 189 563 904 728 707 668 219 539 84 232 228 323 665 795 649 255 133 654 622 611 60 849 953 59 728 902 999 3 738 893 804 300 714 385 247 101 969 457 998 46 759 126 934 433 78 19 154 69 381 367 337 139 806 913 787 498 172 224 948 489 157 582 29 623 892 621 314 774 125 257 638 426 872 911 622 217 246 80 588 926 918 333 668 886 940 463 315 920 904 28 218 443 863 314 347 450 724 535 356 377 219 129 324 966 599 912 225 787 351 504 624 692 569 327 872 319 731 949 219 247 458 155 46 38 322 869 553 507 283 977 871 423 55 841 388 307 839 638 901 1 452 163 584 154 231 565 858 240 310 118 334 934 364 72 767 974 860 873 833 644 856 918 391 815 982 560 584 43 230 734 347 702 411 575 336 957 720 233 338 718 922 935 110 165 62 444 444 581 274 487 14 416 940 700 995 505 413 364 314 559 997 933 223 360 335 405 979 684 131 790 429 639 924 697 661 812 337 922 315 335 640 386 650 822 832 351 138 162 416 769 118 95 997 583 744 9 541 992 177 460 595 610 521 659 649 138 358 85 149 467 962 206 90 434 216 527 732 619 954 588 931 26 644 797 350 455 838 409 34 924 287 23 520 786 327 164 804 910 756 382 66 177 297 410 740 391 282 512 512 508 747 153 347 133 544 936 562 906 590 65 426 853 230 208 801 24 299 41 251 881 866 353 473 651 790 524 133 456 99 916 366 848 161 616 421 711 149 713 455 798 470 566 185 732 617 867 920 106 277 71 817 956 960 462 691 201 278 259 375 642 605 488 534 791 900 229 141 130 652 318 192 552 887 904 197 295 387 745 972 729 916 988 987 899 787 708 320 227 386 641 343 866 274 840 280 366 859 704 639 258 801 996 203 647 653 870 642 746 917 464 816 157 164 264 375 540 564 513 105 425 30 834 11 556 998 280 308 664 131 108 889 407 510 27 915 803 575 762 115 573 347 624 714 694 918 45 447 5 127 378 101 8 666 847 685 212 531 596 148 733 324 242 613 823 861 277 911 995 229 979 638 156 599 937 11 579 431 777 361 677 373 273 159 127 861 215 732 622 931 284 744 602 891 79 754 304 161 609 55 94 756 329 904 98 372 91 949 322 318 167 914 944 769 846 613 291 292 477 171 403 481 86 383 947 344 591 220 58 628 726 53 819 114 517 275 225 995 435 302 478 874 765 509 124 670 825 201 14 382 813 959 679 838 757 84 676 592 898 590 675 545 940 441 835 152 412 255 843 960 546 441 782 577 794 336 997 198 171 27 814 122 213 212 21 63 681 661 419 435 969 590 6 346 760 235 776 562 994 445 117 357 863 246 891 97 661 302 705 324 288 315 753 286 860 16 328 941 429 228 767 703 369 520 587 3 77 68 398 47 959 508 492 804 7 604 200 106 983 28 97 785 110 59 518 720 469 549 851 82 199 138 239 578 198 864 626 996 615 397 170 991 15 719 256 225 25 813 805 288 451 696 909 297 826 242 707 968 671 874 606 298 766 246 806 626 301 627 965 2 854 365 545 406 613 740 461 500 334 824 773 892 486 980 184 343 55 929 411 844 577 281 942 583 10 233 493 927 551 790 57 941 667 789 897 437 903 742 417 986 547 439 393 492 483 703 344 116 878 945 180 49 689 153 102 746 146 828 89 63 197 909 168 802 135 798 246 929 666 675 33 940 600 914 844 997 646 651 166 75 783 866 701 568 665 813 468 328 274 103 693 920 275 429 650 834 727 713 887 625 178 822 502 158 576 498 905 848 771 623 578 398 50 916 778 149 4 426 548 594 237 811 861 785 250 961 243 288 481 621 32 476 221 4 561 520 404 246 363 577 191 965 394 553 144 441 299 696 874 621 16 122 430 848 500 480 310 519 11 62 380 908 245 7 712 489 839 967 764 976 842 271 632 196 880 37 354 832 415 800 828 1 480 620 249 951 756 724 531 243 818 199 985 941 938 186 780 995 687 268 721 248 442 610 770 558 896 94 187 466 209 810 763 691 817 753 564 296 368 971 396 617 673 934 181 58 420 19 308 94 703 195 845 174 525 327 981 402 976 573 748 423 751 429 792 137 186 708 950 636 603 420 293 599 397 308 115 651 289 968 865 285 82 788 278 235 428 622 414 698 251 397 660 593 875 704 238 902 696 961 592 818 637 829 876 584 685 701 248 656 695 192 39 471 683 20 892 256 223 75 448 69 589 913 231 223 871 17 710 207 915 24 809 205 346 893 34 57 470 866 731 90 401 570 706 422 914 476 370 13 160 751 400 333 890 995 325 419 183 62 594 192 341 382 320 132 47 10 105 318 36 487 955 921 832 819 789 704 12 423 674 874 268 648 78 649 722 957 927 172 2 175 447 286 990 59 399 39 836 819 484 364 151 294 612 270 716 243 136 57 194 663 599 456 350 875 720 459 571 315 298 179 297 113 214 493 930 811 359 72 953 119 634 144 384 537 761 193 204 192 471 502 408 56 788 351 824 24 829 338 562 566 241 688 51 308 48 283 925 801 961 182 472 539 885 30 374 27 804 835 345 416 190 259 597 515 313 568 383 205 283 744 355 497 511 581 908 981 723 754 831 318 709 411 100 222 290 611 270 478 381 805 945 690 431 309 882 851 114 716 90 777 954 124 970 23 645 609 742 140 741 553 445 253 438 806 931 664 340 930 418 69 189 286 724 68 971 935 618 610 604 947 850 457 52 288 172 882 103 486 169 262 514 363 145 745 68 944 292 533 919 473 17 258 459 703 485 78 263 904 61 804 717 629 491 253 476 363 376 604 37 51 222 970 941 349 22 77 99 618 349 349 859 476 557 297 984 770 656 524 532 602 253 690 738 107 601 851
403 104 333 193 212 649 865 55 2 19 88 826 538 621 729 423 166 40 309 634 219 149 21 15 570 571 137 607 195 934 691 954 176 747 242 938 41 264 60 3 32 810 663 635 978 928 854 96 395 761 215 522 185 899 748 780 911 224 483 565 949 293 589 216 509 154 586 395 618 74 981 757 703 358 817 147 527 292 667 64 300 275 838 146 331 291 12 946 90 347 221 935 324 698 313 771 745 800 103 413 132 886 879 107 171 29 931 924 666 538 917 861 247 443 79 492 747 357 701 656 951 619 777 360 285 93 847 627 764 875 476 651 385 797 159 68 265 562 237 857 934 154 28 348 810 685 5 940 327 739 520 795 449 412 898 754 478 511 575 180 855 7 992 543 820 232 848 181 540 473 700 981 379 189 474 710 984 375 374 228 591 493 888 595 292 594 901 511 709 167 346 207 967 311 497 901 257 743 557 815 723 936 916 985 559 163 70 784 654 676 135 623 647 971 493 334 553 745 650 514 131 391 120 170 99 578 298 759 48 170 568 718 228 667 602 96 84 644 289 537 721 321 869 830 833 814 948 474 358 519 251 446 662 206 850 466 752 971 840 838 368 883 178 475 234 22 624 197 846 82 585 262 55 554 957 820 17 262 732 582 569 167 13 725 348 551 351 671 201 446 344 534 524 449 927 378 373 231 562 402 657 381 167 32 400 709 272 156 429 396 268 56 433 862 678 673 837 952 307 383 991 705 742 257 628 485 236 675 970 264 926 770 369 972 480 972 341 725 397 313 645 153 534 840 971 513 323 709 793 586 915 417 439 191 72 906 736 600 241 940 638 48 75 559 933 50 891 185 558 127 206 557 536 508 711 922 946 540 422 604 812 663 581 739 550 310 910 107 994 130 295 988 525 369 6 459 376 198 18 365 490 1000 25 530 271 23 813 439 303 492 687 495 24 574 649 651 942 306 371 262 243 355 259 625 128 218 577 274 438 8 440 687 414 259 594 410 877 17 814 580 224 493 909 26 108 592 262 544 539 743 953 447 213 868 375 762 504 126 827 358 985 817 726 973 144 151 14 65 980 156 489 664 471 451 625 247 660 77 16 689 675 393 435 751 574 526 163 957 859 546 751 705 225 323 596 750 205 398 987 849 104 255 428 754 210 212 592 313 207 390 40 715 442 462 455 34 786 746 329 129 57 963 607 822 545 668 446 632 411 469 608 757 973 436 138 519 739 459 832 953 807 116 960 447 235 834 769 152 37 694 646 419 51 868 714 615 487 86 789 410 218 618 370 166 426 371 622 911 278 253 366 851 67 742 554 849 906 984 432 294 872 869 825 516 792 202 95 438 705 66 83 499 282 680 821 535 408 347 778 759 983 775 198 121 688 807 312 929 220 663 466 406 281 638 664 824 684 915 415 655 151 559 741 960 924 476 669 395 472 599 904 911 670 109 169 174 986 765 698 181 136 322 799 282 179 731 868 631 630 882 427 196 642 198 818 992 342 99 651 837 961 974 114 381 830 340 668 195 784 553 19 163 977 398 735 916 239 299 110 120 353 611 787 239 677 968 332 386 146 441 456 535 744 41 302 896 227 136 692 180 962 501 768 3 177 630 173 719 974 487 737 840 913 797 363 506 469 141 182 901 761 442 361 739 770 416 695 245 106 766 969 459 402 615 326 562 297 777 603 270 357 479 3 798 728 258 758 49 725 494 749 238 409 939 38 875 283 285 380 996 882 233 294 114 730 962 640 727 873 578 541 675 463 781 288 177 392 519 894 374 296 563 601 341 798 49 790 291 238 22 699 451 293 768 947 717 192 822 672 81 87 566 9 497 930 8 604 615 955 553 290 554 62 612 11 439 117 808 498 677 139 181 305 528 794 541 188 172 454 322 841 886 619 440 494 330 572 993 495 703 500 941 782 178 972 51 33 412 81 292 772 52 267 867 129 738 473 30 576 52 674 7 260 580 484 751 556 680 610 657 1 39 544 751 626 879 707 104 588 585 164 466 587 73 148 711 142 823 627 703 796 918 465 871 776 186 514 862 482 127 174 808 893 381 4 83 905 435 773 891 277 6 404 455 452 751 887 51 549 862 343 45 765 590 632 769 126 671 184 914 822 464 762 743 779 361 127 349 547 898 118 292 561 488 232 959 997 842 315 350 152 782 857 668 63 332 935 390 321 857 170 695 264 446 964 669 523 408 712 948 276 285 975 589 565 183 464 742 396 346 860 58 702 477 920 681 921 813 932 719 928 430 258 289 252 156 676 724 564 58 598 330 274 344 181 893 652 257 437 89 580 124 316 526 270 9 34 663 109 962 517 323 682 749 828 742 68 884 335 668 612 532 733 364 750 12 907 374 740 420 815 109 899 729 583 356 982 393 720 837 160 478 447 52 222 469 249 114 655 128 809 838 73 701 308 408 112 965 457 39 71 918 965 646 849 947 950 692 165 835 492 637 555 468 584 194 532 620 111 641 681 460 30 394 542 428 766 40 530 772 537 385 387 999 715 928 952 463 503 342 635 942 273 717 801 13 0 197 757 169 310 792 125 577 269 25 354 304 27 643 696 564 629 613 713 525 990 776 710 861 989 315 760 57 481 282 697 806 263 126 56 226 623 403 900 747 515 674 190 461 716 12 621 225 460 428 233 814 507 771 883 424 93 651 250 186 54 654 180 639 611 606 902 861 378 863 77 411 155 295 124 788 743 184 937 395 468 765 908 561 461 581 194 859 317 543 939 79 685 648 896 971 791 124 450 353 658 280 36 500 800 40 419 387 938 787 582 558 364 585 690 252 943 138 325 816 399 872 694 455 976 380 824 678 746 866 46 284 912 386 398 904 275 46 781 136 533 970 100 965 384 785 202 830 637 263 551 827 29 253 279 712 941 998 686 513 97 824 829 798 835 51 86 323 890 681 843 921 502 586 683 473 845 173 560 69 636 377 535 853 513 31 842 97 319 314 521 998 479 423 755 180 756 15 993 486 280 345 867 190 826 614 113 253 214 998 441 888 477 612 203 32 284 192 430 569 959 870 216 66 881 934 633 94 85 282 359 909 318 647 161 828 45 92 141 964 96 428 434 421 314 124 717 752 767 614 383 558 609 653 459 941 661 319 892 321 506 409 600 937 788 388 255 419 966 184 49 808 485 888 806 363 719 575 811 559 528 732 47 334 91 700 367 715 350 146 631 235 866 240 593 125 929 424 390 760 731 542 352 845 381 122 211 289 988 584 253 647 543 337 870 655 59 8 407 206 785 495 330 917 862 820 153 476 196 764 98 114 979 939 940 731 639 418 172 820 771 460 133 723 340 253 925 162 606 181 229 856 889 159 511 291 861 305 552 975 101 344 61 24 65 915 43 694 634 450 245 523 875 159 92 269 501 522 347 555 945 552 546 269 753 402 780 821 52 964 421 99 914 292 199 193 499 251 458 1000 578 705 115 454 839 102 727 312 445 136 823 666 107 277 349 405 334 698 656 881 679 281 424 408 248 249 183 937 599 168 20 28 644 129 15 121 659 390 246 895 175 999 886 580 563 528 613 69 444 118 734 46 641 229 82 914 590 616 416 305 851 901 722 340 763 769 491 92 69 547 805 755 102 256 579 25 802 943 874 46 797 343 256 722 968 732 362 404 356 233 223 567 121 384 217 195 156 187 475 822 567 298 143 256 595 891 693 15 39 749 418 340 150 645 617 539 287 523 286 727 918 133 919 385 119 429 413 611 808 694 754 564 158 878 388 872 922 345 64 685 453 840 759 231 44 593 876 152 377 798 76 37 462 99 336 469 187 800 401 951 328 20 903 750 168 565 897 821 244 282 653 160 885 515 365 372 566 308 200 816 355 825 508 267 443 206 614 499 58 102 519 609 496 572 923 185 423 731 783 201 995 247 322 471 299 747 360 220 615 342 526 617 836 867 393 754 140 956 467 296 858 43 804 708 505 551 306 101 884 132 936 688 665 945 529 74 425 629 944 794 145 815 147 201 193 14 382 676 724 127 157 548 266 181 130 42 53 798 35 208 774 14 320 860 42 927 878 302 10 396 673 761 871 152 510 239 7 727 372 796 958 535 643 564 301 118 389 166 864 602 548 799 204 92 689 504 162 547 775 706 516 911 996 10 291 282 406 386 231 739 122 573 50 476 671 623 405 669 8 394 209 210 706 979 795 899 963 29 718 204 230 828 240 473 78 329 105 76 956 648 852 390 80 145 208 344 451 772 863 789 304 152 337 359 197 441 186 527 856 686 834 964 66 875 880 142 420 536 226 520 311 431 26 949 254 843 616 298 816 449 831 195 597 76 738 401 488 176 123 502 412 967 844 171 338 982 470 139 189 898 261 574 394 487 999 580 431 429 648 843 417 205 448 3 410 16 191 762 853 150 74 771 522 625 31 313 94 699 134 629 998 464 386 46 680 549 486 800 154 545 89 900 116 542 895 138 339 990 22 170 149 393 531 819 518 958 512 758 605 448 345 569 23 206 708 249 573 936 391 189 803 874 571 452 620 731 819 532 704 761 436 585 954 481
829 138 520 890 236 212 374 700 565 746 600 6 735 888 545 159 515 280 346 244 481 358 628 393 766 831 254 330 186 560 174 164 997 534 146 783 361 507 128 269 537 700 300 27 195 355 133 567 49 621 606 887 18 232 283 705 247 541 530 494 694 775 2 720 816 138 645 415 415 755 248 418 343 830 621 518 580 706 755 897 376 393 39 870 936 700 994 487 292 5 695 30 633 198 506 868 582 675 578 877 290 781 197 866 573 763 611 523 25 334 879 857 718 584 697 181 680 450 152 268 302 426 118 620 801 663 957 262 869 325 77 43 533 426 203 466 899 23 170 716 705 695 201 303 835 55 73 950 750 147 125 580 99 17 685 260 524 777 962 237 222 662 456 557 631 665 137 874 658 616 648 603 532 431 693 328 940 714 558 730 350 471 336 759 9 174 252 232 332 158 229 352 393 297 169 283 120 243 328 320 860 521 542 259 356 229 650 717 890 30 742 950 512 862 991 163 207 22 76 825 412 821 851 996 601 683 467 930 488 938 320 818 455 743 990 423 123 818 198 522 360 280 773 506 656 770 992 287 425 350 490 652 231 967 704 664 259 200 431 842 232 860 796 504 613 39 381 937 810 574 426 7 568 803 45 106 968 690 281 545 676 113 952 601 920 470 101 35 384 518 976 96 270 564 844 846 727 349 559 771 143 474 285 610 53 972 596 256 268 143 643 176 191 765 177 885 986 456 210 764 853 552 239 477 97 8 827 677 153 310 11 512 845 519 86 930 866 24 469 670 260 233 452 762 279 574 948 216 653 623 646 304 447 451 458 404 78 851 183 930 40 877 88 715 244 956 344 172 762 171 242 672 703 170 833 750 519 552 138 215 385 235 560 478 570 124 457 47 178 124 363 411 919 657 828 469 581 315 90 912 863 306 985 335 352 217 737 105 799 40 847 202 371 213 768 598 932 926 583 809 409 996 700 665 22 340 418 483 176 268 915 452 572 370 862 127 546 279 927 812 388 978 225 598 179 629 437 372 528 176 710 292 70 211 756 648 634 365 713 477 903 176 446 751 410 886 786 617 223 357 954 187 83 611 47 259 81 892 331 177 767 476 883 644 939 73 820 367 603 422 500 678 970 846 245 71 716 123 126 968 240 419 831 999 42 368 875 613 12 874 132 913 299 703 258 393 882 937 460 118 699 605 329 450 642 848 217 98 317 222 655 878 451 994 359 564 544 908 644 583 776 736 892 749 902 207 942 432 595 345 485 642 5 798 745 530 547 70 619 735 182 275 208 271 636 329 82 826 800 821 397 266 514 6 665 314 838 567 683 265 162 322 100 338 588 510 140 577 94 576 752 677 369 584 147 20 965 50 37 599 617 39 859 601 327 125 322 462 980 620 52 113 471 77 584 892 823 121 956 377 722 55 741 778 781 543 732 561 783 126 842 130 818 630 202 936 29 964 906 249 482 987 871 345 274 786 215 863 998 267 671 942 673 716 575 293 30 270 10 935 116 403 782 889 173 31 209 239 347 230 834 209 763 816 293 428 424 795 924 898 811 570 79 305 468 158 278 971 366 889 955 633 817 668 852 683 996 142 190 122 928 498 66 844 647 383 355 740 450 126 380 578 854 305 375 277 765 863 342 860 688 357 368 498 80 409 112 166 784 881 777 827 531 440 620 808 17 437 314 836 966 102 873 335 660 533 999 588 743 871 156 814 805 39 48 996 491 1 474 849 893 322 433 214 638 282 770 109 856 231 196 830 310 625 724 375 395 683 233 681 597 287 142 232 421 730 444 865 492 766 610 689 719 784 888 435 401 983 159 41 31 64 130 62 884 874 723 120 934 224 975 599 334 430 552 471 251 651 682 709 749 393 441 583 672 166 539 174 905 81 824 130 690 335 850 52 686 336 635 681 114 206 428 456 793 150 935 803 391 504 674 121 691 968 925 79 894 488 1 121 92 375 669 207 649 934 364 581 937 676 709 937 706 460 977 398 826 54 551 514 529 523 109 545 427 814 372 361 814 109 881 959 523 234 593 702 576 507 598 297 422 182 167 85 678 110 106 381 774 705 904 99 836 866 243 61 262 250 402 268 790 975 6 34 758 403 303 942 993 401 324 213 275 134 958 237 473 224 510 781 27 717 878 204 507 154 55 362 880 598 740 749 466 939 111 965 107 778 135 477 712 86 119 218 609 951 872 991 605 286 640 51 812 91 185 139 555 366 764 34 607 425 96 779 383 534 521 490 227 656 144 802 121 903 870 123 219 175 730 889 463 853 717 256 305 965 129 520 269 635 28 471 995 124 861 5 901 53 508 740 556 302 379 859 189 518 63 554 155 703 24 130 627 138 921 943 839 514 84 7 981 78 253 675 929 752 517 425 141 236 874 5 416 586 461 568 211 490 918 922 148 224 663 185 614 650 911 883 405 259 220 785 325 316 57 481 166 868 933 926 670 511 442 840 91 671 435 349 124 879 351 533 282 50 46 755 726 160 309 902 212 560 127 684 938 944 973 996 249 971 74 793 910 507 20 143 187 229 370 554 941 568 319 719 150 983 158 848 235 360 50 338 984 138 543 693 221 375 41 151 987 115 72 723 54 844 748 837 931 556 265 750 264 459 509 184 626 629 785 390 525 545 318 466 406 602 407 316 822 967 714 962 272 38 629 633 599 679 846 484 68 461 707 942 951 667 795 437 294 687 36 107 362 902 58 896 157 848 907 623 341 530 8 490 105 508 59 489 308 552 35 879 4 112 809 713 989 599 337 551 979 443 172 854 988 531 489 624 3 692 180 685 14 62 214 473 587 597 943 547 953 653 378 592 439 853 470 575 95 849 895 376 168 820 641 358 312 950 75 531 788 127 7 604 284 352 538 328 637 507 659 404 134 521 778 753 139 870 151 204 104 463 923 156 569 513 498 256 87 826 297 460 504 537 311 938 61 363 502 539 630 101 522 771 443 352 541 158 0 770 85 17 213 309 535 229 60 618 837 708 753 780 579 37 160 772 877 678 448 13 287 604 154 260 789 823 181 952 898 41 698 795 323 594 677 935 813 445 230 225 959 200 615 297 715 170 728 679 616 519 701 449 386 110 192 553 725 22 760 61 256 908 224 304 398 24 949 18 436 207 113 22 815 538 550 797 736 572 234 123 751 155 64 645 608 299 338 860 832 999 246 932 103 289 792 315 885 792 396 347 459 230 967 217 821 961 390 869 571 974 67 336 916 424 585 756 301 198 108 478 757 368 747 368 403 804 487 563 400 792 266 702 307 515 449 883 316 868 960 773 769 514 738 135 913 373 304 771 205 984 843 774 867 256 681 966 865 167 477 857 288 536 495 623 26 466 622 845 944 640 102 617 733 339 625 105 808 297 298 80 978 190 972 174 586 933 149 596 216 595 857 502 761 806 896 900 429 932 357 158 483 925 296 735 526 852 432 861 493 242 267 469 23 288 453 959 358 629 478 989 411 581 567 195 858 728 44 720 434 629 516 367 184 817 228 74 335 863 518 734 164 207 702 849 348 986 503 831 339 512 964 941 404 790 479 239 273 812 261 536 891 799 720 1 589 170 900 311 759 318 604 978 971 293 276 430 419 814 950 89 354 963 414 690 122 296 62 827 564 682 131 368 367 532 754 949 161 183 188 139 772 813 566 506 744 796 480 138 291 742 692 461 255 21 840 576 946 375 38 776 382 400 930 349 499 703 577 18 194 335 666 850 484 732 117 663 662 971 277 218 286 622 16 994 807 822 505 836 513 348 668 158 887 772 689 412 199 626 549 666 69 903 553 441 486 864 32 722 536 398 917 921 241 904 34 338 389 322 897 345 563 787 511 158 618 109 200 1 664 272 711 836 417 399 472 588 534 170 496 123 848 918 684 21 969 221 56 981 945 321 574 333 612 309 624 136 909 473 825 617 171 155 830 922 819 373 475 951 33 669 746 474 250 240 423 833 206 361 632 380 394 409 912 299 731 934 639 276 802 735 562 927 494 727 330 116 399 343 806 816 961 932 963 977 289 371 408 3 729 470 13 127 365 201 557 393 696 759 110 628 926 261 527 305 864 740 392 522 540 652 326 514 739 449 340 646 501 670 65 750 868 159 947 150 804 687 226 715 464 156 771 920 775 170 136 515 349 423 791 957 476 538 353 875 661 726 591 772 387 383 652 744 654 942 71 866 237 337 602 861 163 606 908 247 333 85 982 9 798 217 263 853 98 985 779 926 93 822 849 210 462 997 420 772 548 253 21 28 651 959 257 652 373 776 89 12 922 139 313 553 983 268 306 203 780 510 295 16 165 259 841 833 115 205 803 872 561 544 51 140 721 495 889 52 592 854 886 278 175 939 855 230 321 500 204 543 218 655 734 406 876 73 438 561 193 471 345 608 377 576 594 603 797 150 794 235 43 480 280 501 413 412 623 477 454 667 238 850 445 388 430 572 440 809 787 468 315 505 914 415 708 304 271 81 590 293 465 99 687 274 675 106 554 709 497 330 667 707 657 949 679 692 19 846 974 542 145 984 15 594
169 772 218 227 556 110 95 152 137 291 458 503 49 87 533 387 508 651 839 151 615 239 974 35 959 402 577 418 277 568 731 799 769 417 568 715 528 123 401 751 729 582 692 584 603 578 972 350 875 139 310 58 410 633 967 665 683 803 90 857 18 915 374 24 369 597 488 139 648 209 607 584 840 361 590 776 877 949 565 267 7 631 368 133 502 461 835 149 260 703 618 444 951 274 242 307 97 571 591 532 116 552 629 178 689 608 189 354 901 328 125 578 828 371 236 628 215 977 414 525 592 337 766 829 370 574 460 943 348 295 112 810 295 865 566 35 481 896 428 296 349 612 869 776 986 389 558 584 174 88 126 863 676 390 203 137 27 511 346 674 934 927 539 840 388 411 333 226 785 54 505 654 30 858 268 605 755 16 93 885 918 73 300 986 706 523 79 360 70 621 314 834 482 126 98 575 718 40 717 493 69 293 59 852 570 457 396 830 362 1 351 61 341 580 786 157 714 788 315 94 554 513 935 222 854 330 395 738 562 257 398 515 229 843 469 662 612 122 334 195 868 117 109 18 124 507 856 957 886 702 791 653 325 251 389 421 57 734 451 172 275 668 432 218 456 819 697 510 504 773 202 809 685 239 150 135 253 310 917 514 136 892 681 279 668 764 400 261 820 464 654 254 118 332 613 664 830 627 719 199 272 324 635 600 649 165 321 862 140 325 614 649 267 397 686 679 121 669 493 805 540 828 640 613 799 81 739 917 538 319 33 283 157 767 674 830 80 259 521 170 327 857 921 642 308 459 114 392 340 166 617 794 606 621 832 161 928 122 929 430 404 916 135 749 78 118 377 57 980 134 138 566 376 578 462 651 489 381 178 252 551 631 475 972 131 434 243 6 222 601 522 234 261 757 425 383 307 153 569 336 963 449 670 27 910 329 281 307 991 93 392 149 757 777 975 1 257 494 987 718 530 679 360 768 20 599 48 44 933 354 476 201 536 819 900 741 792 407 922 927 265 945 881 806 532 28 180 160 535 797 193 204 386 658 555 911 624 1000 87 414 816 833 288 98 196 6 303 885 226 307 594 647 92 917 312 442 335 738 164 702 797 333 630 42 882 845 511 539 405 635 703 440 892 5 961 652 631 527 853 815 752 711 255 665 760 374 51 850 596 954 357 420 156 442 543 987 843 463 182 126 280 332 381 212 763 89 73 650 239 668 363 53 873 106 72 371 365 599 711 594 192 5 453 534 656 839 927 384 207 978 563 603 158 361 219 501 324 875 669 390 179 136 541 169 787 406 762 276 560 735 422 548 880 323 579 148 677 43 36 845 99 157 957 163 651 206 445 453 110 749 485 660 298 608 993 766 808 610 151 546 439 16 498 371 794 133 88 347 225 601 234 517 274 729 775 148 424 680 423 318 306 888 587 299 233 561 803 766 696 752 774 21 184 409 211 432 309 52 76 284 148 709 514 473 103 167 512 36 53 538 382 780 548 467 925 682 23 350 710 636 378 832 915 97 496 100 339 319 168 600 297 27 911 429 534 27 330 734 858 593 22 273 549 913 576 943 518 631 990 934 143 923 299 433 301 543 152 287 470 658 626 313 930 840 487 605 979 680 704 329 609 762 675 371 56 239 217 773 224 729 17 195 194 316 867 742 860 252 318 790 895 220 768 744 749 937 12 841 77 481 885 734 620 711 430 227 992 496 39 94 412 679 571 674 663 683 509 62 919 439 337 654 480 334 958 341 573 676 175 909 220 840 801 631 851 148 317 198 586 816 292 496 472 454 903 561 736 513 970 370 632 510 291 227 38 868 450 194 705 137 117 135 0 728 86 284 31 97 847 800 513 873 773 599 968 733 981 619 106 106 240 322 181 273 204 257 8 984 354 102 409 901 283 715 750 348 891 478 988 988 332 350 758 516 149 600 735 332 795 782 616 296 595 632 293 157 119 526 254 556 738 802 659 7 844 861 82 255 350 676 176 212 807 540 767 462 597 62 208 903 507 692 531 333 537 538 379 32 796 301 698 787 525 782 358 998 941 977 564 609 863 296 601 815 593 232 834 784 474 441 385 39 153 740 83 732 120 74 600 66 343 908 578 408 611 171 66 863 37 637 199 687 893 803 802 180 435 556 694 292 319 209 252 792 210 393 690 207 247 993 598 33 101 462 966 421 442 738 54 563 526 149 779 802 436 596 127 497 113 495 128 638 227 95 416 67 825 736 864 945 989 542 311 452 826 408 322 596 924 642 24 630 637 717 793 622 821 748 479 748 443 476 35 783 415 626 684 164 413 718 817 621 638 971 994 912 781 751 438 800 14 45 10 840 516 994 849 652 529 899 627 781 908 240 191 627 286 805 429 68 111 847 700 508 503 567 871 381 68 943 345 652 467 275 884 391 753 792 67 319 633 691 304 769 805 919 622 91 163 262 3 232 483 303 813 474 745 436 888 360 249 292 524 538 320 541 232 273 484 971 515 498 730 483 200 640 955 454 262 899 693 744 408 254 2 27 889 768 653 385 209 65 639 308 41 940 353 530 421 757 284 1 788 375 523 412 246 79 724 249 81 484 294 369 228 222 104 352 737 298 256 192 748 358 187 186 166 709 747 188 390 618 909 142 827 201 427 399 644 318 846 646 4 330 499 948 223 638 139 546 559 290 585 217 63 558 949 124 371 56 213 651 734 358 276 670 296 953 782 108 776 898 642 599 60 798 829 775 144 868 859 325 945 850 936 444 195 798 809 805 707 406 671 991 806 552 356 598 948 923 643 891 383 178 372 955 567 420 142 620 241 287 147 567 264 341 815 930 402 694 824 418 5 275 664 745 198 605 391 522 939 770 765 342 572 37 634 765 29 813 278 436 996 989 271 226 790 773 946 667 411 603 107 64 359 289 998 346 478 358 329 286 494 119 160 44 490 737 819 754 403 836 823 502 960 756 397 765 761 846 985 504 289 501 665 507 28 859 954 330 214 879 715 400 678 805 751 422 879 628 444 78 1 60 932 19 931 180 641 596 426 472 623 178 950 130 655 72 463 994 904 473 772 351 783 68 814 262 658 932 417 70 373 134 759 360 141 308 473 131 270 634 183 975 449 752 687 209 878 515 977 882 874 343 583 526 420 118 100 950 546 968 146 901 983 855 454 201 263 417 965 896 778 693 926 998 628 699 384 527 43 272 890 893 170 991 519 385 588 995 375 438 608 66 645 294 188 124 902 842 545 995 746 128 364 577 305 559 501 21 870 956 447 836 905 926 282 799 953 392 544 679 154 90 459 33 574 882 920 355 575 127 34 698 434 146 206 906 894 724 898 124 161 133 221 93 344 878 466 633 999 792 9 287 177 563 812 47 912 69 419 904 248 272 21 982 230 917 342 45 599 535 115 803 486 274 952 949 102 457 64 957 580 215 185 815 956 228 907 524 316 743 906 487 818 153 771 633 661 839 848 479 431 100 780 961 433 561 652 850 45 625 605 43 313 350 861 884 197 568 394 513 190 527 660 45 997 724 708 851 338 959 437 412 517 173 527 198 982 105 244 752 883 848 969 964 108 801 32 898 58 880 468 293 231 538 399 206 646 68 777 852 245 684 47 872 720 317 702 972 448 335 266 916 866 105 899 361 712 752 55 526 732 465 172 827 542 927 619 343 800 195 328 516 165 611 679 641 238 333 42 947 914 930 336 610 589 551 701 81 713 353 123 812 553 331 235 305 464 517 947 125 741 28 497 493 557 427 129 554 582 744 302 227 162 210 841 270 833 4 727 654 74 387 251 224 361 539 186 937 872 34 355 435 506 25 810 598 16 684 876 176 726 82 978 301 91 324 552 390 84 610 561 128 944 748 500 369 452 41 471 43 173 676 722 407 279 901 15 561 995 18 733 551 695 172 380 265 887 351 836 429 290 140 132 671 62 674 323 24 216 841 940 863 352 219 89 597 688 371 71 493 680 782 636 148 155 176 845 648 145 977 269 976 477 517 495 757 770 100 6 813 65 917 855 479 285 220 418 465 75 867 134 652 897 508 804 308 550 642 205 266 740 186 105 220 756 319 94 848 465 313 492 817 520 391 201 586 850 935 25 144 691 98 19 581 457 293 784 691 52 188 913 624 754 14 46 5 50 572 212 243 743 734 657 276 831 907 130 225 971 265 393 519 547 874 984 617 852 654 938 134 581 264 973 691 916 414 347 656 723 847 584 397 273 732 461 431 725 458 440 805 171 26 13 145 662 29 604 377 40 101 682 32 865 33 673 34 133 383 621 905 44 123 237 623 666 447 937 434 943 231 699 934 85 927 446 323 625 182 721 845 964 482 744 655 61 737 923 807 862 400 122 173 258 57 259 778 11 615 716 366 387 709 742 269 650 239 647 83 331 767 838 990 857 770 976 175 942 316 455 553 728 879 441 511 366 661 250 421 326 762 798 891 837 46 602 489 962 113 610 636 167 115 896 756 96 501 822 333 510 90 287 506 842 179 667 670 789 497 491 10 709 110 407 635 406 389 764 268 159 987 672 115 26 468 367 704 811 225
478 180 859 959 749 58 979 251 675 508 973 616 269 889 310 243 288 227 74 452 865 262 860 68 838 788 621 68 128 930 969 412 723 866 686 190 866 305 141 572 863 47 414 251 354 834 406 822 106 176 117 13 476 184 826 714 584 644 337 495 972 867 154 13 943 971 637 361 421 47 264 526 684 515 98 126 23 191 335 38 272 182 56 172 348 570 648 548 699 296 234 855 334 267 497 330 554 604 126 578 847 518 628 79 689 413 649 803 731 486 455 946 756 506 83 146 855 772 511 400 578 139 875 14 841 75 656 826 125 688 815 180 555 734 221 646 404 169 131 572 876 42 304 479 912 40 577 634 676 80 583 284 502 339 149 118 392 130 896 51 137 957 673 793 315 383 924 696 596 84 854 621 54 786 768 22 90 53 413 231 346 797 50 728 32 899 237 875 830 195 397 436 473 791 88 356 942 114 338 332 746 441 889 199 740 943 364 83 445 557 459 666 251 828 418 137 929 105 769 383 909 229 870 827 305 115 419 839 91 464 570 474 321 143 744 285 899 842 185 886 916 21 694 672 839 534 245 390 25 137 402 35 6 576 605 351 918 316 61 597 186 888 671 791 160 952 249 433 796 458 43 732 242 329 214 409 763 130 97 534 650 175 371 708 490 309 660 238 343 408 399 17 79 427 617 930 176 850 705 686 116 361 426 646 627 886 296 562 34 843 600 704 493 64 775 971 609 726 165 719 777 627 631 908 243 827 928 401 80 634 114 487 806 367 285 264 276 113 68 323 517 807 597 841 698 65 241 554 161 705 438 521 978 682 323 202 678 222 443 251 104 371 556 774 494 932 130 450 212 533 227 248 191 112 670 360 579 293 299 269 523 600 898 529 229 96 608 997 347 399 278 367 852 274 496 173 692 585 240 866 35 343 163 171 217 894 103 123 174 106 658 85 423 44 900 398 717 260 818 311 123 788 215 834 367 587 171 255 102 911 721 927 244 316 542 718 546 194 758 490 881 708 427 926 738 716 173 535 846 576 287 146 729 672 15 716 626 708 657 999 682 14 662 782 93 384 101 101 504 835 976 203 784 783 203 625 808 809 437 315 868 617 874 675 300 834 440 971 611 833 911 70 558 870 340 471 44 8 638 9 791 788 807 220 431 776 224 114 917 684 480 895 691 965 908 434 573 883 623 477 640 653 764 368 644 616 140 112 248 849 501 646 920 51 821 987 959 811 100 426 566 365 72 411 475 63 780 378 886 371 394 682 981 926 353 952 222 820 313 152 669 134 94 429 757 170 576 528 940 389 610 244 559 757 384 820 89 108 514 166 734 634 110 630 293 185 697 414 759 611 687 917 142 828 320 281 1 521 778 88 997 971 750 476 57 68 513 530 135 545 685 25 202 667 716 586 622 257 239 159 261 534 223 221 298 480 482 324 447 440 468 602 317 368 40 378 619 203 134 234 60 545 792 556 575 764 779 939 169 155 844 988 380 661 457 599 776 958 988 794 672 321 393 893 748 442 813 858 339 714 395 284 92 450 536 243 901 198 891 623 803 227 69 768 302 288 226 834 370 539 31 93 281 691 390 96 308 805 906 463 837 689 275 678 466 777 429 911 132 482 356 375 324 903 966 989 198 752 205 356 798 396 654 806 666 471 11 48 537 725 645 322 258 962 800 21 366 664 462 604 593 368 256 407 403 803 433 799 420 166 560 379 632 52 416 193 602 286 706 684 914 591 553 806 795 93 112 578 282 254 720 468 921 426 446 606 594 610 521 39 690 842 816 847 47 568 719 320 754 160 325 850 569 119 683 990 947 97 871 498 327 966 474 705 655 878 105 180 677 715 996 935 931 324 306 661 983 253 252 406 932 61 469 714 703 491 20 253 836 73 561 180 828 421 820 799 659 263 534 134 150 944 67 244 46 436 9 804 283 192 774 261 529 559 196 66 453 605 592 524 303 763 45 46 381 448 209 958 263 267 498 59 133 415 19 862 974 517 557 747 65 636 642 744 360 285 599 919 674 340 952 590 342 18 314 710 767 371 12 42 581 869 262 841 913 644 157 721 915 285 696 527 17 62 51 40 255 312 919 538 7 411 448 998 892 684 880 908 189 458 975 822 925 52 432 527 879 988 400 895 789 294 601 728 232 59 934 601 930 889 499 159 877 143 378 734 5 459 845 390 864 882 571 419 405 529 332 436 379 459 29 746 715 824 156 188 373 872 883 574 712 336 735 623 639 740 835 9 998 64 435 850 613 432 38 821 391 684 388 509 76 974 341 341 936 803 515 274 531 728 695 512 725 813 603 286 745 183 595 426 350 858 477 159 710 800 646 382 63 869 491 418 175 960 935 363 158 96 24 80 316 632 842 866 71 33 177 836 115 892 869 145 488 26 765 564 857 30 755 56 70 215 187 105 737 336 204 638 971 448 984 612 508 334 484 894 290 861 965 39 588 201 794 940 153 97 59 286 49 143 730 933 319 248 728 288 970 120 945 328 152 10 505 150 543 828 26 40 162 601 867 206 884 80 81 611 487 567 547 716 615 328 948 202 119 265 905 902 922 934 518 28 451 680 680 602 230 320 548 409 661 486 823 247 382 880 417 257 873 461 398 469 831 373 401 479 148 275 849 114 193 950 949 453 253 770 33 649 463 695 872 53 982 284 771 433 257 508 55 288 109 67 352 727 170 258 727 767 549 510 374 841 18 717 471 261 86 936 564 537 333 764 653 493 194 675 989 986 472 993 585 300 349 674 218 418 467 220 62 5 817 500 434 451 709 775 238 342 544 12 267 959 271 708 345 92 580 348 425 88 853 627 2 367 208 554 647 18 614 400 902 964 479 123 22 470 75 249 411 235 220 836 992 323 8 501 878 420 620 8 4 467 733 503 946 339 858 956 368 903 809 842 52 445 483 934 812 736 266 750 10 526 701 747 724 579 563 497 201 657 136 903 667 880 848 10 956 163 814 767 668 928 591 78 539 244 250 971 385 584 231 957 143 19 454 512 452 862 107 814 164 629 522 986 465 703 470 791 941 697 711 198 616 250 895 73 179 19 961 325 994 805 528 72 811 291 530 900 967 650 172 425 284 737 129 264 532 181 752 212 625 688 607 552 344 445 926 400 751 620 950 587 910 484 118 126 410 297 568 680 843 45 833 837 572 265 962 820 582 193 507 132 827 330 312 269 506 470 439 951 213 994 144 869 199 293 200 729 944 895 14 3 279 174 633 304 458 255 953 740 635 970 665 437 235 177 58 119 819 157 210 418 652 719 634 429 904 390 145 551 986 113 415 783 127 188 718 101 3 982 722 978 604 38 274 483 464 65 351 621 999 943 957 319 829 838 923 187 39 981 383 644 516 432 42 724 318 349 124 609 525 616 326 798 958 580 990 899 851 772 166 865 280 292 788 713 53 793 903 271 512 289 359 940 183 879 387 754 797 15 963 210 993 808 37 472 225 18 589 392 861 411 938 26 291 930 510 308 939 900 540 330 108 497 567 717 770 656 960 666 168 313 233 178 301 279 574 410 968 23 802 327 322 523 211 241 450 982 87 559 485 463 825 989 590 538 295 979 840 326 328 677 545 202 629 496 147 594 520 379 66 209 386 454 527 269 407 431 36 921 246 76 739 903 77 647 651 20 790 145 336 116 120 411 612 232 688 982 766 969 907 428 509 542 787 888 598 299 159 829 618 152 954 817 449 949 286 657 329 189 663 950 0 892 96 716 897 826 41 666 702 488 289 454 495 918 693 137 167 209 216 186 138 994 146 522 810 195 27 436 799 699 933 564 84 832 430 545 82 389 95 401 535 265 606 433 307 734 28 479 781 384 78 983 551 685 587 699 890 797 180 113 228 293 964 745 273 523 369 818 436 721 713 622 259 519 834 797 985 638 980 374 428 532 297 269 927 183 365 98 679 349 424 407 121 769 832 729 489 864 951 569 700 445 206 743 192 51 707 964 500 259 753 851 533 383 254 812 311 921 747 666 562 861 736 576 151 599 182 897 822 33 937 813 783 805 409 79 85 18 726 37 331 188 184 1 99 850 885 412 113 622 361 8 412 568 265 220 541 332 492 357 991 24 704 566 456 746 396 612 977 956 330 577 481 288 13 990 987 578 524 839 643 488 681 440 732 249 375 570 805 446 219 457 362 464 503 279 73 9 538 785 882 101 773 376 761 61 247 317 236 839 155 877 64 291 408 791 197 97 862 701 377 422 207 795 48 644 190 918 292 465 741 412 486 983 355 988 309 250 708 900 178 77 270 942 664 182 389 562 785 932 460 668 586 408 995 438 444 469 760 332 363 249 376 472 714 637 856 573 441 69 762 311 358 591 195 298 786 936 111 653 824 731 630 224 357 259 893 39 139 615 188 723 894 199 268 515 804 25 772 874 801 85 565 82 277 286 888 379 260 871 442 117 519 386 624 289 552 606 461 395 372 533 122 18 422 290 526 992 550 565 793 901 636 487 782 426 21 190 743 953 641 906 16 877 181 91 955 864 30 32 887 991 294 711 742 154 850 207
893 45 774 453 960 278 787 76 308 100 734 752 810 987 259 928 761 771 99 480 298 749 264 303 581 629 738 258 741 19 11 286 118 965 194 874 545 222 802 97 19 867 843 55 239 500 250 742 7 987 3 588 571 481 478 801 815 460 191 599 634 391 701 597 887 142 4 111 0 676 624 324 773 21 780 879 856 930 354 331 536 514 317 153 820 237 611 453 420 176 920 321 243 869 615 2 950 652 375 407 769 274 419 180 828 37 803 880 805 327 42 550 125 883 98 154 546 712 886 586 371 605 427 714 668 965 836 261 745 546 520 924 6 129 742 200 539 369 623 182 121 556 783 766 653 812 41 530 937 387 365 365 628 527 683 909 510 642 26 579 899 111 196 385 93 128 799 663 800 221 217 499 67 136 976 920 240 129 382 74 833 696 192 150 585 219 930 661 155 154 974 403 796 437 117 311 261 552 784 502 190 173 498 115 337 644 707 164 998 79 186 285 162 157 105 259 898 975 760 588 740 446 549 324 91 531 428 811 801 153 711 500 633 286 519 822 490 473 648 727 695 329 460 815 975 69 666 42 678 165 970 469 211 368 165 116 151 764 959 517 883 541 570 471 445 357 430 152 646 447 770 873 669 949 102 689 838 391 654 106 352 91 708 169 363 583 197 833 556 364 432 241 996 507 128 727 522 741 645 763 903 103 692 128 113 431 141 966 89 227 609 977 946 837 404 484 897 948 333 250 657 937 737 393 233 628 395 578 358 988 256 434 686 545 602 49 866 700 477 64 160 107 551 375 619 831 526 672 253 607 809 6 223 222 407 976 389 193 79 950 554 110 484 351 184 678 997 149 169 639 311 281 610 671 294 112 182 175 447 71 332 601 486 635 462 681 636 447 70 778 335 865 612 223 528 557 587 438 231 673 115 423 302 998 100 23 596 701 411 424 481 516 163 827 416 800 768 414 944 187 346 463 200 19 579 11 403 302 111 650 845 707 499 550 972 431 963 860 710 675 778 776 328 946 222 301 594 290 1 880 64 460 688 498 34 1 224 993 837 101 687 122 16 307 442 801 595 199 443 774 966 873 729 994 723 154 613 239 919 481 603 574 694 246 376 618 601 842 958 563 265 484 61 22 932 631 367 670 671 442 756 390 153 302 497 835 719 905 57 178 269 339 509 523 398 436 700 80 905 846 473 94 562 886 119 48 540 613 618 888 853 336 344 853 425 95 531 744 824 119 514 839 312 71 75 307 852 454 254 141 743 161 237 368 147 133 293 807 380 812 888 612 735 662 476 962 660 380 108 437 625 359 435 357 584 218 591 476 480 993 73 737 266 587 454 188 791 852 372 309 523 714 185 943 910 173 547 895 651 802 934 399 877 621 859 542 495 61 762 386 647 263 826 884 747 986 315 54 176 789 904 969 750 902 20 628 170 15 140 91 558 98 818 194 578 42 441 714 662 468 947 584 193 153 543 935 567 877 32 268 299 611 635 205 681 670 72 993 204 800 948 144 18 760 604 498 882 809 730 721 496 615 538 661 670 547 823 123 576 345 69 530 693 984 343 552 524 249 433 171 236 714 638 373 85 499 850 61 377 445 971 701 295 451 286 76 83 688 465 393 748 479 292 221 639 327 212 148 49 637 652 444 280 944 59 396 464 410 861 894 5 743 92 348 718 217 133 17 278 729 951 479 245 412 726 544 296 817 557 928 860 969 306 427 225 379 548 85 90 188 300 211 508 907 822 505 797 733 146 810 896 273 136 24 227 902 727 489 31 27 426 189 267 4 621 939 135 286 560 343 71 327 387 455 754 859 471 755 900 279 431 315 366 234 452 707 303 397 326 259 939 358 77 356 777 371 62 193 213 853 616 797 935 153 27 487 393 385 316 387 434 85 854 968 52 320 830 682 168 854 307 364 817 485 54 589 607 509 205 514 744 56 421 934 917 225 782 375 929 505 781 762 148 717 753 501 274 924 401 356 82 184 291 192 956 153 494 665 275 401 24 890 39 540 722 219 258 477 183 565 457 204 529 775 502 207 821 392 149 794 220 370 304 498 983 675 221 823 812 360 242 582 677 469 35 986 322 484 992 765 285 997 341 77 383 252 847 616 402 365 804 747 792 772 175 563 461 810 262 512 989 115 97 97 632 376 417 268 232 107 878 229 690 939 512 38 88 705 926 135 56 728 114 762 909 540 485 295 786 753 249 510 717 738 880 954 813 232 492 527 453 510 104 750 892 411 309 818 673 174 76 675 901 677 209 705 369 553 287 767 314 86 137 77 449 46 399 222 637 224 588 138 330 399 984 829 954 306 37 516 763 428 617 953 361 986 124 340 881 404 764 121 349 379 598 207 406 447 87 13 862 71 994 147 385 255 158 353 201 445 902 518 345 508 350 450 775 347 875 709 649 638 241 403 794 119 894 397 884 637 80 36 891 479 614 602 922 669 978 1000 33 905 851 698 130 438 489 378 644 836 203 965 656 199 270 84 973 245 448 516 518 130 228 379 993 966 488 178 721 291 392 18 908 736 819 923 921 322 188 857 159 186 391 192 319 272 142 193 650 66 835 676 272 510 373 367 713 351 455 655 450 256 757 555 697 833 17 356 459 177 933 981 676 968 215 296 572 944 811 675 916 42 716 538 78 280 263 696 156 33 874 449 664 518 565 812 574 472 110 55 271 779 247 284 844 685 357 456 706 1 679 350 771 434 235 814 840 747 749 868 323 758 348 485 731 716 438 650 260 153 126 598 655 578 451 61 44 908 703 914 129 619 913 746 521 478 842 861 816 37 969 873 364 884 94 356 470 588 444 516 288 408 739 884 458 716 144 911 580 130 714 537 81 855 179 366 583 980 281 391 682 744 55 405 709 550 273 769 415 790 338 984 712 314 65 884 475 764 12 160 40 235 659 758 582 781 940 695 702 863 911 576 788 669 599 776 154 819 779 238 965 914 413 214 107 541 696 559 724 521 30 695 807 108 68 85 592 726 895 884 715 323 985 827 586 483 198 752 238 69 493 534 665 849 890 770 15 435 988 145 627 285 379 569 116 81 390 377 631 185 164 116 564 262 957 625 575 91 436 83 120 434 962 379 641 619 605 565 511 178 276 700 25 990 746 799 515 782 47 843 995 336 751 349 942 276 841 302 689 46 831 464 758 318 139 504 923 217 846 884 58 606 674 835 953 271 503 949 161 41 931 142 167 779 353 445 46 937 725 403 879 957 672 173 374 709 234 16 456 612 928 990 101 259 597 943 414 431 334 802 867 270 36 708 180 547 468 564 516 426 952 739 386 439 868 537 84 532 381 772 359 395 216 657 806 567 814 188 684 71 736 422 752 769 214 625 10 664 573 408 479 52 474 513 131 597 553 530 534 384 63 376 561 303 640 717 698 358 284 740 469 799 566 894 589 127 437 758 446 706 808 495 925 434 51 848 789 999 864 127 74 541 134 61 283 786 472 38 981 435 199 714 491 161 127 130 834 516 181 479 310 346 827 167 559 954 629 785 257 663 871 6 907 591 487 911 986 562 872 261 244 588 206 871 675 563 362 951 927 293 95 269 177 689 906 623 685 344 218 687 667 893 279 934 785 108 112 800 187 866 246 687 28 422 13 839 400 824 219 539 517 878 482 827 466 672 661 455 195 976 394 261 229 737 606 366 360 534 48 378 776 793 943 307 86 484 772 268 542 935 961 599 103 796 568 220 569 285 321 259 172 847 733 237 50 772 424 947 990 476 577 136 550 799 230 903 152 795 849 896 305 409 643 767 483 675 409 977 918 411 351 347 467 561 968 922 422 333 766 452 378 426 980 348 2 598 384 722 857 311 544 30 138 551 109 3 122 911 555 271 977 153 620 581 663 267 699 791 793 807 600 608 282 787 658 282 53 550 370 787 347 478 691 857 408 224 410 289 501 734 396 830 936 512 123 960 327 26 967 141 798 417 202 750 14 173 440 922 329 447 439 680 530 652 964 163 43 166 767 912 318 732 642 163 728 705 863 802 563 554 839 343 987 675 251 699 500 748 704 928 865 202 765 767 23 652 290 702 463 81 268 14 876 165 622 958 8 900 533 905 885 774 504 640 157 535 38 47 825 268 166 575 174 103 732 447 552 181 848 613 96 786 790 145 9 542 829 179 289 394 66 661 336 229 755 570 532 188 339 527 171 939 507 401 941 903 795 582 955 937 178 299 340 296 535 872 405 827 626 84 759 522 423 556 412 258 301 304 924 531 949 251 593 668 912 560 527 946 590 211 873 6 255 218 173 117 313 866 505 305 525 851 252 567 889 683 915 410 680 44 106 821 541 832 210 852 143 582 938 186 356 469 869 224 506 268 513 280 150 292 248 404 207 236 297 359 429 531 914 282 418 601 537 995 368 662 388 503 945 624 832 933 855 297 132 860 331 708 277 276 324 295 397 201 189 616 982 492 325 528 320 373 720 977 208 20 342 818 145 731 355 470 999 205 45 799 630 798 60 132 22 647 870 431 226 508 858 298 705 30 29 530 608 921 979 926 21 393 991 340
23 803 413 99 960 739 959 821 59 546 115 568 746 226 473 980 812 738 148 709 533 541 848 232 701 1 859 780 636 619 434 842 665 331 691 722 459 950 216 738 710 806 920 441 835 551 526 636 477 495 940 827 855 603 415 742 7 323 258 437 765 722 983 986 528 450 751 958 101 24 387 555 993 189 868 10 716 301 895 493 851 96 440 479 936 655 377 878 617 675 974 875 208 991 228 58 900 650 505 208 238 481 425 832 297 205 618 654 260 788 43 375 899 962 182 435 621 466 33 59 68 13 436 153 607 418 786 210 961 25 714 532 321 513 589 62 342 793 13 390 46 919 687 167 793 160 754 121 406 501 633 470 965 278 138 833 532 252 332 896 384 755 159 419 508 376 336 85 299 870 597 238 201 652 10 988 451 895 274 213 467 696 838 53 755 59 294 733 507 261 854 322 346 13 287 553 136 320 195 451 521 305 759 448 236 685 787 197 634 428 327 184 729 563 984 758 511 279 888 657 798 949 423 543 90 346 781 176 700 977 355 966 766 886 790 222 329 313 281 959 578 323 981 597 310 967 799 815 9 408 500 879 705 190 884 205 745 832 944 450 986 691 549 397 955 825 522 692 303 978 95 307 330 857 393 199 333 501 772 608 493 297 684 104 89 1000 75 91 627 715 191 202 388 15 15 727 61 776 989 859 632 136 252 365 864 98 600 511 564 894 970 854 756 848 345 921 156 42 910 655 933 464 234 131 907 614 836 378 378 134 282 901 284 684 542 669 140 43 105 138 638 104 349 929 254 505 733 547 877 215 534 752 593 731 713 582 373 559 461 180 948 81 762 671 358 573 172 784 375 584 144 897 958 550 635 318 214 712 689 872 245 565 655 813 466 80 99 854 67 619 112 635 694 364 971 129 688 597 588 383 758 686 718 294 757 735 177 140 995 627 641 764 739 839 450 139 943 684 147 847 192 940 679 840 475 284 548 263 133 4 359 38 41 890 155 980 629 149 312 458 626 572 110 904 91 467 805 161 257 323 776 2 857 56 648 247 12 934 821 762 783 82 14 213 550 527 924 814 599 727 715 598 49 305 40 336 109 803 178 854 29 643 26 889 537 474 775 896 706 862 11 103 205 145 418 146 670 538 350 118 479 182 453 719 615 31 873 269 399 152 539 161 932 191 218 632 863 528 150 272 906 985 582 790 242 167 283 236 335 672 20 294 912 42 580 515 316 74 731 259 942 993 80 559 116 484 844 561 292 853 157 415 777 851 141 66 320 47 225 464 19 797 244 250 735 61 279 696 652 438 180 371 489 727 407 151 663 263 176 182 975 120 230 763 302 664 395 479 343 256 129 446 717 918 495 155 270 462 730 774 551 448 422 921 118 859 742 585 529 723 794 746 331 106 386 786 934 478 340 70 143 35 808 468 27 391 612 53 941 950 490 682 957 708 861 686 465 701 134 241 994 646 990 655 193 659 541 747 149 432 908 18 394 560 722 169 66 181 54 73 749 926 280 60 913 511 304 838 235 62 935 136 543 972 185 953 760 523 669 637 630 315 565 646 824 977 298 347 265 517 190 58 1 22 153 601 84 590 334 538 341 710 554 114 81 458 517 8 583 469 721 717 319 404 676 291 871 741 699 888 819 34 103 10 909 751 619 769 272 93 286 158 831 814 969 632 818 956 843 417 572 623 496 171 727 199 570 14 412 508 768 775 498 1 381 45 5 496 976 937 547 391 396 427 435 118 301 231 419 718 872 324 890 642 142 909 76 953 326 135 400 504 540 823 460 647 773 493 202 651 711 176 452 19 874 628 596 230 446 637 509 389 264 742 170 15 83 209 631 262 893 505 167 58 314 446 276 249 661 363 250 345 674 829 922 980 860 748 486 408 662 130 481 78 999 480 44 614 923 383 650 386 163 895 544 824 574 522 672 10 502 179 784 640 158 966 658 207 231 574 366 292 168 340 646 420 996 997 725 961 42 643 164 139 317 556 978 525 512 891 643 255 743 503 514 651 937 386 847 121 702 475 219 857 372 240 889 782 839 599 695 854 398 614 390 140 166 82 769 168 111 14 126 325 354 386 184 786 114 86 416 349 780 390 251 90 0 799 430 454 712 89 179 536 470 373 869 291 449 148 187 650 409 354 405 889 71 790 21 116 709 51 734 856 32 634 79 885 918 438 880 697 207 53 2 909 887 982 977 811 649 651 227 587 468 509 829 390 74 910 807 435 221 318 698 672 380 401 814 685 445 268 740 253 797 559 237 832 531 882 644 385 492 715 682 444 628 551 324 537 363 971 389 512 917 485 830 160 196 582 654 928 809 759 200 821 610 959 51 216 555 901 647 978 285 566 365 822 146 429 950 375 151 89 931 361 198 800 38 541 82 476 243 672 77 814 561 599 278 354 113 310 173 238 441 554 601 382 525 665 724 886 866 893 557 331 307 561 439 964 376 755 744 892 120 214 174 271 411 669 896 753 810 914 558 669 212 237 86 238 577 669 518 217 427 958 401 178 997 367 64 528 949 351 485 113 982 993 952 721 455 574 223 190 100 996 96 919 50 473 209 73 362 939 199 316 791 583 139 353 31 845 438 475 919 909 802 974 683 706 732 930 480 381 956 613 188 423 247 659 469 25 69 929 741 308 752 941 472 317 447 594 428 354 348 739 825 451 817 293 536 282 18 841 464 296 966 136 930 193 938 335 992 443 93 368 853 639 351 388 988 997 255 609 494 775 504 503 834 515 63 969 186 673 704 60 737 769 563 137 842 379 122 650 233 874 322 577 194 542 925 517 119 538 613 303 169 773 584 965 239 244 295 628 820 168 592 778 939 679 645 75 253 446 275 610 881 107 535 167 408 465 804 209 217 362 379 624 501 227 891 636 750 617 256 369 815 407 56 522 991 77 902 689 392 978 726 847 30 587 576 819 738 409 123 182 293 824 703 557 556 964 175 994 289 951 903 498 65 463 165 321 313 1 161 804 403 665 296 822 145 62 761 281 606 365 894 833 595 553 491 705 92 910 764 29 967 98 444 962 946 456 625 686 516 629 339 647 432 385 719 102 520 256 656 252 290 991 878 234 657 58 778 758 813 291 87 837 183 623 104 27 875 186 482 353 410 88 916 950 124 389 478 837 47 215 261 836 979 462 484 511 417 568 850 472 309 147 22 343 579 707 215 159 58 895 224 918 48 837 421 506 499 139 885 874 823 607 273 894 60 196 269 975 602 294 519 921 840 566 947 547 404 633 622 690 886 711 315 366 553 714 132 173 736 86 154 563 673 35 277 3 562 81 300 424 515 426 980 2 620 270 998 70 78 479 530 886 458 985 36 453 88 266 181 691 837 741 162 232 566 305 720 70 85 262 637 968 17 527 524 959 6 162 879 519 845 9 34 877 4 864 681 452 318 561 545 358 788 368 911 854 513 381 604 785 552 890 587 222 424 275 692 835 785 147 189 149 241 723 127 962 867 755 268 727 954 534 883 352 62 825 308 347 383 828 898 544 454 639 571 89 763 993 614 806 987 522 591 815 568 185 605 318 206 210 767 247 697 99 476 805 667 696 171 112 951 746 892 547 841 45 263 159 985 94 370 133 117 487 8 921 337 586 97 342 338 262 929 624 693 982 608 461 456 461 211 793 585 828 668 959 527 132 3 366 102 216 55 194 25 251 220 908 624 184 623 827 611 345 72 299 569 675 443 988 487 73 664 909 538 726 203 646 497 254 905 269 852 545 291 118 240 517 915 14 598 833 782 207 796 793 771 245 685 990 826 581 483 797 660 572 226 756 921 889 53 361 357 843 747 575 560 310 680 7 249 813 360 864 822 254 94 16 210 149 816 517 135 857 288 752 962 603 364 436 963 932 642 80 686 846 488 191 248 946 832 146 828 919 229 315 397 554 137 894 437 520 106 130 856 604 575 883 442 488 325 697 707 593 968 122 328 829 28 812 616 942 567 924 849 924 45 238 677 756 590 204 35 423 723 12 546 400 833 575 463 419 678 921 964 882 356 480 506 557 594 964 369 156 57 904 367 857 108 245 609 577 125 530 858 831 271 903 806 503 573 333 323 827 503 342 789 978 792 427 368 38 926 514 671 215 559 590 262 294 927 45 811 225 24 25 266 943 659 22 770 156 510 812 523 972 414 856 128 484 344 26 972 967 865 668 882 680 305 261 651 920 433 106 448 25 311 673 457 877 953 135 131 105 870 262 391 310 586 288 52 922 653 87 471 604 675 485 462 980 347 791 708 982 603 921 973 194 945 59 385 8 666 158 73 481 803 667 696 816 232 893 429 918 801 546 213 350 897 131 374 659 431 772 420 319 774 183 581 174 748 175 474 254 306 319 753 366 779 178 267 800 98 475 353 547 37 683 795 386 160 505 204 561 130 885 846 961 371 223 121 920 800 982 382 174 197 816 222 980 904 886 928 324 402 597 827 772 39 579 901 799 259 805 690 760 70 898 152 747 639 319 107 644 862 80 728 822 246 76 361 187 876 230 16 307 426 482 914 514 640 963 352 204
560 858 677 579 845 515 269 379 561 403 675 290 120 141 712 213 602 176 958 464 955 923 785 900 829 316 846 513 24 938 222 87 409 958 844 236 872 9 316 192 749 183 333 319 665 47 325 242 926 328 437 724 568 213 655 524 510 137 724 155 83 554 552 910 946 604 531 941 51 365 555 320 904 448 813 131 508 917 638 138 544 122 186 601 90 893 301 267 746 165 238 851 993 99 741 409 348 666 226 146 656 471 521 737 984 339 925 162 9 329 819 948 334 185 43 723 133 51 116 263 165 869 546 26 64 478 118 845 288 139 760 972 924 320 500 995 425 395 311 471 459 138 377 183 866 722 556 740 28 920 478 398 702 781 13 532 360 866 443 297 390 989 12 486 830 96 351 243 50 246 17 603 53 266 157 594 422 713 832 231 576 813 933 39 815 722 168 715 847 729 855 963 31 219 715 539 320 487 533 64 106 735 427 441 797 336 636 154 578 868 894 549 276 97 840 512 931 183 674 962 539 923 902 651 713 467 817 893 972 782 233 418 831 884 112 884 139 462 589 222 607 366 868 201 920 309 96 233 860 875 401 954 152 776 501 926 657 737 514 135 101 686 723 685 566 249 693 471 764 539 295 950 526 588 158 110 124 419 262 607 474 464 215 975 899 785 405 291 307 576 310 434 281 535 329 825 264 602 482 915 150 408 419 22 588 522 908 895 997 289 481 264 505 364 511 99 491 15 201 337 321 367 23 899 2 970 315 868 541 380 906 251 10 126 722 231 594 574 317 318 550 338 804 332 549 995 590 304 911 809 892 686 15 320 166 738 27 902 92 933 132 532 661 562 977 157 234 294 959 459 823 420 309 749 461 993 159 306 628 338 449 897 492 648 271 506 109 187 816 29 796 274 85 797 472 514 451 350 146 377 614 158 948 774 174 50 625 126 973 589 581 386 327 191 248 846 346 24 1 448 690 904 466 689 520 341 583 262 366 369 631 976 914 899 258 701 975 243 490 376 358 137 71 898 668 851 936 215 569 838 439 548 188 101 516 778 684 848 726 529 755 679 645 288 359 376 586 756 917 584 379 743 601 642 178 263 794 375 251 49 362 370 528 480 393 327 791 842 469 794 900 612 649 648 145 57 504 584 255 173 485 321 522 809 753 540 365 633 435 337 754 371 484 135 11 185 270 110 128 417 57 328 882 290 733 565 417 721 966 368 25 755 912 383 532 860 801 45 559 948 364 212 624 722 928 883 732 847 192 809 828 548 470 702 102 974 56 493 717 6 960 125 98 625 20 658 340 207 639 800 905 561 930 751 953 54 210 338 678 126 890 898 337 291 622 257 919 362 995 515 683 815 218 978 938 712 718 43 161 672 758 394 765 948 81 307 898 453 999 360 266 689 493 42 798 315 181 926 681 185 249 62 438 898 274 581 42 172 529 555 241 351 509 488 629 888 877 297 313 998 944 329 191 344 739 55 80 363 127 192 305 485 398 54 605 861 175 282 130 718 580 785 170 392 711 838 562 125 961 280 87 926 14 331 983 704 659 708 19 178 489 581 998 48 730 317 60 880 833 566 974 490 372 191 420 444 169 873 915 864 252 170 615 766 282 769 286 651 49 177 685 870 523 505 414 942 970 282 750 913 77 501 967 242 114 540 209 672 349 741 314 658 543 975 110 626 229 649 291 666 41 197 806 214 513 832 323 505 596 863 284 79 642 827 457 312 603 890 748 995 558 422 391 606 630 360 412 866 557 903 240 473 987 482 135 160 48 15 757 347 518 619 357 982 777 229 303 455 574 312 604 812 893 890 857 286 355 956 373 355 336 287 812 923 219 744 669 154 247 594 380 775 394 111 460 256 115 304 808 809 298 144 976 912 322 916 78 278 694 293 453 366 889 197 467 57 290 592 553 196 740 110 992 239 878 557 52 377 293 15 962 617 692 506 177 727 468 857 75 479 626 874 620 935 190 903 7 926 965 1 5 411 996 584 436 877 822 315 245 864 611 608 598 258 778 406 608 270 802 62 506 876 38 325 790 654 463 961 689 316 440 342 179 663 385 531 842 45 673 595 214 628 173 16 410 45 700 692 433 446 495 199 66 55 963 14 564 177 943 207 45 159 213 37 368 21 570 757 67 721 455 805 22 724 141 849 666 758 573 470 37 946 968 369 395 324 164 614 26 982 65 661 447 640 896 536 76 508 403 274 283 451 129 370 913 965 981 458 838 470 224 772 454 620 982 528 641 388 862 412 59 461 480 337 680 683 820 815 421 292 547 614 205 85 852 746 300 974 647 358 29 289 230 39 444 568 824 873 856 521 198 66 21 747 332 703 869 49 850 35 682 441 18 750 99 643 672 134 208 615 344 722 687 113 223 742 811 30 874 871 0 224 909 800 986 351 432 787 584 837 818 995 619 667 644 782 319 415 720 166 462 660 759 355 646 304 858 626 94 740 273 360 331 705 616 550 176 144 954 961 211 833 483 650 126 32 54 900 180 858 456 779 716 6 901 45 140 737 424 444 277 272 408 217 216 976 742 422 413 979 384 823 779 801 39 974 788 54 696 762 554 633 58 540 61 585 91 148 613 118 254 189 73 121 406 973 499 407 762 774 121 969 766 425 122 911 36 561 780 253 940 487 698 749 699 340 978 502 411 501 212 50 389 932 728 213 33 457 610 224 950 137 567 894 527 987 767 76 79 187 204 907 184 470 458 808 131 82 194 801 396 45 74 840 428 99 735 947 278 426 737 190 237 606 708 738 734 649 841 60 335 244 537 142 382 476 691 158 326 214 203 739 430 360 134 105 95 865 182 394 884 276 162 908 772 878 985 83 530 665 100 113 347 62 197 580 618 477 969 616 751 282 193 369 383 506 951 801 706 1000 945 592 864 20 125 59 752 641 378 767 652 615 475 174 957 864 923 20 670 646 964 314 256 261 292 385 415 896 637 210 979 815 167 491 769 213 148 864 407 857 565 813 287 39 632 405 144 123 507 334 392 588 30 597 721 921 942 155 705 655 343 949 374 792 664 266 272 734 220 219 369 101 105 644 143 990 635 393 93 640 921 614 835 810 881 484 595 693 227 501 871 3 880 839 585 611 848 187 111 249 743 47 275 477 263 466 524 936 910 595 352 151 4 316 302 446 386 731 571 811 922 501 228 440 47 433 108 256 308 173 792 236 789 448 688 452 285 182 886 961 156 544 243 568 658 886 89 227 487 346 907 666 679 841 195 3 199 302 653 528 863 295 304 803 97 623 695 888 805 901 826 111 727 48 731 901 600 483 803 143 138 694 34 987 388 809 242 801 353 865 793 267 32 103 231 35 202 15 843 458 885 463 512 718 328 527 875 765 876 377 515 254 887 815 883 471 989 891 117 334 299 515 63 338 937 579 151 496 172 923 318 292 599 283 895 314 3 511 676 305 8 263 494 380 617 785 542 950 579 285 55 22 375 239 763 78 703 706 623 359 259 780 747 917 814 501 729 384 952 2 851 681 836 659 312 783 956 591 770 153 593 598 280 487 279 65 873 742 648 50 445 436 929 270 612 606 497 846 704 492 330 164 660 511 123 451 756 977 545 834 294 464 84 372 341 667 551 593 142 707 771 330 423 363 261 611 671 871 934 563 839 883 643 318 171 667 503 119 160 209 634 221 591 892 185 430 572 113 225 908 633 303 686 97 582 970 119 733 196 170 363 12 827 305 104 4 879 588 338 388 452 713 587 827 35 981 431 43 701 181 183 739 932 344 44 893 46 12 296 160 710 94 714 293 441 275 400 743 538 620 16 458 640 896 949 470 535 404 810 952 221 450 155 481 486 233 663 140 381 150 761 333 418 99 927 199 260 669 825 666 667 67 426 238 773 561 370 170 136 641 6 196 345 774 450 368 941 745 496 189 697 805 592 190 707 707 268 152 597 187 861 288 82 234 189 975 163 761 324 503 488 516 356 254 200 13 918 907 153 624 257 174 609 421 800 640 781 455 367 173 519 659 990 475 154 152 725 436 821 908 606 721 354 951 627 501 837 275 548 716 297 216 350 654 807 67 650 563 799 5 709 54 994 481 903 189 72 680 250 515 206 520 265 538 775 114 267 910 654 982 897 918 834 417 774 84 69 371 471 75 232 640 339 609 434 449 253 282 246 528 361 595 563 879 371 645 870 268 40 400 991 80 738 596 207 83 404 509 525 729 416 234 236 295 62 389 113 840 387 275 399 586 446 906 744 832 187 156 217 736 536 243 787 80 939 575 103 631 502 953 577 299 809 242 867 323 980 783 916 250 479 699 86 718 888 519 745 278 498 858 289 676 971 507 865 306 342 803 849 381 786 814 540 788 768 206 853 180 854 360 719 892 776 341 239 940 476 351 376 277 464 889 736 771 68 193 235 497 859 937 575 686 517 683 947 666 306 313 397 531 448 20 534 50 107 899 442 398 782 435 988 291 783 876 88 131 149 217 891 579 935 725 147 554 795 93 137 384 244 388 784 505 465 579 402 129 473 63 429 267 70 968 651 876 621 237 662 190 477 540
827 836 672 241 640 115 28 364 671 779 910 156 541 974 500 538 159 133 658 269 806 724 363 396 690 229 381 615 6 61 194 302 565 960 540 31 307 807 223 573 721 479 195 809 819 746 78 578 233 243 227 326 296 506 845 566 82 329 99 196 555 175 779 88 497 165 415 842 493 528 130 16 174 234 589 158 593 998 482 79 999 911 105 637 451 389 22 261 253 830 846 943 893 765 290 191 626 926 21 20 426 327 760 755 76 296 969 143 190 826 91 865 483 502 826 621 59 814 297 808 298 911 534 506 685 744 610 561 797 448 46 385 219 683 361 860 667 541 771 149 947 144 854 150 720 892 731 296 342 508 851 892 446 850 349 127 886 384 150 406 57 703 983 889 93 406 810 779 188 397 811 787 211 143 585 956 594 414 619 625 29 585 103 320 980 739 122 594 495 518 191 684 249 73 400 17 553 632 110 820 750 789 386 955 416 560 664 699 261 848 776 946 573 885 352 699 421 758 962 149 45 258 790 49 85 449 521 9 683 729 860 936 949 642 933 761 635 955 557 248 350 911 958 197 648 825 266 355 796 688 177 58 859 485 459 44 729 60 175 254 870 841 645 212 662 569 937 710 798 65 842 946 545 472 149 734 140 461 382 758 546 278 921 684 284 502 718 955 205 942 387 993 49 962 312 871 856 924 564 933 218 691 647 864 31 230 927 798 633 313 709 4 696 275 686 484 40 896 162 957 747 421 762 709 629 180 757 255 538 514 853 256 753 153 920 455 578 990 240 32 902 79 925 746 768 933 617 583 972 442 813 672 448 68 484 436 773 223 474 571 915 583 654 242 687 451 939 47 852 365 829 383 139 950 523 304 780 247 428 758 661 876 509 763 884 792 876 521 24 980 112 770 334 511 692 246 135 210 132 143 510 807 306 789 41 735 791 859 956 271 479 211 374 496 208 524 881 405 276 726 462 28 597 921 918 254 326 542 833 238 828 588 926 465 339 772 535 251 338 307 384 897 106 2 586 861 54 714 83 625 649 430 726 134 293 752 507 826 861 876 995 569 561 916 688 511 129 728 161 665 137 189 368 778 966 461 498 517 899 843 866 423 481 124 396 523 527 117 92 398 10 380 275 506 38 504 264 150 388 738 650 132 584 224 525 917 517 877 254 231 358 814 874 948 193 425 311 229 490 486 728 543 472 479 630 777 882 212 670 666 734 773 751 338 591 859 715 887 152 255 58 101 133 641 985 317 314 737 179 970 822 811 452 794 694 159 887 497 268 160 242 176 903 860 503 381 708 4 494 734 837 291 392 350 153 268 409 981 960 622 488 997 77 72 198 395 442 400 785 456 609 866 948 397 437 913 641 453 145 674 668 988 163 510 550 827 542 99 406 210 789 402 551 36 222 6 568 295 320 837 533 663 618 713 975 916 963 622 501 179 435 219 961 688 245 168 941 333 943 862 260 432 907 15 515 506 942 954 255 313 385 926 655 560 341 570 994 922 13 751 215 846 522 581 189 989 691 342 526 237 871 28 477 652 144 290 238 694 267 443 285 24 207 640 901 754 182 685 820 588 126 461 558 841 981 144 303 96 277 96 475 522 896 850 499 186 869 227 761 385 743 511 362 550 741 708 850 286 424 216 180 294 700 92 677 234 389 242 549 573 467 379 61 845 43 488 914 654 476 957 420 691 468 789 308 834 877 437 642 933 895 994 986 661 226 53 98 131 265 800 323 394 754 623 953 791 377 947 883 133 280 3 7 12 443 596 378 278 945 366 897 550 33 993 697 862 817 859 407 84 529 522 69 153 653 968 301 912 232 339 878 899 832 48 749 215 605 41 614 672 793 16 736 555 234 931 34 892 730 257 246 333 867 719 755 225 289 969 329 456 678 405 418 934 898 477 659 98 212 540 346 772 250 359 955 476 292 535 976 452 714 48 196 864 310 284 237 28 397 603 471 881 241 113 680 849 946 678 572 726 748 771 438 447 300 717 127 513 803 764 113 347 60 357 745 244 732 488 634 905 402 961 372 835 401 93 689 273 512 533 772 404 404 940 423 117 556 141 35 683 651 312 5 878 575 424 360 714 121 794 201 187 72 311 204 518 299 878 502 731 278 956 354 501 864 950 566 802 489 32 217 531 294 481 71 960 373 493 563 683 262 24 458 535 795 925 928 170 752 941 506 211 569 53 900 624 247 840 142 508 454 946 693 528 107 359 770 806 788 190 157 663 271 897 114 962 596 543 403 897 652 959 559 413 356 221 413 582 270 735 70 390 769 389 449 788 27 967 283 61 478 502 344 702 395 507 202 487 62 31 787 442 681 755 345 510 504 916 974 753 185 875 621 949 632 851 81 31 108 8 684 714 147 759 160 42 996 52 348 324 178 921 587 615 987 815 370 291 117 733 989 984 698 290 516 462 904 184 932 145 970 208 399 616 343 244 168 890 988 804 295 836 935 181 539 783 704 89 2 768 669 987 141 147 214 410 257 198 408 597 90 332 186 79 42 36 412 438 952 967 581 664 802 685 224 119 908 684 25 905 192 817 272 897 968 516 733 938 88 143 340 717 1 935 228 586 679 803 782 633 4 962 457 504 836 171 231 417 805 365 778 197 872 515 623 224 682 603 934 801 706 576 304 786 273 906 544 136 801 922 410 920 39 667 51 209 508 506 316 614 165 811 8 475 518 691 239 988 379 112 128 341 327 893 220 487 595 111 119 952 464 580 357 220 830 42 713 138 243 47 279 40 230 711 938 930 710 236 15 943 643 355 95 483 823 969 699 503 436 479 355 80 287 422 707 744 156 56 930 186 380 775 430 922 118 202 469 785 131 989 624 955 954 719 663 420 738 131 12 452 444 680 491 790 702 125 548 814 528 286 716 720 456 229 781 254 588 723 101 765 335 896 393 851 439 50 936 61 328 165 560 136 87 285 154 41 187 286 176 858 607 980 847 56 574 463 405 103 167 555 703 37 221 771 756 537 979 741 143 78 181 757 353 286 203 661 967 56 32 212 375 557 923 195 880 708 473 648 50 47 19 419 447 136 200 377 888 1000 547 385 583 403 532 488 47 953 794 384 660 265 170 188 606 747 990 587 889 983 274 22 441 537 109 179 337 516 30 993 863 290 14 702 722 117 104 1000 616 794 911 793 929 563 879 36 291 797 155 28 66 290 269 429 16 423 480 860 763 840 592 549 931 218 705 678 865 624 783 668 906 253 48 734 916 107 844 510 286 710 318 535 843 339 818 521 427 244 620 949 675 883 347 827 917 395 646 567 891 325 492 528 657 844 450 81 905 633 309 280 158 753 216 277 100 207 465 519 251 754 433 25 919 562 739 479 849 463 701 804 599 65 97 120 576 386 637 137 125 851 766 775 460 119 997 878 520 311 775 636 359 12 213 87 513 749 582 341 315 959 625 3 735 404 940 168 371 744 20 17 978 896 23 926 229 941 991 579 514 535 742 387 885 540 774 815 36 185 434 570 17 872 892 407 971 634 96 390 711 338 804 719 848 998 601 59 636 123 288 364 951 495 3 42 26 956 543 723 973 934 89 547 209 163 656 935 391 820 333 429 950 386 839 108 330 923 369 881 197 29 723 625 815 494 94 917 784 992 102 179 184 865 855 316 282 467 786 27 321 678 171 314 724 547 602 34 717 478 417 709 570 158 453 635 622 73 37 608 169 762 644 454 808 354 166 849 554 954 67 277 173 329 807 274 116 238 824 976 612 726 84 245 695 806 322 587 364 87 598 184 875 916 319 599 485 774 603 264 579 771 206 661 172 858 924 465 764 575 236 590 590 937 571 315 840 778 676 281 336 23 890 873 235 888 639 812 419 773 199 803 164 305 977 499 615 128 816 756 148 456 123 47 73 325 366 326 64 692 613 117 248 415 75 80 719 170 665 303 263 84 857 137 398 557 332 832 627 674 124 535 834 660 258 657 944 881 136 408 604 598 351 353 858 925 511 90 394 868 674 73 519 651 11 294 313 2 365 237 281 685 912 198 18 84 134 694 982 4 151 247 737 194 463 916 445 57 52 650 608 783 466 889 862 608 913 989 758 740 252 41 440 289 600 367 486 588 765 829 993 364 841 416 552 131 767 215 536 393 86 254 964 512 138 856 835 801 53 116 725 948 259 213 562 948 531 293 9 486 838 336 800 48 740 646 580 668 461 299 210 834 487 90 959 128 56 183 821 213 63 447 873 172 537 538 79 884 965 221 324 220 390 943 825 773 376 815 317 863 432 216 577 309 0 642 55 505 638 486 505 138 611 810 814 464 120 977 331 360 367 340 746 161 909 971 868 867 812 846 111 615 496 446 325 286 831 163 146 375 422 838 628 782 80 643 922 346 470 961 809 839 183 502 727 512 984 803 799 800 567 121 225 405 530 151 455 125 431 41 998 19 792 959 305 241 429 732 68 989 524 52 414 198 894 104 302 682 115 89 244 851 74 307 411 742 631 170 992 641 712 761 673 145 759 738 425 713 957 700 256 402 383 106 666 741 65 550 744 884 44 29 777 634
207 434 930 986 981 384 535 375 169 376 168 362 396 967 837 716 776 247 258 604 651 978 365 234 865 516 213 886 161 431 232 419 962 833 668 805 718 969 306 38 704 698 874 26 80 839 602 65 460 328 671 878 466 503 267 579 394 248 403 219 491 536 387 269 859 766 848 977 907 223 686 940 458 842 346 538 370 65 275 711 625 805 604 475 543 936 316 495 162 885 352 719 614 537 332 927 188 124 825 217 292 946 328 889 344 399 165 270 94 896 997 379 958 786 159 292 519 790 300 572 391 161 822 435 770 842 832 231 786 385 505 863 552 601 221 547 706 84 730 895 15 531 710 68 201 740 841 661 493 313 911 170 623 415 192 290 824 19 819 891 666 608 660 77 122 942 114 664 254 502 66 376 39 906 384 849 285 718 256 640 353 226 464 318 325 668 985 511 323 645 619 339 287 775 362 431 629 545 903 654 555 418 876 149 347 431 253 160 779 294 432 127 843 985 559 310 41 469 676 91 516 744 742 468 42 857 149 382 23 27 546 693 802 35 411 966 430 969 128 745 345 136 894 781 177 7 231 979 639 446 487 554 609 125 558 125 206 724 376 701 495 771 663 570 335 207 310 975 27 442 931 648 925 425 766 300 879 765 551 569 549 555 851 606 987 221 69 140 304 931 857 303 227 723 846 293 216 329 635 947 512 569 673 845 515 140 468 455 176 490 113 847 37 74 565 922 388 576 34 129 831 676 905 62 180 68 785 563 1 935 383 331 526 935 209 215 298 79 48 953 850 447 513 380 752 702 101 743 918 174 480 665 744 10 978 237 531 173 89 835 815 117 220 210 85 221 484 643 99 622 7 123 57 278 111 247 413 157 405 313 235 856 125 67 311 563 469 805 777 335 83 652 698 431 721 211 644 756 211 881 636 654 525 505 477 973 61 294 935 386 877 818 3 743 134 630 55 715 642 35 726 98 657 908 520 875 622 976 19 835 434 214 611 170 901 140 68 799 179 807 421 922 435 740 928 722 88 120 933 493 897 575 863 232 286 754 25 843 294 861 242 27 465 642 395 928 194 184 544 947 581 689 536 482 955 843 184 635 941 215 652 192 569 541 862 296 483 540 853 293 475 962 924 13 170 795 578 604 944 55 675 801 661 963 641 518 452 359 601 386 87 386 616 623 756 87 715 371 247 280 510 542 656 235 971 537 628 390 193 475 667 907 762 619 288 994 714 307 279 181 737 256 289 568 523 654 538 776 976 634 205 806 250 242 771 10 573 144 556 140 804 896 796 887 621 353 419 54 993 844 45 582 991 836 17 575 127 587 891 298 740 821 140 964 476 709 46 970 26 154 948 810 697 841 459 477 530 827 576 292 16 160 401 638 133 24 470 734 886 89 404 15 898 572 199 503 610 500 156 733 778 487 351 422 722 946 950 696 772 986 974 189 398 897 945 589 979 499 914 746 429 766 988 490 202 153 223 839 728 491 681 438 182 985 281 904 77 672 31 802 775 742 417 965 196 589 488 192 107 192 630 899 333 254 13 870 995 491 812 259 212 855 709 967 198 160 691 726 783 631 696 855 829 401 702 699 50 425 562 288 967 669 694 991 986 812 392 110 190 563 919 880 875 269 319 771 586 348 647 390 961 491 280 671 273 281 109 590 685 344 264 1000 830 331 902 437 626 359 727 562 380 650 767 245 738 864 30 940 561 653 810 727 678 649 389 831 241 496 540 309 922 855 265 915 355 212 760 522 32 490 747 623 219 16 238 305 954 718 244 677 854 885 814 479 550 773 191 952 880 215 799 534 596 690 81 283 148 671 479 318 977 225 690 599 276 493 579 794 498 451 548 256 773 11 363 157 293 701 240 677 765 21 703 359 861 999 167 26 787 101 283 344 504 2 173 483 965 570 769 303 348 331 53 352 73 961 834 287 597 388 757 408 35 164 144 567 299 482 467 755 627 622 754 380 153 481 631 944 763 289 807 910 108 507 100 295 2 486 724 324 164 223 339 100 975 899 433 36 517 694 268 1000 672 763 956 979 418 578 496 302 106 144 524 93 296 159 377 999 277 91 533 114 181 915 570 179 364 68 972 750 189 882 872 317 226 877 76 851 222 337 679 241 157 168 420 684 649 460 243 964 966 497 624 656 270 988 444 928 731 119 564 609 151 312 200 659 567 124 883 897 662 836 456 179 984 579 952 737 617 999 462 912 908 889 699 461 251 150 24 173 583 948 871 590 753 894 575 509 197 216 290 725 18 7 620 526 808 96 132 849 654 139 175 981 354 186 612 598 895 910 410 990 154 355 424 666 233 872 8 613 585 946 648 469 665 709 126 358 340 969 329 116 431 926 840 821 474 861 271 858 229 673 443 587 409 198 58 756 455 795 926 759 436 290 751 575 768 637 677 700 457 293 171 697 643 476 904 500 361 155 305 232 135 186 892 217 315 509 909 763 692 139 82 323 137 682 838 91 674 850 33 924 390 637 712 725 809 217 856 740 708 428 381 143 139 248 21 337 166 417 732 476 422 772 591 750 750 193 481 38 936 297 28 487 407 585 942 191 920 578 946 574 689 161 174 908 511 229 337 206 218 921 827 727 868 428 412 482 683 159 341 487 239 701 539 120 225 667 659 214 711 900 655 719 842 922 486 599 888 806 501 746 52 870 932 785 245 822 885 696 563 111 425 85 204 533 427 41 992 810 454 816 590 866 374 256 358 343 160 405 492 577 309 16 494 145 996 554 553 472 65 620 632 831 342 173 448 540 453 470 758 335 451 860 86 706 794 579 103 322 634 374 600 393 989 18 185 35 393 464 571 93 906 503 426 641 864 88 688 111 780 625 820 843 124 599 93 815 482 988 308 755 882 471 670 316 78 243 719 171 236 890 960 626 545 470 437 972 739 698 514 234 79 227 324 494 327 386 20 231 934 484 973 218 373 936 566 156 506 966 416 891 74 469 150 892 890 777 145 906 736 795 14 841 463 288 858 441 951 114 983 358 485 479 826 431 6 478 959 760 507 628 693 434 183 633 645 911 900 772 521 163 791 152 990 82 95 507 224 323 953 349 784 328 408 966 774 852 40 393 121 3 889 57 142 226 844 107 801 791 446 896 84 744 489 26 817 593 572 148 949 654 915 779 10 410 237 621 790 352 969 743 823 707 522 878 252 331 943 667 115 506 896 665 866 352 440 461 938 266 146 48 105 811 269 993 375 113 705 149 884 805 60 558 605 674 554 71 700 700 937 655 821 43 607 522 528 453 964 761 152 282 947 81 438 240 701 238 870 888 502 2 893 706 687 852 38 247 852 550 478 176 336 534 382 376 640 939 214 679 527 716 582 373 400 184 274 656 589 497 887 261 588 533 64 592 608 113 998 573 307 597 797 918 680 421 449 148 118 49 849 206 595 949 261 447 138 370 11 107 759 592 366 147 215 482 343 689 447 123 259 442 735 215 326 367 301 980 855 348 263 621 102 347 577 329 116 590 695 319 143 424 178 218 497 104 800 162 320 123 255 584 869 441 982 854 112 611 761 192 312 973 560 674 633 23 878 872 818 110 59 707 658 273 867 925 816 544 257 992 923 848 968 303 49 318 350 909 415 523 36 937 260 27 637 850 369 441 490 953 806 571 117 560 371 542 606 800 547 832 359 167 541 144 12 222 461 672 638 583 402 536 847 245 599 435 835 113 916 403 90 664 580 562 980 848 385 184 91 97 0 787 646 402 618 76 295 164 356 25 503 53 574 1 158 731 47 752 499 672 71 197 603 862 399 423 805 327 360 959 684 94 130 374 720 882 957 420 940 119 230 759 187 555 450 71 764 624 899 785 331 634 51 640 195 248 423 791 136 991 228 995 131 607 367 407 97 618 664 849 669 230 836 198 860 58 379 332 249 468 318 800 999 993 217 979 4 390 5 910 593 1 92 110 745 897 927 160 746 85 72 603 529 239 650 970 828 278 54 830 912 980 439 236 594 985 248 152 119 316 321 136 592 25 123 86 939 892 733 248 917 742 282 891 386 449 508 704 302 409 278 272 584 608 811 223 532 410 62 543 913 187 234 131 653 545 725 967 96 437 266 202 368 582 716 849 542 659 63 221 994 957 789 137 873 446 43 415 338 97 741 544 129 145 208 987 788 276 284 566 297 339 303 907 317 104 749 365 755 410 734 85 795 77 203 593 246 829 56 96 70 16 518 60 291 651 587 116 833 988 357 678 9 141 803 584 707 631 557 169 210 445 792 821 120 476 713 50 881 10 793 159 29 872 104 163 186 33 172 595 910 539 378 166 782 329 313 596 743 485 155 972 723 979 441 16 598 707 98 668 839 429 717 479 845 661 509 543 471 289 349 300 141 413 798 63 372 46 445 100 414 877 473 8 472 987 613 756 929 637 970 207 781 275 44 559 314 552 262 975 75 938 921 284 397 659 147 186 330 346 428 846 813 681 568 925 615 714 67 45 963 894 334 668 322 372 272 602 442 150 163 916 729 321 748 751 22 456 534 407 537 132 682 5 110 4 500 850 406 648
142 575 523 838 746 427 859 966 774 332 43 775 390 750 127 431 395 890 299 927 966 15 468 578 500 45 951 657 497 585 462 874 346 72 771 178 563 277 99 463 826 810 688 591 702 431 609 504 49 985 653 666 478 274 541 466 751 437 739 496 840 867 898 648 804 330 73 587 511 618 62 631 4 217 646 799 463 813 877 148 473 185 854 795 811 104 883 716 762 927 944 878 482 583 203 151 750 620 116 372 289 892 667 874 382 45 114 435 185 547 909 16 364 46 336 126 342 42 581 405 260 904 33 997 144 134 662 511 788 466 775 103 32 745 894 385 44 51 885 285 152 160 136 325 701 829 409 524 461 873 779 413 734 69 443 999 315 641 693 581 522 39 57 823 900 35 418 201 232 263 814 216 333 101 371 927 856 602 108 889 171 341 263 361 863 379 17 479 313 241 690 961 819 121 147 934 893 259 952 985 912 742 764 326 9 779 138 950 271 10 953 846 294 14 983 824 869 597 868 775 627 421 967 945 728 956 848 495 132 336 36 55 77 547 330 321 469 177 230 128 792 473 889 910 873 30 365 737 872 569 958 250 725 222 867 275 265 861 159 429 175 892 178 330 107 341 255 244 505 993 721 171 853 316 794 691 574 188 965 162 436 523 641 866 350 893 533 757 557 607 293 689 347 703 158 665 947 174 494 873 130 379 325 735 34 7 803 609 890 897 930 506 102 103 519 529 515 130 383 431 633 336 732 687 268 393 319 313 531 20 481 892 412 655 101 25 269 183 941 569 14 894 849 151 280 114 972 283 117 373 489 103 528 772 492 985 766 834 368 642 433 251 411 302 285 215 781 72 938 112 520 823 997 499 314 823 844 761 189 698 681 576 453 19 187 672 205 424 389 844 571 746 498 72 606 658 638 121 561 251 71 95 753 484 176 256 675 914 630 95 782 720 380 627 548 2 323 879 421 713 477 991 552 592 805 423 296 954 324 600 558 63 651 265 942 139 160 950 207 582 372 450 687 687 982 22 987 234 962 671 119 741 384 579 326 617 400 589 485 433 754 315 601 540 118 841 266 447 917 630 960 584 186 150 730 875 441 145 880 378 605 68 246 711 525 913 391 828 437 741 86 754 39 699 305 857 673 284 735 514 239 441 47 944 639 287 901 174 514 630 685 856 529 323 224 786 54 858 821 441 806 462 430 183 27 577 103 874 195 223 510 702 669 309 292 989 576 441 287 905 76 332 822 155 401 775 216 359 284 13 177 517 414 306 710 610 980 588 689 560 328 438 786 735 455 821 83 932 253 363 450 265 139 813 84 746 538 846 278 746 179 547 111 55 444 287 493 879 201 710 931 585 373 294 417 486 317 624 38 60 841 791 227 983 723 624 124 306 918 924 923 380 706 702 133 637 808 314 623 806 151 87 564 506 600 851 499 54 910 272 708 820 261 82 208 509 480 455 713 18 262 150 51 145 470 572 850 558 862 14 613 276 542 647 647 507 839 930 425 90 2 924 550 970 374 810 316 271 612 217 213 969 684 344 15 394 376 880 236 537 682 448 937 258 327 119 78 738 526 352 402 20 559 157 527 701 137 74 502 526 865 823 985 206 905 590 381 875 360 824 700 291 650 12 369 819 593 480 351 214 621 872 670 223 234 3 41 635 928 862 267 606 345 914 594 342 0 677 215 174 957 743 560 964 343 104 544 234 724 57 959 804 785 623 578 236 22 840 209 563 196 668 925 368 577 698 817 632 832 81 696 69 694 972 995 258 857 431 748 89 703 644 964 36 800 570 607 615 407 227 640 354 860 112 231 408 55 752 379 524 358 40 977 355 602 680 428 924 776 607 243 754 74 425 876 996 634 445 660 563 616 453 145 361 827 663 583 855 321 301 674 830 307 405 221 875 726 787 228 399 567 379 233 208 940 121 879 763 747 149 81 521 58 935 588 60 881 508 843 184 1 927 415 727 31 301 698 910 768 965 80 474 150 537 63 158 416 291 337 839 67 479 554 596 968 809 902 188 664 996 796 935 508 433 961 171 46 917 19 199 861 73 715 845 864 92 229 557 11 361 596 478 459 414 332 383 341 244 535 109 334 613 666 212 21 19 340 19 749 217 716 498 297 605 110 949 707 769 490 129 45 427 783 855 37 359 109 531 699 135 971 911 20 714 405 371 188 669 169 539 888 325 387 120 619 522 355 729 969 412 617 500 413 305 252 73 904 23 223 821 311 133 668 976 599 39 197 679 569 944 23 500 167 598 913 859 704 673 256 111 458 35 164 169 654 396 210 570 388 58 870 829 835 492 512 207 24 434 896 457 242 860 235 163 932 536 837 719 484 355 300 326 467 834 686 713 692 477 79 16 161 366 812 439 312 278 18 794 479 527 184 540 166 73 349 126 603 521 573 382 202 695 70 381 741 660 589 592 432 467 672 803 610 77 691 742 248 306 214 992 815 811 842 755 465 337 597 245 999 148 250 722 396 942 549 697 82 680 801 120 257 632 989 624 10 709 509 874 974 579 772 607 948 937 580 377 855 323 87 78 642 567 919 134 757 394 903 818 655 944 447 203 474 804 406 14 28 898 472 992 729 703 141 965 791 199 955 463 935 329 604 759 718 244 451 613 308 274 584 774 226 610 211 245 949 488 871 939 816 234 506 330 241 968 488 946 719 592 717 592 377 762 998 199 517 914 329 1000 68 198 40 891 8 538 773 735 671 371 562 647 858 519 238 433 220 599 120 315 219 962 198 503 331 584 797 516 611 484 153 714 466 936 546 128 53 805 95 947 934 831 222 583 780 343 105 930 575 562 899 184 924 817 874 390 618 890 829 205 950 711 676 871 322 696 302 228 943 359 456 790 495 228 789 466 678 998 911 797 375 828 516 942 440 993 66 888 991 985 483 976 42 616 434 128 464 166 831 300 106 988 173 448 404 530 532 799 370 322 592 206 148 612 131 669 113 135 566 152 190 974 760 148 212 243 60 239 652 786 304 560 163 10 878 653 393 594 170 540 818 269 875 311 122 452 845 490 503 864 752 870 247 545 93 575 846 404 956 792 135 191 192 806 423 76 194 438 712 924 420 119 362 861 5 530 128 283 963 468 507 479 929 288 264 227 534 56 348 480 310 549 595 267 359 612 631 224 35 448 378 82 933 919 518 191 648 579 742 146 830 730 448 434 13 357 298 797 537 85 126 556 200 280 824 695 431 945 679 441 452 499 615 947 568 523 353 878 288 611 620 338 276 954 85 764 123 739 366 277 802 829 281 732 658 484 496 388 445 868 94 108 922 90 446 216 424 265 887 47 476 622 907 546 98 978 784 611 769 953 12 223 661 847 586 604 199 268 471 282 895 50 442 838 279 993 810 905 572 976 320 312 683 821 663 949 309 994 429 179 426 116 335 832 183 608 945 913 290 649 635 387 524 579 25 339 614 353 813 415 927 869 193 531 736 123 622 17 908 456 259 808 449 486 799 779 339 679 579 80 740 15 761 821 978 181 460 672 182 637 249 123 920 104 585 806 521 531 790 656 245 41 915 319 344 673 408 288 318 748 69 733 129 255 722 931 926 782 838 936 206 384 795 917 357 975 711 446 767 134 680 442 244 862 125 789 777 456 659 287 270 483 709 996 283 229 427 267 61 149 438 978 705 11 48 893 936 553 134 374 825 281 419 319 758 67 852 205 733 917 697 232 149 916 272 443 820 147 731 944 397 17 50 336 251 26 352 156 649 92 100 732 851 100 258 145 3 177 90 973 990 99 91 261 72 942 16 436 254 827 64 73 225 919 26 560 763 503 834 690 410 126 92 643 770 179 981 703 168 156 551 737 121 108 833 189 628 910 486 94 992 871 286 702 112 759 56 807 301 373 765 737 629 6 75 744 986 393 513 595 570 156 277 893 545 298 798 618 847 380 657 637 745 428 720 241 217 351 386 680 403 269 946 168 172 659 504 737 809 855 6 867 181 535 154 86 793 161 743 667 475 718 354 772 836 698 556 194 30 557 274 456 104 819 996 216 565 387 65 784 385 831 993 178 540 292 96 288 756 595 625 818 363 777 501 769 882 44 665 801 306 544 582 891 398 257 491 481 626 388 591 91 914 342 656 24 884 561 367 472 759 561 714 630 778 766 180 32 590 789 295 567 394 63 530 879 807 169 823 580 555 493 828 415 454 461 439 468 282 101 608 651 975 208 89 288 237 178 539 141 29 616 892 573 632 471 392 200 422 615 970 154 979 877 954 847 891 750 994 608 695 309 976 876 361 441 457 386 275 123 303 853 435 846 165 82 59 288 240 401 547 20 636 267 727 474 543 977 273 436 146 797 88 650 973 985 939 990 738 770 399 313 143 821 984 683 356 167 191 448 155 712 866 442 487 799 988 907 897 528 624 282 787 985 162 304 677 542 291 427 115 658 921 826 140 265 218 977 598 797 97 645 52 362 916 302 7 151 204 309 156 354 886 762 174 727 644 416 737 735 157 449 637 514 643 508 906 550 645 202 755 173 338 414 744 90 553 760 587 739 536 976
232 410 701 503 35 383 743 910 235 953 611 492 721 499 984 454 270 479 39 201 380 526 705 561 366 589 844 868 841 317 950 210 635 526 509 419 226 544 168 490 993 744 456 518 6 589 855 910 730 962 650 848 356 922 286 182 664 424 599 819 317 363 876 658 734 9 156 552 444 332 215 803 418 770 808 736 132 497 394 483 236 883 155 722 118 465 670 586 368 622 977 657 644 336 335 854 338 673 749 945 7 875 205 6 452 737 112 407 727 631 719 763 732 454 472 466 740 850 955 955 105 742 252 449 752 971 162 212 320 313 385 601 900 750 718 866 180 420 238 651 479 991 731 757 48 953 683 705 381 384 879 362 24 475 371 835 207 958 172 419 93 527 786 459 912 37 483 726 203 70 131 488 282 571 323 431 73 415 253 411 465 274 280 467 573 889 273 164 699 703 906 106 956 246 43 783 191 888 754 464 602 59 910 137 872 363 419 808 65 189 263 593 967 857 360 797 327 325 834 45 885 913 806 167 704 756 345 898 426 216 83 686 159 761 645 911 711 407 546 222 952 391 530 983 890 573 352 32 218 196 355 185 781 963 268 912 758 356 376 374 753 558 354 80 603 781 958 702 998 271 27 761 849 746 558 343 668 799 501 344 312 35 746 523 722 822 646 173 622 60 230 60 46 674 102 412 33 41 290 719 199 125 569 77 687 219 316 939 865 143 135 574 942 828 887 868 605 218 498 827 262 847 684 968 669 469 524 391 503 355 745 837 72 600 0 434 225 94 399 13 624 582 911 639 764 14 460 664 42 753 626 897 421 411 470 29 107 727 130 825 415 280 653 820 31 193 829 999 204 848 661 74 826 589 163 810 440 805 144 873 291 705 37 845 71 891 513 27 334 16 896 57 257 412 933 156 869 890 453 273 662 588 171 642 926 931 224 734 373 269 54 410 729 357 210 503 90 669 803 167 151 265 643 148 809 626 815 513 971 857 351 887 306 528 493 608 412 145 499 512 871 810 681 916 948 748 76 452 336 116 909 483 246 467 50 241 978 145 256 997 564 192 106 289 19 496 177 752 873 217 8 152 53 961 584 251 789 704 362 883 640 270 697 625 278 486 922 783 209 549 780 164 929 527 344 579 821 129 726 106 995 753 372 692 187 919 777 609 804 95 62 147 867 135 221 827 81 27 694 796 506 873 811 686 975 215 617 958 953 110 837 387 416 652 55 482 391 745 537 168 523 700 277 858 99 938 241 692 620 321 693 375 378 554 26 319 142 97 337 990 538 742 631 492 302 785 184 881 945 226 717 363 836 814 692 470 448 710 516 375 657 346 913 990 285 358 802 961 884 260 432 652 182 139 392 23 614 936 648 495 623 95 791 317 161 30 936 302 239 709 960 494 676 375 283 784 510 583 625 791 895 993 442 357 633 538 124 304 505 939 846 908 32 676 908 608 708 388 931 345 641 334 526 252 805 735 377 786 870 796 968 819 713 144 883 911 79 353 951 409 739 634 897 396 609 983 714 702 966 977 117 933 332 740 738 603 211 154 963 357 357 40 138 184 982 155 934 986 560 35 389 700 824 501 417 824 671 347 216 490 795 710 565 456 194 19 363 85 947 291 113 373 999 464 539 120 44 42 881 12 696 813 572 749 688 877 576 653 181 910 219 711 103 763 25 778 305 665 402 501 430 976 13 235 822 160 314 510 466 349 374 347 409 11 294 284 886 538 17 106 208 155 315 823 642 640 250 520 174 146 788 999 755 795 985 483 586 669 892 900 667 133 797 557 100 235 439 181 299 222 29 366 728 287 581 228 287 414 154 9 636 801 40 627 973 293 462 541 850 652 490 885 981 209 434 426 710 616 486 851 742 391 839 470 212 183 800 345 542 222 619 236 68 357 321 149 388 228 835 127 903 72 88 563 49 684 331 240 457 47 146 184 164 407 433 50 720 223 695 497 707 559 574 998 240 545 615 494 702 859 690 664 428 207 47 89 962 220 654 485 41 237 137 445 308 935 141 312 585 452 474 933 393 579 492 911 763 681 500 963 468 690 750 422 853 13 759 961 737 140 349 456 532 589 223 615 862 454 618 70 255 434 449 137 275 698 481 902 406 315 284 516 160 864 801 776 260 750 222 614 940 610 307 911 201 726 228 439 944 838 877 59 959 5 166 128 84 244 663 639 85 51 889 630 566 655 578 956 261 503 715 522 878 689 476 737 517 594 518 408 812 958 775 781 680 315 847 338 580 986 67 651 340 700 382 497 819 303 185 625 994 980 563 632 267 103 293 173 957 110 765 572 927 592 229 147 114 847 231 900 937 37 557 440 638 821 288 417 86 169 477 820 949 522 95 153 798 838 686 616 778 160 175 591 915 300 96 28 467 791 126 663 350 317 768 531 932 385 813 224 319 20 408 142 733 174 400 930 464 126 607 745 422 771 773 665 776 946 888 502 544 734 529 262 882 618 450 252 454 916 484 520 814 835 425 539 875 740 149 844 766 472 533 23 471 772 854 374 271 66 94 351 63 505 326 443 128 501 796 217 863 332 868 925 18 940 342 100 659 335 598 50 946 525 125 857 405 568 817 697 459 998 272 510 771 164 660 777 606 238 608 544 832 917 145 224 925 745 115 677 289 478 864 149 441 620 784 884 173 51 535 636 594 262 276 433 192 125 852 507 682 751 592 345 979 515 121 341 158 906 986 694 858 676 379 866 514 430 129 319 485 505 152 40 991 51 970 688 398 640 395 899 916 927 848 529 429 770 861 941 80 96 893 29 3 54 348 266 480 643 206 353 552 895 101 866 413 380 443 431 227 64 431 475 904 911 785 783 706 432 747 251 15 474 571 177 935 377 248 319 292 581 918 289 190 978 767 283 473 226 202 727 188 412 851 39 597 759 907 882 928 41 559 378 447 907 793 32 997 768 495 749 249 92 823 436 866 958 469 814 346 790 475 429 988 254 691 280 390 984 279 7 725 825 304 155 318 665 613 65 127 913 570 758 339 920 579 538 254 279 143 93 108 33 637 512 311 852 583 520 678 563 748 831 329 781 478 11 527 910 134 290 97 319 370 355 779 490 269 600 22 730 857 836 195 578 568 478 140 618 833 84 120 527 616 958 577 697 593 338 494 498 411 41 78 256 21 73 675 865 178 934 901 500 874 619 488 107 741 999 123 909 898 268 761 582 150 340 247 513 170 500 562 597 990 598 438 712 98 48 632 264 685 234 20 440 234 342 665 707 760 63 541 377 295 707 87 169 384 702 325 363 575 212 165 713 301 790 75 755 647 285 330 574 458 265 938 749 300 744 189 244 258 767 816 939 364 261 358 942 324 13 600 155 673 170 60 957 519 809 396 398 116 312 451 379 186 284 196 509 543 427 561 558 365 556 757 47 924 931 914 751 359 453 972 813 11 395 656 514 830 524 894 238 482 30 435 528 387 512 587 246 122 65 658 912 89 733 437 217 891 656 783 941 104 206 217 270 407 209 550 793 827 654 10 910 612 983 74 103 198 92 77 628 556 652 630 741 309 393 939 438 367 655 504 312 14 350 424 201 843 189 751 386 521 734 179 924 840 607 5 406 489 390 401 603 639 536 787 52 214 293 629 235 497 690 274 96 920 932 520 261 233 340 28 85 943 467 724 860 551 89 525 719 56 868 361 456 2 839 176 470 965 832 111 541 512 347 4 158 595 285 698 197 313 670 245 100 52 105 153 786 383 118 992 739 375 822 649 464 423 324 762 707 148 866 716 975 528 821 736 603 197 305 446 30 264 31 820 454 57 393 679 354 30 562 976 897 842 258 588 719 213 72 794 780 672 608 902 102 511 642 303 767 856 327 310 924 298 289 410 740 553 833 838 659 403 398 69 738 799 742 845 497 369 838 689 594 183 633 259 902 251 902 810 66 45 211 237 548 652 655 51 198 549 271 666 23 628 957 200 831 545 137 930 675 242 586 220 732 487 635 627 93 969 234 548 149 792 830 147 346 769 634 333 806 119 753 919 43 555 674 1 216 540 113 36 930 296 868 989 203 980 614 621 62 82 881 397 776 828 805 9 323 582 647 567 92 58 639 983 341 604 288 169 398 193 365 244 106 712 177 496 337 34 726 831 231 899 149 954 444 756 264 677 195 436 694 66 559 591 750 266 824 110 800 790 833 91 636 880 551 905 250 23 788 601 476 16 779 157 585 133 18 547 219 723 134 139 803 917 393 674 6 634 440 167 917 589 489 347 611 807 207 507 66 596 647 610 365 328 24 700 544 508 858 386 847 427 154 343 504 341 274 536 100 70 99 531 498 420 920 414 433 534 901 964 331 491 585 404 672 987 912 515 692 554 924 709 418 744 179 818 688 109 435 921 719 297 405 772 625 61 6 463 829 64 406 243 944 522 922 735 427 923 283 502 311 941 833 825 537 782 421 445 725 59 91 455 798 974 867 265 117 961 747 461 254 655 814 12 627 353 916 38 726 651 914 92 829 996 762 281 68 770 261 860 937 136 669 859 32 322 696 703 33 774 623 590 281
681 330 445 55 831 127 763 373 557 996 636 367 315 94 699 601 474 687 766 952 182 127 732 289 128 345 475 470 221 652 903 117 242 679 978 863 615 891 541 849 101 197 847 103 489 551 17 327 587 800 90 99 456 523 973 66 32 820 467 135 204 977 239 274 252 457 898 812 734 281 174 271 344 776 491 994 878 277 462 243 452 92 726 773 106 233 230 713 195 396 891 527 330 976 730 420 79 581 99 18 902 865 486 470 476 299 381 768 451 688 205 414 845 1000 901 185 295 185 690 924 848 486 264 904 112 272 253 668 166 910 213 514 503 900 638 108 886 723 153 220 46 314 341 524 92 432 544 97 67 261 987 201 975 158 428 429 802 563 125 782 783 154 85 296 208 666 461 384 824 315 789 418 498 786 581 676 143 313 961 111 40 196 351 208 885 593 33 112 694 896 260 755 900 829 790 830 655 997 441 121 739 400 590 11 627 872 477 974 496 23 712 983 5 679 631 806 566 555 904 476 393 240 881 815 283 35 141 454 151 827 353 877 339 519 421 570 950 166 254 224 660 879 579 90 862 559 931 283 268 1 369 699 669 220 744 379 985 58 801 435 550 110 409 818 172 692 526 970 993 732 596 863 527 893 98 340 583 452 388 716 424 840 958 727 855 396 488 468 82 429 817 568 72 871 59 350 246 203 779 420 829 339 52 915 216 910 10 726 89 15 812 192 487 900 47 364 19 649 296 712 840 937 360 190 572 901 499 426 972 306 742 733 949 978 148 98 307 574 414 771 88 47 69 510 385 185 306 460 956 715 30 807 200 746 880 824 380 18 410 986 229 364 364 445 874 307 709 458 405 826 113 189 350 886 794 956 820 243 884 985 188 19 196 639 799 766 152 234 294 830 127 814 720 567 250 999 620 182 43 947 378 854 64 992 60 933 279 1 389 777 622 470 199 417 236 862 483 184 702 924 772 297 471 259 327 998 134 14 449 676 737 162 25 783 908 917 457 682 515 755 983 853 484 917 6 726 580 723 937 781 998 83 916 747 887 817 280 854 787 125 233 588 795 470 837 257 970 864 247 440 399 57 363 316 556 120 864 770 193 308 810 73 171 376 686 958 189 838 650 252 406 614 416 832 324 662 243 561 547 386 94 974 81 24 297 115 114 939 319 206 918 319 504 690 413 126 936 58 34 704 511 980 955 892 173 343 310 583 298 372 941 118 184 118 929 769 792 847 860 352 180 121 571 325 683 947 450 711 510 359 135 231 340 722 657 776 548 683 478 377 924 196 96 647 748 679 56 920 119 756 619 848 781 366 727 569 917 185 335 526 773 310 786 975 834 564 859 478 870 548 262 243 893 833 907 55 927 98 688 550 356 510 604 432 347 836 800 429 928 600 86 469 223 256 882 977 899 717 647 152 633 11 425 169 275 661 738 1000 974 24 640 735 967 618 277 465 714 147 625 997 355 902 816 584 892 652 561 834 105 347 540 80 314 127 546 92 497 45 44 750 505 656 866 979 354 460 710 21 459 693 608 584 821 814 3 399 560 691 321 777 762 721 528 769 1 778 26 202 634 190 523 778 438 157 164 400 661 753 735 752 558 737 996 173 249 61 555 743 598 367 16 996 844 796 868 974 367 924 733 344 943 500 93 471 273 141 11 413 592 230 436 571 538 376 939 346 248 311 51 368 97 118 875 866 303 361 597 17 925 61 819 822 226 236 991 264 565 794 218 240 999 822 588 762 668 27 524 159 165 906 938 351 971 331 595 634 332 652 980 516 463 734 29 770 211 538 434 903 718 388 400 216 160 439 667 686 512 539 652 232 345 545 926 957 813 404 443 793 162 578 257 514 695 992 77 946 764 715 890 671 313 212 361 499 454 556 637 875 617 263 768 837 611 177 883 997 769 28 175 431 316 527 833 294 506 691 287 166 365 412 689 633 237 745 270 344 352 947 278 338 95 712 37 301 458 199 554 945 197 18 679 514 982 759 387 418 104 855 401 347 703 768 988 954 20 222 685 429 206 536 432 623 8 279 422 437 839 918 601 964 858 711 331 648 192 32 38 680 553 509 228 152 549 436 906 210 535 161 346 384 146 528 851 467 120 628 843 597 429 277 614 944 437 211 697 168 715 669 58 739 159 605 455 316 238 981 760 333 728 900 736 208 329 622 594 106 593 808 376 650 14 190 402 616 805 654 323 833 289 203 495 309 187 160 404 517 780 391 65 829 144 7 645 581 177 399 586 901 994 35 312 580 708 614 605 463 9 915 761 9 759 639 989 82 276 247 181 305 613 960 568 357 755 242 953 947 234 753 602 936 444 686 852 936 470 947 348 886 137 320 853 301 960 325 395 427 513 874 71 359 371 122 711 222 0 671 832 442 573 511 911 12 375 793 222 470 191 272 776 169 194 454 12 358 63 554 826 819 502 169 842 222 190 763 320 317 501 925 256 936 968 998 957 996 394 348 396 611 272 586 644 650 912 494 22 914 286 290 261 804 392 261 244 836 534 567 251 122 343 589 796 36 603 162 167 283 232 649 995 935 741 350 838 51 915 153 460 726 132 265 383 738 750 207 809 887 370 395 179 617 811 288 274 564 599 136 932 748 440 640 235 640 921 600 909 23 76 102 959 153 758 597 31 878 245 367 649 831 719 868 220 813 2 398 629 927 913 836 124 728 954 945 108 692 126 924 308 200 965 814 609 707 841 521 154 595 472 797 39 33 66 461 775 214 207 183 630 611 448 27 342 570 176 980 24 505 522 599 846 953 815 939 896 673 533 355 107 107 362 490 920 916 349 675 888 961 682 173 115 39 435 378 420 341 227 51 271 151 292 222 224 308 21 860 482 633 366 142 210 914 721 966 439 38 299 867 519 48 54 991 290 960 4 52 666 595 865 421 628 324 322 100 746 268 651 721 984 788 922 159 431 440 654 338 118 791 818 298 368 596 770 678 136 623 447 911 231 279 749 147 585 814 49 272 814 844 691 812 62 254 574 227 525 506 869 767 446 100 626 643 722 378 905 739 518 48 282 671 377 172 976 951 641 204 700 620 337 781 671 877 430 678 201 86 678 225 665 957 784 700 612 811 61 66 35 870 479 691 311 568 219 75 468 863 407 932 825 917 948 363 170 316 723 28 777 220 680 537 442 732 771 782 698 264 140 296 693 207 110 319 863 183 490 39 850 333 309 381 836 105 412 440 552 130 804 245 240 507 305 466 155 869 103 864 951 540 258 622 854 407 897 553 570 257 747 643 879 769 300 157 717 123 374 190 935 335 302 584 643 934 543 65 894 345 798 944 575 333 259 422 676 79 142 176 551 145 822 97 675 956 398 363 386 641 494 1000 670 884 785 19 333 907 623 711 288 167 536 181 57 208 68 156 50 903 336 331 872 533 946 372 607 982 183 702 129 405 530 544 111 585 357 661 621 77 80 616 169 961 202 870 867 720 696 313 359 784 15 536 589 616 508 574 23 752 731 851 427 358 301 169 131 751 823 437 542 985 83 156 635 295 41 9 930 810 156 505 656 290 754 422 997 920 149 722 453 674 397 945 646 623 75 613 562 614 767 48 716 980 873 928 53 209 48 13 516 915 42 293 55 917 910 930 986 601 391 970 133 293 774 551 933 86 788 848 529 992 285 758 74 818 217 621 130 297 705 559 969 216 740 312 778 90 514 173 577 928 559 313 102 985 752 204 632 718 87 314 895 299 782 5 492 943 45 958 914 189 545 583 157 628 372 165 485 466 674 748 706 152 209 345 944 791 539 533 857 627 266 840 861 874 117 699 563 137 265 742 520 296 481 667 84 261 13 646 793 477 707 781 942 158 584 932 662 142 70 242 500 916 433 642 610 635 291 847 28 19 663 486 150 393 178 818 856 358 225 885 139 28 871 600 684 296 876 494 713 681 328 472 123 835 992 381 419 57 532 712 379 75 934 90 168 793 979 130 241 852 606 933 923 455 877 242 963 640 765 921 138 447 334 887 466 70 507 770 947 115 729 499 673 116 215 28 121 537 493 793 582 613 212 170 919 894 567 954 163 757 473 63 797 168 945 140 751 425 480 68 725 305 827 88 743 139 91 103 653 896 990 518 338 515 147 300 940 826 255 407 659 674 464 291 185 998 964 855 564 408 569 381 576 933 317 373 962 189 78 412 966 592 578 744 791 940 122 175 390 116 981 895 267 556 18 6 145 592 269 269 531 880 318 600 36 111 692 136 358 78 403 639 952 73 214 861 27 365 408 925 616 180 161 81 325 303 807 997 100 936 198 974 384 878 382 752 73 431 7 344 109 811 808 602 664 11 281 755 116 769 677 480 469 570 411 371 203 752 373 65 642 757 537 527 803 638 293 814 591 998 753 51 724 144 835 647 263 79 757 449 672 454 418 804 415 768 284 884 521 124 658 524 600 944 704 504 304 908 687 662 517 125 158 873 745 65 828 538 648 926 977 598 509 951 423 130 806 293 830 234 701 662 639 810 417 490 849 519 186 822 326 473 756 443 426 215 618 356 465 515 889 704 624 456
671 842 720 421 361 994 772 27 271 844 592 805 182 100 134 26 926 703 829 515 253 265 835 275 286 636 666 631 216 541 176 238 691 818 359 808 257 744 612 343 348 738 383 998 580 517 367 79 263 612 441 574 838 824 962 310 529 478 272 231 94 262 131 141 865 277 618 933 873 799 958 803 591 236 228 746 540 926 254 902 588 601 794 236 154 641 836 916 662 351 426 111 675 19 315 837 825 590 584 367 560 7 381 462 953 991 218 145 925 744 571 413 854 699 939 591 635 883 857 684 237 684 993 767 355 630 597 460 946 659 557 912 211 706 91 280 668 7 650 616 648 75 923 186 707 383 456 316 313 848 74 422 787 383 465 484 462 750 574 785 68 55 968 10 563 199 515 405 84 954 929 648 609 976 558 412 474 249 274 187 606 24 952 238 585 759 819 975 889 787 139 266 95 56 616 600 409 415 49 173 781 786 37 219 567 286 590 985 960 230 499 47 615 322 425 117 106 16 543 851 594 48 455 813 528 489 751 717 245 642 621 726 416 774 461 292 194 40 610 280 85 665 387 963 375 9 298 144 623 301 339 819 805 715 629 145 485 968 717 676 349 354 362 55 379 545 613 927 726 621 743 864 344 272 22 258 146 972 517 366 312 381 774 633 991 462 428 837 555 144 420 509 809 663 475 374 53 143 336 908 831 990 288 230 15 735 230 38 698 860 911 686 730 618 26 359 502 224 752 135 255 679 689 277 99 480 413 553 716 487 38 264 343 546 421 225 983 26 999 416 768 681 922 597 770 802 372 440 872 939 735 5 807 144 290 526 223 87 593 776 970 67 603 587 880 716 142 184 839 639 185 901 645 900 848 99 476 97 877 718 482 607 701 439 207 561 524 841 811 684 827 833 206 560 523 937 249 186 955 913 681 81 208 406 8 413 75 478 864 940 404 69 546 61 417 298 395 837 186 594 817 72 954 641 974 867 484 677 113 287 754 908 547 405 713 94 31 837 119 476 283 47 193 158 138 276 86 781 933 522 842 388 282 746 59 177 309 897 905 664 11 201 654 797 6 183 634 615 196 373 459 828 135 543 17 396 32 838 982 94 718 907 583 743 876 397 957 197 273 278 561 477 341 402 834 84 166 101 181 580 569 516 160 205 278 351 715 537 143 402 13 581 34 590 320 944 522 7 487 333 651 470 287 775 885 867 299 680 265 642 200 400 410 99 118 388 894 350 578 169 112 411 802 239 879 886 614 17 672 154 891 383 136 709 24 705 915 867 248 526 217 531 665 580 126 236 680 345 753 246 262 421 363 15 319 835 757 569 111 444 466 878 544 666 742 786 219 228 226 563 948 846 430 956 212 692 469 229 250 209 652 197 29 632 188 887 931 480 930 242 862 587 573 891 60 301 18 423 64 771 518 532 331 741 103 739 240 457 79 393 215 77 902 503 399 684 326 981 536 692 998 903 988 161 115 555 632 588 664 929 149 209 981 462 846 115 533 579 595 151 78 415 256 257 967 145 830 876 333 448 945 349 659 700 148 169 525 869 98 736 780 766 392 368 737 610 191 869 220 185 33 896 633 503 748 84 457 143 506 467 936 913 685 674 903 316 97 501 14 202 554 631 116 160 551 19 57 384 901 995 789 849 653 518 235 259 909 445 28 934 739 323 924 872 311 770 213 598 705 920 972 347 725 823 644 718 452 629 503 401 3 867 700 193 601 356 749 83 855 419 294 258 479 998 545 551 411 195 357 589 23 44 695 872 471 94 389 507 776 159 125 797 141 643 866 4 997 284 786 247 351 724 270 519 280 799 539 868 58 403 159 373 293 803 542 465 797 68 334 156 453 588 828 853 509 689 72 143 657 761 183 264 210 542 769 363 332 153 530 602 47 826 307 364 711 697 497 728 121 798 535 157 431 615 366 633 917 29 773 711 310 30 190 206 221 944 677 993 90 526 120 120 242 477 422 485 940 735 500 860 607 995 980 11 505 818 373 313 910 853 232 343 100 356 172 323 625 952 324 638 356 424 511 399 481 155 512 134 704 224 562 286 559 706 608 899 180 360 442 303 0 399 589 549 673 839 667 301 66 590 39 879 791 514 934 600 201 595 733 819 626 439 41 743 396 738 472 560 63 475 856 931 708 586 35 814 302 904 414 534 83 887 860 976 133 399 669 378 350 994 747 736 736 765 2 495 579 952 397 952 801 989 576 180 238 580 386 684 252 211 291 319 165 73 566 406 376 520 338 375 951 32 501 121 722 247 204 974 619 419 679 959 467 994 162 5 400 284 719 230 155 354 80 55 229 716 16 861 346 929 796 79 451 284 763 556 239 678 550 182 919 321 432 721 532 164 683 868 913 920 296 295 812 111 144 728 322 54 470 969 231 596 246 314 734 770 883 973 140 148 548 990 714 898 526 499 631 781 810 467 887 335 874 132 390 845 192 609 833 894 818 296 177 756 728 786 670 291 330 351 966 940 895 879 36 76 851 417 454 952 55 107 374 391 928 370 490 158 600 788 858 977 837 517 950 362 904 765 69 604 40 89 114 369 412 905 822 605 244 169 104 727 124 667 843 7 443 52 132 829 96 721 859 527 152 213 161 762 908 222 27 453 907 974 886 253 598 590 920 947 806 549 884 380 415 596 19 317 549 681 985 421 494 24 234 518 222 13 498 934 364 724 823 995 896 506 639 194 538 421 520 21 405 284 741 19 767 95 285 649 521 203 73 943 703 49 729 332 581 745 696 281 755 296 788 677 483 931 732 516 21 120 724 875 821 505 276 670 199 268 709 959 277 119 340 183 596 750 43 64 914 990 269 348 760 555 790 641 264 101 687 924 195 958 731 377 178 664 943 247 460 956 841 711 756 379 721 582 840 159 406 456 678 864 814 491 110 196 156 119 688 564 658 406 48 344 167 447 782 887 377 192 62 775 437 736 577 794 151 368 168 373 977 643 150 11 438 48 676 973 878 260 5 44 871 995 870 238 446 523 646 939 643 733 170 30 869 679 92 426 617 823 759 799 88 664 996 533 899 573 394 126 611 775 82 587 418 518 793 394 531 92 660 542 427 760 647 721 762 252 961 613 70 349 495 382 42 997 690 97 568 38 354 343 268 567 779 133 492 538 259 867 702 184 203 446 436 114 496 729 640 820 198 266 916 621 335 667 305 56 684 397 761 435 316 209 300 361 419 14 912 312 123 138 969 550 323 32 766 880 882 814 605 943 927 276 401 241 604 719 433 688 107 244 758 225 932 997 292 221 281 162 697 933 745 888 358 524 478 863 368 147 197 800 813 250 620 256 888 132 439 993 360 723 145 347 602 713 52 331 875 490 694 439 10 681 486 925 370 744 380 625 488 749 295 761 424 301 157 571 77 161 778 539 289 656 832 903 408 191 458 939 369 37 984 473 342 80 45 42 105 138 284 778 599 978 965 577 297 5 30 289 990 721 938 428 130 70 792 612 50 531 189 30 989 540 129 300 686 669 826 510 723 415 898 918 868 507 345 735 738 426 844 670 845 392 541 46 510 979 179 262 306 202 861 500 564 384 241 485 949 88 892 3 382 239 227 283 205 612 109 406 881 594 267 215 122 791 325 793 816 885 243 851 429 941 385 95 174 237 986 552 279 350 89 770 202 727 674 851 127 990 4 580 448 450 449 673 407 274 973 28 824 899 108 135 586 431 537 325 101 571 20 865 251 89 642 433 784 39 403 980 402 116 128 443 423 147 893 840 863 547 184 450 995 131 947 181 266 587 783 265 740 456 979 318 371 331 304 427 706 468 308 699 847 578 785 940 493 754 971 208 504 764 699 810 147 476 750 107 552 698 489 490 849 715 329 987 102 582 260 840 906 621 473 844 656 672 638 926 347 998 795 471 804 392 815 589 628 213 800 205 636 713 565 466 87 497 775 612 435 989 236 919 850 929 964 179 214 298 303 482 318 941 225 983 727 249 693 611 365 804 553 80 710 248 81 119 746 986 54 846 378 35 153 250 808 238 440 541 513 139 514 689 655 318 692 687 519 386 158 61 137 591 445 920 76 322 507 964 93 180 771 429 169 698 224 737 777 434 468 582 464 436 897 580 944 199 398 338 314 94 463 860 9 837 275 474 261 755 337 24 301 654 391 86 1 829 572 925 65 925 187 723 900 449 173 42 641 71 233 318 764 158 798 495 444 108 477 738 480 443 682 356 384 814 941 749 328 197 163 798 975 493 987 785 44 283 327 604 56 404 556 46 209 438 352 967 649 907 765 340 890 775 71 8 175 794 508 302 803 159 853 4 317 599 353 675 61 885 67 66 799 381 12 390 434 632 637 430 937 857 527 270 117 209 258 70 575 985 992 23 7 419 622 289 942 652 712 175 918 450 959 327 388 568 994 573 852 725 582 930 663 980 921 515 624 498 570 620 935 498 820 468 321 413 976 844 491 768 447 216 587 468 963 928 51 268 744 941 956 226 867 374 661 978 534 288 164 206 25 805 627 819 450 681 393 695 630 894 46 867 516 861 171 919 247 64 978 143
853 836 858 80 9 57 910 810 444 546 110 31 317 384 246 459 130 43 519 676 522 399 707 780 255 23 668 3 874 719 545 393 308 38 895 802 163 883 834 234 49 445 734 167 289 86 301 111 471 190 838 950 186 201 389 40 804 94 387 52 375 93 793 598 61 7 825 875 371 390 96 33 700 662 495 306 112 184 998 639 652 487 754 407 368 947 831 630 264 612 62 580 477 250 844 926 207 717 313 76 534 266 629 118 401 465 945 944 449 806 70 521 714 10 184 275 452 783 751 301 579 679 332 702 21 160 640 104 712 331 303 144 744 911 612 807 344 994 663 574 261 959 659 676 107 828 99 731 223 203 411 363 781 978 835 28 506 38 67 321 985 190 650 259 546 550 879 194 320 95 648 341 91 470 785 165 283 49 439 490 149 106 443 878 309 539 657 225 527 918 767 425 862 234 183 621 154 23 982 837 353 771 875 41 93 483 823 125 114 686 247 771 13 612 532 326 357 902 934 15 931 879 11 317 606 556 175 339 68 539 573 153 541 995 338 234 549 149 631 40 748 951 111 200 16 881 74 953 240 623 932 937 929 634 297 213 366 689 949 302 227 282 830 506 644 540 90 861 772 166 63 213 994 761 832 427 475 609 466 668 460 555 146 137 271 377 512 382 150 437 968 529 762 262 440 984 928 219 192 379 915 470 405 308 784 1000 709 16 552 357 121 847 801 726 469 130 514 402 496 96 257 685 350 702 23 189 224 896 583 770 696 95 818 413 456 19 883 17 873 608 538 238 569 97 557 590 281 606 675 359 423 856 673 572 156 704 483 137 54 34 986 272 57 788 901 668 364 71 182 392 813 335 993 700 459 215 976 485 382 232 869 456 367 286 851 240 92 57 468 147 918 636 476 945 651 971 484 707 413 144 776 850 432 662 529 39 486 768 326 954 152 402 279 486 85 176 194 173 602 308 736 610 974 780 983 353 795 568 336 580 467 940 940 883 848 984 810 33 109 739 733 344 200 822 72 641 526 812 226 128 400 972 553 728 479 170 416 164 221 101 296 190 912 841 666 376 703 983 599 513 847 198 771 115 613 192 996 154 741 984 81 4 598 250 630 909 938 714 920 879 321 685 161 850 577 207 34 805 446 719 100 368 441 704 225 858 370 850 354 505 745 140 539 543 907 786 22 585 972 893 516 351 753 657 939 24 752 323 104 167 786 569 451 223 653 303 123 495 181 14 126 351 277 550 706 621 457 318 725 28 977 120 684 17 174 645 249 617 278 652 711 402 942 297 407 918 523 322 410 399 355 943 884 316 43 316 465 778 815 376 861 648 219 850 698 615 737 851 685 438 524 400 797 107 900 1000 992 701 803 759 697 304 259 366 978 992 128 549 860 764 627 530 206 29 852 673 643 496 266 998 581 70 298 167 620 830 842 577 372 413 403 812 312 660 286 680 702 877 582 79 808 550 941 689 558 459 812 164 984 864 950 783 347 724 970 854 661 696 56 295 220 231 1 785 995 762 554 718 890 507 930 265 603 485 592 717 594 371 361 874 936 371 965 810 691 998 19 445 688 702 210 780 559 444 166 819 396 853 584 610 148 857 341 313 899 270 214 585 917 670 903 216 248 277 764 777 280 613 817 352 796 67 95 794 761 730 944 9 765 202 616 184 380 474 199 158 705 76 461 672 593 451 543 62 774 772 568 550 562 978 866 648 28 12 885 309 565 164 345 410 788 413 2 818 755 156 89 422 45 85 981 357 662 363 540 962 967 387 655 844 319 630 473 579 462 854 434 206 628 321 678 645 305 11 791 505 360 346 908 680 171 157 122 193 427 528 799 211 758 839 723 6 760 41 233 446 854 373 167 672 414 195 768 711 987 697 438 346 742 362 980 683 717 345 103 496 292 568 897 350 720 549 393 342 969 859 48 969 170 838 117 790 359 545 55 559 544 2 44 901 679 758 374 740 324 900 783 395 211 910 954 650 563 937 106 366 158 550 989 674 943 445 430 26 632 596 339 283 913 180 470 63 491 79 789 522 634 644 213 902 870 936 750 119 681 136 31 345 102 224 157 415 311 919 314 839 787 908 988 843 624 435 868 928 307 556 208 541 165 838 807 851 25 473 24 634 955 293 713 466 237 316 658 360 481 857 205 574 47 563 88 981 963 707 589 789 876 286 728 721 591 948 820 636 87 896 510 810 32 527 287 162 105 369 564 114 250 734 268 868 855 480 142 743 732 760 894 510 15 238 204 422 77 157 614 828 97 790 306 605 556 208 454 310 708 240 756 676 252 211 458 129 84 612 833 7 241 777 499 216 948 36 492 115 388 940 991 54 881 931 340 42 521 951 253 734 621 921 896 437 893 437 29 641 343 528 164 909 383 504 235 971 53 65 386 189 887 510 503 123 60 648 325 584 447 742 490 461 27 118 260 363 759 568 937 470 256 484 923 38 560 699 377 35 607 829 288 884 78 744 719 191 638 261 757 116 667 939 201 111 515 598 435 596 622 537 601 499 185 737 683 185 716 141 727 243 329 697 575 270 578 565 474 107 892 363 926 502 6 986 144 5 244 977 695 319 836 85 604 498 623 478 718 205 782 428 334 508 4 512 448 875 433 347 41 946 180 180 779 280 882 10 179 746 80 331 610 303 770 685 26 934 916 17 442 4 17 777 291 489 203 883 295 703 500 480 905 947 507 244 337 800 826 320 867 399 478 670 792 532 327 199 420 271 472 898 822 105 814 942 904 103 352 444 824 731 572 286 609 519 956 661 505 529 856 611 618 913 747 854 642 161 997 276 3 579 262 919 363 16 962 283 276 919 331 577 216 694 960 719 251 421 487 638 116 614 927 540 265 490 775 699 94 387 162 764 75 457 39 958 509 853 731 372 721 840 778 186 839 675 379 157 254 78 746 916 501 723 690 430 485 25 173 594 348 509 701 643 197 284 118 799 125 789 857 107 349 661 639 125 390 879 692 579 269 220 425 967 633 501 113 59 636 311 576 610 304 628 911 842 464 818 777 872 794 757 272 284 571 100 889 872 888 887 190 84 455 526 202 13 437 1 528 326 232 228 365 249 120 85 769 982 404 981 729 766 431 625 502 503 302 560 722 194 921 327 335 817 426 748 715 620 101 163 0 82 959 658 964 751 542 333 739 567 922 478 641 530 588 508 898 344 138 655 570 321 215 867 193 14 373 832 849 804 958 80 37 641 176 591 333 521 293 703 178 674 550 363 957 304 242 869 925 889 670 899 574 212 902 24 79 92 422 434 391 257 342 588 10 925 508 422 537 718 299 400 222 535 498 319 328 633 999 583 397 533 827 629 155 561 189 363 52 647 504 802 530 596 18 636 385 170 805 174 809 573 773 781 378 354 315 601 966 585 886 56 597 294 290 396 724 935 145 984 906 496 453 577 829 986 445 19 816 296 946 184 284 220 415 299 951 301 891 651 837 248 258 386 86 415 51 905 143 684 463 347 46 155 535 591 195 873 376 832 819 916 525 653 933 929 924 645 274 171 69 4 300 332 843 171 351 794 132 365 243 335 909 561 267 322 119 645 536 722 229 853 806 95 172 972 975 283 83 128 66 325 218 237 580 372 625 272 346 490 245 752 236 678 76 895 417 208 217 459 140 633 878 464 973 628 398 967 846 753 310 922 494 456 8 767 275 286 137 525 864 129 859 259 645 136 127 225 177 286 699 122 153 485 587 485 356 430 36 310 20 297 517 405 406 596 428 705 626 761 488 134 850 2 990 374 330 948 429 299 35 671 821 298 674 158 686 657 840 759 139 818 198 970 294 407 665 173 971 718 676 867 33 743 567 671 108 858 131 599 880 410 953 918 168 693 919 177 647 848 533 153 961 970 740 617 649 165 518 997 64 196 493 282 677 87 551 995 230 959 615 880 65 475 50 158 273 801 548 836 671 655 635 783 7 944 585 654 71 34 877 431 780 749 682 790 656 144 12 920 191 405 14 486 680 882 424 488 617 33 384 472 394 194 136 315 124 67 872 7 802 196 212 541 798 977 561 500 865 87 605 177 358 598 660 384 399 563 282 472 511 163 238 121 147 685 159 313 480 141 196 971 845 246 58 289 586 296 672 180 38 514 98 592 497 586 133 763 669 843 693 608 935 346 608 70 566 510 710 906 408 974 169 127 513 829 952 919 187 540 285 59 489 763 811 975 694 481 611 471 596 991 209 786 263 317 402 583 318 160 369 921 654 415 239 492 664 183 395 704 322 692 790 576 547 561 141 346 555 443 362 401 730 187 231 257 228 692 704 953 323 240 766 280 619 463 135 374 914 806 947 47 726 778 160 946 412 399 270 459 531 642 979 473 5 83 637 71 381 809 40 354 735 947 316 739 409 976 59 837 421 680 151 287 188 380 129 551 743 258 30 756 392 549 73 621 689 845 763 495 871 820 419 226 590 285 749 339 436 314 738 358 595 570 82 338 42 637 800 94 134 798 600 631 687 469 841 50 234 724 828 851 418 749 115 128 450 331 863 731 520 270 646 570 482 559
48 498 147 61 668 869 225 609 301 504 599 764 109 201 175 996 24 759 29 437 820 208 906 416 151 213 850 211 840 389 913 117 169 427 970 507 414 323 981 61 521 873 332 600 745 959 924 268 232 323 618 157 536 483 903 43 949 908 524 842 814 303 215 543 518 190 450 473 419 494 678 129 762 475 597 835 761 266 482 958 900 564 937 44 787 981 853 991 876 363 88 101 382 294 228 683 964 350 12 616 191 156 141 759 626 123 317 901 63 554 276 808 904 794 405 379 264 959 819 688 832 924 2 651 445 817 240 820 345 862 68 630 681 901 128 526 828 298 715 647 609 85 710 574 825 722 162 91 584 726 886 467 879 761 202 141 732 893 649 984 822 752 300 438 696 446 686 153 170 322 728 386 474 281 889 796 625 29 342 805 320 33 421 477 339 550 163 804 467 570 991 826 257 639 533 984 490 239 494 853 86 847 427 716 552 413 554 824 957 798 325 408 750 103 627 706 583 131 149 159 646 518 106 295 234 429 373 547 936 461 193 215 526 762 783 689 92 967 556 557 594 727 579 158 659 781 280 415 492 477 870 440 971 992 25 613 306 772 515 929 776 383 139 266 250 263 365 518 120 894 523 400 488 483 278 359 679 883 102 608 346 869 603 351 35 774 386 734 363 903 611 466 454 484 116 987 994 63 10 54 259 272 708 509 130 853 459 274 127 575 854 497 641 414 717 108 883 974 643 905 89 866 621 119 226 194 409 440 742 798 51 177 931 372 812 89 973 214 439 210 873 455 748 104 658 723 718 384 997 695 491 24 416 453 379 248 722 472 908 460 974 581 413 887 194 240 752 41 738 634 650 166 596 42 337 600 16 910 283 108 399 808 168 90 298 275 222 237 285 484 394 60 336 192 487 928 489 19 570 481 7 650 803 183 928 407 433 439 34 97 77 551 198 319 692 817 721 344 410 15 922 981 669 884 605 848 734 582 862 299 133 38 369 394 330 973 548 299 544 848 691 303 667 499 935 202 506 324 539 582 442 751 865 960 138 849 160 808 273 592 237 191 0 827 804 804 794 465 67 742 875 984 329 930 497 680 950 961 471 965 311 526 157 101 265 150 684 975 395 460 842 96 767 478 811 350 464 722 385 331 26 150 525 204 134 462 309 23 470 201 197 555 313 772 188 314 305 940 954 140 60 428 366 285 760 525 527 875 550 975 381 260 350 937 37 104 411 684 271 279 871 945 951 769 403 51 634 206 187 848 890 786 531 36 5 849 124 195 159 279 105 989 636 613 204 742 242 544 310 55 461 978 73 847 452 83 666 76 635 193 146 201 477 872 196 967 898 619 248 576 893 917 495 391 179 989 878 51 205 314 213 65 784 848 844 819 374 935 161 777 203 276 801 278 357 273 829 406 41 197 326 88 856 995 888 503 219 301 675 416 315 825 610 902 769 73 512 330 775 856 129 983 39 168 789 446 462 130 98 556 777 606 712 644 45 989 740 897 152 631 241 257 810 27 897 47 535 478 145 723 847 684 615 815 764 989 630 806 517 31 582 860 483 351 565 520 252 736 705 957 121 1 101 895 388 99 983 750 872 880 595 573 959 246 189 275 569 828 91 893 431 925 217 920 709 49 585 845 444 399 768 456 375 926 269 311 986 294 719 32 20 158 587 358 978 340 389 646 797 372 267 185 905 232 581 155 930 812 115 791 653 176 821 675 21 989 251 208 229 849 914 357 704 906 231 84 97 506 859 995 38 608 246 538 360 646 860 688 637 881 367 15 793 167 99 592 463 310 30 441 698 136 447 369 397 532 108 230 741 123 186 644 628 550 3 254 545 562 744 8 920 656 563 666 537 521 261 875 749 283 963 287 795 415 909 470 568 924 75 67 400 814 926 20 662 712 15 315 861 864 743 406 256 338 901 566 455 921 6 758 979 708 164 474 457 572 813 846 236 548 281 729 557 486 78 269 425 869 214 895 312 830 737 797 576 279 724 835 946 886 69 316 697 25 699 312 736 739 690 820 426 675 530 142 378 599 824 225 132 240 765 330 701 808 304 271 664 896 573 711 114 818 9 934 934 59 368 847 727 183 519 459 916 969 771 602 11 351 441 892 286 503 753 593 472 930 977 767 87 941 987 1000 210 338 81 943 754 906 484 790 617 894 415 725 150 712 781 274 404 449 685 951 834 437 80 531 297 194 371 671 117 526 688 452 780 268 921 43 227 464 866 91 598 133 989 236 798 777 185 133 939 379 408 829 757 840 995 728 841 538 412 730 600 581 505 939 990 939 714 2 571 723 391 550 440 599 174 747 355 42 806 658 258 353 323 473 575 793 475 748 818 17 559 442 192 769 291 595 639 284 619 121 540 245 302 443 882 849 270 36 896 726 962 558 460 654 528 181 235 826 652 807 220 857 960 674 910 972 274 90 209 436 200 137 72 631 435 707 354 151 23 99 716 243 543 465 356 473 629 955 852 147 638 151 144 57 327 588 206 885 238 463 874 686 770 836 478 744 623 211 383 391 887 337 885 852 377 826 514 397 654 879 590 331 831 275 424 580 172 763 919 198 929 984 772 496 673 774 707 58 967 82 113 701 263 329 287 217 180 901 318 606 218 818 53 348 670 96 493 343 153 121 44 6 773 284 648 278 815 465 422 324 992 982 316 772 93 358 601 673 456 227 230 578 899 655 272 934 119 71 993 830 624 944 779 470 90 674 353 525 763 456 341 432 469 463 434 298 321 41 580 350 985 761 608 525 58 585 923 690 254 981 817 327 333 844 83 128 683 935 835 537 968 572 351 110 616 650 499 852 233 174 64 903 665 279 656 83 790 810 907 200 895 768 125 860 826 359 76 514 398 778 284 734 340 720 436 862 837 501 788 869 176 383 402 78 165 714 943 240 529 501 343 720 361 584 613 76 661 483 376 750 245 570 942 449 747 439 31 936 438 792 52 538 449 511 178 4 816 753 857 658 791 843 546 675 224 402 591 250 647 242 689 860 720 405 785 967 430 196 207 982 998 569 880 432 54 439 43 631 103 618 843 677 79 921 522 698 171 21 46 714 969 936 975 765 786 395 392 795 262 617 891 32 965 655 268 379 823 475 758 537 182 309 468 229 726 647 423 965 485 584 112 99 465 447 466 137 802 920 944 428 676 584 549 167 417 543 911 479 551 333 335 275 358 623 542 38 110 529 612 981 848 946 955 639 941 936 324 121 396 908 393 524 918 395 55 266 541 537 996 290 620 439 260 933 567 999 82 478 84 913 606 345 808 847 167 315 836 584 140 565 711 358 687 105 672 670 372 674 362 434 347 847 458 884 799 119 532 820 774 161 671 570 547 564 473 185 592 36 725 128 486 254 510 571 508 934 94 923 651 712 429 890 344 379 96 623 19 835 243 411 680 499 154 46 380 932 695 843 578 119 451 602 792 132 28 747 577 154 516 709 50 37 448 119 502 668 756 978 640 695 988 580 966 336 62 255 136 907 289 150 47 16 364 306 104 591 177 75 807 703 166 437 190 904 723 72 40 372 142 303 307 614 443 462 660 582 851 176 730 505 184 312 36 771 239 337 111 233 308 187 915 923 932 6 766 979 13 506 867 297 123 777 574 687 952 197 655 177 713 5 500 454 855 222 703 500 555 971 401 473 503 89 755 193 211 532 65 693 131 741 420 903 693 3 406 179 945 122 8 741 694 262 155 348 255 385 181 922 751 681 796 569 387 18 982 696 999 527 739 328 201 799 504 266 322 711 338 978 674 91 534 415 42 343 602 730 509 901 892 735 212 743 407 792 334 663 279 794 223 908 958 36 453 86 644 288 561 975 71 718 947 965 632 355 511 465 830 113 107 754 22 488 277 542 498 800 564 861 553 613 446 692 480 592 902 201 645 28 275 710 562 774 953 504 731 333 976 681 927 2 566 159 607 146 331 146 833 48 57 947 288 228 682 689 199 207 66 470 858 348 253 831 846 131 877 826 735 27 135 976 359 517 520 489 700 850 143 716 759 290 56 982 348 126 845 736 137 696 156 716 800 723 496 699 293 109 4 234 14 969 476 168 183 410 1 167 805 876 432 792 507 477 894 79 418 557 290 441 938 828 925 130 980 462 299 574 838 413 560 45 633 515 588 108 501 171 352 416 513 628 631 143 195 946 863 651 70 111 216 903 868 27 984 686 428 626 706 98 32 492 95 491 244 574 292 663 481 255 972 858 126 607 479 100 677 298 912 41 314 24 884 533 266 726 27 238 437 331 173 618 956 81 384 530 849 494 122 435 59 431 148 324 538 25 558 482 61 165 158 351 663 684 18 142 593 238 572 529 614 918 604 279 303 806 917 561 282 327 827 427 319 508 642 803 390 527 295 308 370 332 328 164 74 480 208 323 657 498 733 437 349 614 933 197 33 771 294 822 622 64 782 480 881 733 729 672 778 46 247 779 296 631 118 38 221 673 839 224 17 171 702 465 940 410 869 390 961 64 809 367 249 258 948 103 864 133 85 872 586 73 746 362 589 31 100 116 49 11
840 382 423 371 544 140 858 572 668 477 972 655 930 259 615 260 755 752 68 298 947 953 115 446 959 276 359 388 777 373 479 330 913 777 984 968 910 795 46 962 193 315 732 943 231 649 421 690 520 895 606 38 898 258 18 617 162 460 676 287 761 254 990 244 214 75 798 117 362 422 278 401 638 220 393 736 958 151 528 304 595 510 729 377 687 787 675 38 611 195 783 784 996 822 94 51 989 390 174 169 701 451 176 564 411 170 99 757 268 404 86 507 220 96 531 260 810 832 229 530 625 116 342 839 521 220 831 694 995 301 661 692 727 513 116 696 874 167 976 428 686 709 65 95 305 575 574 462 760 905 961 897 31 546 987 318 620 742 694 801 283 922 131 936 396 517 67 378 105 822 787 166 742 522 118 633 956 213 434 410 269 76 306 896 926 527 788 741 171 380 560 967 211 880 770 205 265 271 886 21 714 850 657 893 334 673 852 613 106 758 410 686 13 408 909 460 498 558 15 547 853 554 590 190 618 946 22 339 703 20 830 712 902 301 448 840 602 457 671 456 34 691 649 540 282 531 515 248 70 577 552 195 968 664 172 762 695 809 293 499 181 980 578 477 530 465 709 616 750 647 71 398 660 503 717 644 919 243 920 522 358 195 186 891 591 909 773 39 56 337 313 877 571 933 389 883 759 41 180 29 287 267 361 468 617 581 154 862 419 424 508 598 270 967 72 694 435 566 525 611 927 44 685 66 724 781 401 980 569 368 136 256 621 604 791 342 745 983 332 596 928 624 127 352 915 933 441 554 166 827 178 521 422 404 407 290 556 852 627 54 873 96 945 402 593 510 246 369 561 864 696 461 827 376 529 845 179 746 318 921 477 122 893 774 559 971 168 519 404 934 146 525 645 443 137 915 190 210 3 857 30 697 142 147 877 129 517 313 743 40 360 292 536 936 79 726 904 461 756 911 494 588 643 46 289 644 847 547 274 749 376 163 908 958 485 228 227 423 302 538 212 33 634 210 883 38 285 286 499 652 204 500 836 963 581 461 828 686 398 979 364 439 279 411 80 458 121 651 254 394 650 938 942 240 452 996 466 585 957 651 811 131 628 423 460 978 432 286 8 282 319 84 951 669 691 182 998 350 39 312 343 113 800 600 338 663 425 931 155 55 440 745 200 691 445 455 234 223 399 815 747 660 465 957 147 478 93 792 626 357 288 162 523 953 656 751 688 697 52 831 457 152 973 477 469 120 417 206 753 361 53 787 298 982 427 96 644 344 710 342 237 937 921 491 88 441 601 356 38 136 857 553 802 802 347 186 949 747 36 76 646 111 327 672 81 875 781 909 378 979 748 628 184 710 739 932 885 783 822 427 850 142 813 721 576 771 139 262 292 336 326 49 708 631 794 505 969 52 159 356 516 172 500 439 350 854 470 547 483 987 774 337 236 687 940 760 497 233 140 533 98 808 672 365 112 343 345 675 842 973 66 86 762 426 461 43 487 506 402 211 304 75 799 170 63 805 977 501 272 837 295 12 315 951 253 962 971 893 655 315 834 64 876 796 263 771 633 621 698 470 5 371 740 653 580 36 330 874 598 347 377 978 503 70 382 215 535 496 923 874 475 693 394 903 390 118 60 911 446 569 488 364 565 725 524 159 355 73 700 480 731 129 183 929 145 433 41 666 442 127 833 114 711 894 992 614 397 900 866 915 917 548 507 999 689 424 20 649 937 624 78 171 651 831 266 96 623 17 299 35 187 648 467 949 456 257 259 846 468 639 314 199 225 194 985 57 62 917 744 192 381 932 954 981 613 383 321 286 734 715 495 292 262 604 619 552 594 453 238 681 892 47 439 711 888 80 144 860 415 469 102 220 412 674 725 919 539 480 815 208 669 371 572 193 680 514 699 211 548 700 568 524 570 638 156 252 554 315 880 244 122 984 474 10 918 510 134 446 428 796 778 29 808 773 812 594 167 267 550 644 113 268 894 247 125 891 464 292 152 654 484 362 665 62 534 897 622 421 752 915 804 466 245 36 936 718 44 468 978 193 275 281 512 698 107 278 108 782 652 532 170 174 924 657 648 272 558 136 111 556 641 88 878 964 896 83 91 386 801 319 779 826 881 33 983 640 960 211 543 218 451 164 169 184 173 20 416 967 860 965 933 934 325 177 948 681 845 561 83 151 586 672 43 473 16 579 123 230 537 1000 907 517 609 514 100 856 42 557 999 227 751 911 713 97 943 23 549 842 935 773 260 104 592 672 605 932 912 285 426 477 391 384 809 257 472 180 433 363 962 247 239 437 55 404 438 161 267 70 901 672 640 996 805 914 889 402 683 838 387 853 506 356 309 406 585 85 424 386 24 766 882 339 436 292 49 826 557 122 599 903 856 20 505 582 771 626 654 216 681 966 356 97 207 606 17 915 9 763 692 185 624 372 635 694 575 251 128 969 720 473 715 838 986 5 955 16 430 91 368 781 95 285 914 66 519 225 232 763 28 379 208 912 197 362 677 64 2 712 939 222 540 962 324 452 610 28 795 362 14 771 92 739 406 915 803 260 463 824 32 248 273 902 19 318 697 445 247 949 970 325 754 177 476 274 182 364 453 330 33 817 553 678 403 670 730 513 206 638 300 616 370 901 632 771 371 9 258 977 583 783 663 346 221 543 380 526 922 506 722 223 141 701 443 57 110 790 294 631 868 400 213 22 974 516 158 852 490 775 135 155 814 777 637 487 244 832 952 977 854 478 486 235 704 835 250 864 825 920 934 854 784 103 513 943 493 615 616 305 149 359 532 1000 101 437 242 270 444 825 767 177 667 140 316 760 26 627 514 615 890 820 341 70 201 122 607 293 337 409 59 322 458 168 157 435 104 5 522 470 6 513 388 282 89 887 126 454 603 418 631 819 478 927 841 704 124 295 151 783 281 284 900 168 336 40 659 377 366 549 218 448 932 55 413 408 818 528 353 789 114 640 826 537 879 410 420 133 706 997 946 409 188 132 217 788 75 677 855 831 865 366 630 717 897 497 589 120 58 122 459 197 437 35 916 52 899 512 481 932 35 723 57 710 723 610 797 509 712 959 647 786 21 955 317 949 143 46 838 30 981 952 768 496 249 969 192 339 276 691 963 262 577 534 129 797 312 240 27 61 11 59 384 749 792 575 271 296 386 747 705 608 979 837 567 557 37 672 307 88 385 222 614 421 846 526 77 464 604 963 209 140 579 344 223 989 354 459 786 360 235 361 906 232 718 370 824 854 379 152 243 256 103 555 502 56 509 57 352 725 673 915 735 922 203 612 905 863 538 364 303 556 929 581 153 69 658 978 848 978 492 479 165 297 280 670 222 15 308 501 728 8 629 676 844 457 666 359 25 584 584 987 726 973 938 221 455 26 392 240 87 331 587 259 251 14 596 359 400 980 843 913 240 982 369 952 496 856 286 526 301 875 205 866 684 12 965 513 835 899 195 670 994 88 210 947 678 653 716 347 296 303 793 772 367 347 161 369 991 951 340 344 518 453 504 308 216 1 861 350 331 391 664 623 875 706 679 21 284 128 636 522 600 160 769 835 789 579 653 410 564 608 832 844 138 955 344 244 54 276 950 371 215 616 189 214 757 419 871 520 10 38 597 65 199 616 185 230 375 108 982 86 526 772 328 776 248 314 819 268 563 614 12 743 491 979 339 715 7 337 447 306 608 274 226 105 966 103 642 739 993 489 163 519 551 505 682 682 674 605 764 103 363 736 887 128 588 501 693 140 851 966 109 618 224 481 194 989 291 646 527 808 349 1000 90 711 264 986 241 385 555 449 228 174 50 426 662 309 395 755 891 352 737 986 311 511 82 600 450 799 733 661 542 268 829 108 859 233 501 822 867 124 807 316 346 534 454 517 862 980 746 513 257 981 47 806 806 974 582 595 772 122 541 797 405 742 869 274 545 840 547 302 489 577 290 1000 749 799 365 625 351 852 335 139 766 602 160 810 191 286 1 990 790 785 872 582 839 75 373 399 133 350 73 546 480 439 418 699 148 717 0 486 758 275 230 358 449 612 409 791 796 734 261 583 97 557 782 42 765 203 408 175 997 693 967 675 562 131 383 682 85 194 925 69 329 575 255 606 61 805 277 445 198 781 573 384 414 649 533 479 429 716 690 415 820 792 721 106 175 901 884 664 870 809 941 543 864 280 51 72 219 607 310 596 953 528 320 568 96 65 931 216 903 460 196 930 566 369 763 375 510 723 911 634 988 4 256 580 117 451 431 216 776 629 707 246 975 30 76 346 252 694 322 555 837 2 40 607 738 284 785 58 74 884 357 406 736 437 944 421 119 264 546 68 895 881 964 315 511 647 863 620 702 858 23 523 823 741 612 136 817 850 775 100 348 509 202 70 177 56 719 242 741 52 372 767 980 166 48 858 4 751 233 337 29 313 132 287 130 786 64 107 297 790 323 853 471 87 69 504 849 542 150 243 821 118 374 733 670 94 164 934 473 951 45 557 482 933 84 776 780 993 639 37 333 42 816 391 120 286 462 105
696 746 860 545 327 781 382 220 174 171 609 5 578 283 962 231 152 752 285 733 863 256 735 393 891 674 722 49 568 794 465 132 497 767 374 61 461 888 225 504 643 713 961 418 542 964 153 921 511 693 296 785 709 461 605 788 294 279 727 795 622 584 740 615 978 351 236 551 714 35 482 949 931 34 491 371 325 343 48 953 455 63 638 523 402 199 654 674 126 883 905 888 572 681 41 365 688 380 599 447 258 79 579 785 173 591 900 82 251 618 433 387 142 103 552 252 337 157 601 729 22 691 807 382 947 657 172 348 75 722 563 887 16 410 698 718 837 253 347 112 418 517 768 595 544 841 663 989 754 540 131 381 446 79 360 439 666 184 361 903 641 82 273 6 792 106 661 43 72 373 395 404 135 190 350 327 956 766 894 453 719 500 488 121 739 851 858 714 747 972 840 467 401 783 121 469 282 725 857 419 614 761 594 991 923 571 334 241 458 874 425 677 349 435 971 899 892 193 53 865 193 124 101 950 623 764 555 757 214 987 299 754 826 669 597 234 680 954 353 944 715 183 93 70 942 151 841 168 9 643 276 300 633 837 742 522 953 595 266 358 36 321 182 550 780 514 613 557 951 603 685 264 338 807 232 89 728 47 186 875 506 60 590 28 18 239 764 502 775 455 403 272 354 887 984 763 899 812 430 153 78 612 230 372 158 397 330 773 718 658 154 577 711 231 227 672 911 944 216 916 103 162 49 333 939 2 691 510 261 405 250 942 65 203 312 986 241 419 151 476 5 829 952 655 437 950 39 978 344 39 617 795 836 382 364 92 474 673 824 658 56 558 253 469 220 23 404 582 442 708 441 750 655 704 897 464 183 75 47 994 687 282 476 565 188 567 302 550 996 843 723 509 679 204 71 406 279 862 512 228 26 978 70 586 770 185 117 699 750 401 862 544 243 95 373 105 835 166 371 892 242 550 181 450 231 311 377 2 669 767 988 554 779 665 73 467 695 766 212 611 367 395 577 133 916 965 530 577 178 318 958 85 490 577 150 415 936 531 443 393 670 88 876 35 717 153 393 288 833 638 843 492 948 426 549 642 784 59 518 4 935 17 149 988 343 66 545 920 228 3 838 627 700 200 859 428 190 103 184 210 919 775 24 243 795 570 921 319 877 255 265 132 141 35 451 743 556 912 981 225 868 504 355 386 310 966 551 169 169 996 77 81 818 977 411 301 120 22 463 844 970 887 505 896 774 590 540 776 106 193 11 967 92 494 541 605 394 447 483 392 98 538 275 486 619 377 702 230 539 286 706 18 298 971 907 962 771 275 42 751 533 243 246 286 667 350 23 334 703 634 887 148 557 837 134 841 67 365 219 611 762 759 969 209 62 208 586 377 665 718 422 973 946 486 866 388 434 683 86 148 366 294 705 370 538 311 604 43 247 117 252 96 811 538 329 642 616 205 427 919 810 938 381 833 68 303 802 731 553 409 786 169 694 346 254 982 676 202 189 749 606 319 165 882 584 82 731 782 33 768 733 227 406 408 46 438 821 261 445 786 626 88 498 996 114 99 340 574 620 194 790 742 583 658 359 444 32 809 630 477 883 729 496 496 507 459 761 354 658 144 203 140 959 396 175 134 647 257 107 165 51 447 576 799 915 651 391 37 170 754 3 295 342 29 194 210 636 229 283 391 752 204 625 78 618 479 535 120 513 281 324 136 314 285 940 346 548 266 428 319 803 760 828 781 880 347 164 839 529 642 917 709 14 1 682 820 378 868 255 27 645 683 793 475 926 247 87 966 375 445 873 504 210 773 492 592 517 74 144 762 168 851 288 324 407 693 237 131 300 526 650 734 479 196 805 788 525 430 982 747 351 554 385 861 675 956 322 471 611 648 631 201 321 219 760 214 995 607 767 728 596 782 565 538 809 444 758 566 678 518 574 659 910 424 710 944 292 782 875 908 362 611 162 415 869 981 426 546 268 861 957 478 945 127 38 240 113 712 683 806 223 977 115 757 494 221 160 544 315 231 693 679 664 754 269 458 949 755 766 353 825 437 224 131 674 196 97 400 729 136 323 664 105 649 414 67 81 465 35 457 69 488 91 521 419 164 681 702 806 792 335 124 560 367 146 90 562 175 656 675 84 218 155 338 890 1 82 813 304 561 196 423 88 622 357 369 311 959 757 894 54 278 318 691 352 184 653 729 960 355 17 97 499 620 31 871 920 291 423 443 307 907 602 70 932 161 534 601 629 537 226 441 791 55 34 110 449 904 668 356 963 10 909 442 57 572 581 716 289 114 745 470 235 559 898 4 45 117 955 113 233 170 526 58 870 551 431 103 612 684 819 280 29 39 523 320 849 954 796 110 861 281 167 799 163 251 245 652 416 195 21 441 424 119 259 213 399 519 829 869 477 772 262 528 8 60 755 3 801 196 997 912 128 257 274 757 466 62 990 779 383 968 966 50 453 647 159 696 816 722 689 305 797 661 759 745 968 884 380 699 855 88 217 728 309 766 660 73 417 653 37 566 462 580 524 884 291 624 64 807 965 939 510 36 156 182 502 833 980 233 55 984 673 453 794 738 209 665 180 852 749 640 264 577 260 938 635 9 973 626 532 245 410 188 692 758 514 630 938 827 6 198 569 156 448 993 140 515 444 406 823 191 199 157 610 641 435 374 924 368 725 402 94 721 392 591 732 767 415 931 677 75 413 677 389 470 257 819 263 671 634 711 882 89 834 818 773 138 822 353 384 978 44 160 459 806 472 32 363 769 908 268 454 607 934 281 697 360 536 721 504 434 467 782 52 348 721 430 598 880 127 550 979 391 730 160 7 312 998 960 967 491 520 855 464 531 390 940 808 193 192 346 580 177 878 382 798 575 515 247 457 993 646 544 356 864 788 379 308 781 76 722 326 126 124 234 593 580 690 241 991 154 914 684 429 353 439 985 28 892 316 829 886 544 83 272 644 78 345 382 659 921 281 497 27 482 895 245 305 869 58 425 782 956 871 854 130 77 642 42 133 139 501 940 884 922 473 170 748 129 12 273 850 784 484 439 50 761 100 869 129 899 509 313 469 448 704 22 896 843 229 252 624 732 143 669 447 732 527 704 726 521 346 817 1 286 66 39 286 298 123 810 528 716 944 970 487 429 787 235 221 704 558 552 546 303 139 621 751 235 904 868 746 239 846 701 879 369 769 562 903 719 185 937 456 739 331 735 218 772 104 788 592 694 208 890 854 926 493 235 637 705 930 314 649 915 901 171 929 189 815 629 387 87 409 242 295 957 400 417 179 590 564 374 15 276 368 595 306 65 531 205 284 45 589 11 632 647 975 459 398 742 205 184 508 195 977 650 293 150 550 61 737 187 724 105 845 773 628 951 500 865 396 531 328 931 405 834 607 186 122 10 145 728 652 127 852 995 161 160 839 915 468 836 376 716 588 770 271 542 738 960 640 165 864 217 270 86 817 89 804 404 799 639 96 65 10 76 244 601 789 35 0 320 989 688 783 41 812 832 89 844 778 384 80 438 370 824 820 629 450 883 987 288 503 320 148 125 684 522 943 220 200 241 712 674 495 269 615 370 313 355 993 395 913 562 865 213 272 37 204 34 198 619 639 540 950 685 756 968 85 459 99 869 974 176 925 822 927 989 379 1 25 815 333 383 177 392 60 171 830 583 516 467 777 195 522 466 136 931 893 678 112 489 489 93 983 368 438 640 994 73 964 470 440 733 716 229 701 405 195 855 686 973 537 252 567 853 201 961 197 42 547 189 110 96 707 668 222 615 972 420 147 366 800 17 138 98 671 50 460 164 992 571 831 316 814 514 317 204 521 131 753 486 699 81 297 601 118 515 341 339 238 822 119 492 736 466 166 484 881 690 954 246 116 542 388 516 471 889 480 587 713 400 109 608 600 830 743 727 603 209 571 858 348 925 885 744 40 363 561 187 976 401 734 31 559 434 30 338 627 750 43 836 19 641 74 790 918 833 336 429 303 16 591 275 765 75 397 930 102 603 206 428 249 860 985 360 781 231 912 182 332 372 320 257 587 309 941 733 853 797 785 645 763 729 485 758 741 333 575 791 207 324 13 175 234 720 608 661 573 557 90 38 213 778 856 5 475 750 662 597 595 881 95 945 570 930 582 487 256 809 621 759 874 829 478 770 280 785 301 128 20 508 432 129 4 34 339 779 239 148 708 196 585 928 287 493 125 94 111 238 290 289 202 942 986 495 372 851 519 387 651 963 215 806 79 348 277 690 832 20 888 967 566 721 240 847 848 578 842 837 408 217 672 84 63 599 648 540 554 737 176 787 420 849 386 291 481 295 369 135 922 196 267 792 867 713 889 234 543 507 744 198 776 351 827 773 470 739 59 778 813 74 452 254 187 260 319 307 412 839 137 596 132 813 108 992 248 396 365 934 436 155 278 59 844 6 902 761 906 414 933 443 157 341 847 528 191 896 999 727 358 196 872 238 2 554 657 814 211 448 61 175 772 148 851 716 720 277 421 4 486 793 937 695 171 552 928 725
651 421 492 40 801 676 890 297 385 732 346 532 851 148 463 665 649 857 114 90 98 298 481 963 800 375 588 679 873 618 409 691 833 575 711 301 622 966 899 651 666 631 170 346 919 566 962 130 845 299 539 709 256 355 710 275 380 179 74 403 219 713 167 732 614 777 562 680 7 951 213 415 856 149 707 321 796 436 792 14 187 999 323 877 188 840 572 495 52 24 48 172 16 116 251 519 832 445 165 976 136 559 286 499 793 313 458 704 540 437 422 417 55 677 870 940 292 62 961 109 392 463 446 970 628 89 789 768 430 829 530 318 779 523 145 994 105 276 257 913 745 872 831 704 515 937 493 929 887 797 998 329 423 363 146 646 816 751 630 746 964 387 499 244 310 619 746 97 983 706 773 412 138 779 788 263 620 397 603 629 160 202 526 239 950 327 273 640 130 92 179 571 782 148 619 537 853 837 907 269 686 813 316 521 182 93 268 907 943 100 652 576 468 244 461 44 662 253 82 352 344 783 85 439 372 680 986 917 633 175 685 146 736 303 694 817 742 611 328 104 509 808 920 332 596 674 695 556 201 120 196 184 253 359 999 650 616 474 898 130 559 57 148 389 752 547 497 797 885 197 340 59 305 379 91 464 531 378 320 692 387 275 333 984 362 809 220 169 804 877 290 416 178 31 511 562 549 836 663 516 749 329 259 248 544 481 569 550 665 235 364 49 358 319 680 479 577 725 51 737 400 140 227 247 636 362 871 702 38 620 672 832 263 734 522 716 40 763 837 844 829 867 915 854 566 351 436 888 698 56 809 990 841 688 985 800 739 879 0 492 584 581 932 777 274 657 122 619 524 4 410 405 976 777 475 137 867 534 239 817 846 121 375 909 984 149 747 755 876 621 120 418 42 274 199 871 923 306 175 106 198 919 951 801 355 154 389 174 440 790 192 764 504 864 968 969 466 372 184 761 977 178 269 973 772 6 41 956 728 472 335 461 667 454 650 576 186 175 627 809 454 34 546 442 69 570 486 288 814 753 818 274 465 277 914 72 576 739 45 238 674 615 189 681 133 132 556 874 306 261 697 495 991 788 56 74 347 357 224 758 318 718 420 248 432 501 272 400 664 51 29 376 478 280 993 826 317 850 154 712 852 194 202 861 488 287 13 581 65 865 58 175 941 645 787 425 359 800 371 586 353 1 395 569 111 808 605 589 934 725 513 555 442 477 221 310 759 293 381 868 299 3 439 905 109 953 992 935 727 124 972 10 404 327 67 146 18 503 231 910 266 53 467 635 472 845 894 823 725 296 121 944 860 235 673 351 868 220 452 387 319 512 723 196 989 897 300 372 963 170 54 906 826 190 240 408 713 785 255 974 247 980 71 336 232 367 118 438 552 826 508 372 132 914 803 878 102 840 913 438 790 240 95 637 441 994 516 964 734 30 682 758 169 443 282 61 367 989 496 266 394 163 859 692 384 985 39 931 721 151 459 778 81 287 53 452 195 564 208 950 203 179 994 476 258 703 125 472 704 747 956 769 843 675 648 523 211 452 181 153 561 568 72 648 14 783 374 739 724 237 402 55 737 759 936 564 443 227 954 801 690 257 377 838 115 581 892 129 699 888 762 883 339 79 361 384 438 669 891 407 849 450 8 632 453 296 897 971 551 697 139 408 671 421 408 406 585 379 646 206 718 869 928 822 229 925 877 132 836 248 987 324 935 579 350 305 640 828 857 437 760 699 32 911 262 13 479 349 4 983 958 244 543 25 770 855 33 597 416 522 36 726 210 935 87 940 373 218 25 835 850 280 669 389 287 686 378 896 59 225 924 116 732 459 981 386 480 586 896 833 307 525 938 263 813 756 970 31 525 236 654 314 80 623 172 913 357 365 675 364 979 605 448 340 437 612 164 128 491 43 127 133 455 324 447 504 278 16 840 423 971 745 60 281 825 686 406 600 471 604 548 640 390 422 828 530 83 342 151 863 512 968 10 977 817 360 903 297 252 559 808 254 660 959 623 109 855 11 858 167 929 157 411 474 112 320 586 400 70 210 940 320 866 148 805 546 639 682 802 478 679 694 766 622 912 631 28 182 225 162 722 527 498 335 27 769 474 209 895 361 311 945 464 640 135 957 778 266 2 897 489 40 948 986 324 91 34 459 955 209 684 799 786 290 589 556 78 467 424 988 518 736 806 755 57 798 599 54 399 770 578 775 341 916 241 958 631 486 918 618 597 261 819 839 281 300 19 523 726 151 944 838 77 598 922 314 276 208 757 868 250 814 279 196 238 322 815 663 75 426 76 622 12 409 937 527 312 702 995 326 143 604 536 276 844 279 431 204 738 885 94 404 959 879 901 256 777 975 949 722 720 66 349 910 643 555 89 906 457 724 617 772 600 527 670 889 765 381 644 284 587 60 124 458 477 906 485 236 945 650 246 907 119 608 842 379 881 218 514 638 505 287 798 878 163 679 635 491 717 818 812 201 706 898 31 99 218 703 476 465 827 745 500 815 563 471 865 549 209 860 131 47 925 899 207 789 293 692 743 366 470 608 149 939 382 71 810 75 911 769 215 150 147 948 288 706 839 209 43 934 882 583 878 17 869 217 521 921 921 866 90 879 234 756 641 348 141 681 129 518 834 212 565 669 315 408 450 233 101 472 795 189 553 131 426 65 134 725 613 363 275 345 618 354 560 950 794 860 332 654 117 114 693 865 137 982 830 500 414 129 3 815 751 11 107 726 872 691 519 176 888 164 755 664 217 443 730 889 425 779 900 766 183 538 930 635 280 378 490 95 974 637 797 113 910 145 226 325 889 348 764 870 598 290 528 356 532 407 880 256 967 818 473 613 861 939 494 213 15 432 171 439 541 642 296 328 902 399 47 784 419 161 403 776 23 680 97 997 681 954 308 910 291 193 159 444 583 514 484 168 799 690 337 322 434 173 140 215 791 550 391 190 449 405 906 393 126 542 668 96 811 282 49 732 92 969 37 8 267 35 386 64 658 664 24 455 412 563 249 64 96 53 957 628 214 118 356 245 904 228 966 773 444 266 748 758 965 250 691 55 632 299 780 703 988 890 973 853 50 839 609 117 345 199 100 369 363 408 768 892 758 35 927 674 557 103 703 918 714 789 982 962 66 510 593 264 756 689 621 210 529 878 547 66 612 386 106 180 744 807 174 490 594 923 735 125 784 326 659 406 657 619 113 949 854 40 606 804 527 22 931 116 884 869 591 840 933 864 883 235 427 48 909 650 835 524 460 404 298 219 607 144 545 563 197 591 206 183 750 175 254 392 712 571 535 920 368 42 980 688 63 93 975 183 645 733 638 328 785 983 9 202 916 305 235 598 185 712 625 958 68 347 456 705 20 828 11 373 863 723 64 341 677 32 260 162 289 902 952 622 567 180 637 496 610 89 30 318 264 525 574 267 88 19 173 849 761 310 608 638 506 637 321 517 407 106 223 699 626 680 741 632 523 225 370 642 73 987 245 882 265 261 753 553 388 112 366 697 176 871 781 417 326 74 418 90 1 675 538 793 824 981 604 125 369 261 990 67 116 498 99 554 309 598 953 797 376 238 661 160 26 855 86 10 110 790 417 733 520 936 678 87 433 864 615 751 322 150 996 106 960 961 128 592 700 15 550 548 719 687 875 464 331 147 270 455 261 2 277 908 161 233 435 546 352 292 740 221 325 722 393 641 405 681 212 420 329 679 776 545 942 389 847 225 848 458 216 658 429 841 162 90 701 667 655 990 555 58 864 928 534 826 123 278 775 886 180 630 168 819 581 747 568 971 284 139 709 267 820 809 708 478 35 654 731 821 297 432 634 741 705 953 573 442 156 428 647 450 248 439 22 723 469 333 592 132 193 511 624 348 821 705 611 443 571 322 237 558 495 116 629 368 243 745 838 529 351 754 507 751 327 959 365 949 343 35 158 106 905 909 396 571 692 317 558 547 342 957 676 53 997 728 939 837 330 567 334 510 302 290 301 119 537 279 564 367 533 634 687 967 354 639 580 295 579 18 236 791 79 104 445 358 767 142 413 303 656 324 303 991 483 450 283 495 155 535 271 624 689 160 222 126 93 140 177 287 822 437 771 692 807 972 501 155 194 901 462 1000 108 457 769 3 200 85 205 615 978 72 595 287 285 71 383 314 729 253 304 945 503 819 84 314 62 232 874 791 683 472 397 627 696 822 487 97 783 2 166 298 360 715 144 553 642 437 754 860 893 858 415 715 44 407 242 589 763 711 157 979 204 844 46 834 774 59 926 182 946 947 379 219 542 535 733 558 502 894 348 336 401 652 575 893 947 367 428 271 338 799 233 493 17 45 917 720 886 130 21 33 879 182 590 653 153 837 510 684 716 478 104 609 142 340 228 612 295 510 823 19 582 890 398 978 969 768 601 911 602 587 61 577 862 759 451 489 6 471 294 377 421 171 336 111 570 714 313 247 190 553 230 515 517 280 152 67 653 538 191 729 482 382 908 893 244 730 103 283 715 163 150 524 5 472 702 191 314 710 554 485 688 558
540 921 527 641 329 252 623 462 151 386 327 643 71 738 374 964 875 517 511 892 326 76 866 859 514 946 756 865 190 995 455 631 706 345 505 807 604 645 709 666 148 748 738 76 837 136 946 946 69 145 741 985 336 134 998 671 665 243 127 324 253 146 125 970 583 740 230 745 851 325 955 857 453 89 171 616 531 636 70 416 214 298 407 763 940 906 22 161 854 284 351 574 770 966 477 196 132 565 613 929 288 329 144 881 844 852 785 785 674 982 710 418 701 682 823 514 77 742 742 670 103 641 265 185 719 175 557 472 943 783 869 205 195 936 84 606 338 126 446 374 883 491 435 365 355 860 771 118 145 120 563 890 509 410 296 317 773 890 683 364 774 244 535 920 716 961 182 933 754 388 825 297 98 891 39 862 75 458 242 817 101 159 162 362 170 948 501 442 411 288 692 739 548 166 880 682 554 378 502 969 810 151 344 441 778 316 732 849 761 680 552 107 933 170 974 818 993 905 835 1 32 597 63 35 549 137 365 162 969 489 947 999 334 665 379 688 309 508 83 563 330 750 95 237 442 990 460 326 637 106 534 195 565 377 301 311 951 662 990 394 702 86 16 173 831 382 341 181 827 113 733 287 777 673 697 590 627 35 105 860 962 619 335 856 560 122 433 868 175 985 832 11 717 719 257 102 658 888 388 425 78 43 486 107 452 458 14 31 652 935 634 895 961 958 640 920 29 286 56 160 864 186 272 179 487 905 542 918 287 864 41 165 146 856 495 515 284 419 595 881 320 488 524 772 996 685 863 604 400 949 245 589 682 542 498 917 299 757 100 435 684 955 97 753 436 478 620 835 656 32 47 917 59 125 723 896 44 683 937 684 830 668 161 58 302 303 444 185 887 351 751 945 925 257 268 198 263 60 712 160 631 315 693 706 359 596 492 215 360 283 269 234 490 354 443 241 711 303 736 974 85 519 240 629 506 991 267 404 814 496 369 583 848 22 187 130 888 725 915 182 896 55 605 556 291 334 626 769 729 496 323 198 115 564 112 434 226 269 233 820 386 249 942 340 696 900 81 421 499 237 845 329 169 329 134 389 576 398 636 700 850 950 15 129 759 563 615 518 246 552 36 758 611 701 62 324 715 576 749 786 767 98 7 133 708 780 430 452 491 576 333 929 968 682 936 432 205 667 956 484 596 680 440 58 577 203 685 330 930 171 11 612 191 604 297 845 839 739 859 187 920 147 932 858 251 391 843 587 43 266 37 954 260 154 126 458 13 993 91 268 561 433 431 418 918 298 780 239 196 967 28 712 206 334 286 510 264 616 758 882 734 336 237 132 262 302 256 886 559 854 954 630 533 419 358 325 989 256 183 136 853 796 207 654 551 831 67 583 395 694 913 287 568 531 238 134 950 833 274 534 94 96 520 813 10 5 811 45 414 414 454 835 746 844 349 876 306 388 737 508 646 598 18 736 424 681 409 557 255 771 415 754 410 318 513 468 149 945 473 195 512 811 573 669 123 322 408 299 766 941 547 239 678 840 468 809 939 936 210 550 795 968 819 28 578 895 99 945 695 297 833 127 366 253 231 563 977 375 661 427 984 991 515 31 798 593 80 175 463 832 232 124 17 739 0 835 903 520 217 344 140 760 142 26 556 466 748 881 894 719 52 950 934 81 60 742 612 321 960 357 721 766 484 757 622 309 419 840 643 456 813 493 967 672 65 221 53 625 167 979 826 652 86 610 458 521 545 795 55 364 530 458 992 866 493 964 544 897 657 45 872 951 76 958 670 108 353 519 949 465 681 679 538 881 536 74 259 767 906 120 999 20 503 871 633 89 608 231 275 90 794 912 858 977 580 78 376 111 402 289 307 855 201 840 33 127 73 989 610 992 948 780 401 195 653 405 465 842 822 226 289 995 331 123 600 727 979 290 617 330 248 381 566 451 624 140 177 490 87 613 396 155 655 554 807 477 997 220 383 52 900 689 266 413 829 431 899 469 687 831 303 553 389 722 480 611 478 294 722 212 393 432 449 575 856 350 879 275 841 517 219 525 128 89 755 627 339 851 630 76 765 896 642 485 724 760 466 173 801 299 522 847 185 513 462 1 808 86 928 544 861 463 599 644 472 31 89 8 849 32 792 496 261 131 137 194 164 577 603 944 516 744 348 479 114 119 413 866 985 69 459 903 806 429 322 815 995 390 282 542 694 559 976 530 311 524 846 970 705 948 156 138 483 193 847 317 594 499 129 974 222 649 481 19 628 309 124 260 96 860 916 672 199 264 629 471 902 392 283 815 315 963 572 955 24 747 555 523 304 877 639 285 417 630 252 180 380 825 2 731 791 252 972 609 760 484 926 85 163 890 111 764 61 54 31 679 938 714 781 350 109 62 784 253 569 167 179 719 923 528 58 386 667 277 797 738 958 450 342 52 290 800 735 947 367 757 582 183 526 282 959 134 788 823 677 156 90 347 308 405 394 573 40 534 447 32 397 590 598 821 215 178 188 14 372 151 669 57 155 320 870 400 371 671 370 984 445 890 504 973 802 786 796 270 243 783 120 301 314 152 815 876 68 941 88 593 532 298 982 395 203 993 790 410 986 10 139 33 346 220 429 249 197 15 423 262 281 804 671 30 404 642 941 568 877 979 5 885 420 312 973 666 731 497 6 234 764 275 922 371 739 345 884 301 254 887 239 35 432 858 181 400 660 655 659 608 772 180 699 566 278 849 180 63 340 853 310 654 117 253 382 351 644 639 910 788 867 525 820 718 553 416 391 49 817 969 157 655 805 638 508 217 689 666 385 723 713 101 793 250 909 872 921 932 150 246 377 748 295 531 686 489 664 413 160 764 638 210 352 883 49 967 593 946 373 908 193 263 143 366 757 419 176 401 698 228 23 979 378 793 476 659 479 340 558 775 225 485 485 494 54 39 439 174 189 895 579 569 46 658 690 800 768 564 135 913 585 63 403 917 136 455 165 697 488 302 280 989 871 786 919 183 406 113 546 97 917 507 860 190 714 414 980 977 650 780 840 427 890 869 821 27 528 746 935 246 838 825 912 477 776 911 110 639 726 564 895 983 390 563 957 58 469 482 273 592 602 94 456 417 564 872 208 723 769 304 673 517 964 517 93 245 489 729 448 473 587 822 356 30 905 36 750 211 789 648 745 946 198 14 592 391 800 942 663 235 184 309 728 241 662 947 209 693 586 723 988 335 26 297 66 870 398 898 809 169 718 536 966 295 276 697 876 966 92 314 25 347 461 204 364 980 258 891 228 219 213 755 347 43 834 261 707 355 618 865 72 647 313 666 375 533 48 388 345 753 680 595 828 768 235 108 842 761 20 669 229 692 752 860 130 457 616 475 779 685 204 918 590 377 981 78 971 650 907 483 882 386 221 674 42 425 720 568 668 681 450 770 970 88 113 788 218 707 562 420 27 642 574 590 762 359 541 110 570 213 727 619 589 645 64 504 581 756 474 533 108 113 412 891 212 262 787 479 987 483 873 327 529 34 104 444 186 726 38 386 743 932 457 240 152 947 740 748 141 817 945 686 881 193 911 696 893 595 434 641 427 411 51 597 418 521 744 790 464 791 172 251 931 750 35 958 271 686 929 1000 606 461 227 330 782 669 312 954 651 734 691 527 978 95 470 615 519 639 325 889 107 836 321 880 482 170 862 27 852 891 857 20 704 935 641 12 953 295 609 784 9 190 944 829 763 969 783 725 496 195 878 223 575 218 294 306 619 950 279 410 102 930 154 400 74 805 891 321 173 90 224 61 363 561 131 553 507 666 983 431 168 890 57 79 387 376 471 458 138 304 270 545 889 959 818 949 497 359 584 756 725 712 543 479 607 726 19 493 654 399 816 255 588 660 885 436 437 836 405 361 421 207 675 339 676 292 539 412 357 594 994 916 525 851 361 872 904 378 965 952 350 393 292 341 298 582 116 996 122 694 50 686 730 169 648 197 591 11 153 252 300 398 786 28 250 7 666 144 422 822 467 653 354 10 30 144 865 832 892 153 812 49 106 755 194 206 121 980 614 55 21 336 601 215 12 289 174 901 8 903 425 31 293 689 318 598 319 363 1 488 632 18 147 985 4 719 392 778 679 860 571 747 494 830 159 806 672 63 211 152 285 375 799 347 426 384 79 390 500 53 475 427 924 362 368 726 537 412 438 302 247 569 775 272 567 343 192 81 166 218 635 843 244 447 216 194 399 679 753 750 119 550 747 882 305 31 178 789 234 674 337 255 897 121 3 67 324 556 700 341 874 400 975 736 416 152 645 537 328 922 332 543 451 343 45 178 836 299 510 879 362 169 963 756 277 911 927 772 34 366 518 794 241 773 621 841 688 59 625 495 901 367 804 996 441 50 908 249 223 853 381 615 133 257 647 123 914 633 952 526 855 909 118 710 249 621 597 898 703 600 868 859 898 633 317 585 803 597 428 79 236 376 886 255 384 996 521 412 343 618 649 341 202 81 517 112 523 261 82 236 158 511 316 531 550 948 824 950 220 282 991 186 200 234
740 890 190 730 93 715 997 47 788 434 229 99 361 877 186 449 373 74 986 642 590 166 59 958 727 527 646 570 753 568 435 230 371 298 847 859 733 297 387 29 491 184 841 540 958 573 382 294 888 103 831 608 215 786 197 211 737 751 597 196 864 424 760 1000 935 506 887 424 902 467 537 488 272 154 516 212 404 6 230 880 262 189 883 786 352 366 875 591 535 271 129 665 786 856 643 951 201 725 661 522 96 304 287 677 401 73 294 27 123 983 920 547 335 823 355 521 366 800 585 671 652 787 115 706 360 335 3 829 659 764 919 112 810 982 834 480 503 289 508 978 584 110 200 29 5 471 527 172 204 606 36 920 271 556 709 319 662 771 91 440 591 707 745 300 648 677 388 501 281 180 45 505 369 153 963 42 187 719 73 934 955 888 156 605 299 469 862 17 285 219 551 228 991 131 78 5 739 393 212 706 766 20 11 73 291 871 716 710 672 122 725 213 483 627 31 44 273 193 992 728 149 701 587 533 494 248 309 44 138 115 579 130 9 917 375 459 607 311 179 414 720 227 296 819 983 111 844 745 565 594 220 789 877 592 596 136 765 996 966 419 545 840 568 762 482 488 530 887 427 751 457 854 82 100 23 904 101 457 343 664 173 19 808 487 349 635 878 66 189 593 936 481 305 911 638 559 440 663 937 565 301 662 259 819 704 544 934 501 398 680 703 334 857 295 247 241 909 907 916 983 17 586 961 830 116 134 549 613 372 159 772 214 575 505 785 889 918 265 451 969 161 387 224 407 985 239 264 802 641 415 295 603 531 529 239 436 332 236 779 377 422 704 594 459 694 144 906 421 202 873 196 519 275 840 840 848 631 518 931 514 339 623 651 468 182 530 914 371 380 656 804 927 497 6 276 539 459 465 127 611 578 820 757 733 334 758 243 158 794 319 42 619 726 279 824 453 53 541 20 411 566 408 444 371 874 219 195 576 205 331 76 400 605 731 255 429 687 19 374 21 292 860 298 556 543 599 879 395 981 174 817 181 32 730 903 707 700 961 884 18 995 811 697 784 98 537 383 7 421 742 557 120 425 392 825 559 677 718 970 698 109 40 684 929 866 117 539 810 311 891 701 498 452 297 426 768 536 385 160 643 802 453 741 638 574 517 154 731 358 601 889 880 288 365 954 904 715 527 818 621 685 532 601 863 184 548 522 164 125 973 628 283 800 862 0 810 871 150 541 66 131 976 771 223 580 799 381 762 454 583 546 49 69 109 409 419 478 984 469 241 632 1000 798 910 41 545 246 185 244 109 159 83 126 176 193 70 811 624 586 929 710 156 315 515 777 403 333 77 163 414 110 491 341 299 528 478 873 643 28 264 932 245 258 943 603 465 962 697 356 573 971 867 752 971 216 629 913 598 407 775 699 235 282 567 837 787 846 833 890 180 270 314 690 696 803 839 813 425 854 779 790 630 926 826 730 628 265 22 141 729 836 242 520 799 199 201 554 408 822 570 552 457 882 765 16 593 928 875 899 813 337 434 52 758 495 671 313 725 221 642 922 416 225 772 615 31 89 318 40 526 67 201 106 641 377 564 165 426 724 404 257 126 893 978 626 200 501 297 609 957 588 724 948 588 428 352 226 402 977 458 655 351 514 909 644 499 908 13 472 773 145 515 441 537 418 264 755 351 487 426 448 169 894 939 218 968 618 44 393 342 370 434 525 726 450 664 346 317 898 396 61 542 735 814 183 181 705 263 122 692 400 90 6 832 445 233 436 710 833 243 555 435 463 554 55 868 124 115 763 502 650 349 306 575 18 424 21 752 471 821 474 939 146 969 268 434 144 908 188 618 363 765 302 830 679 175 792 38 410 860 308 420 175 693 975 746 569 809 787 760 657 774 863 445 303 295 723 140 185 392 396 909 689 889 167 278 33 741 92 900 912 830 627 93 624 657 819 266 743 481 680 637 442 423 550 646 636 838 845 653 480 34 192 146 630 473 63 569 664 233 397 202 504 473 538 137 952 412 104 136 164 369 58 589 858 843 933 816 592 214 780 587 904 190 642 419 964 276 266 727 872 319 973 834 892 132 533 726 821 196 1 433 77 72 290 462 403 368 7 701 856 864 867 957 118 545 943 795 307 812 2 565 576 364 57 175 368 681 707 153 477 52 60 46 136 793 378 175 84 746 860 656 654 947 865 690 467 247 832 653 989 753 357 178 169 452 782 739 13 952 56 714 321 2 512 441 869 571 413 599 416 766 987 420 148 288 748 912 634 676 429 995 942 884 523 941 468 548 521 208 754 906 47 656 433 442 876 862 157 558 351 58 968 311 675 394 722 496 128 708 277 365 930 983 102 900 562 388 994 704 683 330 712 879 481 440 453 216 589 495 978 84 310 154 891 491 976 757 50 235 350 807 38 432 376 853 814 907 68 677 322 837 559 170 253 935 121 489 340 122 582 685 769 588 119 235 793 22 789 617 571 251 72 343 475 903 86 341 742 329 105 240 29 248 969 627 392 435 570 954 945 978 180 741 721 295 62 300 602 853 14 167 415 958 231 577 233 904 320 956 640 502 823 618 134 196 470 632 750 516 617 721 706 798 210 383 815 655 64 836 799 644 237 369 263 199 686 84 153 255 678 627 395 659 660 442 806 734 635 995 336 850 87 565 227 251 859 576 693 290 43 642 152 375 300 947 925 253 19 920 111 440 560 430 855 873 170 318 46 155 599 31 667 646 967 300 756 53 117 720 946 434 843 171 235 747 251 839 399 184 895 218 25 457 547 213 449 16 479 398 412 543 924 462 611 487 286 309 577 272 405 916 764 591 142 615 999 300 151 327 250 402 362 809 998 134 386 997 280 368 907 279 524 871 982 538 54 896 835 605 338 929 35 588 30 42 921 595 240 280 269 814 915 179 622 291 923 962 432 87 838 754 316 136 612 104 314 126 517 767 446 213 297 164 318 389 645 651 27 702 417 330 619 391 24 139 728 151 8 43 839 302 561 182 791 256 411 997 984 285 135 846 66 369 849 198 465 719 812 227 868 280 708 55 851 123 629 483 738 68 329 174 71 741 960 710 241 284 544 179 181 17 304 453 613 394 460 292 736 14 500 258 345 445 209 540 505 605 529 171 347 831 493 94 132 237 717 904 331 365 625 599 614 77 242 684 797 916 729 273 714 741 848 801 616 814 312 612 762 361 108 476 905 120 88 456 496 754 972 919 456 231 278 173 206 459 572 893 805 239 573 315 4 101 595 688 511 560 947 662 256 327 620 558 155 853 234 705 553 230 172 34 284 154 26 659 37 453 353 727 430 585 75 606 695 657 696 320 768 49 886 76 567 676 744 226 604 436 394 900 939 532 488 379 974 444 669 163 267 295 319 347 556 185 900 390 885 925 509 720 384 793 476 307 34 609 359 305 81 28 502 504 940 429 850 160 990 579 464 91 423 298 783 586 158 717 22 808 820 545 85 539 610 134 668 793 74 657 988 890 94 76 519 328 830 269 956 108 283 735 219 295 676 33 534 492 870 60 671 833 761 977 980 160 466 766 327 849 492 94 713 262 993 954 927 664 147 718 639 350 621 301 778 572 688 559 515 833 133 932 238 132 774 503 439 695 447 735 600 80 385 387 217 95 39 787 807 285 746 74 734 959 665 108 910 511 953 846 773 659 137 651 143 350 10 942 462 458 711 969 826 59 901 699 526 84 682 120 698 428 647 53 775 551 691 362 658 723 324 344 795 553 996 913 139 557 150 825 649 800 162 562 490 638 208 679 896 101 107 375 829 929 367 784 809 191 842 423 348 925 583 321 498 732 97 915 51 316 49 113 211 842 518 864 484 885 113 546 897 4 232 301 542 449 673 93 666 968 191 416 214 795 674 130 828 925 12 969 540 1000 959 233 747 650 670 610 112 365 951 936 827 425 391 433 767 664 656 817 548 218 419 236 663 55 213 238 431 764 390 816 950 85 692 196 719 422 260 838 941 987 438 986 15 100 532 27 120 835 317 620 801 925 623 866 458 423 222 568 203 217 100 840 406 720 880 116 95 960 437 59 323 963 513 602 563 886 420 264 65 253 198 786 140 634 917 456 881 184 103 98 261 557 751 214 965 877 207 548 326 160 274 503 461 281 379 804 252 655 506 270 342 541 70 205 784 874 929 908 489 237 365 535 499 697 776 945 796 146 608 350 44 623 681 361 344 874 80 834 732 288 485 134 593 749 248 31 770 716 223 821 83 275 90 208 749 902 245 976 581 889 758 629 325 997 944 912 781 19 911 822 938 129 48 460 130 123 279 3 564 482 408 546 228 471 293 722 171 714 424 585 633 361 194 411 861 275 249 865 949 664 637 347 606 595 354 495 166 187 236 132 979 204 702 905 114 86 718 45 168 416 434 82 79 317 852 235 178 545 330 811 510 989 853 204 731 943 389 639 473 650 328 803 176 570 759 744 443 387 455 749 174 175 364 747 254 250 653 23 816 576 99 573 177 495 598 306 507 76 486 961 289 748 402 124 414 846 558 343 957 171
209 948 306 824 138 826 944 372 491 658 636 760 624 710 897 547 987 625 319 971 131 427 773 158 923 561 269 14 465 19 352 564 416 541 810 476 763 700 684 8 55 38 842 490 855 907 671 877 311 626 930 254 654 230 325 36 399 749 303 525 812 659 703 984 66 258 103 715 129 778 623 747 994 566 991 654 892 739 216 473 926 513 942 747 479 662 322 970 981 825 869 722 543 998 962 717 597 333 969 254 147 600 112 904 247 76 276 588 647 246 744 677 567 615 834 757 321 722 661 878 365 217 884 318 653 305 672 920 549 786 900 781 868 911 378 885 65 274 858 686 980 328 658 659 245 368 811 315 164 594 521 619 327 887 915 650 395 533 867 380 407 2 620 992 239 235 844 870 643 524 898 467 201 10 27 290 344 198 818 862 922 627 118 190 572 494 312 317 74 126 895 215 436 616 250 672 511 652 211 535 826 868 866 85 9 264 553 862 565 764 880 662 660 419 873 924 188 63 299 409 677 132 248 820 730 263 966 214 435 80 76 876 965 4 230 299 446 43 918 138 705 659 489 283 576 187 641 601 53 94 467 382 158 276 741 977 496 297 497 98 910 222 221 276 184 878 386 551 757 680 474 396 32 110 886 343 690 959 153 266 251 165 531 564 220 887 252 585 116 544 286 716 54 788 284 553 289 246 689 624 379 421 154 664 629 616 774 18 393 518 788 66 77 623 404 421 745 849 359 473 872 416 935 238 219 257 691 161 307 110 945 535 697 610 115 194 59 940 706 517 637 776 29 832 310 397 992 647 877 722 796 399 40 82 533 495 381 746 570 991 723 791 968 149 503 157 280 255 70 579 882 671 419 145 652 670 644 251 785 485 595 728 822 205 317 162 547 696 925 472 12 793 316 966 947 315 560 588 346 452 300 249 360 961 619 690 634 3 415 386 602 902 341 785 526 866 958 745 73 306 860 663 988 515 72 284 99 328 756 549 271 77 928 840 487 348 694 936 554 121 170 935 459 563 770 853 367 584 767 970 444 477 185 24 934 873 151 923 664 637 79 512 510 990 141 578 425 361 793 843 516 302 293 754 43 60 331 625 403 230 75 263 376 681 217 927 113 976 191 47 383 291 749 563 693 61 919 426 456 879 876 111 537 190 506 207 375 611 839 364 423 102 148 748 357 736 889 276 60 12 651 969 946 642 545 92 212 557 655 522 218 744 710 684 737 134 126 295 332 367 951 989 762 998 542 714 494 465 607 342 314 898 575 373 959 563 836 962 338 627 315 453 58 4 544 961 956 498 19 15 879 152 566 674 564 995 272 357 98 21 657 194 413 831 700 76 678 934 990 323 241 435 422 446 157 106 698 524 46 958 592 871 396 281 391 817 498 272 132 182 936 157 394 527 246 574 410 402 8 595 998 414 174 747 493 942 15 125 267 147 33 184 857 250 84 416 687 841 668 803 266 848 772 120 462 788 205 269 408 232 711 812 924 833 577 406 831 736 783 692 846 869 708 787 901 316 740 319 814 673 950 527 929 950 617 241 943 863 626 104 973 50 801 153 22 651 843 440 198 272 477 912 829 665 28 221 104 142 277 629 583 231 906 778 650 905 562 918 606 78 195 587 228 673 348 953 920 563 405 360 426 503 971 497 486 748 95 361 615 723 821 796 817 441 555 512 789 302 779 505 579 633 434 755 666 768 63 95 135 822 852 432 106 511 458 232 716 502 727 780 778 166 590 852 244 103 768 188 127 677 437 450 761 814 755 413 584 323 883 9 186 771 875 510 450 348 144 781 159 589 808 403 815 24 388 782 243 574 851 245 88 907 917 698 714 474 862 268 333 834 758 898 242 561 355 958 108 272 181 401 791 431 377 73 561 821 264 729 368 741 156 653 539 120 663 208 573 405 864 646 611 913 748 248 397 623 461 661 784 110 161 525 674 779 715 613 751 351 557 119 729 66 428 539 389 976 236 639 337 206 466 350 871 155 406 221 538 130 339 958 904 607 36 64 402 207 488 306 589 745 830 424 734 741 667 953 390 901 16 813 631 274 117 706 472 481 628 170 149 394 320 663 481 318 850 763 358 435 960 684 735 364 222 364 385 819 616 102 173 729 334 148 686 840 504 246 105 678 62 326 179 268 183 716 665 670 214 32 954 188 85 857 254 164 275 660 646 595 451 405 318 872 204 60 454 111 568 174 888 597 827 402 155 664 91 754 528 218 941 166 478 440 802 700 559 579 820 920 278 668 192 274 874 507 4 541 90 157 304 199 790 264 294 663 469 763 452 420 999 20 833 461 514 887 908 706 630 803 742 170 464 507 854 947 985 342 240 913 370 89 717 54 896 810 166 38 351 725 609 904 495 509 38 191 424 103 260 504 203 424 747 905 614 433 622 107 781 834 709 943 813 161 484 510 283 86 37 301 26 35 847 395 200 786 309 636 78 551 86 554 828 482 382 134 445 970 675 376 902 618 225 704 121 508 535 741 680 525 270 840 759 437 604 463 197 348 502 27 64 140 11 620 274 718 903 265 10 358 492 613 24 72 255 757 7 159 199 207 832 26 961 484 670 729 519 731 81 782 122 439 102 830 841 644 794 757 256 972 83 35 719 64 927 592 752 278 193 571 786 840 350 496 182 188 608 188 421 162 534 74 25 575 483 107 213 86 993 643 476 461 701 863 515 413 134 627 574 123 473 260 372 125 35 497 978 304 599 79 955 593 68 891 933 676 529 417 187 5 601 608 21 183 1 122 501 231 308 765 433 806 838 955 237 794 101 472 380 8 726 303 953 356 349 604 107 207 972 975 507 959 937 593 775 217 550 81 259 85 792 607 371 310 190 308 695 308 373 367 881 100 92 643 235 441 172 222 948 303 369 27 586 857 80 519 366 244 754 931 457 58 805 900 530 28 563 23 215 976 364 929 453 966 512 257 765 395 125 677 61 757 635 749 548 30 232 357 354 425 989 902 699 146 718 567 207 497 787 474 89 57 738 64 123 862 986 688 208 351 645 602 288 522 885 745 297 547 720 310 39 255 139 58 702 107 401 658 963 629 743 852 295 277 392 63 345 67 949 990 287 106 50 881 14 167 957 928 596 788 627 236 640 712 593 36 34 321 870 311 676 368 342 699 253 56 323 624 964 928 302 650 356 423 618 708 130 723 432 719 313 135 448 953 921 420 417 435 967 311 685 786 162 740 340 422 725 750 361 638 696 219 905 434 558 469 142 349 87 832 233 661 324 432 463 832 750 739 362 630 120 268 859 292 326 112 764 971 816 980 296 618 642 358 227 661 633 934 56 903 974 869 524 921 146 618 279 435 704 855 44 235 760 251 679 768 100 117 853 377 485 638 656 273 800 138 984 321 249 703 210 4 353 716 587 392 724 707 128 734 17 230 769 440 414 128 460 601 420 43 47 973 840 761 932 84 2 238 145 85 150 814 23 527 913 973 638 554 688 96 175 834 713 171 907 469 522 121 795 329 363 148 865 784 975 866 556 646 662 523 189 23 71 358 263 243 712 584 268 308 163 620 523 330 18 845 605 623 798 522 455 267 285 47 540 462 997 812 600 329 93 882 176 366 281 340 610 953 442 189 571 62 732 876 5 152 257 925 482 181 931 407 939 912 977 294 143 760 739 565 177 775 546 627 292 913 848 237 916 757 167 414 878 358 51 685 49 695 625 140 374 69 169 900 835 141 418 528 234 362 439 905 938 980 301 575 499 757 911 629 753 568 580 179 282 363 13 339 899 834 261 361 707 927 500 295 57 498 226 894 69 316 804 116 171 930 202 94 809 401 343 200 673 14 940 405 335 50 995 802 114 971 552 718 780 368 229 820 140 739 3 176 490 940 598 883 914 378 509 265 692 893 894 211 970 49 238 443 603 563 582 568 578 861 520 851 996 423 431 575 893 210 517 168 291 849 273 170 94 969 649 192 508 317 41 339 400 251 777 670 110 652 525 512 231 273 721 656 837 954 52 452 438 26 196 309 440 705 824 455 427 96 746 788 863 546 429 67 468 855 766 383 856 147 160 391 681 771 952 446 411 609 384 257 262 205 806 584 136 19 621 836 0 193 412 21 845 792 551 82 613 991 736 847 594 767 541 330 819 332 441 286 328 945 265 426 96 501 632 74 152 29 119 168 728 560 979 459 731 632 82 514 290 903 258 885 861 814 6 470 470 721 30 368 849 698 409 515 722 886 891 307 480 805 585 550 347 446 67 296 890 246 569 81 797 23 398 323 443 239 912 469 133 210 782 252 639 48 97 961 983 881 137 652 807 435 180 395 48 695 298 324 527 99 329 66 165 867 223 320 206 321 588 750 168 243 591 603 825 524 669 232 803 273 430 476 799 308 659 459 536 260 124 870 224 828 513 860 505 494 336 606 471 450 475 525 111 13 909 701 887 620 682 108 776 729 330 957 683 784 771 515 387 425 178 641 648 311 733 921 982 74 823 13 612 32 532 550 518 36 449 148 20 589 109 387 581 995 447 568 305 540 45 144 194 607 976 995 31 652 42 7
250 984 591 325 694 458 802 13 846 579 125 87 81 391 272 921 873 977 200 171 10 655 604 573 69 898 782 679 318 313 963 130 610 901 934 302 666 526 189 592 95 466 923 654 22 104 534 762 816 263 499 417 28 440 797 144 634 563 569 339 969 148 47 126 12 770 722 714 810 595 426 114 747 934 354 172 399 694 78 499 830 566 593 122 42 574 936 596 605 54 742 577 180 700 358 968 197 426 123 545 911 752 516 672 638 200 364 479 63 969 439 840 233 641 710 493 829 293 441 175 660 244 757 265 811 607 361 93 812 992 395 387 485 387 780 263 680 707 736 56 461 302 564 21 514 99 505 492 787 950 894 109 927 136 40 276 681 907 179 593 733 101 285 474 156 402 930 987 957 793 159 969 288 276 840 16 255 206 918 535 975 663 88 858 92 173 575 275 367 25 895 200 147 140 99 292 397 28 405 120 459 910 583 465 996 578 91 69 128 85 5 295 814 54 594 532 584 678 7 37 353 516 495 71 359 89 373 491 390 479 94 28 363 659 345 969 671 462 51 952 111 458 410 572 585 841 933 781 640 628 590 779 539 614 316 11 718 620 784 192 481 898 964 459 6 851 991 641 223 78 950 518 745 487 72 54 417 400 398 716 102 650 416 390 806 971 500 40 731 458 328 570 313 924 145 848 341 256 138 563 35 561 386 299 602 367 669 119 173 408 300 75 721 355 453 614 251 250 857 922 161 812 282 210 193 523 31 593 753 182 900 213 644 518 418 20 540 453 355 310 838 521 754 257 531 922 649 795 348 258 686 47 553 381 931 658 330 357 942 131 199 685 278 866 235 59 33 965 166 68 728 756 420 896 301 273 77 920 856 535 650 777 121 914 664 911 388 265 350 616 442 681 454 130 338 369 46 950 335 227 342 228 219 889 154 156 937 520 743 528 482 138 862 766 222 391 258 317 381 647 59 301 977 208 822 375 624 227 633 671 471 418 20 154 489 831 385 28 477 82 984 69 276 580 157 528 79 117 257 793 182 430 663 640 98 612 510 813 294 593 298 491 504 431 451 664 523 333 401 119 134 861 863 361 628 869 169 636 723 302 162 246 254 542 815 345 205 307 630 464 152 475 507 353 629 750 734 503 589 245 896 601 625 499 985 839 49 927 713 122 293 816 573 23 115 903 999 29 980 425 532 81 725 9 476 16 869 243 369 731 755 605 286 283 899 323 406 321 945 641 53 103 283 495 855 141 948 666 880 780 137 745 800 173 711 107 874 669 44 669 357 942 617 8 719 459 375 264 875 866 433 333 692 890 326 967 366 644 237 79 150 932 190 842 970 44 924 452 295 704 126 917 691 227 25 902 188 607 547 238 113 180 104 938 307 227 744 238 571 413 323 71 708 364 464 222 825 34 202 298 506 440 836 251 993 196 552 887 196 941 596 227 560 546 130 545 990 638 796 967 586 692 321 634 620 329 175 203 729 176 872 743 24 961 13 592 374 236 58 339 54 509 834 595 632 854 959 196 823 964 184 335 986 899 143 394 14 427 995 245 424 50 484 891 488 804 133 84 284 220 518 811 715 76 403 67 445 347 290 753 828 266 608 954 920 508 419 669 467 303 163 417 347 866 391 518 15 70 291 16 530 377 122 440 527 98 938 958 978 555 853 866 279 382 0 966 171 354 209 205 176 645 886 603 231 259 524 393 657 215 103 244 124 163 947 378 479 764 515 386 917 377 615 15 213 136 491 294 228 824 987 963 303 51 848 943 627 439 861 188 685 580 701 121 447 110 597 913 653 241 919 506 976 831 380 841 55 54 730 503 351 655 643 518 737 159 790 483 120 88 206 377 446 492 266 943 981 884 851 527 913 240 377 572 45 344 809 616 698 957 626 941 860 226 598 648 526 689 241 858 429 553 541 999 185 533 922 664 409 288 789 115 882 351 859 980 706 894 752 837 249 758 474 478 305 453 170 617 349 53 310 826 658 948 463 927 52 455 493 841 352 227 998 190 799 829 370 862 324 715 877 624 983 758 360 61 567 120 962 9 867 388 329 6 243 197 74 505 689 615 678 199 612 594 207 561 844 848 898 743 707 299 332 66 748 252 287 879 766 128 192 320 819 891 813 675 675 741 906 790 336 676 304 438 792 909 465 68 368 679 868 636 580 200 925 795 155 206 408 752 667 470 635 792 783 185 622 358 972 406 682 263 195 604 724 51 238 456 545 423 677 687 460 400 535 340 775 107 794 51 413 894 521 605 217 409 774 556 414 523 322 237 607 763 676 695 961 426 645 621 570 300 841 545 462 977 614 145 271 92 662 9 648 380 412 95 76 428 87 947 19 574 425 818 346 829 952 690 245 152 820 215 93 666 246 89 572 770 225 547 165 310 864 983 430 631 554 463 865 720 579 797 746 189 167 913 641 411 831 580 26 769 550 528 384 690 325 800 967 521 674 76 910 664 884 435 37 139 38 807 331 990 273 663 599 644 879 356 443 22 684 684 108 930 712 43 587 332 546 402 470 346 181 429 696 965 296 700 928 454 705 858 637 271 204 777 735 398 67 237 727 144 396 728 393 799 312 145 992 234 226 135 871 810 892 443 651 619 492 152 994 395 756 283 496 59 501 1 826 737 537 992 153 207 511 502 212 957 158 6 135 307 921 981 18 476 555 391 876 381 551 550 636 719 458 555 777 660 392 333 904 354 436 533 423 878 56 654 769 985 646 613 320 609 772 547 974 333 529 459 558 73 714 877 114 958 955 70 71 344 588 429 574 203 164 49 16 428 926 309 4 702 946 478 183 635 982 208 824 547 299 587 178 305 576 42 639 942 1 838 9 426 431 941 916 547 174 653 269 35 577 954 866 769 411 534 319 738 327 664 965 736 362 960 132 830 260 4 140 322 852 669 968 601 687 14 690 646 404 636 581 561 613 107 387 855 717 799 334 422 960 404 277 195 208 486 127 135 762 978 709 367 765 406 449 389 428 277 365 808 683 745 695 185 144 736 105 436 619 379 267 657 966 354 83 711 177 886 61 37 227 163 198 186 738 651 732 192 264 784 448 325 211 158 43 786 536 646 262 189 452 580 97 970 907 416 333 753 770 196 631 121 805 948 941 854 389 855 749 962 129 248 850 155 821 901 82 453 556 812 720 879 376 93 214 179 595 676 263 341 759 793 274 995 275 805 668 105 503 132 64 315 101 361 544 589 652 305 148 202 186 641 437 453 688 969 110 578 837 326 90 241 915 200 309 124 311 763 149 392 27 269 908 76 839 267 297 784 509 717 201 563 247 530 438 612 131 410 785 962 141 59 801 847 563 389 623 68 559 662 793 565 940 229 289 381 697 91 256 737 768 946 472 527 261 384 902 145 661 387 194 299 847 18 909 430 308 864 971 252 455 507 62 295 444 213 519 847 382 641 786 396 100 788 592 934 265 607 997 528 57 646 670 444 512 986 764 776 533 693 656 452 568 594 758 633 68 49 3 770 253 91 48 566 168 973 616 451 466 191 827 926 337 797 804 368 833 753 469 804 808 399 520 100 73 705 117 904 118 779 565 95 17 615 767 523 236 304 693 948 549 6 845 8 887 724 172 245 795 38 893 949 468 983 240 750 379 598 561 337 951 5 776 815 30 452 394 936 763 510 905 42 107 178 704 313 400 692 8 749 703 935 315 1000 778 488 450 586 842 967 654 672 870 146 119 841 215 713 989 496 270 627 434 975 89 59 672 414 647 640 456 527 473 203 210 442 191 597 36 759 513 908 885 921 39 212 218 486 740 467 344 481 891 617 23 90 483 878 700 244 543 147 798 542 203 376 890 550 609 785 973 728 522 427 32 169 268 326 85 584 292 490 953 248 415 330 788 692 771 282 562 488 889 615 60 152 187 597 242 786 21 237 849 3 679 266 750 525 854 250 480 798 84 132 642 536 843 818 903 133 220 181 897 701 881 758 142 616 954 215 139 121 803 172 791 803 944 111 356 64 494 883 751 40 773 999 929 214 383 329 371 679 716 951 378 288 109 220 70 244 248 343 939 985 224 825 958 830 497 275 75 744 525 900 80 552 136 202 566 303 457 124 943 216 603 365 673 542 339 946 421 637 281 633 232 398 726 270 739 374 914 273 230 314 508 598 432 254 817 140 372 535 807 485 528 611 259 206 402 332 835 955 422 845 34 325 280 676 699 398 478 316 818 219 702 376 935 69 427 162 655 882 112 538 317 717 306 367 66 961 557 877 517 82 832 740 498 274 912 344 741 284 988 343 475 28 901 801 486 883 146 149 502 596 781 430 50 640 151 725 86 564 621 870 659 505 65 345 761 229 582 991 548 432 11 968 302 734 538 760 487 978 578 631 979 120 252 782 234 695 618 406 216 653 407 173 343 691 542 638 490 997 340 348 883 88 440 1000 221 821 878 771 314 253 949 65 858 196 29 928 239 15 600 705 932 771 96 68 760 218 106 803 779 673 229 157 956 27 2 295 160 768 435 236 665 14 116 83 611 183 244 799 606 560 888 408 601 853 41 601
770 824 29 625 78 455 163 565 910 143 679 270 199 494 968 594 881 960 630 14 344 448 271 344 394 221 68 843 159 553 56 25 801 544 809 359 284 878 309 210 887 883 113 821 580 565 316 904 123 197 84 515 654 380 574 272 585 338 527 443 803 469 314 607 119 453 210 720 120 51 383 328 55 572 606 309 624 189 988 924 671 569 705 161 366 131 397 483 546 504 223 143 694 217 903 696 100 241 203 882 81 367 187 147 154 244 406 374 926 586 875 865 323 724 206 737 169 987 928 710 156 626 219 849 460 58 745 762 88 799 348 343 471 503 952 920 368 493 224 176 272 84 452 347 663 43 866 317 14 378 644 348 841 195 415 656 593 39 993 903 237 769 614 231 822 17 482 132 668 874 47 301 599 634 603 337 17 710 613 955 514 447 369 788 577 332 780 662 625 999 476 605 490 561 444 498 664 357 715 250 357 621 70 925 802 729 353 261 999 186 652 126 334 33 241 744 914 745 628 156 13 511 181 345 856 27 942 354 838 920 325 792 209 1 836 832 858 385 409 317 854 424 411 237 591 837 364 14 354 332 494 656 52 815 289 478 34 440 375 478 291 945 929 2 218 184 944 110 732 623 40 61 226 835 951 985 827 147 651 51 902 512 276 221 431 126 872 298 982 715 733 576 328 463 386 628 549 588 212 305 414 179 335 129 768 957 686 690 689 953 960 946 76 14 530 801 294 224 97 704 472 375 102 782 963 704 621 979 62 593 189 16 146 514 950 142 441 105 779 40 433 941 214 928 504 986 813 847 684 446 936 21 677 142 125 731 252 523 576 803 61 745 567 84 486 396 730 849 435 738 832 813 555 550 18 905 166 422 462 183 583 974 124 455 315 554 562 151 377 334 860 929 438 349 600 711 811 471 44 518 983 41 687 649 182 123 971 563 196 20 608 400 718 109 864 904 681 7 735 665 475 56 542 754 692 290 534 159 763 800 913 513 278 945 785 149 176 785 244 497 985 952 497 275 592 3 167 447 230 846 937 812 904 103 492 561 337 481 45 646 759 848 75 944 419 782 370 264 912 96 479 665 136 35 897 562 376 774 676 446 548 931 737 334 33 321 590 124 440 164 711 420 611 524 729 382 171 601 144 635 863 638 360 902 916 55 790 844 158 748 174 19 64 111 721 896 341 214 594 391 508 975 915 258 473 851 90 719 430 556 457 591 529 753 796 54 895 849 653 690 74 469 127 555 736 253 752 396 359 451 848 870 59 403 901 873 53 667 200 858 940 611 538 493 20 424 972 444 193 257 582 797 598 878 986 753 870 175 946 778 191 263 627 430 168 396 338 167 421 579 343 241 563 8 977 668 970 394 973 421 16 923 643 516 894 238 522 571 83 689 931 881 234 242 320 99 296 788 58 872 186 945 142 762 512 902 420 998 41 924 834 941 148 472 536 953 865 412 808 948 299 284 788 107 990 592 428 650 437 900 805 393 388 259 713 633 407 110 682 723 468 118 273 618 823 164 326 252 184 718 655 602 239 500 466 40 953 697 9 616 173 985 374 349 997 674 850 795 51 35 66 74 355 966 945 392 139 642 958 773 92 570 303 328 483 82 620 833 240 3 980 752 947 323 978 156 233 786 121 427 645 536 698 838 907 514 350 650 396 482 160 45 844 239 925 940 517 513 243 406 602 741 106 960 906 790 842 422 541 490 6 111 821 680 446 190 920 849 449 375 623 905 991 461 249 116 382 977 228 604 108 735 481 213 885 948 816 261 73 579 258 673 586 915 32 388 975 355 331 817 318 249 257 272 795 372 229 695 424 733 46 365 726 910 268 793 712 856 137 625 442 869 478 885 957 203 596 568 26 125 783 114 631 550 110 202 847 156 639 374 987 203 857 750 675 306 37 609 855 401 118 262 830 276 597 325 164 421 2 78 992 885 195 905 175 394 560 2 140 357 54 281 812 793 402 595 878 852 208 403 362 580 932 125 782 703 155 776 539 668 398 536 480 691 188 148 818 826 835 473 720 376 876 628 756 98 564 229 371 668 201 612 501 684 286 265 650 297 352 427 379 77 425 505 868 656 837 755 647 178 641 195 507 564 727 1000 941 420 351 607 619 116 11 389 559 127 810 398 525 424 659 53 453 684 330 875 595 101 767 549 22 207 153 706 670 19 270 419 766 971 185 572 305 955 840 122 568 888 685 268 760 686 333 582 387 815 697 457 927 121 709 326 389 316 346 160 484 661 152 811 372 138 622 486 443 106 390 211 418 669 361 207 806 788 129 650 416 497 719 302 8 270 30 446 332 424 956 161 511 34 543 814 935 360 417 623 867 850 24 326 324 458 60 753 831 441 781 545 762 679 49 891 513 243 728 908 267 485 461 710 506 259 378 819 485 263 714 379 114 411 356 978 998 811 89 229 569 78 391 698 819 253 177 588 194 250 436 630 616 249 789 386 833 169 131 1 601 742 222 507 967 534 300 414 467 214 264 126 761 140 924 538 948 353 248 786 738 402 42 66 994 121 25 215 660 387 463 605 748 384 516 979 961 946 242 734 502 61 162 109 883 243 755 201 612 270 556 273 749 5 853 647 313 831 5 296 769 987 610 248 537 169 793 252 909 778 889 363 253 966 861 317 708 988 297 853 451 137 969 643 533 923 503 116 122 98 101 288 526 81 824 174 575 671 115 385 105 532 77 259 626 766 231 841 456 423 23 747 939 638 327 522 165 963 772 350 80 766 50 161 298 606 345 903 962 725 923 412 95 866 757 756 846 161 403 99 704 749 640 356 301 659 400 89 629 272 1 13 949 415 896 165 347 497 702 673 933 641 495 897 741 836 469 812 308 491 498 238 680 158 674 85 292 795 750 466 996 505 979 702 690 545 132 647 413 692 410 578 815 735 578 833 717 258 399 179 293 513 509 220 499 515 764 477 825 979 579 536 15 591 776 546 198 42 523 770 340 958 207 578 893 266 646 952 232 157 91 262 116 207 288 72 531 116 706 89 373 968 974 454 423 395 363 157 701 445 384 16 649 17 35 910 190 193 262 871 336 63 217 20 648 378 202 188 329 425 609 26 505 837 135 949 128 780 665 934 178 951 792 3 86 174 211 109 85 831 751 393 672 934 71 212 589 999 791 891 454 724 636 301 280 864 587 616 261 571 899 292 455 917 319 782 786 683 635 261 38 136 984 457 773 971 19 733 227 897 634 639 588 36 891 729 104 126 739 955 96 265 43 846 133 555 724 428 111 331 604 758 474 210 800 313 765 728 515 940 632 566 849 107 922 211 919 388 535 17 845 511 183 519 259 730 4 646 888 230 890 949 395 357 695 937 28 403 427 709 279 368 307 202 746 1 39 768 703 69 700 968 256 423 79 148 459 486 964 314 216 760 804 9 880 993 775 48 367 563 306 537 281 903 447 481 204 460 934 437 981 698 130 70 615 613 157 418 722 9 740 811 63 285 558 738 393 97 180 238 954 418 873 406 758 993 310 584 496 278 251 761 930 194 246 376 408 28 584 856 551 137 31 759 874 349 138 30 247 835 747 614 82 851 179 284 656 956 477 667 36 978 716 766 862 867 429 187 401 534 426 576 493 390 392 385 528 637 245 231 215 413 618 116 220 713 109 84 693 30 965 911 283 593 744 867 275 604 572 698 743 46 405 826 339 260 859 686 554 990 3 820 879 551 774 662 707 678 955 150 683 829 908 969 814 920 989 449 134 628 48 180 959 670 557 518 545 508 540 859 412 938 820 760 892 494 260 992 27 509 828 298 439 409 852 172 699 264 617 993 520 376 67 163 290 674 725 564 282 395 918 117 172 198 117 665 434 872 886 94 799 560 491 457 734 263 778 886 10 852 905 811 794 487 57 276 365 882 661 366 524 528 147 766 321 434 263 272 943 862 673 836 287 129 898 764 666 118 817 323 657 757 723 528 851 632 12 101 141 627 225 572 753 970 266 69 777 874 691 359 877 37 170 448 570 923 678 803 250 709 65 119 662 344 995 296 112 274 450 961 488 238 21 463 149 574 277 350 911 824 69 988 197 771 7 766 205 217 798 983 145 994 432 95 658 294 500 468 938 258 470 917 255 974 921 590 487 860 581 108 607 310 322 322 638 287 966 66 839 813 797 23 882 956 566 264 93 881 754 20 295 720 553 878 573 621 285 810 99 713 976 198 87 864 787 961 544 799 358 168 98 322 311 542 150 881 518 869 547 37 342 145 510 633 489 144 688 838 561 276 151 21 317 110 72 239 465 656 126 315 550 158 221 98 917 362 829 288 422 500 304 83 731 779 274 77 900 791 565 51 235 517 103 390 236 786 843 29 265 248 380 304 884 640 784 655 633 773 532 519 445 504 448 815 312 82 519 537 302 240 161 391 605 996 871 651 807 278 464 631 385 891 571 757 710 418 521 301 742 591 696 732 669 839 94 851 238 856 826 493 213 384 107 149 637 67 458 185 642 55 192 845 381 240 0 297 404 849 869 221 552 440 667 743 349 181 269 896 254 804 143 614 771 723
859 14 738 385 868 528 603 553 558 890 62 152 832 922 386 184 683 178 25 498 486 605 977 606 724 995 463 456 672 588 927 117 608 214 545 360 788 837 937 121 278 458 693 276 630 359 277 686 994 231 161 780 150 878 894 255 357 180 269 643 302 653 16 795 454 206 61 896 520 592 588 674 534 390 255 419 112 925 589 334 136 622 851 511 678 623 703 533 7 792 99 767 133 383 621 146 436 26 824 273 566 487 787 963 528 881 319 79 587 980 856 589 103 17 852 108 762 736 517 475 204 855 979 979 701 888 633 958 803 388 230 491 368 353 741 302 508 46 69 976 439 818 116 247 628 900 258 987 941 478 55 87 516 501 540 761 944 128 447 371 169 670 489 464 300 939 800 137 967 479 21 606 647 349 498 905 50 696 170 356 86 104 657 804 221 765 669 536 710 197 247 414 572 379 493 544 550 765 890 129 699 54 690 722 905 69 961 383 764 392 465 745 562 165 467 416 522 680 374 865 470 197 904 660 428 613 655 243 679 788 638 632 445 822 229 813 686 807 484 837 526 735 462 657 880 251 500 15 27 538 351 109 777 295 754 105 202 7 551 827 185 1000 779 933 8 849 238 134 317 274 945 993 739 495 263 509 173 240 552 174 565 700 896 20 789 761 556 961 902 812 33 606 801 871 156 396 192 203 597 319 437 501 177 679 459 699 969 558 625 804 176 832 680 889 387 295 783 362 64 650 49 397 338 646 422 448 574 225 29 637 695 920 261 686 448 979 444 725 744 3 13 421 530 954 36 764 933 535 531 936 768 367 702 422 413 220 333 632 479 432 909 290 477 458 999 67 399 266 376 175 394 287 366 408 321 138 616 224 790 170 58 858 924 564 541 88 325 135 952 135 290 583 573 380 98 28 666 211 293 752 696 44 256 656 411 758 974 730 249 782 577 635 963 70 303 528 78 887 809 881 141 698 337 553 186 606 353 456 765 637 301 778 355 656 396 704 847 107 157 905 415 817 210 394 907 283 182 165 623 317 895 625 706 793 776 587 513 475 291 109 863 343 119 188 805 395 326 87 137 567 995 266 392 380 828 639 84 848 180 137 505 340 391 857 252 194 563 586 888 565 653 118 568 447 379 763 152 360 331 598 518 337 431 18 975 833 763 27 712 130 567 376 718 815 685 936 279 940 911 394 426 238 796 169 118 93 397 363 626 739 193 20 549 582 143 566 190 779 980 629 622 368 688 238 17 321 580 928 976 500 612 128 142 394 147 231 111 14 749 96 414 422 254 964 921 869 438 577 80 501 512 936 962 665 329 113 760 139 453 401 276 353 676 544 692 962 67 834 881 969 538 713 501 906 747 148 955 445 87 80 334 864 155 418 576 916 284 308 600 400 785 795 473 451 89 918 667 544 611 121 496 204 427 983 829 899 849 334 264 604 954 985 716 951 20 934 59 966 241 811 146 220 808 279 294 871 525 176 222 784 257 109 654 199 745 753 887 116 742 26 409 192 592 303 624 405 372 58 649 295 262 925 203 647 461 181 908 284 983 297 139 533 774 278 723 935 107 723 627 749 878 793 854 201 34 982 358 108 840 729 420 484 773 644 889 262 175 190 298 872 704 775 857 543 959 581 0 699 613 281 213 835 267 202 503 21 172 525 536 135 196 353 897 149 153 102 936 882 159 66 105 667 767 693 758 203 791 603 766 2 275 576 860 904 634 631 442 81 77 110 52 872 920 604 456 455 939 527 26 102 681 475 73 137 883 968 705 842 234 688 869 698 478 188 40 86 296 81 629 685 305 518 309 322 631 683 996 498 879 612 160 716 506 911 135 291 641 837 882 943 327 444 248 57 102 562 130 79 557 342 398 448 65 354 232 183 956 453 383 900 797 816 280 503 100 160 18 990 83 855 689 933 656 320 968 935 671 998 844 958 128 33 918 359 421 607 223 545 434 939 122 426 198 321 43 849 272 951 985 329 134 365 926 213 451 821 282 553 178 965 950 286 838 770 620 145 88 288 639 620 598 294 658 813 643 739 492 29 814 323 930 626 988 338 535 467 635 842 403 37 31 780 259 697 148 992 748 133 815 435 914 218 640 550 953 114 740 418 330 390 66 894 328 320 660 386 12 617 521 97 318 532 120 221 675 410 72 725 752 481 433 444 507 53 721 148 311 488 458 924 527 909 429 296 183 858 233 786 154 930 2 282 405 658 727 16 347 235 792 10 344 612 367 831 369 176 350 784 339 77 609 404 826 838 925 745 48 813 304 952 960 695 581 965 644 40 483 935 947 150 455 765 524 772 830 417 853 413 79 691 717 191 991 607 165 251 822 81 714 209 673 310 126 532 227 619 292 546 949 911 419 342 913 1 993 96 835 535 440 790 942 141 906 862 664 321 412 982 698 99 90 28 811 626 474 75 771 453 564 487 818 869 970 790 460 598 843 670 113 268 697 871 755 614 197 568 24 288 833 65 504 988 786 21 866 600 575 567 691 323 636 671 273 653 594 649 423 219 96 572 181 854 201 914 798 560 604 491 22 943 71 864 934 552 602 201 373 716 725 361 110 837 320 879 870 644 167 503 407 538 42 210 129 593 220 144 164 122 226 342 515 123 464 701 514 805 30 903 70 188 732 853 614 924 408 646 404 166 841 341 274 907 316 453 802 833 28 694 670 830 115 759 482 769 91 75 271 116 554 319 778 659 903 957 713 464 848 939 519 184 845 901 251 599 972 236 533 298 174 789 677 724 497 909 306 356 416 323 750 670 189 206 605 175 590 587 361 419 831 788 123 950 784 72 865 870 707 726 56 867 39 575 987 163 469 231 216 810 382 937 140 283 971 59 544 307 662 626 606 244 834 615 295 37 542 586 324 624 446 194 532 406 250 88 780 973 827 658 476 79 591 798 919 845 537 532 599 420 615 765 700 539 92 284 793 282 5 326 935 334 209 557 642 960 32 409 645 507 384 93 342 80 385 134 332 970 441 408 817 367 891 118 117 507 992 912 457 40 761 957 45 761 986 54 149 735 751 174 23 996 990 343 471 312 821 282 547 229 363 974 6 912 288 527 617 962 76 546 253 204 899 337 312 489 715 931 731 190 138 456 244 545 823 815 188 901 452 534 171 405 400 787 93 860 114 747 491 906 283 616 794 739 97 351 561 279 237 908 966 433 144 499 593 420 943 602 53 780 595 324 559 666 912 879 239 135 736 669 472 162 584 666 850 953 206 592 951 738 340 775 354 862 646 312 425 211 349 199 711 183 648 502 310 782 364 560 225 613 583 231 299 556 494 357 957 739 893 990 335 421 218 938 215 929 432 667 807 736 46 238 858 413 819 551 322 169 735 148 281 76 579 427 443 784 214 168 184 397 194 812 981 854 1 811 4 423 212 389 867 403 877 947 709 793 488 650 179 923 356 283 124 423 14 996 195 567 759 386 449 285 108 669 861 903 228 210 15 947 132 194 343 669 910 927 770 424 95 640 978 165 468 769 200 883 753 780 362 600 81 808 795 557 287 771 151 736 285 764 734 810 346 363 570 222 44 966 586 783 539 132 743 47 886 863 813 421 389 111 466 997 37 507 816 467 314 761 607 153 737 448 632 18 782 867 74 79 560 585 236 769 297 50 964 906 51 826 109 697 932 270 388 222 582 911 548 675 733 57 684 68 938 493 450 862 10 302 418 183 205 189 352 308 846 443 855 958 57 640 377 236 94 972 266 723 873 732 246 82 810 637 928 784 360 522 875 874 984 628 101 465 694 392 219 461 973 505 162 716 775 690 401 650 85 499 571 517 922 512 637 837 242 601 323 990 708 356 668 220 224 409 168 228 946 490 509 326 529 224 510 477 958 84 511 767 390 847 480 565 806 673 663 647 217 270 997 215 885 122 746 280 665 160 235 8 158 649 687 102 393 298 578 696 931 37 659 633 729 633 35 314 199 446 596 781 41 519 308 259 485 778 839 531 75 210 127 247 286 2 63 648 481 809 11 150 876 405 395 867 381 364 313 22 799 662 998 228 722 903 417 586 862 588 268 96 191 594 502 913 898 934 804 33 9 408 378 265 348 809 245 826 948 690 3 273 211 375 864 153 601 416 989 422 682 190 307 845 674 643 555 645 900 346 546 998 365 962 728 456 585 792 54 819 884 542 375 92 380 16 965 623 610 196 475 598 106 797 208 245 836 335 543 581 553 285 825 51 651 784 871 403 901 936 60 403 370 539 917 694 82 623 402 411 982 423 406 187 490 162 720 70 756 601 820 642 874 901 345 428 265 102 410 220 730 208 231 428 19 675 769 465 371 674 270 698 842 498 121 918 243 785 207 876 68 884 240 451 104 729 125 862 569 509 916 195 915 959 495 693 315 224 650 732 163 192 341 529 187 448 619 511 618 75 929 115 892 377 837 441 652 183 38 214 260 33 424 352 47 866 435 258 757 30 661 922 145 576 131 843 872 828 772 998 781 972 523 520 726 539 812 358 499 358 430 456 923 891 359 716 166 521 289 423 336 693 719 313 487 543 940 181
673 232 769 116 295 124 444 240 537 549 518 200 955 372 99 336 151 983 206 679 688 618 429 832 857 458 470 866 81 822 112 876 187 47 951 106 703 697 332 630 530 105 38 801 546 832 51 219 674 495 931 706 219 643 74 162 248 30 566 687 612 953 650 541 756 203 549 89 392 258 147 400 593 786 202 801 942 352 197 678 668 893 615 797 271 851 11 338 369 493 97 831 755 864 937 11 247 86 15 991 727 245 115 537 104 66 170 505 911 884 165 845 281 332 929 921 208 873 894 205 782 159 266 859 134 689 228 508 394 363 485 599 401 273 180 39 995 380 568 489 129 144 730 756 221 271 919 679 880 474 791 830 859 625 988 643 268 186 856 275 490 717 8 480 925 364 388 478 696 522 682 170 787 956 146 576 761 407 399 342 492 734 561 194 845 516 179 784 858 307 895 893 671 518 587 412 359 908 798 986 816 103 509 364 678 439 600 518 605 760 30 583 244 51 168 93 676 483 748 859 149 665 435 96 920 569 126 881 325 553 637 984 914 485 127 463 19 30 752 186 83 307 738 764 524 831 731 933 177 657 238 900 750 467 726 694 257 880 279 114 618 216 884 37 65 446 456 973 790 640 13 136 732 500 328 547 306 561 574 557 809 855 209 451 932 712 28 941 368 549 841 319 965 977 290 356 768 46 114 22 994 101 289 813 677 613 457 655 812 656 577 307 475 849 71 73 665 685 249 962 469 68 766 776 16 97 200 107 382 479 686 65 412 713 844 406 487 456 25 359 656 537 157 922 292 185 133 814 256 858 531 360 883 758 926 405 366 495 834 190 751 555 850 817 632 677 544 903 705 703 476 340 282 108 934 727 969 882 693 532 364 326 986 229 624 678 819 87 719 826 326 257 334 84 708 196 906 421 614 788 842 167 205 758 712 951 305 879 361 269 400 738 94 309 132 948 870 695 697 15 139 192 349 873 767 550 879 405 901 746 24 987 137 160 297 853 866 16 851 174 283 742 984 865 744 752 128 10 95 59 184 525 565 568 853 42 246 819 964 554 121 81 397 518 764 117 947 348 848 534 260 801 759 311 486 281 327 749 195 549 983 181 746 993 333 688 199 433 278 877 316 429 285 944 23 44 452 137 72 368 395 608 892 692 231 218 647 995 275 665 604 919 777 6 312 701 749 231 666 387 889 206 689 471 320 55 90 545 116 7 502 45 616 315 699 219 664 179 218 264 902 412 684 86 534 458 324 200 471 171 588 355 698 386 339 951 372 956 230 64 773 225 541 993 861 151 480 660 294 962 976 695 276 244 220 911 832 148 648 379 590 250 739 727 896 651 913 854 649 821 414 647 304 864 140 925 335 658 454 866 875 428 153 538 107 303 379 685 50 253 592 359 923 916 436 395 159 338 215 845 222 872 640 234 337 329 999 83 714 842 981 466 389 530 905 497 331 477 18 198 135 120 945 684 212 366 680 139 420 28 346 124 60 901 639 269 10 301 977 89 820 94 113 377 661 528 533 533 216 547 481 717 14 119 907 730 523 656 785 532 564 521 425 972 542 506 854 222 253 287 43 449 560 692 512 179 45 646 837 717 621 240 930 776 623 966 936 675 92 383 547 626 52 246 317 957 978 301 243 408 971 497 972 868 226 604 411 741 692 737 495 155 385 715 105 786 968 158 801 638 293 954 468 346 643 235 225 304 277 885 778 311 576 910 627 210 912 187 741 339 27 866 855 359 962 433 670 729 142 387 207 356 167 328 318 41 617 245 556 477 465 992 255 690 450 849 871 219 893 927 572 241 669 356 733 25 532 235 150 992 963 798 695 582 526 375 396 699 619 236 958 989 551 405 872 347 375 459 347 231 174 585 241 325 173 986 762 242 601 941 959 205 100 210 501 515 847 22 836 572 310 613 261 312 73 194 386 400 992 232 806 696 511 29 737 890 122 166 224 83 119 407 996 483 336 810 559 38 822 955 418 72 863 896 464 614 371 294 504 405 236 737 505 38 510 882 792 678 613 554 720 956 987 407 89 704 585 8 818 885 214 213 175 213 189 530 829 209 589 288 982 439 793 634 757 617 362 1000 98 372 384 585 176 861 484 219 781 935 701 342 630 362 567 817 377 632 846 731 507 704 356 197 108 513 521 133 193 738 685 475 998 697 321 309 700 439 586 650 404 798 443 344 826 837 795 232 213 51 390 87 849 293 166 772 702 185 805 812 22 97 514 412 515 882 198 82 815 314 553 827 944 968 513 719 558 215 131 447 817 588 164 625 402 583 908 772 101 803 898 762 494 983 868 240 322 811 313 137 876 335 890 28 185 459 810 350 319 455 235 940 967 280 407 938 956 752 455 900 961 412 233 385 548 93 29 998 299 536 461 597 383 263 62 244 203 490 528 832 352 792 594 102 997 875 636 997 303 599 508 657 570 711 645 132 724 82 552 205 472 647 117 944 466 218 489 785 646 171 433 863 0 736 654 60 123 280 340 909 1 405 96 539 80 506 288 237 716 800 754 650 156 211 634 862 111 208 152 281 12 386 46 725 598 745 428 485 641 886 860 149 155 180 118 847 459 497 440 576 721 14 419 637 606 690 417 56 445 98 178 923 903 2 718 550 374 811 736 806 474 137 36 470 540 298 973 61 529 633 272 5 885 518 181 932 497 527 642 441 284 641 75 166 120 370 210 235 405 982 949 414 745 180 867 955 922 841 711 978 602 741 690 537 888 783 821 429 803 991 545 531 381 405 421 735 69 701 659 824 77 356 342 371 960 316 713 879 917 41 831 54 229 611 323 997 430 819 296 559 54 687 904 369 26 30 439 543 76 247 843 582 482 676 479 181 807 535 775 740 387 787 563 198 442 527 204 107 946 562 102 896 82 3 270 646 467 132 555 314 302 510 611 504 263 783 970 298 5 279 354 61 409 311 148 170 740 382 286 663 952 476 543 912 662 168 527 700 254 170 110 552 432 629 852 440 824 390 67 272 365 971 687 501 772 350 488 231 42 475 599 363 393 561 948 227 258 577 536 653 55 334 657 239 575 658 877 282 351 393 161 533 595 950 493 165 723 504 9 797 460 540 437 210 993 507 797 938 710 429 881 756 758 338 580 813 267 760 124 376 251 472 338 329 154 837 704 896 86 77 17 570 49 54 186 581 78 658 591 642 525 142 644 52 783 614 811 970 453 917 188 163 788 421 348 769 473 988 380 673 652 951 196 996 227 643 516 751 32 767 438 202 85 659 234 55 635 514 391 915 34 749 520 679 87 623 280 324 557 200 35 58 448 774 344 26 59 330 610 859 191 857 403 201 725 526 477 383 408 663 651 879 603 780 192 646 830 455 506 778 607 646 869 78 924 538 426 2 722 566 742 444 48 217 780 788 423 485 398 415 865 109 799 860 794 310 144 531 264 446 578 511 943 257 301 463 864 259 415 298 3 228 370 204 954 968 823 675 596 660 655 346 985 918 562 634 909 353 835 944 658 692 330 371 709 591 40 343 360 523 715 843 827 1 691 36 309 935 242 419 608 944 517 441 138 825 814 134 158 568 172 87 315 217 779 796 609 396 145 858 240 897 789 608 20 592 886 9 130 205 217 717 162 212 274 328 939 87 182 575 571 633 735 236 579 799 760 417 862 260 125 818 933 879 245 507 813 415 373 684 583 692 728 309 378 895 626 305 183 248 840 908 357 664 93 296 7 821 839 495 538 220 406 313 675 308 519 696 990 682 56 192 345 267 980 442 957 355 427 263 63 557 21 499 873 145 887 494 804 732 683 311 786 176 569 162 681 369 109 574 800 614 434 319 31 948 88 459 441 399 498 787 584 935 136 978 989 360 291 65 201 28 928 510 953 45 499 23 770 679 163 884 314 367 921 301 308 471 966 663 37 389 79 353 915 326 950 209 458 251 938 219 376 807 353 674 300 208 483 962 706 607 350 768 550 537 910 266 141 92 535 700 237 243 633 27 169 234 672 788 878 982 491 735 424 284 298 819 66 245 91 943 462 152 84 105 663 337 160 282 717 131 891 832 252 149 897 260 496 508 2 108 287 429 660 335 991 725 771 150 802 271 70 552 307 443 784 310 250 292 223 536 58 199 554 226 44 24 367 181 4 292 363 535 446 532 269 493 539 369 753 106 273 709 638 959 341 433 431 396 927 189 808 814 667 397 974 928 343 104 975 266 763 964 329 690 979 81 899 292 232 497 882 726 874 898 653 734 796 930 33 370 729 91 190 77 500 153 628 466 447 841 103 29 64 811 61 62 622 144 57 335 743 397 68 113 463 219 828 505 838 23 143 408 6 8 620 282 522 705 311 876 900 809 47 960 265 562 916 415 940 797 776 40 581 975 774 695 451 733 631 306 194 784 935 626 41 938 573 702 211 414 833 271 416 139 694 599 707 865 53 20 262 116 239 730 503 278 259 298 679 635 597 914 582 853 39 225 747 36 355 812 449 73 413 736 765 477 478 194 734 257 918 653 106 147 629 143 410 635 171 61 625 539 358 726 825 304 422 321 941 37
526 967 391 963 604 502 425 402 153 798 356 699 851 343 838 582 24 473 330 447 411 49 219 176 916 455 645 113 119 955 30 335 742 760 809 155 845 775 571 183 887 740 57 350 67 97 225 153 682 172 50 370 228 124 601 952 675 47 139 504 649 723 864 559 315 490 2 779 593 163 435 513 567 544 755 660 122 626 410 760 333 601 101 949 382 795 242 343 910 258 61 965 216 34 442 523 973 896 88 362 423 486 763 204 303 802 570 613 611 456 837 713 205 603 253 367 260 47 484 985 832 937 229 690 535 797 387 62 927 61 81 370 789 225 306 156 632 951 787 274 855 953 800 136 858 141 300 146 33 308 521 923 113 592 69 214 314 898 202 974 774 419 904 267 96 313 47 863 211 408 743 410 84 797 60 409 726 169 791 167 426 234 331 274 653 552 180 851 635 505 905 22 287 644 439 965 170 597 71 288 770 544 453 103 471 209 6 337 785 217 502 300 690 560 213 473 660 556 724 568 308 256 417 682 603 178 700 376 913 675 176 861 41 954 900 113 255 292 167 380 233 233 856 396 737 59 836 726 727 24 996 606 818 445 545 793 547 409 441 46 304 131 393 945 658 599 448 48 896 364 637 414 436 50 166 607 266 586 995 405 34 236 510 31 938 246 105 293 751 259 712 127 85 761 511 593 615 851 281 325 775 257 884 461 923 160 177 684 476 564 282 322 359 572 860 257 321 812 190 692 201 139 112 484 137 182 959 826 544 673 39 729 117 312 148 757 11 899 840 693 872 439 799 785 599 627 730 414 749 202 569 986 196 962 574 844 414 911 217 528 551 697 988 755 420 776 379 514 447 760 694 898 63 874 66 609 399 458 754 102 877 769 825 427 559 827 316 424 761 155 355 216 602 856 643 413 194 320 210 473 971 721 291 156 301 442 842 804 613 205 857 458 943 775 398 740 822 538 883 489 863 176 163 998 846 358 145 79 52 142 693 598 519 736 528 267 31 408 808 591 917 37 600 986 667 83 816 722 135 367 326 544 108 486 518 862 121 216 666 682 980 624 654 462 769 655 478 679 585 649 830 184 279 141 597 887 42 778 334 705 408 335 642 460 621 305 214 270 978 344 4 973 268 173 19 581 871 434 162 178 424 27 184 186 935 712 662 393 536 851 915 349 430 899 509 767 286 242 798 881 631 431 942 466 685 516 273 888 503 818 515 955 437 189 495 377 778 992 974 17 947 501 26 124 676 990 59 336 661 718 841 220 920 625 741 321 285 947 773 467 264 178 265 451 861 111 817 251 867 752 929 359 581 822 227 760 902 418 449 225 109 236 43 524 126 24 467 994 664 288 686 2 118 92 124 482 564 885 252 300 618 499 780 243 577 525 407 648 312 378 968 969 16 962 267 285 235 38 178 646 187 755 595 43 188 932 695 698 237 31 765 137 999 834 561 359 97 553 9 72 870 760 251 802 277 400 890 900 598 967 236 462 898 545 491 426 514 116 565 522 438 747 360 141 395 688 486 251 918 823 641 691 181 319 240 68 505 882 652 829 174 603 400 833 960 585 498 899 560 757 912 100 46 912 777 965 833 672 688 758 142 918 802 759 607 194 739 863 297 249 583 908 543 295 151 201 353 721 885 355 670 667 82 279 479 628 689 583 444 964 756 523 725 646 630 160 428 282 366 396 183 250 671 215 674 364 22 790 481 665 819 110 998 897 586 971 824 557 580 30 77 455 144 248 843 179 954 426 469 683 723 211 767 36 324 961 186 510 248 168 350 750 790 297 707 551 993 531 992 875 198 471 404 331 537 95 343 766 831 643 224 951 747 189 892 237 719 575 23 445 981 681 263 935 647 704 143 546 98 46 895 356 596 870 933 531 614 257 704 395 656 566 681 167 450 995 221 452 319 30 827 510 492 95 794 155 207 440 994 772 200 500 731 485 907 408 956 9 459 261 123 35 415 920 814 736 944 652 254 112 587 410 640 682 757 341 687 992 962 333 524 71 893 6 349 775 384 161 100 248 451 52 172 747 717 685 386 811 275 377 508 726 239 480 367 260 99 202 392 236 557 772 527 421 628 213 976 150 72 558 369 890 339 48 396 705 155 34 500 395 538 371 283 126 127 884 709 63 878 855 133 199 854 425 972 433 335 809 0 426 655 756 894 938 991 575 48 557 828 908 746 563 466 915 868 342 38 227 768 340 27 221 129 982 460 849 65 454 92 346 175 562 203 751 764 626 982 171 945 772 86 119 473 812 619 649 157 165 718 120 443 911 969 723 573 215 815 8 164 246 338 130 989 707 485 603 984 108 578 740 696 166 930 168 568 737 525 404 230 544 886 218 274 226 171 91 159 11 298 835 91 308 311 624 313 908 953 652 354 260 14 651 699 25 589 410 440 70 852 319 713 47 232 27 292 304 983 541 49 214 299 846 803 810 212 653 924 371 390 337 507 780 452 936 542 211 93 403 475 804 850 913 271 479 336 817 107 698 70 449 372 64 385 190 844 682 848 154 633 680 226 12 987 846 516 843 729 227 409 495 472 581 487 618 549 536 636 232 772 396 949 865 150 400 412 304 149 935 55 911 83 153 786 810 881 381 556 750 592 47 110 3 182 61 477 453 381 592 406 693 361 496 963 603 397 818 733 575 859 404 401 932 776 212 575 336 497 658 364 601 762 78 114 346 734 486 68 951 294 709 344 788 371 985 272 642 270 103 657 224 590 764 465 131 697 311 455 11 922 138 341 316 434 342 513 714 906 354 3 188 464 710 377 850 458 584 771 301 302 20 45 400 705 999 378 435 220 634 504 567 347 878 964 143 939 534 413 215 582 476 555 754 218 26 952 691 284 217 32 829 759 112 835 539 919 546 429 693 875 170 839 200 553 920 534 460 554 996 961 742 651 382 966 170 882 863 506 683 903 774 648 875 659 346 310 246 418 559 873 97 79 567 136 779 752 740 141 354 36 959 454 738 523 356 445 501 566 651 520 871 847 241 722 870 244 352 348 485 940 943 269 73 243 646 262 732 548 980 250 955 550 101 152 498 74 46 468 612 985 308 684 477 258 901 624 640 156 592 388 797 616 798 879 180 276 526 389 120 160 97 12 86 405 765 889 904 10 377 584 814 199 939 185 655 18 765 862 713 130 554 87 194 80 119 501 508 365 758 812 931 15 200 247 93 94 302 673 409 325 93 305 796 25 540 403 811 880 419 576 913 826 995 209 601 639 179 288 40 402 708 125 651 849 633 807 703 797 293 90 283 223 903 663 112 234 823 146 333 192 737 784 393 782 930 5 119 427 221 738 201 241 431 541 411 337 489 665 189 745 417 714 329 470 152 708 825 706 905 866 521 322 834 28 634 522 405 317 335 967 207 703 615 758 845 692 431 128 712 931 464 869 585 531 592 572 555 490 775 627 954 625 797 750 345 620 99 955 188 363 254 488 381 383 436 792 924 204 253 680 731 154 417 329 60 375 589 888 898 95 588 683 736 788 517 606 159 394 959 829 908 793 73 58 400 327 143 594 492 634 849 979 122 173 910 131 295 950 291 340 384 821 520 8 913 899 812 482 841 368 804 925 900 357 548 62 379 563 346 64 314 51 16 736 178 853 435 609 106 958 416 608 831 801 227 342 212 419 144 702 79 1 459 499 979 716 476 677 889 494 323 73 334 457 733 215 635 678 789 626 946 623 568 257 178 529 670 140 192 820 934 805 220 462 133 622 454 781 686 795 13 612 877 422 845 421 165 617 457 362 128 732 975 865 944 480 372 461 337 44 322 948 825 346 956 295 347 901 214 796 925 296 871 721 952 957 863 806 238 811 799 932 169 103 862 7 180 376 982 891 773 120 578 679 550 691 304 138 645 76 767 222 14 320 364 558 475 197 737 169 635 35 910 446 899 206 599 720 520 928 324 432 194 908 726 552 121 823 859 926 491 735 249 813 510 380 757 650 937 351 538 740 392 111 913 977 206 290 864 13 561 323 432 431 465 37 204 433 496 278 39 909 150 646 226 728 130 914 118 540 200 941 105 644 996 456 4 358 370 810 366 579 132 168 604 474 619 711 788 56 135 309 240 318 215 936 472 40 261 834 632 53 202 132 564 970 249 179 591 937 151 897 626 986 332 496 859 591 383 231 882 760 737 512 23 698 741 332 154 289 900 374 30 804 855 259 394 115 916 17 726 328 391 370 585 530 671 672 983 158 783 911 975 546 37 629 927 748 242 990 351 195 772 605 243 588 31 753 200 638 154 208 75 256 849 489 698 246 2 562 547 517 618 934 216 161 749 744 2 75 870 416 637 373 386 668 73 280 131 539 327 710 128 610 537 921 351 783 443 965 199 483 97 249 490 189 891 134 519 345 307 951 426 191 611 238 761 307 890 946 173 463 932 874 985 532 275 701 936 352 106 147 949 193 404 669 278 975 1 715 599 261 781 533 13 165 679 29 902 245 922 54 539 89 557 293 491 779 282 20 150 106 967 78 975 997 935 104 344 876 102 21 90 102 994 116 913 493 727 766 614
874 834 202 342 780 282 910 274 692 497 128 232 952 696 633 146 724 156 784 536 332 345 68 916 509 164 184 910 845 426 389 982 974 173 985 288 70 592 386 402 858 139 818 927 192 539 723 971 740 420 908 910 791 402 916 634 470 623 479 396 39 735 893 105 372 22 366 121 632 134 8 816 521 122 896 908 817 703 854 734 191 284 524 779 235 134 416 791 808 595 518 628 247 211 504 884 448 903 271 600 153 715 467 649 359 73 347 888 454 571 885 559 495 885 857 943 229 828 43 114 558 725 55 910 958 727 657 508 534 931 713 135 774 237 177 584 234 162 166 186 420 748 301 107 365 682 701 603 870 562 455 389 918 190 59 500 246 527 134 190 889 252 707 390 20 595 341 779 491 248 879 99 612 809 675 623 932 989 320 615 986 223 929 246 499 793 456 661 814 531 748 533 446 708 948 694 343 83 122 245 133 757 288 692 765 321 714 679 826 105 639 668 779 497 211 137 169 225 782 586 261 761 364 758 13 54 201 966 561 124 109 340 837 180 129 333 4 330 167 495 839 768 345 35 528 672 616 907 213 528 483 635 207 135 588 655 51 797 864 241 726 156 532 100 23 911 50 774 911 156 331 796 749 574 381 819 792 841 664 272 245 608 283 713 654 701 275 362 244 148 267 149 432 889 551 153 574 505 426 473 385 339 433 539 407 595 422 365 613 307 44 269 898 404 649 413 950 72 242 557 472 627 159 428 688 907 556 977 647 516 957 222 375 15 86 520 324 636 436 347 656 948 882 910 212 46 825 399 95 23 835 981 913 775 728 358 431 159 111 806 179 371 339 261 289 175 352 927 787 858 606 876 794 331 53 319 445 482 771 359 208 65 619 389 895 537 778 956 56 861 960 79 658 320 716 950 999 920 458 486 66 279 337 648 161 942 603 469 593 257 399 470 756 195 379 179 993 557 52 885 812 514 164 902 131 317 397 531 982 18 218 768 84 903 482 937 25 309 650 758 851 702 351 301 183 229 182 826 137 12 831 211 205 981 163 666 640 774 451 916 19 74 673 697 530 652 516 135 945 853 42 444 689 91 970 851 45 142 511 495 298 617 768 951 78 805 210 574 788 725 992 160 112 336 931 408 239 1000 264 378 698 77 729 869 81 252 803 594 93 242 997 728 216 743 626 607 906 929 46 575 362 476 424 993 178 577 600 575 277 190 737 834 174 339 747 701 199 18 980 586 429 194 969 807 484 328 829 126 316 413 465 521 228 637 962 264 762 365 976 52 653 617 69 954 87 214 460 529 444 720 942 435 418 708 967 475 715 815 678 140 374 578 648 161 754 244 419 564 219 674 645 931 197 330 923 191 226 892 973 836 995 688 142 910 585 565 98 110 292 157 233 544 291 830 317 612 427 859 623 623 529 405 10 664 739 661 304 525 641 605 924 597 403 133 276 796 964 733 428 598 800 774 966 869 377 967 32 141 565 91 40 400 744 655 64 680 949 555 430 370 951 870 280 414 383 618 598 845 80 770 493 272 914 781 761 289 629 243 607 586 227 241 250 24 143 797 667 648 391 96 447 351 104 333 361 926 286 81 878 665 554 930 790 871 136 491 510 102 185 722 540 23 890 774 751 624 12 430 198 412 148 918 941 646 492 403 497 847 638 84 265 201 742 797 905 913 463 299 260 51 435 41 844 392 71 428 406 56 255 176 776 705 335 167 384 221 441 724 241 511 273 254 550 205 547 104 963 209 282 935 602 555 94 48 668 506 965 639 595 793 548 801 793 522 770 542 709 894 892 847 425 682 944 2 813 983 220 986 507 493 321 475 553 324 860 316 206 737 538 88 659 171 232 762 48 405 91 293 478 978 459 292 378 613 805 242 546 517 720 306 135 624 738 937 938 272 344 12 725 939 828 355 682 639 118 286 92 206 555 599 353 41 299 55 861 308 575 504 461 794 514 77 394 528 832 674 699 431 624 695 181 922 290 769 251 85 730 815 103 57 240 982 58 771 921 913 67 19 413 335 955 782 866 212 605 104 327 746 110 466 589 571 764 93 954 694 369 989 180 656 62 484 395 622 480 488 610 183 672 880 75 610 959 232 627 491 115 478 5 763 853 113 439 879 772 647 609 75 868 857 368 179 0 938 990 303 380 642 302 256 74 222 279 883 101 537 873 234 268 317 501 800 752 468 917 9 14 884 869 268 535 705 577 540 545 264 338 694 674 697 618 971 628 258 85 652 795 507 65 255 151 3 443 475 147 765 410 576 157 283 907 986 266 197 919 290 789 754 295 131 270 253 405 189 766 441 891 768 569 109 214 360 988 707 745 422 503 251 195 818 105 582 691 952 37 29 617 100 526 494 755 515 404 783 797 670 313 168 172 921 662 128 685 92 452 187 150 381 680 583 440 829 387 178 464 570 855 907 258 921 708 535 523 367 579 535 663 452 567 913 144 619 731 52 596 842 401 582 872 241 987 761 500 177 608 844 937 856 637 14 390 606 453 2 293 698 120 870 786 981 16 827 186 943 223 275 83 640 350 186 767 325 259 659 188 875 126 833 90 710 396 912 370 962 735 691 542 998 743 589 421 248 625 322 703 904 63 916 750 501 880 258 989 732 971 476 884 986 536 549 194 751 274 416 256 4 652 888 204 398 7 43 705 635 203 586 33 856 549 583 1 471 117 548 597 768 901 333 502 630 38 996 358 284 563 607 522 555 31 268 978 5 998 402 508 102 490 847 36 515 488 799 568 876 165 716 35 476 468 415 145 795 687 202 841 736 442 254 915 812 517 436 27 364 925 641 834 806 753 190 474 129 438 218 975 707 644 197 222 937 711 90 319 393 823 686 822 422 622 550 559 831 469 196 594 815 897 922 89 41 717 61 336 959 927 801 496 459 856 70 382 3 576 23 827 630 22 850 162 440 123 86 3 713 968 226 785 671 221 452 315 343 881 710 263 791 485 462 415 985 457 145 741 893 560 877 328 441 41 435 888 393 297 527 323 706 887 961 450 488 318 785 706 582 859 679 920 322 867 752 758 254 190 981 541 600 719 975 833 728 798 47 411 564 278 866 527 344 695 286 804 396 802 657 498 197 224 36 113 764 18 784 489 470 936 573 543 511 984 99 481 705 684 920 580 274 842 95 486 768 796 805 269 397 615 620 2 857 476 865 160 423 342 878 130 177 215 397 9 749 140 627 746 108 979 141 307 550 487 655 571 563 96 332 863 342 237 610 200 122 824 684 392 245 611 179 311 805 376 171 862 747 573 495 940 806 322 937 139 531 849 130 690 30 590 886 125 97 231 133 170 134 462 801 106 577 88 224 991 136 114 234 520 366 168 615 149 807 138 625 604 659 434 320 310 263 152 992 871 225 666 437 972 51 506 587 355 590 356 45 412 10 850 968 710 510 437 45 702 836 262 585 704 641 54 267 676 70 926 303 340 105 669 187 759 720 883 392 281 134 904 378 961 952 423 225 934 551 326 336 449 253 646 438 655 927 107 323 614 481 757 878 108 266 525 350 537 107 82 236 903 667 564 512 933 593 306 472 670 291 132 593 840 775 121 797 732 24 141 711 843 46 819 147 721 880 848 111 349 484 209 956 694 848 956 632 494 251 49 220 820 477 329 521 943 537 693 233 373 302 308 610 947 228 681 290 562 476 127 295 257 855 852 948 230 183 928 73 272 30 578 424 348 647 285 423 806 842 533 904 408 772 26 211 902 329 994 784 836 346 734 383 799 237 236 577 77 276 847 469 586 503 769 200 775 220 570 750 100 296 477 54 154 780 801 946 712 388 116 9 875 60 417 462 6 971 519 943 722 888 34 316 922 517 697 386 360 69 72 36 99 298 830 775 60 528 809 952 79 883 196 905 760 916 513 526 983 440 631 362 700 766 584 710 981 191 846 906 838 542 248 59 642 838 225 736 587 476 865 591 325 629 679 645 696 509 24 870 333 91 807 952 249 281 155 653 583 499 781 540 76 426 683 115 621 362 400 229 810 514 284 261 253 104 671 465 877 177 601 904 539 529 187 508 899 522 238 631 566 551 171 948 102 737 660 541 894 710 636 92 73 292 634 60 371 675 176 691 363 515 330 580 357 602 736 124 294 197 414 103 876 59 398 664 953 144 977 33 296 231 630 967 346 573 912 213 287 693 57 342 900 14 473 930 158 43 599 203 254 452 156 460 367 619 11 660 354 249 996 223 557 981 193 685 175 47 773 999 783 651 300 759 409 819 29 170 21 557 173 974 505 722 15 775 471 440 651 619 28 246 119 264 97 733 886 185 252 788 402 643 61 916 515 867 124 518 312 439 582 604 393 970 475 552 821 649 733 192 677 884 665 1 544 109 643 959 909 447 935 432 552 186 512 431 581 518 620 632 388 134 334 767 309 170 816 210 686 697 930 784 303 74 939 781 217 342 17 912 30 645 466 829 946 316 189 923 777 252 661 149 815 963 635 573 592 869 572 666 314 481 811 280 146 170 531 677 243 388 305 215 718 367 47 324 763 378 727 421 591 538
75 999 861 172 497 781 685 718 718 474 621 345 962 695 412 376 166 236 736 942 886 307 400 850 959 82 589 708 222 557 468 909 503 280 557 170 123 461 802 601 37 77 209 569 846 1 660 648 842 594 431 447 168 514 780 537 653 208 130 618 270 984 476 881 126 267 280 414 40 395 442 379 268 766 822 930 946 799 165 912 545 148 942 285 173 218 855 602 303 536 901 430 742 742 640 938 824 930 915 369 415 230 817 225 257 55 3 445 916 86 432 980 98 171 379 226 9 819 559 48 488 718 709 160 648 244 513 661 331 664 583 906 769 636 663 744 568 994 751 682 324 533 459 488 440 123 430 726 289 499 938 617 711 915 93 976 298 442 694 455 524 56 954 603 637 236 472 914 460 834 581 169 766 699 453 800 153 997 480 505 399 432 876 825 413 891 419 966 328 357 94 708 347 283 768 291 102 637 143 990 157 738 722 123 213 934 806 666 411 932 714 69 350 144 61 52 297 79 132 212 740 949 666 624 592 565 329 332 137 21 421 488 580 188 469 960 700 356 787 290 142 659 862 641 726 850 499 191 577 531 744 769 70 336 99 720 844 647 7 774 364 922 371 132 200 18 405 457 466 5 675 540 191 540 638 718 775 174 251 255 989 696 705 31 205 452 733 641 28 181 393 297 264 483 53 222 697 727 107 327 15 318 608 77 882 241 29 589 152 248 436 967 408 394 629 357 433 695 312 647 972 673 220 157 724 510 936 11 597 990 79 306 180 318 465 761 571 926 267 86 526 976 467 325 238 50 909 564 164 225 979 774 470 853 534 612 284 562 192 201 313 328 291 866 547 323 828 724 449 404 452 561 541 780 115 821 858 28 779 229 428 472 245 675 651 340 477 398 702 102 235 538 830 857 169 81 682 965 752 52 404 479 674 656 729 571 995 587 242 361 214 441 154 810 676 947 903 544 196 812 403 600 486 180 76 699 210 373 302 393 418 501 31 536 715 194 793 619 522 924 771 428 144 911 918 838 890 738 340 996 863 181 320 486 757 971 854 361 445 177 912 150 928 691 617 298 383 952 437 931 363 532 195 1000 632 664 737 458 197 84 529 627 843 2 177 847 201 995 930 828 248 572 848 899 343 195 829 911 351 235 447 713 991 32 535 112 359 149 18 957 57 223 224 358 163 876 999 657 794 978 593 16 66 399 983 542 438 945 327 307 606 458 116 867 68 437 283 165 369 886 873 453 80 997 407 713 967 972 150 771 913 244 21 759 922 690 487 661 925 930 933 151 765 984 151 153 939 518 356 2 814 716 728 921 262 69 207 214 254 361 367 716 680 564 717 508 380 198 546 799 131 298 586 815 493 35 977 272 833 969 631 978 950 543 395 927 624 979 905 567 693 285 172 458 13 448 278 896 482 172 355 3 272 253 86 684 190 13 753 792 970 417 410 272 986 744 836 742 36 258 633 174 247 159 731 107 114 413 791 959 204 556 0 863 952 42 881 161 853 102 687 574 299 133 809 685 451 846 808 381 783 104 212 31 402 985 229 686 288 94 308 211 570 478 388 313 615 930 758 929 5 47 342 169 628 782 35 404 659 420 564 425 501 273 884 948 306 610 743 281 454 696 958 710 92 619 136 641 417 428 786 293 134 320 837 416 754 132 325 400 72 233 194 49 281 369 667 520 112 572 540 571 155 903 598 403 891 20 241 212 826 132 563 66 307 713 179 57 233 105 8 323 686 701 223 220 455 829 39 196 966 367 373 539 64 353 807 493 898 280 894 177 739 654 135 784 423 459 26 627 338 515 566 248 920 258 360 89 505 298 406 571 544 827 703 590 860 450 955 670 336 889 23 982 904 799 893 875 318 47 982 652 727 341 908 873 885 199 883 597 797 412 225 609 52 689 665 756 120 485 834 184 483 215 231 331 463 219 409 182 944 757 84 523 561 533 122 465 795 174 441 440 864 32 948 735 352 145 997 699 927 265 956 830 167 315 256 557 275 455 159 234 255 630 931 565 273 655 872 530 228 382 976 871 377 833 961 223 582 996 669 642 81 624 55 475 385 564 584 51 969 79 382 689 89 233 978 907 237 79 670 647 495 25 199 970 689 645 85 349 567 243 750 542 756 728 305 65 964 316 439 820 810 376 183 904 634 416 548 354 838 522 296 58 642 6 550 142 333 192 353 363 30 757 819 527 485 597 735 66 287 722 429 582 656 806 770 648 980 308 198 888 77 892 957 206 645 590 1 187 69 838 14 763 588 499 805 106 707 588 446 249 218 441 578 647 781 270 97 339 652 19 738 772 457 683 374 341 392 98 121 822 140 973 870 408 562 574 691 223 286 793 877 721 158 719 292 839 27 836 575 228 555 624 344 557 335 753 590 802 683 147 857 399 635 800 672 100 662 247 103 580 219 496 585 715 259 941 759 842 968 421 348 958 869 515 63 346 620 677 345 271 551 119 370 948 655 428 148 842 294 782 523 231 443 663 537 251 188 53 839 553 897 317 110 635 924 467 211 488 174 778 67 671 673 370 357 627 579 309 258 165 940 418 764 432 902 49 118 443 390 790 988 642 139 881 790 846 985 290 106 478 113 172 358 812 389 601 937 82 565 97 533 534 603 822 594 363 71 460 227 366 354 232 426 290 276 397 91 225 427 497 627 275 22 810 282 352 334 111 734 665 900 203 322 81 850 361 456 153 895 379 361 381 252 318 587 705 760 70 984 870 401 54 867 765 996 766 230 359 716 628 725 358 815 432 236 240 381 675 525 255 434 83 630 796 748 958 508 694 851 760 74 424 481 428 38 362 33 269 661 963 300 264 935 903 414 724 643 885 12 551 124 284 919 361 788 365 799 274 315 901 763 1000 953 91 277 11 604 146 804 629 708 926 730 780 458 219 507 981 710 98 330 242 511 350 945 105 827 122 777 57 160 439 416 11 515 223 474 866 316 210 178 984 684 682 295 199 878 992 865 998 129 908 671 584 720 580 602 855 820 999 44 685 181 761 517 332 992 663 960 491 560 482 266 93 947 787 184 988 87 485 391 604 304 187 147 119 203 237 156 89 688 397 88 422 46 770 803 544 512 511 119 134 435 39 309 887 732 379 301 946 314 920 362 739 941 186 987 600 796 686 696 971 47 782 34 973 240 785 187 460 923 793 43 868 109 857 263 915 558 195 623 673 175 768 161 377 19 820 171 812 749 175 530 960 60 111 998 641 701 148 811 84 100 590 554 837 531 325 260 397 639 96 516 643 532 532 761 569 847 884 396 748 45 782 226 934 965 608 613 316 649 657 934 253 879 587 176 569 813 730 772 474 149 91 776 791 595 137 398 992 489 675 576 871 887 201 117 257 681 205 600 94 658 832 574 483 326 992 678 25 193 871 556 615 475 382 170 30 271 262 832 83 812 445 849 78 889 144 10 950 471 912 502 471 249 774 712 539 365 849 538 966 269 210 951 823 317 101 755 698 646 442 48 85 713 195 514 339 384 775 518 33 973 827 349 576 971 466 51 650 774 648 932 672 699 522 591 848 232 73 609 161 981 212 101 172 859 129 899 373 636 327 221 127 82 321 831 770 943 978 745 763 243 239 668 480 208 949 96 149 49 78 818 797 323 121 892 412 572 465 186 180 778 837 664 748 424 77 25 501 767 6 723 203 871 378 54 750 111 505 394 357 50 325 464 958 990 784 552 346 182 965 910 970 801 616 319 260 929 480 246 921 310 499 907 447 285 554 105 794 845 806 816 201 975 626 773 781 2 305 397 122 542 480 17 679 896 814 127 749 202 910 133 919 420 1000 519 627 386 891 311 205 492 178 569 673 539 862 104 594 618 664 823 352 698 213 782 547 20 390 125 354 216 313 450 415 549 908 509 956 6 134 341 992 650 714 4 719 993 108 747 526 741 942 622 537 217 181 921 807 601 95 387 48 16 324 654 771 868 100 856 319 644 342 573 547 90 286 261 897 422 136 265 897 536 7 607 449 911 948 58 771 835 758 875 924 448 1 866 17 792 281 83 527 762 333 704 158 65 269 250 586 141 58 498 412 625 156 841 966 880 123 521 920 425 99 543 146 321 642 162 364 128 95 949 241 504 647 614 27 679 692 368 808 974 150 917 207 239 138 626 395 963 214 553 902 506 220 690 279 95 674 528 747 616 158 375 2 692 941 145 785 32 746 510 583 798 119 337 763 11 927 520 725 185 430 527 366 612 55 821 335 290 139 619 264 24 764 611 958 785 115 41 433 478 550 473 363 825 566 494 743 874 827 332 961 42 479 376 513 244 427 596 470 784 545 279 889 490 687 253 619 461 434 500 220 346 902 274 209 677 814 479 654 657 939 647 259 56 219 444 478 599 783 78 106 108 828 339 929 189 438 366 627 491 181 888 130 484 657 496 413 800 58 994 663 138 951 721 575 73 532 146 263 840 328 852 798 206 921 62 847 293 48 234 716 746 583 719 347 462 85 706 404 641 77 378 730 605 453 59 346 695 949 215 475 926 238 789 392 914 466 906 708 610 963 372 122
472 410 210 705 928 608 337 827 801 352 478 849 914 83 157 89 539 273 154 332 74 279 314 171 40 248 44 784 747 654 8 683 409 424 131 659 356 834 224 806 697 302 412 667 398 656 199 111 485 121 130 697 516 657 781 260 306 71 465 412 950 303 25 73 438 709 370 866 636 768 925 224 237 466 173 633 374 642 767 131 968 777 191 964 784 371 893 608 530 33 22 761 687 556 613 586 239 2 413 135 874 682 994 376 242 590 88 717 873 840 380 247 180 378 952 861 235 404 945 91 626 840 204 823 259 380 756 83 975 235 661 2 141 757 890 241 418 397 390 901 558 152 533 121 843 184 973 724 106 266 802 65 341 207 876 542 957 406 324 687 440 176 894 235 290 960 423 745 310 330 642 603 850 777 720 444 29 365 401 178 689 882 926 448 371 289 96 255 77 383 340 43 839 438 64 524 927 578 177 2 492 829 949 711 345 833 809 279 742 395 358 511 228 869 368 755 683 672 607 899 886 32 433 172 609 23 571 756 108 106 112 802 774 372 641 666 673 863 249 972 150 284 335 500 566 40 826 896 58 606 944 225 348 301 762 159 948 749 331 988 109 845 52 750 467 54 623 477 32 281 568 945 170 533 734 881 599 707 234 674 715 862 372 107 501 158 825 55 165 130 668 316 222 154 824 714 212 441 981 190 579 742 437 65 842 214 95 847 862 50 832 158 709 699 997 713 479 217 116 649 532 169 675 350 104 879 662 298 719 444 614 896 852 909 78 483 474 34 702 479 391 22 365 681 985 206 266 531 980 964 439 659 330 653 938 841 344 196 220 594 53 780 643 739 393 67 918 929 576 172 958 792 51 171 167 167 386 524 405 171 364 191 594 55 200 497 420 535 868 455 278 913 823 723 410 391 698 415 445 665 814 335 943 179 461 498 190 492 352 69 309 527 871 567 977 83 813 397 721 726 305 381 182 25 490 443 203 565 510 609 94 422 653 596 808 818 229 440 947 102 142 220 684 298 328 139 749 796 644 638 696 305 307 927 153 727 385 383 841 813 718 5 271 175 959 55 764 644 906 789 61 761 920 709 457 659 610 281 953 21 778 470 511 56 288 113 73 273 349 465 403 783 10 100 499 78 574 866 552 465 251 893 816 80 482 345 428 43 267 113 504 404 506 142 55 931 965 595 555 897 265 68 786 429 268 354 319 593 580 855 105 579 900 177 611 585 189 195 82 587 110 144 964 268 508 610 929 450 962 796 887 718 924 330 795 678 815 664 779 324 722 233 867 930 820 669 537 481 192 685 363 482 630 230 656 882 59 700 284 318 321 761 244 675 159 581 151 596 655 322 76 555 209 362 6 358 253 938 553 354 565 35 301 98 761 583 631 516 988 391 915 608 148 297 967 397 819 25 543 606 93 553 777 867 146 509 844 743 351 245 922 163 664 822 794 515 72 828 544 924 426 229 223 536 835 411 534 64 592 736 342 870 917 641 526 41 195 660 163 48 273 542 903 904 716 888 245 925 252 346 99 432 91 145 681 246 515 677 139 450 818 275 441 843 161 195 37 809 790 803 359 431 388 953 686 733 519 254 66 906 133 449 117 717 26 260 710 804 297 493 528 685 624 951 118 526 215 828 451 191 487 442 429 557 406 598 400 230 990 520 315 56 127 158 202 614 548 595 969 969 384 803 759 688 561 181 293 976 829 770 872 505 417 366 295 667 184 868 206 393 923 290 660 970 373 984 649 849 680 686 763 222 294 989 741 685 755 751 84 690 407 69 188 842 951 296 640 81 758 897 739 57 489 182 732 15 36 757 972 585 773 145 556 532 495 288 737 419 339 681 616 483 572 635 79 695 448 786 983 49 780 691 527 388 392 262 691 960 362 53 493 748 578 166 695 859 713 805 296 341 419 588 910 628 160 746 24 292 304 24 834 961 280 537 87 197 995 773 120 157 70 613 525 965 738 56 369 859 891 440 62 280 81 908 612 70 822 921 444 958 617 996 124 731 246 754 383 849 583 854 101 24 262 388 168 850 436 408 932 798 667 657 902 817 727 115 375 25 453 574 97 610 849 272 652 304 567 499 289 44 13 139 601 232 350 297 840 982 274 571 322 227 595 55 1 731 28 642 870 390 993 856 464 564 143 215 743 496 225 908 286 172 942 110 317 822 292 905 483 503 264 73 946 435 956 407 897 427 866 469 396 645 714 437 230 833 678 236 705 611 484 131 597 589 760 194 399 490 882 253 971 560 803 342 181 607 459 168 468 319 833 487 136 54 627 276 193 812 838 528 753 737 905 134 771 42 788 906 896 885 450 433 569 695 632 996 554 974 47 560 505 730 807 609 367 27 469 323 573 387 930 511 85 812 503 676 46 314 657 839 194 472 308 989 517 47 934 454 17 347 43 591 174 497 269 687 941 4 389 137 35 898 931 282 860 716 633 604 447 447 916 933 33 802 904 775 272 942 65 406 776 524 621 771 564 688 42 834 178 408 797 765 382 893 257 141 863 425 811 819 919 79 529 998 318 453 699 477 782 167 332 390 325 843 745 466 233 444 855 54 744 954 123 404 68 738 888 714 549 252 879 649 830 990 275 669 145 753 638 782 766 352 107 162 869 616 30 426 974 313 357 580 240 320 354 85 978 836 729 803 703 597 134 395 596 617 57 796 940 47 416 345 707 316 232 659 676 140 577 651 100 669 817 551 881 197 740 935 853 480 427 619 394 861 615 74 129 788 454 909 865 614 171 708 992 369 415 100 540 102 960 714 792 570 326 243 535 935 462 97 69 74 538 428 898 733 247 714 214 340 111 507 562 280 329 854 799 26 798 952 226 41 336 967 147 855 236 936 14 649 987 920 366 232 765 729 812 396 4 2 912 420 334 360 880 189 502 676 659 61 806 937 961 531 343 783 821 327 41 970 693 977 646 491 213 357 711 780 149 420 208 210 39 835 754 463 187 717 16 551 793 533 291 370 804 798 63 385 198 727 861 387 970 377 679 730 435 110 476 489 256 420 937 438 31 651 480 563 218 953 243 619 708 368 216 92 486 490 724 540 885 643 605 894 669 673 248 497 183 951 672 360 395 6 736 7 682 82 283 750 603 114 48 824 604 402 323 68 625 143 587 182 541 272 846 622 584 786 908 25 750 150 80 294 751 609 452 178 376 724 523 91 207 799 899 147 119 22 122 906 49 951 581 382 622 682 114 572 258 37 488 583 706 702 166 556 651 407 7 54 175 766 982 131 67 170 138 669 500 659 933 82 628 713 635 114 907 927 563 587 775 392 864 561 471 484 810 428 333 960 789 434 520 372 431 850 935 475 725 426 979 540 377 534 497 822 411 264 769 682 996 566 746 423 255 959 263 317 991 347 282 100 360 867 785 843 629 473 796 650 909 2 456 397 9 577 303 815 338 720 518 879 320 567 570 439 2 614 688 676 859 56 730 427 557 753 414 583 353 317 954 81 281 739 522 588 857 940 421 36 877 56 287 172 21 241 71 827 241 542 963 671 586 921 536 47 172 609 221 724 884 718 524 470 346 763 470 956 590 156 585 478 463 5 11 517 770 350 858 163 791 757 494 26 883 318 404 136 60 60 83 304 731 928 828 556 854 410 449 555 20 809 379 124 639 231 425 150 588 697 481 111 121 9 654 162 313 418 316 815 217 22 86 142 491 324 787 42 560 525 231 501 23 63 901 952 0 189 602 405 805 452 75 247 704 233 432 387 889 185 381 371 851 934 582 443 593 511 424 577 92 603 637 421 162 256 179 346 299 556 397 924 598 266 402 549 355 771 685 905 302 643 169 613 27 683 663 500 600 969 800 178 936 226 619 418 98 335 260 147 913 483 542 162 475 925 892 169 498 997 126 297 551 605 327 614 847 308 966 453 152 117 690 500 658 642 848 719 89 166 783 827 176 697 312 409 422 96 507 482 140 175 446 687 514 976 752 479 976 775 19 499 144 735 103 417 717 304 674 112 496 952 559 458 5 236 831 648 911 349 531 251 998 231 227 281 455 574 158 487 647 514 211 322 768 432 361 953 477 451 197 627 115 974 618 2 665 235 300 954 3 55 606 770 12 92 878 290 726 11 728 792 387 988 135 190 694 187 512 861 196 426 132 972 999 828 128 882 378 972 545 628 748 520 670 441 137 458 205 351 550 89 648 841 735 635 201 685 589 803 15 124 677 163 90 198 650 669 34 499 712 141 155 834 608 315 185 105 827 715 113 221 443 979 921 220 156 119 575 714 261 825 460 608 430 604 277 264 18 218 186 229 939 574 276 922 546 913 285 801 473 787 895 840 521 970 270 881 311 972 875 810 50 737 989 568 733 12 45 29 298 350 250 90 955 821 509 38 692 847 591 482 408 353 102 100 219 897 700 64 547 107 772 522 645 13 466 630 986 746 984 490 513 299 837 977 164 127 434 93 458 958 856 581 757 460 701 326 279 676 666 905 836 753 442 886 254 319 634 786 620 476 125 170 671 301 347 540 723 916 38 146 56 473 54 179 845 251 238 995
165 627 48 967 519 221 190 115 560 163 303 85 679 529 213 732 347 717 698 754 215 899 200 217 194 673 82 34 3 827 636 62 683 643 150 967 746 606 469 645 234 906 721 430 725 566 9 11 635 862 159 60 655 513 24 609 891 59 774 830 694 811 108 461 814 69 853 621 461 41 838 321 828 519 712 351 103 171 896 819 810 123 506 274 400 221 855 300 871 416 577 684 978 675 588 213 945 443 984 727 193 686 513 290 225 220 254 392 329 311 973 466 731 335 268 550 549 678 604 943 86 458 680 719 964 383 94 184 154 433 53 710 493 418 825 255 700 900 6 977 371 422 992 412 662 314 956 919 487 738 515 63 593 45 808 439 155 279 761 757 669 41 302 235 621 805 294 946 672 490 446 652 670 633 257 493 877 865 163 782 97 936 272 41 249 170 15 636 954 850 862 615 759 190 661 975 471 349 935 953 962 512 69 591 612 205 985 914 797 261 991 532 937 326 89 337 414 253 682 478 892 414 216 676 383 761 620 89 247 681 830 872 37 40 398 413 227 585 382 839 897 74 785 385 439 26 374 267 823 280 784 951 603 800 972 622 146 261 80 979 924 174 545 388 918 949 42 125 615 476 494 776 632 441 300 494 114 492 581 219 422 852 377 263 979 529 207 812 191 294 291 916 492 364 370 553 999 514 817 112 947 516 104 187 96 957 245 586 968 57 224 968 195 62 87 253 778 838 307 377 685 252 622 590 836 280 614 564 723 513 445 246 798 223 99 36 256 225 305 199 717 41 311 380 36 574 4 668 916 253 485 299 264 180 354 65 52 850 802 496 349 148 844 249 199 349 342 247 177 639 448 54 714 945 696 660 314 33 580 146 373 6 335 308 940 335 831 517 623 544 151 996 166 942 860 864 858 603 320 721 8 346 142 757 528 272 61 709 67 55 873 314 132 487 613 195 665 624 260 682 348 577 536 498 919 193 144 147 789 632 532 342 917 347 309 791 755 21 705 500 745 204 805 378 837 190 642 699 676 457 437 314 779 922 501 808 925 937 432 781 561 162 664 418 128 886 902 260 237 798 707 533 865 643 880 300 907 89 292 338 60 485 684 757 826 147 243 435 278 279 611 836 846 569 799 187 879 182 587 299 218 618 965 852 616 485 32 9 123 312 22 890 5 454 435 284 857 17 835 29 31 398 117 369 699 978 950 789 444 884 769 102 434 543 667 638 45 910 732 24 793 113 983 810 364 495 763 142 301 724 334 813 946 217 263 798 730 468 304 580 951 459 500 213 524 540 750 15 625 583 546 258 381 882 673 774 101 3 456 948 316 618 176 799 396 729 878 266 787 454 766 645 148 621 250 641 322 7 16 452 724 451 909 640 201 106 597 273 566 59 75 719 531 530 981 743 430 154 893 478 274 950 711 804 253 254 180 674 488 862 743 642 702 517 691 986 653 743 240 57 217 67 728 368 112 801 568 369 470 638 408 858 601 330 149 846 175 535 463 544 189 305 864 804 735 464 39 185 960 776 44 266 518 388 693 598 609 351 372 123 406 527 659 208 88 89 153 471 228 820 25 877 497 197 226 904 942 117 915 741 570 988 889 64 133 314 888 147 0 945 366 776 565 889 59 206 923 594 425 779 66 886 944 480 259 642 282 66 428 71 378 358 380 840 275 552 788 55 939 406 806 879 932 549 801 949 467 575 812 787 481 504 212 792 365 946 480 301 482 462 648 233 751 366 824 499 908 247 706 717 451 105 95 783 92 191 56 534 819 106 525 10 285 178 726 373 998 147 84 149 136 585 651 485 447 893 552 948 141 313 975 175 589 131 753 160 716 386 369 894 578 49 174 31 70 837 158 734 551 341 786 369 550 831 83 646 795 659 399 178 35 882 649 599 654 758 833 599 236 819 276 224 402 994 980 143 718 870 674 592 841 999 182 807 179 261 508 103 890 176 339 674 920 968 465 232 572 418 411 172 575 958 110 383 397 744 701 17 600 81 384 363 418 291 420 918 757 440 713 225 747 934 988 387 630 406 78 53 523 463 556 756 895 895 385 5 503 826 33 459 337 51 529 956 164 656 913 972 681 483 715 247 140 700 815 925 596 89 645 423 405 886 631 287 284 556 231 812 634 153 317 461 957 504 861 811 65 647 533 56 219 900 299 884 183 348 271 732 928 949 265 138 115 959 472 843 512 344 520 591 13 557 851 820 792 13 563 396 660 304 845 208 387 543 100 90 460 933 794 193 633 759 248 472 222 539 771 622 839 217 346 369 452 903 426 951 628 558 737 273 18 933 927 578 72 320 393 100 489 128 120 112 507 628 993 227 781 691 829 736 478 298 313 132 504 360 848 397 574 224 270 68 624 149 273 910 121 780 326 220 308 791 752 810 834 968 269 189 722 270 64 557 775 904 822 898 598 56 210 364 782 135 252 993 376 705 454 273 643 255 306 573 697 264 704 403 62 88 232 483 997 61 223 278 729 400 368 694 675 159 976 34 594 976 28 65 14 138 663 883 658 135 686 497 558 757 134 980 585 687 187 565 483 153 295 744 638 37 657 866 773 686 884 95 708 191 874 983 98 456 847 289 843 222 283 34 392 582 119 474 617 387 192 542 457 579 413 826 341 142 564 290 73 885 914 223 81 33 204 550 783 499 765 762 626 907 876 36 363 196 602 707 258 96 912 609 449 11 606 282 375 798 738 615 122 806 333 227 650 746 71 672 936 477 415 357 486 961 803 969 251 215 156 359 776 315 911 569 205 824 710 815 152 225 255 332 530 944 50 449 733 87 11 184 899 149 502 744 214 221 343 651 336 904 807 612 277 495 197 311 982 997 315 256 338 292 109 763 68 940 312 54 859 140 641 752 484 324 462 194 744 979 170 773 91 343 671 592 431 354 583 31 644 177 417 603 820 60 863 976 740 930 281 274 395 382 206 394 41 851 969 513 986 624 491 9 116 909 870 234 521 656 742 698 995 997 325 453 958 150 562 196 720 35 130 939 505 129 390 898 178 538 688 235 321 72 157 825 131 562 952 928 599 414 168 980 872 89 703 511 869 132 842 730 780 728 974 392 640 330 629 993 898 65 584 600 554 817 668 545 118 510 796 633 34 511 538 543 768 157 804 23 827 565 961 908 242 609 933 479 160 886 886 578 147 962 567 422 741 661 610 299 171 347 74 931 727 449 266 517 161 284 458 858 689 261 832 118 821 806 389 46 416 704 539 808 173 196 809 930 355 923 849 912 690 273 868 477 608 280 288 233 145 396 459 552 619 480 2 840 637 592 93 708 353 429 772 252 196 672 90 853 555 158 323 637 883 327 167 605 440 145 687 646 887 910 526 478 267 834 547 311 441 127 220 544 510 114 719 379 476 598 188 867 607 187 357 955 412 200 579 610 297 343 586 637 748 59 926 436 359 913 262 757 221 877 953 256 605 427 790 901 244 152 592 548 423 854 535 364 235 170 652 586 760 136 26 777 943 396 230 160 576 368 351 891 403 840 762 738 770 125 692 191 569 381 929 262 534 324 47 740 811 160 404 332 209 144 479 726 971 672 407 320 852 428 443 813 627 27 756 190 319 852 537 593 429 79 289 672 591 82 639 860 496 464 450 326 63 292 124 924 287 72 754 187 571 850 29 852 938 302 330 465 46 245 816 375 468 389 296 952 541 891 894 712 105 308 280 344 850 544 185 712 499 766 734 176 246 646 433 285 394 464 102 218 356 636 967 435 419 1000 455 621 646 301 966 281 386 565 941 894 107 352 767 371 618 209 490 12 931 469 19 984 901 42 466 543 401 551 854 23 495 272 318 901 40 604 79 251 238 946 169 400 184 849 818 368 900 641 208 103 473 346 126 520 203 518 910 472 358 16 58 159 453 679 261 575 12 404 106 983 409 492 994 357 559 751 922 721 666 696 709 447 344 12 49 785 656 723 442 274 474 709 543 788 21 324 514 904 573 378 475 297 298 76 987 746 113 240 955 321 934 310 43 475 677 917 739 812 977 186 517 108 55 522 736 794 30 689 695 97 198 2 27 738 963 90 379 895 20 919 867 34 522 851 143 760 542 300 438 700 949 915 327 13 10 356 241 554 948 468 930 718 332 673 137 846 76 807 202 89 23 41 77 592 367 848 38 741 324 43 172 380 17 824 970 378 856 424 125 375 362 200 477 776 279 284 548 918 882 291 331 384 906 403 511 563 290 221 111 402 51 48 905 765 286 392 139 187 904 633 186 171 233 477 127 971 138 558 229 45 813 343 875 225 360 568 464 232 129 819 293 644 498 679 764 387 678 243 544 223 749 756 436 634 391 731 553 687 647 37 345 7 840 827 424 60 990 767 540 279 800 506 590 50 509 61 527 400 162 780 595 283 582 942 516 326 361 994 239 442 410 373 758 460 352 575 791 686 7 474 921 133 959 147 211 82 85 86 181 423 310 921 388 37 328 451 881 488 989 955 427 11 903 762 340 840 1 213 996 823 421 374 54 131 350 839 57 515 777 558 135 913 557 427 866 726 885 536
774 572 924 839 704 720 421 465 566 158 280 861 258 389 245 129 895 772 50 909 357 924 977 387 745 138 585 844 814 202 342 114 174 628 407 550 499 824 510 190 152 175 864 830 316 638 520 294 380 962 966 471 286 322 336 368 163 316 392 227 164 801 549 604 952 691 306 600 187 225 303 879 971 446 372 507 535 233 475 746 890 120 246 316 262 701 420 778 586 282 25 657 181 249 300 243 752 603 755 158 553 929 916 190 722 814 90 106 889 852 491 682 618 400 353 766 52 451 437 718 272 797 271 814 428 537 747 364 391 31 664 730 227 72 998 762 680 81 860 574 544 957 429 946 602 254 179 44 377 426 252 137 708 425 993 668 773 383 334 884 495 368 992 146 122 35 390 894 852 346 688 669 132 500 424 286 564 762 295 360 899 153 186 949 254 688 770 265 409 841 337 966 989 50 575 519 94 194 209 374 887 292 467 961 824 527 298 243 684 17 694 810 863 943 485 345 400 732 692 96 777 934 58 815 883 88 394 827 304 98 827 633 597 512 666 843 701 532 333 782 146 515 696 34 595 937 282 249 43 552 962 464 229 965 45 317 898 155 593 118 188 299 740 873 626 401 323 346 990 530 177 451 619 141 521 753 154 511 870 601 648 775 182 74 19 579 894 426 131 110 20 967 107 178 345 379 547 346 630 407 797 664 565 342 784 224 817 879 270 159 742 477 754 235 581 135 551 697 620 324 613 299 73 944 170 142 972 932 243 789 211 347 216 179 77 52 877 423 38 141 783 815 75 322 579 94 161 999 335 83 826 592 434 782 682 217 484 462 275 121 277 549 150 518 393 562 82 922 621 348 470 291 197 358 157 773 136 43 882 785 985 49 956 57 554 200 731 91 183 584 537 966 172 988 730 417 442 140 534 268 580 890 117 810 653 259 351 635 984 157 265 928 523 209 339 52 908 261 761 933 791 338 98 447 200 629 5 964 148 311 497 318 635 412 991 611 719 571 881 734 614 173 778 148 758 617 233 198 906 598 524 714 488 308 728 9 988 170 950 680 771 970 459 317 647 251 994 109 955 742 310 269 756 303 65 44 932 865 166 924 481 582 473 656 433 692 569 880 165 382 563 861 505 740 685 574 60 490 162 529 386 610 212 372 796 453 578 570 652 382 180 369 548 7 518 113 942 735 241 609 234 771 617 716 364 82 964 261 650 405 416 281 359 965 192 983 915 442 659 741 724 543 279 819 204 301 927 245 925 302 634 144 362 275 858 572 981 196 278 638 318 69 931 908 332 614 928 866 84 976 288 920 80 938 144 205 683 234 751 861 557 133 128 795 8 802 250 592 248 199 331 742 677 756 268 410 799 508 821 43 126 137 189 489 936 511 205 44 645 175 720 104 678 413 240 813 789 282 611 255 558 779 314 18 56 102 266 893 813 108 884 821 135 920 662 497 184 819 328 486 609 312 525 912 293 682 856 578 638 709 405 81 474 349 624 958 169 589 820 285 142 198 810 117 324 151 138 322 23 6 636 173 963 688 528 934 281 460 365 8 37 373 322 608 224 77 449 94 238 507 109 210 975 200 70 480 307 41 920 626 383 484 120 487 76 215 670 769 466 329 539 299 78 798 249 475 944 512 2 120 573 779 772 396 582 664 829 570 62 457 855 508 42 654 612 577 516 394 527 457 261 264 292 199 85 298 207 972 408 246 831 135 938 968 849 694 965 117 577 152 606 705 321 384 628 865 471 974 361 507 657 913 423 359 352 42 710 35 735 50 478 340 712 368 608 683 13 102 904 358 840 118 743 36 44 37 49 309 841 684 36 707 431 31 220 269 455 862 654 779 807 686 414 650 842 503 816 592 893 757 834 888 119 720 835 691 732 525 95 823 871 62 31 775 948 358 536 47 968 114 356 238 757 313 846 774 806 601 358 304 530 804 185 355 707 60 642 618 88 679 97 222 749 258 974 479 376 284 744 470 133 657 552 350 263 316 875 958 340 275 302 167 6 339 441 933 763 237 417 603 81 269 999 560 976 187 305 183 344 411 104 623 775 135 296 108 643 605 374 953 113 873 886 695 86 116 87 908 555 280 676 816 347 639 982 869 462 751 839 801 901 114 615 632 594 642 430 789 640 208 327 573 382 215 412 746 242 85 623 407 123 842 691 68 734 326 315 898 350 721 787 616 308 660 843 776 923 726 48 249 610 595 4 968 532 51 905 227 947 632 366 957 811 951 24 474 3 609 290 62 379 919 145 957 627 7 118 22 137 8 888 125 411 87 297 42 64 880 127 420 14 526 72 443 15 468 479 580 686 490 501 96 862 620 946 13 89 13 129 369 776 675 360 129 561 548 830 689 633 987 711 504 435 799 509 577 425 229 836 124 538 113 100 469 202 510 139 592 121 182 959 718 55 373 203 962 256 924 325 747 354 304 106 113 506 915 765 381 939 110 937 901 496 894 957 406 413 552 656 354 574 771 160 92 225 409 526 464 105 431 410 999 369 605 808 739 973 810 309 613 436 837 403 74 269 426 61 15 311 384 487 733 934 764 422 962 477 421 935 592 918 549 668 508 453 412 805 822 576 638 451 136 986 53 790 468 709 886 599 416 326 297 760 356 695 345 329 270 158 317 847 818 445 958 714 111 283 956 723 823 900 127 503 892 764 996 738 711 456 913 294 151 71 129 804 793 702 732 832 686 782 53 397 323 879 772 426 231 801 601 809 95 74 413 399 377 502 901 384 877 768 94 828 954 598 667 616 942 472 364 134 674 299 2 914 515 465 831 868 123 644 734 604 568 874 137 267 163 562 645 961 385 780 642 346 896 541 629 30 143 629 410 213 552 844 456 591 830 794 366 693 777 589 561 632 662 587 819 149 723 206 41 540 676 571 401 954 712 850 250 343 133 753 422 857 69 402 629 741 655 176 36 865 769 913 398 54 827 658 796 228 966 301 957 232 386 247 585 876 696 798 424 690 947 236 218 457 977 872 515 217 7 729 207 439 103 450 706 637 737 605 669 155 163 432 365 244 637 649 716 68 615 193 954 854 172 698 813 600 531 338 89 28 313 99 105 739 755 18 632 945 244 818 533 175 745 93 791 848 568 147 522 726 562 667 558 40 810 795 608 69 976 767 26 802 608 705 451 762 140 483 702 812 92 461 550 543 733 556 678 941 404 22 523 885 258 891 671 681 904 284 772 381 439 978 483 896 383 153 908 833 887 41 136 355 237 7 999 853 967 210 440 970 581 792 992 46 811 289 739 151 919 259 489 208 751 967 248 679 695 415 805 897 140 375 851 341 282 239 722 401 581 596 472 869 325 458 394 440 852 930 277 917 92 960 128 59 542 91 846 53 891 514 559 12 840 912 562 545 804 921 806 452 653 607 427 16 174 237 360 251 309 922 579 703 231 746 960 907 691 867 618 522 742 953 314 102 107 660 219 125 711 370 781 508 14 958 206 583 124 601 300 873 667 66 625 515 452 815 932 9 452 572 7 507 722 641 535 661 66 769 546 388 421 529 575 718 910 406 133 226 167 320 54 255 558 517 90 785 813 112 890 230 760 706 907 468 730 512 886 892 805 949 28 651 136 264 268 926 269 861 141 438 996 631 407 257 307 687 645 625 869 837 900 143 508 199 41 542 929 173 424 779 242 253 13 115 539 363 316 736 64 222 825 103 541 110 86 21 113 570 613 909 861 191 562 398 1 460 727 167 552 26 149 675 687 493 89 443 416 419 801 373 389 63 264 348 787 116 605 313 910 108 670 395 506 276 908 786 667 319 745 800 754 550 934 665 602 463 981 639 58 560 667 201 660 291 220 969 553 592 395 447 529 793 462 274 876 194 460 111 315 880 428 464 562 929 587 10 507 235 437 156 652 389 163 498 419 672 699 427 403 721 531 819 546 531 344 27 735 101 521 646 869 39 763 995 234 486 76 29 824 737 111 312 927 83 680 141 313 196 450 951 570 396 363 910 613 330 490 603 174 47 364 919 825 124 907 260 637 866 355 803 863 715 782 567 511 878 491 716 987 980 692 215 665 590 732 130 689 368 808 476 441 766 630 190 725 859 434 546 101 11 719 788 143 454 935 933 717 57 237 114 657 489 910 903 267 96 960 559 110 349 126 51 949 33 454 482 280 748 11 140 964 195 194 568 710 92 439 717 461 713 543 727 625 492 956 444 578 700 854 367 673 1 584 996 788 79 551 669 280 214 242 671 502 902 443 378 963 159 473 697 145 285 496 699 257 511 460 663 248 655 958 750 9 513 28 940 511 446 855 504 508 178 781 448 269 0 92 845 100 851 323 533 675 418 954 317 184 385 354 218 88 287 731 198 389 17 222 823 122 588 48 781 906 480 392 171 787 674 748 983 648 219 946 622 990 500 300 490 332 689 801 943 636 979 539 34 411 35 817 231 656 221 538 273 921 759 704 223 195 673 213 733 365 519 712 584 188 404 968 911 452 387 776 725 384 997 504 987 553 67 748 825 290 469 110 32 102 494 464 371 103 822 694 168 970 838 980
413 888 101 46 586 319 233 17 36 893 44 137 774 334 128 770 693 27 460 244 642 706 236 861 350 233 178 984 4 350 376 369 154 253 421 766 149 51 516 986 629 862 305 937 617 225 974 287 786 837 773 412 597 249 327 773 323 5 591 188 498 574 743 636 216 596 97 616 872 310 736 535 246 437 299 510 186 120 692 233 543 508 893 71 105 308 393 619 135 221 466 170 923 201 802 906 676 313 509 311 372 879 748 973 465 334 15 49 564 298 480 620 804 409 197 70 217 855 355 52 822 531 800 523 763 614 853 799 845 701 248 376 167 324 231 904 970 906 54 740 826 228 568 124 758 360 937 17 797 130 293 684 512 449 917 791 134 268 858 31 274 100 495 263 816 365 309 436 249 19 162 717 987 70 423 13 226 258 373 433 240 995 973 72 259 387 527 391 803 544 452 31 756 344 387 402 985 758 650 983 281 510 410 535 723 798 150 325 813 330 417 421 598 49 414 580 237 979 205 747 353 978 769 156 953 595 517 722 56 632 655 716 49 963 342 938 847 667 979 408 958 938 429 920 839 178 256 53 793 554 963 20 432 127 612 745 408 976 488 472 137 424 888 9 796 494 399 749 250 627 686 930 825 454 552 304 419 445 269 560 445 693 146 698 434 807 363 541 916 993 78 373 354 341 946 929 132 233 695 241 192 372 82 760 664 256 863 847 190 472 67 609 260 949 469 973 153 119 878 538 63 353 23 192 194 5 755 777 492 878 38 776 569 717 604 621 563 593 560 781 398 577 733 276 998 316 810 463 545 303 406 558 371 467 170 699 40 744 806 654 880 64 992 833 271 621 229 792 476 909 384 242 261 816 919 469 257 902 61 720 694 900 35 76 339 48 374 333 547 107 450 180 698 242 364 365 900 362 614 772 864 710 701 848 649 946 948 835 329 876 25 103 554 958 24 899 903 4 401 488 430 764 784 887 55 973 615 693 704 802 195 854 644 335 28 702 899 7 930 512 415 298 852 623 751 939 306 29 729 600 578 84 424 771 436 973 906 430 539 824 441 925 127 402 129 314 207 5 528 996 443 25 907 17 860 390 653 304 541 328 928 96 712 873 592 182 471 137 459 701 977 176 657 8 744 884 991 194 759 646 433 752 924 748 280 932 705 702 22 558 43 671 632 782 116 503 491 596 119 65 112 13 510 229 30 26 10 722 301 216 821 601 209 338 819 811 772 111 951 440 837 818 235 953 111 380 156 952 628 898 824 376 287 754 221 455 85 113 273 840 538 568 981 94 136 105 338 21 336 586 661 59 53 371 298 648 115 613 533 12 731 904 915 107 312 677 234 679 34 853 381 842 685 101 272 607 19 489 126 109 883 329 697 256 212 31 950 930 122 491 300 604 728 819 322 63 590 209 942 638 88 939 926 285 652 536 720 363 997 963 175 784 739 95 470 120 565 589 908 3 183 786 775 383 467 627 749 256 397 288 944 667 967 450 760 237 337 540 873 875 64 421 472 130 440 109 577 380 895 747 684 983 542 746 939 870 625 142 138 43 275 518 902 672 634 201 110 567 278 963 587 872 104 69 320 1000 369 655 395 258 672 776 579 123 506 136 535 226 245 138 365 571 120 260 726 565 713 21 379 663 607 689 859 713 752 105 959 655 370 814 69 334 580 298 308 820 296 332 385 892 874 535 255 383 520 629 678 915 8 191 550 681 461 679 360 465 91 489 144 650 319 125 289 821 258 240 966 550 745 171 969 931 971 137 668 601 534 59 869 857 984 99 219 907 215 377 435 702 73 154 380 871 854 15 789 586 182 368 174 901 584 214 206 769 9 9 113 736 324 2 147 497 17 489 638 665 540 168 828 10 446 412 196 362 169 158 331 589 292 625 315 343 956 55 757 445 954 660 157 366 90 67 139 730 99 7 504 447 382 167 514 533 106 636 453 199 200 45 39 70 735 858 21 159 703 715 160 201 846 825 855 121 468 344 646 711 98 515 493 674 965 577 507 288 861 545 210 827 26 975 164 942 267 272 29 481 719 298 522 748 602 510 202 821 11 526 889 894 882 261 630 590 513 168 659 571 910 874 389 218 808 389 490 396 679 906 640 364 721 703 787 880 442 715 771 271 87 949 656 416 18 466 818 648 905 662 264 734 290 302 72 809 366 778 284 859 407 647 776 546 412 189 830 693 5 388 812 187 566 729 176 31 0 729 295 172 487 222 530 250 334 761 177 749 556 233 52 746 356 422 658 913 718 455 37 843 394 914 708 653 727 284 242 298 107 568 651 199 291 44 688 712 670 236 482 289 920 948 976 169 891 380 892 5 964 302 325 11 618 34 654 347 724 168 418 666 439 671 62 741 332 328 93 552 524 421 151 923 890 158 725 690 328 601 48 738 881 526 770 981 870 627 163 632 311 1000 420 143 483 595 313 435 213 990 168 419 616 90 667 383 673 985 262 388 58 474 750 374 980 736 86 98 603 363 133 649 788 159 887 666 549 243 477 293 662 952 875 608 345 329 794 761 340 448 357 40 70 711 683 748 962 600 961 923 13 593 682 899 201 382 454 972 474 990 75 232 734 32 96 761 179 434 934 918 95 989 45 807 333 773 982 873 218 424 814 23 897 28 761 706 74 25 102 509 525 234 27 904 871 930 645 567 840 178 952 147 838 779 57 98 494 276 518 393 302 938 820 495 925 386 572 803 344 379 479 653 314 733 901 514 239 127 14 536 546 697 437 675 643 316 341 120 715 553 687 530 815 537 571 492 478 505 844 18 914 220 304 885 316 502 265 802 396 986 696 223 798 860 989 787 50 827 3 106 807 652 243 415 558 615 955 247 31 215 933 132 567 961 458 902 1 804 609 333 307 926 32 876 362 314 359 577 131 698 481 401 834 419 913 853 392 600 230 624 349 125 203 356 16 539 425 311 71 413 390 983 619 461 791 686 660 842 283 152 765 363 497 405 529 876 909 304 610 196 211 862 995 767 988 145 208 661 173 10 358 104 833 181 831 186 383 327 918 202 921 309 251 18 486 167 388 973 500 414 548 704 876 36 214 173 626 85 220 793 582 543 171 322 282 787 377 311 585 808 835 945 741 924 894 217 65 663 103 494 76 705 117 364 768 153 641 244 94 286 583 11 600 942 448 83 204 878 411 230 862 871 121 765 462 882 254 554 80 142 431 501 608 704 244 725 455 326 66 572 594 720 611 356 6 880 754 241 663 202 198 91 475 167 172 229 348 323 911 664 945 284 780 912 368 647 199 228 20 59 753 683 505 808 938 935 148 526 613 243 975 748 427 607 960 32 100 110 286 573 936 444 857 209 993 606 519 202 722 404 473 696 438 103 367 834 633 918 532 984 521 671 996 720 972 29 145 601 114 745 59 227 620 499 502 247 639 237 537 725 922 527 805 240 986 888 227 3 124 100 850 774 489 819 125 75 403 40 268 332 152 394 551 105 624 646 83 614 166 436 675 589 428 720 588 137 799 42 589 606 84 588 865 929 7 366 297 498 884 137 912 41 457 754 270 277 330 23 108 349 184 825 782 342 595 273 674 252 241 630 526 530 737 336 41 353 60 207 303 200 983 741 142 681 404 61 416 19 856 578 391 103 143 699 669 358 790 669 288 642 681 145 266 201 12 34 402 72 496 108 843 842 449 5 929 12 252 395 648 447 277 169 253 482 222 328 51 960 561 999 767 612 994 770 238 761 716 190 700 485 351 59 185 781 747 555 699 562 581 171 879 174 621 717 647 264 904 560 599 161 596 912 801 577 247 999 702 719 279 612 335 265 159 700 165 413 326 922 940 212 321 233 927 53 711 891 841 946 896 903 781 525 849 972 593 90 867 343 318 574 605 201 501 932 680 635 375 815 943 813 898 451 877 31 536 87 92 955 690 807 931 845 949 890 42 949 742 601 637 313 263 99 531 302 193 655 885 545 503 511 444 46 118 279 463 792 180 866 2 834 811 449 33 809 932 731 447 485 957 845 405 274 187 690 709 247 677 179 343 956 738 522 223 727 46 41 941 789 777 754 400 480 285 439 631 616 361 453 317 278 746 326 141 90 691 601 573 36 508 7 140 938 378 557 762 708 555 577 999 484 109 867 842 890 671 970 778 817 81 101 601 941 783 478 409 887 574 996 866 610 779 997 665 433 523 115 562 790 189 335 191 811 79 770 544 256 559 875 228 804 464 982 456 738 968 429 851 815 130 758 575 666 232 13 868 920 732 177 557 481 635 700 717 768 515 555 978 863 485 482 426 477 224 846 990 832 848 403 823 561 155 581 636 647 484 144 181 429 576 308 68 358 499 905 730 307 809 715 225 783 158 968 666 861 47 146 623 706 689 9 606 396 829 30 451 676 347 549 817 624 832 24 276 320 386 942 710 945 346 959 422 916 766 69 714 720 935 556 706 275 886 855 188 486 352 172 310 122 570 206 77 62 785 602 123 1 511 667 792 625 161 2 294 809 836 498 795 887 627 779 89 68 827 942 707 116 622 988 947 645 553 795 764 423 740 255
312 53 832 298 244 346 14 386 313 407 181 367 888 678 643 762 720 41 246 78 215 383 679 226 887 375 726 228 538 688 381 66 626 46 65 874 66 274 692 635 520 801 477 732 382 894 996 974 932 412 163 128 346 533 139 316 12 107 18 242 376 311 894 736 49 77 68 380 425 752 606 929 375 627 771 699 794 956 685 228 263 247 546 573 660 619 795 830 691 794 194 374 892 701 966 830 296 646 493 569 395 954 569 969 260 5 848 467 697 718 165 839 706 908 46 956 594 840 454 227 356 984 693 455 974 350 838 217 184 83 541 633 218 503 17 415 423 283 487 14 109 588 866 470 647 368 143 935 627 460 360 554 495 79 983 183 875 362 205 980 67 983 206 909 723 493 450 257 939 975 677 20 588 124 915 475 323 619 308 973 220 780 904 989 614 1 830 590 102 39 624 980 847 124 803 212 21 891 282 761 449 356 329 500 383 628 127 996 465 152 446 872 861 551 711 50 309 386 920 517 90 652 828 374 867 237 923 704 609 862 187 966 155 925 702 104 783 387 234 452 227 826 307 55 701 771 928 981 565 859 97 203 348 102 371 647 936 595 881 1 876 895 247 419 631 467 672 481 560 63 809 833 37 620 893 220 283 231 688 435 751 206 579 274 503 966 472 754 62 674 906 368 154 26 299 405 456 377 134 966 962 127 99 920 171 207 978 671 119 769 841 864 412 320 214 113 776 616 730 924 561 837 178 589 950 143 539 928 303 194 997 233 698 193 964 75 944 15 582 728 288 489 615 528 126 17 743 971 777 84 253 722 330 821 801 896 840 701 678 65 948 632 230 393 325 676 943 561 377 214 13 696 933 468 209 161 805 349 431 966 605 615 455 801 954 837 505 307 91 385 724 156 498 446 151 7 328 862 315 301 301 86 854 839 415 465 629 406 675 237 344 331 911 738 392 420 293 791 767 85 407 538 530 567 441 822 400 740 926 342 336 885 593 514 516 918 424 974 571 957 583 766 385 604 548 329 789 337 603 439 317 7 11 663 467 700 417 371 811 160 116 146 240 483 820 316 19 541 572 938 436 49 45 32 147 552 397 508 680 75 188 62 128 305 570 206 169 970 529 327 101 380 648 449 200 254 853 775 527 149 280 852 402 879 349 230 201 920 542 185 168 543 408 232 547 901 663 6 44 676 896 189 386 376 844 26 416 361 58 893 497 679 490 369 378 948 578 588 15 300 70 38 612 186 152 238 784 50 28 612 111 95 86 119 136 509 389 794 959 306 93 913 645 970 919 625 316 676 36 395 114 277 34 163 38 569 877 475 925 602 780 745 903 615 266 104 461 275 655 88 509 3 41 222 949 567 350 34 858 220 223 534 741 908 0 805 646 351 597 233 719 628 4 82 442 505 196 58 339 490 197 4 798 811 278 629 813 840 277 234 80 375 368 568 81 873 661 315 918 26 355 948 633 169 437 365 635 402 54 784 994 132 156 458 164 782 650 874 305 372 394 136 553 972 754 778 483 412 652 611 709 957 836 422 324 609 630 730 519 853 963 4 262 97 952 778 656 279 207 983 335 787 690 435 769 853 496 8 537 502 29 109 334 157 256 304 826 302 765 38 621 368 649 568 40 208 55 699 27 884 269 438 716 487 235 128 917 177 115 836 979 855 292 470 438 576 404 470 500 95 714 32 6 182 252 48 499 396 191 330 788 481 125 274 737 408 687 431 889 634 598 681 87 321 686 829 727 208 35 99 238 245 849 615 60 373 374 118 255 243 453 295 137 650 108 45 286 94 900 822 25 390 953 696 135 555 175 505 833 819 916 87 753 137 971 761 835 593 819 100 879 776 85 352 641 236 642 666 722 553 956 579 536 577 250 285 221 14 372 672 899 630 699 751 586 891 878 677 459 455 480 212 792 225 654 514 462 628 774 611 999 956 254 541 448 791 56 410 435 90 30 408 602 4 613 941 684 443 827 297 787 626 657 642 869 560 552 238 715 886 982 452 756 573 755 378 132 374 384 857 289 8 676 489 204 603 352 594 159 131 138 500 413 695 343 400 976 310 434 201 226 622 807 997 617 741 910 66 972 314 595 406 859 385 664 216 968 278 580 819 217 890 233 12 524 188 481 495 800 746 318 137 710 682 129 963 506 997 945 946 180 230 464 538 708 284 104 116 601 875 551 368 2 281 909 23 984 132 731 852 53 957 72 782 681 405 302 415 491 293 357 672 528 144 689 511 362 220 484 523 913 333 851 277 671 145 786 677 406 315 799 456 846 584 882 198 225 387 475 51 84 967 310 661 543 717 796 202 762 103 52 221 476 970 185 228 237 530 327 147 332 711 518 13 347 755 839 967 891 251 251 147 388 665 596 261 369 504 563 179 291 350 210 375 568 917 432 752 508 212 340 353 259 420 772 527 874 455 478 48 297 671 564 161 50 326 211 999 57 910 399 782 331 154 591 624 403 179 502 666 759 865 781 28 8 47 319 863 902 572 59 63 261 125 422 71 78 916 619 635 451 316 271 364 419 836 71 463 149 706 26 511 742 848 354 891 367 427 823 793 33 811 306 883 482 17 857 505 558 230 257 597 39 478 353 226 782 988 804 25 120 52 167 887 320 490 850 885 311 926 651 158 468 44 764 986 370 55 534 711 105 267 550 870 189 448 242 424 212 738 644 423 117 272 707 198 842 376 736 272 632 691 988 122 76 664 430 563 23 541 429 109 821 187 361 443 290 992 735 961 162 376 31 781 160 128 740 150 130 201 100 683 157 912 341 454 797 391 757 964 818 678 131 502 458 552 744 427 961 681 267 553 592 76 696 851 265 339 863 738 279 136 987 964 745 105 460 270 766 17 222 540 713 847 545 43 146 666 573 653 793 360 636 705 924 617 166 622 172 875 74 572 64 363 732 561 865 650 410 643 704 864 380 913 775 268 514 424 298 257 504 646 986 874 173 652 229 286 890 471 272 855 270 126 140 388 193 298 190 744 938 760 884 363 760 979 295 211 326 919 82 374 409 22 275 316 463 901 607 124 1 962 683 58 940 780 533 491 622 381 428 312 512 681 871 524 942 158 440 831 300 546 981 793 829 507 121 880 837 29 526 571 274 911 729 112 895 231 554 441 883 631 398 589 248 110 728 786 16 762 929 269 364 980 186 163 515 755 843 541 931 968 294 717 638 124 32 767 488 786 885 381 426 185 806 805 405 883 897 407 202 838 834 489 779 639 768 837 712 13 20 471 914 824 447 880 747 800 411 146 485 720 182 826 738 871 69 195 444 643 321 242 873 103 112 977 750 62 443 550 241 600 608 634 284 944 665 663 522 232 670 831 725 419 567 550 98 73 124 957 674 543 232 964 556 996 778 232 590 820 216 136 531 81 79 826 973 33 721 129 864 653 998 665 576 870 862 923 507 85 599 143 236 242 51 263 89 573 637 131 525 194 907 322 523 120 746 572 287 815 604 23 145 379 852 534 199 970 695 329 985 474 739 333 174 631 452 785 810 246 433 902 390 628 773 318 268 106 566 758 912 844 662 754 808 841 752 961 110 684 967 112 763 831 993 324 107 584 359 20 231 792 898 455 304 955 245 243 345 488 492 914 575 786 659 34 153 911 122 120 363 884 264 50 880 456 5 561 991 824 208 752 905 407 176 193 951 763 489 763 941 502 510 310 150 277 584 215 700 538 856 815 387 838 276 22 333 854 63 63 990 474 213 814 7 484 816 545 995 238 494 254 373 339 669 494 532 573 549 313 439 298 141 553 934 476 581 349 170 919 239 588 414 151 901 782 618 76 474 403 92 94 521 884 623 94 513 390 322 431 9 419 511 964 703 213 75 513 148 472 118 225 969 483 824 602 314 329 845 61 195 437 600 174 142 285 634 406 365 612 965 996 540 891 733 351 770 358 48 511 585 967 937 418 103 970 930 14 958 591 855 871 587 274 42 80 358 707 281 89 758 187 486 392 682 99 886 793 980 824 77 472 158 51 734 186 95 893 273 709 469 257 639 1000 471 87 589 591 717 886 749 845 249 265 822 11 668 163 501 729 557 825 123 823 748 147 83 150 47 217 667 306 401 742 791 614 562 401 219 357 517 39 337 873 22 857 802 442 992 571 421 166 960 636 785 791 73 89 640 973 473 473 258 575 577 689 161 447 203 11 616 158 989 389 228 875 761 264 620 854 285 668 338 623 908 191 113 675 970 701 872 638 396 922 718 375 43 433 466 11 544 427 96 850 366 457 243 699 790 347 393 530 658 222 825 80 379 294 144 835 445 920 535 288 342 90 860 948 133 638 391 496 94 189 628 942 815 532 457 822 927 54 574 105 106 155 61 426 922 236 470 92 957 562 192 288 975 316 198 81 673 554 694 260 3 358 653 43 555 839 946 378 179 550 947 157 479 258 831 98 88 248 812 232 921 883 418 93 24 660 868 120 559 508 870 406 935 594 351 715 610 113 420 111 705 471 817 920 977 644 955 175 427 557 611 944 10 701 814 805 177 240 224 283 625 678 666 580 183 109
799 907 885 588 5 611 854 181 108 341 609 761 27 208 121 663 535 745 464 967 930 944 858 876 85 382 558 399 344 661 305 220 164 26 948 367 623 29 752 438 230 182 152 706 155 219 903 796 591 411 471 298 361 28 276 549 738 787 725 952 383 16 891 420 875 30 994 220 100 106 884 397 489 535 325 960 722 518 887 136 724 442 4 142 500 239 75 590 384 76 707 827 985 978 830 632 192 847 468 803 791 834 847 664 1 233 842 875 347 640 214 15 477 16 479 53 452 207 570 173 419 532 332 582 730 578 712 358 363 712 895 12 402 443 41 26 122 151 258 571 805 872 694 517 624 463 704 742 379 932 294 677 398 221 961 867 147 791 814 587 323 973 12 231 779 707 727 568 643 459 834 265 777 276 30 16 936 875 642 323 515 515 455 124 181 945 306 90 766 360 863 889 207 726 853 703 542 785 968 702 974 680 989 933 353 251 434 444 95 141 585 475 493 403 597 630 127 796 50 548 864 882 175 351 931 368 223 841 521 43 17 970 210 57 407 441 391 370 300 645 687 449 198 935 473 659 679 63 136 136 494 873 534 820 555 328 817 860 943 969 79 40 971 456 629 656 123 932 490 425 373 671 13 960 158 479 685 809 821 444 492 902 70 946 84 53 938 401 773 21 918 581 798 463 612 196 103 64 689 495 641 398 110 968 782 509 443 125 564 956 662 737 438 187 435 311 616 212 890 567 602 845 767 542 145 886 698 954 328 514 467 706 71 64 755 636 914 162 170 24 458 394 758 644 615 512 199 713 93 894 653 630 269 559 599 765 851 59 741 103 184 962 532 902 43 13 412 207 238 667 715 26 899 274 370 807 604 111 906 95 904 123 447 834 600 237 382 99 990 277 922 200 545 633 292 204 252 611 769 245 856 370 51 945 46 754 57 377 139 452 426 900 380 368 919 760 189 746 480 759 946 58 208 369 569 100 666 3 861 449 381 604 279 656 19 936 436 320 334 429 55 200 768 543 625 749 747 813 395 88 222 907 888 713 229 839 692 763 482 5 530 150 142 656 790 81 483 783 528 892 307 872 257 447 649 88 835 416 135 37 143 371 261 934 169 953 660 806 241 34 678 370 239 576 364 861 898 279 550 485 867 972 739 166 369 866 117 345 559 102 42 116 18 996 657 74 345 528 517 963 273 914 107 859 183 453 87 280 459 781 859 85 196 581 151 908 346 573 896 697 315 32 212 175 502 845 424 479 562 468 456 930 869 87 235 167 37 885 800 933 128 469 118 109 423 479 272 238 807 457 362 194 34 779 705 355 908 162 622 965 648 92 247 527 780 164 588 80 197 829 317 424 78 394 776 686 850 161 331 482 283 66 286 139 977 190 711 420 962 549 547 820 116 934 831 159 586 489 445 438 231 588 422 855 350 549 81 602 635 16 376 874 52 41 673 790 359 831 656 214 387 432 250 678 56 530 688 568 894 107 953 961 173 464 397 630 485 579 650 401 631 107 932 709 702 66 111 378 944 588 287 30 405 590 940 563 686 84 470 676 399 611 236 810 897 897 520 49 924 772 960 570 684 617 264 350 765 686 763 128 999 381 608 177 228 633 374 124 983 981 301 265 448 924 734 746 86 204 340 61 109 84 518 215 955 984 947 218 393 304 966 625 165 824 166 467 682 956 916 912 227 194 54 851 487 952 512 129 437 168 803 70 248 541 695 480 48 646 651 893 291 131 101 229 836 459 877 552 182 594 444 24 598 386 378 142 217 451 40 263 923 60 348 409 579 289 209 70 546 291 980 556 400 562 748 277 124 517 392 950 993 788 744 605 531 419 211 392 439 526 454 964 396 173 529 306 714 428 756 673 954 13 613 572 104 126 367 33 21 516 503 856 433 118 764 704 349 284 72 725 740 156 871 587 860 748 574 613 822 807 65 793 726 737 557 424 333 290 179 802 746 151 472 178 420 577 132 528 810 412 878 712 857 759 525 298 900 829 614 176 735 118 795 216 119 552 508 694 984 505 404 88 806 109 965 787 706 985 80 863 693 897 644 847 69 123 750 675 691 832 442 815 253 514 234 853 215 126 526 346 195 302 167 516 133 283 593 613 802 360 0 940 289 17 411 247 73 136 83 782 61 219 82 814 567 30 883 121 120 923 674 544 796 474 839 166 329 432 902 566 129 560 537 241 368 51 265 131 892 51 460 123 577 668 351 50 77 749 288 676 742 670 357 277 112 160 99 902 646 219 375 490 326 668 788 733 787 245 731 464 106 894 879 411 855 315 432 359 889 505 832 464 606 620 389 277 709 91 862 910 770 555 828 565 988 182 76 458 797 150 390 938 667 450 410 727 611 661 476 530 551 596 256 380 462 844 636 245 808 749 47 990 618 605 295 709 979 826 15 664 733 389 354 527 565 283 311 6 88 289 522 31 316 738 39 50 44 133 105 154 226 905 343 709 304 152 720 949 275 648 811 391 263 992 933 131 507 546 156 946 126 781 873 627 939 924 654 529 813 37 941 280 194 841 872 46 418 772 728 33 619 525 268 440 967 893 394 425 716 468 203 171 200 225 249 706 366 277 218 90 67 234 823 338 271 384 186 63 603 349 290 904 876 233 138 835 736 618 771 911 161 153 232 209 481 994 242 889 488 968 220 189 90 148 28 831 826 600 708 443 428 163 620 220 997 761 254 897 491 48 743 274 509 933 573 470 134 479 163 492 461 791 282 76 440 417 11 570 785 308 845 824 848 61 6 291 893 622 634 763 513 619 912 397 114 433 584 600 74 295 96 592 25 860 130 726 757 502 566 616 499 510 783 304 775 769 792 233 36 923 266 496 137 115 540 381 607 1 972 658 206 736 596 697 659 283 647 612 580 203 652 110 998 553 633 468 115 36 816 475 911 746 205 585 98 573 571 39 280 735 672 275 996 840 68 452 153 461 496 535 886 487 31 63 94 815 251 339 934 919 762 204 664 998 942 328 409 321 621 191 937 446 365 388 172 246 66 277 430 878 60 199 406 159 320 73 466 75 188 294 244 807 582 922 820 105 8 587 594 885 927 433 523 328 62 542 737 265 168 969 342 782 778 516 64 562 371 527 201 735 786 438 352 746 784 481 260 654 840 557 959 863 630 523 335 503 414 248 696 991 53 716 149 459 92 272 812 175 417 407 386 862 309 123 543 688 921 45 628 296 915 68 754 415 639 152 539 790 710 444 760 279 833 891 589 68 277 602 680 404 640 357 516 858 446 646 303 527 97 660 302 664 917 779 661 209 592 750 753 103 627 274 987 614 501 458 441 822 187 731 285 400 178 373 818 157 202 103 225 173 825 457 360 498 866 785 339 846 981 128 259 718 190 362 180 796 721 366 907 410 610 796 102 713 497 484 975 107 677 486 663 457 204 817 587 791 221 55 670 699 751 435 590 740 632 278 29 759 880 475 789 740 759 653 794 206 91 183 3 766 510 661 581 1 281 352 963 155 403 509 655 207 881 892 745 323 14 580 425 758 793 790 846 725 504 790 671 453 233 865 533 496 723 884 838 779 408 668 453 968 601 155 637 320 240 983 572 432 761 167 160 463 385 443 219 480 213 321 296 980 337 216 957 35 243 91 113 400 819 776 669 280 549 700 314 773 524 256 157 811 125 406 131 24 35 63 416 320 982 389 626 51 284 39 450 675 33 922 563 995 144 225 16 46 713 542 865 725 929 213 162 88 358 674 45 184 23 999 274 239 920 683 874 831 973 508 475 458 536 51 495 358 824 363 554 525 245 74 995 477 318 17 298 185 413 20 815 358 638 5 575 655 928 451 843 551 59 243 498 569 312 197 7 661 255 492 945 838 372 17 991 957 882 650 519 208 683 19 910 80 355 9 970 788 829 703 262 650 717 464 964 301 421 874 729 879 951 151 578 172 605 100 449 291 595 803 185 297 949 169 699 196 645 589 89 567 176 350 293 911 956 585 324 343 958 473 617 83 561 545 538 915 926 538 849 534 665 329 544 628 583 150 457 730 469 870 690 627 327 322 976 275 700 600 950 673 978 324 905 47 26 623 191 84 703 36 701 931 356 185 774 566 844 834 22 798 478 49 935 571 548 650 506 837 338 995 556 319 718 170 429 851 150 300 310 753 140 108 216 529 171 319 852 72 804 750 676 809 801 58 986 297 20 311 841 747 781 343 148 450 322 916 32 3 24 230 267 374 909 89 719 72 749 232 297 829 246 203 568 777 308 502 58 927 177 185 681 645 837 616 868 70 505 451 415 607 313 185 484 509 463 291 969 725 486 168 388 928 319 121 552 404 237 986 321 953 901 90 675 289 9 626 465 580 278 48 952 502 514 690 154 344 146 732 299 535 732 731 2 899 63 672 697 472 668 569 511 248 377 129 49 197 809 66 159 920 925 962 10 309 401 981 451 506 560 404 336 108 474 655 658 944 772 753 431 76 330 832 992 400 827 792 141 183 870 588 913 883 553 922 527 740 576 454 174 494 38 171 341 91 270 799 193 858 541 932 224 998 427 740
984 994 396 157 601 847 917 613 332 504 756 345 942 80 682 914 639 173 197 858 721 619 381 120 764 148 470 258 12 470 605 737 860 441 563 283 288 130 720 610 977 651 495 991 82 337 125 310 663 730 124 193 726 241 571 975 344 239 78 548 417 385 393 444 995 496 44 138 365 535 278 414 488 748 439 116 503 604 878 37 159 393 539 409 612 717 266 264 280 519 965 882 749 671 888 138 748 928 309 738 675 645 436 567 629 687 783 194 611 601 732 861 939 315 23 42 230 797 723 480 407 286 29 28 437 845 760 814 484 886 291 35 891 187 741 297 352 711 864 25 701 5 133 747 236 546 104 389 734 247 193 947 625 759 340 939 707 553 8 237 14 778 588 918 307 390 213 656 276 373 5 65 919 120 121 81 110 458 719 691 195 250 671 421 826 691 889 920 66 20 839 964 825 312 818 628 186 893 132 377 151 684 119 466 715 672 705 638 499 21 624 547 233 13 430 276 481 454 485 83 894 490 445 440 216 554 654 845 169 302 865 905 729 703 92 686 160 339 31 333 492 901 810 887 778 245 950 219 305 178 934 460 501 131 855 36 444 875 210 41 289 817 873 571 117 217 143 220 453 215 830 859 47 653 784 630 607 298 375 344 390 473 394 731 709 229 315 917 567 797 562 938 95 388 599 436 623 3 118 54 674 292 899 341 616 88 740 786 953 74 358 406 189 151 130 891 53 391 687 336 41 979 39 255 440 477 775 474 851 792 107 59 71 672 318 687 702 863 322 762 512 155 420 602 182 36 158 794 379 702 681 322 570 326 651 1 164 234 141 128 177 75 248 645 811 849 298 869 528 133 140 232 461 93 554 329 673 541 85 338 120 259 735 598 526 922 842 608 38 90 882 251 308 974 80 435 391 654 99 356 224 790 697 380 511 636 908 479 122 788 9 499 190 250 803 745 996 290 850 814 883 125 776 479 946 452 815 846 983 645 659 473 821 579 696 46 981 753 33 952 657 370 531 813 342 82 443 984 353 687 334 347 316 663 556 889 188 967 6 999 961 869 62 935 400 590 369 495 593 553 64 338 21 307 535 513 114 11 550 584 525 540 991 974 148 720 987 765 762 658 924 839 649 284 326 301 747 43 547 479 335 202 330 616 136 264 706 496 446 819 371 564 964 475 472 857 249 430 194 649 832 584 113 653 18 649 975 709 370 732 670 927 820 605 596 88 886 382 971 529 750 551 817 185 220 104 926 340 689 552 631 295 805 513 317 986 203 475 137 853 686 963 100 623 976 502 938 301 442 525 900 670 46 839 174 941 633 508 985 840 676 148 716 750 359 683 35 143 283 663 816 289 103 803 688 512 258 908 516 964 348 144 585 375 383 241 854 642 238 635 863 436 387 681 822 169 490 285 541 972 183 132 876 213 549 175 532 931 993 815 81 850 640 315 376 748 949 819 450 534 328 238 972 283 635 581 978 253 368 20 384 193 43 465 974 238 176 208 879 927 455 836 620 131 952 191 427 111 564 173 310 942 422 192 677 459 801 406 20 86 619 162 583 320 366 885 918 985 79 986 311 93 595 809 506 291 346 991 406 558 196 68 333 21 215 148 16 662 522 532 409 193 115 457 419 705 205 645 150 146 943 838 683 247 171 255 252 752 138 510 480 188 875 887 742 800 247 763 848 68 172 548 102 491 476 348 272 788 217 913 347 365 134 448 109 740 493 34 962 469 129 205 385 704 498 876 881 349 222 626 17 950 135 598 508 951 341 389 93 369 351 398 349 135 388 930 187 956 944 377 804 768 257 336 27 835 65 627 912 150 884 529 408 67 234 895 191 283 514 831 471 138 872 819 746 381 597 598 929 969 827 852 2 420 592 201 861 134 665 313 655 281 754 844 714 845 893 238 581 762 579 483 282 951 630 808 219 419 509 430 402 859 392 360 513 606 519 467 626 432 643 61 209 67 179 46 267 701 603 938 463 219 313 238 299 255 0 674 269 733 94 231 152 522 284 763 653 875 146 775 613 611 15 502 736 983 684 175 575 410 606 625 602 295 245 529 903 685 755 559 538 177 212 833 377 678 166 270 500 839 808 609 914 591 325 586 167 243 590 932 350 484 250 706 202 302 700 15 667 287 737 135 61 465 559 15 614 898 173 469 558 343 794 243 127 972 937 527 231 74 668 135 565 438 458 219 536 946 823 513 37 511 412 775 336 404 923 236 772 508 645 991 181 239 896 191 204 227 101 981 75 714 589 722 270 6 320 531 361 793 782 812 540 958 966 807 413 574 845 843 999 477 638 724 259 611 916 17 727 821 90 177 672 838 123 879 598 71 312 712 533 30 54 889 462 907 464 685 386 458 88 989 600 814 979 904 487 313 967 689 357 746 988 650 537 964 494 617 730 23 165 632 274 95 922 74 293 79 185 159 329 278 840 742 223 463 106 700 87 404 877 132 841 898 544 70 448 87 722 43 362 792 149 459 474 456 40 123 243 251 226 131 909 382 192 320 662 426 788 149 275 537 586 524 837 158 13 733 704 452 517 527 911 465 466 678 853 909 994 893 551 287 63 833 650 582 577 749 744 773 395 266 791 533 634 90 34 518 286 164 255 289 28 248 475 533 84 465 404 587 712 956 367 444 89 263 534 636 610 376 927 483 520 74 452 941 68 994 954 724 814 986 323 56 415 727 254 634 198 641 913 22 434 129 303 50 546 587 111 203 505 507 414 154 936 290 343 371 553 349 491 111 695 158 429 56 162 17 617 946 518 557 218 235 523 16 22 170 521 180 42 903 813 313 628 717 147 154 510 862 615 151 300 415 637 181 948 283 496 318 609 173 227 516 235 255 142 674 844 124 157 392 761 727 587 829 50 843 26 456 887 410 72 731 380 823 796 55 25 968 731 938 456 540 956 284 153 197 3 307 337 649 139 702 906 893 69 200 201 700 83 154 156 530 545 473 327 605 955 331 483 513 797 719 260 359 947 972 378 99 290 572 745 928 753 573 685 551 802 165 76 986 604 399 77 437 897 878 225 42 769 390 959 93 478 480 892 686 738 242 4 621 168 57 206 684 710 450 798 569 296 264 572 717 779 54 618 293 945 931 890 40 48 374 32 142 933 87 812 691 724 933 992 455 97 43 271 908 447 684 55 640 831 858 45 941 281 764 382 320 339 923 940 878 411 708 246 379 207 342 561 789 833 898 773 158 905 918 698 256 403 634 116 599 451 901 692 899 431 681 460 834 504 697 70 525 108 508 786 678 279 825 86 37 743 498 178 879 241 843 51 570 829 442 163 764 885 998 703 55 229 227 302 480 232 214 594 309 524 966 306 278 866 113 573 267 98 186 426 765 930 509 895 705 690 924 636 547 256 28 529 154 200 240 799 750 421 654 175 944 96 160 982 517 30 537 931 321 228 856 301 462 774 47 713 271 574 452 921 921 292 845 465 29 91 383 608 81 401 947 314 133 364 369 941 58 331 276 372 758 858 475 907 765 935 332 838 571 664 666 770 153 880 657 265 191 251 654 482 940 925 951 679 100 849 550 785 728 680 204 338 988 910 882 990 872 970 413 800 454 644 853 67 521 144 139 52 874 468 309 718 134 126 694 819 96 986 39 777 699 768 116 766 185 767 156 693 27 725 541 578 801 7 778 423 61 261 646 951 389 432 272 656 713 557 841 264 383 582 771 642 625 239 797 253 488 757 862 678 786 356 511 285 101 566 249 374 58 963 389 752 690 473 336 457 523 11 171 438 362 836 734 859 365 646 804 795 937 792 519 759 754 240 446 728 433 555 103 717 171 781 146 666 416 170 50 543 576 435 22 433 411 787 393 297 245 751 233 739 251 846 822 459 720 145 443 989 742 790 204 59 710 304 518 806 153 449 557 324 333 319 565 214 225 771 217 424 572 641 664 489 673 321 432 486 575 699 345 467 45 24 381 568 199 405 150 416 101 658 728 530 574 843 627 128 397 454 374 58 608 360 411 161 785 131 526 660 717 507 267 960 406 355 482 542 203 584 843 155 596 708 672 958 984 277 922 242 607 867 549 560 765 74 453 661 829 576 325 828 414 273 259 862 874 898 929 758 453 852 640 425 990 244 133 477 847 765 356 871 544 527 468 19 878 869 536 354 93 809 379 57 974 622 884 669 1 691 152 969 419 552 647 221 21 789 733 932 207 915 140 957 777 857 628 428 162 345 462 398 105 208 952 647 546 548 1000 497 403 502 501 627 874 998 468 49 705 105 254 263 70 60 789 980 810 997 73 479 780 569 818 373 635 389 153 711 318 901 298 399 682 268 672 733 916 295 495 648 955 834 343 10 759 793 865 184 187 262 947 807 848 180 104 237 410 211 590 632 199 973 76 824 262 902 943 294 640 154 540 694 314 36 254 870 895 112 18 874 701 410 984 591 740 780 336 920 655 652 348 515 794 868 313 968 86 1 552 580 785 418 86 835 223 469 419 56 691 397 451 621 577 73 303 287 76 763 205 904 971 441 194 363 874 928 883 199 61 847 538 856 692
931 462 708 163 451 74 807 623 641 455 778 142 808 934 829 347 523 339 203 701 158 711 276 229 294 445 239 66 735 155 18 822 693 256 781 335 690 980 495 528 235 175 646 814 828 67 919 384 116 788 876 960 745 41 339 318 917 489 929 429 653 682 704 410 979 286 662 202 242 342 77 170 902 87 215 969 622 933 524 534 342 481 658 50 830 463 456 316 369 266 854 639 23 149 647 46 579 762 256 862 234 855 621 353 546 817 466 335 309 67 843 305 446 15 402 693 903 742 962 577 30 706 421 930 7 611 473 910 200 607 409 514 676 334 318 491 121 544 73 842 957 211 632 831 793 662 269 785 27 87 871 730 724 75 483 932 412 274 143 471 373 967 303 752 918 600 937 283 306 614 424 616 585 971 554 516 945 754 518 287 963 927 552 228 388 697 499 991 812 969 969 317 0 125 19 824 367 61 112 670 427 28 123 900 661 546 117 540 599 213 938 487 556 236 719 412 36 838 574 844 999 342 547 276 80 260 165 482 2 442 443 777 263 31 450 77 496 391 770 995 86 129 187 833 224 462 675 461 838 284 289 258 33 505 174 721 852 845 348 326 741 479 90 632 101 121 385 20 8 200 378 319 279 762 246 110 93 442 278 477 754 262 583 706 494 614 921 881 354 668 376 671 5 442 134 168 85 171 549 186 813 436 669 44 178 33 508 439 324 175 796 336 71 21 786 709 314 365 148 695 914 498 12 194 638 642 109 221 212 913 467 462 63 184 230 158 24 602 100 532 635 348 909 642 595 790 569 451 572 405 6 666 884 963 787 523 233 860 752 620 831 157 855 938 631 220 772 417 851 462 640 438 970 528 188 880 463 626 380 501 767 283 166 324 975 849 870 648 350 320 266 736 251 545 236 398 49 294 927 651 692 864 476 989 285 639 966 390 769 979 996 43 907 606 911 811 728 614 941 154 513 315 161 935 981 857 363 482 732 349 486 96 650 35 381 105 935 595 978 322 560 45 366 869 387 598 88 490 678 277 32 50 543 462 351 358 584 725 826 439 455 615 616 68 845 960 680 123 947 951 760 838 900 137 649 309 563 15 358 615 544 168 441 393 478 284 436 112 444 778 172 878 503 890 431 451 847 116 349 956 667 372 222 209 913 3 225 515 106 818 912 151 321 595 755 278 311 935 674 210 715 57 291 679 958 949 335 555 923 831 469 284 746 128 139 102 717 461 936 575 345 996 768 884 35 134 140 43 740 499 331 665 516 574 175 650 396 671 275 472 92 285 288 443 888 264 104 18 281 600 559 233 255 427 228 933 403 677 479 111 860 992 615 73 259 353 264 560 951 670 527 6 744 401 968 835 144 293 922 417 764 321 141 915 362 415 620 957 204 755 272 340 407 332 537 942 881 31 571 657 241 776 924 146 392 763 213 579 737 891 930 240 773 976 481 900 739 174 94 354 277 202 942 898 819 317 821 382 297 401 521 319 802 677 257 7 960 656 56 900 301 194 681 836 877 810 736 102 961 565 861 46 344 172 39 689 26 322 598 749 51 842 801 40 173 658 555 956 908 906 866 71 302 969 645 312 223 143 29 536 700 309 956 136 939 675 581 129 980 961 566 822 462 365 359 367 95 758 605 692 896 66 893 236 458 845 991 306 977 971 688 819 609 355 491 572 822 123 910 292 785 857 355 935 316 972 505 611 789 799 48 428 313 693 64 571 52 621 627 429 820 937 99 72 940 958 988 909 810 334 706 162 748 697 697 964 588 289 98 670 268 429 186 136 891 27 414 830 322 80 548 919 612 642 652 568 714 780 300 97 586 855 883 252 164 535 160 674 784 39 901 966 179 997 761 133 522 768 81 604 932 4 626 796 895 210 299 610 742 732 502 355 657 687 713 385 992 73 928 797 468 936 493 230 805 342 686 487 519 462 163 278 848 640 671 728 576 258 11 951 162 76 453 674 226 41 730 370 146 22 295 810 857 136 925 213 250 191 454 618 102 711 844 733 898 769 685 409 260 309 814 672 126 883 882 632 604 865 125 768 128 716 651 837 411 792 490 924 477 765 592 516 4 287 435 1000 110 944 1 545 370 822 383 133 262 743 506 731 365 679 873 964 859 10 482 890 823 291 96 547 532 561 791 465 817 440 875 226 364 138 75 383 445 912 511 359 514 703 201 407 159 272 57 797 858 751 317 407 758 283 243 683 472 279 293 789 603 971 497 65 434 389 67 901 195 476 428 846 837 193 89 664 689 349 171 493 196 912 534 983 208 139 840 669 946 823 122 781 634 964 372 663 14 808 783 762 825 269 265 571 904 644 247 699 504 97 91 555 133 925 663 927 892 278 44 433 952 415 682 493 998 829 10 908 457 859 610 753 218 518 874 214 439 550 406 141 792 142 570 841 336 700 53 116 432 6 132 879 357 957 865 290 887 689 637 465 841 890 729 703 965 921 305 111 619 263 40 402 601 175 258 302 804 628 643 778 989 285 711 264 611 825 894 464 142 658 794 478 326 941 449 288 683 625 205 904 699 739 149 887 971 742 510 12 710 490 304 150 747 895 517 309 993 504 798 820 249 362 34 995 489 794 170 66 25 65 113 752 361 658 694 543 639 254 618 803 608 78 987 524 679 796 50 533 270 969 716 650 545 989 723 49 83 8 320 367 181 226 982 137 328 835 399 992 393 450 539 179 248 509 307 328 536 777 600 58 105 866 308 127 108 380 280 417 629 373 374 30 190 495 943 418 725 499 550 990 613 963 151 845 231 407 983 712 405 983 864 84 953 387 87 527 273 498 38 171 340 463 310 586 474 715 564 37 368 226 964 357 408 597 535 201 154 978 410 615 614 906 422 652 214 777 578 839 15 578 194 480 180 670 287 839 642 616 800 441 461 5 13 547 45 585 515 568 238 213 68 35 389 370 286 337 84 267 926 659 727 94 107 503 70 96 897 211 849 945 42 304 709 348 589 547 343 387 400 795 131 965 471 303 447 900 334 637 438 416 418 144 377 968 512 106 290 42 597 554 557 632 666 529 846 884 672 322 193 893 245 521 538 289 696 304 137 673 707 23 219 766 818 394 413 524 995 562 705 893 774 393 916 976 633 341 417 565 440 292 58 169 673 411 526 689 984 698 726 196 670 674 197 395 973 766 47 947 562 157 811 469 850 59 691 955 698 213 833 452 575 414 484 970 520 691 46 10 628 659 684 912 782 324 656 566 530 576 582 649 617 358 65 74 252 702 644 675 189 74 353 809 529 301 184 91 878 287 839 323 722 663 920 638 136 62 542 638 227 645 712 167 82 997 470 67 120 541 211 572 606 659 296 410 867 61 997 613 433 746 624 658 994 426 677 338 183 946 591 137 216 633 777 768 198 57 437 533 487 374 153 528 648 145 720 309 976 363 282 411 191 34 261 886 795 944 124 486 138 703 780 294 429 945 568 990 177 453 375 199 371 877 905 465 356 244 426 576 17 746 655 553 607 66 156 814 221 846 500 341 593 365 55 746 816 217 906 909 333 471 668 79 525 110 899 474 169 695 799 483 79 104 415 143 210 161 788 176 185 713 315 976 949 199 460 725 145 302 337 910 292 656 664 197 580 670 404 373 842 751 416 100 577 177 327 666 985 280 360 218 565 878 401 459 718 363 974 301 207 92 885 933 130 274 155 975 775 458 419 828 573 983 815 337 329 106 636 587 59 783 868 490 509 887 66 944 934 99 229 241 237 936 398 195 488 925 20 107 127 421 853 275 967 599 312 441 750 526 797 469 192 478 596 753 587 323 551 378 168 550 118 7 323 222 41 483 16 304 157 631 590 517 756 420 202 15 22 850 54 963 944 122 28 560 824 211 283 254 448 706 442 166 76 605 480 875 152 608 492 501 507 315 890 477 464 392 765 167 540 83 687 533 352 965 862 811 915 672 395 44 62 380 832 67 379 602 561 235 955 868 972 332 660 580 856 115 751 564 135 177 338 626 806 945 37 912 743 232 933 709 217 553 528 834 253 494 776 933 147 523 702 249 872 302 244 98 384 635 990 785 623 356 954 710 69 522 869 710 531 936 199 938 733 731 206 134 182 862 430 308 254 960 541 83 97 571 240 394 21 602 425 201 959 938 386 597 341 822 330 978 757 916 703 757 749 181 391 707 61 165 43 725 332 917 167 171 879 395 827 883 119 411 659 288 298 562 347 110 115 394 176 117 397 563 809 276 889 460 3 588 394 731 390 703 602 631 594 708 452 951 498 572 986 739 9 167 721 742 31 816 731 424 734 995 74 518 475 622 423 453 630 203 111 480 485 521 771 43 420 57 533 832 665 763 267 552 501 586 114 669 465 560 567 7 766 326 220 791 284 114 950 588 325 82 129 998 836 73 763 117 695 652 103 190 863 199 779 180 319 498 880 16 558 525 834 66 654 648 553 805 835 70 271 590 209 860 753 195 232 158 72 666 803 496 382 106 60 854 625 798 790 323 738 864 762 919 701 302 886 724 759 352 274 992 346 702 150 852 459 10 78 925 948 870
278 526 440 572 742 342 788 505 368 238 756 29 552 746 904 815 676 4 518 818 537 990 947 739 795 188 836 378 660 239 219 918 465 850 907 660 778 791 208 658 23 407 248 64 651 94 281 923 839 459 148 547 111 977 444 639 644 470 380 516 551 272 525 431 39 999 506 867 896 38 112 5 622 503 838 673 312 10 590 117 142 907 723 123 154 589 466 201 958 389 511 464 645 503 171 636 481 22 670 82 299 355 366 136 354 242 108 569 345 219 906 706 275 231 870 667 118 321 895 779 435 435 759 912 367 548 825 234 419 298 646 977 871 667 666 165 21 937 451 168 855 849 167 767 110 986 113 107 856 253 936 83 945 340 639 802 314 284 613 166 925 622 746 648 63 62 732 291 436 263 691 383 715 490 985 136 641 669 96 44 574 350 410 701 990 761 353 369 337 239 959 101 499 987 919 113 514 561 348 588 124 480 137 270 755 435 785 249 490 972 267 822 25 867 36 526 298 469 280 172 401 521 643 922 317 982 468 491 430 827 810 879 995 348 237 246 14 477 163 959 256 113 223 602 89 474 363 898 781 650 165 133 45 27 347 730 218 431 205 535 608 243 920 31 55 175 762 878 181 621 585 791 446 102 572 169 472 626 725 117 659 756 816 258 408 795 301 402 786 466 531 878 885 823 27 289 652 228 513 497 18 993 521 124 177 502 535 906 434 682 771 829 51 228 95 46 969 526 73 638 191 698 949 1000 946 126 295 826 978 644 556 614 97 833 913 172 832 363 960 855 972 887 4 525 474 229 987 800 520 508 459 668 634 783 217 414 230 477 29 501 687 962 17 301 757 187 464 172 477 432 386 63 854 433 730 922 399 601 918 249 950 67 597 286 169 798 166 351 779 669 720 408 412 537 449 88 292 77 199 86 724 175 875 940 968 518 954 377 735 171 626 881 57 794 162 170 524 137 915 349 933 131 241 398 891 347 72 238 840 190 170 649 820 387 849 549 568 396 554 750 144 974 942 865 211 366 843 517 258 553 550 768 772 645 168 941 413 363 618 737 872 732 11 80 305 31 905 380 690 874 516 302 578 588 186 714 751 456 509 498 575 843 729 761 19 243 196 457 654 212 977 720 378 478 105 336 276 604 937 225 212 703 306 21 160 615 100 932 713 364 283 966 653 199 216 328 754 570 817 638 234 999 463 516 812 754 405 94 392 750 263 876 826 152 696 216 227 675 507 447 844 985 624 126 184 265 923 597 480 385 830 857 615 647 934 774 190 767 737 382 282 223 722 694 453 157 252 42 155 648 857 596 455 583 530 543 66 491 881 346 553 351 159 287 294 159 475 990 602 731 831 892 344 457 310 295 114 140 259 530 141 843 796 932 149 899 423 916 65 383 752 590 558 714 845 771 47 129 549 245 698 101 806 61 31 847 343 560 692 795 874 650 7 757 928 854 674 557 878 634 584 217 324 850 342 345 226 715 632 616 207 932 432 43 931 958 546 467 130 585 128 457 150 32 357 866 564 52 156 994 848 542 787 34 803 278 152 946 67 978 596 278 403 65 34 716 943 339 559 208 914 547 213 805 134 201 898 178 967 982 265 881 627 925 512 22 973 780 982 164 697 814 44 374 835 240 461 119 542 232 388 248 790 615 86 956 560 23 375 810 308 309 222 256 544 154 927 854 439 899 307 333 716 531 356 562 79 646 515 969 376 458 888 591 629 828 425 446 398 377 338 787 443 136 235 687 743 643 731 749 789 965 445 115 577 205 129 181 478 94 249 905 727 550 667 645 711 611 414 273 808 547 938 448 672 241 62 459 882 667 827 230 42 905 614 198 336 801 996 177 998 232 56 574 50 336 127 247 605 254 500 387 239 585 325 828 377 127 448 987 92 471 650 578 962 584 469 987 769 52 589 56 721 188 438 623 28 148 321 61 385 716 523 987 908 639 323 752 620 420 315 605 503 45 201 438 136 122 297 194 5 649 543 982 799 482 502 969 684 816 819 628 407 221 411 632 579 635 536 792 940 480 268 785 631 431 59 146 94 945 764 56 979 630 330 621 493 540 748 196 668 998 457 77 798 595 400 303 944 616 866 622 238 508 54 564 763 403 963 139 974 308 441 396 922 607 488 503 745 17 886 685 220 301 147 963 355 198 82 272 360 315 384 349 183 551 340 765 747 590 433 345 319 100 107 493 253 992 179 454 868 395 879 908 81 913 701 968 332 6 233 337 580 81 592 998 616 523 703 331 986 155 458 408 859 690 924 306 251 718 35 742 431 729 116 327 339 197 547 295 749 531 591 368 930 718 2 437 791 336 417 100 120 984 391 217 695 590 176 55 397 973 254 537 853 757 187 795 606 943 364 899 662 584 989 148 981 31 487 92 736 662 390 366 587 88 209 777 628 552 777 445 229 690 532 121 833 278 957 433 64 555 20 869 916 923 594 764 6 448 326 509 522 751 194 777 681 609 801 481 802 210 909 706 548 354 984 664 997 781 688 446 80 29 565 369 26 933 422 805 192 213 694 579 932 665 232 490 792 374 12 811 814 107 582 164 494 408 883 2 567 132 204 240 583 346 409 680 709 175 955 439 804 124 101 657 555 319 862 456 623 548 685 138 775 612 889 985 563 826 765 185 393 89 369 55 454 999 714 150 539 369 87 248 16 696 673 633 569 392 847 681 290 105 501 153 586 462 115 625 304 756 744 862 228 494 404 921 740 592 135 260 273 613 712 278 689 934 8 533 243 373 180 325 818 247 126 74 396 281 824 201 334 242 38 62 327 115 571 836 99 986 442 719 492 833 890 352 873 339 200 489 899 823 733 737 352 573 284 888 829 581 664 409 887 153 718 401 545 649 570 719 85 816 450 446 93 480 188 77 851 963 707 29 599 85 828 764 758 677 991 685 104 580 604 478 774 725 952 372 139 736 198 216 805 320 680 767 37 216 665 922 383 771 760 982 800 857 88 292 225 782 867 131 677 821 948 303 286 107 203 831 329 617 84 326 519 894 770 618 951 540 793 783 750 735 224 637 30 363 557 489 123 410 0 245 174 49 185 571 679 176 656 71 178 636 71 207 74 550 78 618 210 523 611 290 529 859 285 437 68 539 379 352 504 128 261 694 300 681 60 408 125 311 965 516 483 985 638 802 636 638 782 866 279 533 471 865 302 829 846 457 496 986 272 505 813 418 421 617 24 604 994 725 331 526 768 731 335 834 708 565 588 993 415 77 269 76 103 843 437 560 175 523 341 433 961 721 675 183 780 518 43 21 424 320 935 273 262 140 274 703 495 215 447 180 242 509 561 664 296 558 738 250 119 53 917 255 173 294 41 241 247 274 863 986 427 40 601 388 980 716 593 479 999 62 365 403 373 179 467 801 929 218 869 854 637 938 669 774 528 401 527 943 939 935 822 141 22 35 710 732 193 467 221 157 858 457 642 332 255 356 612 1000 13 596 892 681 794 252 823 174 894 710 903 827 682 86 270 870 497 727 912 510 964 677 671 336 291 439 293 833 484 913 361 197 657 658 607 536 215 999 595 424 726 549 131 828 541 291 658 734 32 932 266 21 640 797 470 48 158 613 359 393 576 981 236 609 988 812 956 847 172 92 316 795 143 268 98 740 9 825 161 468 970 511 53 271 860 324 429 126 3 746 157 848 394 418 133 37 821 688 841 322 766 886 311 481 76 986 686 146 349 816 264 291 102 536 473 743 633 789 719 900 46 742 880 697 797 443 953 848 864 349 138 295 902 351 834 266 151 620 884 41 240 901 350 201 661 564 387 283 195 563 260 152 428 853 418 146 121 579 288 108 505 824 975 401 381 787 773 982 318 18 90 957 109 82 358 440 678 130 395 807 581 857 617 884 971 792 389 191 649 531 976 144 852 153 146 582 704 939 250 110 351 139 257 236 983 953 452 856 811 65 534 143 122 440 333 592 206 931 246 973 117 911 699 438 517 318 485 649 861 113 231 979 214 475 91 401 941 764 371 385 663 79 1 536 182 515 15 61 993 111 70 408 767 480 289 229 462 709 362 863 566 922 58 732 189 843 486 906 630 998 700 709 702 875 510 415 245 869 966 324 573 624 619 100 598 138 303 103 10 517 865 885 33 670 40 403 49 936 837 186 106 706 876 571 600 299 374 967 153 192 287 748 776 679 706 934 489 671 420 868 648 788 562 199 753 241 526 800 610 570 734 935 498 98 132 244 508 13 809 286 739 519 911 350 202 793 52 186 244 9 635 164 460 682 926 554 164 613 540 891 705 990 61 373 897 929 382 857 761 209 621 984 900 573 921 482 850 108 197 510 625 675 877 735 842 244 783 25 320 996 603 390 491 538 728 583 683 585 647 186 77 956 717 457 784 714 456 226 538 584 83 13 693 263 416 999 372 640 479 739 322 993 533 111 48 983 992 484 370 532 328 864 309 62 406 638 482 468 426 998 901 307 807 516 402 536 655 332 313 174 75 562 346 431 815 585 741 273 910 463 140 326 69 18 271 684 277 179 893 259 145 806 609 731 476 903
536 969 483 71 8 492 524 196 112 744 862 811 56 744 353 156 987 896 118 178 965 398 449 253 626 394 943 970 441 206 799 308 240 739 191 863 780 729 119 350 519 718 393 910 189 402 816 1 938 141 327 928 755 9 472 401 77 340 628 620 275 172 285 150 764 938 419 557 217 98 231 243 716 668 313 427 331 502 314 409 15 888 845 381 30 468 94 122 808 27 382 364 741 451 45 130 305 55 206 146 66 687 439 648 384 437 397 329 871 626 107 346 702 138 234 777 223 598 584 302 717 57 666 641 724 369 423 853 680 990 917 647 484 22 924 489 131 42 421 706 368 420 637 272 768 312 246 284 348 85 478 337 703 490 360 190 367 613 352 635 428 97 874 683 916 509 834 668 583 391 224 838 627 915 81 631 18 738 704 304 872 816 464 935 907 384 102 385 671 125 183 888 711 594 956 296 515 795 192 493 997 334 839 542 362 38 738 859 957 901 506 988 967 957 995 693 669 101 963 228 948 312 315 513 99 844 972 565 273 798 293 95 520 178 202 457 326 11 76 674 991 137 649 9 641 426 639 607 800 340 576 520 622 101 853 698 32 873 736 636 194 510 971 841 210 308 860 761 976 680 179 624 411 66 86 855 946 167 292 602 103 183 616 924 789 345 117 201 812 948 559 485 40 895 714 957 291 496 378 925 272 316 656 120 176 810 212 104 610 113 328 371 896 600 333 337 365 891 914 681 715 232 497 800 919 970 448 673 304 656 459 295 445 246 120 537 93 435 196 899 380 776 720 77 844 227 204 704 510 458 553 343 141 958 142 534 988 164 463 25 603 455 905 743 0 148 221 998 797 177 388 250 415 401 431 846 771 82 67 138 426 556 679 816 373 586 850 95 973 356 92 530 369 774 759 902 795 957 319 316 752 149 895 676 861 44 993 850 615 999 31 198 744 449 129 808 324 301 301 268 587 944 406 384 958 673 115 971 110 918 78 542 712 995 813 530 330 446 261 669 286 548 87 197 180 549 886 707 954 27 307 709 505 24 613 519 408 306 952 88 662 551 195 819 280 348 900 276 488 422 512 84 782 165 777 503 257 256 354 854 284 502 642 691 944 89 677 357 522 971 71 317 913 22 148 38 833 683 303 580 104 635 377 108 864 900 748 166 710 385 150 278 843 336 128 894 577 57 692 629 357 536 731 818 63 202 461 436 798 251 983 385 608 987 444 224 726 282 623 194 569 605 29 111 239 324 809 263 565 792 562 957 84 913 936 689 828 961 242 497 227 789 574 421 68 708 390 302 835 132 446 467 826 644 160 5 10 332 640 495 890 844 690 64 931 83 57 424 941 585 398 401 249 6 34 654 889 174 962 969 885 898 865 722 499 827 912 869 283 851 123 589 241 84 542 859 320 695 381 978 466 385 935 538 454 390 998 199 342 815 882 727 188 569 75 238 25 194 157 620 253 20 722 899 49 869 625 259 742 729 262 70 751 552 282 696 168 553 619 256 26 69 788 852 434 418 178 962 433 231 135 302 819 440 537 960 815 959 718 620 17 313 3 717 922 100 471 295 465 514 277 824 332 422 783 44 989 935 821 396 61 687 721 647 458 811 793 334 316 231 147 626 100 20 7 999 366 75 904 339 614 721 760 770 209 769 163 532 98 732 28 647 648 651 318 828 50 902 300 285 820 45 672 995 278 651 563 966 545 749 436 202 108 779 38 564 898 646 817 649 185 234 498 249 501 448 999 706 392 821 502 645 870 623 858 330 340 897 879 169 37 791 425 392 317 42 694 880 474 297 657 990 683 908 72 213 46 901 214 813 585 914 837 334 358 44 543 501 143 89 201 608 707 976 338 185 298 431 22 237 124 618 387 17 921 470 80 921 516 463 493 705 801 263 631 298 344 569 363 143 89 676 101 478 127 702 417 522 891 335 737 646 361 55 308 957 525 56 479 959 295 751 190 3 356 711 955 265 653 102 526 797 219 270 435 401 593 881 375 783 359 50 769 25 651 663 379 808 945 638 5 224 235 642 1 448 405 780 770 692 990 808 322 628 830 641 930 570 617 246 678 573 401 180 511 120 125 128 13 374 533 483 535 443 16 871 981 764 250 361 701 106 665 967 847 296 691 560 440 19 852 692 14 896 794 303 432 459 171 825 55 356 933 688 663 745 779 652 462 483 673 825 91 516 350 369 164 462 743 532 139 643 877 866 792 588 855 934 589 707 579 192 489 789 41 384 345 67 106 72 391 698 604 213 784 571 667 669 457 481 251 897 269 43 568 157 521 135 343 730 629 144 109 963 245 318 822 623 825 737 35 673 750 310 64 921 429 184 407 672 824 672 766 457 567 227 199 134 386 413 156 152 827 866 509 370 470 245 932 293 582 964 161 86 495 843 811 567 842 850 695 490 422 45 364 991 699 869 485 505 781 610 220 920 558 251 346 722 547 316 438 758 395 868 940 661 747 830 867 432 753 75 650 8 140 15 297 292 857 112 887 310 111 467 172 206 926 42 888 187 632 946 288 532 915 833 383 894 442 586 540 745 116 10 504 306 47 496 517 964 655 92 186 587 416 428 247 660 264 504 531 786 730 82 296 530 329 69 290 541 555 909 306 995 182 969 866 422 144 30 607 265 138 107 482 518 90 970 155 901 557 509 259 166 734 873 173 843 757 848 727 874 165 931 601 169 321 23 36 570 647 877 899 989 477 62 158 423 658 521 174 187 268 771 355 470 59 588 909 104 723 194 541 779 578 784 233 86 294 62 153 318 347 530 289 508 410 899 266 827 595 230 19 632 132 985 236 752 612 118 636 124 122 387 661 272 215 841 460 235 814 582 137 358 162 368 62 726 772 125 713 393 226 781 69 1000 803 257 276 11 966 100 846 826 237 693 832 133 581 227 213 379 27 631 949 43 756 6 841 664 193 627 11 591 528 731 530 252 136 690 901 189 447 116 450 772 725 79 548 370 986 98 920 898 643 602 518 770 600 479 775 283 197 822 113 421 44 980 599 887 203 357 624 725 48 105 634 245 934 827 893 478 299 955 451 896 668 703 500 274 807 879 709 706 873 662 412 704 953 397 951 772 977 506 79 240 684 711 633 711 73 24 232 742 211 601 205 306 911 335 341 689 774 579 606 560 881 532 674 511 697 946 133 869 480 355 806 975 42 205 83 269 310 600 883 514 621 98 605 401 875 195 403 486 532 424 97 103 394 881 404 401 389 136 248 124 312 375 556 631 594 413 402 201 527 674 787 151 746 466 487 896 554 578 876 432 646 498 336 593 897 829 908 572 349 579 848 181 829 783 960 846 399 540 473 774 85 447 371 93 544 861 24 825 2 757 96 877 840 22 400 897 925 144 859 438 982 672 763 817 910 20 728 859 476 719 23 398 996 192 374 882 762 865 838 831 279 966 969 35 82 528 207 930 974 763 670 294 281 363 534 236 385 270 418 845 708 947 818 172 88 21 939 532 902 649 430 356 20 979 187 665 856 493 878 493 664 310 225 307 591 657 507 479 208 189 992 35 978 459 546 690 570 767 238 73 765 730 729 963 645 831 513 261 302 600 9 526 805 731 686 27 654 774 335 197 323 219 685 794 469 757 170 370 4 598 453 249 868 376 145 791 618 648 216 958 560 215 334 111 481 185 396 525 427 71 130 168 561 655 635 785 884 437 588 432 573 219 767 130 134 833 929 969 258 737 638 731 6 583 114 451 309 49 149 886 39 832 414 140 181 106 552 503 773 159 243 990 970 174 732 578 159 200 287 309 706 73 660 297 796 115 437 315 43 811 413 534 126 494 549 762 950 781 271 706 486 88 733 462 325 96 492 431 906 378 311 173 682 41 229 568 903 392 523 979 424 568 968 675 167 901 961 406 420 664 700 696 270 957 494 139 74 481 602 714 152 835 687 107 947 577 503 590 267 243 260 493 892 697 468 644 740 74 372 809 566 371 244 257 659 209 33 6 754 66 785 526 230 393 70 193 942 313 984 129 252 224 169 684 719 118 200 399 596 633 985 238 580 440 980 498 274 314 58 108 810 506 923 724 538 887 880 396 254 420 791 249 146 876 456 1 376 519 836 154 689 423 51 216 675 158 937 363 337 820 609 486 611 612 154 626 572 506 121 228 491 792 175 546 496 546 823 912 979 53 959 708 443 808 12 97 620 430 590 89 339 363 105 614 475 415 54 55 177 766 166 244 218 822 749 69 370 449 790 611 452 792 52 516 758 393 894 947 804 272 681 812 927 675 693 80 514 395 265 472 849 169 490 799 705 503 95 95 964 267 854 76 994 98 550 168 745 319 786 722 696 254 60 409 598 851 831 254 575 322 228 604 571 734 676 336 863 412 851 495 975 878 351 862 564 394 65 870 263 133 761 255 776 583 918 191 151 805 644 873 778 899 802 906 735 858 688 904 508 956 551 227 455 663 739 516 597 56 592 989 256 104 586 813 539 645 255 197 529 246 869 574 652 399 53 264 698 770 409 499 198 496 222 386 467 89 184 72 630 47 928 372 21 541
202 975 78 143 537 553 650 988 804 597 9 631 676 877 384 833 566 514 805 914 708 59 627 185 256 228 878 53 790 49 51 472 549 575 862 718 715 562 529 826 994 699 939 500 671 720 801 157 492 209 408 801 555 523 379 555 746 59 416 179 150 307 637 486 300 304 161 498 452 446 206 964 565 192 768 853 541 742 837 58 231 586 268 269 137 170 796 213 153 168 184 531 753 151 36 371 845 707 287 373 32 699 245 32 332 753 952 867 74 239 865 421 794 991 756 152 773 558 863 890 279 716 861 692 280 230 484 772 46 285 874 878 76 265 996 586 290 486 974 263 215 344 398 441 136 723 338 874 275 341 793 800 615 716 120 655 181 148 15 566 260 22 940 831 610 30 335 63 204 372 474 889 248 265 931 509 336 609 621 875 681 647 378 386 241 944 634 925 543 136 774 276 183 890 115 535 916 143 687 402 840 579 394 274 417 751 712 939 651 882 691 652 559 120 203 822 930 475 646 117 433 194 730 483 490 155 917 182 495 892 146 960 617 943 783 362 498 930 656 680 226 394 426 765 508 753 915 823 54 241 117 57 375 887 369 480 860 700 668 607 843 804 589 831 798 755 142 834 536 359 89 514 337 306 672 967 486 271 519 138 815 123 890 417 421 399 750 543 383 958 295 729 470 716 903 514 223 64 357 258 325 142 91 700 645 182 713 490 946 760 625 771 919 908 932 301 690 190 25 126 363 766 109 852 684 491 935 661 97 633 26 130 16 708 449 483 419 335 302 791 673 53 685 736 1 998 147 182 358 645 821 991 897 932 870 793 789 224 276 494 975 186 69 356 79 705 929 916 643 161 392 983 718 258 193 997 582 789 641 933 108 82 857 664 877 60 622 537 966 681 501 9 381 315 993 608 787 131 819 491 96 94 636 17 736 678 281 237 425 394 171 961 792 362 53 613 252 225 228 916 446 933 382 347 583 720 614 565 391 960 56 276 428 200 960 367 524 537 749 335 908 200 255 652 463 245 700 715 411 123 941 146 134 402 642 79 19 707 683 510 17 478 772 740 585 810 659 456 726 8 921 749 128 881 499 718 618 97 220 671 599 951 709 173 968 982 291 627 270 687 8 273 904 213 657 192 401 31 809 766 165 26 644 501 406 584 811 839 923 901 390 148 733 295 310 12 70 745 205 498 588 551 227 89 326 963 102 395 848 72 229 504 488 661 628 531 938 392 624 841 964 630 514 895 500 212 271 928 163 312 303 482 710 228 443 684 666 934 669 564 707 97 724 648 11 712 544 972 777 299 22 899 497 884 607 454 60 131 471 402 580 691 925 455 311 569 521 172 20 261 990 941 958 491 86 142 286 426 439 972 24 635 491 741 706 486 991 627 192 724 29 305 178 7 962 405 185 193 376 722 859 30 18 60 496 482 905 458 188 464 222 15 918 643 387 329 244 816 274 228 820 771 12 776 578 419 493 889 665 966 972 269 330 728 829 412 4 767 200 429 886 434 850 835 199 670 308 448 247 147 47 742 853 962 209 501 130 150 472 448 371 771 329 438 489 705 553 924 7 390 177 727 207 46 695 571 686 854 14 352 266 644 896 228 356 491 283 314 613 175 661 877 50 570 445 974 347 344 704 830 307 625 415 561 995 634 982 637 6 5 594 716 564 451 509 827 950 162 738 815 39 851 212 766 269 374 432 933 232 644 331 728 457 58 372 771 701 917 693 396 318 750 480 907 742 277 304 360 648 784 800 853 999 377 173 326 507 337 696 564 157 250 106 669 732 276 254 198 360 622 284 957 779 612 889 77 316 849 240 912 936 593 563 412 320 607 467 795 405 910 111 315 970 417 593 20 373 810 334 979 160 490 174 997 898 289 55 797 949 645 250 958 664 46 13 388 595 693 600 33 272 783 328 835 31 528 539 663 920 461 503 873 616 121 28 160 277 575 34 241 854 145 306 624 238 866 158 910 505 665 947 236 830 79 434 636 679 574 875 84 400 305 723 569 100 817 251 595 82 881 912 619 888 858 437 633 770 552 893 395 987 544 479 457 635 72 297 887 253 712 868 102 836 423 482 613 213 640 956 697 755 729 802 538 689 47 132 14 513 282 438 59 483 411 121 77 561 349 198 571 454 653 876 244 450 691 978 356 882 677 340 873 197 211 72 481 866 78 818 116 734 98 748 71 765 622 129 99 235 752 219 155 894 405 301 416 579 463 827 238 699 903 211 5 388 456 670 838 113 7 407 408 678 859 431 478 35 593 620 129 913 843 677 614 37 884 871 224 393 965 633 973 365 451 88 179 826 59 816 802 21 439 364 685 456 465 604 330 873 547 623 595 81 242 370 220 527 163 210 8 652 16 148 281 368 161 380 40 612 166 504 983 781 949 179 561 849 460 584 188 42 345 832 493 601 783 447 63 846 398 522 460 33 218 154 354 655 855 856 799 847 141 743 316 808 200 168 159 516 304 602 675 236 834 572 820 66 692 461 790 965 198 359 553 745 14 747 576 65 155 654 517 94 425 722 809 436 862 397 13 455 887 744 207 562 725 494 292 864 315 414 643 528 480 813 708 234 334 190 78 763 884 127 22 957 549 389 89 348 773 883 598 313 203 143 35 114 704 409 250 317 880 567 645 737 42 429 321 880 477 309 482 374 321 945 32 926 283 822 634 757 573 533 231 548 320 943 998 944 721 682 339 702 661 887 693 530 796 218 364 159 110 87 373 531 551 424 15 459 798 909 102 754 347 156 518 547 119 422 152 662 384 954 90 155 67 262 52 955 628 453 707 288 627 119 1000 122 166 418 126 983 81 3 316 769 518 775 597 959 491 546 210 833 363 698 13 884 647 937 99 576 792 511 321 795 341 911 531 717 900 703 347 64 238 988 438 413 484 27 747 842 927 265 213 182 831 289 360 362 18 590 553 105 326 532 515 680 633 77 1000 976 599 725 747 554 983 515 556 186 325 116 402 721 245 145 984 992 693 315 775 927 150 731 903 195 582 517 645 551 224 914 621 538 390 263 977 68 359 626 551 885 510 141 209 0 160 99 318 75 833 520 991 901 727 57 862 550 870 339 380 187 301 784 341 989 199 631 250 98 161 93 302 214 222 891 466 237 730 196 261 667 507 149 244 444 390 402 846 441 844 476 37 649 130 694 726 963 98 324 595 399 767 568 267 619 275 341 403 592 805 852 687 799 770 632 643 928 215 481 847 377 767 124 884 803 162 139 923 462 316 475 391 785 715 540 798 144 557 319 233 581 324 807 932 606 603 191 857 92 963 577 643 764 373 526 814 469 528 697 187 900 227 761 957 346 864 221 983 296 65 294 999 273 178 466 917 298 221 107 362 727 894 841 866 131 597 118 750 396 317 314 462 998 455 611 616 80 465 542 743 674 903 95 427 984 314 810 306 135 542 780 442 933 953 43 132 728 173 353 370 299 205 776 550 485 959 791 292 123 623 403 247 759 235 720 176 705 28 420 459 967 766 367 469 175 832 924 577 647 564 552 382 735 153 169 891 881 335 73 982 980 735 598 39 151 566 663 132 879 773 906 522 855 419 342 425 312 908 321 507 985 921 366 6 176 469 605 173 535 791 487 795 23 945 239 175 688 878 464 843 344 951 246 318 596 211 458 955 430 536 45 122 831 465 49 840 560 475 828 965 133 574 180 40 333 104 714 752 778 744 5 896 52 19 233 168 973 652 166 557 692 544 465 949 760 363 468 159 608 245 354 755 224 226 410 447 189 96 675 666 285 332 67 786 170 333 823 616 767 70 125 925 638 564 140 719 762 134 71 672 90 438 172 368 349 625 63 39 261 226 264 854 653 320 101 203 10 568 225 200 851 318 814 608 327 888 323 358 85 929 869 823 786 720 758 653 658 346 423 916 361 521 502 933 126 315 825 514 591 372 345 455 386 188 41 426 257 127 630 36 844 625 640 850 586 246 473 265 574 716 395 338 477 607 258 295 817 602 451 617 961 246 525 175 729 629 979 646 292 634 629 698 44 142 981 36 573 370 797 534 986 36 440 485 834 952 30 404 639 597 752 271 719 616 942 622 824 488 104 507 138 412 569 575 556 901 506 786 343 432 948 883 575 194 751 194 230 684 61 541 806 931 609 591 812 636 558 615 84 884 322 589 442 576 2 396 922 78 969 656 293 184 570 810 194 452 112 662 404 888 427 419 58 360 249 981 892 172 951 946 740 983 167 423 201 832 355 874 953 38 59 804 603 7 435 530 282 832 110 166 838 582 478 589 977 53 997 703 971 195 910 807 385 112 259 206 557 375 216 889 350 741 545 97 83 134 103 61 660 421 739 277 40 863 902 413 571 631 512 296 448 92 510 110 711 565 899 423 208 224 788 738 278 296 587 172 534 71 872 659 907 529 460 840 518 623 48 963 716 614 839 510 267 73 38 664 766 164 771 287 305 996 597 557 242 423 351 818 217 214 152 940 858 804 867 139 412 944 162 192 523 158 243 404 352 533 62 854 895 629 835 106 782 862 741 227 934 808 164 758
62 957 404 880 878 34 375 404 703 292 254 179 982 984 337 176 356 658 83 440 823 222 601 140 384 761 153 116 487 225 696 894 798 15 290 602 427 780 762 846 118 206 928 278 289 370 705 534 578 738 577 174 501 556 19 402 704 895 636 721 212 320 963 246 344 645 894 327 984 303 658 319 954 777 579 440 42 689 887 9 243 457 503 98 455 807 864 896 575 907 272 514 262 837 618 227 156 34 157 899 512 282 833 962 475 206 847 116 795 61 739 384 593 688 187 147 301 782 811 947 983 479 926 343 538 726 787 568 931 769 816 852 267 284 264 580 871 962 997 504 89 876 550 134 918 370 722 170 666 974 869 568 93 286 116 338 542 561 620 820 962 829 299 819 779 690 283 874 930 69 589 53 343 173 81 495 623 922 805 808 743 134 358 578 490 146 549 330 7 421 843 489 369 200 74 497 899 284 860 216 632 874 882 125 199 846 557 825 700 233 33 692 345 941 861 791 217 270 45 137 572 936 600 476 508 132 129 743 146 95 462 35 746 461 713 119 856 293 772 544 971 604 71 713 685 945 640 131 607 412 520 422 121 377 306 627 715 147 4 476 708 227 637 431 321 415 284 268 554 457 964 816 331 924 771 973 839 497 34 786 58 806 536 27 570 478 720 385 757 105 51 410 457 14 714 928 591 115 725 764 9 305 317 333 294 723 5 610 537 891 528 17 961 24 872 831 534 878 426 467 249 496 207 640 782 623 428 500 325 484 197 64 817 891 509 317 958 564 906 32 937 21 72 244 980 916 919 676 841 103 738 582 162 914 914 296 268 59 859 774 857 603 411 681 849 61 52 196 84 458 402 512 260 255 527 936 261 748 150 121 652 912 131 805 599 891 447 810 410 530 956 92 122 556 694 719 588 862 905 533 543 999 965 818 505 455 974 786 608 619 621 279 204 823 333 431 242 611 471 942 883 834 654 849 188 825 364 122 957 845 524 607 638 981 535 454 824 162 663 478 0 731 880 551 653 451 996 294 183 702 174 77 799 593 613 746 695 549 564 755 106 24 531 909 466 128 419 909 786 296 945 47 424 318 868 153 737 779 412 632 516 631 107 855 801 382 500 651 993 105 309 826 773 510 195 451 634 905 489 8 265 640 886 852 286 576 379 614 888 220 134 664 900 984 733 189 493 423 560 482 595 537 374 193 80 468 387 31 497 100 615 295 820 199 319 688 234 435 778 430 148 134 296 468 541 315 39 607 806 675 126 691 507 239 991 679 6 458 667 853 114 146 912 667 862 708 686 168 850 536 24 402 330 350 566 345 529 650 657 390 144 289 911 809 54 357 332 732 477 118 478 737 662 958 210 876 910 534 553 217 133 844 619 906 346 715 279 361 91 89 285 450 450 599 123 3 223 150 598 267 876 655 295 7 97 563 558 442 271 131 645 190 211 352 627 39 232 933 442 219 256 482 689 44 532 507 597 731 323 61 423 978 736 579 763 237 414 610 794 446 159 370 432 549 170 454 949 401 251 520 386 826 214 328 13 941 163 28 495 47 41 908 970 595 409 368 63 175 650 904 293 169 390 65 461 225 172 378 201 480 430 405 96 75 231 524 485 236 78 248 53 523 673 661 12 837 258 573 14 321 60 253 449 115 141 254 26 384 434 405 453 918 348 497 590 571 539 105 213 267 561 591 222 44 102 755 336 978 605 753 397 136 774 861 829 900 315 145 20 318 768 307 951 83 688 826 385 30 809 131 727 873 723 941 995 30 389 25 511 330 959 26 751 280 479 651 145 438 944 167 349 207 257 997 584 78 977 416 140 464 592 42 701 48 339 987 826 870 355 225 433 446 247 6 224 693 21 800 57 240 149 696 158 104 202 63 79 298 259 752 565 918 563 587 844 288 903 382 421 487 901 765 808 445 104 253 23 389 405 38 154 635 366 929 368 918 853 186 699 477 789 858 472 637 691 103 342 729 929 341 581 504 75 840 95 633 522 820 190 644 614 58 105 656 56 617 582 564 327 698 38 729 205 188 978 793 399 664 683 283 18 254 22 587 70 53 710 402 225 330 194 582 796 717 661 47 707 127 371 272 877 512 288 487 367 284 896 646 776 11 10 497 250 353 677 446 488 197 431 224 992 109 518 256 671 633 320 312 797 225 496 422 766 928 100 910 120 241 160 386 884 639 274 272 103 658 633 646 44 468 29 500 125 333 465 670 435 25 895 501 609 798 987 658 825 411 569 335 648 33 546 991 976 34 523 796 812 834 697 814 925 228 353 127 742 823 748 44 758 912 726 709 567 108 65 160 783 444 310 195 641 803 602 196 338 12 473 83 415 526 248 899 603 904 769 192 352 290 255 352 606 360 474 569 642 922 998 143 396 30 68 459 298 893 802 173 155 88 734 366 406 397 269 513 312 249 340 729 835 597 626 118 276 364 186 138 515 6 790 633 316 924 35 86 115 638 277 677 173 682 890 926 483 917 128 606 361 387 625 922 191 413 936 242 329 869 904 199 644 486 498 395 175 247 960 245 788 708 313 514 177 803 82 876 64 934 755 861 504 80 1 652 370 675 948 929 719 464 425 59 668 818 179 267 827 34 698 496 87 494 594 744 837 477 322 151 198 908 226 932 417 187 354 654 47 507 745 503 237 893 180 476 438 255 938 820 30 592 484 457 376 850 851 579 555 252 604 321 838 136 335 110 753 173 467 930 135 437 547 777 646 280 67 292 934 581 747 290 391 156 854 736 840 511 979 904 32 434 586 265 724 783 780 632 932 18 628 464 464 79 468 211 908 619 109 459 380 401 791 435 378 863 631 237 413 83 112 892 749 9 913 889 754 752 834 471 273 532 525 696 852 191 502 722 804 241 142 18 470 218 855 907 429 860 803 449 927 877 784 787 400 244 907 816 480 985 986 576 113 645 347 763 341 444 924 554 292 4 759 449 499 543 551 455 822 694 681 187 845 292 76 305 15 565 767 480 568 513 922 757 897 808 669 585 556 758 395 768 138 726 2 760 181 78 941 898 526 327 193 78 244 261 422 396 407 879 108 121 311 135 611 901 124 824 90 644 281 537 176 472 305 851 571 384 192 118 760 361 307 986 716 41 665 304 942 79 764 605 314 819 373 465 381 868 728 191 920 587 676 428 99 878 164 620 43 306 889 781 815 114 952 537 110 116 3 490 8 823 215 552 98 87 143 877 451 941 240 287 867 799 372 295 360 489 858 636 351 614 416 986 85 984 933 423 167 649 655 58 334 256 670 820 968 965 596 370 988 486 184 763 66 784 139 183 297 82 807 150 209 781 328 499 610 752 119 918 101 887 777 824 635 279 291 611 680 478 892 14 729 908 494 886 73 728 544 467 206 209 940 828 994 150 454 662 647 14 287 545 709 127 639 800 752 233 629 758 127 843 382 40 552 978 377 306 630 725 793 354 208 759 171 392 865 595 440 547 969 575 675 362 221 690 252 659 672 642 684 434 656 851 999 15 459 693 456 313 392 242 879 698 486 484 418 374 77 997 519 663 151 447 702 380 357 753 813 150 687 199 902 328 870 407 229 280 132 546 891 918 270 38 821 361 967 145 278 303 909 499 25 930 448 155 86 753 362 75 50 583 873 555 679 251 559 889 741 915 612 901 152 219 27 834 585 22 966 598 916 983 513 909 664 657 576 432 350 756 117 361 233 494 185 356 580 278 514 351 420 342 302 538 94 492 394 839 616 952 660 356 169 415 388 670 437 675 300 418 935 215 324 764 717 105 659 862 947 194 721 748 955 480 985 527 238 898 196 932 975 837 401 179 219 498 481 284 318 839 831 557 510 749 939 964 690 22 228 206 819 682 893 798 266 758 398 663 241 784 178 51 874 644 731 645 828 762 88 986 403 363 770 901 836 352 875 474 750 195 263 79 476 570 443 984 491 111 761 872 452 433 953 204 732 202 383 71 463 787 574 718 973 838 548 305 818 234 218 518 147 608 359 591 832 763 136 17 946 683 408 109 111 966 55 855 981 535 200 694 863 943 744 201 573 78 168 331 730 783 792 977 69 395 617 306 365 727 814 786 137 839 165 563 740 763 989 382 885 41 16 694 848 895 235 453 830 881 506 488 492 41 521 795 678 274 917 117 765 186 220 883 37 266 692 815 846 962 36 231 363 623 46 36 674 711 950 362 517 383 92 901 31 266 898 996 436 380 775 235 469 78 622 308 460 826 439 701 651 277 239 261 130 791 923 548 40 1 166 207 540 382 711 143 245 908 482 406 545 103 61 554 161 445 624 528 842 286 693 353 59 856 441 927 781 671 712 323 915 752 921 142 718 963 881 114 308 347 216 521 444 258 275 838 643 234 253 37 48 773 530 761 246 724 236 518 303 294 28 317 230 942 990 711 735 151 583 514 587 585 49 156 446 419 227 212 17 327 800 700 810 893 866 312 649 491 393 282 282 395 11 255 943 525 182 51 562 806 706 140 972 311 682 482 785 513 304 503 280 376 533 118 445 84 189 380 203 538 756 165 326 740 458 469
51 889 733 98 112 128 373 852 480 250 774 969 531 610 728 349 635 221 183 292 605 184 255 584 608 553 5 774 628 207 3 956 28 763 595 860 652 235 505 679 853 123 717 204 228 677 582 90 680 955 806 725 179 386 377 489 27 436 452 822 407 11 604 697 165 942 657 946 423 222 9 785 225 148 567 497 238 449 692 147 825 34 603 875 476 894 272 860 856 781 19 5 820 215 492 991 148 85 901 77 194 951 580 592 734 489 77 330 556 651 917 11 39 167 398 981 975 3 267 37 890 646 129 460 115 745 636 907 327 882 725 637 404 901 184 79 727 123 730 120 451 986 260 721 246 667 937 589 306 449 637 273 178 202 478 236 714 784 491 138 834 224 144 115 187 806 742 778 244 630 732 594 899 918 397 63 268 761 649 858 790 893 297 356 879 828 685 484 447 137 350 704 700 128 140 143 918 713 145 735 712 307 644 217 629 667 515 154 914 379 522 446 395 838 826 706 381 373 139 598 932 644 89 978 754 591 689 737 2 643 669 242 383 574 613 342 960 241 239 872 426 780 615 753 511 474 554 873 963 801 133 930 930 48 416 125 386 565 273 938 752 149 648 312 799 192 509 777 565 535 83 4 705 486 686 395 326 208 8 604 231 226 324 145 690 385 872 940 740 158 569 667 920 227 97 532 535 452 169 147 203 850 298 971 624 717 351 381 149 575 270 8 726 555 355 834 883 688 910 156 161 572 391 356 596 790 216 275 795 134 909 980 989 546 427 802 466 657 479 391 968 676 206 874 634 518 345 695 645 674 889 690 867 698 972 69 7 770 339 179 155 622 524 61 341 324 221 964 214 767 402 650 175 679 462 766 527 413 68 536 158 479 523 514 674 922 967 648 419 791 441 351 282 776 366 174 135 680 379 696 939 759 802 822 292 758 417 569 707 291 722 701 841 267 205 865 662 78 323 780 900 475 30 867 314 431 170 119 951 860 405 136 254 142 435 684 310 879 338 735 374 74 724 559 835 23 143 500 803 121 315 954 189 653 840 134 103 148 107 714 332 622 411 17 919 621 809 461 396 10 46 548 706 646 577 783 801 345 45 510 874 47 521 467 47 403 993 490 120 978 877 439 229 476 630 689 353 839 693 752 506 187 882 94 897 687 87 148 518 606 699 572 108 792 765 759 873 980 844 284 667 196 159 365 936 310 105 227 384 566 954 655 191 403 741 808 16 58 661 760 470 742 226 75 842 312 933 655 42 814 458 689 431 653 312 95 301 826 251 188 279 349 378 289 79 199 59 552 543 217 761 659 76 215 295 600 821 80 898 122 61 575 304 582 196 182 953 339 941 230 457 673 881 918 467 696 948 93 574 369 150 469 36 414 894 456 508 542 17 333 832 914 990 183 88 182 25 66 590 764 434 721 361 630 824 293 845 307 167 414 220 696 202 602 300 200 376 382 450 418 583 648 791 399 271 475 848 727 536 212 501 712 322 977 299 359 625 58 342 724 713 742 73 954 587 218 676 147 925 929 290 465 880 539 812 754 472 347 288 733 176 470 777 497 60 724 123 601 430 586 23 419 673 908 198 514 928 679 499 255 540 144 302 768 980 617 102 923 197 316 738 484 860 395 456 240 716 635 548 841 703 965 916 680 421 816 296 47 86 692 237 564 739 895 464 18 188 365 348 658 465 614 436 849 152 869 542 740 571 410 517 835 227 880 986 596 694 127 245 276 775 668 212 947 597 575 618 300 146 873 784 521 209 286 125 681 162 375 591 270 453 712 331 595 20 908 579 919 78 335 100 517 0 529 978 764 211 365 798 308 947 832 409 711 776 355 389 263 770 964 446 999 564 28 6 254 601 892 259 674 429 857 510 336 11 885 606 601 684 97 264 612 347 27 538 221 893 876 908 257 439 76 265 927 982 420 829 737 602 562 659 877 813 233 344 192 721 875 485 497 715 992 622 282 330 255 422 499 121 271 620 466 994 85 399 295 743 903 570 248 1 297 247 465 757 734 964 602 794 374 248 701 111 297 223 179 177 604 633 867 101 458 697 648 132 54 911 391 235 812 560 935 90 499 420 623 234 168 289 651 926 911 469 677 486 578 572 210 627 478 473 532 992 429 773 455 437 76 753 24 163 128 647 195 955 220 641 614 810 284 26 927 907 299 704 18 213 282 236 836 316 911 257 680 839 846 545 443 308 833 33 338 58 314 449 969 805 828 484 120 186 128 340 394 850 970 241 413 261 905 655 207 71 594 153 174 938 627 352 938 822 295 519 189 44 329 977 221 952 584 671 132 138 725 996 562 751 775 468 862 614 499 131 461 489 1 393 783 69 602 497 910 623 961 359 587 679 420 320 763 962 961 319 364 958 783 40 154 534 374 696 453 793 167 575 932 746 550 406 35 611 930 849 509 811 73 745 108 750 912 63 792 414 113 201 663 134 837 857 728 654 1000 117 251 263 661 915 785 4 613 48 212 999 931 984 148 141 754 578 503 276 293 807 897 665 700 539 711 21 967 283 823 530 768 797 136 474 154 576 575 843 175 459 57 387 433 24 15 646 541 557 535 771 440 358 714 96 788 454 20 541 18 95 708 723 112 388 974 329 29 433 116 114 855 262 411 204 204 22 818 233 295 568 11 594 489 496 239 230 531 66 78 921 276 946 172 868 276 816 716 931 613 965 171 488 88 945 115 507 298 218 266 284 329 998 691 424 13 922 150 35 356 440 926 29 262 512 595 621 581 122 811 974 928 482 897 800 572 502 689 195 122 600 435 780 238 642 248 495 580 688 706 852 394 335 92 67 628 124 542 208 149 817 531 84 596 858 508 828 805 520 189 432 666 870 666 612 559 116 340 516 788 878 39 983 542 891 201 924 933 249 81 385 985 763 285 328 9 285 822 444 335 544 921 562 921 185 948 589 153 291 197 356 187 526 252 815 956 412 469 782 553 82 968 34 729 768 962 313 884 643 550 81 955 573 412 836 684 778 844 902 21 709 653 551 967 546 603 906 125 786 505 278 997 56 785 503 601 599 698 759 819 325 782 553 588 558 919 215 804 888 584 109 333 985 516 72 688 174 642 55 21 31 821 142 887 563 983 392 763 904 773 731 311 666 668 719 981 935 803 74 30 979 116 663 693 305 611 54 164 487 885 827 550 256 59 403 367 895 871 242 329 371 924 443 5 364 965 428 768 75 288 823 776 13 868 477 142 98 315 863 329 18 336 293 138 678 505 991 252 438 150 610 38 581 991 354 603 445 580 865 496 281 406 609 33 157 29 698 148 748 170 425 470 632 145 106 164 859 442 887 986 764 720 110 253 736 143 913 976 670 903 286 55 525 295 785 992 151 667 653 928 814 947 442 777 91 211 137 934 864 12 681 977 309 330 755 856 269 533 70 514 448 33 365 287 12 762 65 892 708 500 460 902 380 502 787 249 970 475 50 339 343 146 552 640 533 128 903 473 294 745 126 289 173 960 277 915 940 992 677 570 217 114 756 615 762 323 408 428 547 805 584 709 973 67 875 773 461 567 118 275 303 899 37 242 318 423 357 511 362 314 781 297 833 732 349 639 415 539 818 825 598 206 252 760 390 671 382 750 640 562 760 345 651 397 321 69 718 124 500 987 528 535 119 320 792 389 702 23 311 142 808 926 988 995 711 812 199 544 52 890 660 520 287 612 626 133 997 326 885 698 529 298 687 970 804 853 367 673 585 443 166 756 232 522 796 176 400 166 866 782 498 496 566 595 337 696 549 518 418 430 222 423 171 576 360 569 147 662 559 839 253 812 333 215 224 779 243 490 561 807 871 393 334 973 130 761 62 543 93 983 210 523 668 78 555 791 737 894 884 691 861 961 80 550 207 502 767 376 950 556 658 41 929 730 537 73 182 742 85 380 855 233 862 490 617 221 136 728 99 753 976 450 981 20 160 802 619 539 190 376 483 860 156 184 154 969 164 410 961 207 943 921 927 492 735 339 363 583 876 47 10 339 869 448 949 341 639 107 831 325 701 496 957 838 64 758 410 975 514 422 481 240 772 56 846 2 987 780 788 322 258 687 413 595 113 149 830 905 886 916 758 350 368 447 172 343 683 813 631 669 275 124 504 637 250 731 769 145 934 668 616 322 49 273 789 228 959 328 691 52 710 48 240 789 944 669 779 498 219 184 656 186 471 898 401 708 280 183 664 324 638 304 369 250 14 327 847 188 94 238 104 122 180 264 266 324 969 510 783 765 493 986 837 496 490 704 346 833 851 588 819 218 942 376 912 177 127 862 57 317 956 414 650 447 729 79 307 234 532 43 463 516 475 284 892 958 966 771 38 215 854 710 32 717 896 595 749 209 370 103 695 951 372 767 41 10 675 728 592 1000 193 824 607 60 995 258 43 54 455 81 168 148 181 951 905 499 15 981 586 665 747 988 375 402 53 999 317 813 128 86 588 783 720 518 394 408 682 181 766 167 200 490 92 580 672 745 274 223 923 111 192 588 336 544 550 632 838 621 513 709 494 938 971 183 593 33 744 86
716 961 40 883 908 660 474 764 177 824 744 976 63 886 833 894 395 894 989 976 901 343 320 16 323 943 166 537 768 154 491 282 980 216 667 226 671 310 268 968 866 333 440 735 923 938 727 717 94 168 149 387 419 708 818 712 905 784 535 29 332 86 252 505 12 788 154 628 760 69 774 77 450 706 938 780 262 983 645 876 460 857 874 410 108 337 272 932 725 151 106 476 375 939 765 999 950 224 131 377 975 561 309 479 305 620 796 256 426 174 371 769 280 755 600 101 638 599 786 743 277 575 270 870 875 129 692 552 674 694 478 436 770 824 496 946 414 739 325 396 809 61 156 408 513 840 710 533 237 530 935 126 72 122 289 140 827 742 942 593 445 289 839 546 162 576 761 972 408 667 848 976 917 681 420 204 240 380 801 969 879 587 730 621 495 611 864 557 616 336 916 158 448 948 576 951 227 672 236 552 250 973 934 828 264 810 552 356 967 704 733 11 544 478 132 945 926 284 580 260 82 693 887 29 752 944 415 393 701 494 729 651 949 53 840 633 858 110 811 707 763 951 97 379 612 299 422 823 115 392 136 896 627 701 231 89 53 481 407 777 19 146 274 458 775 894 862 736 230 516 914 885 666 348 271 498 720 568 443 930 416 657 978 689 907 278 417 751 526 376 813 232 508 784 245 713 401 240 930 880 721 586 699 728 747 73 4 352 114 436 439 952 713 434 198 409 315 478 639 364 472 865 736 591 353 441 847 413 655 136 127 531 21 174 256 832 571 520 441 453 150 933 291 173 295 133 62 815 311 444 292 803 854 30 376 149 37 410 902 570 2 799 531 513 540 839 487 56 803 949 804 515 502 194 79 149 359 645 321 325 599 822 870 290 188 297 997 76 60 98 698 340 970 328 781 90 139 644 269 735 399 153 273 617 708 905 390 101 523 172 220 626 247 771 703 214 857 677 276 211 258 416 960 841 822 917 524 527 719 827 389 864 170 967 750 864 55 145 468 649 301 84 221 415 71 241 955 601 288 260 113 452 555 121 662 140 779 834 254 369 755 938 563 671 214 770 715 864 584 135 207 807 537 905 911 966 279 71 334 298 310 881 18 175 218 509 313 346 352 776 604 344 120 800 41 554 223 324 58 243 430 876 591 97 757 637 771 885 593 388 767 732 17 735 676 236 663 953 739 384 493 42 551 44 59 948 951 21 844 368 101 713 316 556 738 966 845 474 940 790 894 525 665 876 898 119 595 588 878 653 843 90 821 786 885 374 971 436 939 204 140 975 620 553 646 736 338 601 921 587 0 225 856 817 501 615 670 253 559 479 103 23 275 693 614 484 918 54 598 199 588 347 424 70 785 149 982 540 617 374 74 601 67 151 90 64 119 889 728 754 126 142 861 606 197 893 689 705 191 998 509 730 326 560 993 93 466 197 307 856 22 243 299 881 702 880 98 390 322 262 373 442 209 1 241 959 396 726 790 36 503 61 624 981 137 439 693 792 48 633 267 954 35 540 532 348 647 701 979 291 30 499 185 671 748 129 135 386 954 902 577 719 379 716 66 822 621 60 405 625 516 443 451 873 248 990 421 356 33 542 859 174 336 157 865 307 964 806 585 725 751 24 656 949 518 27 695 388 438 459 479 315 344 146 351 587 896 4 385 29 990 108 8 948 812 599 947 297 900 977 397 62 86 514 562 297 832 987 609 645 210 274 626 176 410 24 668 519 9 932 403 464 829 887 165 157 830 848 383 51 759 323 360 316 93 111 95 21 14 493 446 263 909 501 45 674 808 627 485 187 173 841 96 737 394 343 797 854 628 930 969 564 582 355 819 229 303 116 255 603 681 136 83 681 447 320 792 340 974 758 824 965 610 801 673 146 10 646 242 407 784 587 660 455 732 291 737 728 65 94 314 534 490 382 659 586 860 896 773 538 246 57 962 37 806 360 613 380 783 403 506 510 958 358 560 165 459 946 249 676 345 649 943 305 867 831 73 904 47 49 483 252 387 955 61 40 282 714 837 852 121 192 607 40 652 338 476 978 431 882 330 655 578 121 225 694 285 908 366 169 458 39 910 846 402 871 743 502 959 628 787 546 57 564 895 766 43 889 634 487 145 555 589 55 986 524 11 319 128 796 175 933 587 440 367 337 406 299 603 900 948 179 583 123 547 273 724 933 372 849 505 712 169 893 704 579 816 797 510 183 594 545 335 40 630 624 38 618 463 481 49 49 669 786 36 255 928 406 590 803 428 773 294 31 144 176 881 961 436 530 525 1000 568 987 204 963 164 835 435 290 23 400 814 164 632 335 444 370 475 909 548 888 556 484 648 174 224 39 984 600 883 454 890 510 558 570 84 604 981 918 172 11 118 963 945 540 956 302 109 407 802 93 573 642 195 480 163 336 260 639 355 375 745 982 995 90 233 111 278 865 868 773 251 136 579 896 841 565 377 811 234 47 25 903 629 367 777 839 922 591 550 972 348 940 201 863 897 239 190 259 253 656 539 268 138 204 499 961 831 696 168 659 151 766 820 292 817 438 178 453 936 23 28 620 514 749 442 157 105 992 731 798 181 856 179 617 380 985 265 151 925 355 481 162 318 485 853 940 999 557 196 230 146 920 306 232 3 481 42 29 815 190 884 296 317 600 411 304 912 58 497 520 158 604 324 525 124 415 637 352 946 779 187 95 6 470 215 41 358 454 640 139 633 101 393 514 772 893 433 677 148 224 557 615 691 225 141 521 477 415 125 56 566 190 602 261 574 876 534 848 52 755 570 955 766 935 341 548 682 40 606 541 117 600 658 555 643 218 16 465 39 792 266 837 889 117 826 716 200 316 996 164 903 287 850 427 391 526 34 895 888 285 498 980 404 522 80 38 473 692 70 235 27 163 99 567 718 94 869 560 206 232 89 295 432 544 931 846 707 318 764 404 494 404 675 911 219 170 619 15 596 367 965 186 601 259 161 7 378 680 836 695 467 994 328 40 642 924 129 425 461 560 891 659 611 531 46 434 687 802 893 327 517 696 232 717 709 515 712 629 705 802 873 116 780 70 340 273 941 338 644 689 527 215 78 476 722 464 427 530 293 213 365 494 418 358 92 925 541 557 454 545 944 97 286 387 182 342 155 601 362 784 13 282 183 837 957 976 924 522 741 531 500 373 753 318 153 848 235 226 1 564 343 997 961 948 575 203 429 533 283 434 453 13 694 809 991 965 471 752 455 72 855 441 192 260 199 78 920 77 7 254 363 75 913 713 904 387 434 646 384 596 791 244 533 608 564 962 217 842 184 251 202 672 409 419 238 566 549 792 880 9 290 215 308 691 425 492 281 954 193 82 319 646 392 519 679 998 152 617 882 46 29 931 966 145 512 658 842 620 846 931 123 149 77 896 735 359 798 969 370 961 229 35 825 207 304 972 542 919 110 372 872 563 554 432 511 569 677 181 998 289 972 504 88 863 515 311 398 698 452 422 147 567 116 117 805 1000 470 19 26 425 636 870 244 172 992 506 211 974 654 360 661 312 20 519 597 29 75 912 723 918 569 670 762 289 519 478 852 243 213 277 76 371 44 316 24 84 194 891 31 687 134 599 243 979 711 2 489 413 696 511 625 38 794 711 543 447 457 241 492 612 592 971 906 130 876 123 486 828 800 266 973 971 257 207 449 893 423 888 685 367 553 73 142 964 5 771 357 142 754 123 835 421 746 468 456 214 688 264 412 329 81 191 167 40 287 340 586 631 686 570 838 536 581 658 226 171 749 635 350 670 776 968 664 944 635 441 296 748 15 213 653 395 68 4 968 204 361 107 789 637 364 913 386 896 734 128 717 37 203 310 400 581 189 894 937 552 484 844 758 412 143 881 331 445 69 313 54 582 312 888 545 178 171 549 300 452 91 781 329 28 349 669 622 568 778 464 536 991 565 739 788 548 651 768 877 179 507 199 112 605 871 392 807 671 828 310 657 195 205 256 354 276 521 353 174 224 952 594 465 144 650 433 85 770 133 37 528 286 546 877 342 799 347 184 64 479 327 726 953 844 977 124 522 375 799 74 239 138 159 323 700 982 641 372 302 710 437 335 216 865 915 53 51 971 530 746 793 988 381 572 823 429 368 837 186 167 212 969 480 781 684 293 608 658 983 295 130 348 298 272 284 934 933 63 649 862 976 350 50 770 742 329 726 605 259 626 462 383 356 814 160 79 107 126 369 512 987 81 100 397 561 766 849 809 529 340 851 744 756 358 382 779 176 950 32 506 111 341 122 745 631 906 572 990 222 146 714 802 963 907 488 766 740 29 782 571 337 235 810 207 863 967 263 488 994 275 567 43 927 507 56 175 339 156 157 810 932 878 504 410 892 101 919 926 615 402 374 751 104 966 538 130 623 358 180 397 899 128 706 613 261 170 464 925 469 103 697 585 988 317 672 59 208 760 795 275 886 769 683 791 769 964 985 926 102 839 413 324 605 847 228 81 618 540 690 925 333 202 929 473 87 269 482 263 678 132 388 372 346 215 297 431 520 855 834 396 680 135
786 528 418 295 420 939 853 760 343 664 407 509 575 257 974 227 88 737 844 394 54 368 945 136 759 263 198 55 431 96 84 714 574 123 325 617 908 556 180 833 8 395 706 146 924 791 726 665 402 675 178 666 601 220 181 752 780 452 676 333 619 450 371 749 153 407 831 29 224 544 805 508 479 983 56 784 121 754 12 598 242 656 536 237 873 320 22 245 434 136 850 912 487 808 900 388 981 120 559 37 244 631 810 949 293 926 926 825 633 33 454 77 189 963 78 964 208 506 145 986 388 276 800 226 269 312 340 756 612 287 14 521 646 824 376 185 24 356 254 252 675 985 281 539 807 5 18 878 649 752 760 140 938 76 872 723 472 137 669 466 168 95 571 752 680 719 338 133 673 794 174 179 308 73 0 396 318 42 313 965 540 466 610 480 904 937 698 531 523 618 607 841 762 91 109 484 944 350 63 244 569 748 10 389 632 432 194 718 638 132 150 256 791 940 787 74 653 880 584 171 864 225 90 558 258 37 267 397 697 576 820 36 588 491 515 275 529 317 327 324 273 277 771 681 688 807 136 183 642 713 120 388 624 93 652 798 67 480 314 651 383 670 883 552 128 939 556 966 186 989 545 571 977 263 118 527 865 792 948 490 939 191 137 726 289 531 950 733 87 717 185 232 516 438 929 439 851 85 484 383 531 720 821 960 1 238 541 468 44 781 828 410 718 102 48 377 471 979 330 792 74 457 492 187 266 302 184 314 647 141 963 29 83 915 909 550 956 461 754 496 163 999 77 889 187 551 891 46 395 964 670 755 703 724 129 390 797 92 871 361 294 612 364 545 460 445 321 627 459 76 257 299 874 514 692 453 491 645 241 309 846 34 578 908 355 274 279 40 861 624 417 942 955 446 829 468 808 990 214 867 68 383 525 126 546 950 37 451 774 315 923 671 667 718 268 573 441 461 922 953 260 695 510 95 996 676 299 134 341 314 927 531 713 481 968 801 682 904 860 214 660 338 937 805 222 773 427 860 352 936 689 148 237 968 235 183 815 561 833 895 886 850 58 279 2 459 508 565 920 480 966 131 709 678 470 943 443 750 389 709 160 549 85 232 213 410 659 164 405 545 597 977 193 659 421 419 448 225 798 186 603 28 666 679 914 305 359 661 993 872 867 525 711 998 576 237 17 75 255 722 942 604 876 356 286 331 440 436 361 460 114 953 275 146 112 461 777 446 444 624 105 425 32 977 598 543 301 284 391 794 606 389 693 862 999 872 838 322 681 599 280 112 274 227 183 97 746 852 302 774 256 1 530 992 684 756 626 673 884 534 962 277 139 386 347 898 382 333 89 126 834 615 644 127 19 743 173 744 836 751 752 789 858 280 315 810 528 667 817 759 521 995 581 875 200 805 614 985 495 429 880 125 863 963 747 907 678 599 994 284 108 458 253 421 236 869 138 399 764 939 435 116 445 59 217 994 125 307 323 294 277 599 368 261 544 845 66 903 776 394 683 181 47 2 912 457 324 297 147 317 507 361 218 657 322 920 696 697 345 873 857 748 204 253 457 710 271 546 609 454 552 162 497 217 555 868 369 962 708 604 132 147 717 624 165 483 761 673 40 717 430 859 579 853 801 358 13 838 982 56 474 369 72 694 941 470 862 52 668 620 686 15 854 158 246 693 733 147 33 159 6 375 282 596 560 212 79 396 651 379 292 562 215 700 954 944 933 99 804 919 727 649 476 307 182 622 97 533 502 59 548 691 605 67 905 131 720 396 344 46 124 532 512 398 310 80 428 344 172 959 637 481 739 227 231 152 562 514 756 373 415 334 765 4 272 25 133 875 757 318 729 901 426 431 643 206 433 801 543 430 80 631 212 655 721 885 34 254 11 246 227 224 141 615 645 373 984 816 482 601 567 597 903 794 748 819 60 161 890 513 412 979 899 683 466 924 42 290 75 678 102 331 387 283 409 144 164 780 202 277 149 66 661 444 690 166 203 550 988 754 704 18 517 311 796 777 803 791 158 396 334 473 896 78 674 612 991 28 879 459 296 391 148 873 951 69 520 480 818 799 539 871 775 414 207 291 594 903 398 682 113 565 288 590 76 599 478 429 989 548 464 346 979 285 625 996 493 67 694 497 362 869 655 914 715 210 501 247 468 517 226 275 779 936 934 383 488 443 788 788 967 237 627 802 975 109 192 719 794 96 498 26 439 965 744 690 499 502 49 644 175 575 749 798 845 40 911 188 635 672 608 246 229 255 473 683 270 222 336 262 245 911 542 603 877 86 918 930 287 13 734 443 985 38 837 568 196 190 317 61 486 999 422 470 110 406 339 173 131 14 842 549 586 482 233 477 533 343 311 48 28 618 91 547 176 950 401 717 621 54 162 60 197 892 285 881 263 252 700 65 239 99 973 443 600 716 467 239 753 551 485 238 722 24 895 766 822 896 475 202 169 690 813 991 5 831 490 29 320 428 232 928 366 613 116 74 252 759 943 956 410 347 337 59 265 944 152 859 319 1 630 651 532 525 346 945 38 719 672 492 367 272 901 746 312 993 411 895 964 333 247 827 404 338 763 819 298 198 514 444 790 985 577 172 695 33 70 609 572 800 363 508 225 682 151 312 92 575 449 736 907 562 897 765 240 52 413 41 705 964 616 504 360 436 451 59 43 800 146 472 793 819 453 674 965 758 910 41 250 492 856 111 893 256 477 113 29 773 216 211 303 76 590 417 45 170 783 963 885 709 566 39 98 277 535 817 958 29 995 983 781 151 62 451 283 185 465 234 714 422 307 652 154 129 295 975 750 482 568 249 778 378 892 477 519 13 835 39 742 346 170 219 262 487 986 119 816 711 36 638 390 875 809 819 104 517 602 338 628 562 799 994 331 178 423 100 31 482 416 663 843 280 582 356 839 730 849 720 677 606 195 312 561 317 522 298 592 283 306 43 731 320 123 610 564 208 657 492 462 298 585 798 399 201 716 683 524 951 155 930 119 840 205 526 496 81 650 879 190 149 932 42 500 979 429 110 234 486 261 621 978 331 751 18 712 919 509 968 735 356 95 979 381 279 157 146 419 501 604 46 814 543 397 448 333 522 370 977 866 87 640 760 707 77 534 973 565 270 947 885 743 1000 887 789 819 789 179 853 23 593 889 67 264 793 671 133 223 754 167 674 39 76 770 430 329 588 57 102 16 175 888 41 349 81 127 143 906 94 53 918 385 435 103 748 987 824 997 610 847 843 730 859 171 801 662 71 990 993 61 719 297 693 305 549 935 293 832 523 580 356 211 806 916 361 65 419 976 541 425 407 188 795 406 283 384 432 898 131 826 586 251 934 26 339 378 290 354 580 177 520 393 936 792 206 631 545 432 199 447 122 587 614 403 784 59 444 82 323 969 339 570 340 94 984 206 723 100 551 824 427 64 881 767 319 50 662 238 387 199 244 30 275 992 613 802 513 469 268 573 213 875 135 342 136 161 776 741 384 915 807 878 954 852 139 332 881 952 367 725 325 159 333 481 314 191 807 766 333 615 591 811 929 71 673 375 938 789 708 156 556 436 944 243 550 480 787 736 787 679 257 882 261 7 752 221 161 3 50 983 777 639 58 348 49 117 200 563 473 9 135 583 881 518 556 527 254 219 276 374 221 547 277 917 162 589 209 636 539 424 137 859 589 663 945 446 943 408 116 27 589 278 95 392 27 538 692 591 81 654 467 665 940 998 91 723 962 812 460 396 611 558 339 414 783 505 200 400 990 599 88 825 987 142 943 526 107 134 342 373 917 701 750 20 544 928 252 553 220 691 631 549 402 386 640 960 573 335 397 504 297 15 170 503 899 827 37 452 108 931 661 351 305 971 264 848 318 81 887 648 406 894 885 902 516 463 490 758 782 372 835 959 921 489 739 379 33 913 668 613 857 380 928 921 443 972 942 438 638 166 335 358 815 840 971 115 274 617 721 73 560 248 192 259 954 618 413 290 70 738 778 284 323 437 753 940 305 144 604 328 324 961 531 732 214 869 245 745 328 620 445 309 547 773 71 228 334 25 47 201 368 101 650 46 503 394 95 740 331 719 239 35 339 93 299 513 856 724 913 86 248 930 935 823 548 855 621 316 264 785 650 450 772 55 490 953 669 634 507 4 647 622 603 140 812 537 585 506 988 656 410 111 980 728 727 595 985 442 863 980 185 458 711 126 242 768 597 291 2 377 733 143 266 784 838 970 19 710 772 494 57 841 53 230 543 868 214 925 299 936 657 881 877 870 117 554 168 51 865 122 454 919 383 557 173 593 242 210 289 737 782 769 806 685 606 52 411 326 229 69 790 687 911 107 750 755 830 550 709 551 321 41 493 795 344 699 740 772 918 623 665 209 670 455 168 220 179 365 27 949 3 21 281 461 343 483 839 957 785 350 534 96 435 304 529 135 874 641 551 130 813 611 150 596 317 806 103 782 615 702 658 511 42 946 531 830 948 658 689 357 689 106 363 356 859 249 612 99 403 353 685 276 652 456 435 664 276 629 560 300 943
309 25 983 609 656 259 367 12 692 592 710 972 719 930 887 316 388 906 945 750 566 570 809 943 370 1 368 596 484 603 189 839 587 419 438 418 973 959 272 282 995 166 674 331 295 282 615 69 427 876 616 595 600 952 160 755 851 315 31 756 967 829 172 565 785 52 118 44 944 53 573 851 531 157 246 224 324 457 592 161 418 61 560 626 150 194 697 188 271 828 452 893 622 870 666 100 860 781 218 17 133 924 964 308 442 881 637 106 335 637 26 268 297 240 858 563 380 41 273 928 350 558 979 312 210 171 296 41 648 673 327 321 432 139 250 409 0 930 628 906 698 918 854 532 588 567 319 407 491 779 263 554 741 972 965 5 874 196 40 712 892 2 239 932 657 455 77 702 876 397 54 928 681 688 345 508 907 141 501 119 910 790 95 670 67 761 50 653 135 415 926 31 469 802 317 234 398 120 988 153 385 4 590 670 161 828 994 418 517 876 394 11 197 160 683 338 673 765 935 632 497 1 146 177 882 742 178 758 249 91 59 102 725 848 938 346 757 216 148 905 519 190 211 435 421 377 463 42 109 934 222 582 496 771 276 731 102 22 115 253 850 337 425 800 334 940 322 791 94 313 384 183 372 559 559 81 872 438 549 450 84 796 643 337 2 274 117 562 251 317 696 35 231 974 186 757 183 820 897 676 495 143 544 896 456 816 941 172 4 870 468 912 971 762 125 897 562 653 729 649 545 927 137 246 55 697 171 514 241 1 7 450 19 104 344 232 39 516 121 261 805 688 920 694 3 490 216 246 154 986 731 254 575 964 128 791 634 417 403 162 187 382 863 402 252 379 561 835 701 150 989 109 846 795 265 923 268 33 185 872 143 504 404 253 341 417 45 15 554 813 763 522 752 6 448 707 459 838 667 943 961 752 155 659 11 76 556 689 46 550 238 313 609 677 694 539 824 783 83 807 66 355 621 222 966 123 158 127 301 903 629 415 578 564 538 658 175 66 489 231 286 590 493 648 153 288 466 876 999 40 890 918 776 969 737 548 304 831 733 886 527 397 791 377 823 78 803 384 391 891 682 360 49 771 103 391 440 831 765 708 5 224 509 462 10 278 530 352 528 197 810 256 602 183 180 425 27 807 140 767 223 599 718 737 714 943 748 797 524 809 661 192 16 497 930 102 20 728 669 661 665 583 749 7 594 90 454 659 922 426 826 863 898 476 572 534 333 477 8 51 205 124 739 885 689 78 855 232 873 919 316 641 190 689 981 113 837 727 165 787 415 786 348 577 476 456 499 789 631 223 255 602 253 631 267 550 224 144 349 604 198 727 507 937 119 428 909 217 822 746 799 959 624 977 28 941 783 993 192 392 727 159 540 371 611 536 395 497 806 882 856 658 91 489 603 416 998 459 354 958 597 667 677 243 13 898 843 891 968 895 770 846 533 489 17 413 921 774 48 283 375 304 502 291 956 826 352 707 43 552 536 569 848 936 903 739 720 726 306 348 120 975 470 618 392 151 786 473 100 616 360 350 980 602 711 199 991 785 414 815 446 175 924 331 112 424 614 491 878 706 529 569 181 320 131 448 553 219 610 760 260 715 434 105 982 469 789 607 413 669 754 992 849 728 957 907 399 248 431 9 315 798 313 306 247 665 660 583 539 615 831 514 928 550 772 455 962 378 751 675 397 371 139 514 853 480 972 883 299 864 640 145 780 518 990 792 402 80 664 313 555 615 78 144 396 105 798 21 625 883 25 996 895 195 715 35 771 425 668 43 626 966 814 967 363 28 582 611 283 892 378 699 116 981 535 946 339 928 195 352 693 68 929 298 951 922 256 662 617 532 455 3 323 785 214 791 88 555 481 723 65 211 277 858 477 794 828 48 679 668 377 684 29 255 745 54 93 912 358 784 503 453 53 692 447 687 774 647 314 645 465 329 521 684 230 155 127 875 933 404 64 65 478 541 291 47 233 177 467 131 101 303 767 486 81 927 750 238 439 755 875 180 122 454 75 93 461 34 328 568 732 566 321 888 340 240 871 277 312 490 248 474 880 549 240 817 952 108 436 877 759 655 581 276 202 506 57 116 832 58 207 614 134 454 704 77 428 514 12 780 879 411 270 754 70 184 292 297 959 939 579 419 821 431 726 614 777 405 808 881 768 922 817 46 369 732 104 281 86 823 707 368 355 219 864 955 504 707 505 913 515 5 132 246 695 801 365 53 424 9 303 202 330 374 563 138 830 378 215 57 242 139 839 441 188 476 680 642 460 237 346 770 15 946 114 220 778 913 516 652 550 949 72 668 458 777 724 54 164 159 274 331 919 707 472 892 986 382 891 143 758 473 123 593 868 4 911 940 159 931 220 229 60 738 886 7 655 616 144 203 794 773 244 103 245 292 141 642 950 33 400 680 782 795 423 86 342 17 258 749 498 892 179 682 914 193 147 66 787 704 896 268 963 803 607 27 264 98 353 414 293 213 257 180 912 369 320 324 490 956 937 261 105 896 885 815 987 738 206 522 156 822 24 669 970 226 234 53 623 545 917 914 576 725 409 1000 586 126 92 295 462 532 845 123 691 147 513 245 709 933 934 462 343 726 847 702 844 324 357 228 416 358 834 17 142 766 71 612 412 279 445 696 259 27 80 557 916 475 390 215 290 852 866 101 480 260 742 339 900 167 201 62 884 454 151 77 61 572 546 157 833 169 278 170 708 183 905 969 280 964 417 648 204 822 811 645 644 429 426 119 721 453 212 337 308 981 686 73 393 77 712 635 613 920 942 847 551 531 618 462 37 394 444 826 593 100 167 548 422 485 595 659 99 686 429 646 688 495 645 112 62 370 775 884 635 73 311 19 227 814 537 794 793 242 636 424 861 703 985 26 351 49 604 346 888 491 936 400 520 834 906 75 756 124 381 919 300 359 401 879 199 65 473 957 958 224 443 556 816 839 838 893 261 494 730 848 800 924 382 169 97 64 209 750 638 612 784 97 130 393 289 742 857 940 744 84 318 73 918 80 508 404 632 602 325 151 1 165 219 810 862 797 126 16 310 98 865 649 526 258 225 185 302 18 651 745 779 895 254 257 482 735 208 991 700 738 152 90 364 653 997 501 672 435 113 366 953 91 298 413 699 887 96 37 569 319 108 166 359 59 598 421 193 916 585 161 678 569 685 27 788 258 852 430 870 234 90 237 23 555 652 999 641 704 923 610 659 766 589 678 305 639 722 337 36 953 705 362 675 367 801 182 829 487 329 101 992 728 993 603 955 68 702 385 486 67 362 931 736 665 630 928 347 825 893 321 279 617 790 443 21 251 949 696 483 167 601 474 174 4 492 444 654 761 387 594 713 583 717 517 182 205 451 13 734 288 728 124 687 502 405 836 221 370 173 181 331 531 408 31 577 717 87 932 532 44 124 444 98 49 899 365 449 850 475 486 859 603 802 611 580 906 18 349 110 403 285 682 867 414 191 179 170 816 237 33 565 849 441 71 738 33 820 94 30 236 73 811 596 424 877 21 163 577 542 487 620 605 82 668 818 923 827 64 69 749 960 13 235 672 583 803 813 868 901 663 275 213 541 947 332 862 889 806 543 740 650 875 457 886 226 390 35 396 842 430 762 537 584 903 194 733 940 985 51 442 288 338 406 679 570 137 464 211 14 482 42 686 548 937 518 620 149 878 169 164 954 660 649 251 79 451 177 771 881 137 915 361 41 462 129 437 371 725 977 189 479 694 558 562 228 938 9 471 760 144 807 389 606 420 658 939 138 148 753 948 487 956 56 943 716 101 374 186 639 990 232 131 841 326 948 978 336 429 619 485 383 160 743 10 386 119 612 341 703 352 792 114 564 107 337 612 435 21 63 639 796 598 904 356 869 375 294 337 984 668 747 19 690 235 605 501 835 164 47 986 931 235 74 359 488 909 523 204 557 882 356 544 111 844 591 846 243 381 781 424 927 576 568 770 22 69 975 225 200 116 203 831 136 482 663 288 494 643 269 776 913 913 32 760 196 339 450 711 978 829 262 52 510 232 361 678 76 44 902 208 420 48 996 250 184 232 943 461 764 215 453 45 755 222 908 623 974 273 166 510 33 547 389 461 670 108 627 767 642 266 547 181 815 873 281 627 6 715 646 225 804 479 769 714 947 797 145 858 567 295 812 298 797 764 976 647 162 687 571 507 740 758 338 298 433 238 671 744 326 7 89 655 761 526 307 941 266 964 511 522 574 247 471 385 85 828 825 244 932 71 599 41 38 459 534 961 407 352 168 462 213 848 376 586 723 962 52 941 229 574 500 418 68 1000 366 529 706 104 766 359 608 191 106 887 236 758 676 470 925 608 282 894 437 988 525 243 946 214 44 241 34 993 552 252 894 859 662 34 633 85 647 713 373 725 840 324 284 499 746 259 684 390 58 141 410 6 474 622 522 57 512 206 217 512 773 372 883 272 514 769 836 645 939 655 107 3 735 126 485 63 411 458 653 690 430 218 419 491 176 868 506 796 287 788 795 80 379 867 157 264 819 981 969 864
360 569 761 408 120 636 294 822 473 533 556 502 505 171 944 695 976 249 456 223 538 977 221 510 40 204 32 812 4 469 52 520 964 11 144 607 174 132 410 38 100 208 862 746 230 135 312 256 524 71 284 963 493 852 643 798 163 449 105 267 139 310 20 82 435 55 57 838 721 748 838 41 205 669 860 382 282 620 544 337 39 544 148 832 372 554 237 693 597 237 79 120 858 273 259 419 56 152 225 47 189 60 337 510 241 830 832 842 764 201 744 311 367 487 801 63 424 50 54 62 449 923 981 905 98 258 828 951 172 304 565 234 628 745 182 936 50 669 245 776 48 300 309 510 506 95 390 520 428 740 533 376 970 173 645 959 77 969 568 515 240 73 378 896 963 434 67 556 146 654 759 471 2 116 589 524 45 857 767 260 610 109 992 981 318 373 53 131 955 748 400 107 448 247 416 769 904 702 510 782 274 74 882 833 778 287 419 28 701 480 250 780 12 140 393 419 363 119 923 670 487 761 81 252 707 67 791 453 831 652 434 531 345 245 355 413 660 740 191 355 423 736 303 367 271 327 90 463 659 459 325 808 632 439 516 818 781 920 224 253 623 113 983 656 479 417 401 645 405 546 693 358 207 314 729 671 365 773 819 363 277 150 825 745 922 445 439 834 641 753 845 154 738 140 214 232 663 511 906 784 708 774 412 184 613 256 804 595 675 509 49 222 395 769 677 491 316 849 753 561 55 856 167 796 859 4 249 497 743 820 306 367 886 463 839 183 190 294 974 885 842 204 841 780 116 664 898 364 647 90 717 290 451 944 149 860 612 422 398 599 126 72 989 499 304 148 362 839 995 406 177 740 614 794 159 921 709 563 877 407 834 389 926 970 91 755 769 994 24 227 763 318 509 976 648 316 724 380 554 133 223 290 103 578 408 341 692 169 447 87 988 603 502 730 334 766 340 219 246 182 657 264 150 547 242 604 962 403 909 900 145 109 25 541 235 471 15 835 994 938 310 437 375 409 766 888 23 994 72 595 475 441 606 555 457 762 321 337 866 401 1 324 61 403 200 617 290 555 404 508 429 535 745 552 28 897 681 275 690 163 532 94 460 452 536 996 33 752 553 439 792 220 495 993 82 44 152 474 714 751 385 156 547 317 783 691 513 293 136 212 573 54 349 382 910 783 158 944 771 402 921 738 450 935 431 203 817 973 342 864 702 867 346 668 634 169 967 223 676 772 243 312 552 998 907 734 696 899 889 350 228 339 179 677 830 226 354 751 302 545 383 144 459 184 852 929 339 720 629 728 896 150 157 190 740 528 437 272 490 487 87 197 64 961 222 57 593 685 127 37 477 646 386 98 370 710 6 498 727 100 164 584 307 174 847 125 577 193 420 366 871 533 278 940 651 448 722 369 101 929 848 579 789 904 888 515 331 622 461 101 88 836 605 682 843 850 314 467 263 254 254 388 915 693 156 616 211 348 514 777 934 342 446 406 491 572 893 676 671 961 441 385 938 44 500 679 986 483 153 783 521 570 51 243 560 952 162 592 937 650 894 753 137 636 123 175 809 166 788 352 611 566 140 181 747 503 280 787 772 619 688 230 874 106 197 782 966 142 465 874 166 726 295 701 670 877 669 643 741 122 180 377 7 375 106 390 816 443 468 608 735 777 892 616 716 203 301 952 571 776 863 518 703 670 584 423 773 920 440 225 73 981 113 682 750 251 289 428 464 181 276 800 990 798 916 299 71 482 810 859 58 285 814 242 432 396 341 170 315 39 752 535 244 476 499 253 286 948 122 893 956 944 114 143 480 706 287 366 63 314 300 977 639 663 503 564 650 639 726 929 959 25 854 43 977 675 581 326 511 697 19 647 672 1 453 814 586 711 111 142 530 384 218 350 965 126 760 898 202 66 881 773 130 664 35 366 371 214 682 453 281 292 124 569 26 485 361 135 697 635 545 995 652 953 46 443 569 139 590 59 389 137 624 121 270 819 725 403 997 114 409 111 706 205 350 386 952 704 566 463 426 761 637 772 900 186 445 331 914 78 805 663 253 579 184 968 985 483 317 580 711 332 864 533 135 948 474 743 946 238 484 286 587 856 698 189 718 222 969 329 366 695 234 226 929 362 582 92 626 337 30 612 599 847 518 321 74 474 108 200 212 693 603 184 557 521 592 935 161 458 66 47 868 712 879 644 332 979 268 856 945 806 941 77 943 250 305 135 478 695 543 139 121 464 548 334 940 541 380 743 442 243 899 464 600 592 529 827 266 947 107 294 835 224 658 307 912 567 826 313 187 508 757 510 815 965 656 805 999 819 811 117 646 478 775 461 932 824 885 238 829 439 980 337 833 579 512 77 598 188 226 825 387 577 217 824 238 799 683 629 806 477 897 582 562 414 155 227 97 640 209 723 47 107 546 595 504 765 231 370 947 260 192 178 933 31 665 520 507 563 961 241 523 227 583 424 527 689 942 98 257 394 382 697 76 819 291 991 29 439 821 376 414 662 580 695 438 39 168 147 808 926 849 933 522 766 768 852 911 650 621 494 476 741 352 918 369 716 855 687 653 809 542 807 618 916 444 409 75 224 953 841 323 980 296 234 96 605 236 414 668 710 95 905 104 451 368 568 436 146 233 998 958 733 608 411 299 276 471 347 288 956 3 512 11 978 206 19 867 18 578 574 588 90 678 830 458 51 686 911 89 642 820 262 38 355 526 332 710 394 421 425 620 898 34 126 662 787 376 187 901 580 561 138 92 435 550 279 607 294 917 16 756 320 519 906 887 939 173 825 279 818 627 28 498 652 269 962 170 910 954 979 219 221 413 201 919 564 704 86 635 492 324 955 564 986 601 596 501 845 699 87 469 961 920 398 388 713 951 699 812 493 602 879 60 493 786 553 496 779 443 295 927 511 128 997 255 387 68 254 227 235 373 86 264 652 535 531 705 699 43 382 865 14 351 137 14 629 8 672 619 211 661 83 481 606 356 741 818 135 978 660 239 644 94 307 176 999 455 885 785 2 732 195 797 294 422 804 210 92 27 613 117 817 125 749 112 58 567 906 689 140 262 752 875 346 576 958 609 766 878 782 394 646 138 24 928 408 525 273 784 196 731 959 971 163 873 456 326 500 248 162 213 142 780 828 876 180 462 300 948 903 823 162 777 336 147 611 188 865 37 964 417 709 311 324 617 579 935 406 667 892 939 212 333 953 719 602 872 780 631 669 570 228 195 321 840 992 984 891 335 245 973 447 10 287 283 178 261 32 36 585 62 323 110 502 215 579 902 454 134 793 0 15 736 972 836 959 69 535 905 711 800 458 739 60 198 116 102 120 802 628 776 925 673 792 183 951 957 766 313 274 208 516 483 343 950 483 344 159 267 333 774 748 813 28 685 895 381 338 486 301 654 453 430 931 998 597 799 237 824 401 694 871 16 831 604 150 415 204 515 314 275 531 497 970 770 166 216 321 579 748 850 375 482 432 700 15 996 906 59 166 488 814 297 882 712 24 796 777 622 701 399 956 591 809 470 855 407 574 492 764 169 601 171 141 822 200 273 265 65 432 991 434 485 772 358 148 975 577 625 639 930 546 256 407 633 81 357 105 640 9 844 69 151 610 549 604 765 507 292 782 329 783 720 974 856 878 272 663 891 610 890 718 154 495 987 805 186 665 391 399 175 682 489 220 472 272 798 877 616 884 728 256 793 183 827 242 883 897 649 143 41 540 734 837 425 114 787 625 528 812 807 431 968 134 374 405 160 658 44 76 204 713 664 73 115 418 251 499 853 338 131 413 5 343 220 546 595 165 165 797 575 168 494 713 178 562 936 849 679 106 737 560 232 229 918 187 903 287 348 496 754 276 109 205 397 812 908 955 751 687 308 804 141 824 86 346 247 137 83 861 982 288 723 713 403 790 9 666 596 199 402 392 293 381 84 200 733 67 347 217 684 364 880 384 343 883 298 760 17 18 594 625 795 940 539 700 534 455 680 31 691 419 201 657 558 152 960 162 555 548 687 520 666 351 925 453 330 201 194 100 742 848 463 224 517 583 713 641 336 102 674 853 869 50 572 394 260 611 379 916 18 745 454 495 119 702 99 931 143 468 185 130 851 479 384 686 846 66 364 396 22 358 636 287 861 951 229 105 531 682 638 378 585 170 779 821 93 765 181 151 520 92 644 641 615 228 252 820 359 204 467 374 322 157 979 302 794 696 406 589 328 641 353 341 782 31 541 40 630 17 790 58 319 17 695 1 85 340 427 861 80 623 396 93 563 910 193 431 749 439 551 691 931 925 508 328 21 920 13 919 540 989 993 934 338 164 133 454 433 155 196 236 132 627 655 470 924 95 559 298 642 900 870 476 285 306 327 287 42 567 884 65 199 279 452 527 972 269 758 81 715 110 392 658 31 721 730 713 537 203 895 4 258 224 320 725 142 278 949 890 411 315 837 475 746 827 265 799 78 982 913 55 118 849 418 987 748 136 70 652 574 896 466 789 803 291 857 556 755 347 203 477 762 685 129 860 377 462
197 225 186 773 736 759 68 513 869 105 530 290 800 398 23 321 940 65 606 781 589 968 371 968 733 387 147 135 481 772 31 131 592 246 531 812 320 952 747 881 377 391 565 167 938 452 359 668 475 938 501 863 763 728 522 880 317 581 746 263 619 63 16 808 503 913 248 164 57 631 719 336 427 654 307 375 852 806 595 149 783 362 101 818 882 131 324 88 198 54 92 711 511 389 434 385 120 941 879 188 738 92 976 600 447 610 407 643 541 386 849 487 9 245 881 846 935 742 764 924 759 553 605 672 751 197 922 299 315 717 286 502 368 133 721 999 664 693 332 380 777 559 601 753 404 740 74 307 971 608 773 649 448 264 0 705 584 900 288 265 668 371 394 657 383 536 446 722 997 913 176 833 604 179 389 725 550 115 177 227 828 976 821 556 487 966 826 763 24 730 34 521 835 752 422 967 596 548 945 163 397 657 209 172 660 820 61 762 896 554 599 557 732 827 339 584 157 222 520 231 152 269 781 519 87 9 704 400 443 727 537 985 102 976 691 621 843 689 669 987 100 455 686 10 169 810 305 155 409 1 356 781 544 522 35 200 291 831 844 260 165 345 138 352 853 104 635 852 281 849 89 668 521 625 841 275 79 34 265 176 259 10 910 477 645 442 776 655 382 781 725 755 515 710 804 276 110 467 327 115 185 370 535 827 219 317 271 64 799 329 476 293 889 884 415 601 196 250 210 258 150 597 46 824 626 903 250 729 636 493 930 897 752 755 273 419 797 900 127 26 740 135 948 86 442 169 642 673 454 313 388 893 367 338 370 304 444 873 911 29 170 142 994 486 13 945 820 434 525 458 27 880 615 369 432 832 676 476 412 605 42 700 639 357 182 47 927 663 236 147 220 19 229 171 949 36 907 268 970 180 552 248 72 28 18 639 758 454 17 863 868 782 179 796 987 982 411 733 832 523 387 524 480 176 785 813 241 460 813 562 616 572 239 697 621 814 41 494 347 653 947 469 180 691 451 46 230 612 104 704 831 277 344 105 978 857 891 775 262 684 95 258 833 897 403 720 111 887 99 837 925 243 402 688 903 311 450 281 33 628 191 97 254 862 838 290 132 730 441 292 362 607 614 945 942 766 720 15 328 519 818 259 892 258 571 619 899 760 401 507 140 730 559 420 485 7 107 77 514 64 268 126 898 443 508 616 98 575 887 888 851 182 201 6 913 73 610 368 728 257 471 379 80 556 890 123 649 55 14 464 528 831 856 447 806 643 349 411 479 746 137 871 406 38 774 925 233 347 322 297 908 280 12 471 963 37 94 592 399 88 405 786 36 643 128 242 242 647 274 754 768 411 43 5 865 470 878 333 709 125 32 386 114 936 711 750 893 546 807 14 464 81 123 113 590 802 195 881 161 718 298 658 871 102 885 317 348 391 129 991 572 260 303 725 737 247 846 62 143 264 557 887 894 356 876 676 598 687 231 504 779 554 684 900 707 631 461 938 2 610 269 160 472 755 162 564 507 471 563 694 58 379 735 958 311 121 859 378 204 487 47 80 88 106 983 612 284 876 748 502 653 526 139 774 549 111 435 578 827 304 141 869 916 879 504 390 495 832 717 305 155 375 263 228 106 56 54 58 309 441 726 820 756 502 897 465 63 718 681 457 171 467 121 648 69 113 91 944 573 466 741 999 989 244 862 878 975 660 546 780 134 17 178 389 652 112 364 974 205 971 223 571 540 17 620 414 414 478 130 480 953 191 671 523 723 232 992 849 65 455 316 232 939 483 666 582 944 686 579 908 340 107 125 924 153 281 513 558 702 993 190 687 672 64 705 83 336 154 875 808 802 496 724 918 873 962 861 39 547 344 408 522 553 250 117 718 26 708 880 495 648 713 538 33 815 709 946 759 690 998 974 357 393 441 71 795 906 947 276 852 743 166 460 303 166 541 523 298 189 234 555 870 426 264 313 16 708 23 439 531 256 15 808 787 374 490 576 790 232 418 149 455 494 946 11 128 213 320 21 613 782 45 302 851 784 43 972 806 297 262 923 976 301 884 398 499 934 395 624 878 772 3 396 331 282 747 789 564 824 536 214 776 714 269 771 107 618 904 159 494 929 507 5 515 351 79 218 713 761 774 637 880 662 396 517 122 392 539 532 393 467 866 30 45 680 434 673 110 877 26 384 914 888 743 957 955 343 614 181 366 84 649 308 317 582 665 148 582 59 128 658 983 745 18 145 816 542 405 318 809 977 871 847 669 417 129 304 726 173 677 731 303 410 631 801 681 750 38 135 979 206 789 597 580 498 236 167 986 993 725 836 660 860 553 19 794 695 771 358 732 240 737 814 220 488 655 321 860 912 847 834 66 529 978 951 869 428 596 126 711 675 581 973 788 279 311 295 506 29 788 216 161 577 550 423 961 793 986 905 156 712 682 727 438 458 582 631 459 744 641 352 848 527 516 115 609 617 148 163 17 941 878 701 710 943 17 884 503 608 472 561 463 122 499 556 362 607 708 524 26 20 221 192 513 244 146 416 89 76 286 623 89 581 65 536 24 363 997 902 514 566 459 585 724 679 382 116 264 918 842 959 50 920 765 373 883 285 168 325 858 85 975 767 235 625 397 587 46 730 673 136 61 455 570 50 186 235 64 968 506 630 930 715 138 678 719 647 778 667 888 683 138 506 758 184 564 795 594 238 334 484 551 979 472 954 549 390 15 766 717 283 12 463 147 252 639 429 997 788 679 78 184 961 201 474 566 331 389 314 59 133 592 452 69 600 176 234 479 3 250 739 937 548 111 915 968 372 752 151 470 526 318 131 770 246 269 292 93 703 601 966 757 6 728 81 712 270 846 345 390 665 136 310 754 754 446 641 711 249 484 425 997 700 376 996 423 323 180 226 246 685 467 355 300 628 815 243 715 277 109 51 524 863 690 656 148 354 836 73 882 798 409 810 623 952 824 272 398 489 61 385 933 921 900 296 406 646 538 855 739 386 199 258 440 38 828 260 91 66 883 40 962 445 574 762 128 919 457 267 896 845 270 786 809 569 103 990 36 228 984 716 60 255 640 376 108 791 693 644 28 883 518 539 829 437 368 837 789 991 502 914 830 497 350 175 772 266 696 289 735 338 303 900 196 146 561 449 880 215 21 543 19 936 31 375 318 924 552 211 115 108 264 562 600 677 339 655 548 962 31 483 328 8 271 25 966 421 629 519 260 500 369 770 997 663 480 699 4 496 3 794 637 602 458 840 943 294 428 933 901 207 489 350 718 830 452 858 216 654 318 958 706 516 337 567 198 964 164 586 633 775 95 874 913 769 599 787 915 369 855 491 291 365 607 468 35 124 767 15 909 603 63 999 145 823 546 142 914 465 558 670 36 275 563 430 147 156 978 462 732 334 3 55 219 499 948 194 806 753 45 534 570 154 403 174 281 64 42 420 864 633 520 713 470 300 111 926 383 659 132 839 508 512 487 366 26 103 538 49 841 419 885 965 148 459 940 932 589 792 410 168 729 82 661 225 719 722 615 431 634 227 272 67 867 199 424 433 668 326 148 247 364 643 589 870 687 850 37 796 483 77 430 119 948 330 655 749 809 44 739 594 304 593 409 164 401 742 213 509 894 212 100 688 382 466 853 360 48 261 335 583 524 193 478 60 637 995 632 335 979 696 713 661 30 346 745 591 14 490 661 867 699 560 45 692 74 361 313 533 491 570 110 337 186 482 768 854 976 825 908 48 183 113 584 697 433 456 963 253 68 52 591 90 705 37 850 866 743 183 298 765 708 558 731 424 924 10 347 160 58 203 412 70 748 353 638 28 820 564 569 817 938 505 24 757 948 640 412 200 150 729 341 950 761 4 907 470 979 378 485 857 871 493 371 118 531 257 577 895 773 937 974 689 282 809 64 109 760 224 767 986 647 698 337 400 749 477 710 45 631 682 588 453 548 632 148 760 548 172 409 306 752 438 716 554 427 612 164 778 835 718 412 105 795 638 268 278 614 651 279 486 697 551 351 93 541 901 185 1 545 395 836 381 129 264 374 391 119 574 780 842 856 734 359 251 131 805 637 222 535 112 354 237 170 86 909 342 103 379 845 299 57 245 79 329 93 886 470 478 413 580 925 53 955 982 810 687 710 969 811 436 629 674 808 693 74 502 307 629 190 568 577 650 381 588 907 755 577 341 623 984 166 803 215 611 755 293 327 413 445 822 156 998 885 319 444 312 393 208 218 83 231 816 130 492 478 790 140 290 664 97 931 872 387 955 672 634 922 22 649 928 386 609 629 469 731 985 121 473 488 848 398 917 534 144 120 960 212 812 490 510 511 931 109 545 548 217 893 981 854 904 762 56 555 7 975 811 299 829 73 187 328 457 711 333 472 62 39 956 671 440 468 864 764 39 111 280 66 710 31 967 179 578 214 188 963 96 448 909 491 418 438 622 16 819 475 357 801 627 249 980 145 518 311 202 266 75 516 988 981 780 507 657 902 575 741 613 104 287 229 706 78 380 211 158 290 694 992 221 742
830 737 651 321 738 882 112 582 67 558 721 294 724 192 142 618 783 924 25 877 691 886 629 297 558 330 705 470 100 534 346 43 982 184 895 280 428 867 12 356 181 39 892 629 84 300 258 725 97 155 119 441 141 880 357 122 631 887 377 12 500 978 576 309 535 195 953 743 731 834 163 89 562 979 847 139 198 373 581 523 262 695 663 197 925 643 701 3 274 115 439 253 644 819 57 881 215 578 409 838 448 173 173 593 919 460 668 416 856 443 687 497 194 289 160 945 729 477 166 290 184 664 970 330 699 944 866 409 634 697 188 677 991 66 989 826 577 44 302 989 594 316 288 18 980 700 810 566 949 284 121 803 48 883 6 507 79 390 692 149 664 802 452 422 803 535 816 535 585 245 641 785 172 974 805 764 865 282 771 524 253 232 426 18 310 788 17 832 707 598 623 791 105 936 388 592 726 148 315 412 1 235 764 487 712 720 64 787 34 238 471 596 43 541 908 989 640 447 746 658 312 516 13 980 807 557 458 652 110 214 511 735 275 680 905 734 655 368 660 428 327 746 560 414 997 492 412 791 921 926 178 881 267 536 661 545 356 244 601 338 326 941 283 764 977 125 618 62 896 869 441 58 182 545 894 643 180 810 715 62 838 515 749 967 971 343 979 954 628 102 760 932 981 774 496 47 224 431 225 289 776 790 916 667 709 102 627 444 786 765 948 221 212 577 625 731 932 778 834 108 22 343 260 954 344 176 917 573 694 463 287 758 574 856 333 340 531 530 608 200 551 462 806 361 735 963 418 125 461 637 285 163 931 66 742 347 209 826 392 75 374 919 617 742 789 922 249 519 708 641 639 601 559 785 297 575 477 27 674 824 146 912 689 68 748 775 459 289 909 418 879 788 898 915 829 139 750 875 138 587 590 741 153 910 506 702 702 115 808 155 259 962 787 329 841 404 450 451 739 932 994 895 645 262 11 532 728 499 300 418 3 219 920 328 233 713 711 306 519 858 488 830 16 189 177 983 453 86 580 136 415 141 449 743 538 229 812 334 630 368 400 236 667 476 880 852 782 961 723 237 959 656 869 303 819 384 251 359 832 279 681 224 958 75 282 136 118 253 63 162 165 674 598 688 383 970 284 958 254 192 781 469 923 209 546 920 567 909 342 97 463 452 659 269 503 672 316 554 368 979 73 732 901 250 552 30 408 235 734 854 710 694 152 608 758 403 161 931 456 724 679 163 176 785 222 626 777 645 827 530 621 771 647 13 111 552 4 202 609 650 541 647 158 779 349 781 373 97 21 3 470 798 83 596 54 635 964 474 387 465 941 8 473 730 648 720 528 741 968 981 38 508 482 636 697 528 891 107 820 368 853 970 718 954 600 506 350 567 120 599 451 301 662 169 796 829 864 785 858 793 372 235 575 526 523 864 684 757 419 903 890 365 548 44 876 34 421 419 615 760 185 764 875 729 405 573 722 495 544 664 936 941 860 789 978 908 516 284 809 627 229 225 851 724 533 314 359 318 766 718 81 19 208 115 557 127 966 833 833 806 338 889 885 961 355 424 720 210 963 548 797 466 8 687 620 594 566 167 643 526 636 146 508 957 839 614 888 630 443 660 320 974 675 591 425 277 886 706 90 61 821 882 436 419 156 583 235 779 5 702 245 595 313 413 790 402 159 553 95 95 303 85 804 451 23 339 89 691 39 123 677 442 196 240 672 935 435 385 469 907 554 160 817 70 92 478 221 416 270 5 380 235 88 578 30 234 682 928 855 339 785 721 532 588 956 256 292 149 444 385 688 648 495 417 317 190 200 474 502 689 774 573 305 314 386 586 204 215 586 257 800 181 939 105 669 937 371 423 272 567 434 224 122 981 187 235 369 877 28 793 878 355 604 236 606 220 168 314 35 456 104 593 725 305 36 748 113 926 772 893 561 692 397 819 540 760 237 800 845 91 857 57 420 546 799 508 277 235 513 811 780 343 403 473 504 721 596 583 127 125 773 933 934 838 328 912 324 132 266 148 583 720 765 505 716 884 0 47 512 502 206 642 15 931 291 900 498 212 96 361 680 893 422 538 913 404 242 760 248 350 205 199 353 414 848 926 593 99 654 897 719 574 582 933 515 407 340 437 900 739 183 456 995 705 345 47 646 456 66 991 244 618 910 630 65 332 877 376 736 781 613 35 24 972 263 236 831 536 375 774 610 224 363 355 32 182 563 517 946 586 26 292 602 14 695 867 106 58 696 445 55 543 93 712 416 967 199 812 700 298 135 410 125 817 33 296 361 633 31 760 429 122 149 223 289 142 501 311 975 826 195 100 147 740 862 723 527 754 337 44 256 698 62 651 442 976 522 150 40 758 494 610 430 217 301 125 322 438 928 646 376 357 243 203 102 593 937 854 145 691 852 907 550 852 737 84 476 925 813 443 311 281 130 973 366 863 884 189 29 314 579 577 321 921 616 376 445 659 986 116 219 436 658 503 537 134 947 752 588 393 926 198 614 231 447 60 167 365 619 413 638 823 154 716 213 425 954 811 656 551 683 854 955 637 468 543 413 394 466 175 632 108 996 245 778 429 967 289 264 563 547 564 759 563 231 298 479 340 903 64 867 344 298 369 555 599 757 593 714 951 94 159 902 223 379 112 286 927 493 263 887 922 323 944 933 616 150 203 753 858 192 704 367 379 525 37 478 834 861 36 276 208 218 47 587 90 216 115 960 785 358 888 423 307 584 545 730 308 331 4 802 254 897 785 497 14 45 998 573 78 228 262 432 354 571 84 378 638 261 446 756 792 973 343 703 197 747 324 114 107 103 934 768 246 652 288 798 923 56 238 107 628 169 693 139 169 61 304 642 563 411 968 930 465 549 663 179 194 904 312 393 329 27 284 779 212 480 69 698 680 818 928 440 581 234 985 911 418 236 13 485 906 762 558 510 296 906 242 464 353 71 163 950 444 384 25 974 560 775 838 354 970 972 206 872 361 534 103 745 530 943 414 922 515 784 591 78 577 116 721 133 340 80 44 871 759 151 710 589 858 101 946 486 820 220 354 626 169 155 175 607 764 246 493 325 774 457 579 211 58 170 449 427 650 942 625 77 584 763 319 957 715 190 583 395 860 390 872 990 812 226 222 751 342 526 653 136 421 491 934 912 709 290 507 490 165 241 274 128 42 965 14 19 435 91 907 385 501 171 745 612 773 214 595 633 3 553 455 673 391 352 297 727 633 227 258 597 13 18 796 308 418 174 230 207 68 899 541 402 236 210 176 175 378 824 174 635 33 460 136 788 238 815 728 87 650 507 880 53 162 269 974 671 205 826 280 622 733 230 252 82 495 685 136 115 245 962 979 68 844 364 593 143 473 611 452 883 867 203 304 992 621 59 118 72 71 10 208 232 966 565 358 389 456 394 467 649 318 599 666 686 681 46 117 474 666 650 34 690 346 193 333 543 654 186 963 984 821 874 272 676 810 849 633 9 101 407 139 396 205 770 425 591 507 238 205 539 712 140 512 399 507 795 920 268 478 42 771 50 259 117 730 873 407 14 484 489 675 846 692 927 548 255 822 530 783 733 606 318 44 157 118 240 522 299 940 98 37 859 478 309 981 438 242 37 871 351 806 247 237 341 375 86 234 520 521 741 387 828 641 570 375 134 642 332 36 835 893 938 892 279 937 314 817 108 448 307 337 404 245 265 889 706 816 336 448 109 407 99 442 417 80 382 634 744 609 752 590 889 916 191 899 360 298 343 482 44 281 162 215 603 104 823 826 52 136 410 991 713 248 578 664 398 375 929 260 944 852 657 716 362 219 517 636 484 882 792 757 993 319 569 953 509 420 837 582 49 378 381 695 811 393 556 867 294 807 335 822 914 576 842 571 148 246 304 437 123 429 870 447 840 747 568 688 217 297 424 640 391 600 306 144 144 546 881 879 536 444 365 481 976 812 124 302 74 375 334 481 924 826 499 268 854 601 605 811 69 302 339 342 487 150 20 683 868 456 201 761 666 903 794 717 514 934 132 11 882 825 164 990 592 945 665 977 670 58 348 148 740 183 985 75 280 453 761 169 595 554 252 156 202 532 370 803 998 725 467 806 250 229 907 135 223 446 940 706 437 962 755 523 433 917 624 901 572 193 319 979 767 111 7 22 915 660 524 722 945 783 769 803 754 478 75 931 483 562 542 532 414 500 278 904 505 429 462 799 281 51 329 311 637 446 961 914 952 283 481 677 47 459 239 640 988 767 850 186 347 154 793 586 401 976 843 860 58 486 330 551 197 46 836 776 983 539 693 326 825 546 189 683 296 71 137 112 545 323 446 966 918 429 475 338 455 339 678 760 126 511 987 40 529 469 465 61 801 111 492 358 822 973 814 653 129 914 999 616 85 819 743 983 893 906 295 457 60 14 844 316 564 878 131 520 257 154 2 968 518 400 935 926 951 53 70 586 521 835 41 196 293 483 472 445 431 118 863 538 969 428 791 912 51 730 732 154 406 975 454 208 76 980 717 211 271 646 653 661 704 287 273 217
181 237 47 705 381 249 280 530 34 775 81 197 856 408 393 372 49 720 683 462 142 465 118 129 68 585 272 612 939 765 273 236 782 427 13 835 567 769 765 646 391 699 491 331 511 424 359 481 574 622 387 586 123 671 842 526 796 17 613 210 220 404 158 969 76 832 58 117 481 788 572 730 139 385 310 587 718 400 783 887 474 316 748 750 549 171 180 652 848 657 415 445 103 59 947 109 330 966 83 93 128 153 257 514 558 676 28 534 205 102 110 777 966 669 778 217 326 853 548 146 595 972 571 343 679 479 94 243 731 960 951 5 688 998 438 260 105 598 905 548 440 866 107 93 155 643 909 141 382 578 749 483 816 899 890 745 193 536 788 273 200 929 315 558 904 411 728 147 619 475 162 189 421 713 394 582 529 608 154 792 424 585 714 132 521 161 851 602 687 819 129 107 385 618 581 639 109 645 431 349 956 340 287 122 234 762 64 242 378 672 320 125 525 81 874 137 900 193 901 363 503 744 131 94 451 143 476 202 318 650 859 477 340 396 294 460 894 756 344 277 575 244 61 28 95 144 510 247 437 270 644 597 268 12 112 854 328 889 938 558 299 10 543 288 284 53 261 290 288 69 313 530 198 72 871 469 389 53 682 427 705 681 509 184 533 687 867 735 582 684 818 181 54 276 592 643 436 482 698 190 902 667 453 312 59 965 554 648 247 110 676 464 279 141 163 109 281 718 43 438 614 442 77 863 384 84 221 466 235 678 435 24 20 277 837 58 331 14 141 542 305 881 217 156 587 957 371 652 520 129 888 431 16 253 553 964 907 714 248 714 73 323 685 177 946 42 720 76 539 605 423 768 80 526 550 306 824 923 372 22 596 933 787 24 245 488 11 300 302 685 454 751 915 91 398 992 104 168 784 460 441 430 563 158 791 178 353 680 797 834 545 275 252 930 855 636 850 53 695 946 908 931 230 541 973 929 116 871 285 894 357 749 570 26 773 800 274 253 293 490 985 964 342 36 487 214 801 256 501 439 646 259 745 178 852 641 121 760 151 662 620 641 498 37 564 541 71 464 361 148 469 565 420 724 635 113 602 959 168 112 114 744 912 995 618 505 430 185 226 98 544 285 771 745 459 384 841 872 715 629 896 519 201 588 183 244 980 90 785 964 414 634 906 324 176 40 333 902 356 647 517 793 918 165 994 484 743 241 18 422 475 688 957 419 329 580 352 511 656 889 386 275 897 105 557 67 6 947 591 161 51 769 949 960 935 510 666 649 324 271 964 394 120 490 822 719 67 283 400 743 278 734 893 794 339 562 641 250 364 437 716 487 599 723 522 274 845 690 214 901 192 437 512 310 428 482 686 626 166 860 225 343 427 904 738 650 963 906 336 666 632 159 608 550 408 834 593 200 642 608 616 801 5 943 762 348 277 883 227 770 622 467 780 49 482 274 826 894 702 908 223 926 97 776 984 510 84 529 292 286 254 449 514 569 215 483 500 240 690 283 246 278 341 446 86 744 187 458 941 360 325 679 638 48 711 474 366 557 124 191 308 630 291 349 27 781 758 53 551 67 463 132 239 60 186 761 449 606 485 874 857 764 7 365 505 43 72 620 725 122 419 806 38 267 312 821 605 154 125 888 484 720 148 158 130 962 726 889 332 813 3 667 194 961 680 219 445 857 44 248 931 618 22 981 516 262 661 978 671 873 735 587 802 714 179 626 864 896 210 633 203 793 448 660 297 14 202 303 898 901 334 454 367 653 295 214 240 947 134 428 998 366 233 377 536 91 450 912 253 483 809 695 411 44 304 902 156 281 793 140 532 945 535 438 630 968 937 399 132 148 712 179 303 585 597 727 65 86 33 760 692 555 396 590 31 408 971 242 950 537 667 263 405 785 707 41 829 356 370 348 972 204 568 616 768 872 870 544 464 972 830 659 117 637 418 476 911 816 862 624 170 453 774 229 815 333 653 687 930 93 259 106 569 420 409 467 101 729 794 811 814 466 111 914 917 233 560 677 658 917 803 665 655 34 844 826 696 618 919 345 434 378 266 757 461 792 524 934 174 988 470 299 883 640 663 325 126 28 706 789 631 916 283 133 757 455 263 346 840 377 589 535 699 914 561 713 349 450 189 736 583 166 993 765 555 730 603 77 546 189 422 337 649 62 36 69 677 260 775 930 417 389 751 594 928 860 79 244 920 172 311 129 345 478 975 724 636 194 504 426 968 171 348 125 747 797 467 65 866 165 282 623 146 952 452 682 355 374 772 9 654 746 691 108 913 347 961 743 167 339 530 92 144 852 746 879 892 749 145 770 651 635 609 341 674 205 722 976 508 326 737 526 889 556 916 559 626 754 375 209 314 359 301 828 48 174 32 417 639 335 923 104 66 450 999 424 195 902 891 261 242 211 108 94 610 375 497 468 806 876 588 311 790 96 160 779 238 705 477 10 727 71 119 467 322 627 967 277 55 694 354 464 196 435 507 766 884 4 473 938 493 557 390 941 323 722 53 985 335 171 694 765 628 791 827 789 232 10 204 201 468 208 63 459 442 429 403 827 260 887 640 891 650 573 472 303 835 574 383 102 665 490 37 679 182 784 60 758 869 328 147 712 446 53 188 397 645 384 820 761 633 264 697 911 713 146 363 483 976 847 526 956 832 676 710 676 828 327 733 893 770 490 489 294 974 177 664 432 365 914 262 964 753 884 45 399 439 850 542 981 380 472 89 378 410 352 781 985 657 796 576 533 492 326 689 944 739 309 709 900 373 129 860 818 547 364 87 498 40 84 70 17 351 643 607 441 945 534 578 162 219 619 208 596 537 276 515 203 444 837 75 233 24 76 953 14 744 267 429 962 289 647 191 348 606 754 838 826 992 738 577 581 228 823 810 276 102 714 817 451 138 883 914 519 721 89 623 822 251 836 786 359 407 17 495 898 462 249 952 365 143 956 895 420 153 25 769 822 523 110 878 932 823 409 566 489 229 711 675 245 600 129 9 425 249 569 152 575 455 385 244 402 338 874 527 662 177 109 460 953 258 982 996 755 2 954 868 364 402 85 681 48 585 748 140 49 528 388 611 289 703 13 811 763 977 147 207 366 990 892 321 318 157 139 987 325 565 384 932 212 99 593 978 836 486 200 846 200 767 691 933 540 719 8 480 87 392 37 374 449 612 554 25 550 761 520 35 462 401 182 755 615 265 753 57 165 948 719 962 573 812 674 764 468 704 804 113 279 997 503 306 867 590 432 368 418 634 782 490 658 413 335 290 838 82 748 465 408 1 13 969 354 347 216 813 758 46 748 936 396 164 23 388 681 432 369 708 289 879 179 15 734 496 532 169 786 903 896 78 929 350 691 518 855 91 741 541 846 940 114 752 502 942 619 115 128 209 384 90 132 825 398 399 223 41 625 478 860 789 236 267 172 397 316 876 181 742 398 872 489 562 320 69 405 197 507 494 235 42 976 924 764 127 851 982 625 92 799 270 835 4 503 222 175 255 82 100 283 637 315 882 963 211 89 133 314 443 468 135 176 50 538 804 761 750 396 754 336 93 146 643 929 944 135 693 333 629 440 379 619 540 417 360 888 805 784 986 590 779 22 729 643 98 129 309 699 792 173 307 626 763 948 236 477 276 218 730 43 39 945 23 877 700 86 887 254 732 600 425 849 621 270 173 928 506 800 531 60 62 757 190 114 479 367 873 961 243 735 337 238 717 95 981 289 10 59 925 33 885 849 854 828 926 59 269 212 264 809 927 60 601 179 847 773 684 94 346 181 624 420 74 258 412 268 241 344 807 876 798 29 298 744 178 695 943 996 831 579 659 367 14 515 458 758 150 487 30 403 29 416 863 8 800 188 377 940 672 251 513 473 573 527 316 111 627 730 447 311 231 794 161 469 559 753 286 387 538 85 556 650 861 373 122 650 880 640 960 215 26 889 899 624 849 683 833 287 488 238 212 923 660 574 734 796 670 168 519 793 723 636 983 347 275 763 218 159 604 810 766 234 759 852 979 720 724 502 56 124 149 212 836 702 819 411 858 743 795 935 319 528 171 688 881 467 433 491 21 807 736 912 216 462 586 76 362 303 875 772 471 888 625 548 965 999 615 84 959 873 369 152 88 900 648 606 466 674 647 525 934 216 456 813 701 143 256 417 760 227 886 442 12 22 989 567 995 483 52 40 853 876 741 738 502 62 776 433 358 381 199 722 673 529 740 798 552 45 106 629 534 603 376 100 296 960 317 868 652 723 426 586 668 747 584 182 85 946 96 39 300 149 0 923 416 415 8 176 834 941 185 374 910 678 678 287 929 833 988 470 821 476 165 31 777 368 17 118 237 697 206 556 843 629 617 647 136 858 808 880 662 672 958 103 213 25 172 999 579 266 991 707 327 196 184 724 594 446 598 512 799 703 499 804 406 327 970 631 343 735 954 368 224 233 483 463 404 821 395 937 175 400 839 621 955 554 250 396 669 167 921 830 159 869 580 21 19 790 922 389 271 278 457 455 137 251 756 87 877 726 865 161
866 499 519 483 779 510 373 493 184 5 376 568 351 184 606 274 832 332 22 655 325 821 917 537 344 127 389 848 440 580 851 516 231 247 111 840 660 636 508 762 510 492 705 247 190 806 460 248 212 308 59 32 265 394 103 97 268 513 69 865 513 893 561 142 78 950 194 122 614 476 160 897 620 398 560 739 489 431 640 955 185 345 365 390 158 701 787 894 303 307 553 732 96 31 737 92 289 635 277 388 141 668 62 174 689 21 384 285 443 33 131 49 21 356 481 828 504 730 299 394 104 872 418 129 992 882 240 642 279 807 694 724 151 699 982 277 427 252 675 917 464 354 242 837 639 473 775 321 868 834 600 19 624 233 459 216 354 979 641 157 557 79 492 500 623 415 439 715 528 69 352 60 403 457 950 836 165 402 390 854 515 66 233 85 547 74 226 987 407 233 285 513 940 899 859 195 157 814 283 629 514 594 211 538 935 476 393 858 931 352 605 611 458 185 82 893 401 181 405 80 659 859 173 859 431 951 20 628 129 248 135 206 355 303 179 191 213 418 628 517 922 232 642 865 537 301 380 447 550 317 595 370 98 262 245 560 602 413 239 429 676 242 792 204 777 462 117 549 531 321 538 856 608 467 558 456 657 453 100 368 358 595 974 808 371 315 522 811 72 488 438 360 590 324 987 218 725 216 406 356 880 744 480 352 955 388 63 841 374 856 315 956 691 579 126 555 745 310 264 49 826 898 627 605 254 699 298 494 753 402 961 115 450 421 462 505 124 438 138 500 751 515 888 311 687 743 913 764 174 735 679 127 310 750 793 101 168 527 115 260 220 957 638 725 166 583 803 569 434 938 216 786 80 134 269 662 813 417 540 562 146 971 13 257 811 221 219 168 295 629 901 384 68 435 3 136 490 604 573 403 361 804 343 12 667 711 225 79 252 92 736 975 598 291 809 396 75 59 794 262 215 148 860 168 946 328 255 359 999 539 288 292 243 421 253 681 500 452 710 388 873 611 119 723 652 803 38 908 142 883 35 224 765 579 797 110 952 205 232 320 15 259 684 72 205 761 872 715 611 821 545 531 633 528 619 590 449 587 673 342 28 565 991 679 534 224 518 848 789 446 785 77 587 641 539 453 368 81 150 57 577 806 410 680 469 229 0 241 297 729 603 518 986 990 735 899 409 314 856 427 512 996 776 719 171 580 149 646 942 929 159 677 941 72 717 207 507 285 530 293 189 980 877 714 904 984 102 837 238 367 764 755 905 971 609 749 854 443 781 384 31 619 979 950 446 48 949 702 302 363 583 457 808 497 447 524 891 701 707 477 930 517 690 68 798 532 133 112 555 333 88 120 208 961 574 374 487 117 778 697 121 841 132 927 47 576 562 754 672 591 713 963 482 196 817 299 889 643 153 945 306 135 700 561 668 878 461 477 636 885 209 19 501 505 985 751 879 783 843 72 581 561 945 256 48 714 771 644 494 345 14 504 383 353 842 98 162 53 262 939 18 927 125 738 476 54 414 138 594 781 292 307 198 566 477 581 192 28 721 996 321 522 896 14 969 128 723 325 768 815 347 673 521 66 883 419 70 90 956 615 2 584 897 432 324 24 509 314 41 410 928 8 716 335 346 819 724 324 630 295 34 479 592 695 686 843 319 833 377 321 965 624 76 574 551 858 693 290 569 752 497 643 210 499 342 275 833 928 615 130 259 806 428 641 997 718 648 274 143 337 144 188 412 661 378 310 485 230 349 806 484 510 350 588 804 707 731 378 943 117 822 778 177 941 738 94 732 526 626 173 120 864 58 390 784 6 525 703 258 553 698 526 882 190 229 236 665 172 524 484 422 842 646 170 900 73 99 840 683 368 73 138 773 857 556 425 101 980 978 527 677 903 756 878 973 105 728 466 83 138 915 645 25 841 472 71 323 471 743 491 147 477 293 664 543 523 536 721 763 952 445 836 570 109 332 911 123 949 898 228 954 442 829 752 656 434 437 154 568 779 664 233 655 772 820 190 415 537 430 359 270 257 191 94 907 272 807 788 506 677 892 265 486 89 927 918 861 460 688 752 56 697 436 196 729 351 890 641 806 231 951 270 635 265 929 34 911 995 796 384 379 865 878 663 276 994 7 946 106 650 645 920 815 302 546 743 993 197 203 473 840 466 196 656 962 992 825 487 651 139 84 429 632 192 488 652 4 610 835 439 217 970 994 736 309 159 359 757 127 912 903 476 317 23 55 760 362 295 564 955 493 253 565 277 9 564 963 168 823 847 542 79 473 71 388 518 575 711 499 327 682 847 810 272 341 498 663 89 685 549 847 342 108 150 505 76 612 125 706 16 596 244 503 453 661 551 709 874 733 781 282 912 836 68 214 797 223 288 218 29 411 948 186 853 475 961 305 587 26 60 695 452 875 518 399 836 386 908 266 402 548 683 338 492 692 479 471 135 71 245 582 270 281 76 170 711 247 483 653 933 858 849 425 297 345 33 66 653 202 31 996 740 19 582 11 380 526 192 398 199 392 62 857 24 953 917 517 947 227 858 204 309 360 676 584 118 529 474 328 515 666 263 294 439 972 700 336 34 714 752 193 553 50 70 830 323 863 120 296 303 33 104 61 837 197 799 591 234 195 117 221 657 916 205 175 802 869 696 114 242 367 959 250 990 318 116 260 300 559 325 658 937 908 667 274 312 544 673 420 556 408 672 452 145 432 442 780 474 894 752 423 774 206 310 938 403 52 898 970 412 397 838 712 137 91 144 81 464 812 67 400 361 802 373 533 278 704 670 782 462 984 270 874 128 998 197 819 496 42 70 834 990 234 882 222 195 740 410 300 159 366 613 8 200 532 275 893 658 720 466 790 829 339 305 755 691 381 613 649 633 207 620 448 909 164 66 995 256 148 542 597 272 301 889 727 39 394 261 326 592 715 694 188 85 130 253 983 234 327 199 924 631 364 593 40 915 919 990 181 38 172 473 754 230 563 318 774 870 960 864 474 714 647 227 97 190 154 373 744 174 402 962 16 119 152 193 696 898 839 871 424 250 601 472 746 971 734 334 541 915 925 424 520 258 235 769 580 996 128 839 906 427 968 280 654 687 852 217 947 109 498 590 137 548 726 790 783 146 273 856 749 595 36 234 585 220 981 424 316 591 44 486 287 610 702 328 816 416 199 445 844 894 200 731 934 250 757 777 871 533 155 645 760 39 169 867 876 298 933 850 180 758 311 505 465 607 912 916 625 614 853 353 291 313 90 790 759 259 881 940 54 78 932 285 176 987 43 926 846 574 769 567 791 734 79 130 988 148 331 971 918 568 45 882 971 439 93 184 421 277 261 620 697 137 631 194 921 535 280 753 67 355 39 815 312 727 387 223 136 443 618 71 491 814 369 462 251 947 308 226 855 846 926 135 466 719 257 275 145 162 535 639 920 707 523 394 442 942 118 84 680 742 94 216 89 628 382 903 444 847 862 355 57 157 140 431 241 91 821 273 516 705 758 895 467 584 228 362 92 587 719 685 644 770 426 398 357 371 334 531 549 327 230 733 799 569 681 130 850 544 478 989 914 915 552 842 433 910 263 718 161 667 87 503 511 375 286 10 786 768 701 534 887 596 567 64 320 752 201 941 163 16 244 607 156 959 766 288 178 215 864 135 885 510 451 527 419 256 77 444 650 851 762 709 936 201 86 468 730 192 329 483 845 269 975 568 980 499 95 803 335 301 396 631 741 826 304 281 824 256 748 645 17 624 74 411 470 216 27 690 937 808 643 58 139 19 814 55 182 253 604 744 463 786 895 996 322 892 348 209 6 378 801 213 669 831 483 135 576 468 105 211 964 295 957 381 5 67 30 454 134 245 711 925 340 930 456 536 307 677 107 605 23 207 32 557 51 359 65 275 959 120 468 447 353 587 629 762 256 657 429 629 662 1 527 685 49 415 109 395 622 122 767 488 989 827 770 197 12 62 884 686 271 854 116 414 404 603 828 468 910 214 224 21 372 382 795 748 671 370 60 790 502 354 375 503 739 320 267 751 621 18 284 530 616 528 413 881 593 412 330 609 495 885 902 646 772 309 634 561 187 384 958 314 841 923 708 302 571 768 837 1 670 178 248 973 356 426 370 24 750 814 613 132 805 200 313 352 722 458 610 310 496 353 674 629 167 355 678 122 290 142 637 838 46 61 237 563 85 84 53 253 1 880 589 371 718 979 337 653 183 333 24 144 395 410 966 651 976 323 990 496 122 580 831 844 838 40 948 737 566 827 703 814 416 806 113 841 944 983 249 716 977 365 272 516 939 235 333 593 967 862 441 460 385 205 867 998 886 75 818 595 752 280 479 142 454 457 599 932 607 616 742 550 827 495 236 559 870 585 899 474 417 550 588 715 578 692 572 659 64 692 110 253 865 878 761 372 455 926 747 871 363 583 848 436 278 858 923 420 617 404 435 182 457 422 29 472 800 906 554 723 10 913 788 989 909 752 112 522 391 684 275 616 37 511 699 206 849 637 453 953 579 641 314 77 586 368 246 777
970 659 709 712 123 825 749 6 814 312 694 470 773 714 448 986 373 635 128 932 94 325 946 26 236 736 771 639 160 472 504 874 157 952 531 722 216 819 441 982 522 848 381 819 228 766 331 475 754 517 114 191 265 275 873 731 76 709 414 478 602 117 493 527 496 333 354 713 472 740 834 984 254 931 780 464 661 310 658 734 500 831 233 920 13 756 304 529 982 123 989 929 928 622 39 30 758 348 345 198 950 388 399 577 521 419 165 334 732 466 98 361 92 389 262 663 569 142 563 129 556 67 960 202 864 306 865 402 468 223 314 961 74 880 826 166 437 76 964 645 519 399 379 159 937 16 424 653 489 657 611 150 102 641 799 360 894 558 752 640 820 592 765 756 849 945 330 506 909 367 911 351 69 876 190 550 252 251 821 138 258 538 412 886 731 358 418 93 899 609 958 748 788 700 878 981 286 387 939 340 137 343 417 274 243 431 750 793 961 929 483 38 691 529 589 44 484 181 846 456 329 586 624 52 442 291 238 326 907 509 682 119 815 278 388 417 342 232 707 206 876 380 146 986 19 315 182 726 760 97 268 699 600 312 728 587 724 584 891 272 828 575 349 183 824 848 587 691 130 36 124 344 785 142 362 911 450 527 594 104 578 629 83 309 770 840 986 726 812 991 106 610 409 997 859 922 396 62 37 394 762 506 567 805 168 91 97 421 193 92 790 470 818 26 672 159 972 26 156 881 854 40 772 766 241 912 227 947 218 82 357 36 832 817 120 256 289 348 367 892 104 328 187 949 121 75 469 346 347 91 460 378 597 360 485 947 581 845 99 943 36 25 319 188 338 567 87 527 879 301 249 494 588 570 609 66 305 539 502 846 510 515 339 420 462 88 708 515 201 443 940 3 427 683 675 529 290 466 320 262 900 895 805 578 652 1000 326 696 934 172 540 820 717 88 11 220 316 538 211 814 282 217 591 379 954 948 288 260 328 817 926 776 28 725 693 642 112 424 143 549 270 281 360 564 508 431 621 463 292 890 49 748 827 596 987 475 887 846 95 821 375 491 804 748 154 617 215 892 220 18 274 917 952 821 967 359 559 801 883 936 857 658 748 173 895 44 336 777 110 195 525 293 514 294 577 669 941 863 612 835 247 132 159 220 433 520 183 205 279 99 311 149 664 548 741 28 951 495 837 657 189 118 327 797 720 497 70 991 41 273 251 607 498 123 669 839 904 456 721 295 938 379 527 346 744 172 975 327 523 243 568 214 4 338 924 269 410 409 816 184 429 624 840 279 366 488 482 98 517 909 507 909 465 97 729 692 622 666 392 543 965 7 47 694 208 25 913 149 257 726 858 979 343 560 200 373 606 247 580 274 467 506 237 703 422 347 276 214 702 66 603 205 797 465 122 582 167 949 197 70 536 574 127 454 65 323 198 233 206 520 601 4 966 153 604 791 792 655 85 31 983 479 302 217 372 888 105 64 455 825 81 513 756 752 151 213 308 212 703 868 990 465 142 83 533 615 520 924 386 876 38 41 96 3 735 108 553 675 231 884 219 720 60 661 853 697 26 548 518 733 48 806 582 873 766 453 147 371 572 304 861 80 618 793 833 703 932 231 447 16 33 483 663 403 108 508 633 298 711 799 847 96 164 615 673 374 404 885 687 218 680 34 945 306 395 645 607 392 574 1 893 21 526 108 676 638 791 558 344 151 405 908 554 97 91 929 637 639 974 290 723 926 359 684 271 816 985 88 75 351 830 492 908 473 445 971 856 587 402 451 592 96 309 359 701 665 186 515 461 786 188 494 378 297 403 853 391 961 576 439 34 343 27 543 261 362 195 163 906 493 67 180 393 850 222 771 643 659 185 822 413 69 535 430 411 374 915 623 544 835 796 231 999 154 835 332 203 616 885 578 973 5 436 26 230 118 7 95 284 898 734 235 152 960 444 647 17 479 109 609 936 45 668 843 240 844 438 275 61 800 297 389 871 655 25 893 889 920 593 294 957 288 774 361 528 89 882 582 610 654 644 380 294 78 248 138 267 477 377 100 178 640 214 567 207 373 431 869 639 304 452 268 335 296 838 883 605 749 459 62 923 23 659 433 117 539 947 334 532 217 912 592 608 80 662 669 212 562 628 403 538 820 73 823 984 484 963 455 272 572 277 949 273 444 111 416 757 619 746 244 706 963 385 215 779 646 72 596 991 559 667 168 881 962 166 19 446 70 434 727 935 221 22 543 651 991 640 106 798 173 560 578 863 117 113 282 291 25 140 823 689 232 58 795 529 2 264 604 376 425 630 323 629 77 645 96 5 642 641 463 684 312 199 19 32 672 358 289 363 334 16 253 57 839 158 766 516 17 487 870 101 680 557 195 996 659 255 109 136 513 464 448 866 1 476 77 962 25 394 93 401 349 89 177 848 598 551 441 562 918 497 495 322 237 175 617 638 206 278 738 416 430 933 285 685 392 623 482 180 233 454 598 914 899 88 303 213 872 561 340 530 224 42 363 256 331 546 332 177 636 719 21 767 490 515 903 259 618 226 425 896 875 944 749 670 152 635 660 451 464 52 376 155 484 176 774 808 516 293 22 539 908 688 512 586 106 737 894 930 951 116 205 225 201 384 619 458 26 648 789 224 280 998 134 541 883 836 69 78 234 657 829 690 108 695 874 654 630 666 306 481 700 463 619 850 655 55 983 759 696 318 23 477 570 919 261 807 673 922 75 677 73 969 172 456 114 870 22 138 851 415 381 129 577 361 8 45 85 169 323 653 615 470 580 751 178 310 304 566 222 263 903 509 466 306 459 714 286 18 761 355 378 103 70 839 899 245 264 806 775 406 438 892 711 886 331 425 584 901 213 234 672 380 52 390 16 549 761 794 661 283 935 162 213 599 447 134 842 992 151 649 504 432 834 478 661 692 232 979 961 346 285 352 37 64 543 15 126 956 545 793 183 90 37 817 479 285 383 727 980 575 594 242 490 547 887 333 482 20 599 626 718 269 809 994 820 125 412 491 622 374 73 505 257 786 696 782 572 783 896 978 495 324 926 852 791 135 141 44 465 150 700 46 570 555 658 118 428 145 359 486 386 1 19 428 634 988 339 0 796 66 881 671 385 917 519 370 121 250 837 841 164 153 925 976 160 897 624 953 3 181 390 942 246 179 830 368 969 823 412 716 980 579 180 995 202 545 673 650 132 303 519 552 103 768 261 173 833 244 91 423 16 868 53 474 491 615 629 764 588 980 782 811 580 30 40 426 992 334 418 583 642 356 43 631 690 364 465 949 313 100 92 139 392 353 760 54 748 170 350 382 522 408 655 931 328 710 94 877 353 739 804 163 454 2 364 718 170 260 574 369 938 712 780 696 899 348 508 29 756 550 675 855 985 948 763 642 331 596 279 80 628 627 14 920 305 598 8 14 336 115 400 884 783 295 627 625 424 387 581 844 589 636 949 232 408 40 366 202 838 620 99 534 591 398 884 743 598 825 736 665 143 298 827 678 745 337 673 570 875 722 232 184 818 296 898 365 733 68 310 927 788 490 843 419 793 778 953 845 729 449 781 501 689 704 485 407 756 77 943 499 533 736 841 287 269 715 133 713 454 229 37 317 577 905 271 51 392 313 11 918 786 315 664 809 306 925 154 86 226 585 429 548 379 300 724 781 176 725 5 810 795 761 610 503 317 843 800 79 907 35 798 107 46 977 760 802 690 119 717 571 318 822 628 916 829 371 119 801 142 733 388 775 209 473 111 235 4 997 694 971 744 196 94 3 134 192 455 573 942 174 476 705 41 171 869 800 815 699 950 543 931 813 425 755 968 389 851 59 184 397 706 862 574 93 440 681 389 141 28 655 494 50 412 632 567 890 816 21 114 321 101 430 287 851 461 902 837 784 721 769 844 617 612 281 868 307 185 63 445 56 361 71 856 312 152 457 834 204 213 191 260 488 513 132 981 62 976 616 655 730 550 223 11 8 684 133 391 82 821 993 249 619 910 789 987 679 45 253 540 494 205 53 610 860 334 471 329 495 948 763 125 351 286 537 222 421 836 584 670 84 816 777 659 660 770 209 100 275 463 565 184 943 105 144 68 968 289 131 309 867 304 742 853 420 471 299 336 819 636 776 104 874 632 898 422 803 144 829 299 647 84 492 305 43 432 23 320 698 190 558 90 239 662 564 246 205 747 726 700 325 27 511 612 747 936 266 37 524 639 542 29 656 24 161 761 475 20 910 749 210 226 740 308 738 229 440 374 831 737 301 780 350 508 683 799 613 941 506 825 700 384 6 34 872 6 332 618 172 789 466 633 443 961 929 430 513 198 787 852 634 252 435 659 480 189 383 65 880 195 31 774 921 99 590 568 981 789 148 887 697 276 24 570 217 136 12 432 280 209 869 278 341 960 753 603 323 993 842 727 479 543 453 597 745 665 888 909 221 655 955 923 9 104 246 791 686 155 674 959 126 216 614 754 512 995 959 687 646 430 400 137 10 838 875 986 439 659 149 97 595 458 340 368 194 307 795 415 903 119
998 13 813 26 805 488 295 377 748 689 102 174 894 36 706 716 947 375 622 256 598 872 830 306 397 984 969 452 17 191 719 392 167 964 319 920 355 885 612 407 31 420 179 474 525 528 217 942 995 550 565 633 423 11 526 604 482 910 821 901 772 560 429 515 243 798 728 683 891 137 735 352 806 226 330 473 272 570 307 879 513 906 186 312 367 159 937 556 586 381 793 143 548 734 298 388 671 182 523 843 777 65 656 130 703 118 110 564 473 74 253 13 230 718 333 411 286 387 962 830 161 566 604 56 739 233 914 896 271 615 674 64 48 220 496 888 285 570 300 780 347 734 912 940 385 131 843 669 91 941 190 616 44 581 100 123 431 519 10 539 714 451 362 532 884 121 118 1000 554 320 53 105 61 100 903 129 92 644 931 356 649 780 757 717 67 68 454 782 484 670 999 530 941 917 965 870 758 390 257 46 603 804 45 188 353 722 729 87 460 197 443 555 887 871 268 843 878 118 589 420 869 542 828 649 292 151 970 487 104 394 570 342 778 72 710 933 218 160 273 188 765 638 113 841 745 836 263 981 487 292 74 893 792 140 557 293 973 635 351 952 373 411 544 885 846 134 715 965 723 764 236 612 774 460 646 863 4 849 784 968 137 562 193 600 322 679 861 554 49 972 58 761 959 71 721 32 27 576 971 748 955 708 233 356 716 320 584 269 539 508 209 825 251 98 718 327 422 166 304 53 127 565 574 338 803 806 229 850 33 562 904 418 162 79 71 423 3 253 740 156 328 982 241 452 140 734 533 897 659 78 530 890 148 441 357 397 789 670 580 585 50 126 18 865 339 795 749 267 0 149 211 228 134 915 472 677 834 466 545 512 420 368 246 742 403 120 412 841 152 708 625 328 332 166 489 64 398 551 566 996 82 691 237 998 864 715 506 410 907 63 177 188 115 432 5 462 501 695 836 535 567 697 673 829 588 404 641 609 518 881 654 71 47 329 742 930 159 499 901 839 32 896 759 326 819 502 399 253 926 312 146 520 178 601 310 172 89 652 313 276 767 176 254 127 343 603 581 145 992 443 826 255 538 343 867 61 736 415 690 48 433 436 613 115 434 996 406 434 822 175 579 672 698 147 308 698 287 857 168 540 738 361 546 328 802 807 787 323 763 172 187 132 672 103 2 675 573 320 387 522 175 161 871 935 312 55 863 12 934 791 145 170 235 3 810 38 109 427 11 944 663 657 676 109 440 20 605 134 769 148 572 833 278 180 274 874 138 611 883 154 648 816 835 269 20 904 456 294 575 557 880 868 799 686 925 400 225 532 985 526 628 654 855 997 963 593 760 576 317 918 149 663 8 830 670 948 655 815 121 844 494 831 64 224 143 57 205 41 192 586 68 499 283 325 331 792 890 933 808 130 12 295 453 34 51 707 935 937 158 814 9 973 504 452 79 701 669 585 234 997 920 656 593 54 761 679 909 193 438 992 19 873 816 315 521 525 402 666 652 171 893 858 172 365 189 103 303 131 131 803 293 569 608 170 627 902 515 427 529 291 405 567 442 230 262 297 782 173 707 725 644 836 324 236 631 856 24 737 499 234 250 663 685 224 856 225 112 653 488 566 809 251 811 754 915 624 510 401 683 424 129 743 977 540 369 642 922 172 490 630 105 195 752 91 607 743 204 496 633 828 910 449 788 933 679 333 708 816 686 807 953 417 886 722 428 651 665 537 200 708 626 409 266 454 221 22 279 755 396 522 528 306 316 368 216 319 873 427 199 671 139 260 527 909 653 305 823 458 466 944 289 229 203 42 921 589 419 430 276 320 302 217 361 280 417 948 932 923 394 853 309 773 594 140 630 33 847 767 699 849 269 719 99 196 564 574 424 982 375 257 547 299 166 336 576 670 701 865 780 496 35 559 692 370 678 536 26 32 860 973 875 929 853 979 807 749 976 806 37 340 990 942 492 857 96 73 447 646 500 791 436 728 610 506 197 464 90 708 562 616 213 551 550 314 949 827 409 965 39 885 865 606 446 564 681 69 991 590 281 527 696 612 917 970 636 265 512 63 439 73 726 110 194 615 393 493 407 661 840 344 983 421 291 69 897 425 173 828 334 907 704 634 541 375 940 145 383 496 219 303 905 852 130 812 299 415 337 267 927 384 582 379 87 162 244 674 40 619 508 115 392 913 841 608 857 478 768 578 28 903 812 968 824 571 724 337 814 322 93 659 815 779 238 113 569 701 720 845 133 346 227 359 820 787 635 49 350 872 987 866 485 594 647 132 727 174 872 688 391 146 896 607 755 795 182 352 831 329 551 38 614 35 486 611 54 812 657 773 207 435 743 20 305 627 801 498 29 123 106 86 114 442 335 598 23 920 474 677 256 568 858 430 561 485 154 140 675 446 534 822 470 309 111 94 156 93 532 812 639 576 779 592 559 340 265 954 245 728 247 507 358 709 689 429 196 406 997 47 514 547 825 819 924 710 498 91 414 131 46 697 517 540 493 834 56 715 83 762 571 705 531 903 212 555 640 540 451 926 832 497 157 879 430 53 371 740 183 201 401 14 462 323 982 141 957 184 379 482 164 168 552 826 469 462 877 284 174 684 223 402 258 845 170 91 756 333 165 268 163 516 916 729 97 577 691 562 365 695 503 818 497 116 348 74 933 876 465 506 889 437 664 449 346 344 150 802 619 898 750 998 22 488 952 55 753 604 587 425 592 652 260 935 14 398 746 798 945 693 84 136 41 935 444 106 859 951 967 951 59 887 76 1 795 906 220 978 797 806 449 785 327 835 195 547 70 919 311 286 198 503 108 865 395 987 119 755 882 407 15 212 344 762 480 146 208 150 722 101 231 29 42 656 668 344 666 656 215 423 389 664 315 589 854 439 960 762 783 90 885 723 30 732 62 333 511 528 956 210 618 938 785 531 994 429 359 368 870 225 730 383 228 514 818 773 98 60 866 547 595 902 596 401 242 377 326 96 461 202 623 129 338 932 288 200 95 222 78 288 239 872 734 527 320 675 601 122 415 51 400 16 81 574 410 500 323 389 188 916 794 22 773 399 380 669 477 205 261 106 849 660 775 48 516 104 366 258 94 593 128 583 695 889 851 584 455 697 709 707 356 745 65 154 214 218 919 80 336 738 155 424 270 424 297 779 697 259 954 100 452 311 329 474 181 790 85 907 176 589 124 150 599 599 57 510 804 646 88 615 86 192 938 21 377 353 677 949 751 719 712 593 597 984 502 518 301 425 123 444 55 309 73 472 600 7 578 728 342 527 961 781 252 391 441 920 284 780 306 150 902 366 725 327 232 248 852 174 950 872 661 947 364 60 478 260 141 618 900 206 662 218 975 36 978 783 984 705 21 741 60 99 445 223 549 948 427 909 135 708 946 534 688 750 899 832 7 148 226 784 536 550 844 620 432 647 290 242 248 36 650 64 620 956 555 380 888 295 624 379 658 932 754 938 210 420 25 348 563 498 876 82 147 495 425 32 240 512 36 1000 928 818 153 626 943 878 543 628 583 527 879 589 524 967 911 245 682 59 185 173 602 90 535 847 491 65 404 636 66 265 63 968 968 815 850 384 996 130 839 25 16 673 264 985 126 544 964 880 542 705 948 209 471 765 615 314 958 128 340 980 352 550 848 333 435 148 107 878 577 539 378 171 881 981 988 28 459 497 75 554 540 525 467 538 38 14 781 841 796 860 702 524 468 465 34 469 838 229 591 792 942 707 368 162 629 529 833 176 381 486 142 925 645 766 684 246 651 200 693 782 249 3 519 97 705 676 585 443 224 787 522 364 201 37 411 263 936 547 862 909 930 432 762 857 1 210 906 898 120 629 791 113 458 852 898 655 151 433 384 197 464 434 537 421 560 812 642 74 660 802 80 428 972 770 817 894 507 703 275 25 277 16 376 714 980 101 476 859 483 508 388 333 874 435 321 631 52 97 638 348 125 893 206 4 418 342 609 726 800 436 280 17 437 2 171 219 798 645 191 258 766 167 558 876 590 995 923 921 318 656 621 477 390 105 694 384 913 983 160 839 363 904 892 221 495 455 463 819 72 777 737 727 448 27 509 945 771 784 556 325 993 850 741 94 637 798 951 6 520 976 974 740 374 737 354 667 267 802 979 259 372 634 717 528 939 405 680 717 827 986 341 849 908 691 169 223 408 26 764 513 868 651 568 932 553 766 606 190 611 172 776 284 132 437 294 817 744 182 413 57 13 255 222 345 786 117 426 546 617 67 259 519 117 450 770 256 989 204 116 932 457 680 69 646 370 696 643 318 837 376 386 693 733 69 687 817 829 890 296 429 122 872 711 963 180 944 944 920 202 899 700 96 360 840 43 769 713 626 731 764 732 735 790 74 966 571 634 39 255 500 416 259 184 32 929 938 747 128 475 46 101 425 345 575 667 104 918 238 103 802 845 279 349 28 981 8 6 311 325 830 450 48 314 706 136 512 616 272 382 660 986 649 842 485 895 343 481 377 505 494 479 215 144 660 77 643 282 472 421 816 632 251
672 422 868 341 511 416 801 803 614 550 679 465 655 885 353 386 454 943 850 26 504 798 396 160 769 885 398 146 153 108 285 34 545 177 852 299 347 654 836 695 526 81 143 793 55 943 410 511 4 395 926 264 478 174 898 702 888 726 176 311 340 146 385 176 200 724 532 996 849 200 43 783 951 752 542 791 104 482 697 528 507 720 660 707 908 582 824 740 371 927 702 951 411 264 981 66 496 850 481 490 366 165 121 370 838 36 28 845 976 397 270 116 500 721 786 178 671 668 389 446 300 332 132 226 529 221 376 244 39 573 502 397 565 547 144 258 421 42 762 194 859 278 752 37 83 32 739 343 484 806 728 680 874 502 584 282 90 760 853 51 928 686 362 157 877 946 624 293 729 970 274 832 214 219 120 650 67 399 336 801 222 876 479 71 473 832 913 726 231 646 468 858 106 402 328 227 632 678 694 127 641 295 399 719 461 468 732 750 197 762 956 385 625 388 141 952 331 446 553 816 86 494 3 951 260 162 423 239 894 488 352 365 485 853 344 120 686 958 154 613 924 402 896 495 289 827 205 366 119 56 17 727 31 887 254 998 306 89 325 795 9 269 169 443 224 581 220 362 58 952 546 653 748 570 303 533 52 177 745 127 659 754 611 309 955 960 151 524 927 137 536 581 808 524 802 414 677 986 598 167 408 400 21 825 681 877 261 570 155 541 634 958 858 719 791 929 656 94 996 796 582 357 8 167 50 220 356 97 630 190 47 558 428 710 101 151 807 533 374 680 533 44 738 417 57 464 433 412 890 888 114 676 995 408 363 946 404 882 726 947 680 821 207 146 390 79 5 618 621 460 195 110 301 85 136 676 570 384 861 895 185 38 866 208 764 995 73 45 564 526 746 686 993 55 788 497 472 418 932 48 938 406 631 268 711 223 856 107 782 562 691 251 161 476 239 317 618 402 175 146 314 614 571 640 952 265 107 572 819 686 558 604 282 660 273 37 649 632 644 803 887 368 848 919 367 771 11 478 280 182 84 672 651 408 770 134 166 221 122 117 18 409 857 668 262 170 142 40 117 319 613 737 440 517 550 844 232 640 213 313 189 419 290 417 676 91 37 202 784 236 234 907 994 449 604 548 407 121 451 685 405 962 903 56 466 172 635 179 269 297 622 938 196 163 348 5 187 837 974 843 905 994 49 471 518 685 761 471 944 476 690 301 886 576 91 30 650 710 716 460 693 494 978 110 607 16 223 668 620 318 148 973 966 113 830 353 626 124 494 404 638 605 238 241 524 910 826 215 973 22 793 208 609 252 324 840 244 325 735 30 146 787 477 204 923 507 355 771 730 468 22 862 129 264 814 289 505 909 940 631 427 199 734 535 297 811 946 287 458 524 277 30 992 914 128 436 958 315 229 443 851 132 657 889 682 399 987 941 685 785 646 419 648 779 293 73 897 9 514 397 163 384 375 418 266 707 602 379 714 364 351 204 180 961 790 307 698 523 193 775 812 451 68 231 145 101 742 96 962 164 177 15 93 68 920 467 705 964 372 340 332 375 521 5 585 419 751 143 737 536 589 310 776 503 126 176 373 599 318 796 279 491 448 979 579 273 528 834 779 844 431 340 24 289 380 975 560 184 929 723 763 680 683 451 718 501 960 747 112 580 900 701 109 876 943 36 370 11 909 151 491 536 202 968 510 314 333 971 75 63 201 275 567 510 464 623 509 451 56 683 873 70 544 611 825 357 16 47 87 835 82 539 540 480 990 300 139 805 961 928 53 677 747 690 725 380 759 689 299 696 62 590 320 408 775 816 652 126 76 65 754 773 25 487 899 418 453 613 768 86 834 624 771 243 150 775 606 988 665 884 382 130 275 744 394 108 941 171 190 437 298 829 760 467 317 650 879 908 152 679 415 86 689 283 575 141 335 341 704 354 658 78 212 640 174 861 554 660 543 366 917 161 221 665 919 799 123 662 125 117 312 662 823 280 527 985 581 826 827 688 561 63 286 673 384 168 115 818 750 860 723 408 40 454 203 914 700 324 837 970 181 683 744 416 27 663 991 660 986 370 113 94 979 862 337 93 556 937 983 243 291 38 675 130 92 238 302 130 225 300 69 680 800 893 192 184 615 716 912 986 640 403 341 243 247 626 401 99 515 648 997 21 972 484 268 461 949 245 985 520 798 418 722 608 59 10 321 579 562 419 15 622 242 538 828 699 670 933 809 787 895 558 968 509 803 857 605 306 241 506 252 79 432 25 1 146 167 888 349 366 633 406 304 671 267 327 7 178 795 50 867 733 158 687 945 86 259 983 439 32 578 748 674 868 417 986 572 399 522 5 38 501 706 336 70 342 406 528 156 358 227 283 703 18 305 388 639 558 552 72 452 512 792 858 442 108 400 169 30 7 426 40 35 213 847 882 915 300 486 683 170 355 513 514 345 539 497 449 230 385 313 344 364 203 199 713 80 875 539 391 216 707 835 903 94 434 797 328 402 248 627 856 425 109 869 218 610 704 381 918 13 67 455 273 465 721 288 944 957 101 23 888 922 403 164 514 548 505 160 660 191 180 906 92 667 184 662 638 418 842 821 929 586 617 842 668 198 523 409 823 563 55 173 598 149 904 933 813 60 917 970 80 257 496 774 646 559 394 947 872 880 849 937 825 654 432 360 54 233 577 643 402 717 14 85 787 77 642 342 689 789 85 250 479 294 644 124 541 326 511 934 651 249 693 26 124 61 99 778 832 892 371 171 73 19 589 523 346 2 114 503 451 388 611 178 972 822 553 756 246 592 779 989 697 103 647 549 473 165 152 392 68 316 931 253 771 378 843 755 413 596 705 95 178 20 45 818 145 403 104 882 362 975 18 365 508 463 760 965 742 445 826 209 734 208 529 862 334 984 410 537 559 845 230 893 309 815 359 489 648 663 833 669 901 733 562 135 304 710 432 256 225 969 87 368 695 309 181 843 567 600 824 258 787 590 99 138 57 108 70 794 268 865 252 982 471 308 103 591 422 595 431 134 394 346 139 551 547 78 327 323 151 218 152 296 146 100 655 904 582 954 846 237 384 696 674 935 893 889 885 495 329 787 983 785 574 916 578 413 147 765 761 833 459 12 297 162 472 872 428 493 361 977 972 183 78 89 43 393 624 766 17 758 820 361 791 159 645 587 401 636 787 315 410 111 393 105 557 753 918 925 618 603 162 295 355 96 856 211 729 379 28 854 735 999 401 588 920 422 668 36 549 437 196 653 556 577 649 910 506 33 88 449 17 860 615 687 610 444 129 46 475 891 121 971 307 419 10 619 995 699 298 668 393 517 386 573 670 664 81 79 955 474 384 354 98 715 631 14 603 147 188 271 937 424 413 569 147 263 667 767 632 512 414 875 179 885 166 462 1 245 903 871 823 684 368 796 949 959 751 116 372 623 266 492 142 901 527 731 11 580 557 350 335 950 359 881 310 446 291 6 199 673 865 701 504 911 235 99 194 538 903 773 434 799 751 736 368 430 876 820 495 357 188 416 114 980 41 936 560 334 125 541 398 265 887 907 444 783 3 471 756 343 228 816 911 488 413 420 888 942 540 32 772 65 672 283 592 501 301 601 421 574 124 387 656 844 239 168 391 44 651 246 945 884 230 629 642 597 119 967 648 831 94 140 486 777 886 102 810 34 65 179 402 127 580 172 437 88 751 841 325 137 334 184 986 322 547 435 735 743 446 240 239 878 590 719 842 661 840 839 185 264 243 281 906 555 192 870 470 51 38 358 307 63 837 516 984 71 674 810 146 647 302 276 742 182 405 806 492 964 960 0 365 781 474 628 938 508 913 594 123 490 18 470 830 531 124 284 956 612 792 813 999 251 137 42 733 707 168 383 528 525 216 713 854 642 603 443 72 475 434 780 933 204 138 228 674 948 541 206 957 188 292 709 204 593 330 434 246 692 231 41 180 74 252 772 501 131 727 338 190 467 182 483 668 436 533 583 859 327 289 186 29 369 790 498 564 412 754 66 175 741 590 359 652 476 37 292 195 998 130 130 163 931 560 98 537 450 40 329 999 287 397 29 475 918 147 499 60 391 389 215 859 921 766 311 348 832 678 855 152 319 860 457 666 712 913 534 372 727 146 248 264 310 306 54 657 480 842 724 137 616 213 441 193 97 149 708 153 666 913 460 669 695 364 883 712 930 812 846 373 817 234 608 877 840 203 963 175 740 849 397 159 482 788 255 378 939 320 953 183 749 322 395 730 863 758 133 761 278 140 110 126 210 567 535 282 599 219 72 908 805 8 377 499 568 589 576 119 235 743 447 635 64 195 566 167 617 348 438 907 645 691 339 495 456 630 243 778 81 123 194 507 118 811 10 665 864 483 520 328 876 128 902 545 219 397 547 165 469 529 757 16 721 660 530 607 988 710 236 787 459 382 157 739 678 427 386 53 487 944 811 717 429 554 217 966 48 100 804 461 330 950 914 375 637 897 414 449 45 295 506 577 829 64 307 501 226 269 557 965 272 590 720 238 688 386 519 214
39 187 807 447 573 753 323 715 454 781 897 259 838 805 821 88 561 753 586 993 495 552 160 108 243 744 963 398 667 377 852 798 301 682 540 988 506 80 306 816 117 874 366 183 419 905 314 414 883 102 466 552 100 594 755 480 27 593 283 91 988 523 946 210 886 190 681 51 714 833 565 229 619 163 133 630 866 887 526 838 18 968 195 923 607 890 557 540 662 603 228 415 28 872 493 143 169 857 354 791 947 340 282 164 733 282 69 775 226 328 542 709 327 906 510 313 577 327 590 637 395 648 112 698 558 53 385 897 880 493 554 742 546 574 166 522 703 626 606 723 361 568 910 183 915 966 579 883 485 775 97 480 263 907 567 652 3 475 470 589 76 852 501 634 692 807 432 940 219 421 424 115 644 448 15 850 630 375 0 187 785 440 760 432 818 878 295 430 389 958 86 175 87 513 908 563 414 692 376 47 410 990 730 408 223 437 183 168 684 647 614 863 121 809 329 500 144 989 634 856 437 54 787 908 921 543 300 921 592 428 251 630 873 119 545 17 297 181 38 688 679 817 990 514 260 192 845 231 770 473 151 468 781 881 377 680 919 208 230 846 394 774 13 631 398 643 118 559 900 24 138 894 922 536 600 242 92 300 598 893 273 261 724 193 143 229 977 432 848 447 608 545 628 248 982 470 941 500 147 555 364 972 569 893 637 749 508 602 570 756 704 555 984 420 120 872 905 386 615 480 345 486 6 947 484 417 754 279 521 676 578 709 236 871 168 979 25 364 657 793 408 5 261 726 952 591 460 401 294 421 802 525 429 895 759 485 284 311 8 191 186 935 321 309 240 296 23 444 61 639 981 912 22 23 430 587 63 338 200 877 64 317 688 851 476 829 139 518 134 105 307 315 668 751 826 685 610 637 983 269 767 368 951 911 961 504 596 885 544 463 685 277 676 521 869 527 964 35 417 393 539 924 518 430 341 694 985 381 856 237 68 297 488 49 326 87 602 54 66 481 180 360 652 424 968 934 442 365 713 140 535 508 776 969 528 214 70 46 293 517 604 182 42 950 188 967 599 88 854 721 864 475 797 265 686 409 459 52 830 794 653 440 212 521 267 124 269 791 748 123 111 229 114 423 125 64 806 898 831 915 465 485 62 97 49 995 290 798 930 618 235 171 71 668 971 880 822 294 248 653 170 15 620 959 450 526 338 212 422 229 965 504 529 483 136 686 456 416 373 584 805 772 771 211 589 58 697 986 898 627 7 628 239 419 512 234 809 570 950 510 343 107 418 472 172 392 987 960 181 149 650 609 302 403 199 655 726 931 90 471 331 659 149 891 475 740 836 840 298 481 626 314 137 239 391 28 743 339 335 306 129 514 198 47 461 701 270 36 967 771 723 431 420 797 997 140 660 987 514 560 530 258 583 653 538 26 913 971 355 114 874 217 682 491 403 837 931 919 148 174 777 125 895 619 762 253 244 612 292 450 363 604 448 683 956 307 954 248 497 871 505 652 308 282 669 425 816 778 449 425 729 338 623 82 146 972 995 749 288 817 255 493 833 555 707 612 192 746 746 130 837 791 162 368 633 889 402 153 124 864 711 25 764 108 277 53 254 178 721 992 678 454 989 61 452 782 156 609 490 949 923 268 552 5 700 491 847 299 832 107 113 437 541 358 59 409 810 376 332 486 85 63 740 503 446 998 358 566 106 690 687 153 72 360 863 736 190 301 141 356 179 179 976 908 680 629 401 278 547 559 902 352 91 568 176 746 265 857 346 35 745 622 209 427 224 968 32 994 131 428 717 208 694 850 286 812 197 558 841 414 1 859 48 696 580 337 899 523 380 186 593 14 122 306 511 158 813 927 29 843 316 150 371 597 250 780 435 110 858 79 643 742 865 528 635 615 994 432 350 894 487 330 217 344 462 542 184 984 24 840 468 883 731 554 203 958 587 771 127 578 560 807 210 315 388 550 574 494 737 45 786 817 531 372 503 695 54 847 522 621 95 52 828 99 75 655 161 264 423 762 480 130 801 324 426 553 949 739 658 653 612 821 654 558 400 508 5 62 135 653 362 138 525 79 140 739 214 115 834 136 979 675 486 141 849 892 621 93 715 870 367 245 390 895 689 684 670 914 253 157 851 173 399 675 953 394 709 380 520 891 351 802 940 568 791 571 436 534 360 652 962 644 132 893 646 66 894 878 943 202 330 372 158 175 324 68 249 441 706 254 859 872 374 603 649 44 868 615 405 553 938 593 861 590 758 247 799 436 99 240 396 799 572 380 378 168 9 690 205 133 642 818 191 344 783 807 44 257 81 279 632 19 386 657 237 832 17 596 815 132 509 264 948 338 123 997 30 416 878 730 463 994 278 225 827 760 885 554 393 986 879 76 46 234 659 897 334 907 77 426 427 912 110 594 471 414 926 231 218 421 674 159 349 914 499 442 780 39 575 26 182 178 566 216 942 486 342 806 40 226 352 244 698 311 742 363 392 902 201 20 800 613 651 496 318 71 289 215 492 893 741 858 850 731 310 290 937 900 532 99 79 288 229 418 756 615 766 862 527 189 252 451 165 95 272 903 474 844 517 727 794 983 500 415 955 736 584 219 473 595 613 133 792 383 537 547 812 735 663 689 287 220 825 566 238 985 105 737 489 652 445 396 50 812 441 174 222 482 43 771 416 601 796 537 769 737 74 937 716 188 372 127 115 366 194 244 84 153 65 316 693 80 469 829 752 818 875 668 328 909 884 516 145 918 840 100 924 946 382 980 553 639 901 550 264 14 93 631 648 775 14 955 304 188 893 740 315 512 671 107 78 291 225 444 397 407 903 433 624 299 142 309 860 892 550 722 233 286 55 934 853 553 969 356 673 689 274 489 664 860 609 442 892 54 881 174 153 483 303 517 413 71 33 292 128 147 757 663 691 329 207 314 790 861 795 961 227 27 434 276 4 446 67 733 353 417 348 633 871 249 108 397 415 513 582 217 890 187 193 858 555 633 876 860 907 546 381 321 920 155 322 206 996 715 515 296 369 567 242 542 477 23 73 270 638 955 846 662 152 513 83 32 281 889 665 77 882 806 556 775 175 925 999 399 887 626 735 863 421 818 439 886 867 499 10 931 174 56 928 450 916 556 11 988 699 188 453 820 914 64 387 617 37 883 666 680 291 889 568 439 483 716 992 984 241 268 597 817 725 978 280 654 482 579 936 172 276 834 829 282 94 671 917 57 627 399 494 249 750 511 533 573 384 824 798 950 258 857 88 94 19 555 548 90 732 892 738 347 206 64 734 448 215 936 958 958 365 621 383 339 319 251 379 550 504 505 516 664 656 784 779 420 347 894 817 584 467 238 356 263 718 616 701 710 36 562 109 899 788 517 451 439 305 354 271 45 256 896 695 767 912 336 47 273 279 718 980 407 559 7 157 100 857 828 661 444 464 164 119 374 720 123 712 20 909 116 543 575 536 890 56 794 655 958 835 34 41 406 171 33 595 869 266 390 629 847 431 524 601 517 683 673 904 290 672 604 705 271 932 32 625 455 208 723 562 202 605 778 481 46 761 205 736 576 782 794 862 667 31 446 167 818 60 427 702 275 617 494 57 769 998 662 340 322 425 817 478 474 313 166 498 883 524 420 187 773 336 485 311 899 444 282 82 843 357 15 872 98 636 492 906 473 677 524 196 711 80 222 404 949 344 708 549 206 774 854 472 100 98 234 296 329 216 440 185 37 585 347 747 673 299 333 247 150 155 256 259 279 945 299 820 1 972 222 768 731 455 317 409 530 970 63 502 288 246 378 844 960 588 330 89 362 234 635 877 173 204 381 944 413 803 166 337 52 814 818 927 939 359 32 591 590 317 256 12 825 778 127 440 409 163 896 257 848 268 86 708 494 35 368 935 371 564 265 457 5 213 341 26 705 645 232 622 407 728 721 102 849 312 313 513 1000 458 188 978 597 975 318 843 407 130 934 375 181 640 685 58 699 581 18 523 680 839 374 808 275 719 271 763 897 966 823 616 354 231 408 173 956 51 196 211 86 406 907 189 724 104 498 929 732 2 839 150 642 519 186 262 993 34 254 647 956 576 99 433 199 618 970 986 423 275 960 221 122 784 500 690 922 710 665 479 366 339 335 107 66 443 245 232 903 491 715 245 595 551 900 933 876 789 894 16 570 325 955 20 849 959 421 722 228 96 865 154 360 793 848 126 737 411 590 765 988 888 523 934 99 753 244 447 105 870 976 159 661 739 797 889 539 925 330 202 138 918 291 496 473 507 981 116 396 773 479 571 430 639 617 744 165 428 938 603 84 412 558 285 117 407 127 804 165 891 121 45 952 101 121 973 975 177 276 611 459 438 792 855 291 751 955 320 515 772 711 370 819 368 722 52 210 563 145 534 773 993 941 594 896 939 802 696 73 53 648 811 978 333 834 309 419 819 421 220 209 775 596 631 21 641 683 675 721 991 493 896 932 911 915 727 188 103 239 823 420 178 302 824 843 960 405 21 531 164 851 842 64 974 329 957 920 749 597
43 779 730 497 74 382 970 472 695 991 961 17 974 968 171 620 798 656 60 705 832 699 700 466 152 804 574 607 960 210 584 275 988 27 269 768 987 578 906 312 936 948 168 255 738 555 576 732 126 69 423 56 481 128 353 254 692 854 776 6 157 851 637 571 882 859 526 200 954 576 50 720 342 357 136 195 75 332 0 45 235 884 390 17 290 689 607 892 143 786 445 839 539 329 658 73 997 974 180 740 218 5 548 332 421 156 316 461 459 457 375 121 105 534 905 573 336 981 430 641 187 825 523 506 737 50 429 49 517 31 182 731 829 303 619 368 680 76 673 261 325 528 67 967 529 199 312 861 507 970 723 441 773 391 999 311 786 365 512 377 360 783 887 485 527 542 356 346 705 528 471 540 499 720 589 873 303 201 688 353 945 975 602 584 282 485 992 272 306 993 724 940 55 218 949 732 823 592 84 669 451 1 439 235 298 304 148 702 903 903 784 177 762 706 598 378 756 719 322 213 551 187 893 431 933 353 609 744 901 556 735 687 313 907 57 513 983 950 959 464 489 339 612 990 110 530 5 397 977 326 520 222 8 282 641 510 525 976 916 113 140 927 674 787 297 440 418 216 871 784 371 198 447 23 48 777 741 900 661 973 323 254 910 755 166 373 165 487 317 241 689 432 592 929 276 662 268 235 448 328 26 294 179 578 382 943 824 98 546 729 990 303 219 728 347 230 327 194 436 949 404 790 450 205 957 72 392 293 588 741 427 506 96 773 326 923 865 940 475 594 716 437 25 686 596 855 259 510 889 105 44 557 215 274 621 370 343 210 420 396 409 970 757 149 744 444 3 964 501 489 292 313 973 905 357 456 139 22 242 829 285 966 915 339 570 991 410 981 643 38 123 863 367 836 921 867 220 673 129 33 91 193 482 847 107 377 678 480 667 48 672 922 491 297 537 13 975 280 714 976 30 571 817 780 49 798 355 404 706 108 444 72 354 542 1 557 777 981 806 68 572 694 799 118 758 705 304 470 265 575 189 980 395 94 891 590 364 737 858 408 567 146 914 236 923 707 195 916 515 796 93 520 719 651 535 722 874 755 509 819 686 568 750 944 200 959 363 659 51 897 486 768 127 946 71 547 571 465 435 852 941 626 38 289 183 554 234 775 614 231 770 352 90 923 66 886 178 507 885 86 160 808 300 181 766 307 246 528 453 492 815 598 73 177 162 562 873 190 884 580 895 978 547 851 613 461 21 933 19 419 434 252 478 736 62 966 647 739 685 905 191 47 442 193 749 740 698 704 802 240 755 218 431 484 743 447 568 191 318 39 575 907 559 850 388 117 164 637 913 552 500 513 144 771 827 7 940 404 856 376 627 643 845 706 554 618 863 665 976 587 872 540 480 306 510 332 803 24 106 154 822 313 95 822 767 99 746 161 728 711 950 887 97 682 286 636 590 732 544 485 800 309 490 428 386 911 907 191 900 619 210 398 330 165 321 412 422 162 912 405 362 307 652 705 299 551 821 289 530 200 10 241 982 871 263 528 820 913 393 934 173 403 413 120 785 762 597 798 98 985 118 414 834 934 502 986 855 421 456 113 693 772 734 888 518 772 849 560 381 510 564 296 36 832 253 690 455 14 344 243 624 109 120 948 208 336 483 463 644 126 396 348 217 654 277 231 184 925 962 741 103 860 938 359 898 30 338 123 111 361 616 542 314 350 376 46 255 398 634 60 61 21 878 724 860 502 629 3 80 853 121 279 729 690 77 618 593 574 639 581 577 384 528 699 985 320 272 838 801 671 141 958 116 828 198 545 543 586 249 183 241 960 971 687 470 671 561 875 816 116 351 89 358 314 939 912 550 421 920 692 373 714 605 986 797 678 534 626 631 624 844 713 365 734 880 461 449 760 677 648 659 611 383 461 582 78 59 657 947 976 780 705 894 350 11 475 586 581 405 874 479 71 925 565 745 228 468 746 986 821 264 5 226 651 252 196 703 833 142 457 12 995 919 741 818 88 315 527 237 100 989 999 908 469 580 744 243 763 384 599 310 347 538 119 324 657 65 789 224 475 676 799 203 177 793 544 508 407 114 810 33 653 778 668 759 409 675 174 46 797 581 587 174 434 190 57 155 622 193 880 670 523 372 102 804 571 924 892 966 617 968 440 972 763 980 967 228 9 119 515 733 798 45 152 662 72 715 242 587 581 132 392 398 101 740 50 369 285 565 16 994 510 711 230 870 696 506 75 655 60 935 524 488 96 262 725 428 340 359 756 305 232 497 419 769 690 665 609 248 58 464 333 808 892 704 392 826 438 751 502 346 832 185 694 199 814 125 68 100 675 308 206 484 731 718 851 47 848 978 63 476 682 417 532 341 609 24 331 452 25 37 602 205 364 864 148 879 849 810 181 656 477 862 354 754 807 469 327 465 188 461 720 642 274 699 100 437 155 503 916 223 451 600 895 846 167 595 172 72 868 702 552 617 872 867 878 415 47 995 74 108 414 979 624 922 300 965 824 911 954 991 319 721 318 812 383 81 558 494 115 669 778 7 390 984 370 169 494 952 909 722 402 731 252 774 653 687 730 2 814 149 691 998 471 309 965 792 32 387 56 175 107 279 102 789 591 549 130 771 823 137 5 917 608 533 292 163 307 811 862 836 768 725 197 649 587 440 121 683 148 866 388 958 43 201 650 206 748 31 134 648 909 859 280 930 870 295 446 969 46 626 843 514 190 783 151 671 598 23 239 560 931 710 585 513 254 18 936 553 957 88 949 319 708 22 992 899 274 102 431 229 978 307 484 407 337 406 919 747 621 601 488 493 742 89 748 209 217 603 834 16 763 221 718 805 218 853 634 555 71 712 198 244 381 239 92 240 688 645 564 562 181 20 566 87 221 278 69 408 609 117 340 192 150 4 231 833 674 349 462 424 573 633 682 238 539 425 347 831 693 288 524 214 305 391 197 380 176 487 17 401 914 176 752 904 655 787 678 524 562 385 856 104 419 83 272 250 616 635 6 366 177 775 398 64 687 861 582 521 49 505 128 128 104 302 433 690 759 216 442 495 557 41 682 742 482 504 985 628 184 457 134 247 995 828 456 772 434 611 325 394 392 937 887 868 456 993 360 542 693 492 369 213 984 474 534 284 532 34 353 52 817 739 39 709 491 207 376 85 744 377 500 640 220 531 782 496 495 233 728 454 283 400 171 414 720 556 95 701 392 536 632 599 7 267 770 657 996 796 654 177 53 28 404 101 688 707 730 781 969 432 285 54 792 694 380 291 297 809 128 39 783 852 267 981 422 273 226 113 549 348 928 9 61 622 826 58 123 419 835 232 658 147 663 841 262 830 773 153 335 606 283 231 234 851 267 956 291 618 994 339 702 172 219 135 749 261 942 296 325 333 151 768 447 666 531 254 93 6 899 154 456 389 58 732 944 691 508 151 562 632 884 130 872 350 271 928 258 931 948 763 416 668 819 608 245 311 426 397 813 70 925 167 623 86 104 287 227 934 22 334 807 63 938 40 892 109 555 186 495 748 983 352 907 281 432 918 808 620 70 79 503 280 153 932 954 374 663 433 539 927 39 752 416 258 232 112 506 578 140 379 42 892 504 472 679 944 987 886 116 942 628 875 931 813 399 15 892 158 51 56 648 660 334 498 89 78 7 883 562 760 945 230 671 790 395 293 245 573 523 467 734 477 300 623 922 604 83 76 426 610 621 222 667 441 920 256 526 473 163 402 45 181 489 854 722 32 17 638 174 329 158 943 707 328 657 138 148 807 446 462 537 753 768 585 93 156 541 654 996 320 997 115 780 557 794 681 631 13 606 42 105 378 619 646 95 566 902 345 730 630 493 399 93 946 399 840 981 814 460 869 943 133 696 196 112 197 194 211 989 794 211 150 279 765 968 720 822 953 982 225 196 131 223 202 547 94 371 850 877 161 225 545 387 446 518 145 47 463 593 35 758 708 771 839 441 838 468 332 622 68 706 532 251 212 138 522 839 257 816 929 853 951 421 651 582 664 355 14 940 842 37 579 927 761 113 460 735 27 973 679 193 726 542 370 192 82 301 948 557 204 472 331 822 458 973 134 724 967 16 275 350 697 963 779 286 926 984 881 634 552 738 636 862 92 299 591 890 696 647 684 938 426 477 227 287 736 873 848 9 663 49 443 359 294 372 368 294 270 961 53 690 955 505 412 929 540 685 569 67 411 982 963 764 897 819 650 170 188 237 337 194 890 791 403 150 245 180 361 323 847 727 170 272 791 401 511 933 99 806 236 834 857 800 888 429 283 235 902 710 625 386 764 235 876 517 819 180 122 683 843 667 615 357 909 899 301 569 271 728 558 192 340 465 594 636 485 795 727 936 266 414 289 566 194 233 563 150 159 762 260 200 713 170 653 93 896 166 274 534 795 654 251 606 837 840 29 624 788 714 996 652 964 824 124 934 541 896 516 987 835 143 825 936 782 285 146 586 69 440 438 415 583 339 717 786 335 406 466 315 17 975 519 26 416 381 877 626 682 221
633 89 35 373 886 746 370 951 756 639 873 921 428 427 571 669 909 511 649 582 533 740 738 926 833 205 160 439 971 672 677 444 292 232 383 109 234 749 24 741 268 309 195 275 185 345 925 966 67 256 308 191 378 281 246 955 860 175 542 933 328 607 653 458 866 636 140 518 21 79 142 197 122 959 511 845 757 118 501 117 468 758 262 570 430 704 795 60 158 650 181 840 811 180 458 307 882 56 253 209 781 318 94 210 432 688 396 577 450 370 83 790 487 245 366 183 608 736 71 556 493 569 764 328 167 704 753 244 459 373 938 118 910 826 922 913 393 426 31 358 663 338 385 588 194 287 340 959 342 119 397 920 491 143 853 262 235 703 327 473 270 366 807 191 197 921 26 398 48 88 970 254 955 790 310 677 864 246 916 891 337 948 603 933 355 909 699 91 192 449 475 551 406 429 315 235 561 312 519 774 213 996 303 872 651 659 424 861 462 780 729 2 258 398 193 599 164 512 133 7 171 507 688 450 353 30 46 891 212 808 737 965 625 440 640 637 208 705 201 192 902 837 801 165 687 226 5 939 954 8 577 66 381 958 995 431 892 498 73 496 714 781 794 568 466 417 927 558 289 933 639 340 111 163 36 398 526 232 388 541 693 56 695 725 413 286 488 482 485 780 403 618 623 983 877 868 702 166 835 675 538 439 297 780 357 257 127 995 149 870 813 810 744 348 684 801 225 371 163 256 2 79 788 634 9 820 750 125 617 620 232 309 628 165 568 925 926 856 88 151 219 603 588 421 824 21 942 525 815 803 184 605 401 677 438 591 790 963 675 438 349 725 311 229 620 717 224 19 460 916 215 936 411 980 266 469 700 950 766 771 376 84 380 230 636 385 494 187 662 794 696 606 541 51 661 345 709 733 618 628 427 318 896 105 37 128 816 740 540 73 54 715 199 230 145 551 238 85 89 830 692 992 883 520 646 241 368 628 531 285 402 707 564 362 365 617 293 55 923 32 77 362 906 397 399 486 14 957 33 835 537 73 602 955 313 578 85 233 936 902 885 347 471 517 350 761 570 801 146 734 259 581 150 218 981 602 719 603 911 196 800 263 774 748 173 722 422 934 131 109 6 231 15 53 893 822 689 375 610 233 915 932 674 576 115 268 28 843 288 876 478 113 506 506 783 375 972 83 989 618 968 625 721 440 798 882 713 460 919 206 170 602 405 895 613 901 627 474 998 288 304 982 997 856 619 711 822 300 986 940 418 627 739 679 535 48 950 912 59 914 118 616 943 932 799 862 734 289 510 152 285 961 854 609 512 582 962 112 109 186 168 341 558 5 480 480 407 114 469 286 87 901 754 760 464 496 697 240 912 759 100 766 226 623 880 660 470 423 281 481 473 26 672 635 275 580 626 153 583 205 819 778 108 609 589 648 851 726 333 506 818 462 325 577 776 906 728 131 4 344 643 116 871 189 874 365 481 405 448 411 763 769 741 683 786 436 740 668 97 519 616 692 332 952 546 747 309 348 390 367 207 758 241 538 161 522 642 402 563 748 682 568 3 584 152 375 449 361 988 924 905 884 975 380 686 699 362 5 20 68 518 398 823 476 559 952 490 828 505 977 86 230 556 476 56 953 256 766 832 13 580 453 66 740 267 81 415 476 566 475 574 802 793 13 498 159 707 198 231 521 0 319 509 519 664 864 61 5 257 884 47 669 93 495 576 777 284 88 504 558 502 390 70 849 555 668 260 956 876 920 996 163 782 603 838 893 704 632 545 694 389 273 587 580 477 535 809 794 974 808 486 390 92 35 891 111 993 345 474 207 112 208 147 682 887 676 947 563 79 101 536 426 690 571 134 960 715 870 933 337 12 417 517 624 820 970 592 934 748 802 446 477 320 368 941 535 136 551 752 997 298 291 607 355 374 114 453 173 216 15 983 405 857 8 760 978 917 246 759 293 691 327 58 514 276 148 641 473 314 293 966 313 484 883 384 481 107 290 920 528 51 764 329 912 348 644 354 272 848 419 409 238 499 109 175 228 918 181 277 394 703 531 863 507 120 705 567 197 209 36 227 397 768 912 778 106 451 979 516 677 426 778 237 905 319 739 523 661 814 751 68 819 335 7 594 784 921 334 879 295 645 236 775 120 805 997 650 603 591 220 551 383 82 550 110 343 364 272 91 915 934 451 205 3 908 73 735 907 135 238 282 72 527 11 30 878 870 351 203 164 895 462 842 339 939 186 17 551 447 250 344 98 593 204 711 595 52 14 372 841 143 114 569 152 899 829 534 715 32 766 747 885 725 262 897 276 769 791 621 539 41 663 330 951 701 860 648 235 647 37 233 208 423 741 960 528 188 451 16 877 930 311 530 543 543 268 991 39 770 281 217 163 629 62 377 959 777 895 503 965 271 741 214 867 157 451 356 448 96 137 148 127 240 930 598 418 74 534 283 184 817 850 414 319 249 734 802 861 840 662 243 368 272 5 113 558 858 948 992 233 951 912 60 334 994 620 229 719 22 82 522 813 404 853 726 672 890 925 683 462 440 197 254 253 745 650 417 232 717 620 463 786 736 661 99 727 375 862 514 383 944 7 834 186 796 995 420 55 204 145 667 975 810 549 251 621 609 819 408 443 632 318 269 918 579 742 772 494 787 107 116 49 767 452 307 274 476 824 779 395 500 418 38 764 242 817 42 432 103 190 846 396 43 755 878 540 525 307 398 407 615 125 322 407 290 439 280 612 727 94 467 766 177 677 278 3 979 876 174 510 792 75 452 904 287 70 722 52 784 922 441 79 889 511 274 64 255 837 63 410 317 360 900 288 732 65 582 998 75 64 8 737 178 824 166 292 898 194 718 608 172 193 139 963 884 603 907 22 410 223 867 914 211 511 53 322 206 932 338 643 200 783 387 888 560 171 117 363 126 97 137 159 239 735 132 511 347 93 585 136 248 130 836 544 497 167 11 547 849 502 657 271 529 565 678 476 841 954 828 915 980 998 128 50 27 2 400 839 673 109 666 120 586 694 507 193 439 650 373 429 236 252 102 373 25 259 13 918 659 532 524 624 928 580 412 979 762 41 210 744 371 944 710 534 306 303 326 425 138 746 392 615 321 341 990 690 222 197 596 853 221 569 379 558 869 836 771 992 65 914 655 631 584 550 382 66 358 622 761 229 865 578 935 820 49 696 547 627 57 507 443 740 202 229 837 898 125 425 165 331 973 732 985 319 130 812 676 805 433 992 829 656 724 725 751 370 644 979 323 109 825 986 826 873 600 152 803 193 1 902 141 732 932 109 64 487 611 115 305 327 183 995 634 9 50 21 845 58 301 476 572 747 361 612 806 998 924 184 638 950 827 653 999 468 19 676 386 33 850 870 654 593 336 560 957 834 351 548 605 286 318 42 98 538 720 355 456 723 198 948 652 959 614 273 868 203 230 599 62 155 247 535 114 355 84 411 839 577 904 709 604 949 914 700 69 79 156 801 153 369 465 290 250 439 119 124 532 962 959 957 461 816 743 993 669 966 312 339 852 210 252 955 394 432 331 8 716 583 273 385 785 592 685 737 352 284 223 713 940 801 956 637 982 39 637 791 581 635 977 792 552 970 179 639 698 383 296 269 359 141 228 247 888 528 162 127 360 274 39 394 967 305 191 604 483 130 316 746 635 65 913 407 969 709 425 405 875 923 804 880 937 599 671 195 104 554 708 834 264 629 987 729 521 506 755 857 872 199 742 357 929 794 984 206 492 528 180 927 797 861 881 897 859 288 847 280 495 7 553 818 220 795 597 970 601 933 773 500 363 970 665 4 590 541 622 238 189 175 964 1000 660 21 961 798 55 461 903 570 656 543 300 140 40 454 595 791 624 266 76 593 945 119 765 656 445 900 434 475 821 126 339 442 454 915 95 126 557 740 7 795 831 195 578 904 549 740 843 994 196 313 419 304 565 795 421 563 953 686 295 436 856 730 44 47 630 40 81 119 23 175 416 708 976 498 723 3 455 754 106 678 679 540 780 864 345 251 844 873 159 509 444 633 479 713 169 162 749 260 789 103 279 412 431 297 952 927 155 588 265 404 612 317 496 106 437 982 190 315 218 812 791 521 129 511 894 557 176 309 550 89 186 309 631 976 429 980 513 192 182 354 528 230 812 105 101 293 472 298 45 439 948 694 946 26 124 316 694 300 294 483 391 742 121 576 830 918 144 856 435 463 343 819 10 325 334 174 263 740 730 210 187 892 733 146 261 217 105 313 731 482 562 127 154 492 949 670 548 332 706 631 978 828 245 790 489 965 457 670 958 201 681 435 539 471 901 811 680 814 965 410 367 147 72 547 436 411 286 325 861 261 606 108 302 111 341 281 299 411 442 331 324 763 658 630 18 700 291 858 758 130 78 414 668 45 369 698 29 868 508 276 34 439 573 968 554 426 712 275 520 148 80 583 670 955 855 848 705 104 599 635 244 789 515 429 575 924 90 341 746 400 151 786 808 349 544 392 482 940 395 218 862 11 346 926 123 498 931 399 963 366
717 951 386 168 559 75 481 731 501 336 873 254 612 637 991 260 965 244 567 38 338 308 80 246 171 266 564 489 174 939 801 212 512 738 616 835 33 537 63 297 591 405 166 816 250 300 814 202 252 304 705 785 668 985 283 353 289 500 883 295 153 114 878 310 905 598 347 64 127 164 282 912 163 494 609 694 859 36 19 769 136 398 198 285 9 142 463 872 91 81 652 533 346 138 248 472 449 605 366 925 646 931 780 206 822 550 571 249 210 493 373 792 980 433 66 474 382 267 588 992 656 425 467 668 876 82 137 648 256 298 718 741 627 949 472 607 732 464 953 1000 964 181 456 969 61 714 728 313 653 925 105 157 233 689 14 212 974 192 317 224 893 351 731 6 234 743 724 864 517 70 103 293 896 755 693 763 73 806 861 148 10 779 47 165 345 49 18 982 670 795 572 175 13 903 131 827 796 673 31 773 117 482 888 448 762 781 931 288 190 45 696 361 770 300 763 818 838 22 674 322 160 913 675 345 169 756 231 483 667 145 921 786 642 127 225 521 789 433 451 79 900 115 464 993 926 174 258 667 226 248 975 376 840 169 949 49 185 586 470 670 148 413 879 701 379 279 623 289 610 350 376 530 110 426 531 510 542 712 392 323 810 692 253 770 343 433 782 413 959 673 111 222 962 252 442 497 915 934 443 937 122 123 687 16 119 469 904 895 471 8 208 582 750 562 895 400 70 96 684 137 273 670 650 443 325 661 81 75 524 165 938 553 276 966 516 67 699 726 877 758 352 333 406 507 715 78 827 225 682 908 180 298 22 986 582 917 774 117 839 80 615 295 68 521 230 389 295 82 57 455 458 370 791 37 792 372 594 867 820 16 175 469 556 291 824 55 823 749 739 892 25 717 677 423 44 194 784 768 758 183 961 388 764 332 50 398 871 830 998 626 802 275 644 919 351 570 321 57 951 452 206 408 977 940 304 158 716 612 340 220 625 465 475 846 979 76 20 632 720 30 552 631 303 21 434 866 394 419 666 802 925 25 786 567 554 276 919 536 855 296 238 520 807 898 971 984 3 260 215 944 752 953 618 987 275 980 906 781 104 42 882 324 908 677 23 344 930 409 828 71 239 735 765 210 142 817 245 853 447 843 741 877 996 555 30 225 785 595 694 197 329 589 165 179 339 441 804 297 941 159 364 214 98 793 412 586 662 465 369 143 490 899 398 582 958 784 755 428 144 104 109 257 629 191 725 967 422 366 426 914 236 266 746 942 611 94 701 189 274 734 654 25 466 619 64 434 663 308 37 303 419 853 78 577 635 173 312 292 901 603 947 727 480 855 560 867 371 247 156 538 669 822 173 172 508 60 413 454 944 494 269 515 224 570 121 721 49 644 60 949 937 586 497 937 441 516 960 167 35 29 446 976 702 644 411 805 678 414 781 785 736 272 680 579 842 592 342 994 622 839 158 595 574 282 492 245 647 395 833 612 72 328 963 293 184 838 917 300 994 691 504 274 362 231 182 626 353 360 438 176 344 204 743 210 259 533 754 282 200 906 884 654 939 143 455 711 767 799 479 917 193 938 955 142 209 433 247 794 435 864 607 620 372 823 410 676 857 523 614 279 12 669 808 301 985 749 577 781 188 157 86 426 465 564 205 318 67 464 365 638 290 684 2 211 297 645 487 43 264 732 547 705 281 168 469 806 826 874 819 190 566 140 761 526 742 330 496 959 933 595 384 81 689 25 613 203 522 585 195 626 393 321 128 424 265 169 294 554 155 685 711 248 617 887 912 674 950 756 969 631 482 301 240 443 218 138 907 740 787 793 414 379 735 522 576 602 967 3 115 573 596 304 97 361 510 445 118 163 929 474 538 166 690 907 526 930 43 95 509 516 533 81 439 641 324 152 322 397 494 140 17 175 349 571 76 617 968 673 318 273 203 894 744 97 829 385 415 685 288 896 773 809 659 518 436 631 806 139 56 144 803 967 204 45 924 254 135 773 301 823 401 136 875 7 420 488 380 580 500 498 825 181 337 121 59 436 319 86 561 228 149 577 795 897 368 88 889 210 910 668 698 885 311 530 431 958 113 216 1 249 928 280 503 168 580 588 569 63 934 722 457 563 445 808 966 975 686 659 598 319 402 349 978 614 192 2 956 772 849 536 216 499 51 213 429 497 916 848 942 284 499 660 641 745 261 321 856 733 244 729 726 223 768 157 760 88 99 26 563 513 703 95 573 168 268 152 308 359 638 83 672 855 302 560 874 479 237 749 685 952 260 468 36 889 145 132 740 207 727 165 309 101 186 515 897 556 106 86 714 509 92 748 71 742 405 976 335 436 408 161 502 4 620 182 381 14 865 929 146 511 8 660 525 473 730 259 315 363 850 753 783 897 945 681 296 684 65 702 565 834 355 572 568 37 154 10 53 702 541 400 361 804 805 651 400 654 272 468 528 578 771 203 903 93 74 241 159 414 886 125 124 576 529 885 454 673 388 602 530 674 608 434 550 660 48 621 85 900 841 207 697 237 448 207 543 402 266 227 632 753 751 511 986 216 606 185 139 995 79 386 326 555 943 221 749 699 649 203 7 140 292 433 664 802 626 615 211 527 374 860 834 601 16 711 772 18 271 96 852 337 460 91 519 129 984 430 228 780 708 800 775 918 927 848 433 243 868 181 844 365 634 659 630 626 219 696 83 942 120 159 477 238 999 800 813 324 370 325 671 422 323 646 307 722 604 836 280 711 11 709 114 829 330 767 196 321 461 691 6 141 452 654 710 647 600 371 777 253 738 544 911 916 357 481 551 9 334 386 21 505 468 33 286 95 704 455 88 179 242 564 753 495 416 419 320 937 557 248 293 188 178 189 333 771 858 882 55 532 350 689 734 477 935 171 213 540 220 288 957 59 299 100 657 237 691 893 46 679 847 287 427 179 201 668 599 350 348 124 126 499 788 672 578 233 424 917 835 412 848 465 62 792 27 783 523 87 869 137 553 456 125 973 520 753 660 74 570 524 331 450 639 351 383 198 643 529 390 283 395 552 983 505 585 268 52 703 476 702 587 231 936 535 816 276 191 942 914 110 486 64 473 183 836 760 263 664 34 906 221 511 32 88 328 911 640 364 845 974 147 810 45 660 327 336 459 773 313 677 336 975 932 743 511 467 417 614 536 397 214 71 495 714 421 373 26 816 150 534 444 287 141 12 396 641 545 696 262 652 683 652 291 34 217 621 491 899 54 490 946 563 140 470 843 657 378 671 202 180 987 461 428 508 894 21 399 298 709 372 300 307 279 725 515 423 558 646 423 624 631 13 257 450 227 210 976 700 77 798 692 368 902 271 633 360 474 564 954 622 232 457 648 876 637 591 798 901 488 256 129 846 425 727 995 736 790 17 385 88 885 236 133 724 138 222 544 270 255 315 592 372 562 305 356 482 367 84 818 665 870 775 952 190 899 536 375 258 194 151 181 654 988 961 707 638 676 897 4 311 723 593 507 195 505 971 132 576 316 972 745 305 722 863 548 443 922 794 270 529 549 840 41 536 518 764 821 115 733 163 794 551 990 328 597 953 555 827 812 271 590 768 397 270 583 844 673 848 102 156 769 737 358 753 430 521 534 840 28 892 923 178 143 911 310 608 75 420 363 917 387 900 453 847 688 708 830 116 506 271 766 759 537 866 579 359 108 989 90 611 948 494 207 96 661 795 831 73 800 739 241 973 776 7 462 675 107 75 305 419 602 131 992 196 229 171 0 693 603 276 940 856 909 16 729 68 285 581 134 900 15 804 898 368 539 331 695 316 96 617 418 501 665 309 589 243 478 881 535 561 377 323 575 253 277 880 913 233 112 367 95 617 918 382 100 76 846 220 407 922 24 725 997 927 222 617 628 700 212 811 389 343 658 98 332 52 287 884 161 533 39 700 748 977 747 240 527 267 864 483 540 486 779 956 484 829 314 858 359 785 655 944 982 483 636 445 581 365 892 228 546 355 58 686 164 540 973 152 815 787 489 147 513 665 354 774 84 252 706 321 863 833 162 862 437 250 832 447 793 345 179 326 605 223 778 441 254 667 116 68 493 656 498 350 278 26 403 538 130 8 341 17 267 397 29 220 485 552 197 337 851 825 799 648 251 216 681 981 809 974 82 547 246 326 440 832 167 59 409 996 483 965 651 908 712 334 757 527 860 98 450 310 890 84 152 985 284 776 759 830 432 142 981 427 151 491 235 490 223 876 40 941 853 897 880 214 721 660 866 912 243 509 713 194 872 859 183 951 101 373 298 647 867 884 168 499 972 267 619 951 69 366 797 650 306 136 891 448 249 895 837 612 514 860 42 565 172 135 89 897 737 267 189 986 176 967 177 330 679 929 521 65 595 608 624 458 601 118 887 462 170 608 700 497 404 245 584 171 593 360 360 294 756 598 157 745 93 929 391 117 920 651 586 476 811 428 94 308 993 480 123 529 532 592 621 790 38 667 87 750 5 342 719 843 645 283 989 742 881 769 817 373 862 198 199 873 187 778 854 318 970 2
400 604 590 447 872 651 608 980 99 881 719 347 210 815 726 599 829 286 618 105 910 477 356 373 96 706 134 354 9 999 827 681 998 194 850 406 142 180 103 692 954 143 968 991 688 409 18 862 897 48 650 177 906 223 640 525 645 68 582 149 753 788 460 145 991 532 727 997 629 289 131 192 790 729 411 594 668 888 165 37 861 714 8 433 263 607 306 514 478 15 107 628 971 845 783 407 657 311 637 980 387 56 536 99 720 226 181 452 276 609 169 391 525 700 415 841 945 341 349 354 845 223 206 630 345 576 184 639 935 675 681 500 321 232 871 635 230 629 851 343 277 123 814 658 53 826 572 715 56 110 565 785 708 86 261 957 807 972 108 494 320 701 917 414 988 703 832 131 156 532 325 842 930 726 732 378 34 837 236 615 764 882 963 858 703 366 915 657 475 630 609 368 314 877 997 42 908 163 213 529 636 826 878 63 358 710 380 563 440 233 111 349 678 279 837 564 754 810 559 906 929 15 331 586 698 103 49 817 328 804 887 849 759 881 110 805 798 475 180 667 855 543 801 518 290 668 262 625 271 957 836 234 88 235 787 96 614 141 441 154 190 624 338 375 87 20 518 69 245 84 925 940 521 619 768 795 605 126 687 151 317 960 593 783 828 193 603 239 901 793 438 776 773 980 199 536 336 621 602 657 635 767 5 445 797 503 697 155 409 612 63 866 744 775 890 252 212 97 288 283 775 399 196 737 766 537 824 928 749 647 323 887 474 169 671 986 489 781 332 559 740 158 616 519 442 645 882 792 784 49 257 961 501 264 626 591 456 627 684 348 231 172 81 249 916 699 659 350 179 1000 264 681 661 353 370 634 815 634 343 452 562 550 78 621 334 975 755 282 222 122 391 569 654 543 974 943 546 306 1 591 348 922 892 143 563 60 444 79 573 187 367 441 756 272 220 588 238 567 491 74 287 957 479 211 79 202 576 714 412 52 13 81 634 791 129 868 243 981 696 20 579 705 175 678 712 813 948 2 594 962 619 593 709 217 566 126 554 279 907 594 520 689 473 977 153 679 242 679 289 651 485 140 799 199 278 269 989 203 933 948 924 947 803 926 187 525 316 374 472 50 77 112 920 719 251 450 172 558 303 256 763 789 59 957 730 375 337 534 364 242 116 630 532 868 601 570 269 287 791 794 992 589 369 372 295 612 904 570 225 343 6 457 399 457 436 674 656 133 531 889 286 999 588 45 384 135 352 750 140 535 282 340 217 82 374 255 956 919 800 69 43 244 735 218 679 13 922 592 567 962 503 912 435 697 308 85 248 304 39 81 721 83 881 697 255 643 919 377 414 454 36 296 258 871 135 931 670 848 120 700 739 561 899 289 575 534 357 995 969 120 830 518 868 409 526 87 413 228 463 306 205 303 558 174 346 11 683 701 866 584 776 730 468 356 26 527 168 670 731 883 976 706 482 955 284 383 542 360 928 831 810 892 208 123 568 461 454 90 543 712 66 444 806 702 25 638 644 633 434 686 428 666 761 393 419 674 74 181 483 723 197 926 786 335 192 421 418 201 685 679 940 589 98 995 745 142 182 122 617 256 714 998 487 172 691 502 378 411 292 512 694 523 723 443 45 738 138 63 943 647 780 396 424 692 253 906 449 773 319 58 52 661 606 810 516 590 310 558 848 519 218 280 604 333 662 186 893 696 710 789 653 330 268 500 980 38 831 353 835 353 495 344 224 775 615 35 32 685 408 793 952 910 658 306 748 645 124 748 539 199 335 894 416 600 232 538 607 812 406 110 311 845 995 424 690 304 69 543 496 172 283 884 492 104 216 965 44 296 359 597 578 538 965 433 2 541 57 807 198 133 16 959 41 662 375 754 894 184 551 307 592 824 115 239 167 439 621 416 80 627 876 31 417 279 250 268 507 78 682 999 964 299 821 179 291 185 422 411 19 551 273 335 20 646 921 454 771 297 555 257 840 161 825 147 674 264 246 399 792 343 675 540 174 869 613 425 666 330 628 668 979 862 313 729 982 770 462 163 389 809 430 143 864 216 437 774 307 814 724 174 715 284 15 64 589 149 410 551 983 446 33 817 632 214 610 775 822 25 816 152 804 599 856 528 823 987 718 824 624 120 623 73 548 546 330 293 522 994 83 259 985 889 67 314 61 438 524 249 742 791 7 921 510 971 677 658 371 169 585 886 340 871 164 695 860 773 91 184 402 950 72 835 667 919 849 332 633 145 777 460 946 569 373 231 638 701 630 877 195 243 465 80 207 604 961 421 147 475 591 825 431 993 967 104 177 502 467 744 515 989 847 63 86 740 553 614 302 46 58 518 560 153 898 346 183 527 82 515 117 551 366 379 395 723 505 126 529 937 994 97 85 283 237 905 425 187 990 79 151 335 455 765 931 61 508 311 535 137 769 278 523 686 30 497 858 925 368 924 663 213 660 954 760 460 71 544 805 275 176 821 959 856 188 511 738 461 162 840 817 450 646 990 853 517 466 886 966 807 577 746 458 295 97 148 737 561 420 346 451 529 42 978 471 698 170 300 40 916 234 441 354 315 891 888 625 80 141 187 706 538 404 309 813 947 953 995 341 682 686 502 717 529 209 554 819 868 672 441 782 408 397 235 702 60 189 852 909 571 178 188 693 230 423 684 29 62 353 289 896 359 94 579 932 609 65 239 746 496 869 613 789 501 680 281 247 61 159 759 152 211 704 3 741 572 464 69 655 636 427 129 583 369 481 759 669 75 846 194 260 519 377 599 390 191 597 439 28 240 324 537 132 364 643 706 885 365 796 639 651 57 493 340 736 97 157 408 60 109 381 87 92 703 118 485 227 779 426 293 361 21 95 336 841 236 35 587 304 704 517 553 388 803 372 22 315 646 200 398 350 91 68 568 355 75 93 118 600 133 938 415 221 163 880 498 758 358 770 755 123 7 514 936 143 773 191 385 865 562 173 470 973 163 249 344 459 875 728 95 958 826 112 823 121 549 729 989 530 240 133 298 439 89 918 660 750 37 385 991 342 805 802 439 811 671 46 665 12 758 219 825 612 447 490 448 962 961 432 729 285 228 113 163 486 264 826 459 309 318 859 228 648 24 999 87 148 285 477 566 329 46 488 873 201 560 509 637 725 890 150 660 586 121 144 425 733 67 905 107 453 989 550 345 900 762 951 566 716 969 788 376 627 867 318 221 484 920 665 863 362 510 502 340 194 226 185 327 914 292 204 155 652 687 581 960 24 541 339 265 21 17 762 315 879 30 875 101 298 6 448 441 903 63 10 744 809 940 154 718 127 187 274 210 970 656 155 766 947 737 852 551 960 199 281 634 145 111 912 846 839 877 707 934 580 118 957 94 513 132 122 402 498 8 599 749 895 524 105 683 642 246 394 471 0 665 537 446 100 286 673 975 392 242 480 592 73 474 469 997 51 638 911 821 239 908 794 860 504 145 939 987 405 645 450 735 297 340 494 226 984 829 101 287 211 714 48 962 240 676 923 67 705 30 114 937 873 999 574 485 70 450 942 575 874 934 90 685 843 627 883 728 692 11 344 900 267 744 808 742 713 581 125 263 75 209 854 304 294 866 146 966 351 597 382 668 23 235 215 32 457 59 429 244 27 937 407 173 259 298 569 239 701 549 888 152 834 860 433 159 778 541 102 134 265 933 202 698 785 571 193 351 365 937 818 271 128 687 838 48 445 348 534 15 461 405 598 107 547 851 235 454 937 281 256 900 996 887 772 508 765 527 421 1000 506 410 203 733 844 655 22 804 774 114 158 825 540 149 104 431 47 794 975 592 266 447 401 461 512 24 327 566 722 455 38 2 595 401 549 991 820 96 955 695 296 272 360 703 664 334 452 915 747 966 751 568 149 702 886 185 863 780 300 513 244 700 299 650 556 604 446 152 163 604 870 63 476 157 977 700 136 432 500 70 793 92 541 161 312 88 161 822 927 991 386 920 734 303 552 616 833 878 544 386 795 66 631 396 622 347 993 450 160 412 166 373 379 440 254 556 986 468 902 362 186 271 393 950 241 640 443 802 641 44 3 393 333 147 214 379 275 167 223 116 936 489 757 704 950 486 109 253 279 364 126 332 842 520 280 564 752 935 62 823 293 811 639 503 383 695 119 660 50 759 528 180 396 338 519 180 867 420 711 934 398 47 4 739 561 917 511 350 538 165 106 188 11 792 743 21 877 936 228 260 363 781 233 340 301 6 347 232 31 636 55 809 64 903 570 724 17 44 857 398 944 987 89 74 620 734 596 247 376 493 130 571 54 8 649 512 37 541 978 68 270 365 252 985 972 684 527 319 587 521 564 503 84 976 171 149 781 931 611 304 987 519 14 470 862 203 557 306 889 161 676 821 941 115 326 608 779 94 226 218 137 65 272 170 584 470 533 253 689 474 139 248 447 447 949 316 305 923 470 812 76 369 812 193 700 721 981 569 884 142 647 211 926 640 695 651 497 341 499 727 699 537 571 228 767 685 322 948 229 964 545 760 913 454 934 536 403 573
391 46 122 700 431 969 195 539 636 532 670 765 584 780 197 59 997 478 646 970 353 908 162 339 790 834 671 298 312 231 840 387 269 739 867 889 305 563 385 966 86 223 507 791 226 472 890 733 645 495 623 277 909 906 456 37 256 620 3 219 280 254 45 623 819 760 34 69 46 662 786 61 171 296 278 996 437 35 560 901 434 596 213 760 254 806 628 30 994 895 703 259 88 203 608 166 402 2 354 841 238 90 993 654 845 768 356 748 49 355 945 589 485 365 989 451 627 669 535 385 446 120 614 106 980 316 251 69 779 978 714 814 11 253 439 556 317 753 928 7 37 279 42 860 421 766 384 839 601 439 404 165 937 808 668 689 476 999 160 664 415 802 219 731 739 21 123 997 580 824 459 486 540 972 843 676 510 73 929 292 453 801 423 389 754 761 365 617 533 980 536 923 227 886 689 489 879 97 527 572 314 309 566 961 894 594 693 348 621 657 677 386 674 683 54 214 675 815 926 697 161 937 228 676 268 240 78 202 859 984 905 390 169 596 198 994 968 567 414 62 569 583 321 979 92 162 368 76 283 979 762 194 266 932 418 54 574 858 520 100 375 231 205 135 728 950 103 839 148 866 572 960 102 744 340 454 154 717 382 429 659 409 847 244 738 12 498 454 143 599 336 826 793 310 370 477 976 616 967 395 52 761 190 391 492 836 722 852 816 11 876 859 116 386 588 65 888 287 878 208 906 802 87 435 265 683 642 108 355 906 334 22 884 58 301 390 250 559 331 782 737 715 290 61 177 442 949 105 62 588 327 818 610 44 273 383 309 988 982 223 430 855 513 615 181 564 506 83 767 219 21 900 828 393 452 910 388 330 887 764 196 818 549 503 441 833 387 392 367 992 140 741 683 971 17 599 253 246 259 329 893 595 641 6 521 142 211 467 541 822 836 234 4 974 409 716 697 194 61 878 85 29 396 824 56 479 679 88 77 862 141 806 487 537 850 269 872 456 685 928 310 303 291 517 410 159 936 157 806 91 126 905 611 651 931 494 471 782 734 945 957 66 306 950 532 39 217 802 647 197 899 754 543 96 299 213 257 652 369 407 681 630 407 114 7 375 261 419 378 987 491 939 342 770 282 956 14 553 214 909 827 219 244 589 643 500 67 729 194 531 933 583 743 157 176 514 27 271 795 708 808 519 783 542 101 619 440 615 207 280 379 367 977 962 215 263 179 678 581 460 93 828 389 801 183 979 594 248 901 731 413 645 155 574 545 684 755 996 554 225 925 623 345 48 0 111 38 346 113 527 650 500 964 555 428 130 752 146 874 461 801 858 119 827 873 274 156 780 696 675 202 337 776 537 561 296 531 234 376 125 66 363 804 755 651 440 393 413 966 525 247 10 862 488 236 521 896 902 920 806 751 248 991 825 132 720 112 984 834 360 692 371 71 659 975 954 337 338 948 120 225 111 669 800 603 453 150 478 923 483 352 764 526 864 962 296 567 559 629 449 832 832 235 713 292 914 231 1000 275 494 270 239 73 809 399 966 955 208 307 292 63 541 287 271 587 346 829 97 43 431 571 723 55 505 631 315 857 899 525 126 648 436 357 847 94 470 794 494 889 7 770 457 616 558 791 581 528 285 780 864 797 557 33 919 152 225 65 334 499 576 392 573 343 97 814 787 22 986 911 919 745 608 139 953 550 648 272 793 996 511 618 67 932 297 974 324 58 415 632 582 617 300 463 309 833 437 90 617 29 638 472 699 727 906 851 625 687 822 766 738 59 510 682 693 335 687 245 164 276 937 25 1 474 482 658 527 408 221 855 782 826 997 815 706 274 467 332 677 515 35 750 753 401 169 208 508 8 641 916 448 51 477 425 754 350 315 690 251 548 697 984 404 241 193 575 284 604 379 210 242 877 817 168 350 700 423 424 955 886 290 165 606 626 971 654 389 912 578 716 138 547 527 448 26 938 677 672 66 934 967 514 108 637 42 537 218 106 942 109 832 461 627 405 857 774 72 772 352 18 818 622 460 444 69 120 843 20 491 746 876 817 861 128 919 347 850 625 462 482 388 252 647 445 617 458 313 386 20 295 983 149 677 511 234 248 497 255 476 747 734 462 915 224 253 230 945 134 345 203 202 624 793 787 539 667 404 262 413 519 908 406 302 719 870 185 12 973 483 97 129 942 8 577 855 712 285 582 533 509 212 457 398 319 498 466 987 655 208 465 215 494 984 24 707 325 559 240 530 483 993 138 992 910 21 47 217 818 844 13 712 146 212 469 843 542 598 216 506 823 936 172 248 676 357 773 712 661 627 98 982 523 753 947 676 36 693 596 169 578 631 68 823 644 996 159 770 6 668 865 700 598 572 544 718 990 34 849 796 145 436 191 207 258 874 121 834 919 613 249 200 427 902 178 222 866 863 212 362 662 993 39 527 192 217 285 908 351 710 206 417 44 565 612 103 503 298 861 423 848 350 508 447 839 511 460 714 705 926 856 53 184 701 824 575 702 457 863 409 484 471 799 398 918 344 479 677 293 576 397 894 358 650 579 61 281 352 951 687 663 54 70 291 822 695 302 888 74 533 72 631 163 196 706 910 303 95 695 267 490 146 373 278 135 861 898 876 715 848 841 377 552 87 838 356 529 499 665 958 758 425 284 645 311 699 777 358 778 430 2 296 895 111 913 377 753 465 117 700 844 573 605 710 570 876 970 234 318 874 710 647 551 280 110 508 455 210 136 490 553 327 133 142 811 29 486 140 869 561 555 548 361 647 956 313 950 369 736 91 432 641 880 183 394 971 639 941 84 121 546 360 718 820 127 972 470 483 69 45 892 934 438 143 279 410 129 743 698 839 900 738 395 232 782 9 538 405 563 799 726 605 348 578 678 200 338 931 187 583 57 999 263 139 798 996 496 263 478 877 220 465 709 910 41 468 742 684 684 688 688 293 372 270 657 215 260 837 308 12 764 417 322 735 921 764 741 932 775 43 111 903 137 753 961 512 615 364 954 947 504 544 558 69 952 433 969 826 316 189 107 823 589 997 946 906 297 649 500 303 825 413 315 362 114 578 731 489 15 774 435 290 81 990 450 249 915 206 760 87 768 988 80 925 917 443 759 196 600 951 488 6 585 707 296 66 771 903 166 696 846 770 971 551 234 238 686 1 447 378 903 869 986 740 99 190 765 466 157 729 31 47 79 873 371 221 411 988 586 386 390 559 885 413 222 94 429 121 830 558 35 980 473 454 557 366 125 755 188 119 803 262 666 579 583 457 64 464 953 971 853 669 864 534 153 270 518 755 349 786 420 687 959 11 883 935 633 431 701 108 559 801 998 320 619 472 144 254 10 762 757 742 516 308 717 509 729 804 360 475 733 707 374 974 363 597 958 589 300 864 502 314 789 488 32 179 366 437 75 122 118 91 223 143 992 840 721 581 978 60 468 481 573 832 562 60 30 496 881 501 858 707 735 981 96 88 944 387 724 536 264 27 810 817 294 484 200 83 493 287 943 702 897 780 239 491 979 592 634 924 522 75 613 100 364 5 807 434 436 309 380 217 242 683 232 867 130 41 831 322 221 243 246 361 346 647 330 645 963 570 426 175 781 690 412 340 204 556 170 195 108 854 403 123 800 339 417 782 820 899 902 13 784 985 83 937 91 159 193 10 941 381 939 47 599 25 835 759 999 305 286 817 972 529 995 698 713 450 593 466 591 806 501 544 852 26 333 111 720 1000 182 716 298 648 699 242 189 428 383 270 271 622 344 740 749 37 812 718 796 970 201 956 480 599 785 36 23 206 620 585 592 214 882 822 802 443 174 327 924 86 638 397 218 666 443 610 983 68 124 348 186 459 328 804 740 753 821 309 904 70 209 780 576 271 664 466 82 471 653 254 243 740 635 773 871 983 48 752 422 68 517 541 320 397 744 160 199 187 854 997 454 987 860 872 940 407 524 195 907 693 761 971 935 739 556 658 475 132 981 463 489 81 602 668 19 489 76 303 289 295 965 287 842 565 326 939 398 2 288 914 565 581 433 782 233 1000 534 189 922 115 28 4 649 911 530 451 694 807 142 742 914 235 809 45 147 36 167 284 151 517 656 515 763 439 237 365 180 455 324 257 597 435 40 222 630 619 381 357 640 816 868 85 377 75 691 897 449 617 805 712 495 436 100 105 756 972 105 191 229 484 960 850 512 269 930 867 1 146 673 772 339 988 590 729 985 996 870 990 104 877 26 519 680 907 652 885 173 342 341 906 732 780 788 320 875 98 477 274 891 280 60 651 95 116 748 10 927 178 158 998 837 832 723 103 131 88 908 146 89 211 497 213 313 107 419 159 12 570 323 497 988 641 5 125 987 576 813 486 451 138 442 85 359 962 164 119 175 319 725 418 568 892 362 142 277 862 595 298 708 318 539 439 609 2 467 411 267 569 50 180 16 736 53 164 792 764 607 677 769 924 481 57 115 267 704 459 464 74 707 930 304 895 9 354 400 936 711 697 416 544 730 697 505 272 564 702 606 798 660 703 329 940
124 32 420 183 499 228 885 810 67 834 138 611 641 457 928 847 861 912 106 4 758 677 50 536 627 101 847 9 535 988 297 371 897 475 883 602 346 510 2 572 276 701 406 333 122 586 51 515 322 188 732 31 158 149 623 43 183 260 797 582 972 595 671 414 472 643 308 827 691 689 469 588 700 750 909 477 280 548 375 330 764 687 118 944 696 137 136 102 59 478 253 469 512 202 567 945 726 331 687 859 9 106 216 510 483 134 538 627 238 861 679 551 834 827 152 193 498 663 313 470 126 933 464 902 626 936 859 481 606 550 259 163 56 320 953 399 169 192 940 832 748 685 174 567 221 531 697 402 431 557 147 351 386 324 256 962 564 514 11 546 515 222 233 746 895 506 910 411 869 735 307 643 712 600 809 478 445 705 892 155 325 115 654 150 78 428 103 946 756 880 819 201 516 533 146 451 335 582 377 495 458 853 741 271 921 638 36 89 442 801 729 756 133 517 334 495 473 641 886 61 595 464 591 474 615 454 532 52 991 251 576 56 443 901 478 475 25 358 397 637 371 611 901 87 759 140 974 598 12 12 213 77 900 473 186 105 753 429 930 759 228 119 303 401 722 129 682 175 951 869 636 878 437 875 53 660 312 997 562 281 91 306 170 106 267 296 129 173 121 842 620 916 319 609 768 112 992 644 719 580 933 427 141 913 224 404 896 763 518 751 525 619 760 619 754 677 71 365 367 343 282 473 404 595 925 951 68 281 493 328 814 572 112 709 514 193 743 616 316 453 254 424 673 242 362 418 311 973 356 375 851 583 427 524 852 54 659 847 811 976 309 280 481 197 549 363 8 564 579 537 614 515 942 928 785 705 328 371 247 588 678 210 653 398 808 69 100 828 314 273 90 482 324 6 761 377 40 682 61 790 142 633 251 900 610 443 711 813 466 639 968 9 39 71 120 276 65 72 159 998 736 306 817 659 794 973 572 793 612 194 672 523 351 413 881 201 527 66 558 810 507 601 979 830 73 140 738 450 3 734 781 885 543 265 246 689 219 351 463 340 168 120 301 585 479 557 663 68 6 970 825 166 766 924 788 740 438 990 151 552 879 34 924 121 573 702 140 718 193 663 775 491 194 908 202 347 545 428 629 643 300 162 796 277 28 458 29 977 288 733 938 903 824 759 658 171 270 341 843 25 166 287 984 231 412 212 1 942 866 405 815 305 571 784 342 211 145 357 625 200 111 439 379 559 109 519 740 378 818 766 285 693 695 666 829 784 844 806 80 238 245 427 812 709 970 91 440 252 776 424 989 143 289 610 733 666 877 997 548 888 380 991 468 639 340 794 44 463 344 936 504 169 677 423 617 599 801 186 872 117 381 325 982 209 630 590 905 133 192 755 248 541 84 471 646 179 560 249 409 324 263 650 116 770 705 373 849 105 639 626 243 723 277 136 778 238 46 920 835 597 4 475 93 546 339 540 198 718 963 243 605 176 348 658 750 990 555 558 903 611 624 299 485 203 873 33 281 237 88 407 668 366 616 41 832 503 568 52 229 412 922 642 703 3 323 926 185 913 376 30 451 701 596 11 470 111 792 37 49 472 611 449 540 357 87 374 822 756 899 87 537 507 331 80 366 45 599 141 244 409 302 47 702 680 820 201 927 630 490 582 550 830 217 798 971 374 709 29 878 11 372 802 870 301 345 959 208 592 779 597 456 897 787 731 510 324 239 162 265 596 846 885 81 241 964 875 226 310 15 241 780 419 489 117 716 345 633 499 172 155 529 109 104 310 674 405 802 42 969 469 162 341 399 158 967 937 774 72 502 369 58 804 698 477 408 13 725 98 389 158 291 304 906 507 360 708 42 280 575 610 117 74 860 581 598 835 212 863 76 449 63 292 274 512 956 314 751 482 958 189 771 897 306 887 936 806 607 913 950 525 580 485 396 86 923 634 890 502 837 330 749 487 913 115 131 529 790 977 546 153 453 574 867 17 889 631 577 452 976 496 424 55 898 868 798 912 55 431 94 210 352 676 669 360 38 787 994 864 361 205 664 513 908 546 79 726 34 34 894 172 565 742 505 474 19 158 153 694 723 329 211 354 429 677 667 521 519 577 27 544 234 212 690 969 850 950 292 853 918 273 423 893 333 375 54 551 190 989 805 599 32 933 320 744 592 709 436 938 214 856 191 740 75 168 457 807 388 205 556 175 734 891 935 596 986 561 232 992 105 224 737 858 210 935 241 246 533 421 621 537 542 285 983 86 102 657 196 754 769 861 69 446 827 345 45 168 227 487 675 161 459 601 876 204 692 556 680 71 544 654 858 188 86 525 804 304 181 728 370 728 965 490 347 550 500 685 475 465 257 174 33 212 394 263 484 685 604 95 999 686 299 848 693 99 838 972 708 454 720 140 557 15 252 136 628 696 807 509 417 819 66 107 553 299 14 876 182 955 327 23 200 829 746 811 47 459 317 639 143 345 767 567 418 695 957 124 868 80 107 963 634 294 130 729 448 497 477 520 434 796 931 102 893 150 757 712 298 395 187 275 880 509 249 498 369 662 21 258 699 71 177 599 551 409 37 950 460 224 609 267 266 568 643 867 403 468 108 231 939 194 601 59 148 587 20 348 149 841 531 47 987 824 195 170 821 121 62 463 563 436 72 246 128 659 840 704 501 1 114 170 582 838 305 756 561 854 552 950 444 648 284 48 315 151 650 68 655 750 215 942 962 437 30 377 739 798 594 523 474 265 374 943 110 69 891 187 13 840 649 392 203 986 882 656 887 60 522 758 773 894 462 74 491 784 511 541 350 270 461 72 209 517 295 937 22 774 755 708 731 997 184 316 911 492 828 861 638 187 635 519 296 630 517 582 70 85 422 114 701 897 449 644 710 48 536 727 497 856 993 924 744 807 77 945 16 205 329 291 929 663 154 658 588 463 966 839 534 209 231 49 337 848 269 195 904 653 220 435 454 433 450 216 175 367 99 8 683 540 43 526 10 593 326 574 357 646 973 850 96 157 508 795 888 519 772 249 721 525 578 99 932 135 476 467 496 473 272 890 670 199 645 203 199 20 261 883 31 593 336 283 413 100 358 687 954 229 902 964 482 860 156 994 862 682 57 290 912 135 622 991 934 349 382 390 831 499 395 11 18 424 123 286 341 760 706 951 997 890 321 855 574 220 523 127 520 975 178 826 134 108 368 575 584 252 135 308 777 241 941 486 830 681 959 360 816 764 742 634 806 923 585 967 5 479 41 995 304 965 125 384 189 658 826 332 521 986 250 698 160 359 735 595 666 826 559 902 430 595 204 202 694 663 871 921 707 417 998 582 385 458 240 87 24 316 426 381 855 215 439 124 446 944 686 940 225 658 355 499 839 102 279 654 955 564 115 106 919 810 874 585 132 294 960 156 990 19 179 723 383 32 688 190 554 151 728 234 581 15 863 510 717 624 791 944 586 33 260 556 656 119 343 981 415 830 384 12 392 515 637 519 338 101 0 356 206 998 17 244 432 328 875 729 378 205 268 736 856 685 857 966 98 242 884 218 770 289 492 436 271 839 278 888 853 155 74 973 845 984 235 820 644 563 784 233 714 478 566 990 660 957 647 316 255 148 447 368 799 598 180 591 920 544 745 281 509 625 747 403 64 783 657 897 495 703 262 436 137 189 681 3 318 417 977 26 188 353 947 304 433 515 926 730 803 593 528 256 652 734 541 971 980 598 391 644 101 130 494 549 167 102 155 559 359 919 684 964 275 714 632 523 961 438 782 379 97 84 471 519 393 545 713 258 310 863 539 22 988 123 165 330 975 307 948 243 765 549 222 663 603 835 800 616 715 46 810 524 589 733 85 278 119 711 144 997 242 77 730 255 597 472 48 397 467 150 763 503 82 386 161 792 452 839 727 729 513 818 704 203 665 461 258 926 907 295 390 96 171 18 506 192 7 24 407 325 330 586 353 580 685 365 89 300 642 94 421 638 823 912 593 421 524 488 841 959 26 887 411 991 410 57 848 241 349 378 401 469 150 618 35 771 400 59 914 381 365 189 176 447 290 127 163 669 865 615 52 953 631 831 164 791 480 92 996 851 402 731 917 579 286 695 946 483 419 820 139 234 113 253 937 718 207 60 237 1000 264 349 441 973 836 997 503 588 414 382 651 342 486 226 676 386 618 861 236 286 915 510 608 383 526 761 949 417 587 647 223 188 487 492 813 68 640 70 793 227 416 313 916 402 786 302 985 262 157 445 945 379 230 503 293 776 387 732 978 819 455 270 662 595 287 536 398 870 435 979 944 968 752 608 428 545 952 886 854 230 218 867 201 588 127 22 864 393 294 575 943 203 689 968 842 291 273 923 363 948 762 120 661 441 405 557 92 587 600 575 547 20 789 816 602 72 283 58 425 16 833 862 648 722 795 578 95 777 570 670 718 173 488 21 60 161 373 827 583 919 590 177 465 326 569 608 619 777 724 416 995 792 981 731 197 169 83 181 613 232 783 845 205 228 354 577 23 652 364 251 530 408 332 865 173 872
368 861 2 135 654 912 275 190 697 145 683 175 693 533 635 638 506 843 128 959 136 465 839 88 494 818 145 316 802 263 246 430 156 594 74 386 981 424 531 23 949 665 306 598 309 586 832 158 954 432 504 728 414 500 843 729 831 761 526 238 472 200 374 853 542 240 439 731 935 62 420 743 899 951 626 198 238 257 641 317 534 713 430 463 210 817 940 427 783 115 476 812 132 132 11 514 538 202 288 34 90 49 861 899 584 117 824 303 643 875 937 281 308 568 779 68 154 158 89 540 829 873 569 288 354 809 582 289 167 691 305 248 492 864 996 567 796 277 974 987 413 292 48 620 133 711 100 49 124 873 850 446 700 912 279 891 892 949 147 262 284 926 835 605 256 832 164 343 677 707 222 264 70 356 71 269 747 216 45 741 878 210 64 440 991 9 141 204 767 670 786 967 776 564 320 10 365 473 399 353 307 183 763 561 310 761 616 230 63 86 131 841 351 63 55 708 47 894 122 28 570 268 410 695 323 633 214 248 248 449 345 48 979 758 919 109 617 138 958 982 481 388 404 462 674 789 680 649 588 179 995 316 696 141 730 890 34 151 873 614 668 54 562 65 93 577 768 773 32 556 554 775 143 596 220 140 978 189 682 466 608 33 590 596 51 759 120 79 993 440 950 261 800 399 215 921 115 252 972 737 585 687 208 375 811 761 342 755 427 539 909 412 805 188 252 133 495 233 423 880 285 431 105 175 669 578 396 580 112 911 97 3 80 681 118 83 144 220 146 612 466 455 900 156 451 173 907 463 435 673 736 563 759 662 836 106 91 903 298 319 564 503 731 322 77 425 419 454 556 298 336 449 389 144 684 341 363 248 615 323 713 374 192 804 447 808 629 665 927 747 171 94 801 589 370 271 508 301 445 286 190 915 21 216 858 75 527 285 984 830 994 857 524 766 822 576 460 967 719 115 704 124 744 845 258 677 686 154 999 803 94 446 216 947 631 642 496 815 470 655 971 171 303 42 177 712 678 306 263 663 840 456 206 443 188 290 968 807 718 684 563 258 876 764 257 404 707 889 199 563 401 185 649 424 319 278 182 378 266 520 887 664 499 26 565 956 453 640 289 544 642 222 854 417 3 563 748 217 367 180 567 676 4 439 139 809 69 517 264 899 681 870 894 951 884 489 990 774 24 741 88 513 186 895 905 230 26 345 449 356 254 445 375 139 599 989 828 543 418 673 291 905 83 480 33 429 869 413 528 368 610 644 532 149 369 393 893 495 948 449 107 175 341 3 540 885 728 960 918 422 313 49 545 939 939 268 604 156 243 167 749 185 28 306 292 110 38 596 743 476 515 233 721 542 382 359 334 776 960 228 352 63 46 775 194 840 690 461 478 688 331 632 698 791 50 940 381 184 986 401 895 642 221 805 226 810 797 945 96 276 723 599 366 589 810 434 344 349 966 160 326 459 163 879 384 856 327 414 851 732 685 191 357 392 609 360 322 678 510 811 576 630 68 67 513 115 581 68 52 793 754 153 856 224 692 421 555 699 572 540 897 973 6 8 837 380 383 697 914 925 522 180 819 934 227 135 378 164 30 212 866 676 250 726 777 440 134 75 311 231 273 804 403 973 857 228 890 958 587 298 846 713 162 798 613 473 233 990 913 25 359 251 975 442 586 834 300 534 75 626 651 417 152 25 758 56 936 979 140 123 595 106 117 157 468 992 123 822 908 405 212 61 953 523 733 796 503 282 407 349 433 385 985 777 656 689 104 551 606 174 650 466 155 595 597 442 267 379 732 580 741 232 432 163 242 578 688 454 20 266 161 832 583 210 380 61 769 847 787 141 679 949 200 178 159 396 889 357 193 951 602 321 225 852 772 574 276 138 904 865 16 40 1 737 158 340 638 875 424 376 149 532 0 602 18 185 175 896 596 406 173 830 672 252 179 22 673 535 753 811 814 393 239 71 364 281 474 41 463 466 129 321 771 951 219 140 304 533 240 187 947 505 119 375 845 899 664 265 885 857 110 862 78 343 559 668 485 765 770 841 896 232 655 478 392 433 533 660 353 557 17 851 54 280 178 859 729 268 825 747 431 151 973 283 170 256 388 523 416 734 788 492 398 965 224 748 988 92 742 450 746 792 228 227 766 694 665 179 234 743 137 647 278 715 546 699 405 26 917 362 882 703 552 419 934 245 847 302 938 538 589 712 412 620 512 41 455 549 553 263 487 682 790 155 781 152 755 574 521 813 203 524 408 842 325 582 734 609 785 163 296 566 293 636 574 959 920 241 67 527 916 15 181 290 543 627 804 208 467 740 652 447 689 942 493 698 712 238 277 774 333 757 886 27 387 913 446 249 31 574 880 559 762 53 997 248 358 964 541 238 57 823 720 870 923 405 459 538 498 643 701 427 479 458 473 147 7 742 261 711 901 719 386 56 253 864 415 896 324 649 967 612 390 119 272 40 411 108 865 75 518 118 871 103 23 679 727 496 823 492 622 456 464 639 111 269 438 913 898 194 317 903 108 549 815 20 708 157 982 553 537 721 793 695 661 535 838 63 482 213 579 796 269 235 95 818 928 78 409 553 930 868 43 756 575 667 529 438 619 331 640 201 942 213 702 127 870 835 58 207 113 525 335 373 379 333 287 366 394 368 903 480 346 277 180 530 952 337 757 439 103 440 56 470 135 371 231 767 848 928 99 299 977 737 343 465 283 22 49 887 511 909 271 326 711 643 536 456 127 657 961 510 724 715 356 399 92 765 592 734 204 271 667 513 705 525 417 672 475 101 956 552 338 102 523 172 670 117 160 417 675 606 561 485 106 370 775 399 393 981 371 502 634 132 820 237 648 683 442 91 630 878 945 872 915 984 10 395 627 505 955 418 362 130 739 275 611 484 621 851 803 582 268 863 66 606 340 706 480 158 618 665 647 634 450 618 40 115 740 811 625 229 209 160 658 431 8 385 868 848 659 632 187 834 166 488 624 580 535 511 706 15 817 100 39 230 217 954 434 123 237 893 888 969 377 878 489 505 14 728 332 43 456 649 501 92 402 580 444 965 19 494 765 618 397 923 970 858 337 534 270 930 201 361 274 339 330 361 469 602 782 513 714 188 827 149 821 183 738 338 196 399 150 933 577 193 853 376 142 955 877 578 321 730 172 399 82 544 5 487 121 84 784 627 794 954 347 254 737 388 965 691 339 424 818 616 350 791 983 499 601 912 454 602 247 279 964 809 773 88 436 251 500 401 98 983 862 219 931 929 86 863 864 839 9 967 922 316 881 261 860 253 85 151 560 706 265 602 912 37 81 674 286 450 37 69 646 902 130 943 883 780 943 57 614 535 593 402 645 149 260 327 676 349 761 944 477 880 830 655 25 414 312 219 372 48 79 786 516 936 568 818 653 378 580 638 44 99 421 345 780 839 165 959 207 693 809 840 637 960 440 23 457 924 891 186 539 450 806 402 863 502 959 316 623 552 84 488 633 412 517 936 834 632 355 535 951 269 61 214 465 766 989 893 557 391 391 494 176 188 976 223 735 856 550 964 41 219 957 265 591 522 189 24 816 155 507 667 833 621 620 200 502 734 223 819 906 999 573 389 756 995 101 421 318 999 694 399 778 279 644 692 373 271 519 542 316 438 458 251 607 535 486 230 710 590 799 261 116 61 87 726 426 484 169 37 360 754 941 69 911 648 462 59 376 369 932 481 852 644 715 76 867 921 571 493 22 666 807 949 301 858 348 375 198 187 126 819 302 268 612 91 910 83 490 585 452 538 716 199 422 594 745 815 855 718 987 549 213 406 812 412 578 750 245 510 102 492 15 729 290 916 157 401 791 237 202 353 294 795 488 816 437 277 691 216 27 453 657 762 926 615 281 910 249 209 636 507 429 267 484 776 551 530 808 621 639 50 400 860 709 107 879 280 236 441 395 791 315 431 428 197 12 329 844 781 185 93 191 523 944 279 969 373 385 632 872 204 795 558 72 990 717 588 764 896 566 450 153 625 314 460 329 868 295 936 874 412 924 793 933 174 461 418 230 496 443 165 114 887 603 382 73 425 36 294 232 429 774 982 789 567 42 654 59 172 962 898 750 21 297 486 842 585 471 233 195 109 174 667 425 83 299 463 687 358 255 33 109 886 875 496 841 940 547 276 859 61 699 331 963 91 751 517 946 723 76 682 361 167 235 1 726 702 514 541 241 82 205 822 148 665 530 126 211 923 998 174 628 445 925 871 598 767 53 254 798 283 184 327 544 79 282 9 525 136 229 180 760 982 725 653 980 166 151 627 660 205 849 7 280 243 826 147 218 774 722 465 448 423 497 135 549 25 13 562 671 751 262 770 483 133 138 487 992 625 29 28 35 423 62 557 752 972 491 675 921 440 244 304 666 310 558 421 441 966 197 477 520 137 902 545 349 834 168 548 695 803 605 854 792 441 663 945 813 296 125 979 65 633 259 250 183 382 662 430 328 545 509 435 594 669 600 712 548 214 632 381 251 617 929 213 505 718 60 741 406 173 703 593
302 787 90 96 921 246 280 430 687 286 743 364 493 921 16 642 335 852 376 962 182 362 39 398 144 738 877 704 88 162 489 897 275 808 525 515 351 476 229 282 913 869 77 121 387 732 450 125 319 296 533 36 231 684 298 148 281 30 346 763 423 989 934 447 892 644 583 915 906 742 497 127 811 986 884 594 265 172 236 748 171 594 744 684 651 151 684 366 786 444 507 790 751 44 270 960 237 344 989 616 243 900 290 800 870 40 689 592 436 608 159 507 551 743 701 113 357 615 885 710 477 241 578 699 3 814 362 984 649 16 338 987 167 763 823 451 953 736 842 267 956 422 476 273 451 736 582 85 68 29 195 163 211 117 226 912 35 650 871 548 508 117 385 453 638 899 67 828 639 493 239 108 609 646 334 408 955 768 475 727 968 366 292 231 183 524 456 136 129 734 286 304 660 146 164 966 636 745 472 159 592 114 714 243 762 388 915 606 190 705 773 345 710 433 854 688 463 968 264 538 544 865 478 913 566 370 655 183 152 932 496 705 199 177 23 376 545 536 225 479 235 294 284 83 964 540 396 10 41 707 371 576 753 448 896 771 572 615 160 200 293 219 966 630 179 421 181 701 625 520 251 63 93 113 868 797 119 422 166 506 862 433 401 720 805 507 861 314 620 371 412 137 321 980 822 691 847 569 708 266 867 332 697 204 787 221 127 151 596 118 25 187 605 858 793 597 122 960 36 349 682 594 83 123 161 486 769 365 224 758 677 630 110 304 316 89 707 429 999 379 904 594 421 452 409 995 981 286 828 526 517 381 654 957 434 863 683 327 731 231 273 967 841 636 460 4 618 490 28 450 622 81 289 944 30 896 96 389 393 604 938 498 109 145 153 847 916 389 960 566 940 343 328 239 272 346 812 767 413 46 857 40 599 105 852 663 914 803 742 852 933 183 782 220 511 277 54 435 307 22 499 201 571 161 950 392 469 298 61 134 979 119 983 896 317 692 187 573 903 418 776 264 705 504 735 27 257 437 277 227 757 57 168 550 863 665 315 77 560 405 695 513 690 483 84 150 749 227 939 209 760 106 408 758 341 248 699 547 155 574 973 673 736 513 439 117 543 996 72 352 526 930 312 845 855 870 428 380 967 69 860 66 957 519 658 655 721 447 711 325 369 364 342 225 431 396 101 715 702 702 397 795 645 730 141 658 853 525 777 996 886 171 308 445 586 54 637 662 94 477 814 622 47 172 266 492 602 404 949 264 975 349 438 915 262 279 798 278 563 747 364 505 158 295 426 546 808 243 57 646 837 659 40 142 253 234 86 950 686 465 540 609 31 643 958 423 778 839 216 767 998 86 748 206 11 479 694 663 278 371 174 408 380 961 433 138 381 851 616 351 768 91 659 237 29 407 2 708 881 212 99 307 470 234 420 892 656 46 194 467 945 825 468 160 291 473 350 857 33 316 993 157 729 772 486 787 889 492 661 892 356 278 197 226 588 923 201 702 26 563 978 723 473 852 875 984 461 850 417 329 134 759 394 695 407 851 838 41 832 263 593 873 349 302 233 690 613 295 267 920 360 918 771 63 972 782 700 867 642 621 223 738 672 828 565 370 299 825 893 766 221 404 130 398 644 516 506 553 797 505 405 162 214 353 935 628 193 957 98 250 34 98 402 265 974 717 730 479 22 439 926 808 779 8 92 476 988 120 987 213 792 166 504 177 898 372 581 682 848 53 391 897 801 66 386 893 172 479 943 210 498 292 621 437 102 887 685 800 905 396 147 670 518 602 219 734 480 535 577 479 443 611 156 42 306 6 737 628 789 735 91 412 250 323 481 245 352 551 15 403 6 368 589 978 383 427 821 252 976 835 595 769 924 323 522 432 74 534 829 462 713 849 510 880 795 650 60 998 4 283 97 224 411 284 432 767 728 228 63 237 399 16 329 415 796 850 630 756 449 898 314 472 324 74 78 321 106 259 410 565 839 919 55 592 425 840 487 628 947 218 594 692 215 407 464 32 368 99 624 266 80 259 9 618 373 966 157 401 19 958 542 635 963 217 971 920 693 590 108 184 840 826 313 811 519 576 247 698 87 141 597 236 717 881 430 280 887 738 650 402 427 316 331 732 820 453 509 753 491 157 205 952 310 255 24 605 612 260 120 547 345 970 192 780 70 510 69 507 457 378 462 280 715 365 429 24 81 879 750 517 333 823 254 115 954 455 162 749 446 52 145 113 379 440 647 861 435 456 831 424 986 747 348 780 113 721 856 373 474 836 918 832 377 515 747 248 888 414 872 132 799 767 209 341 681 676 879 2 759 34 895 79 704 122 222 817 56 738 416 50 859 913 619 235 132 483 488 813 124 49 897 590 114 159 505 19 238 161 703 349 980 148 117 45 698 34 466 538 471 622 285 645 969 257 520 554 203 198 185 361 688 467 175 445 340 67 554 99 617 836 482 256 664 37 95 833 400 536 415 89 502 25 530 573 234 298 845 190 213 421 733 547 818 490 937 715 601 501 923 338 880 97 982 806 146 334 37 841 985 505 501 992 600 968 452 184 528 464 977 771 865 929 758 480 574 667 301 731 809 676 126 920 546 958 765 370 85 25 951 877 89 273 62 731 948 38 570 421 603 743 180 202 909 699 890 352 579 472 46 183 303 754 204 955 817 102 38 797 105 517 869 306 816 989 928 211 531 946 149 713 539 836 584 471 1 410 680 192 263 144 538 410 323 351 902 625 894 215 550 172 929 187 640 79 527 801 961 588 606 429 207 429 676 355 930 155 495 15 532 543 907 990 534 70 927 147 358 785 615 772 883 719 513 19 173 979 366 867 675 831 309 544 454 261 559 281 294 10 143 507 372 13 834 271 73 462 18 399 524 226 227 923 722 969 911 287 674 116 803 509 202 863 826 627 274 762 125 883 343 917 770 414 815 431 10 96 824 773 458 763 100 649 718 583 339 310 137 774 608 312 361 933 553 471 611 727 220 104 691 572 692 999 745 392 382 987 804 300 794 212 494 320 633 350 32 253 276 599 763 144 212 854 123 895 561 952 249 667 567 871 662 938 919 588 186 139 184 81 696 289 673 439 843 142 79 47 170 985 271 815 217 8 138 685 104 248 646 503 767 377 555 429 678 857 163 308 388 759 632 478 422 740 206 464 414 878 111 962 665 705 268 344 424 284 244 563 634 365 52 556 230 282 440 145 390 29 569 531 899 356 827 234 419 391 353 553 607 705 259 511 716 249 882 350 641 253 738 86 631 513 5 307 643 44 529 545 754 371 991 532 118 498 483 259 404 585 720 684 500 278 325 962 403 700 53 370 198 701 370 174 135 865 925 879 535 346 791 492 671 687 864 568 573 203 467 679 320 125 580 294 756 63 344 156 623 369 557 567 552 851 846 296 576 482 288 936 455 380 568 824 363 383 448 522 564 110 627 84 189 64 667 415 548 531 679 154 103 282 66 375 304 376 479 187 177 17 959 867 0 177 800 555 21 293 437 357 784 885 485 714 395 647 389 866 71 972 398 682 663 21 878 861 992 644 45 437 668 321 558 266 465 211 50 413 629 816 378 683 746 407 723 751 849 350 444 146 719 985 614 317 367 998 42 228 709 793 725 574 210 791 43 134 142 18 734 924 165 995 944 759 48 150 255 545 810 433 740 82 445 412 176 463 218 770 858 78 150 301 453 979 994 360 326 259 337 311 635 797 503 515 115 676 549 873 318 159 13 837 780 539 107 469 807 183 931 189 17 357 65 387 523 83 942 737 598 268 932 10 514 376 441 492 232 699 269 873 653 183 447 111 131 377 330 900 844 21 8 651 825 37 941 642 49 45 133 133 297 314 752 851 901 380 920 299 761 591 59 151 830 152 766 227 178 870 75 930 628 462 154 154 670 414 764 227 774 431 900 49 712 360 256 884 76 14 873 748 591 283 806 964 536 152 547 949 246 324 311 447 652 8 283 973 785 613 891 183 322 399 354 107 739 8 946 852 910 957 922 141 912 129 726 895 626 606 984 986 819 998 851 468 996 340 490 26 995 867 260 214 741 892 295 77 151 558 724 676 188 776 833 864 775 780 585 905 12 353 384 695 590 686 406 937 610 278 44 12 282 475 261 983 375 405 952 61 850 163 706 20 296 861 556 4 936 6 64 683 512 998 790 560 279 327 347 511 908 757 136 112 917 344 51 805 876 544 788 544 783 555 355 686 14 842 962 100 148 922 537 917 374 612 492 73 241 859 813 207 727 985 669 627 58 668 990 824 336 588 359 153 200 727 240 233 521 7 245 581 866 306 459 415 305 978 208 959 997 526 484 256 27 679 604 465 332 369 562 215 666 846 112 741 248 450 196 751 575 778 587 187 648 48 228 627 300 103 515 815 835 616 169 892 802 958 781 663 418 74 128 572 258 222 755 210 191 23 965 55 327 601 116 563 121 64 442 721 287 264 657 157 516 942 732 26 7 20 82 456 392 553 836 54 242 578 252 442 541 183 874 354 970 666 20 850 365 708 140 81 772 260 139 461
681 120 126 572 388 928 921 83 431 914 756 992 404 137 59 899 664 647 828 248 591 388 110 347 19 798 384 779 676 51 504 396 621 243 556 65 108 40 881 874 870 606 661 408 225 8 525 538 974 951 408 755 503 711 551 316 188 745 490 481 889 697 627 159 3 712 624 739 29 732 807 667 836 768 256 279 64 288 429 2 185 499 209 626 935 999 937 920 802 967 425 331 613 279 707 418 906 642 854 786 237 929 856 843 548 722 562 639 801 877 148 585 67 710 102 662 101 52 834 333 107 362 5 160 698 321 964 305 526 555 231 62 978 893 917 965 812 40 183 502 534 135 988 794 45 928 131 352 271 404 833 703 464 974 788 874 190 72 636 194 929 174 192 448 521 497 770 94 536 683 632 567 968 907 127 890 952 718 58 160 720 454 533 531 875 565 289 282 888 617 751 648 777 350 858 176 513 953 546 746 625 542 723 658 810 162 821 127 159 714 549 359 450 408 95 52 772 865 646 167 481 898 423 391 484 196 634 223 269 588 410 583 911 331 908 566 462 80 276 747 579 62 18 644 942 521 984 927 228 460 88 179 656 611 285 342 574 371 718 13 39 586 558 721 762 629 125 389 745 237 274 85 338 52 422 441 330 446 585 10 714 146 115 317 708 922 139 831 414 879 620 947 310 784 259 587 838 519 262 654 181 191 267 207 436 319 179 311 315 768 203 144 617 756 553 14 775 413 512 192 979 57 638 362 96 412 240 99 465 643 428 563 82 5 99 575 557 434 645 356 715 340 962 653 182 14 23 415 986 650 235 429 216 699 383 537 327 814 367 606 451 563 152 772 896 708 860 114 372 695 650 835 545 928 331 111 932 234 329 784 955 729 142 770 600 137 500 665 241 61 164 15 325 419 219 922 985 244 744 611 804 881 297 540 816 131 151 458 685 57 207 66 0 72 320 429 292 445 850 36 25 277 277 99 444 979 805 92 843 435 749 864 806 817 390 478 417 421 60 427 555 720 488 293 56 13 301 313 362 450 918 352 10 270 733 199 48 176 281 636 903 840 94 60 78 68 143 995 399 642 779 853 120 247 57 858 387 975 175 179 902 569 135 976 265 167 684 567 191 139 998 746 924 305 746 829 211 290 537 915 43 394 969 558 371 971 967 465 35 236 570 383 803 53 466 755 298 622 386 863 6 759 456 14 133 420 871 438 254 695 671 343 439 107 997 481 322 228 760 435 673 923 437 194 898 1 226 369 691 601 631 277 603 687 510 721 576 680 615 157 688 157 669 551 339 172 950 396 160 759 662 983 377 642 941 833 569 80 597 204 686 639 890 436 470 437 227 804 44 972 461 341 407 567 317 387 657 179 891 963 900 188 66 400 350 544 668 304 670 611 432 604 584 63 147 577 976 987 247 46 973 550 659 940 943 527 424 260 610 566 31 610 201 695 21 621 458 20 982 308 316 78 344 425 498 702 9 497 960 996 864 65 700 60 380 933 222 560 501 491 563 365 742 126 701 619 981 526 846 699 460 600 508 475 753 844 249 428 944 505 999 626 590 141 724 414 505 54 457 163 863 152 840 246 403 451 224 321 263 837 84 412 471 970 928 196 342 694 564 743 737 683 920 921 540 643 787 961 604 410 106 244 308 236 220 126 658 255 351 309 966 201 136 86 123 6 554 548 163 462 170 685 930 438 128 658 391 402 20 524 614 719 150 69 212 223 882 317 109 844 729 632 238 716 374 1000 835 961 448 565 72 53 489 581 509 974 904 400 319 428 541 341 957 353 575 993 421 529 728 818 114 529 712 93 893 125 323 551 865 414 722 690 949 28 544 613 449 647 786 893 482 545 242 820 790 27 726 858 177 971 666 82 474 97 730 871 515 285 111 11 663 907 771 414 37 892 47 565 820 765 255 5 936 297 46 270 989 996 916 259 243 478 341 532 287 705 915 617 677 133 883 769 149 268 635 202 755 100 393 866 612 357 538 473 738 349 193 50 983 190 446 110 165 562 355 831 358 837 879 116 827 118 476 913 583 910 234 26 905 278 757 498 53 508 411 75 93 598 939 303 434 208 844 517 789 648 14 841 765 522 506 259 418 199 523 280 800 292 26 247 565 449 296 413 901 407 487 712 32 995 842 50 132 573 747 995 550 295 278 577 223 813 8 305 588 905 442 470 279 948 345 301 741 359 92 1 186 249 977 16 420 366 71 68 304 921 598 499 433 313 934 789 675 297 440 480 494 37 472 256 868 850 703 550 897 384 214 581 332 543 907 407 401 911 672 377 473 218 602 175 849 735 326 476 229 788 517 235 705 723 552 950 783 115 953 940 813 356 648 790 734 21 87 127 210 743 370 521 134 27 874 682 184 639 74 731 887 521 589 516 187 780 253 614 116 42 951 90 335 36 695 908 577 953 687 418 230 917 641 2 947 274 51 734 492 220 172 179 430 782 696 646 257 328 2 733 167 678 376 930 22 192 162 165 75 94 832 683 958 355 394 994 343 27 899 301 40 22 678 368 41 423 1 308 375 591 991 916 776 9 822 87 117 329 683 247 811 154 445 413 81 8 169 49 829 913 98 202 824 908 571 827 27 817 157 862 711 379 61 16 305 912 435 179 392 959 561 881 42 888 782 626 91 663 373 620 560 139 4 905 398 648 491 904 630 71 156 314 412 828 73 456 467 41 406 914 204 395 945 633 785 749 385 596 616 310 30 242 206 148 740 458 845 603 293 431 643 998 49 583 158 289 799 490 769 935 427 228 478 501 62 119 572 862 141 846 507 326 273 897 946 168 925 504 680 875 197 62 34 420 85 675 300 269 819 349 55 71 321 294 502 191 378 391 592 719 586 835 363 961 743 521 452 845 313 871 463 483 397 844 532 412 459 821 567 575 872 839 633 22 914 513 716 111 244 242 283 309 644 604 270 662 815 231 593 422 395 321 366 706 626 991 518 498 987 962 531 287 798 639 36 263 359 264 970 23 690 829 288 300 689 885 468 765 438 130 441 473 774 279 154 554 735 654 266 164 13 452 352 662 258 323 566 96 606 413 796 880 443 711 809 592 773 672 975 937 853 17 581 554 213 590 524 666 653 895 413 606 202 997 857 214 272 474 361 925 334 587 710 538 447 887 618 207 336 552 396 776 318 690 717 973 419 798 314 523 119 537 475 957 83 800 499 797 652 346 205 411 539 148 794 460 309 914 831 996 250 310 340 516 655 755 79 398 522 443 519 958 649 921 306 932 706 887 647 237 218 290 780 286 568 763 217 705 909 952 364 509 793 702 599 100 752 220 766 427 931 271 294 162 594 720 629 33 268 188 980 975 940 72 923 634 528 162 971 944 130 78 767 485 933 138 86 915 825 546 284 568 754 668 7 906 869 946 892 127 24 779 140 666 486 475 122 124 660 309 17 346 855 980 477 729 595 221 295 183 758 148 215 385 994 46 559 396 867 960 233 948 260 230 369 47 479 714 886 481 236 652 818 335 15 232 814 605 495 616 839 225 808 16 622 266 859 134 692 314 454 318 328 244 493 911 168 663 731 522 349 436 173 980 654 8 180 801 161 951 642 759 861 955 910 86 208 625 919 200 353 460 578 740 138 19 784 432 993 26 68 51 381 460 637 878 954 197 90 708 402 955 261 532 965 803 145 43 516 690 736 741 426 475 485 32 382 278 873 349 699 889 535 474 76 491 878 101 38 599 880 761 580 269 725 185 409 628 795 478 841 705 781 440 356 494 124 353 480 289 527 784 496 556 379 566 360 103 333 731 121 598 70 582 693 249 665 97 530 214 608 845 52 170 623 796 176 263 146 277 100 778 542 514 697 131 719 567 104 619 607 891 619 396 847 745 852 60 797 367 727 840 189 368 922 283 995 290 153 23 337 483 750 67 199 64 469 824 50 633 311 718 830 31 365 583 791 65 674 843 895 701 280 435 248 468 609 32 862 159 948 941 112 705 286 819 547 98 416 843 792 349 303 106 823 418 628 673 221 68 105 26 324 709 913 897 837 337 876 301 694 363 748 346 938 965 103 501 195 781 63 644 405 792 196 925 605 671 894 475 611 241 996 862 912 970 639 145 885 99 16 950 415 866 704 54 763 831 357 526 713 465 927 443 866 344 990 698 601 623 299 661 80 23 282 163 239 783 959 620 596 19 573 345 264 375 166 763 884 884 582 202 963 483 926 82 113 301 89 952 682 246 721 174 54 828 178 886 455 382 514 443 69 719 709 490 702 114 129 440 961 756 651 70 200 339 877 752 453 716 77 737 354 77 245 409 246 374 667 971 956 601 543 637 739 980 118 869 848 488 346 46 291 12 12 78 307 454 28 855 194 917 144 939 252 536 97 581 817 964 759 134 137 995 587 356 992 882 640 103 198 483 511 510 529 251 275 272 768 844 65 430 251 14 155 441 826 577 302 747 497 612 851 956 679 983 11 736 348 223 778 708 33 236 764 56 368 528 290 102 972 266 732 622 483 53 389 426 400 474 174 307 761 45 171 859 520 326 347 849 312 242 232 456
724 520 962 172 990 394 494 511 560 312 932 600 305 97 942 704 125 950 210 798 380 222 639 245 884 620 735 96 817 112 715 225 717 47 562 715 634 85 806 582 175 234 293 637 810 456 308 313 371 847 756 572 183 109 82 48 255 291 692 494 542 385 157 539 929 805 669 503 474 43 339 56 112 795 599 76 321 424 600 673 640 864 565 766 891 240 638 312 763 534 1 802 187 819 350 226 964 884 678 598 418 95 739 537 984 620 633 406 745 978 670 356 28 956 319 36 246 846 229 521 904 398 648 814 508 989 249 147 204 430 874 401 17 274 122 646 641 864 102 468 650 714 947 23 905 684 475 807 217 285 882 9 760 279 662 826 549 941 18 602 705 143 159 346 390 826 759 764 961 787 574 358 750 807 580 727 410 948 533 112 982 876 421 692 32 307 898 423 449 825 226 372 340 905 770 944 0 308 178 438 792 837 569 253 571 248 489 856 81 493 653 54 675 778 913 813 478 493 694 124 944 640 197 469 931 365 871 469 564 609 253 410 684 810 723 761 671 139 830 166 598 163 83 507 578 357 522 530 131 582 70 699 503 617 464 786 761 343 843 424 775 93 630 724 231 100 462 315 635 671 858 855 85 816 543 134 956 683 686 968 359 130 468 539 959 202 271 319 637 145 393 26 14 912 847 536 829 878 826 754 425 18 370 789 430 102 903 177 490 379 957 273 134 867 844 95 885 922 234 608 710 510 566 676 471 33 121 83 921 979 586 905 573 83 737 663 614 336 447 492 502 435 119 613 588 507 665 949 41 870 327 140 329 976 295 165 878 117 360 129 590 604 893 879 460 617 395 897 89 641 732 175 448 410 161 261 20 901 450 686 115 558 934 404 659 145 654 504 941 259 728 831 457 124 363 324 746 449 411 174 113 426 881 146 698 751 438 624 701 684 236 100 656 40 378 311 815 821 441 723 753 561 356 626 170 534 52 178 148 275 529 140 437 446 416 663 153 47 551 698 37 666 399 518 420 603 992 761 458 717 546 392 766 919 97 549 254 260 744 664 284 236 491 31 90 137 841 902 100 618 375 974 76 185 413 565 859 796 597 62 9 84 298 375 58 355 965 366 47 409 426 280 547 331 979 875 92 123 78 999 317 878 428 898 853 604 974 265 64 987 467 907 863 589 520 608 554 195 466 793 365 807 440 977 840 848 927 990 442 425 59 867 349 650 445 451 850 526 279 91 124 799 513 516 557 554 691 981 10 637 914 314 297 25 473 517 949 127 147 987 604 260 987 515 570 123 794 516 700 89 935 860 751 956 812 958 128 669 972 597 387 89 603 54 405 97 110 211 890 641 392 959 719 951 572 846 209 305 687 658 860 23 291 140 144 51 938 781 514 682 138 649 194 660 813 306 316 898 288 724 111 795 748 302 333 500 334 253 733 793 951 138 482 907 417 379 575 537 825 46 559 66 289 818 87 838 897 737 406 174 44 865 238 195 45 541 973 870 389 746 196 251 164 264 749 112 165 986 579 190 69 981 361 713 683 880 286 380 332 969 873 16 446 267 214 105 264 553 563 983 788 339 251 53 95 328 895 935 834 298 696 871 31 783 331 40 407 116 472 501 269 141 923 890 714 360 682 707 337 390 139 386 968 379 432 485 524 344 996 244 48 474 605 595 721 960 431 626 664 597 296 160 937 227 583 22 852 204 355 462 755 153 358 106 620 481 685 675 848 987 525 1 136 492 49 32 712 957 207 257 461 941 496 875 616 463 894 880 727 884 658 987 303 989 999 1000 25 109 655 867 325 511 344 649 769 352 126 910 200 131 439 281 867 500 516 637 199 253 60 562 854 979 91 823 105 920 940 424 429 641 864 934 784 799 747 357 409 830 401 346 780 212 21 531 621 811 907 180 61 154 385 190 243 601 713 881 499 486 346 868 558 893 179 249 57 784 726 313 313 831 946 259 521 272 708 251 185 82 556 399 484 579 856 758 642 142 980 775 647 292 154 509 23 481 677 11 523 351 163 271 345 452 837 319 65 609 722 26 553 449 96 715 912 891 693 422 182 635 535 160 86 845 66 560 294 814 211 722 774 472 567 481 241 325 127 462 994 532 351 163 50 410 452 769 206 544 799 80 943 808 394 122 495 407 977 246 311 388 312 901 789 991 245 59 227 418 576 421 636 222 785 241 189 332 191 701 772 197 807 894 814 357 250 908 833 622 544 290 842 884 259 403 709 810 777 190 917 460 716 427 465 563 403 310 926 944 786 464 773 496 652 2 463 988 174 516 309 383 731 447 993 94 925 169 381 412 924 885 596 83 797 887 342 920 855 356 242 863 631 142 435 901 530 256 699 676 808 849 617 134 651 662 738 467 836 447 203 835 866 738 875 457 43 471 143 505 821 527 422 64 348 351 67 552 601 633 235 71 169 297 338 943 933 947 275 772 958 395 483 914 277 816 865 565 989 961 479 715 382 224 538 598 986 650 505 23 137 233 509 700 273 515 771 655 632 167 568 320 487 195 377 254 106 370 527 248 120 701 114 218 498 2 876 559 369 731 643 884 646 82 5 756 374 734 266 642 51 558 24 65 729 55 541 988 38 482 419 338 765 224 117 275 357 552 970 157 26 516 528 605 706 421 322 161 184 599 519 590 198 41 872 606 679 139 141 960 512 890 846 308 811 625 793 659 879 988 427 656 257 664 11 327 415 727 232 145 205 709 892 158 77 332 997 713 152 264 326 511 910 445 282 927 703 646 230 437 584 793 668 73 130 280 146 222 623 88 94 382 201 608 145 631 887 217 752 993 823 243 202 781 804 22 697 122 167 287 181 854 444 680 690 959 795 578 820 518 955 237 156 96 376 628 436 870 624 906 504 296 880 787 477 678 223 830 30 191 754 497 80 875 796 222 606 437 133 604 220 124 673 374 649 320 680 241 497 54 849 338 314 854 861 566 660 576 330 577 318 766 368 755 402 616 301 891 901 745 40 868 193 348 916 951 537 982 939 950 35 45 239 804 818 331 268 19 791 550 545 554 967 480 379 748 195 538 902 963 328 133 481 394 822 235 762 155 517 131 657 776 107 471 536 521 228 952 613 241 954 981 591 793 443 772 776 9 581 206 582 112 320 401 945 483 347 950 280 899 352 599 424 999 19 377 695 300 611 485 851 237 577 506 736 507 896 436 260 203 391 479 433 485 33 109 459 606 593 216 622 659 594 755 740 576 476 199 845 881 162 699 39 807 225 681 222 993 324 816 805 366 285 490 29 147 173 931 354 202 587 647 373 420 186 935 629 163 258 173 531 769 802 738 224 709 561 791 782 574 240 544 215 186 628 612 73 759 304 402 281 934 34 719 469 729 663 508 75 910 778 80 15 342 828 731 109 309 988 792 46 772 908 981 877 413 168 298 372 9 615 603 950 678 510 788 252 349 609 801 292 903 681 197 118 524 142 367 918 830 835 488 518 967 488 400 287 669 54 63 783 189 108 31 93 811 302 235 666 155 991 561 831 780 672 335 602 437 68 701 299 935 618 13 116 936 915 440 781 130 172 672 177 806 270 310 608 155 176 841 79 884 56 507 718 149 801 164 158 451 832 927 7 237 404 826 827 745 486 183 383 481 263 730 953 540 975 408 689 36 952 81 757 811 548 319 300 584 607 329 455 161 160 260 192 176 532 5 123 879 335 173 919 1 936 154 367 468 661 663 103 429 310 776 966 171 396 503 540 275 219 128 798 890 135 6 397 662 978 801 592 642 900 155 734 64 779 555 767 1000 742 210 500 387 237 396 857 167 208 90 610 317 758 728 451 583 995 740 98 181 155 419 511 614 725 808 55 294 501 186 166 361 4 674 625 783 702 960 644 232 480 481 790 452 868 388 948 779 674 680 265 580 730 648 976 381 262 54 171 392 408 708 720 596 889 280 256 693 595 617 221 305 768 950 552 254 969 402 862 562 764 674 290 866 743 156 74 945 362 572 336 461 930 494 307 673 323 3 434 37 62 491 104 437 819 463 539 116 626 828 515 293 960 978 869 716 667 227 151 61 6 173 276 540 909 667 149 268 906 774 412 734 800 443 400 606 506 198 140 706 218 169 711 518 816 233 247 90 971 443 27 524 384 647 550 355 888 712 278 151 456 439 470 997 248 421 150 247 88 371 454 287 366 372 526 313 233 455 704 522 998 903 101 856 72 923 886 528 22 914 485 180 353 688 244 977 99 983 492 594 36 63 343 658 920 362 839 848 688 933 493 130 261 269 398 523 212 515 283 730 71 566 453 455 129 761 555 825 911 707 423 634 272 435 870 289 803 680 928 941 707 835 741 514 3 40 645 952 963 246 8 712 838 695 589 873 364 203 787 227 42 744 63 201 274 941 13 667 983 466 676 963 2 370 12 510 315 693 180 482 627 13 824 992 267 299 84 134 612 374 899 766 619 977 188 874 386 664 213 567 306 908 388 13 190 3 883 991 414 289 809 515 341 48 53 32 922 117 985 287 534 722 981 344 216 395 16 31 585 996 132 586 507 452


==> anc/Large-TA benchmark/tai_j100_m1000_6.data <==
100 1000
46 757 139 837 528 704 309 969 279 991 327 133 463 437 589 748 537 703 353 106 84 800 413 518 152 320 296 948 880 530 511 652 21 136 767 22 961 273 193 802 773 131 939 76 721 908 269 172 712 66 131 889 378 115 649 455 389 448 893 922 567 657 592 725 574 541 699 259 384 766 249 476 934 788 606 459 198 405 478 674 774 231 863 118 264 908 199 568 617 154 100 319 115 706 11 879 510 821 475 688 212 267 805 283 536 635 494 792 555 422 388 146 847 167 275 591 469 991 114 113 846 470 845 985 779 793 791 92 719 487 540 788 812 243 520 856 873 143 683 64 813 259 577 199 415 874 254 139 548 105 57 846 563 875 800 798 34 298 539 454 326 341 370 511 228 429 481 614 223 266 826 507 70 265 289 721 830 792 655 912 423 557 474 225 619 428 8 412 561 578 738 448 162 902 895 550 910 395 317 535 636 844 701 191 978 125 514 461 705 979 435 964 616 697 146 501 116 175 159 131 549 998 993 461 971 276 879 968 991 291 59 638 784 893 348 739 674 890 219 509 10 618 865 143 922 856 580 853 907 247 352 697 493 417 790 222 58 710 912 107 997 257 150 742 848 135 708 52 957 389 477 434 629 326 195 278 929 432 515 538 176 650 750 668 980 314 127 783 645 694 869 942 14 234 33 201 404 497 402 946 336 404 551 777 113 344 508 905 564 693 500 479 786 514 509 995 151 827 723 9 933 156 19 336 464 546 518 217 248 371 440 396 157 377 925 34 718 839 687 349 677 27 627 111 56 56 221 636 622 610 903 680 951 24 62 878 82 813 307 825 835 591 259 166 96 162 51 113 258 950 363 49 981 711 681 508 181 291 381 470 963 906 7 581 98 707 272 192 688 329 302 84 602 318 788 609 841 92 179 432 909 603 915 828 575 606 273 801 538 12 208 295 472 970 447 620 246 869 277 908 229 49 731 412 566 798 32 498 188 418 45 329 854 872 295 637 445 315 529 296 224 108 962 54 250 884 626 119 108 943 611 128 560 923 454 411 215 202 104 577 503 633 417 944 355 189 203 833 650 428 412 444 380 571 609 418 322 134 804 840 543 705 142 891 820 458 55 828 53 249 338 739 950 958 17 838 597 939 356 639 267 292 678 175 24 562 168 872 328 475 733 730 48 756 319 444 730 387 81 114 859 59 357 535 372 630 794 303 123 178 455 253 833 825 889 516 457 585 976 511 342 962 521 104 964 465 243 840 103 155 430 871 707 323 828 851 401 84 371 452 612 930 143 307 948 351 741 421 769 265 506 430 855 741 365 787 675 295 234 895 245 710 25 605 315 247 375 159 583 454 881 24 670 988 489 871 930 426 762 21 979 586 349 388 599 138 610 951 958 55 983 975 542 353 467 471 325 281 914 304 746 519 360 542 709 489 516 790 144 599 482 342 545 813 23 126 547 740 480 253 91 291 407 462 252 351 720 839 698 128 743 765 717 876 1 752 268 257 669 641 437 939 394 115 175 465 886 995 541 418 940 385 732 714 122 499 659 703 676 681 656 631 618 764 827 138 817 88 692 69 926 244 630 273 422 774 78 577 672 459 44 406 554 589 316 4 557 429 824 195 936 406 22 44 729 149 766 438 737 937 329 228 409 615 271 279 340 753 702 724 947 354 145 102 522 163 811 179 376 545 988 777 37 625 928 984 685 605 998 747 449 847 118 280 75 489 135 889 154 752 623 162 171 25 975 30 265 774 814 495 819 47 177 30 448 308 821 45 105 371 490 199 297 906 591 634 568 23 587 91 621 669 29 53 206 124 662 586 418 408 379 336 288 317 496 61 382 563 49 650 613 62 696 189 953 830 969 57 558 328 462 826 806 890 197 740 136 460 736 23 607 372 42 214 196 89 280 195 79 143 236 911 897 940 570 683 637 717 367 997 797 755 747 130 396 313 796 305 660 262 235 674 73 236 973 748 556 794 579 484 866 107 844 711 654 315 94 932 974 425 303 793 13 6 194 264 534 110 777 235 565 104 0 719 314 123 137 224 725 167 573 590 450 377 694 344 792 291 253 485 395 190 60 964 283 71 366 577 870 947 170 35 102 786 180 194 300 4 341 363 917 301 260 589 125 788 876 196 648 1 874 932 952 421 938 542 40 566 64 144 419 961 716 554 931 490 148 313 771 57 755 966 734 996 186 908 512 911 138 674 995 556 65 851 112 489 398 160 795 305 354 915 727 877 487 489 666 638 775 967 960 211 679 633 373 690 862 761 433 4 187 732 901 626 434 953 31 669 744 131 399 165 347 14 849 176 864 911 101 380 941 257 285 591 546 542 757 781 695 577 310 149 231 458 111 147 885 320 266 923 834 142 892 891 843 501 442 492 842 397 999 756 230 315 593 142 324 875 465 556 87 215 30 381 628 645 890 436 117 239 772 62 713 796 949 879 183 13 119 509 189 132 3 524 406 162 156 459 121 723 916 189 263 224 982 647 28 292 166 164 987 456 588 248 765 947 822 513 318 882 426 316 416 684 832 546 517 43 935 992 646 508 174 608 190 929 89 453 760 129 753 105 321 697 141 387 856 573 27 112 200 801 984 181 985 933 704 349 333 378 54 264 320 113 158 42 124 965 594 273 368 100 851 211 39 775 898 482 888 706 499 537 392 863 232 41 405 929 728 99 913 548 638 550 444 593 343 65 361 683 257 230 305 981 330 15 217 437 840 496 204 963 222 907 590 160 562 484 615 608 15 275 227 780 739 267 967 868 691 405 451 342 605 351 160 701 334 557 471 217 535 344 72 704 397 476 505 80 966 823 88 626 276 267 452 96 768 899 919 836 778 565 742 874 251 789 815 589 92 465 569 926 408 58 331 817 665 748 986 939 424 158 532 191 470 250 290 364 530 47 625 153 220 941 130 596 5 853 387 261 140 996 385 114 782 371 858 88 751 577 664 503 374 426 134 713 120 255 945 652 213 787 47 195 868 741 653 601 882 519 900 997 428 172 937 689 689 381 163 220 247 25 468 689 20 174 313 232 877 143 968 574 711 393 661 987 825 708 369 550 161 334 255 734 631 542 690 54 996 489 304 302 756 682 165 459 301 870 41 147 483 129 823 701 35 667 726 297 292 80 761 485 294 206 837 416 697 538 836 272 270 299 799 758 710 628 291 515 502 882 927 149 559 948 274 318 225 532 147 406 129 279 735 461 128 272 126 532 383 686 642 649 66 150 872 190 308 844 871 142 504 574 965 452 390 23 282 21 684 990 438 979 421 976 798 570 724 311 533 811 185 785 202 328 443 250 994 845 286 218 620 848 287 429 99 546 581 671 652 776 169 124 667 367 783 794 802 784 896 325 241 21 977 488 706 975 278 668 242 229 942 227 456 724 344 8 595 840 918 604 106 522 992 232 887 12 311 122 458 603 818 966 810 802 956 923 391 629 244 702 364 612 801 566 233 617 816 322 722 301 410 907 582 952 944 894 427 977 71 544 362 608 770 874 4 227 68 369 883 85 178 386 93 709 624 226 803 963 210 534 651 834 429 828 61 726 67 174 524 760 335 162 763 700 436 806 891 305 635 462 911 827 83 770 238 616 959 973 902 285 932 438 572 712 527 860 754 146 576 893 600 456 209 742 904 820 921 76 495 443 850 243 312 949 9 369 954 365 262 406 453 612 764 765 459 703 584 315 608 391 776 908 346 83 647 907 153 275 861 941 682 419 970 141 715 926 306 10 781 412 110 411 466 101 498 406 109 80 603 302 485 394 644 885 604 665 173 55 946 958 634 373 36 225 657 420 26 196 74 407 201 998 16 482 461 829 808 2 359 691 218 413 6 112 299 100 793 58 377 826 488 217 550 750 133 998 107 564 184 258 351 763 425 644 894 683 586 752 785 788 52 105 337 262 789 420 943 363 473 302 192 144 284 658 439 754 838 209 671 262 2 206 414 672 403 838 641 644 990 26 585 751 90 170 758 367 85 540 601 637 632 352 155 906 955 940 345 708 491 108 884 48 860 988 63 192 501 4 924 74 191 344 523 349 76 487 18 526 95 500 446 203 519 381 261 261 332 269 663 703 207 158 239 79 298 887 50 783 596 208 12 861 486 230 216 113 484 128 132 747 172 537 614 456 829 361 809 624 639 560 749 860 906 770 899 11 69 430 256 342 211 649 703 956 531 73 97 61 578 517 420 60 740 542 38 671 281 370 80 442 460 354 668 432 905 774 492 242 598 52 323 896 393 792 400 316 164 734 358 244 831 688 852 823 571 450 553 643 839 409 476 936 526 104 693 203 989 347 386 515 431 237 240 552 167 486 226 532 513 72 787 248 759 872 875 771 411 431 497 6 908 311 923 466 86 598 714 440 633 195 857 308 507 103 673 191 752 866 972 147 339 189 686 852 920 263 237 190 350 570 700 842 867 597 479 597 640 753 552 419 853 917 293 595 525 878 544 818 878 975 432 599 643 321 149 362 182 284 43 231 680 585 441 929 205 562 780 817 807 357 77 133 214 858 658 479 748 286 745 274
860 363 10 151 515 272 277 716 544 273 361 156 2 311 549 567 975 176 207 284 110 454 716 289 971 122 199 727 303 387 827 105 43 208 503 385 478 703 818 174 289 285 418 356 666 785 178 518 897 854 137 949 485 738 771 354 720 398 554 425 516 115 607 434 713 662 972 451 711 570 7 722 11 778 359 517 371 668 295 776 410 518 56 745 413 980 678 873 730 231 48 91 121 418 453 952 456 630 55 757 395 478 76 154 527 903 576 966 963 155 583 401 367 568 416 8 349 330 518 610 219 669 240 28 696 779 916 421 250 216 639 173 244 632 224 193 989 157 63 253 815 349 96 993 750 852 949 216 667 951 768 295 265 160 555 35 526 501 906 627 352 796 540 920 118 884 139 353 690 597 266 489 673 116 74 668 665 907 49 463 154 680 106 587 686 929 621 902 26 851 59 478 429 139 606 678 81 517 779 924 491 591 348 561 274 246 225 269 660 701 313 52 854 889 758 895 344 400 564 212 339 369 184 983 717 534 465 14 216 274 337 902 987 92 297 602 741 198 562 182 222 651 142 133 338 608 755 215 215 615 34 834 737 133 943 130 482 45 320 685 706 582 397 761 898 868 597 748 251 810 933 945 279 853 311 33 419 121 978 813 460 29 934 616 968 379 239 856 585 681 915 906 354 526 751 726 653 560 144 420 103 775 113 400 500 628 782 583 704 807 210 923 490 986 38 828 681 711 217 588 423 250 290 252 493 287 415 146 252 176 504 169 694 127 572 239 722 104 270 237 312 585 587 812 445 505 744 541 505 341 197 817 450 328 315 705 179 668 873 30 725 829 889 811 743 761 867 88 979 818 452 217 44 497 92 147 799 944 442 65 73 483 161 664 480 348 177 336 220 123 657 940 386 815 803 790 390 56 50 350 645 995 474 762 658 381 821 890 198 201 129 318 874 629 558 414 343 183 902 535 833 7 402 312 923 54 738 723 869 305 633 658 166 306 611 678 131 17 391 19 679 427 439 171 609 719 830 251 273 633 483 996 91 158 996 27 414 356 407 967 901 145 267 615 582 137 568 957 919 106 109 897 499 184 534 551 41 814 547 171 896 202 839 551 871 676 329 849 21 233 994 464 930 788 819 977 365 143 551 603 986 956 134 559 786 576 651 472 156 870 97 841 512 988 620 277 405 37 655 779 278 724 845 558 336 430 258 360 83 958 925 625 228 452 148 471 993 268 94 84 291 931 946 134 163 334 204 926 584 782 985 885 117 840 334 574 190 876 537 521 710 190 588 140 589 733 399 323 907 291 194 715 469 163 695 484 427 697 3 391 543 500 79 72 406 611 209 80 223 707 937 285 731 503 214 731 699 950 570 566 180 71 765 530 879 450 108 944 486 830 513 495 481 922 324 936 521 887 981 538 776 7 181 46 685 161 935 4 813 665 888 867 531 32 727 848 675 572 172 35 12 549 703 405 970 582 182 398 417 165 988 610 285 228 851 641 541 239 835 903 961 740 793 59 183 590 459 923 865 694 787 399 892 22 908 303 992 764 656 862 522 756 455 919 929 328 447 197 649 230 347 416 890 372 200 538 75 538 734 851 292 332 732 527 812 611 859 276 689 744 501 233 884 181 384 839 489 629 553 608 332 386 914 320 492 20 920 842 462 133 189 661 45 674 692 422 476 667 310 402 61 230 466 586 641 441 642 265 387 842 596 986 314 609 936 572 862 241 112 86 398 974 218 152 939 358 168 438 877 727 246 344 514 805 298 852 574 753 809 403 151 635 125 158 345 492 509 699 403 159 389 279 46 927 507 619 721 380 603 458 552 400 669 732 196 999 458 162 648 764 353 268 229 243 470 152 705 92 837 179 30 660 133 129 242 400 991 747 575 864 54 379 238 261 861 988 798 977 188 701 760 11 412 322 965 880 276 305 114 474 926 772 826 27 99 734 111 170 495 73 781 935 31 990 617 761 627 480 863 761 107 664 761 454 373 156 27 830 560 507 687 293 333 994 124 770 887 617 275 372 62 961 143 997 644 947 529 746 280 805 186 298 141 910 294 495 630 288 579 921 800 650 680 311 857 806 654 164 519 827 619 264 281 115 938 695 388 886 912 442 135 707 211 392 566 618 846 614 187 229 624 174 208 512 212 423 468 829 363 334 256 88 149 350 636 909 881 17 231 673 569 481 436 535 152 153 357 317 248 619 762 121 249 122 484 383 977 615 362 974 964 861 87 578 66 742 341 853 438 216 885 111 659 880 0 152 433 833 525 882 316 879 115 275 193 57 707 962 956 118 230 335 128 966 42 459 870 513 155 602 855 272 578 890 25 391 157 509 757 565 174 36 323 937 880 850 825 207 810 995 697 742 169 55 797 99 794 334 57 375 283 700 784 382 236 964 982 590 434 364 203 40 559 957 951 364 102 947 571 74 883 77 328 927 150 781 309 691 376 430 72 514 563 759 752 950 928 569 64 126 811 852 355 151 581 184 308 223 426 126 538 101 823 259 241 369 253 287 942 274 473 829 895 137 360 922 528 180 494 394 792 144 852 899 652 424 635 935 623 674 461 200 86 701 766 702 227 669 954 547 913 411 593 765 565 693 400 837 999 319 674 794 206 188 995 960 598 430 900 45 444 215 40 264 523 486 856 42 340 835 300 360 740 764 984 313 487 366 891 917 676 344 661 76 89 835 296 657 192 534 425 684 952 629 807 102 39 861 532 201 346 868 806 204 702 698 754 436 435 230 539 545 524 55 842 322 615 124 742 916 126 108 247 903 917 189 19 158 20 951 903 508 886 841 899 158 175 312 440 288 849 419 232 168 379 397 777 622 748 329 577 65 922 869 904 88 502 816 622 1 973 288 637 816 838 465 446 837 140 891 104 287 682 408 664 872 304 226 625 532 691 267 394 245 805 285 976 562 775 431 23 628 594 205 268 566 170 445 237 534 35 584 763 844 693 412 422 335 772 511 85 261 319 721 260 680 567 177 601 999 927 809 573 117 431 569 517 617 804 727 1 425 600 75 477 617 443 928 78 988 960 716 202 949 876 731 454 359 894 6 745 770 613 167 626 236 105 762 610 108 905 645 14 932 959 480 672 66 32 37 90 142 801 770 463 237 632 620 955 465 235 592 165 949 471 442 195 791 530 172 783 72 945 18 58 118 847 517 545 400 878 810 127 811 286 841 167 320 67 714 756 933 420 139 364 147 327 890 330 140 980 172 834 976 767 844 213 812 272 701 546 582 9 881 628 522 616 483 808 32 17 72 369 729 29 3 136 390 284 280 380 97 726 381 307 208 592 358 747 493 428 582 375 487 356 810 962 8 536 925 646 857 580 404 983 220 95 535 457 16 132 124 51 622 377 61 535 361 321 87 778 401 15 811 335 932 966 877 868 725 448 476 430 429 850 143 729 668 488 225 52 877 790 679 60 529 795 152 550 829 828 320 841 141 735 937 123 321 604 780 53 199 305 196 612 333 858 315 342 751 368 758 944 631 684 945 789 792 396 259 780 632 160 57 712 896 948 917 647 384 719 845 22 989 595 570 769 509 931 816 511 397 556 923 736 488 893 738 393 450 351 121 709 244 33 586 306 520 510 923 255 939 432 371 18 253 921 106 932 95 84 877 424 980 385 445 302 298 382 708 282 669 119 144 723 19 715 430 331 620 739 439 374 510 77 109 226 701 269 681 683 614 205 900 640 537 668 216 381 529 409 207 875 392 663 884 997 696 836 611 618 715 958 231 990 418 176 908 191 236 80 731 293 884 924 973 263 957 802 768 449 71 70 346 631 489 201 778 714 485 13 994 383 299 299 662 147 81 271 376 967 697 264 269 287 3 753 73 451 452 350 570 421 133 557 568 326 647 561 597 138 790 130 596 671 954 475 858 614 312 605 83 733 946 770 963 464 215 69 272 411 838 848 994 520 464 116 703 602 400 257 851 957 35 322 10 479 750 911 502 698 95 843 820 608 189 774 602 16 649 164 714 28 281 185 773 221 497 4 730 700 699 497 328 245 729 233 451 974 72 171 535 82 194 234 988 159 609 372 359 941 564 259 32 759 188 629 911 93 554 243 31 122 967 404 121 746 224 358 561 677 460 998 114 533 987 728 587 254 525 824 829 947 35 796 323 718 221 969 510 153 351 301 656 749 785 318 377 162 957 910 531 506 745 325 339 88 236 872 154 496 999 408 425 708 880 68 291 370 571 101 773 822 401 467 510 378 120 820 663 832 97 599 331 24 695 814 535 643 976 882 810 5 694 548 344 542 14 788 393 8 116 36 944 437 972 6 248 785 516 909 221 392 559 634 720 840 611 950 930 816 778 662 930 158 479 401 806 688 838 638 877 724 15 146 565 940 385 508 943 831 625 100 904 918 737 366 372 590 724 953 992 650 843 145 692 829 546 817 488 773 741 864 911 441 833 586 376 670 236 65 644 701 759 71 254 764 242 173 823 844 264 791 39 98 407 288 384 472 222 47 315 317 315 866 96 262 283 853 566 261 94 120 239 498 525 591 594 37 372
522 1 87 62 616 250 946 480 379 631 736 119 437 834 14 372 503 857 776 601 782 794 727 210 930 409 793 48 945 161 276 659 268 995 426 741 864 182 673 673 86 24 996 782 182 450 557 770 223 314 477 612 558 993 902 660 634 882 119 272 493 80 174 727 224 333 950 578 895 88 788 44 790 637 533 672 68 984 824 8 142 35 925 184 615 553 313 572 855 267 778 298 553 490 781 901 893 968 160 525 442 604 460 787 874 750 560 13 624 528 724 792 881 494 331 549 928 469 463 590 870 612 455 430 769 526 927 701 580 4 770 980 907 759 926 417 197 91 97 937 638 839 613 876 428 714 508 369 278 249 39 781 495 365 327 130 827 502 768 516 488 186 749 741 823 109 654 536 723 325 483 741 284 242 561 791 789 520 127 779 829 868 970 570 385 968 828 244 90 255 113 707 954 475 475 104 886 410 24 924 3 277 264 863 92 204 198 821 282 433 587 297 552 424 251 728 632 965 540 74 933 519 93 813 421 622 918 577 651 884 138 781 582 434 655 508 675 826 117 86 72 469 645 178 351 866 498 586 418 875 417 764 894 921 254 628 879 109 899 233 199 118 253 352 136 118 492 732 309 25 21 86 265 973 614 636 66 807 432 443 767 781 258 32 326 258 607 499 402 151 774 837 67 438 743 47 186 849 840 349 204 14 738 846 506 376 413 501 89 404 831 324 919 257 725 916 726 391 216 140 47 710 941 331 992 367 329 43 602 532 887 782 15 516 248 755 739 544 357 469 70 940 306 152 81 514 534 503 531 660 407 35 277 961 857 316 330 190 383 864 826 886 205 228 141 536 784 254 486 309 487 233 811 669 95 810 116 230 984 823 795 629 82 64 123 18 813 548 610 136 711 824 280 497 592 487 335 199 188 969 573 144 212 865 683 203 190 572 238 327 924 122 225 287 355 672 537 985 982 530 120 400 966 453 27 677 443 406 528 526 169 335 177 49 348 138 288 762 512 105 851 678 12 593 510 239 921 555 715 254 579 982 322 493 570 954 547 986 734 941 321 656 816 963 569 72 403 860 718 695 339 851 6 162 104 976 347 993 716 430 294 842 195 341 78 698 164 98 260 377 295 861 18 762 791 967 987 15 369 28 601 527 325 893 949 868 674 86 473 185 709 442 904 549 847 669 796 91 344 87 76 146 299 659 343 138 361 886 305 317 909 289 433 293 438 274 923 813 476 266 193 500 905 834 896 216 350 151 184 830 939 27 822 79 507 63 242 2 664 193 191 507 962 50 64 7 856 226 658 581 187 306 590 103 100 160 292 147 521 295 9 870 710 417 635 271 230 182 745 176 981 733 246 513 647 53 627 608 756 547 985 325 132 653 644 846 729 455 861 743 333 540 622 592 657 820 609 883 161 383 692 25 991 2 526 433 57 968 341 886 371 876 775 685 208 186 298 269 110 961 359 13 542 710 152 961 478 965 269 499 969 992 46 360 697 60 527 250 54 507 146 253 143 570 393 502 16 950 611 33 272 50 858 332 679 770 431 757 381 729 900 96 754 800 509 354 980 957 484 166 392 780 374 977 158 319 740 40 637 472 524 567 956 538 461 150 262 830 606 856 133 936 888 603 471 935 961 213 764 704 406 708 772 825 112 232 595 197 952 251 353 999 741 955 511 262 993 50 747 883 500 288 567 933 603 468 43 17 231 291 189 751 964 13 398 616 165 324 656 143 953 329 394 66 908 353 915 511 566 218 427 45 118 664 363 612 308 83 302 5 80 834 74 500 833 161 334 184 951 227 88 991 800 122 405 102 420 582 386 623 384 685 310 515 98 798 372 190 757 433 179 795 617 431 623 907 545 338 752 41 532 74 167 496 468 629 388 515 130 783 387 386 689 789 912 237 589 93 166 94 466 470 842 936 598 701 470 901 564 487 232 231 605 261 450 163 17 245 700 862 154 16 42 362 525 874 797 416 698 754 693 582 712 340 30 475 652 34 40 997 666 297 835 466 728 488 410 973 646 849 128 15 73 981 220 737 482 324 469 546 266 818 131 642 207 890 608 747 389 817 38 534 913 697 144 416 52 352 585 695 541 601 633 451 318 692 157 154 744 956 60 612 891 873 227 555 539 265 286 958 20 583 846 418 643 999 297 776 99 657 555 532 544 310 942 50 181 264 456 32 860 138 274 522 890 116 546 27 217 49 872 258 453 26 648 715 464 939 83 552 836 608 281 909 628 154 441 538 31 669 848 796 597 807 419 291 671 855 650 159 932 115 401 151 997 196 871 789 237 207 175 127 107 250 976 431 171 563 850 297 968 722 249 202 316 963 13 7 877 454 653 959 489 728 765 402 185 788 588 609 239 954 48 306 279 42 226 827 323 659 287 573 37 673 852 227 244 175 556 331 929 415 345 879 707 312 994 297 396 628 364 930 49 61 677 730 853 950 22 443 202 570 235 630 977 992 252 403 803 627 837 293 974 477 703 233 821 235 562 253 315 706 163 283 135 753 753 204 499 498 134 803 662 473 168 858 578 691 79 84 538 513 806 589 229 549 713 855 669 586 832 827 814 19 681 446 934 174 989 630 720 826 733 852 283 481 805 823 577 846 798 920 1 383 62 842 911 4 785 124 241 117 883 513 211 818 444 710 312 164 245 511 530 731 559 114 2 312 156 908 375 959 583 698 106 312 459 96 155 614 529 555 458 765 360 670 34 237 629 421 194 317 761 518 973 25 247 902 581 537 218 511 451 857 324 908 317 2 841 263 505 832 596 454 665 659 19 352 699 927 213 125 178 192 513 802 812 10 5 476 314 548 28 247 898 985 210 809 819 120 807 758 44 62 275 495 474 919 56 991 763 478 378 313 731 726 955 432 447 48 802 261 94 105 687 794 173 699 69 283 810 337 91 931 439 437 914 1 243 113 758 120 594 277 215 573 999 592 820 583 678 274 485 805 880 697 222 503 730 308 565 966 304 877 192 556 26 456 423 887 690 891 303 963 978 834 626 489 783 237 714 486 773 531 391 525 704 948 766 812 854 473 817 42 963 718 935 552 250 238 196 778 399 11 206 244 311 344 639 104 554 264 568 307 376 647 362 561 702 258 380 280 960 358 504 748 917 876 85 22 285 553 491 206 445 252 691 484 121 45 717 478 830 855 732 196 815 13 412 274 920 269 660 601 332 496 32 189 936 695 75 963 408 415 149 949 400 677 742 161 151 372 109 925 319 452 465 97 640 327 706 684 33 44 77 742 735 930 139 271 494 336 931 679 342 492 4 634 273 479 680 840 549 403 201 174 293 39 604 896 897 682 869 576 865 137 55 518 884 90 536 390 390 903 41 480 990 821 10 591 845 874 799 441 859 437 571 837 642 281 940 910 868 59 550 873 270 451 159 510 937 636 631 332 440 717 367 996 515 166 125 246 430 8 140 522 684 896 267 813 518 185 336 675 23 231 906 98 65 764 176 701 147 573 370 483 214 219 808 690 759 667 472 353 150 783 593 778 434 440 979 287 436 578 501 766 50 170 839 590 480 627 263 267 705 456 619 902 448 832 479 536 575 290 661 413 838 866 737 230 129 208 102 701 366 362 446 964 358 40 862 726 696 130 695 756 641 51 200 408 108 398 11 638 701 495 971 546 668 520 234 630 801 199 514 940 670 443 145 948 454 837 988 269 435 288 259 553 625 962 892 194 686 804 685 217 998 469 708 324 621 723 416 281 535 847 425 461 986 405 58 909 649 344 409 206 948 462 903 878 255 362 467 808 972 644 289 447 780 562 61 821 983 801 620 139 957 551 922 682 153 456 792 741 777 907 688 852 25 317 885 636 236 350 114 963 365 125 172 224 818 442 672 119 457 621 103 653 586 186 462 822 967 806 51 227 377 563 863 176 517 45 449 975 424 116 481 543 203 481 809 450 844 394 779 758 975 630 411 180 261 956 682 852 368 278 750 725 600 950 496 61 346 663 667 440 257 792 352 622 944 208 452 932 965 734 572 963 256 781 300 392 105 35 53 350 101 313 825 98 170 206 338 510 762 307 878 52 584 407 576 922 748 978 320 291 415 411 618 112 943 538 612 389 162 978 786 615 760 184 910 959 382 874 122 981 563 594 337 553 746 653 115 758 228 439 290 583 875 541 751 154 373 382 502 292 209 727 959 201 124 731 916 397 551 509 938 53 111 532 291 399 126 46 397 196 520 90 787 238 866 288 721 481 636 498 271 851 876 942 882 854 414 51 395 488 591 772 429 344 574 970 599 180 404 263 221 55 0 624 36 510 356 906 340 49 137 470 29 647 804 378 694 618 328 727 958 161 183 427 180 265 995 667 59 70 96 572 233 130 497 709 354 934 901 110 219 699 659 442 719 880 519 682 794 846 867 625 834 212 543 903 630 338 843 690 676 227 307 563 63 678 35 335 45 532 947 953 849 611 349 727 7 628 422 657 71 413 490 433 240 201 722 773 663 598 516 294 148 27 84 503 548 775 301 423 523 488 873 376 8 828 889 46 296 178 771 179 755 234
714 728 812 838 602 456 488 535 632 399 381 988 516 413 808 534 5 942 776 942 758 239 481 718 981 542 625 672 40 790 443 183 606 406 160 434 318 166 874 664 880 503 35 228 518 586 284 671 574 333 995 111 724 619 854 814 733 473 366 540 893 654 926 654 536 427 889 963 468 259 109 3 501 125 239 362 412 713 826 524 547 971 719 616 374 272 375 797 913 479 33 501 544 486 925 563 143 953 417 768 255 203 354 443 983 531 701 324 613 760 763 15 556 930 628 96 582 170 619 38 427 736 775 418 414 933 93 311 858 807 723 823 660 915 559 578 579 880 338 265 512 84 132 19 107 369 552 894 621 207 689 627 951 741 452 209 322 110 612 405 585 782 703 519 622 311 203 914 584 485 653 647 304 663 973 378 11 682 905 343 88 538 32 648 38 71 47 800 226 765 912 792 377 822 489 357 476 781 432 151 679 268 806 933 185 520 868 159 577 805 739 219 153 432 800 126 463 398 668 918 744 160 876 162 450 833 947 50 298 767 717 915 920 459 290 226 81 482 91 269 286 738 561 519 562 582 340 608 528 818 140 994 409 531 838 838 817 511 297 170 969 828 503 360 850 740 827 355 904 202 131 197 260 234 448 675 634 312 524 416 326 244 799 562 352 786 311 781 732 303 642 334 910 399 122 417 605 807 229 615 49 229 764 835 686 573 609 773 424 651 244 114 592 964 831 677 957 993 154 460 530 115 334 98 616 292 725 159 700 693 862 118 860 335 365 600 598 436 451 636 57 115 303 519 362 76 751 184 927 598 128 515 483 163 459 510 599 393 256 495 238 926 629 820 195 196 470 1000 558 519 580 837 869 220 331 90 142 67 735 379 695 525 702 198 505 439 431 264 24 154 165 986 342 43 385 457 285 617 929 149 31 583 454 360 523 820 566 509 820 306 708 356 95 986 652 127 824 745 833 255 419 908 416 906 563 252 309 788 641 771 877 913 630 124 310 515 928 30 587 275 855 961 610 818 426 905 777 489 555 248 278 337 887 866 378 211 564 626 89 538 685 621 373 607 102 719 662 356 601 96 208 535 692 337 987 883 34 560 19 126 911 934 319 837 471 18 535 54 740 997 209 827 148 254 810 249 230 801 766 26 466 949 790 43 667 203 681 605 114 635 870 576 941 297 803 497 720 855 811 423 292 909 747 396 690 152 560 922 361 513 996 691 145 42 773 937 567 526 699 503 670 862 124 450 67 84 17 995 74 119 204 216 62 52 604 709 330 33 784 757 938 417 611 142 538 108 726 988 484 764 133 224 196 894 581 904 359 175 844 787 637 166 990 818 543 177 212 76 591 636 979 947 620 144 86 362 818 639 884 183 121 365 236 590 386 255 578 314 425 833 54 214 217 488 110 674 825 798 353 342 68 240 644 896 752 896 245 253 930 823 583 364 312 754 623 23 636 605 433 740 487 13 891 476 593 338 485 952 369 378 711 116 164 319 346 613 227 593 336 21 782 186 759 133 288 82 348 843 113 22 197 607 671 577 878 746 188 473 657 185 568 23 541 835 550 639 4 198 903 987 271 385 546 899 765 341 350 519 25 358 1 134 961 816 966 599 90 615 268 128 391 309 190 852 13 473 282 427 565 53 172 118 15 295 339 744 276 174 173 633 329 681 252 193 697 280 754 726 262 42 430 197 704 760 10 931 194 606 654 290 618 4 915 389 545 918 14 660 191 708 948 56 885 50 422 804 939 385 795 881 126 442 643 300 82 581 972 667 968 976 958 198 494 878 357 605 215 341 848 284 254 520 0 53 627 231 710 83 482 54 907 454 696 403 746 953 281 597 198 189 461 525 320 925 405 805 532 826 845 738 207 605 680 285 864 985 158 694 324 810 456 162 120 463 841 494 682 777 526 468 688 722 216 84 557 579 305 517 617 522 534 171 647 531 785 374 235 148 900 758 666 567 993 63 267 453 943 89 949 456 917 451 651 490 712 219 867 28 78 614 955 646 389 831 473 851 879 292 167 534 306 638 762 310 761 280 418 30 786 58 390 699 72 77 997 390 493 17 287 269 727 540 295 263 406 100 97 753 745 779 661 888 882 651 944 259 781 214 515 533 372 183 797 679 478 621 863 262 193 652 183 219 988 530 150 126 980 273 56 657 986 141 952 146 814 758 168 843 675 830 757 577 211 376 214 895 368 550 273 347 232 3 881 202 890 274 511 466 447 13 462 73 815 524 407 557 257 91 540 522 936 728 963 948 251 738 663 953 588 385 923 949 399 620 261 174 118 854 832 429 472 774 527 516 898 252 376 578 317 602 706 693 300 600 26 925 772 301 22 720 892 801 45 701 771 134 822 525 59 816 901 126 886 58 694 199 161 22 73 905 767 185 218 40 323 224 180 437 99 910 755 355 933 921 100 627 66 360 475 314 23 284 970 271 175 136 343 495 458 461 299 786 280 390 149 176 111 219 648 276 200 956 8 499 506 803 894 71 991 935 396 449 859 868 756 671 20 214 994 728 192 59 345 574 474 168 223 873 895 739 269 516 250 670 919 304 737 450 718 651 464 2 553 841 246 611 42 168 136 395 548 383 804 507 382 654 243 566 519 567 151 194 444 708 423 427 84 628 415 617 495 95 467 113 792 716 713 506 871 26 119 518 201 808 437 768 134 473 683 942 658 713 866 420 401 30 104 271 779 93 48 569 16 642 178 144 655 920 9 300 770 757 984 468 139 143 496 356 631 753 517 671 228 496 225 842 741 817 793 923 321 742 199 549 597 991 52 151 63 273 222 517 69 810 294 581 12 618 614 817 906 902 446 263 590 35 656 79 520 830 722 229 210 333 157 328 490 980 977 853 117 667 842 470 367 865 805 415 715 172 999 298 789 296 233 116 649 902 633 630 691 885 794 331 400 902 549 252 221 964 573 735 533 108 705 689 738 867 851 825 595 970 480 58 163 209 896 213 507 101 141 497 709 56 921 819 834 37 101 276 664 213 127 493 240 799 730 50 975 249 442 440 371 753 956 130 177 768 445 761 830 941 80 3 184 918 92 709 576 615 531 578 263 905 413 828 206 873 105 843 486 946 849 468 2 782 327 271 129 133 791 854 231 34 504 749 589 912 435 574 953 504 861 649 202 569 669 636 586 54 542 854 479 135 404 282 749 539 945 281 266 506 27 266 116 401 742 507 186 135 420 694 370 806 182 683 802 228 253 235 44 84 28 742 70 930 807 714 115 903 707 547 922 511 883 220 3 974 650 584 753 155 918 754 335 307 960 946 971 915 274 494 21 910 60 669 942 81 813 50 783 710 449 897 967 213 594 539 135 582 525 981 902 684 932 801 395 566 440 466 103 407 112 294 83 872 7 470 397 407 349 104 672 123 537 420 58 611 159 373 665 550 778 413 75 724 774 930 551 618 835 181 693 992 79 680 224 657 325 196 768 930 146 204 985 453 676 535 347 107 344 793 6 632 976 218 291 874 964 923 731 923 50 613 169 63 453 931 626 427 393 912 394 141 801 874 355 990 974 444 307 941 247 740 147 12 959 520 469 383 302 211 205 448 603 269 678 684 640 949 364 308 358 646 798 791 313 571 743 348 29 215 500 362 645 270 796 828 156 889 575 564 716 728 333 435 873 743 529 528 865 428 383 56 170 232 836 401 853 204 237 395 455 953 265 41 571 453 18 749 434 14 852 673 380 561 301 473 570 461 438 210 734 512 935 148 283 200 411 763 279 628 607 200 315 429 296 76 130 120 946 884 840 675 635 486 61 659 41 976 819 387 608 413 436 207 823 163 289 809 909 558 98 937 492 335 234 837 624 986 514 36 899 221 65 810 937 941 351 703 684 306 638 147 916 768 962 391 992 771 39 533 646 442 596 234 809 885 687 349 857 397 106 882 398 861 55 270 77 853 872 137 769 598 639 318 856 483 270 383 729 201 888 583 403 416 308 358 37 670 600 797 387 229 155 790 940 512 356 657 388 911 673 250 839 39 360 689 521 328 248 981 258 647 171 777 698 952 828 154 491 590 213 210 125 19 510 584 569 875 998 413 460 467 572 950 94 346 787 53 847 894 174 568 410 660 137 446 509 107 46 158 181 227 293 398 677 558 152 62 314 194 513 78 780 219 477 637 51 899 465 524 539 295 76 199 982 515 728 809 816 330 843 496 950 16 837 378 428 464 829 694 43 330 522 485 721 775 87 958 363 79 85 946 384 906 502 215 439 449 914 691 264 660 275 574 875 146 166 866 249 929 908 623 187 736 934 285 429 838 788 933 508 291 748 648 978 617 615 119 421 546 64 600 123 971 497 544 674 838 659 695 408 273 277 88 96 735 965 89 392 834 821 284 337 722 138 986 989 371 259 198 402 532 108 266 441 246 53 178 241 864 379 886 750 585 499 751 242 52 931 83 144 467 846 990 162 58 760 825 736 401 554 675 457 50 316 603 176 487 219 845 189 261 924 871 498 514 328 171 71 964 30 542 179 809 272 764 341 54 220 65 897 468 954 835 332 969 36 29
473 933 186 910 413 96 916 837 676 588 853 425 933 195 782 499 485 462 77 524 753 909 890 75 112 749 289 438 619 822 140 860 27 570 162 987 856 240 239 980 437 727 537 249 559 182 714 999 709 681 698 588 939 984 798 539 137 443 253 193 943 332 307 59 442 230 752 637 499 703 586 29 724 684 830 810 975 57 825 762 227 196 176 594 881 935 800 474 973 919 919 979 42 25 966 194 779 561 297 408 854 443 730 579 742 179 817 880 757 322 305 896 242 358 680 598 337 604 778 732 331 122 353 4 781 689 90 525 345 892 822 956 426 609 727 321 276 181 756 148 952 803 531 707 335 79 320 661 156 885 824 402 599 588 855 912 633 681 862 239 459 599 454 758 475 588 527 360 247 627 940 171 79 330 748 862 127 770 520 30 399 541 447 79 694 493 261 888 851 685 285 49 108 595 94 702 847 601 976 204 106 629 70 532 333 203 60 123 671 430 587 984 2 122 725 695 167 327 639 449 9 905 834 263 229 144 37 10 502 213 693 935 896 147 466 774 262 699 913 812 961 75 956 561 51 40 235 402 925 362 101 457 214 2 15 386 995 95 826 464 699 187 157 812 206 438 959 495 280 111 503 765 872 810 566 952 449 451 332 948 601 62 362 400 451 997 982 190 637 601 579 599 168 666 768 108 647 175 715 766 706 98 40 407 129 372 887 899 400 280 500 872 837 707 75 916 423 981 373 701 58 197 970 510 513 333 24 787 792 502 48 360 249 241 737 293 236 993 893 161 41 571 317 559 977 675 524 291 54 689 347 49 530 717 414 418 10 992 946 867 193 155 398 213 557 649 945 690 958 233 192 576 274 777 183 276 581 589 20 187 625 507 131 189 821 504 43 11 643 488 804 383 740 735 765 939 732 39 763 951 504 806 107 663 424 455 547 842 224 371 657 260 74 536 152 740 209 216 875 847 762 434 296 976 512 618 493 761 282 838 874 737 572 215 350 987 552 729 864 347 688 588 175 764 948 750 64 327 310 980 799 276 369 322 328 66 231 629 87 876 934 795 606 761 608 61 283 669 81 242 686 370 135 650 529 785 518 712 98 298 901 318 726 929 4 29 710 527 986 945 553 124 987 707 519 897 957 65 811 337 407 489 992 610 361 196 288 42 983 244 790 6 593 294 68 37 673 39 57 465 731 550 733 224 324 851 679 732 219 906 963 423 440 169 580 92 445 627 202 837 953 812 550 703 635 548 844 349 866 461 72 147 240 20 457 84 419 222 947 37 533 859 867 126 670 183 744 291 646 800 204 657 430 639 421 71 29 433 697 801 861 282 551 8 279 500 628 889 458 217 842 486 575 850 634 531 507 608 997 74 351 324 567 156 990 896 389 832 38 613 955 31 3 821 708 226 767 679 139 908 829 442 915 274 469 649 734 245 659 503 828 587 754 510 191 365 360 669 816 428 78 529 774 93 640 744 463 659 759 948 343 853 900 115 897 722 11 728 622 747 427 194 954 569 388 351 935 611 387 248 840 544 245 741 159 411 521 577 615 214 667 125 535 457 66 690 143 115 818 928 241 859 480 397 198 454 208 920 645 587 884 440 309 636 656 474 923 461 114 708 616 702 869 402 788 606 28 580 672 965 415 233 704 692 111 716 52 869 797 105 610 540 546 16 145 267 63 625 526 220 381 38 766 636 190 363 32 69 764 4 707 788 558 899 564 652 406 187 243 752 843 539 177 181 539 6 736 224 979 745 908 596 151 539 104 804 719 394 594 10 738 95 588 106 849 439 604 857 812 681 701 666 96 877 382 853 543 92 319 718 833 172 654 590 909 728 368 600 590 893 675 541 465 163 260 282 692 790 123 507 741 528 691 861 814 338 809 369 341 601 642 742 395 905 292 239 873 457 850 3 173 399 509 133 540 298 228 574 528 192 6 591 334 517 771 203 359 305 482 384 397 185 299 524 434 330 728 431 495 370 815 663 12 903 0 886 433 2 505 864 769 398 212 205 252 6 895 704 981 907 403 826 772 343 949 482 352 966 501 362 308 665 82 854 841 462 461 41 363 944 911 540 556 727 569 786 31 173 232 750 174 87 638 899 723 761 163 522 563 551 747 64 88 265 118 67 562 5 926 419 46 719 86 19 116 77 886 901 365 657 624 191 852 896 878 500 629 890 138 439 401 653 880 488 652 711 859 96 960 331 303 931 962 949 444 104 662 377 346 429 813 517 338 101 109 860 203 649 67 185 105 363 889 32 33 88 375 32 453 408 573 946 510 984 220 285 974 566 311 26 367 216 47 246 429 412 785 718 942 379 71 568 93 793 525 649 515 534 120 848 522 710 164 834 182 728 823 860 506 687 21 49 729 325 91 544 329 998 565 524 898 687 340 389 102 147 153 648 464 953 780 156 8 956 696 219 207 561 496 80 484 141 213 246 902 626 538 857 858 669 385 16 658 35 83 916 364 29 218 750 69 192 268 327 293 965 695 894 136 91 171 827 25 580 215 27 234 510 355 515 969 331 585 427 53 271 669 185 404 663 278 667 542 360 655 80 158 818 626 404 420 418 256 524 35 453 561 623 648 591 428 493 609 436 115 612 270 529 408 290 405 166 376 816 125 129 22 697 244 799 467 125 23 359 877 869 743 651 197 67 605 299 663 65 417 322 702 708 290 847 394 481 649 707 450 101 700 265 545 865 937 230 612 945 316 128 172 812 793 121 187 808 185 338 273 990 857 918 314 756 211 327 254 725 920 152 805 460 19 494 620 34 836 129 720 593 321 258 326 182 832 969 448 349 339 385 621 783 660 317 148 36 602 297 170 250 476 193 584 947 144 623 344 394 318 283 636 125 980 126 690 230 596 830 924 29 154 312 50 881 462 951 188 565 133 291 892 187 794 144 378 349 991 307 119 765 258 967 651 111 85 832 758 98 380 338 294 134 796 396 181 225 751 377 298 431 994 123 354 46 717 167 391 784 929 583 456 88 73 535 491 774 831 767 80 341 568 247 184 66 705 532 257 498 110 675 806 115 868 376 722 447 384 1 374 79 576 843 124 599 848 349 801 50 147 787 932 245 632 585 517 922 470 319 508 337 266 426 721 905 393 64 682 874 665 657 819 657 194 357 201 870 928 348 750 350 301 889 325 221 383 185 271 36 275 899 570 396 936 910 371 10 277 642 871 517 411 136 835 478 13 35 155 819 460 119 494 384 146 481 879 731 478 58 486 851 574 799 65 566 532 76 30 893 95 180 595 123 150 202 180 736 950 948 760 49 641 359 685 985 597 87 217 570 996 711 773 990 432 817 839 428 548 116 993 613 846 741 783 657 390 464 967 831 336 398 370 206 264 776 534 547 944 196 882 48 984 449 117 591 248 663 179 234 989 2 222 265 425 268 126 971 827 694 951 563 471 673 807 229 712 844 17 501 121 798 372 752 313 909 577 493 617 425 971 245 226 241 582 161 968 6 62 935 630 62 439 957 735 722 627 619 650 110 598 992 483 122 435 56 739 363 195 777 808 309 323 33 113 306 238 119 899 954 291 336 122 242 490 589 166 367 607 413 205 687 713 557 703 336 251 827 286 536 377 955 472 728 571 44 366 153 44 778 845 367 409 363 189 869 555 196 441 889 787 95 342 835 863 339 492 382 497 927 600 44 938 757 681 795 623 16 422 887 200 52 416 316 618 580 34 401 544 835 810 36 488 325 269 772 1 708 930 203 216 455 100 267 392 134 5 34 631 740 664 71 583 20 972 118 230 529 885 209 716 729 711 927 178 421 302 205 927 327 59 948 770 705 784 479 259 704 246 501 746 931 312 268 468 267 755 933 591 357 910 560 653 848 36 761 18 162 196 215 134 727 516 289 132 553 536 306 99 849 683 475 233 978 455 177 97 490 76 318 677 381 436 7 560 743 876 249 306 114 263 902 141 482 348 312 128 106 287 792 55 396 89 608 295 245 300 271 749 562 304 409 985 381 922 153 661 832 498 77 412 136 918 612 479 233 803 296 356 651 964 586 549 217 169 190 644 441 330 865 988 818 386 987 225 115 941 354 315 514 745 707 904 633 14 683 281 998 514 799 611 471 777 67 999 600 668 912 410 146 103 186 487 339 396 980 349 874 39 443 674 375 775 466 221 930 931 591 84 944 554 811 160 474 891 158 474 49 7 759 776 774 438 532 903 54 431 185 678 847 237 591 49 463 603 657 687 535 689 360 61 272 284 820 446 842 322 869 45 405 905 689 820 712 914 42 917 963 92 938 327 230 578 656 838 698 199 973 489 652 223 675 888 470 912 542 860 866 149 699 613 413 666 76 255 916 870 767 894 843 161 285 265 37 998 736 589 120 358 502 786 31 56 530 357 76 978 882 379 664 26 26 165 761 614 430 541 992 761 651 418 790 452 847 210 175 477 748 267 500 802 241 791 52 965 102 592 552 402 918 443 527 16 388 795 825 481 223 883 752 865 196 523 660 142 241 250 177 789 620 718 539 684 639 921 726 906 402 511 893 130 599 272 13 907 981
476 671 141 628 406 88 470 818 408 127 21 280 413 440 764 179 525 625 554 252 927 283 240 242 33 434 962 429 590 214 713 718 702 730 443 908 919 710 313 912 834 767 779 835 633 751 490 117 148 148 226 359 151 704 203 919 268 552 536 870 444 222 351 186 856 227 196 246 708 788 42 920 830 876 533 120 687 108 731 10 170 381 799 951 24 480 171 388 26 264 891 457 299 337 277 916 538 75 839 33 112 137 371 607 730 286 398 22 502 347 539 847 487 805 875 43 517 200 715 316 813 441 354 996 893 853 114 286 771 777 483 18 809 79 768 348 497 263 347 19 724 601 160 957 622 621 986 585 28 276 672 793 800 397 748 429 732 85 69 890 395 528 758 920 195 221 973 300 772 294 970 718 516 98 571 870 288 12 951 887 39 386 127 29 204 412 775 795 576 423 917 876 15 406 815 833 560 638 631 729 811 389 568 901 848 730 412 118 678 236 305 452 281 198 513 363 902 374 38 405 64 479 135 365 587 733 668 741 808 391 664 877 656 35 258 63 662 974 452 79 993 388 80 454 596 163 484 53 358 637 934 768 133 65 294 352 137 253 35 538 806 540 723 251 97 625 991 970 231 283 178 76 898 950 49 773 795 591 301 967 332 503 841 869 324 761 280 608 265 207 707 142 750 555 805 229 134 256 792 45 878 300 953 814 399 290 471 413 645 231 31 994 94 911 555 912 905 285 283 151 271 611 573 71 370 246 323 357 27 825 681 878 529 735 711 192 422 936 860 39 635 70 118 41 925 652 330 17 429 729 372 464 882 977 914 461 404 172 50 559 355 155 272 844 243 177 361 766 317 289 101 800 754 577 592 398 385 319 885 758 696 969 854 260 304 802 646 237 765 456 463 125 210 383 198 526 974 676 643 400 2 725 224 415 88 205 612 917 139 113 625 774 623 929 173 680 654 807 528 862 13 222 179 281 172 846 530 537 658 823 251 587 174 917 869 763 693 318 225 950 760 177 543 238 442 695 920 532 459 320 955 583 886 997 570 141 714 704 959 892 282 989 247 136 164 297 922 865 755 80 488 286 54 729 884 246 514 503 181 188 980 926 507 246 773 191 675 269 383 206 976 463 861 483 20 65 969 850 115 945 189 585 627 7 30 153 586 420 650 557 465 322 896 673 774 34 387 825 505 403 353 984 979 150 784 526 278 50 200 464 314 608 427 452 45 794 36 465 333 207 556 709 211 273 949 225 921 937 498 464 12 400 788 830 858 418 215 194 636 541 520 596 153 534 523 894 345 467 894 610 117 773 100 981 456 411 207 783 125 802 621 409 145 489 640 394 933 231 402 835 52 45 194 615 62 617 908 653 929 820 150 573 697 772 561 281 176 42 726 316 527 691 489 288 275 278 638 308 423 398 582 166 400 131 263 920 964 712 74 915 569 399 544 482 267 371 667 997 57 770 472 176 931 530 34 928 287 756 327 12 233 307 8 192 166 146 948 977 613 960 597 510 542 983 659 385 293 641 346 109 325 956 144 875 685 775 364 184 733 652 7 314 846 871 660 333 831 6 647 529 926 409 901 121 19 55 833 659 994 916 363 983 900 907 577 751 369 536 651 100 550 624 828 424 403 967 205 41 1 935 679 130 704 296 888 67 999 488 649 352 945 946 552 167 602 730 155 619 302 834 579 527 276 668 477 781 982 305 103 617 910 130 98 740 680 413 393 911 567 583 469 266 303 746 319 329 532 947 767 768 410 685 822 630 549 713 76 675 95 781 130 866 392 704 436 335 213 998 606 561 53 300 509 415 996 419 722 466 512 464 863 87 977 416 86 38 163 58 899 777 965 761 563 200 639 348 187 403 534 898 791 79 6 482 220 450 73 627 823 982 876 101 492 72 356 96 909 892 244 835 669 128 666 963 378 935 618 216 376 219 165 182 718 252 269 749 273 322 202 297 603 193 859 147 611 595 16 636 89 740 574 740 491 810 827 314 256 212 254 815 431 924 683 234 90 517 334 406 601 761 460 219 790 89 241 469 394 394 71 43 501 818 558 537 564 781 93 668 286 292 32 555 701 874 510 363 838 103 987 216 65 165 4 655 911 426 961 974 75 52 644 747 617 603 440 653 3 251 209 263 692 651 109 359 614 835 309 529 845 38 524 53 279 633 873 500 950 648 998 176 46 730 432 338 915 67 940 689 742 380 759 908 992 989 479 702 292 256 879 82 820 431 941 113 457 628 852 240 67 1000 761 398 671 293 749 656 466 39 985 352 123 73 904 342 297 624 717 369 348 938 380 397 990 893 221 117 844 871 245 587 147 126 129 298 389 149 428 755 451 236 415 78 474 106 111 927 338 678 234 180 448 106 91 743 450 991 29 476 734 506 242 570 766 327 817 638 866 930 499 352 61 525 727 675 690 56 816 707 462 910 22 904 620 943 519 720 464 295 736 856 121 887 540 149 143 855 887 717 328 21 158 728 954 704 741 403 85 411 116 145 359 260 335 209 537 171 78 421 418 35 789 805 419 12 503 521 344 779 548 794 716 367 106 759 360 1 776 504 557 124 341 520 607 339 703 745 629 549 482 670 752 112 110 540 956 820 60 861 944 103 913 367 744 96 496 109 47 748 729 469 937 547 747 902 535 129 794 42 142 839 604 889 738 513 81 735 661 38 583 759 336 831 208 735 266 329 186 961 988 926 740 909 425 280 70 730 559 658 191 15 307 968 300 837 434 323 441 459 291 291 156 222 655 746 264 620 223 178 997 496 421 587 641 233 140 125 467 363 381 962 388 690 414 834 48 719 609 531 553 680 259 332 417 393 739 257 248 808 416 963 368 561 868 648 138 140 972 841 149 678 721 855 932 743 40 365 485 303 981 4 384 106 329 921 23 190 615 139 119 487 132 405 192 843 504 994 515 49 971 662 508 51 628 27 255 598 228 265 92 82 481 317 310 171 222 577 608 516 108 540 362 330 238 641 619 412 957 132 201 2 411 452 710 655 511 509 967 827 55 263 634 544 43 368 810 981 397 15 857 153 580 72 295 380 943 551 616 178 677 836 975 722 424 746 396 65 217 329 719 409 188 143 405 95 874 148 581 411 169 555 825 483 777 876 446 544 598 152 420 661 648 350 531 915 193 450 938 297 41 834 807 170 843 282 936 461 331 331 546 856 494 660 99 201 626 140 578 792 698 43 892 491 87 478 11 48 274 893 320 875 832 110 480 160 657 201 391 562 801 659 855 885 407 92 872 218 68 861 342 951 227 882 624 929 321 385 337 923 445 490 781 816 847 745 232 445 253 139 946 634 374 784 219 374 684 98 249 44 367 387 686 774 177 526 725 8 168 283 935 271 433 138 743 85 829 360 157 142 689 825 862 38 167 239 864 878 126 153 756 957 120 707 5 458 9 990 521 268 124 90 585 526 916 982 285 472 865 606 757 395 315 733 495 235 793 804 786 349 632 463 593 620 780 961 102 227 897 34 66 117 83 752 82 275 63 391 762 537 59 561 928 23 694 53 804 576 541 451 51 640 584 309 652 72 960 442 237 69 426 669 594 25 382 564 699 568 458 852 595 998 785 613 506 701 308 684 79 67 798 154 350 912 895 669 906 7 312 258 562 562 903 821 14 215 700 577 439 447 837 798 136 876 17 558 600 992 930 512 401 619 824 132 409 232 818 110 840 391 365 694 84 469 493 893 551 253 197 188 676 596 25 822 787 388 229 962 438 33 572 716 918 7 851 431 478 490 674 193 311 80 814 563 343 63 653 331 257 602 890 977 246 873 803 708 435 315 989 260 673 564 599 591 449 636 430 982 199 842 298 830 339 431 637 459 377 957 952 177 907 428 58 365 454 928 663 64 591 704 212 121 236 546 737 786 113 106 826 798 728 345 835 662 284 411 206 286 152 159 306 878 853 602 706 844 340 139 522 644 695 801 605 453 566 655 500 557 146 495 745 364 819 58 630 602 104 531 154 398 983 689 468 701 185 954 782 988 712 182 184 160 720 53 357 774 77 325 778 465 366 930 375 716 877 503 486 385 161 516 968 944 261 909 461 892 453 490 180 983 880 643 575 396 769 338 883 111 260 782 72 30 475 40 56 955 447 43 670 206 642 663 984 225 373 398 763 941 239 330 966 796 610 228 18 288 316 767 978 925 131 989 995 717 751 184 812 20 159 569 923 399 836 448 107 141 235 702 947 744 122 423 386 102 182 395 939 782 318 354 162 564 379 61 735 982 455 650 881 710 230 667 709 421 96 31 958 465 589 175 842 286 547 48 682 514 802 540 296 141 770 706 349 562 390 295 850 58 37 715 746 475 105 747 352 337 326 146 753 233 262 109 912 143 322 100 270 900 665 624 473 575 870 277 924 762 526 982 250 978 783 650 289 569 128 405 437 636 518 639 889 410 821 201 218 995 871 26 797 233 849 323 588 83 691 626 216 297 565 958 942 741 44 85 688 141 175 553 252 886 963 261 214 408 705 950 796 875 0 23 190 206 183 991 10 171 545 216 867 44 290 512
931 533 844 107 445 833 646 380 315 535 984 875 399 848 56 719 787 496 769 538 929 278 962 749 851 606 152 620 950 102 940 358 455 561 184 691 335 212 321 815 773 105 421 95 636 391 221 222 890 114 47 258 858 207 151 834 615 765 387 789 402 53 284 788 336 291 744 834 215 682 2 478 6 226 841 784 998 424 442 550 928 730 157 44 374 797 121 606 59 33 464 338 749 485 730 412 202 874 241 760 243 271 847 881 706 869 647 579 793 152 193 881 496 904 176 545 865 788 194 150 754 506 783 658 976 467 231 152 9 40 990 315 352 903 651 349 905 449 75 816 954 44 833 777 77 180 411 742 280 409 991 658 923 113 713 386 236 3 525 899 677 53 678 769 938 760 398 59 963 63 133 854 751 472 971 545 958 79 718 521 211 368 661 727 290 871 227 850 487 617 0 239 463 9 842 538 515 877 140 790 49 39 67 681 631 753 493 44 104 434 788 666 916 174 258 877 89 802 774 567 888 506 898 88 66 205 303 98 857 763 789 209 299 955 428 778 937 932 371 300 314 909 92 150 4 624 877 584 117 125 951 769 697 707 690 286 777 353 201 922 486 63 813 13 586 10 295 206 988 300 386 196 198 713 286 508 627 41 254 683 177 400 449 597 641 543 977 462 644 110 987 271 304 182 535 326 934 844 408 964 887 862 683 118 158 925 230 683 757 119 362 111 266 131 919 315 245 148 979 800 503 924 673 336 69 42 55 990 74 588 753 355 85 279 187 116 829 811 549 114 413 766 292 887 232 879 868 657 600 678 65 969 516 588 582 267 613 274 894 928 925 192 901 633 808 436 782 434 20 715 302 902 43 746 37 447 978 356 801 684 240 138 309 962 98 527 261 743 772 818 870 341 42 817 263 909 293 216 78 209 552 494 630 38 567 512 412 575 638 690 345 253 720 428 878 446 543 140 248 771 606 885 573 313 723 665 31 524 492 656 17 532 461 908 922 696 921 36 643 731 507 43 746 617 306 536 343 871 820 693 914 276 735 913 452 478 640 175 273 702 540 681 500 246 817 990 534 308 430 500 289 221 439 398 120 319 512 595 864 24 707 145 686 898 360 275 893 446 724 20 619 857 570 488 681 601 852 635 529 48 846 394 664 136 592 893 967 45 471 746 233 875 903 226 125 11 3 86 265 221 475 504 866 364 130 128 660 983 450 597 267 914 560 629 287 399 365 567 826 209 628 97 432 124 532 151 467 453 410 759 331 716 814 437 209 532 256 478 159 892 249 556 41 176 939 424 418 763 448 486 239 428 38 252 839 563 983 282 996 871 943 883 904 909 994 745 616 185 583 631 443 609 458 329 799 177 260 743 930 71 548 177 367 769 972 128 637 501 608 723 902 368 407 294 203 85 191 319 375 730 1 392 271 681 897 940 591 437 23 249 816 78 298 681 294 882 759 154 815 371 712 442 669 757 538 412 682 172 446 502 595 619 351 292 767 551 154 789 269 696 618 40 196 122 672 463 433 170 810 357 705 511 863 616 361 670 733 995 436 462 895 271 143 861 477 576 666 909 415 542 137 154 876 929 468 166 605 708 781 11 520 304 339 149 792 205 564 409 86 662 579 708 7 51 79 909 946 433 745 470 33 550 909 697 511 889 112 292 76 654 58 945 659 277 63 319 350 274 40 692 568 307 838 475 435 241 526 107 460 468 169 915 611 486 54 84 291 93 93 111 219 817 217 475 629 498 25 167 274 127 834 998 381 733 545 915 599 19 400 868 21 332 504 425 251 62 22 889 632 681 726 121 947 59 502 16 708 170 522 912 456 949 859 934 45 105 5 391 997 9 61 302 840 519 778 392 506 112 472 223 995 849 559 357 508 37 824 654 148 860 982 309 494 493 275 65 566 916 366 747 696 732 368 26 768 928 835 244 495 363 326 564 380 202 255 5 530 991 734 109 952 2 341 63 90 438 743 743 603 802 906 928 122 731 259 580 896 980 216 191 146 601 327 246 96 448 861 36 80 195 106 601 653 394 95 1 843 922 941 942 755 280 469 497 481 816 403 412 924 360 378 700 167 73 853 301 453 616 13 188 156 593 620 154 252 752 425 615 604 256 57 244 993 33 27 609 145 714 483 896 312 577 657 405 790 140 190 942 84 862 684 384 68 985 73 15 310 320 818 50 207 754 891 40 100 508 960 625 136 363 658 983 779 10 349 772 501 74 668 761 44 816 557 530 986 299 119 541 454 487 163 844 51 151 881 321 279 699 927 69 346 827 910 959 623 33 340 485 884 941 32 923 317 593 763 124 276 593 107 860 674 226 270 9 71 73 974 996 874 356 634 799 166 115 320 974 285 545 170 609 527 900 811 539 205 661 596 322 297 442 479 137 828 533 488 555 578 40 490 257 155 180 419 42 935 618 356 99 406 727 933 43 514 24 804 624 357 978 752 478 722 136 355 724 482 116 424 836 451 324 871 254 610 846 172 639 546 250 635 925 162 769 561 854 569 90 581 816 999 116 831 346 416 914 444 730 144 261 103 656 220 54 845 785 498 775 531 618 138 123 652 250 819 377 60 804 738 498 390 754 612 967 48 600 36 898 959 507 200 698 53 951 689 990 675 393 973 771 827 781 124 149 212 72 662 998 625 687 837 313 731 548 244 753 414 508 975 255 797 429 328 794 370 245 8 69 732 437 359 392 247 562 12 386 308 102 907 970 558 11 168 326 555 213 52 924 694 352 438 482 199 37 523 257 305 277 377 91 961 250 238 714 942 421 554 704 699 539 342 67 87 105 698 699 388 731 806 263 886 21 761 397 539 180 149 578 609 872 915 809 324 304 319 220 693 311 968 74 470 373 654 894 332 861 676 632 719 700 16 188 457 624 580 958 803 607 949 187 758 826 338 279 985 485 485 252 188 810 742 599 685 379 575 278 900 503 102 350 748 576 517 986 409 274 953 999 576 253 703 504 645 909 533 559 945 47 213 167 869 779 775 344 250 714 29 209 480 572 165 29 330 780 832 380 72 573 670 376 812 788 420 357 396 131 556 991 594 125 83 440 94 546 237 662 389 395 667 562 35 558 571 701 691 576 26 39 956 589 966 330 577 131 798 16 655 727 786 210 384 69 394 948 639 451 867 96 882 914 423 167 671 247 218 664 771 57 764 216 702 243 422 285 944 984 110 467 598 107 936 478 509 487 519 480 740 143 318 312 81 54 700 403 497 1 491 413 957 886 822 922 776 459 585 330 15 481 109 661 34 530 981 918 358 536 536 519 756 275 301 814 701 855 807 284 565 656 725 757 688 102 883 547 118 798 111 449 633 855 465 658 264 174 704 785 499 846 337 200 313 887 912 138 311 722 521 165 257 397 727 361 680 783 459 910 550 648 141 90 780 134 770 677 466 987 70 207 821 962 715 806 179 894 899 701 447 655 437 436 376 819 174 616 99 664 150 785 50 202 348 431 91 605 541 60 178 345 333 322 860 248 679 845 391 668 649 216 401 34 283 876 128 461 747 317 794 199 572 392 542 840 692 56 135 11 948 19 161 573 875 754 478 591 728 954 307 930 392 922 602 668 277 83 222 924 607 270 246 867 185 735 372 155 114 629 642 126 473 471 848 32 108 783 524 359 282 714 656 99 127 669 711 411 856 828 965 85 173 213 192 921 180 283 354 270 134 582 323 653 791 19 785 252 126 490 28 292 363 113 969 298 206 601 590 564 214 53 989 160 873 690 429 98 426 864 551 421 920 869 369 599 665 261 717 469 850 243 229 519 663 956 105 912 980 919 373 895 574 169 714 906 617 262 46 635 204 980 462 664 476 385 147 177 123 657 364 149 183 388 765 109 614 511 175 337 300 406 18 434 687 806 597 467 805 337 325 722 587 281 926 763 129 347 434 370 228 188 272 159 30 619 344 485 160 319 82 151 760 944 39 76 695 479 115 519 316 547 964 214 892 502 142 577 101 181 281 170 739 233 736 164 563 450 88 702 383 815 830 813 762 541 353 450 917 258 505 736 253 181 329 998 223 558 385 979 226 893 189 221 224 718 322 567 242 410 427 253 262 110 171 668 750 685 379 204 24 875 650 944 62 120 513 273 484 414 562 268 624 621 19 843 855 823 225 563 547 442 908 370 11 910 932 888 970 193 195 912 181 437 139 283 796 868 918 772 626 554 955 887 14 326 849 203 97 793 417 555 729 572 911 99 296 949 537 987 737 418 622 525 889 743 405 90 528 681 208 142 913 287 784 166 593 831 393 546 10 783 589 113 584 527 648 910 766 432 489 511 197 519 795 417 518 755 588 769 153 481 879 550 397 682 825 716 131 977 440 752 347 399 836 414 234 269 823 290 182 137 880 415 474 26 716 970 210 120 800 408 278 411 113 625 334 54 721 676 164 773 132 107 441 629 802 711 116 886 186 885 741 127 431 126 288 139 382 431 553 945 621 797 854 968 510 984 64 985 601 687 544 955 862 784 885 342 709 925 404 274 235 607 268 278 395 878 809 714 872 599 992 642 710 255
93 921 943 432 809 86 987 464 456 923 872 16 321 373 656 35 969 353 822 252 731 330 901 609 836 337 483 808 904 425 942 795 550 118 548 167 21 195 783 450 926 439 658 120 950 472 154 379 491 542 226 885 77 647 222 179 256 743 914 465 841 489 304 554 243 824 979 669 132 868 90 391 37 183 826 559 275 123 563 688 83 982 472 343 444 307 250 604 273 732 570 999 984 576 136 984 877 486 696 975 343 662 100 138 667 259 276 74 422 59 666 213 157 269 158 889 453 225 811 209 18 122 468 570 164 498 474 830 500 66 615 133 341 804 834 733 921 628 152 722 572 12 909 299 517 921 915 906 994 614 668 11 610 754 38 24 505 962 211 495 2 876 879 156 449 251 640 691 498 737 509 788 703 266 204 774 299 995 803 279 931 935 357 773 889 282 688 200 111 967 67 286 55 125 766 491 600 857 114 230 17 613 972 55 964 162 363 423 106 268 687 688 419 920 75 706 636 653 394 919 930 180 323 245 27 885 795 537 683 832 11 609 172 46 938 889 70 288 486 234 516 429 829 667 416 622 354 412 949 225 496 750 764 101 538 30 535 484 549 132 165 679 402 542 944 71 480 121 252 450 924 561 313 253 73 894 564 813 738 117 218 913 311 345 629 120 342 125 767 828 653 683 893 561 461 687 170 958 284 557 169 971 831 934 119 670 710 232 14 513 433 136 734 773 127 520 381 329 105 235 414 44 384 795 947 979 781 472 980 342 539 564 217 248 34 460 8 679 339 183 455 152 948 735 298 596 177 80 16 676 102 355 765 437 62 189 53 322 272 67 88 509 117 444 896 710 541 685 178 98 227 610 612 197 556 518 84 464 251 418 85 493 779 184 418 448 484 110 337 25 578 250 837 661 601 108 65 17 604 940 793 399 60 488 400 997 135 134 29 272 215 626 967 930 890 284 749 460 641 852 335 157 186 24 631 174 974 459 221 317 66 100 240 422 820 935 971 845 774 98 174 502 611 160 900 911 591 754 996 60 156 431 815 220 108 335 126 481 704 54 147 583 821 62 624 1000 309 669 144 770 230 212 995 474 485 394 868 255 555 923 368 102 64 644 887 857 128 313 79 87 532 180 7 172 897 414 844 333 911 777 946 710 482 975 992 941 125 902 708 17 448 412 903 732 645 530 261 745 292 762 917 447 163 948 576 991 494 349 782 926 759 41 346 944 187 358 758 790 193 892 860 952 551 709 521 238 471 152 306 936 68 428 429 874 851 197 238 855 533 263 824 971 721 965 430 644 650 187 99 311 899 609 744 585 865 762 739 812 499 773 137 395 690 592 33 200 344 516 124 782 626 470 360 461 200 153 0 205 863 137 644 304 104 612 198 680 681 813 109 304 776 830 954 14 49 827 397 595 487 129 233 785 289 788 207 460 786 6 332 466 6 617 997 921 847 388 44 753 266 513 336 833 883 362 47 894 523 726 522 499 720 113 392 262 935 380 910 737 395 265 958 725 559 423 672 444 501 262 589 138 353 624 184 369 895 407 303 352 31 955 244 488 663 220 473 216 647 984 871 677 963 961 465 836 206 284 627 767 258 491 670 295 763 380 843 366 884 613 791 872 232 822 794 859 929 87 894 805 248 587 411 367 557 188 317 843 412 405 732 525 722 591 318 244 673 777 464 987 756 474 805 18 503 472 457 267 475 618 671 823 827 496 287 961 655 178 912 383 727 762 171 349 439 114 4 565 634 656 151 632 567 651 385 674 386 757 880 155 361 498 196 413 417 272 526 746 852 831 989 748 747 991 173 296 790 610 447 848 855 708 590 372 229 753 925 679 57 270 241 890 605 871 699 58 881 303 131 356 216 516 351 335 22 189 982 270 849 509 434 449 698 896 633 442 801 128 441 723 753 255 92 408 247 783 973 36 285 711 597 927 242 46 234 571 934 304 393 881 613 874 78 956 59 350 769 456 69 8 993 859 350 761 511 406 886 760 788 989 976 145 239 739 120 676 529 815 443 603 905 224 279 8 937 710 25 496 632 136 236 720 566 757 271 928 269 222 467 384 956 668 224 682 189 216 274 532 420 117 796 182 80 427 562 477 504 539 603 866 257 321 742 357 294 283 812 893 861 150 208 399 531 900 588 435 706 881 691 734 662 475 902 158 502 757 785 600 751 799 365 165 328 206 398 294 542 508 458 140 835 704 800 203 263 443 103 575 32 643 432 454 410 894 98 108 231 100 620 190 409 384 371 660 875 69 660 330 514 979 544 142 606 197 752 330 20 900 737 129 885 586 194 877 892 201 552 131 755 298 396 120 787 242 833 802 784 24 427 207 569 213 799 462 307 100 977 715 255 803 113 250 661 556 680 1000 845 961 146 149 176 478 305 98 438 9 635 777 789 104 735 868 404 62 807 823 986 566 677 228 565 7 933 861 625 578 862 774 654 962 932 998 10 34 770 347 425 250 579 164 358 35 580 622 71 955 30 124 676 788 72 92 718 186 185 486 379 677 347 709 583 10 148 631 214 950 864 915 56 601 122 797 810 852 651 766 463 449 846 790 733 590 405 489 639 474 724 805 388 222 693 493 41 172 495 459 768 274 1 367 324 915 866 286 290 218 537 145 460 315 618 992 923 461 709 106 725 563 333 63 45 540 695 98 329 502 945 268 118 512 512 487 489 860 86 842 281 319 450 125 278 783 530 149 202 537 707 197 466 529 961 141 213 305 192 53 94 243 856 373 107 847 754 72 399 504 719 156 423 722 525 105 362 273 828 496 140 610 446 569 585 601 5 74 15 356 330 643 301 512 182 113 674 855 28 632 40 798 459 198 150 660 955 477 327 237 316 610 745 938 43 725 823 240 46 544 428 639 373 179 981 514 838 754 621 331 123 152 697 759 711 811 81 245 133 181 692 232 110 782 519 489 952 134 891 42 558 402 74 578 479 115 817 565 853 243 581 977 832 44 282 914 300 797 76 127 121 969 527 398 573 199 101 471 155 899 874 324 830 938 374 612 540 907 288 166 302 725 957 146 9 660 953 811 643 774 712 761 440 127 584 596 181 927 814 140 42 403 928 281 437 547 175 416 582 39 780 825 95 492 536 16 816 774 24 278 454 146 873 965 39 246 524 567 617 961 13 650 58 453 714 255 869 320 513 613 858 352 331 850 741 905 515 546 686 577 334 696 149 994 260 578 54 364 212 466 322 511 510 792 265 166 476 634 586 562 598 52 728 627 277 287 939 177 315 801 345 771 219 205 685 241 983 617 599 71 245 675 19 732 623 728 116 150 750 326 366 845 608 997 729 263 129 827 740 804 715 685 492 482 726 82 48 66 436 794 320 935 870 886 684 354 134 377 415 882 249 585 867 682 702 41 191 594 777 76 367 565 775 551 23 413 490 379 592 919 297 607 253 538 772 247 424 836 778 53 97 194 286 526 988 285 228 873 723 323 602 189 968 464 50 840 421 939 145 53 370 531 940 287 349 357 792 211 389 324 554 467 587 995 571 937 797 832 675 524 561 217 520 923 3 798 267 824 469 689 199 868 153 431 352 771 195 793 52 815 246 157 210 812 553 853 270 433 314 45 638 3 642 242 922 219 616 418 808 703 159 96 659 405 652 992 878 956 596 322 355 86 488 193 407 873 470 558 919 192 179 599 689 872 451 803 959 529 205 743 595 854 209 372 36 636 180 870 534 994 383 984 372 317 798 651 89 874 481 179 452 108 888 952 426 545 771 293 819 321 628 895 197 526 906 125 918 646 390 493 167 445 630 994 664 426 748 733 254 776 359 917 401 825 364 900 648 841 746 462 161 145 348 4 268 662 63 241 166 303 876 223 96 831 839 317 840 368 713 954 547 787 507 537 804 348 291 611 477 534 387 539 293 436 506 89 280 344 607 342 528 100 493 999 220 607 568 920 51 12 700 636 975 516 296 478 413 144 497 874 985 219 310 988 760 463 802 920 678 796 518 548 375 49 757 758 545 622 736 561 908 498 112 653 717 579 237 522 356 763 445 825 619 983 130 662 406 192 637 693 143 938 203 520 966 827 716 313 259 661 235 960 325 959 927 545 575 801 762 355 160 585 951 245 382 867 970 937 574 81 190 961 818 427 338 233 560 303 312 800 577 564 813 35 26 679 907 306 442 182 264 153 669 751 859 583 705 487 295 611 225 560 82 318 857 632 898 526 403 999 614 399 916 395 743 464 546 928 622 802 594 339 960 978 138 216 730 82 842 956 283 874 326 433 646 865 61 257 142 436 657 851 223 592 478 620 376 141 850 309 139 595 991 79 941 940 91 170 694 760 825 498 543 790 377 232 609 50 435 646 848 340 319 333 998 606 854 654 115 234 378 154 508 297 141 589 462 822 87 401 391 316 593 714 773 915 380 379 920 477 936 656 965 650 665 570 262 91 201 562 682 972 761 573 999 110 340 452 913 382 806 266 12 848 431 588 679 826 188 333 168 780 162 951 990 622 183 327 882 66 308 216 978 211 649 498 962 803 35 476 408 979 701 80 369 903
538 553 664 632 657 780 575 273 806 269 474 981 281 760 467 492 298 682 220 12 438 693 992 557 441 487 22 348 557 705 694 532 956 658 730 891 920 851 652 967 905 609 6 952 77 562 257 685 288 616 577 886 231 795 636 949 932 276 208 494 176 322 594 560 452 350 456 548 845 719 971 281 901 611 401 891 921 81 867 560 364 689 511 176 986 377 306 485 834 540 614 664 254 749 914 399 569 855 146 175 509 869 261 353 505 198 362 398 195 210 196 981 804 103 217 24 36 762 776 777 582 985 179 897 532 321 871 731 554 684 76 924 685 961 89 513 563 312 198 391 151 226 990 409 82 682 492 437 547 316 459 498 676 353 948 512 504 241 763 558 868 903 363 624 965 944 697 572 887 323 706 389 152 900 826 910 719 907 808 693 788 835 289 844 937 470 635 570 482 730 814 722 612 655 64 147 177 758 71 861 333 630 160 645 952 541 419 262 915 849 271 430 19 731 715 440 291 224 469 270 442 136 429 980 93 550 912 955 831 855 381 838 705 83 539 95 877 330 370 411 416 358 780 320 406 745 471 66 324 88 514 468 988 249 930 244 136 308 663 582 678 241 558 969 109 930 319 345 297 447 414 56 408 299 290 56 960 417 991 907 900 302 795 464 771 392 669 45 556 257 895 43 1 151 296 465 496 692 949 306 61 113 606 24 809 295 47 174 595 920 564 582 515 83 479 563 817 322 524 642 119 854 855 433 392 814 65 920 37 304 211 304 625 101 334 109 145 963 359 415 815 491 970 375 197 255 993 513 823 852 883 870 974 819 212 653 793 139 190 874 902 520 969 257 951 958 571 682 287 271 927 275 201 901 699 782 106 227 431 243 756 506 805 602 268 985 629 135 8 186 546 256 495 204 716 284 713 201 981 209 88 637 87 327 600 524 303 471 187 687 968 286 581 88 199 538 722 472 48 477 365 600 278 621 620 404 10 800 227 963 228 572 646 884 446 322 131 948 308 101 200 355 99 832 344 403 34 136 366 393 560 397 611 289 470 396 773 353 851 123 138 344 445 343 673 797 892 243 839 897 762 513 527 65 938 49 174 888 818 62 378 229 75 399 299 649 860 422 864 100 28 404 648 78 173 123 55 369 128 1000 870 776 627 166 486 609 51 831 579 754 978 142 671 27 237 895 480 542 162 39 770 892 122 608 451 927 737 459 400 736 576 40 624 77 256 15 588 803 872 687 476 751 410 541 775 917 436 958 768 395 246 449 111 923 449 247 286 313 251 522 3 10 999 408 444 654 86 127 168 455 110 106 656 500 689 915 16 554 240 25 38 174 942 438 922 929 356 647 79 888 460 322 540 585 40 201 946 469 315 583 484 495 20 149 977 683 428 163 672 172 584 318 944 210 878 210 403 134 7 335 280 658 189 429 348 68 679 168 552 401 976 970 622 602 508 215 46 699 720 744 833 210 43 662 100 252 810 477 494 436 29 380 783 545 592 639 628 68 610 291 376 837 983 883 589 665 115 622 375 991 789 293 840 246 615 861 997 312 394 572 209 98 876 54 472 619 94 153 159 162 844 650 873 750 435 380 973 622 529 25 127 724 863 291 171 560 120 274 355 644 861 497 604 312 790 747 90 837 613 286 907 973 493 706 258 352 590 776 425 23 964 590 906 31 885 454 117 528 829 981 654 692 165 93 52 184 799 514 525 242 542 665 341 992 704 122 847 480 846 937 374 702 630 524 325 308 955 352 534 935 695 43 517 396 393 404 869 219 832 945 801 551 178 156 591 817 667 121 81 218 639 50 700 755 420 801 170 607 41 459 856 117 132 571 31 688 314 415 415 271 754 270 422 569 880 506 340 346 242 485 913 396 621 150 235 55 218 708 440 213 485 330 181 547 56 35 593 453 746 586 384 743 819 281 688 557 859 508 889 763 397 221 568 216 562 197 26 914 427 43 696 427 398 263 499 353 360 466 62 841 98 864 283 866 572 718 821 638 519 807 134 853 432 919 698 781 510 421 904 101 926 526 739 357 910 517 487 112 634 334 687 798 139 113 39 40 54 622 305 65 216 835 175 256 113 714 164 822 638 445 599 264 708 313 835 103 936 134 266 921 742 647 996 178 169 106 807 420 935 455 377 44 607 92 182 428 53 364 653 48 738 74 958 420 660 308 941 718 774 317 188 259 243 930 677 641 841 844 603 996 418 246 854 961 917 228 277 738 421 387 342 543 95 350 468 329 520 494 466 855 11 845 724 256 828 278 23 415 239 602 148 442 632 779 822 798 908 734 733 595 972 615 925 624 411 387 553 832 512 276 923 478 97 744 320 855 478 257 794 490 68 959 24 614 721 36 766 456 645 76 950 143 285 805 193 352 149 124 59 313 533 77 929 223 184 415 531 842 91 202 69 413 751 940 561 32 692 872 405 226 898 816 4 79 70 253 129 866 570 491 464 20 372 457 382 464 544 95 830 248 321 391 994 398 265 213 437 577 702 917 5 106 80 742 133 522 167 524 662 404 439 819 982 995 501 452 769 19 194 289 312 963 680 704 388 784 862 900 307 921 881 113 192 979 890 79 745 99 326 241 714 561 60 693 686 157 882 327 583 471 825 560 279 243 50 362 735 88 802 260 548 802 35 43 641 154 328 630 954 336 748 468 953 319 448 118 995 428 848 934 559 992 545 118 597 656 424 652 137 755 649 54 273 827 758 130 849 93 497 270 743 291 275 897 180 978 33 447 250 71 535 50 248 25 827 54 690 283 253 348 426 309 566 934 966 284 919 228 792 998 272 697 224 996 865 472 707 807 744 875 723 440 659 200 516 136 753 867 450 932 836 441 585 539 670 390 105 472 245 639 103 331 143 745 386 443 125 399 626 337 798 843 812 598 292 254 186 289 507 982 747 428 259 1 210 785 837 128 658 701 383 882 998 217 918 178 502 306 712 580 84 85 353 140 395 938 518 924 767 664 623 578 573 555 979 324 682 307 857 824 884 461 608 900 226 51 96 69 330 392 274 95 262 473 63 167 387 349 232 704 230 250 718 587 339 426 126 767 371 799 313 702 300 471 617 675 379 23 309 822 796 566 155 565 618 8 888 870 304 136 710 175 323 156 875 114 343 625 675 536 30 968 605 847 488 285 477 134 879 112 473 398 947 845 354 222 72 686 205 269 18 738 373 98 2 114 596 113 130 578 928 856 102 843 931 205 163 999 989 170 92 148 528 984 322 573 726 495 655 681 498 901 522 516 457 606 933 649 483 252 643 587 503 571 121 549 728 249 727 662 338 439 765 902 361 678 755 846 357 952 858 781 391 538 940 695 368 178 404 612 633 317 74 919 9 224 661 730 238 927 144 137 249 884 820 220 413 636 674 817 752 174 157 87 824 597 475 315 896 44 236 681 358 63 943 412 500 135 565 143 757 432 207 170 267 677 850 929 32 691 725 743 491 504 423 882 574 210 555 833 703 659 42 524 939 491 909 917 104 668 156 176 637 304 924 177 346 99 153 747 729 887 578 753 135 389 681 844 0 642 843 152 158 701 465 985 458 284 123 249 412 608 203 586 233 938 666 518 750 19 732 653 602 977 711 37 550 812 234 144 957 161 454 187 390 361 962 766 800 373 601 192 526 864 318 440 891 766 462 66 586 732 389 885 14 652 15 550 336 329 337 380 567 984 260 585 17 613 221 598 350 89 172 260 108 595 141 568 683 785 302 998 893 477 650 534 911 235 959 563 45 317 263 948 294 691 549 683 778 816 295 94 543 393 241 677 114 64 166 607 301 980 154 450 351 436 803 462 284 896 293 814 734 46 816 196 311 627 785 936 644 49 316 738 443 633 684 395 642 508 116 136 380 314 21 86 536 736 206 248 897 797 276 542 945 442 587 577 433 252 112 11 183 349 899 967 874 683 523 519 772 551 717 456 66 677 124 987 668 46 85 434 399 374 797 604 385 143 777 175 616 983 101 218 811 667 12 282 693 617 214 753 78 415 781 796 349 329 691 713 396 142 332 543 852 812 967 328 409 125 407 436 985 703 987 528 27 298 761 679 140 126 975 779 963 402 147 624 866 695 335 89 701 846 185 301 264 650 191 948 118 329 73 754 842 903 760 331 150 369 984 947 961 116 352 715 640 103 229 72 791 18 580 852 903 60 215 319 222 723 107 847 25 147 447 752 13 570 252 269 541 421 489 105 736 886 537 91 345 948 310 410 651 700 269 642 402 192 709 11 213 209 453 131 749 968 980 729 225 849 331 591 631 470 759 359 327 607 481 780 255 169 764 489 521 249 57 955 551 327 67 700 782 350 463 134 329 175 44 114 530 119 886 40 838 65 347 905 786 504 223 549 813 659 202 875 369 210 513 544 58 528 83 712 161 134 647 707 506 551 741 455 779 863 417 241 367 46 49 900 270 357 490 464 787 912 598 883 282 106 247 818 740 770 731 35 434 154 853 690 244 70 934 845 455 500 461 971 204 594 894 52 619 695 430 660 665 848 219 934 784 347 916 72 142 651 609 992 317 998
784 243 439 283 45 729 396 95 420 998 119 69 454 373 726 970 591 963 144 962 951 977 605 912 892 948 124 241 768 182 465 323 740 406 470 436 274 566 887 347 931 987 492 476 129 564 859 200 511 877 550 978 994 336 333 524 518 582 924 11 313 728 507 668 167 644 802 119 330 18 953 179 411 874 46 359 456 205 693 59 939 762 690 816 305 976 522 513 68 191 623 784 942 26 319 579 813 654 569 132 557 240 935 97 271 260 159 659 22 462 940 38 111 90 836 131 244 989 774 417 713 510 536 86 558 714 574 156 214 700 567 680 390 838 232 704 498 977 280 568 201 74 632 531 143 120 350 841 786 787 572 671 164 541 643 708 16 627 440 704 338 190 581 219 240 56 674 418 560 162 799 684 155 982 770 813 960 513 481 264 988 631 873 846 958 588 1 559 181 555 310 147 975 270 673 266 328 947 715 298 387 463 815 797 843 646 300 134 432 153 176 807 829 79 751 24 597 235 303 455 704 358 89 406 379 331 250 213 362 850 785 402 734 96 769 730 679 304 478 890 418 766 699 452 974 341 416 895 755 835 323 90 987 391 220 972 954 734 294 633 341 42 461 149 52 535 697 721 361 271 424 433 717 977 530 71 870 263 658 574 443 380 339 551 580 269 56 32 596 184 51 885 559 953 15 173 636 108 277 920 400 896 66 392 835 643 819 501 891 785 878 64 647 528 417 139 55 715 366 508 157 632 345 688 441 330 208 445 642 62 455 168 283 320 663 40 710 725 554 596 660 960 551 22 521 86 899 639 497 685 336 874 290 449 624 264 823 697 433 255 897 440 311 692 938 482 971 244 582 614 588 196 495 15 568 700 189 999 321 431 309 193 370 222 185 25 346 948 594 956 9 838 475 648 230 558 519 237 805 462 966 48 513 723 528 445 464 876 537 19 803 539 566 843 112 241 614 850 355 938 494 823 26 412 915 984 961 882 320 347 190 625 95 418 906 336 28 660 150 777 349 483 686 64 76 342 267 438 175 692 29 744 854 663 79 643 226 801 779 327 920 369 450 79 500 550 19 376 728 411 583 636 61 592 205 215 589 401 371 304 705 504 895 206 573 63 197 135 914 922 292 876 462 541 544 467 950 156 394 635 158 300 131 113 140 250 640 972 702 871 602 753 231 942 965 9 612 293 334 306 105 372 761 919 246 434 248 271 134 172 391 774 955 693 148 930 293 913 534 183 193 541 601 308 41 326 850 17 122 924 741 14 633 416 472 727 168 317 691 831 211 295 401 818 933 538 692 298 314 678 890 726 880 798 646 778 170 721 912 163 977 770 425 246 911 390 922 523 864 3 109 27 326 629 968 67 888 680 242 202 576 193 397 815 547 153 318 424 609 304 655 31 772 539 383 803 177 95 909 384 452 464 62 744 17 943 712 296 7 371 863 294 84 788 106 690 533 305 210 518 368 987 648 466 549 459 617 82 126 811 354 613 284 808 872 351 104 973 995 280 247 151 289 224 809 166 434 508 459 43 38 800 847 419 482 411 645 823 743 564 11 475 949 642 491 864 217 739 742 800 650 154 173 434 36 210 419 183 776 764 893 18 696 888 827 264 797 825 639 395 708 427 630 663 233 595 804 293 524 854 505 800 204 196 209 743 165 344 31 882 682 393 543 685 516 609 750 298 877 818 82 349 837 315 916 632 259 345 502 907 523 611 723 726 8 652 652 68 654 234 527 517 304 176 276 367 810 573 348 570 399 884 102 143 195 813 885 758 724 952 13 870 57 612 402 523 929 833 139 900 331 149 510 890 490 434 136 701 499 750 337 225 814 815 871 472 657 645 469 465 766 769 641 931 359 652 53 342 264 569 773 92 598 898 725 536 488 331 71 667 299 96 325 895 128 345 199 467 917 893 684 203 943 440 392 423 848 518 520 809 856 563 324 153 65 205 428 17 570 307 874 421 178 684 268 476 807 960 160 581 395 542 694 156 183 958 719 414 985 219 991 835 688 718 839 751 923 454 577 61 509 480 659 993 377 453 525 626 981 674 335 34 883 605 687 427 118 552 3 220 611 231 83 918 669 320 901 130 192 810 752 125 900 312 2 987 635 734 824 360 665 190 730 895 127 938 729 971 676 836 683 894 125 587 564 802 187 647 78 536 592 874 563 264 881 322 291 127 552 721 18 175 918 868 517 48 429 489 767 354 928 498 388 665 720 515 555 503 47 762 984 540 4 409 329 56 94 717 398 426 163 872 765 176 666 296 759 331 35 605 444 802 423 568 584 529 902 457 375 757 297 863 93 252 896 722 962 805 476 671 252 816 152 943 656 267 963 266 405 986 60 559 404 684 997 340 75 218 667 471 480 823 186 261 575 587 758 263 343 79 446 191 806 965 925 511 207 752 934 880 990 436 412 987 70 519 610 212 218 609 32 728 74 514 483 659 386 534 604 834 81 567 282 282 907 295 50 107 832 825 685 641 86 780 137 202 245 436 172 281 927 803 587 502 996 666 5 607 87 586 169 470 100 598 426 313 980 274 972 886 999 325 115 331 229 815 380 568 606 988 496 350 579 892 876 868 48 693 706 583 608 147 746 37 733 731 735 976 108 58 473 866 44 117 253 749 256 809 182 406 625 896 438 884 287 920 508 533 698 924 161 578 120 214 80 907 586 224 709 174 332 804 826 338 445 402 363 645 249 383 369 231 147 159 664 521 662 484 88 738 238 336 817 678 437 383 33 865 269 725 322 51 738 116 677 176 188 444 986 929 842 118 748 126 113 818 875 36 716 821 466 367 352 338 222 130 753 642 64 514 376 179 385 356 619 431 541 998 409 843 255 137 678 577 103 454 621 738 700 393 213 415 976 765 279 369 54 77 946 645 930 416 153 585 539 105 861 401 860 87 793 192 845 986 631 662 800 160 448 631 952 466 833 222 486 720 251 895 179 917 908 11 223 846 571 713 364 103 191 422 649 670 910 940 63 12 206 929 21 543 306 593 353 115 194 648 818 634 174 211 545 192 389 433 196 863 603 363 868 140 796 68 243 814 40 31 272 708 732 430 788 46 39 658 442 507 681 24 562 677 110 583 501 245 812 748 749 277 261 199 479 353 622 295 447 951 72 530 535 281 12 186 561 359 775 330 526 617 237 667 162 620 744 67 978 314 822 920 722 50 285 238 638 970 851 995 317 182 921 173 298 74 358 721 180 517 957 745 219 932 34 29 135 705 585 22 565 542 427 618 653 810 413 537 780 847 782 589 184 413 627 864 407 429 913 672 821 379 286 879 262 809 356 787 707 680 671 299 117 280 599 758 993 733 556 623 626 670 408 177 637 125 254 420 695 753 590 172 828 938 595 918 512 663 493 730 471 633 789 577 879 501 538 800 831 248 820 650 514 622 296 756 855 266 838 642 801 724 431 321 756 645 67 805 69 790 302 110 830 593 463 201 316 725 795 590 970 324 6 674 959 381 760 858 340 206 886 938 308 229 200 290 628 455 680 846 374 410 315 220 731 464 85 755 460 782 540 643 430 277 745 879 116 169 670 632 983 796 531 29 762 441 435 110 618 250 467 792 904 588 889 959 956 323 235 72 905 759 982 204 865 923 378 203 841 753 357 618 227 182 37 562 489 217 278 864 203 553 77 460 919 40 101 277 898 579 651 849 903 933 275 206 114 539 849 404 215 324 98 709 107 215 14 252 808 218 947 125 882 926 216 732 123 103 241 18 312 211 265 581 737 336 436 222 27 94 381 533 689 335 422 357 504 544 857 721 503 178 529 698 852 92 811 966 553 173 763 290 96 181 212 397 714 93 979 70 202 983 149 453 825 779 794 415 281 990 615 355 668 424 347 906 548 645 273 700 342 515 458 195 367 380 757 379 360 884 721 533 382 393 327 813 239 716 130 959 59 801 941 601 792 596 365 627 154 267 145 238 449 998 853 944 73 186 858 245 263 43 453 639 166 557 727 766 415 378 948 546 97 5 894 942 747 618 998 936 351 386 937 885 270 68 787 942 0 258 969 814 373 96 620 223 703 527 989 271 546 603 295 76 515 852 867 928 410 114 23 639 384 60 344 89 421 877 816 145 884 951 485 180 42 91 257 412 944 169 133 914 221 317 266 874 91 321 613 442 90 122 778 964 260 323 146 699 49 207 846 135 672 738 141 546 30 616 457 296 474 382 198 631 945 608 372 184 777 173 99 338 616 609 403 443 578 138 138 683 234 776 477 667 156 143 301 55 132 64 307 697 24 295 932 694 926 201 862 387 151 637 406 346 451 165 791 513 736 651 10 194 834 31 675 338 225 96 711 740 739 136 661 235 644 560 542 473 607 375 629 943 593 377 764 9 771 668 484 787 414 600 43 760 973 658 869 968 783 806 121 545 790 31 532 939 754 907 171 782 258 705 866 169 798 597 992 802 781 966 840 820 964 765 967 365 224 272 20 755 25 14 393 679 142 203 228 149 236 203 92 936 288 596 600 814 936 411 634 955 468 160 718 170 58 108 701 11 487 631 506 902 844 809
319 390 992 179 291 894 824 585 924 534 728 153 449 801 654 854 546 478 420 674 12 424 770 566 951 298 489 478 204 622 981 314 293 959 953 270 402 138 53 265 856 593 548 836 688 399 226 488 327 99 321 985 650 12 891 456 44 25 616 843 846 135 506 300 522 922 392 17 102 717 884 877 378 330 186 293 586 101 34 212 417 947 436 197 602 482 969 347 626 715 93 13 198 935 317 488 161 992 860 916 911 260 710 831 455 496 639 649 641 103 693 59 558 478 519 803 10 214 46 409 47 326 987 178 528 457 240 82 494 778 996 253 771 549 574 210 41 597 527 153 961 154 152 881 259 580 565 290 738 918 431 494 749 261 29 377 859 674 706 531 813 495 119 18 538 434 611 777 476 449 292 585 817 162 857 761 794 822 219 169 525 524 0 683 671 222 670 169 58 206 791 703 215 193 661 363 454 305 69 518 54 380 979 577 939 620 513 635 95 853 478 486 255 110 159 852 581 131 535 935 208 11 589 231 312 527 744 164 197 742 210 171 810 511 435 703 89 44 98 460 252 969 406 592 52 537 245 834 352 213 680 186 104 532 970 871 324 835 126 174 235 485 928 227 667 531 492 546 676 216 368 846 913 35 767 741 485 777 698 785 355 603 637 17 400 958 145 921 477 92 754 350 898 564 617 137 658 671 640 623 719 226 696 627 803 3 143 587 50 266 146 186 687 854 550 667 100 774 916 415 748 460 202 563 638 967 833 335 271 613 578 582 985 888 194 941 364 521 713 698 167 977 635 177 361 799 257 973 164 55 861 220 419 659 471 51 442 881 557 879 702 341 848 629 398 926 427 743 77 110 934 248 505 690 403 663 211 718 396 151 422 376 620 147 746 977 325 517 816 512 607 364 757 320 445 595 81 329 534 988 709 443 414 434 700 666 300 80 543 300 720 166 729 851 314 837 188 407 405 872 393 873 603 448 430 837 274 710 453 982 213 46 873 344 461 440 221 470 18 589 169 385 893 466 458 573 714 341 762 165 936 185 523 495 437 111 721 246 329 452 73 608 111 288 830 854 348 985 328 617 959 425 999 806 568 936 660 364 512 879 238 340 551 200 997 511 701 98 940 571 745 764 286 268 6 68 629 276 500 890 955 993 612 760 268 955 819 320 657 203 763 292 552 508 541 363 597 646 921 812 141 532 573 229 832 487 65 316 265 252 287 130 542 162 862 610 116 232 751 792 655 343 851 814 342 182 798 48 75 799 516 191 229 986 465 229 938 261 890 684 474 671 136 296 958 288 750 299 972 55 426 93 524 453 909 417 946 35 901 726 988 297 576 503 384 862 504 658 78 443 647 805 712 507 55 370 960 672 36 30 956 456 678 96 424 561 376 831 843 138 35 68 984 951 724 53 365 151 96 516 370 558 904 82 899 939 818 799 674 215 627 676 404 18 793 38 920 271 787 858 797 269 820 319 157 245 605 452 51 791 697 952 560 89 299 934 852 63 360 805 592 272 158 488 388 656 166 638 11 196 32 365 885 563 155 863 375 208 154 206 703 982 394 205 665 473 358 587 497 374 280 722 649 224 645 965 258 848 864 510 943 717 379 867 149 838 807 914 440 397 684 78 743 213 823 361 163 699 952 603 142 242 7 670 883 453 456 21 124 141 112 804 502 261 237 565 755 189 177 718 387 256 933 367 139 403 776 308 677 956 653 642 932 867 1 254 150 106 508 275 855 765 138 240 704 675 882 566 189 194 526 683 570 638 201 411 262 202 37 115 15 319 949 225 614 786 397 258 14 348 276 370 533 882 948 824 338 113 275 570 587 389 341 565 747 275 132 828 711 858 625 805 446 873 120 3 681 535 608 759 837 183 385 899 304 77 756 122 814 564 332 202 613 46 926 797 536 348 9 622 908 875 313 497 462 448 48 243 925 890 263 900 695 720 802 681 609 477 234 373 822 650 339 600 264 878 216 367 184 692 662 185 774 278 26 309 38 262 545 851 281 53 897 600 895 907 450 551 554 499 809 32 853 654 930 472 206 437 760 284 777 322 768 226 854 699 266 359 49 657 829 358 718 71 950 98 301 614 114 567 205 872 131 600 31 14 779 580 694 388 498 209 121 824 495 754 994 940 905 535 123 822 659 942 106 841 912 967 331 19 631 116 180 228 25 460 501 964 973 654 199 763 922 870 246 700 225 108 974 928 306 313 236 792 842 461 496 883 863 134 344 17 482 632 741 112 151 107 752 615 227 737 260 611 989 743 954 450 624 851 68 536 350 662 311 92 156 198 708 847 452 965 125 171 2 942 927 980 510 3 483 403 359 88 740 805 715 13 181 999 439 225 507 188 79 356 825 263 107 588 686 580 67 172 839 126 906 296 821 145 16 412 460 147 174 740 606 408 789 525 256 447 251 944 193 781 410 800 279 934 875 937 514 588 209 425 13 582 309 584 978 375 831 954 966 861 190 761 80 270 880 933 171 95 168 539 84 436 374 930 363 764 74 512 716 750 463 265 782 680 903 610 559 926 878 5 707 204 24 48 127 510 841 934 261 299 634 964 469 185 40 336 457 967 594 771 877 195 66 613 30 977 881 160 491 936 87 932 827 655 413 893 200 2 689 596 296 423 651 751 835 532 250 777 758 666 412 588 511 59 272 785 790 660 567 260 418 845 333 836 122 776 173 618 330 913 618 222 672 312 254 661 103 758 575 691 195 218 722 959 902 16 162 365 218 679 399 441 769 493 441 437 386 277 33 801 828 477 28 508 725 612 983 681 416 952 588 404 648 413 683 133 764 521 85 48 887 237 487 145 544 16 991 620 931 586 466 596 723 174 865 442 610 717 518 941 473 481 566 123 582 69 975 977 601 407 962 319 470 989 191 94 19 840 532 681 425 731 288 760 372 892 990 945 395 849 656 781 289 403 515 455 337 80 556 982 759 675 995 193 409 144 21 668 705 364 615 529 564 117 421 301 628 152 62 502 866 460 176 666 433 822 784 14 942 587 303 350 214 893 472 477 577 886 563 653 982 749 644 452 583 349 183 614 382 834 838 401 742 275 529 375 27 114 90 406 130 985 117 3 147 238 666 145 3 649 367 795 968 829 561 992 59 383 390 662 20 195 285 806 584 241 786 782 685 192 664 718 692 808 591 177 411 221 277 307 336 198 486 400 129 650 45 258 315 727 140 104 549 675 343 469 503 757 43 378 888 561 736 341 144 107 39 849 369 556 965 699 94 539 941 808 207 750 780 219 691 19 57 309 595 531 408 781 22 193 844 910 937 925 295 545 347 224 907 95 113 27 739 583 785 803 788 877 203 297 553 224 876 198 118 273 160 715 326 4 407 988 443 860 247 388 60 521 5 674 270 124 811 643 765 932 596 234 858 952 735 860 381 976 652 349 464 526 957 341 108 768 845 904 61 510 467 775 775 250 604 695 305 875 967 340 428 803 682 695 580 582 109 416 88 9 805 604 572 726 310 511 354 832 459 427 630 80 499 118 383 676 717 338 448 326 475 70 231 384 316 980 539 367 730 803 335 241 451 848 540 548 579 852 42 315 980 385 643 962 220 947 170 302 434 681 699 49 646 859 432 11 690 630 872 536 753 737 914 553 847 894 64 666 530 562 555 742 92 159 547 553 187 188 801 396 734 735 796 213 569 274 297 971 732 682 836 257 669 967 23 652 892 634 850 571 99 300 783 777 834 513 781 822 351 108 484 775 480 490 71 286 17 20 812 789 910 397 63 871 675 192 377 196 792 497 963 138 278 929 135 794 773 187 134 764 83 290 222 180 91 877 815 341 945 130 795 912 101 482 86 298 633 844 520 708 772 110 239 856 896 617 340 919 172 99 353 286 349 1000 915 258 223 310 944 29 322 372 731 395 212 599 964 151 636 379 269 438 923 103 585 345 761 630 879 135 874 108 998 494 105 980 228 808 947 464 479 617 230 106 241 443 663 856 468 982 82 997 600 534 196 936 889 950 380 688 766 633 175 564 521 294 242 257 849 36 447 145 623 299 165 493 243 385 886 185 373 315 192 412 918 555 490 165 153 283 137 679 642 554 632 166 323 737 621 598 346 748 593 364 929 93 871 998 178 194 290 615 356 961 840 151 919 812 298 508 733 842 826 332 917 250 868 831 362 729 935 124 537 744 307 183 619 107 371 693 867 676 248 671 599 649 993 944 185 320 444 576 244 285 401 359 8 126 438 980 517 354 590 747 977 749 900 325 302 766 571 579 531 399 282 276 598 511 493 814 253 36 808 590 391 454 110 562 249 863 778 344 320 261 334 973 4 434 668 180 423 217 488 24 56 784 673 516 70 836 128 387 345 815 976 706 357 986 622 563 217 9 182 10 415 253 133 736 429 117 283 79 318 207 804 12 76 671 986 82 148 755 870 94 366 520 294 34 389 145 562 44 737 107 273 845 284 980 679 415 233 686 97 812 726 986 800 184 179 569 509 900 308 167 971 945 894 118 115 561 232 558 806 950 727 269 869 805 224 6 267 449 72 314 799 862 481 964
352 477 172 661 732 102 437 603 184 163 899 326 832 244 734 61 351 360 394 195 224 376 524 444 710 224 533 608 376 155 915 897 25 99 245 98 540 836 289 304 581 797 444 720 268 7 95 902 834 756 735 566 108 169 472 184 715 898 315 327 988 142 333 90 475 674 942 742 227 515 626 201 944 152 239 705 55 912 77 150 311 817 595 595 709 237 627 287 374 602 413 237 219 429 889 771 500 620 499 200 201 552 155 241 777 148 290 353 769 882 460 918 106 609 727 873 842 409 467 353 543 23 323 208 878 652 702 381 279 72 652 302 282 438 39 402 369 218 931 214 600 370 916 624 54 892 755 647 665 985 747 58 603 690 971 287 858 814 831 315 736 720 542 822 396 803 579 311 961 18 188 725 361 933 787 680 622 514 190 634 243 729 439 372 658 523 23 673 476 682 974 207 348 850 850 928 31 883 953 987 310 221 930 423 835 454 872 72 338 691 136 490 344 559 643 681 887 347 711 140 537 939 601 109 737 697 162 394 73 994 914 614 704 955 650 953 456 171 722 346 631 546 438 781 674 239 607 188 170 475 493 863 957 685 912 599 539 125 417 617 294 549 232 766 355 221 14 169 258 576 400 842 250 693 816 689 645 276 168 968 585 355 463 639 655 86 118 230 905 469 998 862 104 40 561 667 573 843 93 847 854 418 479 552 15 85 291 317 698 284 487 111 538 795 387 644 733 321 458 670 278 275 149 237 847 456 636 576 744 701 158 753 426 180 331 552 57 795 143 631 860 244 789 875 640 300 150 420 519 372 772 545 676 95 135 382 485 338 782 479 240 573 302 901 411 717 154 765 638 743 745 630 12 686 208 327 91 487 868 62 482 499 116 194 719 850 553 239 441 521 318 557 662 554 416 450 997 535 16 585 326 298 739 753 337 826 22 510 356 827 807 647 26 698 867 171 574 572 978 167 891 827 78 209 353 870 382 182 375 423 388 261 696 773 608 614 647 185 42 33 391 866 306 288 582 117 598 982 593 981 967 332 954 747 82 80 635 88 29 608 605 259 788 510 525 663 882 411 319 458 656 716 982 220 296 741 924 314 995 79 564 807 677 317 798 104 402 996 509 922 419 574 669 926 357 405 994 242 4 455 277 969 894 105 571 145 958 294 235 733 377 703 716 561 969 528 481 124 254 447 360 499 76 831 473 61 216 629 612 373 68 464 281 233 791 931 343 810 392 696 114 761 749 681 507 380 841 179 862 628 497 964 563 165 799 929 120 797 768 720 175 378 941 998 592 936 895 659 672 880 902 28 199 517 320 104 397 689 423 726 471 597 970 397 975 127 87 451 363 337 795 618 616 585 771 750 453 411 259 501 948 907 101 214 713 884 203 102 864 671 586 511 145 740 30 4 625 634 340 860 183 1000 464 747 594 514 70 422 966 397 292 987 682 75 298 198 819 786 5 78 952 641 64 155 231 588 266 629 992 599 470 609 846 332 684 463 71 102 44 782 313 883 255 336 393 249 692 10 820 805 431 834 81 125 386 402 884 11 919 186 659 414 207 441 570 106 307 689 159 493 287 788 130 978 484 269 297 318 800 912 270 529 949 428 803 293 163 643 496 989 648 197 206 336 541 283 97 216 248 979 365 800 817 351 151 621 90 958 679 41 661 232 794 634 774 431 305 937 182 419 246 758 758 184 811 189 934 22 558 161 215 662 514 87 980 956 381 139 552 181 859 940 379 687 483 148 879 534 520 417 932 729 176 939 620 199 922 478 350 567 450 435 283 543 808 251 61 411 721 727 681 596 513 567 572 116 48 181 446 891 80 471 46 612 917 944 781 748 303 763 362 70 865 88 401 31 128 116 812 609 174 549 937 222 295 546 836 902 233 505 724 609 100 490 911 218 996 963 611 296 766 933 550 128 225 559 187 73 202 555 568 798 65 106 965 734 936 454 354 746 933 708 242 362 546 860 111 410 527 486 908 776 695 980 583 589 33 915 738 527 897 393 443 712 56 835 870 182 753 396 951 273 746 579 693 16 147 19 20 146 380 656 624 692 760 384 544 802 877 353 938 573 588 389 906 950 505 869 390 528 285 99 261 759 214 681 793 295 923 330 449 960 900 4 609 841 335 499 21 279 780 542 102 275 312 665 415 181 327 946 414 544 587 46 180 532 124 77 511 368 589 737 293 836 857 847 421 120 718 828 238 545 666 926 488 965 2 892 596 805 389 473 140 206 191 35 654 334 660 266 925 230 462 199 796 811 617 325 384 619 686 677 851 800 797 453 685 246 373 512 8 115 964 254 125 751 17 771 904 11 989 965 83 388 220 959 210 853 236 715 939 941 680 181 907 754 288 104 976 696 548 661 3 944 88 469 121 572 10 103 547 242 345 66 885 964 637 111 179 63 671 30 286 706 556 358 153 485 47 900 138 861 928 819 336 655 300 618 478 232 226 80 828 842 37 877 0 904 193 401 508 616 59 161 110 130 818 487 204 295 200 125 560 423 105 227 166 314 987 579 94 494 383 822 805 945 826 412 442 700 683 292 53 615 51 914 821 106 752 826 84 264 510 271 506 482 866 549 700 157 192 251 60 391 329 601 486 358 991 979 6 313 893 275 132 506 309 652 349 138 959 422 630 262 815 488 833 488 764 289 848 560 72 615 491 495 728 954 257 870 173 150 50 346 778 948 395 112 707 213 139 102 67 92 810 583 314 114 883 652 613 818 610 232 569 244 602 24 466 338 137 809 979 242 11 818 801 193 621 871 465 913 861 993 346 989 646 26 418 364 532 951 918 198 642 926 956 854 555 741 714 89 342 150 96 203 701 739 74 315 536 54 267 28 913 692 844 921 756 933 271 570 454 508 229 846 398 813 495 897 534 447 99 23 194 585 85 758 633 976 618 240 284 523 477 204 960 810 575 161 565 479 743 399 40 975 62 827 871 295 880 587 92 306 584 797 725 3 502 511 218 547 577 19 723 660 420 339 750 159 127 837 249 966 19 993 984 768 898 262 213 320 408 248 412 416 212 595 98 393 839 50 501 646 554 499 890 9 142 624 783 11 131 414 689 761 304 76 301 676 339 542 435 992 754 731 112 956 663 962 504 59 614 341 903 380 459 642 34 663 428 221 434 618 763 996 813 286 196 340 156 668 729 301 779 20 691 210 177 815 164 187 429 757 825 436 161 729 929 623 217 206 461 657 198 414 119 504 223 988 341 110 167 907 75 130 18 644 186 258 629 613 211 102 634 728 455 803 498 957 269 467 404 443 943 879 451 130 122 914 275 874 490 151 222 331 503 343 757 30 730 814 668 304 697 475 639 554 535 367 424 11 378 686 881 277 927 908 445 873 489 138 699 709 926 595 189 319 762 356 604 697 160 147 27 818 197 35 332 632 469 12 316 335 372 122 523 147 133 484 770 652 876 58 649 76 963 830 427 345 986 584 89 210 742 213 43 806 551 887 433 82 717 951 651 43 241 326 838 123 688 669 896 894 228 594 921 302 901 462 178 900 263 134 516 281 945 994 330 231 146 254 809 150 69 236 827 800 909 428 726 692 706 521 580 258 559 129 385 938 823 286 256 59 325 877 321 755 123 870 875 535 863 530 708 419 334 752 855 986 632 795 368 140 328 271 529 562 874 930 892 981 843 811 993 551 370 86 86 384 664 548 983 992 129 51 45 599 784 159 422 468 317 428 712 562 117 770 134 985 562 963 981 391 322 217 765 548 13 41 126 518 785 731 690 685 888 682 432 656 276 46 578 686 806 71 181 116 221 326 195 633 109 335 849 157 985 853 731 131 673 303 751 491 531 13 947 961 205 582 448 477 840 65 824 293 869 374 407 488 480 793 359 461 687 884 653 655 115 4 406 840 264 305 399 247 405 872 761 374 280 233 474 125 9 373 272 715 447 192 247 790 430 807 790 223 804 532 767 226 468 18 741 85 606 142 358 518 557 760 667 462 705 98 367 877 955 86 436 938 962 94 873 59 920 477 274 98 940 920 492 574 49 596 58 164 773 791 566 385 253 682 615 708 549 755 852 342 262 657 776 388 7 505 886 791 748 958 590 192 63 911 425 72 66 317 522 56 244 638 990 645 623 570 494 963 518 413 814 484 403 242 644 12 837 185 545 487 972 952 775 724 364 58 347 160 670 811 856 508 32 489 968 609 910 20 597 876 950 878 786 511 845 790 103 949 107 678 28 754 251 286 52 8 740 530 457 172 113 690 308 265 79 891 946 75 185 926 678 315 452 121 371 917 999 265 599 201 157 642 35 487 260 94 141 478 41 535 530 58 148 775 822 906 265 394 299 346 1 403 720 890 230 924 144 636 792 96 366 299 252 876 935 708 853 260 234 250 409 626 526 232 628 741 973 283 237 833 165 637 694 193 410 524 977 930 703 780 171 735 512 933 528 205 273 264 567 540 829 150 675 51 576 526 324 818 209 932 619 303 802 962 36 923 440 882 830 459 152 138 24 947 657 553 169 262 759 881 641 619 38 356 515 755 521 378 591 914 517 570
421 797 47 439 78 846 714 960 979 230 773 997 823 352 822 626 858 551 165 365 626 974 0 718 114 962 632 162 257 682 538 854 138 427 444 162 639 303 291 168 521 909 392 76 369 795 61 779 364 152 338 644 739 984 569 352 30 248 498 221 406 709 410 707 460 226 853 940 549 586 220 92 459 111 288 796 959 704 83 623 925 435 229 348 416 103 684 692 844 975 269 897 574 961 820 275 189 306 563 609 603 523 198 808 749 334 880 750 103 836 929 454 962 847 403 122 121 358 221 724 455 382 134 365 653 282 462 89 438 652 704 913 74 744 542 29 990 98 84 446 489 284 435 965 696 149 760 607 890 35 667 706 766 247 669 159 297 853 267 871 298 80 430 969 160 821 107 934 744 220 676 980 742 427 550 38 754 222 362 119 399 890 982 26 994 378 972 22 868 549 32 969 809 831 23 633 640 93 938 333 580 459 507 877 428 294 286 346 66 521 875 202 701 512 90 917 181 686 35 833 425 424 847 607 317 690 385 711 505 646 468 573 533 577 935 522 499 906 329 29 755 833 688 990 643 808 42 983 811 405 867 837 817 506 407 253 34 128 368 793 548 484 842 713 764 94 29 415 816 411 409 554 343 172 592 722 604 367 476 546 859 768 916 433 170 552 527 862 105 507 36 694 345 260 45 187 924 906 475 276 302 174 686 386 576 244 530 668 804 555 207 815 24 670 434 932 110 405 218 60 900 946 506 109 793 130 846 629 394 950 722 391 449 631 56 192 799 721 502 435 372 966 51 267 294 448 246 861 717 792 230 281 65 247 426 796 726 803 759 866 39 227 763 407 524 195 826 878 482 868 57 925 973 639 178 678 485 663 995 225 969 75 813 376 687 593 336 648 386 51 729 13 736 849 197 217 758 71 424 904 625 12 156 17 660 865 887 221 917 700 173 479 483 27 87 883 778 186 200 738 612 758 581 79 940 616 708 477 106 326 933 55 64 267 241 900 112 201 819 112 888 326 494 735 67 758 590 309 334 122 126 744 857 770 565 964 531 705 380 345 10 501 234 54 71 418 597 439 12 387 391 347 628 30 998 237 463 591 80 784 753 433 899 255 33 914 680 487 202 460 561 36 920 385 319 88 678 384 690 462 807 477 408 601 898 437 724 498 75 803 337 263 727 432 693 678 884 51 633 376 869 515 937 980 986 246 431 375 383 214 91 562 307 193 652 43 557 627 492 890 865 271 273 757 692 911 513 101 436 106 225 948 145 220 474 271 287 961 665 334 737 868 746 295 540 38 671 365 586 728 352 494 659 558 901 403 566 999 894 369 247 291 954 252 113 162 528 380 224 463 433 775 591 204 562 645 15 942 594 608 427 302 617 730 947 622 834 229 923 456 732 513 932 179 339 251 315 612 960 410 131 643 153 132 774 581 192 538 402 984 191 927 873 301 185 287 137 316 48 581 356 683 217 411 219 374 733 179 555 859 54 863 921 314 892 649 296 248 166 973 663 711 824 550 342 245 384 418 477 42 997 69 281 921 674 294 271 841 237 440 631 648 751 433 470 833 163 503 618 126 740 84 602 856 777 493 278 574 910 793 376 743 129 256 578 697 159 121 457 407 870 387 326 763 992 504 745 53 971 409 253 335 872 582 279 264 450 624 379 514 125 260 414 30 974 976 40 277 874 865 656 30 395 751 86 580 907 217 305 201 504 898 903 267 958 425 641 386 183 153 691 896 993 649 536 660 588 936 226 300 593 590 262 107 31 302 332 404 203 427 681 530 866 868 469 724 284 859 3 556 18 307 169 978 400 302 479 158 677 602 964 656 785 646 756 185 871 907 510 683 539 188 658 821 614 441 98 145 118 284 243 897 464 217 957 983 966 58 832 840 529 257 88 472 5 791 367 525 25 753 340 410 620 204 783 375 473 189 68 875 13 602 232 503 829 484 373 9 877 803 63 694 535 464 928 462 644 824 26 828 503 378 60 314 467 344 295 83 152 225 397 779 698 914 55 322 82 815 520 959 599 184 263 373 290 176 19 850 157 696 46 666 119 264 769 635 357 79 195 190 293 288 761 448 501 476 802 390 953 453 860 26 261 343 72 930 655 157 465 180 452 684 330 75 573 174 915 325 480 536 130 341 646 149 77 613 353 583 908 624 488 944 255 692 440 79 605 193 389 209 955 637 194 740 730 149 584 751 9 625 525 769 155 125 323 562 93 680 276 760 358 76 668 491 413 619 490 854 41 294 886 550 906 13 741 614 454 691 762 373 948 344 987 488 251 449 856 58 808 51 666 374 897 840 552 304 893 265 375 619 784 270 662 839 721 245 324 656 115 707 934 442 359 265 789 676 526 463 961 247 268 702 446 184 707 311 930 210 622 46 750 164 174 686 607 574 1 53 805 969 710 464 22 993 782 414 827 604 786 626 282 475 44 386 322 12 101 117 545 275 377 451 796 48 837 210 912 158 743 742 240 536 985 431 800 829 598 479 864 574 206 471 182 681 308 423 718 128 8 432 883 302 199 320 609 158 623 62 390 809 135 745 988 210 311 965 981 968 700 556 683 617 735 851 420 396 734 309 481 812 117 484 621 61 132 430 791 995 728 631 738 379 731 85 613 895 94 318 141 972 583 679 349 330 292 907 187 334 127 237 559 798 335 125 451 11 472 373 685 758 516 794 151 908 780 820 363 301 815 278 651 988 543 518 570 97 970 250 522 458 149 576 374 660 318 560 909 66 270 341 214 559 6 651 697 393 419 269 675 634 316 931 627 834 244 924 939 172 968 86 59 674 720 286 984 796 553 730 821 285 534 448 89 698 52 726 854 106 62 586 752 549 289 577 541 850 572 80 558 922 216 402 845 328 124 904 445 757 895 54 346 806 608 790 532 240 830 520 161 740 272 450 486 517 351 995 882 789 950 67 630 649 951 483 517 136 965 317 767 815 927 434 904 191 442 582 301 813 21 190 645 336 265 223 495 727 81 255 355 46 350 974 568 63 595 999 299 531 922 960 148 54 381 626 648 460 283 643 825 218 841 404 184 569 991 689 108 491 642 994 975 279 976 256 589 699 757 904 577 252 719 687 936 594 109 786 881 775 393 67 95 955 223 198 497 721 215 544 575 95 196 974 259 892 772 355 836 756 564 260 175 918 878 292 443 737 144 927 941 314 637 321 713 9 85 146 902 763 689 69 790 881 321 235 725 118 496 239 123 608 28 8 168 691 493 543 348 826 58 381 365 175 650 483 366 952 814 931 512 618 788 112 546 520 606 554 703 976 978 356 401 573 154 159 619 798 919 648 92 515 694 729 328 130 354 27 150 473 654 61 670 471 831 34 716 123 133 146 466 348 843 268 461 954 616 335 776 104 748 977 911 739 143 872 209 133 252 826 325 17 387 175 500 94 914 715 946 631 228 14 556 141 596 133 983 998 396 515 7 949 931 345 838 503 484 933 53 177 771 935 611 550 896 299 361 280 258 44 210 908 333 868 715 222 849 42 382 319 280 521 634 592 876 769 989 384 601 558 37 459 320 555 11 720 891 7 582 9 212 717 798 768 944 639 706 721 256 994 624 20 231 972 310 650 779 210 610 11 179 479 515 724 233 903 306 701 441 999 96 259 309 968 765 41 300 541 43 152 100 830 275 226 629 602 679 30 456 340 695 30 673 484 193 950 861 91 514 955 770 703 458 72 519 483 587 134 437 129 260 670 852 966 949 577 222 606 164 286 709 39 523 168 664 562 249 941 509 392 14 73 792 245 370 290 140 33 162 238 926 776 208 478 848 644 341 135 180 677 211 30 518 52 245 184 491 933 254 858 487 766 585 109 142 316 942 254 186 904 768 174 544 662 980 10 711 559 511 267 828 285 439 871 27 868 313 573 285 626 49 633 999 430 649 558 378 537 657 868 840 699 347 694 4 529 111 564 803 927 16 787 682 16 712 861 250 80 327 556 453 670 747 99 79 632 405 578 69 424 242 831 97 705 122 260 471 869 794 687 136 847 600 957 99 29 418 905 20 110 963 12 274 604 412 556 661 661 239 264 647 334 913 290 248 610 204 598 943 509 417 302 797 77 176 480 312 942 447 422 945 801 429 756 448 986 635 429 2 837 672 310 331 888 76 432 167 568 102 67 227 704 636 930 188 515 702 715 158 938 638 487 177 208 360 794 560 228 415 26 128 744 795 187 547 250 551 267 70 467 398 113 818 280 996 240 885 768 147 356 615 91 571 478 879 285 918 828 508 326 404 60 839 984 810 518 967 497 905 708 567 27 116 336 205 419 806 616 238 462 190 537 956 472 371 373 862 159 171 90 855 885 850 526 537 652 17 708 554 424 264 568 303 217 235 196 201 717 236 637 172 693 579 482 411 44 723 464 139 135 266 522 835 350 422 484 388 878 432 68 851 557 478 16 73 301 120 486 787 851 213 699 104 774 833 388 304 595 812 984 699 141 775 9 146 716 977 382 314 797 801 101 38 196 423 439 781 577 952 291 344 881 889 979 50 584 277 718 705 859 863 88
932 291 730 607 993 645 460 736 824 547 543 510 418 314 616 831 963 955 51 266 997 908 781 736 268 957 263 558 926 215 56 3 37 424 212 275 376 788 479 245 361 167 582 764 449 906 517 763 905 53 795 914 952 55 539 764 264 292 127 388 955 805 731 803 908 270 50 962 829 879 520 982 509 890 533 14 425 546 953 598 232 968 144 608 333 209 630 931 354 376 789 469 516 896 694 986 125 732 249 563 164 50 695 646 523 997 590 860 118 454 604 873 708 171 504 4 399 76 857 221 316 919 211 304 152 638 247 828 78 874 337 213 193 529 120 720 364 481 296 10 496 771 967 184 169 344 469 108 740 686 626 679 137 122 600 788 323 274 274 506 627 475 736 630 260 49 877 14 252 693 945 513 599 60 625 580 602 494 664 518 3 84 57 371 392 995 18 967 462 370 177 456 928 702 635 797 389 767 380 427 366 466 884 382 799 255 940 417 506 7 554 361 69 688 295 770 870 321 322 159 971 170 419 7 682 451 732 984 365 502 814 346 302 281 784 239 85 472 0 849 104 331 278 899 340 193 434 992 370 309 663 339 240 237 225 274 141 891 962 878 894 684 334 820 32 682 10 948 848 284 130 766 621 586 540 92 827 579 676 951 949 279 608 842 119 682 440 83 935 455 925 924 304 573 617 804 450 230 390 218 741 798 515 227 400 460 811 681 876 890 739 73 628 841 874 338 933 860 510 654 401 7 102 731 288 381 656 789 724 517 167 977 873 901 966 562 266 724 683 672 205 714 986 985 180 665 433 146 912 759 646 645 585 67 131 607 34 929 619 217 749 335 569 567 668 491 837 622 472 80 788 961 998 169 603 810 358 690 561 599 852 601 1 49 446 885 483 529 350 741 242 315 592 446 719 570 790 645 458 722 745 929 878 730 901 338 667 893 548 883 135 993 174 213 140 790 499 244 444 237 44 990 2 853 195 322 441 281 711 953 35 951 410 120 553 722 175 626 508 311 385 301 801 366 275 769 210 494 55 665 771 107 725 313 490 866 568 155 283 370 117 250 567 137 861 709 985 910 812 726 769 624 52 233 757 877 802 857 748 108 797 429 531 281 360 249 753 148 843 681 782 827 103 709 558 129 717 249 248 366 687 130 342 515 75 606 383 435 834 72 672 978 892 607 109 318 116 228 721 902 222 974 942 908 766 271 181 435 957 541 45 16 428 899 981 796 124 398 379 481 924 29 38 802 819 234 477 648 213 598 188 898 23 297 530 987 880 491 815 9 715 968 448 450 293 901 309 804 481 593 282 555 384 803 122 256 208 628 417 774 707 987 643 978 999 836 503 575 587 143 733 469 546 420 311 363 727 412 620 342 357 239 535 560 438 654 94 941 442 231 890 870 776 24 634 626 779 126 7 172 500 184 65 290 76 16 536 121 704 710 702 301 300 442 452 600 575 332 46 460 394 211 228 175 239 225 524 660 755 912 916 860 657 768 160 834 785 654 574 995 564 182 920 922 565 616 689 681 684 633 459 720 675 313 970 318 666 851 470 898 70 67 359 291 203 630 53 320 519 414 670 24 700 545 595 569 287 660 189 320 808 745 83 523 943 913 868 620 435 587 139 919 386 880 637 880 775 517 6 807 686 424 202 38 20 388 197 124 431 533 60 613 324 760 291 16 310 867 424 781 972 516 761 213 679 726 12 794 640 170 13 352 196 349 578 747 412 99 917 62 544 804 641 502 832 76 312 449 471 480 777 618 81 396 123 398 984 574 58 528 63 770 693 199 494 805 541 798 987 115 631 792 321 706 105 593 11 41 190 544 491 465 271 943 983 775 319 142 96 65 126 679 241 873 257 261 451 977 415 381 429 72 217 550 184 774 588 710 718 523 285 976 62 102 810 964 156 81 975 815 155 327 754 6 729 931 577 814 40 393 976 840 277 551 648 842 485 282 969 834 855 470 292 196 132 128 609 943 596 151 835 458 606 361 355 669 883 845 858 556 770 550 559 387 498 835 204 310 511 230 601 852 573 480 349 406 941 199 882 79 224 934 649 980 965 119 129 424 899 268 593 49 778 96 850 735 995 851 838 149 209 818 308 299 270 213 267 209 690 987 813 418 591 873 39 798 423 401 897 479 692 299 464 256 256 808 290 865 396 673 475 402 27 287 150 796 187 201 743 95 825 765 764 863 968 86 891 850 911 985 557 345 236 177 492 275 645 527 159 376 862 691 80 447 655 390 639 680 100 304 994 690 939 878 86 156 463 936 914 908 518 871 650 196 502 232 759 709 996 996 328 779 367 733 422 590 551 743 712 43 915 408 990 998 107 670 734 543 101 61 699 845 369 539 904 285 624 678 49 481 161 969 447 503 54 484 706 954 594 794 638 453 674 45 484 388 393 797 246 824 158 769 547 545 404 981 487 909 636 134 488 280 473 309 59 532 343 500 586 358 186 56 807 627 992 459 284 775 371 669 956 324 665 656 669 305 974 871 528 761 409 983 154 526 493 834 828 959 576 562 476 4 347 825 900 910 752 215 165 650 889 173 454 243 919 559 21 193 902 752 148 527 68 635 534 676 437 152 973 16 713 89 931 974 200 87 698 434 881 645 922 927 959 798 851 394 457 691 607 514 223 258 697 151 556 648 265 822 276 991 570 405 348 280 336 583 339 57 430 327 95 977 426 200 847 241 612 504 794 647 921 896 840 188 944 495 773 449 149 686 555 472 803 549 563 841 245 242 480 719 67 443 934 633 162 505 662 838 147 196 220 329 14 804 402 263 961 893 703 93 134 278 629 211 301 757 375 370 633 816 153 396 854 685 17 481 90 347 313 813 467 637 420 580 950 449 742 581 179 975 691 446 632 73 381 72 26 517 250 256 157 653 821 758 43 386 215 629 362 210 146 432 860 175 114 622 294 283 439 108 416 653 244 298 537 849 297 98 461 786 989 861 280 939 4 438 839 186 514 162 22 838 182 926 501 227 642 67 41 354 214 174 583 357 948 21 73 825 804 431 584 732 259 576 709 637 363 598 338 44 762 500 836 396 453 592 562 855 654 440 110 234 61 787 758 429 77 795 346 228 560 8 909 449 823 429 947 228 581 253 680 796 93 560 800 134 589 695 856 593 201 56 133 646 414 68 456 516 497 753 937 43 756 358 958 200 31 904 859 796 136 764 387 483 688 570 92 78 315 379 106 320 351 560 66 607 710 401 571 624 791 852 231 266 219 154 738 22 960 429 964 591 903 251 465 686 71 894 335 750 108 940 235 497 760 118 841 320 696 371 918 752 879 800 545 107 671 171 525 418 289 770 320 896 111 796 8 645 142 194 299 2 82 315 716 861 552 636 42 412 407 586 550 347 844 473 183 407 298 291 254 260 886 10 398 168 833 605 822 236 221 98 495 19 954 425 466 360 478 849 507 230 677 71 329 374 793 677 176 371 930 129 888 569 572 426 262 187 705 777 767 388 72 946 218 428 237 870 659 82 747 488 145 511 445 562 326 856 853 646 113 40 229 183 991 128 279 663 579 243 765 991 25 243 977 607 305 791 421 571 74 834 178 166 647 906 374 547 482 176 946 891 115 89 658 661 332 823 121 61 307 834 172 328 580 662 15 581 413 168 353 784 377 172 845 375 913 122 792 524 542 653 615 776 898 913 529 466 774 494 411 929 233 587 818 933 243 141 170 553 474 985 651 909 723 514 489 785 251 521 286 173 163 52 261 448 341 673 885 97 867 889 806 727 314 441 978 774 842 190 787 503 234 251 273 347 84 39 406 326 820 906 929 597 805 236 216 401 816 116 185 641 325 337 436 115 443 102 408 123 9 792 875 476 936 234 356 995 652 556 786 189 750 831 194 607 923 141 737 255 746 662 895 731 763 795 863 379 388 100 171 348 79 688 751 884 830 569 872 701 938 391 611 905 28 475 527 297 796 747 168 526 512 783 817 183 206 334 864 170 128 478 513 932 910 703 906 436 605 688 378 434 866 246 173 486 538 832 255 701 871 335 405 516 783 500 673 14 798 976 318 150 368 767 951 9 395 841 238 872 306 908 29 209 522 903 865 555 303 825 36 796 327 629 780 292 33 518 486 121 685 64 896 698 226 289 16 69 227 742 809 589 138 447 97 877 48 650 618 290 598 64 660 413 526 750 432 211 468 368 549 687 653 589 597 211 744 750 714 392 661 563 5 991 331 787 272 260 988 36 391 696 982 608 505 697 681 638 846 365 24 908 98 617 726 317 623 998 91 25 47 906 269 529 772 755 427 714 403 80 532 341 198 650 979 499 927 9 87 254 980 264 622 5 345 33 207 550 566 742 112 172 521 428 869 916 330 445 88 791 735 313 613 250 610 269 722 508 199 262 768 891 344 102 678 997 397 261 19 127 317 138 382 155 191 118 455 260 258 26 728 725 614 231 166 962 64 612 151 725 907 415 849 539 230 854 89 407 143 8 99 854 372 381 644 551 720 242 373 63 281 206 893 430 192 796 253 964 352 85 826 569 30 253 887 590 831 652 701 78
411 360 179 138 367 107 190 963 184 831 820 675 10 494 668 797 673 687 94 878 725 412 187 362 638 553 557 562 74 475 236 459 727 272 787 498 795 9 219 642 972 926 477 232 984 470 886 308 798 305 621 695 385 869 720 218 746 11 569 277 614 769 101 202 623 815 133 123 859 996 55 981 290 239 56 291 227 611 300 445 722 91 23 597 689 221 185 69 625 939 352 46 31 554 733 437 582 430 980 933 843 905 793 920 543 187 777 907 291 25 466 283 454 116 872 583 428 49 456 949 550 723 539 459 111 171 958 606 779 181 213 414 896 507 789 445 693 627 11 239 658 357 266 89 488 383 775 978 734 796 19 84 827 699 49 115 182 343 568 95 364 949 381 164 377 55 970 814 819 822 104 836 490 747 581 74 99 242 32 503 748 292 92 452 294 163 652 172 973 4 584 149 470 142 319 775 691 649 739 231 273 511 684 722 534 704 710 366 107 599 503 346 203 5 785 513 942 755 60 765 144 78 121 688 627 289 643 267 181 943 563 809 464 764 253 568 467 769 244 186 29 798 24 276 749 259 393 485 925 861 892 756 934 506 281 75 63 270 371 665 530 604 165 278 409 342 305 266 605 297 186 320 423 376 884 441 968 202 369 697 54 632 390 928 833 996 476 857 462 822 114 86 840 750 139 987 0 7 518 97 760 309 427 833 7 805 922 697 904 225 117 874 822 214 815 79 996 72 148 381 948 450 743 649 926 832 51 200 983 765 858 635 489 834 916 369 660 613 39 91 155 322 487 33 615 782 842 784 756 915 936 408 609 257 211 224 517 71 903 169 382 299 283 101 832 532 844 587 280 577 41 259 881 978 999 920 536 322 545 569 586 977 969 670 555 53 927 490 854 448 6 615 9 952 78 711 817 320 540 640 716 66 899 315 161 31 567 803 325 929 680 442 205 32 452 416 146 501 549 694 71 759 538 79 688 230 900 815 816 122 634 67 944 384 909 678 431 52 876 811 238 460 485 583 667 939 862 98 788 299 607 801 674 41 835 913 960 139 930 532 245 15 422 582 483 100 448 925 93 733 610 828 757 476 877 32 947 39 751 398 449 622 945 27 461 170 628 497 762 314 458 427 642 236 694 373 307 230 541 126 622 408 666 79 626 417 124 100 560 841 878 102 465 792 871 434 965 750 613 312 140 74 336 924 242 492 531 793 263 254 955 599 343 105 287 288 590 748 730 584 90 988 486 989 27 713 672 932 226 939 594 346 457 76 166 189 663 412 982 734 647 421 661 974 849 116 138 960 109 742 252 700 502 62 323 494 362 593 59 144 96 604 316 241 214 592 731 117 191 209 963 180 349 324 810 275 598 471 952 434 347 125 441 733 616 595 618 570 80 497 459 413 366 814 737 344 152 296 314 98 164 863 383 657 115 675 579 763 908 996 260 906 105 92 215 107 910 696 995 469 917 929 696 633 786 302 636 553 299 883 5 842 523 379 813 492 395 723 361 157 197 306 46 296 664 179 913 27 553 529 157 288 931 434 853 841 974 424 624 526 657 785 137 404 761 834 15 58 597 779 269 920 296 28 635 648 938 42 911 421 310 530 322 871 873 740 40 150 845 961 224 922 351 637 932 111 898 815 883 156 940 829 603 138 320 990 16 269 838 650 698 70 106 544 426 363 380 920 48 734 630 637 837 631 767 37 334 993 38 279 4 134 112 794 592 594 298 254 278 64 45 499 143 270 163 216 655 296 683 511 400 614 84 64 440 328 272 650 637 840 515 359 243 817 83 736 447 782 398 928 67 588 178 957 471 315 759 549 344 456 413 688 267 941 874 208 108 128 295 46 418 124 728 564 414 152 368 90 747 645 328 41 52 476 240 410 587 595 695 966 212 341 265 173 866 451 410 208 433 313 158 32 495 90 50 545 919 830 825 688 976 197 220 676 69 915 196 425 249 877 162 517 935 834 719 301 812 381 241 541 971 926 136 65 707 209 481 235 345 693 799 1 73 861 30 359 781 394 578 556 497 759 208 671 808 986 311 58 744 306 516 516 750 480 678 545 611 855 333 999 445 823 293 743 506 930 478 789 736 868 129 930 473 999 13 434 519 198 861 795 559 992 675 162 577 299 297 586 292 252 891 58 87 272 250 418 651 573 535 4 375 52 528 325 979 181 28 793 629 122 53 738 901 718 499 849 669 369 195 282 708 477 800 911 373 849 764 11 711 474 783 864 98 492 326 260 580 119 357 290 986 247 97 879 65 474 848 352 893 636 918 620 852 449 690 179 493 597 355 538 204 385 997 677 975 799 591 296 160 763 135 191 745 921 36 874 967 716 946 571 802 463 857 639 686 7 907 947 442 247 131 287 806 369 895 760 25 671 879 602 288 648 869 447 21 185 239 52 561 609 763 974 406 397 981 196 599 845 851 908 847 561 860 428 500 471 912 454 595 751 416 499 309 420 88 373 507 107 270 933 646 32 118 517 829 384 632 212 303 617 327 105 941 582 365 672 533 858 702 666 151 122 127 690 198 414 992 167 520 929 894 158 168 759 714 389 85 114 769 502 257 514 183 271 202 216 804 628 512 33 394 898 159 472 276 600 826 5 880 871 64 845 723 567 402 173 221 987 951 862 961 236 510 247 82 676 778 49 446 592 705 386 438 697 341 926 79 182 572 638 268 756 537 67 62 153 505 145 978 108 868 327 374 910 329 806 407 778 770 188 508 166 514 4 251 789 991 686 332 476 633 208 556 737 353 347 207 285 571 288 91 307 172 142 170 933 780 886 279 367 902 772 529 397 248 53 612 874 22 410 194 890 665 42 37 220 492 337 209 138 699 114 199 645 552 24 850 576 57 628 225 776 682 788 596 127 147 299 47 140 962 901 401 362 856 331 740 687 70 744 188 706 126 421 216 574 542 925 134 353 340 568 3 544 928 996 649 411 474 262 977 96 308 609 370 596 685 208 511 889 697 49 301 588 821 423 8 212 274 480 964 327 606 976 318 844 593 969 765 410 656 435 548 603 256 233 420 144 772 89 796 549 494 384 177 650 264 447 915 506 122 29 794 652 933 587 175 450 169 628 430 260 149 274 35 904 331 503 192 630 993 875 86 201 558 551 174 515 809 572 123 998 233 973 753 201 959 511 994 252 171 273 905 971 774 1000 741 445 342 678 110 112 670 694 444 600 119 336 102 161 275 35 818 427 482 955 66 868 359 306 797 128 715 329 363 966 113 652 436 662 726 479 704 661 376 671 801 806 717 974 824 700 153 148 132 198 443 761 18 727 491 835 360 443 766 919 588 622 154 5 888 807 890 231 791 567 645 158 870 666 662 259 855 420 790 413 210 572 803 811 261 411 201 593 522 752 223 598 742 892 950 265 450 285 399 335 34 469 317 32 885 366 120 754 235 850 116 116 863 289 677 298 532 688 570 714 498 773 484 1000 176 592 771 223 811 820 232 626 469 945 527 685 150 880 551 597 782 478 846 456 321 546 200 728 752 831 356 988 924 109 26 168 460 979 173 533 687 969 732 617 77 922 156 882 312 12 692 184 372 609 313 223 259 235 72 946 125 983 387 286 865 742 142 703 754 476 463 570 676 9 439 337 408 322 583 879 302 326 282 83 404 347 379 49 20 328 784 168 217 713 830 63 650 907 417 874 472 613 544 228 412 423 776 859 350 888 17 874 81 100 768 499 617 533 565 763 648 639 644 278 828 487 289 629 987 530 95 577 574 598 193 657 391 905 773 433 453 669 724 633 425 392 575 320 679 799 839 763 566 251 271 302 639 840 713 111 258 366 525 648 671 600 246 113 573 915 354 983 254 50 601 739 792 505 589 71 237 283 640 578 509 593 920 530 262 29 234 74 937 564 897 121 76 283 479 153 14 57 864 638 230 855 403 758 700 779 189 457 419 279 654 348 957 358 513 61 100 551 33 262 703 794 831 694 75 711 755 305 396 752 358 474 814 253 389 776 988 265 954 473 496 838 218 184 939 878 337 394 58 293 306 649 546 986 875 123 943 310 718 310 906 84 836 12 729 972 434 961 631 801 12 457 889 414 706 942 61 734 653 603 602 825 524 754 554 395 277 266 807 743 285 599 167 666 228 16 247 861 620 471 43 183 346 68 330 690 600 955 424 522 659 266 415 955 437 391 468 479 641 620 834 395 255 299 608 535 429 239 335 944 103 440 315 55 956 869 304 457 455 509 823 790 388 322 42 987 547 102 339 5 348 437 145 43 451 688 231 543 338 429 521 181 681 763 392 63 141 885 421 3 222 428 435 344 180 14 738 466 882 590 397 663 68 7 721 207 923 661 929 86 432 251 619 278 805 111 867 970 990 264 229 506 286 182 130 595 564 823 504 545 475 942 480 228 841 429 44 247 562 936 405 768 887 485 604 427 701 857 985 741 206 15 2 750 709 322 324 861 989 129 998 759 128 284 953 614 526 369 378 756 914 560 758 947 966 460 501 228 949 160 386 772 576 694 284 719 585 285 921 865 712 902 89 526 735 78 384 276 1 333
647 247 864 338 287 875 707 76 828 921 90 403 895 797 786 351 851 462 605 199 768 300 175 881 139 22 319 492 551 352 735 253 572 456 451 263 200 565 756 846 708 500 148 776 623 699 372 412 432 115 251 566 474 811 427 779 562 248 281 731 403 377 376 626 616 144 426 451 586 324 364 909 855 84 957 799 484 363 252 736 515 664 550 784 996 794 239 144 52 507 494 866 927 754 237 831 705 479 452 967 395 870 300 780 979 843 882 604 759 969 105 717 113 387 496 996 820 485 593 698 42 873 929 751 908 183 226 735 101 413 829 151 371 110 920 446 182 944 696 503 754 963 990 510 960 510 537 457 508 34 128 868 85 762 854 458 358 134 30 396 43 723 693 307 235 826 583 228 677 716 794 247 345 892 725 605 793 530 879 948 167 500 344 423 715 350 137 744 203 634 542 857 503 834 290 362 141 630 39 121 487 608 849 361 774 153 602 174 247 278 212 165 466 993 627 767 972 966 324 712 428 385 366 127 887 274 695 696 626 775 306 864 893 133 747 701 588 494 531 249 388 180 457 585 528 316 270 806 413 307 44 449 347 694 454 66 227 228 370 207 532 496 601 276 776 154 877 296 291 489 107 387 249 891 243 985 889 218 949 46 582 844 285 929 675 415 878 69 57 575 145 162 901 638 46 278 307 696 222 578 620 581 71 277 176 661 23 465 450 776 712 787 942 859 493 678 590 375 276 977 951 581 801 946 266 182 649 385 618 696 807 120 748 943 412 145 0 650 155 96 903 138 667 534 717 232 114 247 596 676 250 25 527 799 50 69 587 301 231 496 312 458 315 794 387 19 814 587 149 34 945 165 468 861 363 337 831 732 771 515 706 42 538 800 111 411 963 169 573 815 26 869 191 7 342 958 883 647 658 829 303 54 157 351 860 884 470 321 643 742 560 104 293 532 360 87 564 172 987 412 415 720 766 779 337 863 309 50 660 454 282 322 668 614 841 188 97 630 933 22 246 936 268 772 738 649 408 899 37 570 509 582 724 485 842 612 404 130 153 76 637 549 911 651 82 531 196 370 327 589 635 564 491 489 567 503 435 588 14 420 377 260 505 980 819 498 76 963 857 26 304 364 694 193 308 547 506 493 598 656 86 680 904 148 977 875 41 358 228 505 510 694 656 340 424 597 232 60 731 538 806 487 53 856 762 173 115 102 332 205 624 357 330 497 913 506 18 695 311 280 397 446 751 803 516 442 973 512 121 144 383 844 651 232 124 462 615 167 224 620 872 883 638 510 518 902 778 705 207 547 305 844 790 247 965 814 60 871 31 332 727 825 646 363 333 920 219 533 755 107 274 154 67 808 534 315 25 435 348 553 169 922 811 847 869 431 495 25 238 995 767 486 61 437 213 522 399 581 83 27 955 534 898 153 283 997 613 393 198 701 63 367 740 515 151 57 275 349 709 543 744 62 994 933 669 16 499 643 545 50 566 359 997 596 463 683 464 449 980 872 533 511 442 900 558 374 517 857 502 628 686 17 77 946 850 303 954 590 150 601 296 853 937 527 982 641 721 652 411 806 890 326 131 104 68 459 690 390 462 467 924 968 916 571 277 622 917 620 770 372 421 350 816 49 519 74 489 802 671 14 659 171 329 210 554 634 698 990 720 889 986 752 862 751 932 504 866 195 254 2 361 166 126 364 353 708 458 78 983 116 441 236 910 802 585 945 8 852 32 761 553 89 138 238 718 781 384 936 822 338 682 279 670 401 992 207 362 184 351 498 109 234 205 151 761 315 134 3 835 976 547 885 349 277 272 202 672 582 179 208 526 226 948 305 255 274 749 145 529 621 147 229 633 546 926 786 752 878 152 542 837 804 313 493 180 128 608 188 215 278 381 722 757 870 634 536 459 661 273 92 261 789 488 28 118 81 938 888 500 612 163 544 726 188 201 563 971 368 394 754 631 467 323 632 161 252 625 417 490 445 117 795 884 694 697 22 652 225 539 356 359 741 79 600 993 901 549 739 941 158 524 610 966 529 271 836 3 590 943 507 681 577 577 783 825 178 267 658 49 761 326 800 278 306 34 212 900 451 614 270 223 508 481 20 194 204 475 273 378 908 552 645 334 324 840 701 592 601 856 743 318 780 826 70 796 675 853 75 621 274 99 286 568 840 38 693 125 632 193 18 119 223 989 325 129 515 789 654 784 572 610 970 216 151 417 152 700 81 975 604 391 216 47 368 414 597 339 508 402 875 685 778 62 422 143 114 522 339 775 372 653 11 393 883 636 519 576 338 445 724 629 709 536 320 443 428 970 899 322 264 1 809 818 457 575 659 914 978 35 567 737 947 880 94 607 767 444 912 704 998 703 773 112 956 961 248 962 70 122 345 950 502 302 182 773 580 871 111 45 772 480 237 798 396 654 255 321 382 570 422 985 103 154 165 284 248 162 163 100 304 779 328 870 679 425 310 559 988 104 577 802 990 106 880 91 235 190 830 88 253 325 78 683 14 310 355 514 799 54 246 229 84 55 50 438 351 497 263 944 773 116 993 233 614 390 14 787 730 389 2 214 964 899 29 15 494 217 865 479 945 867 894 838 21 710 270 396 382 209 77 676 72 301 986 578 412 7 587 847 578 437 70 379 48 868 279 6 635 170 830 885 634 202 823 974 78 852 557 523 873 340 420 230 176 711 371 95 374 477 187 812 304 406 945 256 929 525 440 569 597 10 876 220 611 69 501 848 265 805 496 604 609 645 921 964 720 400 884 465 193 939 395 328 564 763 747 440 93 165 453 612 409 632 219 687 593 429 62 195 712 940 550 595 994 181 736 597 866 103 422 764 365 544 920 936 74 430 190 84 633 881 915 823 744 797 915 436 763 978 405 594 622 188 801 836 116 644 637 609 72 473 186 183 729 673 541 2 589 422 873 692 446 263 198 13 292 611 397 729 639 385 784 678 357 984 441 234 549 317 726 664 374 221 344 809 802 641 496 5 630 448 93 253 1 580 66 655 18 292 257 723 453 981 906 482 569 98 126 642 756 953 815 930 37 999 56 140 327 11 405 800 425 897 163 679 217 210 260 513 402 189 616 166 537 875 280 758 163 36 121 843 910 952 412 688 881 172 267 907 263 78 296 365 183 204 132 335 556 171 113 316 775 197 858 33 596 81 127 896 358 159 523 546 667 967 106 795 891 753 114 409 504 589 781 72 28 280 263 343 553 410 13 24 228 225 344 186 299 93 219 743 101 921 955 485 730 713 357 741 838 467 494 110 928 535 115 894 641 574 693 168 430 173 84 998 780 433 962 603 157 865 873 728 505 702 739 830 375 28 305 56 572 563 261 958 655 355 820 29 929 512 207 746 186 269 132 959 144 931 489 781 680 498 965 286 230 449 227 248 203 158 76 178 585 858 266 108 323 928 581 416 839 174 909 839 707 258 967 782 468 177 878 657 195 206 979 968 758 745 876 579 91 420 842 94 886 817 212 689 985 446 372 59 630 859 432 331 856 813 492 164 721 556 368 136 693 4 416 810 891 648 589 969 271 16 175 12 583 739 917 991 634 845 732 976 375 861 408 70 687 886 623 772 659 666 225 20 940 530 986 279 145 691 192 599 35 469 312 478 229 935 948 236 498 684 897 288 757 827 78 919 103 803 331 407 804 571 224 453 590 401 619 680 705 338 148 701 464 350 89 461 619 144 442 548 265 730 865 242 891 640 161 382 431 9 534 298 46 58 71 102 130 780 193 834 798 765 932 380 204 591 295 257 148 716 40 540 966 65 728 21 43 130 540 874 196 241 916 734 228 733 902 918 958 956 776 354 738 561 726 760 748 922 22 892 593 905 261 208 190 791 675 722 744 423 902 336 981 184 321 541 408 341 892 346 273 988 93 133 672 320 411 902 856 581 755 262 207 75 19 769 256 714 517 824 661 891 799 418 817 584 187 142 405 785 956 492 714 630 148 946 763 600 693 80 414 472 674 923 502 665 243 156 419 622 595 375 515 906 337 821 167 460 204 650 622 146 237 799 767 915 593 925 637 92 67 520 157 742 312 89 498 873 556 815 621 455 355 995 669 617 275 294 428 244 259 555 500 447 512 17 502 483 706 369 216 185 630 471 266 27 809 218 350 192 671 211 332 863 784 662 670 699 415 628 24 909 356 934 803 504 805 19 446 240 98 947 159 565 174 398 70 661 618 51 51 844 684 259 416 619 895 132 232 22 532 127 216 352 194 40 173 888 429 299 397 392 910 74 21 264 452 265 101 297 895 674 740 386 533 788 775 357 964 507 910 120 964 73 852 736 427 732 116 456 177 66 946 434 195 804 899 48 9 64 575 750 549 783 531 777 425 245 726 289 604 87 946 123 622 199 57 367 219 792 914 833 48 846 372 373 301 187 862 160 285 639 585 439 952 96 916 511 937 356 6 405 251 808 350 912 971 295 247 521 262 260 731 557 11 486 328 431 201 832 718 501 904 543 380 419 981 663 904 476 750 719 995 374 742 135 175 314 740 368 139 606 34 876 249
983 300 635 414 752 507 873 686 680 987 559 196 819 176 372 130 995 960 557 773 258 498 431 572 434 425 465 61 877 210 164 735 654 897 365 732 949 904 71 586 237 335 498 305 999 958 42 381 572 472 329 450 874 699 102 314 429 539 167 891 202 219 607 878 938 101 830 593 407 123 688 11 792 611 51 217 455 291 130 643 963 213 274 425 506 964 376 691 203 371 695 339 467 601 760 658 322 670 738 890 344 219 503 804 128 89 80 754 286 444 81 975 898 1 685 480 926 340 261 953 623 87 15 203 895 498 357 276 417 703 551 294 548 10 799 383 518 849 90 780 915 805 725 515 925 12 179 126 458 862 331 519 910 650 97 531 380 17 477 16 907 735 514 613 25 638 150 824 114 691 964 324 44 835 199 289 871 159 385 505 801 912 656 199 362 908 726 681 753 147 293 167 58 87 565 708 857 347 848 256 615 776 981 913 674 458 283 85 336 690 314 832 451 820 473 635 679 981 691 339 188 308 195 589 533 447 121 194 723 350 944 138 779 145 689 850 308 391 446 320 492 725 211 449 537 224 390 535 996 134 412 592 452 922 967 468 461 792 285 957 204 275 267 944 63 406 911 164 781 166 193 669 608 266 684 778 580 977 408 197 605 62 642 886 626 336 958 126 825 850 802 76 471 503 908 662 538 879 576 719 526 668 822 198 7 872 959 819 426 763 741 270 64 384 645 252 987 651 242 214 178 422 280 350 419 125 218 52 200 181 398 994 300 861 880 223 230 432 818 137 118 594 715 415 244 203 155 56 284 423 887 718 795 588 581 848 896 324 994 887 37 712 309 385 302 998 364 834 945 803 561 571 962 195 776 569 38 647 699 353 885 994 34 426 307 717 430 338 421 350 980 705 651 930 222 389 903 828 831 56 766 968 990 16 547 994 881 14 354 502 387 629 597 511 762 82 4 410 463 42 714 793 399 235 91 434 640 364 905 306 418 846 971 218 754 695 475 668 540 18 948 463 784 780 413 403 951 731 14 890 542 311 837 746 396 465 731 56 883 363 800 933 935 860 148 639 459 205 947 725 933 414 628 83 782 578 774 971 104 917 68 87 856 718 74 284 251 412 618 343 487 98 909 802 992 806 509 521 299 465 381 123 721 950 181 828 161 663 906 418 815 445 370 752 470 262 528 556 250 361 591 949 43 39 845 301 532 902 993 760 919 738 853 945 149 539 850 648 100 697 700 190 352 524 343 855 897 503 737 638 667 792 147 292 8 776 294 499 24 478 66 133 508 829 490 371 133 537 606 921 704 336 488 755 131 653 173 291 931 766 139 632 494 892 26 219 710 957 670 640 403 666 246 303 157 915 783 71 375 649 598 607 159 512 219 510 259 146 882 990 811 250 48 166 84 273 435 916 965 123 143 642 478 139 746 728 625 521 536 729 846 823 621 147 767 706 893 435 744 742 927 96 123 593 527 123 840 496 423 511 441 153 324 603 730 525 612 81 347 197 95 134 85 852 501 709 998 218 644 814 960 515 129 73 234 130 69 829 124 332 330 549 543 326 719 433 110 769 454 417 622 183 449 769 619 812 544 702 986 345 166 588 374 349 729 522 86 340 31 625 934 288 317 141 190 344 5 152 120 450 638 889 400 732 950 807 420 344 771 190 555 435 886 953 60 828 474 35 428 364 843 410 917 149 604 617 401 293 736 517 355 26 252 177 554 931 55 622 243 323 276 398 953 649 515 419 341 293 395 765 807 522 594 749 360 319 311 9 295 812 769 77 12 293 872 11 676 43 522 665 794 513 924 838 103 55 191 701 775 384 600 784 599 204 119 694 717 864 107 893 383 156 319 739 702 172 569 310 732 931 269 52 659 850 0 71 320 302 842 844 127 386 675 917 587 856 660 803 415 115 687 934 238 531 814 932 759 331 624 867 70 424 288 358 436 938 353 32 256 251 785 829 812 436 466 133 11 901 758 104 255 25 649 61 304 287 647 837 56 51 834 259 696 401 713 545 755 348 787 948 743 460 23 876 855 177 836 983 361 362 690 704 278 958 172 617 694 336 977 298 484 967 592 670 342 244 603 66 456 145 586 122 312 633 40 365 47 107 589 485 290 933 578 642 742 108 563 244 520 323 245 313 305 498 377 444 707 49 521 526 788 972 922 786 272 56 808 741 397 917 972 342 325 59 443 944 849 630 942 838 187 799 41 876 442 534 235 927 94 622 868 826 658 600 141 606 546 111 108 273 122 633 146 180 292 741 541 280 989 581 32 448 483 402 930 153 214 981 921 62 923 177 482 593 664 287 558 429 970 357 662 453 301 707 448 542 765 488 513 622 437 373 13 1 634 988 216 669 111 179 523 714 780 56 969 529 666 228 539 936 405 600 497 661 275 915 817 654 590 556 750 319 701 984 786 363 549 546 447 99 648 497 844 708 281 498 391 110 264 882 500 433 194 351 748 294 712 974 321 764 296 5 968 463 337 424 257 141 936 739 359 176 231 35 345 331 174 15 393 396 530 650 254 70 356 896 57 525 163 388 865 312 241 724 93 179 19 256 796 626 988 878 49 345 724 49 338 690 574 755 826 992 805 807 266 113 982 386 432 573 22 482 96 315 616 422 761 78 177 475 562 872 716 353 156 675 997 768 310 23 117 254 657 119 101 156 248 818 425 235 956 445 76 857 183 989 573 249 265 927 677 491 99 960 629 762 479 377 409 258 87 260 388 686 404 388 757 75 932 658 65 634 630 943 460 268 974 223 631 958 392 160 943 882 422 788 457 856 138 744 489 881 876 249 582 322 728 589 113 895 53 177 859 773 668 393 961 701 976 1 553 537 975 719 410 763 427 659 481 194 493 773 507 623 137 791 745 32 821 781 703 810 828 16 718 163 525 222 813 47 937 788 271 945 653 144 189 273 918 166 588 806 335 885 125 623 227 966 564 743 414 482 682 551 82 231 966 643 683 733 298 341 196 377 920 646 350 200 878 261 297 837 116 107 734 723 339 29 614 334 534 365 351 344 78 384 632 439 939 778 567 552 229 368 253 119 106 845 333 227 824 843 279 417 323 782 756 493 75 17 829 992 789 368 751 539 92 879 10 440 1 95 901 925 160 779 394 728 182 276 610 590 168 325 913 11 21 223 847 638 798 606 373 645 77 184 833 65 665 744 601 211 29 874 39 696 135 530 349 867 568 604 59 613 875 758 838 187 678 828 596 571 768 488 233 557 991 314 720 588 277 445 777 968 228 871 661 885 169 350 382 898 866 265 531 604 207 432 198 465 406 292 115 530 439 81 316 17 681 438 402 770 686 320 790 735 363 6 560 617 672 729 861 468 870 90 928 816 209 885 650 206 763 349 340 637 692 370 637 168 705 289 804 728 61 452 98 930 835 430 867 641 327 239 946 547 858 751 550 247 583 16 306 402 862 701 326 602 575 583 109 981 979 586 711 226 223 635 609 48 210 180 270 617 369 306 693 767 136 405 368 907 20 579 176 847 151 243 469 526 879 442 112 662 639 264 486 204 62 183 671 35 708 984 142 997 226 276 502 680 810 858 260 786 468 609 282 948 499 118 863 84 663 246 175 525 627 161 602 587 641 684 88 986 205 792 35 386 224 936 416 255 832 487 827 632 706 861 899 26 318 684 89 746 914 909 892 394 584 372 570 379 620 836 735 439 841 689 806 789 797 625 386 348 480 456 778 769 556 225 334 113 929 147 438 387 303 802 289 181 611 575 105 57 389 377 646 297 73 52 633 866 505 984 379 288 273 380 941 891 869 400 511 746 197 2 192 621 749 422 27 624 973 145 208 514 854 365 519 697 552 822 215 206 236 313 132 483 820 19 902 298 524 515 545 486 134 320 613 563 217 774 346 570 158 184 206 425 655 436 366 592 225 309 764 188 170 909 984 918 154 905 6 913 495 14 185 164 268 459 636 922 496 258 79 676 165 386 445 476 433 968 249 751 916 929 184 50 9 264 722 185 247 223 669 151 45 419 955 310 36 570 30 216 577 86 954 223 232 247 476 743 733 778 171 893 697 200 491 660 890 428 793 406 517 578 823 606 367 748 566 884 180 66 940 279 571 228 709 883 450 796 579 126 772 927 985 723 152 672 773 606 791 699 28 971 593 401 348 172 145 236 240 455 472 499 740 638 440 687 952 752 2 385 727 774 378 831 652 826 912 808 900 134 3 24 67 939 894 51 52 909 371 278 453 310 201 755 510 735 904 168 512 543 18 707 126 523 262 447 884 218 852 62 313 262 770 613 535 420 186 613 162 214 221 484 315 827 485 913 585 529 54 348 411 762 617 985 529 459 673 439 72 604 816 433 864 117 220 621 978 849 140 743 16 491 213 608 739 806 464 843 444 86 888 923 889 783 83 626 291 456 698 908 860 600 144 671 332 679 287 698 643 713 595 47 358 816 263 989 803 103 809 311 239 997 747 1 17 47 462 220 516 329 46 766 851 302 328 943 957 271 384 848 33 276 504 235 212 683 153 973 839 743 424 188 891 408 50 608
976 660 148 358 503 145 688 698 848 728 462 71 315 11 353 807 354 524 265 978 419 375 233 660 325 423 647 529 740 254 712 323 43 541 600 790 186 940 690 320 617 846 858 214 867 759 260 572 809 921 398 723 518 409 113 331 41 303 106 652 156 321 108 612 510 884 839 819 68 617 191 60 101 367 261 650 62 736 266 968 910 795 846 243 844 470 56 493 202 695 52 107 650 424 136 21 586 136 48 795 738 370 817 737 966 606 135 915 765 57 732 29 345 3 899 362 653 59 196 293 318 792 949 598 292 797 0 578 831 130 91 724 405 668 274 744 338 233 938 605 911 472 208 15 636 394 452 494 1 850 439 308 366 626 159 802 250 103 551 908 942 714 564 278 783 612 351 685 37 579 96 136 163 193 505 648 519 663 741 437 692 994 50 110 850 974 705 694 314 632 786 422 621 666 588 734 65 623 598 793 954 658 31 307 22 520 739 650 460 595 420 614 608 223 2 317 563 789 901 656 311 439 367 435 932 9 485 139 174 345 177 767 312 233 341 35 961 387 532 505 589 511 861 823 637 365 296 700 528 255 973 704 624 943 147 853 150 825 304 764 830 198 426 250 886 302 923 663 854 229 751 109 112 628 818 344 82 184 904 476 587 228 729 91 11 260 895 423 584 313 86 536 102 162 347 605 457 355 511 63 198 955 342 250 713 681 978 757 832 845 745 65 547 405 294 632 109 268 659 346 496 130 15 700 391 108 54 249 693 240 293 575 996 834 412 387 307 160 128 399 878 290 212 21 279 211 356 902 833 314 635 675 389 716 317 943 837 254 72 729 205 502 313 984 436 893 286 321 744 912 268 363 203 385 323 706 329 390 306 563 524 516 364 682 933 329 194 440 800 77 288 416 53 526 882 366 119 538 468 656 523 371 23 872 499 280 669 732 928 653 902 997 402 261 92 715 908 152 791 300 18 607 400 24 852 278 661 130 283 501 483 378 149 249 836 245 816 939 998 891 226 603 276 443 991 459 648 752 788 730 883 476 561 646 925 724 853 994 545 681 424 251 746 121 614 858 263 887 521 910 583 28 649 448 244 620 350 834 671 244 271 312 715 469 668 465 590 855 546 271 21 201 871 799 175 968 406 127 26 854 893 391 960 448 466 395 769 806 742 365 38 112 812 90 310 213 421 731 413 841 411 840 273 522 146 671 768 65 114 472 327 296 856 49 708 907 278 462 375 311 407 747 376 417 458 424 140 932 881 97 339 736 184 229 302 250 217 631 913 479 527 958 702 907 793 818 950 421 982 353 204 63 474 183 620 159 593 396 39 927 860 111 967 627 422 334 573 223 884 628 357 989 433 641 493 758 543 157 230 595 497 148 820 947 885 725 931 550 365 261 19 702 574 330 257 936 642 19 243 671 675 802 131 964 826 162 506 519 74 863 301 470 152 280 929 514 530 267 864 400 986 76 374 302 907 7 348 950 919 462 582 866 819 413 922 992 167 385 471 382 774 85 165 105 999 61 912 811 36 220 480 648 69 778 213 118 576 345 757 675 704 351 332 750 975 362 281 842 428 343 280 167 951 123 115 447 373 477 346 523 997 14 44 112 71 287 372 13 810 710 431 774 971 901 509 865 33 941 4 598 691 757 328 987 224 838 568 154 67 47 825 506 822 709 291 355 189 971 370 497 157 122 181 548 570 331 849 490 333 932 308 478 554 674 985 295 28 402 580 292 627 524 272 631 239 461 877 922 246 567 684 945 790 545 125 31 490 383 371 399 441 170 915 364 120 216 663 282 206 371 415 976 501 980 134 494 759 682 269 617 475 492 720 82 378 16 803 665 654 155 743 647 806 60 223 563 236 958 990 987 870 495 889 752 921 664 182 72 941 418 495 187 678 690 762 637 264 163 430 61 29 568 423 193 469 319 557 93 969 246 665 367 158 649 176 864 606 937 77 523 952 753 813 889 959 778 73 551 467 472 164 189 334 917 670 178 862 23 700 685 331 312 855 582 300 271 891 17 117 471 235 124 169 170 645 702 207 228 805 534 785 889 410 131 752 779 758 505 995 296 396 670 918 852 859 93 874 76 449 894 749 402 446 35 887 508 97 444 834 512 685 2 619 973 533 299 190 779 432 757 707 959 662 817 90 523 658 60 695 93 828 521 94 555 155 374 98 834 605 743 916 255 726 56 772 623 465 639 122 541 254 165 201 113 634 314 464 885 55 697 526 199 639 726 896 66 799 11 251 889 299 72 210 434 319 615 807 779 538 969 448 922 309 958 734 153 498 154 666 619 630 371 761 429 508 317 947 113 591 410 397 260 599 850 9 721 414 62 607 679 255 923 962 330 160 167 994 374 814 749 172 717 721 159 880 902 898 651 170 263 890 952 888 906 958 232 553 21 209 92 723 495 824 449 214 558 185 199 629 706 84 5 980 876 728 173 612 621 362 434 724 444 477 972 418 678 964 293 344 62 841 606 517 728 142 821 694 662 35 965 488 290 454 332 687 688 489 18 722 222 363 955 85 339 417 181 409 941 784 401 408 436 442 107 983 885 838 520 46 11 491 6 875 476 253 141 24 738 99 879 697 14 737 922 779 602 711 96 531 691 845 921 992 72 262 369 83 348 676 479 111 213 124 562 512 771 215 258 492 491 872 808 540 946 981 873 701 315 847 941 8 620 957 422 427 891 138 552 387 704 549 914 303 868 640 334 32 349 843 790 237 954 747 812 727 967 672 306 763 901 660 851 613 310 241 244 132 381 435 638 968 647 652 22 247 626 775 466 730 444 827 380 238 793 51 570 358 895 137 624 552 482 842 335 603 629 394 100 219 982 461 440 789 597 326 628 873 607 359 260 459 895 536 501 494 199 381 849 920 25 513 422 444 674 955 527 939 941 178 817 905 584 470 767 481 78 631 958 592 186 782 393 866 697 187 341 16 38 30 127 571 577 447 229 559 694 567 116 897 618 560 686 616 26 686 183 578 895 632 279 963 174 572 90 70 472 974 533 643 862 934 50 989 755 857 362 892 533 725 722 443 562 972 333 232 165 472 72 305 549 566 843 12 993 698 364 717 654 798 321 76 487 79 73 133 875 337 213 622 129 231 153 245 769 211 481 103 722 393 761 473 539 284 602 924 454 868 726 200 362 42 347 926 498 188 306 529 502 733 289 361 874 60 759 93 995 515 27 767 193 295 223 718 679 139 505 486 3 628 366 17 575 638 213 956 543 80 580 57 818 216 626 335 864 565 507 716 917 100 807 626 42 520 745 773 549 425 272 476 338 797 962 220 299 161 690 282 671 679 982 776 513 404 937 221 836 88 874 81 179 3 896 876 95 455 806 451 577 340 891 487 755 123 58 240 673 116 348 386 506 935 694 681 377 143 369 514 807 14 180 75 90 129 215 388 351 228 804 105 912 754 333 289 327 383 172 796 789 710 191 463 297 453 330 714 630 696 156 197 208 537 576 382 182 815 63 434 563 664 642 352 774 534 111 298 487 940 342 770 278 482 659 330 668 909 609 242 644 633 590 390 953 945 538 227 443 987 994 380 436 802 45 179 784 40 444 5 498 403 687 539 710 360 772 811 780 287 433 581 345 395 744 948 138 562 875 865 519 641 828 429 482 192 382 766 203 795 928 731 465 180 613 906 907 794 629 95 242 869 153 27 41 977 45 611 492 683 816 256 14 556 926 107 365 118 858 166 698 168 243 579 125 993 967 943 465 258 888 392 597 900 744 525 679 522 951 59 494 343 584 656 796 13 404 58 94 937 335 377 387 541 745 64 62 66 940 914 380 558 495 548 871 787 11 368 953 764 634 45 930 804 2 879 630 682 695 657 142 808 996 936 489 829 764 821 252 195 9 777 57 6 388 535 79 979 627 384 924 399 287 927 568 502 596 750 824 151 978 183 789 594 41 760 562 748 919 544 865 63 925 34 189 234 532 153 623 126 627 507 651 78 672 585 128 604 277 121 63 823 232 602 596 771 338 569 714 674 221 173 101 615 239 680 732 47 382 277 999 248 13 222 755 595 466 851 187 110 818 349 359 249 522 479 363 735 479 290 14 171 335 644 952 917 678 252 219 597 536 336 31 677 133 385 32 445 229 20 410 130 3 162 917 840 29 321 418 965 6 270 361 984 64 970 66 673 415 894 117 618 210 835 183 322 307 577 448 7 5 504 876 953 94 903 797 792 633 450 770 703 158 863 41 625 67 736 309 320 41 297 528 355 744 944 793 61 972 225 359 781 124 438 355 104 282 719 348 10 563 930 788 699 629 401 641 596 938 755 376 709 892 946 696 516 643 154 453 542 400 550 744 437 260 49 311 141 244 267 710 87 707 575 248 601 649 193 143 500 16 218 533 706 172 285 913 199 943 478 587 778 717 484 298 623 528 275 600 555 813 127 408 440 725 144 687 259 914 753 207 780 511 369 171 609 897 651 785 379 837 689 828 25 290 145 647 324 163 229 232 316 809 89 638 988 91 756 864 801 358 667 189 610 626 456 859 655 914 416 346 646 377
158 353 314 44 473 877 37 174 662 149 638 23 35 445 811 679 397 254 328 594 408 430 769 11 273 55 728 589 460 723 590 933 114 57 195 394 226 56 819 645 119 650 326 543 187 553 676 797 254 847 317 567 996 686 922 405 426 765 943 279 848 600 213 899 143 701 589 268 809 237 746 219 236 398 561 287 105 903 522 486 111 837 656 617 246 346 979 234 422 255 341 753 178 36 46 462 615 471 649 55 781 264 703 168 117 162 791 212 529 99 731 965 949 48 587 592 752 263 39 757 400 125 218 192 456 877 857 152 967 733 737 562 503 341 442 473 303 431 810 326 578 234 391 613 873 328 486 779 58 737 53 256 188 960 963 594 823 511 583 461 792 162 723 43 363 282 376 583 388 908 271 907 24 208 84 944 581 775 887 47 879 380 885 205 756 368 216 463 78 743 256 245 227 213 576 377 278 786 47 477 382 451 370 545 764 674 80 49 962 596 849 67 465 556 611 264 925 782 362 165 644 968 401 684 309 318 212 827 533 51 367 45 559 580 774 592 841 508 795 530 880 760 945 21 960 896 952 227 893 298 782 442 85 760 204 85 102 207 483 551 294 624 94 291 687 175 572 253 990 75 711 413 736 204 478 445 664 338 786 152 169 821 838 933 33 227 542 882 970 456 167 499 564 814 942 728 499 134 947 823 356 443 502 118 481 551 585 273 8 743 935 417 329 671 446 300 594 726 43 981 495 625 100 910 374 338 971 591 280 375 534 212 131 433 509 318 149 412 932 535 563 293 13 930 430 560 830 941 74 764 285 409 440 51 268 694 694 912 641 114 878 197 191 876 28 833 784 312 793 337 492 973 766 990 166 733 228 162 805 529 733 259 707 200 448 326 821 914 804 964 683 316 951 551 306 980 537 936 950 263 745 152 496 11 936 33 710 740 455 181 874 459 779 47 429 69 763 603 263 233 972 388 116 152 76 590 124 460 993 458 620 740 843 489 323 278 532 305 551 417 836 368 883 189 381 341 773 962 92 890 750 856 566 587 79 88 157 699 989 976 521 524 839 356 459 541 531 326 637 347 123 792 552 590 154 515 613 320 266 538 322 620 699 399 639 719 705 694 938 373 706 833 302 883 914 847 139 356 973 944 633 515 258 778 193 845 379 252 386 502 181 632 264 626 539 924 961 515 267 118 680 854 986 637 407 394 126 346 161 886 298 203 579 350 913 259 702 168 108 735 817 419 89 253 493 683 671 701 247 60 262 328 177 766 610 273 978 374 518 21 754 197 38 278 500 681 97 933 854 901 928 866 463 20 599 341 886 921 353 49 632 831 825 537 842 549 607 5 767 716 152 940 134 399 140 863 296 415 658 97 717 694 497 501 790 93 535 698 701 907 350 103 622 448 643 666 290 708 412 775 785 656 954 809 631 943 395 677 788 390 898 172 59 412 618 900 969 114 831 518 55 371 981 157 269 740 930 575 856 764 261 997 556 471 755 438 222 365 217 318 130 865 168 758 665 174 909 623 759 184 905 155 342 64 65 497 293 743 318 560 184 772 1 159 692 93 406 711 512 937 151 792 345 31 828 116 398 629 983 405 333 331 61 86 360 548 299 489 833 173 203 850 924 423 597 570 133 327 977 485 34 643 862 339 42 465 524 486 172 306 255 579 577 81 882 47 31 287 798 294 517 60 624 238 344 67 749 229 616 314 445 580 394 244 159 452 975 639 955 376 832 845 88 121 305 869 23 681 715 193 174 804 104 191 673 463 899 865 224 799 679 337 906 357 146 869 138 555 365 139 851 317 760 447 44 804 396 196 868 247 691 427 315 722 753 947 482 848 984 10 957 54 668 433 567 19 562 958 714 101 770 315 794 822 484 680 41 844 722 443 272 540 18 805 612 528 541 405 477 554 71 511 164 104 634 735 279 960 208 288 923 922 897 130 968 791 368 217 223 526 288 670 565 177 402 464 917 667 51 105 929 89 822 640 338 876 311 591 180 208 650 610 200 287 286 862 160 185 625 650 452 890 853 617 243 290 235 660 390 842 339 84 608 711 982 669 12 609 783 855 239 669 724 334 361 507 471 99 859 535 196 299 147 381 976 737 221 577 192 698 377 675 20 794 806 199 289 967 818 741 352 49 375 432 501 437 660 781 371 109 444 973 875 766 718 311 726 90 604 472 636 115 99 21 538 391 768 330 674 71 364 886 332 83 4 101 270 853 657 875 574 305 820 451 244 539 927 622 829 618 602 809 340 214 148 919 257 193 129 316 49 148 548 692 557 761 96 862 591 889 170 988 387 803 238 245 319 121 321 264 419 460 225 369 778 741 647 110 249 195 934 103 742 960 959 668 741 401 245 318 63 305 380 557 330 912 359 821 516 875 145 219 553 310 337 392 414 607 231 802 992 635 479 909 434 595 194 389 334 981 135 215 300 220 844 743 586 557 357 358 685 799 464 239 807 274 458 809 860 750 250 97 985 716 72 642 304 742 378 221 595 203 25 148 274 420 121 591 19 14 176 435 153 280 582 154 987 543 417 807 747 745 870 745 884 659 312 287 700 136 472 652 449 815 118 550 199 89 113 939 748 702 81 557 505 420 27 226 573 744 467 629 141 250 275 769 179 557 197 470 513 51 432 231 543 351 635 513 462 92 758 195 725 196 66 759 457 181 801 542 171 114 789 492 248 793 896 96 704 830 150 108 588 231 348 477 202 869 626 56 892 5 57 948 83 547 799 716 491 772 234 252 421 698 277 456 663 438 846 779 900 298 233 617 22 388 850 525 122 911 418 68 354 300 580 293 265 536 858 942 112 832 162 651 95 28 872 755 229 562 627 922 214 319 776 929 48 883 824 461 771 546 372 808 669 195 732 277 864 152 219 880 743 314 101 801 175 356 698 511 450 677 494 739 52 992 232 869 443 948 808 235 506 73 220 118 555 497 958 698 36 598 310 924 940 979 569 925 110 135 686 326 803 832 630 988 186 307 355 858 845 257 439 862 866 25 14 682 675 551 751 211 301 192 120 117 173 715 510 262 901 882 999 965 349 51 765 820 515 515 281 392 125 537 411 749 645 455 447 45 520 509 690 486 470 42 713 501 623 315 313 617 719 873 813 388 648 647 40 666 571 909 797 594 659 285 735 374 253 664 511 835 826 653 693 498 814 696 507 351 937 779 525 541 476 56 926 486 526 269 931 683 189 878 416 836 816 29 287 872 575 183 696 477 629 254 598 573 32 646 15 21 73 692 351 185 128 324 910 870 775 228 681 511 210 106 56 823 570 442 740 880 716 362 50 686 327 274 948 149 757 587 734 218 259 942 182 828 207 538 545 471 840 38 90 612 163 285 744 518 441 805 980 702 721 820 109 8 183 320 738 186 11 593 514 680 997 2 584 827 652 438 812 402 385 562 308 888 347 605 596 932 498 294 956 808 863 946 201 767 560 665 902 865 410 677 30 10 780 215 550 758 965 844 251 627 605 34 606 34 206 502 144 850 93 789 881 317 45 9 739 925 437 117 815 650 389 805 392 930 869 528 918 194 527 570 601 660 399 261 912 369 488 707 165 252 433 131 964 882 593 342 508 723 335 806 621 458 60 355 237 770 86 236 489 78 802 858 475 839 890 637 393 842 242 74 684 836 283 753 919 760 384 164 646 701 697 851 282 897 190 958 307 118 558 75 504 650 107 419 297 119 436 746 205 549 655 103 727 925 260 862 67 931 5 937 944 286 405 253 946 140 98 721 628 1000 26 927 554 131 320 113 17 382 600 188 185 744 413 407 155 64 689 340 137 891 21 80 54 382 142 237 834 106 688 441 667 666 69 751 82 127 855 111 70 975 461 396 720 625 547 918 708 817 215 51 451 869 136 143 540 698 485 947 920 978 474 586 415 398 642 268 994 302 877 307 847 772 546 434 435 823 536 801 761 354 617 187 284 546 907 545 409 36 603 856 800 962 852 737 3 824 369 880 77 813 941 609 712 297 427 87 762 217 431 852 988 181 480 261 867 798 324 859 544 357 252 971 568 456 343 291 358 570 132 809 729 172 672 541 876 966 861 795 908 132 331 171 730 534 316 578 156 257 423 763 127 858 230 718 373 388 998 412 682 493 276 681 991 329 198 924 966 456 106 119 592 600 62 860 468 718 9 738 891 441 995 19 915 899 787 753 651 907 438 255 695 230 425 208 115 930 670 435 921 840 211 692 103 379 678 314 454 647 549 493 295 525 904 530 29 284 888 485 292 717 837 755 777 862 894 615 325 901 889 254 609 384 640 457 709 299 383 67 240 262 209 260 796 178 2 498 916 727 87 794 453 287 6 51 827 447 653 655 871 658 0 369 953 20 420 631 772 463 654 626 241 531 487 23 677 56 469 226 911 695 16 768 895 57 346 852 835 229 619 903 10 271 403 18 466 166 519 712 64 30 666 788 291 698 424 112 903 69 661 996 68 709 404 369 939 288 523 690 366 609 336 424 865 10 91 556 530 56 490 546 428 349 75 829 528 804 7 461 933 208 614 502 974 366
660 436 322 667 432 603 825 583 490 650 404 594 358 588 13 861 500 808 148 596 939 379 593 30 795 153 43 47 14 341 856 426 429 410 383 441 114 249 130 664 702 15 164 861 71 878 712 120 763 353 240 81 967 106 486 952 988 292 766 688 898 548 561 13 74 892 403 185 351 291 951 712 622 271 774 834 567 288 849 386 412 613 919 194 250 197 286 381 380 77 543 466 796 409 88 401 218 530 141 95 426 708 541 144 655 210 941 424 548 677 508 679 109 758 980 950 793 227 181 521 469 445 921 868 246 639 481 753 955 412 411 924 973 153 255 844 455 744 960 340 570 10 909 608 818 716 365 131 554 678 419 861 230 878 5 348 627 524 985 551 626 587 80 494 936 310 697 53 321 331 135 213 159 779 958 961 226 239 645 993 656 204 154 988 817 519 385 304 518 564 45 133 313 752 297 371 757 560 225 638 643 411 272 962 253 989 233 740 942 128 893 141 700 177 906 705 479 625 993 328 90 418 852 543 880 331 586 489 542 11 450 890 217 615 972 417 801 349 875 75 425 672 630 397 279 18 275 53 896 12 462 921 937 797 149 990 323 277 688 336 807 149 594 4 546 890 407 122 792 551 603 481 815 766 908 697 841 43 524 820 869 866 674 370 236 263 278 429 50 230 99 429 495 632 618 301 752 322 847 65 647 168 989 48 125 75 831 888 771 841 293 176 116 418 0 585 291 439 245 431 877 894 194 728 191 435 439 969 399 545 400 6 887 419 824 867 105 800 394 398 580 39 987 76 252 908 113 582 595 79 597 910 781 206 488 494 885 801 79 41 167 640 102 704 679 782 64 285 994 958 539 555 640 412 466 489 424 626 999 518 129 310 947 477 459 455 271 918 935 671 519 672 326 302 531 308 711 477 957 39 829 972 707 806 209 946 444 339 377 573 142 864 180 511 727 37 991 625 84 375 361 361 974 977 971 940 530 770 162 445 728 644 375 532 802 597 22 135 360 540 395 355 26 795 976 398 482 347 100 781 551 311 986 724 671 62 189 3 502 855 651 265 591 784 839 701 621 726 292 679 350 446 732 223 777 661 729 625 312 959 709 402 726 69 51 700 658 114 406 51 204 171 520 511 18 716 776 289 769 976 555 807 473 580 483 424 886 404 684 763 98 701 926 202 21 807 213 607 262 472 558 549 63 187 53 924 281 763 49 232 198 705 94 419 374 977 691 919 889 655 828 266 299 991 598 382 409 531 258 416 369 297 39 881 949 967 371 442 905 695 35 818 928 937 979 416 662 815 799 700 23 29 805 721 501 712 747 748 54 873 34 379 151 432 331 448 961 157 689 408 152 971 609 688 610 837 624 962 379 480 538 848 282 516 330 414 494 25 536 951 384 502 368 134 990 528 943 298 669 155 115 41 619 881 523 906 811 19 678 741 703 248 857 716 199 626 764 853 514 255 492 479 179 402 575 53 568 427 515 256 285 639 631 618 61 956 742 921 758 563 940 783 552 223 156 584 363 639 474 169 563 26 773 387 93 434 283 28 607 732 428 770 681 897 845 519 78 598 387 181 895 995 695 507 959 10 730 428 731 616 739 345 634 582 526 405 276 934 978 465 207 645 787 448 382 567 401 742 328 907 888 103 310 138 4 382 146 506 201 561 214 420 315 96 924 566 242 622 205 179 238 782 918 721 705 500 719 919 867 634 584 267 534 575 491 477 740 149 863 66 648 56 464 626 803 330 349 650 778 804 314 312 192 498 858 146 470 405 123 664 46 808 649 619 370 870 405 548 475 580 537 317 540 32 835 807 332 413 890 631 260 738 950 596 10 951 965 659 503 141 899 400 175 813 562 308 995 789 816 389 917 912 72 508 117 179 184 963 118 741 467 743 998 167 443 357 431 36 789 198 138 475 963 558 288 212 277 40 997 211 493 278 741 333 339 916 668 353 211 861 953 270 3 883 750 949 101 978 528 836 392 85 461 537 901 160 874 484 657 603 977 522 391 462 69 191 206 413 751 98 422 769 915 508 305 695 907 547 308 913 393 452 353 324 120 334 229 357 318 399 174 399 336 850 962 299 833 484 894 42 745 280 559 536 2 381 765 590 812 58 345 408 73 224 96 29 337 452 16 811 341 506 496 575 171 410 600 189 304 983 821 215 667 801 744 951 873 285 284 361 107 891 356 783 791 638 32 58 553 706 441 433 583 811 975 852 388 133 19 600 708 701 421 885 608 360 720 54 516 935 900 547 772 829 632 571 650 224 124 326 585 217 6 309 653 973 86 441 132 322 228 557 127 987 762 127 891 548 178 210 846 562 767 486 613 363 535 468 736 109 254 867 945 394 188 375 223 405 588 826 389 306 440 777 376 461 172 671 298 334 52 618 851 329 327 438 779 659 521 143 372 448 696 195 190 237 9 195 666 16 910 519 663 413 366 947 480 520 819 720 577 527 871 548 161 960 507 316 311 415 153 492 625 61 701 842 446 195 743 961 956 378 270 829 344 44 352 329 445 88 144 245 806 814 256 776 449 573 836 180 872 263 136 112 402 395 676 210 969 892 160 160 155 727 460 765 28 599 922 587 367 970 92 368 859 901 119 355 790 212 301 71 629 844 259 458 251 500 876 452 143 473 434 85 325 860 1 137 316 23 589 262 830 153 423 227 103 196 484 132 458 849 504 944 121 389 60 441 797 781 40 165 476 650 354 191 783 270 565 110 641 324 784 96 710 524 601 978 221 339 855 730 870 961 247 737 66 836 57 363 398 611 929 998 844 856 249 566 970 777 838 171 147 640 329 89 165 453 545 438 683 91 44 698 576 767 693 222 177 474 612 830 433 715 564 105 932 395 17 46 780 49 754 638 646 449 219 479 263 738 414 865 335 453 196 140 944 962 837 505 913 302 517 690 637 273 91 242 187 243 83 800 768 203 212 47 722 985 677 913 665 455 706 552 362 529 544 359 865 669 529 979 65 208 590 189 938 688 664 898 309 738 75 297 241 124 513 201 734 249 202 852 992 617 615 939 158 87 680 919 472 509 931 448 430 467 738 749 274 391 193 805 139 399 56 543 453 223 248 296 884 808 340 968 140 100 550 558 920 840 237 397 690 870 934 434 42 942 112 368 746 434 12 260 599 476 737 354 477 35 636 284 169 312 682 266 927 941 234 594 333 332 176 383 654 492 231 748 468 481 808 45 581 84 860 915 295 448 628 808 243 658 48 986 68 673 775 466 638 183 437 851 759 372 37 66 533 349 948 528 97 917 227 372 390 466 644 979 67 157 427 478 713 874 220 195 714 659 800 734 36 569 724 811 616 153 239 734 505 285 673 33 725 987 761 73 914 745 244 976 77 546 827 317 122 991 579 250 809 327 182 565 569 741 704 781 111 963 195 457 11 688 81 832 716 179 257 548 137 494 452 51 861 385 126 58 788 301 415 969 506 517 916 532 522 361 47 611 319 922 95 522 145 779 134 137 721 813 635 299 273 493 862 847 605 273 418 428 166 689 334 155 968 694 357 211 128 73 200 535 157 399 408 654 438 906 582 383 785 258 203 885 216 810 574 496 287 275 498 873 699 736 912 898 823 394 290 55 397 946 675 820 571 563 300 949 108 481 760 51 954 580 131 880 499 314 24 590 7 440 465 128 168 854 596 97 587 594 289 120 642 712 897 180 578 54 456 653 639 382 378 368 435 993 417 771 296 137 866 901 489 664 686 519 306 215 76 251 133 734 463 772 620 808 85 387 733 72 224 149 497 365 633 160 572 714 222 564 186 828 29 680 930 916 110 573 903 16 652 481 232 87 511 746 952 974 267 882 814 746 33 859 923 330 82 975 268 121 904 561 925 520 755 240 782 117 471 688 614 590 413 655 512 758 264 207 964 758 946 524 840 828 269 365 566 938 604 390 687 149 265 146 346 760 173 816 850 329 15 927 557 269 20 214 294 618 981 203 27 566 62 379 447 15 183 642 31 921 547 745 185 200 854 20 436 426 416 355 320 555 661 496 902 393 560 634 592 589 451 75 261 137 478 226 748 748 41 633 864 604 25 809 59 961 756 879 573 18 911 668 163 27 448 922 170 840 87 901 38 710 749 303 879 76 853 460 343 443 842 128 150 743 266 249 794 113 89 752 882 836 735 300 8 585 611 315 982 933 834 737 933 159 672 565 487 340 58 275 302 764 556 302 210 191 510 252 55 449 723 614 848 893 868 318 717 214 355 131 30 53 106 145 670 168 359 899 984 109 718 306 420 24 843 208 317 208 798 868 457 544 70 728 348 729 983 709 602 433 338 710 342 868 804 999 623 49 786 305 770 76 617 482 410 960 442 62 208 47 396 419 215 161 692 420 197 517 685 427 694 805 715 308 347 31 606 847 878 602 104 219 485 469 532 567 996 835 826 206 280 272 549 20 381 994 373 233 966 726 698 491 454 881 386 116 832 499 509 353 307 677 303 474 883 764 659 250 881 275 822 639 525 319 810 563 527 5 324 877 235 271 753 503 892 997 813 691 820 732 364 17
456 578 4 683 178 767 300 800 119 160 362 886 698 715 868 480 637 50 113 663 623 126 512 666 312 218 856 145 118 407 219 834 678 153 24 661 577 201 367 89 872 51 189 747 760 269 813 663 231 953 285 29 700 671 918 350 21 314 555 123 615 183 772 590 910 139 672 134 54 952 811 872 64 963 199 221 414 253 524 674 164 668 733 909 405 694 235 238 162 251 729 705 91 986 528 159 988 177 916 214 407 903 43 729 207 586 876 840 992 524 905 11 693 130 671 535 336 152 775 460 194 607 754 376 400 644 147 631 408 842 963 481 228 851 27 301 920 359 345 981 185 674 737 606 563 356 586 616 825 249 454 499 412 103 371 320 540 745 606 27 708 823 357 632 375 344 57 311 493 388 536 642 474 792 259 44 682 307 769 127 516 871 33 989 857 2 739 470 10 623 628 667 482 634 143 288 158 820 373 338 386 730 296 500 322 174 327 640 437 199 579 596 87 540 748 605 949 585 491 154 704 497 63 682 126 105 394 752 801 715 715 712 666 607 971 707 664 501 768 469 874 673 890 155 558 863 680 973 246 677 28 314 311 164 380 699 738 423 93 366 444 393 655 43 337 462 851 957 767 293 341 789 584 600 177 412 271 387 791 176 597 726 294 828 873 196 80 737 987 227 911 729 67 154 995 46 924 725 716 72 589 264 620 883 994 598 507 485 632 277 103 888 556 597 365 102 582 343 383 341 850 957 140 840 505 747 891 275 930 351 433 836 329 643 403 273 727 923 802 605 588 401 958 167 542 690 23 512 797 848 928 827 179 319 66 1000 635 729 846 262 374 348 415 686 483 139 42 849 328 848 792 906 234 92 270 41 107 486 965 800 265 684 571 348 175 985 513 745 41 593 136 447 551 691 862 797 804 828 181 119 111 685 578 418 639 978 901 288 434 25 455 484 276 295 643 660 919 707 503 617 486 621 662 147 309 230 852 927 624 963 399 876 758 730 969 69 552 321 18 198 520 43 725 803 438 135 239 853 533 726 401 103 447 332 817 900 545 236 19 476 616 620 539 203 788 993 627 240 431 219 289 517 307 950 273 531 838 783 710 713 498 170 576 336 638 266 703 3 720 343 968 801 56 124 602 519 937 873 106 395 306 567 562 961 317 113 956 315 687 260 723 355 463 328 51 579 933 475 318 204 923 583 73 758 435 863 49 458 77 411 882 491 279 656 705 116 297 750 277 225 865 642 960 614 889 624 511 728 116 707 695 505 389 317 180 271 603 514 816 310 830 928 418 112 20 787 926 575 145 981 896 684 423 695 248 115 206 635 819 276 425 680 36 868 121 480 377 509 313 449 292 391 735 255 773 911 470 428 452 607 332 189 732 10 613 158 574 5 370 802 667 974 895 37 810 992 492 594 944 678 105 113 149 814 267 915 989 367 771 224 647 428 238 320 547 858 170 468 900 8 160 588 634 100 782 863 659 136 171 475 477 551 120 559 153 422 174 498 787 903 53 564 922 379 619 623 134 843 356 669 368 85 218 459 308 157 777 507 743 246 241 43 0 296 461 510 102 450 34 902 800 253 393 843 465 29 599 801 427 154 210 935 303 22 340 878 466 560 936 717 945 836 526 459 304 31 275 323 288 604 999 31 587 856 1 539 549 428 859 855 996 942 502 277 837 983 976 711 854 778 836 490 886 37 522 932 912 402 515 107 346 686 269 198 858 126 422 880 878 444 904 115 333 439 98 876 436 866 726 701 953 499 490 509 902 156 391 422 479 385 651 162 428 492 261 130 50 109 471 814 69 662 220 731 888 465 197 953 83 993 14 474 37 753 747 645 237 283 184 225 457 465 843 101 225 815 419 653 929 429 753 706 109 398 580 953 752 388 697 263 845 31 808 302 565 658 948 484 575 692 630 798 892 409 553 137 879 939 152 168 932 788 95 592 364 533 450 653 272 383 355 900 211 582 230 865 453 110 137 289 72 42 661 373 689 376 883 905 724 97 254 186 90 55 146 349 867 534 821 48 467 287 128 429 532 210 16 76 388 121 212 542 869 311 31 864 372 860 472 378 284 276 684 692 793 558 47 446 29 509 221 674 740 300 130 916 557 307 927 703 302 356 548 617 770 991 621 949 110 403 441 393 133 614 517 166 736 784 818 30 99 154 554 876 5 772 561 720 124 54 975 3 728 828 481 38 232 587 669 543 122 220 803 426 993 179 123 586 612 978 711 979 335 945 354 845 161 884 595 460 709 755 568 792 691 639 694 538 390 150 514 605 583 942 344 546 76 77 281 215 759 219 921 353 756 541 298 480 909 765 931 389 295 511 982 639 757 382 361 529 590 155 443 553 30 591 287 406 325 629 652 710 546 578 257 948 871 615 594 916 938 348 766 912 979 739 398 81 283 485 860 711 636 395 251 225 115 693 955 561 392 271 141 736 785 141 761 865 611 226 489 73 935 895 129 729 224 746 142 957 884 443 404 970 853 882 157 256 445 448 58 104 258 197 596 269 529 835 967 420 448 337 426 881 805 78 523 244 290 630 410 173 459 544 343 677 648 266 907 277 866 173 131 296 504 706 835 37 822 298 893 570 509 607 127 292 631 807 406 846 746 818 244 928 990 785 559 341 411 21 320 857 591 227 190 134 82 560 763 250 291 120 112 392 13 45 521 809 832 376 834 44 17 481 11 552 86 221 762 63 550 799 861 372 201 56 360 421 730 554 351 139 338 741 941 514 780 974 92 282 446 120 908 113 81 876 71 140 183 930 608 728 829 760 417 711 742 428 413 810 169 377 541 465 250 462 985 500 534 581 65 56 384 285 440 732 806 342 330 158 282 847 946 530 35 429 824 603 795 564 665 962 253 945 827 389 226 123 88 610 222 252 326 858 749 62 970 887 942 643 934 902 894 203 202 988 163 224 676 512 464 191 249 650 897 765 914 382 913 9 217 483 670 6 208 586 468 993 717 183 7 372 12 788 649 11 2 274 663 258 188 30 585 268 721 725 62 518 366 543 497 831 831 609 458 21 581 663 421 453 44 674 195 955 387 337 734 559 973 960 475 55 494 110 52 985 192 584 324 247 462 374 125 60 233 281 78 452 784 666 794 272 954 955 570 428 263 733 681 565 240 138 108 104 839 185 9 700 741 1 480 138 409 413 604 87 718 240 828 77 40 108 951 289 139 984 266 225 600 729 692 291 376 469 70 505 506 342 640 988 508 610 460 3 986 460 205 213 203 163 214 483 94 445 943 614 114 211 977 868 382 709 243 80 39 174 683 93 429 487 722 216 209 553 96 107 864 36 701 877 420 150 537 224 488 142 569 934 89 323 74 672 473 26 840 35 75 418 750 572 598 956 247 310 495 339 485 78 430 765 633 365 657 613 610 247 592 255 543 392 531 659 826 776 939 209 186 97 359 571 675 379 870 677 917 477 385 659 814 373 812 295 245 445 778 829 278 362 538 617 349 193 959 881 229 949 653 313 97 130 855 376 165 59 173 892 213 714 981 630 961 867 765 59 154 83 519 898 841 540 321 964 8 600 702 912 314 683 617 140 487 116 642 917 673 479 242 807 978 237 151 434 61 34 898 122 501 732 172 809 745 919 544 136 650 636 46 892 776 587 104 425 198 637 903 14 84 858 397 497 833 996 200 649 138 286 264 780 645 521 744 214 863 14 618 831 347 516 268 540 227 841 25 762 674 436 706 239 527 429 699 545 223 886 781 257 85 401 881 858 998 14 144 215 339 355 644 377 714 645 252 506 983 374 331 550 626 112 449 870 972 452 396 672 572 184 499 127 751 332 690 779 885 579 439 47 348 537 315 173 685 399 799 388 809 574 966 743 593 334 350 678 899 377 256 95 798 403 204 910 847 739 915 426 260 31 358 738 38 65 950 718 381 279 416 38 6 259 500 197 707 926 150 12 182 639 906 725 352 963 755 460 100 265 952 141 155 639 783 862 947 400 353 290 168 645 451 228 402 480 974 104 779 30 55 581 60 247 530 964 369 768 696 564 216 582 156 430 980 834 255 511 625 879 342 940 789 582 510 147 560 534 117 737 274 164 820 805 3 821 957 620 605 271 849 475 187 999 607 605 442 743 880 617 564 793 573 738 731 210 614 376 668 464 59 152 713 159 45 457 601 355 323 981 842 385 677 135 363 262 764 658 688 420 135 50 166 727 280 454 159 351 887 927 712 305 286 318 293 302 478 853 101 763 193 289 823 666 660 402 844 605 68 423 646 551 877 948 22 950 424 513 848 611 566 652 629 932 176 195 786 278 378 549 476 633 925 878 395 66 432 139 964 926 686 563 379 856 32 150 609 967 962 490 984 460 310 21 991 82 622 1000 236 759 305 591 132 677 567 815 997 911 301 140 484 412 167 343 496 205 191 226 656 684 679 802 196 250 316 949 319 455 215 542 641 815 654 718 525 804 48 123 79 808 790 668 774 562 334 148 26 827 658 503 815 281 15 106 469 603 299 24 518 405 535 612 148 644 807 519 875 823 796 667 719 682 262 917 940 346
34 378 313 251 687 896 414 535 627 666 421 325 699 197 73 886 382 35 727 461 744 775 955 986 828 191 921 405 333 293 899 207 698 425 595 617 486 266 273 530 761 219 339 919 663 86 938 181 109 533 528 664 460 434 911 925 429 113 3 207 71 249 610 290 464 346 602 373 917 674 257 595 354 805 736 55 936 889 804 68 869 472 373 717 360 717 976 717 152 568 694 47 991 132 892 272 121 687 489 934 444 51 801 126 939 697 597 996 740 490 172 886 961 791 283 345 969 540 128 563 209 965 995 907 394 44 941 841 338 94 198 705 931 787 347 124 136 663 454 900 282 942 870 933 448 257 455 762 458 171 810 531 601 648 709 281 335 204 905 241 577 992 717 157 93 165 692 113 249 984 799 526 811 384 635 709 712 494 111 777 265 968 782 437 666 42 457 24 922 898 361 858 436 535 851 769 898 671 606 670 479 396 184 696 648 630 311 790 381 288 408 242 174 446 294 190 879 964 520 647 657 953 706 599 120 178 118 202 262 165 462 719 930 627 248 257 447 844 964 149 514 815 503 716 168 123 223 735 638 909 332 612 469 535 315 770 417 491 915 825 746 651 990 333 505 695 235 367 970 646 393 459 838 35 592 670 732 386 167 283 884 551 958 701 116 695 8 69 616 617 647 275 846 582 110 908 889 39 713 209 550 322 998 26 575 125 54 695 2 488 35 596 481 554 629 858 405 255 256 956 509 941 632 734 812 594 61 997 432 717 336 374 544 747 511 486 751 542 859 53 451 362 781 726 438 863 272 760 351 187 757 88 9 663 247 826 437 797 99 459 245 568 359 115 119 598 896 537 999 813 154 662 164 500 389 570 401 413 495 62 138 710 716 124 618 601 756 868 987 977 420 833 487 922 620 383 887 759 671 622 32 267 6 233 357 762 857 451 952 62 587 202 534 991 783 51 561 394 10 108 815 325 816 458 538 338 207 418 362 300 220 70 745 417 772 325 731 642 406 107 186 506 166 252 693 336 776 303 540 148 4 7 222 796 289 591 173 609 642 864 88 128 268 12 453 216 476 639 449 687 591 102 737 753 112 625 51 968 579 163 633 142 956 636 199 475 660 843 507 161 556 34 836 688 572 475 683 151 548 95 303 15 730 221 830 508 881 856 670 985 328 752 574 649 157 170 928 774 391 857 770 424 824 364 954 632 598 14 802 896 403 579 349 437 44 523 415 499 803 368 766 154 225 339 254 557 894 79 65 658 543 316 202 272 833 191 341 654 106 879 861 162 564 89 701 846 522 658 488 584 345 607 589 990 176 620 379 532 702 490 0 772 583 645 661 609 754 119 643 885 780 263 344 215 768 464 490 319 295 661 353 834 147 131 37 225 22 655 668 773 126 577 316 607 439 231 56 324 819 861 853 930 181 219 665 703 412 838 292 404 321 351 787 618 521 963 680 777 985 222 681 41 21 666 15 897 545 301 326 417 924 126 708 1 232 228 322 914 368 995 753 362 193 138 378 760 992 22 639 425 609 92 988 665 542 485 340 117 546 921 472 257 31 88 98 920 758 221 19 41 33 299 129 796 95 144 800 798 622 306 728 87 64 475 630 301 278 408 144 1 411 446 234 732 876 651 873 402 58 912 862 524 982 327 607 417 980 300 485 522 241 285 626 711 482 173 134 877 365 736 187 585 250 822 494 186 788 445 271 684 160 576 122 276 101 628 196 411 388 809 983 431 306 591 789 684 669 189 808 683 133 566 652 346 653 644 849 733 463 380 805 435 923 336 25 273 874 329 769 928 290 465 318 740 423 221 742 189 366 14 263 174 623 326 944 775 809 618 171 653 239 438 1 602 974 241 312 140 363 845 508 61 430 974 459 42 994 702 516 445 741 931 67 375 691 848 558 941 566 691 228 946 613 659 435 127 96 575 478 517 369 397 700 261 410 179 79 458 293 137 358 480 624 860 858 199 679 290 330 322 547 249 966 164 655 401 880 783 383 19 240 53 714 377 852 541 611 635 210 643 913 43 227 220 82 30 41 550 773 931 182 416 440 527 422 805 959 310 374 172 78 873 710 709 527 894 255 521 299 135 818 95 38 620 159 725 940 211 567 156 578 825 719 174 908 879 933 764 308 385 677 853 510 315 5 980 46 733 287 471 215 763 103 118 214 179 470 726 149 812 555 898 759 91 951 743 291 932 348 75 500 128 778 981 185 723 404 244 646 98 854 539 269 993 524 129 24 772 967 102 190 126 644 249 864 119 74 176 925 728 929 121 236 666 525 609 897 932 175 317 27 756 562 792 686 612 586 951 837 416 765 336 258 737 829 9 559 939 75 414 649 901 831 23 725 246 883 862 309 552 785 366 188 930 684 909 947 149 743 970 573 644 443 760 107 489 918 339 496 271 450 124 979 327 841 638 722 721 739 471 304 874 497 802 165 307 87 484 667 56 433 9 795 552 619 652 903 584 532 943 504 385 945 15 989 176 216 855 91 242 775 787 145 437 539 616 155 501 29 323 604 47 927 758 425 177 729 256 59 448 697 581 398 870 113 669 140 122 12 273 105 976 576 964 535 10 690 593 718 934 130 646 793 101 84 25 380 38 466 808 946 77 77 279 302 286 452 89 53 727 123 901 200 353 752 223 916 773 868 557 47 853 685 378 715 691 764 635 588 973 767 992 711 688 183 651 827 768 612 104 792 603 468 540 259 405 676 58 747 31 822 117 777 264 797 451 314 901 400 131 675 310 968 374 978 437 208 548 386 41 276 14 848 992 513 958 279 248 885 504 76 732 385 457 16 503 370 69 774 869 502 51 125 942 251 174 86 765 882 714 563 696 997 936 891 680 471 764 274 650 270 670 201 222 375 202 689 334 866 270 498 61 760 979 907 820 63 996 695 667 170 381 72 860 943 66 842 653 428 550 798 786 636 553 549 103 320 264 143 430 229 897 284 97 224 155 703 942 832 516 825 865 608 437 211 603 934 585 942 803 631 629 957 813 162 541 92 578 243 117 755 44 141 100 192 97 191 437 493 892 557 748 791 291 850 195 937 36 221 42 650 987 114 872 11 699 902 22 14 137 297 575 372 391 571 234 260 994 203 551 617 947 570 64 834 451 935 584 512 605 506 153 280 809 402 858 307 601 890 505 300 383 593 640 790 549 337 976 705 821 734 812 197 43 416 756 288 602 721 556 83 84 204 866 960 183 434 74 427 607 817 267 886 671 581 969 371 854 784 131 177 550 484 443 396 504 80 173 871 148 762 471 146 825 142 265 678 814 474 256 30 547 835 152 384 490 195 753 28 374 826 335 735 597 813 541 43 995 277 999 658 819 163 75 158 985 237 61 473 499 948 454 553 898 81 28 392 604 856 42 446 438 491 96 205 55 914 970 104 362 763 374 560 346 568 535 659 908 66 632 536 694 962 579 519 533 266 628 843 351 501 4 85 571 530 12 461 461 23 108 973 178 674 616 779 355 599 860 932 711 480 855 912 587 600 817 137 409 310 525 986 412 267 679 151 148 20 718 920 986 194 690 515 451 596 97 582 689 52 115 839 785 426 856 456 397 206 767 794 796 605 723 108 752 90 732 298 135 355 892 796 873 367 244 45 787 352 109 723 805 910 36 641 273 55 205 131 541 807 631 963 206 68 330 69 148 878 331 89 348 431 497 156 203 230 21 364 385 654 41 94 452 844 407 749 101 552 365 625 303 704 488 584 885 42 800 253 363 117 85 139 231 275 786 319 517 301 603 323 682 541 977 18 582 872 46 36 636 442 987 60 436 148 635 580 767 738 63 863 48 324 226 615 65 554 172 855 447 50 63 346 550 49 1 407 343 972 40 860 132 219 196 971 823 662 969 212 979 840 302 329 628 97 243 100 375 628 315 285 196 993 891 651 35 975 15 603 457 26 30 124 388 102 924 926 268 7 74 264 367 418 384 640 50 150 416 750 320 390 428 217 208 950 566 977 128 189 223 467 774 325 945 720 898 707 240 178 123 62 439 696 746 343 931 888 414 771 322 465 258 984 482 523 132 526 1 135 867 226 349 238 490 621 633 847 924 823 981 901 496 317 616 57 626 688 530 40 800 724 938 413 965 996 276 551 618 244 612 342 946 877 438 645 854 399 262 13 586 664 518 733 598 585 222 909 926 132 513 169 69 48 895 673 53 748 732 906 535 331 9 537 92 153 414 517 886 281 233 161 41 397 729 419 742 865 841 893 340 233 607 424 854 242 147 814 83 376 409 565 459 594 926 682 480 981 786 179 555 845 707 590 169 445 522 820 939 900 482 875 28 614 14 634 174 477 133 296 540 246 109 904 642 518 534 529 404 475 86 483 232 637 668 786 743 965 941 492 680 377 177 231 634 305 492 895 199 806 943 919 183 821 158 953 958 441 24 949 415 395 311 533 656 327 749 569 162 350 383 387 623 17 862 180 694 213 293 531 812 127 681 867 882 218 656 286 545 252 846 672 902 409 241 70 189 334 966 356 921 261 452 726 35 115 107 499 398 656 21 39 503
314 171 810 724 191 200 994 599 826 854 134 513 517 504 677 49 723 359 146 154 671 129 181 503 362 256 48 962 138 722 222 427 820 685 106 708 783 49 553 552 682 731 230 22 662 147 103 392 502 569 679 268 992 307 498 124 463 660 714 702 995 303 382 619 702 17 613 848 609 922 122 353 476 764 322 996 120 667 823 283 648 165 631 661 26 821 737 933 358 282 794 930 99 888 265 200 406 615 61 894 972 694 525 755 270 242 273 160 635 247 387 565 44 283 937 636 990 469 438 365 298 688 977 837 898 44 505 462 291 479 769 493 288 593 775 642 252 773 169 930 663 371 785 113 94 700 77 343 764 943 630 782 681 600 604 636 217 989 281 822 437 290 924 171 857 528 176 238 13 670 547 945 918 947 301 497 418 759 984 684 981 351 755 11 842 259 552 815 529 281 894 204 622 881 541 959 336 136 907 884 965 62 427 73 170 628 117 591 214 471 922 123 954 746 327 790 570 528 873 507 745 660 205 218 908 587 819 808 717 413 917 381 357 933 445 443 976 898 320 815 877 186 32 401 31 484 771 65 340 304 952 544 186 11 515 378 658 457 326 915 257 60 19 428 770 171 902 484 22 626 733 810 59 538 250 94 712 723 583 401 953 133 305 668 509 497 940 535 978 469 302 928 926 281 198 508 450 817 27 596 189 360 836 92 878 687 858 375 405 601 150 717 904 733 101 469 33 460 668 404 165 349 928 789 608 993 497 902 641 767 697 128 510 761 601 645 653 377 300 787 599 565 831 298 457 394 629 769 654 960 893 730 846 876 557 665 79 935 466 926 472 599 90 599 212 938 789 283 491 570 315 345 442 634 384 258 566 220 312 944 68 81 272 380 518 249 594 721 109 370 580 574 784 664 860 7 680 589 309 637 112 137 342 935 421 421 279 471 501 732 187 376 773 485 40 550 506 460 896 781 385 604 854 721 483 395 774 680 154 330 596 312 851 935 256 44 993 106 700 220 263 154 91 543 30 479 960 896 699 215 997 434 287 675 110 264 255 568 670 991 219 779 876 925 480 477 844 78 652 766 352 922 974 358 862 579 698 756 160 391 67 66 201 184 9 619 925 231 328 288 781 643 316 757 469 176 555 370 115 427 231 333 449 590 132 682 2 332 522 648 448 156 791 389 404 429 262 1 125 504 137 620 945 2 331 517 748 490 275 209 666 531 247 333 21 857 429 294 623 464 145 649 143 738 286 409 532 263 410 553 307 582 812 212 278 60 141 751 386 894 456 416 370 28 669 849 542 710 451 914 415 29 795 210 89 11 216 278 725 37 313 936 102 234 758 368 778 126 892 792 576 927 233 873 852 739 114 61 932 622 645 446 266 98 927 632 43 122 931 149 334 462 719 481 487 600 78 49 772 328 447 676 963 743 417 284 903 921 806 911 193 486 556 36 559 590 228 8 767 185 126 942 691 152 964 939 164 818 841 287 882 854 475 608 274 824 155 706 70 746 66 643 792 775 413 283 367 782 716 189 444 19 554 162 727 681 933 704 277 82 638 748 786 497 780 560 879 222 151 659 144 998 983 725 961 883 798 829 206 321 636 237 619 531 620 994 481 871 478 342 749 651 695 278 683 414 436 481 938 842 149 543 867 291 617 498 921 846 401 641 467 62 753 644 389 26 268 965 743 155 407 706 440 912 425 528 548 269 891 248 339 359 627 736 47 504 284 743 754 305 200 745 678 211 411 55 237 588 612 309 229 657 4 23 82 147 131 354 856 187 568 632 95 40 51 172 96 379 261 991 221 584 500 124 184 823 909 121 244 915 207 521 236 569 486 290 837 710 7 803 827 871 204 734 86 751 310 471 920 691 816 488 872 676 809 379 495 465 667 248 18 529 58 387 88 328 37 679 833 604 377 172 280 847 3 231 296 446 800 326 849 286 234 726 174 897 647 567 571 974 726 145 607 153 859 314 353 406 562 588 42 336 11 23 85 635 107 7 980 937 81 532 318 571 538 245 782 824 628 273 55 382 752 966 147 941 285 536 544 345 537 804 957 459 473 899 188 952 934 867 895 873 209 360 64 463 366 138 558 621 65 168 516 966 435 614 802 528 639 157 947 959 238 429 884 682 248 113 818 37 379 663 464 50 889 755 989 195 303 545 912 673 715 989 651 333 711 932 942 108 821 761 453 287 760 370 564 421 337 905 397 545 832 65 660 493 180 222 811 699 171 519 12 48 689 137 348 915 264 53 443 532 704 93 915 152 424 577 838 615 973 957 223 98 736 603 484 429 998 897 923 88 350 537 208 219 53 932 84 773 197 478 395 483 762 305 178 431 591 373 761 980 673 20 390 966 57 851 430 605 416 517 8 822 546 466 400 757 100 262 742 497 108 10 539 34 801 854 665 204 295 387 956 917 80 582 135 820 161 277 808 934 391 1 533 445 880 80 865 426 939 737 378 999 124 359 168 949 323 252 374 469 848 759 560 517 215 990 549 275 423 254 572 533 551 911 60 307 218 39 398 730 835 53 148 556 941 674 644 118 536 116 380 224 140 279 152 198 822 106 740 993 311 779 911 818 514 304 642 135 790 315 225 961 602 346 643 664 97 797 766 871 913 359 585 861 523 495 527 372 364 715 333 820 874 87 365 513 530 770 625 487 632 529 709 58 534 896 6 25 196 399 946 26 471 492 890 824 996 682 722 744 757 611 701 508 493 831 123 629 166 920 330 338 637 85 610 686 0 465 756 317 793 299 624 340 344 661 321 386 944 599 897 213 815 289 887 590 949 248 747 726 796 58 308 902 968 181 569 528 354 228 659 554 797 326 23 701 633 433 402 480 649 440 393 461 420 198 459 857 46 919 159 745 573 735 919 1 646 931 988 91 363 659 853 400 111 893 465 560 600 370 130 904 368 563 830 779 325 42 578 243 220 79 787 432 729 889 213 195 477 502 724 865 243 237 304 629 412 516 185 232 828 463 494 859 577 580 282 810 744 855 490 852 172 613 355 596 598 112 128 162 373 545 531 845 271 364 507 295 584 719 289 488 696 66 269 573 738 208 504 108 582 571 813 577 825 638 686 193 203 173 345 491 290 193 776 490 409 167 595 925 375 691 25 265 28 379 39 781 76 67 847 899 192 17 489 57 347 855 468 970 839 640 746 78 210 554 979 881 656 639 845 333 177 749 935 679 721 250 868 547 455 153 597 243 951 8 718 483 521 811 672 912 496 897 399 570 657 425 432 989 306 861 888 446 98 321 317 92 73 480 535 780 592 560 685 852 24 785 335 797 292 559 864 358 360 586 589 772 561 290 83 345 1 906 419 446 293 91 5 674 422 5 72 846 713 787 982 723 850 325 511 469 866 913 434 350 241 690 343 339 614 907 843 647 299 557 38 668 119 376 190 84 260 658 987 250 621 584 452 289 640 828 16 394 731 995 361 932 914 314 17 838 900 662 574 282 396 655 383 975 734 13 240 588 163 23 886 76 863 202 750 913 121 365 346 547 634 603 803 953 705 602 338 683 118 778 446 852 581 857 545 756 381 542 763 837 512 869 943 131 520 334 869 134 655 163 194 710 508 782 324 553 768 484 356 200 224 474 971 344 708 499 618 626 63 199 588 905 34 93 611 935 728 161 930 698 929 542 414 218 462 711 403 381 15 943 36 453 804 995 133 800 824 773 751 728 175 565 899 652 359 926 319 421 235 783 388 295 707 5 805 724 499 603 958 576 259 437 788 608 351 385 376 470 56 545 693 893 970 429 10 870 524 130 966 476 692 797 431 184 615 34 650 764 127 768 565 405 20 445 482 583 93 193 202 318 626 135 426 222 226 427 526 300 211 208 881 210 967 310 567 95 249 588 948 824 969 656 71 581 985 840 905 712 962 840 540 898 991 759 136 562 394 731 75 318 777 138 332 798 684 801 513 256 246 358 41 575 664 641 158 805 730 126 986 930 195 857 369 564 254 57 129 625 349 930 69 905 579 695 735 614 955 152 341 156 167 878 461 974 759 48 710 197 575 281 703 373 688 522 157 303 975 943 875 391 488 421 87 534 392 417 485 842 840 769 29 542 870 197 694 494 182 640 674 105 587 848 901 677 959 502 720 613 765 601 503 269 283 704 885 224 999 680 52 823 829 913 74 912 179 37 603 51 936 583 92 844 605 476 458 530 661 19 258 104 616 526 116 871 950 911 253 177 586 236 408 675 676 451 606 934 294 900 590 605 329 360 227 366 817 150 54 82 433 461 855 980 779 728 439 350 199 752 593 276 528 390 470 383 519 652 156 529 153 885 861 945 428 608 871 388 690 366 35 372 45 297 371 555 173 152 276 751 492 646 245 68 563 214 242 767 739 960 834 468 183 776 460 160 441 61 675 464 162 837 251 622 62 34 297 207 741 397 49 496 807 805 232 138 799 349 113 610 105 277 550 265 454 180 104 598 239 193 474 908 910 234 883 775 543 37 906 858 814 369 732 465 267 564 50 449 479 3 139 104 142 31 706 163 916 219 687 531 372 323 14 482
331 959 47 900 317 408 83 736 280 651 462 472 552 893 168 789 880 833 587 294 642 217 96 181 828 356 243 149 306 253 525 357 869 197 338 966 953 22 863 498 45 996 742 563 738 694 665 759 428 904 252 114 683 41 11 761 774 937 677 195 307 285 829 888 440 618 798 586 802 779 963 436 180 901 676 472 179 819 68 897 499 639 117 812 726 804 476 185 104 618 904 554 513 584 488 461 875 697 816 14 565 669 376 472 982 422 983 983 297 568 938 815 508 255 611 267 739 677 363 233 355 600 456 314 407 929 791 7 586 682 520 361 831 536 209 951 340 568 599 910 367 859 709 939 886 426 884 851 543 417 603 177 235 730 894 433 329 918 300 751 187 92 535 579 166 561 744 206 915 579 693 795 722 823 94 336 702 470 61 228 668 309 72 374 285 338 126 838 288 882 830 18 396 673 536 72 457 811 909 101 287 736 493 733 580 425 133 735 741 78 788 525 147 917 171 945 667 208 996 31 716 755 743 824 255 297 507 672 54 180 698 201 74 311 107 730 485 805 970 939 111 305 973 948 651 525 101 341 718 268 233 194 491 804 940 453 548 469 81 417 951 927 671 818 613 985 808 105 313 888 775 671 604 399 655 863 981 667 539 341 420 807 710 54 435 755 344 451 305 693 129 978 1 578 153 357 385 957 108 120 617 535 952 462 820 898 259 701 361 922 826 451 680 274 429 962 57 171 483 93 785 513 849 897 221 385 900 906 685 294 99 342 806 318 14 865 464 306 918 293 379 847 608 969 492 468 562 276 761 962 169 613 202 866 753 700 596 264 772 149 554 683 675 338 549 730 521 188 541 223 35 412 697 279 977 682 177 639 273 330 803 171 606 526 56 305 442 363 308 572 439 969 408 844 658 25 712 190 334 673 261 578 913 778 413 471 730 152 225 555 496 716 759 644 67 921 333 78 616 340 341 769 16 71 678 75 622 690 670 840 404 146 540 540 707 589 967 873 36 391 238 281 214 695 889 704 523 66 927 946 921 596 607 125 6 643 942 575 119 420 398 788 581 474 751 292 181 779 359 924 200 360 175 848 653 938 763 389 206 427 961 509 62 275 76 90 861 862 786 786 936 766 805 143 903 731 780 315 801 419 813 116 246 726 867 434 841 171 696 847 204 975 120 895 898 120 547 607 165 347 661 771 740 565 745 212 995 232 878 810 969 635 762 517 949 259 375 183 639 874 271 209 395 120 470 985 139 112 195 287 708 541 749 499 545 937 946 193 140 820 66 746 432 355 370 811 298 715 551 519 268 68 890 66 276 977 150 308 626 874 624 599 512 47 251 643 601 879 854 498 733 144 821 866 964 648 490 715 156 935 29 195 159 56 684 268 980 396 657 32 845 589 185 531 690 50 605 828 467 847 270 700 43 488 229 148 19 40 384 370 933 129 412 108 234 269 928 198 263 963 623 830 5 719 832 104 704 881 768 573 840 918 18 698 401 357 571 495 567 171 13 629 27 86 988 713 649 896 688 915 729 33 621 805 472 199 406 203 59 983 426 295 723 284 514 690 51 459 919 301 366 23 644 775 411 950 213 604 445 466 630 935 994 409 393 255 136 75 374 439 838 158 80 475 811 774 283 592 711 964 167 62 876 3 590 13 564 573 971 549 757 151 28 320 330 333 228 349 183 666 634 434 471 825 487 897 433 516 883 393 577 50 888 202 468 388 155 787 324 141 97 197 53 471 24 665 386 976 558 653 186 409 461 831 37 346 10 418 231 556 131 488 137 104 960 194 999 594 227 447 715 464 382 291 123 544 197 144 105 812 510 386 734 649 486 700 727 796 354 342 966 67 645 596 911 600 291 934 787 539 450 140 619 377 732 353 309 152 480 769 935 227 128 116 990 326 326 629 793 58 466 293 444 866 515 63 987 541 809 583 755 93 544 336 962 371 737 494 316 983 975 863 157 464 460 730 922 33 267 215 465 84 208 329 796 718 814 590 30 753 347 781 189 71 32 510 63 736 152 165 836 970 274 785 600 719 871 614 9 614 643 221 957 512 220 162 760 422 528 639 436 632 777 385 284 623 598 555 926 178 931 228 146 360 555 178 293 776 916 689 790 13 380 364 449 693 410 455 519 72 431 485 163 930 164 627 64 797 735 996 110 332 447 548 458 487 405 574 595 262 756 617 647 724 211 210 98 49 950 707 484 851 34 917 371 468 638 909 427 277 781 741 2 577 917 367 434 223 959 379 583 53 725 977 882 10 65 658 73 27 266 805 335 573 207 396 258 479 7 485 160 392 498 563 934 442 556 628 40 261 112 292 797 263 652 792 500 621 640 656 998 120 365 885 143 445 416 565 414 598 210 197 817 275 144 578 92 771 278 131 409 216 843 151 746 621 537 872 417 268 79 602 910 386 55 404 902 273 720 766 102 779 52 254 343 421 249 446 41 534 223 159 522 631 364 824 664 580 530 304 124 653 914 388 701 571 874 404 201 688 833 779 602 273 199 832 885 557 113 965 984 214 314 486 443 40 985 683 855 356 769 201 339 559 770 443 474 662 865 299 807 104 795 513 372 842 42 186 106 168 323 778 944 708 232 82 965 369 430 620 454 57 958 436 752 311 728 154 272 917 937 859 174 144 570 172 265 33 190 343 226 894 71 891 368 452 771 834 511 586 776 801 687 357 127 832 924 590 369 703 422 130 345 557 256 902 93 296 648 288 82 358 3 84 26 515 810 808 872 577 804 344 130 406 109 578 717 88 448 496 75 309 58 449 348 112 546 657 279 234 534 411 954 608 859 10 848 239 572 491 837 949 162 890 939 775 218 668 997 930 529 742 170 658 920 148 906 301 290 880 504 23 929 226 337 845 87 270 378 931 391 606 84 839 908 982 503 824 568 900 419 912 289 668 666 290 60 397 350 205 387 24 719 170 766 322 747 614 346 351 615 541 402 837 475 937 295 612 248 599 896 742 282 2 178 98 275 433 78 646 662 200 767 17 394 18 38 268 205 19 70 402 198 441 714 290 695 361 400 753 956 360 125 547 713 601 818 22 594 564 614 91 850 231 866 272 873 841 654 283 538 149 827 207 532 723 463 303 327 866 236 276 318 783 311 454 585 604 550 751 392 911 531 182 31 938 312 268 245 181 610 745 8 548 659 508 388 607 473 559 870 988 881 851 360 608 253 834 948 109 891 387 897 296 336 416 575 385 357 61 925 905 979 201 352 754 632 199 33 82 296 85 853 670 782 150 172 673 578 584 132 709 184 865 724 681 415 134 857 182 23 31 663 812 250 653 576 109 453 671 506 481 879 27 217 361 332 386 95 6 135 421 860 867 986 143 628 209 121 560 191 969 764 451 69 712 943 808 277 407 750 466 839 32 789 59 542 687 783 423 452 987 12 33 862 504 88 195 907 611 560 755 972 314 561 550 609 371 978 149 509 449 905 343 286 212 563 984 373 207 49 697 212 372 262 528 478 676 215 213 629 164 819 119 302 985 477 566 203 216 299 557 930 779 103 509 899 665 149 301 631 210 976 425 641 823 122 653 216 617 779 130 672 120 589 369 673 704 784 523 193 606 325 828 161 628 559 698 134 196 660 308 0 521 579 709 192 800 469 328 646 422 851 602 481 508 482 841 834 982 681 258 17 999 748 211 151 799 679 740 842 961 765 119 148 75 20 154 241 291 526 366 505 180 389 242 158 956 754 476 823 517 706 643 945 617 989 614 459 91 356 362 322 204 319 193 154 850 294 248 91 469 691 113 682 892 895 369 353 974 244 258 901 380 516 796 403 607 421 255 50 913 582 738 635 754 362 13 219 14 625 485 533 858 852 666 932 854 597 486 260 372 573 952 501 132 650 235 835 344 254 560 633 137 794 363 424 833 669 380 912 879 321 384 825 694 116 174 381 218 591 616 100 941 489 198 812 798 844 255 692 54 240 532 446 948 89 756 824 123 686 90 700 942 553 390 705 367 25 621 242 801 247 139 239 748 566 448 21 131 115 806 974 471 237 421 858 410 383 699 48 742 118 97 399 228 674 207 494 665 799 979 800 29 182 665 303 62 418 353 4 690 281 638 846 639 451 166 947 196 636 742 85 990 941 284 731 712 992 89 773 488 86 274 524 220 196 917 721 855 90 762 328 916 142 296 588 978 441 146 893 674 618 572 194 271 502 956 292 260 968 987 224 761 349 892 301 271 304 144 991 604 77 558 495 338 141 704 257 629 758 122 864 693 114 963 892 447 423 37 689 504 264 611 390 360 138 837 176 464 584 184 527 386 39 417 778 716 173 477 44 349 592 26 517 590 22 90 497 682 269 401 377 869 230 415 479 338 699 839 310 102 425 210 815 636 438 243 15 979 46 158 877 806 847 115 557 188 315 224 703 835 320 371 593 922 993 638 627 491 145 107 612 547 637 103 856 768 868 792 342 223 574 513 736 668 923 873 188 905 822 339 792 288 397 924 437 393 358 335 620 432 455 325 518 982 955 539 222 394 569 994 656 49 351 509 694 917 887 686
824 364 710 313 63 110 902 8 468 841 989 416 878 445 623 319 557 360 154 710 45 78 423 764 545 496 205 504 671 187 270 804 183 943 542 425 178 351 494 777 202 389 333 104 67 702 187 4 114 706 286 647 978 601 285 369 280 31 282 49 360 813 571 30 192 402 540 873 304 155 805 473 337 259 844 532 184 778 737 398 751 731 137 395 669 463 487 130 269 733 400 711 342 783 997 47 203 917 662 272 742 731 193 451 728 772 53 132 479 298 159 239 727 718 780 865 70 45 810 338 720 954 281 839 180 628 127 712 731 200 900 973 779 86 572 66 953 778 618 518 107 117 750 123 645 209 976 239 529 200 29 596 735 368 60 409 79 714 518 356 537 885 829 965 49 480 854 416 713 164 320 473 614 127 765 859 505 934 819 629 776 219 714 738 705 318 224 10 677 981 385 119 754 884 271 928 652 740 753 695 439 323 703 978 201 84 386 154 431 917 174 537 39 260 146 911 314 806 773 201 760 385 264 513 190 245 495 76 942 256 226 690 994 903 626 121 725 825 863 379 143 494 430 849 443 327 169 133 743 375 391 886 166 100 422 223 985 209 452 232 913 969 147 644 121 617 668 533 41 522 208 568 701 955 167 643 691 624 859 559 399 3 650 837 189 521 349 370 982 993 893 137 759 738 442 607 434 674 390 826 209 300 119 835 380 747 570 287 311 948 706 143 960 361 398 367 736 397 447 549 770 772 292 847 800 768 27 733 827 946 308 529 635 459 212 952 817 703 876 170 530 288 515 480 651 746 698 889 917 412 327 922 758 739 142 263 558 328 775 353 382 745 6 855 207 620 755 16 955 496 115 84 791 663 191 780 345 95 904 425 80 11 457 92 903 712 466 441 637 46 91 46 932 144 566 36 102 619 500 311 798 430 600 466 506 71 771 934 653 793 182 711 195 159 99 749 837 801 148 459 11 494 356 293 491 112 242 973 648 13 135 542 472 370 531 235 18 979 514 656 507 462 952 625 912 980 624 40 77 105 707 747 499 742 801 362 475 648 301 657 536 830 896 584 724 859 633 78 520 825 738 164 594 682 814 324 42 223 84 72 98 871 358 129 565 129 196 479 97 74 998 22 986 379 535 175 255 635 661 913 157 149 790 254 855 498 387 641 696 203 831 614 296 315 974 97 870 885 552 679 690 942 788 292 352 985 156 271 643 170 550 859 730 443 74 856 145 425 840 389 458 502 89 62 128 687 816 916 781 589 990 179 734 844 886 128 868 802 826 617 523 417 733 802 521 304 245 556 476 303 842 919 969 332 5 778 48 443 163 903 250 886 144 191 684 653 221 817 470 374 522 25 823 240 860 109 132 265 582 612 562 876 220 989 679 10 670 643 583 367 397 49 31 981 641 357 140 402 409 389 52 279 532 304 46 783 75 401 815 649 302 484 935 673 609 566 576 923 376 350 483 452 211 552 381 590 789 87 683 811 43 76 700 450 995 289 283 144 834 839 408 118 392 766 872 894 581 456 449 845 329 436 86 250 90 771 628 205 959 169 813 440 605 899 584 852 188 95 546 642 681 219 374 971 326 764 611 795 330 90 996 860 891 120 588 266 243 249 899 800 338 84 528 930 413 257 510 201 547 612 807 494 970 6 796 686 825 96 988 970 231 410 806 525 918 133 492 348 425 519 276 242 695 651 112 273 658 661 867 446 222 970 322 213 511 636 803 43 590 894 556 370 785 727 116 876 4 820 160 657 945 621 275 265 543 248 968 967 357 877 763 191 223 821 459 910 315 341 909 750 481 751 175 709 756 247 936 205 673 481 347 906 216 945 660 120 890 886 757 123 469 719 340 921 100 318 774 364 949 728 38 381 811 183 21 850 321 257 82 453 573 693 702 118 13 865 656 788 450 32 802 974 335 147 704 496 512 184 822 453 316 153 451 642 489 968 882 114 101 28 967 664 741 292 908 431 213 925 841 498 299 200 81 600 433 246 123 825 64 470 244 355 177 282 666 91 252 547 259 935 910 61 12 884 312 575 306 396 721 825 388 446 206 832 963 986 427 655 295 377 236 418 373 62 719 246 674 37 344 989 353 383 924 219 76 244 354 410 685 855 926 766 598 101 603 347 850 861 272 188 746 667 122 887 767 503 847 534 787 364 482 718 331 60 561 70 853 541 300 975 234 719 71 849 50 987 496 756 973 80 248 613 199 844 962 326 640 493 567 880 937 204 869 491 218 502 922 138 367 668 461 648 958 798 636 865 453 468 37 972 9 725 232 879 162 177 370 644 407 715 488 818 709 154 879 628 170 734 752 143 293 116 126 664 639 516 509 468 133 982 364 327 51 68 794 753 585 838 503 361 895 911 200 370 983 402 604 797 553 412 111 652 181 691 204 90 22 497 261 929 446 388 268 656 25 646 634 794 375 96 73 401 297 835 256 800 415 417 1 89 418 697 880 510 862 781 638 159 592 342 619 23 555 459 87 47 24 954 560 47 165 132 424 94 644 679 858 673 786 572 772 769 687 213 217 581 534 175 401 418 818 427 419 339 152 648 65 41 305 106 325 977 718 765 599 251 120 451 871 692 336 638 477 353 620 561 288 518 797 685 412 527 294 137 72 405 888 991 28 831 484 270 607 948 748 544 393 849 290 513 688 960 925 525 948 962 428 637 150 489 319 443 580 391 939 464 219 907 153 805 214 148 240 814 262 376 630 714 287 173 246 736 551 124 716 85 249 319 793 106 404 212 715 406 365 972 265 801 711 691 764 262 587 250 93 43 657 563 463 296 78 839 136 481 526 68 131 946 7 811 762 623 20 157 525 955 992 850 239 925 920 308 94 230 279 413 303 734 541 379 649 477 480 723 821 525 161 201 616 897 726 977 627 999 318 106 323 581 591 395 857 395 435 245 563 331 923 934 508 182 441 128 125 150 981 868 437 12 830 809 289 967 808 906 665 49 158 219 438 210 574 945 363 381 892 491 972 824 33 911 589 93 59 319 672 96 444 498 155 134 324 242 883 775 991 729 864 933 83 142 263 727 874 951 332 954 210 414 429 955 151 781 58 787 389 879 606 216 568 242 403 397 836 635 68 366 61 873 172 373 47 193 229 838 341 368 455 988 951 644 799 455 504 720 88 345 877 526 911 449 57 662 108 344 369 873 317 386 887 125 362 592 865 707 366 454 861 253 254 394 517 995 371 321 675 748 866 342 577 812 15 536 744 199 411 656 513 277 448 406 966 246 379 975 348 130 396 98 118 145 32 310 931 434 812 206 237 755 717 156 975 302 465 322 901 954 732 318 474 507 647 727 889 599 368 460 3 500 395 960 835 496 612 512 328 640 739 250 921 319 956 722 693 251 130 172 36 775 692 953 898 35 907 761 277 51 464 61 846 786 440 218 999 979 485 64 273 162 613 929 621 339 792 427 426 138 478 601 377 762 655 788 596 356 601 849 957 436 113 36 954 640 934 127 977 468 938 183 884 32 66 329 445 266 881 141 334 361 103 238 473 413 149 261 309 635 436 555 179 437 497 65 943 533 406 962 631 311 852 229 124 1000 69 717 346 958 947 729 134 206 432 616 410 730 839 654 227 647 897 245 559 688 729 133 105 416 168 848 235 374 915 363 8 656 141 291 579 969 527 201 768 888 849 972 664 205 307 39 405 543 642 497 55 208 629 929 804 487 298 510 378 299 980 689 106 216 138 750 747 846 257 140 554 398 350 789 251 431 646 441 575 385 185 598 417 663 355 523 54 17 777 144 795 817 906 176 971 332 241 379 284 208 740 299 486 374 993 217 471 812 663 700 838 452 339 111 586 152 608 350 914 29 416 330 940 515 247 873 421 597 456 175 35 657 682 790 253 334 533 603 490 109 173 336 493 70 16 841 267 21 944 482 129 424 676 722 784 82 933 915 689 751 622 422 359 923 171 374 597 646 578 528 498 181 460 142 916 221 929 664 164 929 761 79 617 425 782 122 602 194 769 864 875 731 372 180 10 313 783 500 351 867 519 461 848 599 894 975 310 201 186 521 501 86 85 814 0 503 343 817 462 756 2 15 659 262 17 319 402 557 964 712 965 20 928 351 117 836 686 187 927 871 23 897 538 751 454 295 14 609 539 530 40 332 260 866 225 800 941 226 625 179 680 442 828 960 176 529 291 673 278 571 873 855 697 939 96 229 694 586 610 340 62 291 851 636 833 648 699 581 564 107 230 92 467 443 961 324 615 161 104 318 885 854 516 966 95 853 198 325 274 393 820 168 34 447 595 862 766 971 361 742 832 117 632 291 502 939 56 601 654 746 414 856 712 615 44 931 92 186 667 896 930 347 266 170 258 594 313 860 678 403 233 583 19 437 905 586 26 44 946 555 139 89 987 839 593 4 950 173 843 697 238 833 544 738 197 858 394 731 979 731 549 448 856 345 228 456 984 197 845 173 30 610 420 644 778 607 919 447 548 530 749 251 384 570 723 349 383 269 194 532 524 515 745 467 708 913 110 762 569 597 215 351 109 539 809 405 722 850
170 232 916 217 405 504 62 573 377 814 27 611 550 59 920 7 248 684 517 246 71 832 0 581 55 850 9 71 185 227 397 34 719 695 941 944 713 730 402 30 523 844 243 82 171 228 372 274 799 844 180 63 458 862 505 863 61 695 461 938 528 120 604 715 464 606 682 822 450 814 831 295 515 880 404 360 687 299 670 703 386 187 418 497 13 864 593 534 313 431 921 140 350 242 253 382 869 764 167 889 559 306 109 89 582 147 68 891 642 254 818 816 549 186 565 468 218 556 958 517 867 321 608 491 225 30 861 646 621 474 391 823 7 921 317 841 722 846 814 131 625 71 114 454 811 298 433 158 336 261 452 742 989 672 980 165 809 95 656 582 421 305 862 296 491 783 334 376 700 888 761 622 698 373 251 678 885 362 351 61 460 112 175 803 148 978 45 66 478 547 796 152 435 409 471 553 545 83 966 888 547 882 798 890 311 316 772 329 830 363 356 104 227 34 79 959 895 888 562 551 976 221 441 231 130 202 376 938 789 591 166 357 640 389 138 294 197 503 619 722 569 767 563 782 339 8 135 725 499 379 975 11 94 131 413 989 780 518 153 168 165 144 289 888 98 961 430 184 513 212 952 491 675 868 181 100 263 740 266 927 939 316 35 45 436 568 865 852 357 964 978 666 498 131 16 189 855 759 42 903 735 935 200 151 275 949 294 322 475 509 431 207 554 203 97 323 701 274 934 735 447 189 493 599 548 301 385 509 834 431 331 241 237 52 52 937 990 25 354 142 906 679 34 352 467 248 600 475 755 596 407 361 495 385 284 541 325 313 152 620 302 873 279 605 844 425 613 834 104 160 223 926 836 21 191 293 115 949 767 804 409 916 201 61 721 426 553 619 766 325 92 283 486 271 790 929 132 761 285 606 510 20 501 473 212 542 4 87 84 24 399 501 612 861 10 467 101 87 652 575 451 573 514 70 249 841 572 324 716 137 261 782 674 573 394 973 529 956 11 227 544 684 657 228 673 469 892 368 59 338 497 656 526 69 22 342 363 222 688 292 905 69 230 582 590 435 318 706 416 205 287 729 537 392 770 223 988 639 930 198 520 394 812 547 398 370 646 654 39 177 664 424 176 971 58 224 639 479 877 549 293 309 602 852 893 661 210 430 346 625 583 894 86 272 328 833 946 889 749 825 502 112 99 175 485 46 589 654 763 258 76 428 410 953 481 464 810 19 236 46 535 374 143 84 597 956 928 198 487 645 863 850 358 814 775 46 220 987 53 242 993 747 63 144 508 525 845 486 914 52 463 166 846 772 817 611 88 680 208 467 750 348 90 914 183 297 974 364 121 518 683 441 272 659 851 565 968 622 849 529 150 190 468 804 833 814 72 531 213 723 665 252 998 577 247 340 581 652 745 97 527 397 511 475 530 19 617 770 100 247 771 643 323 724 788 552 871 194 858 745 715 647 57 321 587 434 567 236 393 893 538 65 758 907 626 883 636 244 195 758 913 287 307 671 731 485 973 799 671 788 576 415 969 187 773 409 751 715 340 154 474 110 507 133 970 229 209 981 113 709 134 544 936 768 95 112 806 674 147 264 124 527 192 519 643 664 117 80 215 168 942 658 454 343 615 1 276 655 347 113 848 888 75 382 127 520 944 872 781 348 695 90 899 442 592 179 490 438 169 704 462 462 488 446 198 521 977 318 561 95 69 268 850 196 915 342 720 771 681 474 193 555 825 914 296 999 633 214 14 663 972 284 77 962 306 49 438 501 204 440 25 664 991 463 603 699 568 695 677 78 866 775 903 751 647 993 188 885 607 683 355 986 103 61 163 527 348 110 948 465 50 144 778 335 443 564 883 117 610 560 190 69 760 499 344 504 89 595 82 223 228 804 384 1000 631 961 996 19 829 958 555 913 644 907 81 376 870 783 146 738 310 150 107 677 314 968 596 281 244 952 741 457 308 956 126 306 868 46 233 378 808 28 696 354 924 119 601 561 315 650 360 99 985 721 627 114 229 464 403 376 500 654 737 289 140 685 692 48 794 298 987 304 221 835 232 623 240 812 264 461 703 32 965 744 194 678 982 680 890 734 752 383 476 443 382 122 226 473 494 394 46 565 448 770 821 621 577 552 395 808 616 577 909 698 164 754 999 950 717 781 522 749 983 374 125 175 702 842 917 964 17 626 189 252 332 380 584 773 658 605 765 961 154 906 769 811 919 865 159 533 689 396 800 894 739 725 923 719 931 957 91 567 525 775 805 830 586 819 819 277 286 798 270 765 669 459 300 742 389 950 802 50 564 522 30 478 733 269 41 746 874 158 684 29 560 562 730 730 707 228 472 968 329 685 828 196 442 706 260 758 655 969 111 572 269 172 620 765 726 958 295 878 873 164 710 897 995 660 292 343 524 850 96 368 128 466 65 492 732 899 852 149 489 452 624 874 172 566 273 910 116 906 271 339 954 778 186 500 5 573 774 530 235 283 768 864 641 292 734 515 337 507 28 12 381 733 723 178 362 341 288 781 23 960 686 726 754 724 784 403 408 581 427 706 85 250 659 210 521 470 591 208 434 710 824 832 345 134 932 818 898 117 747 875 18 1 342 310 728 512 666 870 635 677 54 197 20 694 281 264 638 990 838 561 2 592 392 770 542 368 298 369 859 186 746 907 161 925 158 474 839 682 445 26 106 470 93 523 911 881 777 606 534 366 156 237 469 54 145 533 690 867 141 957 801 490 456 304 882 453 971 680 875 470 414 175 31 697 78 890 661 968 21 942 136 591 15 994 400 589 246 963 904 646 366 126 33 1000 196 523 803 778 843 598 835 952 6 201 645 492 144 200 102 656 961 986 349 104 429 455 853 80 43 552 949 780 992 904 280 841 729 640 131 900 651 420 558 454 305 762 321 762 364 155 783 374 837 989 274 890 742 539 693 357 257 980 599 228 598 876 374 698 239 857 477 843 3 471 423 828 753 532 950 42 907 931 40 981 927 529 512 902 536 163 444 465 832 771 47 279 168 895 446 591 575 928 672 72 792 430 301 382 908 219 823 430 736 117 380 379 390 720 509 909 70 718 574 646 519 976 955 157 740 352 268 45 80 81 864 531 614 31 383 352 8 72 49 612 482 120 203 948 319 718 815 437 182 204 506 691 840 557 341 367 37 414 795 440 929 253 807 454 880 226 650 128 179 975 964 288 359 531 139 548 155 253 628 290 539 993 872 635 588 987 64 421 606 782 234 972 697 711 178 184 457 532 623 394 370 649 373 175 387 356 375 144 943 998 945 673 205 677 379 723 333 343 259 248 879 48 634 615 605 617 551 634 406 36 320 818 585 297 953 684 986 2 762 236 724 942 133 389 984 863 453 896 678 114 573 160 887 761 594 972 947 614 540 36 48 136 918 236 648 986 704 782 910 275 277 878 618 966 957 478 483 380 388 598 662 527 177 191 480 361 901 585 860 881 137 767 73 352 440 582 718 853 764 190 312 846 26 984 162 256 492 748 51 204 856 241 960 785 963 291 368 742 504 473 785 28 425 340 791 777 466 164 804 279 224 573 900 505 238 305 956 88 417 832 459 4 994 982 122 273 299 478 951 463 396 241 649 913 779 330 579 315 532 130 533 544 570 427 712 338 632 4 60 87 157 841 473 628 83 634 516 698 214 481 744 89 151 934 142 475 160 91 496 866 748 268 415 916 884 761 29 401 420 326 258 777 343 98 67 953 926 657 216 263 902 924 925 108 793 732 250 485 304 631 419 847 680 840 422 726 265 198 87 964 303 419 979 511 365 161 437 371 369 991 757 187 326 710 367 453 557 391 935 697 611 543 997 376 36 954 503 486 330 20 933 960 316 88 827 581 705 665 691 920 110 385 676 560 352 354 922 404 371 693 654 753 556 962 256 794 428 542 32 113 12 59 878 765 38 954 120 452 967 40 211 910 1 452 283 496 242 199 112 423 217 258 546 944 637 802 609 773 857 609 184 561 912 508 290 298 738 148 174 600 714 649 411 243 820 636 202 861 222 422 959 389 149 17 324 241 255 159 727 343 629 535 894 783 262 71 708 332 231 316 187 202 118 634 711 215 822 725 571 11 668 87 842 619 578 328 278 117 245 809 206 750 105 676 552 432 622 229 699 602 881 53 449 37 207 725 338 104 219 524 129 228 426 387 841 441 439 907 56 168 962 209 787 858 412 758 19 36 782 165 896 475 759 85 361 325 897 355 653 52 173 366 541 995 241 946 981 988 74 343 630 564 756 976 940 848 291 545 876 255 580 137 424 581 119 472 679 498 327 323 886 666 335 663 252 97 786 813 518 220 401 288 797 764 199 269 847 239 776 857 254 171 816 753 595 78 484 2 123 288 353 686 743 656 267 483 479 977 937 764 566 847 938 51 891 945 432 979 706 294 709 723 725 627 813 190 378 342 826 153 282 474 322 589 854 701 667 344 66 103 543 760 531 500 470 500 660 439 309 855 888 451 24 147 297 832 694 64 685 403 889 183 44 721 663 816 108 287 455 560 465 883
586 226 719 544 222 823 641 1000 556 677 851 332 545 462 821 567 400 71 757 754 708 426 49 704 620 480 877 813 914 50 297 666 489 313 543 699 16 882 758 247 529 963 627 632 151 960 669 40 827 140 21 260 491 423 277 338 980 5 515 997 425 170 946 765 147 279 839 442 876 944 370 157 362 131 336 398 343 741 713 455 566 88 915 69 841 674 14 602 48 455 74 494 287 179 459 567 507 715 328 189 624 462 930 30 162 477 24 156 611 764 558 958 351 739 700 645 258 207 181 553 66 104 308 607 993 395 630 442 169 775 892 530 219 225 537 436 322 393 153 856 913 646 555 96 295 822 291 731 684 19 595 786 372 704 404 373 636 678 695 41 289 603 88 136 83 421 613 377 549 576 683 730 282 786 293 407 37 297 148 132 604 98 822 160 941 423 803 967 329 552 506 334 820 103 465 532 715 647 473 912 699 507 110 399 530 788 399 605 616 996 252 503 334 762 849 333 619 789 409 701 600 190 547 812 163 323 832 918 950 715 535 564 953 489 330 966 25 584 393 942 206 920 346 475 738 61 331 540 564 612 414 843 891 565 466 86 159 353 605 403 912 549 113 479 461 764 552 838 154 435 881 427 500 270 780 374 703 986 78 135 978 547 483 737 253 233 746 645 379 113 894 627 731 179 516 891 677 468 69 956 962 353 744 439 714 510 227 982 562 643 869 753 736 844 138 486 905 639 223 621 339 723 900 276 263 976 167 35 32 689 631 432 196 447 884 357 671 497 889 779 967 775 728 788 836 334 997 263 910 762 260 240 937 824 217 148 854 625 313 474 804 477 911 241 875 185 121 895 131 422 488 43 524 33 648 91 193 954 486 660 80 288 774 399 560 41 455 899 467 571 391 162 481 870 701 147 157 84 385 863 971 24 296 603 767 438 771 368 710 2 184 690 926 477 840 831 949 229 205 125 408 291 443 261 644 919 557 431 225 588 852 137 777 981 82 172 249 555 737 174 204 748 44 881 77 613 493 569 647 397 968 819 902 35 487 870 496 111 307 146 594 398 178 894 969 503 449 666 42 451 209 439 251 690 724 415 390 870 38 360 727 747 298 994 46 570 367 967 686 191 551 60 397 910 514 938 382 758 572 757 924 220 885 502 639 44 216 49 150 339 882 799 503 445 665 897 752 188 697 484 602 544 510 570 99 609 451 206 86 170 778 355 220 945 796 525 63 235 702 248 323 9 116 175 300 398 492 70 945 997 860 534 652 289 470 307 554 659 144 93 793 589 152 139 807 960 956 607 963 591 621 481 765 36 739 707 344 981 361 432 422 777 226 824 909 708 975 789 511 9 91 713 922 574 756 324 805 29 596 534 578 97 208 555 857 658 923 191 568 66 957 886 54 797 589 797 239 521 127 840 43 23 50 422 345 710 899 570 853 492 411 604 28 185 954 204 835 766 938 684 704 527 504 565 798 894 321 590 688 832 689 409 760 666 966 957 951 54 843 566 761 2 982 701 729 424 117 818 438 949 643 980 520 508 458 989 846 329 634 439 11 627 173 479 850 175 732 50 653 277 528 622 781 580 383 51 133 542 158 949 906 955 56 355 23 985 660 588 175 64 632 754 460 544 925 40 588 432 992 462 828 38 377 160 426 293 348 656 998 243 221 43 831 926 366 923 577 447 356 401 301 458 192 345 768 370 203 676 81 941 433 588 960 711 970 826 333 859 964 142 638 25 111 594 987 345 753 334 645 982 940 233 363 307 932 672 622 376 172 416 229 568 618 335 62 610 285 604 526 641 271 425 5 72 569 217 606 937 115 455 927 879 355 659 952 879 269 400 185 115 187 987 859 334 135 137 389 183 304 539 599 893 376 923 893 943 485 758 312 522 79 968 553 938 463 519 819 226 243 683 888 348 210 628 39 668 161 228 55 191 495 246 125 467 903 141 378 409 469 88 725 178 574 85 977 520 256 106 412 186 764 926 327 282 407 81 228 374 690 372 499 946 532 20 340 496 897 596 101 772 612 206 681 468 27 830 318 242 679 875 124 706 986 489 123 751 490 520 518 97 533 186 983 672 441 428 534 671 637 112 806 19 358 653 283 693 180 392 431 55 395 232 315 15 670 520 654 859 576 905 280 65 107 193 262 195 571 923 773 981 921 622 833 932 202 348 858 42 413 987 416 729 512 576 420 294 861 12 748 958 935 337 255 539 541 796 721 650 52 56 259 80 432 407 320 561 12 418 866 398 9 852 809 63 800 618 30 115 15 690 401 961 769 95 436 388 601 717 944 550 615 234 775 282 476 733 735 619 847 198 18 183 140 884 286 331 984 403 817 251 76 690 279 77 939 985 189 591 365 935 991 775 444 902 468 810 278 564 655 825 873 269 396 673 268 702 248 324 664 107 452 713 508 72 448 746 359 671 707 185 477 939 437 367 931 741 661 515 70 493 625 780 673 774 126 705 241 540 265 972 751 912 920 212 573 709 786 688 179 446 373 583 26 814 623 669 947 516 73 794 830 187 273 381 818 105 195 811 201 569 635 395 257 104 743 174 272 453 597 72 347 253 474 549 696 616 480 186 457 657 19 419 129 258 342 780 542 666 59 147 567 471 247 337 472 979 550 886 134 802 750 778 394 611 517 984 734 973 863 175 281 724 419 164 675 946 582 362 103 898 475 974 232 737 415 743 585 349 676 358 811 895 609 111 381 693 160 581 171 831 215 196 593 2 856 479 898 680 188 631 917 693 544 464 979 818 965 589 213 311 973 124 182 45 901 296 447 860 959 495 770 225 776 378 663 50 244 691 120 340 471 12 242 300 357 183 527 643 999 676 666 982 722 396 41 433 166 469 815 228 89 275 440 5 176 480 238 851 139 674 456 834 525 561 405 20 360 894 254 896 112 852 122 825 617 731 698 731 981 366 364 13 928 662 904 781 445 1000 497 260 316 11 581 525 109 78 170 483 536 458 878 299 418 422 540 30 314 397 155 230 565 780 371 565 8 380 267 236 720 155 788 994 233 281 705 262 895 965 386 777 583 296 933 14 531 403 813 44 417 646 36 669 35 472 108 426 136 195 406 205 439 159 791 220 505 273 870 960 864 726 591 884 211 820 709 244 896 594 141 538 546 212 795 539 667 938 183 916 837 861 607 571 234 359 462 152 608 880 17 262 450 48 309 26 143 618 218 951 310 917 548 365 794 866 685 978 855 786 292 112 237 736 132 438 842 387 867 950 995 681 834 59 614 654 61 361 335 23 626 74 523 675 430 413 424 965 501 181 825 200 883 133 990 608 929 227 235 602 521 620 34 946 799 824 848 622 190 337 266 544 435 815 592 134 801 936 64 626 482 405 6 983 306 297 349 803 868 180 250 118 20 992 388 926 392 360 326 147 994 432 797 280 763 609 446 670 812 804 207 53 231 294 275 597 590 492 916 187 808 826 538 367 102 48 718 763 387 678 428 411 726 12 974 910 996 747 787 874 93 216 955 843 779 970 119 556 198 771 539 718 755 274 988 398 85 731 784 53 640 708 68 88 563 156 678 772 826 879 659 237 733 531 72 368 174 611 790 308 58 653 67 993 369 636 880 499 844 761 261 808 51 229 114 979 288 510 464 712 403 814 421 470 290 986 874 1 164 908 224 741 580 257 649 471 717 932 633 694 230 742 53 449 522 955 559 739 212 393 561 253 783 37 194 582 509 61 374 177 629 648 118 56 427 197 749 685 7 332 33 129 513 466 71 156 741 905 236 529 29 979 105 418 887 53 13 253 368 442 985 351 628 985 92 406 324 871 454 216 130 958 384 691 785 851 865 495 810 313 264 646 429 827 353 289 274 865 325 236 662 895 610 877 484 9 934 894 341 278 410 389 47 910 284 621 31 192 303 125 40 902 57 202 862 944 723 280 311 235 142 699 402 203 302 617 646 939 936 314 199 721 453 943 742 333 97 135 337 167 186 282 4 826 338 502 706 63 149 394 766 902 682 243 919 69 907 568 146 722 886 698 730 102 332 867 943 759 305 891 603 271 762 412 145 776 871 594 668 383 656 358 759 652 375 93 479 482 716 196 838 767 575 534 104 475 745 895 137 517 890 608 772 414 65 767 45 66 22 7 845 855 789 694 747 641 168 832 570 490 478 684 423 390 1 592 319 624 156 709 687 50 674 616 587 658 191 647 98 539 10 957 792 974 96 24 651 813 658 142 711 923 976 28 694 490 657 926 961 482 246 507 398 689 823 754 691 347 692 921 352 725 270 693 0 401 598 136 294 173 502 598 299 859 498 160 354 803 958 11 918 664 672 710 197 884 177 463 754 430 350 378 989 659 908 382 814 423 942 698 494 210 680 650 740 473 90 500 642 286 317 70 380 913 128 641 95 301 106 79 879 187 3 613 87 375 434 387 276 56 782 739 214 598 2 417 94 12 165 286 802 636 75 64 948 602 240 578 693 991 442 396 245 727 584 408 579 508 200 371 824 728 872 304 829 997 816 661 650 649 60 433 712 584 84 90 519 587 972 28 100 398
942 221 885 537 532 23 999 755 279 934 805 536 69 589 354 721 918 278 916 496 92 162 552 500 185 699 789 835 486 116 605 714 546 523 919 984 967 990 200 657 246 326 560 300 871 254 162 396 331 900 456 999 773 94 67 460 258 509 373 638 388 240 498 879 120 423 925 563 580 194 188 303 453 626 525 533 661 744 575 617 974 80 691 740 958 497 228 680 242 168 365 109 612 378 234 663 889 201 468 686 37 63 229 32 12 380 401 480 638 912 383 355 77 978 241 198 798 592 515 933 545 484 54 910 130 832 824 308 502 538 513 410 437 530 950 965 681 171 62 939 756 178 961 843 473 171 421 932 630 343 540 677 314 538 814 326 998 479 10 474 512 145 11 333 815 832 215 611 642 608 788 326 415 235 352 933 505 11 539 403 238 650 382 97 448 347 779 85 927 530 91 130 434 480 144 485 330 260 701 907 79 316 231 839 342 462 917 162 908 979 643 195 867 367 450 973 176 319 987 569 819 791 769 191 996 632 60 464 911 612 416 175 821 816 411 628 333 833 882 598 38 596 425 530 393 57 150 563 292 62 528 848 308 753 868 612 390 615 259 966 985 12 594 851 914 603 530 515 328 480 98 803 302 901 64 942 280 637 6 429 251 257 233 194 74 854 41 795 746 224 96 492 703 496 670 416 410 414 903 4 862 567 693 595 177 135 16 846 436 552 128 502 397 696 20 236 237 553 72 663 553 595 698 938 249 301 186 314 649 474 695 229 837 891 363 752 571 580 466 648 240 774 660 785 153 125 385 205 223 312 412 194 641 183 320 461 863 159 399 738 49 167 517 116 510 617 965 871 556 994 53 492 174 444 17 528 822 695 132 724 189 6 713 78 501 70 591 4 704 19 899 420 459 109 625 600 254 973 109 176 939 628 683 271 836 966 906 437 288 918 982 687 565 457 167 582 187 936 872 446 765 614 712 609 587 142 478 23 179 324 747 726 440 297 991 199 310 144 65 531 497 333 9 524 759 420 892 85 636 214 653 457 637 3 609 717 750 842 147 112 563 969 312 405 912 257 117 789 213 56 680 493 414 986 975 170 865 261 963 454 762 752 801 292 997 808 255 825 702 305 307 1 202 266 884 837 662 438 273 701 225 897 139 180 351 566 340 656 282 647 736 305 959 222 3 805 419 489 725 169 24 67 585 577 290 651 218 571 621 648 623 926 7 201 181 228 490 331 973 4 403 312 658 675 121 825 435 931 548 42 198 158 542 890 978 807 668 113 529 71 554 359 46 336 477 483 499 23 731 304 761 60 140 747 628 838 212 402 597 684 36 112 734 740 933 742 126 128 570 151 455 462 601 412 380 111 758 836 175 528 858 494 771 824 31 886 913 979 332 697 665 94 304 304 968 620 739 310 969 43 949 187 808 905 321 232 339 700 616 593 311 8 976 237 883 485 267 924 389 6 50 119 472 129 800 277 137 673 566 189 902 351 326 1 983 203 859 18 58 204 744 566 392 243 277 255 929 562 524 571 183 594 627 844 599 314 227 181 780 166 406 137 971 683 344 733 247 814 402 443 42 734 551 55 827 739 206 339 880 765 663 350 73 399 763 560 334 696 76 827 5 550 519 140 809 12 617 741 509 565 214 140 772 817 409 474 166 19 583 561 100 150 422 435 375 618 8 116 844 794 743 45 839 314 35 727 445 394 944 492 122 83 323 406 818 258 319 266 881 316 362 916 500 122 110 669 941 917 209 713 309 775 810 143 329 93 131 273 55 82 361 791 316 625 812 680 441 161 606 485 932 682 475 634 99 280 915 690 752 322 953 375 895 148 778 573 113 842 764 755 922 908 495 450 313 531 840 364 984 652 454 766 56 263 464 332 770 775 39 94 347 947 988 815 943 856 496 132 158 404 687 382 888 669 896 539 262 362 710 169 825 673 723 722 775 917 714 996 729 804 324 844 268 883 924 840 791 538 372 609 364 116 106 914 443 13 353 485 118 82 790 561 168 519 768 894 226 760 210 641 479 296 615 715 379 605 890 356 817 647 391 703 103 941 108 816 457 241 125 877 395 237 243 916 786 164 784 46 676 393 823 628 930 727 527 518 657 171 396 284 582 632 934 644 841 138 149 112 755 713 581 712 81 405 796 226 842 608 503 719 555 410 655 933 480 41 366 521 398 272 367 918 85 498 423 316 236 285 891 787 936 339 369 641 520 245 86 468 794 327 482 348 129 872 977 749 664 4 955 930 424 94 846 181 935 779 957 531 506 465 263 425 541 236 869 134 276 999 348 210 645 362 782 100 559 979 211 437 384 78 182 220 536 319 679 153 533 899 940 590 204 648 315 939 937 469 504 459 598 894 163 645 376 838 813 729 816 135 141 669 306 879 452 405 807 503 907 169 345 935 286 345 294 429 40 313 923 451 463 949 620 413 684 685 287 674 522 81 338 365 156 501 797 676 230 177 244 783 494 407 48 359 847 529 481 514 864 795 652 957 635 320 667 237 730 299 682 813 966 321 470 825 719 22 114 564 13 251 164 674 404 348 909 1000 327 707 700 346 224 235 1 17 429 736 82 482 650 903 716 732 438 12 488 366 938 617 32 805 449 450 378 451 854 278 692 465 284 986 222 271 317 520 192 158 820 362 920 837 245 347 428 383 709 751 283 108 14 21 26 735 697 713 123 764 492 592 602 833 134 844 526 684 835 180 986 818 792 178 901 10 960 69 59 492 33 750 666 560 781 924 833 503 427 300 749 783 534 25 170 446 446 77 360 379 407 150 57 500 272 54 995 963 191 655 785 921 201 551 285 715 460 38 603 444 972 481 433 472 458 771 190 511 23 1 143 735 849 592 928 314 161 857 430 754 221 810 586 173 776 790 462 984 740 811 102 429 705 36 654 432 138 157 405 386 152 205 724 882 178 249 154 427 647 224 826 122 564 542 261 158 595 558 269 633 451 661 811 608 632 744 673 922 173 504 659 909 828 405 219 726 707 211 674 877 301 272 777 85 484 818 738 323 990 629 295 282 608 346 145 99 318 140 832 57 732 469 487 232 989 854 521 455 894 517 753 463 300 717 669 6 203 489 107 883 260 904 618 892 685 973 875 318 569 739 51 287 678 995 557 344 857 821 878 495 574 72 199 455 426 531 711 200 208 498 15 36 572 658 358 698 157 101 898 966 514 634 861 207 802 661 596 165 639 989 337 688 887 637 748 236 44 199 264 780 335 238 169 68 68 1000 0 446 689 715 151 914 633 836 688 90 349 593 964 316 220 364 720 60 256 844 400 405 97 734 588 174 232 373 377 306 61 879 945 84 806 808 610 816 543 416 852 620 954 521 866 52 483 110 728 415 767 782 45 383 535 595 694 295 346 560 946 980 119 819 793 349 93 555 476 48 774 193 442 256 356 181 611 940 830 903 706 891 63 603 578 761 677 668 84 155 431 447 860 138 686 608 299 267 634 814 359 967 34 196 538 951 979 110 25 563 921 436 489 66 432 540 613 891 88 670 444 428 325 883 257 320 877 52 626 371 904 57 75 636 651 764 19 780 897 243 910 502 27 666 708 830 394 481 931 737 275 91 196 644 962 436 715 31 733 962 417 213 577 204 604 533 89 400 516 74 760 974 197 476 491 468 843 579 980 907 184 788 297 50 439 398 624 12 80 636 562 440 834 317 70 408 465 674 83 811 518 554 741 168 289 859 112 952 4 714 469 402 387 432 420 78 148 76 408 657 576 734 795 609 28 709 751 590 90 144 718 914 239 889 607 184 278 539 511 361 127 687 413 702 690 918 994 829 418 785 589 693 631 987 656 458 970 31 644 678 766 535 250 249 357 703 993 759 629 738 343 773 735 707 754 337 160 994 893 257 252 384 981 857 640 507 584 72 856 198 745 400 947 971 467 964 717 992 368 405 135 229 722 400 848 194 900 51 804 653 124 9 270 82 142 285 159 258 370 823 71 261 386 293 165 69 43 841 266 71 561 452 721 293 111 766 471 918 783 411 699 236 78 464 381 507 104 984 2 465 829 483 507 918 341 949 948 19 799 668 558 317 47 619 350 110 271 44 544 840 568 44 253 157 298 756 853 276 217 317 355 293 305 578 336 643 207 106 876 546 22 297 30 500 549 387 951 80 281 31 879 324 648 228 742 48 675 335 293 49 845 547 171 381 146 55 374 103 136 306 447 266 115 133 523 993 105 397 671 690 95 778 274 461 547 541 550 419 614 152 29 324 905 107 155 159 573 480 474 356 851 920 622 449 216 444 371 173 133 425 855 249 838 595 873 916 291 472 485 276 787 506 886 663 265 981 870 155 567 592 726 390 727 883 956 421 322 682 592 650 101 535 737 524 992 125 646 677 593 436 195 706 952 283 180 21 850 802 193 349 52 612 296 958 248 253 874 814 172 829 537 11 18 777 87 130 600 694 461 801 508 954 235 627 757 862 194 392 803 242 493 614 831 313 66 287 531 228 579 697 21 305 205 707 303 958 94 281 926 578 116 283 672 235 590 269 619 823 696 451
692 398 553 163 879 411 279 12 962 259 944 853 454 882 629 148 600 527 491 648 12 734 304 103 519 584 740 209 972 741 21 337 882 294 184 819 863 183 532 430 123 545 616 265 262 261 15 329 74 844 570 588 979 173 239 709 887 167 28 586 260 250 475 555 930 731 159 860 70 216 351 177 958 303 315 451 299 846 808 291 287 527 546 646 20 172 115 481 41 316 13 402 606 436 213 333 785 358 929 638 571 493 246 783 202 61 451 201 421 986 205 911 346 216 975 899 168 201 343 934 30 252 215 85 371 207 479 385 461 30 905 757 453 880 628 818 857 284 685 426 117 741 935 965 131 662 67 217 192 870 883 917 236 490 197 834 530 111 232 249 350 333 390 346 143 952 243 102 705 69 525 165 156 619 365 633 318 979 721 727 833 754 922 881 488 486 502 520 859 489 145 295 612 906 81 442 97 551 462 180 802 144 687 616 481 282 331 245 953 63 218 245 543 880 919 397 103 504 125 917 281 138 323 647 29 759 140 796 949 323 382 342 807 869 152 513 313 774 627 436 190 603 873 79 446 405 99 811 911 865 72 136 119 598 405 843 673 852 136 230 227 568 146 193 681 405 93 832 392 939 235 128 641 822 906 821 389 989 290 590 411 936 902 784 36 433 590 422 954 953 250 88 661 275 928 149 193 89 787 442 107 982 432 819 712 603 846 429 793 126 741 889 216 944 276 66 878 201 733 489 549 822 438 798 497 831 417 94 68 728 565 990 669 243 658 577 480 768 610 950 286 306 185 588 842 408 774 966 386 337 207 679 851 197 272 681 327 483 71 174 450 500 527 563 844 327 755 419 31 487 700 894 916 48 719 693 680 408 862 217 742 462 8 412 284 678 100 238 805 929 199 559 674 93 83 358 563 478 655 612 9 680 758 940 122 3 210 988 964 962 372 642 915 660 201 769 647 241 710 604 529 184 937 180 768 620 890 271 63 53 319 703 42 923 617 421 257 239 728 428 861 765 780 865 220 872 499 208 364 711 653 161 303 442 775 112 241 216 607 324 684 440 977 838 222 626 547 490 4 43 414 928 366 178 278 522 792 871 0 797 177 257 455 452 582 445 6 868 504 43 966 788 344 172 88 388 373 420 654 351 706 897 172 962 871 50 259 214 558 877 575 626 892 438 876 468 339 357 630 461 615 76 597 45 312 869 931 546 251 386 170 653 465 478 127 524 893 334 489 106 699 279 952 641 266 919 578 431 638 775 37 59 217 566 271 749 114 232 762 676 858 581 267 408 678 495 240 42 247 365 355 12 666 776 961 365 469 958 738 403 790 311 625 937 865 31 567 500 988 897 974 261 623 237 268 488 913 673 384 966 737 8 11 356 383 742 603 336 431 969 118 590 518 41 472 723 381 264 910 655 829 845 551 334 765 355 408 412 923 247 580 682 214 64 19 8 924 773 713 917 605 43 950 89 219 827 18 922 548 499 849 429 498 112 686 618 991 990 782 409 683 743 449 593 490 725 444 925 797 698 698 183 176 467 779 704 289 360 704 673 77 23 105 980 817 911 557 763 772 728 169 14 298 277 901 549 334 488 998 828 470 8 914 583 990 553 144 243 510 254 843 370 52 68 723 139 223 862 109 333 697 929 403 697 354 629 163 993 559 465 121 138 663 821 330 473 157 527 754 447 302 664 162 673 760 893 511 202 367 474 445 274 62 362 492 562 688 804 428 414 907 233 888 926 870 493 815 767 206 357 147 180 694 235 786 87 992 640 620 437 78 655 583 43 515 763 662 831 495 439 810 193 369 616 752 6 33 765 860 115 983 939 854 752 561 52 599 687 665 903 523 611 632 162 644 460 640 204 180 638 764 585 370 243 166 366 25 889 225 568 999 95 803 42 544 833 269 527 637 283 212 225 161 308 397 744 485 47 45 303 735 85 35 960 91 647 46 501 560 229 850 364 933 696 834 74 406 823 3 417 64 902 113 936 379 269 7 500 750 607 973 619 402 12 387 176 955 350 554 245 399 113 679 557 830 526 717 836 291 62 10 109 881 643 493 196 477 957 112 731 17 630 970 385 441 960 54 149 322 589 391 997 293 411 48 88 134 500 978 920 682 839 435 850 261 892 473 822 556 339 777 266 995 22 831 626 591 337 947 339 904 21 230 216 460 490 645 168 75 381 226 207 885 847 483 938 796 675 171 837 509 837 316 789 282 411 761 461 794 468 349 601 541 208 106 316 496 612 442 491 332 204 151 706 668 693 139 787 540 604 976 83 513 393 996 729 61 38 264 61 308 144 622 633 564 954 731 220 378 512 716 813 757 802 725 80 577 255 743 234 336 104 474 232 595 615 855 658 396 386 128 208 691 236 211 128 811 468 670 694 252 581 534 675 456 763 535 515 562 636 345 825 619 841 484 900 398 380 1 869 244 426 960 848 664 446 463 540 506 650 249 276 852 448 452 193 270 592 837 730 866 587 69 224 747 827 507 329 579 903 784 551 771 112 55 733 576 365 938 376 552 981 59 487 825 800 254 283 374 853 98 271 124 553 459 568 413 409 457 493 44 390 401 827 90 111 24 192 642 775 468 376 376 33 720 334 352 412 516 150 164 644 521 945 538 166 984 424 375 291 394 523 891 161 856 246 895 408 550 152 440 858 820 706 596 719 847 706 872 627 234 374 987 687 423 122 329 792 86 203 407 910 789 714 839 797 689 989 848 776 283 528 116 582 809 98 135 715 300 188 320 34 614 977 635 73 633 810 613 493 265 447 47 531 573 475 589 529 781 740 943 911 822 838 275 400 466 500 512 54 111 300 196 1 650 26 533 85 980 601 357 28 84 167 939 213 426 782 73 132 155 656 690 65 482 452 138 784 415 174 804 500 26 819 959 549 309 694 361 860 897 216 536 44 194 33 263 799 770 93 963 371 436 974 325 200 749 554 948 59 110 594 601 414 942 593 256 726 326 746 545 386 729 15 695 578 464 423 763 162 160 326 982 95 120 401 53 143 208 704 753 553 867 471 50 767 353 799 333 953 932 945 418 496 969 943 412 134 520 441 707 178 813 340 478 636 927 518 419 776 280 616 501 743 137 888 173 323 672 469 150 494 410 842 592 338 388 840 739 798 433 240 183 249 39 286 149 658 894 538 899 141 636 17 621 12 828 97 182 210 356 763 14 827 986 647 569 25 307 652 776 785 909 603 926 58 702 734 618 263 703 809 566 201 985 236 745 527 66 112 92 112 572 939 903 773 734 677 198 345 941 473 447 284 989 230 5 294 965 122 769 73 659 56 360 560 133 242 51 478 531 961 292 392 677 68 82 453 732 362 422 964 154 17 967 590 823 972 667 593 714 197 296 71 229 172 187 98 200 131 826 976 494 641 799 315 918 584 827 328 165 457 203 804 880 445 585 863 443 884 748 85 832 110 838 16 204 712 767 259 285 231 651 602 773 283 722 660 439 935 314 245 38 839 395 628 708 372 347 300 209 144 129 861 340 606 40 570 32 329 108 172 274 72 898 501 676 565 56 22 231 80 427 714 608 673 368 519 798 944 102 627 875 670 273 266 89 605 57 244 85 60 744 866 718 941 22 118 727 882 80 235 377 350 258 181 305 51 542 326 476 25 626 805 537 234 189 760 363 396 142 132 568 230 726 766 598 519 778 11 604 536 425 334 95 303 696 111 631 249 889 725 101 446 248 406 487 737 324 1 814 28 2 16 186 474 643 202 900 935 23 372 756 307 43 594 701 757 471 555 126 912 791 549 321 490 840 965 652 255 801 311 430 749 812 439 921 653 409 657 671 101 581 782 424 47 237 72 945 225 311 19 317 349 806 786 503 356 896 90 104 712 393 69 649 55 917 864 310 149 508 286 337 41 657 576 467 737 245 195 34 578 602 658 301 508 174 454 968 221 746 666 920 314 362 590 877 115 277 120 528 20 79 387 800 268 181 785 255 526 783 574 824 329 224 642 341 657 957 259 639 165 675 292 539 112 526 388 437 362 586 832 993 520 593 715 158 775 624 87 788 953 709 227 94 903 175 903 981 937 288 27 295 21 766 54 153 632 934 873 228 43 884 372 65 38 179 783 574 690 221 241 940 704 951 357 646 412 429 840 946 601 167 571 514 101 306 503 380 661 238 888 656 504 956 820 693 601 912 804 818 270 359 157 819 150 864 622 195 857 448 476 835 261 76 323 611 14 971 13 58 564 505 956 724 697 868 342 609 254 795 946 96 299 294 810 16 913 660 673 130 422 434 825 841 585 233 310 522 705 328 288 420 106 759 190 648 590 242 232 297 203 178 917 404 897 925 958 715 525 141 328 400 260 188 655 711 826 348 79 49 173 997 709 730 19 886 738 821 897 87 394 584 746 524 551 358 297 936 415 555 950 853 925 994 219 500 962 253 869 836 889 458 116 634 739 385 948 132 42 869 977 335 193 416 193 486 155 736 820 27 133 594 873 191 92 908 587 342 186 60 102 816 469 148 61 751 656 587 8 845 689 517 630 338 188 588 413 874 907
381 658 250 173 216 923 181 711 629 966 967 422 956 697 177 223 518 546 113 795 420 310 182 720 601 162 393 714 711 993 405 577 186 596 749 31 166 791 400 968 774 532 489 979 252 76 386 177 791 658 125 202 247 888 536 459 685 493 58 232 604 650 146 921 509 449 522 432 262 907 942 754 817 724 899 185 442 833 346 29 454 447 519 237 459 132 691 676 105 176 906 22 905 582 184 788 842 164 496 536 38 947 607 975 882 985 898 917 280 215 97 302 723 161 20 201 625 15 641 846 605 954 534 955 634 447 348 933 527 131 91 676 699 347 828 593 621 689 700 247 330 697 962 78 410 752 638 597 959 156 399 146 226 637 446 547 783 324 366 351 175 424 875 915 755 304 731 780 720 87 964 684 565 645 919 896 682 693 14 439 380 512 726 140 436 193 312 303 702 743 930 108 363 627 500 132 358 502 670 818 288 801 577 44 295 502 268 830 384 808 865 278 830 463 26 118 927 958 823 229 301 782 728 326 795 964 296 45 773 122 716 781 765 162 743 253 801 641 236 676 733 642 374 488 821 751 678 179 383 470 576 106 794 158 279 577 614 53 364 356 235 49 913 807 343 408 472 340 99 42 202 674 307 795 754 413 961 988 242 260 719 151 888 150 98 818 33 878 176 965 579 353 904 742 138 124 846 789 738 786 789 286 240 69 407 76 897 738 239 465 355 837 779 308 168 15 829 504 274 904 552 477 784 522 319 23 214 669 394 313 111 20 764 82 131 189 261 966 523 813 430 700 333 96 419 196 736 371 123 323 852 650 511 310 228 548 760 312 498 910 965 933 406 265 578 930 599 383 25 728 315 359 107 218 154 815 271 968 837 210 569 553 884 766 370 504 267 807 334 973 524 41 525 977 206 287 368 154 47 780 297 291 863 716 327 990 483 197 314 961 291 841 855 717 805 439 835 523 701 714 377 947 234 335 388 558 325 117 992 840 222 959 742 889 466 699 220 989 144 277 401 382 653 631 636 589 29 911 72 57 354 722 827 46 435 557 987 116 257 545 2 247 816 106 197 824 258 324 769 204 951 328 834 665 403 987 661 660 745 592 90 209 909 22 225 75 532 475 55 132 735 569 908 732 849 552 709 395 659 555 802 230 51 19 907 674 994 730 253 808 558 22 310 652 759 469 732 935 163 470 119 862 606 966 969 203 120 108 188 1 514 625 695 82 337 846 970 617 807 93 998 172 347 690 713 370 627 94 92 326 41 606 246 491 44 12 259 146 443 887 862 522 164 979 925 499 968 844 940 791 793 696 833 374 982 159 84 741 114 541 54 571 36 768 772 435 56 570 53 420 156 125 768 232 746 232 411 877 365 513 42 197 851 467 613 97 227 839 859 236 832 803 502 541 866 516 923 126 671 479 547 213 458 607 353 267 668 967 609 685 508 286 445 482 785 492 100 155 87 526 538 953 690 414 476 807 79 142 705 910 708 49 617 548 367 89 539 979 221 437 475 728 213 166 390 280 712 225 147 199 243 790 157 907 557 332 62 286 963 353 352 538 689 447 966 107 396 581 32 17 292 274 413 882 504 12 571 735 371 129 265 467 102 984 734 179 687 3 744 15 938 814 463 500 553 456 298 384 201 445 285 702 812 180 71 192 215 737 915 688 836 35 232 82 770 696 714 210 160 939 465 533 424 705 245 307 679 993 674 639 451 604 470 593 256 57 696 254 421 633 171 42 546 645 229 906 486 1 858 79 757 985 640 318 971 795 331 41 159 873 663 989 656 212 984 107 955 344 282 193 646 590 148 887 838 14 780 558 251 908 473 436 85 293 878 301 692 735 931 45 482 960 672 133 740 328 269 565 50 863 947 133 306 555 118 183 172 772 798 428 594 476 580 26 566 692 415 928 65 768 870 937 357 714 809 229 45 946 286 576 600 614 340 902 248 49 151 370 322 341 95 543 631 331 360 768 637 749 941 555 142 737 207 196 179 367 397 505 422 958 5 75 840 930 423 233 77 572 223 761 952 552 881 277 839 709 305 55 635 239 35 578 490 59 847 903 57 406 958 94 303 84 586 472 428 897 892 987 481 110 336 525 526 620 718 121 707 875 191 151 272 592 145 867 721 793 492 419 651 900 173 671 751 745 110 262 771 828 351 521 83 809 598 629 820 302 299 753 448 408 260 778 321 751 623 112 10 510 776 280 949 425 555 538 530 478 493 335 304 183 63 126 469 585 841 643 183 311 487 65 425 303 529 55 924 946 284 391 136 156 697 47 499 987 263 995 96 197 318 915 433 881 910 415 652 462 385 415 593 627 814 884 356 914 561 191 46 111 238 653 15 454 703 88 590 999 654 863 937 538 478 18 391 441 302 600 309 909 660 73 960 666 505 225 918 868 135 731 618 518 781 150 139 142 581 436 440 126 78 178 68 567 777 253 503 118 133 351 109 711 203 107 704 18 903 827 81 687 418 683 479 516 461 102 541 943 886 947 18 101 528 160 559 943 190 940 864 262 750 111 542 720 264 987 491 569 999 806 871 469 658 591 61 665 462 26 932 628 316 726 290 403 193 238 868 331 633 816 194 399 468 758 730 720 724 332 786 455 592 40 404 898 808 457 587 794 537 854 153 773 373 852 455 589 867 584 204 166 28 401 48 808 655 7 824 572 986 517 717 345 800 620 408 887 513 208 328 583 901 15 706 880 64 976 104 188 69 828 376 780 662 544 137 487 3 607 664 581 412 287 806 814 916 320 471 639 152 45 198 229 831 978 88 716 196 113 788 573 94 517 993 469 241 549 276 172 210 35 13 374 787 155 643 116 819 688 464 965 843 425 27 819 545 658 189 878 452 951 86 31 409 640 803 14 844 610 293 132 869 31 917 346 40 416 323 51 573 72 313 939 457 940 4 264 477 597 126 544 76 972 669 456 510 434 237 64 912 813 683 925 693 40 681 483 989 352 320 80 900 652 217 611 790 686 277 858 11 903 797 212 991 263 402 143 74 606 89 637 880 384 934 847 52 346 326 227 439 851 67 898 0 26 914 689 431 608 739 896 211 508 810 613 935 618 563 146 608 19 1 81 121 100 630 64 936 881 889 285 953 906 161 976 149 246 921 118 748 123 845 544 650 153 977 149 562 588 890 72 414 27 311 502 344 329 887 415 8 363 943 955 677 324 342 800 432 203 254 973 602 984 983 944 775 762 140 943 192 174 218 711 287 339 180 375 850 126 93 337 619 371 647 321 369 75 66 992 150 624 792 57 283 677 975 56 666 620 667 837 127 834 117 918 990 601 484 325 848 494 747 22 974 998 317 424 950 470 141 544 516 784 698 828 778 741 948 125 657 132 856 801 106 318 485 196 872 672 116 227 722 848 642 132 70 473 275 131 359 543 187 293 349 991 195 553 873 511 860 431 382 933 395 311 362 660 23 326 996 37 763 885 165 709 944 769 752 113 416 132 494 494 129 245 233 291 560 937 675 237 488 651 49 781 244 81 853 524 676 531 684 869 544 971 169 21 610 636 753 944 101 583 556 764 497 441 686 912 976 609 231 406 361 393 874 160 595 633 375 487 266 242 108 156 335 394 209 673 6 171 644 53 200 676 603 760 922 621 673 26 665 409 766 347 861 870 22 42 988 641 612 461 219 202 521 134 567 387 506 825 589 613 185 884 507 40 929 900 985 450 548 389 876 389 893 372 467 913 997 496 543 253 973 631 224 992 429 88 815 856 520 790 450 489 574 488 978 581 688 912 273 612 34 879 710 599 891 555 585 137 877 175 980 391 289 141 43 116 894 511 495 765 645 712 205 101 564 192 540 252 341 692 761 370 199 748 170 442 979 263 122 548 278 258 911 32 813 376 879 299 885 46 649 652 103 209 37 479 128 478 549 873 628 922 584 292 822 400 134 496 715 113 933 432 954 935 616 221 804 919 438 877 162 796 434 776 572 447 902 422 737 584 995 838 680 568 945 807 554 688 550 115 818 826 957 797 167 889 895 950 512 485 624 903 212 59 59 946 73 540 9 432 339 594 639 61 437 257 379 954 255 815 622 782 568 874 782 209 517 998 426 792 896 833 392 153 270 737 82 213 854 17 632 716 620 49 112 737 611 492 12 676 796 564 80 85 575 938 60 538 535 978 338 131 324 3 143 664 230 513 417 781 17 606 883 49 441 225 456 389 583 626 582 899 928 26 174 480 626 657 19 630 300 265 533 228 762 389 515 260 591 602 926 314 130 498 398 789 648 327 972 666 158 651 799 589 21 126 460 963 115 449 756 884 329 344 741 139 767 126 729 259 727 22 615 649 427 336 31 430 132 630 811 364 588 897 281 562 332 724 758 376 7 994 294 692 480 76 570 901 24 920 155 491 208 923 345 619 981 735 826 635 75 533 350 478 16 179 178 23 453 600 387 73 30 45 389 666 857 616 825 882 444 322 920 250 946 501 449 691 249 168 694 66 447 534 939 48 596 241 39 595 531 184 597 202 308 2 474 382 372 474 501 367 124 742 551 488 725 424 378 675
66 971 744 10 649 231 132 879 646 766 155 332 655 648 7 956 9 122 307 790 107 990 91 972 141 747 572 979 187 401 374 126 961 649 40 138 668 709 38 668 594 160 638 338 62 260 414 378 52 628 57 481 784 864 600 965 471 874 766 889 637 717 547 590 448 2 821 256 806 635 778 58 389 904 866 330 216 17 117 279 365 82 380 869 376 588 486 29 858 204 780 713 861 272 562 262 491 959 446 218 577 206 630 755 209 24 786 3 711 619 85 853 33 84 344 345 759 121 488 757 970 753 44 657 364 238 87 17 498 872 250 455 533 730 89 371 8 431 679 116 254 767 969 759 788 435 282 627 951 897 266 48 705 346 309 912 388 228 359 976 930 166 685 685 803 877 494 443 249 150 170 971 259 945 98 326 111 303 233 625 526 449 47 714 387 967 789 516 37 191 770 927 384 794 908 979 418 482 804 230 938 101 783 878 315 733 718 95 799 936 548 379 553 975 740 883 18 473 677 164 540 179 674 287 605 803 767 32 50 135 810 742 223 38 660 372 725 993 672 162 768 815 626 326 818 934 962 415 704 336 80 358 411 436 275 748 197 131 490 2 354 831 143 647 444 488 135 484 31 265 415 899 484 253 159 242 475 322 758 600 911 869 792 417 183 128 2 352 956 601 16 695 26 463 545 577 700 251 341 140 957 593 884 276 715 882 28 204 558 1 435 297 218 904 499 116 879 442 362 309 568 159 658 462 561 596 156 849 772 649 937 210 954 718 76 528 276 255 503 707 539 527 820 381 864 145 147 164 123 638 255 382 963 717 320 773 607 58 268 561 19 707 636 822 505 556 622 473 109 764 912 446 606 769 424 941 546 34 673 480 348 475 599 957 160 987 928 171 765 294 420 34 653 607 855 741 644 240 154 849 385 649 310 595 27 986 775 52 59 659 23 343 995 451 680 853 872 521 182 463 42 276 846 464 36 656 887 566 935 494 694 404 580 407 827 937 714 591 877 373 588 67 193 736 631 860 142 249 838 137 397 375 313 337 476 540 172 717 732 63 946 243 896 323 113 543 144 134 959 630 578 922 45 341 698 552 536 186 942 290 136 251 865 601 968 560 201 267 430 615 204 448 542 587 60 569 978 985 797 673 128 778 771 414 603 431 971 919 103 361 206 940 835 775 158 627 324 15 898 573 398 590 455 398 489 459 434 665 5 990 823 64 749 376 106 731 616 364 104 786 219 679 919 577 0 502 867 750 83 419 394 294 413 155 681 40 466 439 221 53 904 733 300 241 809 820 442 276 90 850 826 17 318 855 151 363 863 521 512 950 729 575 317 695 996 287 281 149 982 460 933 176 277 705 198 108 162 707 500 419 643 699 382 673 527 574 703 788 717 231 422 51 375 344 274 236 262 586 667 619 728 534 570 3 294 640 686 510 871 305 617 963 386 176 782 738 586 424 457 697 973 33 229 594 795 83 237 407 575 460 910 704 943 394 929 242 687 700 549 878 662 907 918 902 875 920 565 298 998 435 433 777 801 729 950 131 194 20 699 675 447 790 965 244 808 836 842 920 495 493 900 548 228 54 451 871 205 316 454 502 462 410 61 90 793 357 368 972 253 319 584 258 716 824 260 908 800 721 988 622 470 499 906 556 441 726 169 608 785 653 760 919 608 706 917 108 589 328 769 907 817 770 14 358 30 956 12 846 869 229 648 615 99 536 843 414 992 822 880 835 127 915 693 522 334 623 576 99 105 217 251 424 513 224 487 738 763 473 914 619 416 109 22 485 899 227 330 480 235 109 278 244 881 575 67 414 841 415 985 96 689 616 326 615 535 815 459 400 890 464 544 711 701 269 621 276 849 613 859 57 134 638 463 493 325 649 179 696 481 165 675 495 350 479 802 329 427 26 352 308 873 681 252 114 497 34 244 894 263 375 601 279 661 951 981 808 829 537 189 537 371 854 108 257 989 382 688 915 934 246 224 599 86 477 272 499 46 608 983 684 405 329 776 544 17 298 924 31 994 33 399 654 20 662 920 450 176 925 302 300 777 448 958 204 355 741 29 54 984 652 192 90 730 867 889 316 721 549 691 822 477 753 84 38 319 171 602 100 590 885 474 930 625 812 391 181 757 769 870 68 69 82 754 514 231 102 836 120 573 605 203 439 383 809 431 495 116 208 656 865 483 126 165 588 78 118 299 21 77 289 131 754 569 559 639 871 543 803 552 620 534 622 518 876 737 577 97 352 620 66 645 84 663 689 1 177 437 588 100 559 949 766 124 607 883 640 257 163 372 242 88 413 595 364 794 15 894 523 373 791 876 901 615 888 210 390 897 518 342 369 63 253 58 768 734 378 465 528 353 128 56 260 121 371 412 140 195 388 556 310 892 147 322 919 566 574 991 470 49 203 15 643 110 353 227 777 248 577 290 412 461 418 271 745 199 115 990 410 137 676 960 636 129 883 850 387 682 577 579 354 180 726 126 701 764 375 733 688 184 562 559 833 812 762 314 121 82 980 554 67 213 731 188 172 406 44 428 966 232 957 145 201 239 286 832 644 378 807 439 437 408 349 265 683 152 115 979 334 358 813 976 803 256 115 296 600 425 77 815 700 824 762 34 693 541 720 647 509 751 646 628 251 321 887 747 911 510 64 839 799 400 140 618 408 664 413 522 703 115 349 72 147 659 997 909 309 226 723 830 404 4 381 10 336 207 439 173 1 878 771 423 61 247 56 357 765 511 102 407 738 743 723 426 110 847 927 185 539 178 823 596 550 243 224 261 541 791 315 722 198 479 287 742 800 508 535 948 374 598 430 853 466 774 44 851 226 403 467 351 342 813 305 39 775 377 71 683 564 550 435 395 539 756 365 736 850 931 935 236 953 975 354 592 936 356 383 436 620 745 811 581 664 833 456 629 667 95 463 779 732 285 780 939 947 844 514 492 890 452 40 980 810 862 330 506 939 225 60 640 951 298 658 913 777 295 906 328 832 279 385 571 390 73 573 941 3 417 342 340 417 363 944 93 902 291 538 888 180 467 687 885 1 712 522 585 905 305 22 440 481 346 296 587 195 220 197 336 96 746 477 886 520 139 348 55 920 532 685 752 348 222 641 168 359 790 823 286 329 449 19 670 299 753 343 895 802 429 361 868 926 564 465 140 559 902 828 171 901 468 140 270 211 215 350 604 123 696 473 907 521 130 726 301 227 337 615 665 933 153 162 246 490 175 677 338 487 807 855 987 827 755 35 366 809 671 943 297 764 642 845 258 58 333 471 727 965 854 468 702 748 75 444 280 969 482 539 695 279 613 314 856 229 458 115 381 728 186 577 293 765 781 531 610 148 289 348 370 390 308 392 480 863 68 727 551 726 676 741 240 745 822 380 816 215 269 591 410 600 349 994 609 843 396 80 445 865 450 795 932 154 706 598 304 967 32 921 316 710 690 279 74 990 515 284 472 176 473 810 120 113 122 98 848 659 891 829 741 759 974 539 149 413 531 439 3 228 519 80 525 878 283 386 627 636 707 912 241 914 202 303 150 371 524 911 986 456 796 949 762 944 523 883 650 261 966 479 726 280 834 555 464 235 35 457 652 790 999 535 404 770 720 679 972 128 719 14 516 961 977 306 200 845 267 488 114 37 831 144 521 810 828 433 347 864 845 431 819 788 916 127 654 613 597 733 811 23 13 880 582 152 874 471 787 581 936 602 242 219 563 20 432 579 555 32 814 610 469 254 167 525 723 878 557 64 212 844 520 418 709 202 504 891 882 446 825 850 926 511 217 826 419 87 345 507 234 463 460 142 944 952 287 75 238 820 157 14 964 63 65 704 392 627 923 765 735 427 955 492 857 461 837 615 761 866 402 164 284 916 993 273 177 9 443 383 560 54 614 997 921 111 612 523 574 649 583 508 748 158 64 658 306 140 118 559 724 447 997 772 805 717 502 590 327 434 860 207 112 988 591 977 509 735 925 466 393 419 208 461 739 996 6 263 335 696 101 741 945 547 94 78 905 785 478 194 339 294 927 934 96 627 401 126 635 642 947 574 323 175 528 602 214 437 915 962 25 306 530 112 332 830 43 473 361 279 79 10 840 336 164 307 611 706 501 633 593 42 163 456 651 500 953 754 92 374 624 940 641 590 48 3 409 444 273 199 634 300 11 659 485 498 41 56 708 465 438 391 713 618 367 145 119 320 53 528 632 344 678 109 190 965 70 74 379 694 669 254 138 697 901 984 537 975 21 292 311 252 567 563 633 892 166 416 360 290 710 682 24 982 54 462 303 573 329 842 731 321 292 433 692 978 773 767 684 560 453 880 940 907 798 691 125 211 657 142 312 616 102 698 81 186 697 887 623 467 738 681 952 37 196 271 191 999 967 595 750 986 369 429 133 836 893 578 343 921 517 948 529 249 331 7 288 719 390 489 666 950 211 89 496 485 264 336 161 542 51 953 619 925 507 754 903 517 148 798 456 353 493 322 421 788 71 372 146 480 230 957 538 414 852 432 174 85 514 423 922 549 245 734 181 565
726 690 493 174 363 515 317 845 897 209 184 102 896 815 866 150 235 842 25 424 240 818 85 62 427 530 608 748 803 591 250 52 171 571 642 933 753 485 307 360 718 256 214 518 399 690 437 876 623 586 218 218 181 547 328 947 648 371 993 936 265 511 787 69 987 215 366 671 48 506 324 692 454 370 254 428 918 140 669 862 288 156 477 365 156 985 668 479 977 713 520 672 635 788 616 90 238 766 53 181 864 876 816 700 380 694 468 316 430 289 571 349 875 258 703 149 442 991 522 627 295 343 487 235 277 657 543 445 233 64 447 787 946 625 894 33 305 92 588 671 680 100 353 403 971 27 579 857 989 115 912 291 382 723 237 934 650 491 105 50 475 911 619 153 339 774 26 320 14 950 694 537 393 523 111 100 944 881 315 177 455 632 633 177 376 670 285 769 159 504 862 434 754 938 811 22 426 191 683 42 39 772 484 515 954 2 606 802 152 964 391 41 744 627 943 816 750 706 511 627 958 570 135 312 581 922 724 959 560 568 299 66 693 581 373 393 898 981 377 735 362 164 566 450 465 433 421 329 838 582 799 896 646 367 544 951 58 200 591 619 883 894 325 954 850 612 870 564 130 841 108 14 781 714 464 345 968 110 830 280 147 226 906 177 162 12 467 465 597 860 15 257 94 349 129 412 539 735 670 289 59 123 845 858 535 238 899 734 63 967 702 319 491 553 483 876 419 628 502 424 857 575 622 871 417 250 31 244 231 544 164 854 262 303 151 252 148 625 350 5 126 824 660 192 625 841 752 974 504 749 829 472 766 584 564 587 88 314 122 236 303 136 922 731 641 745 982 816 795 803 737 119 978 773 768 375 517 380 658 175 289 738 134 778 697 73 551 509 855 520 729 677 835 550 18 910 348 735 573 535 264 101 948 656 202 964 403 45 145 249 513 517 580 489 24 697 941 115 294 35 11 490 462 492 139 451 868 276 691 220 892 285 125 280 628 241 425 224 916 212 808 458 367 214 269 109 177 16 488 444 169 402 639 828 302 954 449 416 86 38 35 516 826 532 267 667 665 863 942 398 383 417 538 975 632 738 802 44 304 793 482 607 557 475 102 522 565 393 681 589 410 345 848 206 166 54 396 607 996 289 713 347 841 732 605 25 630 430 678 745 714 343 371 300 359 506 434 49 394 989 485 787 891 764 738 868 763 918 132 718 593 126 719 867 727 121 384 271 104 553 5 385 819 980 311 50 725 567 38 245 771 791 258 674 553 69 361 956 690 886 284 982 789 755 921 803 745 129 970 419 919 594 196 994 429 50 227 243 945 361 933 252 84 35 671 171 589 555 732 810 74 321 27 826 762 8 208 655 969 985 333 437 52 6 602 830 979 765 901 503 192 925 749 136 2 650 872 414 509 660 397 627 282 881 443 17 960 923 451 356 439 913 620 197 133 582 607 692 521 942 109 623 72 26 207 16 512 432 974 716 20 39 542 282 199 194 715 788 408 322 577 373 398 844 444 236 859 630 395 134 261 1000 583 763 541 319 486 511 997 486 603 684 902 514 54 885 965 380 476 538 13 212 273 73 223 870 242 915 386 326 200 187 956 598 331 803 567 490 613 489 831 775 243 465 409 404 929 880 990 564 985 462 293 912 453 866 257 768 673 266 818 228 847 605 887 857 436 640 222 345 524 637 316 191 913 210 558 244 168 119 412 363 7 983 225 499 489 558 239 405 951 225 89 398 770 291 955 454 28 483 326 52 649 29 313 270 49 919 160 103 194 976 572 67 274 878 215 141 949 929 741 784 60 65 717 819 287 704 149 13 610 244 461 736 276 726 730 120 821 458 93 924 885 758 537 520 696 556 110 996 519 448 828 418 423 826 17 18 496 576 679 19 281 60 769 477 698 981 516 888 882 426 144 626 563 414 813 804 550 664 424 150 710 151 981 951 637 589 767 233 871 841 6 48 852 115 112 352 297 191 575 975 127 689 631 88 712 484 840 697 874 795 68 866 340 106 498 257 406 195 372 919 824 598 865 736 211 681 490 529 79 944 460 952 97 526 764 587 37 462 686 179 939 38 458 646 506 215 856 11 858 372 809 226 494 965 137 701 806 655 253 173 260 892 81 591 546 106 310 523 534 47 624 2 823 450 833 530 704 345 531 862 746 408 783 760 478 945 983 801 124 934 66 515 889 975 40 660 364 590 890 629 321 988 121 618 676 190 925 226 146 382 56 710 689 392 167 528 888 512 735 584 301 534 283 506 574 424 614 763 893 627 46 224 740 537 379 470 344 164 251 519 526 65 368 629 815 389 507 217 930 381 404 627 532 880 113 736 83 713 705 302 55 952 120 644 657 540 179 815 786 323 861 878 347 263 92 245 252 694 807 200 986 326 709 805 117 563 98 364 141 31 722 800 234 990 627 454 895 208 330 809 236 877 797 726 873 85 186 225 940 125 621 270 728 575 651 849 286 473 71 68 687 424 314 316 853 622 34 300 413 58 798 14 755 866 255 366 448 351 50 916 600 306 561 375 618 299 327 569 900 363 178 535 675 686 793 995 599 784 886 182 530 590 322 808 291 522 756 331 595 306 774 960 388 974 346 347 777 937 216 632 664 687 772 858 652 88 155 568 812 725 640 41 733 970 617 2 114 110 920 389 452 322 643 359 785 848 720 64 22 684 854 112 659 744 905 230 810 89 365 822 495 685 760 757 822 673 337 654 523 894 4 50 197 835 318 565 701 858 723 132 992 328 474 35 103 854 779 663 904 310 268 47 432 888 387 160 206 440 508 503 814 179 99 272 751 146 193 994 61 611 961 319 278 179 275 261 578 584 708 894 598 707 851 174 101 328 10 368 163 732 161 976 510 173 360 542 677 965 335 939 229 502 180 286 596 112 36 103 441 576 817 887 923 589 791 973 259 869 341 4 107 888 514 386 463 797 569 58 825 38 32 49 170 569 926 200 739 229 827 204 306 655 446 770 228 569 794 263 626 271 820 202 70 698 319 497 19 915 472 195 528 467 77 31 420 149 75 11 69 430 947 775 224 403 568 77 805 906 154 606 198 190 23 592 585 71 433 862 936 257 241 688 76 440 96 744 16 500 880 983 952 798 782 826 706 815 533 871 191 446 374 741 172 876 246 759 123 297 556 5 661 581 62 423 688 514 266 253 499 781 352 945 594 60 183 335 338 363 142 902 927 497 846 646 860 792 42 610 884 783 87 800 647 185 457 862 548 612 445 51 685 49 843 656 203 819 636 730 834 998 915 985 292 847 332 715 407 827 792 379 964 124 695 105 342 54 976 628 525 789 849 330 247 296 390 595 692 319 481 756 221 778 570 302 736 277 988 104 932 919 438 638 51 957 153 83 185 700 118 631 878 96 991 77 323 955 106 528 653 598 21 56 405 495 903 267 245 751 995 927 559 794 917 754 219 975 270 352 778 290 682 391 356 281 959 328 765 307 90 45 131 140 667 689 612 430 536 616 217 235 9 346 984 198 401 926 435 901 497 83 33 171 950 569 195 45 788 156 190 808 279 714 308 661 837 577 119 318 966 115 980 395 226 652 392 844 45 64 91 342 187 751 431 254 663 675 43 281 655 12 674 362 644 507 0 717 547 523 634 754 721 369 761 822 182 79 796 667 466 823 232 524 29 773 924 972 456 477 440 225 576 18 44 434 962 681 212 602 479 472 910 528 205 26 881 151 907 693 928 772 300 338 334 340 30 465 662 981 711 845 584 754 994 545 582 848 41 954 329 32 64 805 998 34 611 69 800 778 518 570 909 96 759 222 355 700 935 708 244 186 174 866 554 872 375 732 209 942 707 547 914 563 748 610 587 504 716 919 336 565 140 232 358 887 529 546 804 695 877 650 354 691 67 353 552 391 545 165 973 795 381 724 869 543 592 843 470 987 80 623 743 788 411 872 150 746 879 654 201 978 12 357 972 1 320 74 210 325 780 910 400 271 773 500 422 826 100 338 136 890 173 148 975 684 938 871 645 241 220 870 934 194 115 207 78 972 684 106 654 981 345 331 836 405 700 31 776 280 839 138 385 223 731 996 271 32 312 806 189 588 204 931 3 667 280 779 296 366 937 49 999 533 790 85 672 283 416 86 176 389 290 781 428 555 65 94 389 638 666 783 590 485 911 49 638 513 492 779 586 901 473 933 515 744 758 774 175 379 629 142 309 509 414 469 450 925 549 776 604 105 248 470 503 788 370 913 609 833 957 114 298 915 82 949 784 211 601 299 555 652 8 38 747 542 378 54 775 854 480 624 57 759 95 516 213 65 1 255 263 976 842 955 505 753 562 134 844 291 415 620 157 376 867 293 158 228 272 521 188 94 908 166 165 4 116 701 73 116 963 988 757 706 369 831 615 279 876 568 801 228 47 36 138 415 699 497 402 835 734 985 863 799 128 135 230 428 527 138 501 31 249 589 832 331 967 842 471 244 931 185 500 74 349 639 656 858 256 40 540 864 953 569 742 744 343 763 357 364 459 407 351 977 418 512 143 152 469 613
93 355 722 599 763 867 360 198 435 320 439 586 574 751 984 995 367 770 529 47 513 625 616 285 64 900 825 669 644 870 271 900 679 11 609 881 833 866 281 932 0 235 148 988 654 276 44 57 741 942 478 50 118 358 560 904 101 255 368 18 371 25 954 65 373 157 748 181 448 925 168 764 824 659 273 517 572 357 677 591 300 244 378 819 208 569 48 529 823 835 176 629 204 157 548 206 340 209 624 522 8 207 123 208 999 176 308 715 137 214 596 422 997 732 396 216 736 70 166 779 97 177 155 492 750 951 19 110 512 32 230 167 670 669 835 562 898 779 114 862 231 27 759 321 393 64 834 664 959 937 334 610 479 58 284 607 237 396 43 563 862 578 165 242 372 348 883 373 666 277 707 323 692 49 356 563 83 807 388 745 133 711 1 758 139 597 879 556 667 160 838 561 773 800 282 385 28 576 837 19 831 317 292 761 573 476 251 934 867 970 163 594 884 884 673 859 239 747 287 705 977 167 701 752 870 754 864 426 18 110 331 24 14 813 975 415 565 689 293 621 153 105 844 145 882 909 649 980 170 749 738 581 921 807 983 916 423 625 283 614 658 762 608 77 500 645 780 371 853 876 487 402 806 486 224 404 355 462 764 490 556 523 426 31 881 43 280 624 82 398 433 585 415 584 516 709 647 470 154 571 323 529 643 639 67 929 59 579 900 357 586 856 244 318 724 891 776 575 272 38 551 392 481 803 376 358 631 674 655 727 225 174 428 582 704 911 452 601 818 291 87 493 637 17 120 846 789 907 274 90 15 984 444 385 702 9 365 751 17 679 912 314 989 555 276 287 693 589 431 216 940 988 843 770 535 176 711 36 493 19 270 134 75 216 842 464 589 219 617 232 69 47 202 503 873 72 32 640 570 147 928 102 40 867 288 826 875 254 742 512 434 530 253 977 474 315 199 943 192 119 60 646 188 12 134 918 859 435 961 406 305 228 520 284 62 631 329 153 447 374 923 882 206 927 699 863 295 601 405 118 104 972 159 357 182 768 473 792 615 980 558 605 891 354 229 225 451 991 397 68 754 675 830 476 502 25 523 484 506 997 630 373 79 15 482 330 958 87 628 445 994 72 606 570 509 15 718 840 318 9 802 486 453 575 978 469 119 701 524 734 414 666 554 540 917 872 198 889 346 74 71 135 489 966 800 385 320 151 985 551 962 116 538 333 495 525 156 607 58 762 309 912 375 371 136 597 469 356 612 814 150 563 966 701 918 460 712 919 335 923 339 104 102 742 850 308 232 39 363 137 424 200 74 574 183 561 543 856 974 963 42 343 143 639 993 448 131 842 695 456 566 150 470 43 619 798 674 761 285 480 922 117 437 915 576 247 337 472 744 653 456 859 259 255 465 70 955 440 386 573 604 777 311 843 910 560 952 642 353 784 200 730 591 474 483 772 6 429 504 33 50 422 660 802 840 203 872 403 733 911 3 292 16 38 732 252 158 561 149 552 599 533 328 104 173 386 749 383 804 878 886 544 129 9 662 600 351 768 88 258 860 51 752 630 36 788 472 644 646 293 49 448 579 197 601 588 194 196 248 805 980 542 772 527 392 736 731 697 358 627 633 436 982 23 379 49 848 815 907 332 782 757 851 343 410 932 640 569 454 649 811 714 226 362 526 408 933 875 690 102 775 550 111 644 140 90 7 403 715 804 925 177 11 882 157 997 321 95 267 625 719 154 960 295 827 549 294 622 585 796 514 996 144 448 240 493 992 541 939 828 659 391 116 907 212 796 795 823 696 987 519 759 247 840 792 713 416 733 557 491 436 297 967 882 55 45 310 336 214 777 222 360 897 941 892 822 753 124 587 52 807 868 828 725 664 706 534 998 92 590 549 939 869 189 852 38 613 656 846 26 676 637 345 440 816 50 832 188 186 401 769 683 485 902 343 694 217 937 995 78 942 636 814 998 201 823 788 367 466 768 73 787 21 163 620 730 52 331 169 448 865 197 944 626 957 389 369 564 65 613 47 23 877 685 492 385 626 743 703 452 934 39 112 478 902 587 878 19 347 12 12 171 689 784 761 872 861 896 432 985 968 769 663 31 220 996 417 460 598 175 407 331 590 699 404 727 697 909 130 811 181 802 778 498 817 123 291 907 611 89 708 289 172 146 951 653 45 270 874 924 622 327 289 930 103 648 541 438 868 275 511 825 632 529 486 765 197 606 826 921 496 965 564 910 442 27 418 983 998 927 729 594 9 935 41 287 866 403 639 648 54 619 107 673 406 86 162 848 354 609 686 26 839 153 179 970 665 820 577 484 785 997 250 225 57 624 552 771 152 328 80 967 678 336 768 108 779 181 56 245 528 646 357 84 728 682 364 623 298 85 771 178 35 179 401 539 567 682 645 578 856 292 76 892 723 545 949 815 235 363 440 87 669 948 737 844 971 380 304 393 684 686 894 568 675 454 449 531 398 286 115 20 760 59 987 539 911 63 422 25 464 13 540 104 138 140 66 987 420 803 915 826 122 913 614 324 286 347 460 939 145 852 914 598 621 745 26 742 370 202 275 681 461 94 5 322 228 135 794 109 575 348 307 451 297 509 919 333 219 149 555 582 377 709 716 184 916 827 713 223 781 596 99 29 211 627 324 281 352 140 698 394 184 563 31 737 429 972 210 729 421 562 110 575 648 538 734 656 930 135 656 889 505 188 546 251 326 481 177 302 126 446 592 688 336 533 299 412 641 301 171 159 518 950 61 591 190 722 488 620 341 151 78 303 796 875 261 475 441 900 490 676 525 467 876 430 947 431 935 113 241 146 361 598 889 662 908 722 90 223 610 851 402 761 13 35 316 833 408 74 906 761 593 470 223 349 787 586 227 916 965 185 812 818 117 323 383 141 127 914 705 656 195 20 948 233 39 247 400 287 735 767 86 876 185 806 306 276 313 19 822 546 791 814 268 774 920 309 681 233 467 713 972 647 463 525 409 635 425 910 973 894 125 912 581 530 301 687 507 705 2 215 766 116 755 60 510 751 142 3 745 511 77 833 96 627 717 803 38 773 72 67 499 725 821 845 671 280 381 387 497 811 209 29 849 81 618 284 387 773 809 732 571 737 582 983 790 310 739 503 94 419 913 608 384 374 430 595 419 361 100 68 508 709 607 266 20 266 636 801 903 9 457 717 963 70 84 451 70 608 174 615 756 712 132 783 545 169 799 729 863 930 213 357 279 181 899 335 730 175 936 63 161 923 584 350 491 449 167 968 333 865 317 848 685 74 901 107 784 847 314 646 553 232 625 417 477 533 403 80 638 170 740 86 927 284 706 292 905 975 34 921 475 650 777 537 350 918 757 518 991 903 468 647 521 111 22 538 770 21 160 998 694 681 798 675 938 892 30 183 315 645 605 433 661 331 532 338 484 511 147 572 746 499 871 837 559 476 976 147 536 837 390 261 539 903 412 894 24 932 583 84 727 78 726 449 25 141 389 192 683 866 721 406 37 555 146 276 578 380 680 374 391 831 544 485 175 58 10 787 530 300 263 523 296 144 937 997 805 552 815 698 687 236 803 495 941 383 568 692 135 666 981 13 561 498 359 308 623 942 880 533 63 677 629 794 841 216 327 39 395 86 597 310 988 264 480 825 494 248 98 155 562 859 950 660 207 327 932 233 855 911 450 453 46 998 266 998 238 744 550 449 427 589 774 675 180 629 196 256 498 983 904 207 858 124 700 636 710 207 178 162 857 786 709 22 121 626 820 648 374 351 106 589 193 599 462 304 29 726 459 285 413 803 128 919 458 906 652 8 501 154 547 790 751 83 23 619 332 448 986 677 380 120 926 256 164 349 808 746 51 543 260 827 542 686 650 466 330 88 503 667 411 120 348 747 257 351 438 71 672 464 634 652 758 936 845 162 603 430 762 145 205 213 743 212 302 640 786 118 522 683 108 295 651 683 943 647 189 395 255 723 893 12 221 683 362 212 445 862 747 284 783 83 385 333 234 300 124 42 931 290 399 24 515 318 203 898 233 18 382 731 95 802 258 955 847 200 236 832 569 231 471 807 325 238 113 299 767 275 443 323 531 380 105 276 245 844 27 230 366 418 896 122 797 903 945 647 956 499 33 728 338 128 595 550 642 553 829 572 801 206 682 989 924 906 888 66 394 370 563 384 594 436 929 551 81 908 668 919 979 410 885 849 714 410 349 140 216 883 691 308 322 502 246 919 765 219 813 303 344 3 264 528 895 176 854 749 269 300 249 860 242 491 91 240 964 17 446 824 527 409 290 544 252 959 953 452 793 526 53 136 218 946 909 622 141 685 215 1 191 793 243 983 277 869 256 97 303 103 602 579 68 283 342 99 588 801 580 538 720 904 887 18 89 937 4 571 533 672 819 832 635 566 319 360 890 223 810 232 996 318 653 525 85 879 476 12 946 137 151 442 627 482 262 712 312 419 455 568 537 128 969 917 657 365 688 640 725 286 109 58 254 497 187 303 836 187 517 797 265 168 990 846 970 608 278 367 600 977
742 469 753 644 731 894 80 457 236 328 213 769 102 852 292 906 51 105 383 206 508 828 618 82 113 173 943 562 52 461 965 376 981 843 374 34 855 183 644 948 106 486 4 671 809 602 132 324 366 964 137 255 927 453 430 943 600 304 275 854 512 836 37 248 858 146 616 896 141 307 543 921 359 134 577 54 935 320 967 505 857 745 500 555 205 757 317 964 545 143 622 722 767 106 81 125 727 474 882 182 479 137 207 306 124 117 938 773 853 651 623 604 496 335 26 2 27 176 404 106 83 83 427 774 333 844 875 921 474 876 290 650 761 869 818 466 120 462 686 363 70 872 617 288 606 704 287 50 866 787 948 884 658 125 115 295 738 749 626 559 985 625 201 426 949 594 194 731 892 505 756 45 482 323 703 918 257 987 634 641 461 562 152 29 650 405 0 196 144 218 714 265 434 425 446 236 697 581 176 360 762 158 672 227 976 584 957 562 804 138 114 862 480 233 695 798 664 827 42 403 497 297 30 793 883 429 689 911 284 972 798 891 840 437 819 42 162 964 956 310 801 180 568 976 108 518 148 507 203 800 912 428 364 804 942 83 553 620 826 963 950 377 339 406 342 248 602 898 283 212 612 300 112 627 268 436 920 996 521 46 895 396 142 396 968 537 251 392 192 689 896 36 135 691 392 445 139 622 970 880 389 828 947 719 426 543 869 306 11 928 180 250 10 257 946 211 71 269 908 315 154 50 2 250 743 101 423 90 208 401 478 788 25 968 117 625 459 648 581 872 431 71 289 136 181 70 34 837 859 547 224 847 620 449 567 59 198 572 633 127 675 24 962 715 886 590 751 637 765 311 449 740 679 5 748 756 190 124 936 731 388 49 417 14 418 198 987 766 661 76 830 54 256 133 126 901 852 72 159 157 362 332 718 869 725 623 911 480 696 547 514 642 693 274 54 642 815 377 881 913 507 602 217 475 407 103 808 576 399 149 332 349 296 784 344 754 646 648 535 486 510 412 361 218 24 196 367 903 341 292 847 19 191 939 823 248 338 351 261 473 44 721 520 245 504 355 481 112 707 959 775 850 736 160 539 296 983 866 656 390 641 310 259 617 93 362 724 95 889 583 752 33 933 223 575 154 588 918 402 215 448 326 996 884 997 102 304 3 630 770 8 131 420 704 55 284 654 645 678 458 824 989 178 13 973 997 986 885 611 706 435 45 793 604 465 433 337 585 145 505 784 823 327 326 348 131 914 129 210 112 941 381 774 939 932 596 492 327 982 360 61 486 179 360 773 667 244 338 401 143 326 754 455 22 182 605 919 895 922 822 513 855 993 105 314 209 740 140 6 553 601 935 642 507 615 87 918 385 560 91 464 825 779 827 599 77 199 159 805 884 913 666 885 183 98 786 522 248 307 923 378 849 183 556 411 795 876 121 197 330 306 884 22 152 60 235 9 182 570 945 376 724 669 317 898 196 231 889 674 56 541 938 833 658 955 489 787 148 161 3 891 675 759 434 475 501 50 953 151 528 963 700 131 390 438 251 223 556 594 130 846 866 72 652 43 456 807 226 900 553 526 517 961 536 712 422 305 528 397 122 959 381 812 820 299 659 66 420 583 329 353 766 406 214 119 347 517 234 719 495 467 225 640 949 221 125 157 699 980 169 398 743 614 228 265 906 662 739 186 182 466 402 800 393 189 60 598 930 878 650 851 828 827 533 682 993 786 408 651 692 951 194 692 516 524 479 904 449 788 184 381 520 300 522 419 60 754 374 722 67 660 974 760 924 285 437 592 136 966 724 174 35 549 721 250 625 469 485 681 516 252 242 584 80 769 446 59 907 975 884 811 82 62 354 770 464 318 969 95 576 494 847 16 338 789 457 334 396 87 328 90 308 546 216 990 260 666 154 356 495 309 13 82 910 263 219 687 676 360 355 690 305 246 644 274 988 705 985 243 963 456 23 715 526 729 652 628 52 266 179 954 972 187 292 21 462 777 836 929 762 655 635 698 872 571 160 903 27 239 458 92 773 229 988 105 170 548 718 195 526 837 437 35 547 865 16 96 313 663 779 558 380 331 386 56 275 916 352 863 763 643 756 416 809 647 134 302 485 645 743 958 943 45 837 566 167 403 449 917 612 385 484 301 757 915 71 586 578 709 168 518 141 421 185 220 493 75 144 591 711 316 30 212 584 704 880 924 883 862 112 414 830 493 364 810 983 371 947 829 363 405 572 554 324 536 567 97 88 13 870 838 860 370 677 328 245 991 50 710 962 17 391 7 190 379 262 768 941 653 303 122 253 107 658 270 498 345 561 605 24 613 894 930 734 551 989 854 398 516 391 463 773 559 524 437 611 248 816 797 778 233 372 156 117 519 749 354 451 637 590 785 331 130 707 897 471 415 149 836 201 432 372 450 735 901 817 471 154 730 150 511 191 48 25 228 779 977 595 542 24 216 568 241 656 538 619 573 795 422 350 484 101 498 293 880 115 529 414 820 203 5 789 219 328 153 336 160 565 839 879 394 628 349 741 323 214 196 841 764 811 452 488 373 760 254 423 939 324 563 540 85 475 424 136 776 326 324 256 258 545 202 46 462 969 610 784 667 586 485 515 18 795 557 933 856 873 909 982 934 963 14 84 874 874 657 525 648 885 79 635 57 838 550 29 670 658 386 752 561 813 483 884 910 19 487 300 806 126 607 928 335 571 235 413 393 750 200 488 358 607 627 521 540 330 945 976 143 666 441 150 447 403 868 442 172 321 382 142 29 630 676 736 974 199 556 848 872 324 134 654 632 190 165 90 931 309 621 523 702 3 78 554 3 716 308 377 893 508 745 28 125 622 925 282 188 937 166 21 940 997 167 170 472 933 778 47 413 140 737 812 352 839 298 317 133 862 247 260 609 721 329 262 509 695 163 860 273 4 711 486 457 966 395 866 708 574 468 976 944 693 127 631 253 473 688 520 638 687 477 882 94 721 814 788 992 581 701 26 234 42 597 699 218 589 636 595 110 260 953 238 721 800 604 823 699 148 503 459 440 127 368 662 534 408 952 352 319 649 989 704 155 54 39 788 593 538 377 959 871 449 624 865 177 891 608 450 562 890 928 830 476 355 136 180 245 303 937 913 365 655 515 916 757 98 123 2 47 595 443 757 100 17 544 818 168 805 763 621 979 237 76 370 749 722 428 490 173 1 723 528 902 975 444 656 445 521 531 364 322 590 325 576 659 932 799 769 888 755 625 123 387 224 276 584 164 282 214 228 185 921 619 814 311 263 321 771 994 925 781 317 579 378 850 637 269 807 238 304 884 29 33 417 668 422 1 327 101 523 527 485 184 817 38 827 215 294 40 295 547 329 629 99 960 53 590 145 501 427 209 989 204 577 555 715 665 576 63 41 433 234 849 508 873 163 412 263 525 298 971 331 720 911 845 721 104 78 242 295 280 746 86 330 64 525 357 463 175 122 691 942 766 54 848 828 69 211 118 395 528 466 23 650 603 562 821 685 706 979 343 925 595 529 320 896 129 744 278 193 649 990 230 14 972 62 574 617 147 962 211 176 436 20 844 369 19 852 460 129 842 883 237 455 813 327 429 479 346 8 396 948 969 47 410 66 150 120 193 273 713 899 988 751 834 559 310 84 864 311 728 734 315 668 978 658 772 538 369 438 453 709 860 414 32 934 46 979 894 26 264 424 726 737 425 686 677 560 340 217 734 199 716 347 116 293 363 138 506 210 825 544 488 363 564 964 923 655 297 49 694 740 673 850 36 726 171 584 569 928 828 50 293 198 652 569 67 309 336 747 140 50 537 340 822 883 890 865 442 140 750 748 744 722 589 275 999 717 795 604 89 915 226 902 372 670 281 945 867 177 347 610 835 838 375 603 870 730 790 690 232 488 295 797 454 125 400 921 68 351 170 932 255 402 262 288 877 513 138 356 596 416 222 732 843 806 926 485 99 439 861 820 523 940 899 452 77 755 103 320 502 273 794 527 572 305 451 292 587 371 84 505 747 57 88 204 998 151 351 579 458 536 532 299 671 772 158 675 887 17 312 684 796 683 783 726 832 984 771 665 303 742 802 553 491 323 780 17 576 858 732 477 489 557 277 19 635 74 791 441 639 127 685 281 279 193 739 921 552 613 206 369 582 236 355 684 260 955 288 45 758 250 439 252 380 186 683 370 490 728 20 615 350 188 227 565 700 341 49 170 717 423 470 169 391 463 906 708 495 521 294 886 505 401 735 904 149 536 272 299 755 346 384 541 816 196 169 348 964 562 585 376 741 84 631 278 984 323 684 545 533 50 74 343 58 914 271 771 128 452 733 435 286 80 53 524 28 880 803 466 792 866 409 316 907 75 746 357 580 113 782 523 31 462 121 702 817 335 111 907 680 45 499 783 267 287 240 477 91 821 879 107 15 463 313 959 473 26 831 578 390 189 225 515 146 658 578 312 291 891 408 954 841 282 12 868 921 40 486 743 905 954 65 197 73 789 41 425 109 151 282 488 530 56 995 360 330 454 249 767 565 616
350 209 312 176 299 220 597 79 436 708 331 838 250 60 294 981 321 499 530 602 570 422 113 606 352 845 671 919 452 474 585 354 10 48 79 551 911 470 557 612 731 148 727 671 465 116 435 674 747 508 765 968 413 712 689 585 719 920 561 365 620 228 336 913 295 270 889 708 720 526 921 532 399 184 485 27 687 66 182 631 296 86 980 577 843 425 37 514 264 308 962 910 910 115 324 106 629 22 320 471 723 304 912 72 984 63 47 122 677 898 581 910 446 546 841 298 606 862 356 637 0 711 901 72 605 482 670 534 93 623 368 870 905 288 848 627 140 587 513 105 867 720 20 609 408 870 684 962 286 108 746 565 683 956 339 353 94 421 444 848 96 570 459 520 510 748 24 896 433 468 826 7 959 914 794 356 887 237 106 352 9 144 655 323 292 441 965 473 307 443 652 714 823 495 27 434 628 127 941 56 73 130 428 858 748 372 183 528 522 55 996 563 257 198 219 955 966 896 987 518 900 358 234 191 88 999 575 796 828 670 123 848 243 254 883 818 876 162 831 24 313 19 834 760 699 258 64 470 184 450 228 198 472 660 490 585 83 378 812 251 233 790 165 672 777 617 475 548 501 417 645 799 709 371 144 366 98 449 209 87 196 838 377 360 564 936 142 83 507 929 75 15 935 75 69 179 615 131 95 495 80 861 192 391 487 79 926 819 879 95 580 610 573 61 32 114 101 665 46 688 532 900 978 54 863 386 997 997 169 164 803 674 779 474 685 675 131 352 970 943 781 145 824 991 45 352 154 443 474 513 690 521 600 316 470 639 915 446 36 271 992 389 303 715 74 126 742 37 407 230 792 48 697 364 44 530 866 383 458 289 704 910 156 330 641 330 134 711 680 942 558 347 846 246 622 488 649 549 511 119 908 297 954 531 745 11 76 806 538 19 468 163 955 652 885 948 310 909 159 54 163 500 258 622 275 856 559 480 686 371 533 492 481 18 138 521 462 724 892 260 26 972 504 519 133 719 419 379 213 159 40 673 430 286 318 88 306 532 660 522 445 533 118 743 208 818 54 286 979 139 544 79 103 66 460 156 679 141 63 17 589 511 888 936 59 297 701 413 975 306 785 52 961 311 153 603 198 626 953 578 180 612 610 970 588 535 626 137 735 120 838 552 594 727 945 361 14 720 982 887 637 858 882 676 366 822 862 688 552 192 750 516 963 404 916 727 252 707 120 251 362 631 627 443 216 271 675 794 466 224 146 752 789 565 104 290 406 758 337 331 102 719 212 793 647 223 833 313 416 374 569 737 525 158 178 244 635 631 53 851 769 709 758 180 903 44 958 267 514 332 25 990 155 934 262 328 99 474 437 507 56 912 488 898 896 784 850 687 529 703 974 520 380 213 656 379 438 678 108 166 422 964 707 194 253 558 300 463 928 186 800 29 190 339 780 653 550 323 239 156 424 1 72 202 590 676 71 930 972 389 515 873 251 443 596 355 467 128 695 14 3 658 215 909 818 886 977 559 392 499 284 448 449 573 873 166 802 493 971 538 951 9 29 804 17 861 957 899 187 764 486 635 267 688 524 635 505 587 554 232 440 876 478 995 105 500 170 163 568 983 757 471 891 362 333 556 804 527 403 189 870 499 829 444 944 768 930 754 512 89 245 917 222 372 92 322 837 749 898 799 265 92 827 177 86 154 365 984 12 93 797 91 426 573 227 383 304 350 379 325 66 258 457 214 868 878 293 142 383 953 932 553 347 242 722 525 664 80 880 631 776 52 537 560 814 954 855 652 344 399 409 966 143 437 317 992 703 759 42 50 603 489 149 584 282 581 301 260 587 908 852 879 210 944 315 709 223 163 13 400 894 551 874 719 341 75 681 563 373 107 390 336 370 878 809 802 708 418 175 257 560 456 151 238 577 734 520 711 136 97 332 979 931 820 631 580 7 517 232 732 498 471 821 571 988 191 990 461 280 405 642 759 518 412 717 140 434 170 372 510 682 420 349 202 786 744 943 527 999 507 89 155 287 456 706 325 173 773 289 456 909 482 582 911 384 321 819 693 50 449 160 278 509 156 482 108 948 810 311 866 325 222 270 614 491 858 725 193 942 914 274 881 354 615 483 53 211 574 640 386 279 559 329 145 523 115 246 448 861 333 298 880 126 622 35 163 283 858 740 130 52 173 423 311 565 983 259 883 822 197 578 281 67 657 429 810 638 64 528 300 290 686 500 451 527 508 922 312 650 683 983 753 546 478 388 849 453 136 964 956 864 22 691 935 914 155 614 642 340 524 599 311 705 833 816 294 237 504 825 293 240 163 260 82 648 407 793 516 11 461 899 809 960 530 923 956 696 234 112 414 18 936 31 935 84 459 541 266 404 867 374 920 442 278 927 886 479 584 763 312 281 379 934 366 161 816 535 870 651 914 427 22 369 228 218 123 566 248 5 820 197 237 494 839 715 785 924 369 904 17 503 475 85 71 547 717 162 449 991 124 15 648 694 878 646 16 702 248 506 126 385 557 755 223 199 809 150 663 461 53 871 851 389 379 938 93 630 217 952 615 567 228 202 912 607 440 598 469 367 423 247 727 711 8 534 168 224 708 319 286 669 356 633 694 364 544 351 818 229 323 398 521 801 44 770 767 543 215 775 892 448 509 469 202 662 590 326 835 91 687 753 770 542 617 842 827 985 662 276 265 477 327 266 680 858 3 634 153 376 469 358 166 22 176 721 434 611 644 933 559 60 136 421 808 994 815 38 458 902 766 130 585 756 687 796 141 592 832 355 307 16 29 718 585 371 15 450 740 152 363 361 684 840 966 782 635 412 623 612 732 733 797 613 260 30 845 231 735 783 625 744 58 393 480 737 288 400 89 23 756 316 181 767 324 925 272 189 130 171 172 817 666 381 162 815 72 920 644 463 504 791 740 555 41 345 898 969 978 616 373 738 535 832 374 865 974 956 419 897 567 302 738 207 651 713 315 893 602 49 23 205 240 139 417 890 13 676 70 536 505 97 159 61 26 807 719 360 179 502 846 946 47 995 786 508 361 396 351 658 292 836 616 420 471 665 861 799 219 225 700 261 940 835 177 830 1000 549 100 194 596 382 272 177 352 57 838 346 331 872 765 918 989 375 265 734 430 492 247 249 311 431 681 571 532 644 318 790 519 82 838 820 346 121 960 710 869 591 762 417 51 195 322 348 969 495 893 8 630 674 389 545 350 759 831 127 249 813 903 881 915 107 521 967 716 181 835 917 907 39 408 244 264 70 294 172 780 34 287 808 807 743 743 214 628 135 456 493 685 242 138 308 320 989 342 254 523 297 656 751 23 692 274 145 124 201 239 632 386 414 232 114 921 473 738 164 431 179 478 378 287 739 285 58 211 869 249 395 536 323 839 386 316 688 931 526 23 33 539 947 529 456 549 993 221 62 637 586 761 749 700 200 328 157 566 397 928 741 275 654 91 230 20 221 40 579 662 443 801 752 801 913 548 176 998 608 571 659 263 328 696 186 685 806 49 248 645 937 340 137 936 119 261 19 328 604 311 305 100 906 747 236 512 602 704 217 910 884 4 158 565 531 200 653 979 447 394 845 551 672 268 539 833 147 102 28 543 48 766 359 320 277 261 673 294 851 250 574 553 411 465 285 951 335 662 497 521 166 164 288 779 226 899 291 41 929 703 77 490 712 681 489 422 357 368 78 201 484 278 895 448 185 922 732 756 342 95 330 305 839 278 269 288 496 383 724 28 167 200 698 941 100 812 976 255 353 124 4 423 278 833 623 894 986 839 844 321 480 742 1 445 540 938 593 741 730 852 109 250 678 433 760 329 43 284 343 125 772 43 618 873 636 207 111 605 6 641 516 228 117 32 235 889 55 865 548 990 700 406 788 839 668 516 125 75 425 846 878 540 168 939 795 555 667 13 174 545 773 225 128 214 736 610 787 910 576 818 940 812 877 178 726 582 241 529 334 113 255 941 857 278 714 614 601 36 499 662 204 395 322 87 464 771 778 337 771 55 90 389 973 997 907 396 129 48 141 663 617 555 273 519 805 453 314 133 394 140 454 560 624 750 968 131 810 163 148 928 639 87 519 349 439 95 65 177 51 872 562 505 859 295 220 817 191 556 784 103 471 752 762 504 263 636 115 662 919 372 774 484 87 768 998 560 661 409 643 398 338 33 766 182 122 739 402 301 206 30 981 30 81 191 418 729 188 688 572 152 517 469 256 274 268 548 693 728 860 928 729 791 854 117 563 254 939 574 41 250 847 468 441 2 621 303 754 392 68 5 432 354 619 764 203 551 405 263 950 38 451 637 391 536 949 607 327 602 193 182 595 3 811 417 116 106 666 431 849 746 856 229 21 933 609 967 476 550 657 706 309 392 583 628 401 517 764 242 2 819 716 898 132 509 584 929 798 57 625 278 124 491 556 658 521 305 551 269 768 668 455 888 387 353 761 957 936 269 875 407 271 210 363 480 886 85 110 773 663 534 410 473 272 703 728 872 553 446 853 629 415 902 238 980
721 408 346 359 930 706 71 393 657 414 296 127 525 751 429 943 455 978 408 544 818 868 607 15 988 365 468 100 307 513 584 272 398 895 959 575 265 577 68 243 163 8 619 445 510 615 195 595 572 557 874 153 820 701 82 892 611 287 780 499 100 512 931 727 17 285 313 612 375 959 774 55 18 89 908 889 535 954 524 395 363 936 846 986 105 136 835 176 719 67 470 366 629 688 897 122 206 443 482 965 332 121 555 792 266 905 956 441 976 637 344 961 498 99 41 778 587 608 139 718 958 123 485 461 746 31 811 470 345 98 698 584 769 691 939 280 998 537 303 676 725 660 670 424 910 736 622 8 964 378 315 553 951 935 67 726 772 127 54 467 577 953 216 748 66 273 840 834 317 641 689 761 561 83 336 83 448 669 329 817 476 259 504 339 430 919 59 47 756 526 25 557 718 683 744 103 202 439 160 104 93 602 886 653 743 31 970 843 749 556 593 869 291 487 7 262 500 797 27 264 99 105 651 174 832 302 519 711 484 364 147 516 416 580 383 975 545 445 83 284 949 622 438 274 130 275 10 125 443 607 284 854 151 251 228 49 238 444 550 804 196 618 966 66 274 512 403 959 492 721 185 503 263 306 686 550 707 914 294 250 306 848 801 488 859 329 389 968 592 277 414 419 309 326 22 780 224 301 957 513 300 343 708 136 783 594 866 264 634 371 384 25 938 887 701 444 129 985 456 565 571 929 102 804 671 390 588 212 421 638 822 5 278 765 601 928 919 421 496 207 972 296 782 779 77 125 311 434 926 349 243 964 793 826 207 932 452 437 366 621 246 114 903 618 249 742 937 420 282 589 915 336 843 287 735 891 86 827 848 119 469 835 308 718 362 615 424 674 628 383 981 673 534 809 606 213 941 222 726 251 845 810 625 987 733 845 23 339 213 856 759 67 980 32 201 758 899 905 854 261 136 42 116 738 184 901 785 422 167 932 705 299 435 716 110 470 923 861 776 287 914 830 89 930 407 687 451 263 530 921 517 971 596 706 520 252 653 205 40 627 668 146 559 76 873 892 194 903 850 500 211 576 575 37 586 317 570 70 876 35 538 343 521 11 795 915 997 929 35 651 580 921 658 294 444 153 245 506 52 285 558 654 983 137 493 869 14 81 357 272 1 316 270 620 328 899 162 923 681 891 947 566 381 601 569 164 855 149 573 135 378 6 831 609 140 588 298 887 978 182 579 91 193 670 360 431 600 994 371 772 790 492 509 911 426 600 551 288 335 499 241 715 791 690 252 145 715 388 989 28 251 705 936 538 203 162 118 882 365 694 169 389 428 16 51 519 172 924 478 463 331 572 842 799 463 678 933 665 297 996 382 828 650 809 64 962 869 468 73 350 397 309 9 120 72 32 604 335 932 253 91 518 394 692 578 116 741 161 917 167 74 278 960 311 338 372 312 473 21 253 882 425 341 87 156 604 158 592 505 686 471 401 247 505 807 277 557 9 141 753 490 568 165 980 934 630 395 530 434 537 883 576 4 374 948 473 554 332 81 810 289 205 904 630 990 325 552 945 190 359 103 685 589 807 133 962 327 1 871 800 637 801 975 375 598 589 280 787 359 277 405 295 652 381 755 699 789 245 731 99 799 792 148 579 442 649 767 840 12 146 16 941 419 51 991 350 502 45 353 234 881 636 262 948 669 830 168 102 234 855 982 605 15 947 259 579 420 954 887 395 635 752 87 176 677 22 179 494 467 512 376 685 513 236 644 441 640 560 539 606 659 567 742 658 892 800 287 562 219 520 685 364 532 915 374 630 720 964 608 195 231 934 69 211 994 387 682 731 944 85 953 265 825 257 694 101 367 801 134 558 583 903 851 526 927 278 620 272 786 268 508 702 595 488 352 842 314 868 170 634 836 773 28 422 614 579 841 703 777 238 507 463 217 275 454 292 654 887 950 250 283 288 768 682 447 78 564 393 808 501 57 219 445 528 900 107 821 704 343 667 738 711 633 500 205 720 924 440 49 559 85 404 527 615 230 474 678 224 391 846 819 114 200 222 760 830 942 183 722 989 279 981 920 524 918 425 862 379 84 716 19 128 857 236 104 931 713 224 798 895 177 752 865 983 547 951 446 601 242 920 531 590 641 110 663 431 906 990 175 601 146 867 792 465 898 600 402 395 423 54 24 988 276 540 617 873 993 233 415 953 690 190 334 769 458 152 369 224 460 570 292 406 929 223 812 595 901 167 94 9 646 912 117 775 20 899 594 500 770 805 11 949 111 781 946 217 541 271 778 376 784 91 422 303 244 188 816 934 76 376 322 836 613 959 240 89 354 185 164 614 275 487 612 280 119 605 377 11 740 117 497 6 181 791 662 512 316 555 425 4 285 593 666 582 674 558 973 554 802 847 295 761 109 48 128 344 864 253 50 531 961 781 218 707 704 605 112 662 272 967 178 716 766 889 828 886 943 312 911 402 321 633 537 860 823 171 236 447 180 770 123 775 616 384 187 752 813 772 562 100 248 482 355 238 106 621 977 359 479 959 648 306 37 879 893 234 546 955 522 422 626 771 491 170 858 801 714 38 563 433 734 617 905 512 852 533 676 710 78 13 477 485 894 291 615 640 372 120 413 891 609 588 0 880 996 313 688 611 605 172 815 316 3 239 512 794 775 623 643 440 955 118 511 598 214 37 182 824 824 722 150 572 673 754 794 421 437 152 979 705 636 588 62 434 257 660 542 970 113 45 145 850 267 709 254 35 260 465 173 433 264 693 921 897 253 801 544 27 465 805 684 29 985 557 197 844 342 613 97 373 805 137 220 252 159 568 499 392 909 326 368 14 347 582 6 269 880 305 696 759 723 875 258 864 922 113 494 558 632 268 453 859 800 594 709 820 80 986 515 294 406 574 229 232 333 680 702 778 90 587 581 959 639 711 809 487 135 984 603 783 829 760 574 272 65 385 913 439 867 345 712 352 171 818 191 533 597 145 125 803 762 223 757 843 450 517 235 659 411 426 370 350 839 941 108 830 30 734 121 293 373 209 114 736 582 401 804 563 516 644 501 218 623 750 624 200 655 931 751 39 506 720 518 74 665 23 907 527 728 914 131 188 157 965 703 810 590 779 43 632 528 487 126 746 409 552 5 430 540 228 987 493 226 146 233 217 796 914 325 702 290 502 58 746 797 564 132 583 152 187 837 164 356 462 486 750 138 486 706 595 853 229 8 153 480 257 868 273 764 68 565 374 63 474 199 943 890 921 198 155 161 855 672 420 330 941 847 78 208 336 779 445 348 835 239 491 380 285 803 113 952 256 692 849 856 230 724 56 48 944 473 711 186 617 61 919 349 954 761 560 863 254 834 451 472 745 489 39 144 423 529 712 288 11 36 153 747 547 992 84 711 319 221 662 660 666 388 604 439 415 475 675 693 346 667 75 765 93 627 200 969 471 649 803 155 578 872 545 585 386 710 481 875 633 404 91 739 960 56 754 2 643 124 252 717 411 44 867 364 323 844 679 543 415 618 370 449 641 773 556 427 306 902 311 79 372 754 360 736 526 410 582 630 752 215 605 305 851 47 667 46 648 115 512 638 5 210 978 548 949 387 859 60 965 222 139 53 572 656 599 323 244 833 711 466 821 568 240 495 329 390 313 189 856 339 421 13 35 860 99 787 714 269 82 26 491 556 724 566 373 877 340 549 609 986 323 337 901 928 264 488 599 176 915 481 879 392 704 817 146 888 699 814 716 737 787 250 148 896 505 95 795 610 408 393 79 55 2 137 981 154 87 753 756 101 624 237 962 995 644 96 434 567 449 695 409 474 673 29 170 631 496 745 628 758 526 350 406 39 442 645 770 255 728 683 658 396 359 483 165 729 395 806 290 261 810 302 476 647 533 965 379 879 759 299 564 310 337 861 111 436 833 358 847 971 261 401 424 748 421 560 830 487 576 326 989 277 950 192 322 38 195 212 962 440 589 974 774 418 819 273 857 884 533 33 185 664 536 514 359 503 529 42 448 925 814 732 434 319 915 945 8 268 317 461 246 120 697 870 129 32 383 810 279 699 6 826 830 827 117 271 544 727 778 153 840 386 174 227 882 533 63 462 99 788 630 878 256 34 185 188 104 675 935 318 615 967 329 149 9 536 454 417 395 642 7 661 683 361 148 286 709 143 625 781 653 895 31 940 673 223 948 31 320 412 133 183 947 256 733 174 439 464 885 88 313 70 781 281 293 916 225 680 36 763 359 431 61 301 292 849 128 679 279 457 620 304 452 127 379 441 665 526 884 379 900 351 482 92 115 107 114 730 977 700 967 752 16 576 359 602 551 142 543 293 754 98 875 935 375 553 200 75 99 122 349 232 7 963 895 999 921 340 991 385 558 891 575 432 643 400 374 750 50 621 14 523 212 324 56 954 248 204 721 771 498 320 902 209 711 399 120 433 939 45 329 889 130 599 844 697 174 687 761 691 600 838 653 962 897 830 600 459 58 166 297 912 668 716 484 885 64 591 302 225 673 984 508 968 600
255 712 724 143 520 666 1 692 193 973 535 202 808 319 662 855 265 926 606 552 126 500 529 924 607 865 212 978 416 484 54 338 11 705 452 533 669 751 560 88 124 967 263 164 133 561 370 313 163 706 558 748 448 170 399 52 441 273 826 444 46 654 965 284 105 497 674 230 941 124 915 286 628 763 579 222 686 900 903 908 517 669 671 663 278 210 796 589 336 456 308 604 512 367 996 614 95 177 75 610 213 262 435 641 356 201 753 919 761 516 933 793 792 887 43 390 682 176 245 959 710 350 955 107 312 59 600 468 321 657 460 85 703 889 373 932 176 906 775 877 750 661 707 635 913 66 884 642 395 923 182 263 100 994 998 30 172 870 958 409 337 920 185 768 497 834 735 689 343 486 623 502 45 915 209 941 858 61 379 807 891 197 375 37 525 831 482 387 673 821 345 63 973 633 82 832 937 308 629 914 766 167 495 266 645 36 892 321 413 209 583 597 67 27 97 766 726 491 411 778 301 413 570 216 873 819 846 300 725 30 647 74 889 51 276 670 944 196 364 985 257 319 939 875 528 915 49 258 655 40 912 833 381 34 287 142 204 959 427 802 780 98 456 540 568 909 438 505 608 807 57 217 499 719 473 126 635 111 539 374 759 303 953 446 51 664 578 709 428 333 306 730 688 246 954 49 425 644 258 993 562 114 195 346 102 777 417 589 476 502 970 2 692 423 708 327 339 692 811 935 831 358 118 736 794 831 818 733 574 378 737 582 116 345 599 671 27 191 289 551 860 115 951 634 695 345 450 724 923 267 813 631 487 754 322 317 216 295 867 98 84 493 362 637 602 841 122 579 157 368 942 482 218 659 357 393 307 294 290 35 2 401 443 510 618 650 338 110 945 197 872 259 383 216 149 629 544 830 354 872 547 605 436 740 908 770 481 264 634 543 139 234 267 922 576 263 53 918 691 658 298 973 904 249 81 306 472 813 3 868 713 977 905 318 470 357 430 837 890 866 878 779 203 48 991 228 501 342 551 799 396 47 614 563 99 864 588 332 83 362 151 833 523 992 270 925 140 619 477 897 350 555 309 299 822 339 294 9 592 299 260 398 111 373 835 699 922 866 32 158 676 485 840 617 524 703 651 738 957 971 706 601 569 35 502 399 730 466 14 16 106 683 7 170 431 712 66 923 843 890 526 930 727 346 515 224 56 537 129 68 108 662 584 451 225 326 519 369 611 532 581 621 170 655 47 221 622 241 736 254 483 817 643 718 638 233 609 259 40 49 259 13 344 512 605 467 202 374 10 393 841 14 41 483 666 586 189 758 325 469 829 337 573 443 929 717 596 424 675 902 909 442 854 5 765 681 700 909 540 94 834 831 684 263 333 544 901 558 351 831 4 131 715 65 992 178 389 302 228 773 458 894 797 60 208 189 300 376 805 46 857 25 633 604 125 958 207 8 823 910 572 96 986 449 755 474 527 152 93 42 678 88 269 983 451 316 920 996 632 186 444 514 463 320 78 135 198 234 424 951 739 52 469 985 984 614 313 761 734 832 886 434 232 102 161 534 310 36 256 341 983 854 546 798 672 894 545 523 72 104 12 98 342 675 201 130 644 369 773 738 566 485 147 149 466 438 964 279 733 613 930 438 180 251 833 215 408 518 935 927 162 367 685 926 871 830 772 773 303 784 966 921 839 625 940 125 150 422 824 551 280 51 65 929 637 895 782 552 131 98 328 675 293 791 87 775 341 878 783 370 358 105 0 284 625 238 60 362 109 598 936 578 223 9 247 62 505 448 636 999 712 973 34 57 769 468 911 810 793 847 612 642 237 755 363 334 319 927 114 253 471 459 318 821 961 655 422 669 153 54 288 632 37 185 776 552 825 967 130 50 844 834 496 412 371 628 641 733 166 647 77 853 28 724 881 404 876 578 181 288 887 639 188 87 800 849 271 881 522 44 210 85 985 955 626 233 143 19 721 804 335 112 907 468 366 904 254 444 865 988 993 806 791 296 658 697 353 695 532 669 346 972 268 495 760 564 928 618 897 535 316 232 235 260 6 465 723 5 932 505 420 254 447 224 63 226 705 410 329 494 18 125 273 515 910 324 848 447 73 120 137 189 882 926 899 974 36 207 38 897 446 104 224 725 369 15 90 393 536 488 110 24 219 160 815 634 802 906 554 999 585 650 621 45 138 290 405 137 347 828 806 715 152 837 412 369 286 987 434 573 19 949 828 72 518 543 590 702 227 324 191 967 816 121 648 477 653 952 785 878 74 713 440 290 603 597 15 38 178 117 880 580 738 40 701 456 960 555 91 133 30 591 275 416 550 439 79 948 283 182 631 273 429 744 498 212 516 500 593 886 842 148 380 237 898 116 657 402 492 100 757 583 788 407 281 389 670 803 630 383 533 919 728 740 827 32 784 296 48 815 410 436 348 306 148 999 981 862 474 850 503 867 323 938 491 514 17 506 392 661 548 901 870 368 720 130 197 297 190 923 98 818 94 609 214 911 744 894 803 530 478 594 272 592 556 340 489 867 80 71 244 967 194 6 758 735 62 436 251 606 173 213 557 434 159 322 543 492 439 555 786 357 199 500 394 212 926 636 895 767 59 265 790 249 620 503 304 78 372 846 183 237 168 796 741 907 999 839 924 473 315 660 586 955 974 50 619 247 807 16 42 514 743 9 591 515 718 271 690 603 888 458 299 792 587 7 946 522 437 324 291 966 531 111 266 82 144 160 134 377 295 358 989 786 575 226 716 918 33 540 580 122 777 562 226 942 494 524 169 851 552 652 934 405 246 642 613 924 869 400 646 548 595 223 959 482 597 366 510 58 250 477 264 575 135 178 640 681 146 89 252 739 767 215 770 773 277 85 809 136 332 212 296 288 875 991 282 655 154 448 239 864 754 121 729 952 564 19 16 506 711 277 696 310 314 978 104 111 649 421 20 465 211 94 994 852 382 949 917 317 196 674 820 656 243 710 461 848 681 415 746 951 975 767 123 105 812 23 248 356 642 849 377 796 810 682 976 299 947 968 233 98 128 263 70 587 508 753 749 117 457 723 697 42 709 445 541 89 24 199 714 827 883 281 693 629 530 745 853 283 238 222 507 553 799 994 819 90 360 923 279 202 948 431 86 204 689 901 21 529 980 494 582 311 615 81 493 929 627 231 925 263 305 382 464 967 334 428 467 644 779 666 589 548 187 287 340 229 236 191 179 134 962 295 418 638 978 425 274 13 384 486 113 549 445 878 555 345 916 393 31 715 704 539 242 872 601 645 480 989 874 112 567 677 763 810 699 122 324 303 285 596 404 647 504 959 388 398 165 658 127 323 55 894 327 949 231 602 488 923 893 718 864 238 465 442 184 564 68 571 990 666 387 132 454 247 96 206 902 370 401 936 406 36 537 615 781 824 50 343 262 596 35 126 402 306 778 778 838 295 561 186 861 279 832 433 367 766 931 537 192 378 22 23 977 855 241 366 432 409 997 747 249 35 610 664 220 481 789 801 365 501 186 822 398 671 868 143 879 65 732 489 403 549 234 420 112 110 414 170 349 263 969 34 774 281 292 299 459 705 862 412 956 728 511 578 39 767 771 683 400 736 971 895 849 904 391 27 485 580 115 686 919 304 866 962 121 154 490 952 52 993 938 440 845 467 513 468 462 333 804 713 764 879 230 539 837 323 745 448 85 787 229 977 801 123 652 502 253 673 972 903 594 887 654 120 506 137 900 870 390 57 64 902 742 169 479 614 859 571 107 376 160 6 217 540 475 503 206 123 297 158 167 66 449 395 221 809 58 348 311 488 855 472 119 591 415 783 484 248 468 400 514 887 722 136 921 535 355 529 378 478 136 782 359 216 571 282 132 760 423 119 442 522 174 713 762 311 698 877 240 10 952 623 863 363 896 522 617 859 656 401 683 99 13 346 25 65 486 860 419 865 624 412 261 334 141 995 88 268 142 764 927 388 852 144 29 543 577 120 694 288 549 397 397 887 906 925 407 872 664 734 667 394 768 821 877 675 847 677 500 818 795 959 661 14 968 1000 740 216 668 268 817 56 171 323 155 550 598 857 200 563 89 406 433 5 453 158 385 514 559 524 374 453 61 65 393 882 677 927 747 171 995 736 175 785 950 394 376 348 455 810 687 851 988 509 821 800 164 160 914 684 563 151 361 394 158 661 534 72 409 51 156 124 814 407 326 565 368 913 386 719 330 841 5 450 565 663 26 383 317 662 756 961 509 412 222 229 44 580 752 543 663 890 101 743 885 699 205 781 851 878 660 250 717 528 830 591 553 276 521 224 659 403 943 241 320 747 949 476 751 281 719 42 639 195 352 769 426 863 538 376 302 246 421 466 987 140 92 515 918 42 177 541 787 201 680 230 542 410 284 321 850 559 215 951 702 899 103 471 145 917 23 520 665 626 894 309 76 685 979 542 117 40 679 516 731 874 8 535 982 471 748 955 856 673 120 401 967 123 836 724 604 456 331 813 650 472 69 997 616 71 963 978 798 899 9 409 71 554
231 725 346 304 835 509 560 64 64 614 768 568 498 375 858 107 235 662 954 261 986 751 605 764 109 453 225 580 137 42 758 490 473 457 631 420 849 659 320 511 91 168 771 601 653 522 962 391 872 6 882 40 486 769 801 846 76 210 21 759 706 681 70 757 211 939 236 851 731 684 372 321 246 752 60 652 972 907 129 248 917 628 222 329 762 639 69 928 46 560 152 556 112 388 583 598 100 795 266 577 143 314 809 80 259 301 140 280 744 821 403 200 312 977 57 765 404 517 947 29 909 208 203 56 664 912 734 479 871 402 691 398 867 58 577 175 292 120 999 547 593 527 228 889 87 997 866 202 487 215 171 543 333 739 230 412 902 488 275 227 561 825 831 488 659 634 868 72 574 866 840 396 466 259 645 94 268 457 388 705 114 794 736 160 556 232 305 60 77 521 673 84 238 80 341 678 197 532 550 150 441 811 518 426 216 279 785 529 800 565 104 942 307 171 534 995 829 33 335 352 120 840 603 708 11 424 750 262 538 71 490 139 890 460 176 610 55 446 880 957 980 99 860 232 354 879 267 947 188 918 854 254 769 698 29 134 895 417 581 519 432 582 919 602 787 37 322 339 779 319 296 556 2 625 639 191 876 521 135 722 459 512 317 764 276 610 205 469 536 155 663 759 414 526 906 277 409 575 332 316 207 948 521 266 234 1 62 688 301 198 946 978 382 910 395 954 899 30 169 531 789 287 217 908 9 883 255 135 444 298 336 76 685 795 752 319 358 140 417 577 374 618 607 350 823 538 446 549 243 953 612 315 56 358 982 270 682 706 530 554 397 910 703 440 564 759 832 536 265 217 327 747 558 515 920 352 472 187 45 332 611 152 905 679 979 664 713 162 391 807 386 48 308 421 806 296 192 679 514 397 174 978 345 738 795 740 191 748 212 795 141 933 362 89 146 1 505 510 935 568 724 384 133 669 220 119 773 769 66 357 821 995 891 110 453 901 279 3 186 835 209 42 991 376 477 182 723 397 817 72 119 837 702 24 178 867 599 747 263 755 626 951 908 899 515 375 669 900 464 275 167 616 489 137 571 154 370 437 97 172 324 862 33 328 678 499 790 508 347 308 957 67 226 713 994 896 686 973 941 76 48 657 737 573 926 103 828 258 578 291 202 105 778 641 257 408 774 543 875 731 316 833 945 49 973 735 16 716 99 176 575 907 6 946 971 558 172 886 964 31 381 963 124 423 892 666 912 36 751 256 925 634 555 330 965 194 989 118 827 698 621 921 506 466 572 602 629 396 4 118 407 287 805 235 433 512 367 297 802 400 587 691 592 571 306 240 43 334 249 435 842 565 410 120 643 285 73 878 52 882 852 151 321 40 413 526 501 838 329 254 551 797 740 899 447 610 294 13 149 410 894 330 666 430 898 694 497 387 24 90 618 266 471 675 147 210 303 673 310 517 699 555 74 561 128 421 412 673 463 671 136 734 624 823 799 465 520 203 714 388 739 226 770 695 435 168 764 186 652 682 344 950 601 591 934 402 670 15 563 673 282 48 19 464 156 168 729 735 286 960 437 604 888 444 726 316 352 33 304 567 470 387 210 917 59 211 692 742 523 900 616 735 302 952 966 910 355 184 179 412 297 678 393 468 985 891 812 267 502 725 359 295 804 67 411 115 760 384 509 933 0 208 928 284 814 248 613 271 110 492 461 393 503 708 468 593 873 940 600 798 38 301 584 690 15 636 14 435 967 758 707 404 92 665 5 490 287 537 942 73 510 352 570 899 665 643 170 306 102 668 357 328 937 842 913 117 730 301 784 775 841 77 650 515 154 203 479 381 623 625 389 546 480 281 907 121 877 437 318 46 429 743 475 852 589 667 377 287 977 120 34 739 943 223 90 935 797 355 244 414 525 211 369 810 53 460 647 865 939 353 206 50 185 74 399 812 956 714 507 671 349 644 628 680 747 475 878 247 656 948 822 649 513 599 929 863 132 37 547 11 28 847 449 382 299 257 931 898 323 919 350 138 78 731 963 898 22 794 283 258 163 420 481 455 856 445 776 655 984 985 874 850 761 329 330 904 756 201 194 305 108 618 633 625 138 59 844 42 619 284 13 878 3 742 689 652 495 398 25 249 924 43 833 321 811 735 451 262 148 53 896 492 766 188 640 80 18 145 424 523 988 811 511 186 512 640 995 393 869 170 887 516 632 737 213 227 820 793 617 95 545 299 606 516 162 782 496 55 680 145 258 704 488 423 715 652 260 958 476 737 695 105 674 141 115 487 79 138 458 807 408 274 278 920 837 213 757 55 658 931 71 726 927 539 49 7 722 3 630 396 164 808 181 845 904 147 546 625 219 743 824 547 328 44 749 399 662 586 557 217 483 341 295 407 103 734 886 69 677 725 402 599 923 182 853 309 195 653 252 557 754 727 31 933 242 341 889 501 107 851 609 804 166 529 270 454 261 45 596 593 637 384 597 267 98 607 482 739 439 193 668 894 974 387 394 470 187 923 727 999 233 757 271 465 553 95 838 354 159 953 398 524 543 404 644 230 420 86 289 878 343 615 883 801 848 838 815 309 363 236 826 745 356 489 284 631 688 701 7 221 325 861 993 413 47 366 218 618 717 292 952 768 338 507 65 482 467 154 569 515 44 359 380 799 531 770 348 296 248 930 870 398 10 420 535 886 23 533 672 670 504 692 491 856 239 973 485 887 932 978 594 481 86 290 990 479 916 74 396 836 254 827 704 503 676 464 997 240 232 424 968 581 183 834 767 88 807 500 376 331 40 249 293 792 465 885 406 100 184 92 733 91 798 849 648 751 843 339 419 298 32 310 918 892 524 998 165 967 911 149 113 739 85 168 915 279 975 916 657 684 893 595 123 246 177 624 940 937 738 545 455 781 949 476 796 247 142 940 440 134 559 664 454 931 280 243 68 816 533 824 517 642 610 465 700 414 709 775 901 249 250 963 635 945 622 929 326 979 948 414 865 350 50 578 936 241 379 323 339 778 364 494 958 707 950 201 712 346 780 934 313 789 384 965 981 832 983 284 193 389 94 991 189 695 720 531 72 640 627 556 400 759 153 925 392 708 834 508 269 316 54 226 788 816 452 392 89 985 885 499 862 808 17 146 12 962 134 496 196 445 522 928 900 359 528 84 914 529 675 942 387 860 922 563 36 336 711 143 373 381 499 972 748 554 438 600 418 855 541 505 683 941 884 841 537 938 667 488 519 543 655 584 423 434 82 6 598 856 576 908 777 693 460 79 251 326 314 84 375 983 732 916 117 347 75 58 671 433 719 841 944 505 442 447 819 984 457 58 462 502 568 731 311 841 716 465 204 338 300 601 39 26 319 207 810 245 529 149 368 12 131 237 649 102 591 211 430 925 198 229 474 822 422 30 710 249 742 506 897 850 227 9 436 521 221 728 448 575 309 677 456 92 245 682 241 456 608 512 61 905 836 126 315 92 850 966 775 191 277 623 93 867 930 23 168 19 155 431 493 222 620 61 602 297 361 871 262 174 721 887 595 78 190 948 101 580 122 199 638 386 998 416 35 16 565 957 41 451 158 466 272 53 816 414 976 724 846 706 857 570 586 101 614 548 651 286 180 228 445 763 116 67 910 306 126 22 532 614 772 520 285 695 51 547 378 20 792 789 214 291 698 2 96 530 864 836 851 104 526 903 861 621 746 795 708 924 500 211 755 708 567 906 903 245 741 114 987 312 694 606 625 38 955 554 654 617 84 142 290 43 383 403 95 551 554 466 781 725 830 370 264 626 847 635 340 930 334 831 808 502 224 597 684 220 660 111 256 806 37 385 139 444 229 236 434 795 416 808 573 451 401 735 753 922 562 658 105 845 549 880 839 120 469 220 111 850 879 476 337 866 145 304 933 298 803 126 157 29 125 95 127 893 492 584 516 990 953 329 42 508 298 32 696 336 959 972 360 23 759 688 921 240 782 435 705 756 636 565 566 62 794 246 859 201 951 905 425 210 366 39 765 678 247 916 121 497 58 389 735 210 818 21 173 355 427 129 201 632 855 711 428 369 743 526 67 893 27 871 281 456 540 229 539 137 8 681 390 149 690 622 342 624 763 522 825 404 697 500 415 308 26 648 588 921 150 663 253 81 687 645 783 394 582 517 646 764 385 795 484 815 88 530 200 577 20 41 978 991 118 611 590 527 30 211 679 400 693 347 426 546 791 241 527 763 223 781 274 326 813 950 182 25 552 512 83 690 544 144 701 46 240 48 786 192 1 447 291 177 431 641 793 576 863 910 80 101 331 103 161 76 745 463 199 119 585 737 365 307 604 803 81 827 450 427 634 61 728 303 215 878 160 43 351 120 273 130 371 130 175 11 508 997 288 779 548 586 661 533 353 554 996 767 580 490 641 957 960 581 237 223 615 449 443 416 961 577 938 897 130 254 478 66 151 480 494 941 970 140 144 37 542 510 725 832 881 844 405 525 969 229 579 605 681 389 106 833 718 210 642 823 208 787 63 348 992 804 421 299 845 625
746 889 951 876 529 298 996 676 554 45 150 293 95 245 486 917 225 142 133 650 407 137 320 146 454 826 296 926 516 522 957 307 991 706 961 964 76 443 883 540 308 893 75 755 314 259 129 995 154 113 38 966 193 859 274 864 582 52 384 350 693 564 268 476 691 424 683 156 271 686 965 639 629 293 545 518 869 684 378 378 915 209 924 309 695 139 795 510 610 507 827 169 515 592 54 975 689 125 80 930 385 761 745 400 463 255 426 580 351 635 959 204 823 207 834 757 180 715 182 222 838 991 751 111 278 977 918 686 989 831 933 525 467 343 144 593 969 305 199 843 595 599 110 531 660 940 298 438 212 98 945 652 901 616 717 629 928 669 656 244 39 88 455 187 907 541 415 980 87 590 780 658 256 363 257 331 602 312 617 326 468 59 664 641 102 680 797 507 584 566 465 956 643 449 850 203 413 840 40 188 244 157 458 904 504 52 245 637 330 236 950 666 807 859 338 817 788 438 305 198 277 643 128 647 341 850 121 612 882 476 999 108 542 527 411 627 32 318 725 604 78 455 735 963 855 222 993 813 242 188 311 430 715 831 353 505 345 186 706 124 52 853 672 806 223 380 921 121 168 245 926 995 870 899 605 581 875 353 632 201 440 905 851 233 776 592 204 67 995 836 982 57 48 545 259 4 434 966 295 466 473 743 885 132 893 593 791 744 809 952 636 126 243 375 395 276 949 968 47 289 323 199 30 570 661 619 986 433 227 92 876 275 934 264 760 497 136 775 537 555 896 177 619 672 829 421 450 88 555 854 786 997 821 524 909 749 946 17 77 88 37 870 202 747 598 636 5 838 418 776 622 579 917 86 987 952 952 813 113 970 568 149 696 1 444 171 183 153 973 878 58 514 50 791 414 408 878 376 579 4 509 644 793 111 392 406 599 777 842 222 650 137 191 675 354 912 822 509 732 293 531 975 461 779 625 293 697 586 276 904 116 446 611 866 873 470 49 204 905 895 410 689 519 603 405 682 540 676 966 410 417 767 600 201 936 93 122 826 680 758 85 40 771 495 74 92 425 494 507 549 125 994 147 391 283 791 977 57 35 872 140 619 438 317 651 200 357 635 828 565 62 883 270 790 927 729 250 442 214 782 181 333 892 726 741 40 210 827 61 780 658 919 109 712 233 910 232 937 100 390 36 64 280 48 15 318 524 583 944 205 494 835 316 273 932 446 219 653 782 950 19 126 288 226 659 282 511 536 503 392 719 50 493 723 861 26 920 428 421 83 4 725 205 830 552 214 420 931 520 670 390 526 939 909 215 141 195 466 714 826 908 649 119 393 255 230 801 418 422 909 72 967 549 298 82 932 124 439 443 144 984 988 127 994 302 925 737 258 935 583 749 763 744 282 439 838 393 99 293 420 824 5 222 327 430 102 89 123 16 554 33 752 802 991 784 280 811 738 307 882 279 579 521 369 346 878 635 50 234 505 294 536 856 17 231 196 248 104 484 690 189 499 512 534 960 96 400 71 621 145 906 50 175 869 456 90 130 90 805 961 536 144 142 180 156 301 525 57 871 849 700 873 535 974 253 331 362 607 502 238 590 623 431 867 290 519 800 20 671 283 198 589 633 83 178 510 303 606 798 552 570 777 291 876 289 200 677 498 806 556 953 170 730 56 306 240 490 161 581 200 164 573 92 904 517 480 854 654 962 952 51 221 192 866 469 155 557 277 578 510 831 873 419 482 472 264 496 772 796 251 708 538 814 813 866 565 105 56 343 57 726 536 810 178 628 819 768 244 703 954 627 841 394 894 881 77 967 117 898 448 436 293 647 266 701 7 340 791 778 61 67 406 720 26 265 432 377 901 667 158 679 780 762 622 723 682 477 218 359 498 117 207 13 985 211 973 208 311 138 336 315 846 825 523 45 979 900 499 200 817 263 383 681 566 187 471 757 1000 285 294 148 924 819 429 328 679 755 323 687 635 69 658 312 628 558 488 284 31 368 22 666 847 758 206 118 134 437 943 686 742 246 225 637 551 331 10 910 56 709 146 185 742 65 944 815 599 480 338 742 474 764 489 478 640 728 112 858 680 321 704 583 855 899 16 373 712 445 611 674 339 669 473 266 125 641 901 580 328 548 64 597 179 500 73 301 172 785 278 649 912 976 941 252 81 216 819 971 140 812 137 997 377 886 797 190 965 339 691 508 960 479 849 990 507 803 696 676 915 975 660 911 419 249 624 34 438 272 479 753 79 498 927 286 955 644 725 149 306 14 636 556 215 173 323 335 378 203 496 631 310 160 771 11 406 313 324 27 175 383 452 767 678 534 711 891 738 852 57 197 313 344 283 325 989 912 124 979 537 120 803 765 310 562 159 754 860 31 323 111 531 616 375 526 556 538 228 544 205 474 214 391 910 763 994 518 563 804 91 399 1000 93 476 761 771 179 528 476 227 409 936 55 875 790 576 947 727 267 552 523 325 499 83 83 70 99 837 91 801 429 183 238 736 137 502 964 933 21 29 247 46 867 973 665 408 888 573 53 219 903 742 846 404 387 990 464 836 657 869 239 825 487 742 564 209 646 571 594 30 837 227 543 955 713 621 44 498 269 204 258 405 404 25 698 305 648 358 57 623 620 421 348 122 603 799 773 829 868 190 787 701 380 625 381 134 941 2 310 594 446 259 196 40 847 298 938 780 663 410 9 593 297 296 826 997 532 855 958 65 153 993 135 675 604 790 352 715 781 62 678 712 68 970 70 954 412 493 7 647 491 216 262 944 747 135 12 442 994 894 733 210 236 198 327 177 506 607 844 727 877 397 406 637 470 151 943 623 174 180 254 66 541 534 460 384 839 342 22 970 218 410 449 4 895 304 727 679 369 693 843 895 96 297 563 288 447 656 371 340 402 337 356 773 919 83 451 150 163 863 151 206 567 626 716 892 333 682 337 749 857 797 112 46 155 652 264 996 209 68 972 332 350 974 287 417 398 925 143 782 275 580 358 358 759 796 585 166 396 783 799 340 8 189 818 162 734 608 980 712 533 505 355 421 560 207 273 374 740 835 326 797 904 265 108 138 241 190 777 487 170 399 29 725 586 341 403 582 588 945 954 12 28 406 448 803 774 70 349 245 593 468 416 567 968 358 361 131 916 991 879 83 729 647 389 361 94 810 845 216 914 97 596 186 88 889 63 611 897 678 848 302 188 821 670 144 702 904 685 1 750 70 64 831 432 433 104 782 589 724 485 292 367 561 126 225 513 257 495 960 849 368 386 730 609 414 489 517 482 473 20 958 510 569 342 695 992 622 158 103 576 752 132 174 427 870 81 147 23 348 615 592 471 16 347 514 226 621 428 212 872 42 653 561 981 310 551 664 46 626 123 387 704 269 606 275 376 8 577 591 97 314 608 951 171 695 157 5 194 672 775 191 668 471 382 890 86 573 66 615 229 1000 260 764 17 946 167 760 481 668 836 103 41 751 607 394 334 985 530 893 131 735 942 212 887 433 561 860 794 690 364 583 98 857 922 689 166 357 169 584 970 963 360 882 770 899 724 237 235 511 134 905 186 566 101 703 863 413 816 397 60 806 587 53 835 920 145 843 497 477 783 833 705 55 626 401 43 236 261 652 317 789 299 499 662 342 56 252 546 91 682 759 370 815 574 342 618 951 859 562 10 728 880 983 630 452 527 741 206 178 808 116 25 837 889 43 6 780 453 33 710 670 978 449 433 411 813 662 139 154 571 224 408 980 550 430 79 339 103 975 213 41 224 929 459 209 840 512 718 174 462 938 575 938 1 141 217 344 675 506 161 210 721 532 505 89 184 371 688 735 114 870 572 802 731 833 71 524 592 909 107 181 841 98 221 424 3 67 372 85 612 559 890 754 894 799 452 628 230 138 930 228 73 475 601 289 442 399 176 585 654 361 833 757 146 535 365 891 937 324 318 8 59 432 501 277 24 554 573 981 864 624 789 18 565 975 769 494 165 936 424 233 752 597 614 125 988 934 441 198 638 695 309 121 401 610 26 262 374 405 955 97 832 338 692 694 566 90 956 720 699 761 322 935 684 969 514 277 336 466 694 426 736 486 363 309 748 778 756 909 830 673 772 368 324 635 623 152 539 36 645 949 177 213 853 215 642 734 655 346 483 816 569 851 237 145 240 508 488 36 492 71 707 5 547 935 902 425 722 332 779 231 690 738 738 523 207 114 115 116 18 843 152 452 792 923 457 416 228 51 948 357 379 925 375 372 423 413 172 768 865 525 251 155 862 968 874 533 388 394 711 205 963 558 84 212 300 853 90 780 983 304 162 202 913 11 292 836 652 97 106 140 559 932 466 312 929 804 673 576 624 19 42 751 817 58 591 68 332 202 366 702 766 204 974 510 743 634 329 671 613 465 820 738 639 292 528 246 435 556 553 498 985 719 923 380 281 822 304 895 201 358 141 861 397 851 860 550 475 133 319 36 634 644 925 46 0 776 940 911 931 272 220 430 159 792 884 117 712 463 998 476 2 131 282 811 640 205 522 871 739 735
683 566 931 280 774 574 749 499 822 322 949 790 676 769 551 289 584 785 463 509 290 829 140 628 580 424 156 320 955 438 906 714 920 411 83 547 269 60 501 678 563 345 675 748 746 88 366 789 748 186 797 886 42 256 472 74 710 508 594 395 195 670 406 528 169 341 375 861 588 631 691 76 936 843 209 929 450 311 651 221 197 272 184 208 948 217 7 489 544 321 200 675 1 460 656 5 502 565 858 955 222 666 27 872 624 610 55 179 331 586 70 277 875 554 17 178 767 853 835 707 305 102 457 777 826 893 961 418 969 449 4 373 37 522 761 548 840 669 547 833 49 22 428 638 93 219 153 627 903 624 658 898 766 963 565 569 436 326 257 362 514 460 150 736 664 699 503 755 310 317 965 521 65 176 272 44 309 698 69 400 431 47 619 545 224 546 426 330 813 970 99 368 121 261 973 891 364 690 84 151 666 251 605 338 491 172 733 528 640 768 152 97 990 605 579 491 509 4 674 940 277 630 614 774 646 526 399 957 477 355 828 539 868 728 3 626 357 518 302 910 354 285 954 444 215 977 344 970 24 863 909 533 808 96 208 247 661 166 988 301 384 236 546 825 880 483 356 160 36 211 50 416 654 258 179 783 335 765 952 880 388 478 937 202 440 714 630 245 499 366 904 647 592 231 776 228 225 277 953 514 633 408 762 136 199 847 332 401 894 671 21 904 391 464 928 187 314 74 508 938 355 111 63 604 587 995 47 750 618 967 78 55 494 929 577 857 597 702 66 361 872 971 274 701 271 941 552 590 789 421 933 153 780 16 532 66 572 419 62 330 325 809 856 278 912 682 251 566 372 565 75 780 667 422 427 920 623 88 345 169 983 918 105 821 641 28 155 271 635 740 479 866 975 356 318 44 698 96 610 328 368 574 480 178 280 700 58 645 203 367 292 636 680 514 538 360 916 217 564 329 107 394 900 593 705 360 337 792 130 952 957 907 240 410 860 353 447 778 820 887 987 228 701 316 571 199 685 133 400 57 410 936 293 986 816 697 660 517 879 410 349 806 159 232 627 120 672 943 914 484 922 246 570 567 861 104 129 367 267 286 616 228 289 250 206 665 884 957 256 813 489 638 824 702 615 971 833 698 146 259 95 30 702 463 788 472 217 446 520 624 873 693 717 762 145 604 895 458 964 583 315 600 193 244 771 837 574 190 970 551 172 708 517 837 513 699 777 952 763 622 268 711 34 678 511 549 617 398 575 155 993 697 340 645 559 715 726 328 73 179 736 593 940 743 550 319 529 885 778 799 108 365 784 495 576 458 328 572 136 743 441 975 313 791 435 391 138 992 41 827 877 205 71 592 638 860 556 294 908 495 181 303 342 146 935 534 449 820 602 353 866 700 760 52 629 435 265 244 317 11 531 298 402 782 849 540 798 145 191 120 850 21 537 319 189 348 567 199 414 847 413 82 960 988 647 534 492 223 756 927 889 258 829 763 102 817 13 862 847 412 79 969 857 223 536 575 888 993 482 759 2 21 728 410 132 638 386 578 892 165 650 558 562 178 815 89 871 464 218 590 351 116 8 870 425 602 462 674 246 663 412 236 474 193 751 585 273 688 398 571 38 49 678 227 980 540 451 632 333 22 303 125 255 816 966 826 596 344 220 830 905 294 772 536 765 188 168 918 999 712 659 142 852 789 607 839 378 557 404 351 549 30 553 83 854 853 731 156 790 826 737 61 782 579 743 930 727 258 938 347 260 758 183 713 540 299 90 449 490 419 926 400 496 586 442 321 212 259 845 126 214 484 408 678 484 613 131 716 262 94 869 393 226 920 143 615 194 381 31 250 286 6 232 745 253 395 485 616 473 904 397 103 867 272 786 563 620 402 165 965 819 881 836 470 716 619 599 716 984 559 28 459 679 316 645 726 113 470 254 703 621 786 321 329 170 544 219 668 747 210 498 719 104 910 236 405 110 944 118 215 89 426 885 220 803 131 585 115 655 316 381 727 519 472 704 674 708 879 285 338 586 898 801 16 383 143 874 606 604 147 764 538 921 258 56 774 81 570 644 774 601 904 348 402 18 65 946 830 330 544 696 428 204 537 92 517 52 600 626 872 910 388 669 90 486 440 207 417 370 15 846 682 367 604 80 695 288 578 958 818 796 837 677 580 720 550 167 857 363 562 890 141 299 873 243 644 942 136 637 678 393 465 681 820 839 675 632 622 389 811 568 690 821 704 719 858 429 902 358 538 369 937 396 53 725 817 465 301 528 907 723 413 353 110 750 352 612 488 91 985 805 842 266 530 930 60 639 286 380 849 111 795 510 46 59 249 252 275 613 408 125 645 97 535 542 149 876 668 578 244 291 856 791 565 334 768 753 844 296 617 72 198 239 930 137 796 459 105 891 795 535 187 316 311 913 619 555 876 301 90 235 219 848 467 844 123 304 703 223 401 241 388 812 618 688 50 419 438 995 805 800 418 663 386 213 709 671 508 198 626 994 201 163 310 968 906 533 938 128 868 810 847 259 367 103 19 12 321 525 894 151 118 446 254 230 17 972 904 461 321 438 461 518 717 488 361 148 39 423 250 40 5 101 744 362 794 190 866 297 58 22 966 918 765 770 165 735 493 730 948 35 10 264 220 471 633 326 678 998 50 865 696 229 276 464 447 176 414 122 35 779 11 275 322 39 994 943 213 769 739 88 610 45 865 216 62 483 931 989 679 665 852 590 546 557 782 60 181 420 803 495 286 231 472 978 683 558 822 648 150 947 550 911 613 261 149 600 1000 881 15 842 927 512 468 505 656 283 777 86 886 123 298 693 633 976 180 787 540 670 337 115 957 453 828 201 792 114 416 611 450 160 770 467 464 385 515 893 41 16 113 686 260 527 316 595 227 282 862 188 160 180 163 721 434 245 424 142 582 739 425 817 801 307 135 361 493 653 882 68 545 827 434 694 738 374 489 863 801 886 824 433 985 589 773 628 546 373 240 896 696 106 105 945 588 927 228 673 1000 941 330 379 232 807 352 561 185 87 529 407 700 456 49 548 825 609 400 795 44 227 656 192 633 657 313 430 547 281 45 466 93 287 346 923 957 248 241 530 61 818 773 507 8 77 243 642 836 541 116 422 559 233 404 560 676 543 394 785 66 126 783 352 636 792 268 174 134 458 1000 392 624 799 662 539 228 862 21 934 203 783 66 971 665 67 625 738 212 298 803 175 706 395 789 722 962 403 767 443 865 864 426 745 548 171 299 481 776 652 130 312 882 734 185 444 121 237 372 347 754 986 293 690 671 985 205 837 472 186 77 276 629 445 12 228 581 46 286 319 321 811 70 210 794 238 275 843 685 724 792 582 177 636 705 625 282 26 115 982 440 30 398 887 593 54 106 418 236 401 367 295 855 6 743 781 582 591 177 112 731 598 307 25 324 809 335 350 24 85 36 359 358 439 978 697 402 742 368 715 411 48 927 76 431 804 984 956 264 470 202 202 627 775 537 608 205 754 88 668 351 834 572 100 20 793 194 732 440 139 108 534 327 371 925 684 543 649 631 247 132 915 990 687 267 870 838 853 175 855 460 979 703 343 463 158 685 320 830 814 424 0 610 523 256 981 611 452 648 133 752 306 468 757 472 311 648 901 422 5 604 959 427 185 838 631 810 711 682 173 655 851 314 950 973 365 754 322 57 917 742 583 662 162 305 606 510 147 970 841 632 682 903 411 591 94 250 109 393 902 710 390 357 997 477 437 347 882 782 991 103 740 889 643 616 714 639 729 618 806 176 497 118 20 242 127 120 346 833 825 994 53 508 10 129 119 773 154 249 149 736 752 582 44 679 182 81 211 288 424 733 454 135 963 5 506 520 593 894 64 83 823 584 14 815 258 435 9 466 706 265 323 419 157 566 421 647 516 237 82 551 838 269 744 94 382 219 924 355 500 881 830 342 932 344 689 129 120 893 662 603 448 835 468 375 695 889 622 359 460 818 569 134 929 253 703 772 545 51 493 686 161 11 51 168 417 367 773 931 526 29 944 894 939 800 234 473 242 838 336 989 415 780 883 255 178 813 144 887 524 193 263 187 376 635 515 792 394 376 405 786 187 454 11 337 919 215 974 410 992 342 859 760 573 54 250 542 758 660 324 510 278 628 581 261 43 987 387 724 284 137 221 127 134 246 409 651 29 787 244 869 898 961 504 591 416 935 249 244 755 732 270 327 432 341 634 974 831 810 61 803 164 463 141 941 469 816 741 490 135 978 377 548 338 456 487 800 712 922 434 101 878 765 116 536 205 396 522 832 327 409 124 964 196 332 341 262 476 154 718 670 759 959 802 939 478 628 967 145 962 411 699 329 57 656 603 601 166 891 899 167 768 65 554 780 279 255 300 150 308 191 117 83 521 392 360 963 23 413 33 465 177 640 709 661 907 669 832 583 713 656 925 29 19 699 897 298 475 811 707 317 977 550 294 370 996 56 951 127 98 995 700 615 329 341 32 995 15 556 74 266 96 94 566 300 339 966 794 461 692 725 455 119
965 96 446 1000 443 100 831 113 807 335 591 713 980 726 936 893 525 382 467 31 669 523 406 102 585 971 873 979 735 306 574 919 700 189 163 732 511 321 185 581 843 49 252 54 719 927 503 989 329 700 967 118 642 995 412 327 483 659 178 892 922 126 397 455 518 62 793 813 71 690 775 628 114 739 189 411 906 222 282 22 821 158 573 164 353 322 948 481 165 174 392 268 10 589 748 713 596 731 765 336 978 78 43 936 57 948 852 136 175 311 27 403 955 717 190 184 171 141 741 318 317 981 747 699 643 988 864 519 707 29 394 909 982 680 45 214 311 732 791 411 349 134 383 574 500 968 73 361 705 960 866 112 999 432 881 920 145 688 958 517 727 684 665 617 976 44 932 62 572 14 334 387 979 951 724 866 310 338 711 213 284 377 806 731 896 215 144 904 830 676 795 877 362 650 845 916 39 199 614 740 218 752 115 190 691 456 949 369 67 337 204 219 610 2 244 368 928 28 32 19 454 303 901 626 463 877 767 796 971 902 492 866 232 244 897 234 509 245 709 629 75 143 169 1000 945 226 693 931 837 503 506 222 920 219 743 429 340 216 575 304 684 678 246 122 162 809 730 430 176 706 322 330 884 436 275 661 874 412 455 685 51 768 583 313 613 270 836 57 158 465 436 373 215 729 88 599 72 937 698 753 588 124 174 841 230 576 411 975 319 765 63 290 2 623 390 194 963 171 935 306 52 371 834 515 619 814 367 900 667 92 26 25 829 231 651 317 338 957 489 444 271 713 823 227 228 438 256 358 5 745 384 432 636 468 938 479 779 385 592 930 358 75 656 836 81 239 64 937 672 538 458 84 361 565 438 228 11 948 363 438 4 690 404 408 41 575 133 521 676 382 146 270 784 149 267 874 496 890 826 247 428 232 366 540 819 525 664 174 628 907 485 647 387 452 130 747 453 659 902 727 419 289 960 864 862 820 134 216 947 188 814 105 853 24 374 179 187 647 166 197 479 66 477 696 447 578 785 867 941 465 851 728 648 952 242 635 531 944 408 877 452 353 780 291 966 202 825 504 887 334 756 682 959 10 657 471 538 987 722 101 466 161 537 41 270 630 889 427 120 233 973 335 540 502 359 278 474 638 434 537 501 94 413 489 313 165 42 218 126 81 478 984 7 556 970 530 102 224 370 897 839 496 34 910 449 519 251 830 742 390 494 597 813 165 805 635 236 425 247 249 173 666 894 346 155 754 410 280 153 195 431 152 760 886 444 543 70 680 773 787 356 785 885 506 369 975 66 211 409 848 182 890 460 2 714 907 372 196 868 987 812 579 91 331 315 930 9 625 203 151 646 610 343 784 291 367 528 504 235 901 303 50 417 595 132 725 798 94 257 594 995 777 975 340 997 675 654 262 312 243 435 920 360 901 280 804 424 770 939 686 532 865 761 952 629 699 712 88 373 671 972 677 465 41 94 156 878 668 566 514 44 66 751 751 461 774 617 372 766 745 183 763 487 731 974 898 516 248 299 528 324 111 58 342 827 88 213 935 261 648 689 191 663 143 990 545 420 783 808 731 306 796 124 837 388 790 602 313 425 641 988 281 957 336 207 964 100 486 378 584 214 121 154 516 685 758 148 578 989 140 259 767 562 608 225 857 54 75 197 493 861 453 595 367 697 134 502 1 717 656 31 29 437 731 180 819 464 927 136 7 113 518 330 338 364 549 913 923 681 973 964 255 608 865 804 112 817 539 786 212 202 718 597 643 879 791 912 292 222 664 74 452 129 248 119 356 92 144 480 63 46 679 457 71 238 740 552 31 557 73 513 759 308 622 292 325 481 527 519 383 488 79 151 886 221 316 800 814 848 680 422 634 297 83 659 901 634 61 911 488 553 435 600 386 731 311 772 280 732 296 198 837 62 324 918 633 695 958 205 135 854 388 838 440 559 404 847 347 300 155 777 850 233 107 968 301 679 854 331 192 209 898 877 295 294 260 326 345 249 384 429 778 668 802 771 439 323 45 584 856 19 635 254 279 217 708 517 664 265 466 986 211 865 753 708 924 560 694 598 957 809 731 20 309 832 457 647 593 774 974 581 622 49 108 147 221 790 457 849 61 47 347 401 197 277 399 733 190 143 1000 380 166 296 835 441 106 739 71 946 277 396 893 243 245 696 526 357 816 128 675 376 468 702 14 386 113 987 14 908 517 35 90 670 51 994 483 768 89 603 523 110 181 869 698 758 212 473 749 302 12 690 822 909 70 193 202 15 694 529 969 224 945 899 657 255 952 898 643 181 922 818 555 723 864 93 992 194 341 121 809 293 311 811 748 611 106 16 517 524 214 123 971 544 548 706 612 856 569 475 584 752 39 309 557 749 641 499 218 606 625 652 425 858 980 385 134 616 617 816 447 890 591 161 173 106 652 942 866 316 787 549 100 414 751 442 969 389 949 907 602 627 991 89 603 969 136 770 697 587 980 305 332 122 829 327 236 250 28 104 81 403 146 273 905 298 139 615 932 953 81 350 586 900 896 991 604 984 183 285 686 716 812 439 605 782 469 863 264 794 803 512 959 594 307 910 177 314 948 223 493 692 696 580 86 56 77 797 37 992 775 138 984 172 592 14 431 715 667 355 348 640 42 186 803 570 618 497 415 456 394 109 900 60 200 824 16 930 79 337 947 55 707 926 810 850 425 348 761 622 155 105 36 117 138 407 52 304 164 248 366 472 478 921 13 111 964 925 194 188 485 141 596 631 824 917 13 201 393 199 169 274 763 514 321 565 794 962 856 914 374 342 656 886 935 776 1000 504 498 750 599 599 296 649 184 757 322 430 932 872 567 940 662 97 86 264 694 929 220 754 110 78 778 567 584 159 375 586 27 12 366 227 201 371 945 931 933 6 422 307 83 828 27 763 119 713 74 802 101 211 352 79 195 539 16 321 712 490 895 220 869 231 820 135 227 301 544 448 337 855 625 354 707 687 239 28 913 635 866 24 138 523 398 840 311 200 666 703 74 82 965 177 580 905 513 395 718 289 301 624 763 983 87 131 750 718 75 593 548 571 883 530 966 985 504 87 520 90 997 168 153 792 124 944 30 859 874 139 847 844 2 704 905 915 541 212 232 508 839 694 966 951 218 688 980 260 308 80 637 891 942 895 97 605 243 365 435 402 42 18 311 604 439 625 225 482 567 17 235 569 348 286 318 954 91 546 550 318 197 762 492 398 785 149 34 391 108 241 569 601 623 470 88 432 500 418 988 686 761 520 225 400 890 393 609 332 362 522 799 661 58 857 995 919 627 368 23 682 534 576 453 427 292 753 830 279 921 820 565 961 560 673 589 335 170 484 70 278 149 841 738 746 500 288 881 801 128 952 844 219 354 671 839 99 247 558 275 510 248 50 734 632 16 678 281 65 844 633 789 815 80 618 129 325 660 526 325 210 421 620 683 68 257 787 102 846 708 533 209 842 928 61 107 923 943 637 209 352 265 101 435 737 286 677 302 30 329 266 77 377 910 339 933 577 402 833 583 650 383 554 642 721 859 445 363 107 360 36 861 769 346 405 583 23 437 799 269 725 845 192 543 69 816 927 942 680 800 196 41 320 78 556 730 527 680 996 69 333 968 796 922 1 742 382 687 84 81 239 303 641 272 977 930 421 568 662 833 96 73 127 795 835 339 674 170 541 689 85 519 164 387 37 1000 778 503 287 610 623 375 86 238 416 906 547 517 351 385 433 951 150 487 237 435 48 253 160 534 924 693 783 680 764 319 744 956 998 572 59 903 440 867 38 278 803 68 568 310 226 928 655 859 789 794 208 464 543 422 216 335 156 37 137 903 0 583 245 575 341 215 493 835 240 490 272 154 542 255 536 476 262 866 981 319 729 427 626 632 759 877 755 529 943 858 345 721 234 792 882 372 638 408 893 686 710 296 98 850 653 18 283 884 379 723 33 695 590 241 563 121 103 5 956 349 726 284 937 526 916 143 486 293 112 566 734 278 534 617 639 147 880 375 77 503 521 968 276 260 157 751 666 627 630 371 736 15 76 540 462 307 22 71 550 597 701 412 788 441 683 323 40 478 471 974 607 961 658 358 933 10 191 579 579 500 551 755 290 616 13 107 728 544 347 214 375 942 399 569 892 295 888 545 116 654 644 16 167 761 118 616 904 609 498 255 621 433 564 627 8 420 582 327 344 922 491 1 3 427 720 486 21 292 336 304 495 670 229 204 451 727 423 571 660 927 125 307 468 762 870 789 95 676 876 739 903 825 184 138 578 719 269 787 609 417 950 893 505 7 675 364 195 160 206 76 179 563 555 23 142 750 871 720 612 563 258 23 381 578 740 376 450 555 459 817 738 939 328 972 263 69 934 24 645 28 426 359 253 658 295 5 140 730 415 862 53 13 883 691 346 685 25 230 545 403 867 384 822 632 507 586 535 226 29 112 875 39 561 369 515 893 860 988 810 541 993 278 476 810 152 296 548 983 108 401 170 81 469 810 281 473 83 115 699 457 268 709 589 186 781 103 745 288
338 797 783 678 198 203 586 534 95 374 379 8 729 974 259 79 870 869 765 58 150 955 753 523 608 320 146 707 998 556 738 636 687 993 62 339 213 162 358 156 852 45 180 374 569 608 320 904 286 339 376 946 883 136 415 684 365 640 685 943 314 693 787 180 941 784 71 947 980 368 882 253 673 183 1 591 733 518 101 182 156 725 884 401 456 749 877 878 13 535 800 998 39 415 600 499 867 738 670 620 345 208 917 316 315 891 501 113 332 442 404 44 528 810 92 660 225 616 973 595 871 909 914 454 595 407 297 483 911 473 747 68 152 160 78 116 109 35 165 812 420 817 861 260 226 812 459 818 257 516 741 287 292 699 193 574 340 656 448 742 981 468 264 667 331 579 443 991 7 382 522 366 703 9 550 786 254 467 495 329 298 158 763 275 651 160 642 979 721 663 975 960 57 828 824 830 137 279 779 224 801 166 895 589 690 29 942 710 183 766 266 320 916 371 559 9 770 430 247 590 265 753 148 890 313 946 61 693 672 536 662 426 189 674 255 312 480 739 283 157 776 688 933 142 486 591 652 294 862 597 802 875 863 995 846 863 554 742 455 141 918 962 953 718 676 683 60 949 94 365 33 703 323 632 151 816 397 622 505 138 208 565 96 977 624 376 369 98 537 232 333 797 571 50 529 551 16 522 665 955 704 610 192 585 912 191 609 934 839 694 691 49 772 279 395 216 343 437 748 781 49 641 419 773 810 548 879 160 200 216 176 888 303 733 412 372 692 565 100 646 106 762 485 349 492 315 469 525 658 144 552 467 849 338 771 537 171 6 328 723 170 747 874 475 59 348 157 131 929 83 755 310 53 632 471 800 572 235 220 248 466 59 23 694 724 931 26 681 945 378 464 315 102 943 352 555 545 897 350 312 474 289 348 269 159 611 304 141 429 974 118 270 924 564 344 304 131 685 860 739 822 487 581 690 623 770 564 5 240 371 948 710 58 193 848 122 984 320 780 447 482 45 356 182 387 872 702 724 989 992 629 485 940 672 424 827 621 445 511 304 950 477 725 807 201 385 130 282 820 844 66 151 378 112 52 206 110 362 488 925 161 436 894 111 525 538 125 912 27 856 30 115 79 821 695 431 583 419 389 61 900 91 749 9 903 56 853 398 73 863 567 30 277 882 740 119 533 457 978 163 467 805 309 197 28 653 681 206 930 936 162 289 24 361 383 7 804 750 494 387 905 277 908 631 194 283 774 914 399 586 5 352 237 500 507 83 124 988 337 161 445 823 136 148 632 644 372 140 535 130 514 588 14 950 663 269 888 607 540 465 573 242 440 241 937 421 764 605 994 174 666 481 242 754 731 509 167 576 688 961 713 836 902 559 566 312 239 234 483 983 490 368 433 524 204 624 54 800 679 344 135 710 422 896 782 400 363 979 409 1000 147 746 527 197 710 892 103 992 643 807 119 155 674 687 318 606 520 368 983 7 828 203 631 714 707 698 29 851 133 891 660 186 898 601 252 637 468 672 547 753 86 984 462 595 715 957 964 396 134 307 813 385 970 190 321 445 74 673 115 875 857 333 108 683 438 593 614 998 271 442 851 545 417 367 290 136 84 903 555 666 925 923 68 888 960 6 790 838 593 103 179 320 18 143 558 877 597 99 229 151 112 385 215 219 312 111 34 219 275 860 969 205 478 972 322 523 476 361 173 335 305 743 526 123 191 671 723 959 875 363 799 857 766 787 269 156 686 194 224 332 825 723 291 105 374 600 104 908 218 791 368 606 640 924 280 980 441 84 719 797 542 539 90 364 310 798 67 658 187 419 951 563 543 242 93 331 976 681 364 938 648 117 217 759 411 55 216 796 158 213 287 203 144 294 689 409 360 426 416 623 647 483 732 722 705 143 637 488 143 193 107 622 139 395 891 894 457 732 742 675 556 327 649 181 664 485 963 241 696 20 872 562 288 239 656 952 553 778 817 251 781 476 913 58 544 615 850 873 992 420 639 802 325 554 98 825 815 436 295 724 618 227 880 917 273 207 435 702 876 177 683 898 19 139 757 340 947 159 489 307 233 347 70 746 188 348 995 778 626 164 756 210 834 821 549 526 922 519 164 389 641 153 931 977 22 466 319 558 768 1 41 1000 336 971 678 818 327 235 15 222 868 674 570 244 123 362 25 834 892 25 307 325 635 363 827 44 35 251 0 568 81 709 65 95 160 366 985 387 461 110 414 232 619 950 260 778 949 911 907 684 789 615 3 190 88 979 599 856 646 439 521 915 195 225 82 594 610 23 530 711 38 827 453 829 699 132 633 550 708 307 196 666 4 181 423 906 814 209 381 633 361 771 293 367 736 611 700 23 281 456 405 597 351 730 390 969 762 973 174 894 971 572 122 831 99 389 181 80 694 852 759 628 909 231 885 85 653 210 720 106 808 692 396 53 943 680 518 522 367 222 339 349 385 474 155 241 927 672 938 233 833 793 962 846 127 1000 354 461 142 868 775 647 988 869 603 1 565 227 89 404 864 703 458 378 823 346 250 667 285 130 221 149 451 903 206 546 582 406 166 727 843 152 560 428 504 327 739 81 398 844 359 442 611 195 499 47 503 204 613 579 977 973 186 326 500 821 491 38 140 350 169 253 896 717 901 428 508 258 735 813 650 727 816 171 532 174 437 322 69 485 244 900 993 908 219 44 311 713 234 158 326 152 627 839 262 368 706 188 596 467 574 853 408 587 899 385 347 985 306 134 479 739 12 380 36 929 496 206 120 745 427 822 498 488 238 957 256 736 636 608 788 43 353 891 302 96 844 386 841 295 436 394 128 911 31 350 403 798 245 950 667 69 812 395 737 657 836 111 829 908 105 78 487 140 693 511 177 386 830 210 154 787 463 751 241 213 919 720 605 199 11 508 308 210 375 618 274 228 185 807 270 898 832 97 473 690 923 114 709 90 904 702 380 230 116 701 585 973 75 213 819 309 149 465 184 568 792 438 512 957 644 996 163 714 791 166 444 335 44 675 373 501 391 170 538 748 798 886 406 909 410 875 32 219 251 756 199 492 845 821 886 725 831 319 46 232 197 537 722 421 628 147 750 770 675 323 711 319 377 136 178 92 418 86 777 564 590 560 546 174 421 714 591 599 502 314 617 196 21 760 366 399 113 699 906 976 6 252 477 938 450 334 745 999 797 465 434 610 362 187 175 403 439 667 881 534 865 411 394 181 601 438 258 936 43 996 616 180 866 524 936 486 236 407 793 270 300 795 516 440 602 183 231 970 87 436 645 669 493 692 758 712 754 848 519 25 299 965 214 870 205 629 577 767 460 597 840 392 796 966 534 23 235 228 232 170 182 729 334 941 955 670 548 765 579 362 734 230 272 896 557 412 961 317 249 959 382 606 384 857 400 641 9 715 858 962 996 817 117 735 966 681 979 424 276 41 56 442 45 696 598 428 568 676 607 160 77 160 50 941 638 162 342 191 341 863 761 179 659 966 388 443 767 828 920 843 752 900 513 251 190 67 562 219 958 709 472 83 684 702 470 873 222 336 751 684 335 924 589 782 956 255 536 760 346 80 515 336 746 883 132 442 972 297 141 853 821 317 42 610 698 713 743 51 604 99 730 246 576 149 539 492 393 595 263 396 51 768 854 663 243 814 357 563 126 836 959 250 982 772 324 754 430 750 661 131 212 792 268 664 563 397 228 166 997 959 701 131 386 254 2 488 726 67 76 108 778 607 805 659 855 870 10 87 671 190 330 434 807 365 524 408 294 13 449 124 786 460 83 1 209 669 40 997 153 272 413 16 371 892 859 208 932 452 72 149 946 797 967 737 910 923 138 450 987 954 246 646 114 334 634 819 587 24 991 182 837 827 111 460 826 366 211 802 890 515 47 194 284 939 509 176 921 150 129 417 278 636 806 558 282 526 760 333 873 439 654 451 835 892 999 565 475 48 944 329 580 538 893 921 795 605 809 327 620 734 172 172 954 255 541 67 682 584 168 220 407 72 431 141 432 41 622 470 615 635 803 806 121 840 289 759 677 420 227 447 202 321 248 742 915 165 714 14 442 148 316 893 402 578 223 715 506 984 20 797 63 307 55 473 935 986 523 241 727 803 784 153 279 310 301 187 80 569 578 984 657 640 612 355 887 18 847 416 446 992 818 350 48 665 625 292 794 688 680 923 728 5 454 956 37 955 497 561 355 909 968 89 697 67 878 404 91 842 889 186 370 359 716 982 317 337 484 269 934 591 481 618 349 212 261 154 230 262 64 836 329 484 561 113 717 683 773 316 897 620 452 948 592 332 267 113 990 69 952 655 842 824 744 394 426 706 575 211 510 94 957 831 926 87 425 410 606 807 986 719 17 539 668 332 401 533 785 651 392 79 928 488 588 463 465 639 811 546 517 111 8 490 296 913 856 274 531 299 939 981 630 434 85 73 655 309 97 169 210 689 428 794 769 835 253 195 718 471 712 6 594 15 447 976 551 605 584 152 203 189 207 52 669 409 145 137 965 565 838 94 869 952 974 608
352 662 22 523 275 141 671 770 436 404 146 390 310 295 539 641 631 400 40 689 117 457 901 445 982 510 494 571 540 675 825 156 586 996 276 14 61 590 614 31 556 134 309 19 243 781 718 442 490 734 872 613 961 167 814 431 1 32 452 46 359 592 623 25 849 876 62 170 219 527 517 64 330 981 678 726 880 979 997 141 366 238 877 660 59 334 324 747 244 476 393 383 333 524 202 216 186 183 417 325 856 636 108 223 212 242 351 45 562 525 168 636 890 802 917 318 629 300 702 987 26 747 830 194 677 497 843 653 470 205 859 366 53 826 593 624 151 46 25 471 239 271 931 817 795 217 543 930 791 469 769 601 626 340 526 399 691 118 38 377 334 943 96 443 615 661 321 843 4 640 563 721 744 703 553 823 995 372 184 477 693 981 674 711 951 984 140 741 567 998 801 560 205 573 597 188 271 290 636 61 314 602 918 675 867 49 852 65 602 299 144 270 41 473 132 481 738 455 656 617 603 446 329 868 796 928 752 997 504 188 482 440 823 252 95 659 468 345 759 978 218 560 988 924 106 830 289 704 571 131 488 522 502 387 566 335 137 960 910 47 162 802 588 469 763 366 966 240 459 403 196 922 49 906 611 941 115 39 987 560 544 780 819 544 632 545 232 148 229 871 124 911 390 814 743 840 48 89 639 912 906 469 968 454 414 138 422 112 30 418 326 75 715 754 342 567 694 284 37 405 233 731 874 476 6 478 969 618 249 942 220 305 793 931 857 471 374 737 704 579 768 122 667 834 254 486 596 528 86 761 828 493 319 71 327 676 788 446 128 8 754 300 522 354 944 345 97 177 367 415 914 836 980 349 315 602 155 751 937 232 580 325 535 631 50 369 201 887 797 355 559 754 729 550 104 130 416 835 893 85 165 589 426 451 813 487 84 139 386 360 240 741 606 476 800 268 536 260 753 233 74 193 305 476 51 738 815 583 688 543 722 510 993 554 784 245 695 556 263 498 706 976 481 607 208 482 174 16 844 110 902 947 775 581 45 55 881 481 158 951 133 785 737 911 822 208 798 794 617 505 978 47 83 967 123 939 746 732 145 20 839 850 349 658 560 186 994 287 711 52 231 938 364 349 727 514 716 664 406 135 209 931 958 71 357 870 107 377 534 871 153 284 391 151 925 173 198 271 726 583 259 52 265 437 587 880 670 121 81 200 879 515 472 21 826 522 860 239 446 639 476 551 812 450 998 630 521 106 921 998 190 927 294 721 657 983 537 910 829 592 477 379 304 693 618 117 569 189 378 640 389 723 118 208 370 464 923 807 866 433 601 109 565 116 428 339 251 710 895 780 630 592 578 505 119 331 79 638 111 640 159 67 285 140 94 279 398 73 335 251 855 454 255 753 570 943 807 779 339 986 36 517 3 709 909 49 770 716 673 342 975 647 396 201 129 728 142 329 865 615 65 786 959 538 863 964 728 715 432 946 991 864 447 184 445 48 873 741 858 270 608 793 837 69 637 385 323 542 64 738 609 294 654 333 955 122 203 589 18 74 361 656 776 631 273 320 690 164 368 877 531 568 964 652 619 43 582 124 663 244 420 598 475 582 371 468 634 933 437 600 460 64 148 373 112 614 474 770 419 339 757 962 58 552 641 658 840 612 63 299 736 145 10 995 854 875 610 840 23 553 410 841 847 558 548 306 675 546 882 586 505 233 17 668 397 76 283 992 149 324 127 734 388 203 869 380 401 760 262 890 210 414 503 348 575 407 541 415 564 868 789 405 574 375 291 83 363 948 75 108 714 219 35 902 509 897 57 45 454 879 926 425 595 512 778 487 876 45 500 389 256 360 915 455 312 257 418 769 44 821 512 888 950 829 802 827 458 737 550 805 424 482 485 551 723 56 307 229 76 748 713 645 942 606 479 485 166 408 121 373 473 55 551 779 758 812 935 301 235 226 653 718 433 235 841 451 891 979 380 379 299 404 766 919 216 868 444 595 501 407 211 784 708 895 54 728 748 139 646 78 528 746 292 790 957 358 633 519 977 528 300 86 751 346 554 387 152 968 806 365 154 505 919 450 295 804 287 116 269 13 284 270 508 457 719 369 85 85 47 987 87 693 707 762 332 616 604 722 288 378 568 346 405 439 878 613 60 517 52 339 599 115 613 317 189 867 487 459 621 763 345 303 68 145 290 524 762 703 697 885 394 839 191 323 936 974 594 272 227 888 88 99 382 904 520 299 943 240 792 26 616 273 749 715 561 875 125 840 226 475 365 603 56 278 933 415 649 534 941 21 376 828 429 662 676 207 638 706 755 351 810 576 513 98 340 73 24 129 34 986 507 149 904 798 399 269 467 498 780 491 984 402 181 959 992 259 377 578 183 553 449 941 848 268 790 194 771 817 585 73 756 640 705 226 392 446 745 668 223 360 224 232 435 994 600 16 773 581 192 980 176 682 264 994 572 402 820 562 7 308 39 138 425 917 557 154 355 836 659 472 11 422 781 718 700 381 2 317 808 136 885 727 558 356 930 443 900 685 89 932 724 993 681 946 853 999 685 593 297 479 430 272 103 432 286 472 555 707 177 732 581 442 985 590 12 633 200 456 963 539 589 748 986 129 821 768 612 841 242 880 225 993 387 355 281 475 741 616 55 732 794 149 395 616 911 123 29 224 403 374 493 992 182 732 306 525 338 179 412 176 301 963 105 129 451 471 683 43 46 658 318 433 484 957 945 980 532 361 887 610 320 853 717 505 120 694 13 126 811 624 627 985 721 700 167 297 456 794 187 981 742 79 82 955 772 316 903 404 379 626 222 952 293 290 827 617 383 237 672 195 750 863 199 15 438 862 20 41 538 387 640 5 131 882 180 426 875 631 668 141 642 505 313 378 138 389 5 6 506 171 122 53 973 646 525 825 114 723 779 626 173 929 934 880 648 326 999 974 761 741 27 634 817 248 523 785 261 276 250 540 938 715 990 46 298 588 279 442 530 109 979 331 628 730 510 34 591 893 478 337 69 733 322 449 0 697 253 325 469 741 90 631 188 360 696 477 983 126 913 710 415 623 337 134 832 253 139 744 228 482 974 106 455 701 245 478 347 40 939 527 842 966 270 117 453 515 884 242 341 476 98 18 280 195 483 891 660 111 816 383 147 391 996 946 248 652 892 573 241 911 947 823 375 295 80 729 786 776 471 535 552 515 16 571 542 325 92 483 948 128 644 257 731 926 799 890 767 312 733 307 463 872 725 366 350 118 928 344 962 449 907 724 932 579 774 918 157 830 777 917 77 934 883 86 804 475 897 90 920 183 783 701 584 45 970 620 302 553 489 342 760 224 686 57 237 682 499 958 870 153 922 955 163 344 960 504 701 711 635 34 622 857 514 38 266 306 213 418 175 823 573 105 267 295 9 655 43 742 407 63 402 48 134 500 100 764 343 228 952 661 692 947 954 228 896 196 230 649 431 751 549 806 195 156 21 115 652 502 102 550 448 152 645 590 665 202 413 448 607 367 927 752 372 38 698 837 93 667 384 908 178 982 529 749 739 620 662 52 461 487 282 945 886 148 835 606 519 149 620 739 109 341 381 937 734 180 547 949 805 175 197 901 385 134 136 202 156 621 496 997 845 434 851 653 450 615 215 418 373 942 277 820 274 219 143 549 949 467 546 392 126 172 316 128 404 279 687 732 712 469 234 297 236 240 19 880 462 895 78 68 421 948 486 49 905 709 516 964 846 70 317 910 207 601 605 502 624 363 515 33 325 615 527 155 946 586 545 840 679 215 110 904 967 625 650 176 669 352 981 979 358 492 409 445 252 840 868 11 747 897 141 912 850 520 824 492 643 511 194 358 495 68 647 454 491 421 346 336 898 48 916 146 408 815 101 100 838 470 965 897 278 506 908 240 150 461 511 232 440 153 576 134 71 483 831 667 303 304 864 456 31 178 296 445 434 14 354 929 172 833 70 497 465 312 441 942 116 433 862 153 492 103 66 304 91 24 710 8 735 683 666 462 730 907 423 550 130 874 577 339 497 347 590 808 362 161 400 121 661 946 803 352 929 571 42 969 135 496 592 504 888 991 834 145 703 174 518 623 257 531 14 728 308 427 193 598 836 415 658 905 272 956 466 418 861 573 171 761 238 542 664 878 73 820 170 254 348 848 809 404 247 875 732 95 533 396 912 280 764 722 311 986 113 356 164 784 655 692 442 878 889 945 524 92 971 634 214 30 818 998 598 918 160 537 246 53 782 19 99 990 356 987 206 308 871 78 498 277 360 859 989 6 894 19 457 140 684 730 331 261 336 428 953 977 221 358 411 291 260 468 709 100 976 290 258 766 579 622 72 396 28 921 15 328 740 131 217 721 169 812 699 338 32 599 972 286 899 179 689 77 443 325 353 957 480 656 328 677 765 985 179 534 680 127 185 915 651 643 344 510 204 202 268 197 161 716 625 608 33 296 369 804 427 928 682 602 924 957 720 329 8 124 833 191 956 157 439 236 464 89 583 748 785 234 67 963 787 14 940 697
448 982 518 516 251 60 488 215 743 858 762 680 327 290 15 8 419 228 958 731 693 409 495 455 343 215 228 692 301 178 830 253 140 692 334 357 72 292 113 437 699 783 844 591 739 793 157 509 537 812 331 342 814 344 453 521 65 952 911 468 293 517 360 510 444 837 774 413 586 868 616 31 130 581 874 151 683 341 572 551 242 599 904 907 868 178 887 293 23 62 162 668 664 132 791 885 818 607 94 883 89 786 901 320 99 283 461 437 915 867 258 194 582 411 388 610 652 443 171 276 1 898 651 130 797 402 859 414 913 516 660 413 674 970 555 931 867 516 492 247 237 407 714 408 241 666 380 119 315 441 630 850 126 756 378 491 969 612 75 459 888 315 539 282 506 657 563 273 525 479 203 437 441 589 971 19 794 781 680 195 817 231 35 33 376 564 481 111 247 695 684 759 410 879 926 48 698 354 77 581 83 644 761 901 309 114 700 334 147 931 180 227 738 850 68 947 464 195 677 340 87 384 917 332 13 782 50 221 856 163 109 306 858 693 111 325 114 971 428 948 122 478 63 565 951 327 250 460 804 113 781 969 988 98 523 748 245 234 511 161 827 559 286 731 940 817 685 108 615 228 194 174 104 78 214 650 269 923 313 445 965 567 771 995 767 682 262 355 320 140 9 466 837 324 210 665 55 505 37 968 124 449 454 136 756 986 88 822 297 920 831 920 391 342 347 50 178 269 82 602 621 818 25 941 308 190 686 975 177 887 912 56 505 103 279 435 487 997 252 744 603 149 102 218 397 734 870 853 579 376 961 661 593 959 357 946 656 177 516 272 384 329 570 98 808 243 635 475 161 966 367 352 889 710 661 771 728 367 829 168 386 334 779 356 483 482 168 848 298 962 276 870 512 369 848 141 476 296 255 970 530 86 895 427 920 695 185 999 745 618 455 108 295 100 226 772 186 181 557 364 90 14 919 916 538 263 551 135 923 725 328 986 467 277 340 928 321 996 443 263 679 104 154 702 418 735 199 567 494 375 12 389 704 592 136 172 201 820 289 991 691 204 734 357 648 676 519 669 390 386 192 384 879 640 349 358 465 52 999 167 170 705 3 938 531 782 851 753 979 688 813 635 625 27 71 936 790 939 125 601 366 790 58 754 117 828 21 905 789 846 875 598 792 84 498 793 359 867 806 829 833 932 148 394 995 93 115 803 796 164 526 890 363 645 758 408 946 212 265 830 655 571 38 752 413 175 558 281 319 877 62 899 101 784 763 259 662 361 477 625 39 333 552 744 261 665 507 222 34 696 442 819 903 854 508 742 336 517 922 399 658 616 906 453 496 341 430 811 351 113 415 621 221 792 420 704 78 113 798 813 144 218 640 32 840 676 47 555 219 372 211 716 600 688 991 822 296 27 14 417 641 579 450 674 275 814 645 73 307 977 949 744 239 768 10 50 585 178 423 881 323 726 843 317 643 634 927 376 869 27 440 84 407 323 852 889 515 374 167 721 938 821 288 242 694 21 426 512 942 285 92 812 553 147 934 184 849 179 434 341 64 837 706 611 834 205 764 902 944 202 356 519 266 65 218 36 742 808 997 144 348 520 482 862 964 59 750 908 456 382 24 113 930 793 96 275 727 422 536 147 638 665 864 713 458 43 85 354 29 826 160 610 671 785 468 784 811 784 375 481 606 745 246 782 908 329 564 628 891 947 559 602 404 757 589 663 146 942 30 726 545 476 159 587 709 659 67 158 974 425 963 419 451 992 134 894 280 212 957 211 580 96 909 502 847 382 260 134 665 455 752 411 595 845 484 858 994 459 22 914 365 792 666 730 517 183 490 564 820 868 633 80 231 921 788 937 189 676 317 212 361 307 801 218 106 463 416 350 928 199 244 735 544 123 799 388 850 579 746 186 986 1000 238 992 993 444 577 846 98 520 431 874 749 526 97 823 747 818 877 373 42 641 527 663 183 413 220 712 408 96 335 58 777 242 473 507 395 227 283 15 333 354 975 140 608 885 95 932 522 854 592 645 460 344 69 557 805 790 142 484 882 219 466 920 7 577 225 679 565 693 987 8 182 371 436 553 120 956 429 587 623 821 713 950 318 174 541 794 902 221 264 199 669 713 16 886 240 230 469 226 208 126 931 809 723 595 437 49 153 255 567 728 123 189 311 701 514 209 294 99 325 260 324 774 31 45 173 141 708 506 622 226 548 1 854 535 546 619 383 401 141 4 358 108 234 129 493 745 165 662 70 520 253 948 169 850 626 85 985 474 414 630 110 335 929 268 207 619 427 940 613 31 339 598 597 761 607 752 254 680 53 760 156 701 842 251 149 840 491 837 599 53 907 729 457 791 200 107 925 951 835 173 732 140 479 810 992 588 569 243 394 770 362 325 719 212 741 228 166 990 754 809 480 299 574 244 612 768 712 770 273 567 575 695 620 740 982 693 216 877 217 802 425 628 54 392 905 328 509 143 716 659 681 382 112 845 702 840 80 913 596 559 892 349 195 92 368 230 893 363 821 184 206 743 403 509 352 343 924 674 8 939 921 15 188 424 370 205 236 573 232 552 133 749 438 755 446 739 578 18 406 313 959 374 644 497 707 795 588 325 181 111 932 802 158 470 499 852 299 615 803 516 205 844 332 496 44 156 533 716 839 876 990 347 0 131 284 712 933 110 398 640 653 111 695 444 36 496 353 519 800 644 581 708 672 819 213 807 594 91 277 905 970 213 131 333 270 554 268 639 520 867 341 219 329 358 396 50 409 43 412 837 865 784 374 224 793 700 815 948 857 129 197 242 524 626 256 157 118 99 884 700 310 642 478 972 760 582 678 196 401 158 628 737 642 292 474 743 819 269 897 61 137 962 773 615 379 50 152 294 542 971 649 289 998 47 549 966 772 698 292 810 227 103 871 330 953 379 513 546 984 389 150 798 735 335 392 32 748 332 405 518 855 643 576 133 701 923 725 511 364 636 898 189 972 12 223 731 204 105 883 328 886 138 51 692 138 868 6 144 151 717 163 512 876 134 139 570 2 804 257 930 497 574 711 550 485 997 751 441 191 438 736 612 274 83 435 970 823 955 590 604 657 221 861 841 740 407 880 144 556 239 540 269 765 484 326 958 193 960 722 905 948 118 692 692 566 215 346 214 74 318 766 496 272 978 954 102 598 615 863 968 976 828 715 307 873 695 659 579 753 562 322 462 215 764 584 675 48 819 45 60 560 720 718 122 696 218 432 483 890 722 452 625 730 345 637 722 726 466 668 48 822 140 249 678 647 617 303 159 759 654 828 337 302 443 243 555 826 612 936 556 881 178 445 61 939 189 422 173 832 312 381 108 382 946 535 484 267 152 838 978 501 512 145 296 463 818 389 676 682 318 470 871 676 434 967 803 646 581 475 274 910 75 402 464 778 156 862 670 49 341 285 589 337 421 43 239 690 879 631 838 688 840 174 119 955 43 866 638 981 513 79 173 459 326 400 229 330 920 393 256 377 32 229 463 84 286 783 114 782 198 314 136 872 679 81 866 636 641 860 700 960 224 33 273 372 362 836 651 20 813 76 758 202 837 899 153 650 487 121 974 11 663 175 244 312 705 787 123 950 982 504 6 654 606 41 317 510 460 290 771 966 153 502 358 179 214 155 476 768 865 100 894 604 279 602 906 945 646 119 7 187 780 56 510 40 588 786 571 212 924 720 196 795 611 733 866 355 190 233 736 235 992 617 160 534 855 60 985 224 852 697 883 172 902 885 443 824 855 689 650 894 206 282 545 486 969 841 488 338 8 32 22 52 925 198 848 399 713 935 476 673 970 105 867 980 935 61 54 667 671 304 525 614 28 675 672 561 290 287 165 417 317 989 430 116 293 184 987 128 602 230 810 528 925 568 684 775 393 543 319 371 665 632 912 103 897 447 883 369 475 947 965 618 552 108 905 263 326 943 52 846 553 86 484 670 133 316 585 627 414 424 208 93 947 387 593 900 22 439 433 996 117 705 252 914 340 66 191 300 320 164 745 344 508 222 754 433 640 962 489 73 441 731 775 785 918 937 363 342 896 562 621 345 309 609 919 471 403 769 409 978 249 350 54 27 227 634 445 306 924 291 46 532 261 107 863 770 62 385 492 4 127 550 781 956 1 373 418 724 352 744 703 489 759 853 952 271 329 209 373 462 720 812 334 784 780 19 479 17 691 135 424 554 567 663 76 472 24 717 986 605 397 916 689 281 984 776 91 46 458 547 163 26 242 845 406 710 808 500 1000 755 859 411 722 825 26 259 912 629 697 503 156 591 29 619 345 176 676 587 835 802 918 571 967 639 450 143 449 28 572 132 227 611 237 816 9 952 363 91 242 729 939 878 363 624 762 757 943 196 377 687 117 601 346 57 115 583 564 190 204 941 979 573 751 5 119 807 520 278 268 780 876 737 250 529 981 610 743 968 18 896 181 809 997 721 311 810 285 918 257 703 811 973 78 449 166 521 751 129 683 977 336 59 862 354 855 127 870 983 806 305 877 421 583 18 449 248 559
616 40 109 222 740 772 213 689 89 576 380 284 22 72 714 280 793 503 270 824 137 490 522 641 253 774 864 901 144 268 992 598 458 866 475 394 533 923 706 143 154 973 757 581 975 211 869 120 701 353 25 171 761 382 749 260 27 423 442 534 716 739 210 462 421 270 118 580 342 987 425 832 689 967 661 784 405 160 26 899 772 804 453 63 404 270 668 353 112 657 686 489 366 667 926 354 800 219 389 57 199 475 473 937 514 116 74 459 984 331 962 698 450 857 227 641 179 567 914 442 205 643 261 891 42 928 115 411 191 673 846 265 715 557 28 115 556 487 705 453 433 466 584 992 834 456 65 898 459 566 196 418 143 646 560 467 645 502 70 484 624 466 173 601 765 991 642 656 818 199 78 637 527 825 14 215 59 553 403 46 806 286 801 122 489 979 415 584 626 106 554 449 958 982 438 818 578 709 844 893 680 469 999 961 752 556 181 467 255 413 968 590 51 333 379 47 934 106 969 880 534 345 402 234 373 461 649 960 567 148 798 234 233 690 364 528 773 151 822 701 250 85 699 590 283 647 632 570 58 652 636 739 852 950 568 412 86 160 105 578 683 120 739 43 276 101 500 407 612 280 399 617 922 545 311 46 957 992 188 558 737 745 97 101 572 488 885 80 540 199 217 279 930 821 432 538 256 952 555 950 306 675 795 784 209 506 274 124 789 541 881 948 544 50 850 54 107 249 986 376 372 787 725 342 45 73 465 881 727 579 791 91 46 148 92 141 416 159 520 543 32 443 281 481 321 79 594 381 106 110 371 712 552 885 588 581 945 575 983 108 31 550 370 405 897 335 63 890 315 139 826 349 141 909 892 126 941 553 60 807 815 277 230 922 161 76 848 722 971 437 79 884 890 946 351 218 474 714 923 915 639 140 814 21 294 961 47 701 102 352 788 268 638 689 134 569 90 633 877 988 35 766 225 619 731 800 913 432 312 681 189 922 440 204 542 725 214 650 251 306 395 820 286 257 778 808 608 390 454 142 580 49 891 55 178 286 792 296 882 302 600 696 902 440 417 331 924 75 940 302 524 214 977 311 300 358 777 228 445 388 93 601 842 512 833 789 673 885 724 2 664 347 130 995 221 697 988 305 120 287 720 969 279 69 987 457 579 137 192 796 563 303 249 965 156 856 896 956 374 243 981 247 674 109 599 752 206 271 449 176 52 174 557 559 211 616 1 441 938 319 879 323 247 135 696 104 946 583 133 944 898 228 343 159 939 418 742 363 103 413 566 495 222 192 232 493 799 179 692 674 12 729 733 335 743 489 865 957 355 843 339 623 764 337 606 68 148 106 124 696 77 189 756 71 215 330 537 56 723 919 344 754 937 900 116 530 550 542 88 867 443 603 461 740 868 45 264 604 541 530 785 252 18 802 184 145 484 35 511 755 263 40 935 555 365 142 694 115 198 201 280 571 907 605 535 197 819 3 747 442 151 505 776 555 98 109 921 749 269 586 676 700 656 391 561 390 532 503 44 198 909 252 95 909 845 16 809 925 571 557 72 126 470 117 6 201 367 722 329 283 174 606 887 222 519 439 847 98 760 525 231 46 384 394 385 698 390 427 336 33 928 181 287 639 849 542 127 580 768 564 888 189 24 260 875 375 665 20 982 608 423 454 271 433 236 757 719 914 597 220 126 494 640 574 838 222 284 297 334 864 175 516 266 850 318 539 906 507 353 886 932 777 406 305 592 714 482 64 197 686 323 369 688 728 831 890 912 789 43 917 431 1 704 389 730 915 117 457 53 199 619 705 830 406 299 532 180 240 242 822 886 294 956 49 159 132 538 165 285 571 490 729 99 316 695 601 331 825 589 278 430 126 497 824 866 966 620 542 993 373 347 688 860 332 96 66 562 669 933 264 553 345 959 826 634 717 319 572 949 355 54 240 55 997 828 780 685 930 525 85 758 87 341 402 240 918 523 467 863 682 787 94 529 631 446 801 73 961 919 911 162 404 652 772 121 562 320 440 509 283 410 304 460 474 973 605 697 374 950 475 368 997 122 617 84 167 436 930 870 500 994 310 408 106 273 115 655 824 149 199 136 1 738 821 493 346 574 997 582 941 356 520 927 997 398 988 220 207 829 69 669 3 978 202 671 807 840 289 237 811 894 468 802 964 548 636 457 948 69 916 966 602 381 792 576 684 718 570 623 378 590 784 169 26 952 982 821 331 302 766 843 577 862 64 426 486 412 585 310 925 974 612 722 415 812 330 621 168 83 101 824 927 811 961 530 325 187 973 744 247 861 265 841 766 577 574 427 295 598 476 997 57 241 488 101 236 654 260 513 429 947 151 200 799 434 504 262 762 803 224 698 402 16 879 570 959 712 513 468 543 291 587 345 197 327 738 711 481 951 645 678 488 543 500 549 563 596 274 38 477 627 916 517 63 444 103 5 783 94 819 259 110 961 358 422 500 158 901 66 566 313 692 980 437 248 709 506 611 625 78 258 802 376 273 660 396 100 896 899 403 884 951 252 302 104 905 447 340 771 652 357 446 498 190 388 736 265 924 878 959 816 450 282 414 853 604 545 723 289 991 774 385 874 391 246 14 170 292 629 801 650 912 746 398 229 43 478 783 990 861 604 183 57 486 235 437 407 813 644 180 203 301 516 772 346 238 729 368 948 206 662 575 783 917 745 746 153 817 781 549 314 355 817 462 257 895 268 348 504 312 19 231 672 687 451 153 11 942 183 539 33 12 37 140 786 261 349 928 167 295 837 127 876 150 76 442 190 300 708 271 682 391 204 342 967 763 666 132 943 322 659 872 375 150 613 107 307 778 292 145 759 970 369 226 910 131 201 373 8 68 769 115 85 660 734 272 223 481 587 802 637 332 501 33 228 881 326 920 338 590 614 70 455 90 464 74 855 19 989 391 40 741 651 652 856 227 360 911 267 94 218 351 135 79 3 44 911 781 558 306 732 998 691 112 194 964 295 100 491 377 920 120 172 669 62 183 564 389 467 649 536 842 293 744 71 605 915 603 392 864 766 435 171 714 386 46 163 976 762 60 813 904 559 337 953 83 150 120 595 813 741 841 539 258 477 674 182 297 628 702 569 424 782 369 317 69 754 898 123 524 452 399 854 849 387 466 591 846 272 236 641 430 2 647 929 421 15 193 244 613 81 662 721 275 393 96 202 690 995 651 859 702 510 56 635 768 337 413 441 540 955 231 185 738 49 114 335 954 494 808 508 572 4 11 186 33 297 101 820 852 487 275 905 822 50 838 139 568 647 617 653 900 91 750 56 396 195 20 10 551 996 630 260 464 693 894 176 16 479 987 308 252 164 617 804 576 505 339 309 873 908 551 963 771 633 637 918 598 219 910 363 955 970 702 700 643 414 583 790 998 960 112 277 414 797 327 736 789 707 837 238 223 469 703 9 657 166 793 710 786 322 630 132 996 301 54 352 617 872 287 690 217 420 632 483 43 456 53 439 418 424 720 429 397 889 50 0 460 67 711 125 4 985 559 755 313 128 832 512 884 976 430 140 745 288 672 36 191 495 771 147 286 165 521 895 429 832 409 428 347 573 465 702 317 565 57 401 543 142 410 208 918 471 644 807 796 13 915 409 92 333 338 332 279 735 68 119 706 581 251 350 708 131 719 290 512 155 339 328 319 476 417 114 745 751 251 485 744 362 559 748 868 677 162 435 60 80 46 551 797 703 739 825 141 753 971 893 840 965 375 601 318 972 401 254 217 681 107 330 532 354 976 805 914 34 100 29 164 883 954 463 650 212 23 728 301 663 378 23 646 462 925 991 930 75 910 763 951 903 883 942 775 382 459 418 985 304 224 611 100 585 7 472 747 954 216 964 787 904 513 7 807 547 454 784 58 775 461 502 879 917 94 113 406 667 611 152 906 871 463 823 404 193 167 998 34 298 960 900 565 857 124 526 251 488 746 717 109 413 818 602 187 146 954 658 424 108 118 358 224 780 642 675 74 245 232 160 442 750 173 836 433 679 640 177 327 437 705 400 586 546 122 316 228 359 18 767 52 275 57 603 735 631 968 810 388 486 407 17 654 239 682 916 510 394 113 858 939 851 180 648 230 521 521 64 751 499 700 496 320 21 806 646 119 234 99 827 626 348 895 518 328 873 174 586 723 709 60 610 747 448 412 480 232 770 261 839 693 622 714 110 883 492 756 278 653 687 58 503 56 979 805 867 442 378 843 726 974 226 774 593 457 607 529 377 518 82 57 48 192 20 877 87 884 39 14 41 378 931 431 361 351 657 765 835 271 796 343 609 678 531 90 630 87 303 572 575 48 111 297 138 316 936 588 615 568 157 921 391 345 383 2 243 636 68 429 507 762 396 61 901 872 944 253 670 561 528 124 324 308 168 427 216 18 618 592 794 111 61 217 397 108 808 306 325 870 779 89 129 717 684 196 605 420 296 148 643 520 617 844 30 392 925 707 515 781 466 290 145 286 419 836 207 694 340 266 411 499 305 628 481 882 713 741 583 329 224 363 880 752
460 394 213 994 367 886 567 681 282 882 194 284 510 941 307 833 856 681 145 450 423 244 369 92 33 248 547 523 122 367 565 162 862 480 680 578 574 487 461 862 622 945 188 233 910 601 5 497 275 736 204 258 286 766 480 357 826 647 26 163 749 661 816 865 245 182 408 205 642 387 514 937 294 503 865 554 933 765 385 406 655 951 87 264 853 29 960 817 477 833 58 198 258 248 322 335 660 308 529 970 543 504 961 802 685 373 264 13 769 749 927 333 679 439 993 980 508 318 387 409 571 582 46 124 687 245 654 232 541 76 350 144 775 73 719 589 69 467 311 66 949 693 399 598 411 177 133 844 844 429 553 792 237 873 929 809 130 889 338 262 62 229 582 622 894 818 589 757 730 745 739 574 843 874 780 86 97 596 371 758 428 968 342 928 694 960 957 310 664 64 695 346 691 232 824 328 400 626 246 443 141 257 470 689 621 817 725 702 893 353 620 577 280 19 713 261 468 276 263 233 341 864 530 920 206 750 116 271 247 115 931 2 928 947 183 273 861 437 540 569 830 641 879 876 790 809 339 944 329 527 759 751 729 867 979 330 974 799 554 553 504 434 219 101 728 270 612 700 610 932 142 105 209 869 34 700 932 433 281 916 178 936 2 888 92 959 738 283 689 755 744 788 863 396 288 143 320 829 482 240 44 411 290 17 187 628 658 33 956 613 375 531 704 800 378 874 312 896 985 437 138 764 875 255 383 318 495 977 208 990 393 517 885 564 71 467 820 320 840 273 450 227 867 672 124 399 648 972 829 916 777 427 808 313 182 207 926 331 372 606 832 596 989 233 584 966 222 59 414 193 368 338 992 615 533 662 581 671 36 611 207 125 306 534 502 123 352 101 300 73 953 441 646 557 79 186 669 884 266 985 611 199 827 819 70 822 733 687 883 38 735 191 346 145 179 954 513 643 181 325 241 324 101 324 53 307 452 79 148 547 442 666 602 434 66 187 74 780 250 501 937 55 912 383 561 157 459 914 667 289 376 328 711 696 941 74 909 735 836 478 710 280 328 254 449 292 609 784 737 358 659 156 453 409 357 575 488 572 51 303 771 845 216 242 110 938 776 701 624 696 947 902 317 391 632 690 131 645 496 319 466 815 986 988 481 901 569 728 310 683 977 316 742 168 821 251 649 535 560 280 83 255 252 869 353 692 807 463 500 917 199 353 21 750 345 242 639 884 253 375 878 327 506 523 535 251 860 345 580 882 295 285 552 509 597 354 86 724 527 920 935 429 568 651 215 613 172 391 22 125 943 988 917 837 907 400 67 22 475 931 12 249 75 535 841 154 753 604 140 724 176 535 578 141 232 157 871 362 650 87 1 586 652 44 42 104 898 668 271 890 864 303 135 159 770 744 349 463 656 216 278 8 10 71 690 967 795 747 80 609 63 218 758 131 988 630 229 93 336 787 117 103 519 252 741 570 644 3 61 964 556 221 292 284 825 11 366 657 444 566 40 119 676 293 259 305 493 304 727 658 706 878 193 757 531 608 261 78 377 530 128 778 762 58 109 21 298 356 186 189 619 474 289 512 492 801 410 795 347 625 412 905 154 656 666 69 406 265 158 999 967 488 651 417 748 174 876 112 419 821 221 900 866 392 486 233 576 73 768 3 718 889 388 192 900 659 94 72 276 903 847 611 235 975 191 617 942 334 791 937 418 282 171 229 638 669 234 485 975 816 892 384 244 308 842 996 526 451 166 134 457 895 149 820 536 346 297 708 20 73 23 908 238 860 301 98 270 969 532 483 716 479 195 308 359 481 436 968 52 170 212 288 45 681 485 944 872 427 599 2 451 951 877 775 600 973 743 298 805 912 662 517 14 546 308 888 982 496 283 146 938 257 173 630 904 498 672 292 147 844 786 459 583 692 799 516 445 625 455 567 200 27 544 2 787 867 422 138 323 30 773 957 812 36 374 560 210 817 562 52 85 337 637 551 325 609 959 658 49 186 214 673 56 254 874 188 948 789 139 92 922 754 896 766 446 574 15 415 859 245 537 404 38 76 663 880 77 930 963 117 997 186 440 416 722 18 921 257 309 801 995 927 692 451 772 963 868 591 57 196 745 604 548 617 923 815 882 829 299 48 60 344 31 85 592 165 382 652 118 381 837 611 557 963 121 751 115 726 490 356 126 655 674 309 327 431 403 724 447 567 914 16 747 249 590 459 587 424 401 235 998 300 880 669 940 425 111 348 524 493 402 943 9 920 73 790 498 627 522 535 134 224 205 408 319 68 703 360 302 514 596 758 240 820 330 345 363 768 564 506 415 429 427 569 433 321 870 222 796 722 615 218 751 166 505 728 951 421 724 799 132 459 899 666 588 921 334 259 16 441 715 406 78 153 285 639 362 481 726 763 558 567 785 879 474 779 491 374 902 793 818 873 143 692 441 415 487 126 525 491 180 854 431 798 575 919 404 593 595 233 855 923 925 104 645 200 340 231 439 856 432 381 981 914 538 718 106 891 435 538 534 638 999 278 720 811 550 26 326 747 835 762 407 686 774 793 854 721 757 211 93 500 156 133 35 228 671 240 217 756 814 639 386 741 962 474 828 58 684 296 18 847 129 476 144 153 201 926 198 499 503 560 849 618 712 270 681 89 918 428 202 937 484 467 25 348 17 347 702 465 211 876 55 712 153 71 251 132 850 340 102 986 494 636 59 792 901 539 91 516 479 217 463 465 723 298 361 323 227 128 413 759 511 676 895 919 708 181 405 772 966 847 268 839 628 955 260 436 763 362 788 487 50 745 257 305 230 281 392 487 889 579 315 682 905 211 28 329 740 173 831 312 573 973 337 670 970 962 321 109 397 887 950 757 64 891 873 585 539 516 365 521 605 268 813 66 955 943 114 614 249 208 225 831 162 192 0 104 175 572 355 553 384 414 760 952 471 577 782 7 218 479 756 580 802 515 884 460 458 995 897 146 755 775 391 623 700 663 203 273 754 569 489 527 169 205 507 156 127 819 834 385 888 232 804 403 13 97 394 56 72 341 509 743 990 433 520 407 476 829 163 866 593 761 456 765 27 359 614 593 767 657 343 590 90 962 657 224 47 231 613 346 96 872 160 688 616 425 972 157 19 366 473 351 797 428 603 770 833 89 313 236 976 179 197 341 958 74 965 485 908 140 934 811 177 26 236 303 698 693 113 648 167 369 108 297 304 12 697 245 277 359 469 270 952 76 634 547 84 349 608 509 819 874 303 929 331 798 224 46 155 791 3 157 284 472 823 68 424 569 546 411 364 447 351 961 421 265 887 656 356 648 37 786 24 273 65 641 273 346 430 281 810 519 643 989 647 600 100 345 104 650 803 523 869 403 344 161 8 534 228 689 890 29 688 400 746 706 764 523 555 481 107 353 973 590 348 980 370 486 293 627 82 793 815 268 316 506 789 384 801 297 11 255 120 275 136 104 920 748 766 461 542 137 750 201 223 291 839 67 272 127 448 645 95 319 267 573 437 16 670 889 262 531 438 334 161 886 390 13 911 801 269 830 164 933 626 28 41 137 396 590 89 31 112 2 954 931 969 43 641 984 549 869 152 557 579 661 606 282 800 337 123 681 906 355 984 691 625 116 604 534 886 965 48 58 467 107 464 575 220 102 168 504 980 711 151 200 678 916 734 939 817 200 631 780 635 380 119 14 779 628 379 772 185 727 752 84 170 947 333 338 409 907 798 108 594 898 189 155 248 463 968 614 916 963 256 123 233 304 793 740 778 701 806 219 784 641 478 28 417 525 68 981 521 74 714 273 585 985 653 912 852 415 174 649 196 205 665 383 696 67 239 665 516 748 919 331 683 146 915 244 287 148 822 929 721 104 930 139 731 110 617 103 81 793 964 62 701 800 633 247 137 438 545 224 192 433 146 678 668 848 157 257 629 409 846 14 518 373 761 670 946 642 944 175 358 100 636 19 30 455 881 13 54 166 978 608 586 120 983 603 105 291 987 457 254 167 255 933 512 974 454 407 39 554 528 723 945 207 231 700 354 109 848 521 332 651 420 908 707 755 426 3 936 953 150 902 335 409 523 582 686 523 29 714 693 279 845 714 462 895 618 197 811 836 296 60 501 625 783 96 4 357 76 591 673 928 242 895 499 417 389 410 483 690 32 205 705 892 165 973 7 228 314 860 913 22 226 293 559 657 717 890 305 807 794 815 125 662 781 311 623 442 858 185 318 256 398 491 570 675 675 76 640 307 607 340 994 446 279 198 765 849 809 237 88 998 682 243 465 963 360 659 661 582 517 732 472 950 98 825 991 463 601 792 103 533 265 811 891 559 380 718 515 838 838 671 429 890 903 629 563 812 291 687 443 712 381 395 732 193 591 475 99 811 566 1 43 630 497 732 572 83 924 639 395 616 184 548 792 799 373 748 243 880 425 376 677 818 416 294 736 504 598 759 851 288 709 16 857 909 971 196 699 852 551 394 577 997 996 239 274 800 159 777 939 486 434 27 6 351 324 383 630 905 627 992 190 18
218 981 749 809 774 760 132 613 364 69 263 980 659 903 439 621 479 997 404 13 159 931 729 705 305 541 614 979 625 275 708 354 26 82 366 505 850 708 984 769 387 979 974 899 521 991 3 659 367 872 932 74 5 38 169 739 376 362 916 964 30 789 911 684 689 45 553 483 199 981 629 129 846 707 374 944 636 603 569 612 443 266 896 716 78 624 318 327 709 109 84 371 597 98 978 906 857 529 344 797 619 167 798 297 908 341 559 610 796 153 2 329 333 397 308 193 269 221 107 736 928 424 669 150 105 798 238 334 413 604 640 30 650 262 407 475 967 932 527 992 546 485 17 102 844 304 312 201 903 682 766 936 897 338 447 364 592 702 284 59 603 889 297 844 334 72 378 778 92 526 32 496 812 987 550 366 503 972 475 194 314 339 929 761 461 701 104 459 414 958 656 667 253 895 654 495 958 664 602 71 416 757 863 824 340 959 825 578 976 689 194 106 933 149 18 671 110 552 236 546 347 180 482 841 972 246 28 27 463 564 189 430 10 592 431 383 969 767 960 797 361 449 722 407 947 941 98 84 195 108 624 215 127 395 600 976 648 296 832 233 488 583 661 409 465 489 324 108 122 695 19 465 918 715 380 361 161 551 39 458 143 114 337 457 686 720 23 913 743 717 38 310 325 670 738 507 529 689 583 717 398 970 320 42 248 737 692 101 613 734 259 195 765 522 735 631 332 432 936 112 566 837 346 665 698 445 541 381 492 78 43 977 691 407 162 57 973 722 13 730 607 913 53 83 240 845 999 998 670 191 714 470 771 897 157 689 904 90 594 75 428 642 166 661 140 537 362 226 310 399 145 767 562 603 641 748 528 187 705 582 212 777 499 887 125 689 651 403 152 913 288 447 643 998 128 353 842 165 664 142 537 712 442 666 751 105 432 384 182 213 835 36 33 747 224 69 814 990 732 463 315 86 46 907 131 490 207 539 456 206 971 704 401 743 350 754 786 72 303 41 733 203 329 15 138 546 458 82 462 145 894 650 511 685 951 227 877 470 610 266 907 451 782 522 724 611 893 997 672 179 909 851 215 886 309 359 50 306 336 41 737 905 283 100 285 899 991 999 40 4 35 988 707 879 538 560 278 517 544 770 467 632 510 959 516 950 788 632 718 639 302 364 679 119 518 459 955 461 69 932 405 626 300 287 677 575 906 844 501 318 588 639 268 378 313 585 688 115 358 715 639 814 260 422 777 621 886 222 493 416 34 899 586 675 630 738 158 527 228 743 142 910 741 843 266 647 83 50 275 479 968 901 112 532 507 42 21 657 837 18 727 806 41 872 634 302 963 68 719 59 931 5 790 702 250 323 952 507 394 190 27 425 564 380 716 373 381 233 453 878 484 119 70 334 914 19 436 756 205 707 6 353 331 336 338 157 397 744 251 530 294 574 849 67 299 992 154 493 517 319 772 850 391 794 160 276 68 145 254 374 762 245 441 157 987 587 277 629 424 758 563 905 606 198 847 484 9 390 400 465 779 102 556 192 685 803 341 708 306 699 146 179 368 178 235 451 124 472 468 991 869 277 454 437 778 231 514 102 905 998 471 86 627 567 466 111 820 64 584 634 805 116 841 589 843 142 930 216 715 810 185 289 701 212 118 193 36 437 787 928 608 542 598 264 25 519 135 136 822 592 623 643 395 663 316 348 311 530 418 944 75 858 327 750 579 976 94 347 758 265 74 356 356 884 792 987 172 623 845 267 111 184 622 37 176 77 663 312 781 844 530 55 422 796 938 310 768 120 534 271 45 39 704 777 237 943 615 100 384 162 322 649 920 456 296 186 377 818 371 866 549 658 174 387 865 579 799 448 175 659 784 961 271 840 12 944 519 845 47 440 744 451 548 842 173 5 198 824 949 873 148 691 386 770 459 144 317 136 37 758 574 415 526 678 257 335 188 42 810 444 449 731 281 955 286 263 411 431 504 899 265 802 855 26 249 555 882 306 487 934 232 792 720 458 171 514 80 144 42 95 242 813 924 137 966 605 532 328 919 740 591 999 234 586 448 329 99 452 440 654 681 95 576 591 457 636 800 674 141 635 545 928 604 739 626 399 997 309 900 359 836 219 956 626 343 273 554 936 683 266 490 632 359 255 7 587 451 947 632 930 231 468 86 885 335 240 167 162 839 587 496 938 801 561 567 80 429 780 65 216 831 446 580 37 385 319 854 92 833 652 383 864 506 702 49 631 244 704 539 174 678 124 420 979 423 654 409 772 935 845 525 704 612 468 149 929 208 227 864 428 63 192 460 191 225 722 67 966 123 690 540 288 354 401 280 235 859 647 684 204 979 693 417 490 15 164 100 112 862 588 522 594 476 571 472 355 181 411 745 27 571 277 703 139 680 60 706 681 170 780 165 293 523 816 675 429 219 756 878 280 229 69 601 607 222 453 552 162 252 452 406 854 902 231 91 461 495 370 730 415 71 619 739 170 16 848 990 836 76 250 90 749 73 873 807 355 164 373 668 352 342 295 620 664 204 295 326 970 353 587 690 349 60 275 101 448 711 191 121 325 635 981 14 203 793 226 756 312 134 160 693 578 647 63 88 136 217 988 795 462 961 442 485 3 57 937 980 59 959 161 813 417 725 44 155 167 319 882 892 909 301 805 120 635 578 190 247 825 93 747 220 142 755 2 210 41 921 173 54 193 940 558 489 810 923 422 508 517 572 973 446 444 826 635 773 473 986 191 470 17 192 380 834 47 330 934 426 954 962 404 191 798 209 411 565 311 570 663 994 650 723 308 828 675 699 464 915 231 547 901 255 419 645 36 700 581 585 407 895 587 830 118 533 165 982 545 764 145 151 160 348 706 712 770 965 909 444 346 617 491 871 273 293 485 638 986 119 93 817 873 757 712 399 105 808 725 536 372 840 664 64 686 948 546 403 730 660 690 954 601 860 513 203 670 874 586 759 910 129 218 981 773 944 487 415 747 349 248 993 380 115 405 767 600 56 238 881 702 811 410 631 907 977 877 258 327 910 816 323 748 223 914 710 23 239 193 763 556 912 612 434 838 190 241 97 405 481 251 267 1000 861 493 392 189 884 188 357 78 287 313 360 509 246 601 116 129 996 799 657 240 24 549 52 899 289 332 687 787 85 853 438 788 509 588 450 592 939 738 658 765 829 166 321 918 193 251 168 861 113 554 163 416 298 704 653 726 187 270 133 976 555 833 717 691 388 352 477 640 214 828 587 984 713 830 599 485 770 934 77 734 754 233 731 585 445 905 139 138 856 1000 621 723 702 275 750 200 953 913 264 21 676 423 970 289 879 626 291 570 425 189 292 582 505 294 0 530 216 492 780 312 117 563 282 835 345 528 243 430 590 71 761 613 8 127 823 714 618 171 179 611 995 925 616 425 363 792 609 321 964 87 365 76 665 70 512 166 515 300 328 999 96 92 734 895 644 280 156 638 568 185 852 573 382 202 62 7 605 849 666 229 925 165 742 296 880 475 633 723 557 524 307 542 937 247 561 426 226 742 464 63 290 653 389 793 595 490 816 597 943 640 261 221 150 244 79 783 543 858 596 695 274 844 873 957 611 513 870 2 153 992 433 248 927 503 375 596 524 976 992 331 103 407 221 150 637 735 697 66 256 715 885 562 946 25 126 630 674 219 752 120 51 48 186 10 998 224 369 357 130 841 889 654 419 158 412 800 230 635 144 781 827 983 370 258 66 719 673 477 542 813 806 930 61 427 726 2 437 16 655 626 922 457 408 959 975 677 513 537 410 61 178 154 642 231 740 654 502 659 652 115 560 191 498 326 272 126 177 17 728 183 695 786 352 262 989 857 589 693 776 8 901 769 883 100 535 843 785 124 497 482 89 491 913 818 396 642 696 470 373 537 22 191 794 587 887 979 775 182 926 414 202 482 682 275 848 284 108 131 206 18 136 351 649 952 494 680 200 366 491 599 372 150 11 263 4 196 804 973 82 577 890 857 941 94 180 665 988 670 577 8 520 711 671 487 435 636 866 679 304 223 402 421 888 698 273 537 87 171 455 560 351 700 581 366 137 820 791 214 934 92 593 850 891 162 245 295 95 881 452 608 945 564 55 53 427 263 262 893 474 47 746 442 31 898 838 686 899 369 821 576 279 760 575 507 379 57 824 483 480 275 276 69 339 669 393 675 114 487 942 578 58 950 197 686 917 342 957 218 876 612 531 474 875 973 1 410 573 242 628 400 20 283 295 381 898 566 694 428 760 702 233 762 72 751 478 729 421 737 227 417 558 75 985 593 797 926 147 103 390 524 872 170 867 156 809 714 646 607 851 565 106 637 662 118 355 113 473 911 184 103 667 949 789 109 868 26 551 829 582 45 721 534 29 126 486 265 81 531 59 86 48 121 736 552 109 525 196 409 241 166 815 602 983 349 769 153 950 137 803 124 748 146 430 206 802 313 183 44 753 857 270 714 102 998 213 208 483 232 201 238 747 297 211 556 500 603 858 292 818 91 853 526 819 40 44 283 783 790 469 231
743 948 572 624 984 151 169 281 394 904 166 904 971 885 304 111 701 455 660 590 512 612 825 158 115 894 155 442 661 450 446 798 372 342 349 113 341 978 975 748 154 550 80 587 708 319 210 280 626 472 142 909 245 272 721 909 786 638 417 523 580 674 750 106 34 622 362 18 342 475 525 157 551 881 591 71 132 682 189 975 340 297 171 192 329 829 488 824 436 712 337 805 447 754 576 783 738 238 857 657 339 559 19 357 767 442 706 75 553 549 272 791 878 169 550 252 833 134 473 175 924 805 271 508 336 847 240 742 176 364 811 302 657 937 390 720 562 530 529 60 223 562 519 963 545 585 770 880 631 136 411 149 894 500 950 961 227 430 680 610 922 771 294 950 723 151 996 847 490 137 641 818 129 518 327 14 92 985 37 436 140 40 748 734 370 247 7 993 847 490 106 93 312 59 107 768 813 196 925 725 351 159 905 394 48 839 963 289 852 274 862 237 829 538 882 387 980 286 790 948 226 904 599 323 239 867 826 716 547 270 952 750 49 758 315 420 53 760 927 840 753 197 149 362 875 899 464 727 798 865 690 478 801 221 216 582 583 478 287 814 413 353 990 498 41 582 705 710 746 166 99 557 81 825 456 569 255 759 997 580 788 113 722 432 148 29 504 159 61 234 888 982 31 809 707 293 114 511 179 718 513 30 285 938 809 375 955 825 98 410 552 982 497 351 170 72 183 757 640 754 685 265 39 202 220 251 325 345 62 33 935 546 659 948 871 481 427 192 855 401 297 834 201 998 589 922 407 979 112 906 613 801 561 402 784 720 656 867 578 298 703 326 611 322 316 484 514 239 117 813 649 422 67 866 663 143 807 452 331 785 810 47 791 487 209 432 863 768 40 366 334 144 365 341 224 516 69 955 134 652 225 85 328 904 942 576 761 899 457 597 620 600 643 177 655 270 214 81 313 416 185 169 428 207 812 304 277 270 486 614 481 731 992 418 893 789 841 159 988 709 262 206 50 623 24 733 234 361 397 23 832 374 76 951 108 929 181 870 959 119 869 928 300 463 606 492 64 507 9 988 566 648 865 894 919 715 433 304 652 81 629 347 903 976 710 150 768 745 510 545 139 117 555 80 530 691 305 91 303 449 296 44 301 558 105 423 802 44 12 325 831 290 921 291 263 54 872 426 150 898 104 640 532 750 563 504 628 984 730 287 429 630 773 19 544 273 91 240 52 289 125 25 445 375 895 906 864 517 383 519 20 189 402 28 274 955 66 950 360 290 145 498 475 239 985 261 207 61 449 796 434 870 947 818 237 801 880 744 800 476 416 194 609 341 896 111 441 248 74 53 354 51 453 356 595 708 159 968 930 666 816 361 702 596 741 954 164 683 385 36 877 306 78 488 898 781 136 223 186 596 528 132 569 869 969 221 688 691 673 799 943 517 265 368 642 560 854 375 518 15 585 352 89 245 524 876 151 119 350 622 391 214 962 741 491 883 588 86 828 642 537 304 520 287 892 179 498 946 923 262 270 481 953 164 973 468 624 588 90 654 376 924 381 252 536 214 236 935 232 591 443 640 859 830 421 483 356 809 945 343 202 170 147 306 759 337 806 45 344 684 162 12 118 778 70 405 452 730 783 100 516 546 496 420 293 582 668 452 577 195 357 733 141 312 844 382 724 310 797 551 887 935 368 948 111 824 622 327 851 608 636 660 219 957 465 795 131 733 487 580 760 105 958 605 654 334 409 646 907 294 57 856 559 620 75 184 122 431 109 138 983 186 625 682 422 810 175 93 424 383 883 717 842 28 25 267 51 150 965 349 317 767 260 206 538 359 653 138 734 367 405 946 651 990 492 809 158 994 637 992 658 440 348 618 731 821 933 135 662 958 774 446 749 715 873 785 904 939 359 302 414 88 450 47 885 551 928 907 110 492 495 706 471 110 540 69 886 12 639 704 796 467 979 666 306 914 85 678 818 157 961 342 199 980 506 56 0 396 309 329 323 146 719 186 763 869 646 434 288 609 238 794 458 672 879 398 908 260 467 437 56 363 902 180 314 443 218 282 430 919 850 760 286 660 386 575 412 272 273 698 571 77 696 918 522 482 736 874 161 235 157 163 619 615 228 459 494 244 384 805 605 614 531 913 627 889 727 654 515 429 72 632 462 448 160 865 804 95 982 674 584 142 425 247 849 808 152 477 789 322 10 582 244 957 762 927 634 604 229 335 27 512 137 566 195 988 77 194 853 897 275 161 168 455 587 160 509 425 664 532 861 379 517 253 699 992 347 460 408 756 466 816 648 814 206 272 754 976 83 192 144 335 729 903 858 836 936 893 461 687 321 812 205 242 836 15 567 292 333 475 451 818 769 639 960 179 776 679 542 445 914 273 698 627 276 905 603 56 86 570 153 934 97 487 163 485 355 356 343 670 358 31 744 958 866 971 747 268 320 990 803 3 751 107 217 363 978 265 876 203 782 832 382 595 369 295 838 310 590 434 258 570 500 593 682 593 279 99 241 533 916 743 231 11 948 142 338 684 393 905 689 572 174 909 119 771 815 190 635 990 615 879 439 804 678 236 757 235 594 716 29 482 612 133 691 478 251 974 261 25 173 363 44 118 307 759 322 585 469 272 479 212 874 881 845 666 221 84 541 237 401 158 87 657 377 171 58 507 387 20 423 8 596 338 346 719 974 380 15 643 233 838 647 257 418 688 415 399 819 586 740 600 623 159 21 925 11 963 211 468 539 990 284 980 121 625 460 32 246 996 399 693 235 220 318 542 564 890 824 224 920 856 752 139 489 989 839 195 714 887 638 505 534 849 5 91 684 954 204 427 995 124 939 51 560 188 720 531 18 869 946 425 617 98 956 952 814 575 556 256 432 347 737 755 101 246 527 872 586 608 695 640 96 692 94 306 977 727 43 745 867 264 712 351 725 394 822 814 259 428 618 257 88 415 184 417 830 673 478 89 568 460 954 598 602 97 332 46 505 474 944 376 454 865 843 423 679 986 403 591 13 809 419 8 503 168 570 37 311 993 477 249 33 995 821 759 352 18 694 237 823 725 941 121 257 751 957 525 604 590 32 154 484 990 994 972 940 775 728 983 203 598 535 302 2 485 650 635 17 406 848 329 900 645 480 876 674 664 989 758 766 958 511 545 127 112 102 705 280 399 972 399 182 877 197 187 215 614 268 35 35 867 242 705 222 722 909 10 573 667 808 173 187 318 379 292 835 648 172 98 665 11 508 462 192 46 672 270 324 984 38 407 54 464 598 560 367 801 787 331 308 86 717 632 252 121 834 371 302 842 669 62 470 365 976 501 756 421 194 186 406 758 84 207 208 443 899 675 431 730 998 287 193 888 726 59 113 544 392 326 891 429 860 807 47 879 739 932 437 939 146 885 607 218 82 989 420 835 772 710 103 961 901 232 395 223 676 2 686 679 592 80 463 777 68 867 778 372 630 211 485 966 991 954 476 558 951 191 371 758 426 270 28 25 533 629 733 610 929 587 937 648 65 782 840 498 644 110 95 758 438 115 16 947 633 991 198 694 949 369 671 474 632 759 459 915 404 160 732 336 616 785 230 765 523 116 805 649 188 181 319 353 780 372 374 82 366 815 507 851 683 624 212 671 493 78 36 139 675 608 373 422 837 369 389 985 116 392 128 355 670 756 364 190 718 135 910 721 278 240 574 400 986 215 938 498 483 600 543 634 681 183 248 139 793 775 692 470 345 515 764 55 482 736 200 408 931 365 375 679 794 117 472 96 249 677 557 594 687 297 846 907 177 980 266 439 884 361 608 671 792 734 256 92 448 772 330 817 3 454 906 129 558 564 704 469 970 379 614 990 22 637 455 825 267 656 6 366 745 866 298 311 621 74 868 167 8 487 799 5 964 98 335 175 546 856 881 842 363 394 42 517 499 945 711 287 93 29 126 512 677 799 269 63 396 318 398 952 795 595 290 660 79 202 554 431 253 591 610 296 870 170 167 100 932 425 196 110 73 641 993 956 60 564 549 187 565 500 600 589 30 126 156 435 735 143 180 536 353 245 777 188 856 76 700 266 289 442 4 577 292 694 785 688 250 223 597 940 918 868 987 188 889 716 526 316 709 392 282 504 23 101 912 110 779 63 442 822 666 176 165 811 388 68 474 817 781 811 138 590 243 293 143 492 667 802 926 688 299 303 742 853 45 198 934 738 310 998 915 982 999 793 440 414 502 236 178 952 326 189 755 739 63 346 575 739 911 228 981 499 71 596 716 823 133 74 645 810 213 831 468 16 966 951 14 837 123 414 254 274 693 210 55 493 120 962 771 9 827 279 130 167 917 272 697 898 890 936 758 665 361 236 26 772 521 129 820 226 124 723 775 365 593 421 501 303 59 486 295 506 100 111 548 38 247 738 410 215 444 59 582 721 135 812 191 815 913 546 435 176 713 179 380 433 968 740 967 835 897 782 1 775 765 120 817 771 400 180 601 284 581 519 190 20 264 306 378 41 283 623 281 346 715 774 579 836 46 947 291 924
736 51 417 629 328 768 862 673 976 694 116 190 438 90 360 741 253 548 953 671 64 236 632 888 316 278 440 892 795 351 642 100 262 373 422 931 203 610 180 234 509 480 311 365 813 367 1 175 739 429 156 537 469 407 411 992 127 131 300 143 965 435 270 495 847 125 105 472 581 139 906 264 704 779 771 735 484 156 761 469 980 259 934 572 616 978 376 785 258 485 569 301 496 566 937 381 323 227 152 17 750 696 464 518 505 959 458 331 252 773 490 31 808 551 896 535 22 99 829 968 44 644 766 332 84 866 635 467 721 857 215 430 601 877 752 494 358 46 415 935 618 214 444 826 208 627 647 825 265 127 99 183 946 426 539 682 912 380 324 698 26 813 274 861 608 727 361 68 204 311 734 329 944 227 288 168 703 183 108 632 694 346 243 768 858 278 255 870 102 474 463 53 846 690 62 108 551 42 527 169 188 171 130 760 826 338 42 498 774 546 821 251 903 248 670 638 958 394 226 246 320 287 466 342 364 518 133 898 269 690 117 120 683 722 177 203 939 95 142 541 83 558 671 80 88 182 546 795 523 941 760 473 9 368 684 992 5 868 271 893 246 565 959 300 407 205 648 735 649 781 507 985 677 51 333 125 421 328 525 346 372 8 584 261 39 10 596 717 498 467 891 60 159 766 162 214 435 261 287 605 545 267 709 122 186 506 907 674 310 428 604 53 845 676 695 937 897 304 70 24 927 739 524 846 189 178 331 898 719 514 941 73 410 164 890 106 998 275 541 108 154 732 757 582 607 986 868 836 237 481 384 835 995 990 264 577 282 86 283 122 71 44 170 195 443 52 432 195 737 886 2 891 990 783 216 433 660 577 686 803 950 263 6 298 483 668 732 339 956 110 905 449 528 516 398 569 631 625 706 73 292 236 14 812 681 376 205 696 568 410 617 333 386 343 395 437 150 509 359 691 517 231 89 680 816 658 233 570 697 287 340 301 513 246 25 222 879 595 54 637 603 814 511 210 555 871 394 57 740 282 75 951 962 301 315 491 696 840 827 83 900 354 535 475 399 300 196 592 439 7 633 362 230 629 182 414 352 826 448 951 450 827 783 759 383 805 982 572 620 741 123 924 864 438 788 372 167 535 913 113 926 574 344 747 805 448 634 641 85 350 789 618 667 921 504 471 479 34 336 181 12 57 580 891 669 481 197 659 124 878 363 150 558 989 940 577 145 375 129 650 606 437 63 820 963 77 822 448 715 746 646 425 592 679 169 503 790 399 60 162 69 844 327 446 192 633 76 216 725 482 176 918 164 710 849 696 834 294 566 207 341 34 209 723 280 885 550 750 474 652 522 789 867 743 932 943 378 783 17 858 382 323 881 525 751 956 302 40 884 429 718 667 724 909 515 269 832 525 104 190 598 341 90 398 93 857 570 521 309 171 876 968 420 626 625 260 557 996 354 599 595 700 645 290 30 88 404 201 472 22 114 830 931 253 899 6 920 586 183 362 871 168 801 935 98 991 780 11 143 83 753 303 231 625 500 468 119 832 768 890 817 106 408 957 612 131 593 689 184 514 549 47 35 341 518 263 281 722 77 767 41 389 916 124 967 743 174 109 428 321 924 915 373 49 445 241 380 138 699 793 193 131 66 465 659 925 285 661 375 789 368 64 888 270 777 95 530 988 397 342 146 432 622 150 290 684 429 680 786 703 560 577 902 196 416 972 542 710 97 329 425 55 754 268 784 387 87 442 314 851 37 620 544 808 141 301 543 426 676 601 591 838 369 267 94 254 260 777 20 258 818 112 275 346 111 809 257 489 276 1 571 779 738 310 772 128 307 307 993 469 195 867 10 331 640 402 741 826 430 164 563 439 322 106 762 325 983 61 960 44 723 806 79 525 51 435 521 786 67 947 893 29 824 500 157 972 4 911 936 768 370 653 122 970 412 84 131 225 190 640 7 608 575 739 624 33 13 624 705 52 160 654 974 914 863 123 744 333 11 887 689 976 654 338 855 263 955 998 140 272 147 960 675 867 266 299 34 208 714 253 468 386 656 64 489 957 426 766 295 266 356 290 942 820 815 346 335 34 471 196 987 800 909 611 494 759 149 616 371 274 213 575 155 937 658 403 487 567 889 155 345 40 224 148 136 355 259 651 674 808 746 737 144 955 72 520 166 291 682 997 873 72 342 606 644 949 809 186 576 767 561 969 898 939 803 799 250 702 107 644 770 317 712 910 436 41 782 493 988 131 165 21 989 178 92 384 482 915 475 934 991 119 830 702 460 880 423 229 838 54 861 74 925 886 175 886 921 163 304 641 828 954 329 881 202 186 103 651 403 287 365 779 516 975 338 930 885 763 769 98 321 458 465 262 348 240 491 460 587 353 688 66 728 878 353 277 600 110 799 655 800 685 653 891 247 896 106 10 859 160 227 767 427 197 357 621 109 678 478 659 602 476 229 639 330 699 317 802 43 648 390 680 833 819 414 33 992 505 666 326 690 254 332 640 935 85 19 461 585 814 53 932 811 676 727 734 82 573 249 468 619 497 895 391 200 372 467 102 825 772 112 387 499 366 823 606 173 36 96 629 947 156 954 706 59 570 853 982 623 625 609 501 381 1000 605 217 985 589 58 910 512 777 759 776 453 655 16 764 299 162 351 301 638 388 710 8 835 686 626 718 573 772 519 223 455 783 973 341 820 339 452 291 869 648 702 971 503 213 296 61 547 632 589 497 679 995 239 465 652 656 717 35 641 170 319 29 212 246 764 297 393 930 548 671 28 258 240 795 325 284 251 707 91 149 949 993 627 181 637 582 273 858 120 332 385 359 743 521 567 389 887 253 272 919 68 853 629 832 798 575 100 401 966 488 388 220 306 299 480 855 918 66 158 980 396 929 485 393 533 39 418 260 856 869 929 950 594 776 758 713 792 581 650 904 38 360 610 875 137 670 65 934 135 560 775 573 657 382 0 123 639 463 431 966 350 346 446 931 756 594 493 847 933 676 860 942 153 740 938 924 923 24 441 725 613 970 379 856 23 275 318 482 27 254 405 760 298 841 424 4 201 789 968 394 367 602 8 295 244 647 132 743 662 416 409 178 138 531 793 603 796 287 210 162 574 60 691 534 121 865 663 524 972 4 486 986 95 605 797 128 970 220 711 268 919 995 701 873 565 237 187 840 172 231 840 816 915 510 377 950 223 136 692 305 198 666 979 689 964 76 588 541 562 413 755 429 447 66 73 198 461 219 362 584 791 491 392 601 242 637 611 153 749 381 763 806 673 673 248 693 831 766 894 75 812 700 880 161 80 553 29 806 961 855 904 962 999 344 36 953 866 204 590 840 40 159 110 624 875 507 50 177 948 505 599 230 713 165 419 538 643 697 665 37 882 204 462 999 981 142 994 357 56 253 451 884 387 828 245 35 286 179 473 396 31 755 836 555 477 865 685 734 492 630 747 713 495 428 402 432 222 179 49 464 457 323 45 788 185 858 470 301 680 932 745 511 597 195 850 78 3 332 502 912 874 456 930 660 497 674 870 374 456 700 514 856 46 144 206 226 977 503 297 426 312 711 586 763 459 280 857 460 621 318 892 768 134 174 708 573 313 32 579 312 339 2 878 457 583 759 787 757 564 900 664 718 389 568 886 279 434 432 168 281 220 429 508 445 294 85 854 863 284 552 401 327 661 874 778 56 537 723 733 439 293 773 901 389 163 873 221 461 971 746 81 498 914 80 55 561 219 820 33 31 765 134 218 60 802 251 730 488 538 853 735 855 922 154 810 292 554 869 693 397 15 699 181 419 291 36 488 189 74 610 343 817 531 900 256 967 347 243 228 167 814 593 806 567 678 720 449 392 151 381 672 231 326 507 720 113 552 490 984 631 951 876 161 882 978 164 214 336 911 184 21 857 400 752 346 431 559 463 883 246 235 445 779 853 32 136 506 256 510 334 125 834 179 843 908 942 437 744 577 313 687 986 819 627 61 406 349 471 263 493 785 728 553 23 945 333 148 865 191 269 844 545 842 374 748 684 726 211 839 828 126 42 238 79 128 760 268 229 305 664 366 952 139 181 261 157 804 258 232 459 52 36 520 502 267 922 113 701 668 891 986 482 241 707 18 117 917 718 997 695 614 210 355 920 532 369 943 563 279 491 303 727 716 418 851 48 217 88 698 750 211 661 578 396 776 364 807 371 254 953 707 439 115 606 722 457 773 24 78 706 572 49 952 57 289 620 872 977 582 880 234 972 526 268 433 60 865 839 278 519 476 310 651 656 442 660 301 204 406 198 731 132 975 861 236 881 86 853 615 899 225 267 996 319 957 77 194 838 501 491 848 576 391 32 767 843 781 310 334 134 837 945 481 102 841 382 628 253 630 818 794 922 199 385 529 668 536 164 171 139 207 178 852 677 277 373 337 483 57 666 636 486 534 332 308 992 413 254 24 827 118 1000 910 383 47 818 48 138 655 614 928 751 700 851 969 219 877 985 729 180 454 218 374 418 101 532 742 646 556 733 178 98 843 627 540 501
441 311 277 656 999 672 95 812 62 312 779 377 297 617 725 623 435 311 905 553 526 294 564 130 959 35 570 457 575 472 213 55 695 513 419 236 574 349 733 915 86 720 67 366 659 544 259 198 425 480 371 234 553 950 426 894 60 841 957 870 548 659 171 775 55 304 922 989 749 619 845 225 278 332 16 233 147 69 977 493 178 951 520 106 869 617 251 693 141 456 872 816 964 97 930 631 222 61 36 193 12 598 68 798 328 245 210 455 452 162 711 86 20 396 133 257 429 802 672 74 252 823 342 964 757 951 515 43 865 527 752 214 815 226 315 7 430 548 383 103 321 660 114 75 676 254 130 597 912 16 798 910 488 296 364 186 855 776 372 364 154 177 884 956 158 68 681 884 373 487 190 849 556 249 997 951 41 968 958 4 781 709 151 789 307 699 654 385 714 193 534 462 54 793 207 272 914 392 474 481 829 826 443 465 349 116 906 509 274 649 59 677 319 48 42 321 670 665 671 77 920 23 609 826 799 689 267 914 464 739 255 113 304 690 140 336 688 930 547 526 788 890 967 47 566 867 805 525 583 721 192 519 299 286 945 755 837 521 51 727 455 498 795 797 601 619 996 386 867 432 363 69 331 835 48 336 525 452 347 723 459 861 156 828 105 396 881 292 811 345 310 215 911 688 657 385 424 50 492 936 311 57 782 342 789 501 741 53 232 615 24 141 848 541 217 435 243 907 502 550 523 427 901 399 406 891 92 254 225 674 683 911 280 476 113 754 910 1 813 119 814 809 219 310 343 217 634 299 896 601 948 606 685 542 199 934 893 343 981 119 198 531 440 661 495 387 880 595 913 662 703 884 544 766 360 520 627 642 454 594 494 450 604 220 673 875 550 459 384 128 557 23 484 613 497 770 436 67 952 533 187 101 433 569 28 106 314 239 5 961 573 111 442 547 890 516 861 923 394 140 650 979 833 697 772 120 588 812 866 834 660 538 879 599 742 229 641 867 825 747 674 261 679 431 183 289 611 233 336 590 620 688 358 420 329 830 30 766 211 193 338 179 399 868 143 197 470 864 666 44 247 33 870 856 716 850 665 503 127 139 256 380 643 269 625 944 558 785 350 726 580 111 239 723 732 94 21 782 605 367 919 466 889 899 582 810 173 766 451 514 155 655 541 807 508 953 309 612 942 77 26 306 649 462 505 431 577 411 148 556 838 905 921 658 109 354 306 532 623 962 203 119 351 783 395 38 420 580 817 884 486 661 298 737 800 788 918 819 610 412 719 63 14 972 13 849 995 66 53 13 236 139 177 827 721 692 389 786 98 275 46 828 375 826 637 397 305 983 756 779 153 684 362 647 892 495 365 553 542 133 536 343 150 937 612 513 485 11 335 340 91 686 809 280 234 175 826 589 469 438 965 404 72 583 144 844 149 176 208 697 409 717 720 266 537 451 792 374 602 500 233 636 286 42 400 351 465 975 195 42 990 687 463 19 608 478 415 824 136 847 568 117 482 197 787 630 120 725 592 800 104 715 984 306 854 102 103 299 345 28 31 517 830 481 15 444 283 355 129 411 457 393 698 360 81 328 517 228 709 880 949 329 65 498 915 511 616 345 871 657 701 241 295 847 794 114 642 243 675 266 300 37 511 709 843 921 728 264 250 860 528 569 777 687 386 723 145 356 418 930 780 814 816 432 823 319 954 569 941 493 193 421 354 743 518 729 126 746 472 535 215 584 530 744 979 119 969 146 258 762 988 61 56 255 139 748 759 934 754 372 944 423 84 366 326 281 496 812 450 697 639 344 188 407 633 106 122 580 85 8 894 7 980 203 686 112 968 855 862 237 819 603 393 581 8 824 401 197 89 637 106 579 216 38 662 34 159 589 827 99 724 89 950 630 900 626 33 861 112 892 531 852 102 362 337 283 697 214 735 129 934 481 121 738 630 538 595 857 79 314 378 145 138 6 404 262 45 616 75 642 167 805 296 563 124 329 828 654 476 705 334 207 886 280 164 469 645 305 947 157 844 749 101 715 381 2 985 553 257 979 565 678 70 693 589 268 110 807 908 891 599 93 491 248 374 856 803 504 747 59 807 887 529 78 285 820 477 960 858 341 168 427 161 451 303 918 563 959 175 201 924 238 847 683 421 211 974 839 263 167 835 211 174 751 653 780 57 26 856 993 268 125 214 966 994 830 750 418 593 948 629 326 899 75 116 935 137 50 895 852 468 206 615 341 521 981 428 307 512 352 284 490 352 569 47 929 438 493 189 397 1 891 669 478 244 7 437 891 802 53 935 702 503 859 684 834 460 442 753 300 832 851 501 339 410 497 202 548 361 491 206 529 288 886 318 669 157 727 368 905 475 683 579 866 784 289 562 629 851 879 960 308 569 169 956 480 238 21 677 102 849 196 453 448 467 149 273 684 731 575 664 571 875 439 971 368 598 653 527 936 356 835 35 186 963 340 119 140 397 6 218 540 740 694 160 301 804 63 839 95 191 763 603 366 228 152 868 918 853 828 63 55 710 632 50 133 96 138 842 544 412 93 487 989 134 397 271 130 785 414 532 791 704 897 9 34 987 295 88 114 19 226 80 739 946 766 323 643 212 504 975 590 385 322 240 496 76 485 594 529 235 651 938 161 458 84 369 98 509 316 700 299 246 956 391 782 223 221 762 418 499 505 727 211 713 293 325 987 117 164 25 318 578 565 146 939 989 832 587 185 628 272 94 199 301 126 449 901 791 902 260 794 775 827 90 248 376 232 846 604 764 764 58 154 850 910 736 357 4 948 162 362 730 539 834 494 939 836 69 56 142 834 276 895 339 105 533 479 182 674 447 427 382 220 718 201 932 437 387 573 929 682 186 406 769 878 340 541 768 356 626 139 513 49 506 746 490 601 766 19 678 860 231 910 992 982 923 205 461 763 656 801 667 424 282 337 770 458 983 418 668 737 242 256 353 115 820 345 540 334 407 303 808 471 852 74 322 681 898 247 439 609 411 775 748 170 23 653 778 46 986 390 758 24 180 481 734 497 687 121 514 758 483 965 201 91 619 232 696 600 52 644 248 471 61 127 888 68 327 116 738 396 279 877 163 470 680 209 581 963 170 35 478 820 836 96 763 808 937 636 776 856 34 989 647 958 796 783 471 868 953 265 379 555 661 310 613 455 737 731 166 379 275 163 857 710 745 194 692 752 427 606 891 110 516 204 916 758 333 85 760 789 755 534 554 605 446 41 859 576 44 217 367 359 380 784 635 255 586 709 617 722 344 172 933 653 3 813 618 632 729 864 600 660 522 694 876 137 806 922 341 717 196 277 831 826 708 610 176 924 111 788 535 247 614 829 320 98 265 529 882 388 765 38 907 773 227 852 87 393 821 682 108 170 761 330 262 740 551 870 822 691 801 826 355 952 561 408 396 995 220 628 266 90 917 854 39 829 810 473 249 845 123 238 622 429 169 771 991 668 774 804 366 990 128 777 83 188 294 577 543 475 224 175 413 124 289 462 74 897 874 456 500 837 790 301 204 537 493 177 722 395 82 664 312 532 885 844 261 182 793 529 125 663 651 829 552 570 348 765 715 765 481 285 585 209 931 414 37 820 539 488 538 579 652 491 705 47 655 725 27 348 555 166 546 675 270 994 194 916 49 650 71 366 290 177 388 436 510 838 590 33 925 267 0 779 976 299 316 398 972 159 746 680 181 358 970 324 287 86 818 850 165 698 398 471 644 855 928 795 135 853 205 765 18 154 64 700 172 981 10 892 824 179 887 330 6 647 878 30 281 189 221 702 507 516 422 478 291 377 519 186 209 633 462 253 504 834 689 718 877 825 185 333 571 997 773 811 99 185 456 751 115 242 226 671 560 287 489 455 706 473 962 247 694 320 324 189 480 628 405 371 184 997 940 743 293 279 902 546 863 601 712 473 693 758 498 431 606 506 253 463 973 252 840 299 771 841 903 529 584 891 408 410 237 48 97 885 308 140 783 410 377 799 313 523 909 924 448 933 43 698 943 313 726 346 254 951 567 699 926 927 431 281 272 203 346 711 597 389 466 222 417 633 445 744 883 216 621 488 646 66 786 359 624 547 132 502 955 860 66 355 402 562 38 449 78 800 241 202 797 530 118 112 723 681 632 123 702 509 951 626 264 599 640 390 690 449 432 628 707 921 636 873 332 472 390 662 691 626 40 351 966 698 107 348 179 986 658 695 978 782 607 102 317 973 370 919 743 152 751 260 423 552 897 274 864 84 596 538 17 455 982 957 638 616 860 740 961 844 359 634 873 704 245 486 479 387 269 247 392 139 663 523 739 401 73 847 77 715 631 72 993 890 357 226 302 802 131 619 416 89 29 619 591 944 197 317 32 642 524 750 549 616 292 506 93 139 559 364 545 138 576 929 403 978 682 148 744 60 812 836 7 120 904 504 152 625 699 606 230 99 330 777 434 619 767 483 11 97 229 928 717 277 22 609 998 424 200 914 936 57 572 729 841 442 444 559 473 657 648 986 100 870 2 608 927 881 414 218
298 962 368 298 529 617 689 881 800 580 874 411 175 800 393 117 804 408 189 760 140 171 925 948 783 268 469 265 377 446 768 521 443 975 918 617 411 537 608 542 325 239 780 45 431 508 78 410 965 970 950 353 333 29 426 151 852 21 165 609 946 686 145 426 951 480 674 363 719 892 137 24 71 546 546 735 938 305 645 370 491 8 227 935 896 747 567 181 152 513 622 105 887 950 193 457 77 134 156 854 885 844 570 795 863 37 639 182 609 237 788 144 117 636 825 290 955 217 408 601 603 106 872 254 624 146 108 102 149 297 989 585 686 55 376 8 589 80 351 146 321 707 264 216 682 221 718 377 434 37 616 517 697 80 646 391 880 376 502 389 210 602 813 914 364 890 178 348 509 12 460 129 756 985 303 314 543 708 797 305 839 889 996 516 664 954 132 258 845 499 836 729 999 122 694 673 148 128 107 175 701 178 465 842 583 523 617 633 711 506 407 881 962 260 59 616 601 979 530 918 49 168 344 516 657 752 464 963 292 742 549 980 677 657 941 218 458 781 895 569 656 47 643 552 669 208 281 76 817 418 824 17 416 796 97 591 869 909 642 982 4 296 16 303 295 811 524 42 517 835 631 508 180 115 798 268 324 508 512 362 284 15 291 201 395 938 615 943 255 443 787 770 740 156 459 593 76 672 147 14 842 299 270 699 31 760 888 980 961 851 744 868 714 91 602 807 483 840 572 621 336 832 232 933 958 830 775 245 516 432 747 342 822 48 538 755 115 877 499 462 935 26 710 942 82 120 412 975 580 883 35 76 311 975 331 630 135 9 858 150 920 517 871 831 751 240 278 780 177 755 894 128 430 598 948 90 341 244 154 856 382 245 20 22 296 7 650 978 312 836 334 349 169 269 488 218 907 991 187 410 815 970 505 698 784 626 289 746 736 457 998 873 69 117 908 534 197 176 727 617 709 321 910 438 51 315 623 139 816 729 479 407 607 548 436 265 947 27 406 657 652 792 819 632 985 670 452 399 892 228 864 497 633 934 481 299 953 758 854 714 480 66 47 5 565 984 202 573 734 583 181 728 859 360 362 12 456 981 899 346 973 411 345 88 806 383 926 102 835 271 632 421 670 24 301 216 971 728 300 627 360 721 94 812 769 594 113 932 940 719 427 659 760 61 157 541 128 17 42 451 194 823 308 706 484 631 118 201 265 723 492 699 792 726 283 726 85 455 350 813 277 912 683 84 389 147 258 894 562 128 778 139 685 213 440 217 221 315 304 540 200 618 937 66 18 450 826 480 374 95 544 126 993 652 237 534 260 397 654 786 87 88 933 345 704 827 343 55 435 768 38 706 878 997 421 735 40 58 915 702 566 499 251 247 172 704 83 46 552 316 981 536 396 319 803 71 155 409 496 35 205 932 60 646 129 190 846 265 970 170 717 986 41 523 253 452 302 177 410 61 332 665 352 54 124 432 15 952 588 375 992 500 355 827 329 563 518 412 58 902 647 759 748 350 823 695 671 150 418 626 590 670 626 179 105 498 3 673 722 183 720 974 600 680 335 721 266 762 737 696 555 717 730 766 865 108 26 305 884 753 663 410 560 139 799 803 203 91 898 509 23 46 84 599 397 165 597 706 223 800 267 947 447 867 138 891 275 48 870 905 959 550 900 459 514 872 288 867 185 351 582 281 353 135 261 218 402 98 684 644 90 501 774 381 861 801 715 242 848 43 966 174 79 489 399 379 651 237 419 297 525 333 802 642 338 525 420 127 532 974 585 667 207 77 495 719 662 4 831 119 536 345 216 507 451 651 12 437 801 150 522 952 457 268 246 204 579 43 986 911 753 167 131 603 577 27 789 24 637 146 975 905 856 923 814 543 470 681 763 232 160 990 489 919 228 930 893 859 9 939 367 298 534 731 644 185 27 527 755 778 315 19 294 930 220 501 610 154 11 945 358 718 776 799 498 582 91 669 98 293 688 719 772 793 844 825 853 729 957 774 37 102 500 980 537 407 73 368 731 30 486 763 64 749 594 539 741 119 705 388 86 453 276 426 693 61 238 648 33 215 954 242 687 186 317 12 249 190 166 88 976 10 934 981 476 96 151 164 520 290 578 205 752 665 230 951 139 78 661 854 454 945 36 284 904 241 527 410 173 537 126 118 750 743 795 197 916 798 196 406 605 711 48 24 702 932 691 263 7 300 698 890 39 675 438 121 980 323 366 20 247 327 818 469 773 398 708 202 263 65 280 667 161 479 930 473 346 107 262 830 972 704 807 593 746 897 405 529 218 943 611 753 467 643 860 529 574 176 101 874 739 503 988 230 354 914 539 257 391 171 461 310 162 475 921 28 493 920 952 792 673 935 271 999 927 106 142 114 982 532 320 739 88 492 116 872 729 713 550 245 214 784 568 770 754 357 828 175 445 660 749 336 21 539 471 85 244 328 738 260 257 739 22 981 150 60 569 508 862 804 487 596 733 999 379 467 511 470 832 993 513 90 109 412 678 708 231 633 672 346 960 362 455 942 5 94 743 916 449 310 995 317 843 4 901 579 404 973 634 767 919 530 448 950 423 917 620 66 944 897 553 21 770 773 13 381 618 261 425 449 979 22 627 946 759 708 786 291 584 850 96 48 523 703 359 452 259 832 127 117 235 413 592 964 248 264 146 697 820 951 444 359 201 305 234 845 125 835 383 793 732 188 182 722 964 208 195 986 796 829 316 431 983 922 596 221 313 366 190 786 432 587 984 202 429 568 712 791 55 703 482 724 791 103 403 982 490 586 386 20 372 592 997 87 890 136 183 252 587 474 728 321 681 936 510 688 433 14 613 279 398 22 766 662 170 324 371 828 838 187 956 742 779 163 851 902 1 356 945 861 103 381 889 541 771 668 638 180 548 5 390 839 936 87 54 277 133 134 840 844 497 612 74 53 949 41 790 932 442 301 676 461 468 666 690 609 812 222 830 666 252 760 120 495 696 592 56 637 174 583 762 911 931 929 387 29 963 228 668 371 111 714 236 752 25 236 665 116 987 941 245 937 153 33 821 159 777 824 110 691 855 450 810 894 327 50 475 891 628 406 415 50 414 241 50 939 45 197 322 814 679 310 932 691 134 419 413 47 171 686 764 898 866 818 130 832 507 181 850 363 357 811 757 699 337 681 573 147 46 688 347 577 215 872 785 750 168 409 508 610 163 240 2 137 675 809 70 151 655 609 314 730 204 332 504 780 326 616 106 739 586 111 924 116 991 115 466 670 867 28 241 589 494 756 636 219 883 569 501 347 545 780 28 980 707 932 761 944 658 829 742 625 649 109 906 289 361 3 706 991 782 816 8 484 212 960 93 732 373 757 319 621 285 60 604 262 875 734 909 183 808 158 208 833 847 676 725 295 453 425 519 535 318 566 967 245 477 349 765 649 34 392 641 612 994 336 913 332 805 532 188 513 256 553 873 207 297 911 576 944 809 969 268 105 917 714 829 905 179 599 224 671 305 252 57 122 591 903 330 131 716 528 339 694 299 502 75 688 841 160 199 227 272 772 811 306 80 726 417 25 242 966 222 378 903 43 942 446 653 438 463 15 939 830 540 479 554 306 44 792 72 770 29 921 660 39 392 286 279 788 515 534 254 695 6 687 912 872 713 498 439 398 123 269 243 495 692 117 102 380 378 157 159 247 575 859 67 320 184 83 92 855 211 95 559 906 328 706 10 949 593 943 978 35 293 193 68 847 621 464 309 804 564 361 612 50 121 225 369 687 307 764 250 186 198 30 595 525 209 168 143 942 837 323 66 509 735 680 478 495 219 664 282 14 557 371 598 693 65 788 922 113 876 477 446 534 974 186 506 894 868 428 226 724 274 721 968 866 385 862 286 834 32 999 695 50 95 910 310 379 599 565 758 798 141 133 356 542 306 933 630 581 394 557 886 362 43 31 441 288 485 344 614 226 629 740 62 638 533 7 558 918 571 18 659 100 528 438 503 326 526 398 186 822 450 397 229 482 61 48 437 599 923 482 340 107 472 960 551 649 581 610 19 480 881 6 122 441 363 886 348 910 721 951 158 914 700 530 781 400 891 556 882 804 269 513 217 990 943 604 703 753 17 500 635 485 547 81 990 700 648 569 561 459 667 616 462 846 897 544 323 501 473 794 99 902 929 817 969 607 89 904 619 212 191 537 401 751 144 907 794 971 422 52 625 62 606 145 119 561 428 676 724 380 380 276 977 284 176 479 680 103 535 836 834 746 381 335 192 928 14 989 666 965 114 378 409 794 273 899 225 545 290 26 24 511 424 537 370 515 745 311 857 393 53 186 167 593 30 568 556 34 699 638 726 120 388 433 723 753 879 446 767 717 793 911 877 442 902 283 474 508 240 438 164 384 375 737 541 294 928 635 52 345 239 377 63 635 136 614 531 254 849 899 827 268 206 126 81 853 0 386 112 427 563 377 400 334 104 914 384 265 342 67 100 14 905 829 640 244 287 91 365 659 911 258 213 939 521 566 914 493 349 615 542 176 233 531 833 285
55 821 677 785 97 13 715 109 815 410 857 266 104 807 424 956 821 789 384 410 84 393 18 972 389 433 1 584 137 105 758 673 286 980 653 187 96 981 706 232 76 402 191 371 834 997 333 273 107 394 703 671 818 85 223 939 295 330 593 412 888 456 825 219 568 902 676 702 632 240 786 400 783 356 21 366 168 330 73 94 395 323 932 121 729 71 719 838 399 618 740 952 978 892 253 270 31 165 321 97 165 211 967 826 885 425 918 466 78 762 498 470 39 793 906 629 868 762 763 486 271 969 555 356 526 546 166 525 900 208 98 722 537 177 513 271 68 923 507 12 244 67 856 291 618 715 82 290 765 523 531 592 144 232 634 678 43 950 297 466 829 320 552 408 964 720 597 313 452 576 542 563 173 544 153 447 387 283 61 752 360 134 992 196 578 320 712 133 64 189 941 456 457 957 91 785 638 652 640 820 123 434 118 710 753 654 471 229 16 937 280 268 585 953 538 165 594 649 112 790 872 972 402 280 971 329 617 667 714 345 589 329 409 889 46 644 435 186 814 567 792 365 601 885 71 191 83 607 544 395 148 905 662 710 541 631 760 107 968 230 902 820 102 83 472 246 735 98 572 871 520 104 341 943 230 913 117 654 202 251 140 463 661 708 14 272 770 941 716 965 975 536 371 993 573 54 828 889 615 136 126 19 866 522 709 89 970 967 795 585 357 292 162 13 808 70 646 823 337 622 392 605 766 78 603 13 681 978 56 763 398 179 607 770 406 832 208 571 108 670 32 422 859 69 23 567 780 525 864 607 79 212 865 238 907 520 421 765 733 308 116 60 569 283 730 961 485 277 142 317 57 843 841 240 860 951 724 115 924 479 2 325 260 250 22 224 926 669 444 772 327 180 495 637 543 101 279 140 330 546 30 944 689 686 397 36 324 774 816 860 871 915 257 950 445 345 660 762 206 466 944 648 514 382 616 822 401 497 565 967 179 507 777 957 912 341 560 214 990 580 154 217 425 336 226 117 459 470 686 87 925 982 491 717 72 541 698 680 619 533 180 407 562 74 215 131 277 246 895 260 476 316 473 260 344 764 7 455 853 73 723 421 38 376 328 671 127 82 309 130 121 446 827 785 11 473 298 507 511 968 188 538 416 183 802 651 311 110 876 49 58 158 456 590 731 726 481 603 931 32 475 847 156 813 15 696 910 779 799 86 152 194 604 203 268 929 858 513 812 659 997 168 666 280 773 178 65 415 192 261 430 258 809 710 428 551 984 307 200 146 840 549 648 233 791 478 546 852 261 245 688 483 811 871 789 951 993 17 650 865 35 163 234 859 317 583 803 467 293 44 29 905 99 847 213 245 400 309 161 435 935 312 149 268 258 83 403 416 69 660 175 762 702 543 233 964 592 668 87 679 625 680 739 66 479 166 641 820 798 670 19 39 353 378 36 733 848 345 961 573 521 29 468 394 692 184 598 816 947 348 313 969 455 989 960 576 320 290 622 252 570 597 749 580 85 804 782 123 458 358 141 951 764 714 66 942 411 81 642 522 436 336 579 954 350 22 874 46 273 203 611 797 27 967 461 12 998 351 42 958 315 357 904 811 708 660 529 430 262 726 711 932 227 154 67 805 891 329 720 597 157 41 288 987 181 944 352 313 172 811 983 692 639 187 243 97 953 5 136 783 721 838 893 441 784 552 365 891 186 312 50 65 747 806 369 679 4 620 120 630 203 720 477 812 903 893 525 909 697 309 10 320 348 467 12 411 256 820 417 666 451 370 532 260 259 650 210 118 550 905 190 622 751 383 713 748 62 576 779 977 939 675 150 889 957 418 806 541 307 862 796 281 804 874 6 664 422 453 196 174 982 834 147 419 587 721 976 362 909 15 977 623 875 945 908 590 340 992 974 633 110 407 470 717 463 870 742 304 665 440 822 704 496 877 413 247 887 125 629 486 656 903 879 483 336 447 535 871 414 410 446 810 109 415 727 109 145 928 610 358 287 260 920 432 870 413 548 661 852 941 973 932 408 166 440 918 832 486 847 906 624 468 189 146 536 551 103 96 37 471 284 181 338 568 407 477 164 615 673 608 322 41 655 997 504 326 158 460 606 949 52 981 813 530 114 588 671 535 205 756 695 614 972 719 540 773 236 23 146 368 506 385 644 729 176 727 969 653 420 566 222 799 185 360 382 249 74 82 163 792 643 913 89 67 138 824 880 228 134 403 351 516 596 308 956 423 667 511 842 848 881 335 599 162 183 729 762 221 503 775 302 162 810 179 9 200 911 184 684 110 270 375 182 736 193 19 274 921 551 653 855 714 626 682 635 992 228 589 187 923 707 973 212 398 178 10 374 68 86 124 574 194 873 428 534 479 391 801 278 42 878 319 701 1000 318 264 437 409 705 189 462 535 169 15 790 852 757 597 928 762 901 652 237 514 100 646 133 536 699 344 877 641 824 948 246 24 59 334 267 158 826 909 225 895 379 751 245 68 691 449 426 136 899 45 252 134 347 940 663 477 199 682 645 679 501 362 588 12 566 596 75 958 571 77 843 934 755 959 113 528 239 694 605 697 500 688 364 205 174 334 310 348 769 466 48 253 219 927 308 627 94 863 396 339 160 476 861 800 533 387 509 359 882 465 483 337 130 968 429 682 211 993 693 594 658 738 423 882 752 794 651 879 545 327 125 870 217 799 995 363 915 453 8 387 946 154 561 999 80 455 467 468 438 987 985 738 748 573 694 272 489 130 737 550 291 736 474 365 92 573 54 411 886 71 630 875 294 862 289 413 334 720 563 356 358 708 326 881 913 742 999 431 405 213 518 573 376 692 331 747 722 493 823 557 207 387 988 721 683 821 386 137 959 86 3 562 486 523 914 587 567 639 47 7 628 129 539 119 418 821 356 440 214 277 469 372 195 373 367 772 26 461 575 543 936 266 981 215 51 628 793 686 952 643 238 202 197 509 433 154 836 991 466 203 897 3 370 605 106 111 93 429 522 139 986 227 680 712 845 339 45 592 393 582 745 435 612 342 269 304 354 673 366 435 33 359 633 783 264 886 962 955 122 437 794 272 524 851 299 193 480 127 919 827 119 38 304 979 20 438 220 608 478 666 679 844 329 762 151 495 805 106 586 115 484 565 314 161 135 505 564 521 948 108 390 550 862 300 285 37 750 601 265 356 111 96 241 453 492 134 898 280 600 957 963 555 922 596 987 621 554 708 744 674 363 729 894 510 362 317 938 923 224 608 675 793 943 696 850 552 512 178 682 451 247 581 171 852 335 395 717 2 801 976 240 958 846 832 339 418 493 460 591 272 759 963 201 303 590 456 741 664 508 241 292 964 5 566 979 930 255 363 896 455 892 256 580 703 53 816 668 9 427 166 704 839 221 428 830 845 889 314 950 959 248 905 734 915 584 773 88 830 710 612 128 50 249 370 434 818 621 763 325 864 301 472 439 786 817 442 728 519 636 397 272 423 115 980 788 415 355 173 949 612 447 839 494 545 282 186 883 463 139 712 497 623 454 397 958 411 746 470 778 358 276 611 613 827 90 506 388 357 652 668 654 21 756 876 300 269 431 396 833 489 556 945 231 276 177 388 608 637 761 632 726 839 670 699 105 198 81 292 290 820 627 213 725 485 696 411 743 530 378 798 250 475 838 958 955 333 672 600 732 883 807 585 515 225 771 735 441 947 851 794 923 995 965 470 312 717 659 166 235 775 649 467 198 568 685 191 835 113 349 925 381 94 942 266 49 467 576 182 517 826 945 316 232 336 620 91 505 609 323 77 432 779 917 560 124 778 674 212 131 759 319 568 40 330 70 562 787 355 442 826 251 760 218 44 774 177 927 240 510 586 884 287 13 692 368 841 502 194 966 184 951 220 609 166 385 497 281 779 24 608 453 130 819 247 602 129 930 814 994 474 394 28 582 583 316 689 916 884 690 717 129 889 549 176 669 92 637 102 443 653 530 623 678 88 839 192 34 932 254 36 404 765 996 232 383 403 767 225 905 308 559 892 937 928 25 121 345 940 781 258 738 553 863 424 980 115 305 7 775 277 831 19 296 423 266 529 869 590 527 521 577 574 768 506 17 702 631 893 490 781 380 65 449 334 700 753 989 118 41 463 664 366 216 544 204 530 867 546 342 94 95 824 991 926 167 945 934 27 785 459 263 43 361 341 242 942 450 249 772 341 194 544 101 366 954 395 940 5 844 814 776 950 44 470 373 82 464 364 499 952 623 217 482 90 595 193 890 769 419 261 372 958 377 111 460 278 837 33 306 251 718 86 332 740 849 223 614 477 28 166 229 198 209 183 647 22 415 230 519 799 170 765 558 220 275 582 343 215 448 377 528 449 359 189 375 410 800 883 303 676 159 528 797 612 465 305 523 612 132 248 143 433 487 567 581 581 0 759 583 553 929 874 283 987 63 606 820 464 657 745 77 43 553 254 687 20 736 872 60 401 854 321 184 783 410 922 412 396 921 364 933 421 754 722 346 78 516 972 557 271 488 62 547 880 155 609
494 254 166 489 495 506 80 459 312 627 778 692 662 279 218 680 770 490 47 32 67 767 182 552 257 72 61 946 594 118 506 901 318 865 187 459 605 338 150 506 201 404 315 339 211 185 430 542 848 307 517 618 715 81 268 597 418 689 23 371 9 418 978 708 405 80 508 781 109 670 727 703 75 147 532 654 564 480 37 696 48 534 116 15 660 658 402 294 993 246 851 590 509 544 258 80 710 66 251 92 570 898 330 772 440 552 531 740 910 56 823 601 248 53 552 292 489 229 683 253 619 412 857 948 911 782 11 580 909 448 858 912 134 340 583 854 743 493 596 867 374 940 283 523 567 832 729 994 613 480 801 269 623 558 411 490 442 815 198 242 680 74 382 391 627 71 454 461 929 768 161 474 648 691 742 400 456 143 704 389 220 911 948 576 849 572 854 310 522 712 451 261 536 897 431 551 554 321 285 765 464 700 393 822 203 544 227 916 152 339 162 86 640 79 975 569 426 278 931 976 624 430 144 72 215 637 1 551 274 917 386 831 35 464 903 815 774 743 221 144 83 822 299 433 520 931 339 698 367 316 753 790 46 484 644 636 207 559 844 813 540 104 461 111 744 245 639 827 651 590 450 911 872 478 899 390 560 584 845 726 891 96 155 406 66 88 549 781 629 728 675 81 607 927 123 472 369 652 213 657 52 353 2 764 725 812 860 427 400 452 832 119 773 330 525 567 920 870 352 628 781 487 881 375 678 686 414 698 394 572 610 742 403 931 873 280 252 34 714 951 38 130 71 416 866 545 523 943 674 355 375 197 718 597 957 440 925 290 546 834 595 391 53 275 980 59 808 136 565 568 466 640 153 526 452 43 337 656 247 541 913 907 459 226 438 356 593 345 87 679 835 505 632 805 617 356 70 708 841 141 792 493 170 69 900 14 264 539 938 629 906 503 904 858 19 581 932 362 562 721 280 9 592 370 514 799 868 537 951 58 233 713 818 667 758 300 842 62 219 74 606 410 796 684 14 981 500 369 585 34 275 606 797 894 936 431 341 972 821 351 424 467 272 831 805 738 739 180 239 507 960 922 184 72 307 202 697 201 538 104 40 587 437 120 941 577 93 164 345 422 867 135 357 219 65 282 719 395 869 418 101 320 722 671 755 686 316 456 885 137 363 301 702 933 625 532 388 560 695 970 539 116 928 493 278 942 987 596 447 182 510 847 749 267 396 459 828 797 8 501 225 467 877 651 149 986 270 504 242 558 897 388 561 472 787 369 364 848 812 143 348 523 293 695 267 607 189 376 142 454 406 182 332 124 551 803 667 874 908 740 235 784 135 204 234 922 741 177 390 319 439 831 944 379 855 154 496 938 183 456 86 842 542 962 519 494 446 929 295 21 297 718 865 962 320 310 376 19 230 435 802 983 502 469 467 623 347 383 859 688 611 495 751 663 914 840 378 992 654 54 775 972 45 989 441 594 746 923 298 634 864 959 535 4 470 893 481 423 419 787 647 477 377 831 167 257 615 303 131 269 959 254 626 831 889 686 973 300 256 549 763 905 816 138 737 74 349 24 732 68 890 397 311 614 669 562 340 869 59 876 43 218 136 27 738 207 612 473 949 747 905 889 748 320 912 507 94 519 260 953 457 301 200 340 937 887 372 810 983 574 843 295 668 860 458 887 696 597 259 307 100 654 195 55 77 111 39 289 282 87 974 715 351 893 871 222 336 46 657 27 689 876 474 421 24 431 537 509 528 496 598 77 224 999 663 211 229 896 326 953 63 478 175 935 434 850 769 970 139 285 822 70 17 375 478 534 614 471 289 263 475 129 934 802 887 604 530 327 173 953 798 884 994 48 698 562 703 70 892 230 529 107 771 767 113 559 785 591 981 65 621 896 385 962 708 204 27 905 4 349 720 141 31 6 513 115 125 796 401 81 556 680 319 299 970 903 559 414 148 192 576 322 786 555 138 817 462 327 916 955 862 304 448 19 380 135 947 827 196 497 141 995 344 328 373 82 608 194 863 940 294 326 28 702 226 81 13 249 861 979 284 918 953 867 7 476 476 293 76 244 516 476 728 822 789 947 721 924 965 297 365 264 428 337 433 305 250 182 992 281 358 318 32 415 638 207 898 832 281 998 176 435 653 581 479 961 878 673 543 238 492 232 202 789 886 415 571 72 107 403 724 681 485 382 482 474 174 233 432 25 687 1 118 700 12 897 603 13 343 687 292 68 830 808 779 937 387 998 355 168 168 172 58 731 584 994 384 843 604 689 133 478 36 429 114 427 879 938 145 859 690 580 986 900 587 421 745 599 206 932 180 469 512 995 723 279 463 272 57 727 813 66 809 383 883 32 236 814 984 993 288 259 927 687 700 960 82 992 915 949 649 329 491 235 486 786 706 749 89 423 804 931 709 584 397 487 310 729 91 721 659 275 327 37 121 278 188 239 642 661 833 677 518 235 820 119 694 188 360 862 171 182 290 820 673 324 643 252 445 925 814 312 631 480 888 163 579 312 712 428 765 925 353 959 471 696 824 134 455 619 147 466 793 83 44 565 98 33 210 983 665 965 788 504 137 660 407 444 633 563 870 76 338 435 329 549 935 367 303 836 156 314 356 898 102 700 194 251 699 874 880 842 688 597 586 173 26 489 574 849 88 206 395 619 126 99 204 389 368 630 589 765 209 212 151 110 429 48 228 610 958 496 666 500 661 892 371 379 158 346 685 403 54 55 296 638 734 549 243 241 205 652 231 463 998 738 693 664 190 621 757 136 42 343 305 558 568 74 477 976 169 176 391 857 837 268 79 426 969 829 261 73 968 871 383 92 964 432 172 606 782 34 995 40 331 433 314 696 465 380 51 440 504 32 122 902 0 61 882 34 521 470 240 118 735 830 95 707 829 944 599 34 244 102 991 56 273 320 645 860 776 114 557 695 55 74 563 464 717 279 108 588 412 209 30 952 99 287 791 416 578 771 921 533 409 886 115 427 954 936 497 752 410 609 346 274 679 586 664 345 622 466 404 684 484 833 548 63 856 617 942 14 794 430 191 830 216 818 21 895 416 234 333 639 924 631 670 429 111 362 760 729 81 259 961 134 449 273 16 629 895 115 810 59 20 306 736 199 544 96 208 582 415 432 646 608 967 13 988 197 850 613 60 113 304 801 214 519 962 131 923 154 784 626 752 875 105 722 421 664 73 423 110 736 324 511 302 541 839 15 181 758 853 349 990 432 616 659 658 571 117 194 381 374 933 133 6 650 493 977 420 185 731 588 831 54 69 823 630 988 317 893 684 941 370 956 143 161 766 936 558 383 217 280 159 513 301 707 590 182 335 608 541 171 127 175 656 231 672 436 5 680 322 197 575 294 480 406 777 626 72 940 733 472 146 208 926 45 686 811 803 409 597 290 423 606 469 957 425 527 838 744 41 568 711 582 634 398 534 572 852 853 444 888 443 497 515 245 705 289 650 658 119 314 128 659 501 450 979 758 569 729 902 749 691 420 103 606 713 185 246 873 507 778 266 202 241 216 918 808 361 407 238 88 547 789 97 123 952 242 989 256 815 483 545 430 896 111 601 163 490 764 628 872 154 650 655 24 389 49 342 20 10 942 399 530 328 269 359 983 112 948 422 218 279 226 287 294 701 143 325 636 488 467 946 419 84 828 555 272 163 776 33 19 306 367 922 424 68 360 334 408 600 329 323 417 354 369 819 542 580 326 533 216 618 963 917 548 29 210 671 610 483 514 677 842 806 652 487 175 503 634 286 201 291 186 876 540 49 837 963 706 582 716 313 836 308 440 977 959 276 781 453 667 997 900 825 896 524 899 637 487 177 351 222 380 573 288 223 163 15 547 90 237 254 873 750 297 572 247 907 461 178 171 682 459 807 921 498 402 197 910 940 638 762 493 232 652 930 890 255 251 893 223 379 559 764 718 417 483 129 876 362 738 996 487 972 951 955 447 641 258 707 701 971 753 581 655 754 787 602 42 74 787 392 333 398 957 185 91 985 554 768 836 25 655 436 633 609 342 193 657 811 474 186 601 350 665 894 714 253 884 919 15 62 761 199 403 747 24 3 370 164 348 192 83 511 319 124 928 795 319 591 421 966 125 96 26 499 507 620 554 761 66 780 571 553 428 408 12 726 179 550 642 120 375 413 494 577 140 756 910 716 728 635 887 526 709 321 785 836 998 799 853 179 670 901 813 366 323 817 118 982 920 427 692 730 267 840 97 846 794 884 260 435 640 472 451 165 109 527 302 772 695 790 982 874 996 827 647 300 500 976 276 566 3 34 48 50 765 106 977 875 514 652 112 245 589 460 846 800 734 271 970 759 199 263 866 309 894 104 105 468 685 56 467 22 61 588 239 826 12 945 194 212 384 943 653 18 550 269 669 999 661 85 733 92 75 132 365 767 806 78 99 160 500 249 760 237 273 950 970 473 567 740 473 956 933 140 811 64 696 834 171 265 187 676 679 681 434 505 381 262 486 847 46 277 162 939 967 130 385 783 17 692 91 636 474 157 772
942 441 142 172 303 686 144 354 94 826 452 378 661 429 121 403 535 722 511 275 233 76 784 784 830 676 79 657 328 970 842 624 611 465 773 470 467 921 664 686 846 566 516 970 70 298 918 773 739 584 444 247 214 365 973 857 332 260 101 613 853 61 587 779 405 219 59 247 469 82 740 185 222 250 781 768 126 936 486 871 911 312 239 715 26 925 619 854 717 833 200 983 171 264 818 167 38 312 955 723 494 285 688 933 301 465 851 331 159 485 930 804 755 228 331 855 600 746 690 929 868 453 261 780 689 24 161 712 883 552 993 362 204 414 106 204 339 489 850 98 277 964 824 687 429 402 971 553 810 127 882 958 58 854 270 925 484 840 580 735 77 579 315 714 675 106 383 618 722 349 275 754 888 210 738 217 683 92 742 831 266 761 799 877 186 103 248 158 686 373 439 463 598 522 287 706 934 254 840 584 262 659 509 138 235 836 333 86 549 3 6 304 547 845 296 507 264 24 665 799 933 796 864 731 536 758 65 992 319 189 645 754 991 405 415 841 618 613 764 79 923 262 403 963 209 783 698 409 16 568 234 990 306 321 836 933 737 999 146 331 711 101 529 841 87 364 887 574 230 939 662 672 903 759 499 542 762 436 67 107 705 8 959 442 443 537 879 632 492 686 265 137 462 626 477 649 480 351 105 566 648 618 826 907 692 190 309 255 363 72 307 737 417 578 476 624 93 377 541 85 679 803 396 473 165 512 213 899 694 231 583 248 377 839 75 474 479 571 2 724 138 319 925 240 345 917 416 880 926 324 599 297 602 366 410 864 95 476 869 171 659 533 567 708 475 886 843 912 628 942 953 486 685 47 701 681 508 706 184 120 920 583 556 260 399 656 844 791 819 914 387 426 149 193 950 414 812 283 544 720 823 105 542 65 352 347 961 87 334 681 636 327 569 879 147 282 525 322 280 810 721 879 25 548 548 380 787 767 427 443 284 827 180 844 97 12 425 912 389 421 393 52 958 963 948 8 539 893 672 28 837 314 545 584 409 842 61 222 299 771 534 507 960 989 8 303 390 543 361 731 83 940 470 690 606 426 293 991 845 288 258 102 804 731 491 648 13 511 676 104 906 707 972 878 568 719 713 75 797 335 538 696 302 392 158 755 84 659 789 433 644 733 290 234 695 597 671 901 379 767 783 218 985 492 342 66 865 269 928 193 5 547 76 820 349 523 423 858 609 61 304 153 188 958 305 719 693 902 253 699 730 922 408 172 691 428 44 395 687 920 750 256 129 849 133 811 29 536 528 733 768 206 41 468 376 558 365 430 414 349 82 878 53 564 901 576 351 995 877 390 437 92 867 921 579 240 435 489 464 968 308 613 62 124 116 727 774 632 848 480 791 544 522 427 718 735 874 910 943 999 357 79 564 947 975 933 57 183 668 844 327 223 330 644 283 271 633 695 413 951 226 333 325 158 596 910 445 551 886 277 386 989 179 450 364 871 335 749 521 683 560 327 577 567 855 361 656 436 699 343 779 395 257 109 271 133 151 701 152 212 286 456 704 262 23 188 629 587 530 816 251 364 208 832 141 354 595 621 990 650 292 820 187 729 719 658 367 443 796 154 635 298 946 61 727 447 735 730 732 314 34 680 12 328 288 730 780 548 112 688 947 976 543 387 196 315 908 963 523 384 803 612 346 355 27 503 294 391 566 848 617 981 820 205 191 461 575 42 517 558 831 340 970 203 776 505 809 202 807 401 115 810 48 830 419 434 747 940 551 900 320 554 898 856 858 95 155 138 817 605 170 90 406 703 450 83 505 857 720 91 203 829 60 494 250 901 627 650 765 38 143 573 442 61 329 868 540 166 107 814 550 295 988 245 531 204 490 542 782 856 274 270 624 487 625 916 88 37 866 651 501 686 446 728 455 598 36 949 922 36 458 214 724 468 585 775 894 818 198 155 751 827 254 543 514 879 47 627 745 211 398 379 760 979 278 756 967 344 135 68 841 913 964 682 758 162 24 844 497 410 43 16 418 111 404 744 225 902 977 808 892 203 792 506 56 598 594 895 518 226 591 477 318 613 813 152 488 668 102 805 504 309 468 307 336 167 984 747 0 445 994 714 495 651 623 483 709 696 613 304 802 758 368 298 103 273 148 598 555 688 502 535 515 234 231 684 117 112 426 876 610 853 263 704 71 509 919 833 563 9 285 957 996 10 481 85 916 870 682 203 647 833 438 482 620 675 381 479 311 816 465 180 272 4 725 984 512 720 646 462 212 434 411 525 281 369 119 458 370 307 863 966 640 708 561 738 983 552 81 53 201 569 572 399 4 101 989 65 366 831 353 549 862 715 322 999 788 610 769 169 992 489 527 116 18 150 90 576 554 834 154 140 131 121 733 638 770 391 669 208 237 135 700 56 124 381 578 816 652 471 696 142 660 73 798 829 420 267 128 824 68 416 728 641 743 501 827 364 369 684 136 246 801 252 192 657 175 792 17 839 893 302 434 892 986 436 558 591 638 743 968 180 752 292 362 740 243 984 395 36 52 706 999 736 211 835 451 676 104 573 193 396 380 115 980 500 513 841 137 832 347 872 650 751 21 381 172 699 99 71 238 16 216 108 746 780 510 561 31 571 449 691 220 635 255 866 626 106 461 594 962 247 132 489 931 586 189 566 520 589 978 760 643 226 123 618 945 129 630 73 245 560 358 693 326 109 808 808 64 608 150 559 343 995 241 680 793 913 816 189 190 176 156 669 674 646 873 516 838 823 974 665 559 6 169 722 340 230 323 10 66 408 885 711 622 25 96 968 607 750 375 747 98 234 282 212 814 877 69 946 500 58 976 204 202 783 80 578 597 127 852 476 849 317 905 597 537 849 244 910 493 164 173 730 707 378 582 650 185 186 880 789 14 946 473 528 677 5 35 399 927 124 581 618 615 337 341 512 168 985 706 687 28 900 917 624 256 687 384 746 229 352 114 702 49 381 982 41 295 940 786 152 741 774 653 98 896 551 466 761 120 55 441 799 631 50 935 592 703 631 778 698 39 489 951 37 684 914 605 28 350 598 825 294 557 322 503 774 612 713 453 464 708 890 592 683 884 448 33 642 761 88 221 813 313 783 394 298 833 727 424 964 895 229 51 659 900 126 878 333 921 315 772 790 552 9 979 247 378 88 771 965 697 281 806 553 714 582 702 687 228 99 729 550 356 411 474 109 526 554 436 963 998 173 42 251 657 601 749 671 374 270 217 835 828 393 321 713 118 439 433 323 670 491 952 704 710 116 590 198 641 100 45 291 966 684 447 608 63 578 310 817 249 979 589 635 940 590 910 522 371 77 637 935 663 472 54 293 553 385 218 718 954 89 448 99 489 840 407 774 642 490 176 944 715 529 654 15 276 503 981 626 431 43 300 780 430 567 584 17 731 542 570 742 766 538 775 335 160 382 139 12 428 607 205 561 712 317 166 407 754 193 50 955 412 147 904 50 422 758 182 355 785 93 459 911 10 804 673 331 111 495 861 332 260 368 574 633 108 575 565 692 388 820 571 516 890 96 562 897 805 268 113 957 944 119 744 752 847 734 907 37 289 934 854 621 162 364 279 957 37 659 573 981 941 631 40 327 472 948 183 323 7 641 109 180 909 449 649 210 298 654 621 23 593 821 392 689 259 496 181 775 507 26 177 476 223 254 454 787 939 385 219 695 734 329 252 749 485 507 9 85 748 891 207 352 215 639 681 863 178 220 92 310 956 913 997 881 835 746 487 218 634 314 897 582 73 596 269 853 795 34 524 163 268 243 397 916 767 615 937 785 938 694 199 870 860 640 482 820 872 832 478 403 355 498 206 177 236 680 400 391 929 438 881 516 965 373 757 406 127 238 859 463 167 404 790 338 914 898 856 734 902 559 506 736 912 316 194 295 359 612 210 89 385 508 337 776 759 903 110 708 753 72 122 513 224 773 821 817 876 251 716 408 483 222 834 704 324 936 777 283 658 78 197 719 30 732 957 959 22 656 267 146 316 46 832 719 246 279 11 453 471 772 651 601 899 67 15 181 822 315 995 699 1 756 969 29 678 634 20 275 936 223 317 173 227 812 915 308 586 706 456 532 291 960 174 115 153 924 432 798 312 519 875 761 546 38 932 856 402 681 815 180 794 601 463 904 603 428 533 350 763 627 460 922 373 138 232 6 372 49 89 269 195 189 125 997 140 522 130 317 145 698 382 745 857 325 913 689 987 560 86 582 240 536 889 588 496 691 391 627 666 903 85 889 519 393 421 448 811 725 608 607 736 297 247 269 614 482 440 236 800 387 91 949 726 521 639 94 829 151 273 905 680 509 100 76 163 518 344 753 871 200 723 500 870 175 32 206 601 951 655 366 756 263 72 491 632 676 604 700 963 640 401 970 949 297 314 941 891 932 55 875 297 871 839 687 354 335 74 838 348 49 338 202 924 495 532 481 3 736 576 844 157 17 457 230 19 587 242 119 498 224 588 244 134 18 616 254 78 260 667 966 360 752 164 230 46 181
300 488 409 410 669 666 18 395 855 5 330 168 494 814 11 396 983 230 879 55 978 437 154 553 840 173 702 225 923 446 688 349 913 39 924 626 339 681 160 994 515 608 135 527 440 168 812 730 64 57 696 789 252 576 583 431 652 956 875 219 87 543 203 455 222 152 795 78 559 663 957 1000 748 592 199 79 48 496 890 372 604 645 660 2 857 964 283 369 724 316 543 710 891 492 490 600 430 923 492 836 835 480 731 927 46 196 821 694 193 484 725 661 215 60 732 205 149 614 479 786 778 805 887 479 832 403 207 233 657 271 793 115 637 9 853 43 970 302 965 10 597 863 564 280 563 597 76 84 220 289 377 892 934 528 445 652 816 656 921 924 129 47 89 657 387 526 519 988 713 558 331 826 991 727 843 543 698 393 234 166 852 947 502 554 590 485 32 989 556 608 23 701 818 682 762 718 102 460 969 279 177 109 928 757 990 72 461 709 672 113 822 472 340 808 664 814 893 581 929 679 912 230 200 510 411 561 871 39 659 71 229 53 190 898 646 49 784 469 940 60 771 293 420 515 744 620 263 83 414 288 514 778 182 968 828 370 20 876 628 882 212 75 753 394 238 671 839 661 419 477 452 222 867 557 587 148 447 755 450 20 661 575 769 4 677 762 945 834 63 252 221 359 535 774 697 126 68 283 171 822 122 851 136 519 797 459 766 417 545 564 383 513 980 194 78 403 949 769 802 617 827 905 901 140 560 635 493 774 393 713 262 228 899 299 94 184 647 630 508 89 862 401 276 488 86 369 938 886 201 721 621 250 402 460 352 504 424 143 429 859 681 983 183 533 781 835 483 596 298 215 689 531 707 591 100 952 101 214 410 139 619 982 591 312 581 110 599 840 578 263 703 648 141 14 505 624 7 166 979 462 779 423 825 494 513 68 320 894 512 424 740 464 10 605 966 637 292 726 267 588 658 151 885 120 143 496 257 202 580 962 142 760 256 494 50 662 671 203 54 908 586 313 208 790 720 138 108 107 471 197 98 826 435 956 148 421 546 532 547 812 836 179 161 556 65 748 837 61 960 168 459 396 227 184 467 8 877 739 950 844 167 997 561 448 544 18 935 545 368 530 312 418 131 533 253 438 434 555 437 502 453 722 849 817 313 767 125 304 45 443 874 868 904 332 449 141 26 557 226 367 930 557 297 268 359 780 213 735 775 986 683 602 399 138 602 941 196 349 457 714 266 159 194 333 730 517 522 727 109 763 225 897 233 83 261 623 984 454 788 162 192 714 932 959 639 120 656 179 531 804 91 557 947 652 777 426 19 983 4 62 736 399 706 643 301 358 826 476 727 687 230 170 763 91 119 186 460 734 273 341 616 451 712 792 446 886 52 548 306 34 27 134 363 166 701 710 641 629 820 399 367 227 655 513 526 735 118 468 280 538 404 733 894 515 615 393 617 785 1 222 868 888 870 520 476 445 412 245 329 731 552 272 315 214 164 914 562 717 851 193 799 807 548 55 873 557 993 407 952 586 439 707 946 337 90 833 384 312 475 490 134 790 699 445 130 718 156 926 403 7 37 2 579 547 348 245 58 921 395 17 691 254 468 46 79 917 362 80 417 284 815 576 29 991 307 860 97 887 390 578 443 364 794 555 357 162 162 145 906 336 939 28 541 384 421 177 274 941 375 763 499 77 380 690 311 976 488 205 322 948 792 358 360 733 84 652 209 336 943 493 228 138 804 471 611 991 800 374 22 561 247 602 176 31 465 970 345 623 415 213 734 628 841 910 954 770 986 19 205 354 765 933 613 656 185 906 299 245 896 935 992 330 798 745 530 720 69 355 388 863 472 843 585 554 723 220 157 133 524 263 382 764 170 594 525 402 55 401 553 175 378 728 509 857 158 345 28 435 111 686 163 440 876 198 438 827 282 371 35 157 510 670 172 332 847 728 782 729 758 101 527 611 187 347 649 237 374 103 663 494 259 991 959 329 860 99 287 907 605 709 936 731 290 231 309 636 668 105 670 309 719 378 582 612 356 955 342 647 112 282 466 892 796 175 987 395 218 371 593 94 767 548 942 296 982 456 278 35 886 70 883 846 888 393 195 272 971 977 71 529 349 593 958 522 219 491 308 376 529 426 780 82 761 515 423 708 636 167 66 68 251 340 684 94 381 270 442 57 314 616 120 977 863 921 918 901 566 107 653 791 757 752 764 11 241 982 401 728 722 212 743 524 293 571 88 476 570 90 638 422 39 36 277 378 337 330 396 457 521 147 534 529 496 427 726 205 680 525 729 155 749 380 113 143 768 480 831 538 328 826 856 714 321 901 85 475 294 265 487 898 682 652 474 495 634 489 737 340 2 236 56 975 105 119 571 954 576 451 0 672 507 964 133 419 808 896 181 444 872 782 679 70 60 122 168 752 900 225 834 270 968 540 140 877 550 698 70 481 80 889 750 261 848 944 400 403 846 598 41 511 30 527 319 825 754 552 742 534 995 506 216 879 489 802 537 331 236 340 343 914 116 498 854 355 865 844 369 505 394 697 159 44 246 651 919 366 600 742 674 889 186 122 506 179 809 111 631 908 14 629 718 504 232 979 626 587 224 814 612 8 594 38 67 299 73 863 62 659 650 241 9 193 211 576 53 111 95 773 107 512 511 225 956 831 710 76 289 276 643 628 3 454 106 725 484 461 271 35 351 996 81 106 99 743 790 137 810 135 817 975 759 414 346 808 264 381 324 473 291 503 549 142 347 62 776 705 910 986 145 380 962 102 609 716 8 364 265 894 747 808 536 696 898 768 334 392 260 926 92 77 813 725 975 258 974 124 803 357 690 931 858 266 785 253 704 929 933 623 592 955 239 590 955 610 397 174 693 431 361 910 895 329 741 487 620 846 281 735 302 219 665 408 317 59 115 518 96 277 210 386 973 263 783 549 365 440 914 633 575 85 869 699 627 936 557 331 188 217 500 825 829 367 787 435 501 790 428 885 642 433 350 301 477 626 126 627 881 339 296 633 258 736 304 551 416 997 147 181 34 889 385 728 739 762 922 250 355 592 755 726 327 360 138 273 338 897 517 948 880 592 24 302 967 949 153 552 370 227 687 618 197 173 811 704 623 382 463 975 128 113 542 559 735 732 422 421 845 748 662 540 413 655 789 186 596 941 915 443 77 995 830 125 284 524 358 213 833 503 574 83 124 190 427 707 175 193 884 11 916 952 598 680 892 276 897 116 715 292 694 844 716 200 981 878 117 563 806 940 728 231 963 21 584 879 286 319 407 759 104 266 953 451 353 12 235 457 82 197 774 706 206 463 376 333 72 453 110 681 36 434 711 312 882 831 555 666 240 504 332 595 533 125 532 310 469 925 61 985 864 677 738 310 173 289 685 445 180 627 242 421 842 859 498 565 323 673 83 701 303 986 214 95 972 458 121 37 59 87 977 334 191 790 630 813 523 974 903 921 931 687 861 878 431 900 997 760 902 283 540 424 838 634 654 140 217 202 520 936 823 263 844 106 622 959 486 390 295 684 432 420 941 316 49 937 572 304 418 364 608 454 721 591 40 788 569 734 577 119 528 549 114 393 179 521 568 18 964 776 464 621 610 753 866 289 244 805 482 229 231 276 911 378 237 723 772 100 379 734 920 32 907 363 248 34 573 892 635 158 618 137 169 928 607 882 5 166 433 362 994 583 751 721 889 367 495 41 551 456 31 249 42 382 198 696 436 390 75 310 480 507 178 799 756 95 859 74 335 172 629 140 633 762 93 967 478 784 146 616 255 211 268 527 391 297 686 322 127 98 144 234 976 180 223 882 640 473 270 947 166 125 565 348 717 268 937 504 746 987 708 278 625 386 44 404 999 898 204 528 13 98 288 82 250 192 33 831 503 369 988 104 406 271 603 742 805 952 998 518 333 953 908 986 624 762 341 161 285 698 392 753 371 763 773 881 752 127 673 454 667 964 791 395 470 484 21 995 269 914 103 187 15 803 996 3 245 24 152 698 405 153 567 594 705 89 675 376 648 162 807 380 927 255 462 311 448 661 814 367 51 921 516 347 17 226 458 727 318 206 366 705 824 519 518 492 372 409 354 347 57 218 373 81 504 765 676 558 989 385 944 507 25 695 310 88 645 205 485 4 678 603 386 425 539 317 606 371 155 791 425 941 398 255 123 786 364 892 786 195 389 433 249 68 651 922 801 29 408 598 926 721 481 891 700 4 275 972 132 151 202 928 325 551 878 249 589 14 925 919 454 504 951 806 43 320 305 950 456 3 441 532 948 308 139 121 38 4 850 907 558 350 692 632 150 340 714 762 595 476 74 100 709 503 961 192 917 863 254 440 554 189 733 241 473 444 819 452 497 684 905 396 279 678 632 324 189 38 770 553 614 938 326 591 243 748 444 968 695 599 538 891 909 191 601 588 174 456 165 662 588 126 455 263 137 815 6 32 644 313 745 815 316 751 491 68 760 17 184 590 47 806 451 653 666 210 12 151 426 893 151 701 344 70 272 716 985 54 16 313 336 39
435 189 80 577 200 512 641 968 323 811 890 35 616 634 647 176 169 346 364 419 39 302 955 589 607 676 437 978 140 235 143 753 409 67 207 663 463 144 947 171 280 727 702 740 28 143 972 461 571 973 546 720 771 427 765 397 856 328 132 666 709 435 726 179 911 585 76 14 787 391 187 534 234 178 27 424 679 735 886 595 904 401 697 530 303 19 710 59 105 736 655 283 13 101 998 487 516 577 381 887 940 131 609 899 9 54 230 677 479 8 325 932 542 934 894 993 653 802 494 751 464 780 959 470 677 926 635 728 134 706 348 47 170 271 991 812 767 547 819 602 426 998 21 747 52 213 162 465 133 188 873 461 943 261 363 703 872 274 533 976 210 237 628 708 496 577 750 139 418 792 629 517 467 230 276 450 108 974 623 923 17 885 439 839 279 827 125 590 901 46 242 617 782 426 624 597 620 373 182 164 127 528 454 397 786 491 304 957 78 675 473 828 468 475 770 183 990 584 176 272 893 255 48 575 312 35 837 273 916 159 840 496 469 441 465 272 24 739 136 348 930 450 838 459 474 793 432 841 513 99 740 590 966 168 149 171 706 143 102 927 357 125 67 427 816 197 896 941 520 426 781 228 742 477 374 550 759 156 773 141 510 589 88 436 240 774 97 432 508 224 186 556 666 169 979 343 737 861 880 747 747 677 549 261 341 549 264 252 79 609 295 152 337 318 392 650 713 614 139 81 309 661 861 735 173 322 211 501 621 496 938 759 369 712 700 412 650 977 413 892 123 12 899 835 606 799 384 518 808 908 985 288 971 143 876 526 814 506 870 530 147 95 518 664 969 175 846 426 113 243 539 435 547 666 33 201 878 897 270 599 237 317 777 328 55 998 427 281 521 832 288 238 939 172 554 509 550 15 665 434 184 619 322 145 572 166 209 501 319 411 913 466 845 29 393 442 430 244 918 390 639 903 957 254 584 877 810 253 775 268 656 870 457 233 167 716 215 271 784 697 535 439 863 255 433 225 446 699 155 904 954 883 613 724 175 914 361 780 964 453 788 276 668 153 254 925 975 994 564 327 25 551 150 485 633 964 577 718 445 219 503 772 96 734 491 411 909 598 887 593 226 277 135 226 423 637 375 17 292 563 798 581 736 114 297 502 30 632 272 471 219 662 741 342 790 423 827 106 124 405 970 877 676 570 353 363 387 454 328 981 864 987 141 803 402 869 813 81 243 761 199 161 95 358 490 49 400 795 216 587 826 920 848 512 562 524 783 820 1 556 949 961 314 667 332 903 301 561 681 376 752 797 701 697 534 726 6 389 158 761 477 461 976 427 344 339 948 512 441 417 56 268 383 14 51 904 563 733 428 746 228 739 371 291 63 700 743 792 914 553 2 416 714 714 634 39 238 877 54 150 724 254 456 558 763 429 419 664 466 682 825 122 12 74 394 594 704 149 996 206 768 104 98 639 206 865 258 831 359 745 649 804 570 520 994 63 104 765 320 236 661 689 842 452 559 478 793 832 695 617 57 571 161 872 484 346 159 485 720 918 311 222 692 719 252 444 343 376 398 319 605 600 482 745 924 97 935 40 61 619 420 397 202 187 165 107 965 531 524 403 908 487 867 300 345 112 950 581 354 436 73 68 493 675 809 733 249 69 62 327 499 171 806 77 11 958 988 873 411 173 758 832 917 915 958 589 458 396 504 897 315 493 778 325 671 69 718 457 90 850 512 301 356 757 722 815 905 184 791 426 380 353 583 591 640 693 509 593 22 290 128 485 404 54 10 817 355 899 269 58 879 506 93 962 731 808 407 309 451 418 171 223 431 245 478 694 84 808 163 511 26 1000 220 891 116 121 193 234 545 924 757 781 370 665 931 167 735 378 652 461 183 241 799 514 235 118 50 280 986 591 928 297 565 724 716 394 997 650 625 192 963 414 738 582 14 15 834 747 557 915 166 227 933 734 602 473 198 821 334 403 597 755 987 488 919 46 203 765 333 545 300 659 225 656 744 82 888 969 944 248 119 48 836 13 851 547 317 69 160 438 185 643 246 455 920 595 372 756 780 33 995 883 853 507 340 465 92 877 85 993 148 421 368 528 578 421 672 123 865 960 416 674 43 244 417 614 822 628 86 356 618 347 259 24 648 50 871 230 517 708 892 344 983 381 329 778 366 329 797 833 40 146 349 573 180 99 667 226 82 546 523 757 501 175 974 85 839 392 126 183 760 42 900 290 222 838 614 852 961 702 70 71 429 274 397 919 830 740 285 310 89 790 617 462 815 497 278 67 734 309 530 114 146 494 907 656 68 929 164 12 638 599 604 424 829 890 470 142 298 437 611 740 953 345 748 684 674 46 874 229 289 986 486 853 385 762 762 863 245 752 828 794 678 537 377 765 232 610 436 425 532 360 711 159 154 947 555 358 884 243 857 429 659 808 29 239 498 756 106 799 682 170 895 50 71 657 844 939 868 147 805 918 118 244 506 377 379 597 651 531 567 892 956 238 658 358 23 887 497 224 447 355 41 256 53 557 891 52 712 106 725 972 142 380 244 948 967 877 664 879 910 521 922 573 335 555 181 821 502 514 569 315 511 327 495 634 16 793 7 109 537 182 850 176 761 633 561 405 683 469 396 298 440 967 662 211 915 709 675 942 978 928 46 817 114 244 505 729 789 227 869 978 685 809 111 909 526 971 438 35 592 316 77 846 110 564 376 227 804 375 833 26 247 839 204 783 632 165 645 662 801 979 410 918 342 798 730 525 560 626 794 963 912 532 723 299 553 629 992 801 448 29 101 256 707 709 543 113 257 269 472 913 821 351 576 918 977 727 293 864 346 171 779 602 152 823 657 411 544 506 18 497 610 920 769 994 389 337 515 107 596 157 121 970 330 510 485 576 927 702 194 895 291 694 646 235 266 497 889 838 452 664 487 473 395 610 929 688 644 514 636 19 450 257 766 314 256 110 178 934 745 839 87 9 942 856 112 108 94 220 817 611 642 391 480 507 268 151 153 161 538 613 444 916 129 91 785 481 138 501 261 726 103 579 820 336 91 296 347 993 223 770 694 77 541 220 255 518 601 113 302 40 556 578 755 883 591 702 934 329 72 650 754 141 686 181 455 917 855 749 960 638 214 30 753 498 321 55 459 838 580 266 388 148 336 871 573 469 131 459 294 417 449 364 684 198 399 264 453 502 281 445 733 952 488 338 522 421 699 69 144 558 796 189 137 678 717 434 727 990 49 318 197 402 670 305 774 391 38 262 548 190 643 463 391 723 843 696 719 380 489 702 251 292 4 53 45 30 507 706 313 115 195 449 831 756 715 791 536 435 283 785 290 821 993 361 307 276 224 300 233 657 660 120 708 540 800 811 100 13 529 966 492 247 728 710 858 896 941 749 277 615 637 117 812 290 421 586 691 504 221 407 925 805 600 928 425 882 145 283 0 243 654 115 575 1 984 969 260 495 236 946 579 153 422 643 191 776 923 568 852 442 776 917 902 703 883 231 481 659 358 174 756 537 3 761 20 507 296 778 619 600 241 324 174 843 627 630 273 133 189 825 250 232 109 536 612 984 208 554 44 604 862 1000 881 976 772 118 599 996 443 902 229 389 525 562 5 580 305 393 31 171 327 589 287 710 847 257 936 233 860 344 937 489 190 539 906 15 732 880 213 302 585 119 989 55 35 593 824 230 803 126 729 65 698 777 859 984 390 701 362 386 587 143 568 911 403 545 64 672 365 6 903 47 15 750 968 140 378 57 156 88 751 528 703 738 926 197 588 307 705 421 593 212 32 725 60 377 442 885 218 346 802 622 81 747 973 759 832 102 663 841 350 228 689 57 471 916 631 102 866 715 412 859 271 63 408 202 696 957 921 177 693 63 673 800 531 623 157 443 811 302 382 453 951 593 192 547 603 81 360 203 514 333 324 475 8 716 58 292 595 407 582 264 367 462 877 953 318 455 946 166 326 676 462 30 885 249 415 906 626 289 172 803 308 470 687 830 37 315 338 554 99 915 414 84 262 89 566 791 267 127 115 955 239 400 201 601 795 699 66 791 188 317 823 916 299 561 151 40 107 653 630 824 680 927 339 913 690 488 434 978 34 669 42 666 551 339 739 701 253 577 594 61 841 61 227 381 528 228 274 626 807 330 882 432 461 286 352 231 248 939 177 777 284 452 47 728 122 470 980 617 792 74 581 406 589 753 749 972 590 955 212 159 818 314 875 774 205 229 168 467 835 114 217 144 746 282 406 830 74 177 586 515 721 72 999 678 527 939 401 144 316 962 231 35 373 455 310 113 59 400 275 462 196 144 19 783 669 450 476 903 849 692 475 281 945 754 331 23 982 802 117 238 405 606 265 470 558 992 615 504 386 964 286 826 854 467 962 957 897 89 552 742 764 736 519 787 608 770 500 274 282 703 622 631 932 36 351 652 424 207 179 978 460 446 898 627 574 740 688 8 540 596 120 548 130 749 36 286 952 383 65 19 83 802 263 151 483 519 69 784 981 667 306 828 598 250 75 771
181 476 35 6 283 39 891 829 427 669 454 433 458 91 621 421 566 85 489 383 291 109 673 819 806 502 176 685 79 981 649 916 240 131 506 262 247 574 165 19 105 854 143 506 520 141 559 337 512 615 195 67 876 513 542 896 186 407 543 436 289 914 365 858 299 931 148 695 674 831 406 864 708 75 103 145 535 663 886 298 791 161 110 563 185 329 34 3 588 975 613 440 203 735 144 725 464 74 694 446 327 645 390 640 818 979 350 715 82 440 311 50 642 956 552 694 639 793 233 940 872 600 627 758 924 24 773 25 341 146 258 915 183 398 402 180 162 191 285 679 794 979 553 813 931 32 894 241 342 85 997 383 829 584 4 126 220 306 854 913 750 196 630 644 963 397 728 383 634 344 80 20 681 124 301 724 378 302 208 595 56 114 408 718 745 785 740 173 304 968 20 894 584 312 479 255 560 735 404 515 905 190 845 320 178 17 980 930 403 885 349 226 461 749 63 644 652 531 693 475 71 801 953 660 173 861 909 19 655 761 13 867 123 337 227 97 202 85 826 826 24 384 783 718 967 377 393 348 663 79 120 894 10 759 428 53 527 102 651 566 927 671 61 26 551 505 113 510 361 126 624 454 730 13 974 445 253 868 863 151 777 533 979 867 881 535 398 411 821 162 570 560 382 637 801 898 121 521 353 390 32 215 906 33 612 478 768 53 714 466 286 304 108 494 531 315 484 591 684 697 389 970 757 997 245 929 303 813 890 151 411 15 75 446 450 669 636 899 459 284 86 167 171 850 384 58 836 235 339 986 58 601 81 790 152 454 153 615 579 78 820 429 696 568 322 55 680 188 263 100 907 250 819 512 589 943 174 145 721 33 206 629 279 22 917 407 1 920 182 834 790 368 59 35 254 894 385 238 653 418 583 387 858 52 432 177 988 802 302 957 743 581 564 380 442 643 337 557 396 666 462 1000 74 613 804 849 516 593 42 199 769 504 309 47 255 729 592 407 351 837 117 766 635 165 590 989 781 193 849 769 401 267 841 310 465 599 991 376 122 599 772 584 731 945 734 273 485 784 788 87 893 731 213 612 789 87 482 771 69 692 194 332 138 904 46 359 196 297 609 544 799 943 234 516 568 64 517 642 266 808 690 148 175 62 217 695 823 794 867 59 125 669 656 485 501 577 164 816 500 718 338 483 268 590 614 761 814 399 246 977 574 86 972 276 414 201 27 281 541 236 380 114 229 504 477 325 493 83 996 893 280 415 296 416 475 845 507 827 976 920 446 161 697 545 573 907 109 6 591 233 249 428 308 499 540 743 978 934 578 286 278 340 356 648 441 456 290 888 387 94 970 799 519 400 701 615 212 605 370 871 425 265 811 824 682 349 704 892 161 910 430 128 544 449 65 404 466 91 257 662 851 574 865 141 922 944 455 24 67 751 936 592 433 176 62 527 354 506 43 730 270 544 513 896 873 807 712 651 160 66 375 271 526 953 11 853 598 393 444 738 843 797 760 491 700 103 284 583 557 431 537 211 855 267 522 323 957 652 478 474 622 366 742 657 866 131 54 210 766 668 753 595 944 444 877 970 703 543 952 631 852 178 833 554 950 855 243 617 17 709 715 930 236 623 595 825 830 359 665 406 981 177 920 745 698 929 499 280 21 865 460 910 716 126 282 450 659 262 107 352 494 677 435 669 451 373 962 535 274 980 102 916 505 432 244 4 645 135 738 798 101 660 812 81 47 616 935 452 357 376 596 550 984 913 495 992 908 841 503 129 358 725 778 509 803 74 87 425 490 660 68 441 669 657 911 687 646 285 605 460 547 981 379 778 169 438 239 515 853 187 508 381 330 886 281 238 990 360 476 143 752 476 835 170 388 721 70 463 933 65 565 11 332 534 262 690 971 304 168 642 903 109 193 851 92 85 546 111 334 970 242 261 695 219 869 195 895 764 251 216 848 832 528 861 12 19 423 677 55 523 832 391 25 334 372 320 795 54 576 596 705 425 6 169 158 38 72 184 661 11 775 63 758 487 860 444 711 717 910 170 567 341 689 484 610 815 130 227 28 997 467 87 518 308 64 570 722 74 809 587 515 286 191 292 177 219 671 314 534 133 747 303 127 41 685 389 36 264 611 963 364 47 333 875 784 430 422 750 369 50 805 230 429 254 604 204 416 544 424 674 641 986 376 330 884 988 928 2 306 602 147 645 582 751 603 242 19 165 77 28 776 228 932 923 914 938 529 447 335 250 305 814 211 245 994 954 189 68 237 656 187 30 569 594 675 924 39 270 601 107 807 98 100 539 771 198 577 21 536 962 898 590 763 417 556 704 151 965 916 691 839 857 706 155 554 822 228 313 960 578 29 344 923 135 900 629 216 880 902 894 447 877 452 137 870 838 856 569 93 179 918 551 802 166 838 99 265 489 504 379 616 506 679 244 945 144 718 390 897 885 324 629 668 293 26 839 88 134 563 435 124 760 150 403 225 50 800 854 355 376 99 982 640 910 686 657 277 606 129 18 509 758 119 300 250 938 786 388 810 325 486 493 319 477 861 814 149 617 901 197 899 804 602 30 235 634 391 406 664 837 329 102 343 31 73 866 179 234 473 21 942 860 141 871 336 951 702 99 474 964 137 15 96 649 739 17 995 552 199 876 878 517 312 127 859 769 142 137 352 387 831 759 316 455 116 707 136 37 128 630 986 230 921 46 644 823 400 483 735 442 548 388 76 61 197 336 608 656 767 896 157 995 875 846 31 728 989 81 915 413 192 677 40 18 969 482 325 916 709 640 91 300 405 278 115 322 977 431 887 701 267 345 948 370 940 446 525 617 8 865 218 31 550 779 51 562 409 83 331 15 904 485 998 391 999 82 456 323 774 527 713 923 226 363 524 6 779 436 172 197 746 380 593 391 49 109 761 736 276 674 188 661 104 750 118 550 231 394 261 967 938 846 765 614 448 695 347 277 45 749 498 166 300 178 581 182 362 472 623 503 759 536 259 686 471 551 209 788 825 205 558 292 449 512 549 654 438 782 719 30 629 805 594 680 764 116 248 649 33 640 94 257 796 692 934 321 294 614 348 347 407 412 954 480 95 921 480 503 53 232 961 687 275 160 638 971 532 250 413 303 439 786 862 418 114 600 654 26 749 991 321 102 23 544 699 115 126 111 170 660 882 542 857 639 167 827 780 43 648 190 420 854 60 401 514 83 885 892 295 546 964 38 785 870 415 136 16 715 868 844 417 646 666 400 864 716 57 571 880 619 468 390 985 46 647 140 30 759 14 449 726 110 15 800 224 736 222 15 50 461 260 831 269 840 724 375 707 117 888 604 394 637 111 780 89 443 184 13 850 80 52 206 949 110 678 385 883 204 252 595 313 906 22 962 607 261 340 611 134 280 502 538 190 483 317 857 434 918 892 82 78 409 18 37 371 814 756 494 419 998 140 350 874 990 720 420 926 344 38 493 717 252 662 99 198 895 813 517 412 124 837 376 687 21 946 118 672 991 453 731 487 544 298 560 619 745 37 104 437 914 523 573 958 696 965 330 606 910 426 351 44 36 539 642 660 622 631 225 273 991 84 221 9 309 896 130 975 194 658 539 292 542 232 659 41 433 617 980 7 879 230 90 418 340 947 205 83 270 395 271 930 979 307 40 510 743 587 956 360 862 939 241 782 583 112 873 982 790 828 437 238 384 919 677 533 563 386 462 368 625 210 273 597 955 762 217 555 824 145 854 822 908 318 40 397 311 3 407 966 758 951 498 219 449 787 369 879 136 667 760 492 463 166 14 677 565 436 708 808 532 221 233 530 811 154 306 912 305 580 324 293 464 571 392 97 533 770 702 431 761 201 266 973 765 600 184 834 720 650 726 751 132 381 302 842 657 344 254 180 239 798 835 133 977 733 699 691 792 955 68 214 500 925 966 470 340 889 943 287 313 328 667 725 787 754 693 943 588 272 351 959 652 377 506 816 409 469 472 625 331 562 734 410 904 792 699 736 200 628 723 729 649 297 79 367 772 98 991 572 20 983 57 741 138 688 836 491 269 2 426 207 168 748 994 0 67 392 75 941 809 732 902 992 268 615 81 815 881 637 419 585 839 314 506 575 428 632 479 538 869 48 519 326 843 968 9 956 164 346 12 481 428 215 334 90 618 256 426 744 589 310 563 373 314 366 422 657 964 755 621 929 262 586 771 545 542 993 356 204 234 320 666 132 218 521 982 315 256 710 842 511 905 844 992 421 342 633 754 66 741 135 174 987 912 483 658 846 603 913 132 793 530 374 202 399 62 847 437 205 23 626 26 463 385 497 576 131 167 797 449 163 25 683 732 561 304 146 746 676 837 345 776 156 332 139 304 5 563 827 460 692 235 323 898 241 800 643 742 383 549 817 321 443 107 824 293 271 502 159 310 737 694 496 34 363 814 359 160 200 330 871 516 288 276 264 308 85 175 440 386 727 942 445 293 106 261 223 403 155 448 457 267 840 26 620 321 937 639 670 768 488 439 723 660 472 104 599 197 618 353
245 971 616 345 248 299 950 522 73 542 536 380 936 261 428 809 426 183 358 404 149 275 806 644 389 398 498 869 292 914 845 433 622 91 787 469 584 631 364 684 354 119 651 912 302 362 342 191 820 915 896 964 228 295 911 452 731 938 163 467 400 703 917 640 922 707 570 150 687 189 951 677 216 550 287 628 815 749 703 319 774 551 642 863 818 231 505 128 423 216 140 335 633 977 726 243 968 865 683 205 998 146 435 945 831 59 821 150 464 411 308 427 866 379 557 434 135 336 674 196 366 538 290 256 68 84 682 450 978 424 667 416 890 771 544 922 262 824 561 460 417 608 685 261 999 167 762 924 237 183 607 746 66 558 25 885 297 549 615 337 945 688 337 829 837 315 962 842 810 549 288 573 555 706 689 352 629 260 614 83 260 200 912 813 410 31 739 243 781 416 927 442 648 424 430 538 77 88 799 475 462 866 539 799 298 180 105 390 32 682 826 566 586 264 937 502 994 708 634 538 652 218 87 304 488 298 265 847 838 734 929 409 497 231 491 513 493 411 362 930 226 634 333 588 769 986 923 409 316 630 72 137 780 615 219 997 666 702 39 89 146 816 106 205 817 550 380 265 49 355 199 206 414 692 232 899 180 405 311 424 223 670 257 877 713 516 711 115 415 557 538 519 117 757 598 659 892 62 118 30 182 546 86 629 632 586 60 689 969 403 770 645 783 619 121 140 455 477 519 742 445 775 164 353 52 505 15 845 102 497 596 959 284 83 704 586 808 538 391 68 174 66 771 379 851 335 28 983 113 159 242 119 350 836 306 739 96 799 668 500 655 678 252 841 841 779 819 158 865 486 577 277 688 455 222 653 679 770 509 506 760 207 477 121 327 517 686 717 329 380 458 5 409 527 657 51 565 478 986 85 825 335 348 792 591 116 727 29 745 380 57 477 709 800 191 631 98 763 286 45 403 158 813 1 361 467 247 316 532 242 589 785 900 124 33 68 761 136 295 765 763 822 789 326 569 495 272 347 700 494 798 354 854 87 949 450 965 227 595 531 650 818 93 316 637 543 208 393 507 967 59 552 450 713 253 812 567 705 220 768 702 943 690 953 103 582 466 188 416 424 568 437 517 395 363 472 574 632 645 924 882 245 198 409 456 5 510 668 757 90 142 631 540 6 355 67 588 46 185 928 905 779 801 345 941 770 315 178 764 415 906 164 785 566 861 570 575 946 976 878 524 263 805 525 80 27 41 661 378 308 394 433 828 419 988 871 490 26 552 658 706 612 627 415 938 176 560 333 966 209 792 880 554 917 192 914 856 863 123 709 582 388 959 275 227 945 183 51 948 930 934 163 282 441 816 52 296 886 7 77 273 10 186 825 585 231 849 562 599 171 661 635 822 460 349 486 27 238 251 414 340 244 492 360 572 550 542 506 693 909 2 700 56 966 126 607 707 386 872 519 75 407 691 948 741 758 868 6 194 394 952 156 981 653 17 684 879 163 122 150 393 434 166 686 533 558 177 72 698 507 947 180 451 195 677 63 339 409 901 326 78 877 318 686 673 843 859 952 233 585 824 296 356 42 317 940 154 674 564 435 875 502 728 547 496 81 159 900 985 96 147 535 502 761 528 432 982 9 452 192 920 441 138 566 270 855 543 769 768 858 791 703 207 840 224 646 81 552 281 543 484 439 606 485 605 542 134 411 885 300 100 726 535 330 307 302 238 464 83 279 171 911 53 610 644 678 398 953 439 305 869 984 767 284 516 945 537 580 701 516 500 153 334 307 71 325 101 560 70 737 858 18 396 122 647 2 152 875 659 125 89 37 399 325 744 835 921 966 314 363 12 545 847 452 107 284 457 419 850 560 960 869 897 499 92 179 16 615 546 820 573 309 229 612 328 420 836 193 6 319 141 413 997 714 206 233 351 810 995 157 653 895 754 379 304 613 209 162 940 550 279 478 499 732 832 734 54 101 325 865 187 447 844 537 486 229 132 557 371 809 802 34 924 673 530 365 434 146 244 207 663 990 269 78 479 956 478 373 809 710 274 57 979 575 961 41 218 568 932 829 846 105 437 556 549 103 460 361 676 821 31 757 628 37 94 191 894 231 386 352 338 165 326 244 692 834 321 236 411 50 345 980 212 254 392 339 931 279 127 323 139 969 494 450 63 795 983 190 240 185 446 496 26 512 864 368 419 379 125 852 619 913 158 401 797 899 178 879 972 486 804 720 91 248 275 888 835 181 214 472 782 875 790 606 525 471 603 737 467 772 370 528 341 372 161 974 215 833 381 1000 522 395 431 228 137 36 175 495 463 178 145 866 112 112 485 250 956 935 74 867 987 40 179 801 626 993 424 680 743 540 630 440 883 854 369 331 545 105 234 863 680 649 534 479 973 291 678 532 471 359 193 347 114 897 42 128 926 31 375 21 867 614 759 927 873 716 548 403 150 311 848 249 368 776 773 764 172 526 877 870 5 446 13 110 737 130 360 118 895 484 324 184 636 849 623 333 776 123 671 735 388 203 562 942 88 493 795 767 503 980 551 311 504 66 778 943 116 461 550 514 635 447 406 623 276 863 775 971 720 908 261 741 527 342 374 757 35 975 190 26 943 534 580 1000 812 194 436 124 84 77 181 517 747 806 587 852 891 565 401 418 874 243 656 688 34 12 289 984 933 949 904 931 367 337 301 849 696 540 408 360 165 764 319 752 309 48 779 302 395 459 255 369 953 911 939 181 862 741 280 839 600 661 620 943 425 485 887 396 889 727 910 769 991 733 918 515 752 108 413 808 784 572 664 369 908 912 617 745 758 798 475 946 205 982 9 233 482 158 170 640 128 105 294 755 197 306 827 454 120 999 85 928 618 275 712 35 3 771 513 912 250 312 964 251 878 413 323 174 438 334 660 223 10 344 719 834 665 670 263 419 331 424 407 713 670 443 258 680 299 510 148 519 444 302 236 752 50 602 753 156 303 744 169 135 402 20 756 787 699 747 346 450 335 279 119 199 153 925 975 543 714 474 814 729 422 915 330 780 876 355 109 869 909 934 420 315 708 146 468 299 710 860 97 603 241 624 880 417 515 421 418 66 974 595 196 77 4 904 343 126 213 583 899 839 47 706 271 227 277 354 443 533 449 235 863 574 840 27 898 281 313 437 143 121 601 496 916 341 305 89 749 103 843 236 202 159 886 472 581 687 881 601 131 631 312 858 649 397 803 527 989 381 61 711 971 163 963 417 625 607 521 96 336 632 353 240 559 560 453 377 718 655 58 230 681 749 958 189 643 480 90 945 11 641 111 558 104 571 613 171 612 792 705 248 38 280 732 322 203 784 830 128 592 996 740 920 977 139 459 598 470 142 980 289 256 873 925 852 184 184 834 956 480 227 658 26 604 25 751 17 48 730 293 344 160 815 695 502 919 102 373 567 29 210 871 237 201 50 469 300 0 515 195 477 427 109 903 850 110 67 506 883 641 868 766 995 556 856 217 196 266 170 967 514 736 930 594 946 30 337 902 176 69 28 928 922 82 50 729 530 576 278 738 86 157 241 67 163 397 255 957 555 344 52 669 59 476 848 563 625 590 498 823 236 472 548 913 418 646 368 44 332 755 755 715 257 200 286 291 692 405 214 723 809 483 369 19 748 76 725 508 591 231 9 640 280 684 283 246 725 412 171 23 588 579 155 942 803 860 273 611 551 211 220 268 676 188 220 914 943 529 936 55 138 14 724 99 313 235 482 151 583 520 518 541 666 18 942 372 794 631 596 583 63 777 514 609 890 259 851 230 678 21 826 621 170 1 126 915 1000 310 530 108 17 717 79 387 27 742 164 654 661 571 22 748 823 332 361 404 3 384 178 155 749 722 956 730 149 210 260 441 903 440 210 454 584 168 731 511 728 481 62 638 617 95 921 167 865 377 233 733 836 448 477 352 605 993 486 697 977 204 898 662 978 51 572 254 500 136 405 853 837 278 596 46 430 531 259 429 744 800 778 379 693 376 841 115 50 694 537 487 181 558 797 225 131 243 15 64 977 852 458 811 58 320 560 734 682 221 89 990 126 593 950 45 563 130 522 735 509 930 93 786 943 421 730 124 220 239 509 547 639 672 447 390 484 888 465 829 524 495 278 300 861 514 356 489 325 955 581 639 546 176 371 249 846 996 245 79 728 793 493 24 653 264 775 8 908 750 527 523 466 721 560 884 313 283 93 501 234 716 391 43 26 946 507 935 792 746 35 855 642 62 89 602 425 382 673 37 901 20 469 608 898 474 426 944 843 512 538 725 808 129 404 144 729 954 14 189 268 772 335 765 763 465 865 383 233 610 968 461 738 365 273 133 195 893 490 970 654 526 810 267 846 359 783 36 152 984 499 285 888 442 159 992 663 857 549 357 268 433 720 22 661 65 804 578 396 624 859 322 469 518 696 566 642 162 911 796 555 833 941 675 507 907 511 447 711 724 781 870 465 40 806 385 816 347 360 788 883 473 459 597 841 553 330 432 579 842 15 839 979 173 403 156 235 807 267 794 575
599 676 674 589 619 239 649 926 654 4 145 710 636 293 625 807 631 826 111 623 268 564 655 524 575 373 483 360 915 497 621 697 907 176 92 976 610 423 227 745 101 169 322 661 496 983 377 903 118 224 798 892 675 275 506 103 935 565 994 398 984 700 400 287 100 586 40 312 438 307 198 893 458 671 844 541 900 973 785 398 721 469 43 498 829 727 150 639 908 986 433 213 165 129 980 316 640 475 241 739 481 823 77 99 242 504 681 989 899 874 747 388 518 440 501 318 861 790 569 303 356 310 779 884 282 268 181 618 951 91 342 632 135 792 887 654 874 251 17 187 519 45 345 85 615 268 773 175 425 427 693 906 764 816 316 280 838 403 623 276 420 396 564 477 87 337 568 848 732 736 745 95 832 88 288 715 756 367 188 477 353 636 802 657 892 705 867 728 122 921 523 973 512 948 944 698 673 465 507 957 672 282 695 358 119 986 976 336 927 683 856 420 435 541 270 575 872 402 18 772 184 379 65 846 853 581 93 900 444 74 986 382 796 871 253 471 297 589 448 264 441 664 577 732 334 50 584 271 469 188 239 248 538 285 475 618 981 48 762 913 679 482 380 982 961 504 477 41 839 896 139 28 704 526 697 619 795 929 553 764 257 942 990 677 401 653 273 949 659 917 274 113 60 14 567 671 63 495 877 658 13 830 945 855 230 351 312 240 551 84 534 399 722 641 32 359 4 398 528 696 895 435 6 562 362 200 920 308 516 227 332 832 20 491 974 956 735 354 25 281 410 825 427 171 136 214 837 311 22 797 969 662 606 997 31 219 823 575 505 376 69 781 989 82 396 5 881 261 836 32 447 932 141 413 219 523 72 685 370 290 739 735 548 481 581 562 638 945 616 767 367 69 217 709 495 863 819 207 379 813 868 794 766 785 603 708 173 41 601 223 466 118 78 663 758 819 726 683 50 140 143 116 7 509 41 596 597 485 708 983 859 702 360 840 998 429 500 194 84 120 688 68 64 563 590 3 552 377 244 128 199 130 876 106 124 123 803 163 304 707 667 873 16 410 917 563 340 792 387 412 738 890 642 260 298 655 529 191 328 379 363 922 333 225 950 79 703 682 937 258 835 102 566 896 21 429 15 626 457 351 751 662 144 858 209 617 589 208 692 184 2 756 995 457 622 88 384 510 967 772 530 601 843 118 997 267 289 32 33 767 94 738 264 317 437 402 213 683 208 173 8 897 591 480 330 894 489 733 975 612 522 339 547 281 262 377 778 701 513 942 74 650 727 502 80 598 531 597 299 593 222 996 421 457 127 991 851 754 157 224 229 86 305 954 652 523 223 110 763 306 952 962 541 68 318 394 633 732 212 389 446 870 690 35 771 866 256 206 814 428 499 909 488 120 431 316 287 294 343 546 903 272 235 646 220 741 225 861 168 309 533 997 46 657 646 258 526 9 9 630 934 597 5 453 175 703 365 522 929 580 158 157 730 283 337 732 662 309 668 461 59 509 648 103 809 138 434 623 203 252 218 217 949 87 205 125 947 407 424 104 850 541 57 694 641 710 204 488 618 486 383 393 888 296 710 870 42 882 521 384 988 974 347 299 196 616 294 564 558 364 23 56 757 841 254 849 19 800 821 251 133 599 731 871 211 747 88 780 461 75 787 236 840 812 0 670 691 587 160 665 996 516 55 797 665 82 245 567 373 660 767 280 354 433 857 493 442 898 404 139 462 987 491 186 816 19 684 925 585 511 933 833 508 98 902 992 48 438 939 798 502 990 847 538 233 788 932 939 428 26 177 423 374 52 61 783 89 238 286 193 37 420 260 228 327 107 355 197 120 160 96 683 411 116 195 763 388 418 210 646 317 232 30 546 632 63 296 650 666 404 503 669 849 732 560 919 561 388 555 814 265 591 451 566 134 962 893 750 742 530 999 414 854 247 737 934 627 755 637 650 788 111 190 429 532 271 81 74 112 234 777 446 517 396 494 485 604 140 240 940 463 750 415 384 780 149 592 957 928 113 979 214 709 172 221 321 398 389 563 19 889 991 10 94 948 1000 544 46 116 174 192 218 45 733 79 371 176 366 750 715 587 714 389 531 570 9 182 414 109 879 76 297 781 298 894 330 909 258 845 441 958 646 152 976 267 152 744 510 752 22 825 370 399 102 498 416 418 457 214 981 626 341 595 409 67 663 572 892 148 980 238 851 774 920 486 962 712 703 510 64 904 722 912 924 271 382 403 725 252 298 824 576 741 104 189 563 58 417 335 590 90 302 147 899 14 456 479 194 105 452 151 854 812 791 576 979 142 450 409 838 51 382 108 428 609 409 278 965 52 791 132 116 565 432 470 912 540 746 358 627 452 934 376 375 314 744 313 11 657 154 232 747 728 364 472 680 658 383 733 917 497 315 163 726 290 43 789 767 775 996 320 639 509 678 700 945 359 355 864 533 82 40 755 603 782 559 450 386 484 811 611 298 73 827 554 537 293 960 436 281 830 562 406 592 716 629 943 652 201 835 663 797 686 988 186 956 898 180 923 874 129 31 99 418 276 971 628 742 607 7 635 66 922 224 179 258 972 419 852 750 685 414 137 700 121 846 146 163 647 408 724 579 643 385 725 220 586 328 344 9 476 656 580 306 131 35 341 750 321 225 910 668 776 272 620 542 493 854 783 233 149 135 185 497 247 460 524 359 394 750 855 986 991 588 440 302 820 719 805 71 430 606 115 431 485 357 942 476 634 134 169 171 95 253 104 980 651 383 891 713 827 962 831 150 338 851 768 599 301 744 602 920 154 836 3 307 811 354 261 194 815 85 535 159 277 495 971 233 339 554 302 616 386 575 614 38 884 151 761 369 736 812 714 835 759 548 280 241 29 244 140 553 174 405 559 461 612 538 963 793 62 919 913 923 102 492 880 533 699 774 156 972 982 503 250 818 753 516 740 213 206 566 954 285 397 485 249 667 234 538 237 135 901 942 983 928 98 403 368 990 689 755 197 854 925 501 987 281 624 807 130 911 226 6 970 431 660 966 734 479 931 635 746 389 366 895 719 614 542 842 324 522 711 877 683 630 715 835 605 257 269 493 114 333 449 159 422 59 39 105 202 935 38 491 329 822 810 371 172 612 694 334 167 773 670 190 992 577 292 133 97 685 68 741 807 278 865 463 993 434 527 535 395 219 608 956 159 276 630 98 924 816 822 362 769 481 536 420 456 271 473 103 562 528 246 697 671 664 183 690 723 191 813 143 574 889 200 677 107 18 957 813 848 496 883 611 308 233 372 450 323 63 833 7 661 52 890 753 897 778 953 373 579 582 664 122 617 207 454 177 594 611 191 948 83 99 653 477 54 526 571 319 826 45 808 505 279 388 251 982 918 889 520 459 306 207 309 497 687 820 539 702 405 968 478 137 955 751 138 318 480 132 860 988 170 898 283 697 303 938 86 816 71 918 573 105 468 198 878 188 426 398 331 191 407 909 760 538 794 3 678 425 393 997 713 305 385 227 490 172 941 984 319 439 706 982 47 533 596 262 28 916 275 556 582 664 806 19 804 265 300 782 930 372 85 724 862 423 207 904 717 446 613 1 525 693 676 231 669 322 110 192 743 713 113 949 171 688 866 782 49 271 799 22 459 74 886 826 315 111 869 341 977 916 818 792 966 1 153 936 973 156 266 735 12 692 968 870 817 177 24 200 600 332 381 825 460 448 417 195 792 249 875 891 784 826 828 719 936 372 914 17 248 609 906 366 650 845 882 838 940 417 720 339 70 727 349 798 443 595 351 569 707 741 858 896 791 13 44 441 364 678 834 766 863 389 117 303 91 236 36 780 178 652 786 314 310 483 1 251 391 151 964 326 729 292 841 825 231 585 705 840 556 329 511 439 215 709 588 997 263 987 350 543 392 14 284 199 682 887 921 295 905 161 960 94 550 935 311 782 549 458 371 782 75 604 846 146 56 596 125 354 698 321 793 340 482 557 408 622 378 388 243 713 464 693 959 81 412 525 718 165 236 287 187 167 66 281 26 726 161 887 216 497 514 464 919 98 938 324 842 231 390 298 194 294 765 727 870 876 546 16 801 477 515 561 325 372 645 951 701 745 644 700 439 533 543 87 193 313 487 128 346 798 748 225 326 974 962 533 106 240 162 872 155 723 285 496 465 848 492 951 128 538 432 718 680 46 11 624 978 845 123 421 467 550 696 420 126 335 348 730 423 897 926 582 35 904 885 173 272 86 797 945 946 22 352 457 413 274 800 770 445 743 414 344 557 369 429 841 402 64 702 292 27 895 103 769 985 112 474 919 749 120 453 679 416 550 164 652 639 960 336 407 537 339 504 646 369 185 307 673 166 806 382 982 361 959 357 683 754 859 471 794 545 89 228 584 896 118 629 569 455 750 656 310 258 66 259 827 916 824 578 29 255 705 419 789 677 818 790 75 224 718 593 634 772 370 956 341 598 799 965 589 879 267 873 816 375 1000 295 876 53 115 180 790 34 422 911 478 583 91 770 924 291 634 871 724 281 456
381 271 259 285 671 29 168 764 576 102 213 406 710 348 569 570 365 635 622 701 137 429 37 341 932 628 592 667 541 157 515 251 332 870 618 776 662 6 283 835 323 857 403 281 853 857 88 512 765 686 716 204 896 110 546 537 374 924 473 665 642 623 139 279 326 266 636 335 319 620 851 170 408 95 240 63 594 447 653 144 994 374 462 561 567 175 215 867 325 310 886 82 571 818 386 462 419 85 777 807 865 666 736 244 217 204 482 568 868 491 746 173 397 933 263 84 898 123 904 125 984 105 279 972 300 287 489 187 878 302 65 167 448 223 770 755 634 845 591 298 167 424 757 976 43 634 109 297 585 224 593 490 980 653 566 335 421 878 301 991 983 310 882 62 763 598 734 618 599 213 58 963 392 116 56 981 993 343 742 825 861 289 988 411 762 261 824 568 265 777 218 103 171 118 847 665 545 637 10 778 146 580 345 546 364 435 6 765 278 948 145 521 702 563 749 996 917 607 956 6 929 885 66 211 305 358 254 265 497 710 59 552 516 610 347 29 534 42 471 380 766 673 902 224 49 531 488 719 936 925 683 528 39 999 99 551 672 406 598 323 224 967 481 685 5 800 456 170 651 260 491 44 245 919 203 844 713 229 230 223 862 590 798 419 54 939 495 837 110 872 465 629 121 445 320 187 118 46 600 882 565 895 148 767 706 214 631 396 442 693 79 901 836 628 356 807 819 110 769 664 18 27 556 991 135 60 21 222 377 588 761 633 892 879 27 368 294 399 779 687 511 505 295 93 11 607 8 3 838 36 273 506 937 56 580 182 268 416 106 656 13 212 543 790 336 345 210 298 75 970 396 682 123 92 922 289 732 376 470 131 897 666 914 733 189 391 987 250 806 862 813 923 586 589 520 152 45 72 826 390 843 65 184 797 405 4 758 523 638 406 399 464 389 20 624 749 978 410 398 32 130 146 91 689 216 305 202 221 235 754 430 319 889 74 315 62 756 988 685 718 879 131 86 680 293 831 85 467 977 248 907 255 652 985 697 158 938 511 82 12 848 771 630 745 358 127 505 11 521 857 51 141 913 695 432 792 362 376 153 234 221 595 360 614 214 903 553 123 299 504 225 755 292 376 266 349 357 673 196 596 954 136 457 394 318 330 418 496 747 450 522 789 550 210 633 667 92 634 427 740 714 942 411 714 955 380 973 749 721 559 452 485 277 85 691 335 540 294 704 422 802 218 407 574 959 854 621 877 834 941 76 322 33 103 663 869 839 86 597 893 890 171 805 79 226 133 228 935 3 185 125 936 512 173 944 176 89 567 786 834 835 188 69 153 28 637 180 836 841 72 346 335 367 397 472 223 376 964 743 469 55 158 947 934 144 127 78 581 431 87 815 912 154 117 560 106 754 592 172 214 401 287 790 765 252 533 40 19 568 78 317 746 948 364 577 949 149 693 502 815 52 685 253 223 573 916 120 497 113 529 831 144 572 473 707 258 709 315 412 316 159 329 12 851 728 932 19 212 737 124 607 737 375 187 185 60 498 102 38 103 382 456 626 66 70 361 857 184 928 641 219 126 310 512 781 32 960 686 884 394 620 791 538 838 237 367 961 407 275 62 688 672 869 94 833 417 84 444 302 491 176 767 426 833 2 992 71 204 496 316 206 133 490 651 962 288 353 908 998 757 204 729 415 269 150 275 829 637 596 759 354 723 885 429 344 522 715 302 641 131 493 972 500 379 601 77 391 322 280 226 249 294 296 989 141 961 846 608 785 339 476 301 220 885 965 908 957 417 867 462 261 78 404 73 475 363 542 889 34 78 562 825 629 23 859 757 801 183 723 533 73 947 675 460 282 393 455 949 340 124 181 397 603 744 700 850 129 508 514 964 619 118 820 25 856 855 523 997 162 394 719 299 558 706 529 257 420 836 986 327 844 593 797 55 355 291 941 97 341 452 918 427 735 246 492 643 41 877 233 364 338 739 297 569 383 336 982 374 548 871 887 619 788 335 772 600 970 587 676 52 464 33 454 977 659 343 637 784 133 511 632 676 81 205 774 90 752 99 668 234 647 237 26 914 304 21 873 550 25 249 177 518 920 507 900 75 722 308 796 368 906 804 866 162 258 676 501 221 519 833 223 96 440 976 604 125 639 16 610 252 20 176 453 38 222 215 995 526 97 160 741 803 648 306 460 203 682 672 61 538 535 520 767 381 307 411 309 243 72 216 234 128 811 418 463 877 164 388 794 711 155 165 105 179 581 791 169 788 417 325 87 971 832 32 951 558 46 176 780 782 257 363 348 61 236 450 809 811 102 992 989 497 285 869 725 799 195 739 696 264 388 397 63 415 926 743 964 15 359 819 759 326 776 167 335 72 690 83 17 225 422 731 165 1 854 196 14 800 695 771 703 53 480 499 416 607 83 19 967 500 946 292 559 443 437 763 173 486 289 175 825 824 152 218 334 236 608 475 290 310 643 151 7 23 950 434 999 837 93 435 880 666 792 856 308 581 104 414 444 178 664 912 328 400 447 316 126 583 627 693 314 179 842 876 753 202 198 938 584 39 895 797 971 70 656 392 15 742 435 861 899 739 552 418 274 17 611 792 517 653 264 429 504 871 4 481 117 171 740 985 924 983 810 584 692 396 919 310 339 6 915 376 163 156 47 501 827 524 469 604 474 67 288 381 807 417 799 557 68 391 745 495 95 965 44 762 595 840 670 830 74 125 486 949 888 169 244 326 31 354 927 414 912 775 90 744 29 35 840 975 544 113 142 759 733 10 863 298 116 23 720 322 380 972 143 794 940 263 131 438 67 386 241 685 605 723 57 919 893 357 518 819 739 255 247 932 789 951 327 447 108 118 281 20 32 748 260 974 395 780 248 112 555 30 351 128 385 117 194 871 855 640 908 978 708 388 972 200 487 610 413 366 507 921 161 55 287 988 645 824 587 594 590 471 894 638 205 109 276 170 644 88 151 259 665 554 979 830 554 574 160 110 612 542 352 324 369 566 681 733 24 710 239 319 119 149 136 882 582 3 905 701 424 174 271 569 286 393 100 937 227 664 316 467 363 190 201 668 103 946 530 552 313 373 909 295 284 124 570 924 952 935 689 747 864 11 698 712 484 510 821 913 564 696 817 201 183 197 439 438 361 607 828 550 42 294 871 854 860 919 976 931 1 545 539 338 666 298 524 930 729 734 870 84 583 826 778 841 782 616 443 30 166 406 494 102 350 430 291 842 414 248 934 775 36 791 527 604 764 821 186 455 635 138 270 996 969 472 96 563 197 55 684 440 64 883 646 570 208 700 178 382 269 267 438 306 602 736 321 271 945 830 617 912 925 862 996 879 122 92 771 975 60 111 751 33 533 119 193 218 387 295 768 200 731 81 654 252 981 274 370 456 891 545 561 740 990 482 852 602 911 825 329 927 242 696 933 766 378 526 450 973 804 756 750 755 551 725 858 22 680 667 616 514 449 327 509 397 50 605 816 409 531 825 949 114 267 207 783 75 784 498 499 750 124 619 157 212 787 289 673 831 850 106 372 715 170 491 712 476 823 172 628 184 693 726 445 674 903 228 311 644 830 998 0 132 425 202 968 752 615 673 943 473 822 502 657 870 393 464 655 688 410 582 674 156 876 580 379 46 429 468 211 831 112 547 207 384 724 815 192 163 256 6 179 36 478 717 175 640 156 264 910 737 557 114 331 897 658 941 371 248 436 95 883 503 528 508 677 522 479 137 877 66 477 931 718 488 394 821 526 431 701 309 985 258 760 982 939 332 409 923 373 311 727 474 458 840 808 68 711 59 532 287 114 49 849 426 623 247 174 149 238 805 686 403 333 65 229 816 322 402 800 488 485 76 738 221 837 665 669 350 190 635 337 374 726 780 818 830 94 351 755 100 649 57 992 667 699 161 525 480 916 158 23 776 423 880 9 646 232 844 536 691 795 715 35 310 606 369 549 226 609 619 589 336 312 101 255 289 874 184 930 4 306 134 881 980 963 652 579 611 812 711 991 895 433 12 251 125 199 227 953 72 187 722 147 632 748 255 667 653 793 112 773 465 875 622 966 120 330 151 188 419 16 790 574 588 575 69 53 273 508 687 127 602 115 293 158 889 459 76 98 93 138 264 368 912 461 546 272 142 901 170 77 564 451 421 342 260 22 456 390 777 921 410 803 467 705 349 578 59 62 767 537 880 845 275 434 757 588 431 246 223 303 814 324 908 402 466 366 602 128 652 563 972 468 8 80 126 107 417 974 476 182 390 510 699 694 335 872 640 661 337 679 496 400 163 140 123 942 200 935 936 483 355 775 879 134 30 428 653 650 155 298 875 506 308 958 575 744 382 349 279 640 798 660 105 997 746 132 647 513 116 613 425 101 180 446 506 384 272 30 170 614 755 730 606 547 303 625 840 111 160 441 201 467 728 975 183 212 803 503 494 191 506 678 791 923 313 717 99 262 19 343 744 791 121 243 771 687 834 466 71 931 902 209 581 200 598 231 58 48 550 250 439 814 959 406 942
733 778 529 640 580 610 475 314 732 406 49 937 816 355 97 271 757 264 844 607 477 651 574 463 72 957 81 505 476 48 991 982 354 775 375 744 928 211 703 482 376 707 632 599 892 685 45 355 885 782 969 600 600 995 402 230 745 640 716 233 312 345 448 804 180 105 748 761 42 131 934 450 429 927 682 59 112 654 907 740 644 850 547 598 366 813 491 715 612 342 603 462 445 519 578 233 398 944 18 259 724 165 136 277 510 308 237 891 557 121 201 215 683 707 905 399 470 219 38 321 11 378 192 591 178 581 114 583 735 117 103 491 435 758 409 629 258 338 588 551 418 596 842 180 305 738 958 185 620 386 174 761 739 651 613 394 770 921 352 490 853 712 109 575 226 419 154 438 694 850 123 44 509 738 789 392 728 871 341 964 172 95 664 750 767 185 464 999 313 679 55 620 489 138 788 520 854 8 20 257 760 643 562 49 250 545 468 43 922 548 858 173 309 271 725 156 540 13 251 994 879 428 54 784 514 163 638 906 639 73 67 129 749 167 894 652 673 813 492 505 147 216 197 684 433 22 651 475 243 873 542 227 99 259 813 167 968 917 686 524 636 652 743 432 817 350 943 245 506 889 747 916 290 788 839 566 970 984 656 511 277 91 538 113 866 10 52 156 502 158 194 221 755 276 189 746 299 528 855 401 278 636 591 750 784 289 971 714 997 353 926 683 978 293 479 201 330 773 383 394 50 640 93 956 957 431 139 231 209 334 710 703 388 168 421 931 723 135 765 711 473 8 353 552 677 255 680 371 438 489 231 916 338 308 648 991 79 152 526 308 25 889 764 734 459 724 625 244 568 455 756 899 558 455 800 841 973 402 662 204 899 241 214 812 297 290 198 132 964 60 145 435 929 704 328 500 846 171 36 805 184 248 208 37 768 235 342 673 595 527 924 204 91 523 274 795 699 793 416 786 944 288 550 341 175 341 985 503 269 369 239 94 360 549 984 531 374 410 621 866 43 101 697 528 158 843 47 966 881 836 919 624 751 64 731 246 835 528 227 678 570 44 230 501 118 796 906 763 811 574 902 759 238 885 195 24 327 670 826 886 949 234 483 555 304 537 94 936 434 945 179 752 861 415 921 993 903 303 424 773 776 390 401 346 287 839 487 650 865 599 340 614 649 652 370 467 256 535 75 869 133 986 449 179 130 136 700 807 951 366 221 671 481 69 311 502 213 165 482 820 825 565 786 136 276 794 65 877 637 966 273 136 422 49 242 645 291 27 395 592 73 441 955 814 100 744 652 941 960 191 635 716 157 978 34 399 940 5 27 562 266 139 601 908 705 849 126 102 284 907 819 16 533 570 246 378 108 171 458 698 439 925 645 330 84 43 391 214 769 117 119 366 35 956 82 971 867 697 687 307 386 679 812 288 142 544 384 498 285 387 891 432 661 999 829 452 627 54 712 774 709 299 367 184 962 59 292 383 923 498 95 867 911 698 713 515 912 700 541 387 406 949 41 87 325 815 730 496 572 630 222 635 860 496 742 751 688 262 326 211 718 877 554 621 828 88 457 140 845 7 668 924 560 212 280 292 565 85 655 21 351 360 8 374 937 571 346 858 628 745 546 33 76 281 236 414 659 735 105 597 738 688 355 36 629 502 993 945 220 296 684 185 522 497 810 19 410 981 51 879 442 985 461 149 485 504 176 942 113 827 847 848 814 402 190 121 556 391 641 624 530 531 622 419 719 356 347 564 871 24 436 228 281 33 795 552 267 746 3 172 229 703 377 417 31 619 156 818 248 131 294 276 141 380 701 953 882 71 399 147 320 322 679 384 674 280 46 141 372 192 334 956 48 466 365 681 390 709 809 797 314 271 331 847 78 933 159 10 573 519 26 563 961 470 427 937 505 432 794 439 456 993 480 135 932 623 128 171 465 896 430 552 722 783 7 108 450 415 836 28 295 894 947 790 626 139 272 759 850 736 708 535 316 159 531 371 857 2 516 938 120 117 523 219 773 704 6 269 173 769 211 350 167 235 107 743 909 105 387 158 210 282 778 433 404 9 333 237 500 977 862 128 925 20 948 435 163 535 901 980 657 324 369 863 83 473 605 161 783 330 607 31 822 660 24 831 567 281 576 125 685 624 598 16 832 229 602 712 524 744 608 845 597 537 494 860 941 669 218 29 493 598 301 591 777 274 647 588 890 775 630 65 216 523 999 875 593 201 950 431 440 478 417 706 503 465 528 484 563 556 555 79 544 725 379 309 715 401 453 633 617 876 989 959 887 646 852 286 37 249 263 520 553 512 791 629 849 858 519 966 838 194 535 592 373 512 792 56 215 437 736 602 654 943 878 223 790 511 977 425 397 997 966 648 153 641 241 392 53 880 779 953 318 883 232 996 893 255 56 645 348 394 223 257 202 266 271 550 296 498 116 592 521 574 877 974 671 870 720 463 212 216 339 618 268 380 363 5 974 875 956 92 152 350 80 392 972 397 306 43 614 947 261 181 181 131 536 649 552 188 863 315 692 117 618 913 452 706 994 149 896 21 886 466 883 652 596 114 253 848 741 781 982 926 96 675 624 895 115 399 727 846 798 496 740 135 714 99 537 800 381 855 323 12 488 319 823 658 394 346 350 333 165 641 975 681 616 356 515 744 143 807 933 74 200 1000 74 446 155 360 642 309 69 917 462 585 643 737 225 867 302 826 321 642 127 751 255 440 634 26 513 640 869 318 171 139 750 108 32 355 28 381 761 203 337 650 203 350 317 751 609 924 344 500 286 514 998 270 931 583 262 121 10 959 606 885 187 151 411 625 589 333 193 986 469 72 774 905 988 865 307 110 249 362 787 515 615 116 781 219 744 787 584 394 575 701 511 921 5 466 0 655 841 311 497 908 831 199 660 595 772 197 690 510 581 433 754 418 217 161 824 12 729 911 820 392 604 340 532 720 2 968 161 627 104 327 918 315 57 239 775 396 441 137 590 380 806 197 827 595 561 17 930 826 288 962 77 590 279 499 64 10 349 30 124 869 138 688 833 381 166 810 177 950 843 493 185 856 983 164 169 920 695 550 98 185 66 175 665 294 196 75 942 724 257 369 455 402 322 200 90 951 721 750 681 602 254 747 149 880 403 585 264 972 420 887 640 249 990 499 247 242 121 205 44 269 501 300 564 778 834 738 423 434 315 926 162 669 914 827 137 563 579 642 704 50 13 948 967 672 131 10 917 70 182 233 797 188 357 493 658 794 706 844 916 859 1 257 146 808 293 893 164 6 696 514 801 451 23 944 808 709 111 449 168 795 799 431 803 15 460 504 447 634 796 24 125 985 802 41 650 814 359 538 981 57 702 790 148 779 539 729 908 317 875 964 746 268 518 449 396 117 762 225 39 22 110 615 884 682 582 796 876 658 992 746 599 961 837 755 897 148 319 288 545 872 551 831 646 508 122 486 939 908 678 965 244 713 594 176 58 397 393 246 336 53 889 974 405 806 666 69 711 585 33 591 356 605 329 472 206 21 71 743 389 747 368 336 623 412 260 4 150 464 412 979 954 226 151 110 759 414 496 9 669 563 419 661 199 536 432 187 868 354 303 741 785 800 234 327 517 714 938 468 653 610 188 976 873 637 953 188 910 824 870 563 443 774 771 483 484 690 21 36 753 301 498 471 585 409 92 430 758 670 726 944 840 929 102 506 611 886 385 502 310 777 927 727 466 556 68 217 499 456 134 536 859 208 117 624 425 894 691 619 454 443 780 769 898 980 976 493 335 546 228 838 804 705 663 347 451 968 240 873 752 130 577 883 414 326 259 182 520 268 30 697 793 674 106 87 965 161 478 957 610 826 270 685 959 101 569 554 667 683 900 866 19 732 508 850 512 346 945 19 282 451 361 740 548 438 88 554 782 895 219 456 525 329 936 131 734 957 413 569 987 401 22 364 59 847 946 593 818 79 380 887 486 568 371 234 87 42 364 476 676 436 308 72 717 785 300 575 446 543 935 261 204 844 915 209 101 161 851 932 631 181 362 179 437 394 807 255 252 17 358 693 170 640 904 236 672 813 233 420 345 346 62 642 689 902 549 130 821 855 415 394 144 185 566 423 16 232 504 656 874 332 587 789 289 751 463 736 763 263 986 81 205 147 920 61 856 122 431 573 467 841 186 700 382 949 224 619 283 408 633 200 12 302 864 652 963 441 979 271 592 346 191 631 543 577 40 722 619 987 995 517 332 677 245 177 805 154 559 872 888 793 571 725 495 610 135 372 737 317 880 559 132 241 61 590 392 844 472 893 85 51 693 465 70 698 428 925 183 100 129 63 670 697 815 842 848 274 9 12 490 768 17 92 534 965 89 863 527 361 60 372 698 868 830 938 675 541 324 948 407 333 343 544 471 911 872 341 426 1 400 390 583 698 63 874 586 610 235 170 29 423 895 738 265 473 14 416 378 143 140 195 707 776 207 260 86 177 952 626 298 737 996 921 4 808 408 567 15 849 766 512 913 156 474 332 160 693 444 820 275 964 507 118 980 511
706 434 874 573 569 325 186 909 927 527 451 98 395 622 189 342 765 177 543 64 859 479 959 370 632 487 978 875 213 762 406 149 964 308 335 91 52 435 591 895 799 743 740 789 441 412 407 891 753 302 561 943 12 120 933 346 32 305 636 876 772 995 42 595 171 227 3 1000 508 360 242 970 202 610 850 865 153 589 833 146 637 632 986 546 509 921 973 872 431 978 166 13 935 70 979 790 610 621 245 3 6 617 829 440 717 593 45 187 645 855 602 662 353 518 899 278 410 729 30 423 719 539 345 147 381 527 63 286 279 261 188 708 892 219 728 628 560 404 688 923 158 308 998 265 739 890 227 674 969 356 430 872 472 100 981 998 198 523 694 207 858 115 370 399 814 34 180 712 51 236 147 535 31 571 420 847 606 923 341 532 275 173 872 415 185 479 29 516 566 182 148 123 439 278 523 740 514 906 226 30 261 657 206 941 577 544 955 176 838 731 886 611 195 747 434 190 735 971 773 307 686 525 999 813 538 16 682 585 445 583 857 906 768 404 642 411 992 590 50 553 698 937 422 902 790 656 83 592 658 937 976 939 579 973 37 342 146 354 910 653 912 24 415 14 492 965 894 665 917 955 225 962 224 967 932 898 594 2 229 798 815 153 854 121 801 464 977 651 989 330 377 446 184 983 898 172 152 477 215 869 35 595 674 312 399 797 798 63 786 565 292 804 251 372 669 684 878 134 889 772 128 851 9 74 74 65 369 54 592 668 727 589 136 371 474 348 108 835 101 675 105 270 380 660 249 339 132 899 722 969 732 965 179 621 127 977 155 19 282 288 235 346 467 856 126 662 565 609 64 378 371 893 154 769 374 568 782 102 131 259 913 894 332 928 339 103 536 961 804 386 620 548 862 785 423 356 75 162 89 409 631 778 157 882 599 323 366 108 820 5 491 572 662 514 905 416 816 379 283 599 209 650 553 588 315 881 260 888 578 747 551 519 446 356 817 129 563 840 734 961 880 785 864 93 344 137 922 223 502 681 748 779 960 935 726 410 437 169 570 162 469 230 18 885 499 960 679 314 330 556 604 409 943 962 496 938 582 784 82 600 700 618 182 900 945 518 949 514 769 276 351 33 11 495 480 454 653 864 358 514 96 748 936 377 685 738 85 324 487 211 666 428 133 286 497 95 205 75 576 117 823 808 641 179 713 218 24 877 875 410 896 120 809 542 982 297 397 112 942 257 296 255 122 511 808 325 522 227 1 539 199 719 811 416 403 368 298 852 106 667 615 352 557 754 928 916 776 277 365 708 503 14 598 688 824 68 678 352 196 967 947 163 818 305 0 994 793 564 950 209 102 492 963 819 670 631 237 28 756 207 416 345 7 571 167 659 745 611 124 848 987 641 450 630 630 503 842 248 619 503 681 7 638 450 372 842 386 78 98 490 263 89 779 109 104 870 301 565 975 137 639 669 595 160 194 218 325 163 648 531 193 23 712 193 400 119 217 639 156 452 540 306 81 70 707 337 92 829 510 249 459 72 831 920 554 658 294 666 116 438 574 338 711 604 902 596 924 390 355 322 930 321 264 978 367 337 847 727 220 264 382 300 584 922 274 841 617 277 794 644 968 677 839 270 168 194 593 117 28 57 690 651 788 883 80 326 34 467 204 326 360 612 937 67 760 553 601 480 289 241 628 588 14 872 91 192 379 754 483 599 284 731 702 50 117 320 363 873 87 224 806 711 93 304 640 578 537 840 903 294 512 484 231 455 802 435 559 336 504 648 940 248 863 590 368 937 486 728 426 409 442 682 411 67 281 827 664 78 120 994 832 732 208 107 223 680 758 249 424 431 383 108 897 732 490 789 409 552 5 879 212 163 311 316 107 793 418 323 112 276 290 929 210 362 346 910 211 485 150 523 324 269 714 637 967 888 837 379 130 279 46 70 868 834 141 472 142 3 287 846 625 415 285 824 774 592 800 756 846 697 228 29 20 67 326 585 961 880 990 177 266 103 175 818 114 187 500 912 716 800 376 403 687 556 200 409 349 496 567 762 667 58 97 968 243 857 207 5 944 792 661 275 352 377 129 913 742 11 286 87 417 987 362 777 454 960 993 54 904 833 444 575 65 412 650 127 908 159 881 146 125 909 970 971 819 780 518 300 810 381 562 703 192 802 766 974 777 992 708 995 436 500 693 642 941 163 244 749 871 407 109 429 238 20 169 51 541 825 258 791 513 768 276 252 558 374 61 472 236 815 866 145 588 562 461 377 342 580 656 533 555 825 135 812 477 176 494 685 501 481 751 241 48 775 357 702 27 665 239 103 58 698 176 19 893 955 317 283 364 907 605 896 994 780 71 639 103 72 506 790 57 109 465 938 427 590 183 154 393 26 172 800 466 854 607 532 320 48 463 542 865 637 515 161 338 491 470 196 115 582 458 718 255 980 464 999 23 74 527 578 378 546 159 602 41 144 929 574 849 656 144 384 73 783 851 139 291 676 920 273 743 743 966 304 730 344 190 847 701 768 219 335 273 625 2 931 729 3 918 35 705 525 123 113 250 452 139 593 66 634 938 829 621 497 54 367 334 889 532 600 253 228 845 725 623 849 618 907 744 972 668 55 38 951 634 838 546 730 164 716 350 683 988 942 901 159 221 862 608 687 425 625 789 347 322 646 216 608 485 487 715 656 830 395 691 759 33 335 828 989 915 863 511 225 302 667 958 543 49 790 347 242 649 625 484 209 812 748 145 817 218 822 951 260 791 322 160 925 651 377 456 953 56 373 792 821 278 634 550 635 60 827 488 548 197 677 919 275 835 50 391 651 269 231 447 579 8 463 531 585 323 492 609 435 471 80 72 662 435 722 77 106 385 831 843 173 16 965 926 212 138 859 683 247 556 504 111 674 861 908 375 645 626 421 443 16 659 875 163 13 580 153 86 959 770 76 723 829 354 711 646 219 140 201 520 526 974 735 873 782 134 396 539 744 187 355 19 891 564 40 624 643 327 534 855 487 962 77 455 733 763 657 529 618 69 262 689 776 526 83 954 772 805 360 119 611 585 461 703 562 876 714 394 888 15 719 307 967 548 676 414 438 813 194 796 183 589 501 26 869 247 891 181 751 891 37 544 158 39 65 373 704 505 259 746 885 853 475 939 659 907 964 852 159 848 649 895 478 481 177 191 693 178 405 170 253 110 115 259 747 44 717 633 315 762 206 404 506 856 609 704 71 657 527 336 809 545 955 747 916 309 891 983 611 318 800 643 777 230 894 581 449 396 673 76 351 232 877 844 600 143 470 718 777 305 120 313 693 498 808 909 61 203 72 280 637 312 585 100 944 984 856 677 170 489 259 392 889 934 315 956 583 931 657 596 787 361 322 971 436 803 878 333 398 468 992 549 213 493 392 389 807 614 588 288 597 161 528 807 332 528 978 692 640 781 562 731 716 99 391 343 389 542 939 149 275 388 478 535 746 840 739 996 803 822 220 525 275 759 873 795 333 70 396 991 234 534 565 675 623 697 280 573 154 923 982 137 360 622 686 571 79 174 841 4 239 972 666 660 540 316 322 405 426 921 741 173 408 299 122 612 530 36 42 752 283 572 558 257 795 787 609 460 162 246 647 784 881 359 58 771 66 629 219 985 797 783 23 882 49 321 952 724 856 240 38 300 847 709 304 900 775 248 234 310 124 53 350 948 684 655 189 957 412 654 811 452 557 507 164 453 253 590 852 262 645 457 783 356 137 118 564 329 777 603 667 826 935 151 10 462 421 293 86 94 155 390 567 737 517 665 487 517 550 408 214 428 368 673 959 883 152 348 568 867 190 78 472 568 842 21 675 647 90 721 200 319 872 884 70 749 778 398 681 475 459 775 660 778 507 699 593 738 101 965 82 438 810 59 90 644 165 586 510 25 221 478 701 953 835 88 623 201 728 429 511 306 990 402 483 495 436 870 768 113 224 162 305 401 978 533 891 750 667 613 492 68 909 265 207 214 780 611 16 834 156 384 658 885 830 448 148 13 903 121 437 836 914 295 548 785 969 757 112 755 778 767 65 272 116 267 346 841 45 473 247 995 507 22 924 547 364 946 444 827 224 79 731 952 619 797 304 95 430 314 401 780 212 433 29 597 784 421 495 62 805 419 348 663 672 914 1 616 169 10 225 303 85 241 606 256 100 676 853 925 467 696 450 90 592 825 878 736 678 297 218 328 301 479 797 733 65 980 963 680 574 879 843 860 816 413 39 888 886 575 969 40 63 761 261 516 800 233 251 552 993 911 500 449 830 741 631 17 186 47 67 720 650 530 968 519 872 583 352 671 64 997 850 635 364 340 492 270 260 271 681 55 391 412 184 234 168 600 627 387 903 268 590 165 454 652 214 627 313 222 261 906 100 331 359 482 824 521 682 84 389 695 416 43 347 684 720 177 243 524 333 754 357 67 453 440 835 476 308 725 902 672 872 890 985 710 150 304 319 821 530 869 90 764 134 252 555 877 320 587 985 887 949 916 600 337 266 432 841 254 48 308 573 277 660
267 577 352 31 24 158 808 102 885 565 804 970 88 850 476 993 268 377 464 354 722 230 954 481 256 832 111 441 572 914 553 450 982 451 85 47 325 593 275 40 31 622 554 410 696 334 757 847 797 308 171 257 709 1 320 915 842 26 598 605 717 617 510 981 128 641 632 668 700 324 52 803 488 101 214 972 644 410 127 891 431 531 149 161 390 880 811 820 333 455 593 75 394 424 915 360 905 355 114 727 66 973 861 594 731 611 592 823 764 108 395 736 62 789 882 913 840 22 231 989 789 727 969 161 81 266 427 454 7 753 183 52 291 167 441 270 489 177 120 266 241 471 671 297 342 37 724 119 455 616 2 145 322 562 339 326 126 436 875 64 485 468 790 146 584 8 996 747 960 655 685 579 435 617 848 720 200 417 873 89 852 626 264 788 337 202 879 664 162 194 989 514 899 580 626 577 733 547 786 555 305 157 56 208 366 533 130 351 699 19 543 127 863 353 207 638 635 7 889 158 529 354 351 974 929 226 53 957 810 277 530 225 688 868 340 985 403 297 405 914 409 67 857 390 979 17 946 987 266 240 218 183 812 879 703 782 182 358 736 575 118 627 117 951 372 740 68 467 843 56 763 866 784 490 187 398 23 839 480 414 413 168 988 192 855 62 681 693 544 601 794 796 437 504 961 951 974 966 270 429 562 168 365 306 30 487 603 116 72 984 994 552 755 645 761 225 890 659 978 421 581 787 110 795 495 195 845 972 33 963 421 917 152 548 43 925 257 437 667 432 282 240 36 660 492 737 959 575 244 20 159 1 227 942 469 923 538 415 474 728 258 699 832 755 503 210 831 637 209 58 304 695 1 827 640 262 637 421 636 385 924 284 453 804 228 48 313 129 754 232 622 998 793 574 663 500 484 222 386 788 846 8 935 408 809 550 179 838 37 984 411 39 18 176 262 959 191 971 962 517 800 484 345 657 210 565 976 175 904 643 992 70 67 335 507 978 63 493 913 680 215 275 430 629 61 220 777 150 302 576 888 221 624 934 76 171 566 609 931 395 880 168 70 684 586 927 833 555 570 93 517 694 245 431 955 684 933 726 306 586 970 279 748 679 609 619 610 903 738 761 839 286 233 695 666 794 515 666 891 706 837 114 150 739 450 580 170 136 436 265 871 471 708 439 749 26 419 280 775 294 57 343 900 342 385 711 195 369 762 7 141 285 438 258 408 290 751 555 972 114 714 970 47 183 32 19 96 140 415 609 299 548 449 539 719 322 512 923 732 4 168 591 277 667 939 991 331 652 194 76 157 135 447 101 914 604 151 234 346 717 28 634 560 938 410 798 772 633 937 207 164 461 132 947 542 769 9 368 599 596 467 712 17 469 907 848 993 113 670 237 434 977 192 33 104 213 355 663 952 169 226 313 820 632 600 315 684 80 997 216 596 197 601 847 457 60 185 158 69 24 452 396 771 369 695 258 260 725 676 560 274 248 921 316 361 142 511 936 371 764 883 92 957 289 142 914 271 770 349 164 527 932 760 216 783 922 557 944 782 238 563 112 851 310 973 758 532 643 906 17 113 198 417 152 79 395 102 633 123 645 368 231 646 919 78 345 740 811 350 129 221 337 86 162 459 368 525 259 248 144 896 776 642 394 792 985 818 933 49 540 230 491 991 362 477 741 353 448 124 251 548 306 725 91 519 884 472 125 750 439 80 944 743 421 204 496 44 20 493 34 802 877 190 276 682 939 35 694 213 918 662 87 641 813 138 604 540 239 589 324 654 766 680 638 693 409 514 126 580 276 948 244 945 715 715 286 178 526 156 7 932 578 805 399 765 130 926 343 583 205 912 538 655 94 14 348 392 20 239 955 815 463 422 750 288 56 582 343 308 952 630 913 55 445 316 952 884 634 74 1000 370 373 799 983 834 442 324 420 876 942 618 189 999 673 814 802 669 395 573 934 41 229 552 727 300 313 702 859 161 980 981 576 60 32 357 306 869 392 108 146 478 257 862 579 87 38 590 906 301 870 865 849 470 745 328 139 332 196 442 468 744 172 259 178 263 526 116 815 298 580 498 455 965 684 137 811 276 523 0 250 303 288 46 959 729 417 456 520 406 961 358 618 329 397 745 681 336 312 296 951 25 242 878 902 558 440 647 892 674 516 631 28 382 51 627 367 919 538 380 272 893 575 746 380 990 325 612 438 176 871 541 791 774 902 423 194 536 909 155 379 747 351 100 18 895 782 27 86 758 983 407 782 326 934 486 601 672 153 125 853 458 587 661 455 650 662 638 45 807 597 48 433 677 278 737 31 145 866 327 147 934 894 766 612 607 976 727 607 923 980 594 872 378 284 238 620 649 430 321 18 293 391 454 482 286 280 698 212 803 648 160 453 555 836 396 998 903 637 446 636 307 683 134 449 634 595 779 829 428 674 217 27 473 541 711 878 158 168 206 302 235 776 272 738 502 371 165 884 922 165 578 151 106 531 418 396 315 560 675 816 59 790 136 154 686 678 294 516 281 594 237 406 255 755 841 506 471 594 335 755 980 561 824 142 220 95 687 10 82 37 734 93 547 616 691 986 984 875 468 921 617 973 334 694 611 769 608 57 21 420 806 228 505 897 735 177 742 254 892 622 898 136 656 105 295 412 356 366 619 708 987 116 928 187 701 466 154 19 908 415 726 438 491 754 376 414 781 868 920 243 576 554 500 876 588 899 115 726 947 336 657 323 122 196 140 889 460 844 798 569 587 387 872 285 15 911 971 305 788 648 377 242 289 985 107 65 112 898 99 234 683 715 144 887 143 383 881 196 983 813 383 196 659 626 34 637 148 686 22 161 720 642 412 496 64 694 707 446 497 147 658 846 202 497 938 890 381 492 247 385 167 978 739 284 393 228 269 970 958 305 501 455 466 49 940 234 830 643 826 829 823 326 94 934 426 788 243 266 105 297 20 667 604 76 569 25 443 246 791 465 767 51 689 149 651 707 253 461 621 722 660 909 712 306 897 806 343 792 549 42 222 708 219 920 338 533 73 37 312 496 229 623 847 527 5 153 564 320 91 371 665 918 574 136 678 540 420 738 432 414 648 2 58 741 886 212 506 281 606 808 494 264 819 624 90 198 317 390 139 652 944 91 391 162 949 710 475 314 250 352 759 961 902 785 539 929 147 659 223 201 135 465 65 515 692 568 652 100 131 451 481 888 894 321 374 648 103 608 829 789 513 868 778 436 414 978 84 424 917 803 402 281 849 387 92 538 359 228 330 946 319 632 93 49 400 585 189 242 251 197 874 545 706 34 279 481 8 643 29 415 858 686 520 770 375 68 836 290 348 697 504 876 533 735 314 662 918 495 963 59 713 495 173 950 821 383 252 322 180 238 318 701 770 994 679 824 462 918 186 930 822 3 499 732 4 936 694 685 577 785 625 645 565 654 211 810 387 471 561 387 95 642 384 593 518 508 723 60 571 18 425 992 728 342 673 36 579 307 364 894 398 698 283 324 597 946 864 484 119 318 172 781 575 938 463 186 521 40 967 209 909 583 362 778 956 159 998 743 825 633 19 85 813 303 212 313 240 140 710 257 605 274 629 779 399 804 40 620 927 474 461 467 951 230 174 80 941 379 16 639 249 882 388 651 567 341 121 295 13 709 232 65 254 455 109 320 968 514 153 832 344 247 856 834 537 952 367 816 623 310 985 519 534 959 242 933 175 216 169 985 853 516 835 314 12 769 877 254 964 628 535 460 828 179 595 602 613 726 545 512 528 52 801 258 448 640 817 922 424 796 273 784 769 803 51 715 323 781 479 760 936 371 756 238 97 651 360 670 45 430 752 263 3 179 551 249 490 199 844 360 203 415 995 200 10 682 205 986 591 543 440 480 347 847 201 900 363 972 38 135 224 716 741 707 643 381 98 160 445 794 225 679 310 837 216 155 866 562 496 653 697 68 290 984 509 320 977 230 668 753 83 688 531 109 292 635 773 993 444 528 628 963 197 195 433 593 379 467 911 410 71 491 796 264 916 459 925 712 309 73 89 616 516 892 910 684 184 310 508 291 341 981 389 515 901 109 887 41 827 220 816 228 639 483 11 200 522 700 234 358 163 261 278 565 77 574 633 161 188 865 653 974 943 57 487 282 177 90 986 826 614 463 730 224 854 499 556 920 129 718 265 307 297 391 280 884 859 591 523 324 6 115 721 968 870 486 401 511 42 217 785 591 776 799 768 462 867 274 146 612 196 385 716 783 950 742 705 610 620 266 54 662 75 483 482 149 559 319 429 821 181 240 690 141 645 934 704 743 546 405 26 82 550 338 868 692 718 225 287 67 133 402 615 742 236 735 397 649 953 575 198 131 795 55 285 840 373 527 585 627 166 316 404 598 311 995 602 305 246 55 208 348 850 849 780 231 664 527 39 730 193 679 524 922 483 930 284 742 465 637 451 852 860 21 942 780 616 221 354 368 975 988 838 530 930 978 416 360 261 727 369 874 439 378 526 2 568 338 50 467 753 626 101 169 966 855 787 257 199 100
979 952 901 809 101 256 822 383 997 401 892 151 770 56 849 220 523 708 593 204 220 106 825 792 172 851 158 31 227 505 676 787 339 682 887 324 973 604 347 963 963 372 200 566 819 336 123 141 992 256 947 383 370 858 261 82 451 66 590 829 263 609 361 794 476 798 405 419 566 162 216 856 443 280 811 265 5 341 692 650 297 879 741 529 438 845 542 291 162 375 499 80 854 181 97 414 889 854 748 164 106 990 749 889 13 958 648 384 658 381 51 116 170 49 372 145 363 721 634 980 708 843 696 772 8 522 2 833 954 857 309 511 458 701 999 248 483 519 635 169 828 148 137 950 619 655 393 422 291 682 633 354 894 190 500 978 59 860 722 404 905 720 891 193 800 907 869 576 539 524 809 385 188 462 459 314 986 90 31 397 545 773 303 893 597 600 343 904 528 688 776 972 518 596 930 538 301 974 610 363 744 356 902 25 526 969 673 139 582 809 717 526 918 662 272 824 554 674 870 267 266 674 879 193 703 189 740 231 650 288 125 28 769 808 469 302 205 56 163 387 119 630 533 711 331 217 273 583 848 245 875 659 246 711 349 359 33 507 883 343 78 24 431 661 296 529 117 230 693 72 37 621 826 312 202 7 678 244 182 267 104 200 480 230 967 979 560 792 762 376 43 25 788 369 118 889 990 31 840 9 584 597 832 716 957 169 625 763 237 138 985 903 412 749 293 898 29 3 789 527 803 307 639 923 970 928 928 729 728 51 418 909 181 317 232 873 802 312 452 523 795 857 683 701 943 372 859 799 622 403 615 909 329 621 672 92 727 545 574 42 379 837 553 536 829 115 107 624 141 215 496 500 287 92 47 817 63 605 939 602 462 496 551 567 666 831 833 386 642 425 38 589 953 262 751 417 124 428 12 539 890 670 827 150 839 984 456 732 115 266 794 450 668 975 491 573 74 833 898 652 328 348 10 773 478 638 915 286 774 468 850 691 856 53 477 39 927 554 138 913 704 9 35 949 960 643 557 723 274 267 17 919 989 792 876 228 595 197 380 917 199 529 838 981 487 581 531 957 721 486 675 130 502 253 406 211 392 857 866 916 546 303 286 980 416 447 396 12 282 221 238 7 112 934 540 306 504 622 895 719 726 680 570 283 773 949 284 777 781 990 148 520 575 844 256 495 99 200 867 249 536 374 702 559 26 360 7 429 292 705 886 636 623 734 69 404 419 754 950 847 743 222 242 164 30 723 70 673 53 990 527 444 583 167 712 159 195 395 697 425 430 110 467 834 290 756 600 410 417 148 645 881 49 862 160 138 387 628 514 582 75 854 109 585 389 643 460 891 381 181 23 391 718 735 159 847 844 461 64 415 791 405 76 800 277 434 587 315 779 337 835 622 612 932 865 218 453 952 976 546 745 233 337 235 657 602 994 569 637 415 414 612 81 492 155 938 746 95 304 491 629 9 922 759 771 669 54 208 455 465 777 467 519 468 378 662 952 521 409 505 447 830 4 789 706 210 962 540 288 905 314 973 784 982 131 200 422 526 167 104 16 492 245 236 240 171 548 956 154 381 373 571 644 559 731 75 132 247 346 270 617 525 572 153 841 823 613 711 931 786 34 130 285 307 684 884 179 1 214 438 382 181 474 543 965 574 873 219 723 868 192 678 691 968 521 796 507 37 975 267 806 663 730 43 440 207 344 746 84 412 677 896 264 755 606 474 734 280 601 85 36 546 6 698 571 53 484 680 497 752 150 458 974 625 236 291 218 55 1 227 130 928 126 948 136 871 670 500 444 297 203 20 225 216 464 362 327 177 279 935 936 266 300 219 128 452 466 823 495 468 206 623 923 554 945 124 636 129 185 355 753 181 481 620 707 408 899 67 579 937 951 483 550 714 798 443 77 69 253 327 450 487 22 531 517 742 724 555 322 185 178 701 632 842 845 926 984 954 921 796 604 225 122 263 176 442 532 971 139 352 823 624 269 792 298 127 525 912 567 916 283 297 790 97 654 475 793 733 671 631 690 260 324 726 785 534 817 473 944 399 437 82 494 450 212 232 244 608 592 117 792 904 482 825 48 206 46 589 754 676 374 302 588 457 732 933 433 650 628 575 60 40 581 304 912 585 228 783 846 422 624 793 425 354 87 233 720 673 340 5 955 876 488 89 92 601 330 233 294 950 355 351 186 458 661 29 408 928 338 790 837 238 700 722 627 590 165 346 383 402 404 703 971 897 312 16 21 475 82 551 194 972 555 456 120 93 424 711 987 520 756 749 775 864 377 779 512 61 265 501 79 159 768 752 885 133 977 259 948 630 719 212 56 590 15 290 878 999 394 962 651 549 808 860 446 129 820 73 714 705 180 65 461 966 73 12 249 787 161 91 594 440 234 445 630 392 367 438 674 599 221 770 235 776 904 309 816 393 926 593 254 182 191 271 797 439 171 672 602 868 321 281 662 727 335 557 735 483 184 237 685 859 439 148 669 684 121 560 614 486 679 879 765 22 561 48 872 406 993 191 505 244 248 588 183 659 485 841 135 98 864 191 306 762 786 892 694 596 831 564 725 430 129 95 686 699 85 989 270 164 190 903 608 869 18 870 251 57 198 654 397 616 807 236 783 90 134 199 157 115 631 292 882 695 222 486 821 288 316 374 318 198 317 877 998 122 516 383 964 824 348 904 351 303 757 230 436 737 522 586 271 98 302 478 398 873 969 49 432 104 332 322 369 50 647 76 281 260 376 552 463 598 479 981 403 313 710 500 475 503 305 865 680 732 166 693 146 34 530 483 407 924 655 412 20 689 308 897 223 559 28 392 336 211 961 63 925 106 758 927 924 250 257 24 421 868 715 303 981 848 972 419 815 335 772 595 861 207 805 921 323 613 65 145 689 372 766 380 14 331 618 175 151 583 441 771 616 540 565 46 663 730 558 35 711 477 100 215 978 187 204 152 390 376 687 722 585 872 429 585 589 103 501 14 219 318 384 473 313 351 411 923 541 662 949 497 208 743 415 394 399 781 853 634 750 67 364 870 276 638 908 633 995 905 307 804 177 590 66 356 573 831 733 125 596 803 814 960 598 775 738 916 552 578 213 429 44 33 133 947 586 292 739 353 98 379 368 632 11 556 366 361 250 151 241 645 760 807 847 743 61 649 620 885 410 121 569 308 863 412 764 762 698 472 86 542 576 616 233 820 357 751 933 869 83 361 755 220 311 449 207 256 958 247 580 646 289 528 27 741 917 926 503 357 375 977 40 669 767 242 395 392 607 630 959 853 874 64 529 210 345 120 562 273 605 59 906 888 796 606 547 51 388 818 486 763 535 542 782 665 385 275 941 933 62 279 871 277 603 462 701 288 810 665 737 837 492 768 299 530 763 465 556 851 919 435 127 693 862 645 506 415 742 822 352 42 201 313 413 761 0 86 275 190 836 91 224 707 801 449 325 197 538 697 211 770 524 538 472 891 656 965 52 373 255 926 341 418 402 361 709 397 852 690 80 469 445 765 353 245 513 199 914 306 371 739 315 604 543 899 942 982 653 99 360 69 359 237 454 979 102 680 173 672 145 797 71 309 473 878 599 145 665 102 197 194 239 654 226 813 911 496 278 967 39 79 259 149 824 38 193 175 465 515 423 660 938 353 966 14 93 683 427 683 983 743 252 156 564 712 759 499 982 516 156 134 843 631 229 794 652 963 897 766 935 840 57 654 19 721 231 266 152 868 812 431 471 238 621 578 365 472 310 50 752 9 169 67 638 178 90 759 442 102 903 705 96 782 940 28 435 855 209 297 910 974 780 922 295 885 217 324 563 284 420 29 956 401 434 175 153 725 362 490 578 11 626 559 210 237 142 232 511 357 32 610 428 704 909 137 401 38 818 97 58 380 968 82 147 231 682 762 729 505 498 166 143 315 140 842 448 945 114 777 358 343 929 520 834 786 920 936 946 611 25 588 641 645 319 62 842 573 50 190 110 450 900 688 888 377 94 779 113 522 509 290 609 247 855 169 699 297 787 611 320 345 534 756 913 70 88 331 549 550 568 506 508 96 649 566 391 72 510 417 386 350 851 928 68 471 356 624 111 299 799 335 354 752 858 426 761 557 326 705 643 109 72 959 881 616 681 178 468 938 116 796 457 76 916 543 830 761 695 107 196 800 736 433 42 675 991 198 262 729 103 9 168 300 258 445 243 299 493 578 988 250 611 775 230 682 3 565 664 385 716 133 174 181 490 21 260 821 688 777 868 120 55 570 333 566 9 53 559 701 980 459 164 617 489 409 187 799 860 588 591 761 105 148 747 938 640 64 932 313 95 851 937 458 893 15 24 4 577 624 896 374 67 384 91 539 189 658 515 592 804 883 470 555 175 138 247 701 350 157 646 704 520 909 400 476 280 278 857 274 537 821 659 756 705 647 880 763 660 323 149 310 996 628 544 89 813 999 334 484 884 842 426 134 907 728 267 484 342 914 667 114 449 839 41 350 89 243 934 386 215 573 713 806 144 718 268 991 108 692 778 557 877 595 45 309
296 667 740 867 624 601 911 854 176 828 827 321 359 618 564 219 244 655 957 310 554 260 745 582 286 649 78 536 598 700 495 151 173 224 389 821 661 646 356 465 589 5 915 917 381 439 634 752 420 292 367 69 343 139 337 306 186 39 357 539 57 626 507 167 129 686 319 705 528 606 728 542 613 347 907 272 561 360 398 829 172 866 312 811 478 400 157 620 178 342 719 260 720 762 977 23 954 799 612 663 302 613 205 631 8 239 641 865 276 368 459 363 466 851 133 836 845 886 953 352 988 975 29 322 518 240 965 138 926 586 413 459 99 385 300 550 34 153 804 430 330 157 703 694 770 351 49 360 584 378 223 135 35 946 46 363 694 657 919 363 556 953 810 638 340 102 156 46 390 505 704 253 803 402 454 719 323 839 763 477 655 226 571 213 774 976 12 558 222 352 617 523 850 780 284 317 890 79 130 130 54 761 305 749 375 981 18 521 373 755 9 306 632 497 23 459 259 481 708 441 341 475 767 46 315 211 583 983 44 475 391 515 559 511 384 789 515 137 799 527 425 75 525 413 197 884 147 965 258 453 557 516 108 838 727 221 636 607 640 787 144 244 6 21 751 966 75 331 673 660 96 67 410 657 210 940 493 79 651 740 686 206 896 363 611 686 414 204 539 920 628 382 765 704 322 10 377 749 174 693 772 881 982 207 504 636 114 367 106 159 512 603 70 611 320 134 252 190 656 5 221 439 547 480 582 459 43 365 940 437 928 787 865 126 484 559 423 741 811 388 392 224 642 494 80 518 179 571 848 44 263 58 924 60 754 735 383 626 207 791 400 446 646 482 872 654 230 332 417 748 676 648 442 824 283 573 667 190 625 98 317 788 440 485 150 760 732 313 228 873 876 476 7 58 712 297 450 863 619 97 455 987 630 20 560 657 666 668 549 237 298 23 503 458 27 595 684 755 61 773 970 933 434 62 426 647 28 942 822 356 808 377 282 313 111 612 663 378 778 222 674 218 497 674 790 572 906 900 908 863 314 409 579 913 294 200 606 920 950 81 232 195 820 614 486 160 354 672 861 974 568 196 942 575 738 690 460 965 167 739 399 314 177 125 966 484 941 763 594 684 33 255 280 279 385 242 737 126 13 982 378 154 180 265 47 187 407 220 652 850 224 124 155 870 805 606 256 248 255 235 921 956 626 335 457 886 191 881 567 94 903 389 779 690 959 816 301 87 200 808 109 136 793 311 920 396 688 354 687 411 243 786 894 481 456 616 587 492 963 308 310 728 266 59 766 595 462 660 479 292 775 43 696 802 451 673 142 788 327 473 967 786 55 818 433 203 52 104 946 652 782 543 899 340 517 743 715 689 830 222 917 194 214 229 32 302 609 531 511 821 313 322 332 487 408 791 726 954 432 637 56 509 752 555 125 418 87 951 693 850 777 297 386 98 405 339 443 600 422 879 826 354 834 129 558 33 746 841 654 663 363 150 648 970 971 307 741 763 981 426 931 361 162 584 852 908 939 685 718 141 552 905 572 618 4 462 236 44 577 573 691 538 148 82 836 951 543 161 89 320 955 174 668 850 138 405 127 617 452 137 638 560 437 995 121 390 316 320 67 164 254 621 789 676 616 175 542 570 943 825 685 937 220 433 533 651 24 811 755 961 523 989 412 271 5 775 249 894 355 925 473 397 888 850 351 870 784 435 695 134 815 469 883 838 288 331 139 688 339 68 132 405 362 367 837 982 128 177 976 763 274 299 783 69 990 511 979 296 498 86 279 233 509 126 166 417 39 521 239 701 219 667 93 140 83 847 0 610 721 833 671 301 227 737 735 175 416 592 914 74 874 509 248 183 297 824 881 809 669 810 857 72 116 802 768 537 269 835 536 431 146 43 406 101 140 213 401 712 786 414 944 237 435 151 21 139 983 861 100 815 1 181 662 283 482 676 863 787 311 25 40 329 821 890 380 84 245 535 527 205 858 76 102 537 615 67 705 892 980 144 370 228 714 321 635 669 797 659 806 546 292 312 978 701 481 232 961 169 235 100 769 306 272 69 622 768 436 910 706 589 994 643 692 343 597 962 812 448 510 410 546 144 544 62 801 695 449 494 345 253 916 266 973 604 677 779 855 17 904 120 522 706 623 304 824 435 16 34 631 827 780 571 833 716 185 698 489 581 650 353 202 874 115 225 866 63 927 168 204 5 893 376 464 97 206 587 170 206 992 12 59 353 807 281 912 112 595 42 182 746 933 274 107 110 14 399 749 367 771 743 795 284 50 202 431 854 514 541 338 578 711 865 164 999 949 686 809 27 532 197 840 947 524 652 329 884 791 907 701 954 722 922 65 903 683 287 753 213 469 201 419 127 194 135 995 106 521 884 472 910 835 809 551 429 91 889 702 891 94 866 19 571 569 37 643 511 463 180 500 130 993 442 621 182 605 715 145 245 678 239 441 883 365 445 608 356 143 885 487 931 596 804 10 935 358 729 184 604 562 897 592 3 601 706 800 63 764 902 629 197 444 145 785 256 832 103 402 876 277 656 856 702 360 806 387 779 675 737 241 142 488 515 574 900 3 652 844 882 991 12 374 456 48 716 729 431 137 879 268 210 951 726 334 964 508 393 682 403 17 767 307 526 878 329 505 800 502 698 165 288 465 982 930 681 203 10 192 872 257 921 350 851 593 186 163 941 289 401 884 244 956 703 90 500 485 73 38 206 748 942 198 434 968 584 530 293 470 895 124 596 175 533 159 482 909 462 975 506 839 85 212 650 476 754 529 762 773 243 112 841 347 779 273 856 447 930 335 560 213 653 923 91 633 610 448 733 231 587 985 347 700 500 76 482 427 66 199 591 68 556 851 582 308 868 787 131 586 58 81 135 382 246 53 534 105 197 846 177 698 846 153 753 744 61 664 903 937 92 215 868 321 299 421 104 819 3 247 651 869 383 736 166 211 108 261 29 58 781 938 160 984 792 85 245 71 942 113 528 679 624 670 633 134 294 41 22 902 795 209 784 158 887 161 282 342 795 699 41 275 994 430 953 120 12 537 118 730 693 545 663 717 898 494 63 843 109 516 531 304 870 98 291 585 233 761 288 590 532 918 33 922 720 759 311 859 444 66 13 838 713 681 274 30 700 566 327 234 381 424 420 534 38 246 285 531 787 475 284 945 643 79 904 366 208 842 480 160 732 25 620 86 736 602 789 490 56 84 72 141 990 193 309 603 191 581 102 110 387 336 450 864 545 750 693 862 495 747 262 37 804 169 689 627 561 657 133 36 745 326 428 570 580 458 994 997 490 713 158 229 673 989 158 135 178 51 504 672 3 250 592 733 776 868 135 328 875 397 662 118 626 889 371 181 664 823 241 969 514 60 575 658 922 372 591 962 839 620 483 95 916 438 521 123 619 474 21 429 644 196 485 802 4 285 182 62 792 519 350 74 954 240 856 794 734 346 695 710 948 409 245 395 919 716 367 960 159 742 971 501 922 291 853 792 580 131 780 403 601 467 909 262 596 195 138 972 466 267 731 218 114 233 440 11 964 453 684 415 310 411 483 553 964 828 101 361 306 932 63 776 667 461 419 604 18 925 750 760 277 607 993 393 813 829 643 689 433 578 463 513 778 580 117 885 368 468 927 237 817 987 463 492 412 88 484 880 600 368 124 445 919 905 963 117 854 974 232 535 596 119 979 986 231 847 993 388 317 814 705 860 469 171 956 271 891 877 732 136 639 743 348 31 252 929 192 287 289 781 654 499 884 15 566 600 175 892 760 270 354 734 344 964 583 404 215 871 181 344 41 665 402 724 152 352 220 818 851 260 207 798 326 331 831 265 115 901 845 575 506 446 861 428 454 187 714 371 305 303 74 870 991 999 204 45 375 225 485 92 337 253 931 645 897 526 4 599 318 264 98 538 720 588 524 548 898 680 160 610 570 565 264 644 306 614 399 97 250 242 637 324 622 64 705 69 487 190 57 73 238 555 497 20 498 647 294 152 552 183 797 348 570 573 150 376 87 168 310 659 314 731 652 875 663 318 209 208 9 483 277 82 837 325 654 653 730 477 705 333 804 42 898 251 482 188 146 817 354 480 587 756 742 913 808 226 177 2 311 841 607 825 430 996 385 201 633 26 574 725 316 998 898 104 218 639 66 709 674 816 944 831 832 723 225 867 726 189 599 873 949 63 818 540 659 309 126 520 631 369 752 707 886 853 416 278 583 757 835 935 341 396 101 690 681 900 633 496 351 882 255 439 31 936 810 491 378 948 336 879 673 216 825 471 997 353 409 550 325 306 478 739 442 849 165 898 191 101 968 576 39 697 669 660 909 290 592 293 258 813 12 541 218 758 449 897 495 891 602 154 501 394 531 151 191 854 750 149 733 796 238 103 182 563 461 281 715 238 596 364 257 295 479 299 332 895 855 958 411 910 184 649 841 887 330 637 75 122 980 349 557 418 348 77 475 934 868 591 931 952 126 379 783 72 749 217 130 947 254 788 495 618 407 126 710 22 740 506 459 886 675 762 915
145 242 612 755 975 926 790 24 371 256 220 112 89 211 493 190 328 205 459 898 561 772 410 180 874 482 988 631 820 864 316 537 117 72 176 685 658 240 860 748 154 298 3 412 549 76 107 435 501 29 573 675 373 595 57 135 157 691 193 173 603 791 441 392 802 775 66 640 591 663 388 530 813 443 657 290 515 454 572 812 392 606 142 647 288 152 506 289 51 769 682 716 512 293 149 156 577 928 881 378 531 166 694 373 762 694 731 567 967 893 37 138 213 433 58 46 841 953 742 284 178 380 588 457 751 942 404 104 315 331 551 97 805 299 667 733 24 785 242 51 926 365 333 481 160 710 818 726 796 169 33 523 843 724 417 724 798 583 492 92 965 425 555 37 118 74 807 664 206 543 482 507 60 916 179 514 362 574 496 14 140 478 399 73 95 51 676 68 68 964 73 133 753 401 494 931 741 167 598 517 204 822 600 87 74 508 872 953 948 521 746 203 673 515 26 407 650 495 273 597 656 618 12 909 669 293 419 307 13 47 565 306 545 184 63 940 432 12 91 208 28 920 159 317 999 205 75 41 256 307 918 216 952 109 446 622 906 190 793 626 651 830 102 518 324 286 672 794 200 512 839 233 445 596 354 121 690 921 595 234 992 86 987 346 358 498 707 882 794 219 681 160 487 506 882 494 212 191 188 646 285 395 744 319 274 540 859 263 608 978 92 914 411 457 121 859 480 853 153 964 680 572 215 586 235 781 934 580 825 644 0 288 495 491 120 253 715 242 890 453 321 311 158 918 917 909 550 976 883 131 835 431 535 668 434 727 341 78 516 498 771 974 61 166 130 380 375 956 695 773 502 441 189 571 491 255 812 801 219 752 691 248 562 925 456 905 775 838 620 408 712 179 484 805 320 286 344 419 863 391 111 783 271 315 606 346 418 328 452 895 674 65 942 153 983 137 156 654 171 325 346 120 666 521 982 338 442 150 17 467 210 242 782 599 470 959 914 33 198 467 332 839 386 379 327 290 226 669 468 137 278 251 430 890 41 878 322 509 208 78 317 794 795 326 596 879 779 46 597 982 822 700 514 922 187 675 222 32 996 475 960 651 696 326 53 907 876 734 583 390 437 892 594 172 128 565 689 959 88 221 834 107 602 540 469 71 821 464 467 903 16 998 604 286 162 157 542 663 947 699 163 399 401 910 663 966 243 939 936 967 336 19 969 238 464 174 425 199 356 984 853 204 895 321 305 578 933 981 868 956 400 23 109 768 836 643 428 827 299 746 47 824 729 766 624 451 756 132 304 732 974 427 725 996 312 351 448 6 887 191 727 516 93 36 950 193 119 617 816 217 556 156 523 994 809 309 241 646 629 289 42 925 313 366 499 802 507 640 131 852 888 448 391 166 858 542 97 34 968 927 378 60 614 852 776 646 194 223 123 285 628 816 374 403 879 1 634 891 622 401 770 564 990 302 258 197 994 31 245 893 424 555 280 577 907 780 688 276 164 929 738 299 383 323 797 951 275 248 106 188 490 476 678 463 740 760 202 646 961 993 381 153 739 348 880 907 46 416 377 782 804 155 767 614 760 900 609 904 19 324 253 665 279 890 80 613 429 397 302 709 372 430 701 680 971 736 722 560 923 664 687 354 958 443 335 945 368 751 396 896 471 299 286 423 508 295 244 894 264 252 435 879 924 946 686 377 564 518 559 476 877 57 904 938 100 615 240 153 788 348 35 247 984 442 444 730 101 894 517 731 846 90 472 65 65 70 567 846 360 125 935 396 761 531 267 967 849 735 326 147 985 256 954 157 970 809 539 495 173 824 197 277 552 974 323 982 844 758 69 446 135 410 896 540 370 563 615 488 1 167 755 323 325 860 70 875 239 262 705 563 518 72 306 404 49 262 105 428 720 35 706 882 671 28 191 608 714 482 483 31 422 456 919 846 976 52 851 242 211 399 199 113 619 224 294 113 941 322 697 79 972 369 52 611 263 251 568 973 548 675 778 508 476 743 899 928 214 824 98 426 626 580 284 918 474 252 361 716 886 88 661 67 72 81 527 842 86 539 85 895 252 40 856 87 758 91 488 517 509 445 569 243 141 162 867 855 351 589 638 341 957 502 783 45 833 983 405 846 747 660 730 532 249 212 534 384 115 378 981 323 659 132 580 366 504 32 402 304 765 806 848 829 963 570 385 697 544 668 639 328 803 829 308 79 261 49 236 985 693 179 143 661 363 592 290 915 831 885 979 366 640 610 478 445 752 300 485 740 709 508 81 833 169 739 575 365 643 426 675 154 966 781 943 32 589 220 77 155 248 223 112 942 810 364 737 301 23 833 477 523 203 624 31 929 949 662 636 227 359 2 902 811 870 917 728 497 161 865 692 615 862 476 766 539 830 372 726 261 735 704 233 185 955 59 20 16 116 764 912 916 939 882 616 757 136 75 684 908 716 435 38 583 43 907 251 922 439 791 677 359 403 992 986 428 209 824 532 168 826 482 146 607 878 566 522 393 94 381 599 678 869 220 438 955 387 187 913 160 503 862 962 706 660 424 22 168 850 522 224 545 223 465 768 270 152 968 394 854 824 137 357 867 217 111 353 380 287 114 930 265 713 629 466 71 749 660 718 625 462 914 463 139 319 830 408 6 384 898 185 581 265 494 927 447 182 885 389 963 652 262 307 19 773 253 268 23 393 598 423 36 866 635 103 990 732 511 155 237 9 639 748 192 525 699 64 744 929 258 397 256 892 79 436 712 785 553 412 890 627 201 262 637 461 41 431 340 230 740 54 454 420 505 498 293 699 901 413 705 59 936 733 667 806 386 505 118 885 476 134 489 90 526 229 570 489 676 296 836 293 699 889 718 808 979 759 607 96 988 900 615 126 953 283 613 342 654 166 577 838 528 780 563 653 99 655 93 180 928 232 752 40 362 540 490 915 839 110 204 144 470 700 223 14 9 916 886 989 33 137 999 827 935 11 746 931 477 964 613 920 127 702 39 379 736 792 326 148 808 113 279 225 601 558 534 959 305 440 983 369 179 829 882 513 285 449 646 953 245 406 205 201 204 132 395 10 611 578 22 817 145 574 855 45 997 218 174 79 675 125 281 814 905 593 56 216 979 991 784 350 455 937 857 633 241 590 3 260 346 938 223 481 403 721 492 925 854 819 838 530 628 347 796 6 642 390 597 703 140 67 272 289 228 956 112 254 233 21 176 129 747 382 126 151 34 108 520 973 949 928 866 891 180 901 424 546 685 56 895 338 619 250 654 133 272 228 148 754 127 238 923 978 837 124 823 465 504 547 75 861 310 621 422 175 967 301 206 367 840 50 224 234 362 32 756 114 835 84 858 571 148 196 893 584 878 922 38 181 263 769 789 281 650 376 862 801 486 186 775 4 585 25 510 750 732 662 889 553 3 995 343 330 835 940 901 543 397 944 160 980 602 300 807 717 198 343 919 828 894 500 618 871 527 977 558 122 651 724 38 5 487 910 936 2 975 946 556 303 792 646 666 528 699 255 90 314 618 366 886 460 463 165 921 409 385 39 395 443 433 613 547 932 453 55 481 451 90 898 179 15 222 421 368 259 109 777 397 945 2 763 80 29 172 415 972 524 277 398 882 679 409 541 682 414 844 510 54 668 375 647 650 911 126 339 886 433 378 772 793 723 983 811 112 475 249 857 539 231 794 292 753 170 878 529 610 665 634 365 124 570 440 168 42 277 709 670 121 519 286 586 943 18 589 395 371 557 703 355 552 611 621 318 370 631 522 736 933 587 269 617 527 473 471 269 418 183 634 455 894 537 753 426 920 538 309 167 5 87 761 207 209 582 190 644 59 454 776 453 706 247 453 227 196 457 512 334 485 905 252 34 649 997 384 282 155 683 756 784 636 618 570 799 433 174 195 298 609 311 938 873 218 764 767 270 599 36 237 297 250 840 82 745 974 295 84 787 194 195 498 78 435 246 971 579 487 642 619 607 903 581 82 743 349 625 51 27 246 632 104 554 713 71 225 908 659 566 383 711 997 774 827 884 752 845 480 184 692 648 579 192 42 276 52 781 61 172 958 635 628 150 380 348 108 698 657 909 450 708 965 139 979 637 952 649 390 76 675 865 761 685 348 345 56 704 817 855 537 329 47 903 653 147 851 533 891 585 207 310 770 605 128 993 663 257 501 104 346 823 199 511 845 266 434 272 299 734 828 786 146 842 397 349 599 99 79 62 285 450 171 800 943 951 410 237 104 719 963 458 321 364 629 127 194 536 269 592 952 48 369 921 158 177 270 664 604 8 421 610 930 486 572 576 390 427 471 221 519 654 207 331 721 789 920 710 34 337 23 893 903 526 326 340 529 138 815 641 524 520 257 205 380 309 439 623 7 560 508 44 657 291 33 83 749 645 399 852 386 601 640 791 772 854 841 380 4 998 949 894 521 875 299 847 407 82 180 190 702 757 664 352 277 815 235 497 555 416 832 521 697 864 426 563 664 30 708 447 166 7 253 897 349 837 284 630 33 832 503 407 279 479 947
444 75 26 841 523 47 681 68 413 327 203 192 458 303 716 574 470 229 557 557 265 668 673 419 80 544 828 125 86 579 688 358 453 90 731 617 476 338 666 267 750 954 258 680 221 484 899 704 732 175 505 752 570 175 537 41 981 204 819 539 164 182 614 354 106 904 948 110 274 798 357 517 136 353 412 13 687 928 712 803 437 996 194 66 927 290 864 167 114 355 429 749 723 218 804 998 592 227 993 941 836 88 493 507 148 81 160 101 12 222 247 87 208 937 82 273 190 455 314 421 32 491 115 63 187 449 362 252 800 34 276 635 425 152 226 837 857 682 504 779 542 56 457 436 994 910 40 705 481 647 374 868 368 651 518 807 773 765 733 779 840 884 524 492 232 730 648 253 582 802 385 933 581 474 277 188 50 488 224 175 423 7 492 236 644 417 678 272 609 11 844 701 822 286 816 181 461 743 888 370 956 672 884 326 534 637 806 22 702 662 11 366 638 103 450 166 790 36 558 639 660 939 682 161 75 928 216 946 109 436 669 316 667 570 632 276 792 389 43 459 891 119 825 324 989 460 452 682 979 10 829 208 427 32 951 129 865 512 195 215 637 737 597 430 535 310 908 2 544 323 628 596 281 809 381 20 25 382 280 361 987 978 47 721 810 341 264 181 348 236 846 10 576 769 97 78 695 963 515 854 633 802 568 584 62 739 875 916 789 602 499 242 426 874 501 693 722 21 837 637 522 35 861 374 755 648 380 61 977 912 465 659 473 925 105 274 525 403 503 208 116 1000 653 816 878 177 192 552 360 946 189 554 812 500 798 593 818 991 60 637 821 499 909 391 889 422 489 192 95 744 703 444 726 468 223 282 629 429 24 89 306 381 975 652 509 108 727 902 776 241 19 637 167 26 184 813 926 183 56 780 156 623 852 421 903 993 698 896 641 181 77 226 28 867 229 44 268 867 186 138 14 233 970 726 824 485 211 419 934 868 680 230 676 353 616 7 917 936 495 908 721 776 61 537 410 917 68 706 432 534 2 466 610 80 950 424 177 409 496 260 428 654 205 127 976 266 369 968 859 468 803 509 591 427 295 314 658 6 209 751 67 870 606 674 651 482 528 797 531 469 436 694 468 40 540 126 480 51 554 370 708 681 271 173 213 597 753 378 405 368 263 563 883 255 807 358 288 281 835 524 916 743 121 44 42 189 998 822 370 712 506 28 913 567 305 475 81 822 104 804 376 982 867 720 467 72 469 84 548 960 901 445 954 31 138 692 340 583 44 373 6 9 793 585 311 658 484 192 204 170 361 334 594 195 37 652 668 969 677 535 282 384 55 419 546 970 454 993 636 256 140 525 996 917 490 486 618 189 513 965 769 738 990 764 763 824 853 985 980 654 421 389 605 245 751 844 849 631 84 417 827 916 619 950 871 689 402 487 327 769 336 827 965 986 510 539 752 97 497 720 587 88 646 113 185 313 416 617 254 45 992 256 267 724 21 344 847 180 210 361 959 129 101 305 549 563 373 462 879 471 873 961 389 532 76 304 64 278 704 620 261 394 973 345 217 420 142 357 222 588 634 169 659 392 334 408 176 609 366 371 188 782 321 796 411 713 910 519 566 512 174 540 3 620 279 51 417 77 324 172 839 993 245 962 15 744 974 897 639 421 466 455 367 624 236 889 935 598 714 458 896 983 83 338 243 538 218 864 257 890 559 598 409 473 85 322 69 348 459 620 949 444 460 548 173 119 353 738 775 472 215 454 111 280 834 438 298 675 556 367 300 333 207 12 183 442 391 340 382 150 820 570 805 564 162 537 355 998 338 471 390 847 132 126 400 116 705 721 33 269 96 315 713 90 149 774 150 98 595 798 797 897 403 355 645 365 872 745 611 535 719 544 720 865 141 97 855 767 158 100 814 718 756 928 961 275 178 997 963 609 237 468 146 415 181 583 74 61 63 961 126 629 260 206 830 332 323 497 530 921 991 351 266 142 414 820 482 281 877 864 940 764 316 619 527 531 408 848 583 634 801 101 657 507 952 849 692 103 777 885 197 863 129 458 512 234 545 923 717 848 914 745 969 778 869 310 29 399 517 814 255 322 945 515 170 698 900 722 494 56 94 231 783 714 862 766 764 297 661 312 144 546 780 880 693 498 322 970 574 846 433 849 424 429 241 446 858 942 312 58 377 46 707 365 579 165 988 52 711 697 27 18 768 346 922 414 882 235 612 77 71 306 479 953 741 929 451 219 180 880 902 304 671 584 621 11 39 683 937 379 620 522 838 812 675 282 553 211 689 402 955 658 691 926 253 768 600 668 478 103 45 652 331 725 396 764 302 142 953 542 135 973 966 841 758 954 782 300 225 735 430 318 880 917 59 164 102 829 565 477 946 125 182 36 895 275 297 296 649 393 502 912 586 978 575 70 273 138 446 652 706 924 234 749 933 708 944 863 536 866 36 498 771 476 631 258 770 232 242 763 244 195 929 300 842 850 930 245 856 944 371 555 230 505 601 615 153 547 729 553 831 38 808 186 354 254 278 721 347 711 788 411 394 942 573 972 778 927 833 767 196 935 46 797 198 967 284 258 938 615 866 957 487 306 794 19 743 696 561 811 246 863 35 792 22 529 746 20 259 71 147 9 313 70 563 170 947 894 392 876 650 611 823 797 971 159 736 533 967 520 286 275 683 120 420 607 418 254 851 629 431 181 165 883 337 72 291 655 0 680 407 459 507 85 848 419 464 358 860 684 663 273 543 628 54 780 307 846 533 491 220 282 960 696 870 866 128 793 332 222 53 917 907 239 511 928 498 35 289 230 491 528 471 336 356 255 624 507 127 693 850 788 529 925 539 537 251 469 351 703 202 601 285 908 521 997 747 538 143 743 486 520 894 271 734 986 739 784 344 581 13 562 419 350 212 521 759 441 191 426 299 382 936 66 964 287 925 356 710 991 98 241 799 981 231 137 404 539 328 864 118 531 133 356 113 477 320 33 175 639 626 625 152 770 832 980 876 662 699 867 737 299 745 699 984 221 171 490 335 191 388 691 435 389 957 464 623 669 438 23 912 629 93 647 415 927 387 330 679 457 448 369 238 123 339 761 690 265 240 986 672 299 168 307 488 980 754 486 119 380 915 22 159 91 905 131 735 43 383 766 562 682 519 746 868 643 500 652 92 721 275 968 256 428 122 226 580 881 541 835 911 181 269 983 8 753 997 355 73 938 999 963 781 808 809 767 51 241 378 512 227 373 550 921 995 534 440 323 593 171 112 927 647 342 206 494 270 512 757 407 107 720 674 227 395 773 730 206 87 135 642 23 906 823 921 349 308 157 898 936 262 443 923 152 608 34 30 60 131 241 779 236 120 978 7 992 434 471 748 637 863 556 577 754 665 951 928 977 309 54 475 644 985 955 235 285 130 470 982 502 762 884 590 490 422 211 897 590 654 161 108 147 589 171 248 894 874 629 613 837 983 190 958 154 892 969 249 955 740 71 386 876 304 649 359 357 342 714 290 302 330 499 508 853 630 897 379 755 219 561 728 71 443 344 564 451 329 472 742 914 854 137 886 626 137 577 765 574 622 18 560 787 811 692 193 860 652 866 445 534 598 965 283 308 318 675 791 483 893 543 139 55 569 840 350 361 233 652 343 139 607 888 941 288 17 719 124 68 767 27 99 151 70 624 399 813 567 193 228 523 398 806 91 555 760 634 885 213 602 988 406 449 155 672 66 191 463 394 766 677 784 392 795 947 23 508 145 55 345 720 724 895 483 591 972 185 715 634 456 521 89 759 474 992 397 518 640 994 384 583 685 174 441 399 978 434 813 176 393 224 696 300 552 857 526 922 968 979 365 814 123 13 826 264 326 862 72 1000 919 725 796 469 199 956 585 122 201 801 584 173 596 448 317 849 447 203 662 399 292 965 49 145 744 862 774 286 943 514 603 34 697 497 931 759 617 30 572 144 103 728 58 404 34 573 79 684 477 328 163 319 310 927 31 736 890 149 363 99 166 169 1 296 986 322 110 483 38 347 547 700 627 683 588 846 364 997 4 818 5 546 635 26 303 622 924 784 725 549 52 645 100 179 485 511 656 752 538 11 57 617 319 795 932 325 372 378 694 223 333 71 455 524 449 617 375 930 843 21 664 136 301 799 401 526 179 139 551 809 887 856 214 54 718 89 571 327 287 433 151 857 462 375 161 33 942 941 514 497 349 692 817 914 472 784 904 705 684 849 252 764 516 768 701 730 20 299 643 820 655 828 250 906 920 831 761 698 125 341 296 498 90 657 787 60 738 833 272 234 520 901 134 86 841 606 172 843 785 142 442 567 325 19 315 144 169 436 48 267 239 354 10 706 154 352 604 521 341 106 358 375 9 987 749 976 352 89 88 414 65 765 802 531 670 423 439 594 294 794 700 870 293 317 686 705 16 175 815 267 615 5 772 679 157 906 555 622 200 595 625 804 881 142 786 977 117 120 845 406 41 389 709 973 578 327 962 716 532 881 939 590 18 896 346 457 918 651 78 505 599 155
920 161 964 445 168 212 545 927 892 908 367 611 201 290 40 648 254 795 137 987 107 986 999 694 878 915 625 677 620 220 997 234 50 637 356 574 514 415 565 148 563 136 597 279 972 505 998 871 566 716 382 290 480 324 863 646 599 700 891 20 557 201 86 728 192 607 644 150 292 949 388 719 588 714 925 102 303 892 623 287 457 22 231 258 15 518 263 433 916 649 833 788 975 772 252 231 60 804 642 513 62 367 591 90 442 552 413 820 813 462 965 175 754 614 287 888 152 953 473 872 116 266 255 154 197 247 165 678 384 659 734 668 173 48 141 36 298 562 853 750 571 24 346 128 810 364 280 120 222 233 343 250 824 109 603 258 537 99 661 807 48 723 236 188 226 603 24 583 558 612 208 73 376 413 395 826 439 997 674 358 308 23 622 553 854 753 169 769 117 756 879 305 750 50 471 796 431 458 517 330 394 766 649 121 84 297 799 766 759 433 90 184 416 560 184 589 64 83 736 331 33 773 45 405 963 494 616 514 409 408 297 199 778 751 354 170 923 964 561 804 938 670 656 161 926 596 885 935 447 883 753 229 446 919 108 355 411 967 846 962 13 191 381 349 329 980 628 538 693 835 215 525 295 498 151 878 425 70 209 166 104 128 39 971 655 380 914 245 375 131 531 24 291 354 218 886 744 797 22 644 432 7 742 121 682 93 183 724 901 618 26 540 800 102 627 594 771 145 694 738 454 55 855 209 513 211 278 985 359 839 350 981 819 875 475 577 279 803 884 711 578 257 787 176 31 838 827 326 795 423 988 355 584 196 554 674 743 821 839 215 138 970 245 401 797 169 345 286 489 213 224 308 9 326 590 789 984 381 582 772 718 104 290 457 243 734 274 622 386 498 506 193 69 428 72 486 286 228 982 799 867 304 187 783 523 356 163 961 859 811 905 376 806 887 142 388 684 309 764 27 815 180 20 192 641 403 579 711 65 998 689 414 235 35 861 957 37 829 713 997 77 333 349 487 928 823 924 468 794 111 418 332 162 999 869 923 378 357 113 929 714 42 888 594 798 644 399 633 352 859 249 259 643 258 868 677 310 274 730 339 921 411 110 23 322 965 658 107 338 634 46 128 51 395 391 461 636 394 120 66 75 881 777 218 387 184 66 647 630 211 691 184 647 48 755 80 580 872 520 225 267 144 92 850 366 314 959 342 293 660 228 746 445 537 170 922 716 199 450 697 592 188 499 980 977 298 80 139 404 347 102 13 530 445 913 842 264 835 452 751 782 656 344 799 131 327 583 462 708 356 49 824 789 407 316 120 595 458 872 373 728 720 0 375 207 887 16 365 3 160 428 760 820 660 402 221 811 692 618 276 960 830 666 416 54 783 829 844 686 102 109 171 503 121 99 593 991 958 198 439 900 971 126 625 805 726 852 769 420 490 12 470 574 307 509 838 524 904 840 136 903 996 968 536 307 954 150 67 223 672 732 174 58 190 377 107 414 399 834 975 143 206 941 875 398 355 114 238 259 786 233 398 83 394 962 778 285 429 729 189 333 323 247 317 462 302 261 494 129 699 496 804 974 936 612 101 237 283 320 509 417 32 97 597 646 632 593 244 89 212 23 775 629 270 608 193 522 891 140 379 423 962 886 883 796 644 415 325 543 698 801 744 29 598 515 294 214 459 911 468 990 441 803 443 749 424 922 454 348 408 919 907 952 641 943 795 148 420 185 737 596 919 657 106 631 38 124 161 389 194 241 374 723 592 993 32 604 974 874 746 843 96 476 757 553 800 340 30 481 690 540 379 282 272 668 232 369 689 751 48 71 501 240 750 681 194 88 640 632 815 685 664 660 142 781 370 210 69 610 819 639 562 746 244 889 915 989 255 512 220 699 571 945 808 980 377 357 603 770 578 670 786 410 973 898 587 448 259 135 734 146 732 948 36 955 164 851 792 614 571 337 887 613 793 791 3 121 148 339 164 875 256 918 989 707 77 336 659 572 481 91 442 364 503 568 61 690 603 484 404 600 665 586 30 961 412 687 116 958 154 78 873 429 937 779 631 311 150 985 319 529 971 258 944 607 664 306 910 195 27 474 630 573 837 864 723 719 220 547 858 575 609 792 156 397 310 189 271 492 347 294 483 533 979 589 710 816 147 19 42 909 746 659 788 735 252 802 576 380 49 61 579 144 341 896 270 18 240 43 514 761 337 281 233 507 641 944 681 70 174 324 108 783 211 538 918 912 739 552 449 262 837 438 589 645 18 2 987 877 991 488 928 555 437 444 875 385 533 850 338 969 205 873 182 158 109 842 41 10 77 956 911 527 311 351 440 856 557 392 254 951 348 14 326 705 658 181 532 105 311 809 975 8 699 762 258 830 353 516 356 881 407 611 214 257 65 747 273 505 98 179 920 615 504 440 83 463 422 119 879 180 969 587 565 995 862 25 611 74 399 556 838 497 278 904 79 766 154 983 472 373 718 979 709 825 513 125 975 194 486 191 653 585 107 710 811 406 955 193 588 73 313 334 900 230 270 95 333 47 698 688 274 837 422 178 806 526 466 848 975 478 292 112 674 677 533 576 385 733 933 756 310 436 670 894 247 987 341 472 762 652 380 500 150 640 309 637 175 85 931 217 273 727 255 494 167 239 456 498 36 672 641 347 981 341 366 383 619 562 421 271 242 780 623 325 84 225 217 132 161 251 780 56 821 34 50 577 312 328 773 594 155 41 491 790 683 814 364 774 216 335 188 256 302 486 691 807 792 469 310 318 615 760 950 455 256 634 18 619 334 161 227 679 708 551 865 32 243 737 86 270 612 626 878 835 250 785 665 786 794 650 816 823 612 315 169 260 338 870 116 882 533 849 83 465 822 973 879 103 806 312 613 826 485 866 312 186 111 487 434 238 824 601 844 871 419 321 757 479 633 758 148 695 927 947 191 917 656 994 432 53 832 302 339 740 619 847 463 502 744 174 222 94 856 665 310 651 141 738 876 935 163 675 86 697 358 715 901 966 951 953 507 147 323 196 511 98 187 741 142 910 528 430 573 680 778 227 780 79 341 275 21 199 998 560 903 296 349 272 808 27 547 122 962 907 569 946 106 726 284 508 394 36 425 63 729 35 716 501 200 606 710 504 818 396 970 692 380 822 479 100 366 683 250 621 99 248 662 427 628 468 628 664 328 449 781 605 585 166 604 309 105 899 91 353 826 793 309 775 728 68 749 299 874 424 154 970 242 159 274 818 398 156 699 485 445 720 232 327 734 706 64 717 898 157 917 986 535 250 101 213 361 372 723 401 99 788 778 330 780 5 378 265 273 895 766 776 36 535 91 992 457 188 160 266 736 253 447 332 448 288 177 768 540 435 58 700 657 821 785 133 453 461 336 521 365 663 660 763 338 804 594 273 521 671 633 355 871 304 732 360 710 865 47 176 291 155 598 967 166 313 956 934 314 139 157 301 474 470 692 276 93 96 117 724 561 145 90 405 380 544 262 844 18 459 478 511 149 971 616 269 194 731 259 897 46 390 661 177 905 81 260 709 999 784 481 464 447 528 426 467 235 400 40 244 788 412 516 542 397 115 276 374 629 673 364 817 304 171 657 368 867 609 738 483 494 30 72 669 685 160 247 305 906 59 220 182 845 678 672 495 145 828 964 358 608 536 53 128 146 458 277 453 991 570 837 220 935 234 972 44 123 4 192 38 619 300 789 331 158 229 529 136 723 314 771 930 92 202 341 342 842 662 780 365 607 212 724 954 125 134 655 525 938 940 67 422 285 559 661 906 973 52 788 319 218 451 218 838 760 950 987 936 180 532 670 111 867 433 453 219 525 466 428 371 850 725 111 42 379 221 175 633 374 703 792 204 913 216 956 11 549 370 564 549 117 698 536 638 372 546 878 460 124 408 414 211 515 55 258 902 634 118 517 149 878 752 228 289 46 541 132 836 804 76 376 933 753 581 875 490 233 539 887 477 151 704 80 711 414 548 114 883 70 857 906 696 304 624 703 676 716 981 437 880 118 569 533 317 581 748 114 190 660 379 661 862 825 887 874 205 228 617 807 175 68 82 608 6 868 361 190 702 687 203 528 893 490 491 433 232 213 765 200 200 436 932 863 739 224 17 273 567 325 28 438 164 865 7 681 841 130 93 568 931 14 407 737 832 706 602 91 915 557 757 422 456 963 654 740 268 39 284 847 441 714 283 527 87 584 21 809 437 378 812 789 653 891 246 218 362 606 206 834 130 162 323 872 772 57 976 929 106 595 277 829 769 818 876 103 564 407 667 698 519 390 929 217 101 284 598 909 518 750 403 43 242 466 154 824 167 295 326 743 393 802 1 47 996 287 957 861 721 769 419 174 890 989 550 669 67 381 831 237 712 274 426 126 949 263 773 33 808 204 123 26 434 94 363 903 722 354 701 608 939 244 510 704 942 945 858 885 845 930 745 60 153 356 172 561 927 951 57 836 908 930 482 50 443 933 534 64 127 130 421 823 860 116 493 33 978 25 648 746 635 824 767 469 937 348
4 954 515 974 895 581 64 849 576 468 657 268 777 876 605 71 645 982 309 422 639 38 538 391 862 913 545 100 599 130 511 570 338 744 150 217 334 774 618 513 71 601 807 350 638 462 457 284 452 358 228 701 927 536 578 762 848 304 26 362 669 559 727 239 967 290 994 995 337 257 907 820 934 397 574 609 111 879 882 848 282 693 304 702 812 337 336 331 77 703 346 918 97 220 711 227 823 453 169 451 619 234 869 80 11 672 898 784 582 940 922 411 28 273 575 815 403 573 853 996 117 932 53 54 433 526 371 367 364 609 441 595 241 225 305 536 405 456 642 393 508 645 899 254 312 80 723 123 569 390 779 459 958 269 438 661 164 237 834 636 627 460 161 978 797 539 454 627 380 739 740 15 295 446 966 874 106 506 559 726 285 365 461 906 23 120 534 127 565 838 224 881 871 836 488 874 460 650 858 810 795 585 387 240 442 625 581 470 772 780 896 359 250 135 446 785 236 37 465 235 863 970 247 608 216 224 235 497 819 431 673 174 656 831 76 103 865 472 370 933 682 150 280 632 951 693 174 409 978 802 266 611 524 892 389 992 256 527 187 195 802 662 678 222 440 340 239 698 829 743 778 565 147 597 215 366 643 521 253 738 955 61 733 661 135 958 445 907 831 118 310 941 197 592 311 796 58 151 121 540 458 416 814 752 248 120 646 326 745 63 532 101 636 677 199 709 770 539 109 456 485 637 291 275 468 81 252 728 453 790 47 194 604 940 339 743 95 438 437 357 315 800 665 354 459 432 708 560 321 494 671 697 539 794 704 825 975 548 490 970 717 599 905 402 591 119 306 920 137 381 713 294 78 824 189 153 292 365 348 857 746 320 29 390 274 11 505 437 314 713 839 731 172 657 703 310 660 403 969 942 240 108 259 879 487 848 617 332 416 690 179 582 151 997 435 759 890 55 84 458 171 749 98 476 683 971 385 253 211 427 35 248 424 305 924 996 509 563 129 99 685 334 598 283 735 558 410 45 952 748 628 157 163 321 672 444 255 971 243 122 443 425 999 944 31 35 317 697 763 165 654 5 190 736 901 796 464 127 979 760 2 242 113 811 595 144 640 373 494 591 929 681 750 327 262 29 50 160 971 627 3 638 993 213 177 21 37 543 513 50 921 329 273 573 104 145 980 605 343 711 401 607 549 568 710 297 166 64 499 166 152 367 675 730 756 594 631 308 124 831 724 905 606 240 760 750 471 489 889 825 91 427 233 624 835 602 63 696 855 753 101 453 316 432 480 748 720 28 888 484 116 153 382 559 984 766 492 210 345 466 92 264 473 416 531 465 204 781 476 703 847 282 981 82 903 852 923 765 597 780 623 396 231 265 957 102 472 299 198 8 432 248 537 860 616 656 133 280 30 716 324 337 757 698 659 572 49 134 267 456 973 964 726 17 830 605 222 721 192 313 10 999 361 567 36 471 9 411 838 765 20 493 357 632 55 683 749 867 947 764 130 641 297 506 69 971 747 616 836 346 767 54 651 716 57 187 667 557 196 689 180 653 395 195 181 679 891 787 400 691 332 570 755 832 318 328 238 527 637 183 70 997 206 261 261 39 381 625 107 615 60 267 587 215 906 812 939 79 972 437 634 84 90 420 722 641 586 686 159 653 837 734 570 850 943 796 271 822 194 271 272 560 881 186 131 922 977 75 369 244 517 913 965 92 666 439 158 494 218 29 93 874 230 403 193 86 817 702 546 279 427 271 411 322 413 605 791 243 347 22 992 441 780 159 202 682 355 872 593 874 991 614 18 998 691 505 288 738 867 458 425 241 87 631 201 80 917 118 622 227 360 977 852 711 893 311 832 172 592 74 615 488 900 120 122 982 100 605 959 632 561 80 787 258 408 707 590 885 359 61 417 918 931 287 730 937 818 794 7 592 383 867 466 33 299 212 611 474 737 787 220 868 697 2 330 74 155 551 868 203 168 714 738 284 680 471 12 218 883 321 397 974 406 47 706 152 153 346 384 312 522 577 982 152 521 136 303 558 325 473 600 76 942 199 254 819 603 956 523 371 649 20 390 203 447 26 373 360 118 228 695 893 368 770 954 391 610 602 450 508 816 124 426 435 498 779 289 17 949 146 718 969 821 907 134 991 349 16 773 819 24 130 497 698 335 275 897 490 402 105 85 12 648 806 925 307 123 526 913 838 404 655 798 220 609 808 388 287 434 352 765 764 301 508 436 404 653 921 963 900 564 149 203 220 707 402 790 870 17 42 506 103 99 6 833 792 709 282 699 683 520 660 294 621 105 251 39 850 278 223 126 665 514 423 983 59 182 221 677 646 421 271 902 915 580 821 258 279 331 970 363 800 962 553 566 433 754 14 394 826 563 235 633 625 804 256 79 870 998 108 926 110 870 766 88 712 479 696 716 284 930 569 284 541 114 893 86 306 626 72 81 323 799 362 886 729 140 703 762 773 223 979 351 305 933 95 428 718 173 355 602 9 758 526 785 617 625 699 894 3 877 135 132 491 275 550 322 274 300 477 544 686 431 847 577 344 813 369 478 634 844 114 904 617 375 52 944 706 996 415 516 518 512 14 281 801 588 926 810 70 22 84 786 279 771 788 809 799 693 559 970 315 694 835 759 253 83 217 19 479 729 735 463 173 377 891 554 835 953 37 519 145 568 434 112 791 629 982 221 424 183 313 165 424 822 209 664 873 739 519 748 422 415 311 507 900 213 505 143 96 496 424 232 485 526 562 689 332 108 203 820 230 54 598 937 367 178 106 784 64 209 966 56 237 843 52 96 877 705 902 572 902 48 524 16 909 313 211 775 381 518 902 632 370 644 192 556 694 596 810 67 458 474 7 8 804 52 321 824 554 579 404 246 804 407 644 396 234 449 229 800 553 613 677 594 472 144 734 409 973 200 349 13 84 541 362 620 424 663 28 878 6 884 91 263 784 803 647 1 511 73 538 145 590 217 251 293 954 148 490 51 137 149 279 845 328 320 359 573 801 728 648 333 202 808 388 661 497 162 167 540 975 59 194 542 426 985 133 553 659 451 244 307 209 219 590 584 744 74 567 120 180 781 203 308 115 102 488 170 326 15 9 481 829 34 613 621 492 270 712 652 468 909 125 696 627 801 214 961 590 25 355 386 56 742 721 354 290 585 806 752 700 42 35 612 227 956 116 6 482 940 951 857 49 849 892 44 79 960 635 533 413 647 307 356 36 527 86 589 913 75 479 127 283 489 104 210 155 61 807 154 212 503 705 607 980 502 899 399 770 932 73 0 632 914 712 119 615 141 559 245 676 850 307 543 864 176 157 915 455 110 479 103 958 326 833 736 359 323 26 918 283 702 854 398 970 558 42 935 878 475 296 662 21 794 924 82 170 557 775 412 643 551 845 827 113 207 467 892 958 46 977 670 112 277 982 283 267 414 537 366 936 21 911 234 797 560 842 482 425 422 458 788 457 393 608 510 154 732 12 287 609 43 770 910 865 567 805 500 24 624 510 826 939 327 630 225 809 715 133 276 625 753 626 419 676 783 337 555 848 535 857 846 141 229 27 290 915 365 983 874 162 876 306 721 399 743 700 94 650 668 718 714 507 467 348 552 797 160 642 298 98 686 415 184 355 768 279 719 326 501 226 205 909 789 653 227 450 806 164 946 402 751 228 744 323 279 253 854 287 392 81 692 621 793 960 842 191 741 805 761 830 764 2 14 178 528 407 379 121 583 371 986 773 66 434 378 114 712 769 491 342 774 497 700 209 547 99 948 273 851 462 186 852 208 531 341 868 989 770 27 549 439 645 456 276 420 846 840 837 841 252 866 218 352 9 976 179 493 244 950 62 655 930 974 782 887 666 860 582 268 797 919 906 504 471 296 763 128 235 856 506 391 323 367 624 329 81 486 675 470 295 872 71 40 859 138 889 68 251 684 522 681 945 455 201 72 205 372 19 115 111 469 345 941 403 5 977 687 955 928 375 550 272 142 919 175 344 32 925 964 242 676 155 782 519 885 806 945 261 674 728 80 485 873 880 89 560 608 368 328 551 734 534 936 540 796 273 188 649 237 304 244 269 864 130 340 711 212 497 614 602 725 819 859 587 195 325 641 982 792 463 988 677 38 525 529 625 319 479 214 9 990 288 815 512 251 131 908 153 264 576 376 968 430 383 916 651 483 63 286 587 226 769 911 118 968 812 418 601 571 571 167 286 444 949 249 367 462 721 191 87 185 82 879 13 374 280 688 86 257 996 353 897 805 72 825 146 811 616 448 18 495 240 265 649 828 900 156 679 630 205 698 16 880 685 362 477 344 334 536 467 650 34 766 71 269 127 33 954 769 801 601 784 429 288 139 900 658 820 146 676 45 130 65 989 477 136 358 596 562 317 635 115 41 266 995 304 125 9 342 279 525 205 350 631 997 687 701 566 423 596 938 163 912 826 861 231 530 216 136 143 875 640 690 511 731 999 242 690 776 231 302 592 679 379 920 253 987 230 548 688 260 258 62 24 157 793 484 533
26 70 216 667 543 976 271 703 982 195 829 752 120 261 225 646 765 104 355 694 741 784 469 58 823 964 297 671 883 288 895 258 368 679 57 619 47 32 491 748 612 986 641 606 563 556 817 475 801 987 958 525 167 879 997 70 666 209 590 894 722 563 644 300 743 785 987 101 221 915 547 918 496 379 862 395 276 952 795 437 611 220 3 272 377 198 602 763 266 24 273 209 696 331 891 517 885 651 234 581 44 604 249 949 609 349 785 49 438 51 22 543 337 264 180 660 235 744 661 769 317 663 937 940 451 627 464 845 97 749 414 775 900 44 25 539 614 782 523 742 154 895 727 879 787 374 750 156 633 303 228 947 589 636 845 12 117 470 756 781 576 803 332 576 583 902 978 128 560 749 810 270 277 199 983 840 93 436 744 805 924 645 245 431 882 607 830 445 33 877 415 765 110 709 56 812 486 597 8 356 642 673 179 229 189 389 800 561 764 434 975 163 323 366 187 534 9 701 157 180 847 93 143 181 916 281 660 184 943 499 534 687 424 87 837 193 19 556 223 987 378 604 572 860 728 682 345 690 128 749 947 581 939 14 665 822 448 862 938 761 425 475 751 147 586 7 742 565 447 647 168 438 369 259 878 140 319 518 316 514 361 382 887 125 28 685 335 689 921 770 433 371 570 503 299 399 288 558 209 909 454 623 226 379 812 908 698 14 262 539 599 247 171 525 27 504 155 690 0 814 615 484 540 41 561 786 328 829 705 267 356 608 493 872 15 866 525 78 848 265 709 157 231 889 831 770 889 715 122 873 510 454 577 849 7 482 476 766 875 44 595 78 213 456 255 652 807 308 556 167 679 695 601 372 813 41 175 868 664 354 569 164 101 200 240 722 402 25 292 662 579 270 372 107 846 371 294 77 408 377 184 670 96 862 545 581 109 72 229 335 21 642 138 253 625 606 693 683 792 515 119 164 965 818 278 603 428 677 307 805 991 458 558 58 607 226 683 905 480 22 562 92 446 95 828 280 65 937 31 501 370 981 53 267 617 337 834 147 382 443 901 736 994 888 740 169 999 472 366 307 349 651 139 752 904 782 127 518 48 688 681 532 854 786 186 685 87 868 490 745 32 296 212 240 352 618 910 465 98 532 78 166 920 664 634 11 426 555 95 954 466 555 113 288 850 944 648 725 638 323 873 869 125 402 62 704 84 130 906 592 881 770 912 211 553 357 24 762 511 779 803 231 855 133 70 352 594 626 659 293 780 431 477 821 253 797 840 369 20 415 257 71 427 968 546 910 632 604 730 628 876 954 898 647 720 204 142 273 791 214 185 608 502 768 429 214 241 549 724 679 385 795 498 778 600 641 238 273 691 116 520 575 162 917 460 261 419 675 759 234 437 968 201 375 99 615 399 193 528 272 736 395 737 677 303 17 945 907 105 207 453 150 260 75 858 40 444 739 145 232 254 754 360 724 573 327 605 84 400 139 326 105 542 161 950 623 405 393 300 617 593 225 909 586 597 605 753 680 890 43 247 620 514 271 849 767 777 953 386 672 192 403 108 245 712 146 389 465 363 258 79 968 89 651 82 961 85 708 445 305 686 369 265 137 874 647 347 326 778 384 822 451 252 871 479 112 130 962 379 371 474 218 341 653 598 207 364 380 298 222 739 728 264 262 860 175 986 90 544 204 592 894 658 510 825 294 258 832 55 251 18 374 868 879 789 76 318 280 282 723 713 443 531 105 917 125 530 13 380 741 487 767 933 645 992 344 457 910 220 536 568 735 668 18 995 289 191 681 132 87 409 590 596 120 953 377 458 657 267 509 517 464 251 834 195 945 66 212 886 518 608 453 967 945 832 752 657 868 794 626 566 280 606 110 420 676 580 733 169 123 509 351 674 936 450 67 468 299 77 505 50 892 61 412 500 468 76 505 207 657 505 851 827 381 782 523 934 534 174 552 149 952 711 412 776 997 940 814 692 591 952 391 177 39 205 416 135 1 90 764 381 789 716 831 112 696 329 975 610 780 434 167 147 544 52 636 537 716 701 47 449 895 296 72 467 549 259 303 925 643 919 354 863 479 134 724 59 132 663 457 630 12 779 311 839 152 959 631 230 180 799 20 313 852 620 787 684 829 283 757 926 286 287 492 942 213 452 470 979 172 439 361 806 662 836 188 324 544 678 710 334 716 243 199 680 235 673 865 518 534 391 55 819 778 293 587 507 14 327 42 767 394 196 706 856 623 308 131 6 828 269 722 703 586 816 239 158 260 141 755 383 749 755 64 669 908 588 838 867 161 42 172 321 856 757 626 495 494 118 576 865 566 72 579 137 765 121 6 475 476 763 242 393 817 88 550 261 157 462 407 515 843 775 329 351 833 459 491 485 425 114 648 115 256 820 962 972 315 304 371 339 651 818 117 761 913 971 278 236 288 421 86 723 244 272 749 416 176 861 724 133 728 985 152 395 862 688 983 489 778 286 129 748 374 163 573 38 828 200 122 870 351 367 235 623 402 353 60 749 71 250 287 284 904 312 803 552 785 536 578 401 282 970 349 197 909 214 427 866 655 706 105 181 293 69 334 388 763 758 356 629 832 954 972 75 408 11 478 398 933 733 348 655 776 710 755 929 381 280 527 246 218 407 614 302 940 210 217 647 494 129 384 463 846 54 620 857 607 203 94 233 443 217 102 58 580 541 840 508 934 567 962 146 138 40 894 83 232 60 252 483 562 841 821 343 715 41 734 484 826 766 591 574 118 714 576 49 699 71 337 160 596 152 508 859 31 204 38 392 425 396 271 964 957 291 640 687 731 499 636 927 42 165 998 211 384 768 819 478 453 188 250 587 970 653 774 100 582 431 529 631 204 907 915 309 540 222 741 176 639 330 878 301 235 899 40 436 757 331 902 333 47 735 142 215 513 51 248 315 487 654 293 4 113 941 769 584 352 902 601 111 506 976 476 788 189 984 736 232 399 178 611 732 752 123 908 244 693 677 218 342 608 555 839 404 381 455 504 824 519 973 928 148 102 903 975 10 198 772 59 17 447 675 426 183 967 989 783 784 671 526 262 410 519 274 481 153 73 104 105 747 934 290 750 949 783 619 424 930 804 237 606 519 953 199 36 124 530 67 876 963 66 159 204 651 298 190 858 350 280 649 974 932 460 627 905 166 998 86 454 417 183 581 950 961 679 418 649 310 984 914 376 908 161 559 996 45 937 74 925 969 708 30 341 717 521 164 468 968 998 173 147 12 212 94 918 809 892 671 554 843 423 549 510 441 311 996 94 365 274 14 367 305 904 91 809 667 346 575 293 358 873 344 87 700 962 208 939 640 114 403 446 268 485 770 804 894 173 935 700 990 579 456 733 695 934 172 296 527 238 322 943 844 2 715 74 348 423 977 594 662 435 721 335 718 450 13 749 793 286 635 853 946 131 690 43 798 714 376 933 955 811 539 775 708 484 538 710 325 955 306 656 373 587 371 461 578 891 126 727 689 253 697 946 802 544 29 829 320 500 616 367 161 688 516 2 116 673 762 970 685 987 422 320 242 11 913 121 470 256 336 894 107 932 263 733 387 592 738 416 603 281 144 998 340 731 585 476 34 331 988 758 270 454 150 791 285 215 851 291 981 766 218 102 435 558 993 652 359 780 884 169 621 33 501 220 821 580 628 25 915 358 503 772 512 35 725 602 805 911 151 355 16 244 472 212 672 829 239 961 769 736 522 804 808 121 731 409 582 224 2 863 494 410 771 277 550 424 896 798 624 656 746 435 63 849 156 924 956 356 726 364 442 579 960 965 461 106 893 549 202 382 46 57 704 452 650 751 64 595 797 950 911 316 652 538 548 676 752 852 852 573 36 862 571 572 524 393 473 751 613 793 295 532 923 357 745 541 636 261 702 419 275 943 23 997 760 985 622 905 506 358 430 795 838 303 626 473 481 669 931 802 482 886 374 481 497 718 504 464 643 30 948 511 918 687 783 85 81 688 639 601 796 713 80 104 224 680 811 297 136 5 814 382 440 211 944 500 699 169 754 856 465 770 781 269 676 568 564 784 513 81 928 914 936 624 533 647 591 201 529 930 790 93 869 878 248 9 411 786 354 371 645 559 773 500 170 867 182 104 357 143 406 267 43 706 289 976 413 314 281 947 637 604 314 362 826 787 557 737 488 819 106 496 974 159 872 970 532 689 565 12 786 277 835 864 554 360 92 213 39 76 646 358 394 507 311 697 346 960 871 940 962 365 888 852 492 179 140 334 905 724 966 87 198 460 68 783 719 689 864 404 35 199 815 683 443 63 423 222 694 745 957 913 604 102 375 997 729 318 980 992 774 363 922 319 131 856 103 25 37 934 892 738 256 142 833 553 682 95 432 661 842 879 804 170 206 229 5 47 670 153 362 416 412 469 219 183 338 635 877 94 73 963 734 898 618 291 193 11 227 576 535 419 707 772 1 159 998 657 951 813 853 952 390 671 521 495 384 204 397 342 102 24 279 448 897 938 879 216 194 656 880 90 656 829 551 364 471 16
867 271 226 373 594 637 835 485 65 609 294 148 378 117 433 294 472 132 649 414 56 449 563 440 622 370 801 943 564 81 770 629 943 159 583 36 398 971 987 868 786 586 757 153 304 770 717 849 199 868 440 674 913 488 803 901 129 784 766 789 653 901 610 24 311 175 203 716 402 539 602 443 509 998 340 473 721 280 468 98 751 783 385 131 425 359 919 966 187 585 788 997 5 355 465 521 183 141 236 660 27 697 558 250 286 270 388 129 342 841 601 385 338 844 86 189 618 136 833 165 168 85 346 9 68 470 899 96 57 240 570 784 401 967 845 364 651 144 503 908 896 360 544 54 762 65 688 509 776 495 636 601 846 410 76 552 668 871 869 870 638 782 834 940 432 439 752 71 731 145 972 600 15 710 619 731 172 76 826 544 152 78 352 443 343 982 517 334 329 970 929 603 88 831 660 796 64 620 204 789 557 249 683 144 295 304 749 319 89 389 160 425 350 559 626 204 97 983 989 302 922 840 339 856 642 296 225 326 424 577 753 589 888 894 277 810 101 806 765 75 345 658 588 374 408 900 882 13 444 349 202 958 740 653 745 94 814 87 46 493 811 504 904 201 72 342 750 905 170 612 713 248 220 640 809 547 866 617 228 501 434 670 893 170 367 635 822 436 213 245 423 295 718 291 781 601 237 105 561 82 79 100 976 518 148 872 305 876 331 959 18 701 430 432 363 342 169 236 298 716 641 614 320 287 783 638 192 654 992 132 531 499 543 433 104 797 397 438 975 790 999 306 130 454 864 746 317 912 328 827 944 349 9 529 77 986 883 257 128 671 110 502 691 782 108 180 482 911 120 106 415 61 704 611 671 64 306 498 533 139 556 498 526 745 31 670 73 732 457 329 255 414 232 710 45 826 629 650 206 259 511 794 297 366 912 910 395 67 359 991 336 348 785 684 362 47 879 121 842 315 663 871 189 59 921 290 589 417 248 355 715 74 903 925 507 294 967 68 214 729 946 575 276 647 37 195 209 537 700 691 396 443 467 742 50 870 386 816 633 146 24 171 466 877 710 122 986 376 645 737 686 250 675 161 596 33 132 19 474 239 741 113 426 735 126 865 746 944 817 79 446 583 895 148 695 899 173 661 452 930 293 926 287 478 971 771 836 455 292 236 729 713 438 834 728 614 603 954 36 402 598 710 628 247 205 561 706 375 599 39 393 360 703 615 154 750 829 716 613 85 299 787 966 464 952 349 979 690 506 27 131 812 965 283 572 812 820 364 190 183 207 350 560 462 249 77 685 953 576 154 478 848 889 225 763 580 960 919 997 697 580 671 708 158 243 716 875 781 389 335 210 605 327 480 805 265 621 611 459 914 539 316 568 571 815 392 959 582 825 408 321 663 578 368 887 721 177 681 217 260 802 654 648 417 871 707 333 6 515 885 100 999 982 329 28 396 760 268 916 846 238 158 851 393 759 146 529 261 42 447 365 56 804 618 188 52 99 703 442 488 309 651 607 3 643 278 471 463 566 95 951 645 271 135 80 459 422 822 790 147 739 101 266 188 764 358 861 885 795 929 927 885 698 97 868 148 945 274 252 321 87 859 67 755 22 450 863 26 421 327 74 996 431 569 390 532 994 853 134 567 115 33 880 640 58 298 332 844 373 205 245 861 778 884 284 330 251 926 111 649 257 495 427 600 733 91 897 94 937 497 551 368 747 52 702 23 469 783 575 804 742 883 145 89 562 722 470 568 52 128 400 943 680 978 233 55 497 552 127 69 112 949 258 850 584 489 954 374 939 771 463 339 483 228 197 73 499 577 405 344 114 488 78 622 96 625 734 210 290 831 171 295 512 570 553 389 582 319 369 25 978 593 615 802 59 591 181 730 624 212 487 520 858 251 167 764 4 390 532 946 777 895 988 159 707 829 552 217 451 212 735 581 383 444 453 82 280 554 854 967 574 916 963 211 262 378 865 77 122 398 322 750 518 797 318 635 246 326 592 832 404 815 816 359 501 941 931 555 71 874 105 734 524 853 231 664 724 593 341 134 473 177 652 704 510 394 682 278 681 233 639 169 98 950 93 962 291 31 477 934 420 592 667 475 616 473 723 679 62 767 890 603 918 459 958 976 166 722 377 918 208 984 455 285 240 511 980 988 687 373 926 923 314 840 535 267 955 778 364 410 930 947 485 673 158 134 577 343 269 189 843 983 136 110 744 485 554 874 684 825 315 729 732 667 657 291 862 833 121 491 885 337 7 804 923 404 267 172 49 452 94 249 416 900 810 20 406 921 95 469 175 53 229 454 516 726 665 630 541 483 54 134 34 28 736 176 219 544 182 112 984 377 849 196 40 884 178 959 924 714 380 221 14 917 344 414 324 965 640 184 347 158 748 606 417 668 414 629 692 923 807 861 872 421 591 238 970 170 925 111 70 695 66 858 16 701 831 28 656 872 325 503 308 636 180 918 124 361 730 50 498 520 527 389 125 203 144 620 716 906 878 528 855 170 381 259 155 138 608 474 191 23 418 905 312 812 934 959 714 964 349 853 545 692 260 866 540 257 153 709 435 530 754 340 808 83 658 789 585 561 873 619 832 588 103 902 436 993 784 661 1 390 876 662 279 308 962 151 800 904 163 959 909 182 586 294 852 347 774 615 590 157 356 73 479 631 195 324 194 168 25 609 161 678 116 642 772 596 632 759 61 970 920 138 792 161 722 568 384 842 914 656 196 476 839 287 186 103 313 505 555 358 550 247 991 125 956 623 494 321 119 539 165 94 806 339 244 466 530 53 593 536 755 214 23 738 374 863 902 607 162 788 957 694 413 753 43 869 719 437 947 655 664 415 505 709 637 801 355 508 254 950 227 191 670 832 573 771 39 324 491 949 265 75 490 830 508 585 600 236 411 66 859 58 565 285 523 55 725 219 26 11 437 407 270 382 288 884 3 140 942 832 460 667 886 333 443 250 935 58 481 261 796 573 797 928 450 800 985 77 407 359 83 125 81 731 853 190 323 400 917 129 449 981 521 10 726 768 140 39 382 998 222 359 143 507 372 748 366 777 48 456 357 355 973 438 768 795 353 184 412 796 856 951 370 727 581 57 185 11 938 953 456 336 283 282 677 892 159 771 224 828 961 976 316 783 215 906 41 186 823 371 486 709 606 115 419 648 791 673 461 357 30 204 448 291 605 304 654 902 860 490 995 259 676 717 928 384 296 821 281 570 705 74 223 283 850 920 376 250 117 547 756 531 737 245 769 632 147 305 891 775 230 733 261 353 631 672 371 749 609 965 964 135 242 731 898 491 289 548 107 687 911 599 174 28 139 209 20 419 547 269 941 342 326 841 701 511 579 1 514 76 612 894 464 634 662 704 35 965 91 811 915 539 429 614 673 959 623 947 630 53 301 93 537 585 727 98 782 353 974 42 617 205 198 316 141 903 480 513 949 982 282 465 92 320 200 240 447 867 179 490 789 594 375 33 779 887 184 181 275 17 492 50 55 261 354 939 221 7 522 214 525 365 905 203 799 304 620 814 123 149 33 456 968 20 775 930 476 591 787 661 241 121 44 97 604 291 513 497 409 253 156 353 936 665 504 46 644 461 821 864 907 557 360 299 743 773 32 473 150 615 627 705 793 797 738 210 813 245 212 154 307 403 534 841 84 896 678 77 19 427 661 855 892 168 647 158 693 904 8 365 51 477 933 859 176 429 993 219 500 363 953 826 82 69 819 680 146 17 454 773 798 251 625 91 587 414 841 840 273 207 0 935 711 872 263 793 771 6 720 438 830 90 549 517 445 61 844 916 969 569 21 228 488 625 502 812 118 156 253 875 884 141 694 873 53 974 149 183 828 913 812 786 268 610 138 473 758 420 548 304 250 521 392 805 870 246 264 876 894 810 496 300 571 565 335 169 614 271 47 522 285 922 201 905 773 663 348 314 932 446 17 212 998 670 439 525 63 638 137 931 216 133 259 401 857 568 767 954 940 143 256 190 239 681 410 163 699 954 351 572 983 493 29 87 595 150 38 736 462 58 634 64 272 645 697 885 611 706 218 819 11 775 334 144 874 155 493 225 794 377 106 572 901 332 838 324 646 81 669 699 135 6 837 790 13 992 908 22 679 748 368 796 696 660 337 851 674 729 278 378 164 369 840 814 780 789 546 329 10 836 428 355 877 491 990 35 387 324 495 95 709 898 659 823 90 581 109 598 519 958 489 632 910 706 689 854 569 515 274 696 142 350 247 331 900 85 379 129 881 31 403 884 6 766 475 852 542 104 996 851 2 45 69 211 761 826 948 946 391 535 300 640 75 630 528 313 520 533 235 865 458 649 60 468 394 466 484 331 981 389 302 104 330 647 12 139 672 151 399 806 536 965 655 276 848 58 361 848 113 111 977 562 151 976 157 345 319 713 133 205 358 16 303 761 85 408 441 217 559 601 597 582 211 784 950 306 712 209 847 134 310 788 567 989 818 242 538 465 102 45 666 218 690 522 827 139 635 930 234 942 193 517 650 215 906 505 824 332
340 441 563 887 77 631 870 587 203 998 4 416 461 642 114 387 211 488 202 386 637 992 878 921 667 866 446 973 524 11 44 843 622 249 664 567 66 636 5 29 482 690 908 514 542 864 793 65 709 737 529 435 630 427 324 444 386 391 91 828 134 904 425 493 844 207 907 132 456 155 771 386 952 461 518 588 543 99 131 339 294 987 441 874 922 543 305 943 498 930 423 506 987 172 209 621 688 201 977 200 21 904 393 59 737 277 483 899 303 926 511 906 474 525 492 715 158 134 450 651 356 297 130 523 753 640 27 834 249 903 178 770 430 757 760 672 204 673 830 819 780 355 230 280 491 662 2 476 666 75 370 535 90 283 968 579 440 784 180 398 636 702 665 308 581 734 715 155 502 983 389 648 256 332 322 219 375 460 384 808 548 447 214 5 725 991 651 743 111 709 250 8 701 534 638 469 911 499 901 740 497 62 448 16 763 683 263 502 67 821 167 60 989 246 883 813 939 131 400 131 399 346 635 977 913 212 704 320 171 248 121 627 754 173 338 189 53 93 805 143 910 32 183 381 351 834 413 63 951 725 530 236 937 218 985 9 24 79 78 914 845 727 404 633 693 361 639 614 8 346 120 481 259 299 761 511 9 29 628 692 141 669 962 614 608 86 365 2 379 806 595 807 319 827 872 813 104 793 62 191 29 381 703 883 136 589 55 575 310 939 142 204 20 64 210 950 299 43 577 339 600 855 859 933 886 150 206 434 523 453 117 195 346 793 797 430 357 245 690 657 618 292 876 521 954 69 278 456 856 569 652 830 205 33 421 446 832 483 335 95 702 729 571 408 744 737 869 810 415 9 924 849 272 757 974 586 457 723 800 97 866 725 314 98 862 186 73 169 373 77 670 692 348 693 1 778 123 694 291 296 779 663 169 69 732 143 592 768 347 399 631 533 749 695 685 824 882 329 575 265 387 964 75 243 275 848 695 589 615 892 567 872 199 814 582 912 155 5 752 131 385 793 436 505 920 259 990 584 69 916 764 234 777 70 245 971 554 895 295 215 103 708 730 851 506 852 751 224 513 362 458 645 359 544 285 969 16 139 290 84 232 609 306 338 252 58 713 93 499 554 759 627 106 610 226 521 237 440 470 88 61 264 41 540 578 400 283 306 903 353 391 19 818 768 349 645 642 310 986 578 135 614 168 78 836 560 244 395 234 553 855 829 998 833 313 11 411 170 254 944 841 369 627 302 861 790 950 648 605 585 598 323 706 555 552 4 692 904 934 186 220 484 814 3 137 608 580 25 323 147 213 448 661 356 677 526 768 770 699 702 873 368 182 311 59 623 648 178 374 677 999 733 770 561 902 976 726 360 711 639 484 995 350 998 510 101 594 699 773 764 626 509 477 405 99 615 634 855 716 661 89 449 433 726 536 262 798 72 807 18 599 894 194 943 653 303 170 351 656 237 789 656 224 744 286 506 678 500 366 276 655 417 52 424 462 172 932 826 772 703 265 890 240 461 301 686 645 119 418 500 431 326 948 302 113 37 825 114 364 566 864 539 40 99 721 434 828 321 967 242 414 473 729 274 39 398 406 262 646 691 905 447 549 901 584 436 921 704 988 327 617 766 746 659 505 598 826 140 971 148 860 181 494 75 809 125 416 753 662 527 508 439 769 242 846 267 188 137 469 373 647 643 611 404 392 666 435 136 680 14 325 639 607 379 723 858 7 628 519 598 547 86 110 704 38 359 332 129 284 603 992 33 304 194 312 441 471 438 228 349 944 941 516 818 969 401 914 635 445 531 478 615 15 610 157 66 831 786 116 447 623 600 176 641 714 478 943 909 995 143 868 266 574 442 13 901 396 902 522 392 514 668 490 842 94 33 686 58 755 244 899 629 624 96 298 280 18 65 317 104 264 147 447 770 884 512 50 273 649 992 591 472 538 282 918 258 865 139 964 820 222 920 820 389 533 681 25 372 857 845 96 204 897 808 124 883 736 801 297 518 449 774 420 511 71 902 679 502 479 525 223 317 215 177 355 430 933 768 197 688 980 782 560 961 438 949 112 833 320 416 835 669 925 15 149 609 782 468 426 999 970 374 269 457 212 696 983 825 668 173 806 610 63 230 271 822 128 32 738 833 328 119 501 519 961 664 280 426 912 182 927 678 644 325 487 517 900 290 47 902 495 927 51 446 813 495 712 102 225 760 687 342 95 993 601 907 863 833 329 840 434 126 368 834 262 872 821 150 675 991 583 719 541 475 318 593 963 323 572 975 966 4 689 591 620 793 336 362 633 1000 604 294 829 607 92 805 388 517 700 607 442 36 253 372 976 472 991 310 321 14 750 724 330 209 929 334 10 184 757 941 485 700 613 217 938 836 444 183 42 68 596 637 719 921 546 28 500 949 558 234 464 889 916 227 590 462 439 816 293 682 0 837 808 122 658 830 843 567 896 992 586 978 160 637 260 626 625 1 455 424 125 115 30 760 181 174 153 314 454 459 58 529 472 1 87 161 270 481 640 242 195 921 109 918 82 915 64 769 801 931 587 400 412 67 358 716 466 726 790 364 619 434 532 407 208 179 553 521 540 183 381 848 973 851 288 462 521 772 659 488 409 250 341 563 344 185 380 113 97 418 509 937 45 402 784 150 817 955 251 415 49 603 122 36 35 469 904 66 361 21 57 419 316 152 915 8 488 928 164 480 261 891 579 928 756 600 676 539 3 905 190 234 81 660 165 999 573 57 308 247 741 585 698 603 803 92 98 756 559 109 871 69 465 162 778 537 747 503 931 326 993 765 515 16 787 28 173 973 267 631 289 884 166 405 812 708 382 936 984 424 740 628 654 753 762 903 343 208 333 29 568 474 200 345 229 264 475 770 138 353 227 56 694 680 345 742 467 855 917 499 48 640 281 171 218 120 452 459 115 54 684 950 629 754 139 157 86 297 74 96 609 891 360 27 660 280 657 872 268 631 148 390 965 92 402 548 616 163 727 462 909 95 443 567 34 257 632 841 891 216 377 300 65 1000 994 250 424 341 527 520 419 262 309 633 177 915 682 854 246 197 526 729 473 804 743 180 159 104 11 958 12 493 783 402 185 161 981 981 147 83 940 883 669 8 70 558 953 154 72 212 79 161 534 236 161 794 247 113 949 843 28 453 839 550 731 711 394 729 550 580 946 170 838 540 842 935 681 724 266 952 451 242 390 618 894 439 217 623 154 899 562 684 717 61 486 817 369 623 561 258 144 112 718 136 691 288 539 764 834 324 279 796 437 614 879 185 102 284 126 971 919 959 376 501 118 919 481 397 198 142 822 616 978 938 895 331 544 364 748 83 427 343 840 948 888 436 327 257 107 675 885 252 941 616 735 440 683 469 728 297 811 810 926 492 610 921 858 26 143 325 528 366 557 341 833 543 238 353 248 14 146 115 956 304 997 556 408 354 781 845 22 115 537 806 766 577 189 23 175 212 936 990 957 280 292 902 85 387 300 144 955 728 739 951 410 965 172 736 76 203 824 442 794 912 216 687 352 65 979 724 88 584 315 92 804 771 496 436 892 6 851 447 850 747 774 421 663 771 367 214 566 174 353 426 395 577 724 346 151 167 975 577 23 162 588 716 674 778 407 22 242 584 525 9 231 673 162 216 186 576 585 325 867 430 898 488 923 739 46 588 108 302 816 45 815 483 302 531 129 342 569 101 745 318 696 316 708 757 334 206 641 106 258 168 849 206 307 291 221 214 405 807 459 808 602 274 493 952 311 556 127 139 930 298 362 248 93 468 401 473 880 209 556 608 236 636 959 911 854 803 32 206 612 90 614 95 504 304 650 200 942 348 819 460 101 756 201 155 378 805 255 368 945 482 274 752 507 174 972 237 354 218 489 300 36 345 823 550 37 423 875 34 460 152 512 218 564 462 163 231 273 916 935 773 277 8 722 617 233 890 287 322 847 264 476 301 881 784 193 864 152 552 397 147 520 685 17 808 947 94 54 625 56 654 105 273 874 4 363 865 593 292 31 760 68 341 480 119 235 547 326 751 621 83 429 820 84 982 788 440 776 126 791 480 893 774 796 303 786 407 276 799 705 793 187 785 463 754 733 723 570 839 810 797 43 562 960 81 60 80 132 406 184 254 589 787 282 666 337 690 432 577 196 769 239 782 417 26 765 168 555 797 606 17 241 213 996 100 100 402 785 617 257 515 150 679 403 888 398 85 889 644 710 363 26 743 799 343 565 539 673 750 827 916 982 62 468 658 383 18 742 525 80 883 331 675 890 913 428 757 119 973 848 248 19 269 339 621 853 784 219 487 192 773 207 400 296 400 503 182 887 740 545 352 758 900 6 23 140 4 734 450 174 198 795 168 852 512 14 763 133 119 720 353 792 294 531 934 372 46 603 3 243 3 342 115 597 905 576 482 179 721 775 445 906 572 877 254 672 620 707 120 156 166 643 484 33 186 517 844 551 428 83 284 535 248 422 667 671 485 958 310 191 57 371 859 697 332 145 438 802 97 767 145 837 972 453 897 928 528
375 771 443 814 283 779 60 539 298 127 822 573 488 519 684 660 511 389 701 563 183 58 415 113 641 77 43 676 189 780 976 290 437 295 685 296 939 252 694 764 215 678 736 55 733 743 422 83 945 463 402 396 675 572 620 36 356 444 175 396 629 431 503 312 107 943 716 256 635 448 531 876 413 701 63 629 801 239 482 573 390 713 317 941 680 135 572 754 161 330 272 575 384 68 399 738 886 11 923 825 597 722 267 155 560 460 122 541 953 731 960 700 640 602 2 466 835 165 590 867 654 864 36 337 990 862 856 936 798 592 111 296 791 148 830 731 663 474 167 316 307 542 828 81 896 239 135 335 790 504 129 257 17 914 301 441 119 191 100 268 325 116 128 706 42 866 170 459 764 619 447 917 78 824 299 971 20 719 833 273 357 884 913 771 731 641 480 49 147 10 146 102 508 712 776 275 176 373 187 980 411 792 759 118 448 374 723 619 214 465 519 996 867 355 440 530 208 234 53 167 561 745 88 798 834 448 37 256 987 568 163 934 137 159 190 218 836 154 747 105 901 203 853 413 632 519 980 248 41 203 400 439 439 768 625 573 796 323 854 805 510 277 904 346 44 229 77 991 294 605 683 615 552 307 863 681 19 274 124 531 335 140 490 421 61 471 555 747 548 801 607 478 513 559 789 81 461 546 534 552 628 900 818 508 385 241 457 507 570 856 855 677 254 523 713 934 535 819 353 42 522 62 125 273 919 329 396 387 550 900 134 898 631 231 887 329 126 595 350 785 575 170 932 462 404 414 936 183 970 133 657 896 588 667 13 985 211 565 879 328 6 585 388 43 771 42 304 631 644 406 40 671 636 92 984 487 874 467 727 668 973 663 50 135 783 357 696 691 536 117 410 41 728 617 842 677 243 727 114 589 171 131 746 833 464 208 355 833 554 634 955 218 946 413 11 648 981 427 902 356 339 108 521 566 313 57 520 703 991 73 768 342 5 718 101 756 592 703 56 442 199 585 423 876 316 441 804 522 568 436 817 784 268 437 271 17 889 552 297 963 47 329 188 136 305 631 787 700 120 78 159 429 706 974 704 912 745 317 841 191 202 805 852 284 321 754 366 64 677 461 25 1000 905 588 775 405 173 325 244 142 929 29 998 114 614 424 983 802 477 413 476 862 986 566 203 420 401 893 463 278 15 677 9 800 577 994 113 214 16 541 491 303 872 881 332 281 944 325 718 406 275 937 269 529 566 709 922 228 311 641 734 226 941 713 200 778 289 247 300 937 948 958 914 651 266 914 517 899 276 748 172 578 957 645 660 208 735 720 286 634 241 721 681 942 895 125 140 256 239 861 360 529 359 647 257 613 582 917 649 648 845 699 308 681 506 60 7 579 897 222 210 81 618 46 757 488 975 521 610 505 328 263 261 269 431 174 719 708 873 170 865 920 541 49 453 312 99 951 505 843 866 470 164 647 860 477 930 163 207 971 238 775 686 231 66 887 322 633 438 659 758 749 782 349 893 205 237 339 626 402 682 448 495 277 551 231 811 718 444 246 678 137 130 465 157 255 664 382 35 848 743 175 168 745 472 702 545 84 589 744 652 31 539 739 598 475 859 174 915 300 323 786 24 531 613 833 340 691 599 467 982 504 469 573 436 407 206 309 18 349 116 2 925 904 707 116 529 886 21 225 245 403 985 679 580 901 251 54 814 636 709 150 693 569 192 296 802 122 285 41 393 167 263 406 514 272 458 580 627 388 193 916 544 100 655 871 191 896 407 682 492 277 857 313 661 816 459 846 992 854 788 604 292 385 218 40 426 353 978 427 523 996 624 763 749 210 127 608 166 922 314 892 699 65 374 811 659 285 710 490 352 851 931 629 155 736 911 462 737 590 988 867 668 644 484 620 784 847 949 501 249 169 672 639 861 914 875 62 692 77 604 818 421 77 756 670 496 52 58 979 435 202 389 538 38 260 581 954 98 343 270 429 369 675 494 151 585 915 442 592 228 87 862 626 81 231 583 710 39 130 72 52 958 502 645 531 909 80 750 99 951 850 553 362 569 983 160 386 329 293 221 44 225 250 136 838 383 82 504 662 26 234 813 829 95 230 892 492 674 129 824 474 242 317 829 66 651 556 186 771 479 85 812 450 994 716 602 836 23 17 595 431 869 881 621 500 903 67 884 336 235 900 847 820 606 898 150 296 291 439 342 488 205 91 429 466 315 780 253 598 367 215 844 921 156 311 30 444 487 993 462 214 142 456 302 286 377 426 827 19 67 705 55 244 567 419 247 492 885 88 79 458 91 582 808 509 456 521 605 138 273 714 445 790 806 836 717 268 564 561 642 228 320 326 279 733 615 863 837 769 319 367 427 29 274 161 612 51 965 311 563 450 894 824 180 18 967 125 977 803 959 865 639 539 345 262 408 919 34 546 288 98 217 894 751 531 337 554 899 252 361 63 785 754 194 46 12 434 475 883 928 118 143 484 943 529 106 927 473 205 670 685 634 319 705 966 871 952 432 732 169 400 878 278 593 725 347 206 752 430 608 892 838 68 689 405 64 367 51 119 371 886 650 653 32 264 365 691 117 105 762 689 703 64 738 69 349 784 870 179 799 455 850 174 927 479 483 775 219 341 823 350 232 853 662 66 964 975 87 838 995 762 412 748 131 339 603 625 921 816 527 815 229 645 947 552 165 381 103 491 516 19 133 993 800 798 174 576 500 107 993 187 630 352 348 207 726 660 354 681 233 536 744 246 209 161 57 720 105 947 418 30 259 226 89 327 310 951 933 362 82 573 888 522 711 520 832 941 956 226 512 347 576 14 48 120 715 876 262 670 687 188 794 176 497 451 277 286 877 676 557 416 596 350 795 481 968 909 594 728 446 61 898 765 942 270 917 650 979 245 601 758 295 597 843 868 96 413 4 478 216 120 471 759 22 413 616 511 969 893 954 131 797 527 725 392 772 549 498 461 721 637 336 873 290 458 702 182 739 978 600 740 486 994 368 817 414 45 73 506 177 356 341 784 182 591 467 911 698 495 542 27 935 550 573 388 154 161 619 47 338 386 952 159 691 477 997 7 653 356 695 849 65 94 324 834 868 151 363 132 364 960 540 985 900 158 591 470 394 46 230 402 250 813 62 406 378 357 648 533 807 500 609 10 509 880 537 43 623 62 139 67 525 173 85 550 334 928 546 686 825 660 326 786 293 580 450 367 434 40 358 526 920 293 381 372 185 206 362 198 220 293 781 227 820 75 265 248 0 83 148 745 753 122 485 224 815 560 643 464 296 690 94 315 252 736 198 500 470 429 281 533 754 206 430 611 665 909 255 159 59 951 33 111 428 810 395 264 767 25 934 577 158 871 962 855 343 973 826 635 515 138 93 146 910 967 937 649 890 153 433 598 547 702 720 645 109 994 405 348 846 919 236 719 549 235 465 900 765 276 424 973 690 696 312 505 792 754 90 76 637 819 778 617 669 64 391 571 532 590 647 391 530 435 611 48 425 980 587 134 700 566 989 186 248 685 864 76 468 271 455 619 92 872 226 408 138 429 234 967 420 899 908 618 451 813 227 525 961 318 633 910 224 804 406 657 803 645 80 485 996 655 10 3 881 604 27 552 309 590 74 544 318 645 586 145 54 311 287 194 918 748 195 272 876 350 330 303 1 332 676 54 149 826 816 123 104 659 849 274 213 147 880 987 565 984 786 566 264 728 571 216 912 797 231 37 178 637 714 539 656 167 204 603 851 233 212 275 773 898 769 320 906 773 76 904 730 970 617 323 45 377 144 339 562 932 779 552 370 889 403 644 141 867 940 165 387 116 416 999 848 38 793 751 638 453 499 772 69 510 578 451 760 650 179 786 112 454 559 771 688 946 278 912 671 931 153 176 246 60 697 224 222 67 474 503 8 378 584 704 280 362 579 433 223 132 380 77 376 767 755 466 489 457 184 262 780 917 14 710 3 177 777 226 763 917 533 779 740 421 481 704 667 185 123 367 883 280 132 433 507 603 658 903 83 375 891 348 708 708 556 272 162 139 729 934 75 89 460 334 121 136 722 11 351 984 196 823 478 637 344 565 938 720 543 691 284 196 761 528 526 878 766 251 151 252 748 448 622 884 197 50 240 25 809 24 858 884 29 596 666 310 963 168 574 754 379 786 260 592 102 338 916 951 118 111 712 915 52 777 84 482 831 251 805 883 528 510 110 49 732 313 68 113 840 40 742 989 419 398 333 277 306 527 201 595 108 873 346 554 397 526 441 799 524 121 46 613 924 251 28 395 839 632 926 151 31 875 449 85 972 682 454 586 71 423 950 735 409 457 382 352 282 557 70 904 821 833 331 895 502 941 145 672 49 819 327 585 373 689 907 584 303 544 966 376 493 735 97 376 679 172 115 471 558 422 971 98 974 4 86 147 770 851 774 491 646 853 538 88 819 631 417 914 501 331 181 600 256 574 673 657 452 898 518 430 810 607 152 321 882 101 392 25 372 59 999 138 398 369 466 188 386 516 741 279 258 956 724 346
849 851 323 872 633 567 423 399 155 846 817 633 375 726 258 809 168 244 864 840 98 696 172 693 187 334 809 556 112 775 336 462 982 885 968 208 586 414 646 9 692 882 990 31 622 730 43 684 581 901 872 42 70 222 661 740 576 909 53 973 224 343 833 782 184 512 153 351 651 648 981 853 550 153 846 632 311 443 80 298 436 668 764 485 412 413 940 738 147 902 56 839 857 893 955 553 743 285 330 585 876 241 708 108 582 673 117 608 542 100 617 572 301 639 598 381 976 272 287 263 588 384 610 790 183 100 227 960 701 522 486 371 758 834 490 670 283 186 800 843 460 40 654 259 984 413 505 167 739 744 419 891 790 954 83 238 478 54 954 756 767 741 335 144 731 502 723 372 420 138 795 759 946 856 949 846 824 316 635 94 678 545 884 903 634 314 239 133 206 39 435 669 151 652 409 189 538 424 804 486 322 792 908 94 212 168 508 350 721 227 329 561 813 293 297 259 580 582 822 367 890 904 42 867 845 471 526 232 699 11 264 725 960 497 185 687 229 281 660 901 469 713 261 682 225 511 88 904 67 253 803 824 62 565 648 239 842 555 815 996 830 264 290 489 695 908 403 446 421 535 506 385 991 35 11 8 123 520 740 607 593 206 638 805 218 327 362 930 943 832 65 501 171 18 244 27 303 232 965 142 414 316 226 837 196 89 139 221 339 964 68 232 823 959 787 194 59 825 847 236 566 723 561 113 599 84 927 267 528 283 728 349 300 930 553 631 193 225 516 919 99 621 9 475 418 102 551 972 255 950 996 622 24 99 750 932 92 305 747 569 457 372 175 551 952 628 236 778 793 522 459 490 762 661 473 529 992 467 281 615 664 16 154 400 50 727 579 483 512 930 238 223 967 882 209 456 937 436 317 661 770 665 380 803 953 543 896 971 529 483 642 472 703 121 340 562 348 390 37 409 235 50 319 517 980 122 575 549 331 494 109 929 145 542 835 702 942 110 930 960 434 693 956 283 837 789 411 541 711 212 914 955 998 556 373 90 684 739 555 83 680 146 135 718 712 766 603 895 242 780 358 762 472 247 271 421 717 661 21 490 204 594 248 711 544 690 584 649 941 277 974 542 251 84 511 245 700 593 645 916 995 939 629 217 388 265 424 546 880 36 425 345 498 350 673 328 95 743 705 304 690 444 395 971 105 655 892 150 398 741 899 888 181 294 387 150 121 712 676 415 852 677 481 611 399 454 536 522 903 837 666 122 915 177 318 413 745 397 912 434 913 89 61 464 299 424 957 296 471 707 933 320 364 18 649 711 869 400 422 484 367 103 707 477 487 80 232 698 178 760 597 81 5 906 359 913 305 283 46 985 587 993 122 130 458 861 969 743 882 588 94 984 201 495 627 163 199 610 794 510 159 347 759 516 353 815 501 543 637 593 919 720 73 968 482 809 532 162 893 172 829 607 400 571 230 856 832 845 401 724 834 397 440 936 160 316 503 656 402 143 276 661 116 911 334 958 454 394 781 202 82 645 455 17 667 834 934 508 771 322 79 140 922 837 961 914 157 824 136 58 539 573 428 953 687 662 332 947 371 369 491 672 641 90 527 975 180 994 96 117 164 347 619 938 35 881 632 667 327 538 302 180 499 478 240 793 437 158 507 260 308 59 549 583 72 654 754 936 134 878 786 415 682 833 906 387 769 574 979 46 814 801 574 68 465 21 734 982 662 862 719 959 988 212 844 937 338 231 577 675 885 140 839 844 891 980 592 823 860 952 710 262 986 631 951 913 865 905 520 243 558 168 825 565 504 993 382 337 127 992 521 502 756 152 156 966 144 933 447 548 564 933 672 500 4 596 102 898 391 460 962 939 449 316 926 370 221 310 405 969 363 519 369 968 920 166 515 472 427 4 188 824 670 80 901 812 624 887 132 29 463 948 357 415 384 859 51 111 483 704 64 35 360 30 840 295 76 115 639 500 162 842 985 642 671 918 820 15 74 563 342 528 306 157 904 795 269 20 63 288 686 195 495 475 725 756 410 826 138 868 77 396 572 254 368 920 166 475 827 289 273 911 656 185 801 788 7 273 378 769 987 44 314 364 751 642 713 380 345 846 552 436 17 692 950 915 274 169 994 605 510 260 466 748 194 761 819 181 757 139 167 873 608 595 693 607 392 723 726 356 416 716 270 777 413 486 36 552 522 155 836 311 773 490 736 538 594 556 442 821 376 893 514 6 186 442 296 241 256 849 479 142 600 664 8 207 294 116 975 637 562 493 470 678 888 406 826 626 931 418 618 871 784 952 432 584 718 584 477 222 115 334 688 802 125 315 198 10 628 504 396 436 429 621 205 102 776 171 128 805 320 56 220 482 129 150 519 568 389 876 971 995 591 828 796 377 652 801 698 398 93 158 254 332 502 114 729 597 462 346 120 586 278 942 15 880 246 540 989 101 733 684 197 157 266 511 854 587 461 210 674 378 174 567 748 591 494 594 643 286 737 214 316 98 696 666 23 919 569 130 881 857 394 654 681 215 863 112 665 32 727 84 333 808 140 759 785 460 894 836 33 150 41 667 108 262 531 546 365 876 344 700 381 28 523 786 84 326 124 962 658 993 252 478 859 677 407 31 356 837 807 535 253 850 262 458 288 191 533 85 697 634 997 835 446 582 39 37 653 335 978 128 195 95 763 726 47 423 525 859 720 521 970 232 110 213 677 325 848 964 40 586 828 166 571 204 811 512 948 910 590 638 923 92 565 722 548 475 485 593 374 597 107 865 343 310 841 213 831 192 337 103 722 703 556 500 910 159 929 203 346 459 791 448 818 496 851 611 173 355 439 743 91 958 16 22 621 776 284 966 203 189 640 8 100 474 843 98 518 344 433 951 445 580 936 209 489 48 71 346 900 333 304 591 32 490 372 249 210 213 326 813 559 862 604 959 716 433 808 524 309 856 97 348 280 918 352 678 614 349 448 159 85 182 611 877 49 500 935 633 263 98 977 542 691 758 211 324 541 653 38 453 779 803 182 35 902 424 464 132 636 987 130 379 208 911 563 918 169 333 615 839 799 735 788 693 760 664 234 321 54 114 589 323 631 835 669 244 782 193 484 206 606 171 291 847 850 668 938 181 497 849 14 340 509 545 217 71 13 869 620 94 222 575 150 539 148 403 475 152 855 598 386 433 947 784 858 243 313 790 897 39 468 321 18 88 265 488 44 632 480 872 275 467 119 748 426 536 324 285 735 600 268 624 958 266 887 365 602 232 546 545 570 618 889 905 659 683 170 401 530 998 383 277 86 705 918 94 607 815 911 651 241 836 766 83 243 942 895 427 537 301 165 733 557 489 126 442 328 407 778 644 488 692 867 669 106 545 706 620 379 876 101 688 474 316 237 983 524 688 789 47 69 340 390 984 415 832 259 255 679 52 812 407 58 719 964 818 81 274 87 796 993 221 2 630 609 913 595 42 683 285 231 393 347 918 877 897 293 102 675 955 0 506 215 943 444 756 249 800 114 557 1 77 871 190 260 809 810 348 22 826 6 50 163 749 868 569 928 718 765 829 279 673 29 513 321 237 873 319 630 97 57 604 176 702 267 442 438 345 540 709 161 406 583 443 34 813 66 112 355 438 430 58 944 666 146 707 866 502 12 620 879 95 761 293 738 588 924 976 325 27 406 884 467 885 75 550 111 812 578 35 282 599 500 10 191 737 118 487 137 105 113 984 616 805 983 187 601 719 213 466 189 993 408 242 753 693 26 437 350 220 250 713 207 528 417 674 192 809 612 303 746 724 768 488 862 462 755 836 315 413 543 198 310 236 709 783 31 181 909 966 354 40 605 260 856 926 883 589 668 565 573 714 999 725 28 279 959 571 453 923 190 52 443 432 932 392 560 828 963 523 27 29 966 785 52 924 143 234 277 937 289 622 972 594 874 660 797 772 292 623 921 559 103 139 152 869 214 383 534 738 853 989 742 744 821 819 233 562 496 400 370 946 816 903 149 582 805 591 200 929 30 438 3 360 741 961 585 777 223 459 452 33 715 74 626 697 749 785 397 390 567 976 554 36 245 227 777 679 870 180 55 780 257 753 133 104 694 187 441 320 925 447 158 881 780 713 476 822 644 548 917 656 689 601 806 652 141 36 298 767 802 130 875 272 714 170 772 599 547 233 19 368 535 966 792 611 456 951 878 780 385 855 228 210 702 920 916 503 104 261 744 36 307 880 647 580 774 5 60 445 492 993 545 548 596 434 10 872 657 373 752 46 404 476 623 483 898 796 907 968 775 872 341 344 450 947 312 586 48 484 724 939 45 361 451 882 939 509 798 31 361 631 20 489 685 991 655 860 517 348 650 293 513 760 886 915 838 210 179 640 286 265 202 986 177 696 247 893 377 370 295 82 78 997 905 98 142 793 625 845 351 54 285 777 349 151 216 382 973 60 945 849 568 271 431 321 730 317 663 874 219 4 613 945 131 21 783 694 861 6 90 176 393 737 366 314 89 784 493 769 25 647 704 588 732 425 272 441
537 101 103 790 770 212 214 204 11 277 206 128 119 15 372 860 112 610 838 404 525 821 973 189 720 339 443 307 260 232 587 323 472 144 309 445 852 447 675 573 444 605 952 78 590 711 741 371 771 162 47 59 996 713 104 834 253 20 621 212 236 168 62 8 154 660 732 564 395 757 887 122 19 74 696 659 323 201 943 92 80 782 220 333 749 534 931 280 712 354 98 714 511 258 850 87 186 799 788 838 550 497 872 574 117 883 256 668 109 446 324 224 868 532 423 684 636 518 233 753 780 580 769 524 610 66 614 770 660 616 33 938 813 567 546 928 344 647 975 671 416 59 708 919 34 427 219 582 467 325 437 173 481 655 541 268 263 873 269 369 745 46 727 690 375 680 855 73 750 915 705 926 40 872 9 11 894 323 349 136 322 413 619 179 791 347 243 360 281 459 547 820 949 878 618 940 947 335 475 482 197 215 677 431 306 945 907 355 923 312 176 510 629 456 116 246 846 701 785 740 640 778 593 755 163 64 249 973 365 758 726 98 378 106 170 367 934 33 211 144 555 434 94 28 917 121 810 708 122 973 352 100 328 185 401 600 882 346 638 416 672 889 714 355 938 768 347 441 432 216 473 499 373 15 703 855 534 913 292 616 58 808 10 237 643 449 542 203 296 298 861 826 252 969 356 189 504 386 196 99 814 459 273 420 571 902 711 667 73 229 634 144 517 46 497 516 932 381 158 444 68 967 909 503 148 112 824 800 687 198 127 184 367 180 438 388 933 93 414 157 278 726 82 782 466 517 312 653 72 80 345 660 216 888 655 973 498 243 817 997 895 697 799 373 891 957 49 698 439 83 329 18 659 222 549 451 833 562 410 557 663 557 155 923 531 954 633 744 493 106 957 437 477 699 873 288 304 880 960 480 992 845 319 829 205 697 559 398 74 374 784 15 775 53 399 843 787 821 702 899 913 473 921 888 146 810 768 627 984 128 922 470 143 524 232 340 540 369 889 920 625 430 512 89 774 28 455 266 664 783 763 428 326 594 315 742 747 300 499 789 736 408 752 133 783 461 218 299 8 191 779 50 510 977 588 63 434 740 490 450 853 726 351 256 530 879 251 344 316 97 969 72 335 882 585 693 987 238 902 294 539 512 645 196 858 605 753 989 953 23 964 476 892 537 207 466 570 827 843 902 403 22 234 155 809 529 430 822 308 990 649 106 161 101 428 815 620 776 807 672 501 664 21 239 940 791 742 807 835 417 153 674 88 402 354 664 773 382 181 858 276 789 1 371 776 16 70 403 363 739 129 541 991 49 18 869 139 741 648 380 135 19 737 939 65 812 529 174 180 534 54 56 150 647 461 607 92 101 748 233 928 17 440 968 60 821 958 181 942 155 575 533 30 179 409 353 421 209 31 495 447 865 667 33 790 188 971 200 826 501 230 777 277 276 215 774 728 871 797 553 740 999 556 398 978 860 100 135 160 42 582 490 926 763 483 166 613 818 488 149 572 556 616 644 25 864 222 114 920 704 69 129 397 7 604 157 673 833 108 243 607 339 538 209 387 366 558 495 533 312 199 825 486 547 915 217 524 4 718 922 543 27 317 141 165 10 287 101 384 107 83 383 599 444 758 355 298 61 270 956 420 924 576 800 941 837 569 59 755 7 44 666 688 428 383 270 800 222 916 483 650 982 639 626 184 571 552 618 786 314 695 622 239 68 716 265 661 78 754 769 867 111 751 959 698 92 924 700 291 451 592 676 289 532 709 838 717 182 496 733 266 135 937 582 908 768 965 142 523 814 358 579 429 395 177 492 683 157 989 88 57 582 883 509 282 936 460 531 936 684 502 678 223 216 847 684 56 86 935 124 972 713 522 299 334 586 41 767 798 59 111 586 489 357 67 680 656 364 516 490 23 660 946 268 914 614 257 177 457 899 573 424 682 754 767 400 2 457 300 788 827 744 910 411 966 768 209 44 413 98 995 818 398 668 433 681 258 380 77 645 280 560 53 815 888 210 878 532 226 231 615 271 956 295 647 403 123 765 849 237 743 444 4 797 689 299 274 956 603 301 132 112 311 817 803 277 693 876 45 422 441 259 739 294 581 313 140 668 204 187 382 767 627 287 293 194 793 103 564 975 128 971 332 395 360 102 596 958 285 515 386 39 994 620 818 564 353 961 666 660 862 223 999 374 38 347 939 724 369 974 52 625 692 369 527 599 697 21 36 942 479 434 802 800 39 871 744 382 635 706 368 470 417 545 355 367 623 572 955 761 662 767 602 309 250 800 43 884 390 677 478 44 391 914 565 106 822 716 870 336 860 543 859 960 286 503 500 280 983 500 586 658 17 201 782 823 911 677 482 690 657 724 561 954 59 606 721 988 446 488 845 992 904 586 192 925 469 215 594 243 431 565 654 129 464 313 950 477 64 456 685 795 452 369 628 149 5 969 422 455 722 731 97 665 651 260 357 908 819 224 149 46 138 507 930 77 169 744 532 866 130 693 877 966 426 50 462 987 380 998 115 12 885 339 637 664 114 218 237 813 110 824 584 877 27 751 448 959 986 162 339 764 55 758 789 532 175 238 442 630 325 485 313 891 778 949 706 450 244 629 46 234 591 583 962 980 261 539 402 927 601 431 644 351 730 470 514 454 95 139 583 373 228 300 288 173 79 834 171 842 494 200 408 731 680 146 988 169 172 684 863 479 990 925 198 278 690 15 229 460 3 119 22 443 66 451 977 394 545 599 227 686 295 397 157 64 681 271 0 815 470 274 6 925 318 706 535 952 279 755 468 703 756 146 370 165 515 133 191 50 981 202 471 34 385 351 492 26 631 286 795 52 394 185 967 180 26 238 405 840 832 549 427 742 136 937 566 335 808 293 377 663 411 467 333 675 880 849 168 513 303 389 454 131 804 954 272 163 676 78 839 154 899 512 13 843 857 203 126 318 951 477 200 689 901 72 302 5 792 188 42 126 265 291 642 345 245 793 29 683 212 825 866 300 389 271 998 86 617 351 400 607 24 584 105 880 801 143 118 244 597 76 48 74 106 197 338 915 976 777 151 333 445 189 255 81 137 986 821 528 248 164 203 541 580 392 301 92 259 831 487 5 954 682 78 772 75 395 831 365 456 402 459 128 32 730 900 175 188 974 451 145 806 878 359 206 183 536 407 967 805 478 81 852 713 450 376 629 579 323 190 212 879 681 341 502 159 677 418 978 918 709 495 433 310 599 90 38 856 218 731 952 544 699 242 39 738 190 670 695 424 339 632 420 551 335 700 551 314 21 993 62 893 984 141 466 381 162 641 337 948 520 147 257 388 28 671 825 294 344 264 368 919 938 202 625 871 999 271 675 133 465 562 255 71 868 876 283 890 456 195 380 102 934 669 873 346 408 16 335 521 723 480 35 51 926 299 889 340 291 224 916 760 15 906 547 491 825 506 341 142 127 699 347 507 862 12 417 598 885 231 406 208 177 201 103 734 967 465 79 156 751 710 88 235 85 707 654 796 451 519 273 85 212 275 627 7 834 794 642 844 706 297 34 925 277 746 964 453 457 945 361 415 52 715 594 595 971 762 371 829 932 557 726 238 816 134 833 869 949 961 893 553 614 970 703 905 474 374 708 622 37 145 546 563 21 162 585 725 549 193 337 166 918 825 831 600 807 719 929 646 1000 554 297 267 878 830 138 653 321 781 455 268 704 927 999 321 508 723 502 816 308 361 491 823 45 350 890 526 522 173 486 241 192 848 975 463 337 704 584 612 542 50 621 187 577 865 748 761 405 393 658 246 374 91 325 834 538 412 73 578 709 875 903 167 974 897 472 963 862 679 276 630 930 371 791 107 182 896 615 213 273 435 220 980 648 828 165 152 697 884 188 611 896 764 583 912 140 815 612 320 284 406 628 944 161 436 285 379 359 336 356 974 763 509 286 14 675 652 919 182 603 125 299 364 353 536 507 178 238 837 364 419 264 686 837 567 381 684 336 307 713 841 863 362 981 589 344 560 667 898 119 449 211 343 920 221 703 330 680 812 678 217 256 874 74 450 89 348 304 185 121 164 74 425 204 20 170 608 850 577 767 864 530 733 715 131 426 854 840 28 905 121 877 87 512 678 903 503 263 61 741 392 287 93 938 84 704 968 453 458 893 765 183 568 371 836 671 842 19 120 907 144 60 396 896 624 518 694 223 210 330 985 990 179 739 240 767 759 80 86 992 15 658 691 616 485 673 729 849 331 513 674 286 777 356 337 888 606 306 342 847 96 856 284 679 574 975 520 656 283 728 772 733 124 713 665 657 99 31 724 346 89 351 605 343 476 111 262 295 701 388 194 391 225 499 997 456 840 89 366 650 474 469 735 447 548 322 484 9 528 482 254 526 979 581 982 966 247 945 658 953 63 492 766 692 668 546 189 861 404 732 881 693 886 611 37 281 76 446 851 566 626 278 929 320 508 970 513 136 101 382 174 711 757 548 811 974 820 568 35 993 113 439 959 662 305 447 518 893 609 565 290 582 903 743 505 424 327 465
70 709 137 899 780 989 166 283 103 139 911 939 96 462 735 26 750 893 68 773 207 917 873 169 839 649 6 139 804 339 776 976 748 346 906 805 172 516 162 907 12 425 128 365 847 637 398 471 694 584 89 833 147 412 843 528 84 292 255 38 433 563 808 721 204 303 327 991 606 152 27 299 712 238 753 509 325 475 529 622 767 766 404 848 406 692 94 821 180 166 228 220 516 761 28 563 85 601 696 191 170 194 534 876 247 42 78 214 902 49 442 263 22 780 802 792 979 601 411 391 922 773 865 402 996 338 574 457 372 167 719 177 950 501 217 456 868 699 949 70 358 386 575 11 492 826 625 563 221 572 511 648 218 249 75 516 731 934 248 153 237 720 376 9 153 245 566 621 499 439 591 511 501 889 584 90 159 85 202 95 241 480 149 662 340 983 379 566 648 609 526 269 273 322 933 75 292 130 666 453 890 973 251 448 698 535 459 165 97 605 928 968 535 152 284 916 280 798 357 182 564 101 71 590 655 323 92 726 611 816 34 592 562 811 907 133 752 623 523 821 992 904 805 242 140 245 421 729 971 853 261 192 95 684 220 810 101 563 240 820 266 170 547 799 138 936 727 729 717 293 904 617 565 5 513 547 80 75 275 166 909 770 477 392 633 858 585 124 702 784 99 434 761 905 257 90 383 82 308 258 351 889 405 786 245 225 918 23 568 36 391 611 360 675 16 675 314 656 146 403 642 767 495 966 343 392 782 82 816 352 125 820 941 648 339 98 985 68 710 801 362 842 268 330 324 471 256 845 310 186 393 825 888 401 76 283 786 42 589 223 544 840 665 83 828 283 150 351 65 899 600 743 17 9 537 497 19 165 133 299 797 521 212 237 957 922 444 717 126 930 827 242 929 337 632 116 472 77 836 916 790 342 416 230 779 18 469 731 592 139 201 369 412 160 395 472 346 274 312 58 457 849 517 667 164 146 924 892 833 648 848 311 171 251 543 313 690 368 999 71 192 255 330 204 597 818 991 770 711 880 342 398 762 570 90 570 301 256 637 791 716 991 316 299 488 368 730 205 41 125 998 846 21 633 420 768 754 873 886 61 47 513 806 766 158 368 798 345 32 906 93 777 954 260 619 415 854 541 461 822 203 348 528 217 321 438 337 106 289 943 434 256 231 188 972 813 538 949 199 472 964 559 677 696 720 122 923 604 288 46 737 834 61 944 583 520 588 245 811 758 878 400 55 317 59 728 471 297 656 676 560 798 571 998 352 423 675 748 216 938 116 460 100 333 582 219 715 331 496 20 227 833 818 981 223 179 551 291 445 925 520 911 425 710 884 764 25 427 141 723 130 898 946 244 622 122 370 847 120 10 596 91 350 967 595 201 290 643 354 811 682 967 618 865 144 230 948 953 678 312 37 499 770 324 298 77 69 327 151 175 546 192 1 287 210 908 628 727 835 101 272 104 62 651 452 44 244 192 104 370 235 947 944 109 338 633 640 413 570 713 981 942 407 963 250 319 651 911 83 457 196 899 607 55 590 925 208 763 636 541 309 927 154 169 647 325 381 937 679 571 295 203 799 605 732 205 124 218 932 305 480 841 823 844 845 72 769 210 23 864 239 820 887 677 18 894 646 21 773 357 722 670 24 394 331 385 917 318 9 86 661 922 794 835 603 265 614 904 846 294 952 454 401 278 841 884 435 639 121 95 746 6 662 476 190 779 862 602 282 254 315 577 891 539 986 936 209 715 653 839 931 238 723 119 460 700 569 322 967 975 507 622 463 979 437 123 305 722 822 315 108 510 506 755 341 276 803 604 623 354 554 106 815 375 856 758 984 391 896 636 542 452 874 789 302 902 156 482 449 307 429 488 587 702 487 392 387 751 699 976 230 958 127 400 594 813 402 501 344 134 993 875 394 994 359 725 450 590 418 903 738 756 864 18 975 136 102 977 638 217 624 415 915 745 512 624 174 228 870 863 470 490 889 876 371 526 885 57 187 261 851 569 700 632 441 948 317 883 969 508 745 903 214 443 602 74 318 984 118 176 792 589 336 20 522 517 859 491 990 485 867 507 77 615 408 621 427 944 390 368 976 774 838 717 193 840 189 362 579 415 729 184 465 988 810 268 129 118 475 839 500 265 705 863 439 110 456 662 956 114 672 375 504 695 540 784 758 751 784 650 580 539 629 606 430 981 4 330 497 309 539 486 279 842 119 444 871 374 45 176 271 203 267 609 109 606 687 836 274 172 974 698 277 779 724 871 853 779 226 720 446 992 361 317 31 681 348 393 181 477 15 344 942 14 558 71 736 207 605 126 177 952 38 714 206 469 139 344 552 703 553 654 649 350 943 599 484 81 525 799 219 265 335 514 550 781 299 904 978 907 908 986 626 734 973 452 26 295 363 518 900 374 617 876 428 381 478 474 781 852 857 326 963 682 56 194 555 220 739 567 937 463 968 413 485 985 860 135 707 625 691 437 52 633 105 154 152 132 396 330 718 317 545 175 349 148 81 214 783 827 366 754 367 394 467 627 51 755 464 20 766 800 259 529 641 394 185 738 920 729 801 900 163 782 489 459 79 872 249 273 329 911 905 562 355 475 440 273 385 46 676 524 476 27 236 799 0 437 916 899 708 963 176 899 468 570 11 905 883 475 400 73 960 498 756 568 616 592 880 867 970 638 73 230 375 1 265 395 793 68 413 567 276 385 639 853 313 236 713 618 157 452 663 585 910 141 914 533 200 647 787 150 872 620 643 557 50 121 734 18 670 760 837 421 912 920 14 358 319 765 531 111 613 401 939 294 347 492 454 593 953 184 175 959 328 19 205 447 263 376 285 897 483 566 20 543 474 103 502 347 136 249 410 257 515 225 840 165 650 456 422 300 296 368 825 617 892 94 669 502 380 533 668 43 556 342 458 68 598 997 921 504 947 850 132 343 423 75 509 858 749 638 728 352 426 534 67 233 323 703 417 402 300 54 148 678 740 485 57 709 224 353 278 809 112 66 66 691 436 348 630 778 965 190 875 571 260 272 168 204 184 153 615 796 744 779 388 357 322 139 519 755 894 328 768 227 49 716 541 61 482 52 392 889 63 755 760 672 195 974 644 582 7 733 987 267 508 106 706 646 311 589 39 302 453 369 494 410 297 42 645 757 989 601 33 523 5 585 858 142 703 765 936 284 759 415 743 25 74 937 54 45 844 971 821 271 368 876 3 556 812 423 353 323 307 297 881 14 548 497 510 590 72 20 604 251 684 514 10 935 198 582 262 231 111 178 269 895 333 125 654 628 809 749 64 761 505 988 253 941 652 998 373 664 448 338 830 766 304 191 91 652 167 329 893 287 291 706 747 588 213 733 443 967 658 167 671 927 160 14 306 965 807 539 680 70 824 412 86 946 610 489 191 297 557 127 82 794 709 239 961 849 287 880 559 986 832 976 532 669 334 136 48 27 877 457 374 423 222 315 660 244 913 11 493 374 145 647 58 38 866 492 283 174 88 191 169 776 178 537 155 276 135 599 131 819 432 860 685 955 60 211 930 320 294 38 106 141 382 408 997 982 955 634 233 75 46 703 303 512 563 758 173 173 142 785 466 802 2 14 627 973 966 396 134 916 503 167 320 477 243 849 755 607 721 525 926 849 186 414 631 468 681 713 229 519 899 647 951 292 115 138 733 795 414 828 741 882 254 878 829 823 795 886 107 629 549 726 369 440 35 388 674 785 697 956 742 291 30 133 898 29 772 513 765 846 800 697 959 832 725 255 927 580 29 777 44 5 424 344 635 712 326 351 161 213 726 346 486 955 855 506 8 451 438 647 332 136 122 226 983 810 796 381 479 780 763 629 664 307 234 326 43 539 481 124 491 51 935 85 40 861 179 446 882 193 688 318 98 824 419 334 692 493 863 552 165 367 573 339 919 492 599 891 197 248 473 780 938 736 764 864 980 228 572 294 601 709 242 209 264 863 814 539 577 558 693 637 270 351 701 593 117 733 612 440 415 721 817 372 378 569 258 765 903 310 785 593 232 90 988 993 211 341 447 576 940 616 345 806 87 75 667 692 771 953 586 272 876 501 686 899 774 906 897 807 518 974 13 269 183 765 356 122 777 836 113 259 879 760 778 556 659 556 714 525 293 214 576 94 403 630 689 431 252 31 514 833 673 507 53 601 123 451 826 646 657 562 977 834 527 532 895 804 36 139 861 568 286 464 581 644 842 203 364 911 182 77 462 348 791 605 982 804 593 720 813 255 995 218 608 956 958 878 695 294 42 71 561 814 925 443 621 493 530 725 536 225 409 105 683 180 831 414 775 723 490 648 238 464 377 603 751 744 962 988 246 414 386 419 431 555 455 340 114 211 215 789 524 932 901 111 819 675 498 902 820 174 389 177 850 68 194 38 994 299 188 499 384 774 788 805 533 607 934 552 397 553 521 196 834 774 704 323 849 851 110 357 567 123 789 486 609 733 578 124 143 270 852 598 365 104 945 935 399 168 757 674 225 985 634 777 620 366 451 658 869 671 281 36
871 536 6 125 436 437 352 748 775 525 717 666 991 136 202 137 210 397 961 104 844 350 592 901 449 938 649 817 557 401 956 332 463 236 60 849 364 631 35 184 347 304 42 964 27 63 470 68 580 932 709 405 815 202 64 153 410 241 166 140 816 868 299 924 314 78 968 327 737 174 776 592 779 205 650 873 616 329 849 408 335 708 68 831 641 712 753 837 445 146 556 159 653 738 719 909 806 643 878 68 309 163 75 61 154 938 773 700 914 79 446 677 168 659 111 290 207 314 173 241 243 906 634 271 382 527 760 25 179 467 325 492 955 234 450 918 284 599 215 186 965 684 230 604 706 303 480 939 118 75 728 39 842 928 789 513 380 819 534 558 645 852 199 571 740 573 545 973 891 881 581 601 38 555 909 278 283 216 595 829 362 989 185 47 277 260 808 817 152 339 729 694 474 548 947 839 669 31 300 889 159 415 826 931 541 469 725 355 458 499 297 389 106 963 363 121 951 370 539 963 101 63 23 314 588 874 531 11 746 186 86 180 493 896 334 102 475 823 22 252 791 960 858 665 11 871 769 141 451 771 976 836 416 484 262 338 482 965 341 317 176 728 394 958 375 857 54 855 845 889 25 880 546 348 916 595 895 899 212 781 484 843 757 25 715 683 287 574 675 546 749 80 320 788 219 288 691 738 972 561 240 519 244 50 886 6 414 186 551 459 897 200 511 435 974 734 66 327 383 294 750 217 602 345 867 344 97 569 894 138 69 442 201 60 279 840 727 517 665 201 846 57 735 712 552 7 19 983 523 138 476 180 113 176 605 989 752 383 565 507 784 5 30 517 820 33 524 732 848 55 975 893 544 399 437 28 115 224 873 818 418 335 53 584 684 181 497 616 660 140 296 382 273 52 579 936 770 376 686 790 15 507 389 378 701 647 527 310 731 858 644 354 43 97 538 746 438 751 792 695 781 193 934 947 191 53 799 6 141 478 809 854 901 463 261 429 190 533 369 637 489 534 853 884 568 585 679 147 306 45 657 830 249 457 500 433 597 189 151 988 646 564 55 238 512 746 637 811 192 979 857 59 9 521 949 412 63 114 251 99 730 588 161 193 921 669 31 393 638 900 367 984 293 100 790 93 78 218 542 159 276 371 704 351 408 10 817 255 837 544 984 828 673 484 899 670 464 593 399 701 343 904 859 20 453 761 924 956 708 485 226 23 13 663 376 146 970 366 882 778 762 44 231 372 225 19 423 504 687 407 324 532 668 263 487 151 84 678 26 460 195 107 973 927 690 315 548 429 377 958 993 497 477 272 670 853 520 255 856 180 987 33 327 23 959 465 21 315 560 645 999 541 85 817 689 971 170 856 386 104 526 303 694 488 135 232 216 328 714 519 419 319 211 834 967 951 116 147 586 590 388 585 301 607 17 847 944 64 502 10 41 660 519 424 883 173 46 70 617 524 331 433 651 678 604 469 879 59 920 20 5 13 92 884 566 635 614 194 596 162 77 874 998 201 865 743 57 883 667 325 467 459 295 989 696 507 905 628 72 933 137 875 481 515 99 736 508 426 601 345 122 63 413 804 659 64 774 571 756 95 829 598 780 580 18 72 569 653 911 113 222 605 804 437 778 710 304 976 615 645 618 475 61 801 624 841 906 689 733 314 236 685 513 92 344 137 486 768 625 760 805 15 830 691 852 851 33 177 103 487 431 682 754 630 926 199 943 453 768 84 242 891 672 267 954 106 529 482 794 797 281 31 426 753 759 720 798 969 575 26 814 487 440 868 164 553 59 460 550 897 346 507 866 916 370 491 203 459 522 831 439 398 623 913 598 272 155 437 530 519 238 364 881 539 825 402 870 210 485 45 907 281 48 966 910 668 642 500 986 888 543 425 70 127 564 248 516 264 473 625 764 323 387 5 356 605 582 366 558 544 112 550 589 254 313 493 49 42 20 154 333 77 823 672 351 576 532 706 800 419 979 134 710 587 415 584 264 24 44 783 495 152 466 652 163 947 148 600 693 563 136 544 932 612 847 565 275 184 397 851 919 404 744 636 462 22 266 131 366 333 503 950 931 683 885 659 420 108 840 97 537 846 221 516 45 631 328 496 930 53 171 104 647 740 114 796 267 395 433 482 288 712 120 259 811 893 676 736 590 841 274 631 720 858 547 122 160 465 294 978 639 21 205 405 146 759 143 221 67 584 200 952 629 587 872 608 977 679 680 224 620 342 549 611 876 614 957 919 87 748 777 475 945 175 108 871 688 855 593 569 342 68 835 180 939 889 874 148 937 469 0 647 515 430 494 735 427 71 95 246 56 171 425 125 220 346 900 729 834 631 630 816 633 405 227 896 407 404 962 1 89 639 109 249 743 442 788 849 490 732 465 69 444 529 76 278 165 371 409 354 252 336 269 498 741 401 685 323 795 807 600 454 732 716 478 699 177 957 514 27 571 741 361 32 305 127 950 457 570 610 263 796 430 718 461 96 929 983 577 640 248 644 256 795 265 49 403 881 278 546 736 622 971 822 958 908 282 849 822 172 271 421 622 413 172 99 610 187 24 422 915 875 861 861 904 131 448 357 521 984 562 900 223 369 483 952 501 492 559 224 178 882 260 690 734 89 50 145 767 194 889 507 611 258 898 437 459 261 65 374 807 628 658 828 417 549 312 264 942 134 94 520 506 250 432 232 123 21 128 44 761 247 887 799 621 784 664 183 12 281 927 244 839 27 311 429 994 963 824 964 303 126 626 907 995 204 912 741 960 197 181 940 8 962 963 662 338 691 472 501 214 568 699 909 797 135 124 82 964 739 196 172 443 673 923 819 509 58 189 705 695 542 105 598 576 75 129 920 648 646 903 122 1 795 51 655 471 503 258 285 953 502 100 869 880 195 536 339 771 236 175 592 855 108 718 147 390 996 2 667 677 527 928 360 96 538 134 1000 58 246 412 513 561 259 79 943 607 856 661 797 785 538 851 339 91 147 117 327 935 524 985 821 981 826 233 673 763 877 138 328 836 329 585 528 612 901 766 488 801 437 831 28 354 237 613 311 455 921 723 986 119 891 228 262 745 914 321 728 496 446 149 924 488 868 862 381 748 243 654 430 353 134 656 627 329 125 398 523 442 209 457 497 153 363 902 83 183 502 355 857 765 76 37 43 583 348 468 234 144 286 315 568 997 473 237 803 73 619 888 198 239 544 206 517 652 429 348 203 52 89 90 52 917 976 39 333 869 998 628 434 782 557 404 332 74 681 697 248 308 752 452 197 174 715 491 841 371 831 640 516 663 951 424 45 246 835 528 334 584 445 93 127 10 507 317 352 705 355 742 835 32 923 184 528 712 990 345 184 594 876 391 534 671 918 724 661 655 588 643 102 632 671 832 556 359 926 678 740 982 588 241 104 890 421 812 916 34 830 948 36 133 203 268 638 711 346 877 585 698 558 989 155 307 200 554 395 682 321 224 918 925 391 81 889 609 224 218 554 322 895 213 567 257 812 751 371 884 582 107 793 169 327 188 755 540 836 479 551 4 674 574 381 254 178 270 16 247 90 636 702 666 773 498 892 204 378 941 524 783 417 662 730 553 489 127 878 681 432 250 906 132 692 302 822 147 826 940 336 292 54 130 847 510 158 142 69 793 651 747 279 198 46 121 4 492 340 722 642 253 560 755 902 896 45 563 56 318 217 936 955 395 843 567 44 721 325 627 990 339 33 350 42 272 65 810 691 827 809 966 877 447 122 402 847 860 807 608 402 838 198 525 268 606 345 310 476 349 343 572 760 245 451 139 581 933 832 850 961 703 248 555 869 978 992 738 151 573 314 938 850 988 60 441 845 162 2 180 237 868 577 772 430 62 963 104 988 787 591 194 224 332 601 434 74 88 273 992 768 726 223 469 327 357 96 7 786 683 350 535 5 635 607 150 90 381 546 40 488 396 2 803 932 990 517 405 457 193 416 337 652 384 479 365 424 368 279 186 323 739 725 358 971 821 550 80 192 47 630 373 23 406 813 892 582 692 277 229 753 996 265 819 151 702 665 234 626 197 941 828 749 291 176 864 325 422 386 255 288 707 345 145 758 336 446 578 298 813 393 16 361 796 763 631 11 893 918 913 228 289 414 28 521 841 879 290 794 499 888 758 687 952 668 518 677 156 577 700 289 713 522 983 376 421 984 83 522 280 7 802 846 908 327 385 226 456 59 125 129 818 147 29 111 319 71 587 459 400 370 969 166 285 72 379 434 674 813 854 246 435 859 126 596 533 493 232 514 946 109 286 656 460 753 259 201 372 362 454 220 507 381 918 988 102 507 843 888 217 191 863 955 71 565 428 279 340 531 110 460 429 28 182 341 187 367 603 321 209 127 786 209 98 624 393 436 158 188 517 128 3 907 157 818 716 596 504 267 36 552 82 34 235 777 619 543 131 176 374 593 140 324 323 311 980 455 326 115 392 108 378 880 411 388 922 711 14 865 167 553 360 630 316 831 599 878 875 652 833 977 591 587 330 948 401 53 208 174 298 657 505 555
852 783 28 584 709 203 322 667 276 789 998 995 355 846 960 857 939 564 849 351 769 2 739 302 608 850 188 250 79 994 89 505 660 42 893 451 857 866 968 821 845 528 624 482 2 168 890 541 81 131 786 518 345 49 141 947 655 44 485 879 173 697 469 152 639 842 395 905 481 213 334 686 432 783 972 474 824 849 247 641 953 770 60 506 916 929 809 83 959 449 988 377 729 406 733 543 229 475 626 864 239 528 870 294 133 728 678 389 391 570 885 837 457 246 908 817 942 303 898 816 545 345 627 998 724 78 261 311 331 173 528 530 874 332 427 478 584 115 567 257 420 791 328 395 651 830 326 503 589 147 186 65 115 337 861 434 772 875 604 841 204 303 974 381 472 941 444 704 136 854 551 497 462 290 986 491 487 944 619 727 109 408 538 703 774 864 819 721 415 670 464 733 94 318 520 886 201 684 438 394 400 959 926 244 319 245 665 845 905 36 365 567 284 338 478 898 169 404 716 688 257 780 38 243 521 369 57 585 826 877 443 422 736 348 76 532 405 547 465 586 899 150 106 499 414 666 869 83 818 53 659 595 128 37 839 117 112 615 886 450 977 369 108 237 226 221 8 863 883 6 75 2 119 103 458 304 367 275 522 635 281 984 215 118 504 597 564 426 714 302 209 862 684 323 990 342 412 808 782 385 30 329 320 174 490 388 976 346 763 359 113 281 122 828 900 207 86 958 410 923 537 428 614 57 677 487 466 938 613 619 969 870 640 759 221 655 315 180 382 726 499 538 956 431 300 952 902 786 194 203 634 857 958 417 269 40 381 645 816 586 279 53 573 27 306 313 983 564 162 693 927 808 707 325 376 981 71 658 311 715 625 93 746 84 710 11 775 32 324 65 631 918 617 196 131 605 662 51 66 374 691 775 875 892 726 787 692 84 827 432 198 975 50 65 721 844 83 823 615 284 378 205 964 271 428 79 676 824 18 470 140 631 223 710 685 192 447 78 363 315 492 937 918 802 489 279 526 506 114 942 548 50 753 605 961 309 984 469 618 504 375 646 394 829 796 3 270 887 516 154 645 956 309 716 576 425 3 683 630 879 820 476 848 805 42 1 379 464 386 563 599 571 56 797 103 755 740 499 488 470 495 584 401 718 970 15 139 248 160 799 473 291 377 561 813 412 543 245 9 34 758 736 297 492 732 781 249 799 642 701 396 866 93 482 767 332 829 24 262 860 622 326 228 311 442 84 385 785 877 107 878 971 817 187 799 47 20 729 174 964 13 751 728 471 975 709 981 660 267 503 61 41 853 922 884 499 868 794 909 345 945 958 755 939 933 835 240 259 727 204 967 665 176 504 437 610 196 577 343 31 913 57 725 860 847 829 0 183 336 258 923 289 425 896 474 834 860 229 116 426 669 87 110 927 761 663 556 599 693 194 298 359 525 997 509 281 825 483 45 164 633 203 64 534 502 476 610 882 783 112 127 554 87 357 441 838 834 610 274 866 135 114 356 579 482 865 47 772 497 469 995 123 88 571 653 35 586 253 715 962 48 908 258 895 771 482 587 983 611 807 409 609 671 787 946 564 380 141 762 276 152 734 233 980 241 328 944 622 289 835 666 292 850 29 501 469 359 406 904 722 446 981 182 663 579 800 552 746 881 278 282 802 720 657 508 568 314 450 717 571 214 76 430 823 7 220 31 66 679 886 632 376 907 658 11 617 638 652 159 966 719 579 558 597 854 816 871 814 578 127 777 182 623 599 95 405 635 981 358 681 370 755 283 617 514 645 542 764 764 200 781 297 17 475 803 377 5 61 91 793 69 444 519 356 167 618 206 93 172 201 254 911 192 792 894 694 398 941 807 109 163 56 52 731 937 364 388 162 146 860 738 951 149 930 872 713 347 812 407 944 212 268 557 40 27 351 999 392 393 791 532 502 681 511 865 404 205 44 779 157 823 790 4 410 704 805 316 675 553 810 855 895 629 543 505 946 34 179 417 582 80 219 971 230 107 757 921 605 208 307 661 31 541 239 821 410 147 749 744 572 187 870 697 322 301 471 765 768 955 542 595 154 566 951 138 177 37 351 751 727 383 373 423 322 275 872 263 23 305 905 65 35 392 890 925 50 590 402 308 815 686 299 246 827 569 786 910 739 965 478 742 257 451 915 947 878 560 388 455 395 312 677 698 299 674 177 360 224 700 560 26 643 565 717 342 451 348 985 500 352 982 101 222 293 296 115 593 148 962 925 496 925 25 379 788 345 177 141 185 282 606 575 220 730 468 45 846 426 399 779 747 821 987 438 949 491 190 554 165 780 452 127 654 878 828 350 475 505 339 368 203 875 111 53 404 911 932 383 337 7 126 40 936 71 29 957 650 507 842 800 694 752 667 483 424 23 235 823 912 152 980 46 303 419 40 441 940 943 364 837 570 501 285 29 494 979 218 571 718 870 390 20 705 485 310 613 197 551 592 324 737 402 248 969 856 594 286 153 840 70 491 497 268 395 73 185 754 211 808 587 453 957 454 826 35 880 934 966 805 161 143 147 419 677 991 619 531 33 979 980 82 722 211 909 924 722 33 882 260 542 124 487 703 40 199 875 919 533 402 209 68 211 920 922 690 131 368 318 636 367 236 624 456 30 480 525 594 186 238 551 833 808 649 394 121 943 44 532 766 41 55 897 547 895 602 121 373 131 535 726 99 127 930 92 245 839 362 899 804 164 132 223 524 29 374 487 523 451 436 244 628 272 21 976 922 917 929 421 950 784 78 525 843 120 793 838 873 961 484 466 800 337 157 448 77 761 302 792 838 324 957 354 213 991 230 16 426 30 858 421 510 775 952 188 616 674 477 933 202 378 811 939 333 968 216 440 652 242 46 559 323 84 598 28 757 314 706 557 672 994 256 985 6 636 831 560 54 495 144 143 361 701 687 778 134 274 418 741 179 627 479 784 688 458 74 424 193 782 397 152 612 537 641 981 448 148 292 338 433 622 1 723 63 407 171 512 175 848 39 616 994 25 658 235 346 574 272 334 862 648 290 740 647 284 14 361 675 964 243 44 546 840 445 928 59 148 90 793 259 643 304 213 351 489 232 93 450 971 785 835 287 283 313 580 795 68 554 587 534 911 583 698 503 791 948 515 695 562 440 950 966 643 648 267 670 487 844 679 696 687 887 150 104 484 582 66 372 417 429 202 130 771 470 453 225 361 486 483 271 788 24 635 416 455 96 122 741 104 568 717 85 388 536 109 467 864 734 977 344 852 664 516 597 44 906 961 985 848 743 727 915 791 571 394 142 522 513 783 544 983 588 279 273 433 620 248 129 3 16 754 832 213 830 31 67 918 723 311 15 652 291 438 92 336 318 149 749 715 708 393 889 827 574 370 277 16 278 284 917 306 154 138 792 348 307 395 36 6 219 251 790 806 151 349 752 826 352 95 463 778 231 222 117 446 183 823 200 353 439 368 184 354 756 737 863 154 354 429 533 120 224 934 288 926 973 356 168 859 806 619 253 281 897 125 731 223 577 249 978 853 713 251 366 702 461 123 512 120 156 285 350 961 341 276 585 837 459 792 338 704 794 298 951 928 98 821 449 840 722 587 353 739 10 706 384 379 892 306 210 6 515 88 896 446 609 86 317 803 387 185 748 379 23 919 369 615 911 259 683 751 498 390 603 101 340 598 801 166 517 169 123 469 145 877 280 962 155 359 935 441 237 932 787 603 507 942 866 847 84 911 264 960 118 246 954 907 798 739 540 363 476 569 389 788 773 508 797 755 931 722 791 255 837 225 864 347 329 280 996 57 506 271 125 896 895 101 770 189 72 177 888 959 601 135 120 389 657 841 460 141 349 586 580 918 266 750 549 664 164 295 511 116 882 617 668 403 189 350 58 820 357 461 100 151 327 411 32 601 880 732 760 340 814 648 335 653 643 552 539 551 371 303 780 449 802 133 250 389 408 530 776 977 644 56 295 174 137 201 914 590 53 59 600 269 943 951 431 263 227 688 867 547 265 226 605 802 596 599 207 836 555 781 562 523 621 390 321 577 406 76 891 807 682 20 656 620 778 963 997 83 483 411 812 435 217 770 251 133 22 192 575 619 170 65 41 588 527 959 195 661 663 268 148 372 434 479 51 270 332 980 711 833 234 728 105 321 299 642 101 341 759 813 591 791 161 912 242 108 403 665 97 983 422 494 518 68 581 154 421 520 153 70 180 347 989 597 992 123 411 997 784 280 325 908 928 557 572 222 435 899 637 35 903 586 750 956 255 137 102 451 836 158 689 107 559 24 835 528 191 260 673 516 529 25 822 854 166 985 607 508 789 491 876 579 158 683 993 295 561 267 699 80 150 420 252 718 294 593 493 937 550 338 851 915 19 471 471 87 178 520 735 492 941 299 815 815 745 623 701 436 293 251 680 313 963 214 901 825 181 424 730 230 244 162 563 835 712 826 768 542 530 398 938 315 49 243 43 670 810 227 70 795 646 273 859 843 330 730 12 527 841 395 413 397 62 974 879 416 702 388
860 683 444 24 526 665 886 693 787 447 294 26 631 32 157 525 66 941 106 845 844 595 368 36 704 381 721 213 594 787 226 365 914 867 433 417 659 114 273 714 217 359 897 257 33 781 635 961 176 854 756 881 165 622 388 515 414 53 459 722 148 360 206 165 609 276 81 432 729 175 701 848 753 471 211 446 613 948 325 516 558 84 832 188 876 755 939 217 426 706 64 195 974 465 357 493 311 335 373 855 324 397 330 554 184 275 523 403 875 577 398 367 893 446 122 203 651 101 450 822 837 451 848 242 997 960 672 902 131 528 1 36 21 44 742 319 208 923 270 102 346 117 60 634 692 354 962 698 336 22 501 683 673 223 569 830 339 912 460 503 363 278 502 732 216 95 347 648 808 877 873 292 955 196 540 143 199 767 133 61 726 192 506 312 562 548 998 506 802 420 798 425 399 369 788 113 596 898 408 69 520 927 723 176 910 527 894 885 320 67 322 608 174 984 415 286 890 449 639 708 427 285 80 598 591 270 649 874 343 462 280 631 468 537 454 479 829 769 477 158 885 308 317 178 580 613 402 629 906 621 374 454 535 951 967 636 797 108 432 707 947 62 933 815 262 320 731 951 681 501 290 953 664 274 267 653 571 660 396 918 212 485 205 703 825 59 807 101 260 377 341 640 930 589 109 981 75 99 727 394 378 124 65 695 950 370 367 726 655 127 113 809 421 809 95 755 387 45 682 978 90 748 954 501 453 604 779 89 902 704 383 718 229 331 884 968 411 164 18 147 584 528 162 366 62 702 179 605 818 295 758 875 500 699 364 336 957 263 26 228 841 303 623 768 153 938 956 726 861 213 4 38 112 554 711 759 249 876 588 59 553 179 650 904 866 686 611 364 315 984 224 694 126 245 284 379 917 158 941 984 436 780 253 22 617 663 972 355 438 912 155 793 783 356 741 465 597 42 435 990 186 394 272 393 146 986 857 325 795 735 297 911 161 904 592 950 533 33 359 964 968 714 485 363 437 660 257 168 439 213 105 867 300 70 697 292 237 186 13 321 210 441 986 716 27 224 318 347 338 292 634 889 132 783 107 46 738 982 504 413 344 992 0 7 579 192 397 711 292 846 693 140 977 54 782 431 530 984 803 9 677 90 987 332 669 359 663 623 615 964 238 416 230 751 925 407 550 698 180 949 177 923 699 588 948 736 32 809 245 633 537 622 509 61 752 188 195 439 845 410 376 465 675 402 670 769 823 111 332 390 524 60 980 49 440 779 887 819 923 137 422 993 276 964 41 191 431 562 472 47 990 363 767 384 204 891 483 590 482 75 563 248 57 430 72 933 213 272 961 360 534 201 282 670 201 266 529 756 737 519 751 605 921 720 265 531 384 565 976 315 573 697 951 977 620 138 481 870 404 45 486 42 355 593 708 110 519 818 190 517 764 900 145 543 607 300 627 531 207 734 557 254 595 188 909 579 714 730 137 306 244 136 295 172 298 74 545 1 813 51 517 510 498 160 188 932 776 707 15 21 494 816 19 847 817 305 912 331 616 590 784 697 473 454 43 40 853 492 135 196 901 520 452 873 314 868 810 338 39 196 995 562 793 572 185 893 934 973 409 113 710 999 536 904 567 394 716 377 78 951 568 935 98 558 451 999 56 121 470 279 240 193 513 941 87 401 593 964 724 612 307 513 370 236 781 318 645 138 565 25 407 85 442 167 356 866 490 453 104 391 220 587 730 144 360 184 771 585 20 764 279 747 234 380 125 535 969 58 38 841 152 498 173 29 812 411 345 463 643 819 55 655 134 476 744 429 878 486 264 987 559 852 503 78 313 431 223 352 287 969 815 245 964 335 92 568 381 658 412 978 913 166 310 785 36 32 658 428 965 754 855 161 329 170 508 177 940 778 83 991 48 244 717 33 780 483 687 255 952 970 768 185 688 158 505 413 293 566 449 715 811 61 31 99 88 268 574 930 491 328 945 245 746 559 214 939 915 401 196 370 735 970 556 63 164 695 943 893 258 669 743 405 372 267 680 81 924 529 587 108 750 621 996 947 350 490 181 158 919 577 269 985 589 600 12 201 182 460 927 441 89 58 882 871 676 357 561 44 108 296 822 101 633 634 365 937 755 59 130 544 312 40 93 389 200 651 323 139 926 174 117 392 246 572 361 613 389 735 178 700 175 790 228 584 385 570 493 687 46 680 198 668 801 968 151 207 661 857 666 546 77 273 203 765 830 954 497 37 127 179 29 810 499 387 889 682 703 888 84 782 762 368 241 232 166 850 351 87 831 824 103 530 96 6 110 886 144 346 544 370 53 867 7 438 209 397 22 192 518 949 796 702 445 426 522 367 252 146 67 174 369 752 47 153 892 976 401 342 865 324 50 217 590 442 938 769 197 594 321 558 560 85 527 960 480 460 58 911 168 523 683 284 953 46 149 801 668 779 905 579 994 36 656 126 193 74 142 139 809 993 851 88 760 674 141 285 542 189 37 668 891 861 778 601 931 81 970 489 406 271 189 375 662 170 49 855 748 286 846 982 883 856 100 444 879 639 608 149 354 530 476 545 247 949 375 510 989 145 263 500 123 144 804 683 694 181 577 775 667 784 386 88 6 815 225 397 942 5 814 312 71 612 679 429 191 373 283 740 572 706 983 215 908 672 221 398 629 26 139 267 586 700 74 140 949 651 512 401 443 216 419 703 819 79 702 546 826 375 720 611 713 868 937 830 256 139 835 49 308 985 170 199 881 490 495 376 474 578 143 755 984 978 847 467 602 514 259 543 232 949 859 556 328 733 301 678 377 289 271 837 992 903 76 993 24 87 218 55 549 692 775 456 541 381 306 731 691 109 800 431 102 402 754 950 739 236 824 299 352 62 10 243 242 628 82 884 70 228 653 688 684 871 686 173 516 364 543 897 820 750 869 638 118 665 42 827 978 487 413 707 660 436 416 825 16 670 340 597 52 995 525 715 709 946 946 758 769 690 757 85 732 554 521 490 172 628 511 868 898 812 121 537 575 390 671 186 239 42 700 584 532 720 799 546 296 818 192 176 289 185 854 904 773 305 564 470 515 446 899 63 641 899 14 481 484 534 316 958 342 729 250 315 54 141 11 253 674 575 705 782 665 251 585 129 248 169 251 8 403 369 334 447 963 33 35 81 696 823 222 141 985 72 261 721 867 549 243 812 99 63 116 831 140 172 309 986 68 32 487 956 538 815 171 932 281 278 548 885 464 715 129 888 874 477 128 519 612 353 215 352 792 184 991 365 285 20 2 427 319 134 5 213 326 68 466 181 305 159 929 161 555 85 8 479 51 856 156 762 706 404 695 641 895 913 734 758 219 248 626 700 566 864 423 666 304 481 821 204 233 36 975 755 747 431 17 330 570 359 136 197 150 49 286 752 806 72 380 199 158 505 59 670 163 813 601 182 652 281 194 241 277 818 496 869 410 676 235 859 605 600 791 918 632 59 418 270 763 269 790 755 331 258 94 225 507 115 552 837 794 279 448 573 777 72 712 310 30 54 447 34 932 162 120 306 877 588 707 362 863 724 618 503 849 686 3 7 871 586 904 941 982 268 391 648 936 525 685 488 333 136 456 318 960 859 736 131 858 309 911 277 903 246 349 263 838 6 621 911 327 111 382 82 582 949 966 570 761 839 880 314 628 900 872 34 353 746 169 912 852 363 598 353 202 944 827 345 446 679 366 130 23 193 993 7 774 347 69 749 637 669 578 871 159 389 514 868 425 509 434 124 789 407 896 140 187 993 973 817 640 305 471 656 358 711 28 499 115 440 864 824 689 581 833 588 749 5 302 702 614 419 610 436 299 148 979 457 958 1000 600 954 429 575 999 594 114 79 657 233 40 143 274 300 119 893 337 558 722 7 834 841 288 346 642 637 770 100 227 727 606 554 836 266 85 981 462 681 79 103 805 365 988 819 465 954 379 493 785 488 86 437 236 140 759 801 400 218 371 59 839 118 690 359 944 326 546 604 457 365 255 966 622 381 900 134 478 449 539 410 393 351 638 553 160 800 420 255 765 785 599 401 424 856 971 812 275 225 488 79 916 542 624 443 167 461 828 770 728 804 348 356 303 681 920 487 786 174 862 225 154 591 463 106 183 29 907 657 959 416 430 872 547 181 918 140 9 17 254 451 428 265 531 896 888 641 124 369 745 902 291 470 648 246 44 849 603 269 25 356 34 464 91 242 394 474 231 872 840 973 630 810 101 834 935 661 441 116 740 865 395 777 856 677 922 925 492 512 455 577 138 500 583 685 646 392 467 503 362 124 766 527 97 955 405 687 45 243 725 766 576 393 475 767 461 837 816 327 61 968 554 9 266 142 733 115 147 476 850 227 625 616 278 339 719 975 551 328 489 526 479 356 842 413 928 609 636 691 619 73 870 526 718 622 335 322 581 872 458 81 63 686 678 251 647 645 654 409 417 263 111 374 644 538 772 62 390 503 528 791 843 992 268 163 981 105 510 654 715 775 868 792 392 387 604 825 698 361 73 932 469 707
693 617 880 925 315 536 634 218 519 662 979 304 905 146 677 537 384 16 690 534 101 517 737 512 125 331 327 917 906 921 311 494 581 157 582 458 754 541 965 890 742 872 202 997 701 158 621 71 491 455 210 816 38 233 340 439 699 542 760 621 524 861 738 935 400 330 559 669 422 686 702 775 206 58 609 924 528 744 295 37 97 801 421 290 442 737 32 871 266 921 931 565 694 840 910 182 555 366 735 378 353 800 89 771 630 148 190 922 572 579 342 417 420 533 623 305 50 141 810 610 936 3 513 866 437 222 625 398 918 406 983 61 887 315 249 414 60 283 780 531 102 291 80 406 642 562 544 57 629 377 197 400 189 930 433 639 48 914 608 750 768 99 24 621 638 724 458 199 718 95 894 91 613 568 849 915 262 982 326 670 722 790 587 914 521 484 129 523 596 772 811 406 505 497 782 300 289 299 584 449 861 262 691 223 356 447 385 272 563 727 968 174 712 904 263 511 797 929 971 737 667 961 790 919 529 369 776 87 362 77 341 378 258 278 67 372 397 809 377 167 141 988 949 732 539 569 817 161 947 358 827 718 856 523 208 98 23 47 680 580 447 954 440 204 373 381 535 278 650 944 2 832 118 315 821 166 103 260 419 72 231 402 162 382 126 700 112 942 655 147 166 221 583 14 809 992 22 371 76 457 401 825 1 707 956 51 322 127 186 883 435 932 882 811 593 998 188 822 538 566 920 899 481 857 724 748 868 429 335 102 448 138 469 131 115 865 201 235 117 972 449 416 914 542 427 401 657 834 470 836 890 608 570 982 51 315 725 109 684 644 859 212 875 446 771 772 495 682 140 753 466 98 982 590 923 223 242 481 575 862 134 745 715 614 649 978 803 856 424 789 895 494 227 36 305 569 393 516 474 903 867 987 994 421 417 919 716 54 773 842 907 624 929 375 149 505 682 910 482 380 886 749 626 556 569 316 4 247 334 886 49 369 159 912 729 386 614 879 85 173 204 171 265 764 925 665 964 39 978 696 320 740 174 712 900 413 317 43 793 830 261 414 951 247 283 726 109 508 546 135 823 300 518 42 653 942 450 912 794 643 919 398 364 133 142 625 635 722 993 831 941 57 337 557 214 978 837 892 765 314 696 618 62 52 985 413 598 739 63 705 113 236 542 376 226 202 631 755 386 172 963 519 499 604 787 61 402 668 375 921 16 158 549 874 369 364 545 707 842 911 523 772 670 932 382 531 520 825 479 839 148 755 865 777 173 710 87 50 846 235 154 299 957 607 785 842 896 910 324 707 9 439 172 797 410 458 465 871 329 510 615 1000 287 479 257 92 408 841 628 606 350 18 151 184 93 975 229 781 578 250 828 931 346 775 195 134 707 247 648 929 976 77 603 625 940 226 607 31 948 875 455 571 83 63 819 815 278 828 908 317 774 440 612 545 143 572 893 978 851 100 564 728 135 507 739 501 239 404 904 639 95 736 678 140 745 693 796 934 689 698 130 405 348 873 966 709 792 458 106 723 879 464 644 259 35 148 133 869 319 117 522 987 960 948 92 323 747 931 600 436 176 846 10 398 654 150 228 116 883 93 766 99 395 397 885 552 406 685 720 292 185 141 741 242 805 829 107 499 381 722 378 296 94 483 515 316 872 342 853 277 509 547 700 710 302 444 806 966 688 675 641 941 591 6 695 43 46 958 321 847 898 194 706 439 713 552 399 448 476 499 574 550 207 328 132 261 276 636 164 731 336 265 394 282 452 551 568 515 525 171 100 992 732 172 238 825 527 296 205 975 717 645 487 679 953 896 668 531 473 918 592 222 663 381 824 398 937 650 241 218 870 651 751 362 617 320 901 20 464 327 86 969 0 708 69 93 815 912 41 123 501 226 674 780 219 587 917 259 104 358 233 117 843 664 721 823 294 943 270 359 56 826 679 937 153 274 446 447 967 532 781 103 645 274 728 926 876 719 144 228 260 188 339 836 110 816 759 848 639 705 404 279 158 814 566 683 536 653 935 164 61 889 183 937 799 5 252 633 775 454 801 547 804 230 454 564 795 831 432 866 969 711 537 156 374 63 705 160 298 776 445 754 403 467 822 765 660 948 392 227 800 76 517 659 391 218 750 757 927 970 156 966 550 554 29 99 288 202 338 171 903 362 236 103 14 167 34 348 293 696 492 483 789 255 911 246 841 410 508 532 757 452 296 551 930 665 70 164 560 203 323 999 304 372 874 787 938 593 5 162 355 529 488 792 878 209 483 998 616 422 888 313 19 571 237 64 155 278 743 429 726 407 413 630 363 135 187 586 942 478 147 24 740 423 833 361 627 33 370 7 468 639 247 338 297 763 652 258 744 800 972 524 864 801 547 194 3 906 105 301 946 530 291 961 866 652 838 363 33 354 897 499 498 661 869 741 788 424 531 488 457 89 933 289 380 759 746 118 39 559 534 354 217 458 808 999 416 671 81 237 388 873 114 508 763 329 271 728 178 808 855 486 589 841 624 136 52 918 379 420 784 918 507 582 807 915 98 102 13 145 160 942 850 858 844 141 309 859 489 427 274 494 180 933 944 463 478 938 108 953 333 824 533 559 310 89 619 359 165 263 313 475 256 988 181 642 672 104 453 564 121 332 286 527 40 175 157 182 661 580 511 205 992 10 357 588 167 985 213 286 590 534 503 301 599 621 18 973 955 607 343 108 573 249 622 959 659 560 163 261 945 717 698 543 939 39 196 339 17 853 552 162 462 532 553 7 839 657 643 457 770 366 486 763 873 345 467 236 734 34 312 813 371 43 989 931 303 185 755 615 84 299 723 120 943 348 500 819 662 397 300 152 281 423 308 515 858 666 974 633 128 207 736 310 924 213 169 246 365 929 344 655 727 945 7 389 434 841 779 856 758 921 354 337 225 84 244 172 669 3 96 843 292 554 307 145 484 362 358 59 212 675 222 564 676 222 496 109 749 365 264 583 820 970 6 39 20 519 277 973 418 18 778 671 423 325 881 887 783 823 285 201 330 121 632 927 816 449 852 141 860 514 463 289 871 40 577 455 316 916 407 121 203 590 730 48 733 964 485 879 620 196 306 210 255 285 351 87 182 72 884 825 504 100 99 165 122 888 813 93 131 132 916 22 372 582 73 940 502 519 235 770 571 511 184 84 232 850 280 198 636 561 415 830 215 652 253 566 456 473 611 702 579 163 331 191 366 455 161 447 216 291 82 73 683 190 602 620 431 955 47 372 891 956 192 448 719 773 412 402 594 210 439 247 556 722 224 282 934 360 562 390 299 584 150 253 120 665 171 373 58 298 78 769 75 654 999 77 854 994 686 587 471 281 711 611 443 61 847 961 91 336 909 212 973 475 284 422 318 156 211 628 55 225 250 118 889 470 428 879 230 645 685 513 665 629 494 24 290 222 597 221 194 454 761 15 605 157 137 203 986 632 146 325 857 811 451 324 606 474 347 900 220 545 697 829 480 300 223 762 704 374 990 477 425 223 565 916 74 537 512 207 123 946 57 390 461 219 193 90 952 458 441 336 830 39 11 886 981 164 980 933 139 193 376 306 997 402 848 885 975 257 514 249 282 409 36 306 558 155 831 250 714 323 692 296 361 556 352 78 42 229 671 798 633 458 64 21 177 703 191 41 580 960 928 705 818 347 977 487 516 957 170 380 429 460 77 680 493 400 240 294 328 852 656 193 932 954 405 790 786 754 922 707 497 456 66 201 772 471 595 416 396 940 585 641 675 419 996 645 72 119 275 757 444 553 360 971 998 789 175 70 145 844 835 640 359 556 791 665 832 964 368 923 543 834 913 120 899 464 314 52 586 499 273 180 234 9 995 625 970 972 752 413 45 425 767 565 506 407 477 825 673 703 398 34 26 251 37 723 681 248 812 336 349 511 551 923 557 540 251 886 200 907 640 668 426 442 915 269 124 954 825 538 332 232 862 77 658 208 438 498 430 995 475 470 345 749 834 252 53 655 43 168 68 987 987 907 111 171 798 382 272 753 79 621 703 949 845 509 666 580 926 605 387 446 532 259 576 31 829 94 748 553 769 307 912 7 764 698 567 517 877 477 954 438 892 145 958 548 71 177 436 834 637 109 136 855 959 572 30 536 814 866 15 49 460 971 902 818 59 715 530 37 646 612 168 475 221 7 601 588 367 109 116 11 863 579 950 311 647 892 325 836 651 113 459 853 138 221 710 527 802 862 826 641 753 218 472 131 269 721 21 460 65 892 664 131 254 838 25 506 152 304 921 907 390 715 88 572 301 461 248 487 119 106 8 249 246 58 199 600 777 285 411 329 31 765 510 588 962 624 179 808 687 949 44 24 54 112 618 652 259 25 588 853 561 786 12 331 526 361 279 293 708 710 27 747 610 386 988 304 731 849 548 967 127 1000 389 967 218 882 243 107 762 227 409 76 984 852 414 925 961 812 540 124 245 530 840 560 836 193 198 355 28 458 267 302 604 148 554 74 209 416 709 121 268 314 383 383 90 731 541 638 756 47 490 17 991 460
244 622 460 254 320 213 347 218 970 666 811 462 734 290 218 683 719 787 568 881 810 391 224 61 958 52 80 790 987 652 747 435 748 380 705 398 163 227 666 851 136 316 750 315 415 116 141 124 999 841 56 980 785 927 574 596 832 270 538 614 712 34 676 959 605 929 465 997 23 119 114 733 75 96 876 136 555 40 935 874 135 592 32 546 887 690 642 169 57 562 22 156 364 355 159 914 853 490 969 791 261 114 717 256 554 198 758 368 226 562 389 104 768 607 394 29 806 74 84 411 210 783 508 740 923 164 129 828 622 759 836 354 181 104 634 517 454 3 561 472 857 148 761 404 992 181 256 570 156 994 284 27 606 867 227 626 529 246 312 13 675 166 431 161 330 994 164 404 670 640 143 693 968 40 917 552 119 33 458 454 358 236 255 122 743 261 479 139 150 636 540 702 206 845 738 10 627 148 877 879 43 337 514 900 680 754 847 180 276 303 789 398 419 355 800 912 591 187 783 844 981 120 251 40 889 924 343 256 629 953 334 397 1 510 732 992 25 804 598 777 720 448 59 622 537 185 684 686 547 644 332 889 536 341 656 706 207 999 278 808 590 697 489 95 636 485 974 879 621 159 596 919 54 770 641 538 5 681 902 684 798 991 409 582 727 461 38 941 469 31 146 159 177 225 15 45 616 540 494 468 775 967 321 326 82 955 996 111 612 925 615 587 302 545 198 256 630 612 602 243 3 272 165 393 95 874 311 304 940 507 772 908 439 334 94 119 898 322 869 337 438 304 913 995 580 225 686 420 807 18 776 394 925 467 180 931 268 847 307 721 711 679 287 996 484 111 736 859 220 420 822 581 353 756 731 412 755 247 808 798 468 636 47 413 582 293 753 64 186 731 843 992 794 719 566 33 764 892 715 586 234 578 380 631 754 451 882 112 204 367 588 10 221 339 77 466 526 918 691 447 802 263 604 277 522 297 225 182 617 119 735 13 993 440 513 589 235 321 372 567 169 657 618 669 667 41 60 636 402 250 125 650 202 15 451 281 160 917 107 129 71 20 867 91 614 990 352 834 860 928 570 257 664 852 420 300 174 34 429 418 27 266 475 151 476 885 304 877 243 952 290 629 835 620 317 951 341 675 674 658 956 906 888 982 299 37 340 499 799 64 356 124 707 178 328 539 462 748 167 520 166 657 660 503 259 874 597 159 928 956 430 75 545 122 816 920 274 788 184 102 379 301 626 76 854 123 779 545 20 725 845 788 139 167 14 677 521 17 881 853 639 256 936 881 784 897 879 22 258 679 740 179 841 756 176 746 778 10 638 654 42 132 384 681 374 416 653 281 924 123 583 993 856 390 710 33 624 796 632 513 885 235 780 972 36 408 463 222 48 918 342 454 771 867 951 87 64 658 792 834 683 642 957 851 952 332 298 774 989 724 730 571 371 713 446 920 511 498 155 89 123 630 838 551 826 868 963 935 739 917 346 338 231 522 161 949 108 168 254 381 825 563 110 170 724 470 61 435 516 254 349 267 640 903 933 989 781 603 646 730 868 990 871 79 962 868 11 310 395 570 277 620 721 789 16 888 787 928 593 120 846 661 98 974 548 577 13 91 433 264 223 808 66 636 51 670 661 531 790 839 496 384 501 654 168 452 201 941 520 575 623 109 833 843 193 872 86 426 817 455 562 928 464 425 550 205 953 458 517 210 441 681 265 447 406 519 145 529 693 778 577 305 699 838 726 450 344 459 134 408 126 174 891 877 325 558 613 65 915 537 829 147 848 556 474 648 450 357 872 193 190 504 767 316 586 239 271 828 930 984 97 234 345 779 485 1000 946 687 286 709 990 358 233 689 396 872 102 903 635 108 878 285 534 933 467 151 986 254 205 148 424 246 197 871 786 531 182 412 203 974 644 912 685 111 378 998 905 766 2 620 884 569 282 847 599 837 381 872 449 238 903 908 106 223 178 932 240 883 795 429 308 289 528 473 309 263 376 716 194 783 971 78 524 759 92 179 58 645 949 830 552 867 539 231 17 682 46 681 491 806 815 868 49 563 515 61 737 956 200 302 109 916 24 697 658 196 337 386 571 184 600 23 559 940 87 7 507 505 560 412 88 811 509 413 533 427 67 917 477 249 281 520 153 299 837 767 40 139 870 464 386 230 30 978 937 379 7 72 338 460 133 243 93 933 152 760 723 43 326 357 983 180 654 226 921 719 941 459 704 882 365 22 127 695 527 789 120 678 417 418 85 27 351 549 875 224 499 290 199 561 631 45 78 304 679 111 975 319 130 310 170 381 305 391 874 579 673 903 920 129 890 506 809 863 289 896 911 441 793 812 366 632 0 666 942 195 211 963 229 613 671 926 998 656 892 735 122 396 118 222 908 433 813 200 55 768 303 228 788 981 382 289 610 399 455 493 138 632 801 664 587 728 551 441 812 608 912 918 886 778 437 938 749 401 655 401 873 407 931 350 797 184 121 867 814 943 471 250 137 669 834 519 611 921 45 37 272 385 301 416 907 92 558 895 487 95 405 310 495 596 863 868 185 343 497 702 742 664 214 481 695 357 112 428 72 696 12 970 443 185 411 104 659 436 883 917 692 231 733 274 601 680 959 287 236 414 171 371 500 620 34 816 840 974 33 754 827 399 413 829 306 626 964 343 148 115 412 3 934 446 248 335 398 483 313 987 65 314 70 133 584 602 363 974 370 875 208 194 195 149 83 494 257 451 162 808 41 152 478 206 567 711 850 776 252 983 461 807 472 903 219 774 760 682 503 640 297 770 651 694 375 556 416 482 751 167 69 614 893 125 965 757 609 256 728 904 506 434 972 962 266 305 53 50 383 78 578 559 222 831 492 211 982 43 292 472 315 163 285 508 916 977 157 368 387 405 111 8 648 815 196 99 300 549 628 994 955 271 483 855 408 957 729 898 828 570 984 935 544 483 770 147 425 525 851 339 131 515 99 108 480 820 744 728 355 184 31 945 943 963 900 71 79 739 855 901 269 100 697 677 426 436 553 814 849 362 608 271 505 837 247 573 668 644 250 295 410 87 530 369 452 333 906 911 216 595 991 719 324 952 980 745 217 427 392 944 714 928 985 952 192 297 581 543 189 726 804 831 595 757 569 445 440 44 643 884 403 420 359 563 939 294 391 537 435 155 973 875 633 824 504 23 589 499 502 700 28 98 9 447 6 679 842 856 549 769 388 270 103 193 242 619 215 71 620 675 44 474 385 850 922 178 470 329 270 944 725 958 745 754 994 604 880 865 858 92 944 36 113 162 68 246 179 330 147 852 979 975 498 163 988 368 765 615 253 972 369 651 362 992 447 790 73 742 541 745 677 19 557 574 947 503 50 129 239 42 241 733 706 643 625 20 774 934 418 239 427 336 929 474 124 388 393 790 264 762 144 930 444 416 249 136 938 203 977 437 649 589 927 362 766 92 442 65 26 479 819 987 565 19 390 810 188 173 709 875 713 249 594 962 543 126 518 682 213 917 158 872 350 679 914 101 323 706 820 311 459 422 954 123 81 795 782 421 436 86 585 925 752 871 803 924 456 279 96 196 821 628 859 470 445 961 763 629 331 268 824 849 267 373 327 647 689 990 862 786 542 944 183 989 901 843 997 317 482 413 360 207 404 359 909 443 818 942 531 235 128 511 918 748 151 495 52 441 275 285 149 252 681 231 63 396 796 364 698 906 657 619 280 148 708 482 865 995 318 25 367 344 175 346 357 174 428 294 861 456 645 443 844 192 310 420 805 457 669 609 791 991 756 732 473 282 35 526 702 484 948 188 831 228 995 492 296 266 572 684 8 294 115 809 486 155 746 603 246 165 245 256 91 409 62 945 29 811 563 584 154 465 603 953 319 31 90 19 510 148 434 318 322 722 535 5 397 16 212 262 481 2 672 127 238 940 421 958 283 463 976 119 741 360 422 556 339 538 852 534 762 426 89 203 696 246 291 29 407 413 373 167 74 742 579 397 575 84 910 757 354 894 448 506 132 861 576 966 757 750 703 219 637 344 191 984 864 441 101 368 932 958 678 625 273 364 260 288 295 175 335 209 493 962 967 743 830 508 978 970 652 283 682 208 361 699 37 103 904 117 607 365 432 496 368 782 773 827 142 368 546 256 329 707 592 673 100 36 899 937 700 619 401 18 209 653 519 950 919 170 294 729 230 361 187 967 823 225 716 307 896 649 279 580 650 207 232 46 172 96 377 442 556 995 532 243 466 55 945 703 866 604 173 918 722 131 663 87 573 125 619 950 926 628 687 272 966 119 895 216 894 26 961 467 116 157 117 302 523 294 488 457 10 838 39 493 76 610 105 573 333 971 688 772 701 198 21 369 690 886 457 728 263 520 336 40 316 610 228 948 104 799 564 330 314 605 512 718 777 13 665 774 769 623 423 485 759 886 4 705 897 877 414 639 694 673 839 701 348 639 718 862 288 66 453 134 293 258 19 706 490 105 262 501 960 130 950 474 18 827 237 183 525 784 399 620 140 938 400 936 647 436 662 140
611 492 188 489 98 367 661 185 867 693 325 33 805 120 773 811 622 546 780 983 19 561 850 609 859 883 543 181 444 245 710 335 78 20 693 384 972 576 777 972 735 881 70 76 264 659 801 761 179 107 588 844 394 202 236 262 318 930 596 256 422 580 857 767 725 409 503 775 994 375 585 763 861 881 680 980 329 333 806 445 105 203 172 589 628 543 599 179 990 966 304 765 655 948 662 956 690 585 791 596 247 749 345 175 510 421 950 308 742 641 500 454 610 418 224 684 121 224 935 377 982 429 615 938 946 231 931 407 197 875 893 65 714 71 685 528 446 548 778 842 346 961 89 213 570 630 890 399 445 330 100 401 233 981 455 955 183 655 812 769 768 188 199 413 270 758 618 590 514 19 149 547 11 72 672 292 998 198 577 578 817 126 835 715 788 781 541 972 938 223 136 314 287 317 667 219 461 964 301 435 285 970 328 777 182 369 750 913 715 975 379 754 293 744 31 903 873 132 376 433 267 187 408 938 900 251 669 720 892 709 629 374 535 903 333 579 166 701 143 719 469 73 335 515 696 80 851 294 699 32 23 56 34 59 37 99 838 772 887 336 209 882 518 25 397 56 876 644 262 328 255 605 813 353 47 146 739 171 591 968 352 287 552 365 960 963 242 284 93 960 554 880 511 175 517 755 574 379 252 58 380 675 417 979 294 415 794 210 187 650 217 646 959 497 593 876 459 892 525 982 393 28 14 308 389 909 112 94 515 696 573 719 495 386 488 35 971 753 932 402 344 192 726 633 387 299 902 98 207 171 976 978 164 359 289 634 423 232 740 121 361 101 452 546 396 895 679 845 730 894 123 612 491 992 203 521 723 516 737 803 903 865 793 280 351 528 348 108 519 457 175 710 594 408 142 535 987 596 297 649 612 515 779 78 381 916 487 862 633 930 918 27 847 296 917 464 206 925 151 825 609 619 357 940 701 527 782 313 895 356 218 896 947 88 969 453 992 30 549 465 979 725 810 616 945 219 953 972 852 549 409 948 668 554 785 492 0 826 65 78 1 161 35 890 174 10 146 516 288 217 963 51 153 50 317 518 537 997 677 427 828 454 704 858 747 902 388 335 843 271 305 153 866 479 15 360 22 401 402 688 416 207 13 284 874 264 269 841 631 296 45 230 764 839 96 767 21 859 198 997 875 308 347 401 617 94 970 923 55 419 865 581 896 580 466 428 161 22 526 926 721 127 260 854 299 790 84 504 56 212 303 199 363 104 111 368 170 794 968 874 29 391 907 225 881 345 702 724 604 929 941 857 649 75 899 603 855 305 940 834 684 658 860 901 534 33 877 476 157 662 90 54 2 186 367 431 476 304 95 892 279 770 86 495 568 449 864 629 276 456 645 680 580 640 889 608 185 214 683 417 439 84 103 265 841 332 546 61 386 534 433 629 221 429 272 36 133 649 774 805 39 576 63 432 251 577 30 512 879 454 484 291 666 862 356 281 240 90 28 126 362 963 377 992 354 986 399 893 441 903 493 276 973 129 366 870 689 696 642 662 592 406 139 264 602 982 729 721 334 316 342 183 553 83 245 381 845 527 298 838 758 965 676 890 406 72 59 310 180 638 912 802 920 709 178 362 802 552 290 719 854 888 752 93 474 928 957 228 159 306 757 971 210 630 58 992 524 476 497 685 795 982 201 853 853 730 939 864 616 166 834 350 316 477 844 53 239 444 464 150 644 883 800 986 337 540 663 766 148 540 230 863 51 267 378 286 126 980 635 302 733 619 114 733 576 568 527 505 600 683 150 956 227 799 261 167 216 73 237 12 884 430 767 849 412 183 821 632 194 768 273 47 165 120 449 757 154 497 583 32 213 61 930 685 507 5 324 958 687 513 880 219 274 289 485 784 598 349 562 481 231 749 43 113 951 680 770 430 202 525 453 446 698 911 558 379 106 843 5 532 989 789 225 28 195 67 530 543 122 511 839 212 807 339 52 72 462 479 259 841 762 196 509 102 711 330 331 318 419 321 62 605 360 80 235 423 776 755 292 36 787 1000 77 575 53 470 974 416 127 350 942 94 147 708 118 454 561 538 870 567 796 196 630 702 619 21 597 589 306 31 458 3 808 626 975 141 384 863 797 343 246 959 572 910 658 347 42 635 54 535 477 205 254 475 882 571 140 678 746 389 897 357 560 56 428 208 434 660 410 82 816 512 320 758 190 25 886 329 204 160 171 374 91 722 72 37 186 33 129 886 26 250 966 269 467 832 781 852 465 774 302 856 116 336 238 453 64 888 343 786 869 282 403 896 155 29 296 96 878 716 885 670 282 978 656 396 790 224 641 73 336 68 6 581 565 739 955 558 134 628 4 191 339 470 523 368 83 72 494 90 398 193 479 490 61 247 309 793 993 387 544 737 7 989 608 666 914 550 411 468 559 316 113 125 692 40 540 353 703 292 934 82 769 924 962 69 647 689 382 772 542 263 832 39 385 562 9 388 243 902 470 81 709 962 705 699 263 612 516 924 99 127 124 711 848 866 82 776 720 384 601 977 697 295 130 685 724 900 587 49 250 623 749 88 765 445 590 575 643 776 73 645 501 764 736 311 125 863 391 238 804 694 87 560 291 449 566 837 888 283 349 225 67 638 936 268 359 415 745 256 483 551 253 710 910 729 506 601 395 560 536 529 400 442 355 55 498 625 944 691 499 64 505 634 538 886 50 814 369 592 607 485 340 175 712 834 407 529 323 322 232 537 943 333 326 541 482 709 244 323 68 129 581 955 12 450 898 85 819 922 626 319 456 867 707 731 277 594 925 244 731 226 783 119 605 68 830 392 575 872 404 724 135 913 919 925 117 984 249 423 686 274 829 879 708 762 871 792 595 282 986 545 145 15 502 383 818 375 192 226 211 126 280 41 57 686 283 902 956 370 24 561 547 456 741 687 97 480 152 843 286 364 858 482 138 296 314 452 640 442 421 486 132 183 756 653 169 169 548 206 429 86 322 110 772 686 375 720 603 124 933 344 220 803 614 670 532 627 451 971 481 703 350 810 110 169 48 470 266 847 420 455 104 941 637 236 226 889 695 298 809 363 424 387 460 984 909 815 904 998 908 369 212 129 413 856 556 201 567 807 33 97 191 904 268 147 454 687 438 385 181 966 822 932 372 402 582 135 634 685 771 120 229 738 803 290 653 104 365 239 820 206 751 297 586 339 660 343 10 708 606 225 792 613 472 687 341 256 620 226 69 385 271 696 480 363 555 668 177 987 60 50 937 967 163 827 81 760 401 208 108 686 508 916 646 686 824 457 248 451 949 883 430 722 370 804 156 728 550 451 80 737 71 847 840 110 20 577 636 742 589 116 275 36 427 733 627 514 173 793 85 590 16 133 66 26 825 282 158 662 40 8 569 938 638 293 49 536 836 908 471 143 651 674 923 280 513 485 205 147 431 773 443 926 475 379 734 977 799 122 826 769 176 470 448 991 522 995 761 170 3 857 256 12 571 808 928 263 228 360 200 399 823 956 450 880 688 383 27 815 906 392 75 94 759 40 415 905 486 711 18 79 811 272 32 556 913 662 716 39 489 920 141 593 414 733 36 264 719 763 763 949 984 853 463 850 338 256 529 840 437 400 965 533 457 806 131 688 109 960 447 763 490 238 295 799 694 189 978 235 670 546 996 460 435 927 718 840 128 729 671 125 673 164 496 824 120 979 219 818 358 302 383 856 915 511 657 876 315 172 815 413 468 935 241 796 545 252 442 93 162 220 713 288 208 210 281 220 744 772 648 568 101 951 833 2 681 436 531 719 258 248 967 186 44 476 926 829 954 730 961 158 980 6 977 817 988 815 222 110 38 657 798 644 717 768 426 183 234 792 425 120 79 295 991 168 727 371 521 80 985 936 418 175 868 951 814 553 160 492 743 2 92 239 533 694 504 1 440 250 189 502 41 137 353 617 563 474 214 479 557 861 831 980 922 877 862 683 674 65 374 149 265 733 700 182 364 623 753 415 578 840 46 183 137 706 999 650 119 29 995 218 278 822 25 318 775 637 584 276 167 273 492 226 215 964 371 418 728 87 311 570 168 294 650 791 827 171 390 699 8 206 678 264 748 25 223 395 528 818 883 653 196 498 894 642 621 658 732 830 901 390 313 183 94 920 373 983 310 117 997 465 691 361 107 554 478 593 665 899 613 689 144 304 958 243 872 530 312 229 184 59 74 46 952 150 924 98 102 347 921 641 639 43 115 403 786 787 436 509 321 323 675 551 842 695 948 198 319 337 766 33 905 5 916 631 551 468 664 777 392 420 837 278 706 335 76 480 654 509 911 375 579 273 327 217 332 93 512 532 722 102 738 962 846 685 754 841 405 441 300 178 432 158 17 941 539 716 368 916 863 460 624 845 88 574 623 450 856 110 652 715 760 95 564 869 682 750 891 148 307 659 308 472 784 803 625 992 659 977 983 917 929 81 284 50 755 478 473 439 330 234 789 966 849 891 981 350 927 163 520 730 193 584 257 857 964 77 632 197
7 67 149 142 588 503 317 677 868 985 972 549 563 941 832 709 298 432 110 139 829 7 370 355 155 326 434 482 783 727 874 167 2 274 260 573 886 584 831 959 530 341 969 136 978 528 845 863 139 700 142 750 905 539 970 262 187 941 411 653 444 764 786 492 821 340 39 589 174 823 426 664 820 65 273 574 961 40 483 934 261 919 321 830 743 762 690 773 389 251 960 617 608 685 626 663 946 39 189 619 944 255 827 497 735 410 129 57 817 534 618 370 810 886 475 166 966 303 164 609 630 646 757 73 4 126 371 735 870 618 617 52 330 394 400 419 211 369 973 607 379 892 214 980 68 361 20 251 474 724 432 777 825 45 228 866 309 784 671 644 25 476 493 347 717 850 955 718 392 58 934 941 736 837 53 996 161 293 279 945 66 692 285 526 824 878 587 769 925 895 604 880 536 978 940 999 701 875 3 746 612 669 277 38 90 220 710 930 453 106 42 813 877 297 682 818 236 496 280 850 451 109 526 483 302 596 156 195 91 981 97 32 177 695 424 263 747 147 188 568 70 757 643 347 132 494 166 411 414 721 964 233 935 220 477 693 573 264 586 99 92 365 665 97 490 793 199 797 363 709 865 429 36 557 646 417 603 541 518 3 822 32 780 323 35 654 85 55 331 804 209 580 884 508 680 508 94 519 61 597 775 51 152 210 882 833 776 497 218 753 479 458 607 644 15 197 848 760 19 794 540 535 515 12 180 701 281 979 602 17 750 818 790 914 48 727 134 47 301 850 231 916 454 225 435 794 465 227 580 442 22 829 119 264 624 869 178 907 524 326 741 477 67 801 494 122 647 566 513 813 514 151 823 633 294 88 652 257 753 41 334 559 942 1 40 676 605 733 271 8 229 453 979 369 655 840 945 359 262 782 215 443 957 493 354 474 49 760 159 472 583 964 329 258 145 160 183 843 879 792 799 862 802 178 292 949 181 425 71 395 100 929 287 431 466 680 658 66 79 177 774 462 205 793 196 182 305 984 788 971 137 850 312 608 193 3 859 190 304 82 746 865 606 334 397 414 782 93 920 779 360 995 836 816 909 820 60 988 56 380 550 658 991 585 787 16 525 715 320 3 10 528 694 659 742 670 416 553 398 801 858 376 568 328 595 406 528 841 34 216 997 482 462 711 488 184 683 306 517 961 811 898 355 918 17 483 352 681 795 540 420 143 977 571 952 816 357 549 792 534 128 52 500 277 628 265 686 109 212 7 463 462 508 475 941 290 728 133 263 873 95 103 895 405 59 574 908 826 399 477 146 941 0 394 801 76 421 605 689 859 310 98 959 659 545 75 385 463 582 610 644 149 929 81 175 974 847 621 912 761 395 11 570 677 31 653 766 183 73 267 182 919 666 949 834 551 276 217 702 762 693 941 537 30 480 735 976 376 507 338 376 627 880 279 373 770 337 23 217 64 438 865 619 462 197 772 660 20 988 804 338 761 653 633 611 541 956 832 157 807 553 815 482 307 919 398 762 175 148 619 202 399 677 221 828 212 835 616 323 442 65 818 248 518 574 512 542 826 259 75 171 680 533 302 922 159 219 824 213 698 247 795 498 524 593 206 237 414 610 940 377 345 460 105 659 295 917 884 730 934 234 230 894 926 635 643 636 513 391 538 336 399 269 163 415 224 597 603 378 536 367 362 315 763 684 489 455 553 711 417 38 928 195 615 852 966 679 744 875 738 849 412 443 946 559 555 121 195 401 121 667 534 499 85 123 126 289 855 571 39 372 776 167 274 538 582 103 638 897 55 856 89 718 508 971 168 826 232 409 975 749 480 784 670 805 392 296 669 720 890 699 919 239 140 41 500 520 345 688 217 353 930 864 31 117 784 12 606 151 35 962 306 313 414 87 987 69 677 64 703 739 88 888 772 153 112 816 391 440 805 449 179 691 421 569 173 953 895 898 680 572 966 441 254 501 137 283 626 89 774 358 789 127 897 648 964 448 990 286 91 116 851 291 491 78 449 238 323 165 199 158 803 328 549 992 636 740 768 406 496 33 183 314 655 695 682 546 866 81 657 975 328 484 695 974 642 947 378 284 242 344 790 425 874 709 970 778 83 906 401 332 705 670 792 707 687 450 66 184 412 621 699 808 296 760 873 111 360 577 857 861 106 464 844 773 315 54 479 887 701 141 356 380 698 496 278 495 740 52 528 566 949 600 46 752 498 806 984 223 607 564 562 108 732 697 375 9 658 932 519 250 241 258 742 265 135 763 458 937 207 14 265 721 699 872 886 714 855 634 849 504 269 124 470 705 8 589 821 674 155 534 949 819 697 82 645 105 173 716 887 169 800 641 973 497 721 486 660 270 936 456 947 713 389 990 569 44 79 863 509 502 588 557 698 104 749 8 250 242 711 74 600 891 984 28 907 535 981 191 491 431 933 830 621 622 109 631 956 767 289 140 862 150 624 675 178 374 749 993 953 235 852 24 711 927 632 505 576 576 426 86 669 390 430 133 261 113 641 126 35 896 886 452 581 295 980 663 358 601 914 781 745 368 726 812 462 948 191 83 682 562 622 299 662 724 12 590 609 192 725 366 479 503 728 983 513 989 652 758 202 751 564 685 26 578 163 468 472 198 823 981 410 904 180 613 160 556 920 208 465 522 678 764 307 857 990 889 881 833 366 185 416 910 996 252 528 692 839 620 175 633 800 800 196 541 834 939 796 840 978 681 202 843 281 288 51 511 546 350 707 343 517 396 562 341 562 984 540 179 551 771 415 307 435 489 176 850 827 115 70 585 307 57 452 963 697 345 815 120 523 227 591 769 677 923 323 13 495 27 491 55 535 560 265 678 727 6 820 417 261 106 905 907 683 765 548 785 780 708 211 592 251 911 17 509 725 551 245 527 651 723 572 492 323 561 760 135 878 46 439 594 259 649 566 418 826 37 898 356 477 650 154 256 225 459 473 154 647 381 763 938 224 407 934 101 689 131 150 544 848 951 542 50 715 293 376 172 769 442 811 676 410 640 549 427 814 873 310 84 737 599 767 662 12 364 870 844 580 616 167 393 61 388 898 842 8 125 817 645 241 575 790 950 215 201 335 32 476 430 405 853 360 45 341 899 426 143 332 471 258 860 332 359 486 130 759 325 392 794 413 246 154 733 50 326 672 722 27 93 889 814 670 472 158 428 101 423 104 916 918 222 934 461 863 673 139 949 740 672 671 579 677 555 253 883 309 112 306 958 164 565 855 698 334 893 370 664 436 726 497 744 866 531 725 107 501 554 886 410 1 596 352 687 108 387 353 386 694 348 626 797 451 340 998 5 661 200 407 318 627 186 164 225 799 99 732 347 614 506 54 770 139 914 66 807 653 322 72 257 507 809 851 510 899 846 423 419 296 543 906 436 588 980 809 109 955 264 431 433 350 339 508 408 538 968 480 933 362 998 171 254 987 244 643 147 551 851 362 902 743 342 215 803 156 615 34 878 390 930 947 458 463 422 40 319 715 437 990 487 718 160 104 987 931 230 54 349 457 869 544 532 512 216 356 881 274 467 151 47 92 965 196 890 179 29 380 729 741 275 298 867 675 818 938 862 196 855 432 614 452 703 401 761 497 779 604 268 460 272 80 80 110 384 510 529 317 382 798 839 902 548 367 885 347 413 17 936 810 732 453 625 658 290 173 866 16 519 540 712 42 446 718 439 145 369 343 793 144 233 961 224 269 18 27 469 730 118 596 642 982 558 116 876 462 255 926 206 941 700 384 51 279 445 785 241 356 249 850 404 14 226 580 756 881 485 738 982 817 798 749 854 124 102 295 383 658 405 468 11 654 351 142 232 151 755 794 114 846 245 908 986 249 738 544 30 841 627 735 567 963 210 956 552 820 745 811 163 129 361 255 900 721 394 329 43 186 725 490 266 436 346 42 657 460 913 174 476 817 478 625 549 675 58 450 516 236 994 782 523 261 144 151 375 677 412 350 931 461 470 520 204 454 777 488 170 794 623 405 928 50 512 491 62 219 638 231 837 51 429 259 789 497 282 414 220 920 967 682 308 873 995 701 77 186 362 867 651 908 609 735 311 545 300 777 447 453 521 91 303 359 903 470 838 583 316 371 274 817 76 417 327 880 737 739 669 662 26 438 23 694 727 772 240 133 871 257 278 981 473 448 591 335 16 485 696 162 122 568 267 262 999 95 335 350 194 713 734 145 768 904 138 770 841 181 637 389 88 863 253 980 1 973 918 449 815 844 719 244 661 796 162 782 306 833 715 173 668 599 791 617 654 308 915 427 176 913 926 543 581 919 402 509 168 947 96 860 403 48 804 175 921 184 297 719 924 923 539 168 996 919 754 61 190 54 584 506 251 650 706 961 629 869 639 579 72 667 324 357 365 732 759 207 813 365 547 184 136 259 207 344 98 640 598 892 75 27 243 787 704 911 221 882 481 791 748 736 656 244 772 773 491 782 632 750 173 180 21 727 954 820 943 648 203 908 985 196 892 800 457 1000 796 474 731 145 333 369 63 983 901 961
281 176 344 201 235 502 783 172 607 932 118 587 310 124 625 803 190 811 175 465 891 868 558 507 588 236 707 926 735 417 530 384 463 70 243 299 257 273 829 694 553 347 931 93 479 92 180 901 816 768 148 435 745 64 932 867 160 826 159 485 723 483 201 131 902 190 457 352 207 531 199 699 636 292 8 998 949 109 355 699 431 185 865 962 471 16 996 217 304 448 839 609 791 269 736 418 402 653 970 476 933 14 775 491 117 678 890 898 827 240 992 717 951 150 194 26 627 726 251 463 679 166 481 23 55 979 514 918 486 426 459 828 492 324 718 895 654 790 843 38 681 943 589 860 646 947 139 817 125 492 731 573 742 386 665 810 777 319 985 558 244 780 188 852 470 375 849 215 935 36 909 847 378 454 773 465 211 89 242 810 864 701 715 587 819 675 214 297 945 380 858 476 472 297 285 338 944 75 519 139 969 277 246 681 361 783 54 715 27 357 680 3 462 924 885 50 503 327 972 375 884 468 262 457 802 104 630 728 79 121 451 989 921 161 920 856 729 989 437 740 265 198 832 919 918 947 72 371 94 300 490 481 710 305 838 444 535 951 549 837 47 869 501 565 432 149 409 9 694 473 318 131 569 290 762 699 601 404 536 358 270 97 406 811 871 671 525 677 178 100 875 540 24 872 529 987 115 57 90 761 957 630 561 137 286 657 272 124 800 42 955 187 750 197 112 761 814 567 390 807 755 63 445 370 386 102 634 863 794 386 364 812 221 520 782 224 212 103 652 182 811 272 303 707 217 510 545 921 541 516 851 129 193 21 554 211 677 680 460 99 38 456 746 766 846 655 732 407 152 645 278 733 600 64 131 806 187 162 887 87 341 177 697 115 979 990 676 924 721 730 295 630 334 721 312 156 609 544 19 254 210 688 801 239 396 468 623 558 937 201 422 639 583 424 650 686 611 7 480 433 158 933 52 762 302 154 828 955 70 516 711 599 29 527 862 39 444 823 669 946 155 104 768 190 352 75 959 971 776 7 348 296 616 813 557 718 370 292 936 295 169 838 448 378 347 48 477 459 309 348 222 290 919 646 533 640 817 238 168 834 294 253 853 164 848 283 924 291 744 140 308 860 135 368 154 175 65 819 121 382 282 60 678 705 597 993 506 65 643 274 438 275 60 504 905 913 593 347 224 827 423 545 928 127 958 789 833 487 328 716 941 117 293 715 844 701 513 401 613 919 927 314 319 847 913 452 234 989 450 142 345 724 31 481 699 813 202 447 751 330 357 260 688 893 807 947 841 687 292 915 167 750 107 593 661 159 651 482 934 780 915 631 605 584 712 723 911 586 142 897 929 849 339 632 602 50 494 247 805 17 900 462 400 562 258 73 899 292 359 640 877 938 566 370 184 407 540 653 724 874 256 526 208 925 653 23 701 81 757 544 182 18 749 73 792 16 140 997 908 796 620 796 189 268 62 279 564 922 86 790 997 171 350 951 823 653 326 327 788 590 238 498 507 851 904 737 960 244 323 750 368 410 790 148 510 935 888 178 356 561 682 148 544 783 53 976 219 818 268 616 233 37 722 567 162 684 5 63 273 363 635 817 9 773 585 448 280 382 267 165 340 109 798 710 426 221 183 202 484 590 13 574 87 204 204 770 30 615 399 159 213 689 335 486 855 423 12 77 225 47 385 356 560 534 740 538 907 545 760 857 813 31 413 274 388 966 427 108 785 482 584 49 948 986 349 41 395 287 290 923 366 926 981 207 642 149 882 687 910 470 897 407 458 528 582 521 903 480 690 961 324 520 964 147 508 380 138 36 971 830 700 335 269 15 578 986 434 266 376 99 516 682 758 262 515 735 737 162 850 967 6 371 520 880 518 147 982 987 610 434 26 493 615 992 857 735 812 839 500 653 594 990 407 849 253 105 260 559 248 995 658 647 231 820 667 748 759 361 591 595 232 933 291 563 673 325 20 770 781 617 671 560 998 484 967 367 466 442 454 943 496 484 983 565 687 951 71 538 604 530 547 737 172 367 325 730 793 493 123 277 365 674 765 491 97 565 709 521 478 60 299 856 596 169 573 437 845 535 622 197 581 157 825 561 346 268 487 795 442 852 872 869 275 37 153 973 209 488 683 500 132 82 382 618 424 739 523 251 753 486 351 860 91 216 170 176 50 893 693 613 975 875 640 742 787 861 493 89 98 482 177 468 660 517 708 14 870 111 68 949 874 774 505 999 255 979 939 178 78 629 638 705 166 544 42 323 966 90 116 933 44 387 963 974 476 353 67 372 89 908 769 830 298 954 430 217 824 643 63 988 743 655 770 223 831 489 80 771 741 858 821 515 417 496 421 645 876 688 389 205 629 512 834 43 822 477 619 728 223 919 465 218 84 197 358 33 999 28 725 9 815 508 645 940 570 609 73 55 37 284 373 161 220 298 120 665 714 537 0 246 379 790 698 705 191 674 633 294 618 225 572 874 521 30 369 975 428 811 895 344 287 407 835 57 984 361 467 141 447 816 198 363 103 990 354 493 938 751 11 407 512 685 704 755 488 783 271 221 332 622 527 364 664 390 809 694 392 267 756 193 485 533 739 887 881 101 869 155 754 449 7 733 374 952 443 479 980 596 307 783 962 319 296 241 266 601 537 215 952 566 973 548 186 539 497 435 954 730 491 335 599 896 110 456 663 279 552 652 136 887 675 670 85 862 860 858 614 27 279 190 804 896 685 114 18 483 889 255 215 428 375 486 880 528 46 777 403 961 141 309 639 698 48 889 412 553 559 124 499 335 10 50 575 394 163 494 691 17 925 453 556 473 994 916 883 379 206 47 433 149 716 232 337 904 40 865 59 230 647 459 761 304 414 317 747 16 418 775 608 647 119 316 228 528 818 830 313 28 311 660 526 737 452 817 196 579 393 743 548 651 672 125 277 631 252 871 101 274 109 447 43 680 76 557 534 294 689 64 670 444 517 144 901 172 861 332 241 509 14 491 705 568 659 589 216 416 482 71 784 949 896 828 239 797 122 864 662 523 41 431 632 928 898 748 469 316 124 990 717 882 229 309 300 43 863 224 245 252 551 984 173 369 612 26 772 202 953 174 956 917 524 623 991 168 892 960 64 56 176 412 763 196 314 207 803 362 161 506 316 7 92 17 859 884 284 558 468 609 420 592 786 107 947 637 728 192 886 828 45 205 873 641 104 901 796 425 576 492 498 961 461 507 940 387 606 852 628 500 563 268 230 894 146 307 263 958 473 178 254 722 82 92 288 267 336 399 733 27 145 935 684 848 35 914 995 102 780 753 401 113 297 71 274 536 149 931 102 245 930 721 562 33 637 729 200 941 113 806 22 237 25 450 574 420 657 791 150 179 380 655 649 449 250 963 511 407 4 674 126 463 539 471 372 570 531 317 57 549 522 836 360 961 384 291 15 809 331 621 128 315 410 783 371 832 595 379 441 715 774 679 674 945 391 550 96 166 36 508 990 439 137 426 276 110 88 353 439 365 580 309 143 197 147 878 719 83 837 913 866 838 878 304 696 55 656 442 205 700 879 942 106 327 436 629 289 950 567 514 429 395 99 394 720 858 706 267 655 536 333 776 111 862 532 811 249 646 836 812 752 895 474 249 408 211 455 246 440 552 2 646 906 56 730 776 435 724 130 68 247 497 917 531 305 142 738 551 847 314 69 479 283 597 702 788 993 749 489 647 726 230 21 329 93 609 226 911 974 689 77 704 617 724 315 604 571 286 978 267 405 784 766 126 185 520 703 269 66 548 568 468 327 551 394 395 579 865 644 836 842 12 778 286 387 973 502 485 771 77 367 365 397 533 363 363 151 144 58 579 398 746 81 630 695 516 789 994 415 894 546 784 799 51 509 107 419 272 734 49 75 172 181 972 3 156 134 401 641 142 826 844 51 894 528 785 577 398 61 158 129 220 810 630 449 641 748 95 342 59 425 731 261 53 16 685 317 138 961 577 916 417 668 519 538 603 868 230 590 38 338 771 648 336 456 760 592 541 33 216 240 634 411 572 322 975 926 353 598 444 867 176 320 515 264 825 144 334 797 673 856 458 164 377 565 589 171 425 404 687 550 340 852 576 34 184 624 155 105 140 114 430 39 134 330 189 218 43 475 803 306 491 156 846 840 71 950 458 83 643 942 705 830 154 542 643 100 218 631 345 923 125 381 677 965 319 912 254 764 385 795 719 203 688 453 127 727 274 174 369 621 530 988 619 483 497 329 272 986 378 943 803 362 252 321 102 692 253 237 743 806 724 49 799 914 593 587 585 504 882 301 319 383 774 108 174 377 182 259 242 464 245 56 744 1 518 353 268 666 267 968 248 894 840 977 775 543 585 23 849 74 621 165 290 987 492 893 112 95 865 446 654 686 332 227 704 32 75 779 716 820 259 192 771 157 53 713 354 976 275 767 986 555 472 854 621 586 228 495 485 946 776 808 929 416 762 133 542 989 575 197 571 179 207 343 367 603 785 236 191 127 90 922 508 195 764 17 381 28 819 626 891
774 521 108 934 310 649 803 384 456 683 605 565 729 979 656 509 893 211 254 753 838 47 519 247 144 366 74 807 731 634 827 579 535 28 688 948 219 677 275 319 321 253 704 664 176 976 719 910 520 721 823 461 221 301 67 819 229 484 862 207 635 636 643 543 669 333 975 910 562 367 616 477 411 562 533 190 200 713 22 730 3 530 981 104 117 904 391 74 622 302 574 769 784 651 897 749 778 557 184 912 382 777 281 193 102 538 567 357 109 729 998 577 43 396 329 293 847 936 702 83 812 802 239 658 491 802 928 192 867 569 445 23 324 304 548 660 943 35 550 977 442 2 566 733 753 182 158 337 478 185 172 896 436 526 470 607 814 531 85 598 576 743 993 280 559 764 132 166 954 68 335 136 570 438 390 661 764 413 876 466 23 205 274 600 483 801 997 675 846 194 201 666 939 272 874 887 279 649 27 49 625 698 360 76 233 665 52 306 709 266 508 603 969 703 666 109 10 241 312 285 859 415 186 59 610 288 781 97 955 593 614 555 487 654 992 851 628 108 276 45 7 433 19 161 333 993 103 614 500 573 555 703 856 575 627 466 983 582 357 930 486 990 632 527 295 436 551 681 163 290 883 517 5 474 976 576 197 542 100 948 161 211 474 287 262 634 940 527 170 218 675 695 687 11 468 620 400 179 379 116 759 518 156 133 82 932 564 357 418 857 81 864 35 178 422 352 618 277 71 170 790 529 348 499 820 395 113 139 694 603 267 342 91 50 586 827 760 804 536 292 918 651 25 51 825 768 805 745 316 345 203 645 902 338 112 669 565 872 430 637 809 538 750 565 599 633 629 473 420 145 253 667 88 727 448 668 950 316 409 340 664 289 149 648 66 299 328 503 770 884 308 577 2 981 78 342 313 204 211 87 967 842 818 660 401 288 657 44 402 260 231 879 927 759 631 508 811 771 923 455 45 338 988 329 911 748 63 116 330 592 597 70 758 981 269 406 361 440 337 12 230 311 177 813 723 798 107 520 569 152 15 985 960 653 989 677 244 5 977 636 368 933 130 622 801 401 509 84 494 857 306 68 33 132 270 541 517 57 319 853 995 354 799 418 913 55 830 110 148 62 849 204 51 15 433 743 31 355 961 859 507 672 41 420 49 160 298 177 228 625 573 901 424 702 504 110 933 522 611 491 676 655 332 278 947 672 870 322 157 780 924 175 58 172 385 918 978 106 64 255 297 953 560 558 522 307 514 74 797 321 263 734 951 789 863 144 868 187 980 416 958 369 726 317 671 586 272 538 749 762 322 194 283 629 766 755 788 831 457 674 577 358 24 646 858 31 136 559 416 554 701 585 987 80 104 226 966 636 861 48 147 692 738 361 26 654 317 82 116 161 0 698 413 525 4 117 151 435 344 942 926 311 57 862 347 920 169 369 396 948 693 480 363 288 278 646 291 62 427 454 173 447 375 264 175 615 69 820 495 345 817 10 37 926 775 614 929 625 245 120 964 101 44 964 789 805 762 767 349 345 459 134 235 729 771 903 592 231 544 513 930 182 499 921 860 536 266 372 55 447 61 907 97 649 62 260 984 384 110 560 882 265 188 498 265 652 747 412 765 839 534 87 36 25 114 885 336 752 705 622 484 306 584 950 572 754 634 487 521 529 772 285 833 728 346 644 735 751 190 116 776 635 446 716 17 305 73 397 257 161 179 478 800 336 72 438 796 700 845 919 741 838 739 939 205 586 460 484 389 904 854 691 916 652 715 851 282 700 75 67 469 557 681 580 153 744 773 423 6 89 303 573 545 460 417 743 752 903 740 738 949 214 89 102 440 805 706 300 683 408 588 525 280 150 131 360 653 704 931 470 806 939 277 448 921 748 217 181 547 291 387 471 785 607 90 800 524 344 407 302 140 757 425 72 236 600 443 628 216 31 679 328 299 84 380 474 326 907 9 625 99 233 160 291 804 835 121 960 467 752 30 155 393 368 571 431 606 940 435 599 769 723 171 440 904 784 432 458 287 815 366 929 106 186 439 432 331 991 816 896 624 648 364 682 678 912 620 408 824 781 21 34 80 626 527 788 850 120 829 929 733 488 957 192 985 106 334 908 608 153 412 759 649 346 314 949 710 787 886 438 32 494 777 910 181 676 242 824 783 936 301 232 414 516 371 323 476 683 13 25 115 290 603 855 851 424 11 796 515 113 889 79 232 649 490 163 497 78 922 632 938 274 101 639 722 945 150 662 696 895 590 952 561 718 963 830 384 997 974 544 83 295 720 654 126 65 506 281 866 607 154 385 223 847 721 783 388 654 991 574 98 633 18 936 986 100 585 704 587 868 127 440 670 396 489 465 579 616 713 585 920 191 191 327 526 580 450 768 79 105 554 640 405 587 226 995 885 252 327 978 677 727 342 726 70 983 880 715 496 384 39 93 900 714 46 607 837 649 365 555 744 561 142 696 141 448 917 592 209 570 455 712 193 936 68 602 538 837 224 626 465 93 1 555 47 368 962 718 155 979 945 376 728 372 748 11 654 730 168 969 362 79 498 774 971 170 302 500 304 462 352 289 703 672 915 580 462 87 378 319 553 266 914 207 523 897 135 316 756 797 464 94 531 760 247 346 77 400 714 237 300 105 481 278 651 20 256 82 582 350 935 992 48 226 968 994 84 766 647 257 423 513 249 679 642 884 185 231 210 667 350 102 621 827 589 444 888 836 152 284 376 371 529 741 118 350 794 457 452 466 367 774 128 939 682 933 189 306 557 59 320 248 782 686 834 994 454 81 578 777 934 508 661 236 351 266 925 303 668 668 718 315 284 15 982 524 93 720 38 319 406 801 50 71 96 807 34 463 92 960 164 504 129 657 746 785 340 244 970 625 246 755 942 448 898 362 218 62 965 513 255 27 227 830 513 643 354 329 237 30 743 711 296 137 792 84 525 848 745 568 659 917 601 728 248 944 415 754 207 165 56 224 214 892 194 863 438 152 674 821 187 239 662 153 369 289 736 781 994 694 323 609 419 702 339 858 607 704 667 364 537 187 196 110 260 360 222 128 895 63 546 218 819 288 428 484 178 544 892 214 602 372 315 989 493 912 839 371 250 528 828 812 841 515 724 84 138 166 890 189 575 435 119 122 751 896 215 627 972 306 137 958 767 430 549 159 619 363 398 402 543 325 808 608 341 366 288 393 472 676 502 444 540 230 831 429 711 44 145 524 394 81 906 783 183 292 598 37 686 235 638 632 700 278 252 499 463 551 373 518 307 946 421 376 855 51 959 115 822 580 451 146 479 335 813 624 552 196 29 43 630 378 437 254 810 75 637 746 518 633 699 973 979 77 372 543 370 509 431 685 908 591 404 75 441 472 717 250 482 365 692 285 697 588 225 629 580 760 516 785 182 759 59 124 596 195 167 532 123 246 125 460 76 113 956 955 240 237 374 501 793 101 165 40 652 729 305 284 673 374 613 286 568 74 583 518 258 420 343 468 737 873 716 335 512 819 645 357 595 585 530 243 919 875 708 457 909 501 162 844 946 529 727 244 213 638 105 506 944 167 869 60 358 199 887 944 501 746 836 920 220 359 268 499 505 509 807 219 936 714 53 790 449 58 558 536 591 229 878 896 648 480 134 488 798 84 122 95 684 790 609 326 311 338 612 158 285 474 937 684 503 579 392 682 864 54 42 807 990 937 510 442 600 207 953 812 397 738 973 189 475 540 434 718 877 850 204 413 318 872 290 712 644 122 309 465 95 555 458 876 289 669 912 344 853 979 691 686 259 403 466 593 353 954 791 923 264 620 471 608 563 821 640 35 763 930 884 475 355 905 996 301 377 203 65 642 910 778 826 986 896 834 8 445 639 993 461 841 286 201 447 391 143 881 234 986 840 389 795 368 779 670 488 534 698 806 690 441 381 866 802 435 594 266 761 864 787 605 146 462 905 333 755 820 873 993 848 25 199 574 623 290 453 992 241 516 665 241 626 381 410 34 429 975 426 876 180 877 14 182 408 646 386 921 338 262 695 636 359 405 857 943 208 969 835 189 941 226 843 333 60 575 875 8 124 627 903 669 539 186 492 610 899 924 395 976 541 406 292 393 891 235 907 59 901 308 680 597 672 95 261 646 271 968 54 436 842 34 111 373 948 288 712 264 212 279 293 565 707 845 581 63 243 822 593 76 556 902 815 46 689 413 294 541 192 271 655 179 821 729 660 639 511 137 174 446 444 554 139 754 542 563 852 194 663 20 646 925 786 886 832 870 615 89 742 6 383 206 865 979 617 884 780 599 768 516 480 482 636 649 166 601 999 608 238 524 403 401 16 576 345 316 198 356 650 177 87 515 477 132 685 460 528 305 120 174 725 665 754 219 12 370 40 886 932 989 159 112 202 329 28 80 658 945 20 174 273 976 473 958 399 275 604 820 732 900 325 215 251 251 881 784 872 513 633 450 757 603 952 927 844 289 86 479 532 655 206 771 94 499 871 906 356 282 641 890 133 896 879 333 894 664 730 103 734 513 195 488 485 354
525 175 465 613 628 504 556 412 665 74 776 399 133 425 879 723 180 155 79 659 917 65 622 898 281 998 739 249 26 131 914 859 275 550 323 410 519 469 171 490 469 376 83 968 359 990 633 789 483 983 516 234 324 263 63 728 987 292 887 556 201 549 120 14 129 178 131 381 536 88 641 858 824 292 216 546 417 660 392 706 916 732 727 296 754 577 310 213 560 912 206 334 712 201 347 995 856 234 659 569 773 861 861 907 679 285 668 882 831 956 256 754 22 32 189 354 74 553 271 839 550 488 938 829 389 584 601 740 266 670 658 364 563 990 940 598 984 9 399 493 467 58 401 749 755 506 229 813 362 419 930 903 475 731 105 573 374 407 461 55 166 314 933 450 717 181 874 652 961 624 264 38 137 655 413 732 908 48 356 45 670 936 552 815 992 198 493 426 846 278 769 943 784 678 116 623 748 708 328 61 674 670 302 883 104 943 181 807 358 153 978 190 687 403 369 789 779 209 82 784 411 409 242 44 355 664 551 744 957 967 3 826 132 795 814 369 11 756 29 303 486 12 929 894 650 670 174 748 322 450 372 621 619 914 758 558 56 375 757 42 854 959 906 435 817 126 746 986 756 608 215 501 138 151 160 760 406 516 928 516 441 984 38 901 344 980 273 141 643 17 272 640 88 936 728 464 20 892 31 149 695 358 234 608 474 936 384 969 913 448 394 212 187 553 207 916 163 89 265 818 985 429 458 151 151 700 440 403 835 517 582 509 296 136 366 242 579 582 791 774 539 148 937 749 365 171 966 279 226 27 538 30 373 169 482 157 8 612 989 660 843 750 925 119 351 897 615 98 92 175 564 916 634 866 90 385 398 389 850 850 257 158 385 353 75 939 802 69 809 997 416 810 590 263 66 72 745 724 232 530 910 698 979 838 203 565 241 823 179 566 945 305 149 43 714 683 177 35 857 956 672 607 964 392 276 734 631 820 488 866 43 17 67 38 196 344 212 64 371 776 980 172 223 82 375 725 616 174 98 6 562 350 27 111 501 357 800 440 57 327 382 431 183 17 875 913 694 585 968 869 891 693 261 413 797 521 128 207 426 777 718 420 973 808 889 189 325 81 339 574 21 134 311 284 842 97 37 977 767 332 872 638 50 933 427 137 335 250 407 755 537 565 523 402 238 647 245 310 900 222 53 789 655 382 45 541 147 755 473 709 298 229 772 678 485 562 993 69 47 554 346 547 72 859 810 464 955 614 836 738 604 259 825 236 599 867 700 876 635 335 25 203 565 802 591 72 898 972 352 584 511 788 630 835 991 339 170 763 651 299 150 765 479 129 528 992 725 817 574 651 363 733 470 946 202 942 28 645 290 475 293 288 894 751 155 532 915 741 303 98 822 601 205 786 603 905 571 426 819 654 866 645 557 686 509 185 291 438 194 737 656 40 106 213 60 774 577 657 753 875 188 124 671 134 318 610 141 932 744 239 235 468 760 605 255 354 793 830 227 215 573 926 395 404 734 4 602 630 759 125 568 52 729 815 40 774 947 649 42 961 541 950 623 666 217 508 140 26 613 327 230 61 895 415 292 598 52 860 783 547 59 706 963 585 747 385 314 965 886 536 165 985 781 405 618 804 584 269 740 279 48 395 996 949 424 85 432 768 145 540 430 130 304 683 788 363 162 106 624 265 517 50 770 557 108 3 849 765 17 732 535 496 696 880 904 178 507 84 941 282 865 473 199 239 109 402 415 162 578 640 14 532 707 258 77 749 723 222 997 547 190 401 9 78 567 197 944 923 213 534 681 805 420 148 510 222 439 385 231 718 813 736 270 269 777 635 119 554 629 493 286 922 312 433 829 51 885 929 195 946 161 534 453 472 463 897 76 86 435 267 309 840 248 443 960 550 580 62 815 828 924 15 288 766 569 405 102 549 70 858 521 997 609 517 990 309 706 392 545 976 512 547 882 793 614 333 653 718 765 950 719 964 30 121 400 148 100 359 626 807 730 718 391 249 942 239 589 723 191 135 975 995 263 443 513 265 251 414 343 744 340 670 348 825 639 530 146 801 243 940 807 728 570 228 297 345 168 350 820 229 466 556 260 603 123 894 305 457 867 645 136 481 457 953 808 86 827 889 581 401 95 900 111 184 931 50 153 594 971 116 823 977 423 775 958 308 402 462 620 609 792 599 97 501 345 439 572 50 338 116 662 600 320 202 158 729 693 767 334 705 452 724 995 632 287 789 683 515 246 5 71 665 87 99 481 466 300 462 811 605 816 99 336 44 795 81 919 491 89 866 262 537 555 489 403 740 585 5 863 52 852 351 834 586 922 928 932 994 337 934 113 793 586 218 152 952 606 516 923 830 549 953 307 25 962 509 34 876 476 733 722 996 490 653 370 349 833 804 724 436 456 490 951 269 527 401 49 177 645 36 598 67 881 114 704 755 41 226 197 753 559 269 540 743 921 666 185 730 193 205 607 683 55 469 644 939 459 215 289 531 680 709 468 778 93 835 845 886 764 371 421 851 472 546 225 586 118 625 429 994 648 739 847 843 839 985 125 122 54 817 148 171 871 400 611 756 575 37 496 700 221 499 404 163 902 683 876 977 649 668 974 668 832 547 608 394 897 41 950 500 491 655 642 30 733 873 697 289 208 44 280 843 254 844 803 322 412 879 701 745 952 366 10 907 532 781 283 612 85 575 144 80 999 815 851 536 78 642 233 698 333 352 690 367 636 768 742 296 313 980 219 678 32 832 173 957 65 990 899 214 673 222 514 999 396 110 691 158 542 429 666 184 46 470 259 613 840 802 253 453 277 824 675 973 873 455 621 476 627 878 625 291 505 136 554 594 818 517 112 579 268 973 959 98 498 950 425 129 386 868 379 226 543 266 122 434 529 283 859 160 211 850 732 353 918 735 526 969 240 313 186 829 279 980 247 298 661 158 68 527 750 906 508 72 134 121 663 986 349 976 487 177 204 521 547 211 596 823 157 605 821 864 33 752 410 430 862 551 768 436 805 789 368 141 677 6 331 315 2 377 503 136 172 537 934 658 893 407 676 410 228 239 778 914 502 305 595 139 684 387 433 992 699 774 531 640 741 718 994 807 44 996 24 6 444 807 184 779 36 665 988 466 422 269 794 789 142 35 299 296 419 518 708 894 497 1000 51 606 294 880 18 314 81 615 492 355 431 36 721 499 317 613 939 810 330 850 462 287 19 148 593 477 442 808 393 599 436 318 484 664 652 132 830 292 455 455 237 820 258 577 200 160 948 736 657 772 520 230 285 510 471 816 553 935 524 593 96 432 91 549 278 234 409 315 61 147 869 800 450 353 357 485 115 865 182 895 977 130 546 961 121 19 130 668 749 743 326 947 387 336 388 898 367 470 646 582 353 886 447 551 855 926 735 619 911 852 786 741 0 488 315 132 838 849 224 403 6 80 806 814 844 309 341 417 443 862 530 269 390 139 350 305 354 325 799 385 654 263 94 80 689 184 13 718 943 729 804 419 548 628 576 914 249 430 841 303 798 350 214 984 726 40 664 576 7 577 117 521 448 978 982 787 445 252 713 138 711 193 252 680 709 174 789 632 949 898 489 647 858 551 561 968 239 28 967 884 198 924 983 419 159 698 617 684 669 54 782 879 976 584 139 655 236 24 451 793 269 94 437 888 667 611 1 285 210 982 295 231 597 640 801 864 780 230 640 999 946 922 282 989 969 299 848 803 332 413 736 164 143 170 678 284 986 287 637 873 376 4 715 782 364 609 329 696 176 605 414 441 826 729 883 942 907 841 534 482 632 128 522 506 762 612 167 553 383 571 321 627 566 76 710 150 888 8 998 379 175 390 868 877 927 495 896 841 880 577 903 224 327 546 86 109 705 370 127 884 533 435 544 564 953 965 477 195 920 448 5 467 169 662 956 408 124 701 380 431 612 977 381 914 610 31 250 27 853 932 592 23 15 568 890 4 101 142 774 242 319 12 587 574 69 348 878 304 698 431 316 218 454 32 812 923 518 721 737 591 752 806 397 681 860 231 114 452 434 365 594 415 480 430 192 224 244 230 685 463 965 414 446 104 504 309 796 330 638 50 499 471 864 345 785 934 506 40 222 189 901 465 647 671 790 433 164 926 884 20 892 932 218 686 605 99 738 333 787 913 954 204 837 318 12 994 103 338 935 263 771 366 686 407 80 687 4 391 23 275 495 796 408 610 308 456 936 75 702 552 378 181 460 300 600 779 464 912 35 873 500 37 274 25 301 688 438 706 478 106 405 830 558 636 731 214 912 568 688 841 751 715 178 244 775 986 660 774 494 753 110 449 107 870 361 366 981 416 377 685 877 45 720 104 306 850 766 500 909 711 905 101 84 646 62 57 267 65 209 522 58 676 926 525 763 212 360 982 418 990 743 29 870 531 220 474 515 630 449 346 154 241 716 920 284 598 16 937 970 836 99 324 135 64 682 466 64 602 583 24 828 898 39 766 428 638 126 44 588 837 703 410 156 607 73 370 972 387 342 41 761 710 692 352
508 34 777 469 502 418 40 262 282 745 573 694 28 321 628 935 583 86 706 83 633 165 515 580 651 866 520 876 895 240 796 940 397 634 50 147 710 350 116 696 658 499 990 303 245 694 194 546 866 904 256 200 437 916 991 390 995 747 341 433 765 918 733 281 144 726 715 142 512 489 480 990 553 324 729 407 843 407 356 559 795 194 455 709 671 831 435 417 920 803 471 810 778 210 228 8 483 300 511 109 170 117 781 201 948 645 294 42 644 384 897 63 208 993 315 432 77 1 247 148 187 58 646 4 365 238 381 897 489 739 586 340 81 813 961 546 972 108 351 997 3 34 468 912 302 372 239 5 337 213 686 866 830 214 233 21 145 668 432 950 138 362 444 518 492 372 909 88 418 310 463 61 75 56 546 469 825 801 863 889 554 324 815 258 180 645 592 80 955 121 20 821 427 654 209 937 383 28 232 213 277 219 806 861 516 157 736 486 665 824 288 167 434 489 26 220 262 789 243 218 255 725 354 265 973 455 859 818 663 664 666 473 622 241 734 754 336 563 391 858 297 799 441 181 279 447 1 130 457 558 561 392 878 339 982 632 393 619 21 860 221 609 638 965 821 999 240 753 923 796 488 267 236 875 462 630 211 377 33 11 746 606 125 926 654 566 275 557 314 784 731 812 854 763 883 352 702 362 683 831 189 972 649 113 696 461 289 112 46 784 630 192 828 59 966 816 992 953 660 39 387 526 148 855 745 776 163 164 635 555 758 343 304 164 178 541 409 265 906 903 931 567 295 163 400 868 606 851 810 245 361 415 89 761 467 929 509 18 987 784 566 54 762 46 610 855 572 263 474 664 979 791 227 953 204 562 438 71 303 180 346 766 744 93 505 690 501 870 461 940 237 631 983 402 808 978 355 968 994 487 52 990 323 581 416 696 871 455 322 187 624 111 399 622 220 377 542 301 66 828 839 993 14 71 214 895 632 181 67 777 482 911 153 139 270 838 927 639 74 330 970 510 120 656 333 335 626 366 12 99 933 294 103 395 293 681 184 242 31 749 722 141 647 366 620 637 838 501 834 552 835 924 687 463 414 724 958 364 169 225 448 770 44 66 847 444 611 871 625 531 596 279 167 301 411 93 325 491 532 344 543 950 682 958 215 885 770 816 549 943 568 174 242 687 312 91 56 559 522 304 396 359 667 70 968 334 353 388 786 379 128 610 954 331 107 758 749 485 497 616 930 347 484 723 519 745 858 470 952 215 984 837 76 813 874 903 318 200 447 621 168 332 936 225 199 162 35 55 151 46 862 384 2 594 420 449 869 112 141 96 45 229 135 478 669 211 143 119 900 543 490 343 755 812 678 905 421 261 772 833 15 591 751 885 694 463 250 610 582 569 567 149 334 597 132 836 380 361 594 123 581 181 286 740 790 161 924 382 88 599 265 260 742 287 997 540 836 789 724 564 964 514 327 562 394 962 908 576 852 412 550 526 504 501 202 499 78 43 470 29 947 34 134 209 213 707 87 641 410 829 534 994 940 172 565 154 547 612 803 930 359 235 607 806 589 817 506 325 307 239 459 899 768 24 442 568 876 290 699 680 558 627 181 618 342 947 405 676 139 712 672 962 901 132 913 270 8 195 872 850 533 981 207 771 941 773 201 337 974 84 328 158 656 105 472 471 339 446 121 314 697 863 63 401 499 599 513 699 640 47 249 860 849 274 254 699 888 59 300 518 70 893 760 320 425 329 173 848 639 253 889 698 848 244 937 615 5 489 446 155 704 806 379 818 112 461 564 39 445 124 177 158 117 710 595 674 805 102 486 981 826 268 689 593 507 257 363 726 603 441 604 712 55 771 693 381 316 85 428 947 584 443 800 603 131 588 93 512 284 26 349 624 309 740 769 946 641 738 166 253 79 174 53 408 330 473 82 766 175 504 988 84 767 153 813 388 685 189 998 728 360 320 957 113 793 338 423 98 788 895 885 61 155 118 945 88 18 482 196 957 241 453 944 790 10 747 308 59 84 537 708 53 588 99 529 928 49 246 816 93 200 701 493 582 185 767 453 75 999 480 896 83 617 778 456 446 540 674 915 455 785 173 85 899 276 12 748 846 60 916 536 81 804 286 426 257 636 361 344 431 608 167 83 951 602 758 684 17 544 936 792 585 466 577 726 145 787 470 766 172 935 988 102 866 71 307 32 295 552 17 197 239 64 160 701 491 225 303 210 146 253 913 510 978 950 323 946 465 761 821 57 617 248 317 246 179 570 672 612 455 559 38 119 161 721 367 707 896 756 211 956 351 290 839 864 99 212 953 801 321 880 114 36 846 741 877 754 98 7 455 776 899 0 726 149 816 39 381 298 348 884 418 845 4 498 419 783 139 700 929 574 909 886 711 331 892 278 770 110 700 798 634 258 91 244 337 376 634 759 501 332 426 260 9 850 141 219 650 475 819 27 515 458 649 688 384 47 356 692 603 450 836 526 428 54 288 91 612 92 514 413 49 718 394 324 936 152 263 842 205 892 700 943 493 841 171 575 711 601 533 747 807 11 447 844 912 230 649 939 814 627 398 576 997 714 547 967 540 969 614 105 462 375 686 959 253 857 70 963 510 29 433 580 779 190 505 86 928 348 792 645 597 817 673 439 34 831 79 555 908 661 415 571 825 98 458 918 778 372 583 171 705 753 663 518 999 695 184 774 38 41 717 690 33 605 592 503 932 251 478 928 863 811 7 19 175 750 408 283 914 292 442 113 152 642 849 942 513 780 480 910 229 659 976 99 487 217 201 890 324 429 1 837 115 272 258 496 755 907 512 476 524 861 540 59 279 340 327 80 951 234 509 976 656 867 730 631 199 846 598 752 285 367 888 478 895 514 75 757 913 585 836 291 382 593 890 643 337 905 601 43 544 362 251 73 240 392 676 193 133 705 982 812 490 390 907 597 505 629 793 495 1 494 444 68 584 406 568 13 919 912 952 352 395 192 191 422 889 802 894 713 138 531 236 164 596 615 371 960 48 914 607 343 400 579 735 235 854 822 915 975 893 106 276 430 245 264 158 720 629 922 256 868 980 389 620 929 744 891 513 366 961 723 442 22 942 369 424 557 8 24 526 673 181 853 246 136 302 893 636 6 103 329 563 404 984 807 340 469 998 921 765 431 853 224 543 407 375 130 413 541 468 902 575 104 721 402 822 191 700 268 974 266 328 782 279 150 990 261 767 618 243 703 896 681 248 140 785 530 414 368 993 899 913 216 98 691 524 38 13 725 285 62 104 716 412 317 269 34 388 338 115 161 943 485 722 820 171 951 686 600 268 311 154 111 742 186 908 712 208 794 924 377 888 764 687 882 37 840 990 737 657 653 83 271 94 386 579 809 634 122 89 326 196 537 491 926 704 985 776 735 704 373 938 675 771 156 806 894 126 619 210 609 954 524 693 977 842 916 876 195 733 904 504 648 313 370 218 154 807 487 468 784 135 650 296 773 950 903 196 124 400 577 857 231 559 72 780 147 557 172 70 679 819 451 319 832 214 358 729 273 16 364 884 677 470 856 752 879 413 621 419 833 751 818 260 719 799 350 878 932 979 962 689 727 33 548 858 465 988 996 232 971 395 491 53 855 777 281 480 408 609 551 857 301 901 238 388 160 134 479 150 296 893 709 278 94 174 664 687 449 902 569 560 732 317 637 578 129 241 823 203 285 31 382 59 310 876 911 569 37 157 556 506 528 519 320 708 657 728 183 536 938 719 454 506 17 630 698 545 16 34 133 200 146 270 481 995 401 824 993 787 527 641 306 622 179 162 252 317 58 655 934 91 521 177 108 444 280 579 599 814 986 190 898 167 347 381 378 24 126 562 101 26 477 106 662 117 42 81 680 674 965 921 412 589 123 23 829 730 870 972 319 830 730 279 824 682 827 737 313 94 436 60 598 49 142 565 419 502 953 318 417 721 545 252 740 290 162 36 743 449 182 15 799 717 919 560 860 673 668 50 917 769 717 419 188 558 165 512 127 412 114 525 875 285 259 238 980 254 198 625 222 956 674 970 96 351 9 59 981 84 385 382 25 773 157 927 562 251 51 692 109 307 398 207 158 278 100 991 578 246 90 161 771 251 95 531 877 25 274 611 226 252 591 699 218 168 738 332 613 288 61 285 452 313 535 656 299 515 97 508 460 486 655 183 257 966 614 642 525 735 403 874 887 577 223 160 728 445 464 939 4 165 395 35 623 665 415 849 424 566 523 836 739 491 652 829 989 973 287 789 65 943 388 156 267 148 473 963 374 129 563 328 763 635 881 372 538 873 176 261 775 936 789 991 978 546 560 526 371 554 440 602 590 492 949 681 587 894 517 315 819 49 616 598 159 66 433 23 321 213 229 383 925 127 814 201 69 686 676 156 539 141 203 384 48 715 269 790 634 22 118 407 137 801 443 797 873 828 345 762 711 561 779 241 670 126 23 618 335 805 174 673 865 565 357 637 791 49 115 540 851 942 305 229 797 766 263 74 30 688 206 235 384 713 205 253 500 436
22 176 313 355 470 585 126 189 344 96 716 657 7 406 441 101 592 787 457 652 811 38 529 455 793 361 362 667 392 831 602 619 472 146 467 292 273 422 276 139 655 735 977 753 488 398 754 949 130 8 844 751 742 260 632 193 54 875 643 818 908 344 759 698 644 957 170 173 784 442 491 905 177 801 240 102 497 582 780 885 903 306 109 781 401 326 458 375 659 47 923 988 753 635 583 162 935 130 875 106 999 424 279 760 471 332 824 106 962 75 395 15 839 225 967 833 149 720 351 58 966 915 510 813 100 411 843 556 421 526 138 560 454 818 231 895 686 39 212 260 220 93 38 130 816 762 34 768 23 555 431 914 245 238 430 865 268 330 814 167 919 887 83 588 736 771 951 463 517 776 254 119 248 791 250 24 299 99 124 839 223 2 863 623 329 735 352 828 713 411 959 270 222 109 889 865 114 244 896 689 732 63 675 352 835 861 943 201 593 692 41 331 461 327 649 338 699 236 921 604 199 767 244 831 66 853 700 397 825 666 6 254 627 944 505 260 186 319 680 853 539 603 398 702 957 910 318 547 571 788 714 157 605 531 905 404 948 14 27 108 500 350 233 460 11 539 281 599 353 330 624 53 656 591 595 455 762 96 684 988 819 436 647 323 136 935 781 437 997 111 137 474 394 882 548 215 347 551 553 709 808 847 850 217 728 997 462 10 348 23 987 884 412 404 949 738 608 767 924 387 860 303 482 596 55 466 422 564 368 273 129 715 556 121 289 474 485 117 296 178 5 400 993 508 940 362 691 648 604 5 867 37 404 82 615 615 375 24 726 998 998 376 508 494 202 226 194 537 340 172 493 406 43 587 572 164 956 221 642 633 954 444 546 525 621 601 325 342 293 813 840 149 85 636 800 497 349 261 870 69 345 314 679 120 845 628 0 837 247 283 246 601 453 550 849 316 98 378 922 687 25 870 635 897 239 833 435 923 648 4 574 256 963 557 855 958 689 997 651 344 266 266 724 76 184 685 697 361 166 339 561 589 60 580 799 74 509 832 990 390 399 2 432 33 521 948 748 436 131 512 50 28 402 473 846 152 886 605 752 716 321 651 9 886 803 217 411 290 720 390 174 560 338 361 996 586 930 164 331 319 116 544 526 115 565 847 265 169 365 591 158 600 989 7 880 774 303 633 751 65 103 593 323 140 979 861 64 786 326 965 955 291 715 920 262 989 584 474 229 331 278 422 939 164 275 536 134 265 300 165 731 382 750 801 257 961 852 831 56 779 123 916 91 853 830 578 841 835 286 696 391 203 795 197 99 560 580 82 445 500 295 129 789 524 122 227 827 313 8 537 424 100 385 306 858 152 722 88 788 460 511 457 336 581 407 142 29 157 564 69 171 836 88 846 991 961 232 31 480 306 312 455 90 751 360 643 692 851 294 213 148 946 252 138 364 101 449 547 51 132 197 200 913 988 569 400 758 8 805 211 897 959 576 115 284 212 790 22 761 384 694 259 519 453 341 418 975 553 929 24 727 589 524 200 48 482 769 528 972 911 960 741 486 439 817 255 393 827 547 642 314 421 366 998 862 893 801 399 629 373 578 846 559 200 671 820 280 369 444 441 612 344 628 740 733 964 69 142 744 301 355 150 57 535 543 951 717 627 540 241 794 157 944 432 558 750 534 643 730 671 641 751 219 411 169 870 718 452 834 962 146 666 152 399 288 872 567 945 434 120 343 541 24 526 821 185 440 697 674 851 549 48 745 626 544 890 305 218 756 547 952 990 611 899 945 190 334 216 31 87 740 427 256 826 304 204 639 491 93 7 433 498 176 217 654 262 77 227 387 622 778 29 902 117 884 945 75 502 198 248 872 458 228 502 127 639 622 68 663 889 205 49 489 112 986 781 807 366 579 376 30 241 302 31 837 688 165 259 499 337 518 271 640 294 243 617 113 201 738 330 490 845 285 953 376 843 236 425 249 619 941 569 408 953 63 982 195 547 162 346 734 187 68 232 506 277 110 277 253 881 328 194 610 673 456 510 371 704 258 355 333 648 818 767 42 757 514 126 33 87 73 112 914 28 646 593 520 833 652 57 688 643 575 386 183 272 125 354 653 672 82 414 84 528 917 346 209 923 383 603 178 280 782 251 15 737 702 741 836 726 964 103 442 215 586 414 89 109 413 44 851 327 478 638 566 46 377 594 133 834 118 931 145 968 502 870 589 530 749 873 67 37 70 695 765 131 319 922 783 283 925 453 676 949 181 457 119 691 588 689 406 976 901 801 157 121 516 664 883 677 4 178 187 921 535 809 772 317 208 747 381 162 786 390 709 745 797 987 683 906 225 839 47 549 893 585 405 846 848 145 690 905 755 356 357 324 367 798 533 757 144 741 904 743 292 414 204 344 554 41 65 846 513 164 603 845 946 50 309 545 766 963 203 651 322 900 455 873 180 975 234 704 798 509 813 956 618 872 175 553 53 262 14 593 213 864 630 184 298 54 911 294 992 134 695 491 712 526 71 379 881 179 108 525 667 831 791 490 673 250 191 843 463 167 937 22 172 309 13 253 469 947 324 853 459 842 980 742 541 174 18 20 104 772 705 570 763 728 978 205 264 902 426 796 409 850 854 967 315 842 196 201 770 717 429 259 141 24 390 748 802 738 887 254 885 698 168 807 596 724 657 87 317 708 538 58 156 554 2 231 660 161 226 908 669 296 876 48 297 288 437 355 479 405 842 292 267 309 415 665 591 608 634 179 969 764 938 773 36 875 892 40 242 9 473 219 757 466 439 489 379 843 420 753 973 901 269 337 706 127 255 375 970 352 864 803 307 760 723 523 600 732 361 717 525 107 210 814 74 78 597 327 598 641 251 70 665 853 568 558 327 46 961 352 32 49 895 730 777 503 581 865 764 375 474 632 985 633 164 602 481 185 721 661 658 643 465 286 573 986 873 304 853 701 484 962 185 207 894 737 346 346 150 912 767 145 907 764 696 425 386 927 370 487 190 293 594 882 143 594 703 969 221 903 909 419 468 3 151 271 915 741 779 794 21 788 874 583 701 315 451 869 682 338 452 918 609 258 729 349 217 447 417 590 868 62 112 441 953 226 58 885 523 870 650 367 28 373 1 990 562 480 102 389 235 907 719 857 983 374 685 974 501 972 982 173 599 89 261 480 117 822 746 718 86 520 140 458 287 866 62 489 487 189 882 754 227 352 912 885 283 916 215 236 965 511 958 492 446 145 877 399 725 661 419 286 831 965 308 338 443 967 163 974 483 364 475 532 570 143 282 646 403 375 78 809 96 311 374 246 934 753 72 392 833 110 464 138 358 328 515 9 311 382 512 385 61 297 857 604 320 350 438 73 626 408 173 373 710 499 492 40 606 555 92 731 828 198 423 254 555 986 260 943 900 914 128 246 155 854 94 66 704 109 206 963 40 819 111 24 301 585 448 328 771 75 335 704 115 197 182 943 661 424 291 909 760 244 354 202 865 989 241 143 531 330 425 384 380 737 637 98 201 743 494 296 418 786 310 49 681 865 809 409 396 666 342 731 677 418 263 298 388 481 557 99 984 131 620 325 550 542 436 821 132 243 976 310 590 291 389 716 577 993 796 377 932 436 216 793 218 658 668 273 560 803 207 686 810 447 316 701 20 340 787 945 49 870 994 110 19 160 898 188 35 923 981 883 337 344 372 337 711 186 332 445 804 712 154 370 552 812 527 959 272 21 192 38 645 444 551 188 237 333 737 920 927 621 503 276 106 657 416 810 356 66 477 98 856 473 995 871 920 657 859 517 866 988 45 173 46 381 476 390 193 642 76 609 582 270 447 601 271 665 414 37 339 471 542 876 400 928 160 484 44 348 135 332 290 892 495 903 188 14 545 31 832 900 306 464 707 541 899 157 687 11 773 123 933 328 397 127 698 817 971 564 39 612 507 778 747 94 678 339 97 695 693 525 270 213 107 324 826 280 947 941 743 784 585 715 537 621 200 386 607 966 359 309 17 159 496 410 633 909 369 514 238 158 587 683 460 958 968 239 504 653 942 894 16 484 532 984 37 818 528 743 613 328 189 378 382 380 950 937 95 829 153 310 623 385 741 286 26 467 363 937 142 435 277 116 625 378 672 440 427 39 928 515 774 924 891 817 666 810 617 371 616 159 847 21 869 607 214 139 224 589 536 442 259 233 878 916 12 402 776 269 670 690 918 228 167 354 350 532 159 830 815 390 910 773 563 186 974 287 775 670 739 840 820 27 330 565 861 634 52 273 139 823 619 714 87 133 988 175 211 204 614 247 10 637 120 291 378 219 829 863 601 364 450 943 101 181 530 318 806 915 3 697 664 527 631 781 274 306 708 43 230 744 121 669 926 893 890 603 384 315 522 500 735 905 888 890 105 239 161 121 822 900 636 292 81 212 373 97 906 417 871 283 936 929 662 276 792 483 428 775 812 497 823 287 785 73 879 406 638 556 931 582 59 848 80 484 916 9 79 270 147 86 838 463 410 576 466 612 498 130 768 954 179 693
846 454 779 818 658 252 16 418 933 756 189 532 139 484 233 204 661 961 633 350 812 900 627 317 663 348 523 720 931 359 26 906 853 126 502 367 229 167 30 898 159 63 592 861 338 823 94 935 403 194 604 84 495 74 313 281 772 209 140 610 117 751 281 37 385 966 323 373 823 826 163 445 90 592 213 303 652 695 608 338 153 550 450 133 341 333 615 500 290 347 107 914 258 301 782 874 769 838 638 865 317 302 216 20 477 556 582 807 199 487 326 613 871 741 610 79 793 24 522 119 802 384 407 767 609 637 808 775 451 675 230 31 895 359 841 431 63 795 833 794 36 337 698 578 504 708 902 181 959 612 721 922 545 581 925 364 491 584 19 749 365 60 521 100 680 303 210 846 742 689 41 147 884 727 708 440 874 562 183 459 824 741 202 797 737 691 228 582 318 168 393 5 774 567 51 924 968 185 537 594 144 479 858 775 971 853 645 456 417 710 15 439 978 996 859 114 195 471 432 34 0 305 839 519 395 715 134 171 271 22 621 364 142 251 516 619 170 884 503 939 253 630 572 101 948 164 764 281 260 239 24 811 544 293 486 493 863 951 625 39 845 834 908 555 119 682 780 204 272 919 897 353 443 960 346 522 851 336 689 401 791 203 212 376 725 286 538 293 704 216 784 731 201 575 632 889 804 428 548 309 955 993 591 554 196 292 340 145 252 810 603 661 590 377 297 787 169 703 296 570 436 110 378 629 367 512 175 622 336 559 688 51 938 36 820 608 703 448 748 528 184 54 463 987 236 271 807 321 39 155 562 674 727 759 35 568 278 142 630 355 284 602 379 699 5 50 628 74 929 818 494 82 270 884 754 806 411 748 907 720 890 827 794 368 960 745 885 497 422 261 944 127 425 642 25 282 594 95 566 361 821 64 787 669 347 440 1 732 819 622 445 707 466 170 246 715 120 115 47 292 916 487 424 92 500 751 867 787 690 460 343 694 126 418 864 261 602 868 762 423 65 652 983 96 421 636 756 724 23 116 838 823 982 470 879 874 811 792 542 723 666 988 809 56 17 389 828 294 888 283 469 496 508 972 649 217 847 242 892 467 57 817 761 574 715 725 331 233 9 713 803 703 675 786 234 122 830 776 276 349 315 55 877 198 694 181 484 933 372 150 796 648 226 10 348 93 878 423 174 58 40 739 532 844 227 248 705 898 173 282 460 711 619 635 961 930 266 749 994 167 691 900 825 942 843 21 507 752 917 462 949 590 580 867 963 157 900 913 498 786 305 521 501 511 932 129 889 581 624 771 488 717 881 646 78 827 314 952 674 556 352 300 981 172 734 977 581 903 564 431 471 562 127 940 244 355 431 380 48 79 535 957 353 937 397 190 231 192 664 42 836 719 123 356 310 518 957 450 953 864 101 284 997 915 410 721 441 134 480 462 301 473 747 954 512 898 555 23 681 438 950 418 936 691 552 521 240 140 257 405 209 178 70 771 655 749 288 759 541 406 98 354 539 595 190 137 757 875 653 220 465 685 368 997 883 294 976 692 573 670 461 760 553 203 61 255 974 720 852 284 369 735 106 578 85 262 551 991 829 434 408 174 82 543 273 459 972 300 472 833 113 101 128 859 750 208 110 290 191 917 125 366 650 917 722 617 940 594 409 723 587 33 745 849 412 506 759 282 342 921 81 506 861 898 264 643 483 164 559 935 870 269 269 253 814 710 831 977 268 472 322 868 518 935 89 454 860 497 773 688 934 499 857 690 96 357 361 343 157 597 362 576 316 880 724 462 12 460 118 925 546 831 204 617 462 208 130 761 600 498 707 396 311 805 320 658 423 766 543 565 355 974 176 727 339 239 449 473 329 205 459 71 618 106 481 847 168 871 891 212 719 688 598 261 740 813 214 479 571 902 371 309 6 412 766 496 660 153 732 179 42 214 405 353 182 336 568 150 946 442 958 137 356 530 384 200 389 958 887 40 211 438 287 860 396 557 684 476 716 281 729 219 558 307 198 535 399 729 536 187 975 196 530 362 13 192 251 461 631 93 401 43 702 69 357 881 295 675 370 814 145 757 181 80 3 112 951 67 651 375 262 502 781 372 109 820 657 868 862 146 984 447 930 800 467 357 935 323 104 972 37 145 327 751 31 369 939 410 526 479 50 593 641 940 435 500 158 487 73 398 668 509 80 88 813 3 985 222 576 720 97 149 620 623 647 959 121 554 152 957 844 757 993 273 242 685 842 626 743 806 280 806 629 901 692 557 493 870 243 472 43 30 683 201 457 210 569 701 382 476 837 894 964 969 225 614 68 647 217 242 893 804 206 717 549 801 717 762 427 308 180 36 640 997 733 926 194 214 66 803 613 141 792 290 922 301 599 929 364 456 509 528 373 804 718 156 148 822 235 851 665 806 924 83 588 290 224 391 442 292 289 104 192 339 943 820 333 26 464 283 135 854 131 138 801 79 267 98 746 76 540 38 303 48 834 949 420 900 901 794 400 808 452 245 99 788 990 538 330 901 752 596 550 201 767 394 249 409 531 992 84 817 676 982 428 524 854 642 744 89 381 266 492 387 525 115 880 336 345 216 185 327 54 133 302 303 193 879 818 460 577 327 133 779 359 704 634 804 186 891 160 897 942 324 458 624 763 242 738 916 909 730 723 858 977 823 38 166 954 245 87 186 444 920 64 1 374 865 905 163 612 232 111 457 335 478 304 393 172 626 771 680 137 797 524 18 285 729 46 765 731 535 283 486 4 194 673 770 969 501 319 140 77 83 720 936 798 634 595 682 776 797 693 537 166 605 360 304 751 428 392 890 143 811 970 586 527 287 956 155 711 713 86 681 453 131 635 484 639 639 207 244 375 674 735 150 259 984 677 416 279 784 770 124 585 213 617 385 886 734 894 564 22 849 161 796 29 872 840 109 584 751 643 115 701 794 489 942 919 8 188 323 387 871 223 337 274 385 986 14 149 217 514 507 966 98 388 680 696 325 7 96 380 945 601 680 920 317 474 311 418 940 265 533 515 537 10 480 147 533 520 298 350 928 937 998 967 575 478 919 222 632 62 381 250 879 124 110 440 365 497 504 93 903 105 95 712 838 91 943 567 892 700 616 154 947 245 372 529 502 416 917 513 298 728 592 706 960 239 568 164 617 286 583 962 853 899 653 637 294 88 13 116 715 556 676 822 355 354 827 67 580 810 699 72 237 300 650 710 46 835 112 20 227 470 931 679 21 391 16 622 563 100 296 200 94 563 95 32 568 589 291 171 908 669 100 383 72 875 697 533 160 203 928 910 714 596 554 662 761 832 739 394 53 433 927 95 587 517 907 760 131 659 512 414 443 988 387 377 476 575 530 980 112 487 836 8 495 713 746 973 614 468 490 390 435 146 441 989 805 783 773 325 892 52 739 816 582 406 657 678 209 695 749 129 693 136 501 309 778 511 963 102 441 220 837 437 888 593 579 560 393 667 988 741 44 75 65 765 673 642 610 208 169 402 640 256 218 882 374 413 285 366 466 430 951 177 456 817 986 215 460 218 507 306 686 337 964 788 153 45 240 506 800 456 843 114 386 55 731 438 258 156 367 672 998 294 916 292 62 155 3 777 964 71 393 644 251 167 603 914 306 714 713 254 302 241 679 789 432 626 366 923 451 415 34 911 999 868 620 778 832 574 804 941 39 534 870 351 694 656 690 876 937 386 839 247 205 998 496 992 490 219 94 623 331 307 517 324 489 736 715 519 417 597 556 928 870 363 687 799 787 561 411 179 718 455 256 83 337 312 196 429 183 614 377 60 838 646 713 2 500 490 576 605 332 108 540 275 5 178 616 670 146 344 420 786 207 349 495 965 340 687 740 74 747 565 170 849 901 999 422 33 646 103 997 49 20 165 653 261 445 991 943 475 40 454 752 726 66 912 241 578 256 150 178 570 399 132 103 205 276 479 190 755 46 616 479 221 730 232 727 583 738 952 343 18 678 987 398 115 502 979 499 927 817 730 893 447 408 419 460 699 484 162 864 758 706 476 596 586 793 749 907 308 429 79 813 856 334 947 22 865 665 332 513 426 399 785 446 44 566 248 476 293 72 34 709 334 112 611 350 827 324 636 153 510 619 11 397 855 156 945 810 896 307 554 480 607 575 238 245 557 661 376 358 873 362 53 622 499 768 141 996 800 869 263 570 826 802 321 677 606 330 151 498 69 657 686 291 112 250 291 675 299 486 872 468 869 390 328 867 21 519 682 105 439 87 697 46 14 746 505 296 921 466 448 310 58 297 918 585 904 500 866 689 648 919 815 861 298 421 358 876 790 237 579 818 528 756 138 390 28 153 685 187 654 360 277 711 76 635 995 172 768 885 795 887 282 21 446 68 434 811 775 483 898 239 398 299 92 303 806 354 671 293 27 259 197 140 485 181 547 749 255 755 903 978 915 821 906 648 753 325 56 769 709 415 496 813 996 865 797 618 404 66 926 644 473 899 187 282 237 273 913 694 848 776 122 236 739 692 805 478 850 94 59 98 482 193
491 260 279 569 731 360 971 296 287 70 692 521 384 717 36 332 614 27 55 665 620 22 761 493 542 590 296 627 268 817 655 954 570 675 632 414 122 971 223 243 727 873 879 593 753 686 6 789 264 412 109 738 848 35 353 239 67 286 734 807 331 128 427 474 825 313 539 166 906 390 242 309 511 547 823 936 616 713 705 878 225 175 295 56 721 389 155 732 896 588 116 897 990 209 496 81 107 332 102 805 662 491 395 973 112 859 58 274 546 904 492 566 510 554 42 646 150 870 851 748 124 839 344 172 340 728 305 440 694 123 688 7 642 61 11 909 50 263 656 883 365 317 671 551 821 588 108 787 435 777 909 39 361 86 562 492 72 334 33 664 600 548 641 641 988 534 964 380 49 686 262 728 419 315 103 232 181 123 215 801 560 864 958 911 986 999 133 95 956 678 594 433 607 701 957 887 515 568 473 892 811 806 915 470 101 636 775 867 324 494 709 279 743 455 916 418 989 832 302 649 137 203 741 420 446 934 204 406 217 119 874 316 475 279 995 304 861 227 106 39 682 124 66 903 81 879 283 531 233 336 469 790 284 271 290 265 800 868 827 843 864 189 740 917 889 781 630 452 553 27 833 134 854 811 997 567 366 723 80 897 402 374 862 18 568 565 674 1000 729 735 480 690 611 684 580 512 863 712 312 247 952 581 930 72 652 329 735 395 136 221 313 325 393 32 929 107 704 975 325 123 622 876 789 510 23 918 185 77 373 686 747 331 478 325 203 149 644 565 350 264 551 505 483 840 170 749 871 781 569 271 159 296 578 570 189 62 918 887 145 669 166 71 678 303 16 988 647 846 4 989 838 922 972 695 665 905 252 706 306 828 884 416 763 562 996 553 333 277 104 617 253 328 606 551 156 982 342 566 300 27 842 881 555 77 994 724 444 98 32 439 506 156 418 637 985 265 396 557 184 440 887 838 993 263 563 598 471 485 48 357 45 109 500 373 28 127 64 346 793 683 777 658 711 851 596 232 332 973 38 790 914 548 40 760 770 482 61 955 56 409 269 387 495 261 943 290 447 363 404 514 238 84 307 122 91 437 746 468 981 854 363 610 236 228 783 483 147 250 259 875 520 158 548 275 168 386 895 597 392 583 969 296 628 958 528 397 949 118 367 955 401 477 157 127 329 334 979 640 482 655 126 270 977 216 713 135 182 374 760 957 186 870 83 558 417 258 411 609 886 898 489 791 309 507 767 365 790 997 756 419 698 769 37 401 866 628 377 91 420 424 272 57 610 821 998 286 623 168 341 869 211 839 808 580 832 200 438 106 608 71 1 709 70 754 901 292 169 71 448 607 684 394 138 822 51 345 474 507 110 776 839 56 963 161 672 891 795 885 443 467 942 64 271 586 983 745 820 909 913 13 629 623 348 331 131 324 327 662 867 952 7 427 826 928 266 516 2 991 798 81 893 121 663 412 845 483 406 112 780 385 141 538 47 382 860 389 245 712 228 40 315 238 239 497 999 611 668 965 859 643 987 990 920 752 810 376 696 772 275 967 636 321 463 603 980 886 374 263 640 754 347 365 710 746 370 475 227 257 452 856 843 137 208 292 533 105 730 833 451 646 97 821 910 666 944 381 335 953 757 539 819 432 163 432 35 644 53 562 708 902 505 745 660 683 477 924 456 336 41 522 637 485 899 932 955 794 316 916 719 601 375 561 946 577 254 951 78 303 593 326 481 939 310 534 17 173 98 966 294 357 301 273 869 194 856 733 449 161 403 108 750 986 30 257 565 594 852 77 12 95 970 975 809 558 345 627 828 344 928 690 514 782 87 994 379 873 128 663 328 405 939 482 769 198 414 732 855 971 219 231 527 269 75 607 504 213 621 452 281 823 381 410 95 442 428 945 317 947 882 459 535 84 724 227 29 440 94 674 62 649 27 498 974 796 297 756 19 102 257 806 602 13 526 389 240 399 513 458 834 883 26 738 387 381 635 27 318 729 467 124 912 868 966 770 286 638 65 201 844 432 199 237 868 780 764 396 407 52 758 412 919 101 490 981 507 6 690 390 850 508 339 531 876 18 534 748 707 271 797 693 922 586 195 221 213 375 715 1000 525 559 776 697 207 657 162 354 755 758 346 794 858 965 774 854 174 338 936 148 476 968 531 457 603 929 454 949 687 192 670 585 814 822 597 62 883 979 728 69 190 387 961 658 360 316 847 430 875 897 46 110 160 868 759 181 376 470 120 454 836 257 585 551 218 737 530 249 114 861 523 979 937 396 720 442 519 182 540 885 773 502 948 504 815 325 900 522 351 453 173 159 221 429 273 315 9 821 165 517 431 643 193 391 441 599 349 649 90 852 487 497 787 569 405 69 754 327 945 145 277 366 426 852 595 767 84 694 197 634 77 726 917 261 503 65 54 715 57 153 498 65 158 437 564 231 258 442 311 178 752 194 292 479 24 105 432 650 265 944 837 341 247 354 205 399 619 713 822 767 723 1000 148 695 557 160 541 455 813 364 691 787 624 749 149 622 229 403 762 446 951 498 805 661 255 725 105 635 791 192 657 144 544 114 323 241 291 362 676 119 804 399 830 380 965 467 599 642 434 566 853 984 554 732 935 249 466 372 270 708 658 661 336 341 330 171 320 529 394 813 718 367 25 128 234 918 100 301 577 106 139 727 924 186 537 462 383 863 538 162 543 172 282 803 14 934 654 345 337 458 870 553 639 947 460 243 178 957 497 26 976 341 127 946 739 413 938 145 343 926 167 101 799 934 651 129 633 847 566 614 661 911 954 726 430 980 154 52 241 2 198 484 289 791 115 460 96 37 437 230 390 500 587 912 15 509 60 951 464 336 359 609 246 465 911 261 212 911 175 169 561 426 794 547 358 505 947 249 3 437 0 605 583 368 214 377 973 825 22 814 650 64 897 478 902 708 303 582 680 331 634 821 5 869 425 488 226 408 354 574 576 621 397 399 410 823 113 468 209 352 416 464 768 444 143 480 52 345 455 690 572 198 267 293 501 375 669 642 677 899 389 847 588 258 573 827 485 858 285 837 717 153 521 883 556 324 180 429 908 444 433 745 512 879 706 206 829 649 39 515 803 609 372 809 461 830 792 204 191 54 873 545 488 401 802 529 293 909 276 617 453 671 649 372 586 989 304 372 732 271 932 154 385 832 725 608 591 291 73 944 69 697 472 444 571 490 927 819 601 951 888 665 835 244 907 572 742 838 470 852 807 324 121 786 21 326 164 321 20 891 134 713 484 602 187 763 85 150 659 408 222 808 235 960 841 478 338 352 256 872 322 682 232 432 618 209 44 498 664 296 975 297 796 351 959 88 592 835 558 664 532 505 465 517 817 684 319 640 991 850 263 770 8 667 63 984 612 328 369 211 386 682 409 504 144 546 627 906 274 632 683 274 589 687 494 31 590 305 357 283 699 393 371 722 890 434 712 213 388 313 615 39 923 331 877 322 308 628 960 253 953 286 334 479 638 874 249 427 584 955 653 554 146 175 992 103 76 238 673 402 968 795 885 109 816 280 648 210 772 692 153 392 726 841 459 313 378 947 779 696 547 752 625 625 161 628 125 832 529 129 71 177 749 694 788 818 872 749 486 610 177 243 117 882 462 312 250 170 493 522 314 188 685 587 502 800 210 512 722 322 766 929 667 558 931 589 413 902 892 55 415 68 176 722 244 761 422 685 362 942 298 856 771 501 86 169 382 132 643 243 689 37 575 258 781 674 579 510 408 879 581 594 280 491 130 32 326 171 224 429 248 887 605 205 921 195 391 702 984 582 881 335 68 663 894 297 736 120 220 851 574 676 123 299 508 570 782 232 686 48 982 613 458 423 352 153 700 276 703 176 517 873 188 428 119 614 399 242 82 442 237 987 192 107 423 918 364 140 898 112 151 309 18 898 785 88 733 118 457 262 522 770 243 143 251 18 681 490 129 298 934 531 552 864 142 266 903 608 278 921 439 682 59 818 450 272 891 510 445 700 183 768 933 569 202 283 10 706 849 471 604 773 679 334 950 922 801 488 231 565 559 766 509 214 738 780 412 387 299 731 172 818 609 9 516 521 368 735 135 741 524 230 518 223 440 869 716 266 111 940 598 66 424 789 962 981 693 211 745 600 89 968 499 3 288 566 216 656 79 270 926 474 179 108 140 277 751 898 880 335 714 268 695 860 878 503 967 751 778 68 93 211 549 426 831 349 697 886 786 585 824 363 356 938 631 584 925 909 230 433 261 323 206 766 941 894 468 832 857 652 567 638 13 17 666 418 617 586 421 968 748 993 74 7 355 983 436 408 152 905 978 354 398 310 701 681 645 837 582 267 260 414 646 344 536 143 702 866 806 235 321 882 865 117 818 382 200 631 675 403 905 487 429 570 442 424 99 460 550 550 196 353 812 396 132 688 737 256 545 670 31 767 765 987 88 144 846 490 380 709 118 16 201 219 171 858 92 699 400 677 479 621 840 708 940 95 613 445 194 202 626 335 43 216 744 858 784 680 34 469 904 807
915 324 993 649 218 534 160 581 293 331 159 359 419 417 503 695 962 805 623 272 761 753 83 213 280 356 903 65 595 138 344 96 42 247 827 767 76 918 288 473 896 179 983 993 20 209 345 878 205 126 495 552 706 949 803 959 528 337 281 888 496 611 852 407 637 295 301 457 316 919 846 846 989 533 393 774 213 998 577 355 175 104 935 342 60 127 64 95 4 902 952 233 16 811 515 813 573 66 682 418 262 802 808 365 685 152 475 563 323 491 607 39 138 16 87 903 52 56 103 405 45 210 446 472 55 708 945 474 442 743 694 768 312 490 592 278 979 832 353 805 844 347 836 491 119 798 920 702 299 123 524 898 484 229 759 98 266 217 31 30 599 413 224 456 699 338 534 27 780 614 18 680 242 984 610 727 924 551 466 896 513 236 710 86 608 435 370 988 956 901 274 964 851 178 838 109 877 771 586 754 881 727 540 617 563 381 797 396 542 755 570 259 986 859 884 354 13 341 324 753 644 145 96 738 470 244 174 500 172 465 960 70 186 235 176 589 711 212 778 577 626 791 655 954 426 996 367 245 947 584 452 895 314 393 613 313 386 57 449 210 46 894 230 398 539 438 492 527 350 303 772 616 677 834 229 370 307 738 260 442 498 234 784 218 17 623 829 906 856 514 874 946 764 421 65 628 150 745 560 836 156 226 941 250 899 683 686 863 118 478 767 360 819 203 891 47 742 117 786 125 588 819 615 227 618 807 606 966 967 90 526 641 454 478 467 501 904 784 77 406 151 835 866 759 848 9 847 474 514 254 479 748 537 931 565 119 681 784 398 143 120 230 506 827 158 310 541 844 992 264 256 171 105 204 801 273 859 218 657 943 2 948 238 693 441 394 148 453 893 34 302 614 512 917 569 893 173 653 251 551 999 729 125 907 546 100 783 302 222 300 632 635 897 946 738 235 459 709 812 183 412 399 427 628 0 181 810 100 949 245 75 53 279 729 959 923 115 84 800 437 216 543 287 59 168 594 79 860 552 659 12 643 791 443 315 689 102 917 813 245 493 432 815 104 66 864 255 582 640 743 857 432 719 601 566 115 51 647 28 483 189 618 735 45 695 511 339 854 697 74 407 741 369 674 146 24 933 611 561 194 853 568 490 304 112 800 646 55 197 148 389 71 955 545 422 26 923 677 944 892 724 276 219 127 830 988 411 726 597 746 651 723 306 25 34 100 991 587 821 516 562 234 628 33 633 103 448 798 33 122 169 419 71 826 211 104 376 793 574 778 587 882 625 85 99 245 390 582 887 424 652 223 199 605 601 537 416 729 614 854 683 782 349 883 973 432 270 317 757 132 327 164 294 138 180 877 379 231 333 645 481 166 869 627 188 815 243 471 392 455 72 501 82 629 338 981 963 303 104 747 558 735 650 870 415 105 820 992 183 816 63 882 300 339 589 479 616 754 232 518 100 519 309 114 56 952 649 666 192 724 59 245 854 925 581 767 418 342 141 641 909 163 253 798 641 534 165 501 443 257 781 548 912 935 23 615 136 860 487 617 62 127 751 8 841 976 622 424 578 701 978 502 185 275 171 49 702 974 80 467 885 30 745 554 549 894 911 490 774 129 184 180 849 677 244 682 929 586 304 585 404 191 922 2 868 410 420 924 691 656 564 924 727 764 70 961 355 899 207 15 438 498 85 627 970 877 453 685 402 550 600 540 140 130 483 867 214 890 811 823 527 187 328 23 9 925 97 161 951 763 798 243 460 955 457 502 746 653 878 663 406 759 278 712 980 892 326 45 155 368 428 323 871 342 873 870 832 861 636 196 284 94 664 306 429 621 988 583 194 236 163 485 571 719 709 943 648 484 298 45 845 851 703 312 322 544 548 415 149 292 30 536 688 650 520 113 701 635 828 420 276 417 529 402 263 913 346 416 10 759 517 134 839 272 268 550 693 870 366 446 451 71 330 720 374 741 939 180 22 800 235 424 206 787 341 611 760 367 348 244 762 534 516 605 964 129 164 487 269 87 106 55 584 678 191 722 394 190 816 775 397 861 391 802 596 958 730 422 902 499 265 971 227 149 521 880 471 808 37 155 612 139 551 583 870 766 108 409 455 892 25 959 913 134 111 371 590 843 311 205 19 625 932 391 401 60 399 385 296 888 642 913 41 278 193 267 768 560 734 84 864 540 465 450 223 933 468 804 210 863 74 926 209 954 200 607 129 466 653 943 226 19 157 596 598 369 400 359 463 895 556 987 130 222 477 490 550 741 917 68 126 353 928 910 447 345 525 844 937 60 661 597 114 403 670 202 538 968 434 431 946 717 559 184 334 928 995 61 814 951 961 405 375 904 840 912 631 345 886 183 643 665 354 728 289 628 297 358 351 988 113 161 123 749 303 451 409 696 202 671 557 631 143 191 758 562 212 762 439 556 817 232 876 104 792 804 48 360 747 814 678 298 261 407 806 98 329 788 39 133 461 717 502 551 254 546 201 341 282 103 927 29 604 520 689 823 722 206 343 945 509 356 433 704 743 192 659 149 450 396 116 533 368 226 204 585 98 696 124 657 93 445 508 189 482 734 753 524 543 51 237 529 380 361 423 518 629 800 668 826 782 508 3 280 403 813 277 953 383 999 867 674 531 519 788 488 117 996 707 199 337 286 773 356 748 356 11 234 769 362 292 610 750 443 663 179 749 880 555 768 47 474 723 129 850 978 519 665 336 835 680 694 378 981 634 827 692 534 234 498 335 812 544 345 950 514 6 205 981 738 178 424 473 912 109 300 807 92 501 833 414 265 532 86 408 604 246 2 371 400 790 396 144 674 26 393 696 802 121 220 737 357 486 390 474 354 464 713 347 199 671 691 247 321 362 480 793 111 275 234 53 314 437 856 499 280 990 468 583 68 511 135 906 679 68 538 875 960 666 598 317 986 445 233 720 291 456 432 245 267 894 151 718 13 940 924 488 188 91 180 522 999 705 180 895 788 716 824 533 804 900 378 966 951 142 215 90 894 153 150 249 92 669 203 948 209 152 262 388 72 943 150 166 237 5 595 137 385 291 841 357 933 318 699 110 781 582 318 712 740 122 81 997 616 231 455 862 879 654 693 907 835 67 882 154 29 29 449 605 706 898 946 984 388 84 969 101 310 914 946 639 965 78 861 54 833 882 688 925 239 883 231 35 129 24 115 177 953 518 860 485 491 361 491 363 937 656 689 675 769 969 156 491 594 384 900 985 694 744 94 250 530 789 499 352 973 976 116 708 81 837 724 842 626 547 743 766 165 965 899 545 648 739 671 128 939 684 425 861 722 73 149 295 672 787 679 494 925 930 968 740 501 754 567 162 226 530 778 365 321 752 891 421 298 469 598 359 736 248 173 92 33 822 912 259 457 690 130 603 917 43 529 835 230 170 772 672 976 489 397 377 844 139 66 196 121 936 963 611 698 364 126 147 778 236 344 775 23 953 219 779 946 195 208 890 228 931 240 771 314 553 379 507 104 926 942 21 932 957 400 725 482 203 770 94 687 665 145 741 289 181 223 425 975 713 434 905 456 674 763 50 730 308 623 805 397 591 548 505 13 575 753 167 800 57 759 436 429 726 620 921 569 620 725 500 562 257 568 332 26 627 139 621 382 305 554 536 772 662 892 831 11 975 871 624 205 432 685 476 441 785 268 609 446 728 356 942 407 715 885 215 43 996 150 796 97 320 656 576 92 858 508 27 208 86 109 220 281 736 425 478 160 373 357 410 546 865 187 198 163 240 363 480 996 580 731 777 922 358 251 32 335 372 395 435 731 974 478 504 4 568 11 998 878 635 719 132 396 729 399 385 993 14 125 679 428 182 369 458 452 342 518 799 269 69 934 15 39 233 292 179 887 225 896 440 543 523 726 731 677 286 120 824 631 982 110 241 748 554 317 825 459 267 866 579 294 934 677 331 920 417 449 313 843 658 335 81 551 387 860 698 503 190 923 977 121 676 871 717 542 264 71 776 717 802 547 732 531 889 190 809 740 325 897 958 800 908 919 161 325 733 429 49 40 273 80 770 428 271 916 860 192 228 740 44 325 638 427 645 277 413 248 795 278 8 925 823 71 133 694 863 371 360 473 310 474 145 36 687 371 987 518 968 717 880 245 208 760 127 108 61 755 444 41 704 748 972 225 58 71 431 619 971 198 617 804 356 549 258 631 765 668 826 25 321 252 567 550 38 531 834 505 405 983 382 335 462 425 340 750 602 530 36 476 497 156 700 768 221 642 285 526 594 603 872 231 756 213 217 46 290 74 239 101 721 497 938 250 630 787 888 199 283 905 107 775 424 311 572 568 252 897 855 705 910 621 510 842 593 178 396 948 535 657 430 722 88 345 619 406 804 358 135 926 472 706 879 228 95 38 763 942 892 899 714 478 272 853 755 13 918 419 843 447 794 806 134 274 660 641 919 948 131 853 647 215 673 544 667 441 319 12 395 221 381 240 1 290 89 977 187 218 994 280 901 789 833 837 7 865 916 935 818 186 585 951 954 900 40 331
696 11 725 638 617 15 342 465 981 734 162 901 890 196 887 26 506 316 201 673 942 415 805 558 159 173 243 159 736 966 519 818 139 250 401 912 972 7 34 853 978 935 85 654 880 590 577 705 515 411 424 992 145 65 133 221 974 229 511 97 590 257 301 151 910 245 298 191 94 263 871 719 416 300 320 704 464 377 859 414 720 129 120 871 406 48 831 565 691 928 457 451 235 767 175 531 907 961 954 184 867 450 226 838 66 691 715 775 705 121 580 994 16 171 911 696 962 535 852 143 537 813 807 425 68 907 31 572 951 861 339 398 149 938 742 994 775 995 528 32 150 359 344 588 625 113 167 627 129 177 227 74 819 66 454 534 37 807 134 861 35 328 182 63 101 426 115 677 671 930 271 71 283 63 198 630 753 112 676 705 62 895 393 184 724 381 316 833 382 677 986 397 17 8 989 519 788 228 47 302 961 119 756 738 33 251 124 743 768 672 793 697 505 310 879 505 558 989 45 149 686 489 429 614 512 380 600 754 499 107 917 15 846 728 653 116 113 773 322 657 576 143 82 983 904 638 507 230 771 249 1 542 108 388 920 615 569 2 943 245 160 801 863 671 761 540 277 522 654 216 477 91 293 892 294 502 449 50 789 782 193 582 210 178 122 345 0 825 209 864 441 668 345 217 568 471 230 105 523 25 225 926 548 351 833 836 663 700 949 958 731 971 732 517 86 845 723 995 337 413 10 718 488 525 142 589 80 544 419 550 437 973 670 970 426 188 784 967 390 558 195 507 529 348 901 850 610 459 508 212 877 922 137 738 549 882 563 847 403 435 495 553 843 402 881 351 28 716 800 435 592 911 894 596 476 227 432 941 106 16 922 911 712 699 221 401 967 346 925 211 319 719 57 625 813 165 815 806 681 295 988 126 179 492 527 675 903 768 572 132 659 138 781 214 979 782 43 699 358 224 325 307 131 541 698 181 154 291 257 579 491 461 848 599 41 362 60 819 772 580 678 14 932 637 496 691 640 149 381 207 861 288 232 936 853 878 77 306 755 479 902 191 411 591 899 68 690 820 469 935 39 790 721 904 190 877 618 545 23 744 180 898 655 576 643 287 396 722 718 256 353 424 222 366 360 21 438 948 371 633 54 585 711 728 42 706 963 662 169 899 92 352 969 347 769 37 418 689 69 18 999 148 803 680 224 842 378 240 646 302 121 492 566 875 893 642 204 874 656 894 857 587 521 932 248 737 497 113 774 64 237 462 748 437 630 124 608 877 811 657 289 640 906 953 957 193 494 180 825 367 334 665 187 452 734 998 219 250 4 138 471 424 937 767 510 275 466 210 12 242 310 847 524 240 314 189 302 580 318 200 5 71 621 507 780 112 669 775 710 909 950 93 936 371 435 100 246 690 915 861 597 779 722 132 839 501 918 501 163 246 929 596 395 872 752 176 751 857 667 950 685 391 866 949 336 18 202 296 52 115 595 995 849 819 194 463 706 597 482 982 258 188 746 683 594 393 964 326 315 59 520 180 165 825 366 704 773 298 102 290 820 770 421 806 588 173 855 450 368 88 58 986 581 334 67 460 888 153 422 385 525 623 990 569 140 256 170 770 557 227 935 538 76 384 306 621 212 274 199 692 483 850 891 744 409 272 847 224 726 638 172 781 157 520 88 207 372 922 810 599 536 762 414 130 797 282 103 339 760 966 624 191 417 60 687 300 672 195 787 887 228 462 241 695 611 689 798 357 735 967 869 53 758 343 191 825 648 142 479 622 135 914 809 530 603 51 606 690 468 539 938 19 472 688 802 946 930 588 74 860 717 364 363 878 364 871 840 289 503 828 99 264 561 26 682 663 427 422 161 558 573 778 782 227 749 659 455 749 699 619 290 373 651 696 627 912 817 386 958 945 747 618 240 728 544 88 343 582 709 235 647 246 448 299 399 535 700 885 272 331 184 298 533 264 276 322 439 288 614 36 940 283 188 326 486 210 980 6 702 823 490 138 728 517 26 912 818 90 350 405 823 449 36 98 153 605 783 96 220 954 684 584 398 678 324 695 174 929 98 31 348 83 620 359 944 352 30 251 953 122 394 561 90 283 766 311 242 549 259 305 778 946 89 343 924 19 694 651 905 203 267 717 858 730 555 907 284 780 628 271 156 584 707 911 185 838 860 201 928 370 970 507 458 861 387 445 704 283 273 704 991 259 517 107 308 5 885 715 218 573 835 742 440 966 203 750 450 758 400 221 447 2 571 765 652 975 373 659 661 446 107 967 407 376 453 884 296 293 591 614 200 159 873 132 65 515 501 597 570 743 132 845 309 414 369 189 956 949 642 116 637 765 384 403 196 636 487 113 171 489 854 226 878 736 104 298 291 752 926 721 791 583 375 259 275 152 703 641 829 244 545 707 649 1000 948 222 166 141 460 318 530 194 609 991 666 348 70 435 79 893 636 771 589 178 607 305 598 888 886 217 730 967 313 875 812 16 183 900 8 423 923 29 550 834 234 633 864 334 379 17 916 372 714 327 955 564 485 371 465 77 214 594 560 388 473 941 305 269 260 380 941 902 9 191 361 55 177 953 713 500 49 207 645 364 370 989 612 194 148 858 303 345 765 276 585 22 578 364 233 512 971 893 973 799 562 425 6 820 269 740 433 339 19 784 208 277 181 523 71 136 738 993 785 644 792 580 351 692 288 147 83 457 481 581 331 423 213 196 799 184 695 153 790 854 178 654 875 937 462 959 522 499 355 546 865 935 48 705 386 111 402 724 874 480 754 147 921 698 263 27 173 403 739 310 231 834 644 571 889 649 547 64 677 103 559 449 693 721 492 298 931 775 286 138 56 655 128 870 593 13 870 505 91 151 239 498 20 67 613 379 605 347 635 421 470 177 362 368 112 141 138 629 81 14 255 896 665 310 808 163 141 355 59 335 567 924 982 788 816 879 743 975 11 146 844 76 413 445 146 496 619 337 526 449 987 506 984 655 304 620 297 962 786 434 616 560 7 906 836 890 851 714 268 441 359 5 586 868 423 928 993 933 518 647 579 860 463 494 44 626 927 684 119 208 599 374 338 528 332 450 745 794 392 319 480 662 947 421 634 331 898 742 575 202 445 631 708 749 777 888 300 52 475 468 434 580 136 283 307 319 919 284 383 275 884 621 61 902 385 226 32 887 828 244 130 551 565 761 442 178 461 276 673 599 660 183 380 942 968 759 152 714 837 929 770 907 176 526 249 996 838 973 830 159 882 318 279 393 814 983 97 161 391 526 27 262 975 947 312 426 261 373 311 378 596 481 278 681 897 768 356 436 216 823 73 50 658 569 584 786 295 776 883 922 850 803 514 27 604 18 945 473 542 105 538 234 95 717 87 284 335 903 251 575 282 472 933 486 374 817 801 316 123 469 215 242 247 7 776 833 484 909 354 768 244 706 650 548 51 334 995 345 114 800 716 144 40 200 729 537 623 43 352 785 250 199 701 537 657 944 662 602 105 659 994 653 892 762 264 659 564 491 111 688 872 511 762 346 357 600 46 618 796 627 474 556 270 438 834 884 750 160 996 536 764 541 719 16 985 55 147 209 806 966 908 391 587 976 444 486 601 520 629 672 862 174 254 328 14 963 856 850 741 774 127 855 317 756 946 623 22 93 998 17 845 310 164 877 744 449 574 177 554 74 431 329 428 200 467 663 18 581 326 98 451 693 109 113 912 96 2 927 733 353 377 926 229 373 516 143 55 445 287 651 347 29 767 476 96 854 24 460 144 334 63 362 983 601 328 160 323 258 117 833 513 230 412 601 740 771 456 340 826 178 436 119 425 650 205 990 349 516 821 497 876 718 126 625 478 889 299 935 688 546 689 674 534 162 197 486 333 360 365 932 966 899 3 345 265 793 397 719 804 543 914 432 376 750 274 845 207 127 367 744 143 528 168 25 553 57 602 591 992 772 330 52 632 373 346 361 285 835 976 645 965 203 683 620 909 670 502 988 674 96 25 341 664 566 75 4 206 80 452 742 541 833 615 355 631 13 692 948 795 249 341 591 960 501 583 120 93 870 552 558 404 730 822 570 430 892 934 626 675 738 679 317 913 559 223 919 959 535 824 988 551 355 977 138 280 281 253 263 680 896 21 137 15 975 498 121 763 802 186 569 737 509 189 633 868 806 633 319 405 863 327 458 389 225 50 271 639 484 84 681 158 979 252 2 531 358 110 52 266 592 509 160 489 885 668 458 245 79 939 890 321 539 420 18 952 500 292 474 997 378 443 243 727 336 543 65 896 130 779 733 236 976 827 989 832 255 532 715 29 163 151 782 340 719 641 846 895 60 116 763 64 248 211 399 539 128 556 693 155 544 622 232 626 825 759 727 125 214 192 807 842 25 582 120 757 366 504 608 100 699 841 992 217 219 410 246 415 442 408 731 262 556 500 550 53 357 38 436 78 120 638 465 900 778 118 921 256 270 459 787 697 95 238 639 546 870 281 644 13 977 794 602 72 203 540 83 493 187 535 195 446 194 329 762 388 432
790 143 586 291 941 770 670 379 263 775 183 414 884 412 589 283 684 649 152 10 633 432 179 181 270 251 353 990 722 846 948 465 356 287 170 482 817 119 401 775 527 335 462 592 585 623 332 802 968 438 17 324 381 569 377 250 529 705 615 715 273 70 212 368 699 336 465 255 826 124 647 770 688 709 275 864 280 848 343 782 406 488 189 119 22 263 792 891 447 484 502 732 483 782 970 395 703 690 924 639 649 236 197 765 785 416 726 179 933 817 797 128 737 829 777 847 977 470 149 681 877 939 355 390 653 120 354 125 340 514 222 934 88 2 201 922 833 933 291 829 620 126 342 975 584 236 123 840 787 935 828 765 571 717 184 989 399 526 85 277 627 887 368 192 732 168 707 176 613 388 522 331 43 336 171 822 938 810 310 375 318 326 509 774 634 415 6 239 118 683 901 796 12 863 289 339 323 992 772 616 142 948 825 722 225 866 404 515 922 64 287 768 425 236 166 517 770 857 190 687 335 354 520 842 918 473 209 978 330 885 296 659 500 785 39 141 638 959 539 296 554 50 459 616 998 621 164 51 820 832 694 114 555 180 242 871 220 20 602 178 94 777 750 24 313 300 129 865 764 770 929 373 728 473 716 388 916 130 419 240 878 268 283 717 672 213 864 438 467 285 463 176 544 992 133 497 364 738 360 483 827 675 143 690 841 137 887 823 3 71 160 172 709 146 445 276 79 526 810 949 754 540 290 392 228 419 907 125 888 442 233 736 38 399 136 553 776 426 165 583 31 405 985 673 110 66 742 155 315 867 819 749 731 887 919 471 896 245 857 935 491 691 808 283 333 919 955 753 479 306 925 312 464 983 440 791 979 186 861 535 807 797 591 735 811 684 978 449 117 745 246 69 116 59 349 57 320 47 214 411 415 176 106 142 156 896 702 102 337 504 601 309 894 712 612 339 40 914 260 291 829 968 50 896 448 385 880 231 305 64 91 464 11 122 496 518 659 611 89 942 932 618 443 256 821 942 926 995 408 840 115 408 268 310 66 874 480 210 147 729 560 589 550 112 567 319 124 4 430 193 126 345 698 928 304 366 891 905 577 901 599 44 451 966 90 373 187 130 62 734 631 157 188 201 223 539 632 709 429 133 611 149 95 38 461 944 641 796 508 308 279 92 195 75 29 858 52 527 845 361 976 355 813 781 41 662 517 563 545 538 362 262 365 266 70 207 796 608 972 268 84 922 587 622 768 166 590 975 912 648 59 615 989 336 137 663 58 470 112 327 661 878 262 891 441 266 394 339 258 191 902 813 306 52 882 638 964 219 422 914 999 824 691 606 561 194 444 167 44 701 935 24 905 990 788 16 643 713 898 836 4 115 535 250 886 966 295 91 846 599 981 376 224 244 675 820 266 809 993 419 815 500 850 863 185 162 54 777 984 519 730 897 453 42 48 544 830 529 64 630 771 177 677 685 173 509 693 452 538 684 858 173 570 726 549 547 906 671 475 516 294 848 639 595 215 941 498 964 767 753 128 543 424 201 218 701 216 471 378 37 351 231 45 251 276 222 674 391 823 981 753 382 436 166 748 755 96 799 139 354 177 271 514 686 622 732 541 966 103 611 859 72 895 755 624 658 28 510 734 553 372 777 194 409 953 356 879 218 472 82 851 86 423 959 682 886 575 360 552 155 802 747 389 622 621 829 642 469 614 857 36 987 175 234 806 187 192 764 958 383 487 106 238 669 303 315 524 133 230 454 312 530 251 643 329 991 375 789 548 441 158 25 965 661 893 935 7 593 534 921 488 803 596 726 16 684 747 989 174 956 146 650 963 262 557 222 27 202 867 344 629 355 610 736 706 280 583 270 299 183 60 397 982 767 449 581 623 15 492 505 80 236 849 619 658 108 678 428 61 986 309 28 766 592 437 89 34 532 980 949 196 793 274 579 909 227 358 981 562 130 442 55 265 773 543 105 154 825 352 178 505 439 71 186 762 763 831 367 786 753 235 756 814 939 967 965 625 279 564 222 417 834 526 923 900 121 997 193 580 265 957 409 872 816 247 934 122 906 272 837 863 608 516 657 385 676 37 222 685 805 245 172 667 68 191 280 803 454 578 657 736 392 646 972 604 807 874 968 870 880 994 563 744 682 556 321 286 134 494 424 155 909 376 927 339 948 482 247 986 63 327 42 780 20 202 854 478 923 232 295 660 530 668 374 470 55 199 885 992 974 720 725 109 775 297 766 380 38 876 356 407 698 390 8 942 217 86 408 481 991 5 239 842 630 943 751 605 288 616 465 21 650 519 361 712 259 288 222 132 96 316 449 398 290 530 338 111 306 804 206 961 505 954 625 869 190 921 730 644 412 255 989 367 932 271 270 758 803 971 335 757 636 721 688 892 470 374 296 871 885 145 178 211 186 782 362 951 8 26 944 53 294 568 240 163 883 256 62 801 735 107 806 284 337 940 548 868 926 645 487 239 415 386 839 412 972 755 569 213 553 975 828 495 92 69 383 727 498 704 820 559 838 581 683 99 907 680 975 150 84 206 397 609 282 485 262 739 773 681 477 77 700 553 297 328 112 350 73 382 350 791 905 93 211 551 171 395 965 756 420 468 384 334 179 873 502 108 787 138 120 733 644 588 439 593 913 866 482 525 453 76 803 438 386 576 692 161 6 669 693 393 693 759 938 666 245 917 388 946 280 822 141 469 252 285 333 75 327 663 490 198 841 240 423 373 368 835 763 56 474 205 383 995 174 65 899 200 738 607 563 51 239 391 291 598 333 636 283 962 484 725 354 915 955 49 204 990 973 244 441 695 741 446 983 366 367 515 196 325 602 856 54 486 156 23 580 655 307 618 255 2 956 431 969 369 195 338 313 949 837 778 533 697 581 692 850 784 653 572 220 700 185 705 523 324 415 24 639 120 63 416 683 664 202 603 176 33 559 403 16 167 82 57 672 92 514 521 29 8 624 626 284 383 976 843 693 392 677 708 94 257 839 749 358 569 391 738 560 249 324 952 368 182 549 600 179 637 674 434 84 231 917 78 437 927 348 774 202 795 143 186 993 113 408 763 306 0 134 101 25 428 971 217 292 169 707 812 958 885 547 839 532 531 101 840 872 844 228 1 981 458 241 159 817 761 803 501 774 752 705 193 699 25 488 563 193 172 821 82 290 904 724 180 944 344 371 783 268 433 231 914 579 945 179 944 229 510 52 592 476 710 788 127 104 950 643 452 164 20 605 848 599 348 675 836 62 513 833 746 259 81 610 542 656 144 210 363 391 913 706 920 211 574 504 125 143 73 283 715 264 35 623 959 734 969 879 241 994 800 882 507 180 897 837 816 50 13 223 456 879 558 869 991 69 345 785 506 513 983 229 55 2 477 180 219 279 151 190 651 608 83 905 597 585 960 782 396 821 490 630 114 613 805 18 718 513 484 520 207 302 671 808 779 552 210 583 140 739 594 967 855 134 740 887 162 914 300 307 293 980 595 975 19 850 565 1 277 193 910 792 181 272 359 907 237 77 654 860 148 9 930 120 512 303 292 656 546 343 518 923 322 310 745 255 450 39 911 774 421 620 135 812 619 582 928 844 860 390 102 443 837 436 252 960 497 880 466 853 689 257 104 341 996 837 226 295 540 140 134 274 724 476 454 438 775 354 278 817 713 855 264 633 10 43 532 789 676 509 18 314 47 944 799 230 847 47 267 418 899 257 229 451 97 232 409 912 838 691 153 466 523 357 221 934 311 190 875 262 974 123 208 249 370 861 956 510 460 680 939 346 723 655 765 566 865 434 269 854 317 506 690 716 420 340 673 774 834 647 781 834 397 967 493 4 413 760 418 675 973 421 735 83 579 718 635 91 30 97 966 569 476 655 903 615 908 2 119 652 157 573 881 254 852 301 87 518 798 554 130 283 254 234 679 494 936 271 361 512 411 855 862 364 243 140 533 568 9 97 773 89 405 570 717 73 854 74 121 249 371 460 573 37 536 508 931 270 178 827 824 348 400 187 457 82 341 816 769 215 617 624 656 928 414 477 489 659 63 817 934 96 15 509 662 47 582 662 853 589 141 762 176 620 347 855 683 453 72 717 890 585 336 730 686 340 439 423 504 192 98 680 308 909 168 462 326 849 665 559 388 727 321 460 204 72 250 794 426 55 455 338 42 541 640 204 630 768 298 577 789 464 402 451 473 308 410 497 261 199 234 169 14 309 657 250 809 270 608 247 432 60 302 488 566 442 499 290 528 437 346 868 503 50 74 495 987 373 687 44 100 554 883 874 427 970 32 517 714 229 435 386 282 221 923 359 67 734 379 209 606 302 701 639 474 19 793 912 650 429 537 298 314 583 131 711 203 824 259 540 794 467 741 745 889 734 751 145 648 888 628 957 937 566 832 363 760 379 253 258 319 237 384 266 511 453 307 346 105 218 719 425 387 654 236 159 301 736 547 5 248 22 818 956 743 959 711 169 729 496 696 610 281 799 988 196 46 883 68 530 471 931 357 972 947 238 227 26 652 942 331 252
804 695 599 113 673 844 579 553 443 647 20 260 423 15 719 194 105 990 724 611 979 293 429 270 723 727 582 814 974 898 399 919 306 384 550 920 29 280 840 804 686 249 415 102 294 287 930 148 540 774 130 865 772 514 971 502 496 266 791 974 204 296 498 566 407 722 850 343 778 636 378 738 931 659 801 531 632 402 726 602 654 233 640 592 125 277 172 110 389 61 241 321 987 50 430 489 569 57 154 938 186 75 5 99 861 476 396 48 313 321 31 405 751 85 376 302 360 113 298 253 621 453 821 426 881 881 924 970 972 254 290 421 0 664 838 217 86 969 383 489 781 183 308 661 976 457 476 654 221 624 382 94 701 282 317 509 122 185 555 880 766 869 602 782 367 717 580 812 891 595 325 260 403 751 846 683 638 899 323 421 645 420 676 55 71 74 916 808 324 900 216 300 913 742 600 215 52 333 619 483 859 151 484 900 474 316 344 648 900 699 909 16 279 728 427 649 88 188 335 158 626 989 254 287 274 431 942 327 370 474 752 473 768 284 416 14 110 992 440 435 786 133 889 499 304 343 712 742 739 38 223 333 814 78 359 841 117 7 79 696 457 134 567 525 289 112 962 183 742 125 709 166 713 282 508 963 715 2 588 525 981 102 134 153 436 809 433 242 211 868 187 913 590 381 612 863 527 346 232 762 36 93 137 200 195 407 343 620 862 645 860 687 674 795 973 974 481 674 278 243 239 901 26 869 546 729 499 568 796 96 835 854 842 116 725 731 271 259 998 666 9 10 825 148 226 492 628 624 557 826 104 253 698 976 62 129 592 644 740 962 197 177 372 573 485 692 511 286 760 869 681 723 384 284 78 501 748 422 764 989 258 661 826 49 337 244 136 162 27 1 703 163 273 835 431 548 997 464 412 243 925 474 980 506 601 564 803 651 167 442 220 785 730 571 711 845 338 526 983 787 56 90 454 21 119 957 922 81 966 897 874 954 798 130 303 948 14 6 181 77 514 44 449 647 224 49 265 52 691 111 59 497 469 489 843 233 34 694 127 175 995 98 644 394 525 130 747 654 967 68 87 806 657 492 437 638 547 401 438 581 285 43 679 138 518 154 816 302 671 251 636 651 865 630 809 798 501 266 714 972 19 369 302 340 906 792 33 553 522 197 755 626 311 226 534 705 201 447 421 413 663 667 959 426 650 528 272 373 319 504 164 155 326 822 114 512 519 982 513 269 3 559 549 730 749 851 160 522 432 50 111 631 405 629 199 752 831 442 729 768 841 3 8 527 716 15 235 868 882 278 495 349 954 146 434 350 936 395 595 268 151 325 428 772 894 840 402 345 559 214 515 983 208 344 775 565 857 742 727 422 896 597 354 472 510 137 419 966 107 241 806 145 83 684 25 981 978 649 879 354 47 598 943 252 162 367 16 24 139 5 259 217 316 194 988 33 276 358 66 540 539 460 531 582 964 833 420 866 4 992 629 384 213 422 625 61 949 358 871 143 217 576 991 301 75 636 17 317 330 740 950 183 318 730 256 208 953 413 91 403 234 202 493 87 903 1000 141 388 512 51 970 476 140 15 542 593 910 481 960 455 530 773 651 88 528 250 291 20 941 773 425 714 849 607 777 627 174 831 229 770 605 21 961 253 472 127 731 814 855 727 975 286 854 99 573 816 95 322 447 310 262 674 947 615 77 332 779 649 794 492 892 342 18 370 844 126 132 513 823 158 450 213 205 29 67 610 353 383 886 328 965 866 990 158 566 874 387 329 68 614 102 770 824 842 207 433 283 20 390 905 196 528 832 506 310 297 642 115 956 982 615 564 51 188 736 965 329 955 837 963 898 558 652 285 833 261 115 633 453 475 692 343 379 517 314 116 845 918 54 97 413 524 461 451 128 283 386 936 933 724 395 338 251 293 377 757 529 529 334 16 934 432 21 496 771 270 242 905 543 872 700 479 827 539 385 853 873 257 596 67 268 108 746 980 583 688 124 263 982 901 281 924 562 142 100 397 537 426 828 848 401 429 593 751 937 43 999 943 695 155 309 975 478 853 780 303 497 260 856 372 694 75 81 364 608 404 287 129 603 51 228 704 346 673 188 315 639 613 571 48 243 559 678 792 604 14 131 961 147 93 237 326 776 123 266 366 808 716 48 639 902 617 292 695 560 248 884 471 488 217 173 239 446 791 958 679 280 304 46 10 923 775 89 826 946 381 911 17 690 700 607 776 168 604 532 172 853 479 589 236 108 984 788 523 351 674 707 79 888 260 795 176 76 727 44 856 257 106 977 972 118 369 7 753 320 317 944 13 146 682 295 782 503 105 500 664 426 667 393 324 516 35 297 985 11 842 633 715 797 890 138 557 506 405 246 514 969 173 992 544 876 990 738 342 120 934 153 279 897 463 342 982 581 540 792 748 1 692 524 806 49 550 710 26 702 823 575 126 58 67 82 500 928 471 55 815 277 367 261 766 699 274 830 489 236 120 394 559 177 177 623 35 231 839 233 258 677 547 793 1 932 441 594 239 799 673 890 59 479 85 553 43 358 473 240 528 286 936 248 81 184 382 336 982 39 724 178 643 858 965 418 476 492 751 753 289 61 18 790 862 198 456 64 12 471 65 622 876 813 764 250 152 587 1000 667 808 720 446 209 76 72 737 616 697 610 438 43 991 627 190 483 393 675 920 345 825 90 173 194 640 870 757 912 459 556 379 293 291 785 719 572 404 37 741 666 565 649 757 435 969 689 169 12 728 171 638 375 695 24 499 28 255 460 635 264 952 144 603 624 723 684 637 148 489 355 908 103 608 85 38 156 284 901 640 404 420 757 947 533 278 994 919 74 123 225 311 179 902 466 206 424 234 851 35 875 681 665 947 940 30 957 649 807 902 269 255 765 704 643 455 352 11 159 725 350 936 486 425 504 396 99 447 180 514 477 704 42 362 521 895 275 929 301 854 414 464 158 667 985 319 388 907 252 893 183 266 260 406 717 689 680 735 341 755 408 854 880 484 836 389 574 124 939 187 145 950 69 6 758 672 578 698 84 839 218 827 210 586 544 657 94 553 219 102 161 30 761 176 365 145 165 630 121 47 899 128 333 849 357 480 647 923 296 118 327 667 193 564 189 314 73 515 769 568 411 633 618 877 672 35 653 367 363 917 548 628 611 240 366 697 996 4 829 24 509 819 819 128 13 740 347 743 149 815 191 96 634 556 113 237 637 618 409 454 182 695 558 567 658 376 255 269 811 569 789 572 339 677 586 111 696 876 866 524 669 887 704 480 65 623 935 178 693 78 986 319 929 588 222 54 683 881 585 678 782 845 245 331 554 631 192 752 482 522 783 527 948 6 952 986 722 761 847 921 356 571 300 370 340 754 662 884 920 543 263 716 448 510 631 138 214 570 630 420 688 124 822 252 921 518 597 157 166 455 520 549 63 987 299 136 706 712 774 895 763 938 170 792 815 411 502 269 968 864 35 746 767 392 175 967 190 306 202 419 526 361 305 196 30 576 591 729 398 275 10 346 863 183 458 363 116 779 80 872 369 662 96 637 545 102 963 181 380 356 908 995 462 676 741 330 6 852 126 510 470 346 507 602 617 711 475 581 123 468 915 66 480 989 697 643 98 795 756 378 143 167 759 662 439 904 887 923 15 171 23 304 708 261 905 756 523 501 442 310 451 676 568 357 868 655 150 926 247 511 200 532 463 629 101 773 459 899 576 973 565 119 135 502 57 65 60 827 38 820 743 743 641 122 203 542 584 583 371 846 598 647 661 941 682 289 800 425 907 626 918 363 142 811 919 954 745 621 2 774 109 549 32 609 810 885 97 546 444 40 993 283 129 554 784 756 787 413 732 665 328 438 864 386 517 960 606 923 538 431 92 720 805 516 206 11 705 355 734 581 872 740 505 23 163 327 373 196 452 627 938 326 664 508 773 958 646 737 267 291 737 206 392 213 331 211 400 551 157 234 253 236 53 646 685 361 984 492 489 530 491 727 614 792 613 419 561 317 535 642 364 346 468 473 609 394 456 677 848 477 133 882 244 323 536 216 465 394 348 312 770 706 288 971 914 225 381 425 464 594 185 940 361 64 212 478 249 308 577 315 620 325 904 312 455 567 45 844 820 971 541 41 349 473 839 449 744 321 315 196 406 938 818 529 926 429 867 227 668 928 917 609 441 808 332 27 655 676 282 733 927 275 878 678 802 755 22 188 322 416 551 348 660 33 494 549 834 363 487 727 718 961 762 825 852 823 885 42 50 167 635 583 176 589 733 316 895 646 422 821 883 967 563 431 659 5 564 906 270 986 391 864 321 651 374 374 312 626 70 818 215 548 368 618 238 223 362 468 227 564 955 617 230 262 490 163 893 481 656 834 817 298 812 981 552 117 473 921 93 521 155 580 152 464 397 193 40 131 41 442 687 460 951 193 728 461 112 407 445 458 284 968 648 140 735 5 989 434 877 790 467 229 106 964 307 343 721 464 750 193 670 119 570 721 754 559 945 294 410 713 869 268 169 286 417 617
308 357 408 182 112 511 385 566 892 298 855 694 718 969 122 954 66 535 103 440 894 463 31 848 937 368 759 173 361 272 212 40 752 93 406 911 650 198 265 910 729 587 585 345 690 197 802 782 649 690 733 61 416 427 233 925 982 875 930 480 536 838 956 442 450 851 539 104 929 462 559 828 32 552 868 189 426 513 422 549 620 110 99 509 163 996 192 252 975 679 887 338 453 181 455 665 664 885 927 646 493 442 196 193 807 437 735 255 708 517 256 241 919 674 591 837 955 879 563 502 471 619 985 183 193 637 465 427 923 931 108 542 286 196 653 317 571 426 473 138 415 269 846 985 335 628 105 664 354 484 886 253 514 886 270 629 557 715 637 723 503 185 529 60 816 126 22 489 528 77 323 147 537 507 287 334 142 555 784 684 629 328 605 631 862 175 577 7 205 544 135 495 491 920 136 773 713 771 901 758 199 429 357 199 968 65 709 576 834 237 301 693 970 499 379 30 372 907 116 418 814 567 121 162 425 285 765 60 60 502 771 739 665 87 30 274 158 619 70 505 819 481 719 159 294 482 479 2 305 753 74 787 925 594 147 115 380 14 852 504 792 688 668 178 432 347 749 129 693 186 486 712 65 764 166 223 518 829 349 396 115 337 510 781 189 404 999 11 916 764 721 611 89 942 897 875 145 135 221 897 90 706 109 886 164 447 963 497 777 385 519 212 896 319 423 687 939 479 266 626 824 907 861 596 613 704 829 519 631 410 320 501 470 812 940 556 309 22 321 946 857 502 10 75 436 844 614 75 110 639 501 776 255 698 383 5 622 729 702 101 167 282 547 882 101 611 102 378 417 2 299 535 531 536 837 369 625 164 14 150 797 940 626 520 475 393 13 44 661 485 798 687 259 69 593 61 293 337 367 201 393 191 874 915 428 58 236 407 140 616 612 478 225 891 48 584 300 469 924 901 185 325 826 165 285 394 732 282 888 626 468 864 572 293 226 428 598 413 647 869 823 637 500 326 851 524 41 777 533 125 986 645 813 44 359 95 895 216 570 855 100 711 176 161 497 274 296 214 448 44 691 932 33 1 553 403 128 620 117 868 587 975 727 648 336 724 178 630 703 37 363 510 504 860 835 149 876 157 935 717 761 51 131 259 678 972 911 322 843 372 407 137 957 866 863 498 864 305 83 995 738 896 370 853 869 946 621 394 507 228 751 742 979 818 228 525 781 108 129 759 390 751 849 162 995 861 785 553 564 444 43 13 981 526 137 120 412 764 949 323 674 734 20 485 187 565 669 385 310 223 387 286 844 959 198 797 245 21 549 80 847 560 430 238 208 279 866 292 938 405 586 640 234 513 580 856 61 158 242 119 123 395 912 188 840 351 662 621 659 34 692 676 6 447 487 398 274 977 184 30 739 463 889 856 153 476 180 441 767 681 92 265 298 696 157 966 94 105 796 40 680 74 458 154 182 540 63 782 610 899 839 873 2 100 51 413 126 780 261 415 489 414 369 30 440 596 748 815 697 65 683 865 337 363 700 503 695 922 267 509 492 890 302 522 818 112 712 984 768 442 161 53 688 417 640 904 381 789 316 686 54 407 705 463 477 764 944 309 151 139 156 373 443 86 404 607 743 692 526 679 445 522 833 559 150 124 160 814 4 386 11 965 903 712 515 451 670 500 594 315 803 113 231 949 44 189 241 322 506 244 146 245 200 636 312 588 711 154 520 17 633 33 910 562 639 932 52 373 96 360 421 517 174 560 617 448 463 134 181 881 871 568 374 577 920 799 464 726 62 453 277 82 71 441 569 624 466 472 809 837 227 936 424 47 882 16 211 564 512 911 567 345 672 141 560 325 444 464 780 394 216 432 878 673 561 832 222 541 280 877 378 838 107 962 120 949 118 78 457 114 3 494 206 933 389 389 499 776 774 742 808 389 420 341 624 495 249 781 623 758 723 294 210 326 994 596 590 588 983 707 25 724 382 123 532 346 239 314 822 555 914 448 805 84 737 311 441 221 704 358 717 165 513 597 98 94 904 69 552 481 821 978 760 497 722 50 524 421 660 526 728 935 791 84 84 51 8 1000 724 769 576 667 29 785 15 181 106 263 831 604 538 985 218 886 344 202 850 660 435 827 701 940 715 555 879 17 362 70 169 227 959 294 589 656 132 854 495 600 734 769 636 70 969 919 766 873 646 943 991 951 292 415 601 687 987 330 75 700 778 114 413 762 908 100 756 261 597 23 191 114 456 166 39 771 36 919 635 237 419 745 656 392 817 70 162 306 46 298 28 678 111 779 82 352 854 115 832 33 978 730 243 619 676 412 856 641 885 720 747 845 931 425 966 583 543 886 525 309 758 405 545 404 203 134 134 639 783 716 397 665 607 810 922 200 584 630 936 894 976 493 317 59 641 351 775 298 93 681 297 77 548 955 467 948 725 559 556 802 469 343 138 420 980 214 186 770 742 130 356 529 411 522 194 795 40 899 726 984 247 317 77 76 550 132 542 822 290 372 609 347 848 788 64 954 750 560 478 347 275 987 364 953 395 701 68 70 530 350 509 23 268 71 745 459 540 818 433 391 900 576 523 348 502 149 965 375 49 742 579 959 899 592 333 83 474 329 88 735 215 112 779 925 902 250 179 206 565 836 283 286 7 63 281 801 836 417 841 700 291 660 47 816 246 569 657 599 687 443 442 880 527 379 603 241 322 740 127 79 736 947 38 466 880 263 410 332 125 34 793 341 377 366 76 496 634 80 113 515 652 552 583 509 770 190 578 546 325 216 952 225 269 936 644 329 329 940 934 911 998 31 360 683 599 873 782 866 144 661 554 941 611 236 288 479 472 162 698 318 409 748 264 974 906 355 24 306 794 483 476 372 202 858 307 203 289 426 439 17 921 968 154 132 263 148 964 1 27 831 707 907 675 147 971 89 962 565 12 907 319 935 95 655 685 914 278 491 648 501 684 710 188 242 511 983 551 804 575 93 232 878 237 16 331 330 195 899 967 861 401 75 351 5 373 282 870 376 272 155 399 102 799 21 645 836 505 83 311 120 358 414 230 304 932 380 800 527 943 497 757 229 21 992 517 315 958 702 366 445 213 73 251 315 606 207 438 349 133 712 820 78 867 631 714 52 165 333 790 932 546 627 252 22 961 72 72 924 913 480 431 122 447 867 282 447 257 600 773 822 346 12 875 825 992 802 306 277 993 186 170 72 462 29 977 758 516 355 853 4 789 665 806 654 392 951 207 903 371 498 842 56 893 365 81 78 341 169 973 673 0 312 394 45 838 329 73 360 339 718 42 337 340 611 488 66 568 197 984 831 801 551 295 756 343 802 56 826 449 904 402 89 671 191 244 929 772 241 172 812 859 848 353 855 86 890 604 703 141 619 365 324 877 986 689 81 740 170 334 441 338 479 627 774 201 574 830 337 699 945 315 689 632 985 953 907 884 959 496 813 954 23 37 339 45 973 459 329 942 418 434 608 9 939 655 49 883 561 314 96 786 403 566 97 755 45 618 880 50 598 152 341 352 480 815 640 58 835 948 763 183 266 872 883 342 661 825 18 273 713 651 236 535 992 860 548 898 948 616 684 427 416 437 111 974 748 78 760 235 534 224 345 541 128 5 950 143 64 588 745 881 483 804 72 521 836 324 507 446 316 454 546 19 201 947 707 787 618 332 990 828 170 173 611 642 570 658 719 318 167 405 912 754 878 327 42 262 297 905 790 57 844 508 864 555 250 858 523 638 848 16 40 217 295 460 257 1 935 348 345 271 836 85 453 494 929 581 845 941 794 35 181 461 162 97 386 827 559 204 975 350 877 654 306 482 674 596 172 608 53 34 914 403 761 229 547 776 458 219 15 284 177 769 169 643 948 171 172 996 73 951 846 168 880 347 232 666 196 716 52 997 396 418 373 53 465 330 81 990 552 190 763 753 160 279 915 710 906 865 259 933 587 386 107 485 710 197 464 673 191 667 930 917 561 873 127 677 686 574 928 17 408 483 63 384 947 522 139 630 850 69 347 481 313 248 797 223 278 682 141 810 327 159 686 762 122 600 693 26 308 414 504 175 666 130 679 731 107 260 554 177 953 124 690 926 579 573 876 55 279 706 884 558 542 23 713 945 263 250 347 788 124 79 291 811 820 345 926 989 467 119 240 254 416 484 490 595 885 694 385 480 624 928 385 730 758 744 500 67 191 400 773 960 737 209 327 845 557 355 203 679 398 582 541 303 99 240 42 258 746 544 758 746 742 720 402 396 986 375 590 812 78 80 633 534 629 907 647 368 298 155 960 139 318 452 154 915 226 619 989 214 315 764 625 498 49 451 594 763 269 429 880 891 588 304 642 663 484 890 906 696 979 148 548 741 646 276 880 988 235 490 640 592 715 104 492 950 782 326 998 18 384 388 220 602 832 328 630 220 551 253 745 149 574 313 714 91 879 918 663 87 869 681 359 59 461 114 215 398 701 686 770 391 567 946 224 972 400 562 24 615 832 238 221 628 986 795 54 909 453 376 776
607 590 592 559 385 899 433 763 499 675 230 852 605 875 668 991 695 802 787 485 805 500 550 774 76 821 846 990 708 819 328 146 766 997 479 373 210 289 987 561 596 112 954 143 557 472 348 536 7 549 188 906 500 227 617 236 343 301 753 653 765 218 729 679 257 512 620 68 277 871 422 656 594 201 181 552 318 552 895 723 866 832 65 707 295 97 84 368 432 609 205 225 901 837 425 744 975 302 107 98 983 241 467 121 949 214 345 780 793 597 519 858 213 112 93 381 81 784 235 290 243 848 79 501 820 223 533 499 355 285 275 850 792 201 164 708 73 732 781 518 635 242 706 637 758 285 435 667 529 346 217 603 782 864 860 887 616 633 333 123 886 787 864 170 141 530 525 683 622 555 645 796 62 161 288 884 712 596 95 620 597 346 177 388 412 760 702 67 6 280 454 144 581 120 660 302 905 70 121 214 628 633 209 450 715 933 444 112 825 877 883 338 671 819 612 573 726 573 426 948 367 724 764 385 297 313 836 979 591 992 1 197 44 92 101 981 338 825 852 505 659 198 562 884 652 431 714 814 199 367 231 681 45 425 832 296 250 717 716 596 85 282 404 872 966 75 307 176 464 774 294 192 768 638 87 436 791 8 559 16 661 620 227 29 776 425 744 502 847 363 488 838 491 839 560 889 154 140 502 194 808 376 13 302 593 562 249 848 286 489 160 291 629 915 506 732 626 103 588 401 561 762 535 591 148 401 143 112 16 221 342 525 165 8 352 994 613 746 303 444 78 709 503 649 703 249 104 148 892 333 953 316 72 342 634 674 271 515 176 708 566 71 510 590 826 138 870 454 929 628 263 429 70 61 116 937 700 591 534 137 97 110 123 118 362 929 42 459 578 535 124 936 233 69 844 59 37 376 689 857 409 670 756 526 113 813 406 900 845 537 521 262 900 547 103 489 725 22 478 984 527 96 584 978 801 337 449 847 690 52 395 997 309 167 74 814 902 767 493 530 413 591 750 450 600 616 665 340 658 774 109 141 813 464 767 140 234 711 283 671 381 857 907 937 374 901 967 655 958 374 930 284 696 142 682 872 220 704 133 464 486 167 418 375 872 257 956 631 341 310 637 872 925 417 43 263 831 632 453 400 553 963 818 451 477 23 649 908 838 716 977 382 34 655 24 473 170 191 224 186 194 605 155 501 996 935 430 711 748 508 298 699 382 946 206 839 476 182 888 132 840 974 111 565 136 604 262 776 944 916 108 526 743 802 399 981 114 254 487 144 33 466 528 582 982 645 889 824 439 491 879 700 762 987 471 864 933 597 794 370 552 194 14 956 53 332 804 954 361 95 337 509 843 287 785 781 223 39 222 655 251 268 110 208 653 580 871 469 428 418 927 418 530 603 887 813 851 34 179 25 308 622 643 61 755 842 281 157 185 833 102 732 411 55 799 220 66 291 795 806 885 783 619 93 332 667 868 175 100 129 662 96 310 652 302 209 91 617 745 714 402 135 126 305 784 20 137 830 319 691 687 99 924 644 834 895 163 460 532 798 633 888 602 410 674 373 364 993 955 564 541 464 94 627 212 533 473 504 970 562 648 879 461 781 891 455 737 525 736 135 289 247 105 127 261 213 963 947 773 879 197 384 219 533 131 399 149 129 549 210 201 932 724 834 999 419 684 199 174 931 654 609 934 565 387 842 239 579 910 456 644 809 640 931 323 548 882 206 305 701 388 665 546 392 417 84 798 983 810 610 207 927 685 579 168 864 481 378 693 219 306 39 520 649 683 133 384 571 807 83 913 762 876 802 98 652 524 746 49 890 806 31 730 763 990 559 51 328 942 179 878 688 340 538 490 528 336 588 816 469 912 264 253 17 893 846 733 604 869 677 788 883 952 4 320 294 157 329 938 278 448 62 614 399 360 412 705 197 429 119 828 519 242 559 920 473 672 497 390 716 861 153 128 595 191 431 267 283 710 818 58 593 572 471 30 341 797 112 391 714 606 571 240 870 935 451 646 284 450 723 543 353 752 695 470 506 909 880 723 263 436 558 410 804 293 647 492 6 558 423 707 486 540 760 415 846 99 279 763 90 393 170 647 775 40 458 829 666 906 164 195 622 9 702 57 477 254 995 366 270 681 637 898 451 259 987 917 291 827 485 356 204 82 892 630 34 484 157 565 826 699 891 496 957 119 166 916 231 974 825 980 714 783 163 326 320 903 452 670 387 523 599 443 737 156 536 586 472 25 178 446 379 485 346 276 200 761 767 663 648 638 521 824 23 814 981 368 319 623 953 580 905 32 560 968 851 447 277 717 781 985 28 377 486 132 865 512 213 742 741 363 403 31 753 964 705 354 69 951 736 285 337 173 755 812 67 296 866 55 161 12 237 273 356 570 915 52 549 142 46 20 393 632 838 8 991 664 540 312 901 144 27 555 569 376 588 651 665 856 182 423 443 416 709 202 534 161 162 2 877 576 338 187 215 150 875 244 122 269 950 266 240 445 905 539 169 675 753 159 38 928 336 392 1000 945 329 800 717 169 773 551 952 21 100 713 680 394 803 26 800 370 257 145 760 39 858 739 222 15 359 701 316 505 145 11 929 960 629 216 674 178 971 751 820 344 769 841 111 196 285 850 71 738 124 884 209 378 63 919 504 61 426 405 166 287 257 321 402 877 783 408 208 238 685 495 423 577 29 0 495 858 850 735 487 959 635 322 403 772 129 574 269 922 679 508 133 904 296 874 378 241 163 462 721 994 859 796 217 918 853 579 379 120 139 112 990 862 265 734 714 313 767 618 876 571 466 988 341 192 406 722 993 718 741 315 465 822 239 589 1000 513 326 292 204 421 464 380 875 23 452 327 689 264 50 554 466 604 775 347 80 809 894 833 636 127 962 544 41 304 49 403 1 669 475 272 461 873 26 54 971 158 216 609 634 511 4 77 743 688 731 911 273 771 182 134 27 489 782 943 429 46 1000 599 829 993 378 940 474 790 441 325 5 162 105 48 519 460 955 17 832 369 164 182 769 135 800 948 99 346 446 568 142 215 806 455 664 769 455 29 307 208 597 280 224 397 708 819 266 854 450 457 973 414 356 226 684 265 68 678 314 526 406 770 583 517 635 973 682 466 358 611 116 472 176 775 538 47 94 60 535 331 984 741 676 246 737 564 964 329 682 27 625 522 539 507 267 740 920 189 242 727 308 585 615 69 802 291 674 627 643 538 960 563 877 537 268 451 735 151 163 582 979 915 100 122 241 83 291 728 892 237 821 962 85 316 79 947 819 880 655 817 623 300 896 198 667 823 642 677 691 56 684 636 896 926 411 746 269 497 460 419 450 236 266 139 910 232 78 434 819 989 158 358 1000 719 672 721 354 245 885 247 33 890 802 749 896 299 748 625 435 365 54 456 936 803 776 152 524 248 695 147 868 518 590 691 505 80 251 129 794 146 621 921 317 386 791 950 269 400 14 598 423 193 406 427 288 547 141 458 874 183 156 469 781 961 687 853 191 676 989 373 892 28 543 995 997 3 301 437 791 941 15 350 792 639 564 140 530 615 599 270 86 957 136 64 936 914 853 732 302 516 95 22 816 569 930 438 396 981 295 75 502 229 389 482 719 186 276 324 886 509 598 587 348 398 86 815 84 666 729 802 99 452 851 96 239 754 148 641 751 459 232 225 68 441 911 153 204 673 384 531 934 50 455 407 328 334 550 468 67 686 719 498 835 908 189 214 369 475 221 383 155 931 210 986 935 655 492 932 560 335 226 359 553 859 818 603 711 774 885 278 4 711 960 389 562 90 439 290 879 704 353 984 548 203 583 545 650 175 377 274 587 19 430 830 184 657 604 650 454 420 573 463 456 88 945 631 685 731 731 172 210 63 433 894 255 979 474 211 116 351 783 349 886 190 733 353 564 515 741 709 936 857 248 330 200 483 272 118 999 971 940 200 769 501 114 642 440 760 870 36 710 778 546 692 649 317 370 180 549 252 266 937 802 282 817 311 732 855 517 279 998 835 876 375 502 339 595 167 972 504 716 624 793 610 234 115 797 440 336 899 380 583 578 357 714 284 370 228 413 972 197 125 558 255 599 301 520 465 842 256 374 811 416 821 452 590 645 166 514 424 713 897 128 59 172 567 147 542 382 372 691 608 680 789 244 780 885 656 521 38 70 371 589 837 852 679 465 89 57 881 802 896 928 667 251 867 278 401 194 757 663 480 103 86 460 865 523 976 50 67 489 379 974 595 691 41 851 18 408 575 310 494 586 117 743 697 349 601 111 184 195 997 455 875 537 68 887 848 25 431 169 35 64 779 727 106 934 221 350 680 193 991 641 849 879 171 984 621 415 514 485 138 315 204 818 720 42 536 664 842 50 747 124 442 606 777 649 268 210 5 881 4 862 992 777 10 213 548 623 130 129 923 751 936 567 92 66 258 42 314 725 759 139 863 181 946 917 694 186 698 940 939 446 839 133 396 981 573 481 786 101 218 675 260 155 474 34 998 49 71 90 556 685 978 295 965 927 969 5
710 529 882 960 31 527 944 841 563 594 176 887 788 405 482 279 261 455 404 498 72 33 750 633 442 478 420 988 937 92 910 742 45 523 28 587 555 784 90 513 901 785 201 460 389 122 968 980 958 259 529 922 294 918 887 922 148 143 472 982 384 863 850 793 892 183 762 552 853 394 846 702 836 102 131 60 424 445 845 875 714 732 650 776 174 834 293 868 692 958 969 946 214 314 530 255 204 997 162 166 116 136 862 449 243 129 644 44 537 571 700 797 855 849 877 416 867 518 373 943 252 410 81 955 359 232 273 327 106 34 833 735 860 228 617 113 368 431 374 920 127 892 226 761 808 729 225 422 12 143 790 700 138 969 635 71 782 460 596 634 229 349 329 393 504 953 457 792 774 25 678 221 734 677 583 314 387 619 26 439 280 830 19 853 497 274 73 578 614 591 299 338 995 340 975 521 637 42 216 446 85 739 295 416 58 526 480 182 330 196 415 992 454 461 76 400 265 748 802 833 408 549 358 829 948 6 242 378 348 409 151 875 694 949 278 636 188 347 813 87 951 707 810 212 14 608 191 399 648 380 223 415 407 920 675 982 915 258 852 209 396 408 789 808 591 141 704 958 844 150 505 549 18 710 560 993 929 952 244 539 102 977 207 723 957 306 594 915 417 325 849 194 470 266 720 286 636 874 122 595 456 89 570 737 865 61 626 419 506 441 342 435 311 154 526 111 289 493 795 671 531 487 932 803 215 370 628 781 649 289 388 839 429 672 236 114 963 566 886 334 109 420 861 976 885 838 907 224 543 238 545 41 489 630 930 560 624 73 367 781 487 554 971 367 611 236 117 275 990 639 941 575 726 757 44 395 673 498 198 196 523 453 970 770 476 392 316 972 667 827 314 903 65 707 267 384 741 105 872 354 881 510 553 346 164 909 196 700 870 222 112 846 792 677 286 146 324 637 783 221 343 707 147 691 610 195 283 517 282 760 380 777 940 675 496 812 899 999 75 956 721 383 766 339 190 833 211 665 903 361 288 696 511 185 779 866 189 896 878 699 829 68 658 200 961 123 269 26 874 567 517 587 34 93 266 392 264 84 891 26 615 733 949 392 158 474 203 709 934 496 582 63 682 687 363 391 307 925 632 31 918 221 221 2 831 565 772 448 858 647 77 59 613 934 876 218 156 935 149 644 890 714 91 277 653 917 598 224 448 16 347 201 401 709 354 497 315 255 353 833 602 830 313 173 819 994 605 786 175 275 276 167 485 485 935 978 171 816 86 802 209 387 540 300 469 138 391 656 425 433 394 992 759 18 616 681 733 930 955 166 20 280 433 431 938 591 579 323 255 857 61 430 589 243 336 324 130 685 536 345 514 560 141 647 98 431 393 199 416 538 256 282 66 674 339 157 883 382 402 971 331 724 377 157 980 391 509 382 146 137 21 500 341 277 634 173 842 71 994 825 103 177 996 201 643 570 525 585 310 786 657 503 3 843 916 591 857 765 612 486 153 233 195 512 345 45 275 285 603 556 41 261 250 479 623 10 773 858 554 331 809 656 756 196 349 681 11 620 272 365 22 106 585 624 5 88 118 687 835 788 947 930 69 6 43 113 520 15 660 7 356 907 423 591 166 727 450 824 222 302 71 85 967 652 581 55 182 338 921 689 672 815 986 409 84 250 42 230 760 422 206 201 105 836 702 646 365 499 561 203 709 36 463 138 669 563 139 497 515 601 787 841 355 178 445 357 338 900 473 868 913 619 652 468 79 636 437 346 32 117 464 251 812 527 319 853 645 282 447 225 227 731 566 695 274 401 46 905 755 171 559 178 259 443 607 610 161 157 800 787 866 394 798 612 873 696 344 386 952 262 372 969 508 202 462 281 647 505 8 566 390 432 556 471 725 170 950 765 687 239 633 223 461 239 814 801 113 47 670 954 854 3 93 820 609 679 638 565 369 839 688 392 10 267 706 984 183 997 711 760 169 218 897 813 927 935 764 683 562 204 134 793 992 478 135 685 427 233 179 746 820 599 697 425 168 60 167 165 532 951 664 790 894 335 180 939 693 223 1 253 580 968 97 39 82 27 484 868 816 577 573 391 248 693 260 571 80 166 125 92 101 271 51 473 778 503 15 31 364 445 306 201 880 516 730 2 558 896 659 303 943 944 896 209 569 654 16 960 691 519 194 803 67 79 568 219 888 657 777 585 291 867 481 931 212 88 296 753 30 135 686 438 63 294 241 15 763 487 262 381 453 312 856 209 588 5 406 447 959 975 178 805 381 711 335 804 292 133 25 466 375 927 739 444 618 588 234 904 397 148 439 730 807 986 325 933 494 13 631 152 512 665 6 868 608 262 38 656 549 147 917 132 895 531 794 291 443 218 906 290 270 145 155 258 954 749 419 60 123 108 87 552 458 479 395 244 379 531 574 32 217 930 974 845 104 672 997 151 230 697 298 389 793 779 825 184 953 883 74 902 548 14 838 201 933 259 62 50 656 579 47 199 976 99 590 987 111 266 925 866 993 985 519 901 534 79 521 471 305 562 909 345 411 704 998 582 53 995 999 846 804 764 716 927 982 975 13 118 946 966 192 774 732 843 527 298 689 161 751 496 539 173 737 363 88 69 828 977 735 498 360 878 939 744 922 716 578 286 245 803 507 353 848 446 290 134 185 763 781 693 60 191 747 722 284 787 727 324 749 462 23 151 752 65 977 853 285 64 981 449 869 618 392 902 2 140 535 165 399 245 483 424 132 438 738 156 281 384 815 47 552 454 253 955 601 757 386 256 100 164 337 447 513 336 99 35 863 83 651 151 690 808 837 71 920 519 254 762 676 575 301 901 572 860 600 703 119 768 163 748 703 796 413 379 841 348 193 363 851 725 466 620 312 249 868 558 973 253 742 476 210 200 806 208 172 354 784 594 304 729 327 607 89 562 962 859 731 373 128 44 137 716 488 838 786 640 564 377 121 242 871 332 440 593 830 366 224 412 746 30 919 319 340 580 864 1 708 705 37 817 875 458 677 300 35 996 126 714 775 438 715 49 972 394 303 264 186 235 928 659 606 171 639 288 54 496 40 371 671 205 931 719 159 370 352 207 719 968 455 871 707 904 144 788 575 942 723 804 7 515 213 250 435 897 821 154 665 745 524 3 640 695 142 45 908 431 238 926 546 241 827 589 208 531 27 535 357 793 228 892 441 36 991 267 409 865 478 52 551 881 68 178 695 161 567 930 426 358 799 158 187 320 346 385 418 830 398 322 770 396 33 965 350 314 965 489 541 356 39 29 684 319 434 965 495 282 776 956 465 413 879 888 989 726 492 180 29 467 744 218 371 398 49 671 884 360 157 703 811 26 662 571 936 341 987 556 50 531 641 865 428 687 898 190 279 644 321 875 249 816 966 976 646 296 745 248 945 813 36 671 376 195 724 469 712 889 468 715 758 917 753 833 326 8 923 100 154 713 926 693 584 569 451 542 736 779 218 526 70 531 743 571 370 256 145 344 432 464 491 652 328 688 184 697 452 606 544 227 642 6 528 416 663 10 902 336 449 496 55 784 300 568 297 566 251 713 625 884 108 189 115 682 59 292 805 105 459 125 668 575 722 340 309 362 136 849 713 248 431 758 160 836 382 944 666 939 48 208 771 208 263 606 78 878 323 563 629 790 351 114 317 66 421 419 177 908 510 761 839 552 785 423 924 530 586 376 619 828 493 100 767 728 900 550 655 317 818 116 599 303 436 120 654 413 257 395 258 537 765 319 518 75 247 707 403 919 438 148 414 347 202 421 199 757 287 963 817 223 94 240 114 331 219 693 366 661 754 206 699 203 696 519 120 804 467 409 383 697 674 392 498 763 661 430 748 484 705 640 129 224 824 327 140 648 522 356 0 90 24 332 823 838 320 518 960 172 942 300 477 689 803 218 277 519 840 221 593 428 231 779 412 10 964 859 791 837 796 979 834 104 64 589 362 745 547 801 405 151 83 27 92 451 486 221 768 248 322 563 905 748 683 247 604 776 479 500 385 48 587 78 538 922 576 577 550 963 701 196 200 310 542 359 503 670 595 662 271 810 769 194 516 506 308 754 956 172 822 417 150 704 621 705 430 561 233 362 318 714 557 452 143 581 378 536 181 225 565 610 832 768 240 777 717 629 302 823 17 840 577 380 96 594 446 233 152 881 232 392 571 285 460 428 173 398 165 951 627 371 681 550 246 826 859 545 361 602 220 236 237 488 893 525 332 39 501 507 985 299 197 498 622 219 52 554 801 787 500 340 133 610 685 244 124 293 620 234 914 993 592 836 170 349 761 381 911 900 410 18 502 994 680 611 740 89 984 666 235 911 499 64 797 836 333 643 533 490 107 382 912 248 843 485 268 282 475 659 630 487 780 420 978 218 205 729 56 990 729 649 728 252 57 908 718 256 847 791 889 884 904 844 422 685 979 939 4 106 698 801 983 503 471 132 95 931 239 694 757 593 9 986 826 213 490 63 988 549 110 652 400 749 334 4 474 424 679 201 597 327 444 184
831 331 270 480 971 345 853 571 942 481 158 299 570 717 740 994 477 592 64 158 440 480 981 545 221 702 613 718 344 716 833 55 560 898 741 884 498 278 631 311 384 867 480 672 728 333 220 359 983 697 241 466 967 200 213 353 875 198 365 68 451 258 92 159 543 1 508 716 343 310 396 571 920 167 655 262 870 488 665 980 984 326 225 358 907 823 337 205 341 815 309 546 629 582 327 104 872 735 57 173 234 953 850 464 754 634 66 592 996 258 32 700 789 621 963 532 638 528 525 47 929 839 515 139 25 552 668 516 868 738 513 356 194 243 44 534 70 900 148 356 404 892 545 918 678 581 886 818 83 564 593 782 862 860 105 843 175 324 913 890 383 2 275 676 768 358 908 622 650 619 651 854 680 761 42 546 584 604 826 724 735 159 340 827 692 445 892 360 321 716 821 19 131 381 252 907 966 549 586 840 855 764 832 587 550 563 891 578 254 994 990 302 361 283 688 678 459 345 657 733 217 139 232 96 458 737 582 333 583 26 815 333 288 784 869 606 237 204 567 894 362 683 353 62 625 498 251 696 133 462 216 1000 715 578 720 761 138 708 972 862 338 160 684 981 112 740 647 966 401 585 377 382 945 200 756 631 169 31 117 242 110 499 200 989 634 646 315 142 210 238 790 18 685 489 207 137 447 702 639 693 507 530 842 651 772 38 589 359 512 725 29 116 49 893 283 567 8 959 276 513 278 492 298 680 845 64 95 193 173 998 318 48 13 122 838 453 614 596 776 121 552 205 742 758 229 988 502 141 61 849 244 801 271 525 606 2 818 911 510 77 628 226 483 61 490 757 268 53 81 977 769 922 67 172 947 249 677 918 494 978 79 975 261 783 648 825 700 933 600 857 144 7 612 640 834 247 844 371 11 724 132 66 50 711 40 58 949 350 566 490 267 698 904 937 784 164 749 524 492 583 250 432 198 638 73 639 373 251 569 593 177 281 911 223 793 492 374 394 259 148 375 693 856 867 562 372 46 192 813 382 758 547 400 919 294 788 43 837 546 670 15 288 952 110 899 389 716 702 969 480 397 605 215 632 649 65 916 82 473 235 637 853 478 277 202 272 442 856 422 57 841 43 607 394 577 634 435 373 666 233 486 453 35 457 414 903 192 687 465 668 973 454 523 728 429 731 186 22 122 356 87 769 209 848 88 931 58 975 86 451 536 753 955 780 986 464 114 378 293 28 279 430 656 634 553 404 829 425 65 659 348 743 147 252 104 962 143 821 367 868 519 598 120 140 590 72 757 940 392 366 255 227 326 851 944 432 667 610 529 372 874 266 97 835 828 784 687 123 848 307 496 187 96 181 94 437 774 138 599 307 457 732 610 952 109 212 180 278 819 399 697 103 713 404 172 479 10 948 585 402 900 662 178 484 724 647 497 378 36 598 598 48 781 232 78 41 796 180 394 79 227 833 161 160 957 222 717 884 455 831 787 378 9 801 879 646 204 954 636 830 12 830 137 826 47 994 840 18 145 269 369 58 398 352 135 994 116 65 197 323 540 614 462 968 530 944 444 4 355 372 201 918 630 68 939 34 877 112 22 607 605 371 905 129 809 177 493 883 861 688 578 212 722 872 303 673 802 11 663 757 151 412 778 878 128 116 965 985 242 984 347 684 859 303 461 795 559 227 332 31 474 988 752 56 602 836 974 137 312 327 284 746 475 440 19 812 481 847 885 678 924 730 517 551 149 709 558 9 953 541 946 354 125 418 320 471 99 281 14 284 871 461 405 835 363 104 479 220 416 672 554 707 824 467 21 852 820 62 902 763 867 910 152 585 319 355 925 322 18 308 621 255 985 263 579 506 706 816 339 770 693 425 411 504 760 402 274 199 76 5 860 843 594 842 489 432 782 289 806 841 107 509 100 103 698 58 520 237 354 793 446 138 454 389 410 229 34 782 460 892 682 180 90 624 3 98 936 781 903 48 317 797 739 113 632 39 285 845 322 214 393 296 60 657 262 263 111 91 897 916 295 137 69 487 357 355 615 780 695 674 266 386 302 718 961 624 438 462 495 798 572 942 912 36 174 196 644 721 260 659 516 901 41 562 709 808 395 277 376 286 187 766 707 224 247 892 962 607 641 110 305 237 555 924 755 291 430 16 55 973 84 861 557 413 574 803 311 312 923 838 280 359 814 388 989 103 17 777 670 998 528 541 611 909 491 858 766 621 887 607 329 502 653 441 425 820 592 361 115 43 306 119 52 396 691 585 155 767 253 893 146 730 51 558 269 810 767 407 926 318 509 440 825 543 995 728 101 256 564 847 968 339 452 911 521 278 866 425 919 53 705 327 482 747 402 904 975 132 679 301 378 735 37 679 835 858 808 602 349 79 943 364 368 867 851 744 127 561 488 177 181 569 418 202 450 263 580 669 286 904 389 435 335 13 434 792 775 73 816 937 308 552 922 3 932 421 324 698 0 725 898 901 538 56 299 220 671 268 129 507 39 847 358 347 240 943 702 239 761 527 372 91 23 26 948 633 415 68 224 774 231 617 763 275 938 978 163 23 130 272 762 205 453 716 646 269 108 219 568 753 609 679 212 819 928 371 608 194 333 673 623 444 500 394 977 318 591 451 443 628 803 339 468 834 950 393 409 617 273 833 556 84 511 906 182 896 195 154 154 779 927 416 618 533 91 215 190 18 328 198 635 42 937 451 988 668 575 753 506 232 24 661 387 978 770 316 419 324 304 956 205 904 561 652 729 840 399 247 360 589 503 148 31 266 420 862 134 857 257 478 93 338 249 288 264 681 6 471 958 69 587 290 934 829 141 438 505 775 535 176 391 635 960 209 571 885 896 235 817 709 449 347 388 552 314 151 745 229 211 886 616 526 160 176 258 104 228 401 428 850 469 512 323 960 999 582 533 836 214 160 997 884 830 427 164 419 747 321 307 266 471 138 744 902 136 229 674 957 792 591 427 234 686 103 191 321 223 158 325 350 386 684 364 811 617 215 248 178 807 268 884 814 219 383 63 966 998 193 166 536 711 532 837 303 256 315 89 827 563 60 313 148 289 437 883 415 85 923 403 814 779 472 185 901 827 359 239 638 658 913 287 374 156 825 170 321 823 74 524 537 235 643 882 54 113 570 5 188 731 72 690 449 661 281 759 314 118 853 811 800 738 557 620 323 576 754 7 513 437 698 140 905 245 132 873 342 433 873 71 998 959 946 487 777 701 232 222 435 28 930 406 930 356 578 797 812 654 360 970 872 499 458 730 23 703 682 310 748 987 41 660 587 504 355 980 377 581 242 801 597 822 570 723 887 854 398 159 477 527 374 179 383 183 234 68 495 764 688 548 568 45 689 463 685 721 149 699 992 413 38 346 331 791 815 431 606 878 282 788 395 382 543 331 828 121 414 188 6 123 584 282 451 798 494 799 427 595 347 746 150 734 506 603 130 748 139 673 48 16 330 930 482 753 844 619 986 426 614 725 256 865 221 445 860 906 847 265 193 518 367 98 237 379 469 541 326 597 921 1 870 893 990 664 574 783 658 380 600 532 96 895 946 696 986 421 246 330 555 888 218 935 653 277 357 889 950 334 229 139 468 20 903 102 636 992 21 915 633 272 63 714 531 640 857 291 280 142 600 485 321 633 364 501 333 77 350 732 539 441 19 675 374 4 941 467 971 573 275 771 902 921 136 991 653 103 121 342 650 849 26 642 150 777 931 712 187 544 193 750 498 601 715 858 545 165 120 359 105 168 900 54 545 199 579 432 948 26 949 901 243 812 886 218 106 48 579 994 874 390 950 662 370 316 292 472 960 894 777 171 932 208 101 852 622 643 377 795 888 773 220 297 333 153 251 126 858 627 306 150 756 551 166 296 49 162 688 993 614 206 119 423 563 72 274 979 607 371 9 345 959 484 425 412 259 157 362 59 390 846 875 124 315 683 929 727 318 956 5 456 133 80 932 292 293 38 880 982 190 243 294 542 350 526 73 624 111 408 644 549 3 940 131 336 849 718 9 470 128 424 415 941 39 978 255 407 407 976 611 780 519 106 462 890 918 786 481 839 132 534 962 417 417 2 950 800 491 385 188 547 652 880 891 476 847 352 267 737 250 189 904 743 251 246 83 464 147 522 268 350 68 694 91 857 797 843 546 918 737 864 324 439 354 659 749 847 511 931 278 626 778 596 907 751 205 300 821 708 629 805 664 676 665 645 688 964 911 30 354 381 190 193 594 203 800 531 241 794 291 565 977 82 47 27 577 33 264 681 180 351 483 370 136 238 855 881 58 733 269 669 746 704 421 176 37 230 565 301 949 951 4 710 78 236 727 184 38 56 334 765 426 196 161 233 250 863 88 672 321 914 957 836 329 785 617 448 599 588 862 290 268 62 285 933 876 466 616 622 631 719 170 652 134 74 921 119 106 876 206 226 798 514 613 539 657 75 131 281 744 167 643 366 628 804 585 910 675 53 442 537 73 726 294 954 665 736 894 909 732 604 268 263 569 689 269 436 8 917 943 810 152
143 801 9 200 713 977 983 758 861 74 584 287 974 180 131 764 683 721 742 949 523 260 862 499 196 427 542 578 652 438 401 47 566 704 644 861 677 289 426 483 975 759 828 606 592 24 427 567 870 16 421 986 340 968 953 380 943 277 648 324 929 516 273 543 944 790 366 456 175 507 507 92 919 64 672 627 141 819 628 10 379 201 809 214 359 476 116 620 825 674 264 521 645 963 91 912 757 937 876 477 705 81 526 336 3 618 631 874 707 176 84 598 567 546 693 663 514 530 875 405 639 352 815 39 800 101 811 386 651 992 791 504 304 559 468 369 878 182 636 88 1 426 336 660 772 571 706 200 901 971 481 239 909 294 938 98 135 245 660 182 936 146 307 287 324 222 879 159 753 624 22 777 867 258 758 117 999 697 812 503 78 476 550 89 780 146 747 967 200 902 678 581 77 741 524 333 487 400 375 75 236 488 727 586 99 685 723 399 58 396 984 600 525 254 212 574 282 419 251 282 536 905 735 638 391 303 695 664 378 610 994 100 721 955 618 975 462 164 824 669 57 929 646 279 927 787 813 276 890 784 863 711 836 601 355 410 90 446 289 179 122 700 81 556 868 338 924 333 171 729 655 862 995 527 539 850 658 903 497 358 575 246 108 363 329 378 8 107 942 507 73 763 827 298 775 539 5 49 656 657 219 143 589 652 16 285 6 899 42 379 675 370 633 988 369 482 883 21 928 575 541 482 804 757 711 365 979 921 704 120 833 830 765 265 773 606 374 65 893 552 265 723 840 666 36 737 837 306 882 532 206 705 764 843 687 333 504 162 453 976 383 261 254 81 433 593 945 525 892 18 314 198 921 152 554 311 574 588 848 446 992 675 284 167 810 867 80 696 287 793 492 78 610 959 529 839 896 57 137 9 424 686 459 393 120 598 777 72 422 874 792 75 43 860 274 412 488 106 682 170 448 613 969 846 688 595 551 388 709 213 136 508 872 843 515 893 113 638 729 638 63 602 993 246 865 177 744 415 850 982 641 935 495 562 466 615 560 857 771 597 556 174 916 165 852 809 797 527 10 524 221 146 54 732 306 466 860 605 104 441 342 21 935 157 767 769 425 754 62 655 227 70 708 456 308 525 202 597 527 571 844 105 895 836 4 244 145 189 768 778 789 18 410 902 370 455 783 893 74 63 530 628 826 116 327 956 807 461 835 23 19 334 344 697 808 325 134 275 415 619 88 412 881 106 819 920 445 418 428 81 55 280 593 70 734 636 188 405 403 349 557 820 455 789 100 93 654 653 312 21 407 193 669 699 755 180 31 592 941 195 60 126 676 300 517 499 252 145 857 45 801 318 839 292 290 372 547 961 179 437 454 755 170 979 396 908 668 550 347 838 596 182 519 57 460 131 178 674 348 768 194 1000 133 991 624 924 419 910 154 574 385 221 142 178 294 213 444 7 357 657 364 368 318 896 29 626 738 495 267 914 163 390 900 16 649 634 151 587 795 146 447 775 503 53 181 936 549 820 49 217 432 846 82 388 270 221 627 332 784 537 83 337 823 920 208 230 965 464 869 48 386 403 520 951 830 927 834 165 285 493 769 875 400 797 408 146 532 73 343 522 661 575 725 957 635 753 439 998 168 263 499 545 684 390 977 953 760 859 845 871 591 451 741 944 712 912 502 974 367 650 774 775 253 204 192 542 305 30 509 186 785 82 363 669 585 120 689 462 548 200 198 635 186 301 846 850 888 821 659 625 205 563 220 293 243 503 640 913 326 708 107 445 461 249 241 897 662 564 973 689 745 193 562 906 751 925 325 252 699 727 717 784 190 602 950 407 437 761 389 445 470 104 140 865 565 971 48 318 822 495 180 469 638 396 79 465 750 480 21 96 884 332 27 777 510 666 911 414 346 778 429 320 394 109 452 361 535 162 440 169 144 799 371 828 715 852 474 303 269 252 30 954 673 127 598 197 681 664 25 830 933 115 563 98 115 560 545 54 50 223 586 464 843 975 160 385 341 247 573 2 493 844 2 834 281 903 162 624 59 745 621 553 620 669 69 592 752 78 820 956 20 840 692 963 754 316 885 831 902 119 224 449 228 950 477 637 613 565 829 601 934 785 105 945 623 648 964 961 138 612 949 150 214 72 612 503 356 762 568 911 110 357 664 698 856 564 177 28 259 113 184 848 397 132 803 489 245 508 66 588 85 789 559 781 476 46 86 163 47 502 313 156 484 112 917 372 44 733 931 433 703 899 409 218 694 592 257 932 39 970 700 359 905 358 339 764 864 508 149 22 595 36 271 545 215 313 733 261 614 388 51 752 414 662 247 166 187 896 225 164 617 443 278 104 41 460 480 917 249 537 960 558 518 946 552 408 609 537 449 388 887 895 320 787 790 104 968 810 67 290 203 939 417 870 698 335 553 500 40 260 952 542 217 362 746 554 569 644 423 904 914 135 961 576 106 516 393 306 292 477 46 633 605 972 53 845 580 560 299 113 353 10 728 756 579 896 457 483 361 599 234 639 522 877 298 422 643 734 335 405 537 333 333 562 467 154 161 712 213 452 701 769 970 787 985 842 32 95 248 416 987 228 23 134 671 21 691 12 859 20 387 961 597 770 430 570 381 726 231 864 302 9 996 23 619 360 616 339 653 661 157 662 962 821 211 686 229 532 637 800 923 535 238 120 561 953 490 293 98 396 263 300 68 348 786 736 500 532 739 805 886 376 377 49 438 37 724 455 256 849 350 852 352 994 451 704 583 105 349 303 166 159 858 534 483 341 920 449 323 193 946 434 216 224 853 406 889 982 65 753 479 100 382 15 26 705 781 796 463 456 756 574 384 815 832 861 128 114 70 47 982 419 622 338 915 586 239 698 197 98 103 94 395 209 301 940 436 949 322 178 871 757 611 662 978 553 980 315 280 410 702 957 330 604 690 477 119 662 87 96 309 61 608 758 441 361 814 193 362 808 508 805 293 630 686 194 123 678 908 664 277 603 222 505 402 845 696 549 191 249 169 382 295 673 788 304 7 336 173 465 749 454 629 236 435 91 246 960 966 161 112 781 877 107 570 950 244 122 372 121 794 170 873 72 275 968 607 319 331 359 365 208 513 353 600 855 28 281 842 284 475 452 185 513 147 745 56 938 176 742 218 922 743 464 291 938 117 989 0 2 626 978 680 509 75 115 399 648 604 590 951 163 279 747 388 22 489 4 496 968 972 497 296 817 97 922 332 920 665 673 35 633 779 458 679 970 720 984 581 695 118 779 405 801 954 686 96 300 866 554 209 253 667 384 849 30 930 396 937 641 793 73 482 973 471 699 101 773 932 80 894 276 33 508 740 11 922 266 288 971 268 841 940 31 127 461 316 186 906 927 528 303 632 950 262 176 404 246 498 458 14 831 770 864 625 88 351 645 925 233 38 309 72 432 406 824 697 769 11 508 152 217 52 520 831 602 798 184 237 760 516 893 153 808 17 844 907 191 989 531 956 732 538 920 443 390 232 558 899 513 630 334 15 752 501 727 230 625 534 63 109 728 472 724 737 980 718 287 61 622 376 131 76 567 413 167 159 113 358 582 806 549 634 513 272 978 963 938 94 381 531 645 491 155 183 537 148 455 674 578 505 563 478 280 855 804 577 233 782 816 420 875 981 769 912 795 469 415 111 581 124 903 223 243 959 10 276 523 45 163 722 78 986 382 24 48 615 749 572 903 512 128 990 907 34 831 716 719 250 884 465 460 303 540 132 385 193 810 317 198 540 978 898 460 576 46 164 965 847 565 955 34 182 649 172 993 121 106 315 749 650 257 328 580 533 92 204 992 226 762 155 37 710 439 354 675 258 479 958 359 967 831 582 241 957 218 360 411 126 779 450 988 18 27 89 521 763 20 494 928 731 280 434 886 997 204 102 517 310 161 802 743 799 381 165 734 114 263 939 92 657 847 947 118 874 345 167 936 411 101 261 538 37 499 321 277 297 700 521 938 759 979 345 196 207 961 473 761 255 905 998 106 146 190 776 403 851 282 571 846 129 473 464 982 286 89 805 822 139 513 918 9 319 51 726 954 398 990 971 762 762 421 235 760 642 748 603 532 787 84 300 14 719 99 233 861 485 65 189 343 544 455 601 813 373 839 578 148 150 879 736 650 821 898 904 988 666 403 506 849 818 782 891 614 594 799 670 879 392 689 880 603 446 542 602 85 201 614 156 177 558 277 431 666 543 623 714 97 71 990 546 562 242 718 390 226 748 141 210 340 647 888 174 959 158 787 311 554 796 63 125 835 766 460 195 153 64 306 991 301 841 359 732 368 761 675 283 726 130 994 412 166 338 461 976 615 587 903 260 84 854 503 816 728 926 574 590 249 599 361 92 411 442 352 511 956 910 91 93 63 988 942 948 44 199 5 564 97 334 60 897 212 903 46 778 132 458 598 337 834 663 676 588 345 730 229 240 838 380 812 418 466 12 741 486 528 368 871 685 680 456 574 555 314 266 562 416 124 913 453 95 365 838 40 13 946 606 807 817 911
843 654 769 906 329 490 362 329 446 42 709 457 28 631 35 95 482 449 987 684 144 591 536 73 960 964 997 652 711 785 695 127 700 950 925 613 548 614 307 281 940 677 864 64 998 794 402 476 796 2 811 985 337 886 883 32 338 398 148 146 477 534 524 982 7 267 299 782 63 244 221 447 487 917 165 107 55 248 237 672 846 899 171 6 995 413 636 322 399 510 463 370 341 216 789 85 750 61 614 307 800 367 339 845 567 985 831 373 535 484 208 204 268 324 60 962 888 413 40 287 550 545 961 488 422 58 291 93 840 712 295 608 396 330 531 394 912 657 824 795 823 793 236 858 156 522 865 343 219 538 97 760 834 294 611 183 786 749 220 510 876 340 56 249 492 142 322 71 248 529 587 273 319 482 149 912 926 27 797 403 389 806 733 934 118 956 977 774 874 862 649 833 954 935 493 451 86 502 10 5 293 474 744 125 469 977 640 273 967 407 975 242 810 3 415 952 125 313 113 439 766 597 371 989 526 200 513 523 825 53 358 324 4 521 639 282 575 951 127 212 241 532 8 41 211 853 696 80 544 267 726 721 310 478 98 380 300 661 674 204 460 629 667 885 699 964 539 237 180 641 850 769 681 209 668 756 334 325 128 142 827 177 372 463 955 411 178 423 381 660 191 236 304 153 832 8 486 419 44 794 324 888 270 58 781 667 405 360 632 637 387 650 330 442 179 581 742 887 884 596 532 789 516 575 746 780 114 750 911 315 647 815 164 911 197 927 190 266 610 305 588 290 942 774 364 428 342 369 882 427 296 22 628 557 755 489 448 431 224 423 736 564 427 879 167 464 298 704 123 716 666 43 69 588 724 848 715 494 972 830 61 204 311 333 85 156 853 967 433 821 727 492 904 588 919 599 404 958 855 934 479 207 192 644 788 23 976 483 408 477 952 66 753 402 122 96 326 855 730 325 259 249 634 956 775 385 994 260 454 980 230 665 59 610 509 863 533 76 570 654 848 1 269 713 517 329 495 793 875 326 629 608 257 909 450 954 913 946 807 817 355 11 562 378 890 195 473 185 36 863 868 610 770 320 189 519 458 828 669 849 626 182 255 325 328 572 708 141 687 341 162 60 361 23 403 978 909 458 837 127 748 323 332 104 222 409 155 608 199 179 481 230 494 446 426 991 627 392 344 485 939 72 45 825 985 873 816 664 937 483 393 733 3 872 616 999 684 9 89 82 765 939 932 371 672 117 896 924 613 347 129 268 83 35 68 445 140 165 808 102 514 159 657 680 373 963 566 361 631 417 719 568 815 878 442 392 253 305 363 432 428 177 466 609 506 132 651 428 112 445 452 395 174 779 238 500 64 501 290 614 356 821 376 216 461 949 349 948 265 353 294 95 679 324 359 462 13 362 351 962 476 459 47 185 472 342 927 165 263 217 79 335 348 981 150 718 804 588 869 545 879 523 946 182 490 278 983 10 462 969 887 180 414 346 662 551 30 511 612 721 842 777 527 35 598 718 956 454 67 830 420 311 500 197 228 161 24 306 678 142 107 571 240 487 316 300 81 439 620 699 689 323 182 425 801 564 398 337 828 4 969 548 92 903 646 55 277 605 187 946 710 340 991 388 893 950 394 300 622 649 547 90 936 552 712 178 256 417 391 754 623 798 654 209 861 152 468 118 731 735 897 208 432 522 215 675 783 223 315 725 75 173 135 457 166 125 70 71 418 356 395 465 854 56 470 847 409 733 600 594 489 314 922 744 743 98 795 191 793 647 963 216 745 915 520 705 818 678 153 546 602 797 313 932 19 902 77 578 93 420 559 464 196 916 950 964 511 380 41 423 707 304 65 497 121 989 29 421 471 832 895 991 716 365 552 169 134 204 9 11 675 167 126 463 747 17 305 510 365 521 203 840 90 201 830 25 246 859 990 591 688 143 749 351 244 507 325 952 568 744 557 670 410 502 503 335 175 189 870 632 791 521 21 249 233 333 713 92 437 942 116 107 417 424 690 12 645 241 609 526 443 614 272 564 829 290 694 172 278 85 100 302 424 949 740 218 556 889 601 220 58 165 782 833 979 838 852 99 761 767 860 362 717 146 571 512 115 82 177 278 607 61 905 66 1 565 146 863 661 698 216 11 900 681 360 783 488 583 993 20 198 141 15 371 682 112 202 724 447 329 974 755 908 259 605 597 784 610 754 129 931 628 779 612 223 371 207 347 948 568 347 739 862 205 867 998 499 246 309 748 188 13 916 25 419 457 996 316 464 363 152 748 592 419 214 857 131 604 378 436 383 780 453 914 540 197 168 916 301 184 752 650 441 424 538 368 999 294 254 656 790 363 814 329 382 236 738 917 551 659 676 984 886 528 412 403 545 552 96 129 739 706 530 655 603 194 218 926 873 909 924 539 204 809 702 764 621 708 160 579 504 714 138 350 258 361 838 289 641 5 576 461 42 424 693 487 423 203 671 601 54 99 589 297 648 381 217 566 308 751 847 268 161 120 137 45 226 251 213 247 794 213 397 534 759 928 333 828 891 245 283 247 88 500 878 275 38 857 921 388 498 769 282 420 885 775 170 315 706 99 194 958 721 24 232 66 510 694 851 105 767 231 763 47 16 237 406 149 554 84 906 284 12 815 27 421 31 542 343 686 111 724 771 747 892 416 877 344 314 542 660 680 400 890 444 177 229 91 17 944 813 352 751 678 496 70 193 664 475 55 72 677 239 637 274 246 11 884 49 543 43 493 581 748 354 615 102 425 375 793 863 839 451 196 989 800 0 290 856 370 773 922 849 382 505 512 803 866 857 68 459 765 943 775 284 438 467 246 655 863 465 869 914 478 625 362 429 184 941 743 992 460 817 599 572 496 656 851 247 475 151 763 787 241 108 328 14 659 638 135 584 353 543 898 934 533 737 577 776 380 51 954 935 609 705 191 596 458 105 866 321 794 650 423 438 256 670 382 729 419 181 300 235 686 374 774 819 521 439 722 591 236 762 104 583 844 251 34 34 434 820 706 537 122 430 865 369 850 106 253 741 930 163 292 525 156 288 621 881 946 901 414 757 502 692 597 379 958 159 673 225 614 685 783 947 310 965 275 637 246 918 841 434 42 32 760 340 754 549 139 725 4 664 221 565 632 802 117 82 546 560 965 401 733 323 78 573 327 553 84 704 360 201 151 172 373 50 352 772 446 512 166 350 2 561 840 929 9 718 198 143 980 933 165 618 109 508 939 210 497 457 733 522 305 839 539 953 527 980 742 529 374 413 312 930 165 109 919 519 535 558 106 169 412 286 250 630 53 971 258 756 606 577 398 826 382 590 546 26 265 195 786 62 778 653 24 25 784 546 19 880 505 292 904 958 919 951 870 872 4 615 145 416 256 147 465 390 559 366 600 484 335 392 827 370 7 774 552 798 414 455 292 320 598 474 580 599 782 902 463 957 640 665 947 595 627 903 5 582 920 5 994 6 466 833 747 411 37 578 311 836 369 586 195 968 187 564 881 982 980 243 832 209 759 594 405 287 160 841 866 945 146 777 764 264 173 227 954 205 713 133 392 2 5 597 456 920 823 845 949 701 243 384 696 962 336 805 924 74 537 184 106 758 571 910 514 346 651 271 137 555 74 683 128 445 898 183 619 173 313 276 820 303 958 368 871 635 73 478 68 528 51 619 766 915 328 821 714 697 918 302 279 899 191 280 83 981 900 120 438 336 648 858 194 663 591 139 375 76 345 984 634 281 654 66 508 799 49 723 552 809 736 327 823 569 6 73 975 206 285 866 441 130 585 542 621 806 441 822 848 436 311 335 114 978 638 686 231 644 236 574 184 768 933 966 927 785 630 421 806 780 552 157 307 456 707 377 647 835 327 732 842 691 672 48 376 252 109 624 630 760 560 39 863 37 950 57 969 643 5 318 839 331 879 279 7 285 822 986 271 388 250 186 598 497 348 714 130 440 477 593 138 104 26 435 433 778 766 523 461 483 538 534 261 973 69 604 699 352 822 764 17 136 246 580 100 907 233 23 651 141 689 735 731 633 899 386 803 579 560 844 403 185 930 357 468 642 292 95 58 46 588 345 416 938 36 71 845 367 302 608 57 275 172 158 562 617 623 659 689 53 894 52 789 273 510 501 778 154 343 103 74 99 964 507 602 234 456 94 289 78 776 317 759 970 919 80 800 124 582 792 24 212 26 515 978 84 923 658 947 250 528 231 461 563 247 33 307 145 940 680 730 260 847 110 930 491 631 249 565 677 453 87 724 306 376 132 843 449 983 101 300 242 570 200 852 521 553 353 439 380 714 20 670 585 768 698 902 297 756 117 409 964 469 245 978 722 441 944 153 480 297 289 936 262 103 431 190 988 555 859 612 898 237 518 903 959 251 812 561 266 409 894 573 91 2 18 630 502 80 385 284 923 328 176 501 119 378 949 220 407 330 728 821 889 479 485 918 871 22 261 551 928 818 720 361 917 708 425 237 606 520 312 205 703 475 734 510 142 349 22 599 652 316 673 679 541 620 267 762


==> anc/Large-TA benchmark/tai_j100_m1000_7.data <==
100 1000
425 516 276 410 361 795 637 905 75 329 869 268 353 259 609 872 107 154 580 53 740 124 572 398 988 349 897 977 821 991 191 774 541 759 39 971 129 215 920 91 860 35 867 897 588 455 319 155 418 137 152 452 438 518 156 561 786 380 332 443 653 447 1 549 902 924 728 91 649 237 189 186 516 642 181 93 245 108 281 141 669 322 575 156 787 131 570 925 936 754 167 353 966 277 184 42 20 265 259 765 996 294 311 814 424 475 63 58 674 667 623 627 667 889 967 87 3 306 374 656 654 125 229 742 393 913 165 179 900 211 918 643 605 26 648 388 346 579 865 99 308 668 775 428 946 978 93 310 28 493 965 993 844 8 318 643 806 27 973 255 433 253 655 679 449 330 155 844 435 821 38 450 645 583 441 136 15 635 929 670 444 67 390 134 512 121 292 628 82 404 817 308 881 845 118 621 765 589 297 547 704 87 272 26 457 110 493 819 251 582 701 584 388 230 999 887 352 315 323 275 157 900 220 480 594 998 423 566 485 750 600 960 472 660 693 636 565 896 366 302 672 178 428 583 218 230 288 417 679 747 161 379 383 245 409 578 583 757 489 757 947 75 87 203 989 538 358 85 33 487 532 461 556 899 35 797 286 891 326 315 478 510 944 957 91 614 141 985 661 584 534 773 258 414 571 304 515 77 825 870 615 378 452 569 260 364 977 533 123 582 88 675 410 664 713 589 549 967 64 539 752 345 841 584 482 655 406 55 811 170 717 202 117 403 779 463 935 603 585 922 173 311 310 112 373 838 685 413 921 907 139 262 805 134 959 504 695 54 827 606 443 772 795 938 162 121 261 797 846 452 873 557 894 543 832 40 643 692 417 159 555 448 909 473 875 964 692 753 99 613 554 907 700 40 92 99 917 909 331 827 43 659 350 905 299 502 195 107 78 166 530 487 673 120 284 947 295 790 477 12 836 171 169 774 146 836 548 718 731 712 858 119 470 189 254 722 502 237 680 38 995 818 468 445 235 26 194 522 60 266 582 973 90 745 364 428 960 971 9 541 696 731 427 438 336 471 102 57 636 828 816 711 810 171 656 494 408 496 781 773 412 859 540 389 593 800 450 37 829 841 32 788 739 317 68 201 398 613 658 992 369 821 979 447 930 662 116 796 208 746 838 913 11 143 496 159 252 360 419 830 942 644 239 716 666 231 128 309 25 564 729 795 66 662 458 786 871 368 244 592 525 577 397 302 481 953 698 357 135 441 632 159 23 232 925 217 132 226 761 241 312 303 329 388 733 442 136 39 563 829 597 382 878 412 950 667 170 751 360 331 633 588 866 957 487 394 798 292 618 246 804 579 469 684 694 78 789 383 764 598 531 650 474 983 584 133 972 700 105 412 885 666 198 506 61 495 448 141 96 409 211 836 257 10 72 607 24 306 550 104 320 971 348 251 738 527 238 396 879 522 175 846 716 838 344 836 121 476 857 855 355 41 264 715 889 852 439 492 228 19 940 156 903 335 876 429 345 721 587 433 590 634 688 656 306 776 70 984 144 659 453 803 971 656 783 334 969 520 906 25 569 540 171 387 845 767 932 771 226 685 850 389 446 987 190 552 522 435 206 593 639 352 377 247 126 247 814 476 664 212 847 969 719 64 240 935 404 194 628 987 553 416 266 49 112 212 177 121 955 794 283 270 782 612 708 343 684 514 379 222 134 447 986 321 620 360 324 792 223 127 53 74 14 387 381 853 668 203 140 977 85 63 416 857 801 605 766 471 912 498 429 963 462 464 899 349 758 240 535 126 124 187 2 331 94 601 411 401 863 647 154 475 73 300 916 753 820 841 686 860 385 939 776 726 504 748 303 978 755 338 710 458 908 270 389 259 598 828 513 222 891 389 744 133 933 757 784 95 17 406 828 290 665 222 975 261 608 698 479 893 727 904 567 708 138 414 396 295 545 816 422 492 4 173 40 882 855 291 413 139 293 948 514 295 113 134 338 811 777 289 328 682 265 989 95 862 843 513 204 651 830 206 149 164 644 405 464 296 22 145 431 519 948 464 196 981 624 294 517 766 483 88 209 718 963 331 166 902 518 646 380 155 983 473 926 327 492 771 46 970 98 602 426 962 52 218 994 75 451 161 560 192 625 900 793 68 432 301 21 14 956 859 771 309 274 683 475 133 748 727 557 502 815 24 158 854 131 95 230 252 65 632 341 250 405 469 234 274 10 502 689 527 943 248 484 500 86 616 109 462 174 550 737 719 231 933 941 641 49 310 736 413 214 774 41 371 337 896 241 628 914 887 500 808 454 50 465 718 111 873 809 963 403 111 835 707 544 333 367 222 527 286 421 794 420 686 886 244 794 629 603 79 378 324 277 379 938 591 48 950 77 993 351 517 913 393 614 942 808 577 5 725 130 677 715 272 205 747 327 838 463 41 212 183 314 374 80 919 905 511 562 937 642 186 974 995 581 914 599 731 619 397 137 126 495 578 491 348 120 854 179 657 939 444 315 848 757 585 579 6 275 865 108 788 203 135 168 839 896 808 735 737 521 690 201 225 884 763 27 281 294 234 718 62 547 267 631 671 520 959 400 984 151 417 83 931 313 811 760 201 119 634 952 995 823 971 671 71 317 158 34 453 391 210 237 525 751 886 133 232 182 626 392 613 833 671 103 387 224 344 577 538 566 39 595 245 461 506 543 649 213 51 333 131 382 736 375 607 785 10 630 697 387 13 853 501 812 698 770 192 100 856 984 873 697 397 750 965 528 555 445 223 371 775 97 361 552 679 16 940 8 951 651 205 591 978 987 899 44 376 54 950 37 326 613 832 115 435 217 206 247 623 172 313 537 474 819 459 893 529 802 421 199 955 222 153 768 36 106 604 76 759 880 354 36 5 741 447 813 22 442 526 602 866 822 481 745 345 834 934 519 473 50 762 307 572 147 449 291 205 494 436 471 942 216 402 682 911 904 958 402 374 256 281 790 645 791 54 499 964 339 917 253 505 681 499 523 913 749 243 657 129 759 905 110 315 263 872 678 806 634 830 970 553 407 522 709 459 490 633 188 488 19 749 536 148 895 322 31 560 774 698 270 232 159 572 901 462 302 538 826 485 611 391 529 510 430 936 957 415 991 627 725 604 911 668 687 836 56 791 621 887 356 179 304 399 542 614 799 4 197 748 221 415 386 147 998 26 864 518 178 979 447 699 526 167 546 501 898 212 279 281 888 15 505 75 359 223 691 928 437 179 395 675 732 677 236 625 604 510 870 928 342 969 712 44 576 575 954 596 300 934 104 571 915 35 467 741 978 891 800 577 982 339 285 442 573 379 497 298 262 934 852 676 143 853 268 236 508 499 322 599 7 477 676 403 622 229 55 792 851 837 0 475 769 610 183 504 186 467 280 78 384 410 640 294 125 496 298 357 663 513 824 418 533 995 6 723 617 809 559 102 325 560 153 981 255 687 148 711 840 416 890 214 414 391 742 617 596 261 612 887 289 311 316 122 992 314 210 428 69 294 246 740 650 742 803 449 607 695 394 206 882 371 872 43 723 934 376 860 219 295 242 787 874 957 962 802 883 838 459 197 690 51 578 456 711 250 662 799 436 930 290 927 927 280 877 413 510 187 271 282 62 200 539 249 551 872 928 152 887 713 42 807 47 614 670 141 652 206 586 791 792 213 839 120 990 873 506 60 714 606 349 400 606 635 638 369 282 992 343 615 961 573 74 939 722 870 26 328 762 478 278 978 892 449 949 557 370 745 953 705 968 645 842 585 747 873 910 868 772 834 488 389 89 293 215 537 466 826 340 494 486 242 176 936 706 770 29 507 145 577 923 956 200 942 296 356 753 847 854 875 868 606 185 70 538 314 985 378 626 463 13 387 269 919 59 586 480 855 848 182 249 797 456 503 707 73 646 324 564 773 980 726 754 233 45 934 702 601 919 910 849 748 250 179 705 830 476 728 788 39 726 738 724 495 12 393 837 731 945 214 524 191 248 494 192 482 305 826 362 139 818 902 981 361 746 875 335 706 330 243 267 33 796 389 160 761 84 874 309 211 807 461 756 495 180 35 273 944 561 278 720 834 601 10 831 674 780 304 589 749 287 867 357 347 440 410 354 519 859 717 399 392 924 88 507 792 568 725 976 401 460 624 193 458 101 179 225 744 629 854 683 18 51 153 730 531 699 487 856 641 993 304 862 319 501 130 67 948 79 629 401 475 455 458 951 596 997 721 511 815 18 961 767 731 365 998 931 800 202 999 347 620 616 197 363 665 187 16 734 693 227 852 415 182 641 651 610 612 574 364 958 64 372 758 763 131 498 297 127 960 659 335 473 921 773 443 142 26 71 366 509 71 922 570 964 232 660 782 861 156 434 998 207 255 778 194 743 925 627 628 114 994 57 84 163 940 558 692 934 954 503 408 677 395 635 759 243 887 122 200 81 477 721 671 937 789 30 473 334 578 368 942 647 509 703 586 232 109 233 624 150 55 797 740 301 876 164 445 58 337 907 533 592 316 321 782 675 303
124 983 619 438 773 985 523 95 214 357 65 953 161 520 740 71 207 558 157 509 880 139 662 853 558 410 573 65 869 654 968 755 172 665 831 650 128 485 334 350 482 155 775 865 455 715 767 769 967 138 359 592 783 178 332 875 496 843 667 320 741 821 346 881 535 276 850 674 191 2 615 369 34 15 851 64 726 347 914 396 947 13 812 79 176 43 491 759 787 542 193 476 106 29 145 991 790 748 694 16 792 256 35 102 585 695 211 745 834 680 283 486 88 187 784 310 847 134 788 225 459 189 351 78 215 119 613 659 277 741 849 270 237 994 769 508 986 766 300 150 26 930 384 902 418 184 857 542 288 11 852 695 460 799 174 26 907 394 578 851 233 524 71 679 396 957 27 66 982 705 101 713 721 130 9 417 241 74 95 314 25 836 577 744 208 223 567 769 644 311 458 288 607 878 976 357 780 765 350 350 655 797 994 5 595 585 580 16 635 53 78 645 713 120 249 674 162 162 141 911 744 119 374 869 194 391 969 459 765 760 447 342 39 830 412 620 100 638 755 623 808 205 188 393 945 224 825 260 229 708 561 421 807 75 330 971 204 835 657 836 555 999 640 729 870 81 213 210 186 555 89 221 745 991 815 489 210 789 166 268 426 698 445 622 292 378 589 672 54 407 998 761 205 683 749 421 675 314 965 272 722 96 677 946 796 927 632 831 583 343 200 784 603 849 129 517 442 813 987 539 443 528 802 270 844 245 278 89 836 45 55 489 341 654 995 387 501 626 993 861 659 46 16 504 612 308 660 789 684 61 682 560 521 978 367 100 38 292 1 372 504 880 294 879 576 724 403 664 236 524 391 958 946 283 456 929 590 425 62 223 996 434 224 745 380 353 886 143 810 314 96 820 609 510 704 837 190 852 258 182 587 529 98 5 664 183 871 603 85 4 331 62 912 700 863 914 956 459 178 145 601 718 322 143 247 420 437 270 298 774 525 3 776 575 717 701 261 898 113 243 922 265 155 453 297 53 61 602 739 667 216 36 281 442 661 508 830 303 909 500 949 610 347 272 736 706 30 262 930 645 630 24 842 141 685 542 394 877 151 384 637 798 518 643 778 598 516 49 439 811 658 785 449 993 806 897 532 750 804 549 404 192 625 657 747 284 634 44 622 676 299 699 340 392 201 568 923 513 689 405 668 605 253 9 10 876 303 910 654 144 282 84 105 715 21 300 547 259 733 490 768 866 866 792 262 734 37 271 431 38 108 551 337 481 416 980 873 82 756 437 715 204 933 940 68 535 434 632 823 399 626 769 67 913 636 670 203 509 436 560 900 172 59 924 92 83 476 127 206 749 821 597 333 815 505 161 267 197 440 643 274 340 82 572 366 352 824 101 526 625 605 776 507 556 848 44 53 921 859 851 720 909 894 972 805 357 674 189 316 29 167 340 574 765 940 670 144 977 552 481 286 671 915 847 781 982 854 933 47 886 893 156 826 762 972 128 269 795 127 99 801 320 134 760 307 313 718 105 378 747 483 987 46 658 872 874 11 931 197 350 838 431 115 978 159 958 6 200 486 389 91 293 69 461 268 728 902 891 992 728 369 471 225 799 240 232 468 242 855 604 858 140 272 1 716 82 964 303 217 187 860 128 732 326 643 151 452 617 679 696 17 829 180 799 401 598 738 805 453 258 373 440 231 623 163 865 545 653 103 648 989 966 696 112 921 231 760 932 153 681 165 21 936 435 379 289 502 884 839 229 73 220 665 16 66 276 371 897 7 910 338 232 534 154 410 922 924 717 79 942 139 807 731 773 692 380 943 103 251 906 764 926 252 595 908 654 864 739 3 64 36 648 478 888 221 699 388 154 196 544 693 316 763 3 441 390 317 218 509 9 977 517 385 659 543 161 230 872 264 18 974 290 250 372 266 585 648 513 797 613 566 756 510 817 295 953 743 547 345 537 336 440 508 787 448 849 981 105 257 969 485 679 490 434 227 486 140 794 348 786 984 111 882 651 120 803 409 201 311 866 840 131 544 868 470 140 83 164 343 134 961 135 152 762 420 359 354 464 489 301 729 588 212 93 232 704 135 205 646 689 862 895 920 114 706 478 818 214 548 546 641 609 591 701 841 919 473 19 246 5 828 938 980 119 400 235 782 500 430 805 389 856 586 998 597 457 803 822 990 991 304 566 325 710 117 554 102 263 81 460 383 238 779 561 349 8 753 726 365 596 958 557 50 748 647 596 386 954 774 949 604 710 484 989 596 559 339 799 168 879 158 358 164 359 296 820 593 758 746 978 997 664 15 348 730 859 822 798 599 511 312 123 973 553 397 147 531 677 811 716 816 62 955 454 308 490 794 793 147 664 638 396 86 716 32 701 315 45 891 807 917 828 701 840 527 567 362 862 329 357 895 290 125 26 302 688 795 82 960 867 402 411 399 961 617 946 719 310 809 871 910 397 417 603 520 46 673 294 529 249 422 952 919 49 564 66 432 585 985 464 670 881 243 288 928 556 121 85 837 705 650 617 48 763 710 613 130 357 549 845 770 601 530 441 911 642 477 629 344 901 327 120 935 308 14 499 904 314 991 607 588 902 133 128 983 863 953 831 752 428 937 970 148 450 143 163 653 181 966 48 142 512 309 268 112 693 70 284 979 912 522 883 584 966 444 860 970 573 8 826 270 302 57 260 0 770 220 407 110 99 51 275 742 623 356 334 963 923 533 976 49 338 901 42 413 761 514 522 771 817 260 696 791 57 932 265 624 412 31 545 952 525 171 412 245 896 467 81 557 568 318 880 631 805 320 536 517 935 376 505 867 241 703 917 118 176 649 560 927 285 712 898 700 634 506 689 218 949 56 328 950 260 239 40 111 237 429 24 697 289 44 88 181 391 457 658 104 985 620 352 758 473 499 566 487 52 285 394 683 948 301 485 628 127 572 608 461 871 843 874 234 352 293 13 621 593 899 987 903 342 611 550 799 622 75 654 571 634 131 611 786 321 488 738 563 842 513 238 885 463 43 451 421 716 355 599 23 988 387 97 663 712 471 193 24 95 342 750 19 238 777 605 76 424 645 746 616 222 415 737 642 819 290 573 424 654 639 700 934 164 827 200 202 22 524 192 846 817 678 40 688 39 676 621 254 383 33 800 305 138 888 870 913 549 832 314 999 886 878 434 944 797 751 409 328 217 116 954 123 1 556 342 183 15 511 714 29 586 550 246 244 784 542 269 472 363 58 556 184 884 370 521 699 196 865 840 52 890 364 716 405 506 235 307 876 382 323 378 109 508 724 726 536 464 820 796 889 433 759 918 789 113 361 447 454 989 868 190 723 921 905 798 199 739 256 650 392 188 209 284 368 243 579 435 149 891 500 786 474 572 512 227 433 838 185 57 132 493 265 143 671 263 978 853 479 998 925 44 554 922 562 919 136 580 393 63 119 352 319 181 4 393 569 757 975 947 918 399 407 489 515 924 222 212 372 721 874 960 423 748 951 152 877 288 814 482 890 934 182 889 497 371 608 19 289 527 856 897 690 40 72 508 711 528 114 129 395 263 686 439 793 374 360 111 817 495 835 698 623 513 284 558 313 179 754 815 594 923 271 527 495 161 610 964 408 759 494 422 656 847 326 46 198 275 451 23 582 890 861 873 551 643 931 95 800 508 492 986 40 3 228 311 698 489 875 805 406 313 84 523 80 559 238 130 398 381 219 841 411 935 381 362 988 374 390 477 957 436 845 56 177 635 64 498 541 823 748 443 708 66 353 426 428 756 310 392 707 832 629 182 463 381 192 604 954 806 419 33 187 641 737 134 276 764 226 718 363 41 60 171 813 469 481 107 287 159 727 60 321 710 503 149 122 251 248 2 475 452 916 906 375 171 169 257 833 729 146 278 446 54 358 802 138 811 175 877 709 205 94 522 107 289 606 520 280 854 45 992 352 443 614 818 41 775 702 36 575 797 427 402 785 476 772 403 539 511 618 507 883 397 22 343 255 444 414 702 425 950 762 387 279 293 959 505 498 852 537 700 600 314 546 481 357 305 666 283 77 52 939 115 259 189 87 792 714 818 324 457 581 785 879 184 99 677 466 272 651 552 154 942 687 818 273 837 42 549 540 792 761 84 74 608 275 803 938 648 929 980 948 152 633 709 962 155 18 238 734 662 892 683 568 671 2 865 829 38 592 29 898 77 189 426 195 416 560 679 170 750 493 413 652 901 28 834 179 433 13 322 853 821 757 786 705 242 570 136 798 693 160 321 766 287 941 377 728 269 691 887 750 356 335 193 538 864 291 748 150 158 90 987 314 653 519 324 695 684 897 362 735 178 469 510 435 34 173 2 382 512 465 1 884 551 5 977 669 441 725 612 565 39 906 933 464 894 598 296 942 147 926 394 12 109 126 731 896 483 377 936 528 48 881 204 438 109 602 935 971 265 480 566 63 863 450 440 137 609 462 668 306 609 97 50 672 352 223 111 627 854 559 758 20 910 553 599 819 161 681 463 156 312 242 75 263 253 680 9 887 46 93 902
808 308 954 333 39 914 779 785 458 681 925 262 127 515 582 271 775 457 754 659 79 815 818 976 411 291 314 169 632 79 656 846 132 529 235 53 707 828 415 678 194 782 943 443 187 671 622 187 253 127 764 949 546 174 455 773 508 927 882 499 817 283 826 432 101 75 240 372 114 694 293 813 552 436 698 391 883 115 788 10 433 994 100 960 414 654 979 846 3 997 410 530 742 691 985 53 886 495 309 93 421 418 577 756 495 454 478 757 219 391 623 74 671 494 482 359 579 496 972 532 515 418 260 432 900 759 874 995 971 26 678 731 672 103 82 867 267 585 392 719 322 212 513 395 445 910 858 419 812 515 318 252 8 58 832 279 165 168 630 903 485 249 208 592 328 927 631 216 534 793 302 559 885 938 861 457 777 712 236 272 887 281 987 836 129 402 691 626 250 215 452 689 60 743 398 151 212 497 554 136 291 579 941 817 336 489 190 620 821 719 23 655 14 961 290 877 466 118 365 179 171 748 899 887 966 602 884 402 102 438 25 204 542 188 696 351 766 155 654 755 311 322 192 580 254 445 220 699 256 890 341 534 281 423 312 400 733 853 375 203 894 30 805 24 684 127 703 787 130 192 196 883 403 995 28 273 578 244 454 229 659 715 562 4 850 481 709 722 838 605 693 566 609 619 261 332 123 698 538 944 877 208 767 108 807 464 586 280 862 552 629 683 633 751 382 328 384 843 305 731 271 128 791 612 621 572 608 15 926 496 486 136 809 659 361 283 749 821 841 667 124 545 269 401 463 736 188 580 918 516 765 802 465 568 944 648 916 218 139 558 913 136 594 885 227 595 729 672 976 806 292 111 706 663 400 552 201 836 694 596 230 478 676 558 774 283 612 813 501 590 580 16 711 883 233 67 263 351 668 32 217 1000 727 188 207 715 524 645 970 391 436 529 583 801 636 893 167 318 377 637 459 520 442 396 437 249 282 132 518 216 440 611 793 64 679 925 53 133 297 888 476 614 155 398 150 869 46 189 468 52 395 522 896 41 262 912 604 740 245 890 61 168 930 735 98 586 68 453 385 462 391 197 516 772 613 805 543 299 548 925 789 907 497 160 43 400 266 722 650 113 514 231 571 589 304 409 344 938 362 367 408 286 413 916 723 296 785 225 117 932 574 28 374 846 17 784 624 287 988 298 914 110 296 127 956 425 173 674 947 734 406 212 133 446 429 508 211 420 270 229 450 912 381 976 307 675 342 110 743 990 880 206 949 518 647 588 755 36 780 359 833 177 148 280 968 686 939 611 563 399 776 323 158 415 607 256 170 693 351 83 303 22 197 3 908 981 333 807 575 255 853 879 642 840 226 877 352 296 618 895 58 699 603 5 617 34 717 817 435 234 975 114 239 887 182 546 901 386 646 757 859 811 973 832 741 519 287 909 122 818 113 167 191 462 851 263 380 609 325 363 387 765 289 397 576 865 737 807 142 943 277 398 962 662 760 784 121 931 331 187 699 55 299 18 7 60 62 449 229 878 828 773 860 628 386 104 794 374 185 770 276 825 91 951 872 540 946 24 744 713 330 641 856 589 893 637 371 426 839 472 390 199 689 539 301 234 977 452 335 725 511 58 718 205 453 920 33 874 863 787 294 693 115 202 234 847 85 888 136 4 640 949 991 783 313 670 662 413 222 341 412 839 343 44 784 992 30 150 470 827 244 723 126 172 246 601 42 724 71 185 346 870 531 835 599 733 425 187 426 368 940 372 89 613 974 655 213 341 108 113 257 479 205 227 48 817 547 479 984 156 923 174 180 166 639 725 544 291 490 41 769 689 802 756 982 151 753 698 199 578 822 550 35 958 420 125 337 882 530 616 781 385 888 606 929 631 831 781 986 399 934 775 967 547 660 472 169 853 147 706 813 275 634 781 804 912 692 373 757 915 661 461 685 843 107 864 183 623 879 989 368 444 601 659 731 500 989 50 471 984 87 960 477 988 288 322 80 399 902 42 66 256 310 146 264 42 218 881 535 561 300 144 137 481 20 59 830 631 16 404 140 817 549 609 997 578 811 376 373 194 663 187 677 759 357 577 323 719 953 577 321 266 378 32 469 23 172 543 379 34 332 458 492 704 519 907 834 562 673 528 824 579 627 327 556 571 638 236 119 154 732 173 686 311 948 873 451 302 481 212 942 432 935 13 479 222 248 854 952 655 857 518 193 737 151 747 316 505 153 29 790 157 221 590 697 227 228 884 740 248 394 321 572 119 216 512 145 843 319 815 550 303 801 763 210 702 26 38 906 653 598 73 195 862 494 568 771 93 94 100 247 555 4 268 338 58 181 558 648 895 15 910 225 301 449 218 489 977 867 31 64 469 502 704 350 903 560 266 990 8 209 483 931 354 487 693 568 575 593 529 738 595 83 792 588 951 615 182 736 836 367 421 397 924 327 629 936 89 666 308 37 816 446 869 587 876 651 257 84 305 214 523 273 696 558 476 854 505 483 522 569 782 928 421 734 479 748 412 146 691 836 34 532 75 162 131 840 51 24 79 179 286 911 552 284 750 981 401 258 151 360 799 372 688 31 327 57 794 241 93 427 999 348 69 667 772 645 471 855 805 177 222 86 401 715 385 135 725 589 461 163 142 22 552 869 51 11 328 78 483 184 421 798 940 710 234 521 576 111 750 690 845 978 724 783 1000 551 746 472 447 619 807 444 835 889 208 909 767 329 96 77 957 983 253 96 628 416 736 431 476 12 976 369 770 600 223 564 727 922 316 358 219 242 93 762 281 644 977 700 669 259 957 393 677 255 695 917 15 50 158 581 876 682 369 649 309 995 94 873 497 47 114 418 611 996 189 980 422 72 886 243 5 512 884 573 440 965 911 5 349 128 857 878 300 559 699 63 678 959 120 76 421 251 846 745 845 800 639 189 14 735 698 461 704 120 478 994 833 491 527 65 630 317 201 664 554 721 936 533 342 493 515 456 670 206 20 45 860 626 105 999 405 843 565 164 990 951 504 283 494 756 497 635 325 920 364 796 298 326 531 628 238 389 798 510 264 657 118 938 928 32 912 134 488 439 77 118 32 875 816 772 723 67 457 407 184 448 968 509 823 474 535 681 894 168 670 424 137 51 925 272 208 795 765 143 507 803 346 773 662 759 950 865 661 945 815 504 96 720 452 919 479 815 326 897 718 537 59 871 612 157 493 430 718 799 548 611 891 104 807 903 432 520 256 724 407 763 895 567 566 881 190 93 463 701 234 539 327 75 875 816 719 54 216 570 66 40 541 655 597 178 606 669 336 103 148 845 664 274 988 396 450 722 245 904 289 354 654 364 378 527 77 27 86 751 297 992 765 553 310 870 268 370 372 523 701 758 305 665 602 616 152 363 141 74 488 716 877 59 93 55 542 484 574 713 37 315 482 770 615 438 702 488 158 203 176 112 529 820 789 961 962 73 252 106 184 462 269 837 220 670 936 761 29 526 399 786 368 924 677 99 456 739 59 506 230 876 31 298 827 6 975 864 38 36 973 109 746 932 242 417 557 541 211 186 39 643 252 596 485 19 654 347 258 842 300 585 51 399 3 334 293 687 629 702 417 428 716 844 981 810 830 557 172 797 224 401 932 730 509 92 112 460 886 160 68 957 855 868 335 306 870 958 702 963 542 457 552 198 732 536 16 927 231 174 372 606 714 138 141 345 623 525 412 44 1000 503 439 41 474 131 663 275 619 116 592 614 176 806 736 141 895 565 701 52 493 933 587 324 650 441 467 787 171 152 360 388 447 69 452 658 837 29 872 778 604 752 730 625 794 18 740 475 17 402 276 202 461 712 78 110 940 605 110 231 541 505 543 895 693 224 474 847 318 969 39 90 811 768 765 725 3 149 443 204 162 356 381 675 997 81 872 383 714 144 830 905 341 97 317 683 277 249 300 200 18 566 919 907 452 912 674 279 224 964 63 443 270 432 161 955 453 280 430 705 575 750 116 176 177 496 896 898 817 405 112 447 209 848 766 819 441 0 457 680 984 823 389 529 504 652 880 56 563 34 933 88 996 602 169 238 679 95 580 156 691 688 328 597 906 747 96 950 884 105 403 910 410 714 331 285 306 366 155 237 494 719 280 517 573 278 108 891 567 592 549 13 766 464 516 268 434 49 249 499 167 561 96 829 757 232 860 960 957 286 762 846 291 704 118 993 524 404 95 434 742 500 823 921 829 295 812 339 912 419 342 21 902 70 633 637 182 308 942 409 750 423 102 252 690 349 386 545 675 265 778 9 843 473 296 591 514 507 146 215 363 522 555 175 971 359 190 892 733 852 499 38 702 161 655 726 464 1 56 595 581 825 509 610 197 353 956 159 208 340 805 166 257 835 942 498 671 154 808 320 191 827 842 540 256 792 94 998 165 653 269 641 533 849 641 890 769 584 103 590 489 10 191 422 937 355 129 2 175 223 7 782 292 915 14 814 182 555 252 728 431 937 406 480 101 467 39 866 888 674 318 695 983 528 758 620 937 125 379 746 739 708 571 376 153
598 188 202 812 431 872 603 189 473 80 122 255 528 942 243 206 451 508 561 854 373 357 860 415 184 431 671 320 262 998 270 110 223 57 994 426 443 436 936 36 203 165 537 735 218 977 545 219 678 752 960 511 638 420 802 427 258 738 531 79 208 951 137 744 187 849 889 812 376 303 670 76 993 684 301 621 647 486 67 805 635 765 838 165 53 458 909 890 438 552 54 538 989 384 698 367 519 584 130 797 615 811 669 554 215 121 121 806 684 998 549 90 780 968 31 395 147 730 961 988 809 62 436 836 928 152 525 329 982 835 913 775 140 432 964 31 353 760 508 827 428 346 859 1 805 45 265 371 584 706 229 606 351 705 593 185 82 537 970 404 582 391 392 116 370 190 182 142 659 917 852 703 863 787 738 393 871 176 179 943 779 860 651 335 922 596 78 609 142 690 956 878 626 528 888 270 419 606 350 409 334 822 114 381 877 105 152 760 71 799 337 427 368 559 113 206 134 333 72 161 702 341 919 111 621 666 63 873 23 240 969 68 97 974 209 390 224 516 945 765 34 374 253 872 658 790 284 281 783 815 424 369 853 321 495 893 123 347 664 447 590 116 46 271 562 546 619 286 514 901 997 965 85 825 88 833 571 175 914 511 196 392 238 541 643 127 636 734 834 941 656 43 856 93 232 751 173 903 887 471 11 45 442 952 427 845 854 897 126 620 745 798 567 228 314 560 825 904 191 937 339 751 849 366 485 161 355 709 459 793 444 732 589 716 150 989 500 662 91 562 739 166 483 797 59 719 309 659 395 996 206 52 437 597 172 387 96 465 475 68 535 300 39 854 904 738 276 440 777 305 304 687 776 587 295 978 735 783 746 905 973 228 499 342 911 690 948 86 596 590 832 702 347 454 732 713 86 232 329 242 729 234 763 314 440 198 393 955 869 750 324 30 862 824 998 957 657 708 10 735 446 737 325 335 133 459 934 135 305 478 454 520 868 269 559 53 749 406 833 80 248 99 987 978 507 65 532 288 269 671 293 811 145 113 734 863 401 118 299 107 342 869 310 34 388 160 98 219 156 909 111 878 344 736 517 489 968 599 858 485 486 911 127 739 268 24 893 851 640 325 323 286 935 470 971 844 569 471 283 744 335 618 701 941 287 492 576 589 727 723 372 363 213 153 606 674 990 525 851 355 33 797 366 844 610 993 923 55 389 678 835 820 949 414 563 354 241 426 456 65 724 925 884 593 886 498 721 370 818 250 245 69 926 977 815 543 819 718 374 313 151 442 773 530 645 961 237 228 192 823 461 832 469 941 617 188 644 638 407 502 80 23 933 1000 420 822 391 609 662 342 170 991 741 287 831 430 813 837 694 130 406 551 521 227 21 429 37 91 703 697 211 16 24 227 32 617 510 984 462 301 199 162 680 89 691 90 266 250 937 809 816 538 688 952 527 997 841 693 683 109 186 241 758 355 781 321 552 848 346 269 464 862 210 49 221 293 743 471 465 247 682 511 48 267 742 228 390 753 227 396 197 737 136 905 226 18 708 440 555 410 417 945 260 438 398 677 367 66 62 203 365 841 412 758 748 211 477 202 87 497 263 453 1 796 466 558 595 694 384 505 36 351 321 383 104 679 895 62 132 726 489 738 892 379 976 471 845 937 387 237 737 928 254 262 139 774 905 676 259 987 294 708 794 213 189 662 220 708 942 733 827 935 163 537 715 821 876 258 770 467 580 545 315 904 445 490 312 364 66 368 357 538 604 554 472 354 231 232 700 400 190 265 69 596 901 972 796 76 180 217 278 103 679 508 164 172 564 967 625 814 168 319 836 975 249 332 422 878 689 83 668 37 379 780 995 228 194 296 649 274 302 835 41 21 707 682 807 454 77 31 382 105 430 741 125 332 44 729 484 269 28 715 940 373 267 301 646 236 847 921 771 489 290 249 404 778 414 16 188 881 653 227 89 749 449 783 76 539 455 874 377 200 205 189 403 771 421 374 518 149 690 676 804 979 848 692 252 430 616 601 275 559 959 690 747 695 979 640 927 911 506 689 169 780 106 269 706 338 160 96 478 523 723 589 574 555 408 556 474 846 808 347 810 819 663 733 736 127 850 846 409 131 154 780 837 344 725 151 18 643 396 737 822 894 992 913 458 428 112 369 298 41 471 977 798 191 143 61 875 891 551 29 360 584 385 526 166 26 434 345 932 906 16 780 425 756 731 412 273 888 326 245 801 830 991 201 93 493 811 850 944 321 613 666 824 497 255 573 225 825 433 110 823 49 176 207 891 891 704 747 75 666 282 31 306 843 361 463 631 273 954 341 30 631 879 256 124 258 92 884 331 668 844 348 634 739 349 261 941 819 460 394 45 980 540 480 692 695 105 407 826 661 605 366 264 269 857 733 58 411 661 946 73 289 468 614 271 697 846 790 881 585 338 278 803 552 677 449 356 920 61 998 251 835 322 414 726 113 797 525 43 217 759 176 963 542 138 161 452 759 921 849 695 52 116 323 710 209 520 786 730 588 842 265 550 813 906 853 426 33 629 501 476 645 496 374 633 265 787 98 297 79 171 664 522 603 497 110 183 738 511 971 95 339 637 179 503 631 929 659 239 156 51 168 981 762 320 293 916 27 585 909 588 827 547 570 790 699 744 651 950 830 311 486 814 563 479 410 533 163 553 546 900 608 288 108 201 386 358 677 20 432 714 678 524 919 870 9 648 5 261 311 985 125 791 650 896 113 977 297 608 179 236 65 167 932 894 541 68 200 352 231 341 712 148 419 568 988 222 957 383 533 402 343 943 228 983 456 996 998 411 654 958 945 6 554 214 678 697 312 757 198 705 51 8 720 400 448 577 205 565 559 752 915 2 422 131 845 775 777 291 886 256 509 740 201 101 989 898 597 609 424 966 240 146 338 599 176 42 680 250 340 542 6 618 588 672 257 79 393 957 124 216 185 600 51 415 756 333 401 728 928 308 51 864 126 765 805 0 702 102 729 620 420 399 476 52 289 650 389 285 612 38 396 516 637 174 123 756 782 65 400 280 100 601 749 244 492 931 531 480 720 56 719 246 264 47 361 493 134 793 630 60 897 784 487 750 841 908 226 90 801 560 899 375 512 865 851 788 173 453 750 806 885 716 727 587 322 529 949 115 363 17 441 4 793 861 631 57 523 718 678 883 806 523 81 292 947 526 480 234 619 988 485 296 452 55 461 328 436 782 729 103 342 974 146 953 375 155 852 108 850 447 649 544 338 594 763 642 220 681 283 630 448 423 410 513 691 319 542 200 193 986 238 340 294 556 182 674 461 432 767 673 380 872 146 481 877 204 706 64 744 109 414 26 991 27 204 281 79 611 486 557 604 546 468 110 656 955 922 207 695 925 175 570 456 918 52 235 228 162 687 795 198 336 614 13 978 159 237 313 225 74 633 318 886 228 491 965 420 676 385 70 958 439 662 14 11 766 204 874 231 363 177 49 390 343 185 947 700 938 749 50 415 277 61 607 875 378 44 317 104 711 856 792 637 81 605 902 630 712 950 161 730 753 321 457 668 774 578 3 487 279 884 622 502 178 541 470 638 490 775 129 667 581 300 193 847 769 571 534 437 652 640 628 944 951 304 19 937 515 958 354 678 772 451 978 173 829 6 369 287 554 670 667 659 897 361 880 950 272 617 612 537 666 268 144 402 693 366 22 553 873 434 362 492 303 594 855 804 686 165 907 131 972 711 257 734 35 316 720 69 416 119 558 686 153 297 952 612 930 811 675 629 579 209 410 810 541 234 381 192 899 846 467 643 94 869 195 243 867 402 717 694 332 527 946 580 539 593 597 599 843 865 655 209 575 225 755 764 289 779 441 680 12 190 25 818 100 135 429 961 572 838 578 739 175 328 242 841 602 267 967 790 768 216 799 894 586 431 135 156 786 422 247 178 463 609 509 762 627 862 119 382 505 21 696 664 592 131 286 732 821 58 5 21 812 256 316 553 789 909 502 708 984 348 566 549 504 124 761 303 117 547 345 336 751 212 386 902 501 513 654 931 217 395 394 204 543 721 882 1000 185 154 536 687 912 820 198 456 639 562 128 410 828 830 219 255 165 720 512 864 29 722 405 909 660 739 962 623 450 917 413 339 491 561 878 399 890 992 614 584 212 481 840 926 591 167 623 528 330 660 632 169 15 926 767 424 975 197 778 304 482 827 300 480 530 839 141 911 903 887 573 373 817 62 980 333 939 751 7 226 917 317 624 595 274 231 719 626 494 31 920 514 230 701 107 605 397 49 9 113 435 931 733 853 380 644 583 58 418 142 118 59 157 936 764 128 177 268 641 563 800 388 762 64 866 122 548 625 885 563 924 656 820 227 158 942 488 56 785 984 448 661 364 59 722 74 99 348 754 158 307 945 699 306 240 107 498 388 40 850 709 9 910 183 359 377 120 439 999 39 538 305 492 181 687 863 348 718 181 472 713 782 83 721 760 69 149 6 665 970 84 935 915 792 839 319 487 173 371 479 830 573 233 295 327 950 685 30
338 649 468 967 593 923 698 451 97 673 499 828 616 469 531 734 807 709 223 564 683 991 504 11 176 814 748 413 913 800 80 567 28 128 210 244 350 152 746 126 324 387 866 935 714 847 425 990 217 500 234 48 766 936 46 899 775 216 939 190 403 716 11 80 636 264 313 913 397 891 33 775 694 535 574 570 174 30 656 461 702 385 645 29 522 224 443 589 282 486 305 92 1 67 709 919 252 452 359 329 753 150 533 661 345 931 841 679 388 812 973 34 32 769 904 150 571 8 595 663 780 478 719 97 810 60 118 731 295 938 457 790 594 41 958 247 277 554 491 401 678 489 505 83 725 409 249 957 323 80 937 1000 773 259 475 776 398 73 233 243 869 357 501 538 132 45 802 451 112 416 971 106 196 390 187 279 194 685 47 789 569 257 853 135 339 578 601 252 689 898 588 125 816 506 85 384 396 794 859 743 952 347 567 773 890 91 126 789 986 521 837 568 260 988 684 721 251 136 23 119 341 663 67 328 863 990 320 587 193 984 74 699 57 271 809 396 471 769 311 866 570 418 995 90 3 456 183 942 116 953 835 3 857 946 347 633 700 550 661 917 319 184 294 805 298 304 262 178 744 664 736 813 248 357 565 403 131 383 605 332 424 57 729 19 685 481 453 400 898 69 243 841 708 787 828 779 378 67 832 121 615 576 758 838 635 950 609 752 486 136 138 345 625 438 564 793 283 343 45 531 769 633 476 153 924 305 875 619 379 429 634 652 332 771 733 337 506 633 492 73 582 589 34 540 511 68 247 25 790 163 326 185 826 429 159 831 550 363 51 868 742 889 701 565 344 569 27 351 544 171 536 315 858 709 682 308 451 934 525 20 831 630 399 720 943 846 343 959 521 872 401 302 48 349 290 302 604 489 870 540 211 329 513 135 881 226 128 118 479 858 296 277 274 721 220 46 922 386 557 786 448 883 137 493 208 549 312 163 36 782 590 969 989 199 906 120 724 212 119 226 963 877 833 46 141 827 620 922 239 331 537 899 843 338 822 561 696 365 630 54 788 462 371 810 20 473 579 528 650 915 985 870 944 697 219 931 139 310 874 507 553 503 15 213 626 119 400 552 365 162 333 649 353 580 581 896 639 901 512 194 996 664 267 712 782 246 812 149 10 458 813 455 108 451 240 866 490 554 895 305 638 600 83 766 113 694 871 55 589 278 693 969 276 99 759 751 940 85 663 959 172 375 957 212 628 170 827 565 691 763 309 714 275 332 660 185 9 774 646 816 41 336 896 262 962 573 889 738 16 805 561 675 39 327 415 825 674 818 949 279 597 796 495 466 111 251 935 148 88 677 445 464 264 930 732 429 496 110 182 614 761 89 956 484 195 160 19 77 852 934 37 12 647 796 266 950 413 216 235 928 418 514 967 93 206 766 65 439 755 479 99 667 931 807 120 77 749 405 563 734 829 156 750 255 435 636 538 695 421 177 600 874 382 30 302 775 423 682 322 864 14 224 936 31 673 410 8 960 315 77 643 251 500 591 467 65 384 77 762 914 718 322 888 579 920 354 13 100 416 810 765 866 215 403 300 928 292 816 158 511 394 545 706 17 142 365 975 765 543 415 52 405 619 407 129 93 951 406 62 946 722 946 825 679 618 790 287 813 164 884 578 357 914 329 154 784 21 89 560 885 336 802 847 31 474 189 188 284 349 523 153 496 494 48 342 633 334 684 381 349 212 587 806 605 715 823 465 342 186 720 704 581 427 727 351 143 146 872 56 305 629 33 438 564 152 983 255 325 932 403 976 725 614 545 314 905 84 210 24 930 289 128 450 510 328 423 245 628 516 917 796 720 404 481 227 877 259 604 125 747 739 670 954 837 69 588 842 555 692 2 528 202 75 91 997 156 22 51 873 851 321 705 611 218 980 635 98 529 127 651 964 510 568 156 507 539 631 248 470 6 891 762 150 404 787 40 17 304 856 545 955 875 792 519 670 3 389 24 723 543 651 817 903 153 364 261 460 429 946 816 959 925 772 224 720 487 93 65 666 581 547 436 938 211 517 933 532 276 644 344 414 133 603 403 412 783 880 171 355 282 82 835 26 833 887 542 429 314 876 549 610 774 190 115 238 601 483 823 31 113 902 331 377 282 606 661 54 458 884 430 804 736 990 435 624 535 29 683 972 235 637 614 961 597 181 992 654 939 473 513 77 571 481 523 652 125 926 396 703 963 850 438 894 183 572 870 576 807 100 505 552 592 907 459 184 276 426 354 213 393 410 32 60 629 711 967 331 459 117 595 599 519 900 820 529 3 556 288 304 404 540 848 854 137 64 23 830 919 12 434 101 297 707 873 185 963 352 345 909 451 163 616 433 119 148 704 299 101 258 222 348 562 417 697 676 683 489 446 509 431 716 736 89 968 983 471 883 925 133 952 728 228 161 55 250 214 419 452 518 858 795 124 369 26 839 355 310 333 360 70 63 967 459 126 710 758 969 144 254 511 484 334 797 285 851 117 395 926 991 134 608 65 386 143 358 287 721 712 669 901 436 202 463 610 431 843 811 258 145 55 271 540 53 602 5 707 58 141 502 898 778 616 87 545 454 338 370 99 546 623 428 915 214 168 30 210 106 137 242 505 76 962 925 837 230 253 308 317 968 389 291 629 882 915 868 479 527 724 648 954 285 667 627 180 458 91 930 953 993 431 754 930 279 413 848 141 482 848 405 323 905 233 860 328 562 638 455 219 885 487 779 892 598 394 879 711 915 233 149 723 585 781 297 956 999 380 617 847 776 556 143 689 165 846 908 87 987 35 713 307 849 681 587 326 368 829 171 3 122 269 799 161 107 958 218 685 783 28 745 77 222 160 147 360 286 399 530 579 269 897 485 357 941 911 411 770 735 854 757 78 514 453 592 143 621 241 846 588 390 570 114 914 340 285 66 189 554 314 671 608 456 122 497 56 79 515 764 753 0 812 466 966 781 93 808 646 177 342 945 167 665 625 977 921 437 52 244 982 994 659 820 368 203 590 135 58 819 236 493 935 281 168 659 378 948 664 72 353 488 662 865 797 303 343 508 899 974 597 169 139 549 599 50 797 919 173 687 907 124 166 265 382 202 834 688 177 90 917 555 570 803 218 447 299 679 448 268 547 59 89 878 25 256 353 794 946 817 343 577 408 950 533 330 808 6 764 686 177 602 751 70 213 541 578 81 578 92 536 510 676 40 568 134 96 515 96 44 905 760 271 934 527 166 525 110 328 910 844 899 337 893 370 727 900 677 670 430 814 815 260 452 392 814 290 867 990 655 590 167 765 71 387 168 248 346 44 241 97 91 797 472 598 539 412 752 856 731 216 705 128 519 840 261 458 306 377 327 49 257 656 767 313 768 84 209 89 918 557 4 748 738 894 200 304 94 552 741 37 786 879 892 332 642 945 982 524 791 325 862 504 325 796 204 534 785 939 855 553 140 389 228 78 912 952 923 213 680 660 86 189 845 124 622 442 992 628 199 433 747 486 2 73 526 397 520 624 591 944 229 973 18 161 477 327 440 948 272 348 216 44 861 67 366 584 232 928 653 884 354 427 307 884 805 266 383 592 801 392 357 28 446 557 293 125 42 642 632 657 699 450 123 275 998 617 933 394 613 133 385 223 877 381 406 17 422 675 988 626 734 370 487 576 408 263 78 758 329 259 558 777 407 880 834 264 726 233 130 709 838 15 662 169 201 433 763 588 658 130 253 118 534 424 583 939 393 841 478 528 464 723 777 820 225 474 231 342 575 615 273 735 224 61 189 742 737 665 432 767 105 62 362 898 503 500 623 887 978 98 301 967 160 653 205 994 55 519 61 641 444 836 771 858 278 821 823 707 402 201 981 385 641 419 280 739 640 345 697 507 156 880 374 145 901 540 970 613 633 175 612 39 376 411 770 902 667 70 375 44 798 611 886 83 942 787 191 955 356 953 921 169 844 890 953 841 441 481 690 283 774 592 144 188 363 551 73 972 947 661 751 518 818 921 743 942 246 850 675 849 840 119 965 569 25 375 104 108 175 888 38 847 584 807 270 684 836 394 197 980 469 947 672 830 420 734 730 595 928 519 179 376 551 190 151 955 95 677 335 119 136 243 316 488 498 524 916 643 657 223 695 910 897 756 318 991 392 612 596 593 573 929 824 653 821 455 548 200 442 330 664 30 237 757 263 807 178 613 236 503 929 808 681 723 317 433 566 791 911 469 180 809 109 7 121 821 649 750 927 688 192 517 102 702 68 183 984 589 198 400 756 916 559 783 717 732 49 118 207 314 668 261 439 508 157 902 586 212 96 228 115 812 35 332 740 787 221 237 373 433 387 397 800 14 966 175 226 641 367 451 7 92 461 222 542 338 103 389 545 286 462 61 523 108 391 975 162 426 580 865 43 957 409 121 361 329 712 883 535 611 155 462 524 106 979 249 872 132 607 876 480 880 372 491 284 577 960 290 288 54 917 229 380 905 789 259 337 947 170 533 784 194 434 686 173 129 864 683 449 922 793 719
151 55 895 984 859 875 746 518 5 54 420 708 464 501 1 290 445 40 287 360 449 606 637 137 311 412 324 13 539 196 871 606 462 598 621 703 985 579 776 592 529 436 434 905 629 466 401 747 761 556 57 110 228 136 901 902 196 209 792 177 647 668 295 936 921 260 618 954 904 186 882 719 527 238 242 774 448 961 133 727 92 499 340 169 23 497 34 243 808 411 490 995 372 938 973 651 601 755 76 844 345 127 784 386 65 768 971 981 11 466 513 642 944 339 442 277 675 169 98 86 443 752 411 148 501 334 188 532 681 617 751 160 503 812 10 654 184 847 724 265 876 221 741 580 37 384 597 747 881 592 690 599 755 84 233 488 327 952 423 876 406 953 725 103 940 440 263 155 94 295 569 845 499 283 680 394 622 94 430 710 217 840 468 691 700 115 66 744 954 874 303 192 842 866 688 909 283 781 613 286 774 221 722 931 148 476 204 357 45 978 402 25 880 352 649 426 672 890 360 464 182 955 657 454 932 654 948 555 624 427 431 7 55 556 855 805 208 714 140 201 579 920 566 710 643 401 850 49 943 750 912 305 321 741 236 6 223 347 486 957 248 650 371 996 215 259 410 830 392 476 39 798 958 316 357 855 293 412 105 351 384 162 393 591 364 311 980 638 782 716 785 957 33 851 720 76 981 36 107 305 836 354 611 954 85 364 290 728 612 921 363 291 959 468 759 59 206 802 446 668 658 40 754 397 64 486 743 908 514 141 717 943 187 967 960 484 214 84 791 866 164 352 547 892 846 103 366 832 683 448 362 942 163 281 790 528 797 699 289 756 869 803 899 668 377 681 992 137 670 880 866 113 740 643 977 742 155 41 58 906 50 895 166 996 554 205 256 264 80 317 260 953 77 824 444 258 447 457 203 169 171 621 247 373 757 49 857 314 804 150 845 457 470 113 9 356 687 328 17 552 387 706 413 763 18 627 326 996 735 185 108 771 733 951 149 651 404 955 453 54 322 427 522 817 48 350 498 628 454 614 292 819 747 235 403 32 95 872 834 699 519 944 31 507 106 795 668 541 851 770 778 808 297 51 415 757 827 279 435 843 419 444 949 730 967 305 771 495 653 915 704 515 969 855 122 114 829 885 461 389 407 254 847 279 719 507 356 270 52 324 953 503 211 255 900 433 479 965 426 965 88 304 389 14 702 486 813 309 199 169 793 541 478 615 964 496 450 841 374 527 73 238 428 335 574 107 210 178 810 806 862 441 902 165 138 47 395 711 565 788 777 741 60 297 934 174 460 572 693 759 483 699 142 581 487 866 99 164 831 910 185 734 696 595 471 597 699 431 373 920 355 27 874 741 13 498 903 588 843 815 926 948 20 21 988 346 540 21 703 280 269 530 465 180 770 616 655 669 556 850 101 740 467 579 673 517 788 51 398 313 920 241 100 251 662 286 590 429 800 895 370 729 312 543 939 906 125 815 598 938 868 106 72 362 852 538 385 26 806 654 835 126 898 569 665 193 310 601 266 550 805 767 96 526 252 920 654 584 205 918 707 376 711 993 812 779 174 205 224 56 261 479 521 259 178 779 270 450 134 705 169 279 941 612 198 179 708 176 758 29 923 317 400 988 617 986 927 736 938 492 2 308 891 864 161 440 229 697 910 916 906 280 587 976 993 379 147 35 633 776 124 796 47 328 275 762 816 416 952 497 117 405 642 626 769 762 222 518 999 182 232 17 495 25 545 432 284 875 933 188 320 891 505 236 139 448 190 190 848 989 300 910 832 159 957 295 659 185 150 134 839 3 802 888 221 86 532 698 623 860 288 562 314 253 368 982 504 282 520 926 588 907 801 727 349 751 84 223 897 192 820 112 875 254 736 868 86 402 365 356 523 786 476 321 732 710 894 706 291 797 160 645 343 309 715 95 517 350 798 287 510 439 49 637 59 149 418 225 956 535 709 296 81 750 43 879 170 899 56 73 158 631 951 865 773 198 987 860 458 328 308 947 257 499 157 412 705 846 947 462 890 32 82 191 104 236 111 999 457 261 323 836 36 399 546 181 35 680 380 208 307 133 764 344 239 294 768 32 264 937 710 973 677 231 333 936 886 413 350 550 6 599 218 770 689 28 115 686 507 325 645 923 766 346 965 234 438 338 455 479 811 195 698 955 399 495 516 228 551 973 570 128 306 107 226 580 714 636 472 689 7 536 286 605 481 168 361 966 608 305 192 635 578 460 245 573 304 458 878 52 905 509 70 507 179 932 417 276 433 189 639 465 721 627 763 311 220 707 332 976 89 622 607 460 4 433 929 448 872 59 564 785 83 2 113 785 692 756 712 632 78 494 568 549 90 834 917 905 268 587 543 885 485 364 634 506 492 73 74 239 628 252 91 162 602 10 877 953 795 686 625 891 691 397 172 216 0 734 887 629 132 606 737 849 515 789 254 543 825 787 781 576 830 840 301 344 512 253 508 799 429 213 325 531 822 297 794 430 884 946 765 954 191 610 427 905 54 932 864 2 762 453 165 743 16 929 369 148 571 753 424 774 38 378 911 987 167 481 552 804 888 761 299 873 346 495 378 417 277 507 893 804 596 534 991 904 258 233 259 446 632 596 63 28 93 433 141 370 968 450 316 767 24 980 833 626 667 426 780 614 817 620 482 670 294 316 459 752 509 36 437 798 131 885 518 157 841 756 475 897 159 620 738 916 606 31 338 318 796 330 815 964 686 298 946 15 783 414 274 124 593 892 656 382 137 706 865 310 541 749 354 616 961 461 272 734 14 996 207 366 120 86 892 792 728 24 975 538 928 161 931 703 253 595 726 990 250 90 296 834 557 998 119 536 225 739 609 18 62 13 787 49 71 523 466 174 416 89 549 757 538 446 488 535 422 211 640 862 3 979 909 279 500 364 489 993 135 758 581 772 227 182 152 458 318 497 819 227 669 613 651 42 201 609 116 48 87 688 189 6 279 876 367 945 962 271 317 884 907 378 262 34 678 536 328 359 803 127 202 708 15 81 996 25 276 139 502 798 231 900 379 664 694 715 615 85 666 2 858 17 26 712 136 567 603 389 739 897 382 193 883 804 550 399 936 235 924 832 914 205 572 528 230 859 27 879 194 239 854 320 885 497 767 741 68 713 799 458 955 266 383 240 756 680 22 80 760 848 592 816 950 204 744 521 40 153 984 526 347 699 97 796 823 349 25 992 585 507 412 335 826 536 255 138 531 829 440 368 352 152 589 690 249 133 29 872 706 801 749 823 605 174 351 7 870 340 716 279 197 882 110 976 496 262 246 484 614 575 889 146 838 508 824 802 456 333 555 767 329 765 558 888 28 988 130 565 344 96 216 713 331 595 53 230 648 531 177 254 282 931 998 703 752 461 452 370 143 946 348 962 511 780 129 257 493 251 330 895 995 592 676 157 309 346 162 86 390 401 734 934 650 61 582 930 186 19 243 77 908 471 913 2 491 831 473 342 145 38 146 633 298 990 102 680 153 380 285 360 583 710 631 515 375 66 742 805 745 47 563 452 388 864 809 123 271 735 469 647 497 834 525 645 561 665 861 490 989 77 856 328 168 29 8 458 180 999 536 404 697 89 336 677 436 403 935 182 240 916 265 299 32 468 534 501 604 755 873 129 979 385 244 975 128 893 319 523 397 167 731 768 620 97 409 574 535 748 695 527 251 303 396 199 235 71 42 820 860 12 748 171 524 750 51 281 533 223 786 236 974 647 341 213 679 912 916 381 729 447 213 511 635 361 718 315 30 705 21 533 713 52 494 95 278 631 818 432 114 243 919 236 982 124 386 243 867 367 69 826 660 474 477 17 408 840 636 620 682 438 526 329 195 788 591 932 730 873 530 511 19 683 644 681 837 10 638 880 181 294 480 330 594 279 685 953 619 335 567 578 966 963 610 668 67 372 674 808 599 289 463 408 421 462 315 897 863 654 664 507 994 302 335 812 723 141 750 351 616 614 972 370 425 436 577 39 238 197 506 416 727 851 641 501 474 156 484 115 267 493 451 177 807 942 219 743 630 567 281 239 358 645 849 956 44 221 334 446 978 639 821 829 537 260 753 889 573 360 844 334 41 738 432 819 121 32 684 961 562 65 156 604 627 781 840 269 814 963 976 82 441 507 915 253 828 344 963 926 61 792 212 872 241 930 144 997 779 149 127 809 942 649 986 199 646 742 112 277 109 339 879 295 528 986 381 341 595 531 353 415 175 221 663 711 126 754 970 792 930 67 661 677 234 715 176 531 183 544 209 418 173 200 237 927 652 635 376 300 925 27 339 383 439 17 576 19 559 583 342 847 560 941 394 268 359 908 772 299 586 597 937 634 273 457 313 244 626 768 600 226 983 571 391 984 671 771 553 289 922 196 200 997 305 139 405 44 580 671 544 506 853 28 997 828 945 408 414 489 75 48 337 732 123 480 46 861 918 476 701 560 775 614 103 852 789 676 575 36 118 106 542 681 193 327 990 734 79 410 584 841 896 405 302 425 12 799 154 143 548 996 280 806
17 962 680 118 202 514 483 481 694 288 339 459 965 333 143 534 23 525 647 365 169 110 460 527 389 181 301 850 845 69 849 635 87 125 946 503 769 229 410 708 763 791 264 459 278 672 130 884 167 324 620 497 622 925 558 373 154 332 248 624 523 341 310 540 889 938 798 216 300 526 756 897 658 275 65 531 873 135 778 958 657 213 755 46 257 466 846 729 980 435 705 851 258 47 225 176 522 614 189 732 422 613 417 456 948 544 349 758 543 691 604 66 19 146 18 744 192 869 275 131 133 214 721 294 129 866 282 318 957 854 475 70 32 914 958 144 545 675 205 6 630 933 479 335 765 282 433 312 406 31 906 600 792 793 534 332 510 287 528 156 316 815 126 200 943 967 203 862 241 929 686 310 893 502 215 467 921 432 132 858 710 248 768 415 407 384 471 351 784 551 821 688 664 436 570 637 75 443 21 617 565 285 550 137 975 85 436 621 399 50 188 256 839 377 956 230 561 320 144 321 98 545 117 713 938 546 693 975 654 735 699 320 394 477 446 839 952 635 367 460 114 482 131 804 814 978 749 204 290 502 386 701 573 791 601 454 325 831 465 696 22 219 173 105 714 84 464 789 501 297 844 597 825 359 140 242 514 556 934 760 904 7 931 806 403 833 247 917 276 125 648 483 578 105 691 667 499 192 374 773 244 495 736 799 521 244 911 730 151 200 539 15 671 382 459 549 297 224 385 365 321 562 211 499 851 992 598 356 729 141 560 617 582 93 740 145 606 711 324 216 668 541 452 353 486 864 242 711 200 315 509 827 329 427 712 787 887 450 737 746 237 791 751 220 495 973 466 338 351 642 254 359 989 237 57 100 824 329 641 212 832 444 670 463 969 235 33 611 429 206 354 501 454 11 894 472 146 95 566 551 663 4 456 944 646 639 416 422 992 911 15 143 319 842 233 191 613 983 531 432 602 621 83 362 294 294 174 88 810 515 536 296 153 376 883 415 709 629 269 846 516 229 219 556 632 167 776 538 795 997 912 155 311 623 807 833 84 963 313 102 381 729 897 450 865 260 569 830 750 822 38 723 330 273 959 52 175 196 574 318 877 623 137 96 443 894 218 879 898 56 267 709 4 155 838 525 788 19 230 591 731 156 752 866 773 350 829 82 782 711 480 345 874 219 968 848 554 473 720 435 253 753 780 150 71 240 850 558 450 137 541 493 76 791 37 883 328 449 512 968 135 426 591 298 903 830 636 678 94 529 607 924 963 674 67 958 724 842 678 925 424 469 735 658 983 511 81 580 949 887 858 34 162 486 404 336 985 67 176 493 53 695 754 944 208 872 633 918 271 592 107 999 567 673 738 513 867 893 102 211 505 884 557 457 608 387 400 577 217 608 866 199 477 755 1 134 183 751 468 289 40 844 27 780 448 835 370 124 864 921 120 951 163 125 496 983 661 354 662 883 463 392 650 319 36 822 0 388 336 588 197 944 652 669 777 521 577 687 398 111 80 188 571 286 719 878 335 537 802 586 69 869 498 585 145 910 869 351 635 481 91 356 722 848 960 677 927 670 2 657 809 626 546 590 615 144 109 443 128 967 988 988 39 878 684 686 840 849 827 552 63 43 786 922 478 2 594 963 204 201 986 351 112 50 529 608 469 426 899 794 164 629 462 114 387 724 50 381 299 672 562 137 229 176 198 636 760 512 255 824 758 8 508 91 892 511 715 610 73 554 900 238 953 277 106 923 489 182 368 265 439 303 10 723 857 72 166 710 366 446 206 853 564 34 149 316 179 70 379 614 442 97 544 852 161 65 835 792 239 785 234 879 973 192 413 302 998 384 868 68 746 709 863 682 376 613 675 30 447 624 493 354 744 947 453 689 304 860 284 674 8 389 823 661 659 309 918 858 971 128 994 547 548 441 759 600 771 127 910 820 484 8 533 353 830 279 246 625 649 473 559 312 220 640 520 805 35 954 245 561 158 45 584 271 48 451 837 295 287 800 12 996 222 760 372 153 340 373 125 89 655 786 585 708 700 633 58 262 842 441 690 170 685 846 639 581 695 487 86 648 382 670 730 586 928 35 872 853 181 2 854 357 587 729 794 318 978 726 805 386 665 291 440 286 801 858 350 514 409 510 259 907 841 863 870 162 683 548 997 980 503 900 383 369 775 201 979 614 347 685 551 864 492 988 711 198 320 543 677 370 195 820 201 864 552 850 141 2 177 476 45 534 34 59 305 99 415 781 96 765 43 573 85 210 5 382 826 114 742 844 221 209 813 506 359 657 739 470 542 253 134 831 944 21 774 13 818 838 182 6 295 476 836 221 936 695 848 932 631 730 637 159 441 747 796 820 371 278 610 256 307 912 884 374 280 641 790 209 187 968 787 984 586 642 656 115 831 985 929 344 708 95 761 431 61 670 356 731 616 559 348 583 815 159 667 477 800 946 152 228 808 876 358 485 118 321 431 277 331 663 855 316 401 882 913 401 692 710 355 179 148 100 925 930 223 568 476 654 42 345 653 358 306 511 286 72 494 377 472 699 923 139 209 948 673 107 322 102 54 224 914 237 681 39 482 231 344 854 212 451 138 246 982 325 291 374 172 946 589 131 504 906 728 356 127 761 250 755 816 138 88 607 432 300 762 63 303 742 190 494 947 495 317 235 64 63 26 253 666 927 812 366 263 905 940 269 806 134 964 98 333 462 390 289 580 363 393 46 332 331 581 956 260 604 150 510 485 259 470 432 535 561 418 804 405 630 308 858 256 86 458 784 819 750 852 633 56 885 799 523 634 926 862 678 991 709 599 897 70 432 196 589 645 643 547 77 922 553 314 129 619 155 62 462 77 394 103 445 974 235 226 143 804 950 402 247 170 732 625 349 919 875 326 375 563 214 438 745 941 623 698 613 789 720 764 77 123 505 279 457 362 152 474 283 52 536 377 804 396 221 937 353 822 628 44 972 519 86 302 33 92 103 524 124 231 398 364 501 60 455 996 314 954 935 682 280 72 852 41 889 445 296 55 383 895 56 457 855 488 125 473 54 272 32 901 753 318 513 890 559 967 822 373 331 966 715 820 485 342 63 430 276 171 898 920 694 817 248 444 389 741 341 449 559 207 712 159 690 7 956 672 594 933 713 165 113 556 597 726 307 772 849 455 952 157 812 79 936 375 568 25 867 706 442 334 38 861 677 716 826 378 456 156 984 590 41 365 441 537 272 491 27 285 615 783 338 701 248 593 757 31 775 99 837 628 421 268 275 363 918 990 527 766 872 59 866 908 60 11 504 315 39 623 893 467 713 540 174 323 554 293 789 273 796 643 616 688 888 337 279 955 138 105 805 24 567 28 6 995 784 532 938 361 956 924 186 603 565 20 706 902 300 886 1 82 318 236 327 811 144 249 481 184 455 713 263 618 782 538 567 617 971 266 475 702 914 727 522 353 433 753 553 674 641 369 345 289 187 770 49 136 325 95 475 596 619 595 268 843 26 360 37 89 277 875 360 235 611 962 821 676 323 945 632 696 810 345 774 68 537 624 648 779 883 30 108 16 518 490 839 119 123 160 951 747 147 238 437 942 530 856 13 930 915 611 652 981 602 90 560 951 463 51 779 357 603 745 918 511 613 803 924 507 149 252 231 518 700 833 743 384 961 392 650 434 847 592 664 909 709 110 840 977 332 785 308 481 641 78 210 451 567 703 913 697 954 124 157 327 247 346 371 420 811 732 75 627 669 679 194 660 155 878 766 265 893 292 25 6 744 993 678 651 171 723 714 757 765 312 682 199 779 46 204 111 66 108 123 932 308 97 134 191 601 194 643 213 482 435 526 185 536 575 901 388 998 186 178 426 480 876 294 66 453 240 952 227 825 506 952 104 650 47 385 640 816 497 424 180 456 970 888 296 54 669 350 116 144 526 952 860 846 283 953 588 812 178 179 13 722 621 485 687 974 29 751 725 834 251 76 614 399 281 818 274 907 853 953 999 232 880 215 916 592 600 829 767 118 527 657 891 280 834 584 576 494 950 340 500 891 828 769 733 645 139 163 343 922 847 705 972 218 689 891 961 666 243 785 513 419 626 383 419 37 638 956 113 553 100 453 397 157 461 926 122 833 781 165 288 293 597 844 49 671 14 194 987 223 93 934 262 721 487 625 605 923 338 215 395 381 791 231 583 787 907 277 935 112 793 375 101 200 155 428 147 669 871 80 642 391 629 13 421 726 423 964 555 6 3 571 411 673 515 949 984 486 228 702 976 570 579 291 216 396 572 688 391 897 704 777 352 495 168 325 427 376 214 317 270 280 437 216 734 764 408 853 517 273 718 841 926 765 612 943 743 964 530 227 881 267 609 545 121 73 309 65 896 495 502 784 115 379 939 392 414 83 380 996 644 423 277 23 224 263 882 655 525 970 232 395 917 209 428 910 298 151 412 519 915 816 74 984 261 346 879 361 9 485 568 76 888 131 748 240 717 487 553 976 210 754 193 313 549 153 797 260 425 187 142 505 905 818 341 404 859 998 885 589 707 25
33 300 583 191 263 37 97 843 895 374 541 341 286 703 478 107 540 951 704 824 260 823 328 476 477 7 464 844 668 956 72 174 773 823 402 405 405 846 748 234 629 901 663 653 176 627 365 260 11 355 640 881 110 562 367 52 415 230 106 197 564 903 671 169 617 690 35 599 422 700 424 3 83 499 429 439 343 976 593 643 788 374 38 545 707 153 953 449 44 622 281 163 761 430 50 858 348 66 380 673 642 511 279 292 150 371 319 443 594 894 482 999 645 692 261 296 513 350 436 601 125 522 884 314 14 49 848 654 384 555 283 845 198 192 377 619 318 115 131 237 992 108 164 133 299 529 100 619 605 290 979 547 388 400 809 315 750 834 646 909 96 169 947 942 779 40 151 791 958 542 614 351 698 419 592 206 785 937 36 763 102 492 862 949 739 611 32 970 389 721 659 212 994 617 91 829 95 198 320 702 420 609 73 451 3 245 822 150 92 978 390 908 743 380 361 469 742 177 781 521 768 685 588 323 61 424 403 837 620 844 155 264 692 553 414 60 178 785 721 997 897 760 665 783 392 661 717 947 891 182 250 817 685 185 952 831 549 322 757 218 551 449 849 481 59 354 677 245 863 504 492 632 139 519 166 543 996 518 483 901 154 734 758 223 485 836 136 920 988 51 708 300 955 591 610 50 510 160 599 728 938 163 184 824 138 476 245 599 839 239 170 296 813 566 189 523 276 422 143 420 450 736 696 576 351 118 84 712 619 209 517 79 236 505 246 521 80 987 576 809 596 801 951 652 706 867 716 785 262 921 407 120 504 502 584 599 911 278 332 330 993 216 506 957 648 172 525 555 31 48 29 831 472 837 771 928 539 288 294 812 126 156 611 197 724 657 249 123 41 840 75 822 386 139 76 908 928 20 537 860 313 481 111 581 58 11 753 273 387 859 376 341 449 896 487 104 535 245 760 353 808 236 894 716 516 581 90 432 13 297 270 347 473 602 173 356 999 35 271 990 275 440 310 272 486 590 364 624 719 47 521 137 216 459 192 528 948 947 971 362 803 612 512 717 309 919 345 336 495 230 625 222 722 811 782 950 149 911 709 139 729 780 873 646 571 437 522 635 104 898 921 509 64 94 223 538 736 749 293 18 879 349 70 975 907 488 205 979 554 170 959 40 54 920 670 403 613 699 480 450 499 534 288 140 48 446 764 393 175 480 755 661 507 785 7 455 413 902 5 96 687 688 15 757 735 375 984 219 814 917 382 292 940 212 693 352 623 998 582 990 662 908 476 811 86 480 434 798 212 87 876 16 997 450 491 673 730 551 306 543 920 388 445 439 766 272 79 869 355 566 307 274 201 663 98 576 159 605 300 170 726 568 702 606 943 712 28 874 818 90 129 971 305 441 841 642 867 22 842 549 127 351 152 906 274 853 600 493 684 423 338 136 869 847 466 741 939 811 926 895 946 543 353 864 792 835 765 740 24 323 26 2 163 456 185 278 562 130 363 470 567 136 252 713 502 319 325 742 565 35 569 222 287 762 368 82 399 508 844 651 488 197 67 160 489 483 944 282 334 243 644 660 121 47 647 545 213 764 81 124 347 297 754 422 145 174 558 843 370 347 17 197 369 774 680 112 861 775 715 215 622 388 122 490 656 501 144 896 304 348 231 114 433 476 547 838 391 33 336 149 556 378 975 689 301 84 531 597 289 671 747 787 880 738 327 843 329 291 681 5 962 75 235 786 500 335 672 947 1 175 428 843 776 497 575 69 965 235 258 873 853 265 919 171 514 729 552 256 527 616 733 941 657 262 232 295 142 929 469 932 371 588 924 399 222 143 714 736 634 296 77 287 664 686 833 599 337 454 557 894 435 366 981 431 532 1000 945 684 128 250 812 64 375 614 359 644 934 935 545 897 119 95 179 746 746 936 797 749 148 13 641 917 875 566 237 706 627 126 42 218 810 628 269 398 219 839 452 701 823 984 608 558 520 820 892 468 577 438 280 940 182 531 443 33 590 639 211 668 264 326 53 852 827 526 161 747 116 158 851 323 140 11 224 85 171 117 587 455 679 969 248 961 586 940 181 173 78 218 255 555 45 747 606 245 202 826 905 471 321 167 284 354 22 952 800 901 357 621 978 110 824 689 360 133 314 509 917 906 883 967 298 447 285 10 273 975 762 511 969 887 612 733 826 700 618 64 912 420 282 977 528 108 580 415 968 4 927 818 366 275 203 216 966 270 124 567 713 573 158 615 699 307 49 854 68 251 574 348 196 153 455 454 168 330 20 332 868 302 518 168 89 746 204 508 395 941 529 599 690 361 909 761 987 552 632 206 734 265 890 395 774 75 441 448 885 61 566 736 322 544 215 635 497 251 316 636 654 829 10 86 573 949 701 670 342 790 523 281 74 890 806 622 123 727 732 284 169 637 906 627 227 899 93 712 831 279 850 89 277 114 253 801 770 38 240 991 658 722 950 229 830 736 60 503 379 781 570 758 870 181 711 958 918 491 160 571 977 33 356 947 852 652 963 317 913 539 970 388 798 12 840 221 442 414 961 468 555 955 430 155 400 489 396 346 62 624 995 881 56 316 243 99 624 609 291 118 426 145 524 798 563 162 855 406 616 901 872 1000 922 600 661 174 899 450 208 318 597 512 241 406 790 458 889 224 615 600 700 991 341 178 935 534 254 450 505 332 188 473 101 601 989 953 796 662 324 571 740 292 108 417 725 647 418 718 8 540 461 71 453 951 331 672 47 802 678 586 238 909 829 571 39 850 976 453 712 597 431 366 636 652 326 667 209 720 187 706 902 503 295 245 199 217 974 998 508 445 511 826 835 300 354 783 333 970 856 516 832 345 419 967 503 78 691 547 534 542 816 424 153 250 877 776 649 803 705 614 207 559 34 24 421 718 460 942 344 58 723 851 804 910 914 287 669 11 603 104 666 693 404 20 864 21 931 143 454 183 786 386 675 352 226 362 475 447 682 572 815 842 437 409 834 865 763 937 544 460 655 713 689 274 465 719 46 336 553 696 234 347 794 886 983 545 568 655 882 477 578 3 229 19 157 540 751 382 901 271 19 345 756 683 793 401 18 980 87 661 791 673 186 660 349 556 493 481 720 541 802 419 137 229 239 949 214 91 501 98 462 765 777 338 838 62 190 919 960 157 789 723 210 578 638 766 896 477 635 443 825 659 85 806 16 53 340 449 52 997 247 488 409 507 193 104 55 73 317 304 633 534 601 347 410 344 530 909 109 614 650 446 930 503 836 154 866 381 27 231 998 63 695 479 643 150 296 75 585 56 43 49 538 321 381 382 727 514 244 86 272 664 383 82 910 728 401 637 942 865 135 328 197 625 385 897 631 952 697 493 191 12 448 639 498 639 542 867 626 847 146 621 2 133 543 257 174 180 259 818 463 825 973 861 23 313 817 564 604 266 346 21 358 355 602 845 546 693 598 149 579 470 408 479 425 857 745 98 21 643 589 6 718 122 257 69 949 718 561 637 82 544 66 659 373 458 667 832 206 771 156 602 162 44 99 432 180 813 651 782 857 537 805 374 660 180 172 50 457 549 775 615 937 819 494 50 398 145 311 437 479 309 621 340 447 944 916 686 820 941 302 711 303 326 967 109 312 332 490 811 432 717 572 551 330 880 673 104 107 22 749 696 694 229 737 963 256 345 352 604 972 162 904 371 509 904 9 929 114 267 738 138 266 590 117 785 728 319 308 367 759 551 335 942 744 477 550 896 787 300 451 982 474 888 423 340 858 743 297 38 881 668 481 182 458 133 637 163 925 923 837 622 703 628 871 291 417 721 784 978 362 154 113 730 103 808 374 266 183 239 874 857 378 337 30 985 40 729 559 713 860 104 268 271 69 426 769 261 936 26 220 435 0 232 581 868 560 142 25 998 394 329 112 854 120 501 903 483 65 272 845 958 218 767 438 58 133 536 982 46 147 388 141 940 780 44 471 385 807 531 865 952 821 713 132 441 12 674 265 308 51 361 459 112 372 875 980 832 674 981 496 380 130 272 427 436 228 534 251 468 772 595 630 505 893 728 221 799 194 940 200 501 929 107 278 292 165 375 71 1000 225 583 676 11 526 809 267 492 411 763 230 506 854 335 467 881 653 762 63 4 888 979 440 710 683 235 536 829 607 636 741 228 795 340 88 744 533 161 957 500 406 370 468 185 843 794 118 777 990 600 799 910 628 876 37 176 964 73 470 552 639 542 688 284 548 67 134 136 177 748 292 430 954 626 846 244 290 368 752 721 315 990 456 160 439 135 444 27 446 267 878 785 167 839 847 408 941 395 4 70 195 27 811 385 778 146 900 127 416 265 217 10 242 789 115 599 933 385 519 120 986 351 233 838 819 82 323 737 397 818 393 855 652 826 595 814 886 319 515 953 908 49 105 803 859 178 350 240 710 931 923 776 6 676 609 907 915 296 985 896 801 174 767 928 686 738 828 598 412 568 887 732 484 483 956 215 731 155 57 799 94 472 932 874 898 969 591 987 991 109 339 436 783 423
482 997 658 390 354 105 523 387 933 829 584 752 431 389 642 32 930 144 924 922 191 728 634 636 346 421 46 235 931 727 227 810 996 836 682 345 82 103 856 968 540 209 483 315 291 653 194 175 967 672 942 388 468 721 673 202 138 667 778 429 311 905 422 46 514 175 664 261 938 186 472 429 560 701 524 279 244 17 180 158 883 188 449 968 116 15 743 996 891 891 143 68 705 835 68 833 246 644 93 372 843 897 980 224 961 900 648 582 331 688 791 908 151 888 651 130 421 833 766 631 889 633 95 204 289 12 394 299 717 80 411 266 730 173 152 207 849 508 727 731 460 547 134 7 429 792 946 82 2 233 983 771 384 578 719 527 622 854 794 553 546 198 881 768 139 503 788 113 444 337 912 377 884 116 722 974 447 401 989 213 439 735 16 956 873 578 25 783 915 624 324 994 608 267 902 762 470 422 920 110 795 703 465 505 341 657 713 807 699 984 223 763 455 259 408 99 168 582 369 287 183 845 144 869 379 700 351 736 478 173 688 338 359 915 582 798 750 212 851 601 740 264 445 33 606 390 459 117 755 801 390 514 84 907 59 712 601 734 210 183 782 658 231 893 898 466 428 507 313 5 49 770 73 448 53 16 834 176 386 264 838 18 214 666 419 859 995 169 807 420 105 233 315 471 177 789 674 39 187 690 450 493 709 681 554 242 398 99 962 962 687 765 476 107 90 601 641 23 955 599 58 147 985 992 302 892 504 57 512 656 821 46 824 396 264 164 662 276 345 20 147 212 215 792 361 810 583 266 575 998 454 17 592 384 907 694 736 802 874 959 198 112 965 17 947 899 860 898 696 281 92 902 522 847 423 800 184 651 595 768 892 889 501 525 697 224 875 646 88 889 30 326 665 877 527 214 645 794 704 890 992 320 452 836 538 732 48 461 770 387 880 236 801 200 848 754 377 6 273 428 927 617 561 308 590 299 630 423 220 450 28 865 193 75 364 199 988 322 471 500 676 830 474 498 248 220 318 925 706 184 680 216 436 107 382 479 663 518 186 662 437 611 282 102 700 600 41 2 777 995 659 531 718 825 290 828 44 470 977 110 238 529 283 237 237 440 159 415 294 244 170 727 746 566 963 329 615 603 113 449 6 222 203 467 271 8 306 437 535 390 100 299 728 630 488 71 901 376 196 921 402 127 810 748 711 979 666 342 45 960 589 581 579 269 969 648 280 359 51 623 792 4 939 331 890 277 610 416 760 52 997 965 91 205 453 423 276 98 845 93 27 116 632 848 127 887 885 473 202 987 322 476 357 577 213 644 304 344 272 977 299 579 312 784 5 891 694 363 976 349 277 413 667 724 9 86 691 302 18 894 968 642 552 999 263 285 400 492 833 725 133 150 741 192 712 585 576 693 424 290 250 955 212 603 43 868 863 929 79 490 56 364 67 734 492 538 726 914 242 994 549 849 232 801 604 241 841 359 925 511 148 966 612 486 526 711 269 8 513 403 628 259 729 289 166 197 800 680 234 735 241 605 545 799 521 525 307 72 690 576 96 678 852 827 393 917 85 239 33 573 886 159 57 162 763 718 395 315 173 812 813 797 620 611 142 653 392 916 857 125 370 939 490 174 550 883 387 618 240 176 128 384 427 816 624 663 430 439 936 252 543 64 677 84 914 994 21 622 953 121 261 168 993 958 229 548 768 936 929 988 381 387 776 621 224 831 153 323 519 763 753 22 208 567 197 485 69 697 530 504 275 445 532 971 190 464 510 333 978 332 684 148 721 357 563 793 55 848 358 694 805 98 259 957 221 730 109 249 828 271 871 30 975 501 303 413 950 943 188 996 678 283 556 755 425 820 804 551 446 636 257 49 817 696 418 492 260 173 406 351 675 634 647 317 686 273 809 951 571 689 195 823 731 671 314 474 625 672 75 453 991 927 121 716 974 414 725 858 593 442 745 985 773 233 124 75 754 117 733 370 292 134 150 642 489 513 716 288 367 439 205 151 723 603 654 401 286 305 412 705 602 771 935 639 820 449 47 178 868 419 956 262 37 107 0 729 790 238 796 654 104 439 631 545 751 562 77 230 806 440 767 935 840 811 209 282 97 242 355 569 288 750 111 699 854 744 404 593 761 382 334 629 517 135 568 121 923 535 108 86 823 2 297 448 971 269 120 409 26 578 211 658 917 767 757 490 869 738 607 814 19 838 293 541 463 981 34 313 126 284 945 167 826 796 251 193 136 267 605 886 749 760 130 100 328 843 443 829 300 296 574 150 396 606 262 71 572 264 249 536 671 756 559 324 15 270 870 254 99 559 982 753 531 794 420 505 125 106 372 362 539 673 137 883 614 291 503 763 106 966 573 994 649 513 182 724 966 126 937 747 239 388 123 34 919 782 333 384 952 840 867 338 835 291 165 220 508 709 580 897 981 534 872 698 217 303 161 455 866 538 114 686 216 196 281 434 319 195 481 59 611 687 274 255 500 789 491 244 61 321 486 571 623 662 325 390 635 726 362 71 986 1 31 234 473 731 724 498 206 536 118 257 679 530 477 16 551 301 426 455 954 863 742 849 837 317 171 370 204 883 536 804 855 450 876 620 498 58 698 450 287 835 787 572 438 579 603 623 566 674 570 732 903 51 957 434 24 641 1 291 850 415 829 254 781 802 71 897 922 780 81 834 413 498 235 539 401 868 353 683 378 842 520 749 110 800 207 241 42 266 984 108 101 820 338 286 458 449 897 766 585 220 528 235 189 757 285 72 941 649 949 901 836 555 905 967 702 7 434 140 23 532 8 51 894 478 948 317 756 621 681 461 66 91 36 61 831 905 765 186 629 515 40 109 816 565 565 279 911 236 252 326 199 943 627 628 785 527 732 698 979 4 657 173 326 237 342 161 600 205 944 779 815 933 598 485 668 797 225 466 350 496 636 517 846 682 653 371 112 817 253 430 495 213 518 682 853 804 407 192 320 471 298 482 301 314 859 748 433 226 169 628 918 310 515 900 417 634 83 262 597 904 951 786 383 14 295 400 626 579 864 146 564 415 547 250 457 748 80 204 797 267 352 857 13 721 609 737 541 814 380 72 480 468 22 439 174 903 219 275 316 699 932 23 619 186 409 703 332 966 265 220 990 679 230 957 715 132 440 798 973 702 822 158 487 673 748 76 462 692 693 544 397 640 587 304 7 55 175 831 895 777 63 445 637 699 267 487 410 872 308 403 371 246 340 877 344 66 567 643 65 14 960 229 107 324 496 294 596 605 296 117 254 754 163 15 64 990 798 153 52 504 695 289 759 71 916 808 617 832 758 179 266 274 581 756 305 209 456 905 89 66 783 663 830 201 599 596 865 271 689 432 157 175 98 521 484 149 638 901 555 319 167 574 135 255 734 139 348 19 494 112 278 588 258 568 802 170 577 483 141 531 435 858 670 183 181 113 650 73 10 136 534 849 243 676 115 668 775 150 154 386 569 422 803 442 708 62 506 503 78 213 146 763 228 249 779 395 502 541 900 376 764 278 391 512 548 549 493 206 825 337 432 307 132 931 140 579 888 453 86 131 335 859 507 196 509 692 156 246 998 362 310 8 672 42 442 975 652 906 639 933 847 842 327 671 899 894 533 717 76 264 321 375 772 725 441 4 20 238 594 832 201 699 363 569 185 650 710 496 818 155 12 15 877 932 906 482 218 249 744 510 669 758 525 552 38 523 451 987 882 724 415 519 50 600 323 369 149 26 32 790 588 201 720 530 714 565 373 732 644 428 707 790 14 554 39 894 692 863 347 238 861 42 832 930 887 617 839 598 908 215 701 644 640 36 374 885 616 640 553 962 499 815 739 194 661 200 403 701 959 176 448 685 366 245 793 719 145 638 388 478 943 269 928 83 270 29 317 510 11 226 35 285 921 603 879 641 814 638 122 143 461 815 685 661 405 2 972 629 913 57 70 977 3 1000 414 711 475 980 485 309 505 48 621 792 808 200 255 42 360 647 769 79 646 365 330 237 747 620 119 762 129 794 464 557 562 565 844 905 74 2 279 886 226 814 200 894 578 328 62 210 309 985 103 815 771 514 811 708 994 601 970 509 557 840 934 744 999 264 60 477 131 992 737 90 558 857 385 321 586 634 178 329 613 8 416 18 656 46 909 112 349 733 618 483 117 502 497 977 591 943 786 853 842 21 643 830 256 893 72 995 660 399 54 510 179 424 819 201 329 642 176 160 158 428 222 14 102 858 542 246 683 493 245 947 516 91 356 409 160 438 375 551 896 799 784 85 862 573 511 48 29 255 780 953 94 859 910 776 233 654 940 758 987 135 4 282 469 393 904 346 236 330 247 783 466 995 752 87 812 925 399 810 337 245 964 404 479 414 762 836 192 651 164 272 284 42 703 212 958 97 389 734 155 244 544 143 655 540 738 170 878 124 368 752 789 533 339 678 162 435 633 76 799 408 774 665 529 914 17 44 336 699 87 885 172 842 376 680 537 50 926 779 735 653 858 189 343 127 268 221 467 588 893 546 365 846 827 632
715 379 284 397 974 663 562 124 696 479 318 29 513 237 108 978 63 135 372 75 238 627 982 169 172 952 915 434 817 710 698 428 223 986 18 568 4 910 500 787 798 304 449 304 498 550 819 221 857 621 901 206 954 314 644 911 900 514 899 630 868 232 926 12 162 92 816 745 390 64 239 976 850 618 454 677 690 437 997 690 931 156 554 671 125 765 747 286 871 46 837 240 502 893 146 517 141 924 932 753 9 662 329 906 202 768 705 84 973 436 599 945 312 943 276 889 472 780 452 461 520 242 75 762 746 973 741 694 970 433 289 956 408 760 611 214 862 433 979 322 692 458 232 847 47 173 263 407 400 632 417 251 165 474 829 1000 415 393 880 790 121 781 116 452 996 207 941 292 883 824 898 617 399 471 647 883 256 537 699 836 585 649 582 893 765 955 114 660 294 289 81 668 666 925 758 203 271 899 634 273 103 977 348 90 148 238 612 708 655 912 701 64 553 263 19 858 327 760 27 351 451 70 712 405 558 143 703 820 111 573 70 350 858 841 227 65 596 541 144 751 511 358 889 120 137 475 185 400 205 351 551 246 151 984 933 721 143 862 649 41 195 702 902 423 40 661 286 952 563 870 50 996 689 359 30 981 444 870 321 255 637 195 805 961 416 175 673 845 301 936 104 773 654 629 405 883 815 866 82 257 24 160 510 546 193 841 642 371 627 72 163 29 984 434 204 909 536 789 407 337 467 623 830 875 487 28 358 633 772 58 821 351 253 677 533 134 971 688 587 947 519 657 831 607 118 328 86 475 669 458 216 259 638 194 67 628 362 74 710 848 875 500 808 933 13 581 507 678 200 184 770 104 437 475 942 30 534 217 967 669 3 205 748 696 36 68 885 148 581 937 592 902 62 388 388 188 113 969 524 795 539 645 230 205 368 621 809 78 870 762 366 238 789 913 593 217 860 403 350 124 550 449 196 873 305 438 956 225 497 56 723 705 567 469 645 572 864 88 865 567 179 240 709 786 575 212 191 883 999 161 335 328 743 674 397 840 981 726 175 244 459 44 909 960 549 580 465 128 876 269 842 536 268 726 679 313 413 841 44 485 595 45 530 874 159 773 476 665 314 169 169 288 826 637 447 862 2 454 153 2 916 212 304 942 919 474 309 336 731 14 564 493 246 666 787 196 784 642 890 531 691 901 208 185 810 523 752 938 872 920 345 62 514 581 122 688 724 600 176 895 980 917 478 153 85 422 656 489 117 850 463 949 387 452 832 632 625 839 373 433 51 622 471 687 624 578 482 29 392 692 439 410 421 470 316 281 590 428 59 163 825 213 661 125 769 108 149 664 97 874 939 635 234 597 188 718 218 818 972 531 183 99 336 740 791 442 160 195 636 624 237 950 725 500 150 825 109 417 951 835 174 195 328 575 959 657 292 590 386 198 401 73 273 865 874 454 863 154 90 493 277 721 130 82 283 767 719 168 88 383 888 773 793 372 462 457 320 742 261 201 152 919 479 44 894 827 578 819 751 717 542 734 602 537 686 19 572 47 991 176 425 452 944 615 546 317 713 82 674 58 189 987 907 53 119 341 501 382 695 407 493 36 778 764 681 78 505 252 577 677 569 976 616 108 322 812 717 503 640 871 515 441 133 837 365 880 61 33 844 781 98 570 734 608 236 510 573 236 489 887 552 312 46 39 728 602 934 982 142 905 324 855 749 487 99 667 906 441 93 6 631 942 346 800 958 617 775 891 360 999 455 622 410 58 347 322 129 996 164 713 873 789 943 401 807 177 803 214 776 945 201 859 438 980 518 19 351 711 378 48 737 820 203 443 976 690 847 18 604 495 364 102 843 803 968 307 605 827 39 233 426 880 272 368 773 621 92 254 613 924 168 100 538 80 101 723 145 282 495 282 877 366 241 719 69 179 245 548 0 210 905 895 922 311 854 257 610 885 361 972 989 280 68 198 851 943 192 917 14 682 904 364 343 214 380 889 96 758 975 521 738 274 53 673 988 14 561 950 431 321 882 166 607 195 812 21 89 30 123 743 540 386 432 108 184 883 800 724 94 397 228 186 41 240 409 12 512 645 257 397 16 404 446 663 678 405 930 982 718 64 598 369 106 562 161 458 78 811 262 604 325 879 190 949 433 736 66 736 212 13 977 461 394 268 759 314 506 352 131 208 841 691 811 263 917 756 275 315 658 594 281 211 79 550 648 233 206 647 620 466 745 231 488 148 557 388 635 361 594 379 484 563 903 515 955 186 240 968 225 951 609 875 461 243 255 554 965 971 824 961 470 866 586 699 949 808 945 962 422 551 22 240 742 75 693 772 288 254 910 774 436 36 112 373 722 559 790 411 29 692 355 19 782 820 8 818 474 297 570 202 406 254 990 478 630 872 608 180 706 980 374 807 740 201 571 570 576 866 412 547 215 880 986 385 229 706 87 91 297 277 244 640 768 57 560 358 952 913 57 821 359 744 457 748 379 699 396 768 597 605 71 600 290 486 419 608 65 102 74 681 753 313 58 593 995 986 794 754 867 964 730 334 835 540 547 732 367 881 802 731 326 780 735 965 522 374 258 652 424 404 588 442 428 926 657 953 527 380 852 224 492 430 774 907 729 802 614 376 247 971 198 864 750 506 448 737 411 734 138 186 556 485 660 376 566 312 528 693 994 961 601 658 992 64 91 511 135 293 503 402 859 22 555 251 337 367 389 517 453 707 920 38 683 428 375 995 55 391 762 578 760 452 680 768 667 735 650 896 619 239 45 920 274 865 878 584 31 560 330 906 154 37 140 549 523 332 124 723 483 858 668 452 756 703 838 971 382 361 370 818 313 716 923 493 639 90 221 109 105 238 445 175 427 2 430 475 814 703 801 114 777 150 720 151 950 572 333 843 456 70 491 738 848 228 962 320 282 920 662 853 158 340 629 678 836 336 34 349 964 184 856 479 404 546 895 303 623 447 849 209 377 436 796 171 187 843 171 961 173 34 912 286 310 556 402 183 217 503 761 719 235 145 960 11 64 996 182 427 914 130 155 397 317 761 684 747 744 876 946 186 384 902 5 123 243 890 265 802 80 260 754 814 398 996 670 871 617 492 73 389 306 327 820 504 834 828 822 798 626 601 633 51 537 322 839 433 676 343 220 417 338 182 311 654 845 109 763 730 928 288 107 250 95 936 927 994 296 795 732 193 354 940 376 44 781 165 618 293 707 950 252 858 963 139 434 444 687 965 486 895 632 718 259 136 532 785 579 683 120 492 641 711 84 64 323 334 222 861 866 667 496 177 584 792 226 979 285 556 485 351 672 28 985 692 797 617 233 300 26 893 675 728 441 182 659 327 600 89 38 185 6 887 936 531 349 466 393 939 628 947 685 70 371 827 653 138 893 852 180 587 56 344 704 210 21 170 429 300 702 478 589 936 925 527 300 295 521 785 795 459 574 789 11 603 806 860 308 53 541 900 207 64 677 291 383 172 177 904 529 497 60 845 764 463 840 790 869 463 804 462 435 87 287 447 469 387 499 256 270 341 166 982 1 815 391 825 953 714 43 691 813 441 298 583 156 190 966 706 128 677 544 832 334 336 998 110 468 902 665 527 260 7 295 294 516 329 127 8 7 955 115 817 110 839 897 397 352 347 250 886 395 709 28 497 543 164 911 453 52 881 76 329 646 26 340 17 535 58 786 11 651 822 708 46 682 924 460 374 892 684 726 535 199 287 580 249 615 128 213 105 481 772 490 960 818 989 442 892 293 196 10 744 716 513 957 495 531 812 224 220 603 360 319 202 828 344 249 976 54 604 861 407 248 19 940 410 688 990 827 482 42 176 219 201 559 60 170 288 771 129 147 702 823 774 896 59 755 657 414 439 711 670 211 187 733 736 757 130 853 12 477 145 403 835 948 79 937 955 913 821 509 605 269 718 785 28 440 199 924 846 15 935 464 964 23 338 935 349 134 712 35 957 339 460 291 477 344 993 254 870 315 283 307 722 779 571 12 992 178 402 381 103 978 103 136 518 473 664 663 278 517 844 126 591 132 210 72 291 621 984 622 60 357 78 77 205 49 287 356 624 879 840 194 809 423 906 17 977 694 922 466 716 475 686 264 658 363 604 139 197 302 693 671 258 799 516 494 166 525 882 341 637 48 775 987 453 983 606 545 996 606 645 792 259 783 239 251 963 197 18 766 495 583 952 780 896 947 160 25 800 929 620 450 187 591 234 279 670 993 668 100 390 209 996 921 436 181 280 32 930 157 686 214 260 504 634 242 83 884 103 918 454 420 510 908 609 33 726 736 463 886 285 565 997 855 684 881 650 721 961 697 820 458 582 353 421 369 411 267 75 385 958 767 427 508 424 231 967 891 760 969 985 20 746 846 191 37 946 727 647 331 123 788 369 700 629 299 342 186 132 342 133 643 425 714 728 167 939 664 66 332 788 652 168 961 411 280 75 83 730 418 783 303 53 443 206 480 337 739 912 102 109 833 625 266 876 278 1 568 311 887 865 938 471 210 6 526 920 548 264
889 922 305 500 969 49 92 690 956 326 240 694 249 990 903 556 250 156 132 992 72 933 102 18 858 13 314 150 146 58 98 836 355 924 948 47 752 40 582 228 290 112 967 20 184 953 91 854 499 117 765 951 647 990 822 716 478 34 421 745 61 114 561 837 322 902 860 988 445 320 159 186 282 100 420 90 153 430 628 309 548 493 772 416 662 465 107 998 263 796 495 323 437 55 309 19 379 116 597 149 147 324 415 875 270 318 993 596 755 708 204 71 452 911 230 936 385 400 386 669 374 542 6 646 89 779 382 139 363 772 112 981 289 588 319 772 701 491 222 524 555 950 36 906 350 313 643 167 419 34 294 961 19 350 480 236 686 910 367 284 847 880 330 998 511 831 833 54 188 712 196 37 168 794 902 54 675 397 750 760 86 193 504 360 73 511 46 913 973 953 872 180 116 902 466 419 541 87 927 358 343 689 439 98 931 339 607 769 362 354 730 622 709 780 438 720 31 518 143 62 946 915 779 587 311 602 194 981 431 260 280 330 896 729 469 764 796 887 583 737 117 803 943 724 306 285 512 120 634 448 474 613 502 918 104 878 94 850 242 176 587 583 262 874 51 95 809 374 950 264 592 349 742 437 694 307 601 212 580 967 83 833 338 923 353 10 387 308 354 296 370 511 152 528 787 587 679 798 10 75 43 847 986 171 998 341 231 519 52 753 486 338 435 965 784 808 544 191 653 892 806 394 930 107 637 55 525 556 823 323 932 901 884 291 828 442 400 607 776 514 327 853 710 897 687 506 171 32 633 102 627 916 925 733 657 431 62 46 782 388 254 227 849 983 68 277 336 520 295 983 603 862 521 800 720 258 423 163 917 916 181 999 344 378 369 156 328 149 678 916 55 73 457 137 477 803 142 142 616 212 22 530 228 797 300 211 74 707 552 774 376 401 180 924 522 845 791 236 984 281 892 146 877 970 997 603 402 716 951 358 236 637 721 661 974 780 800 478 737 171 368 686 182 871 110 956 979 236 276 202 520 972 848 672 766 493 600 821 566 364 137 558 332 176 388 420 845 707 608 130 996 985 534 880 729 417 59 48 69 749 233 323 672 722 724 328 861 521 851 235 780 902 987 126 150 196 568 699 732 877 652 480 650 458 725 681 904 691 639 408 705 735 626 530 570 332 163 641 356 676 620 441 255 204 723 103 610 952 852 911 992 141 767 295 95 806 798 949 64 406 893 901 406 719 274 421 751 573 914 949 676 796 899 398 122 777 63 969 743 235 237 965 695 438 938 161 389 315 571 856 613 549 842 576 789 629 550 943 484 143 279 883 88 985 839 892 793 743 345 453 7 442 271 169 238 481 331 285 108 839 417 552 878 235 656 481 324 583 688 605 532 254 585 564 731 24 526 568 760 73 707 458 598 245 576 199 383 546 874 917 995 273 476 849 674 665 25 296 175 140 545 284 126 556 239 944 217 369 838 472 448 497 663 395 169 841 970 485 42 755 384 560 696 208 715 926 835 963 185 118 680 361 140 417 735 602 981 121 669 441 569 926 501 873 317 623 498 261 954 933 48 62 293 272 298 521 361 797 898 987 827 268 540 55 855 999 154 804 644 534 371 688 75 953 497 717 488 606 121 305 788 566 531 982 139 221 128 956 891 306 503 596 937 241 909 370 211 876 372 29 76 920 253 931 593 676 391 503 764 442 157 218 124 12 443 373 258 671 537 663 54 418 326 591 989 783 335 818 232 875 999 885 834 296 882 833 670 892 812 977 528 730 206 102 429 210 509 798 922 287 523 216 565 193 757 168 155 838 461 908 111 802 900 1 786 14 557 73 879 101 248 789 768 319 699 877 971 870 471 411 572 37 172 518 754 340 145 737 897 846 26 97 693 412 38 11 595 755 114 449 251 604 517 927 403 755 818 892 427 476 641 904 492 642 514 144 292 327 71 884 53 728 726 653 247 814 179 980 885 558 691 407 109 790 964 953 472 596 825 851 428 360 630 981 664 390 942 67 235 230 243 477 11 125 781 744 921 598 365 769 281 233 187 963 648 207 434 4 645 524 965 424 207 79 936 495 278 370 692 391 17 15 407 645 802 77 192 744 416 638 515 970 957 884 671 866 677 722 717 869 564 443 740 737 918 222 863 111 340 63 161 546 934 245 976 678 955 352 208 828 58 677 960 827 446 72 594 404 774 966 303 477 727 546 785 132 493 401 158 223 560 884 797 106 527 510 871 381 625 247 738 929 199 309 524 174 815 653 87 550 929 750 380 310 396 634 826 737 795 676 272 715 636 842 394 518 920 325 958 194 430 794 174 167 57 901 205 46 433 635 414 176 745 903 4 324 579 754 377 622 458 765 144 789 149 611 660 413 299 623 284 913 202 235 125 124 518 55 821 212 700 428 805 191 980 237 829 264 722 987 602 409 85 143 165 879 227 717 178 508 945 288 668 147 646 936 191 719 307 457 535 669 577 911 866 618 84 926 456 406 464 741 27 401 119 703 870 4 209 659 966 475 90 926 991 77 770 924 792 662 819 600 308 257 399 93 44 848 611 980 666 471 465 322 33 76 901 433 459 559 850 972 467 368 65 597 398 183 426 471 214 743 79 143 988 628 883 87 1 344 470 102 32 871 952 722 733 329 713 531 840 841 256 856 320 393 21 656 843 20 35 752 886 545 711 492 275 968 642 581 5 350 366 991 813 447 777 109 591 647 873 832 134 86 66 753 506 37 749 910 310 792 265 608 451 651 450 858 15 800 915 647 216 947 246 60 609 907 422 195 907 195 867 741 559 7 508 359 910 922 556 201 129 772 151 529 783 931 223 983 690 294 56 494 312 557 551 673 342 428 586 374 832 468 519 182 313 560 183 346 96 744 543 551 225 939 513 594 442 287 288 87 462 332 944 923 689 626 93 987 959 973 919 94 814 833 487 648 454 155 80 227 584 28 408 236 195 328 605 452 378 135 977 861 635 126 123 342 810 832 947 454 574 337 747 130 573 864 665 680 758 746 804 155 887 764 905 181 273 412 483 943 18 1000 67 16 286 909 702 576 267 447 261 704 297 675 82 645 682 193 775 618 681 616 567 33 712 424 575 446 481 603 212 973 908 753 447 722 39 284 621 17 404 932 352 403 78 84 706 781 135 488 346 563 127 631 213 390 283 399 381 668 40 599 617 181 118 384 215 530 739 974 854 769 924 879 103 630 106 928 759 540 390 181 604 134 189 954 357 379 296 733 277 706 245 19 449 319 773 309 507 26 148 77 667 641 395 989 494 356 49 936 612 323 244 703 651 793 553 12 37 529 856 266 220 223 744 752 496 709 516 877 490 897 824 836 45 442 393 285 661 290 164 655 510 753 769 107 533 912 975 974 728 807 698 437 131 573 962 482 703 248 291 719 683 578 841 116 801 796 549 134 697 788 807 816 186 711 348 657 257 816 926 91 895 63 538 580 748 330 453 787 358 662 505 962 170 273 623 490 928 464 77 662 201 191 29 133 321 838 632 310 138 340 133 431 436 552 629 805 563 754 734 117 718 130 318 580 761 972 880 950 20 981 888 756 333 87 985 977 638 22 655 218 440 194 359 995 444 836 599 863 961 642 41 459 589 403 463 283 859 310 714 916 790 581 373 398 990 2 24 863 817 480 940 626 23 127 100 442 911 395 47 96 166 646 649 688 12 754 13 382 337 653 411 782 16 345 401 338 876 571 351 704 226 484 614 190 746 317 156 942 81 861 894 168 304 371 341 782 935 711 588 724 115 876 460 503 473 663 34 936 120 214 606 439 596 691 912 212 624 163 939 650 485 363 349 252 301 925 803 415 325 699 375 387 763 513 2 344 210 594 99 101 347 601 619 39 868 949 475 914 218 932 266 912 982 309 316 330 547 888 173 55 432 695 323 577 177 232 875 886 329 978 130 393 753 584 468 306 539 547 846 326 862 357 229 851 70 932 708 162 9 722 831 486 844 355 837 478 287 988 160 281 221 750 489 761 558 455 578 83 953 941 3 792 794 914 864 989 816 320 983 314 28 230 101 249 167 959 190 903 684 908 890 565 853 760 136 21 963 116 413 100 857 115 994 590 881 217 268 322 176 618 455 369 252 153 756 313 622 636 482 435 716 51 219 389 704 449 542 386 615 345 0 72 410 439 830 982 500 109 529 306 30 2 590 172 978 808 405 65 412 443 241 809 631 397 424 345 334 231 811 327 618 525 364 281 200 32 198 551 941 515 203 490 659 417 97 43 546 79 224 540 778 347 913 78 418 936 808 70 562 957 392 891 264 370 719 138 536 240 14 583 923 640 409 539 581 600 836 756 260 619 869 467 197 758 285 922 491 416 949 550 906 194 360 580 968 599 654 301 141 974 640 965 530 463 799 775 8 398 60 45 234 216 673 979 397 412 193 292 658 641 865 2 105 984 315 169 441 39 554 332 479 348 113 935 820 111 50 314 302 77 933 269 736 122 916 764 162 661 339 600 762 695 741 246 685 382 972 80 771 631 259 819 425 665 269 796
268 578 553 478 794 733 452 970 914 127 411 761 606 579 115 695 59 984 441 253 573 197 880 95 995 123 878 684 675 55 314 714 706 869 23 398 323 405 313 276 337 802 64 294 522 260 376 214 400 56 694 120 775 494 653 462 133 505 571 641 201 893 51 632 765 558 714 19 620 936 291 215 521 32 212 12 732 699 236 13 475 34 791 722 874 592 517 98 311 379 250 333 680 348 647 780 269 864 531 192 674 101 612 620 608 158 305 590 572 359 745 769 487 229 464 885 37 462 559 67 534 96 36 162 273 893 916 62 243 872 904 633 917 437 52 440 272 920 800 142 132 889 764 553 580 140 899 333 886 926 739 678 883 843 146 586 865 544 277 122 109 155 539 94 493 392 437 490 312 787 940 919 309 706 152 411 569 443 315 651 456 930 562 747 796 624 274 481 450 318 480 112 998 709 18 124 873 519 541 640 220 995 616 668 671 857 585 807 113 520 253 491 488 530 346 303 892 342 858 57 747 63 140 479 49 482 619 332 496 634 876 762 740 613 143 303 835 392 599 626 770 703 903 46 19 495 503 625 763 895 371 27 913 52 782 764 510 151 484 368 735 778 13 973 188 780 210 482 492 463 435 867 432 748 598 47 202 248 365 904 385 456 0 716 258 77 803 22 477 673 677 653 343 727 102 599 845 839 887 193 901 86 476 97 234 348 171 712 821 919 990 114 552 910 223 901 632 611 931 173 69 148 252 170 787 659 410 240 328 744 785 165 708 798 47 129 485 434 719 717 111 221 830 693 167 414 92 384 145 246 560 589 551 164 292 501 2 60 933 390 424 293 205 584 784 64 911 771 103 845 245 632 676 113 77 361 600 380 661 913 690 206 331 559 235 518 118 630 860 908 344 24 72 42 389 751 465 444 925 350 209 696 603 586 135 971 555 340 563 603 816 193 530 973 440 728 299 767 655 984 520 804 656 531 736 436 99 18 752 554 46 302 409 272 402 271 795 558 285 772 324 114 447 220 310 226 175 454 505 458 21 807 10 707 260 639 812 23 303 373 497 3 215 988 301 585 35 129 486 345 334 591 341 669 804 371 974 919 351 665 472 846 725 979 927 811 134 601 44 112 652 9 467 807 176 926 166 319 15 43 709 788 194 956 950 151 768 834 820 843 545 783 556 565 308 433 906 68 34 865 207 554 159 874 946 407 107 257 868 592 972 199 778 800 412 947 983 405 976 114 173 456 565 77 282 277 131 842 39 734 329 925 639 964 568 202 504 204 693 605 657 176 232 704 177 846 149 648 105 524 364 135 354 629 896 780 587 226 576 609 17 202 363 676 920 224 595 188 442 502 993 104 640 531 369 711 623 614 200 443 420 873 483 962 854 196 208 609 12 984 38 440 746 152 300 43 807 356 278 530 43 365 831 193 867 326 405 112 401 328 123 746 362 416 53 854 827 596 125 803 890 124 893 506 126 625 316 26 962 492 558 38 288 154 93 717 266 965 681 350 634 325 190 948 755 381 394 431 399 518 7 784 404 259 758 793 191 645 711 806 203 845 511 219 29 70 826 388 65 532 862 418 16 343 30 735 108 485 882 117 182 707 186 87 25 297 163 224 67 61 446 535 508 475 744 811 198 129 423 36 814 537 85 735 811 92 413 978 26 388 319 740 905 595 939 246 289 490 248 794 75 393 550 979 533 803 9 218 871 243 242 420 644 392 581 119 777 877 90 939 284 503 626 655 891 55 463 228 959 931 574 8 691 490 532 697 915 737 554 945 302 357 575 954 754 853 964 86 819 340 801 504 336 747 155 743 335 400 823 871 561 137 971 886 395 481 431 278 63 353 239 579 287 615 742 412 602 109 697 741 320 32 591 569 769 955 701 967 120 156 987 22 415 792 953 557 471 701 590 322 74 9 720 642 888 914 392 873 543 380 240 520 499 91 698 507 523 453 792 410 304 278 265 911 613 820 751 305 557 800 643 210 387 164 181 329 216 767 957 584 55 447 87 200 596 236 717 782 713 637 870 123 727 966 297 729 106 203 797 108 731 929 981 350 60 567 682 939 813 878 609 199 121 482 468 376 482 4 222 647 629 975 283 707 397 276 407 306 945 600 286 800 390 234 605 540 189 31 183 530 529 719 689 605 756 722 889 667 204 692 737 637 537 392 869 389 380 369 808 346 650 896 443 736 932 707 142 714 849 72 984 977 100 515 967 887 687 363 817 291 884 259 772 791 325 908 76 780 425 484 700 493 280 903 211 206 213 276 48 720 233 79 4 465 642 603 214 85 593 26 604 482 683 388 847 251 760 272 688 562 707 976 427 891 986 826 58 414 519 445 703 562 631 104 648 94 943 190 956 629 922 787 148 947 270 573 97 424 851 801 271 946 498 916 259 971 430 870 444 448 988 328 664 945 515 863 403 553 349 886 247 806 806 378 881 970 723 576 930 92 224 650 491 126 117 696 776 762 824 151 56 416 846 877 262 426 293 474 83 487 947 899 32 45 942 414 428 111 540 469 391 278 241 305 547 769 326 461 996 552 24 642 678 393 439 148 261 68 139 332 94 160 885 102 230 490 20 928 582 134 196 700 793 988 721 50 879 405 357 837 864 450 948 114 856 133 509 878 455 861 789 587 912 503 646 574 451 156 815 208 244 505 730 559 11 124 861 553 227 397 902 838 684 648 542 541 525 190 469 564 122 189 973 930 384 824 978 53 275 87 975 559 762 778 433 669 453 630 101 987 788 955 151 106 333 679 478 263 184 630 985 317 645 976 833 558 627 684 614 130 992 732 255 221 426 269 1 967 454 735 516 100 667 810 610 914 79 775 628 668 843 810 489 330 954 511 378 19 294 278 660 583 621 713 257 307 622 451 718 518 773 270 938 362 536 540 937 149 127 557 919 58 907 978 618 357 388 431 42 343 704 849 567 61 379 243 908 985 158 447 840 170 495 891 330 503 852 340 695 852 829 985 936 204 799 313 290 676 895 359 276 454 538 295 168 490 810 858 679 240 386 756 68 252 757 378 296 378 436 348 340 32 726 977 169 271 841 970 66 954 715 325 461 796 225 874 71 233 934 604 317 744 502 628 339 387 267 963 662 54 601 679 366 105 372 331 597 135 165 672 696 278 457 272 170 701 231 317 526 216 761 39 928 739 673 194 434 241 929 724 921 16 460 199 195 328 373 661 153 18 449 148 342 864 909 319 853 782 638 922 57 346 589 819 178 182 406 800 958 702 579 308 955 612 584 806 137 333 999 551 417 219 666 74 445 162 470 727 500 524 8 925 28 159 448 229 549 238 724 664 969 211 733 953 157 159 686 936 866 793 466 943 348 287 636 147 206 268 960 472 104 772 615 958 514 614 98 20 641 695 193 950 199 480 27 361 187 133 256 887 863 244 174 499 832 122 834 379 398 270 61 488 991 872 14 378 251 825 583 318 918 782 518 259 710 149 164 412 88 740 564 165 162 470 838 890 172 802 221 764 842 481 462 726 625 591 624 363 185 727 367 507 381 511 382 458 548 748 658 7 332 646 307 956 418 585 750 322 898 874 897 352 977 13 982 735 837 21 481 642 665 954 659 776 979 871 963 310 941 140 594 114 611 354 716 760 783 620 22 458 566 31 114 114 40 171 997 266 82 246 180 995 197 290 771 725 528 410 218 361 828 6 759 58 970 387 136 523 910 945 850 144 217 365 729 157 546 307 702 951 836 462 3 304 748 424 578 518 951 989 6 21 473 899 780 775 119 670 368 838 360 256 630 403 264 474 966 266 62 366 144 147 347 259 377 547 663 779 592 588 358 124 617 54 798 466 570 782 501 863 263 550 952 704 875 913 78 513 338 516 318 309 279 69 968 864 254 751 672 885 438 789 414 372 809 173 507 934 226 814 359 603 728 147 524 963 393 217 80 447 989 743 50 911 635 531 350 778 965 287 654 430 33 214 900 506 141 445 327 477 749 358 926 135 356 114 160 554 786 578 383 544 633 548 949 510 89 172 588 70 306 117 375 486 345 847 743 937 112 889 370 521 779 900 249 566 228 860 374 876 805 657 506 962 161 781 298 825 138 319 738 448 281 611 692 358 124 238 994 966 95 619 156 322 790 495 712 542 355 443 459 706 859 541 705 632 651 198 31 538 607 305 322 765 774 660 872 439 825 609 961 726 150 997 91 193 73 805 422 963 494 491 924 926 5 926 844 823 116 825 192 592 110 698 818 152 416 819 458 625 734 128 741 981 130 355 855 333 229 692 535 665 980 165 668 430 857 96 238 76 396 824 81 429 923 768 669 936 766 682 96 428 70 672 670 1000 767 230 352 744 479 580 84 349 877 109 41 468 179 523 802 690 295 998 45 169 513 889 781 231 512 515 321 273 86 608 753 36 699 922 894 67 129 835 154 251 429 52 490 216 935 486 544 535 361 445 408 252 147 517 685 948 722 521 219 640 839 951 419 604 848 888 944 757 421 326 353 952 527 949 637 859 237 158 54 416 586 169 577 383 474 352 822 289 246 414 649 795 128 907
732 701 965 963 345 863 106 189 508 137 616 676 517 37 932 483 695 575 488 714 716 386 882 939 304 764 22 326 278 400 530 578 972 916 646 989 501 929 438 111 865 617 401 393 955 271 367 731 989 67 179 709 373 310 75 299 921 457 660 834 440 754 451 763 343 325 920 362 113 173 120 105 395 854 735 856 258 768 948 467 541 495 447 562 43 971 272 494 481 77 383 77 569 832 321 413 899 381 565 372 361 986 243 890 127 588 542 52 877 163 19 676 63 504 935 478 536 674 36 149 913 788 331 50 724 524 318 190 931 913 873 500 126 89 640 801 585 511 234 558 879 111 811 259 808 235 707 986 821 956 504 324 55 50 385 266 619 716 632 108 842 436 291 142 149 99 658 172 515 420 97 329 818 180 944 270 538 884 767 97 74 336 135 218 399 397 375 57 428 195 649 415 554 499 824 484 96 120 838 986 176 543 638 96 365 380 867 341 57 343 136 85 380 664 300 479 755 800 813 185 229 376 44 28 441 547 984 321 1 712 593 385 69 197 624 334 503 815 237 110 592 249 626 681 371 467 492 832 982 552 762 132 207 364 47 818 204 313 369 535 41 629 370 159 655 35 974 388 936 628 15 359 65 703 617 184 830 19 333 364 315 546 115 814 162 703 700 239 144 360 953 841 947 54 185 100 739 709 182 613 923 381 522 199 108 980 62 219 939 687 216 961 642 587 852 439 458 850 212 387 465 653 976 936 413 116 335 965 442 727 576 804 571 267 158 596 424 399 461 853 178 769 520 206 848 205 866 132 958 438 427 251 313 893 870 488 627 696 730 90 682 685 287 947 58 285 398 101 905 754 849 522 596 537 56 866 829 31 328 455 443 531 859 294 268 741 789 84 474 457 434 416 13 182 478 181 2 389 985 320 941 338 960 907 686 887 799 978 836 709 594 921 914 9 476 411 297 16 68 693 452 338 587 998 31 412 887 908 80 426 242 868 437 821 701 762 261 260 771 686 777 411 792 886 392 457 843 288 30 931 900 566 171 153 282 867 650 940 112 267 950 997 795 575 410 534 971 459 513 912 103 812 271 893 692 631 468 628 312 275 507 452 448 361 599 456 487 254 998 171 473 180 907 247 635 512 381 803 589 472 551 164 298 794 788 960 671 832 214 33 665 611 61 661 280 226 344 775 491 868 725 774 336 138 625 808 645 373 364 270 174 315 186 472 102 103 101 281 76 508 376 226 629 415 675 116 952 378 597 767 670 836 177 881 659 351 631 689 142 365 390 38 190 943 110 997 236 394 604 5 717 683 978 999 584 389 425 350 289 965 131 608 241 108 547 504 763 294 980 330 221 799 206 390 620 199 260 692 230 408 490 494 521 722 436 312 358 956 169 102 323 172 73 554 188 284 66 320 463 1 189 668 793 40 391 860 893 444 225 364 805 937 942 963 27 882 9 599 991 945 922 89 746 226 11 710 233 490 130 45 205 835 959 735 605 455 713 771 874 178 404 831 444 139 696 328 891 998 712 482 714 252 45 765 322 457 172 869 667 971 826 732 832 374 510 979 497 459 854 775 545 610 864 932 485 548 699 369 798 449 567 908 99 123 407 588 449 165 512 471 191 456 719 313 906 797 342 898 557 715 416 503 379 584 384 573 657 403 928 978 806 828 29 612 502 893 804 740 426 464 39 189 514 149 938 618 226 994 957 44 535 252 823 221 296 581 302 849 825 279 86 289 350 243 238 219 560 895 49 546 252 619 911 414 203 274 761 178 327 440 766 472 265 830 499 783 8 309 173 970 148 421 532 233 839 304 738 482 999 898 878 137 801 514 475 997 588 486 359 117 676 216 970 113 925 566 756 113 42 498 740 192 208 653 794 799 674 334 591 656 933 490 524 47 961 880 248 368 277 702 51 265 872 583 531 813 564 788 412 695 979 471 87 907 890 661 111 48 908 542 509 655 334 535 710 767 943 741 572 417 325 745 279 826 3 22 72 911 981 133 544 838 741 93 915 28 341 339 78 880 781 884 354 15 621 822 223 566 255 382 194 776 814 590 420 356 352 488 791 253 550 273 276 939 210 687 244 811 759 790 883 908 861 594 293 272 479 336 202 314 245 677 639 885 192 531 698 797 787 334 963 105 612 574 563 882 539 456 311 865 267 349 484 824 314 962 807 76 138 377 295 109 259 316 574 370 397 358 669 279 224 61 37 932 749 130 577 735 415 563 924 942 973 997 263 512 184 264 892 449 904 785 648 22 459 157 845 166 159 471 353 377 519 102 418 605 637 483 855 648 82 921 968 843 868 126 800 826 303 684 90 546 871 390 876 663 927 675 466 746 64 44 528 317 752 219 288 493 609 873 951 800 25 118 844 817 132 830 294 729 715 155 88 110 602 799 529 783 67 753 709 943 705 242 155 178 703 88 969 813 683 226 500 563 92 44 992 887 400 403 4 162 555 350 869 478 183 201 833 320 628 185 355 133 726 42 578 547 776 910 160 933 168 116 718 552 231 549 53 966 537 404 114 562 121 993 469 850 154 580 987 392 456 630 405 628 810 368 586 349 471 833 93 710 526 694 403 273 152 52 137 248 721 351 145 421 828 324 125 852 394 542 117 772 611 481 290 933 689 20 595 333 919 474 257 200 389 982 79 692 366 883 673 835 633 76 256 160 615 932 856 403 581 270 769 151 489 519 668 634 622 397 483 862 580 917 888 652 666 179 213 981 796 173 254 786 819 800 217 375 754 18 552 152 644 938 347 175 562 456 250 297 482 48 24 974 308 315 733 706 105 435 862 65 165 780 772 900 317 481 745 726 653 554 54 667 880 320 896 335 156 768 249 859 997 980 433 400 909 448 495 179 540 325 780 123 382 948 986 217 139 448 411 387 934 452 693 293 494 223 170 741 897 49 778 458 285 720 940 290 728 965 945 943 107 599 423 241 235 821 143 499 429 617 534 105 860 621 782 455 889 606 0 420 299 270 324 941 486 961 697 968 711 262 706 766 753 912 736 727 853 772 613 986 822 443 464 462 163 438 198 304 307 643 197 882 850 777 386 982 377 968 723 766 445 404 548 658 656 286 559 577 962 994 672 910 431 485 964 157 601 562 151 802 727 324 546 658 396 404 926 532 28 258 837 561 949 123 100 714 402 1000 421 621 387 201 175 456 269 606 527 51 614 227 118 5 123 65 362 546 895 187 757 904 247 813 460 37 815 588 124 784 141 741 840 214 472 853 94 353 339 532 742 581 743 973 680 178 566 215 219 574 408 103 262 578 583 985 744 96 430 210 38 275 737 146 239 625 568 64 651 728 91 421 467 983 310 321 750 384 558 717 575 809 930 107 758 124 153 35 910 532 990 656 702 221 264 902 496 378 48 405 363 830 681 528 662 813 774 122 246 481 525 385 768 458 652 746 134 173 432 195 228 288 598 793 506 605 77 217 351 183 661 629 608 420 636 324 33 149 694 74 967 677 516 395 338 603 201 230 12 759 630 14 857 751 417 222 954 484 790 407 146 987 886 595 409 963 533 78 470 370 356 717 523 68 251 296 846 675 779 826 764 977 406 99 166 422 89 946 579 564 275 393 603 683 543 58 827 194 884 294 200 722 329 892 17 199 283 839 679 236 95 967 988 444 348 265 368 753 894 224 643 395 150 219 885 11 956 365 505 891 875 802 21 40 140 322 820 974 122 399 677 133 590 34 455 40 18 310 918 845 301 995 606 747 751 62 802 865 858 798 720 13 164 912 863 129 898 457 46 475 704 46 357 217 98 867 215 543 983 257 690 47 556 572 685 500 647 774 881 920 32 942 623 226 446 79 511 634 966 444 902 629 84 50 573 988 835 470 678 616 687 752 996 2 419 166 937 943 340 196 70 381 360 890 40 18 809 421 994 799 917 590 374 413 319 818 435 276 450 541 454 252 180 569 439 460 453 756 330 668 119 221 270 404 306 171 83 77 993 10 582 701 841 105 393 539 316 149 797 148 816 275 946 716 570 108 618 64 600 856 133 596 817 439 851 219 916 60 227 380 784 626 81 775 847 751 284 593 104 185 60 714 773 986 281 720 722 687 326 580 218 85 477 767 785 522 157 885 129 327 273 415 167 102 734 36 337 651 553 285 372 36 760 490 903 84 457 544 414 183 85 876 493 757 480 989 561 100 663 95 786 895 232 823 729 779 610 398 23 336 34 490 912 590 549 983 195 100 901 358 209 133 422 477 775 3 266 736 770 195 109 318 691 247 332 276 187 416 20 395 498 536 975 431 607 948 388 520 6 613 128 737 50 741 211 666 193 409 378 960 305 373 199 413 5 88 220 423 708 892 664 744 812 733 977 461 346 301 654 312 765 618 634 410 161 127 803 632 222 674 731 173 684 722 641 170 196 70 286 192 253 84 831 472 518 98 462 37 929 968 995 867 349 603 834 234 783 73 320 605 59 40 747 215 688 120 274 674 16 778 7 608 116 872 35 352 10 298 181 14 147 298 71 327 292 341 309 881 26 50 240 867 14 710 52 8 748 845
820 535 599 240 342 512 150 397 686 420 152 198 965 610 743 411 290 456 375 298 406 551 228 584 988 193 501 758 49 535 545 408 536 320 551 194 525 423 889 308 764 898 712 146 215 657 368 562 232 185 46 555 882 309 38 130 646 122 670 403 157 462 943 231 376 592 953 50 101 247 19 809 605 838 790 376 471 380 823 891 573 265 50 637 315 220 879 454 114 547 348 215 47 228 236 833 35 572 213 507 126 416 507 259 732 99 608 979 746 810 404 767 293 363 954 576 169 796 899 122 110 817 770 396 316 90 138 373 721 841 621 215 540 921 916 961 415 104 3 692 645 877 37 571 476 963 922 280 421 558 461 726 177 751 973 622 908 465 795 680 556 402 827 337 949 437 399 106 898 431 401 607 877 348 76 567 787 399 448 583 563 690 139 624 203 834 204 735 588 290 829 753 981 814 629 700 24 427 92 468 394 118 998 446 528 489 894 48 98 995 70 47 127 136 739 773 624 520 511 537 69 636 180 727 772 903 142 305 463 884 331 53 411 505 85 868 793 732 547 461 660 971 731 540 240 522 161 373 519 140 674 830 211 416 857 112 853 202 991 628 722 752 209 884 65 997 195 98 356 214 472 68 773 19 71 191 580 766 886 127 643 819 777 570 419 759 36 844 647 629 335 158 174 88 358 927 29 430 84 292 881 486 11 237 626 617 682 156 86 143 802 896 636 201 5 807 327 249 700 759 680 635 102 795 312 548 543 22 436 328 669 380 914 782 869 989 199 217 90 324 942 821 834 743 17 955 144 887 28 31 14 465 219 857 975 373 172 853 245 213 381 825 794 700 779 726 521 779 402 615 366 818 420 576 154 723 702 45 229 876 490 721 987 441 893 52 429 454 516 627 648 53 78 924 4 352 155 990 332 197 444 999 416 936 843 544 198 578 819 164 736 442 392 24 464 324 856 296 862 33 243 736 26 99 714 359 837 72 201 504 379 795 18 95 27 218 817 350 407 955 8 293 237 386 345 747 557 322 118 489 966 216 934 706 387 822 838 485 724 17 745 458 644 202 623 771 62 282 850 643 424 116 40 28 613 712 909 69 79 8 105 876 291 406 824 227 247 924 781 755 904 876 907 327 677 730 620 255 655 121 119 159 650 867 921 117 143 198 959 973 89 294 653 54 277 174 967 964 963 373 676 462 307 941 611 774 67 519 383 320 486 731 628 394 125 280 391 132 347 109 640 3 284 770 990 299 457 169 808 92 81 941 591 858 575 676 222 848 135 74 688 866 257 706 684 406 583 40 788 248 432 26 460 561 512 617 977 607 821 675 162 261 336 205 828 779 163 238 768 237 805 169 408 681 616 553 901 618 874 411 190 51 517 533 357 574 642 756 867 543 505 142 786 271 187 418 469 279 400 252 506 895 918 921 612 227 930 594 189 119 546 238 359 898 294 226 500 492 911 488 633 856 280 483 955 410 97 635 663 161 756 345 422 821 192 786 597 100 58 872 273 702 433 32 278 435 447 316 363 138 299 363 826 542 446 79 371 975 314 870 452 399 900 1000 847 855 979 26 576 664 716 76 854 7 617 864 389 672 252 196 321 186 946 877 836 933 437 891 741 622 902 291 297 260 541 90 108 840 861 344 982 164 822 283 666 666 459 924 952 312 495 358 749 147 791 492 558 579 586 402 183 536 910 118 137 189 106 436 868 54 508 297 100 980 341 157 798 817 171 411 44 166 544 747 678 998 296 414 835 738 324 807 439 789 944 656 602 743 562 262 164 250 896 373 303 924 466 710 738 219 754 691 360 207 510 78 742 332 531 922 711 385 309 611 233 390 807 230 685 558 673 91 957 294 109 850 498 530 385 800 767 9 578 243 661 839 750 563 121 565 275 718 426 171 364 849 473 755 581 47 53 183 465 647 96 433 499 447 235 306 664 621 719 204 662 225 931 51 493 306 789 738 572 705 196 262 566 61 178 277 782 641 205 405 274 51 683 988 396 898 158 832 151 41 295 620 518 75 936 112 514 335 945 203 725 241 999 837 639 775 262 13 780 860 855 903 796 921 210 119 317 681 200 33 129 781 994 633 414 129 865 329 74 237 167 985 960 621 784 468 173 892 39 410 450 516 841 551 574 638 220 284 140 35 522 969 938 309 107 436 7 216 713 732 323 109 181 972 840 267 811 874 52 853 256 798 658 266 885 276 939 898 695 697 238 679 23 957 361 954 532 518 887 984 947 125 185 202 924 845 230 3 565 657 479 317 305 24 194 467 120 24 51 801 33 409 340 531 57 889 249 663 705 775 912 430 269 664 272 471 560 444 589 489 880 911 87 270 804 202 983 350 615 329 282 381 216 123 792 150 56 554 276 663 132 640 117 161 455 714 625 974 170 937 800 213 622 448 395 595 206 492 806 33 283 627 825 776 255 201 268 957 175 316 311 372 160 161 418 152 774 7 698 658 535 910 397 21 186 960 968 846 776 38 884 747 141 859 16 382 104 393 308 72 386 115 681 680 9 2 974 297 577 100 920 486 467 499 242 961 940 45 595 186 758 760 483 115 346 812 489 319 128 734 221 61 846 918 590 927 537 252 534 923 564 86 614 747 765 631 417 941 760 562 971 74 42 420 412 967 830 37 932 832 844 735 766 427 310 814 523 682 503 632 527 444 995 336 156 68 933 917 740 745 801 587 970 591 703 762 2 53 763 777 188 106 405 69 634 447 224 426 638 804 12 142 870 283 182 512 679 348 864 707 13 796 80 335 478 405 103 402 456 860 64 636 253 65 538 952 136 585 378 758 548 744 550 831 897 102 218 562 289 109 445 283 318 715 701 136 515 549 539 557 657 586 892 27 145 405 374 169 502 144 526 438 950 680 492 378 915 123 354 770 903 562 130 878 338 102 425 244 553 387 593 324 706 478 619 803 22 603 409 841 753 504 382 215 520 486 372 242 393 818 600 109 964 765 858 419 66 786 365 263 350 745 264 926 343 183 271 8 552 620 976 752 45 866 443 221 239 22 458 877 260 504 654 775 179 320 810 59 15 55 191 230 692 529 435 564 333 842 390 991 491 387 451 518 958 579 207 349 530 409 337 133 775 261 630 862 434 736 292 264 814 579 270 572 891 814 848 104 596 767 755 196 875 643 851 364 497 987 748 723 334 731 672 802 54 686 250 68 529 100 747 216 279 340 606 535 369 363 852 720 996 220 513 436 487 941 159 298 362 119 610 604 598 988 301 908 709 26 300 736 202 209 799 685 962 24 319 195 690 153 704 23 61 760 60 770 63 245 652 466 989 142 668 901 833 690 509 869 762 920 873 405 131 561 115 447 863 39 665 644 298 403 352 660 533 840 148 901 708 565 488 715 380 198 261 544 941 612 285 956 570 158 73 304 715 166 691 63 413 919 441 312 442 493 980 399 888 404 330 647 475 816 895 374 124 431 370 877 246 887 485 306 592 347 241 853 803 555 842 285 227 54 267 914 244 439 325 338 438 705 734 622 217 303 449 155 165 414 651 270 344 108 326 952 43 997 34 353 322 849 431 585 373 370 427 367 184 54 93 805 542 687 859 214 986 246 984 91 656 778 470 608 778 983 339 197 751 818 913 640 618 229 923 37 82 267 21 811 10 771 428 512 726 788 735 404 480 567 355 215 635 905 832 472 813 393 890 36 978 258 759 832 265 248 0 617 839 135 111 68 263 41 627 756 872 566 226 820 254 53 696 543 329 771 659 842 403 501 208 3 91 419 603 932 797 981 55 45 248 460 917 797 193 298 730 969 287 140 997 27 149 609 727 619 961 813 225 307 723 486 667 500 320 626 214 24 969 333 6 889 168 33 729 731 771 545 935 376 604 5 587 388 367 351 153 860 258 311 866 119 286 470 567 167 453 504 496 282 134 909 956 95 785 493 423 923 468 520 601 473 234 215 41 750 632 1 94 330 474 989 845 315 809 999 462 349 871 577 607 278 75 886 524 894 929 421 83 56 554 554 281 429 304 856 59 731 951 769 30 775 176 552 707 11 693 277 757 678 697 901 815 320 579 530 582 288 77 472 116 960 609 778 783 5 313 862 878 129 761 890 816 809 410 805 585 324 906 457 718 906 377 234 147 741 146 149 197 324 349 741 133 7 831 313 571 336 919 258 710 565 351 215 717 899 166 788 31 387 671 142 584 699 737 927 948 882 504 176 95 356 720 730 288 362 20 827 477 232 32 600 549 986 937 42 398 701 818 738 637 123 728 679 769 815 430 770 812 226 752 127 88 7 631 670 675 660 689 138 223 36 266 992 569 645 328 229 302 110 454 438 694 521 925 990 733 282 1 506 481 595 212 355 926 358 649 8 860 931 883 360 905 758 568 383 112 626 985 891 113 959 99 342 306 282 594 589 494 89 744 229 699 801 25 232 992 314 687 397 122 916 251 936 972 5 993 181 559 71 555 431 68 42 384 514 440 106 927 232 928 503 353 162 482 976 641 967 123 204 388 37 72 497 48 620 484 123 561 112 259 223 231 610 876 414 849 7
934 750 824 904 812 619 592 670 152 789 395 996 822 755 151 605 659 65 670 479 334 64 979 950 305 416 493 73 197 116 952 68 627 810 699 473 364 974 285 2 739 340 682 552 53 952 218 164 373 591 465 499 887 524 451 942 143 149 442 484 928 228 536 152 393 484 347 484 81 369 839 738 121 330 377 895 396 164 710 778 6 96 35 379 177 40 681 599 185 796 650 518 352 488 458 593 263 678 499 12 398 652 935 503 117 156 556 266 957 519 758 308 647 609 554 898 414 468 161 30 39 464 781 179 788 927 688 629 69 14 206 156 407 976 100 605 293 997 153 348 665 377 875 560 936 333 232 577 607 409 482 971 191 694 545 292 785 825 767 403 874 616 799 861 467 444 291 652 668 211 275 833 475 68 8 478 283 202 829 988 760 375 953 380 633 954 246 388 23 489 768 258 371 185 814 428 794 506 163 42 212 786 951 257 86 320 501 251 204 813 44 773 434 367 56 935 248 378 740 997 287 901 895 496 10 598 697 729 522 875 605 358 249 942 76 464 721 493 631 639 896 96 75 22 51 650 32 716 578 386 405 11 379 246 341 747 820 698 614 152 137 445 408 110 872 348 450 289 632 811 89 488 685 866 392 961 126 415 884 167 99 789 269 695 921 174 637 163 854 946 134 52 917 307 469 681 322 320 183 813 261 820 571 84 304 726 318 467 608 400 912 921 250 2 203 820 133 908 282 877 810 59 830 429 244 541 564 381 198 360 413 239 932 791 162 169 964 161 445 140 679 204 714 639 513 651 849 20 737 137 201 192 470 706 262 696 586 2 228 992 461 214 652 706 961 246 343 599 579 768 704 503 929 629 926 503 790 238 594 202 803 733 227 402 225 586 167 871 342 820 30 722 254 721 954 144 346 968 705 868 425 767 708 239 59 586 562 818 715 295 852 1 975 298 863 883 971 192 385 419 947 659 994 1 907 476 79 396 970 615 64 806 886 674 165 199 806 669 998 164 920 523 656 683 435 966 791 352 603 329 609 400 939 360 129 618 983 300 747 225 359 178 155 596 977 430 634 344 959 998 180 460 330 6 718 858 726 868 845 832 519 290 312 289 295 683 284 477 350 557 561 184 843 410 819 116 888 800 759 174 893 253 190 146 115 860 340 690 78 755 654 450 867 942 438 7 635 148 214 865 97 100 331 764 175 520 478 533 734 364 240 379 266 451 860 635 937 131 753 371 547 852 257 644 805 746 787 861 456 765 899 499 324 333 801 536 741 197 748 733 18 654 26 873 259 656 338 45 992 982 807 42 147 456 464 876 382 764 972 901 943 773 144 874 142 86 476 934 514 560 403 227 486 299 626 243 344 917 387 761 664 603 58 360 701 839 288 353 857 862 84 267 911 765 316 261 271 977 440 657 108 626 577 166 969 680 658 803 381 538 560 643 692 749 310 576 541 720 66 858 728 310 617 56 597 317 13 170 311 965 503 907 782 300 818 107 118 753 745 196 194 448 11 50 233 745 419 845 780 782 224 893 509 473 648 576 390 263 404 183 299 869 77 903 400 894 802 537 840 698 124 496 641 616 613 654 765 60 88 841 211 729 570 9 677 578 690 908 573 490 354 252 847 686 585 855 120 760 402 703 487 616 234 859 36 377 568 964 386 970 754 318 838 552 27 395 411 438 300 543 894 832 96 351 189 724 278 109 506 4 504 892 817 48 542 381 924 861 991 395 145 552 841 503 215 205 34 915 94 339 770 604 355 144 14 486 950 244 844 125 313 258 623 301 388 846 727 403 590 619 706 305 357 577 40 934 241 815 128 999 825 555 521 988 187 443 945 295 703 651 205 713 732 242 750 169 868 982 495 669 320 645 678 717 28 140 925 551 587 225 102 814 949 12 105 84 166 433 672 57 289 852 941 939 327 412 858 240 223 773 148 360 226 58 636 685 171 979 599 691 158 225 497 317 418 843 566 380 828 4 973 356 164 421 358 670 353 746 430 470 946 168 831 269 91 708 582 265 775 12 898 909 584 752 691 589 449 939 307 336 473 723 981 20 756 769 279 980 709 804 938 236 744 387 17 975 702 611 773 94 615 788 913 591 252 112 184 10 811 146 42 467 239 975 471 737 576 430 367 279 861 1 114 470 563 626 630 656 729 127 55 242 61 878 412 309 837 431 294 260 63 3 443 669 325 833 723 49 986 496 112 915 9 283 916 525 792 715 546 707 1 849 865 14 265 679 383 264 22 128 500 704 110 459 336 339 942 705 4 195 29 116 883 218 149 75 675 702 221 537 908 11 674 697 33 206 83 179 286 171 109 291 683 911 107 232 783 807 962 512 712 933 378 165 850 630 394 120 477 559 789 528 700 969 332 952 92 297 135 952 629 624 846 879 25 917 763 628 622 843 46 605 363 310 693 704 695 305 923 308 384 520 892 591 671 480 580 318 870 775 437 402 296 794 41 406 646 882 209 934 557 521 235 418 689 427 786 219 213 807 510 630 529 527 558 672 716 212 290 332 52 109 484 388 446 228 755 71 555 204 453 360 397 596 774 640 136 557 660 241 37 241 253 383 583 698 757 289 424 302 345 851 447 201 533 988 531 392 539 292 188 922 452 400 85 863 243 389 864 249 655 774 502 747 292 328 173 183 890 374 927 824 600 530 751 747 851 151 990 432 267 197 159 889 38 907 643 828 524 764 356 205 429 776 684 319 19 569 220 182 179 651 733 934 611 970 125 970 515 408 466 248 877 91 410 601 67 132 131 990 827 989 940 968 766 859 481 70 965 643 168 805 922 814 999 194 231 725 132 714 804 412 436 72 736 677 995 96 444 585 823 470 904 975 93 194 978 188 480 621 365 398 666 650 530 522 602 575 70 441 317 659 16 592 351 421 5 773 60 173 777 645 543 993 101 212 230 919 95 614 202 820 661 147 821 692 809 972 139 302 420 985 565 780 328 896 260 416 798 403 833 174 459 86 882 359 505 140 813 823 919 31 7 88 193 682 624 281 853 176 178 330 237 388 619 323 454 648 409 468 474 719 15 913 104 855 616 676 989 72 559 128 483 442 879 937 370 220 426 904 657 451 2 182 489 370 24 526 106 550 82 44 337 578 540 421 793 742 333 106 889 608 649 849 997 389 873 604 746 744 526 751 686 282 73 901 967 93 273 236 639 413 361 354 169 685 610 145 401 862 255 876 955 572 880 616 779 940 416 889 455 713 472 845 368 681 776 848 903 773 815 828 537 154 195 776 963 903 621 803 116 877 222 668 523 709 216 147 725 283 326 524 251 158 772 969 996 517 930 795 308 282 985 867 859 330 391 545 667 362 687 289 717 902 236 485 625 732 644 2 752 959 591 728 722 751 891 784 731 457 196 744 276 261 651 937 272 394 277 751 441 574 439 19 724 111 796 936 719 465 601 379 871 68 389 766 314 934 707 25 662 419 956 345 417 95 323 404 862 4 366 838 507 924 606 574 800 235 518 961 532 949 976 27 528 672 103 786 172 826 901 811 897 159 761 529 3 623 306 146 881 639 297 39 181 923 174 561 315 512 457 26 878 832 138 330 525 581 694 37 593 869 54 781 256 666 836 202 676 542 210 722 550 543 905 253 349 749 127 786 362 370 749 606 21 994 186 367 415 194 217 18 71 902 866 388 423 295 463 47 826 653 906 522 494 664 274 562 711 706 176 777 321 828 319 591 638 836 808 207 743 146 229 868 488 806 855 424 113 932 498 691 834 437 369 42 376 574 130 642 720 306 713 451 119 925 730 80 156 407 581 657 567 730 966 878 618 238 931 846 238 85 771 511 428 181 588 639 12 358 520 446 604 846 544 567 612 31 960 531 207 867 795 892 738 566 696 553 111 943 245 718 48 767 848 231 680 375 57 727 335 237 303 144 984 695 910 212 669 609 575 346 87 881 301 54 372 867 242 480 900 280 764 253 598 77 427 332 835 762 160 962 154 624 431 677 432 532 551 199 574 702 595 672 258 664 909 566 842 222 462 934 933 698 360 947 281 757 74 674 374 192 784 238 534 722 535 597 80 455 31 121 448 946 832 256 778 978 468 58 375 338 797 597 339 374 182 53 527 971 698 763 508 297 280 650 549 784 219 948 399 896 944 830 208 259 406 612 653 928 620 185 98 261 572 640 380 36 72 235 628 4 538 473 302 253 552 763 170 662 491 420 460 688 490 78 673 932 422 335 146 608 43 464 640 394 199 169 264 445 993 251 762 659 553 887 968 965 958 705 65 298 735 703 123 974 589 479 902 979 987 651 988 997 512 832 0 247 62 227 742 353 90 98 516 999 309 535 140 729 918 354 122 735 298 232 914 844 769 751 496 628 876 202 192 719 980 805 885 536 348 361 270 552 485 241 596 826 247 68 47 434 479 20 948 523 421 122 869 785 150 542 548 970 816 815 141 133 982 64 645 202 569 411 856 756 49 501 511 641 663 24 157 64 268 150 45 225 68 951 915 256 433 833 492 212 200 70 517 153 20 229 974 208 642 247 329 349 50 21
244 466 191 399 227 852 623 6 443 654 180 201 294 231 342 943 303 989 650 463 661 348 6 236 620 335 479 972 652 562 208 183 147 128 989 17 922 318 229 348 775 911 194 131 418 263 332 366 187 609 892 541 429 28 254 851 515 605 856 160 760 126 246 98 718 24 167 955 265 888 766 996 350 16 886 936 408 34 704 158 853 398 440 372 423 188 15 825 360 349 725 226 660 352 228 508 686 271 934 118 554 48 367 607 307 510 790 921 4 319 512 932 315 407 560 766 434 971 377 84 594 635 694 439 756 168 405 484 744 928 688 757 596 664 502 178 79 53 562 434 644 390 654 599 691 674 682 476 333 427 470 379 903 661 193 41 499 663 888 400 22 41 883 506 2 121 70 612 484 617 214 613 504 338 932 86 845 643 121 483 508 179 41 380 337 103 117 714 952 527 269 983 782 206 821 832 728 563 693 468 628 440 911 541 370 849 343 631 149 814 907 507 411 756 910 110 876 502 619 309 840 70 731 151 136 788 252 481 598 69 111 367 226 557 638 323 243 29 996 360 160 935 231 16 867 39 574 766 559 397 833 180 387 566 256 911 831 967 426 576 487 578 750 101 535 958 984 739 669 117 325 353 114 524 413 316 774 331 893 765 901 690 861 553 563 240 33 501 456 787 474 847 496 321 826 531 115 438 759 103 485 820 566 575 915 897 197 217 658 811 672 279 503 176 758 296 137 579 817 520 9 973 618 682 599 827 829 809 212 706 575 218 909 752 724 201 649 322 475 483 772 565 61 957 335 925 51 275 476 968 578 519 498 818 399 497 711 672 590 13 451 406 390 181 534 58 865 709 948 427 532 411 138 43 310 707 473 309 63 652 424 112 609 151 604 13 174 417 257 201 643 238 471 800 483 156 586 548 54 131 392 466 435 357 428 341 858 193 589 12 99 741 720 555 647 768 460 205 786 611 465 286 105 489 53 820 740 337 19 924 493 624 624 987 223 826 917 932 359 821 955 359 122 242 199 778 946 623 696 252 186 490 904 112 248 126 889 62 276 286 742 37 394 155 58 802 464 437 966 607 240 886 866 346 851 37 236 93 183 499 65 808 673 40 977 935 583 475 665 202 486 166 791 503 402 394 796 867 334 785 531 656 626 162 981 307 285 751 597 660 735 580 505 372 398 600 74 389 823 382 558 165 580 268 103 689 31 925 769 380 715 727 541 392 153 712 933 340 344 317 134 673 777 134 0 663 433 436 26 176 882 142 233 932 584 314 209 156 116 665 546 865 662 92 126 590 514 718 400 708 293 7 538 372 406 554 182 819 336 55 219 778 277 329 120 211 842 282 86 42 629 854 862 990 795 952 570 11 442 834 529 702 449 98 974 821 290 245 745 982 544 212 133 300 964 926 352 559 573 647 571 698 968 96 404 583 965 655 894 199 251 620 779 679 260 902 289 244 365 149 612 659 457 540 396 622 113 844 454 644 655 956 765 605 12 40 345 874 587 220 441 644 477 241 924 115 553 568 757 67 283 698 749 281 175 411 188 279 556 121 874 247 595 867 427 172 717 476 747 267 437 583 828 49 897 569 634 487 803 264 810 817 210 425 118 250 860 186 21 706 339 611 993 628 527 990 800 558 258 201 163 246 35 309 34 583 432 297 942 607 20 931 729 456 815 898 972 556 976 597 785 598 898 369 664 199 547 184 630 653 702 447 224 560 671 592 648 679 755 512 89 505 927 249 971 631 716 515 110 338 104 686 279 940 412 321 139 85 780 820 461 585 521 364 830 157 98 113 171 129 710 997 196 135 770 607 267 671 238 426 939 547 919 711 695 500 880 962 773 220 600 547 176 962 45 327 632 721 200 349 44 285 278 39 32 120 670 261 373 385 346 142 94 505 172 747 298 335 422 587 48 366 523 89 159 329 957 253 458 994 539 292 96 692 453 498 131 391 372 447 59 206 854 237 606 922 879 532 216 701 677 706 875 489 397 288 902 687 455 110 249 844 302 482 97 40 281 152 128 417 250 1000 737 389 973 261 347 338 668 789 633 143 385 261 784 569 459 51 363 739 621 384 357 395 430 729 832 495 480 644 681 938 712 825 202 855 206 967 328 605 896 337 663 757 837 395 64 290 870 315 642 415 338 754 577 580 792 115 990 394 50 295 762 55 123 261 101 741 615 367 184 408 982 673 914 968 409 2 82 386 548 420 369 107 295 274 809 483 813 964 263 283 30 767 225 925 873 904 268 199 847 924 76 392 698 529 616 137 275 33 49 197 23 264 91 688 13 238 417 37 156 478 811 729 807 97 220 919 234 978 300 974 601 501 953 521 978 554 864 255 162 255 588 534 364 978 824 869 579 989 351 470 492 666 943 478 84 542 869 603 318 79 697 58 24 1000 568 751 651 984 308 764 66 442 581 147 555 307 389 860 237 182 530 259 87 220 768 449 5 842 713 133 776 729 684 76 292 348 967 168 386 253 714 695 379 992 657 305 690 455 241 100 653 999 730 344 802 542 787 451 132 61 361 241 39 899 436 931 887 623 509 742 918 19 106 154 732 8 872 210 564 680 679 576 317 671 998 337 975 35 253 661 806 846 431 620 549 960 321 266 753 624 62 960 60 789 841 605 93 584 68 990 375 576 439 70 381 11 80 101 324 477 288 174 822 666 467 250 963 617 969 880 709 222 313 954 961 662 472 488 891 479 125 550 419 346 112 503 836 627 488 573 391 870 987 193 751 192 608 88 230 129 165 861 818 950 576 159 543 151 944 275 438 668 152 129 192 33 446 669 923 221 489 176 320 754 625 764 235 582 510 187 95 347 37 515 178 80 130 189 81 307 941 808 931 308 994 467 349 735 954 735 204 216 881 42 844 34 57 713 804 204 10 374 868 345 808 481 242 673 611 640 738 286 421 999 217 375 692 407 928 374 522 478 613 793 181 71 189 785 18 280 491 440 794 23 92 86 124 249 330 112 43 412 846 624 949 808 723 627 848 67 674 777 752 506 403 736 203 620 284 306 797 73 582 928 706 690 255 396 353 162 572 413 142 791 452 974 859 772 463 207 157 540 271 659 636 596 801 44 401 229 207 239 329 422 323 826 767 107 884 758 871 598 877 164 999 572 190 489 970 260 297 424 545 901 169 558 358 357 445 137 799 119 46 346 273 814 743 454 533 991 980 910 603 588 38 22 536 16 739 740 761 743 213 678 835 403 781 492 490 405 420 968 764 590 201 487 56 594 341 129 637 523 407 343 614 37 450 152 482 607 362 873 28 862 287 462 155 19 264 264 524 484 259 374 348 935 617 295 314 595 145 147 593 306 916 563 27 802 158 208 557 406 272 475 708 675 127 552 16 209 983 117 701 851 937 475 261 214 895 566 705 457 55 17 282 546 468 629 645 84 135 966 371 282 444 524 280 388 526 290 551 793 319 748 366 587 627 500 354 288 148 77 991 269 150 66 14 310 415 415 605 281 635 224 930 375 561 103 890 636 699 850 247 865 36 129 985 203 107 496 565 985 108 991 986 438 100 549 992 852 306 579 852 349 67 411 659 738 355 319 850 410 843 48 383 148 376 798 906 573 7 837 519 142 940 950 29 750 448 344 746 384 685 997 805 317 75 568 528 862 788 829 305 54 838 88 607 88 262 534 221 497 640 211 849 516 656 30 141 901 90 986 905 230 170 199 552 284 754 420 676 681 239 685 950 858 678 307 374 840 494 258 771 447 741 183 195 365 11 656 912 772 726 817 513 619 316 827 988 338 816 758 168 631 129 793 393 406 410 406 518 401 331 22 340 632 550 264 675 241 610 944 481 219 979 524 266 228 205 603 154 959 215 892 161 541 863 642 567 466 78 120 734 392 146 916 140 293 721 852 920 402 1 215 384 434 388 384 722 84 962 259 995 836 511 517 301 422 8 829 378 455 102 111 47 721 17 878 218 870 913 515 958 69 631 384 925 331 899 726 733 9 143 829 569 113 763 575 495 960 368 155 525 205 382 450 151 488 825 240 812 923 827 50 462 815 274 910 945 45 689 794 855 262 666 699 921 414 585 513 414 615 425 695 25 293 639 872 326 699 469 755 938 437 173 304 3 868 793 299 416 785 447 477 680 553 839 551 537 837 500 345 291 960 959 100 198 791 356 294 707 965 286 530 997 844 798 732 667 65 312 449 395 296 144 211 311 286 936 165 736 557 687 334 778 511 73 227 929 228 834 620 542 244 646 255 947 18 478 956 700 450 719 756 71 801 878 796 85 361 119 62 592 352 380 694 299 976 703 600 520 837 783 408 517 371 501 917 83 838 951 142 77 972 497 29 820 839 179 391 232 992 88 678 69 517 245 656 322 528 748 668 814 305 819 512 270 95 602 799 885 353 309 922 42 859 177 863 72 816 222 416 956 501 40 287 185 349 166 731 540 83 109 795 304 290 466 668 327 13 789 79 622 795 164 493 211 60 926 93 935 494 506 993 727 342 900 762 52 570 641 300 908 615 683 750 296 599 516 784 591 929 960 55 507 645 857 630
664 988 502 665 958 809 926 461 583 104 248 292 749 730 312 754 903 935 795 641 45 890 949 925 443 224 51 258 403 520 729 371 890 830 557 54 371 98 328 965 880 639 754 653 246 335 942 829 34 168 986 422 826 978 507 72 603 166 542 595 21 803 492 676 839 551 991 189 1 648 878 351 231 967 82 882 916 609 999 865 756 639 850 663 684 433 562 256 920 871 211 835 649 848 422 534 701 372 206 779 722 558 420 305 213 669 431 275 743 633 576 334 514 623 354 383 117 231 163 443 112 361 526 246 49 839 220 16 597 913 155 360 511 218 956 161 378 837 676 348 57 367 152 907 784 702 263 849 504 404 472 408 499 439 373 615 102 617 827 481 936 915 326 376 663 974 235 183 908 292 476 32 939 532 363 413 805 208 38 30 594 345 888 262 994 6 317 62 447 677 19 742 893 287 493 5 337 786 135 96 612 623 785 8 968 616 348 164 622 810 124 977 36 838 852 178 689 891 673 416 792 765 399 824 674 248 993 114 811 374 54 155 688 265 411 904 580 340 861 381 249 960 556 446 806 60 204 692 134 394 568 998 73 137 478 971 711 3 162 8 881 932 299 471 244 64 898 825 59 968 846 264 428 774 927 798 355 299 277 98 227 160 31 923 30 825 883 271 305 421 171 452 119 923 963 443 985 848 40 822 103 901 869 739 647 601 737 99 516 388 820 274 435 409 479 617 744 902 292 18 358 107 436 926 506 660 7 163 738 845 216 482 107 314 159 244 831 910 225 41 868 400 637 403 65 825 704 780 173 897 699 514 496 504 565 618 110 928 241 640 555 836 383 592 46 666 539 57 948 688 588 698 186 630 126 380 804 622 768 325 656 609 533 871 700 961 848 563 341 999 627 864 323 466 690 361 769 500 829 538 894 997 760 232 230 488 725 850 802 11 215 518 320 176 628 86 104 147 138 425 321 545 412 689 76 10 933 384 327 480 218 821 866 322 915 750 895 725 587 909 679 22 979 100 934 454 940 6 467 643 75 305 764 616 750 802 752 145 774 424 208 320 592 8 272 609 925 335 196 103 270 571 64 826 247 511 250 340 540 357 718 204 313 741 392 355 267 88 483 485 800 652 33 899 281 858 965 769 421 60 74 213 255 754 585 748 260 115 919 681 56 963 912 179 517 774 529 867 310 676 188 897 735 85 713 506 336 241 899 669 620 192 667 673 252 481 181 17 582 162 290 351 396 565 494 805 149 961 432 505 859 370 480 370 275 686 559 647 642 851 210 251 579 911 53 531 909 207 730 941 953 966 154 997 151 98 973 983 194 230 941 380 79 650 534 924 906 794 854 744 12 721 537 141 578 570 978 387 374 265 193 764 962 530 266 534 245 977 640 548 449 617 271 263 425 3 521 900 344 59 865 831 199 799 293 746 357 723 67 618 338 135 665 876 970 785 538 520 319 800 160 593 414 532 416 904 430 154 165 190 520 964 790 260 398 500 116 189 405 462 115 120 286 23 563 856 229 29 586 788 828 493 407 195 770 745 851 897 590 70 222 824 132 471 892 944 523 359 631 555 614 229 849 510 185 47 929 694 375 96 150 420 500 583 787 687 675 436 921 394 984 958 707 20 174 911 510 804 904 158 144 465 771 770 284 372 52 199 809 241 410 717 544 647 295 869 315 320 616 798 474 908 477 624 166 97 191 254 369 102 840 688 855 179 23 752 600 779 6 387 969 766 63 479 686 734 546 709 360 268 606 107 825 831 89 899 29 218 653 479 727 657 86 140 158 277 960 762 27 852 720 300 395 554 646 912 867 769 137 837 16 926 279 500 856 939 122 701 440 236 307 452 298 645 145 223 905 525 871 785 996 534 9 254 767 713 844 458 498 705 731 157 875 771 598 892 141 49 187 820 11 699 61 576 761 170 367 968 197 181 945 857 781 51 551 418 44 135 593 392 918 759 352 554 182 952 97 358 123 42 490 640 242 204 630 205 632 513 5 238 264 748 170 427 543 746 678 765 645 650 780 956 434 347 789 995 444 538 560 907 133 118 641 326 118 924 703 558 837 786 607 376 503 749 732 427 14 485 148 247 742 669 872 330 377 701 687 127 491 820 236 8 439 566 485 494 404 678 445 300 168 573 605 11 62 942 77 475 111 843 972 780 670 198 205 331 106 534 426 347 297 12 728 829 987 433 452 757 460 672 207 116 195 292 243 591 253 874 712 733 571 742 736 21 696 200 621 58 581 902 946 992 169 797 448 31 643 562 25 386 803 845 952 439 390 950 618 217 773 213 793 259 288 38 838 270 87 904 796 561 672 559 669 698 853 956 717 254 536 895 391 100 408 268 509 960 531 405 386 961 189 22 388 482 619 195 726 720 153 347 362 612 88 488 822 201 944 407 283 190 459 946 468 129 633 510 609 257 723 80 724 116 372 95 721 306 595 510 376 576 8 597 41 316 799 386 778 258 634 696 100 153 967 859 98 240 429 555 333 164 782 385 922 146 691 958 629 806 465 759 842 717 980 323 692 412 387 829 902 318 280 718 914 89 524 234 772 679 221 101 617 229 424 527 131 385 256 399 94 921 316 623 843 614 572 393 458 990 156 250 807 209 680 667 251 10 226 169 513 957 105 673 870 742 332 635 68 703 887 950 814 622 599 486 359 696 83 147 179 125 427 826 591 171 438 909 161 365 177 495 81 904 406 557 300 56 943 934 897 322 200 513 368 959 486 109 175 955 747 167 451 916 932 964 10 170 423 401 95 349 879 373 190 742 394 476 661 400 589 873 258 178 385 738 382 13 314 685 273 541 217 296 765 613 454 987 470 676 164 538 291 477 473 468 96 431 545 602 339 151 58 275 497 821 913 976 324 325 683 285 615 396 527 667 554 730 20 565 384 265 801 822 937 183 71 908 751 664 974 150 935 519 740 853 401 545 481 455 783 336 501 982 334 791 331 565 644 294 989 451 833 350 896 856 48 558 28 29 442 625 203 306 139 956 741 640 140 61 178 610 889 497 201 66 710 693 748 163 183 76 990 126 455 50 574 622 519 668 666 113 397 975 794 891 693 799 419 148 776 663 810 487 549 642 393 567 652 827 971 367 860 118 285 295 553 188 719 403 301 43 834 511 353 121 380 430 966 148 239 218 318 38 192 218 577 782 515 184 125 249 766 136 857 358 66 350 389 626 3 837 257 974 495 88 437 782 938 968 818 700 356 722 550 208 657 703 638 8 184 668 623 397 824 874 924 543 668 371 907 274 601 543 269 768 573 196 306 12 885 612 232 539 463 388 309 804 639 844 70 753 951 147 957 805 24 872 402 996 233 480 101 739 708 23 613 260 212 749 659 634 923 184 716 442 569 890 335 336 413 324 604 941 791 615 611 392 93 369 2 422 548 651 981 956 55 808 418 850 370 858 457 478 561 384 677 805 873 484 32 75 322 308 777 909 114 400 558 540 167 87 330 802 99 399 240 651 488 928 308 959 788 949 39 631 983 200 552 333 705 801 528 35 329 96 120 397 347 446 876 321 508 40 0 840 72 475 287 918 364 466 745 917 997 397 214 362 775 669 340 917 462 908 547 551 900 886 566 975 636 578 379 828 877 96 209 379 42 488 658 229 525 300 930 829 695 147 325 56 180 548 296 936 734 707 564 526 882 769 706 821 475 973 608 803 343 148 626 719 596 286 650 397 482 729 694 995 254 111 654 773 759 296 779 345 655 849 157 845 976 678 450 313 346 262 50 991 982 680 864 405 274 175 522 805 469 895 113 962 108 923 651 634 739 631 697 753 237 756 698 571 466 273 26 736 202 318 947 748 858 633 625 224 261 345 304 899 4 425 518 586 808 910 350 531 345 292 409 11 224 239 69 992 461 360 832 34 446 470 610 121 219 242 417 890 505 191 90 967 685 141 47 896 142 858 862 728 541 53 950 219 816 576 995 896 13 502 84 882 836 295 342 269 464 282 798 222 714 40 841 590 311 831 813 390 400 318 85 88 129 182 821 377 762 489 128 756 302 736 136 268 487 416 975 199 648 851 489 423 172 229 294 703 535 834 37 358 78 955 80 167 681 115 662 609 763 842 753 584 512 738 259 680 886 115 238 757 484 507 441 63 959 287 268 345 276 613 567 386 361 473 931 15 570 657 147 925 817 52 812 517 176 322 823 435 278 999 910 325 901 686 891 817 433 190 961 481 198 26 127 733 874 138 715 827 964 877 532 984 863 656 223 159 471 739 746 702 671 238 977 734 351 513 884 598 282 250 624 432 453 472 35 50 15 357 303 724 928 786 757 365 366 236 954 415 22 970 819 275 530 688 709 495 815 368 702 26 92 995 18 498 635 986 265 531 60 11 988 320 262 614 17 93 682 884 91 298 234 875 755 822 584 93 602 757 845 944 992 519 381 76 847 439 109 300 830 627 797 581 786 109 289 765 835 699 998 661 121 206 660 636 365 513 456 70 955 488 415 341 146 999 228 187 143 693 349 12 917 988 575 619 130 609 758 675 911 18 43 554 733 699
361 112 784 623 91 859 399 405 199 755 463 53 183 842 697 290 795 389 212 1000 391 997 678 300 996 445 431 252 381 859 689 247 864 372 139 569 100 325 354 525 192 376 817 36 17 137 698 342 886 437 363 891 967 525 76 619 583 79 413 380 230 696 943 760 129 805 819 874 754 844 285 476 175 215 910 565 179 160 414 470 454 160 577 806 219 706 434 221 269 406 29 916 14 809 416 372 109 982 724 213 533 369 445 345 692 893 539 373 890 800 311 713 352 593 81 204 556 613 629 769 721 983 791 151 745 912 538 403 270 925 474 573 402 92 585 563 669 999 935 756 909 49 132 205 349 527 494 848 719 863 412 334 232 861 619 55 936 845 829 315 615 198 804 148 332 271 384 985 155 513 748 629 298 165 498 354 337 741 239 611 288 80 562 265 919 366 344 391 806 127 455 250 250 926 588 59 531 824 805 625 145 488 971 636 758 771 94 677 803 255 572 458 42 312 709 801 773 397 251 577 194 857 460 663 364 649 310 759 92 41 447 273 370 848 992 130 88 924 482 741 725 483 85 621 732 792 844 252 140 289 648 415 221 361 889 112 590 859 327 385 235 867 126 912 32 437 421 642 513 624 429 313 568 837 116 457 167 17 162 866 56 148 293 717 836 449 176 356 177 625 135 508 625 646 896 148 718 637 913 551 960 208 904 559 846 385 569 774 782 436 401 681 771 539 528 701 720 306 873 361 704 192 426 714 740 273 975 13 649 867 99 522 626 709 468 349 535 707 114 112 574 543 646 527 876 667 916 881 713 635 334 430 893 419 222 311 752 383 428 391 87 532 507 975 581 71 19 987 887 833 979 465 657 429 701 138 453 737 880 236 480 413 925 978 601 344 645 675 191 759 591 675 659 605 733 360 315 190 801 462 217 47 316 643 699 53 762 818 152 72 813 416 182 65 779 538 760 684 122 154 802 546 397 246 45 170 868 223 369 211 800 677 496 993 956 874 923 225 595 980 98 662 72 183 565 968 392 933 926 641 991 799 105 384 584 31 743 232 348 136 768 334 484 438 376 507 462 375 712 879 570 63 225 127 396 573 930 272 266 419 195 134 301 756 204 338 703 749 685 779 540 812 246 561 24 737 818 299 343 270 587 491 89 738 499 375 911 588 54 301 249 384 677 558 189 98 870 280 31 309 290 327 998 958 825 171 722 923 534 933 564 784 635 498 660 779 379 571 816 405 4 740 465 612 218 38 331 94 778 939 921 879 106 242 8 608 244 173 57 235 862 917 522 248 997 911 655 633 96 983 260 741 165 472 466 14 974 331 571 489 932 691 922 296 632 639 820 885 341 175 71 367 253 599 61 657 988 537 702 370 682 177 470 957 60 225 798 603 200 809 753 654 473 610 903 544 146 996 305 232 643 682 567 695 127 329 432 700 755 817 5 845 560 203 242 183 258 447 353 835 955 156 130 56 746 710 213 829 953 980 547 539 527 967 143 776 272 855 444 926 875 80 488 368 267 284 292 743 984 19 134 203 860 857 674 232 839 697 840 38 808 620 243 616 883 469 523 186 579 317 644 647 637 310 676 57 551 87 73 422 322 196 838 27 201 397 576 105 558 604 295 608 834 153 633 370 229 630 688 993 807 223 774 75 874 300 550 336 415 697 440 360 142 461 451 944 101 372 313 686 672 743 690 787 207 23 25 676 274 58 255 398 939 51 824 405 319 337 662 3 51 374 891 46 854 372 40 50 422 146 973 66 821 913 359 756 371 962 273 296 859 170 291 503 524 909 600 925 407 959 458 263 614 131 506 548 110 284 742 431 994 652 103 799 770 21 918 171 329 264 314 16 603 381 954 841 980 873 757 896 443 374 70 220 811 717 55 683 636 187 658 93 37 327 264 527 389 194 263 174 2 309 63 527 395 165 215 180 521 820 691 472 700 207 561 561 714 487 853 623 899 372 335 162 573 607 6 532 729 1 47 44 867 732 338 392 436 634 653 910 15 906 469 542 518 714 372 987 104 175 986 521 749 397 281 974 268 208 90 706 544 938 957 98 841 491 799 524 983 452 856 429 324 287 347 735 769 576 119 201 113 968 739 68 66 184 663 671 723 327 671 403 686 478 375 792 393 142 837 855 12 828 163 369 492 689 610 939 271 592 346 346 764 48 21 620 549 86 161 667 27 625 780 594 711 85 931 283 446 770 696 91 491 299 64 231 419 956 934 678 387 748 138 516 963 323 309 497 616 598 634 369 351 10 848 848 651 976 761 627 476 355 208 715 427 160 812 62 901 484 680 874 852 92 503 253 495 109 741 431 654 17 297 47 378 630 969 696 989 711 408 638 275 838 77 184 892 662 537 557 425 310 767 10 605 593 168 541 598 100 362 9 788 688 336 116 857 899 193 46 185 771 907 419 283 959 516 598 647 666 318 498 612 942 493 319 306 483 965 642 156 986 897 816 877 139 7 910 303 371 1 402 323 13 164 407 479 730 831 31 287 48 717 291 554 945 763 702 252 370 53 857 409 685 11 847 457 947 929 204 84 557 340 505 38 348 532 522 898 317 79 318 978 822 728 791 618 747 968 871 326 215 144 835 976 594 257 857 941 784 928 92 442 453 966 124 628 762 847 689 10 355 542 500 171 534 118 293 357 904 330 630 606 627 881 380 247 757 863 769 136 442 545 597 398 718 320 342 900 606 530 844 137 441 536 77 920 712 174 243 75 439 833 109 304 230 553 884 735 314 420 992 227 299 977 686 173 62 759 937 80 706 404 753 843 572 245 483 86 908 885 303 214 705 302 287 180 609 944 2 459 230 517 281 186 691 197 348 592 145 670 264 946 262 39 279 377 624 464 960 940 435 153 33 993 389 449 518 150 756 500 667 308 621 9 119 405 154 631 62 342 987 236 709 237 498 3 147 403 834 131 527 664 318 41 878 190 407 489 724 345 423 23 590 777 733 589 244 181 304 68 676 693 961 826 67 917 462 938 125 203 246 483 691 382 860 148 733 810 259 202 805 609 115 727 26 410 112 115 731 915 879 368 346 871 288 529 373 687 212 981 842 541 912 621 246 108 879 665 941 849 798 307 514 34 777 793 965 184 637 62 878 117 182 411 944 715 180 20 76 557 964 282 586 937 286 747 154 951 543 668 347 611 828 730 598 882 145 36 13 706 278 822 80 123 247 43 397 355 82 814 36 942 46 238 235 435 707 906 746 452 604 380 55 617 330 961 420 830 292 982 754 321 386 851 595 69 113 448 638 765 29 990 447 959 99 490 259 552 420 546 649 262 528 580 112 18 788 339 190 147 153 888 194 67 84 485 954 254 413 972 427 350 107 481 942 987 252 169 178 661 734 461 9 475 345 124 386 450 815 927 774 261 507 520 818 775 17 333 239 497 157 224 769 515 440 842 822 786 600 478 284 950 174 205 148 884 610 602 286 912 207 627 136 736 488 952 563 93 238 78 605 710 167 772 296 797 464 151 160 924 656 172 514 280 638 908 693 83 834 596 137 417 633 985 989 597 874 58 849 178 102 781 630 789 917 526 470 582 265 33 631 166 806 505 249 785 485 866 582 622 650 159 891 294 769 220 945 477 761 902 124 289 559 437 117 792 383 734 440 158 838 683 526 832 368 948 352 716 847 187 667 390 851 44 33 277 996 97 717 373 557 486 2 487 588 198 444 160 174 300 887 231 540 947 662 35 81 512 405 356 560 962 61 265 124 705 490 120 686 385 988 59 568 366 730 325 451 317 742 905 938 650 608 850 535 133 314 50 416 206 671 149 788 216 783 607 599 456 924 604 964 766 424 424 401 756 187 121 120 964 933 566 348 895 914 188 477 933 814 525 373 563 469 170 368 823 20 738 596 259 975 666 570 210 149 394 569 328 745 638 823 555 267 107 716 624 451 508 369 365 523 234 514 52 596 276 305 667 317 248 747 0 144 641 629 879 636 46 353 586 901 472 197 673 924 995 211 845 753 970 968 750 779 642 463 128 716 519 268 608 46 423 22 855 286 406 386 509 569 438 472 872 637 548 407 48 354 233 297 630 220 467 886 383 522 559 180 360 243 388 635 599 65 514 971 228 111 656 51 82 165 28 929 790 975 751 168 675 127 154 486 22 26 787 185 400 66 815 874 439 736 511 957 945 416 223 453 613 539 623 416 125 659 386 914 240 729 312 414 502 957 694 628 74 801 13 668 299 621 894 321 226 712 418 934 209 399 374 331 681 727 858 307 256 542 358 557 914 443 501 116 695 248 809 163 949 528 102 380 95 966 367 474 958 234 652 922 30 655 861 262 575 498 737 257 543 920 578 946 49 122 278 760 707 370 211 210 794 773 279 509 783 999 639 413 430 878 594 13 827 218 999 687 828 683 65 879 286 795 744 130 878 789 776 118 593 884 796 764 196 711 433 261 869 148 620 811 726 857 684 621 835 861 731 597 241 232 112 121 26 323 504 829 865 603 16 275 157 883 111 543 141 349 708 319 296 309 510 861 640 682 679 629 284 624 441 890 471 23
214 388 869 777 523 27 584 683 356 858 632 111 971 614 929 820 432 160 325 839 575 826 696 999 29 626 121 63 766 838 312 984 676 980 472 904 373 78 434 602 2 64 543 645 821 31 497 283 915 901 292 890 691 644 535 343 246 217 422 187 505 241 395 32 549 198 525 539 682 997 24 607 185 203 954 958 616 188 374 97 630 1 187 115 623 370 968 337 702 582 863 281 852 564 734 526 80 151 506 108 303 353 423 721 468 165 152 972 694 278 384 125 429 210 269 651 85 446 989 538 201 54 296 537 961 848 939 552 833 194 212 558 677 970 888 693 524 437 934 59 441 220 521 412 186 836 665 597 278 567 500 354 574 740 93 615 641 117 511 966 378 532 807 858 394 122 244 316 294 814 78 796 65 655 274 973 542 444 905 675 556 423 716 855 678 103 329 244 124 307 9 45 239 122 453 541 955 864 72 507 967 677 510 418 87 536 660 248 721 350 668 544 284 686 192 287 408 153 576 212 255 203 58 444 477 232 669 975 546 349 944 304 314 350 631 441 844 319 790 393 158 542 273 382 592 804 293 154 407 769 151 617 577 989 990 426 465 883 854 68 216 426 362 323 953 607 200 593 711 949 797 241 907 169 351 416 427 922 544 252 277 385 750 982 936 618 871 636 545 848 44 558 930 423 645 657 283 818 661 71 881 442 5 372 593 283 640 657 225 16 27 262 662 671 18 556 940 947 714 939 157 330 146 184 536 181 952 65 426 622 715 163 286 695 963 363 847 90 834 722 563 31 161 309 375 399 486 352 262 200 704 739 340 182 713 180 258 643 517 890 439 477 770 113 956 484 815 139 818 41 739 159 707 815 164 168 685 750 767 370 999 481 709 868 777 825 539 932 923 195 393 739 370 646 23 964 421 993 168 242 876 37 772 386 237 409 160 5 774 96 516 773 650 647 338 20 47 511 795 987 243 710 898 185 504 956 972 413 458 144 138 376 778 587 21 381 104 830 335 603 590 801 617 76 931 211 531 521 763 318 886 492 945 410 587 347 166 188 304 623 648 385 757 19 317 247 873 403 301 557 176 689 890 543 728 330 431 173 608 91 420 752 927 674 22 66 321 143 126 499 288 357 61 539 222 297 730 93 357 182 358 808 752 420 949 341 223 897 908 573 360 407 179 707 279 373 628 790 16 885 115 180 379 970 254 777 970 800 656 58 265 369 217 510 493 468 579 392 195 868 712 483 403 452 240 355 51 538 307 541 607 835 366 725 946 271 832 169 860 816 664 539 941 942 663 225 817 767 853 901 353 524 311 522 836 848 494 134 297 683 552 681 884 119 537 409 680 447 174 622 306 191 762 339 744 352 396 601 798 291 326 696 627 797 727 72 280 163 924 926 976 937 978 10 135 879 226 318 773 765 41 166 693 419 796 129 636 618 133 413 743 943 49 654 73 169 986 847 791 218 141 321 315 217 86 649 68 202 877 736 460 107 820 395 344 235 117 647 48 414 355 424 824 914 444 963 252 610 891 599 823 620 119 508 507 11 36 78 107 464 992 283 413 668 760 166 134 997 203 187 980 637 251 881 476 465 149 116 518 155 538 800 706 368 275 914 810 331 756 809 53 965 31 732 498 90 400 614 318 320 835 128 697 396 95 953 220 636 547 852 526 127 88 339 478 276 793 240 582 555 859 4 248 1 780 887 177 376 209 868 46 26 735 989 143 940 753 800 633 865 470 938 862 472 245 985 827 438 962 555 718 221 455 158 346 738 406 682 657 200 569 857 839 554 895 460 271 904 826 391 829 390 842 168 638 504 604 265 142 109 499 280 298 173 45 648 323 823 948 712 372 245 644 221 377 495 742 203 580 746 425 318 885 178 879 908 322 330 688 621 481 400 376 978 59 100 502 122 977 678 998 245 932 617 253 161 781 102 380 285 26 845 893 638 83 780 759 787 717 865 620 189 266 637 803 958 184 462 156 494 354 406 424 383 3 183 454 405 988 94 389 81 436 339 11 648 289 689 969 911 334 94 331 897 136 386 708 2 205 260 348 683 812 101 106 74 167 537 98 938 769 230 402 929 686 976 906 35 99 177 805 935 880 45 838 947 390 671 327 40 464 641 857 451 371 689 566 882 541 506 419 568 129 461 118 203 178 412 332 201 765 602 684 687 572 641 39 513 624 401 555 246 206 496 991 957 831 546 740 444 130 468 611 208 801 840 626 259 82 548 123 417 909 642 557 763 261 370 548 646 197 487 858 217 819 755 64 490 100 333 596 125 337 770 910 473 562 398 558 917 140 185 926 149 849 968 554 551 339 605 746 665 785 760 363 828 147 124 651 882 614 562 308 304 653 102 153 950 658 479 896 878 397 957 43 212 114 859 437 793 150 539 110 491 14 353 942 813 305 670 267 599 594 902 488 3 316 683 851 958 365 247 231 91 263 788 736 328 786 8 560 564 52 711 933 405 754 674 737 159 621 301 922 8 503 976 912 930 647 434 287 177 768 359 732 176 450 904 779 33 97 823 914 77 84 731 699 894 249 210 352 319 13 57 917 222 571 503 722 225 1 696 947 129 618 307 15 801 466 555 485 919 328 406 751 305 674 875 169 848 250 213 386 451 855 526 204 450 758 666 512 533 529 54 414 125 37 452 233 587 902 552 530 475 57 955 659 644 532 695 787 587 105 132 92 141 38 454 260 532 207 781 973 554 997 511 42 543 755 999 642 499 920 146 70 61 625 277 71 859 889 852 74 871 281 53 137 323 935 563 495 357 966 441 870 645 804 900 234 758 313 530 864 829 867 794 856 190 597 571 268 234 983 884 490 189 783 301 81 114 745 913 336 316 122 644 221 739 649 18 733 419 600 5 196 838 208 876 960 414 256 354 69 701 861 312 132 542 782 844 492 285 726 841 257 603 585 508 194 807 6 82 159 151 345 46 309 233 747 161 528 742 921 578 695 274 462 684 350 130 385 568 540 754 671 494 433 755 399 231 951 655 469 214 928 75 687 635 442 604 291 309 679 191 681 81 913 684 903 986 343 281 56 543 689 556 508 915 489 938 784 445 771 511 228 50 943 894 887 250 918 163 35 658 333 624 840 901 599 256 94 996 63 796 40 305 738 761 7 274 605 571 162 451 491 379 761 143 50 801 0 867 808 794 899 978 77 74 837 93 438 387 17 117 982 923 282 595 165 652 553 118 692 710 729 929 670 264 612 1 613 141 603 212 128 126 550 183 957 647 637 535 985 945 109 552 741 264 675 20 25 307 573 321 20 962 994 332 938 234 561 457 533 314 410 619 191 796 865 70 843 485 96 739 202 919 447 823 874 810 635 427 846 593 181 269 163 393 411 291 34 318 446 579 683 560 764 255 401 968 811 359 145 959 448 94 723 745 300 228 654 609 155 550 461 580 987 13 404 955 285 533 806 601 965 120 435 593 904 102 974 583 227 613 290 916 276 206 139 267 76 98 522 72 894 803 349 943 979 460 581 297 102 560 409 238 440 44 67 933 583 407 112 572 171 164 720 28 527 460 415 83 897 156 103 221 368 369 471 520 993 37 792 899 598 323 570 867 828 208 673 348 32 584 719 325 467 204 359 849 475 580 108 564 391 907 710 649 19 431 519 178 568 720 701 121 981 412 310 60 775 616 802 526 591 624 172 662 62 682 984 955 324 101 551 12 995 827 398 918 90 371 473 699 210 938 10 972 235 306 218 789 445 77 724 165 776 358 54 4 749 230 748 738 330 335 586 606 170 694 302 43 578 891 131 54 219 101 12 101 111 251 417 827 75 467 609 889 911 967 901 394 619 381 731 47 916 734 705 991 964 295 487 73 841 167 89 97 634 970 703 180 381 725 534 827 515 459 958 233 482 458 975 382 428 472 484 227 341 859 173 60 459 383 615 16 868 356 875 783 79 421 925 194 55 72 198 184 270 480 189 304 405 606 639 692 610 722 183 781 919 755 514 665 496 362 457 18 463 617 501 726 299 833 882 423 416 465 483 112 224 629 387 564 883 482 364 752 700 69 646 950 215 21 232 154 247 914 567 574 361 36 643 25 480 662 601 603 595 583 154 174 382 829 959 775 872 675 655 912 113 4 474 615 383 152 91 821 213 226 789 268 814 773 4 742 866 585 588 751 241 385 33 280 456 265 388 378 392 265 788 327 30 994 602 585 996 465 513 349 264 803 825 479 295 73 672 872 347 604 589 292 813 870 430 802 230 316 320 732 622 761 238 250 125 968 520 195 606 56 845 512 101 105 211 333 900 343 451 517 690 705 822 242 848 539 180 936 148 201 850 230 199 603 878 581 559 410 892 7 319 939 698 25 272 942 564 215 443 390 60 409 666 114 188 954 565 15 259 263 193 723 937 329 175 780 342 590 116 561 799 572 652 368 8 357 800 972 127 743 229 683 182 143 830 66 950 347 794 129 418 628 667 51 809 765 367 836 816 600 242 129 144 812 120 606 66 321 509 71 452 732 236 567 479 558 369 628 725 143 412 214 629 826 190 972 449 403 28 552
942 152 402 996 395 943 602 611 505 81 410 328 640 855 181 902 450 433 691 130 173 495 866 55 374 511 781 553 886 155 834 472 988 779 868 196 791 301 252 319 821 234 728 193 888 624 298 808 343 620 803 391 507 281 466 441 919 679 510 116 579 966 132 218 547 596 517 324 439 55 793 326 567 455 33 311 897 632 762 547 171 221 102 997 9 480 348 442 891 878 748 360 313 516 800 379 887 417 131 382 239 413 836 225 962 511 885 74 852 456 334 869 79 575 498 534 544 876 472 410 577 889 642 919 695 886 859 724 861 966 137 245 415 704 934 933 828 884 332 918 176 848 980 350 957 168 344 494 633 980 58 862 182 260 258 276 459 12 835 666 149 672 878 756 694 128 293 705 683 156 317 452 606 520 396 659 60 836 622 46 255 498 145 398 787 572 461 721 47 222 432 324 595 219 262 900 713 86 672 892 799 468 783 256 542 321 554 611 521 990 452 121 12 559 752 431 703 102 232 745 491 878 17 720 2 563 557 161 876 226 796 683 369 903 340 509 682 676 292 628 384 821 397 562 647 41 657 248 153 469 435 198 130 99 829 957 667 885 600 484 248 774 950 166 64 874 443 147 664 112 346 526 903 596 750 155 497 163 144 712 860 175 167 499 584 543 212 401 336 469 194 305 156 456 268 747 776 953 433 751 492 95 158 782 366 575 215 526 431 76 401 45 213 544 779 458 795 585 563 419 550 249 513 794 96 122 470 152 376 690 43 522 525 865 88 971 871 876 537 607 414 214 687 734 393 636 514 342 977 315 446 985 877 148 70 41 304 357 993 940 30 921 240 687 874 974 824 52 840 207 526 879 220 144 445 217 319 176 442 921 870 532 856 770 284 915 522 353 994 137 669 205 221 881 654 112 59 104 8 175 279 123 651 105 382 195 347 516 57 992 605 205 325 166 390 612 820 531 103 732 241 957 607 826 946 88 901 625 465 501 196 10 756 367 580 56 546 88 493 7 479 489 648 942 898 112 371 342 869 280 620 117 641 228 329 874 316 75 114 883 764 272 911 85 40 806 230 870 188 894 707 711 755 360 148 878 504 27 254 78 76 342 270 463 538 365 880 411 208 701 281 721 135 792 608 765 141 965 827 630 637 728 780 676 613 456 972 631 18 440 566 171 71 578 412 411 992 265 297 547 142 195 163 973 541 782 626 145 364 839 768 721 306 316 926 755 259 871 661 467 238 887 812 244 978 257 394 685 83 768 599 793 502 282 590 579 559 139 670 951 444 507 933 499 825 340 46 123 362 305 816 182 201 489 941 382 375 966 37 734 596 331 749 635 50 446 249 108 121 750 489 599 976 348 813 367 7 960 512 131 892 482 575 778 553 510 495 840 180 655 998 818 777 314 838 977 81 91 438 322 404 817 246 278 601 679 288 430 170 841 916 538 908 999 535 337 112 71 833 810 766 569 645 155 128 70 92 639 409 823 848 978 80 204 837 203 175 271 761 187 581 110 552 501 733 581 214 533 388 732 630 560 93 662 551 883 523 527 169 6 948 205 408 108 932 207 222 796 922 547 739 897 193 353 261 115 159 911 583 538 147 70 696 411 894 685 904 389 290 335 735 395 855 35 242 148 518 811 66 985 27 278 604 593 646 155 429 882 826 235 39 697 536 901 399 639 165 385 770 971 881 196 55 661 118 676 203 756 338 641 380 263 356 469 955 1000 830 891 720 914 373 324 256 806 120 913 864 261 592 448 233 240 15 528 453 794 178 245 615 526 621 841 109 598 172 300 684 478 586 82 398 409 469 704 849 994 85 132 927 497 944 204 219 271 477 20 890 538 23 667 539 989 810 931 612 226 560 991 913 319 789 728 706 212 51 779 337 889 211 110 223 100 997 28 743 81 475 144 277 153 700 930 307 300 187 992 532 604 302 596 872 702 321 471 333 484 712 185 244 397 200 62 52 819 726 427 407 170 947 859 126 520 464 782 146 517 914 496 202 202 287 791 924 76 341 286 717 973 850 655 515 959 151 39 969 60 487 15 26 267 639 808 674 180 462 557 746 906 154 757 693 993 235 332 823 907 204 382 792 159 310 762 915 291 192 527 45 503 77 826 905 912 423 502 411 100 540 370 705 238 486 525 322 633 585 144 681 824 745 128 506 945 638 429 658 828 688 680 367 586 197 395 794 371 660 654 422 758 108 731 817 107 339 891 587 104 274 567 875 380 295 204 671 272 565 406 391 859 594 755 678 651 161 301 205 38 555 88 578 738 631 387 294 701 61 326 808 532 862 205 282 217 174 874 101 819 907 280 940 988 95 7 989 1 873 118 616 292 65 365 372 92 280 695 10 645 574 640 354 21 558 744 996 282 831 508 701 681 666 129 844 704 138 581 405 122 480 609 271 615 509 293 301 421 985 276 253 462 952 7 802 608 485 980 572 538 763 585 744 240 843 133 216 594 488 382 449 452 198 146 632 114 757 193 987 682 424 470 483 459 38 606 359 604 185 909 889 235 727 698 425 791 967 369 923 286 455 899 918 368 973 88 805 720 863 521 912 450 650 594 740 861 309 700 4 424 209 944 686 360 689 647 959 59 257 768 818 36 119 202 164 153 662 613 945 674 386 598 627 531 960 699 832 72 628 266 97 578 656 641 73 274 117 962 665 413 125 391 625 792 113 719 921 953 865 343 673 4 935 801 139 293 377 296 845 998 573 928 548 992 774 933 251 30 360 603 854 794 427 644 582 445 931 431 790 220 709 834 335 464 899 801 954 596 724 203 732 665 87 647 28 441 711 312 75 852 357 353 841 800 571 881 677 332 365 157 736 937 1 922 179 344 767 856 63 961 801 67 956 13 974 352 929 804 851 446 11 576 971 6 440 622 447 981 958 440 21 321 68 935 48 996 476 766 738 421 970 649 457 170 234 787 798 947 94 255 349 61 699 460 811 722 478 948 999 435 508 452 545 51 328 356 400 949 326 558 882 826 3 883 90 366 299 789 680 656 668 536 698 585 589 275 597 990 591 998 617 312 939 170 49 196 500 263 473 417 311 666 496 87 418 381 237 643 991 920 753 256 716 7 276 150 82 407 195 713 754 492 116 752 352 685 115 195 982 863 428 108 157 989 84 588 419 983 725 334 283 148 474 924 737 953 225 273 351 562 951 750 610 796 938 529 983 880 961 659 685 249 858 540 556 344 619 145 327 389 527 2 635 693 413 171 278 869 561 214 315 808 152 19 643 933 358 573 110 179 471 387 89 349 722 636 742 382 86 760 430 440 533 78 72 701 345 751 747 74 124 170 318 554 543 490 320 725 900 699 715 828 31 107 494 16 458 729 484 891 106 329 721 933 778 628 644 70 41 32 482 373 731 473 36 787 199 355 269 971 143 718 909 779 593 973 663 249 436 199 217 624 67 740 122 195 786 43 129 123 692 143 105 302 54 704 675 334 896 702 403 516 454 954 330 91 564 832 6 488 603 43 300 711 784 466 406 928 0 669 133 759 751 931 186 955 34 267 305 541 679 389 289 833 363 870 368 63 136 797 236 777 809 138 353 900 314 476 16 595 441 464 53 571 98 606 245 355 350 495 231 835 636 383 910 486 111 868 708 897 104 373 760 765 228 216 902 553 568 625 183 179 224 640 467 788 490 591 519 716 20 304 243 497 570 277 383 996 275 817 928 835 127 473 511 369 260 114 598 656 107 378 162 846 975 146 936 458 190 217 930 260 966 67 729 371 91 640 456 935 576 10 634 601 990 352 937 387 530 499 56 12 925 529 134 26 25 482 481 112 953 834 765 475 24 996 839 508 697 984 229 543 273 380 370 813 206 691 979 579 189 297 534 799 323 644 611 189 392 916 264 594 549 347 714 102 100 24 35 957 906 646 448 395 719 410 155 721 819 67 516 87 949 472 503 964 263 646 676 880 788 38 434 169 266 558 463 4 99 691 883 489 32 433 995 344 286 498 822 112 718 696 150 140 184 509 42 286 499 214 272 839 806 219 426 232 416 250 867 187 331 34 387 194 250 683 893 181 772 728 265 268 267 763 690 667 769 19 468 398 361 492 759 642 74 345 69 625 123 255 381 538 704 105 303 516 312 684 588 792 652 360 920 584 986 260 451 1 771 176 782 664 13 746 723 46 529 91 655 8 853 8 659 313 14 869 140 729 917 725 847 441 895 31 166 253 437 364 417 653 797 560 355 190 804 720 775 355 562 454 965 782 963 43 815 652 421 890 741 594 842 942 614 966 168 282 964 120 177 635 207 341 734 72 528 938 342 294 857 567 460 639 984 414 5 810 296 690 653 309 389 91 807 103 308 157 629 404 247 722 226 633 569 600 846 619 623 686 218 13 884 168 227 898 773 298 785 924 19 995 324 107 62 526 78 938 29 932 618 331 710 878 981 376 649 924 385 223 531 687 44 213 524 974 968 596 758 597 420 659 814 788 291 695 501 342 624 526 22 987 379 339 520 317 160 48 879 360 378 16 285 109 730 767 702 813 943 152 191 90 210 927 609 628
497 238 200 645 326 740 580 879 628 168 846 636 244 904 850 554 977 603 328 83 623 491 31 358 383 557 370 43 179 225 625 426 175 397 510 461 222 189 760 720 800 958 72 196 640 683 842 177 477 27 482 236 490 986 291 222 375 685 29 850 411 360 856 460 570 352 85 514 91 752 643 51 78 756 274 783 315 807 992 499 257 398 346 827 527 781 241 68 869 534 171 803 787 238 39 672 638 940 359 645 236 360 369 567 282 548 549 769 10 983 499 143 840 352 969 209 683 851 49 14 833 301 998 31 862 403 472 46 332 805 706 265 519 675 15 851 167 939 337 211 354 601 788 796 723 302 150 850 838 550 896 651 298 12 335 272 36 215 250 219 48 280 173 73 672 523 724 61 305 39 995 145 880 839 262 263 572 348 399 79 64 909 728 290 51 179 242 42 223 820 82 190 481 498 707 135 42 8 971 700 615 227 27 116 358 50 785 815 536 326 803 644 59 586 120 536 492 907 253 152 824 672 899 741 865 550 416 974 14 107 24 502 139 211 730 400 761 441 667 339 515 529 653 771 398 940 990 309 799 803 626 850 814 134 254 736 460 209 870 519 40 923 292 761 66 397 650 542 521 941 189 346 444 209 268 78 464 157 271 159 903 86 133 77 939 421 463 92 872 552 323 527 397 491 627 949 791 205 590 842 28 191 648 825 76 580 857 440 617 93 661 756 498 178 77 442 379 262 215 48 79 359 554 118 134 273 30 479 350 431 931 181 943 663 873 600 188 485 233 284 414 396 607 771 926 34 456 196 750 825 826 475 320 315 912 64 949 583 649 823 191 41 277 163 712 398 773 380 983 985 454 835 663 987 421 835 1 748 140 918 117 624 227 258 920 329 98 879 758 317 973 818 406 725 522 917 468 404 41 253 109 77 875 641 102 874 805 217 476 130 845 473 600 561 593 158 316 916 5 686 687 803 968 344 668 210 384 174 888 330 789 912 932 516 518 223 930 498 361 429 53 548 413 457 651 879 119 683 918 553 542 751 343 291 844 886 669 811 974 682 147 928 508 5 817 485 680 241 964 347 308 165 792 779 996 64 325 745 381 521 306 485 622 300 458 988 419 875 517 108 665 897 372 38 906 514 426 290 284 208 802 807 722 376 352 710 304 737 382 849 459 766 591 292 556 752 2 935 264 38 868 715 38 55 116 846 907 932 962 632 729 24 551 620 822 179 394 449 583 701 835 29 219 176 825 603 997 375 560 405 744 517 123 356 489 415 528 311 564 172 54 789 474 763 675 828 409 277 569 495 186 744 679 832 966 782 735 119 202 745 878 622 199 127 181 236 207 10 110 707 457 599 688 948 355 467 213 536 290 838 230 503 540 572 8 545 589 239 876 931 935 42 916 746 429 601 597 550 299 787 113 874 437 844 821 642 751 555 63 743 231 139 534 435 779 580 657 801 7 777 762 724 784 219 138 499 914 988 884 848 900 325 169 171 513 553 317 572 205 942 864 779 629 882 507 1 832 673 620 280 402 267 957 999 898 929 708 120 261 381 851 605 452 194 921 585 12 596 220 534 682 789 711 836 757 540 55 597 546 711 749 599 660 371 127 41 155 901 810 10 404 498 338 659 565 333 157 522 366 214 954 444 676 204 480 929 741 685 831 404 999 656 469 655 486 695 131 525 312 217 594 370 50 675 677 886 269 617 146 424 746 410 417 699 225 692 353 965 451 332 240 610 608 918 525 648 149 222 484 552 69 440 287 600 780 445 229 338 368 223 466 508 804 458 614 408 942 625 976 271 158 873 539 315 159 980 192 658 20 943 557 768 280 365 955 916 172 895 858 108 348 450 714 125 642 753 574 319 855 53 438 592 566 937 342 325 861 989 420 894 97 239 259 103 641 850 427 143 823 912 965 857 93 653 829 404 111 465 981 900 771 370 699 136 970 987 937 651 502 899 866 53 45 375 243 947 511 362 913 586 388 662 234 252 887 234 71 106 819 110 573 252 538 34 212 952 485 229 161 315 807 696 88 158 168 35 442 137 19 214 770 157 432 312 313 507 754 300 727 519 255 967 446 172 684 610 34 72 276 342 81 256 114 759 295 851 428 107 986 820 87 459 424 545 329 516 500 785 581 573 654 836 681 931 56 336 925 762 599 969 13 956 26 119 544 579 690 540 160 125 65 65 885 193 301 790 697 505 673 604 471 824 563 329 52 184 0 116 118 573 275 252 794 223 152 309 753 549 450 929 314 303 806 774 130 444 532 564 44 925 166 896 575 447 163 551 592 654 58 173 449 534 203 80 164 452 686 382 391 177 967 220 336 729 895 845 496 158 129 476 577 398 239 241 386 172 988 646 184 441 283 848 448 560 953 463 812 282 874 815 584 225 107 188 395 744 401 860 125 442 578 575 273 316 267 388 334 419 491 862 96 25 445 97 208 332 190 384 985 943 265 35 387 88 694 209 768 555 136 568 984 362 47 549 882 44 293 246 206 86 235 601 646 653 877 244 541 214 339 693 22 266 285 473 994 519 86 37 637 937 124 460 106 24 605 975 701 366 766 586 400 663 165 911 902 906 11 31 318 840 601 469 74 273 588 315 602 338 374 848 612 111 360 301 562 200 775 692 847 215 376 134 941 625 815 239 196 496 447 660 555 876 367 426 324 900 494 815 380 475 365 83 811 853 357 473 776 555 695 207 363 183 908 606 21 102 797 812 720 916 579 98 777 405 84 156 704 744 461 882 73 645 68 69 504 610 180 666 43 692 422 406 718 659 344 102 956 208 781 868 809 206 944 532 901 781 425 459 972 260 135 839 571 873 733 592 35 858 867 663 929 550 70 99 232 746 772 875 535 203 333 946 639 723 959 448 488 111 182 504 105 782 934 475 598 59 151 236 204 382 341 306 322 523 938 430 818 523 327 937 745 145 467 796 296 243 798 457 987 101 710 315 948 485 475 362 715 85 734 345 769 316 567 953 945 565 396 479 145 596 736 837 281 764 691 245 493 180 349 452 533 715 393 669 958 439 453 858 917 426 270 809 693 185 297 913 501 648 813 952 737 67 975 156 187 486 455 867 286 403 247 629 408 425 289 718 655 988 678 311 927 707 670 90 894 37 407 341 801 453 178 896 666 960 849 737 99 819 440 616 645 817 321 897 433 412 764 799 516 537 33 172 153 820 752 231 487 86 61 91 122 591 952 240 747 65 23 410 940 148 685 44 141 683 946 285 431 836 266 185 933 756 126 127 373 383 636 559 980 298 60 462 543 145 263 209 674 947 505 643 630 197 982 720 928 936 647 669 214 582 174 19 755 814 94 405 100 686 389 51 3 281 783 772 644 181 9 115 193 486 716 176 112 824 351 372 700 54 390 797 16 675 89 670 170 395 217 633 742 52 330 796 221 456 632 608 550 510 356 694 441 529 739 662 524 774 512 585 385 68 719 883 603 182 392 140 827 82 531 680 216 124 506 857 763 918 859 416 67 270 32 732 101 881 890 953 435 396 115 463 319 120 209 10 924 489 759 875 95 963 148 31 362 687 863 156 725 946 561 679 503 271 364 724 610 717 656 230 910 794 4 815 883 144 587 823 748 71 495 238 726 146 960 17 224 410 405 149 523 201 410 171 786 781 245 263 891 684 248 450 92 557 403 769 609 557 613 398 530 947 936 364 439 608 702 637 633 749 436 564 418 548 103 951 585 169 218 493 905 405 378 57 836 301 412 46 201 803 83 613 278 678 782 493 963 962 514 854 662 427 18 970 852 911 307 113 893 262 689 480 881 516 37 38 302 335 57 846 371 377 198 303 345 660 228 579 237 591 961 592 46 296 618 328 479 962 347 244 619 422 595 31 732 690 671 376 731 339 195 993 658 870 860 392 279 486 923 470 377 270 889 680 340 573 795 885 142 851 709 798 144 893 743 404 470 765 778 674 765 597 121 473 738 808 183 335 624 376 256 494 246 396 90 643 652 5 559 267 210 888 616 962 423 85 143 70 197 875 767 273 443 856 545 693 793 102 226 358 886 804 951 604 911 113 288 261 251 979 137 10 692 712 740 894 462 167 621 686 582 562 576 258 698 341 631 991 473 983 922 731 310 252 252 393 260 347 713 435 915 544 553 923 132 826 839 125 892 751 841 325 978 474 705 904 520 488 162 390 596 752 154 362 294 411 808 724 664 536 258 801 529 912 548 685 177 164 478 421 62 912 721 762 108 344 434 401 871 842 993 28 17 312 703 600 606 211 547 230 635 311 830 884 828 853 75 146 300 565 272 681 552 515 211 751 659 308 909 136 6 934 104 320 979 791 696 192 309 431 879 480 717 406 568 688 843 330 837 18 331 3 25 423 796 395 303 205 156 339 483 931 128 999 176 148 537 25 848 280 634 905 947 651 816 741 897 577 790 80 249 533 238 148 756 938 834 866 774 563 185 484 904 910 604 624 430 623 80 150 989 244 853 493 820 166 194 937 611 412 950 67 465 196 311 287 509 8 991 420 586 562 526 510 558 861 415 138 919 650 854 909
614 249 678 411 149 299 580 968 479 374 578 237 386 296 813 643 593 556 672 138 284 458 800 175 598 438 406 912 583 726 132 971 618 930 141 408 130 33 437 163 799 84 219 888 562 728 419 541 92 300 805 391 738 85 232 966 581 35 549 701 908 419 326 752 547 373 164 469 218 770 98 190 328 753 861 992 33 918 854 462 865 844 714 766 80 674 565 641 249 234 530 627 474 690 372 738 947 534 320 492 450 462 816 712 5 690 42 117 427 618 322 122 122 927 471 593 278 18 836 174 674 296 300 461 579 147 303 526 127 178 478 865 363 933 889 832 74 515 640 236 209 604 801 57 755 908 477 571 950 598 151 565 781 345 430 93 201 431 70 845 398 45 14 998 101 872 84 869 638 842 984 366 980 654 532 761 666 14 615 974 768 126 460 403 8 281 381 510 227 142 285 548 133 403 943 606 701 999 595 485 408 362 778 903 586 510 124 704 994 929 17 860 758 850 523 528 275 101 4 851 116 905 522 170 254 785 624 298 569 131 234 590 143 329 774 959 43 519 643 982 388 651 449 737 16 948 893 505 516 489 630 172 496 103 888 916 589 515 649 925 710 76 990 799 376 546 727 387 231 64 464 312 298 415 73 310 909 875 962 142 288 18 69 263 971 411 769 363 257 431 188 771 446 115 887 574 588 34 568 508 684 946 777 341 945 691 517 494 787 480 119 924 1 517 855 291 619 412 203 820 213 632 881 148 147 488 694 307 988 198 709 333 416 774 734 483 918 747 499 668 853 516 779 914 827 765 103 357 706 26 99 502 167 67 306 797 514 413 757 107 923 482 797 17 311 283 413 370 174 259 960 98 441 991 776 511 392 680 29 607 521 807 255 935 345 277 610 687 688 912 503 212 772 507 244 322 606 827 308 87 193 351 487 826 961 473 110 481 357 546 129 963 321 986 576 574 616 737 573 156 239 475 467 78 356 749 178 898 183 174 645 569 166 877 652 992 529 147 184 511 424 687 466 988 263 989 104 337 191 310 847 176 144 111 948 279 371 100 492 916 343 125 293 79 646 761 148 717 7 966 403 87 158 36 955 76 926 15 485 687 973 222 786 773 740 860 978 190 64 718 58 626 964 47 703 751 170 726 859 876 720 395 273 239 317 221 220 158 508 609 551 510 417 286 86 406 860 545 603 328 270 278 498 672 952 750 804 759 236 299 811 632 197 280 533 799 41 735 373 876 910 437 102 101 195 68 627 276 224 785 754 93 741 153 54 383 798 489 536 559 848 515 111 779 504 344 842 748 394 703 107 280 907 297 691 755 931 339 208 546 344 467 957 955 443 508 937 986 775 522 879 948 383 762 791 72 78 698 597 142 355 632 636 918 641 343 40 517 812 904 894 548 810 616 548 248 114 428 639 499 802 433 792 508 453 366 435 680 495 304 601 186 280 16 9 392 409 847 925 746 315 248 462 954 404 1000 176 155 820 67 936 830 365 215 163 352 628 915 415 552 669 545 500 464 657 523 230 624 3 306 387 777 106 487 385 857 97 660 48 722 712 472 750 595 67 987 974 612 704 845 789 824 785 174 751 621 454 581 525 40 156 208 567 17 187 217 698 90 761 468 475 340 240 351 459 215 680 511 160 81 975 792 13 996 291 279 389 960 856 403 458 52 675 218 930 591 582 251 635 399 473 241 749 520 393 555 862 116 972 259 979 595 185 826 807 246 983 478 88 80 79 410 444 662 733 152 502 659 886 898 676 4 911 779 721 740 903 219 463 731 60 503 647 417 207 711 731 905 94 34 118 955 697 349 226 919 181 547 261 722 747 433 898 643 44 500 115 38 221 409 252 848 626 53 841 971 260 915 900 511 664 228 739 55 510 138 905 868 431 162 874 708 696 175 866 431 715 226 852 413 456 363 537 381 150 635 832 446 954 83 808 122 965 797 206 556 267 340 592 197 922 16 246 86 253 454 154 385 809 111 920 399 337 293 49 956 927 388 553 553 412 58 282 365 400 405 85 56 10 633 621 991 66 12 625 808 834 548 944 68 783 988 921 779 153 524 452 384 109 607 128 107 561 47 885 364 746 165 869 145 299 221 333 250 914 350 361 967 773 164 531 844 686 273 489 384 679 652 241 588 338 541 18 818 658 301 375 495 461 324 189 197 200 4 395 315 216 424 335 795 123 53 877 897 509 109 737 820 155 858 998 225 648 358 175 228 995 449 448 826 465 260 364 531 916 379 631 74 425 89 222 602 196 657 374 880 744 419 305 661 168 873 325 939 599 668 157 105 250 495 617 895 699 85 314 619 987 279 46 564 997 259 662 618 840 62 457 802 307 714 541 194 25 912 928 477 956 198 814 398 693 739 470 608 56 576 204 489 319 83 574 553 192 117 970 65 399 696 660 250 23 451 405 185 169 825 90 415 743 300 497 34 819 739 229 993 941 37 223 645 258 445 24 246 611 137 711 879 358 507 719 866 557 102 121 569 550 162 906 702 137 953 564 923 297 115 538 923 932 573 32 357 823 889 272 523 332 22 75 50 318 948 505 629 959 100 145 497 604 144 243 19 113 963 271 641 882 487 806 801 162 431 369 640 334 627 976 140 352 989 442 16 689 632 286 573 265 733 347 447 76 638 620 193 993 83 215 817 377 284 100 654 266 493 683 724 472 351 490 964 316 463 878 72 730 603 172 973 736 154 934 721 238 465 418 658 665 771 83 730 126 78 302 108 762 503 992 32 268 140 52 292 22 996 194 632 546 465 717 848 590 795 108 502 36 621 336 954 330 650 716 219 0 226 892 222 11 702 707 242 899 996 824 479 784 261 682 679 312 727 796 407 512 305 650 980 671 240 764 386 949 505 884 226 790 420 766 941 251 874 210 144 591 940 633 905 2 394 977 43 702 874 340 886 339 661 587 354 19 685 528 885 61 704 281 253 851 824 202 334 354 179 493 290 794 402 45 74 891 308 935 443 142 606 81 38 38 374 651 759 818 554 713 973 439 849 555 291 28 28 15 241 763 186 380 493 933 641 245 334 436 483 849 517 835 103 668 715 125 462 269 857 872 802 864 86 871 891 912 619 63 140 423 394 362 888 274 593 917 901 440 511 212 496 96 192 390 635 378 303 771 508 287 974 138 874 563 56 324 214 817 731 120 508 515 339 677 125 858 243 873 860 68 928 685 747 826 963 632 725 690 124 292 778 919 933 566 839 131 360 753 300 53 209 929 609 940 151 708 658 511 146 765 986 967 212 313 764 667 139 902 137 539 589 700 944 304 452 822 861 140 392 353 790 290 213 39 703 136 704 198 503 519 477 248 628 895 132 279 413 391 591 283 774 401 556 262 630 30 570 59 377 554 377 982 58 742 332 654 883 51 704 622 228 397 170 506 973 661 435 837 814 179 486 663 38 407 444 348 444 259 14 327 591 999 495 543 763 867 605 985 441 915 139 351 130 524 928 482 282 72 676 612 350 830 47 247 415 596 208 31 820 438 678 752 316 366 139 182 696 876 382 228 894 277 642 71 810 526 429 455 137 673 113 368 696 468 343 165 101 890 305 480 470 634 256 958 707 367 338 896 10 346 135 695 430 360 544 584 116 432 928 429 77 901 629 760 938 951 974 535 972 488 723 483 570 724 722 839 154 570 764 726 961 644 885 656 206 575 1000 20 521 846 151 745 347 687 210 513 311 451 353 659 786 295 160 969 153 613 749 966 230 445 21 963 126 139 127 421 522 863 652 82 944 520 648 803 575 21 995 89 517 558 808 486 250 309 810 469 516 857 181 135 954 331 214 605 530 426 92 793 703 484 647 828 916 310 35 728 222 577 378 77 134 95 744 544 617 968 787 556 650 829 538 939 883 329 963 12 869 655 154 600 465 117 690 37 331 780 381 214 452 850 114 572 979 844 249 540 923 199 624 767 460 161 601 428 726 559 990 414 279 770 783 718 157 152 25 146 863 527 621 946 790 402 141 904 611 87 41 545 518 217 584 507 580 34 994 594 951 623 666 938 177 607 59 105 207 447 543 723 752 821 163 833 633 585 262 748 583 350 957 112 701 642 425 276 552 608 643 55 266 242 129 47 275 732 387 825 724 795 845 384 110 870 451 534 913 27 727 342 312 233 134 609 253 996 203 434 915 134 378 815 133 831 637 729 479 481 565 93 40 986 894 159 211 868 917 410 49 571 698 924 750 845 873 989 778 542 834 349 44 883 679 422 787 256 209 50 276 552 594 880 80 237 124 788 430 359 175 681 424 875 243 211 466 411 133 289 946 637 591 913 955 501 54 190 282 420 295 294 3 379 422 173 888 991 51 57 680 759 648 62 273 301 676 26 300 838 223 629 952 323 174 953 346 725 368 225 269 897 915 560 292 396 1 235 541 782 613 692 570 735 926 35 770 6 223 981 604 756 808 670 649 370 88 205 569 705 410 476 249 180 694 171 480 65 522 722 547 942 107 653 260 491 23 518 661 264 894 382 908 296 101 433 377 341 65 91 208 494 147 186 555 843 307 602 720 177 189
969 655 115 785 773 190 710 763 77 816 384 269 616 988 493 877 634 990 313 275 588 816 515 841 903 911 281 748 394 676 831 979 180 661 910 889 240 937 196 783 276 1000 138 694 880 548 311 374 703 931 935 48 952 481 591 635 2 353 201 996 342 20 93 881 640 242 190 270 802 438 300 955 982 977 756 651 494 684 469 583 355 221 839 875 624 372 268 976 454 135 365 510 472 969 327 838 257 411 514 898 882 605 737 540 972 743 694 326 335 366 271 462 542 976 730 807 392 177 64 421 236 500 909 332 212 475 224 545 485 611 274 927 85 215 642 818 661 231 968 307 426 129 538 298 877 234 54 357 114 153 404 74 678 558 729 432 24 100 881 368 205 471 259 809 526 564 750 274 376 93 631 147 507 87 75 562 855 30 655 832 509 301 715 541 484 776 125 246 408 155 545 17 543 996 412 521 647 484 950 795 234 566 795 322 511 695 670 539 464 257 213 460 599 388 862 261 752 375 940 78 47 744 709 180 677 94 43 946 615 505 206 292 541 550 41 186 921 907 727 972 812 127 524 169 46 968 781 207 397 464 687 645 521 542 414 918 885 106 457 455 216 570 685 395 489 787 455 164 998 794 724 52 617 534 723 492 587 776 8 282 942 351 461 236 793 307 202 630 512 460 716 210 679 224 160 111 610 88 983 93 897 797 344 226 946 849 945 526 592 118 88 878 34 577 823 175 832 16 564 498 475 721 806 230 245 851 708 70 889 569 693 981 698 877 121 803 16 149 214 314 803 505 135 216 270 362 424 606 611 359 799 338 283 150 395 100 974 405 824 390 833 540 208 361 869 123 996 670 103 583 683 946 156 699 620 119 817 46 107 574 123 823 690 819 753 862 914 777 105 389 449 7 841 293 849 313 183 382 807 899 56 298 210 201 850 468 504 473 562 819 118 56 306 721 906 468 858 590 804 533 551 892 973 327 544 337 217 569 828 311 307 206 936 852 959 793 568 796 508 557 680 836 932 407 861 14 326 116 718 843 929 220 645 595 601 51 161 715 705 324 82 863 141 656 837 74 230 230 177 108 576 570 848 854 476 806 808 653 40 592 792 753 653 880 291 978 801 267 520 680 262 715 706 614 319 421 218 294 113 928 100 580 459 925 571 598 101 982 878 344 578 905 500 365 754 940 15 2 775 294 328 878 662 986 747 780 707 550 887 327 349 4 816 229 251 254 811 32 652 771 725 687 699 75 136 812 129 802 720 530 572 729 755 424 380 162 926 963 534 528 225 584 143 562 501 319 377 315 419 305 629 343 891 610 495 998 498 489 157 692 502 908 589 499 579 458 233 486 167 179 195 361 86 230 258 495 363 956 641 578 162 821 768 429 287 274 94 872 953 873 928 414 334 249 917 339 361 915 671 153 272 988 440 865 602 958 702 308 372 42 854 994 209 200 354 806 186 543 984 887 618 529 920 217 548 479 427 87 109 293 741 294 346 142 91 262 173 211 732 524 260 667 74 34 415 832 864 654 293 907 625 146 637 270 238 432 656 185 386 422 341 845 555 286 21 123 374 333 246 500 789 185 688 256 966 607 899 656 316 215 681 485 452 632 263 11 627 494 714 479 506 62 133 800 295 36 782 722 239 335 57 755 516 518 604 552 7 745 36 230 628 731 269 574 348 879 735 333 418 821 513 208 192 861 336 59 222 315 471 645 170 801 528 726 770 301 873 845 884 766 692 69 536 94 45 262 586 302 430 369 368 711 777 990 767 795 369 481 851 854 443 939 483 98 582 352 901 746 995 599 185 668 433 202 922 225 989 39 554 771 573 188 176 952 343 490 71 421 289 896 81 982 605 150 437 496 325 359 857 381 570 853 60 195 409 234 84 166 531 327 934 28 25 121 441 657 337 242 913 995 345 956 211 990 480 437 360 98 600 840 351 531 583 738 607 975 288 360 486 426 378 177 533 784 106 157 613 621 870 769 691 826 78 441 159 465 518 897 619 614 997 221 403 780 175 797 822 913 265 355 19 69 805 564 537 78 249 837 894 231 194 358 393 49 669 244 29 81 197 619 915 811 112 829 746 349 890 727 871 781 852 502 999 75 580 418 713 507 453 598 324 985 955 347 254 704 447 178 292 265 937 900 466 671 200 475 435 463 51 272 764 804 895 773 783 541 207 1 241 616 684 179 308 494 912 511 497 35 28 126 847 275 788 203 140 25 76 469 977 445 329 585 309 948 20 773 182 784 798 532 840 225 814 402 405 295 567 851 896 290 904 566 221 418 302 577 58 719 525 597 743 185 181 330 675 394 401 84 66 700 92 250 933 942 352 678 358 665 931 56 482 915 717 37 815 992 744 191 314 168 381 298 809 438 0 420 581 349 948 484 304 252 79 123 229 973 248 164 492 852 954 549 676 996 228 713 312 856 951 269 144 843 184 687 50 455 612 912 317 301 766 979 338 788 33 330 9 828 686 449 527 716 535 365 893 293 888 806 761 572 458 804 846 421 388 602 359 509 154 517 760 447 666 501 943 245 797 61 223 67 827 786 153 811 168 214 152 444 375 336 697 847 853 91 596 685 751 149 189 107 991 341 432 849 902 478 664 474 37 446 608 167 739 786 559 324 488 290 733 62 957 517 778 267 962 645 659 419 174 687 630 349 172 751 560 28 83 292 522 318 149 476 575 983 844 623 402 617 448 937 758 244 35 631 557 651 23 113 519 203 422 492 383 844 689 117 277 116 742 122 187 866 116 386 820 234 965 380 835 652 294 787 638 658 757 380 648 8 769 879 163 798 487 551 130 858 657 622 584 24 446 670 298 458 330 598 373 637 503 886 474 417 834 610 614 64 68 137 597 847 120 689 382 40 1 718 963 139 456 292 826 16 574 371 886 960 540 761 960 744 772 835 282 201 31 5 53 749 445 458 137 929 944 775 315 738 145 861 585 609 117 263 635 320 65 302 98 143 231 37 280 610 499 485 318 271 10 893 124 982 865 347 279 513 787 728 810 352 639 80 623 118 800 679 99 241 818 796 439 680 303 745 577 287 970 514 819 486 97 939 632 402 166 553 69 713 872 71 273 123 30 284 780 645 226 413 142 688 726 97 463 415 410 189 39 8 825 55 235 992 364 551 523 168 450 880 734 899 918 154 892 568 169 774 923 393 967 937 763 293 62 2 297 646 532 532 198 955 301 511 731 783 558 258 976 814 784 69 491 587 905 715 90 165 323 602 994 163 859 428 111 492 924 3 748 791 907 812 740 501 4 304 794 311 626 627 633 570 155 477 790 147 462 835 406 226 550 644 72 863 505 662 340 894 762 224 67 366 682 303 916 886 247 5 26 705 481 228 868 572 5 819 55 148 132 609 736 165 556 866 42 6 842 848 286 447 704 975 547 612 919 876 700 356 442 380 978 256 539 286 128 522 875 725 939 723 830 598 668 995 285 535 371 4 193 539 646 800 413 955 479 323 417 557 979 421 102 616 411 839 517 687 191 593 985 199 52 937 660 291 621 341 243 343 546 211 63 590 284 390 860 657 12 552 785 194 667 169 654 903 356 280 701 250 147 98 786 549 595 192 738 232 622 64 17 945 606 597 776 490 110 272 672 654 658 139 151 708 333 53 696 460 650 166 387 943 122 73 879 372 396 788 290 766 204 379 988 751 119 69 530 273 244 229 674 582 961 656 70 322 938 712 49 76 44 59 971 389 350 238 423 488 510 358 18 813 651 764 179 335 164 589 590 713 296 362 643 838 745 864 131 582 389 857 27 477 609 353 845 70 883 984 956 119 569 826 838 678 813 450 644 325 695 664 203 301 434 943 843 954 148 640 320 640 38 133 398 113 3 988 552 122 428 492 331 331 791 977 444 665 477 811 220 142 253 808 941 540 188 458 305 847 649 464 908 944 490 613 367 407 987 13 219 202 134 417 299 43 468 159 874 679 332 726 473 293 256 449 87 375 237 193 59 560 146 307 821 303 95 557 728 385 250 407 391 510 980 406 467 538 407 549 964 703 399 593 958 272 719 219 529 237 663 627 925 988 252 669 765 686 379 589 856 926 478 837 416 262 930 881 255 796 61 582 993 332 438 187 565 259 429 347 126 329 598 919 267 901 178 703 199 77 981 627 139 536 108 816 322 163 321 544 593 128 898 494 949 653 836 259 13 482 553 618 665 50 104 938 275 473 496 76 876 700 362 293 774 190 400 565 829 174 947 443 867 792 549 861 863 378 992 270 436 915 266 730 749 185 48 772 310 36 171 263 771 924 711 394 353 379 566 172 242 191 465 151 22 841 911 295 712 461 425 963 264 937 357 703 14 711 927 43 986 971 385 617 563 109 431 777 232 835 451 850 866 927 32 476 347 968 6 255 975 421 73 289 96 849 339 683 11 579 673 429 900 650 796 702 460 408 278 264 603 396 215 471 421 670 759 143 370 930 261 270 594 828 89 215 636 367 721 928 722 950 470 33 420 893 779 272 390 718 150 94 165 145 990 823 158 36 227 248 366 771 561 31 127 33 80 634
721 737 126 434 113 513 782 621 730 482 732 314 153 927 528 465 582 680 223 60 980 794 693 452 401 167 797 62 304 821 301 322 388 994 313 145 54 485 222 801 276 468 853 101 245 763 317 471 847 860 12 968 965 713 471 114 912 882 243 819 564 929 281 212 39 335 26 481 447 625 796 569 505 865 926 237 33 155 145 335 614 475 709 407 672 801 677 529 537 483 749 874 111 534 179 639 11 100 830 29 426 591 29 950 820 84 151 516 717 640 400 48 620 968 149 122 897 475 696 615 305 580 946 885 350 507 895 723 828 335 420 430 356 582 361 725 480 258 884 308 495 737 650 199 431 153 656 724 195 86 381 75 906 66 802 559 214 9 450 333 660 443 540 880 978 560 176 229 557 712 962 40 574 824 64 53 27 970 335 240 715 692 467 763 274 491 605 835 928 265 205 539 589 245 455 981 543 701 739 157 339 18 662 955 854 781 264 238 398 854 704 104 116 926 211 758 889 961 456 906 329 803 121 525 999 481 843 159 987 341 424 626 46 477 714 791 903 585 7 466 606 236 460 55 690 474 607 233 985 267 774 951 997 776 306 1000 73 781 920 921 689 881 713 468 100 405 197 190 561 299 752 407 268 799 311 271 795 99 968 917 376 604 701 373 340 576 133 260 881 556 855 381 32 225 297 505 438 430 960 796 584 125 250 11 30 899 470 34 747 65 990 750 803 369 240 830 623 539 973 135 204 59 221 222 465 814 188 431 56 285 349 353 522 398 326 598 643 318 190 84 442 523 140 613 846 918 967 437 886 371 536 559 815 199 524 287 458 848 216 69 762 472 452 442 290 817 280 285 977 723 954 822 35 939 327 542 869 56 348 844 594 904 876 683 160 875 402 137 238 920 328 377 141 601 953 432 707 884 619 903 156 912 112 955 416 434 358 953 502 108 934 326 896 818 817 41 712 429 523 960 979 238 224 90 82 702 288 414 588 272 360 618 785 857 890 558 69 238 568 708 833 493 347 597 679 649 396 487 910 82 453 213 601 204 763 79 905 427 573 655 969 383 193 526 952 265 337 185 685 466 117 358 187 785 102 716 909 775 0 182 105 724 256 796 132 808 163 614 813 45 970 700 778 152 841 376 375 215 47 862 1 6 661 477 459 820 40 677 454 747 172 601 547 530 862 495 757 668 963 965 794 783 740 546 120 812 446 223 666 454 736 689 572 49 23 216 593 426 826 170 300 438 866 490 189 447 653 144 390 1 148 163 768 600 649 201 658 163 856 578 684 210 430 291 809 893 473 781 810 872 507 231 129 82 894 221 551 984 287 530 563 583 215 6 877 987 486 900 167 198 225 615 462 593 615 815 298 42 173 474 319 586 646 486 565 653 725 369 62 938 3 903 379 757 267 742 788 140 624 943 312 390 760 68 71 295 369 976 286 433 8 903 971 982 729 249 137 401 585 813 397 952 630 658 244 782 994 240 821 40 957 395 549 139 807 25 518 88 90 680 567 689 346 218 43 502 587 539 392 791 359 255 710 545 942 558 919 41 253 170 36 812 331 307 479 573 764 66 48 256 812 274 92 181 24 152 642 257 688 310 265 822 851 22 269 911 879 956 74 527 231 180 263 516 776 537 154 485 91 376 923 429 198 463 377 355 303 881 859 618 87 572 976 263 258 625 560 607 598 408 581 312 79 620 294 453 663 504 411 659 255 689 578 979 699 596 57 909 384 12 394 165 917 393 307 971 648 989 481 671 272 683 520 157 42 833 676 587 824 475 822 793 135 674 209 374 836 113 441 795 2 102 488 864 665 455 805 66 517 793 759 202 490 177 628 878 780 192 380 346 166 420 418 606 180 371 521 898 998 714 872 486 229 318 871 839 309 159 811 981 119 333 933 733 421 500 783 132 320 337 63 896 185 333 134 762 239 299 657 893 55 713 511 637 6 907 964 95 259 966 492 956 449 181 367 77 247 934 67 135 867 633 681 944 927 354 165 616 343 558 482 387 539 377 631 802 143 395 949 275 249 581 61 7 827 554 200 486 858 554 279 393 334 928 170 656 183 460 171 86 770 829 122 984 373 556 142 214 93 189 94 265 150 758 579 712 213 904 878 644 478 682 157 984 357 860 899 91 68 125 476 54 808 349 996 424 784 860 559 632 41 143 161 900 199 805 647 879 925 688 439 684 118 321 202 286 972 948 595 326 734 906 786 991 370 925 289 9 395 581 293 9 691 871 354 602 608 939 387 868 178 462 703 627 527 562 235 300 683 453 706 150 108 83 497 315 900 300 70 143 440 240 504 937 687 269 618 615 15 852 891 991 875 195 58 21 423 742 852 522 644 215 686 831 745 3 637 138 501 496 419 662 941 224 474 882 674 302 992 343 85 441 83 690 295 124 640 598 915 129 692 359 550 416 938 989 956 470 940 669 840 183 408 67 220 24 705 467 761 418 296 975 935 766 60 500 535 695 955 843 596 868 775 798 702 694 338 878 939 397 790 155 514 977 72 234 611 762 799 373 737 694 580 804 509 308 80 575 10 868 627 633 271 187 984 782 475 504 232 517 544 755 498 942 966 419 109 223 629 784 538 689 664 313 451 497 844 191 177 298 494 881 652 852 586 920 931 240 110 692 636 112 888 355 834 750 81 140 682 24 52 102 728 599 622 546 651 852 428 304 365 582 136 436 857 912 353 997 103 780 493 633 415 778 771 855 842 699 526 186 429 305 115 277 407 63 991 575 242 921 5 530 49 100 718 739 904 890 292 981 914 787 733 366 95 664 491 185 597 238 645 957 97 950 104 384 639 355 219 951 123 884 19 665 412 605 184 414 670 159 51 90 84 757 299 41 531 895 503 428 632 448 371 434 937 236 655 266 139 418 207 72 738 186 773 925 758 912 508 491 515 827 31 808 99 163 86 448 986 539 17 690 351 704 510 512 558 343 727 845 257 405 989 697 499 791 613 706 355 158 435 896 929 602 212 871 801 493 616 761 310 633 974 71 152 688 366 510 436 604 711 4 196 604 241 480 777 368 278 475 865 136 669 596 552 122 860 795 742 452 694 109 291 509 916 380 25 336 201 154 885 711 754 137 393 609 781 899 228 81 404 873 352 566 155 582 724 182 880 655 270 105 541 848 76 43 930 468 816 753 37 578 14 92 363 134 283 796 735 26 911 624 720 39 432 753 744 714 13 482 583 597 868 883 839 642 603 25 147 953 248 578 78 693 634 113 444 318 668 68 950 914 378 752 678 752 708 713 731 170 496 645 461 607 621 292 755 328 127 786 751 958 469 781 845 530 128 186 883 772 556 875 405 667 226 205 961 103 553 47 410 202 422 617 792 783 403 531 445 146 345 643 322 358 863 218 893 311 262 667 765 546 823 697 555 114 993 493 882 773 443 891 814 833 333 412 554 818 28 234 114 902 748 593 944 547 45 377 169 810 464 409 534 419 722 471 750 814 233 668 948 341 325 29 323 150 873 722 753 680 562 753 861 107 975 40 342 663 533 699 483 339 723 720 318 673 943 932 697 606 835 879 819 274 907 567 273 568 793 383 53 412 995 440 600 142 569 293 22 734 787 456 874 143 124 245 16 766 576 323 20 312 234 913 566 310 98 8 9 500 389 897 275 129 546 183 908 903 208 204 50 849 599 498 610 565 638 988 425 174 414 514 203 987 798 248 236 500 602 786 870 49 448 403 625 370 700 520 506 427 237 737 386 194 88 648 468 635 659 706 698 562 779 403 472 373 532 175 168 246 902 388 500 679 399 817 769 896 417 763 485 98 864 442 316 230 321 891 125 601 217 827 635 413 44 46 75 853 427 148 654 79 315 64 726 114 529 962 818 967 466 808 106 682 144 178 34 117 186 603 487 564 302 652 671 370 695 259 4 945 457 219 368 337 433 541 344 683 308 448 65 832 463 737 174 553 218 102 484 874 194 82 382 883 277 705 182 531 146 988 138 599 626 72 901 367 947 397 513 758 945 81 525 471 227 548 391 143 437 11 838 905 789 214 251 997 604 983 324 275 591 520 921 743 130 112 254 883 982 335 667 444 988 969 332 734 489 507 261 832 741 926 512 875 575 314 756 144 77 570 434 891 372 16 592 966 206 391 96 520 164 356 831 521 958 205 641 679 409 686 983 277 336 321 577 723 913 21 887 98 192 527 413 832 743 917 848 180 516 850 571 856 266 141 159 806 519 968 260 725 542 695 849 675 570 347 38 612 191 808 673 235 716 362 609 690 924 983 385 222 766 294 791 654 284 283 282 96 66 440 59 186 675 428 959 497 406 216 746 519 477 836 680 919 825 744 210 429 101 175 548 83 719 583 341 588 362 261 898 101 530 665 162 866 832 880 951 61 612 323 837 945 850 568 230 647 772 421 918 363 936 76 252 626 806 457 374 861 89 580 158 317 285 111 767 501 131 146 18 614 800 539 892 130 21 134 633 521 804 182 981 79 107 712 246 73 617 424 314 155 330 360 181 318 383 416 829 344 364 602 175 803 590 34 545 677 932 70 922 794
471 335 777 674 778 931 140 831 348 291 620 720 106 868 324 270 976 895 697 763 241 810 288 682 733 966 470 566 633 256 970 874 774 749 67 265 672 566 234 194 898 300 432 240 160 741 568 164 374 473 628 651 695 106 456 969 922 939 910 541 51 822 983 352 758 852 199 844 443 705 93 968 80 56 618 317 616 702 539 294 564 378 664 785 857 914 262 390 603 534 360 87 696 262 926 912 881 625 987 743 380 124 552 273 607 76 905 345 802 911 268 147 939 616 96 472 921 579 273 778 377 307 311 46 94 691 227 939 704 8 765 652 428 449 188 435 597 605 533 214 959 632 62 289 749 150 280 698 421 373 402 97 49 735 973 755 499 876 622 246 286 510 173 286 831 431 425 763 889 783 782 584 800 689 350 831 109 985 801 666 862 137 325 443 736 966 320 954 550 682 92 216 691 728 403 991 547 279 306 898 180 46 771 361 747 932 859 923 411 662 627 682 70 271 686 405 766 156 896 61 743 453 669 976 308 809 192 265 300 546 312 844 903 415 877 722 461 624 0 996 519 952 327 429 494 416 853 423 794 62 542 814 194 959 894 388 78 510 847 744 608 551 6 1 474 982 232 416 211 679 977 600 735 973 298 246 510 125 143 135 773 42 755 96 66 855 809 282 995 924 58 349 806 289 511 415 29 120 296 91 873 176 924 566 153 673 389 326 891 93 376 35 768 698 783 934 435 558 318 106 249 551 316 947 391 758 517 293 836 266 242 824 617 93 979 869 907 569 936 937 866 154 929 682 650 636 952 562 767 340 679 49 884 68 183 37 479 280 915 1 221 31 190 504 222 29 123 610 427 88 694 553 328 827 646 659 53 28 524 350 911 978 660 910 397 527 525 797 395 447 966 18 624 197 673 973 739 273 872 348 142 348 17 256 988 906 59 228 900 558 388 381 398 961 640 975 630 885 551 142 942 308 138 782 315 879 869 403 179 410 379 642 897 658 690 536 103 78 205 58 406 424 151 890 912 944 99 124 356 867 779 586 780 566 839 908 955 772 786 83 757 504 572 635 367 156 149 646 319 113 592 686 362 150 654 975 529 89 554 74 256 308 798 979 163 160 505 57 162 981 879 952 621 836 11 652 220 489 216 658 785 827 261 710 515 163 818 526 812 988 104 696 501 813 154 316 21 112 336 246 545 970 641 958 949 414 36 189 594 372 159 799 687 268 453 399 169 773 589 306 985 682 751 189 473 99 478 336 146 672 260 319 144 397 434 13 825 975 13 891 546 498 204 896 498 205 561 72 870 169 284 285 54 314 951 622 781 738 648 825 341 160 448 989 276 612 737 634 625 831 400 846 295 40 481 928 823 6 371 969 126 50 272 659 76 382 638 660 923 39 468 914 482 184 828 924 71 122 437 349 225 935 675 35 217 313 918 528 176 400 814 39 797 45 846 693 699 486 275 891 804 711 41 61 990 426 527 452 958 381 726 186 837 255 674 962 917 819 198 940 239 803 252 489 892 679 826 894 657 362 953 419 534 573 574 244 201 973 815 555 974 921 463 948 457 152 246 537 713 27 553 470 693 881 191 805 632 347 112 64 844 987 277 602 418 382 28 867 718 914 10 56 840 938 947 860 631 137 167 773 642 419 645 512 224 424 960 266 30 192 711 895 997 650 155 118 491 559 79 267 913 498 244 345 251 653 196 293 906 517 147 31 710 114 834 76 412 354 168 439 792 849 247 92 807 14 120 790 485 357 135 447 459 869 100 933 692 142 381 98 458 259 573 444 187 387 886 487 35 144 299 881 799 314 210 90 502 193 430 689 113 843 414 498 784 107 678 194 118 314 223 214 716 515 60 363 763 667 441 113 613 769 271 168 619 448 556 875 914 379 956 301 156 766 85 518 506 686 649 350 129 902 467 322 472 967 424 442 569 311 861 285 209 207 343 210 975 992 684 219 305 469 219 345 820 867 738 261 811 613 218 225 383 446 744 737 833 134 708 423 722 851 270 894 535 978 805 141 263 966 762 2 996 814 999 899 394 975 606 83 72 73 57 537 37 949 963 606 745 274 665 786 158 915 714 231 307 873 703 256 309 111 522 301 248 416 717 249 537 405 655 585 200 787 488 371 720 434 562 707 364 434 639 313 27 500 971 473 294 735 682 594 101 399 651 613 127 810 483 834 384 10 827 10 933 467 580 783 980 240 281 755 405 463 68 626 259 803 9 1000 549 699 727 712 228 283 582 838 700 623 681 741 899 499 401 793 935 265 981 572 333 356 998 576 495 2 874 444 842 820 575 590 39 550 730 618 940 294 451 624 166 437 189 247 978 493 507 936 390 46 512 247 854 227 91 93 378 35 475 798 214 859 361 285 876 296 931 438 932 23 521 280 709 837 984 825 863 3 370 946 890 315 46 47 601 600 961 788 1 955 567 949 734 997 901 200 170 34 698 986 86 832 322 231 238 873 265 783 480 570 728 152 213 64 452 563 845 697 555 888 131 35 354 896 843 407 856 705 243 436 344 445 677 895 605 497 145 376 399 857 559 88 55 215 274 942 373 409 623 674 629 451 420 585 342 102 895 437 351 811 203 287 578 982 75 544 741 814 702 275 969 981 134 127 254 639 972 661 3 383 464 950 422 88 719 9 644 205 858 451 637 680 477 876 754 970 571 152 759 971 182 562 303 257 177 293 25 36 887 221 236 29 291 500 904 305 888 256 707 164 285 910 355 3 84 898 365 881 824 331 658 993 928 766 536 477 45 815 148 968 724 399 540 913 208 136 124 505 882 297 558 970 770 491 47 863 136 283 22 345 38 286 964 715 723 8 538 254 486 664 245 918 369 788 803 897 752 309 543 162 139 724 74 884 250 750 868 165 599 270 666 256 83 5 105 972 410 296 257 499 822 709 8 1000 611 292 500 715 31 920 489 495 676 305 516 114 954 475 283 993 867 829 255 549 462 836 338 437 528 982 18 226 446 308 466 248 832 560 157 838 548 543 33 106 185 224 50 121 496 591 107 693 598 975 24 463 119 353 82 570 455 787 602 355 442 623 352 322 335 543 90 578 775 380 165 901 476 451 407 289 636 807 63 19 731 886 583 675 659 295 64 421 968 263 447 211 614 340 965 647 653 900 178 419 810 70 663 52 164 393 795 23 593 343 523 718 577 914 851 897 171 563 772 417 796 44 838 570 701 208 760 962 392 429 813 185 195 760 440 385 793 460 671 443 413 715 321 824 490 387 579 15 967 266 588 719 919 385 141 708 5 182 372 206 301 372 114 18 193 175 152 534 326 379 331 138 19 353 789 820 87 962 530 955 14 168 590 419 563 895 680 714 725 252 986 437 115 545 514 69 431 911 415 13 656 920 643 660 330 99 386 92 340 991 409 4 125 298 721 127 382 710 557 113 52 197 600 257 934 940 938 824 230 381 930 138 732 954 290 671 15 264 304 620 860 131 349 1 848 403 266 749 267 607 712 593 97 879 233 646 345 247 387 146 610 662 264 351 493 234 945 800 994 260 753 372 181 918 438 959 444 42 339 345 586 11 130 583 2 261 229 453 417 457 662 712 962 469 4 358 310 818 880 208 740 554 957 889 865 457 231 222 396 145 943 347 98 25 385 658 61 941 454 346 293 51 287 643 20 232 817 49 742 792 77 540 137 104 609 164 883 773 764 796 450 143 226 328 878 364 121 40 615 26 368 613 587 134 161 336 175 675 670 372 172 142 206 579 612 922 544 655 460 513 668 831 902 854 332 345 885 90 282 593 69 201 484 300 42 986 526 261 23 562 404 232 449 396 946 211 436 68 359 614 989 310 566 950 117 860 108 10 908 948 689 506 541 944 237 222 132 767 776 505 433 618 769 257 416 771 596 602 7 548 849 419 314 70 235 520 174 277 591 771 991 723 207 314 258 65 503 880 111 847 715 372 487 927 821 496 184 931 197 153 746 981 626 648 337 623 363 450 497 774 875 857 445 224 56 920 585 451 34 411 791 593 835 378 576 287 26 705 706 789 841 563 819 75 531 177 346 724 829 668 323 851 279 949 667 51 581 953 423 264 504 291 313 702 289 563 347 412 595 293 88 105 560 106 871 693 102 646 353 324 240 556 48 408 925 858 73 308 133 46 565 559 787 353 634 894 40 877 982 933 408 760 375 23 508 561 426 237 948 35 652 504 604 624 520 283 748 699 89 93 65 203 661 570 688 296 212 59 909 295 116 965 43 579 202 593 357 466 705 545 850 851 532 904 81 479 253 343 366 810 518 372 292 704 44 848 513 547 12 133 683 199 761 25 788 10 756 991 110 305 647 261 855 935 750 268 32 807 302 74 419 233 334 916 916 883 122 875 465 347 635 875 893 531 816 125 429 958 790 280 16 229 186 190 808 331 685 390 992 800 937 711 269 99 439 892 944 138 393 738 864 589 358 639 297 515 852 574 492 259 278 591 941 837 215 791 927 649 95 78 729 167 317 851 150 978 329 197 128 36 570 239 950 793 584 873 920 317 830 280 993 682 509 123 469 560
178 470 208 75 834 69 372 426 397 11 550 666 243 679 914 232 531 937 669 876 3 834 820 630 158 944 45 782 206 948 100 227 131 959 140 844 222 538 321 881 580 475 527 676 365 68 69 84 316 419 7 78 170 873 848 679 394 779 442 34 109 995 457 693 842 551 558 230 639 254 553 954 52 959 167 51 499 298 215 287 735 873 216 915 468 136 696 892 241 373 500 233 737 722 887 853 232 785 719 484 774 754 20 884 18 141 636 641 800 132 813 967 891 657 231 965 32 504 253 181 224 146 562 444 85 631 332 594 762 691 698 889 356 487 82 756 918 176 717 858 495 81 812 346 857 174 147 406 831 328 805 888 649 687 919 478 72 660 969 937 390 137 866 518 265 868 741 330 358 886 474 247 244 251 487 935 658 142 846 218 824 793 929 100 507 632 355 866 840 425 112 522 746 736 284 959 588 131 192 228 765 386 441 235 705 712 518 197 70 908 950 322 83 787 947 159 645 738 709 331 560 639 996 962 829 147 575 29 126 67 298 424 119 329 549 976 30 715 88 393 939 950 169 434 971 792 571 952 98 985 744 602 138 927 802 1 488 840 161 172 606 334 865 709 880 864 405 193 485 819 43 572 985 575 725 474 718 535 792 45 695 371 475 98 957 648 784 525 910 651 346 30 898 764 97 601 544 891 268 697 546 137 107 682 578 189 803 848 878 505 1 589 864 147 227 974 362 67 447 883 73 505 853 53 673 933 90 28 371 806 894 650 945 837 188 907 130 268 671 787 312 855 501 197 728 5 946 712 670 72 128 892 561 901 855 476 354 386 877 771 68 639 965 158 634 616 739 205 197 631 839 888 207 945 368 702 722 567 395 851 341 665 766 869 410 717 449 501 16 347 486 604 280 74 276 64 690 827 573 6 759 581 832 464 118 719 714 116 817 573 266 697 517 118 607 876 49 614 557 867 921 313 811 151 189 738 818 587 401 438 723 558 623 657 991 703 375 155 990 248 104 995 612 789 655 215 491 289 883 642 143 96 223 604 460 474 336 429 721 393 151 857 882 82 787 935 799 806 384 388 165 278 933 351 89 769 740 581 420 178 342 160 195 368 789 613 830 228 758 824 912 388 850 581 134 353 810 165 983 784 845 67 679 870 736 347 5 32 637 751 94 69 19 603 750 667 973 892 123 282 29 638 776 343 555 451 608 233 672 351 190 920 660 161 881 6 490 342 537 388 429 104 240 41 542 208 966 566 120 811 261 708 724 92 564 589 361 170 443 338 851 264 39 864 386 142 96 245 816 98 166 472 937 654 999 468 153 484 271 170 450 112 4 544 465 518 313 295 453 900 984 489 675 95 199 786 385 178 700 697 40 838 761 534 981 148 116 325 257 986 56 401 559 621 154 724 81 258 489 753 400 737 344 861 970 927 841 610 677 726 604 185 493 133 889 705 326 776 101 706 689 960 635 648 654 843 349 527 583 100 304 61 506 121 591 621 17 860 692 921 359 331 900 659 935 884 392 139 380 620 105 186 360 994 528 86 369 778 311 207 656 879 315 686 103 421 370 39 745 420 310 298 35 850 514 550 430 799 186 526 577 609 681 795 650 965 600 393 603 17 71 644 703 729 479 829 874 62 383 705 461 739 391 520 482 209 526 263 747 452 285 926 219 742 978 580 411 453 624 193 367 891 404 210 977 951 36 134 205 636 755 747 754 301 502 469 14 843 210 735 633 549 886 453 795 724 225 180 287 814 942 537 124 63 872 274 340 748 108 187 775 431 581 585 135 614 175 484 403 39 416 642 989 929 65 837 249 868 456 80 597 845 6 677 462 222 778 881 536 461 412 471 825 904 136 948 786 180 305 374 821 639 229 449 133 491 788 920 621 959 893 175 856 567 930 845 92 584 798 694 291 951 780 571 458 215 748 66 773 891 230 752 277 554 202 696 572 559 203 338 508 380 827 752 757 143 162 422 697 302 476 495 79 166 975 595 418 390 643 680 200 167 570 762 293 897 139 823 275 580 209 749 620 756 640 754 339 628 180 697 48 976 793 28 41 318 992 721 127 396 513 190 91 268 179 816 122 132 379 476 594 772 613 323 297 807 694 762 632 424 478 129 781 831 915 257 352 597 809 351 770 490 731 851 150 728 428 228 823 861 727 870 822 612 610 46 771 719 860 648 896 945 260 752 177 579 529 823 548 54 808 577 376 392 194 603 250 279 221 713 262 531 954 699 37 177 596 650 357 156 325 569 837 274 388 313 941 302 665 227 152 254 545 167 579 591 434 87 543 117 318 889 806 639 307 866 484 264 463 376 504 678 213 389 661 265 58 270 972 62 28 132 333 554 522 406 687 352 399 292 952 574 541 726 64 466 988 225 867 221 498 572 459 758 974 721 23 947 382 354 322 893 605 185 901 903 997 671 791 234 289 177 960 216 807 396 454 324 859 22 909 691 295 15 144 731 928 261 148 642 234 111 742 748 431 327 363 319 353 318 236 767 521 117 618 87 444 276 525 430 11 777 885 905 858 453 75 544 712 726 534 781 533 249 767 635 472 734 734 753 218 659 729 919 713 798 415 823 524 921 335 71 181 959 473 307 409 768 435 147 547 596 446 639 987 392 576 305 402 11 749 33 938 595 34 339 556 74 38 477 565 814 413 841 12 464 288 468 95 961 466 983 317 629 659 190 986 521 99 241 272 358 940 587 601 855 790 554 8 57 616 125 87 61 849 781 13 241 994 873 908 980 438 962 440 39 667 901 366 413 663 954 174 781 657 715 626 586 393 278 964 992 121 507 263 312 598 601 196 537 220 423 582 428 622 191 467 608 50 208 903 839 187 925 563 295 62 335 515 23 777 831 768 862 568 373 47 723 377 680 157 767 483 243 117 954 539 484 619 392 201 846 913 593 949 274 801 969 879 842 408 487 279 581 274 257 720 767 299 55 904 330 730 290 264 153 406 218 611 59 955 989 652 369 59 214 936 178 281 59 374 25 706 703 890 609 924 753 993 757 389 863 927 918 702 751 651 541 662 365 111 669 286 381 599 599 137 144 445 421 193 882 102 737 843 959 53 20 895 683 682 556 26 318 732 950 246 37 155 140 892 150 172 97 345 919 920 619 24 298 330 876 146 510 343 246 176 226 674 102 861 670 922 168 320 94 115 946 917 562 168 42 796 729 338 232 615 569 538 340 948 527 567 871 751 901 905 749 164 468 328 287 535 809 67 173 214 762 815 851 9 518 666 468 191 510 530 803 217 754 171 972 422 336 569 599 710 206 554 433 995 542 396 8 145 74 876 1 387 676 334 321 998 391 609 263 66 713 764 634 238 912 828 185 847 569 979 293 278 790 814 513 551 170 862 153 86 823 505 616 684 302 931 204 589 442 956 974 327 941 926 942 629 226 129 367 873 803 932 88 646 877 351 271 680 909 329 987 258 351 350 726 245 715 899 349 61 472 114 687 716 419 897 503 237 934 255 490 711 146 925 762 414 680 733 537 888 519 51 303 319 737 173 488 337 102 760 917 57 869 448 934 259 630 239 405 835 147 324 632 868 688 160 154 512 383 212 508 804 516 78 717 76 339 163 482 254 474 248 341 348 257 586 943 437 337 644 394 653 296 844 387 436 879 142 106 300 328 756 875 836 406 427 365 63 123 84 265 552 583 916 579 503 667 54 479 417 790 247 326 738 418 282 530 477 530 958 82 854 553 110 995 509 23 963 240 693 17 785 169 141 226 976 458 871 864 469 138 511 928 953 417 309 408 574 689 451 611 426 242 943 930 772 408 648 443 819 855 869 866 296 719 902 421 132 737 80 583 833 197 331 554 74 427 198 105 492 555 25 158 77 130 699 959 668 32 595 210 587 241 704 21 2 903 752 345 638 529 364 86 292 533 15 988 763 6 967 316 159 430 267 683 520 580 156 913 794 991 113 553 911 600 642 952 31 46 273 98 432 875 46 205 496 37 373 796 962 977 44 126 301 750 425 239 27 232 628 357 870 400 464 609 982 92 980 331 269 88 211 234 308 407 934 362 753 667 60 930 42 566 590 975 398 727 423 338 664 135 676 938 184 546 852 686 602 909 302 451 961 858 183 44 630 134 627 835 497 171 106 801 381 220 378 868 0 335 944 473 185 496 242 230 252 935 959 1000 532 117 452 479 782 672 769 538 906 984 424 590 480 177 471 92 685 853 22 221 838 865 592 37 715 804 566 280 686 853 204 260 726 107 779 822 691 527 783 135 21 965 907 539 433 570 93 557 419 872 439 599 235 898 708 601 470 28 875 591 314 144 863 723 283 799 256 934 125 555 617 276 593 758 585 295 149 178 226 782 494 630 540 714 290 974 421 791 923 841 743 17 455 173 306 792 407 739 631 597 228 745 968 726 10 772 641 826 647 951 294 411 584 744 701 707 510 258 347 458 625 554 516 180 523 424 251 318 182 799 519 835 951 773 55 941 323 655 688 609 233 283 303 238 826 70 884 218 270 259 481 812 678 256 33 887 683 733 707 366 614 284 797 732
58 84 298 757 195 711 546 795 413 909 274 81 156 265 730 301 573 789 898 440 95 773 9 680 86 794 103 276 513 153 904 481 281 522 575 1000 427 206 846 55 255 368 601 311 706 665 207 634 729 685 832 537 430 760 715 774 569 466 814 410 155 280 919 936 710 68 329 921 185 659 668 371 541 945 428 594 480 407 231 583 16 942 956 664 45 921 724 984 216 867 589 419 317 393 14 470 861 214 50 9 282 167 229 862 217 140 920 541 694 995 567 644 972 854 539 145 852 874 884 755 702 256 797 840 504 557 289 891 948 949 637 365 226 43 178 86 805 270 272 713 188 934 718 719 66 569 865 293 180 75 651 119 732 814 251 789 894 147 960 301 908 949 483 541 995 263 983 962 241 219 843 83 585 952 626 710 693 4 966 624 568 108 157 58 35 730 454 156 271 996 225 515 821 51 84 461 186 139 847 167 265 505 599 172 105 466 690 48 588 762 553 508 384 950 83 58 518 808 206 472 594 362 810 27 53 315 736 663 958 656 665 38 759 682 385 247 395 115 290 451 621 481 325 979 109 137 352 55 929 677 592 386 957 44 468 531 806 762 459 350 486 287 243 884 318 157 262 213 403 678 534 382 463 5 143 232 29 966 451 229 514 36 981 518 334 307 414 850 457 492 357 348 24 849 332 743 481 45 858 715 836 346 166 7 203 691 712 518 31 925 695 53 408 132 419 206 61 232 330 655 709 630 369 604 794 924 841 910 469 287 373 650 233 335 117 541 386 254 954 670 40 527 529 332 237 671 674 908 627 82 815 600 630 149 123 151 707 59 628 16 793 63 257 380 134 527 360 31 44 989 892 747 28 309 636 529 133 19 597 499 658 315 437 43 214 92 429 369 422 69 611 236 887 66 167 749 988 145 577 138 73 402 633 489 187 974 747 42 879 821 108 270 640 891 254 544 923 288 728 917 932 332 926 630 670 805 477 30 511 710 778 893 112 762 242 945 139 364 767 750 661 295 341 983 296 786 336 124 650 318 150 931 101 151 198 328 142 355 358 947 140 167 785 543 375 539 719 109 660 326 97 708 267 488 788 928 132 785 219 390 280 834 301 712 563 775 869 485 657 2 323 477 547 525 899 583 335 40 479 737 172 462 342 193 77 940 240 492 770 529 598 732 850 513 81 638 851 172 490 374 125 398 944 968 896 863 943 50 484 958 145 103 162 419 11 765 891 647 819 358 672 394 211 798 370 223 526 903 548 760 287 17 796 915 890 245 965 390 154 575 122 578 424 953 642 111 644 166 931 973 584 167 310 500 638 57 285 90 953 821 165 810 34 772 790 14 179 176 612 635 23 918 769 487 762 586 333 834 723 386 733 244 51 676 808 472 1 76 606 620 533 915 489 483 307 877 825 587 345 698 596 534 795 875 288 363 798 189 327 484 765 592 234 95 259 597 961 366 321 478 721 11 663 268 350 316 256 644 64 855 746 111 527 72 859 911 549 266 22 131 462 494 446 255 367 155 236 293 189 567 337 980 701 955 515 626 439 21 71 966 999 503 202 488 685 817 381 198 324 361 835 287 619 320 371 933 409 165 279 672 65 708 223 550 268 945 21 280 525 407 169 186 930 438 447 312 968 330 348 833 803 268 669 557 519 427 936 984 129 777 39 679 971 789 300 403 387 594 57 552 722 985 656 975 639 690 667 387 925 115 205 620 900 23 388 246 331 223 445 910 538 660 104 349 17 642 213 552 372 825 107 740 260 789 160 44 775 719 276 145 149 396 270 496 734 847 338 60 809 958 411 304 935 562 867 564 62 756 763 219 171 595 537 952 882 548 89 453 811 929 6 918 302 511 304 554 443 225 135 971 32 94 376 154 402 504 442 416 951 836 33 277 248 509 784 477 579 325 839 579 354 389 629 445 792 780 355 224 881 392 714 813 390 817 528 731 580 193 652 794 964 474 502 970 907 236 433 798 224 192 942 620 607 295 452 711 744 530 608 466 617 842 914 172 91 432 303 219 220 987 215 517 191 62 322 810 615 971 466 470 750 48 913 574 153 772 748 815 503 500 863 310 420 356 361 547 917 874 246 527 962 467 261 211 556 89 885 939 949 903 432 135 675 3 343 704 0 625 315 424 985 457 824 354 456 992 552 157 703 297 678 62 277 660 8 127 822 843 918 788 848 413 100 459 245 11 297 943 986 258 683 508 593 969 190 949 508 733 542 259 653 653 18 774 400 643 4 412 933 349 680 995 158 714 182 582 845 329 448 84 258 147 967 750 465 821 63 309 364 854 560 536 756 973 222 358 854 5 641 12 173 472 833 38 610 729 293 401 591 579 114 715 880 808 561 897 482 822 98 73 461 112 230 8 168 540 36 997 478 206 247 313 181 580 291 844 895 799 382 711 838 164 239 548 197 792 434 454 934 37 582 711 543 568 524 180 294 513 106 400 713 794 49 647 75 937 739 956 618 481 947 915 717 411 570 14 2 661 412 880 969 529 550 366 823 746 110 726 444 901 939 895 472 911 116 342 603 536 136 979 682 556 128 919 700 970 753 710 399 788 235 610 460 547 520 644 339 954 687 842 266 704 984 304 146 880 512 643 773 570 893 314 78 931 776 398 79 328 208 835 941 618 708 478 283 820 161 528 67 725 404 474 436 395 886 433 159 779 435 151 781 966 273 869 458 435 979 225 175 78 632 292 119 356 425 55 679 476 772 640 471 176 922 344 771 734 779 201 804 843 590 197 856 142 800 860 7 882 645 253 204 85 43 775 196 14 25 175 684 84 377 371 530 719 786 815 889 219 416 935 676 669 938 840 389 34 74 245 453 826 115 810 351 308 566 115 780 500 649 977 631 740 871 56 994 710 783 242 673 744 551 280 877 358 120 314 517 90 141 534 194 217 625 12 393 974 253 550 978 82 726 335 849 877 912 460 813 90 121 418 183 71 494 124 888 970 473 517 516 224 731 47 176 532 648 645 818 473 743 598 826 199 927 67 874 655 192 366 666 552 937 339 421 441 699 753 130 198 68 572 406 890 576 941 449 782 52 648 924 111 737 931 609 189 10 665 118 267 467 46 604 60 232 998 976 397 286 989 82 997 5 257 955 107 423 183 359 508 59 695 545 960 475 538 921 457 70 763 312 768 620 504 13 250 164 343 227 533 595 895 802 302 380 24 752 98 691 139 284 612 916 404 379 588 906 11 977 929 218 627 807 369 92 380 662 600 506 375 500 536 151 238 614 267 521 50 905 816 76 633 505 272 952 915 263 741 378 123 510 584 313 44 559 725 148 297 535 417 654 603 857 112 93 199 766 2 48 170 757 414 991 174 574 86 407 245 557 682 842 585 801 378 85 608 686 940 989 28 600 721 244 226 201 21 878 114 829 296 963 954 870 691 711 202 90 675 725 877 46 164 200 332 94 85 868 489 392 464 491 525 20 303 761 450 137 95 238 189 875 744 15 766 860 537 689 329 362 490 374 582 758 444 496 626 269 405 605 267 613 696 996 18 837 909 344 299 347 263 19 566 910 343 903 79 124 912 677 500 830 761 365 842 264 114 812 282 698 558 915 320 69 398 777 856 328 377 946 624 498 541 578 220 741 473 410 416 455 160 647 992 616 915 306 675 522 183 41 298 820 814 184 834 27 689 624 176 356 775 431 916 727 442 487 885 562 444 749 475 681 898 975 805 909 582 485 453 688 714 177 193 346 911 398 99 12 218 602 455 26 499 998 194 787 750 493 481 3 364 87 347 308 399 497 264 950 389 391 497 144 437 745 693 441 160 970 31 72 522 212 771 873 674 704 707 47 898 163 773 816 148 199 315 864 639 113 680 740 445 30 475 840 289 147 60 980 915 38 647 697 90 353 932 945 745 581 667 536 759 664 624 366 666 565 269 250 714 417 283 405 52 655 140 170 956 249 534 363 215 742 551 316 513 897 816 993 196 696 972 583 204 138 40 872 187 544 523 928 545 571 825 426 716 401 615 634 681 438 952 349 223 990 577 716 176 507 749 973 296 320 192 902 554 828 300 855 306 131 353 554 508 876 231 278 500 705 110 572 128 311 122 760 328 415 750 987 40 671 490 901 144 305 162 540 555 862 146 492 980 88 335 102 829 42 340 564 806 252 925 827 664 127 249 396 63 643 907 319 33 476 885 221 154 844 4 488 582 210 90 37 621 791 114 982 331 799 895 635 417 54 749 817 859 911 836 470 687 782 760 55 195 368 285 622 618 720 705 394 787 96 505 940 707 80 75 959 702 509 565 295 775 383 402 789 817 974 154 532 158 754 418 623 856 587 32 735 44 111 612 56 244 126 461 499 482 751 253 774 401 764 599 831 895 883 661 997 283 275 713 60 55 292 953 174 328 755 45 768 70 474 646 418 361 834 78 209 342 501 803 853 858 326 97 440 899 397 105 659 497 299 728 314 864 495 506 523 891 558 874 692 139 228 170 555 714 586 643 193 547 646 151 309 386 866 347 340 930 152 81 738 963 992 213 464 173 99 933 450 473 531 246
382 752 463 628 480 319 627 456 310 654 844 179 878 827 84 211 283 422 34 127 284 810 27 615 360 938 865 886 242 932 508 591 90 145 334 653 582 554 19 413 557 324 766 730 702 396 57 103 384 958 608 205 996 391 545 947 1 52 937 880 853 740 214 525 758 420 58 751 209 571 699 753 885 185 851 958 526 454 789 518 970 164 352 135 910 906 73 290 675 927 301 212 174 752 958 988 772 100 318 910 437 59 208 570 158 250 30 755 889 737 617 215 346 159 358 398 982 468 633 784 386 49 511 958 907 227 913 220 253 854 25 548 658 793 833 342 370 131 282 834 234 247 631 144 151 257 379 357 708 101 861 822 556 28 743 367 883 915 365 252 348 998 295 180 75 230 792 844 871 505 555 718 544 247 603 808 727 673 31 119 965 437 779 80 682 535 676 946 773 194 642 97 552 226 315 351 240 947 694 283 567 303 312 777 568 65 933 316 239 850 790 550 981 317 785 390 269 973 606 490 876 217 992 690 972 301 150 368 677 649 130 312 115 500 159 47 409 400 514 77 366 712 827 324 994 638 903 287 412 995 911 530 662 879 377 263 401 268 368 538 495 543 487 651 867 546 279 321 791 818 689 535 168 233 458 757 277 424 706 23 160 845 319 627 80 461 565 396 364 515 954 840 945 167 698 201 847 159 671 257 372 680 585 89 408 936 66 50 936 236 900 576 962 16 235 288 802 36 316 970 475 712 604 604 12 40 329 331 447 336 616 636 991 196 736 915 622 643 395 239 753 585 56 37 245 353 782 396 429 860 652 886 308 598 737 503 72 244 592 21 808 463 299 426 824 269 583 307 869 301 454 597 644 593 561 599 333 355 975 977 868 654 213 318 747 530 896 854 482 699 117 110 664 779 503 607 730 828 898 534 740 612 451 655 814 749 660 748 264 548 502 754 224 234 65 666 610 304 419 466 569 61 237 421 247 840 324 605 461 633 709 956 879 76 350 7 397 684 663 210 887 711 884 697 265 41 304 431 138 262 993 694 757 43 761 129 577 450 94 294 701 653 226 875 492 272 600 121 904 558 361 535 829 538 966 849 176 259 387 133 180 727 198 404 625 325 427 808 955 413 881 613 866 737 821 905 573 71 760 910 217 958 111 723 990 1 679 589 999 561 50 890 354 680 273 784 222 188 472 688 894 263 778 853 275 237 579 574 932 804 486 706 392 290 507 475 862 816 963 949 717 739 11 452 516 62 357 962 624 208 389 680 602 211 289 960 353 561 864 263 678 875 554 782 784 268 725 734 715 213 574 639 587 265 272 986 287 540 825 774 716 954 731 463 857 358 340 32 362 894 922 339 733 666 233 909 305 381 227 83 822 466 271 946 550 165 783 594 838 96 167 343 986 514 126 186 423 877 535 360 953 941 959 120 601 836 700 90 891 235 748 481 93 702 645 499 376 470 705 50 755 486 421 630 260 898 40 913 744 212 875 587 246 349 142 798 145 791 845 879 998 273 122 221 215 171 905 932 479 654 359 474 338 227 593 695 639 792 683 297 651 176 70 458 536 552 17 914 177 623 496 454 161 847 67 806 134 16 742 119 548 524 197 568 420 523 477 172 125 254 815 618 655 637 696 809 925 910 960 171 270 968 723 667 347 636 841 754 156 792 241 407 172 762 921 10 481 954 255 391 746 509 613 898 546 575 26 18 874 87 830 392 291 774 571 575 206 42 692 321 596 920 522 846 43 519 236 695 517 341 581 851 768 269 202 48 566 588 21 736 570 581 813 295 51 959 797 53 530 177 688 441 45 869 649 207 20 789 775 398 901 848 801 42 726 101 762 553 413 103 532 316 938 758 91 790 693 719 840 752 36 570 721 176 417 74 695 124 69 603 964 156 751 737 400 807 15 840 796 197 405 157 609 226 342 45 101 340 426 281 739 338 249 68 116 268 196 580 752 119 704 666 629 480 9 707 902 413 256 861 895 426 809 747 293 76 149 345 947 912 759 596 166 6 952 138 595 253 852 953 835 180 102 123 286 785 114 603 968 453 2 333 943 534 254 206 805 37 939 659 157 184 450 123 668 478 924 618 261 496 863 804 335 349 607 702 713 934 977 414 489 67 553 696 880 880 722 368 860 998 257 332 207 179 141 843 307 84 252 246 856 444 630 90 48 956 24 428 979 156 394 880 611 280 388 927 846 534 510 584 163 859 53 651 836 526 3 807 890 891 741 198 520 384 129 623 465 3 576 301 770 426 653 509 681 912 714 842 185 695 494 506 572 550 707 882 749 281 332 822 433 182 908 187 178 706 588 256 74 502 385 850 144 904 640 322 995 309 238 18 328 746 407 113 244 481 859 865 919 787 656 347 438 783 641 420 62 561 61 881 666 94 288 371 278 930 950 244 473 241 404 95 418 445 171 812 915 647 16 88 77 232 563 35 35 257 199 796 266 371 223 895 306 903 216 345 143 840 646 231 290 407 430 163 735 686 162 389 452 803 888 544 95 921 374 58 5 262 524 329 390 263 173 191 745 435 734 188 120 25 415 807 268 441 280 700 650 4 201 802 192 287 170 634 800 299 211 260 816 232 513 781 474 3 497 165 969 795 957 260 807 195 298 105 882 435 267 124 983 261 432 935 989 901 300 998 297 829 605 151 877 379 892 728 188 30 724 981 459 44 529 987 89 707 131 442 542 133 38 124 504 465 165 457 424 968 518 268 916 870 559 335 997 800 337 970 719 157 493 387 812 110 478 113 218 266 326 38 914 483 562 4 771 28 330 356 367 371 667 669 414 532 769 280 191 26 598 229 672 329 96 702 506 286 669 381 763 709 906 457 973 216 934 643 621 367 105 437 793 296 231 929 490 501 619 862 200 636 37 912 82 446 918 528 49 532 393 250 819 690 302 960 327 774 648 396 345 383 4 719 750 593 528 906 712 145 691 687 281 992 428 140 104 708 940 22 232 37 834 910 538 913 710 168 464 823 854 478 929 371 543 737 32 129 897 614 476 709 22 799 146 800 313 450 52 986 519 910 589 9 638 707 501 232 186 461 343 701 13 650 540 417 564 589 259 163 912 784 103 640 988 386 83 576 531 18 210 453 230 234 858 173 533 882 467 525 331 395 453 812 728 736 767 913 396 313 498 576 112 967 181 368 468 789 527 681 87 468 685 908 86 65 193 89 303 66 320 718 870 103 525 598 152 377 686 583 832 754 436 132 558 925 292 757 139 644 484 422 140 762 632 118 355 942 661 33 837 180 756 683 444 414 470 358 137 429 471 4 729 146 455 225 670 720 356 492 402 612 60 698 41 683 250 369 14 422 786 312 456 793 182 266 534 780 263 533 399 949 71 909 46 432 445 346 961 11 18 276 99 905 765 503 148 672 584 347 78 965 718 967 654 66 124 1 121 517 515 310 406 537 64 241 985 328 799 456 133 269 164 388 155 31 179 904 590 585 294 748 738 528 416 721 941 238 635 55 967 863 928 877 422 306 659 262 398 294 599 415 204 471 440 345 325 76 175 671 123 752 893 34 88 284 560 850 586 998 251 82 831 748 466 234 537 737 551 788 843 886 899 65 381 577 697 548 153 516 798 766 296 453 221 866 614 764 7 82 109 106 339 169 948 571 169 970 931 101 935 95 665 302 637 497 469 285 703 265 549 83 8 712 229 31 341 869 322 974 720 573 541 804 113 499 509 288 248 350 949 232 55 160 107 929 539 8 285 737 118 736 375 598 79 368 971 320 194 223 391 830 205 213 380 300 787 861 909 310 373 145 323 745 42 660 855 556 321 2 976 64 488 807 923 545 189 569 500 608 754 16 818 408 378 621 926 762 523 326 314 323 491 493 803 714 85 154 147 636 108 993 212 97 806 692 132 809 39 147 951 544 618 367 243 537 620 144 190 287 411 469 711 627 10 789 942 499 371 760 68 837 615 759 774 725 575 879 462 722 127 571 956 887 810 289 930 389 580 263 97 74 344 433 29 794 363 155 220 204 777 517 106 700 54 319 594 989 28 277 317 313 434 987 446 880 512 285 690 321 92 917 183 958 154 63 33 805 460 642 626 109 44 736 485 917 732 980 441 504 980 597 628 882 643 324 442 185 820 202 219 850 634 421 228 674 647 806 636 977 119 669 274 424 184 7 410 188 850 552 98 840 776 453 309 650 684 738 623 540 449 870 100 651 443 273 597 550 886 494 135 714 974 261 828 901 369 576 439 503 946 101 6 29 59 293 403 693 351 904 431 113 203 71 578 426 311 924 128 660 839 803 110 773 987 526 521 173 499 354 944 41 47 270 383 424 680 954 136 288 81 270 848 8 764 109 262 507 873 280 349 987 483 710 547 285 978 473 657 7 76 611 195 376 23 486 788 848 435 171 826 279 225 329 842 99 0 582 780 706 63 784 823 4 457 83 927 240 920 954 425 812 505 154 276 639 673 247 258 599 794 615 811 879 781 643 849 665 448 647 591 628 612 894 917 992 795 595 187 378 687 243 804 341 674 638 336 915 872 707 984 900 817 68
560 300 780 317 995 571 128 969 276 61 822 981 680 120 843 410 192 895 464 222 833 3 952 316 906 817 908 277 300 786 422 672 330 435 913 236 161 746 701 776 836 851 284 119 594 867 962 121 993 741 612 454 963 893 204 324 506 285 880 448 427 927 689 746 566 400 194 232 105 686 297 564 558 576 665 559 30 818 500 141 83 903 899 86 837 76 63 948 19 787 878 565 171 820 710 857 359 744 193 173 286 296 389 499 858 27 845 687 932 382 168 452 35 58 270 415 591 586 263 747 688 25 937 760 341 915 152 243 438 31 91 261 529 423 728 380 216 135 781 409 309 135 372 686 626 914 329 836 800 422 179 934 350 970 60 411 386 467 714 215 214 762 608 811 167 749 311 270 651 849 443 153 413 158 340 233 777 685 972 153 243 456 661 396 269 339 357 817 294 148 804 266 534 941 439 624 834 818 695 909 498 605 254 313 202 715 370 851 564 30 331 678 553 386 888 653 723 914 347 971 467 553 556 420 315 949 585 241 133 383 447 442 220 272 84 755 40 991 426 475 774 474 487 488 157 516 931 598 754 161 138 253 103 944 405 179 797 686 547 286 283 564 648 163 207 662 542 481 625 594 34 495 562 829 783 760 902 486 195 206 679 998 424 505 660 187 554 598 235 821 999 379 803 817 400 630 509 125 852 975 704 12 919 869 628 45 536 321 820 577 762 411 96 781 411 953 432 673 719 691 663 510 708 179 712 744 532 393 807 767 944 247 903 487 589 646 541 933 912 885 862 669 29 556 66 354 4 753 729 988 579 328 391 558 666 70 119 848 717 140 49 499 313 523 59 563 156 166 373 626 358 679 131 707 282 760 495 443 778 298 384 733 237 180 795 601 494 281 884 402 404 516 734 300 930 309 855 999 307 844 9 800 894 473 460 291 644 701 595 683 893 94 806 122 190 166 397 420 173 366 124 335 545 480 382 679 675 945 325 782 814 151 871 213 892 646 444 238 233 104 10 208 653 922 396 965 911 84 555 364 896 566 367 726 992 104 245 680 525 424 342 574 477 269 437 188 978 257 607 557 684 402 178 693 572 542 994 751 641 524 939 868 669 525 769 66 57 656 767 908 974 966 940 322 399 461 197 242 523 331 37 335 687 577 629 943 14 814 348 792 563 566 957 657 812 854 739 121 378 728 657 240 662 709 758 256 636 749 82 548 299 280 354 910 416 378 470 155 869 812 225 704 511 63 649 248 20 489 810 29 0 62 639 695 786 982 454 186 737 701 452 765 377 10 403 129 598 420 135 309 891 106 590 977 747 781 721 517 361 771 709 654 782 225 369 303 150 326 720 657 26 977 818 491 387 227 809 242 218 439 870 570 497 635 406 449 613 625 48 133 835 238 208 845 41 878 21 492 137 981 259 764 784 921 926 658 933 678 927 641 718 672 743 686 85 666 842 859 830 360 32 732 914 332 435 633 268 422 546 850 419 384 236 84 120 180 317 143 755 589 52 461 630 806 567 333 700 392 102 38 642 912 449 463 637 991 116 237 160 174 915 726 775 103 33 562 1 527 238 630 934 171 881 857 319 775 383 149 92 977 882 523 920 952 121 955 475 74 395 263 421 268 986 92 42 438 176 526 632 594 28 203 788 146 938 356 696 26 593 401 364 984 765 898 730 174 215 563 694 872 604 385 289 40 304 209 109 904 599 137 917 834 285 147 513 525 867 247 18 678 8 278 676 117 281 373 970 298 575 724 394 491 538 19 584 887 231 338 581 446 750 331 489 95 832 714 606 63 13 394 514 48 224 569 349 541 578 763 733 57 258 91 31 654 392 781 885 440 707 26 174 276 210 853 334 758 141 982 520 849 856 838 984 344 86 70 132 833 328 108 951 587 910 860 288 3 44 921 766 978 768 63 565 395 146 207 515 759 960 970 187 295 448 651 922 804 824 602 736 100 955 387 50 517 868 629 681 316 166 670 605 556 698 133 650 294 550 57 673 343 948 211 267 843 976 859 961 914 524 329 519 200 380 998 469 341 618 936 981 565 752 357 828 499 614 624 702 480 683 973 79 510 971 582 129 23 844 676 859 873 402 623 189 225 576 998 693 124 75 843 110 447 46 823 62 374 577 453 954 76 456 627 125 290 504 295 170 478 462 632 895 40 874 514 219 144 436 957 875 238 864 58 104 141 664 268 900 739 540 472 825 35 988 762 17 345 756 154 338 42 471 648 71 421 776 541 759 759 230 538 876 43 473 235 151 178 480 420 51 482 407 207 883 984 918 925 748 266 516 148 753 30 535 51 445 349 305 13 790 291 221 870 517 41 638 328 251 144 274 881 474 521 484 772 889 350 159 138 409 770 640 138 346 532 73 547 143 817 479 664 250 308 398 89 946 23 744 279 163 889 47 154 481 814 247 30 154 776 352 244 724 402 621 999 169 863 539 712 401 735 337 336 521 118 199 421 68 242 228 364 3 89 206 584 16 951 757 408 308 663 127 369 796 935 375 922 740 378 241 193 23 284 611 882 989 843 610 696 293 779 945 741 501 801 552 196 827 531 574 566 222 334 549 251 851 96 990 109 603 622 813 441 571 639 735 612 950 5 959 813 865 46 815 212 322 180 185 38 716 298 508 95 705 272 901 395 122 27 38 342 996 567 909 831 463 400 242 586 510 263 2 963 659 747 925 863 291 109 668 574 90 224 507 725 741 583 531 808 742 231 977 472 252 767 713 620 866 708 388 912 987 820 261 595 602 167 821 203 655 558 99 197 24 965 343 589 533 694 667 115 635 66 853 258 746 904 969 936 848 817 326 66 943 214 211 854 126 99 472 363 351 826 949 228 6 943 697 773 363 807 324 309 318 411 53 542 344 37 431 60 408 376 182 549 482 655 597 595 177 291 692 844 371 547 831 875 164 341 298 703 502 909 430 486 106 745 771 186 923 632 924 272 819 773 362 430 266 498 983 460 240 551 476 243 785 275 505 419 623 845 434 434 226 386 645 47 101 913 857 409 172 388 428 510 518 935 77 874 838 258 841 385 130 917 794 485 455 565 323 28 947 990 551 897 615 681 528 600 792 178 244 122 760 483 316 60 12 278 333 828 22 273 622 379 678 603 256 133 303 604 260 54 770 30 557 249 772 700 928 282 58 291 155 487 353 505 493 588 690 543 616 513 89 209 440 673 968 217 727 593 310 562 153 170 849 291 633 494 27 510 879 557 773 3 646 70 201 342 115 319 147 168 872 469 586 373 393 109 979 812 232 132 887 642 175 297 907 925 186 989 573 281 799 441 88 823 365 338 658 63 70 180 183 234 601 390 485 383 453 758 114 115 136 699 850 886 7 227 191 145 798 882 93 839 656 800 253 735 25 282 840 164 271 285 860 185 732 503 802 771 522 302 580 900 526 12 81 8 458 113 699 279 107 747 671 244 80 386 196 192 543 376 973 290 145 961 588 348 731 614 198 626 496 381 904 895 74 889 941 492 184 395 966 828 703 819 905 530 483 6 512 122 441 34 570 682 982 930 181 259 296 558 745 463 78 684 64 145 87 520 381 107 624 905 801 991 327 614 817 435 205 391 314 602 763 228 863 687 715 792 592 259 491 780 39 300 672 930 412 865 265 318 451 480 468 844 847 487 108 474 722 898 670 140 457 296 112 762 209 955 414 315 791 74 149 373 45 541 415 929 142 358 379 614 339 486 203 205 890 963 654 907 942 217 965 901 486 897 223 209 682 745 898 780 764 801 854 981 56 699 117 689 280 718 953 94 55 135 587 908 488 511 544 294 929 354 336 539 356 845 793 254 958 708 158 299 450 892 418 697 620 753 530 810 442 87 264 217 229 725 54 233 123 612 537 406 239 145 751 352 967 217 321 469 376 829 478 729 582 770 257 509 277 737 15 742 691 777 97 652 492 124 956 582 816 352 312 480 134 96 980 994 808 517 779 386 246 864 619 126 829 699 643 437 165 430 846 651 290 65 877 669 600 45 711 674 417 529 738 954 466 48 617 59 249 327 118 939 921 406 936 387 459 11 596 447 839 803 826 324 433 54 72 862 278 204 255 510 262 461 410 55 95 334 583 899 67 141 749 563 227 867 335 665 634 867 180 558 69 666 897 992 320 982 366 54 5 738 355 211 11 492 823 371 188 523 360 587 98 814 273 959 374 976 139 839 805 920 65 495 234 837 423 128 499 841 686 495 652 954 465 49 148 147 609 244 100 505 873 884 998 992 36 107 789 202 985 942 561 545 916 343 212 855 345 325 935 700 301 512 368 670 861 688 627 922 490 726 306 428 420 12 429 497 706 708 272 872 213 752 569 653 677 962 111 971 292 702 287 54 761 779 94 90 113 810 275 782 248 982 548 37 886 334 390 209 568 711 997 992 425 268 811 497 647 813 631 491 217 389 332 542 975 839 385 615 964 734 527 646 200 623 503 24 991 186 302 654 43 904 144 938 162 66 726 637 674 468 559 753 446 210 61 225 461 502 295 625 140 285 279 873 685 439 76 966 787 40 725 478
819 428 764 505 961 884 241 327 391 932 212 264 583 669 68 672 564 310 468 1 323 839 369 501 129 441 443 235 569 137 896 912 963 766 402 136 210 426 895 85 595 168 208 467 958 471 542 135 382 956 525 658 826 190 479 305 556 779 742 408 194 269 663 51 796 716 363 442 921 100 573 614 434 190 56 827 124 25 268 910 544 796 397 375 643 426 146 843 162 1 33 664 330 524 815 740 767 138 938 97 914 218 745 329 825 747 296 908 344 290 14 442 716 193 554 442 390 242 316 386 447 191 408 823 295 184 977 570 650 796 856 310 980 174 929 619 405 634 750 161 243 764 699 220 629 146 695 461 150 952 766 300 240 418 51 149 725 472 628 996 522 936 183 174 198 600 119 636 773 872 966 682 652 375 986 16 314 545 634 652 95 116 844 951 974 430 531 894 24 830 325 56 6 297 263 810 62 865 178 602 201 90 469 948 753 92 605 46 430 933 441 576 809 959 702 139 682 145 535 77 592 513 686 630 995 44 526 749 509 480 52 907 384 532 436 472 334 474 378 908 25 976 216 876 89 432 619 741 827 53 114 739 620 267 993 42 429 261 915 841 848 22 264 470 779 954 731 505 931 219 570 321 476 649 104 763 991 561 271 4 503 201 708 931 206 963 97 12 928 594 540 153 461 836 810 553 340 258 645 481 700 511 741 674 480 402 579 903 613 163 672 887 600 808 110 489 48 811 133 51 352 398 524 408 694 667 622 580 450 295 728 715 847 278 456 616 724 658 859 218 128 581 562 493 717 831 947 493 945 946 83 828 22 342 426 479 706 594 350 907 21 807 410 90 818 897 937 287 190 972 481 224 416 528 337 99 406 10 664 907 4 129 617 695 419 390 508 370 597 947 792 919 381 637 845 744 84 305 12 614 538 316 335 618 558 604 260 688 451 758 179 149 28 313 985 673 905 372 289 906 553 997 115 813 449 726 462 32 594 477 36 501 756 832 168 156 822 259 262 123 209 488 207 270 253 906 705 706 182 803 109 683 891 90 281 852 513 471 786 715 561 543 729 489 854 787 75 31 735 556 904 186 632 571 217 977 16 805 163 839 65 600 432 23 225 314 816 691 356 156 749 541 30 999 368 522 636 451 245 710 267 1000 221 19 127 453 866 335 922 250 968 288 907 344 164 80 265 429 246 431 187 562 668 447 606 541 563 189 3 27 279 307 897 200 259 374 331 593 280 227 332 106 213 179 727 310 978 609 67 508 301 544 358 684 15 326 120 755 580 841 996 425 880 322 230 132 874 136 615 941 935 272 488 557 78 110 373 424 472 884 833 415 902 380 299 809 585 402 346 32 852 924 74 817 681 725 609 924 158 609 79 885 751 992 778 196 627 727 31 434 720 468 223 647 794 385 707 787 714 343 446 396 710 5 249 543 20 909 823 26 545 654 959 534 106 638 746 990 312 798 26 25 646 140 383 820 498 942 946 961 137 270 339 305 987 683 304 367 548 974 618 333 883 295 58 955 412 108 435 190 203 353 228 624 87 21 157 759 302 9 780 565 683 20 557 327 877 213 349 575 319 314 860 78 506 593 864 937 357 957 361 715 791 950 232 558 596 707 758 168 511 50 703 589 153 353 193 671 925 479 501 810 846 108 711 766 414 155 275 966 359 699 242 477 220 644 998 901 76 239 910 185 867 317 875 821 291 120 392 977 857 250 53 142 547 30 139 765 47 276 647 909 982 745 701 278 142 177 671 682 950 909 571 112 171 763 932 618 105 245 698 996 499 491 463 79 732 666 172 867 131 818 824 826 942 17 278 509 470 156 329 499 186 103 440 783 690 561 912 31 492 649 486 587 953 785 343 545 829 420 310 586 418 260 736 387 417 797 653 508 71 667 797 179 572 375 57 871 244 214 372 3 485 943 46 150 576 19 747 608 294 573 239 433 843 128 149 772 403 401 377 962 890 213 876 167 72 288 638 528 199 729 174 600 739 506 868 188 355 711 80 554 559 160 835 33 284 124 651 210 658 215 920 208 669 488 675 420 793 372 999 81 933 399 782 317 351 387 494 415 657 91 132 323 41 456 367 474 231 288 743 72 148 705 2 72 362 699 425 326 39 78 803 301 808 744 379 580 839 534 497 782 967 718 873 454 292 479 855 278 393 81 598 388 467 338 820 480 103 405 840 433 770 872 134 411 165 193 395 243 1 829 886 803 233 455 754 722 837 88 40 340 452 567 838 633 27 372 863 282 879 883 969 786 360 678 550 436 523 322 224 398 490 618 298 422 23 988 309 466 789 77 802 110 939 927 34 373 175 825 892 262 666 492 5 86 626 873 121 824 654 385 219 570 667 401 191 104 282 132 400 730 125 656 898 403 261 832 691 84 906 741 160 13 347 231 88 856 118 115 156 512 697 773 277 867 101 467 971 448 365 756 371 824 42 324 665 716 283 681 566 186 551 946 692 727 32 395 684 158 813 792 718 260 633 987 424 149 956 339 353 360 637 332 145 832 112 396 607 673 737 225 423 404 255 713 589 557 394 485 155 485 689 418 923 781 755 619 496 198 798 443 483 664 176 642 333 358 91 314 288 588 318 165 130 526 477 655 98 783 185 253 960 15 543 131 300 723 107 635 973 537 336 166 93 256 465 829 976 303 459 761 100 468 934 324 812 566 748 469 688 278 532 680 313 435 515 326 9 264 537 465 44 540 911 847 409 626 865 211 927 142 366 779 788 106 411 260 679 694 427 941 577 426 55 326 957 740 437 93 123 82 54 252 401 826 757 832 322 356 761 690 250 506 370 890 354 351 885 621 518 949 575 67 445 291 760 116 567 616 489 923 458 467 870 922 482 632 828 891 495 513 254 697 988 526 505 154 466 947 70 413 527 550 949 200 862 963 521 306 266 873 631 987 154 572 258 634 272 635 364 563 719 528 500 575 678 343 35 140 586 239 744 953 952 302 685 936 222 209 11 757 192 326 18 566 954 725 941 539 448 631 962 899 311 522 64 858 307 177 102 923 722 634 380 570 926 689 555 636 659 327 616 605 374 626 439 776 800 717 286 243 713 56 293 269 512 703 135 120 783 760 759 690 593 966 768 900 389 124 834 704 136 660 86 872 997 475 733 562 385 559 975 792 151 588 92 539 141 897 514 337 177 498 227 459 888 988 204 895 111 787 147 989 992 906 871 627 918 387 851 408 972 602 772 377 99 462 407 544 338 471 484 866 297 67 166 560 421 722 473 778 560 708 582 271 677 464 487 327 983 601 376 612 504 319 795 76 159 620 661 519 723 553 670 562 771 367 238 325 321 699 943 690 530 385 599 231 315 872 611 257 474 240 196 464 721 966 930 856 853 801 457 97 804 226 270 807 438 715 19 283 252 463 777 894 108 785 38 648 614 289 50 848 858 518 502 999 817 784 342 300 90 618 202 34 734 272 251 401 806 235 442 893 428 877 475 485 305 727 433 406 715 732 602 386 869 365 143 355 763 485 676 382 704 812 574 724 211 821 850 85 431 771 805 702 799 559 623 821 588 888 621 729 348 722 924 742 849 460 197 487 17 38 882 644 970 651 59 370 909 480 578 698 624 313 584 424 117 125 471 125 113 280 218 325 901 507 790 954 655 623 45 310 981 747 303 101 948 788 900 941 10 459 386 759 878 625 881 838 807 304 533 914 188 188 644 949 903 360 944 349 604 617 82 617 752 429 781 919 712 19 144 193 287 974 979 681 889 71 320 290 831 56 256 541 237 241 215 650 841 409 173 789 60 144 842 556 453 245 234 153 7 956 455 576 709 457 236 257 285 968 913 342 152 589 274 35 696 306 66 415 612 719 328 385 591 296 887 761 549 386 248 578 836 125 552 725 184 270 257 139 273 48 491 238 29 113 601 106 375 141 784 47 96 274 740 847 413 629 0 641 984 118 765 72 276 481 821 665 814 364 801 727 94 68 326 259 169 35 399 401 122 582 608 269 235 163 936 174 387 340 528 633 324 320 180 897 640 173 85 936 444 19 639 59 861 448 893 928 214 756 785 736 581 145 73 978 345 850 693 253 565 242 648 250 516 26 541 323 630 774 460 12 955 462 529 949 830 321 247 615 534 516 507 579 167 611 776 985 738 247 940 425 341 723 388 399 951 276 8 935 811 680 420 807 404 115 170 909 478 347 730 324 269 325 61 162 539 616 138 93 37 300 81 257 510 747 680 99 787 846 396 489 674 848 226 940 662 595 126 856 587 387 195 433 415 862 568 723 43 781 990 448 775 137 519 540 656 440 625 695 189 592 520 785 161 50 546 614 308 448 200 269 140 973 774 191 116 840 872 309 422 855 917 429 398 101 603 777 635 877 290 494 454 476 327 636 687 682 205 879 77 657 965 258 306 606 229 914 989 60 919 14 517 889 536 894 642 547 884 181 916 231 660 540 493 146 832 946 899 318 590 273 317 119 769 399 649 714 181 613 69 74 894 597 762 513 13 214 641 561 49 200 464 658 63 809 994 899 673 145 908 449 610 23 726 338 964 833
394 757 992 704 355 747 115 703 996 883 675 159 915 538 10 247 806 603 873 874 516 198 852 880 979 720 50 364 417 299 183 863 198 326 643 912 40 799 839 181 402 179 161 4 718 972 942 938 716 143 372 24 673 100 660 564 651 528 708 186 412 491 315 480 767 582 270 567 562 742 809 347 968 614 220 743 259 593 580 518 560 386 218 574 381 630 112 148 236 613 413 379 195 434 712 794 157 37 783 839 147 825 663 586 341 233 349 195 368 202 885 139 137 633 857 238 619 957 245 672 753 844 485 314 833 456 822 11 949 516 875 946 249 513 706 302 536 959 462 290 901 310 707 126 28 119 842 739 492 448 525 277 553 33 928 665 337 318 496 506 371 203 709 555 864 350 102 271 528 94 711 511 795 102 310 791 633 410 932 87 736 168 829 818 361 345 539 68 13 644 937 326 624 723 634 429 197 800 731 404 163 425 702 828 210 259 855 924 936 902 344 981 801 255 208 661 416 551 540 580 176 828 475 109 640 340 773 898 841 257 981 834 489 814 650 868 63 469 567 987 961 624 739 648 955 372 583 221 803 394 329 900 551 501 328 30 71 344 281 965 103 760 420 968 502 353 116 129 83 869 304 978 155 451 532 817 148 695 165 137 431 308 92 167 109 920 458 54 523 932 623 792 659 614 977 845 518 414 385 917 828 59 549 337 685 269 791 132 1 434 669 847 820 363 418 134 86 253 792 69 188 853 835 925 26 916 674 454 247 250 899 772 274 720 471 726 286 778 435 355 662 877 205 845 468 619 975 341 153 997 741 793 184 855 944 815 667 890 710 84 556 842 168 856 55 211 951 143 488 431 838 424 117 744 267 242 730 433 604 830 336 393 34 169 698 415 335 345 174 392 231 436 436 257 430 979 922 615 896 251 356 79 253 549 97 404 798 916 401 537 913 67 467 665 527 379 652 761 821 750 963 599 905 300 105 45 897 23 813 235 686 304 229 808 427 462 11 921 366 2 439 1000 590 664 543 173 298 581 585 162 72 110 606 896 609 300 845 857 250 256 170 959 69 461 733 838 725 53 769 208 200 699 656 578 946 333 260 902 794 646 978 358 621 862 397 380 57 361 248 427 814 768 678 285 887 856 761 670 446 5 531 521 602 740 470 123 727 55 916 196 41 93 784 114 542 328 834 521 425 963 411 15 353 760 84 428 893 448 451 899 563 223 407 5 985 805 735 792 7 416 804 401 129 272 994 834 615 821 976 546 399 343 223 473 729 341 365 118 306 731 234 683 856 103 561 573 283 84 734 399 318 721 209 436 456 653 70 971 214 353 189 574 305 428 145 206 478 63 851 130 224 449 526 346 696 238 187 832 169 343 135 618 23 238 566 957 94 540 238 770 876 55 122 967 251 953 330 291 68 115 654 578 933 494 146 117 831 88 796 696 691 590 17 631 589 712 207 919 124 729 39 658 693 824 592 60 938 948 242 283 277 98 600 357 826 634 811 944 802 102 898 796 331 85 626 770 825 780 598 504 0 797 38 8 46 735 426 534 311 948 173 196 104 534 940 716 558 523 95 623 3 980 254 110 159 573 641 887 918 882 386 450 290 510 728 865 866 166 144 725 524 679 414 474 636 43 265 640 774 745 312 15 338 924 533 854 513 355 299 548 269 821 472 196 131 162 649 609 668 857 827 539 771 475 881 753 661 34 233 242 622 784 505 796 571 624 793 171 991 909 437 453 232 537 123 280 440 839 507 629 12 529 354 95 461 640 444 862 980 502 347 345 450 665 8 548 261 187 339 560 721 500 325 261 581 551 575 254 906 316 65 58 88 889 950 2 666 411 483 389 747 883 557 598 376 24 292 266 410 912 515 204 237 996 215 290 469 874 617 111 62 63 948 683 486 596 322 733 32 172 264 227 367 625 279 802 836 189 271 499 886 728 998 32 999 604 406 1 957 45 917 690 64 264 853 13 890 685 586 960 618 384 840 101 830 621 671 485 677 503 788 148 19 606 49 748 572 548 2 941 240 489 126 929 67 308 101 189 705 356 415 716 676 639 85 382 594 287 193 39 974 572 378 544 719 166 87 49 867 321 579 115 514 554 133 956 522 363 199 559 421 494 256 888 333 86 914 212 751 195 772 546 868 337 319 494 61 609 627 511 749 42 74 911 127 778 954 939 258 434 202 776 141 108 511 279 997 740 93 683 787 612 66 870 966 831 302 640 895 393 616 312 744 533 314 623 22 836 252 775 785 879 313 885 143 546 883 959 723 160 789 463 670 291 182 443 443 891 452 51 42 298 320 850 382 641 694 279 392 121 44 977 113 67 632 377 4 129 755 210 844 16 106 149 882 219 987 345 160 619 125 365 819 758 114 79 375 605 78 754 877 877 119 728 47 554 379 681 555 836 805 967 970 547 76 489 460 687 756 370 732 319 293 257 953 895 778 672 613 342 364 783 759 138 464 366 90 140 738 530 941 686 422 641 16 847 390 297 454 922 287 981 383 261 164 316 508 768 614 780 156 460 340 464 894 963 321 651 276 151 854 921 862 73 790 334 554 346 610 239 879 829 134 36 275 571 389 707 52 380 703 741 5 621 480 243 138 841 324 503 544 90 782 89 192 783 715 64 465 108 374 818 423 907 216 758 501 456 779 58 973 380 577 539 823 487 939 500 892 488 297 156 80 178 552 887 859 244 503 408 587 26 605 357 872 535 599 141 96 834 388 509 35 188 960 813 447 521 591 712 493 746 637 993 611 152 495 88 221 481 849 156 362 84 29 197 925 147 387 424 77 696 459 217 30 805 477 726 48 330 934 451 646 873 874 486 850 616 167 641 683 225 111 263 889 263 911 150 490 922 108 16 373 440 964 891 982 59 512 541 808 839 990 354 601 752 31 157 345 433 14 669 717 887 697 584 136 402 752 61 722 982 24 742 317 49 272 807 574 15 504 899 628 152 466 208 509 58 765 847 400 331 775 849 172 773 959 105 688 532 888 710 945 818 453 123 20 217 268 969 409 477 121 784 869 99 625 4 448 169 403 402 969 140 760 459 545 262 684 49 780 860 25 359 428 480 178 230 132 599 377 686 211 359 484 421 334 198 395 136 273 559 679 545 620 209 635 941 880 556 815 385 770 166 521 194 534 91 217 1000 225 353 657 659 904 95 631 42 99 864 800 458 404 391 995 891 285 234 60 709 494 721 181 826 441 451 479 902 680 13 284 186 870 366 499 476 645 112 91 457 263 712 358 526 807 700 777 72 695 93 758 976 140 808 180 651 177 865 902 678 748 305 704 780 142 5 175 989 100 749 73 128 843 11 359 441 323 359 43 243 179 408 655 305 713 772 569 303 786 590 481 103 294 441 429 383 307 235 593 795 191 15 559 297 535 857 529 703 289 164 21 706 687 427 107 893 152 87 196 284 213 784 56 581 907 752 763 43 506 951 550 427 239 682 280 365 745 224 474 61 923 446 740 735 54 803 921 354 701 972 158 36 865 991 58 485 154 864 629 768 288 785 919 657 262 279 27 75 36 702 647 359 930 613 824 42 947 375 956 610 993 757 166 791 597 969 244 540 445 868 53 344 848 925 924 681 15 434 380 85 541 746 929 129 18 470 818 867 424 381 910 523 203 356 672 77 491 43 59 501 120 982 737 643 861 763 682 72 863 821 398 554 664 147 548 944 781 970 222 827 110 509 162 530 582 405 644 48 603 61 817 806 570 560 692 496 118 466 943 499 510 698 612 948 498 174 858 378 690 908 130 250 743 44 241 386 303 289 351 359 190 30 343 66 578 670 75 370 438 943 519 38 952 244 565 83 432 675 246 241 79 294 538 362 350 625 642 625 128 291 81 268 596 363 393 727 473 682 419 239 482 450 243 309 972 245 891 855 816 984 201 595 408 820 860 290 700 299 546 26 799 142 810 53 967 411 476 993 762 334 282 818 9 25 595 862 927 472 360 625 226 291 584 388 370 934 832 730 724 72 89 818 6 300 564 277 797 461 487 349 295 652 909 1 903 313 639 676 926 415 742 681 327 971 837 193 352 377 720 645 920 246 206 7 878 744 405 748 51 439 357 902 227 488 630 22 768 923 766 979 219 837 520 656 257 927 931 685 884 711 301 897 230 205 171 683 463 107 573 457 986 319 457 625 681 988 984 474 989 316 846 946 648 917 442 14 958 204 186 863 235 649 300 248 45 826 204 381 150 897 983 22 33 885 568 324 497 698 185 764 608 50 228 59 296 929 971 492 746 202 194 153 776 747 588 393 757 412 309 863 212 445 82 468 348 831 754 338 900 276 342 981 689 837 363 956 391 466 658 11 396 111 935 442 871 39 308 286 665 913 726 688 291 24 988 9 699 514 714 935 384 38 278 606 449 35 764 649 139 77 530 538 255 377 517 324 369 391 37 351 151 913 607 938 316 693 500 96 847 823 326 338 98 1 455 535 638 194 912 686 908 811 965 250 812 911 962 381 149 502 547 389 346 681 537 67 266 334 434 409 653 146 332 37 576 209 433 481 750 81
439 57 390 127 98 389 572 936 343 793 971 895 424 759 897 720 54 56 306 215 657 843 751 291 723 773 927 335 106 404 574 78 714 565 890 243 832 306 59 537 138 133 790 436 493 943 592 269 924 884 361 313 36 80 527 96 594 399 578 175 557 457 637 472 366 127 427 618 862 489 403 602 207 133 948 367 353 893 107 837 732 597 473 672 727 272 23 976 792 368 598 850 743 424 222 37 796 483 440 127 726 68 208 9 620 917 221 507 547 857 495 664 392 350 63 789 229 628 447 170 101 475 615 100 302 402 240 548 928 303 817 67 840 883 917 468 660 83 161 595 448 156 697 509 492 621 287 779 818 860 285 922 375 606 489 14 462 46 528 227 985 941 834 930 7 494 387 890 167 514 428 920 443 639 869 785 381 13 673 957 383 840 866 657 535 269 243 516 154 295 967 513 451 420 234 365 684 349 850 241 319 103 820 734 929 26 830 466 639 444 666 285 644 793 74 29 41 156 218 663 170 260 419 332 155 184 571 88 911 938 604 201 215 608 300 695 73 197 923 521 233 301 236 53 586 544 894 132 576 808 478 195 648 845 307 619 744 716 519 757 333 805 195 975 354 95 756 982 703 289 247 706 921 366 544 801 412 677 139 476 769 846 13 441 397 188 952 629 53 534 771 670 752 431 955 1 720 873 760 660 747 846 421 749 1 931 853 922 149 81 664 893 958 801 748 732 484 64 491 111 382 338 990 454 402 143 2 671 988 236 767 885 163 333 338 248 606 343 254 259 996 948 956 308 293 639 836 679 308 787 24 217 758 189 241 575 162 774 344 248 99 732 423 939 617 223 457 786 142 257 511 879 15 246 629 801 910 315 351 245 909 132 787 248 377 130 81 364 650 165 733 784 508 293 355 569 374 604 386 496 717 811 66 56 826 376 3 185 21 107 442 135 33 348 857 171 251 911 661 887 937 885 708 263 932 363 525 208 135 276 608 267 611 548 352 880 216 35 782 283 238 515 460 944 605 572 446 570 472 328 250 628 105 373 552 828 134 388 724 132 9 472 336 287 851 230 146 523 654 991 436 126 722 311 712 219 680 917 179 849 265 666 974 891 997 71 526 781 575 347 52 207 623 401 272 419 182 960 548 282 807 29 141 616 556 420 933 603 919 734 267 705 674 824 418 41 119 842 728 240 83 245 16 907 630 94 656 295 940 821 197 905 562 900 987 648 269 599 151 145 78 104 682 590 311 784 205 223 953 376 895 244 565 495 908 740 401 657 653 56 765 25 780 905 596 462 211 268 398 147 79 600 854 916 5 305 993 934 177 751 373 9 581 1000 348 845 687 411 445 146 8 726 753 738 636 197 677 548 905 834 227 206 380 507 918 58 645 167 173 735 829 813 593 93 553 793 512 363 925 322 852 834 942 182 32 139 148 927 477 349 487 442 524 508 541 324 538 987 588 46 463 495 102 251 438 789 20 663 453 247 972 926 813 320 763 118 455 850 131 139 314 561 193 930 113 145 252 374 891 703 505 150 889 650 71 28 475 873 25 695 389 381 841 39 432 182 808 631 695 563 282 315 124 467 517 871 125 161 11 691 400 646 587 293 136 109 816 769 331 250 715 881 945 592 152 897 819 516 68 917 328 9 979 776 318 161 600 201 497 243 80 574 37 722 313 321 522 452 49 885 885 248 582 276 281 470 764 397 385 818 540 848 0 235 454 254 839 629 309 343 627 889 391 425 120 179 770 768 920 317 793 771 399 436 110 500 692 100 42 7 270 33 169 30 766 460 506 575 220 456 370 806 992 288 420 543 19 705 995 826 530 579 865 830 214 566 189 529 289 996 878 562 203 921 279 510 893 880 516 310 861 352 675 757 823 822 837 402 585 556 638 357 676 83 324 872 642 632 602 842 835 358 273 366 384 812 754 686 260 909 824 709 822 816 926 107 549 566 485 909 916 438 784 903 482 170 464 698 334 392 533 885 788 443 902 64 256 713 998 4 479 447 67 630 957 744 545 398 411 684 570 458 947 86 665 207 137 331 968 489 843 777 531 464 870 906 693 913 939 433 235 983 121 977 601 781 164 31 129 685 396 551 798 340 90 422 38 995 797 36 864 654 881 97 298 58 688 62 488 356 805 692 898 926 831 370 459 587 828 911 191 382 702 992 739 909 806 189 801 554 39 914 456 452 778 323 388 153 986 813 157 395 469 107 962 207 690 605 633 292 542 128 176 575 886 831 539 479 498 532 951 971 248 455 315 549 591 29 694 349 741 74 649 82 56 671 404 728 4 934 406 768 899 587 31 544 502 318 196 886 245 588 144 611 64 386 794 581 558 650 114 746 312 787 291 330 452 616 18 496 28 595 670 436 567 88 500 142 651 707 583 204 590 734 202 553 292 198 206 900 425 689 88 89 430 19 730 246 356 350 913 326 275 456 825 34 799 863 599 521 875 921 112 739 183 337 394 468 907 584 51 390 407 459 668 783 237 39 27 600 246 810 965 616 288 9 584 532 166 929 999 702 379 366 303 557 711 462 175 90 777 869 849 62 468 200 686 715 258 420 414 100 564 924 321 325 856 394 989 940 515 791 859 789 449 926 261 190 759 30 641 419 838 697 577 486 395 241 874 388 69 741 646 267 626 654 320 970 970 153 100 589 802 873 174 611 534 517 340 656 776 353 156 187 470 240 70 600 325 14 85 751 795 137 317 223 662 183 800 735 669 570 721 690 190 560 827 599 812 624 405 565 735 728 509 530 172 615 845 422 982 504 194 692 217 955 26 901 10 663 29 954 72 721 160 165 520 635 658 920 368 523 589 975 681 883 810 135 973 651 140 852 362 447 568 528 122 551 844 29 126 745 290 74 461 82 255 217 372 125 249 412 821 676 108 474 691 954 426 807 118 671 60 908 132 893 900 667 523 538 159 483 316 811 746 429 640 411 757 600 624 500 573 386 736 477 271 959 210 815 858 802 145 538 323 473 871 152 150 3 750 673 622 105 632 975 219 841 551 744 274 916 950 306 327 983 915 789 231 978 198 106 45 141 713 638 613 420 529 115 225 263 230 257 17 937 34 660 877 949 335 109 931 289 554 63 745 692 376 831 514 364 486 395 934 208 868 489 471 384 332 532 410 956 359 628 652 686 48 852 679 192 938 215 700 328 297 267 791 950 521 944 204 337 595 642 616 849 904 534 47 617 959 838 365 298 226 513 710 355 847 263 181 232 58 10 147 52 532 568 772 843 180 724 964 162 259 569 655 725 253 76 740 951 941 871 200 342 433 692 607 857 213 870 483 883 201 2 978 768 268 885 699 603 84 984 685 403 87 631 262 109 643 645 444 471 416 378 914 368 618 913 701 621 184 512 480 785 698 77 872 14 537 211 785 955 133 56 614 589 901 790 92 614 228 567 168 866 199 574 561 142 846 124 57 695 560 959 603 55 949 167 65 904 185 907 76 34 345 218 481 604 212 77 882 175 678 325 322 322 91 132 30 991 490 819 546 482 718 27 116 420 239 564 876 42 499 165 789 623 96 665 127 401 429 141 803 366 40 766 961 708 276 116 625 488 977 913 888 378 597 372 944 158 719 833 635 637 755 705 14 8 906 89 737 456 223 248 883 297 304 332 417 983 61 855 761 921 762 795 991 616 738 851 12 413 178 210 912 461 536 609 158 636 342 240 466 922 266 268 842 904 50 565 930 465 580 645 809 47 936 70 884 247 244 593 507 38 903 403 749 866 887 524 188 497 143 746 559 426 310 603 115 609 873 461 192 250 563 799 46 66 283 454 960 378 815 853 781 360 346 802 280 153 579 203 103 670 634 707 863 356 35 757 860 130 171 496 371 965 128 461 363 152 476 895 683 234 612 681 474 138 954 51 22 268 610 855 295 761 984 329 357 976 494 499 277 890 77 763 286 54 301 880 413 168 983 887 628 363 619 469 879 793 284 122 729 293 415 623 543 976 647 286 43 834 367 973 775 79 706 587 75 142 804 681 95 847 165 866 422 479 347 466 976 158 435 148 294 958 848 14 943 331 663 912 704 893 946 12 242 768 97 852 364 191 467 55 742 309 153 395 855 248 550 95 408 973 922 485 104 923 981 946 264 591 833 12 689 730 349 216 773 668 672 514 811 445 86 836 786 367 504 64 93 730 696 462 566 854 117 802 963 165 437 13 980 132 330 230 734 268 555 426 257 920 501 3 458 634 503 191 360 717 326 94 278 142 337 639 89 735 880 431 111 647 44 983 707 111 94 410 82 406 123 570 6 755 209 170 725 688 631 954 659 429 609 888 867 166 569 938 393 438 329 81 621 491 709 705 409 671 671 821 441 898 969 488 966 756 783 235 518 658 350 629 496 694 224 339 130 807 510 16 513 739 450 364 892 693 667 930 369 171 896 99 186 235 62 854 299 554 779 5 109 146 339 40 187 77 768 123 935 121 378 410 774 83 465 596 814 79 305 741 431 905 716 426 296 548 975 203 731 650 434 546 994 371 232 699 263 361 55 622 341 864 358 287 705 661
900 928 640 322 603 208 466 384 852 964 463 997 240 305 336 539 853 904 679 680 717 808 338 970 269 528 630 518 392 689 339 783 425 649 624 762 785 397 524 582 750 328 289 876 442 760 933 997 861 819 522 2 8 343 330 365 912 468 244 341 978 424 325 265 284 630 356 554 867 908 309 554 910 368 846 545 99 839 841 412 71 943 691 525 554 993 647 473 514 905 812 800 23 844 256 200 538 731 684 242 749 917 371 906 481 547 292 767 629 864 693 576 704 482 687 419 600 997 185 572 808 617 731 370 873 735 845 811 715 20 66 999 909 602 267 292 590 60 528 369 355 228 510 672 642 159 592 45 391 252 265 718 486 738 967 340 427 823 139 465 889 182 974 323 838 962 440 216 475 912 757 249 772 218 596 754 220 195 304 744 364 375 258 947 863 616 724 235 419 975 868 656 415 701 512 664 823 942 807 691 677 940 432 801 206 195 85 131 901 202 546 453 132 487 246 580 231 848 123 335 75 398 713 6 86 262 627 736 620 743 456 620 578 35 372 885 76 872 556 396 95 746 696 983 484 251 47 854 388 126 880 691 583 693 782 2 21 141 639 550 906 269 9 323 397 163 266 287 39 202 488 986 508 174 872 897 485 572 102 984 483 374 623 771 210 661 201 819 318 671 274 221 194 801 499 716 520 591 801 985 321 600 531 27 129 403 410 628 681 68 348 936 527 502 686 568 564 573 543 255 487 785 114 71 784 178 494 239 626 701 936 694 389 443 754 47 985 933 451 867 963 498 430 413 515 433 529 589 92 487 118 701 954 541 678 247 751 466 573 314 79 25 141 112 345 148 88 772 764 49 212 962 595 478 471 302 53 389 136 820 869 587 347 650 894 307 765 783 736 930 119 836 925 295 866 826 445 59 222 312 438 420 576 514 342 162 120 400 769 677 835 561 660 313 154 854 308 117 995 393 643 320 239 611 360 500 986 173 601 632 582 122 254 666 519 365 851 198 180 595 539 478 25 517 748 91 957 303 173 952 315 864 116 871 489 533 854 565 179 846 41 741 865 96 752 736 204 439 676 874 470 925 774 245 783 179 837 527 977 828 271 369 84 504 449 798 802 418 343 925 532 110 758 634 641 128 381 482 777 426 303 431 178 949 172 446 675 93 719 24 959 891 199 644 634 577 816 55 790 912 260 754 281 383 616 199 742 915 826 412 588 1000 302 789 760 440 628 493 215 630 735 61 458 234 125 486 311 78 30 569 259 188 115 983 383 453 584 484 892 196 763 691 317 108 73 21 581 117 949 240 796 73 459 703 198 40 896 715 668 107 577 517 252 366 58 42 490 714 205 243 980 469 934 35 569 976 922 63 654 508 981 707 797 712 800 119 327 372 612 704 10 618 359 172 91 821 228 775 155 656 586 795 161 650 898 738 692 672 16 580 979 90 277 601 890 301 780 180 320 540 994 593 545 748 631 157 862 166 523 434 864 865 235 102 437 130 973 587 746 908 975 61 143 254 535 176 295 476 635 640 100 654 608 771 888 501 478 187 128 656 732 465 329 65 247 939 366 660 762 163 200 241 882 473 286 342 56 44 638 270 151 83 238 241 18 683 405 224 698 116 670 82 653 326 878 801 690 876 714 534 917 958 428 103 40 330 776 1 13 786 847 589 52 901 733 340 476 940 517 638 988 738 664 82 607 56 104 429 250 304 606 543 792 306 885 235 450 887 799 398 232 150 257 85 697 615 850 797 501 147 462 122 553 861 183 423 224 481 111 878 349 808 192 270 59 298 827 606 36 226 740 258 855 37 63 305 877 554 840 947 0 589 614 942 441 214 943 511 502 952 611 456 791 373 962 712 148 283 196 507 182 875 245 149 831 243 819 481 662 557 926 555 137 366 465 54 814 476 81 584 241 448 637 380 836 463 856 429 270 186 97 780 537 361 544 77 55 852 457 194 649 858 17 982 513 491 310 771 464 986 505 194 33 462 236 142 811 415 778 810 409 578 699 468 399 959 706 480 344 966 423 573 788 17 412 808 721 521 195 457 332 958 585 355 829 734 541 383 839 958 394 791 87 873 393 21 876 644 83 94 217 12 351 621 844 539 602 336 982 355 511 1000 804 866 929 704 998 30 403 507 390 50 402 745 617 740 353 34 288 65 7 299 625 83 219 717 591 479 843 806 491 494 729 766 821 950 813 145 680 72 881 883 897 38 561 744 893 117 718 622 712 550 48 16 914 256 407 334 324 943 694 431 903 895 49 58 152 266 422 437 997 651 673 98 467 426 701 441 883 747 461 970 96 884 418 522 587 103 276 652 710 547 331 411 905 738 793 49 984 952 609 273 895 145 460 420 665 94 158 316 272 425 186 354 755 227 316 199 326 293 503 721 313 235 636 70 656 652 983 548 966 223 526 244 43 945 101 961 566 627 156 766 37 300 145 640 452 989 809 704 108 310 375 96 147 856 824 801 117 514 377 439 283 616 849 701 761 886 225 501 472 137 149 295 113 841 67 486 473 888 960 321 886 310 536 258 747 315 953 218 29 575 226 475 406 348 753 794 781 781 744 907 159 984 2 661 663 555 842 751 443 86 223 257 832 619 923 379 77 811 202 118 672 608 825 891 290 51 645 2 651 163 956 580 858 826 109 278 227 89 203 533 633 384 937 840 775 928 411 621 727 642 157 853 401 50 447 410 382 477 621 891 921 75 648 771 711 270 160 384 707 837 682 971 685 189 891 35 434 843 340 426 4 248 938 165 924 618 417 42 294 436 899 131 579 571 164 291 589 822 597 987 993 68 683 963 65 663 234 969 548 287 50 158 89 734 14 29 720 411 424 373 396 359 730 42 367 734 98 158 913 609 174 189 334 260 293 833 860 814 870 848 806 889 918 186 439 275 380 690 610 594 144 335 940 775 312 197 563 618 24 911 27 65 496 228 951 656 72 693 652 873 314 855 919 462 916 968 939 561 300 189 398 476 920 841 593 389 70 876 15 835 771 465 830 693 153 943 60 926 261 396 944 683 509 173 989 906 786 45 798 280 6 730 230 422 915 598 166 17 22 620 45 309 213 61 794 382 468 108 828 40 207 902 38 531 739 847 575 793 964 177 106 624 31 40 350 331 500 113 242 515 947 748 3 885 726 318 51 237 550 474 444 909 323 776 248 226 140 677 62 9 969 352 716 522 121 639 474 912 369 836 337 124 32 228 279 231 275 863 674 899 555 247 408 936 28 627 361 40 803 565 93 821 299 740 80 870 599 748 709 323 426 34 725 117 946 424 229 969 935 610 930 38 176 34 35 343 168 858 756 574 249 693 214 475 822 271 134 598 370 727 848 870 875 989 657 590 280 928 525 637 987 946 20 306 884 962 374 876 497 263 169 92 429 588 171 78 454 276 646 345 253 565 857 111 189 439 658 592 306 722 233 794 482 577 12 565 942 372 619 182 26 277 644 60 671 345 766 939 175 742 133 728 817 925 146 875 188 739 74 67 211 836 150 379 879 10 297 416 298 671 376 968 453 382 103 492 907 233 770 431 94 438 138 795 961 245 902 941 632 828 34 855 932 998 743 693 296 951 518 147 833 570 666 8 965 702 433 398 362 788 927 934 702 776 285 915 448 117 319 386 78 589 669 197 787 518 613 428 580 418 911 856 414 988 768 304 167 869 354 731 773 16 506 580 650 766 112 81 931 146 82 440 605 118 971 718 779 593 594 805 5 919 122 63 567 202 197 87 700 512 688 834 107 51 262 23 996 803 945 101 126 395 950 273 282 492 69 586 420 792 708 69 570 232 659 48 268 788 759 209 395 776 728 341 968 612 469 867 810 912 358 711 948 862 618 867 477 337 705 74 368 55 378 399 990 455 952 563 387 655 534 489 221 647 328 323 357 282 46 107 958 809 54 904 90 547 446 955 187 302 492 598 540 598 373 265 571 743 385 690 820 738 363 653 723 441 163 774 533 266 1 173 209 112 480 584 507 735 305 484 495 495 181 542 255 444 991 615 127 450 243 148 976 957 291 680 667 448 565 158 661 652 928 662 767 776 278 233 131 193 365 380 498 718 142 531 655 22 218 589 493 210 887 515 871 37 547 513 805 926 722 227 190 230 552 552 955 26 42 642 542 360 737 254 859 422 738 390 421 651 999 624 479 923 703 678 549 536 273 474 193 846 818 558 162 966 562 922 560 146 130 892 572 562 604 743 44 913 251 575 416 482 352 196 307 751 436 87 598 246 301 937 177 467 574 399 874 59 19 480 622 178 287 239 745 317 264 837 208 122 834 678 61 153 615 990 413 984 908 133 689 828 795 642 400 774 557 239 216 628 741 6 941 517 170 420 516 729 695 618 435 498 64 541 789 438 68 251 11 128 558 457 191 178 559 849 124 595 992 678 184 294 105 240 904 356 110 372 237 387 530 509 972 910 57 987 135 777 568 38 521 211 322 565 386 62 970 452 431 571 263 133 384 905 333 380 335 787 346 103 815 386 504 64 455 110 734 321 379 152 165 693 341 938 551 447 404 990
643 326 925 522 80 669 945 587 458 645 390 259 566 981 122 204 34 665 226 22 934 408 364 608 189 460 514 145 283 753 921 296 475 59 337 386 220 421 730 962 355 513 884 937 239 23 83 665 55 741 961 912 558 184 82 602 171 215 442 50 474 795 435 316 0 810 169 189 541 902 115 621 687 475 939 629 829 989 597 294 638 607 104 238 677 601 286 146 602 835 445 958 10 886 736 992 208 413 274 502 441 138 392 186 761 392 827 27 878 769 508 602 986 117 349 844 223 29 69 40 330 524 915 250 51 106 282 386 770 570 929 95 303 24 877 721 352 716 550 452 812 537 855 187 696 18 530 444 1 763 233 771 296 967 767 246 746 1000 725 777 28 237 753 139 595 336 187 231 417 349 883 949 570 424 894 657 879 916 861 551 943 244 868 72 298 817 22 335 765 480 306 947 592 442 727 924 439 380 141 10 262 951 54 654 631 709 257 329 800 206 473 793 163 120 552 646 360 133 528 45 16 962 403 391 635 655 910 646 565 212 96 51 737 165 143 682 557 786 278 819 917 830 969 292 548 577 168 180 85 241 280 405 830 600 712 932 571 831 38 953 446 328 105 966 573 406 851 213 155 525 689 12 822 855 89 763 146 879 33 872 145 33 383 799 965 586 985 239 959 655 147 458 116 744 792 658 608 180 455 376 387 161 362 466 651 487 138 592 410 737 324 784 240 809 845 951 919 88 135 103 142 699 216 714 711 830 864 295 325 509 549 230 685 597 210 390 647 129 978 381 289 97 485 652 285 710 78 496 808 506 658 59 676 897 853 339 452 770 251 873 663 981 344 690 426 522 981 116 117 19 849 686 999 767 486 745 539 821 634 563 430 602 710 569 432 932 167 385 749 293 393 841 422 945 612 605 924 104 784 996 650 584 697 652 137 316 35 543 907 529 170 516 892 783 554 321 384 897 513 614 424 270 247 84 856 805 317 75 660 57 127 628 759 126 284 426 679 23 225 691 949 512 824 364 341 802 847 927 338 628 714 796 73 926 911 593 365 614 922 254 129 619 974 219 671 305 590 443 75 819 542 13 953 821 544 998 204 565 91 803 810 371 361 102 591 326 140 415 414 695 722 801 728 481 175 294 299 220 536 97 967 886 275 738 331 382 833 717 923 766 875 844 951 417 695 335 179 351 241 123 686 855 478 573 95 658 625 333 537 862 407 807 336 938 244 841 46 71 843 460 899 823 328 831 228 139 523 216 151 120 491 493 741 304 339 726 998 584 197 335 57 881 62 854 316 647 613 257 408 284 751 668 555 17 739 348 742 701 876 397 990 83 930 483 790 168 931 806 890 785 428 96 633 428 185 706 409 997 668 480 498 698 375 40 376 267 31 640 966 61 926 55 281 423 836 979 504 635 484 359 227 992 308 385 321 858 607 502 359 894 694 757 816 6 18 643 568 846 353 963 243 278 862 578 102 902 909 884 183 142 882 125 406 980 259 943 448 303 87 291 654 705 506 254 948 211 979 55 380 507 159 338 927 957 433 608 821 888 200 100 935 317 993 776 983 710 869 930 738 801 596 300 857 735 683 274 582 151 605 7 828 954 322 365 670 238 690 347 518 109 781 131 293 877 314 669 583 78 980 511 250 131 332 460 192 721 656 518 144 662 287 309 982 755 188 594 524 671 49 6 764 190 20 837 860 338 271 469 47 45 215 484 39 603 100 220 866 391 11 339 682 220 901 708 198 248 796 15 841 891 598 627 769 11 563 723 405 488 367 132 4 364 164 890 108 757 529 441 913 81 551 549 436 62 834 527 604 185 858 786 569 879 45 533 184 205 126 818 53 957 912 354 162 195 66 21 867 988 157 123 290 793 819 181 231 392 996 478 956 686 370 67 347 856 459 455 128 4 914 289 813 884 779 412 411 122 807 317 312 655 652 494 368 206 783 615 421 679 797 599 494 760 156 424 968 577 315 690 399 801 561 567 180 618 351 3 702 162 733 440 7 481 396 28 809 865 977 723 425 696 395 945 559 86 589 559 699 808 121 138 525 124 641 225 637 620 916 874 106 972 94 357 691 598 776 88 59 299 577 607 480 662 270 81 27 139 852 671 701 369 340 8 357 959 560 111 814 854 205 444 64 207 382 746 957 980 36 364 744 36 413 58 256 399 630 129 3 637 254 630 740 65 826 952 58 248 547 254 112 549 799 915 642 885 397 645 831 655 735 499 230 332 420 210 24 359 581 27 662 591 65 547 889 380 358 276 291 506 119 591 454 725 870 537 412 54 806 453 795 586 186 662 623 781 123 366 553 914 295 850 946 967 731 964 588 278 329 582 235 707 775 310 798 378 748 777 19 450 594 297 44 772 745 233 497 238 629 740 311 373 688 712 300 384 464 480 754 372 221 161 773 830 704 578 176 714 125 861 457 146 705 759 698 160 888 527 500 824 294 419 346 444 895 632 297 720 535 509 37 139 461 95 191 369 15 330 616 432 443 385 665 167 447 821 873 994 272 472 681 219 512 944 527 740 837 532 700 945 835 994 928 438 398 891 509 911 947 45 645 697 640 182 920 609 378 290 218 480 526 401 148 409 342 68 937 330 101 518 891 643 245 525 673 211 723 128 903 319 92 329 987 210 292 479 139 528 893 285 199 262 842 740 780 921 627 755 501 473 684 666 618 631 248 638 202 951 505 335 709 682 107 748 120 775 320 718 77 141 502 620 756 608 532 203 958 245 366 725 820 599 675 514 279 718 804 969 2 348 750 84 732 704 649 21 846 725 236 359 944 593 672 158 848 730 973 648 657 532 975 593 771 648 995 152 791 727 586 750 872 729 201 248 574 890 415 202 470 880 516 458 567 139 667 360 720 26 266 158 60 687 778 124 345 512 237 214 444 555 369 36 994 121 538 951 222 536 6 131 507 61 160 284 817 997 713 234 976 956 471 296 373 870 343 397 678 676 14 720 305 810 434 120 900 713 261 51 572 219 203 780 617 839 219 519 669 287 26 962 9 748 755 273 258 539 897 67 768 793 209 247 992 598 72 449 97 246 615 838 511 251 207 614 234 469 794 484 782 457 632 999 624 726 88 729 401 637 389 548 99 714 350 399 50 79 263 239 193 20 863 643 110 986 41 102 224 569 984 839 734 132 431 807 149 200 71 477 288 333 133 519 942 189 621 146 114 189 356 966 253 319 521 828 465 798 269 387 79 41 63 521 600 889 628 424 181 998 803 174 309 772 838 290 158 253 109 473 881 609 496 631 134 684 437 932 954 906 599 83 865 313 212 391 267 671 276 753 438 20 118 760 963 154 752 35 887 848 391 9 30 314 593 567 874 432 818 390 564 796 499 494 904 862 575 513 25 953 310 385 545 758 489 340 377 736 238 690 611 258 81 722 74 571 213 892 850 199 400 107 706 791 440 448 639 292 194 203 61 677 952 462 971 922 12 797 805 365 86 660 762 615 273 505 492 395 394 566 196 677 997 919 964 801 385 426 48 848 859 110 785 340 472 94 327 124 302 14 43 955 260 737 533 724 717 150 520 170 918 42 854 791 726 787 318 149 902 489 721 357 206 118 614 791 823 937 724 1000 423 209 348 291 772 38 214 662 729 998 644 49 13 656 404 10 646 187 131 642 606 68 68 898 217 742 587 191 402 924 84 67 880 88 495 435 161 578 453 488 906 49 546 458 265 54 354 626 905 233 5 585 774 177 165 281 653 502 757 444 67 302 249 929 8 391 664 150 840 692 503 984 388 308 21 435 52 274 381 355 543 703 483 338 229 496 766 256 743 395 832 774 264 5 517 783 703 167 90 588 716 714 487 457 793 663 962 758 418 987 372 322 601 120 898 342 477 101 871 404 335 142 136 750 580 873 970 600 333 308 620 892 763 3 178 473 579 670 17 436 707 303 692 124 172 958 938 613 585 681 154 607 622 234 363 253 379 575 655 227 908 135 562 464 419 149 42 148 242 372 680 156 955 429 177 581 152 501 940 240 460 177 932 40 519 393 719 531 456 630 839 427 556 691 708 448 787 55 113 967 449 314 825 959 693 939 936 625 70 69 466 935 469 364 150 11 323 591 718 408 515 445 933 405 481 602 488 381 540 679 490 533 182 291 610 278 255 528 103 534 307 386 885 867 482 296 896 828 232 117 326 557 479 393 522 365 462 200 252 607 777 51 467 515 427 123 760 385 76 650 476 295 960 895 468 205 386 181 886 407 416 846 301 682 190 755 578 528 111 782 991 774 801 139 98 247 811 170 636 161 802 808 268 144 609 574 246 220 584 863 715 770 277 724 786 616 166 119 758 554 93 48 32 532 313 676 534 467 173 804 40 934 124 648 334 888 626 129 29 746 429 999 56 848 659 91 844 960 619 317 450 704 195 423 789 856 950 438 174 166 648 275 463 816 815 281 211 985 576 274 451 374 130 42 989 350 666 739 788 978 371 531 510 438 531 822 304 899 603 838 941 107 988 610 747 73 493 809 374 481 674 989 661 522 132 711 23 577 319 513 153 358 972 591
905 720 657 928 311 261 623 307 868 583 229 820 608 697 369 992 711 524 312 508 76 126 215 596 373 925 988 47 572 37 897 705 32 445 111 942 942 160 784 300 674 822 412 210 987 848 399 290 441 614 573 946 439 954 556 512 877 911 460 86 99 520 193 734 820 654 396 893 838 275 351 487 712 102 976 615 206 990 126 855 780 621 612 488 314 254 275 18 295 475 256 834 595 534 881 45 80 90 835 797 635 944 81 51 265 185 915 406 190 597 88 350 691 891 180 41 320 844 317 936 349 133 221 804 933 929 875 500 544 517 693 418 138 861 621 574 819 542 749 433 188 276 212 44 191 999 533 521 551 812 338 672 802 171 459 577 494 713 425 507 543 515 972 919 110 173 548 263 236 728 390 67 978 709 433 745 574 485 530 9 95 727 87 905 957 136 184 697 8 487 538 111 800 377 715 837 792 680 175 300 124 155 22 486 977 311 843 146 132 520 129 851 660 684 860 225 745 66 131 240 258 826 998 567 995 515 217 247 3 622 549 523 359 517 716 789 444 188 626 231 387 222 385 171 670 444 220 119 945 76 133 679 847 396 518 322 710 518 492 327 638 95 909 180 378 555 709 610 382 115 924 685 707 483 750 667 855 408 730 858 93 947 577 530 669 396 665 550 410 822 331 969 49 588 159 884 912 727 43 232 610 125 895 620 232 916 913 837 249 321 989 183 893 716 267 771 953 964 102 49 115 944 762 190 585 758 51 299 611 191 414 921 297 3 238 9 904 324 854 564 947 686 562 166 219 314 751 189 642 532 347 770 963 528 742 857 528 717 627 606 58 56 290 784 493 989 666 300 575 289 643 298 488 624 655 229 536 492 581 274 259 421 344 368 970 587 645 245 769 521 379 996 602 13 801 287 997 108 24 835 123 343 475 194 752 609 278 675 824 709 45 204 469 478 289 561 759 405 603 884 791 68 899 180 168 852 658 600 44 240 748 732 766 610 787 391 969 392 207 285 765 137 367 894 514 881 983 604 366 83 357 817 948 645 778 508 151 729 121 47 94 898 370 325 906 344 503 890 685 997 330 339 522 85 597 370 303 734 339 870 934 778 717 518 786 197 959 403 464 680 682 566 921 98 539 574 632 684 194 887 423 10 34 82 675 630 199 484 878 446 755 439 234 548 316 973 352 629 20 751 736 262 772 367 345 185 930 661 815 731 661 936 128 223 383 938 806 673 326 597 427 360 197 165 470 121 617 522 187 141 558 670 55 640 535 444 119 119 203 848 319 673 582 39 951 572 706 313 218 233 513 544 853 798 620 879 943 867 393 998 341 917 260 760 641 449 788 889 46 781 845 494 631 868 28 886 442 250 504 589 60 874 888 311 550 735 150 675 329 383 157 564 225 294 2 27 282 79 211 784 937 218 42 909 975 751 534 546 371 873 328 269 213 715 50 165 763 117 402 935 863 90 120 935 996 705 971 572 599 278 148 803 990 753 954 4 829 175 430 947 846 346 622 32 825 471 144 557 411 80 106 98 405 272 628 384 325 255 457 676 630 706 565 420 911 265 477 457 986 928 401 196 586 773 255 44 169 394 463 745 318 609 261 939 568 182 719 308 807 678 619 815 702 87 287 135 473 402 985 731 606 800 650 504 224 715 694 671 271 106 33 435 421 151 609 24 21 968 214 883 417 553 432 5 653 260 793 437 92 822 247 232 445 306 700 650 557 429 476 943 400 362 783 303 355 284 541 103 384 635 377 506 301 143 455 740 227 891 254 938 689 172 69 359 593 195 731 19 141 562 348 221 145 423 898 285 137 568 456 687 68 803 376 305 529 762 266 187 75 769 910 672 592 293 23 575 743 560 31 823 956 772 78 637 63 38 446 50 615 475 183 463 361 245 62 340 146 913 980 504 72 244 486 464 994 355 381 981 929 28 117 608 525 610 471 295 480 379 965 919 589 262 598 493 967 366 520 45 917 733 353 10 198 958 532 23 374 332 880 616 152 437 634 7 841 102 12 104 889 163 276 31 161 842 508 88 280 425 484 790 822 654 65 703 103 294 452 525 563 786 4 368 817 423 941 89 125 112 443 984 135 425 647 301 363 447 165 245 74 867 796 555 907 798 614 750 182 463 810 959 991 757 375 97 852 255 542 831 964 391 274 613 483 404 944 251 908 701 7 893 770 601 746 405 919 860 968 860 91 566 313 141 252 206 916 499 263 705 386 140 596 718 737 341 727 350 850 811 501 573 540 124 177 287 107 872 896 329 209 738 462 31 662 587 527 461 984 925 686 49 451 715 321 644 86 559 30 166 270 280 773 663 790 129 394 506 884 885 134 638 336 652 741 384 958 836 228 867 566 676 10 876 516 37 768 618 799 674 299 342 147 717 56 349 380 612 779 487 594 999 235 147 155 155 127 587 268 697 189 752 356 784 181 671 644 462 57 24 775 35 500 844 837 299 52 893 771 906 358 921 257 728 809 193 113 491 510 383 97 110 834 253 241 479 832 381 285 23 431 167 613 794 537 228 857 526 308 42 726 299 419 93 698 748 502 119 795 516 723 927 66 348 392 514 874 302 804 892 952 52 505 223 922 149 521 155 251 968 38 267 48 899 570 344 436 125 920 520 208 12 170 495 704 206 785 768 961 902 472 712 178 158 950 266 487 970 925 13 974 196 89 953 498 19 53 951 867 436 300 242 636 90 79 981 13 855 993 918 9 972 816 806 830 865 453 118 35 73 346 446 928 787 684 205 679 337 435 605 646 381 413 103 450 292 883 301 474 170 955 183 292 806 671 410 437 847 517 229 640 534 143 700 523 33 485 823 307 538 149 695 59 666 833 38 332 361 515 660 185 328 262 250 226 812 553 936 408 402 870 312 940 418 789 786 365 824 273 463 467 230 6 986 604 118 663 698 240 895 114 221 735 380 580 687 579 20 756 685 83 845 826 814 61 898 973 525 687 586 29 238 163 331 872 651 678 579 171 905 901 420 415 14 11 465 196 520 479 252 461 886 767 899 164 393 859 4 651 738 429 747 865 780 625 232 244 517 892 539 253 413 914 536 291 186 831 546 578 300 118 627 840 959 526 893 774 977 449 281 512 958 140 580 315 258 818 962 269 93 879 706 277 607 158 353 900 815 624 40 205 364 364 991 739 460 82 679 882 357 744 773 797 99 310 759 729 305 342 921 946 200 734 577 54 765 409 468 136 617 725 414 680 762 931 151 705 610 237 234 583 248 652 623 871 456 718 57 26 521 39 916 499 243 576 756 936 474 740 249 283 924 90 751 803 620 827 545 844 558 724 642 179 689 926 199 571 601 561 602 507 466 101 239 781 873 186 3 14 197 422 111 85 765 416 885 823 900 478 516 761 939 524 353 821 441 982 730 939 578 811 350 629 853 703 907 465 159 306 667 567 632 681 923 489 881 697 651 448 530 842 662 890 8 294 417 195 848 233 631 298 239 938 454 862 915 545 941 654 410 960 470 754 466 885 476 272 547 100 955 808 599 395 70 861 103 836 356 676 911 335 244 36 853 848 959 37 891 242 709 302 479 851 230 397 124 935 489 949 193 40 112 47 635 350 658 200 710 683 15 105 414 733 648 210 145 368 145 434 735 999 496 692 985 886 925 738 599 713 840 584 78 407 652 153 543 343 217 923 144 293 466 337 911 618 209 109 832 531 663 701 391 27 861 458 702 264 911 814 458 992 56 569 536 588 250 927 995 98 962 162 716 828 376 587 752 73 287 849 324 648 317 966 851 173 706 564 305 932 733 637 496 876 430 5 419 466 268 309 488 372 578 962 172 601 612 154 443 720 351 281 4 70 788 664 541 722 375 398 375 547 82 496 351 286 635 753 947 649 133 757 38 167 888 447 438 659 713 172 921 454 528 340 988 201 311 699 219 245 129 67 677 805 152 17 385 607 844 1 429 216 655 192 494 18 995 591 54 19 328 440 561 231 992 555 208 839 865 334 728 873 255 288 312 777 923 426 958 108 47 728 166 708 372 497 152 116 90 894 976 798 165 519 757 166 110 732 700 639 891 747 107 552 215 616 411 403 541 438 46 16 771 84 945 279 40 560 220 903 778 222 777 176 506 690 572 324 752 284 654 590 169 304 605 721 81 248 572 156 831 554 235 696 512 509 916 420 629 981 788 104 643 130 334 667 353 250 312 223 854 406 65 858 685 902 511 688 434 468 206 866 485 776 948 633 978 760 547 794 261 202 407 506 194 160 35 77 797 239 873 490 181 96 618 204 586 389 848 491 577 511 718 782 281 812 731 813 177 677 858 656 851 323 15 887 751 864 292 673 904 64 943 668 419 869 390 546 585 41 714 695 749 481 770 391 198 333 262 856 771 418 814 362 289 600 659 559 327 482 951 25 829 243 395 758 161 327 241 0 638 979 325 764 540 230 436 918 958 142 96 112 983 354 715 605 185 322 749 305 34 71 982 296 638 174 517 428 107 122 432 672 747 360 225 15 796 404 611 246 844 714 273 891 779 424 710 388 47 495 412 139 766
293 440 308 767 34 142 15 144 773 559 824 626 472 16 262 693 381 345 492 393 798 88 790 758 527 260 748 869 439 209 996 433 576 473 201 432 707 438 509 856 680 466 432 607 140 560 994 532 570 980 625 586 925 775 874 221 175 216 942 820 660 501 577 185 697 828 587 630 565 230 337 736 664 591 33 211 438 116 808 664 643 489 462 759 991 879 73 761 779 456 59 489 269 57 599 214 117 127 685 682 224 807 343 878 160 145 42 496 55 163 353 335 600 643 571 348 56 166 392 727 926 736 594 596 654 916 644 710 574 630 819 14 484 664 333 579 302 253 329 931 532 710 9 73 387 952 591 635 290 23 563 165 906 884 613 578 562 623 154 671 482 957 66 854 554 618 420 547 974 328 454 924 971 413 74 307 744 515 739 519 551 578 893 866 548 345 650 540 556 315 50 688 47 946 8 572 156 23 398 301 561 678 415 935 794 794 214 668 945 386 110 521 723 278 460 350 464 27 405 228 182 360 901 439 211 288 753 530 727 46 924 265 320 996 675 693 425 364 540 58 934 704 363 254 657 997 781 309 423 279 890 270 802 159 508 371 476 779 268 891 13 183 607 411 89 766 916 938 706 67 215 941 496 315 929 270 885 367 580 767 826 250 442 683 967 975 618 450 321 946 371 50 627 996 844 188 0 544 742 617 866 674 256 66 821 422 845 77 253 733 265 506 669 152 183 919 553 419 291 123 612 447 868 728 902 893 848 361 382 440 546 282 500 879 245 961 247 111 908 669 30 359 374 621 309 228 185 307 865 602 18 748 834 48 40 777 987 34 977 985 327 457 653 490 895 684 218 982 341 593 589 673 24 861 447 406 372 53 952 826 261 197 14 644 448 841 226 694 728 491 489 99 988 81 480 146 817 472 380 34 241 282 725 707 440 344 488 891 360 422 986 232 203 891 44 753 279 87 26 971 64 187 666 388 888 363 672 365 595 165 827 155 345 573 87 141 733 129 395 68 718 612 590 829 324 863 467 386 145 205 786 410 962 135 758 140 232 68 690 286 250 755 428 774 306 192 362 115 705 561 941 639 297 708 575 917 655 551 207 686 756 609 961 205 399 339 915 601 235 705 128 198 388 971 840 459 543 270 498 630 477 86 191 993 539 249 947 75 825 630 688 618 330 879 419 535 239 405 663 593 406 798 959 985 240 524 375 568 46 741 323 297 344 739 535 411 701 753 433 968 544 698 376 29 356 428 304 162 83 270 471 627 131 671 161 329 134 64 538 932 350 896 299 135 601 959 647 129 526 663 682 247 234 365 455 975 578 203 715 137 622 415 876 829 136 754 517 641 973 574 287 172 829 125 114 466 468 675 730 763 732 385 317 580 158 1000 778 212 21 842 793 278 88 57 444 215 966 626 898 802 956 985 658 120 494 840 190 141 711 520 35 647 121 819 555 911 62 58 687 197 750 93 923 533 20 187 357 278 964 573 775 800 889 919 82 879 101 500 542 121 976 382 23 644 649 817 118 60 568 564 780 270 645 97 609 230 188 935 332 776 497 686 549 53 43 217 689 941 17 984 984 499 109 998 838 104 909 345 743 149 373 823 560 464 760 777 566 54 263 941 364 749 652 642 877 427 1 57 774 859 177 246 635 315 54 383 766 538 686 269 695 389 179 171 394 247 475 667 955 262 811 468 274 163 325 22 171 549 255 878 745 734 278 613 7 317 106 620 736 312 361 243 260 847 839 745 777 156 396 387 769 160 426 55 818 1 524 46 150 846 75 537 91 862 856 968 871 851 313 851 416 473 386 928 391 924 832 881 281 652 729 966 173 953 639 477 593 828 10 791 348 984 453 250 58 400 859 371 631 496 384 262 383 650 851 560 305 503 949 132 668 381 385 583 899 256 216 719 699 68 162 156 763 685 800 979 917 306 569 92 84 565 980 516 900 84 78 535 841 179 105 690 648 759 659 988 275 475 801 733 123 783 39 900 283 288 843 50 79 917 751 846 531 807 108 912 882 740 681 874 170 634 93 140 564 408 550 273 558 962 45 72 85 187 151 457 640 260 443 386 248 325 107 319 970 414 830 16 724 656 149 781 735 719 104 634 124 86 822 859 81 104 667 600 960 647 312 641 479 91 389 298 37 946 785 451 978 270 696 815 629 439 886 637 944 876 368 812 213 863 958 310 759 441 933 614 621 841 157 129 133 311 61 571 36 146 716 501 965 249 804 11 863 400 792 39 608 348 316 868 559 835 596 542 418 349 238 906 704 89 470 980 507 883 767 102 119 516 77 516 731 778 678 205 197 434 298 878 301 153 441 306 378 768 141 96 993 425 166 830 249 43 204 47 3 474 227 570 319 478 860 651 277 739 295 975 693 825 814 312 126 406 873 85 940 388 407 40 409 206 473 296 939 464 365 886 597 557 662 345 403 550 225 982 626 775 875 489 113 622 411 321 619 661 921 656 623 350 379 60 148 406 2 187 400 853 881 951 292 160 63 411 533 827 670 43 335 975 430 290 502 287 280 461 5 496 176 201 147 892 950 7 907 509 307 221 233 553 355 982 519 78 359 512 816 908 884 822 919 831 111 468 208 506 521 465 719 915 513 786 862 157 943 982 137 469 620 169 878 203 257 494 717 7 858 874 683 991 573 267 445 946 194 479 196 982 349 57 887 8 94 140 803 360 354 598 615 825 397 174 617 216 69 94 850 984 842 543 186 138 155 590 310 705 286 980 567 80 749 914 737 857 673 230 872 658 864 3 195 586 408 812 757 888 857 232 637 10 437 530 217 12 334 589 144 919 712 803 788 825 6 993 835 377 336 129 401 922 80 33 172 243 935 981 799 424 847 250 747 679 294 178 346 92 998 956 636 510 200 28 806 205 22 889 754 481 210 158 72 135 855 781 995 904 740 329 31 105 417 552 536 356 338 736 913 608 284 119 894 746 975 872 273 309 220 592 828 606 52 501 449 719 192 460 97 89 146 864 598 159 189 999 787 497 68 501 463 31 367 930 469 196 572 688 282 117 812 578 491 121 883 999 180 962 764 577 586 611 174 995 76 745 765 363 506 594 236 776 339 822 547 675 212 856 585 228 789 765 451 363 651 349 677 652 252 172 852 115 461 111 237 906 272 622 11 160 96 305 125 451 646 517 511 614 831 95 761 925 738 539 522 968 92 491 504 605 231 277 529 188 202 975 632 310 694 701 837 604 57 664 624 310 412 498 634 399 503 628 431 866 98 142 271 310 703 16 721 154 709 716 429 841 193 519 289 824 351 324 228 906 318 835 51 945 537 636 19 882 582 289 702 582 525 588 499 464 515 317 296 4 661 342 911 912 896 369 102 831 465 873 434 112 404 451 869 213 520 521 813 253 932 866 928 783 352 540 638 884 264 916 997 323 266 979 897 204 815 704 452 556 143 475 674 625 168 146 714 259 86 407 853 348 530 825 446 175 48 684 710 853 198 849 163 407 957 592 892 563 303 413 904 681 369 128 222 418 891 845 205 779 254 277 918 971 552 783 267 598 32 962 70 737 936 661 700 402 421 885 968 607 545 715 221 508 676 367 691 760 671 276 135 133 331 818 28 78 752 856 979 972 823 14 849 836 770 852 776 452 833 832 209 911 605 806 358 624 300 23 422 607 49 906 223 898 288 708 684 411 159 246 130 307 112 829 982 170 990 7 457 36 603 270 103 414 946 910 679 555 71 254 259 675 922 371 501 674 583 57 436 958 486 572 474 706 116 783 879 720 370 874 912 341 592 960 905 178 402 96 393 168 746 530 782 290 534 608 142 423 708 593 276 139 963 596 243 114 948 945 99 491 459 22 493 821 861 891 427 373 633 365 120 406 784 202 322 719 969 844 604 335 616 65 206 975 38 777 512 148 628 178 129 270 796 647 523 926 992 597 184 198 481 448 630 582 510 708 12 104 903 970 167 749 656 648 314 766 132 444 641 744 219 41 413 607 557 222 755 793 67 758 954 41 122 259 581 432 642 623 927 440 768 476 726 801 414 932 541 204 25 649 985 446 164 421 783 17 981 478 518 989 880 836 809 857 65 273 27 997 165 202 342 268 611 116 4 170 169 213 100 735 16 619 772 424 315 667 953 418 720 739 458 827 614 997 951 452 41 812 187 741 328 963 270 761 606 829 490 425 181 624 867 259 713 99 340 29 989 530 610 654 53 589 514 156 326 760 230 973 450 623 602 313 90 624 692 611 797 441 983 208 846 932 285 948 910 388 29 54 937 352 456 130 139 104 795 313 246 731 810 555 938 61 485 129 311 408 251 255 138 620 242 814 390 192 930 135 366 600 258 380 584 413 487 89 588 383 60 321 807 813 836 456 698 463 178 951 665 649 741 120 854 647 466 484 528 841 424 584 152 123 410 750 435 831 377 376 931 235 914 749 722 844 483 834 972 425 115 977 95 466 820 725 805 101 920 130 505 960 791 636 762 742 579 271 478 491 153 621 870 847 229 342 244 399 347 781 495 924 734 993 127 578 199 256 516 160 771 338 999 281
294 823 639 245 374 517 896 418 590 683 522 806 977 732 473 476 160 45 932 468 780 264 124 567 9 408 213 987 709 490 183 612 631 974 671 721 494 218 708 992 232 782 962 411 634 767 919 91 95 623 368 739 353 589 3 143 991 31 435 905 391 93 849 87 823 709 746 549 534 702 865 909 726 492 492 887 271 921 145 744 864 496 916 747 55 290 100 465 332 91 551 108 433 906 461 600 54 520 8 132 656 394 366 800 713 17 995 629 566 506 230 899 125 652 25 599 167 687 840 907 872 904 663 462 43 842 364 439 501 205 215 983 22 469 548 238 360 770 554 480 614 338 720 82 267 32 727 553 798 460 832 380 529 483 879 3 93 310 256 289 456 920 426 547 204 522 220 422 699 954 961 698 693 89 34 269 588 399 118 804 103 377 85 659 19 152 388 276 157 54 883 45 957 861 848 640 994 463 820 639 887 230 521 990 616 641 920 872 462 671 185 451 224 361 643 53 393 499 431 427 549 314 2 177 550 649 208 667 841 766 259 582 598 756 965 430 934 889 993 75 583 588 102 375 250 633 781 114 747 346 604 900 395 402 406 37 705 848 265 604 990 135 180 988 422 735 842 877 258 387 664 741 975 842 144 892 712 781 771 304 821 984 212 570 486 105 334 30 324 807 644 439 596 954 788 526 30 12 346 645 763 870 779 347 873 967 736 860 611 835 650 318 902 10 402 5 482 541 882 91 142 666 954 14 87 25 524 834 723 719 675 881 949 675 924 149 858 974 542 497 786 556 829 273 575 53 370 522 535 600 602 451 691 838 870 347 129 203 32 520 979 869 361 619 132 180 737 752 223 875 421 549 833 857 510 409 499 333 547 762 131 570 610 724 750 983 799 578 506 186 668 413 57 138 74 566 528 367 20 484 817 789 801 653 647 947 757 979 239 335 98 760 33 803 0 532 794 834 903 188 188 228 898 905 881 131 389 356 317 854 467 991 502 558 967 801 618 489 633 735 891 703 163 175 576 908 918 994 714 323 443 764 910 964 415 9 453 693 76 896 752 393 974 255 538 796 687 20 10 309 352 691 978 370 240 176 756 125 209 357 343 823 527 901 541 186 973 452 80 828 229 508 26 137 458 10 658 155 568 817 234 518 295 333 428 707 943 319 37 872 454 203 866 890 980 441 560 397 27 833 156 915 729 595 620 638 403 848 777 480 613 467 311 590 802 613 205 201 497 527 65 436 751 59 758 345 300 891 77 127 194 750 24 329 418 527 983 377 262 295 270 142 350 907 279 444 392 343 600 14 623 816 892 242 745 882 149 464 807 269 543 793 906 66 349 297 452 666 371 858 67 981 685 907 310 965 890 122 136 308 609 296 929 430 702 954 651 784 717 252 489 697 96 521 655 715 582 481 439 464 665 538 770 640 683 155 81 890 448 48 42 313 546 843 280 988 367 237 161 187 811 210 824 523 375 682 335 360 698 227 856 643 137 929 869 192 861 819 382 46 889 886 303 813 724 548 216 972 988 820 625 978 449 92 92 972 636 684 243 238 293 853 397 245 776 119 140 283 607 206 579 867 748 213 289 214 589 487 399 649 767 190 88 531 475 850 985 263 251 558 939 798 531 204 226 384 481 78 408 719 652 130 314 443 837 69 968 539 782 897 47 428 761 158 21 924 733 238 113 991 401 90 619 277 808 140 826 696 738 678 182 811 948 283 84 969 195 31 716 515 518 365 722 233 765 922 545 260 859 981 875 61 813 328 676 729 333 33 692 158 704 94 12 894 236 734 326 472 778 747 369 387 585 794 394 778 432 331 210 26 451 484 178 526 476 377 628 761 214 80 356 54 573 417 930 557 110 806 154 993 854 514 544 907 158 778 170 81 365 459 79 748 905 287 838 58 71 725 254 996 46 237 62 498 695 869 155 455 483 657 956 951 354 677 814 833 505 939 191 641 553 936 133 576 701 931 963 958 768 740 913 137 112 989 791 59 104 549 282 403 564 892 498 310 831 755 897 979 739 306 235 957 877 109 468 301 672 188 818 2 855 151 805 693 165 988 51 630 17 31 721 23 69 761 340 982 286 926 606 465 460 450 526 55 322 465 785 962 405 967 715 986 626 375 387 959 485 136 296 692 519 429 536 850 911 991 342 716 520 525 593 767 321 736 563 769 822 46 459 597 484 153 130 320 11 596 225 773 6 724 423 391 844 40 59 555 120 257 218 793 931 546 552 774 176 704 174 782 928 338 164 493 94 901 809 934 41 151 410 695 64 108 246 851 880 759 301 551 789 988 511 336 469 381 603 491 696 752 885 937 562 16 106 583 908 976 358 640 706 503 117 27 327 974 912 305 386 75 302 830 661 300 612 147 372 325 601 765 291 980 287 948 48 439 846 715 682 863 148 471 946 375 680 663 515 566 640 564 508 93 323 213 630 615 893 685 697 853 260 2 376 447 221 441 793 624 641 256 514 246 914 583 373 725 73 961 638 185 134 848 760 317 787 51 444 168 731 528 725 820 147 337 571 999 471 555 790 19 901 930 285 770 830 105 398 555 261 33 504 58 940 493 284 588 703 456 119 676 523 384 344 907 299 641 981 889 649 684 430 906 686 610 330 312 772 296 533 657 377 748 796 574 269 232 308 34 659 593 101 264 719 829 480 986 429 839 493 32 495 552 955 164 938 861 867 923 13 686 446 903 206 809 678 371 516 17 784 704 853 148 567 240 707 732 927 666 49 747 496 977 66 280 379 953 996 355 827 376 464 615 487 751 381 143 97 564 627 316 944 822 773 257 50 728 845 869 312 220 557 763 635 496 411 503 595 972 888 984 455 588 268 621 984 424 345 341 795 909 559 916 197 732 730 693 309 397 645 525 313 519 803 525 339 947 357 55 960 187 219 149 509 971 105 433 592 747 255 943 597 837 537 154 828 708 728 872 899 860 413 773 900 868 181 816 116 822 894 860 850 839 436 184 363 579 245 503 766 689 90 150 539 14 362 985 115 638 936 504 953 176 306 736 878 140 587 267 925 348 976 575 143 730 764 70 38 742 465 817 843 98 556 880 99 501 18 492 138 409 61 515 16 735 681 656 184 336 39 931 982 868 292 67 970 571 490 375 513 586 886 874 378 422 852 787 297 119 904 246 834 776 969 255 437 838 275 600 718 783 231 224 193 240 863 938 305 491 253 841 186 899 139 804 654 759 792 814 666 761 622 80 380 449 320 892 264 471 277 450 179 363 412 576 319 782 922 335 907 642 304 443 171 31 331 866 123 548 385 806 192 934 72 29 857 575 121 496 173 209 488 586 755 708 740 305 997 106 921 333 200 530 753 234 384 48 341 293 177 174 202 732 75 220 964 464 966 968 860 993 565 959 673 224 307 602 648 410 151 945 438 718 670 425 111 734 591 612 684 737 935 510 298 420 58 735 868 123 657 982 347 38 986 54 586 809 617 709 987 842 689 287 288 36 688 538 951 350 420 496 445 153 735 812 189 31 5 699 895 1 507 210 198 965 710 267 207 877 14 607 29 319 923 473 677 91 555 140 272 54 427 375 91 718 992 704 211 689 325 213 959 276 7 987 835 533 419 58 141 49 338 88 517 54 477 770 667 699 999 720 632 655 249 358 950 539 169 707 404 138 273 90 107 711 228 346 450 260 252 735 810 206 52 648 4 416 937 385 839 545 434 247 503 30 836 178 783 898 70 774 754 856 926 389 383 572 470 16 122 1 337 151 44 623 425 528 416 290 915 912 203 382 45 560 128 259 318 208 82 71 263 617 578 658 40 964 407 934 679 925 457 291 35 791 290 878 31 408 329 804 315 109 812 46 222 269 945 331 942 163 851 619 83 429 804 934 241 426 572 815 400 834 63 543 172 683 153 966 53 10 348 386 989 572 871 41 561 750 577 997 876 32 316 578 478 362 700 675 958 685 60 834 558 359 570 660 749 535 769 778 237 156 242 277 166 354 742 860 594 524 447 87 152 309 532 93 608 64 909 655 847 681 463 81 711 373 629 185 474 576 114 203 442 928 238 617 217 603 227 648 479 822 806 640 605 108 233 935 569 832 512 224 819 754 199 167 247 332 150 725 135 859 175 20 396 383 126 503 884 892 775 760 660 814 599 688 440 707 732 202 127 371 201 150 351 134 933 926 581 580 359 733 734 276 417 297 15 8 1 532 187 384 500 7 328 771 774 683 646 111 190 234 146 897 669 814 762 119 530 377 690 655 281 544 257 95 168 227 743 389 244 920 28 670 621 550 917 623 815 16 336 523 68 913 278 587 274 592 466 699 162 58 472 981 971 694 159 34 741 76 276 661 637 911 409 136 941 73 441 683 947 831 615 85 89 992 800 209 283 873 266 831 642 123 540 286 580 939 574 31 674 520 584 874 248 258 86 413 653 234 109 853 23 709 414 704 694 315 624 427 491 672 108 447 36 240 662 714 825 504 874 629 972 489 355 788 78 253 196 391 390 268 862 103 56 841 759 425 744 93 816 18 998 596 525 335 952 675 424 843 797 641
623 512 589 785 199 811 454 865 357 900 896 568 796 234 483 970 424 398 852 694 809 71 78 803 745 876 886 678 28 936 808 239 369 547 392 436 688 896 648 803 340 1000 869 418 119 534 556 62 862 409 908 363 373 898 294 964 414 730 653 139 542 994 772 663 178 460 969 650 196 451 742 418 708 567 114 620 602 532 758 883 779 528 482 302 986 187 432 693 622 454 374 446 387 643 504 567 333 711 300 295 106 381 604 749 437 727 51 864 834 739 532 441 8 808 348 536 400 300 175 917 495 557 766 209 890 881 632 55 174 488 871 670 941 558 179 833 833 844 522 458 325 292 987 453 936 780 647 78 296 540 815 882 85 626 328 814 425 502 42 245 959 548 665 48 475 647 705 606 801 601 897 954 861 689 562 525 830 458 807 304 270 892 524 346 877 907 492 95 509 570 118 479 530 760 568 1 946 297 639 218 89 621 723 973 349 921 725 434 883 333 585 322 972 341 337 229 741 612 669 88 77 982 977 91 402 152 427 371 238 35 20 131 493 386 515 124 900 925 344 761 613 619 525 942 315 623 612 784 455 57 983 274 945 35 230 161 820 313 706 624 254 823 32 264 381 998 202 371 260 654 362 192 865 879 262 607 964 650 911 251 316 495 538 817 950 207 523 919 884 822 130 267 241 772 966 120 915 221 939 538 991 899 948 478 251 639 952 86 219 856 411 131 821 370 554 70 192 30 477 483 691 573 866 534 812 700 840 384 642 404 422 310 598 262 786 289 181 758 301 48 837 1000 205 295 887 992 715 573 621 277 769 292 117 2 929 268 48 958 81 976 755 679 103 16 41 495 798 593 846 594 113 485 64 107 876 318 721 187 999 159 633 31 898 784 324 929 421 303 924 500 747 46 488 210 850 67 147 494 561 923 789 542 412 409 271 234 115 30 225 858 279 216 655 668 440 182 582 656 692 171 125 406 185 872 105 283 269 946 220 660 697 127 531 48 285 438 893 276 152 198 429 464 237 153 611 724 80 204 728 258 717 312 419 748 686 93 258 557 619 535 864 762 211 385 932 851 720 919 243 460 434 828 607 793 415 262 203 223 16 457 18 388 47 451 190 622 289 676 341 909 122 764 235 31 536 650 204 141 597 918 354 888 407 887 824 268 380 400 499 951 62 804 253 386 780 941 303 343 802 266 626 80 90 348 52 805 360 200 885 337 904 29 469 218 630 940 210 299 534 323 390 916 416 266 792 778 212 456 912 836 176 231 984 187 53 953 445 964 828 856 444 925 371 840 567 234 38 684 336 211 458 920 215 517 486 194 385 38 727 24 446 161 58 56 855 144 310 503 544 253 27 810 974 68 158 16 79 521 195 739 968 473 922 298 895 804 319 11 149 93 672 223 782 684 564 294 428 774 793 615 161 615 6 884 917 956 670 496 763 822 867 986 577 442 795 668 790 506 391 676 774 787 405 792 902 598 947 765 162 329 501 692 533 564 409 237 471 136 302 635 566 348 569 989 0 434 2 105 581 46 239 762 836 515 731 292 116 176 173 820 358 109 82 552 749 20 268 642 131 670 489 547 313 25 971 68 370 981 145 714 992 986 222 69 640 763 761 246 426 51 107 299 94 126 165 943 636 815 14 931 498 609 187 379 377 367 709 830 304 783 350 874 926 341 417 658 291 455 108 513 645 518 281 262 563 209 496 930 497 166 423 71 737 607 682 228 484 30 957 88 326 447 448 204 322 48 393 105 905 508 224 88 684 875 508 358 69 428 468 812 274 218 404 898 338 540 545 619 925 814 223 257 33 759 835 675 827 372 403 399 620 318 244 789 658 594 451 272 923 361 843 559 3 234 198 157 750 235 610 712 559 753 892 487 681 652 958 304 436 825 543 220 351 633 590 81 280 578 617 419 641 94 491 286 159 720 703 13 920 595 473 759 965 950 550 498 347 668 970 182 160 152 272 381 718 2 126 625 418 262 361 62 777 855 57 180 667 420 596 250 839 271 704 34 194 238 537 160 797 529 84 48 22 137 520 738 261 29 938 254 733 957 573 214 218 144 277 707 574 215 288 424 666 227 401 628 713 562 651 647 470 58 146 928 298 189 848 321 588 88 156 35 557 680 943 707 629 903 794 597 353 464 730 304 100 725 838 174 754 778 283 941 433 162 873 41 935 524 120 735 880 430 151 658 765 999 447 546 245 327 136 469 86 65 397 280 111 576 679 173 767 158 724 482 139 830 88 501 299 431 907 709 676 172 364 902 540 411 889 276 805 726 5 102 314 985 702 893 93 82 98 113 334 632 472 987 631 858 787 719 37 614 367 720 916 326 467 738 500 196 570 605 673 591 643 858 140 370 996 239 121 799 663 750 860 799 680 255 927 75 12 913 229 161 464 279 788 122 919 687 856 339 689 252 849 287 13 291 804 765 572 852 55 90 485 871 810 188 92 893 998 790 505 286 571 650 246 344 378 723 180 889 650 624 851 720 584 299 994 476 547 592 661 539 249 834 460 716 813 24 184 556 413 158 951 384 275 136 967 482 685 246 480 953 166 909 814 264 463 319 982 632 973 310 321 170 816 810 909 634 297 539 435 401 962 857 660 738 858 637 453 155 976 824 593 699 511 504 627 458 399 56 247 344 759 630 757 207 408 414 993 315 803 69 164 299 50 339 231 590 384 264 868 738 129 733 332 529 372 388 817 164 506 698 183 368 284 112 831 737 110 964 383 632 141 16 591 136 503 176 592 447 439 235 825 749 329 977 696 141 552 511 773 373 616 497 213 778 95 615 921 239 635 528 853 53 722 11 109 336 487 61 751 215 186 933 928 347 891 185 431 194 605 460 67 283 762 699 330 233 170 801 59 175 71 974 395 221 29 103 65 889 700 86 628 888 266 400 189 482 694 665 738 258 168 218 521 230 771 819 206 862 101 88 615 799 514 106 990 897 25 884 517 601 512 712 678 78 345 883 31 353 614 247 933 592 209 673 910 466 331 311 182 381 479 91 764 278 148 994 822 180 783 236 587 678 882 488 375 227 36 703 177 990 677 518 654 527 743 651 776 592 799 922 320 648 255 844 507 155 560 2 221 296 549 398 888 456 379 474 72 569 600 613 128 704 112 971 675 488 26 32 214 685 193 369 449 898 719 564 191 484 40 693 541 521 346 628 975 4 355 809 844 746 459 581 775 582 699 491 985 879 461 912 45 336 256 104 232 132 726 745 664 344 66 890 382 704 293 733 870 345 394 100 710 242 11 744 989 141 49 866 276 781 287 36 476 488 842 565 61 226 937 437 4 604 356 332 74 505 490 514 167 134 580 318 785 139 551 670 312 125 406 236 819 46 695 612 132 722 529 324 894 422 216 193 806 976 172 464 734 21 548 43 791 241 732 260 365 191 290 264 462 379 169 38 292 220 389 865 949 270 638 353 729 706 75 509 91 450 242 985 768 871 368 594 539 33 649 347 760 880 823 126 527 806 603 181 295 625 624 500 644 145 854 536 931 626 135 409 832 17 693 550 609 297 366 182 19 92 207 118 278 410 510 433 963 782 123 781 157 576 646 716 363 787 595 998 317 94 599 87 735 395 863 202 46 871 201 24 558 977 17 563 443 926 930 401 104 407 979 666 44 347 903 18 24 746 10 472 7 691 102 189 343 518 208 522 701 731 282 993 430 422 528 805 707 992 83 758 388 330 134 785 450 165 127 984 398 197 526 427 934 650 618 214 872 689 267 434 124 630 859 473 263 346 518 522 155 145 386 42 441 668 944 511 608 73 878 756 56 993 740 745 739 503 342 105 234 803 142 982 736 556 901 9 163 410 553 974 323 133 327 444 845 667 478 208 309 184 273 433 233 814 668 393 671 578 250 359 586 778 519 620 565 135 420 672 879 863 236 549 583 957 811 134 396 279 227 160 687 750 913 773 659 529 753 327 690 984 352 137 516 76 770 40 874 938 68 424 714 221 63 940 818 445 228 855 914 501 494 68 662 685 637 83 318 922 601 727 841 370 657 94 995 849 150 366 988 79 257 218 240 828 606 432 217 118 30 297 133 749 311 313 335 446 197 762 575 943 154 765 881 867 502 856 438 421 252 155 1 225 674 180 978 659 875 612 826 436 456 43 954 29 457 387 656 14 23 971 34 303 829 30 918 630 87 831 906 545 226 323 76 217 308 385 481 759 137 798 683 768 410 255 698 891 306 206 54 534 578 902 376 855 857 776 35 596 513 467 784 227 474 738 339 859 305 673 466 295 746 250 307 406 960 812 961 118 21 711 980 361 265 924 99 935 625 213 248 801 576 549 956 161 535 942 997 226 452 843 955 58 899 68 264 215 97 739 70 756 39 363 200 650 138 437 942 220 442 867 546 176 953 30 259 409 188 867 144 999 465 457 981 390 73 769 43 750 748 621 153 163 171 86 15 650 756 730 634 406 555 718 96 897 9 933 712 634 778 69 847 541 940 915 359 633 652 565 594 631 143 666 752 268 711 420 579 28 744 299 716 603 286 986 60 281 781 724 800 947
733 985 524 614 818 698 302 355 911 229 461 34 96 899 899 298 847 706 410 484 352 338 738 514 91 693 445 440 569 555 112 849 58 267 318 526 153 854 248 26 463 669 762 539 621 464 227 63 903 773 593 986 874 157 675 664 402 963 239 667 607 891 538 925 647 592 414 654 669 903 184 123 987 347 450 877 619 434 620 31 187 17 711 555 416 838 274 85 768 863 107 860 709 411 442 811 12 804 863 442 558 607 124 167 105 482 516 921 613 913 601 489 868 931 668 832 268 454 526 22 636 911 623 308 923 333 177 587 387 867 384 99 815 349 317 818 371 766 97 794 533 710 770 180 820 198 727 451 185 796 941 291 794 872 667 759 132 392 52 747 949 187 677 572 631 2 627 668 161 117 294 291 146 321 379 238 3 592 197 497 977 930 213 578 812 381 68 655 203 119 308 953 990 112 418 552 434 606 817 868 259 243 964 262 288 547 500 654 147 333 443 522 429 880 896 538 655 387 549 694 192 688 27 924 369 670 113 377 753 667 582 615 34 573 585 862 777 139 859 251 326 657 364 673 293 726 560 912 522 518 957 744 529 868 307 875 840 50 614 361 826 240 380 68 403 830 742 197 292 332 605 706 665 25 882 81 745 540 36 836 576 140 920 645 426 653 260 637 198 288 789 932 499 71 460 122 828 460 788 678 84 100 297 11 984 370 139 725 856 725 170 899 822 385 886 722 44 482 243 286 811 429 0 643 247 70 23 607 26 546 883 732 837 686 713 547 202 104 78 142 518 478 62 885 710 912 833 528 730 556 17 471 439 53 736 801 988 408 663 345 158 774 692 424 805 440 458 57 356 872 760 160 967 779 572 184 758 176 361 219 449 595 99 13 242 189 688 649 215 901 931 520 774 68 968 925 143 533 598 629 844 365 208 188 67 730 982 738 600 803 483 755 892 848 681 935 264 977 787 957 705 981 137 778 633 832 701 558 751 107 932 371 411 997 394 526 546 468 795 35 69 535 219 485 980 236 320 900 376 982 433 95 354 112 740 460 141 239 658 477 698 660 726 988 455 996 752 896 374 906 649 423 564 800 313 482 670 15 541 370 390 768 557 611 767 103 316 175 323 421 257 180 348 889 237 605 978 838 696 516 725 445 493 463 491 299 453 381 553 209 196 495 273 500 253 666 766 123 684 359 970 319 496 503 737 521 457 716 519 153 310 421 48 44 212 24 960 396 554 665 446 595 309 562 555 486 641 263 850 636 511 420 129 402 515 520 776 989 351 369 188 88 857 493 423 609 942 505 523 271 296 727 784 326 370 818 635 675 160 237 693 18 388 292 521 874 176 129 63 38 950 274 584 920 199 336 502 83 262 368 82 626 947 747 679 81 512 357 49 279 221 198 121 695 263 78 936 595 786 741 144 116 595 964 180 661 547 342 781 332 488 876 4 968 22 255 236 958 472 738 862 407 35 981 624 986 594 889 580 393 186 494 282 840 773 336 743 605 799 668 46 955 638 764 989 31 912 454 835 989 206 206 337 135 244 956 908 148 680 345 220 579 532 599 283 722 92 979 435 291 51 458 125 290 428 549 312 802 424 281 530 550 109 553 116 684 838 541 676 678 881 695 780 451 517 521 148 499 425 60 465 180 258 349 877 65 464 751 510 630 542 508 902 858 836 529 165 10 289 604 937 776 535 57 925 430 415 433 983 459 578 625 506 748 678 694 73 808 559 832 602 696 514 161 976 450 451 77 785 230 945 570 169 682 550 685 666 105 876 48 552 10 211 137 575 409 368 656 587 264 28 903 694 652 204 683 954 726 544 907 662 565 420 226 210 325 691 25 7 17 482 288 615 970 961 834 769 502 574 333 791 625 706 297 527 270 365 283 827 294 831 497 597 194 157 503 29 211 704 421 106 618 138 173 349 226 155 547 879 64 66 576 813 276 123 933 228 668 98 845 406 171 708 318 100 90 222 859 939 178 395 318 271 640 85 905 864 420 801 906 616 131 719 963 367 193 782 579 382 865 596 491 255 357 757 569 324 954 618 48 115 307 20 67 422 232 447 270 440 304 919 750 286 181 315 649 652 377 131 456 778 91 252 743 331 542 41 496 848 230 60 458 520 312 209 516 629 62 301 430 969 893 759 861 70 697 843 437 646 861 133 899 251 949 885 284 671 221 625 649 341 379 645 802 906 568 609 245 703 615 590 45 250 789 269 702 958 52 432 144 350 60 383 618 985 892 504 13 606 402 561 803 55 245 866 611 174 125 217 670 986 704 909 284 1 937 917 232 373 754 94 374 80 104 32 156 476 437 345 212 276 696 163 405 39 553 407 632 290 326 277 189 299 316 591 895 579 856 792 648 342 369 5 113 43 840 321 160 75 500 241 475 343 565 604 469 930 292 54 411 715 900 459 777 972 225 910 351 230 979 474 485 495 324 37 867 140 422 404 875 916 158 87 981 329 771 421 666 223 489 127 894 225 751 13 167 385 410 927 736 707 467 971 807 894 936 946 262 802 90 682 653 695 583 661 397 673 417 854 217 672 557 86 941 344 241 746 472 486 861 897 955 77 721 298 962 405 618 134 151 800 579 396 188 718 747 114 172 452 1 152 650 79 829 731 657 720 425 6 977 265 150 654 884 81 212 686 134 771 589 819 582 119 380 104 87 56 992 653 583 179 227 543 196 545 341 171 334 783 345 714 664 507 450 962 516 849 733 234 850 871 256 592 998 855 140 444 371 378 465 966 854 280 88 948 227 229 778 484 813 846 823 938 157 130 172 953 767 332 845 687 907 462 501 120 18 841 500 814 111 409 187 861 556 901 815 963 488 300 937 272 865 940 638 182 261 330 722 657 302 334 348 926 137 973 945 494 77 921 308 999 307 845 795 565 317 42 842 748 424 201 261 71 252 218 158 359 343 76 463 793 572 853 666 656 561 362 410 190 560 651 205 284 580 233 245 441 18 534 497 586 851 996 931 959 82 729 206 825 427 214 121 314 605 798 977 498 139 231 59 823 975 712 992 193 969 944 430 806 310 381 988 128 149 254 824 437 821 887 953 852 877 900 412 509 953 563 609 456 245 448 169 490 316 775 772 136 912 335 386 747 243 200 620 570 455 427 704 796 270 417 397 548 877 735 244 610 844 102 370 8 597 353 505 905 193 763 762 690 712 295 221 991 629 16 410 195 167 611 664 842 89 311 324 928 305 89 222 246 736 191 340 929 145 898 103 890 512 951 691 375 992 279 509 149 389 306 205 154 266 626 957 366 56 754 989 589 167 24 150 485 689 40 777 851 921 470 71 891 94 803 688 377 885 503 37 150 262 839 63 723 984 305 690 568 798 408 715 90 143 340 97 830 863 126 136 732 475 325 270 993 739 270 576 33 191 50 659 172 34 832 528 266 943 834 596 765 245 45 420 508 207 531 60 95 566 156 987 628 493 724 193 648 586 870 709 974 828 873 362 699 60 741 265 328 998 164 520 744 584 118 730 904 421 536 386 581 272 88 289 267 174 142 11 492 286 392 743 573 34 47 143 660 815 173 161 235 690 327 67 291 88 772 454 716 223 108 457 537 376 756 452 480 756 683 899 478 762 603 942 640 904 867 263 700 741 111 474 551 955 475 360 761 17 357 846 166 293 497 973 57 369 505 355 386 973 824 691 702 607 935 2 809 933 363 878 14 168 642 11 360 560 722 516 875 246 245 853 189 844 889 282 240 524 566 279 454 178 281 585 15 505 764 173 992 686 162 456 275 60 65 751 608 453 952 565 358 120 674 515 513 683 468 149 807 84 401 754 556 831 471 72 30 874 880 303 168 803 895 499 167 345 644 356 346 347 436 573 878 18 685 79 469 393 175 587 487 868 473 730 734 251 622 615 64 60 205 232 194 986 74 330 865 244 110 171 347 327 525 730 481 350 151 723 21 404 739 735 477 870 18 801 797 829 430 728 860 130 333 465 717 921 467 939 750 6 319 686 83 537 808 257 884 544 489 351 261 947 913 463 567 701 728 111 821 651 749 345 145 678 389 714 355 463 25 473 393 322 755 212 419 22 571 181 400 369 59 316 790 484 178 215 93 291 339 501 501 284 53 357 232 363 979 301 869 251 413 473 117 507 634 142 2 484 479 387 285 589 249 609 399 846 11 362 101 571 398 643 893 550 697 731 915 875 322 952 998 194 858 400 412 227 965 980 933 332 721 217 10 221 303 345 391 495 72 231 650 783 19 66 562 25 183 621 338 873 612 757 256 604 810 530 431 44 372 351 997 706 829 537 38 868 583 730 226 781 816 410 779 793 955 426 981 273 630 953 943 952 689 621 61 927 664 547 238 385 216 232 804 702 103 169 540 693 659 422 577 328 287 398 122 237 31 491 934 686 643 178 599 986 397 279 907 33 975 25 914 788 588 23 922 759 888 998 994 609 207 693 956 877 632 624 924 37 639 799 9 919 159 327 617 936 135 237 224 721 466 760 438 681 637 532 528 841 278 571 872 989 918 639 539 268 181 166 336 179 995 270 304 313
109 762 281 743 96 543 888 758 25 755 233 249 346 480 49 517 363 253 915 137 319 358 563 106 389 378 546 482 778 31 630 980 582 585 239 88 42 716 776 501 144 984 790 719 954 435 50 424 432 370 264 393 83 121 131 622 199 547 295 876 181 749 829 789 937 344 141 22 274 463 356 510 523 907 164 661 500 303 823 345 110 340 17 968 565 138 137 287 589 468 308 403 316 398 547 700 107 739 927 827 225 343 632 879 535 225 991 399 735 579 662 231 19 666 437 782 373 863 804 132 244 770 873 747 649 389 153 814 568 223 140 682 275 173 223 878 826 206 941 142 402 672 106 424 718 526 282 760 407 627 698 481 701 769 343 798 44 776 871 819 57 665 71 222 359 913 156 594 488 407 524 37 731 790 13 722 765 846 607 832 391 374 879 215 984 614 754 654 382 553 384 417 307 789 729 488 881 324 788 362 334 248 711 702 671 350 33 613 342 599 495 728 406 135 531 964 94 750 445 501 266 385 15 78 705 919 952 139 224 358 667 171 624 269 571 964 713 753 296 933 148 836 435 242 132 489 905 422 763 684 655 423 858 255 924 64 340 29 372 123 236 8 974 77 516 524 413 306 659 134 743 603 590 587 848 9 779 874 930 187 147 30 135 221 692 396 657 455 272 978 759 185 724 659 461 190 314 48 245 210 932 287 544 981 770 743 909 264 136 43 456 419 79 288 822 371 939 137 428 201 491 419 369 567 185 358 229 172 602 454 466 270 90 828 403 1000 796 142 93 209 381 342 155 435 686 446 522 67 800 694 512 452 785 652 40 369 773 291 723 294 320 539 756 658 460 998 27 365 693 435 362 991 603 427 168 299 20 805 35 358 993 356 255 495 627 210 596 513 374 409 14 891 604 292 28 758 258 204 678 352 750 652 283 435 64 25 241 56 92 993 903 521 601 683 256 120 994 986 973 89 174 610 519 240 781 75 451 455 995 776 108 640 793 644 130 74 366 282 592 17 56 56 694 188 989 348 207 342 784 152 938 661 675 589 591 461 450 735 394 918 615 26 418 869 447 961 162 908 493 630 171 333 178 92 122 28 228 119 409 543 278 977 347 133 202 716 612 87 304 460 313 270 623 618 907 4 470 758 277 205 271 38 501 794 154 636 386 433 88 253 892 306 717 608 782 237 926 935 964 759 958 717 972 522 507 1 752 565 355 225 704 71 66 698 127 455 263 843 825 320 298 990 318 885 480 123 631 880 209 550 361 137 890 297 676 428 556 408 917 316 218 197 620 85 511 994 332 354 866 958 360 713 527 170 953 703 104 294 928 751 479 521 990 204 422 418 452 894 966 967 188 906 715 24 720 865 396 640 211 10 338 321 882 1000 368 139 459 126 60 693 641 702 408 987 221 64 719 334 727 427 741 718 59 557 72 717 438 797 176 586 560 477 860 961 425 752 962 16 619 65 728 342 708 671 429 161 353 249 98 465 812 525 133 830 505 890 187 202 77 317 758 612 983 761 884 330 134 226 326 627 576 607 217 988 388 92 921 295 894 984 712 664 959 584 598 703 329 73 637 2 475 26 664 99 3 334 876 417 791 834 617 267 514 805 537 404 268 632 771 651 968 282 650 647 651 261 751 914 11 96 828 835 125 239 378 354 38 585 772 659 124 289 838 258 721 18 862 906 383 341 622 702 837 774 371 363 861 575 483 480 265 798 748 184 100 919 315 16 279 785 543 428 548 626 333 63 666 814 420 548 653 982 737 649 61 771 689 47 891 648 412 601 489 160 375 999 794 76 370 918 323 461 975 920 248 760 985 955 561 909 166 109 827 766 70 325 572 782 58 858 777 340 393 413 532 70 421 59 434 313 118 709 725 572 652 932 997 926 536 32 895 151 929 842 872 94 416 761 687 175 605 582 834 99 173 661 944 6 431 426 142 23 341 477 787 387 774 4 851 909 254 308 345 283 210 943 803 610 486 151 74 628 899 625 165 538 262 546 120 911 682 8 780 27 628 583 734 761 443 341 564 952 358 825 0 431 685 674 232 307 95 583 695 915 880 535 900 147 288 763 238 71 730 480 9 61 87 442 395 693 76 771 336 10 714 847 7 952 753 910 312 197 399 32 911 43 515 317 913 367 8 170 820 68 663 537 487 41 841 33 471 277 799 964 614 565 672 191 961 935 151 168 629 218 542 909 427 290 805 863 843 338 883 503 521 878 580 37 163 33 306 186 481 471 611 298 158 764 226 665 22 393 303 189 960 580 331 549 84 320 377 570 227 982 558 947 152 161 184 419 699 744 128 567 415 555 220 716 203 905 430 998 742 972 847 632 18 22 673 729 978 49 289 482 441 877 798 901 767 550 578 558 801 48 37 775 935 630 833 821 21 847 923 302 545 704 186 407 247 970 216 713 855 334 840 539 269 578 950 879 553 843 857 42 551 891 24 261 901 872 948 514 385 265 194 385 746 243 850 102 102 203 609 782 849 428 51 691 875 72 485 649 322 437 337 117 517 36 81 735 197 590 259 71 716 495 987 377 29 371 497 474 965 315 529 304 63 178 508 173 417 785 439 419 478 108 541 522 738 158 795 264 78 744 267 306 293 311 126 38 484 158 115 270 626 94 175 88 499 135 934 102 555 247 722 542 424 206 830 55 446 172 284 750 839 203 280 829 390 944 922 88 357 772 586 1 807 124 647 342 853 72 643 747 783 893 567 722 458 922 503 160 613 294 749 410 387 54 670 894 47 895 48 711 986 643 103 157 379 426 351 564 600 693 167 408 818 37 476 481 327 518 562 753 700 441 91 630 739 832 593 642 819 478 710 853 276 905 105 383 464 617 775 488 809 828 16 954 123 979 946 866 868 104 949 230 400 567 998 226 325 903 639 829 261 751 192 401 513 885 549 461 169 588 633 29 195 787 463 77 143 152 908 118 877 167 947 373 584 193 89 765 912 546 376 339 242 517 146 181 691 149 86 586 925 181 380 97 510 1 449 253 292 399 335 141 436 66 914 602 149 516 581 977 918 239 448 713 111 714 344 360 733 864 54 771 656 743 539 527 198 20 526 816 474 995 967 88 222 638 530 328 273 432 595 406 82 468 831 187 755 905 235 219 863 188 570 469 206 916 183 574 621 595 518 961 196 709 170 88 300 572 504 982 769 889 943 541 121 801 97 711 492 60 55 695 764 536 215 691 99 487 201 222 579 325 411 501 707 217 457 413 977 352 212 823 745 377 404 918 339 947 290 903 956 869 897 933 610 331 697 228 41 666 870 953 814 696 260 9 240 241 119 367 455 586 291 567 270 994 856 897 574 146 67 178 559 256 806 636 638 794 766 122 810 481 1 367 634 26 477 225 482 80 573 591 988 152 747 836 419 536 792 975 980 771 62 419 30 551 200 77 982 444 665 378 762 900 85 24 550 354 768 554 250 583 506 773 865 849 317 450 442 236 681 729 732 149 690 894 285 716 302 505 10 25 740 922 234 968 69 493 842 606 73 160 702 850 816 995 365 250 867 581 679 930 644 615 502 127 557 922 852 313 896 632 832 829 520 797 252 22 75 382 646 574 204 792 674 715 585 224 231 651 426 425 813 251 189 546 904 424 113 313 321 130 916 883 214 800 979 321 114 457 528 564 680 950 401 541 80 956 976 308 179 706 677 116 397 290 859 641 760 333 405 528 552 680 648 738 942 945 160 656 237 939 46 264 821 567 540 621 23 808 898 754 744 174 36 378 971 153 575 311 257 269 836 812 618 751 726 365 45 277 599 705 253 103 874 577 190 654 951 413 864 658 919 728 423 309 294 791 660 652 392 234 139 358 845 226 180 889 39 198 885 708 846 471 34 7 297 720 802 330 616 576 243 924 177 432 684 725 640 896 878 757 786 4 496 648 970 678 577 551 936 565 981 851 352 807 311 198 53 599 668 33 328 603 696 400 43 857 920 157 453 120 440 573 414 861 219 1 309 987 797 342 410 914 433 66 286 990 835 174 129 36 992 139 957 243 597 777 26 173 310 4 161 574 348 416 398 525 635 70 933 616 509 326 494 709 65 46 287 976 940 363 645 610 349 556 157 292 330 682 498 196 887 128 636 693 354 552 246 446 688 920 467 856 182 52 150 568 159 439 566 841 454 670 32 503 594 661 736 955 525 349 906 287 324 103 642 202 490 608 534 991 12 531 757 761 52 792 68 426 6 603 205 782 969 137 533 838 703 43 606 683 869 332 554 141 191 856 608 905 101 858 844 433 301 136 902 317 538 95 789 965 2 368 910 780 815 424 5 310 583 989 208 619 299 618 588 512 4 290 465 518 31 97 955 669 193 787 661 266 305 809 625 128 683 332 444 535 473 37 138 952 817 626 808 805 654 226 112 280 117 787 587 551 854 726 213 811 886 988 569 173 931 571 963 916 811 799 472 235 945 338 709 196 251 231 116 871 367 85 230 493 145 474 469 728 364 926 761 955 824 393 999 578 996 653 350 339 462 399 468 606 889 602 172 227 706 308 669 357 893 759 658 32 249 149
17 253 414 313 54 791 536 313 97 413 89 539 806 115 508 290 936 618 767 799 241 53 186 486 105 612 707 714 826 634 247 506 576 123 944 427 350 694 921 834 740 699 765 824 803 326 35 551 527 718 484 964 3 91 771 877 515 560 637 785 19 402 628 808 315 550 95 150 505 929 61 323 64 992 509 797 362 516 214 252 209 710 746 468 470 701 404 271 385 974 642 829 318 258 604 925 958 403 548 756 602 481 694 897 259 537 561 437 905 694 383 184 506 165 914 944 924 941 690 234 15 826 550 42 333 18 219 777 355 846 339 577 463 13 664 405 583 491 313 459 31 284 223 1 442 33 239 484 705 257 553 86 466 912 48 970 93 987 8 209 36 275 778 446 795 368 769 68 367 737 854 562 804 615 262 894 151 110 120 129 647 163 229 959 780 598 613 832 488 988 189 709 953 361 390 271 652 800 867 628 106 393 906 35 62 783 250 373 438 192 681 643 529 380 455 318 111 231 964 645 619 415 179 90 917 585 490 541 585 903 735 644 201 511 118 841 885 373 440 381 555 748 337 596 140 363 824 112 751 904 430 773 222 580 123 855 890 762 588 691 317 997 458 164 850 591 142 471 341 129 401 269 559 143 125 774 639 58 198 348 665 342 789 210 180 123 468 786 309 776 49 396 688 403 289 472 281 30 816 656 720 507 199 378 995 629 349 572 660 273 162 752 519 837 300 326 794 533 366 794 306 807 348 682 0 208 709 768 143 864 734 525 16 309 86 763 801 242 310 656 493 624 225 44 311 994 117 828 149 579 422 974 610 404 580 951 721 839 256 378 410 578 287 513 706 311 612 280 133 940 994 726 161 215 226 452 954 985 987 695 22 900 13 92 879 419 661 695 925 830 373 125 25 585 566 807 517 288 908 429 978 822 115 382 417 65 937 697 131 846 60 673 938 74 183 891 441 297 530 131 974 87 572 591 462 784 427 553 205 459 558 562 101 421 538 749 346 75 159 880 370 791 860 380 687 941 30 73 836 258 819 350 672 202 59 303 802 989 386 154 677 86 43 238 896 133 847 499 551 49 673 408 606 847 175 795 968 445 357 524 542 635 491 67 599 735 929 866 718 628 400 708 641 995 603 30 577 667 69 581 154 593 725 319 967 388 849 169 195 68 108 355 528 952 511 788 913 952 496 665 842 673 11 82 34 603 743 138 208 580 380 356 975 60 643 908 774 681 84 536 342 696 450 125 112 494 534 691 445 532 426 928 623 345 605 678 973 101 83 479 776 820 42 619 927 35 684 78 81 75 692 890 522 956 234 88 297 409 158 948 844 709 704 416 381 472 184 507 431 66 479 565 544 24 145 692 235 247 947 779 755 846 832 418 364 535 766 978 238 270 216 800 763 465 215 877 197 164 627 675 699 507 730 914 894 459 624 394 55 383 87 849 575 496 658 675 146 722 934 362 810 977 514 643 388 651 319 727 419 455 584 497 754 1 41 867 231 259 432 151 772 565 359 158 361 869 638 174 972 574 648 79 540 847 122 597 578 891 40 77 1 936 695 927 569 515 915 937 65 716 631 590 207 240 650 587 659 1 679 319 436 434 945 551 877 908 918 612 78 784 543 796 88 242 150 399 674 802 265 537 736 275 451 562 155 506 196 500 77 488 759 792 228 200 760 665 369 997 594 951 487 700 984 123 582 138 878 893 139 191 329 162 224 539 859 476 781 74 37 697 764 399 116 932 182 560 171 10 277 502 749 851 91 640 434 409 263 900 887 891 96 722 716 778 405 682 981 80 166 954 435 519 830 571 880 916 951 538 501 58 893 948 729 185 841 426 682 827 796 117 855 299 7 875 178 215 212 340 53 79 249 18 711 46 135 617 486 620 786 8 821 999 165 667 399 853 592 53 323 626 676 409 865 807 354 292 568 585 127 390 58 805 392 34 94 132 862 475 591 454 114 304 293 480 103 112 242 288 982 793 406 579 29 582 685 875 845 517 920 694 14 795 79 836 556 699 510 383 762 384 402 692 425 29 298 250 416 455 655 5 989 485 900 860 567 54 138 657 473 382 596 684 433 225 10 910 717 493 562 239 384 12 689 538 156 342 269 598 546 165 902 135 98 851 457 477 2 464 23 275 636 663 498 842 864 508 439 870 336 633 244 304 797 123 565 433 232 364 485 8 662 255 779 440 174 891 835 587 858 439 363 579 520 986 644 918 626 209 933 479 92 855 653 955 715 217 747 507 533 352 507 504 742 880 495 298 843 214 424 846 579 320 71 285 503 286 586 879 167 995 246 746 46 113 761 29 110 516 374 37 552 897 535 348 320 477 820 265 396 308 531 699 615 23 557 378 326 837 630 868 278 240 817 82 202 37 284 173 549 727 502 375 193 705 756 194 423 995 299 278 471 221 20 817 966 329 169 270 940 318 869 170 775 828 871 555 590 781 614 841 456 735 617 477 960 848 134 913 296 382 750 132 33 578 328 191 308 987 851 835 474 859 75 960 595 676 398 790 107 210 811 32 881 713 970 777 443 990 478 656 632 451 204 38 808 908 271 587 741 664 840 562 980 259 437 629 32 395 805 941 712 115 285 409 260 897 834 581 233 420 141 173 203 918 403 782 119 91 956 84 104 262 428 624 753 255 236 104 646 560 136 836 932 538 666 73 452 316 76 404 243 515 791 167 663 364 992 894 24 504 4 856 254 513 895 485 744 792 44 974 494 525 523 829 387 55 993 400 823 221 412 689 727 858 600 203 976 474 447 738 429 714 904 85 601 597 163 446 892 351 325 830 581 503 733 562 738 217 409 484 375 931 547 165 957 19 157 841 620 403 461 299 512 20 516 475 132 711 939 867 825 290 26 96 67 668 708 958 477 315 574 515 814 72 773 708 407 142 57 936 554 164 459 573 109 796 176 895 640 731 703 592 345 213 464 648 338 335 807 12 910 220 912 548 833 811 352 528 332 52 291 508 344 458 18 513 273 596 625 393 745 494 395 536 128 269 883 855 397 61 985 237 272 669 173 350 52 350 722 324 633 684 916 878 322 681 609 322 943 196 39 326 290 309 307 724 100 454 853 737 785 171 891 908 492 862 217 727 218 463 177 762 360 664 827 723 564 295 252 43 480 12 931 750 187 859 657 176 389 29 312 535 253 36 852 917 294 256 408 548 413 522 783 492 635 832 856 410 257 510 181 821 137 198 50 694 70 958 391 845 686 349 266 206 758 367 875 889 152 612 598 286 251 956 909 781 667 308 368 162 882 436 768 861 453 65 907 565 589 226 770 182 866 542 621 660 245 902 302 458 421 49 777 379 926 897 191 31 147 669 481 201 941 573 460 139 276 102 73 858 130 939 314 726 888 472 489 393 691 302 726 460 570 480 997 976 258 429 500 894 324 460 418 398 697 326 524 739 965 166 696 691 248 526 846 104 267 931 872 179 12 437 382 569 467 866 919 892 649 534 838 858 812 216 270 86 732 844 857 40 928 585 680 831 482 775 948 181 497 769 99 976 889 582 669 163 153 544 227 783 476 455 986 432 563 387 969 809 651 842 848 954 809 695 839 540 255 539 379 728 901 961 798 766 752 606 977 173 713 729 353 270 372 861 998 426 499 573 261 533 828 677 264 374 343 906 121 200 449 103 365 300 525 453 597 581 950 362 737 570 335 511 394 256 211 717 21 705 971 351 886 993 616 610 190 926 446 985 874 299 837 303 292 236 282 188 126 35 884 422 27 315 790 466 301 283 240 172 237 337 316 632 518 866 356 462 51 379 168 13 710 714 56 151 283 25 160 40 210 150 724 670 792 723 607 362 800 38 295 372 622 780 376 2 371 616 946 444 148 170 504 999 634 589 38 819 268 278 347 936 321 621 286 951 304 822 331 415 979 999 782 412 949 932 593 917 72 722 670 345 9 139 560 775 194 865 999 378 868 30 74 661 991 46 80 334 587 421 330 923 280 78 539 896 698 220 288 753 90 812 873 819 192 74 748 757 393 293 305 438 521 955 813 752 537 768 701 495 629 778 230 630 28 368 541 323 870 287 124 991 678 855 144 924 930 81 47 826 411 856 903 452 962 296 571 714 683 81 573 846 200 337 454 744 955 460 172 500 358 375 897 399 102 848 996 226 693 802 221 991 164 961 990 881 668 311 656 762 645 848 861 72 618 996 959 818 68 872 757 869 465 590 822 107 876 703 334 418 898 737 327 661 787 812 911 794 279 107 63 129 420 883 671 650 799 645 220 380 275 35 472 740 303 671 113 122 784 225 129 871 815 967 483 546 793 674 513 411 923 302 82 552 188 82 675 840 654 943 739 784 935 884 545 902 185 285 85 605 899 124 728 990 66 200 818 89 702 17 475 752 351 563 714 39 170 417 213 310 831 717 719 388 469 144 415 693 731 929 922 980 45 33 942 588 961 77 723 825 829 719 5 765 378 412 377 830 983 24 963 297 608 24 532 778 448 31 206 176 6 776 988 720 700 308 274 966 788 897 526 484 444 42 611 881 952 988 863 63 340 310
586 102 596 20 465 787 978 191 107 619 242 218 950 194 902 461 135 55 366 399 90 872 616 138 967 350 116 445 110 42 48 424 159 833 593 258 526 126 205 854 677 306 805 770 78 626 316 267 446 301 61 880 556 40 956 669 402 321 169 737 942 879 106 629 412 782 517 918 848 709 646 195 39 657 728 428 974 752 619 266 505 275 966 65 893 796 926 904 925 848 793 724 142 806 548 197 172 114 208 538 955 224 645 941 723 710 734 721 939 45 628 859 377 134 498 210 471 932 588 931 390 982 635 608 499 873 850 820 404 186 273 496 672 94 463 201 395 492 97 748 422 730 0 795 99 652 881 423 151 528 41 869 875 135 235 303 511 432 706 251 592 354 62 946 340 458 27 591 545 800 341 607 864 342 274 801 56 895 531 723 74 537 445 667 358 705 722 756 726 82 764 678 693 894 765 285 670 51 25 773 311 159 337 502 833 123 127 740 111 45 488 335 200 40 4 788 204 160 247 801 707 193 694 542 576 884 219 529 742 690 363 665 211 517 697 466 984 241 336 34 698 651 648 429 198 285 644 239 192 8 425 400 514 46 874 192 609 895 634 777 226 319 477 586 737 823 758 589 507 928 405 161 254 764 55 474 379 784 794 74 283 879 718 85 207 576 506 794 564 307 504 528 87 283 535 958 543 505 441 260 166 553 649 553 133 310 335 711 84 443 66 243 323 39 843 745 13 873 19 772 807 143 414 433 190 454 689 757 202 343 569 479 971 773 869 166 307 428 665 230 272 125 444 858 382 215 429 232 469 744 692 764 630 333 512 149 509 177 474 412 729 119 920 554 10 60 946 585 370 900 119 434 786 927 355 325 962 161 195 388 696 350 683 760 520 531 459 232 177 61 419 25 93 756 191 375 473 702 251 752 387 881 215 494 312 330 16 601 265 908 102 494 600 620 937 206 824 517 632 716 861 753 326 253 43 299 313 824 800 284 977 416 909 569 34 164 846 542 671 799 80 411 711 587 349 914 944 798 290 807 960 907 582 95 354 564 756 657 236 472 888 86 814 946 83 623 57 455 260 923 557 955 757 555 287 28 167 849 322 814 910 983 980 184 496 606 436 805 818 458 391 162 96 774 867 498 252 553 137 761 29 699 554 37 778 633 827 379 450 537 385 596 36 736 773 181 678 456 605 400 410 795 50 928 981 450 528 223 7 882 536 284 854 61 476 411 295 424 755 796 268 363 779 911 91 127 666 461 324 356 171 49 996 584 229 380 472 277 855 673 389 919 845 547 186 754 688 68 954 485 361 200 132 7 434 613 561 728 184 339 245 228 637 169 657 453 652 897 534 439 197 709 659 966 999 529 255 619 887 375 458 166 762 67 647 421 49 525 703 224 271 728 481 960 730 197 865 824 306 562 578 775 795 171 849 873 302 40 965 991 396 344 297 262 949 238 187 71 143 669 570 660 303 743 353 224 775 612 72 564 92 304 907 974 284 463 550 255 828 699 40 137 304 904 223 658 735 844 896 133 883 108 780 264 310 268 935 572 452 501 373 711 878 199 655 702 375 634 781 538 715 836 228 575 552 149 88 854 428 929 796 383 717 945 368 401 485 40 439 751 399 917 145 740 591 202 740 454 617 258 125 65 732 438 941 459 160 885 371 735 417 949 643 517 38 449 618 330 112 190 75 398 553 356 63 440 713 129 263 679 266 700 327 767 892 354 583 869 300 750 413 417 992 548 898 9 21 83 426 281 257 952 468 981 317 160 291 608 232 505 684 425 262 568 832 152 431 820 725 246 826 272 51 2 527 569 661 922 440 710 196 266 566 416 606 146 85 7 815 624 719 571 220 654 253 20 691 146 23 502 915 61 822 80 162 132 147 709 443 338 270 209 951 634 314 227 624 374 650 72 212 196 997 858 797 469 529 279 877 144 613 19 365 293 138 654 193 238 835 923 227 280 285 425 940 836 437 33 409 930 367 770 398 506 863 40 842 102 89 534 799 960 901 141 176 988 787 807 938 715 305 711 745 197 98 526 791 454 664 365 760 927 746 74 934 973 244 688 891 987 916 137 181 21 518 439 490 484 129 354 421 640 895 585 140 842 917 669 299 220 243 859 427 564 113 744 695 707 590 533 69 93 33 134 515 181 599 763 929 557 989 694 614 729 203 981 806 480 46 590 8 355 76 491 124 659 555 281 782 807 961 97 65 666 60 924 873 299 447 35 922 143 44 737 408 139 817 373 973 798 918 486 494 542 156 714 993 108 738 46 841 558 804 935 47 885 70 337 94 877 721 730 544 188 667 946 513 891 462 484 838 629 943 573 146 531 161 417 480 982 604 371 148 597 86 64 500 301 282 779 690 783 708 291 144 907 853 759 461 612 388 205 420 382 165 384 744 310 990 858 767 804 136 47 673 600 246 880 598 931 407 473 589 596 928 680 281 389 121 486 393 228 380 865 403 409 423 679 259 556 466 201 345 309 724 121 810 756 913 600 73 663 339 186 798 315 67 140 424 515 359 479 709 686 710 107 397 927 288 896 945 665 479 952 37 874 871 448 991 388 836 605 820 338 179 116 286 351 640 481 558 349 103 928 784 232 131 206 627 168 170 368 763 409 546 497 771 187 927 466 572 599 998 927 716 669 79 174 681 44 53 73 562 771 682 302 487 862 770 60 587 628 71 560 541 593 642 712 384 41 919 285 206 279 217 10 383 272 700 317 2 208 24 647 435 127 357 177 785 220 292 768 947 325 210 29 521 573 674 93 213 732 626 328 567 178 432 295 581 467 821 705 840 94 894 719 970 904 958 288 933 344 482 372 622 267 457 398 497 11 104 324 394 973 880 417 175 581 789 835 30 407 754 912 248 964 749 433 603 399 224 384 201 980 860 211 829 485 11 105 839 318 801 480 77 477 668 448 460 195 392 22 267 773 464 809 547 694 1 200 470 613 315 248 59 127 321 455 699 462 157 437 475 459 139 619 610 107 9 602 623 401 372 163 209 140 813 161 238 368 296 608 3 154 516 111 279 571 768 979 816 589 979 320 530 447 454 198 679 568 608 813 185 531 611 870 155 942 318 729 549 710 651 91 81 166 862 99 825 911 660 25 28 50 118 912 959 309 189 878 952 30 381 281 705 903 923 800 523 739 269 749 602 886 347 570 579 995 319 203 584 934 876 523 594 798 173 766 983 587 115 980 964 147 239 20 911 577 856 460 987 179 656 221 241 347 374 890 249 72 819 517 329 213 866 757 739 603 416 822 364 534 234 875 741 490 100 669 289 388 486 397 882 600 222 302 26 379 560 307 333 398 533 695 953 425 870 41 152 207 914 383 663 488 847 965 154 666 612 833 501 575 574 860 792 536 5 929 15 602 904 113 109 261 752 977 625 485 376 17 199 756 194 960 994 504 809 845 884 835 931 8 415 724 982 85 580 558 551 498 362 500 727 406 751 815 714 544 430 678 519 752 22 387 522 895 924 17 386 294 899 215 149 248 45 945 503 906 225 641 294 793 221 765 669 908 178 739 538 212 18 658 108 575 68 571 685 795 491 776 293 273 52 262 621 959 747 66 343 933 563 138 502 572 903 755 180 151 702 435 750 218 240 940 565 283 153 109 35 251 369 58 123 306 776 432 264 420 639 508 276 114 908 330 897 297 568 154 183 856 559 798 733 810 761 993 356 685 607 882 852 644 158 19 332 379 743 846 932 277 411 875 921 370 301 320 686 8 6 302 231 307 783 253 467 345 968 69 900 303 986 210 886 461 510 815 857 653 258 1000 532 25 406 155 298 968 174 190 400 286 418 123 449 73 872 104 759 302 753 885 963 621 489 262 122 270 483 387 42 709 114 143 438 559 330 922 972 782 130 132 905 802 766 751 309 877 478 633 164 576 433 477 573 313 585 622 769 651 633 12 150 892 455 452 275 373 537 835 701 279 636 530 597 139 141 718 448 850 352 543 105 677 344 34 331 173 378 506 188 493 575 469 230 437 772 54 338 577 790 188 858 918 277 817 280 439 346 708 360 609 731 587 32 916 250 577 17 515 216 844 957 448 278 445 456 226 58 254 525 650 495 688 906 205 182 794 453 404 117 549 95 767 653 334 736 914 748 334 163 767 493 436 808 869 101 494 837 463 995 422 577 438 629 804 20 94 620 941 451 497 831 151 803 884 936 488 812 152 976 861 540 722 859 753 830 880 834 598 31 84 975 140 641 220 484 29 334 276 889 50 658 733 601 662 168 468 126 554 774 483 662 354 811 840 325 406 704 970 788 752 542 109 885 899 54 987 492 943 342 978 539 546 777 270 868 478 64 882 508 259 687 513 595 604 82 578 912 978 712 192 844 387 218 493 571 442 350 761 969 710 930 458 401 685 524 794 120 628 237 22 879 341 680 194 890 501 134 436 128 413 631 256 214 585 720 390 654 433 675 620 320 528 442 422 14 604 851 64 948 628 261 837 233 297 676 371 988 34 351 759 256 961 615 178 12 432 308 290 328 298 802 91 638 808 985 961 348 824 823 263
284 626 286 1 64 101 287 387 874 633 980 455 5 741 543 84 57 987 520 915 718 373 314 748 946 172 139 854 879 689 439 461 689 52 400 43 686 460 908 169 214 644 818 549 791 466 444 556 324 161 563 181 943 818 621 143 130 631 51 566 472 543 955 905 83 110 823 920 187 686 156 531 256 834 141 724 420 793 55 249 597 964 515 562 316 306 403 680 24 878 868 845 37 763 136 256 384 996 367 416 698 258 862 160 448 798 920 152 700 899 551 17 340 626 447 533 234 645 177 88 244 334 379 589 987 862 664 491 747 691 67 975 142 330 270 262 843 301 924 833 688 639 36 482 343 375 281 247 470 756 878 36 8 339 531 833 628 312 95 526 525 447 761 215 777 286 588 492 176 835 560 507 842 414 642 388 358 967 484 115 939 295 837 83 261 282 18 874 936 945 118 344 619 837 445 379 922 223 964 136 962 597 558 25 507 625 944 21 311 359 925 693 577 616 6 99 742 446 821 292 241 826 600 689 351 809 705 388 769 29 513 976 682 992 926 12 860 608 548 356 425 476 501 525 950 789 659 691 76 366 509 81 907 499 973 318 911 159 330 639 796 768 17 60 38 455 792 855 935 764 584 886 290 666 438 664 861 136 778 890 900 412 257 83 655 573 499 679 883 5 639 12 814 98 719 857 371 592 854 981 377 645 276 818 110 773 876 623 411 106 635 406 309 887 851 886 185 17 906 617 661 679 25 791 556 130 210 791 969 55 218 673 442 540 758 879 867 907 530 301 186 306 586 525 317 217 376 419 10 63 166 50 23 729 296 298 452 593 511 387 310 112 31 780 788 200 265 811 117 119 45 468 1 290 465 14 125 576 539 125 269 455 181 939 910 144 829 168 751 343 517 332 431 144 559 689 638 668 347 597 800 253 328 47 974 786 668 463 168 720 871 350 174 690 348 680 84 288 70 515 207 550 12 385 242 627 32 635 847 959 285 940 415 540 47 208 266 674 450 303 732 590 815 129 804 529 832 713 830 342 417 989 75 77 381 360 724 694 390 44 35 857 464 805 179 934 220 554 602 874 914 61 772 525 385 529 301 955 618 36 274 302 959 10 435 750 202 976 426 318 691 655 260 868 59 31 893 801 680 944 386 101 692 967 150 236 39 320 323 378 353 816 363 637 249 267 2 127 934 831 92 750 609 110 938 295 96 226 794 353 43 67 880 744 267 939 344 550 738 728 613 622 708 107 7 887 994 147 582 483 135 124 476 764 841 516 387 540 293 586 965 482 232 839 101 215 505 543 432 135 475 452 13 552 337 619 869 665 94 645 402 674 198 557 850 644 460 675 14 250 278 352 833 66 437 725 816 56 806 948 346 412 859 687 807 519 580 607 601 95 503 163 131 756 755 752 872 58 481 718 810 987 901 336 429 308 253 489 223 860 182 750 623 2 988 291 196 77 229 822 870 918 827 551 496 585 541 205 401 867 487 367 120 398 283 611 652 325 853 221 430 76 956 845 552 181 685 186 873 265 612 69 486 786 902 709 395 722 467 737 671 131 52 273 966 220 620 894 977 65 190 795 877 137 770 774 490 218 808 655 246 77 406 373 502 8 108 526 581 224 848 27 762 72 365 182 80 558 454 959 463 534 856 446 349 242 446 673 303 109 665 220 485 10 631 930 630 460 389 894 677 635 583 819 604 124 663 425 119 356 670 270 715 351 374 425 380 161 949 436 589 427 637 765 707 774 658 524 441 635 163 382 963 379 297 13 983 854 773 28 809 567 151 720 795 680 480 421 992 277 62 445 569 959 455 515 767 612 996 961 60 817 170 785 132 842 236 161 336 857 606 578 203 176 757 133 44 440 227 373 897 352 933 612 599 104 523 553 375 618 93 159 967 139 704 961 222 47 744 5 669 74 305 317 319 37 466 723 41 457 565 637 482 641 899 237 844 976 632 545 369 835 820 758 603 37 694 874 282 995 456 776 434 45 986 719 378 889 611 824 568 281 516 245 898 258 593 337 409 325 146 215 716 279 512 315 40 204 508 309 354 151 683 656 734 71 199 204 277 180 510 107 928 228 905 554 888 651 981 285 109 795 396 732 839 821 408 757 264 28 162 6 984 147 86 523 235 972 298 758 248 14 889 218 916 671 173 261 921 260 54 768 394 391 585 547 68 591 213 139 660 626 598 270 368 951 812 105 53 602 803 303 739 1000 529 244 373 629 474 345 752 814 765 384 929 53 608 606 750 436 143 714 684 42 624 152 225 869 107 104 250 851 697 593 948 801 424 407 329 252 416 520 479 569 989 468 392 354 273 705 712 766 553 171 960 417 458 495 855 852 359 565 913 78 710 40 272 252 578 626 495 313 263 253 627 950 625 699 113 177 538 444 527 797 780 474 976 724 519 525 462 557 549 624 968 694 590 157 574 832 696 3 607 646 90 530 657 941 592 258 741 105 206 156 717 682 579 63 0 606 825 404 211 80 763 560 915 472 217 660 26 829 279 865 194 674 729 147 721 768 775 985 782 228 449 467 894 668 979 31 605 356 522 664 633 703 372 978 953 816 78 79 687 293 970 538 570 48 521 512 342 909 491 686 857 608 161 706 494 309 169 491 352 499 473 626 930 641 140 957 419 283 576 703 121 207 81 365 204 21 254 925 768 926 566 592 50 34 16 725 451 437 785 351 681 7 676 565 398 408 753 328 731 558 245 537 339 644 193 913 237 717 923 669 951 204 834 764 307 397 813 61 725 820 526 283 201 405 654 260 294 619 690 897 48 820 280 534 275 910 326 995 840 246 421 754 544 910 972 505 63 910 740 927 98 211 350 69 355 169 134 249 219 267 648 55 735 635 74 928 995 915 706 754 647 827 822 958 863 406 427 327 137 969 864 123 49 299 504 852 535 352 572 159 238 456 478 440 771 375 325 699 189 557 653 245 164 657 573 52 153 388 175 715 797 28 407 764 304 140 295 893 383 591 774 959 645 924 178 922 459 708 102 608 239 268 184 475 370 253 360 806 138 952 308 604 666 698 990 814 56 422 289 488 262 785 554 438 629 758 468 533 497 287 457 930 302 409 931 577 338 130 361 999 413 322 332 912 736 721 115 290 231 722 341 819 675 307 783 692 152 928 975 647 318 284 941 429 469 668 885 423 165 726 564 457 345 28 952 166 331 932 849 635 561 96 61 261 149 794 904 61 756 80 65 405 596 792 188 737 571 198 999 418 99 773 673 335 145 630 216 269 91 193 171 572 157 122 533 764 532 218 786 875 728 137 22 983 524 320 228 19 982 759 858 362 128 988 537 676 892 464 895 978 205 363 224 758 154 14 702 590 722 32 555 729 997 227 30 36 126 351 87 523 122 976 831 532 461 559 89 265 759 587 711 853 875 351 366 509 743 823 985 10 748 809 667 912 784 733 422 273 766 787 594 21 391 545 610 768 155 482 838 778 514 504 321 940 587 833 626 195 428 220 58 791 414 512 127 877 643 74 617 53 542 928 947 820 650 267 364 44 20 762 252 177 562 726 909 413 433 399 100 635 488 751 727 651 27 706 46 936 500 480 662 503 399 714 826 545 493 581 701 861 9 812 733 208 357 294 3 119 382 877 528 158 993 830 886 285 887 28 116 405 998 785 404 245 699 230 112 119 397 458 4 348 28 75 200 946 730 889 300 505 230 14 15 720 129 732 882 730 221 907 575 775 471 349 693 774 703 544 737 881 954 209 111 918 646 502 754 17 714 136 651 480 73 985 147 843 919 936 971 954 781 586 945 758 890 132 846 608 103 126 891 338 243 850 937 162 114 471 322 112 215 18 271 988 726 520 799 962 29 499 802 155 226 22 388 367 160 935 615 41 492 490 440 715 312 223 258 742 412 643 356 17 557 553 678 3 477 737 547 350 817 197 865 116 811 572 148 772 672 280 634 657 315 795 233 583 72 423 268 808 536 496 453 695 695 909 33 219 713 592 158 619 801 15 334 2 546 193 255 158 362 829 506 93 927 924 917 953 191 659 489 49 66 17 866 837 903 902 327 948 798 242 991 83 104 562 958 453 105 216 34 538 209 543 159 573 88 761 674 979 896 77 942 348 498 916 779 588 746 588 247 554 824 371 789 808 656 934 197 363 790 670 884 288 835 752 82 974 614 985 313 528 106 131 299 82 881 635 819 520 787 449 567 270 764 487 616 341 591 251 79 803 77 216 760 92 124 208 423 15 333 942 845 778 292 943 640 1 259 133 240 67 21 909 69 197 793 804 649 821 641 506 133 995 180 827 11 296 306 326 540 48 288 765 71 524 836 329 291 608 932 277 776 455 636 624 97 605 393 669 749 874 192 588 410 201 183 770 534 934 720 260 251 365 483 771 436 600 940 706 805 60 518 369 418 343 709 979 167 231 335 696 85 950 978 256 405 861 918 186 622 386 195 474 723 470 679 469 123 441 19 562 443 132 42 579 745 309 595 751 550 927 208 712 212 140 852 912 912 891 828 769 961 909 644 1 320 633 144 687 172 73 957 402 545 575
121 42 887 292 486 403 161 12 164 226 244 7 976 476 257 12 892 65 502 611 340 984 925 340 496 93 105 323 979 34 234 43 547 225 299 942 785 64 900 822 408 763 512 128 846 692 630 838 438 688 759 269 401 994 692 151 961 388 301 9 106 283 541 112 184 598 776 407 45 839 21 618 133 287 316 883 394 466 722 590 613 643 20 742 125 477 47 504 284 80 770 670 849 637 554 906 636 987 891 327 450 329 958 334 491 11 251 530 129 364 481 900 305 5 384 449 37 115 607 44 339 766 98 756 160 753 751 569 524 663 371 35 347 653 871 355 940 994 857 512 531 373 226 582 14 51 758 583 174 876 786 268 169 202 558 270 137 543 492 740 927 221 236 795 123 861 124 669 463 699 696 879 48 556 587 515 346 651 919 381 673 649 36 252 823 658 603 14 277 663 199 904 356 187 657 492 747 713 217 163 473 552 483 865 991 74 38 281 815 135 261 915 629 473 868 124 989 657 520 54 540 11 41 221 312 620 984 183 445 968 100 29 337 703 677 577 225 560 53 390 523 646 368 166 883 142 795 507 801 91 825 10 796 90 754 440 787 540 957 407 804 629 431 488 869 293 242 297 410 877 488 273 17 226 526 470 624 17 830 798 794 494 553 452 600 646 82 921 455 194 715 414 75 95 928 506 755 845 22 652 712 243 894 1 643 713 841 223 311 648 112 508 503 358 669 86 255 878 426 317 313 488 594 991 116 207 790 443 950 292 799 45 419 394 46 540 727 296 565 651 850 222 509 940 176 976 32 778 937 812 88 116 972 740 150 37 812 381 49 346 460 686 501 814 963 578 482 400 183 186 238 564 200 19 689 292 378 287 495 508 447 143 166 532 437 602 181 841 239 274 828 107 456 881 808 362 992 757 838 252 366 181 675 230 61 478 497 746 810 384 237 294 159 256 28 522 814 830 711 439 386 814 969 239 699 313 412 410 141 537 276 935 730 540 465 898 947 306 843 206 895 281 924 474 12 600 623 519 323 470 163 72 763 74 153 874 231 553 867 338 651 425 403 399 837 365 569 139 214 509 993 742 806 229 720 58 382 488 250 712 461 172 779 848 797 375 93 957 343 719 145 340 213 196 942 227 104 459 264 332 215 609 809 783 816 320 6 858 602 319 376 868 791 591 680 577 774 692 620 629 889 760 350 890 288 155 58 632 597 243 766 535 60 933 286 146 606 312 997 171 649 6 845 161 315 259 778 757 724 307 135 593 294 759 302 447 824 206 318 406 559 827 881 135 435 100 897 515 665 617 118 41 550 478 769 686 475 307 80 558 736 91 218 408 902 289 357 318 951 671 303 236 641 117 35 254 534 788 325 42 411 80 336 445 202 807 358 865 270 677 78 793 874 214 601 375 446 995 655 233 89 773 10 798 260 232 648 630 713 199 70 118 155 400 120 427 923 18 538 744 103 525 698 62 590 835 848 926 65 872 746 786 898 921 77 261 314 622 269 410 771 293 140 132 56 183 548 940 201 815 0 588 441 415 777 72 702 212 332 795 859 55 744 860 858 403 391 86 661 6 197 853 646 687 862 51 253 128 589 612 667 422 3 577 407 185 700 906 448 313 697 12 25 275 429 266 880 500 291 840 911 226 370 226 367 229 110 410 395 265 68 636 510 993 76 438 705 182 679 519 645 850 634 664 91 248 710 597 293 405 498 218 63 945 844 345 432 207 514 399 44 654 398 968 4 912 50 50 287 355 685 673 224 159 990 734 733 595 535 49 95 13 413 722 664 701 360 823 109 615 709 192 650 491 381 729 974 258 177 75 560 900 275 681 130 323 440 315 637 617 852 272 295 566 281 631 571 381 772 702 704 708 472 725 466 757 31 987 564 122 136 136 633 527 936 852 487 132 127 655 59 943 409 949 622 192 616 518 476 955 107 55 464 535 840 827 16 472 8 599 856 494 738 488 647 39 490 851 511 459 400 712 428 671 99 681 424 580 256 671 693 246 543 614 94 736 977 106 864 386 568 152 508 25 439 32 642 193 451 881 870 657 246 916 122 616 513 488 66 713 334 472 873 9 968 854 832 25 420 639 546 941 430 753 258 425 499 751 292 465 741 160 588 758 144 426 307 254 926 68 842 889 904 640 157 472 839 911 364 209 595 138 996 160 835 53 855 449 468 597 393 621 761 211 471 411 139 904 348 477 241 840 505 12 768 924 688 345 87 478 682 513 714 560 81 822 691 557 813 295 372 62 896 728 701 573 525 201 988 582 240 977 97 37 631 450 317 140 626 31 596 901 557 274 687 304 910 228 882 132 462 837 955 146 827 503 833 95 999 519 888 344 905 247 516 159 221 500 654 606 782 744 734 646 26 156 576 161 34 806 377 525 477 755 196 808 265 750 788 77 147 351 443 71 604 556 627 352 939 746 740 881 619 327 678 251 748 280 945 305 528 905 719 979 71 906 545 493 383 267 506 760 263 17 280 384 694 229 172 666 653 838 886 747 980 730 527 87 390 429 13 391 725 274 644 295 247 563 208 505 728 881 222 900 248 228 605 794 359 597 562 409 232 775 743 434 267 620 628 933 847 614 854 409 392 388 397 252 51 244 592 650 182 853 380 411 374 347 749 692 402 481 212 14 556 846 921 117 563 627 262 511 452 785 480 638 965 957 805 437 469 665 668 13 171 243 762 447 158 941 79 651 775 741 610 3 249 339 822 723 574 283 573 352 817 704 663 523 474 176 953 204 207 751 539 3 726 41 290 507 389 419 454 903 405 879 404 805 930 120 773 722 73 807 421 474 625 395 85 201 459 467 204 316 387 321 929 137 467 626 7 737 970 677 271 614 721 570 427 124 361 259 52 489 422 326 211 423 598 482 916 516 863 458 138 375 449 783 666 861 283 523 434 276 908 748 493 134 931 772 388 460 23 807 917 893 750 491 324 763 274 550 489 813 615 754 978 608 952 561 640 447 479 841 268 623 175 344 532 14 195 104 998 166 578 243 934 590 458 42 330 303 341 121 820 624 351 798 494 401 1 375 126 189 533 951 363 43 860 106 932 84 994 27 342 414 84 216 24 322 529 329 457 286 670 433 15 141 948 771 188 269 542 147 885 381 765 971 146 28 223 739 718 800 114 514 708 103 162 23 353 752 703 988 521 419 322 935 686 162 74 247 638 478 43 821 345 342 681 489 829 11 865 258 973 614 64 977 793 833 279 343 674 797 310 598 884 231 530 309 259 934 582 549 960 239 753 700 484 374 764 38 614 332 102 8 802 359 826 37 233 721 304 338 632 570 966 134 853 39 152 395 235 255 90 57 723 698 252 843 373 644 971 638 933 345 321 607 69 264 660 290 198 896 652 232 659 819 205 527 716 28 585 864 803 92 518 593 583 282 866 496 819 566 185 85 187 892 536 533 67 664 306 796 831 185 470 466 515 480 39 829 909 144 149 758 2 475 912 761 220 449 586 901 415 35 903 264 519 704 338 173 537 781 352 257 737 190 254 847 209 142 285 174 742 222 101 141 416 843 243 158 173 929 154 379 168 377 915 556 639 223 954 214 331 871 298 364 544 299 985 721 800 286 635 406 396 705 611 710 683 425 148 259 165 814 206 857 228 79 893 204 676 596 956 832 203 707 811 899 789 905 189 591 131 332 375 505 695 107 433 489 210 790 906 550 918 618 572 928 946 932 745 446 92 746 561 413 566 463 671 513 507 147 27 507 552 888 807 115 329 990 944 790 983 590 879 514 584 207 836 761 899 805 57 535 752 258 5 645 327 19 618 539 981 899 117 525 580 944 575 250 296 22 186 118 29 601 134 837 781 855 354 149 949 537 914 817 54 896 132 16 333 37 690 125 959 45 142 158 30 386 9 546 684 36 355 706 42 902 964 75 783 998 245 418 442 87 901 835 193 869 784 279 760 676 444 85 143 634 658 637 878 70 300 79 289 108 418 442 156 682 834 656 319 486 890 76 941 606 230 952 309 557 922 898 229 869 517 303 731 612 986 740 414 569 272 477 962 15 349 391 320 796 617 385 192 977 273 200 500 163 113 941 436 650 577 986 987 264 170 246 551 848 86 755 62 922 194 554 151 920 735 840 362 651 399 818 581 673 876 297 72 798 757 935 379 214 83 400 872 698 877 793 656 638 851 938 278 592 732 218 504 138 780 104 739 525 935 921 818 450 579 559 593 148 40 506 729 772 672 731 119 12 308 802 621 58 706 683 913 312 11 289 417 902 767 557 549 825 567 616 55 813 406 170 33 85 115 354 982 606 385 508 943 481 612 447 297 654 453 380 335 875 609 859 875 921 861 761 591 69 756 990 18 934 216 922 485 334 423 652 821 615 478 941 190 155 128 292 179 380 19 48 108 877 219 590 792 483 425 84 920 263 798 222 967 166 599 241 717 319 522 829 282 162 227 156 344 358 328 526 96 879 326 38 975 654 555 350 938 688 191 422 608 839 167 781 180 433 369 639 995 381 662 777 266 248 570 396 707 546 365 929 111 930 178 839 907 12
156 767 563 211 34 393 52 98 145 895 203 880 377 595 785 32 449 372 410 101 237 580 597 533 359 450 487 358 150 243 633 453 129 854 58 28 304 708 721 392 842 833 812 303 948 880 869 750 561 91 432 730 189 164 188 733 850 925 233 920 924 820 218 920 996 759 293 568 160 344 543 982 670 119 796 215 0 476 21 317 590 275 855 739 172 622 375 945 886 566 170 56 154 553 980 284 87 94 424 897 441 262 452 931 53 759 67 412 435 850 125 915 956 736 741 402 600 138 502 391 554 226 61 553 952 946 219 7 865 129 568 832 83 422 446 446 147 475 875 679 840 648 834 936 485 366 508 873 612 568 472 926 198 718 922 71 314 338 426 808 243 876 789 618 501 200 803 117 306 794 1 476 950 992 693 642 136 506 694 459 943 617 209 61 23 543 925 971 845 591 416 564 276 499 196 15 852 238 783 383 519 511 65 788 274 738 698 351 615 201 405 826 961 917 328 706 966 720 343 592 232 634 941 588 216 643 823 531 27 311 908 130 583 431 742 98 200 632 8 518 474 151 514 233 946 29 938 883 431 958 407 417 278 61 756 508 794 816 586 32 364 884 724 565 660 110 964 18 836 504 463 437 398 328 146 763 737 689 453 359 816 325 813 375 106 903 549 419 376 30 914 241 42 422 697 110 467 697 436 636 981 316 530 363 13 170 301 929 999 923 225 748 240 483 207 382 39 873 707 945 734 291 4 423 751 644 949 155 717 269 589 916 152 188 404 822 584 23 356 719 559 561 594 441 983 467 122 776 762 99 461 459 119 67 263 455 635 449 897 780 300 813 890 61 360 705 183 493 839 942 677 823 345 165 389 453 650 19 185 271 673 23 451 73 28 954 711 945 912 499 212 854 806 607 880 1000 587 803 795 806 285 971 757 842 564 344 48 237 935 102 90 919 953 123 686 16 617 405 481 481 291 684 419 985 652 439 369 704 662 586 281 856 302 9 277 693 556 289 357 153 456 194 545 169 710 898 297 326 279 328 750 193 552 44 700 34 695 641 504 568 224 96 835 898 534 598 50 817 182 242 517 519 910 33 249 807 99 947 210 548 149 496 303 20 854 228 811 408 108 354 433 298 642 365 919 433 239 270 860 241 994 635 755 582 828 147 691 54 843 768 123 270 639 729 540 436 110 499 459 98 558 494 273 657 577 849 316 396 696 301 645 680 653 396 165 979 396 929 260 166 987 103 244 572 104 872 526 443 85 12 168 319 618 26 778 191 158 212 361 746 333 449 337 975 138 638 77 918 598 954 753 899 228 683 761 444 664 633 201 253 173 541 620 651 365 667 788 207 230 152 676 482 884 492 891 225 623 257 960 636 247 962 625 647 66 35 89 829 363 241 887 187 460 504 827 623 529 316 464 620 379 988 770 993 603 773 582 378 630 213 63 957 505 460 870 436 764 15 399 189 500 68 180 384 555 461 414 129 490 891 786 959 390 18 716 351 841 832 799 218 715 957 246 751 241 118 565 341 913 754 259 410 743 39 204 983 722 229 704 823 536 420 675 155 579 289 878 337 455 512 418 718 877 695 669 457 84 877 920 989 631 170 714 595 560 910 527 90 64 559 381 943 802 507 103 378 758 322 215 559 483 115 347 23 109 100 915 712 367 12 57 717 572 473 79 743 17 798 402 91 497 389 354 513 993 541 311 745 253 151 332 470 91 133 94 264 929 509 969 251 720 496 947 569 40 463 142 563 959 835 395 70 769 512 205 34 944 351 305 559 298 726 271 822 2 922 548 795 879 547 917 242 86 654 140 524 774 484 41 424 258 42 313 76 25 422 475 730 468 156 342 689 667 177 227 877 44 728 112 251 20 5 296 666 787 338 749 966 324 937 831 450 537 191 518 953 810 858 368 286 988 386 647 497 846 632 494 800 683 754 163 394 331 381 986 474 923 264 937 100 613 774 820 537 197 39 889 638 31 60 729 309 423 116 411 561 512 900 867 992 990 541 658 963 226 130 7 48 772 686 393 519 798 941 5 115 139 46 844 526 322 43 979 406 495 792 790 988 24 717 329 562 773 981 679 673 553 758 951 635 261 215 248 250 705 669 771 598 264 265 74 579 88 153 6 679 861 122 290 708 476 636 588 381 736 168 955 805 162 496 515 186 262 673 668 943 71 399 169 970 883 804 349 297 141 647 780 319 179 390 674 260 351 905 236 974 627 937 425 963 234 642 934 419 10 191 533 58 392 779 284 636 672 556 797 241 59 179 656 668 824 609 624 997 524 869 532 382 521 29 155 541 665 356 562 852 899 454 473 12 444 82 807 907 92 237 386 799 489 688 73 613 817 576 330 924 397 560 339 18 134 168 608 941 366 830 906 147 151 595 238 136 863 869 746 62 265 252 252 660 692 742 194 39 848 190 470 850 135 170 892 721 567 880 408 469 116 609 51 633 838 322 599 704 113 988 882 394 936 901 851 571 916 364 403 555 542 945 632 609 266 717 457 81 713 240 644 154 606 749 551 330 651 879 730 295 991 679 702 160 29 861 214 895 932 996 507 509 933 508 605 509 604 609 186 177 814 469 972 476 837 427 602 486 709 872 176 272 46 359 804 452 486 448 371 834 36 910 22 574 745 669 921 208 885 349 510 287 911 827 636 574 945 899 732 474 430 840 229 413 383 716 754 534 257 715 595 790 765 651 167 322 406 816 428 196 388 452 107 626 535 584 719 419 394 799 868 334 967 349 591 296 60 352 712 331 573 547 126 487 680 787 574 785 131 81 100 619 199 908 56 289 111 231 128 702 776 829 283 416 412 930 178 69 985 657 488 412 268 259 187 790 256 422 319 417 321 37 148 17 763 824 864 201 825 429 992 288 684 799 682 926 114 340 728 780 254 922 93 541 442 824 289 558 275 805 766 857 75 785 585 295 312 142 593 497 335 719 718 101 779 342 727 967 628 848 830 970 509 363 998 502 346 863 557 354 348 953 759 863 661 664 317 593 72 136 918 944 421 800 546 46 245 433 699 442 881 114 18 352 144 539 427 517 703 828 118 628 192 874 982 458 401 88 49 984 420 63 939 837 11 46 97 487 808 538 747 597 826 263 853 562 469 499 725 225 654 628 184 207 575 361 974 8 341 13 438 680 748 642 286 813 387 645 448 594 805 849 171 878 70 307 643 984 621 765 37 287 299 68 458 588 292 870 221 40 689 723 443 682 12 426 454 879 777 810 678 601 907 846 731 147 478 626 195 63 781 840 479 87 659 879 539 760 905 241 970 175 569 623 440 194 378 1000 976 467 793 313 344 127 143 769 190 197 391 674 164 152 95 725 503 191 847 362 137 491 78 699 646 614 166 661 978 25 127 252 767 853 926 158 310 575 124 828 609 464 255 134 82 230 900 52 372 326 744 66 496 257 480 781 98 857 997 538 80 603 69 967 801 126 465 350 566 906 429 303 601 131 857 827 738 588 791 87 422 426 927 867 859 788 14 271 872 513 903 387 211 297 513 377 849 978 578 502 315 84 133 338 873 646 96 470 570 827 520 333 38 801 832 482 580 983 272 209 989 858 858 491 901 718 450 747 362 666 222 417 616 366 984 726 447 750 975 219 701 119 231 630 101 570 538 524 318 84 33 173 202 436 640 616 400 766 784 933 466 435 888 533 282 812 931 92 174 506 522 415 818 594 874 13 445 156 43 140 352 5 68 938 102 637 307 742 471 81 977 575 287 499 117 270 739 751 19 827 47 264 413 814 856 975 223 280 159 773 382 175 954 853 641 441 611 428 105 305 492 99 384 563 637 954 528 889 130 771 506 532 648 711 898 700 708 575 493 416 220 939 768 938 208 687 752 395 634 607 251 990 614 462 415 913 792 398 334 914 760 386 177 688 235 662 62 655 121 358 928 719 439 806 525 298 733 622 942 96 726 309 822 273 957 702 385 864 9 636 32 469 866 102 45 992 965 482 963 434 54 462 270 156 940 115 829 114 484 978 280 440 76 572 437 888 15 891 353 347 157 749 622 191 370 58 592 275 323 171 217 715 896 841 213 824 326 409 681 215 374 696 132 877 531 626 895 413 973 537 153 616 723 854 619 405 320 193 175 267 327 567 35 661 294 779 893 451 338 407 685 326 610 706 161 638 576 63 26 919 626 274 523 442 571 166 971 883 819 804 544 160 782 308 181 861 706 677 477 87 862 930 434 220 995 713 909 820 821 249 120 401 968 57 295 887 191 971 687 981 206 887 775 194 740 473 550 192 491 897 55 706 516 794 358 972 871 170 547 1000 629 749 607 640 81 601 16 129 735 524 657 16 902 747 373 753 498 349 638 938 309 332 336 391 462 13 581 179 288 149 666 610 663 403 958 456 962 378 800 169 193 151 809 961 30 52 269 639 325 389 308 279 655 782 242 701 904 746 511 134 340 38 3 642 409 402 815 878 350 498 355 230 690 891 649 499 482 395 115 980 894 89 596 853 250 595 876 485 541 583 688 346 671 583 267 9 930 487 417 606 499 377 833 609 380 982
237 757 102 772 511 664 246 487 688 911 769 916 163 392 214 754 637 466 543 74 582 560 480 457 183 998 975 498 950 443 713 111 153 505 959 289 887 44 516 85 118 355 795 198 434 565 375 523 982 707 463 579 852 424 872 375 949 592 509 696 105 348 234 188 109 765 715 844 734 521 194 194 428 892 50 721 56 142 298 326 913 707 704 339 839 263 801 839 457 67 362 181 842 413 877 52 25 932 346 345 207 806 227 365 675 111 41 601 88 795 52 948 58 484 312 374 984 480 168 616 45 570 380 956 90 766 320 566 539 133 627 600 290 876 193 627 933 489 355 335 196 581 513 339 774 76 967 109 69 282 935 559 590 794 786 263 856 40 567 919 483 570 885 773 117 492 458 732 354 958 9 463 741 883 23 936 497 520 285 419 945 151 232 957 175 623 700 464 456 187 850 838 760 345 620 91 67 399 729 694 725 682 544 355 301 463 19 251 754 659 693 267 679 189 686 455 396 126 265 675 629 792 879 339 400 38 902 531 148 260 429 543 479 619 62 574 944 112 665 490 609 578 91 551 615 895 33 459 108 612 205 370 220 30 326 314 294 109 32 897 437 693 73 526 983 572 900 881 125 513 803 516 802 771 633 529 650 141 399 64 800 396 240 423 26 560 120 996 492 131 965 343 476 962 225 722 247 483 896 704 344 616 176 151 682 664 724 549 226 175 229 758 493 476 532 77 283 941 828 181 705 781 853 239 276 594 154 656 817 331 238 813 583 102 525 425 103 799 420 676 598 813 591 281 145 703 937 486 422 997 406 558 146 431 822 308 210 536 522 488 656 17 690 571 751 453 689 417 387 469 21 673 555 968 641 41 408 635 389 860 835 490 15 123 325 205 878 472 716 987 273 40 414 74 536 571 272 19 481 574 28 141 415 671 770 89 171 676 343 28 602 611 79 971 805 981 692 589 377 734 548 188 500 198 783 482 411 241 811 987 110 646 731 677 486 704 552 88 357 937 554 495 848 469 131 377 167 929 465 201 972 424 281 811 203 825 40 870 12 303 39 21 251 583 845 16 916 142 248 381 51 542 200 583 268 692 577 982 302 165 592 656 213 610 440 665 392 432 745 466 503 479 652 664 122 56 208 804 350 85 129 146 550 874 646 985 461 498 918 40 241 601 230 6 284 340 5 702 123 504 438 130 342 109 941 230 718 80 890 452 444 398 2 534 333 778 510 355 709 435 636 457 469 155 691 206 329 187 864 619 473 377 262 588 619 594 452 190 985 733 698 301 296 740 393 778 293 423 18 216 880 400 425 921 979 928 834 6 737 87 566 121 750 921 449 267 115 976 695 210 997 886 963 781 898 746 306 639 534 270 961 20 381 861 86 65 780 353 218 82 66 909 447 999 164 502 260 28 338 868 875 602 502 624 572 270 932 346 787 525 341 453 702 214 781 100 76 338 723 499 206 486 946 86 564 351 24 607 219 196 694 270 314 647 335 163 133 487 261 815 899 916 224 627 259 568 612 262 181 683 361 213 466 352 680 213 626 888 353 243 943 408 279 498 545 664 743 478 397 770 291 459 886 910 562 688 553 423 674 464 172 61 169 173 761 722 867 260 212 508 669 383 349 458 824 169 386 991 113 421 427 510 726 360 488 914 364 368 799 288 812 114 930 304 999 290 892 243 379 206 311 954 303 275 604 249 837 520 596 572 520 537 35 277 738 505 374 65 869 131 784 1000 182 161 808 310 269 706 683 679 221 134 587 900 443 821 107 777 242 831 173 255 275 887 976 422 300 537 144 68 313 399 515 906 332 917 439 799 339 900 889 761 730 277 752 122 223 379 603 797 909 481 139 401 962 470 11 515 969 395 323 778 711 251 0 396 521 243 85 427 904 422 836 55 450 471 78 564 606 436 605 292 328 90 38 51 31 973 299 539 599 255 840 526 893 701 177 2 222 395 37 306 198 551 315 917 356 693 184 18 192 366 390 120 49 811 742 324 993 58 435 768 973 466 826 30 594 379 7 504 190 297 401 990 402 446 568 584 506 411 101 39 445 41 995 583 868 535 644 606 903 411 55 961 927 286 97 260 813 205 678 867 245 696 710 535 777 496 655 659 823 147 640 1 861 954 426 453 677 817 274 993 204 816 697 808 681 524 970 80 672 873 324 200 922 385 977 212 304 332 625 380 858 39 894 265 721 767 267 551 142 178 127 566 755 350 209 660 722 920 155 403 533 684 394 138 289 176 252 832 138 129 431 343 589 330 907 376 660 104 547 833 128 366 919 972 794 324 433 135 931 565 211 620 13 783 370 519 746 598 855 905 216 798 65 305 446 854 495 294 778 603 508 607 351 439 912 397 159 896 571 624 881 275 714 446 403 726 668 786 358 126 348 433 517 976 266 85 551 638 14 188 616 263 95 895 921 864 764 409 487 138 621 650 876 823 701 479 989 937 489 401 201 291 807 537 383 311 940 505 871 916 185 491 499 9 623 21 558 730 27 712 639 31 790 921 376 843 954 961 436 606 263 368 756 440 659 376 498 224 490 9 496 740 271 978 317 409 89 572 576 609 369 219 873 870 22 339 825 225 494 108 174 236 459 123 124 350 851 271 147 74 814 82 166 358 297 771 712 45 736 50 649 759 322 547 17 726 197 355 308 635 622 128 256 289 557 39 618 160 477 415 244 733 149 191 708 847 3 862 416 651 584 235 410 438 250 567 518 741 430 991 114 500 468 255 34 116 740 185 929 769 574 688 96 174 661 342 4 808 286 922 334 2 791 572 830 26 215 961 923 969 775 690 601 95 305 544 719 635 327 772 505 267 772 595 968 651 883 515 464 795 559 642 948 584 870 33 978 651 119 393 413 889 865 162 254 358 634 68 412 357 372 830 93 569 514 24 352 460 595 11 292 588 958 853 952 589 455 159 277 686 143 840 81 348 419 339 321 676 771 724 395 87 235 395 504 517 570 192 924 854 960 857 319 421 818 372 546 766 585 450 46 500 264 645 733 736 739 688 631 379 613 456 424 226 391 895 310 786 186 611 199 713 295 843 955 73 942 791 442 393 779 518 540 425 157 122 43 652 838 984 330 349 318 888 938 907 563 886 819 699 608 474 20 347 382 421 998 97 964 463 36 318 586 449 523 909 792 502 63 229 188 750 524 846 821 454 501 912 448 767 137 736 405 485 846 618 664 492 990 864 460 948 179 195 365 390 610 117 727 476 373 267 529 190 614 783 378 313 981 432 44 684 100 999 767 892 432 21 857 700 565 913 966 599 684 415 744 802 202 290 121 122 451 140 255 662 670 659 132 202 575 530 703 378 854 303 706 377 707 938 83 609 632 839 152 193 804 375 80 578 282 727 866 401 84 895 228 945 104 693 569 330 191 525 71 295 847 85 316 515 579 895 996 936 797 84 806 977 531 3 971 578 233 519 112 147 987 713 843 685 560 55 651 57 768 645 920 478 189 611 648 748 61 749 359 477 654 202 368 776 337 57 874 71 134 236 820 239 535 467 699 486 231 563 59 119 53 684 844 331 42 3 136 467 957 255 759 862 849 931 906 328 474 295 478 349 151 80 798 909 331 9 953 912 130 125 82 126 607 197 687 301 1 960 788 386 597 167 345 478 762 971 833 775 371 164 925 536 187 390 728 384 156 323 538 351 628 950 936 389 915 121 170 853 624 836 135 792 549 617 418 50 908 340 441 344 658 262 87 614 841 480 862 46 696 430 643 113 647 905 92 941 519 590 573 99 409 850 74 399 340 132 280 151 653 561 773 346 165 581 94 90 765 66 258 281 8 115 470 130 106 449 809 494 70 793 766 257 588 668 986 86 126 999 388 313 99 963 617 293 98 669 64 945 642 245 600 632 423 118 859 262 162 24 471 202 991 299 384 661 815 620 666 478 472 40 926 724 54 5 793 523 897 559 748 848 980 764 928 510 453 631 832 377 288 137 30 560 630 568 462 402 901 830 895 552 905 918 512 941 542 826 541 444 140 744 363 643 581 305 527 721 635 524 29 177 150 861 475 546 934 177 530 278 178 532 253 612 467 600 638 241 827 117 785 952 810 63 910 623 578 343 763 706 270 219 111 522 673 489 645 871 180 706 561 173 796 152 911 11 882 91 758 291 676 1000 217 920 239 274 48 816 829 193 257 115 662 36 10 143 309 509 720 256 593 739 888 227 611 292 72 253 278 142 347 226 307 349 956 860 485 953 747 474 992 785 160 874 360 244 939 111 482 661 75 77 863 122 454 573 6 508 732 851 141 857 749 688 667 654 528 477 236 528 757 323 526 874 116 306 47 954 484 485 776 59 789 536 717 798 77 823 556 305 988 693 671 904 287 874 507 687 663 444 685 32 753 110 249 133 917 531 407 565 367 230 404 714 816 216 914 21 491 959 243 711 60 524 398 260 860 542 161 890 891 896 782 118 947 441 537 910 735 652 831 106 57 574 68 284 657 22 974 966 195 695 336 144 994 952 385 185 884 23 158 690 580 370 366 305 951 255 16 630 417 294 421 810
881 553 834 787 257 411 485 311 505 862 174 645 86 633 166 960 577 91 253 960 234 348 323 984 315 277 494 554 738 707 320 817 319 557 694 290 353 375 709 910 384 151 794 147 814 409 243 829 375 532 288 823 937 580 366 616 501 808 949 170 482 850 831 79 860 94 74 757 278 163 826 627 807 543 43 514 559 271 550 633 951 937 867 195 984 789 786 969 392 244 142 650 498 564 675 458 161 56 64 628 185 830 128 187 411 890 443 599 255 709 455 753 522 725 730 20 325 318 761 736 697 621 307 395 905 874 960 680 219 63 478 419 369 674 267 902 357 429 523 618 383 187 500 371 480 270 913 391 273 327 274 757 525 241 454 401 567 475 363 872 663 521 883 251 906 760 57 473 120 108 240 976 493 648 722 567 537 262 752 413 699 234 412 950 885 420 220 415 87 513 244 1 615 130 354 745 206 638 431 187 898 749 973 73 224 70 19 107 61 828 785 600 645 743 92 570 764 713 754 773 414 996 230 865 197 382 920 814 507 431 82 908 708 283 629 882 797 502 158 717 338 883 887 221 30 598 560 974 299 390 795 872 981 244 284 767 268 314 387 148 941 243 430 968 492 586 272 763 628 751 662 443 669 9 968 860 849 560 524 162 859 879 112 345 37 602 919 504 832 442 440 294 232 17 616 415 561 600 17 888 715 874 759 357 842 753 287 304 418 925 196 371 800 753 995 515 171 519 355 725 65 347 441 391 150 875 888 839 707 945 828 292 237 376 291 569 66 551 156 604 514 918 952 417 301 264 637 856 407 346 421 122 356 769 38 305 578 913 246 262 486 241 618 880 247 634 829 453 90 634 660 202 630 139 532 66 277 817 465 940 533 957 163 366 484 80 668 399 39 924 176 916 270 718 549 407 848 94 538 408 335 124 75 502 943 422 249 525 963 216 78 800 765 464 40 257 762 430 27 850 134 308 195 7 902 122 187 244 773 424 551 448 341 891 79 617 879 85 579 999 377 361 352 127 84 220 665 840 961 823 690 415 625 161 743 964 425 475 262 130 922 317 96 260 793 195 72 565 218 714 621 632 248 74 866 699 716 136 994 891 373 71 930 350 954 357 200 380 201 614 770 922 651 560 998 731 396 432 845 726 853 510 950 413 388 46 676 336 517 958 97 135 749 963 609 355 936 519 527 899 410 407 817 407 300 649 569 442 965 39 451 606 723 328 381 918 966 570 750 846 597 493 292 730 713 151 223 768 602 904 140 449 304 730 901 836 31 672 804 504 572 901 129 655 847 234 655 105 450 611 379 962 791 784 953 453 818 464 216 456 564 264 646 69 464 132 869 68 14 582 154 60 787 390 328 100 582 92 548 20 113 581 164 22 844 373 686 492 997 154 170 5 456 865 426 244 664 449 939 112 725 90 521 805 55 279 133 423 650 958 479 599 815 693 60 459 137 389 570 975 463 2 496 633 88 402 624 909 110 719 542 651 544 263 610 864 81 275 942 99 562 329 121 222 467 463 250 261 700 594 281 588 894 164 893 152 604 861 774 423 153 696 612 96 746 508 889 36 0 376 76 747 145 957 312 226 607 727 659 637 927 35 148 698 837 141 751 323 878 529 179 616 340 707 403 593 391 977 685 969 557 498 26 256 877 506 790 480 574 91 654 128 721 889 116 583 976 225 175 605 48 102 310 582 605 810 436 929 820 439 729 779 863 685 819 622 188 547 316 247 422 582 727 966 350 596 588 657 868 277 851 681 194 967 739 305 763 908 85 530 13 808 83 731 652 551 967 599 982 438 992 29 535 77 389 163 843 341 91 575 674 253 648 929 598 179 448 198 914 836 89 327 269 434 736 45 45 643 286 461 271 956 34 1 657 221 390 784 408 981 33 288 51 326 503 376 434 10 468 133 59 343 519 602 477 551 608 90 590 573 728 602 160 166 678 122 204 395 106 945 916 124 102 113 245 84 382 855 808 149 473 555 449 970 321 94 921 256 512 230 573 612 840 602 70 909 758 30 1 41 681 160 303 106 692 467 679 940 687 330 346 381 653 200 123 824 399 805 343 812 986 746 854 746 528 127 643 56 226 291 143 286 556 632 298 928 152 810 297 834 508 164 24 946 214 313 711 159 871 610 547 404 99 627 263 565 870 140 772 913 32 760 165 350 594 427 111 479 956 446 433 411 378 62 322 452 813 525 289 858 742 303 955 217 810 415 15 81 105 58 875 87 181 555 526 12 358 459 778 750 225 541 555 931 640 939 923 565 908 411 376 399 415 990 732 907 394 686 757 315 575 60 432 612 911 51 71 815 370 299 104 455 993 949 710 751 490 965 617 148 419 49 371 146 896 659 735 539 9 494 159 182 506 286 438 479 36 639 691 401 600 773 331 426 996 814 330 571 553 688 718 970 585 206 100 367 520 688 745 505 827 381 784 496 327 649 589 602 62 532 58 240 169 677 534 47 613 333 634 460 910 958 631 544 151 704 35 971 620 439 566 102 925 42 958 981 442 863 769 877 971 538 308 529 733 220 213 575 256 961 792 438 576 968 580 310 934 702 98 379 946 650 861 866 238 427 109 458 374 668 445 440 940 679 239 590 474 916 677 755 395 497 830 526 147 602 453 396 41 565 529 314 740 797 783 741 429 471 339 810 864 442 812 380 469 857 656 558 802 562 683 371 293 90 595 200 915 462 348 156 210 718 42 518 897 810 149 969 977 196 622 843 229 507 880 985 703 576 933 765 400 822 964 247 491 861 627 409 873 943 782 421 177 726 67 858 295 723 586 350 46 425 822 673 202 938 635 264 44 384 227 655 167 660 12 640 632 382 639 381 489 31 205 392 938 875 734 980 504 58 283 283 756 196 882 137 947 121 285 881 999 346 857 32 554 958 704 822 781 853 928 905 157 232 806 613 546 540 748 832 974 451 404 323 326 788 409 502 280 780 661 958 858 435 417 350 929 734 926 739 641 623 131 82 900 566 599 254 317 552 666 810 719 439 731 276 975 535 899 198 688 627 587 205 644 394 144 380 856 608 47 318 476 885 603 643 488 10 8 154 487 950 541 744 768 234 259 240 2 884 251 853 215 675 103 408 361 141 970 503 192 372 138 648 336 851 593 945 917 111 282 667 823 499 189 92 69 14 874 848 948 66 54 816 290 228 367 232 362 19 558 484 398 815 876 89 7 177 427 921 115 376 835 408 472 526 80 485 623 876 987 859 136 30 20 587 543 19 714 244 483 211 73 143 460 698 475 354 978 581 457 383 839 31 983 362 619 653 985 773 6 161 803 98 311 695 461 434 741 681 365 742 393 194 380 341 841 496 18 844 811 846 180 16 344 263 313 265 173 592 706 387 647 733 912 223 592 220 458 42 125 121 135 902 515 520 737 65 766 4 776 238 329 89 545 824 850 201 401 903 667 437 172 818 122 501 606 480 439 84 265 823 29 21 601 964 720 67 11 530 95 96 895 850 108 486 989 588 360 306 184 123 932 426 447 55 5 425 717 495 3 892 107 903 518 528 809 968 203 641 347 666 446 766 693 856 420 691 208 569 231 66 531 959 833 493 114 118 77 85 405 876 342 268 10 301 931 196 510 292 513 386 199 664 962 17 294 105 53 487 466 554 178 309 63 553 428 766 945 149 702 68 186 504 801 745 780 150 789 597 516 904 642 498 28 366 907 12 437 540 798 552 821 596 649 621 565 52 254 954 211 494 296 79 470 67 25 555 221 463 209 835 228 652 481 962 969 762 276 488 16 651 788 484 701 356 767 69 502 368 638 168 636 424 364 810 583 878 568 399 682 404 744 979 182 89 753 439 724 24 988 777 571 822 755 418 402 407 846 711 94 876 93 511 385 157 324 710 183 824 68 165 918 353 119 157 126 448 118 503 236 757 777 313 540 973 117 377 581 56 670 325 309 323 359 614 305 596 423 830 695 260 50 835 56 595 207 406 511 728 124 123 924 60 672 971 242 673 536 479 972 812 191 730 891 899 334 249 957 504 855 485 314 985 146 566 222 95 591 783 397 522 452 263 684 980 424 944 261 707 712 770 539 520 252 538 584 510 52 362 633 758 865 814 838 935 190 423 193 552 101 931 689 543 836 898 705 48 805 156 212 850 302 570 760 224 886 589 890 996 333 340 306 131 217 610 698 856 796 723 168 420 416 572 345 344 509 292 980 20 275 905 775 792 563 44 852 970 935 679 530 741 696 8 155 506 318 180 459 348 260 265 680 744 658 573 884 684 386 994 258 765 139 617 444 773 241 135 337 488 872 185 892 154 332 852 979 121 747 495 726 658 198 447 351 606 944 64 162 437 614 443 824 728 141 776 435 466 771 961 266 792 372 608 349 29 132 789 990 435 471 974 49 396 904 187 825 989 130 961 462 251 413 365 671 433 22 822 959 622 4 538 799 854 21 685 23 964 552 420 495 502 127 530 406 947 626 141 903 304 596 952 279 574 368 47 611 485 233 824 779 987 497 671 673 712 499 114 862 648 264 29 235 886 909 270 991 94 816 811
366 36 907 138 607 902 540 840 774 592 753 632 622 616 338 847 651 912 879 826 363 875 928 977 798 143 59 293 458 255 404 59 562 78 124 263 742 733 839 861 171 615 599 311 44 856 834 17 479 300 968 424 260 541 28 652 617 814 204 761 956 517 437 740 705 402 596 420 129 331 209 790 82 325 854 257 946 809 316 491 64 601 869 566 174 605 836 694 776 55 682 381 792 937 775 357 747 836 197 354 802 656 405 225 54 1 787 87 484 524 177 467 425 122 584 903 416 573 538 77 910 856 403 115 273 484 328 651 814 73 475 956 614 405 121 524 591 133 460 446 266 875 546 145 154 476 927 52 795 493 660 40 264 323 495 214 746 422 718 197 862 430 903 780 695 35 861 598 69 431 757 462 557 373 427 185 636 220 320 754 350 566 685 125 68 871 407 496 656 296 511 802 527 775 684 37 398 289 825 670 782 275 990 642 897 547 189 732 845 471 973 393 840 463 520 347 911 719 702 620 55 74 507 64 589 688 149 330 890 424 536 609 454 454 678 62 94 405 447 480 772 16 988 557 186 531 765 120 192 88 649 916 433 365 212 374 976 206 944 876 859 937 494 743 559 284 136 907 759 860 922 490 259 549 586 296 11 944 590 490 18 422 700 995 731 105 730 883 888 206 159 62 148 501 341 14 905 594 442 964 924 153 147 450 311 657 677 629 835 784 107 833 128 558 762 59 934 678 824 652 871 732 66 316 773 403 652 132 239 948 375 516 231 284 505 366 314 209 43 966 497 35 963 26 573 189 849 478 480 990 618 121 5 204 800 495 558 613 630 744 126 966 191 524 932 893 790 493 955 299 20 749 181 866 381 93 291 974 916 920 826 921 579 735 163 100 265 769 615 979 21 969 853 702 600 616 52 717 352 541 98 129 1 110 138 932 250 903 638 159 811 931 62 158 693 814 67 454 38 806 461 932 379 52 421 791 395 418 139 828 810 764 858 209 537 10 555 331 225 879 276 556 763 513 623 128 449 155 286 905 413 440 725 91 576 937 959 254 110 621 429 372 483 649 331 760 309 852 501 896 113 164 878 225 788 701 377 717 364 334 22 497 401 713 612 535 150 334 436 640 418 386 393 476 781 315 780 209 954 551 667 761 36 324 567 483 881 625 84 648 517 724 524 145 902 420 188 97 856 561 411 801 603 5 917 173 109 352 308 658 541 869 808 937 60 638 359 446 529 7 487 343 463 21 406 223 453 660 597 377 564 625 930 542 267 944 468 183 514 910 936 454 112 544 489 824 980 552 349 807 345 755 639 524 539 527 173 159 86 962 242 120 217 853 921 642 451 85 440 35 671 604 456 474 83 668 482 997 445 913 572 451 481 6 575 784 378 39 304 45 561 26 402 438 948 146 24 44 32 984 256 330 713 441 676 444 634 234 387 667 688 943 492 853 318 996 641 2 681 790 290 902 207 437 200 380 531 832 185 38 745 609 211 963 252 867 952 30 399 93 313 192 848 704 704 107 867 231 842 59 125 81 880 79 385 599 6 819 729 445 287 727 244 805 533 128 178 857 322 911 8 56 120 478 565 716 535 505 754 904 386 100 711 423 222 428 945 826 434 442 647 127 827 649 153 214 689 842 631 664 157 641 709 677 637 28 991 48 257 123 874 4 806 869 428 422 580 618 551 416 42 651 46 829 351 730 485 629 455 751 145 336 817 987 271 279 648 37 691 588 588 982 288 556 35 551 77 500 992 636 818 372 156 373 749 853 758 30 184 918 284 169 34 840 719 639 994 216 914 623 202 941 735 102 305 234 863 866 764 473 669 376 984 568 443 666 868 583 643 970 951 242 940 593 829 556 715 884 289 778 306 716 409 802 179 40 253 186 690 215 283 643 49 178 496 935 518 641 245 632 889 10 347 317 857 903 510 109 549 684 716 193 214 884 246 970 500 105 659 829 876 966 710 209 48 102 843 971 201 172 706 750 23 426 653 426 609 91 595 864 58 110 601 702 332 472 915 347 526 180 512 479 574 448 448 527 13 634 838 400 737 571 374 121 88 768 550 113 474 350 233 956 542 972 568 76 467 360 146 764 370 903 91 137 987 45 3 503 850 241 278 214 45 798 619 776 999 583 502 863 426 561 891 768 886 309 424 13 578 764 958 731 236 166 312 790 218 117 865 693 820 304 815 298 770 533 697 863 307 93 392 797 673 412 263 178 410 51 513 53 852 94 61 247 898 869 329 826 778 858 279 224 642 843 803 957 942 883 330 582 694 957 301 590 39 775 982 632 122 509 491 238 274 637 657 885 899 201 118 853 92 755 683 839 949 863 655 265 213 294 977 356 102 804 431 565 728 115 143 826 929 13 779 217 791 682 441 766 243 599 108 267 919 290 357 129 300 425 679 762 909 991 488 399 452 295 100 59 498 840 137 981 544 474 714 954 543 669 339 558 101 474 875 231 152 246 900 659 365 173 74 418 115 495 251 669 872 186 132 148 131 16 789 40 703 294 493 908 969 280 180 30 397 240 744 418 752 457 297 852 302 648 354 19 76 422 372 21 908 385 219 498 432 353 553 361 53 56 361 792 633 682 423 906 95 60 383 199 353 42 37 211 47 469 326 785 29 654 240 286 299 50 506 871 205 430 995 984 355 370 670 265 187 164 860 42 87 556 816 906 408 154 733 767 176 362 901 924 325 845 570 821 918 904 805 111 626 686 960 114 89 875 628 409 979 127 516 741 687 84 993 731 532 171 692 541 939 355 983 376 708 533 821 666 175 49 210 459 761 586 530 374 981 190 864 404 883 947 206 72 255 864 587 614 135 867 477 821 14 5 571 680 457 871 913 899 926 224 961 182 933 235 93 755 182 591 72 499 476 177 116 810 953 941 272 253 486 292 813 484 722 659 65 725 17 843 164 510 310 378 822 642 974 961 123 407 438 260 906 985 165 752 0 265 317 536 894 475 975 750 882 2 270 596 624 947 70 216 654 34 249 132 784 890 712 228 632 616 606 984 224 849 866 387 613 549 73 540 923 403 611 602 566 661 144 370 812 876 560 441 837 85 400 378 234 353 525 716 90 573 111 177 277 757 169 528 444 428 985 839 828 350 394 488 303 786 369 970 884 602 226 45 371 615 450 48 237 441 466 140 75 637 12 554 85 352 321 817 786 276 130 845 10 719 327 617 823 362 114 266 668 376 658 389 198 684 40 4 748 68 665 258 232 934 160 401 847 492 736 78 208 427 193 586 996 817 168 533 415 802 552 957 396 1000 50 785 248 181 625 210 335 437 938 80 343 231 104 466 469 259 340 839 720 865 724 731 4 166 324 324 521 920 962 464 194 669 556 98 885 479 851 885 293 199 662 662 56 37 970 473 16 361 569 638 666 483 522 60 472 169 155 144 280 588 971 95 563 74 358 56 19 185 925 531 627 276 809 188 360 296 203 10 227 383 585 178 241 448 294 962 801 468 292 345 841 788 698 160 743 600 167 564 528 690 727 561 629 118 269 275 230 14 57 179 2 184 183 60 877 551 581 330 947 202 783 479 295 110 215 822 25 987 158 903 51 479 247 554 142 80 390 891 195 438 119 119 972 655 7 749 768 7 380 311 103 397 937 978 616 577 707 78 446 668 755 984 740 688 141 235 750 341 140 310 931 957 950 572 79 878 620 244 686 589 373 615 105 96 170 236 296 771 594 493 738 399 282 488 756 850 593 232 275 118 799 827 833 204 162 694 870 167 965 492 63 400 465 206 832 877 33 852 430 867 741 694 873 638 986 465 602 637 78 895 99 639 384 731 228 951 439 65 391 774 337 939 464 206 547 40 223 374 216 228 577 887 268 520 771 219 545 393 777 103 723 828 190 299 583 374 96 229 508 977 635 924 893 427 967 759 766 986 417 967 621 459 819 382 796 685 664 193 478 179 334 663 769 650 675 370 362 5 388 142 844 540 608 732 989 212 892 913 896 608 420 786 734 578 342 902 604 402 41 146 515 782 804 186 333 751 998 145 696 505 645 832 15 862 238 481 344 279 887 26 356 407 920 441 435 234 346 174 503 997 785 873 523 538 323 736 71 784 598 25 548 394 807 472 957 546 368 349 794 868 721 688 650 396 319 207 793 900 298 821 519 57 336 705 389 873 672 695 161 32 27 260 640 488 285 78 97 719 610 3 414 971 846 83 717 274 9 829 133 583 943 880 261 947 412 371 751 587 235 317 739 324 376 591 760 692 106 920 904 392 473 972 726 533 663 552 534 431 661 224 509 972 26 622 504 264 646 771 978 824 172 649 605 161 895 626 30 718 674 844 462 569 831 629 151 411 315 446 254 319 348 289 797 908 554 38 199 68 935 626 997 953 699 601 767 147 221 249 367 328 80 450 941 80 258 982 490 61 382 60 81 678 644 450 964 415 31 303 680 947 471 292 592 670 732 420 134 262 229 566 499 241 196 351 262 593 422 891 220 780 117 848 912 857 582 527 470 958 459 374 966 978 166 43 701 352 419 169 855 904 281 171 830 858 127 786
783 152 146 934 979 343 663 553 936 765 690 754 951 737 97 195 347 870 539 41 474 920 429 158 742 460 288 364 543 859 230 442 916 50 99 626 678 105 962 725 326 637 966 733 26 105 584 843 822 715 992 985 528 837 218 649 398 583 536 953 246 701 90 348 106 250 839 209 28 808 706 867 247 167 8 570 857 373 994 558 0 221 286 725 389 728 650 545 781 455 239 551 514 993 860 233 426 711 438 173 927 414 723 841 58 166 645 493 148 824 333 49 791 321 694 800 633 131 451 668 71 318 924 264 411 150 92 781 506 116 356 929 736 443 498 558 269 728 617 191 195 641 544 268 565 612 532 77 636 852 755 762 206 298 237 677 591 142 471 320 441 702 882 1 332 103 360 39 876 233 637 492 184 408 657 372 692 122 802 773 277 878 939 343 168 822 212 953 436 153 319 471 82 841 521 517 687 852 64 293 59 45 408 77 153 551 70 497 904 23 450 780 695 296 797 780 773 729 500 264 336 136 55 131 363 89 665 41 298 473 905 908 638 961 67 254 603 397 750 409 290 32 245 11 729 218 970 774 256 494 566 499 588 258 165 424 535 788 866 143 470 79 341 292 999 538 354 144 77 964 601 362 240 50 57 358 119 30 15 156 316 953 263 549 526 521 284 654 158 350 813 857 267 719 708 628 145 947 303 127 811 315 730 234 640 609 36 207 790 740 654 356 840 376 697 905 609 725 293 123 794 411 228 355 66 281 956 49 571 978 134 132 65 420 390 969 72 449 673 384 830 60 14 974 121 606 253 297 586 926 982 366 682 768 174 286 113 149 313 490 643 690 231 442 130 942 675 277 918 839 816 332 984 591 69 638 111 656 510 879 160 645 37 452 217 857 567 789 837 293 910 686 133 353 466 189 362 306 282 804 888 744 109 589 21 21 616 61 534 475 546 502 123 139 931 773 117 818 944 443 428 320 908 139 660 699 96 85 44 945 329 197 414 24 118 95 915 727 418 288 144 811 580 232 507 863 199 792 343 9 452 330 185 623 177 359 20 244 721 350 627 3 42 790 655 723 446 522 465 253 752 230 669 525 988 825 696 635 29 753 416 434 41 261 746 523 473 946 481 946 592 827 287 233 574 710 892 398 173 258 264 673 300 717 331 924 271 90 210 199 623 337 579 657 902 133 805 819 254 242 361 999 155 717 911 715 989 931 768 646 219 178 30 873 370 973 403 487 739 558 511 532 619 965 568 955 494 95 686 602 223 996 718 50 476 15 974 778 525 28 34 31 478 260 919 247 928 706 327 232 243 727 948 417 126 837 495 868 775 859 469 670 585 433 807 789 318 284 513 574 479 223 305 749 462 346 7 316 324 237 161 589 913 672 727 504 215 469 629 609 484 397 285 233 248 909 747 647 40 847 273 456 317 171 611 982 172 166 401 440 975 91 958 731 800 924 301 553 379 550 734 790 406 471 576 75 770 328 595 635 897 937 827 784 430 607 91 405 380 925 720 530 823 715 496 261 767 645 62 796 225 790 251 976 124 980 477 957 421 977 444 894 108 229 899 950 740 248 194 679 963 566 244 373 844 43 871 488 614 893 334 818 154 34 795 531 115 134 460 103 483 157 848 772 642 110 868 92 756 429 359 224 262 143 211 584 472 450 691 857 731 528 985 476 475 106 608 444 188 879 804 305 93 787 986 971 497 526 395 194 824 325 204 853 540 336 56 68 226 231 943 891 342 366 602 201 487 92 404 591 620 435 191 772 268 322 141 413 922 600 3 895 967 303 515 579 10 676 716 625 508 312 238 941 631 684 583 963 440 895 16 777 593 163 265 809 600 104 385 849 299 598 467 350 973 256 855 398 722 631 193 999 554 51 504 9 825 19 463 954 626 552 612 838 530 650 853 320 296 451 894 610 732 875 761 669 713 176 836 955 369 330 829 665 136 895 561 662 726 775 33 918 689 120 774 490 651 691 938 402 862 939 991 412 940 129 505 447 278 276 960 429 309 111 241 213 550 202 949 310 607 592 220 649 641 803 381 628 338 40 164 78 443 126 22 861 128 179 613 90 819 36 575 122 878 898 983 12 402 771 413 791 43 459 357 345 898 857 147 45 84 524 227 918 786 641 11 657 779 491 138 848 598 909 391 270 873 797 410 527 885 633 261 605 762 457 964 417 448 319 393 821 683 888 788 355 923 549 559 237 987 956 399 481 590 703 705 149 280 186 799 359 764 633 480 621 186 293 933 240 297 598 38 973 103 872 838 419 738 6 149 836 818 192 605 263 386 591 863 941 224 804 953 131 782 715 455 59 351 530 648 55 887 898 137 349 54 463 274 169 751 492 733 772 291 306 679 248 371 973 322 473 81 445 666 741 180 77 879 651 765 697 519 439 995 283 294 47 179 702 843 133 952 869 75 568 236 732 656 518 831 711 792 382 377 897 524 436 969 70 555 771 388 518 693 15 851 415 947 864 12 128 488 230 396 352 461 678 699 945 820 169 945 19 491 264 405 80 529 506 192 635 652 950 698 763 942 433 869 588 959 325 323 336 776 454 129 612 570 362 39 467 439 706 865 367 724 661 202 734 32 430 777 691 502 18 150 683 312 205 670 458 976 754 27 23 422 46 5 957 527 704 279 532 159 721 564 547 382 160 499 310 35 226 151 446 846 602 375 247 1 91 19 718 681 20 900 842 920 572 482 604 162 805 676 584 207 686 417 29 170 622 95 290 257 958 23 729 562 659 518 819 662 85 735 375 512 127 355 953 135 291 814 303 522 190 717 577 196 867 13 291 972 467 255 676 624 786 872 771 748 826 304 585 955 105 674 452 581 632 712 592 50 147 17 164 895 998 778 665 817 776 737 76 587 37 835 551 345 71 344 138 281 779 537 460 169 922 127 602 189 867 932 81 628 779 112 689 907 459 453 2 190 693 208 534 365 15 965 221 664 173 397 901 596 243 606 445 625 583 653 217 545 325 541 599 671 965 107 390 926 825 376 720 176 738 486 1000 906 918 854 745 971 13 553 411 203 269 221 704 76 529 771 56 485 122 833 836 175 89 2 320 46 539 415 980 769 321 954 152 635 606 457 981 909 687 861 210 577 288 784 63 45 17 785 900 618 463 289 506 358 656 549 30 122 648 659 282 801 609 621 213 806 501 548 148 454 349 700 648 321 406 102 988 707 622 880 691 787 584 51 789 597 42 644 360 233 348 599 628 551 44 610 694 98 766 242 561 615 389 337 299 258 293 18 762 339 562 725 134 744 370 672 526 432 783 222 306 556 962 841 675 925 529 384 328 83 446 968 469 87 57 929 588 589 426 874 524 810 13 704 353 877 426 684 872 547 536 745 676 977 847 828 596 604 962 661 378 538 201 957 140 142 482 353 535 503 71 978 500 856 823 632 876 283 27 276 734 468 478 759 628 105 513 47 224 826 406 808 803 714 133 392 168 412 903 558 99 812 571 709 156 946 905 680 621 61 970 763 274 941 177 387 57 489 138 821 881 996 422 493 378 743 909 60 795 367 882 456 80 981 642 809 647 166 356 935 571 252 340 449 199 749 218 517 576 100 809 346 459 815 179 178 308 235 454 302 647 852 659 335 923 789 312 646 832 24 712 832 651 492 669 490 134 73 673 459 522 864 169 266 599 850 382 889 424 200 237 31 137 143 370 232 667 187 633 325 505 214 789 116 533 120 466 849 60 407 654 630 308 703 327 201 744 167 622 710 38 858 533 140 329 409 287 152 870 594 83 400 252 912 524 772 311 757 872 890 809 993 314 573 276 330 911 847 906 435 44 509 290 433 533 884 914 639 684 234 171 366 417 125 700 531 437 213 936 701 890 320 369 891 902 183 146 182 391 552 717 259 849 394 453 937 591 352 351 78 353 870 633 741 272 980 779 990 793 668 70 306 77 578 638 533 938 437 939 349 273 901 181 314 589 886 411 424 624 52 931 754 278 310 509 667 269 270 613 914 57 881 119 753 310 845 11 796 110 63 622 272 644 647 197 374 904 622 197 842 310 229 863 372 500 875 527 139 253 423 235 501 205 368 826 209 153 49 170 434 204 560 475 80 123 677 486 328 884 425 567 431 420 766 687 89 644 702 509 25 266 803 336 569 445 917 574 896 699 859 29 156 187 758 926 68 10 6 284 523 57 442 450 260 255 216 717 903 101 582 533 104 707 94 190 427 346 921 33 542 689 930 816 205 764 198 935 780 399 715 856 798 711 307 651 157 284 181 930 711 888 364 639 114 852 883 769 163 597 516 537 88 238 110 556 250 992 834 796 563 134 420 205 688 574 292 520 132 887 658 675 53 30 48 751 445 192 74 202 867 742 275 574 315 839 572 36 131 511 685 123 997 284 85 518 295 952 79 769 760 940 373 225 197 368 998 118 9 550 557 844 350 293 308 141 793 697 4 979 311 801 719 548 419 12 961 54 649 452 383 92 101 752 348 864 171 373 728 280 249 104 950 489 447 218 520 285 378 721 934 11 458 432 86 669 464 804 893 22 634 372 340 455
398 264 530 896 863 143 916 126 713 180 632 124 446 184 434 116 513 946 792 62 664 475 190 700 81 103 465 641 946 383 961 897 583 815 908 189 845 566 144 206 696 710 386 776 391 45 271 714 168 57 235 712 476 827 793 495 245 203 804 266 927 767 12 432 176 732 832 466 207 730 929 509 806 443 474 759 973 603 923 116 174 787 906 418 735 657 589 622 495 692 932 115 766 379 253 931 485 705 611 896 762 971 438 186 810 519 651 891 921 938 716 41 214 557 614 127 126 725 884 278 457 398 562 983 933 516 659 376 690 459 158 699 143 267 260 813 697 190 172 640 949 874 266 936 10 442 581 466 850 327 872 262 564 614 185 456 737 411 883 910 239 1000 653 741 534 506 532 747 22 838 315 750 481 356 882 831 247 7 291 813 407 841 111 837 516 841 813 361 95 993 252 883 781 363 122 912 162 744 232 234 139 362 674 210 47 641 600 4 403 194 367 747 119 626 729 65 533 938 703 156 193 285 695 974 742 258 222 462 606 454 157 283 902 672 39 157 377 264 69 886 522 637 670 893 443 963 656 625 965 119 934 988 23 368 671 949 777 503 685 996 672 989 152 546 343 483 517 59 494 219 763 68 724 142 842 944 636 844 622 971 486 123 480 947 499 763 382 463 864 537 180 306 66 500 970 6 186 384 478 412 248 122 321 460 17 898 19 868 617 415 72 982 444 724 42 420 45 446 607 27 147 195 525 827 901 604 171 463 217 540 578 117 727 685 662 557 375 68 384 221 189 875 100 248 276 318 429 657 351 521 198 758 580 851 879 114 977 22 928 722 545 307 272 663 519 342 4 988 732 329 692 741 835 594 226 895 985 93 381 533 184 782 497 463 460 308 60 458 993 435 500 277 865 2 550 37 997 507 795 785 422 991 841 959 887 938 507 291 663 190 848 762 201 877 736 134 137 466 960 252 292 186 743 777 731 804 529 194 354 735 594 994 469 624 338 661 722 342 59 697 939 278 11 683 639 366 860 223 701 268 128 916 791 973 769 354 302 512 339 951 978 969 573 22 392 306 615 281 441 414 784 441 102 544 388 178 918 113 366 978 116 540 400 804 218 420 540 903 278 112 730 624 728 74 437 523 782 586 297 247 708 290 760 632 362 778 289 817 7 216 885 470 599 832 914 326 64 238 121 888 612 498 274 999 869 563 14 975 91 971 744 576 943 898 49 101 75 880 55 932 972 107 975 136 393 140 68 357 738 502 346 474 988 579 747 935 915 235 586 329 967 883 938 767 556 191 683 527 293 62 880 45 408 25 33 600 817 284 801 395 720 251 570 403 154 38 206 817 300 340 889 728 120 685 20 735 326 362 270 485 710 33 818 782 402 789 779 740 242 413 892 363 140 342 962 108 553 552 910 697 317 102 219 714 97 399 411 130 3 715 48 43 303 653 757 577 739 717 202 25 523 100 859 815 153 791 820 697 383 925 394 977 487 345 893 229 251 756 341 162 224 946 986 642 488 647 344 114 843 851 24 96 182 389 138 27 677 303 741 345 30 147 555 651 156 222 353 944 819 729 660 779 657 641 566 264 221 684 546 523 758 992 149 166 839 268 756 735 753 638 526 460 230 302 328 387 150 374 515 802 194 148 981 910 691 559 833 363 376 247 99 94 999 867 479 249 514 271 241 120 942 925 590 150 268 17 707 321 318 57 644 137 295 871 821 166 285 853 80 921 395 886 426 717 223 365 721 785 694 497 8 791 816 341 431 816 101 426 505 346 123 39 824 916 461 153 484 230 406 236 466 778 337 973 423 36 712 311 976 540 955 423 830 438 65 845 575 407 454 110 229 679 601 33 98 728 924 460 655 904 311 452 733 555 528 752 652 868 904 617 213 888 878 837 847 913 633 279 698 835 992 360 640 508 322 103 780 397 27 766 506 15 32 421 602 340 473 732 588 489 299 876 160 652 58 680 452 314 952 218 483 432 371 77 836 497 899 251 433 585 543 500 861 773 584 545 954 418 891 205 568 556 275 736 2 14 301 549 0 347 314 664 448 894 78 962 319 251 951 124 21 611 746 817 390 780 399 175 470 708 240 960 825 321 591 94 980 845 608 576 110 639 877 824 618 828 29 154 334 563 104 530 76 881 225 699 173 128 62 920 155 609 896 18 349 505 974 902 625 335 603 974 308 385 142 204 719 88 52 220 304 260 867 360 178 65 231 261 385 762 852 373 930 823 401 631 379 792 210 617 255 195 347 722 623 482 673 140 689 768 440 211 199 9 749 572 462 490 490 181 197 741 856 341 191 549 971 330 94 399 706 222 823 911 619 106 702 366 541 632 141 827 288 363 931 404 236 583 244 643 492 174 449 148 67 595 74 57 641 202 87 114 85 144 195 498 799 570 531 862 680 736 858 744 146 617 56 375 265 51 92 266 112 862 947 576 332 429 290 682 940 210 829 562 667 734 447 282 851 422 109 454 681 543 73 724 294 2 298 685 286 327 679 621 898 672 459 606 510 765 520 622 569 895 420 587 63 136 805 239 131 220 788 344 726 947 259 671 717 178 307 320 849 884 922 20 815 258 342 942 417 219 249 387 179 22 36 310 378 560 463 37 419 647 593 214 925 525 16 439 46 246 734 36 774 210 565 884 464 64 886 525 812 312 503 873 356 610 90 262 468 877 159 628 768 548 948 451 125 502 269 58 637 234 627 482 574 723 941 788 750 253 953 803 501 379 616 901 963 889 900 390 838 817 364 67 380 343 508 721 549 990 203 447 917 659 427 477 911 414 208 346 567 872 875 436 118 599 216 222 613 926 167 33 571 731 220 599 282 14 350 771 544 199 187 4 163 228 705 327 913 563 89 270 984 299 628 538 647 202 169 92 790 447 814 392 794 84 834 223 650 580 890 476 969 255 83 721 53 132 323 228 279 581 360 341 105 429 789 95 254 710 897 835 88 344 482 230 93 933 675 35 136 454 704 941 132 184 13 139 881 341 227 989 558 994 563 918 776 816 797 735 512 211 40 171 822 565 991 774 467 31 397 831 305 528 28 385 645 899 638 32 557 901 935 133 987 923 96 912 809 651 771 451 117 561 759 986 107 660 539 3 129 97 6 28 630 368 764 148 325 808 435 384 524 49 51 374 857 610 527 185 966 137 204 614 854 10 855 279 361 943 359 742 577 140 215 766 475 377 79 831 451 262 283 577 504 883 151 331 183 942 688 311 715 790 357 323 175 829 188 968 114 172 130 866 595 785 873 246 862 192 936 573 990 848 811 850 711 338 455 327 945 960 396 193 909 352 629 836 316 155 654 283 373 976 369 218 103 296 456 705 127 234 624 112 964 573 770 408 413 746 959 60 983 808 699 814 669 298 410 620 631 629 596 840 71 383 108 128 35 802 370 733 844 714 436 106 995 774 409 659 234 743 752 884 428 359 796 684 209 650 888 813 803 155 502 524 807 909 1 15 920 287 518 514 489 750 212 608 335 267 374 593 70 357 678 122 412 958 582 442 424 868 998 857 477 830 944 135 509 927 453 265 355 311 767 782 773 234 498 194 800 157 256 256 18 362 926 225 115 181 358 325 287 443 257 772 389 845 592 294 177 433 682 329 686 996 404 407 281 571 894 155 365 828 26 647 312 969 687 363 587 108 5 181 472 30 798 623 876 818 41 57 415 944 330 113 38 910 846 332 372 588 693 767 609 465 192 540 989 311 44 906 211 532 700 1000 536 744 363 493 246 653 723 261 164 801 320 148 604 756 868 939 181 260 425 190 263 285 54 711 831 665 676 105 787 70 994 525 956 413 135 49 521 495 82 633 968 335 124 476 621 289 313 570 277 253 907 893 552 943 802 940 903 683 714 771 853 185 333 817 166 851 165 93 387 480 827 460 148 216 725 44 309 724 25 417 31 756 982 109 775 112 579 980 783 418 597 777 145 583 77 972 348 390 57 707 561 368 979 420 329 448 709 198 237 37 772 302 554 847 598 704 937 234 765 556 658 42 296 511 808 304 754 981 238 601 665 535 778 761 439 104 458 91 37 693 442 133 491 695 493 313 416 338 958 555 635 715 560 295 368 431 262 820 957 624 648 363 134 738 86 578 626 398 919 358 548 595 649 142 250 443 646 959 228 725 668 798 113 888 751 207 538 612 996 941 866 902 331 855 61 783 205 612 905 84 642 45 324 722 610 582 327 1 620 142 196 148 418 946 15 560 786 109 745 871 170 33 284 261 352 337 826 937 755 375 471 770 243 933 535 350 871 391 421 6 912 425 106 904 310 647 950 803 874 982 585 164 572 643 430 306 414 135 345 626 200 101 634 573 895 547 445 473 748 114 133 873 432 655 261 180 551 87 336 438 718 551 537 789 43 338 280 693 576 605 870 485 50 181 267 421 511 82 666 533 542 550 559 785 273 746 840 284 547 2 785 569 605 933 740 141 643 759 450 36 761 47 84 67 258 545 34 983 306 112 264 548 233 348 405 901 496 527 161 8 684 808 9 650 837 898 661 509 340 939 828 365
653 937 159 577 609 744 220 754 976 545 231 610 171 5 298 18 117 788 307 957 459 506 473 480 241 749 223 1 318 149 127 208 310 769 482 351 282 931 466 597 902 905 113 689 791 585 449 615 944 484 201 652 932 56 604 768 951 202 330 739 345 487 257 930 809 547 332 289 309 874 273 247 104 349 896 347 534 25 384 796 643 869 169 543 546 643 744 650 639 92 992 109 695 185 875 602 14 867 352 185 613 183 800 157 576 970 713 914 141 301 382 837 301 665 706 59 456 164 746 212 354 106 441 579 102 827 439 903 281 29 718 922 333 641 789 494 297 443 406 994 681 653 555 266 150 751 235 895 314 842 27 412 823 414 741 373 729 214 60 566 520 711 870 486 727 89 285 760 760 382 21 100 988 859 224 418 797 66 353 961 965 822 757 329 477 94 889 480 959 579 687 816 461 357 323 647 993 192 650 859 933 766 471 772 110 399 291 963 251 503 216 793 339 482 394 9 196 326 625 805 214 610 121 641 192 387 756 969 839 366 168 429 417 681 798 827 748 617 274 786 607 211 501 338 708 116 850 915 827 123 820 928 92 923 849 393 659 926 980 453 954 276 218 563 893 795 358 477 772 913 32 544 202 218 898 752 640 351 848 758 596 305 781 601 228 391 635 157 238 914 123 318 261 441 72 574 843 520 432 955 930 761 865 410 266 840 925 907 631 562 814 720 680 925 46 661 170 942 361 110 666 467 240 335 654 39 632 890 151 101 50 137 747 224 173 502 17 698 458 176 767 485 84 511 269 698 758 437 916 858 444 320 624 431 245 442 903 487 445 944 409 943 761 880 991 264 950 188 206 941 600 568 847 258 327 610 55 47 205 268 532 337 773 539 139 314 146 841 233 287 819 76 199 809 404 964 412 552 401 930 427 717 162 30 167 977 490 767 771 958 810 693 78 726 572 573 221 520 219 472 120 354 7 606 957 177 399 350 183 793 628 470 923 742 500 524 66 754 973 613 616 973 487 673 366 104 119 541 597 878 288 104 897 312 722 148 124 882 492 722 377 380 324 710 699 422 429 741 763 462 888 203 682 49 544 132 914 865 910 192 891 368 622 332 556 352 138 629 719 762 152 833 227 274 422 754 328 935 133 363 662 261 651 159 467 869 816 992 320 63 574 662 716 778 697 279 239 236 499 135 826 549 971 150 731 58 864 312 286 720 984 385 387 464 53 199 132 798 657 568 249 309 577 590 676 946 833 755 525 852 564 929 69 896 638 981 732 109 447 854 99 436 854 514 210 639 940 818 517 160 54 989 868 706 262 92 853 540 47 883 91 417 978 592 986 614 783 30 436 708 264 467 122 225 510 399 690 532 964 670 24 185 190 91 647 679 737 545 830 460 751 385 513 275 794 925 522 348 538 701 435 167 985 965 147 210 325 308 569 733 446 26 967 340 77 844 677 468 232 394 111 935 230 15 787 874 304 909 660 552 508 669 234 967 373 339 610 707 12 218 858 172 617 661 213 503 775 659 35 722 398 263 283 209 565 752 942 440 530 718 790 309 106 623 177 796 278 324 258 923 140 69 419 178 558 309 563 605 618 873 981 690 496 868 688 191 703 647 824 780 857 687 529 199 331 494 623 87 528 877 243 172 842 207 225 287 250 944 516 411 380 522 395 484 955 130 217 485 905 398 709 463 633 664 280 908 430 869 541 992 836 885 588 132 504 458 129 450 16 941 115 878 365 560 440 168 881 399 383 16 112 96 460 513 890 149 480 112 49 70 557 455 265 523 584 495 450 289 405 750 583 562 615 978 883 957 642 63 774 176 505 828 880 87 780 316 448 174 649 152 39 524 627 966 977 942 180 241 4 542 927 442 67 62 247 748 678 245 630 394 19 741 375 853 656 501 469 831 570 609 953 279 481 865 367 892 208 243 945 624 571 501 457 327 493 144 355 784 191 968 762 368 462 932 465 962 126 478 911 284 873 269 503 882 416 56 580 979 892 593 982 935 475 182 464 333 908 117 590 954 338 419 403 163 393 836 943 884 316 491 179 362 87 32 593 967 414 500 766 898 599 960 143 643 693 373 351 716 937 213 519 840 98 31 818 331 796 714 116 979 712 63 451 674 999 353 209 377 478 245 674 923 939 84 655 496 312 29 130 287 56 558 2 437 483 272 10 617 935 207 421 496 51 613 702 100 844 661 956 884 605 337 340 901 308 422 869 395 255 944 337 300 246 159 236 927 948 662 924 764 23 831 6 186 776 79 83 426 913 981 186 751 29 847 922 410 598 122 724 193 362 488 926 92 181 229 242 585 614 710 542 14 65 202 134 149 90 600 57 827 551 965 165 516 296 853 878 937 742 961 321 846 38 703 33 424 866 608 290 800 276 361 841 918 31 21 313 573 454 993 851 144 315 262 720 48 8 226 293 427 626 767 11 847 619 162 717 625 474 845 284 985 672 410 164 887 299 505 317 415 543 583 968 858 390 420 211 600 704 515 188 625 535 789 652 367 606 953 801 910 145 404 101 760 80 28 601 799 371 546 300 344 884 842 793 449 568 359 579 145 736 130 178 388 661 712 974 572 554 391 670 553 983 915 779 137 41 456 786 207 995 432 586 650 349 958 64 325 692 550 840 383 386 977 559 506 813 542 901 874 237 263 514 465 806 400 491 146 872 530 433 769 921 913 861 181 52 549 438 568 549 758 970 333 400 915 812 39 108 423 562 950 782 628 817 328 479 811 802 318 48 708 486 708 20 187 97 362 344 850 874 905 799 918 103 634 82 370 37 688 153 9 388 59 759 751 679 541 725 440 268 787 294 617 137 912 292 718 675 769 70 870 788 953 949 741 43 833 203 617 689 880 5 274 341 775 575 716 176 306 413 928 15 996 287 354 561 920 356 807 928 44 311 518 920 297 254 208 518 704 829 545 743 783 752 345 602 190 936 940 148 343 259 512 376 134 434 571 453 98 163 309 512 96 195 138 895 617 160 576 825 465 424 695 715 149 302 52 646 125 42 139 863 860 941 831 668 510 263 838 620 536 612 879 275 754 723 774 691 281 553 962 821 266 369 28 363 283 871 529 845 175 608 83 527 682 831 851 998 1000 100 678 272 329 750 378 114 774 370 276 94 67 685 324 156 304 425 994 175 81 277 529 832 114 207 342 996 913 248 355 573 544 912 676 770 151 629 822 989 169 509 175 88 62 197 622 739 159 621 893 701 39 852 832 359 546 962 647 144 170 81 638 764 108 578 796 634 322 887 210 423 623 777 617 109 91 185 349 389 963 40 895 807 207 364 581 34 972 270 665 372 821 494 105 828 215 637 760 511 19 374 962 711 29 507 36 929 522 336 553 730 41 958 194 442 480 745 527 900 651 591 741 879 724 523 980 402 639 426 970 665 849 987 911 808 439 335 636 498 845 329 343 979 333 25 272 862 804 157 828 769 341 244 478 22 437 803 461 452 359 204 29 347 958 835 735 860 458 539 930 222 899 463 942 9 548 319 661 396 114 502 91 62 654 26 704 834 106 472 266 592 956 855 260 867 362 392 767 645 323 547 841 784 958 931 461 378 770 997 298 76 979 379 138 877 715 326 628 919 348 785 187 252 971 524 337 521 389 856 167 154 925 184 188 696 661 885 266 418 333 306 771 443 401 946 817 975 319 182 44 859 266 131 748 961 328 136 270 267 145 963 349 357 21 684 821 71 417 550 380 468 632 972 161 166 138 669 932 700 337 952 84 360 766 89 918 437 664 938 438 431 116 476 255 994 424 1 887 174 618 540 993 548 295 30 160 707 336 295 267 815 139 837 134 36 232 917 70 455 55 212 420 135 689 904 973 698 818 795 964 495 530 537 295 428 952 792 513 667 787 694 237 128 346 194 372 368 480 754 546 18 457 664 529 85 879 229 724 603 64 28 414 198 488 552 198 506 127 536 216 641 812 804 735 735 188 907 657 886 390 142 155 322 660 420 434 343 783 3 747 915 511 68 520 567 318 45 659 172 945 346 542 876 963 960 305 118 172 79 911 768 620 187 117 215 699 411 335 726 529 410 809 589 354 303 941 74 682 305 310 778 737 408 135 846 281 755 72 882 735 671 818 193 570 526 448 721 11 673 179 470 103 822 668 966 926 663 47 397 383 497 156 587 356 488 420 686 54 105 516 489 738 342 426 811 384 918 521 200 617 485 722 894 639 531 834 226 56 407 425 61 197 86 581 63 352 733 576 710 715 58 874 415 224 705 484 385 431 256 864 189 97 125 949 75 644 611 418 484 164 658 541 566 516 279 950 149 224 44 726 381 424 515 602 990 863 161 864 636 456 289 395 765 648 683 351 155 365 648 163 13 455 271 845 728 844 348 574 158 264 805 305 899 110 838 801 545 772 96 963 581 674 906 392 107 674 391 554 714 364 73 699 909 286 595 597 934 654 738 100 749 79 95 306 585 12 59 807 734 665 260 494 350 958 0 702 644 99 560 202 753 927 533 352 947 260 93 342 969 411 740 846 594 127 334 316 253 469 582 82
131 165 600 956 495 429 198 700 422 89 126 176 247 65 341 426 896 998 742 619 452 459 871 619 684 549 525 339 320 624 286 664 906 315 308 511 223 296 68 111 335 887 108 191 222 49 692 510 697 489 370 591 338 686 680 417 696 438 670 359 847 853 897 319 919 840 396 138 681 174 687 207 860 403 741 657 856 32 139 699 583 850 250 996 769 782 585 974 86 359 974 844 323 78 310 407 538 745 541 303 462 169 216 762 498 608 938 257 997 958 274 967 192 356 872 300 905 946 399 362 971 35 737 588 617 554 662 22 366 418 899 514 297 841 592 294 478 499 815 202 535 132 96 994 947 436 27 83 275 387 455 362 757 128 456 162 574 570 959 10 48 655 273 859 889 646 123 290 831 33 191 302 873 107 623 513 283 847 785 130 25 953 514 734 22 546 441 913 865 632 209 898 373 157 269 567 768 896 910 493 628 197 359 591 744 683 895 123 256 154 55 804 267 982 493 131 486 221 215 105 339 434 631 556 134 577 57 607 656 481 220 372 80 54 33 185 898 156 277 527 626 936 281 324 350 482 291 136 287 494 148 880 411 170 921 407 412 455 32 717 864 345 869 55 494 895 423 76 754 711 819 475 743 982 374 948 790 796 913 140 965 394 105 846 246 808 418 417 133 835 849 805 729 368 972 284 420 420 791 221 601 749 827 677 346 786 548 287 702 102 311 910 459 540 759 86 838 5 432 81 912 298 982 929 593 639 978 449 559 258 841 445 590 221 389 908 447 334 279 486 255 816 85 290 70 138 110 307 249 474 753 942 244 913 340 667 835 79 400 93 42 199 567 503 993 537 562 279 655 8 522 54 924 331 147 857 961 143 805 407 199 525 469 325 276 836 830 438 502 735 875 399 331 101 431 190 142 505 736 636 302 989 883 703 354 574 345 673 516 473 289 869 336 721 81 885 976 663 608 85 930 368 47 941 314 922 543 716 367 181 667 514 182 496 357 765 82 452 305 768 248 236 683 527 285 478 23 997 951 199 693 593 16 299 634 332 315 474 520 771 513 863 556 574 410 814 122 474 958 539 391 317 393 548 203 351 309 612 511 4 404 977 581 382 439 353 476 877 138 217 874 902 344 542 272 136 504 597 457 385 707 45 967 589 642 151 227 641 981 260 470 999 179 17 363 613 798 657 41 189 226 13 945 223 577 906 956 102 722 503 26 172 205 402 671 609 499 871 523 423 999 102 343 38 622 763 197 82 524 181 44 683 630 601 242 306 855 309 839 327 137 162 117 69 51 83 465 861 152 314 894 867 236 914 61 342 627 604 414 182 893 941 533 174 756 563 111 456 676 735 358 465 980 443 333 312 325 791 380 721 135 701 678 344 986 258 132 559 169 753 637 237 415 768 891 131 71 518 767 812 732 777 332 274 763 181 546 430 510 656 262 284 481 612 326 880 239 557 530 998 221 14 926 257 174 625 2 386 361 623 857 56 379 642 597 169 917 326 405 234 303 655 165 547 177 947 712 261 129 869 691 915 531 487 17 125 211 647 20 505 280 707 932 640 803 340 124 373 549 449 603 447 368 291 200 245 914 991 49 683 97 217 937 219 261 298 268 930 316 739 31 526 251 94 615 973 771 631 646 380 210 467 347 63 648 476 488 561 402 292 120 68 125 451 477 982 187 130 948 315 383 117 252 992 181 541 479 290 243 139 854 684 641 122 663 980 173 405 407 541 162 847 463 890 444 394 953 57 596 35 78 635 534 582 127 478 334 12 994 1 837 986 406 12 933 864 54 810 74 924 5 271 984 237 29 47 934 223 787 604 24 52 565 653 52 918 266 685 946 855 454 725 595 546 304 355 794 844 59 930 0 68 714 351 37 953 168 959 95 683 842 709 809 727 673 530 848 822 448 597 299 636 660 721 553 430 284 823 39 144 185 816 88 923 979 59 144 833 517 323 832 247 788 10 649 362 640 662 240 503 271 916 793 342 643 119 957 325 421 895 154 570 491 940 715 971 207 760 944 921 922 7 161 882 904 522 807 857 429 155 306 328 966 544 975 954 307 369 661 392 822 736 870 71 738 756 89 155 194 951 487 813 392 325 140 541 259 507 178 272 716 747 942 11 996 144 364 197 98 594 93 48 720 410 270 562 232 455 604 382 66 532 295 746 301 574 652 97 386 771 397 653 253 617 907 799 853 875 483 467 430 157 783 676 909 627 202 129 829 618 745 586 378 735 688 172 758 175 40 942 985 394 166 99 529 287 442 478 230 478 36 569 190 700 765 774 360 346 711 775 156 22 708 801 950 318 440 1 114 256 579 285 840 342 782 335 121 64 214 431 500 753 327 979 552 641 740 774 38 405 58 178 570 23 519 635 186 656 584 203 770 454 598 886 544 677 115 229 372 174 672 580 446 690 900 318 621 303 30 452 748 242 505 69 116 134 876 185 388 404 153 641 920 353 353 201 62 638 46 706 773 29 112 661 264 791 145 501 686 721 445 233 963 24 362 374 245 566 257 795 318 150 489 222 858 110 43 928 703 528 83 315 461 541 175 202 713 87 507 870 515 793 764 766 557 990 749 760 761 242 607 337 936 247 434 222 616 325 539 483 877 696 746 68 747 411 146 716 828 120 10 446 382 209 485 666 804 562 564 809 143 971 674 309 254 277 888 448 651 50 536 193 217 141 466 714 213 280 916 3 171 954 800 744 45 420 356 111 225 114 258 452 690 734 518 166 866 974 416 142 554 24 689 733 878 358 526 808 911 222 149 248 638 706 843 57 490 620 12 629 376 630 973 583 101 451 725 813 18 912 72 821 204 520 296 798 503 273 885 164 960 345 231 755 193 310 818 454 792 877 409 77 313 83 709 157 371 847 750 810 939 531 390 410 823 861 731 628 834 694 235 274 861 731 724 589 113 719 180 539 141 16 666 326 229 440 954 780 609 170 547 999 890 564 657 842 943 43 9 312 558 945 8 591 50 319 521 734 260 649 633 204 589 256 632 586 806 515 796 880 645 240 935 875 102 163 952 329 964 34 578 12 528 842 294 254 322 366 136 272 460 563 482 71 784 343 777 889 664 804 863 284 130 731 90 223 11 541 435 883 988 390 781 614 375 824 619 733 219 395 903 769 816 116 419 207 569 425 814 659 206 368 550 415 635 45 425 940 53 721 983 172 79 866 799 728 19 344 104 624 760 721 650 227 618 611 780 170 991 774 471 425 602 302 705 443 812 770 901 82 710 630 394 763 348 639 164 250 582 242 183 604 824 171 3 751 880 846 56 19 762 419 718 428 962 789 480 95 290 803 730 770 789 290 682 298 278 96 825 797 797 291 337 956 721 515 237 957 704 643 196 343 717 26 778 755 990 515 695 574 208 52 881 115 398 300 349 22 867 488 443 546 151 891 34 718 739 914 694 860 6 321 84 139 575 676 228 472 417 638 908 100 484 293 887 264 594 298 668 445 902 513 610 960 467 679 118 350 846 101 473 615 955 591 342 35 317 133 810 267 588 885 100 719 401 836 233 943 506 650 167 585 352 910 403 744 67 983 998 561 599 445 188 141 802 298 836 940 387 983 13 764 941 807 726 586 927 72 624 50 987 884 786 217 992 769 508 114 312 529 620 58 321 941 218 535 915 42 542 218 611 972 87 293 852 706 28 195 625 342 561 881 845 942 573 288 212 933 752 720 751 851 288 416 328 335 292 197 685 652 64 377 497 87 587 580 886 500 176 638 94 551 879 652 224 461 450 707 940 132 330 706 918 131 428 557 92 870 820 552 776 289 677 158 427 771 669 364 735 157 385 446 977 247 723 229 808 57 653 334 706 585 155 736 14 769 300 782 833 717 884 776 433 837 995 847 727 154 472 964 451 130 512 74 263 79 772 579 775 641 700 646 449 535 931 466 636 843 509 945 158 77 532 414 73 951 795 358 925 662 540 693 436 98 319 869 755 162 821 687 659 714 1 968 91 678 928 866 580 759 774 865 576 522 654 51 639 374 614 433 551 338 170 568 282 356 381 379 572 211 537 818 76 779 77 759 949 795 766 880 733 356 298 795 555 885 527 870 698 385 586 308 492 984 103 180 647 989 424 410 501 148 413 315 195 603 438 833 384 456 701 67 395 16 201 292 21 218 868 616 107 38 65 932 779 916 675 43 35 909 605 854 157 687 496 605 464 408 882 826 851 255 859 302 644 386 458 735 377 779 234 203 119 259 560 900 475 335 606 589 109 731 324 546 293 672 699 46 813 873 892 790 665 731 989 511 734 912 591 610 351 34 7 485 172 935 679 267 453 308 862 107 15 691 369 869 612 8 355 952 571 988 60 762 160 118 150 376 99 913 329 314 474 698 128 321 629 840 850 475 238 310 658 364 63 334 817 458 69 82 106 851 408 783 613 122 563 939 970 74 719 35 968 497 4 85 426 262 184 278 189 515 969 934 844 154 75 818 468 293 826 601 801 744 566 322 163 59 241 964 265 348 728 653 159 470 545 982 568 292 365 413 929 461 437 880 923 796 811 236
310 156 280 399 936 463 711 570 383 202 567 867 432 631 758 446 58 724 856 768 605 845 277 302 857 135 661 150 74 548 385 884 779 203 813 887 213 760 656 167 777 483 809 972 595 796 954 379 807 288 674 308 466 265 650 38 434 765 445 987 387 242 424 776 507 646 4 154 934 396 111 430 551 489 393 769 142 508 788 971 449 263 581 630 347 136 242 924 519 700 884 664 620 167 228 830 621 817 232 397 602 988 702 855 417 179 314 260 122 845 221 413 994 429 735 551 829 763 137 735 499 1000 518 649 755 98 443 854 367 794 320 144 80 880 615 895 624 452 767 87 513 435 299 16 556 798 427 747 744 154 782 492 920 237 164 440 118 613 376 373 692 893 761 87 961 329 13 181 238 457 476 278 684 499 743 145 746 711 771 476 92 734 500 491 317 993 178 351 483 64 495 642 558 590 651 100 514 678 557 848 716 359 48 682 662 664 400 408 991 301 2 820 5 160 303 329 569 719 643 25 792 283 797 980 686 169 227 298 126 402 504 590 391 865 751 623 959 874 944 194 939 435 95 758 508 847 220 862 505 413 609 297 785 464 866 584 419 940 776 867 20 691 59 822 362 989 542 95 823 889 167 575 43 384 652 292 262 892 261 784 305 870 115 481 536 509 302 230 964 571 61 369 39 227 511 861 614 230 636 75 590 966 399 356 207 446 430 889 324 593 84 750 166 863 726 827 71 669 645 861 703 434 913 328 552 522 990 692 379 90 851 880 580 720 846 537 23 531 158 320 642 812 918 141 606 357 76 154 301 199 812 258 181 926 176 737 450 360 525 392 197 821 921 526 260 890 640 851 969 762 973 250 309 304 100 301 25 628 12 57 226 412 704 675 143 122 79 63 967 879 30 839 613 123 127 578 247 218 384 282 102 458 713 931 325 812 962 315 981 360 907 282 780 500 140 569 123 29 901 149 978 606 489 329 880 169 441 492 62 27 282 292 415 533 65 821 516 424 461 695 882 871 104 847 201 961 871 360 503 26 256 701 760 518 848 875 501 860 284 641 819 387 239 126 186 945 668 385 191 518 66 711 451 228 877 435 304 130 344 952 865 934 560 657 276 480 458 300 139 31 956 625 241 693 467 121 634 201 629 764 841 6 597 522 898 909 997 233 541 591 341 303 472 957 666 885 923 740 995 75 584 144 963 513 462 663 778 994 628 148 700 447 469 832 762 933 910 749 361 330 932 147 534 228 925 580 353 82 968 770 230 54 825 291 572 753 46 235 608 664 622 828 87 653 646 925 563 216 200 529 599 962 648 700 138 452 869 359 484 107 987 188 817 28 470 524 532 853 955 426 874 273 91 87 150 193 187 349 267 640 107 974 965 483 67 211 440 615 229 594 209 843 718 217 912 579 474 704 943 808 933 435 858 124 147 441 818 508 146 785 75 445 521 424 82 240 359 434 647 884 740 987 447 284 7 850 763 42 203 211 162 27 509 151 658 55 875 262 329 617 596 553 14 501 721 492 365 42 510 696 826 303 68 142 396 673 438 400 591 599 214 306 618 505 796 791 930 585 54 131 340 420 699 911 688 319 316 630 69 645 342 150 950 593 456 975 422 772 836 122 669 120 753 265 860 917 457 827 216 248 414 445 498 261 720 529 784 768 93 362 828 59 81 700 527 631 607 587 566 399 101 323 70 437 638 646 815 746 169 708 245 35 355 480 814 457 974 305 492 776 873 542 371 503 564 852 60 169 131 958 641 957 977 17 635 291 224 700 172 473 266 882 99 720 786 544 894 673 845 160 714 580 346 613 287 122 975 149 637 179 124 317 876 145 480 462 55 962 820 455 517 765 687 973 783 390 63 595 292 504 949 238 357 100 116 996 406 464 425 343 265 462 940 532 887 998 899 970 105 151 35 157 734 985 37 799 151 667 619 403 161 496 568 258 313 726 730 64 21 411 315 84 515 416 45 863 381 660 895 86 660 249 750 850 539 472 544 432 412 7 612 607 693 212 418 87 281 841 562 517 264 149 837 365 902 254 272 69 671 424 288 18 725 279 559 515 98 819 868 472 308 310 806 379 549 326 327 700 356 370 844 344 328 129 404 232 442 8 915 943 273 468 345 390 571 679 547 139 787 717 983 895 240 80 665 730 16 649 565 930 112 568 579 629 960 522 330 608 401 380 410 324 810 657 73 107 11 296 40 112 520 745 891 423 148 868 831 570 53 136 881 153 83 163 989 176 986 178 769 572 205 641 97 552 77 91 664 146 724 48 408 933 947 513 271 63 512 535 421 399 130 764 999 682 52 512 765 447 561 731 917 733 570 980 834 775 218 740 670 779 523 902 22 552 32 488 953 769 279 161 928 869 759 353 398 37 698 454 839 397 294 608 757 531 998 30 444 462 141 399 110 223 395 760 696 981 601 480 657 164 185 559 263 698 985 544 453 923 452 435 431 223 980 756 862 303 623 267 297 785 582 54 103 389 132 20 555 672 269 244 690 514 179 545 210 441 128 29 482 132 883 527 152 114 211 153 694 730 380 722 957 533 770 372 946 559 589 34 293 246 198 238 405 66 237 980 972 631 307 882 206 337 389 222 413 707 586 505 336 148 948 171 180 926 182 994 312 238 905 591 966 947 173 633 390 765 583 656 506 720 175 441 748 843 134 513 352 372 481 591 42 693 794 228 159 537 546 45 663 720 109 954 38 876 133 735 219 404 212 714 386 378 388 245 202 481 411 173 135 492 649 142 455 230 286 346 18 482 225 941 598 408 334 803 244 902 278 331 49 751 488 362 275 255 710 56 610 333 485 57 233 775 678 303 416 983 992 925 659 518 375 174 653 902 773 478 914 493 842 463 745 535 493 630 574 342 165 702 861 110 942 651 522 264 189 974 94 986 691 915 377 921 529 10 625 401 28 211 639 365 594 557 248 940 633 708 160 843 145 303 935 614 44 58 706 614 791 549 535 382 553 66 804 944 296 372 9 571 374 816 243 178 429 665 204 447 478 778 149 889 36 696 373 300 951 685 194 267 578 223 863 132 85 762 872 736 808 501 799 69 524 428 1 483 497 117 217 72 675 416 494 190 274 873 136 338 870 41 437 197 364 525 679 540 904 560 768 987 6 18 906 397 593 357 926 258 459 379 114 848 937 636 251 222 259 935 811 776 208 326 428 592 285 643 976 695 526 923 732 545 900 259 733 918 922 681 790 12 358 645 291 647 853 852 945 654 120 587 849 710 106 266 893 89 231 667 838 902 530 730 471 76 958 292 86 328 850 144 306 86 708 463 756 677 235 119 464 193 479 272 655 157 88 724 333 236 888 791 435 281 89 218 446 441 300 951 587 906 540 72 157 589 766 595 680 916 689 963 682 741 707 864 867 453 676 689 255 198 96 675 153 768 433 971 577 853 439 279 715 902 938 542 749 261 738 931 47 220 465 199 3 606 403 694 0 287 254 432 550 267 270 680 709 556 321 988 50 836 723 390 996 484 15 458 802 162 236 777 585 332 283 257 889 561 600 276 908 83 805 721 772 775 878 672 545 141 41 977 108 243 685 303 196 549 475 219 537 489 57 41 919 103 795 296 473 674 190 421 924 835 993 145 19 871 348 240 338 861 349 67 533 974 382 643 463 953 603 582 420 462 34 812 17 851 803 354 468 37 801 708 90 405 125 911 184 561 360 496 370 131 631 264 764 626 941 166 407 448 234 906 742 6 298 214 168 11 323 87 253 631 351 410 354 507 617 177 454 647 121 956 72 743 952 165 155 43 626 667 705 475 222 278 350 934 890 672 896 101 677 755 576 844 26 131 252 142 378 294 667 303 731 582 113 260 681 562 64 62 326 90 859 99 372 480 31 233 129 6 311 467 754 918 854 322 174 793 183 245 736 501 909 45 822 176 295 672 833 477 727 24 741 840 835 528 170 335 331 701 717 74 215 942 490 702 701 988 739 158 885 554 531 315 144 197 832 997 538 148 258 756 318 796 672 551 929 867 616 577 852 453 193 789 798 925 319 291 816 55 827 597 575 85 78 888 502 597 343 480 683 322 588 759 864 135 154 321 927 476 886 164 697 47 548 780 528 1 426 561 195 448 460 96 366 6 840 658 199 873 192 58 171 753 712 907 984 934 911 704 250 227 879 768 737 199 268 311 392 147 397 169 916 202 747 346 793 293 119 415 29 132 363 783 903 42 290 991 729 77 368 295 496 873 988 987 781 122 830 994 800 195 630 583 632 595 246 781 486 420 847 111 257 404 10 977 8 566 177 594 448 225 543 177 789 751 821 274 322 603 369 552 824 786 117 75 51 943 855 236 402 123 223 206 56 46 24 499 163 428 843 978 722 519 33 112 156 549 604 237 409 728 931 610 249 872 337 836 627 555 27 322 592 842 695 229 774 133 554 335 289 430 188 109 719 250 477 983 332 35 971 643 573 692 491 52 979 846 673 544 775 291 897 248 611 2 892 57 728 750 335 671 436 3 423 818 644 783 752 552 394 171 487 265 654 469 339 63 970 108 982 876
139 515 963 914 755 956 263 384 513 606 421 46 834 374 241 616 185 59 758 965 248 252 348 502 277 583 729 110 4 506 534 345 56 312 947 18 145 471 448 539 422 232 196 630 496 141 164 445 654 675 391 970 350 479 278 361 733 334 655 932 38 402 736 636 631 151 624 162 417 708 460 670 98 507 531 43 495 241 588 623 135 698 829 496 967 277 696 448 816 335 989 180 211 612 956 555 316 931 354 220 410 668 479 984 229 682 340 813 345 436 457 382 749 853 62 698 679 358 592 82 45 94 181 335 93 639 684 646 501 835 363 229 431 656 406 777 106 193 183 617 510 509 709 847 232 241 700 283 875 867 673 893 961 464 16 240 67 798 408 979 998 337 237 253 741 919 301 598 808 37 156 673 748 85 462 977 120 755 827 613 822 923 151 15 148 34 746 690 751 151 267 536 892 658 541 551 974 299 909 198 845 547 102 606 964 436 218 850 111 294 221 202 529 464 943 48 270 935 789 832 43 357 309 940 723 500 536 310 439 108 820 151 264 551 259 116 594 660 341 562 289 7 873 142 565 562 208 909 155 549 585 763 587 286 865 453 692 114 423 861 687 658 593 880 497 574 568 405 51 403 616 542 640 891 972 946 618 410 193 574 325 232 64 790 832 556 287 82 713 770 72 933 29 317 656 216 117 164 734 211 17 532 42 621 419 39 942 665 988 472 557 120 125 316 295 76 182 136 855 169 791 198 85 234 373 615 108 316 123 902 116 657 71 158 491 110 492 214 190 214 40 780 552 419 69 318 859 623 317 697 230 889 80 925 507 950 703 336 912 516 105 111 49 530 153 754 432 239 60 293 610 891 836 848 459 68 191 443 109 658 605 768 338 760 879 802 349 451 86 320 454 142 225 598 486 648 234 857 129 150 924 705 706 851 172 979 828 154 312 254 383 607 390 454 165 973 719 730 646 828 724 648 604 464 761 829 224 421 384 179 727 314 81 415 661 919 302 334 467 196 206 837 73 865 66 971 946 318 975 882 677 675 485 297 447 1 715 730 664 196 667 592 999 474 327 650 357 932 548 609 213 968 857 955 424 98 878 296 35 26 498 934 68 667 256 290 649 632 415 497 258 552 950 736 628 4 704 616 753 450 114 774 981 220 138 854 286 717 162 389 577 776 732 690 84 446 815 260 871 90 601 535 291 666 665 710 561 943 550 212 133 445 520 748 175 152 207 538 158 564 608 147 76 725 818 244 899 711 612 616 469 647 554 528 322 327 480 368 775 984 524 603 503 159 544 165 599 194 118 404 231 74 949 634 864 280 894 302 400 697 641 55 166 853 240 497 321 831 571 920 443 439 484 818 83 683 642 440 326 191 122 567 339 201 57 643 478 521 361 751 670 910 372 624 140 378 537 46 351 109 920 293 352 122 676 526 262 331 538 910 625 840 792 608 686 435 901 141 778 628 360 450 874 671 280 589 817 413 90 867 205 381 418 186 130 336 92 882 359 705 52 111 597 105 281 141 868 660 979 339 913 681 766 93 658 585 960 198 53 485 97 606 63 136 862 397 369 790 722 108 344 953 215 333 226 890 566 1000 532 62 790 836 858 783 483 707 805 981 578 482 983 807 272 914 409 169 564 647 61 877 717 935 760 980 236 751 876 874 506 688 330 491 46 104 147 995 897 408 562 286 347 724 202 371 389 964 305 178 394 842 907 529 380 872 583 717 413 734 666 934 747 976 512 70 337 297 154 677 780 971 821 806 393 531 600 303 149 793 55 927 694 501 606 106 32 973 179 207 884 947 434 637 823 21 242 984 527 166 881 355 851 110 764 80 765 400 124 393 839 733 249 137 833 912 707 53 294 24 113 300 725 870 659 190 925 243 396 662 78 201 25 226 89 255 547 527 382 419 763 816 938 261 745 474 449 494 304 123 948 456 905 38 366 151 204 271 958 95 968 497 934 233 688 243 900 82 110 916 115 269 276 227 777 676 192 903 759 381 609 856 786 119 695 209 387 456 146 926 542 70 757 579 257 687 186 387 973 771 6 370 660 598 33 415 334 601 10 704 672 975 220 236 882 163 101 798 560 344 959 627 203 91 279 528 553 788 621 936 928 984 177 613 343 991 296 84 104 358 355 393 163 339 173 261 331 169 371 305 379 856 19 452 841 284 772 922 374 817 251 74 795 723 152 918 930 177 951 328 59 802 671 996 358 75 402 922 353 820 126 155 200 89 590 670 997 493 320 514 720 53 487 479 499 819 863 439 785 67 65 793 329 375 420 387 728 727 768 16 201 522 581 959 826 499 96 562 458 314 629 5 217 657 643 885 3 756 194 436 680 215 750 334 187 243 307 873 131 168 37 199 346 462 468 87 477 230 648 108 244 248 167 380 810 302 388 963 718 73 549 503 740 140 493 725 783 474 917 465 971 861 781 285 898 302 471 647 30 660 869 508 318 739 793 889 556 996 533 215 362 232 100 19 28 84 799 550 247 225 134 37 623 88 708 521 914 925 813 400 891 164 812 625 441 465 582 968 137 779 252 232 843 53 814 249 119 390 58 238 970 132 576 935 803 953 425 641 275 625 944 534 923 847 770 16 197 476 332 290 653 37 407 476 921 804 678 492 94 476 737 59 271 231 575 874 222 464 214 795 681 77 922 234 269 678 969 16 508 539 615 11 438 746 170 946 518 859 15 951 335 262 523 366 324 368 617 97 866 558 188 750 36 783 698 23 976 736 476 520 274 825 906 996 807 890 99 584 2 533 743 357 210 588 171 699 539 346 411 461 941 108 22 553 916 634 219 528 0 312 636 870 370 283 168 440 982 637 47 957 290 855 952 615 26 151 34 161 521 683 144 18 806 682 246 250 794 204 787 583 412 356 303 568 639 205 436 187 314 517 935 375 21 461 652 217 398 599 342 56 169 94 442 394 489 680 580 439 811 848 572 726 893 414 847 502 416 372 426 941 977 194 788 565 632 61 996 741 157 133 931 564 886 624 825 592 918 327 638 480 127 324 444 201 889 990 18 573 284 348 530 610 180 483 543 350 831 450 980 349 505 921 872 142 819 262 365 646 731 247 235 250 535 483 223 137 589 941 663 381 697 442 540 325 986 107 198 567 239 513 739 564 896 596 860 747 227 659 209 694 637 57 405 108 233 939 91 281 199 218 265 891 702 531 574 199 336 680 142 640 798 238 903 228 939 798 428 42 853 94 112 715 620 230 614 532 292 535 451 532 984 544 838 567 440 859 635 315 386 340 668 534 297 727 328 392 994 913 662 994 293 866 488 383 473 542 940 746 1 469 824 228 502 213 250 902 452 670 563 893 161 328 397 360 20 399 174 915 474 379 445 768 88 931 992 749 762 481 689 147 771 17 840 755 176 51 463 231 107 241 682 157 573 563 797 110 630 131 189 302 455 310 657 108 298 847 705 96 395 568 465 622 306 646 48 61 404 98 367 953 955 992 883 663 675 14 184 836 712 535 315 677 333 675 904 36 300 457 685 258 403 860 285 34 596 835 911 163 490 586 261 194 511 552 800 573 767 10 895 555 985 473 464 929 885 490 738 302 401 654 500 342 12 988 954 485 953 522 735 17 634 157 74 417 915 333 545 986 716 711 385 151 559 4 482 358 995 162 313 657 44 155 446 901 690 482 450 885 378 554 990 184 752 730 701 652 844 837 311 849 558 998 957 529 929 269 82 30 299 846 730 667 515 996 603 331 627 134 802 25 323 254 77 883 429 882 14 18 11 954 908 219 598 127 644 38 773 416 726 875 710 157 310 964 472 261 150 705 926 281 528 192 595 786 586 300 854 374 993 808 522 851 830 963 266 627 475 364 796 43 435 616 611 328 399 480 87 276 626 60 228 810 103 72 927 444 308 727 414 150 932 751 509 91 880 828 376 330 141 571 870 793 902 975 645 479 919 328 910 685 121 588 584 419 273 623 633 519 8 101 79 507 319 587 784 7 867 256 13 837 674 873 461 959 427 195 567 843 437 921 965 203 744 85 381 459 551 245 711 321 260 250 143 180 526 485 54 859 622 10 546 468 494 372 602 650 691 14 693 60 837 770 160 308 842 72 774 781 9 999 877 966 433 271 966 211 801 233 569 380 430 36 41 543 255 514 245 133 212 548 613 523 651 850 7 61 887 338 132 615 195 660 714 418 848 175 962 808 75 911 769 7 31 977 178 760 850 259 945 286 50 405 356 913 283 422 607 376 377 723 128 314 70 779 453 569 159 477 253 372 591 469 525 975 669 123 782 478 95 469 754 41 5 126 742 429 987 942 861 197 24 750 516 352 375 113 392 545 619 139 647 303 364 714 890 722 856 333 504 123 888 246 254 123 481 616 268 616 136 967 779 317 456 239 23 40 756 502 514 717 579 907 519 705 470 380 39 460 846 929 27 630 721 589 570 368 849 806 978 292 699 714 937 287 835 399 933 547 288 185 243 515 809 745 517 956 466 202 368 417 216 305 991 121 852 504 936 812 555 658 804 351 683 643 282 71 238 801 650 25 776 206
189 855 405 758 47 607 865 538 935 750 447 233 987 51 850 958 117 188 584 871 659 572 262 73 234 296 721 920 833 787 805 710 569 45 9 357 693 291 37 635 470 551 796 419 357 366 524 614 479 653 323 775 80 802 70 859 150 376 813 669 897 858 13 270 110 169 426 257 476 696 417 626 529 362 727 441 137 193 510 869 111 298 482 333 687 497 918 760 297 140 798 796 96 918 247 526 318 33 386 508 759 568 774 1000 540 801 256 838 738 373 136 490 620 825 109 99 864 419 448 150 274 623 697 847 946 15 504 763 343 625 716 809 877 570 804 961 726 75 572 827 921 963 997 756 714 471 453 837 93 8 181 907 536 118 145 864 258 758 983 396 290 45 401 890 460 256 886 149 450 731 218 445 574 923 8 425 523 758 568 83 163 336 747 622 333 78 827 355 699 795 754 639 598 401 465 505 929 209 202 675 269 605 593 85 646 30 312 961 288 261 537 914 168 852 336 541 964 274 708 393 408 48 516 636 344 387 937 481 108 630 627 552 617 216 326 77 600 988 637 680 106 255 83 843 442 748 916 736 525 905 562 397 610 267 883 720 342 903 930 165 62 463 97 571 907 942 314 633 92 182 261 150 633 857 841 865 232 361 302 803 459 710 161 265 825 919 741 738 223 633 615 23 658 454 322 163 143 204 768 251 925 52 115 426 722 520 121 758 882 596 148 999 415 917 296 656 957 132 669 705 44 117 432 154 222 610 590 166 394 687 67 44 147 767 966 697 777 200 649 765 366 492 231 809 691 115 54 261 237 481 125 930 186 329 382 160 138 141 449 931 502 44 10 265 236 295 56 243 902 941 849 616 361 826 672 984 816 125 481 618 209 888 472 501 988 81 179 203 575 645 750 400 860 70 603 995 661 780 364 589 373 308 116 98 977 952 847 690 167 136 433 625 853 504 46 961 871 25 822 983 900 989 733 515 976 387 711 524 538 984 670 23 35 770 142 382 735 732 211 207 752 422 151 885 751 979 862 931 666 453 960 237 776 389 737 12 293 607 811 48 550 851 595 887 204 643 522 741 212 833 681 707 829 782 790 433 582 1 891 185 196 611 609 544 226 796 586 600 183 310 972 232 732 564 951 258 765 451 88 731 917 38 320 975 264 540 174 471 653 427 341 812 369 959 704 627 429 405 153 703 367 190 154 192 144 870 156 713 488 151 420 529 923 331 100 56 304 380 506 657 644 904 425 344 709 93 878 824 501 358 411 238 884 473 826 881 931 119 626 313 817 364 24 803 794 706 953 509 419 730 353 210 744 10 517 133 573 122 858 617 339 137 43 772 545 365 132 151 195 705 131 441 128 54 324 515 660 675 227 988 102 268 532 564 982 561 124 753 579 674 544 962 589 229 22 896 528 791 397 539 533 773 760 615 249 49 724 667 283 446 279 973 330 597 331 891 466 69 986 659 500 217 338 292 192 213 821 969 213 747 684 392 705 26 363 57 99 482 418 990 133 732 939 684 991 570 567 632 828 351 748 312 962 157 337 946 830 439 492 611 105 925 837 394 413 705 265 127 588 662 515 758 197 989 42 890 12 424 692 414 216 208 810 560 190 986 597 23 169 853 431 223 764 666 612 729 786 851 679 543 20 337 74 198 838 994 126 732 260 243 495 272 771 231 455 393 379 540 901 861 557 807 530 123 879 262 365 393 945 625 446 95 941 391 200 273 583 307 40 249 965 231 244 591 604 726 911 602 787 688 894 687 307 670 276 709 76 310 203 389 628 457 647 910 788 294 490 168 57 18 616 7 514 186 219 591 358 565 478 193 745 338 503 407 632 458 922 539 166 255 303 86 349 799 998 178 73 920 869 647 511 69 71 862 985 400 512 274 819 957 31 236 334 439 157 119 440 51 245 613 498 940 723 495 710 880 854 658 241 956 89 287 86 758 942 330 936 356 548 914 188 309 458 610 753 627 712 458 486 403 499 504 438 491 806 371 899 783 554 749 50 910 81 524 243 974 104 4 368 484 259 363 165 807 839 898 91 835 464 875 52 233 555 52 581 456 159 429 556 196 390 896 60 585 895 240 332 957 682 481 309 573 103 222 542 187 944 890 16 819 654 661 240 502 65 134 814 935 452 286 2 767 68 282 268 299 701 925 494 274 127 312 351 770 607 254 484 25 21 681 657 799 298 472 635 530 356 941 893 581 742 17 409 513 113 874 680 24 346 630 387 304 870 439 978 216 64 109 235 386 263 548 114 221 3 57 4 311 170 456 392 846 630 809 518 369 172 150 940 740 784 494 689 582 955 606 306 323 292 702 619 726 547 739 372 369 406 98 377 36 254 6 809 399 140 480 933 442 129 950 728 613 45 894 402 645 707 353 905 969 295 780 251 431 578 60 457 727 587 52 651 251 571 323 41 165 622 649 311 891 184 30 756 317 553 353 87 861 454 25 398 310 233 649 625 180 191 430 175 516 497 99 621 123 602 448 779 27 924 502 257 932 422 734 791 187 471 379 456 919 94 139 217 453 48 39 101 278 994 318 360 356 734 170 354 901 718 67 970 223 943 50 224 423 19 301 694 931 335 636 396 595 778 742 77 621 284 937 215 205 971 348 969 148 812 297 852 337 642 170 120 301 206 591 34 227 592 136 872 232 585 601 214 714 695 512 904 144 743 610 28 938 989 367 534 928 799 677 66 81 162 851 736 793 618 632 286 169 807 191 731 152 152 971 141 956 720 520 272 188 475 403 835 238 890 171 713 741 880 904 469 180 225 422 558 584 30 439 564 778 178 56 645 247 255 837 98 450 220 301 463 349 861 89 436 625 27 609 149 111 428 715 725 707 474 488 146 478 491 255 329 519 531 600 461 785 675 345 210 93 803 132 688 320 974 620 636 659 664 863 906 907 934 139 859 975 772 233 594 425 671 162 980 695 842 96 424 676 391 706 291 876 164 837 119 361 981 887 949 125 317 482 956 373 958 48 520 672 606 414 376 667 90 99 55 915 700 797 513 563 652 874 508 417 205 990 702 180 792 190 180 320 563 442 995 2 207 750 410 790 404 158 509 331 239 20 18 956 483 637 63 515 656 996 655 307 677 630 477 311 1 682 248 347 551 245 38 126 767 263 25 555 84 888 51 124 275 584 208 354 740 88 437 712 345 299 863 956 559 154 493 533 552 998 875 912 72 601 82 798 785 766 641 934 808 506 887 563 526 944 277 534 903 980 546 664 560 520 762 251 789 522 487 668 855 148 591 95 427 110 676 366 543 836 430 472 910 187 381 732 185 561 961 272 58 127 301 958 176 847 793 410 319 907 770 631 570 640 715 312 194 993 914 307 468 670 755 554 519 889 313 764 706 844 287 745 952 904 927 959 352 746 112 649 230 261 122 619 729 443 885 13 61 321 629 266 527 404 78 828 281 427 134 639 640 124 389 297 36 837 496 335 795 546 873 680 294 134 139 69 561 472 300 820 155 12 32 782 993 290 605 574 282 838 898 483 53 195 462 320 639 132 26 356 6 52 919 144 39 188 800 857 328 729 996 464 820 218 316 796 631 659 984 482 746 83 690 498 107 907 896 392 834 974 888 905 173 777 49 689 780 598 773 435 414 954 848 896 407 256 926 641 267 223 576 567 781 622 380 531 843 872 118 193 566 678 802 91 674 636 634 212 549 811 797 841 565 451 703 173 909 774 938 9 246 875 892 358 250 384 866 401 412 899 613 738 874 958 758 462 857 680 270 625 253 449 199 575 717 777 451 807 685 176 698 97 485 25 350 775 815 141 749 769 421 328 992 646 973 794 193 344 69 462 932 786 836 150 541 224 399 6 999 504 160 887 355 517 325 290 739 356 611 157 271 23 769 337 979 483 601 689 359 964 7 170 187 293 580 328 614 290 280 11 990 647 0 945 913 890 480 122 340 20 123 302 201 544 678 303 856 996 393 874 948 175 915 973 801 916 289 320 370 49 823 340 954 205 667 267 638 996 824 700 665 633 912 199 79 705 473 975 327 823 11 931 23 430 439 91 535 768 198 530 441 426 845 842 844 610 416 629 521 536 832 848 75 994 242 14 403 93 400 713 539 230 395 11 963 372 947 965 348 48 783 998 766 649 775 66 310 87 643 365 17 115 648 91 375 960 831 338 668 146 662 338 378 290 761 385 445 727 362 567 29 462 696 585 686 35 299 44 308 533 321 633 130 576 650 63 763 659 305 361 889 300 266 650 135 770 423 922 384 755 315 699 171 978 846 363 467 300 968 963 444 467 608 361 59 484 5 486 623 861 228 130 505 927 388 934 273 327 15 734 840 837 383 731 182 660 683 954 851 752 867 331 757 43 507 282 443 332 967 970 14 173 868 394 908 232 624 798 577 706 285 818 33 913 229 874 489 12 434 924 959 533 374 773 85 5 385 683 177 164 278 526 596 533 371 954 663 699 347 911 95 891 950 158 876 179 975 355 920 348 238 448 928 134 730 332 818 730 158 131 435 137 221 933 881 964 252 406 599 757 782 553 719 347 673 935
647 928 164 607 482 580 318 821 577 136 530 27 879 81 943 984 563 472 497 745 692 890 330 223 848 19 272 272 861 154 261 341 132 828 464 673 822 820 472 568 580 144 971 323 207 868 322 720 955 252 925 5 921 34 895 169 506 512 298 671 305 185 901 669 147 949 373 917 994 37 201 305 503 402 302 504 927 795 738 2 8 762 115 875 609 883 570 396 102 570 777 831 534 600 249 351 289 854 439 300 415 568 865 54 226 547 736 52 688 758 48 701 547 303 101 469 321 77 320 358 370 837 428 564 689 335 87 832 768 44 968 808 884 516 628 221 717 599 409 986 691 798 635 183 273 984 474 127 476 505 952 334 533 549 485 535 430 448 883 384 244 244 17 565 626 114 243 54 893 507 967 443 107 732 611 110 811 720 198 322 240 808 390 242 864 711 532 123 858 51 882 685 667 138 328 509 675 323 306 85 511 970 517 203 706 175 280 994 215 260 239 281 956 322 896 121 776 735 2 771 307 471 295 309 258 730 386 530 229 328 479 323 873 330 909 388 812 417 185 904 137 145 292 823 337 759 60 553 352 122 245 194 574 183 279 510 486 513 315 767 447 89 669 277 553 736 111 33 827 250 654 663 610 667 946 38 802 225 95 688 886 21 22 641 536 265 887 720 334 724 880 959 682 613 30 225 80 943 117 307 849 915 973 861 595 32 899 352 662 999 112 622 269 268 157 627 712 944 344 377 492 414 28 547 177 103 686 888 143 620 122 534 303 51 197 658 27 26 966 825 312 330 176 377 56 91 355 611 191 490 145 927 436 206 874 254 156 102 799 414 527 332 82 612 702 44 357 883 678 919 546 914 293 250 548 54 148 238 71 227 407 505 256 145 997 30 898 188 501 818 397 162 838 547 856 287 283 813 365 63 634 604 578 814 113 73 913 421 159 332 631 550 336 102 701 21 950 148 512 478 598 909 908 420 592 429 146 826 993 689 316 709 585 300 448 648 175 999 515 13 130 655 723 278 134 248 210 10 939 571 620 446 300 671 152 873 514 992 367 760 142 718 131 291 405 356 11 562 359 75 756 843 489 420 468 678 473 256 739 766 645 114 63 208 852 744 375 872 659 319 10 19 151 325 815 87 566 57 387 767 484 639 836 286 65 672 98 832 209 791 751 944 76 795 731 278 391 929 695 63 187 24 223 549 58 272 466 264 252 24 821 281 791 147 450 853 587 376 257 303 714 149 144 519 224 692 510 194 685 43 140 325 613 582 118 481 770 942 905 957 742 604 745 370 853 264 810 78 437 528 965 949 165 787 21 504 693 800 523 279 772 461 607 728 797 886 14 778 600 152 163 716 683 354 876 661 276 549 771 776 642 700 606 125 200 585 174 130 866 638 789 256 700 232 922 960 758 909 545 481 704 734 347 140 962 776 311 925 194 549 986 168 793 328 78 809 627 496 809 868 388 328 786 870 203 525 787 386 538 215 38 74 41 449 522 658 779 648 383 868 897 614 593 319 655 923 25 324 813 592 127 365 414 964 621 861 59 693 350 893 340 448 66 855 424 714 868 982 551 296 393 277 670 162 969 210 877 567 453 648 195 193 288 618 730 742 339 414 949 487 96 703 892 374 784 763 354 393 218 782 648 21 72 970 259 857 737 823 208 185 623 512 471 133 916 411 381 90 851 957 232 901 720 575 920 349 974 616 918 518 989 273 990 186 571 77 792 444 767 925 46 879 819 878 746 812 839 909 564 157 35 44 602 847 900 483 734 440 392 40 221 106 687 868 801 637 125 818 543 106 3 212 694 395 550 876 281 93 719 551 940 532 62 349 603 988 266 235 410 101 740 974 542 645 985 1000 759 33 807 634 782 381 441 264 53 340 301 254 498 723 128 977 74 499 16 994 342 655 274 12 917 881 212 436 36 137 61 121 183 659 483 384 945 878 775 401 264 597 653 542 216 60 199 936 567 6 833 696 335 767 773 757 539 790 75 101 205 549 467 431 83 81 366 591 214 732 608 45 26 435 679 286 575 459 885 338 408 402 709 831 385 85 644 44 416 476 902 548 69 450 816 735 34 285 33 121 168 895 109 339 154 978 376 896 732 918 47 799 785 124 984 874 944 761 23 416 942 252 313 419 81 688 188 98 237 309 7 377 664 434 666 505 394 784 513 408 560 448 857 836 477 512 287 700 618 84 632 159 573 821 937 533 15 464 953 116 780 86 804 424 727 788 77 926 478 31 525 824 432 535 173 137 268 747 227 720 748 942 9 241 242 490 947 27 406 547 978 581 24 35 881 18 558 597 427 503 382 782 540 386 219 165 615 460 805 752 460 15 267 1000 646 875 586 1 690 625 568 448 4 83 835 266 358 546 757 110 73 85 842 519 972 272 976 482 121 947 504 685 225 261 677 883 854 635 440 781 444 497 697 674 871 125 465 262 696 193 362 704 105 813 379 889 582 310 418 359 991 228 349 806 561 700 650 478 924 354 44 860 161 485 790 255 294 840 710 213 933 890 323 842 750 13 172 319 346 189 470 628 233 335 317 63 150 150 995 19 830 276 987 905 863 32 495 808 139 532 796 850 70 695 421 927 84 68 672 814 875 769 314 634 743 682 673 461 496 902 581 969 189 528 90 961 51 341 404 518 133 119 923 795 549 52 353 29 761 706 179 51 434 147 19 465 619 723 661 861 716 526 878 810 43 622 399 64 241 118 724 906 961 248 519 379 711 218 579 422 930 211 591 305 309 487 975 922 171 257 765 627 162 585 783 981 324 818 42 260 452 533 190 36 531 493 86 192 37 669 178 74 906 295 938 709 222 574 79 829 556 618 500 636 747 786 429 772 488 53 726 121 903 589 576 844 749 476 129 829 253 478 425 618 583 588 569 709 29 908 715 851 401 149 270 507 928 754 744 479 537 668 660 482 872 689 220 420 999 564 299 640 624 288 518 238 114 905 487 36 184 786 992 428 932 960 795 422 369 77 481 574 271 510 291 30 639 546 981 258 141 20 286 772 351 238 64 190 980 844 327 495 412 772 54 704 781 715 698 929 844 500 398 778 837 330 907 783 442 116 612 577 915 866 345 7 803 698 282 492 847 443 860 458 590 811 402 577 1 154 461 705 338 347 733 667 979 165 234 723 589 153 420 936 417 980 800 156 285 574 55 735 126 414 982 778 438 818 275 926 100 877 766 761 834 388 599 890 988 703 554 710 774 420 964 8 663 746 996 225 85 998 457 280 116 899 597 603 676 589 57 745 954 426 304 623 752 177 180 911 888 358 977 717 196 54 855 825 104 57 332 121 123 203 228 479 919 623 652 219 674 244 458 865 614 201 395 423 760 956 360 363 49 240 960 156 729 867 912 149 828 312 120 850 364 56 718 414 507 51 521 36 181 35 616 600 910 654 936 837 869 458 617 326 584 396 108 752 806 381 890 354 705 709 443 295 516 288 817 284 625 275 319 165 754 933 247 229 262 25 202 23 361 267 741 866 400 736 891 548 290 559 378 659 559 552 680 350 372 469 493 99 641 687 455 617 166 243 445 810 462 329 958 152 235 210 67 133 798 84 722 455 846 194 490 959 155 982 40 770 356 665 929 977 808 493 544 221 657 32 684 854 529 619 840 941 92 971 951 25 870 709 963 739 703 234 343 463 217 678 68 593 823 160 389 441 278 588 384 141 894 655 494 162 633 47 18 331 435 598 649 623 640 1 708 390 824 457 948 684 5 887 158 135 762 843 31 499 588 818 788 174 456 179 230 999 138 98 983 909 50 792 721 959 778 432 449 429 284 417 841 550 622 887 502 583 463 878 959 223 20 774 153 492 889 213 160 381 671 972 167 617 263 674 135 968 251 273 605 538 213 982 508 693 769 284 413 792 601 122 423 917 931 494 368 477 763 80 998 365 192 66 193 19 643 222 265 645 246 440 638 636 380 480 329 2 594 45 182 637 904 866 850 262 119 113 433 780 211 231 814 391 39 580 325 208 957 376 565 621 552 437 541 103 636 20 459 277 755 841 454 970 326 544 630 843 629 365 422 493 794 380 681 412 713 96 52 171 826 162 419 457 97 975 843 471 341 820 934 903 254 502 831 453 665 968 231 860 310 376 446 38 562 250 431 964 403 380 99 722 491 966 651 425 6 940 728 992 93 585 260 649 238 378 914 609 862 212 829 889 859 554 296 411 255 771 656 624 136 206 374 673 820 16 911 886 149 90 377 424 308 302 725 419 825 949 699 148 637 893 753 852 13 640 333 808 535 618 475 943 297 262 505 741 94 304 596 840 658 56 348 146 169 191 45 637 572 996 103 530 206 71 411 764 926 569 818 755 91 921 480 964 371 538 204 762 524 138 250 904 509 220 106 75 845 645 186 448 170 38 941 606 668 812 110 370 520 260 557 446 236 931 363 94 832 776 89 468 248 561 935 639 528 454 499 720 331 443 764 940 396 290 604 887 970 239 867 111 451 376 426 672 0 874 277 869 555 391 88 624 526 447 124 636 707 235 469 733 32 244 735 107 12 885
852 848 128 162 364 50 7 137 294 787 165 729 314 451 735 85 250 274 580 189 744 728 13 361 772 527 770 802 438 756 880 239 162 261 200 575 993 878 746 649 604 118 79 506 915 359 887 737 623 160 218 80 833 421 68 128 266 314 291 639 951 136 95 623 156 180 597 666 225 241 885 723 342 956 470 232 914 427 96 89 621 669 31 913 901 321 372 70 304 34 284 78 899 255 814 297 897 977 612 956 743 949 547 352 614 466 21 693 714 702 41 692 658 78 181 3 904 671 572 138 348 565 748 489 366 74 943 654 26 16 420 688 367 938 474 966 134 693 64 443 473 473 705 48 871 384 411 736 253 990 663 233 588 750 380 60 466 434 733 91 115 701 617 393 57 545 403 330 343 64 630 350 119 70 564 404 339 79 969 236 359 638 99 387 937 586 325 776 771 423 97 440 782 542 58 497 429 978 229 773 496 432 112 184 866 203 891 254 655 815 196 159 927 489 920 197 881 742 560 328 5 577 928 386 788 687 503 851 500 125 584 739 316 163 337 131 722 394 958 662 263 837 340 557 711 807 419 712 988 990 75 158 177 977 736 152 647 747 490 985 464 939 792 397 944 652 877 545 820 363 345 856 412 302 53 169 552 288 521 304 360 839 254 550 428 271 33 544 306 233 712 317 4 877 832 143 821 504 0 230 773 103 83 396 842 965 781 605 326 309 59 76 274 301 713 433 492 221 251 450 155 780 461 186 446 899 81 817 615 91 723 684 405 918 567 841 505 168 890 850 16 566 972 995 498 149 49 97 226 98 469 715 256 849 511 755 889 654 857 633 216 562 137 725 626 521 543 836 333 716 421 381 628 908 976 404 38 346 323 867 46 527 262 778 435 955 3 890 599 430 898 990 991 833 55 867 87 40 653 764 849 67 539 303 391 808 159 357 657 315 36 15 780 924 295 757 652 225 126 834 575 491 515 486 25 101 437 90 135 36 272 89 120 124 426 51 738 361 384 708 813 650 19 393 864 946 905 484 232 566 583 117 82 262 961 968 90 547 860 971 356 204 407 583 873 210 785 827 6 512 570 760 351 909 172 659 797 170 775 948 929 263 107 365 18 872 164 674 679 207 950 826 618 395 964 967 737 603 876 723 766 399 245 575 193 704 856 847 423 403 778 757 644 576 716 150 317 497 197 770 953 301 795 936 664 88 677 398 441 777 235 587 917 20 486 232 212 744 719 704 445 271 882 371 308 669 153 577 47 337 133 264 752 97 302 505 805 603 452 354 374 99 481 343 85 978 863 418 436 353 578 841 900 294 808 791 603 876 393 793 533 826 493 17 895 890 300 262 368 382 903 483 122 396 942 130 480 936 819 755 779 616 939 923 700 929 399 495 526 793 131 561 241 371 1 845 875 834 381 811 260 112 280 758 168 170 456 942 909 854 955 321 561 240 931 443 769 727 404 720 52 208 765 11 292 541 355 185 44 22 23 409 282 3 787 531 440 151 32 517 690 422 622 699 534 432 157 457 184 794 8 730 455 142 373 681 453 41 624 964 933 212 174 228 827 854 255 464 476 970 430 33 926 184 764 239 28 130 783 488 447 874 451 363 645 623 188 719 836 559 672 862 70 382 918 405 812 515 315 459 477 830 549 638 298 748 837 420 757 420 509 684 587 239 846 770 242 431 116 862 303 327 376 355 960 675 103 848 709 569 150 163 449 457 213 614 676 339 249 617 845 643 147 998 791 906 154 204 760 444 491 33 542 451 948 867 106 310 858 190 872 705 855 30 80 70 613 684 74 237 590 884 987 609 346 929 874 268 271 369 868 970 978 411 228 90 190 172 198 644 803 234 678 324 742 483 388 505 790 137 938 747 531 355 732 805 247 39 439 101 557 543 432 661 88 838 414 621 495 892 682 769 767 984 669 378 850 680 529 961 93 624 704 453 442 85 513 795 45 892 29 325 258 853 925 922 167 981 246 21 796 315 265 506 208 816 555 684 912 700 650 944 467 197 72 765 710 376 408 135 2 473 835 877 589 57 865 333 409 106 139 81 806 247 919 60 331 926 984 130 238 749 701 556 239 720 840 865 219 915 606 541 569 617 720 965 379 361 334 963 888 47 416 404 130 821 651 450 171 572 244 13 992 50 12 393 63 726 551 291 829 957 870 955 227 902 9 950 462 236 289 784 768 184 39 244 514 62 299 154 233 502 538 805 699 97 268 667 27 48 507 684 582 532 556 92 616 484 660 945 908 225 43 1000 579 878 605 43 689 686 450 240 267 604 387 187 724 873 793 127 965 193 566 108 338 710 319 173 525 916 459 422 528 406 983 937 475 836 815 609 893 661 810 848 329 474 666 751 601 704 593 786 930 931 602 114 828 290 277 243 145 144 111 173 959 330 627 103 576 388 151 55 947 242 807 71 65 994 101 329 730 598 186 160 144 137 671 321 148 622 527 890 751 125 522 383 204 746 665 606 273 546 839 653 285 394 859 129 523 663 518 419 347 135 717 78 248 749 252 608 968 353 98 311 118 187 761 613 296 358 288 491 946 360 427 179 954 540 125 907 309 907 936 717 996 667 595 711 681 698 643 296 108 106 963 998 392 846 394 702 799 596 935 218 692 39 11 74 10 679 659 50 123 49 675 694 758 745 66 657 397 3 848 529 879 926 140 411 187 168 841 924 680 323 508 864 838 3 328 955 559 881 324 121 702 684 264 649 693 662 269 528 78 793 484 156 283 989 152 428 762 875 577 679 307 640 224 793 361 247 92 598 553 464 259 182 375 28 745 452 201 106 485 888 913 864 558 233 884 989 995 244 921 58 609 479 141 571 214 74 662 259 482 308 73 828 516 501 731 351 687 786 42 546 305 247 633 505 861 897 646 629 826 393 747 960 158 638 501 683 136 471 684 252 113 20 729 82 406 578 520 980 463 201 894 654 753 263 336 816 86 796 497 66 378 22 69 134 468 986 297 596 127 613 784 964 35 456 581 410 831 506 869 657 195 971 967 571 822 319 499 479 377 539 945 20 431 808 883 312 143 926 312 935 335 712 707 981 596 921 777 145 794 889 910 821 862 9 313 481 472 3 648 136 413 511 180 848 524 772 694 633 631 81 573 97 357 853 161 97 739 646 398 119 639 653 726 109 206 650 641 309 424 614 443 6 417 831 389 214 278 117 434 281 867 260 949 138 457 328 774 155 776 511 554 377 173 712 110 331 725 103 54 887 834 590 89 924 61 141 488 500 160 674 62 13 985 120 60 15 683 750 667 382 321 863 222 502 966 89 981 73 600 473 502 933 22 175 287 691 691 696 353 144 209 118 537 486 471 180 365 431 825 131 740 116 878 908 352 317 625 963 721 354 941 112 686 725 763 30 854 566 727 242 205 874 970 773 170 823 146 402 166 760 257 300 668 896 997 769 789 836 571 651 971 152 51 205 369 973 728 838 634 529 741 882 979 694 444 548 15 42 286 34 922 226 185 133 433 796 637 892 975 538 104 661 824 773 550 568 422 557 974 925 192 349 982 666 20 941 354 721 370 579 632 541 586 66 358 107 635 802 562 798 980 645 989 166 540 53 465 577 341 443 902 935 56 140 734 706 270 700 40 206 382 435 483 538 907 663 276 402 179 661 458 625 749 676 530 506 801 770 114 682 322 797 804 745 608 546 332 466 506 546 237 601 685 245 851 498 301 975 611 703 703 912 124 901 718 228 896 127 786 94 386 923 199 210 479 278 598 65 202 939 189 269 183 878 149 771 243 567 697 530 830 7 24 950 371 977 535 158 279 919 175 443 585 996 230 992 50 260 649 779 231 221 129 132 594 137 100 24 823 648 223 325 962 93 94 967 138 247 544 335 715 369 619 109 454 925 636 254 510 991 957 579 809 497 956 198 290 576 396 855 363 414 310 64 460 446 940 440 320 799 620 621 478 296 688 534 574 816 698 754 999 708 670 683 798 247 207 624 163 222 568 402 754 330 48 847 886 879 203 683 487 594 210 431 817 713 708 616 281 628 362 587 911 30 756 727 563 329 998 354 800 873 176 179 344 219 37 803 448 748 977 465 91 48 240 556 504 360 816 581 847 939 546 543 990 883 220 191 541 509 695 690 327 828 182 662 117 427 349 706 121 322 811 390 994 209 519 883 916 18 892 953 77 436 532 365 548 439 674 776 425 693 330 694 169 12 217 731 234 442 924 793 191 237 400 237 211 326 178 297 973 508 853 757 415 345 418 372 759 959 610 650 750 834 818 862 215 110 661 727 545 912 629 584 261 794 67 223 640 136 109 613 494 849 656 733 706 313 194 297 34 647 923 410 383 587 844 526 402 422 401 483 14 638 536 725 592 78 654 743 565 159 275 101 607 63 142 322 102 229 385 379 76 123 132 625 221 594 236 39 906 321 17 3 489 941 843 38 986 292 105 647 932 396 642 729 512 146 673 696 696 398 410 650 350 200 293 106 71 375 952 774 318 467 390 231 517 629 638 779 30 377 84 739 755 687 802 599 395 118 934 160 591 69 311 90
427 810 193 999 950 210 813 34 178 264 371 236 812 326 640 641 90 458 403 548 338 928 228 101 16 264 455 446 449 273 389 219 931 951 131 19 597 211 562 305 822 302 799 875 965 729 820 519 783 715 757 365 42 904 365 905 649 580 898 347 563 963 4 4 121 242 289 872 909 724 450 370 672 488 451 455 941 854 251 204 17 721 917 713 685 472 979 667 666 23 641 75 288 300 832 826 72 456 894 873 71 509 176 204 120 451 704 403 276 670 56 966 317 105 459 859 433 512 7 392 682 214 96 871 963 660 34 349 622 958 763 185 142 190 263 420 651 628 301 856 22 338 912 499 404 422 355 107 610 600 345 463 307 660 326 834 243 267 190 363 172 991 642 305 887 656 745 514 388 895 246 202 179 882 173 890 44 797 780 942 706 658 354 319 63 591 709 959 5 563 175 633 677 362 113 893 638 364 496 924 390 177 472 411 480 510 274 538 751 219 561 493 489 277 125 87 571 955 453 233 852 740 858 720 325 489 873 615 971 185 442 632 21 694 97 894 882 695 805 529 955 988 525 260 866 290 679 987 52 868 422 561 286 718 524 653 656 857 717 41 778 152 9 717 869 530 18 908 207 590 98 573 959 790 775 68 139 866 392 165 268 263 299 530 242 73 699 214 632 680 300 214 968 323 333 890 715 251 500 25 918 955 295 518 245 723 234 376 294 165 695 992 430 640 232 264 911 887 107 891 118 641 582 864 547 192 280 900 336 460 665 823 6 870 962 433 432 393 577 275 877 132 418 973 769 445 444 419 825 903 851 946 591 49 0 538 892 162 575 123 532 170 807 640 252 400 133 653 705 524 739 95 114 406 844 594 377 568 824 775 980 91 860 841 785 253 678 86 554 895 46 341 890 330 119 440 572 97 893 688 748 490 720 630 919 221 244 4 650 88 446 342 505 410 206 7 836 865 454 951 78 210 976 320 972 513 271 472 719 730 859 466 32 805 327 124 696 257 185 300 425 376 631 603 364 406 259 658 134 969 708 120 609 314 986 676 151 625 585 874 398 876 215 920 80 579 144 82 914 51 2 678 583 404 726 648 967 534 429 457 435 314 881 466 506 39 935 789 159 177 291 947 209 855 312 921 335 184 693 59 661 259 37 915 810 323 768 240 809 811 101 978 362 193 240 233 960 899 811 460 533 981 701 403 938 499 611 996 129 274 819 138 516 265 556 415 966 719 519 494 559 78 520 484 438 554 70 511 213 542 674 573 448 153 285 62 588 833 439 447 39 587 153 881 154 559 512 282 899 701 742 379 476 600 876 237 192 617 328 142 598 80 790 945 199 361 105 565 626 458 623 800 497 649 586 715 732 412 883 794 648 442 816 170 948 824 645 644 227 379 521 49 974 874 183 981 458 482 675 293 902 285 26 918 711 305 110 954 260 889 570 422 901 211 803 262 925 239 752 39 302 917 692 106 490 957 483 825 922 905 794 54 998 500 462 328 167 702 644 512 180 526 741 20 920 236 713 833 579 62 165 749 36 51 702 860 501 248 723 769 985 635 977 795 655 791 265 868 680 725 53 888 380 85 465 139 733 545 393 902 143 501 287 85 625 457 416 857 230 180 771 246 646 923 189 672 774 718 74 697 343 804 700 461 791 341 527 993 927 655 797 655 993 437 531 356 306 148 411 173 921 874 88 564 817 630 777 406 86 643 981 388 49 253 710 265 608 920 772 484 889 18 261 22 770 525 659 385 126 697 908 680 838 419 990 684 503 384 61 248 28 588 758 645 168 318 567 943 601 957 782 404 353 279 127 487 942 432 619 211 855 764 737 991 982 350 160 523 821 471 722 745 332 292 624 514 736 668 171 977 324 181 54 342 323 890 461 388 735 669 578 801 313 145 627 915 788 173 169 497 951 382 460 506 218 226 864 362 684 442 515 129 842 320 759 426 372 737 673 191 595 404 592 936 589 246 724 294 141 896 878 522 441 267 349 191 248 559 402 770 130 437 796 555 400 8 746 461 593 607 703 43 75 231 405 920 602 69 149 428 92 542 466 383 697 145 334 186 456 596 83 507 35 219 643 96 826 340 872 846 266 152 397 658 369 686 443 846 253 165 686 879 670 330 229 356 612 653 667 726 181 424 478 657 580 470 537 995 734 829 594 364 382 962 613 694 658 912 814 682 765 810 111 401 557 163 992 178 77 788 494 940 196 861 536 260 247 301 205 471 386 692 13 501 576 545 457 539 846 624 975 361 543 783 385 845 136 258 64 406 875 978 558 512 417 43 310 481 522 114 79 158 45 905 629 8 928 378 304 307 303 260 957 683 786 682 747 430 863 855 298 96 146 92 38 12 761 2 743 401 399 587 222 331 698 908 762 619 270 952 322 40 549 470 886 670 329 663 76 117 689 339 267 900 760 886 764 10 614 939 560 136 994 5 654 847 973 823 237 965 297 432 756 428 170 31 150 888 342 2 498 294 879 566 434 106 89 420 861 398 201 95 634 582 275 443 744 94 470 329 617 996 725 440 277 115 961 798 315 751 681 96 491 978 802 417 3 529 194 324 373 57 447 14 14 625 830 755 203 99 815 491 766 646 936 171 573 246 523 708 283 595 94 350 599 693 41 493 984 719 66 609 115 493 731 208 423 632 24 256 204 375 616 518 108 843 279 605 845 793 913 986 652 882 358 552 870 49 907 737 542 834 55 952 552 119 156 838 132 832 607 192 51 277 25 898 157 280 671 188 50 214 469 768 305 466 164 378 91 704 278 495 391 193 964 886 359 759 99 256 750 177 407 518 885 63 584 783 834 357 481 668 541 958 20 831 420 386 10 634 555 388 445 958 668 475 621 551 318 705 946 768 463 745 124 736 800 25 106 959 254 943 473 842 753 750 67 919 789 224 57 139 320 794 995 632 161 261 915 168 174 94 690 773 211 583 574 953 401 76 128 145 691 365 475 825 841 494 363 705 309 515 958 306 394 170 233 428 339 679 934 13 499 115 947 343 220 513 319 735 350 788 440 430 683 454 906 367 375 923 410 29 412 49 989 659 730 855 647 700 102 527 949 850 828 64 843 337 850 333 19 869 905 634 387 775 351 48 604 831 840 893 507 60 801 985 137 276 773 348 553 88 657 523 395 925 348 344 464 41 847 362 511 529 308 185 787 315 376 850 727 47 687 561 538 565 932 889 226 648 729 316 485 592 352 666 366 809 867 479 419 216 663 431 431 390 208 604 530 293 482 34 596 267 829 927 378 483 255 992 526 347 224 89 551 981 202 443 216 148 158 870 728 72 930 298 321 178 603 957 186 339 714 143 933 479 754 523 331 301 344 700 241 540 970 100 147 895 123 123 653 249 502 1000 517 80 1 769 880 80 862 678 217 703 569 918 198 496 225 432 636 579 471 660 221 989 436 650 214 807 926 930 637 797 68 584 250 649 868 660 346 918 195 595 795 153 48 416 162 938 316 519 564 415 806 15 314 452 983 20 939 613 590 85 513 517 69 871 138 267 937 176 857 95 27 261 718 906 669 105 628 659 85 211 468 512 891 306 152 165 311 509 978 730 239 645 272 237 565 481 84 480 381 572 884 577 43 119 493 665 529 914 871 85 356 80 210 104 236 788 347 533 140 71 997 758 956 478 30 305 421 488 428 615 854 358 660 911 509 540 31 425 940 127 367 135 839 294 357 134 740 613 716 327 793 813 103 227 568 231 116 111 238 335 738 672 544 734 550 719 477 486 620 216 605 352 924 180 231 81 40 995 707 169 639 273 166 810 223 23 548 120 256 282 694 159 969 654 262 177 539 508 903 623 510 952 249 340 808 785 177 716 545 608 112 161 187 319 487 959 534 724 437 789 929 216 895 412 282 447 488 270 712 212 81 971 360 649 337 392 991 394 184 424 212 182 197 9 767 646 484 928 292 139 15 143 804 756 182 528 945 68 781 644 330 555 996 803 479 643 87 635 368 564 340 896 874 28 58 202 235 961 952 502 848 212 341 403 200 59 29 645 988 679 944 809 943 708 486 651 897 400 109 163 467 764 923 87 916 891 474 776 865 590 8 317 264 783 792 208 495 602 837 247 406 471 59 771 831 454 688 532 95 863 954 936 293 493 413 711 999 580 257 860 827 674 60 599 219 60 396 917 896 485 755 790 11 365 581 377 566 547 82 265 145 425 587 720 23 53 546 683 508 479 62 27 379 47 518 574 615 589 361 47 630 449 414 719 269 673 833 330 191 506 188 396 281 399 117 9 888 351 784 693 676 541 296 635 409 596 904 965 856 282 290 230 155 353 721 627 662 620 370 68 374 630 749 65 635 849 987 889 818 849 100 456 823 822 606 332 73 340 426 750 452 939 284 512 953 68 600 686 849 743 273 277 12 707 383 938 900 592 258 456 528 855 384 166 122 746 633 684 504 228 664 180 798 945 424 491 779 452 776 616 93 490 408 981 535 119 135 992 835 339 514 939 148 982 910 482 415 211 163 785 492 272 33 842 853 980 104 654 47 152 618 934 540 557 65 977
760 590 21 703 635 636 609 329 891 137 548 790 394 609 437 105 136 86 130 865 450 21 780 343 210 410 108 537 638 697 987 584 220 595 83 353 772 371 555 761 513 109 735 725 189 820 823 996 834 57 684 61 121 941 897 69 157 632 13 92 66 727 479 736 129 885 85 481 19 281 687 874 429 240 193 169 462 132 224 304 134 878 358 975 370 507 222 183 452 302 227 586 208 502 388 945 811 207 300 313 146 758 468 865 207 933 158 941 566 555 723 507 739 770 606 475 608 920 945 459 20 161 348 661 211 24 287 608 574 117 517 843 917 626 155 581 341 568 326 867 595 768 453 300 298 824 715 899 153 806 872 119 957 92 267 695 345 965 234 733 877 861 986 347 712 415 110 124 801 391 299 30 726 837 460 337 705 935 23 505 669 619 977 154 889 134 92 363 921 237 304 444 387 947 980 218 82 92 11 438 939 406 55 896 861 865 956 577 982 369 880 560 73 442 324 642 630 417 258 827 794 738 526 142 316 714 841 100 198 154 342 49 133 906 572 996 407 709 156 594 498 523 195 490 285 250 770 567 769 988 362 795 829 170 700 400 93 625 677 441 959 601 481 731 900 390 379 908 67 362 420 420 397 331 307 562 61 739 593 190 405 73 758 740 671 80 409 594 328 163 33 910 930 307 221 210 28 536 41 2 806 41 248 339 625 252 281 283 973 679 896 309 94 630 818 449 8 779 868 217 76 204 844 613 791 640 714 438 598 51 519 562 201 433 469 839 196 339 138 566 257 590 238 636 411 31 997 956 792 516 649 948 561 258 716 96 693 263 640 780 106 421 279 982 546 947 107 150 752 829 650 39 681 872 812 769 418 201 902 216 856 988 524 297 928 857 186 601 424 58 972 835 892 906 231 896 919 960 389 104 47 814 310 831 501 910 137 515 601 104 56 320 337 138 660 192 727 557 599 787 42 409 246 586 79 622 534 690 603 896 4 81 553 906 135 442 615 96 672 119 713 504 918 622 970 104 449 46 485 2 536 441 894 164 802 640 2 374 325 864 815 316 736 929 312 934 895 402 588 407 493 461 390 7 425 821 560 310 187 650 522 518 547 341 349 877 150 569 668 518 96 723 851 204 421 591 786 335 908 185 458 780 821 834 654 584 22 406 688 860 122 874 782 789 372 90 578 267 215 406 268 892 580 183 181 384 100 88 643 641 604 810 621 742 554 662 294 849 410 525 767 483 116 70 336 339 658 898 570 880 166 461 152 850 271 574 729 746 854 460 278 664 694 527 163 190 951 535 255 917 280 963 707 108 850 243 206 197 180 663 765 386 860 532 967 151 639 809 579 418 32 848 535 137 484 715 586 126 354 204 254 833 731 141 319 543 925 417 332 854 366 453 804 476 380 626 46 558 333 645 154 768 738 164 641 401 915 1 505 116 846 282 118 98 722 787 14 436 532 596 728 325 172 789 762 942 733 988 934 884 946 602 173 956 685 550 202 19 916 826 58 483 941 169 62 332 701 97 833 724 441 5 49 709 105 250 991 951 369 603 54 669 482 661 539 256 901 747 651 870 678 10 663 554 480 414 359 387 454 688 756 271 623 570 53 715 352 447 886 738 34 235 199 774 933 926 842 467 613 364 459 556 746 290 531 289 473 570 466 821 511 836 488 767 270 288 932 891 111 518 766 901 907 516 439 339 926 386 632 823 865 566 209 667 993 518 3 914 881 32 401 565 988 632 793 946 826 687 433 553 164 457 814 682 29 349 813 618 520 601 958 403 43 823 750 943 990 720 357 85 101 938 805 593 37 692 64 123 675 221 629 755 51 876 266 816 952 411 386 885 140 32 969 576 559 247 995 524 853 874 318 186 404 316 699 180 249 685 989 673 75 497 584 861 754 568 472 858 602 973 142 555 174 975 117 31 703 900 247 471 262 447 909 146 165 78 432 571 446 324 798 214 128 208 239 547 412 905 521 862 949 170 139 23 80 330 435 425 607 748 297 125 292 593 422 797 69 301 6 163 87 468 400 16 290 322 582 914 70 599 906 870 644 824 308 494 627 348 724 277 857 150 984 450 378 707 755 404 408 17 873 312 947 919 910 738 160 53 626 406 931 864 631 835 590 125 706 452 330 702 835 612 717 568 260 162 567 408 820 304 612 624 77 599 329 257 225 259 589 272 161 644 48 963 509 651 477 809 52 830 296 627 506 391 600 449 149 258 903 1 922 656 131 417 718 52 568 131 882 980 489 193 655 96 416 685 837 89 289 306 657 833 9 510 183 574 240 359 471 567 558 386 884 77 518 593 878 931 720 808 549 101 399 918 810 982 213 407 250 132 331 797 203 488 790 930 237 282 315 401 175 45 830 733 759 720 628 288 788 642 866 770 691 576 218 102 216 589 822 765 95 598 363 19 143 921 616 48 148 955 789 101 317 112 836 316 776 354 808 115 937 604 68 373 244 843 827 304 463 366 455 192 904 494 124 536 104 552 184 707 167 674 964 507 670 558 656 841 773 707 456 706 229 534 704 721 57 105 848 2 504 832 753 619 381 549 377 372 960 97 515 846 527 607 994 263 1 242 888 104 436 42 859 603 31 381 659 787 233 713 975 203 943 759 72 560 512 811 84 166 624 89 551 932 594 570 692 649 59 377 662 731 666 706 103 653 648 301 30 133 356 668 673 776 971 543 819 155 730 850 768 75 402 348 374 550 763 733 751 879 838 143 702 797 867 594 496 845 761 987 125 400 40 979 516 697 924 669 525 926 261 929 979 642 375 455 610 47 112 607 223 697 426 465 605 471 391 3 288 27 533 203 81 824 683 285 467 612 968 197 840 346 771 938 863 690 132 831 205 930 447 498 26 619 286 716 5 956 461 581 423 92 529 889 698 70 334 796 927 88 503 684 10 883 778 604 938 937 497 439 305 921 839 949 781 125 306 940 817 584 500 417 465 256 382 291 824 807 920 704 217 210 711 918 674 164 251 136 783 357 102 165 875 575 800 722 935 174 637 301 905 19 396 631 911 61 961 700 832 475 556 250 491 458 144 352 565 238 893 998 667 374 592 181 709 790 252 480 16 235 575 637 427 2 178 104 200 265 371 561 741 837 992 369 273 823 291 566 185 491 950 672 948 970 340 547 634 497 620 673 197 172 617 359 88 662 787 180 91 316 661 775 564 609 126 71 12 397 25 693 226 968 676 509 507 574 734 748 182 386 816 244 170 614 275 176 708 314 849 140 725 554 965 402 974 728 514 571 981 693 682 609 614 614 913 246 936 515 89 725 622 764 44 610 523 177 241 740 695 80 740 825 214 804 647 615 652 357 276 312 194 972 563 591 890 503 583 700 784 181 177 673 983 889 36 716 689 731 228 249 807 875 39 378 540 119 253 218 392 987 236 412 719 554 145 307 686 550 443 847 27 932 869 366 799 571 611 243 690 506 376 730 368 989 235 841 828 74 309 576 871 20 538 584 914 676 552 762 159 470 438 343 434 718 550 551 179 102 855 438 18 884 444 404 192 569 633 213 303 947 777 868 448 218 492 462 732 1 99 624 581 321 282 934 743 378 17 882 367 932 744 638 71 481 803 267 962 650 883 360 338 993 944 29 862 384 302 309 383 919 74 178 365 274 141 555 272 7 942 307 542 879 327 716 212 767 320 925 796 377 636 385 395 355 343 173 530 200 78 477 293 630 953 100 301 355 322 407 955 353 502 350 430 930 571 640 845 860 147 589 577 442 346 546 7 911 256 890 119 574 898 585 940 443 710 843 353 94 398 107 414 465 999 56 263 711 355 506 169 902 544 40 797 591 874 691 283 731 879 640 978 83 191 351 230 109 265 803 314 62 243 943 24 237 825 70 97 224 596 740 457 581 665 458 749 466 351 412 109 557 508 188 642 385 60 849 852 626 339 377 171 655 361 243 996 91 487 691 63 89 385 198 785 287 344 929 151 541 476 190 176 398 90 962 440 845 645 278 232 602 562 649 242 729 445 929 587 449 483 389 417 308 98 216 393 154 597 760 323 861 413 297 274 42 543 535 162 47 843 840 757 122 360 472 576 119 311 80 245 799 653 823 537 683 123 330 795 853 966 4 885 274 858 342 499 257 721 214 748 283 528 520 923 241 573 99 474 101 335 897 831 258 65 111 35 304 737 310 486 423 45 329 775 95 406 454 696 640 912 326 269 875 779 780 419 222 490 581 569 701 259 340 679 201 15 745 190 407 954 867 664 949 619 509 591 431 646 920 350 767 847 289 451 617 557 854 876 543 219 995 545 648 168 19 428 156 478 465 188 689 697 219 115 38 495 259 680 397 295 757 127 380 264 566 541 593 284 95 887 418 50 290 204 563 120 958 321 751 403 284 464 834 618 757 113 769 373 872 976 498 747 790 470 301 347 439 431 211 864 503 277 815 899 526 774 278 745 100 384 994 415 711 870 275 963 163 38 836 585 624 364 546 742 948 475 313 510 418 313 196 0 342 114 995 998 580 442 269 809 375 929 315 985 437 764 200 86 340 494 326
53 673 556 622 138 366 124 431 858 939 787 917 839 630 634 269 560 48 737 258 389 871 60 337 606 252 114 747 106 513 572 30 677 94 828 530 35 166 592 285 953 846 262 649 711 805 64 883 188 767 307 823 865 828 42 418 108 304 878 229 472 691 875 17 333 644 391 832 752 388 518 752 407 457 0 587 508 606 72 717 920 678 768 712 758 600 13 924 633 149 277 994 233 530 522 671 717 664 168 322 492 16 730 201 926 632 998 365 552 584 479 536 583 216 903 478 893 442 137 911 324 40 645 669 417 575 962 853 824 653 819 963 336 906 250 478 467 118 260 561 383 972 318 139 540 970 500 853 278 188 387 184 59 669 597 599 488 267 129 450 589 161 916 574 41 164 244 820 797 713 381 698 766 474 130 5 157 257 816 22 842 485 651 775 808 113 302 348 310 276 748 870 350 537 314 980 28 830 475 266 773 750 798 211 83 156 804 259 697 737 445 12 359 573 240 433 256 297 687 221 31 149 95 830 295 399 105 505 673 120 951 720 636 264 382 157 109 929 836 870 210 120 539 961 411 143 423 829 77 280 943 590 220 982 490 440 495 506 702 118 683 683 354 939 98 420 332 868 945 73 980 458 266 936 363 481 678 506 110 659 898 188 891 432 252 311 848 684 91 517 910 511 982 768 513 218 419 550 326 106 493 567 681 247 33 599 347 173 984 166 242 983 960 161 852 630 408 161 961 759 81 517 843 957 40 502 729 963 921 788 976 922 520 953 885 747 574 817 198 913 668 452 170 937 710 379 356 459 698 428 289 41 103 495 844 220 534 150 993 877 699 66 193 885 117 360 772 772 216 371 551 686 453 317 232 799 735 239 425 730 100 728 856 592 181 455 973 374 329 594 627 231 120 523 183 367 424 38 321 562 312 394 21 343 205 409 22 951 531 625 707 372 306 7 14 634 305 505 177 29 213 776 680 718 656 94 784 890 694 314 736 482 1 529 778 407 769 752 929 433 625 111 595 60 927 208 415 373 316 218 586 772 27 323 207 258 418 421 421 696 254 405 173 843 47 853 48 608 362 188 948 627 323 571 264 821 906 653 682 481 696 263 257 254 71 929 39 393 860 302 197 141 810 927 983 371 739 291 273 620 267 804 751 763 485 508 172 586 899 909 542 556 933 555 12 844 854 461 238 617 809 629 236 945 211 825 557 522 517 304 468 327 446 969 617 919 432 677 783 636 214 962 957 164 674 148 722 538 249 278 270 505 167 423 548 89 67 804 63 685 174 223 275 498 436 684 241 711 24 867 403 534 803 291 594 736 764 759 568 313 510 916 298 200 139 592 178 23 506 984 218 779 358 821 704 153 845 204 802 128 767 938 234 507 212 393 271 550 463 806 949 749 892 825 525 563 986 605 994 452 519 45 725 643 977 512 400 548 823 708 99 177 838 23 344 509 679 445 902 613 684 680 714 447 413 437 300 714 394 801 971 84 477 980 661 579 781 106 715 472 292 26 141 609 52 718 996 287 15 183 79 323 703 160 443 611 701 472 573 427 855 795 988 168 482 966 285 601 87 585 360 23 785 976 550 222 311 157 913 379 4 712 166 719 585 20 82 963 279 227 890 660 392 789 119 412 509 2 3 732 148 402 938 27 883 542 380 711 692 502 884 84 801 881 155 24 89 134 10 938 886 439 369 908 142 853 675 259 204 826 217 243 348 480 755 854 599 981 376 978 489 400 894 972 974 776 409 51 55 301 600 49 246 595 708 130 964 111 543 533 719 990 799 612 598 952 96 35 315 917 132 462 219 630 849 854 94 273 435 71 762 804 930 595 664 352 76 51 841 456 180 399 549 479 558 613 779 503 140 717 786 262 928 41 194 269 676 140 75 585 456 467 127 49 258 19 112 863 118 903 334 164 357 770 346 244 888 910 29 314 486 423 484 225 631 129 86 305 184 145 880 827 815 414 621 535 206 20 457 385 476 268 469 208 339 41 328 263 68 68 301 876 876 457 831 159 504 238 646 183 57 927 866 527 827 221 309 890 527 855 308 965 584 200 968 512 398 615 868 191 870 46 733 795 215 832 441 576 623 477 588 420 36 504 569 693 666 863 521 377 582 520 596 109 116 506 343 656 397 493 716 582 422 531 50 18 97 102 146 389 511 358 805 219 25 920 280 485 744 972 700 510 222 369 200 649 997 897 795 989 647 967 179 804 460 216 45 918 690 868 123 581 555 358 145 706 969 465 405 745 794 592 754 159 153 364 612 753 297 922 637 461 379 415 972 674 131 318 361 589 471 126 967 826 93 364 863 60 581 837 559 320 546 452 624 584 158 788 102 605 566 989 17 858 410 536 872 7 792 849 133 793 981 70 914 389 812 535 444 815 873 951 393 900 455 316 434 597 563 179 496 583 113 528 481 282 740 515 944 165 386 745 499 104 337 367 395 877 452 390 396 663 871 400 915 540 911 265 985 859 437 788 342 31 143 113 999 601 935 36 370 900 390 291 195 375 287 339 577 250 826 253 731 617 780 77 811 178 73 568 255 223 375 265 503 469 319 807 925 596 16 845 125 716 760 880 620 841 44 589 227 175 66 637 942 640 850 511 524 381 261 223 639 517 738 294 268 50 615 369 46 902 454 160 609 919 881 908 825 172 970 278 51 467 169 36 611 121 152 96 335 326 536 614 523 265 290 275 705 142 136 604 320 694 58 225 813 99 80 375 322 667 840 179 325 750 61 768 614 186 818 596 299 319 74 283 164 729 882 501 570 162 618 312 175 790 374 976 669 995 538 167 401 308 923 228 34 809 514 119 69 574 7 309 62 550 121 340 867 768 37 268 771 527 900 163 658 965 628 154 593 414 462 570 56 458 847 669 887 293 545 417 428 489 54 12 629 525 248 903 104 202 541 597 189 612 296 435 922 493 832 41 224 285 924 616 182 507 144 848 917 673 947 691 931 634 742 358 978 740 905 236 317 478 989 321 654 715 478 959 879 596 32 686 192 801 223 606 208 498 239 327 791 464 377 269 399 35 732 460 388 332 932 473 649 462 282 891 368 483 547 462 613 814 245 773 937 673 345 427 605 549 235 110 9 360 480 836 671 553 720 440 987 925 936 260 587 328 642 157 991 174 667 629 763 672 231 415 537 231 528 638 532 815 695 575 655 195 979 23 229 681 709 374 765 472 575 396 619 984 412 690 904 363 274 652 251 38 160 120 404 843 724 661 84 757 946 899 579 82 817 397 414 264 793 599 950 405 2 303 20 163 662 853 385 788 449 281 171 932 6 267 483 685 909 118 644 389 747 766 959 915 919 972 864 585 862 463 304 268 151 892 259 140 122 239 159 625 686 754 70 720 126 968 672 942 718 40 790 681 604 538 830 393 451 955 420 754 461 399 161 975 650 249 657 225 265 692 835 426 8 662 186 277 187 44 567 279 439 530 607 816 107 506 340 291 201 712 515 711 154 922 529 126 90 813 135 462 908 53 750 144 458 315 806 936 402 944 162 295 203 82 281 381 800 648 149 171 196 202 562 892 23 868 349 264 965 535 330 655 156 910 406 915 516 9 975 990 470 831 643 664 603 486 851 620 756 734 447 840 431 223 952 14 526 909 635 856 341 284 565 178 209 369 199 172 807 348 65 68 228 916 487 930 846 694 782 147 746 448 512 787 367 5 283 706 663 57 269 621 653 979 622 114 291 480 821 619 554 805 530 4 918 456 660 678 190 279 355 485 955 823 670 644 640 28 19 275 351 523 38 303 185 539 857 900 897 230 877 889 284 57 591 517 430 183 990 931 338 352 331 888 352 38 638 701 776 297 608 759 440 156 474 223 427 547 18 228 85 485 473 886 263 703 466 475 491 563 940 19 505 143 861 895 665 968 416 349 147 963 553 769 494 511 590 215 5 944 429 880 774 448 610 36 313 862 726 490 833 470 963 70 874 396 713 424 777 71 641 494 688 762 749 519 535 400 602 821 465 730 689 987 775 241 286 97 837 283 78 566 912 636 727 476 497 36 580 766 293 774 464 206 450 602 442 253 652 79 150 243 426 22 770 882 101 908 544 352 501 782 757 940 438 614 202 206 165 846 11 375 294 694 992 904 384 459 561 287 859 424 564 561 759 156 30 433 734 361 353 175 829 805 745 730 901 631 372 125 685 601 373 358 243 651 364 508 941 115 253 122 789 821 327 712 176 441 853 622 576 165 814 449 728 582 237 642 761 121 230 968 820 690 225 849 247 704 288 778 276 25 448 763 26 233 366 337 743 989 632 956 956 449 723 405 459 152 163 602 221 671 533 833 741 930 92 532 498 190 954 610 822 387 128 13 995 951 796 811 371 181 134 656 502 375 378 899 958 105 896 14 706 172 115 368 303 397 648 314 365 616 507 365 895 271 934 414 43 16 433 687 49 145 616 46 272 443 691 117 693 473 571 986 907 242 966 389 939 587 788 58 753 801 626 988 601 789 630 578 659 223 721 733 88 543 834 412 869 703 191 755 111 189 226 124 578 859 889 362 712 490
56 383 962 314 416 367 964 714 606 949 53 351 134 399 674 484 87 189 4 118 17 629 235 659 784 623 467 498 594 526 940 240 369 557 966 40 901 814 198 334 60 219 41 578 754 773 246 505 819 798 742 241 816 524 38 59 999 865 46 218 876 625 843 701 373 314 982 363 773 91 818 742 551 475 770 323 62 23 987 987 731 812 236 883 592 288 641 227 571 821 360 77 381 621 752 798 983 673 24 391 347 877 944 602 737 135 745 948 755 654 408 409 734 362 564 392 378 634 415 498 400 720 356 373 509 514 448 2 520 600 578 78 654 813 787 823 481 876 865 896 883 593 207 257 804 998 69 976 756 883 126 925 840 335 893 909 414 601 170 615 114 467 5 595 858 892 261 340 692 720 825 777 259 347 963 42 489 789 663 192 697 58 728 60 330 990 741 896 775 594 449 637 335 566 557 688 541 329 71 944 885 766 258 674 889 346 499 546 977 633 147 361 422 160 44 557 707 466 652 167 505 676 90 449 943 565 934 216 232 455 585 193 616 930 248 949 562 545 868 104 849 425 786 205 626 15 123 598 324 439 810 502 811 994 733 146 593 878 141 348 813 228 220 390 375 2 390 164 431 110 482 866 156 712 231 432 272 413 228 126 867 697 671 471 429 356 972 775 798 772 714 568 695 738 477 101 384 770 642 891 906 428 253 727 650 907 847 948 904 653 795 435 912 750 783 685 338 289 21 798 1 893 392 319 531 1 917 212 219 903 421 708 905 385 93 565 800 551 556 204 487 654 882 140 18 497 805 209 723 59 687 613 838 381 890 889 297 826 182 475 214 620 293 625 97 567 526 963 102 575 651 593 110 528 404 712 206 168 548 959 35 953 575 604 653 968 14 939 691 117 774 927 358 551 209 93 389 750 809 695 683 994 710 454 58 965 212 997 474 422 678 361 686 813 549 312 85 994 139 399 337 330 693 344 767 43 989 801 118 423 245 736 953 522 839 254 875 933 535 865 776 184 55 938 799 47 190 40 685 81 72 583 316 394 513 907 303 854 747 666 137 795 914 901 387 924 320 140 435 616 167 875 834 323 519 971 478 744 70 594 122 817 444 773 658 222 976 31 632 844 583 225 779 849 314 171 832 134 507 802 880 487 263 329 848 58 295 256 274 23 950 54 216 950 73 756 665 878 595 459 970 705 175 472 486 946 601 930 753 427 759 178 682 66 656 547 483 564 437 755 619 582 222 457 157 284 863 455 290 723 351 454 334 842 841 363 331 366 782 455 738 920 23 598 144 594 991 789 31 444 573 494 25 397 386 538 981 281 924 369 525 773 698 789 342 179 366 716 501 119 504 833 897 362 218 186 64 848 163 624 751 342 945 373 32 844 419 383 399 513 831 266 980 812 694 487 113 898 249 804 827 813 978 712 518 533 637 176 500 923 124 481 975 247 877 840 494 773 655 864 919 688 109 255 300 873 792 290 771 305 61 784 451 400 886 32 469 717 700 259 409 748 503 87 310 844 480 948 158 862 538 410 629 258 354 313 559 965 769 822 161 471 933 241 215 105 672 242 150 71 200 732 280 973 974 321 534 378 364 802 916 506 565 461 951 277 998 812 184 952 396 953 689 943 696 473 603 351 440 122 100 840 363 982 412 812 475 476 428 555 986 366 815 776 279 565 439 581 736 201 633 826 550 376 178 910 990 100 517 69 817 769 88 940 608 13 947 92 210 48 304 654 568 960 257 777 666 635 186 606 115 299 870 101 515 812 523 808 162 419 873 473 649 548 80 799 643 249 763 884 622 10 942 711 374 757 563 309 142 989 715 557 659 781 260 88 928 353 276 330 588 410 75 998 850 169 516 574 967 863 822 284 226 178 89 434 177 62 208 710 555 496 286 366 393 841 11 676 618 32 287 312 185 914 12 418 268 552 67 862 15 152 36 430 224 558 757 659 491 950 459 931 918 948 217 621 172 906 270 194 339 693 273 336 420 959 201 320 28 447 309 667 521 327 434 874 269 509 456 399 553 624 628 548 372 119 188 672 820 97 37 90 732 336 417 861 143 42 587 54 676 460 227 513 234 182 748 264 169 700 735 484 802 574 121 740 78 423 256 795 125 186 352 492 348 287 510 163 719 278 68 286 455 486 183 950 532 352 572 609 684 723 95 828 221 466 187 65 869 52 313 794 349 40 922 314 808 657 884 704 860 607 581 105 94 699 780 236 473 111 282 373 797 527 960 125 746 527 289 372 262 939 913 890 355 828 108 435 842 284 612 72 954 389 894 782 528 809 807 970 238 942 192 917 959 720 724 963 131 935 76 839 380 643 607 887 281 937 19 992 166 543 453 31 579 452 446 470 866 465 96 835 725 416 895 114 717 244 846 354 10 590 750 409 931 427 621 950 315 41 251 354 492 287 791 218 837 959 383 258 57 62 205 765 197 78 584 955 856 418 524 216 135 405 992 179 497 17 969 763 702 608 958 576 640 781 50 318 961 855 74 882 103 706 107 523 345 252 343 217 997 855 305 713 823 271 296 93 781 59 233 674 111 71 401 285 739 222 365 366 758 519 910 215 243 257 979 521 465 27 648 454 63 954 512 776 577 526 430 689 690 856 302 905 194 130 203 759 878 80 442 264 379 250 128 481 152 450 743 838 81 399 154 400 22 355 935 243 785 621 49 782 903 335 704 484 614 154 552 240 436 978 13 728 458 211 495 440 681 628 852 508 83 666 229 122 3 743 230 391 466 407 322 292 402 22 176 743 527 458 826 872 801 316 16 642 237 459 688 894 117 637 405 41 720 630 445 730 461 845 130 487 617 238 376 830 136 787 835 47 511 197 104 656 569 378 353 755 679 469 971 867 462 852 543 89 730 6 814 27 830 91 760 264 149 772 438 202 580 974 956 1000 132 444 630 712 285 836 796 431 620 932 241 71 586 352 105 688 40 988 255 116 514 665 346 326 624 213 26 209 283 532 225 911 547 116 926 344 294 264 546 947 496 946 828 650 909 502 635 20 350 971 382 590 699 19 362 127 490 465 985 341 711 84 634 8 424 997 932 201 317 981 965 516 716 922 267 966 129 262 973 680 213 678 533 89 479 42 881 95 542 45 33 437 326 845 138 360 29 228 902 380 140 265 892 910 423 430 189 274 570 877 957 240 540 678 311 374 740 835 307 609 937 754 332 770 340 996 196 451 729 465 174 129 631 67 460 964 768 785 264 152 171 754 772 379 148 87 9 765 59 469 599 124 836 340 812 4 410 121 454 798 413 832 370 625 647 392 636 997 99 589 323 655 611 597 921 3 336 483 395 559 576 310 615 2 77 627 675 452 994 691 153 717 425 403 145 203 328 121 299 516 862 797 668 409 900 986 705 78 545 308 301 340 749 477 670 961 896 796 638 235 899 678 181 525 968 684 39 753 857 490 239 638 242 419 34 141 470 218 498 792 488 900 764 381 898 377 247 213 936 184 47 433 596 779 908 386 988 791 361 404 589 492 995 880 558 106 777 996 265 922 662 662 385 791 271 523 252 200 605 443 202 930 441 294 106 231 43 393 941 237 288 459 92 691 803 541 312 164 984 695 195 736 240 283 191 279 476 605 371 16 661 767 610 21 333 651 284 266 443 622 927 873 598 654 433 319 244 195 344 716 872 910 359 524 159 373 292 799 277 853 341 495 993 149 829 810 600 264 536 457 790 38 223 358 602 456 426 15 6 557 199 236 394 202 127 156 669 984 7 176 165 146 464 198 566 691 291 709 45 223 680 483 51 997 604 38 164 807 406 952 765 585 722 623 574 467 447 869 146 544 506 798 30 198 660 641 325 348 27 96 418 87 891 750 955 512 744 412 939 718 544 217 112 451 833 70 949 674 915 16 929 83 845 370 48 248 718 248 306 398 539 270 561 9 2 490 625 683 151 378 952 747 712 449 91 527 590 558 709 519 853 890 871 500 452 488 377 546 321 584 920 916 623 800 368 453 508 140 887 323 560 874 388 215 254 190 938 378 645 576 923 691 793 282 403 512 193 217 101 348 727 145 627 211 851 850 133 588 250 115 854 260 613 400 407 764 327 270 664 137 98 479 211 406 493 278 0 403 84 481 907 214 609 577 65 632 888 534 537 783 879 269 52 339 367 13 855 834 946 609 79 495 708 405 522 857 761 357 42 571 824 418 450 841 54 598 529 831 996 879 180 934 948 882 646 948 155 196 657 520 788 756 329 90 266 308 357 539 821 245 468 59 930 718 667 165 762 672 278 156 168 534 721 289 398 887 472 340 502 992 397 848 484 487 485 997 86 280 844 23 864 757 874 824 319 768 644 595 706 59 20 501 766 831 432 729 308 99 8 216 861 578 457 90 778 791 806 758 925 834 582 556 597 387 859 711 911 75 554 692 530 184 591 198 298 172 713 470 116 237 119 843 391 207 726 759 463 564 789 697 701 206 82 882 120 446 427 851 794 848 318 959 66 748 275 946 703 231 639 850 160 539 471 642 204 375 173 911 567 91 411 330 179 46 677 267 673 884
177 850 421 762 110 741 393 726 597 487 799 595 107 868 56 363 656 458 540 231 832 858 817 659 792 199 187 915 384 678 675 996 23 272 121 525 48 567 282 140 477 529 901 803 900 436 760 405 697 919 119 175 672 497 58 363 752 34 236 434 281 124 717 381 149 266 749 569 876 718 959 853 241 413 938 505 444 21 647 726 510 342 112 691 614 205 314 569 600 90 409 603 272 638 941 652 388 331 685 803 713 649 163 352 997 479 90 559 511 309 222 357 515 515 911 101 924 246 742 812 86 161 702 683 347 541 40 384 756 857 173 596 153 986 189 338 352 108 776 56 608 150 790 320 800 475 263 463 557 653 867 106 61 86 701 850 823 472 745 216 784 345 297 839 507 129 458 931 355 928 3 391 850 903 814 879 243 603 983 333 46 658 541 809 382 196 387 973 754 16 561 459 708 341 152 774 912 846 211 57 42 375 164 254 5 746 133 111 846 510 214 448 889 21 564 849 726 248 348 940 349 46 623 902 512 708 559 484 816 465 905 66 456 423 111 303 571 439 990 887 861 169 288 788 24 287 671 487 371 870 572 724 743 658 221 825 530 961 829 291 670 932 542 389 495 411 896 821 613 719 432 670 815 25 762 10 375 505 951 691 789 851 301 309 365 909 730 889 929 233 334 223 284 759 813 273 408 144 862 738 598 497 381 849 99 42 306 117 828 531 454 682 216 196 775 843 691 735 395 398 217 201 946 40 305 834 989 996 855 675 443 746 265 23 339 17 223 1 20 887 831 422 1 276 932 573 156 337 843 865 142 365 457 636 403 523 113 886 151 427 606 168 981 606 230 937 502 330 521 579 970 164 93 489 6 390 558 425 741 880 323 859 4 462 362 800 357 672 657 204 768 511 98 724 404 825 277 919 337 596 453 475 401 646 783 54 439 47 535 31 196 324 109 333 616 759 240 594 252 468 943 491 38 110 917 451 66 637 965 986 553 749 463 894 461 278 366 901 372 150 353 818 712 326 733 441 226 502 875 68 101 792 604 84 39 397 864 193 664 230 63 883 445 467 977 985 974 776 405 375 786 785 751 295 249 105 209 303 379 209 882 357 674 87 822 417 992 643 573 732 517 613 931 745 809 678 465 833 806 190 581 868 996 959 592 211 239 360 761 951 459 776 271 904 834 179 373 312 367 576 578 743 411 853 781 142 949 803 389 97 231 635 788 389 176 510 499 153 819 614 193 993 185 529 737 346 400 679 324 52 225 209 856 512 711 400 955 138 610 481 191 590 958 401 565 585 270 388 797 223 261 860 394 623 988 522 21 64 621 725 192 795 165 525 313 98 197 489 869 405 587 6 764 709 492 202 625 66 397 113 771 936 322 669 471 536 529 754 279 838 321 601 703 592 777 242 586 426 315 323 446 761 207 714 724 835 80 74 33 88 350 122 609 618 890 900 114 733 490 319 690 136 396 291 206 34 723 687 577 45 289 208 837 733 424 210 256 851 18 210 12 724 208 655 425 113 755 11 16 480 654 295 47 91 699 512 584 737 999 554 773 919 769 346 767 529 228 757 340 554 860 550 838 438 71 941 299 881 596 61 926 975 934 251 255 108 975 920 787 575 254 507 659 996 326 389 830 431 853 674 259 741 885 742 158 454 190 147 342 487 689 916 803 604 549 759 215 463 87 560 802 548 877 95 550 146 169 473 235 392 245 151 560 625 79 255 430 206 930 640 778 551 739 579 200 39 144 882 427 296 22 33 481 360 154 85 732 396 794 355 19 506 785 154 150 673 364 371 276 365 973 707 548 407 700 868 260 913 37 171 50 604 595 438 950 380 537 187 567 288 722 372 562 912 808 866 29 810 137 588 82 36 551 232 473 353 744 762 198 306 147 264 398 272 341 865 519 129 779 632 59 577 710 791 11 833 268 6 356 770 415 188 780 859 750 728 940 692 74 943 982 699 7 696 880 168 639 77 399 798 195 243 727 980 426 919 320 437 630 396 637 907 729 303 45 580 663 545 376 787 601 86 449 740 51 225 428 336 487 813 296 348 631 721 2 94 516 526 332 127 123 778 76 139 566 950 772 798 735 137 383 867 451 953 945 558 509 835 360 21 202 162 533 692 65 770 888 915 677 558 363 493 872 368 117 135 278 4 594 915 555 47 94 48 638 963 15 889 968 578 53 508 563 335 607 39 546 684 508 583 720 858 770 753 369 483 377 610 316 595 570 810 526 472 251 55 859 822 248 294 135 566 327 489 588 280 707 788 599 741 644 616 852 581 227 883 719 810 416 434 544 719 611 684 619 13 953 413 253 949 122 852 582 366 705 896 891 46 280 413 539 988 407 154 420 720 422 155 219 356 10 282 942 586 680 537 346 122 30 181 895 90 145 830 172 279 660 398 285 947 287 762 936 312 493 456 220 391 435 538 884 278 497 487 688 701 629 371 283 327 528 61 116 695 344 835 534 625 9 288 525 243 593 227 590 174 978 112 194 620 43 1000 406 296 655 239 31 428 36 633 913 563 237 649 698 928 916 899 183 49 906 986 496 272 927 40 469 606 88 479 34 410 28 135 476 57 442 412 501 369 863 4 345 979 972 309 849 679 455 128 391 887 431 936 527 932 887 835 618 766 412 63 622 250 925 190 264 93 910 316 866 503 632 685 952 446 213 454 54 470 489 385 740 944 392 888 95 322 902 516 879 796 518 647 494 776 666 173 419 517 25 228 180 648 923 580 125 131 0 872 734 743 286 328 418 788 134 44 330 101 833 963 269 151 939 987 423 806 104 463 503 87 100 975 385 839 308 537 818 584 642 240 464 886 298 260 131 33 615 411 273 62 106 585 170 541 120 959 620 454 679 402 105 776 130 827 748 109 468 270 648 835 199 59 181 477 146 982 957 293 70 857 681 905 920 582 624 974 368 855 414 211 8 96 246 448 434 987 842 127 893 658 319 836 204 140 448 470 91 711 976 526 374 361 167 527 291 451 894 135 892 865 229 320 486 704 307 693 480 541 378 493 482 814 583 489 160 361 513 627 312 472 438 148 168 41 878 692 85 801 848 550 233 472 964 351 718 28 310 773 302 580 328 395 329 435 585 839 138 686 873 16 274 808 908 757 96 845 44 754 580 279 351 708 75 674 985 354 73 812 129 168 886 853 758 627 224 529 102 519 807 663 805 606 178 208 721 903 626 897 67 467 27 455 143 501 576 386 986 501 883 81 171 883 650 230 954 624 359 576 653 101 591 489 569 193 643 281 995 753 390 467 845 634 686 568 661 680 993 669 447 464 64 2 127 781 141 9 83 499 793 498 858 1 478 272 262 18 257 995 704 137 641 934 354 601 673 116 126 293 676 359 139 584 128 769 325 173 108 77 747 313 410 438 979 473 811 121 250 101 617 566 184 350 545 911 267 539 479 10 980 624 868 630 678 582 574 854 696 137 157 764 798 10 523 845 731 732 782 921 903 515 966 780 358 678 201 730 81 874 963 564 234 522 547 174 841 517 839 337 634 231 531 933 554 642 627 456 969 289 628 355 266 112 851 725 801 552 736 724 904 986 68 218 870 240 69 890 994 408 774 995 694 846 520 978 899 171 472 486 413 116 514 405 636 381 795 329 441 922 871 818 504 819 72 508 693 641 295 673 766 673 947 445 258 709 17 266 796 880 826 506 210 94 915 883 52 718 343 729 552 259 854 976 244 418 475 3 825 116 738 197 635 58 484 671 500 754 186 871 218 763 646 258 97 213 714 969 483 36 460 44 991 177 524 499 159 856 668 63 665 14 909 564 914 894 603 241 835 163 437 720 62 142 658 720 695 239 175 468 488 378 247 461 759 411 84 758 556 383 380 569 317 119 881 2 865 247 728 828 612 728 103 599 568 365 386 708 242 194 652 257 275 268 821 490 543 832 470 23 417 451 669 465 725 589 166 228 844 225 118 160 692 390 933 19 136 105 589 175 60 238 429 635 433 418 140 494 162 557 919 434 810 70 335 680 944 278 928 502 683 269 763 438 26 820 13 199 55 437 715 600 820 72 836 136 956 792 662 695 687 785 466 68 452 354 205 854 967 841 440 37 505 838 294 279 485 376 645 999 667 196 987 34 290 624 753 955 132 993 651 631 203 20 937 568 148 995 506 389 14 717 182 972 336 782 41 283 960 698 35 257 840 256 791 915 640 723 684 90 709 190 212 223 746 450 155 220 765 385 161 51 874 983 300 458 579 321 706 986 474 511 921 376 522 612 467 29 649 408 188 649 462 50 804 118 757 195 292 596 907 48 602 555 450 63 536 281 897 64 174 429 124 854 293 602 948 881 605 392 311 294 304 356 538 464 824 789 338 622 78 997 633 539 318 275 115 90 971 895 303 629 827 317 331 350 935 458 238 700 89 876 857 379 716 248 179 291 961 669 402 801 370 586 922 531 333 518 847 337 998 568 232 589 498 9 77 972 32 606 575 109 361 795 57 150 812 50 962 628 92 110 49 737 984 449 309 228 491 635 682 792 918 145 898 584 532 147 436 697
227 961 465 872 795 844 351 661 545 165 275 950 38 225 397 599 67 38 767 120 124 914 292 718 324 342 126 834 640 155 898 889 775 969 801 751 850 368 681 198 435 855 959 668 480 958 467 999 460 670 861 961 612 557 548 746 62 404 174 437 348 50 988 188 724 698 72 293 784 200 305 161 557 732 770 288 832 62 318 730 237 772 270 762 446 884 638 907 4 983 431 891 783 823 164 840 144 767 583 67 170 604 579 572 919 352 762 837 883 545 161 893 753 54 172 509 735 455 418 407 527 75 985 631 894 820 179 779 100 255 918 222 565 701 863 284 690 144 218 493 276 384 12 871 806 265 57 341 728 887 352 140 841 942 791 948 327 72 494 173 995 221 716 822 776 202 982 465 501 88 663 859 42 131 350 918 990 927 202 685 659 924 95 737 155 947 89 340 633 502 249 667 171 253 192 655 34 885 271 66 24 765 986 697 884 978 139 640 739 551 981 382 502 855 979 668 729 15 897 457 251 756 993 644 928 485 157 267 361 46 950 796 443 924 696 978 646 367 129 245 683 236 755 732 178 177 757 269 134 999 886 134 245 195 786 774 203 833 927 269 587 190 377 446 225 504 774 464 378 242 303 435 346 43 173 576 644 953 147 489 11 831 226 702 163 789 401 953 370 516 277 383 106 21 869 719 605 839 574 926 837 978 391 176 925 537 288 734 604 64 906 246 210 44 989 378 733 249 873 898 946 237 193 196 805 219 330 445 44 973 187 334 194 970 312 971 209 321 151 944 924 320 355 124 315 114 422 350 101 536 941 144 278 551 257 285 81 842 294 855 68 126 734 803 560 8 69 642 788 401 852 400 35 575 175 217 564 701 191 980 511 346 673 418 885 462 123 974 265 1 631 995 28 703 372 79 620 926 804 604 550 429 915 281 43 480 615 772 648 51 332 167 689 240 523 894 599 600 588 426 978 137 814 431 381 44 150 564 813 869 811 215 224 946 49 693 706 626 748 122 495 335 534 640 623 35 570 202 531 1 429 170 643 531 951 155 714 922 419 70 19 420 738 194 514 628 816 551 712 325 407 795 862 142 853 3 962 811 79 30 107 85 457 777 578 22 444 188 679 214 52 199 555 548 402 220 258 599 45 306 773 27 569 477 665 845 291 514 488 872 854 135 812 520 66 105 190 413 693 394 559 739 498 881 500 358 87 98 246 984 160 663 936 468 698 582 117 800 778 192 782 539 483 332 554 72 895 454 711 446 653 34 685 119 309 862 537 26 769 347 455 876 491 274 306 752 566 125 606 716 922 134 629 932 592 539 736 305 505 897 975 435 997 308 957 998 741 714 540 665 856 334 731 550 815 372 829 224 118 696 672 541 99 88 114 749 20 988 984 839 152 918 602 324 108 333 792 884 619 463 374 91 358 618 868 101 607 673 751 612 704 830 158 568 754 280 908 885 396 988 809 966 699 678 914 945 851 348 561 22 476 535 468 473 331 492 356 27 230 995 666 853 232 502 723 464 934 552 297 212 458 330 939 556 26 260 943 36 159 536 243 145 182 388 301 715 874 308 996 246 368 36 657 348 286 158 603 204 31 516 22 429 700 316 287 693 208 410 406 52 77 287 196 256 958 730 634 26 866 327 781 529 165 991 845 192 454 972 459 974 471 820 650 494 231 98 154 949 598 644 831 715 97 984 999 560 535 610 515 294 254 165 472 547 710 918 347 426 772 543 695 388 616 677 953 833 426 473 325 176 39 180 584 383 820 96 669 31 428 712 5 711 843 451 220 566 881 428 217 132 333 373 826 250 222 832 677 173 469 353 893 612 848 499 205 355 944 568 730 832 732 597 654 575 86 481 317 295 977 596 655 900 320 878 140 893 451 321 967 4 740 294 55 189 285 141 143 727 61 269 241 120 742 757 952 750 497 12 461 100 538 319 109 901 116 142 400 961 960 896 360 886 216 489 718 415 166 28 768 610 379 509 334 763 394 825 503 267 214 676 340 112 84 673 349 622 389 950 403 387 430 530 128 12 544 760 610 855 526 355 409 655 335 680 821 526 353 837 676 65 808 815 449 841 771 595 365 135 138 875 103 798 621 104 74 597 188 792 273 209 148 588 304 348 168 883 838 126 442 802 725 278 849 571 65 394 562 761 576 218 622 972 522 945 364 573 968 211 486 105 132 905 221 338 8 363 713 821 510 118 575 988 499 516 687 614 75 487 780 605 923 455 747 615 807 294 385 28 521 742 253 793 27 973 628 806 423 467 507 781 481 924 110 412 83 636 926 168 790 479 678 369 359 134 877 260 404 643 512 974 911 806 239 134 56 577 54 788 93 919 125 57 181 331 904 614 517 797 743 543 2 964 647 248 892 128 299 911 0 884 546 983 509 604 974 168 917 217 504 975 386 149 581 760 339 345 413 403 399 392 794 593 749 164 668 212 122 669 563 185 16 830 803 193 489 257 577 500 85 562 674 40 597 79 880 304 765 234 835 678 969 558 907 317 905 867 626 873 282 294 440 759 617 957 421 463 613 804 233 33 293 808 929 706 492 638 857 920 369 578 571 491 520 504 23 425 185 469 708 439 127 492 802 208 871 830 900 202 793 543 994 534 670 583 632 919 475 976 137 790 298 255 29 946 983 205 759 92 692 695 800 978 40 518 688 722 920 909 7 486 264 722 484 889 594 117 133 339 903 344 390 384 236 667 970 383 726 454 176 484 169 990 228 221 329 445 611 660 552 30 553 133 942 318 337 344 956 862 667 911 536 261 183 830 798 397 37 644 439 691 247 456 382 78 938 218 336 307 719 885 947 663 901 826 556 146 47 202 596 950 830 263 671 81 819 597 935 63 189 941 207 742 834 830 955 843 153 19 82 534 200 203 889 531 937 766 478 392 703 814 296 906 528 804 259 531 675 37 284 512 799 178 398 215 363 69 910 667 280 498 779 17 104 92 530 127 240 149 102 40 367 810 682 614 433 745 387 484 448 483 307 683 963 959 867 470 131 804 810 856 14 748 466 90 586 607 96 456 162 849 256 2 456 220 410 895 279 97 234 444 263 542 311 189 135 134 6 204 823 32 860 9 212 257 721 204 833 202 78 242 859 980 827 239 686 324 25 1 146 677 32 341 98 661 30 66 585 626 493 840 392 224 940 466 882 28 91 638 543 692 930 658 380 850 343 391 998 695 764 577 658 546 235 182 272 414 261 824 789 5 434 85 697 844 519 814 582 664 383 529 785 988 656 612 558 875 373 732 992 932 496 403 477 424 709 577 609 528 949 817 452 658 912 410 487 280 490 323 177 40 206 477 744 704 824 84 357 724 532 781 417 714 344 332 319 820 121 245 88 513 482 756 204 428 18 767 549 372 630 301 595 653 987 755 411 918 80 304 608 934 323 939 60 910 715 872 310 342 328 787 376 856 267 316 932 755 211 606 896 151 529 680 300 403 447 259 855 429 591 595 684 452 281 638 366 968 195 580 547 642 580 699 836 171 865 901 542 781 635 6 846 78 858 890 354 987 933 894 229 595 416 659 438 417 551 208 664 191 618 780 839 994 63 79 388 792 694 653 965 145 746 528 878 689 371 6 345 257 432 804 593 703 991 91 485 15 321 223 145 135 141 5 58 824 717 958 539 439 847 208 180 309 691 205 971 117 763 441 105 95 412 446 842 368 405 616 322 584 408 734 760 89 649 275 13 336 722 113 568 677 758 899 662 984 516 190 525 594 541 431 916 887 3 333 473 827 508 790 283 135 17 732 295 562 572 883 796 531 518 297 921 513 201 369 825 895 50 386 250 702 680 717 822 596 702 192 479 72 642 867 879 103 797 106 899 458 590 881 513 764 533 502 362 75 705 176 313 660 142 682 436 462 219 912 972 136 70 513 290 605 244 715 10 633 639 713 119 390 462 578 342 446 601 424 384 951 641 595 130 249 600 471 777 467 414 996 441 295 238 431 844 1 199 122 766 89 945 440 637 701 274 938 818 19 727 57 660 917 651 72 41 841 156 673 614 402 33 630 136 905 36 348 750 593 223 76 756 377 470 489 316 573 46 326 720 526 90 384 625 315 215 595 73 670 262 985 415 730 48 473 450 163 395 663 573 468 1 134 463 548 445 860 255 974 113 2 326 193 120 638 567 344 266 624 375 482 707 887 425 449 870 155 71 549 464 754 627 378 902 221 186 843 289 153 745 765 661 651 976 822 213 748 112 658 787 428 393 761 197 940 701 877 51 888 149 140 980 421 864 328 437 854 64 146 964 386 752 841 737 269 427 57 909 370 652 639 269 516 308 877 268 616 954 382 9 157 876 121 875 216 424 661 260 83 314 443 338 861 76 504 624 69 828 427 115 256 890 911 931 563 840 912 341 611 817 706 506 173 524 983 94 244 248 303 589 499 891 801 961 221 453 170 913 423 888 255 761 640 53 232 636 911 252 252 474 807 198 47 973 166 92 344 302 425 645 773 111 234 167 997 966 753 184 268 59 312 242 544 420 689 21 519 887 587 948 293 15 972 872 540
735 444 606 167 948 808 109 974 530 180 413 891 468 986 477 77 47 748 856 239 329 116 707 956 393 853 396 397 320 1 829 423 349 236 141 782 831 466 736 943 431 741 0 621 20 825 776 476 278 952 519 273 162 185 282 278 80 993 403 222 432 841 451 351 533 777 625 488 116 198 111 8 436 315 571 933 347 53 845 871 913 313 975 126 28 362 819 442 861 948 39 90 324 674 66 851 308 418 257 560 816 165 474 407 19 281 676 814 962 368 873 412 311 250 690 635 888 855 672 359 560 969 805 573 649 919 429 608 395 145 568 887 547 976 279 211 923 132 860 531 562 586 297 283 402 824 949 872 823 63 808 828 229 197 13 136 316 78 617 357 564 19 758 161 747 400 699 449 667 513 326 262 64 123 652 993 346 528 151 249 149 772 335 415 411 742 660 727 681 129 515 473 305 502 317 800 453 292 674 576 323 324 591 601 464 276 214 53 669 910 516 88 524 382 585 535 390 590 14 499 193 65 343 139 419 981 89 374 800 918 423 808 307 194 364 295 82 702 763 909 745 943 23 143 551 269 689 530 86 804 12 864 237 621 673 440 866 557 345 141 63 710 261 590 719 534 935 595 83 24 351 913 505 664 183 234 130 155 36 959 41 435 570 279 187 830 7 495 182 139 140 74 310 60 332 553 415 15 78 846 188 740 665 566 615 188 225 146 814 615 363 291 703 280 127 324 857 765 881 200 977 394 967 413 408 200 561 991 176 895 185 924 254 186 331 107 22 608 253 915 380 107 890 807 634 791 476 16 159 346 217 455 230 312 465 617 470 700 442 319 409 181 161 824 941 475 602 687 498 657 976 182 822 742 607 135 532 654 206 191 801 886 388 61 342 609 92 897 384 568 870 488 319 803 397 978 635 302 174 367 287 987 783 86 563 841 925 771 633 599 907 202 741 825 189 726 770 466 500 792 825 148 762 535 957 543 750 791 728 357 71 716 262 427 203 853 892 844 60 106 727 33 623 476 482 804 371 603 995 175 909 223 118 89 447 588 963 981 10 520 322 632 821 482 202 422 101 423 960 617 613 841 795 663 953 288 234 167 275 577 840 340 639 898 194 392 108 677 471 402 940 904 507 855 509 353 448 639 724 694 433 903 296 871 391 437 84 825 479 402 746 822 236 942 178 371 942 528 772 616 582 602 767 961 445 507 991 503 81 995 57 899 336 903 428 539 970 329 839 312 522 679 934 930 843 434 173 36 661 930 775 140 242 49 150 743 900 701 894 418 693 391 603 938 815 258 425 707 809 383 138 984 369 846 458 163 997 339 905 391 572 720 407 960 566 229 268 795 53 748 333 121 594 488 400 925 383 656 929 270 52 212 554 845 73 838 998 911 133 479 462 761 952 328 85 34 201 921 989 32 496 450 610 147 499 641 729 375 849 457 210 130 852 251 902 927 88 154 786 444 865 707 896 466 211 829 128 799 377 818 110 600 759 471 723 407 685 967 874 298 600 23 213 773 181 418 811 970 455 672 119 842 422 25 598 765 61 277 340 880 480 605 467 622 687 180 863 929 546 311 283 609 325 329 87 327 869 132 847 256 599 795 16 975 387 768 469 893 931 339 416 10 927 7 98 917 398 960 252 578 901 358 930 357 406 888 264 149 832 175 644 292 69 945 222 993 486 675 753 461 239 862 614 357 670 754 956 127 984 509 581 823 104 759 171 562 55 45 280 71 478 631 195 856 341 452 456 855 779 447 117 254 761 438 494 957 139 341 481 750 973 171 520 439 950 367 97 707 691 783 243 234 936 152 980 911 696 389 399 591 32 569 107 996 972 741 538 419 624 852 175 925 574 762 79 761 372 43 276 233 579 929 987 526 921 975 782 12 356 459 135 224 739 709 827 153 664 363 298 460 179 451 72 527 834 299 277 330 484 616 452 151 405 177 813 248 781 281 830 432 946 551 636 64 868 871 679 767 226 536 259 686 449 238 299 710 521 86 58 123 740 17 517 735 611 257 938 439 65 489 404 46 154 938 170 294 26 372 43 944 912 429 438 946 638 210 418 636 289 93 31 128 694 27 295 21 527 353 260 146 979 925 558 937 163 804 292 904 637 905 483 769 191 427 180 404 420 580 99 700 555 79 643 921 684 108 850 362 647 98 95 103 475 784 535 971 974 190 718 974 196 914 142 234 155 857 586 483 2 257 489 233 799 821 199 20 514 166 220 242 704 908 557 540 895 904 683 759 542 40 501 980 702 355 838 150 241 416 544 655 826 11 145 509 933 479 981 839 626 975 797 822 958 87 596 753 645 553 293 487 427 619 578 386 327 762 662 1000 855 561 103 885 748 977 46 162 804 278 630 146 218 668 366 729 38 76 270 28 744 159 654 101 641 103 91 951 812 1 848 787 738 237 714 971 457 415 165 675 493 75 877 826 910 160 769 781 200 948 919 570 441 375 216 325 367 252 713 816 255 335 160 776 248 867 648 506 698 257 612 554 184 158 378 238 764 560 344 822 889 143 988 28 650 862 771 809 274 740 488 372 131 463 548 467 627 141 853 270 943 211 443 979 899 567 657 61 147 306 461 822 495 62 710 174 227 183 887 19 460 807 993 419 587 415 511 766 807 891 883 414 228 219 45 191 851 159 473 28 156 200 440 406 208 920 59 440 269 392 737 342 709 349 263 425 120 946 920 859 215 573 539 458 605 516 908 705 198 750 302 11 27 968 817 410 668 607 430 481 752 501 314 420 434 46 368 135 757 900 575 477 365 547 773 495 446 739 265 483 207 758 361 993 353 815 994 61 879 772 549 758 621 538 732 247 792 644 730 385 5 748 947 622 875 79 559 555 731 925 497 217 132 958 504 866 209 112 1 103 893 166 824 702 537 228 620 699 294 686 666 888 802 124 593 113 105 177 552 735 550 478 256 388 959 15 169 159 534 241 897 661 906 894 459 640 240 671 754 490 424 13 245 737 932 794 410 360 348 753 536 79 114 139 711 783 321 817 628 814 312 189 49 473 401 948 700 482 273 144 235 990 631 539 223 930 828 978 545 903 454 256 806 986 158 88 376 12 978 501 540 380 272 210 219 788 969 842 794 58 569 444 466 273 291 854 982 955 701 800 129 718 675 206 882 512 864 857 204 414 68 916 164 937 965 35 841 91 437 615 818 864 197 718 313 615 986 960 790 658 90 409 742 2 503 557 463 261 597 660 421 376 48 750 350 187 137 773 123 158 755 20 392 442 543 164 167 17 791 881 51 637 671 922 642 612 917 539 113 466 168 460 619 604 590 435 884 16 44 630 94 873 706 58 766 117 886 394 945 907 146 426 232 554 510 975 389 982 506 506 414 260 992 686 678 460 954 284 926 408 743 632 281 694 567 176 680 442 238 340 192 591 318 484 74 777 339 61 523 12 632 435 871 338 708 663 35 891 30 737 688 184 565 802 918 736 858 785 777 501 915 607 768 670 444 765 996 976 490 463 439 544 172 589 301 675 370 35 115 52 541 468 24 71 126 246 379 736 284 931 15 406 604 791 780 581 526 48 622 453 382 867 911 108 212 82 589 764 833 311 134 753 309 283 306 948 249 555 224 595 266 88 491 300 734 801 286 412 749 981 692 119 267 333 100 812 798 649 854 781 412 439 677 532 705 993 531 900 656 259 715 481 862 537 663 68 381 154 616 936 903 572 205 356 290 649 285 424 717 260 157 108 765 791 338 432 722 37 968 72 3 45 492 678 75 516 472 925 891 822 658 689 629 326 40 403 577 357 25 444 360 347 576 103 143 165 646 216 651 73 76 972 62 355 659 556 928 668 244 934 375 192 50 236 258 3 716 490 924 92 125 315 983 270 787 453 898 884 34 797 221 715 334 656 916 364 937 254 153 608 54 101 359 895 362 625 955 443 112 1000 867 595 682 206 435 590 525 957 796 386 190 172 609 974 844 202 358 314 695 942 56 874 878 360 250 686 961 276 640 864 601 204 352 758 288 17 592 379 6 572 618 938 417 141 944 713 885 184 357 436 373 598 785 921 70 823 21 346 584 968 966 393 760 411 77 811 394 830 842 990 580 346 502 785 733 59 803 21 93 938 247 612 177 450 337 742 712 215 793 944 233 510 37 856 8 732 751 5 583 831 985 391 595 565 122 884 553 594 964 522 385 180 374 73 231 267 846 273 725 288 315 955 528 193 29 988 573 718 303 281 251 39 720 943 67 51 271 455 124 739 487 530 508 847 876 925 102 884 820 444 518 407 4 297 152 165 186 847 11 952 726 603 386 448 756 750 872 659 9 414 914 193 121 699 990 73 485 679 426 256 810 862 513 596 880 341 904 146 330 840 971 487 836 281 686 573 17 678 246 235 789 847 106 382 512 448 655 800 450 66 529 481 721 113 355 748 42 53 784 444 136 785 778 475 835 902 653 417 788 877 697 979 999 109 18 262 300 96 774 906 922 522 556 578 354 947 951 590 96 645 328 150 859 593 939 969 837 727 588 21 166 278 148 711 608 254 144 41 304 453 33 446
617 469 807 436 815 999 833 345 48 137 277 1 106 705 996 193 509 696 560 509 831 391 542 344 318 781 390 684 828 109 293 187 406 414 971 556 736 589 191 547 255 991 574 696 691 162 777 856 419 847 33 650 81 323 829 739 410 287 438 441 217 43 157 94 790 931 173 178 784 189 242 979 871 593 645 838 525 900 417 94 413 103 369 816 875 977 677 519 285 193 389 961 814 430 92 656 467 87 179 354 162 311 641 519 892 77 441 269 119 992 743 32 301 541 40 401 184 857 608 115 511 295 562 688 929 871 393 581 890 840 232 854 111 428 66 934 647 72 687 728 922 238 101 6 811 973 610 399 541 317 429 844 788 334 153 40 594 870 978 5 887 794 240 169 626 629 403 877 54 318 72 913 250 247 703 758 579 181 850 525 98 325 357 682 856 833 257 747 836 700 548 486 115 192 813 324 584 458 77 237 632 131 455 819 701 107 573 965 947 832 121 13 462 673 37 723 375 839 501 692 495 450 616 166 402 601 818 244 576 99 653 698 62 508 452 48 44 851 494 36 928 507 105 34 642 890 695 373 478 962 427 998 499 784 219 757 46 624 586 129 683 122 347 469 733 269 448 459 70 934 316 920 27 187 290 502 493 400 182 143 731 968 327 850 556 630 739 440 185 153 873 719 963 710 392 810 734 339 284 638 246 759 112 992 613 203 621 501 52 148 524 135 751 950 274 445 992 573 426 510 329 762 251 201 258 72 79 385 247 75 172 156 768 797 108 650 49 417 516 695 439 239 123 405 519 847 325 303 551 438 78 61 704 239 71 487 309 481 338 216 96 280 800 351 405 952 665 668 7 921 208 257 578 856 952 741 491 560 514 419 942 792 896 885 459 651 944 142 174 384 198 534 53 408 249 698 430 10 244 727 142 856 517 132 187 600 408 416 1 141 89 349 933 221 966 443 442 61 350 288 315 776 227 57 702 815 938 607 960 730 397 726 553 282 654 114 82 937 68 315 901 932 158 526 205 845 817 414 21 848 775 366 931 63 845 856 451 41 150 761 265 642 104 339 666 107 571 112 859 273 706 661 520 825 485 705 598 648 882 205 867 376 967 756 631 935 302 425 139 51 166 858 312 601 199 378 200 728 766 317 218 691 692 557 986 511 352 25 61 807 826 54 940 179 276 93 974 920 225 35 275 393 373 845 533 768 760 858 705 542 116 183 34 238 93 440 313 205 630 423 990 91 337 583 103 277 396 418 932 27 253 771 271 928 554 108 99 713 289 514 951 712 372 718 156 858 195 686 474 213 564 87 841 716 349 840 213 290 128 318 334 936 968 962 214 317 927 473 87 354 387 216 953 276 635 525 886 137 663 260 855 741 988 763 512 498 202 742 354 598 982 35 754 47 669 524 109 795 415 480 518 581 821 19 197 270 549 536 893 419 838 322 697 825 361 102 260 958 661 79 532 383 468 69 496 937 527 417 308 32 742 187 170 762 322 378 26 619 31 239 465 456 577 726 946 894 95 673 330 648 201 532 820 865 924 93 629 815 460 592 708 48 193 212 100 306 64 626 521 39 596 751 310 249 624 143 824 928 58 720 154 834 894 833 690 807 502 95 177 169 146 454 747 407 864 37 710 653 370 26 627 238 614 249 668 814 124 410 498 403 118 629 605 659 384 327 355 968 916 340 404 504 220 186 466 674 86 42 332 84 744 66 537 605 853 615 969 568 28 767 435 469 628 362 319 180 727 914 670 303 581 655 823 940 738 699 559 686 912 988 673 863 674 238 602 377 492 870 333 616 16 571 941 841 224 434 729 461 575 57 22 681 449 922 110 861 362 311 238 454 30 439 561 375 245 599 679 414 84 446 469 837 592 239 709 213 472 944 346 623 987 244 854 514 529 521 113 932 256 421 915 672 180 765 767 908 899 17 782 920 718 106 834 464 879 679 936 892 298 214 612 827 450 752 723 30 487 774 623 122 962 203 8 399 137 167 133 142 328 189 4 780 388 109 664 91 863 810 762 363 342 822 935 128 638 612 356 275 65 82 891 63 740 695 50 305 959 546 210 119 655 687 117 263 513 553 144 876 155 607 827 183 97 531 748 777 849 743 606 957 918 289 132 619 920 801 582 810 728 982 955 806 720 928 523 37 972 218 164 950 339 541 377 188 650 16 56 836 15 23 305 576 835 525 263 408 569 854 12 342 914 928 707 925 130 277 420 386 803 512 252 464 557 994 544 566 320 999 995 882 778 130 699 440 539 313 656 373 278 398 463 34 63 432 331 731 431 236 286 971 194 72 804 138 622 740 279 931 148 186 759 412 975 328 693 587 796 311 570 803 432 222 752 667 304 859 779 242 43 757 802 565 186 691 634 878 698 26 862 654 798 660 763 251 80 454 306 669 939 714 919 379 769 205 601 308 161 433 615 609 281 606 216 748 134 956 795 324 976 682 923 21 730 296 895 943 280 387 273 962 160 315 282 37 151 834 609 339 997 710 904 66 563 149 367 508 956 949 268 596 248 683 39 563 226 215 272 592 535 565 994 143 848 854 908 529 237 748 215 483 196 837 126 84 0 993 169 586 753 1 793 159 434 4 998 565 407 437 163 327 47 988 696 144 433 542 565 657 595 559 781 938 307 511 842 880 35 200 603 723 861 874 714 741 395 659 937 616 755 316 424 589 261 229 443 2 364 124 446 44 135 988 351 188 644 240 288 679 209 288 604 939 567 235 715 191 2 838 363 200 497 527 447 330 359 295 970 577 391 171 816 315 425 977 416 814 231 369 348 857 296 505 633 550 344 919 726 694 876 892 168 90 483 351 321 190 925 809 291 993 649 709 188 663 482 412 711 171 911 725 473 207 950 385 125 226 422 551 870 905 930 619 383 57 764 864 999 562 545 817 24 648 921 694 658 488 765 827 954 976 206 111 806 41 583 391 917 185 801 255 648 273 724 674 295 324 159 764 851 150 866 629 536 722 735 151 757 462 558 654 181 243 365 906 868 184 14 544 19 970 292 672 881 40 38 416 973 13 926 678 381 747 770 844 543 883 74 740 267 914 489 626 243 143 114 655 905 692 299 579 481 721 303 598 538 820 526 962 983 339 675 399 589 250 69 589 540 888 480 830 314 21 797 383 107 944 688 81 5 430 60 367 131 665 440 115 672 56 552 376 51 832 991 419 230 403 382 654 745 333 659 928 546 287 221 570 721 828 671 51 597 190 11 442 503 360 259 993 980 794 662 128 149 242 262 380 857 766 490 341 371 287 476 765 294 33 386 26 750 807 885 568 486 212 860 659 167 850 102 779 772 453 981 897 684 997 934 44 965 92 398 458 636 162 884 63 358 899 620 886 515 534 55 505 830 154 345 761 566 227 898 619 717 384 229 864 385 310 147 126 585 910 83 962 900 675 400 888 32 501 228 397 36 636 508 977 190 744 510 889 843 288 183 957 138 588 3 837 136 201 91 805 145 971 580 484 317 430 786 4 651 72 637 307 791 446 903 123 500 197 600 986 808 478 6 561 958 817 660 949 378 914 264 147 719 469 287 110 129 688 847 796 643 861 822 977 140 202 846 425 445 516 488 364 877 937 120 83 212 584 993 48 165 647 428 970 73 980 171 216 741 957 640 987 418 76 192 693 961 659 713 638 913 299 902 611 399 710 657 598 550 441 504 452 507 251 587 965 506 993 323 111 175 810 437 268 254 790 591 645 335 845 531 44 152 173 324 424 423 896 374 260 41 333 297 656 471 531 336 239 343 251 189 930 872 611 810 273 394 466 639 591 94 127 204 454 88 448 222 519 90 77 29 607 236 100 776 849 234 324 534 530 409 836 943 224 746 973 799 508 10 890 141 995 787 491 945 198 837 38 758 753 812 449 211 458 865 463 607 646 652 282 593 424 618 995 366 519 13 860 283 369 725 95 957 614 985 678 588 423 599 512 680 779 844 712 783 983 910 391 805 831 737 250 681 404 235 922 984 709 989 981 300 969 694 832 528 920 785 917 789 395 464 237 667 3 326 608 479 849 792 875 239 753 484 272 477 544 780 201 948 370 749 396 45 215 23 717 380 438 878 933 203 244 176 134 732 193 625 92 547 82 909 805 376 835 457 889 233 88 444 481 676 507 458 382 689 782 178 473 76 735 353 449 874 270 869 596 122 834 421 873 453 469 839 708 379 515 840 640 360 893 470 441 722 182 311 135 461 720 411 506 590 450 646 695 964 947 127 439 825 238 819 347 686 869 436 698 888 624 85 908 761 938 773 971 522 412 530 52 454 128 9 683 611 853 456 955 368 621 619 552 809 915 889 552 906 707 880 823 269 817 949 943 223 34 852 911 572 897 678 769 42 16 774 514 75 263 977 369 979 231 270 831 143 687 67 107 685 339 401 962 207 60 18 879 241 230 475 46 794 334 25 635 712 266 756 441 897 358 340 798 771 323 716 413 57 41 505 409 832 478 20 302 883 367 17 560 266 138 414 527 682 95 412 326 907 770 858 743 700 449 341 663 555 707 59 601 568 39
398 998 282 912 997 114 746 568 554 399 361 752 255 996 767 987 325 103 700 745 21 95 543 829 624 567 113 187 263 174 62 624 842 1000 406 171 210 639 481 888 283 632 405 242 225 180 940 914 530 650 941 458 933 767 534 675 211 36 479 949 199 507 816 346 561 34 16 729 458 973 586 43 642 1000 105 596 320 401 579 209 438 596 139 384 214 441 196 367 644 346 449 763 785 736 466 188 318 209 126 869 288 829 503 369 535 698 64 559 663 179 217 263 40 1 287 749 379 61 705 250 474 661 563 263 183 335 439 956 173 937 848 26 446 576 33 311 53 269 628 845 545 155 226 227 98 254 863 27 404 12 504 456 86 465 394 957 20 559 677 233 195 712 390 273 28 445 888 205 295 219 228 227 91 904 309 619 741 40 209 790 31 718 692 993 743 661 305 262 714 738 267 649 946 425 873 469 109 733 851 105 870 634 407 689 826 516 989 141 661 330 389 367 469 539 593 603 906 747 812 774 36 903 913 515 144 937 180 970 340 25 690 865 7 151 373 123 840 351 107 817 813 297 570 73 713 340 258 461 352 272 715 286 637 872 584 526 92 77 547 465 45 954 991 476 808 781 674 778 505 473 936 364 49 530 657 647 83 922 793 245 299 978 313 410 324 140 821 343 968 360 478 812 323 207 181 801 271 401 528 531 232 131 312 717 721 369 847 683 177 373 655 274 970 636 339 916 432 836 341 989 39 680 477 471 510 418 433 654 12 951 623 494 269 486 472 506 738 995 156 735 750 78 487 74 899 122 425 221 470 665 789 879 569 889 979 404 420 243 864 361 641 637 667 559 972 826 315 523 819 724 973 695 155 445 307 428 213 394 166 801 393 276 294 764 555 704 771 645 768 74 515 640 602 775 607 327 292 551 266 397 140 857 272 260 204 178 580 909 709 824 239 291 46 460 865 225 526 49 137 877 304 479 825 524 948 976 356 546 915 622 268 439 735 175 699 682 659 902 752 190 784 985 381 532 59 186 964 670 536 592 726 87 552 732 131 905 521 918 773 114 76 223 174 544 192 785 371 394 331 346 265 67 314 640 934 576 945 839 388 152 920 730 11 596 549 473 182 470 375 486 608 162 362 531 355 797 240 892 348 831 943 310 1 741 343 786 161 464 459 531 372 431 765 947 55 815 980 934 916 219 298 843 37 164 264 371 942 95 188 405 460 180 100 819 889 328 939 157 248 408 522 334 558 912 89 209 38 36 464 116 215 621 859 402 585 362 19 23 769 834 564 865 531 634 223 248 492 988 408 612 538 937 783 250 698 635 508 319 350 4 907 460 187 939 762 639 548 327 918 15 588 990 147 475 344 102 917 375 512 751 293 659 125 702 412 455 559 702 328 378 799 593 566 989 595 27 704 160 448 813 645 636 654 273 925 248 444 968 310 369 143 776 683 649 75 162 23 5 52 278 396 151 485 287 664 312 317 972 751 417 876 928 986 655 998 385 321 405 29 124 138 476 974 205 42 808 189 48 47 996 208 548 975 594 693 680 257 727 414 69 25 957 88 352 914 16 981 149 919 566 617 908 451 291 836 141 544 93 720 737 911 438 146 925 844 463 605 574 575 704 565 243 82 139 652 394 862 687 938 564 770 353 303 43 988 78 252 222 710 789 621 144 35 234 250 560 811 627 256 988 853 486 678 206 114 717 744 200 221 629 582 572 117 864 703 123 630 516 96 31 759 405 587 880 603 178 454 323 516 107 786 989 885 807 922 308 417 417 766 971 203 602 244 236 162 721 300 423 241 263 820 621 810 856 572 660 493 133 620 244 121 698 685 394 80 382 445 739 175 475 172 95 540 551 727 2 104 480 41 112 612 639 640 537 887 268 874 709 30 525 427 59 235 159 243 126 756 154 145 650 335 872 656 446 410 37 202 612 890 299 124 306 633 221 893 871 342 557 931 198 97 265 260 782 101 556 776 677 178 659 490 864 234 692 755 66 9 884 957 297 415 4 546 80 775 65 18 535 384 103 520 122 442 410 702 435 614 311 430 520 856 507 878 74 884 867 527 830 858 844 829 224 206 441 897 235 150 611 6 160 971 351 959 387 877 618 496 721 329 931 956 233 422 426 958 904 142 571 26 541 523 582 662 638 81 791 277 430 525 669 63 247 850 634 330 20 962 399 337 671 437 383 695 524 985 792 102 648 995 95 978 409 245 715 739 468 194 73 482 499 278 334 274 907 818 995 119 23 929 243 807 90 871 861 551 955 453 414 868 728 133 901 507 316 254 682 904 326 609 196 800 414 345 127 70 611 441 376 894 599 67 606 111 737 349 963 881 176 44 325 443 983 963 664 921 329 577 829 222 940 680 325 186 520 550 928 886 581 135 348 391 278 85 609 926 875 574 508 463 102 747 716 461 580 32 309 370 403 130 828 764 580 498 249 615 757 326 787 122 896 754 517 334 327 983 364 681 470 908 519 576 656 501 452 308 252 118 793 152 563 141 999 491 388 745 571 462 590 855 263 832 9 646 727 476 780 711 736 788 50 795 614 27 639 95 670 627 967 622 744 471 30 951 192 814 388 999 513 697 966 740 502 158 865 658 606 732 480 631 509 601 955 346 399 416 535 519 427 483 467 960 663 484 820 949 949 990 329 686 518 882 496 336 615 841 941 273 920 201 645 636 571 891 593 249 501 824 265 742 10 403 854 734 257 716 744 5 513 875 706 193 207 413 325 494 947 701 307 360 111 600 173 597 652 129 595 311 191 539 761 447 645 798 31 237 221 996 62 568 387 797 870 128 754 763 754 817 202 229 914 56 377 872 380 987 488 774 598 684 7 594 504 753 44 533 557 592 477 169 39 791 660 524 834 467 465 218 631 571 126 777 122 760 771 191 604 606 782 896 50 363 675 806 298 15 47 598 445 366 735 289 982 151 397 429 974 261 170 224 832 87 246 845 215 78 553 397 799 860 385 367 964 953 855 758 953 843 982 275 647 676 920 560 653 976 125 246 369 383 434 90 608 992 491 729 233 513 303 455 728 242 551 364 212 72 895 849 800 895 179 672 505 573 363 668 544 556 198 488 215 198 316 696 687 116 70 279 542 168 298 892 744 73 619 772 639 79 824 10 472 804 774 489 913 296 749 679 880 616 928 903 273 176 574 270 10 159 895 428 837 955 838 689 556 790 539 2 45 400 63 253 764 537 551 629 894 952 570 418 367 838 763 722 261 879 387 625 475 590 7 969 708 69 40 157 885 532 297 60 396 880 904 626 943 382 79 17 327 541 24 909 658 712 920 376 64 961 264 724 764 402 29 932 698 599 237 153 485 910 150 333 225 154 472 316 604 902 630 596 457 839 299 216 185 553 744 675 34 805 443 828 927 733 475 736 516 562 392 883 616 673 401 440 149 977 234 610 220 749 694 867 604 421 990 822 432 670 91 106 281 306 30 165 431 927 881 815 611 280 967 500 648 65 539 290 477 115 164 354 435 787 261 691 790 301 255 719 785 392 73 380 427 803 616 377 71 682 512 905 556 506 758 93 382 619 213 649 464 567 682 419 43 581 117 495 941 937 723 725 166 993 507 359 664 205 891 792 777 465 272 276 85 796 25 517 591 71 583 671 468 409 504 632 774 284 79 861 696 830 485 666 842 757 57 411 573 514 950 591 448 730 401 833 765 866 613 928 108 435 874 357 599 923 971 220 551 450 218 611 342 869 482 43 752 0 837 511 561 94 35 542 13 728 629 557 668 127 846 149 279 197 950 718 106 3 632 794 312 365 400 687 908 184 15 707 426 401 614 424 371 604 65 518 317 8 659 982 142 509 674 77 284 319 60 351 800 737 147 436 196 112 560 61 306 368 112 618 410 164 932 647 504 930 98 834 320 231 324 399 659 50 131 110 124 238 252 780 635 136 209 827 598 651 404 378 190 99 297 650 627 251 234 34 393 227 917 22 290 457 513 782 457 583 16 48 691 967 615 431 479 163 309 694 175 823 196 723 518 781 920 529 240 665 46 167 666 374 692 66 221 809 954 103 655 900 364 717 690 502 316 212 835 74 61 497 90 831 144 200 889 353 152 132 554 966 738 578 763 185 30 322 212 285 919 14 947 190 155 4 956 846 718 994 470 653 21 291 91 688 641 857 5 854 958 179 357 247 629 748 610 954 317 281 121 802 641 108 235 613 964 171 133 327 652 219 782 634 178 643 179 761 495 434 170 778 431 358 467 297 929 480 229 965 64 58 150 901 961 51 183 13 489 134 453 638 358 385 298 347 119 984 252 924 19 731 485 262 248 898 887 473 838 160 499 207 225 259 807 68 711 84 893 387 767 660 792 835 142 148 897 475 826 947 866 589 637 639 860 302 667 386 627 801 165 54 323 120 375 669 173 452 716 486 674 456 747 468 441 912 43 950 328 708 247 635 87 369 518 837 823 286 935 395 537 338 85 230 547 170 188 236 651 935 608 233 175 852 322 648 97 332 63 426 254 423 682 706 126 499 70 944 220 123 384 57 155 24 288 779 194
700 391 571 828 84 163 713 424 147 520 416 379 485 1 521 642 220 553 520 952 441 999 284 154 226 106 37 382 723 997 95 158 558 642 406 130 113 718 133 997 338 865 216 802 965 442 750 947 872 607 123 864 439 271 280 326 227 25 616 802 986 719 232 877 625 740 177 520 555 250 230 628 996 913 254 657 797 83 129 278 300 241 244 57 526 521 939 752 898 226 483 475 960 668 900 718 654 848 79 263 362 559 270 116 806 167 400 545 855 797 892 651 267 483 684 910 365 771 125 318 173 619 649 955 478 965 513 704 623 842 584 884 135 77 202 443 255 453 361 725 819 455 166 239 895 451 919 625 369 360 447 806 28 190 589 772 506 308 292 144 363 424 838 983 40 46 610 8 481 304 427 840 106 450 384 834 273 948 707 19 456 231 396 23 378 353 461 778 858 400 622 743 869 549 630 412 348 345 681 73 115 878 645 61 190 631 566 106 184 587 67 81 837 480 224 303 422 344 200 590 285 658 470 553 825 255 762 757 973 887 682 909 865 353 990 284 924 822 367 228 523 773 366 732 667 749 711 798 324 167 225 898 720 474 786 966 640 714 97 317 542 217 686 690 556 192 213 771 128 360 442 185 820 381 863 23 5 734 522 865 805 172 904 803 887 690 294 852 78 417 418 30 685 471 696 430 916 6 301 202 107 933 596 406 550 305 756 124 643 891 191 278 373 978 543 289 7 888 117 561 815 987 882 810 45 802 537 321 647 248 936 732 538 797 660 497 222 701 36 814 458 741 186 397 490 503 463 856 116 711 941 165 544 11 954 452 517 297 769 520 704 466 861 548 101 834 11 42 828 806 798 592 528 228 547 108 437 382 586 329 600 30 18 973 402 549 318 455 516 750 322 162 328 169 503 76 57 524 580 655 839 280 452 59 920 625 6 530 475 532 264 696 291 118 372 952 592 647 351 510 545 889 13 646 433 210 906 967 903 187 180 806 143 839 510 939 430 133 8 284 63 46 136 8 840 608 347 324 832 884 138 993 110 715 48 27 997 792 149 855 332 855 47 222 802 112 761 713 35 487 967 738 344 912 995 225 77 659 80 129 229 562 701 765 181 324 29 733 112 377 460 695 449 650 712 173 913 263 148 793 852 32 581 714 877 711 455 136 670 777 457 572 420 373 683 996 253 980 822 342 733 225 383 353 494 107 888 490 215 314 779 957 859 786 999 730 364 359 74 318 289 586 308 236 12 441 921 151 404 645 321 25 807 732 755 855 662 772 265 571 925 876 31 271 359 27 421 393 46 44 508 870 972 294 414 560 105 522 236 883 214 302 204 399 791 663 569 277 810 636 83 455 844 594 124 170 66 110 99 989 792 676 500 714 710 151 629 254 731 734 709 752 94 64 760 294 722 606 339 533 915 452 557 748 689 113 390 136 718 266 250 614 515 162 608 246 878 515 44 580 17 945 168 770 330 628 994 267 491 158 298 953 24 885 498 377 161 645 956 964 763 151 767 576 951 300 743 835 305 733 943 298 392 358 382 403 34 769 752 215 54 948 934 364 620 32 153 581 968 586 234 745 646 975 162 916 847 837 2 556 796 532 745 244 118 692 287 789 981 802 524 374 459 516 821 631 14 84 152 893 879 981 655 264 326 66 587 919 853 258 163 51 539 625 955 539 43 518 479 84 560 333 144 17 87 113 773 551 652 770 446 936 393 91 992 189 883 960 784 832 793 367 631 852 759 341 205 973 989 40 771 425 818 780 573 812 536 730 303 213 274 315 928 485 551 223 914 497 335 746 889 789 32 594 553 1000 438 503 650 191 241 440 656 112 217 431 624 423 73 818 598 627 875 655 448 739 826 207 299 464 495 456 695 134 860 663 922 586 246 553 567 570 327 266 884 26 664 718 183 888 51 558 935 845 323 999 850 903 376 712 375 780 541 475 688 400 588 914 957 588 158 75 651 122 735 834 666 546 674 107 857 518 813 75 987 357 699 843 698 145 415 796 381 63 432 988 604 353 881 519 72 729 130 197 399 286 894 773 753 498 52 109 314 823 661 332 533 708 71 211 738 894 715 266 353 324 239 442 19 89 635 795 127 396 3 840 982 534 911 70 465 990 785 350 692 130 809 639 387 607 648 721 349 806 572 309 591 717 304 398 487 622 514 755 717 975 443 597 874 919 691 844 562 960 423 604 207 989 269 439 179 199 789 653 776 758 134 875 320 78 296 42 90 79 356 571 974 124 727 900 165 408 530 682 126 185 279 506 370 150 358 794 426 142 848 367 311 598 473 294 26 215 991 476 185 81 252 552 89 526 39 101 256 576 599 989 325 973 313 888 970 517 724 220 155 536 563 399 170 515 428 637 261 180 714 335 697 980 659 974 988 784 910 761 474 749 833 289 971 175 212 477 576 655 633 1 657 662 568 31 579 141 945 547 846 944 880 106 602 197 671 754 25 860 770 888 251 109 834 498 975 503 411 476 964 284 237 822 937 772 371 358 737 74 977 934 435 229 38 589 464 852 360 496 923 588 0 844 60 200 238 430 744 858 145 227 169 497 693 472 208 891 938 798 450 248 932 32 788 284 425 954 804 415 617 964 675 723 703 515 663 939 312 825 607 642 482 676 499 614 218 362 104 335 597 862 150 349 637 792 122 482 590 385 549 373 918 675 907 523 319 392 739 637 678 887 961 696 466 886 851 640 497 370 849 913 535 383 578 825 765 633 673 728 58 802 626 11 814 555 486 624 778 410 885 652 92 837 199 809 824 12 398 766 210 452 198 156 496 963 582 402 16 889 728 177 930 750 141 361 748 694 962 739 290 27 606 888 546 255 209 925 574 180 595 839 394 180 248 20 341 864 854 934 1 322 605 720 639 293 736 276 368 818 836 983 950 289 484 702 642 225 193 376 766 272 942 737 389 438 410 393 109 864 302 580 835 339 601 710 119 912 69 956 843 539 429 855 242 759 259 501 288 953 947 332 283 921 795 138 151 457 50 343 21 83 856 762 211 624 336 942 719 680 187 263 233 197 82 644 493 468 800 116 197 275 55 763 594 613 121 194 451 903 501 137 41 890 708 199 634 884 627 644 374 28 721 748 108 942 870 434 377 945 431 217 337 491 27 137 983 455 841 527 331 397 306 112 554 45 480 473 794 29 444 904 4 861 96 152 585 90 732 939 154 318 492 770 235 78 30 311 329 582 257 430 866 865 985 607 167 277 927 7 845 807 245 703 948 117 532 827 111 780 93 737 790 349 782 430 440 272 395 545 702 908 174 520 417 30 137 929 293 282 519 383 890 118 949 858 734 322 23 882 899 186 201 408 583 340 424 508 706 630 891 568 188 312 68 745 310 64 277 337 272 165 59 648 316 839 453 348 725 255 621 517 740 537 653 985 902 790 565 602 823 196 471 455 403 187 817 273 969 981 243 384 527 614 783 177 56 279 114 903 476 106 131 706 716 740 570 831 175 954 612 286 811 503 271 57 842 925 677 791 958 377 540 297 518 229 952 559 195 674 307 518 746 694 559 439 407 344 867 252 413 73 504 360 62 507 829 864 561 488 343 848 593 817 286 327 944 124 876 633 258 724 966 763 33 874 742 60 342 257 354 915 408 500 926 813 355 565 171 110 159 59 638 867 100 528 182 908 203 219 963 102 120 587 315 961 787 943 905 765 886 733 812 63 871 571 275 12 774 433 249 759 228 48 469 295 397 116 61 595 775 937 658 989 340 626 86 707 194 885 334 651 281 640 959 298 282 494 164 507 665 812 160 292 505 542 575 602 680 824 998 342 548 961 49 307 157 374 192 546 679 885 357 123 263 853 81 726 628 309 940 530 862 130 240 944 20 558 808 546 297 786 386 176 350 153 172 384 868 27 53 658 534 639 979 108 694 522 803 382 672 611 412 606 223 303 509 662 15 760 454 751 669 486 64 707 434 499 91 377 912 566 262 692 641 508 772 676 278 268 42 181 564 254 317 814 309 10 9 248 511 182 984 126 764 400 507 986 219 640 931 718 489 580 614 156 946 812 978 418 929 526 146 308 909 112 953 641 611 972 333 152 609 319 690 735 933 165 260 583 178 535 409 804 730 441 140 844 346 264 531 93 758 293 757 256 705 89 687 965 618 21 827 770 488 716 462 255 472 465 231 501 644 985 632 3 132 522 103 694 380 129 76 411 897 414 603 169 206 513 668 712 577 310 352 431 896 86 908 774 799 593 88 974 830 47 676 369 636 658 615 709 102 38 976 874 477 437 445 714 980 713 864 186 405 479 873 163 401 869 75 297 777 738 22 69 176 490 893 587 467 951 901 716 801 65 512 321 831 342 726 775 388 121 98 487 379 98 613 63 221 177 552 575 156 960 502 428 780 577 751 274 816 45 391 484 754 561 781 494 85 79 268 601 749 907 385 808 189 276 295 598 529 980 468 431 247 807 917 950 729 893 139 595 419 817 70 936 747 136 993 216 741 891 619 195 768 990 142 939 266 714 345 730 196 389 525 327 436 747 276 164 10 335 65 228
75 534 601 12 762 214 958 38 993 384 344 319 907 395 641 429 377 456 138 119 351 397 542 670 3 195 582 979 82 327 219 461 141 202 963 920 988 666 152 45 469 665 544 841 133 434 722 158 357 379 974 534 965 621 918 834 892 433 294 20 535 565 961 716 309 257 655 353 96 735 672 349 782 915 829 586 485 796 439 333 871 223 332 979 109 813 611 914 844 90 307 666 98 651 739 39 461 800 755 736 174 604 723 708 866 379 533 509 711 746 275 670 949 625 505 759 912 229 792 196 633 827 382 806 422 257 997 749 750 18 940 216 315 378 149 432 559 597 877 428 117 795 804 914 985 501 895 357 557 143 705 886 664 353 917 853 587 775 396 572 240 317 410 571 560 57 733 233 973 629 821 843 765 698 951 302 813 104 386 824 349 890 590 504 119 24 807 728 341 637 116 275 365 461 200 628 911 858 661 963 812 97 361 578 903 901 53 449 564 222 34 178 282 367 48 759 523 92 320 57 568 949 40 760 110 199 248 965 160 174 121 623 999 388 566 174 456 829 367 370 691 36 145 893 162 927 851 914 612 890 710 620 547 558 51 362 797 726 483 417 578 396 4 50 360 132 701 729 42 899 518 511 854 150 512 845 6 265 416 176 689 110 771 299 199 754 375 48 729 632 825 411 72 853 499 147 543 180 238 716 406 880 972 478 720 417 537 19 935 856 981 496 925 445 221 191 803 352 237 631 380 449 763 804 638 370 613 752 882 785 7 251 994 428 684 431 748 98 57 722 618 874 541 335 831 980 942 789 629 706 269 238 589 278 998 216 534 988 454 552 984 632 702 607 622 895 468 703 811 500 175 645 366 153 644 156 113 382 213 789 679 943 513 812 83 435 58 337 692 250 425 962 111 989 569 893 953 827 738 709 862 380 463 702 319 21 225 389 226 97 487 652 957 256 960 984 251 876 800 145 766 350 901 539 651 821 254 725 932 582 392 967 660 455 434 760 68 775 520 122 494 352 394 226 928 782 955 727 635 598 595 291 677 192 659 875 753 188 359 938 799 755 31 61 421 297 859 348 462 878 649 217 379 897 869 372 756 9 703 304 588 981 61 857 948 600 897 272 291 822 690 640 636 753 625 804 820 719 126 478 758 308 776 80 283 624 663 610 328 266 565 867 525 7 938 710 118 614 693 288 187 697 15 992 906 801 129 227 401 814 510 833 695 874 888 981 23 354 725 921 889 738 934 444 146 823 581 236 626 996 300 35 563 928 479 397 167 795 852 729 546 985 227 798 605 175 424 208 796 578 387 401 556 399 438 692 908 954 654 318 603 394 717 485 285 656 516 634 592 145 179 771 56 429 222 912 449 396 761 222 368 741 255 446 709 260 339 183 55 45 826 111 624 712 94 631 950 550 952 736 929 98 69 634 265 647 966 834 522 105 922 894 802 793 197 531 180 993 506 462 848 531 230 368 299 383 261 430 70 270 234 235 730 622 136 362 460 603 301 173 954 96 233 103 920 633 402 809 428 774 260 950 440 867 492 861 868 128 355 168 707 493 405 781 178 40 828 275 599 71 195 358 411 80 342 688 536 218 331 820 552 932 696 501 77 775 979 360 634 546 471 534 415 695 841 761 8 86 498 323 435 77 995 29 936 562 429 125 962 864 794 677 243 339 824 147 941 76 473 883 976 910 584 404 833 376 455 232 245 641 676 128 947 195 507 934 50 895 842 216 196 872 156 679 43 99 436 110 514 720 708 345 996 70 743 801 210 270 846 966 17 163 201 665 177 573 296 796 593 239 945 180 484 726 642 949 105 222 572 411 49 494 124 420 202 320 159 709 372 556 88 557 345 595 13 453 89 128 163 55 493 18 874 714 262 95 352 466 567 483 640 259 144 83 657 159 206 503 390 253 788 232 18 48 767 778 741 170 916 865 860 700 465 138 373 760 579 376 97 319 267 460 385 547 482 676 62 364 371 169 837 952 192 773 327 320 610 616 992 263 337 211 780 877 554 542 181 211 258 516 652 191 671 648 991 642 864 981 158 830 358 809 943 892 73 584 297 873 452 959 370 170 335 219 745 683 843 967 347 172 857 521 769 693 890 697 524 390 45 626 931 72 876 190 312 704 161 366 252 413 127 517 348 553 835 471 333 139 646 126 511 559 102 731 52 163 20 566 22 390 500 848 521 323 67 984 443 83 887 803 891 774 66 349 910 859 256 801 139 773 718 810 839 373 924 86 759 700 855 872 306 944 526 452 969 91 103 817 172 250 609 739 606 815 217 430 529 439 930 367 697 557 787 926 444 250 59 183 714 986 44 984 399 555 576 938 364 754 558 225 273 581 665 772 789 515 350 825 33 890 115 622 744 13 322 408 913 862 809 691 326 520 616 967 122 909 313 382 980 370 926 272 147 90 504 393 801 684 630 751 728 557 491 297 148 287 746 626 645 655 764 221 457 504 713 340 607 205 308 309 669 238 861 783 65 271 29 944 171 524 818 815 698 268 496 813 324 503 185 988 340 788 619 811 476 741 927 1000 78 257 389 20 356 264 92 519 244 427 2 332 432 22 647 291 823 367 699 959 329 102 10 935 442 347 362 408 773 441 715 372 164 984 673 567 54 971 154 671 856 613 760 506 28 5 383 147 497 876 878 380 281 400 427 403 112 467 735 162 694 599 266 200 140 481 395 130 779 673 585 408 478 210 480 967 448 850 90 152 783 721 384 839 86 918 503 464 653 378 19 85 472 521 706 468 880 105 21 922 561 478 639 220 865 386 280 311 30 553 574 825 875 182 453 269 247 83 489 575 207 998 532 950 264 74 990 850 623 719 208 84 778 386 1 761 223 563 228 286 531 620 354 744 604 632 450 620 106 458 481 497 594 399 810 168 747 988 786 418 752 115 157 60 721 962 433 617 863 147 193 442 637 358 883 92 80 646 79 702 785 60 215 86 391 282 573 152 277 834 278 532 246 505 218 838 967 550 186 333 64 601 37 814 101 761 700 535 169 711 303 345 508 270 982 255 71 447 571 972 548 846 151 944 35 730 271 975 687 547 9 525 168 388 814 432 143 15 845 793 26 768 183 690 608 376 528 531 964 443 381 918 12 90 674 984 530 202 470 612 620 706 858 609 971 105 369 835 257 707 419 115 545 105 314 644 231 46 134 693 292 157 376 37 881 202 937 243 249 386 451 25 685 198 91 905 615 704 754 652 909 407 311 188 551 545 834 757 39 475 211 907 346 172 670 52 631 840 777 251 398 710 137 650 170 425 99 943 986 279 894 168 850 950 596 286 263 700 495 104 726 480 896 95 959 350 681 328 583 854 790 711 253 391 956 597 570 766 321 771 553 612 904 763 658 907 242 417 627 859 666 795 675 327 426 233 198 778 817 901 736 422 403 209 268 753 229 501 24 736 781 773 815 846 849 802 150 448 239 878 14 276 131 473 302 533 662 17 343 286 173 968 915 692 757 616 602 965 235 175 899 312 900 422 397 836 816 505 176 864 287 716 293 172 316 583 737 779 445 441 212 449 232 638 836 114 678 78 977 432 704 543 515 449 363 822 259 403 827 428 41 580 978 412 284 227 667 787 165 139 404 40 719 161 740 578 325 58 867 666 135 825 770 546 203 127 914 783 742 75 338 969 305 776 220 336 870 311 847 279 279 576 989 503 290 684 527 402 47 334 751 909 204 285 142 517 447 515 502 487 189 106 241 187 32 414 798 327 205 486 575 898 830 309 412 263 921 810 680 978 898 194 120 408 100 245 734 404 775 695 501 232 441 358 295 623 656 224 46 50 27 856 549 678 873 252 250 880 668 72 806 78 420 943 93 467 413 934 686 651 688 623 336 163 550 446 334 554 643 41 374 34 289 170 123 409 128 896 272 34 539 838 60 731 784 369 400 751 132 727 555 512 946 877 628 535 774 872 614 281 276 484 458 878 107 515 886 800 76 875 81 150 727 753 838 877 477 209 597 620 216 398 85 142 5 900 323 46 731 940 408 902 474 51 104 304 749 906 130 422 317 783 310 717 330 936 795 42 970 99 732 147 298 138 63 250 409 437 819 967 423 31 431 648 459 248 153 640 393 556 793 785 304 535 270 672 25 762 944 668 682 344 983 588 987 49 939 992 933 899 0 876 648 975 884 499 768 422 772 318 598 594 224 444 38 894 902 565 791 165 11 618 872 260 968 839 486 866 893 910 580 681 446 245 95 12 919 530 822 680 16 491 490 824 407 573 236 638 417 415 378 176 540 463 712 176 155 294 184 835 577 38 288 466 879 914 517 797 114 68 923 23 586 808 600 422 650 887 414 986 125 109 840 201 388 424 430 376 87 1 885 987 475 607 286 95 188 188 975 78 832 667 318 927 166 764 437 218 632 192 466 996 464 833 418 727 108 777 562 149 805 984 617 785 209 501 274 68 214 747 853 591 182 661 509 122 621 441 591 330 353 955 190 847 36 770 683 879 488 679 808 314 724 707 467 794 716 763 905 435 74 944 84 343 194 222 191 507 519 959 538 293
451 478 72 892 598 497 689 810 222 78 762 179 336 532 312 485 643 311 11 454 463 739 129 252 661 923 231 35 895 247 318 490 582 5 955 687 62 630 800 948 751 931 88 104 46 914 533 97 1 845 297 872 662 597 342 692 3 152 716 662 58 40 561 791 844 403 143 658 771 819 791 542 440 939 555 765 384 22 239 141 703 154 615 99 940 254 305 998 204 18 379 310 169 404 422 403 236 943 213 888 403 967 690 596 261 82 29 805 645 274 849 838 195 625 738 602 437 392 186 561 915 332 190 894 170 771 63 580 120 835 831 643 503 364 825 630 450 332 835 257 350 132 43 11 185 912 641 608 916 929 870 434 929 357 871 287 805 413 283 376 80 862 110 230 988 817 470 355 360 774 65 444 162 598 961 764 138 403 765 446 837 580 368 969 958 863 303 645 562 59 334 822 572 963 769 211 545 606 464 408 135 332 753 849 709 553 607 781 131 15 834 792 378 311 843 60 165 288 758 954 789 54 664 197 114 950 752 940 288 182 699 188 739 683 453 123 210 164 694 527 12 39 708 855 126 181 300 609 836 372 921 328 790 45 176 562 374 37 516 892 746 808 960 973 682 799 896 907 518 800 669 383 394 369 761 999 480 549 859 343 936 584 291 715 468 722 905 542 850 987 902 470 466 988 600 435 764 694 30 884 782 958 609 35 705 249 970 82 618 887 735 644 491 312 430 803 37 661 815 237 260 246 56 348 860 387 366 556 512 394 767 425 140 6 375 83 702 828 937 938 265 557 274 288 478 537 910 453 78 430 154 295 69 825 918 681 257 558 301 350 593 562 630 180 35 825 908 924 730 230 467 290 8 767 973 455 768 903 877 434 282 191 159 658 25 794 707 239 194 189 461 575 474 49 27 888 270 870 759 270 864 667 45 228 149 365 331 42 719 558 91 30 573 311 526 236 325 213 457 680 977 656 242 543 443 300 601 679 893 200 81 511 101 728 119 883 743 704 415 854 792 196 971 417 275 750 884 109 991 517 793 607 97 177 249 979 524 479 380 788 407 934 264 333 4 705 530 562 109 216 276 242 141 332 830 904 505 78 105 826 435 617 174 736 102 407 885 562 666 215 395 961 458 801 574 471 946 684 511 426 426 398 55 485 229 419 206 868 671 248 369 322 390 652 715 475 749 851 382 580 994 153 863 945 199 488 164 403 33 796 852 239 386 923 856 156 277 174 294 136 269 338 698 59 777 26 74 772 954 494 880 901 595 728 637 742 49 734 427 631 492 598 205 426 307 158 326 751 84 273 881 591 642 151 306 973 717 489 367 644 798 743 861 13 95 650 34 563 183 401 433 547 338 135 622 255 295 680 161 27 432 649 455 91 31 102 919 125 926 749 220 472 428 337 145 314 812 971 420 802 737 436 532 85 172 834 681 120 153 435 712 985 591 154 983 14 163 663 64 946 32 649 355 608 248 98 724 50 525 183 252 254 887 157 888 308 741 165 335 879 679 709 621 645 98 688 52 995 363 21 589 963 986 612 556 321 272 508 59 573 950 35 858 89 17 567 995 5 471 821 808 599 188 209 722 326 36 33 534 636 284 134 565 766 944 257 203 779 181 927 246 185 279 99 617 909 701 232 405 199 623 492 421 74 86 782 364 219 187 264 475 93 118 948 688 609 484 740 0 362 243 292 361 292 178 189 542 470 214 378 638 241 957 945 772 571 71 228 604 11 710 674 552 111 271 982 998 668 594 67 280 224 756 139 221 564 878 547 711 614 357 797 992 913 155 31 549 948 627 165 235 956 139 620 713 749 497 166 867 403 567 618 215 319 632 540 39 177 898 148 721 663 763 210 256 814 309 11 477 889 447 337 686 260 142 746 132 425 66 861 402 263 302 685 10 507 583 448 775 736 822 179 613 867 42 522 968 911 923 578 146 218 590 144 906 298 240 297 608 991 558 401 976 262 602 24 728 309 439 448 539 544 94 20 250 214 685 292 321 297 2 80 774 116 211 843 13 516 826 565 333 127 75 628 482 605 116 969 541 793 744 476 581 784 869 14 842 962 959 121 514 283 903 969 872 640 770 970 125 145 697 587 939 582 244 215 136 756 319 428 68 616 23 613 553 23 150 435 913 905 442 666 290 677 99 50 234 865 344 254 47 216 568 902 147 598 50 322 287 546 398 757 616 869 909 459 496 881 847 288 982 93 509 878 531 251 854 600 100 753 900 448 479 287 816 908 316 944 636 837 21 387 745 24 317 835 40 726 454 679 560 322 554 666 935 240 381 934 416 870 472 819 168 647 972 628 410 554 537 656 930 474 949 440 999 955 612 859 658 791 547 639 566 814 177 497 434 511 465 338 801 835 180 649 755 116 544 150 588 971 576 24 528 951 51 646 54 698 659 250 649 311 979 7 899 15 766 750 156 852 907 520 212 657 633 638 16 825 329 923 725 140 696 682 838 71 493 908 201 249 452 80 832 414 818 806 70 379 841 914 592 350 92 12 158 886 124 997 892 196 646 419 406 722 489 889 298 337 922 457 680 93 964 873 404 508 133 905 38 646 473 825 83 688 445 719 706 789 127 975 754 448 108 546 245 609 113 960 962 798 517 123 207 994 343 64 413 451 891 425 372 252 631 372 644 521 817 766 667 173 289 848 513 540 866 321 320 101 678 160 362 886 648 648 151 916 173 717 396 194 106 522 310 619 952 727 223 657 897 967 330 992 324 353 773 136 814 237 605 212 629 238 499 283 780 208 917 257 538 485 339 154 487 860 208 77 938 707 647 433 857 474 304 452 584 534 997 750 653 893 932 810 942 274 510 820 196 856 175 933 107 434 886 388 803 870 341 976 449 380 868 243 515 125 799 964 459 585 392 134 217 759 760 2 787 103 993 682 596 335 24 52 569 965 315 456 337 989 851 929 370 291 603 981 776 270 947 535 323 868 494 552 750 635 635 874 786 825 247 981 966 627 19 947 485 75 167 406 387 576 90 12 22 724 795 305 115 691 438 295 985 698 660 709 876 341 953 390 456 97 925 198 819 652 226 230 85 308 93 8 209 30 663 5 198 16 890 640 981 508 783 74 82 373 225 29 535 70 253 475 796 338 521 630 408 143 500 601 263 332 809 357 423 653 311 841 557 810 152 185 810 455 401 516 599 680 813 817 7 763 189 173 182 470 692 844 807 19 889 642 945 485 684 998 285 475 883 876 733 966 559 325 732 250 941 473 943 6 683 58 626 643 60 569 112 41 254 554 391 375 564 877 425 490 104 620 506 232 385 35 191 316 597 229 258 380 634 550 714 752 625 391 828 804 441 491 486 332 920 824 332 449 901 78 507 132 967 343 677 546 358 27 371 752 784 217 996 75 668 736 414 130 359 17 67 110 278 119 347 434 352 847 53 975 160 754 700 616 179 23 624 190 651 279 965 52 123 442 874 742 193 491 747 973 875 650 577 397 675 971 656 309 228 102 894 16 41 277 934 958 742 413 781 333 687 901 674 948 548 168 519 580 904 331 723 869 424 104 797 266 785 594 731 33 419 239 219 67 383 36 73 58 873 706 57 795 987 912 6 712 377 851 241 450 931 526 614 676 736 982 927 786 820 977 409 23 495 609 726 294 956 443 353 718 657 86 806 936 757 695 134 308 237 597 823 39 77 935 522 716 322 642 268 932 346 549 802 609 693 399 654 895 488 175 670 125 827 978 821 555 928 724 200 610 853 886 351 202 348 194 963 768 811 847 502 742 356 42 354 892 975 87 610 14 233 652 79 993 292 270 483 177 26 900 691 965 580 158 87 458 779 710 974 515 882 276 933 215 848 829 846 440 400 250 804 376 388 255 48 884 262 266 393 129 833 348 855 847 520 693 89 244 704 445 117 790 259 362 912 30 676 50 523 697 128 746 28 788 76 164 224 122 734 863 273 466 498 481 232 59 570 645 740 247 18 245 951 348 431 753 606 33 788 317 778 865 969 142 328 24 411 791 103 740 587 894 44 34 144 846 121 692 216 189 640 307 111 74 481 617 536 34 980 334 639 196 308 826 296 639 650 116 984 519 540 757 504 847 924 327 340 81 563 170 948 31 655 68 673 192 794 269 184 125 490 556 281 546 96 503 227 685 628 917 293 229 417 776 845 123 373 129 652 422 718 507 412 978 585 35 989 853 365 677 197 643 14 841 192 164 376 923 720 833 579 746 990 832 345 279 543 41 137 302 448 993 218 358 586 576 546 172 130 452 469 58 314 764 171 268 202 207 824 671 418 852 122 138 508 548 267 172 436 12 389 291 429 615 550 313 15 240 166 712 865 394 914 463 879 329 527 828 575 672 611 631 727 238 444 971 313 341 238 659 748 698 620 145 840 100 9 651 571 635 476 499 501 171 862 286 839 627 462 358 729 817 829 214 665 151 251 611 551 88 672 149 399 29 61 996 5 806 299 297 911 618 695 174 286 221 460 202 327 65 255 602 578 465 529 276 349 64 266 442 20 738 446 246 157 581 230 540 148 215 619 325 978 677 397 518
847 587 393 821 45 981 480 550 56 692 418 238 178 834 800 364 211 725 700 687 706 58 626 32 622 614 399 849 559 469 389 153 757 594 704 882 895 630 222 97 709 622 129 693 447 164 216 402 745 49 795 107 169 6 982 740 89 406 463 208 409 163 780 279 440 510 871 356 38 550 292 440 176 371 711 860 183 648 786 826 60 391 118 548 279 632 419 290 246 540 705 596 438 533 503 30 400 525 522 676 602 677 591 930 7 16 702 757 997 542 368 89 829 127 290 774 391 721 814 789 519 476 115 903 479 110 405 924 935 938 130 654 755 954 209 455 608 2 149 556 251 30 543 255 464 339 785 306 201 618 287 574 19 275 764 261 386 910 234 904 499 26 66 236 3 464 350 364 243 910 664 954 24 329 810 67 915 160 628 716 972 914 252 843 670 901 432 392 758 701 498 528 820 193 879 768 106 30 482 488 574 822 617 762 496 24 62 209 845 819 174 965 808 948 109 490 5 368 832 642 977 572 697 19 93 493 248 756 985 405 624 313 332 409 351 638 854 459 924 970 884 848 311 504 378 598 508 17 71 398 78 421 166 802 796 863 659 321 231 212 450 277 260 686 504 707 212 897 779 754 363 843 581 452 831 176 712 522 486 48 801 318 944 229 529 234 160 435 680 898 819 194 446 95 330 126 261 824 880 342 276 742 563 723 736 715 281 895 567 768 144 980 609 763 555 52 107 235 942 909 132 52 999 761 761 412 297 271 94 708 892 287 245 567 475 545 946 938 991 999 523 969 663 708 410 394 691 715 25 5 934 660 699 893 673 138 263 211 302 551 167 877 542 942 97 183 667 331 584 325 82 828 562 349 627 72 538 639 668 639 286 666 360 462 158 800 265 361 741 877 936 916 421 310 441 335 835 85 701 295 63 233 423 831 694 44 848 788 651 215 596 497 412 985 907 810 748 482 69 423 696 667 119 871 34 588 307 642 500 865 774 197 172 931 358 523 616 911 403 520 579 39 219 899 517 723 79 255 607 759 171 560 472 406 535 700 671 484 866 412 434 510 142 226 983 830 693 651 947 607 836 186 135 538 793 353 377 162 190 82 534 957 549 221 962 334 431 50 707 18 603 174 379 962 11 93 816 727 968 609 294 68 449 945 721 774 865 428 813 724 241 818 91 431 14 298 18 874 726 73 781 947 233 60 354 367 537 500 753 147 518 440 657 111 165 707 244 159 481 832 787 499 641 822 127 290 235 465 270 669 198 414 752 898 323 38 580 20 437 527 823 598 488 121 552 456 636 734 914 825 313 878 221 983 335 805 206 915 809 484 908 406 199 400 177 382 861 673 654 979 356 579 695 677 751 489 278 663 20 826 494 369 688 698 719 913 280 252 114 253 147 38 730 325 930 557 478 145 750 382 460 780 527 815 218 765 303 816 125 629 615 172 887 507 905 533 844 857 314 459 6 678 788 954 569 108 383 4 856 106 904 376 963 80 746 82 878 593 277 898 630 83 367 516 204 588 501 899 392 904 229 151 138 699 969 657 156 899 133 92 678 779 766 626 73 454 784 273 824 214 237 593 747 905 643 551 528 97 236 965 254 478 88 248 775 214 826 382 327 354 67 354 296 698 510 29 950 272 692 461 637 161 725 488 612 760 777 812 578 437 882 542 506 20 305 715 102 934 742 333 526 66 546 270 321 427 989 245 48 294 40 690 65 38 355 768 401 815 250 867 295 86 455 537 382 50 150 776 413 462 187 935 328 820 916 942 817 19 875 604 874 864 679 328 152 162 515 894 112 32 461 624 903 40 416 41 647 625 497 29 731 947 986 598 804 575 289 32 873 126 240 373 9 975 30 916 592 610 818 274 792 748 669 851 687 767 462 951 428 544 638 783 448 770 41 454 619 700 54 4 306 64 398 161 891 500 927 407 427 225 917 968 665 81 341 322 662 176 898 558 830 498 121 591 103 966 661 129 573 325 491 694 70 759 554 372 436 862 52 277 717 12 61 947 954 666 869 995 811 927 485 450 2 310 299 610 239 158 732 97 507 704 911 287 396 38 689 840 783 919 682 918 720 808 576 179 789 695 466 830 532 201 952 683 666 148 317 279 798 700 128 129 334 64 723 116 123 90 727 343 408 495 365 448 839 202 474 205 599 903 36 505 894 579 684 717 117 190 919 44 776 398 799 156 960 795 941 307 837 560 493 749 901 574 76 754 585 701 426 851 489 132 929 370 949 873 744 810 794 843 514 839 558 23 116 171 456 300 992 989 890 140 39 619 154 254 577 618 435 830 825 6 922 438 357 295 145 911 85 141 347 740 373 504 381 173 729 26 768 10 140 654 148 203 268 979 137 854 564 30 163 274 226 107 530 334 993 48 973 937 374 232 224 411 902 749 611 109 191 978 155 53 560 69 883 153 918 706 168 894 754 653 359 798 189 594 285 196 859 274 881 101 828 6 110 550 320 980 346 465 598 607 953 207 59 74 255 163 407 944 232 328 397 374 852 845 885 767 282 704 126 996 633 336 4 402 101 463 672 732 301 888 821 18 524 952 565 882 92 260 815 745 921 261 834 902 734 820 471 172 15 476 971 261 940 532 605 757 623 934 366 228 770 365 644 15 131 768 194 75 594 555 186 414 772 851 655 998 262 145 369 779 846 111 49 819 372 759 561 602 13 684 454 937 352 254 540 912 390 928 108 310 433 330 981 724 634 277 686 762 650 670 899 376 738 218 906 189 970 390 197 356 842 569 933 258 353 357 104 263 858 705 210 495 415 383 430 827 886 378 329 154 677 841 724 308 505 701 838 177 632 581 23 333 72 486 978 646 926 705 275 423 309 722 812 957 304 159 22 670 336 115 490 60 642 783 343 723 342 938 258 350 124 24 146 383 520 683 326 795 618 845 473 843 151 180 202 928 208 764 429 881 735 48 649 430 551 691 16 766 545 824 470 626 452 731 425 455 525 137 502 832 610 383 943 620 170 57 256 157 790 69 195 125 807 418 29 968 96 242 159 96 718 737 713 219 213 805 900 156 980 816 394 668 12 737 81 502 674 391 495 947 134 894 113 53 64 122 31 615 544 162 439 148 185 340 533 353 338 896 344 507 315 961 509 4 98 82 105 434 380 440 948 392 756 931 893 660 531 40 588 490 653 725 957 563 965 202 996 33 771 625 635 526 932 676 53 464 995 222 716 812 867 205 994 11 621 680 451 571 850 636 200 159 863 449 42 314 143 459 477 523 77 174 570 383 870 897 640 77 193 472 967 278 803 342 269 906 420 987 288 438 872 255 272 902 652 283 857 289 656 329 220 828 422 905 606 1 453 154 376 291 868 598 273 170 395 515 316 461 923 231 853 487 988 25 291 268 708 134 173 813 589 795 322 51 675 889 1 118 203 894 153 951 840 644 298 59 998 524 516 305 912 513 710 585 445 196 690 585 340 568 406 478 387 818 613 935 728 585 179 304 660 495 860 281 242 878 228 51 511 235 75 484 714 782 556 861 593 951 120 825 46 300 370 704 976 639 913 159 139 278 468 35 601 844 566 982 646 697 749 957 939 928 388 463 249 234 833 127 83 634 364 269 84 63 975 893 582 258 284 815 513 36 767 329 55 327 247 198 349 50 964 643 361 131 910 238 864 706 822 265 318 144 984 2 312 999 274 39 645 580 683 240 897 673 180 828 586 927 805 118 938 773 620 192 10 597 648 784 743 266 217 453 467 295 925 696 207 54 492 578 331 980 238 8 572 903 536 510 888 141 484 606 80 390 8 791 614 46 769 293 773 846 267 655 459 105 765 300 676 403 345 527 703 868 225 461 951 749 575 875 658 386 293 156 877 115 74 370 43 392 797 938 310 708 958 48 32 797 966 909 547 488 271 153 487 44 587 645 920 101 223 540 629 399 557 382 424 735 763 850 192 385 136 997 257 583 457 362 371 933 35 673 319 835 51 259 0 365 215 184 214 198 778 389 722 547 715 715 521 934 90 52 28 323 57 358 161 580 483 738 583 73 595 312 175 41 990 495 739 7 283 83 442 859 444 928 760 151 87 785 889 687 157 25 184 407 955 516 539 928 259 824 512 250 308 447 841 269 100 216 47 698 68 14 476 889 631 22 802 132 791 462 571 604 961 100 465 860 50 811 443 999 162 816 806 303 375 549 99 669 843 160 759 408 855 574 385 973 402 468 625 274 979 226 404 251 909 855 411 644 37 371 17 758 141 131 44 898 33 257 182 92 568 945 325 128 974 970 550 210 227 538 253 882 862 227 417 592 959 925 931 150 324 843 956 993 205 430 782 435 458 608 876 824 681 134 740 747 348 689 896 933 945 509 26 700 762 191 597 935 553 777 698 556 164 617 851 260 58 433 122 386 333 75 264 468 928 258 849 90 181 273 685 660 737 245 639 248 827 301 337 134 266 876 188 974 590 59 937 21 86 439 230 224 604 342 111 230 733 280 541 773 196 97 95 34 600 422 21 608 469 724 987 40 548 354 339 12 300 672 27 871 384 340 414 278 362 673
560 857 33 808 817 500 686 783 866 108 528 843 590 796 835 985 623 58 602 244 40 967 733 991 370 616 5 897 537 452 614 858 139 251 929 151 857 72 241 370 805 750 311 869 874 83 663 435 904 120 763 470 440 823 390 677 952 947 735 57 815 506 121 167 223 407 52 383 664 218 798 472 692 405 193 328 639 144 660 913 345 176 766 218 947 701 400 378 95 189 292 455 172 9 822 143 233 59 394 513 183 218 249 143 61 229 42 677 117 801 85 9 268 229 933 490 727 937 980 516 772 51 105 588 266 521 375 705 886 338 446 673 208 145 888 311 576 372 423 127 318 857 707 683 699 532 284 345 19 20 764 457 106 665 690 412 808 275 865 395 791 634 923 530 711 511 864 29 776 580 631 50 571 814 509 115 429 217 934 433 64 446 792 56 248 739 610 481 849 56 417 12 300 439 898 116 164 604 36 600 285 676 677 478 344 466 442 17 728 386 351 645 870 305 803 191 842 167 393 382 820 496 398 577 140 788 697 52 557 329 787 808 685 615 133 151 12 438 519 812 561 98 910 823 938 547 620 62 388 904 873 116 425 91 837 355 37 424 908 556 473 231 584 897 404 898 954 735 715 553 529 417 725 182 365 123 192 751 308 386 698 180 789 127 790 314 501 854 447 685 177 182 992 678 681 667 678 465 912 74 544 460 653 16 588 594 819 441 891 611 911 265 672 670 807 193 762 134 829 609 205 2 216 36 564 39 68 900 761 729 334 576 592 256 994 350 995 308 175 446 72 986 531 811 184 579 773 500 821 198 596 788 472 722 897 569 450 209 367 19 723 638 961 661 47 46 156 163 879 751 959 563 951 731 855 814 229 496 435 395 14 468 471 637 574 689 497 304 112 278 920 718 882 6 511 891 480 140 518 741 521 600 458 266 581 182 823 145 859 25 13 185 44 672 689 361 562 789 609 755 448 215 369 307 846 484 433 237 43 381 998 633 871 899 635 639 380 445 755 993 931 835 579 496 816 363 941 920 428 849 405 501 586 594 358 610 114 284 2 461 222 657 187 536 119 174 966 356 332 80 437 454 498 873 642 666 477 900 993 624 656 435 21 896 485 154 734 96 235 628 863 134 185 120 377 615 460 756 238 820 130 55 3 38 918 346 627 875 984 189 75 351 806 23 633 558 28 511 225 757 415 896 484 378 30 331 496 924 475 762 765 736 595 635 794 735 705 968 81 819 389 854 74 949 242 576 280 707 79 856 60 910 867 404 126 956 115 634 542 135 281 101 305 667 34 228 721 856 384 257 569 943 128 855 674 503 214 829 580 784 279 375 352 339 226 494 53 598 622 765 800 982 70 376 432 912 718 931 317 279 382 618 118 264 982 761 346 676 452 641 813 376 840 604 848 593 290 80 960 627 989 358 658 127 999 233 795 962 189 321 665 676 98 46 693 281 411 556 512 114 247 512 165 862 591 472 774 863 422 129 124 133 301 669 556 377 926 365 625 227 688 885 930 403 583 730 652 637 854 970 510 113 154 376 4 227 26 547 66 716 884 483 907 655 783 177 818 474 194 142 258 52 92 160 457 949 582 554 862 621 80 26 649 886 385 821 963 572 413 349 335 638 63 173 372 891 270 701 123 337 134 555 830 546 527 100 160 287 608 780 814 902 255 741 362 824 481 442 589 242 17 528 945 268 470 26 250 124 101 559 809 868 523 727 991 990 975 839 426 296 684 732 237 248 38 267 767 246 231 302 875 95 785 963 716 900 261 663 329 692 293 633 395 138 780 847 799 715 449 108 547 119 234 125 348 246 613 269 940 566 288 852 491 902 861 519 506 388 546 881 200 958 418 420 696 817 786 512 409 515 736 858 253 129 430 565 558 652 971 676 617 438 611 752 550 978 469 333 997 140 719 595 412 876 706 631 500 208 173 781 526 762 756 817 563 534 39 905 29 539 330 528 517 565 476 544 655 677 935 604 171 273 520 202 565 376 132 571 750 166 196 172 135 472 524 35 668 243 289 172 6 790 260 297 545 978 406 192 703 873 612 127 286 923 316 700 147 958 486 305 407 232 467 610 648 505 243 808 722 824 868 587 594 311 743 280 956 211 850 684 31 50 319 804 368 535 793 44 210 752 87 785 439 893 338 665 215 832 525 536 869 627 605 195 108 705 839 277 11 151 313 712 796 513 555 589 895 716 593 303 291 712 254 780 917 444 905 936 221 519 662 372 487 147 682 568 499 655 462 82 349 971 645 274 570 314 401 730 915 138 337 537 533 768 355 74 737 540 970 538 109 39 599 140 325 293 710 62 944 403 977 294 777 575 986 726 522 694 872 507 209 509 276 711 714 236 297 236 371 818 197 620 333 893 978 993 125 33 903 187 616 56 391 49 166 18 341 384 479 264 889 970 683 677 90 245 111 37 236 546 782 430 679 827 644 666 468 684 441 213 302 274 754 383 844 582 232 688 65 380 708 683 20 582 632 88 378 616 788 439 539 813 245 381 256 955 701 769 265 388 962 663 296 969 180 556 8 851 922 842 752 208 802 232 54 137 976 180 513 197 760 148 606 461 914 831 730 616 141 797 251 562 387 38 845 939 203 424 726 994 659 309 167 320 827 508 996 666 801 105 278 48 201 765 921 290 651 129 224 639 206 447 853 280 597 792 650 277 324 144 551 874 901 928 228 96 310 335 843 161 364 829 315 437 157 39 955 750 534 435 262 237 271 610 272 476 811 684 618 820 860 796 339 141 666 50 340 725 700 317 77 865 455 157 676 32 950 258 24 129 186 890 463 734 552 74 495 385 724 329 909 380 615 360 834 379 219 953 953 890 342 929 322 609 893 322 939 200 113 403 530 330 57 942 282 838 129 47 100 462 104 421 554 761 444 893 136 789 572 699 578 822 694 99 275 465 414 592 427 39 709 874 347 340 83 205 373 114 928 382 877 427 628 974 182 97 732 63 604 714 179 152 675 292 747 392 503 770 464 464 916 18 303 412 379 637 453 573 403 127 149 784 62 810 252 803 983 367 876 472 198 276 431 797 669 257 826 50 812 709 640 94 217 255 646 609 148 663 120 212 67 609 267 663 96 123 913 858 957 745 240 131 424 403 51 569 771 57 483 491 713 481 326 970 211 984 459 469 559 603 687 962 968 300 742 176 89 350 127 538 892 834 343 146 626 671 741 778 919 465 647 133 110 105 717 642 327 292 466 747 331 928 73 485 58 525 230 426 691 788 797 954 967 127 824 719 739 281 775 8 397 397 374 875 906 835 899 213 695 462 269 588 45 799 309 43 159 89 35 811 553 653 619 16 181 573 420 525 145 530 107 480 46 201 634 936 981 593 152 489 23 955 16 164 932 713 573 475 769 620 587 827 490 210 751 258 804 8 514 398 155 929 548 273 320 51 408 982 507 740 366 61 10 495 220 492 810 783 419 27 585 642 738 493 768 732 202 703 535 917 670 798 151 272 671 98 55 543 781 648 654 530 416 567 161 503 748 751 759 496 536 482 363 753 878 429 306 258 702 373 745 983 858 102 887 799 936 225 259 897 478 143 170 950 948 245 598 312 778 456 900 605 657 598 93 876 828 484 636 957 22 155 312 205 979 969 720 815 50 748 493 574 188 288 566 183 158 671 890 445 1 194 163 911 264 590 680 983 438 500 94 399 273 408 600 945 59 753 465 159 629 602 287 114 360 907 489 783 356 418 746 932 643 598 122 6 71 856 603 305 456 705 987 230 27 66 283 786 502 161 174 577 894 114 32 306 601 988 712 453 314 558 883 881 942 327 49 218 515 251 263 356 838 229 376 549 392 807 336 890 575 4 97 213 7 722 784 314 972 517 549 890 195 552 207 576 949 176 637 645 538 6 350 54 299 970 257 722 731 46 494 623 146 420 246 283 988 304 169 231 841 473 69 47 896 631 630 910 25 740 227 519 667 414 244 123 274 827 142 480 131 717 541 261 15 252 567 796 924 52 836 269 99 10 176 347 150 914 357 63 851 236 958 368 925 554 116 935 410 874 740 814 298 563 770 353 86 517 402 897 143 131 856 104 56 826 190 528 212 543 84 944 973 547 964 704 779 481 144 8 168 850 91 669 137 183 474 342 461 163 82 657 361 140 638 670 661 765 540 231 454 797 0 958 9 148 881 985 102 18 88 169 825 654 621 493 757 318 321 651 969 183 624 702 421 429 673 67 78 628 399 583 532 218 607 844 386 689 304 346 488 466 847 910 153 575 885 55 758 224 277 595 729 134 753 88 704 590 18 899 492 266 832 505 508 357 504 688 436 69 445 501 213 617 218 62 443 713 831 579 749 11 204 754 568 832 946 407 641 452 985 347 41 858 191 445 359 363 937 958 396 770 880 305 833 140 138 299 199 606 295 18 294 686 852 869 451 552 482 661 902 982 178 935 744 374 354 509 965 429 307 722 239 483 543 671 577 827 353 627 434 759 381 540 516 902 162 177 48 234 927 800 76 115 943 244 974 984 990 736 103 536 328 521 383 530 505 49 323 859
705 282 672 873 776 842 668 731 611 442 833 399 286 963 159 785 973 54 640 212 899 759 458 882 934 183 360 250 444 133 24 148 310 677 200 725 64 21 825 522 443 53 547 322 777 189 842 150 636 642 66 707 60 683 775 154 893 666 456 325 715 397 198 443 906 999 988 998 10 692 161 51 185 110 905 246 809 31 965 26 405 132 152 809 713 476 856 407 437 988 293 261 552 273 904 504 162 38 588 127 20 537 748 660 997 554 570 781 121 522 573 521 396 265 612 999 594 42 879 312 325 900 826 310 87 626 278 841 533 654 789 449 141 499 577 427 263 396 927 1 371 541 74 140 813 845 663 352 642 407 958 906 689 197 758 786 941 728 475 508 895 195 982 671 606 180 627 776 425 394 845 701 802 402 387 97 48 813 190 742 36 186 579 588 409 844 49 507 662 108 63 975 562 387 318 61 147 756 468 239 865 401 599 643 6 233 891 341 762 550 345 253 496 212 324 437 896 997 483 828 339 214 2 226 341 865 507 604 432 970 675 705 803 964 418 255 972 490 749 232 11 322 58 910 309 814 173 67 732 917 725 807 23 903 370 899 847 250 457 542 843 233 338 147 667 832 914 705 880 559 34 104 634 577 250 421 251 328 731 44 455 904 792 526 995 335 510 1000 282 50 643 887 944 736 898 964 166 938 369 150 688 390 743 556 35 869 101 859 860 482 984 840 31 860 619 269 503 830 382 424 257 39 330 729 12 368 14 610 909 86 722 800 326 154 609 178 452 915 237 451 18 670 869 220 311 355 660 814 707 726 721 353 156 52 238 646 97 881 939 156 949 113 584 272 787 386 484 776 436 200 167 696 100 475 704 472 174 980 830 307 208 847 61 594 745 510 545 321 386 92 30 577 999 622 976 946 224 591 292 173 228 728 866 564 262 354 948 649 247 290 308 870 701 584 104 177 53 234 300 572 571 90 697 942 595 188 912 456 930 738 13 984 160 600 334 121 795 532 628 655 669 458 241 99 230 68 29 693 202 283 397 355 77 938 839 67 654 573 134 132 873 898 765 807 932 244 978 219 333 608 591 463 426 888 244 723 151 65 694 605 236 39 680 646 773 509 971 390 849 7 227 337 454 697 252 520 321 793 69 395 280 49 780 880 497 265 122 10 239 226 607 318 840 186 272 210 544 924 171 573 661 407 165 970 937 359 235 131 314 555 800 124 568 293 1 793 651 818 630 169 494 125 623 279 158 65 478 583 155 520 215 536 490 696 267 97 194 844 42 501 610 320 659 17 412 134 764 432 528 382 93 236 416 124 71 351 125 751 232 18 43 665 592 59 793 767 287 920 358 785 827 229 222 546 132 516 108 316 377 356 682 411 947 317 538 640 430 189 864 618 874 892 770 150 169 919 616 120 353 922 70 215 832 609 729 247 708 648 460 488 854 211 297 501 123 989 219 344 938 62 223 871 953 592 940 434 531 609 710 425 735 218 170 421 313 329 210 491 168 646 119 825 886 331 517 1000 799 856 289 501 19 249 924 504 582 248 778 500 883 624 157 621 129 314 218 509 617 626 923 283 808 979 285 841 290 524 209 801 138 321 527 480 431 566 511 124 117 991 580 924 362 250 757 354 128 540 384 615 784 195 127 971 203 375 657 369 696 459 687 996 126 369 666 401 933 41 836 182 656 479 83 684 462 406 136 403 22 459 540 204 0 738 394 888 525 198 415 928 399 360 495 86 897 300 429 985 96 3 359 323 149 907 963 908 45 259 434 966 295 129 413 715 465 287 936 271 498 786 556 295 276 64 307 484 493 539 863 592 946 944 21 504 913 334 139 676 76 270 367 557 246 562 957 334 439 703 811 955 153 462 678 190 714 387 532 585 644 546 645 599 453 433 574 504 492 41 756 637 919 343 450 416 766 143 323 197 918 442 150 865 351 148 336 119 16 254 270 35 549 754 980 742 242 426 352 937 820 96 763 312 985 132 768 920 853 483 84 480 509 917 583 190 306 198 354 841 916 856 589 350 917 934 486 621 291 36 302 416 575 237 739 452 597 715 878 724 786 569 59 16 512 670 902 623 214 895 502 485 72 624 466 446 37 785 342 838 140 788 740 87 828 338 752 306 372 283 989 264 798 866 407 774 181 630 3 959 82 531 271 548 859 164 555 376 186 366 206 537 355 440 211 229 695 74 797 772 327 931 476 775 626 306 178 81 98 537 760 387 374 370 28 390 728 843 329 512 500 446 887 469 266 760 94 741 632 759 40 736 253 832 421 96 608 507 144 459 445 655 520 936 600 479 411 875 992 203 788 492 684 996 638 773 614 2 296 100 463 812 523 297 655 618 649 317 736 639 618 652 699 302 17 459 442 110 9 885 240 866 861 558 131 803 754 743 730 396 102 583 587 979 25 117 867 519 561 20 543 746 706 125 621 101 535 111 472 577 566 59 204 312 515 685 719 182 212 166 943 917 499 474 373 792 243 295 812 141 404 193 960 644 900 917 613 585 408 625 261 73 504 382 741 146 920 356 357 246 810 176 489 275 633 193 652 419 258 598 303 635 804 353 488 690 772 598 676 427 885 358 501 907 723 719 480 192 703 15 635 830 51 799 47 877 231 65 423 481 781 450 268 280 755 280 576 46 419 848 269 207 365 331 601 295 807 693 279 823 188 853 220 753 911 276 177 57 848 471 172 962 542 917 414 969 794 186 829 281 790 291 814 405 996 955 469 377 264 371 328 246 403 24 942 929 281 14 889 614 216 943 567 683 392 95 712 606 604 949 233 879 175 64 249 546 677 155 818 827 424 599 191 964 564 589 320 961 4 38 103 482 761 885 572 173 569 720 505 725 835 4 647 129 664 23 508 455 979 72 952 655 46 171 955 592 366 553 33 75 154 437 485 284 841 582 816 451 273 241 702 284 92 645 143 27 815 850 473 968 783 615 133 769 605 151 299 622 91 921 109 434 248 251 888 234 337 847 196 999 987 227 398 891 142 675 717 440 519 352 558 309 368 507 935 579 192 460 148 255 406 593 106 880 551 665 550 443 639 540 983 396 969 813 348 694 5 987 822 328 994 418 724 876 391 330 929 630 892 930 834 697 113 989 581 136 112 655 32 846 254 321 876 508 641 664 554 806 275 66 343 464 928 856 882 163 395 39 910 390 665 185 744 930 89 714 283 916 213 654 39 512 602 635 541 763 195 734 759 703 120 820 226 193 791 563 506 186 823 31 858 725 256 74 779 673 163 436 931 647 753 502 903 872 389 95 966 41 650 469 993 658 774 94 441 446 116 804 197 566 521 727 546 342 67 126 593 619 410 584 977 411 379 367 674 478 294 641 921 899 90 936 968 948 801 899 288 858 78 147 709 614 390 956 331 315 26 285 340 697 850 874 837 338 402 27 750 886 962 397 522 170 670 21 265 589 433 506 38 582 565 256 15 440 950 785 301 478 563 760 346 895 130 136 821 368 514 770 954 496 683 296 316 376 487 799 894 465 99 989 176 390 114 388 537 604 75 948 516 371 646 414 349 997 747 749 548 295 620 788 182 371 857 823 137 481 284 373 690 129 767 986 990 284 975 656 961 31 471 440 738 187 62 50 193 290 560 693 742 329 217 961 41 212 356 238 364 735 615 103 375 441 179 782 146 731 428 451 872 848 335 2 964 729 65 322 245 939 631 998 622 489 967 331 344 267 187 145 852 636 586 511 7 786 79 700 922 52 474 919 56 150 449 376 55 880 716 104 693 703 234 812 111 536 746 193 862 958 417 734 698 59 578 61 482 745 440 465 491 195 385 84 868 855 981 596 73 634 470 620 881 301 629 772 890 107 529 844 322 66 726 359 796 263 350 41 557 21 401 153 361 706 831 138 974 993 95 517 598 977 189 350 915 595 319 841 118 115 625 662 590 688 298 683 304 361 447 972 68 445 785 338 700 195 27 362 88 628 908 325 518 961 378 848 637 367 180 288 422 26 80 253 751 21 951 334 685 517 959 622 877 366 534 800 851 466 805 653 207 93 824 570 771 299 727 465 312 81 718 319 691 300 819 251 464 967 734 947 260 892 524 89 393 752 459 670 681 831 50 83 624 707 205 329 461 426 653 610 164 479 467 49 110 139 844 768 671 734 875 568 135 850 998 827 838 697 846 66 225 799 870 628 596 764 526 85 105 537 513 580 553 686 986 266 477 16 907 165 259 984 451 65 381 521 347 214 871 551 107 433 376 108 363 89 733 952 201 28 145 586 8 15 44 391 380 432 54 528 925 299 658 979 530 90 221 851 539 587 782 425 956 662 559 175 383 50 855 172 648 617 85 192 332 3 945 294 686 959 479 580 52 160 926 910 57 417 199 499 991 569 277 702 711 206 115 19 737 529 603 927 884 770 400 117 255 17 817 803 673 924 305 854 274 776 183 543 720 521 536 811 184 874 806 67 427 366 315 468 438 884 229 240 679 890 901 699 86 402 124 829 388 130 585 634 692 960 769 461 448 366 420 54 81 37 435 928 317 145 970 691 446 286 481 268
764 367 992 477 514 15 794 992 730 95 82 233 901 59 812 654 172 975 368 678 649 972 784 971 672 742 677 276 506 886 38 236 210 532 758 447 927 854 978 414 863 174 511 495 435 385 442 521 977 606 688 615 877 567 239 834 570 768 343 15 403 822 164 764 613 895 773 25 777 42 109 962 127 677 190 157 673 634 32 28 453 729 967 721 738 222 477 308 293 99 171 937 942 796 599 908 979 859 651 558 291 410 989 909 657 320 851 670 684 846 360 134 129 428 870 209 652 10 223 855 186 556 19 987 106 819 424 769 332 750 548 930 125 280 602 757 554 155 209 542 234 231 620 901 791 428 243 463 7 355 285 859 564 552 934 168 833 618 485 476 141 123 938 159 707 531 399 168 987 507 146 621 563 21 918 321 463 788 669 792 644 282 467 693 988 331 807 858 459 370 83 929 724 656 2 422 767 756 951 772 221 572 690 999 460 783 678 982 80 698 605 221 116 471 760 427 51 394 178 997 53 91 249 288 675 104 991 643 409 35 374 609 520 932 29 751 571 127 907 740 325 170 211 513 248 275 752 862 81 737 574 82 597 671 547 175 426 1 552 833 328 410 338 156 763 325 747 422 635 414 950 34 670 721 54 838 931 86 880 514 748 325 618 604 744 901 866 37 86 334 889 841 272 104 345 629 661 542 308 159 380 739 74 181 610 722 316 199 353 778 454 838 948 898 896 309 804 13 685 255 569 293 560 797 329 247 367 689 630 818 202 125 962 296 715 140 352 387 389 39 568 117 933 265 986 172 72 281 790 313 298 470 269 258 216 290 3 78 33 439 550 310 765 755 750 956 377 823 333 192 638 671 899 330 46 730 398 896 963 553 562 122 12 614 541 888 835 81 104 957 770 750 502 806 573 674 949 360 878 842 371 878 846 907 779 919 538 335 664 643 771 832 994 670 658 886 98 910 386 132 914 783 326 52 290 695 920 125 315 293 84 990 627 952 244 796 376 623 698 838 457 554 881 736 57 656 887 910 9 726 268 86 207 691 722 288 782 790 623 375 198 523 92 951 837 476 297 222 800 281 107 182 871 344 85 148 283 303 993 963 188 647 193 42 928 257 884 680 379 590 321 938 686 699 591 494 393 710 714 555 601 117 894 518 925 250 816 647 444 540 725 709 521 916 961 866 953 66 841 946 780 317 102 513 645 245 350 648 433 99 786 813 778 821 245 243 680 692 42 171 566 487 534 713 94 801 40 369 232 567 75 574 856 214 879 639 421 634 830 931 208 14 296 959 615 681 756 861 697 988 505 226 412 513 310 822 354 396 504 1 191 912 864 66 394 815 910 493 402 826 450 495 537 61 277 987 721 569 185 233 590 701 100 79 156 995 358 178 772 864 755 852 131 157 318 707 795 972 806 318 854 518 532 290 753 389 900 572 565 94 466 32 391 749 431 605 832 973 842 44 295 675 727 566 247 136 323 377 396 42 936 717 975 982 199 498 478 560 451 813 980 72 654 910 20 303 572 926 985 383 754 859 307 9 802 472 99 56 97 579 703 316 545 940 701 946 720 381 233 261 363 183 254 984 726 194 839 784 481 892 214 514 646 662 549 126 122 845 483 854 383 38 634 871 955 198 400 452 486 316 524 447 908 182 490 391 322 443 26 885 312 978 674 543 195 337 91 950 50 600 153 251 31 937 168 737 946 797 157 387 555 290 749 747 15 891 616 36 519 616 419 314 126 187 227 525 182 541 909 815 593 963 493 287 845 187 626 781 859 675 140 129 183 280 861 662 117 426 536 440 170 775 600 28 438 432 984 734 228 47 476 220 656 448 470 226 622 330 276 599 135 205 945 533 484 68 378 187 621 533 815 405 260 254 743 55 903 917 480 426 327 558 882 843 535 19 999 741 501 661 847 893 921 930 888 737 96 868 769 608 801 958 868 585 796 284 540 503 128 852 175 417 596 833 561 952 876 821 27 73 6 386 874 395 319 783 90 20 289 319 719 113 731 928 662 279 482 623 407 794 641 648 559 421 820 926 556 863 551 145 916 550 18 527 923 662 819 662 489 680 732 564 858 299 587 277 302 918 449 567 696 419 373 258 286 340 827 891 892 716 706 402 829 413 0 756 742 953 915 385 580 732 533 32 458 26 508 464 161 238 137 688 48 911 507 982 382 433 434 903 428 213 665 954 926 430 711 662 492 2 789 395 390 217 281 586 873 570 436 300 166 561 406 643 349 627 503 182 445 763 629 729 808 878 619 404 952 777 906 845 787 124 581 197 154 360 300 185 255 672 612 802 5 111 498 853 640 780 16 389 734 203 666 935 853 723 246 369 219 511 639 670 342 877 13 116 41 33 93 772 447 641 805 478 21 16 982 677 356 924 831 316 385 714 617 40 105 944 348 454 288 265 687 905 793 257 418 201 200 677 637 16 970 64 430 209 700 517 165 506 823 626 366 783 647 383 965 185 66 939 632 147 585 207 567 731 59 284 73 478 996 484 336 444 960 932 274 927 17 398 14 369 155 330 108 832 885 788 544 122 710 80 113 140 716 370 229 211 301 147 781 151 973 159 423 1000 826 479 857 538 417 76 699 314 362 223 924 977 799 681 836 425 217 675 713 75 546 562 118 440 250 922 472 438 149 422 346 848 761 223 577 236 123 32 500 562 474 288 689 942 461 686 659 573 259 840 256 35 579 903 420 960 983 351 543 804 971 634 44 252 825 655 101 312 184 953 236 649 133 575 919 927 78 300 737 916 240 221 582 566 452 858 865 282 344 140 592 566 37 995 142 443 134 125 487 408 465 920 150 413 788 2 509 241 735 828 759 228 49 438 740 246 668 500 231 483 932 48 875 189 957 929 124 946 384 982 138 455 855 247 849 133 510 893 11 509 757 190 241 636 886 639 542 222 365 181 270 740 512 398 79 339 130 950 762 721 528 548 998 416 531 460 222 646 939 565 151 127 530 522 704 315 529 988 47 634 189 637 111 762 499 971 852 948 902 233 603 678 643 6 969 596 712 186 61 416 974 926 705 95 388 641 306 399 844 419 257 858 364 934 213 507 235 3 313 41 558 44 723 815 811 823 776 775 422 920 929 904 557 885 136 458 728 859 361 270 103 456 335 146 224 519 169 623 167 459 890 438 181 470 180 74 937 565 252 546 203 406 351 790 262 461 401 345 251 825 76 480 663 407 981 483 305 609 273 459 624 479 867 164 220 249 828 623 848 714 850 729 263 382 370 544 741 221 160 831 455 52 810 706 997 709 71 450 648 717 972 406 448 893 604 63 347 92 212 892 611 69 883 174 152 552 357 741 814 999 813 351 775 444 405 779 429 854 341 640 359 403 614 727 408 447 24 720 10 937 650 975 139 610 60 811 751 996 584 466 320 689 267 915 55 849 809 689 372 30 682 703 95 443 588 372 145 772 462 82 230 999 8 646 636 4 913 931 410 387 522 207 785 80 655 517 583 124 258 36 413 83 4 458 838 599 292 524 158 839 746 825 469 991 676 897 695 129 642 656 797 221 163 145 905 447 491 984 375 262 284 585 456 689 608 780 253 870 667 997 63 933 177 773 69 170 331 846 110 452 440 886 693 395 68 792 660 243 922 366 238 63 733 631 265 588 62 823 893 393 425 670 935 682 278 826 120 304 114 147 940 268 439 901 691 14 692 410 803 360 768 523 237 95 282 853 539 73 218 590 586 489 115 293 194 539 671 227 192 18 954 703 162 371 717 169 578 485 625 150 266 996 404 584 64 471 148 552 226 84 112 690 774 726 416 392 766 701 432 889 958 664 215 736 264 15 204 925 287 137 261 953 897 490 479 671 36 599 334 1 299 714 976 848 576 464 35 551 427 675 294 983 317 507 633 389 653 540 834 595 143 180 340 195 173 360 25 725 303 376 337 540 523 295 843 24 995 664 968 831 515 651 324 64 392 395 895 901 709 686 446 789 441 764 494 233 944 281 594 386 718 635 411 497 414 48 729 46 197 559 911 408 279 9 694 951 339 49 966 237 990 19 119 133 132 324 708 499 497 658 959 402 187 360 311 230 1 105 381 596 679 149 77 167 527 529 898 341 144 669 468 52 471 605 912 551 415 962 824 991 862 856 943 967 201 791 904 353 739 302 607 605 598 635 205 35 28 56 681 269 869 112 821 17 67 875 275 637 792 809 43 276 304 760 496 619 513 161 65 106 798 325 395 179 956 529 930 43 87 290 702 602 176 513 242 243 516 153 631 898 860 304 872 687 525 804 196 18 964 175 488 854 475 770 941 608 745 607 23 61 330 460 817 406 206 491 683 575 225 66 309 607 70 336 280 128 917 155 606 564 355 168 473 340 22 649 314 120 818 806 437 912 58 907 121 140 45 268 575 612 553 172 783 143 271 529 39 84 891 49 34 590 397 814 609 490 628 671 589 740 517 919 159 154 736 42 595 198 56 519 88 242 495 403 840 294 147 972 822 339 369 617 947 273 179 721 52 864 526 48 518 15 387 794 464 602 174 991 89 319 443 426 30 925
843 843 52 325 341 977 78 691 585 929 955 169 194 970 817 971 434 177 11 860 116 240 388 742 418 750 691 177 500 472 586 790 211 802 93 870 399 561 253 42 977 382 787 454 23 352 161 778 213 822 45 541 71 456 164 412 273 403 304 271 781 47 205 569 283 43 834 413 230 668 746 176 650 651 77 965 935 53 567 324 510 252 271 653 407 909 927 100 978 211 43 83 687 561 654 983 847 83 698 580 623 283 879 273 227 685 354 759 462 136 19 303 762 391 163 901 47 917 772 715 799 907 885 728 323 151 0 180 582 54 148 925 311 391 923 694 189 9 383 927 197 923 551 17 558 188 726 633 165 370 220 816 412 230 278 720 814 184 133 905 342 345 686 475 209 951 972 388 564 827 865 992 325 391 595 473 306 327 556 788 152 476 337 435 862 682 527 718 377 853 694 771 429 49 31 416 718 69 149 786 177 247 94 947 386 738 915 990 198 717 286 399 592 3 70 624 73 602 294 292 990 47 76 1000 521 602 541 375 18 160 357 942 247 291 303 708 719 367 264 254 980 650 50 789 403 713 731 807 999 180 42 692 811 70 800 792 15 345 451 131 913 266 624 647 830 306 693 781 667 4 22 424 692 355 758 176 491 181 634 422 530 228 838 842 822 315 937 721 714 577 792 765 310 587 577 764 268 450 32 273 157 52 876 705 90 788 881 124 154 600 675 836 207 134 849 280 739 670 954 873 187 184 878 129 910 506 979 210 452 678 219 169 463 823 361 105 392 82 97 27 288 891 892 855 356 7 96 64 85 56 658 55 477 818 91 449 538 434 531 137 180 619 580 249 222 620 936 902 757 970 293 478 375 333 188 381 572 612 786 413 246 489 883 897 870 4 957 271 368 770 390 895 101 174 66 427 795 109 29 15 270 959 523 881 370 713 120 430 962 272 711 912 872 393 841 253 355 977 123 365 850 563 89 51 39 995 3 194 628 921 573 690 142 574 785 750 54 541 6 944 181 113 958 838 68 386 952 124 630 463 173 568 135 117 620 690 778 726 408 479 109 58 561 397 84 908 907 696 676 883 840 896 710 410 351 1000 882 739 240 682 533 994 422 408 983 345 613 683 807 885 447 134 625 392 664 591 669 565 525 257 216 563 829 262 678 233 536 136 622 390 844 342 680 423 106 856 401 360 174 326 934 83 387 361 563 4 340 271 894 366 225 331 88 950 648 513 600 858 83 626 64 915 415 735 33 969 484 283 947 681 471 960 615 46 339 154 969 189 709 19 670 587 195 906 899 36 722 782 302 201 599 288 332 953 609 595 912 815 661 188 939 453 206 600 458 961 35 868 846 989 827 377 104 817 653 951 333 165 487 228 426 451 544 755 898 794 480 713 404 715 27 196 782 94 275 508 588 793 244 314 532 604 550 9 677 380 262 173 863 914 398 226 442 93 682 504 860 111 665 367 318 330 411 79 232 234 179 83 506 387 151 974 158 370 147 743 469 713 371 503 560 876 745 286 618 498 526 575 75 751 10 525 514 50 975 871 520 804 162 628 741 811 651 970 825 248 852 476 660 621 553 943 699 211 81 983 254 160 190 333 685 459 30 791 518 654 765 829 871 690 505 36 397 486 369 89 125 503 724 854 766 579 942 608 338 600 185 19 756 691 495 650 896 493 793 933 242 299 444 982 736 951 562 91 394 72 87 134 79 815 481 763 479 136 48 851 446 691 414 713 594 599 186 491 922 219 69 678 886 341 641 867 433 2 815 895 305 765 994 803 555 272 744 737 191 89 276 989 583 444 382 494 217 609 99 952 56 47 964 639 967 602 301 399 17 427 261 638 998 411 5 938 627 715 576 7 391 26 202 606 730 348 965 539 437 77 98 134 210 577 647 520 703 709 638 997 345 44 298 480 702 717 887 998 141 352 540 187 312 800 643 554 970 212 528 404 250 544 231 893 80 978 105 70 121 891 674 366 153 637 780 841 282 680 948 81 740 889 869 797 299 568 249 699 229 20 156 745 82 239 367 281 102 714 483 593 176 17 235 318 296 902 280 314 374 161 721 207 683 668 839 842 832 37 248 372 824 509 837 625 966 437 166 589 129 617 143 782 309 739 393 902 803 864 655 552 753 724 749 385 12 548 529 242 55 484 450 39 13 366 963 537 784 488 49 90 4 161 597 157 552 69 474 866 25 972 921 962 428 606 107 50 945 528 336 810 65 538 482 702 290 169 402 32 657 372 416 12 473 362 478 627 172 52 427 499 976 201 707 478 606 707 100 916 53 978 457 848 617 892 828 788 445 391 489 357 708 989 324 628 993 788 366 112 890 941 598 165 461 56 858 107 7 759 144 499 256 656 440 909 467 213 291 517 140 510 167 678 732 776 245 781 203 855 543 50 545 755 593 570 893 635 58 696 629 616 86 152 353 141 971 701 349 202 508 425 36 873 619 330 343 297 201 258 28 821 743 103 901 180 95 500 492 648 449 850 905 537 559 526 430 256 8 120 720 408 146 76 581 680 631 55 681 294 112 550 513 606 826 165 519 613 233 414 395 682 729 289 748 640 548 135 833 418 904 276 961 515 684 239 639 802 557 91 713 209 40 658 867 793 854 132 431 600 779 99 917 919 223 435 241 744 700 38 348 915 875 344 284 417 41 287 183 289 373 606 611 361 735 265 903 64 1 546 389 740 74 716 788 474 659 166 92 902 470 318 997 372 178 905 335 564 855 525 671 365 51 909 868 833 494 254 776 636 812 573 63 76 243 685 215 938 960 137 365 783 455 145 124 598 159 72 666 722 806 587 774 855 884 904 468 102 459 83 602 788 534 436 274 853 423 23 512 167 773 171 498 310 456 921 358 537 727 697 145 792 128 684 988 183 363 844 132 340 738 299 777 177 640 333 649 940 417 54 475 835 251 417 504 802 805 594 920 773 255 204 575 73 590 899 751 701 435 201 672 464 381 808 929 541 717 503 122 909 38 52 645 846 604 499 662 46 14 860 61 523 522 286 953 746 853 602 108 859 331 140 808 238 783 253 874 606 279 472 150 436 902 907 171 920 436 455 835 518 199 412 57 276 137 944 507 536 362 596 752 136 413 812 497 548 823 332 632 406 34 895 16 182 605 973 400 466 517 579 930 879 646 899 968 671 347 694 940 792 991 418 372 365 502 600 696 860 260 968 169 981 295 275 111 120 239 999 933 781 924 726 981 7 831 204 103 70 946 784 384 141 689 761 46 794 938 62 378 765 425 955 608 324 764 369 496 686 985 177 919 592 114 199 931 8 877 554 652 97 791 476 763 244 379 969 644 561 616 12 571 242 320 16 941 603 873 120 932 508 900 718 728 164 380 539 460 752 804 463 308 688 706 160 160 147 113 454 747 329 796 58 897 784 712 649 319 283 155 71 476 727 845 713 944 451 790 690 542 603 421 149 406 501 690 924 464 236 258 986 359 676 238 446 37 459 20 873 859 596 911 109 974 188 914 813 723 795 797 386 509 493 633 423 642 806 951 69 285 13 866 112 584 601 117 605 909 712 175 554 864 158 889 159 789 807 987 571 503 855 265 177 24 116 848 159 856 910 485 154 775 371 236 850 326 329 134 352 130 892 62 711 272 531 697 541 287 828 346 599 819 781 888 366 184 627 891 937 565 316 352 777 126 369 982 650 798 748 350 315 314 418 737 770 376 931 516 900 182 249 760 579 908 552 410 64 725 992 119 542 59 945 668 298 591 797 614 620 770 684 317 726 818 872 607 821 405 85 916 796 237 424 851 81 794 791 574 132 515 518 511 353 656 126 501 258 906 954 385 577 465 600 419 616 992 33 221 28 759 68 996 722 587 336 973 76 928 146 259 754 679 386 212 684 439 850 524 696 949 549 72 396 716 865 918 894 771 739 861 113 234 862 734 718 566 21 2 86 281 635 956 792 327 713 636 947 297 863 569 179 139 860 537 880 596 536 857 367 754 242 579 14 204 934 547 157 688 610 136 386 755 930 364 92 813 463 768 471 578 269 453 321 196 905 454 535 118 21 315 642 801 283 334 645 443 770 424 47 821 373 802 314 67 215 486 797 750 665 21 11 705 492 168 392 226 930 277 739 816 929 170 21 214 865 546 266 266 196 328 209 715 242 252 650 925 563 490 738 44 163 535 913 441 678 115 960 330 932 218 672 704 299 570 222 263 49 329 663 810 917 984 59 224 101 742 514 472 518 438 568 950 889 637 364 193 889 131 94 466 218 300 255 733 333 269 685 603 409 493 918 554 540 568 731 943 459 767 639 621 794 316 135 321 321 499 767 409 152 895 41 307 122 228 955 880 359 610 872 488 876 396 241 663 778 138 311 635 769 257 162 601 333 127 437 322 318 989 244 200 498 289 239 60 359 448 815 836 962 959 972 695 30 110 180 292 152 420 518 809 587 612 565 673 673 820 488 769 725 432 141 589 960 761 104 9 335 626 549 701 614 313 322 995 158 986 24 842 222 26 126 208 342 539 268 360 423 344 751 549 459 267 134 926 722 192 113
843 189 831 960 443 259 879 622 572 517 650 257 984 925 623 525 322 117 113 297 492 38 241 440 782 172 902 311 810 674 724 265 595 175 189 234 836 243 399 352 751 467 539 168 7 693 400 595 109 806 247 750 683 360 815 595 721 805 704 917 64 159 630 911 747 280 791 349 205 757 705 799 76 754 178 361 517 375 277 638 592 173 899 214 501 556 170 117 303 402 355 417 687 162 6 88 266 622 458 573 818 642 922 280 642 616 898 77 68 83 802 324 325 750 208 108 320 4 551 540 510 160 307 622 268 915 252 828 230 532 392 227 562 627 106 458 218 488 287 152 55 146 944 908 907 951 73 105 588 800 833 513 896 498 985 311 45 155 39 338 168 800 549 642 473 296 953 724 314 232 611 459 312 340 42 685 998 771 800 833 411 624 878 552 690 695 893 598 755 11 117 519 994 517 228 820 658 513 193 500 161 468 616 522 799 657 585 516 107 719 490 13 948 405 824 192 244 297 54 157 570 938 104 137 407 705 380 269 9 727 545 72 140 264 863 358 644 299 685 760 187 167 608 129 167 383 868 625 164 150 395 407 61 34 982 585 337 399 333 871 118 283 30 824 865 121 719 322 326 689 586 736 224 33 471 295 515 919 284 447 999 482 822 902 72 667 870 475 669 957 305 75 124 285 191 577 708 108 441 154 123 253 350 266 425 544 578 897 105 581 651 467 363 650 357 326 462 766 713 263 931 678 715 109 90 430 451 691 130 180 830 270 761 630 912 278 629 568 402 682 962 906 556 2 703 226 788 672 289 458 386 3 519 920 349 192 222 894 900 91 983 551 947 410 58 206 842 696 316 864 883 28 619 966 886 435 915 198 738 855 568 297 813 438 27 86 923 93 2 149 134 873 190 328 206 609 981 548 806 976 814 818 767 386 605 555 610 533 343 164 37 789 83 403 604 125 939 550 613 967 541 100 757 434 331 453 597 172 97 641 398 141 663 708 448 134 679 687 26 101 507 663 248 478 579 992 728 25 352 547 122 576 500 292 69 109 552 330 81 78 756 871 913 972 154 347 582 732 817 965 961 435 300 677 102 147 674 521 339 550 153 147 138 108 979 629 839 753 60 187 40 458 346 740 332 693 460 169 464 180 710 483 93 669 617 441 793 734 308 830 989 323 730 586 99 540 450 904 371 116 632 277 688 811 358 242 859 373 718 613 949 307 461 292 360 705 910 392 854 76 455 9 41 72 511 707 156 459 129 988 716 869 409 517 479 674 857 977 4 172 283 226 10 434 334 647 576 430 147 439 29 949 384 593 745 458 80 853 231 108 88 315 120 138 991 926 474 234 254 802 775 215 627 5 995 163 564 444 872 770 89 514 739 397 310 703 835 657 403 955 23 161 990 230 421 554 265 534 246 990 245 541 232 190 145 538 550 83 297 37 92 69 540 150 431 270 599 75 628 602 530 401 165 525 56 771 432 642 180 209 764 32 558 475 933 319 101 903 445 777 662 522 477 675 892 447 523 434 221 79 673 620 95 85 295 554 43 709 636 203 272 331 778 867 513 188 871 968 437 423 559 171 849 163 954 301 116 393 885 252 951 257 383 229 524 834 22 970 447 796 929 489 692 760 509 281 602 680 925 159 51 431 754 241 496 289 652 32 391 818 711 615 379 356 263 812 503 950 963 649 485 759 329 445 606 191 481 493 207 433 410 116 63 299 8 606 714 260 382 67 712 261 280 221 731 39 466 456 603 685 707 672 776 848 848 315 589 994 139 937 440 871 354 861 914 945 78 550 563 669 746 213 897 927 641 408 86 11 779 632 702 674 179 458 526 247 108 619 621 350 423 192 827 370 528 304 196 732 96 321 732 901 958 59 770 213 894 819 784 577 480 224 148 540 801 378 566 781 225 499 406 593 223 148 405 674 785 908 506 729 766 252 740 571 273 13 18 763 229 713 882 520 274 601 136 694 288 242 789 218 324 122 215 446 74 272 647 169 667 647 988 365 28 560 36 784 723 97 91 318 372 875 131 58 659 744 126 228 270 956 695 470 656 406 677 369 709 974 323 918 626 752 98 796 890 23 823 214 420 797 717 89 752 53 335 679 125 76 144 116 862 148 881 195 34 214 87 768 670 841 169 803 388 981 676 266 20 133 777 820 905 840 729 331 615 977 0 856 319 556 142 570 452 171 733 600 199 688 24 727 416 115 281 967 211 13 875 412 725 52 236 194 412 688 867 231 491 242 330 748 237 470 341 338 622 588 741 382 543 227 974 803 202 302 841 27 693 46 463 334 918 231 906 34 112 756 195 585 146 897 151 581 369 384 965 720 5 770 119 142 453 788 94 487 904 510 396 824 678 519 14 494 774 607 502 571 734 19 127 262 884 66 903 466 359 649 844 850 937 247 646 879 267 996 158 737 726 821 950 951 38 126 84 431 137 63 821 367 234 19 414 419 727 79 722 757 877 64 743 492 163 510 243 356 924 935 554 724 876 61 698 367 159 475 46 798 808 523 850 470 292 826 972 268 567 99 584 950 845 691 59 953 783 472 665 739 52 749 522 846 149 576 537 33 472 138 435 440 624 955 100 464 590 951 992 646 210 439 795 158 442 329 476 264 378 546 966 950 555 741 699 915 534 530 535 582 521 395 415 441 397 748 996 54 986 416 583 469 970 359 264 108 214 791 294 548 475 468 251 981 856 812 666 799 133 821 315 78 306 173 591 813 31 271 993 176 794 221 614 629 269 301 467 698 921 733 276 466 607 186 446 225 926 401 853 855 869 259 505 586 404 949 536 329 959 822 758 535 964 874 186 116 135 731 561 640 654 305 433 589 174 238 427 857 648 763 976 943 275 838 744 82 70 731 385 178 512 893 609 476 424 472 468 213 293 868 798 998 514 74 525 108 393 643 162 911 256 800 516 13 533 242 261 350 934 268 253 52 664 638 759 630 977 396 449 854 645 603 82 149 173 190 686 978 943 963 780 484 217 119 487 347 520 816 987 296 336 688 945 483 631 380 753 783 374 701 594 210 483 538 436 558 786 723 177 428 612 680 459 887 920 342 736 232 419 260 290 320 546 276 181 140 577 672 498 918 362 393 681 198 773 371 655 249 956 200 691 942 233 662 367 848 361 411 53 343 366 343 111 334 71 320 188 668 532 477 426 588 260 72 356 439 204 465 873 486 65 916 47 692 820 502 328 154 529 206 891 757 581 949 838 458 720 377 298 495 25 311 171 947 12 894 499 185 454 631 103 718 418 917 908 428 338 587 917 60 697 140 175 470 811 279 75 598 155 175 301 353 444 206 257 906 121 532 489 624 271 847 44 305 493 961 259 298 769 1000 470 942 637 797 57 199 888 993 456 409 660 216 689 311 198 487 11 721 67 767 760 378 128 11 919 305 240 992 895 178 508 311 840 505 975 942 531 996 598 772 805 757 422 465 560 166 408 11 527 418 973 518 936 898 227 510 544 909 428 879 633 201 342 242 255 606 796 630 143 643 593 484 737 441 494 91 601 690 486 813 889 269 183 775 750 158 176 155 250 749 748 405 855 43 639 781 941 957 429 52 15 231 213 314 638 726 79 731 797 847 313 583 239 290 969 754 318 49 792 107 825 532 278 592 749 932 790 617 672 462 484 583 864 876 413 234 696 38 258 800 132 802 971 780 141 962 488 163 495 368 940 50 394 520 942 816 932 322 13 593 504 642 816 43 735 832 694 517 547 807 742 192 376 304 946 886 365 437 542 139 114 136 909 858 200 394 184 738 364 137 417 104 296 482 957 281 861 983 3 958 370 979 48 186 803 813 916 888 826 732 557 367 653 725 389 46 587 940 262 165 829 661 390 304 935 151 430 23 955 509 375 873 938 738 682 668 772 893 887 317 846 808 457 790 671 260 874 175 901 197 858 208 518 859 980 428 960 343 763 803 434 79 347 230 50 717 226 949 327 582 197 822 649 984 928 422 478 513 353 617 220 438 812 848 828 423 317 181 203 413 309 995 851 346 377 825 33 444 16 835 852 370 157 711 571 421 635 759 548 120 345 262 381 927 880 886 620 350 497 872 192 560 219 567 565 985 832 724 1 112 115 37 866 416 625 273 997 753 340 685 834 519 242 529 235 906 286 182 321 36 574 589 804 410 351 276 580 586 967 883 787 345 438 49 32 68 762 488 680 770 643 369 62 953 978 595 465 693 85 712 952 109 553 920 302 274 768 370 600 689 166 350 194 424 368 238 668 145 77 574 182 971 66 136 538 19 837 336 469 755 209 810 661 703 700 699 344 769 765 774 911 810 968 449 771 525 110 210 282 669 17 349 285 978 387 361 482 202 299 658 279 403 172 530 706 22 160 377 860 248 238 431 49 930 373 782 573 944 401 485 675 812 575 144 634 106 684 34 201 2 150 283 781 439 21 864 701 846 809 708 249 622 640 196 212 213 657 232 291 3 304 787 19 762 348 289 596 618 439 467 311 864 35 814 569 821 618 25 807 316 185 198 819 557 930 340 927 96 847 121 152 590 216 340
869 60 721 819 971 483 962 768 13 976 860 6 392 792 894 660 549 148 456 563 720 654 78 491 82 336 573 372 143 160 14 639 866 439 438 633 188 285 511 850 122 862 545 421 49 119 74 679 732 395 718 860 318 864 504 434 917 369 754 436 631 796 569 737 384 719 137 52 431 161 520 222 938 832 421 109 450 954 135 906 879 93 222 548 677 980 887 975 91 134 926 369 774 728 79 298 882 97 423 440 988 295 497 755 575 857 527 313 226 916 136 234 823 831 506 734 173 722 322 552 840 46 378 761 535 822 591 79 588 312 950 863 191 200 353 799 955 646 151 12 452 579 649 38 422 645 250 140 437 644 237 507 752 908 348 339 332 527 942 640 740 634 959 467 19 676 254 593 139 788 217 480 845 353 761 813 114 116 42 649 730 297 354 560 604 421 466 469 645 322 73 818 360 67 294 142 723 132 387 632 724 72 475 615 20 334 567 69 807 936 7 254 713 594 616 540 920 518 539 814 888 64 62 829 36 615 43 853 219 873 525 722 167 628 127 812 553 354 759 956 753 350 107 864 220 408 610 551 999 962 343 91 611 130 108 286 639 668 123 304 181 226 852 429 900 367 965 530 453 566 607 321 681 282 776 823 314 203 335 862 89 567 562 942 425 641 836 837 803 13 382 418 45 265 764 63 516 741 273 42 375 330 842 99 557 81 60 935 447 164 158 528 81 912 162 569 722 788 381 1000 496 575 390 502 377 197 58 449 530 81 333 296 6 968 479 216 48 207 83 522 347 746 356 972 503 707 279 287 265 964 656 293 434 78 491 983 551 696 369 535 928 154 424 462 538 263 46 479 119 97 714 67 480 743 709 640 228 556 980 194 668 706 788 978 405 960 257 446 39 714 847 249 218 370 216 295 209 528 35 349 149 315 41 11 97 963 460 803 5 319 830 84 544 510 100 15 762 40 548 647 451 354 667 740 51 567 751 828 244 35 940 538 857 778 794 983 242 175 129 75 84 785 232 793 53 824 739 666 978 619 554 371 16 811 550 72 547 261 517 753 454 649 474 268 748 186 394 327 853 267 321 15 495 775 997 43 194 746 263 361 174 925 825 798 28 124 892 691 826 681 908 232 768 387 109 890 931 920 990 879 482 279 264 388 485 980 293 148 345 676 897 795 134 868 374 954 94 286 963 363 245 799 512 747 629 449 271 602 433 401 287 305 291 749 785 691 147 854 932 598 533 622 983 310 534 563 905 617 38 585 399 336 744 780 691 30 238 235 717 946 961 192 508 136 976 236 770 792 638 8 415 701 630 824 627 329 972 343 240 206 863 406 307 814 953 60 32 650 302 34 412 417 576 826 841 990 458 485 636 260 277 208 310 771 644 692 513 826 366 4 711 124 8 374 154 462 861 707 118 978 542 734 563 694 358 172 365 757 522 617 673 747 204 722 408 153 867 65 890 704 927 376 993 140 893 544 650 237 832 118 490 272 214 201 818 399 687 330 187 721 906 271 973 109 891 570 594 772 166 921 440 793 367 534 230 665 212 117 267 874 256 507 831 719 798 881 211 442 93 673 179 443 855 282 595 232 52 630 874 53 298 411 11 909 418 163 176 767 991 535 856 379 876 948 133 346 797 1 915 846 196 109 701 670 59 320 207 539 923 528 33 158 614 825 881 928 693 748 77 486 998 860 407 663 401 271 772 947 25 913 140 170 145 107 125 517 177 683 877 492 71 471 439 211 295 370 225 802 657 380 373 979 449 959 654 397 921 136 26 812 486 952 766 252 635 440 957 650 66 851 791 242 622 469 958 197 15 879 750 25 442 105 80 367 471 654 886 386 679 835 982 984 910 311 2 91 201 967 165 192 837 849 705 515 719 745 537 472 820 825 193 629 514 479 171 5 601 684 615 142 227 198 96 90 436 352 323 532 878 101 359 720 946 700 3 582 352 502 859 317 929 89 947 426 833 75 540 119 555 272 951 519 311 333 741 27 443 898 30 112 675 999 142 207 121 126 728 464 802 833 152 8 64 397 561 656 430 672 249 744 781 850 4 347 190 699 621 47 780 134 935 947 90 169 583 309 800 120 197 754 735 6 472 474 640 593 37 870 566 581 706 746 44 804 812 169 426 646 919 49 806 60 463 916 169 312 648 766 178 793 50 664 747 730 301 911 696 514 944 825 665 468 839 329 746 654 653 808 281 387 379 121 775 286 164 83 817 425 410 596 68 890 363 579 995 642 319 712 280 252 251 161 278 506 899 37 543 201 337 365 414 133 519 132 793 659 286 5 829 119 305 538 992 419 87 479 255 138 851 720 643 612 427 524 329 725 778 379 56 923 406 800 17 249 589 371 586 507 755 362 126 943 110 466 708 270 76 396 117 157 933 178 584 325 221 279 272 40 742 707 276 576 29 655 758 428 934 697 112 945 743 830 499 646 626 542 148 978 633 96 815 34 632 841 623 639 529 259 461 320 370 314 801 846 909 512 642 993 688 688 258 275 902 714 760 192 404 442 141 376 105 370 528 836 106 926 787 962 266 5 153 186 580 625 659 278 729 339 189 983 536 860 883 986 968 652 884 803 597 231 795 833 930 800 670 624 945 836 624 150 896 867 736 442 262 363 18 546 871 172 510 929 441 294 340 656 195 25 213 313 331 768 966 285 182 65 581 803 501 95 312 485 155 877 703 412 346 826 617 264 824 492 61 579 234 216 637 756 1 657 47 64 203 680 685 172 205 315 429 992 619 543 737 542 505 857 587 861 393 441 183 755 757 248 403 434 309 31 986 719 813 266 811 956 334 769 54 672 652 77 904 76 531 8 180 11 939 485 885 762 918 130 57 281 620 846 128 619 131 763 598 593 606 523 398 187 804 565 246 848 666 820 838 13 350 76 924 339 678 160 92 174 565 617 248 221 641 231 483 666 419 304 75 44 492 817 507 959 241 648 24 365 984 177 578 966 843 358 662 992 912 272 303 216 138 902 364 70 285 591 613 460 695 944 34 110 954 349 446 366 707 547 733 616 400 40 397 36 342 472 103 25 186 148 763 554 579 742 672 789 599 197 468 781 488 517 651 642 231 299 487 868 901 865 609 488 625 569 684 267 493 5 233 735 330 674 481 642 396 129 156 850 734 841 704 410 765 242 327 879 206 442 175 279 150 197 655 176 560 411 502 872 428 984 572 947 290 113 170 651 324 780 253 397 308 712 455 110 210 42 361 166 344 642 710 305 590 713 779 630 661 659 922 911 658 162 494 22 252 55 805 572 69 576 113 160 898 681 875 168 634 439 67 968 523 425 316 992 596 224 435 388 320 320 462 686 386 430 948 751 99 419 317 943 796 248 130 699 416 986 819 322 349 99 862 172 865 396 570 345 23 411 274 194 949 281 680 367 541 599 65 343 925 579 351 50 558 494 261 711 184 410 157 882 160 817 731 148 628 179 571 575 987 647 574 937 104 724 979 417 199 783 448 471 996 710 848 760 432 997 789 707 564 903 786 236 297 628 296 136 669 660 682 751 808 996 357 369 870 744 101 671 822 128 821 367 792 51 63 416 282 112 116 872 498 177 618 53 299 390 989 361 115 69 868 927 683 566 702 394 690 482 172 990 975 991 916 343 391 143 235 652 268 168 593 56 726 189 336 161 844 89 834 470 524 622 328 809 783 599 850 277 478 683 395 434 592 107 489 841 568 153 605 754 161 976 532 521 229 170 55 53 773 312 647 497 889 708 380 955 247 586 368 451 269 776 341 704 827 441 243 149 417 617 552 653 697 724 385 950 132 86 411 757 941 125 500 473 95 486 476 354 600 353 814 972 913 79 202 669 936 731 239 483 215 491 849 628 582 373 292 541 903 672 521 381 40 780 970 88 284 98 700 921 339 774 686 369 355 887 694 876 907 259 509 803 362 199 880 481 985 565 559 609 809 702 98 195 854 270 712 919 974 704 470 533 12 333 22 977 790 736 200 995 911 188 663 191 338 676 185 242 306 760 937 377 846 792 816 890 473 654 585 964 372 517 835 476 689 39 402 295 10 70 556 494 88 648 777 191 749 679 977 467 259 280 608 213 676 235 727 255 767 286 526 346 469 192 725 640 70 943 715 897 315 513 0 961 388 249 745 490 769 328 952 424 236 655 864 119 409 166 300 967 699 266 168 215 981 472 810 576 31 280 602 337 464 183 9 233 577 419 756 594 465 125 192 286 72 305 389 647 484 783 159 886 828 907 457 342 943 667 371 854 782 524 784 463 383 191 873 746 660 128 895 56 603 123 445 386 467 870 376 69 799 517 27 761 716 420 420 487 313 47 738 792 771 661 698 267 518 599 224 433 283 754 102 315 124 163 646 784 444 186 612 34 914 286 692 419 413 431 960 945 163 36 325 171 289 807 86 239 85 270 120 387 477 419 144 341 969 994 208 364 198 320 872 646 146 490 515 715 664 759 671 350 260 143 994 330 546 603 304 330 858 290 223 787 674 663 967 589 326 918 288 12 270 257 21 723 964 646 275 771 459 791 956 965 111 191
858 187 84 652 238 397 865 809 132 567 419 15 610 540 367 79 989 739 568 841 921 423 929 152 219 314 586 921 476 928 658 226 691 665 93 709 470 921 333 347 428 987 670 223 891 395 135 131 120 590 102 298 703 876 800 721 250 298 437 591 799 551 364 688 671 714 72 464 619 462 839 853 578 747 58 401 201 938 924 184 252 569 291 798 365 691 412 13 694 729 580 332 917 907 687 390 257 73 311 304 665 132 96 942 458 140 550 622 873 514 623 413 195 577 833 72 228 291 33 867 463 467 158 611 107 451 511 475 310 12 101 55 343 292 640 542 92 394 170 803 211 595 71 336 452 667 329 362 48 78 772 115 29 565 943 574 269 913 717 30 561 78 213 495 154 760 457 169 753 738 523 456 475 470 15 152 908 259 541 151 110 283 754 297 46 763 707 991 857 381 668 676 937 389 488 428 543 446 89 511 993 17 284 10 189 595 298 795 35 494 165 161 31 884 232 182 639 969 280 385 1 863 750 253 990 308 192 15 314 175 876 38 566 338 481 65 145 778 585 848 27 847 124 204 233 209 721 919 91 885 14 175 829 744 362 608 514 529 137 659 507 901 774 277 25 947 624 761 202 101 41 869 598 180 700 656 542 2 508 899 723 546 936 402 868 569 506 194 819 103 6 827 711 479 161 122 545 960 994 357 574 676 342 801 177 633 260 682 824 184 797 817 2 590 245 127 122 937 532 849 615 372 892 160 505 391 361 907 178 405 119 214 600 215 128 178 918 378 281 251 558 891 714 110 510 708 483 318 197 306 234 878 828 587 448 215 958 996 60 352 384 735 923 208 856 502 740 175 363 989 279 565 423 252 922 746 630 473 899 66 327 580 497 661 182 2 357 928 474 279 302 87 649 539 769 204 401 43 125 23 567 885 533 60 264 803 57 59 637 514 617 639 528 648 247 302 20 492 81 936 139 104 387 757 486 332 398 629 547 973 516 303 726 535 827 154 502 401 570 31 896 395 656 126 173 869 733 343 978 807 980 175 373 393 253 707 646 40 391 191 519 926 954 607 359 495 34 714 227 879 138 941 10 432 5 466 673 253 627 879 848 150 80 849 444 769 413 469 818 922 835 234 916 405 793 404 939 619 492 325 64 732 684 67 583 903 427 933 894 504 813 291 376 999 338 592 3 170 432 555 220 624 451 282 564 59 461 605 534 990 11 638 538 601 68 681 162 179 212 402 736 686 931 619 239 829 594 910 249 403 433 387 690 982 9 929 915 9 289 154 680 317 903 184 144 952 175 876 871 538 522 540 126 496 324 814 609 334 761 815 336 581 395 180 998 848 553 235 801 440 134 351 85 476 727 606 956 551 838 314 669 295 214 709 758 727 738 160 661 942 807 516 887 184 26 564 411 579 259 24 941 367 39 429 450 337 385 81 900 545 236 131 559 839 19 264 638 850 836 658 443 912 130 56 246 542 729 554 536 732 340 476 952 151 169 600 571 87 168 709 157 333 40 302 69 391 79 126 618 355 275 705 375 595 579 278 722 438 951 500 377 790 90 633 94 617 477 825 12 555 30 660 695 619 914 263 479 587 554 995 224 658 352 637 121 585 809 177 531 49 909 561 509 479 645 754 254 565 226 325 764 978 539 72 530 149 417 798 493 191 632 585 742 752 315 163 965 17 992 913 643 448 603 271 948 123 991 313 866 900 86 610 920 287 127 844 674 963 513 898 56 801 591 370 830 644 308 441 682 910 320 555 795 387 741 636 794 894 904 865 628 702 631 440 346 328 933 162 447 445 821 209 970 485 881 1 872 448 664 72 845 28 118 968 503 218 593 792 581 549 710 108 210 147 927 733 725 417 225 941 767 780 702 729 849 102 332 41 942 955 841 260 796 833 755 772 893 527 163 824 348 948 966 5 267 685 780 687 108 239 573 304 371 952 834 937 781 626 679 955 140 904 512 797 143 329 718 608 217 153 462 931 852 488 278 894 300 68 651 260 207 685 465 380 24 802 190 967 548 702 103 468 478 53 149 289 142 447 969 551 776 137 889 40 967 46 663 794 297 767 597 132 113 386 745 101 114 859 962 827 692 549 480 692 823 939 489 623 960 834 326 532 393 16 317 222 351 385 345 659 987 609 156 357 304 296 977 436 886 562 353 514 744 812 495 686 299 364 850 933 7 309 172 513 662 894 642 865 973 87 265 444 372 801 282 901 400 276 910 45 955 865 698 802 563 375 867 710 396 183 344 817 953 476 964 600 97 587 959 179 787 900 949 135 526 191 783 211 982 92 286 666 485 447 244 827 599 996 174 541 840 108 864 714 869 637 515 893 206 344 768 263 36 284 934 671 231 516 883 821 932 99 209 221 106 62 517 547 701 191 288 494 482 22 562 191 551 516 167 761 712 950 50 462 99 508 988 734 73 658 420 682 0 534 255 145 861 325 104 921 295 627 765 484 322 467 441 174 70 28 912 607 261 21 880 462 888 16 779 511 648 423 431 873 159 98 49 192 588 982 748 922 897 766 151 256 380 685 256 685 193 852 812 866 76 182 240 885 331 69 388 820 453 645 337 71 370 59 199 61 504 136 499 70 208 229 392 6 153 43 925 363 166 583 938 748 766 865 681 889 752 144 947 103 350 341 223 683 724 613 815 99 100 133 430 587 822 683 678 632 235 824 961 743 521 849 243 144 810 726 611 425 152 100 981 228 455 22 613 844 789 533 354 59 734 813 708 279 846 53 78 120 222 490 414 735 271 880 65 71 604 303 155 677 424 767 985 45 116 905 204 232 592 1000 51 713 294 760 968 953 292 872 654 690 402 2 386 418 218 568 355 854 129 706 136 97 95 309 777 196 196 687 439 671 390 393 832 990 312 167 759 407 884 120 467 287 911 778 555 389 123 981 146 749 705 66 405 277 569 330 913 523 358 176 54 957 739 846 529 334 323 258 792 992 221 553 860 242 500 320 45 504 907 451 105 416 328 391 582 295 972 539 577 574 749 261 147 42 963 524 626 771 926 754 334 883 185 617 301 981 870 703 438 545 160 440 18 393 633 129 55 534 330 229 415 134 803 454 590 949 296 85 763 719 890 704 760 430 229 371 688 115 318 423 693 871 798 480 879 203 877 832 565 520 697 91 67 527 576 371 713 91 983 224 778 885 905 355 837 7 62 284 248 63 612 79 715 192 303 519 61 880 290 837 844 276 205 466 82 907 270 790 368 428 285 160 957 959 325 37 756 381 906 905 666 731 59 992 321 522 179 370 811 322 360 305 620 176 720 168 808 275 686 71 653 125 859 978 786 400 784 133 677 318 976 103 406 81 215 284 421 788 191 125 709 277 216 596 466 658 728 352 272 876 487 229 464 734 863 443 369 859 339 653 425 377 382 809 287 340 374 394 445 869 737 588 399 250 572 446 187 386 655 335 21 670 407 963 552 637 183 87 53 689 596 60 930 501 675 443 802 727 200 691 44 19 946 413 975 852 785 265 820 733 699 57 440 462 490 928 667 167 575 354 13 222 188 116 381 360 882 484 875 108 602 392 650 76 525 532 429 806 460 964 241 595 520 283 426 764 518 868 408 565 410 617 751 787 341 20 641 280 587 511 418 989 854 840 366 784 652 125 194 426 115 344 77 769 87 810 422 341 928 649 862 180 719 841 262 676 141 814 434 772 746 280 950 373 176 661 473 908 527 645 608 90 636 806 203 887 805 905 621 209 791 678 75 739 389 166 83 683 484 474 971 330 878 669 494 639 847 207 459 887 685 575 237 282 770 582 997 386 43 302 605 228 672 12 88 7 535 44 266 2 469 736 347 793 335 873 614 700 743 86 730 775 319 162 148 595 842 552 277 329 853 788 616 409 817 860 181 865 556 641 986 188 782 265 28 128 629 817 659 528 855 611 383 132 131 441 436 760 696 958 37 203 307 729 560 401 731 543 747 638 919 727 788 476 606 5 403 677 716 626 63 293 940 199 704 811 22 561 607 500 404 671 984 742 544 961 456 96 349 508 622 997 676 853 8 867 66 173 804 982 874 360 32 166 644 961 584 947 647 678 595 425 313 908 394 544 397 344 657 535 263 580 171 644 316 303 902 180 816 74 625 810 251 32 258 12 47 699 306 675 283 53 999 866 23 590 773 841 831 708 944 601 843 920 449 418 790 264 634 587 242 611 38 183 198 757 732 747 184 301 356 472 293 50 757 137 268 813 683 823 771 991 42 929 117 344 180 293 409 510 468 392 826 617 689 940 898 534 814 165 496 824 895 611 537 601 471 528 660 225 274 103 635 984 435 18 979 901 775 372 901 869 305 496 546 230 540 160 186 781 109 525 825 899 935 880 164 497 17 882 762 371 276 106 74 209 549 589 378 807 150 342 589 449 273 228 995 312 446 425 806 968 491 28 133 680 454 607 230 395 735 298 524 548 112 468 442 609 885 941 557 71 851 88 98 423 501 326 601 506 996 341 4 708 309 630 472 806 52 806 945 702 111 626 16 4 379 421 706 619 974 205 416 68 498 105
343 564 737 899 472 739 713 395 879 908 426 845 316 656 132 971 151 22 69 589 624 92 380 188 684 4 244 216 706 705 377 288 189 996 370 995 824 587 495 201 916 453 635 179 13 940 145 254 445 447 401 213 59 732 580 62 623 816 881 294 339 301 978 859 164 219 200 697 275 276 540 486 217 156 985 75 646 219 945 124 811 398 809 916 262 492 562 34 487 997 690 445 357 184 853 242 577 783 546 896 785 582 482 657 680 348 379 888 676 39 305 428 123 567 558 470 515 781 408 807 107 309 873 477 559 324 669 57 338 99 851 643 688 833 158 840 195 148 457 12 816 903 192 412 708 623 304 124 258 728 247 59 544 343 566 617 298 320 24 704 248 28 281 75 608 646 278 417 444 862 381 265 412 556 788 276 890 106 613 409 233 325 165 444 860 206 792 316 499 622 950 982 66 30 467 692 786 509 671 770 125 321 373 122 783 86 471 649 362 477 115 728 808 757 435 378 119 854 331 200 94 997 741 752 791 22 147 975 325 863 995 436 90 663 826 962 80 958 347 18 899 260 366 179 969 591 767 674 86 349 892 600 849 175 908 982 882 689 284 72 548 444 902 659 521 750 871 99 531 797 277 686 7 28 52 333 166 22 867 492 496 831 396 534 696 227 585 750 644 915 300 417 822 221 180 631 896 330 742 463 170 371 187 979 517 569 124 391 581 160 345 605 393 561 628 237 649 842 797 973 663 377 561 124 72 195 423 749 188 96 598 409 449 128 470 655 95 400 516 278 371 119 114 925 754 918 291 807 989 333 280 260 456 966 227 156 77 253 948 637 912 836 760 523 567 333 519 457 555 253 392 906 336 283 492 577 462 916 913 478 481 564 10 576 709 320 834 915 770 405 480 629 21 2 183 609 957 555 727 232 874 5 587 951 753 748 930 232 220 614 397 622 460 200 862 207 837 299 150 965 283 898 869 403 527 304 340 596 185 25 143 906 866 852 157 359 925 332 446 281 459 778 752 281 367 594 400 521 843 868 806 770 607 358 198 863 841 633 334 863 208 281 310 582 833 63 636 573 96 2 954 442 796 396 697 857 717 888 875 700 560 990 108 759 292 977 622 141 260 75 290 357 611 595 5 89 385 842 590 482 254 31 920 858 937 280 8 121 970 413 804 806 342 983 772 516 687 307 71 62 265 353 988 759 301 135 667 491 718 162 152 107 914 700 877 919 506 195 351 403 641 369 223 381 483 539 693 782 213 460 67 39 419 344 478 977 864 78 321 714 330 19 226 352 109 56 322 752 664 906 269 705 830 396 218 538 906 447 658 646 726 846 518 407 155 317 51 613 4 489 551 485 162 642 763 997 326 358 568 195 172 656 534 847 677 687 420 688 243 382 655 783 926 537 576 276 398 220 529 389 442 72 947 66 921 916 682 668 695 476 993 910 847 467 810 255 751 217 410 48 422 302 181 843 652 829 650 141 958 802 735 733 719 379 6 71 586 611 855 976 363 316 762 985 967 174 842 99 130 69 588 464 621 603 37 469 520 475 324 689 128 538 691 238 388 107 421 739 259 463 194 131 525 206 168 81 391 479 941 749 142 882 589 55 494 362 144 535 372 932 271 389 625 963 249 634 179 296 387 485 572 658 934 527 686 571 812 765 137 882 668 537 553 984 528 170 173 574 153 492 43 279 84 609 427 911 661 342 974 724 857 675 569 505 476 144 219 659 404 580 120 988 523 616 965 561 850 320 776 661 672 999 348 853 409 891 944 980 32 34 975 294 502 291 204 729 70 759 889 342 320 997 714 8 182 574 831 148 279 112 238 35 748 601 350 552 136 129 497 423 89 442 863 895 953 420 118 854 79 263 870 406 615 157 730 547 76 36 439 114 536 312 900 453 250 598 886 950 982 243 712 762 1 975 999 943 375 997 618 301 839 115 795 697 631 91 234 531 210 926 268 605 952 735 845 270 610 544 382 338 57 357 835 964 174 342 865 847 535 564 274 786 537 805 402 683 116 845 297 786 493 333 659 3 689 884 829 189 793 113 394 202 968 928 891 665 698 327 229 664 433 176 637 586 451 624 917 281 758 83 131 623 485 53 500 518 722 692 755 20 176 971 880 393 673 393 929 813 484 94 323 537 206 990 479 898 139 830 149 558 522 995 603 533 175 519 383 766 885 831 827 648 214 371 47 374 642 95 111 844 710 932 511 668 679 247 514 917 341 969 508 841 564 459 632 865 264 255 452 260 465 98 909 671 202 801 923 209 212 296 296 604 538 341 949 929 140 655 854 640 273 524 552 939 184 449 237 983 266 94 738 304 22 421 779 524 413 912 236 933 784 67 352 792 971 667 781 809 302 765 825 704 996 690 2 173 701 805 932 61 332 936 928 931 39 93 901 412 626 387 328 583 329 71 653 197 216 833 739 515 314 481 556 161 403 389 705 711 593 604 346 677 640 646 724 317 750 266 583 372 267 845 861 91 65 361 973 800 230 209 505 745 286 320 859 857 893 632 721 34 134 309 992 534 616 692 335 471 430 473 61 255 513 879 285 583 106 641 356 478 129 557 780 587 160 778 922 938 614 509 743 485 744 103 225 403 424 3 178 545 643 402 344 332 994 845 545 548 991 85 26 793 374 704 927 721 417 43 733 898 19 854 764 226 734 345 951 560 18 934 270 892 12 34 602 445 193 905 228 763 504 715 904 856 355 100 563 324 199 532 117 301 897 103 85 354 571 576 177 427 578 776 761 223 933 713 167 679 592 997 757 244 565 194 984 719 961 452 729 661 186 971 503 544 251 273 406 379 823 819 702 280 386 212 299 61 605 285 768 536 30 491 20 81 440 897 191 361 620 467 242 299 818 765 231 872 938 759 138 792 163 952 570 844 542 571 354 581 74 28 964 371 92 832 919 520 532 317 337 380 647 195 915 408 190 722 461 800 169 60 986 825 378 263 454 914 846 768 582 127 777 460 64 821 53 804 509 292 654 374 384 373 99 527 844 372 858 168 720 365 489 522 526 565 707 422 633 408 629 582 942 421 584 685 82 83 313 42 905 339 997 602 918 887 311 704 828 160 81 30 554 692 597 291 498 702 987 874 745 697 16 224 731 142 11 429 436 481 34 517 38 272 432 799 148 943 617 322 600 355 662 505 530 770 40 83 146 300 441 836 715 675 887 455 438 819 358 890 883 3 35 856 466 626 306 837 678 354 591 687 28 335 294 938 60 290 3 131 732 576 692 808 579 954 245 774 431 566 765 27 884 246 133 476 276 954 612 168 263 820 634 313 232 139 596 893 807 897 376 294 75 434 966 527 289 282 101 232 261 725 447 942 126 399 936 437 501 552 656 721 14 705 364 643 201 66 25 441 121 301 524 135 840 570 428 21 956 464 317 399 224 842 33 394 97 626 907 821 747 236 946 636 312 55 361 16 490 874 798 430 903 304 749 136 872 346 110 690 197 689 88 214 318 669 894 29 93 787 838 246 856 937 674 522 599 377 56 442 716 756 83 561 437 896 221 924 209 905 78 604 450 912 543 479 651 631 819 502 0 103 939 747 627 980 390 241 159 909 98 443 604 490 486 586 255 770 657 132 711 272 507 826 935 899 407 669 369 273 683 236 943 267 931 310 746 713 648 646 475 102 550 974 62 795 736 502 135 993 27 733 315 823 464 426 675 573 703 938 458 169 983 756 87 27 573 498 405 750 307 832 782 689 541 830 728 928 215 524 104 370 898 911 50 888 488 691 41 812 940 281 112 82 539 69 959 347 638 33 778 92 105 471 771 851 557 52 549 985 660 482 44 938 895 38 814 866 253 675 453 732 15 684 813 396 443 302 272 752 759 230 836 101 416 568 790 944 240 52 395 63 469 72 685 702 832 932 48 671 960 824 700 329 609 270 171 279 389 430 68 119 533 340 852 799 981 49 256 733 29 793 990 243 399 419 681 897 414 188 9 718 972 242 17 40 359 281 368 508 619 418 196 604 802 868 594 325 319 387 888 645 848 667 211 981 979 690 411 529 308 656 998 856 282 14 309 550 924 487 766 827 252 801 575 203 821 818 803 5 103 186 295 103 980 903 477 141 911 979 665 809 23 90 773 565 756 364 910 14 353 508 418 756 100 603 122 441 73 720 699 626 102 29 977 797 606 950 448 60 740 190 595 918 288 214 287 895 769 449 510 486 801 298 161 657 645 364 127 467 239 608 415 387 141 76 365 517 203 443 723 938 820 24 36 750 54 629 473 277 241 100 49 10 794 27 787 953 455 285 113 157 31 493 63 216 601 523 666 20 42 376 434 889 303 696 868 763 349 482 876 864 235 212 670 406 468 618 878 614 800 795 327 219 955 953 360 771 246 867 704 253 805 785 293 1000 694 181 425 347 46 952 725 553 976 535 474 95 154 352 789 55 429 700 630 667 799 775 512 676 91 801 156 741 207 862 774 808 333 245 45 659 775 881 547 592 962 652 222 337 963 90 205 6 574 688 815 696 463 650 817 315 257 485 491 664 58 172 55 49 639 158
371 654 441 431 822 318 877 297 736 641 488 993 632 450 956 380 717 942 884 451 57 49 106 363 875 196 655 221 948 220 95 200 559 282 412 462 621 570 45 501 339 908 920 999 691 380 718 856 119 148 529 821 935 679 780 723 367 525 673 2 461 514 733 24 424 186 127 495 358 310 28 910 3 221 998 416 128 381 335 58 760 668 202 340 254 148 913 548 934 838 674 895 941 482 130 493 187 492 643 430 20 883 259 274 626 754 190 630 258 462 297 360 83 932 443 593 909 265 144 724 809 733 677 350 824 6 404 205 510 363 440 244 325 567 207 113 843 631 61 250 846 430 595 936 66 864 63 774 871 591 868 801 132 343 810 857 294 22 126 32 701 861 813 60 164 621 460 960 593 208 451 289 750 406 212 114 765 604 179 255 90 463 770 138 261 823 264 811 500 539 390 123 972 357 482 360 625 581 102 255 957 50 486 836 296 71 531 676 168 966 959 398 118 704 312 878 805 362 161 839 398 276 525 173 961 409 50 476 687 134 213 635 145 441 445 261 788 345 51 364 620 313 505 925 649 356 672 842 266 76 175 647 542 987 469 708 684 100 997 737 982 570 477 523 65 34 446 600 790 589 167 745 806 522 619 552 260 850 48 302 645 523 317 149 418 264 971 936 880 227 88 51 751 241 419 942 67 466 967 590 963 11 395 305 723 845 999 991 738 788 607 48 89 739 378 236 108 827 879 910 17 756 288 227 952 268 543 730 442 53 114 730 384 179 729 779 905 215 872 470 712 274 793 230 516 8 408 159 986 813 355 470 604 961 386 548 426 579 198 518 42 366 382 88 688 591 600 517 904 621 860 104 615 140 351 495 545 894 652 487 795 471 270 28 11 185 243 457 746 630 285 992 648 908 716 840 115 351 521 71 508 227 301 238 917 731 802 842 487 538 737 560 256 241 86 441 7 415 614 243 775 838 499 799 478 498 823 655 280 202 8 29 888 806 719 908 902 863 838 100 841 489 554 852 540 283 291 35 761 335 866 943 279 596 237 960 463 485 101 109 415 163 137 655 635 441 388 92 143 217 365 397 186 135 60 182 938 438 359 311 827 831 535 789 340 264 883 828 146 866 489 158 585 280 62 115 46 490 845 960 921 377 501 331 708 681 833 703 914 490 528 77 773 570 587 338 814 187 268 359 242 900 951 421 38 412 282 824 555 933 166 883 277 952 660 340 248 99 818 443 246 784 969 363 239 78 462 54 582 637 117 522 602 169 236 939 155 549 456 565 195 815 300 607 915 967 475 447 56 802 772 964 368 425 890 672 411 982 646 437 526 942 899 257 120 972 491 443 815 766 169 759 435 307 654 487 233 701 189 826 885 401 427 853 503 397 830 617 696 488 221 113 30 87 693 860 183 491 586 96 577 485 865 30 85 807 597 374 34 555 946 61 182 871 308 103 658 660 835 262 650 287 454 436 923 697 861 458 352 586 321 885 537 732 726 655 2 15 326 669 910 587 847 780 989 494 721 662 699 439 199 502 98 321 740 106 452 644 572 832 464 621 23 811 485 243 209 602 423 752 429 528 611 723 629 968 252 380 853 268 965 823 373 45 976 241 662 372 36 113 932 517 345 298 644 453 552 283 53 140 867 117 962 520 0 230 722 486 753 638 850 747 19 68 498 812 916 941 638 246 832 439 286 135 939 699 819 758 110 733 287 661 940 388 380 857 356 491 837 133 960 806 284 655 640 662 32 288 47 513 536 977 859 720 44 878 974 662 548 640 211 959 139 890 318 81 605 261 534 42 787 4 457 643 670 1 149 549 533 729 766 136 433 96 205 813 96 752 686 792 575 598 504 261 133 819 903 881 512 758 420 509 22 112 682 505 216 907 344 732 39 620 229 17 298 421 893 892 757 859 514 165 570 155 668 980 786 366 361 672 667 895 29 956 305 529 707 548 930 58 232 553 828 7 663 575 293 4 483 840 919 733 798 225 671 688 609 919 436 265 781 970 678 402 68 671 929 981 656 392 6 286 730 38 170 923 72 894 834 254 417 273 9 710 839 217 490 584 928 542 152 914 165 580 623 170 995 127 580 114 816 531 592 371 389 19 218 100 302 164 524 751 506 534 744 579 37 761 523 270 450 841 217 257 558 946 728 809 473 660 900 831 350 192 324 202 220 1000 249 90 267 468 742 152 973 17 437 459 458 166 316 412 337 712 178 124 201 90 876 635 431 791 936 386 314 468 925 431 675 494 743 987 855 308 777 700 894 523 594 358 944 781 278 245 327 301 472 137 584 703 618 592 403 385 631 698 831 116 937 485 767 261 257 382 84 736 848 750 637 258 622 128 87 505 401 747 864 272 244 175 496 134 588 925 616 969 366 390 568 844 238 580 752 111 942 529 413 900 522 872 564 569 422 761 950 904 762 896 807 232 421 20 599 420 799 67 598 593 891 188 812 97 581 289 538 587 245 50 109 244 874 180 749 783 840 15 794 662 653 920 689 984 968 567 567 140 162 53 177 672 73 610 10 239 634 373 783 26 711 456 13 22 933 462 1 350 364 497 140 423 734 237 131 638 112 710 769 212 550 925 553 832 988 639 480 762 908 275 627 948 129 218 844 149 158 263 410 181 943 660 200 232 290 393 636 332 922 792 493 569 363 669 596 144 704 521 532 824 892 477 77 738 985 310 829 927 858 282 801 829 692 913 269 661 759 271 396 883 204 3 14 421 111 34 771 834 571 936 281 668 141 23 400 293 438 266 983 848 156 178 225 495 354 637 407 979 16 529 223 338 197 494 546 535 725 108 374 661 980 385 234 379 26 370 336 581 563 13 323 188 739 353 703 2 5 662 379 15 369 986 990 602 754 559 434 322 931 390 907 483 685 858 276 850 455 993 134 802 342 230 151 415 453 906 4 753 465 956 210 908 641 731 315 964 274 686 292 475 927 804 271 772 778 395 353 134 539 190 774 141 803 971 683 359 295 470 507 18 745 764 659 808 849 433 474 769 679 647 647 255 180 254 613 80 184 538 583 113 628 389 896 46 975 707 416 696 329 498 385 7 530 253 949 119 92 45 392 239 992 874 924 194 222 497 425 688 808 950 185 954 383 63 906 911 889 171 208 470 895 814 430 536 519 726 393 421 698 665 444 802 322 382 669 696 979 382 617 724 690 532 173 989 171 438 706 655 881 771 136 309 27 358 735 190 782 814 494 663 966 57 591 687 360 8 226 766 661 704 748 821 551 804 406 181 58 95 147 647 713 329 710 539 797 532 863 648 590 641 394 106 796 519 680 409 817 375 887 41 71 793 25 348 714 571 958 729 78 578 758 159 709 348 41 956 651 763 15 888 964 680 148 721 74 140 869 696 122 443 307 956 70 892 228 416 275 289 332 403 565 491 857 416 347 746 135 884 756 421 116 95 639 929 624 554 720 549 235 660 447 824 882 926 953 43 852 571 954 876 977 785 601 884 227 883 702 593 272 287 878 684 399 532 560 538 231 368 785 179 105 85 497 207 694 305 174 945 517 732 313 355 230 815 804 935 991 823 370 568 153 603 791 636 541 799 792 354 409 153 381 816 527 373 64 821 513 723 842 568 103 797 556 683 856 802 255 279 854 902 346 782 518 188 724 558 362 195 918 86 54 945 449 576 338 556 481 456 821 23 610 852 784 621 789 324 81 342 576 847 779 48 94 161 251 814 49 741 911 183 80 95 188 572 492 580 901 617 328 288 466 404 193 998 484 246 304 795 549 616 811 585 125 326 665 919 697 694 214 708 612 523 467 145 820 679 405 624 241 559 377 466 562 100 630 384 657 247 862 409 414 875 35 207 561 471 219 8 181 472 104 381 203 664 776 388 76 751 121 29 642 412 898 550 375 693 978 366 376 818 31 354 520 950 194 580 468 773 402 441 55 952 495 250 348 159 157 295 309 727 262 631 224 715 107 466 994 490 320 890 310 719 471 125 124 923 215 194 138 408 91 313 21 52 459 511 476 16 897 871 886 573 163 383 123 538 926 228 391 938 912 878 676 134 172 921 700 768 970 21 569 528 82 174 333 712 196 117 24 755 566 779 319 932 705 112 12 635 681 411 397 295 341 373 311 400 142 165 439 898 574 510 97 542 578 360 357 120 515 495 727 185 154 434 731 226 18 566 250 142 573 5 470 511 79 697 763 981 240 438 432 603 387 376 176 595 75 380 160 681 984 560 448 84 349 834 851 723 502 153 299 829 479 897 247 22 509 205 303 78 265 285 511 347 206 750 263 470 579 345 331 695 825 538 993 858 150 657 715 260 836 69 732 30 273 133 372 40 59 284 768 68 283 789 870 443 987 993 40 777 557 174 945 47 343 312 253 372 764 799 747 8 606 125 873 251 947 664 589 946 666 311 100 278 191 72 330 10 633 461 741 660 52 784 43 101 664 668 69 20 755 234 955 788 93 626 996 116 33 456 113 353 603 282 192 589 334 402 826 875 428 156 800 16 289 32 159 349 99 744 544 505 306 543 547 686 981 167 695 402 608 588
852 505 7 630 715 75 22 955 396 156 795 16 422 212 384 338 485 245 389 535 292 197 412 375 179 401 477 367 790 85 567 410 818 774 144 79 588 454 358 352 770 552 315 573 906 578 254 30 48 809 296 220 255 687 173 374 151 513 171 197 386 773 505 969 592 486 84 223 282 593 261 33 13 108 557 756 965 922 245 210 54 397 786 122 544 408 211 748 987 916 381 258 460 508 855 767 380 316 870 88 383 859 348 388 131 221 330 584 68 380 177 516 187 230 443 97 93 673 894 264 466 342 317 801 362 26 243 604 356 492 62 133 566 172 762 392 155 575 839 947 881 273 976 964 291 800 212 902 500 17 106 975 102 84 125 253 691 815 228 428 97 573 461 528 308 798 6 330 8 7 289 24 778 810 491 927 991 24 617 83 119 115 729 152 756 9 352 424 499 867 743 391 917 321 765 301 783 457 940 346 91 761 901 18 543 774 5 564 672 954 530 569 798 901 77 186 516 186 525 733 949 424 44 476 589 630 955 340 890 597 755 629 480 313 401 699 207 807 504 161 616 795 696 668 399 177 960 971 772 245 576 606 328 181 448 952 451 848 660 290 162 155 417 819 168 925 188 957 555 237 508 942 334 567 434 86 50 391 501 329 921 941 116 958 238 972 590 227 595 851 140 415 926 947 547 602 323 752 693 395 529 376 946 680 623 579 640 794 87 559 154 860 365 126 796 527 174 692 452 554 339 885 739 952 99 126 234 840 246 80 794 688 467 162 723 622 101 171 336 314 652 763 659 170 132 247 833 668 708 814 182 133 421 145 92 678 439 204 462 229 972 752 600 85 275 833 759 991 736 884 618 177 80 850 953 176 958 122 394 423 236 172 884 513 216 900 528 964 232 382 687 797 857 485 634 207 342 176 737 281 510 874 428 840 966 629 773 511 346 932 930 75 856 212 479 494 411 650 142 4 355 493 665 625 331 708 959 854 201 246 520 858 677 610 89 460 90 525 20 859 779 210 96 122 638 592 457 905 661 945 400 57 427 416 682 182 487 689 257 341 686 116 120 65 424 256 46 325 642 282 371 468 609 57 493 223 809 200 828 506 558 716 971 989 33 881 45 267 262 648 186 248 994 611 583 421 523 489 366 199 287 333 55 297 57 548 316 876 685 285 407 639 180 912 993 955 683 551 431 262 720 439 657 88 71 514 636 500 995 273 585 404 980 997 695 262 973 97 746 35 284 383 100 694 784 833 264 94 744 140 957 758 533 89 313 344 418 163 416 109 240 685 878 559 312 380 561 29 217 612 918 424 841 119 15 597 840 532 549 7 831 864 793 242 563 771 10 754 36 430 423 445 862 137 767 513 112 530 60 873 189 449 730 213 656 117 622 748 982 214 192 450 817 803 76 944 545 163 553 898 445 483 507 628 648 394 141 79 471 792 415 227 711 533 707 652 208 850 847 201 441 115 837 448 283 421 486 126 781 507 578 385 858 44 892 344 219 612 442 641 351 686 735 753 118 813 214 96 938 670 704 570 910 792 449 341 635 280 206 802 75 881 474 618 542 975 769 752 266 956 791 379 56 588 969 33 610 620 753 938 628 137 27 870 774 432 560 83 698 908 524 517 941 921 701 47 593 479 912 178 570 342 775 39 876 260 714 105 183 136 454 615 109 365 997 771 447 690 446 884 175 801 350 507 977 23 731 452 964 955 210 716 713 79 513 176 604 613 963 889 630 309 676 232 900 386 709 720 801 416 136 947 792 400 298 28 235 417 920 289 114 204 620 645 538 76 224 48 967 464 41 870 200 311 269 991 741 703 664 803 26 879 476 547 310 538 631 149 843 514 335 955 944 411 436 580 868 168 808 714 644 502 978 383 37 410 49 632 934 543 42 403 167 285 789 557 64 990 145 86 150 600 888 276 554 255 327 927 382 792 23 415 29 134 297 276 260 445 754 557 747 872 472 886 496 605 3 868 488 365 202 685 405 70 956 253 432 498 586 500 322 353 469 843 700 291 532 273 865 90 86 639 160 429 932 587 205 780 844 436 608 801 32 816 146 769 835 978 413 684 933 746 107 319 534 953 152 363 670 854 70 870 377 43 951 532 363 281 354 990 324 502 369 816 470 846 458 278 803 668 625 285 502 88 800 39 73 1 361 416 456 529 873 967 139 561 785 727 478 877 374 601 802 60 641 205 815 150 376 577 349 47 829 830 161 772 886 797 575 872 895 154 850 857 368 560 24 758 851 879 512 766 147 472 301 970 999 198 227 678 134 63 654 246 67 936 249 965 248 262 43 72 465 650 319 108 59 989 846 346 559 99 304 316 582 824 98 194 241 190 288 475 643 220 58 153 705 522 780 840 942 391 166 515 573 559 819 952 138 868 121 986 596 204 998 931 836 358 230 46 344 724 885 574 591 524 430 701 273 511 506 989 907 43 115 315 251 836 637 149 893 97 903 462 598 67 19 499 286 581 913 753 279 520 468 757 929 861 896 291 455 157 540 827 321 87 490 51 79 359 565 320 340 969 931 643 122 920 16 851 740 211 712 86 748 693 130 413 766 754 290 558 655 781 904 870 272 608 2 478 943 562 181 841 268 359 511 553 459 508 353 344 797 493 483 190 426 936 199 837 514 576 414 857 250 184 902 975 531 98 749 990 639 589 928 453 777 976 463 252 535 23 143 578 702 69 751 444 681 445 719 181 196 492 936 957 341 311 280 267 725 962 410 622 66 760 925 68 364 474 38 551 419 82 237 95 299 418 213 516 85 666 915 330 425 602 221 46 333 2 810 114 253 869 581 896 601 77 509 339 924 288 603 195 103 837 571 132 285 719 689 743 619 312 799 827 69 407 615 462 633 497 760 272 325 734 379 774 726 931 806 425 626 822 307 860 568 208 163 58 209 593 295 551 148 976 256 278 787 863 204 424 962 189 834 918 916 994 838 612 74 587 194 645 105 498 82 979 541 141 113 542 137 685 716 968 225 986 197 186 453 750 577 429 922 519 845 626 569 550 157 243 763 366 391 669 750 992 473 939 621 636 164 750 117 286 338 700 572 168 706 54 821 562 408 705 853 38 385 473 195 735 864 758 475 860 47 599 35 589 611 951 515 228 104 90 985 995 271 669 580 240 992 127 745 102 226 430 983 604 947 363 17 808 875 984 556 701 519 123 311 796 827 73 826 608 337 64 899 470 95 6 185 477 294 493 398 184 265 823 551 305 61 878 694 270 193 971 83 203 624 23 859 395 854 813 605 342 281 614 908 876 222 746 373 173 444 198 303 139 63 293 492 262 613 257 402 206 378 697 165 525 849 985 816 525 986 371 717 569 367 83 388 11 812 90 52 11 771 336 860 484 53 684 31 434 108 209 11 957 872 822 231 796 135 423 198 936 306 439 403 399 12 653 574 534 88 273 537 294 4 658 733 431 961 270 397 823 877 222 690 494 124 739 887 961 804 121 263 344 658 115 110 762 866 91 153 363 606 67 370 247 788 539 94 962 404 141 359 61 727 303 375 270 678 427 259 195 758 596 970 737 863 690 159 331 597 947 393 980 880 873 220 478 111 128 320 681 332 212 494 788 738 576 278 162 861 225 498 661 274 935 988 104 883 998 72 129 742 60 842 344 242 181 651 555 948 721 807 440 239 134 302 581 329 818 392 455 710 439 123 733 688 753 433 298 203 234 1 229 897 252 548 282 258 275 889 985 517 396 481 275 996 301 522 649 990 18 18 352 722 672 898 717 811 856 825 170 721 240 293 152 360 146 30 848 215 941 14 406 21 431 905 279 824 43 438 759 305 720 919 210 697 22 607 877 667 395 673 614 587 819 521 706 429 740 945 996 764 677 782 131 768 545 814 170 420 19 178 921 326 705 345 931 536 163 552 686 874 296 314 905 950 997 599 780 650 145 645 805 129 262 612 73 347 417 81 382 594 384 975 807 372 220 28 325 939 618 732 952 974 358 406 201 128 281 674 942 170 664 495 606 497 827 669 368 935 116 724 25 172 315 300 377 318 343 614 446 662 478 395 883 489 107 757 410 914 769 127 409 882 830 666 725 871 653 728 82 867 194 984 695 891 488 546 520 176 10 550 515 387 649 158 592 699 661 184 704 440 984 270 301 954 714 649 372 244 416 309 429 869 361 923 436 832 137 51 61 879 138 579 775 653 398 761 440 830 116 390 849 564 224 820 755 909 187 752 730 343 573 526 380 646 87 671 550 65 993 734 224 952 198 823 280 464 943 482 323 9 237 409 823 0 772 247 858 718 240 627 371 276 560 911 229 133 587 989 832 252 745 703 97 813 644 233 401 357 190 981 226 527 496 675 40 435 542 602 565 191 374 539 282 149 75 968 907 25 748 629 704 126 958 663 361 776 180 647 7 822 207 267 276 692 290 684 417 668 56 937 627 518 917 503 237 450 64 805 781 39 7 979 465 679 679 190 577 437 995 156 576 40 107 562 396 632 746 223 166 680 302 584 332 218 794 34 287 277 265 169 11 229 260 484 608 78 498 927 728 848 568
106 702 179 533 283 864 659 703 205 579 145 234 110 986 630 165 765 327 805 883 350 751 821 209 408 714 697 927 954 944 446 218 208 351 774 64 985 234 919 808 855 141 717 470 93 492 31 427 514 359 59 814 9 777 344 780 362 683 531 642 256 169 288 407 928 480 690 886 999 114 691 729 963 584 254 68 685 276 786 372 625 597 127 77 303 17 379 948 809 896 401 157 799 811 437 517 543 420 782 737 977 384 533 195 535 825 926 104 620 329 39 46 212 53 384 923 249 976 346 240 822 229 793 51 19 911 161 92 217 505 943 733 766 198 779 612 202 869 349 52 229 596 807 623 680 475 870 259 498 231 756 213 42 566 108 501 930 918 411 929 755 66 223 435 637 131 624 562 537 183 499 465 800 550 939 917 905 845 582 182 218 285 10 755 527 281 318 311 234 312 184 931 175 709 382 847 111 920 642 955 640 421 560 252 949 7 198 120 573 397 41 416 982 83 148 384 178 201 219 699 412 117 581 952 694 109 628 34 880 958 710 279 83 163 443 310 391 792 121 398 307 202 215 811 476 642 209 338 804 699 841 99 211 886 733 56 236 823 332 359 85 101 721 267 482 253 703 321 309 290 665 173 465 928 851 161 838 163 32 648 966 148 848 554 157 963 484 432 477 425 78 264 423 917 606 855 313 824 767 817 159 684 435 420 373 98 843 557 687 949 938 17 13 72 929 563 281 918 322 623 563 789 100 337 747 680 806 952 633 400 946 639 517 863 551 577 678 950 586 777 49 170 735 290 559 124 360 584 265 278 967 355 199 810 359 27 150 405 751 501 645 243 251 119 460 371 35 867 449 208 859 512 515 481 914 315 998 332 585 275 429 427 433 124 274 938 995 802 979 845 224 829 955 427 166 434 671 154 545 96 911 36 191 397 521 948 422 698 853 925 653 791 753 608 200 551 549 68 62 279 387 320 876 462 222 663 259 644 163 244 657 87 358 384 808 761 336 475 162 621 501 890 818 110 892 883 903 172 368 682 167 485 370 48 311 47 850 738 964 870 470 833 837 806 80 759 96 143 553 470 195 835 424 625 147 284 197 365 980 359 759 739 600 295 333 284 123 30 636 368 768 932 247 481 393 700 457 854 45 3 568 430 264 434 55 895 374 826 214 624 253 449 935 793 960 159 204 46 44 986 770 816 491 927 120 542 552 535 203 841 105 830 338 339 916 434 506 519 924 259 593 219 180 440 579 643 337 399 655 957 453 857 684 212 693 98 732 672 700 542 839 470 813 66 878 454 856 503 594 950 356 434 736 567 68 305 629 427 656 59 712 66 731 681 900 89 258 377 895 94 741 56 380 184 957 844 375 191 441 706 865 201 564 880 596 100 92 612 566 992 22 124 858 805 917 994 43 804 513 236 305 499 847 850 94 220 439 875 403 399 951 728 842 604 293 569 777 788 87 583 272 853 869 101 936 1000 523 353 444 722 894 479 82 165 986 779 102 318 546 773 386 671 959 368 902 83 738 935 772 174 63 833 40 38 172 537 284 50 632 781 28 71 194 997 610 790 129 691 577 772 857 290 702 854 458 249 395 652 664 13 24 218 728 855 734 161 134 266 634 837 66 862 811 863 511 959 981 855 151 206 128 737 941 925 658 893 171 648 378 242 861 572 319 123 287 905 602 753 651 298 835 408 783 96 79 814 646 816 872 455 185 117 69 410 328 122 716 518 773 877 290 267 921 88 507 335 801 62 724 332 295 533 357 708 815 859 670 395 567 291 140 343 486 228 662 651 233 289 823 543 474 382 542 282 170 923 619 935 618 922 425 693 312 68 135 825 562 93 510 184 385 491 331 608 996 732 299 298 216 375 1 547 739 137 186 532 21 919 673 253 37 270 452 98 762 395 988 417 737 405 569 34 713 145 345 114 282 777 434 866 899 37 674 569 317 965 519 294 221 864 775 824 661 791 826 599 574 683 886 147 369 737 816 671 726 112 126 350 86 684 402 8 875 533 744 465 335 704 255 156 969 326 14 521 844 13 952 639 494 399 956 512 745 559 565 817 343 907 923 572 475 738 352 8 810 115 131 173 727 42 824 779 752 382 937 288 61 548 868 769 467 641 976 345 944 511 970 839 183 876 230 789 182 849 907 504 715 609 852 861 978 920 825 942 88 873 769 558 160 37 643 191 53 845 394 614 339 270 90 44 599 942 947 985 696 201 455 187 297 681 246 801 862 232 64 180 168 715 948 852 509 646 479 528 132 884 590 455 107 988 605 405 260 899 742 137 301 552 796 446 17 775 709 538 622 826 376 735 30 148 367 498 635 44 683 727 273 346 608 230 329 422 71 430 832 710 583 653 388 876 516 286 749 83 34 544 723 60 25 398 984 385 239 56 614 191 820 224 890 176 125 490 485 636 641 284 874 145 363 685 36 291 718 62 761 681 27 100 720 453 8 179 6 251 698 487 432 725 414 473 381 537 226 756 451 571 279 436 972 23 463 571 688 5 580 980 454 220 488 487 114 922 70 436 644 141 538 120 232 997 528 150 418 720 431 109 623 946 827 345 896 530 415 742 649 192 400 876 502 197 885 160 321 267 780 597 173 218 877 170 631 85 518 410 950 767 392 797 961 504 139 505 997 629 534 672 901 330 447 819 176 512 555 289 377 846 601 435 119 668 974 159 192 635 174 164 576 904 483 564 681 579 430 72 846 914 489 280 445 346 704 653 589 831 399 809 490 705 689 281 348 837 118 391 426 286 854 591 677 471 416 315 541 546 177 466 46 60 909 928 748 262 54 654 611 596 294 650 304 347 676 670 67 488 532 74 153 117 181 479 7 645 819 403 867 643 320 748 940 789 616 175 98 453 95 659 849 34 466 123 473 746 871 12 263 975 699 426 252 502 558 138 613 637 73 516 570 500 155 450 38 215 554 719 298 749 137 785 898 219 496 14 679 21 973 346 672 182 227 45 366 895 57 796 5 138 268 391 18 693 504 441 873 150 547 639 459 894 340 795 409 674 99 170 487 155 592 634 522 782 627 142 787 215 480 89 270 902 48 500 971 579 763 86 829 620 883 304 75 652 302 471 989 274 72 745 242 50 639 706 922 962 797 588 442 229 427 5 478 748 817 3 326 110 261 101 931 603 913 891 975 447 77 170 557 148 795 571 149 712 361 102 52 44 51 224 814 303 225 894 405 382 965 54 760 563 296 785 324 357 115 392 440 269 243 494 764 28 165 8 660 212 638 883 76 152 609 331 116 300 828 544 993 894 122 915 746 489 757 377 280 870 228 136 428 94 419 170 790 123 934 745 706 572 933 349 310 590 20 84 456 385 663 951 789 191 364 757 383 56 915 968 792 328 845 979 210 622 471 377 117 733 540 710 771 632 652 176 512 675 503 701 142 630 831 959 196 948 711 292 578 820 719 283 682 21 245 314 306 517 666 760 669 348 881 416 136 100 962 562 714 737 462 894 701 897 743 142 612 943 11 688 572 621 277 847 588 239 397 229 791 530 323 732 206 898 983 96 750 33 495 606 351 505 492 111 113 537 314 536 97 19 15 305 101 785 830 391 396 506 942 677 169 986 133 681 879 498 654 101 927 700 897 690 84 15 754 489 327 380 60 113 884 746 91 80 464 606 908 905 493 751 812 682 591 741 784 603 241 878 12 273 469 316 729 545 235 709 244 37 406 608 436 613 481 278 275 694 802 628 544 752 597 210 836 620 2 472 109 279 994 258 621 907 347 952 990 600 615 877 103 803 237 356 910 794 798 363 932 187 325 665 834 178 267 636 89 445 556 379 308 58 500 22 707 461 355 405 882 844 571 514 891 371 785 23 863 892 4 754 371 80 29 498 143 235 561 369 130 396 266 484 520 488 667 918 398 22 269 803 26 169 410 455 250 926 864 151 604 831 315 638 705 796 56 736 220 175 65 922 450 603 141 976 695 781 188 61 461 992 788 247 920 819 276 973 289 372 529 146 968 968 472 202 722 849 730 631 904 763 164 499 575 194 668 504 548 726 448 213 508 50 156 529 3 488 0 593 413 182 505 760 584 91 598 728 238 943 536 304 330 356 124 645 33 888 803 713 617 376 74 776 152 678 390 663 525 83 389 291 686 61 607 717 421 388 794 34 342 447 112 679 334 213 187 436 866 519 708 553 316 359 407 128 189 852 833 528 912 666 776 270 23 593 650 122 987 777 292 836 213 697 587 596 918 308 144 401 992 992 190 816 285 559 420 17 893 636 725 529 291 696 778 398 526 578 58 669 154 518 626 607 675 757 47 341 860 437 353 200 906 882 138 708 248 485 104 253 262 767 158 282 468 434 201 908 758 810 146 580 595 39 417 630 286 965 888 169 603 964 958 802 647 902 648 355 354 414 193 527 278 717 240 752 404 405 300 603 81 503 524 21 497 513 50 172 438 256 889 606 530 477 550 802 539 365 781 444 207 470 740 936 953 751 840 979 372 885 925 173 16 516 231 783 991 120 341 939 365 895 887 731 271 975 257 28 692 584 945 189
921 241 295 67 729 750 823 49 993 855 858 726 888 256 278 569 41 288 122 822 512 187 486 70 137 564 764 288 131 981 92 885 539 157 566 844 32 193 577 729 831 903 502 951 407 468 915 496 414 712 629 239 425 836 111 645 879 833 792 282 780 512 789 370 282 117 743 579 394 145 128 160 875 641 901 659 60 880 934 709 645 713 123 688 951 450 67 920 361 404 665 476 46 494 769 875 978 229 891 989 101 400 731 997 475 947 960 12 14 997 681 556 29 794 105 828 1 886 878 436 409 336 948 754 787 482 258 646 481 340 331 115 564 908 113 104 701 224 273 470 718 964 453 829 907 903 63 22 521 993 458 169 220 737 172 532 759 260 325 714 360 316 23 392 158 600 383 486 846 957 815 185 219 805 44 14 445 324 467 281 281 883 721 804 737 253 829 662 149 700 165 822 786 299 70 806 412 307 839 934 194 743 622 930 299 408 847 653 964 278 965 405 51 845 723 28 692 768 287 770 980 539 611 903 658 13 639 856 861 429 825 518 79 130 343 523 259 750 130 273 103 873 522 39 102 583 616 920 182 647 824 627 106 304 151 460 974 926 507 784 152 704 268 230 573 747 720 181 908 976 554 913 318 906 838 665 435 537 574 294 821 333 706 811 56 470 228 605 799 820 594 145 749 876 47 90 560 110 280 444 377 509 62 44 349 5 30 588 339 668 833 253 535 328 947 125 397 772 654 854 523 513 895 246 609 1 239 91 72 415 247 169 691 471 977 46 210 295 517 276 141 465 316 467 415 947 710 620 910 170 979 231 274 700 862 272 311 8 474 918 237 940 982 105 392 766 526 168 576 900 981 828 179 792 632 543 120 132 257 744 334 345 200 983 537 769 988 243 911 233 510 762 381 936 371 284 585 627 620 383 959 601 355 532 569 994 127 582 271 463 380 423 129 251 613 579 542 443 582 480 93 269 680 197 806 192 71 574 501 805 10 458 713 234 155 257 503 326 870 601 740 416 881 104 145 214 28 683 621 584 249 83 2 484 306 158 628 601 671 112 636 854 213 128 531 876 716 893 492 847 429 837 427 972 243 984 286 404 755 196 104 996 328 990 159 743 801 604 150 263 66 342 604 917 877 519 352 83 761 722 183 427 499 152 455 527 555 409 478 494 561 270 970 804 357 107 211 199 344 141 550 999 421 875 175 5 867 605 822 900 854 938 297 596 586 217 995 894 643 53 695 59 283 599 844 307 468 381 635 747 871 879 484 677 986 295 444 692 868 33 556 899 788 368 962 178 785 423 944 910 218 719 677 124 215 204 48 591 562 719 943 677 715 817 834 350 449 911 80 51 57 698 353 885 987 375 748 789 707 577 511 851 717 809 235 746 408 310 170 140 581 610 487 92 588 833 178 669 330 604 173 116 916 174 37 158 913 113 572 567 78 796 565 17 892 910 241 165 614 618 958 94 557 497 683 634 602 998 936 921 956 321 850 366 13 732 644 339 746 889 359 7 931 599 469 68 558 488 593 302 436 327 291 691 904 496 928 567 580 943 303 372 248 784 197 969 760 233 116 968 461 321 446 542 417 665 903 555 735 185 164 301 390 347 196 230 866 863 153 987 229 801 666 420 608 69 924 384 15 965 704 226 313 579 232 837 348 840 83 392 185 949 255 723 174 420 419 940 382 195 714 790 841 420 226 389 623 89 848 329 684 670 732 813 378 930 466 787 506 882 144 600 971 854 627 856 124 602 751 537 332 765 930 122 941 934 781 524 9 239 939 406 264 995 206 694 976 169 798 851 450 383 583 192 679 942 479 444 682 331 422 635 154 144 236 399 893 165 920 917 27 649 899 358 493 738 216 905 342 323 22 283 674 76 752 749 191 783 961 553 91 261 669 29 440 438 603 397 260 481 927 325 314 346 400 779 312 473 452 859 983 696 697 613 289 329 167 811 853 493 722 95 439 319 65 476 304 690 233 733 662 198 7 792 578 901 89 565 689 279 533 264 168 109 307 697 919 419 470 966 464 474 814 845 809 496 618 588 347 670 24 640 389 77 107 266 753 620 840 741 514 915 305 989 739 92 933 448 631 10 540 491 410 943 529 910 135 325 966 931 42 253 783 429 525 675 341 304 887 281 333 938 180 587 214 167 638 662 138 394 338 627 55 286 139 681 984 448 133 909 447 828 356 546 726 357 192 583 547 112 768 520 301 62 261 293 34 913 68 287 898 71 5 461 826 732 985 921 519 621 171 191 285 548 856 302 712 938 346 735 423 188 365 977 845 65 252 248 212 912 293 386 462 89 997 999 77 218 190 81 688 870 45 185 95 496 508 989 597 714 828 442 43 530 496 633 254 115 914 11 940 417 64 288 245 687 852 495 267 363 88 901 659 714 58 74 678 195 75 729 955 64 143 415 459 606 625 769 84 854 772 292 816 608 762 963 909 362 227 988 187 237 59 542 876 611 300 17 515 523 31 196 434 98 657 891 329 876 114 461 17 208 742 666 902 818 321 464 802 2 630 620 327 155 589 8 744 96 428 339 935 204 132 41 530 891 705 22 19 426 648 925 541 164 652 82 275 92 472 1000 835 409 734 213 599 35 395 900 208 410 456 64 504 851 950 866 497 34 205 558 563 540 827 278 21 57 917 188 690 281 364 933 880 118 193 911 431 217 700 398 676 898 322 341 266 740 945 730 778 448 279 353 532 205 775 369 803 224 490 103 441 46 418 634 337 282 660 359 810 162 480 471 126 648 240 137 937 667 552 451 181 53 607 854 379 779 225 425 8 809 918 719 140 952 527 338 685 110 432 85 534 689 670 346 477 933 284 756 770 717 973 680 350 337 40 76 938 987 442 481 900 958 516 197 923 555 125 959 996 330 538 110 587 523 709 995 269 425 728 714 94 647 696 188 642 431 242 409 686 536 634 602 795 93 849 974 117 92 668 828 520 655 942 762 968 102 110 346 142 981 782 500 637 708 335 400 38 645 619 67 351 815 649 240 406 265 767 994 345 432 61 651 118 700 288 726 954 821 108 35 354 808 738 431 176 738 994 272 33 588 906 752 217 677 509 605 362 209 830 933 612 890 433 734 12 699 52 633 837 749 819 481 491 381 817 433 388 581 207 478 457 861 800 745 567 933 641 876 336 639 874 136 49 399 184 513 201 693 763 490 326 194 779 981 430 931 373 386 387 354 416 172 991 424 230 530 86 862 922 942 256 753 812 25 0 988 195 93 851 8 209 639 777 65 401 698 890 514 640 656 808 589 148 381 162 87 177 826 134 826 374 95 784 842 147 757 820 54 402 421 647 303 912 967 82 854 69 147 633 548 437 657 624 570 224 491 872 8 741 129 513 608 972 889 363 441 811 332 294 280 571 516 672 922 495 176 277 614 771 307 855 233 524 347 548 430 18 609 998 142 160 76 253 594 500 118 270 687 368 644 605 959 262 292 485 952 693 480 163 286 617 779 166 504 804 502 473 510 398 209 776 567 494 778 869 910 76 962 39 900 6 596 702 1000 747 367 204 987 842 719 584 905 121 830 221 419 471 144 926 470 673 710 606 822 946 361 246 744 413 758 367 57 403 761 505 480 234 153 967 123 223 530 655 373 675 855 897 603 836 727 109 498 863 587 302 58 711 544 309 661 610 292 320 127 482 883 601 626 999 419 375 993 443 185 272 342 549 976 694 615 615 706 664 687 463 649 889 956 796 766 725 337 358 833 317 30 528 57 600 675 765 368 222 301 386 305 559 336 546 740 198 977 54 903 885 506 290 980 545 868 393 544 536 737 661 661 250 798 296 167 857 944 136 979 90 927 790 649 553 8 865 374 646 416 156 117 438 614 805 814 308 194 265 766 730 824 773 340 26 816 324 974 96 878 73 894 202 169 592 368 498 819 203 751 100 85 518 522 733 906 372 81 590 801 404 718 894 581 873 543 189 5 74 107 460 520 50 148 832 506 595 565 85 52 112 770 568 177 757 293 989 416 20 248 886 719 774 294 411 722 925 11 424 764 489 606 953 163 298 463 16 643 698 148 98 969 3 42 626 580 87 237 797 814 884 421 990 13 963 165 727 237 791 1000 319 439 231 92 323 573 957 81 596 108 656 166 745 733 4 833 724 367 391 167 756 359 667 227 860 268 575 34 932 682 188 273 420 110 115 844 451 840 598 669 975 95 157 193 883 670 703 289 340 730 366 266 570 202 292 836 244 300 969 514 896 454 161 690 992 1 376 948 169 10 949 198 807 579 766 547 758 776 794 583 369 646 579 357 276 561 843 836 952 903 396 789 263 805 591 788 793 82 651 227 929 848 483 822 699 482 736 987 25 528 370 874 310 299 864 79 543 194 426 11 708 915 859 497 11 476 551 26 476 671 238 744 882 933 750 936 650 307 405 158 448 257 385 183 199 705 146 493 719 105 81 758 384 923 754 548 97 647 813 663 315 699 186 90 818 934 36 398 454 15 544 181 399 184 687 968 251 170 905 518 53 538 35 573 663 917 488 909 465 554 99 804 653 877 119 669
525 417 821 314 54 998 780 36 316 811 144 975 373 598 613 74 206 450 909 661 108 460 705 155 35 762 483 317 557 574 866 746 325 856 623 664 444 18 67 979 106 860 159 15 499 652 915 741 759 94 587 271 489 463 406 203 828 797 820 972 44 351 45 294 716 345 370 177 463 146 420 753 852 546 165 962 744 247 286 704 755 386 989 446 857 510 288 437 880 949 472 140 689 815 757 224 180 593 849 856 992 991 170 51 540 872 86 522 677 5 252 783 764 962 385 404 360 923 747 799 508 144 983 118 404 424 42 735 610 59 626 544 414 130 280 384 415 683 8 371 438 433 672 147 868 972 558 84 818 766 947 647 246 74 725 606 798 930 295 857 303 533 799 523 25 675 505 127 358 15 567 247 889 817 186 569 141 386 308 225 449 239 461 212 304 976 291 614 164 53 735 28 210 642 674 620 382 715 104 614 351 25 711 856 686 31 893 343 887 451 363 84 133 479 622 836 537 901 988 448 121 75 836 56 333 136 917 716 11 321 469 299 949 470 145 280 359 844 321 621 926 371 524 817 450 567 921 199 343 792 541 960 935 394 650 993 300 602 217 575 616 943 375 206 127 737 582 691 895 431 958 25 797 549 965 433 617 54 531 178 966 563 13 31 961 413 130 784 693 157 464 168 445 966 767 837 126 200 424 994 355 585 236 329 307 239 232 368 542 45 734 420 432 45 903 191 569 347 570 299 397 615 796 752 229 852 160 501 822 375 380 801 312 371 768 979 560 45 665 464 448 149 515 179 863 912 907 365 804 709 946 736 437 650 345 90 760 260 454 103 152 594 593 129 237 605 240 671 644 19 702 683 371 215 313 766 954 762 167 897 214 115 90 733 676 717 260 448 494 102 447 335 419 686 742 78 123 792 422 99 512 199 266 771 929 754 221 827 979 871 554 351 673 439 289 441 344 282 609 830 196 489 793 405 585 359 709 34 618 12 294 925 125 435 328 253 134 496 833 26 536 140 169 536 688 272 218 730 28 24 77 965 114 479 142 40 733 371 588 46 881 514 897 908 48 214 443 73 84 456 953 872 896 837 944 105 129 895 696 496 577 25 730 689 774 72 573 428 872 420 418 455 914 90 883 54 306 60 337 178 1 892 17 931 500 390 365 18 102 244 318 224 462 140 143 587 492 805 30 811 243 201 740 301 882 869 374 154 442 328 842 635 826 292 150 563 608 909 387 582 598 176 399 258 990 275 421 294 367 678 748 112 534 605 311 188 428 499 182 318 771 256 559 39 352 424 507 414 574 685 655 577 526 900 56 282 715 333 69 573 119 115 65 452 942 804 433 943 60 220 784 361 191 216 591 704 981 665 843 411 817 467 977 588 147 511 408 761 549 116 580 194 812 285 193 709 772 685 115 871 565 106 918 866 824 229 20 151 412 599 589 543 3 709 187 138 471 963 750 773 788 863 245 631 204 653 518 601 151 50 634 8 83 84 855 854 539 506 514 625 802 547 305 874 112 453 931 950 73 648 27 819 14 536 228 896 873 211 453 526 721 264 470 923 416 964 257 356 575 733 244 607 612 837 656 666 891 417 847 937 18 583 309 227 241 134 340 862 679 736 319 860 12 556 996 19 423 841 81 35 97 906 970 436 268 582 795 941 566 116 956 503 402 407 538 467 775 195 265 236 460 268 684 424 922 75 281 692 238 101 497 698 986 558 390 922 207 783 517 178 973 997 302 202 916 506 173 322 498 774 502 829 955 775 0 178 997 513 592 302 222 639 34 846 2 252 860 908 162 287 409 424 111 239 783 877 40 752 163 869 805 514 952 787 792 698 738 71 906 546 78 861 606 752 473 631 522 706 338 117 468 311 712 852 543 798 384 505 685 985 770 500 364 411 401 640 24 118 431 838 113 690 692 299 637 186 878 474 754 764 910 126 32 393 362 246 393 168 999 450 148 870 648 645 838 239 934 648 138 251 703 710 43 56 765 188 864 227 663 367 80 831 272 883 99 315 800 251 85 880 253 186 785 176 928 383 107 913 640 564 962 458 231 765 732 990 607 824 724 253 993 187 652 574 235 397 226 696 731 156 216 619 511 171 756 998 411 176 840 335 886 872 209 914 727 154 632 1 553 555 913 40 869 726 683 903 639 56 837 71 544 837 256 462 851 728 816 914 552 502 481 140 778 117 22 461 183 187 974 591 967 903 787 309 329 125 831 406 945 694 875 696 924 373 670 597 506 828 230 716 475 569 908 70 728 974 579 492 713 414 741 194 719 471 932 148 135 496 737 120 835 769 651 197 179 915 341 348 120 801 576 692 899 173 641 993 654 517 578 749 521 627 203 353 763 797 493 46 430 917 484 584 555 372 653 334 846 718 208 833 211 489 850 652 912 603 154 464 940 134 968 251 378 968 100 423 330 828 736 747 188 953 779 116 496 89 584 443 33 988 465 264 902 544 261 66 980 161 823 26 5 915 841 262 695 666 884 993 91 486 519 260 227 197 562 192 299 955 9 573 29 155 15 644 856 214 262 993 630 804 425 658 806 77 528 61 919 121 811 403 194 342 714 168 825 886 388 529 410 677 324 116 247 938 372 739 292 576 486 800 297 956 376 772 267 552 936 970 848 844 722 210 690 46 103 162 37 307 885 563 192 480 535 193 532 800 527 546 661 287 987 536 279 207 586 102 751 694 491 486 57 440 957 835 176 369 819 585 625 74 697 162 427 352 7 933 583 154 943 27 594 846 963 498 814 316 682 276 832 482 347 519 513 348 146 593 53 425 220 453 225 242 635 507 283 734 894 151 189 64 315 806 168 368 4 597 435 593 177 729 687 590 699 480 136 439 488 794 758 993 446 976 830 513 94 498 701 270 10 569 516 367 660 636 451 550 810 379 213 708 6 516 604 924 547 432 26 535 171 602 255 51 898 65 927 22 46 341 109 946 813 426 457 727 383 236 366 869 726 460 200 484 51 16 405 128 694 49 941 747 761 749 621 602 803 146 994 151 681 879 190 588 479 36 620 254 556 594 664 5 98 137 258 664 720 513 871 579 278 674 323 713 879 552 259 24 76 74 389 483 314 245 564 703 459 382 202 147 476 385 729 81 198 393 93 725 938 5 746 400 140 444 533 255 480 743 718 976 948 946 923 16 808 316 581 621 320 594 807 755 659 855 905 69 41 230 205 692 960 432 155 234 769 536 72 701 636 328 395 900 223 691 706 373 263 8 603 633 739 687 55 278 563 913 441 106 925 143 269 529 59 414 485 939 31 325 290 609 510 149 678 750 930 662 624 560 561 565 21 382 647 895 704 26 530 682 700 691 675 22 611 204 287 83 137 918 766 990 391 528 96 629 417 170 596 146 273 520 776 568 455 837 969 138 47 413 131 663 834 66 197 355 548 339 708 989 239 813 285 873 440 386 242 867 627 730 332 248 667 340 396 302 477 482 858 72 467 830 911 693 743 946 71 655 504 893 429 304 829 106 649 904 201 678 490 115 377 871 195 273 904 417 971 946 815 78 317 874 854 99 282 679 434 718 870 465 691 575 523 304 827 1000 920 451 876 513 550 515 892 590 495 29 482 615 354 203 666 301 174 296 773 139 215 356 503 384 95 755 844 769 633 377 707 418 964 371 101 586 250 864 590 128 353 941 361 3 128 859 985 25 139 275 219 293 452 215 658 570 762 221 50 81 122 913 348 266 466 871 61 712 529 372 327 487 669 137 781 932 233 255 950 116 39 636 110 951 349 268 149 848 959 479 599 118 888 220 334 371 79 657 161 97 845 589 251 103 426 666 862 90 398 125 865 193 572 346 357 695 853 624 116 171 976 275 74 974 619 190 407 255 181 674 16 540 545 576 276 578 551 335 301 689 298 960 38 10 723 735 275 828 19 232 777 973 157 207 224 943 92 723 642 672 861 921 991 294 646 832 439 665 379 931 175 282 156 62 234 698 118 146 264 204 52 313 939 259 478 102 105 672 680 465 456 26 668 191 745 464 790 155 717 865 874 477 901 913 509 945 350 284 75 789 601 959 331 357 972 925 571 103 36 200 158 860 753 166 671 780 249 815 66 797 458 810 933 645 336 15 984 720 322 9 615 655 58 673 346 563 248 311 937 755 166 797 900 608 786 983 89 386 254 817 982 322 605 185 270 821 88 729 436 710 394 941 698 346 628 123 859 951 782 970 184 90 597 357 64 186 975 80 271 176 794 182 877 504 400 262 614 484 413 669 501 761 520 209 284 725 951 74 178 717 368 778 63 662 199 191 631 557 809 19 326 423 839 611 710 513 890 294 296 212 153 99 749 195 277 897 369 994 49 397 82 265 23 17 801 638 392 386 657 160 568 754 70 512 356 807 752 59 212 369 995 4 867 577 474 763 339 855 638 73 403 258 487 345 595 906 132 354 310 756 789 998 342 625 124 363 172 705 546 771 68 907 643 470 600 901 274 941 629 933 645 42 185 305 602 264 381 807 386 901 662 900 335 924 791 841 62 248 87 479 998 781 293 879 117 769 978 678
560 636 794 46 315 822 440 838 328 547 888 578 533 205 563 576 855 174 247 350 141 640 881 192 122 933 972 494 585 118 282 106 739 198 156 940 167 269 188 298 410 719 969 766 522 195 582 310 219 777 707 632 3 837 351 866 991 728 94 364 982 486 654 847 168 998 889 90 200 848 862 362 663 176 962 813 634 793 983 629 224 9 716 628 199 565 666 892 356 562 302 314 213 441 143 870 851 99 595 971 949 24 243 613 397 386 186 819 459 958 729 428 169 874 513 804 45 881 966 396 428 312 693 227 218 88 119 282 470 775 858 32 225 916 961 497 4 11 985 57 378 971 769 320 607 18 957 18 919 3 140 120 139 927 534 618 295 283 401 733 630 16 123 597 679 149 720 174 913 271 447 394 181 144 319 794 499 221 195 584 118 459 365 616 615 98 121 898 763 3 755 427 79 2 281 588 564 965 778 920 346 161 332 168 723 759 135 238 146 655 737 42 311 144 937 345 670 191 661 932 833 656 454 387 347 89 646 54 839 90 63 632 487 503 87 958 999 119 791 148 55 581 416 393 191 716 373 819 22 377 388 67 907 315 486 508 979 602 162 664 345 191 108 971 504 638 198 391 322 512 872 562 712 779 645 200 537 983 689 283 894 535 184 714 42 204 32 596 306 186 780 587 838 51 130 920 554 73 266 589 777 276 531 518 366 446 549 17 269 114 30 496 342 346 655 411 876 931 568 658 164 269 954 106 571 926 698 141 386 933 535 546 817 980 33 167 352 338 647 184 96 588 13 233 500 786 171 881 801 234 127 925 462 32 210 168 516 514 846 769 273 54 859 714 668 454 929 212 451 700 878 335 995 168 294 820 971 761 9 655 80 233 631 346 104 718 296 838 579 663 125 443 495 234 798 326 395 109 658 843 569 120 52 903 753 148 490 688 514 797 205 934 211 383 151 801 815 581 510 527 305 117 652 97 570 453 7 408 2 184 821 483 228 211 498 84 44 962 113 195 270 25 239 521 637 23 613 647 20 753 202 599 946 933 680 313 980 826 635 629 575 560 684 218 439 233 908 825 709 442 705 52 91 867 248 123 423 311 361 499 594 990 155 510 521 343 523 114 809 656 924 941 507 29 800 222 527 711 289 246 414 924 611 833 968 519 669 566 601 314 161 925 860 298 287 657 562 220 68 338 914 1 313 355 350 208 405 78 509 249 692 16 616 98 223 872 996 673 548 525 990 494 478 225 678 648 864 89 363 812 977 600 628 163 702 443 947 306 257 201 364 548 614 249 327 483 394 753 358 118 105 362 471 469 484 184 942 532 336 1 251 488 699 227 131 690 869 774 620 819 237 589 768 428 69 563 261 568 550 777 297 538 374 320 252 360 117 239 547 149 16 51 932 745 724 144 232 211 877 959 300 403 292 288 685 190 584 296 344 354 234 272 734 83 577 913 262 830 779 364 587 757 992 450 111 334 605 839 823 258 806 457 174 835 307 897 182 494 719 379 503 241 354 683 542 99 258 511 283 560 176 487 436 338 298 888 421 425 367 710 43 371 209 141 422 427 29 95 827 489 78 527 532 342 952 985 660 657 664 550 874 935 443 942 519 416 904 768 375 161 604 220 84 476 757 328 308 157 612 808 922 899 271 942 599 568 870 409 845 184 201 616 464 67 921 158 391 124 230 581 887 728 703 358 70 120 212 210 203 992 331 771 725 401 5 75 291 361 432 1 110 684 743 991 648 45 437 896 264 681 170 880 928 278 931 43 116 437 544 446 891 93 744 621 830 751 812 176 380 145 731 456 986 676 711 918 717 349 460 401 370 229 714 765 34 651 898 51 704 550 945 504 603 548 965 110 288 466 249 583 805 809 59 244 912 714 640 703 636 147 221 688 665 548 321 790 865 311 53 659 418 928 626 552 180 70 829 148 402 766 541 955 323 641 538 595 187 779 710 972 359 889 738 427 517 963 697 93 740 716 267 562 950 752 317 523 617 340 254 518 706 392 207 863 349 377 368 373 28 101 820 785 583 615 83 361 185 957 326 900 193 954 226 598 673 578 154 475 915 398 335 545 268 476 54 70 944 83 918 272 31 490 759 568 644 917 795 304 393 624 301 496 926 217 430 110 255 586 925 929 502 316 21 638 883 511 19 496 713 102 38 777 578 81 732 923 964 755 458 599 867 128 610 153 340 674 412 569 235 702 901 169 650 79 850 377 742 333 782 682 406 643 175 816 233 709 463 468 496 51 572 556 936 874 853 66 674 742 552 565 56 178 475 605 672 655 536 74 89 763 987 790 46 803 576 460 107 899 290 679 747 900 48 502 920 937 581 446 420 700 733 87 622 849 905 919 57 918 909 735 442 662 272 69 649 77 128 418 438 799 721 781 984 232 120 155 147 443 196 656 491 237 842 264 938 441 911 626 37 610 586 246 981 129 144 979 600 924 553 369 970 142 166 90 256 798 775 186 112 141 518 881 953 619 974 238 868 526 72 169 488 734 639 646 280 41 854 915 543 126 520 368 183 309 776 55 529 32 408 786 590 161 923 853 75 900 445 350 60 933 651 478 36 906 602 334 320 883 940 678 963 653 485 85 8 951 158 784 449 189 12 232 411 638 808 397 424 827 948 495 633 626 675 51 761 869 407 132 653 355 810 599 238 753 142 655 276 618 304 406 242 598 286 35 101 911 231 397 333 118 65 233 50 546 609 747 427 504 596 487 330 430 988 968 138 387 694 4 695 82 318 637 126 684 152 306 371 713 793 471 772 904 23 313 903 441 557 713 899 261 831 68 875 216 848 621 339 106 492 427 508 211 467 446 165 984 95 564 745 720 461 253 244 368 206 350 555 763 787 199 767 235 396 691 348 182 885 511 99 937 93 121 100 618 525 533 385 185 880 806 435 778 989 858 900 655 178 358 250 374 591 399 115 835 736 827 426 461 741 73 849 614 468 263 398 523 216 283 316 344 826 608 265 914 686 897 781 981 676 928 677 469 457 676 597 430 403 800 415 368 114 718 822 27 935 257 0 171 681 548 910 838 369 799 18 149 39 155 754 650 682 347 917 541 916 640 690 739 762 131 134 204 246 209 796 744 453 616 501 303 955 41 863 987 783 995 450 856 701 780 441 921 97 628 882 907 629 959 659 180 312 569 431 958 444 570 837 829 384 696 324 618 489 182 189 351 700 505 606 215 278 293 220 640 892 755 159 307 897 946 24 888 179 41 861 379 998 854 866 420 472 241 15 714 145 860 17 180 561 257 76 814 6 250 66 152 389 734 526 954 857 820 799 850 480 146 803 102 976 222 934 844 303 265 40 915 293 14 997 498 847 617 392 634 556 612 573 442 818 659 334 988 214 728 474 736 545 450 192 940 27 646 82 878 515 79 906 897 766 879 343 809 377 199 642 600 834 591 417 590 993 89 58 838 129 791 751 259 473 928 871 674 816 423 299 819 284 665 137 801 511 522 446 41 277 449 362 43 621 573 353 62 132 751 73 155 260 21 828 381 592 521 253 36 482 756 466 291 662 310 357 807 227 776 325 308 133 319 618 33 708 392 879 1000 593 827 455 409 671 188 35 13 465 677 11 464 841 424 10 254 481 348 494 752 102 612 528 545 229 103 641 679 789 467 687 415 696 2 939 629 433 966 469 388 750 658 88 608 103 309 978 182 749 337 715 977 194 505 26 874 890 231 718 295 64 49 429 305 632 485 728 794 657 495 625 370 310 735 835 346 337 181 452 410 25 645 530 598 688 561 381 846 329 694 967 560 785 51 884 89 404 338 656 477 975 559 341 945 150 401 760 650 559 716 74 555 217 693 190 259 98 248 448 7 994 690 735 989 819 229 814 254 756 278 792 11 236 3 92 447 730 952 902 686 163 867 314 546 90 209 813 436 106 430 390 180 512 889 479 299 47 416 567 721 726 304 434 480 259 868 836 727 177 683 811 800 824 573 691 574 565 182 643 79 566 743 61 494 160 972 400 151 173 360 589 610 14 96 959 568 338 406 790 904 786 238 81 726 667 613 608 794 727 716 124 745 683 469 263 254 746 518 540 949 372 22 574 993 943 515 222 769 483 282 773 811 638 66 784 637 770 421 524 732 619 56 893 332 376 587 275 917 149 345 419 209 477 22 279 825 765 607 493 70 843 754 208 481 204 140 157 152 927 32 598 302 86 921 748 854 956 827 539 162 399 297 497 48 506 490 973 960 788 269 825 525 379 810 153 938 856 52 551 124 476 544 764 552 382 246 172 772 752 328 624 126 886 517 623 999 215 420 285 351 409 913 588 457 546 613 774 909 109 967 580 750 387 983 771 323 895 517 505 730 245 668 136 290 383 460 85 954 804 328 807 335 355 410 274 255 852 723 941 525 413 195 1 139 933 616 309 207 425 700 758 812 558 58 71 638 49 660 456 85 797 406 873 136 951 360 148 20 197 985 67 322 840 241 844 894 896 806 960 444 802 467 241 230 41 220 77 722 930 813 51 957 240 882 360 412 627 72 832 724 722 48 62 691 958 813
431 357 270 820 562 723 109 592 540 711 183 213 870 664 544 299 293 319 178 935 430 705 677 496 14 459 825 435 505 738 560 231 262 659 932 282 351 357 189 832 345 745 826 959 587 232 994 254 603 447 738 286 429 2 954 777 611 407 423 885 518 198 162 446 626 821 959 853 739 922 647 628 590 273 476 516 995 410 840 405 547 817 88 131 451 773 997 127 809 604 245 519 606 50 733 278 578 873 140 406 718 123 93 88 681 181 174 184 54 574 153 909 623 451 424 216 837 941 151 601 686 525 891 53 788 44 907 904 650 577 515 585 529 663 541 292 146 183 784 781 549 878 280 542 736 823 866 671 633 745 981 687 482 928 399 577 24 85 860 489 752 859 910 247 676 321 447 511 317 734 953 493 919 378 77 917 257 980 57 531 413 921 358 342 190 970 466 846 376 399 875 320 584 572 173 267 274 399 411 966 252 789 84 851 694 425 862 50 365 694 201 718 750 447 527 948 877 333 897 781 432 168 509 292 410 647 91 912 129 939 561 296 723 33 766 712 244 406 761 402 999 56 0 251 498 51 716 34 398 217 228 706 397 243 176 595 216 682 455 720 777 629 646 548 267 102 904 161 697 935 38 261 456 8 458 164 175 397 765 228 52 775 638 431 440 56 855 483 912 224 570 766 209 317 726 280 848 338 273 15 96 342 181 401 902 122 679 61 576 574 478 129 287 598 168 182 448 118 264 84 658 62 599 507 406 549 884 554 150 671 579 332 503 980 177 180 898 506 132 382 420 359 171 273 894 801 631 83 346 423 407 706 741 74 360 771 833 308 651 562 20 708 943 380 220 656 534 148 701 197 808 684 83 23 665 80 563 502 533 342 285 746 779 390 223 806 415 953 725 531 408 902 548 371 831 729 414 955 467 305 497 560 577 447 332 23 944 359 316 944 597 996 961 81 810 22 325 889 992 366 191 307 370 435 807 819 470 772 110 702 620 145 73 535 845 196 284 584 428 931 841 469 984 758 484 300 97 695 987 389 594 333 295 460 389 442 735 591 630 698 135 313 604 570 555 7 443 692 98 339 412 67 641 16 195 880 871 636 616 498 373 617 386 400 111 798 194 695 34 212 745 188 322 189 867 467 133 435 796 618 896 143 464 854 811 678 422 474 847 608 830 891 477 311 827 851 602 531 326 962 628 407 740 244 964 10 703 362 85 681 990 984 768 662 571 561 793 259 92 9 248 218 167 945 643 558 653 503 339 658 671 74 475 19 801 414 709 9 702 318 948 789 138 625 79 351 419 508 501 333 967 22 303 930 691 604 977 696 558 720 74 740 380 700 47 261 119 915 307 642 817 477 568 795 713 136 126 500 767 957 256 1000 70 533 968 184 786 681 886 460 494 271 971 433 974 703 605 699 473 550 131 950 991 70 929 673 787 950 957 909 923 586 15 87 199 126 106 565 210 624 488 620 714 447 95 187 65 610 11 512 780 771 193 260 215 935 465 130 347 759 258 434 712 378 728 961 747 150 229 74 792 133 690 239 395 171 524 441 50 179 667 273 596 538 134 663 542 487 350 667 437 660 236 172 359 236 885 656 338 214 269 679 94 561 357 695 818 989 814 829 749 152 180 26 693 736 261 822 700 596 797 360 364 601 369 683 692 269 202 730 704 385 487 772 278 714 157 291 730 687 104 558 516 49 635 136 942 613 754 753 315 957 340 982 819 608 241 136 495 317 22 771 593 561 838 658 308 29 927 493 976 53 417 173 203 891 846 39 724 453 318 18 850 529 418 610 609 795 664 851 90 986 791 24 511 586 532 393 101 946 889 724 206 64 435 106 663 158 859 77 335 67 197 48 794 389 917 800 931 221 707 693 441 778 822 197 538 893 115 578 492 887 539 522 798 379 108 111 450 551 678 308 622 400 980 93 670 176 161 381 192 768 462 447 759 588 457 671 336 701 124 430 504 803 732 646 905 641 26 443 510 990 378 539 294 119 385 768 758 226 460 284 147 759 234 392 951 438 708 801 519 556 434 133 743 763 764 338 145 764 760 304 918 944 204 997 230 443 962 466 939 391 755 643 719 476 751 153 960 80 580 986 835 302 446 159 130 703 613 445 43 958 7 61 438 460 595 183 574 559 642 636 682 71 227 46 187 619 259 804 945 262 648 916 396 972 155 85 785 701 37 618 924 3 553 515 763 889 35 437 881 604 656 383 824 97 112 242 802 4 893 583 598 977 601 701 87 217 683 360 142 76 843 813 928 172 836 498 271 5 328 412 969 493 607 186 312 82 773 939 63 988 249 877 996 558 993 642 748 951 591 543 480 914 164 900 853 45 649 20 409 823 526 512 32 261 722 550 116 930 496 533 744 428 832 797 76 788 401 621 970 225 600 596 3 5 426 130 158 759 737 352 914 637 53 903 159 870 757 300 521 135 834 349 864 310 921 783 231 370 781 789 141 418 955 927 212 829 375 461 729 301 612 39 854 398 869 268 795 27 172 228 585 158 805 327 348 342 125 933 276 413 659 550 851 956 184 513 483 422 291 57 946 937 343 50 310 311 8 211 427 295 263 175 48 480 706 713 16 214 80 327 564 925 559 772 374 985 878 233 586 425 139 801 337 815 60 649 51 601 45 82 388 603 615 405 474 578 774 302 469 417 888 853 49 568 468 355 986 732 21 153 803 332 922 484 214 753 253 188 901 840 118 565 301 834 75 182 715 755 282 699 29 912 493 792 557 444 300 185 849 408 783 104 5 740 459 741 23 56 573 477 384 685 551 480 392 591 321 140 926 984 938 540 813 550 556 184 272 72 873 9 89 903 344 257 669 945 506 640 882 504 185 507 554 116 941 257 973 716 899 671 908 362 56 143 404 46 666 478 782 354 614 224 771 843 78 146 856 137 42 763 958 99 68 63 913 613 619 506 148 116 685 294 528 678 366 895 523 411 654 435 661 994 629 115 99 191 254 972 998 187 449 17 775 372 246 146 277 358 820 642 520 553 6 484 829 155 81 713 887 663 221 606 367 404 816 854 279 206 950 97 489 45 352 800 863 789 136 172 876 262 874 675 304 989 936 704 640 191 387 482 342 228 41 401 286 345 537 302 639 993 637 432 935 109 260 580 268 744 531 597 485 547 769 668 224 916 972 322 975 713 103 621 288 692 617 443 472 238 205 919 815 756 698 546 608 386 952 265 363 697 421 6 290 436 879 904 436 32 319 403 865 991 117 289 688 955 657 510 989 594 329 509 842 345 674 167 890 339 800 611 486 33 102 400 673 175 289 140 255 795 381 917 39 992 356 120 265 83 165 393 62 276 512 134 327 547 405 800 988 901 266 928 552 300 444 620 909 99 27 901 334 184 734 526 361 466 583 495 721 407 525 998 753 657 588 253 463 371 320 486 911 777 382 492 453 898 400 184 720 605 799 214 198 993 717 584 500 684 64 340 778 912 311 589 120 297 36 783 940 261 9 352 235 923 324 290 160 8 349 39 636 14 12 292 100 528 59 892 403 589 839 514 152 49 883 557 772 297 696 913 868 683 331 297 86 915 283 465 186 720 433 928 711 146 632 149 362 817 857 369 621 706 930 862 58 557 581 753 281 681 507 407 233 640 243 855 292 983 149 148 852 420 892 293 491 137 789 220 240 166 582 456 439 802 211 317 543 119 225 800 625 895 105 702 672 741 219 763 10 589 207 520 627 902 128 685 217 450 880 13 592 193 982 898 906 524 393 499 296 921 481 851 313 706 28 322 144 998 514 631 770 989 545 760 985 417 546 985 645 346 695 959 705 828 746 975 232 887 251 188 762 53 618 266 154 847 394 768 858 701 55 817 445 932 402 131 379 296 933 393 662 680 916 108 309 339 655 16 391 136 471 117 353 109 208 135 567 494 983 891 903 668 569 52 1 121 530 812 306 141 17 119 895 155 182 9 302 160 44 709 742 159 390 651 513 877 575 600 550 109 114 34 416 503 13 168 355 771 828 656 122 163 179 466 821 121 652 451 323 60 502 718 937 769 425 74 2 815 479 439 660 730 963 743 188 734 812 804 137 352 218 858 113 756 689 995 535 257 239 567 275 684 490 101 499 182 222 822 213 38 699 493 196 836 298 544 46 38 341 497 297 918 166 345 18 674 67 635 200 385 442 177 71 137 966 626 143 643 127 812 572 867 238 641 823 209 687 865 333 672 4 953 82 684 589 32 731 249 299 186 925 567 978 813 634 29 872 853 330 576 452 937 565 361 915 221 66 112 947 767 31 392 727 163 806 681 107 196 522 826 756 329 684 523 25 223 536 660 30 758 156 402 668 961 610 596 644 968 163 672 776 110 247 230 226 320 710 259 305 937 804 160 454 583 314 498 61 822 354 7 371 855 680 337 237 120 900 868 19 4 790 831 461 811 566 919 169 393 123 208 250 531 368 190 69 438 624 628 40 276 372 490 861 143 121 899 170 171 934 310 949 272 377 67 517 577 844 988 383 949 979 751 675 744 508 158 920 286 33 166 965 758 956 486 72 576 242 198
893 807 553 75 602 662 934 307 532 375 81 920 427 318 358 39 282 884 679 666 744 784 499 151 979 370 855 119 435 137 482 520 772 400 337 821 455 582 438 333 913 999 383 198 655 284 971 654 899 667 186 246 209 804 792 990 795 578 641 822 58 659 720 201 4 466 139 81 945 504 8 936 879 79 782 871 51 215 842 99 432 218 511 243 0 971 154 954 314 93 464 654 318 463 760 887 526 466 273 967 236 965 354 843 298 412 709 432 791 520 582 724 875 557 763 189 813 852 546 583 117 478 731 435 230 30 460 320 777 325 808 562 604 693 773 108 779 528 224 657 687 592 359 471 164 193 603 829 956 417 559 310 271 682 984 213 922 615 632 19 400 407 259 701 993 25 518 785 524 122 710 693 719 702 766 955 657 122 343 254 851 410 30 861 648 389 64 184 677 99 240 230 142 100 939 786 179 202 722 449 507 398 41 528 296 4 395 614 660 252 547 314 900 952 471 522 999 836 741 431 853 547 106 112 167 329 961 77 896 655 966 314 33 616 748 971 534 122 1 968 409 453 577 117 483 323 310 19 574 516 238 355 974 479 468 239 906 971 136 887 597 57 799 403 153 556 66 488 20 185 895 198 960 345 384 304 616 931 872 368 688 784 901 383 898 456 963 82 670 78 873 738 992 586 716 355 551 808 962 140 943 1000 261 384 135 44 756 455 189 969 222 806 268 494 592 142 844 558 775 967 429 318 590 322 170 712 11 536 644 615 94 927 128 673 454 539 848 43 177 723 509 158 374 405 914 770 580 218 406 314 392 477 175 977 917 817 886 382 822 112 329 534 443 197 612 452 213 493 451 354 76 327 846 314 277 826 530 368 555 119 45 876 124 771 174 2 816 673 905 355 250 993 707 458 800 264 811 465 459 951 476 366 686 86 399 686 548 332 638 549 265 957 903 484 506 46 621 326 750 181 367 583 163 876 484 447 385 954 783 921 640 629 172 515 357 249 737 138 508 898 528 837 751 536 472 660 108 789 948 641 475 383 976 100 294 181 334 202 557 495 869 980 93 303 994 118 519 709 347 62 46 387 564 493 178 354 289 691 745 376 856 456 169 138 146 290 488 956 545 623 436 711 425 732 32 883 255 995 364 242 279 995 398 411 150 250 980 494 704 219 758 275 516 312 131 353 753 369 99 222 821 538 500 103 183 584 216 592 251 983 897 876 877 922 305 99 21 703 925 878 650 883 487 6 646 877 840 197 818 954 320 843 263 505 620 744 205 681 659 708 987 990 159 918 593 251 858 825 53 586 176 189 416 85 137 728 328 724 834 202 327 957 80 873 47 695 203 518 594 775 867 253 927 373 151 833 325 567 440 547 880 599 35 989 100 576 589 334 166 992 447 874 683 907 565 151 241 450 568 417 85 43 926 738 586 424 200 247 210 893 442 295 911 890 723 841 300 422 191 648 381 567 465 847 910 420 625 410 883 597 916 46 61 934 470 906 629 443 685 661 227 824 388 853 622 536 344 755 360 966 496 859 382 781 884 907 502 745 514 193 923 141 839 702 947 752 912 387 957 493 326 836 833 126 292 634 143 213 262 182 732 185 845 575 829 702 762 98 796 915 120 780 96 935 286 540 522 89 302 595 67 104 431 118 935 417 95 590 788 183 890 660 871 56 736 930 394 648 269 286 567 857 275 584 276 182 541 787 111 970 194 193 793 649 376 646 801 745 461 134 90 248 888 848 5 436 698 929 868 702 115 578 370 517 936 436 260 33 633 892 165 940 600 292 767 5 129 351 283 566 715 377 105 159 466 228 694 556 740 197 160 525 835 271 97 342 3 230 618 691 902 387 678 318 561 226 695 184 628 643 550 474 663 982 368 655 521 162 489 921 728 179 445 393 361 888 849 310 145 317 973 736 401 722 836 498 365 249 402 951 517 981 771 868 578 435 180 973 110 878 637 251 850 962 126 608 700 113 82 485 88 640 220 173 964 36 831 680 608 777 667 254 335 351 26 365 843 63 403 541 411 234 951 940 789 416 285 61 287 219 270 587 50 813 352 623 630 434 274 984 237 431 609 570 747 123 866 94 718 632 854 444 199 24 83 284 196 3 386 477 591 352 281 24 894 282 504 763 738 888 363 51 787 586 68 615 566 804 631 230 533 757 149 454 495 443 878 3 585 187 824 644 462 556 860 406 378 742 938 364 192 816 556 394 995 977 387 586 317 254 950 456 841 835 520 961 904 692 658 714 366 246 480 16 968 289 356 573 134 543 40 566 190 453 312 285 666 49 730 927 201 833 717 194 505 547 235 895 48 128 721 649 691 34 665 132 967 753 768 157 614 444 215 40 228 360 232 28 776 155 918 947 794 888 486 566 197 353 92 871 610 208 549 336 664 782 188 717 9 735 529 71 17 860 60 597 245 133 739 40 441 731 479 882 127 783 184 92 596 206 130 804 542 246 576 713 408 760 72 767 104 189 256 644 814 300 121 561 920 886 702 873 306 641 724 129 649 584 690 901 57 142 132 411 42 342 785 35 781 559 193 24 244 703 321 203 13 684 970 706 859 101 861 337 246 450 125 956 393 524 267 177 288 377 55 680 919 594 769 872 643 690 538 859 477 173 266 5 703 410 239 99 536 365 693 711 606 935 444 368 713 864 887 792 681 693 423 176 571 819 809 31 523 486 109 357 391 908 512 852 626 324 478 689 430 225 989 740 182 660 635 114 34 836 827 20 806 681 424 864 601 222 316 161 313 786 397 122 43 828 405 686 937 594 953 905 941 163 662 480 587 569 639 533 584 580 69 812 223 691 617 19 36 995 711 128 570 901 31 104 865 914 348 702 531 328 404 567 969 381 79 476 696 4 642 822 62 538 552 129 437 218 754 151 206 367 295 242 949 166 157 202 579 831 457 714 952 311 712 864 857 530 362 553 942 932 372 570 86 160 25 851 293 996 413 784 141 186 705 745 336 58 187 957 983 502 790 693 264 628 852 919 123 877 862 318 892 150 830 629 449 306 379 4 433 1000 84 922 303 865 70 229 133 472 743 966 221 929 607 790 299 901 331 67 985 703 155 677 233 642 915 4 563 385 122 243 501 99 804 338 439 932 254 655 955 376 18 384 15 971 863 862 119 339 503 398 825 501 272 750 258 342 847 924 355 409 543 257 891 726 450 252 158 376 770 215 27 942 881 978 510 662 817 445 338 282 572 71 308 663 940 122 103 953 319 488 2 179 63 463 16 317 513 925 537 445 390 854 562 947 699 854 307 558 208 147 661 913 248 352 525 328 832 544 152 409 803 661 422 650 22 637 668 249 7 242 78 559 107 116 734 387 798 153 19 571 280 435 91 424 986 287 674 252 636 954 611 180 928 216 624 464 909 988 253 526 138 518 672 401 726 786 65 223 954 729 864 954 211 475 373 300 243 272 802 564 889 384 118 529 350 53 98 881 113 243 493 860 749 679 73 948 173 560 981 220 944 481 101 547 490 76 234 348 965 648 341 795 652 706 434 679 485 458 77 22 323 676 805 617 49 193 418 323 198 999 278 360 161 566 645 531 332 95 168 566 181 595 351 195 474 897 330 476 148 393 946 259 297 760 342 380 653 400 991 474 784 342 202 227 147 629 491 563 339 108 195 729 876 109 219 128 469 526 807 447 725 720 12 833 481 661 870 683 217 505 23 737 497 208 375 523 819 842 735 22 615 725 353 660 494 492 28 515 171 920 419 21 242 835 746 475 333 286 697 533 24 264 116 396 322 980 755 614 452 969 39 526 544 96 284 724 982 667 680 295 959 417 977 150 990 847 415 124 627 467 396 864 605 243 573 837 933 442 978 362 727 191 371 142 140 128 112 393 6 311 87 566 598 985 671 520 417 505 29 494 815 963 714 547 249 308 71 776 10 476 89 31 558 897 706 176 421 115 290 169 214 381 37 675 752 25 257 66 759 164 226 371 52 464 692 35 252 10 44 581 410 945 619 755 929 986 59 784 689 196 231 730 467 786 797 753 291 928 588 313 613 429 458 151 581 715 377 801 764 216 931 512 908 891 656 60 682 401 780 278 309 570 972 995 774 96 583 2 54 688 448 813 498 26 311 131 988 194 527 49 651 114 162 659 560 457 786 9 247 632 975 855 765 478 75 963 420 870 882 784 492 832 997 356 634 333 456 499 428 192 74 107 708 671 729 57 675 364 812 664 599 981 885 907 676 296 647 855 554 520 185 511 623 859 669 109 654 532 229 639 207 740 369 982 907 825 407 228 778 253 218 328 14 155 473 815 826 144 380 415 575 834 757 607 540 799 102 262 837 852 515 292 823 856 144 983 301 269 463 919 684 756 349 223 930 336 114 164 924 201 932 481 38 168 426 109 345 437 324 133 225 704 340 948 828 435 810 765 453 168 389 820 315 266 535 804 414 929 412 437 874 577 539 739 304 327 820 202 761 767 446 218 673 885 156 353 733 886 346 199 212 183 921 670 595 632 569 77 56 776 998 204 958 841 204 196 838 332 701 849 742 244 996 281
476 1000 489 661 355 266 50 179 347 270 361 431 83 612 562 962 527 908 495 148 496 570 951 627 178 820 279 13 36 445 680 723 723 94 122 11 901 766 602 328 787 457 547 98 633 153 896 631 305 913 314 527 717 124 804 405 523 954 820 64 930 802 96 166 862 10 986 262 853 261 402 691 446 821 735 665 616 903 274 124 438 258 894 841 690 161 507 58 378 490 345 660 534 236 942 207 798 937 427 305 738 109 235 565 442 870 543 975 667 790 660 800 203 429 833 698 268 303 418 696 969 347 584 340 819 980 645 126 845 945 884 860 460 984 339 547 831 737 436 758 44 799 84 744 338 533 900 79 101 425 635 485 248 656 373 570 506 218 643 345 164 972 522 844 287 686 284 659 249 434 72 857 626 170 32 963 214 321 629 561 684 853 213 272 169 21 95 34 618 886 646 399 638 488 696 355 918 543 449 405 983 359 358 490 123 271 850 145 812 731 658 418 539 654 914 88 530 192 953 245 280 817 260 78 90 522 927 618 166 757 191 950 895 107 440 555 67 504 865 726 301 969 649 350 719 883 200 778 575 276 936 806 874 603 677 148 329 213 847 725 458 471 457 117 433 314 779 680 665 644 212 635 137 951 242 719 565 452 371 670 921 302 481 103 625 430 944 272 323 775 980 934 704 830 479 865 974 426 146 939 208 997 54 660 766 441 748 135 782 131 929 322 722 427 959 988 120 201 116 745 883 939 165 392 661 411 947 632 933 855 423 742 943 586 52 34 336 924 514 625 134 96 653 572 269 119 159 302 889 261 244 325 656 439 261 405 180 974 869 49 492 726 950 347 639 285 267 138 666 109 864 264 356 851 47 947 482 815 998 200 462 746 468 82 486 718 508 512 550 440 367 866 488 98 670 702 255 989 71 754 920 48 12 333 480 277 672 686 175 407 973 76 317 393 31 519 557 581 332 554 709 784 897 74 703 672 834 913 35 211 233 978 74 257 844 844 968 519 961 378 777 491 195 925 243 891 815 555 526 114 624 176 474 24 264 943 17 510 521 413 542 208 705 464 835 502 107 230 171 760 517 375 490 857 254 182 154 271 573 380 772 327 422 114 746 369 623 487 271 623 711 567 733 877 827 666 992 58 966 711 984 833 201 139 710 876 363 633 315 760 706 601 463 939 452 844 866 81 559 34 22 639 647 624 194 673 357 6 408 410 181 121 589 419 65 796 871 913 326 736 20 524 545 207 290 88 348 464 127 411 876 909 387 956 493 658 533 781 975 772 786 74 551 654 609 311 263 73 823 669 892 783 695 812 73 494 512 916 424 904 85 615 45 231 699 274 354 657 193 610 384 978 447 975 216 25 403 140 708 289 747 708 795 502 282 489 799 885 246 652 419 240 334 12 407 592 396 982 516 718 917 776 40 782 405 542 963 308 744 292 251 761 875 915 700 802 426 252 219 408 55 875 838 890 524 804 561 892 76 843 571 901 604 200 760 839 172 827 556 562 253 798 77 705 582 174 321 412 89 853 485 56 972 103 945 255 997 15 790 899 993 119 369 79 364 930 82 547 3 235 115 717 152 300 957 927 124 561 536 303 142 524 470 322 26 275 18 43 53 30 435 67 376 485 110 536 822 734 167 217 825 393 245 913 375 454 791 513 383 154 133 238 51 923 94 165 849 301 59 120 902 297 450 139 57 355 607 697 965 142 805 887 125 691 938 566 778 932 697 222 796 340 954 83 513 536 43 8 469 728 721 673 873 936 62 129 688 533 241 678 952 610 168 100 320 261 931 897 313 983 767 76 444 917 239 16 145 902 247 89 289 842 674 536 851 596 366 907 421 815 637 64 306 265 9 895 601 979 98 963 816 927 293 43 258 200 163 600 585 492 634 999 568 278 982 615 741 894 88 761 318 310 664 690 140 678 131 869 509 331 532 502 540 157 843 584 620 442 832 453 256 275 176 463 707 338 58 338 610 830 701 305 155 766 205 32 554 88 324 85 958 936 487 358 434 473 654 89 841 72 415 891 341 635 226 441 937 842 170 242 893 45 382 440 745 525 252 618 989 671 186 270 97 63 19 829 855 868 414 686 99 758 359 683 872 830 377 659 79 953 344 154 924 315 292 607 126 853 572 780 362 468 888 367 603 284 308 21 679 103 839 718 552 528 400 608 370 602 613 940 231 758 350 653 296 440 671 354 720 797 852 857 471 689 15 477 693 757 657 313 351 265 923 677 751 628 190 164 606 146 503 49 68 835 985 933 567 285 220 993 730 24 483 698 33 228 119 688 104 125 768 884 928 115 390 739 278 309 29 603 502 557 689 818 217 391 762 397 335 819 828 794 302 667 879 818 311 871 185 493 215 521 106 535 617 103 632 7 397 177 221 286 988 316 800 29 78 637 807 502 204 682 330 844 147 426 694 996 281 650 257 260 727 245 272 646 846 947 591 959 817 331 285 527 494 952 439 241 441 953 716 500 121 435 655 285 510 554 970 242 579 318 757 50 941 87 877 898 519 290 824 65 773 344 780 299 48 481 473 628 726 745 475 282 922 821 926 204 856 184 570 592 259 36 886 815 472 786 144 607 868 899 327 156 829 29 223 34 627 239 322 532 60 208 588 385 343 858 630 903 749 735 151 870 46 195 352 280 484 907 179 951 24 830 797 55 340 854 662 304 859 651 451 520 964 140 652 564 553 499 1 293 42 381 907 368 946 460 597 141 848 743 139 812 64 437 813 215 21 72 237 639 466 373 218 871 802 976 979 846 182 486 683 668 860 621 379 336 675 543 477 451 752 393 774 169 456 200 742 540 228 958 574 33 648 350 887 575 673 962 114 888 500 350 713 890 596 389 431 521 160 806 11 130 310 527 891 104 818 991 732 291 135 871 199 889 608 583 814 375 878 998 316 807 770 379 663 903 459 409 266 781 66 529 525 72 885 493 209 788 319 51 333 332 702 285 365 922 70 80 75 564 806 463 685 747 615 572 793 528 465 758 5 471 399 320 642 571 750 240 393 608 224 612 910 773 737 351 912 86 528 505 432 662 368 948 498 904 977 851 548 836 755 31 372 809 867 739 30 298 714 115 976 45 39 123 858 101 978 519 187 279 614 467 681 811 581 616 232 32 202 841 546 498 461 625 27 798 401 356 425 859 230 125 394 471 870 57 531 393 283 515 286 416 789 526 411 458 80 279 173 430 569 236 161 1 304 882 731 328 156 915 740 116 794 128 650 815 265 541 229 209 0 127 854 204 420 428 761 432 273 215 196 460 303 479 298 965 811 405 520 618 842 359 598 398 25 441 56 921 775 401 275 19 537 328 595 52 686 148 117 622 412 988 295 517 682 209 437 984 162 390 309 390 143 35 678 596 103 206 861 663 141 724 454 149 981 89 995 788 764 607 905 624 4 9 63 90 299 996 69 949 448 563 803 167 207 109 130 752 932 986 14 699 991 592 754 950 718 745 478 30 225 957 153 270 184 133 765 975 949 695 913 685 93 712 262 503 443 239 404 446 92 722 724 640 380 628 636 388 725 746 222 829 312 511 659 357 353 955 960 63 518 403 467 62 501 986 911 472 756 474 374 357 276 155 715 744 406 298 743 951 511 595 529 74 270 102 392 566 628 767 898 267 967 705 102 54 132 28 576 646 763 757 49 636 413 312 81 438 210 898 294 403 563 518 385 521 996 834 903 309 497 791 808 949 640 256 651 763 904 603 174 51 250 209 197 281 810 176 192 909 739 411 291 81 149 833 987 92 899 603 566 418 86 967 238 402 227 331 388 548 464 613 445 873 158 903 342 43 41 5 919 406 792 344 389 702 410 688 600 150 837 690 91 491 771 875 728 563 882 832 593 425 61 661 631 226 908 784 826 193 37 772 691 37 955 424 23 913 594 424 300 152 971 751 692 790 759 735 499 346 505 81 590 30 381 752 880 34 129 554 6 856 934 451 890 155 555 508 734 864 118 653 288 630 277 100 939 171 504 905 188 266 592 430 386 155 206 842 687 475 857 489 605 671 429 349 644 900 801 52 10 955 753 651 108 354 337 536 535 807 769 493 349 518 150 384 297 318 111 128 999 966 558 690 105 294 240 888 148 922 564 674 956 871 925 48 863 990 821 516 916 553 948 799 138 209 583 406 455 838 538 30 177 152 909 520 783 377 990 662 784 911 621 676 549 346 940 871 328 69 599 24 676 232 8 547 586 147 785 10 183 769 428 818 157 154 788 835 128 745 830 310 416 854 7 668 395 260 87 526 587 594 409 405 113 41 729 103 28 705 515 277 612 286 13 230 331 134 38 107 994 730 234 603 611 505 578 139 668 819 906 824 430 23 391 68 100 205 346 855 541 852 840 670 34 451 962 649 417 568 915 257 736 213 619 690 622 419 935 880 211 766 112 818 453 470 836 884 641 856 198 911 669 600 307 606 698 198 809 934 2 601 136 956 776 518 560 528 881 319 580 901 109 634 491 497 236 442 325 503 398 74 189 356 577 710 758 53 781 463 360 162 16 677 712 543 544 590
158 393 873 446 10 1 748 239 459 801 246 974 898 757 361 345 126 666 993 257 858 373 397 939 479 833 437 29 799 992 6 946 614 585 96 316 526 662 557 130 305 550 497 220 234 487 482 651 444 893 503 972 626 517 71 450 27 400 92 757 249 882 455 184 395 573 878 98 932 283 254 587 660 86 959 502 620 732 264 887 149 523 808 697 203 366 41 417 928 275 609 326 295 115 964 88 375 866 683 652 331 634 672 736 55 292 961 863 886 566 190 620 257 120 43 435 36 105 647 536 487 840 65 724 173 182 920 608 483 612 923 724 813 931 206 824 481 78 891 890 469 269 868 256 585 736 638 715 763 406 734 892 622 641 244 472 597 305 816 846 896 519 185 972 63 174 574 464 134 751 464 624 221 889 261 202 119 392 653 941 59 261 643 228 872 501 91 30 759 782 4 609 909 401 861 583 285 652 460 8 710 148 311 677 715 603 458 807 289 868 779 628 807 240 272 775 266 591 937 359 967 286 53 415 582 556 288 367 742 341 540 861 911 874 570 419 486 612 905 432 329 776 717 705 308 238 360 747 133 196 665 966 281 472 188 518 232 847 637 504 341 938 507 599 577 573 632 837 142 940 242 833 899 514 391 167 823 976 15 62 581 176 968 190 394 757 370 326 682 86 438 602 416 188 584 524 248 658 439 812 70 923 675 697 110 166 25 760 662 190 771 192 348 720 885 386 430 630 419 869 527 348 488 473 588 618 912 875 396 645 47 532 480 169 633 152 812 856 944 352 104 242 728 407 28 49 379 563 712 851 673 938 440 551 492 408 381 733 48 161 163 994 37 663 978 729 239 427 251 613 854 424 963 916 186 856 304 422 569 884 38 733 654 386 543 715 78 105 157 23 380 934 17 542 678 936 224 521 904 698 33 473 563 348 376 11 610 172 857 69 160 865 139 844 121 76 109 28 343 638 704 190 339 119 83 79 681 616 499 907 936 146 864 545 792 997 545 273 175 247 871 658 668 106 275 40 827 511 965 775 758 329 208 189 1 828 793 87 726 723 685 31 903 505 387 937 174 54 997 78 821 481 34 953 780 875 267 571 321 321 756 121 512 246 568 539 238 43 768 852 168 363 539 157 350 88 333 670 690 466 910 715 635 849 300 791 895 638 940 533 958 185 217 894 2 23 776 968 45 635 127 434 535 34 646 534 227 643 819 372 650 498 733 39 739 252 44 432 688 702 850 46 32 726 972 506 833 783 368 278 996 697 990 222 723 395 826 643 377 314 513 816 462 811 667 981 814 945 977 673 107 309 517 734 530 861 796 179 501 511 448 877 200 884 201 172 533 705 787 595 506 787 884 30 135 333 316 275 586 103 925 103 317 86 774 295 262 885 241 484 320 242 3 181 883 692 229 24 434 238 907 312 946 845 971 642 13 789 290 363 195 828 680 909 811 851 524 840 744 710 743 538 378 644 117 95 449 406 561 896 493 724 309 250 259 550 701 299 644 651 181 485 724 478 99 377 74 95 147 883 571 916 422 177 924 302 914 347 61 905 114 487 619 814 50 761 679 236 349 50 384 595 354 433 981 365 140 303 240 725 755 31 547 904 72 126 277 818 176 906 57 819 496 890 795 143 113 575 362 46 336 263 985 311 306 529 623 422 494 179 806 669 88 822 58 542 225 334 405 804 344 484 427 92 627 414 347 889 39 834 302 347 340 403 293 897 231 340 558 713 205 962 143 308 189 87 852 663 148 717 452 566 283 50 271 624 778 343 676 974 608 589 198 808 323 510 56 365 334 467 750 971 859 449 772 428 138 643 927 512 636 128 353 218 722 789 108 544 618 706 829 697 865 415 919 270 131 913 709 284 42 159 491 36 326 955 60 607 984 187 457 671 908 682 233 267 607 52 549 225 76 555 900 5 314 225 223 809 849 28 875 457 686 960 687 665 428 981 921 568 473 327 187 52 103 73 420 867 409 233 268 482 46 303 727 59 432 844 639 321 358 728 433 895 122 335 24 313 64 141 906 265 866 960 573 444 322 897 307 606 845 923 519 969 700 497 475 967 161 223 943 308 830 349 820 24 995 163 846 395 966 78 489 261 337 150 192 487 319 671 870 668 714 268 803 949 954 464 235 275 255 988 62 840 237 717 89 471 562 654 471 749 630 149 211 742 828 178 649 883 315 334 951 201 663 28 842 181 952 846 5 850 822 315 417 517 751 893 915 118 245 984 219 358 901 934 973 310 856 460 230 894 699 276 451 288 95 587 745 854 102 769 26 389 495 996 260 536 204 642 580 175 504 370 436 844 974 526 541 617 294 941 948 663 193 965 162 3 137 377 922 24 386 829 141 208 263 705 721 144 365 504 913 214 775 188 902 174 8 138 490 905 144 485 404 28 716 158 412 628 851 240 957 233 252 863 393 813 692 776 593 972 209 756 179 188 975 966 670 250 962 797 280 536 284 101 757 628 357 426 992 894 740 200 299 432 301 603 669 510 766 708 516 697 253 834 606 516 737 450 788 998 847 853 579 920 226 236 363 885 892 855 124 851 87 169 592 882 918 566 310 151 450 28 528 968 40 431 421 129 151 143 837 530 274 877 596 741 355 453 836 502 35 937 797 190 390 476 258 86 824 219 327 241 222 337 426 77 862 863 616 484 930 782 838 27 196 867 279 81 736 871 29 181 578 653 523 201 534 498 332 972 960 321 786 439 784 60 388 200 164 79 150 546 876 136 411 168 777 507 509 789 882 482 472 713 760 262 392 591 566 746 518 121 939 698 695 683 731 988 485 814 770 27 765 155 818 980 746 640 105 921 278 558 843 607 170 224 414 890 398 75 666 421 352 700 431 716 408 528 631 283 484 936 629 1000 510 180 197 621 418 242 931 690 791 429 505 392 478 945 529 349 389 414 613 293 956 643 887 876 243 521 7 777 146 10 456 539 68 149 270 665 572 715 364 955 366 780 767 107 749 243 318 924 54 412 199 976 935 789 216 509 564 944 559 662 641 636 461 463 805 698 848 658 202 58 67 447 77 23 180 802 273 283 707 122 602 127 136 249 101 257 661 60 521 951 213 923 22 972 565 145 621 949 125 232 640 93 51 636 474 847 552 646 790 104 359 614 583 753 655 750 31 140 648 325 367 233 800 81 98 209 425 766 194 912 514 148 835 628 741 574 684 960 783 454 128 137 691 546 466 148 446 370 713 950 508 870 406 73 794 192 595 32 66 490 897 335 303 397 874 285 400 993 75 635 867 155 894 773 18 179 869 965 889 716 934 461 916 971 401 32 702 312 330 593 855 594 719 947 324 342 129 926 950 770 825 716 207 742 945 585 415 191 250 196 674 381 215 623 477 367 718 146 839 674 817 938 80 27 441 440 789 765 560 93 831 605 178 804 402 471 720 765 145 529 941 932 23 61 730 452 467 184 116 442 11 70 575 314 893 240 860 519 677 980 171 634 371 719 548 918 804 671 335 22 994 894 382 184 500 44 155 336 556 587 938 776 694 277 423 15 781 598 325 547 82 763 590 698 989 29 933 14 383 278 445 860 120 587 169 267 97 141 79 324 118 299 297 649 12 504 753 639 711 578 659 534 551 242 732 556 599 946 594 108 345 469 999 468 256 691 589 494 980 918 773 605 214 197 212 198 184 615 156 433 625 856 410 460 953 179 840 207 373 724 642 284 369 316 69 926 567 516 20 629 286 784 880 817 468 813 14 162 693 418 210 4 269 397 346 919 600 861 696 634 657 159 49 273 84 27 90 120 841 899 801 161 917 492 85 9 81 673 998 199 705 890 537 478 9 886 947 192 21 601 664 658 703 143 435 860 153 100 86 423 183 298 611 70 605 954 511 961 399 461 476 457 407 448 890 989 735 294 470 275 19 104 542 982 798 129 515 376 236 359 576 324 498 288 115 118 100 300 754 88 93 188 698 665 982 484 926 161 844 954 815 234 265 106 220 948 834 393 628 976 601 331 624 836 747 16 708 691 374 528 531 678 970 245 165 177 167 750 182 503 983 679 729 32 929 975 0 4 218 765 538 831 546 523 544 862 291 591 986 841 553 113 429 128 785 370 338 118 987 646 764 422 532 530 282 375 658 313 942 4 555 231 312 318 424 685 762 432 123 682 94 912 969 485 725 325 598 209 525 936 342 807 447 333 949 726 888 170 769 471 166 401 502 254 298 496 372 868 106 56 73 453 853 284 656 879 603 707 879 126 617 707 152 727 403 33 591 128 652 746 52 522 356 92 112 869 615 192 172 126 832 358 16 124 550 168 351 990 604 185 554 590 111 537 132 400 587 146 191 941 520 907 453 811 802 969 130 217 991 736 738 501 761 80 810 764 782 453 651 163 645 846 863 341 536 356 612 674 292 606 522 962 276 248 413 978 154 961 385 758 287 395 463 714 979 196 454 170 177 871 697 110 159 303 247 640 988 39 30 469 328 156 689 442 296 922 955 543 443 648 877 817 634 244 671 668 809 849 881 394 442 144 228 135 976 564 313 578 706 613 752 10 465 378
395 938 939 780 327 563 570 22 770 6 731 275 734 340 53 958 396 840 461 218 185 721 73 107 136 298 363 840 670 178 819 694 215 336 847 280 329 583 52 937 910 939 199 510 927 299 750 112 936 649 145 559 474 962 834 498 489 66 137 354 853 684 142 912 413 942 845 922 904 923 920 168 785 306 319 709 96 33 322 358 75 426 781 300 664 179 244 424 268 664 965 110 937 354 130 692 560 506 76 611 27 816 696 281 159 970 280 995 281 47 419 663 187 487 899 329 960 621 900 60 706 40 35 71 277 500 170 579 786 577 643 407 455 14 637 227 576 142 257 514 909 765 318 961 871 692 420 897 851 864 763 347 342 135 248 87 600 258 483 315 320 270 888 231 858 869 138 340 908 947 933 14 757 452 973 572 977 806 689 815 400 646 999 469 143 553 836 368 446 310 857 849 837 894 800 350 685 374 732 402 877 565 195 729 656 716 384 708 497 258 671 758 399 509 814 488 859 395 94 421 436 414 324 69 754 79 862 446 262 874 827 469 456 65 147 437 172 926 886 177 640 84 561 999 295 240 537 682 28 512 477 280 193 901 61 869 296 363 382 203 208 945 275 58 610 308 102 77 79 97 245 962 66 808 379 486 695 509 982 26 467 143 398 141 740 658 97 256 205 632 472 455 224 852 855 385 458 497 777 211 447 56 233 988 810 443 794 653 71 607 120 967 122 314 796 213 425 590 919 340 551 803 59 411 957 194 801 375 54 702 988 946 476 378 504 999 645 18 674 102 564 133 366 798 499 552 310 563 15 378 840 783 427 151 260 315 332 38 481 611 983 222 250 12 575 23 266 760 171 825 134 212 592 15 719 359 817 523 665 105 482 157 192 88 569 986 303 617 946 86 934 460 9 231 443 155 653 121 214 959 100 68 863 561 557 839 634 880 212 569 163 163 151 601 876 950 313 111 299 856 180 244 141 720 177 813 545 467 604 503 541 233 139 129 885 576 404 365 677 247 129 438 430 50 339 838 622 47 103 19 88 562 573 712 966 982 790 61 251 342 109 819 864 238 46 635 493 299 189 17 153 971 738 318 386 809 558 404 644 321 596 28 633 250 184 34 762 396 508 698 60 981 972 404 13 236 686 566 941 734 388 252 16 131 314 359 284 602 58 12 895 355 315 228 968 601 955 228 234 201 417 433 223 21 953 747 451 640 480 649 773 89 81 367 406 460 238 461 160 192 86 279 389 380 650 2 242 996 524 653 487 715 333 912 274 79 812 425 580 795 369 526 357 369 69 185 186 974 704 443 726 486 791 949 450 386 8 40 589 915 381 286 131 280 993 234 377 29 782 815 742 730 709 539 896 511 583 699 824 639 297 816 865 326 526 414 290 164 687 124 431 858 913 584 364 304 702 331 140 755 697 172 495 380 661 812 543 645 673 478 663 325 49 438 225 50 449 891 935 599 997 147 286 507 929 771 300 480 157 49 348 290 544 969 74 295 807 997 426 87 680 555 505 711 294 427 468 997 723 636 577 843 925 648 892 745 22 567 562 888 178 152 441 702 916 199 181 737 655 988 167 215 112 121 587 27 56 587 243 2 496 147 821 391 293 785 337 893 980 902 460 909 473 173 648 553 774 174 949 787 64 580 907 855 240 714 691 841 624 891 158 419 101 623 629 527 705 441 302 428 236 135 806 430 188 443 50 540 273 78 571 216 675 930 751 978 11 22 341 702 407 951 393 658 991 984 239 756 611 750 453 950 971 715 410 634 799 808 735 212 987 369 985 562 776 962 894 75 67 876 676 48 525 587 974 298 89 361 815 899 336 779 204 671 707 306 470 479 682 943 755 105 636 767 658 333 343 465 307 379 375 111 416 520 42 485 850 470 415 120 414 427 226 550 488 137 903 374 835 596 326 678 921 47 898 816 463 704 736 308 922 726 62 54 792 442 354 768 5 511 335 286 352 595 951 74 533 959 906 919 98 167 373 345 890 25 149 212 84 226 261 351 574 437 123 834 797 397 445 353 385 713 688 605 594 177 978 517 994 123 114 564 306 511 616 972 361 752 87 661 559 633 45 775 148 964 716 315 437 704 115 85 182 383 584 28 555 308 875 826 870 463 917 887 833 649 113 60 627 72 590 563 349 956 330 631 152 149 209 898 520 834 144 945 948 105 832 828 962 649 80 759 635 855 91 656 954 998 679 150 10 666 255 301 897 538 124 533 825 842 866 591 893 457 6 255 57 268 433 413 110 384 867 863 617 908 641 976 928 851 532 821 118 617 78 966 534 632 554 205 700 622 945 3 667 59 666 6 527 521 698 393 721 599 356 904 628 481 602 606 70 110 802 439 218 9 619 964 355 421 311 172 32 747 950 543 55 335 133 642 599 155 90 735 362 692 175 918 715 841 371 740 444 110 174 527 253 274 254 857 548 896 975 557 989 692 501 946 155 932 394 359 365 812 517 575 516 831 767 444 198 30 887 275 119 730 38 787 72 968 683 326 844 608 703 726 106 868 659 893 513 239 305 273 485 455 117 388 838 445 995 433 227 747 479 626 749 673 321 111 237 653 48 602 631 378 798 507 309 164 956 234 452 208 249 965 597 319 795 252 846 725 531 223 190 993 779 586 931 80 279 559 566 877 651 166 457 582 265 793 331 799 708 655 745 541 660 297 278 278 578 64 823 174 718 245 424 509 31 699 222 374 491 464 484 408 183 619 272 665 764 363 585 881 565 135 766 396 849 823 220 663 360 698 753 406 652 174 884 951 287 407 714 441 646 279 588 114 216 537 475 155 878 399 582 107 146 881 44 980 701 293 976 779 24 561 228 371 601 366 23 67 116 669 350 745 758 567 915 405 546 809 842 834 816 505 746 480 553 941 370 435 861 615 820 398 748 30 30 724 391 787 401 299 26 158 121 532 942 822 161 228 668 787 267 859 711 478 932 802 367 413 438 649 769 897 435 346 969 841 359 392 213 824 156 482 760 3 568 96 733 792 368 593 353 224 780 743 490 721 77 971 737 609 162 914 550 945 308 361 591 347 200 421 325 651 374 705 606 900 918 259 869 769 856 135 241 448 712 667 901 337 804 592 744 761 403 127 269 578 217 270 880 533 459 506 692 368 539 781 947 681 912 597 761 757 29 112 730 276 803 53 372 456 690 137 728 614 743 813 194 226 882 596 126 223 530 988 514 258 970 318 246 796 201 363 252 35 563 55 793 108 998 637 500 843 521 105 669 208 197 355 854 556 979 548 620 569 196 963 383 224 518 624 271 700 486 388 607 901 860 926 471 544 623 305 107 384 940 140 39 536 83 320 612 789 839 547 579 4 831 637 166 229 2 478 211 466 503 448 405 368 519 304 108 722 681 303 528 146 301 250 789 863 63 305 542 802 448 761 986 737 20 625 418 261 235 344 304 95 429 651 323 354 478 223 397 177 830 606 771 86 47 320 963 972 17 102 33 711 4 129 317 943 930 100 630 566 654 51 135 603 298 245 41 886 411 582 547 151 713 108 981 105 494 239 961 185 421 684 598 17 328 79 191 712 662 439 464 20 99 449 93 830 466 508 822 536 722 759 772 835 826 144 958 454 82 857 128 893 68 76 387 564 811 252 285 252 95 182 105 570 639 515 351 825 378 919 51 710 165 821 440 727 169 752 12 19 595 522 959 154 768 906 586 276 402 283 434 187 510 937 380 735 231 725 992 261 783 251 428 60 206 546 829 578 334 659 43 493 609 428 657 911 1 685 422 119 529 679 556 39 432 365 229 134 672 714 515 507 615 65 647 359 203 825 720 102 376 295 593 774 883 802 717 918 923 212 288 584 338 865 40 718 111 531 37 291 632 827 154 353 618 990 523 642 408 723 787 650 264 979 828 797 693 789 818 639 813 142 247 685 747 101 552 3 291 655 230 44 270 659 492 186 756 824 924 523 694 765 540 183 889 942 25 405 581 648 967 81 841 241 809 225 752 717 509 837 392 177 439 53 872 564 344 765 996 727 741 973 938 16 258 94 873 981 316 539 944 775 125 487 283 659 778 801 638 683 412 533 127 767 511 674 784 602 614 252 879 504 462 358 3 879 512 703 642 103 232 956 21 386 221 472 964 91 346 721 625 147 952 364 85 895 176 143 902 558 469 158 621 50 605 714 164 187 926 843 538 147 36 132 19 342 150 29 759 103 727 47 347 814 608 97 678 17 202 618 506 372 775 804 848 484 788 413 390 609 724 946 358 848 603 999 729 812 852 438 34 607 259 247 256 831 874 558 465 786 263 383 710 965 7 310 567 69 535 36 0 674 423 61 684 555 905 226 132 838 345 981 881 239 65 437 626 904 765 683 725 561 104 186 92 108 219 654 911 297 984 707 536 8 409 148 173 812 613 34 502 353 498 848 18 96 207 749 649 148 454 952 312 181 843 839 891 667 292 459 168 249 943 176 210 863 442 368 699 680 808 562 282 148 289 969 276 95 805 804 914 526 340 54 522 219 572 316 990 558 868 638 507 507 739 917 14 289 179 833 549 847
762 129 923 661 24 209 918 851 781 119 374 936 159 318 925 828 838 333 152 367 782 96 125 341 594 465 714 903 907 431 310 350 914 505 630 12 62 407 569 970 51 731 561 948 370 832 949 708 596 870 105 351 556 473 850 526 333 247 941 110 967 764 839 597 745 568 525 220 667 269 433 292 201 970 195 309 477 836 812 747 468 796 135 146 160 986 265 475 366 852 691 918 346 864 554 929 424 257 335 33 291 498 927 109 428 571 841 358 337 851 625 511 742 938 167 10 491 682 324 301 514 460 465 596 112 466 457 346 728 387 810 515 448 16 83 726 244 26 623 513 123 637 227 342 490 399 524 626 520 699 73 128 281 196 609 584 168 765 407 462 261 232 151 215 970 758 509 716 605 259 803 600 608 996 492 399 196 766 961 836 391 549 93 164 917 600 985 271 531 319 619 907 19 678 570 974 445 454 336 438 939 546 590 6 387 494 752 425 872 132 504 315 883 609 875 728 375 222 503 225 283 754 185 823 974 744 904 371 962 616 381 98 539 324 544 726 542 902 854 650 681 157 322 752 966 607 278 201 676 225 45 426 72 447 288 610 315 133 998 416 31 204 653 928 124 591 386 689 416 939 743 793 209 86 86 359 487 512 318 710 345 781 481 565 451 597 431 410 454 511 423 112 739 635 251 988 948 581 300 227 169 247 884 555 595 435 959 851 102 795 860 550 766 912 410 59 999 181 69 805 417 4 208 981 111 269 206 535 282 92 738 494 56 176 611 417 444 896 796 149 498 594 697 575 421 126 29 648 562 776 339 258 612 120 361 826 866 595 641 102 648 80 523 325 576 201 177 983 724 947 933 16 606 157 136 567 713 995 43 941 990 559 430 215 571 895 158 562 363 942 393 216 756 229 874 281 806 185 779 540 331 416 786 198 50 797 660 446 122 548 415 229 198 961 9 811 727 358 328 422 496 69 761 115 30 377 246 934 383 65 118 880 165 11 439 187 42 506 685 698 684 326 575 259 144 151 203 524 951 618 932 714 646 337 414 407 716 376 294 46 214 153 175 336 558 497 816 112 41 460 867 817 257 676 997 706 146 9 420 529 800 815 459 351 182 388 955 584 397 373 183 212 473 179 748 180 861 158 143 1 224 620 828 497 538 796 233 339 311 465 715 48 835 457 585 73 635 236 28 983 731 414 262 617 44 749 573 817 709 287 250 255 39 363 557 721 84 730 76 145 592 927 289 736 273 334 873 386 552 276 66 745 179 976 847 441 91 602 703 237 751 824 372 181 654 178 971 945 834 250 140 335 174 499 799 928 857 864 200 548 624 867 640 13 622 150 161 238 759 537 359 121 243 286 35 662 253 55 425 765 12 545 994 743 16 62 744 901 422 38 964 282 528 649 911 329 429 61 343 74 352 427 239 841 110 581 306 139 741 101 18 277 109 555 7 900 532 447 188 998 189 28 578 70 706 624 270 252 382 89 688 936 862 825 267 725 722 505 254 905 876 331 988 503 297 853 147 569 462 545 500 914 226 973 892 716 129 248 563 781 32 368 607 115 536 210 190 883 886 272 442 552 367 994 723 738 149 364 6 343 180 923 690 592 181 631 351 364 154 625 986 26 364 966 980 853 836 656 757 658 589 982 821 605 670 891 461 676 327 516 138 361 463 333 170 213 564 958 37 162 758 732 669 545 60 566 377 136 279 979 637 360 843 935 613 920 773 406 890 627 458 680 921 586 156 273 891 665 851 910 818 145 33 193 258 73 567 167 148 687 775 476 736 283 353 560 80 781 754 92 34 519 409 287 555 100 707 670 639 25 551 597 362 939 859 497 829 176 274 267 899 917 11 474 747 202 36 269 219 566 865 820 614 566 768 60 790 922 516 109 133 797 475 830 287 762 26 588 260 501 568 128 450 940 314 103 121 572 655 323 325 21 572 97 830 261 916 724 488 870 534 431 58 626 150 318 178 832 70 180 452 399 395 970 499 494 455 850 98 750 705 710 303 326 695 961 805 37 320 788 547 139 784 53 92 280 815 89 975 674 650 503 628 931 936 822 438 918 771 326 434 705 207 539 193 674 494 902 642 882 437 159 940 419 671 22 380 964 977 917 718 712 299 655 712 929 982 832 184 774 97 321 379 929 515 238 75 804 930 160 293 812 394 571 664 920 764 811 702 726 286 845 126 189 242 613 116 279 302 148 104 594 173 988 512 566 844 660 365 207 347 871 601 2 427 91 870 494 53 853 55 700 141 261 934 612 402 544 938 596 618 728 549 899 357 257 678 230 755 433 881 541 137 109 48 824 14 157 464 271 486 940 268 300 385 76 234 816 342 842 993 85 478 351 330 580 717 919 49 215 708 426 142 57 785 849 902 144 405 781 882 877 74 81 323 964 223 20 446 746 929 451 484 114 672 663 989 888 23 878 506 361 983 84 493 397 953 380 522 861 627 231 687 323 944 940 229 988 101 371 215 686 527 91 952 888 120 707 197 248 730 297 358 793 341 842 787 419 693 967 460 720 710 904 40 947 677 926 804 18 369 901 903 213 519 762 128 623 620 120 526 976 63 870 469 630 954 281 583 271 652 794 877 7 651 933 502 703 218 271 631 740 271 79 326 891 240 210 204 93 205 755 447 210 958 47 46 159 950 438 644 106 833 141 157 448 245 281 216 243 910 839 100 441 801 452 171 2 132 483 956 288 546 352 220 576 164 3 823 641 597 69 581 319 885 737 134 777 586 546 897 753 81 816 1 639 418 802 913 836 647 797 820 471 912 691 441 166 827 132 510 21 404 523 659 881 878 319 686 426 683 851 495 210 103 18 600 685 221 429 772 564 25 385 763 673 668 314 232 533 290 562 443 559 979 876 535 449 794 448 598 424 896 458 901 947 521 916 436 297 553 914 392 613 483 104 411 972 776 416 699 943 316 582 832 39 85 253 663 156 615 546 312 355 926 667 412 229 871 57 131 234 895 725 332 680 210 377 729 110 388 947 317 577 674 367 822 906 972 906 602 851 848 832 580 640 373 162 399 410 113 87 802 879 574 594 604 984 689 133 922 461 880 686 694 611 540 951 231 473 360 392 701 872 94 649 334 414 533 541 894 590 661 601 54 181 485 566 721 81 389 246 621 898 153 286 77 785 78 246 513 120 849 20 264 854 449 903 47 188 813 302 517 338 633 69 295 211 740 701 649 692 616 378 95 609 819 808 67 428 919 924 987 47 508 769 511 144 734 41 329 576 440 523 808 354 155 189 68 576 356 573 199 235 530 28 864 922 550 32 474 601 858 163 249 44 889 460 599 944 398 512 235 345 965 817 978 567 973 506 996 251 946 65 403 66 577 34 626 978 106 723 489 576 238 113 176 526 298 490 213 744 211 324 163 285 17 412 20 261 963 987 107 385 222 382 305 371 811 47 507 913 634 949 603 604 419 33 696 714 793 367 52 988 856 343 845 986 566 304 737 997 470 713 809 153 767 657 280 432 725 506 276 685 906 346 943 425 376 418 497 688 453 208 285 885 501 184 255 920 432 602 309 299 868 877 236 915 957 885 269 12 348 876 924 428 777 664 825 160 15 661 467 662 537 9 749 263 673 392 99 708 920 190 13 216 947 615 753 107 256 944 426 945 172 445 643 85 413 410 65 68 842 458 384 371 355 959 617 243 735 728 82 518 88 673 266 904 307 568 543 498 900 630 456 331 658 613 935 231 378 653 79 328 479 251 908 933 338 335 541 756 846 632 937 299 795 944 905 572 272 528 733 732 482 260 529 570 296 911 27 615 692 270 711 21 241 215 824 722 582 700 788 396 344 649 991 147 89 455 817 352 408 288 96 354 71 894 275 675 852 793 814 221 117 625 247 952 840 742 548 25 119 835 57 319 995 290 277 963 401 913 666 149 893 408 774 689 588 400 192 718 992 348 960 15 308 803 665 961 942 626 228 889 313 953 237 399 396 653 166 314 194 389 4 430 636 320 826 999 853 799 682 376 248 9 61 531 656 144 145 11 984 780 230 720 719 195 887 637 212 315 945 231 225 862 657 838 22 946 2 36 59 168 435 98 679 104 259 353 591 676 638 577 969 866 349 316 202 860 915 997 565 10 976 496 645 977 765 472 807 838 64 598 593 574 505 255 837 419 610 221 928 541 680 502 90 687 466 549 130 249 371 393 301 269 720 460 252 363 789 77 797 835 760 522 783 760 798 337 931 824 127 840 863 302 284 452 350 106 560 784 632 799 968 564 191 548 587 696 340 999 162 384 217 628 869 689 21 856 471 67 114 202 304 679 354 181 579 470 292 244 319 612 629 267 368 424 5 654 476 605 888 938 186 212 559 471 770 16 750 611 406 167 0 495 321 744 115 869 518 61 662 421 726 223 263 952 8 808 704 749 139 16 584 738 700 971 87 63 780 622 187 311 545 873 472 818 981 732 400 603 778 437 855 118 746 801 831 355 38 845 390 954 909 455 792 490 675 184 3 290 732 809 698 551 898 329 10 850 769 631 108 108 480 208 791 784 879 631
141 785 432 947 809 323 248 474 804 175 900 494 79 962 169 120 514 481 261 52 883 64 465 408 785 724 796 120 643 227 230 608 182 79 763 629 947 459 282 270 904 693 72 118 102 672 808 377 175 487 683 795 62 996 482 215 520 623 221 56 908 487 860 347 790 832 392 620 677 977 1 562 584 937 571 459 972 403 5 91 508 824 174 312 232 158 441 761 250 563 533 947 995 325 65 934 421 961 183 451 544 287 970 341 119 975 828 832 109 996 670 404 857 567 17 895 604 825 321 901 27 883 273 827 896 766 180 191 231 447 811 356 245 132 713 925 258 461 185 655 821 420 220 867 240 394 719 978 68 507 448 929 95 29 961 322 340 825 56 942 300 143 233 43 234 1 463 961 506 653 262 139 770 915 680 854 652 171 566 235 911 61 356 4 214 956 21 387 616 448 242 799 583 100 530 977 120 263 239 7 271 206 450 582 452 954 490 500 938 305 238 101 562 432 709 788 324 933 422 177 339 83 989 211 848 164 416 354 577 781 823 550 286 755 29 467 96 961 925 788 181 23 385 507 189 252 610 233 769 797 252 213 54 803 193 336 244 586 852 967 38 702 47 532 856 361 138 604 585 337 219 787 413 595 30 206 705 419 814 24 66 656 364 267 70 503 410 179 320 827 875 971 367 608 372 543 131 116 204 452 283 834 660 744 278 191 945 625 397 475 186 560 344 562 361 302 958 409 525 292 762 52 439 816 663 69 338 655 559 857 134 853 754 780 580 179 211 170 406 968 470 903 75 375 983 801 403 222 792 392 526 449 574 674 629 114 839 45 173 905 897 589 951 265 519 433 987 112 287 743 648 180 33 445 671 716 35 953 550 632 966 934 378 425 485 672 11 243 932 640 912 485 591 507 208 20 882 1 329 352 2 388 931 599 934 456 404 533 90 93 333 685 870 763 31 58 458 124 838 964 42 520 527 640 844 337 524 504 91 347 886 415 408 460 582 365 481 103 124 714 443 523 824 808 640 584 806 314 160 121 6 777 55 220 774 385 977 691 71 975 87 138 755 142 718 131 694 504 899 466 197 400 973 911 805 43 820 532 213 832 697 693 775 485 536 909 876 463 434 653 521 924 639 197 712 345 859 144 832 898 52 731 841 229 535 550 170 82 601 393 425 115 179 987 653 824 923 188 830 649 929 867 968 136 32 332 588 193 596 629 884 63 376 618 132 986 191 532 464 605 478 127 401 113 903 584 522 471 630 193 8 51 46 284 373 328 658 192 761 194 487 880 440 343 64 311 438 251 979 454 847 145 475 662 162 400 627 354 927 964 620 757 892 894 765 178 322 325 375 667 997 677 435 309 864 390 295 867 787 735 477 544 941 232 831 328 303 583 635 651 116 744 377 135 669 632 529 155 675 657 764 795 299 847 370 352 980 7 955 519 656 406 187 310 717 939 192 771 783 965 898 17 165 680 188 697 77 191 538 34 563 256 617 586 391 615 818 983 499 43 272 866 59 141 969 374 940 246 203 738 449 96 488 913 97 564 771 92 532 561 727 189 423 932 651 824 879 466 20 404 644 198 695 141 988 794 44 91 895 595 19 484 913 839 15 806 600 728 975 574 715 902 553 96 497 566 777 382 98 729 742 534 350 882 881 529 223 125 710 883 253 804 331 266 433 791 115 910 34 894 269 602 133 483 867 583 871 931 599 540 861 689 744 961 427 513 511 143 721 501 999 640 444 508 419 749 281 664 296 604 608 57 57 264 49 664 605 719 210 891 202 395 353 849 922 344 167 470 41 758 917 262 107 882 891 894 4 700 122 673 816 782 14 650 501 759 18 530 118 772 314 547 415 419 920 679 146 649 469 963 749 552 659 312 575 970 428 308 753 169 217 766 255 423 595 14 615 161 690 624 491 123 878 660 679 989 794 194 910 992 140 211 74 949 399 978 746 15 589 496 369 644 579 960 251 141 549 165 229 302 224 161 471 849 489 224 388 785 476 56 862 913 703 656 447 52 960 474 685 293 967 485 748 85 551 812 557 515 586 571 201 735 877 219 218 105 139 106 956 296 978 152 803 866 200 262 612 360 226 430 638 103 733 374 965 29 236 9 472 247 642 322 512 140 325 229 928 81 357 198 948 306 842 320 150 942 235 205 148 880 58 533 176 780 992 868 451 621 3 286 797 548 158 613 982 61 412 213 944 469 106 540 822 567 662 943 402 642 88 954 337 109 766 366 83 70 606 323 426 564 625 65 104 680 12 38 429 3 172 202 708 473 80 993 216 937 517 36 387 194 701 38 516 831 274 686 389 707 288 981 494 580 319 320 687 230 268 927 696 111 976 218 773 522 567 181 791 111 207 236 277 668 315 387 555 295 39 525 706 759 145 349 888 645 985 411 722 444 698 60 918 177 665 147 724 837 692 68 731 787 740 750 114 819 964 141 866 93 548 865 51 919 874 132 661 832 360 447 305 165 493 278 569 378 462 941 515 829 53 9 445 540 260 537 436 36 711 198 825 586 693 48 657 503 311 54 905 852 513 227 681 791 384 280 480 362 228 877 99 144 510 261 307 260 714 844 954 187 473 305 284 911 776 505 505 788 394 221 556 131 355 429 247 581 455 885 568 377 263 802 36 25 366 427 950 786 518 484 949 926 159 15 222 531 611 586 907 929 313 316 351 557 723 621 270 661 807 791 13 552 285 964 618 94 112 542 237 696 168 648 789 376 528 603 959 831 125 987 504 29 624 908 906 914 332 592 802 403 758 857 957 416 720 223 290 891 887 289 294 541 850 368 312 918 666 736 598 845 552 241 602 2 942 1 264 579 437 589 933 898 198 84 930 113 205 43 495 372 626 349 801 770 865 904 254 540 73 513 834 955 813 826 328 830 414 981 873 865 374 171 509 953 921 157 507 132 546 446 0 190 572 381 540 352 420 913 729 112 854 688 953 612 317 566 459 469 691 82 126 139 531 688 9 82 812 68 734 864 190 623 858 710 23 804 747 799 166 728 306 405 757 382 123 839 486 651 752 372 523 436 759 227 154 106 784 540 836 933 565 175 735 628 418 823 689 684 184 664 50 715 164 216 793 816 674 220 431 872 298 895 457 908 545 857 894 224 738 82 358 986 613 362 782 547 93 287 963 48 962 507 289 730 292 941 558 287 936 565 795 746 390 67 442 164 291 837 137 913 623 264 926 86 647 191 43 348 971 874 500 739 37 641 593 210 592 202 152 950 745 858 48 49 826 932 889 641 276 273 668 387 199 628 603 562 177 489 111 780 654 588 280 702 163 178 700 243 78 218 76 671 725 123 539 99 129 838 110 187 149 827 786 941 103 985 266 787 827 592 382 963 937 194 246 316 398 47 737 899 28 114 63 453 327 985 637 174 768 287 371 622 702 134 362 724 590 613 334 881 633 595 157 606 365 760 151 64 310 255 939 936 781 271 641 299 573 484 909 777 935 770 650 67 206 825 354 408 594 292 840 888 915 452 368 157 293 475 136 724 772 965 678 577 686 204 667 994 194 181 498 994 144 692 241 358 483 261 631 615 430 410 352 11 646 292 835 165 22 264 349 819 587 48 974 644 265 255 101 174 225 917 628 329 676 498 996 762 799 235 479 536 542 219 952 450 893 321 994 333 10 746 597 655 60 352 902 807 405 572 40 656 82 563 143 2 645 992 986 511 554 754 885 688 195 93 868 954 943 798 607 444 837 23 634 530 890 639 581 650 845 792 297 68 919 73 256 934 215 267 484 482 741 956 249 48 395 307 474 693 853 259 851 784 161 227 196 256 863 412 564 179 780 783 998 868 829 166 69 578 336 103 576 436 682 793 534 692 84 563 121 588 135 599 407 384 869 978 688 163 664 313 348 313 25 845 460 130 636 12 503 341 127 432 707 920 817 650 846 116 778 129 622 955 243 212 855 178 991 737 383 325 672 173 411 744 743 223 105 265 467 362 156 422 468 740 396 200 330 246 379 549 128 513 655 685 308 290 316 788 81 28 16 521 739 73 990 946 570 482 454 451 326 282 147 314 117 278 26 80 359 327 767 440 736 151 24 659 108 146 89 62 113 632 92 441 446 703 424 523 543 257 726 539 872 540 363 409 916 203 750 273 716 628 704 873 779 177 335 976 7 147 699 461 815 490 496 119 130 29 318 818 257 466 800 548 94 896 541 640 342 224 880 710 456 487 67 600 85 891 323 510 227 96 301 913 380 885 609 631 61 933 393 614 461 66 632 351 492 462 684 440 275 41 578 273 417 352 209 715 649 401 732 545 993 423 45 335 833 479 560 331 347 631 153 126 304 155 788 968 302 472 345 228 453 403 466 46 142 48 730 952 924 287 279 602 901 682 155 382 386 580 673 853 259 956 914 431 843 164 619 336 981 542 621 598 614 530 309 750 984 790 537 423 819 835 178 557 547 529 810 934 751 216 381 607 341 668 400 648 946 800 728 403 100 505 346 594 760 795 267 211 849 236 502 261 86 777 409 867 171 845 343 851 798 536 561 421 212 280 756 945
638 132 650 883 804 440 618 64 18 513 836 778 923 330 692 33 588 581 49 127 980 485 24 773 146 16 578 273 396 168 371 982 854 805 570 930 461 804 515 846 313 634 14 283 180 504 718 650 178 235 214 123 139 388 795 770 457 310 372 612 232 21 620 944 153 263 706 187 173 630 503 690 403 763 408 714 784 80 410 765 203 833 892 67 870 608 302 800 991 628 735 155 252 406 790 43 957 518 560 752 606 943 94 411 333 127 688 897 695 704 162 107 816 507 154 81 315 395 801 255 517 841 850 383 72 54 76 360 859 415 432 596 730 62 231 919 526 515 125 50 276 675 591 760 157 677 925 774 294 221 888 717 271 480 322 82 141 364 395 611 197 607 610 426 36 469 601 501 327 964 152 224 820 168 949 660 568 971 136 166 209 806 389 400 945 590 58 144 348 824 70 365 800 442 32 123 930 203 742 372 221 62 602 142 204 736 825 269 47 251 248 507 65 496 768 742 285 863 500 698 929 564 287 35 168 748 378 995 366 762 430 730 343 686 334 197 454 755 575 881 337 289 448 592 439 866 377 494 667 40 621 900 948 799 794 19 318 114 406 892 279 641 540 829 281 463 71 858 129 131 682 87 938 49 118 831 84 21 26 912 656 622 87 831 264 379 931 437 40 545 566 383 176 722 655 812 29 720 243 861 838 271 405 46 329 480 701 971 368 434 425 200 582 268 147 662 699 767 988 95 444 141 455 457 675 189 537 525 202 483 862 449 764 775 249 276 950 530 289 373 54 497 905 358 952 944 89 661 614 477 105 215 969 690 471 571 414 394 123 367 741 502 947 42 576 382 402 456 729 587 78 274 108 410 413 216 12 765 124 412 845 372 762 915 117 869 970 472 740 666 605 497 712 533 79 289 347 946 369 47 116 937 604 394 175 863 259 341 891 785 910 272 13 309 519 907 429 779 440 27 984 829 63 513 426 165 851 25 728 556 717 1 745 272 935 105 331 79 188 547 428 328 350 929 155 953 738 797 218 672 253 757 548 300 959 997 212 842 521 477 464 534 475 125 132 772 866 449 311 499 42 801 309 566 839 635 201 56 668 951 673 16 997 753 6 720 806 140 247 177 242 894 505 615 172 711 298 746 803 36 793 915 27 381 235 905 208 97 792 867 920 784 436 241 731 771 941 512 2 28 547 742 415 368 645 760 142 216 362 702 569 438 542 265 90 957 595 443 148 516 308 778 5 46 680 445 149 411 256 381 320 100 489 493 357 357 126 185 522 781 443 821 546 592 210 317 246 985 189 507 478 151 222 814 227 704 603 691 752 494 492 145 858 643 82 308 817 623 185 476 543 182 993 259 917 398 186 150 753 486 516 499 41 397 899 79 383 925 103 255 545 53 278 266 819 79 316 494 783 466 291 480 244 751 826 821 109 185 671 678 661 852 100 378 237 808 263 350 417 338 648 284 160 411 759 307 196 430 445 288 441 175 628 277 480 385 871 255 624 452 703 869 996 856 382 459 708 500 943 867 364 566 660 960 687 114 977 659 418 847 587 951 809 296 722 85 119 482 689 197 637 826 527 916 346 393 737 579 720 153 171 702 297 16 906 471 509 549 474 546 422 872 732 735 392 362 666 561 657 855 420 461 385 437 974 426 335 662 135 486 818 947 852 681 501 279 1 309 145 246 681 954 532 728 324 781 677 285 524 263 476 312 961 843 529 15 583 874 159 717 351 826 317 532 676 364 987 1000 679 632 878 512 43 523 983 198 508 757 942 989 424 738 299 91 115 771 219 276 824 514 536 941 56 745 640 599 979 118 169 354 894 530 916 886 821 773 552 151 772 67 290 932 491 905 879 503 631 386 437 109 962 172 106 588 96 98 832 270 634 802 530 973 194 954 131 33 460 889 748 451 451 789 834 900 121 285 955 753 127 324 467 213 486 280 220 537 874 584 497 108 562 118 339 573 260 780 633 365 626 119 257 888 21 518 904 584 599 814 409 154 86 718 387 695 507 406 586 1 924 503 213 147 743 189 789 147 897 651 191 571 143 608 398 757 830 580 757 827 630 709 363 166 561 948 307 669 514 584 913 629 659 349 67 510 438 757 585 355 807 45 255 519 669 260 853 495 647 250 619 166 122 835 187 333 760 747 797 801 341 213 98 426 295 854 150 583 236 192 765 486 179 910 798 267 224 317 211 990 534 101 999 758 898 112 423 756 370 327 841 191 344 678 541 726 550 127 282 689 652 791 814 112 872 250 510 81 691 137 38 87 35 465 636 931 755 820 332 588 184 253 954 224 473 612 353 696 781 555 670 54 788 361 365 186 39 351 268 644 99 698 658 514 865 764 946 112 857 736 555 793 594 241 452 975 837 967 934 519 812 640 456 449 393 463 481 825 0 408 200 622 747 289 535 317 716 186 538 745 721 924 702 707 758 800 774 335 612 752 416 2 102 849 494 692 556 882 400 683 749 402 649 779 34 789 746 862 151 863 380 663 3 690 88 816 966 126 53 650 564 838 653 502 274 892 174 905 391 66 796 776 770 785 229 579 847 272 183 797 250 391 61 405 144 393 642 398 158 104 520 251 822 227 502 818 462 733 995 524 465 216 953 918 900 123 419 107 808 242 827 830 93 183 881 93 161 602 137 477 889 594 810 108 275 279 240 389 936 864 880 447 375 60 120 203 11 547 477 771 270 595 875 738 390 564 719 891 592 541 590 810 288 569 111 183 22 915 376 749 885 170 902 68 74 399 574 14 685 174 842 104 66 571 617 870 623 219 584 656 360 275 496 852 280 90 442 360 128 679 761 768 782 352 241 478 205 592 727 821 791 688 511 171 975 364 404 729 960 486 926 351 736 469 59 490 597 168 641 856 559 267 361 558 170 437 596 38 31 642 450 679 567 63 664 551 581 70 64 193 971 828 544 578 138 211 714 977 846 504 349 146 531 889 466 388 300 863 775 81 976 228 513 434 922 926 57 350 928 993 48 613 651 1 848 860 459 157 785 257 713 487 92 105 554 880 571 514 77 545 458 360 724 646 964 965 328 242 20 315 572 702 321 284 367 977 319 456 932 604 352 913 433 521 283 751 868 881 303 837 704 897 484 117 662 242 266 830 277 583 972 232 17 966 495 987 483 808 927 24 19 808 654 742 69 939 293 486 686 821 490 109 4 315 893 164 644 631 684 44 345 835 305 832 506 552 867 10 982 276 312 342 60 619 778 806 937 921 190 90 485 723 195 455 697 748 217 943 233 607 635 717 55 785 734 878 766 901 843 727 80 640 182 702 958 932 359 122 840 264 963 476 83 174 835 962 723 935 498 623 97 729 579 48 267 158 193 995 551 367 883 736 51 473 710 689 674 491 113 358 773 668 228 951 869 332 711 877 707 273 251 801 9 543 751 395 767 295 7 107 777 852 539 725 849 220 573 577 690 443 421 74 225 250 525 622 600 103 112 990 130 480 25 477 829 264 435 334 427 983 643 736 823 247 558 314 918 413 488 874 769 794 756 932 864 903 230 691 226 767 911 332 693 846 750 544 166 277 215 949 431 420 75 732 968 430 912 488 627 849 763 39 967 377 33 387 91 918 292 232 338 429 973 349 533 314 85 690 877 223 358 992 663 74 30 185 133 188 134 444 787 515 28 832 164 994 449 900 629 772 908 897 726 136 468 159 73 327 512 136 262 207 994 654 998 46 254 404 779 928 394 173 639 66 985 770 986 628 46 127 192 46 493 183 611 723 487 106 330 578 373 506 914 788 951 548 326 100 239 901 384 67 992 729 609 24 921 14 887 120 62 154 401 816 553 622 104 692 786 268 310 207 68 965 446 559 698 594 479 248 354 887 304 565 919 423 860 996 833 247 981 119 272 964 45 223 269 855 245 565 813 690 563 204 744 985 110 529 296 197 940 479 284 941 388 70 261 158 499 720 199 216 678 72 37 795 156 192 672 245 577 350 890 684 463 971 265 402 163 978 336 621 625 573 198 834 939 265 608 531 990 530 15 242 873 173 557 557 216 294 802 723 907 319 325 249 696 835 909 531 223 778 616 991 470 776 107 255 355 924 407 54 140 750 81 929 776 982 884 633 805 38 882 834 876 234 705 398 447 606 856 525 314 851 472 115 886 315 273 632 286 544 386 165 915 377 965 175 780 267 715 454 725 565 412 895 863 422 101 954 50 459 828 659 518 669 482 455 933 139 301 455 323 374 811 678 607 927 177 847 683 629 206 818 978 96 815 138 771 812 528 12 598 349 903 857 44 96 238 312 453 445 589 630 861 239 306 416 989 540 694 994 739 973 523 187 613 234 356 303 895 893 944 514 709 1 549 703 733 636 258 87 23 301 504 471 956 306 700 242 665 846 95 764 342 850 469 737 52 872 615 608 831 241 181 323 411 988 379 313 340 907 10 265 434 135 565 615 8 864 114 417 896 352 399 439 754 878 844 745 381 103 167 136 901 304 632 517 165 681 234 697 207 708 855 877 374 960 580 382 397 523 593 221 622 767 16 525 646 353 799 634
632 596 351 113 453 4 702 950 290 974 3 835 387 209 899 17 257 53 830 911 788 578 468 276 175 600 980 482 634 811 179 130 931 466 465 870 923 972 421 446 536 870 2 319 183 329 743 827 390 266 630 277 531 101 195 972 616 616 337 607 202 230 924 801 552 70 463 32 938 577 46 426 921 703 819 33 370 310 243 931 711 427 726 843 155 486 166 468 157 265 584 911 671 393 734 652 497 205 978 243 805 252 470 474 872 181 729 707 574 895 311 847 846 213 487 490 666 469 213 811 814 850 44 204 753 820 714 890 47 372 384 394 682 461 22 563 724 180 302 584 198 717 975 69 364 405 908 926 922 138 620 719 300 815 304 625 767 369 381 58 136 782 635 302 917 172 72 276 227 49 408 466 716 65 464 60 882 606 684 329 168 53 260 397 691 347 915 257 109 977 611 98 9 40 815 930 585 754 103 460 685 257 522 412 281 460 810 363 104 719 120 909 277 305 721 278 993 701 706 950 242 506 248 936 276 551 524 152 956 56 320 570 778 975 649 664 39 437 284 423 148 50 274 461 454 308 623 471 596 855 172 626 445 327 228 115 663 928 567 100 185 398 875 442 900 329 33 897 91 213 657 359 62 293 774 891 51 479 957 344 884 7 316 728 773 791 52 610 444 966 997 903 322 133 440 134 944 650 16 769 82 45 197 466 193 979 967 754 517 651 822 541 583 866 905 259 519 178 111 715 782 22 153 757 794 253 261 745 71 832 803 411 869 229 483 542 144 267 433 52 504 536 806 815 591 466 515 308 918 251 609 821 955 870 255 431 146 950 200 740 897 111 996 825 699 822 703 346 411 671 887 116 886 680 350 90 352 894 0 751 977 704 827 637 988 40 347 536 286 249 745 781 853 731 7 766 412 887 672 37 940 557 823 109 512 1 348 951 462 458 107 958 755 331 141 731 862 506 860 747 186 607 580 921 358 889 420 860 342 531 266 316 948 569 925 849 906 166 766 275 995 346 55 308 287 483 152 461 638 937 299 409 335 976 188 337 78 566 63 862 116 177 927 831 330 535 754 321 137 69 356 374 373 138 768 650 579 987 474 130 223 976 77 663 990 205 979 457 164 541 338 942 5 825 796 795 595 12 20 346 426 857 946 492 770 728 643 36 61 681 608 304 251 245 331 925 371 926 784 169 24 436 618 486 912 909 548 384 813 485 974 933 98 753 17 550 435 903 203 500 779 342 184 253 459 571 69 167 402 163 981 888 313 7 719 706 902 965 960 683 217 398 733 445 730 717 102 784 605 396 414 757 697 508 280 864 385 327 602 648 739 101 79 291 695 842 601 612 365 976 588 164 32 587 472 108 96 967 190 35 713 516 211 816 759 306 258 96 13 743 851 224 467 293 662 801 158 330 556 406 636 305 709 456 419 682 617 749 235 319 441 420 878 707 409 625 826 280 230 579 237 701 439 412 431 419 655 961 150 923 161 194 170 710 868 399 789 493 291 763 432 93 644 738 604 446 240 802 629 449 452 463 395 600 647 694 430 855 752 89 701 930 840 500 648 209 117 262 357 963 458 431 319 434 232 420 825 345 233 438 920 99 76 547 881 738 360 80 821 411 688 711 353 92 933 526 196 859 450 925 966 744 455 132 54 943 673 159 947 640 246 870 934 200 945 502 560 793 543 436 500 310 138 35 58 644 199 881 64 27 606 394 984 583 494 902 665 371 346 787 437 761 226 398 816 895 14 438 282 266 250 973 937 241 416 371 132 768 380 90 127 18 503 843 589 54 837 478 656 327 377 486 35 31 42 608 911 2 210 458 708 992 295 70 971 109 59 132 159 76 92 458 321 193 785 167 88 17 764 590 244 396 325 398 587 87 659 750 21 161 895 759 562 481 621 1 544 914 214 895 777 564 904 507 427 512 533 972 130 92 930 98 835 147 43 666 162 70 163 651 167 733 722 373 393 816 696 977 737 368 478 152 973 197 551 737 222 936 795 768 679 861 339 12 405 779 885 889 698 160 415 746 637 213 267 642 221 123 942 703 333 849 775 423 718 515 683 149 592 433 689 3 12 958 382 967 224 486 36 40 506 938 75 324 852 83 627 533 428 285 288 304 677 452 983 115 786 187 447 643 992 276 344 571 939 262 717 356 312 212 100 71 269 664 958 310 538 799 424 572 361 484 807 260 576 298 475 737 176 354 694 732 289 945 8 622 622 25 67 614 742 412 273 60 305 486 83 480 532 497 871 109 56 675 396 159 530 731 998 864 566 300 208 684 265 217 476 411 888 866 758 64 554 681 27 69 57 738 231 149 48 170 525 103 383 680 73 499 762 313 317 286 879 404 501 580 499 283 791 913 397 959 99 621 876 194 315 641 891 615 30 585 263 539 838 121 705 70 112 867 6 684 832 835 535 313 756 888 239 826 834 277 952 484 545 822 268 840 653 446 143 819 858 157 861 204 318 937 119 291 565 625 247 187 379 869 771 942 575 33 443 669 772 270 128 278 216 615 165 515 359 828 81 329 989 644 34 53 406 421 236 194 540 407 569 792 101 26 612 832 154 146 151 324 249 75 308 520 969 354 693 636 880 760 541 422 129 665 941 55 631 981 910 81 86 409 367 571 294 984 303 532 817 599 731 673 259 882 486 616 171 505 60 571 418 88 741 111 15 845 735 698 645 654 473 179 776 864 194 29 633 911 811 765 19 736 550 299 368 939 448 714 204 567 169 457 787 45 883 512 991 932 619 735 118 359 751 30 985 471 45 13 25 132 372 49 854 65 929 740 970 786 723 883 95 110 829 647 26 699 133 37 581 336 539 799 798 758 520 853 336 465 68 381 466 567 400 235 670 781 241 931 863 535 593 398 870 401 270 412 913 81 848 980 94 436 614 874 174 227 262 334 534 304 867 454 131 853 561 49 324 765 740 569 747 953 89 1 298 971 987 625 292 38 736 728 355 953 896 696 792 859 890 836 366 871 29 775 564 277 341 327 328 948 959 47 626 101 555 368 850 893 283 880 513 537 877 951 252 907 182 986 842 773 275 237 206 271 490 449 502 238 790 401 392 573 783 302 610 955 542 792 192 427 234 95 797 160 307 812 639 148 928 465 597 824 225 989 425 757 845 868 238 918 553 837 187 202 401 133 642 368 994 324 963 70 508 569 748 297 986 732 624 6 264 692 844 562 124 127 599 353 113 634 49 540 115 445 641 935 965 213 376 252 423 834 123 946 110 629 189 507 106 228 140 685 669 605 50 673 962 74 932 759 808 66 833 958 926 335 625 564 715 575 125 845 668 758 399 177 180 67 843 725 37 168 510 393 442 980 53 396 780 1 363 161 763 101 710 770 914 64 968 565 173 211 732 464 687 949 310 893 505 949 578 188 436 917 824 239 919 634 728 10 314 720 429 602 207 348 999 880 916 428 191 92 413 162 40 470 327 282 652 193 951 603 434 592 156 118 831 600 220 526 343 841 481 949 296 460 765 367 108 878 935 567 909 772 369 844 660 916 523 659 841 783 446 333 800 174 818 418 66 544 354 938 804 248 93 651 345 177 577 254 480 449 812 654 675 879 801 465 404 808 301 644 598 938 857 428 293 407 309 395 704 839 692 709 953 132 537 664 70 900 700 67 149 969 613 381 488 216 85 811 460 458 285 386 178 148 903 952 514 703 41 431 892 714 557 354 389 501 498 624 334 216 849 509 590 173 410 769 571 449 720 826 707 656 570 185 212 273 954 523 205 53 757 883 836 314 678 391 898 745 646 726 326 616 378 317 457 706 769 487 856 877 407 286 615 624 712 749 469 313 349 635 74 416 820 770 449 10 496 301 417 687 105 353 690 788 547 572 936 719 84 802 799 38 306 871 893 905 278 923 874 305 750 682 864 183 256 353 38 117 374 214 521 244 528 740 219 969 271 618 527 259 680 72 563 167 245 327 781 353 181 527 865 946 201 329 651 8 485 676 1 613 749 65 760 232 126 131 725 401 398 55 901 828 145 877 451 466 461 45 422 175 65 903 489 991 90 111 511 921 746 873 10 276 403 839 654 490 761 364 507 869 87 124 323 625 80 349 297 362 549 331 828 697 802 510 394 874 943 742 11 193 568 892 4 165 607 376 558 638 492 323 147 282 28 603 518 120 681 885 650 241 495 856 177 166 628 705 340 910 855 101 661 150 388 152 482 498 253 645 686 533 572 140 509 1000 114 762 332 855 573 409 847 897 950 53 603 212 546 109 859 157 727 814 964 480 456 380 121 407 279 511 135 765 582 787 139 603 479 690 873 566 491 574 676 662 949 355 484 666 961 918 640 266 972 273 209 747 526 642 667 253 375 774 362 227 529 614 738 797 18 997 586 643 471 593 160 562 907 315 594 159 866 864 329 295 215 830 894 496 559 912 122 575 793 450 391 447 889 593 134 840 229 834 142 747 600 949 493 399 31 116 664 336 839 128 477 232 674 197 516 524 272 410 976 655 658 764 97 943 23 559 386 48 809 811 438 174 254 488 744 903 982 391 218 148
667 955 971 229 150 8 630 534 675 685 144 113 449 548 592 65 957 359 423 894 307 423 143 659 199 382 321 526 623 141 591 794 117 172 111 699 481 879 750 821 974 477 159 637 966 108 713 637 254 436 761 646 437 271 914 399 762 147 850 550 877 30 691 305 619 122 211 291 237 35 421 118 930 182 706 280 66 867 475 272 980 243 325 457 380 659 594 233 903 92 347 872 848 795 920 838 294 311 899 376 387 731 693 161 600 678 282 924 865 585 959 857 367 295 517 258 105 821 399 152 172 878 916 841 545 508 948 761 778 368 690 724 42 528 730 83 700 496 152 778 756 233 923 319 709 31 169 563 39 372 488 538 868 60 797 234 767 145 366 551 165 195 293 810 626 939 130 500 458 530 13 990 202 513 58 503 717 46 37 688 854 9 6 342 390 68 381 797 548 956 547 184 115 243 897 324 147 581 185 274 450 191 474 617 984 35 528 418 27 753 546 507 702 693 789 393 949 993 738 654 574 381 975 953 382 286 291 181 654 333 563 60 812 380 890 128 747 294 766 476 500 396 601 789 823 576 297 644 425 65 622 990 355 788 874 66 800 494 720 1000 239 941 674 679 861 198 668 363 535 156 927 125 20 987 994 746 358 843 529 76 669 968 617 761 784 585 427 248 141 482 73 190 721 860 311 467 656 209 841 790 704 197 737 74 102 396 10 133 682 797 128 775 280 850 577 624 200 870 467 155 194 597 338 931 289 540 533 845 262 33 774 618 487 50 271 276 731 43 67 14 758 600 227 29 15 900 637 927 531 50 919 849 832 485 52 64 650 933 221 653 665 716 687 555 226 474 970 47 643 244 998 530 699 317 457 107 482 875 561 111 990 79 586 464 451 476 891 873 435 686 303 201 666 693 446 236 743 7 497 779 178 428 938 11 322 714 825 424 74 674 218 428 190 188 902 702 744 793 46 440 837 850 703 824 204 298 530 805 516 129 424 574 936 455 834 298 179 162 112 507 932 711 558 95 216 786 977 139 8 575 217 599 369 896 934 119 997 446 9 11 345 936 490 479 710 889 685 812 139 997 806 506 552 229 270 780 41 979 283 341 108 196 886 529 515 849 273 894 336 774 197 423 132 141 461 363 315 704 346 89 615 378 332 580 85 202 765 84 133 965 354 786 614 643 559 480 628 429 736 770 375 135 598 804 524 25 208 410 198 272 907 813 607 931 69 767 976 658 447 482 441 722 98 49 224 8 378 975 107 61 51 931 956 413 329 20 266 635 341 979 939 101 521 466 844 544 498 834 942 610 951 529 961 746 114 240 785 642 334 969 809 130 900 967 701 269 32 555 255 37 331 74 910 252 426 978 192 394 862 35 560 725 648 828 692 270 575 342 203 875 845 367 48 859 466 957 138 18 564 322 593 151 433 872 304 417 56 569 883 265 635 192 180 552 393 52 460 486 328 849 973 249 299 109 301 25 87 258 401 491 146 372 442 850 801 322 182 761 718 89 149 181 100 689 230 929 537 820 609 323 206 104 373 248 741 844 440 406 958 38 236 650 408 179 79 213 746 408 612 344 233 115 633 248 104 843 928 354 513 927 263 637 340 689 634 68 550 944 455 344 196 358 50 838 365 403 57 730 284 94 452 754 580 475 489 872 597 14 684 994 276 512 680 93 799 851 510 314 344 587 885 2 368 858 871 761 985 396 429 57 632 589 734 469 522 963 788 705 35 263 541 188 944 720 992 531 241 917 771 727 64 183 501 531 605 432 826 857 711 891 792 690 166 715 757 333 137 462 857 448 343 397 502 309 438 802 924 791 404 4 268 255 177 471 968 227 483 175 123 626 174 538 353 246 55 373 828 630 842 302 80 176 940 391 638 562 773 9 494 803 28 183 187 103 754 718 416 788 838 708 532 977 379 666 463 397 313 203 364 541 491 109 813 664 448 891 683 438 748 599 113 78 300 581 38 946 824 661 664 174 337 39 708 529 129 783 876 41 660 387 950 574 662 583 493 193 549 40 45 958 272 431 176 842 90 781 590 662 582 327 906 401 310 589 1 89 979 458 912 49 47 796 954 942 65 141 342 164 161 564 400 880 31 443 878 39 566 740 29 47 3 480 63 942 790 670 135 780 779 584 887 934 689 643 882 945 570 778 565 665 740 878 769 527 925 814 148 340 539 890 768 345 118 296 616 805 151 920 686 622 542 657 61 264 544 257 807 988 478 585 21 889 348 44 267 903 243 547 2 227 864 364 124 186 184 164 410 815 830 745 822 476 205 257 155 601 83 842 168 803 444 980 536 988 232 220 44 215 7 402 858 533 319 754 589 212 88 877 913 676 229 225 456 643 715 833 356 775 840 30 244 867 538 653 908 106 915 782 620 33 228 648 608 321 257 977 480 766 893 78 11 942 317 572 357 407 158 317 804 541 122 74 571 944 495 784 818 988 610 639 405 10 470 159 651 176 285 537 755 628 210 57 314 475 672 507 485 229 120 223 805 250 827 663 125 327 624 814 678 315 238 695 261 199 935 177 663 651 496 63 327 41 406 441 955 565 76 795 894 457 892 386 288 543 219 585 242 700 468 963 471 7 843 971 859 813 856 49 420 507 374 515 786 507 163 952 872 301 781 83 295 88 901 408 396 557 453 776 986 500 697 328 14 848 140 522 719 199 987 633 543 455 156 707 503 750 0 593 84 298 764 281 640 85 106 91 518 907 909 298 127 819 222 104 296 824 352 603 796 635 413 172 863 360 250 781 278 863 389 855 414 446 235 212 476 983 68 462 486 515 25 709 265 182 904 269 201 918 880 972 286 869 412 628 134 839 164 47 655 153 247 883 86 241 512 835 931 968 362 115 499 365 419 681 78 841 652 523 223 763 723 164 681 561 395 211 839 556 759 337 866 650 306 609 991 187 996 115 505 414 189 550 967 89 579 955 770 337 409 147 509 896 714 121 186 620 613 741 993 167 995 297 459 318 873 443 305 548 298 148 604 117 95 8 439 761 462 618 525 74 933 569 16 477 729 265 371 499 89 220 926 738 639 61 881 210 596 994 553 694 383 900 96 914 658 636 370 251 657 269 246 425 606 230 93 578 312 764 30 233 75 794 324 869 519 628 40 873 572 123 716 905 43 226 981 401 972 148 119 314 302 505 653 363 921 197 922 792 819 280 739 988 504 713 213 312 110 52 436 233 732 87 963 653 59 3 131 375 964 451 62 213 431 974 473 235 595 57 17 664 126 914 602 656 191 877 573 955 372 916 670 718 554 841 145 275 72 990 53 599 815 52 676 405 694 931 808 454 248 700 798 819 568 58 258 393 245 864 527 240 556 554 251 45 26 220 584 884 101 707 860 104 33 9 12 459 320 892 22 129 392 664 645 351 287 543 562 283 377 99 724 670 292 709 905 665 264 617 195 23 847 831 99 508 752 188 679 534 835 594 673 104 316 409 397 943 627 870 929 669 677 243 917 407 92 804 763 872 631 28 207 77 36 177 960 617 644 297 937 848 629 459 867 632 417 288 167 434 810 990 978 25 260 553 851 498 895 812 782 926 234 486 82 664 281 159 814 636 725 960 941 561 220 148 153 189 831 736 999 794 794 502 696 940 507 719 394 377 193 556 240 896 523 99 109 302 946 104 983 160 625 646 54 689 318 877 793 300 745 188 567 342 791 44 274 252 173 177 649 947 506 459 275 530 326 180 776 114 18 723 811 482 361 260 520 65 91 700 642 258 214 302 215 95 407 823 484 172 359 200 253 9 889 896 947 600 492 301 454 746 290 629 34 846 188 989 728 602 760 352 97 874 775 897 330 861 953 853 802 240 175 552 982 692 671 504 464 231 780 256 231 905 388 526 402 522 465 708 526 579 443 590 333 217 363 342 735 482 836 157 209 294 142 234 269 940 249 258 962 643 742 303 479 694 965 524 154 297 879 307 256 870 349 54 71 364 751 233 360 261 335 212 846 738 183 50 829 258 534 318 603 170 783 341 103 266 898 798 386 833 952 180 160 107 585 406 833 39 911 965 555 919 820 763 430 913 49 401 581 455 514 904 698 111 753 349 511 37 707 57 727 893 24 34 688 883 777 877 428 15 508 211 817 345 415 110 661 782 695 394 787 241 599 945 171 799 472 312 551 983 855 380 411 547 422 432 339 53 5 585 398 489 116 870 641 723 618 542 350 742 722 321 225 739 77 845 852 631 896 409 636 723 918 951 875 758 351 479 279 763 157 624 70 16 945 481 384 958 772 519 308 287 23 694 94 477 969 549 469 131 583 700 60 79 432 655 418 411 884 883 749 845 121 825 853 161 477 381 252 73 385 841 162 164 726 693 136 607 391 813 712 39 988 538 540 92 81 139 587 886 943 494 816 683 403 467 181 321 821 543 621 423 19 146 212 241 733 177 647 162 795 238 277 736 576 325 309 907 870 641 888 589 170 275 659 558 989 684 869 12 376 239 323 358 578 321 849 340 569 11 646 470 588 557 557 338 434 1 705 629 259 664 4 836 803 155 445 311 611 362
410 880 281 793 306 968 108 972 221 505 582 750 417 99 373 888 509 363 389 864 551 593 682 39 385 102 739 186 424 941 30 981 973 679 4 240 359 484 805 850 163 789 183 597 889 371 863 303 477 430 498 324 59 176 933 915 57 906 24 754 503 866 322 786 595 431 151 516 152 661 200 393 471 787 267 915 535 661 67 512 156 881 145 344 308 260 133 580 777 858 891 133 12 142 393 736 545 100 279 970 116 81 64 287 510 585 449 617 755 923 993 961 883 318 550 407 480 516 323 64 845 644 966 983 599 330 747 93 110 540 555 236 701 458 372 908 985 762 852 850 191 468 653 753 136 20 140 466 990 112 766 541 908 972 567 585 720 133 927 569 620 937 504 3 988 369 723 597 580 132 631 633 292 762 790 246 844 142 3 140 432 882 355 186 436 383 215 245 155 777 5 241 495 553 212 548 568 172 980 826 334 723 786 504 793 300 166 279 262 41 422 905 7 314 802 806 36 905 892 792 677 486 336 628 522 176 293 999 31 158 812 72 716 219 320 154 48 331 953 434 232 42 125 514 824 128 242 238 678 614 613 162 55 220 177 961 795 20 507 128 92 254 468 287 135 369 216 210 185 560 977 414 614 901 126 793 91 12 753 626 186 844 848 487 798 548 779 334 78 591 671 137 128 694 346 900 601 578 138 544 612 411 112 689 80 142 712 970 378 305 219 712 399 822 717 736 788 406 352 241 751 47 68 348 578 389 54 414 287 777 316 946 963 157 837 722 887 210 534 479 558 757 583 862 833 834 554 322 363 268 956 593 408 145 602 829 182 396 754 68 289 492 691 679 846 511 565 15 594 14 142 90 593 481 702 851 684 675 655 477 932 941 478 725 901 640 148 885 916 716 609 196 616 270 153 781 428 383 37 495 19 126 658 870 409 574 552 46 590 854 915 892 784 826 187 243 888 81 832 816 474 316 275 316 626 557 315 803 906 409 269 361 688 374 855 174 337 668 530 788 375 376 827 531 181 715 819 714 959 34 686 287 169 47 413 84 670 949 165 718 416 818 606 882 72 27 874 595 858 277 88 37 741 309 607 915 970 505 929 311 333 429 725 413 52 387 376 202 562 378 647 592 406 565 685 9 360 794 439 369 872 591 665 999 937 42 694 71 301 197 442 322 395 80 437 661 851 178 325 675 62 641 456 963 738 346 433 510 721 295 263 561 894 781 898 744 617 266 421 394 826 319 258 689 893 128 466 272 836 676 989 728 992 583 344 602 299 569 158 533 98 646 955 183 958 85 99 679 662 388 249 989 748 735 948 651 462 264 486 307 270 785 767 701 849 455 905 943 972 954 997 230 411 821 243 869 63 466 28 491 241 770 638 292 533 742 621 798 358 222 56 646 47 307 53 387 467 367 960 445 84 263 367 960 206 230 253 893 491 339 394 625 22 106 557 545 104 532 931 520 514 597 256 541 749 361 996 158 159 403 600 694 425 127 603 232 672 504 362 233 255 624 479 801 419 609 197 87 234 979 850 248 175 730 920 275 327 109 189 654 101 543 497 588 418 860 527 462 34 967 160 94 913 707 405 257 742 258 457 791 642 66 868 749 521 851 976 225 757 605 577 857 217 864 233 875 831 245 710 864 492 542 470 4 666 580 708 183 820 970 604 117 87 506 938 741 745 882 444 313 199 740 229 414 247 154 157 773 144 324 561 835 574 67 539 334 431 779 236 386 214 461 775 667 96 395 82 710 928 317 771 128 511 634 667 299 388 994 198 923 713 112 886 472 494 866 862 687 272 321 538 161 765 145 305 691 35 30 296 239 628 81 397 703 523 958 278 783 934 501 203 274 317 498 427 852 260 495 646 2 288 255 369 665 806 698 450 393 489 748 29 775 683 961 66 416 464 50 77 967 324 862 196 539 167 84 750 309 430 391 881 536 485 268 83 178 402 419 744 230 586 85 857 100 544 771 981 406 286 191 254 692 515 307 629 320 506 508 910 179 505 591 560 53 903 777 71 650 971 962 540 236 922 409 652 445 295 690 274 556 876 595 760 2 361 120 205 477 984 492 33 156 407 699 811 883 41 199 825 47 332 948 321 344 815 441 781 127 878 852 783 852 451 713 383 338 463 409 794 355 117 844 9 46 979 872 611 364 526 991 924 432 119 420 374 762 935 933 465 794 640 76 634 641 570 841 861 1000 403 515 49 454 835 965 727 600 696 409 673 771 871 208 952 451 124 695 392 478 532 103 525 268 475 880 986 301 840 434 731 852 143 842 502 808 866 727 904 64 822 68 310 146 743 140 776 240 884 226 350 269 415 909 338 588 513 843 307 546 729 870 975 133 778 940 365 818 303 931 699 389 11 637 579 804 715 35 656 516 987 192 298 835 803 66 58 200 218 227 74 539 382 813 276 320 2 195 347 297 733 617 291 853 804 584 633 748 559 132 864 309 809 680 967 251 259 989 162 894 714 803 455 851 999 64 709 988 890 910 785 333 351 425 443 847 277 147 588 347 122 906 531 964 10 413 201 645 899 120 434 957 43 25 20 493 440 615 118 16 697 896 129 922 127 773 880 65 222 25 178 885 294 76 458 909 596 867 995 798 669 689 326 844 942 912 454 601 950 458 737 602 624 285 190 27 661 437 954 954 248 935 429 363 391 115 807 455 930 55 210 935 651 299 615 33 639 310 994 172 132 386 792 400 700 651 816 65 961 433 810 912 246 417 179 129 426 351 919 562 398 974 404 971 384 293 453 290 575 366 284 248 875 800 109 634 223 183 194 448 704 905 283 491 172 972 718 241 914 209 452 698 736 413 787 237 823 736 14 831 85 62 311 6 51 308 380 334 936 587 488 617 75 791 912 799 632 693 547 829 799 913 818 904 220 174 618 822 969 116 564 677 918 929 711 530 304 703 926 961 592 845 508 391 791 498 911 548 400 400 627 679 584 808 95 201 856 888 703 450 925 275 680 163 97 389 114 679 770 289 300 43 257 882 302 246 39 83 230 753 773 106 907 172 224 543 261 980 719 167 446 731 740 451 660 695 25 189 252 909 842 82 949 595 635 750 280 38 847 452 154 403 354 862 209 324 111 685 161 504 763 799 319 636 173 311 730 457 340 255 441 657 150 907 746 262 330 164 226 275 830 883 423 665 782 826 643 498 105 267 572 506 207 172 951 286 843 646 487 902 81 566 349 581 90 581 496 667 245 739 698 207 636 834 516 163 366 178 923 866 573 339 885 474 519 827 309 21 681 162 146 21 103 760 543 163 469 128 401 113 472 831 213 654 93 545 649 573 690 555 192 236 459 675 225 942 630 121 873 939 113 681 94 77 962 265 23 917 447 45 390 966 768 451 435 912 364 873 76 312 537 696 412 77 947 558 821 660 648 3 65 826 877 302 285 820 121 908 26 174 356 99 339 337 834 44 396 777 518 819 940 208 134 72 841 958 6 699 589 939 637 116 386 501 79 416 42 304 357 256 240 321 585 380 371 200 44 528 732 547 314 62 460 142 335 557 801 129 610 938 231 353 204 905 387 415 250 840 438 320 271 927 239 8 542 313 687 634 517 201 728 569 752 195 528 183 368 260 170 594 297 269 520 654 174 430 353 714 828 150 964 907 860 856 328 270 16 713 998 740 171 958 553 677 591 210 645 377 569 115 40 27 193 852 377 894 8 57 605 264 149 99 15 855 318 22 473 397 137 724 839 975 86 778 566 602 869 645 764 740 484 853 556 366 598 351 461 26 69 733 897 652 228 688 490 290 481 461 982 359 18 517 772 743 917 722 202 938 164 508 45 686 974 279 102 439 130 799 734 151 946 480 867 441 895 253 27 924 581 547 622 543 483 10 100 165 789 346 796 880 808 231 139 253 21 109 131 854 348 420 722 740 756 37 176 265 61 530 943 450 659 748 726 185 227 917 46 525 342 743 695 758 50 359 265 383 17 581 123 639 675 968 141 480 664 721 608 126 813 896 769 83 282 691 689 221 679 895 693 423 238 214 168 311 705 739 761 876 625 922 476 389 448 377 865 872 89 193 341 395 676 864 499 278 312 567 529 399 541 446 571 537 674 562 814 197 331 814 0 730 909 121 38 746 563 641 329 268 641 529 762 123 147 81 945 704 370 99 313 488 921 965 70 34 184 937 266 491 180 422 235 191 13 687 838 111 106 921 546 850 882 846 657 879 32 221 859 185 896 123 654 429 900 20 968 304 381 311 623 323 941 718 512 954 939 527 120 521 735 296 800 664 991 284 493 763 211 996 420 856 774 237 500 918 188 858 780 682 707 104 264 528 482 188 379 577 576 472 244 457 759 808 650 341 73 279 107 538 445 102 268 633 273 677 817 376 343 193 879 382 870 353 290 340 965 219 597 387 692 732 195 770 587 952 549 423 853 197 524 324 978 100 983 293 957 710 501 387 724 633 854 243 619 158 208 882 414 705 536 407 60 136 548 790 944 234 758 581 644 649 251 478 345 615 829 570 1 583 237 91 668 651 663 798 115 340 902 251 706 400 797 866
789 594 74 897 753 214 830 998 335 273 129 961 18 503 969 685 50 131 29 962 640 54 564 984 351 272 805 892 503 904 998 267 316 805 797 171 966 508 60 968 617 72 644 760 65 564 409 830 109 974 250 802 391 549 710 813 681 470 943 998 300 282 287 241 247 326 915 808 254 268 650 801 186 555 674 213 232 791 48 355 595 654 726 823 704 878 869 278 673 257 684 804 639 399 207 763 324 642 658 323 749 904 76 512 137 726 608 667 123 608 170 634 587 255 245 202 646 499 699 455 612 152 189 351 886 294 731 974 269 485 970 638 367 224 406 299 591 967 477 29 508 865 421 851 895 653 842 815 967 452 819 832 953 750 974 868 498 1000 204 345 497 923 545 386 180 813 418 322 810 2 100 821 385 97 709 563 360 52 408 319 614 426 491 431 960 760 376 988 155 757 446 611 220 817 523 44 225 294 79 345 10 738 164 61 725 521 336 217 935 642 514 789 555 636 776 675 430 619 905 609 475 39 332 371 43 820 127 517 272 708 288 241 502 302 702 881 882 689 339 572 120 579 359 332 903 637 25 114 291 562 461 151 620 446 1 870 585 440 703 152 396 832 526 983 743 640 605 186 824 330 248 961 698 291 962 581 950 723 759 11 102 883 444 224 851 666 728 428 579 73 468 975 138 659 928 570 520 358 342 162 788 709 868 81 390 799 340 861 134 768 900 252 610 137 619 957 107 20 47 434 536 220 976 718 515 412 474 136 530 884 630 126 575 921 451 24 655 795 941 668 240 620 556 475 511 730 352 715 716 363 914 112 518 78 887 5 161 829 141 945 119 151 8 606 576 808 795 158 565 3 283 918 393 479 197 344 404 930 517 882 930 306 693 876 101 970 924 704 676 861 666 777 361 3 52 765 667 19 405 736 375 221 659 326 293 515 507 560 933 229 898 423 86 320 334 147 945 511 687 202 439 102 865 833 83 221 322 471 611 784 634 127 448 845 736 740 822 839 879 211 645 800 177 890 512 229 642 238 81 311 486 373 7 576 39 270 159 681 355 621 755 361 756 79 77 223 467 189 166 268 777 254 214 544 506 920 740 610 689 418 501 424 307 139 993 594 861 7 259 347 665 346 875 167 906 920 389 536 274 395 708 587 495 520 2 192 723 209 266 281 41 222 440 750 239 366 560 447 93 363 742 512 472 537 738 202 286 984 187 883 737 895 765 692 61 88 196 142 454 57 407 768 940 104 347 821 156 954 328 862 117 575 752 733 388 924 182 618 473 446 590 983 544 398 455 311 372 693 255 950 744 171 538 233 578 958 917 618 458 201 509 936 206 186 664 831 896 541 15 328 815 935 543 415 115 768 601 38 297 347 550 156 190 288 54 93 56 504 660 354 373 318 72 773 463 340 242 337 313 623 460 797 27 571 854 264 562 865 431 800 577 987 626 972 493 276 131 803 233 572 944 577 843 514 152 182 963 906 890 992 688 332 904 553 809 969 964 990 958 715 991 486 456 387 811 845 319 528 949 476 438 840 413 907 301 296 706 780 184 19 149 864 901 224 763 924 380 197 956 382 174 137 449 376 616 505 499 593 902 207 282 497 327 35 58 85 771 60 227 318 784 837 985 135 344 988 66 191 569 208 633 940 80 396 717 952 840 171 513 397 89 236 281 322 441 627 442 892 793 358 314 429 651 136 931 512 488 163 561 874 548 815 683 493 459 473 92 454 946 17 525 255 270 666 466 416 804 567 707 388 494 67 298 931 979 400 959 761 299 183 714 598 492 210 529 573 14 784 26 265 990 920 832 890 496 114 0 147 235 734 188 489 521 524 672 830 757 774 453 317 878 667 238 428 929 693 727 584 557 813 827 899 17 880 146 618 251 23 471 587 226 405 19 57 671 44 786 673 866 303 67 426 922 226 221 52 823 193 194 412 88 810 426 588 680 510 573 989 653 996 82 698 338 603 563 543 920 941 722 451 55 66 215 466 638 78 534 478 148 604 51 677 24 74 90 509 143 145 130 207 936 275 469 608 482 39 675 104 98 994 574 260 366 853 490 493 485 185 195 91 770 323 992 463 312 943 844 453 780 448 532 61 237 551 99 925 464 680 792 160 153 485 637 998 71 776 279 300 16 599 386 260 954 230 604 255 911 155 533 815 584 34 271 538 62 171 600 521 140 771 826 356 91 625 34 673 995 207 249 174 457 601 858 336 416 395 697 377 836 850 794 393 947 307 835 11 63 528 383 110 246 831 994 209 427 857 899 581 635 915 183 31 860 473 199 729 263 9 489 738 462 781 154 533 210 548 478 438 817 745 926 483 955 972 828 107 73 430 845 915 228 97 606 810 806 108 277 991 678 645 546 222 371 103 848 827 730 563 450 598 200 449 883 450 436 918 701 815 921 572 104 523 198 680 712 613 598 410 417 74 410 704 179 186 53 403 980 107 209 286 224 144 567 330 568 482 171 70 304 448 411 404 711 398 105 678 168 253 527 238 800 764 435 134 762 338 531 859 746 495 592 595 938 824 504 159 852 557 412 936 9 972 415 634 873 772 306 546 891 117 972 612 908 372 243 62 632 227 623 641 989 894 625 258 907 995 636 858 761 10 3 189 452 863 326 120 916 887 857 323 816 618 264 725 663 714 649 600 820 441 257 281 178 609 96 672 747 333 379 982 69 586 175 137 923 885 276 864 760 301 814 687 542 353 49 876 329 560 948 618 348 681 169 324 874 977 261 445 433 555 767 101 813 694 487 621 262 340 116 421 654 992 160 236 59 14 21 908 223 870 669 841 778 223 402 54 87 846 258 54 618 714 571 913 265 870 480 726 218 887 85 258 867 281 364 360 754 117 884 534 22 85 425 453 975 56 589 880 596 737 403 770 850 630 692 798 988 219 965 842 535 387 932 248 423 7 539 252 912 876 350 663 657 884 394 500 236 496 829 709 971 945 370 360 40 739 476 782 643 597 162 825 910 484 331 538 343 252 876 460 432 118 996 815 607 741 937 172 125 388 30 623 110 48 397 454 353 109 833 483 582 853 594 361 268 624 163 84 552 640 897 168 516 577 422 953 783 752 398 141 192 592 31 914 686 911 549 3 13 403 774 440 126 107 369 248 713 530 346 262 951 11 260 493 229 32 510 400 181 598 919 188 289 545 33 991 323 236 799 677 252 199 173 375 354 40 825 221 64 575 78 701 885 789 621 547 479 752 302 495 211 758 419 736 855 379 244 986 437 170 303 11 758 182 628 922 870 644 470 254 859 923 802 594 691 600 290 664 570 190 572 56 721 658 333 152 528 747 670 76 363 952 308 546 888 693 84 437 661 584 685 225 764 148 483 656 445 636 176 410 773 86 803 510 839 705 734 25 203 518 267 376 554 280 741 603 772 457 927 106 537 203 428 927 253 677 785 393 118 377 97 41 812 340 114 746 11 765 75 763 581 678 309 753 212 105 157 450 733 286 151 450 278 208 400 171 429 851 662 544 124 304 791 161 519 630 934 768 862 206 768 701 46 571 205 721 311 348 821 528 341 912 682 810 652 302 32 247 70 330 172 31 231 658 566 171 694 559 44 226 384 197 551 75 613 463 808 466 586 474 94 121 349 348 739 595 597 45 718 855 358 288 122 954 230 894 280 932 201 117 136 674 330 961 275 702 310 431 690 992 368 834 37 965 6 566 12 47 807 487 987 906 167 320 893 761 558 717 321 491 337 603 982 187 818 620 38 708 939 864 357 548 362 375 295 898 150 371 656 698 599 331 977 679 790 23 735 937 165 441 847 518 942 326 45 272 973 854 559 506 751 342 668 913 705 535 957 135 145 24 191 349 864 770 387 748 838 641 256 810 345 40 983 420 609 339 603 243 779 487 95 376 382 366 750 602 121 252 547 778 23 424 202 292 106 565 925 801 318 796 132 713 720 541 629 140 42 166 631 950 414 280 208 356 909 660 381 593 831 590 5 178 729 593 219 904 434 453 719 138 641 171 481 383 801 846 447 715 36 860 465 204 745 162 981 924 35 533 315 961 846 670 918 533 185 854 872 797 913 569 588 759 484 107 553 895 961 958 294 441 378 681 837 944 20 293 615 488 677 918 696 603 841 379 273 682 648 677 395 828 234 218 984 655 4 393 57 499 135 516 213 396 880 265 622 276 894 425 853 669 28 714 522 724 420 48 952 911 317 770 158 401 424 17 500 55 700 80 856 814 113 841 715 554 877 826 627 778 112 679 647 762 128 918 624 36 999 627 296 890 374 562 787 525 144 214 139 367 505 911 695 514 142 829 399 930 978 647 968 133 284 287 103 654 443 615 766 111 193 574 365 794 147 824 292 68 108 634 798 564 356 8 524 738 863 272 997 811 775 597 541 911 986 154 377 639 748 193 881 247 111 857 392 207 401 241 889 143 602 221 583 374 782 184 241 1 305 805 133 811 285 225 732 604 871 73 724 51 68 578 222 991 320 676 593 613 796 307 781 594 216 624 769 138 849 749 580 768 540 730 325 927 892 799 217 269 679 844 834 281
551 956 588 40 802 465 682 916 540 297 553 990 878 43 779 744 719 402 595 603 107 416 247 512 763 388 956 253 925 811 312 696 787 605 659 479 803 319 191 890 94 312 953 846 576 942 729 805 709 108 743 860 124 336 912 668 782 404 656 918 128 631 194 286 721 73 68 780 517 863 577 774 118 628 688 101 892 931 344 665 649 408 477 493 236 603 111 16 806 995 453 916 550 425 186 953 702 613 537 67 123 450 469 806 220 794 274 646 684 570 112 746 501 10 739 473 20 856 632 91 170 959 957 800 480 281 544 537 710 174 970 647 185 520 121 593 457 878 582 194 653 643 561 878 276 582 323 266 208 640 939 189 704 475 792 365 993 463 572 307 759 679 31 120 53 385 430 901 23 349 573 884 305 678 387 331 592 241 228 459 616 893 579 283 171 477 463 845 503 188 454 814 860 13 97 467 181 607 279 513 578 316 219 639 108 933 992 81 340 424 479 270 845 742 985 955 429 888 473 348 389 624 248 856 865 741 800 786 113 881 617 322 202 822 876 877 442 927 831 70 650 278 334 166 461 883 823 958 990 777 4 386 166 956 227 993 829 916 140 342 183 600 374 857 968 401 502 529 467 221 631 328 270 90 280 950 670 78 634 568 546 781 400 812 658 841 851 78 385 477 581 556 187 309 801 442 147 585 41 14 394 233 977 78 22 398 472 487 425 239 58 552 367 16 216 363 275 199 981 702 828 533 450 252 134 728 736 325 730 162 222 541 948 641 692 686 906 871 746 453 50 206 919 902 686 14 895 731 138 846 93 376 172 570 131 962 291 1 911 145 29 113 817 633 748 791 317 511 526 867 950 714 795 524 731 191 372 261 969 988 233 567 703 162 365 382 712 344 150 833 518 827 874 19 464 53 539 883 640 183 509 685 875 496 724 265 244 266 777 24 858 419 630 827 708 418 74 95 36 976 130 161 924 242 585 163 448 907 853 742 347 413 955 59 440 154 897 598 435 541 449 253 699 577 298 489 332 831 198 938 40 318 896 977 898 701 24 951 6 126 997 744 972 968 341 615 654 714 745 411 676 583 835 111 490 682 717 811 388 152 268 306 45 67 377 242 99 970 301 442 594 840 162 330 909 229 980 360 720 739 677 849 698 383 535 563 761 710 665 713 356 243 196 212 101 435 126 804 672 64 468 466 586 804 511 988 873 27 732 1 949 567 839 192 916 554 871 54 559 394 70 11 680 959 716 989 994 791 399 831 46 388 77 923 790 324 928 647 375 321 886 656 357 746 328 762 282 584 560 700 691 151 26 499 514 641 165 650 182 970 226 756 224 303 521 322 983 555 229 611 493 86 409 232 82 212 28 45 114 447 33 921 1 264 862 375 257 297 638 414 740 687 644 172 21 734 713 890 120 371 776 745 705 31 173 477 254 970 627 204 995 789 986 739 533 744 338 394 580 213 52 279 783 240 758 191 989 567 920 632 947 278 667 256 718 636 137 838 663 388 737 845 901 961 349 37 447 88 855 99 39 508 411 552 431 415 827 974 525 322 63 810 333 696 689 107 963 218 558 261 597 607 56 587 523 530 476 773 386 828 153 291 574 964 850 110 938 775 284 561 488 12 242 850 443 635 512 257 962 497 854 240 246 388 629 469 286 909 393 550 434 254 475 571 943 979 160 295 471 308 772 312 62 588 412 463 289 425 384 250 164 694 331 979 460 718 695 99 991 794 554 125 369 225 609 250 728 640 863 333 608 478 76 28 813 265 85 908 306 925 8 952 826 585 951 146 403 111 636 463 203 207 961 567 639 430 549 50 852 282 441 486 116 697 19 526 322 553 25 782 668 848 106 34 109 607 809 818 844 786 520 161 567 554 78 328 648 385 825 251 210 7 308 639 353 159 893 806 146 467 250 801 678 951 788 690 414 544 571 248 794 426 59 433 673 794 396 373 445 980 361 77 569 637 606 763 64 306 738 44 881 901 168 762 420 715 940 103 815 489 832 296 902 288 899 544 119 525 30 34 562 817 804 177 982 3 127 272 102 62 373 330 395 542 84 934 321 254 100 922 811 306 868 982 529 208 11 71 465 163 0 83 368 508 725 248 156 976 139 449 753 124 190 423 371 948 542 808 643 460 382 36 234 481 734 120 91 595 500 477 754 521 456 110 910 677 211 562 48 10 426 748 238 775 935 748 642 157 416 438 593 143 390 702 484 444 462 769 158 925 486 363 237 165 877 862 979 1 707 735 42 280 516 260 339 506 422 146 392 817 917 76 722 24 836 815 615 513 57 22 163 520 179 762 299 624 723 600 281 985 404 616 843 167 47 775 264 879 914 65 459 789 613 774 271 108 201 200 217 872 32 779 110 126 10 451 635 22 931 745 73 177 849 637 380 343 149 768 706 129 342 993 491 856 240 897 304 907 175 922 762 95 887 509 888 321 965 69 786 790 841 702 288 9 921 432 16 462 607 181 14 930 189 428 212 786 618 193 359 618 984 573 657 108 647 537 335 190 575 842 285 776 302 617 494 294 600 488 255 691 363 561 405 340 256 929 184 319 177 980 694 218 474 298 583 742 343 363 354 949 934 346 821 144 534 953 444 457 296 469 105 44 209 930 13 66 508 17 313 167 253 188 273 885 483 272 489 635 437 176 771 505 882 796 232 79 548 386 383 765 506 10 439 215 856 443 192 767 152 500 764 224 161 616 714 902 419 818 864 842 17 979 941 965 926 515 104 938 515 503 824 413 272 397 415 467 421 570 428 126 884 60 27 665 660 451 814 657 492 447 756 658 791 802 408 964 319 662 481 536 413 775 379 587 265 72 417 495 145 346 584 47 258 353 436 80 350 849 749 622 905 200 51 1000 69 345 564 304 230 966 785 856 478 884 71 321 135 274 92 185 129 401 49 967 859 874 310 35 964 225 174 338 205 804 683 131 169 356 872 658 345 323 157 727 143 556 531 210 54 909 79 311 661 746 959 200 309 361 774 250 769 5 433 509 326 206 142 498 259 753 891 535 243 950 470 445 880 563 528 544 66 665 455 841 799 723 504 307 987 270 136 131 907 2 975 835 793 268 263 11 266 875 159 360 225 655 610 88 930 158 598 831 497 191 807 836 945 143 38 788 932 882 805 587 741 285 370 919 603 393 155 670 784 255 7 192 890 127 269 614 942 545 596 904 324 54 325 159 918 284 9 470 245 564 15 131 666 427 262 978 315 675 687 895 866 57 60 905 726 743 988 118 278 953 626 286 545 744 283 552 547 749 870 897 292 511 307 375 195 512 432 663 355 156 193 382 214 207 346 550 768 742 651 591 789 321 915 27 98 652 563 767 662 568 90 234 34 897 364 647 696 896 133 417 207 925 5 226 505 132 599 362 833 157 510 94 391 216 44 955 423 325 903 673 675 776 619 483 37 772 178 521 693 503 188 939 376 965 674 896 847 261 671 942 200 166 458 779 775 648 541 215 781 441 300 485 767 691 290 958 318 984 556 172 72 900 587 398 958 45 840 840 251 782 816 286 605 591 848 571 402 639 18 866 513 625 952 226 565 340 329 597 834 149 2 7 80 433 83 549 780 542 311 375 86 925 552 163 117 427 944 319 12 377 733 286 838 855 260 550 727 25 466 547 697 701 223 102 967 123 336 955 378 656 141 317 590 501 125 225 360 905 623 283 591 995 652 862 527 674 406 287 316 726 755 43 637 511 621 466 267 232 407 842 973 940 337 527 971 683 908 890 167 233 293 766 327 577 773 181 204 579 297 780 628 486 239 7 148 692 249 921 35 634 664 797 418 754 883 245 998 283 922 16 482 877 798 471 398 648 75 29 960 306 519 180 820 392 808 682 221 229 937 737 132 672 96 463 751 507 446 197 819 147 366 190 215 909 424 957 837 948 757 8 933 745 206 853 904 255 894 22 65 458 700 440 747 589 701 97 711 79 451 773 287 286 679 214 744 785 88 326 900 145 735 417 277 902 976 285 822 159 812 741 646 875 176 942 499 982 507 630 213 447 936 379 620 545 913 803 144 658 885 400 241 821 218 619 438 364 818 460 314 694 889 275 295 522 197 608 766 807 614 129 348 563 154 367 778 9 690 728 770 752 797 850 235 731 625 440 261 730 715 111 681 135 602 313 530 726 351 541 830 61 89 604 685 387 999 303 601 649 103 406 231 333 810 554 67 512 536 450 452 281 122 629 570 520 857 458 633 672 750 20 81 973 381 714 524 417 742 89 612 71 879 473 252 559 320 296 95 937 669 156 294 554 485 805 487 765 115 265 996 545 498 460 401 66 410 197 846 261 3 764 303 504 427 106 522 808 842 177 557 258 358 297 199 708 538 116 655 410 604 311 974 745 867 114 946 522 765 503 330 134 929 846 796 294 760 749 645 817 55 51 532 24 87 986 151 905 566 42 543 563 966 929 923 712 43 229 752 241 978 708 496 415 397 342 927 720 180 404 495 993 568 422 641 503 954 483 624 577 61 478 861 206 352 1000 362 960 622 539 869 579 555 534 611 998 589 922
496 129 908 233 691 786 921 368 366 923 443 206 276 268 165 876 367 199 385 206 109 40 334 972 576 637 676 375 573 445 504 521 243 390 453 959 816 35 874 496 752 714 936 782 934 124 925 749 503 977 240 574 931 913 659 278 777 339 275 810 162 341 14 489 966 44 82 520 148 670 220 195 603 87 135 980 869 927 232 678 354 979 446 907 724 987 506 55 706 859 126 777 729 925 906 225 390 806 633 655 400 387 993 409 72 663 457 316 103 936 196 807 122 856 680 367 577 528 188 101 544 263 597 854 935 366 654 39 524 851 618 215 123 610 413 624 258 839 961 120 762 374 564 805 726 852 582 700 212 103 718 751 794 398 382 109 546 129 529 75 947 557 88 121 312 603 341 102 17 771 351 331 709 698 889 207 85 189 738 526 374 146 793 901 178 899 0 648 2 478 632 209 623 153 698 49 274 744 646 18 338 40 121 326 211 677 872 59 73 167 678 942 273 976 743 347 492 218 932 177 456 662 407 353 448 725 566 656 696 353 192 506 692 322 476 773 43 638 561 665 987 70 609 184 405 90 592 425 308 921 295 938 206 953 660 2 59 572 571 10 299 271 596 349 575 141 124 618 7 927 193 822 149 478 674 981 78 760 99 365 645 653 549 79 202 264 362 993 957 652 761 857 119 809 500 434 937 447 732 855 306 912 985 1 653 229 26 360 414 500 203 878 173 160 234 418 852 43 332 630 635 551 238 743 741 976 300 807 629 667 62 488 227 73 917 441 267 879 814 828 749 701 317 58 664 656 322 844 617 923 723 918 864 428 533 759 531 597 959 946 802 575 879 781 616 859 396 667 417 608 191 146 259 868 389 40 428 778 819 146 465 960 875 641 53 830 337 603 469 417 462 722 981 678 371 595 897 535 143 767 355 724 710 303 470 394 997 382 37 137 552 237 110 522 605 812 285 730 364 510 845 491 627 301 810 941 790 339 471 141 532 924 867 641 862 683 160 727 316 730 580 555 152 79 742 827 822 255 288 205 69 451 441 573 613 714 583 545 690 537 128 485 30 71 323 123 5 658 973 396 739 44 930 772 639 564 971 795 44 247 47 91 515 83 970 302 811 392 40 382 86 829 435 984 523 414 452 518 491 471 630 280 278 905 174 808 899 29 595 849 13 508 846 416 363 986 76 736 663 453 720 400 625 100 340 518 725 90 924 583 277 914 249 461 746 873 916 413 381 366 427 696 319 476 378 857 6 697 972 219 279 55 557 77 314 335 773 833 927 983 139 210 15 8 433 764 798 801 361 165 593 64 327 110 228 788 210 395 272 172 900 46 788 981 113 209 512 1 642 215 262 709 647 67 756 435 27 539 93 961 952 222 175 398 320 309 450 637 377 2 737 989 722 532 728 509 484 575 567 389 670 587 994 594 144 120 479 181 830 173 854 246 350 149 46 116 978 814 578 236 248 810 857 502 376 92 104 774 508 269 198 756 804 148 250 589 245 805 885 456 201 746 1 887 24 758 825 794 880 304 432 336 186 153 58 354 251 31 878 383 502 823 65 499 353 4 11 843 150 750 489 967 688 129 615 779 32 637 395 620 717 988 975 831 384 729 953 163 36 213 130 254 271 106 81 626 226 497 781 356 842 968 865 501 805 572 133 960 551 479 194 333 803 619 29 576 929 177 775 756 948 319 455 273 394 778 902 436 774 334 159 814 434 847 540 548 333 571 146 588 527 344 999 886 204 94 767 457 290 356 356 880 254 630 71 967 153 84 187 861 91 98 543 648 151 232 881 215 836 7 820 183 478 741 901 723 444 820 672 417 114 104 286 48 731 449 451 14 849 20 380 557 740 830 270 288 70 407 315 31 360 128 63 959 313 131 229 141 650 742 538 782 105 1000 158 120 368 753 266 45 712 998 763 153 147 986 260 116 183 488 671 617 662 534 225 353 826 445 892 343 402 268 237 287 558 424 541 826 263 536 472 715 572 944 687 643 430 432 861 587 641 161 685 37 980 555 207 774 835 633 236 492 473 209 230 690 516 167 459 159 155 492 331 278 348 805 904 148 847 854 401 396 843 918 719 239 437 358 684 826 445 938 587 462 261 210 98 182 579 847 963 908 871 336 328 332 125 18 199 488 497 319 61 837 289 27 293 441 83 424 667 941 42 471 841 681 311 226 9 657 406 430 10 626 560 683 94 340 539 28 745 561 166 986 418 989 189 157 562 518 795 305 812 950 542 41 612 157 772 193 281 243 161 80 856 60 736 213 912 116 87 799 156 593 559 704 876 41 910 576 294 976 643 419 713 522 888 320 347 94 585 455 665 440 269 233 715 901 648 104 154 811 50 432 748 604 28 586 486 521 584 697 116 473 106 29 565 96 129 974 344 294 915 932 509 384 324 655 800 814 60 492 995 256 409 883 594 194 757 432 326 387 984 580 711 805 157 825 115 423 675 969 986 168 256 586 783 114 335 949 832 994 464 737 946 1 365 652 886 312 958 881 480 262 555 510 136 517 941 885 764 837 755 348 284 742 217 872 873 771 22 600 891 461 944 184 744 924 521 801 686 39 77 872 913 23 18 931 252 84 530 28 501 560 352 589 784 459 818 720 303 555 235 396 55 527 982 601 666 31 890 277 181 995 343 733 611 903 45 128 945 101 283 926 399 664 31 824 513 177 209 945 241 359 960 686 911 685 35 933 304 387 697 557 265 508 998 223 422 946 682 409 213 610 954 275 599 715 379 641 655 43 107 948 16 143 280 907 488 592 988 372 850 964 482 182 769 119 750 16 703 183 214 371 787 885 522 347 840 782 537 717 222 411 751 507 140 504 403 175 699 955 231 632 182 714 49 109 487 829 447 800 620 230 388 402 806 506 54 911 112 73 657 992 318 532 624 692 221 794 307 687 95 120 619 343 621 122 758 428 634 673 590 751 117 549 638 587 253 690 392 624 860 867 977 328 190 784 877 289 525 586 733 302 939 962 827 11 797 652 33 538 898 398 421 142 329 449 602 770 514 889 839 462 807 361 895 615 570 642 824 130 79 272 120 234 163 619 80 269 3 934 218 595 598 373 991 61 707 474 255 820 309 392 792 289 534 306 661 980 622 316 493 232 416 402 330 743 171 230 25 204 923 286 683 419 581 914 637 950 244 950 431 901 510 570 771 27 569 301 789 202 466 448 449 259 918 70 526 418 786 878 753 930 411 964 34 550 461 879 520 528 604 811 426 746 92 177 829 395 668 112 438 965 979 330 553 516 257 218 321 990 233 12 589 927 20 980 554 921 391 199 815 644 468 25 372 911 223 849 989 98 844 778 177 820 442 308 477 747 547 734 287 737 780 92 419 859 481 583 626 489 601 27 358 74 425 173 296 353 346 691 964 321 282 905 785 497 955 728 813 529 131 80 700 479 494 352 208 686 8 506 893 763 940 583 669 403 423 366 458 852 404 995 172 688 766 164 791 561 695 929 23 894 511 894 949 52 454 794 652 722 164 428 264 465 56 957 896 248 370 738 268 317 705 834 704 679 474 33 909 490 12 488 926 146 983 815 588 206 828 436 75 559 922 179 345 898 142 296 656 720 100 985 89 544 305 235 215 239 969 158 782 806 568 418 52 743 536 193 21 912 57 259 41 61 499 774 938 482 848 257 866 630 614 920 920 378 708 97 535 41 246 891 412 132 528 824 914 373 992 11 808 983 97 175 169 989 102 164 796 109 475 996 393 248 387 663 833 824 809 478 851 558 84 389 397 367 197 876 424 467 776 331 858 824 765 531 168 792 292 418 550 839 730 651 679 391 179 578 778 581 950 316 956 932 928 603 933 636 768 802 681 572 968 48 242 126 689 706 111 565 219 320 556 574 505 712 651 988 359 858 167 582 180 319 586 38 239 524 701 135 247 148 951 86 137 736 375 887 868 703 4 173 990 996 495 637 51 814 884 816 195 149 440 32 610 848 325 939 132 791 608 829 483 731 357 596 141 914 291 895 548 731 185 706 386 109 853 393 996 352 39 363 490 208 298 831 96 426 460 397 965 553 436 595 694 596 408 868 962 325 779 723 801 330 176 970 887 992 817 527 519 680 649 661 410 435 145 896 518 568 838 331 66 289 607 580 823 607 68 744 463 910 563 606 90 533 905 384 747 556 383 395 429 136 907 688 882 964 498 599 420 28 439 54 870 461 67 854 976 25 224 9 574 724 831 702 134 584 855 186 467 705 301 330 48 459 628 434 894 313 349 369 734 297 74 254 760 773 903 117 200 730 727 382 38 951 883 960 336 469 636 163 721 820 600 295 714 492 673 638 702 594 770 387 302 960 693 477 606 791 342 5 485 807 919 344 677 883 837 238 297 62 216 162 205 684 735 489 184 564 138 571 369 468 545 296 101 990 631 386 373 225 517 66 974 976 754 496 863 592 640 167 507 94 339 104 943 271 644 386 658 984 859 242 118 566 591 45 942 283 127 718 64 345 799 411 759 338 170 342 108 309 821 318 19 272 398 909 716 932 415 561 834 248 310 811 967 727
678 303 249 763 73 106 988 111 423 450 521 237 377 395 928 175 949 464 692 165 791 506 663 714 371 336 296 943 918 632 418 885 409 330 866 936 715 262 523 664 107 101 398 685 584 535 93 174 958 634 645 961 776 31 198 990 207 965 279 137 747 192 68 318 705 635 525 221 131 531 5 187 592 743 641 925 998 403 502 872 700 71 930 869 261 701 282 776 402 756 63 487 216 843 662 569 899 119 349 836 32 472 481 951 399 366 56 46 787 471 983 866 183 885 115 701 612 292 257 510 197 938 395 436 722 940 575 965 646 857 610 487 620 424 816 483 217 246 857 531 104 747 889 909 827 129 639 338 268 685 178 598 652 938 256 642 365 265 981 184 631 406 690 657 194 945 673 988 414 299 860 224 784 697 289 590 956 157 809 144 191 137 669 279 448 803 437 77 433 803 91 16 186 251 684 726 695 853 698 657 250 466 891 69 511 41 466 107 281 136 95 337 594 671 921 936 405 360 985 694 169 188 888 309 372 213 288 486 552 811 818 512 764 127 8 366 550 194 201 228 593 525 704 887 744 488 182 390 105 221 773 240 382 115 959 60 82 391 359 13 771 246 644 321 426 103 556 101 797 359 963 71 287 369 781 285 455 902 326 801 457 999 378 861 997 657 808 60 724 918 869 780 212 300 161 226 166 63 906 630 462 262 358 258 229 33 440 118 327 688 566 743 138 571 497 656 723 342 35 459 925 695 967 456 799 911 120 256 507 811 763 713 938 858 691 860 192 393 973 699 435 150 568 686 436 429 737 676 605 124 782 609 454 615 544 393 796 192 25 740 613 782 46 914 385 913 14 347 897 13 145 408 735 354 937 102 404 722 919 859 422 433 672 547 984 977 392 316 563 885 346 178 582 255 904 11 881 693 308 966 495 362 149 726 734 828 380 507 27 718 574 103 209 640 111 936 44 482 623 257 830 345 570 499 232 361 777 751 960 127 841 987 318 661 730 641 912 908 278 486 977 62 272 396 22 1000 473 679 417 863 836 316 954 539 242 347 852 850 317 680 553 718 643 361 320 314 84 394 710 427 962 540 154 509 203 354 800 266 628 750 162 477 431 119 465 253 750 114 884 12 357 817 180 259 29 350 344 197 878 493 649 329 100 355 834 730 896 230 52 423 772 131 148 799 615 661 632 702 591 598 144 21 246 660 506 999 670 849 139 187 231 604 195 575 252 892 713 751 760 505 681 70 109 637 20 450 482 303 328 775 300 150 900 514 329 228 848 202 696 360 717 321 79 642 389 965 285 651 651 762 907 334 444 961 179 139 400 148 397 594 914 945 54 288 589 487 616 523 41 597 587 954 123 651 65 944 132 420 71 575 989 711 196 288 798 528 626 163 578 287 33 166 174 603 548 787 119 448 618 220 748 456 893 622 60 805 306 577 3 708 714 808 143 83 666 57 72 956 38 204 323 1 226 255 368 88 545 421 468 785 39 681 505 220 333 945 699 604 220 968 622 335 121 451 239 106 13 555 564 924 345 67 826 951 237 575 902 446 516 524 363 473 86 277 786 65 173 42 630 605 522 800 83 163 685 630 702 353 85 217 755 234 992 944 640 500 88 897 972 279 77 856 533 114 850 586 815 543 716 96 101 836 585 346 421 483 276 418 546 532 406 213 661 853 188 761 810 718 12 143 880 459 96 934 689 57 526 627 567 184 831 554 761 221 833 266 779 405 894 899 529 423 729 443 557 351 847 629 974 912 114 579 391 66 40 70 449 108 785 226 581 4 341 317 877 485 843 538 47 580 768 960 870 584 527 668 243 376 411 817 64 23 806 961 708 878 316 117 78 605 253 961 576 387 882 105 396 649 927 508 604 751 127 425 364 298 957 883 167 337 350 198 611 409 425 874 823 862 520 274 133 771 668 684 804 605 706 619 443 349 240 747 401 350 940 403 204 874 461 362 913 217 867 456 251 272 311 425 62 308 793 540 134 33 460 989 540 300 19 283 659 45 10 417 872 747 76 844 929 589 531 157 854 634 903 551 837 474 90 569 943 102 740 273 905 748 908 630 680 495 381 879 571 415 369 113 757 878 922 516 2 439 70 789 864 372 361 24 487 188 469 876 846 967 743 472 370 744 725 913 94 111 314 508 102 334 820 461 258 119 726 618 496 405 664 629 69 480 313 92 993 785 222 212 513 39 445 271 260 571 946 642 863 318 386 147 189 942 53 713 731 415 534 138 769 42 321 935 15 301 394 479 429 255 459 549 160 429 339 333 536 999 491 819 432 634 991 617 745 526 718 581 185 711 16 597 805 45 146 974 354 884 490 593 30 241 677 416 876 931 657 992 187 547 112 933 629 869 438 84 353 832 603 670 269 918 936 783 910 1 756 381 686 639 825 208 291 813 298 288 739 722 783 806 415 145 218 21 295 711 952 252 595 986 129 148 99 605 130 617 37 58 352 774 477 773 601 795 950 62 26 888 267 464 324 231 122 440 11 500 362 49 515 999 813 480 978 612 155 853 911 32 549 589 142 483 874 847 453 855 883 946 147 106 694 328 103 224 682 723 824 396 284 596 4 411 965 646 535 903 206 895 34 659 108 751 767 584 554 486 247 140 176 980 89 281 390 786 829 313 485 567 596 665 968 542 450 63 509 626 562 888 762 738 66 153 926 804 18 909 892 969 427 840 608 153 6 487 573 741 835 839 228 657 561 380 853 483 873 737 57 871 59 729 393 216 583 511 627 897 712 199 924 362 802 602 858 607 439 990 503 195 871 961 565 964 795 521 942 16 274 80 467 338 656 829 999 425 758 493 539 890 939 559 403 625 538 64 676 744 851 497 471 724 512 534 597 149 868 57 113 32 451 562 727 439 151 39 614 228 255 873 181 115 895 992 861 654 116 472 388 787 210 620 754 809 262 444 916 450 736 888 202 291 518 134 374 339 542 128 383 340 774 817 504 386 309 5 159 522 230 177 964 842 647 223 642 722 920 482 909 614 709 807 215 977 301 922 307 955 807 476 633 384 995 316 606 226 638 88 890 334 794 114 420 644 338 789 136 391 387 838 51 62 619 634 117 914 975 141 933 771 986 612 602 425 674 169 498 57 948 331 951 257 537 281 312 171 780 2 801 273 510 311 555 934 979 42 348 8 31 149 770 488 655 284 665 119 283 109 110 746 98 609 721 397 410 164 617 982 351 608 598 49 472 434 478 491 759 162 569 578 856 465 340 645 74 726 749 499 842 456 463 706 430 420 452 522 55 539 994 103 528 768 732 927 476 848 336 777 128 262 9 586 238 680 915 928 653 996 494 741 366 120 840 758 190 880 634 377 375 507 36 901 331 502 580 340 733 342 590 950 163 910 887 887 335 663 464 85 80 761 263 606 297 27 315 42 885 294 42 601 514 811 955 483 23 469 819 272 141 562 416 60 294 790 945 547 302 365 21 233 224 23 58 687 609 528 355 466 310 881 683 332 254 993 886 933 637 406 384 347 635 99 859 818 547 9 479 205 235 122 862 319 286 201 980 327 636 429 501 540 124 75 901 34 376 317 319 121 75 771 424 702 812 520 931 51 855 184 775 279 579 482 865 493 543 441 558 287 492 562 135 11 541 304 811 643 687 828 87 2 474 721 412 578 586 672 434 588 225 70 966 800 879 238 839 583 679 59 947 9 367 179 987 781 347 473 266 864 817 965 671 254 343 857 334 255 171 512 752 441 697 966 600 585 941 538 337 778 441 215 625 91 489 97 961 597 193 440 61 114 168 215 711 480 214 109 753 966 221 215 624 183 821 506 953 755 788 135 789 649 458 378 208 376 137 345 97 600 982 130 447 944 484 192 517 430 303 192 738 878 703 979 271 946 265 93 923 822 849 57 7 506 792 557 175 343 996 930 292 123 172 743 650 396 342 854 499 828 707 53 838 794 332 516 50 576 213 954 413 731 200 569 845 561 970 26 299 408 917 323 0 10 660 955 524 46 17 504 234 61 814 46 577 232 125 712 822 412 790 690 667 482 170 772 245 835 560 133 280 181 572 321 934 905 778 328 236 374 599 53 419 696 483 430 165 138 205 565 486 426 508 472 588 772 658 136 49 883 92 712 456 134 493 780 428 342 248 856 304 158 519 851 470 704 935 335 693 111 322 401 164 72 140 159 184 993 1 69 264 800 701 766 28 539 152 690 277 773 648 150 275 405 654 152 293 545 475 731 356 474 177 788 559 18 832 793 330 258 153 793 360 620 48 232 751 213 126 793 67 697 241 509 675 291 741 804 442 945 480 206 765 49 325 659 688 508 932 329 742 207 488 498 408 300 719 321 720 756 150 696 211 600 223 15 81 330 551 692 227 315 746 177 844 687 828 661 976 36 898 289 990 440 971 902 305 998 379 941 199 730 24 557 944 615 373 238 106 699 532 383 407 373 446 255 273 354 233 554 156 588 766 212 607 919 118 301 803 789 728 636 157 245 500 288 45 521 244 533 290 652 875 764 259 147 158 779 219 875 621 510 969 355 270 804 530 291 43 541
540 702 942 867 168 199 379 533 503 275 613 462 525 208 126 472 225 264 959 831 509 860 722 193 457 83 91 556 976 318 979 644 687 22 972 451 298 985 583 205 783 809 87 637 781 653 782 291 261 83 20 757 267 637 427 265 593 843 8 910 715 471 119 809 86 544 535 934 62 418 72 109 99 641 406 723 67 542 539 284 349 239 463 25 716 181 207 181 719 54 380 845 971 168 488 698 734 586 254 904 372 140 166 860 793 503 110 395 45 259 867 847 401 896 988 92 333 254 484 194 834 585 883 43 517 424 608 734 103 472 849 587 52 822 840 920 78 598 443 624 705 875 436 877 272 636 470 937 819 960 431 233 69 312 101 962 558 624 138 716 769 311 0 866 726 490 897 545 547 100 399 603 270 736 504 859 479 359 452 891 830 12 872 631 58 353 18 454 652 370 551 201 584 75 651 822 339 816 137 172 195 734 777 888 685 785 169 561 882 565 245 852 417 682 684 962 946 710 53 249 172 268 107 428 645 560 845 706 432 760 113 327 827 647 211 457 447 720 208 484 459 690 831 783 848 10 367 146 643 390 23 765 590 296 434 284 763 67 755 913 903 482 466 962 649 708 614 745 93 158 653 403 433 668 508 517 462 429 824 356 728 284 151 52 555 46 980 375 97 425 361 854 214 56 165 555 502 786 351 57 365 849 906 388 950 639 309 531 552 324 94 615 271 964 120 498 421 791 35 21 332 869 304 667 986 450 672 969 710 269 194 421 800 947 13 271 76 919 438 281 197 903 992 130 335 557 454 841 955 915 318 858 177 734 664 74 112 841 990 697 695 193 918 751 338 357 956 441 644 792 7 379 572 39 316 604 3 177 693 810 416 115 14 358 720 222 287 541 205 12 878 243 314 260 467 969 303 535 596 745 385 368 799 963 5 739 228 1 381 125 296 866 619 743 199 464 548 603 203 128 501 372 325 916 116 265 677 198 773 937 876 254 122 579 92 100 419 494 404 227 240 478 561 90 798 280 866 61 774 592 904 413 373 170 762 492 510 165 445 257 328 781 402 797 394 685 514 192 750 326 944 605 108 105 659 924 958 318 680 333 772 284 437 751 926 447 981 857 907 142 130 332 15 969 758 150 846 554 485 49 468 701 293 984 576 210 146 436 587 849 947 93 569 329 842 567 663 706 954 298 281 110 965 121 308 480 159 344 617 1000 95 402 967 979 963 930 469 621 150 259 161 859 933 997 655 429 966 752 31 317 384 756 451 155 189 683 893 841 732 175 428 451 317 295 522 568 527 16 870 86 345 565 822 859 821 659 997 83 217 798 847 575 215 103 810 633 532 797 210 229 397 564 634 135 6 304 248 430 476 323 855 44 141 787 181 691 27 380 725 242 843 161 124 194 396 409 623 76 723 553 4 164 289 117 985 385 624 329 748 52 442 495 650 57 57 225 25 866 312 201 895 444 871 678 63 158 461 88 994 570 729 273 299 224 220 207 647 429 283 539 556 339 487 900 247 626 887 352 79 770 900 7 767 343 73 318 796 938 364 467 670 862 190 712 743 968 835 442 85 935 506 739 499 60 521 217 640 164 884 684 731 242 64 877 738 894 458 411 924 305 163 336 88 526 528 105 129 525 252 844 246 61 982 522 852 695 125 67 148 348 747 894 784 964 407 608 829 576 969 698 393 738 626 702 580 13 460 485 28 839 886 196 310 699 841 114 598 284 188 201 359 782 630 154 515 711 776 97 409 575 806 555 507 886 410 548 688 576 929 856 928 607 251 815 788 37 519 518 632 997 212 602 44 990 33 169 943 596 356 829 836 825 850 289 570 805 730 488 993 780 127 604 16 694 563 45 511 400 285 665 656 193 816 436 880 33 41 974 571 540 279 323 273 962 400 87 232 480 674 680 200 325 629 356 641 675 597 884 104 728 105 261 936 345 229 158 974 475 306 156 531 447 628 793 323 126 604 160 294 232 691 779 355 288 230 721 280 736 474 939 983 249 601 269 218 486 187 461 275 457 984 862 40 214 142 334 185 458 292 829 324 460 892 127 666 304 242 871 698 317 529 120 226 954 77 290 805 535 256 914 83 848 865 485 911 793 837 8 196 83 578 298 60 509 263 651 497 92 828 120 39 210 733 81 412 924 290 745 98 471 589 730 128 163 264 452 111 57 415 806 398 909 300 136 591 981 330 558 692 910 244 567 724 217 838 245 2 974 139 802 889 764 175 107 877 408 927 598 9 478 74 247 96 44 313 275 995 42 814 469 282 820 820 437 721 641 340 403 891 308 486 89 574 552 953 524 678 347 667 246 922 97 17 16 144 22 260 13 198 359 566 920 222 627 301 6 713 210 581 217 818 850 639 248 795 115 140 901 599 184 156 125 962 674 642 56 71 413 854 424 167 547 801 493 683 790 106 748 405 47 237 6 387 405 520 594 622 990 341 178 478 228 320 678 65 473 114 438 935 544 694 319 1 6 595 931 669 362 193 753 543 398 600 511 390 289 392 961 701 176 204 243 123 619 19 100 754 208 536 80 737 723 411 20 426 274 923 751 453 348 679 200 851 816 712 852 756 523 518 735 546 68 858 438 790 890 277 721 319 199 625 886 615 281 673 338 429 751 930 441 231 199 894 668 489 543 792 339 932 231 491 176 794 144 789 362 905 838 636 336 154 229 430 588 890 712 938 556 919 941 305 70 631 306 811 959 178 146 948 971 618 346 209 781 949 886 579 725 32 834 779 299 352 701 706 594 661 748 888 499 999 421 472 46 516 319 869 947 329 346 562 41 920 848 727 913 176 534 739 837 757 884 278 997 844 661 524 399 964 297 180 147 413 15 825 839 708 397 257 211 746 783 29 613 238 278 913 927 588 856 809 466 54 600 585 121 70 960 620 328 899 797 607 102 152 700 297 407 473 38 155 450 741 242 179 886 991 168 441 297 143 790 153 834 347 538 635 319 450 180 377 261 565 955 475 550 234 356 132 686 236 704 235 970 118 156 471 792 987 139 89 450 901 527 707 282 61 583 243 452 660 355 577 308 202 680 760 437 492 9 241 624 36 903 135 181 183 373 839 156 12 59 391 283 553 965 787 443 804 883 34 242 945 166 627 386 957 696 861 791 408 737 164 606 370 992 102 398 366 173 699 791 191 669 350 792 295 222 996 529 115 332 612 539 868 236 90 336 671 928 480 382 331 358 233 861 826 135 978 520 751 781 117 945 336 653 262 108 258 125 761 428 496 140 885 722 201 510 22 379 354 997 50 117 216 545 221 644 914 488 759 820 174 38 378 167 444 792 353 208 557 82 817 339 621 738 797 609 121 493 766 457 654 603 149 677 206 825 291 137 170 545 925 974 523 431 48 176 38 18 49 143 611 892 603 307 145 729 909 827 575 825 559 730 100 135 224 122 43 368 740 203 960 917 435 368 358 626 477 594 184 336 605 443 902 733 448 499 456 654 315 114 481 435 369 924 162 412 55 621 637 646 898 369 998 210 10 205 700 919 823 501 403 918 84 952 917 758 970 9 449 189 881 344 592 859 742 653 66 768 736 162 80 523 81 857 752 563 770 958 368 526 616 222 357 217 334 928 537 829 495 997 266 459 534 209 388 90 874 523 665 271 109 810 337 631 425 409 382 85 493 383 765 480 973 964 912 285 939 684 690 365 326 237 975 444 573 527 321 423 863 775 703 526 346 473 682 108 714 951 24 541 857 738 533 934 676 685 718 319 564 352 568 637 423 55 47 294 771 228 322 269 735 980 186 960 785 49 808 322 259 908 374 855 386 81 606 48 136 833 276 611 709 326 360 503 549 97 465 923 219 106 192 419 147 635 609 947 343 28 307 953 941 252 56 328 389 496 545 270 160 389 227 598 633 753 424 610 560 59 171 298 21 37 327 9 952 10 908 811 494 485 896 530 780 719 51 483 910 480 662 121 82 257 786 516 249 339 446 887 538 82 286 374 833 391 30 129 526 232 658 909 75 822 602 86 11 138 68 847 158 259 383 57 173 281 689 474 646 990 134 63 681 102 363 628 594 929 638 770 512 858 554 549 744 443 455 492 513 61 931 702 937 510 530 816 802 494 648 237 856 926 344 546 157 980 395 16 764 280 131 854 498 63 490 687 875 476 544 501 860 374 268 702 42 321 702 61 586 302 482 152 864 428 775 368 803 771 371 255 342 973 951 716 704 726 376 344 46 902 483 763 418 635 879 740 59 576 567 488 859 270 500 768 753 275 284 626 749 474 37 22 668 362 375 222 657 693 541 628 807 97 853 700 815 491 989 434 977 861 813 36 269 974 778 986 255 494 213 73 550 967 745 656 686 963 250 755 265 339 675 841 133 490 239 555 862 261 768 800 968 306 464 887 439 884 505 858 582 423 961 581 223 385 791 107 182 985 711 780 274 647 697 410 348 810 916 630 288 559 717 751 422 474 921 795 311 374 420 909 940 129 832 15 440 254 26 43 873 304 362 658 812 270 696 44 542 940 610 928 414 295 915 374 253 712 302 415 934 260


==> anc/Large-TA benchmark/tai_j100_m1000_8.data <==
100 1000
567 579 605 741 892 965 486 812 764 92 396 550 669 501 855 733 502 694 405 445 72 787 985 353 388 44 87 805 875 918 820 703 677 679 67 237 568 354 871 565 225 353 589 4 893 286 835 983 298 13 607 469 460 578 722 8 850 922 426 831 348 813 504 680 491 758 258 900 126 533 686 27 484 119 728 548 191 944 824 641 293 141 104 381 168 759 868 31 424 995 492 625 447 747 437 505 650 404 238 517 350 815 778 634 666 770 699 529 285 285 802 146 608 473 554 600 754 317 773 306 727 363 526 566 76 175 409 791 643 420 944 601 852 601 283 985 148 502 701 653 0 285 687 463 404 791 375 64 63 762 273 257 549 374 890 159 574 251 637 666 883 540 452 59 161 132 974 976 756 815 788 564 658 768 320 464 909 26 996 792 219 288 662 131 797 400 623 159 322 134 130 815 818 248 927 38 185 207 959 355 355 554 30 815 480 351 310 308 57 528 210 513 621 151 535 461 884 752 714 657 791 225 636 318 864 453 762 197 573 164 108 619 539 637 743 441 901 219 230 223 313 325 260 488 902 327 292 566 75 776 559 72 920 805 692 316 995 263 467 682 838 467 645 285 137 666 248 852 466 27 58 906 327 268 129 669 62 762 552 636 414 645 561 317 984 18 268 521 576 626 479 310 886 787 793 408 784 695 331 203 544 961 854 562 54 684 406 852 461 47 986 911 963 701 357 355 208 793 661 482 211 195 566 646 394 631 670 467 952 688 998 257 337 909 999 631 624 928 346 967 703 775 622 269 962 498 193 189 512 770 10 911 678 630 682 915 500 214 380 963 31 825 860 472 172 776 747 117 870 716 56 753 131 43 336 964 393 491 979 845 157 6 170 454 829 209 745 424 930 409 200 736 453 848 338 754 716 353 50 797 261 934 707 715 206 723 53 658 511 659 474 526 203 445 771 804 186 687 351 591 483 64 766 719 241 696 390 962 464 610 69 861 41 121 234 458 152 791 929 135 840 215 980 66 358 544 323 130 811 589 239 419 290 668 709 905 216 191 523 947 278 346 879 266 302 235 673 854 602 153 110 408 725 563 169 340 113 551 969 581 207 879 220 591 324 861 649 370 912 280 828 207 694 715 861 260 853 480 124 275 600 72 498 940 830 644 449 302 493 650 911 932 78 51 750 188 528 700 164 425 217 256 697 968 59 790 595 793 640 851 684 348 55 605 342 546 630 263 885 395 159 75 328 693 455 668 353 46 917 465 926 381 431 772 226 337 195 401 519 584 44 907 575 145 740 953 897 217 733 575 277 621 843 497 167 279 671 207 990 22 9 518 956 581 289 512 620 805 702 527 1 271 472 627 538 607 675 132 499 230 254 642 25 823 946 814 660 824 939 353 442 912 341 97 960 143 565 417 79 533 644 927 80 876 821 63 599 472 8 654 698 704 826 156 70 827 877 865 696 839 429 950 774 758 767 765 122 809 212 27 345 501 329 729 325 366 711 765 936 717 772 721 477 669 874 961 482 524 19 676 85 338 334 2 908 866 34 832 594 258 533 242 842 255 915 240 304 484 983 81 894 962 39 396 971 765 454 878 612 420 518 526 370 144 97 802 189 167 29 901 384 656 545 372 520 574 5 626 597 924 366 383 291 818 71 728 507 686 144 807 365 669 74 729 570 287 609 162 118 879 546 451 269 523 792 644 65 659 704 801 522 852 553 731 256 358 881 405 119 70 968 929 992 259 831 300 432 102 950 80 344 165 653 466 809 167 386 288 801 890 385 580 33 723 4 379 862 457 182 917 849 499 35 841 973 512 27 352 833 931 422 391 321 692 898 644 943 813 434 179 255 501 318 781 726 456 257 923 638 165 988 799 47 405 907 451 536 110 383 278 812 453 303 260 201 421 700 801 495 442 550 226 158 583 199 573 616 985 265 382 685 46 571 877 363 849 741 242 231 999 808 6 941 243 751 324 827 428 235 985 20 653 224 313 582 761 541 930 798 525 679 787 655 229 752 214 418 214 628 261 378 183 924 481 236 714 301 787 435 18 633 605 530 85 296 134 112 367 508 790 403 529 48 309 613 174 364 787 60 467 181 303 900 120 340 103 689 978 531 397 578 699 940 309 300 175 151 517 294 163 98 586 923 141 938 929 746 418 88 772 360 806 463 549 2 860 174 401 459 952 543 159 146 873 330 714 89 587 214 50 311 191 205 46 712 751 805 402 125 892 14 283 428 822 316 132 676 277 81 327 794 195 153 686 715 854 410 749 343 334 415 825 105 767 721 418 505 430 987 895 259 438 782 399 534 393 102 159 326 647 591 554 287 275 306 462 735 501 221 789 976 728 516 407 866 403 451 472 438 648 171 187 823 396 162 377 775 566 951 220 242 635 942 522 569 476 116 875 663 64 819 939 194 55 43 801 524 696 592 422 372 475 899 939 282 16 132 114 373 691 237 950 276 245 527 271 165 927 814 394 458 298 761 385 674 562 37 924 271 727 309 391 770 670 540 139 555 331 664 642 95 143 23 163 123 254 154 27 24 753 368 696 196 206 729 709 847 630 563 994 117 996 837 530 456 968 738 943 481 601 916 786 134 463 786 519 934 626 176 573 680 856 402 169 710 469 187 346 184 395 359 842 109 575 795 8 138 743 485 437 262 244 919 521 448 620 251 78 465 674 52 231 705 724 514 553 440 283 227 222 954 398 107 472 825 733 103 890 387 409 11 753 376 559 763 697 399 626 906 173 188 514 160 504 562 594 3 373 993 58 96 468 548 375 806 288 266 815 40 791 7 574 720 327 99 908 222 779 872 217 925 1 841 403 475 458 252 298 305 562 967 939 249 731 86 684 641 630 717 360 84 289 832 514 218 428 848 606 748 741 970 128 469 325 583 161 744 252 933 258 603 644 972 35 476 76 450 780 427 671 626 819 247 800 757 846 18 908 389 550 400 370 931 60 497 615 713 317 846 648 910 616 425 239 430 163 145 375 471 68 315 193 551 729 557 12 395 232 139 27 718 1000 690 962 753 908 691 843 647 891 213 213 989 803 319 360 615 142 163 37 724 420 668 758 457 22 299 766 585 934 537 887 736 895 587 340 178 439 581 853 876 36 755 796 421 337 501 84 140 783 769 222 642 153 878 132 955 477 965 303 937 22 12 436 379 884 652 778 369 283 280 410 865 755 997 246 77 752 542 151 513 487 68 339 198 291 270 7 749 414 473 342 895 79 487 118 190 58 665 252 693 726 416 654 734 380 517 3 243 977 859 869 598 209 977 428 913 376 232 963 891 246 356 981 817 632 681 10 274 251 816 915 807 944 133 550 648 959 142 580 529 943 22 251 781 137 312 587 26 583 856 742 982 477 867 764 392 158 869 980 381 363 601 703 417 615 250 174 949 800 412 873 38 44 371 990 799 863 922 398 804 957 147 540 423 392 197 132 391 306 903 673 177 3 179 8 114 440 863 364 202 634 136 963 17 924 66 602 354 936 889 279 462 90 739 264 228 825 719 852 229 744 94 69 408 663 333 88 128 764 928 43 175 486 873 578 880 38 420 948 446 197 635 63 800 299 183 160 896 713 839 462 627 24 445 428 204 648 307 158 945 791 21 871 101 199 975 647 407 481 149 687 339 496 135 901 374 696 639 249 494 284 803 129 521 968 631 268 286 817 51 843 215 849 822 62 834 792 515 218 610 83 150 353 593 806 921 755 106 127 61 662 780 876 73 400 813 118 367 209 436 61 478 271 564 601 978 124 16 963 731 28 253 771 332 646 787 879 932 441 397 687 361 612 706 211 525 873 156 577 166 719 584 438 288 308 625 948 742 22 510 755 411 844 279 888 82 714 659 86 488 719 695 69 914 583 730 653 377 677 143 792 957 827 92 678 632 705 111 825 349 519 127 898 654 117 904 279 209 650 398 686 441 533 419 289 558 325 836 18 614 630 532 682 651 745 560 89 223 472 723 799 240 781 887 819 281 949 851 984 785 747 958 978 619 46 362 32 180 890 606 967 759 819 439 555 347 630 267 448 468 823 596 740 192 523 335 233 284 23 779 728 953 849 155 259 981 815 444 402 994 977 964 333 489 965 732 260 470 158 948 102 28 801 490 462 295 391 656 701 604 633 918 534 272 465 264 605 49 604 634 973 810 729 844 504 297 484 688 202 115 502 547 678 617 486 579 805 317 477 667 754 352 558 90 714 15 518 91 929 509 659 46 855 577 228 314 264 586 137 590 252 173 874 646 498 760 734 36 671 120 681 496 579 443 460 572 184 611 734 233 59 42 389 783 808 789 912 275 146 433 237 857 713 382 607 413 476 768 529 657 673 401 232 845 114 618 261 503 401 83 725 790 909 905 931 13 788 506 729 32 943 672 896 776 951 858 313 45 168 961 768 121 292 580 54 947 145 556 346 64 122 935 783 141 857 263 334 683 420 777 492 991 74 815 874 244 460 737 901 308 791 758 692 6 908 629 976 588 716 882 738 246 881 888 370 245 818 765 917 100 325 796 445 966 286 708 796 93 135
643 351 72 572 426 109 986 713 718 147 11 557 882 726 475 534 629 953 26 522 278 722 848 406 964 648 452 652 573 247 590 567 109 684 491 506 593 779 393 553 316 547 457 254 48 871 956 303 541 33 663 381 901 724 337 317 505 43 325 920 993 802 57 218 386 408 422 939 804 24 535 931 778 308 130 242 146 997 406 169 390 150 253 323 2 709 373 617 616 377 980 844 70 335 538 343 518 32 449 378 161 155 498 782 32 570 88 715 189 353 961 717 176 974 780 649 871 796 348 673 544 744 812 443 870 414 580 555 97 552 84 33 425 285 650 446 44 452 184 388 865 755 407 456 35 20 999 375 738 971 302 794 254 83 76 126 877 239 798 398 136 917 297 858 576 807 512 668 420 860 282 854 9 684 438 473 851 925 609 266 354 914 279 924 355 111 868 377 857 907 922 398 335 627 977 73 734 737 962 846 398 151 24 214 861 604 892 966 946 941 195 531 807 233 402 53 121 729 5 294 602 123 818 250 878 151 796 799 520 115 53 642 147 114 788 973 445 187 384 198 517 514 240 149 135 57 775 804 811 21 885 928 894 511 281 88 275 934 930 983 333 294 913 158 356 170 220 109 564 243 222 31 172 855 681 58 341 442 334 886 262 487 907 160 938 543 192 958 77 427 911 412 50 188 150 410 716 803 854 562 410 795 202 680 59 185 586 557 731 237 516 874 973 797 443 378 571 804 905 755 276 859 462 864 671 315 359 763 591 865 888 254 582 349 418 279 357 212 685 752 453 362 277 352 550 58 822 624 160 502 409 894 974 827 763 813 260 772 656 504 173 425 154 667 263 665 506 875 45 750 984 934 891 770 197 933 93 412 992 172 92 239 912 805 995 303 745 775 985 857 267 721 969 159 293 459 416 382 723 338 696 458 513 714 660 518 7 560 332 670 791 817 365 414 484 606 481 676 646 287 727 273 875 898 273 64 181 2 529 630 678 515 514 789 783 733 531 349 309 183 799 205 889 514 78 995 391 608 488 238 329 576 559 206 115 955 224 793 898 737 565 258 701 981 931 579 377 739 268 905 287 689 15 454 499 609 274 785 73 234 378 970 464 373 474 287 598 162 12 437 724 900 67 777 96 901 968 682 408 470 620 793 610 53 381 373 497 592 163 198 264 386 75 285 614 376 159 341 294 262 983 850 728 604 477 988 148 898 682 597 191 672 730 759 149 416 662 319 326 250 169 292 250 711 86 794 358 379 217 760 485 476 764 299 679 197 966 324 750 884 652 729 194 3 343 587 772 194 639 216 793 154 424 466 648 78 447 958 795 202 677 962 33 653 371 742 831 296 17 18 809 231 642 67 801 188 599 684 56 713 557 732 881 553 816 98 880 991 873 966 680 606 906 450 383 534 709 983 979 57 375 925 131 795 627 70 455 347 659 517 107 844 628 321 547 524 845 940 707 385 827 582 308 707 748 226 608 101 90 699 526 313 495 654 915 655 13 169 166 779 251 189 349 976 502 538 840 747 460 209 52 312 304 971 111 810 575 816 767 754 674 717 85 388 18 614 893 808 112 934 327 511 89 749 352 940 510 284 65 785 916 232 754 573 328 986 568 374 825 919 997 858 212 891 190 803 8 885 503 870 21 218 483 114 631 229 918 192 258 668 890 914 921 307 364 349 554 526 463 729 970 863 527 876 819 184 210 841 271 315 344 590 133 331 782 69 815 814 693 201 536 534 876 311 954 498 369 864 996 804 774 183 129 999 957 712 787 10 533 458 156 530 838 888 456 60 454 60 315 921 908 310 607 311 661 875 179 981 740 290 467 721 895 986 704 10 290 386 963 573 388 462 310 98 615 802 232 378 532 457 606 925 879 245 430 691 551 496 924 437 955 172 670 457 500 891 185 382 683 282 960 357 852 81 428 499 558 834 594 826 729 382 119 499 157 701 850 382 226 130 490 547 747 460 800 105 22 206 353 725 317 550 177 47 46 101 690 221 120 774 134 232 713 453 301 20 451 381 636 270 784 138 672 526 617 543 231 606 229 173 415 686 994 660 638 207 104 6 757 362 27 22 322 984 423 635 227 801 699 658 721 806 494 355 859 440 183 205 746 43 903 523 900 316 950 532 299 874 846 356 829 9 515 496 168 183 143 832 306 505 54 148 982 924 38 495 437 249 773 588 459 813 669 162 779 181 114 276 584 45 849 955 988 36 867 74 487 106 874 607 123 398 817 97 919 339 507 313 508 970 102 451 3 417 158 541 196 947 370 402 534 923 142 453 687 906 524 259 376 316 228 347 138 352 272 55 431 488 403 108 836 250 480 855 569 396 676 69 122 327 385 452 37 130 552 461 770 853 436 657 566 516 572 143 215 383 91 237 360 72 280 322 221 691 242 344 668 505 401 134 834 871 170 874 644 406 479 14 41 780 546 834 446 788 296 604 545 835 837 890 216 455 655 5 637 556 199 613 99 69 694 499 953 686 872 601 708 931 94 433 600 312 79 743 292 658 213 214 178 438 990 491 338 905 380 17 30 216 944 922 243 134 493 205 579 716 501 472 417 398 429 873 904 467 433 500 318 665 399 447 519 472 869 520 31 844 124 958 647 781 768 912 786 246 635 679 611 976 934 54 914 836 110 569 311 763 68 256 330 104 164 785 720 985 476 439 776 163 389 785 537 980 561 684 760 235 543 779 525 452 256 481 204 256 711 907 706 506 749 586 298 633 270 335 511 698 116 510 118 132 450 723 645 447 765 366 286 778 198 197 603 128 442 232 736 432 145 986 862 520 103 288 261 170 405 459 382 19 117 140 987 530 991 447 239 573 193 723 703 870 810 310 106 69 440 793 58 864 855 848 540 878 712 289 613 902 368 544 909 214 967 688 830 890 255 792 252 591 657 497 581 828 331 658 917 602 100 803 688 715 235 632 300 508 171 707 553 580 482 32 379 433 978 703 923 721 188 360 269 725 87 465 813 586 735 322 902 162 347 364 42 312 936 172 113 283 312 654 618 806 896 294 139 198 667 713 320 651 948 777 387 488 842 863 469 770 941 193 64 547 866 306 236 923 324 910 233 987 761 518 958 90 684 717 808 918 692 540 478 476 4 950 952 569 823 915 589 714 759 658 108 695 976 861 940 879 802 794 82 604 366 107 578 131 777 167 673 488 23 766 234 890 62 137 127 952 596 452 283 743 396 78 965 78 959 810 448 177 744 450 722 320 36 428 400 696 972 85 303 406 697 654 468 457 686 142 162 205 612 622 700 244 362 914 16 624 539 217 567 671 339 248 715 439 832 118 186 547 710 388 833 312 206 827 40 716 785 62 223 569 218 442 421 294 675 22 434 239 465 399 144 875 899 783 595 200 307 817 69 970 583 573 412 741 219 546 824 177 739 804 336 772 248 437 509 387 932 990 666 634 752 75 345 980 844 737 180 582 951 626 658 713 1 3 883 184 654 19 473 196 887 394 245 288 187 838 826 981 549 149 19 787 649 44 225 181 126 56 665 487 319 857 504 164 695 408 577 944 55 36 61 18 574 84 981 60 630 892 843 667 411 419 351 848 719 441 884 955 664 248 927 806 841 667 60 424 43 615 622 350 471 603 741 927 81 139 63 113 653 93 621 991 530 357 762 116 542 886 49 554 265 179 732 393 947 384 155 554 342 43 998 946 444 999 51 384 458 178 489 447 207 183 592 943 496 109 847 247 625 980 419 511 289 843 790 242 209 294 563 374 705 69 691 381 926 383 441 241 751 475 597 87 137 914 528 840 392 141 756 144 413 913 928 447 835 474 266 634 769 979 486 904 585 416 633 975 95 80 427 6 238 577 0 922 929 418 560 773 230 271 853 706 935 715 588 845 860 828 619 424 247 517 562 662 771 56 361 689 920 410 165 821 743 871 797 743 641 528 925 444 742 86 20 147 792 568 910 975 624 474 153 981 205 332 570 299 125 782 864 412 702 259 521 161 80 103 363 176 295 306 432 408 814 357 803 796 758 176 346 905 555 632 856 674 305 718 47 572 74 548 201 591 726 697 340 87 203 723 939 781 284 301 249 447 472 990 66 87 548 408 321 871 794 688 34 375 805 993 132 373 167 134 350 644 374 563 945 196 522 63 140 679 556 978 766 556 237 532 523 860 937 544 152 278 372 859 689 285 737 20 29 435 6 158 367 354 698 40 28 341 886 907 174 269 714 581 14 333 717 24 404 130 394 389 640 186 101 334 98 436 182 989 858 691 291 782 285 339 71 61 83 100 323 604 314 753 105 901 781 301 244 207 587 835 789 142 623 337 943 337 975 933 989 19 214 721 821 194 933 502 806 738 208 544 755 971 863 427 820 250 141 202 175 809 753 711 151 682 942 853 439 521 259 240 605 716 10 986 897 58 200 365 414 404 395 141 634 787 601 875 257 113 246 839 971 114 651 719 461 247 435 797 397 942 492 158 949 999 725 81 828 714 626 568 466 132 733 998 470 607 128 226 604 34 288 570 313 116 39 907 25 940 241 588 632 629 839 847 211 930
923 188 103 165 797 591 945 174 649 490 92 497 908 273 147 297 852 502 793 274 751 19 417 215 393 239 576 934 226 211 846 388 62 623 515 44 690 578 303 33 872 947 548 99 781 168 46 983 240 481 838 902 654 529 21 903 152 890 382 485 455 36 657 427 851 510 774 283 247 276 775 549 711 623 222 184 171 911 38 890 845 470 471 722 225 947 780 442 551 930 70 605 524 969 585 998 672 623 816 748 364 162 971 566 318 706 785 530 381 39 862 719 663 811 264 82 607 477 333 414 478 147 20 807 742 852 644 404 863 357 898 289 330 528 243 133 611 761 407 341 315 200 371 270 744 899 608 727 213 316 926 291 710 426 251 735 634 28 420 618 332 37 696 893 991 332 106 423 976 392 167 562 605 739 910 21 0 956 894 692 81 451 665 358 937 428 726 430 53 947 60 687 268 427 505 250 730 519 494 275 386 972 278 508 131 265 499 443 889 609 545 300 88 241 328 502 589 365 432 527 847 48 620 331 534 989 174 131 380 66 256 952 555 632 111 189 14 738 194 357 395 880 824 33 893 863 789 762 808 193 848 341 557 844 272 538 948 398 353 427 200 118 9 723 73 723 276 65 901 934 715 339 722 428 954 70 561 590 50 329 694 85 920 835 666 633 535 484 474 467 834 179 591 506 15 236 370 991 606 664 445 998 132 115 45 659 782 788 322 406 929 896 640 229 296 266 668 541 855 360 217 384 397 47 799 816 157 73 435 42 821 743 266 171 905 316 794 985 702 336 47 960 100 870 98 94 186 325 349 274 210 500 891 475 795 1000 676 480 895 840 26 152 533 176 150 540 340 180 959 753 232 650 941 115 148 994 621 804 756 863 691 80 613 293 236 111 284 698 48 185 211 128 465 590 725 796 23 347 77 329 308 138 326 838 645 98 454 826 248 69 746 530 140 608 366 156 154 969 598 391 866 822 835 191 58 688 951 671 572 64 54 99 293 294 241 566 294 499 4 36 468 451 477 145 369 522 476 718 519 790 955 625 739 574 451 69 338 115 431 363 22 604 902 542 462 468 440 949 870 376 604 984 911 581 242 246 85 903 810 185 453 841 755 83 530 74 135 798 52 123 815 330 101 502 412 3 596 455 909 973 24 104 984 99 867 78 220 436 475 887 409 29 627 184 625 863 768 922 958 403 37 692 814 607 628 288 189 728 916 275 724 800 983 486 661 253 501 771 399 702 110 154 495 696 392 815 503 24 421 279 234 289 59 636 262 661 717 562 311 530 93 774 880 113 17 856 156 699 203 192 109 900 569 674 932 232 623 147 566 520 912 337 723 671 946 294 151 54 472 596 516 337 678 43 280 315 139 593 144 765 427 915 899 836 853 951 820 83 178 431 223 699 72 569 689 396 575 63 486 636 206 215 957 267 422 864 677 401 695 535 651 824 289 46 169 333 12 769 190 857 183 986 965 841 749 383 8 989 295 28 394 226 687 235 207 719 288 305 487 827 518 115 511 947 766 895 969 348 164 520 177 240 903 14 428 863 158 77 734 242 84 833 182 354 410 994 197 779 377 186 529 750 975 911 6 493 786 931 818 507 310 734 549 38 172 360 97 414 523 665 624 233 578 227 896 656 590 643 736 413 801 263 998 820 798 211 57 428 415 854 966 748 587 378 459 658 49 318 235 617 508 646 10 800 83 606 839 381 3 935 31 988 138 142 405 310 571 382 618 823 632 116 693 962 879 30 652 570 237 787 339 978 416 290 254 62 107 742 513 844 117 574 489 831 67 875 997 625 913 586 400 668 914 738 354 39 875 457 712 845 155 500 925 412 554 448 80 889 699 385 643 496 185 217 685 899 356 433 737 925 733 71 659 857 75 468 153 350 450 860 347 129 783 654 331 913 233 519 258 160 313 738 43 122 550 489 981 961 936 447 277 470 876 366 212 790 707 216 764 889 143 648 817 973 582 132 956 820 520 935 636 938 29 798 952 414 301 862 55 325 826 360 849 230 488 319 897 200 425 56 928 226 653 54 562 760 413 677 825 327 159 402 609 629 772 858 299 470 617 480 992 679 961 472 706 71 859 234 858 775 836 603 365 437 784 773 541 23 184 947 829 702 426 752 123 751 720 202 944 797 305 824 796 837 433 861 989 781 978 528 563 528 776 676 803 452 497 686 727 529 27 51 283 233 924 201 202 111 267 19 168 868 441 470 473 622 452 203 939 521 743 682 229 850 329 687 391 753 449 202 988 862 179 683 145 837 584 926 999 923 662 433 133 887 940 36 688 951 830 806 108 279 430 328 675 196 537 131 99 982 112 513 345 34 42 494 325 859 809 31 460 187 317 689 287 856 188 369 373 200 204 50 78 128 411 835 560 261 114 850 228 167 90 20 701 765 779 666 619 550 552 781 257 27 770 198 638 313 274 549 935 367 673 421 594 767 444 810 871 618 491 665 681 269 282 907 630 958 86 769 464 920 379 569 573 924 843 438 967 909 752 659 479 699 986 563 33 254 126 80 861 274 170 741 728 148 191 134 931 226 362 74 250 444 506 370 456 331 692 470 341 631 466 89 570 498 553 384 521 873 120 659 461 547 753 91 404 814 389 7 647 665 602 440 546 156 635 353 615 807 68 633 637 913 35 609 917 866 121 209 857 2 403 221 300 45 850 431 249 516 181 222 709 312 970 592 281 187 32 680 269 158 173 812 91 101 547 482 860 938 492 529 51 378 361 598 16 142 376 420 558 451 873 563 279 535 162 463 360 291 603 261 198 584 943 148 658 446 419 142 7 713 180 215 886 237 877 494 319 963 355 217 509 251 166 382 556 443 525 329 881 760 438 363 402 505 759 597 760 375 704 373 953 453 224 38 344 285 205 911 719 53 597 841 762 721 804 505 5 812 884 778 674 499 510 336 216 322 336 412 669 282 244 736 480 684 357 459 423 933 64 808 390 480 358 578 622 477 792 923 192 592 642 775 567 46 629 127 949 816 631 972 408 713 443 294 160 437 812 946 118 703 918 914 324 925 664 382 34 452 831 46 136 677 142 909 987 693 265 327 973 442 74 532 512 119 122 49 962 271 979 927 374 630 446 326 735 496 564 819 105 502 271 393 933 433 137 504 219 130 514 225 938 367 614 422 974 407 805 537 577 432 342 848 927 579 424 572 285 705 738 254 302 424 745 213 500 108 231 508 273 39 437 637 401 420 124 448 947 162 367 750 616 351 193 121 104 779 260 148 600 582 626 995 767 922 750 908 968 276 807 71 56 159 887 380 275 641 2 854 700 140 36 625 321 746 854 918 498 470 993 472 485 62 527 310 483 416 323 964 595 919 757 19 655 764 883 278 892 947 1 229 885 63 544 483 130 615 113 844 731 752 559 927 748 927 297 172 259 597 856 79 314 292 215 79 950 393 65 164 507 482 641 857 729 150 670 475 434 197 176 55 252 939 11 410 714 432 985 769 245 466 660 85 536 113 864 711 214 57 934 646 119 468 718 223 648 410 87 507 208 722 716 60 436 25 463 226 592 654 309 130 787 226 13 71 218 581 102 862 960 525 684 630 387 535 383 667 442 79 372 83 763 438 115 183 63 286 656 222 819 946 95 636 128 320 579 269 771 230 963 346 396 513 765 242 842 635 447 409 517 695 76 540 713 606 538 140 71 435 904 817 481 809 482 194 429 799 612 312 990 131 539 135 129 238 754 924 255 756 646 951 828 765 125 381 540 746 146 442 134 780 806 409 601 105 89 274 291 48 900 568 741 554 698 633 671 16 19 861 721 27 732 776 994 602 761 376 758 439 238 162 930 258 350 424 888 937 470 600 406 806 791 502 708 554 568 989 565 985 882 220 348 101 837 177 996 698 919 269 163 220 28 283 868 456 583 286 586 145 363 616 165 84 593 946 388 122 683 680 335 115 493 139 921 793 639 23 239 295 588 12 773 399 502 201 922 361 697 404 599 117 942 519 484 757 633 404 522 239 832 438 351 353 30 922 778 621 448 574 907 843 680 222 320 623 418 944 457 663 149 521 316 109 581 529 469 306 574 638 359 776 964 859 298 589 977 161 526 553 41 643 352 137 874 324 96 867 467 549 414 180 199 816 312 575 865 875 44 678 496 640 384 109 116 181 209 355 844 536 840 401 286 378 532 132 253 133 822 985 141 340 458 636 327 31 221 658 703 690 542 428 980 17 650 434 66 567 18 811 196 770 343 278 972 791 811 966 127 227 304 656 398 930 94 768 39 80 61 684 79 801 69 46 543 372 201 503 246 982 40 898 823 828 982 661 161 488 175 129 667 614 346 374 490 283 827 763 788 427 705 116 385 982 915 671 439 967 800 747 375 982 368 888 869 2 610 437 292 832 82 888 682 286 802 665 334 228 679 16 337 840 230 271 580 533 769 169 290 532 195 19 531 860 270 882 777 338 841 460 261 597 263 318 378 885 790 136 813 305 878 585 504 769 747 734 890 570 25 567 995 708 307 271 187 189 906 121 528 757 306 297 740 154 227 933 686 337 833 338
550 271 540 192 111 357 124 61 885 722 386 403 722 702 938 228 581 597 488 536 867 772 926 163 346 668 560 503 524 477 684 77 813 970 530 721 438 574 146 533 988 553 412 976 93 187 415 682 334 537 893 17 903 112 703 72 583 879 125 591 548 728 243 783 286 423 466 765 756 178 680 138 280 469 451 600 642 764 105 839 595 108 405 207 36 120 390 910 561 169 505 424 83 579 638 279 195 850 555 944 920 364 239 132 306 776 409 246 600 922 761 552 637 412 416 732 224 406 714 403 713 558 989 139 115 519 139 100 16 936 266 890 135 788 552 482 946 249 747 852 166 684 649 494 523 373 85 675 965 449 830 976 28 378 439 412 824 435 371 332 107 413 253 585 251 945 658 161 518 387 329 580 25 587 68 174 972 852 999 775 188 267 482 937 644 761 396 797 648 297 454 262 888 110 34 668 627 549 921 584 29 675 364 818 772 240 963 775 263 940 184 937 611 91 167 718 911 136 536 449 681 737 270 495 886 743 913 216 447 105 672 118 978 141 905 200 475 283 883 535 539 379 564 429 925 227 621 452 53 644 469 17 513 899 217 959 691 157 279 990 643 35 740 80 468 982 522 56 961 348 755 908 805 685 737 732 313 203 656 291 749 618 602 441 707 537 9 860 705 932 383 834 471 742 57 703 746 810 603 708 897 493 814 750 804 159 960 738 404 515 799 969 939 308 981 851 687 801 249 357 262 873 948 933 847 354 760 872 356 927 641 760 159 934 144 371 128 444 362 137 795 892 244 956 503 793 559 129 180 222 12 623 114 24 534 962 822 782 402 657 236 927 666 718 316 143 123 889 461 786 441 859 879 30 238 420 384 765 486 151 597 471 651 107 375 478 934 556 631 860 659 146 137 889 615 624 120 680 21 919 987 197 26 547 671 610 131 213 88 892 724 214 870 589 828 773 844 504 148 501 55 212 118 360 15 152 966 752 646 387 706 419 889 562 168 140 465 16 509 880 411 58 388 312 38 337 227 861 762 505 832 487 428 167 858 299 667 385 350 810 580 503 299 916 343 236 100 79 300 42 690 354 525 805 937 530 218 274 776 113 733 390 420 254 568 797 723 240 322 808 78 279 446 982 221 937 657 65 219 991 599 454 18 890 284 936 58 684 74 602 743 807 3 740 360 915 62 774 849 110 498 10 741 987 489 31 179 855 521 717 801 712 856 30 169 126 515 720 92 82 715 57 854 294 840 303 617 257 964 915 181 756 354 988 214 376 325 628 900 757 10 85 86 11 377 147 129 813 601 490 234 870 151 847 395 405 192 92 512 475 953 981 449 816 256 457 952 127 904 916 47 2 389 716 887 202 193 356 291 238 103 226 532 602 358 213 462 74 374 303 479 507 991 300 46 785 44 751 850 997 37 56 458 309 674 961 376 241 407 939 962 46 771 885 391 105 158 124 495 36 806 397 484 83 979 441 982 677 565 890 288 418 997 505 653 763 845 262 831 922 427 368 410 733 618 822 812 966 136 811 476 800 96 811 106 823 442 323 408 762 242 374 587 51 353 984 732 979 206 408 421 407 537 866 201 969 81 348 32 826 265 76 326 254 677 500 108 776 110 693 134 144 330 928 928 240 995 235 731 349 223 757 748 691 793 52 225 208 604 257 712 305 967 407 855 253 226 613 692 354 750 533 876 396 538 636 436 317 817 622 22 357 645 704 721 273 816 549 493 929 868 420 815 69 912 261 99 201 531 275 4 678 836 509 119 990 278 47 164 253 864 494 865 220 584 198 535 778 647 502 141 251 956 623 811 105 240 205 821 123 186 938 784 935 827 909 874 547 127 622 983 281 716 831 863 742 890 684 798 913 45 999 430 492 90 704 586 839 935 193 497 784 802 872 547 144 277 813 533 163 632 940 766 901 233 614 958 892 765 429 520 722 63 337 203 17 992 683 352 105 153 393 629 255 250 615 660 242 332 199 751 451 61 207 930 698 296 646 455 587 434 768 24 598 993 597 84 955 333 117 283 770 318 597 23 255 778 61 424 922 777 946 665 474 320 827 472 323 951 999 697 697 474 783 174 607 8 170 380 976 573 498 117 132 984 406 258 414 287 366 944 760 891 679 190 575 51 356 852 19 487 505 152 558 735 911 271 393 633 665 56 29 231 806 176 283 959 325 590 99 307 639 605 136 974 375 156 144 149 599 13 93 289 716 914 432 338 814 544 694 398 155 711 657 1 391 366 503 924 665 554 459 971 717 819 597 695 106 596 116 302 808 31 130 198 970 367 293 347 47 916 736 121 105 298 700 71 808 303 341 72 180 48 590 20 291 754 511 789 936 406 641 734 100 247 301 872 226 200 843 857 423 769 794 87 866 294 651 606 454 91 591 652 238 77 570 295 382 211 43 699 627 779 533 553 464 382 713 173 734 527 658 363 523 339 671 42 496 163 37 882 22 50 166 915 64 113 94 293 555 825 83 770 930 545 432 607 888 803 121 917 589 639 952 728 15 577 64 682 435 842 416 95 453 969 14 66 681 477 359 591 567 933 888 304 886 230 319 610 976 267 638 661 841 205 467 297 607 809 752 245 555 571 243 823 333 800 481 626 371 688 85 175 965 528 319 942 744 738 106 418 292 182 67 701 441 314 378 640 96 892 131 65 16 622 100 132 261 220 945 397 46 331 679 255 394 419 512 757 200 7 750 312 35 662 787 292 814 752 587 157 879 768 810 349 244 985 755 650 697 348 673 274 418 310 81 578 172 572 191 786 222 764 738 102 95 264 88 208 393 839 741 160 976 261 455 381 471 763 549 619 708 843 684 6 472 142 188 69 189 501 918 943 459 481 37 138 645 429 333 673 843 372 614 696 983 369 294 399 761 866 425 589 965 457 604 514 8 341 365 609 299 431 79 796 432 908 758 450 610 919 764 542 443 785 605 570 81 654 561 558 235 957 885 27 894 101 515 33 300 797 156 636 707 273 438 109 574 305 353 423 19 519 680 73 810 624 240 496 731 209 970 689 413 351 856 582 85 373 140 774 787 678 790 727 344 704 36 790 11 464 55 473 444 941 459 197 561 725 775 228 785 841 556 998 945 968 697 98 23 392 18 781 766 700 609 340 751 902 5 49 170 126 902 861 753 147 384 432 256 443 126 403 399 780 546 562 613 483 69 75 686 97 526 470 437 730 22 448 333 189 402 759 258 162 708 669 486 563 753 614 535 810 669 342 906 773 413 19 83 575 108 742 249 359 309 502 401 758 777 508 447 202 462 185 245 767 863 745 458 480 745 257 312 39 579 235 543 216 753 834 44 686 484 275 684 35 535 237 851 178 162 422 944 260 852 500 569 950 775 837 751 901 122 873 755 154 829 80 314 276 463 708 71 60 787 437 99 927 791 996 187 543 48 929 6 232 261 315 425 328 850 557 786 675 542 40 624 507 626 246 247 710 147 161 662 685 360 79 682 668 745 775 257 323 159 499 340 196 854 549 213 630 933 869 689 145 545 975 887 494 594 899 555 846 375 860 801 910 434 616 7 281 894 122 54 936 344 112 223 215 791 592 477 807 120 541 263 628 813 370 58 504 953 709 483 426 637 702 279 932 22 875 933 906 257 433 667 54 536 526 189 664 428 210 737 579 18 788 640 491 364 792 745 14 280 506 939 327 103 41 611 833 388 344 505 729 852 282 791 551 614 884 48 569 848 453 714 52 256 241 858 385 345 414 827 368 523 683 479 613 914 782 740 199 890 70 848 990 347 973 172 308 33 445 70 204 36 922 537 490 401 290 585 894 766 851 210 877 179 183 589 896 86 64 531 394 182 311 518 59 591 529 890 259 71 191 820 43 738 726 422 5 404 794 265 143 213 516 567 909 181 444 920 361 854 417 568 881 127 11 72 744 90 319 25 693 502 694 117 820 639 612 889 268 39 510 912 133 466 460 537 150 983 301 60 229 349 923 436 104 267 485 18 980 945 463 498 0 614 89 527 829 716 171 420 791 168 871 968 783 814 753 826 808 825 931 968 212 990 620 23 556 618 172 104 335 820 954 158 546 715 598 933 337 139 566 846 324 591 401 784 393 725 456 409 317 753 222 174 213 754 467 642 898 521 955 256 116 279 593 77 608 302 986 733 835 503 895 40 663 242 207 474 945 513 272 639 826 805 336 476 625 949 187 54 177 502 379 725 853 476 478 783 655 669 623 802 357 571 994 763 676 678 492 285 670 203 719 485 838 419 970 702 248 265 17 658 880 330 355 764 848 501 30 101 511 533 130 226 907 801 435 607 170 508 698 420 576 376 818 907 452 515 878 960 567 96 387 528 76 337 736 82 400 381 949 191 440 319 947 64 635 900 574 764 459 688 365 516 82 505 269 138 67 891 309 736 585 461 918 367 679 922 739 115 862 415 517 359 285 855 787 394 594 534 254 452 976 946 940 354 413 768 94 410 859 289 2 761 194 418 720 657 345 813 717 876 378 397 977 283 718 52 588 3 252 409 425 654 165 536 155 353 321 561 634 244 140 932
991 504 746 154 391 77 970 702 950 505 28 233 27 462 992 486 206 152 783 776 770 67 435 473 237 94 906 493 710 960 121 250 318 321 885 744 62 645 582 806 491 558 953 958 142 592 471 834 443 735 202 334 636 172 525 628 390 511 32 1000 350 110 645 346 181 809 605 709 295 649 809 346 328 745 626 959 430 896 467 16 444 122 870 725 341 920 777 357 667 607 540 35 519 24 625 754 461 653 226 908 584 585 0 689 801 573 691 13 639 975 994 252 326 552 629 800 776 474 191 357 396 387 731 113 926 998 345 345 522 89 883 873 503 837 928 146 251 192 434 44 705 519 12 23 756 243 733 937 303 872 445 682 456 151 613 758 317 544 133 206 936 570 947 717 383 464 704 802 182 669 235 159 77 279 934 775 464 138 508 459 457 124 250 522 712 144 685 586 167 590 961 702 664 867 974 555 204 311 293 817 120 617 526 214 697 424 680 417 437 640 140 775 440 86 997 443 75 466 215 497 496 922 922 104 333 802 431 981 389 942 880 709 283 545 758 838 518 602 9 373 312 777 818 265 290 311 220 325 319 819 372 862 425 651 174 195 282 643 97 405 216 995 479 612 959 721 193 208 187 487 968 697 207 627 745 667 481 6 247 989 515 69 517 354 66 987 205 950 311 835 673 816 5 479 127 613 460 573 359 207 901 534 530 892 548 81 483 608 459 166 255 883 129 783 622 232 40 281 249 662 201 941 111 166 310 379 406 727 905 235 192 693 466 975 689 691 222 25 424 682 263 829 21 276 340 820 781 748 124 574 294 771 837 31 692 370 417 768 141 335 848 614 785 837 713 588 78 430 889 766 245 684 560 13 551 623 964 577 647 790 19 467 632 410 655 101 558 1000 365 53 520 181 3 780 47 98 529 798 545 51 831 502 99 800 583 686 941 747 996 826 238 562 594 633 616 115 89 420 761 752 143 740 812 22 980 736 279 550 69 779 868 993 362 596 51 280 407 720 414 54 58 284 478 42 224 127 977 291 149 975 402 999 876 365 630 291 136 791 695 20 549 862 46 742 748 870 993 447 739 917 476 455 730 564 274 793 842 414 960 834 614 68 175 686 524 119 228 312 737 846 153 29 534 574 597 688 834 24 292 584 884 980 171 852 405 389 381 282 115 439 185 309 965 847 924 327 286 949 361 500 683 313 14 789 382 76 138 766 918 933 998 661 236 462 708 915 606 869 794 454 767 58 738 740 109 933 82 774 963 790 465 630 366 469 531 269 771 632 415 487 355 700 65 569 949 44 580 428 85 935 579 544 344 488 840 773 497 90 161 477 669 875 376 973 488 677 749 970 688 811 916 761 273 712 911 638 855 102 957 205 570 553 371 867 714 985 552 533 886 482 817 846 95 876 307 487 675 488 762 812 946 454 942 595 882 389 159 398 550 276 427 819 967 943 211 41 392 917 1 925 259 730 88 333 982 170 623 786 892 304 827 367 154 601 4 10 981 145 909 908 699 536 446 734 104 5 813 277 53 846 843 826 94 438 637 794 93 525 278 309 865 683 269 156 553 340 298 726 162 583 214 652 557 681 844 701 183 241 271 705 502 820 31 475 432 532 30 529 22 966 130 822 555 134 521 608 702 944 20 677 890 597 736 262 910 240 789 29 203 245 792 200 872 934 38 862 877 823 671 253 453 758 302 677 603 236 504 795 864 502 267 294 436 687 291 981 577 486 280 781 197 664 232 92 866 935 820 418 330 988 740 920 327 564 246 143 696 658 321 648 832 813 495 166 976 897 717 397 841 811 744 716 830 316 654 920 711 38 166 501 653 296 569 723 984 369 706 346 188 316 257 355 824 711 660 262 156 903 537 232 768 591 867 504 144 96 151 454 512 915 589 941 900 582 735 203 72 575 539 422 791 232 556 741 148 268 442 698 668 751 29 567 26 564 873 280 694 655 652 8 802 567 63 251 399 444 39 993 400 252 772 665 252 410 134 545 987 932 795 34 608 820 314 695 351 297 419 2 592 750 650 874 411 68 74 923 796 799 542 88 184 579 879 442 930 453 176 26 799 897 477 363 784 956 800 192 17 143 195 84 248 514 835 118 137 376 458 396 836 137 612 834 384 363 701 782 412 608 57 857 847 489 919 534 268 683 394 310 375 430 404 894 87 230 786 462 324 109 473 317 572 681 338 434 332 508 393 293 41 293 571 642 261 183 754 583 513 317 951 979 83 624 374 989 805 583 428 501 956 844 223 692 126 818 196 299 296 160 416 301 244 338 598 535 944 90 486 614 903 782 118 689 347 52 480 929 850 779 751 364 869 44 742 440 728 913 797 926 218 951 84 764 899 115 641 58 352 459 329 969 819 892 56 260 213 980 16 647 678 621 874 800 131 118 485 344 490 699 709 567 657 401 975 25 33 533 42 727 60 51 753 894 821 243 790 397 610 263 233 399 489 370 698 490 408 403 593 681 301 100 983 24 615 535 241 722 666 452 561 623 23 913 725 717 178 903 112 480 700 742 920 206 617 454 239 628 778 755 863 306 829 824 587 170 971 641 462 502 86 356 852 181 543 951 912 99 395 332 335 222 734 993 240 171 853 270 937 698 823 615 893 859 106 732 838 738 177 64 128 452 891 139 715 683 370 293 591 407 116 424 256 954 281 970 35 765 581 918 854 766 948 271 573 520 52 157 775 769 509 501 386 306 588 428 939 660 638 843 575 8 15 167 454 759 492 552 766 146 586 803 631 698 810 435 562 482 741 950 857 690 132 607 986 750 452 493 472 227 43 666 200 148 11 333 367 22 199 772 277 761 117 602 507 272 833 205 499 821 917 598 342 655 600 287 18 703 590 721 585 202 410 427 212 609 621 534 44 468 611 983 331 847 357 999 898 764 721 749 782 74 564 231 227 804 532 871 914 379 672 677 643 739 180 230 107 14 925 40 401 289 482 481 135 341 103 390 779 503 658 930 566 21 915 783 913 977 364 973 422 233 929 542 421 793 198 75 690 570 927 111 98 209 609 755 64 976 186 963 439 517 895 487 59 807 323 625 100 466 859 180 979 64 208 352 533 39 538 411 642 187 506 127 523 87 358 380 897 78 217 293 881 871 826 619 470 77 962 644 34 114 265 347 285 918 229 431 360 895 243 694 70 503 808 557 160 547 305 390 315 447 938 854 670 409 574 974 10 725 567 42 516 979 493 314 514 473 536 793 339 411 468 77 264 85 681 877 368 490 541 738 546 616 221 547 6 508 369 178 875 831 764 865 661 831 620 403 544 664 55 369 403 438 487 977 145 716 500 299 839 830 908 894 122 744 380 626 463 436 25 278 793 993 798 444 822 576 935 558 165 161 888 717 846 995 719 98 420 34 262 837 287 208 985 333 194 358 894 941 624 378 878 531 634 33 679 802 978 98 475 915 170 364 49 672 999 907 607 728 904 238 309 87 933 981 441 471 787 352 887 323 123 449 682 42 92 902 73 669 448 39 447 539 423 565 640 279 931 58 563 596 299 909 418 157 633 205 157 811 114 389 861 407 379 53 619 756 91 926 955 187 45 474 723 998 494 485 559 255 693 954 568 151 190 680 501 396 510 236 150 867 726 315 325 558 952 694 966 88 743 607 377 104 687 116 851 981 724 769 804 948 595 718 348 913 750 739 511 536 409 772 108 951 139 25 397 548 168 768 972 79 50 985 334 944 433 608 266 392 80 408 272 403 686 743 300 698 760 485 163 550 676 128 308 184 659 117 716 414 973 350 388 562 71 402 189 336 230 698 907 433 13 392 385 679 803 649 36 611 172 286 814 546 825 465 254 934 387 229 860 729 234 145 958 33 288 65 231 365 505 202 806 502 896 904 253 735 547 126 646 524 169 315 601 936 576 116 932 897 940 633 765 952 354 892 752 141 648 995 989 555 722 997 747 905 774 831 413 373 858 304 578 134 297 52 225 30 313 657 353 523 988 622 535 97 429 762 346 766 260 863 337 414 954 500 656 147 663 955 769 680 651 363 677 26 378 110 729 752 720 468 146 403 96 516 289 80 24 166 627 21 119 508 363 28 828 178 902 603 2 858 242 634 923 416 484 216 849 791 304 114 856 431 343 370 158 224 635 169 67 473 48 153 811 608 426 912 528 337 815 667 943 115 61 609 757 98 110 464 684 584 125 673 81 733 7 368 210 593 258 841 707 214 498 845 105 786 674 334 164 748 68 563 628 460 219 569 8 187 152 395 763 269 759 937 732 560 349 575 618 142 37 812 527 272 438 776 173 561 469 493 599 157 474 795 995 924 727 71 356 806 945 74 451 814 921 279 703 274 179 902 90 405 604 903 644 641 276 946 565 474 816 919 270 999 455 859 320 266 665 78 554 350 845 660 306 361 788 815 54 527 79 439 322 125 209 807 755 428 990 989 649 4 662 42 596 693 155 230 398 108 284 925 316 277 862 563 780 957 147 182 718 232 101 48 275 292 76 407 373 563 773 1000 336 159 602 506 969 96 450 657 102 392 113 183 807 741 871 775 449 152
776 960 716 816 874 876 815 393 884 437 615 593 993 973 445 359 836 715 367 372 457 336 669 516 193 800 954 25 952 209 966 944 736 962 960 658 834 339 392 490 7 997 934 736 731 163 209 477 447 779 749 434 390 953 97 817 702 357 955 796 628 376 22 436 990 680 589 360 614 325 270 757 244 307 60 987 236 4 807 373 617 917 173 630 649 21 399 163 523 523 777 96 640 222 426 19 840 623 346 668 69 506 691 666 450 580 942 852 910 215 171 280 968 926 598 538 794 213 140 410 567 742 357 919 0 290 755 50 853 843 15 842 894 475 988 262 936 964 139 566 102 573 386 843 403 570 625 600 312 666 51 811 147 43 854 980 694 14 369 602 11 41 514 827 128 121 182 760 472 625 262 139 288 423 556 228 222 391 187 819 377 883 34 902 305 358 287 65 348 91 466 423 251 765 633 331 159 276 844 744 796 973 266 854 63 325 387 707 580 920 588 350 831 418 719 785 870 732 61 442 970 607 569 49 873 284 423 843 64 100 298 970 944 759 461 73 689 288 44 37 340 305 223 690 667 742 339 330 735 248 468 848 284 405 816 894 370 474 770 838 216 523 87 798 380 386 645 111 428 81 66 82 32 585 93 666 593 185 231 801 913 545 89 294 294 651 845 980 558 220 440 846 142 616 301 90 864 923 205 618 744 486 839 152 983 666 509 74 400 522 228 426 857 41 307 910 280 980 616 611 779 526 684 375 739 828 46 149 579 254 866 516 443 194 835 797 332 722 792 170 18 515 574 662 184 494 143 244 409 176 896 800 967 165 122 394 511 224 586 597 842 696 959 57 708 453 106 312 135 597 136 439 668 212 886 658 609 916 196 177 961 342 453 842 877 717 783 995 647 252 364 1000 876 653 3 451 276 135 463 439 376 440 527 786 905 485 49 629 151 976 821 528 309 776 229 304 601 651 384 827 131 680 50 790 606 883 931 468 734 521 973 769 544 950 675 950 573 447 374 389 932 102 747 555 454 253 941 159 524 587 33 805 272 886 109 973 111 396 530 214 306 562 71 500 680 501 324 189 330 866 516 945 714 947 555 374 114 991 986 960 333 938 585 276 865 581 563 322 241 343 705 21 679 581 992 231 655 698 977 770 863 335 149 632 88 834 978 441 892 478 395 799 268 581 53 786 373 102 327 485 86 199 303 122 994 217 478 568 663 399 247 855 174 430 156 391 963 898 116 305 545 723 902 684 529 55 201 513 673 561 949 85 802 361 774 281 793 118 274 398 781 11 488 24 464 625 234 566 919 733 753 400 237 237 252 188 730 885 432 821 19 472 448 911 40 889 695 172 379 310 129 135 25 713 726 197 899 126 83 515 418 609 401 463 253 126 921 640 752 820 17 911 378 730 35 298 425 500 334 500 765 304 73 154 564 486 613 794 47 175 991 709 444 291 72 754 372 830 148 892 880 280 289 642 768 689 671 933 599 71 690 486 549 725 700 342 308 486 180 242 956 965 630 201 657 534 659 170 826 661 933 184 846 398 500 185 297 492 389 142 532 237 398 275 317 871 637 72 318 703 162 711 681 127 812 30 634 295 302 172 914 28 126 538 221 74 366 230 508 284 946 84 220 940 211 741 77 372 646 335 847 836 341 107 479 911 582 140 602 546 368 224 762 212 277 129 550 241 987 196 504 361 36 885 58 544 651 424 975 342 882 330 405 818 265 641 175 557 603 896 48 197 809 585 692 861 385 458 300 288 489 68 915 109 311 503 485 685 999 149 356 101 371 384 938 38 416 603 624 185 362 753 391 851 631 779 676 303 23 853 597 970 260 587 261 415 920 722 9 192 518 175 872 98 522 358 885 307 242 844 316 347 764 949 2 714 791 215 947 107 146 496 674 388 575 377 982 265 451 620 722 445 607 402 745 725 784 620 467 383 65 46 226 973 197 379 852 381 353 144 627 905 724 794 903 659 132 538 254 601 490 58 897 657 962 870 407 95 869 831 923 38 38 68 94 87 971 650 677 242 41 929 698 963 732 49 560 459 101 440 678 322 654 532 202 377 995 600 460 488 415 871 787 869 29 497 462 857 28 383 67 924 422 283 964 471 583 667 110 345 153 598 475 812 190 737 469 744 604 376 16 361 80 97 772 552 814 510 433 532 879 930 37 632 310 58 437 808 596 919 360 626 120 797 636 630 257 558 686 644 571 842 177 802 326 661 811 411 424 255 856 585 621 345 474 874 155 632 402 317 123 68 642 993 78 626 91 467 837 418 780 569 258 913 410 556 230 793 483 443 750 830 925 151 206 386 623 248 4 904 248 920 592 592 608 315 471 349 751 985 895 588 57 35 441 566 810 30 144 186 688 837 207 381 979 319 906 348 911 774 559 107 133 991 154 330 99 341 587 578 721 138 429 666 495 503 769 52 819 11 904 105 82 828 199 103 526 178 639 702 620 271 758 229 493 525 728 135 68 780 635 620 771 382 491 611 96 801 715 782 683 890 321 683 134 999 419 414 644 833 652 597 682 522 806 888 501 713 107 527 795 907 259 643 972 53 10 477 31 71 281 15 594 19 137 879 92 320 98 757 263 403 658 849 481 393 622 503 215 972 299 520 570 639 996 932 859 304 121 694 557 827 517 120 997 248 883 547 533 180 759 46 313 226 314 704 512 322 90 43 157 134 436 449 412 989 484 625 76 345 152 350 950 28 27 492 435 120 729 437 452 801 351 980 830 630 797 872 712 761 328 1000 775 240 878 703 660 202 361 339 848 390 520 130 643 853 891 414 55 724 183 14 204 402 862 10 641 183 431 785 709 307 195 576 473 299 338 234 79 537 799 567 965 696 420 730 232 226 74 880 832 822 408 937 800 237 685 705 535 941 269 503 898 796 394 317 825 159 612 456 650 639 584 925 957 457 250 395 605 602 868 453 766 268 595 183 720 428 976 437 505 866 45 227 581 592 648 610 498 980 656 104 600 777 890 737 670 977 465 876 710 311 342 279 861 672 161 510 548 630 788 344 785 462 867 898 411 829 713 322 438 907 95 680 213 460 108 453 296 439 279 509 871 502 738 217 907 66 980 901 158 542 849 436 889 945 506 490 375 366 922 759 661 509 494 814 482 539 239 203 930 453 442 290 127 660 295 141 178 579 113 49 459 962 546 764 798 620 929 76 39 505 543 403 687 745 325 874 789 667 945 631 540 563 912 323 538 550 851 622 165 379 817 441 804 44 20 674 611 200 164 948 487 297 838 273 998 393 515 552 278 450 6 602 767 218 820 846 70 408 918 854 286 907 893 188 359 867 981 481 347 500 352 257 829 651 282 156 192 565 267 553 12 570 43 648 693 193 706 561 940 342 761 520 396 467 521 888 778 682 773 291 54 721 723 571 354 380 344 861 323 21 928 915 117 233 948 314 363 731 974 964 21 701 672 622 439 692 727 5 610 111 406 612 664 48 507 719 590 264 219 888 539 907 285 251 916 500 388 43 56 222 446 677 350 25 477 739 119 86 763 135 629 860 315 876 233 938 541 363 476 164 499 623 84 205 958 673 112 366 969 182 470 924 985 841 345 743 525 873 210 930 591 190 537 448 26 408 528 670 843 896 255 19 200 525 953 430 150 387 578 140 908 668 349 5 927 457 382 531 756 435 805 376 554 809 833 558 828 600 939 286 935 826 711 4 319 724 203 757 186 456 397 236 782 178 62 538 218 769 742 83 103 259 118 520 166 477 24 412 855 17 510 434 393 136 125 785 665 14 304 219 335 206 937 696 900 984 699 370 243 617 566 378 909 187 818 372 189 178 743 661 746 476 827 1 434 34 754 992 188 182 59 609 172 91 577 479 547 371 105 87 168 112 130 972 208 943 427 395 653 893 718 117 290 236 141 606 924 629 618 70 245 22 824 302 480 286 704 667 492 387 984 762 42 627 13 39 293 297 191 263 124 38 701 67 813 587 240 208 703 991 320 30 167 977 85 724 331 510 803 186 801 484 552 697 632 833 858 975 194 187 786 7 638 970 943 769 808 20 14 752 696 512 404 173 145 618 822 467 104 881 823 297 1 168 860 343 740 273 212 305 536 343 75 101 496 113 365 381 553 866 224 886 725 79 271 159 662 347 381 979 666 853 181 571 551 113 888 44 456 865 455 408 163 753 486 888 217 969 733 947 5 398 901 563 343 112 198 866 626 927 881 422 214 657 887 150 169 675 572 463 502 759 430 145 707 427 225 425 283 607 52 271 246 420 568 23 358 108 413 402 292 447 100 650 875 132 322 389 336 479 561 219 337 787 170 210 497 375 542 977 275 276 249 647 748 493 256 11 576 815 534 778 421 191 417 66 449 492 81 950 926 696 737 206 989 603 383 862 951 375 115 697 176 157 8 165 185 829 757 296 717 250 30 848 841 321 458 333 273 320 850 60 179 537 227 410 138 236 414 409 235 687 917 672 513 713 160 232 741 190 790 957 619 314 264 361 697 759 329 700 531 797 565 732 355 820 291 6 519 647 760 857 562 744 503 175 238 286
882 620 46 514 499 508 558 278 31 552 175 532 193 599 592 771 533 68 790 980 888 37 824 144 444 370 689 462 475 639 847 195 111 364 435 963 162 4 776 901 222 858 65 995 822 344 997 305 549 542 367 355 430 581 388 935 205 281 877 378 120 16 362 614 755 150 297 70 630 927 110 788 217 732 254 990 355 382 945 427 219 297 763 891 799 872 412 947 639 929 561 480 44 707 242 693 461 134 717 411 579 52 509 363 324 505 202 407 192 402 510 738 23 327 745 463 633 878 361 1 786 944 40 1 32 112 708 569 421 72 151 101 597 789 21 512 924 832 5 841 2 316 228 811 411 591 106 994 996 856 601 512 938 609 636 641 172 407 186 462 284 658 999 535 319 746 491 993 99 788 946 943 62 733 100 293 500 507 709 343 720 918 804 359 81 810 642 593 384 258 271 499 952 583 559 60 14 571 953 837 78 377 197 618 540 758 166 695 206 658 859 854 373 896 129 500 612 431 394 253 529 817 171 71 587 100 578 86 259 672 84 251 925 924 613 502 365 958 67 655 247 78 236 484 550 360 486 773 408 468 453 574 742 899 834 232 313 549 130 302 80 796 293 656 775 786 869 749 691 887 524 620 722 550 920 315 809 69 402 794 930 558 856 432 121 179 736 589 759 96 432 649 794 997 82 668 27 656 302 786 17 985 511 651 434 868 114 924 135 792 359 320 502 409 863 884 85 607 941 613 330 840 866 856 89 188 520 69 567 400 357 262 681 949 968 316 316 375 741 299 947 41 131 663 145 315 291 453 646 234 331 125 301 442 537 742 573 66 173 393 521 665 280 485 320 770 329 485 860 626 668 227 747 506 37 740 659 350 150 222 883 250 539 500 781 826 252 573 427 839 751 415 921 351 666 505 670 394 619 157 180 49 576 204 905 418 774 583 143 265 986 794 426 34 557 138 163 462 506 472 233 580 594 45 425 302 663 277 724 485 12 273 622 74 225 99 604 290 660 957 307 359 983 722 218 376 383 155 347 369 39 66 943 482 464 571 75 346 387 930 315 699 314 337 223 280 451 482 602 787 623 845 287 253 220 601 644 646 898 527 618 120 698 788 654 792 585 269 648 936 273 748 916 733 258 563 756 281 429 451 333 821 229 814 244 727 975 2 485 692 158 365 449 863 725 954 308 536 657 812 90 597 378 669 962 211 112 198 664 720 59 576 588 97 20 238 874 42 322 264 0 627 977 266 450 460 431 133 4 26 976 5 179 326 299 479 629 879 850 328 546 219 914 76 714 902 625 516 467 539 386 84 339 116 893 270 693 530 113 433 92 389 471 999 288 422 581 526 448 360 208 575 238 925 737 570 380 87 727 102 942 141 695 113 815 805 417 863 251 550 119 672 285 764 115 105 527 90 608 523 43 791 74 66 955 820 886 84 801 362 414 339 963 686 560 554 765 266 441 42 338 524 982 44 842 918 973 328 274 870 984 280 353 780 156 528 276 780 423 501 643 289 757 48 853 761 541 705 552 128 746 776 53 754 785 344 227 764 645 612 582 416 153 754 711 33 54 791 562 112 993 359 934 260 753 398 624 100 133 721 716 882 990 374 495 419 972 686 118 534 498 995 616 795 595 185 61 284 256 678 771 911 918 12 611 307 481 577 452 963 615 220 903 456 207 722 306 508 501 841 292 549 445 683 447 181 140 201 826 416 87 122 476 484 610 1000 398 935 590 226 603 155 626 893 891 818 381 60 212 674 469 668 375 233 878 539 832 593 876 587 3 324 897 283 345 275 214 156 196 34 830 837 928 287 309 510 505 432 176 2 167 608 6 992 458 299 342 41 699 124 221 539 687 129 692 671 750 210 632 859 360 370 395 570 885 684 762 178 377 580 136 690 349 772 565 1 29 948 390 397 230 915 155 988 761 184 513 157 570 309 184 648 967 664 854 95 764 920 327 323 836 470 321 291 828 170 148 24 198 347 33 203 609 18 69 454 703 392 812 778 661 999 83 996 694 734 210 539 379 702 784 412 35 933 116 835 22 535 240 81 51 121 7 780 382 638 909 982 545 963 951 559 95 615 931 564 766 948 697 948 605 650 424 879 245 812 346 513 487 103 253 110 732 472 262 589 516 371 63 573 239 689 621 776 255 912 419 697 364 73 36 729 740 210 606 127 730 401 900 995 591 22 428 969 895 238 490 301 124 925 772 878 263 403 496 277 300 278 738 789 586 935 744 128 185 410 965 678 987 598 30 136 614 841 117 605 56 470 98 514 662 770 800 619 865 176 879 883 538 351 649 643 139 302 729 992 141 359 415 310 94 588 933 694 555 445 672 460 397 703 462 260 894 605 796 904 48 442 409 43 871 879 159 14 303 911 584 678 950 196 964 547 901 474 858 940 178 893 844 233 268 505 669 720 927 340 896 142 929 256 940 761 926 26 477 896 216 746 503 483 678 511 440 431 265 937 482 681 969 375 827 887 47 542 272 44 241 402 701 144 818 508 459 317 401 668 446 267 569 767 260 803 721 987 991 924 651 434 422 98 416 760 843 191 548 30 97 312 399 964 813 696 248 446 328 989 849 627 154 491 11 47 571 758 160 246 232 308 787 718 805 222 126 202 676 229 57 465 526 546 393 14 685 954 966 767 405 391 142 395 831 977 335 19 436 139 880 988 777 539 620 627 438 204 782 308 472 138 134 560 566 305 282 566 392 423 743 294 71 371 372 480 391 601 269 451 368 743 819 817 906 139 508 797 170 971 433 49 336 898 846 571 470 322 915 760 371 217 235 981 418 230 627 398 209 932 665 568 191 401 702 218 679 62 802 985 296 608 465 414 101 111 673 3 873 381 146 679 34 613 169 348 712 55 109 667 862 93 332 385 735 152 474 163 655 958 182 642 833 107 323 592 19 483 683 233 733 615 407 114 911 971 132 875 783 389 531 59 164 999 835 41 194 514 366 482 473 423 352 512 137 409 147 523 201 729 295 732 544 441 806 659 237 23 325 236 522 773 908 74 923 651 480 894 864 734 583 753 420 74 86 947 443 810 543 819 675 811 640 981 439 518 867 760 195 627 483 333 504 80 734 292 981 574 49 234 788 946 671 167 598 283 507 459 652 867 318 765 816 452 889 446 157 320 989 781 127 289 66 513 705 714 264 87 55 280 904 373 410 260 890 95 283 587 16 458 76 660 857 854 517 679 488 989 580 643 304 895 754 564 998 335 949 499 396 383 992 845 514 543 189 988 413 702 187 182 935 344 73 594 122 946 589 357 607 893 574 159 752 98 789 327 823 608 795 753 677 848 884 384 489 210 200 503 91 592 484 469 454 156 710 661 937 725 356 10 723 597 270 298 547 35 807 267 108 28 564 874 1 231 457 249 107 677 215 5 841 322 311 884 748 17 995 579 9 140 290 143 817 325 845 722 298 470 596 485 793 477 631 613 600 992 808 525 617 81 224 795 466 680 211 28 641 693 994 898 204 788 868 696 907 855 700 46 739 727 45 829 767 538 519 793 728 455 460 518 138 879 18 992 803 144 912 353 334 171 128 864 400 161 913 127 234 219 715 532 572 299 181 326 810 371 575 740 682 530 778 157 839 799 599 515 479 940 104 804 343 697 60 813 956 151 542 150 688 361 226 939 188 823 635 644 403 963 246 829 837 213 628 735 518 969 406 330 72 307 647 977 177 137 149 951 948 579 971 352 96 618 286 610 25 152 257 336 758 824 970 505 638 284 515 932 760 351 696 148 344 136 773 385 125 763 203 124 294 346 213 239 358 438 123 447 337 545 791 645 523 875 887 89 478 404 713 224 389 488 24 199 680 424 41 367 979 289 899 611 731 80 317 686 535 446 922 152 277 479 667 438 305 54 174 129 910 969 38 853 497 773 718 930 674 63 363 839 690 129 797 2 278 409 848 656 10 978 577 572 376 270 792 500 279 24 350 136 289 927 840 614 749 287 442 75 310 338 593 817 243 29 88 960 261 203 978 502 369 908 168 793 821 412 68 379 532 594 554 710 42 204 653 716 370 637 50 528 936 198 231 993 183 565 341 243 814 264 404 836 825 746 103 726 959 308 980 813 829 164 726 288 872 532 851 564 351 650 266 593 553 302 634 866 961 626 493 410 199 823 281 172 530 982 974 650 881 836 463 100 944 912 190 14 932 699 15 870 954 780 13 19 563 336 811 869 855 124 525 651 958 940 686 71 250 337 58 682 637 391 838 588 64 340 798 237 957 398 861 966 348 749 656 198 77 704 326 397 102 987 939 821 650 786 917 554 275 66 165 534 468 59 70 558 960 731 492 379 267 353 770 486 354 997 684 487 105 682 985 661 494 697 26 519 870 71 852 358 249 955 568 332 374 666 875 988 556 292 988 457 455 257 161 681 28 965 79 397 340 915 902 567 534 686 437 830 512 399 312 358 719 228 385 115 768 412 528 179 536 1 919 499 820 370 769 689 780 924 707 327 144 799 658 174 8 18 456 561 152 366 706 789 892 789 551 120 52 194 779 531 93 312 704 113
474 729 924 280 805 725 104 268 782 747 905 892 567 573 669 135 648 954 941 732 744 679 855 435 189 619 166 424 659 372 749 433 982 866 100 194 689 406 850 472 660 492 814 100 13 233 715 303 43 5 874 790 44 850 717 393 530 995 704 940 142 116 88 578 580 770 416 624 685 393 596 860 213 565 786 1 241 997 507 150 497 294 42 783 630 622 479 490 860 277 353 33 606 512 853 562 978 965 331 805 939 62 790 262 788 844 644 916 119 867 712 972 99 225 953 687 255 582 401 428 643 415 162 714 781 91 337 503 541 168 19 556 755 494 196 692 132 173 128 488 415 794 550 478 678 521 950 979 1 784 635 814 923 510 831 378 973 931 574 56 756 503 102 535 599 920 657 292 732 708 115 751 646 819 638 732 146 500 601 388 492 413 447 909 179 533 796 250 784 634 177 156 520 207 79 320 265 742 334 710 985 838 908 958 799 344 896 939 191 686 575 477 522 438 508 352 684 625 543 446 7 208 467 120 40 460 55 411 90 193 491 23 766 184 81 348 61 471 455 187 109 899 96 872 86 428 357 431 227 223 592 321 578 381 686 957 329 731 446 505 65 191 448 639 91 909 547 646 697 514 857 74 164 569 852 328 423 238 251 471 94 763 670 931 443 754 3 103 672 408 545 22 458 467 968 787 956 715 63 926 273 161 139 573 469 515 583 159 727 94 21 983 761 785 534 809 400 359 385 446 897 24 270 411 524 293 473 226 198 213 501 46 382 685 556 301 233 910 208 912 687 243 452 541 134 839 87 412 611 390 963 784 948 983 639 451 332 636 461 723 706 9 974 193 457 254 454 759 313 118 597 190 940 703 794 336 426 72 886 399 614 502 9 875 48 738 674 776 655 130 511 148 180 883 645 353 372 997 174 858 280 313 921 714 482 281 387 951 523 18 246 828 306 672 217 775 952 669 244 78 625 536 444 764 315 871 725 217 726 818 28 395 140 898 900 960 997 571 451 896 322 56 642 335 577 724 276 289 579 693 945 102 150 108 789 705 889 594 383 266 562 806 990 683 811 902 913 154 301 981 944 113 240 295 111 697 295 811 552 152 84 774 885 940 676 897 310 546 235 193 765 729 971 465 834 879 512 65 954 850 707 839 880 440 222 884 316 21 402 958 986 747 943 669 290 625 35 327 767 524 607 7 429 967 263 659 785 30 931 649 977 522 739 722 650 126 719 315 168 485 57 293 232 495 30 198 118 416 408 789 593 256 690 114 955 110 677 694 478 998 688 601 274 39 450 846 722 863 370 208 54 692 671 864 333 813 628 366 559 828 480 485 462 58 516 917 960 90 757 114 269 542 298 326 504 329 797 556 428 499 369 73 962 805 622 360 441 921 143 689 515 439 267 367 487 579 701 918 561 989 493 934 375 148 700 756 935 411 822 404 801 927 827 185 878 578 342 677 612 3 858 820 768 963 566 348 912 975 26 481 918 937 463 677 185 239 258 497 870 336 4 272 252 579 695 22 254 285 117 977 980 408 207 820 884 308 608 228 72 518 95 42 603 576 740 661 969 646 584 160 422 659 434 886 751 117 419 675 949 594 609 554 747 33 604 580 486 867 795 87 175 214 205 38 665 566 731 521 421 678 590 598 925 365 582 88 14 579 259 821 77 553 600 659 312 122 917 929 16 435 845 718 680 910 284 114 210 324 92 47 787 438 976 272 15 874 47 967 325 820 344 649 626 415 20 52 319 787 753 984 354 615 970 666 618 828 456 657 558 182 266 561 398 309 83 169 211 195 308 666 153 719 228 859 743 493 476 596 663 138 615 29 920 657 586 739 916 519 236 161 729 205 68 688 407 26 323 87 261 876 572 835 759 10 819 152 107 735 317 228 459 142 281 149 78 588 553 922 120 133 101 574 526 517 823 363 116 426 705 302 105 527 171 562 605 315 892 996 379 669 167 470 223 404 349 605 517 161 503 671 540 229 993 148 772 127 942 675 6 132 703 955 433 846 876 703 840 72 981 763 499 948 557 409 938 988 894 280 465 429 847 274 199 292 589 464 307 631 718 649 405 656 292 354 277 580 708 770 570 986 691 427 377 373 468 390 748 460 832 203 649 224 820 620 816 467 184 382 484 566 548 525 681 770 679 527 126 284 720 133 792 917 123 23 124 675 675 325 702 931 813 755 220 894 245 950 804 678 38 963 983 472 262 48 98 819 172 871 576 679 890 72 309 400 66 252 937 841 56 112 341 687 947 516 215 449 346 616 439 502 588 140 18 574 144 674 253 575 169 527 875 865 436 27 868 747 133 303 560 120 0 582 406 126 37 11 551 764 569 266 859 551 833 796 730 667 934 796 380 23 420 786 780 547 959 871 29 491 602 276 264 628 996 607 736 127 234 829 250 577 46 358 218 9 802 385 995 875 915 662 742 424 186 766 754 905 137 309 129 703 585 640 734 447 195 134 613 201 282 901 777 586 214 235 958 866 723 727 502 446 528 912 11 544 871 175 724 700 23 596 397 669 260 511 554 84 803 97 621 674 25 80 257 202 490 562 466 641 932 482 513 168 60 644 763 671 351 754 532 328 190 437 877 820 821 717 149 52 555 33 539 560 438 27 810 132 103 932 641 52 371 63 340 659 664 746 272 595 367 171 654 719 632 17 898 699 824 912 178 51 388 720 957 475 32 299 652 251 883 329 656 402 653 58 427 227 362 889 193 433 694 774 818 171 869 865 661 559 496 459 209 315 127 77 112 712 97 83 85 335 846 81 817 265 856 169 229 288 825 636 373 690 151 848 89 223 230 948 946 920 170 468 533 430 114 969 201 630 774 872 483 653 231 934 275 7 394 326 861 254 305 249 430 971 836 94 485 294 711 964 285 596 141 478 31 24 278 124 247 556 22 343 623 399 361 159 591 724 67 104 793 527 59 651 666 795 386 380 891 417 431 969 320 889 498 870 225 730 624 352 928 775 481 909 303 62 637 109 807 478 509 34 135 334 288 728 783 520 927 590 581 700 505 603 873 646 470 609 381 150 221 323 716 119 537 573 165 223 762 953 828 306 368 697 299 286 363 330 53 825 737 289 930 520 843 250 489 906 673 539 242 657 967 224 391 474 39 548 173 546 413 987 987 416 324 985 356 143 800 506 194 44 108 778 271 993 842 840 668 682 52 288 395 539 887 6 378 663 903 383 364 707 667 755 529 735 226 911 854 39 192 263 318 168 620 788 286 768 779 933 988 718 69 118 713 168 239 318 327 204 791 123 866 908 74 938 10 284 568 839 291 46 187 170 770 267 182 926 287 625 160 329 80 52 34 144 893 129 907 193 709 991 71 707 183 183 808 193 24 918 130 999 710 447 909 372 510 916 17 458 764 710 919 597 745 818 311 548 640 147 82 566 521 328 936 156 437 864 910 729 838 948 64 833 647 509 157 517 984 681 629 38 758 393 392 426 216 527 41 317 699 838 738 655 404 667 519 724 806 152 347 920 865 292 158 76 565 554 2 926 293 817 488 61 384 606 616 879 525 450 355 792 500 486 812 972 224 777 573 213 417 139 376 857 268 933 867 19 564 201 658 631 979 427 904 86 535 613 506 5 350 608 627 34 181 876 914 998 714 88 359 549 965 370 769 715 841 308 360 651 188 172 911 665 152 292 460 411 197 938 972 293 294 617 338 791 49 260 477 948 453 725 283 881 839 952 888 568 835 538 374 536 692 165 203 700 631 259 610 74 929 248 147 48 830 867 864 227 698 192 587 1000 279 680 752 268 297 776 110 150 237 172 345 279 563 904 773 297 321 408 809 255 696 216 256 741 176 100 926 124 399 251 33 529 45 199 746 179 471 836 148 104 348 64 200 405 991 567 895 815 339 39 393 94 202 422 113 630 403 379 314 109 798 222 901 274 961 385 750 652 424 478 721 542 636 125 514 709 27 60 440 409 994 977 51 268 352 348 542 219 36 935 73 252 741 853 411 761 844 452 964 825 449 954 366 464 549 611 432 237 598 106 546 694 735 250 595 638 494 180 849 163 760 253 837 772 300 186 365 127 289 318 435 704 156 577 662 182 418 46 75 208 682 259 966 510 881 371 445 776 683 601 771 377 219 85 538 114 999 96 343 70 906 566 12 974 70 878 826 321 243 870 544 172 693 633 475 843 848 744 5 494 829 333 125 564 902 301 138 707 122 400 304 444 728 883 633 542 518 988 390 378 594 769 335 789 204 464 531 76 296 882 619 926 409 379 464 125 212 227 776 547 495 582 50 348 733 171 412 286 933 573 326 585 775 846 328 200 358 458 106 946 651 518 121 882 899 149 442 964 922 158 206 167 998 188 330 238 872 380 851 209 336 571 238 366 879 483 815 392 414 121 136 727 161 82 62 73 396 399 863 130 862 541 249 523 8 596 302 617 163 37 536 5 145 114 159 827 425 679 989 530 410 367 975 641 155 302 76 543 882 241 131 591 634 789 58 147 93 514 778 935 248 509 951 69 389 499 527 31 154 615 617 596 472 64 571 410 992 912
378 495 837 920 292 716 914 206 268 205 971 247 122 319 81 82 146 414 760 929 584 43 345 636 196 121 794 581 981 914 181 357 923 823 851 476 869 10 302 86 167 156 862 157 846 619 861 387 48 190 848 927 452 848 130 507 340 421 75 778 291 474 485 710 710 955 319 82 364 312 737 555 640 717 650 953 117 739 687 69 415 15 140 127 973 646 476 858 189 895 186 481 138 195 518 264 466 831 438 259 348 360 771 964 793 309 394 203 991 544 607 104 333 952 399 556 629 341 400 560 682 65 407 947 631 580 993 738 623 841 134 538 72 641 547 520 552 137 977 919 156 937 638 139 304 259 254 384 916 79 676 973 56 704 225 613 259 118 738 562 995 67 141 721 956 421 702 852 899 155 459 886 986 184 4 786 5 647 139 605 646 355 353 13 258 17 987 423 666 313 347 47 577 508 182 3 430 59 323 904 964 194 103 933 688 565 796 262 243 526 521 878 808 610 922 872 95 513 639 14 180 519 959 615 76 824 589 283 349 325 84 674 351 178 938 348 213 144 731 796 990 951 384 214 455 541 972 124 611 123 637 10 312 944 414 377 985 250 622 50 471 691 133 952 906 854 403 110 342 610 494 115 454 956 204 792 159 563 939 192 249 445 456 680 239 516 155 339 809 288 833 884 889 981 829 465 754 141 78 391 413 620 410 722 947 148 701 316 266 959 85 858 96 131 984 368 766 763 724 292 512 358 567 58 191 467 220 811 472 953 904 192 363 613 644 767 433 945 19 831 954 911 868 64 47 113 286 478 441 975 314 379 513 137 337 120 548 312 231 246 704 944 664 204 800 935 877 104 365 354 725 635 905 653 958 762 36 660 446 917 393 88 756 381 482 388 62 872 148 858 420 927 451 6 532 374 630 402 893 653 219 889 82 41 618 417 719 926 276 273 554 678 686 389 357 145 627 885 31 516 507 802 890 636 757 24 780 975 499 991 223 419 14 421 294 341 98 284 281 153 426 131 907 157 840 737 173 710 982 888 46 559 111 385 765 861 9 786 326 43 929 117 815 553 409 16 245 642 301 677 895 836 932 648 488 211 60 418 58 787 601 250 328 587 164 39 184 448 305 728 894 284 831 910 212 197 322 617 450 768 798 679 696 795 395 403 424 915 311 114 962 53 165 494 50 875 557 765 549 996 578 416 558 53 477 346 474 911 26 467 109 372 820 880 45 318 748 970 257 552 439 834 120 836 306 338 269 393 386 900 968 486 489 718 773 687 720 121 193 364 397 450 179 904 881 850 498 827 479 81 127 845 240 585 680 829 659 138 30 129 6 723 128 526 569 181 509 190 819 196 538 99 496 868 359 294 944 701 633 897 362 468 7 43 91 504 515 895 677 371 435 699 858 100 534 194 653 507 697 612 758 580 171 523 469 268 457 888 176 225 313 246 975 768 934 381 763 96 297 58 10 568 175 804 1 311 811 56 503 852 152 299 901 184 251 82 41 752 980 905 953 160 854 265 163 642 408 6 658 873 387 675 107 879 915 749 190 795 90 879 807 573 705 967 555 722 500 222 735 187 367 868 398 401 92 688 816 749 821 880 832 524 437 384 354 148 21 992 583 19 504 365 142 786 192 728 759 650 382 78 263 635 843 19 24 485 695 738 324 951 872 534 506 145 241 689 236 972 131 353 158 662 265 490 857 8 440 891 917 321 784 241 217 428 727 41 978 405 537 948 114 916 675 754 83 249 551 107 662 338 261 362 657 101 999 715 902 539 428 353 293 510 988 165 925 361 562 136 484 825 330 399 172 144 166 255 29 780 559 254 448 188 59 118 952 856 602 894 949 383 199 982 575 603 672 193 689 585 550 346 911 73 431 568 97 767 376 728 594 43 652 936 174 30 145 102 308 624 11 323 318 490 976 706 289 607 35 226 989 927 51 555 68 207 586 885 706 88 533 413 779 694 160 631 380 773 416 397 699 973 483 24 886 167 593 770 64 981 726 568 486 943 389 404 234 402 338 205 104 717 678 556 855 317 34 154 502 917 866 102 912 680 998 332 544 395 540 439 232 275 491 657 287 271 591 472 634 923 280 447 154 891 755 804 668 658 785 383 197 130 493 156 22 370 106 452 661 291 282 692 781 210 667 452 641 18 77 810 370 603 616 914 744 56 896 106 55 204 0 44 275 841 211 953 960 90 332 696 870 355 772 244 121 436 935 254 25 86 887 292 113 586 568 658 508 991 149 688 709 277 481 722 436 750 271 671 421 241 574 422 480 88 516 945 864 936 105 144 841 679 827 320 539 488 419 721 226 988 39 256 716 700 927 844 876 647 684 984 283 201 42 212 849 134 966 461 57 158 679 206 375 297 818 314 215 15 883 450 118 766 198 837 379 291 242 476 290 271 135 256 946 768 610 201 274 913 878 363 908 73 693 688 955 904 108 931 645 910 749 998 44 566 919 145 694 233 262 302 711 67 392 73 99 889 336 363 529 527 913 29 736 919 334 435 826 314 374 358 102 910 795 555 590 12 597 855 628 864 707 985 33 56 774 310 856 963 635 466 28 787 588 247 852 282 834 256 606 123 983 366 782 119 813 438 309 690 941 9 16 831 598 948 787 290 355 848 885 654 143 818 112 210 930 482 733 201 619 123 87 615 209 173 545 947 564 296 38 278 581 465 817 551 579 973 88 557 224 778 643 876 183 372 556 833 201 801 137 575 718 252 928 594 162 110 884 241 406 685 442 475 237 499 722 937 32 91 70 734 247 183 8 213 272 229 996 44 599 150 845 106 673 801 969 570 585 834 417 195 717 470 388 15 595 593 49 957 208 757 526 146 188 370 791 921 721 884 671 624 835 220 783 67 2 216 250 907 228 326 732 424 561 647 951 574 530 749 853 772 683 872 501 636 462 685 321 833 605 495 522 505 126 838 94 52 346 161 253 824 151 466 804 121 770 56 592 468 214 593 764 366 838 259 86 539 260 10 20 253 992 86 335 139 614 750 320 459 620 985 246 520 880 842 185 878 943 575 244 158 541 273 573 228 553 390 404 65 492 691 596 278 900 925 741 572 67 471 942 195 649 847 170 166 654 472 647 977 475 19 277 672 227 94 924 598 169 885 284 819 542 492 344 101 613 989 80 463 467 738 882 956 222 874 768 887 425 23 674 769 61 938 519 264 967 452 157 365 690 25 536 927 655 751 745 385 897 507 892 98 888 499 210 421 836 551 527 295 369 217 965 199 970 347 270 544 566 933 230 361 445 142 734 224 295 815 207 971 194 734 429 800 74 899 543 783 528 247 255 562 867 184 931 396 447 188 871 503 373 666 665 906 285 53 753 60 865 789 3 597 660 781 54 982 565 47 510 212 381 854 979 86 761 327 350 1000 997 771 751 672 514 232 830 882 187 306 310 525 948 108 147 101 218 285 933 337 801 343 517 283 453 868 920 487 390 826 926 892 805 192 974 376 560 655 648 112 432 102 71 530 713 552 206 894 632 174 624 773 806 407 497 101 608 959 233 345 621 561 873 31 609 192 636 547 123 452 604 350 799 358 994 950 786 361 361 135 576 165 698 374 52 800 267 947 681 45 910 664 458 184 132 603 842 635 316 358 670 127 299 116 776 144 743 335 708 476 248 808 465 642 115 18 298 214 449 180 767 821 712 514 178 360 144 185 327 558 625 669 810 821 685 377 859 956 802 983 582 282 847 931 478 987 703 485 778 804 412 842 203 798 161 659 460 654 40 471 879 712 69 126 366 942 823 39 691 976 136 645 273 181 307 112 12 199 339 266 101 498 89 301 812 342 444 823 937 443 600 1000 844 617 296 868 663 975 572 47 669 874 775 940 715 706 570 775 422 835 221 511 651 349 790 173 473 60 957 787 17 113 27 332 252 629 37 427 921 360 580 656 150 344 468 874 723 313 729 369 256 79 742 296 341 534 523 803 427 965 63 979 909 835 401 82 205 124 53 489 177 501 777 635 385 578 950 610 487 37 461 950 377 864 315 786 391 576 202 928 511 770 714 292 762 660 747 84 325 332 814 274 961 641 329 105 792 510 434 104 839 137 360 215 626 278 18 297 264 37 739 595 692 735 383 58 23 534 940 714 288 219 642 34 356 933 788 83 546 218 229 947 520 639 279 308 300 575 769 890 372 641 423 14 524 243 13 937 891 892 571 733 535 273 789 487 418 764 331 447 863 805 822 637 803 139 874 615 79 26 740 793 352 109 65 633 110 774 615 295 495 151 216 429 43 556 464 195 963 233 238 617 505 165 405 260 612 22 125 78 371 764 411 626 875 476 317 485 470 85 825 104 850 652 656 122 603 777 153 556 358 375 828 646 945 865 903 196 402 778 116 267 195 141 368 699 443 808 525 569 936 984 124 312 73 51 303 182 119 297 463 167 129 199 100 945 93 256 746 153 750 99 824 143 898 514 278 135 728 165 396 951 918 316 343 4 860 440 730 712 235 8 168 160 563 916 752 130 531 679 66 248 200 947 700 625 617 107 15 483 587 947 490 166 797 975
937 944 10 69 351 721 37 574 829 355 222 649 282 137 846 181 299 182 817 716 997 971 570 390 425 500 645 671 315 329 404 858 134 881 49 709 864 753 1 842 783 805 595 401 500 559 80 249 61 695 991 777 153 541 629 497 662 862 31 107 975 702 906 297 979 211 209 314 816 730 374 705 603 826 100 125 781 475 623 42 83 232 92 540 203 663 27 668 283 694 586 832 771 126 862 892 213 907 638 518 972 43 794 522 171 904 609 128 535 760 267 909 977 724 775 312 538 114 178 811 23 840 445 810 394 131 988 473 253 541 99 661 451 294 886 676 143 809 266 781 115 709 291 289 749 937 635 272 919 702 650 359 803 408 38 938 745 524 204 991 532 134 592 80 705 722 938 685 349 500 484 926 529 154 933 934 166 515 463 829 423 451 591 853 206 44 325 629 916 242 981 516 901 74 674 922 767 951 486 635 642 995 296 86 450 568 33 832 328 366 414 171 982 420 220 36 909 815 304 107 457 125 519 750 150 14 343 958 469 520 600 166 442 13 562 455 750 417 355 824 240 632 665 908 148 407 175 282 757 998 346 504 784 870 719 548 935 630 845 766 417 668 998 299 370 589 361 476 715 571 179 586 880 580 311 842 779 813 689 38 627 342 578 365 407 374 365 149 641 567 728 213 853 187 731 474 875 528 792 215 229 688 755 295 159 502 882 207 541 223 202 167 900 44 855 582 667 101 392 478 968 109 116 196 19 798 494 416 639 459 60 699 345 609 910 595 26 485 657 799 133 534 310 427 73 306 62 397 666 475 173 240 52 61 971 735 682 710 335 45 671 729 987 786 101 133 168 751 396 347 754 756 628 569 279 80 406 191 761 685 613 993 773 855 249 739 915 361 109 211 992 798 633 272 408 711 685 709 391 968 312 294 943 593 661 770 268 837 381 39 588 488 243 32 625 675 921 156 551 995 293 237 402 810 499 99 105 900 292 282 697 300 884 322 215 183 39 184 684 360 482 629 82 584 524 719 11 178 654 924 418 232 98 406 297 112 334 552 713 187 223 940 510 11 192 572 64 945 692 61 729 320 923 40 146 824 50 952 553 618 398 392 934 970 7 221 806 958 791 771 260 320 808 28 269 251 97 39 416 811 447 856 198 388 905 274 837 146 124 395 131 803 709 588 668 245 741 955 439 131 959 720 509 125 820 538 112 834 564 105 478 862 218 539 550 569 380 753 583 170 324 256 382 738 881 901 825 443 132 17 680 245 790 620 473 92 993 567 87 319 481 782 766 348 45 606 104 743 189 394 930 169 366 24 375 246 248 303 701 109 986 663 644 499 272 180 832 887 358 771 281 512 782 259 776 161 929 921 632 164 318 183 117 25 636 260 470 286 681 111 702 471 758 525 810 258 851 971 549 482 25 414 725 444 338 803 162 439 740 309 960 598 734 95 497 495 830 676 815 431 596 377 322 643 309 677 594 955 359 263 800 511 887 674 0 817 9 92 427 752 186 570 956 869 580 134 462 915 857 904 58 610 813 26 41 524 823 710 200 179 954 659 948 576 927 895 860 782 575 426 980 975 717 529 191 885 973 648 254 401 950 825 102 579 139 782 371 476 326 801 239 432 525 573 842 623 158 932 902 585 17 18 769 614 866 442 411 823 110 881 772 755 184 215 867 50 811 90 504 965 964 566 107 433 384 873 974 280 735 348 904 361 265 415 24 233 476 735 893 752 378 495 502 451 593 284 6 556 155 523 738 899 559 55 920 493 624 963 93 580 932 981 290 884 331 871 958 1000 856 790 420 23 939 469 142 221 700 511 90 858 777 444 764 23 669 435 468 611 953 185 970 503 683 401 597 281 711 854 422 456 756 73 114 90 615 160 838 209 302 945 444 56 802 306 995 932 579 252 545 56 786 837 262 91 483 145 859 455 721 281 320 993 582 761 828 992 113 901 400 916 300 490 834 782 399 946 321 117 30 649 261 323 607 654 3 985 917 316 608 915 616 996 277 856 323 181 752 296 999 496 47 55 488 811 405 586 530 656 219 956 356 115 914 506 511 566 824 814 477 107 403 428 527 987 523 806 858 519 759 615 350 142 907 709 604 253 732 987 634 297 251 132 123 170 660 453 106 292 181 2 42 744 512 593 164 675 135 542 308 199 28 621 327 226 120 873 136 439 552 342 892 625 918 438 238 656 983 346 925 995 455 522 521 9 656 265 707 752 528 210 413 133 385 824 14 307 526 573 165 323 894 507 967 629 686 287 895 220 306 527 742 488 467 374 169 616 737 721 694 232 854 85 787 337 878 942 723 131 819 603 589 369 354 784 35 946 480 991 688 856 303 282 951 999 127 514 227 229 640 489 544 158 913 873 888 293 89 487 66 945 599 70 342 706 426 748 95 195 63 898 736 58 228 811 448 86 233 345 144 985 961 302 827 703 605 554 704 377 841 63 91 471 996 129 44 965 194 669 479 133 577 874 103 245 852 87 163 895 563 372 714 796 13 472 188 408 795 72 271 325 677 167 501 171 214 221 263 556 435 993 369 525 230 610 865 937 75 965 437 593 341 175 34 455 780 132 994 277 695 240 364 826 898 604 533 105 287 566 712 599 68 855 465 976 174 660 446 37 156 780 330 790 675 779 313 241 569 130 138 666 255 362 278 489 706 252 344 118 285 902 195 334 250 422 508 225 443 938 377 860 985 115 965 525 234 139 152 805 440 408 236 852 670 499 8 529 940 368 389 205 167 240 337 650 989 572 942 85 912 215 438 676 653 646 387 137 850 274 458 562 357 611 648 928 651 572 518 643 294 660 362 421 128 621 77 348 762 199 908 161 496 399 94 919 216 239 197 231 602 947 474 264 861 292 453 737 978 936 67 600 873 183 141 257 147 705 183 923 464 735 247 129 556 146 257 469 54 449 373 396 245 727 976 89 568 136 46 309 314 809 348 81 475 737 490 133 730 886 401 425 778 249 397 715 746 356 170 790 924 637 16 427 81 969 421 973 679 310 20 633 652 754 180 333 885 39 18 702 288 222 833 806 317 148 506 609 931 30 428 587 952 721 459 562 182 196 22 115 557 460 332 223 826 733 710 198 252 560 536 729 108 245 256 739 79 454 619 537 140 989 542 398 352 474 456 172 658 243 848 981 145 696 367 102 814 398 618 188 743 282 505 882 877 219 161 791 492 759 76 999 433 698 774 317 419 897 664 143 221 647 598 780 926 154 655 265 177 901 663 151 835 316 336 558 5 509 412 348 224 772 424 369 572 687 874 737 388 394 724 839 217 59 561 967 151 408 201 37 659 359 276 583 489 413 890 321 2 93 372 273 130 908 40 105 581 479 871 260 430 342 436 536 868 570 763 304 305 328 56 695 637 20 211 406 246 250 149 832 797 524 86 305 744 782 199 661 520 613 286 334 154 513 275 111 870 958 899 70 699 369 59 259 340 681 727 76 722 755 718 134 788 574 574 290 207 928 244 650 515 203 333 38 71 235 454 736 872 698 831 834 601 218 185 685 51 223 765 705 274 526 720 370 32 948 739 717 647 264 611 963 339 644 157 686 946 482 119 921 708 440 614 981 587 504 516 810 29 873 289 558 212 553 431 662 548 563 449 900 190 974 237 21 507 521 126 702 70 741 922 324 176 627 690 455 410 458 966 991 434 9 584 436 57 299 621 1000 472 883 768 782 620 86 196 349 649 479 753 703 928 226 471 120 807 133 571 33 383 303 643 336 716 218 517 378 360 355 793 812 698 935 386 380 796 433 137 848 205 30 889 344 329 816 554 968 111 233 460 235 376 877 896 561 88 503 368 713 74 878 347 527 429 27 733 774 785 485 395 193 546 826 703 996 840 509 543 89 503 89 493 70 353 811 760 503 307 497 798 370 748 820 65 221 560 816 843 413 69 287 844 838 160 205 678 73 498 887 118 255 280 648 172 898 606 376 129 271 879 675 301 230 78 739 839 779 540 865 415 954 225 767 539 290 876 410 485 585 955 878 847 487 646 368 21 23 316 105 672 805 836 809 36 36 789 761 514 237 295 473 631 925 617 915 193 98 363 947 522 364 963 103 319 750 531 675 270 591 537 382 897 965 409 236 122 750 547 53 726 983 534 33 491 78 187 874 576 604 626 698 566 467 466 810 567 423 12 621 957 274 883 356 849 573 379 102 259 812 85 830 48 663 941 733 235 374 452 450 891 666 812 347 241 653 751 876 747 912 242 176 610 519 495 523 55 255 804 539 693 77 630 297 231 984 4 879 809 693 799 785 125 962 565 103 622 164 84 916 487 989 96 798 947 361 53 208 210 146 612 45 969 484 558 46 984 623 43 266 390 45 805 166 273 105 432 137 284 193 801 49 298 58 696 722 949 318 903 43 687 626 15 758 72 616 944 131 441 673 555 335 258 61 676 304 393 962 513 68 226 978 945 593 822 988 232 254 911 945 770 457 821 314 863 825 936 114 208 254 573 650 585 434 990 334 590 645 264 299 691 938 818 498 962 179 121 775 869 740 673 408 461 730
635 720 536 777 845 514 232 318 643 615 323 501 909 80 806 635 503 935 876 349 277 809 662 917 921 256 145 688 386 133 239 156 851 720 454 127 216 97 127 826 231 723 116 74 623 436 593 745 745 979 517 129 630 414 219 622 650 732 862 931 37 329 985 940 793 750 175 343 252 695 303 607 12 941 148 77 91 843 48 982 207 957 236 999 905 436 737 92 928 358 728 25 424 395 530 131 237 79 672 330 991 677 670 309 51 647 114 382 14 444 629 408 724 799 976 410 70 65 947 677 934 236 306 596 309 700 164 374 209 200 586 244 276 364 178 242 999 328 379 154 592 321 926 998 432 904 568 5 399 135 265 145 1 522 563 581 919 429 90 524 57 661 988 55 877 195 763 604 481 26 879 483 918 435 447 973 183 770 828 450 707 533 264 61 429 892 723 161 610 630 62 411 365 427 612 797 555 156 271 914 611 115 328 378 437 312 816 437 225 804 350 412 495 638 198 881 996 823 364 177 632 400 752 273 757 685 290 817 103 6 657 970 548 871 394 755 789 906 778 677 922 968 769 813 882 560 461 26 291 415 13 919 753 283 479 734 827 721 886 357 36 819 952 220 419 227 735 887 285 938 451 537 251 517 653 799 794 317 750 319 17 921 298 71 694 112 842 792 788 579 832 28 520 970 355 861 977 571 695 138 230 272 521 314 638 957 811 678 400 429 376 343 895 674 605 442 195 599 165 278 341 215 601 384 961 133 860 147 716 755 179 151 463 820 138 189 476 359 480 59 679 937 141 96 943 85 580 956 969 969 760 180 65 211 808 813 535 964 814 342 133 321 249 14 326 399 210 673 157 349 98 897 204 281 641 457 762 56 500 726 187 174 45 860 740 786 130 643 99 951 954 717 781 104 850 468 645 858 31 373 260 238 448 770 717 277 352 352 721 247 678 771 669 342 406 386 367 921 506 463 666 958 796 348 95 30 84 426 719 909 576 895 529 804 957 618 912 503 929 444 144 710 280 15 774 699 697 517 541 780 927 602 143 996 22 59 727 462 87 771 388 328 755 909 417 902 281 467 618 102 316 338 853 938 962 170 3 20 412 92 884 176 439 414 320 831 345 697 488 149 253 162 192 652 332 895 604 686 970 526 430 139 83 435 920 112 305 888 960 747 471 862 812 114 80 503 566 24 722 244 167 112 342 392 904 537 825 706 646 291 896 903 550 166 594 995 743 131 681 212 547 711 126 664 986 494 177 511 730 440 234 114 706 995 784 473 180 761 887 421 686 567 75 833 673 601 890 91 69 393 111 495 683 226 863 313 403 953 741 216 93 575 613 778 85 130 733 71 620 386 684 30 843 241 688 629 731 979 807 359 770 141 579 708 366 331 53 408 959 870 47 142 442 679 338 667 955 219 512 484 176 695 963 765 682 51 787 534 633 229 100 167 864 813 748 935 244 531 19 956 152 515 158 881 228 70 286 842 327 233 511 452 732 767 944 167 835 460 528 446 262 432 20 346 380 85 122 392 823 996 389 602 989 420 941 957 321 142 532 383 761 178 819 352 336 523 626 107 822 135 110 233 28 156 562 501 773 585 421 843 407 612 617 138 883 598 573 981 923 384 377 864 58 345 282 243 293 348 94 616 937 152 554 472 473 242 710 847 381 214 698 82 571 93 690 593 614 348 385 762 154 420 121 459 938 763 200 519 518 18 902 740 701 69 415 6 284 777 423 846 340 489 841 184 215 79 779 823 485 149 137 792 97 841 852 639 844 613 795 975 979 381 155 565 346 449 86 606 911 20 702 370 587 45 539 440 450 763 870 146 302 419 621 857 603 466 29 290 561 227 458 318 63 501 514 882 560 58 834 298 622 825 523 545 436 952 68 835 785 641 924 447 191 387 803 383 41 726 801 148 190 569 35 542 581 173 945 850 229 659 736 77 709 634 314 529 356 254 572 12 134 922 23 975 395 291 54 269 667 190 168 633 205 245 496 145 584 939 507 603 267 218 263 265 948 287 846 632 238 403 358 670 426 174 609 583 322 926 649 637 510 98 5 506 26 315 499 162 570 529 992 356 489 859 868 808 839 72 767 886 297 940 964 699 153 357 619 821 2 177 739 610 898 307 88 348 606 862 241 372 172 775 64 34 76 610 585 38 268 447 556 128 82 901 44 614 567 169 125 585 308 600 446 591 258 257 351 726 821 844 758 129 998 981 972 85 382 411 565 564 227 483 257 189 275 139 515 793 981 2 871 121 313 65 279 525 983 925 370 975 226 602 836 611 994 532 628 283 826 292 483 381 543 605 360 716 648 395 398 263 420 472 607 923 202 191 980 144 270 88 569 92 858 531 397 149 782 508 659 379 508 72 908 860 668 606 596 260 971 112 490 914 212 571 522 158 56 687 174 537 444 457 574 245 504 348 700 194 124 999 283 938 363 397 931 731 296 269 220 418 674 440 161 45 300 277 893 488 445 318 993 732 173 345 875 215 598 265 77 595 855 108 820 505 160 727 838 300 738 717 665 541 982 527 259 170 631 269 467 112 38 575 771 771 713 34 664 554 891 984 96 396 509 284 708 324 917 874 50 275 527 196 16 835 734 601 248 603 940 997 551 308 274 649 49 208 492 714 233 300 32 405 542 872 914 975 486 690 656 58 705 385 747 980 368 268 493 715 932 380 163 212 953 883 140 918 477 606 831 308 699 892 704 563 848 7 582 990 108 643 378 245 402 713 469 677 123 750 474 185 815 87 359 811 294 875 411 451 642 903 384 567 651 975 718 560 749 222 880 650 74 941 661 799 903 150 693 664 531 823 772 584 414 710 889 971 256 91 112 390 278 798 859 979 526 429 658 825 182 582 373 731 105 637 60 507 166 354 457 789 435 749 505 621 975 404 472 901 559 522 854 922 131 958 211 138 984 852 703 417 387 657 128 833 465 475 544 728 715 112 433 44 409 512 861 251 416 418 196 896 139 165 79 380 660 296 965 428 546 402 692 5 768 100 312 757 798 661 790 577 866 297 783 590 7 389 240 448 107 213 639 309 101 835 443 169 552 88 115 1 494 542 425 226 292 791 460 47 901 65 331 618 685 858 344 540 777 851 742 160 67 614 847 85 25 67 776 61 371 575 799 186 184 822 498 644 873 70 392 409 501 983 624 465 185 251 245 174 800 745 910 599 936 367 830 784 34 404 537 252 455 417 224 471 525 993 925 735 792 915 295 682 951 756 431 266 222 832 396 597 150 557 764 146 538 292 804 143 597 579 897 35 930 504 136 625 273 606 644 569 197 272 383 907 627 671 833 177 4 83 39 720 118 902 869 774 894 367 235 714 372 432 301 879 746 230 956 89 427 563 625 93 89 209 106 636 726 495 462 651 324 527 109 314 189 978 119 638 933 562 677 50 401 344 391 540 30 542 640 854 780 406 81 696 997 190 974 902 311 361 434 35 102 470 221 513 6 128 549 680 440 503 595 926 689 683 369 286 27 266 958 497 714 774 786 184 42 436 287 530 824 134 916 720 840 514 809 599 950 478 907 871 250 858 524 697 487 286 577 922 413 117 357 516 362 505 0 543 151 661 452 911 696 602 712 805 72 350 441 92 343 43 888 145 120 260 765 882 754 113 246 997 142 626 410 101 307 871 272 291 591 306 269 223 878 285 208 231 147 126 254 832 616 724 797 930 482 697 849 953 892 329 837 563 987 874 348 927 751 900 608 663 18 38 942 970 113 612 449 114 361 58 132 477 135 306 545 614 405 866 266 840 374 662 939 248 464 49 729 953 418 929 578 250 590 133 588 361 325 24 885 42 935 790 766 402 159 817 203 930 634 363 872 982 71 710 575 593 805 560 156 59 255 611 513 103 46 528 33 523 218 509 171 669 206 196 456 880 242 409 333 51 92 693 288 421 675 495 146 755 10 635 915 583 636 537 497 522 663 874 217 58 857 971 874 471 655 550 201 104 881 25 117 620 533 596 946 796 583 959 317 242 720 492 162 85 24 529 775 361 353 902 349 126 181 576 40 20 8 432 475 730 647 102 104 283 534 161 602 677 900 342 337 202 899 221 188 661 466 91 194 343 654 350 438 375 600 163 615 505 404 595 375 598 315 7 949 107 334 807 557 119 9 650 15 624 422 489 261 896 867 683 829 833 995 212 52 678 856 369 304 570 564 98 170 646 913 747 968 810 637 490 865 963 319 353 169 89 214 786 66 942 711 714 354 316 978 891 73 228 744 946 247 723 310 784 802 249 43 464 491 668 330 482 680 610 335 922 817 977 21 852 558 296 186 501 299 308 553 893 818 232 393 629 791 562 129 111 453 24 652 964 11 181 61 603 967 140 516 339 759 44 990 999 390 342 599 91 199 326 213 774 725 436 243 22 318 379 676 18 193 316 459 751 59 443 468 680 691 738 55 139 687 223 756 455 519 410 671 434 973 749 347 679 966 680 813 838 428 602 470 938 78 756 502 375 478 816 339 938 289 292 484 176 810 271 540 15 408 714 906 626 149 128 223 539 329 565 589 858
962 476 157 956 757 363 995 513 845 27 858 20 742 731 438 257 59 576 899 833 874 224 68 287 108 969 228 84 906 610 221 314 951 381 694 480 409 727 620 862 733 470 933 641 469 887 752 364 61 702 215 7 358 629 17 50 902 782 586 685 550 785 823 194 978 122 629 930 729 594 1 322 499 840 174 196 577 233 996 912 393 751 164 131 581 945 454 496 512 644 841 705 559 634 898 219 117 127 502 276 979 148 690 181 232 796 722 142 556 977 948 276 795 918 495 298 766 331 934 880 130 654 447 202 740 405 802 627 887 529 425 321 357 238 54 942 524 631 741 298 328 799 52 813 262 936 16 299 18 366 395 872 233 737 609 610 889 755 713 295 27 132 100 995 771 96 194 258 367 525 492 995 318 557 265 26 518 193 647 764 810 289 789 503 311 546 788 581 396 253 350 279 374 821 806 956 87 914 867 472 184 572 177 747 994 691 593 906 937 726 404 853 460 285 832 948 932 932 445 611 798 802 785 457 871 240 46 8 84 461 375 711 24 766 176 397 655 432 913 572 273 316 163 9 916 210 543 877 734 518 610 961 446 76 925 260 96 10 794 32 218 50 60 413 727 138 638 851 839 911 244 261 529 335 649 868 534 168 80 968 732 402 799 96 568 379 131 277 720 63 114 359 812 753 779 832 50 627 765 904 316 942 326 189 43 348 714 807 870 122 369 204 940 431 278 356 253 207 791 797 160 611 675 168 964 283 103 552 509 469 533 318 201 24 844 553 86 710 773 612 476 454 9 759 853 175 890 853 747 810 240 872 851 565 169 413 939 87 496 35 185 470 652 424 613 83 969 881 82 739 525 143 225 749 372 56 382 816 15 408 574 834 535 102 98 894 172 113 56 607 41 886 508 682 437 472 65 793 716 730 39 703 654 290 126 752 684 30 153 374 66 526 862 842 677 724 738 318 210 77 879 308 431 690 616 630 945 697 761 954 355 948 474 46 506 647 553 64 325 646 155 534 436 994 139 945 762 843 448 302 136 397 417 348 781 195 242 493 340 165 645 80 643 988 342 78 465 129 997 612 843 896 590 44 323 343 907 936 471 919 204 366 526 932 85 778 464 369 234 917 25 47 423 841 552 466 804 298 797 730 749 134 881 482 314 460 254 78 908 472 813 416 679 32 152 939 856 510 960 930 73 553 868 761 922 375 277 404 305 623 793 342 513 909 915 947 980 156 44 195 252 720 206 252 585 689 135 285 156 711 584 197 473 423 702 806 975 914 808 408 455 417 173 829 958 795 394 880 370 847 261 336 467 106 782 529 545 262 631 293 430 663 746 369 864 803 598 112 366 835 696 988 750 654 402 19 398 439 386 832 497 723 619 864 792 382 116 863 986 699 875 852 635 815 53 418 290 881 665 769 549 738 208 912 565 193 429 587 196 563 849 451 140 363 637 980 938 428 142 107 468 893 904 95 352 629 693 57 88 718 926 293 102 543 563 866 67 479 391 791 569 479 279 638 38 148 682 1000 327 470 302 284 345 744 77 886 295 828 923 20 520 127 621 566 558 284 719 480 723 300 944 545 406 779 405 504 596 27 903 590 987 242 348 577 688 513 824 509 97 212 282 473 627 447 622 942 642 793 231 297 706 382 772 988 817 856 272 183 359 460 689 217 51 443 536 63 878 700 5 742 480 84 820 574 531 732 69 575 664 342 591 91 346 632 767 674 376 286 226 66 625 604 943 554 909 928 842 294 580 478 573 676 751 390 991 155 309 322 826 165 175 835 507 933 124 47 973 758 493 750 121 160 129 6 681 973 390 114 127 861 687 811 786 617 322 138 33 837 389 428 478 649 292 898 595 301 274 567 827 626 704 696 64 119 26 241 816 868 275 58 698 409 324 504 301 295 668 905 435 219 988 17 523 519 419 298 3 330 442 190 880 929 977 470 663 445 626 623 950 753 57 951 886 360 105 673 885 426 257 243 676 917 557 645 712 273 894 861 237 267 258 959 872 198 634 542 602 264 344 30 90 783 107 915 243 43 648 75 709 323 134 368 641 591 599 443 897 984 488 18 653 229 95 703 703 98 847 842 721 241 74 211 408 745 118 382 963 766 866 819 94 133 587 481 351 145 673 960 260 393 6 163 338 95 831 706 83 745 388 603 905 388 516 352 299 929 830 448 683 681 777 732 660 803 161 287 146 313 680 810 166 173 399 407 993 792 255 358 0 837 188 232 222 752 320 484 238 401 972 330 377 594 603 91 560 591 511 154 838 758 775 603 498 934 600 679 306 535 294 46 475 152 45 179 571 565 368 307 700 572 347 661 519 168 421 805 801 52 470 507 397 581 753 10 183 480 149 12 811 25 815 839 271 348 219 580 303 448 548 897 150 853 650 625 165 920 202 862 532 827 432 770 735 207 759 698 617 868 241 55 264 765 281 78 551 414 633 891 855 664 778 650 223 894 485 678 415 906 321 275 334 201 837 855 564 153 19 600 187 173 466 79 956 91 819 278 199 134 426 360 200 387 758 860 630 377 582 397 486 164 191 913 120 126 607 875 181 409 192 904 439 895 422 989 517 399 929 654 246 351 787 69 49 328 167 42 168 681 462 878 674 85 628 259 780 406 365 783 180 471 743 144 920 370 724 890 48 106 895 304 669 988 457 218 615 902 141 9 21 432 857 778 957 979 132 926 768 275 81 19 101 328 575 922 378 810 266 614 203 232 921 617 211 768 510 623 159 226 504 854 483 106 331 482 567 692 500 247 20 104 544 231 981 931 217 981 288 298 35 873 860 890 583 111 341 52 608 517 566 820 214 662 449 976 919 350 412 375 360 114 672 719 145 381 137 496 110 572 671 483 104 501 594 444 112 589 604 796 946 549 883 866 822 11 541 333 34 206 968 851 783 700 825 114 503 4 248 459 287 835 189 505 731 378 269 783 383 640 441 450 588 326 392 26 701 604 530 939 809 347 148 902 198 810 547 877 828 589 639 276 840 792 542 333 461 1000 888 904 959 861 245 743 748 617 115 732 711 317 40 966 850 774 760 358 623 559 207 977 914 665 601 513 931 663 220 242 522 263 138 293 330 776 892 496 213 855 267 340 873 305 256 575 521 103 715 819 178 424 796 665 737 912 744 656 380 629 859 547 477 257 971 678 998 541 829 422 28 9 76 987 111 55 739 273 227 798 401 538 846 994 78 768 901 946 416 817 982 173 942 907 992 573 443 177 12 1 2 205 434 38 387 29 718 825 407 782 539 651 379 970 89 786 974 240 230 281 953 82 259 77 123 675 283 517 190 244 976 937 756 629 293 8 144 35 805 965 572 785 113 273 618 241 32 843 656 275 490 28 515 817 479 344 364 894 854 208 93 870 661 672 876 946 570 671 717 515 769 903 403 837 481 982 162 895 561 434 307 885 947 988 725 980 296 804 128 191 784 104 692 141 893 469 270 695 614 163 990 930 308 476 400 196 236 924 970 929 818 276 745 7 540 274 930 851 333 141 821 328 418 436 10 408 877 562 967 413 589 172 336 831 249 328 863 808 7 635 91 638 195 702 147 180 284 158 216 51 310 255 514 388 119 141 708 901 632 4 459 120 985 804 952 706 989 215 11 981 450 627 597 781 58 43 193 319 356 192 414 763 444 127 158 981 999 996 764 475 99 201 472 738 179 379 834 456 730 439 836 483 411 349 92 668 726 104 790 258 646 818 280 882 678 922 37 646 896 442 640 256 869 316 197 941 361 513 285 679 695 467 31 391 247 90 624 593 651 59 484 968 171 907 75 470 814 667 371 881 339 566 71 459 900 907 298 371 537 247 770 368 315 137 343 762 63 529 562 323 212 406 143 42 456 116 70 862 125 832 362 969 728 481 385 562 528 776 494 401 291 574 337 671 538 796 955 104 884 36 754 113 13 511 268 429 420 501 235 128 186 564 209 816 763 588 891 284 917 306 667 199 611 941 927 347 710 729 736 433 949 123 463 617 289 51 286 873 848 544 865 11 592 725 941 721 936 767 576 24 918 116 14 304 384 93 229 132 440 741 250 882 133 870 30 698 659 725 453 698 205 764 755 389 852 415 685 414 317 522 691 491 109 380 954 687 428 127 276 695 554 652 487 4 662 895 961 729 410 26 452 522 833 123 670 868 313 446 36 458 807 719 4 612 47 781 62 671 666 932 984 962 79 131 329 674 803 732 354 870 882 424 699 508 151 619 657 720 527 847 861 823 239 926 22 851 482 523 458 401 636 659 312 238 319 829 910 807 332 112 912 263 776 929 928 834 122 479 424 6 578 207 363 904 658 647 154 604 579 581 413 17 612 350 501 175 965 665 505 300 373 442 42 147 774 459 263 374 707 255 55 518 983 433 451 263 106 834 72 175 835 829 644 609 911 517 705 468 555 513 8 733 427 459 381 272 23 275 546 812 182 131 606 133 353 123 935 950 433 697 335 755 605 705 489 347 697 295 251 541 170 395 800 516 29 132 924 4 224 700 491 357 966 883 349 114 300 841 304 49 297 276 686 661
244 53 424 770 130 783 255 151 533 524 461 372 387 828 452 446 686 548 732 628 851 824 584 876 821 791 961 282 737 442 351 277 904 733 264 120 82 524 587 440 344 423 719 558 825 949 899 981 447 918 837 948 301 899 819 42 830 234 385 507 441 790 823 537 937 190 195 376 743 479 200 577 299 137 635 886 595 279 410 7 348 552 909 191 832 380 939 976 839 910 677 726 154 142 78 790 90 189 22 820 559 952 894 158 842 726 221 526 394 138 59 762 321 597 780 135 105 971 757 191 782 688 727 871 39 188 592 669 674 574 328 64 577 184 2 886 291 204 427 832 480 287 538 125 921 666 864 464 600 130 270 581 76 301 880 824 544 697 822 147 474 621 665 612 660 303 223 153 153 31 343 488 605 207 28 391 590 685 689 835 838 288 259 232 272 616 62 491 312 212 651 758 27 816 86 317 690 110 586 683 769 218 95 886 40 754 868 750 522 72 132 755 436 726 985 62 139 839 10 586 227 518 989 878 747 346 992 836 274 878 140 653 250 691 451 535 521 880 889 281 724 858 475 795 741 29 84 807 293 558 755 793 205 72 57 321 836 792 445 515 161 726 337 716 924 479 775 452 141 298 811 781 980 397 616 813 219 733 974 936 954 913 133 473 384 794 115 981 423 534 581 998 393 320 41 56 126 969 142 393 748 896 104 538 562 711 224 684 13 886 230 753 800 869 596 366 506 541 897 257 656 713 471 671 810 771 112 501 335 334 928 70 155 668 888 830 969 445 23 834 714 586 38 359 947 502 229 745 970 81 251 379 326 670 263 312 835 745 915 403 188 731 377 496 598 133 421 792 570 722 552 425 575 272 852 505 594 945 510 806 813 391 334 970 883 889 802 172 618 769 395 65 199 931 893 464 458 139 151 798 513 124 796 925 720 153 382 670 511 243 644 198 136 823 468 148 53 479 477 558 164 741 722 437 555 77 953 513 26 89 0 38 347 654 290 295 673 870 190 652 448 176 848 973 943 378 856 608 887 867 287 327 826 45 292 45 302 860 625 502 715 325 820 567 731 270 962 482 258 438 85 50 877 539 339 108 260 903 745 940 211 387 902 659 74 561 19 88 280 156 697 281 185 824 214 336 319 551 858 449 516 228 756 902 24 187 491 71 895 297 999 375 982 787 938 971 4 825 97 973 462 610 965 572 558 268 701 575 564 615 416 485 176 702 20 151 419 883 103 727 54 295 553 519 519 167 853 475 181 184 215 233 983 603 517 698 426 968 963 66 246 193 770 211 453 990 418 731 876 880 500 320 884 977 758 92 361 893 73 61 305 852 781 788 523 915 708 629 855 61 580 609 528 3 661 835 556 132 935 728 7 575 746 579 606 457 110 626 589 944 926 419 322 742 508 612 628 711 993 577 170 339 376 849 862 65 550 202 846 465 34 390 591 235 9 563 127 414 875 937 81 421 801 552 772 775 75 599 654 851 464 127 204 284 238 553 300 694 398 720 356 4 882 378 415 666 952 603 890 2 381 232 588 136 160 878 867 535 787 876 409 628 70 450 649 831 167 615 6 729 43 465 349 648 543 467 792 71 113 934 901 196 964 148 405 183 102 392 49 64 863 793 805 349 390 332 666 20 46 291 497 324 795 23 652 971 380 665 307 992 207 157 859 757 547 308 869 477 979 705 8 688 278 694 116 693 541 625 680 902 713 346 560 198 610 604 21 767 946 936 174 937 535 467 524 886 243 784 371 935 941 210 971 345 166 216 285 942 350 514 114 51 908 739 914 305 631 468 647 724 981 72 296 614 294 859 951 800 816 228 988 849 338 790 353 932 359 573 751 342 311 370 567 980 785 717 878 988 633 992 574 634 627 863 931 781 779 408 295 234 456 505 798 145 210 409 728 553 172 285 476 154 671 939 124 323 542 94 58 122 355 691 482 195 833 700 569 344 525 539 662 477 657 139 432 74 540 724 430 327 818 318 69 796 298 232 234 999 700 188 15 351 532 208 269 926 687 613 636 805 512 647 990 42 143 67 750 729 706 130 630 913 793 591 502 235 313 500 925 137 546 558 582 417 466 105 257 20 332 544 957 33 865 191 566 345 783 734 128 235 198 53 92 518 873 981 177 539 463 729 678 257 194 931 752 195 449 849 106 270 101 245 791 632 329 797 145 515 572 290 919 411 3 743 984 687 492 16 189 88 634 505 146 720 83 825 966 739 601 450 137 244 184 521 444 246 216 924 336 264 450 63 473 823 14 981 622 868 829 854 256 654 682 335 896 239 857 735 861 181 193 454 168 799 807 924 89 64 870 622 799 320 12 227 639 475 431 567 563 454 740 45 309 875 72 94 771 870 929 906 987 316 220 265 803 750 186 667 320 746 235 158 438 349 157 620 537 724 111 800 36 245 653 956 429 122 997 440 557 701 455 394 325 855 79 212 279 675 271 822 761 569 768 174 493 663 440 801 749 309 470 572 173 794 688 953 129 400 212 63 922 757 676 253 131 137 520 218 620 62 178 82 669 18 435 441 814 325 252 704 414 605 333 35 425 814 98 268 367 858 881 246 923 711 369 786 529 22 277 486 485 624 551 510 638 480 404 161 655 2 64 167 330 342 479 906 641 816 52 769 249 436 360 72 786 842 331 174 94 876 44 58 403 337 675 513 316 601 289 537 695 141 684 462 487 909 648 450 400 49 579 753 663 771 119 694 509 664 664 777 576 39 539 712 942 489 977 721 827 33 1 203 503 798 175 83 515 600 297 765 242 539 201 529 366 739 88 964 705 25 913 410 956 962 679 196 707 426 742 813 554 404 841 242 907 630 960 460 47 202 683 175 411 244 433 128 612 672 282 924 108 197 87 469 45 748 834 175 77 203 18 595 691 703 944 80 709 719 692 344 900 184 978 962 672 551 972 301 549 72 763 361 729 550 762 483 788 840 237 436 396 613 505 905 790 238 354 287 120 799 138 326 637 111 704 409 565 939 222 13 117 278 646 516 958 538 31 218 548 346 998 854 843 560 206 127 776 806 345 219 374 984 531 827 352 10 809 717 828 504 667 448 340 399 613 361 629 612 991 863 696 832 703 983 518 238 55 106 364 980 65 694 362 555 71 574 121 328 159 57 949 304 730 995 96 584 812 866 933 475 911 746 152 830 609 930 254 686 56 218 847 563 918 362 391 655 413 766 753 299 148 625 162 955 806 14 192 142 930 986 202 368 32 121 694 800 571 888 25 50 489 124 460 361 912 785 718 837 342 402 439 504 499 885 725 585 530 671 917 331 975 282 99 100 66 42 383 426 481 342 386 841 916 327 668 74 306 631 284 462 593 527 736 205 507 314 275 451 996 109 797 654 467 670 17 886 273 381 402 634 721 76 446 276 602 354 324 106 514 246 739 722 373 636 723 205 604 441 583 305 48 189 469 787 738 440 218 352 388 231 760 612 318 134 357 395 16 916 51 942 615 432 744 882 804 257 608 382 42 220 645 76 375 535 150 125 733 34 484 610 457 711 288 364 920 566 187 536 726 42 871 387 642 671 93 566 892 914 866 162 266 776 526 533 789 825 225 675 365 336 341 820 283 932 699 702 496 559 197 898 573 491 231 740 171 583 37 214 968 87 241 496 125 644 118 75 33 297 650 231 817 226 927 359 401 379 11 984 226 219 643 362 165 309 363 159 597 497 368 772 824 591 63 123 950 62 465 799 874 766 262 607 203 653 147 380 308 765 315 846 603 724 808 969 443 312 248 839 501 801 149 88 710 576 617 160 619 742 614 691 281 942 494 671 392 426 209 491 378 478 483 12 5 270 253 79 239 594 854 650 527 496 317 842 815 231 568 764 940 647 472 781 959 872 156 828 599 685 61 868 777 766 303 71 180 130 578 693 30 480 217 308 459 714 711 322 778 925 844 283 681 741 454 384 621 723 754 58 561 334 986 704 948 522 891 299 735 611 109 178 534 651 265 601 976 1000 774 210 905 367 196 193 486 248 766 747 50 349 845 166 442 314 611 183 379 115 261 196 91 268 122 656 973 383 903 62 314 814 536 329 717 563 906 179 886 37 794 374 626 708 191 91 623 706 144 899 268 477 412 976 624 287 658 352 123 149 233 360 417 101 35 313 945 945 734 758 872 397 370 355 67 743 232 720 765 201 60 298 759 960 437 803 29 462 407 264 932 49 236 378 406 353 372 761 698 743 228 646 702 811 849 338 267 892 399 327 434 634 179 87 716 234 478 73 955 845 995 723 208 115 346 154 304 987 247 274 100 291 428 319 840 209 490 467 213 394 134 278 286 622 158 585 670 426 693 303 240 253 767 809 498 929 504 179 358 471 183 693 310 139 632 255 389 450 640 951 68 784 685 586 936 577 860 242 994 445 323 385 163 905 245 33 879 450 773 739 107 790 327 395 850 215 910 544 80 168 408 766 397 28 764 822 712 29 607 48 831 195 420 771 934 188 784 573 545 700 135 110 182 915 169 875 488 701 967 201 659 862 422 641 585 820 276 711 495 29 898 14 885 883
68 539 402 288 934 893 780 590 300 577 79 458 335 150 194 771 450 541 8 175 860 688 708 791 596 641 721 506 908 171 236 337 588 997 378 400 985 530 846 253 801 439 307 51 933 229 381 512 775 434 147 300 353 205 88 659 758 562 876 632 880 336 834 262 485 261 217 190 468 716 875 402 974 213 181 474 677 288 723 322 133 163 96 721 106 462 346 975 111 957 154 777 881 429 788 167 867 824 69 644 459 123 392 242 510 377 210 106 842 56 941 72 837 924 557 295 778 965 251 370 811 600 574 584 856 835 644 356 3 122 59 789 535 121 656 419 907 718 447 380 197 901 531 313 209 532 509 866 841 859 1 594 532 150 930 38 821 475 753 369 65 656 188 124 489 349 168 812 651 784 947 3 313 24 632 354 267 629 400 292 945 40 23 325 427 276 667 7 386 485 621 807 394 494 372 851 603 480 290 5 668 557 448 434 567 425 295 778 507 5 22 639 546 3 905 42 25 727 407 285 360 705 366 548 9 129 636 669 796 274 611 714 853 513 131 491 751 40 318 696 797 832 404 222 845 623 641 151 138 795 296 274 412 472 892 829 52 101 51 292 671 477 720 971 367 529 268 897 695 375 14 779 337 650 948 459 158 187 280 859 363 725 674 298 942 427 848 754 390 830 670 914 242 96 479 422 67 896 843 150 114 605 102 944 731 697 152 114 455 368 136 749 4 441 169 229 223 897 423 9 516 659 160 259 970 269 739 906 617 75 874 285 849 716 598 110 666 624 487 819 57 798 600 170 823 731 505 992 128 412 207 209 812 133 80 968 293 987 956 341 354 352 901 345 634 707 477 237 101 628 630 122 760 149 288 434 996 921 118 652 813 692 964 463 89 708 227 12 84 83 303 470 688 530 12 114 490 204 605 345 700 729 33 578 820 368 214 795 844 694 589 613 926 178 488 700 741 129 315 786 995 997 115 82 524 197 981 758 713 310 943 115 183 300 50 485 912 149 949 428 224 632 624 163 781 421 957 580 946 163 100 132 659 995 53 106 529 168 125 156 176 475 722 151 747 266 39 741 936 101 145 170 687 114 415 347 107 463 622 711 461 382 733 437 301 68 0 170 900 981 990 226 472 202 328 334 787 559 859 228 132 857 615 765 736 993 599 182 476 303 314 50 654 670 750 822 628 793 655 91 248 297 319 71 911 236 243 476 443 544 294 383 580 450 56 882 259 146 493 543 261 144 986 454 146 80 954 724 384 779 205 9 784 313 157 152 806 506 440 162 317 168 886 118 333 751 91 33 245 425 740 569 786 8 179 127 586 953 418 79 809 794 847 36 82 274 486 535 156 485 501 589 984 269 798 300 365 818 491 704 898 18 441 829 387 584 148 349 711 299 527 643 45 982 371 795 58 416 298 406 764 371 350 275 833 539 757 876 965 650 951 405 707 547 198 727 863 722 831 886 284 966 233 66 558 25 467 507 977 918 274 408 540 656 276 404 414 775 910 737 642 145 87 440 868 487 669 649 508 773 98 984 916 723 541 255 705 938 498 931 391 491 690 23 228 25 410 78 746 316 193 644 824 222 890 381 878 276 904 278 369 161 225 123 273 770 403 115 167 194 454 498 785 786 684 974 203 449 304 135 124 360 219 201 987 83 830 957 92 309 683 295 548 249 374 412 327 477 871 35 759 626 998 981 614 833 463 278 279 896 714 326 232 879 17 305 126 696 533 181 362 199 32 656 218 931 727 426 255 945 606 711 699 378 891 621 872 490 187 756 297 294 149 929 458 414 19 528 706 53 777 220 581 919 807 355 839 817 983 572 539 707 81 883 565 618 302 295 206 755 182 217 638 212 71 230 249 648 119 104 978 363 211 608 601 129 538 227 958 578 341 543 425 39 917 265 426 548 773 561 770 705 653 407 466 186 172 958 999 171 204 147 150 242 899 800 583 849 728 121 665 48 309 811 332 634 93 540 754 15 445 403 449 304 144 250 675 256 351 573 906 179 11 780 652 419 676 691 105 893 969 913 927 467 514 559 417 24 924 878 260 820 64 586 623 748 518 340 83 576 308 74 952 437 250 606 163 614 885 206 772 224 877 189 483 868 631 367 888 54 28 377 503 403 658 94 97 690 915 511 177 697 959 772 379 244 818 346 238 877 716 665 794 880 36 455 484 826 244 252 678 600 639 425 851 134 756 924 222 374 235 93 530 301 266 209 802 830 799 523 816 846 766 170 803 344 134 778 170 335 921 164 434 843 237 7 94 828 696 555 452 669 515 682 790 443 275 728 619 295 110 677 663 995 330 679 343 821 517 537 648 19 815 620 34 876 323 38 422 303 61 250 473 203 355 135 534 948 895 119 604 36 973 217 528 101 326 328 551 772 199 414 234 454 989 404 116 438 431 377 74 726 289 247 783 62 950 880 852 810 202 790 922 784 256 41 438 27 342 377 495 105 347 19 192 50 575 522 519 766 186 674 734 658 709 337 744 369 928 934 305 155 397 745 299 538 497 817 121 623 649 875 864 793 175 747 543 829 230 540 866 553 159 572 282 979 879 902 643 392 215 605 569 49 220 560 591 404 937 315 456 465 361 723 612 312 522 617 717 178 726 842 719 179 561 609 702 659 923 516 329 785 499 350 635 468 828 322 511 875 340 233 331 41 976 191 789 314 264 150 991 400 542 681 602 417 409 507 257 481 99 843 38 544 681 149 76 469 609 596 137 125 254 206 737 559 311 648 420 53 850 815 16 880 512 592 857 992 469 21 349 583 165 896 196 2 127 59 865 716 411 830 113 37 552 308 75 781 285 386 791 268 35 916 887 26 405 430 433 227 246 922 185 979 173 675 661 554 383 484 324 450 545 53 626 32 560 279 564 515 883 829 123 980 141 688 356 864 429 601 31 215 500 268 60 392 502 505 550 557 358 705 544 239 992 473 673 203 804 359 573 441 608 806 685 978 882 295 388 448 338 55 85 185 478 918 902 558 637 106 590 105 26 437 322 940 437 407 368 81 164 393 966 768 292 397 201 434 647 610 247 21 436 663 432 589 829 186 399 397 592 483 646 737 587 323 664 457 944 271 650 16 776 725 932 913 10 120 629 81 555 76 385 742 925 256 41 416 953 602 584 629 819 195 929 937 537 110 226 367 253 478 935 61 43 128 988 659 40 189 272 275 855 103 393 253 832 928 446 679 321 434 980 863 743 441 453 832 827 791 729 525 66 852 645 114 997 179 523 983 398 251 572 540 481 239 21 856 265 797 738 685 994 171 312 684 389 811 962 960 724 929 78 30 657 343 909 886 579 441 178 710 140 705 44 706 430 45 862 874 536 335 492 39 24 816 593 180 191 632 241 926 570 600 817 865 660 5 460 52 271 164 547 529 229 812 835 32 339 388 370 642 120 627 70 466 549 340 967 967 27 86 889 439 359 892 873 686 382 324 357 577 748 135 95 895 755 68 348 508 715 958 212 729 122 992 364 283 73 753 130 87 428 339 139 64 406 769 306 775 269 556 396 898 480 244 180 826 15 223 310 129 47 430 698 375 475 604 640 533 231 489 566 723 975 671 616 380 277 849 90 483 627 691 582 147 504 87 435 802 174 107 861 36 286 247 439 701 938 15 239 173 607 560 919 692 20 911 334 289 920 567 48 979 693 999 767 296 749 512 380 975 697 623 258 274 287 163 278 252 914 918 520 296 262 879 808 434 610 587 252 739 805 870 184 737 559 135 377 294 109 172 894 9 762 970 155 38 710 284 694 932 375 136 143 27 732 753 735 151 613 72 858 846 795 662 72 499 200 273 903 826 810 836 826 570 54 177 117 191 216 622 682 781 376 684 918 905 633 337 692 755 77 981 153 175 521 53 166 651 691 788 112 128 814 594 745 386 730 916 470 944 597 193 151 80 55 296 457 903 704 345 162 5 761 393 462 475 955 67 836 673 320 830 931 372 345 842 5 249 208 281 792 565 344 338 46 318 793 642 108 803 6 132 451 239 62 427 29 885 718 827 513 934 771 430 913 987 752 326 13 760 585 998 161 611 769 858 86 238 763 833 838 103 577 811 939 249 662 471 142 515 190 880 171 179 556 139 972 674 189 392 104 536 576 402 782 208 897 844 703 330 421 52 2 393 993 795 620 196 680 478 281 376 37 180 960 302 270 346 263 589 416 539 672 568 413 156 625 558 689 259 982 890 506 777 893 694 465 572 712 935 135 318 979 530 568 178 103 714 496 298 554 408 822 714 825 745 940 714 352 907 30 897 336 46 869 23 316 761 768 242 578 453 562 717 408 29 854 188 725 287 63 610 444 384 961 910 419 764 971 313 884 179 840 216 742 632 42 139 325 343 779 271 963 156 401 274 283 725 701 868 800 205 595 393 765 338 482 691 464 306 424 282 291 890 526 891 563 407 240 925 896 958 49 846 471 942 870 162 221 488 525 422 213 229 686 564 373 482 618 210 395 362 774 890 494 374 195 108 553 587 18 675 129 1000 679 681 474 739 442 206 968 768 7 284 571 927 594 123
266 404 133 391 15 486 894 776 525 490 140 463 765 934 77 780 185 939 171 802 937 852 351 706 718 595 458 656 923 867 618 643 174 133 553 955 396 342 381 555 879 356 704 525 335 712 41 286 304 60 1 997 719 792 740 454 547 942 885 333 821 723 492 300 123 122 804 690 776 481 872 600 599 71 357 57 964 914 228 895 851 662 564 395 890 833 453 33 580 405 284 797 703 174 596 931 571 727 688 270 561 538 846 391 314 392 442 605 248 667 742 118 831 383 309 167 51 664 701 416 972 524 406 738 267 262 372 496 707 328 485 674 358 800 386 542 206 396 798 493 573 485 5 474 958 938 585 852 414 836 797 794 910 840 166 824 606 138 294 312 493 811 103 695 8 36 38 475 812 15 26 890 998 336 956 257 202 908 916 612 554 581 71 942 961 429 412 601 565 100 867 387 429 939 137 352 94 990 513 629 354 670 473 503 795 340 758 961 747 451 891 969 559 806 25 330 514 80 150 143 527 323 306 158 954 268 741 40 549 703 223 347 963 997 550 342 176 579 875 169 725 361 312 567 194 877 805 604 124 494 12 44 739 952 540 601 823 829 161 938 604 31 447 18 727 16 68 154 626 563 935 872 850 829 900 511 878 445 858 52 499 138 806 748 660 548 160 266 196 64 142 175 187 935 349 594 917 733 682 46 560 855 355 444 950 905 732 173 526 132 313 776 118 562 720 368 445 776 35 135 610 715 760 251 633 776 359 849 370 871 717 468 371 30 398 716 262 763 649 617 464 940 700 797 106 322 715 164 882 291 379 215 507 138 690 928 245 25 60 93 107 563 210 318 151 489 73 469 385 944 39 297 889 900 93 108 165 614 845 346 601 702 487 640 258 985 478 32 645 924 484 909 729 630 247 287 213 233 104 527 637 411 114 156 534 751 130 473 240 131 399 27 78 90 205 440 988 150 835 30 995 960 966 952 281 740 906 434 986 285 662 216 592 466 88 639 91 771 446 292 331 405 799 892 468 727 57 447 278 124 23 220 641 879 899 619 62 802 497 865 897 663 158 959 465 80 545 83 969 434 200 803 61 42 420 957 759 846 996 675 898 688 364 533 982 680 839 406 679 276 466 294 769 487 415 618 362 179 979 572 522 596 632 461 602 684 129 899 509 959 476 466 743 902 387 955 697 381 216 399 811 655 302 756 472 749 737 447 597 734 914 987 231 754 272 721 783 426 336 910 459 714 957 43 903 195 999 154 90 118 784 532 826 550 489 126 532 554 34 989 49 951 423 371 50 756 273 571 17 439 40 259 772 729 777 813 253 460 159 490 409 595 430 428 436 887 809 262 642 815 329 355 952 9 376 231 664 778 102 372 373 711 31 282 724 132 876 637 361 661 621 608 80 157 375 501 72 95 576 998 47 819 416 695 14 42 695 72 276 838 37 426 533 257 908 511 939 42 439 554 101 395 177 877 584 212 43 199 613 41 880 585 270 352 9 959 188 525 138 563 593 191 591 795 629 623 186 493 435 14 86 43 421 321 393 3 482 209 713 303 911 138 968 961 771 662 790 267 647 824 197 776 975 574 208 685 623 366 491 757 521 703 367 598 480 197 775 806 945 196 345 571 348 815 342 946 261 206 818 520 683 470 925 396 477 307 110 832 868 603 617 154 849 453 836 243 463 475 203 688 699 526 418 412 735 564 949 949 833 567 598 469 953 813 46 927 22 968 528 217 55 547 341 360 230 129 265 398 622 648 672 932 232 63 731 806 684 349 605 597 144 603 848 968 548 833 139 605 807 68 347 256 920 490 0 295 869 165 334 975 614 967 356 99 56 961 938 464 907 744 639 412 189 402 58 297 691 77 148 928 828 384 457 674 523 316 635 915 411 447 506 389 934 150 301 744 191 746 471 801 365 952 570 198 318 732 246 909 689 144 668 170 912 789 841 374 199 309 780 999 825 673 693 717 369 945 183 822 768 628 204 752 443 491 681 603 410 818 822 443 74 604 16 903 856 291 847 115 607 92 201 900 390 259 117 951 802 781 268 824 53 344 837 19 152 28 638 504 752 293 64 122 721 632 3 56 524 539 978 415 54 515 801 749 711 134 277 368 530 949 264 848 873 910 382 200 303 120 990 599 930 636 490 232 81 511 146 33 344 500 728 617 243 119 512 45 131 107 170 400 800 983 307 351 163 53 400 958 220 84 33 361 10 945 722 27 89 533 888 802 827 865 568 175 444 510 778 358 619 529 955 68 333 855 766 82 859 56 993 924 646 284 452 834 675 700 702 186 789 744 434 977 217 416 921 815 922 186 135 395 343 553 488 612 105 922 866 42 173 38 460 319 834 605 319 892 175 845 944 708 167 403 132 653 502 203 218 145 723 258 432 486 794 451 808 966 147 499 403 522 275 248 383 863 286 267 290 809 179 550 716 903 884 332 782 987 221 890 883 787 108 393 486 866 113 897 667 104 6 17 413 940 644 774 861 553 30 818 543 756 402 557 745 193 551 647 279 44 181 749 603 426 498 76 518 985 100 555 374 704 320 102 404 467 983 977 192 758 310 511 257 8 407 789 128 554 928 183 259 348 788 566 481 214 79 719 178 470 750 633 671 430 288 711 83 986 517 745 537 322 692 440 190 423 624 573 932 647 865 99 696 220 293 28 588 486 654 319 328 356 736 179 535 328 180 258 694 258 655 399 572 548 214 447 397 451 269 102 686 567 298 670 896 615 326 648 670 247 67 289 408 523 569 875 909 708 877 962 615 199 749 316 616 283 65 442 640 223 989 97 992 169 976 420 919 672 433 259 427 984 803 848 504 968 733 225 450 553 149 140 292 890 557 183 461 542 842 301 609 701 467 669 164 954 20 115 32 721 424 396 987 288 854 82 224 813 536 372 967 621 753 901 242 415 594 673 874 979 705 205 405 241 394 788 665 802 85 247 378 356 977 310 819 277 673 979 881 292 233 271 951 287 871 784 643 912 650 932 377 48 541 805 428 156 238 694 346 800 625 883 215 637 136 159 710 774 380 103 282 272 109 600 862 605 680 35 229 215 774 230 905 620 366 748 960 41 931 828 980 800 120 686 555 269 508 985 134 633 773 675 864 995 542 641 256 798 539 659 255 255 577 738 844 845 338 596 195 139 495 461 66 875 855 147 860 903 287 724 817 292 918 883 676 88 658 139 475 944 663 514 28 994 519 503 234 451 706 348 363 467 946 883 119 855 984 502 63 910 115 417 936 295 425 580 96 49 42 661 296 258 263 23 337 475 816 253 583 66 698 206 316 389 441 261 785 417 251 13 901 252 669 504 824 983 168 147 437 432 470 80 657 379 426 981 829 413 659 702 940 667 611 120 340 227 29 693 544 529 297 772 924 812 927 737 59 92 813 420 260 361 677 205 970 288 933 737 651 209 744 370 926 251 295 806 323 488 440 907 254 141 734 95 948 615 225 389 582 931 95 570 501 574 479 717 193 696 111 792 578 211 92 849 791 833 322 749 985 365 300 24 69 547 391 522 959 842 915 389 438 356 892 700 590 1 219 798 520 634 82 694 182 812 419 756 562 180 456 617 122 134 283 707 796 899 141 267 401 469 586 849 496 484 738 237 781 252 4 556 563 837 913 415 567 992 291 891 235 169 308 534 687 813 384 414 70 802 249 126 870 980 84 594 838 570 656 306 162 3 779 892 241 742 556 808 449 865 902 719 353 880 942 346 943 420 500 377 448 207 843 335 652 209 451 695 207 325 222 488 997 903 714 81 285 557 76 766 974 561 237 121 840 558 510 472 648 366 157 356 339 569 887 338 991 519 852 43 746 387 815 58 368 940 299 915 941 919 857 524 311 195 708 336 11 283 97 238 87 438 389 769 36 429 531 181 886 568 994 220 767 67 814 686 271 980 712 26 661 380 756 209 172 449 971 765 515 133 75 767 13 262 125 86 156 459 317 964 631 678 574 284 763 890 469 271 239 736 612 983 198 577 628 639 503 318 981 314 505 539 666 928 143 992 395 182 127 298 169 771 252 5 27 987 511 945 289 211 112 173 417 441 589 814 121 732 332 533 24 581 352 354 636 78 274 711 558 520 226 623 494 759 830 462 155 505 552 245 962 102 608 115 392 379 325 536 360 579 751 975 587 713 184 82 227 597 630 758 455 85 330 496 575 43 483 604 761 768 305 388 546 668 770 847 965 43 99 263 145 363 327 192 422 213 627 832 757 625 388 39 462 973 52 918 209 662 48 410 315 951 350 814 929 74 19 57 516 164 21 345 529 62 730 138 787 49 904 660 7 352 566 324 116 642 474 821 244 11 579 482 810 487 895 928 832 781 973 206 280 540 678 91 18 650 581 262 212 847 154 652 793 309 853 944 786 27 754 709 726 919 792 702 236 89 211 961 153 800 98 254 634 142 45 254 947 850 685 241 863 71 764 359 2 262 674 86 755 424 538 756 250 230 454 346 748 69 324 744 620 393 893 78 321 584 431 495 709 325 653 476 820 697 600 786 126 926 44 143 762 524 595 81
420 821 962 215 774 355 58 507 679 772 10 558 130 900 628 733 102 485 281 410 7 990 780 389 337 378 900 543 243 637 984 977 429 456 126 440 778 237 675 665 658 621 824 138 858 523 901 878 354 88 274 102 538 126 622 485 91 287 707 840 802 956 455 92 746 451 603 112 835 2 166 792 754 105 646 613 485 268 760 761 895 226 883 201 965 258 306 234 649 57 794 821 580 635 625 217 46 748 368 9 927 571 856 815 59 588 221 696 263 256 355 220 33 927 120 310 235 250 958 642 252 253 586 95 488 985 740 108 254 239 845 446 231 225 382 876 799 115 343 662 129 544 669 126 438 852 372 169 294 560 262 340 135 159 983 106 158 199 725 110 194 760 28 721 155 107 301 997 890 130 302 914 623 708 878 949 931 206 723 98 716 482 79 421 749 259 87 264 122 805 772 868 959 972 325 292 950 100 48 290 766 567 88 231 465 149 954 208 239 145 828 534 670 602 431 669 151 303 65 668 678 101 411 814 825 695 178 906 823 658 729 968 698 141 358 950 842 291 578 437 727 585 73 750 39 897 198 393 568 814 907 111 66 598 966 40 356 806 621 358 189 279 123 855 472 384 138 754 862 934 735 187 870 164 981 205 152 927 30 161 348 765 98 621 775 480 444 731 608 637 955 243 737 619 722 740 663 246 394 582 945 688 657 16 550 764 516 981 162 603 581 171 996 673 75 624 408 61 807 461 83 312 13 609 128 15 107 822 865 219 433 269 185 617 888 372 191 448 770 841 531 584 100 246 798 206 922 738 730 462 297 179 22 438 569 821 375 35 652 180 117 820 836 1000 101 337 615 619 349 708 164 35 687 525 136 967 837 913 776 502 855 385 270 445 587 296 396 65 844 647 174 380 553 76 567 738 637 688 29 133 246 779 282 206 312 131 618 765 484 854 388 767 560 577 18 401 85 845 708 142 202 724 593 885 547 449 5 78 227 872 390 865 432 987 576 869 111 538 175 464 548 753 951 719 713 173 518 606 323 593 940 24 541 843 629 413 391 718 647 918 329 632 522 668 650 560 442 169 943 419 956 93 941 872 226 568 859 894 177 689 24 136 279 721 745 852 25 163 588 441 383 869 40 274 419 550 748 366 915 470 94 782 851 675 339 94 857 29 93 228 527 571 305 31 631 412 362 176 721 397 458 150 937 453 473 621 695 252 459 355 910 917 92 420 474 472 932 72 381 169 258 672 706 928 105 226 624 987 902 854 971 769 276 497 520 289 502 811 12 990 316 746 161 434 257 749 303 532 982 747 785 798 833 651 599 79 880 278 821 601 119 40 154 255 47 455 188 971 684 867 84 137 756 752 552 583 197 18 397 547 632 924 215 398 125 357 259 56 872 399 229 311 767 623 832 516 750 4 346 606 255 774 868 413 866 993 34 918 384 476 224 334 626 733 944 476 975 14 998 465 860 314 813 946 668 969 387 55 913 245 389 4 49 861 789 647 421 619 347 746 299 370 946 10 906 141 967 83 810 631 918 367 496 107 340 442 526 177 353 688 508 967 96 16 296 216 430 207 425 600 328 437 310 510 513 638 887 328 403 340 366 568 469 858 142 959 928 155 911 231 196 963 619 174 598 316 738 272 137 987 848 559 551 275 110 47 926 544 838 985 249 363 540 403 376 552 764 90 253 31 264 874 613 920 732 742 905 354 242 997 448 569 812 116 269 916 917 999 995 831 579 655 896 826 330 703 487 951 335 153 200 721 519 468 606 493 898 755 715 294 8 152 134 175 697 538 886 341 744 341 336 482 574 140 819 36 781 669 976 751 62 569 846 306 914 822 816 889 762 164 201 914 145 1 186 357 463 103 402 710 37 891 592 502 11 662 612 994 994 725 992 965 702 404 952 943 292 38 614 506 747 555 225 160 291 433 106 993 367 519 351 308 957 649 467 515 209 185 491 952 673 192 139 128 703 50 815 616 834 239 365 462 509 77 765 450 308 32 147 649 205 879 283 344 929 143 393 719 570 658 709 72 350 895 168 927 256 525 17 441 822 977 710 909 371 271 364 884 146 30 357 884 95 570 877 373 974 422 236 953 830 765 426 452 304 474 653 319 471 266 891 412 801 251 719 421 72 70 847 520 405 45 607 496 406 718 662 165 82 686 717 118 230 47 545 128 148 81 533 104 641 758 573 780 970 719 616 451 437 654 453 520 208 717 664 980 470 167 763 795 731 88 583 197 571 700 489 965 446 829 298 409 758 77 207 627 412 933 193 471 213 147 839 966 584 5 217 678 318 658 260 9 447 700 149 422 237 792 404 45 216 718 979 510 759 28 601 340 786 102 904 872 507 370 899 406 475 712 777 901 620 947 172 698 696 60 512 126 80 736 638 413 45 702 132 312 503 983 933 376 409 370 171 595 720 847 182 777 115 540 867 775 792 950 38 305 342 758 321 772 160 746 809 645 973 396 528 445 861 819 380 315 427 761 333 255 642 719 643 267 873 748 287 692 793 432 314 223 27 540 165 758 51 192 131 257 53 552 127 690 806 532 999 296 604 908 635 795 997 287 0 869 961 702 677 528 386 757 818 200 423 215 511 483 795 872 456 275 121 629 265 167 327 159 392 895 499 812 948 165 724 642 817 243 773 148 68 811 21 507 566 966 596 478 153 162 936 638 86 453 268 921 537 82 597 521 468 373 495 73 989 308 192 662 251 887 525 935 665 755 60 29 743 411 241 11 440 504 639 742 681 658 987 133 181 313 31 661 204 860 804 340 921 798 585 750 9 978 630 30 449 392 739 624 492 50 530 318 184 429 360 182 150 469 67 603 671 812 359 792 667 414 20 677 157 977 15 784 829 505 114 554 797 270 853 793 988 685 26 295 611 7 930 874 338 583 949 418 912 32 78 959 555 597 968 52 113 973 661 8 757 716 401 220 57 70 211 459 16 783 875 246 942 940 116 389 494 92 187 227 144 60 645 774 89 124 214 530 452 384 428 843 63 359 562 268 199 812 280 628 751 578 803 693 704 252 980 869 689 126 701 983 863 919 439 730 963 598 546 152 733 87 591 788 506 269 539 595 97 968 373 952 505 369 77 836 212 755 871 199 783 184 969 181 4 167 811 24 99 61 572 174 582 306 827 81 680 223 320 81 752 161 561 620 476 199 854 299 490 194 169 574 414 308 190 839 41 562 436 699 23 372 688 676 841 496 167 165 341 641 277 191 176 501 457 332 909 373 32 347 790 886 691 967 640 572 56 124 413 991 203 504 924 85 676 148 250 366 74 350 864 932 788 421 714 921 42 428 319 671 876 5 278 533 218 327 309 467 893 231 852 109 222 460 295 186 755 397 840 619 441 704 796 819 369 915 486 598 156 633 44 463 700 256 595 752 478 137 482 299 885 486 536 914 307 468 826 375 563 112 964 110 267 47 90 97 290 3 36 705 1 248 993 863 787 717 692 731 782 524 600 240 939 434 220 924 461 355 313 877 504 190 2 421 35 424 141 337 64 613 644 536 103 612 544 161 284 93 919 109 180 107 820 850 712 261 140 483 261 478 682 959 991 735 286 335 108 103 850 852 422 32 460 651 417 836 535 186 517 521 923 70 52 634 378 902 232 54 972 620 483 322 400 488 159 324 248 18 882 609 435 477 648 207 272 488 315 338 118 402 894 32 19 979 590 830 524 950 416 910 874 110 244 684 410 394 317 372 699 740 61 123 275 559 627 264 173 277 651 771 69 196 407 436 311 267 557 108 234 963 881 45 741 583 464 527 897 863 195 505 479 605 947 688 655 717 424 254 481 889 55 525 418 491 273 965 609 172 223 384 510 465 558 373 577 7 345 880 326 419 514 51 240 930 728 222 542 968 498 927 521 954 451 435 497 786 986 571 634 181 908 975 916 306 233 884 660 771 450 76 779 351 589 795 361 459 938 825 454 811 920 573 736 663 705 667 685 474 238 678 477 581 500 285 285 352 605 549 556 634 674 768 869 654 532 769 985 285 289 309 889 753 293 857 377 958 334 279 892 767 109 944 656 89 771 399 849 214 370 167 6 515 523 975 925 531 726 501 884 368 529 119 443 764 379 938 953 670 466 846 575 555 693 585 385 585 247 856 617 351 332 363 228 924 54 166 374 384 398 329 977 289 843 828 344 839 686 913 399 149 534 347 800 640 71 1 654 747 934 383 791 373 363 762 694 723 805 2 565 816 266 12 690 487 554 167 903 388 784 895 143 418 462 235 814 857 564 489 659 533 331 374 480 314 718 812 960 311 742 960 133 564 602 439 769 729 761 830 112 998 245 132 493 331 206 259 43 216 768 18 831 550 288 387 683 153 753 521 711 207 672 827 734 73 271 370 322 757 633 932 352 447 163 537 3 831 179 799 935 472 543 555 324 509 808 314 76 989 594 17 210 417 219 649 501 327 978 759 549 241 70 215 666 706 124 270 434 837 415 387 515 371 610 565 300 727 990 552 559 935 14 119 636 756 170 861 104 418 395 197 879 965 445 683 81 801 50 628 183 450
958 565 441 620 729 481 880 692 52 193 71 844 610 217 377 309 801 92 168 820 109 614 358 191 841 5 734 855 193 99 166 141 643 327 286 246 455 504 90 682 842 314 815 548 648 289 214 164 956 883 563 552 240 945 937 316 114 536 237 374 948 44 718 166 92 104 335 451 185 897 776 727 345 695 397 938 780 790 779 231 464 991 285 672 490 783 698 133 454 129 760 960 555 726 984 649 983 195 322 980 871 862 343 186 741 444 409 666 590 827 578 997 757 411 22 222 924 848 980 478 41 414 217 473 519 740 511 22 882 990 985 470 747 591 609 386 118 391 767 485 353 478 138 267 316 429 538 254 430 182 399 967 755 737 293 579 194 149 373 916 392 700 406 362 20 187 472 500 961 723 826 110 655 216 60 322 248 944 14 273 589 160 289 767 547 561 27 232 203 385 986 216 691 345 467 747 812 605 788 760 606 861 390 159 492 867 597 894 267 801 746 570 348 455 229 83 972 1 946 755 284 882 592 394 131 36 387 27 28 956 914 748 676 738 428 212 125 46 301 935 702 494 963 300 649 540 733 586 197 118 404 509 340 519 915 328 39 783 186 93 843 545 635 934 552 294 803 454 573 361 486 746 158 529 996 185 979 807 875 779 242 860 87 899 656 938 997 503 908 560 189 92 80 44 591 333 75 670 23 319 460 319 323 376 844 401 82 539 33 616 272 708 517 472 850 566 94 618 504 456 295 491 722 185 520 22 502 480 445 189 160 428 717 366 628 221 694 600 281 182 245 561 858 35 223 215 221 944 595 600 916 632 346 396 150 855 228 495 310 796 366 146 981 781 536 392 866 265 112 372 55 179 476 761 688 864 141 44 508 677 904 685 900 477 432 889 49 202 529 720 453 953 67 303 883 150 268 60 805 122 86 914 700 926 593 441 565 153 659 389 161 759 839 586 898 463 819 708 553 899 902 874 616 765 389 547 765 825 879 156 339 431 494 277 328 736 367 922 48 123 861 14 380 391 935 622 794 668 338 492 277 52 375 268 701 990 967 176 663 832 786 224 551 661 364 459 439 276 762 748 840 551 360 411 424 114 539 314 317 642 998 909 712 65 532 744 420 699 960 804 498 694 726 313 809 172 411 991 219 964 62 191 171 985 933 833 707 729 540 839 133 280 144 458 544 820 682 301 341 866 951 363 870 470 953 526 867 98 868 807 638 124 889 29 17 737 852 860 276 454 347 85 372 188 436 937 174 768 308 493 376 379 542 874 403 794 785 369 920 150 59 54 145 77 437 21 927 206 829 162 782 557 617 820 804 5 273 222 68 150 234 983 44 715 287 549 327 660 500 634 509 382 379 626 931 683 789 576 393 325 218 517 96 455 135 478 929 473 261 421 917 673 856 581 370 536 31 648 525 495 226 841 863 464 528 142 69 903 615 7 818 581 120 868 921 264 463 227 674 575 447 468 382 852 211 311 911 979 795 65 163 734 543 311 10 187 130 624 507 740 220 601 798 565 594 2 381 257 401 971 796 357 957 966 624 458 978 485 45 176 602 539 684 194 660 829 501 470 561 235 853 701 386 601 309 683 7 580 962 717 989 294 489 250 888 600 70 748 127 984 753 102 823 292 356 15 928 635 25 439 37 341 621 20 157 477 926 453 495 454 661 264 187 814 66 196 934 854 884 534 303 416 93 797 34 391 574 31 470 89 642 268 152 249 8 219 307 279 11 443 117 5 342 818 910 779 58 314 50 190 51 82 179 542 697 753 142 1 623 285 499 80 266 101 350 541 949 454 639 287 264 834 761 485 56 135 545 908 215 643 247 995 30 914 231 274 821 899 188 823 941 563 435 888 968 391 225 884 417 350 567 822 891 226 199 803 627 930 636 732 252 236 837 818 554 521 582 237 271 1000 107 44 103 939 159 842 745 337 778 44 329 22 305 867 204 776 769 764 77 292 178 641 686 613 391 687 675 441 255 599 359 687 971 719 101 744 640 711 625 401 531 360 859 377 184 569 854 916 262 340 251 608 687 45 559 835 572 464 744 29 522 818 940 119 632 691 236 836 992 975 321 295 664 806 764 281 878 454 943 651 982 943 570 146 693 833 518 637 685 112 469 528 256 940 994 221 249 460 527 866 918 170 976 456 72 482 955 640 26 84 575 844 302 874 119 858 751 364 530 987 63 420 791 731 324 287 254 73 151 544 79 197 750 513 677 315 431 903 206 738 720 339 89 78 725 553 613 420 584 127 995 89 713 696 425 74 652 220 739 249 735 986 790 511 205 397 993 127 631 52 210 624 410 739 105 623 836 169 183 794 36 411 516 464 418 106 641 126 932 339 658 627 57 407 124 243 724 253 806 594 838 187 19 398 98 430 238 390 887 430 312 975 5 712 212 28 678 965 412 835 306 523 440 598 148 84 695 42 192 939 681 18 16 635 140 813 855 171 749 521 32 934 42 430 771 39 587 70 954 166 446 227 230 703 890 648 433 493 647 880 824 335 669 846 990 367 21 744 808 651 599 143 784 403 78 832 736 560 155 147 216 561 156 272 250 342 872 841 512 102 537 174 503 858 173 461 398 651 314 377 506 79 6 685 604 636 53 696 461 452 88 209 622 60 280 933 442 881 91 173 706 981 415 81 282 475 106 909 569 405 363 876 810 119 869 204 318 268 704 105 816 571 167 760 481 50 15 956 146 72 754 629 919 870 95 737 827 308 169 948 351 1000 558 282 637 420 925 784 129 208 727 573 901 390 473 806 270 288 886 864 296 732 76 126 756 996 477 658 465 836 568 42 269 346 885 103 672 693 459 538 759 620 742 919 630 773 201 713 182 483 352 403 748 973 792 839 313 645 881 853 710 270 846 404 549 967 2 460 233 292 667 270 680 701 952 585 689 80 845 951 523 814 422 249 65 204 770 39 897 454 772 783 384 720 246 577 831 51 730 148 690 9 857 916 83 736 475 46 903 73 413 624 257 911 894 58 612 602 988 739 716 505 458 968 813 595 608 24 644 170 209 162 121 165 600 762 614 608 38 752 975 671 645 146 581 418 679 619 394 870 721 187 275 382 471 907 369 537 438 270 485 706 970 464 297 296 896 87 304 787 253 226 906 532 113 643 81 964 330 813 534 129 0 484 708 814 198 292 429 961 959 715 877 630 723 440 462 386 586 225 820 781 279 318 241 23 703 194 766 193 202 507 807 837 191 375 450 352 195 556 143 548 18 126 111 956 969 510 416 853 426 351 12 34 974 158 743 666 515 5 457 549 876 679 510 192 607 360 620 608 354 94 116 250 873 811 715 880 905 635 611 440 576 687 942 183 227 174 371 868 3 707 814 781 564 892 830 693 834 726 196 273 427 149 448 236 154 147 847 566 290 842 170 428 213 592 579 480 977 472 909 143 583 43 912 142 74 828 497 979 671 512 466 825 100 58 259 323 987 675 139 354 222 454 108 897 292 623 421 483 556 766 666 442 719 842 496 595 585 354 73 954 654 181 299 165 232 233 817 743 973 915 46 178 577 353 493 201 513 701 407 858 895 419 484 342 588 239 84 794 294 8 452 956 822 83 907 160 775 244 738 32 629 880 331 314 705 358 423 355 311 422 619 68 571 448 714 892 711 177 468 240 598 442 362 953 300 296 175 591 162 341 177 695 899 921 825 966 451 839 653 777 172 418 40 596 605 490 668 364 298 254 922 615 349 864 244 25 633 827 181 47 123 304 388 212 923 628 54 450 243 478 550 306 396 512 61 70 449 162 224 991 566 478 740 854 480 223 374 285 24 210 164 907 505 366 239 393 180 489 488 244 320 902 936 263 190 381 947 185 13 170 768 957 283 885 860 192 419 688 828 661 560 77 132 866 474 114 521 516 85 213 874 80 332 954 35 512 562 736 709 999 832 670 64 975 601 467 773 666 258 462 835 586 149 456 208 335 326 150 385 336 408 695 456 402 4 4 115 823 673 640 965 997 235 608 699 485 580 879 137 729 774 667 893 485 651 900 315 806 153 549 176 149 265 734 47 262 378 103 400 675 732 875 434 432 383 761 541 504 99 206 939 761 783 34 665 573 526 822 862 548 524 658 487 810 402 743 865 962 200 973 945 966 104 280 357 909 657 606 479 168 787 912 533 310 728 973 336 283 288 709 478 710 278 679 999 457 799 242 325 154 811 592 337 670 548 61 557 31 851 960 126 637 752 650 950 813 514 151 274 873 737 391 344 225 97 6 443 865 147 230 355 202 207 180 763 246 848 616 9 260 849 409 122 65 650 716 134 43 102 995 692 645 662 84 864 759 913 562 395 892 596 520 365 806 618 802 802 598 414 561 165 256 964 13 334 284 482 812 991 340 483 346 797 602 683 64 43 567 930 774 966 898 944 694 938 196 1 477 800 877 670 29 646 271 546 397 263 629 405 847 793 684 136 704 361 47 696 436 110 77 603 4 491 644 781 737 535 624 731 8 260 166 634 588 128 991 291 317 333 255 758 342 833 504 892 798 444 84 368 197 319 549 626 310 29 89 777 341
360 294 82 685 782 119 179 195 564 202 204 110 747 944 662 718 108 381 426 224 411 659 723 666 247 819 383 319 211 59 563 810 939 731 966 230 828 66 824 177 870 934 953 340 319 610 774 478 955 903 759 480 151 132 22 593 750 557 983 1 159 730 378 230 410 147 380 359 515 206 191 485 117 616 68 352 734 998 904 732 754 954 308 184 608 151 193 306 802 894 621 240 547 558 87 64 29 50 641 257 803 574 555 502 19 308 14 277 215 555 989 998 226 739 577 939 622 61 590 209 542 683 690 965 668 8 763 341 474 110 274 183 730 896 807 824 704 94 181 327 399 642 444 460 545 831 877 267 15 430 370 767 990 401 594 59 855 225 985 213 144 483 885 500 221 126 243 492 329 563 326 542 554 860 318 12 310 850 171 251 347 155 295 745 212 196 858 293 476 496 567 998 766 893 994 626 228 896 354 768 38 935 506 574 391 362 783 740 619 744 209 142 767 340 789 318 711 576 340 852 974 55 836 495 657 201 929 860 358 895 0 306 126 999 689 354 797 306 829 883 335 303 652 965 925 979 321 468 154 467 41 996 869 518 684 742 13 531 275 348 307 27 365 224 124 720 982 627 262 952 517 455 561 617 928 52 614 638 158 275 913 177 176 423 267 422 975 817 214 392 845 420 951 692 114 746 591 613 578 52 255 537 915 151 289 845 142 860 664 247 473 167 826 733 89 639 101 910 111 687 600 668 236 815 887 44 701 917 237 212 371 536 720 712 732 130 665 863 282 377 168 807 528 105 436 941 945 144 910 136 879 351 884 828 54 672 322 634 353 473 20 681 170 218 640 45 875 893 229 394 257 349 748 270 984 982 83 494 177 371 794 324 765 983 597 148 964 546 385 471 119 27 100 416 612 235 394 624 694 319 139 572 606 858 164 99 231 509 323 739 843 627 656 658 523 854 520 712 167 645 810 19 324 930 188 518 940 510 65 810 346 311 827 497 2 451 874 113 551 420 484 729 596 290 493 683 79 329 572 814 338 438 213 224 971 221 492 679 351 470 548 906 153 515 430 413 959 491 758 175 587 763 993 732 431 67 772 215 565 480 897 874 373 23 610 677 729 299 532 256 206 557 451 827 348 291 293 414 331 891 876 46 893 254 777 362 712 33 651 408 73 961 461 848 688 737 244 540 886 624 315 246 333 54 195 268 339 91 428 238 602 678 581 206 116 334 344 991 149 478 625 997 141 867 490 477 513 632 890 284 165 277 864 460 585 139 696 477 330 955 570 300 488 584 208 648 26 840 958 470 427 764 851 751 250 867 811 773 417 679 448 326 914 880 649 800 988 263 51 664 660 402 400 172 916 817 52 340 122 59 806 358 686 758 536 902 595 521 544 133 559 646 872 34 611 783 840 278 728 788 357 244 183 61 401 417 671 302 650 547 202 429 469 89 23 255 813 883 755 172 459 961 714 282 281 834 349 632 653 626 472 85 920 266 53 636 279 465 793 376 85 221 935 645 866 229 446 80 232 199 574 608 628 422 831 373 987 941 468 419 24 785 10 204 43 627 498 229 403 200 290 562 901 715 582 202 589 542 92 726 956 874 343 934 892 88 499 16 663 164 377 565 137 647 847 324 770 240 332 637 957 410 374 222 96 926 727 793 70 833 909 929 518 908 533 620 128 924 182 296 120 592 447 198 981 402 724 735 69 944 721 469 938 133 681 39 644 853 222 290 256 594 832 548 512 934 11 175 61 142 49 957 317 905 655 563 856 620 627 88 903 260 113 842 733 684 453 223 605 546 842 419 725 709 146 859 408 329 152 975 45 11 1 819 525 127 709 643 624 612 739 913 72 429 84 850 199 60 266 377 376 36 175 467 271 304 381 935 86 740 670 482 645 807 48 284 443 436 494 965 846 597 642 5 593 715 486 709 413 561 537 264 17 949 693 775 713 750 384 635 287 353 245 806 626 631 389 555 921 735 286 255 778 460 707 869 482 471 163 641 873 481 954 61 297 692 972 935 35 877 359 81 744 432 97 563 552 159 786 697 200 777 386 408 397 741 134 118 55 481 8 28 507 975 898 884 483 779 527 560 692 200 735 309 817 865 136 430 260 484 314 147 80 547 160 174 12 829 968 641 367 962 647 869 388 992 705 623 252 82 617 674 902 692 508 296 56 38 538 198 852 203 737 41 157 749 918 704 553 696 235 993 675 786 240 138 217 920 185 815 18 393 635 411 936 398 715 381 762 685 368 241 259 855 976 623 415 575 37 443 98 612 680 816 31 313 586 193 205 413 963 729 253 33 264 593 64 386 790 174 169 465 522 839 820 957 736 88 944 379 530 600 615 11 771 664 830 57 679 843 203 578 91 70 42 866 32 771 804 132 738 735 224 137 445 469 418 762 294 4 463 992 460 715 425 124 629 365 965 186 930 435 178 4 475 201 633 605 706 48 432 874 327 576 546 86 632 555 868 218 838 584 934 215 234 581 761 538 186 504 4 931 853 187 557 967 361 701 352 754 406 806 449 552 746 766 919 272 588 69 749 418 93 254 837 40 960 314 201 834 180 765 745 863 514 991 835 73 571 555 603 123 560 483 849 17 189 539 768 721 779 268 277 502 784 815 719 589 442 10 60 56 658 766 88 876 173 382 125 725 947 815 906 982 305 749 292 275 393 528 891 664 941 110 396 19 677 839 535 53 780 147 848 801 992 708 699 301 926 31 685 264 174 770 718 485 99 829 863 226 263 985 462 30 110 48 775 197 239 553 470 546 795 852 799 282 691 852 791 272 57 432 630 711 967 136 882 849 659 471 776 715 161 823 242 147 580 482 7 345 421 117 667 691 375 811 416 486 860 102 950 47 912 704 550 701 503 106 21 793 669 99 760 658 500 191 865 192 95 986 601 140 238 152 477 849 752 383 698 283 922 863 30 123 433 262 502 384 816 188 270 855 978 62 325 300 223 377 900 654 948 694 867 657 509 844 908 932 58 950 404 749 155 903 366 131 839 415 316 756 812 272 419 603 405 200 280 461 276 768 129 52 115 478 716 861 435 171 216 822 355 943 764 872 661 515 639 616 682 651 184 774 529 896 809 69 467 767 491 145 123 728 753 716 46 455 420 805 452 807 814 518 94 215 986 737 312 995 285 59 485 343 59 266 480 695 372 437 438 241 792 310 678 330 350 142 303 560 337 205 440 531 889 622 942 919 895 36 970 148 78 852 823 971 751 156 423 400 227 125 304 869 363 447 479 721 583 931 973 40 284 402 618 938 521 157 395 723 150 614 246 958 977 12 313 972 50 777 604 204 379 101 471 298 382 425 999 560 654 338 387 661 637 969 341 566 196 819 269 716 539 476 962 533 931 251 458 618 496 269 683 286 511 717 497 917 6 265 288 16 646 389 265 637 631 149 131 82 796 643 495 406 301 305 251 308 742 514 741 930 192 598 220 106 390 430 103 838 549 451 558 965 905 876 504 335 306 203 850 496 398 940 140 473 505 123 531 940 943 57 457 356 336 303 516 449 465 897 44 35 258 508 437 841 731 959 648 826 3 216 207 650 34 918 946 27 63 710 695 849 881 112 162 245 623 173 345 29 841 141 997 554 143 760 230 447 166 407 979 828 62 953 450 596 25 250 300 899 39 878 356 348 424 353 362 709 36 765 871 130 328 499 833 35 75 52 859 120 927 53 106 851 726 385 104 751 187 401 697 279 609 360 194 848 130 652 466 618 666 555 949 402 787 932 414 90 579 803 584 376 854 528 197 223 254 245 67 102 638 395 121 670 147 680 402 512 757 528 899 210 998 771 781 583 613 513 299 264 785 315 407 433 923 130 717 917 132 106 156 276 342 80 568 542 878 11 569 455 673 384 190 755 620 906 592 212 409 986 225 938 756 817 311 958 40 67 932 868 907 220 825 339 844 506 489 533 138 446 74 126 272 306 487 285 454 221 634 452 702 622 526 662 105 792 808 816 722 284 995 570 740 97 700 981 412 992 818 835 135 29 607 160 392 673 501 134 708 863 478 536 576 544 27 525 248 701 883 507 334 124 464 759 862 811 996 46 434 339 71 926 268 876 961 936 599 579 28 524 278 983 127 595 703 639 672 91 801 845 815 577 76 725 77 872 112 616 566 119 674 579 880 675 47 183 519 632 805 650 148 654 309 111 172 809 219 819 710 175 894 604 937 844 439 110 575 308 933 613 90 691 800 834 556 218 302 645 33 19 233 343 273 466 320 485 291 459 857 166 773 569 249 238 788 119 676 946 687 594 991 981 481 765 980 208 102 474 364 528 952 411 198 113 636 775 5 516 133 571 819 816 107 910 822 89 888 957 109 431 524 776 16 605 917 999 241 868 369 88 924 357 456 787 283 193 441 11 821 795 861 693 573 913 66 197 798 696 969 24 296 726 769 852 455 58 541 996 298 608 261 843 540 105 429 973 743 256 81 69 543 892 562 83 896 826 145 708 911 361 643 242 210 737 534 917 834 769 616 742 510 612 9 794 218 585 598 316 118 630 422 932
825 461 866 47 234 364 109 874 48 839 848 374 982 223 143 882 611 349 738 55 550 961 361 147 857 201 227 842 880 708 928 677 725 553 384 284 332 198 657 485 950 367 847 903 601 545 383 281 704 491 780 42 311 846 42 581 646 669 80 114 820 218 147 423 909 711 175 621 859 153 595 517 720 910 145 158 93 551 727 137 526 937 491 538 784 838 174 957 379 73 663 294 958 513 897 585 917 561 181 515 829 126 53 903 658 144 289 335 268 242 65 623 789 873 40 537 975 879 76 764 430 900 66 337 952 793 100 282 427 429 548 146 668 678 651 554 51 65 202 916 609 451 272 875 151 841 436 698 73 315 759 943 482 120 124 885 590 242 582 927 14 759 656 395 832 368 765 108 17 263 99 856 0 218 579 11 325 582 744 991 697 306 474 220 640 578 773 669 980 638 985 952 484 67 811 114 555 182 118 84 322 566 241 701 987 391 758 726 445 243 551 226 372 485 580 882 706 448 602 35 349 173 760 522 261 846 536 889 403 624 157 312 92 521 199 989 435 507 297 233 631 142 300 231 178 843 736 689 465 580 274 241 822 118 243 308 467 925 239 154 462 725 564 208 83 470 696 635 875 510 745 501 10 346 647 399 599 358 889 357 455 597 366 787 766 180 128 422 772 788 851 47 503 544 98 545 496 506 815 521 485 322 782 486 669 884 179 949 800 351 936 238 62 726 326 755 401 701 799 21 114 367 986 733 355 152 244 666 537 239 375 490 426 710 414 924 740 762 698 516 350 709 945 450 356 84 180 867 396 108 144 423 997 715 972 236 106 766 77 881 853 277 495 233 618 155 203 828 307 982 509 486 846 352 362 192 417 379 527 509 28 607 176 828 575 53 957 463 519 826 930 925 397 245 937 216 270 1 849 559 12 646 528 182 553 707 71 998 679 257 339 261 677 153 867 41 413 225 25 977 522 157 346 556 293 166 344 562 915 353 61 921 402 679 434 757 276 733 470 867 623 720 89 525 627 552 220 214 707 348 286 253 282 663 475 430 510 371 735 424 546 876 914 706 3 948 387 695 440 742 464 684 64 103 603 215 232 958 267 865 993 1 159 692 125 385 615 672 572 394 912 134 830 625 571 416 586 475 318 575 842 111 91 178 692 304 193 925 807 355 111 184 87 430 188 426 790 692 479 984 183 694 953 478 886 347 22 906 973 111 769 526 540 89 262 90 166 482 854 579 806 952 167 793 63 943 16 649 689 575 200 959 919 157 336 98 523 16 360 629 559 990 456 479 964 283 36 594 298 960 312 706 84 293 277 596 376 784 530 619 934 500 331 1 247 194 56 301 797 425 855 593 309 539 538 244 592 872 172 289 708 199 254 686 342 227 810 231 557 510 301 267 956 466 407 141 35 770 259 42 288 455 778 388 352 596 741 129 703 622 672 367 169 660 902 528 33 74 994 200 864 670 593 235 15 915 892 899 424 377 195 435 938 795 560 773 803 812 712 303 219 543 625 296 691 962 578 284 302 955 749 54 834 388 116 414 883 254 742 175 999 397 392 650 995 549 785 994 255 673 661 914 626 259 130 516 524 910 170 131 357 150 535 759 79 325 567 863 377 221 415 354 284 922 533 698 441 165 182 841 218 70 168 107 753 395 194 457 747 182 685 177 566 812 501 586 534 12 459 575 122 808 921 209 419 483 729 878 191 469 110 57 487 873 684 61 421 695 700 630 226 421 68 479 442 5 962 805 860 271 303 826 256 15 155 531 154 351 719 863 813 515 554 73 968 797 659 91 50 367 666 753 622 552 649 985 101 585 869 240 777 306 280 361 682 43 614 591 488 952 613 993 561 842 734 47 591 176 629 615 82 245 504 472 711 395 508 528 532 538 112 967 388 586 665 880 667 780 840 162 443 620 67 934 149 673 709 377 574 365 562 931 173 480 476 883 381 811 577 423 5 327 547 274 688 930 794 81 265 435 824 540 816 983 11 785 686 345 171 583 1 490 348 323 49 801 878 56 480 636 196 74 673 906 431 919 621 456 248 990 728 216 814 19 959 430 906 139 552 194 230 134 675 34 569 928 257 784 59 68 494 404 718 481 831 506 583 574 126 960 85 57 477 748 963 813 43 501 947 392 549 342 38 325 32 99 923 277 628 783 453 576 127 397 156 576 544 569 676 379 285 102 69 767 197 287 754 585 511 457 843 418 319 811 705 226 192 768 714 461 316 477 334 288 315 214 751 226 458 350 497 726 473 208 198 656 858 27 404 141 755 829 977 716 260 876 432 741 115 7 242 874 898 460 948 108 481 682 874 544 291 851 499 550 347 641 7 583 213 318 398 361 630 72 863 327 645 128 901 291 514 99 269 158 771 530 776 474 113 950 466 269 41 375 870 232 861 974 899 520 873 322 472 906 531 412 838 279 279 472 642 507 296 426 716 877 690 754 795 113 802 534 960 228 752 243 468 428 295 900 72 235 969 456 341 662 584 743 448 198 236 109 308 324 461 456 941 656 717 428 187 311 607 143 648 288 783 976 891 423 224 310 715 349 664 744 105 581 662 406 687 318 779 711 529 620 636 104 581 451 865 424 850 811 406 541 641 602 19 630 184 449 756 698 294 335 330 889 965 574 469 403 399 899 478 646 353 745 761 297 21 15 55 590 748 411 757 558 452 365 833 94 428 639 206 788 856 483 608 606 888 477 238 389 253 549 358 187 763 970 237 614 606 239 525 719 75 958 732 677 750 644 271 312 139 753 882 617 911 69 660 486 701 578 23 72 333 17 96 862 231 710 9 307 142 613 371 140 263 618 266 974 596 801 929 589 981 285 54 188 737 711 978 890 826 300 823 136 489 345 726 192 871 211 204 366 588 765 643 125 221 493 638 239 394 895 809 133 373 89 570 59 841 171 223 370 29 401 264 225 818 182 788 962 150 567 885 690 991 577 492 954 694 391 619 396 976 872 904 97 951 731 617 210 990 901 158 631 209 791 652 609 88 883 610 260 425 378 804 941 374 346 313 877 486 645 447 897 306 575 520 520 767 867 974 902 153 957 931 737 498 117 517 827 604 156 364 870 368 521 837 635 942 804 57 517 970 502 996 28 52 518 335 189 493 807 971 587 409 855 770 969 762 57 490 372 370 714 787 113 165 339 418 199 541 801 81 851 620 793 163 831 845 192 314 575 907 141 258 749 58 686 505 792 944 939 395 217 989 72 351 837 576 551 896 824 190 940 506 592 542 165 827 801 281 631 391 774 890 132 97 161 30 572 121 893 446 624 211 62 894 457 359 852 881 114 287 537 90 735 946 643 650 958 137 620 796 126 515 828 961 858 633 123 152 882 900 89 836 510 893 848 74 255 539 69 146 4 31 470 516 764 367 871 162 878 310 207 908 567 185 688 161 926 862 537 792 845 955 118 390 421 18 139 160 452 422 249 634 20 521 853 674 727 884 314 918 528 791 477 632 69 433 292 723 334 774 846 323 918 133 298 420 227 743 875 120 603 460 200 872 982 680 338 117 945 245 270 910 765 328 19 207 666 612 583 954 889 123 991 598 984 998 184 2 551 821 998 34 790 321 739 439 219 164 145 895 981 920 27 933 427 233 742 26 424 290 826 876 525 927 473 13 429 408 791 94 70 412 63 879 977 616 499 817 744 801 638 793 974 95 314 781 111 739 385 573 235 140 415 317 329 565 248 411 929 805 279 299 984 984 195 922 165 136 472 558 621 369 103 70 830 733 595 131 170 229 905 653 749 710 908 320 403 940 272 594 828 887 394 4 754 600 135 212 717 134 330 764 559 324 624 966 520 393 758 587 792 925 516 27 952 217 707 988 827 78 406 177 714 808 280 380 685 252 847 389 283 500 698 932 421 450 268 251 214 385 676 304 842 935 253 868 798 228 900 444 373 46 911 278 646 102 993 214 509 429 680 103 419 775 760 545 389 913 402 250 962 365 6 222 724 463 865 451 667 877 936 512 441 273 662 205 810 60 518 992 377 655 198 693 214 967 814 327 991 135 149 483 551 386 236 454 942 949 196 768 377 378 247 983 14 721 905 240 143 905 695 400 408 839 726 471 126 637 363 141 152 513 98 382 584 518 823 671 686 148 427 20 394 605 578 507 457 585 309 702 34 275 709 699 729 943 195 678 536 556 560 138 359 249 876 543 239 563 191 437 227 216 890 681 328 819 1 844 401 416 796 405 524 597 665 852 338 208 292 410 132 39 749 246 514 186 418 86 7 338 20 916 811 639 646 343 527 345 981 939 318 502 933 722 1000 670 426 24 721 589 643 235 718 438 811 457 145 449 719 129 890 329 71 107 829 47 532 798 88 337 677 568 700 903 899 644 232 926 593 119 213 979 134 654 616 44 243 746 433 354 496 108 274 695 905 210 375 786 40 189 415 423 660 104 804 828 844 730 544 731 912 215 948 683 769 363 764 37 124 635 90 624 369 45 363 812 586 6 775 132 878 713 85 8 97 292 91 835 898 340 96 225 117 724 829 201 649 283 469 305 640 924 768
257 614 177 182 173 2 565 917 563 714 22 462 8 492 564 399 352 452 15 972 391 499 414 407 587 906 107 142 595 279 212 572 322 901 248 966 674 787 567 86 598 219 548 643 680 199 144 264 911 733 976 311 103 241 202 568 343 729 983 904 59 106 499 580 375 914 726 262 791 588 785 538 521 131 689 816 509 609 691 195 495 475 449 307 794 423 349 46 624 697 39 296 917 280 430 837 413 401 650 800 496 134 289 454 864 807 875 974 383 660 991 960 64 960 422 626 245 335 781 832 642 481 188 782 551 859 267 559 932 799 647 6 90 330 252 873 74 181 776 649 745 727 628 637 71 443 366 982 116 425 882 20 799 659 771 829 417 595 433 448 818 720 394 196 517 872 179 427 436 735 961 786 439 556 125 720 218 887 235 491 739 333 921 641 705 141 20 889 111 352 223 311 916 632 151 803 441 856 814 376 974 620 667 429 230 178 98 560 308 90 256 251 591 620 908 902 603 972 542 107 243 851 210 969 255 29 510 670 970 4 561 712 194 503 355 739 616 698 273 323 886 535 788 937 462 30 75 201 374 850 124 182 534 125 213 782 772 883 3 592 458 539 259 905 663 285 800 727 397 77 485 664 870 226 601 46 88 284 356 352 511 30 389 820 253 942 839 4 639 734 35 139 171 118 491 465 65 42 109 349 36 259 752 741 755 778 681 813 926 214 60 138 244 324 240 33 575 206 336 770 489 979 469 50 694 686 862 992 296 731 43 909 42 141 487 985 142 17 922 482 592 78 317 333 630 120 550 790 949 598 468 870 522 710 687 183 971 570 724 148 964 77 846 331 57 771 137 186 777 613 347 837 723 738 350 848 371 150 867 678 803 302 582 222 187 964 669 604 660 301 23 642 918 475 969 521 68 398 515 447 293 634 354 587 931 364 620 146 199 196 831 507 197 63 885 329 825 553 627 93 782 277 706 619 275 459 673 27 636 470 396 22 861 956 195 173 786 653 770 977 638 405 411 729 204 370 600 502 559 273 959 755 507 420 519 691 402 713 237 513 2 436 93 6 924 952 670 558 725 437 795 707 132 902 249 729 523 71 552 555 929 266 87 505 965 290 421 914 588 969 345 95 306 792 312 13 518 99 134 160 590 107 787 647 743 524 843 997 765 326 221 215 225 608 477 929 56 440 435 55 813 528 418 151 764 306 428 691 653 41 835 646 619 130 451 587 778 827 899 218 168 96 193 263 277 847 326 111 180 150 457 79 362 794 569 124 209 844 802 788 283 223 838 530 869 305 86 126 185 216 130 512 419 950 797 987 287 276 737 461 382 244 463 537 657 284 817 360 981 910 877 176 766 40 963 927 272 585 819 415 135 511 461 75 81 199 264 257 946 419 761 68 919 75 376 452 884 827 211 198 338 863 392 102 665 210 30 416 138 170 622 947 682 796 810 605 939 821 206 816 52 521 263 280 808 268 608 582 852 506 900 873 339 682 679 907 577 369 316 294 586 917 641 866 159 341 756 456 367 680 676 613 859 746 147 780 353 415 732 885 69 399 341 745 593 293 555 151 174 649 943 253 165 370 314 106 96 973 735 951 854 40 508 608 972 899 704 440 730 789 178 473 617 238 5 92 721 227 710 287 750 88 845 382 566 458 474 130 467 34 250 805 452 671 380 216 18 520 978 25 993 397 985 303 444 723 97 809 741 610 578 683 368 360 220 365 29 749 832 719 942 423 364 459 379 499 841 697 246 358 85 817 757 185 176 591 241 3 334 422 423 436 473 344 500 584 895 20 520 780 742 905 816 577 982 13 438 79 685 580 868 969 504 410 67 138 388 134 702 418 51 306 373 658 203 30 261 108 251 557 692 880 405 757 406 389 775 334 709 122 310 606 874 534 101 6 913 967 13 60 395 190 531 306 977 555 192 706 299 767 605 19 698 232 152 339 697 886 410 630 537 989 748 439 200 17 779 968 933 544 958 550 840 857 581 592 292 896 224 364 614 263 160 737 140 910 738 537 711 779 41 634 95 65 655 732 162 103 181 387 385 248 100 395 262 922 618 30 736 546 70 234 133 824 718 24 320 905 161 333 759 335 120 571 61 765 331 852 654 100 947 633 686 533 307 170 239 780 319 71 303 289 768 690 925 583 309 675 820 531 935 103 446 118 47 436 27 827 597 221 420 237 24 269 790 162 599 65 553 820 129 693 480 590 123 130 585 599 426 814 538 411 110 131 625 45 440 415 734 35 579 79 807 310 767 561 860 437 604 279 298 950 652 410 906 217 401 2 546 822 837 730 812 891 386 842 898 346 481 416 216 678 883 119 904 820 313 679 572 479 407 474 713 951 141 186 645 994 351 600 936 480 77 17 63 739 476 97 774 359 459 152 957 603 876 796 279 251 266 722 948 186 606 505 897 155 286 671 610 491 372 186 53 818 966 175 714 795 524 703 497 994 126 330 437 99 269 524 637 528 25 925 589 942 607 377 80 504 184 939 7 68 996 799 793 143 40 462 668 140 270 610 940 7 512 320 384 888 701 903 901 280 494 843 560 466 297 603 878 416 930 352 907 709 82 781 887 405 526 560 992 382 693 457 857 282 888 453 118 385 456 498 584 558 568 172 700 616 83 668 363 114 822 826 623 278 139 867 879 736 122 752 910 170 104 611 214 809 927 788 951 479 4 733 102 399 960 117 973 104 9 410 891 185 629 875 175 393 114 375 191 749 753 136 232 280 729 45 348 759 994 327 640 899 398 332 333 512 975 600 219 259 596 180 850 562 987 93 505 965 72 960 866 343 432 780 573 466 780 447 361 546 643 40 295 28 145 904 357 485 784 926 915 137 465 305 136 993 671 498 32 956 329 444 146 972 117 380 749 222 941 79 662 917 762 867 304 60 956 439 424 163 108 523 78 354 699 632 611 771 999 30 953 877 217 306 658 240 121 701 703 134 492 187 399 125 805 744 365 147 76 62 979 278 944 162 744 55 528 494 274 909 536 634 834 802 545 185 186 736 400 463 228 315 260 667 632 71 498 668 282 481 105 621 571 739 712 748 208 857 615 578 226 826 549 242 66 130 824 726 690 248 516 15 938 180 294 827 73 447 881 776 562 167 311 594 231 759 844 476 44 728 995 626 722 976 115 527 540 766 664 960 464 172 479 406 323 315 783 212 912 906 490 680 849 414 851 187 416 365 792 692 89 861 557 446 758 995 890 333 236 879 535 767 233 409 48 943 809 728 666 315 483 860 157 172 952 30 455 896 84 954 170 864 325 96 58 820 554 871 769 269 377 958 346 799 731 115 855 884 234 427 201 367 445 705 760 177 14 575 525 798 609 155 863 825 644 481 155 946 265 417 717 755 335 418 143 248 113 176 634 720 1 148 677 470 728 847 340 1000 408 34 602 84 415 876 404 690 656 761 894 846 871 485 798 72 167 972 532 985 675 291 902 13 763 693 305 127 6 601 189 52 659 55 513 633 198 170 828 798 431 497 158 248 733 448 708 488 37 685 678 239 169 569 751 430 378 878 484 665 471 476 268 752 207 295 865 715 156 722 848 48 46 137 412 421 290 727 580 748 172 509 12 810 905 903 148 30 153 215 746 913 222 381 661 941 478 835 967 112 26 543 543 720 55 217 989 492 830 725 280 487 696 444 880 216 92 376 594 350 853 785 486 159 450 728 488 895 527 435 547 319 684 734 688 443 801 187 621 780 482 712 99 628 633 28 613 830 631 475 493 578 28 661 501 145 773 330 127 888 856 919 45 527 695 772 541 482 646 854 626 68 719 828 94 62 576 397 281 525 337 554 984 404 503 338 242 493 796 63 247 467 54 488 215 230 836 261 149 289 903 187 558 128 238 61 873 694 254 439 909 170 683 578 502 262 276 601 163 26 811 907 0 385 747 903 889 986 205 591 17 689 789 827 358 322 278 720 403 439 131 842 369 683 806 257 11 555 727 156 530 831 381 444 893 6 920 348 258 459 300 196 128 901 112 974 556 245 91 473 740 197 38 472 359 920 715 850 393 861 284 737 442 897 196 941 928 948 986 263 164 566 842 362 651 824 119 357 19 586 635 678 166 24 409 760 950 863 360 258 454 423 896 531 968 768 988 843 183 885 470 73 823 162 821 125 997 60 872 559 106 263 342 929 79 844 707 276 475 166 330 910 923 275 182 464 324 554 227 771 672 773 648 386 321 309 447 515 344 371 370 206 533 281 990 809 448 491 21 835 827 860 955 162 291 540 33 923 574 333 937 442 154 741 190 379 962 807 649 630 434 785 16 178 427 489 506 577 50 368 466 807 934 583 49 330 301 373 716 163 271 489 833 554 847 871 460 973 332 901 387 916 150 935 318 364 858 147 390 301 570 109 429 319 815 126 453 707 288 15 315 16 327 154 34 770 612 592 62 296 302 982 804 601 892 616 443 876 31 752 980 556 425 821 954 84 285 663 10 914 720 510 754 476 328 745 829 406 998 104 229 868 529 593 539 651 544 551 583 2 826 796 914 912 472 235 514 783 945 113
96 299 917 652 943 271 582 634 222 850 293 955 212 514 528 964 101 692 217 406 950 352 395 663 803 494 710 736 157 545 935 922 572 210 45 771 137 777 2 694 524 930 827 170 903 923 534 637 48 482 375 704 606 5 840 983 940 995 124 991 503 529 960 681 149 492 319 478 469 867 918 314 556 563 326 754 648 94 754 459 115 378 665 375 771 754 198 179 552 588 763 827 631 608 254 84 177 206 185 767 996 918 33 782 513 362 448 851 90 997 40 29 874 143 863 589 910 847 814 777 658 557 306 590 437 175 968 522 261 468 250 561 680 145 838 814 179 380 639 280 746 808 496 169 637 94 687 269 47 734 759 136 479 74 284 859 80 398 354 842 971 34 366 510 301 757 32 483 959 860 186 77 615 159 505 814 98 901 830 562 931 510 843 110 346 952 314 356 114 206 28 353 380 69 526 50 180 603 614 961 747 71 661 731 825 596 325 577 394 990 655 438 577 393 233 785 361 323 509 939 456 326 118 590 269 378 412 197 716 628 107 937 49 49 727 677 404 557 721 642 802 471 735 412 337 94 816 153 955 368 978 756 900 993 829 416 203 221 438 556 749 879 173 40 237 552 22 774 720 13 604 95 161 749 939 118 915 246 799 251 659 459 494 849 640 310 73 94 286 778 281 64 662 150 965 150 974 839 999 359 318 843 424 543 694 155 770 702 266 409 760 375 629 202 335 12 131 589 75 405 122 855 480 243 601 41 365 687 537 596 190 60 800 792 869 607 218 550 59 928 5 673 142 746 329 192 995 576 265 832 776 181 527 990 292 153 278 999 595 44 649 674 876 535 731 973 358 1000 667 964 698 829 752 277 635 899 491 745 870 303 886 887 52 395 858 230 134 20 644 915 564 89 0 958 105 883 719 985 34 902 273 119 706 120 626 94 923 945 560 91 879 107 374 121 700 719 925 595 350 398 51 548 738 311 312 45 435 753 67 502 78 297 344 918 699 20 17 93 972 122 471 346 570 848 242 137 824 790 599 160 389 138 44 867 108 947 880 323 805 589 348 220 97 206 724 427 392 147 744 922 7 533 302 163 546 264 682 765 79 48 535 659 66 539 566 400 726 653 488 917 857 433 135 667 62 302 849 92 159 288 231 325 275 576 130 473 333 349 887 359 379 451 343 104 610 546 794 772 70 497 536 663 490 863 975 300 933 965 307 190 596 388 475 648 95 146 154 913 489 137 647 312 422 677 205 59 891 667 442 503 511 159 165 589 714 435 91 200 894 35 630 484 328 211 678 890 762 529 408 433 449 592 419 999 476 604 170 817 172 591 818 146 405 662 801 117 162 990 69 863 789 662 406 852 92 384 613 596 373 187 468 588 692 683 912 197 793 912 742 927 188 890 396 454 407 388 457 994 226 594 193 985 961 917 987 921 201 604 717 847 634 1000 712 870 585 422 860 819 305 407 605 281 899 830 973 66 890 551 740 993 797 868 313 23 627 349 341 585 697 634 768 571 497 509 846 325 991 811 677 657 304 815 765 443 371 861 884 968 363 334 686 855 811 796 689 209 235 262 338 439 492 780 485 400 112 978 711 805 144 411 946 696 734 695 821 475 523 297 889 479 663 320 474 880 773 70 443 489 339 54 387 257 541 198 109 464 822 92 447 891 381 267 483 560 602 85 837 532 178 959 761 121 209 42 508 801 126 291 368 134 390 940 383 466 460 65 61 570 660 10 446 394 904 171 525 946 669 568 202 435 431 719 984 773 224 324 926 174 544 296 650 200 561 710 782 472 362 273 184 759 902 643 50 680 72 192 962 742 127 214 977 548 788 324 673 181 519 60 590 987 29 333 529 818 997 978 6 62 563 719 755 40 432 629 291 400 994 498 402 717 571 814 397 805 146 585 482 737 125 752 256 478 557 109 705 250 781 143 176 930 84 158 310 404 355 367 287 944 464 6 530 502 998 38 676 41 132 209 621 265 623 639 970 210 767 348 550 521 796 204 113 671 340 929 833 46 969 447 642 36 810 100 983 452 979 981 877 780 578 526 416 366 430 432 400 181 674 947 54 865 372 351 133 507 798 850 300 412 478 724 795 56 982 848 391 790 668 737 791 685 370 993 55 992 466 80 249 698 517 893 921 361 784 614 586 873 780 691 129 312 452 323 285 881 116 733 743 12 581 289 245 326 331 895 653 528 359 823 792 918 702 941 136 434 274 945 856 711 239 488 683 938 568 229 952 467 57 932 197 176 216 644 462 53 393 577 454 910 787 58 872 982 981 444 842 876 163 773 786 648 349 642 701 971 298 558 308 916 954 400 63 33 213 615 844 358 104 250 603 899 495 594 625 198 836 958 30 593 690 897 703 450 540 964 225 146 191 135 258 526 883 685 729 297 100 849 934 94 715 972 695 919 155 619 576 690 493 205 932 912 985 755 23 512 484 185 531 178 463 212 56 408 199 611 398 887 320 946 347 88 93 98 415 980 852 324 804 448 106 516 892 889 652 443 964 176 53 739 451 385 68 205 533 989 567 102 459 788 18 270 664 610 413 439 376 520 573 981 458 587 723 628 145 167 657 70 739 477 594 868 553 65 9 449 597 210 618 809 583 65 778 446 542 224 713 828 76 29 174 626 881 465 515 721 303 384 445 819 385 45 215 224 64 722 228 21 951 571 616 485 741 95 260 750 920 399 25 301 236 300 382 308 230 181 467 77 138 245 607 9 268 108 364 112 539 36 873 600 691 485 434 213 967 149 980 175 99 906 609 915 675 269 815 432 238 212 806 866 27 304 562 750 369 861 20 264 906 217 569 320 153 717 315 548 929 308 758 437 948 919 916 658 46 600 868 277 914 3 277 260 367 784 819 440 737 511 94 833 334 456 651 957 219 510 295 372 745 213 628 401 730 739 708 420 210 517 732 418 558 742 31 699 280 398 750 286 345 164 119 998 465 906 956 341 499 998 255 568 15 104 183 200 963 496 270 59 21 822 859 860 439 146 864 564 584 482 777 735 139 91 151 953 764 328 588 342 757 776 83 770 336 934 681 400 704 389 839 242 35 931 608 243 207 226 272 680 753 397 414 881 522 271 86 6 221 450 152 430 736 26 551 85 160 783 240 793 296 237 164 323 666 628 81 837 501 597 905 51 547 696 206 266 481 812 16 983 289 553 826 341 8 224 579 723 423 299 958 385 543 749 532 129 282 234 725 744 820 981 783 525 671 11 141 274 399 104 919 541 633 564 378 952 263 647 790 455 19 572 506 886 518 889 227 903 120 845 248 115 871 129 147 403 214 398 321 206 470 575 436 124 357 749 425 918 947 962 311 107 324 386 779 790 888 183 831 94 646 510 500 588 158 211 211 902 598 138 208 501 241 924 841 502 924 820 418 934 882 806 944 850 39 333 670 593 181 418 632 154 850 894 949 130 420 801 182 777 232 104 945 597 638 934 323 46 187 194 656 215 351 817 299 726 409 261 901 693 309 351 276 228 169 972 271 476 427 727 993 527 189 671 150 182 785 256 60 278 600 991 12 542 895 486 936 162 953 764 612 240 516 403 401 808 38 169 11 1000 751 258 288 482 204 241 520 861 143 750 592 184 817 619 885 602 624 729 148 272 554 249 110 9 636 529 748 872 654 695 502 452 722 981 167 836 559 702 128 818 85 542 986 848 234 352 512 993 440 768 168 819 377 886 384 558 74 680 498 638 103 68 812 159 908 583 461 88 855 414 42 793 246 420 403 167 938 589 930 171 775 383 942 573 913 378 223 454 897 434 990 645 486 35 487 519 988 962 421 520 866 483 290 67 851 579 297 697 36 235 728 774 909 27 507 873 356 502 617 55 774 340 555 967 316 715 87 700 88 469 253 560 342 51 123 181 591 90 220 550 641 274 847 352 896 567 574 321 229 371 645 177 504 148 441 423 549 604 867 19 898 866 835 401 813 217 696 799 907 564 195 875 156 244 643 359 166 25 823 223 279 642 707 120 620 621 43 856 89 640 327 546 928 479 26 150 756 132 121 678 672 813 688 898 589 513 854 843 685 716 244 903 247 346 14 332 283 132 941 419 322 631 455 249 82 872 453 697 10 237 861 545 77 803 733 453 294 904 769 809 966 710 709 115 848 444 252 587 693 318 175 356 587 281 865 734 619 514 71 325 514 765 828 878 992 274 433 414 477 611 853 920 426 763 410 661 444 529 259 261 989 391 65 724 893 935 927 504 845 217 332 581 24 547 262 653 200 862 1 240 809 138 352 767 411 463 117 303 140 801 194 454 388 515 538 975 417 777 545 308 808 297 622 635 37 545 171 11 192 747 251 806 834 197 13 285 243 351 565 485 267 501 4 734 521 143 429 903 575 528 353 514 360 680 679 946 957 527 257 87 832 15 976 202 878 70 718 622 862 439 264 608 330 261 386 700 510 360 58 566 548 293 875 655 3 601 111 715 450 709 684 887 102 510 922 631 807 596 611 107 473 541 472 660 593 401 772 917 196 474 580 231 41 479 428 435 317 354 766 98 937 100 911 163
660 788 522 775 96 65 84 890 913 907 884 787 547 35 951 257 495 449 138 772 511 935 943 476 514 382 854 488 37 901 271 408 510 14 840 940 875 115 199 329 392 808 666 694 504 603 601 693 952 242 406 800 226 919 334 305 826 122 685 914 130 488 393 750 489 39 964 178 795 733 442 295 936 143 77 378 214 865 431 89 211 498 335 550 95 85 395 359 246 171 679 312 488 773 662 33 934 990 658 226 958 399 111 153 180 773 279 223 541 517 676 299 36 452 906 327 810 796 830 198 674 605 30 326 933 13 894 642 852 302 723 455 816 480 51 16 341 318 129 578 973 41 294 952 175 791 353 247 922 843 872 987 194 676 48 733 725 568 340 695 929 420 87 612 397 99 117 792 399 519 877 779 814 940 598 193 152 237 236 247 867 714 838 935 799 518 870 857 570 552 387 405 572 204 896 27 183 366 105 505 582 484 695 903 286 528 102 251 317 692 755 811 33 827 801 549 349 526 386 197 165 891 623 900 885 386 807 342 528 667 876 466 192 291 55 222 644 460 43 364 634 168 439 149 319 446 998 303 324 962 329 257 778 908 132 146 336 252 677 577 616 505 104 712 889 366 647 653 485 1 686 940 339 861 198 855 850 339 794 481 955 277 831 66 784 274 348 406 368 558 820 629 380 891 539 890 108 836 548 924 968 584 930 633 360 608 537 916 201 419 765 179 924 716 145 177 750 311 253 941 849 892 136 438 643 199 645 407 235 192 493 519 871 634 478 585 29 310 754 86 508 630 584 818 610 972 774 1 172 873 261 727 583 371 975 628 635 183 301 77 469 183 24 841 398 638 633 979 168 155 770 616 945 5 134 54 375 409 140 132 704 19 790 602 344 327 178 845 256 428 990 386 121 925 847 571 232 501 428 277 245 219 264 413 266 481 110 421 592 264 283 246 292 260 466 797 101 21 604 72 150 92 281 974 477 191 991 168 159 24 251 982 151 523 630 622 169 361 241 278 857 693 529 32 996 685 657 854 403 785 683 394 993 538 542 831 267 2 689 99 314 567 73 540 897 112 742 711 216 294 468 102 697 324 308 101 144 526 978 291 498 807 377 364 269 325 822 362 193 465 57 591 487 611 992 286 231 414 566 82 892 713 782 237 446 403 173 575 717 769 521 443 985 214 458 370 390 359 775 128 2 410 146 605 299 516 88 154 607 513 707 857 225 147 573 960 411 429 772 402 749 876 254 989 384 695 587 941 374 535 853 885 641 521 509 408 419 891 520 656 608 175 50 958 939 740 905 607 577 671 94 166 32 130 311 791 981 289 277 568 49 278 318 745 910 514 851 811 530 696 203 76 219 723 899 773 743 595 613 528 347 926 963 440 886 250 357 32 681 632 75 965 220 132 475 859 785 370 316 425 280 739 866 982 659 794 217 72 98 203 882 658 631 614 355 458 418 309 461 965 620 912 557 696 92 971 546 88 507 93 829 131 131 206 385 404 817 888 331 506 779 139 690 290 278 988 323 357 425 28 432 798 881 510 567 995 417 106 999 399 491 8 388 844 861 120 265 958 715 802 229 428 454 572 456 504 128 788 719 997 275 814 994 617 118 550 438 215 805 691 562 639 176 904 553 791 825 323 441 504 38 677 758 953 463 558 846 233 545 930 714 787 410 637 6 221 887 813 409 400 808 757 544 918 862 728 757 982 382 686 124 274 569 285 420 877 940 898 66 69 763 348 429 564 718 97 614 191 580 479 100 217 143 385 571 498 962 974 67 764 777 379 3 395 848 358 285 760 671 848 818 386 7 373 304 408 869 187 594 943 982 145 834 395 109 951 581 459 113 630 34 395 518 561 328 672 189 910 41 199 912 729 56 758 753 202 788 554 90 706 310 316 61 759 494 928 0 65 327 39 696 956 249 22 709 610 120 17 864 720 157 851 188 861 86 257 766 136 841 254 467 1000 274 394 322 630 158 349 401 246 250 995 756 141 995 471 625 485 45 867 482 177 449 519 197 693 365 479 9 403 122 461 89 140 554 242 234 922 342 667 455 615 473 824 740 918 415 985 944 51 221 822 585 101 972 541 400 122 534 369 81 288 470 122 351 9 670 817 396 64 364 308 142 117 474 506 213 370 260 382 967 789 443 384 815 522 85 8 551 947 4 324 729 475 413 696 773 925 669 695 42 44 595 411 600 72 900 537 436 951 797 776 745 996 908 999 161 731 701 410 693 290 617 127 653 857 195 265 925 329 156 809 227 587 636 555 186 464 240 75 828 888 561 443 827 975 812 857 115 285 210 350 119 942 174 248 703 909 957 455 586 103 123 486 568 9 300 830 99 991 358 415 523 699 590 561 558 847 712 22 761 948 20 751 654 633 288 238 350 102 706 645 370 582 989 516 202 643 422 375 652 228 865 772 356 52 106 708 54 765 333 300 970 758 649 550 804 690 694 872 819 558 501 685 166 6 330 115 959 437 735 816 352 232 606 670 445 871 673 671 655 945 983 785 506 494 926 311 53 667 83 468 35 875 457 251 376 170 10 696 895 572 513 515 668 868 135 894 863 513 842 500 206 635 612 835 179 873 424 612 125 12 734 872 402 825 490 336 710 672 361 378 911 636 295 43 480 184 517 378 325 263 298 829 843 733 492 938 191 795 974 247 949 749 879 650 525 245 114 966 218 402 713 375 966 82 574 492 408 364 563 896 5 916 363 126 771 359 835 988 268 378 270 154 627 743 503 83 483 347 888 818 578 135 242 959 230 162 69 230 727 698 11 878 907 470 691 689 303 193 971 95 160 153 187 626 326 130 809 575 667 80 153 796 764 585 82 135 893 57 154 596 680 81 556 132 524 672 739 592 656 907 619 906 609 709 272 199 675 983 611 606 496 599 258 344 751 305 661 734 976 220 987 890 196 338 372 47 821 352 257 701 748 783 789 20 536 682 732 476 555 727 687 533 448 727 942 408 527 965 969 883 579 654 984 450 239 797 702 934 980 682 642 892 434 188 476 378 898 182 769 292 484 545 519 380 70 442 12 478 359 415 15 596 538 612 148 541 412 652 224 561 813 298 796 710 112 20 407 27 918 100 921 626 460 182 988 145 914 359 824 158 961 208 589 303 391 267 139 256 430 903 731 812 543 133 588 903 599 494 244 78 746 513 137 399 433 495 293 186 337 736 860 560 204 952 792 156 362 183 44 771 338 685 13 143 309 536 684 824 450 196 935 193 65 673 760 623 18 165 954 686 416 3 618 65 632 807 46 96 346 789 141 546 282 808 803 560 629 950 321 149 332 373 200 371 637 322 167 187 273 199 177 988 444 284 116 698 858 95 868 618 678 161 698 159 499 512 953 102 315 245 915 304 255 266 920 251 700 663 237 671 369 551 565 562 752 703 74 638 209 494 423 1000 16 256 986 628 767 821 781 319 252 857 63 218 262 156 437 342 464 837 31 77 793 509 768 405 190 330 549 984 946 39 133 66 603 879 208 69 394 201 575 961 977 662 902 951 605 883 25 404 223 113 427 423 404 729 909 814 811 369 597 170 937 569 648 909 60 913 289 691 950 595 512 188 901 441 711 114 500 728 730 322 107 878 71 688 596 395 786 251 855 383 184 574 759 957 741 328 228 675 97 994 373 205 147 509 928 742 737 836 68 540 505 831 602 58 532 251 91 13 440 673 40 578 247 175 736 835 705 186 845 18 502 331 185 382 472 676 296 762 938 89 651 893 302 243 453 42 891 993 917 735 720 471 284 463 366 696 783 13 716 312 859 250 639 713 728 582 78 406 791 114 646 738 426 614 533 707 626 624 776 78 22 665 890 413 149 249 306 954 162 266 297 763 287 889 291 254 23 808 367 58 447 921 381 283 839 871 800 765 806 755 312 219 181 588 560 752 1 637 516 113 103 314 628 863 207 849 919 358 535 547 58 912 965 533 126 333 904 648 127 657 479 718 452 228 59 425 76 439 313 847 451 943 762 48 233 332 941 568 923 114 932 519 389 684 17 338 916 323 878 562 663 540 263 942 383 514 259 223 531 112 738 317 833 927 435 90 486 736 947 818 931 998 832 541 837 710 724 388 465 232 8 477 798 630 744 544 62 593 638 351 682 922 726 523 699 186 182 529 215 441 559 84 688 995 170 686 371 188 320 808 14 847 733 825 163 829 414 320 19 659 515 691 874 868 47 28 405 124 155 39 836 447 615 131 21 68 421 994 640 668 378 946 80 521 290 984 345 375 621 306 243 114 462 721 471 179 307 23 248 63 79 251 39 671 960 634 205 196 780 569 526 726 664 992 856 329 591 233 880 842 948 371 72 945 721 204 665 647 379 286 552 229 979 150 593 240 354 630 823 733 27 901 802 232 171 820 497 794 576 494 343 798 622 208 787 283 28 746 692 438 624 935 844 266 747 1000 650 488 873 404 672 969 459 469 564 512 52 141 540 671 212 542 276 737 550 180 903 529 305 486 956 62 708 710 481 830 997 562 93 687 26 945 164 924 927 842 238 452 883 894 722 161 64 539 222 1
372 869 723 199 667 479 224 510 807 368 756 790 164 181 937 890 380 624 963 143 72 669 230 732 70 668 865 371 579 580 522 797 160 888 623 582 647 261 426 29 454 321 446 76 919 433 502 536 177 422 699 886 40 365 187 413 25 395 475 520 393 562 398 707 630 687 83 466 822 410 789 40 877 246 675 233 568 390 30 536 634 361 394 753 754 661 73 534 352 192 823 530 265 502 116 42 927 353 461 100 656 142 543 559 945 698 690 993 537 493 674 360 98 139 377 581 883 859 814 830 62 319 36 564 887 648 540 32 495 793 948 528 645 385 431 360 746 860 5 693 793 7 406 94 700 26 976 268 531 233 592 451 295 782 459 848 55 169 413 252 414 629 386 808 15 4 343 737 195 566 833 313 318 371 245 745 238 931 423 256 396 495 525 44 851 647 101 521 392 298 469 933 417 367 196 199 159 728 169 977 786 462 831 984 319 403 363 304 651 393 725 467 121 966 673 127 892 969 870 265 337 649 879 656 804 158 255 238 616 340 71 871 597 72 106 346 33 495 720 233 342 329 180 560 785 958 683 59 232 319 457 451 467 650 764 876 212 13 916 328 225 273 952 24 0 281 477 852 387 56 68 730 708 664 852 98 208 999 287 598 172 718 581 25 694 970 772 624 445 434 190 624 596 408 557 236 420 421 264 479 800 517 812 555 705 339 202 892 626 242 45 694 313 538 633 286 973 92 381 139 303 208 506 913 432 506 7 521 358 225 277 454 298 328 120 49 404 413 688 470 23 672 402 411 397 408 559 900 712 112 575 554 67 563 156 852 161 830 735 237 39 385 400 548 727 320 178 563 678 876 348 941 201 945 453 306 733 413 374 237 889 686 794 140 291 794 304 805 416 470 951 63 136 953 43 138 766 807 843 320 20 163 279 947 871 862 691 707 19 180 383 429 520 710 435 529 257 815 354 566 447 554 194 806 368 166 315 76 902 85 297 109 835 767 935 993 774 862 484 859 491 291 256 486 959 138 333 293 50 32 111 801 555 970 221 679 659 102 790 124 302 723 997 35 268 542 617 323 856 59 524 433 864 589 205 266 974 425 479 689 369 257 269 513 572 926 236 682 462 147 650 85 56 808 979 558 135 994 166 547 235 134 628 620 219 600 567 532 278 893 270 537 165 582 127 632 821 304 145 941 35 299 799 720 560 150 95 910 391 433 163 740 42 94 554 987 971 568 61 405 999 77 620 974 54 428 276 465 880 904 842 118 853 90 585 473 830 413 346 880 441 80 505 448 503 515 784 210 89 386 103 50 27 363 539 853 860 728 466 686 964 182 599 820 49 557 787 210 932 597 86 157 207 290 501 842 748 776 947 466 317 161 168 596 82 318 703 164 378 814 173 723 113 531 689 926 681 63 936 805 492 912 698 993 449 21 209 819 421 212 606 865 574 698 254 133 858 87 636 347 361 850 972 688 150 631 57 577 334 751 21 222 565 196 309 388 138 964 984 232 762 767 744 61 283 803 408 97 894 144 167 816 472 698 246 194 569 275 731 541 10 935 327 949 695 380 846 140 956 717 85 913 218 706 535 868 803 223 227 202 989 223 724 321 714 657 289 641 562 976 259 912 528 70 442 695 305 511 677 295 818 67 985 938 124 254 412 214 140 378 533 321 866 462 551 620 944 651 813 354 18 565 802 24 418 934 900 246 114 462 965 93 409 292 767 117 275 266 486 976 730 219 79 3 899 717 988 553 203 15 940 958 758 220 52 628 686 845 837 811 253 306 697 595 375 131 957 356 614 89 285 698 805 876 252 473 199 333 832 830 185 871 918 840 46 420 193 595 582 615 9 826 552 42 200 360 237 270 487 875 901 465 622 881 710 994 563 765 991 462 96 441 451 729 77 274 841 439 105 674 548 873 549 164 366 576 508 707 922 832 16 964 908 612 796 988 292 58 359 899 968 433 517 289 44 257 401 807 778 116 826 345 914 471 909 981 214 260 904 434 59 878 664 472 641 595 382 962 217 993 923 900 324 78 961 76 604 676 286 858 4 989 670 806 808 653 589 368 171 190 53 275 987 662 809 803 228 356 888 673 29 554 192 724 438 485 373 641 576 469 713 36 87 930 621 79 752 777 332 925 905 175 598 693 119 26 881 207 829 154 175 968 189 467 191 268 338 784 301 934 583 938 102 225 419 19 815 995 13 358 541 137 47 848 544 607 360 425 312 503 1 660 715 37 648 440 872 375 669 695 566 850 995 727 788 210 627 689 28 88 115 81 14 893 655 480 682 591 646 294 702 365 726 604 126 743 912 61 738 769 176 145 885 28 542 544 241 659 75 36 149 686 660 943 204 508 929 353 483 363 657 69 898 251 231 57 249 972 573 703 17 930 6 185 913 25 474 459 513 958 470 405 153 57 280 989 157 937 743 27 355 11 322 244 511 757 770 876 934 530 969 35 183 70 868 494 389 976 925 555 384 925 93 244 282 146 717 173 216 837 933 391 653 980 527 806 288 708 529 861 890 897 768 556 325 984 607 568 139 16 765 877 570 107 632 530 134 142 612 342 251 580 2 532 351 925 534 161 665 355 498 982 94 974 66 584 819 849 643 856 24 528 132 509 38 122 680 287 828 204 867 844 128 280 437 372 310 356 482 696 966 877 97 350 652 176 955 162 613 820 473 112 640 845 958 993 108 477 893 421 668 51 100 835 37 347 920 799 734 209 591 753 760 316 753 863 820 103 248 672 635 109 223 230 468 591 481 652 147 622 267 946 538 136 855 863 370 761 129 197 561 745 587 799 379 267 709 919 58 543 403 30 247 700 749 500 31 211 624 435 198 889 300 353 109 667 465 69 272 507 314 935 817 347 949 984 500 627 849 777 602 952 779 200 564 941 296 818 891 841 151 498 509 614 769 352 594 586 806 531 92 308 994 566 844 774 63 919 588 304 827 53 618 256 990 947 243 666 174 489 962 646 960 239 558 930 250 170 737 251 704 923 158 630 741 569 367 71 679 410 347 853 41 251 34 710 740 220 706 86 825 434 239 418 672 661 992 318 950 806 857 397 696 491 125 100 644 370 133 743 344 565 137 747 455 163 792 624 430 566 654 956 661 860 797 570 663 145 335 900 798 540 476 830 434 375 938 241 876 113 51 874 921 699 490 853 376 910 862 76 671 711 353 693 211 528 162 198 439 311 215 864 229 758 117 366 838 363 707 959 666 286 390 408 341 371 364 990 577 885 946 314 996 251 755 628 516 206 433 116 306 109 88 852 801 660 496 650 294 509 526 408 32 139 464 991 293 528 281 895 763 344 104 383 210 350 781 636 845 368 980 929 84 70 571 203 848 750 388 608 107 752 323 303 424 631 608 909 226 814 90 261 504 7 530 27 12 628 981 911 584 974 69 614 452 431 970 46 546 397 326 624 458 338 244 775 395 338 915 442 307 619 878 152 603 556 975 523 882 20 711 984 456 384 130 520 3 13 854 200 729 513 773 496 896 46 732 18 330 934 155 963 425 314 719 996 586 38 777 903 497 816 926 305 515 199 284 94 791 507 91 277 941 235 349 559 795 329 721 2 977 595 930 767 619 793 262 883 631 622 873 340 745 133 718 205 953 2 875 670 928 215 518 533 939 28 258 618 716 128 186 618 742 322 993 308 547 404 874 168 450 221 811 993 761 697 658 102 676 564 263 959 609 974 339 717 112 67 365 665 316 759 886 237 444 699 336 762 986 399 494 541 436 242 840 533 847 639 917 391 816 899 488 471 747 826 213 182 415 633 751 898 924 939 693 28 485 13 869 70 146 46 836 205 615 840 863 62 118 115 345 18 906 690 240 565 625 234 371 882 273 136 22 27 824 992 399 939 357 923 605 151 895 343 722 137 220 69 260 731 64 187 642 225 736 207 308 295 74 449 152 541 639 726 340 35 123 706 463 68 556 981 507 20 179 781 757 269 897 803 329 914 356 771 242 592 834 85 931 868 943 196 428 633 536 366 480 536 410 303 759 90 290 978 519 315 181 270 448 364 523 410 728 257 422 48 26 801 782 482 954 242 443 520 206 609 320 823 427 625 411 98 983 494 122 268 233 458 440 150 154 22 783 795 610 344 321 549 350 590 510 752 771 488 687 816 471 766 8 953 593 181 637 745 911 212 595 394 514 713 148 337 776 32 81 766 143 236 11 656 493 938 60 815 78 340 532 755 197 427 903 726 638 674 405 327 385 990 76 278 685 997 859 403 942 444 601 779 629 157 362 268 861 334 521 448 978 789 131 667 684 947 580 582 907 526 810 665 299 967 750 632 578 845 407 778 600 212 188 979 884 576 998 431 142 999 99 468 512 490 429 69 261 441 489 769 692 8 110 60 982 640 739 321 331 847 311 906 611 898 271 887 182 324 850 149 550 990 553 370 184 672 222 367 780 879 478 368 141 766 144 339 545 965 65 760 775 371 649 967 328 441 701 687 910 752 80 586 266 325 170 291 967 735 460 388 590 799 839 691 234 976 499 877 274 424 48 767 662 182
275 653 104 500 663 604 635 99 717 179 197 256 728 543 786 732 960 817 971 443 47 371 454 626 234 245 479 43 773 958 598 63 324 834 114 238 593 86 118 66 292 268 558 697 429 784 708 294 378 811 980 871 144 57 970 341 594 999 330 546 642 229 952 236 647 538 367 23 567 685 2 972 522 251 667 993 34 118 835 725 745 166 315 917 723 372 505 70 184 864 757 981 344 358 453 973 687 209 120 380 499 770 705 695 571 34 742 413 164 17 89 93 349 78 521 192 200 845 337 276 852 501 63 713 994 887 679 487 698 435 583 806 37 78 220 827 533 552 846 390 113 426 335 975 812 168 222 577 455 86 190 910 715 547 953 103 606 891 172 674 749 982 154 193 468 769 119 990 579 136 865 110 674 752 899 863 972 41 878 67 228 693 589 89 814 100 530 971 138 649 881 274 894 742 157 966 765 467 258 461 879 23 207 57 631 166 160 454 537 581 904 178 419 885 526 525 296 247 836 789 957 530 135 8 420 543 60 384 922 238 321 329 566 377 307 192 678 738 656 409 781 80 396 334 622 197 917 751 660 128 666 890 989 646 901 90 423 622 714 202 509 633 486 534 303 475 441 135 245 311 608 622 794 759 683 908 966 901 559 943 892 323 935 275 415 591 553 549 691 927 265 270 233 349 302 149 924 417 465 407 560 35 875 725 546 231 809 125 271 383 451 163 766 484 406 723 793 268 464 129 101 54 40 847 107 267 489 130 322 665 552 100 986 73 488 940 856 420 948 380 24 747 51 514 323 208 372 85 725 613 382 116 870 345 78 222 564 195 241 781 97 422 769 223 161 23 31 465 607 906 187 787 386 377 177 569 424 909 122 451 264 45 230 932 317 764 383 863 998 69 517 156 519 84 630 915 316 295 800 139 44 367 722 149 695 562 457 48 183 93 248 383 103 178 905 337 872 27 832 613 876 475 611 342 305 449 286 404 354 98 788 312 416 917 857 340 891 934 422 300 376 102 4 660 792 445 839 920 733 667 921 201 536 4 298 817 721 409 411 202 6 263 590 166 787 435 605 699 136 974 403 853 452 884 158 548 975 776 706 512 805 432 165 742 355 369 883 900 238 656 657 145 535 583 99 54 494 908 615 85 145 395 751 489 746 107 469 99 592 690 885 792 991 423 430 686 314 963 942 348 426 667 828 268 783 227 880 723 16 350 853 531 319 740 829 943 247 465 75 858 819 380 405 110 774 892 984 93 1 25 86 338 987 943 39 948 152 91 391 511 291 332 288 281 166 466 111 700 796 842 246 820 380 118 352 176 196 451 412 572 223 462 482 939 170 247 909 212 66 352 898 510 156 794 863 304 665 407 654 719 71 305 988 851 555 474 506 29 741 162 824 279 896 288 219 797 664 889 527 807 450 506 539 215 557 479 842 852 371 57 699 360 149 828 813 402 413 639 582 660 194 997 210 623 859 633 871 727 167 849 404 672 844 137 927 729 816 693 133 31 513 547 992 956 861 888 293 508 518 909 893 35 795 104 232 831 395 41 651 865 573 603 913 736 326 895 825 538 254 114 540 235 943 179 46 394 978 896 837 659 815 615 268 792 237 712 502 610 95 953 21 359 801 460 804 618 640 92 945 657 492 818 930 675 645 604 3 544 718 905 346 649 504 635 543 67 860 273 425 457 216 145 67 233 532 560 939 953 243 808 409 981 273 457 528 473 270 493 374 542 439 23 610 122 467 834 192 337 155 584 458 649 348 673 414 189 435 924 299 111 580 699 628 747 278 789 542 504 737 127 267 72 969 736 946 606 289 118 810 665 100 993 600 202 399 394 895 866 83 189 833 167 918 311 318 259 550 825 973 403 634 442 762 63 461 392 162 658 68 734 50 850 363 89 851 481 684 413 480 934 702 703 285 683 394 931 874 162 387 217 568 907 481 615 710 640 87 114 511 7 195 419 209 865 443 100 617 182 748 498 744 632 393 613 752 766 276 785 94 87 41 508 911 28 680 750 730 410 694 341 803 633 295 885 300 934 914 687 49 461 77 90 35 325 756 758 353 730 955 888 58 666 121 132 732 144 840 640 491 203 961 243 974 888 199 605 982 376 868 182 417 648 19 948 919 446 920 789 366 690 906 386 392 231 784 127 5 633 709 85 12 762 447 234 297 81 274 92 117 803 830 430 191 89 670 186 584 911 609 879 189 848 997 22 201 535 185 305 42 913 463 638 707 454 282 694 80 621 990 634 365 816 373 883 754 612 682 965 134 529 17 337 791 87 400 93 105 895 999 55 653 140 569 436 290 477 581 420 523 431 877 863 137 644 102 434 551 786 925 12 98 104 897 702 890 921 758 152 916 229 671 100 227 732 25 326 693 709 188 464 703 762 472 812 599 479 726 831 638 630 142 407 658 412 807 172 673 833 938 487 595 913 146 478 668 324 433 670 963 972 336 910 260 999 544 25 30 590 931 111 269 19 649 353 889 244 760 998 445 929 562 67 490 385 738 873 179 549 398 83 328 667 912 508 301 418 229 432 603 264 176 574 18 331 236 688 962 581 362 650 56 188 310 220 125 218 770 129 802 35 186 847 727 958 279 101 206 677 620 720 358 715 434 281 356 89 471 711 256 278 996 20 338 507 180 547 327 861 280 412 574 927 729 369 886 253 115 975 375 835 212 282 588 839 36 660 437 383 811 540 761 750 487 232 221 19 866 992 132 823 329 189 577 693 341 899 624 205 325 509 370 637 217 702 332 121 947 492 501 335 257 392 74 627 933 811 70 45 110 748 848 871 862 761 734 878 949 997 936 734 575 380 266 607 84 29 20 456 496 557 743 797 910 21 109 779 57 826 639 460 436 95 923 187 334 780 339 910 903 247 629 366 150 305 148 283 735 152 548 450 602 996 534 170 764 723 616 126 779 872 251 954 578 250 845 754 124 732 306 743 116 786 503 35 385 720 934 596 283 839 13 159 96 125 908 801 950 961 33 577 854 59 941 481 54 644 72 570 563 828 29 259 632 710 287 525 823 701 585 571 129 554 389 28 259 821 817 885 130 169 720 876 377 550 956 405 331 40 979 482 976 913 361 293 587 596 497 752 249 342 27 692 432 98 173 1000 242 633 701 623 662 355 478 636 8 655 556 607 576 141 789 192 231 152 858 528 902 245 218 957 604 63 215 281 428 839 623 658 460 132 782 932 731 344 650 689 459 970 410 723 520 51 309 867 131 660 818 309 23 112 311 937 440 179 202 764 159 731 175 776 255 563 26 492 850 776 92 208 525 315 106 843 141 364 277 545 864 571 320 823 444 918 586 923 926 936 785 192 644 325 697 280 873 699 62 628 641 643 182 88 284 448 384 648 711 927 675 905 64 881 591 546 204 872 549 825 882 314 799 808 561 493 669 50 475 320 821 28 712 626 493 520 767 587 484 623 79 245 507 162 820 363 627 758 10 63 388 202 514 574 485 974 473 246 618 123 983 943 239 216 263 390 421 798 262 91 52 312 806 47 9 897 211 156 855 472 65 58 446 573 646 744 724 148 108 574 508 122 596 484 841 314 462 647 174 873 968 186 73 912 964 78 340 125 203 370 619 889 357 427 224 127 427 837 495 29 778 567 554 341 928 860 240 876 456 566 11 599 351 943 128 863 123 785 689 981 140 298 22 340 597 706 981 752 250 233 512 212 959 232 151 692 797 556 759 770 342 435 139 70 147 421 965 98 834 697 685 448 253 710 937 235 261 95 350 6 294 712 82 595 379 331 570 284 431 983 198 741 676 462 524 318 900 849 208 137 312 719 704 691 466 357 59 81 772 842 633 503 0 360 768 876 244 968 677 932 213 898 14 889 661 152 643 604 755 767 359 89 55 707 418 838 438 482 790 704 696 53 831 42 61 628 474 146 869 808 402 187 127 874 126 39 954 962 995 320 476 324 32 698 516 974 849 806 171 906 771 188 541 592 313 630 692 849 659 383 163 98 53 790 929 227 272 178 977 612 547 303 7 973 381 968 143 680 822 627 545 482 510 485 169 235 621 649 449 196 281 223 112 416 716 422 637 546 93 356 205 823 763 761 345 38 888 390 686 682 538 394 442 173 304 120 700 255 776 168 85 721 76 723 652 730 739 295 178 540 364 913 655 730 90 843 343 594 626 333 827 580 360 91 91 217 636 917 88 557 572 788 967 765 648 990 214 336 688 361 531 988 408 683 601 871 369 524 347 112 515 553 48 694 614 748 153 859 333 585 719 468 690 603 780 740 798 394 69 331 193 962 407 751 448 915 736 870 740 611 43 595 181 411 843 386 498 747 38 221 252 813 826 725 15 586 477 34 915 323 907 124 867 976 625 34 168 917 226 840 777 110 750 928 235 398 397 944 884 798 775 638 958 460 713 466 993 32 390 501 565 818 368 218 932 739 470 258 308 611 944 213 529 196 747 972 681 693 672 184 613 461 940 777 401 848 500 345 985 909 612 424 483 98 808 487 225 280 847 114 28 160 838 486 45 243 887 282 951 867 81 50 753 782
365 867 297 284 248 781 982 398 932 521 367 541 228 467 15 998 639 319 448 830 733 250 761 633 519 312 344 409 473 336 767 711 987 73 881 738 408 900 50 162 685 875 307 430 824 478 287 147 645 982 41 655 910 99 876 94 962 81 26 362 127 945 343 495 66 215 110 878 58 969 191 527 27 259 791 792 239 450 895 935 219 68 975 103 270 601 862 759 337 155 725 857 983 998 637 300 447 345 548 504 461 275 945 292 212 254 610 933 629 902 507 871 400 92 529 791 201 69 272 340 870 770 699 544 978 489 619 332 511 436 85 997 451 786 853 903 450 88 284 479 779 850 866 498 661 115 894 955 76 831 20 82 749 162 182 826 414 256 184 112 893 277 489 221 640 856 364 936 731 805 106 218 341 616 256 743 572 190 674 883 817 311 858 888 222 232 147 537 137 877 259 868 462 840 264 221 845 565 636 780 804 899 592 718 140 953 891 428 396 418 330 92 431 767 210 109 317 912 235 744 811 592 28 847 856 745 282 382 300 529 732 258 325 557 907 120 169 987 34 887 664 498 830 16 310 326 8 384 660 408 933 657 428 690 455 432 491 485 530 547 542 333 391 64 515 361 590 385 429 353 522 583 706 923 111 417 937 117 470 197 401 570 743 391 313 987 638 621 788 577 504 574 648 138 274 573 604 642 286 412 508 354 214 307 726 931 780 833 934 548 362 29 948 813 54 740 216 844 616 365 176 241 393 602 293 783 967 88 850 109 662 732 786 646 44 217 109 420 607 468 931 349 546 798 650 588 822 643 394 461 373 310 355 601 667 122 207 653 416 838 128 407 634 347 534 704 689 479 723 492 785 811 976 143 670 542 377 772 758 46 691 71 407 736 130 998 166 639 234 741 884 151 551 940 520 971 323 302 292 701 496 576 665 617 690 868 615 284 302 161 241 1000 885 130 966 407 719 301 775 100 254 464 643 345 684 200 12 927 490 426 582 680 142 307 430 648 376 35 575 477 704 720 819 467 827 119 814 259 121 506 886 501 712 677 683 706 738 233 869 90 720 932 179 495 163 587 589 292 518 45 809 818 680 134 406 626 488 709 558 211 190 873 240 315 56 198 559 505 718 595 803 773 946 204 857 985 334 987 213 847 713 434 576 279 295 294 549 903 263 607 465 508 83 527 160 888 696 115 257 373 35 433 226 412 378 731 335 107 902 496 340 74 236 956 459 452 146 950 682 876 716 532 759 998 622 241 587 240 567 892 742 435 748 817 747 657 714 289 940 117 693 176 138 585 331 554 600 56 588 66 471 461 915 772 710 206 597 691 268 725 923 137 517 315 64 1000 591 671 851 40 438 814 464 589 88 46 942 269 149 624 380 998 708 100 24 769 43 172 261 601 816 689 14 932 874 219 381 440 799 519 65 31 920 322 831 133 135 844 925 54 152 75 463 63 172 491 224 162 669 813 628 73 646 527 995 45 505 673 412 232 666 893 994 534 443 554 392 805 196 21 626 781 21 224 501 929 162 52 864 57 91 577 703 853 625 682 695 884 275 676 312 36 223 435 825 72 751 620 32 144 482 236 883 10 484 693 736 361 867 67 832 109 781 366 865 340 644 635 227 802 457 114 258 104 269 563 854 595 134 349 372 468 218 498 480 975 161 720 398 332 836 162 229 87 306 906 296 98 90 150 349 15 939 627 730 104 606 488 707 697 237 253 679 316 846 612 763 171 672 297 479 981 611 611 841 376 510 323 878 706 700 444 847 988 977 868 524 962 506 357 168 489 353 538 620 742 753 722 981 895 839 502 959 194 556 296 837 489 262 673 361 18 964 385 509 482 568 435 673 249 78 4 580 957 199 466 350 261 386 552 793 716 205 332 242 151 22 29 721 713 411 250 577 790 784 335 409 544 612 577 371 115 621 335 311 845 586 837 404 158 425 304 752 82 369 268 255 648 476 971 39 137 487 476 892 682 253 80 281 328 502 50 211 219 388 386 532 650 624 712 346 351 472 461 246 601 835 98 80 986 193 382 402 282 562 686 840 868 305 767 889 609 4 509 31 894 347 525 570 883 315 570 709 706 757 352 338 891 927 350 144 57 206 471 593 292 102 870 249 471 979 814 698 845 919 658 553 432 608 205 971 314 51 890 283 726 996 246 348 535 722 814 922 962 756 498 442 463 497 315 898 456 985 720 45 563 963 421 291 639 741 795 528 695 564 70 7 693 89 815 230 582 382 433 98 314 734 168 399 925 833 939 129 995 550 263 148 877 540 447 423 135 627 66 332 378 744 132 157 62 221 775 118 113 354 518 278 324 251 701 294 14 318 509 279 629 117 839 537 571 913 717 454 755 345 229 352 116 339 251 647 395 397 680 681 607 308 737 63 182 449 642 358 578 159 79 740 275 651 136 790 61 614 742 288 386 247 310 746 494 544 618 678 683 77 341 613 179 33 739 125 876 860 419 787 762 38 576 209 201 0 791 701 396 188 81 156 406 436 847 81 112 513 303 623 496 467 96 737 91 930 122 93 682 100 537 773 829 574 710 855 204 863 605 289 248 797 467 384 621 800 675 810 202 642 656 485 657 539 307 192 233 782 388 181 413 62 87 834 550 94 848 578 759 173 812 598 58 777 700 813 27 59 252 37 101 403 309 903 424 970 882 197 789 55 839 267 634 633 201 596 691 155 429 727 784 437 280 225 810 469 58 316 53 131 86 389 193 478 779 427 532 798 286 30 232 418 931 426 892 715 823 531 367 245 138 326 971 95 579 82 481 104 555 754 495 992 258 671 687 844 225 260 648 512 18 990 369 383 261 422 945 440 541 958 928 776 918 363 845 908 575 119 183 250 110 654 990 993 875 521 200 73 637 906 480 5 569 11 323 536 725 711 124 543 614 405 536 70 369 702 809 605 912 688 446 735 410 914 277 198 675 445 740 387 199 10 938 48 989 108 172 322 312 1 891 955 259 3 760 215 655 276 989 807 662 635 940 217 236 150 347 114 422 961 779 760 620 492 601 132 145 116 678 309 941 768 26 17 519 107 687 599 520 694 221 794 989 16 940 499 404 96 242 879 861 49 814 941 891 901 115 918 342 561 457 632 707 145 957 826 109 413 958 203 483 950 502 560 168 676 860 838 191 324 672 466 106 739 886 115 915 541 803 728 193 926 613 609 456 904 929 953 336 658 966 663 118 989 651 271 440 801 943 154 406 601 281 677 58 415 98 802 25 351 351 887 586 705 612 189 771 238 963 900 841 46 399 928 814 97 306 774 417 871 12 183 621 921 826 25 749 298 772 47 886 998 450 421 829 452 397 594 818 935 206 486 971 697 554 360 772 766 375 649 845 849 427 420 75 980 759 385 383 579 476 153 518 290 898 6 636 795 665 86 595 123 456 327 105 40 879 899 164 357 527 67 462 171 294 356 775 957 61 535 642 61 547 516 657 829 163 424 610 29 105 453 934 483 605 69 341 233 479 555 695 113 149 653 631 2 437 19 520 195 832 943 256 285 464 122 261 164 192 314 432 167 997 126 481 917 633 165 98 60 34 969 906 475 399 333 602 973 48 584 36 789 756 573 844 342 293 336 64 71 792 57 763 53 166 177 841 103 489 174 922 875 745 991 972 120 786 231 498 762 680 872 73 724 663 143 473 988 193 890 594 571 622 410 995 477 947 151 70 458 465 304 176 72 356 204 411 141 136 370 402 821 549 244 222 778 20 823 777 947 503 554 352 13 326 105 588 220 134 514 839 503 902 468 62 523 803 655 557 595 520 944 771 187 608 460 953 280 680 602 22 938 989 328 489 783 966 848 224 828 551 277 65 951 693 968 439 493 536 585 706 750 789 949 545 434 202 525 354 745 16 23 835 444 124 873 883 36 786 566 994 924 327 717 467 87 481 170 229 545 763 986 816 79 716 329 517 652 546 812 462 474 248 877 411 494 46 75 550 771 261 320 268 419 950 569 628 952 984 997 107 659 91 92 525 527 418 888 835 432 801 180 91 960 845 859 599 265 218 765 119 897 694 185 329 303 684 375 922 52 134 417 387 909 995 139 416 200 714 842 821 359 361 861 57 9 635 936 755 641 817 202 653 911 576 500 154 618 275 755 724 273 71 772 808 729 17 880 215 916 258 158 981 818 88 266 438 617 222 68 417 74 635 563 791 390 487 178 923 252 322 806 944 395 32 583 124 299 591 882 593 999 70 441 62 686 353 319 505 112 268 808 604 815 89 232 587 175 265 657 415 366 266 321 556 796 165 301 193 456 782 435 692 896 195 133 226 972 187 631 367 792 656 764 413 770 788 656 343 84 202 368 471 630 484 498 680 687 259 42 555 954 997 974 367 481 421 446 884 433 702 692 664 603 455 929 168 868 716 136 979 186 198 581 494 439 719 668 65 552 239 769 340 956 589 538 313 843 528 912 175 243 572 194 2 533 110 379 447 547 665 526 924 965 505 557 406 852 126 208 23 124 180 675 926 565 359 984 943 374 257 99 692 101 413 495 51 820 169 805 829 18 852 905 281
200 697 726 851 304 663 420 751 694 288 130 715 409 387 316 672 881 805 110 407 534 985 698 834 267 829 518 35 468 525 238 696 428 194 932 182 922 900 946 569 33 703 505 799 381 298 455 411 454 567 557 129 290 649 519 989 356 942 972 917 439 326 586 689 945 48 892 979 391 253 819 146 507 757 61 524 509 388 485 439 693 190 398 878 232 869 977 851 787 649 760 573 449 326 882 705 343 87 730 899 300 714 720 401 581 23 962 372 323 506 926 769 717 740 868 680 410 326 899 235 351 641 897 549 645 981 1 879 368 589 15 633 618 157 762 445 366 354 975 137 704 500 845 353 109 895 194 873 256 293 326 827 939 805 600 873 572 862 779 593 176 798 36 527 189 453 822 612 947 265 284 951 54 131 88 756 461 90 280 548 243 41 94 785 112 7 234 497 269 207 901 103 830 670 989 865 675 364 808 125 173 617 41 327 357 455 504 722 71 908 6 35 453 915 28 36 605 837 376 2 628 306 659 694 981 841 46 681 541 272 126 13 816 488 142 797 348 680 782 8 206 79 408 529 175 253 891 506 48 899 254 277 700 862 956 30 140 261 196 680 386 420 961 85 577 585 328 458 621 144 359 918 539 24 416 361 187 733 980 787 650 510 591 326 624 573 647 507 542 622 688 730 997 240 138 330 158 409 469 370 805 895 737 217 801 725 580 996 160 862 488 123 396 826 689 645 195 319 844 182 57 120 710 137 417 43 744 538 634 204 426 478 166 228 432 777 510 529 900 454 389 999 496 619 72 884 749 719 355 197 948 717 205 56 445 880 656 424 271 893 474 23 452 402 113 82 545 124 214 658 691 872 629 984 111 448 101 831 346 125 549 86 898 13 9 442 804 729 902 621 775 536 404 495 137 591 340 671 708 816 84 883 776 558 387 899 826 777 561 234 915 874 37 804 535 486 363 418 702 479 220 564 655 634 734 351 81 673 397 829 813 643 69 544 937 778 352 528 4 372 307 495 794 353 725 599 283 798 446 302 433 795 506 676 384 426 879 517 240 769 593 365 385 717 883 56 493 94 123 543 403 889 767 644 615 19 812 679 30 827 20 594 85 577 374 80 497 638 421 140 501 259 49 478 35 700 347 437 919 517 876 801 401 220 116 869 773 636 923 597 350 237 918 762 774 84 121 822 373 301 756 618 613 480 365 681 885 566 707 821 223 321 164 350 275 622 619 575 100 598 167 410 860 289 97 787 562 901 22 240 274 525 553 171 896 483 958 23 599 138 171 868 208 974 963 143 955 100 278 654 418 148 517 909 522 806 616 753 330 183 978 839 345 77 789 307 696 976 758 353 332 478 788 334 931 564 122 565 80 13 406 623 685 199 781 320 643 971 592 928 165 948 831 441 570 155 207 392 395 343 382 726 10 465 89 24 875 407 807 423 201 615 641 718 954 811 379 635 168 294 210 462 375 744 783 833 802 29 490 348 315 300 226 743 866 497 250 839 457 450 349 766 743 897 5 495 554 554 686 807 131 789 310 367 828 452 722 110 362 107 162 486 399 337 597 148 755 13 871 31 697 623 909 908 77 226 464 264 999 343 810 387 34 439 460 615 825 748 832 66 571 682 715 776 120 170 556 743 393 539 878 148 951 528 854 743 265 776 809 828 759 323 378 585 144 363 67 379 874 137 119 668 486 594 795 385 268 423 635 256 11 354 631 548 620 903 263 874 682 377 364 936 856 874 848 761 538 927 532 303 988 38 799 781 769 968 679 492 887 220 360 895 861 25 598 297 183 81 377 827 479 540 990 33 818 62 79 899 258 985 429 480 217 14 933 757 904 571 829 566 322 611 531 349 676 541 709 826 672 398 839 197 338 863 967 811 93 81 470 680 537 905 551 602 56 306 566 478 188 202 459 179 938 759 716 705 293 189 38 387 392 81 609 591 924 409 587 355 633 679 73 104 425 788 606 858 982 39 372 999 237 915 610 529 447 858 750 182 745 657 563 791 281 917 129 370 289 673 336 197 770 952 442 621 739 673 851 796 661 461 724 898 465 405 190 690 687 959 317 139 63 973 58 780 451 341 473 894 791 661 312 941 503 257 843 750 155 471 595 437 907 953 402 198 959 278 313 5 133 545 143 504 102 377 498 334 478 314 180 444 319 123 815 209 95 355 890 708 664 251 928 33 484 867 547 316 969 605 477 461 766 200 803 783 910 828 732 657 806 688 344 52 181 394 311 660 153 777 514 975 253 45 279 637 575 239 840 716 134 8 306 926 648 426 353 255 935 659 369 355 150 608 736 767 853 648 135 452 499 190 925 41 792 4 662 293 259 543 18 568 66 781 578 742 731 726 872 57 859 566 742 519 294 510 213 653 91 740 114 876 976 908 92 576 536 324 673 302 653 749 607 127 589 916 996 601 636 50 627 294 59 434 835 594 905 764 564 743 14 301 423 177 970 45 443 79 733 846 723 732 527 421 796 202 850 498 231 572 651 341 834 455 559 479 657 984 405 268 233 550 671 576 52 375 247 988 390 685 251 127 729 620 239 968 500 674 273 126 115 594 219 236 652 739 245 267 601 558 543 161 596 457 272 661 706 604 90 844 521 779 87 327 623 690 602 561 47 527 957 64 260 849 209 9 604 595 998 683 862 249 594 909 16 738 412 562 753 556 936 86 654 2 184 403 858 675 287 179 603 137 893 460 60 92 823 614 19 176 625 184 270 669 99 756 185 616 436 46 827 667 526 294 718 81 339 714 950 483 677 944 476 450 125 194 78 337 852 662 174 186 327 143 888 247 658 422 329 61 53 742 21 461 146 246 262 698 440 490 318 879 660 923 642 737 992 80 413 940 0 35 790 898 55 767 987 74 136 248 838 640 525 369 62 503 75 217 242 389 26 419 668 43 12 886 192 791 427 389 305 113 516 687 778 96 964 326 118 404 124 234 630 731 230 471 585 374 333 160 703 578 64 762 906 388 680 467 555 733 157 863 768 85 797 526 51 437 941 58 244 977 68 585 979 734 692 773 422 959 224 79 540 811 266 134 211 806 520 14 191 35 867 572 508 653 261 202 674 865 934 427 141 702 437 694 524 985 169 554 441 324 637 328 13 558 865 701 639 158 434 400 965 601 714 900 911 692 335 645 971 748 511 679 203 470 380 516 833 269 515 548 86 844 565 934 286 742 296 247 491 744 836 108 29 737 913 853 127 368 548 889 870 904 435 988 567 87 202 157 458 370 649 650 983 83 916 994 337 106 147 417 889 465 276 997 246 74 793 724 400 148 814 602 303 589 842 521 953 693 248 436 145 505 152 67 995 77 298 872 430 451 415 266 291 589 785 36 292 245 886 617 798 358 466 218 456 562 757 668 358 541 761 155 3 339 170 356 579 374 576 626 227 538 877 889 695 585 943 822 308 938 622 555 930 906 546 739 821 722 371 996 573 850 912 397 342 919 974 181 728 932 462 754 721 766 216 876 156 666 297 667 8 851 568 31 638 389 309 335 394 635 492 416 321 795 777 653 669 782 107 796 117 338 713 411 817 33 681 593 45 531 31 232 780 168 182 564 748 218 678 938 25 544 236 701 161 146 193 524 172 921 487 104 482 5 17 512 569 115 528 464 993 393 929 933 873 776 746 753 847 430 894 637 952 503 903 498 663 292 494 606 108 561 222 886 472 202 475 651 407 324 784 622 908 945 927 166 560 749 320 36 2 183 414 868 43 482 44 150 448 927 105 69 277 669 683 221 966 461 670 966 608 205 314 114 438 863 920 109 884 231 617 300 880 895 513 720 699 898 40 984 512 566 690 315 895 751 106 165 463 99 747 924 179 711 186 66 533 1000 23 308 249 438 42 23 684 269 529 573 550 998 846 229 50 398 863 42 765 135 334 339 590 223 855 512 480 113 148 422 667 793 221 247 582 148 295 500 288 324 751 244 154 703 864 324 257 908 424 391 70 533 370 598 849 552 944 339 558 141 215 419 646 917 632 15 450 384 383 656 752 33 626 297 857 174 177 893 984 595 824 26 255 857 24 500 471 808 495 25 104 475 159 240 301 785 82 824 132 212 719 124 712 408 354 533 96 387 711 684 665 585 178 558 212 429 198 884 264 702 128 21 324 804 841 772 32 370 331 427 741 447 299 900 800 551 735 900 151 263 7 402 285 578 103 958 985 665 940 701 27 100 991 399 282 215 705 428 614 620 917 651 76 34 98 152 837 936 588 255 764 114 754 187 325 931 199 957 367 445 483 204 820 200 139 620 738 670 644 865 83 524 252 642 811 669 994 607 973 626 914 857 949 709 74 568 583 776 786 164 444 962 960 313 740 174 419 829 763 489 481 239 361 911 530 540 611 746 968 902 39 608 666 261 584 840 640 446 431 101 411 815 341 833 502 66 204 491 467 717 302 424 869 30 388 472 727 323 986 224 228 532 197 726 772 910 921 235 544 251 701 119 235 544 218 801 612 861 229 603 523 790 942 276 241 172 149 484 771 232 163 440 65 448 574 826 552 325 489 32 225 63
47 819 590 849 142 51 342 529 774 226 650 948 897 526 394 647 140 256 741 759 727 507 562 728 927 680 851 125 932 895 166 336 285 460 791 348 762 409 353 509 297 862 669 120 806 205 148 942 606 81 23 186 403 505 332 435 293 13 977 34 257 191 20 772 958 496 519 158 641 489 585 647 917 602 25 317 56 419 812 792 559 346 633 780 449 226 962 359 961 932 150 484 167 755 678 417 737 76 776 999 472 798 929 548 74 571 955 21 350 600 579 628 680 424 227 527 804 976 710 418 879 299 53 415 91 121 445 487 913 874 8 258 609 358 711 165 954 830 900 347 532 117 73 382 38 224 465 662 904 122 876 244 251 93 474 877 767 492 722 508 987 25 498 258 488 756 191 543 9 544 952 994 830 465 118 87 717 959 615 610 915 729 729 946 810 280 162 1 623 466 938 702 253 796 730 370 547 535 797 970 931 883 392 196 602 686 489 876 503 320 159 927 129 790 896 476 756 744 468 405 701 45 419 100 390 432 265 451 540 583 537 882 259 550 27 931 563 228 520 692 696 16 215 280 456 96 283 639 752 209 867 100 910 294 249 740 504 802 131 377 217 758 861 856 854 781 786 826 93 3 836 590 76 868 254 806 306 82 163 59 384 896 757 553 347 164 495 949 995 566 160 966 571 84 344 393 546 308 307 428 478 420 199 39 232 241 661 564 605 506 104 373 51 650 116 157 668 352 583 517 745 560 434 396 549 1 720 507 391 447 55 35 974 871 838 328 582 354 147 628 968 610 443 972 57 114 356 475 463 195 724 515 241 301 420 813 396 894 482 735 200 883 182 729 736 822 42 781 986 148 788 298 785 250 823 151 417 166 875 78 604 261 373 941 30 410 677 422 183 492 515 977 400 349 829 889 12 408 279 46 393 645 438 183 298 179 751 964 864 57 654 944 617 119 201 643 612 331 755 239 216 418 164 488 801 506 703 366 181 598 408 625 36 239 969 543 782 797 993 857 348 769 324 596 327 321 821 929 509 804 832 883 894 145 237 324 586 764 940 370 982 920 870 356 521 944 555 955 346 376 63 62 825 866 235 756 258 476 428 911 149 107 912 845 856 154 207 370 458 370 629 951 352 487 292 103 175 301 277 982 858 653 852 345 507 456 658 650 444 536 772 116 85 42 718 920 859 302 557 96 997 288 496 72 288 924 165 823 110 793 872 370 261 277 686 815 323 728 325 314 37 181 855 805 841 472 622 69 268 172 610 159 522 922 168 607 544 695 759 323 21 265 824 3 321 888 719 569 663 263 486 750 75 677 594 665 139 128 141 864 422 38 490 155 644 100 158 112 278 952 920 114 86 643 54 995 500 71 739 547 881 344 978 808 94 352 430 200 805 792 799 947 761 84 105 35 413 948 928 444 708 776 229 377 573 849 494 523 111 849 3 597 587 185 833 651 313 214 742 54 242 107 702 560 949 726 374 631 846 885 475 742 581 791 451 520 746 665 221 23 7 904 418 158 768 758 137 377 469 903 899 796 902 61 984 154 943 108 457 628 972 796 157 480 885 631 96 30 640 744 22 82 764 597 271 19 185 787 39 828 224 797 479 22 523 165 308 475 933 944 381 752 240 966 798 222 228 871 437 687 136 545 766 556 439 79 282 419 366 845 59 408 368 215 70 501 817 53 883 990 15 698 814 892 134 759 233 857 5 440 624 228 528 114 567 146 256 423 143 629 597 616 690 807 713 150 925 910 887 331 939 597 114 922 551 228 205 524 778 996 646 722 688 187 695 206 784 454 647 981 481 279 682 817 699 587 866 164 179 887 117 667 989 764 795 249 659 983 333 169 732 905 197 406 884 25 903 419 19 521 485 491 476 407 208 365 524 926 376 167 964 680 448 825 389 291 97 919 793 253 660 898 674 291 203 237 130 470 343 172 17 504 502 312 648 549 728 735 359 716 81 977 32 951 548 554 959 639 820 206 336 554 358 13 545 445 363 799 934 136 790 894 320 427 284 973 738 127 161 133 453 782 231 810 693 642 335 115 714 825 561 788 942 543 603 861 365 41 146 412 252 613 433 807 483 62 211 347 214 66 405 35 980 592 743 811 174 407 125 192 316 531 963 771 334 465 49 727 862 241 395 333 11 853 435 233 794 275 245 377 845 63 530 677 24 644 842 229 614 486 892 870 173 97 577 68 421 879 50 32 853 504 572 586 601 381 330 187 526 525 192 898 269 122 424 360 834 707 270 278 638 421 882 336 930 709 550 422 371 960 296 284 510 89 554 77 72 948 621 343 501 821 77 4 951 467 747 520 539 834 301 969 101 618 239 316 26 913 361 963 880 857 222 208 685 566 484 540 380 193 565 964 662 568 13 905 276 777 319 58 512 297 684 678 414 388 126 574 535 849 637 690 860 90 575 976 560 121 326 122 723 225 226 476 831 662 357 538 808 961 10 515 112 613 689 53 415 41 154 794 402 341 706 21 506 489 90 592 202 101 246 830 426 653 642 806 355 403 66 429 967 738 733 391 941 574 672 903 505 448 816 614 802 849 525 436 632 492 432 438 568 221 553 946 425 65 379 620 218 753 156 837 255 219 14 337 427 209 868 852 591 999 29 773 596 208 664 471 455 378 758 181 123 298 839 404 874 333 705 13 219 675 595 625 230 122 518 752 740 598 177 156 189 533 698 908 734 939 337 871 360 522 103 963 33 473 493 535 411 671 61 427 922 387 121 147 893 45 653 543 666 345 170 769 71 9 82 759 291 262 275 316 238 561 611 403 310 346 153 458 341 525 655 285 598 907 783 418 300 132 692 499 92 685 206 106 819 776 194 12 945 947 725 719 338 855 697 162 529 368 516 686 828 15 935 645 749 319 753 855 514 36 412 673 826 683 607 897 750 513 248 510 462 188 331 144 907 570 815 965 322 255 470 387 771 137 299 906 976 592 850 858 919 213 765 788 2 510 152 981 41 283 48 506 985 324 88 944 62 928 406 216 744 640 274 643 441 964 339 678 979 225 452 389 102 868 576 42 670 290 369 896 946 469 132 4 234 45 848 47 193 752 807 255 87 870 119 404 113 614 447 264 983 237 459 127 651 993 388 886 635 399 837 969 665 868 770 426 311 170 620 447 556 488 796 64 128 259 726 145 909 221 266 875 198 198 120 946 800 993 924 102 787 841 679 666 243 256 947 551 869 734 589 846 18 688 616 542 204 11 305 177 937 999 716 67 965 999 40 924 375 123 630 574 517 139 619 690 777 662 46 904 454 66 44 439 599 212 681 647 382 414 309 710 65 899 442 14 731 569 618 240 423 438 953 26 35 446 151 946 707 462 895 65 212 658 401 72 264 525 634 486 187 929 372 22 250 376 508 671 312 33 888 206 769 320 840 480 542 909 34 491 409 221 865 488 303 551 89 788 115 912 247 680 593 190 527 836 178 51 574 988 464 183 936 390 957 296 513 914 287 83 760 597 709 403 886 536 180 821 534 18 225 340 410 266 383 534 80 359 588 453 584 808 263 207 404 200 533 356 857 558 172 626 351 817 304 221 362 854 569 470 364 282 262 160 990 72 466 37 926 632 69 242 871 89 108 235 676 869 626 979 387 577 416 597 378 455 317 867 687 550 608 828 84 838 996 769 763 575 960 757 671 183 491 706 399 539 223 758 68 582 145 954 499 991 345 286 809 472 213 347 552 662 878 906 133 862 921 207 735 394 988 600 43 421 578 411 813 25 652 617 981 603 543 90 781 892 78 728 107 980 906 778 627 713 613 610 748 426 971 440 656 672 45 985 169 803 171 947 775 842 891 601 497 172 236 175 639 445 122 893 480 588 289 9 377 692 386 39 195 995 970 730 849 179 691 811 28 177 631 442 558 249 95 534 973 835 281 658 315 78 673 104 397 887 536 309 566 532 890 115 144 113 367 252 694 841 6 399 58 479 645 877 16 786 649 476 461 87 918 111 773 532 190 683 450 728 318 373 1 124 210 186 79 93 83 700 704 975 67 618 994 822 779 667 473 11 314 806 4 313 135 814 329 308 398 441 295 590 675 743 721 82 370 612 176 184 827 938 446 40 667 20 354 439 818 818 992 984 835 212 944 114 188 365 471 561 998 524 811 641 340 393 273 210 911 462 889 73 429 490 789 577 923 168 908 713 975 538 436 84 822 907 100 721 628 171 209 425 286 367 916 547 873 732 541 201 898 361 487 641 60 877 127 574 280 602 600 38 220 200 272 622 843 709 991 9 64 198 31 200 570 964 948 499 467 387 531 331 914 335 184 938 196 160 999 669 294 219 636 694 538 659 290 561 155 811 511 776 106 661 0 346 625 30 754 427 407 584 302 860 564 309 592 378 803 954 460 458 847 6 700 761 109 938 863 193 901 97 440 200 52 918 138 308 431 567 385 138 477 95 260 849 956 690 349 412 792 978 780 992 712 814 186 328 580 507 683 260 657 874 99 809 492 944 715 738 844 682 328 65 950 15 98 495 877 284 905 231 643 501 244 550 124 356 966 252 267 604
652 686 572 735 672 652 281 360 759 921 938 785 550 194 427 919 46 481 447 3 329 875 414 11 972 214 499 484 690 301 971 861 359 275 52 803 332 73 630 167 695 862 379 230 445 235 635 637 33 149 350 434 477 858 526 41 412 966 508 616 796 483 230 219 816 287 523 88 333 416 255 377 887 700 117 709 175 70 476 888 174 447 927 397 34 700 10 303 813 34 480 667 692 863 47 404 309 712 428 378 996 826 472 942 344 745 703 880 994 675 86 23 403 108 60 700 989 513 29 419 410 983 172 422 869 121 464 825 489 330 776 330 974 120 811 877 915 105 487 585 110 267 129 215 374 264 617 684 662 610 936 348 605 49 872 637 438 467 92 206 551 984 280 380 26 906 787 195 773 872 602 330 80 118 893 95 624 231 931 182 867 743 579 783 449 908 910 866 20 220 495 972 777 617 653 233 720 201 674 407 424 291 606 791 126 485 711 927 249 262 455 932 882 777 888 452 528 326 370 775 973 373 786 15 44 944 560 28 206 909 612 1000 0 615 116 121 186 336 743 451 554 2 199 651 202 985 978 304 198 986 874 647 935 510 337 990 807 642 683 543 263 182 149 236 599 71 533 660 802 144 823 28 320 679 294 611 222 774 225 332 556 262 451 181 541 680 308 81 141 859 140 982 943 21 118 354 894 305 870 890 548 125 196 654 607 57 442 551 248 33 187 884 962 437 319 419 324 612 408 349 956 959 2 779 1 123 214 792 234 184 697 156 351 623 805 802 571 837 707 258 205 260 343 247 758 92 258 435 325 633 932 985 851 996 322 911 323 416 658 396 824 570 352 303 483 720 354 404 725 648 765 494 861 997 137 868 663 824 11 256 93 258 641 396 598 790 182 846 419 44 736 598 827 523 933 219 647 567 386 237 975 774 748 903 297 119 84 786 801 277 565 5 608 165 737 620 601 529 766 154 409 177 211 451 868 255 387 725 843 94 368 850 632 715 645 133 853 593 519 647 53 95 875 916 399 483 768 879 800 905 362 790 694 54 82 699 48 131 967 157 43 316 798 633 5 196 366 77 418 259 475 529 144 708 121 687 215 725 833 949 100 620 521 308 597 716 119 819 916 252 404 264 207 275 272 658 94 302 341 808 761 975 681 87 177 359 618 161 317 316 75 619 673 686 567 199 763 44 822 450 218 749 957 630 405 698 395 51 349 885 293 97 767 637 124 895 984 918 299 805 661 808 155 280 57 19 953 16 158 390 689 439 885 564 456 619 115 419 252 826 995 45 742 290 918 341 771 480 266 444 604 396 448 545 289 26 147 336 426 251 854 962 276 97 232 484 328 162 437 301 28 534 589 891 287 590 373 240 644 353 66 222 345 146 609 712 326 73 569 129 219 683 656 882 78 364 169 43 549 836 795 329 709 413 619 780 547 359 375 230 168 168 492 433 224 961 659 334 380 58 304 99 509 321 620 837 844 953 901 325 31 357 897 992 217 101 159 604 360 472 431 872 997 443 543 273 982 604 750 115 152 204 3 698 101 464 615 380 517 46 924 247 928 670 633 658 958 254 553 687 183 996 780 951 484 313 61 523 195 508 688 975 665 550 138 338 245 914 411 376 944 137 783 948 577 234 792 144 213 54 929 75 576 452 966 618 307 640 826 378 840 85 871 699 481 470 886 985 865 867 73 705 36 320 934 17 794 524 440 274 204 196 188 202 58 828 81 354 396 359 443 429 852 729 715 967 491 634 880 379 216 228 532 671 785 251 498 788 717 623 950 177 903 933 493 731 210 997 629 681 710 389 545 286 106 355 355 660 369 377 907 84 788 761 611 395 911 135 397 896 646 524 393 181 131 464 462 170 682 659 561 621 955 159 866 300 849 700 70 643 862 594 595 97 334 523 534 238 468 156 559 169 965 726 537 679 85 716 926 18 384 408 952 33 97 789 400 201 899 736 18 444 494 459 727 830 132 637 664 400 908 399 583 437 876 264 963 255 992 215 940 649 909 902 401 155 838 853 381 235 244 1 848 639 990 98 463 920 502 682 770 698 558 159 162 512 834 989 979 141 231 456 398 531 478 888 67 254 24 822 302 446 676 337 634 53 808 759 812 571 153 156 391 76 176 979 881 935 863 718 295 363 858 998 165 76 542 736 250 601 945 829 883 607 797 899 675 279 62 575 417 692 623 485 679 198 900 530 435 317 954 486 201 457 161 502 184 601 809 74 855 477 660 562 906 362 194 842 298 836 482 617 179 7 348 665 857 561 90 936 120 823 122 448 563 822 948 607 444 23 749 230 79 338 69 250 993 931 846 920 540 974 640 907 221 945 705 305 465 422 189 894 236 859 14 726 856 549 37 321 914 506 88 672 318 409 112 413 278 904 525 527 353 733 209 613 913 758 594 168 904 453 170 682 288 900 111 515 83 884 636 512 432 663 407 371 535 82 714 201 941 116 733 994 208 650 74 332 290 515 821 977 95 695 261 146 327 86 686 513 942 654 76 101 754 121 879 337 898 390 744 925 291 828 163 196 71 980 895 751 430 596 458 270 229 387 642 652 338 632 316 43 470 97 87 260 439 182 377 636 902 445 253 398 271 925 566 55 969 845 778 5 285 790 422 449 441 483 828 936 580 636 32 571 951 495 274 598 668 18 592 575 260 840 687 195 240 579 756 229 135 700 145 580 831 53 154 214 227 752 59 627 365 519 968 828 171 161 429 456 292 201 17 892 585 952 16 460 784 747 746 281 371 475 223 658 976 190 127 438 775 73 457 437 450 158 454 992 485 350 321 224 461 249 361 22 367 372 713 646 336 353 246 957 128 602 806 775 643 581 356 196 779 998 42 83 96 550 54 849 108 599 372 478 582 437 884 599 446 126 259 680 520 114 376 477 631 514 820 984 923 927 39 731 275 690 912 932 270 954 790 979 243 357 896 271 89 106 546 514 6 829 453 192 671 513 382 210 220 82 389 659 45 424 247 421 745 99 242 783 102 112 925 992 510 576 13 603 421 124 946 514 312 163 330 13 738 525 105 767 639 972 123 865 654 461 310 741 55 84 596 378 847 28 921 882 845 369 513 728 529 257 613 816 41 344 192 22 555 56 751 423 228 912 716 670 68 2 772 541 496 11 107 756 747 946 575 148 878 936 347 740 964 44 130 1000 628 251 970 33 570 544 150 347 667 159 755 227 267 716 587 591 143 922 724 739 621 631 180 56 981 214 722 694 479 466 283 203 191 671 490 428 134 201 178 567 269 800 728 924 781 527 166 135 740 152 815 918 859 200 574 48 708 626 650 452 488 135 839 125 637 307 256 621 889 808 680 445 590 237 173 432 394 400 301 678 467 936 226 698 616 48 49 424 610 271 306 757 987 561 614 704 657 784 459 701 392 385 593 759 960 477 552 375 810 539 15 55 536 264 706 504 649 933 164 18 436 460 190 487 388 883 693 662 699 358 961 704 514 401 136 521 860 354 114 598 500 549 406 245 985 226 753 796 415 515 959 576 265 521 791 657 63 746 803 26 701 262 804 622 296 251 413 980 991 604 730 324 460 42 670 146 237 94 841 783 339 374 625 100 603 384 873 225 648 234 146 463 235 457 702 68 527 270 38 66 723 76 504 864 503 655 721 544 251 621 836 941 311 618 113 146 977 16 390 686 752 473 584 774 666 70 193 770 655 820 12 360 562 665 718 624 506 601 268 547 998 167 837 110 331 806 98 923 524 75 983 702 167 234 922 34 423 182 832 742 516 899 139 606 581 253 385 522 56 779 452 660 160 420 286 992 830 948 937 443 512 768 300 24 363 106 939 367 303 650 799 374 891 416 518 400 315 216 109 118 818 162 842 486 793 677 50 210 282 785 741 419 762 113 726 907 735 950 515 310 890 971 677 353 358 598 9 55 314 162 434 105 600 891 364 804 731 379 148 18 200 459 892 303 531 949 35 36 782 513 8 825 704 240 930 574 151 714 877 696 77 940 626 306 501 434 947 8 919 710 99 151 402 525 691 801 273 477 125 170 739 465 522 556 30 683 564 339 313 632 678 747 474 303 416 31 586 500 999 796 23 543 156 975 433 795 254 946 466 618 949 572 471 394 835 849 383 204 486 94 420 310 239 892 700 539 104 312 7 157 539 428 696 46 684 657 103 547 342 574 233 205 507 17 19 945 238 962 264 811 685 837 185 464 850 996 335 280 305 866 22 266 279 849 669 611 557 930 729 681 425 8 760 469 473 406 142 930 65 650 774 752 340 865 51 113 64 847 378 183 257 244 568 928 530 191 591 583 829 763 814 978 157 169 21 83 469 347 497 393 72 52 917 757 764 438 505 47 988 151 40 656 588 429 277 786 651 351 27 339 578 376 197 265 825 925 732 40 212 853 538 419 544 601 346 874 284 299 712 327 980 383 203 268 698 210 133 101 573 44 719 303 241 938 757 635 181 765 734 28 357 708 817 20 91 492 819 167 511 312 4 236 638 17 789 764 864 572 25 534 262 785 627 108 622 901 986 478 769 789 920 543 905 101
221 2 367 817 354 181 188 90 348 483 487 183 14 160 938 967 679 306 798 911 653 305 208 713 974 285 895 454 22 387 844 328 590 848 504 441 460 677 955 200 199 376 833 460 46 248 518 163 651 404 455 819 164 888 532 356 982 756 743 611 562 624 605 803 721 947 3 966 576 246 40 432 325 825 411 34 644 693 732 630 558 497 650 141 169 866 942 541 360 466 495 127 627 982 695 883 840 192 712 740 632 953 817 969 917 178 843 213 269 280 899 918 965 862 581 769 499 549 271 330 297 73 389 357 629 317 0 537 19 683 249 717 738 96 755 186 396 406 597 413 53 969 531 962 179 103 404 153 94 332 305 642 70 590 855 750 68 127 275 898 803 104 139 195 456 681 779 192 770 124 733 39 238 792 538 961 126 522 587 824 2 207 34 355 11 270 240 677 376 947 210 133 488 268 37 945 59 383 901 571 995 166 826 869 801 70 530 729 475 177 366 648 660 797 124 484 533 678 604 189 936 227 812 360 422 924 177 810 88 256 145 649 830 338 793 800 884 267 158 529 897 50 301 220 125 504 874 234 203 233 482 529 575 982 815 505 783 611 308 991 483 879 976 928 293 316 450 748 656 736 887 31 409 929 74 437 84 848 589 902 906 245 790 138 20 462 794 376 373 320 326 579 311 243 154 679 688 521 273 179 298 734 112 585 195 956 291 247 333 54 980 52 795 78 690 83 767 954 819 467 264 309 6 434 63 588 93 477 317 893 289 615 204 893 607 646 516 517 519 317 394 690 877 260 147 536 907 703 122 155 272 104 513 384 806 477 386 300 998 575 928 868 449 419 574 653 441 397 890 418 705 32 771 396 187 893 242 400 134 520 445 267 132 942 638 44 255 694 106 187 218 845 808 836 871 122 295 479 313 659 425 728 270 211 349 454 972 788 25 315 384 625 473 664 750 548 405 792 393 577 943 593 841 877 371 656 368 614 303 20 137 729 45 346 536 432 813 767 760 56 100 548 87 412 339 548 736 855 588 966 773 376 152 783 993 133 321 422 10 809 369 563 257 499 121 101 529 283 227 880 345 64 453 889 797 572 492 55 323 390 12 444 81 565 322 838 881 244 835 89 602 54 698 830 96 121 643 14 694 661 645 441 347 762 741 725 870 747 443 890 144 72 515 397 52 83 626 893 480 505 419 630 889 176 200 685 280 201 517 10 65 338 828 484 142 37 265 46 398 116 508 717 758 867 119 928 959 957 864 293 235 881 978 938 932 784 509 168 494 305 591 932 854 491 729 536 117 630 814 696 279 545 90 449 647 135 722 103 186 348 183 847 168 612 985 457 170 163 692 665 115 201 418 114 365 3 804 391 885 670 988 335 949 565 975 998 637 40 937 112 552 180 343 172 150 464 468 392 564 865 353 486 824 710 725 863 878 413 171 736 642 834 717 265 583 298 351 468 739 758 103 534 444 774 344 67 276 251 882 570 941 13 896 50 788 775 800 240 550 610 190 764 665 992 999 144 827 50 5 181 156 624 514 320 1 782 378 46 662 340 673 806 476 947 685 972 363 931 133 203 176 983 61 363 521 911 749 242 579 465 486 665 446 515 415 112 945 421 820 413 566 146 213 558 612 196 849 269 469 935 608 178 669 988 107 439 131 719 655 420 914 713 30 31 97 815 606 468 630 551 282 728 617 938 113 720 546 339 707 406 991 755 636 107 861 693 352 607 251 132 752 602 731 500 76 442 918 9 894 600 573 998 421 695 852 260 670 465 229 2 631 830 966 918 85 595 357 469 224 212 986 222 578 360 223 789 511 432 649 81 493 544 702 245 212 148 31 558 944 668 465 901 58 47 811 212 506 141 324 100 545 863 875 107 792 523 611 461 734 116 420 228 277 625 292 869 316 679 619 406 189 678 120 21 392 281 807 254 408 223 202 751 197 440 290 482 522 623 952 497 836 948 737 538 71 456 967 801 693 656 355 371 555 595 50 836 535 124 148 706 681 380 621 888 947 640 412 249 609 217 434 570 778 562 981 561 915 129 24 588 181 888 440 508 341 993 682 7 130 401 198 13 525 817 561 985 146 366 909 919 668 406 610 426 471 535 54 294 595 705 222 1 726 663 138 342 69 84 683 982 930 297 225 175 992 164 625 412 231 44 571 537 939 537 834 349 8 634 740 522 746 307 623 73 691 143 510 865 484 199 658 205 89 268 911 566 876 495 769 236 954 42 983 728 80 24 730 829 423 244 500 842 429 349 759 960 925 118 284 819 256 584 433 974 968 962 904 160 859 417 178 788 385 201 512 17 735 879 865 59 44 294 83 557 549 947 599 704 56 422 687 242 294 316 768 363 140 492 184 117 816 564 921 406 364 161 964 634 559 314 327 4 962 656 260 545 104 113 391 827 172 160 430 285 898 990 671 855 893 698 934 74 916 375 563 37 846 290 285 418 745 574 381 313 180 467 615 788 572 92 903 540 442 883 892 139 42 59 866 437 399 38 102 110 135 660 374 826 867 70 825 849 196 471 340 300 101 63 543 639 614 121 268 205 785 473 766 137 35 336 161 751 427 799 845 728 888 10 459 826 919 236 361 811 502 299 267 681 537 69 905 957 933 564 302 937 577 777 748 535 569 129 791 991 193 213 166 805 872 27 908 373 823 925 205 152 699 60 217 793 505 285 9 976 565 658 153 539 232 653 437 435 663 186 467 88 850 291 286 534 377 86 957 103 838 370 470 614 436 137 776 544 23 344 697 196 763 398 375 276 438 61 580 875 219 553 328 749 266 887 388 679 370 581 51 250 331 211 586 12 215 477 902 47 622 981 21 928 628 390 261 759 837 385 657 398 674 985 772 591 873 283 666 440 32 39 159 89 719 968 463 752 111 180 414 169 457 623 234 99 57 846 635 680 248 498 230 578 862 503 47 138 431 174 329 935 701 694 247 526 49 42 262 104 507 269 640 90 777 893 259 443 503 251 646 416 92 872 718 751 527 552 847 416 935 674 551 650 997 953 464 99 151 482 829 708 160 98 940 850 18 559 98 527 704 592 501 849 338 380 926 34 72 281 462 468 761 407 29 8 724 890 782 876 568 544 969 2 851 448 620 525 314 239 756 742 320 555 832 247 477 486 310 457 970 308 996 408 648 78 309 432 950 656 245 786 540 869 439 239 554 812 596 342 173 372 33 813 582 936 989 644 764 759 929 708 557 64 990 670 312 278 821 960 560 21 774 248 541 769 570 316 55 955 66 270 716 440 4 387 407 483 315 947 435 23 676 249 544 361 75 144 466 641 77 247 987 560 496 561 28 444 79 525 220 41 931 936 654 218 424 639 857 730 616 429 330 816 958 727 953 835 214 915 254 150 585 731 485 707 842 327 553 815 304 954 491 114 703 551 95 179 43 888 207 264 684 69 307 360 73 251 86 602 584 167 661 600 426 834 498 381 799 325 474 891 155 569 416 346 141 134 860 220 403 923 82 394 686 702 984 146 387 877 923 3 613 744 472 309 765 171 452 849 853 860 336 368 64 297 17 648 963 406 233 326 747 912 458 844 454 427 350 884 114 635 395 204 883 640 274 86 237 453 528 435 598 489 714 614 109 616 711 350 567 130 410 384 831 532 319 92 250 14 753 257 677 843 478 567 497 121 789 669 710 589 744 569 951 308 60 671 258 725 201 985 757 789 209 419 706 607 13 437 27 336 601 624 592 244 971 770 108 79 402 145 539 380 7 926 241 305 243 610 593 646 390 751 634 426 41 464 175 191 379 4 479 990 48 505 157 444 383 433 296 411 306 723 26 182 128 600 136 130 127 808 856 362 481 66 708 553 910 847 913 17 524 846 728 233 246 94 359 675 451 592 253 95 194 115 754 483 490 163 961 26 318 258 879 479 600 969 639 432 927 257 165 982 228 798 216 412 922 295 979 710 283 749 556 464 912 355 99 513 696 82 78 451 432 760 542 987 960 847 163 727 15 406 977 251 723 202 300 369 520 492 784 491 346 267 448 982 16 337 869 422 244 60 822 479 123 227 548 478 239 377 334 313 278 422 39 278 382 678 372 811 281 198 641 938 924 872 667 629 174 888 751 346 713 636 236 233 858 18 715 349 182 11 727 489 802 731 362 911 863 63 787 597 226 69 406 897 428 359 162 14 110 943 652 746 332 518 358 532 742 591 401 751 805 370 633 121 603 501 678 732 534 577 400 240 672 450 700 783 848 869 720 797 920 599 380 357 891 88 288 907 167 906 594 291 397 859 664 396 523 468 973 763 36 392 900 456 618 686 775 321 206 719 461 709 67 545 191 961 118 549 781 510 839 532 994 360 786 625 526 756 105 576 809 227 689 793 818 326 149 16 185 671 709 481 948 334 659 812 489 718 796 107 337 554 946 757 413 506 62 570 287 820 116 123 129 770 447 200 91 294 886 65 624 495 335 24 417 389 38 306 356 745 868 462 342 849 252 21 263 907 762 138 211 334 680 484 956 599 880 499 810 18 780 83 299 247 675 264 143 619 547 515 192 801
171 266 380 20 570 30 864 526 117 701 923 708 10 197 569 424 872 653 814 228 852 412 668 814 523 741 440 3 835 447 145 589 261 907 429 464 128 551 996 844 985 448 318 322 63 909 175 484 615 971 955 279 731 719 979 858 257 21 342 175 26 208 44 699 180 655 273 117 338 401 108 747 441 831 580 546 845 645 394 521 432 898 800 653 832 379 302 251 732 131 220 659 289 596 998 713 170 338 873 247 905 965 243 328 244 759 942 790 214 134 973 598 136 870 760 49 258 848 438 765 812 941 492 784 390 214 841 975 965 991 333 800 189 34 420 804 583 965 501 705 673 969 770 914 563 827 670 190 702 560 204 9 16 974 546 353 253 573 426 641 151 861 631 738 348 515 8 507 739 837 3 12 315 629 326 722 346 190 119 101 2 371 945 524 885 259 133 864 944 634 403 472 892 679 606 801 78 934 796 406 585 618 856 404 310 451 909 781 599 916 285 770 181 177 50 917 547 384 355 473 486 206 557 986 504 857 231 462 146 965 880 529 475 739 839 546 818 820 874 114 833 136 625 750 239 27 262 666 178 387 699 677 717 56 153 116 936 361 684 765 978 664 705 500 159 827 166 120 748 504 483 288 722 880 935 621 662 745 423 267 548 840 948 87 843 98 847 23 853 867 559 87 435 735 389 333 357 743 148 826 927 984 332 580 826 89 130 929 233 756 790 445 114 403 515 737 861 204 457 63 284 507 573 711 538 964 112 267 773 676 503 898 461 164 100 462 115 173 742 636 497 821 34 854 900 160 131 414 553 374 612 459 118 718 172 119 976 390 496 52 72 157 155 601 252 860 601 907 666 363 64 945 859 859 925 222 752 812 610 161 344 105 409 731 602 167 424 187 682 919 943 263 961 800 904 460 554 210 616 403 778 350 23 634 766 735 425 947 962 996 217 380 248 558 809 476 823 813 522 613 745 109 777 658 908 504 212 764 301 862 946 659 343 252 366 123 950 595 464 524 138 684 820 873 33 789 756 61 882 251 634 158 529 835 465 795 620 171 977 115 399 864 147 827 659 759 473 828 663 925 89 454 775 169 163 643 312 358 514 901 669 350 576 346 644 913 313 106 162 13 42 69 99 288 267 808 329 262 378 665 970 400 784 545 459 239 495 685 192 498 17 130 28 914 658 820 533 622 718 580 698 42 604 979 9 624 18 770 198 564 456 901 39 675 60 242 207 915 143 825 353 417 525 882 884 355 48 724 564 757 266 433 851 527 960 977 107 23 349 495 485 991 186 458 681 22 986 913 91 321 910 889 727 197 929 805 502 39 661 559 921 116 771 446 817 873 314 232 706 335 750 685 466 793 645 865 371 859 202 140 223 389 721 744 723 916 779 120 260 474 712 319 374 845 395 51 13 963 215 12 648 591 93 794 810 137 339 383 184 274 821 802 127 868 952 536 561 129 906 2 652 152 737 605 622 423 704 261 566 179 367 342 299 224 1 862 552 906 452 829 209 571 657 736 993 268 913 261 592 659 442 761 482 982 710 606 958 757 639 643 216 893 949 129 230 580 324 263 574 154 373 230 92 631 199 158 183 623 794 824 813 20 437 925 160 456 532 242 916 997 142 316 941 365 608 913 158 689 320 971 764 907 896 725 249 278 667 265 772 659 187 188 815 194 626 803 84 322 893 701 844 737 340 854 575 79 317 790 689 241 641 673 480 92 232 579 453 465 125 881 417 940 264 644 975 792 560 130 56 26 297 937 240 890 32 823 654 546 265 428 855 996 968 439 372 105 211 819 991 809 282 356 35 222 933 281 135 829 291 745 434 396 591 640 43 910 67 39 12 272 185 374 361 107 848 44 866 733 629 161 98 589 741 657 487 375 875 167 738 522 915 998 870 244 4 870 450 88 865 276 511 46 630 989 688 86 899 950 759 990 173 669 137 390 987 397 562 435 336 120 674 327 642 919 272 15 263 68 743 191 396 403 277 170 259 668 37 318 85 516 71 152 850 796 227 134 680 840 901 677 791 246 335 446 651 843 77 433 860 894 269 925 488 861 327 423 632 110 303 827 308 28 655 487 974 967 728 403 376 463 587 763 914 773 86 797 201 201 618 351 51 765 640 649 876 142 676 593 229 54 40 486 19 997 382 792 614 673 404 392 539 466 724 770 714 918 478 15 256 327 799 925 190 724 36 508 305 502 891 638 509 221 470 183 290 438 443 840 964 884 637 483 966 631 422 453 782 884 208 315 30 619 123 960 693 118 460 334 543 788 69 362 755 686 636 806 5 876 321 995 789 91 691 991 101 36 206 625 938 409 46 418 849 613 917 148 66 565 164 745 221 549 54 106 94 644 679 189 219 22 484 277 596 792 715 43 296 681 749 106 536 600 82 37 824 178 895 94 757 659 603 324 427 392 354 489 898 745 65 708 963 747 613 660 665 790 319 864 83 290 431 422 306 676 325 276 751 769 436 322 490 892 73 745 278 732 672 893 953 264 598 26 433 770 787 35 444 240 605 198 694 704 733 769 989 631 200 399 846 224 322 997 194 673 829 47 286 431 940 841 530 795 521 802 677 800 947 903 889 207 430 238 593 704 49 62 761 443 980 558 365 215 397 699 902 925 386 823 816 183 783 723 331 157 411 658 797 93 572 732 61 767 638 464 109 345 827 787 356 83 762 452 237 907 825 432 863 331 795 593 774 324 157 543 279 672 508 724 177 734 517 31 550 721 375 85 141 569 292 669 304 290 347 391 696 875 801 947 280 541 471 223 316 315 992 625 298 255 768 273 387 555 203 53 499 105 87 989 653 535 57 543 624 785 446 345 228 950 746 85 74 253 27 376 477 900 120 14 924 908 140 576 988 465 754 554 251 905 878 761 937 962 700 574 887 77 370 18 520 210 729 726 687 519 11 981 736 868 469 74 413 626 506 882 879 408 984 371 939 275 808 722 418 328 369 719 969 742 103 178 271 277 330 415 182 428 931 527 491 955 474 450 246 147 840 136 24 478 235 523 168 986 607 807 594 479 274 110 392 767 934 354 275 711 556 816 388 824 328 798 29 654 545 603 999 898 447 371 621 168 903 80 455 473 578 522 165 814 831 199 588 716 919 410 857 12 75 571 196 724 627 586 650 868 276 777 132 153 152 610 534 15 398 966 930 257 156 658 793 563 379 584 769 702 581 708 106 981 247 85 633 571 385 813 414 228 707 328 513 539 368 166 225 168 883 178 144 853 701 393 837 549 419 692 994 304 671 943 571 160 134 459 224 55 804 878 811 372 468 852 126 345 167 568 195 401 358 63 890 289 836 319 334 307 951 193 281 452 88 380 402 466 590 657 611 324 68 982 507 723 104 108 121 928 519 544 288 274 210 251 408 349 79 955 472 306 188 442 526 430 719 803 176 531 110 580 129 35 293 286 337 95 481 394 154 41 479 886 391 73 981 410 649 854 307 848 270 434 565 396 577 831 254 781 179 634 222 568 234 192 551 358 294 623 842 275 458 343 589 316 735 52 664 9 568 733 646 909 595 681 619 908 122 330 80 395 476 947 52 906 781 148 498 958 786 649 555 964 957 515 647 826 830 274 628 619 400 597 535 331 579 869 401 710 494 1 897 84 527 343 869 734 834 194 926 376 954 331 711 642 351 26 462 448 55 497 150 222 690 768 956 922 236 734 997 238 161 368 489 763 205 867 226 633 15 237 683 115 516 213 886 401 877 365 393 750 213 464 871 62 58 521 384 715 584 784 716 610 105 759 544 502 287 614 405 239 406 967 922 992 76 924 780 965 14 582 785 702 765 285 463 912 685 962 41 103 20 484 995 357 828 635 500 526 7 167 806 333 726 226 407 784 967 15 377 235 21 801 776 807 300 503 692 303 102 6 678 669 116 415 90 21 309 142 868 220 245 100 416 47 345 666 493 66 549 229 467 263 45 696 734 331 660 821 540 649 448 296 911 470 912 792 920 957 510 273 822 905 528 939 720 162 47 152 907 641 740 477 360 198 597 484 95 321 383 436 695 266 990 457 38 715 805 285 730 42 518 496 788 845 191 436 881 683 862 335 747 875 97 316 983 725 558 874 932 627 803 795 807 879 445 309 686 197 0 981 359 529 858 796 439 584 174 140 139 581 758 186 113 130 111 137 59 207 894 754 323 72 149 753 586 92 238 942 169 627 25 623 609 726 888 178 725 28 415 762 971 981 218 475 623 534 959 434 451 522 250 169 412 921 537 85 582 285 341 518 708 87 798 608 62 878 767 570 241 71 22 444 697 184 838 213 283 576 635 839 53 185 428 935 449 175 197 908 643 895 311 128 792 377 96 1000 505 501 31 7 617 956 656 714 255 162 524 945 70 423 6 894 512 618 541 625 867 858 363 861 802 822 854 22 124 641 928 29 410 615 763 453 713 26 703 769 295 584 364 283 982 797 421 165 709 185 819 39 600 739 81 416 972 344 454 139 268 247 381 517 675 362 242 813 350 498 744 936 567 271 362 790 193 171 753 218 542 323 531 350 352 355 918 505
736 928 773 721 6 709 31 944 398 265 378 594 37 548 504 998 784 106 427 611 394 496 530 469 151 531 404 358 843 640 282 985 47 491 535 59 822 787 122 338 518 993 616 623 561 922 67 120 652 990 349 621 627 229 710 643 257 54 637 667 420 181 230 508 162 206 659 796 360 921 830 908 538 335 25 581 550 139 809 23 899 232 13 103 841 546 317 299 61 794 158 232 74 722 52 403 685 644 618 133 114 680 588 51 180 543 325 240 92 903 338 103 557 124 337 810 171 769 767 252 240 634 533 838 979 239 754 699 488 292 73 610 473 809 497 709 450 830 168 554 930 449 383 176 182 872 750 307 406 177 153 645 777 75 556 225 415 653 93 210 676 160 671 781 818 827 786 507 838 976 177 694 485 295 742 952 455 862 371 538 90 355 774 802 595 305 344 562 733 452 380 456 722 901 167 768 72 759 781 769 369 377 330 269 498 578 560 197 855 20 275 899 664 832 430 149 223 353 60 476 225 556 523 499 991 905 944 958 19 159 915 894 730 135 931 787 155 180 691 702 474 830 526 873 206 160 141 425 395 167 348 810 343 111 289 376 494 535 486 761 865 801 413 754 433 445 666 234 313 700 28 538 434 537 811 708 891 843 521 807 336 680 64 943 614 172 82 16 170 124 520 332 145 368 894 642 647 681 582 637 310 747 532 847 755 810 812 17 397 435 541 725 610 345 137 516 602 621 905 504 377 237 156 305 97 322 513 757 478 342 319 573 9 873 696 332 681 380 297 562 305 567 571 928 423 261 232 628 41 513 95 159 274 678 448 803 798 74 753 145 435 33 489 774 125 688 468 303 393 588 209 224 704 232 543 865 410 322 780 514 907 618 59 899 658 603 428 861 250 439 224 205 236 487 680 482 932 302 480 382 537 648 707 504 176 87 642 276 84 260 552 56 508 567 621 451 76 145 270 80 491 385 339 88 654 948 117 363 350 822 549 888 463 954 826 818 866 435 876 826 342 199 937 993 807 321 565 717 503 141 509 120 531 74 208 575 837 412 256 764 622 671 138 188 870 272 351 778 12 735 831 943 120 312 960 679 0 441 817 856 705 435 688 7 686 418 321 234 119 45 54 392 118 10 220 455 81 295 375 10 630 689 935 875 718 636 78 325 106 560 951 738 635 935 390 343 634 745 810 783 970 554 861 441 271 88 110 754 241 986 698 108 934 827 823 124 22 302 201 525 312 853 184 746 472 14 251 59 605 744 314 700 893 617 995 89 729 360 401 193 18 630 21 460 469 285 989 449 345 252 484 218 732 953 885 406 715 253 886 237 720 168 967 784 409 365 942 955 992 828 329 188 263 576 524 763 804 568 572 552 741 489 787 726 146 165 412 997 640 352 768 72 196 856 795 514 646 147 279 90 629 948 30 449 749 605 183 757 419 596 296 488 169 307 228 660 759 137 502 206 723 275 99 334 892 49 481 207 39 456 617 751 869 913 269 270 32 720 586 83 216 113 912 719 229 366 548 454 593 253 864 982 849 331 367 195 656 669 692 599 641 296 911 702 832 778 949 731 957 966 179 400 511 816 294 699 954 415 475 663 764 907 683 956 862 597 563 39 744 226 259 192 877 471 813 633 432 833 990 629 356 157 542 551 797 450 890 996 716 105 697 273 994 147 941 392 601 765 449 831 607 466 867 696 973 3 883 515 856 493 190 931 226 839 44 945 38 663 280 167 945 65 4 615 924 869 408 798 739 559 387 691 516 574 881 94 778 47 366 718 266 888 663 12 775 682 559 403 713 256 479 124 946 141 645 547 860 265 938 719 142 232 620 344 952 110 675 353 908 169 589 692 140 906 75 205 425 595 874 765 933 564 112 536 477 375 964 319 96 481 569 39 36 165 592 303 416 506 579 326 56 388 604 704 148 604 895 390 459 245 976 3 116 158 747 722 320 478 667 967 495 660 782 751 792 482 303 459 15 810 5 557 950 285 612 780 173 589 875 190 149 574 745 320 879 916 551 945 793 221 650 53 490 372 62 395 844 955 505 606 547 56 799 892 2 337 727 683 417 935 694 457 515 97 913 997 529 808 923 819 10 113 295 251 246 40 109 188 262 46 128 827 519 748 972 849 233 292 540 688 273 210 163 336 7 292 544 820 833 482 662 783 374 478 192 11 98 754 134 446 835 526 150 717 454 502 87 59 83 419 487 141 483 911 49 25 839 866 174 226 17 290 631 331 988 601 214 433 975 737 346 570 361 712 124 589 506 735 235 257 703 666 414 637 51 637 714 9 103 608 437 632 677 154 161 950 243 359 309 15 545 47 853 429 701 464 648 462 684 863 525 192 100 909 265 969 298 61 827 208 577 572 253 840 910 521 947 222 301 451 574 95 382 979 26 158 462 675 796 44 63 72 306 712 185 986 239 573 46 505 379 516 926 864 738 61 389 264 985 937 534 147 961 251 69 550 603 594 600 118 632 496 29 640 554 495 904 692 431 675 836 640 186 939 451 99 396 50 963 40 91 191 237 179 302 183 384 697 27 162 770 845 482 964 357 617 152 459 584 720 300 509 700 131 725 901 496 199 728 425 402 145 272 661 851 271 760 36 315 436 42 963 400 188 981 436 801 380 340 843 846 147 536 774 585 331 35 559 355 650 805 429 580 91 906 931 746 204 123 414 965 584 900 244 421 657 840 186 332 720 884 589 318 786 476 137 248 831 299 968 471 81 278 560 457 647 205 110 210 350 936 318 628 85 376 179 424 95 854 25 333 999 215 713 940 599 499 208 623 281 373 607 40 679 902 972 690 742 717 205 999 635 399 976 446 332 255 415 227 619 411 26 708 752 914 588 651 745 638 141 130 289 197 713 154 202 948 604 982 913 440 615 211 117 292 677 857 685 442 278 385 521 724 8 16 653 422 492 291 780 751 643 693 503 55 879 987 797 682 291 245 406 721 74 850 243 191 401 456 584 653 839 252 255 327 326 311 574 859 745 800 123 492 365 94 812 276 989 734 214 546 643 386 800 873 13 624 496 882 237 43 639 609 96 365 143 669 55 101 531 70 298 108 37 594 916 955 73 461 683 501 32 88 463 993 878 757 550 65 865 277 149 959 666 48 296 426 72 847 36 126 13 249 67 392 132 852 860 135 157 200 279 998 961 665 153 758 50 121 836 324 130 657 666 286 721 863 534 341 422 674 793 23 956 783 524 500 742 160 487 878 402 212 415 958 308 202 580 596 3 285 380 453 400 261 359 740 612 611 767 260 988 803 8 539 625 370 636 943 511 465 384 222 944 997 762 726 903 968 305 868 738 791 263 352 663 814 144 655 549 308 330 452 336 381 355 928 724 555 849 105 76 562 256 147 720 553 983 11 158 447 84 287 39 189 561 756 476 127 909 71 795 159 382 978 422 591 845 962 414 86 345 517 953 104 347 625 825 139 732 916 740 983 7 8 236 789 419 925 412 213 658 219 295 334 826 606 483 660 288 977 903 181 667 858 435 293 579 679 917 445 552 598 120 53 869 512 952 788 457 575 235 354 634 678 91 649 331 444 610 706 751 737 649 131 510 238 525 328 755 193 540 921 889 719 580 903 112 909 765 199 707 405 733 953 326 234 941 144 344 771 353 527 845 986 826 58 631 136 678 231 292 772 958 438 781 113 727 362 915 528 514 644 760 326 663 581 729 887 991 848 593 568 660 307 187 358 357 880 70 636 624 335 778 188 948 888 507 712 548 66 472 34 23 372 733 187 653 765 150 363 234 143 266 470 144 824 469 896 248 956 921 673 705 668 399 815 543 85 386 290 7 842 521 368 679 587 521 615 940 939 688 157 205 872 684 583 808 443 876 111 846 429 566 599 333 258 597 816 838 388 79 194 46 464 681 808 193 418 850 996 440 407 528 578 905 507 204 661 690 806 772 165 334 217 20 748 945 918 712 597 499 283 603 510 148 564 899 68 669 391 504 522 911 576 873 89 663 766 952 590 546 922 975 785 552 403 937 458 313 608 64 984 542 820 66 242 815 711 505 244 828 3 825 268 563 670 118 247 703 971 384 33 821 195 7 133 766 57 877 709 450 761 802 969 967 107 860 218 458 672 302 1 375 790 611 735 395 50 449 322 258 288 161 779 655 567 183 331 392 920 28 316 448 441 871 699 312 207 287 198 771 115 228 323 310 558 596 794 274 566 701 763 807 776 731 359 356 514 969 14 206 439 511 493 903 175 443 172 368 687 409 164 894 80 805 821 121 204 436 254 221 178 668 762 577 828 332 802 921 573 368 619 849 898 987 626 965 267 118 570 927 743 18 919 566 897 908 264 594 871 856 966 8 132 49 284 287 79 562 980 650 927 103 347 873 889 119 364 661 819 693 281 271 633 815 769 698 102 629 466 752 901 495 203 728 825 678 639 650 24 828 974 837 166 895 929 791 129 834 845 668 460 513 752 473 20 207 917 61 702 160 221 332 731 553 695 818 689 190 643 121 436 456 77 661 467 500 353 772 304 809 613 575 834 493 45 75 829 160
890 35 714 577 265 887 14 826 255 417 208 43 423 999 445 796 398 447 988 295 724 39 740 276 421 346 193 380 892 48 632 434 360 626 924 953 419 312 994 330 883 619 146 464 974 378 594 616 130 440 166 172 829 745 634 888 710 794 154 16 804 207 275 298 607 494 694 605 202 874 965 359 556 364 274 79 310 933 246 578 151 579 354 165 625 420 67 878 723 531 895 595 292 888 268 63 463 714 866 341 379 491 992 655 757 416 555 11 402 86 699 1 94 742 640 444 955 62 273 602 523 49 384 280 179 430 153 520 864 341 125 638 885 429 510 26 865 300 306 790 129 792 344 578 365 878 914 940 162 42 834 699 319 546 204 441 852 591 249 787 367 498 591 224 838 400 582 942 504 804 766 770 717 833 805 820 441 237 693 503 467 703 157 840 747 457 608 306 935 165 817 86 711 245 228 495 985 381 993 233 385 702 34 139 975 611 339 510 573 50 148 600 604 293 692 472 279 555 390 284 308 871 483 881 960 124 155 733 623 220 258 593 507 636 328 563 631 654 562 94 376 120 789 425 920 302 983 769 887 621 331 458 176 127 95 304 755 43 679 660 922 637 90 702 797 189 288 868 280 323 584 835 407 28 378 550 779 354 964 193 928 491 159 158 131 190 830 388 227 454 854 480 614 801 247 749 849 780 862 552 511 483 252 892 629 867 534 767 3 561 194 831 951 194 31 452 595 874 186 227 35 321 701 290 997 201 932 453 802 933 741 827 783 853 839 902 112 105 685 537 668 436 481 121 778 982 525 884 762 965 982 666 943 58 606 310 644 949 547 605 452 167 756 327 375 866 624 896 240 98 449 165 509 659 128 798 109 388 635 19 372 608 613 249 213 461 217 989 272 286 826 100 667 788 77 790 233 451 521 106 636 571 458 990 184 999 560 29 718 623 767 803 290 955 172 855 168 942 105 674 823 244 780 134 884 161 628 10 482 263 888 552 183 857 583 910 879 785 203 668 915 997 207 125 912 6 80 680 191 377 474 304 103 303 497 972 743 659 508 551 848 633 345 411 323 223 479 40 987 232 516 209 93 139 451 621 870 811 800 285 540 932 158 288 38 880 803 380 54 455 167 398 70 136 174 831 187 556 440 534 851 613 750 3 875 212 493 949 530 952 822 747 460 835 219 399 580 656 821 164 43 312 627 563 810 301 676 293 230 482 772 723 57 154 358 136 485 237 558 239 537 856 352 721 282 146 645 989 785 407 132 451 686 820 391 71 433 255 475 337 588 911 278 426 189 13 254 960 551 267 436 366 318 234 936 686 276 406 715 854 430 173 212 46 147 119 380 974 87 217 32 580 776 430 626 108 784 801 60 191 759 2 616 93 405 807 211 224 492 771 973 869 675 660 911 734 353 669 769 177 21 402 700 331 453 654 88 285 403 589 652 166 439 846 205 141 916 559 448 325 620 237 872 178 64 115 707 575 503 828 134 84 9 970 89 292 840 361 494 302 10 569 245 978 650 685 998 659 422 188 825 29 918 218 199 34 793 59 63 569 356 894 706 304 259 338 899 383 856 13 713 427 410 799 976 338 599 203 532 783 399 421 490 285 831 990 589 447 977 101 771 907 126 337 404 209 913 476 454 154 658 293 754 742 947 991 517 460 585 443 921 644 806 155 738 404 78 301 164 226 299 513 598 682 827 626 170 560 842 174 271 251 107 672 855 225 961 737 361 992 989 19 764 590 71 390 850 320 291 820 963 472 506 151 491 37 651 197 123 17 190 186 466 104 446 296 98 359 324 78 104 994 301 895 470 878 417 311 119 169 782 423 867 297 262 105 377 587 942 574 533 149 526 353 300 953 12 963 0 746 775 550 307 595 486 940 140 775 100 207 731 100 196 826 765 633 615 534 833 330 420 938 923 159 498 490 96 708 343 485 383 677 69 930 908 768 681 206 68 291 231 637 326 600 30 795 218 898 991 207 241 888 944 925 669 155 138 918 173 439 8 130 431 123 85 747 333 168 612 138 44 478 819 3 858 124 796 550 28 887 462 541 25 253 304 948 437 953 929 590 429 985 726 823 811 381 524 840 195 305 541 988 373 601 216 705 432 942 357 727 330 273 781 784 550 607 514 236 409 117 649 930 535 160 846 417 792 879 739 386 844 971 882 304 878 799 907 264 502 148 29 747 774 901 545 424 220 947 968 944 939 777 962 747 346 251 51 548 719 978 728 83 603 858 297 796 350 970 256 247 949 541 366 878 48 779 39 654 340 914 703 886 933 113 468 633 122 217 748 44 412 522 653 505 605 639 749 739 46 134 940 976 691 32 894 45 763 255 369 851 986 224 188 49 966 173 23 108 303 679 902 503 426 529 61 967 568 679 576 26 970 892 480 530 559 523 863 532 655 43 657 951 891 973 99 56 978 441 447 182 270 668 835 896 198 913 561 723 443 113 677 934 86 62 837 816 931 36 981 880 609 178 995 819 611 120 251 237 277 935 809 327 518 623 317 283 539 949 971 328 16 419 818 459 177 233 816 32 836 451 59 301 690 798 236 295 238 598 106 677 20 354 702 943 680 583 906 743 705 248 42 437 572 900 666 830 456 357 295 171 117 725 732 72 388 177 72 139 566 806 881 541 253 332 284 174 214 505 397 758 455 123 320 707 513 411 744 219 847 558 389 155 22 753 293 789 473 871 163 456 121 119 337 666 696 392 592 710 392 420 925 294 223 241 903 898 235 246 5 510 999 78 712 311 364 893 260 384 937 137 565 87 65 831 142 823 286 969 790 406 92 568 27 691 469 198 294 251 210 539 798 309 643 319 36 952 617 673 489 280 50 682 267 688 257 372 758 18 499 575 794 320 359 169 182 425 371 858 313 526 788 41 695 163 351 548 926 574 610 178 828 558 619 197 13 924 321 182 873 599 395 288 336 515 347 952 150 982 332 802 139 132 224 766 567 621 477 856 461 594 287 631 226 497 730 12 622 242 40 731 569 538 457 275 234 705 484 689 169 69 770 423 742 813 948 361 488 592 133 68 735 821 814 207 722 85 161 577 82 573 639 384 81 768 115 910 648 377 813 69 232 827 900 964 135 338 768 129 478 241 152 436 972 903 37 336 75 686 927 808 505 259 546 118 969 781 661 464 618 644 266 512 853 860 671 35 45 292 113 619 84 586 263 803 957 144 820 728 289 569 348 170 528 62 309 249 593 583 952 366 570 195 896 403 322 790 400 79 387 794 53 975 868 34 97 641 812 161 909 671 956 355 338 435 471 846 374 17 596 280 708 50 58 838 910 979 17 628 716 962 945 262 670 747 531 485 386 755 554 595 394 169 487 902 56 204 542 51 889 829 941 991 893 558 898 286 76 430 382 331 408 879 683 391 586 966 753 7 953 898 101 341 729 503 18 858 209 496 720 119 698 761 501 983 438 365 647 788 74 292 654 231 239 689 795 287 646 829 264 660 522 921 548 121 859 399 6 248 206 377 2 897 15 911 512 925 149 665 200 750 641 795 418 358 19 969 102 54 662 967 886 473 737 602 760 727 761 270 476 72 791 803 62 730 425 106 221 381 874 204 734 655 984 377 815 579 175 699 950 635 601 60 156 195 342 937 990 167 416 988 248 788 642 127 967 859 557 475 472 316 538 242 401 263 600 901 250 699 880 657 660 361 564 529 349 831 787 335 124 538 496 720 160 73 901 977 66 283 180 552 597 390 393 373 684 870 841 725 746 546 529 45 185 487 47 437 110 775 574 679 871 945 181 550 938 860 222 306 171 901 192 287 709 761 721 495 543 829 934 872 519 910 587 481 689 854 144 782 687 482 980 587 682 604 672 247 411 553 857 725 515 607 406 486 381 679 435 18 552 59 316 804 427 58 824 169 242 310 73 435 370 124 549 342 415 499 215 464 178 333 111 285 659 875 656 445 495 207 55 362 327 243 633 928 553 339 877 967 298 768 773 571 261 897 664 955 575 31 704 224 544 484 11 572 630 673 520 833 581 748 745 585 946 908 296 274 442 661 201 462 341 725 52 292 165 949 325 604 688 552 120 30 108 907 465 940 752 762 197 833 954 235 665 208 444 558 861 73 602 414 808 311 136 116 127 124 24 302 1 307 244 280 335 384 786 334 302 857 801 190 116 469 141 48 930 444 413 347 832 187 876 153 355 414 143 702 563 625 621 847 904 204 678 910 229 772 579 346 311 300 315 125 736 417 362 824 807 734 237 922 897 847 26 723 917 180 905 420 33 836 285 437 363 175 725 994 777 786 697 716 727 480 283 912 428 493 571 616 269 256 243 540 7 220 799 216 860 45 145 199 919 737 281 61 527 481 312 767 959 943 459 407 536 720 137 792 434 783 79 307 83 710 637 827 638 503 751 894 396 562 49 95 733 7 91 483 314 899 958 419 996 490 225 992 41 974 4 149 464 270 114 983 305 249 577 277 843 71 118 944 414 455 590 771 845 286 979 684 673 521 329 40 578 809 869 228 674 781 500 288 334 296 424 752 368 197 663 196 450 427
618 803 487 838 251 766 979 339 696 99 520 515 814 573 754 276 915 671 26 78 805 633 79 915 918 362 632 931 951 616 363 250 275 836 17 641 870 87 241 125 612 879 108 302 629 660 391 624 685 126 575 358 539 896 71 383 624 938 777 863 523 362 903 753 913 822 397 267 284 302 298 730 835 938 636 43 353 477 293 660 824 702 37 365 856 230 314 833 358 404 137 74 376 58 402 784 732 863 852 455 869 197 234 697 327 603 78 757 90 665 133 967 702 258 440 63 935 772 46 137 138 821 878 136 362 697 264 916 3 860 148 982 448 324 475 729 27 212 265 55 100 431 405 790 720 903 910 942 66 266 653 252 604 474 851 426 929 335 519 853 895 887 857 923 563 875 68 519 511 123 960 186 196 825 190 642 794 978 507 213 617 393 637 105 227 718 99 235 544 781 36 992 657 791 453 578 912 635 400 99 151 492 424 402 465 231 643 271 598 415 992 557 722 144 120 496 187 719 515 398 827 355 159 813 859 559 908 844 674 357 872 819 586 908 680 337 199 17 599 189 558 963 704 571 613 49 817 989 11 609 186 614 434 410 786 578 592 276 212 211 249 920 337 981 139 623 30 690 987 848 773 49 188 707 493 615 461 877 641 200 262 432 879 780 946 657 602 28 172 155 384 619 697 797 880 793 497 905 316 622 25 965 60 244 313 194 105 397 271 570 80 175 819 177 421 163 331 307 282 612 315 671 556 110 709 822 50 171 379 696 10 921 365 807 518 122 38 765 375 1000 766 507 791 392 173 264 568 775 966 911 21 151 273 375 306 654 948 729 616 836 364 783 238 517 386 240 476 219 874 585 334 848 941 608 410 643 222 842 959 776 666 325 57 452 972 565 964 718 277 233 442 937 701 139 136 172 909 504 719 877 554 555 677 458 784 608 228 94 731 844 390 770 853 31 772 857 831 479 464 713 849 692 933 984 580 81 263 98 387 287 690 831 815 190 716 920 399 685 813 247 973 586 103 135 780 588 906 548 192 928 527 368 371 373 781 362 745 797 237 384 957 743 589 439 755 247 122 611 961 799 514 724 734 784 468 674 296 805 811 789 864 94 208 999 85 755 366 387 931 748 463 352 534 887 141 947 300 99 286 688 320 111 242 357 480 778 932 101 490 236 381 66 91 726 462 583 96 966 525 226 474 194 155 655 211 47 509 946 106 367 494 591 491 509 882 567 486 846 631 683 718 567 389 89 392 898 411 500 821 616 344 631 806 460 559 573 783 865 597 283 567 806 244 556 126 873 189 353 225 497 735 327 782 296 714 345 729 545 945 559 683 913 914 7 672 493 595 590 854 246 403 947 485 357 522 529 936 941 15 154 34 693 778 434 65 719 84 945 301 190 982 52 584 953 360 640 550 620 104 691 860 84 640 715 876 674 352 632 850 472 605 368 938 320 600 575 865 621 548 838 394 335 671 629 52 817 450 523 396 755 898 329 847 702 168 23 174 175 785 565 733 99 645 762 795 7 679 657 437 242 258 487 662 118 53 964 736 178 991 4 243 328 346 288 570 667 756 199 219 162 7 281 829 494 354 166 573 670 285 106 44 7 444 355 888 514 8 140 981 251 581 242 721 776 664 35 125 76 323 113 504 600 956 352 844 667 825 659 506 737 706 684 830 420 789 432 639 854 20 64 759 661 473 701 833 549 484 430 240 617 845 547 156 868 954 987 975 537 115 447 377 572 638 876 383 506 985 733 166 488 254 489 634 818 630 698 142 278 266 610 688 363 193 189 114 811 130 837 458 370 855 224 61 958 963 921 309 9 147 289 797 826 842 659 257 616 579 264 82 487 717 354 22 627 770 460 89 963 28 561 707 461 146 766 549 729 119 448 207 34 998 273 812 587 488 511 890 473 937 149 81 44 758 673 555 169 288 223 198 94 49 192 942 579 924 878 118 74 178 531 779 333 153 605 247 959 843 217 218 678 401 96 322 513 226 568 175 917 195 932 841 802 278 495 162 692 526 640 508 247 885 372 836 578 665 666 684 9 280 99 705 831 537 655 531 980 614 659 324 384 668 907 658 804 810 558 723 474 916 825 753 770 524 670 510 411 454 80 303 39 111 959 667 668 438 466 627 304 798 444 647 210 693 641 967 527 446 10 894 404 678 320 800 674 576 267 513 887 663 868 710 589 517 680 116 661 887 806 920 186 642 654 457 157 88 558 621 817 565 803 33 451 267 900 907 114 661 637 413 368 881 662 939 615 312 816 670 180 143 769 728 119 134 290 483 264 97 574 591 237 343 117 471 312 921 292 500 575 804 728 889 517 904 923 59 570 355 178 1 17 569 852 947 315 51 572 877 83 482 826 255 888 132 282 902 899 435 588 317 357 837 886 692 872 321 675 503 835 633 416 970 876 930 947 420 515 619 854 900 713 528 991 655 920 540 804 820 533 968 845 206 362 840 649 460 416 332 395 292 398 152 893 95 454 86 501 35 867 328 970 530 520 751 301 489 679 884 911 529 757 48 845 950 128 290 691 620 262 287 411 737 71 652 268 357 487 861 42 625 623 160 956 73 66 326 57 14 676 792 292 239 301 236 970 656 302 161 184 675 995 304 385 547 724 873 143 978 561 478 7 441 485 552 837 368 822 431 914 498 673 299 814 958 93 505 794 167 486 385 865 532 192 341 219 726 880 742 135 763 874 470 802 349 216 41 15 150 886 110 726 996 212 451 168 279 270 472 893 608 431 899 10 209 260 896 688 691 327 215 73 235 476 54 723 700 133 128 431 144 114 117 181 107 538 29 708 418 688 395 416 989 260 590 21 535 528 807 998 336 280 408 446 769 152 56 777 439 209 452 597 997 419 72 956 654 454 183 189 428 259 703 955 593 122 623 875 369 773 980 539 261 549 197 225 687 605 154 856 329 32 911 757 822 576 891 490 862 382 233 565 673 353 818 219 922 598 533 337 158 955 969 191 447 796 940 708 469 517 768 96 560 783 214 440 546 179 359 238 339 437 999 958 502 289 102 895 338 371 481 215 743 459 113 856 585 337 553 858 270 839 19 136 901 474 749 307 398 964 495 557 790 505 588 67 40 668 259 606 816 854 101 826 112 77 409 244 917 672 55 198 501 549 307 814 803 885 75 86 746 267 5 736 223 133 622 383 711 603 928 342 246 741 578 994 373 873 557 762 297 511 404 209 626 807 70 576 185 526 796 620 694 889 427 891 4 47 628 109 610 622 248 470 39 939 740 155 347 497 566 385 423 697 294 359 342 397 925 221 319 928 977 57 351 479 952 750 492 266 953 381 76 29 990 732 635 621 416 848 87 381 776 206 93 939 129 681 974 96 479 452 127 601 274 654 200 557 934 239 762 836 682 556 846 145 335 479 574 103 374 266 170 884 467 504 516 665 760 827 607 200 217 666 220 588 858 806 771 843 422 500 883 704 583 396 826 203 650 5 727 838 181 693 224 265 971 862 432 577 169 263 305 742 245 175 310 686 521 596 866 978 944 860 425 20 260 766 659 611 596 348 943 22 686 842 775 602 9 734 905 678 809 407 62 450 986 521 808 964 965 569 378 770 163 814 994 491 24 998 927 850 124 380 536 349 838 804 571 802 171 1000 204 477 350 582 2 805 695 582 232 90 787 969 325 164 715 448 252 955 648 775 587 224 145 50 863 493 739 279 988 143 793 584 32 850 455 486 995 479 281 125 74 196 712 702 669 945 216 841 603 752 725 841 318 333 348 981 609 709 47 251 871 99 832 590 738 955 372 962 926 338 542 276 253 128 291 539 496 449 698 854 611 989 210 641 708 74 230 413 184 768 955 212 407 831 868 769 135 747 606 236 272 940 459 939 269 625 414 377 788 516 176 440 541 937 443 913 601 672 741 526 801 195 646 500 419 714 18 662 412 319 562 104 370 720 194 223 12 581 98 148 976 667 577 355 713 630 69 251 689 391 456 896 430 930 295 783 164 509 417 309 45 267 356 126 761 60 724 430 676 871 429 718 436 559 433 822 651 651 834 737 564 184 799 801 538 650 765 621 289 273 77 251 203 981 382 595 867 459 13 448 140 76 699 361 449 287 561 609 0 371 177 22 615 746 43 464 83 191 231 274 582 799 393 616 268 680 388 640 109 948 512 707 897 401 730 760 330 789 202 706 58 410 594 117 823 415 256 339 543 519 367 528 16 933 764 722 179 553 191 991 345 527 165 350 205 538 644 558 499 937 415 974 875 358 848 544 361 216 893 800 477 413 308 322 229 614 767 678 213 292 63 772 201 558 445 998 42 484 919 317 962 604 149 765 748 738 157 882 839 523 681 399 774 421 752 10 892 490 180 445 993 735 649 249 31 457 406 811 123 338 747 551 426 693 92 805 757 500 131 301 121 795 545 285 182 837 67 555 923 681 302 276 466 661 983 849 250 824 949 819 572 347 660 328 6 70 221 420 276 440 886 635 283 352 94 146 23 561 802 95 64 676 380 17 828 3 984 205 750 860 311 868 744 89 340 472 551 895 333 818
314 177 852 376 576 9 233 243 296 221 888 505 88 955 628 308 344 862 271 240 237 389 161 229 71 890 877 508 24 488 284 292 476 150 949 637 277 264 817 376 135 919 774 955 415 350 563 203 447 809 327 813 461 932 177 132 633 731 131 477 283 946 840 921 433 146 935 493 220 589 392 598 114 65 734 656 904 559 859 860 459 538 967 111 905 858 239 1 164 127 384 262 333 957 389 911 783 993 72 803 538 129 346 788 822 978 824 154 895 694 591 934 397 510 241 144 684 158 600 576 601 555 21 426 630 475 443 326 637 529 349 552 166 940 335 985 675 180 623 4 329 818 621 599 998 591 449 233 288 945 195 650 103 835 534 186 104 571 585 643 513 998 180 129 697 422 7 923 310 646 130 432 481 182 755 446 261 988 839 71 876 813 243 668 228 581 448 731 644 126 587 77 468 875 593 39 873 969 916 33 860 475 497 105 520 208 260 633 79 528 47 955 924 200 500 197 626 709 292 357 262 92 60 211 871 151 691 940 642 596 624 473 989 360 235 17 209 322 953 839 785 712 880 784 834 557 819 756 198 406 143 715 616 342 568 43 669 485 495 571 571 168 505 505 74 666 148 987 854 645 773 518 367 993 760 1000 756 627 489 790 336 934 149 985 351 893 301 195 140 145 376 911 129 214 512 17 268 620 709 697 208 360 57 757 386 894 602 231 590 938 326 675 937 330 857 904 75 689 185 898 171 801 319 90 169 541 492 854 864 667 437 901 33 860 961 75 486 885 522 125 658 764 714 184 856 989 479 83 391 42 741 263 973 649 743 750 207 296 400 544 918 61 204 955 960 498 109 325 858 211 309 782 825 929 222 197 909 28 776 932 298 793 398 760 733 189 528 71 782 245 224 228 65 341 529 237 215 242 771 890 668 194 297 493 255 841 747 368 701 276 786 30 25 222 350 300 334 913 634 934 377 598 419 873 829 72 46 277 732 613 190 257 832 201 404 900 9 317 818 888 165 561 837 812 246 67 300 400 372 11 739 191 85 427 92 111 197 138 439 325 99 227 546 801 189 603 618 428 530 917 603 170 31 439 820 96 55 751 352 44 388 615 575 523 418 524 589 626 991 184 78 345 411 333 450 879 30 765 772 138 999 242 914 670 955 92 460 989 73 346 422 631 547 505 259 205 543 19 800 842 728 694 457 2 52 859 330 595 375 740 836 255 91 213 69 178 830 763 337 380 573 959 564 37 625 269 588 440 225 495 541 205 273 65 106 636 879 462 432 906 656 44 474 734 738 829 67 100 550 778 678 41 805 124 957 215 583 841 429 37 444 434 687 937 761 918 959 769 93 734 540 100 98 793 702 498 158 907 574 475 353 780 482 189 884 547 694 834 792 401 727 297 581 243 428 806 37 825 514 794 913 195 267 6 870 688 95 68 586 73 954 181 240 310 44 181 5 67 467 485 348 393 810 676 323 858 814 234 410 894 970 700 672 279 144 440 54 246 749 351 507 701 302 449 614 893 560 305 612 542 381 415 833 766 964 402 216 858 49 554 126 785 13 695 598 866 524 903 962 815 765 999 742 10 557 110 324 853 401 45 766 524 107 6 984 891 462 390 123 922 997 775 604 945 487 16 175 11 403 27 210 911 248 812 686 31 682 474 722 42 780 914 561 470 718 568 923 87 922 296 199 714 940 957 875 56 802 703 577 813 996 18 502 219 566 843 846 548 720 803 338 170 711 276 511 35 770 773 200 733 562 285 892 731 948 989 501 203 108 585 584 774 517 834 132 264 176 133 187 43 639 728 471 32 379 493 145 941 647 706 531 850 867 895 966 654 236 787 360 328 201 262 565 264 390 57 862 698 281 572 982 636 38 591 631 386 245 816 66 124 853 574 251 66 767 600 988 450 983 847 490 169 371 898 690 660 919 119 342 725 136 933 688 287 498 639 899 363 23 711 380 104 80 935 184 842 665 922 939 538 112 95 463 173 150 328 695 937 844 330 533 38 708 543 679 981 119 519 596 160 806 868 229 730 963 941 312 358 986 32 863 900 247 258 710 15 257 281 753 616 971 128 791 58 933 696 643 398 14 837 285 262 579 514 659 643 17 525 211 978 592 357 801 466 219 134 813 756 768 785 313 810 650 120 523 581 214 448 821 571 483 751 159 273 781 923 155 698 609 38 193 60 794 347 928 581 580 258 206 752 713 457 797 920 254 960 485 547 717 50 958 21 134 716 885 982 509 355 969 321 640 551 227 896 97 357 217 763 942 524 192 912 378 756 435 865 680 431 878 226 995 666 413 931 597 226 151 144 977 875 139 496 484 662 944 218 891 540 660 887 712 378 41 385 473 925 191 206 22 523 972 53 362 65 605 502 869 40 142 534 223 190 40 504 716 881 890 751 282 893 35 712 361 620 431 422 555 551 951 344 117 331 491 528 807 913 417 288 20 77 124 946 515 886 440 568 364 471 4 579 96 48 974 936 889 999 303 813 464 715 719 551 394 69 499 842 506 46 244 991 83 639 823 451 203 318 692 106 569 583 456 83 632 681 170 798 408 427 152 226 551 500 178 627 163 296 89 485 912 754 735 774 264 52 121 707 275 777 539 46 50 687 796 891 295 42 552 339 931 805 648 241 194 573 252 814 866 235 113 839 86 879 902 547 45 891 790 280 752 945 952 268 917 837 799 312 496 662 434 656 635 876 174 903 407 673 620 336 68 171 354 108 992 112 915 833 1 882 358 62 545 97 754 205 615 257 480 54 396 415 64 532 412 759 947 280 646 665 308 737 653 647 81 576 549 159 657 303 740 368 661 810 926 986 182 714 764 48 784 985 475 711 231 697 299 76 976 969 745 1000 968 41 816 238 649 337 793 535 317 478 804 180 53 943 527 944 128 634 307 545 270 159 406 978 340 760 478 74 865 799 778 817 994 538 828 167 706 634 87 403 788 158 985 451 554 860 671 596 421 999 516 34 525 140 167 537 759 800 978 743 289 85 655 110 63 99 374 79 519 391 311 868 750 176 322 461 332 564 26 427 469 977 343 899 848 980 724 983 556 962 751 866 594 225 811 218 911 438 127 342 122 599 116 278 34 596 887 504 946 675 315 189 363 560 975 257 212 4 287 527 90 902 278 952 425 855 458 335 900 314 795 553 787 868 39 971 610 107 77 699 238 686 70 629 294 558 567 275 12 104 595 43 894 910 526 450 370 539 508 368 925 160 427 608 84 516 748 36 477 501 535 379 843 882 6 223 409 369 3 528 137 981 29 189 306 137 908 669 936 578 758 71 8 850 258 144 667 811 48 958 607 699 451 520 744 251 907 860 510 580 903 502 572 463 636 257 304 656 250 271 677 536 518 423 393 118 673 705 980 982 453 434 965 446 893 535 416 886 59 247 723 374 263 699 874 923 19 896 582 996 196 887 359 963 927 610 226 678 987 376 290 696 27 619 94 69 385 952 118 175 111 595 941 96 868 543 373 157 61 318 521 117 269 60 293 853 920 498 115 578 405 77 815 415 153 148 578 682 847 321 472 883 452 842 125 267 368 190 932 274 901 868 426 955 157 21 662 789 414 675 619 739 154 886 345 279 990 166 420 316 897 152 542 317 382 982 120 606 186 105 232 726 855 653 613 488 395 207 685 430 704 127 789 569 737 545 769 404 356 268 442 789 172 277 181 419 221 682 808 555 341 254 36 206 51 923 424 267 266 193 798 461 147 784 945 821 366 564 881 300 274 162 321 445 272 804 316 106 102 520 162 482 15 250 835 15 537 250 707 685 553 778 156 142 548 153 62 247 305 255 279 522 993 409 629 379 253 414 851 525 532 748 504 259 777 261 700 443 76 899 608 967 703 16 622 342 698 716 43 504 763 768 729 571 280 379 0 250 320 152 183 145 205 542 276 208 670 341 179 186 570 874 138 209 826 161 617 297 213 483 265 520 606 613 910 379 696 588 693 385 906 297 32 563 849 187 399 447 689 545 981 446 202 944 234 347 347 389 318 109 466 938 168 287 938 485 558 752 956 590 18 353 726 871 133 423 488 445 82 19 812 887 842 868 101 552 736 143 100 769 436 580 256 507 705 431 831 542 325 397 882 507 641 770 676 913 950 938 369 957 725 323 730 37 681 209 883 997 2 644 110 965 544 981 249 256 651 264 721 623 674 919 731 470 664 917 872 54 339 207 599 959 402 432 896 946 218 377 160 977 355 931 779 950 803 987 627 731 16 337 328 614 188 163 445 473 929 179 930 883 11 949 331 301 56 523 861 93 886 369 58 814 845 597 559 212 809 43 383 224 841 141 762 962 286 172 494 256 934 867 387 256 979 838 827 417 652 283 536 260 683 141 663 952 503 529 446 964 666 209 493 256 746 418 438 866 470 504 898 307 638 582 838 571 645 608 28 838 173 186 654 893 611 754 455 696 430 466 943 269 10 682 42 863 105 995 921 819 230 275 775 863 141 421 365 26 454 800 757 111 850 416 441 888 699 316 242 217 146 334 715 814 423 883 357 470 465 702 291 884
534 802 561 956 421 585 957 589 296 609 990 366 242 181 710 730 441 169 352 462 906 215 133 53 567 47 353 305 32 837 181 836 376 448 249 239 100 850 461 720 433 560 955 53 644 714 539 554 21 251 345 673 236 301 917 665 789 60 188 410 743 297 919 826 877 659 689 329 677 599 400 332 356 489 41 319 805 288 203 686 381 104 683 373 944 377 519 432 956 158 193 330 418 209 619 619 555 80 930 645 226 835 693 742 725 466 575 423 761 542 995 406 122 196 467 107 913 26 354 776 888 657 571 29 586 134 678 166 199 577 429 541 165 565 218 725 823 126 634 727 269 110 220 983 279 740 770 56 676 506 315 609 206 978 212 542 34 121 29 251 952 701 987 868 529 637 557 127 941 227 482 361 570 528 526 408 855 812 696 12 234 314 954 952 258 421 414 694 369 50 168 862 964 575 821 140 771 189 927 939 383 308 134 640 622 485 685 823 715 873 815 859 390 321 734 749 965 551 20 137 387 898 297 176 589 236 797 960 767 53 239 384 230 447 845 966 636 460 730 556 790 216 388 567 722 224 747 805 876 229 665 208 601 249 13 765 707 465 658 523 621 549 432 83 316 926 405 703 243 911 643 612 584 780 116 139 227 55 427 328 828 802 172 199 732 256 204 630 306 585 307 910 422 814 57 788 924 225 121 124 221 6 423 447 948 226 583 937 612 144 863 771 377 548 38 767 554 103 527 335 679 482 909 309 304 689 709 105 547 961 686 496 991 889 185 322 463 767 189 747 581 818 291 37 616 231 602 643 75 334 380 305 943 817 466 186 841 549 148 48 48 389 633 238 410 769 802 539 253 808 574 564 290 990 687 701 517 935 933 526 611 167 784 905 842 160 344 927 697 339 659 904 811 545 604 719 11 279 124 171 464 200 252 920 997 629 314 993 337 497 295 99 537 858 319 677 718 582 796 271 430 365 833 200 89 32 735 255 281 466 637 422 820 412 968 895 746 839 437 448 973 345 175 259 514 646 176 109 480 262 808 676 18 345 588 941 275 297 0 856 137 508 298 460 974 857 268 12 294 916 739 792 14 789 237 25 599 302 378 175 799 269 350 961 704 162 563 631 813 918 857 380 509 565 119 363 274 996 986 795 936 686 834 135 209 71 980 32 673 776 582 297 756 312 870 648 228 446 173 476 940 93 969 159 324 806 357 418 510 696 260 526 951 476 525 757 922 670 105 715 883 655 503 50 451 67 347 709 162 864 854 394 523 10 591 297 233 678 626 974 308 218 983 534 335 879 484 15 156 957 925 811 222 953 250 568 396 482 506 72 530 879 259 8 596 922 786 687 210 743 668 664 62 607 847 552 469 352 699 853 536 120 231 995 513 664 289 682 457 482 652 430 551 267 760 997 558 817 755 323 92 193 946 644 72 796 550 92 768 734 83 660 937 830 322 134 729 373 918 382 982 424 781 567 938 518 615 166 998 707 445 262 638 340 717 706 754 748 446 878 59 940 702 379 52 169 748 54 518 383 921 123 873 536 103 8 379 216 127 611 128 742 552 660 87 769 305 951 614 332 321 392 177 288 101 145 129 566 64 126 505 879 975 967 283 758 458 770 903 305 409 570 54 573 705 950 90 368 579 276 393 569 491 36 670 380 313 629 618 546 916 968 71 662 247 777 912 167 151 856 143 450 452 337 742 126 911 344 391 19 499 797 462 584 415 686 132 304 487 219 750 18 901 527 123 508 892 423 215 264 361 924 664 564 265 312 701 132 661 749 900 553 653 458 800 660 329 360 267 101 443 436 758 290 425 109 471 130 224 432 625 149 785 225 450 726 850 771 680 180 724 293 905 403 346 345 413 515 803 323 885 883 593 702 23 222 444 349 342 56 63 627 766 618 332 433 780 25 117 411 1 747 736 685 649 745 255 376 60 992 671 867 104 650 202 935 468 419 94 145 714 823 791 21 654 916 435 984 208 847 455 628 358 853 640 334 147 364 404 959 772 248 515 386 868 787 266 38 774 229 904 908 325 991 650 461 439 888 809 846 489 790 394 71 240 47 95 3 759 589 861 843 262 624 532 219 406 807 672 552 178 913 597 976 899 1000 942 323 420 370 359 328 856 489 594 673 889 812 51 695 963 220 577 731 565 981 300 184 635 150 752 558 879 107 960 239 818 868 694 459 192 278 238 335 309 62 501 674 949 891 483 291 496 329 494 917 727 578 890 851 507 561 706 508 493 417 783 613 145 323 985 269 535 889 716 69 703 232 744 406 98 190 288 123 80 749 915 761 631 565 447 16 524 359 114 658 608 974 947 724 96 669 782 344 246 224 884 606 66 470 401 678 150 179 183 521 465 49 474 724 40 49 431 120 449 491 830 23 78 774 2 534 864 394 914 265 205 447 106 212 765 160 49 998 170 95 374 464 498 836 91 381 364 163 217 30 645 971 992 152 629 191 977 262 860 172 61 280 241 794 438 129 320 680 416 447 485 157 840 145 849 760 989 475 553 737 399 37 814 425 343 908 882 573 600 549 624 426 278 923 656 807 386 584 984 598 573 694 317 698 303 272 851 53 3 724 370 173 15 415 585 45 590 602 926 437 403 952 292 605 976 559 910 328 481 972 521 138 186 282 112 106 229 511 77 107 962 102 139 742 76 662 720 671 844 816 691 538 894 632 641 31 130 573 323 172 817 334 5 413 375 218 865 683 99 128 646 107 872 937 331 622 731 566 907 729 395 300 419 617 272 455 261 686 508 922 642 607 280 954 17 151 836 483 277 825 424 647 578 438 495 858 549 107 411 272 538 186 497 798 73 504 88 201 110 668 935 972 25 164 37 665 740 826 138 13 801 807 723 636 630 828 146 448 613 538 299 759 651 339 126 284 478 26 67 840 657 577 867 979 846 385 504 231 42 340 928 326 528 131 628 516 248 85 688 353 287 766 684 110 407 949 895 131 804 835 334 293 55 166 831 597 490 186 398 142 363 823 713 884 79 394 996 881 392 306 966 229 365 277 159 983 194 152 486 228 264 289 520 941 196 948 695 960 53 163 819 376 545 196 502 958 190 583 216 308 459 603 68 681 971 874 476 749 792 460 385 491 355 256 16 913 769 769 931 779 12 290 541 584 368 914 795 483 902 71 559 568 605 986 336 588 544 339 69 34 580 98 82 440 932 949 301 803 827 537 994 924 978 434 164 536 207 355 326 152 920 319 30 953 182 37 371 29 154 451 617 384 402 91 726 170 958 163 144 431 276 793 908 378 546 967 763 827 318 670 556 365 753 258 826 872 682 207 19 889 120 440 327 418 470 304 999 733 184 88 959 502 223 228 610 59 993 48 310 259 843 221 568 904 195 15 58 681 339 623 367 857 886 285 454 796 598 727 609 347 787 311 211 172 107 402 152 350 751 143 711 780 798 592 500 895 838 489 397 12 149 47 140 281 887 16 31 822 632 747 779 631 757 54 816 234 333 579 167 25 475 714 562 286 862 711 65 313 270 196 852 150 807 93 896 385 131 308 560 723 810 739 967 866 284 153 681 227 824 567 46 499 373 501 874 638 417 835 43 900 349 365 728 184 163 148 158 702 171 631 473 727 198 897 871 570 548 108 708 139 351 256 108 226 232 373 169 596 835 292 24 664 606 57 111 973 125 899 477 937 384 436 929 596 572 308 93 141 934 604 85 626 434 870 426 182 348 493 773 453 669 371 988 402 45 988 492 583 663 835 341 422 187 929 251 659 667 285 939 785 135 821 257 36 286 880 35 523 690 51 338 298 737 848 362 600 923 371 825 58 7 980 244 597 33 33 191 392 543 76 898 190 74 293 256 324 166 1000 22 673 330 259 197 806 6 716 4 219 200 386 448 183 564 880 880 924 161 82 569 822 81 755 109 729 749 278 531 659 822 15 745 167 225 434 950 899 662 191 44 39 372 126 945 97 516 30 254 426 712 207 675 806 592 265 666 586 479 407 647 548 674 700 764 66 456 651 50 180 776 979 311 763 302 227 839 82 806 662 587 84 837 78 719 2 972 24 623 230 620 675 639 146 328 489 47 305 97 724 293 476 655 46 511 230 115 893 382 470 141 130 285 819 453 195 472 167 875 303 961 348 778 615 235 320 271 101 859 420 488 985 245 388 10 179 28 63 219 185 142 78 160 803 603 163 263 969 86 102 738 654 566 587 408 15 881 463 214 289 893 175 70 223 595 744 153 920 36 860 700 580 174 109 777 895 155 355 26 575 8 449 460 264 39 929 733 528 389 970 273 150 607 219 660 953 522 217 648 944 312 211 340 539 858 157 897 905 27 619 793 143 979 995 775 68 721 357 113 207 866 652 201 492 762 916 869 789 794 395 829 266 366 347 442 449 180 201 788 32 179 272 878 56 981 31 440 538 512 613 698 999 891 543 540 92 213 771 970 95 282 256 812 830 576 43 627 579 136 100 741 349 56 634 436 261 118 79 853 315 360 719 428 606 157 662 692 230 84 21 102 668 412 154 542 526 832 776 848 381 533 432 9 1000 953 422
209 426 386 654 587 352 255 299 123 959 178 788 440 731 660 96 808 839 873 996 0 498 100 762 6 325 32 527 222 490 861 787 989 325 305 318 700 465 495 831 546 960 634 842 154 579 373 588 669 310 580 800 296 954 21 734 733 662 289 892 534 916 414 23 591 441 610 377 17 766 503 1000 127 333 754 731 461 343 896 239 477 398 341 521 981 735 162 221 614 174 274 178 993 742 206 809 124 956 612 747 751 713 784 574 518 99 505 226 677 839 85 847 432 561 317 562 834 129 29 539 801 544 829 235 336 672 837 32 805 346 456 781 608 529 968 776 379 605 719 609 892 483 527 698 168 102 362 12 631 281 772 311 135 65 374 641 636 523 302 203 849 503 197 538 502 31 78 835 727 776 153 331 136 733 974 961 528 320 963 67 818 304 926 496 730 598 881 255 263 472 377 62 385 679 930 821 417 860 110 270 768 994 111 210 243 36 711 175 249 612 69 352 504 37 308 197 938 195 13 296 852 150 291 90 269 112 966 96 593 544 710 816 227 158 592 440 620 2 437 693 56 31 121 15 841 985 848 372 360 45 927 309 641 231 780 268 724 957 378 925 552 523 43 911 66 456 826 330 205 214 23 25 573 84 544 34 34 182 997 827 95 528 90 666 785 835 609 827 497 68 51 24 88 918 194 994 187 158 870 455 939 618 357 289 823 113 594 171 876 994 193 537 139 400 771 753 596 874 454 142 58 49 5 42 87 106 365 783 138 476 62 404 361 389 133 380 455 914 218 221 423 32 792 228 924 795 303 749 899 270 248 443 447 368 405 886 533 63 616 60 871 831 618 179 957 745 908 577 101 292 866 314 811 575 820 28 489 268 745 31 655 69 680 456 770 773 932 631 472 422 645 329 155 442 967 326 352 173 763 445 473 571 132 517 230 807 782 917 919 480 925 563 271 82 600 940 292 446 868 415 725 911 216 499 314 443 301 168 371 802 702 807 628 683 419 273 690 570 425 472 186 860 786 379 445 156 671 982 601 495 174 665 915 706 238 322 538 757 560 658 935 849 913 286 288 985 65 543 494 672 897 370 758 165 549 570 130 764 623 140 577 388 184 934 465 80 171 451 391 174 59 425 272 498 583 369 877 186 129 747 163 249 338 682 356 437 787 121 617 995 331 605 322 177 439 459 893 570 956 70 120 834 223 38 442 294 277 269 76 345 561 46 519 150 701 439 678 147 84 660 802 232 707 214 526 748 508 528 152 520 734 264 650 933 35 547 407 613 776 233 446 357 959 676 675 303 188 230 450 235 67 749 814 173 181 447 947 305 794 921 226 771 652 776 395 692 902 452 161 784 941 277 384 24 894 399 311 165 822 535 160 264 466 958 649 858 521 574 732 860 498 944 721 267 840 629 698 899 646 771 647 527 199 813 318 568 244 401 355 441 800 519 566 425 562 723 726 783 759 858 570 745 125 280 788 192 960 605 109 864 937 633 173 403 839 409 27 904 122 869 77 290 833 350 681 504 879 252 644 373 559 401 460 934 434 891 977 403 731 111 945 245 113 227 276 132 268 72 99 534 835 717 484 801 742 194 475 395 720 166 143 149 887 761 799 239 137 171 670 997 441 488 778 961 992 754 204 802 891 159 179 679 258 108 131 544 757 106 847 462 760 642 151 7 633 521 422 464 239 843 44 622 210 313 325 823 953 528 213 319 165 286 175 669 304 965 12 429 524 747 554 470 550 988 642 291 853 400 104 237 807 319 48 646 107 175 260 308 744 641 20 338 430 723 103 655 626 457 969 827 571 93 781 727 568 652 126 138 774 636 525 124 38 119 118 39 965 160 297 28 286 782 334 741 392 4 479 264 134 660 185 697 747 573 679 654 74 135 564 60 340 859 253 89 912 223 884 136 215 708 402 236 190 411 695 967 293 607 354 534 366 367 500 255 576 467 860 86 627 318 444 426 621 133 686 104 928 216 25 314 933 208 987 984 704 585 251 482 225 820 166 203 80 678 192 191 985 357 575 758 431 332 640 293 323 31 457 614 40 271 145 934 83 515 26 630 335 860 796 573 906 785 749 46 412 979 828 409 865 562 867 440 176 852 150 629 280 304 231 399 287 741 643 972 418 844 467 720 511 629 574 426 898 540 257 451 850 464 247 725 45 367 579 554 911 248 170 818 91 542 451 39 888 732 844 956 946 225 273 949 128 623 201 1000 716 859 233 157 740 648 214 796 713 796 208 889 563 2 673 773 825 617 775 940 510 927 605 672 415 465 588 328 909 750 709 424 449 206 102 954 420 549 954 582 995 670 684 16 986 845 666 775 717 654 790 146 917 817 4 183 359 370 540 742 158 986 585 923 416 819 922 533 914 275 408 396 557 181 509 692 351 563 219 320 854 164 315 581 944 284 991 554 889 59 611 451 890 887 984 497 281 408 319 901 189 42 882 591 565 671 196 521 117 872 943 960 545 594 838 530 144 459 622 74 813 242 363 44 3 624 797 907 245 228 810 172 241 158 252 774 94 763 330 477 708 533 388 200 63 517 462 501 599 783 569 847 537 301 348 590 668 486 535 313 910 733 664 816 507 482 37 250 349 918 404 563 904 716 901 72 998 974 476 203 975 621 254 161 753 100 738 268 983 644 148 932 903 298 940 349 380 560 75 213 962 128 694 489 766 650 819 561 483 337 872 752 31 629 658 121 863 468 438 28 812 805 683 588 916 922 47 471 8 962 389 573 613 62 624 66 934 919 387 172 603 54 921 17 696 731 978 440 403 125 367 162 961 508 426 474 232 978 598 76 743 178 2 125 607 152 972 195 715 751 516 617 804 515 480 594 229 817 506 870 693 44 39 98 515 322 326 934 114 817 793 694 52 316 313 867 71 908 520 89 177 884 638 856 64 510 490 887 512 74 364 404 615 664 54 833 773 130 918 169 300 342 878 180 851 522 345 426 656 337 964 249 89 288 46 546 105 15 236 374 886 976 375 210 590 720 332 899 212 743 30 330 242 536 931 826 237 879 376 513 487 20 312 317 217 711 413 752 195 571 452 195 556 229 522 760 372 858 399 621 299 795 783 548 895 764 310 187 539 788 383 945 682 797 762 788 453 233 654 577 146 769 295 778 275 941 410 959 142 573 92 4 398 465 149 877 368 969 328 533 156 892 999 754 769 841 320 522 347 523 327 103 735 63 875 704 541 305 42 200 49 463 567 147 672 83 55 24 14 439 765 524 543 147 667 37 390 16 68 42 589 334 728 50 266 861 321 577 119 668 106 907 57 631 674 80 183 532 382 227 703 858 764 164 265 362 817 946 831 896 393 754 874 158 488 899 739 904 761 586 10 273 471 745 665 627 632 319 923 198 630 169 653 931 9 939 18 323 845 938 264 903 443 807 846 347 70 601 955 711 459 919 606 290 427 393 952 785 141 796 692 796 990 112 24 846 779 980 394 746 250 877 259 445 920 628 19 866 687 86 691 313 112 965 468 506 28 542 279 977 809 828 514 888 798 538 164 428 824 484 370 97 147 676 629 606 547 982 270 196 499 921 53 252 369 344 951 338 294 190 806 576 513 236 529 229 663 976 116 513 604 751 256 794 970 968 750 219 862 858 842 508 411 164 705 582 115 397 284 486 949 651 98 85 795 999 167 541 523 385 221 774 140 650 767 336 625 16 706 225 883 340 344 645 729 640 936 158 278 184 202 113 409 181 582 24 79 299 994 491 157 166 855 40 343 890 337 461 234 118 517 967 61 416 93 576 200 331 821 403 558 982 791 116 864 876 482 301 262 307 50 281 1 24 532 45 224 595 905 308 548 369 907 283 748 996 815 785 856 536 958 611 988 435 746 498 971 450 832 796 469 21 429 241 572 639 82 733 530 170 81 136 401 83 207 668 597 371 777 2 421 405 235 397 180 764 857 205 470 118 73 419 752 381 436 999 595 36 619 70 836 698 169 522 333 628 657 265 648 355 756 854 718 877 996 926 342 901 41 937 979 577 662 257 290 471 536 597 283 407 586 358 858 633 182 542 324 683 827 79 86 207 15 742 474 88 755 662 741 3 16 976 830 996 688 260 885 712 400 573 478 417 659 28 397 563 72 846 240 963 428 38 651 276 172 214 433 925 859 955 929 51 358 619 555 118 298 962 464 509 723 666 501 906 285 158 246 381 496 892 159 299 463 20 602 775 697 200 491 166 316 884 108 200 950 910 976 882 493 787 531 33 96 365 789 266 722 106 816 58 198 210 381 124 350 160 396 196 97 855 900 370 578 63 36 903 492 227 22 870 542 685 661 234 11 243 339 403 712 145 685 192 33 829 980 902 803 511 261 911 228 76 267 51 203 530 736 525 637 685 551 908 581 245 282 827 714 85 973 428 306 831 458 147 737 77 307 362 639 952 553 934 982 219 448 649 60 868 485 870 880 198 635 500 309 67 676 594 481 645 211 439 353 83 948 800 699 453 346 265 942 243 435 20 486 54 843 805 406 236 7 359 424 976 220 679 191 910 869 491 584 703 329 20 689 92
757 706 118 408 48 322 493 173 847 103 339 383 436 78 933 104 217 148 261 487 461 725 678 91 557 34 530 869 717 138 380 624 121 168 278 657 277 462 126 661 407 578 470 321 471 6 87 230 382 402 639 580 876 902 185 81 157 276 227 192 583 259 927 262 709 780 802 593 719 79 429 209 641 682 359 383 793 805 640 166 166 541 49 250 158 35 751 351 409 542 929 69 141 608 997 844 244 475 26 484 253 611 870 560 321 884 775 763 113 651 228 716 270 962 40 468 736 245 850 339 468 659 403 28 75 728 732 658 349 931 830 820 285 101 993 49 734 884 839 183 642 161 810 313 600 894 235 332 161 140 853 684 791 849 255 370 272 380 362 748 293 351 450 690 612 27 191 57 323 87 706 742 360 840 623 931 579 340 395 861 340 241 514 280 150 12 35 639 728 742 424 26 275 628 459 563 626 344 685 840 404 905 560 35 961 16 23 400 179 953 981 664 664 604 773 478 551 328 30 104 901 364 696 947 271 46 256 144 759 435 675 780 79 878 846 672 884 9 241 990 624 34 715 418 213 933 64 515 985 994 202 549 350 744 831 444 222 315 912 68 506 564 992 627 606 316 693 591 682 708 657 524 319 899 267 827 556 677 62 920 651 982 173 859 948 538 381 421 373 86 591 314 24 653 916 613 94 334 785 651 428 545 111 704 206 233 562 207 605 349 445 969 923 193 221 2 149 171 863 531 882 332 589 291 125 542 58 214 723 161 392 998 590 266 399 50 391 545 854 112 165 557 808 582 430 600 469 182 57 35 645 510 193 394 659 3 334 167 192 183 69 722 954 300 924 133 841 359 962 350 287 145 135 294 733 918 906 838 114 522 491 34 181 779 432 468 31 891 714 41 536 21 390 581 635 510 169 741 164 903 41 253 738 620 864 775 385 702 844 185 21 927 343 794 178 170 109 542 17 527 0 933 310 87 877 751 799 15 91 57 315 343 286 19 986 971 189 794 982 85 489 869 387 529 727 219 677 552 466 949 758 280 477 738 712 603 170 492 822 961 123 475 99 685 647 293 328 929 726 960 668 922 460 606 11 601 184 197 524 981 684 126 36 674 306 65 42 320 322 432 596 416 303 65 226 34 572 502 567 362 44 223 47 891 781 969 367 314 541 904 919 735 371 180 130 127 386 364 741 813 458 145 867 469 330 830 368 210 868 627 299 566 895 322 160 903 934 282 554 527 274 438 881 844 897 429 463 273 902 177 550 927 860 850 83 867 722 897 332 957 66 249 565 265 760 185 265 180 888 551 613 187 960 703 561 922 329 862 414 915 729 283 872 198 65 393 100 756 473 803 842 905 427 716 103 852 688 35 553 448 782 570 167 383 718 882 908 705 910 401 308 24 197 720 937 728 250 321 379 539 243 780 786 485 909 522 627 964 883 610 374 379 369 218 216 30 129 513 38 687 446 445 918 145 495 579 39 707 994 831 809 179 311 269 247 798 93 109 232 338 570 686 730 330 801 762 935 171 681 637 898 106 354 861 413 162 671 795 720 206 615 680 740 790 364 423 156 213 52 523 302 792 475 384 140 973 344 423 939 568 977 205 153 665 194 142 974 460 269 224 337 504 145 295 245 198 676 290 547 862 947 225 366 425 357 640 455 985 649 501 920 704 889 570 698 162 922 837 276 867 472 668 218 310 776 851 298 895 701 846 89 129 237 826 857 608 513 710 566 166 914 545 492 805 441 310 820 492 324 918 139 657 412 167 601 792 646 703 187 601 107 756 485 635 711 339 200 815 765 460 172 17 764 983 481 930 345 367 597 661 483 485 512 208 707 297 316 988 207 543 862 393 358 597 212 101 325 129 522 649 262 233 538 393 788 925 132 465 8 135 12 564 602 399 195 914 288 35 225 232 82 16 336 248 834 96 352 323 739 353 10 559 796 182 420 925 280 37 683 525 643 334 731 360 979 617 900 644 282 670 151 467 503 576 528 681 54 751 737 621 633 550 978 494 852 971 333 491 346 670 634 312 45 245 292 870 119 871 122 262 674 577 998 828 348 729 869 791 905 618 426 945 452 573 509 926 406 778 539 121 911 947 108 461 616 532 389 629 873 221 748 491 476 741 621 736 976 633 507 324 355 113 743 405 783 948 127 979 917 234 767 7 398 953 936 6 619 116 388 420 752 608 88 726 254 252 971 759 96 412 60 618 855 22 474 833 25 877 86 415 68 157 309 579 582 140 832 950 885 597 365 898 713 461 137 762 540 604 990 303 257 758 620 260 284 735 989 10 956 78 370 949 95 530 535 818 806 137 653 415 563 215 875 812 168 240 772 848 816 968 755 278 692 485 176 844 780 439 405 535 110 180 326 455 587 722 768 285 893 213 705 476 821 772 295 778 378 629 419 668 421 430 629 507 871 164 637 678 928 45 815 894 518 730 703 711 209 509 353 184 520 507 564 591 72 572 577 441 995 26 81 288 296 969 59 253 499 1 393 459 805 402 372 839 51 934 988 785 879 117 508 107 958 409 965 682 584 454 652 889 124 265 598 38 680 872 669 633 546 135 4 542 291 943 903 503 622 907 686 390 70 913 76 869 431 362 517 257 46 805 672 791 219 585 234 553 320 811 515 423 673 643 531 401 521 523 180 725 845 694 695 817 394 218 689 115 338 548 482 350 595 535 611 595 20 358 899 803 198 716 144 941 959 890 505 376 656 96 996 312 610 69 654 629 742 545 586 700 594 67 236 667 238 591 699 730 930 11 874 63 794 955 214 9 182 800 264 500 599 622 248 382 478 362 136 852 351 918 694 527 762 244 913 98 955 259 453 788 305 654 102 103 716 56 7 18 926 714 418 352 533 725 691 205 105 235 258 136 607 306 625 322 824 522 97 151 138 13 940 582 500 723 636 39 444 924 327 975 814 852 967 934 246 455 970 205 400 381 462 397 576 972 702 659 849 82 756 12 56 878 558 584 283 38 980 55 240 823 608 813 792 466 289 97 27 714 790 99 457 147 335 932 142 734 84 666 273 178 941 83 163 629 519 96 585 60 230 260 618 787 700 996 617 770 116 556 487 481 375 398 361 131 252 104 397 104 162 37 735 397 953 990 827 819 951 900 896 682 774 839 813 910 488 650 817 415 223 345 143 323 1 244 811 120 679 196 376 835 34 561 314 183 836 729 747 305 501 355 578 212 777 930 931 130 604 845 29 694 433 962 263 217 829 669 887 464 973 626 571 543 526 71 300 775 787 77 90 7 465 107 77 671 761 41 658 936 266 612 580 324 494 947 186 875 925 558 555 942 542 597 687 300 704 131 201 830 154 390 242 718 766 770 969 694 425 838 215 671 818 13 402 821 581 788 983 827 410 878 439 728 745 159 401 796 117 741 644 196 13 165 297 750 964 624 660 215 451 195 800 489 28 96 14 990 440 194 804 344 966 444 856 833 725 202 131 662 628 964 408 611 907 302 464 328 205 723 950 54 422 971 78 173 667 106 573 451 347 574 363 43 784 317 188 863 946 666 174 339 710 253 2 985 260 322 797 260 43 17 486 583 259 993 496 549 952 969 32 329 525 99 279 372 523 993 281 149 904 944 448 252 304 367 569 985 749 429 861 123 543 689 944 424 825 598 449 57 632 174 442 683 120 444 447 100 55 55 63 1 848 903 865 193 798 745 438 385 15 552 416 909 229 898 753 212 750 454 384 257 648 773 210 784 771 275 502 620 516 276 467 782 880 721 769 682 356 873 662 573 208 951 559 378 537 609 721 760 949 930 331 262 972 525 650 530 249 818 544 59 527 206 614 306 891 306 942 928 690 701 5 121 37 475 196 116 155 869 588 288 504 886 763 216 74 654 224 471 945 236 183 771 231 758 663 208 807 228 18 188 837 997 435 482 112 287 789 482 534 389 146 818 220 420 411 96 666 124 840 251 128 883 552 492 823 680 568 670 454 144 746 990 859 158 73 117 892 383 98 862 661 503 975 225 101 278 251 510 835 864 175 291 490 139 147 807 233 356 968 511 511 426 498 495 724 544 890 877 203 707 317 295 9 411 779 577 377 527 803 43 341 999 434 403 697 637 106 851 545 328 290 185 593 717 655 263 115 976 423 848 415 327 630 295 268 77 938 433 177 241 828 535 665 176 529 591 33 940 858 530 61 971 744 999 987 90 22 782 19 814 609 625 921 230 239 53 708 109 549 235 171 175 479 612 991 410 199 461 851 498 999 316 85 386 383 695 159 580 80 949 484 319 770 966 670 825 575 498 603 746 307 509 480 739 133 840 574 914 318 984 211 915 754 65 838 870 638 388 313 117 134 989 795 706 312 947 843 763 957 512 532 801 631 924 6 329 437 734 456 320 878 454 67 200 497 42 50 731 894 492 778 577 932 350 301 310 548 444 510 647 294 413 71 298 53 314 963 665 190 724 396 962 16 714 148 379 826 719 819 280 812 395 342 265 152 409 592 377 3 326 104 128 984 155 92 162 417 422 833 496 915 501 204 222 886 817 866 377 943 282 443 197
949 668 230 320 665 893 452 322 550 750 511 583 477 674 907 585 773 51 974 551 681 792 150 627 819 344 44 362 224 594 745 239 724 726 643 769 182 428 395 87 243 183 968 127 548 11 562 372 201 950 54 336 205 565 712 23 410 259 766 602 436 624 337 830 582 204 299 998 668 767 659 15 628 135 190 171 195 142 774 771 306 59 811 776 84 22 468 186 936 831 321 643 655 76 89 759 298 538 869 210 597 748 950 63 756 162 646 101 778 700 693 972 446 416 114 454 432 819 124 176 730 256 365 175 824 456 98 953 219 654 600 279 450 510 303 304 301 12 733 816 816 645 82 725 90 144 153 616 802 852 465 930 398 914 104 97 220 378 734 786 984 699 125 87 687 509 716 742 640 121 859 414 750 201 997 844 228 688 283 814 434 738 800 37 652 499 964 428 348 717 181 353 847 335 335 838 755 800 569 914 255 88 331 930 488 986 748 873 213 20 209 27 553 901 812 8 86 62 318 946 418 200 702 245 161 814 827 581 358 945 567 80 473 747 369 238 297 872 684 506 15 970 830 155 370 654 61 650 260 624 823 365 881 356 707 701 720 699 954 927 132 656 284 616 103 127 162 101 287 595 792 445 139 949 502 86 441 878 649 600 380 510 221 712 904 250 667 461 378 293 533 23 342 30 428 648 683 210 349 273 372 811 421 353 933 442 13 753 685 692 873 410 425 652 193 814 804 481 768 718 815 263 587 31 136 27 653 167 234 455 536 125 675 434 481 932 634 782 490 53 267 129 145 646 53 375 546 736 850 723 919 365 621 301 596 497 541 31 613 691 937 858 624 355 565 663 264 789 891 285 898 996 459 95 970 322 8 538 40 690 845 976 203 297 706 613 69 505 965 500 795 523 130 801 366 582 905 132 601 290 408 899 711 738 435 965 973 853 526 748 519 342 524 809 39 89 672 691 763 560 169 73 959 669 921 144 110 352 944 528 278 18 930 925 549 361 700 291 843 373 403 904 602 647 437 941 307 611 637 491 813 545 170 447 958 936 670 956 532 627 732 92 709 955 736 615 889 316 126 619 218 73 176 514 969 782 133 38 330 341 286 569 528 439 623 319 902 465 43 40 883 595 534 489 93 676 33 951 871 740 594 924 129 392 357 927 7 479 367 115 497 270 375 187 45 604 99 944 204 849 280 106 539 162 456 48 943 539 656 720 592 204 484 48 494 792 245 372 945 500 388 662 247 869 232 45 323 299 3 85 552 324 377 229 354 306 322 368 77 816 35 247 571 872 682 511 630 247 177 253 620 808 458 423 591 136 138 906 882 77 55 476 311 26 903 391 115 325 317 370 626 919 585 777 222 328 239 665 431 628 975 895 21 396 273 639 715 894 906 657 789 631 538 591 586 618 392 252 46 607 492 847 572 672 618 514 424 537 931 767 58 653 214 118 648 628 122 981 75 356 444 557 584 497 814 246 374 961 233 800 661 370 351 343 991 74 211 374 633 172 143 897 186 474 563 366 426 114 154 523 644 498 912 99 105 767 717 50 769 822 787 72 56 776 22 899 833 674 820 698 576 795 96 504 326 87 237 245 28 80 838 209 566 574 822 614 836 883 119 554 266 680 51 696 806 859 818 195 258 80 894 83 825 130 617 453 826 181 210 654 344 457 863 679 929 879 109 101 294 520 515 264 423 85 135 190 414 375 741 807 544 289 807 237 841 579 62 903 911 417 886 207 141 88 914 886 501 19 92 899 947 304 275 965 676 132 705 436 249 485 457 161 171 261 100 252 797 145 80 240 993 234 654 755 972 295 740 511 493 848 663 725 942 885 849 992 427 355 542 881 983 33 479 377 746 409 840 965 164 853 491 759 151 6 940 607 340 624 461 554 128 997 402 423 495 707 865 721 927 856 32 336 543 28 482 703 860 29 690 325 433 330 329 693 738 565 981 424 793 998 95 487 842 305 775 221 178 283 998 571 765 395 757 278 313 218 739 147 453 38 223 488 978 604 742 940 123 171 471 618 144 28 781 727 67 922 525 613 430 144 97 645 956 753 976 375 828 820 545 175 645 700 537 938 529 59 999 931 743 873 770 481 24 204 187 594 390 854 253 427 225 101 516 967 394 10 2 336 315 78 821 794 38 53 638 568 608 164 568 338 971 348 429 155 148 416 752 402 332 557 347 555 794 28 922 994 371 675 49 125 555 409 747 950 236 830 467 135 305 408 780 139 401 627 560 259 500 163 916 942 107 500 725 194 31 535 309 783 605 211 612 996 288 745 872 18 957 264 966 331 364 10 463 510 300 92 786 351 304 144 391 910 897 682 197 252 798 722 590 814 607 817 721 896 505 375 920 807 443 288 41 880 279 980 200 851 749 863 196 202 558 528 140 901 513 77 152 349 231 678 240 743 854 892 574 653 91 407 343 543 967 613 761 371 483 241 396 275 870 480 216 257 346 191 445 881 415 981 215 851 669 518 413 763 393 936 926 209 400 642 106 720 5 605 559 113 191 931 259 750 934 776 677 833 20 911 619 171 47 359 131 698 412 901 320 923 718 86 324 752 551 435 695 900 188 367 888 790 708 541 609 709 878 708 835 310 762 587 485 901 992 698 71 414 506 709 788 320 173 12 910 390 722 350 713 851 589 489 737 326 573 186 772 713 72 355 599 469 917 284 466 742 834 117 791 900 449 249 405 968 333 504 290 632 688 987 994 694 112 634 14 487 292 59 852 577 784 851 175 210 622 62 703 711 853 573 455 416 861 818 767 758 579 792 985 299 325 166 510 357 995 488 554 571 23 36 472 790 808 916 759 537 704 803 52 48 341 283 714 223 270 957 111 465 729 124 614 442 909 9 168 393 790 346 887 265 837 286 779 618 9 938 156 80 588 918 179 731 948 491 18 261 651 154 570 507 352 25 844 59 127 216 627 698 913 110 868 229 876 341 924 315 487 862 26 458 73 824 671 750 384 589 185 46 180 741 831 731 312 991 986 602 25 259 521 25 988 611 207 258 923 931 4 388 385 957 16 876 785 581 85 4 206 647 979 880 580 464 938 154 192 683 932 235 65 686 447 750 877 391 855 486 448 466 650 355 158 758 982 259 547 287 373 116 355 543 302 887 362 622 66 217 867 556 657 91 963 243 896 457 514 962 857 565 486 125 113 675 508 47 121 779 29 96 376 16 691 5 952 583 338 745 726 839 489 465 30 518 496 757 276 484 142 216 694 947 561 110 776 235 1 736 660 33 0 51 953 22 577 126 723 709 892 51 282 86 987 161 102 641 462 470 48 879 117 193 246 749 254 640 361 284 520 517 198 593 319 883 291 497 94 345 257 45 345 136 895 471 866 240 268 345 719 25 194 337 796 788 289 768 363 878 893 758 271 991 874 903 604 194 389 264 208 452 167 812 265 929 507 249 134 935 397 938 27 457 269 269 263 750 406 256 658 257 250 210 856 747 641 17 699 610 244 587 387 471 285 142 846 633 101 437 137 284 460 727 76 318 155 257 900 319 666 626 955 741 78 608 252 432 875 538 606 958 416 485 64 175 439 472 731 387 353 611 884 789 575 239 359 910 149 719 848 180 578 793 523 548 686 905 899 564 581 983 760 689 504 44 941 195 360 150 74 465 261 509 183 992 293 125 262 472 256 680 475 645 832 395 962 704 212 525 727 62 512 637 409 613 530 714 166 962 908 933 639 942 817 850 696 941 295 198 517 858 890 987 678 7 442 468 470 883 11 101 469 269 314 161 662 996 108 447 251 186 451 857 6 875 635 579 631 633 147 71 238 963 771 241 235 818 83 480 199 26 928 586 829 815 202 93 381 369 419 163 274 417 735 615 939 877 334 697 87 116 407 155 989 120 63 411 174 323 88 5 728 549 679 371 960 610 379 632 480 455 272 511 79 758 159 747 19 460 226 12 527 795 990 536 277 571 782 826 689 34 753 446 296 335 50 554 382 820 404 350 996 855 799 987 454 840 336 730 918 644 81 37 636 933 281 681 531 854 540 141 476 981 440 360 803 443 68 838 227 814 478 874 901 437 184 105 632 901 754 968 36 135 157 179 805 57 629 108 535 12 356 477 851 74 499 943 12 540 160 761 557 484 935 211 498 947 399 424 642 500 951 946 308 736 698 224 858 437 339 845 610 551 241 3 350 615 880 713 961 355 864 443 674 742 673 427 583 900 422 145 522 762 474 852 915 784 503 132 10 64 464 800 316 417 17 815 57 540 603 409 310 812 879 339 697 529 692 664 758 153 248 660 417 855 242 275 801 388 885 920 611 344 60 426 925 222 420 161 70 327 593 564 764 176 229 892 809 277 116 510 946 814 598 770 386 73 595 515 383 300 556 292 189 468 810 480 509 912 118 259 368 854 783 830 217 835 438 925 37 16 59 210 980 765 710 308 615 871 163 953 744 996 977 88 751 313 701 853 411 705 839 477 34 672 328 797 564 927 616 111 165 376 664 168 120 744 862 346 172 575 146 530 777 302 647 270 42 328 518 823 680 739 625 815 327 747
909 804 920 774 781 954 100 629 477 277 716 155 620 148 386 535 199 841 316 309 914 157 515 53 40 441 239 242 708 649 761 830 763 368 790 891 693 655 71 931 968 525 683 775 472 923 332 78 867 563 638 955 483 470 585 625 490 185 696 600 772 901 375 455 456 605 722 561 672 431 522 115 443 68 849 191 162 415 558 747 195 517 691 146 756 50 875 40 58 355 417 854 10 66 388 29 829 385 327 633 769 937 101 882 179 567 533 413 738 106 115 996 953 683 218 646 92 768 889 338 247 867 792 721 192 802 183 174 74 903 674 734 48 750 627 223 686 740 871 444 138 642 46 359 19 658 628 192 105 83 694 309 784 815 604 746 687 788 513 738 379 980 563 700 432 992 496 384 568 637 665 663 354 858 549 339 196 150 159 875 733 561 830 880 34 17 556 307 717 810 422 861 797 77 153 419 685 885 768 972 407 304 437 928 255 2 992 119 668 884 330 146 740 676 827 385 189 80 216 16 736 475 221 815 946 221 36 800 536 56 714 338 695 89 464 777 544 65 79 481 700 57 362 471 933 764 342 95 844 798 935 850 938 632 116 182 913 882 230 500 455 919 629 423 698 620 15 861 647 424 910 400 650 760 709 469 299 282 615 872 441 682 225 77 543 970 279 194 160 704 985 258 450 757 713 915 264 775 287 359 794 497 33 665 637 806 803 29 245 365 860 75 887 903 972 690 806 610 462 631 463 836 991 172 617 113 677 596 565 6 13 24 370 635 663 493 580 208 124 132 310 775 614 181 720 730 306 301 382 14 819 461 908 297 571 349 588 451 132 504 435 236 917 500 428 719 26 648 3 850 606 906 688 521 584 431 341 343 318 623 919 730 83 83 235 70 215 863 131 557 258 310 378 927 22 494 360 677 238 449 461 969 866 555 486 714 850 461 503 163 224 260 436 203 783 158 745 861 320 622 937 359 23 837 981 468 640 86 57 807 208 904 523 210 826 785 633 723 575 624 945 923 986 813 958 453 554 758 129 75 174 362 752 546 774 698 277 190 942 849 211 228 880 714 583 344 812 607 103 164 932 236 699 675 389 605 307 5 326 257 156 878 748 632 336 788 840 701 773 402 194 960 864 300 363 263 177 248 778 687 95 751 250 265 561 990 865 159 440 742 537 980 878 865 246 664 166 809 654 340 624 629 212 230 804 810 546 723 884 455 825 675 122 291 912 781 553 747 971 134 891 504 283 72 2 193 104 423 4 863 859 837 519 850 267 77 993 380 482 103 949 585 883 551 414 697 916 127 603 533 955 451 764 963 43 858 567 611 997 198 703 951 139 200 521 352 429 161 298 515 671 297 661 916 578 676 723 514 594 157 148 193 731 137 398 791 621 232 372 419 548 776 89 451 213 897 397 682 323 651 559 865 858 390 200 562 504 21 42 70 526 662 128 188 491 492 49 758 0 594 282 517 727 599 954 457 974 297 232 252 427 221 383 205 401 462 724 953 868 373 751 533 485 384 223 457 542 404 110 719 466 78 900 966 113 142 220 428 405 165 474 291 130 852 613 736 347 695 421 245 996 454 787 81 586 282 759 589 233 901 202 20 444 962 479 763 872 159 516 594 433 235 475 652 449 320 753 506 24 720 154 292 811 762 268 761 739 977 998 342 60 689 591 260 487 189 331 767 750 406 725 902 956 116 442 307 63 693 760 941 50 94 236 232 608 661 133 198 990 206 507 471 612 299 897 81 51 629 137 273 296 699 400 191 876 116 497 285 367 205 38 127 164 626 163 495 847 456 470 729 877 277 882 173 469 245 273 210 447 681 312 843 123 163 626 126 317 906 846 166 275 114 531 667 924 776 399 397 704 46 112 401 252 70 87 212 393 754 364 936 45 887 451 963 808 294 355 603 747 190 534 939 832 535 173 192 843 223 618 416 1 610 574 313 735 264 339 489 921 525 44 332 152 462 171 148 550 809 325 254 324 349 242 583 14 711 144 495 645 167 85 442 263 774 136 535 926 640 734 376 371 23 67 567 597 180 824 221 649 77 35 17 423 310 813 601 965 252 143 777 419 502 679 105 349 797 894 709 498 853 980 399 528 827 501 496 670 496 188 568 180 869 673 964 896 295 577 67 253 152 425 69 842 409 155 274 404 920 576 11 589 94 234 576 284 940 940 8 184 440 979 107 29 3 17 192 644 527 145 515 854 782 66 821 905 288 403 720 350 180 271 42 361 161 737 834 982 588 415 712 217 955 755 297 616 186 511 452 458 788 509 85 823 457 732 761 30 9 228 648 839 9 187 890 828 13 377 800 721 125 795 688 941 168 888 321 276 229 368 409 8 374 741 734 121 211 500 834 108 578 541 704 385 987 641 779 749 783 632 575 951 148 570 704 853 564 532 909 191 821 634 585 262 458 729 50 157 854 226 575 54 251 481 2 925 588 65 918 321 992 582 307 851 320 653 218 719 726 639 931 512 565 278 506 340 647 142 582 319 749 257 786 841 545 358 668 690 231 381 668 351 325 254 529 169 918 117 494 259 310 967 566 453 993 494 311 833 971 978 182 293 978 581 322 346 715 111 723 150 838 106 581 203 196 948 678 678 32 566 988 886 976 969 125 460 194 726 838 149 629 631 22 280 873 97 689 47 735 625 978 190 667 718 426 573 420 265 725 855 680 754 44 793 740 664 866 642 786 545 698 758 547 88 316 39 691 207 336 345 861 394 318 710 514 923 290 140 245 186 796 711 449 930 264 712 769 76 651 799 341 907 778 730 301 598 531 944 763 369 717 478 898 652 549 302 228 895 168 295 955 420 23 274 573 646 96 960 348 964 884 25 901 989 878 801 776 881 408 517 659 334 523 337 597 970 249 966 980 114 994 777 150 78 986 493 566 488 859 572 301 489 873 118 740 622 448 995 507 529 816 495 351 520 704 445 645 406 761 168 413 901 722 510 52 569 74 119 680 16 891 214 538 775 791 636 278 206 552 610 428 899 631 903 560 269 943 365 856 353 967 231 873 596 520 595 68 249 955 911 509 609 489 210 48 452 107 73 235 107 990 821 458 659 210 562 617 592 848 390 796 237 305 607 618 459 740 657 332 660 354 77 679 158 444 251 256 328 33 59 135 120 355 973 43 286 404 952 156 467 618 600 449 676 548 999 796 193 744 56 267 697 780 303 360 962 694 994 727 376 93 892 461 525 767 939 919 873 92 514 364 701 79 127 620 831 75 684 480 885 451 31 295 170 740 817 60 457 566 82 579 961 773 244 870 384 364 41 163 294 836 446 236 904 742 929 100 297 124 863 113 902 198 348 94 391 232 551 484 412 325 178 244 928 228 950 606 338 752 99 5 770 395 845 726 473 985 356 231 535 634 86 746 524 690 836 136 205 676 151 716 12 564 7 72 815 847 125 551 705 517 266 862 333 227 506 780 579 8 630 477 780 147 61 717 18 575 766 570 176 372 818 766 765 723 898 397 366 282 102 963 289 148 675 962 84 786 564 497 165 172 32 3 789 450 666 517 857 445 557 875 396 69 219 523 141 355 418 266 983 634 959 565 185 252 380 992 656 500 681 688 492 516 918 624 91 677 147 836 448 709 96 739 530 427 352 872 689 460 329 597 392 348 906 319 94 895 791 792 27 582 343 667 484 346 655 539 229 399 313 660 957 569 915 566 800 667 635 157 602 407 601 989 314 548 64 36 931 924 786 894 820 700 680 92 893 734 619 745 204 926 311 169 776 239 167 124 987 362 201 199 822 292 476 8 648 215 963 846 260 61 662 515 943 338 408 254 502 256 757 842 643 917 936 596 590 240 301 331 126 795 623 910 651 227 55 517 890 680 182 521 869 738 870 588 261 190 90 764 468 977 357 109 256 938 20 528 93 382 411 58 270 476 807 838 308 806 746 882 373 853 290 477 692 171 402 392 560 227 779 567 771 706 11 167 658 960 518 960 667 176 387 319 134 641 984 978 424 909 53 206 68 122 540 231 874 113 499 846 861 199 593 220 434 362 706 286 852 821 555 933 300 864 198 408 599 766 285 171 6 336 862 7 977 803 682 776 75 660 62 771 547 93 976 195 146 363 175 995 410 668 288 988 805 421 291 781 439 312 181 805 879 103 798 204 707 982 292 298 109 205 9 799 315 954 240 623 431 981 454 810 305 931 135 973 728 200 5 292 374 908 281 945 587 28 837 892 988 318 222 593 508 324 742 88 788 123 838 524 161 705 21 411 438 653 395 669 197 233 934 938 465 613 335 250 413 294 426 868 538 240 816 47 796 922 480 724 359 348 702 275 848 310 743 828 527 384 505 732 304 122 927 960 409 633 241 756 802 663 809 820 782 696 715 927 539 600 80 954 227 73 835 463 209 102 605 140 785 527 814 726 28 562 947 802 856 955 309 759 975 966 762 313 37 300 922 770 430 333 248 952 81 120 98 250 834 489 767 272 416 632 322 461 471 131 744 192 172 745 611 535 70 444 52 234 552 679 72 555 669 370 272 398 243 52 344 759 810 231 69 544
677 998 526 611 934 612 857 432 358 159 24 54 546 362 308 799 327 454 545 157 712 329 626 721 293 107 635 89 7 73 437 859 893 719 212 228 967 14 438 513 598 753 352 496 203 369 704 812 233 493 100 235 287 72 783 783 601 504 433 746 180 792 618 189 859 23 145 497 921 105 705 265 156 444 261 781 935 848 451 714 528 730 88 534 457 330 499 200 455 304 224 469 359 659 382 487 413 193 96 13 814 367 708 447 593 381 758 41 69 88 127 341 979 496 474 914 630 326 788 587 494 696 411 867 253 196 492 190 304 708 821 755 169 423 662 225 66 847 792 134 738 154 555 742 573 484 281 449 390 484 720 300 128 52 399 624 119 203 316 642 191 162 149 430 297 562 847 470 535 344 694 639 475 294 31 50 799 227 238 965 463 454 868 907 130 464 765 390 142 401 909 648 571 442 401 790 607 9 341 444 14 588 515 622 237 117 753 983 219 616 994 657 948 428 342 759 756 682 92 519 588 285 547 374 787 543 123 832 72 476 638 129 830 415 28 30 118 431 628 93 377 297 654 383 34 478 807 374 444 518 486 198 764 633 311 573 57 309 532 173 408 427 404 413 775 158 663 577 523 876 384 90 767 50 594 282 160 725 305 958 5 991 685 62 205 772 177 161 963 802 220 113 727 720 106 973 60 285 98 690 193 502 400 788 445 456 363 893 252 865 736 598 93 235 275 416 409 449 117 434 104 378 27 613 675 210 900 320 199 9 563 795 349 397 812 465 835 670 707 553 493 811 264 780 162 119 380 305 542 950 539 118 791 248 366 588 362 466 201 645 271 295 782 799 211 152 239 1 134 723 833 242 587 940 987 264 154 734 995 521 294 220 306 604 856 739 795 97 102 297 789 595 45 314 639 464 325 746 111 594 236 985 19 121 323 139 617 783 543 661 884 99 552 525 579 202 487 574 616 454 538 295 697 86 371 328 910 705 965 674 53 290 298 517 843 586 613 346 670 63 469 720 383 523 18 880 927 718 503 661 844 701 266 452 153 576 531 325 500 92 609 864 942 912 975 597 33 255 585 472 667 712 724 21 604 90 895 157 453 119 447 478 827 98 926 465 621 956 183 389 319 948 244 805 690 602 90 988 890 714 356 983 214 728 660 80 865 643 620 335 558 532 498 789 916 166 505 551 961 83 537 213 424 259 646 275 633 863 880 183 40 318 448 806 460 390 501 572 465 513 412 516 974 819 813 605 369 276 569 678 278 755 711 105 834 316 784 56 554 910 525 795 876 469 600 183 854 503 820 727 54 573 757 734 562 970 928 917 456 823 393 567 950 370 672 990 885 17 95 750 84 908 230 852 107 770 729 665 908 347 930 942 510 923 44 908 896 504 673 800 285 145 591 554 918 166 436 393 772 980 355 462 38 224 659 206 32 904 679 822 431 712 1 956 242 245 150 105 332 684 250 114 146 957 147 295 158 486 452 429 734 577 819 47 645 305 229 246 259 512 732 726 174 660 567 238 417 29 869 739 483 652 301 897 947 860 943 896 272 858 289 864 589 906 318 330 986 429 262 257 802 686 347 265 279 710 858 457 181 119 911 547 590 567 959 897 328 515 780 371 976 446 946 6 485 185 421 816 48 204 915 34 516 227 878 648 982 652 91 849 403 916 596 891 402 18 255 966 665 274 996 675 6 802 192 931 577 576 773 145 657 554 614 671 608 235 936 835 766 45 392 370 466 271 739 449 56 941 733 620 164 589 172 328 467 980 714 732 63 275 0 830 115 799 866 845 907 648 700 643 811 144 828 434 574 18 216 880 398 814 245 433 396 310 477 858 668 939 370 414 270 163 622 735 899 562 276 326 696 172 831 289 522 299 105 716 610 128 20 552 879 780 702 689 689 856 489 289 125 501 429 884 462 284 985 676 357 208 215 825 901 58 50 252 170 756 59 365 391 380 368 344 449 597 768 776 292 733 762 942 9 177 584 843 374 256 941 247 443 825 894 65 418 324 464 758 29 722 333 554 803 640 518 441 511 119 55 291 529 303 512 58 759 309 376 153 897 576 41 824 957 762 612 355 923 253 544 854 178 331 796 952 549 422 623 589 375 377 871 38 754 890 606 589 367 87 47 865 222 729 853 814 385 171 748 116 166 808 771 582 185 670 840 178 419 865 867 491 344 442 94 229 728 623 133 607 723 55 231 640 978 187 999 452 36 498 806 552 3 910 514 797 745 490 496 460 650 636 296 780 200 24 479 854 837 201 405 722 779 362 746 146 914 123 863 897 903 612 502 211 446 835 984 77 179 781 717 733 196 113 240 929 881 857 786 285 291 779 21 85 30 344 781 732 422 281 550 5 171 290 506 290 432 112 343 741 815 173 644 392 637 146 740 945 553 197 929 662 809 271 602 657 450 542 892 811 804 866 471 666 524 945 701 66 778 313 933 487 71 233 210 417 998 146 846 702 426 761 958 502 977 999 459 335 415 348 113 474 774 254 288 863 65 128 592 247 572 768 290 139 953 903 533 566 938 84 932 560 16 500 520 224 742 207 263 767 480 207 206 959 683 409 981 253 340 140 797 397 818 935 508 817 991 166 960 266 221 881 850 71 902 124 274 763 241 536 440 641 141 206 870 413 842 182 234 85 194 862 161 754 470 889 116 522 905 933 968 738 513 997 144 900 993 409 337 770 286 989 386 815 441 456 79 946 189 46 586 152 310 91 519 296 331 169 39 310 822 482 302 403 576 506 875 104 202 920 265 706 666 553 889 280 454 91 268 290 64 805 300 813 713 322 747 502 381 280 653 518 365 683 966 681 155 371 108 138 521 712 481 615 277 918 817 125 721 541 648 641 924 748 725 829 260 257 640 16 551 273 864 995 176 87 11 593 267 553 719 788 755 336 517 102 248 487 307 295 534 998 912 261 599 38 488 497 954 143 80 49 898 568 283 548 175 836 372 326 97 656 583 334 109 189 324 395 855 462 634 70 110 564 735 312 684 390 641 385 410 482 43 239 243 685 195 282 872 641 473 951 25 874 135 457 258 16 2 338 124 421 838 26 722 724 228 609 247 247 136 902 861 313 350 534 346 53 917 319 970 845 669 374 664 346 671 580 186 933 284 618 832 903 686 148 565 727 849 82 8 834 187 184 983 675 197 762 603 905 168 633 770 990 760 497 313 273 295 473 605 388 761 428 810 751 217 621 167 401 472 586 103 874 77 416 246 325 395 16 956 843 874 227 823 386 184 837 51 91 427 559 829 427 839 47 507 727 232 389 540 770 726 204 338 666 611 117 509 638 944 237 132 864 17 276 269 32 980 93 131 506 581 529 582 424 888 591 680 106 235 949 62 513 530 501 329 245 990 186 379 501 575 325 624 216 703 796 476 926 490 470 629 808 139 573 922 563 931 1000 556 634 76 525 790 979 658 417 121 171 190 958 962 304 35 340 656 206 816 989 207 451 763 285 280 528 360 260 114 841 937 535 425 145 973 733 23 935 751 230 317 74 143 273 312 343 68 816 406 205 851 263 887 542 159 901 615 997 568 904 52 601 378 656 182 291 495 950 484 404 989 478 336 74 845 933 891 230 561 876 37 528 527 946 364 773 4 61 718 297 906 768 122 321 801 552 945 841 595 905 249 160 225 32 138 94 920 273 140 117 12 109 209 480 652 367 273 846 824 55 165 526 692 357 631 993 151 155 541 70 564 462 716 793 439 903 752 321 691 391 394 675 841 895 204 105 326 502 570 327 674 810 461 391 749 511 619 534 70 774 345 765 321 422 777 375 163 271 112 445 952 310 478 45 435 975 339 388 688 584 687 865 862 512 800 95 120 503 58 279 354 949 560 224 320 72 335 327 860 694 87 13 226 632 330 947 314 402 698 5 26 973 825 736 334 775 794 784 647 702 731 875 693 725 254 914 925 535 744 785 536 368 78 827 389 796 46 267 557 740 83 230 566 806 706 332 643 811 651 812 309 28 939 496 126 234 49 44 642 897 676 338 955 642 491 58 101 939 213 202 416 186 743 745 992 788 387 818 972 833 681 262 82 721 949 948 348 145 997 595 710 456 218 194 882 487 430 12 580 910 251 401 458 111 988 281 198 814 42 218 388 453 61 40 81 190 22 878 227 806 699 999 951 532 75 262 315 893 188 283 85 837 407 933 482 121 636 496 886 326 805 722 852 651 137 278 709 140 873 885 67 814 74 500 322 309 282 773 397 751 883 171 434 441 420 4 715 356 808 762 776 11 361 848 877 785 89 473 836 642 785 151 904 717 578 20 208 501 13 870 428 691 969 854 351 563 152 374 655 901 559 727 423 359 497 148 964 282 597 228 99 66 303 235 15 480 148 730 848 715 468 447 257 421 741 734 730 273 256 913 10 855 940 964 769 434 157 386 299 236 353 954 73 516 414 630 750 579 373 711 442 80 504 367 223 209 625 438 695 150 661 603 627 48 913 577 826 436 678 827 129 674 86 508 798 336 793 152 919 363 682 816 548 125 173 108 971 372 737 72 632 546 649 962
852 812 786 139 574 429 269 308 946 841 997 806 504 231 17 151 630 372 950 653 14 361 954 837 426 19 82 862 167 517 508 847 465 304 667 243 202 255 32 340 45 374 834 226 664 138 188 810 830 891 674 346 280 551 505 448 352 889 325 180 816 280 77 821 306 583 622 380 553 314 590 953 745 5 236 394 650 281 873 167 899 973 798 681 934 581 859 203 489 884 281 452 242 450 810 781 909 831 222 40 424 822 467 314 718 563 90 410 928 76 779 700 547 68 583 477 26 821 841 214 981 223 951 416 37 894 991 901 500 572 883 666 761 644 216 414 794 19 889 75 416 492 10 368 545 408 878 616 974 279 516 118 811 24 144 866 466 467 98 804 323 315 76 956 65 533 542 834 533 52 511 335 676 73 194 210 917 483 293 156 262 44 890 714 861 763 780 830 518 97 178 399 900 631 382 849 617 464 713 742 529 704 851 715 70 861 930 720 126 426 179 909 59 300 183 785 949 349 614 253 475 354 315 933 523 470 275 516 419 150 165 936 792 781 774 351 888 311 507 152 463 890 492 828 528 895 904 354 947 153 353 491 496 949 86 453 994 732 476 918 709 873 895 198 646 512 536 679 217 272 177 777 510 199 877 444 429 103 205 770 87 676 404 89 707 451 91 933 649 94 265 203 330 15 976 792 654 283 683 468 29 704 550 506 344 30 327 904 846 706 551 232 211 892 625 755 84 350 856 860 257 199 680 733 234 627 107 874 289 101 945 27 445 320 250 769 5 523 397 850 586 268 562 906 670 59 715 570 160 748 363 825 963 174 969 310 903 435 857 741 662 234 848 452 725 769 320 301 893 835 578 69 224 546 778 296 204 128 440 946 595 775 610 609 838 269 808 40 721 186 147 598 74 734 952 403 297 490 354 851 474 267 104 131 957 311 756 624 132 558 371 324 62 527 840 556 907 593 908 48 308 15 699 420 923 29 548 25 970 269 977 988 329 814 567 238 926 690 51 576 159 226 443 564 300 661 937 487 639 984 964 542 727 314 643 381 967 77 572 266 438 970 887 476 929 257 136 345 690 100 978 830 858 704 349 635 113 481 94 530 564 549 886 677 387 166 457 272 869 689 240 224 220 714 689 194 392 361 682 463 114 918 866 242 21 582 348 845 876 980 143 882 502 237 637 544 314 776 914 812 711 182 375 518 575 44 284 102 446 530 749 850 484 528 730 561 63 830 932 267 569 910 675 775 7 261 714 954 191 556 700 214 245 305 75 870 766 282 785 453 530 122 196 789 243 427 581 586 696 159 490 497 847 704 797 822 238 608 290 244 755 176 258 382 13 879 337 282 0 196 360 503 266 555 485 514 230 430 92 436 817 324 428 448 539 610 531 671 364 933 131 890 335 741 772 90 138 2 960 181 444 434 16 528 80 163 251 347 227 267 702 422 958 89 984 675 853 277 698 967 737 718 499 838 486 300 660 296 133 737 497 153 804 901 825 57 784 462 633 324 620 819 656 637 568 804 959 525 896 680 336 486 110 472 705 482 605 973 377 111 790 384 259 809 494 174 865 16 246 257 119 814 944 420 468 376 864 121 396 953 432 510 968 266 712 841 235 256 339 850 456 638 158 290 342 184 556 540 31 218 479 73 658 620 225 953 955 981 800 581 789 416 260 374 719 601 634 460 356 101 313 361 920 554 732 13 434 832 66 177 470 727 498 513 83 401 38 378 787 332 338 243 757 877 441 248 560 729 606 558 197 849 219 429 686 3 407 286 433 220 939 237 481 981 81 166 802 423 587 486 537 179 726 673 588 963 73 214 102 298 95 60 186 967 626 852 624 495 638 976 880 637 435 985 264 867 514 221 495 504 570 247 636 823 118 802 788 357 661 399 324 282 472 738 79 810 748 217 842 436 351 248 608 559 412 468 421 102 56 547 601 440 822 37 478 529 58 412 9 740 671 212 378 303 651 460 401 765 931 699 795 874 837 707 596 884 3 56 940 935 93 523 450 240 935 313 332 621 454 507 54 155 168 31 151 448 552 311 655 377 11 907 370 661 576 557 285 902 99 300 282 562 359 2 365 59 316 843 644 796 169 963 331 997 229 302 999 771 538 568 870 98 307 913 192 582 451 962 881 248 666 131 153 14 773 950 585 396 164 875 252 522 573 569 214 452 431 707 685 687 555 739 390 770 241 669 334 25 170 944 986 285 122 163 534 715 941 409 665 837 740 891 418 831 594 474 361 875 771 862 462 674 12 164 405 443 347 610 312 655 735 170 388 759 437 269 849 790 820 305 775 809 304 490 688 497 565 561 722 460 129 904 403 219 270 912 892 896 302 333 782 614 310 214 827 168 723 75 684 215 459 843 292 857 322 129 831 183 506 444 276 114 812 114 739 809 40 956 703 179 990 474 193 899 512 751 455 99 423 324 879 115 372 650 668 210 117 544 975 927 296 454 464 511 346 594 253 329 461 396 299 935 163 647 155 733 919 618 541 571 103 817 604 337 415 315 791 828 956 401 101 232 927 965 961 502 247 11 176 730 389 572 681 638 218 573 653 724 855 932 517 505 995 722 15 487 439 819 46 499 195 771 318 736 157 685 535 609 993 149 140 379 965 513 694 19 89 398 43 445 181 513 120 785 413 616 742 301 141 223 488 625 532 160 374 69 212 994 854 939 734 896 759 19 760 328 203 65 687 648 24 846 237 126 201 798 27 404 422 736 679 330 807 785 471 911 408 887 273 865 52 342 618 5 124 87 828 773 436 625 593 974 524 112 274 374 340 8 449 14 108 999 190 586 616 165 733 73 697 371 613 199 971 996 747 108 48 766 393 876 972 183 540 990 874 15 558 152 328 668 750 478 559 720 989 986 78 663 839 958 648 617 598 575 207 497 996 165 659 728 823 562 69 597 317 75 770 290 985 982 166 195 982 301 776 899 28 127 261 555 41 776 146 494 515 503 287 631 36 946 239 41 271 516 395 661 286 500 526 1 67 134 226 144 6 843 657 773 105 71 762 42 34 750 809 321 123 691 2 320 383 242 64 138 184 518 283 106 543 569 381 992 427 669 149 77 482 82 833 709 321 260 640 983 554 41 673 321 187 951 987 687 199 543 200 448 414 908 736 902 867 740 845 160 460 726 295 846 826 609 333 978 8 932 717 965 233 2 57 348 672 904 693 893 609 152 753 537 291 52 249 540 814 797 298 878 100 494 72 107 182 873 232 794 278 204 635 758 577 849 442 281 509 746 522 719 409 895 71 677 911 281 891 87 379 356 135 202 924 761 520 545 829 402 912 75 836 151 61 92 174 927 632 574 255 74 209 926 173 51 112 129 263 87 25 808 198 370 916 400 708 781 710 322 309 653 134 13 754 363 39 211 487 947 221 818 901 909 936 500 872 989 288 381 23 797 527 58 752 304 503 744 692 654 345 151 898 11 783 909 525 875 677 364 420 487 411 995 156 662 781 717 22 758 469 543 362 69 744 441 210 125 172 481 97 767 894 964 882 571 130 834 343 133 607 699 425 428 406 87 305 867 180 787 148 207 988 333 549 69 905 942 738 738 430 625 885 398 728 179 561 807 47 794 452 964 139 729 803 568 902 214 628 160 53 7 458 479 303 565 279 529 109 763 925 456 42 486 44 184 231 438 612 247 647 925 695 726 521 633 843 606 68 53 599 497 399 286 341 55 137 143 152 477 33 660 706 552 642 231 546 376 400 296 764 132 992 136 871 782 850 293 50 206 592 316 720 547 631 529 410 824 818 721 777 279 154 339 844 681 116 963 862 731 962 836 799 117 367 442 591 962 724 905 769 103 571 400 161 730 918 370 115 234 678 737 933 42 741 242 350 549 223 751 729 525 663 172 228 532 704 425 294 965 716 710 215 323 386 560 600 339 980 733 366 22 824 566 301 643 948 413 910 851 619 915 652 948 589 866 208 953 875 77 121 836 394 288 973 170 501 251 125 387 127 395 863 444 213 270 938 230 171 972 513 637 691 693 368 556 185 169 832 20 248 507 768 133 815 168 746 461 384 463 35 422 979 463 758 964 998 216 953 888 611 755 915 411 602 315 942 681 519 524 373 846 623 987 447 354 884 521 473 332 897 467 860 223 385 821 128 296 582 210 268 302 369 973 579 181 376 668 49 471 417 108 868 648 267 97 20 762 584 318 256 543 142 421 55 413 1 621 603 312 645 668 597 588 765 915 621 420 244 975 763 475 493 757 544 834 85 830 922 488 398 896 4 975 793 932 150 963 701 124 391 491 627 162 402 663 767 345 557 608 477 801 254 242 175 745 629 524 277 32 801 816 145 276 480 229 453 53 913 582 806 954 319 436 835 292 96 418 943 929 580 986 272 234 106 280 819 635 88 927 358 636 921 400 796 602 813 89 805 65 162 547 18 731 491 153 731 496 669 155 311 789 355 530 906 48 751 858 743 628 615 779 983 434 189 187 821 631 206 420 483 276 30 421 563 546 380 901 326 405 19 110 111 320 60 897 566 489 966 132 357 744 641 489 448 240
731 95 39 139 502 766 486 199 319 10 780 824 553 502 911 842 588 776 568 316 508 528 140 140 340 291 375 545 760 106 282 893 642 951 990 338 151 287 104 742 846 693 427 544 279 247 81 380 567 28 992 380 721 886 716 127 564 490 331 98 621 22 70 846 108 385 100 382 655 848 420 657 996 172 483 973 139 262 170 915 272 512 956 451 27 276 895 90 779 600 490 348 742 189 318 499 408 560 532 793 891 106 877 655 586 627 975 770 354 661 657 348 960 488 868 514 713 964 693 993 871 159 156 27 269 584 3 643 563 522 953 959 514 181 853 349 638 126 769 760 213 996 402 151 879 121 805 445 335 212 574 21 421 829 821 17 43 280 589 730 288 18 888 105 515 138 944 66 640 931 778 322 750 548 301 449 880 870 294 733 999 279 625 515 654 95 966 824 729 629 221 225 416 670 998 147 271 520 440 228 701 68 52 947 889 126 461 314 546 213 863 646 561 20 800 914 429 463 819 396 961 151 745 61 797 994 852 118 810 265 322 139 817 119 678 69 377 688 370 503 392 122 305 162 147 691 856 585 543 428 233 374 112 582 503 798 50 521 260 909 696 342 298 517 160 873 249 155 399 334 766 920 601 634 765 347 447 822 55 621 662 674 643 816 338 245 555 17 253 858 114 338 664 373 527 192 893 390 276 24 743 405 273 395 262 593 5 988 220 981 700 806 747 805 222 287 168 322 690 124 367 752 406 625 859 905 881 378 980 186 974 93 123 80 530 750 448 315 205 543 910 440 513 90 878 889 107 155 932 503 940 600 842 367 661 691 636 666 847 459 725 378 37 413 916 695 547 175 419 13 825 127 184 256 211 623 942 580 668 624 203 156 275 945 841 141 516 388 28 919 987 816 192 194 507 227 396 434 256 934 190 83 82 62 143 885 395 972 549 561 626 719 928 145 313 159 677 861 441 749 660 74 8 232 442 703 768 937 631 585 751 473 109 811 866 224 425 864 936 335 414 205 608 116 94 807 580 160 426 661 243 801 738 812 908 627 307 806 200 666 234 6 169 966 450 288 833 253 471 258 229 87 709 437 501 922 737 310 628 691 671 569 258 731 585 259 862 133 764 698 943 904 413 625 131 788 89 575 611 642 401 394 84 291 836 253 831 273 763 688 633 534 175 989 324 109 892 250 935 566 617 681 851 237 171 577 465 745 325 261 939 152 982 602 504 217 885 34 480 374 255 532 154 815 187 317 521 337 398 640 469 932 793 975 578 773 698 449 827 516 281 789 950 754 587 881 557 911 240 144 374 802 119 691 71 277 605 687 865 11 404 975 782 982 385 848 551 370 741 751 346 843 387 781 562 450 174 217 180 44 259 723 54 528 293 837 224 951 951 998 735 180 861 950 799 681 717 177 788 822 529 869 517 381 803 834 644 850 368 345 539 886 188 345 77 802 431 859 218 395 389 56 629 807 973 470 252 846 665 286 270 524 439 596 306 752 116 310 87 647 312 339 48 189 695 613 304 740 699 798 166 759 46 257 938 567 712 776 491 42 641 868 832 158 946 395 824 243 1 792 540 889 173 702 663 622 454 740 290 463 194 174 995 258 167 61 244 286 761 3 905 771 159 96 584 71 186 963 957 108 57 995 437 3 267 572 860 743 965 43 544 470 697 675 146 187 231 168 388 887 438 202 121 745 300 13 522 856 534 229 694 203 615 228 558 505 509 893 635 496 452 119 573 971 334 30 958 592 559 216 341 291 894 507 453 257 98 409 723 78 76 794 384 492 794 208 476 619 962 281 882 783 845 986 496 610 433 519 286 24 971 737 612 231 261 736 494 482 201 128 526 914 854 744 902 247 576 531 14 326 802 625 289 315 744 715 462 724 268 128 732 800 523 559 254 331 703 177 538 683 422 926 148 542 595 987 710 555 659 561 455 131 651 197 263 441 650 838 242 355 669 304 772 816 199 142 347 971 359 279 44 819 25 432 432 614 91 24 428 677 18 167 884 685 964 318 754 521 292 990 645 140 207 296 120 534 466 572 869 865 907 449 372 238 734 971 572 876 311 426 400 836 64 394 762 310 630 581 204 656 106 930 183 687 870 952 176 593 789 157 834 688 599 137 959 413 614 434 47 489 90 713 371 888 251 397 757 793 790 625 487 174 746 460 69 608 208 73 748 311 411 253 848 634 519 864 360 478 733 467 451 546 593 573 583 981 575 95 887 152 172 596 687 433 247 490 58 913 897 692 565 598 590 608 117 585 850 973 145 847 784 993 32 976 67 750 656 876 785 362 915 614 929 725 569 824 798 56 838 684 898 696 191 533 736 724 215 665 336 304 876 823 297 138 380 805 351 38 937 218 278 188 473 813 883 590 531 832 823 507 840 116 820 959 296 123 493 13 818 667 141 492 989 995 283 338 34 309 430 357 577 749 378 384 93 497 26 438 482 81 548 895 74 940 62 81 604 398 13 639 446 26 463 200 436 148 97 445 770 329 235 194 591 533 777 309 30 219 40 183 844 704 499 505 740 910 535 327 520 172 115 847 345 697 649 428 983 838 239 392 246 245 922 312 356 959 75 317 917 205 623 464 524 670 394 812 241 436 758 448 498 501 309 945 66 202 683 137 227 961 443 928 386 762 968 117 993 651 775 950 624 91 488 131 505 927 500 463 303 793 376 334 344 406 212 801 61 623 542 376 320 44 771 816 214 428 952 724 2 951 460 139 981 7 680 496 727 658 105 124 704 767 837 465 4 494 752 917 295 564 978 217 634 804 468 174 886 356 202 99 849 817 410 35 781 843 193 775 352 318 157 1 149 282 672 993 80 267 592 273 223 82 787 988 947 280 609 357 45 805 237 796 96 824 815 376 310 810 467 289 688 866 969 803 976 627 685 975 920 333 872 25 349 172 707 818 474 807 478 883 248 755 554 311 858 378 393 616 285 182 596 966 627 819 967 412 217 773 287 492 31 209 648 834 552 13 391 197 924 431 197 916 435 414 594 382 60 246 153 471 332 522 618 479 828 106 464 356 22 939 366 727 753 278 210 944 35 263 560 811 101 366 791 573 472 338 720 279 405 122 806 809 355 97 582 45 343 538 128 604 941 286 857 274 417 819 133 232 216 877 497 845 489 172 162 513 843 914 948 940 955 13 900 387 363 180 485 895 783 709 830 51 925 506 602 317 317 77 749 574 357 177 361 229 855 327 230 429 919 823 518 501 724 117 637 34 681 687 333 886 236 111 161 892 36 1 689 377 867 677 337 374 16 589 901 890 102 988 424 79 381 12 103 987 225 393 195 114 864 875 83 76 479 776 362 381 475 941 756 613 979 367 581 686 59 508 63 694 691 276 809 274 182 196 528 350 603 951 511 15 264 76 85 239 177 397 826 705 78 154 53 619 774 947 132 66 164 449 813 416 308 731 759 802 274 474 719 374 23 950 673 687 358 44 755 10 92 62 6 109 423 753 12 691 985 199 178 334 110 55 610 833 984 945 670 909 412 967 767 245 930 180 571 621 814 397 19 596 314 969 667 134 646 949 7 277 773 641 86 983 228 382 9 106 42 549 198 127 113 718 541 339 988 433 459 821 41 90 238 61 477 885 10 432 445 712 73 826 403 321 579 945 652 555 88 74 99 948 265 581 342 154 994 512 923 473 874 758 284 517 890 999 921 47 728 48 903 661 291 203 122 844 510 33 647 184 118 460 666 189 458 882 56 653 714 916 533 972 811 826 206 594 706 706 512 479 682 554 165 975 38 15 926 161 904 363 277 782 181 110 95 39 598 819 328 946 415 329 209 257 245 631 316 713 127 686 808 762 684 346 912 816 945 256 570 438 20 12 434 529 653 834 931 80 873 302 909 507 353 478 135 997 126 601 409 391 556 236 348 560 21 430 72 298 722 70 163 395 481 392 365 171 927 952 715 422 418 46 792 339 326 197 997 176 954 476 321 84 913 660 616 743 906 649 470 608 550 169 705 741 949 308 545 711 219 336 795 25 972 719 607 540 613 285 364 623 379 734 15 885 807 903 11 341 299 393 383 245 896 299 708 923 739 820 506 927 0 900 179 399 495 320 68 681 350 87 492 994 639 234 444 803 718 749 65 970 875 201 138 994 537 794 189 804 674 237 829 838 726 659 407 437 315 371 382 940 152 509 124 590 977 629 79 345 692 919 566 266 796 662 250 492 456 241 822 430 801 763 839 669 144 510 134 292 330 141 963 536 525 741 373 547 620 883 600 569 397 654 49 78 730 965 457 323 369 135 196 215 33 611 686 577 142 598 816 888 675 403 934 175 125 329 155 30 619 26 658 910 676 81 918 923 323 610 339 122 711 397 786 54 812 321 29 370 257 363 632 961 136 290 51 524 158 73 129 959 150 661 991 82 933 122 597 104 266 993 914 445 986 988 390 218 679 586 484 732 776 622 606 30 702 653 302 713 536 982 280 836 232 665 130 752 185 824 899 547 17 560 327 21 835 179 226 889 622 18 137 609 970 590 449 763 329 474 111 776 24 376 804 499
960 810 609 243 487 469 243 787 580 282 223 261 982 436 336 978 796 446 857 348 268 365 315 650 51 677 313 141 254 456 298 266 883 581 991 652 255 89 387 295 250 988 112 15 201 871 820 994 635 202 483 342 933 851 58 686 54 74 71 834 958 150 730 401 380 751 942 255 245 468 776 93 946 956 743 39 513 772 329 217 804 723 311 236 143 937 606 96 44 198 226 881 620 379 574 934 97 492 272 853 725 670 603 515 375 852 658 302 347 445 309 997 177 469 507 414 646 311 932 526 861 286 573 861 593 967 597 927 798 729 25 346 808 337 605 751 442 418 696 279 543 864 764 357 667 197 431 456 456 149 399 318 152 517 973 15 495 90 519 195 969 33 643 800 871 29 525 266 565 74 46 28 370 864 492 343 334 455 882 564 35 637 326 110 238 305 459 836 184 502 66 384 656 283 481 617 619 106 968 968 557 648 952 1 382 652 941 265 283 472 420 501 581 94 688 198 86 278 124 645 208 427 192 973 766 809 665 800 632 529 259 65 100 218 534 510 362 597 813 178 781 5 244 549 778 313 81 635 549 376 87 68 145 824 252 256 742 608 668 800 862 19 231 794 919 579 126 816 623 444 615 561 443 249 757 79 1 407 799 44 916 195 663 837 629 632 450 120 377 518 587 626 654 303 825 115 293 689 197 201 998 488 339 652 702 57 314 164 352 311 839 513 196 822 151 202 232 441 72 667 607 334 965 977 600 366 34 834 854 391 666 834 601 635 669 889 912 466 716 24 218 284 85 318 221 147 928 452 323 518 271 672 698 133 27 281 176 26 909 653 269 858 64 103 596 445 297 903 752 96 709 254 410 908 949 795 866 239 211 320 147 733 748 174 359 367 28 627 631 609 637 43 762 887 802 993 645 934 115 741 955 848 277 446 3 129 681 974 48 680 65 382 548 328 258 346 418 42 469 761 354 22 536 651 93 850 527 772 996 231 9 889 693 782 746 637 182 99 926 534 426 377 421 251 188 184 886 723 292 441 355 727 692 87 655 971 406 72 251 587 915 897 434 138 774 95 967 181 997 435 953 233 531 662 785 847 49 980 722 169 180 225 338 927 290 743 845 520 810 437 301 470 867 147 68 309 577 848 888 952 558 792 662 477 141 469 412 191 414 421 767 408 583 263 701 491 943 501 61 555 503 821 626 562 138 840 821 26 564 756 908 72 154 925 553 778 193 522 676 107 803 764 726 704 130 358 337 70 714 465 784 178 797 222 440 8 706 870 550 648 719 64 187 240 590 320 879 461 460 674 464 248 876 1 470 88 599 900 538 291 966 798 56 442 948 219 20 899 621 190 467 779 472 689 200 379 894 467 708 326 498 216 205 694 103 781 745 173 91 174 910 707 299 657 704 50 424 65 985 934 638 937 447 628 413 179 310 867 4 430 731 730 15 953 869 713 263 872 376 583 351 702 951 833 439 70 102 314 8 397 30 234 575 328 392 408 428 691 899 11 874 489 921 273 509 787 225 948 526 667 710 644 674 451 504 137 129 675 705 319 499 555 616 875 6 939 675 543 118 926 433 829 303 822 396 840 262 897 811 424 983 414 198 905 332 928 817 724 247 153 101 856 128 576 589 499 750 922 265 581 922 231 149 419 23 388 689 598 40 471 356 369 537 977 828 343 718 42 652 452 257 721 273 523 43 368 812 461 737 102 210 811 647 51 335 793 0 884 249 714 508 859 445 920 850 270 117 115 63 270 496 157 612 755 73 567 343 663 444 810 305 528 324 303 749 991 156 376 733 807 614 482 369 761 902 440 823 405 240 875 847 695 700 961 39 841 373 867 5 267 723 454 165 527 765 598 422 16 468 371 585 85 873 820 465 630 384 212 344 405 683 103 26 492 653 930 477 473 502 908 872 351 851 19 800 909 107 800 160 121 729 469 947 838 300 952 95 885 569 398 518 889 897 613 905 615 613 891 642 766 938 242 582 105 75 708 859 530 178 307 721 415 60 936 308 324 189 444 751 716 220 2 264 783 32 947 67 309 546 415 711 926 841 651 22 236 462 922 753 863 602 966 52 287 415 422 233 742 567 134 267 358 92 344 219 26 24 640 579 60 191 383 204 908 598 837 651 757 461 441 181 275 170 654 904 366 539 667 98 773 236 892 832 505 294 36 917 256 217 706 42 815 144 142 911 359 53 967 365 616 870 723 913 464 13 171 346 607 150 192 190 10 633 566 680 265 280 776 127 723 736 984 542 684 485 240 570 208 136 872 860 651 659 690 805 870 278 748 385 23 122 272 670 788 657 41 641 458 441 439 295 444 842 976 256 125 829 526 780 839 824 909 756 322 493 449 877 469 741 821 407 99 992 830 956 174 568 140 109 649 404 883 18 986 246 881 350 201 881 194 113 604 239 622 819 697 695 971 327 342 856 447 818 8 515 628 739 606 194 814 772 707 393 367 137 934 889 297 62 515 304 664 125 218 276 89 349 28 769 90 317 730 971 631 494 537 990 717 639 958 660 869 795 707 120 421 106 521 944 735 523 617 325 410 977 535 186 924 96 744 923 760 45 192 787 197 586 555 199 755 611 462 33 704 544 743 408 40 624 587 302 905 927 797 728 50 242 564 930 990 235 787 110 624 497 170 164 54 898 876 533 728 878 711 664 269 83 850 773 658 530 253 768 630 17 78 936 91 90 458 984 742 206 343 333 709 215 824 831 377 552 94 237 231 381 145 427 875 372 978 361 46 153 639 328 101 852 927 41 768 576 185 980 833 684 458 270 720 875 890 457 428 830 855 16 123 994 996 82 984 584 35 906 782 954 418 540 795 94 766 430 722 868 187 248 87 476 544 316 157 630 385 959 775 678 140 816 246 595 617 974 898 105 465 260 781 330 374 988 551 893 389 171 421 10 534 551 886 594 645 288 382 224 958 319 167 340 760 99 91 560 297 987 561 690 626 207 893 770 268 747 64 844 579 142 314 29 357 806 412 480 239 69 790 241 657 760 171 390 801 924 324 672 484 608 242 366 64 807 105 556 779 403 917 398 292 425 317 275 590 491 48 282 889 934 854 306 34 429 721 454 826 865 587 357 995 789 877 21 913 636 419 229 302 455 315 724 563 489 104 281 756 978 129 754 201 157 995 849 290 438 321 562 416 11 204 628 413 999 279 836 602 779 429 661 348 486 762 162 758 133 437 618 294 285 756 135 658 528 292 341 146 793 344 777 569 884 536 479 157 253 711 846 247 761 931 183 165 74 711 435 368 37 14 139 92 417 65 161 353 896 143 995 801 650 125 55 215 473 938 174 513 116 44 554 892 644 727 524 339 610 730 962 32 822 192 691 400 979 158 740 411 179 636 713 537 858 871 763 112 318 453 686 139 159 973 717 870 379 611 975 605 307 920 402 400 368 515 321 154 383 697 397 396 835 503 331 210 80 900 104 585 516 787 342 611 296 166 14 145 202 265 864 485 371 361 466 174 266 82 840 218 36 849 401 593 471 378 458 372 134 538 640 677 783 598 436 465 12 720 929 722 715 717 648 970 833 331 279 870 364 832 809 985 843 613 673 662 230 200 453 320 358 889 782 418 920 386 212 783 989 305 588 430 863 433 521 325 209 172 720 468 786 736 758 400 738 882 394 103 146 162 70 695 794 102 84 827 649 144 448 404 625 135 914 712 520 990 559 543 814 162 213 958 261 267 395 286 167 160 727 378 939 676 214 929 855 936 168 830 976 68 437 249 416 352 853 230 903 65 451 224 222 133 791 662 38 845 7 36 195 93 411 754 345 872 388 878 119 357 555 470 617 815 19 583 158 748 759 780 815 651 50 585 604 299 771 403 274 328 432 771 419 271 981 404 284 688 57 95 227 637 685 896 363 748 353 998 694 496 734 806 322 270 506 667 735 602 175 737 463 950 677 924 566 645 47 149 512 31 360 396 547 77 961 26 148 413 907 542 312 452 529 841 887 270 367 213 937 889 622 795 386 90 517 982 541 118 826 729 591 800 289 399 572 892 895 6 671 910 848 889 203 989 475 545 545 108 940 640 788 998 77 503 488 598 945 427 563 191 950 309 885 213 712 799 132 864 490 347 114 952 514 790 834 586 682 876 687 4 121 516 535 256 31 289 972 493 931 882 482 704 291 197 892 928 163 668 452 569 510 395 732 327 792 598 123 242 522 580 59 823 827 835 234 45 155 213 703 818 320 509 561 711 501 494 697 756 449 113 744 388 627 341 446 724 578 681 287 691 405 896 348 937 707 877 592 524 140 673 400 510 391 260 925 178 957 883 88 571 505 932 963 289 173 187 378 58 890 113 775 924 500 875 374 579 423 402 389 115 286 224 755 852 880 71 970 96 111 50 935 33 993 446 801 460 838 460 478 380 679 453 2 747 185 353 79 897 900 34 571 721 131 863 169 304 699 919 901 431 228 112 532 447 891 249 918 22 484 266 76 836 474 183 964 807 78 41 172 876 89 863 837 852 634 906 216 27 108 748 986 231 409 240 166 840 790 508 511 845
513 948 272 788 417 838 33 22 529 77 174 567 93 833 95 371 94 207 573 799 363 727 138 884 213 711 643 751 350 8 528 390 574 468 394 840 811 835 9 710 746 386 517 454 87 71 508 533 552 857 401 465 312 16 329 223 571 898 205 869 300 485 232 449 322 841 600 473 895 478 0 407 726 165 165 537 707 724 817 327 750 997 522 352 962 456 225 389 22 317 852 46 175 269 997 436 990 734 837 210 920 921 459 566 199 59 761 4 730 494 577 352 308 815 432 122 247 112 390 501 420 668 407 716 412 551 389 246 303 375 457 310 814 283 582 474 692 80 204 642 879 407 556 256 455 661 372 479 84 663 873 726 915 565 182 858 85 995 391 916 903 98 344 431 490 86 431 227 50 704 188 428 800 536 976 931 651 586 548 954 747 606 478 397 703 427 539 377 637 852 986 686 158 258 951 455 881 57 169 557 343 671 286 781 616 472 184 90 388 995 230 983 304 231 887 866 72 924 105 941 440 912 749 235 364 125 968 970 554 333 139 616 141 452 291 952 748 432 295 449 52 148 691 638 445 40 836 427 402 923 700 704 622 648 488 143 680 294 55 49 219 994 949 250 48 889 123 440 863 817 215 1 81 539 908 492 239 900 293 886 133 285 238 836 451 782 767 203 706 51 76 384 772 794 882 754 809 723 885 278 474 179 547 574 973 531 382 554 398 674 328 2 183 255 844 925 581 529 673 436 377 872 782 632 870 644 462 590 946 480 27 789 404 487 541 225 605 289 56 42 34 290 935 885 333 213 37 411 220 906 597 378 696 256 996 972 341 97 282 884 979 714 234 160 427 853 108 447 514 393 67 192 773 886 674 7 663 444 190 363 161 529 243 89 624 802 102 446 961 786 345 60 776 128 589 625 675 934 464 62 818 793 969 478 266 134 878 21 865 527 193 150 218 967 653 570 250 688 302 362 751 695 164 123 380 397 553 555 360 442 262 398 387 980 500 238 265 642 753 693 477 93 92 576 537 813 953 83 737 617 472 49 580 72 4 921 480 718 688 56 853 578 507 949 358 455 61 492 623 891 831 23 396 896 636 953 950 819 237 65 405 840 436 127 994 847 484 155 197 207 134 555 229 886 592 9 260 471 927 792 732 121 355 737 201 831 167 278 672 313 765 924 149 89 267 509 128 587 912 201 871 493 893 262 712 966 719 368 39 647 70 830 995 277 910 946 907 540 583 104 521 80 977 474 739 154 16 198 185 693 858 264 759 837 938 180 416 164 546 26 113 237 386 897 860 192 992 375 375 197 930 154 760 505 264 866 324 687 568 613 657 518 923 639 738 402 872 7 545 175 57 413 542 493 515 90 177 121 415 208 964 870 796 863 313 675 805 706 659 747 602 444 824 798 875 949 801 418 815 18 650 353 948 327 378 36 820 637 898 514 704 51 695 564 91 345 909 512 892 848 783 901 958 261 823 453 684 72 367 225 694 335 483 401 808 775 564 574 181 788 639 890 118 182 883 666 434 466 69 184 677 403 523 856 807 860 96 484 779 231 558 867 170 369 627 729 496 683 803 383 296 649 470 187 535 736 454 7 36 165 716 51 503 122 993 32 632 218 617 28 327 120 601 181 763 498 214 848 317 34 129 316 475 719 3 84 635 711 690 709 104 564 947 131 240 259 798 243 771 514 891 477 1 833 799 915 221 588 311 728 648 442 11 642 249 16 944 863 593 706 762 875 918 971 544 518 257 180 725 325 356 455 392 608 921 74 53 250 325 531 991 864 846 787 357 292 425 319 307 763 200 112 473 947 952 19 31 327 733 92 40 746 98 867 734 853 689 576 269 599 18 233 567 769 563 793 793 1000 942 839 17 570 192 103 399 123 442 623 886 565 900 786 888 374 939 393 645 668 876 387 191 934 630 472 65 908 298 252 157 91 720 945 736 940 905 941 211 191 957 665 838 265 717 564 676 719 721 27 162 127 532 776 71 490 379 754 842 233 718 994 305 919 100 633 665 593 830 353 163 996 159 837 656 596 943 665 843 73 598 491 107 396 283 654 287 650 590 643 906 233 77 891 143 979 493 40 998 530 351 761 465 94 144 603 897 269 731 246 413 920 975 492 775 118 458 853 403 977 246 997 178 892 714 307 884 58 228 122 290 415 321 157 585 9 103 800 965 382 460 163 479 232 315 145 173 221 649 905 97 580 299 754 550 635 954 386 931 665 608 225 618 561 376 33 223 963 414 110 764 879 284 918 702 47 51 836 670 601 233 522 586 344 418 244 646 494 671 71 715 325 538 623 591 17 723 742 791 263 255 382 60 80 668 350 421 857 904 712 641 738 687 30 117 624 710 119 980 622 245 695 142 386 729 271 619 662 30 129 171 675 153 604 306 402 271 689 68 18 331 759 781 905 198 211 839 658 505 420 253 915 512 890 268 460 551 227 971 642 633 849 63 258 511 882 502 70 766 253 540 110 101 299 330 511 426 521 423 617 626 527 794 61 797 461 828 792 156 591 461 508 110 285 469 185 122 706 20 756 26 281 693 899 525 600 856 892 32 582 323 587 757 433 501 54 447 968 154 91 127 355 256 806 917 170 410 485 7 335 758 252 487 364 701 29 452 95 273 849 353 55 466 316 609 990 940 373 79 441 227 873 419 483 620 959 112 736 774 210 615 700 634 63 270 204 116 816 335 707 989 61 607 621 519 784 621 783 280 652 679 957 956 510 644 386 252 241 482 404 35 4 5 938 595 701 41 399 533 945 145 703 896 578 555 324 381 692 179 192 705 427 332 349 795 263 543 674 660 451 314 270 934 785 15 566 867 895 449 917 278 276 476 669 822 968 47 381 83 661 13 906 263 145 369 30 23 793 276 733 756 23 318 404 916 276 80 616 277 6 176 378 566 653 46 15 788 744 972 124 785 422 45 9 140 216 78 718 770 1000 137 125 610 781 259 781 509 475 819 939 285 922 66 455 438 634 186 513 666 954 850 401 106 805 854 838 499 441 385 797 288 528 922 510 131 525 132 358 114 721 492 707 497 35 669 442 987 167 802 740 8 174 453 522 202 966 932 485 121 491 400 769 742 662 833 922 559 328 152 935 195 571 697 993 813 547 397 185 562 944 155 251 727 62 864 718 642 13 347 151 789 495 59 232 370 183 352 652 565 774 126 117 111 198 309 504 752 256 826 154 241 802 526 225 498 265 936 211 88 782 216 287 489 678 638 49 929 143 735 301 561 896 713 624 569 534 894 666 411 69 834 764 629 809 531 744 242 624 901 616 941 256 928 673 437 345 319 138 851 842 658 96 769 823 49 678 456 920 19 91 371 25 89 782 743 33 778 475 768 820 430 67 217 973 699 397 967 350 682 442 686 382 450 97 82 882 408 406 292 16 857 452 258 261 861 949 804 89 869 428 226 685 504 498 189 394 874 887 825 753 744 735 698 878 685 592 99 466 841 581 959 858 652 960 945 833 337 826 681 506 913 981 937 811 294 245 196 517 297 257 570 175 914 128 575 558 848 770 125 1 777 714 890 108 667 361 467 630 611 145 654 683 444 545 424 143 12 25 520 161 320 487 880 851 985 627 579 285 406 576 924 197 862 37 955 305 603 59 274 469 899 762 709 808 6 875 832 714 28 302 279 994 160 473 10 333 982 375 109 253 374 13 342 401 983 555 210 134 506 390 664 806 130 603 21 981 43 542 168 388 443 257 24 958 963 235 755 989 536 51 151 12 981 603 172 932 38 219 90 688 655 967 786 545 829 682 661 639 2 602 235 894 251 681 516 441 625 247 339 900 495 932 984 118 310 693 925 38 74 187 911 131 334 744 816 735 926 262 806 738 628 716 594 944 429 357 812 992 115 872 728 257 187 337 340 303 463 101 614 81 346 107 393 300 613 970 845 585 790 262 683 563 530 134 560 674 224 579 827 446 203 960 42 695 146 898 740 573 527 214 722 733 662 175 596 391 366 273 261 638 787 945 494 510 966 689 326 309 54 770 86 25 373 626 612 189 491 123 359 514 978 251 587 106 147 480 835 520 933 86 166 368 194 571 62 576 409 425 877 994 119 992 124 324 678 617 135 323 301 492 485 549 236 213 631 489 58 731 534 709 383 846 254 495 510 589 741 277 754 129 999 113 572 140 481 245 576 821 384 890 810 420 988 282 584 664 468 706 29 599 25 545 422 761 866 652 289 852 441 890 724 825 435 923 136 323 316 536 604 172 44 636 354 8 248 316 599 133 970 142 433 826 578 921 222 227 557 750 847 679 439 267 974 582 486 159 207 814 361 169 180 37 244 519 150 672 209 177 588 896 365 85 336 971 348 778 784 213 446 735 960 149 368 13 349 482 448 344 206 826 428 237 889 397 708 373 792 65 212 53 780 731 471 624 821 601 640 736 281 235 73 254 849 884 518 620 647 223 362 788 549 37 859 816 208 182 231 319 524 731 75 885 395 760 902 616 64 386 855 376 338 632 606 406 919 258 868 285 148 351 275 445 120 766 14 367 711 274 840 468 745 940
998 100 739 402 304 908 642 484 201 502 758 660 173 613 515 822 533 252 847 213 192 131 897 484 552 351 302 836 815 461 6 281 538 456 948 820 153 926 771 454 710 639 729 604 105 732 374 871 46 694 647 36 378 494 94 910 951 876 10 902 917 411 617 491 427 717 70 903 755 565 810 662 328 382 908 913 121 341 870 939 63 911 591 358 723 624 443 617 615 458 152 139 949 694 79 311 111 143 921 38 269 627 381 827 664 258 893 110 449 991 83 697 37 220 705 806 728 304 927 244 901 125 568 365 486 455 641 684 667 404 900 77 982 600 984 564 185 245 171 381 291 794 888 374 448 137 569 246 140 823 939 542 684 828 133 782 118 846 640 88 941 367 193 204 141 228 959 742 408 637 542 922 835 977 997 362 842 163 606 328 142 390 679 445 868 145 60 58 14 468 507 537 639 197 621 792 219 7 413 985 817 534 1 414 658 490 369 771 520 598 108 23 300 420 837 751 35 385 721 547 590 841 29 239 719 330 435 970 188 515 733 307 344 493 659 620 775 751 995 112 845 407 179 470 560 820 910 108 929 57 69 787 279 917 860 728 971 412 773 125 596 200 974 394 572 742 638 278 687 783 126 199 200 498 293 504 582 620 613 201 175 918 695 700 174 458 681 986 459 462 851 851 453 406 438 286 370 118 498 87 625 988 340 526 151 612 505 341 168 406 911 774 981 300 467 674 969 864 946 324 135 69 160 695 722 510 500 307 580 161 963 474 289 830 730 244 357 657 655 770 737 362 458 968 285 151 495 831 109 70 622 533 461 221 779 251 844 393 838 330 273 963 412 961 124 246 394 32 562 750 657 689 439 473 321 143 77 428 540 84 942 487 834 410 957 116 436 826 801 262 322 360 666 641 592 430 776 779 167 576 892 904 266 891 518 795 994 656 586 279 170 6 770 305 716 442 265 901 229 391 545 102 841 892 299 905 305 333 709 535 566 794 90 458 268 76 623 544 130 954 407 5 635 302 934 862 794 956 509 333 786 171 483 755 247 100 497 229 353 662 377 74 869 437 605 897 524 303 271 170 327 28 816 131 50 902 359 151 543 582 333 89 746 778 196 923 676 343 648 531 85 110 191 164 662 40 767 82 624 885 980 792 45 4 329 28 793 738 241 683 661 471 506 628 17 438 423 449 75 660 521 615 806 206 950 47 534 849 646 617 256 296 875 59 278 689 442 550 914 259 508 988 415 574 210 604 937 9 434 683 881 776 778 573 769 690 231 889 464 471 11 11 127 733 202 995 260 65 257 948 964 85 325 465 972 360 122 829 795 230 195 540 831 315 246 891 186 570 446 325 428 743 338 117 618 421 87 162 675 338 996 164 610 177 387 595 384 877 499 492 555 575 267 987 20 955 274 901 395 875 227 626 777 401 441 938 53 322 760 783 644 108 145 658 347 51 316 107 276 946 194 757 120 471 205 273 633 166 492 54 491 198 245 121 918 508 110 863 399 39 556 83 455 372 878 155 183 460 178 497 476 86 872 796 84 944 365 70 522 763 177 412 375 870 669 586 101 692 578 937 331 863 147 567 713 378 983 186 466 39 863 294 672 505 798 382 203 701 19 922 871 817 82 580 418 918 885 447 643 466 489 124 652 396 821 587 361 467 447 924 468 968 470 394 754 447 477 152 425 705 252 904 33 230 579 441 987 111 292 806 117 355 454 413 936 297 853 112 529 951 68 407 958 7 747 782 146 833 218 845 64 421 216 758 763 360 335 920 626 845 450 394 531 711 324 705 129 360 150 637 550 155 877 70 985 720 334 113 783 940 699 627 788 333 485 117 379 565 376 406 364 874 608 562 945 650 850 395 159 731 62 260 471 662 355 470 736 78 396 750 222 654 383 334 480 843 970 854 112 62 912 14 38 569 565 400 132 981 414 776 559 446 536 510 978 327 0 787 282 786 899 244 708 343 968 859 741 913 523 977 537 783 190 623 765 667 512 474 242 918 960 933 759 962 432 185 683 468 700 714 187 279 212 467 358 213 176 878 961 634 343 1000 362 471 757 611 616 844 935 443 694 786 511 191 277 282 463 984 677 436 873 151 148 848 879 621 685 342 830 603 251 888 429 617 157 510 813 73 547 750 16 794 61 433 473 321 895 289 598 683 180 821 243 119 903 520 544 186 451 760 275 111 354 830 535 919 25 57 319 475 2 515 440 136 137 921 696 520 973 465 620 313 211 269 144 911 748 744 217 457 822 787 750 471 787 766 341 248 782 199 294 967 832 959 513 141 740 409 49 409 42 748 805 564 706 476 820 66 263 963 115 292 907 341 551 439 707 147 930 711 986 430 54 233 119 3 356 490 197 990 317 297 57 982 330 380 71 479 809 726 674 436 131 140 91 4 481 83 884 912 74 155 405 829 563 278 225 321 992 552 862 368 896 747 15 712 924 42 561 318 298 935 532 533 398 936 567 951 250 336 909 294 836 965 519 347 988 282 857 14 315 703 650 862 581 204 382 789 947 118 571 982 478 697 445 145 967 842 228 364 385 107 339 473 628 917 867 5 527 362 607 850 943 311 12 668 517 297 663 424 41 984 32 318 410 593 8 763 404 129 890 346 745 991 715 387 819 547 350 235 106 401 314 417 280 913 516 827 503 303 469 715 920 762 22 757 855 452 78 676 894 814 701 551 774 771 660 806 916 930 223 731 97 246 588 476 380 166 262 336 308 905 363 497 938 739 104 754 922 429 430 175 808 154 772 690 134 273 421 533 743 312 181 667 989 299 143 392 306 261 530 515 800 556 752 52 123 348 905 169 270 986 138 7 671 13 346 578 437 503 761 146 866 454 342 210 3 774 807 405 587 624 224 761 858 230 584 582 928 477 630 371 789 694 697 902 125 752 390 444 766 16 720 944 238 533 36 839 493 627 999 798 861 471 526 281 856 561 307 826 400 360 368 446 925 727 149 566 169 763 843 711 51 395 287 257 698 141 189 103 780 543 55 367 604 506 558 345 600 75 284 523 818 940 240 1000 962 321 21 708 796 775 367 794 514 10 653 681 199 504 727 106 96 238 839 65 397 475 612 408 323 57 107 467 235 731 239 624 208 337 944 767 136 340 172 748 665 147 792 440 501 612 332 158 768 805 898 479 876 168 371 69 417 542 220 221 24 220 594 515 345 938 28 76 726 98 86 458 714 762 629 979 9 564 264 529 712 248 680 588 864 44 840 959 891 695 272 795 23 160 785 242 915 617 184 149 206 947 58 491 797 835 411 514 976 342 738 706 297 219 833 225 496 926 649 314 952 866 482 31 749 831 711 953 402 300 734 412 764 879 465 63 673 723 236 338 735 749 92 768 5 875 389 170 80 55 475 551 528 945 614 813 27 451 826 320 88 461 487 452 637 669 693 986 704 159 310 756 691 768 504 536 965 870 215 817 261 800 539 179 977 490 388 118 288 883 89 222 386 331 488 247 232 192 603 621 631 315 611 827 632 655 828 986 48 94 889 753 164 632 255 205 902 250 81 365 244 152 165 680 237 257 4 407 39 998 360 844 576 459 823 217 76 588 829 516 570 17 812 443 163 865 732 828 128 476 781 805 312 179 281 309 593 932 452 432 953 426 686 880 156 445 627 217 595 87 209 164 525 347 59 699 93 459 290 174 742 974 932 592 460 100 52 780 979 328 102 684 702 210 791 438 65 731 585 942 213 640 827 705 286 577 803 651 207 334 221 33 575 787 849 177 990 660 433 147 295 690 751 469 824 576 762 748 887 364 731 689 166 216 420 305 589 134 854 613 682 972 283 421 391 305 880 121 690 506 392 776 546 895 13 213 882 557 886 426 933 836 155 30 670 320 725 276 913 985 393 805 204 667 424 686 416 211 574 268 309 704 313 675 688 306 975 112 923 552 406 910 931 854 349 294 799 119 457 815 18 780 859 12 553 70 72 389 602 534 311 837 139 119 577 226 668 9 373 487 991 138 906 966 744 408 43 21 502 518 645 641 44 438 161 28 336 932 825 752 249 512 718 621 609 437 303 394 966 736 100 46 95 772 703 384 848 558 784 357 883 230 954 120 337 81 419 634 7 62 573 589 651 707 557 791 26 757 583 524 549 11 597 350 67 574 814 732 846 892 56 352 158 336 301 75 113 811 326 38 724 604 73 946 541 622 234 309 31 119 154 876 654 823 802 963 472 313 479 872 99 56 956 392 230 531 162 704 656 768 636 500 259 424 510 294 852 939 490 395 30 330 634 474 254 664 919 183 865 189 366 626 248 940 66 74 116 209 233 327 226 13 484 941 599 633 494 615 318 9 717 338 34 536 811 229 874 284 456 355 348 883 409 97 352 383 689 670 351 297 904 445 182 742 103 14 214 848 40 477 601 458 320 998 804 41 926 705 258 53 955 100 692 235 426 923 564 453 296 183 422 853 98 72 403 663 756 335 431 277 790 885 253 733 198 384 993 22 554 296 401 898 462 474 619 566 753 527 444 9 678 344 548 117 474 352 940 174 114 811 372 105 47 855
670 316 649 611 653 743 519 621 135 622 918 841 86 796 314 475 568 633 162 436 986 625 768 171 574 206 544 774 129 749 333 295 23 326 142 674 874 228 387 217 261 517 524 412 43 877 575 94 694 1 159 773 378 994 316 328 827 564 529 953 725 32 372 750 512 117 480 391 748 462 497 274 557 918 148 972 384 323 648 951 338 278 971 252 682 712 907 548 570 702 960 375 487 516 74 522 277 120 149 572 789 118 775 894 463 987 744 717 696 645 158 107 72 131 440 102 201 716 362 855 619 782 977 155 794 257 917 896 122 473 959 789 33 612 270 403 738 425 678 120 453 909 547 161 457 190 751 164 898 670 556 687 781 234 688 606 963 928 571 128 793 343 118 411 931 241 717 825 166 709 427 168 456 666 843 992 925 59 614 97 356 439 687 874 967 461 223 124 278 880 85 880 199 68 721 513 856 965 472 877 910 212 711 177 698 374 309 503 530 367 52 55 77 144 363 455 257 334 610 559 92 443 281 511 352 255 265 618 829 936 127 487 689 762 386 163 985 256 312 939 298 733 859 537 433 408 21 781 554 576 685 290 625 249 854 346 631 267 280 344 892 475 792 60 896 499 366 242 816 905 153 76 470 475 521 946 666 56 192 377 59 39 525 542 369 778 339 761 448 924 125 93 893 695 211 267 61 611 927 16 108 155 44 663 163 589 765 499 757 482 29 67 373 473 342 111 119 95 81 730 808 752 930 813 31 708 538 467 112 265 120 529 375 516 730 492 84 880 749 512 156 508 553 696 82 313 381 319 317 9 496 76 454 114 948 937 182 459 560 586 763 15 89 877 853 974 248 648 388 727 973 562 460 393 4 329 684 268 667 952 852 7 704 157 532 288 500 93 833 627 936 167 117 962 24 952 577 289 955 251 613 536 335 149 633 792 36 186 259 31 813 429 228 347 578 251 320 333 479 370 969 246 477 688 659 56 517 148 418 366 914 826 484 351 842 955 128 33 585 914 635 526 196 297 75 317 865 814 835 47 826 747 897 469 319 59 172 211 706 388 202 149 266 397 800 913 18 830 720 646 974 96 207 109 569 526 886 525 616 442 294 994 358 2 235 838 332 152 247 658 509 450 561 127 107 250 221 369 875 513 573 543 186 51 123 346 786 486 983 917 41 784 537 57 204 987 593 740 964 437 174 120 48 321 981 716 464 446 762 189 87 206 605 396 651 209 311 841 473 717 68 683 820 590 138 859 251 304 953 791 855 191 774 410 441 643 938 501 345 314 541 905 308 280 53 190 476 800 329 165 599 539 183 362 90 233 147 331 632 146 404 598 242 406 447 828 750 99 576 905 411 59 187 538 713 42 154 381 45 207 604 188 597 869 565 33 862 937 814 237 879 117 91 795 286 257 442 691 951 75 965 363 535 344 836 436 271 685 214 162 592 893 752 131 206 980 198 273 212 116 534 239 776 59 208 111 590 261 741 564 382 582 238 930 586 871 161 571 249 189 589 158 671 375 726 828 511 107 799 731 160 329 669 645 916 431 217 728 258 489 467 818 870 246 468 478 436 303 203 780 647 947 465 688 275 101 962 191 181 285 622 542 431 414 672 794 367 555 946 489 650 284 28 443 801 750 729 209 124 310 850 219 444 579 58 50 998 156 283 909 101 491 69 356 657 249 887 45 861 977 584 41 839 364 393 843 552 360 712 706 944 811 860 310 731 655 173 67 79 436 664 53 57 18 343 949 73 185 26 657 327 501 220 450 293 688 608 374 542 407 354 851 639 740 844 544 401 17 797 765 882 683 310 555 408 778 780 714 740 877 997 546 994 304 881 195 445 54 34 777 640 629 796 747 179 288 686 70 399 36 737 143 189 472 240 210 598 254 675 546 246 34 268 566 200 125 868 765 215 44 510 648 94 789 982 411 646 237 302 917 501 746 958 475 315 576 210 272 370 250 580 887 864 1 150 209 772 271 715 377 645 466 677 9 821 57 549 596 344 642 926 521 213 990 492 872 724 11 7 778 527 159 899 136 504 974 515 983 245 80 727 718 489 902 267 398 306 563 954 743 469 229 681 78 705 747 11 496 889 303 900 275 945 208 518 615 300 945 976 844 815 371 35 263 140 349 837 142 885 455 256 779 777 197 559 81 743 522 121 795 226 826 459 456 949 847 145 764 673 120 170 206 771 778 932 570 420 375 106 980 3 551 377 769 591 881 819 327 486 471 133 729 458 275 701 646 956 415 652 576 526 890 503 449 911 415 658 825 446 539 291 252 934 516 782 826 558 166 817 355 579 579 232 843 434 872 155 8 996 755 274 834 890 252 824 577 778 933 891 572 849 910 637 980 638 371 97 886 692 44 507 828 337 826 700 625 67 336 432 125 823 37 254 332 424 22 699 866 894 343 276 180 506 807 190 289 913 5 126 758 755 600 804 748 872 646 920 756 811 498 176 160 943 943 617 406 660 502 17 114 285 567 818 232 222 325 734 805 760 812 443 514 224 137 783 512 474 193 627 933 104 692 406 333 40 461 714 840 191 731 834 85 766 976 832 610 20 910 481 942 600 300 56 403 88 943 414 926 732 334 805 299 603 76 412 841 912 200 450 660 491 907 272 111 439 268 915 891 758 257 241 121 710 887 601 752 359 62 301 633 693 95 641 136 295 393 426 905 383 906 165 328 505 460 19 524 27 253 596 802 564 827 303 889 644 470 402 12 988 823 416 159 397 487 421 395 134 161 495 842 661 136 71 999 935 789 919 330 30 319 287 784 583 237 253 588 626 790 197 246 341 278 1 322 866 849 543 374 65 396 908 886 307 50 516 24 629 125 947 85 250 235 995 413 482 76 582 518 895 991 38 662 374 220 405 905 736 638 851 104 883 838 966 340 485 380 634 212 289 898 612 177 96 628 229 939 690 590 385 619 168 774 642 206 494 326 663 391 502 514 305 299 876 584 769 680 324 543 581 259 952 898 810 467 620 589 514 769 171 635 806 601 838 699 488 413 400 450 513 394 662 806 42 350 13 999 812 622 237 111 131 327 415 244 330 582 423 928 857 688 679 304 970 546 950 755 137 237 180 568 132 548 395 230 290 707 522 714 655 90 78 774 451 831 351 975 233 969 628 487 905 873 10 356 607 340 116 38 922 253 790 6 540 876 756 524 928 842 184 639 563 362 365 695 498 467 461 473 260 975 984 422 942 716 51 438 602 116 567 776 437 319 691 154 846 910 606 98 462 219 0 622 321 33 978 836 225 918 334 585 754 437 422 638 929 241 109 100 394 366 499 76 990 690 83 619 336 333 151 91 368 743 318 851 297 572 349 951 364 462 141 693 70 559 139 411 398 241 880 325 357 678 923 675 169 295 252 719 871 407 39 849 380 86 904 407 322 96 323 139 716 668 205 979 16 330 288 725 745 430 940 535 840 801 697 393 858 775 798 292 392 375 845 351 234 777 785 943 230 417 243 930 98 506 264 242 888 914 723 657 594 110 674 657 255 411 770 7 360 930 115 659 636 308 195 360 193 881 273 826 361 955 389 576 878 863 32 441 665 659 483 393 438 10 325 425 802 225 991 680 566 649 331 279 178 912 6 165 80 365 520 622 64 500 825 334 102 116 346 165 391 723 937 31 313 532 50 789 828 360 46 951 100 244 428 34 654 633 939 362 609 830 449 715 903 640 262 823 668 201 989 319 539 206 282 821 555 132 478 581 5 883 536 583 979 996 680 8 788 179 231 697 999 206 822 941 409 858 548 261 630 840 773 619 490 768 296 999 466 497 847 678 55 920 803 241 587 641 114 688 992 866 177 827 227 571 12 861 350 112 284 523 615 952 980 385 146 910 99 14 455 469 787 840 340 850 709 992 355 372 15 729 972 699 430 877 523 64 753 840 493 591 54 124 795 609 2 983 987 932 236 285 733 608 452 48 921 904 157 823 968 909 621 873 130 435 746 368 425 252 22 317 353 650 194 970 328 165 767 35 376 543 830 270 111 819 809 573 136 211 37 768 413 852 933 471 764 278 902 319 164 943 188 746 410 678 683 191 429 613 533 372 390 699 417 733 718 941 656 542 643 283 292 790 14 955 728 218 703 25 941 957 791 755 244 214 299 71 702 679 869 143 66 577 906 781 152 316 348 785 848 409 759 66 531 44 572 850 863 583 909 495 9 179 60 168 95 240 739 955 611 643 396 990 807 280 957 849 877 740 326 557 595 925 722 510 93 43 49 472 784 494 841 358 546 308 62 278 110 502 901 934 508 149 25 745 975 840 144 684 623 17 676 699 167 544 103 674 528 934 279 600 551 356 239 826 867 876 471 502 873 254 76 811 831 738 47 401 562 839 63 938 403 838 475 563 695 561 216 940 435 864 219 688 707 8 993 167 379 179 708 616 588 703 269 577 624 354 371 502 407 331 113 336 304 59 719 45 209 558 175 672 347 75 742 59 618 946 961 971 263 174 924 877 550 855 8 746 735 424 143 177 747 803 545 498 218 197 419 963 884 477 761 410 779 698 185 343 105 222
955 521 1 86 47 509 619 893 966 668 472 56 41 971 771 310 745 893 162 262 13 356 735 526 501 647 441 991 248 286 251 429 860 693 374 950 666 401 122 160 898 411 227 595 291 292 916 402 196 741 586 232 289 449 230 526 638 859 278 21 924 697 299 988 197 854 607 640 74 106 992 589 802 364 710 324 108 180 341 469 57 87 145 149 421 667 577 397 869 436 808 270 448 127 960 505 485 38 821 839 220 679 865 420 243 939 689 374 465 260 987 70 493 911 434 816 527 402 193 368 728 700 187 116 819 225 863 124 940 251 893 789 444 74 600 907 484 556 759 2 34 628 192 228 612 138 260 460 661 503 348 326 804 906 250 219 241 784 204 339 328 945 209 53 312 170 715 353 367 381 921 333 746 806 770 181 321 436 296 19 738 777 466 606 559 641 219 301 642 996 146 971 889 21 331 954 393 425 789 99 686 905 89 191 730 185 837 416 846 530 511 616 114 306 514 726 182 333 419 700 655 878 65 525 842 482 700 893 775 807 712 288 32 918 977 347 529 166 922 586 424 800 411 693 670 722 169 453 964 901 208 459 173 566 639 462 403 742 605 490 134 804 978 544 202 143 368 93 478 957 324 899 780 435 652 420 938 162 266 993 343 859 376 12 262 324 858 125 388 461 211 75 102 184 157 160 516 473 764 605 435 855 124 281 15 255 810 512 823 322 165 320 79 476 350 561 427 74 43 576 647 388 492 346 214 133 409 415 784 753 123 592 561 357 755 379 216 1 885 532 616 146 222 946 560 182 305 366 283 824 365 414 223 38 727 641 933 827 168 363 389 675 855 72 985 727 95 886 138 677 752 755 597 420 257 277 603 963 477 501 766 806 817 725 242 673 690 437 650 266 692 19 671 147 297 182 528 901 544 427 631 752 268 957 391 247 373 414 382 394 288 840 213 468 119 236 508 49 267 806 21 139 186 158 85 943 18 414 42 784 464 710 339 614 509 999 623 164 854 909 356 318 280 425 64 892 961 113 562 187 570 767 719 103 626 834 418 107 503 394 925 848 265 911 734 332 927 763 535 636 580 121 678 940 907 372 949 181 748 539 113 850 105 19 172 389 488 836 238 34 496 612 699 583 402 220 224 647 118 274 185 742 984 295 596 64 156 106 22 593 892 320 51 988 928 85 215 62 556 493 378 658 10 991 931 931 106 91 31 530 568 872 876 565 456 366 210 231 910 7 287 407 454 511 826 134 295 918 741 68 63 539 543 823 708 382 195 207 627 99 524 362 606 240 687 431 431 541 445 366 995 740 244 905 303 271 695 394 991 450 908 917 850 715 980 926 73 427 950 571 525 971 417 180 751 571 181 190 96 714 622 872 549 253 740 742 975 141 667 487 707 610 877 820 879 540 226 971 317 520 832 718 386 65 756 812 971 292 951 890 551 788 284 379 452 19 539 263 100 424 585 880 520 762 794 735 319 414 229 883 428 832 212 769 564 804 461 759 569 541 592 628 783 529 491 299 571 962 701 757 986 79 191 42 30 964 232 689 812 910 958 106 676 358 628 822 772 505 777 585 739 818 61 715 722 912 234 468 763 115 972 1 160 945 28 225 142 370 664 537 790 571 795 140 673 852 900 612 965 312 329 559 301 380 385 570 999 294 888 27 609 162 688 770 129 691 948 163 530 167 973 400 9 971 381 311 136 660 483 484 7 48 732 542 494 134 286 943 264 204 446 404 429 624 20 177 117 501 273 259 188 822 791 598 799 477 818 222 896 193 246 87 308 69 436 33 50 363 874 372 669 414 442 908 648 113 354 799 207 700 179 926 178 176 883 843 4 376 581 542 48 109 163 180 383 896 981 37 545 54 653 753 281 757 398 728 891 846 346 292 499 40 302 361 953 217 828 930 239 545 851 764 164 724 338 453 936 422 930 647 371 911 322 350 35 629 742 515 786 723 663 584 534 854 651 584 473 210 768 249 270 112 974 516 408 295 39 721 656 278 126 644 392 483 430 885 906 6 798 555 632 969 870 373 792 734 696 863 78 887 175 409 252 91 704 195 773 641 24 643 926 503 107 743 249 363 36 901 405 206 152 956 899 19 662 979 579 6 537 115 835 937 542 371 796 808 325 597 945 45 293 561 387 479 608 765 633 179 576 255 474 92 225 26 240 868 598 874 558 772 171 801 963 28 979 263 800 622 323 399 902 180 512 556 135 621 809 547 23 172 801 420 353 566 406 930 919 151 425 42 589 966 101 988 285 314 81 607 245 932 813 268 342 90 998 606 205 38 314 805 873 713 377 764 27 83 498 960 866 533 335 493 682 908 25 378 99 421 199 377 19 864 56 690 912 993 292 630 540 378 590 657 897 981 2 975 593 865 946 273 957 33 703 386 713 612 582 672 718 520 750 72 360 919 174 70 753 195 504 629 277 719 674 65 443 186 149 823 8 254 691 858 130 270 521 203 103 700 505 912 462 638 261 602 720 634 352 115 705 180 880 115 87 236 384 859 905 714 451 387 401 770 765 39 218 526 304 647 567 763 725 225 643 128 563 10 990 31 70 486 693 964 432 186 457 646 94 3 915 673 890 132 337 530 787 348 72 485 112 440 361 71 282 302 5 506 307 423 279 299 150 12 785 280 844 520 856 205 913 591 110 496 572 635 862 790 660 653 969 259 675 725 767 422 481 756 26 325 805 114 939 541 82 281 811 353 833 128 749 80 38 881 566 714 315 303 868 851 372 32 613 124 487 327 495 449 929 928 460 837 737 35 86 941 932 777 848 867 881 761 91 227 778 919 16 42 781 787 843 905 109 322 439 682 698 39 359 91 657 622 201 3 820 338 803 312 914 266 256 919 141 460 515 79 83 62 836 370 886 85 336 829 519 493 90 976 154 238 776 942 159 130 258 579 584 890 233 348 6 599 311 799 602 938 934 569 510 513 684 829 523 567 599 694 44 671 255 424 968 611 782 382 275 769 380 87 364 409 459 930 654 166 536 823 840 363 988 977 486 989 40 133 634 713 116 387 269 277 640 709 853 679 578 618 80 352 583 641 438 840 490 966 839 866 132 786 587 542 615 188 983 599 531 212 646 76 183 10 845 11 506 817 471 803 433 113 479 771 98 429 447 168 480 455 903 136 641 472 489 446 189 144 847 236 994 461 66 880 996 745 982 397 841 519 93 871 649 345 721 278 369 803 332 41 594 581 604 365 422 254 807 331 3 182 944 743 726 307 45 741 274 904 904 647 11 73 630 483 887 602 276 590 943 647 618 197 362 869 318 989 637 253 714 124 997 994 923 222 290 305 507 588 263 685 894 168 55 226 942 537 140 32 788 984 49 636 552 34 532 349 976 508 334 120 694 51 723 84 769 372 911 655 825 14 170 805 681 282 644 100 469 369 555 243 901 392 970 131 941 699 29 822 829 520 177 610 455 671 645 443 54 598 404 762 952 739 937 801 397 202 407 865 313 907 831 906 69 618 151 456 658 302 614 372 121 181 736 924 127 427 76 427 46 122 595 587 345 60 685 949 629 886 830 149 761 263 758 530 158 788 351 685 92 358 349 502 962 206 370 42 760 941 550 957 861 418 470 30 733 80 743 393 668 504 176 898 872 55 180 419 254 560 298 412 993 178 680 660 554 833 834 326 711 926 400 790 588 580 75 196 144 426 416 540 859 175 762 754 864 595 871 714 320 533 920 40 143 170 410 395 849 115 128 395 167 824 375 661 237 797 659 24 624 408 120 643 333 846 84 448 379 922 139 839 231 111 573 883 153 168 724 841 827 334 557 42 538 321 947 57 426 144 155 189 131 172 347 389 591 106 236 13 147 143 228 255 517 441 161 960 838 356 148 559 394 2 526 703 878 476 344 672 412 235 502 453 309 670 449 177 757 119 294 158 310 728 0 242 882 249 875 89 396 334 415 721 423 880 747 308 575 569 17 56 235 33 774 163 822 814 137 877 895 19 37 948 547 303 717 158 413 259 316 210 217 79 420 750 453 935 60 35 706 367 450 249 482 967 546 808 59 22 548 223 463 208 395 137 357 541 500 177 518 219 857 827 709 32 68 166 793 250 967 80 672 56 190 503 358 307 956 944 52 541 779 335 414 269 729 665 954 769 815 609 184 118 635 169 852 840 115 5 513 439 918 259 104 659 867 475 300 567 601 566 12 844 553 43 71 132 497 870 909 708 533 798 326 57 125 172 33 704 620 852 621 425 716 169 247 706 565 755 253 98 744 171 200 892 133 808 272 172 797 593 366 575 355 286 198 784 330 961 363 657 259 936 203 406 206 379 806 661 77 700 541 558 610 490 814 597 468 111 636 176 959 511 683 90 327 143 665 720 437 385 399 860 390 744 467 417 917 301 989 693 340 159 824 602 166 117 53 543 702 940 458 421 475 473 731 862 574 480 611 228 221 471 97 704 476 211 58 415 697 503 111 609 935 560 440 536 194 200 271 340 617 823 88 472 67 745 306 803 679 223 884 914 816 301 625 167 62 318 14 420 677 158 522 931 754 86
992 767 355 468 931 75 528 127 771 812 599 115 616 818 837 539 261 470 339 982 430 672 155 969 895 934 263 507 424 163 697 57 460 529 943 309 954 613 273 249 324 326 93 136 333 115 368 146 169 884 585 221 836 901 596 282 389 577 796 874 870 961 386 398 48 501 110 212 733 898 503 852 933 812 2 923 225 927 803 259 706 874 820 763 117 110 904 663 652 576 496 91 930 886 126 637 717 325 26 4 784 292 200 863 913 361 641 392 535 149 752 172 492 195 111 988 328 275 393 687 928 882 286 763 497 907 134 994 347 632 323 136 536 538 175 400 814 666 557 479 466 640 502 460 83 4 573 993 322 29 301 481 89 585 645 291 335 312 311 902 442 1000 381 202 893 734 962 221 480 571 942 309 507 151 11 681 385 169 417 102 959 540 304 186 745 243 808 950 380 101 990 39 506 276 963 676 94 999 919 230 997 97 788 234 125 578 176 218 146 919 526 973 85 537 877 954 30 620 800 974 209 947 531 682 464 102 920 202 342 598 394 24 974 368 45 794 602 795 332 246 711 627 275 136 607 84 475 919 985 265 96 959 265 562 187 495 734 69 577 309 821 779 245 435 207 622 600 680 855 633 778 410 769 457 298 210 695 390 753 39 160 126 951 978 28 555 63 740 758 515 312 672 227 328 173 4 159 197 650 165 124 470 425 93 907 630 626 181 986 416 436 121 664 360 680 250 584 791 779 1000 140 47 849 590 459 572 115 971 170 980 882 516 74 249 246 727 228 837 765 324 826 865 903 435 923 866 866 857 869 510 64 888 407 35 181 857 247 297 537 965 363 14 941 408 880 251 647 492 750 108 617 601 609 618 415 141 972 235 755 187 998 528 683 324 948 94 687 851 357 606 61 617 453 824 632 996 303 125 185 356 770 887 62 1000 289 309 732 675 98 469 724 761 875 822 387 282 454 275 929 744 830 492 915 54 588 102 194 945 633 88 716 710 493 675 284 57 468 512 775 878 884 878 22 22 461 825 441 121 713 390 515 81 525 371 206 898 295 61 118 970 297 931 523 967 222 484 319 49 458 606 136 915 409 787 872 564 906 896 257 231 36 629 483 346 660 109 162 260 621 697 937 594 130 847 50 415 689 558 595 889 912 822 601 505 655 46 694 886 444 973 438 738 81 371 978 812 218 465 325 898 403 624 276 355 463 493 861 228 141 86 121 819 51 672 746 327 677 542 519 239 390 608 876 186 987 574 638 122 469 800 224 771 881 5 968 280 670 165 395 483 489 304 810 235 555 158 691 866 993 359 190 745 776 802 350 3 82 450 932 598 844 827 705 220 79 132 382 468 819 352 675 517 927 122 823 771 964 512 589 898 845 165 811 22 157 218 672 486 362 618 292 500 888 882 739 94 605 75 58 648 957 750 598 599 676 727 608 942 220 958 344 605 198 252 593 537 384 642 107 985 184 189 540 510 456 317 17 365 305 390 373 311 546 87 195 824 474 892 722 285 868 9 541 593 579 370 397 925 452 33 509 809 13 102 759 909 662 622 634 930 451 153 856 228 446 597 862 133 498 501 402 363 899 529 69 693 945 74 131 212 321 682 199 406 663 129 865 797 67 100 163 137 965 610 781 329 57 8 145 239 374 784 639 803 282 279 88 807 522 633 320 696 966 539 68 86 898 132 313 664 148 416 223 674 603 515 693 57 137 903 975 187 431 880 37 256 86 220 669 391 636 556 549 20 128 269 707 928 850 994 149 873 24 139 977 3 736 987 60 334 488 317 955 288 708 66 296 44 499 407 375 945 832 655 614 715 809 50 172 298 427 369 516 186 443 581 991 211 891 364 293 434 883 1 635 76 586 483 268 217 180 474 371 126 174 671 657 518 377 897 587 562 396 677 73 989 783 966 565 472 486 301 718 81 967 347 29 798 214 414 545 649 590 332 406 587 594 768 604 97 270 243 327 551 550 410 727 550 681 679 774 393 688 705 867 653 950 524 80 684 75 666 527 552 367 471 909 823 272 398 735 182 874 912 41 992 326 252 65 54 863 857 534 788 23 109 902 968 221 102 70 605 274 889 455 560 517 994 737 17 651 687 192 328 379 617 908 698 280 369 839 369 53 989 501 104 482 550 271 757 936 15 570 95 251 320 179 356 710 951 766 374 799 158 741 264 330 191 399 342 756 293 12 855 894 41 922 162 777 719 563 894 92 385 231 265 900 997 559 477 973 406 237 214 215 152 567 450 748 665 582 168 873 843 151 469 631 160 995 11 256 525 16 509 351 805 360 314 787 435 447 6 142 974 656 558 615 282 667 376 365 74 376 720 259 746 484 477 71 145 485 919 177 294 673 486 825 482 411 487 4 447 772 978 572 386 807 686 329 856 108 253 644 496 356 868 742 237 665 201 518 654 5 662 294 341 924 379 851 169 843 39 815 366 852 988 624 921 611 52 101 447 127 962 302 556 980 450 646 57 543 67 55 790 7 415 553 318 432 382 235 419 243 513 150 932 189 150 824 44 391 119 254 539 10 27 847 696 90 714 158 817 910 126 562 906 744 399 730 832 278 745 495 640 780 292 103 533 685 858 372 907 196 476 290 425 104 850 699 506 692 489 21 612 606 797 183 770 205 445 914 965 1 32 566 193 201 45 197 414 129 266 637 992 653 379 828 980 591 9 400 301 701 526 31 85 654 994 798 320 618 536 78 978 905 125 944 62 878 260 144 700 627 802 262 961 191 290 682 459 310 524 719 433 3 120 982 545 581 528 38 979 953 262 714 580 996 161 970 111 244 702 610 395 854 468 612 472 791 471 467 792 230 227 956 173 981 493 524 219 267 913 918 644 25 494 630 504 153 953 532 214 18 11 471 87 629 3 976 966 352 841 204 777 740 755 988 922 580 539 34 874 54 663 428 972 46 670 890 26 806 750 574 859 512 616 102 917 761 960 971 578 829 198 113 642 77 621 84 306 66 873 628 785 858 390 361 707 715 604 241 574 250 50 958 294 661 949 961 434 768 6 926 438 258 981 210 136 0 789 935 284 401 422 529 637 712 415 100 514 421 896 934 888 721 369 892 679 349 87 291 722 952 785 947 913 249 829 404 927 9 443 725 313 551 992 119 570 182 877 56 112 834 919 208 759 472 996 700 440 548 134 702 177 203 833 494 701 283 356 860 36 816 124 188 618 252 917 760 892 666 851 917 583 648 249 138 141 793 991 166 280 916 848 592 28 500 539 989 809 8 584 853 394 95 705 804 78 152 932 552 33 642 827 568 479 378 179 416 119 398 115 473 881 684 699 704 872 413 632 575 783 340 608 422 80 266 781 364 623 558 140 429 365 414 647 338 953 925 212 154 323 731 852 19 802 242 93 470 409 35 658 139 231 833 250 478 528 889 75 879 693 217 987 827 540 255 307 87 941 561 59 659 371 782 795 835 772 999 310 757 211 939 414 285 657 412 501 331 192 20 292 946 304 449 928 789 723 658 552 341 876 32 71 520 334 434 731 43 208 59 292 161 163 690 884 309 286 40 624 886 573 112 413 343 513 983 937 307 846 984 482 818 645 622 60 317 167 426 768 481 711 219 253 281 750 490 399 334 606 457 17 709 793 358 174 6 1 226 908 439 82 15 810 346 282 269 803 696 771 949 106 287 744 510 536 887 912 698 2 513 426 576 358 822 555 248 106 106 439 33 784 649 19 336 3 44 459 751 914 623 758 260 245 120 180 419 443 678 45 279 31 619 531 521 6 42 423 864 997 805 261 785 11 465 501 911 983 132 265 143 991 318 205 168 196 277 164 212 781 979 802 229 234 405 552 383 647 564 81 72 696 171 483 859 437 135 318 896 802 802 572 794 264 571 773 841 736 842 24 167 60 767 572 703 900 754 490 679 472 569 29 238 13 164 562 938 659 749 650 186 981 817 956 123 677 848 193 97 644 668 977 547 927 505 527 790 671 236 155 728 736 747 345 504 297 491 41 674 789 420 157 556 148 538 458 299 291 315 727 786 995 354 23 857 524 511 55 392 199 671 777 773 469 763 704 253 492 105 346 440 608 613 924 437 256 264 983 232 370 686 411 91 799 408 571 156 842 508 362 240 822 211 15 39 837 479 567 812 426 27 509 597 682 308 427 370 380 165 395 871 663 720 649 625 84 743 861 193 680 539 563 901 230 233 524 423 558 213 619 795 309 840 970 49 188 813 327 418 243 514 735 969 241 477 206 738 162 554 181 764 523 530 15 306 914 116 48 762 825 885 888 433 47 147 66 640 282 583 148 792 814 133 523 348 135 76 86 462 429 435 365 578 730 448 26 109 140 216 245 994 250 316 635 846 956 476 965 345 916 723 399 560 50 52 199 921 688 831 942 99 303 366 212 178 493 388 385 544 599 838 779 726 873 202 88 300 188 314 581 359 440 801 724 620 607 940 564 14 128 337 931 960 531 288 548 234 624 797 641 445 758 542 274 487 699 369 643 114 636 643 321 450 365 897 72 47 737 729 259 533 680 122 576 410 27 353 44 239 395
192 598 412 954 54 651 960 320 75 658 586 245 536 498 780 761 669 503 833 139 573 860 104 302 731 219 574 618 938 510 73 541 552 693 221 615 142 366 94 622 20 880 806 835 981 560 909 586 393 110 479 662 291 568 604 664 89 432 925 226 795 841 830 179 455 241 814 47 257 36 450 612 654 515 563 222 359 196 345 551 440 313 186 780 290 830 115 700 468 859 956 926 915 383 889 237 547 200 609 172 844 901 618 943 215 734 305 843 329 599 559 39 685 772 50 242 994 113 137 818 679 633 871 568 436 791 675 64 596 174 555 208 210 730 213 118 796 62 969 419 217 225 250 232 623 358 914 817 421 567 998 303 120 518 631 187 945 546 773 196 138 159 23 767 27 260 169 481 337 112 227 481 398 106 919 240 262 289 193 907 988 234 255 347 819 368 30 177 387 105 362 455 295 545 957 187 951 74 423 845 266 671 524 280 80 763 400 982 629 610 222 171 903 154 322 851 267 961 249 557 520 645 485 358 330 87 940 127 789 902 102 249 150 66 136 889 119 525 929 617 173 270 980 404 368 871 16 486 917 880 672 793 876 101 95 42 116 430 251 692 166 279 194 75 159 92 311 760 622 903 22 791 334 281 36 400 581 875 615 315 984 80 99 327 906 762 828 344 470 914 590 941 530 751 607 322 512 921 494 567 663 771 177 158 452 104 197 290 237 853 96 648 583 166 585 739 807 980 986 95 845 977 61 54 788 198 637 269 42 214 953 561 589 865 69 150 258 311 866 604 272 630 972 588 745 670 232 391 32 397 206 733 5 78 447 472 849 692 40 914 895 544 224 375 625 73 191 844 8 699 78 192 554 583 771 285 245 581 962 853 434 757 808 640 923 526 219 821 303 593 55 127 319 660 768 341 401 324 256 335 382 936 831 969 566 647 529 42 952 367 974 600 579 604 328 432 711 829 83 1 880 239 458 835 707 701 209 597 739 595 375 814 405 867 636 787 983 361 155 664 687 562 822 329 379 523 162 187 492 177 878 934 254 206 326 956 103 887 198 338 449 382 360 502 408 864 79 166 444 219 764 136 515 624 786 749 501 34 936 383 725 277 537 14 664 638 86 865 161 321 97 445 187 853 937 264 491 804 196 957 457 751 7 942 240 256 642 533 842 857 180 635 611 742 690 180 732 912 463 985 314 310 820 722 927 345 993 312 339 179 130 252 891 157 527 899 321 437 775 123 415 34 113 717 220 888 374 506 797 5 793 993 779 322 45 795 733 914 712 430 417 634 791 77 63 582 271 739 85 860 336 611 140 532 904 780 371 793 484 772 514 140 122 201 172 691 659 306 335 338 860 663 812 613 56 849 429 442 815 862 369 465 481 239 59 249 746 719 508 652 551 330 333 302 406 615 72 988 564 954 727 96 567 356 627 401 125 5 1 641 147 954 178 33 496 592 619 872 900 955 706 686 427 609 766 621 799 969 961 842 626 990 182 189 438 961 76 547 964 417 686 589 855 758 978 17 424 91 309 842 297 239 668 123 10 81 744 847 602 479 761 842 443 904 836 273 372 398 47 238 612 913 25 821 106 200 420 796 865 120 464 777 88 202 74 497 632 775 645 991 776 581 599 904 887 202 730 493 717 545 312 855 868 87 543 394 578 191 997 312 646 196 81 707 587 619 293 835 597 892 851 755 560 548 526 793 532 143 782 266 390 697 274 163 388 533 720 380 884 305 11 25 410 79 650 34 985 815 264 766 478 795 218 654 467 289 327 736 109 842 475 495 310 595 653 766 154 775 203 509 0 901 91 259 698 246 538 294 98 301 763 111 230 950 991 215 676 650 44 412 195 84 437 22 503 607 226 525 840 230 453 884 425 8 533 315 682 209 971 480 770 477 553 913 456 344 279 215 29 512 248 727 313 514 781 311 656 611 643 397 184 326 821 802 548 3 46 973 225 93 519 544 898 11 584 667 817 515 414 350 658 175 804 896 667 924 58 523 811 750 283 609 381 736 688 440 231 746 270 206 872 202 528 983 269 936 718 519 385 75 558 284 556 934 987 713 723 797 338 449 364 606 495 886 839 47 740 86 268 934 594 995 409 164 139 269 930 624 950 82 926 776 580 20 534 141 306 48 912 593 921 299 662 441 60 401 15 525 128 965 896 259 204 959 862 198 123 315 129 172 183 754 399 263 990 916 201 129 652 185 571 329 562 137 610 870 373 86 497 926 798 276 857 17 57 712 550 153 595 209 471 249 639 762 999 256 261 749 888 305 280 353 358 488 883 155 365 612 539 363 448 803 755 917 608 878 614 210 292 408 605 160 2 501 487 255 352 960 480 648 757 603 397 332 742 160 24 2 49 921 246 794 544 536 299 737 875 977 886 17 735 967 355 671 541 1000 148 302 700 192 570 941 976 598 296 422 144 853 661 263 715 172 734 1 465 310 48 430 100 416 208 66 628 438 287 473 84 936 502 923 396 395 959 590 391 489 575 589 674 576 504 985 885 258 151 12 710 320 641 591 677 722 277 577 598 233 64 789 954 43 772 754 593 683 841 281 301 177 31 68 801 364 506 162 802 331 118 672 557 961 922 188 38 365 101 732 517 786 469 35 135 199 719 272 518 171 146 705 243 6 835 264 928 947 275 178 416 893 114 282 965 571 90 572 714 648 459 749 37 661 856 397 705 916 911 298 202 645 174 420 897 102 236 214 493 368 934 786 286 839 332 909 348 200 53 529 516 232 127 683 288 994 318 890 132 928 324 123 87 997 854 837 18 159 630 267 678 638 466 137 505 158 454 742 92 732 282 300 354 286 325 641 383 373 825 732 753 777 446 218 879 651 892 147 377 160 942 433 112 847 660 273 870 66 200 491 692 240 522 363 384 838 403 555 651 376 699 90 244 710 853 321 199 524 877 295 157 912 648 127 665 189 800 473 916 577 633 94 601 856 278 521 750 176 704 816 145 734 634 325 351 741 724 766 229 512 376 785 992 844 289 617 253 564 846 276 483 170 774 693 671 548 521 357 43 451 6 698 110 585 996 974 121 125 829 900 695 996 545 521 165 596 907 203 655 124 428 512 361 315 331 53 367 865 315 305 728 548 834 206 689 740 507 533 188 268 949 441 737 49 418 890 284 6 442 513 576 938 233 702 525 994 386 521 867 41 451 772 783 530 767 729 441 633 308 51 568 161 66 290 881 842 404 218 205 96 716 984 160 871 432 984 34 391 933 702 498 86 847 191 285 516 445 128 474 787 380 817 378 818 107 921 863 65 164 418 603 665 726 213 838 814 869 189 777 286 826 465 433 466 323 739 640 16 966 119 276 628 105 765 858 575 809 661 304 129 28 11 592 968 787 237 477 306 402 86 874 120 395 343 624 688 228 239 124 573 890 522 948 711 252 98 756 492 476 882 638 44 721 133 35 962 943 507 882 245 989 531 600 235 167 67 4 435 158 534 975 168 490 62 546 270 39 512 582 201 350 499 681 374 924 170 905 95 535 243 758 113 751 925 143 972 694 938 426 478 482 278 670 226 805 575 430 724 931 359 343 181 263 934 486 463 913 952 320 149 591 716 794 225 489 621 908 91 873 186 133 817 281 73 366 248 19 82 769 467 684 544 9 637 500 838 968 692 818 866 572 2 190 881 565 415 511 683 617 54 439 541 657 761 832 215 973 704 859 459 13 694 247 251 340 576 41 402 935 62 462 174 778 21 697 110 932 743 955 455 701 932 179 313 748 848 77 272 346 266 708 880 910 303 510 232 837 630 765 260 3 175 621 239 141 685 616 41 644 338 946 994 68 963 843 595 703 855 307 198 606 219 741 100 588 376 67 705 918 819 316 506 722 195 149 132 613 447 170 261 939 427 51 52 540 97 542 286 108 826 302 280 411 114 419 11 680 589 709 701 691 248 175 904 156 500 294 845 549 931 736 399 356 260 816 327 317 853 902 696 413 731 33 727 531 294 461 107 265 920 823 510 26 409 995 554 649 444 850 300 171 447 273 860 577 857 864 930 460 414 509 996 353 829 363 164 153 949 62 352 431 955 713 931 977 943 743 645 214 406 785 425 207 513 260 368 947 875 239 62 693 42 223 232 970 298 349 671 189 358 407 399 747 224 944 990 234 167 259 22 852 893 790 716 754 496 298 376 963 533 185 707 12 807 760 967 762 245 370 177 392 287 52 99 65 923 752 582 389 447 14 537 673 170 126 238 893 867 473 448 131 937 861 210 238 716 696 294 235 895 93 233 342 343 212 625 569 910 168 836 357 695 82 346 666 665 347 504 435 495 176 500 70 746 824 396 979 40 241 747 422 677 216 473 499 428 647 663 523 234 635 529 71 381 827 167 848 835 163 369 111 996 21 466 967 3 729 952 513 529 702 248 211 167 759 234 488 788 792 936 810 380 941 46 620 599 749 363 300 300 117 114 344 312 561 749 683 462 152 585 901 198 17 588 472 81 894 706 982 999 738 936 341 341 134 882 181 467 920 523 803 550 784 524 813 273 242 218 394 677 899 109 958 652
173 145 394 221 366 524 981 586 712 309 792 383 844 878 185 793 606 403 873 867 393 272 66 878 95 670 851 508 12 5 54 187 634 757 407 621 76 128 418 236 194 859 814 14 717 3 970 463 626 832 697 606 544 173 392 238 809 237 464 731 478 370 908 306 331 221 60 221 447 181 945 301 557 759 133 891 670 49 126 739 675 279 746 913 325 629 799 382 156 316 188 367 195 885 167 389 246 84 102 943 619 973 853 865 272 468 947 666 369 313 653 676 315 500 815 527 281 935 849 166 358 367 902 793 805 878 571 213 777 464 0 268 317 480 198 776 638 568 616 196 226 243 414 952 30 92 211 730 471 533 487 844 781 394 509 988 256 205 919 679 213 540 127 624 77 79 388 288 169 966 677 781 903 151 567 806 436 890 442 974 489 71 928 638 106 819 611 611 59 852 402 474 636 94 796 413 856 130 332 840 795 988 566 254 417 487 401 436 456 220 870 123 744 453 766 843 640 613 21 784 802 865 513 245 523 297 673 646 975 705 460 862 189 558 193 763 531 123 912 897 107 926 454 638 427 408 237 57 721 630 893 829 790 807 605 310 397 227 839 909 334 621 279 888 659 920 990 429 365 218 776 564 221 324 100 8 956 864 368 280 858 537 601 813 733 461 674 484 310 767 50 796 453 999 200 238 117 895 827 895 969 983 650 370 62 708 542 251 512 830 146 989 39 59 886 42 61 460 951 924 291 395 34 591 289 615 506 102 424 863 577 837 466 561 663 946 855 993 225 275 303 442 944 694 630 689 18 288 292 140 415 518 230 99 568 327 985 926 952 733 220 766 559 367 977 232 155 235 248 1000 526 994 997 797 803 331 934 871 253 552 367 175 461 536 718 842 679 255 441 740 505 468 467 94 965 145 709 517 817 980 380 749 711 562 665 368 649 563 240 169 742 21 765 251 260 377 514 559 838 906 678 873 887 415 199 30 412 462 462 546 494 970 416 806 232 958 276 426 217 722 946 373 943 673 216 619 747 54 687 900 320 58 720 534 926 806 68 57 271 567 254 213 90 325 940 62 771 449 553 340 124 392 147 870 548 360 695 718 547 31 925 952 360 226 75 20 761 87 485 628 840 999 410 392 374 458 148 506 986 420 72 712 785 68 302 578 115 523 699 77 477 338 890 270 85 611 89 515 229 825 413 147 345 361 31 283 848 593 871 134 876 267 740 300 231 724 215 204 850 324 534 265 628 222 608 34 722 441 788 868 171 658 179 427 932 759 67 303 269 943 825 448 587 999 770 91 976 14 348 289 791 416 898 42 655 161 480 378 329 455 350 622 78 121 109 193 403 181 727 245 754 844 953 683 752 932 222 268 484 1 654 614 962 975 91 424 676 185 516 273 44 30 780 339 275 628 84 664 116 915 719 388 732 701 337 564 614 852 83 311 443 836 293 383 493 501 530 628 434 221 340 165 508 929 648 732 866 802 160 438 875 925 878 845 554 122 682 32 778 329 373 126 704 700 145 881 263 812 895 982 622 644 376 593 264 827 174 991 821 17 285 462 27 701 45 384 311 424 735 498 80 638 316 49 208 913 635 183 758 430 214 567 233 100 772 427 344 253 884 15 987 815 560 278 108 86 812 39 286 911 476 432 637 181 564 584 941 552 336 688 290 998 483 808 184 836 162 351 598 428 97 500 342 836 822 890 528 898 994 314 698 677 837 294 683 409 738 260 823 393 931 86 65 951 583 137 582 209 465 288 813 880 24 365 166 493 623 631 243 660 197 9 164 224 543 929 249 365 81 373 750 154 693 984 223 83 209 634 159 835 877 941 935 69 929 900 599 521 177 560 406 326 874 724 1 951 651 300 363 498 206 444 41 970 387 56 5 260 942 732 149 736 731 993 592 293 612 258 377 855 53 866 283 787 763 93 343 960 257 462 707 468 755 442 646 374 841 252 988 133 309 399 555 807 92 640 301 627 136 405 834 910 705 595 458 93 110 772 172 905 519 689 714 508 359 294 56 662 288 296 671 625 268 901 968 701 241 712 357 785 573 272 921 130 904 734 426 423 335 584 120 251 250 850 811 86 486 458 421 552 865 745 134 129 999 965 832 571 318 429 433 450 321 378 504 709 43 367 15 83 995 308 972 209 328 247 408 364 757 605 885 898 383 274 161 289 847 376 247 485 924 434 420 567 488 981 726 978 251 844 125 276 224 862 836 781 872 499 457 960 152 473 585 35 40 514 181 955 833 382 176 595 525 806 382 788 588 776 16 330 597 25 282 564 346 800 701 99 842 211 459 757 703 757 259 953 324 683 743 186 769 504 595 874 362 404 470 268 101 212 296 987 662 979 745 125 122 499 808 330 579 628 440 661 541 363 639 972 137 588 939 999 219 719 437 323 10 368 390 288 277 562 203 811 370 957 300 611 498 966 138 409 191 889 104 355 749 35 961 912 46 991 492 166 235 683 142 938 262 808 270 578 297 145 196 224 933 124 864 872 218 818 463 998 112 633 700 306 326 332 450 734 910 930 299 929 294 428 451 223 280 192 79 959 312 884 843 33 666 990 475 598 773 360 347 160 425 86 618 707 888 641 131 707 9 745 558 915 474 779 715 712 153 260 710 8 490 193 690 542 140 390 499 855 352 905 144 710 741 973 439 930 930 345 570 190 242 265 798 149 398 576 128 99 338 440 918 215 385 354 266 507 322 825 996 735 93 259 627 965 982 36 807 608 2 965 32 677 580 358 372 971 423 77 255 176 537 170 287 247 98 839 399 920 794 75 58 496 889 178 278 284 313 838 445 481 668 693 538 72 906 148 327 671 444 849 913 900 113 94 545 739 920 369 782 35 681 369 105 795 716 91 38 99 657 721 561 463 119 595 989 844 562 233 774 971 974 693 267 822 330 272 244 758 901 135 916 43 455 487 384 77 954 713 411 958 238 631 168 180 29 141 759 23 175 608 734 818 207 409 589 549 228 884 960 64 880 771 830 294 927 971 28 479 907 396 696 638 896 927 572 515 8 469 846 121 816 7 234 167 371 622 150 974 724 384 202 150 71 46 818 803 529 511 298 35 993 132 647 599 261 588 135 846 922 20 51 320 4 569 819 492 469 957 748 514 333 592 535 393 581 799 949 192 723 594 405 661 341 858 775 554 25 931 607 312 201 545 955 843 652 443 586 459 730 261 957 53 419 328 435 437 783 743 295 907 692 623 891 390 689 581 550 483 187 273 96 540 764 86 810 991 103 306 479 135 613 392 429 215 400 789 64 667 966 478 274 708 13 19 631 234 594 584 14 339 694 858 574 339 319 834 753 796 672 610 760 3 604 150 691 590 533 787 867 542 481 566 569 64 143 10 656 90 824 641 883 527 591 498 563 521 828 791 915 423 389 575 667 25 88 632 438 112 396 758 307 281 521 254 192 295 356 985 482 642 642 443 404 181 617 78 610 455 576 772 69 456 349 415 527 923 602 189 806 780 304 852 892 622 881 527 212 510 546 268 680 443 473 564 520 205 17 771 863 577 575 851 911 429 182 181 660 796 862 847 524 465 857 697 590 160 22 770 600 165 48 769 163 841 57 127 111 261 239 293 835 225 725 148 861 333 831 367 491 175 3 190 801 437 736 633 737 536 364 367 378 705 909 834 375 165 739 546 448 395 787 464 804 969 186 343 511 333 63 512 73 53 47 562 210 759 205 665 879 554 685 118 154 249 845 998 35 11 624 919 86 710 55 522 157 516 596 61 603 965 428 749 991 938 190 844 868 348 123 189 536 1 355 265 800 652 786 176 33 516 914 983 472 252 430 325 615 628 708 742 170 626 391 627 584 400 948 469 633 221 869 481 379 718 501 767 353 120 820 253 495 43 937 305 644 43 265 608 306 341 549 203 900 220 917 150 664 866 49 213 517 758 621 531 979 780 859 569 507 811 984 17 625 939 963 942 180 547 854 543 19 199 305 381 950 185 936 91 532 665 860 44 899 358 314 359 643 5 789 431 502 157 967 497 829 783 551 167 118 146 609 285 351 150 706 355 500 120 793 38 992 25 36 610 496 477 973 305 751 501 37 547 540 636 515 82 645 312 381 196 354 511 114 560 74 813 26 958 42 166 510 523 964 308 552 290 905 760 923 14 980 333 971 333 431 621 593 55 768 41 258 294 361 79 183 564 686 358 129 960 409 83 998 519 565 829 762 738 620 711 94 714 178 273 632 676 139 569 252 110 661 934 983 5 959 769 729 797 641 115 87 175 273 164 797 248 395 149 158 636 958 983 236 754 468 938 784 210 23 564 449 419 151 311 688 9 452 252 165 224 779 270 52 622 284 817 728 448 20 120 422 560 446 342 503 410 497 571 556 655 308 446 713 802 539 368 432 700 121 94 386 418 658 779 756 12 894 536 629 197 323 392 938 142 882 629 826 919 204 671 82 796 245 350 522 192 852 715 978 518 70 910 130 391 141 124 669 569 518 632 897 875 11 543 578 703 6 976 767 53 684 223 99 144 339 177 7 385 702 251 227 247 132 547
825 411 673 4 233 367 473 502 705 23 666 672 680 436 818 407 187 425 341 304 343 326 106 366 935 218 6 138 295 671 922 738 113 684 463 884 879 742 94 977 681 629 636 366 916 924 508 48 199 535 784 722 25 692 271 708 305 704 761 371 751 376 551 122 967 845 591 63 471 518 274 649 928 57 457 235 888 89 719 266 407 827 557 74 942 988 475 697 936 606 902 408 683 153 15 363 30 387 42 25 897 960 656 179 749 817 507 937 7 203 838 619 438 44 221 576 464 974 285 331 709 874 900 180 253 220 442 265 255 714 219 603 348 284 98 222 49 240 64 707 48 370 938 25 594 27 785 584 905 354 814 930 844 120 396 658 953 32 698 805 514 79 209 847 964 899 975 280 691 875 526 4 368 128 904 827 235 568 760 44 421 578 885 35 903 332 490 986 660 55 54 307 307 799 146 953 270 789 983 921 568 783 986 542 590 11 775 384 145 196 891 190 183 733 423 630 33 227 216 977 676 488 502 708 645 470 433 363 555 795 9 301 334 64 968 259 424 574 778 917 667 703 792 154 943 804 731 968 546 338 151 353 234 540 575 589 781 113 148 111 488 158 487 261 56 211 931 238 831 184 298 611 674 810 104 153 890 168 204 537 494 572 771 252 4 852 632 812 845 971 158 824 714 533 400 278 628 156 834 42 748 898 250 446 846 957 472 566 247 657 755 822 107 406 871 405 260 592 257 857 707 58 974 208 913 394 479 319 912 136 301 216 345 325 264 422 3 385 395 564 126 824 81 246 553 638 324 750 168 65 679 321 28 954 190 659 570 828 211 934 282 346 22 28 96 312 566 297 130 782 627 957 908 444 744 920 866 423 156 874 497 471 915 588 379 592 171 897 994 141 689 330 371 649 728 952 123 557 275 245 417 22 600 44 331 367 182 210 375 838 76 75 872 315 470 752 434 695 203 862 802 317 140 250 18 47 826 671 411 124 763 882 228 382 43 603 47 625 36 819 376 215 358 403 948 669 987 347 581 221 773 565 889 684 527 619 280 618 961 354 921 981 20 157 824 707 540 324 767 683 702 457 804 607 281 990 85 222 317 436 513 574 1 800 512 330 251 269 629 382 469 381 399 682 880 741 458 785 572 835 501 29 851 779 972 867 554 950 258 366 685 601 420 527 300 761 462 177 777 622 768 136 957 274 86 673 415 369 668 189 852 729 720 47 125 95 870 518 224 901 116 374 451 689 439 91 799 291 930 281 770 845 634 748 678 3 571 437 518 846 542 931 940 641 981 203 210 931 50 790 188 197 956 981 579 746 791 520 848 632 92 418 652 871 124 167 586 740 477 957 465 629 392 680 886 654 690 760 290 127 165 286 214 794 288 942 414 155 521 490 969 571 982 733 449 859 129 708 35 142 971 458 75 842 13 600 391 249 797 79 323 80 142 476 93 550 556 536 725 474 78 358 232 982 128 547 669 497 923 866 155 140 2 165 110 525 332 296 960 407 780 353 932 461 933 964 460 954 474 59 144 702 69 311 481 652 147 619 24 518 227 435 102 424 552 541 101 339 837 836 853 448 456 589 750 789 589 178 72 843 88 216 703 53 491 707 973 456 966 526 489 641 516 933 73 13 385 596 759 517 962 793 284 65 372 366 843 823 609 915 132 378 89 977 856 142 926 790 369 275 386 70 181 392 60 485 335 806 416 418 51 743 979 508 447 482 353 186 543 104 833 156 997 505 483 460 695 248 978 117 366 113 511 673 939 602 422 342 443 149 292 447 906 537 180 704 545 319 149 827 184 503 653 32 279 124 437 763 812 560 361 835 291 132 664 874 312 126 263 637 308 444 194 324 918 1 350 882 816 850 238 665 827 314 492 797 12 212 597 775 630 205 729 39 616 6 613 903 193 489 806 798 143 342 737 754 364 302 249 399 718 581 830 653 347 481 38 439 867 93 446 175 26 110 945 611 980 33 328 547 934 731 100 439 858 326 289 849 855 69 382 875 584 924 996 838 87 362 789 714 950 400 914 132 877 986 389 740 738 386 393 733 863 850 958 236 137 813 321 841 374 134 299 387 445 560 783 679 352 275 835 619 898 961 534 671 670 134 820 992 320 129 876 382 712 60 682 688 452 583 240 11 179 191 822 668 297 357 742 918 5 762 127 118 764 865 79 808 436 594 734 338 82 857 29 942 753 801 509 681 944 119 793 431 574 223 992 297 800 836 861 573 721 743 70 144 200 539 624 128 941 979 505 871 500 341 796 165 0 461 832 908 909 917 213 862 746 876 504 639 911 640 115 44 261 335 754 62 859 443 398 143 745 225 620 68 239 384 336 342 63 953 839 564 723 886 394 137 626 188 991 35 774 459 881 11 686 201 357 235 131 777 44 806 658 897 517 500 344 691 175 231 618 962 559 118 222 699 622 152 381 110 544 785 157 417 649 820 62 516 564 901 585 553 225 933 198 91 427 509 538 906 450 913 296 430 612 582 383 399 242 35 699 393 21 638 325 188 716 622 765 975 59 752 440 758 498 28 32 245 873 220 743 838 701 709 951 342 635 842 990 780 795 787 133 923 57 639 378 709 762 514 77 247 643 496 747 177 223 205 478 628 426 571 119 35 532 635 412 926 467 478 243 838 365 137 293 978 138 759 970 624 776 377 41 603 406 74 650 469 524 752 857 865 354 577 732 619 141 525 37 621 337 869 95 38 647 901 662 702 360 667 409 463 195 283 496 609 493 466 55 861 741 980 819 985 672 665 322 120 349 209 639 603 166 366 431 830 788 487 599 748 772 208 246 293 476 384 657 545 582 822 380 276 688 380 8 963 531 888 896 990 318 298 562 493 108 787 642 323 428 7 160 43 154 755 711 444 813 282 267 49 248 832 588 291 560 358 373 669 917 643 362 405 429 486 159 450 121 506 655 957 528 152 700 258 998 127 899 143 161 312 550 430 640 111 153 381 807 469 910 213 218 838 892 777 829 928 83 576 17 31 304 392 864 472 306 62 646 529 178 799 510 155 615 281 120 582 241 349 603 239 169 347 432 573 955 133 596 367 740 902 99 215 525 270 654 361 786 983 937 94 287 344 192 100 173 670 651 482 40 13 244 734 563 533 757 813 578 378 817 444 136 267 637 358 977 353 954 419 351 235 539 531 413 317 503 947 277 838 355 47 164 688 782 19 283 753 212 387 965 748 61 55 215 844 176 225 631 356 828 958 522 521 641 347 794 455 739 472 333 453 340 586 854 65 704 189 27 454 598 339 756 21 384 584 515 537 663 771 878 330 533 3 882 55 661 691 39 769 356 148 310 787 610 23 91 200 315 733 587 387 262 257 390 575 46 74 733 824 694 59 441 773 266 467 259 923 865 681 947 813 485 32 883 102 163 844 592 507 45 636 894 973 862 426 459 916 811 835 167 607 31 339 109 295 150 557 805 565 286 487 736 647 895 116 256 69 893 643 801 882 11 714 601 675 419 787 752 297 430 532 999 717 346 969 576 835 735 475 787 65 607 715 90 136 114 753 715 574 549 691 177 560 617 704 621 468 408 952 245 334 65 6 276 457 191 945 202 228 696 77 68 952 558 458 217 764 237 623 537 432 949 991 924 303 495 286 946 230 929 213 186 30 139 313 71 1000 236 848 19 852 112 219 268 744 208 663 692 220 850 806 326 265 189 964 84 339 984 773 66 169 604 783 619 260 919 567 710 154 608 394 708 389 959 119 196 430 254 455 377 707 278 535 97 335 648 822 174 886 717 845 569 969 519 379 23 435 841 518 455 301 884 36 58 826 697 599 836 378 252 976 713 131 220 435 314 602 111 818 226 34 403 143 614 558 197 877 330 228 840 113 444 79 547 801 808 565 468 870 993 874 565 852 461 920 311 226 675 383 118 381 985 722 117 922 769 567 272 945 724 307 988 662 329 687 480 696 74 474 989 931 726 757 860 161 397 700 302 413 875 358 730 490 269 544 671 801 185 921 920 940 593 194 506 48 803 316 623 283 103 82 466 263 454 289 201 532 659 584 625 699 583 868 868 967 316 791 823 115 606 540 363 779 798 195 16 590 67 923 790 921 684 728 388 947 677 316 172 704 34 64 821 943 963 984 693 479 535 889 887 432 927 69 847 954 404 761 995 240 359 588 410 524 10 838 448 742 80 493 294 731 387 654 122 559 205 401 135 488 602 840 405 514 530 252 779 653 265 510 484 792 482 293 229 682 849 312 402 770 706 107 339 152 342 949 425 909 809 373 633 334 523 560 231 320 303 78 548 314 486 573 644 406 758 308 313 103 230 167 869 71 319 988 595 476 952 759 577 105 152 731 520 342 925 419 206 652 976 195 901 996 52 776 815 498 53 336 338 935 170 270 418 29 327 430 453 141 536 111 766 403 499 697 727 971 273 514 722 141 105 97 529 831 401 403 605 709 573 280 435 56 687 791 561 909 567 168 162 581 541 478 611 693 842 478 907 402 207 530 665 948 580 13 367 890 370 782 134 352 874 857 638 982 309 509 14 872 810 433
486 811 341 265 256 654 931 968 301 609 412 404 30 466 7 752 143 711 862 238 710 274 631 51 177 676 947 587 489 262 153 535 195 897 121 200 940 391 201 445 371 51 549 130 508 912 565 335 637 428 915 460 262 268 284 900 933 681 538 131 81 7 578 209 213 989 86 671 24 937 281 269 996 524 137 688 392 229 492 393 291 917 29 586 867 951 913 386 163 63 520 983 191 564 731 12 573 868 927 64 903 252 333 925 689 122 450 599 238 250 795 644 367 70 952 316 987 292 93 348 782 980 439 994 687 477 314 152 231 121 919 310 648 888 708 61 222 713 106 451 164 824 854 278 745 685 764 372 329 314 167 624 983 860 190 103 584 476 720 444 2 474 521 298 714 119 169 874 553 614 781 718 504 439 608 424 959 597 263 948 920 571 711 734 592 132 12 720 660 688 148 932 993 130 777 65 845 392 900 731 686 852 541 337 303 359 743 901 624 371 499 343 103 367 865 867 467 392 956 255 886 17 551 849 497 415 354 235 978 460 513 247 973 593 428 545 419 738 732 583 58 67 741 808 406 925 437 965 907 980 308 647 349 162 680 128 881 396 240 388 869 979 533 180 466 744 634 542 949 192 105 554 567 682 325 888 63 832 778 749 324 926 226 571 342 169 52 968 476 559 56 310 594 975 727 505 246 399 527 508 529 833 641 501 815 77 57 107 28 943 810 783 200 641 946 620 531 975 248 144 405 595 385 788 114 752 254 172 603 954 606 574 821 421 42 431 442 120 9 434 168 515 650 874 92 802 160 582 717 350 77 214 583 758 753 152 224 397 393 812 926 293 942 229 318 102 602 118 679 784 621 49 762 372 415 669 944 198 32 564 128 501 108 833 455 947 872 332 426 696 456 478 992 869 916 477 62 860 957 929 244 576 117 778 647 531 595 63 255 634 98 542 5 421 729 150 380 40 693 356 878 193 472 867 376 967 855 255 826 334 500 127 488 702 0 831 247 688 399 142 678 496 875 9 138 470 721 573 670 808 597 681 204 105 425 920 259 358 61 174 628 719 88 477 273 198 726 755 69 500 451 200 59 607 786 198 574 322 214 84 740 113 912 886 396 575 20 435 575 984 67 646 759 197 36 962 407 629 626 208 604 144 715 548 183 539 350 752 511 184 278 305 75 543 827 246 245 869 471 363 113 856 359 55 832 306 898 965 225 582 834 265 588 187 611 81 401 32 276 201 965 8 21 300 649 5 661 331 505 820 288 391 737 788 397 709 414 23 358 365 72 911 453 17 207 566 352 244 272 746 613 52 158 205 985 834 838 330 365 360 351 523 162 158 563 344 285 546 994 19 657 607 111 60 253 345 39 987 295 325 400 870 94 676 937 253 445 994 132 904 555 318 348 667 327 933 360 288 866 234 882 591 718 219 535 266 889 836 585 472 896 930 410 466 26 739 793 89 239 323 979 606 334 978 155 732 477 635 572 161 494 989 534 356 548 150 644 316 312 518 197 696 298 993 914 168 322 604 80 331 645 387 562 135 343 844 591 312 892 894 816 64 156 279 152 874 136 960 739 592 266 792 885 282 363 361 54 638 482 320 507 66 772 528 688 679 890 152 481 206 656 694 344 952 557 330 515 514 483 463 161 506 78 621 976 54 175 448 757 872 700 939 8 815 773 705 441 500 799 352 610 903 310 585 479 855 550 409 6 836 440 80 891 855 443 791 427 606 922 574 465 10 576 871 746 634 509 941 328 737 843 631 730 924 84 645 888 801 321 470 83 593 924 532 271 2 338 496 408 162 228 391 110 602 910 438 388 364 809 994 643 244 962 542 101 37 870 24 989 506 307 540 542 785 632 792 31 850 104 717 941 882 357 372 353 915 842 3 639 358 384 7 145 793 296 114 182 482 345 994 853 846 503 189 242 805 582 74 22 289 571 798 202 503 684 842 519 243 468 809 864 920 389 89 512 675 289 523 170 277 369 104 346 60 377 116 672 893 495 82 951 36 543 302 530 777 120 552 526 357 652 553 478 266 212 784 275 145 640 157 653 245 871 497 997 854 140 667 299 393 100 966 787 537 995 433 906 417 432 365 556 54 858 680 972 5 251 418 852 390 82 579 142 339 364 509 447 441 390 661 317 803 438 876 421 963 654 895 386 536 457 278 395 83 980 686 356 402 454 814 981 782 625 733 934 480 547 880 485 739 50 940 187 570 434 635 943 631 627 469 206 717 953 875 413 848 736 134 257 152 237 617 908 119 45 448 459 172 502 682 683 807 929 67 277 168 133 161 430 346 409 724 769 914 216 25 474 82 748 732 975 745 991 116 159 933 760 862 850 135 176 441 819 457 970 300 837 220 13 517 181 223 205 94 311 750 709 929 662 685 229 585 724 957 431 323 51 699 473 464 279 458 290 780 540 719 184 738 668 272 60 349 37 148 609 943 11 995 805 255 49 877 74 912 702 508 429 166 607 920 44 826 362 6 444 984 581 373 797 815 546 731 366 936 874 830 977 681 460 256 300 834 566 688 125 932 967 424 758 834 818 15 123 255 436 92 146 22 814 296 172 878 589 527 418 844 382 671 617 535 46 783 215 945 544 969 620 494 847 463 560 360 904 468 302 704 811 954 785 355 403 947 779 72 703 483 518 880 87 70 615 202 812 136 750 3 756 214 422 522 144 252 15 548 306 301 948 600 722 235 817 453 361 284 712 746 112 352 236 531 293 526 618 629 193 546 448 694 280 2 506 370 17 222 754 862 35 702 219 417 577 342 53 628 673 534 150 469 381 111 131 18 90 244 902 100 154 488 883 72 433 66 692 920 493 582 751 908 807 835 394 503 319 5 134 973 561 999 268 540 803 744 157 132 728 437 221 799 848 233 917 544 126 906 998 888 990 789 178 532 747 792 38 923 243 639 335 95 857 859 744 72 487 244 706 608 580 645 820 163 579 438 698 372 501 840 292 787 569 146 958 886 463 219 73 769 68 741 398 73 79 958 372 702 774 171 217 605 528 112 642 17 939 119 270 268 196 184 286 636 691 63 475 999 893 232 568 50 249 943 614 498 230 909 601 959 523 902 844 488 210 19 252 907 339 6 681 708 337 22 297 845 666 652 823 630 147 283 763 849 839 951 480 86 905 604 374 213 841 397 619 105 116 347 122 110 119 457 598 381 469 398 115 593 629 969 173 698 340 752 658 984 355 508 616 566 470 305 851 732 635 665 936 765 846 251 305 313 664 578 775 132 694 21 209 203 767 983 719 176 813 589 733 435 918 567 667 360 208 142 34 142 925 634 404 988 391 610 954 874 1 890 347 960 265 328 704 181 950 887 738 57 776 702 897 956 304 409 932 298 313 106 725 444 808 912 76 939 873 658 41 497 258 488 189 543 723 508 490 297 402 745 651 497 674 79 269 380 524 266 65 963 856 816 558 339 783 141 43 34 630 337 901 809 462 814 375 545 135 523 593 266 141 5 130 520 320 997 151 615 71 691 91 648 40 205 383 995 909 185 323 974 55 202 766 126 895 907 185 122 496 972 232 819 424 508 458 204 118 675 830 359 309 931 590 890 19 829 682 49 752 43 139 943 326 580 671 104 331 265 188 547 800 99 887 590 186 566 761 435 780 248 192 727 636 716 194 957 802 453 261 525 260 910 66 443 180 513 564 492 274 887 223 993 18 52 287 45 484 997 899 236 378 615 605 513 685 718 96 745 264 177 999 900 961 128 539 872 525 847 824 763 420 807 368 931 235 571 923 683 102 615 789 246 986 933 570 280 707 106 796 685 171 727 330 398 449 491 833 436 849 225 938 680 735 441 960 959 498 677 792 91 877 551 784 263 622 502 89 829 596 80 464 166 234 770 532 863 174 32 16 479 95 758 788 573 379 77 332 861 537 600 840 150 241 412 734 310 928 551 663 124 768 9 416 395 127 838 218 418 974 286 27 143 860 184 884 909 935 172 211 529 373 574 971 88 697 600 282 656 655 564 64 800 387 92 894 235 791 697 587 8 107 406 964 426 3 893 790 162 677 846 659 916 880 933 876 259 315 697 411 790 417 193 435 690 4 123 517 236 665 103 514 581 203 177 825 671 835 561 794 695 879 60 97 883 623 753 646 938 911 226 599 588 554 508 250 989 423 982 48 420 586 260 33 346 859 64 798 324 801 992 600 303 945 335 770 685 85 22 510 838 863 34 861 401 559 625 701 163 675 302 696 667 461 685 828 578 955 282 491 224 690 535 336 115 868 982 220 32 969 650 227 515 14 450 984 997 638 820 982 648 705 259 771 319 822 735 23 696 267 808 522 81 930 163 765 7 968 42 452 756 129 561 199 427 99 762 699 773 831 770 804 101 70 957 179 446 921 485 612 79 716 474 446 950 294 192 836 420 516 733 233 261 749 742 755 809 10 84 109 33 742 303 669 654 806 501 25 862 552 893 676 592 633 834 370 813 149 738 198 998 966 533 963 196 166 967 165 438 316 46 47 654 713 600 283 100 536 748 829 798 988 915 545 998 695 472 124 437
521 975 234 407 815 549 478 406 473 969 583 326 993 171 262 658 489 473 157 306 375 643 458 446 315 915 680 324 744 636 388 149 880 377 902 201 976 36 595 842 356 983 237 923 35 866 836 846 144 951 886 59 63 560 158 562 970 642 487 660 519 199 148 458 373 767 857 895 274 426 316 134 313 398 27 671 826 836 350 86 498 86 438 872 325 966 760 298 421 812 657 73 448 360 42 283 587 581 797 547 541 993 183 497 999 858 150 997 830 642 199 530 670 218 525 398 705 276 374 452 573 94 798 598 450 466 294 783 241 182 921 497 259 177 78 458 225 121 781 224 317 531 954 80 427 681 699 461 636 299 979 287 855 485 959 196 753 972 184 301 320 448 792 449 25 434 851 223 382 527 661 282 872 337 558 311 678 687 121 810 934 492 418 241 202 989 507 294 916 310 101 362 318 359 302 15 749 453 890 318 300 207 943 381 631 284 486 29 460 688 354 693 896 111 14 264 335 641 26 647 944 34 625 782 866 791 941 478 796 346 615 366 307 88 978 476 156 125 891 112 865 553 47 778 192 621 410 644 759 688 334 753 497 271 424 566 73 30 82 616 327 690 387 397 592 476 445 506 176 291 729 887 912 766 18 291 645 669 813 443 11 701 138 439 246 830 601 970 663 607 369 879 824 405 966 34 998 681 736 417 895 8 713 97 814 356 10 874 261 634 931 186 675 109 391 715 755 920 795 95 219 207 195 973 853 725 425 532 145 795 630 667 224 915 546 355 88 7 600 67 85 938 297 770 812 213 68 656 277 54 561 45 142 378 253 639 597 584 688 720 414 903 75 27 115 63 357 622 888 276 747 471 557 143 98 831 466 512 280 864 266 167 560 953 748 374 289 421 909 736 788 830 529 793 905 27 221 90 386 350 992 911 415 641 848 185 839 169 104 12 36 205 864 996 704 787 594 558 139 818 49 590 552 900 822 381 40 879 381 581 743 675 925 837 709 636 928 584 882 167 937 316 2 515 476 382 914 841 419 598 758 441 940 753 265 737 311 273 304 616 756 10 924 875 692 330 821 794 470 310 46 301 90 22 809 4 232 901 411 569 603 525 776 365 726 187 263 898 787 136 182 761 160 296 668 700 556 955 588 390 585 978 129 261 777 566 166 650 322 490 12 505 324 149 662 327 604 652 612 679 579 976 45 973 757 527 887 950 502 133 540 258 951 85 917 314 964 968 275 672 948 765 227 161 501 372 933 131 20 220 244 77 146 788 811 557 833 690 247 854 54 619 33 792 869 496 771 701 379 881 392 480 107 231 638 455 767 846 849 834 270 139 44 28 1 577 717 837 197 711 626 955 276 946 412 140 408 99 581 340 230 430 616 308 272 296 963 577 683 112 533 856 99 939 735 538 428 564 231 671 720 208 457 348 442 447 191 151 596 790 622 365 827 426 401 656 306 440 164 206 703 101 551 295 715 404 243 813 210 625 754 349 321 580 5 366 568 454 619 732 975 906 831 814 844 291 367 6 95 137 997 596 840 115 229 577 359 206 206 788 694 268 687 227 810 381 961 466 719 940 723 6 728 704 456 439 772 588 465 663 536 43 60 370 432 990 440 729 591 98 43 798 635 179 239 770 32 11 862 388 537 181 340 6 863 369 24 245 686 995 474 976 876 789 127 806 114 979 400 2 535 881 968 737 196 49 345 756 774 967 734 484 15 606 395 177 956 339 701 48 131 732 766 258 435 282 483 223 464 534 168 525 793 226 593 443 927 388 355 822 394 336 72 623 279 643 431 904 451 121 258 861 972 843 875 7 161 792 942 388 472 563 973 733 985 438 159 194 284 831 50 960 360 704 41 446 542 721 286 645 303 682 567 371 897 86 710 387 693 794 515 986 372 895 722 598 13 71 996 807 51 655 222 910 769 591 459 517 485 5 945 435 871 768 860 945 842 151 716 239 254 958 214 352 903 214 671 689 524 299 618 110 351 489 538 417 835 917 126 308 609 674 110 197 493 58 620 717 480 868 264 751 343 326 571 413 751 382 136 528 599 677 901 815 746 801 240 438 739 460 794 497 296 677 22 693 84 153 741 870 287 930 384 788 637 515 725 232 9 706 800 7 613 691 712 199 789 340 676 205 238 314 681 531 929 291 323 853 91 845 67 90 572 205 56 602 310 4 402 806 333 831 554 344 119 128 108 222 580 574 677 169 974 682 117 575 764 424 211 841 376 408 21 647 938 657 994 114 149 114 989 334 396 762 269 749 584 507 510 770 342 131 398 574 245 995 495 37 331 401 77 762 71 905 936 117 565 923 724 184 505 774 348 144 534 382 58 1 640 565 61 241 923 929 576 341 288 990 874 779 48 594 982 676 778 489 785 529 364 95 285 293 116 528 783 928 512 1 423 438 106 694 494 946 4 883 660 129 332 291 132 624 673 24 791 464 151 329 113 715 257 842 763 357 447 569 97 7 308 399 820 624 553 406 607 516 17 238 817 461 514 28 441 690 220 672 969 745 477 81 128 296 133 857 235 145 652 321 290 105 178 69 564 743 522 416 908 212 633 343 455 474 223 1000 122 791 349 205 877 33 38 602 175 56 922 840 109 565 621 297 643 847 526 615 598 904 147 18 913 514 721 154 454 509 775 279 389 622 490 436 806 980 7 227 212 480 336 186 93 154 204 857 586 870 930 233 79 355 562 621 371 692 484 940 34 710 960 275 337 318 439 10 155 948 892 326 548 143 523 158 309 635 530 377 566 692 249 880 361 149 413 282 995 568 634 697 124 528 955 333 177 397 718 724 804 538 608 204 87 868 218 255 226 651 194 691 65 905 283 817 23 895 690 25 509 470 569 349 589 934 642 723 31 153 752 285 362 714 658 475 559 765 500 906 496 925 430 871 268 499 319 199 784 28 347 692 366 866 935 406 250 507 271 672 3 274 768 274 236 150 453 6 859 649 103 148 577 682 545 836 685 975 770 401 957 534 52 689 53 349 81 743 62 361 950 347 980 325 786 512 233 745 823 37 171 333 216 280 805 349 57 965 135 934 852 145 644 184 19 683 185 204 172 14 907 819 163 637 691 713 188 364 958 333 475 319 543 650 544 651 653 593 393 464 383 837 305 908 217 180 420 880 765 469 207 582 870 730 879 862 461 884 344 489 74 69 799 406 949 285 426 379 330 648 818 536 165 699 187 72 555 142 861 667 990 801 80 180 624 890 248 263 707 894 66 620 390 162 919 323 639 108 582 443 664 605 846 891 906 950 689 760 761 30 648 363 409 308 346 621 926 149 843 985 417 284 650 402 730 504 790 68 209 847 94 568 672 3 298 11 962 909 118 18 983 729 189 849 517 709 111 101 69 29 491 292 482 877 8 880 623 202 884 108 986 11 695 430 452 347 59 185 83 998 96 912 574 792 779 85 215 716 511 296 987 605 899 264 549 600 651 961 939 625 205 258 873 111 299 202 434 712 858 588 850 736 894 745 513 381 731 367 856 582 301 532 255 184 528 462 750 467 28 394 539 56 358 48 405 714 655 672 385 181 228 573 910 97 918 72 140 868 181 530 326 218 575 364 329 536 516 943 70 668 708 800 641 473 563 29 312 546 89 310 365 156 696 821 947 816 932 715 669 431 532 652 654 550 488 222 953 559 904 218 86 659 436 840 0 904 282 418 338 854 208 982 656 688 29 604 370 627 893 228 463 864 380 878 273 529 352 637 570 544 292 961 898 124 698 829 682 718 251 648 339 460 30 399 406 187 828 979 984 81 714 258 173 274 610 153 762 649 213 278 900 518 314 460 416 144 407 749 605 535 137 566 190 419 659 988 971 400 825 922 915 345 832 224 429 752 16 181 198 742 702 270 646 882 611 212 293 709 617 91 193 268 295 695 353 313 200 754 780 969 404 234 462 136 341 436 854 707 443 292 845 413 469 185 506 176 946 592 878 160 281 76 632 656 829 153 819 508 920 173 801 689 684 739 628 469 629 352 531 358 614 884 291 789 665 427 468 547 154 650 112 177 446 381 252 373 700 790 841 980 742 970 697 306 740 333 911 632 403 579 834 605 76 248 706 412 278 458 260 915 378 729 125 630 397 211 802 479 602 766 186 566 578 310 433 38 527 922 102 645 847 712 773 521 170 470 988 697 838 922 981 261 590 127 203 126 991 681 727 440 881 721 481 274 242 220 134 193 503 746 267 965 399 981 141 420 377 793 547 394 808 134 889 650 867 444 328 303 977 637 6 921 868 425 967 117 167 178 492 341 807 836 883 988 92 573 422 202 952 456 130 703 152 876 179 837 37 489 471 311 606 282 666 670 143 557 885 894 256 108 55 140 674 115 738 731 363 212 732 965 518 563 449 5 368 768 733 24 508 669 965 293 162 334 39 554 816 350 123 324 550 790 499 633 64 334 467 62 647 329 667 335 711 156 520 42 479 647 180 479 737 866 627 992 100 788 444 421 437 453 153 342 803 716 120 781 504 837 105 910 649 54 679 124 782 411 837 927 174 565 201 586 745 656 169 862
978 185 444 468 804 970 786 296 42 125 864 925 293 17 745 663 818 465 902 812 569 96 414 488 120 431 490 406 920 463 857 773 761 811 586 153 898 94 751 835 713 675 94 138 137 764 72 290 524 830 967 387 355 156 783 260 707 497 121 69 963 521 275 244 387 716 124 653 709 656 442 973 349 92 915 998 743 436 532 108 826 521 849 68 923 192 410 491 953 943 878 720 802 316 503 522 256 130 660 917 944 290 108 972 186 579 617 757 132 563 779 844 354 464 266 24 511 475 778 730 828 831 282 243 401 547 652 773 666 834 144 929 642 477 649 702 133 462 566 993 505 65 981 975 262 301 226 355 815 334 647 199 895 252 612 344 178 5 876 564 377 663 369 261 364 343 214 923 670 137 499 35 97 855 160 526 795 55 884 479 278 410 264 122 176 428 558 697 947 891 496 756 54 423 871 43 9 139 38 752 14 976 319 144 626 221 595 302 63 554 839 902 215 696 484 730 954 49 542 449 997 750 495 469 476 485 823 966 975 81 216 413 941 856 909 352 156 116 427 678 993 657 577 995 734 503 680 915 992 851 466 835 350 989 684 590 497 719 271 327 352 712 86 159 750 829 832 24 383 892 572 524 68 74 675 336 395 321 681 885 91 355 733 665 422 530 790 827 125 16 461 731 962 546 972 661 844 916 389 513 106 302 110 663 950 625 21 824 378 190 224 607 976 952 697 981 447 197 241 221 99 238 701 866 449 367 22 918 528 570 127 445 594 74 281 277 274 690 298 957 168 309 552 799 854 494 193 818 41 870 655 793 464 908 994 920 766 720 694 456 250 826 870 703 204 241 942 589 169 931 914 11 372 225 673 171 958 624 460 523 990 62 441 14 525 952 330 871 428 549 943 754 465 138 508 587 443 507 435 245 210 431 964 554 623 825 373 650 520 557 753 57 363 534 833 379 316 797 736 90 543 294 411 546 683 262 10 873 261 688 865 788 399 643 130 351 777 86 749 43 57 855 170 216 236 661 635 150 143 905 480 571 209 332 885 879 650 610 139 254 445 82 502 569 187 643 179 659 481 400 50 139 887 196 92 450 582 421 996 821 201 759 252 628 773 312 55 807 775 859 506 810 258 264 955 265 669 605 198 40 482 928 715 634 831 824 221 602 611 862 11 536 602 77 576 953 608 802 272 496 360 326 604 761 47 892 848 947 195 228 922 698 211 358 696 686 415 88 746 833 534 657 33 332 74 926 75 883 974 443 544 194 727 614 560 694 119 997 162 142 303 861 417 147 537 339 295 389 116 544 314 507 152 525 98 200 698 448 619 133 801 267 930 426 35 945 147 490 140 541 183 545 903 764 966 534 180 888 36 846 284 541 321 322 971 596 112 98 265 806 841 938 49 890 227 951 620 50 969 56 469 691 722 361 429 999 56 308 173 892 667 599 769 834 421 905 225 814 837 138 945 846 821 764 688 81 313 881 919 663 172 827 161 617 114 109 671 937 519 832 84 992 283 400 906 366 723 665 936 899 510 389 416 116 687 46 78 49 26 660 859 996 654 214 682 366 539 93 90 167 381 61 607 78 774 174 247 659 418 446 937 684 627 754 867 755 45 769 977 130 279 528 983 709 351 18 597 203 633 725 300 373 368 110 731 276 514 895 338 599 305 74 340 466 636 72 365 370 949 650 653 453 663 3 614 367 845 346 5 57 517 870 513 785 310 357 767 621 770 219 686 166 672 167 452 708 324 701 37 203 925 825 714 561 792 372 151 223 758 865 289 776 747 189 220 670 836 923 194 312 437 976 406 781 737 249 858 268 380 647 762 229 40 954 699 808 764 857 789 320 850 809 813 97 493 136 559 689 306 341 529 301 938 525 729 832 523 113 739 666 808 13 622 611 79 223 471 307 711 200 18 544 196 525 883 732 970 423 425 534 592 892 901 302 581 167 492 732 200 65 892 678 255 470 565 953 458 547 600 568 866 505 710 355 973 448 535 50 605 751 740 435 450 379 932 803 362 390 741 325 931 70 2 602 541 888 333 773 863 719 986 138 253 793 154 125 249 267 824 483 847 296 644 763 296 988 323 812 724 384 268 351 134 512 852 116 488 66 545 962 336 272 472 761 254 936 145 195 4 673 593 184 475 920 730 107 935 2 982 594 290 931 301 472 83 987 609 335 171 513 483 750 629 6 244 452 473 531 645 537 772 965 756 1000 20 701 202 744 375 432 382 549 87 550 433 691 748 400 685 306 113 757 128 565 648 285 781 533 400 746 157 156 325 657 474 190 423 830 403 453 563 975 267 662 917 271 842 637 286 259 873 862 304 836 126 483 237 800 530 309 613 338 929 473 934 864 30 985 115 977 61 328 606 611 668 918 548 702 239 275 989 215 419 204 397 149 732 28 370 527 34 610 988 290 478 755 585 996 191 145 571 660 814 229 424 757 479 340 803 503 43 49 555 420 184 859 881 37 217 830 432 919 436 183 752 561 588 488 353 15 260 312 24 487 19 993 599 369 487 514 104 491 891 932 467 679 118 69 322 685 956 468 573 434 546 740 888 685 632 44 787 965 880 773 498 896 819 56 691 489 257 39 273 295 763 464 66 921 294 298 658 697 46 876 123 801 897 272 960 133 951 19 631 208 182 218 618 358 346 14 693 855 809 853 875 714 601 465 533 925 527 27 386 185 188 250 879 488 843 309 755 407 73 946 136 474 634 430 309 525 550 536 345 798 538 963 17 211 328 893 105 669 788 887 911 554 374 954 570 354 454 691 834 833 893 213 208 646 58 114 500 303 584 931 148 792 516 987 501 815 327 655 455 733 142 360 158 925 431 32 861 240 512 827 146 443 998 265 76 494 67 24 702 80 32 354 796 296 165 733 285 678 700 740 341 790 398 789 212 614 470 98 491 725 869 340 93 370 232 91 489 580 720 270 640 863 549 675 794 609 924 593 356 949 661 281 811 499 59 296 457 749 376 36 829 803 223 385 393 990 556 230 205 780 277 374 234 451 248 819 735 548 926 207 806 669 860 818 426 302 851 225 712 8 197 762 23 46 984 256 280 212 825 632 163 48 138 160 318 251 784 340 407 397 900 113 12 617 31 588 979 851 175 585 872 853 621 8 742 959 117 411 297 755 574 397 603 242 233 269 579 828 135 733 335 373 291 943 921 731 812 715 320 27 342 479 81 740 385 548 504 866 27 682 15 51 155 673 805 444 459 645 366 429 656 313 243 24 567 266 927 911 238 772 308 176 913 93 311 178 531 298 288 664 332 814 738 48 877 345 999 834 754 73 933 238 348 13 799 976 486 257 886 85 793 746 337 999 235 955 462 134 52 782 270 556 357 686 797 554 263 601 109 78 379 337 899 219 912 590 856 671 408 245 757 795 782 499 905 800 446 369 536 599 776 148 939 984 507 765 343 287 80 367 705 49 367 566 69 805 564 152 716 1000 894 87 679 959 440 316 987 463 759 937 918 978 717 578 760 224 213 385 562 45 630 101 948 280 96 847 222 40 174 271 578 981 302 112 896 184 101 752 526 534 245 169 868 192 968 636 639 862 111 580 344 484 242 482 540 44 396 631 995 133 219 608 624 521 827 247 77 44 641 692 664 431 402 988 568 21 206 102 412 139 448 710 451 642 361 881 477 367 259 357 100 456 665 528 371 583 185 710 798 58 164 861 695 765 780 481 965 297 657 716 830 643 434 479 1 909 8 39 817 709 192 993 980 290 816 995 82 912 246 228 718 601 85 7 991 59 494 169 102 642 95 28 590 64 598 841 299 203 159 728 230 511 166 933 703 232 107 997 728 464 692 819 616 487 207 111 228 514 561 980 28 542 439 194 190 981 708 203 276 363 659 569 388 865 317 96 904 568 463 947 583 937 587 450 331 922 928 672 855 647 3 188 129 100 835 842 838 404 438 886 744 37 334 735 791 588 251 60 384 482 203 458 149 532 390 251 961 161 554 481 807 250 167 96 70 427 785 281 287 320 800 155 846 893 71 301 359 563 177 864 44 252 16 198 189 422 907 310 509 794 810 500 229 862 591 312 269 905 358 99 957 850 199 170 347 235 628 793 765 162 518 918 329 340 103 771 610 32 122 11 405 68 890 711 150 503 589 519 404 517 882 724 326 335 307 939 521 621 64 982 771 457 862 181 985 808 874 870 553 925 231 19 889 30 65 166 940 70 89 923 822 292 646 650 946 63 39 768 0 242 768 370 515 333 522 278 625 896 62 212 952 624 643 622 676 918 430 750 394 894 240 253 485 190 6 289 312 670 413 648 409 256 706 177 391 38 725 786 48 682 596 273 53 802 7 5 726 642 615 563 25 346 551 823 840 642 704 5 315 926 420 244 131 166 60 207 689 720 910 745 51 532 13 529 292 486 820 353 678 177 392 282 916 123 339 56 690 652 456 99 637 217 580 724 88 914 674 2 719 70 908 836 662 269 575 786 853 624 651 641 959 25 638 847 557 5 721 601 181 5 218 999 677 355 153 154 468 674 547 532 29 313 141 611 453 819
829 302 416 88 100 902 653 553 149 638 630 146 897 354 616 906 822 94 939 157 863 934 214 182 453 796 173 60 529 47 860 437 76 20 334 523 429 586 899 904 622 669 432 596 346 285 274 459 284 436 701 923 491 583 590 227 170 956 437 506 56 872 426 994 962 176 531 218 844 563 555 220 449 31 67 895 63 913 371 820 75 718 542 78 553 903 756 97 558 587 568 925 525 687 136 583 6 893 574 360 47 460 150 171 485 865 657 220 619 46 244 270 248 504 265 681 249 558 826 301 365 244 493 657 479 876 182 115 30 465 809 31 270 212 638 68 711 872 509 253 59 974 900 679 201 54 767 911 791 181 623 246 882 972 988 230 302 207 315 637 24 912 91 170 95 187 266 893 604 624 608 15 471 426 204 948 380 918 391 322 478 91 279 187 410 351 251 416 723 818 792 260 83 286 245 179 510 643 901 173 793 822 647 154 402 968 295 413 978 788 794 652 816 755 833 250 115 715 103 433 395 781 879 797 414 673 289 197 611 556 639 219 878 758 599 922 836 619 433 456 276 508 384 201 357 395 434 842 269 690 496 988 548 647 4 767 268 579 747 379 360 94 935 292 120 460 74 113 381 706 288 268 858 739 891 730 8 789 241 609 69 299 979 251 824 659 855 202 526 35 408 502 690 506 659 984 987 750 866 145 984 158 689 902 296 213 741 682 477 241 90 718 731 961 190 169 546 519 263 42 281 133 667 226 651 528 142 917 443 855 539 589 508 15 524 255 888 503 564 492 883 583 813 390 215 440 919 488 682 254 161 912 762 340 645 744 906 41 719 146 646 261 52 464 147 654 297 987 273 413 427 882 492 273 561 530 88 78 247 251 778 478 775 168 362 558 37 452 880 277 790 140 195 939 373 787 983 980 916 930 456 444 521 358 592 582 532 415 25 311 119 924 152 985 396 963 556 359 650 248 759 350 330 691 366 278 505 139 765 769 918 441 124 856 807 380 370 631 902 955 164 40 16 118 624 408 97 445 656 619 889 262 171 970 404 708 885 426 285 280 310 389 36 17 572 958 85 93 41 773 407 853 948 892 989 619 633 850 743 607 961 104 184 1 528 419 748 319 343 37 139 901 299 465 541 878 192 786 540 36 986 360 441 132 388 697 333 502 348 432 696 726 871 625 135 35 442 122 502 778 488 123 735 478 734 493 514 56 322 625 23 20 612 25 956 807 423 50 720 921 221 51 856 320 803 795 909 880 560 694 551 291 308 408 316 708 757 675 665 53 575 615 129 367 462 647 697 987 223 229 745 78 399 235 73 797 176 186 739 944 649 777 658 450 378 432 930 410 587 442 409 843 864 689 421 840 32 164 359 647 609 566 998 409 537 113 768 11 896 148 205 400 236 395 275 3 545 560 557 466 262 955 464 170 324 979 175 193 582 440 815 594 721 657 704 372 716 365 947 328 907 380 960 880 663 92 460 407 39 477 162 216 450 558 515 895 283 186 869 276 331 996 435 506 580 995 861 433 877 592 740 51 779 231 910 693 664 412 216 491 356 884 698 877 121 548 886 841 382 915 211 325 486 488 300 885 583 217 193 611 936 625 832 450 823 809 118 464 405 925 610 286 597 487 683 836 911 406 662 55 661 529 973 901 903 820 974 955 350 254 613 467 475 83 781 732 681 120 771 884 517 815 165 886 789 829 140 951 481 796 210 862 377 953 567 991 927 514 715 233 174 368 814 982 968 637 7 367 614 663 635 251 354 898 254 314 838 802 851 65 260 238 999 422 828 848 512 326 451 73 684 351 518 210 783 181 337 71 439 914 495 235 867 408 490 559 60 169 507 818 628 645 928 597 417 742 306 874 946 244 317 762 180 482 298 610 516 378 197 539 200 139 980 784 321 725 970 159 499 48 660 129 387 917 602 337 392 187 621 908 841 515 390 230 474 962 389 292 107 377 292 664 636 617 96 180 48 309 447 65 952 335 272 373 301 411 65 868 722 651 476 362 579 399 454 380 126 156 562 805 945 820 243 920 19 490 591 682 92 139 774 94 280 12 530 665 941 587 626 341 374 71 13 905 811 985 271 831 993 55 536 752 194 588 746 394 328 45 603 503 706 960 213 280 461 861 868 202 226 326 726 756 908 651 725 93 752 572 669 877 730 410 198 722 169 198 50 480 38 256 117 256 42 544 985 333 196 970 953 701 185 318 503 156 406 223 49 243 459 603 307 8 870 883 468 537 750 138 386 89 754 963 336 16 504 165 81 960 957 287 240 678 465 23 563 203 20 41 393 376 458 432 375 952 705 273 46 863 893 293 607 678 702 394 372 757 797 153 303 927 29 989 810 914 776 156 137 618 951 888 835 311 892 277 687 654 220 514 780 635 246 911 110 400 187 797 519 683 259 94 278 213 411 689 312 444 995 325 843 499 925 817 99 629 585 158 338 865 703 460 127 616 554 925 799 896 969 683 737 471 82 761 733 249 773 362 419 323 282 607 430 117 27 516 345 415 694 172 294 868 686 263 959 323 172 647 760 517 235 41 487 421 926 90 125 780 163 974 763 185 261 907 982 305 593 719 937 473 340 675 831 125 222 945 109 456 581 26 744 560 18 991 232 977 446 444 108 870 728 852 766 45 655 12 167 640 1 793 70 424 632 476 594 862 3 31 448 421 955 590 680 290 931 842 313 112 148 866 938 223 627 11 865 817 420 661 967 257 412 32 122 249 964 570 732 7 605 449 5 716 634 87 21 563 472 586 857 486 577 559 796 114 34 504 494 11 643 231 61 622 629 82 818 623 79 864 798 792 368 534 159 620 234 256 212 675 534 132 921 185 821 364 570 749 958 691 431 839 189 214 428 31 293 30 77 87 770 695 786 859 160 883 45 927 873 586 727 996 700 896 549 60 996 125 678 649 12 666 513 482 625 108 915 164 644 803 862 214 55 220 151 695 311 975 589 356 323 904 839 294 358 948 304 756 688 820 806 687 914 827 166 464 403 620 347 54 666 959 827 529 923 271 144 717 224 457 761 734 181 134 415 49 707 781 808 246 290 755 418 736 717 93 917 469 724 647 376 862 859 456 758 395 145 884 228 590 367 487 72 866 369 188 26 525 934 932 230 390 559 364 40 19 206 407 349 199 15 721 361 915 990 230 849 985 802 741 685 226 457 152 804 437 954 958 143 476 872 254 543 896 178 76 106 953 552 214 116 417 2 572 674 839 544 814 699 776 800 733 318 209 43 10 837 82 134 150 154 389 830 850 257 17 329 611 520 340 642 314 123 616 596 986 929 642 710 447 22 45 817 358 854 405 383 755 932 751 156 648 511 386 332 302 713 462 470 588 852 387 188 9 237 681 679 471 114 212 242 759 256 915 71 563 940 485 413 11 801 599 751 108 913 186 965 408 950 179 944 466 943 86 904 649 133 521 102 852 483 287 847 190 749 327 53 461 782 722 620 951 64 848 933 390 463 911 98 808 14 820 101 776 342 175 840 513 618 618 258 380 286 698 920 705 217 62 94 768 231 845 327 575 309 654 9 416 714 624 640 204 617 662 853 63 738 446 566 48 33 891 600 697 445 421 736 383 264 181 576 319 753 478 51 928 93 965 538 421 355 654 80 986 379 166 976 539 764 411 963 236 994 880 86 430 11 298 820 431 834 207 239 923 344 845 497 625 469 114 84 175 179 426 480 329 718 279 805 734 606 62 523 178 506 44 588 686 394 122 942 719 66 929 992 943 207 379 565 849 912 586 571 505 44 733 87 904 498 736 652 346 676 402 712 955 255 502 533 403 339 83 578 245 452 336 881 349 233 441 168 759 155 424 615 989 351 766 466 692 729 691 208 858 522 413 966 660 398 568 772 127 28 752 319 128 755 905 924 241 742 727 586 383 320 954 353 142 547 126 598 172 501 118 709 296 218 152 846 509 291 16 648 285 113 560 363 767 177 343 444 356 876 358 845 507 78 915 267 734 305 654 489 703 890 548 326 591 467 396 62 922 673 251 812 752 209 219 981 792 153 143 425 258 535 254 977 390 484 49 253 808 584 846 227 323 183 572 895 553 949 337 672 884 57 651 436 201 692 620 229 370 58 263 850 540 887 335 277 785 68 184 641 902 482 159 595 31 202 152 17 169 842 545 238 591 848 63 157 220 112 641 252 898 991 401 89 693 199 514 677 834 111 244 884 51 400 80 440 458 473 238 668 394 975 850 325 652 141 499 569 715 997 492 287 776 875 43 898 672 438 528 573 494 0 314 219 841 105 636 788 73 191 18 35 742 424 23 500 8 397 619 158 81 31 404 784 402 654 946 905 918 138 825 225 742 130 239 128 731 972 490 131 524 54 464 186 974 401 654 550 83 314 475 691 543 922 964 203 967 971 593 670 956 777 846 341 470 675 926 769 275 364 786 787 672 146 477 785 239 695 778 693 273 527 793 601 417 825 234 132 429 637 966 819 162 104 623 631 38 385 453 874 987 335 14 352 221 671 726 708 10 795 690 894 811 422 544 250 361 10 799 455 650
675 764 721 348 617 324 449 237 128 536 295 479 82 22 219 784 765 911 452 666 169 726 113 173 948 61 467 306 548 709 749 965 377 696 459 597 468 198 100 480 729 107 265 665 268 73 418 241 872 148 136 825 658 256 381 304 626 197 567 781 716 299 702 925 932 80 443 117 588 846 401 942 981 459 183 923 107 658 596 925 276 123 179 370 742 552 519 1 823 708 919 142 165 321 315 16 281 870 559 353 46 620 37 462 853 924 226 631 578 39 58 612 436 78 451 72 814 222 801 607 535 31 78 831 934 290 227 36 222 177 417 3 311 552 992 726 287 251 480 913 891 178 66 859 99 516 555 252 203 947 229 729 593 506 809 243 500 100 56 288 822 643 185 517 286 676 9 876 991 949 441 19 252 804 904 306 929 617 259 705 363 344 510 692 379 337 754 787 954 561 115 443 972 338 923 433 969 535 391 752 746 637 918 878 502 804 533 831 683 488 43 787 442 188 4 296 684 746 145 611 657 416 990 579 32 27 16 914 839 594 365 544 296 449 277 783 939 267 908 192 102 439 842 635 527 536 375 795 613 88 420 973 766 667 233 743 598 617 670 171 572 334 353 617 157 565 112 783 89 594 673 332 864 82 999 339 175 725 515 443 773 856 147 627 273 602 649 860 243 210 372 886 730 547 366 44 33 933 314 944 827 105 473 729 413 981 620 143 64 556 249 895 831 287 643 504 258 110 685 610 547 585 602 22 310 369 38 885 74 214 188 230 583 969 208 469 370 918 69 401 76 764 139 6 275 425 141 199 591 974 603 7 344 732 197 148 456 578 103 772 540 788 399 610 941 978 672 344 213 567 551 116 630 503 697 701 264 67 520 57 132 604 218 482 186 558 713 245 28 5 957 944 824 668 20 168 317 485 320 352 303 215 416 361 629 37 498 572 590 401 819 3 299 736 791 585 635 437 172 521 984 371 180 46 639 315 160 809 962 666 383 275 2 954 104 627 62 565 817 201 971 799 524 469 764 130 511 778 42 972 852 284 651 68 223 45 155 245 445 761 718 546 470 296 637 907 949 549 105 730 471 730 739 587 388 666 579 403 882 804 935 153 568 568 769 218 973 483 330 749 895 217 269 532 789 550 464 592 778 82 719 235 386 942 849 600 867 822 978 540 577 342 956 823 347 488 22 357 70 904 640 594 869 325 184 723 592 346 174 845 17 763 612 153 955 731 476 244 770 746 142 517 40 654 985 276 217 454 834 700 253 682 777 495 523 46 837 30 496 787 450 943 466 268 36 932 378 825 674 498 415 721 433 126 562 778 676 907 884 436 689 73 539 135 144 649 31 319 53 197 206 392 924 577 549 879 963 309 711 509 164 111 732 758 506 408 708 962 493 194 86 190 899 324 237 869 993 645 532 716 300 418 871 623 601 41 825 126 810 340 928 453 209 808 543 882 779 803 319 467 706 180 240 797 677 70 398 756 903 750 137 517 201 324 714 240 77 147 937 476 996 858 202 698 400 593 861 129 390 720 888 756 727 263 152 972 686 542 424 961 428 58 589 854 724 933 329 231 52 356 87 899 573 688 458 224 267 598 403 613 517 496 51 67 586 806 121 310 550 318 856 20 71 908 109 226 931 156 302 804 838 999 733 262 354 581 803 14 795 69 647 545 254 467 346 672 609 567 970 797 830 655 704 786 118 138 307 914 887 930 161 350 3 714 707 776 940 610 877 619 199 529 435 542 24 65 404 648 313 789 744 132 892 480 405 74 326 256 812 225 821 496 479 202 163 441 289 506 135 985 646 342 865 960 699 112 342 59 260 362 557 46 594 164 772 442 340 411 930 298 44 874 771 903 815 896 97 113 284 80 680 608 18 317 599 781 0 545 624 506 858 709 553 238 30 418 566 517 126 179 734 742 173 871 726 318 705 381 228 493 987 563 297 418 244 766 241 733 582 555 558 413 352 191 63 480 736 470 925 459 785 993 407 286 440 212 324 694 73 657 953 299 945 839 149 862 358 184 600 949 774 90 316 398 194 830 669 915 792 860 758 483 355 875 335 192 767 209 986 248 876 290 212 479 439 582 634 508 927 426 15 385 781 582 13 973 322 929 800 122 122 78 793 582 906 783 331 849 575 658 67 828 881 213 376 182 863 610 563 918 487 513 944 86 808 484 782 387 911 159 976 609 123 871 426 869 975 701 140 981 997 305 72 827 60 643 960 243 959 670 611 980 628 205 982 847 910 349 850 679 278 206 897 774 207 81 564 568 933 547 462 856 438 169 432 981 694 129 855 716 703 788 688 982 124 907 181 355 854 133 961 555 709 229 974 956 472 662 359 831 361 350 529 167 214 836 166 74 368 413 569 925 692 519 153 93 371 948 298 700 261 28 293 630 7 193 554 945 662 441 280 340 292 486 325 862 607 629 339 732 460 127 989 267 429 9 648 553 91 108 469 776 409 47 65 483 304 962 878 81 538 973 889 462 879 2 178 130 454 598 455 643 743 733 414 658 393 86 210 940 247 970 321 460 844 7 915 456 905 990 255 487 167 885 430 166 642 399 768 80 374 578 885 943 238 245 753 206 437 686 235 300 638 597 120 347 912 311 521 438 799 308 345 226 681 49 474 805 41 812 508 35 49 323 922 928 117 462 301 468 738 854 306 179 196 820 678 282 283 250 851 783 34 657 760 437 486 646 845 155 488 464 369 681 896 972 757 520 495 206 246 816 516 559 10 170 101 189 138 893 860 26 21 474 618 413 616 316 182 614 490 400 595 753 396 894 546 663 92 894 623 468 364 104 698 140 615 392 518 910 610 722 606 585 190 8 461 591 373 285 668 842 25 525 328 22 983 22 835 503 29 460 964 478 507 199 125 751 8 919 380 294 920 309 788 866 633 377 154 427 665 508 534 743 576 740 833 901 387 294 787 238 61 785 660 387 47 418 728 867 106 646 965 987 465 489 627 503 650 406 902 306 862 917 384 293 735 19 745 396 571 442 80 62 114 222 367 961 494 886 679 954 536 695 215 509 11 53 503 52 93 400 221 138 349 148 580 32 840 491 457 19 836 135 327 739 690 28 829 815 54 263 994 511 334 554 481 480 427 491 489 538 614 711 531 400 790 679 894 498 39 78 693 536 245 986 720 823 621 844 952 596 88 289 242 580 431 799 942 69 740 201 622 820 570 547 696 644 108 714 560 69 81 875 279 56 667 382 847 564 816 493 811 909 90 409 251 445 119 22 50 977 482 299 270 796 26 677 656 972 556 896 995 349 422 412 654 867 290 105 177 644 893 568 761 601 447 972 351 170 402 217 150 915 274 118 585 654 204 61 263 462 336 928 584 91 880 440 395 416 848 471 236 739 625 878 655 711 807 573 780 96 509 960 492 226 528 6 552 538 231 949 866 282 485 37 444 363 846 680 394 156 886 468 475 803 338 919 913 342 6 459 224 824 608 916 192 795 631 503 605 725 191 940 826 125 751 212 159 110 980 652 663 606 794 789 84 381 130 756 514 75 45 408 195 989 350 732 491 494 805 863 463 97 168 730 477 870 129 376 68 519 389 318 266 333 382 807 530 918 722 757 216 526 412 401 828 945 868 841 967 400 75 177 134 983 907 810 193 284 94 424 162 112 883 765 968 663 873 997 802 855 958 802 434 772 262 60 170 415 48 932 79 761 198 371 257 483 636 810 988 556 408 39 747 621 796 26 687 739 57 389 666 514 348 253 797 269 309 44 786 417 151 926 282 767 133 184 499 318 23 556 914 239 841 418 272 328 818 438 653 302 542 234 890 755 305 918 59 790 501 943 220 690 783 662 127 497 755 909 641 509 189 871 725 793 900 165 156 986 951 449 901 113 544 898 397 355 652 557 748 551 385 991 230 517 946 270 522 300 341 743 14 808 12 477 820 562 664 756 917 727 55 876 248 681 423 465 695 838 870 114 271 933 504 419 411 171 96 541 843 968 332 2 256 483 526 270 239 359 478 693 505 746 19 222 308 164 574 811 909 821 752 895 750 832 448 30 95 424 333 797 512 946 804 410 857 847 998 139 406 737 545 484 763 539 337 297 27 346 921 5 712 588 723 11 776 846 561 998 619 373 291 110 285 322 936 941 947 360 392 451 813 820 737 109 234 495 288 566 1 536 362 772 343 668 701 848 715 173 661 205 425 526 966 79 360 166 200 142 700 361 323 400 143 304 541 357 410 240 513 347 446 909 756 187 484 673 419 805 691 635 859 554 916 205 497 307 938 909 875 931 898 938 85 770 318 451 111 728 587 23 250 427 83 352 158 464 232 332 176 299 741 400 597 536 131 508 581 297 731 700 110 807 312 144 225 601 211 316 116 122 421 665 357 894 645 39 644 558 798 689 565 420 5 330 35 653 759 486 762 58 356 827 98 703 806 444 659 958 717 984 671 129 604 622 632 283 926 105 537 539 832 281 979 190 453 375 784 748 874 637 950 478 146 607 294 712 977 449 148 410 171 999 682 433 775 546 187 580 205 228 525 331 483 735 710 499 943 638
759 193 880 340 437 694 119 848 398 134 194 817 663 404 406 344 871 782 788 295 995 249 881 767 961 227 666 262 940 131 739 229 913 995 205 838 395 43 517 628 466 934 393 128 375 934 380 31 752 877 531 223 616 843 352 288 508 734 799 393 167 103 67 131 276 860 177 876 473 244 336 90 787 555 691 687 244 664 807 917 317 626 521 438 441 978 258 117 539 569 627 177 533 359 32 422 488 194 370 314 180 754 697 519 605 196 980 889 584 443 40 367 291 810 503 374 612 606 266 214 866 298 357 585 789 188 748 29 868 305 909 329 506 631 170 291 489 955 165 496 888 790 402 341 47 977 954 8 118 625 469 368 725 123 226 212 644 718 426 294 822 701 717 197 171 977 139 483 196 311 197 760 302 459 815 979 979 307 733 264 609 625 585 483 61 827 502 565 401 86 687 520 100 315 891 256 460 371 975 87 702 170 481 569 427 594 22 170 779 798 94 792 30 658 654 60 88 693 326 365 451 628 490 378 934 1000 618 860 548 156 238 453 414 818 883 144 767 651 808 912 321 510 241 731 5 513 945 66 4 950 607 711 993 176 638 273 190 832 75 244 219 420 814 820 117 667 959 567 37 727 614 194 212 167 408 483 874 977 997 476 983 635 178 94 921 28 223 444 129 928 387 899 49 189 730 409 230 538 497 311 48 502 59 184 879 142 596 34 373 521 869 768 476 279 339 692 525 503 80 186 74 595 137 98 372 999 415 460 436 26 43 508 532 346 685 504 389 767 794 668 813 338 586 701 407 975 8 732 268 715 854 482 35 71 647 724 911 274 134 786 468 914 819 415 613 482 990 609 86 71 10 322 7 837 284 97 742 761 950 440 153 288 857 281 660 936 64 413 563 143 865 371 306 365 143 501 604 887 172 856 757 746 632 383 78 922 46 659 363 272 853 491 544 893 812 647 319 594 817 181 989 806 603 389 649 31 982 198 487 233 593 214 185 693 935 30 409 402 318 457 589 328 478 248 96 620 444 233 234 259 955 625 438 528 560 710 164 933 775 910 51 186 115 679 694 364 379 177 619 205 991 201 376 984 929 335 12 470 899 143 132 589 355 418 639 637 679 390 228 68 34 270 831 376 821 931 458 356 92 58 354 347 452 595 274 866 850 805 791 578 181 694 174 903 242 691 796 503 25 897 193 592 872 578 106 654 411 423 906 129 501 269 526 605 295 68 269 363 348 172 747 625 762 374 798 205 429 598 11 748 561 16 709 374 693 780 987 163 581 484 656 424 492 899 236 436 27 116 855 824 201 182 846 348 16 148 358 514 938 590 110 614 282 264 158 994 552 679 953 96 937 566 947 893 681 744 601 752 0 896 261 438 419 190 933 476 87 192 577 4 836 293 144 326 553 792 976 977 254 909 102 966 448 949 38 397 809 413 104 73 928 375 790 680 267 390 283 776 335 776 650 975 770 814 455 587 400 702 421 230 277 784 344 636 910 7 412 972 456 133 696 281 485 504 835 396 6 105 890 897 463 786 875 696 652 180 77 151 523 465 793 528 210 259 635 100 252 50 52 247 166 258 816 351 870 921 728 54 848 297 309 736 499 276 556 202 810 736 966 386 287 320 259 361 778 744 255 286 528 414 722 690 637 976 715 68 731 529 84 362 202 32 965 205 133 646 332 91 331 878 239 444 645 24 213 111 396 859 173 242 41 296 262 218 555 456 423 569 951 62 905 893 198 258 229 112 301 518 538 967 36 848 330 541 999 393 922 942 886 909 390 330 151 503 892 187 852 774 557 830 672 926 160 36 42 553 90 995 44 418 624 547 573 111 826 127 417 977 611 355 689 761 135 180 580 442 559 914 440 771 31 723 207 49 845 26 323 911 900 366 500 849 307 466 916 992 756 866 211 495 534 82 392 89 543 827 529 134 123 652 216 970 391 561 746 693 926 853 303 230 942 673 70 545 159 818 711 940 712 446 246 496 519 352 186 120 800 342 737 739 595 668 695 870 154 353 710 335 960 201 361 386 745 292 285 713 927 919 386 358 932 964 828 395 754 720 665 217 535 806 774 640 233 575 99 977 472 700 169 935 578 938 365 325 204 473 328 247 719 158 549 609 708 181 21 824 575 713 350 654 112 292 674 921 464 490 297 197 98 712 863 964 917 772 626 520 843 727 103 98 68 322 986 222 901 888 364 908 576 861 105 753 587 927 14 799 667 25 24 470 602 360 958 459 550 54 705 720 914 544 208 425 191 473 744 1 511 846 996 70 784 122 475 686 751 425 522 616 873 713 738 677 698 755 861 627 683 66 897 6 600 851 662 233 633 63 765 747 145 353 640 260 653 677 764 77 568 610 610 569 971 182 655 245 840 59 720 219 121 293 57 932 537 578 79 369 713 729 450 472 714 87 962 501 294 41 736 811 288 338 734 850 114 509 675 241 278 823 651 745 641 621 842 774 235 28 447 112 498 563 457 537 726 931 902 536 162 491 248 393 163 450 882 697 249 763 839 179 405 864 245 884 520 45 168 445 805 666 333 37 58 57 582 50 221 123 507 466 491 959 182 914 860 747 648 581 939 987 179 374 76 478 237 786 743 41 290 621 755 541 232 573 428 776 859 893 360 562 28 115 418 59 678 153 704 156 867 795 562 650 590 507 829 563 740 506 864 119 768 367 594 133 570 719 97 164 341 844 60 375 758 225 876 978 231 504 366 135 413 67 142 685 128 478 247 166 547 33 351 507 225 471 628 683 113 307 769 443 896 874 763 395 465 531 760 490 3 457 671 12 474 651 161 192 189 154 462 24 410 408 9 458 124 118 718 760 824 109 670 640 18 114 919 86 53 814 918 118 579 823 334 956 834 218 504 480 509 728 963 26 72 355 792 647 518 175 349 922 878 958 664 776 912 13 20 888 116 857 263 460 617 509 439 510 825 886 467 42 952 379 941 628 884 483 688 271 442 438 981 628 433 986 33 776 984 182 95 604 833 708 851 247 459 324 55 444 583 485 192 297 377 622 496 343 818 236 630 72 546 955 217 126 420 570 286 4 313 833 540 544 329 396 978 660 946 864 908 270 63 958 985 786 484 290 837 722 298 350 885 485 923 482 385 16 643 426 716 176 152 735 381 421 195 872 668 911 657 931 661 340 432 672 243 338 479 140 541 336 89 471 646 218 968 782 903 923 316 763 567 665 454 74 312 652 327 662 73 62 972 976 677 367 721 873 93 477 659 396 15 319 994 630 310 669 706 424 832 791 591 506 346 419 260 598 273 742 270 661 150 973 777 776 322 96 206 943 915 905 920 382 320 937 956 409 690 258 187 587 592 356 404 909 271 692 536 669 513 82 542 780 622 543 342 415 936 302 257 826 806 8 325 893 636 109 676 23 347 150 804 250 71 372 558 412 203 735 964 193 222 177 505 760 847 195 397 431 783 59 362 967 732 840 948 673 797 22 91 150 424 612 776 528 597 198 510 445 856 834 849 181 281 453 62 1 625 675 300 730 480 191 176 845 827 325 606 695 977 258 741 908 305 26 1 830 494 444 184 646 136 967 431 244 122 437 453 213 367 693 483 260 925 555 944 626 780 325 727 857 569 515 175 177 449 179 551 71 416 925 749 718 85 861 470 423 199 273 707 234 967 453 275 590 957 318 844 190 862 962 566 336 686 978 384 50 279 421 289 246 345 579 265 443 515 847 692 449 109 139 574 655 785 880 82 914 315 402 56 926 69 778 156 185 65 301 703 415 382 524 545 733 724 573 904 84 374 178 39 870 998 171 974 739 782 858 750 837 369 783 735 577 893 121 802 772 280 583 564 117 138 652 554 567 493 204 701 583 324 915 781 887 894 273 620 531 101 671 858 191 658 165 140 686 430 869 588 509 337 7 209 196 435 834 304 695 127 313 988 891 224 102 684 30 642 509 299 423 293 869 877 428 527 213 898 979 378 712 399 54 147 871 992 713 215 491 146 701 887 244 930 310 66 799 680 15 371 834 973 453 296 895 931 605 214 599 314 262 29 392 394 473 311 654 2 523 368 426 723 415 292 278 340 543 495 947 131 964 111 862 50 27 482 19 565 759 13 293 253 134 422 178 83 98 126 29 240 817 771 13 700 292 634 864 795 452 434 87 272 767 598 346 621 712 130 612 889 106 895 478 907 650 356 441 125 194 629 469 841 545 572 263 425 778 512 88 766 972 970 87 403 219 17 31 682 355 343 231 461 561 830 747 514 696 26 810 54 133 773 221 107 793 772 710 943 688 200 194 786 598 615 911 608 427 218 677 471 177 761 225 443 616 631 260 699 671 801 443 924 348 227 864 188 801 264 302 571 827 811 459 388 135 486 572 81 696 753 822 308 410 803 422 359 912 949 154 673 436 120 382 445 890 250 60 183 103 477 947 383 245 524 910 251 358 338 67 149 350 19 216 141 284 623 211 969 660 353 494 157 759 108 953 669 450 729 987 516 608 220 978 23 792 823 515 599 803 838 264 148 854 820 190 446 229 45 811 155 567 256 688 530 974
784 737 264 69 211 45 188 637 954 160 112 591 406 922 15 618 561 311 759 292 898 918 504 172 242 693 889 466 177 360 268 152 779 913 831 192 162 674 182 698 274 816 544 756 487 291 402 603 591 934 877 682 416 659 662 248 860 811 991 409 623 31 321 35 737 631 213 955 459 484 974 352 134 160 879 930 19 848 422 293 491 727 751 706 513 900 198 214 240 635 27 262 145 349 844 197 656 950 859 858 352 34 856 755 398 644 693 747 776 128 949 429 843 873 904 6 669 233 556 382 304 682 628 524 432 460 467 869 92 899 360 248 707 550 405 579 893 240 207 305 439 781 258 779 414 680 490 587 771 548 69 390 871 123 317 644 139 91 593 114 163 852 894 910 233 486 298 854 343 873 911 584 260 14 43 669 485 775 351 977 326 293 824 460 850 243 208 490 384 571 566 154 86 395 728 46 602 53 910 579 888 915 72 722 562 373 430 376 158 780 733 627 218 292 17 943 847 958 140 136 527 140 494 715 282 142 391 405 335 27 477 392 216 91 277 608 604 817 55 285 341 523 129 476 379 746 539 310 827 818 630 136 29 55 665 644 712 602 948 812 168 655 548 180 327 230 778 591 620 963 891 289 84 200 453 583 931 424 77 702 575 411 239 414 126 789 452 36 306 362 229 21 723 595 752 676 433 903 611 352 601 821 814 482 673 496 339 821 637 685 627 663 543 532 214 331 245 830 427 585 884 500 4 715 376 552 652 953 743 348 34 613 122 277 404 248 606 888 434 706 994 42 388 919 100 867 986 889 21 82 939 226 990 211 98 369 450 668 136 359 120 361 67 978 519 685 200 273 111 84 632 928 663 16 582 844 377 189 534 821 115 562 545 244 710 277 607 321 103 482 529 775 135 650 936 336 87 213 101 531 371 833 675 561 407 296 821 421 169 45 942 199 923 550 454 343 660 157 816 318 726 66 178 125 130 12 731 299 269 822 546 53 287 986 727 168 777 121 272 88 764 208 109 115 595 552 336 313 447 289 568 306 175 627 553 329 597 635 16 221 117 208 156 781 559 989 638 567 526 797 323 397 729 51 826 698 278 454 48 9 73 924 532 207 704 279 794 866 588 709 255 39 684 900 639 418 170 686 958 697 901 484 394 297 189 681 461 56 501 955 331 197 365 516 651 208 547 934 833 589 654 996 238 254 58 986 220 522 721 89 772 969 396 221 94 674 106 705 372 864 655 334 640 483 866 780 854 600 66 793 746 873 944 679 127 914 567 2 364 764 146 940 869 712 774 827 500 953 470 894 469 202 915 417 589 586 385 394 154 578 417 704 226 645 867 833 250 127 13 286 81 998 210 578 817 306 570 253 440 154 202 308 219 755 295 994 649 425 37 297 125 862 231 611 8 815 223 6 449 240 22 974 290 127 271 80 314 696 695 100 781 108 438 720 678 540 330 692 983 262 399 831 24 441 183 123 47 405 739 572 464 502 424 226 823 293 65 426 945 958 787 656 740 511 197 423 807 976 811 166 235 87 919 391 908 101 104 553 900 319 270 80 12 133 797 714 922 328 35 573 918 430 378 610 542 143 688 678 199 138 689 441 913 252 853 79 932 171 873 229 560 515 332 924 621 830 273 688 203 964 350 614 26 658 2 226 590 221 835 703 672 163 897 13 937 2 187 298 613 935 664 760 217 454 325 630 466 940 558 307 698 425 31 569 495 396 393 193 975 222 246 961 190 415 881 84 564 216 969 622 33 268 902 130 435 560 370 51 878 267 28 404 703 174 587 251 256 369 144 688 30 449 36 488 625 504 241 892 353 876 523 646 928 690 102 131 598 760 133 23 193 971 718 509 841 296 796 415 648 897 682 350 206 765 961 672 594 585 540 456 358 414 795 664 832 110 389 172 309 915 661 725 635 960 516 548 472 878 579 819 968 23 786 820 793 959 46 741 745 27 691 263 479 915 471 887 172 410 557 750 985 880 148 444 643 156 279 771 585 576 228 499 413 263 510 4 428 559 253 492 714 954 685 715 692 970 725 297 484 56 622 785 862 382 41 592 616 907 708 882 612 162 702 788 933 89 586 68 914 947 486 242 149 960 626 26 481 530 300 474 80 890 247 710 244 987 227 388 624 605 340 754 363 965 324 489 713 242 670 583 885 1 318 908 386 159 280 687 735 945 345 621 441 795 531 444 736 902 763 517 251 942 296 668 839 85 511 865 905 995 610 84 236 24 783 101 383 818 184 121 953 13 23 377 709 646 614 621 209 213 517 401 636 384 572 191 482 195 225 654 476 558 957 75 346 158 354 354 173 260 456 585 785 181 311 416 700 749 91 74 497 415 38 762 699 598 631 68 775 868 503 909 815 567 96 510 997 291 596 407 159 975 803 679 20 880 998 73 64 491 515 418 382 985 577 887 930 362 221 643 605 118 934 580 49 48 243 701 555 835 293 74 809 5 160 644 697 316 150 303 489 978 316 165 401 356 895 419 955 151 329 478 609 345 528 846 444 555 355 296 571 615 981 694 230 825 993 497 164 711 338 518 496 340 431 190 294 684 812 699 403 167 89 101 641 107 492 272 647 548 45 912 941 236 426 857 947 774 791 406 973 841 167 748 861 644 943 387 550 682 818 835 5 125 810 840 408 762 927 174 508 291 185 245 205 185 738 406 237 214 52 819 54 255 387 461 938 446 924 134 715 298 93 384 650 443 7 280 967 516 820 702 683 428 498 713 60 445 349 882 284 579 956 289 658 584 455 268 502 466 694 616 645 44 419 495 267 44 415 684 6 721 50 187 522 546 666 98 657 269 747 818 537 216 903 385 592 139 381 280 116 988 868 311 151 174 979 971 874 746 499 999 769 223 518 330 62 887 935 898 505 449 717 930 706 448 659 626 369 765 478 180 131 725 201 46 283 383 950 994 554 936 310 351 308 644 987 488 989 180 520 202 194 711 864 567 765 476 890 86 390 142 397 460 95 610 222 973 446 661 51 776 959 328 265 623 215 407 359 136 912 694 61 673 633 333 195 925 741 864 851 45 254 637 82 894 857 499 845 27 802 783 368 713 457 789 757 53 234 974 303 105 872 278 442 713 460 930 176 32 307 255 75 591 10 374 618 350 512 261 940 410 429 475 380 914 333 857 313 980 653 928 445 621 312 999 971 481 686 68 400 22 754 185 262 493 174 66 830 303 722 800 348 434 191 688 573 991 677 111 887 866 451 780 181 17 524 187 18 35 581 546 801 866 762 787 755 872 99 415 395 552 113 864 488 260 1 83 629 133 880 376 285 937 642 839 870 315 39 774 261 271 108 955 834 682 995 982 196 784 32 522 521 116 580 463 804 7 875 621 828 409 74 273 252 585 963 624 153 222 758 528 552 437 420 565 212 897 361 133 761 165 770 955 608 495 825 463 920 30 530 114 907 591 44 499 337 811 514 782 63 911 375 181 840 565 412 534 535 508 921 786 68 904 374 1000 760 743 157 364 852 287 836 195 790 290 569 889 615 440 137 776 842 267 724 920 297 721 423 645 805 359 107 912 119 961 846 759 929 448 701 31 286 140 124 652 78 465 132 708 281 23 680 643 509 494 70 187 960 673 322 384 141 88 71 874 493 74 972 408 357 270 808 84 782 805 789 933 576 887 667 505 644 369 421 222 362 564 696 327 980 150 952 119 458 619 366 714 305 602 768 232 328 597 204 972 166 483 97 388 536 945 76 913 299 398 837 376 792 554 883 969 474 463 392 398 465 827 152 154 984 50 263 78 926 27 719 730 976 117 634 312 600 492 565 574 732 936 320 896 965 229 56 714 766 581 292 38 275 399 83 94 962 490 806 785 473 228 409 417 232 734 344 255 59 979 858 980 849 727 563 683 788 409 799 749 617 49 992 292 679 721 79 391 11 931 800 86 437 308 143 82 88 316 259 320 179 4 276 853 838 979 525 185 121 50 118 76 886 572 711 543 578 319 410 247 964 854 855 870 249 776 951 514 425 761 0 601 977 578 411 818 551 381 248 919 506 821 289 307 171 925 583 293 288 69 373 179 603 978 882 629 538 36 483 841 315 565 748 896 347 947 462 480 192 476 668 469 14 279 9 26 57 582 533 686 906 592 342 627 40 1 982 275 110 220 646 547 180 208 128 101 917 427 966 439 681 411 319 257 599 715 744 669 302 886 25 958 123 892 480 202 448 948 865 517 970 462 720 787 829 412 750 285 999 886 105 620 257 865 899 888 896 256 753 215 443 895 147 686 946 854 475 932 619 249 301 620 224 598 978 545 876 232 676 384 541 81 165 567 730 718 463 267 909 928 892 738 798 161 687 219 114 226 90 410 85 474 334 196 549 936 142 42 291 941 468 43 3 529 436 949 996 979 705 375 749 449 988 792 690 891 671 996 819 436 734 823 53 992 155 469 716 369 574 1000 367 172 756 557 822 785 507 822 863 634 767 515 742 639 916 75 356 928 848 672 674 65 418 358 186 811 138 341 925 284 42 660 813 885 266 309 780 751 584 646 773 865 161 85
550 790 479 159 569 383 490 92 167 846 69 49 932 27 518 291 363 440 986 835 124 968 552 762 987 695 729 264 204 170 313 275 511 955 290 806 6 41 286 575 469 304 233 770 330 201 38 516 222 328 559 13 475 631 671 904 339 197 585 237 999 790 168 629 97 611 558 531 471 414 631 17 591 858 83 364 163 438 142 792 70 697 723 262 995 865 277 960 135 69 886 345 265 92 696 97 238 122 992 47 35 783 800 855 224 313 881 25 79 666 125 62 240 247 874 40 403 543 127 1000 955 742 279 581 682 773 126 765 27 580 712 149 314 13 223 64 383 745 563 813 110 493 721 402 813 55 965 238 399 857 775 238 580 466 577 36 710 706 358 712 164 342 86 721 214 647 138 866 371 56 554 753 543 592 201 93 703 189 501 9 977 881 524 712 537 646 892 713 318 803 400 936 570 405 438 939 945 54 334 965 2 377 599 80 488 107 968 12 101 94 534 974 295 727 162 278 519 304 728 959 562 777 980 620 905 653 917 152 918 980 292 53 943 962 115 516 830 455 37 383 753 790 521 541 433 274 473 637 622 923 906 895 672 28 745 107 868 314 816 657 190 191 303 643 242 678 170 624 324 669 447 626 191 273 243 642 675 868 425 333 397 27 440 684 472 748 477 82 195 930 351 929 896 650 596 76 478 971 989 847 815 869 546 54 769 597 565 735 948 493 369 67 645 518 845 801 782 395 468 560 636 712 878 874 13 836 78 647 827 419 717 595 758 727 98 737 234 598 219 23 924 766 930 334 843 48 439 984 616 441 288 188 59 593 187 63 760 45 18 530 454 638 144 262 17 404 387 456 853 152 644 268 32 782 741 853 429 294 145 572 776 102 846 453 517 961 355 410 629 447 736 141 275 685 673 340 197 629 183 323 75 640 410 864 649 336 72 311 34 931 121 424 549 522 231 768 272 389 791 606 897 330 819 436 681 471 665 438 412 577 66 496 907 802 442 591 28 194 169 136 296 404 967 357 307 543 788 700 850 754 974 654 898 342 102 872 963 240 462 174 465 658 225 102 676 67 604 18 143 598 969 1 489 951 957 782 210 988 505 409 737 876 730 619 617 740 132 374 707 619 795 17 449 240 778 506 857 711 564 44 77 68 841 352 861 663 61 414 188 723 207 491 842 88 485 977 685 156 394 349 325 694 952 159 895 675 525 397 688 587 739 640 975 996 390 779 474 657 251 711 509 67 123 627 319 681 117 1 990 79 352 627 792 86 266 579 7 557 887 923 63 771 366 184 594 280 182 416 218 233 588 604 446 574 85 781 452 637 937 631 236 661 205 639 960 230 702 185 87 941 959 851 630 636 370 742 590 47 193 303 43 452 357 503 936 299 656 378 426 816 47 213 420 16 82 328 902 59 503 834 15 147 315 493 576 762 427 206 667 930 100 61 763 78 890 547 634 379 876 710 715 446 900 261 289 702 926 844 1 930 582 961 113 33 970 767 605 298 270 473 130 98 578 242 641 68 55 514 996 463 513 954 404 13 255 210 678 409 684 425 176 767 146 729 354 759 491 302 852 840 320 699 445 687 583 403 934 507 542 814 540 351 770 707 361 88 670 671 722 890 690 725 345 262 522 475 724 846 638 34 553 801 140 213 597 602 771 727 904 343 648 755 285 908 929 871 602 572 323 381 515 368 847 425 248 925 796 676 817 869 666 265 264 145 568 194 56 90 733 85 165 876 933 795 200 718 337 46 287 173 133 671 747 845 480 17 481 471 912 428 194 78 642 641 740 357 239 156 749 313 359 931 184 894 109 904 697 614 299 958 966 769 158 641 761 113 16 725 36 290 766 158 891 105 24 146 139 329 379 879 64 48 609 936 203 516 94 829 612 316 527 325 691 707 623 835 259 716 312 698 22 465 148 365 860 103 284 17 368 170 593 308 84 893 867 858 831 872 44 716 637 953 374 506 581 240 430 66 797 622 821 176 382 337 528 396 261 135 882 749 46 556 545 575 755 755 450 624 573 343 773 775 5 285 530 571 392 252 262 679 627 593 8 669 835 23 794 493 217 91 863 165 610 844 606 905 244 729 416 775 725 62 661 562 316 1 829 550 309 53 260 557 659 853 714 663 3 399 498 691 141 306 872 630 396 775 411 573 668 585 492 992 512 986 209 263 206 732 293 212 925 590 529 694 202 394 789 734 608 445 849 199 567 806 595 712 916 607 119 950 112 330 855 511 713 663 953 319 252 673 557 400 408 388 103 629 120 865 865 142 96 631 178 877 944 879 686 874 862 940 603 574 283 269 342 45 784 889 33 143 828 335 927 556 628 483 456 164 613 451 875 400 326 760 389 943 461 550 149 272 744 992 632 295 994 179 719 518 483 653 938 840 418 990 230 292 380 33 459 479 751 151 415 169 541 678 947 55 241 10 340 499 779 608 294 949 683 699 463 850 171 231 544 796 21 312 935 255 104 401 731 238 694 102 23 48 780 892 274 400 301 581 281 657 807 161 651 313 153 400 762 487 105 588 349 959 801 884 159 460 74 376 160 990 431 946 395 651 646 631 949 893 226 847 526 639 432 679 53 102 273 208 25 796 523 881 984 698 51 99 942 393 814 474 982 263 402 465 687 377 587 572 735 504 414 936 41 53 335 567 177 223 808 349 308 399 136 409 950 145 931 62 30 62 62 605 922 494 378 798 674 201 398 223 401 387 548 153 108 825 811 677 434 454 624 335 991 767 738 922 793 317 189 582 579 559 551 876 111 956 173 439 781 296 71 621 508 609 276 723 783 113 699 142 979 366 20 71 360 290 73 87 946 738 547 306 444 676 421 364 476 460 834 287 566 782 572 426 131 309 305 454 919 565 538 55 799 816 635 852 825 839 516 990 89 625 555 427 535 132 80 434 768 720 376 949 584 665 31 322 128 801 680 330 11 538 804 763 424 369 453 105 854 804 698 867 106 70 669 2 443 772 748 729 705 187 81 74 826 183 258 283 983 759 91 168 910 271 655 47 263 857 893 796 894 911 786 355 367 866 348 335 879 964 68 16 972 335 441 662 985 71 539 704 718 618 652 424 618 387 514 768 502 668 822 31 494 703 300 289 428 641 810 803 271 177 10 105 137 711 574 617 198 672 752 926 997 292 620 395 322 532 405 722 615 436 756 50 838 732 820 154 372 364 812 630 311 923 971 337 809 318 531 406 802 760 742 378 341 625 647 498 253 832 249 587 95 628 291 661 107 170 122 44 40 7 556 537 92 271 500 862 328 717 152 523 873 828 711 512 759 266 245 509 212 30 507 933 777 141 883 178 988 209 885 218 114 475 116 876 706 773 237 707 889 648 600 657 19 533 497 285 625 514 331 444 716 989 586 118 803 492 499 560 750 575 175 321 824 131 385 999 958 946 662 829 451 489 282 201 458 265 26 413 215 515 839 688 321 403 765 346 923 809 99 920 575 355 496 501 976 618 888 836 870 678 54 193 746 58 254 372 836 37 381 292 227 473 48 970 280 430 785 278 39 160 268 379 877 763 571 35 880 155 417 59 915 527 614 355 221 686 455 809 708 168 806 88 823 973 45 802 866 966 677 495 362 316 727 473 67 870 790 807 457 879 406 940 52 339 692 559 493 39 484 945 693 786 506 940 211 258 601 104 633 184 186 952 157 981 228 242 658 330 327 550 172 977 805 287 981 808 393 866 486 48 844 798 864 736 76 214 304 546 504 509 306 451 384 142 329 168 764 248 166 358 181 725 640 572 460 366 774 398 914 89 940 763 185 815 767 576 998 209 650 585 302 537 155 173 704 990 978 183 961 522 375 55 58 879 611 850 213 848 962 3 840 823 232 35 129 260 787 723 332 786 365 471 196 133 216 726 621 133 899 427 720 713 754 294 448 434 643 366 423 414 49 77 353 883 833 483 229 239 832 221 88 670 928 1 90 298 413 627 386 494 220 801 29 662 869 575 436 18 743 83 726 914 4 267 954 351 533 988 150 16 495 589 487 537 837 984 373 408 180 339 356 390 921 17 377 601 419 458 338 547 156 202 598 314 422 947 42 280 660 730 208 559 903 379 14 15 695 304 532 319 435 37 317 971 9 951 859 522 269 22 734 282 858 214 151 152 437 428 60 724 653 279 482 197 909 412 536 918 467 409 732 616 964 711 391 511 663 309 12 954 278 824 848 468 93 946 199 492 913 468 247 110 679 293 941 914 466 831 689 321 0 24 856 500 257 87 161 776 993 821 654 642 871 735 179 260 818 192 464 871 65 722 364 20 772 223 757 391 256 90 388 862 344 270 235 626 250 484 798 155 664 859 346 602 592 666 701 320 908 75 336 49 956 261 700 712 657 511 174 508 333 252 298 928 939 703 619 332 192 373 626 307 154 376 343 211 920 55 118 411 560 837 911 347 347 530 407 841 973 392 520 58 561 676 639 236 901 523 147 26 310 304 50 677 951 712 607 5 510 429 267 859 851 793 297 157 589 600 57 546 134 68 709 449 246 319 409 519 470 343 350 596 884 260
283 190 363 300 774 768 638 833 131 508 484 433 583 456 334 374 171 745 786 39 423 27 670 885 691 5 277 700 215 724 111 214 115 619 627 911 31 229 825 460 580 547 821 600 847 972 586 947 701 577 754 737 183 486 479 372 794 818 850 357 510 320 294 358 246 399 838 836 457 909 216 731 173 443 741 368 608 842 721 92 857 390 935 511 229 501 600 434 53 452 993 637 269 723 800 722 980 264 866 821 851 416 920 36 351 713 100 355 24 513 40 697 140 15 809 153 379 966 611 646 71 262 139 821 252 236 435 609 949 361 446 36 273 151 109 711 561 395 247 661 272 36 816 319 785 798 679 484 653 444 882 23 994 38 454 1 494 180 123 545 120 983 830 652 255 906 639 833 499 723 735 424 669 834 135 262 892 769 328 729 674 694 55 586 872 919 526 795 476 668 370 520 592 232 376 905 544 537 645 545 298 368 86 726 477 59 609 571 474 980 668 891 797 348 870 975 302 558 687 870 378 523 49 717 220 782 720 971 757 853 974 334 155 637 507 978 931 857 28 78 518 787 281 876 169 896 375 260 852 272 612 843 755 971 985 415 18 927 170 22 164 775 573 166 110 623 445 69 159 379 382 980 606 619 453 959 485 394 181 935 862 473 624 934 217 204 933 924 897 976 769 476 57 271 195 352 114 978 420 380 11 971 347 645 575 217 25 199 514 18 230 799 426 86 470 857 311 942 618 306 186 260 795 695 20 525 744 506 133 883 705 992 89 112 260 102 944 537 322 893 733 569 325 274 732 467 836 870 502 90 78 304 928 889 728 987 200 851 505 227 144 487 574 363 26 419 342 679 98 943 549 941 461 696 960 112 534 412 695 305 716 833 570 789 758 834 783 481 594 976 703 57 530 849 197 761 869 301 781 326 939 201 480 424 204 830 652 742 541 303 925 986 341 747 421 775 447 869 338 948 178 805 979 618 548 439 984 356 386 207 384 817 906 106 240 922 743 372 753 154 817 215 444 262 683 632 860 141 844 805 908 175 236 403 784 102 685 669 582 373 404 664 410 462 886 207 360 709 105 403 38 285 577 969 819 86 306 281 45 236 982 320 161 76 890 306 539 922 681 543 647 953 153 561 528 669 113 940 936 619 516 340 392 827 740 378 587 870 313 358 903 788 724 937 763 286 773 482 314 429 179 826 238 776 529 467 160 884 407 30 285 222 614 950 965 707 665 767 772 446 396 785 564 771 937 518 776 343 373 125 729 151 43 106 921 655 536 502 29 433 21 194 922 27 374 475 868 485 801 90 254 91 14 921 599 816 137 226 874 217 837 234 381 12 429 989 894 103 317 539 970 251 875 284 511 874 519 459 184 613 430 794 546 526 859 470 172 609 579 979 621 935 2 226 408 804 152 781 293 338 92 153 286 552 704 385 699 78 333 157 191 76 537 75 846 674 855 283 266 308 250 228 775 932 620 309 827 869 225 161 176 955 736 507 585 23 74 300 307 706 329 348 533 663 34 568 9 330 67 270 463 256 492 611 973 723 166 373 145 782 617 580 194 398 228 736 497 119 206 403 569 489 597 663 660 781 439 624 3 584 440 545 163 668 802 491 442 444 210 674 377 845 309 258 308 579 469 241 640 213 419 402 865 821 335 663 96 285 710 389 147 262 972 963 602 862 848 234 694 524 782 875 998 640 91 466 102 519 472 189 380 608 39 485 103 807 32 556 578 36 551 237 270 815 926 390 591 132 962 507 424 21 490 274 327 919 641 286 112 378 605 463 977 791 555 378 15 236 893 119 389 994 141 356 762 573 768 586 671 934 460 420 16 1000 706 47 693 664 590 515 487 112 316 181 174 184 465 364 976 893 666 552 300 765 241 471 292 796 319 96 593 905 190 8 385 161 709 643 397 488 70 822 814 204 330 498 535 707 864 936 566 861 887 888 725 59 353 210 657 957 116 551 455 100 291 997 346 347 656 109 588 744 923 356 458 903 498 636 332 876 437 650 517 654 902 680 68 587 1 986 938 523 738 441 989 189 560 134 339 110 226 712 177 12 59 337 987 52 64 261 910 131 589 840 884 979 142 943 777 588 211 930 94 136 899 213 383 468 148 281 232 847 731 562 87 132 343 881 30 606 372 110 924 543 945 181 218 455 932 614 132 179 22 153 986 168 138 702 413 494 51 241 659 376 633 93 636 558 525 936 275 232 760 254 547 853 959 958 466 619 826 431 698 552 428 921 953 900 46 690 713 378 149 84 224 347 700 345 17 945 201 773 450 275 62 630 662 13 806 55 248 835 752 904 625 480 75 864 719 831 643 138 756 479 418 285 788 730 829 870 416 548 873 2 682 586 268 983 297 548 616 766 52 144 684 20 722 940 799 138 615 75 712 768 907 755 340 874 811 520 831 606 708 187 358 828 832 976 810 89 610 602 596 46 312 902 35 426 845 184 157 548 395 59 804 507 475 428 417 255 47 440 81 264 451 335 77 369 391 839 274 389 981 420 441 580 108 487 187 458 978 435 689 562 4 2 598 940 823 849 856 471 607 68 280 421 715 526 889 275 601 434 576 747 85 802 634 828 258 93 227 430 422 828 919 33 822 626 323 475 770 209 909 713 79 351 558 806 104 110 288 577 331 644 208 572 352 386 839 244 267 899 223 918 955 634 632 205 486 61 766 194 815 290 951 768 996 59 508 827 767 293 635 886 434 766 863 472 963 354 203 991 221 731 214 714 350 827 253 786 462 494 991 767 448 378 522 448 658 714 180 332 881 331 431 23 405 451 146 240 496 200 69 378 66 584 796 907 686 437 943 222 550 64 531 613 833 817 805 943 952 432 567 43 56 533 787 552 603 526 471 76 394 596 495 34 649 885 88 489 222 95 50 724 193 29 521 395 151 844 321 584 995 574 8 895 568 370 915 286 305 793 467 628 812 724 619 898 65 19 449 94 692 623 918 857 512 983 354 866 750 266 885 985 676 175 304 657 628 977 315 894 702 743 717 810 231 742 349 272 263 558 927 24 207 965 366 562 584 817 84 323 326 138 749 94 961 678 761 82 443 49 983 251 807 330 913 438 642 777 37 153 532 335 401 865 464 310 198 435 540 486 489 445 359 57 678 3 403 252 459 58 251 367 371 627 950 260 967 311 209 483 896 735 154 770 562 226 143 352 245 201 503 439 192 794 482 359 626 828 400 574 905 609 500 426 318 810 914 193 185 240 259 187 929 513 364 97 759 154 296 179 842 536 988 48 948 18 751 819 129 375 127 333 23 233 527 400 348 372 883 883 623 815 651 167 663 834 843 846 99 755 711 853 118 964 219 963 411 757 947 505 990 488 287 659 513 377 188 785 631 302 33 380 167 254 803 318 93 583 95 604 54 588 126 5 278 979 27 171 954 13 452 106 406 458 73 251 361 946 344 683 83 924 690 719 368 710 134 718 975 805 504 13 239 375 63 152 483 152 168 273 276 416 82 227 196 980 356 872 162 444 414 228 675 484 820 566 680 542 630 606 563 31 506 12 723 908 60 998 295 936 854 745 808 721 237 892 345 537 968 460 515 745 199 890 971 96 456 675 301 63 992 252 871 388 427 436 898 539 835 301 877 448 76 589 748 991 565 442 688 253 901 585 644 64 310 452 5 511 543 618 481 322 402 168 235 222 780 502 793 60 667 875 661 740 904 8 393 579 876 52 595 158 117 155 737 403 718 450 940 300 121 101 524 895 213 366 538 162 879 798 501 857 841 959 958 825 946 595 969 86 36 496 279 112 175 251 934 985 554 96 233 707 262 998 891 543 398 358 432 118 790 557 97 562 957 679 289 339 745 882 849 727 726 366 824 479 0 501 491 427 337 630 165 474 243 631 917 666 212 655 818 293 13 503 813 104 727 322 895 6 261 279 299 728 798 891 409 375 438 482 249 921 840 962 739 278 654 444 556 801 878 166 696 509 320 294 714 538 697 263 964 40 106 188 559 689 362 590 764 46 791 125 107 5 858 731 10 577 6 647 734 452 390 499 493 760 124 708 545 449 369 492 912 836 997 29 90 314 778 134 473 208 613 593 867 894 156 623 571 505 205 849 673 44 468 555 290 925 48 140 158 430 789 711 581 496 150 370 367 980 622 448 765 425 336 63 707 77 730 965 101 651 509 359 779 505 650 302 792 407 388 856 966 586 916 231 257 559 80 736 557 168 655 108 242 789 415 636 7 27 365 227 941 730 436 178 900 571 41 529 861 51 956 675 672 524 244 234 646 382 357 384 128 838 637 401 552 778 44 328 433 784 771 863 834 460 604 564 853 796 677 68 271 886 542 176 282 142 930 983 72 186 202 454 265 766 888 452 119 564 520 431 182 861 747 361 553 221 284 921 19 988 42 204 412 772 303 880 942 359 828 13 399 671 264 682 387 633 130 923 122 831 256 276 648 41 189 374 629 113 911 898 664 778 355 897 425 897 12 15 61 809 324 762 746 241 880 113 58 223 572 199 125 424 488 791 742 590 999 310 523 822 478 27 234 281 136 769
218 58 485 966 497 900 865 396 72 542 468 428 33 946 823 324 946 547 561 893 891 901 250 358 629 190 512 533 612 295 192 225 851 492 365 969 697 935 723 50 328 890 921 502 588 688 613 866 428 580 202 560 633 116 502 606 923 199 253 347 710 614 16 522 318 147 859 490 924 77 800 802 24 296 104 570 813 380 839 15 312 777 868 482 627 686 476 251 772 918 2 81 975 359 914 169 650 563 503 795 513 125 277 283 949 438 606 193 595 461 330 26 249 262 767 677 572 499 877 900 140 519 603 39 493 953 103 565 735 498 955 103 109 368 176 988 443 792 750 960 754 93 622 616 900 927 969 68 414 98 732 424 848 334 124 993 670 21 323 372 256 210 54 576 929 838 347 475 653 523 828 783 13 906 145 145 172 97 639 58 907 445 151 853 108 304 886 538 435 580 982 973 325 562 160 601 789 928 932 310 39 651 954 345 450 655 643 867 896 104 63 513 244 316 68 585 49 769 138 227 571 167 852 902 91 773 940 861 857 519 699 452 389 429 66 434 702 851 736 981 488 81 392 316 481 560 430 452 349 430 441 136 680 621 671 862 528 57 935 5 9 762 623 347 353 629 212 690 630 279 842 541 322 824 194 236 274 609 189 820 60 564 719 938 640 991 378 707 931 153 482 221 182 314 47 850 469 327 780 790 147 723 664 697 18 417 742 478 100 343 166 406 879 126 534 484 988 989 869 52 522 321 738 359 25 449 620 824 203 345 425 664 610 785 101 232 369 738 437 450 333 884 321 91 235 530 926 89 300 106 367 415 121 960 87 20 451 621 841 595 427 6 878 25 554 471 59 961 943 519 462 252 181 583 58 671 862 875 286 699 496 755 432 451 135 16 324 857 415 609 447 409 167 3 340 229 941 280 707 562 423 492 570 254 986 321 617 666 284 624 665 614 959 739 125 342 991 919 548 959 693 220 275 185 689 573 28 366 977 35 928 938 758 950 547 291 453 738 15 419 560 34 966 338 594 634 174 504 187 609 283 273 341 630 708 233 918 352 904 390 232 713 662 70 898 897 388 589 442 964 905 303 978 313 668 19 399 152 64 957 501 786 254 66 188 641 79 600 642 593 747 761 973 787 713 958 165 642 568 814 17 254 602 181 626 519 597 731 589 21 195 357 404 848 231 835 535 669 402 701 159 284 792 463 55 473 376 56 207 365 99 346 540 618 624 828 196 338 410 197 729 91 677 735 583 406 67 983 614 426 893 478 527 197 198 77 185 170 8 515 466 167 263 954 352 734 80 618 673 445 752 787 429 849 908 336 712 729 749 402 835 321 766 185 514 786 925 260 760 281 829 764 14 884 288 505 586 293 171 765 584 574 915 384 82 873 979 528 906 469 403 596 326 906 587 956 266 982 741 920 884 478 649 268 601 1 21 626 484 879 27 645 529 729 765 910 577 586 850 188 656 855 262 914 122 974 919 728 912 718 81 857 951 384 384 919 83 490 682 911 357 316 559 432 120 994 821 672 228 909 962 676 734 988 247 189 255 229 48 393 154 287 625 796 801 417 86 740 888 124 351 826 635 748 416 467 276 750 537 864 885 340 937 397 681 368 564 320 269 17 305 511 717 758 510 458 945 769 161 251 762 283 319 15 781 976 647 830 845 729 335 969 309 693 576 335 711 8 381 221 387 264 217 631 360 389 524 958 715 1000 177 906 644 852 191 47 581 81 118 744 62 385 724 277 170 994 861 399 282 247 582 183 224 836 295 321 223 459 500 715 950 583 948 974 637 939 483 894 219 735 465 838 817 880 345 271 875 987 538 141 285 971 578 952 788 798 413 363 826 948 386 722 114 390 117 343 964 541 553 765 720 834 890 127 726 877 57 441 764 801 34 679 237 664 130 771 134 677 591 267 146 972 208 215 473 759 936 3 960 118 660 7 20 196 864 258 461 667 12 509 343 180 590 91 156 91 541 963 999 451 706 937 260 959 336 276 763 129 593 288 530 99 985 750 434 884 820 525 743 654 233 823 799 357 634 767 883 711 989 417 239 472 379 17 844 202 88 652 663 293 251 534 705 16 431 174 308 107 131 335 342 493 478 585 290 28 621 163 460 426 396 465 150 700 417 844 863 610 452 968 315 443 521 74 10 498 334 864 920 650 252 86 600 522 303 861 455 570 92 13 129 936 786 821 444 399 296 223 248 60 393 804 952 452 731 91 40 869 199 816 440 545 638 785 105 946 516 622 281 135 95 403 768 501 770 343 569 315 242 121 385 642 472 378 508 49 470 175 840 446 698 799 148 128 380 966 551 387 727 293 339 347 216 124 916 199 558 513 774 720 106 824 289 443 463 37 245 273 158 798 173 193 777 352 31 416 377 579 78 951 616 183 142 952 990 854 458 929 52 504 119 342 555 75 222 315 459 814 796 95 184 285 922 283 331 878 355 842 499 1000 872 293 23 373 686 478 687 200 436 984 927 676 3 462 995 129 739 294 757 721 329 57 241 532 94 569 179 755 373 207 525 954 6 728 984 753 585 164 168 488 133 145 490 552 298 417 438 167 261 232 400 760 549 480 619 823 149 54 776 289 449 669 544 384 998 357 574 895 968 917 408 117 814 383 882 999 45 254 636 125 947 295 756 877 753 261 359 831 37 143 909 20 126 39 157 113 394 680 980 489 169 463 301 397 143 576 740 828 419 862 155 977 873 958 658 523 646 25 128 770 804 321 421 133 439 4 491 740 809 822 372 120 759 565 346 935 562 592 833 368 5 715 983 34 876 914 704 445 744 868 113 285 542 640 824 143 44 870 846 862 692 556 675 753 895 189 631 386 669 332 297 359 511 75 819 917 246 712 994 5 784 422 395 752 474 865 26 253 209 84 332 886 618 781 831 388 206 873 457 11 654 967 102 586 477 473 190 921 592 452 596 845 486 265 778 489 953 200 972 17 832 111 137 986 234 591 210 926 696 122 77 305 507 79 90 125 771 739 310 438 599 43 302 312 854 627 152 46 917 602 420 774 967 127 944 762 651 734 407 511 930 519 867 948 287 705 370 402 264 500 111 321 225 552 56 801 390 247 368 127 42 4 53 69 910 30 783 460 240 758 504 588 825 785 304 256 971 631 374 811 19 683 221 281 539 874 93 89 822 980 963 777 197 201 645 531 22 635 495 950 721 443 268 917 487 905 454 973 475 320 76 803 725 481 938 556 327 243 942 989 880 827 110 571 605 574 674 880 911 287 802 446 806 52 123 327 306 143 107 530 0 775 546 293 467 566 830 569 901 698 785 749 112 228 773 436 815 272 532 856 856 675 787 388 575 819 141 626 746 564 186 972 74 457 795 554 230 979 679 15 371 385 827 948 139 873 790 658 32 259 70 597 543 79 518 829 965 350 38 330 899 328 816 363 523 571 471 318 258 392 267 539 690 30 933 6 957 873 409 603 220 148 344 850 366 804 691 992 320 384 992 514 265 796 11 701 36 200 115 834 609 862 632 893 837 533 641 524 552 612 7 870 226 224 383 625 881 937 871 84 849 839 550 547 97 592 445 191 782 134 847 90 805 133 164 227 615 659 993 841 505 413 604 578 667 290 517 764 227 33 818 584 958 239 41 168 652 316 870 250 291 714 229 343 259 710 489 179 424 787 836 807 446 434 897 517 509 263 536 702 956 434 215 249 1 668 608 869 506 50 51 899 573 126 132 821 987 250 205 436 456 212 338 242 75 972 30 973 398 332 73 467 363 782 913 542 970 499 902 922 175 978 794 880 748 625 279 806 84 480 545 757 939 481 981 779 695 733 356 906 688 950 694 315 709 780 144 949 834 224 200 51 853 651 714 977 35 950 418 708 46 433 236 499 611 166 270 317 43 68 793 513 997 952 492 426 311 287 204 478 85 280 316 346 666 904 703 972 180 90 798 122 193 911 162 46 307 960 838 634 278 818 69 809 892 727 866 601 293 93 96 703 700 40 761 603 563 119 565 439 136 490 807 411 684 953 317 948 411 116 520 173 163 807 178 792 426 536 299 421 803 824 65 509 498 108 722 110 733 755 903 993 889 418 874 976 271 431 607 931 775 918 406 513 934 805 676 38 728 152 401 374 579 849 292 273 448 511 716 999 354 50 214 880 405 670 808 309 812 459 153 347 701 307 515 536 243 938 464 544 858 914 678 313 745 502 350 263 479 272 855 592 567 294 566 771 976 259 655 259 519 565 273 352 659 55 257 916 213 625 843 493 29 27 860 510 661 2 201 480 382 298 375 980 531 464 718 944 364 86 422 670 211 861 314 555 127 959 480 833 494 217 791 508 337 240 810 57 580 220 779 600 313 971 412 325 996 847 294 598 751 603 89 431 811 668 769 241 61 46 961 279 433 915 628 787 974 390 598 980 361 6 238 999 556 597 4 62 280 156 358 883 730 166 557 890 183 138 526 152 887 851 648 539 391 440 116 680 683 944 362 74 98 87 71 179 533 222 755 81 797 648 50 526 657 796 737 753 894 744 685 585 272 32 348 422 672 183 397 986
53 979 675 612 489 80 123 387 992 331 91 185 981 323 592 741 47 218 941 999 834 334 989 832 324 763 578 419 396 978 193 944 616 773 686 751 170 170 563 517 347 736 883 840 95 438 200 311 984 76 966 749 866 773 846 964 433 280 555 917 838 745 306 768 464 264 921 899 44 436 381 800 615 329 581 985 723 521 439 467 997 134 267 470 544 901 222 709 813 116 482 190 426 93 634 377 611 770 443 356 498 537 710 706 502 202 591 462 832 61 191 382 760 13 977 949 105 8 662 88 422 907 56 272 238 237 922 968 882 64 345 476 633 759 361 993 858 658 606 682 993 658 721 295 465 798 14 13 552 460 250 251 927 282 441 430 601 43 617 213 297 373 446 902 109 632 227 325 636 483 131 423 481 784 822 861 900 469 212 927 260 60 69 983 83 421 12 146 424 358 933 430 102 855 21 652 207 932 762 19 963 242 188 464 513 209 540 471 120 38 926 127 812 502 81 184 743 520 323 400 627 864 976 562 598 657 698 432 418 219 971 907 282 869 914 311 945 741 457 378 45 574 738 327 983 789 366 245 240 377 397 569 158 81 65 326 609 784 670 902 84 431 956 554 994 510 803 374 149 172 823 830 325 986 272 225 524 976 59 246 940 107 549 568 819 226 894 835 943 410 178 895 495 975 276 295 878 644 295 905 336 438 239 704 735 758 370 464 496 927 470 240 564 619 996 535 213 498 842 221 39 777 217 230 13 205 702 809 265 746 461 698 425 757 233 832 859 742 889 950 577 108 635 577 179 734 556 98 772 315 252 36 312 483 292 326 218 407 839 558 667 373 205 683 752 984 497 404 521 264 369 630 100 319 536 409 187 408 408 834 695 429 836 29 20 773 392 625 768 272 671 485 116 585 114 494 399 840 18 753 663 983 708 858 835 464 872 775 776 230 885 586 198 329 729 9 545 82 394 209 828 296 849 796 765 724 691 183 391 791 192 144 554 895 539 278 538 432 517 895 654 539 910 268 934 614 689 260 773 40 947 138 734 462 731 714 952 976 953 392 794 27 467 510 748 223 273 314 162 832 795 866 430 294 527 515 942 877 444 838 326 386 228 669 16 180 386 261 415 892 717 338 377 526 826 833 704 17 775 891 58 895 337 148 860 874 307 570 844 776 875 133 759 454 342 173 139 515 722 523 535 706 701 826 612 464 103 161 113 139 71 633 973 46 385 382 798 163 979 611 791 54 379 616 196 55 167 909 833 945 756 204 216 337 672 665 269 418 208 716 135 537 278 89 137 62 136 613 328 686 700 824 650 920 275 108 674 739 799 527 800 81 90 813 61 620 263 425 774 813 230 104 133 431 251 188 329 408 435 336 588 696 699 501 206 823 115 713 696 365 74 62 266 579 781 94 583 880 857 878 450 991 915 772 398 571 127 141 70 627 166 758 440 21 570 818 637 738 982 997 562 194 876 452 352 982 249 148 183 642 949 9 378 76 129 254 523 392 280 478 289 217 66 180 374 322 713 684 76 547 220 663 281 280 845 875 301 84 557 670 531 165 741 742 99 97 125 301 745 259 451 282 715 890 909 706 452 35 802 796 393 954 645 429 221 329 805 414 856 709 186 947 24 134 902 678 144 289 709 959 898 776 389 460 658 253 152 910 153 772 403 517 668 15 173 653 854 156 959 697 514 738 431 257 639 723 732 733 666 308 789 811 530 964 436 93 300 773 720 686 790 635 88 250 57 187 848 62 879 683 287 828 0 299 575 495 236 535 40 108 140 906 232 791 737 380 930 601 177 897 829 969 150 435 290 93 975 487 573 463 685 973 890 466 911 920 656 563 678 463 990 7 599 323 48 626 64 164 75 161 892 874 124 430 641 706 618 928 22 106 368 638 28 444 363 991 343 226 316 276 516 447 417 287 147 553 296 306 247 513 643 601 568 968 944 186 211 259 332 134 843 54 868 241 560 607 311 893 526 810 49 495 509 404 751 535 493 851 355 94 624 718 965 83 364 772 143 869 480 331 863 897 474 523 525 536 175 608 87 485 932 248 824 493 121 418 156 275 428 379 886 445 126 465 972 729 365 558 964 565 724 455 891 141 11 154 371 552 827 38 86 339 445 493 896 707 682 191 907 955 460 504 507 444 597 54 80 526 638 431 571 656 7 603 407 403 730 354 657 872 15 100 744 426 419 857 270 679 788 701 779 587 310 364 978 138 918 50 906 820 42 456 10 757 522 811 490 254 586 853 26 966 50 726 148 547 478 36 551 264 82 795 402 878 895 222 245 959 625 808 466 334 960 752 472 570 89 837 980 16 499 875 873 346 935 914 184 688 629 159 145 893 584 60 596 197 201 496 409 431 608 22 101 246 508 688 548 687 254 916 519 309 322 996 719 689 572 387 29 822 728 739 210 941 623 349 693 27 486 305 463 971 468 432 453 512 542 914 716 48 817 614 651 526 25 673 565 682 442 279 234 238 967 8 164 197 344 730 809 787 437 634 360 879 590 219 77 956 901 364 27 318 644 526 512 669 416 659 54 500 850 937 447 898 881 431 72 332 181 336 796 207 406 916 138 412 520 666 665 671 840 225 330 654 256 169 117 695 594 601 867 61 400 191 706 661 861 31 694 992 459 835 261 642 456 351 778 982 777 931 962 722 647 392 929 407 769 196 595 844 998 221 939 11 226 837 96 314 359 99 580 297 412 929 853 783 587 364 79 886 707 386 852 639 317 57 602 264 356 131 874 720 19 183 782 13 558 318 780 923 806 265 248 549 851 733 107 903 818 459 924 433 680 700 912 106 242 382 797 806 533 650 264 581 816 47 321 74 753 897 277 691 801 627 916 178 770 907 793 117 346 685 749 357 383 388 169 253 605 991 9 601 923 439 471 541 579 23 991 200 106 577 607 972 804 96 946 782 159 625 621 620 784 458 988 858 766 345 132 107 111 492 610 863 614 342 862 803 692 190 484 149 487 490 877 840 479 107 677 681 434 427 865 174 204 115 55 246 515 69 747 181 870 990 995 190 62 722 429 738 174 852 897 481 274 18 529 915 871 50 697 400 869 813 473 550 880 136 510 679 376 413 931 694 294 445 161 797 235 521 986 564 582 883 687 585 506 924 225 230 78 496 190 250 449 445 528 302 104 865 279 547 309 799 380 170 567 195 241 842 969 96 339 875 589 340 950 444 733 206 739 940 4 587 134 903 455 749 485 913 899 624 141 642 504 54 690 497 237 494 534 989 664 450 350 354 954 181 787 153 214 220 209 160 438 420 640 459 1 620 414 841 761 324 630 658 750 919 146 680 305 392 395 674 98 476 382 187 23 297 928 525 541 497 968 972 884 445 37 406 30 188 825 593 165 959 299 345 182 879 52 568 6 562 199 2 815 42 632 266 268 78 401 552 757 700 841 10 351 166 503 710 420 412 837 843 726 728 118 278 224 945 353 643 821 51 714 10 961 18 736 72 754 239 348 121 43 696 373 254 255 302 46 562 893 687 160 602 917 801 423 375 33 787 258 453 349 565 257 649 500 80 767 808 189 612 85 596 642 577 985 961 454 399 648 783 262 954 783 208 905 793 154 667 168 745 367 144 887 439 298 701 566 551 151 861 820 828 987 402 622 133 219 374 285 617 410 358 384 601 792 575 958 713 313 385 669 80 333 599 67 491 957 550 142 965 108 552 405 321 427 696 110 520 390 840 176 357 318 100 73 762 291 579 620 931 684 222 112 228 628 451 246 193 951 449 771 471 271 45 404 290 93 126 626 718 476 385 919 203 974 311 936 839 171 182 315 493 17 729 938 641 999 639 904 377 458 140 243 344 286 694 185 569 335 217 740 395 448 740 94 491 491 655 320 95 676 602 34 369 711 809 659 588 253 446 122 139 547 831 550 293 585 494 537 319 475 32 469 293 532 730 308 870 195 945 727 653 604 489 746 55 847 260 41 946 172 899 302 505 92 712 920 675 202 22 764 826 327 369 288 760 283 112 197 685 855 620 681 581 36 455 319 40 244 242 357 774 338 64 334 107 593 638 688 486 653 114 63 132 576 700 511 248 35 142 483 264 543 495 331 830 808 910 786 484 229 815 128 959 60 615 293 858 477 606 518 906 559 852 569 966 505 494 603 169 970 520 31 992 2 601 561 194 864 231 388 412 725 523 649 623 130 282 194 341 703 256 462 309 3 566 831 424 755 998 375 745 619 696 811 956 903 478 421 390 925 327 888 176 155 557 180 740 660 709 223 781 314 545 600 754 683 739 955 482 631 363 652 68 341 41 705 471 937 624 661 711 655 591 215 105 913 106 5 745 763 74 411 307 157 121 358 230 948 902 32 934 68 466 646 430 284 669 340 839 432 906 354 682 413 689 362 311 785 130 553 589 742 652 494 560 546 662 807 895 673 497 303 250 492 627 501 187 613 206 8 662 387 733 712 259 231 777 203 98 810 274 574 794 119 452 259 651 97 767 38 407 51 478 163 385 718 573 488 161 758 663 304 188 814 831 830 814 372 784 908 900 679 146
157 366 949 973 596 38 56 609 354 596 228 464 720 722 587 52 914 892 898 708 44 809 217 301 732 87 427 42 727 356 498 776 820 828 782 923 506 56 415 868 904 922 382 34 252 110 612 385 479 296 323 301 707 39 975 944 997 949 565 1000 746 220 346 297 924 587 366 350 319 531 574 286 637 725 735 438 463 621 871 74 673 442 767 126 689 309 297 252 813 546 543 894 338 707 562 990 241 653 361 995 509 975 86 877 381 907 420 990 80 201 551 708 45 166 438 952 595 276 959 985 933 643 925 581 202 931 703 156 628 288 910 755 7 459 830 376 966 735 713 557 465 601 535 791 59 904 636 528 385 965 468 878 178 125 929 641 536 11 528 586 590 423 532 848 831 602 160 669 888 719 292 318 621 14 291 913 174 750 610 207 434 216 107 912 260 525 594 555 990 821 680 429 426 241 200 927 75 971 653 963 832 838 472 554 158 624 931 457 999 284 674 263 431 525 809 566 973 159 635 223 240 584 290 118 669 56 492 592 335 847 425 425 717 993 961 869 25 480 740 12 182 254 445 971 141 382 911 743 836 591 726 638 661 829 68 370 982 658 326 750 900 102 120 365 488 45 296 145 132 87 225 930 889 705 743 526 787 914 496 657 35 834 701 635 61 741 663 472 699 611 739 740 606 785 559 565 942 702 39 153 938 716 533 481 968 465 21 362 304 466 111 299 447 732 769 457 804 160 903 694 71 63 456 413 744 169 308 112 453 401 638 950 100 537 572 336 446 698 450 218 493 447 614 674 668 914 408 179 761 119 11 483 138 883 101 930 817 797 762 820 675 849 607 44 919 30 476 677 424 963 632 583 302 960 510 855 846 65 183 922 477 674 985 781 560 356 706 63 576 694 146 488 435 837 976 797 750 315 6 630 262 309 845 462 265 856 490 335 957 780 558 761 85 354 439 163 603 566 204 261 801 446 22 235 457 759 992 244 745 930 108 594 696 335 73 719 64 805 48 432 679 121 521 331 508 903 753 908 593 933 589 360 823 275 317 346 549 461 645 554 863 498 870 480 404 245 615 782 284 73 494 169 98 764 276 731 788 538 793 109 136 263 232 818 694 616 153 709 248 300 328 835 883 179 927 38 901 75 246 149 1 692 51 554 682 561 180 506 895 515 936 701 893 350 741 653 299 572 67 714 626 231 259 457 962 112 531 707 360 846 818 39 547 991 227 335 770 325 708 651 940 386 866 395 325 241 584 820 480 743 63 544 95 571 709 886 219 967 66 316 163 18 212 6 177 977 293 808 775 676 802 601 376 585 30 925 363 156 383 921 868 939 271 20 779 885 759 445 400 9 314 217 114 156 140 500 839 389 154 739 458 539 856 958 13 240 321 715 678 410 780 543 697 488 478 158 203 304 946 41 105 248 187 808 841 152 812 13 186 969 250 399 289 487 418 533 384 22 356 545 585 209 129 585 511 598 145 475 342 787 984 108 840 11 522 320 630 107 963 266 772 855 763 594 230 115 117 24 566 310 892 167 546 13 530 336 790 910 865 347 87 80 538 152 838 427 796 246 545 393 617 310 295 511 854 514 760 93 716 850 405 262 859 356 967 946 960 376 861 32 131 780 814 326 451 984 655 888 261 882 691 399 333 884 16 913 411 343 688 497 504 174 377 521 776 661 647 30 581 755 218 437 380 548 70 479 91 127 475 339 191 627 269 377 851 366 608 479 601 855 244 83 640 452 166 597 824 66 764 580 256 243 553 573 128 507 969 401 37 423 867 605 482 53 175 716 34 727 223 568 948 663 853 144 352 33 170 948 751 489 986 241 954 922 268 338 125 269 343 64 659 650 235 390 52 889 473 628 794 520 79 462 403 976 525 564 142 223 497 591 597 479 452 905 36 388 263 866 93 579 185 289 24 203 537 358 205 940 808 6 771 501 41 407 412 894 526 829 734 784 918 741 896 861 890 625 752 883 339 279 196 418 258 824 810 653 754 638 507 414 286 150 288 969 433 870 32 793 902 477 344 751 937 959 388 720 643 342 568 866 332 386 481 545 407 649 633 249 624 799 373 908 201 265 208 469 92 995 113 432 550 67 237 574 315 158 340 510 654 36 231 474 907 98 390 686 618 554 600 883 499 576 233 101 989 931 313 676 421 477 173 904 991 122 49 960 978 58 391 783 78 216 710 303 891 505 631 648 221 686 821 221 748 707 429 15 487 849 303 552 364 486 144 256 247 199 189 351 639 868 905 657 718 837 634 370 955 599 306 942 956 11 843 226 243 728 10 98 277 167 281 781 106 327 441 598 882 374 677 829 489 76 12 314 723 745 588 831 899 540 515 230 757 972 72 195 685 327 413 427 274 306 667 101 4 166 876 586 76 436 327 806 662 475 658 688 886 648 369 879 683 264 950 326 909 46 375 596 8 65 885 633 266 270 81 881 440 830 69 274 926 653 31 380 84 128 362 60 470 871 789 982 119 989 484 36 972 14 571 111 602 967 686 778 392 608 134 597 386 446 611 748 811 671 148 329 430 118 176 857 444 169 529 798 211 467 921 705 815 936 917 702 234 417 880 86 791 780 599 859 74 592 829 310 309 284 850 799 311 524 17 904 862 844 625 361 646 890 705 569 786 841 544 829 23 375 238 754 164 903 698 910 519 675 124 624 864 843 47 234 455 970 462 447 623 52 147 546 491 603 573 76 402 452 9 141 109 578 54 406 126 413 165 184 133 952 930 103 432 719 652 428 712 706 994 469 695 822 819 579 222 583 29 167 619 384 329 80 591 746 805 510 209 667 765 251 195 872 97 675 448 365 518 838 964 731 387 791 983 798 826 648 844 301 512 490 539 183 555 131 264 473 239 875 642 958 629 515 102 723 214 681 806 393 169 533 245 647 580 268 816 760 755 97 958 534 104 187 171 359 875 846 564 30 641 179 310 561 401 377 758 865 53 136 524 976 687 162 486 965 747 219 283 513 210 971 38 316 881 408 684 77 803 461 116 369 417 875 422 473 664 16 995 235 471 191 906 391 556 295 833 399 988 754 773 141 398 198 2 173 253 792 143 875 207 570 118 325 953 459 466 851 83 739 137 170 908 596 928 673 704 640 389 380 651 864 192 882 912 959 715 164 139 690 88 105 278 311 365 32 842 697 872 171 676 36 887 990 123 606 731 204 627 694 443 741 393 324 330 587 502 815 644 479 18 204 692 16 318 447 894 836 729 883 337 190 395 822 334 48 721 235 916 644 285 245 213 411 540 931 542 757 396 441 184 17 115 364 99 743 719 581 649 40 951 481 728 361 410 842 517 151 181 129 505 949 449 86 503 159 563 781 419 997 592 839 423 641 351 376 215 153 341 258 152 718 188 280 287 903 199 5 43 710 877 144 657 924 700 77 357 824 350 391 582 846 474 908 77 632 945 921 469 812 121 266 923 398 110 543 282 421 977 319 40 107 778 413 194 453 980 147 150 743 884 785 370 294 822 226 798 710 345 547 613 51 416 271 27 201 693 205 860 272 172 92 742 520 733 424 620 301 935 11 849 541 89 816 300 897 96 189 756 244 495 149 857 243 320 412 374 902 650 544 922 620 874 830 855 525 254 110 305 841 58 857 94 130 974 980 825 932 702 533 312 82 193 983 442 881 609 987 749 303 932 222 55 694 162 960 996 882 648 359 981 236 500 525 273 438 331 322 557 811 179 239 298 329 681 846 379 618 527 686 567 92 583 102 913 707 690 820 464 361 777 304 554 60 155 331 944 827 307 994 301 938 316 523 869 921 569 825 934 88 979 952 939 237 725 855 605 294 852 36 800 713 575 496 878 197 671 758 57 313 122 777 156 190 616 214 943 203 275 654 349 402 190 419 541 19 112 775 579 652 660 268 28 475 371 926 168 259 353 919 513 352 768 767 656 76 467 873 523 56 355 372 670 516 399 531 577 999 514 332 336 882 14 605 459 360 971 976 570 955 792 217 226 400 873 362 501 399 103 423 206 671 941 730 827 369 774 569 267 712 50 550 409 229 280 602 229 200 82 221 835 217 0 383 167 275 970 864 65 846 520 706 460 521 947 405 197 680 279 927 257 696 784 58 294 736 216 422 242 275 920 874 135 131 161 428 149 592 604 23 797 483 394 261 552 272 130 109 795 587 198 898 548 287 368 167 406 960 322 466 60 515 766 840 998 867 965 649 722 81 378 703 847 187 578 154 915 283 598 768 127 656 372 162 858 13 711 227 272 530 730 507 62 743 666 108 151 976 586 457 561 445 879 62 848 700 516 269 724 522 348 676 251 659 324 379 783 460 367 310 436 331 897 818 807 656 42 172 255 277 714 687 359 358 736 426 3 953 952 654 993 839 428 464 534 409 236 471 437 523 665 5 799 686 5 769 738 695 20 40 159 126 19 37 781 123 834 962 828 688 672 170 397 106 33 539 270 950 461 168 622 410 483 919 485 72 414 355 737 668 249 709 46 258 26 966 220 781 454 732 347 99 90 897 15 715 358 834 987 198 837 193 785 963 224 419
829 758 352 43 663 175 232 834 662 467 380 973 454 358 442 759 155 249 19 496 222 763 216 709 514 871 910 981 860 991 96 375 789 821 371 987 671 105 430 462 963 958 964 930 561 268 390 353 344 517 621 168 721 594 781 538 115 260 624 30 181 428 988 705 86 1000 76 206 915 371 806 399 752 904 855 139 271 121 834 953 991 164 841 676 174 17 512 247 670 523 370 678 314 453 65 448 727 796 168 93 616 445 5 844 10 206 329 263 221 917 598 686 885 883 92 814 927 816 705 211 258 271 335 600 539 33 43 963 532 727 182 757 215 928 246 411 170 204 758 364 62 129 579 957 971 758 476 521 49 120 497 245 391 733 90 319 205 945 968 832 536 147 42 894 586 52 934 707 282 358 18 17 681 829 289 333 994 329 567 976 204 633 339 394 35 546 434 21 438 565 229 670 80 742 171 828 187 601 433 834 596 137 490 955 87 890 947 85 849 370 191 532 255 613 792 34 520 874 449 428 238 638 627 842 955 669 451 601 942 384 210 846 400 193 655 116 491 8 447 884 149 763 39 688 981 642 317 667 654 210 169 911 619 325 808 556 94 163 364 776 550 898 865 151 801 579 967 462 869 159 437 31 958 923 75 320 206 619 888 235 37 133 597 8 156 34 66 474 790 541 837 747 199 879 131 722 259 91 557 652 965 953 198 709 283 789 244 245 124 934 677 817 543 154 827 699 148 165 287 587 395 817 106 620 345 472 294 743 709 447 903 376 278 774 165 46 872 359 800 241 637 998 295 916 628 27 509 137 384 79 383 804 611 441 414 703 848 605 494 587 699 242 272 685 247 357 607 406 574 572 794 928 544 58 935 161 409 966 458 541 877 496 41 358 537 579 695 885 749 198 498 101 836 704 323 421 713 889 353 438 982 440 851 924 632 883 531 168 793 496 631 361 931 338 960 93 932 20 565 193 140 404 711 420 707 15 896 538 625 176 636 738 842 762 61 415 56 48 257 951 755 652 47 185 1 852 545 833 647 343 961 694 998 136 461 415 830 731 883 376 753 5 822 779 296 260 243 652 73 828 952 812 248 703 230 846 667 46 559 823 959 650 340 422 153 410 859 34 373 616 324 249 609 934 418 390 506 724 564 30 378 694 453 174 44 965 835 210 291 227 606 320 613 512 999 339 936 290 922 934 492 948 503 246 984 285 252 889 50 878 756 110 980 999 886 92 871 420 665 450 608 681 819 504 24 351 101 361 377 746 262 985 29 953 898 324 978 347 136 404 440 62 385 240 360 744 622 555 446 304 547 102 917 106 945 23 522 298 301 89 245 769 751 953 183 798 786 372 700 831 200 477 4 306 833 165 956 800 452 91 393 356 8 666 581 229 527 939 91 278 284 950 202 784 11 652 82 134 715 488 856 162 493 306 439 444 423 193 583 584 233 890 15 982 907 160 376 436 660 779 874 321 764 891 126 408 7 618 379 861 769 956 489 485 724 145 523 867 804 182 150 761 184 86 23 531 256 490 620 47 814 484 197 581 867 402 147 465 459 72 428 593 594 385 928 928 250 90 63 139 468 438 626 276 777 526 939 350 484 779 809 935 448 238 645 177 22 430 33 667 71 766 350 398 603 115 884 836 113 763 553 775 921 500 775 472 879 81 398 540 996 798 132 179 112 551 588 391 909 825 356 112 85 641 798 329 368 436 354 145 375 490 605 789 556 258 810 295 69 348 482 474 566 981 725 877 103 662 464 254 591 133 816 695 36 128 656 837 172 637 953 568 121 310 549 857 612 667 239 705 925 463 776 51 943 602 193 21 995 561 846 424 297 950 190 905 336 274 530 928 366 539 604 161 485 981 785 551 985 561 401 389 48 680 678 606 264 360 680 979 209 918 52 108 634 661 639 143 415 669 134 45 585 94 791 301 226 566 839 261 610 376 310 286 505 197 469 822 766 514 424 392 74 844 195 196 159 717 125 848 127 32 649 946 135 986 517 172 9 951 300 526 290 904 27 739 175 213 235 335 328 417 570 173 902 850 905 15 573 160 266 671 488 889 832 675 870 834 569 22 954 743 312 71 861 742 748 821 58 6 938 422 500 553 644 194 687 478 318 71 399 834 417 802 857 847 406 492 59 55 26 541 901 557 880 252 231 419 697 228 895 96 642 808 196 533 128 359 162 446 421 691 951 765 623 387 281 904 676 626 188 29 659 176 346 310 643 731 682 161 386 209 554 872 307 729 223 293 863 229 225 234 347 981 0 730 551 714 732 234 926 689 201 677 747 57 122 257 578 335 21 60 79 484 820 44 993 350 618 614 614 292 450 615 679 116 891 629 741 440 568 661 265 951 186 82 180 583 465 589 102 789 38 694 123 14 742 108 254 995 726 401 889 669 277 756 341 50 194 129 862 804 761 886 163 166 824 496 166 916 797 817 179 1 325 873 783 808 107 374 717 741 685 873 119 433 285 575 513 878 675 679 914 841 992 708 912 341 571 207 208 199 374 778 137 561 342 729 728 521 731 801 320 327 802 632 668 224 311 856 817 707 548 74 760 245 268 711 152 423 470 723 582 641 815 40 696 976 241 926 979 386 533 890 473 536 99 145 823 354 17 452 214 509 584 596 389 978 560 859 474 409 178 62 615 987 286 568 315 539 161 172 666 397 145 129 684 234 913 463 629 648 68 682 661 754 858 633 887 256 422 992 60 999 602 547 130 382 658 898 504 934 524 150 516 49 478 156 392 811 12 636 844 699 275 889 716 693 394 650 745 231 269 812 411 790 546 157 141 873 694 835 358 887 986 925 441 750 218 513 803 744 292 763 64 74 652 599 462 524 104 586 54 457 669 758 486 803 805 509 236 845 70 947 109 849 807 909 316 134 45 679 972 3 770 797 853 631 940 698 704 466 143 748 646 165 322 268 683 857 164 366 139 283 330 511 746 89 305 528 651 328 203 652 813 883 480 974 34 162 572 457 158 285 780 442 173 948 521 916 689 126 799 795 906 499 529 823 688 283 919 936 933 774 552 256 426 596 479 983 974 316 2 699 763 345 466 103 534 175 946 590 213 85 20 454 511 702 740 945 997 461 78 848 407 224 525 736 228 330 220 173 116 532 212 414 750 785 72 717 768 222 941 895 367 708 309 266 114 988 599 267 990 394 703 770 89 590 690 394 736 129 650 304 930 588 738 536 467 740 279 774 589 305 30 127 698 143 349 825 600 349 541 795 918 575 924 481 319 17 413 134 818 287 640 340 84 372 388 897 519 405 587 910 487 562 237 699 966 67 576 566 540 827 590 57 108 529 767 328 443 626 365 602 691 943 337 242 970 716 825 334 977 656 251 638 648 336 142 323 973 523 528 923 416 518 419 827 444 363 577 896 217 128 782 29 876 254 412 559 429 213 633 766 507 443 432 393 908 460 167 876 653 292 828 387 32 134 425 111 987 179 77 381 892 220 219 292 46 353 144 67 881 591 185 31 868 562 795 122 772 279 261 781 224 764 338 752 273 443 674 644 308 613 580 48 436 847 361 815 508 140 396 673 133 940 673 161 445 904 299 331 25 761 866 549 911 582 850 637 397 799 847 264 249 942 343 109 363 122 40 956 97 44 100 13 737 123 845 857 739 60 735 422 234 498 718 178 708 54 693 212 710 73 878 858 31 498 630 926 420 636 811 89 460 133 455 576 831 317 211 175 882 529 471 823 989 340 404 251 427 586 601 464 692 123 765 568 111 69 176 805 495 15 6 549 730 411 387 365 117 890 518 127 840 331 138 431 929 886 288 830 916 718 408 91 555 836 189 441 332 900 192 29 263 154 838 710 937 284 120 711 88 747 706 226 362 24 563 897 403 457 496 689 538 383 13 608 313 893 526 387 381 972 515 112 686 807 969 316 98 11 348 903 16 225 595 237 321 260 475 552 899 957 843 348 240 544 779 224 267 895 81 789 714 776 743 369 617 150 787 555 105 557 734 801 949 908 723 488 672 83 894 78 890 292 757 148 431 726 129 888 592 443 151 301 304 190 733 771 276 631 118 300 472 15 302 247 975 92 3 688 298 793 355 526 327 525 744 657 270 647 976 481 788 944 944 154 957 259 28 407 510 26 456 292 923 518 293 331 635 442 154 492 774 4 762 745 303 210 481 232 157 166 562 318 402 39 14 699 227 201 948 729 920 841 759 410 457 420 359 809 207 278 897 834 904 640 55 84 369 714 333 505 535 768 558 224 812 409 983 733 826 735 852 562 260 140 641 732 242 200 542 122 306 810 873 306 701 105 95 479 253 686 160 129 477 793 499 772 274 494 177 288 372 928 67 630 357 548 501 114 664 558 720 217 893 317 796 81 405 195 280 670 962 14 410 167 331 454 51 643 593 383 575 473 463 249 435 959 702 552 146 192 875 33 712 600 864 31 754 782 326 380 57 83 110 892 771 90 722 851 719 159 784 388 93 943 351 559 83 799 502 265 382 39 657 472 854 474 950 547 821 151 638 104 729 105 334 335 773 464 483 85 900 36 778 261 53 2
208 950 128 745 386 320 932 332 398 405 627 818 222 119 203 20 182 659 594 354 17 776 204 319 397 97 296 556 490 524 848 534 424 66 669 63 122 30 952 262 610 374 370 298 954 909 270 98 403 993 265 88 181 792 666 967 571 675 215 560 329 217 55 164 808 208 381 940 718 498 448 284 834 55 880 404 86 148 99 665 799 304 480 823 652 503 513 670 609 439 190 669 582 468 511 209 811 565 714 835 912 766 468 683 137 597 456 243 917 934 759 741 379 364 59 56 806 86 349 762 615 321 392 563 530 973 339 619 691 69 885 565 272 665 524 963 519 636 220 74 676 867 207 711 30 1 818 598 580 740 767 505 577 552 787 215 454 126 588 586 964 196 45 102 382 109 505 961 991 457 648 251 727 708 738 901 985 188 543 340 576 267 835 394 481 926 273 689 992 710 784 219 62 975 362 759 668 34 140 741 657 335 76 728 903 928 51 92 803 664 558 124 503 956 399 21 224 720 136 550 909 79 695 302 242 195 389 492 837 64 295 21 705 205 600 852 780 897 373 188 71 252 783 568 972 205 262 494 962 316 937 742 535 88 758 985 673 460 863 903 734 703 920 640 942 77 986 642 10 655 737 123 970 859 438 500 550 561 732 141 926 540 346 693 672 994 632 938 228 854 744 10 158 73 100 523 29 357 476 459 466 530 451 520 750 442 854 369 775 88 953 520 35 743 681 670 214 231 699 208 340 998 172 544 238 878 422 246 642 26 939 411 873 803 307 488 5 693 793 906 163 769 761 998 866 664 378 906 263 157 982 689 966 417 60 675 925 262 198 662 141 111 229 948 659 899 604 427 658 185 164 906 875 862 230 125 483 220 634 661 363 942 612 508 408 771 703 791 686 10 276 915 822 665 768 825 859 249 622 327 46 682 313 939 589 887 301 508 614 351 655 176 383 602 517 495 637 640 563 244 770 571 437 715 25 724 70 619 227 23 553 331 928 356 377 1000 256 717 597 649 75 798 821 302 670 530 376 777 739 702 938 638 161 960 334 277 581 350 911 302 677 445 443 861 159 445 239 866 479 680 124 882 908 654 450 34 254 606 201 856 15 583 814 424 407 59 202 190 539 50 491 172 92 964 280 667 42 241 574 446 779 312 956 743 322 874 710 95 944 399 599 851 394 994 104 172 598 83 342 566 209 862 690 912 292 395 101 172 884 148 984 628 882 335 636 13 501 872 998 158 881 429 24 272 532 179 730 44 492 273 711 794 963 269 306 99 269 324 661 31 510 355 114 920 463 588 435 204 41 84 536 546 641 177 185 590 459 5 460 994 819 983 434 546 34 596 356 489 792 679 409 474 716 586 180 812 7 864 692 721 498 290 309 478 868 931 774 315 825 678 129 547 69 212 125 124 455 640 556 628 278 788 231 180 65 918 488 419 132 27 621 43 969 39 697 860 357 387 52 334 680 202 552 647 415 304 639 22 310 757 465 742 478 772 831 882 996 187 879 783 320 279 281 57 266 663 509 487 287 163 304 974 449 821 802 977 965 861 327 632 353 240 910 914 756 384 123 228 40 190 781 594 82 443 640 937 87 191 500 210 674 715 810 8 237 220 719 196 189 259 1 710 252 373 241 571 595 415 66 376 736 211 894 616 387 961 88 178 179 860 404 350 812 2 160 388 429 940 824 627 251 282 833 737 889 121 121 955 689 467 255 285 918 623 994 738 533 975 148 522 929 537 427 6 901 163 755 711 874 545 98 351 371 883 21 406 922 127 95 260 983 92 6 216 795 14 441 651 933 632 293 568 162 660 828 909 39 404 494 576 696 80 931 652 836 510 33 332 663 509 402 153 150 98 514 1 223 949 384 718 796 316 725 457 856 913 777 533 537 863 562 143 264 100 987 267 115 748 112 273 332 16 613 477 549 39 225 599 951 232 617 557 976 235 601 942 493 668 436 209 507 109 484 545 895 347 872 592 569 869 170 484 555 83 548 34 769 897 651 134 654 604 300 859 188 277 578 172 335 314 499 859 682 21 955 740 72 705 183 525 337 811 559 76 331 3 12 610 216 883 551 655 380 29 869 897 217 755 274 41 979 128 892 334 851 392 151 24 743 450 544 380 191 292 117 831 212 221 107 128 656 108 20 263 341 680 702 420 312 398 902 260 410 513 907 348 81 151 693 66 545 500 838 336 919 474 321 531 827 669 495 558 607 701 980 862 365 785 850 212 67 366 921 804 192 274 253 503 268 843 800 962 706 946 757 843 865 990 118 55 891 687 444 656 145 623 527 113 584 621 804 21 347 955 196 496 400 753 766 635 547 979 368 86 487 121 258 625 93 271 127 137 375 153 790 863 469 353 788 31 305 624 913 9 975 759 366 197 302 945 893 506 726 832 153 284 751 373 166 938 685 599 644 928 486 702 440 326 853 269 285 494 206 335 512 75 752 897 845 970 84 391 146 78 842 403 949 338 249 956 741 506 200 334 623 947 817 628 149 823 776 995 167 654 90 846 628 620 58 434 981 246 704 943 701 386 575 492 904 632 173 217 77 292 883 676 961 271 516 326 618 926 708 707 105 92 142 402 715 49 771 475 291 847 722 262 747 608 22 475 997 828 665 913 570 66 813 313 426 868 471 585 506 180 957 111 184 887 960 903 754 858 154 948 765 547 653 624 564 394 74 850 250 684 354 936 467 774 61 311 596 528 977 642 298 388 989 757 348 277 572 162 849 795 935 973 18 306 805 235 110 596 421 377 520 391 630 580 990 347 482 38 240 329 723 541 133 968 226 424 762 646 840 111 155 294 898 647 80 281 923 522 73 920 638 232 728 147 27 288 205 963 288 935 176 615 433 254 210 52 864 407 102 711 174 83 89 710 0 316 393 152 675 713 713 295 664 767 867 367 245 585 351 345 323 489 350 350 807 203 816 880 119 387 345 584 839 74 760 933 887 594 528 284 359 126 958 494 733 648 988 625 602 251 896 407 565 101 820 735 745 175 261 233 526 69 645 917 534 121 860 661 899 826 625 149 315 157 26 878 31 546 707 288 496 996 283 344 721 396 423 919 905 168 941 25 282 492 457 711 772 733 592 618 406 390 568 632 412 10 369 369 619 807 890 282 742 711 995 319 432 822 608 357 187 433 603 513 144 866 157 811 573 897 650 341 531 573 579 428 372 906 308 403 470 454 540 574 244 937 832 125 844 757 11 775 446 671 116 965 64 47 861 833 915 234 232 721 906 553 401 208 900 754 798 933 688 873 794 203 361 39 2 222 700 71 826 620 785 127 48 510 542 411 948 94 667 917 177 385 930 457 391 978 914 669 847 387 852 911 489 822 326 876 687 164 916 431 37 147 464 165 624 273 417 55 396 161 458 374 106 623 773 70 946 689 515 209 430 638 764 489 605 310 525 966 390 281 557 876 233 553 876 334 801 438 236 724 735 184 606 82 740 382 445 880 134 91 56 482 19 890 234 808 314 819 649 73 91 183 888 246 815 190 54 6 590 360 13 633 629 683 518 341 83 120 395 865 143 494 472 388 823 8 763 204 485 41 9 530 152 227 290 239 684 552 897 33 414 899 717 120 186 247 343 420 529 479 973 928 165 410 96 404 748 668 940 486 411 856 862 645 120 277 978 543 971 845 871 669 103 64 259 937 782 179 591 124 809 622 344 158 333 805 633 814 546 679 504 991 560 759 14 598 279 672 968 766 508 597 878 13 843 242 405 525 522 182 561 48 374 232 877 68 475 828 299 207 679 733 330 13 178 883 587 490 829 559 943 277 355 988 68 318 243 676 720 443 319 174 945 829 317 991 660 842 385 263 336 908 247 407 286 499 50 388 47 469 967 21 999 996 620 971 267 909 439 735 870 525 927 521 139 232 126 222 388 953 453 573 294 448 318 440 4 353 631 951 221 133 858 395 731 748 271 239 934 606 646 911 611 107 418 350 23 782 28 103 303 456 36 843 709 241 49 108 846 543 936 788 131 949 841 821 462 445 3 198 778 278 325 830 647 557 284 940 431 866 289 148 316 562 746 904 38 419 8 115 791 430 425 985 219 778 428 973 797 704 974 177 830 177 753 623 44 508 502 145 442 289 789 401 583 605 593 3 635 714 194 217 246 254 566 884 724 601 416 493 452 414 950 708 993 987 328 195 924 889 947 267 109 392 338 175 78 331 474 58 168 3 712 73 477 727 138 419 260 926 461 927 43 662 662 270 358 402 694 374 135 59 420 154 193 835 257 185 523 899 79 940 235 954 586 788 352 283 683 590 729 533 959 832 171 89 413 359 643 697 567 706 497 84 111 867 113 496 53 34 554 624 541 743 199 485 156 421 749 601 855 699 57 19 857 672 886 9 364 396 248 822 447 186 130 492 197 421 211 777 63 292 616 880 108 17 521 102 175 143 195 923 367 368 277 845 297 258 213 589 324 236 275 68 419 335 698 156 147 814 32 596 218 617 16 949 360 122 626 540 786 908 585 368 94 236 97 374 678 937 671 565 473 421 85 408 169 437 311 523 538 430
197 277 409 397 408 112 661 879 721 354 524 327 611 266 694 885 827 773 566 656 394 11 72 766 621 647 163 406 792 307 799 394 10 810 837 569 424 815 204 112 205 717 992 899 250 48 8 505 929 364 769 560 512 575 384 902 732 700 36 868 985 92 947 793 647 509 807 8 540 69 724 378 476 129 13 169 427 747 848 529 791 793 680 365 765 713 754 698 395 430 380 98 284 662 826 794 301 548 150 773 850 865 361 868 278 283 712 452 241 236 529 217 386 823 776 73 135 970 125 914 412 896 860 867 279 74 775 939 796 516 527 602 275 981 331 733 617 279 854 375 351 564 974 384 857 13 996 542 20 778 321 404 856 974 778 377 325 824 402 826 781 400 641 602 514 824 262 236 414 603 581 476 785 450 548 301 358 661 533 758 759 602 521 518 455 269 379 502 156 218 626 678 373 101 467 38 639 627 923 197 505 401 859 302 223 767 63 590 416 933 813 134 634 650 554 799 890 955 832 645 438 703 315 734 971 648 344 891 341 71 347 570 711 840 28 927 124 76 168 106 870 152 193 350 126 99 682 302 747 258 173 9 710 312 471 1000 961 494 32 953 862 739 103 598 706 483 549 698 941 865 586 280 808 85 608 929 487 894 310 424 886 688 132 291 574 773 466 730 378 370 989 676 66 802 141 394 232 359 543 249 714 206 866 413 753 510 335 482 708 746 593 445 273 649 834 559 816 167 598 924 43 682 304 654 763 250 838 460 30 416 563 527 642 413 229 432 396 209 597 220 294 128 77 955 861 561 716 424 62 535 383 971 833 761 451 882 772 693 172 25 912 859 802 342 855 134 922 168 269 474 259 608 829 634 843 200 54 118 688 782 556 893 545 638 176 300 967 290 219 603 461 874 602 549 189 360 442 689 9 476 814 733 981 74 773 262 968 875 147 499 828 806 175 57 350 612 669 561 658 192 557 852 170 971 34 281 815 529 470 910 583 529 40 655 960 612 953 79 999 387 320 190 771 81 258 572 309 346 183 362 934 704 352 970 758 356 171 989 88 259 924 591 515 47 333 13 783 336 703 844 328 357 50 210 70 970 697 303 652 953 928 837 162 635 977 700 15 356 612 836 569 112 14 387 541 267 174 851 565 473 318 70 134 401 709 116 864 539 743 289 897 693 701 999 905 972 936 196 544 880 609 596 723 867 109 220 535 845 413 61 842 825 239 877 718 693 790 169 35 528 198 956 777 662 238 979 725 350 297 8 966 471 751 65 984 101 919 617 52 298 458 920 893 43 649 737 657 127 584 717 272 273 75 560 613 9 290 175 906 147 356 35 370 352 498 248 786 179 794 204 447 890 522 385 599 785 434 124 788 598 879 813 268 971 633 917 485 735 904 454 865 421 846 165 690 297 812 948 963 654 640 676 391 875 446 172 24 575 287 934 627 489 293 493 151 240 501 348 863 380 757 414 516 752 152 253 679 384 735 970 400 512 201 587 570 43 182 782 520 957 942 104 199 421 831 689 296 769 64 998 615 480 731 850 403 893 507 541 422 797 411 40 571 741 439 200 129 80 104 130 4 544 407 409 568 186 542 215 80 562 492 715 190 881 531 959 307 192 692 70 419 342 121 353 659 511 901 412 983 866 490 422 140 657 303 858 587 206 133 706 523 77 84 163 518 109 635 315 299 89 604 494 665 1000 858 737 927 943 636 752 142 567 576 342 146 746 995 972 39 607 677 47 811 188 388 471 577 988 761 544 99 429 120 816 100 676 552 822 71 466 76 924 887 941 683 542 12 887 270 368 671 268 618 747 17 42 291 983 94 483 713 109 22 878 646 60 319 390 488 956 207 56 644 145 482 19 631 515 118 874 762 565 774 923 793 242 138 954 998 173 260 753 425 940 687 6 311 129 110 246 880 960 191 678 295 279 462 743 369 946 810 997 0 741 538 500 357 385 7 486 266 399 596 869 404 908 622 943 910 929 363 323 820 661 562 468 588 943 111 24 685 975 497 67 264 184 495 364 624 492 965 328 719 344 85 261 196 767 128 901 656 924 625 98 513 625 460 183 916 889 445 212 202 295 475 831 915 93 453 241 655 88 534 467 582 623 628 855 251 980 750 889 463 995 670 330 314 159 486 183 779 29 337 970 97 813 95 762 90 367 38 371 561 856 575 970 23 406 845 554 45 29 194 862 943 390 127 289 79 709 316 113 441 853 717 776 964 503 69 664 805 269 894 9 962 858 185 638 263 251 767 221 825 241 308 759 982 893 798 687 327 359 678 373 371 433 674 941 650 825 326 234 869 184 68 183 92 995 592 507 803 353 511 918 286 426 555 989 519 522 164 594 443 521 536 16 254 377 875 583 82 744 312 340 248 672 681 901 186 150 405 259 27 503 448 131 606 407 230 685 136 227 921 704 620 736 464 338 988 845 546 749 74 143 954 960 343 366 426 458 206 736 257 889 61 734 847 204 179 578 113 839 107 268 491 63 933 977 844 31 432 399 67 486 937 148 421 784 243 866 330 332 877 558 435 278 334 614 755 414 573 618 222 600 730 610 629 199 433 319 483 234 801 638 169 207 195 947 508 23 821 477 392 865 348 300 849 950 506 433 722 864 160 913 478 24 78 328 766 237 235 832 306 156 209 675 691 711 572 352 619 583 340 528 317 208 736 198 517 611 143 893 975 624 108 694 956 187 385 101 56 833 911 919 868 448 342 1000 256 238 362 633 746 635 895 994 218 16 918 690 283 152 360 45 970 806 896 803 764 91 153 98 117 744 952 778 882 473 19 835 401 864 938 265 993 374 976 756 450 846 203 811 181 374 418 688 871 439 822 791 684 138 667 336 579 441 931 733 444 266 281 662 431 934 653 893 245 241 550 880 393 522 116 151 672 289 372 8 595 826 49 733 429 436 734 327 589 779 59 764 819 716 958 362 155 148 645 858 824 408 389 853 1 746 46 897 255 243 726 427 406 238 285 113 81 298 585 56 610 108 215 764 6 826 532 414 282 99 559 771 382 956 705 795 149 884 839 606 675 374 240 780 990 512 797 825 704 311 292 674 623 275 972 994 437 551 359 611 852 975 216 886 601 329 885 452 468 39 106 579 44 894 112 458 332 73 161 432 748 814 660 856 454 654 526 633 237 149 3 314 477 569 500 815 603 73 166 671 835 665 654 292 729 972 274 318 551 205 58 700 364 514 440 760 177 411 853 95 465 199 873 515 553 390 96 395 280 558 489 310 851 154 987 206 637 274 473 200 457 308 417 425 212 827 768 692 73 802 459 967 874 680 986 695 590 708 795 613 410 11 806 273 98 686 614 429 345 981 220 65 920 356 277 802 481 294 57 691 381 705 428 208 86 961 31 557 228 283 510 627 184 514 741 264 504 38 159 861 787 309 51 434 225 459 884 998 105 924 178 776 313 765 908 755 93 893 699 568 991 697 567 425 368 38 187 548 244 263 288 547 499 710 493 475 673 425 25 944 322 881 26 673 114 494 253 760 89 295 65 495 130 428 252 948 696 689 664 838 122 824 949 133 436 489 276 916 474 299 881 252 214 670 180 113 539 971 148 833 676 609 913 115 377 106 607 848 144 863 265 5 37 464 973 637 415 394 663 990 302 584 651 560 616 814 946 278 131 249 836 347 662 54 261 939 707 835 528 593 324 336 387 266 472 828 157 441 889 844 47 834 42 622 979 319 630 252 123 961 16 687 917 76 115 480 737 170 227 621 226 924 980 273 145 894 33 356 547 813 18 415 525 727 271 957 353 167 336 426 903 260 452 436 700 711 236 745 560 742 224 862 211 301 480 931 840 226 2 453 745 454 102 384 469 759 11 114 289 836 537 314 948 463 305 846 818 504 233 181 242 610 720 45 693 234 591 944 909 125 101 327 715 47 41 496 60 210 914 612 192 194 249 656 892 801 872 452 804 405 158 582 817 892 91 360 969 726 742 253 208 273 397 784 502 231 632 802 738 328 213 226 221 757 739 93 780 244 883 876 456 90 997 374 749 919 87 750 558 838 740 721 354 557 876 287 267 665 930 824 951 339 994 554 55 531 666 196 902 472 899 652 154 980 932 800 702 265 29 37 733 959 449 722 367 395 907 969 940 697 728 718 366 769 139 970 760 936 234 496 945 558 668 916 878 702 53 774 950 524 727 413 423 845 247 992 503 451 959 158 888 764 809 933 298 637 891 242 338 111 119 83 365 278 399 722 686 198 744 594 957 128 784 922 21 244 530 814 939 925 900 292 509 895 167 48 484 750 349 615 770 207 564 544 898 32 867 451 83 119 376 584 329 390 246 948 925 129 756 776 479 1 698 737 398 358 346 553 643 269 300 392 978 795 752 560 374 533 800 919 638 7 210 202 339 263 231 625 323 217 935 734 605 449 200 556 594 926 600 572 496 539 823 939 420 240 578 880 580 486 48 677 648 946 5 154 689 194 390 513 955 327 217 261 695 141 926 843 430 211 830 402 188 983 137 80 375 985 841 336 782 763 165 74 494 612 355 594 944 72 789 952
682 513 134 462 948 902 390 989 585 553 54 453 795 427 268 44 967 781 644 164 131 309 596 581 441 466 575 286 529 810 451 390 207 444 692 699 541 611 461 889 155 22 800 10 554 583 632 182 216 967 883 574 527 83 722 805 53 936 982 392 550 960 192 530 664 962 236 57 614 237 786 757 959 605 455 481 584 411 102 884 581 316 435 537 818 416 67 56 924 412 320 257 591 218 951 609 85 618 281 287 200 405 994 799 15 852 679 598 65 568 949 934 703 503 981 575 91 714 598 437 622 248 953 22 188 626 104 323 763 255 832 635 744 236 898 806 264 342 10 499 175 599 213 545 721 639 729 794 756 899 793 129 313 899 754 120 350 184 542 557 333 807 190 445 936 553 440 936 872 888 26 458 740 359 290 845 938 919 351 374 991 459 178 549 5 64 122 41 64 883 29 759 761 332 958 120 715 766 857 621 55 615 718 966 694 355 564 534 407 84 646 804 223 722 466 582 336 868 487 893 911 350 741 735 395 733 711 632 657 634 41 681 92 751 99 210 544 337 901 61 375 442 913 551 365 426 974 514 961 379 149 885 457 80 32 906 501 357 816 445 171 887 410 549 392 292 556 599 950 42 770 632 194 845 379 930 762 50 109 865 284 986 918 341 534 705 673 97 505 346 607 196 573 669 485 718 56 548 920 866 199 167 62 628 303 619 923 607 655 419 877 320 618 661 915 246 884 874 773 97 306 814 750 174 60 292 275 35 132 178 839 843 706 337 120 649 903 888 36 288 28 974 286 926 314 170 289 339 90 461 852 1000 404 952 538 54 611 580 602 82 129 468 865 989 161 544 989 85 467 704 595 81 84 515 905 674 861 228 255 120 325 568 49 470 183 787 204 558 238 583 862 651 747 605 322 236 902 548 421 447 749 728 551 419 998 226 498 226 790 399 146 533 414 765 6 401 307 101 346 473 430 213 547 106 649 66 159 793 472 910 324 772 345 868 753 705 357 253 784 269 676 193 990 590 444 653 100 95 473 249 74 681 894 22 942 48 822 56 781 983 276 615 78 860 808 257 999 142 578 883 411 361 766 318 271 934 142 607 7 991 698 491 242 489 380 611 445 418 866 91 774 385 112 303 576 421 638 867 583 188 362 421 992 341 868 994 114 934 38 988 806 63 287 994 450 796 0 981 220 935 932 168 717 48 660 134 640 182 63 798 77 718 305 812 509 119 88 370 653 994 396 773 688 294 71 688 416 35 145 163 783 709 361 59 378 8 137 773 888 805 226 704 995 846 187 919 521 613 272 75 539 347 459 186 922 978 879 699 158 210 895 215 746 564 312 408 23 987 906 44 666 664 560 389 794 302 297 113 889 367 344 424 927 436 35 652 873 602 811 511 474 106 311 176 232 96 240 13 124 27 293 332 518 966 456 337 609 753 274 528 853 890 735 663 532 752 13 635 506 844 691 344 116 847 516 975 566 242 397 949 476 900 22 934 126 110 798 753 504 354 229 782 603 798 809 876 606 561 152 104 659 23 469 523 702 515 222 430 163 895 780 981 294 959 697 130 528 214 493 321 645 43 983 35 376 864 447 11 321 882 386 194 128 810 960 573 525 472 760 756 217 358 510 402 401 230 845 544 486 845 426 446 156 935 266 352 193 263 844 649 422 198 339 268 359 146 437 906 693 401 393 529 27 285 101 728 340 190 148 89 458 696 792 372 797 480 969 676 590 34 282 258 348 790 874 997 935 774 975 534 418 584 508 279 834 723 269 988 860 335 559 646 73 823 530 456 153 64 413 178 847 431 106 619 819 533 462 981 237 998 8 367 882 201 617 454 594 911 381 34 16 509 228 486 737 384 502 942 507 883 198 952 259 437 210 873 552 278 9 694 93 222 258 784 364 924 867 198 856 839 736 198 408 306 775 827 202 178 189 155 143 154 916 56 349 402 914 640 151 947 805 847 449 366 203 198 993 317 616 264 627 905 520 142 254 856 580 693 273 938 635 171 522 720 46 274 442 541 500 363 912 711 165 570 512 437 931 725 941 703 777 316 767 828 358 317 963 930 95 597 419 88 489 115 225 728 716 950 218 628 285 633 621 20 881 958 570 376 686 315 446 492 66 187 246 86 937 624 221 939 615 802 119 91 776 911 973 196 169 398 651 949 439 269 875 853 592 861 68 999 136 226 299 686 896 701 633 182 425 492 438 244 685 390 789 87 70 332 675 639 377 289 807 216 123 292 939 836 420 454 641 183 483 89 173 687 690 268 86 459 139 598 317 538 267 120 738 93 928 366 150 970 135 577 817 626 831 963 12 732 443 122 96 848 326 12 265 164 689 974 138 530 2 72 98 165 636 250 899 266 561 850 117 682 788 372 110 59 295 845 400 927 80 26 52 40 79 222 481 213 363 453 742 123 111 393 460 800 626 549 586 854 477 452 623 615 107 141 804 760 224 544 318 72 878 214 125 388 454 525 772 317 836 594 412 28 201 677 387 543 597 415 429 286 812 961 587 469 531 644 105 584 133 423 926 49 261 319 620 421 654 645 352 767 168 484 25 76 433 599 930 283 988 419 127 25 475 533 661 110 304 216 787 18 342 784 947 156 582 334 14 104 166 683 672 414 154 269 891 904 214 350 230 655 315 567 278 397 976 285 631 181 919 595 176 868 389 151 503 949 610 865 823 116 310 930 43 427 75 221 524 479 490 612 205 445 684 326 44 18 650 173 195 315 291 158 170 93 280 576 31 782 921 955 277 919 680 336 577 562 549 252 557 89 464 743 248 393 752 296 514 29 964 890 108 685 382 607 779 59 87 240 121 377 755 380 978 79 764 265 434 796 907 586 436 291 885 667 890 724 971 668 987 309 367 264 977 835 372 473 197 468 330 964 830 305 172 588 719 716 579 330 957 245 453 625 828 300 619 29 452 905 39 628 944 976 840 292 778 833 343 588 972 120 858 751 723 967 347 484 409 364 829 46 181 743 731 729 296 482 338 625 234 762 892 631 215 926 708 58 478 561 827 119 329 997 841 199 624 352 555 619 639 365 815 915 417 652 432 723 662 260 369 84 141 994 427 7 548 100 69 735 574 886 705 548 334 408 543 303 480 245 147 484 751 942 394 629 678 119 244 318 186 673 415 290 714 36 492 372 648 153 388 151 925 18 796 219 496 937 820 565 725 168 910 86 328 30 239 465 227 843 848 419 810 911 488 215 553 546 601 463 37 332 771 759 115 591 757 573 563 623 316 509 243 869 3 585 835 473 824 754 537 953 996 939 837 475 588 720 838 766 965 407 759 419 713 147 669 513 219 682 241 103 76 227 701 438 251 887 371 505 625 894 612 820 253 430 309 166 319 163 813 964 668 454 263 892 21 48 332 561 943 722 468 720 869 117 962 516 250 807 162 210 34 17 768 568 177 342 57 486 536 546 42 980 850 948 182 175 917 35 687 258 700 14 402 281 385 365 196 572 846 162 260 139 494 568 499 222 374 25 743 776 533 531 235 731 732 561 495 521 900 863 940 303 535 735 954 720 103 705 876 118 720 738 331 83 470 127 191 696 859 482 634 931 769 858 730 922 288 286 24 593 206 593 424 594 600 149 61 948 677 702 745 183 568 469 934 313 647 82 663 778 733 384 356 447 20 491 403 709 51 668 683 453 48 102 164 30 952 25 327 715 870 208 712 751 406 237 249 450 180 262 81 350 758 651 257 81 270 348 19 92 968 883 630 733 526 810 825 181 398 170 966 964 946 603 674 539 335 874 980 726 431 823 45 342 945 189 707 408 985 385 652 548 58 171 245 822 97 658 211 289 517 595 855 476 704 572 613 459 893 973 599 554 482 699 89 389 17 582 593 306 463 253 571 206 887 853 589 471 628 979 545 533 354 642 479 964 854 39 799 924 821 742 540 77 842 357 231 518 572 998 908 14 665 182 233 717 292 33 384 503 608 584 986 428 699 825 864 616 337 953 448 374 567 670 209 999 629 298 734 610 904 350 82 443 871 73 667 676 157 105 513 179 366 854 391 696 94 840 11 273 863 887 748 149 671 845 144 908 833 639 47 132 727 302 897 438 428 441 605 476 1 627 956 628 279 122 308 12 355 775 256 291 515 868 523 308 558 76 360 349 696 959 298 64 519 591 851 623 300 691 59 249 72 226 383 886 791 144 546 850 637 584 484 974 247 94 323 860 785 107 565 535 113 297 373 798 50 777 695 276 569 284 160 165 471 309 814 953 167 94 933 532 997 242 208 104 801 833 656 456 782 755 185 976 423 295 302 251 368 237 765 995 262 383 353 987 252 670 212 539 739 654 40 590 710 438 826 448 955 121 670 916 405 27 970 496 802 262 724 720 341 300 880 659 497 59 929 36 301 539 886 890 283 678 643 129 849 853 728 372 465 299 511 520 370 894 979 445 709 452 491 360 33 29 174 267 4 227 399 284 118 95 984 974 658 922 909 72 83 991 803 363 18 604 184 232 140 795 642 749 130 596 562 181 604 17 726 513 843 731 681 621 30 977 179 692
755 423 108 382 839 100 410 363 195 23 966 822 145 826 381 382 642 323 277 562 606 306 795 82 30 688 940 697 370 602 638 115 519 58 107 901 249 910 335 482 337 641 29 813 388 317 551 664 395 774 747 986 380 951 831 495 837 943 259 772 580 882 457 297 835 6 932 39 679 764 441 416 699 264 438 72 50 675 756 241 494 441 816 654 216 296 217 334 156 972 688 351 308 770 183 934 689 304 738 400 803 135 846 338 233 15 238 112 568 349 700 127 703 520 758 41 287 15 982 684 714 284 32 884 768 139 733 391 450 286 951 57 751 736 420 688 561 179 694 952 62 773 353 769 481 720 533 567 557 612 214 248 44 139 281 200 545 701 825 643 51 82 482 573 307 735 518 663 983 560 748 947 473 841 913 141 311 286 888 617 364 39 873 218 61 350 541 963 802 416 980 305 705 42 58 759 777 716 555 607 563 339 4 3 960 91 427 682 469 134 270 817 231 481 516 303 547 736 333 529 497 397 627 999 920 243 139 745 431 712 629 629 9 992 728 571 96 371 893 478 280 852 99 19 21 778 155 517 981 64 81 460 266 637 386 355 55 952 918 238 914 476 102 824 397 557 70 149 221 90 611 568 971 877 54 825 467 891 661 133 806 912 604 6 996 263 315 836 320 38 656 535 150 961 875 255 228 724 464 292 885 160 955 599 383 646 47 133 85 532 235 651 935 614 251 546 766 253 936 913 202 426 205 297 193 477 48 472 8 316 930 458 976 694 78 696 432 875 686 466 658 654 304 806 237 870 367 267 456 183 252 16 38 233 804 924 64 979 220 977 453 536 129 186 71 468 36 794 196 408 199 675 177 930 531 198 610 773 346 570 186 885 716 503 594 214 122 508 530 922 903 802 189 269 972 86 615 979 506 996 652 778 45 257 105 255 101 40 628 327 207 59 609 65 812 654 16 758 986 707 82 387 651 625 670 943 33 185 763 619 852 717 361 814 399 472 499 774 178 506 771 593 371 944 468 41 164 394 505 807 393 348 745 759 5 355 486 99 163 917 559 581 124 898 851 544 375 9 390 505 446 885 112 143 624 676 142 432 968 650 106 811 288 465 369 94 376 609 692 310 961 29 326 65 153 834 813 980 351 648 500 542 573 685 985 541 603 864 597 461 650 509 590 904 495 388 285 601 322 991 154 931 990 91 583 871 811 741 539 264 159 470 521 336 328 657 617 417 223 776 491 257 923 24 807 251 840 553 950 424 504 582 439 120 392 353 402 369 248 807 560 150 719 183 723 646 299 153 262 254 965 814 200 821 465 540 621 279 524 497 774 627 790 802 654 921 180 763 484 558 869 97 23 221 149 253 463 401 354 282 234 57 25 909 436 304 605 381 540 498 674 383 0 731 359 547 577 234 483 755 543 936 526 495 947 561 995 139 87 401 773 114 865 431 872 198 808 356 924 731 67 919 289 814 455 73 857 759 644 983 681 811 797 702 3 506 368 797 134 114 247 454 466 986 646 756 975 477 657 473 760 235 382 156 882 432 933 445 954 789 701 655 904 821 517 658 331 943 143 615 809 493 727 466 215 998 409 293 744 108 677 679 116 102 819 108 514 143 513 167 151 555 434 116 799 173 358 395 715 580 710 115 507 95 741 957 698 5 781 845 678 110 599 24 293 880 529 116 862 407 1 241 158 960 477 636 938 309 898 250 312 753 858 109 934 3 244 824 921 759 433 51 437 572 707 442 325 49 732 674 619 937 620 706 95 809 910 682 398 30 801 264 542 468 144 554 880 322 263 994 754 992 356 561 757 250 937 192 877 591 181 816 327 161 31 531 316 279 114 996 730 61 850 270 722 811 534 471 86 24 564 388 243 913 752 958 462 585 827 321 765 736 161 341 952 472 522 317 601 358 636 166 20 27 974 403 198 92 309 696 384 543 110 519 523 375 718 76 622 318 286 54 969 892 726 27 63 633 838 200 818 247 879 20 246 298 843 464 113 263 444 769 396 353 962 404 742 786 334 945 897 625 988 255 459 568 363 249 313 486 442 716 418 262 635 131 41 566 460 302 135 290 750 960 18 841 956 930 6 478 527 49 132 854 423 486 591 163 7 265 562 539 182 947 759 227 789 271 739 536 761 693 607 611 784 720 165 33 511 827 574 203 544 785 474 646 401 362 91 748 613 761 786 553 24 356 12 189 666 589 253 268 896 918 284 537 179 510 355 228 319 551 184 648 75 357 927 358 660 539 637 785 994 510 922 628 502 936 282 969 798 42 746 523 815 945 645 538 912 942 680 773 324 245 589 451 993 81 979 510 128 340 461 512 793 611 103 501 866 712 724 166 949 745 449 849 612 390 14 461 772 598 268 813 83 144 673 682 138 59 254 169 863 99 130 384 278 766 283 791 19 995 57 515 550 16 34 215 73 975 668 496 157 625 46 199 42 623 476 500 814 598 662 539 536 370 565 616 59 922 794 845 830 612 292 878 488 219 485 937 762 60 424 946 365 779 227 311 136 699 291 424 537 824 435 453 671 656 10 494 454 821 126 448 535 9 239 405 515 510 148 64 639 988 405 906 970 83 344 798 682 636 187 91 684 956 13 914 909 391 725 976 963 107 735 701 957 908 121 456 895 222 817 591 171 210 236 485 805 387 709 966 592 179 458 437 989 183 265 869 667 367 226 326 856 87 11 620 538 85 302 861 146 632 443 346 623 828 22 290 876 321 736 499 490 296 194 204 915 70 860 551 117 929 17 325 295 272 618 410 520 781 581 169 414 511 185 297 69 925 258 248 822 337 340 815 648 660 855 22 916 76 206 644 378 876 824 716 586 808 593 735 360 507 712 900 276 777 203 744 697 27 77 678 419 304 168 957 999 408 373 26 503 960 669 350 211 538 119 777 100 982 626 47 225 498 567 829 321 121 925 10 695 136 169 985 261 913 890 822 115 267 899 654 489 213 79 984 731 827 90 652 493 700 616 124 931 56 109 505 734 581 834 144 570 661 269 993 871 466 318 117 306 790 407 962 977 247 391 691 767 911 15 250 52 417 587 648 787 103 600 167 878 49 303 861 683 393 991 59 224 111 901 653 948 307 209 603 343 732 663 283 737 87 377 266 152 440 147 495 944 407 352 710 272 561 753 100 425 413 796 119 422 941 792 425 447 377 173 135 480 367 643 2 191 955 219 843 867 461 549 154 60 744 800 692 172 658 672 903 608 858 575 778 366 311 406 515 452 560 886 486 84 501 470 922 345 957 785 538 844 342 2 909 740 68 832 336 317 321 210 41 953 41 939 788 848 371 964 84 242 146 826 878 783 235 440 815 828 364 274 72 104 374 338 289 775 506 250 568 267 681 300 637 430 624 706 978 190 934 696 489 908 543 208 606 403 181 997 273 764 145 659 393 472 595 160 617 967 691 94 467 429 632 717 852 451 747 479 548 92 90 339 243 201 342 35 883 65 167 861 597 387 972 598 829 649 152 39 455 357 120 640 862 175 410 421 113 532 735 779 208 240 294 509 477 945 794 685 805 883 583 849 988 349 671 256 394 791 387 53 351 842 105 868 986 572 139 546 255 664 15 693 315 845 237 829 129 721 122 704 170 576 953 379 74 959 904 260 430 780 8 426 698 416 14 72 635 332 848 702 160 341 747 350 206 847 796 634 346 428 495 653 216 271 80 553 687 264 58 131 129 323 66 884 644 942 481 874 146 37 341 907 807 342 595 992 486 887 239 602 387 74 946 273 70 528 530 911 376 412 212 296 336 336 888 905 550 941 225 445 579 275 391 80 310 347 183 782 226 255 156 946 29 417 642 958 482 448 604 578 38 492 823 413 602 374 421 76 483 330 335 641 726 729 443 362 96 902 49 290 504 788 942 998 732 348 48 411 844 487 585 475 572 496 836 508 421 176 397 928 590 305 716 188 553 675 596 298 791 665 289 310 423 595 482 630 833 558 549 917 568 229 230 230 885 823 418 385 609 88 174 415 353 596 144 404 115 498 480 881 566 471 294 192 821 218 981 408 272 525 490 212 87 28 871 810 787 170 171 973 459 222 12 478 190 743 563 919 730 49 179 926 39 279 619 137 665 584 866 140 291 204 438 625 638 588 170 394 472 713 879 676 122 245 658 631 961 127 847 864 501 125 425 769 477 501 518 97 73 294 568 569 852 56 859 118 292 776 219 400 639 820 14 510 21 26 863 854 563 329 883 691 930 257 919 141 161 711 577 111 764 900 1 166 982 40 768 120 632 213 885 984 602 197 762 556 658 987 350 906 999 687 728 720 224 579 753 929 784 859 437 552 592 571 522 833 299 297 327 123 735 647 374 232 981 749 241 162 367 892 283 870 456 841 822 68 100 655 164 566 387 167 609 585 548 174 953 708 894 554 824 853 153 89 11 690 657 548 246 633 356 372 580 27 944 821 423 314 295 894 341 978 45 778 118 889 190 133 361 43 458 836 235 389 331 770 767 582 953 614 88 98 110 632 805 241 394 93 226 943 269 66 463 301 944 512 405 891 581
731 447 388 296 892 992 375 53 510 463 211 895 493 768 472 284 536 170 310 183 568 361 427 967 930 344 990 406 564 902 601 576 593 928 7 68 577 505 541 357 319 1000 806 630 788 351 889 84 30 807 982 268 363 771 963 65 708 500 58 739 878 994 973 20 305 176 12 719 935 942 651 90 419 542 717 857 526 524 764 918 597 474 214 537 137 513 404 283 592 183 962 457 41 537 175 40 545 731 374 429 508 56 850 81 391 781 244 50 831 593 331 71 761 143 631 234 50 547 799 59 224 638 253 825 83 196 687 4 399 910 163 824 495 198 236 810 803 675 882 460 933 206 939 86 92 762 485 161 943 155 104 864 578 917 474 216 168 171 225 836 57 342 494 914 401 329 657 483 59 475 487 8 294 275 709 241 502 703 770 33 967 584 997 608 910 882 491 735 713 975 27 297 247 886 425 894 15 202 923 978 912 402 366 426 286 905 447 736 17 300 948 788 704 475 835 786 590 135 789 392 938 392 437 63 598 333 506 966 433 770 501 774 223 197 186 867 91 73 484 288 13 501 818 188 235 405 150 68 523 91 215 399 727 902 748 759 269 397 787 270 991 656 794 821 688 113 121 992 899 251 762 577 316 774 80 589 846 134 883 340 131 121 633 429 351 531 204 949 782 516 458 894 462 478 56 190 430 72 822 865 463 47 853 39 549 156 369 984 457 47 616 602 966 670 820 790 333 295 864 66 955 357 155 890 603 355 431 464 622 553 289 258 600 302 347 891 158 763 715 600 829 727 429 835 191 238 527 3 744 369 303 699 610 943 94 909 827 561 0 457 47 680 539 828 52 832 683 571 376 599 352 40 551 240 881 143 569 46 134 72 673 700 156 262 960 676 100 241 386 880 776 887 334 505 617 35 858 255 337 764 1 198 875 306 461 907 111 979 448 299 795 478 908 158 336 675 479 154 815 143 953 96 416 817 848 184 945 746 480 738 268 470 198 20 905 648 114 758 922 294 947 88 271 177 436 98 752 208 613 245 460 700 576 81 167 421 10 283 216 753 903 273 934 591 791 237 81 670 797 460 238 7 841 499 464 754 574 638 445 451 126 73 108 377 141 653 273 34 566 189 23 509 325 47 697 173 876 782 834 893 90 981 496 797 192 255 72 373 327 652 859 619 68 83 511 297 86 308 988 719 246 883 355 927 560 594 66 296 732 811 634 552 766 472 444 636 424 522 753 427 532 556 231 950 542 912 998 39 860 86 968 202 138 570 9 42 95 803 263 453 861 640 181 474 282 271 937 117 408 984 866 127 833 103 254 482 37 572 422 868 556 541 359 369 639 830 725 208 849 220 971 187 67 75 911 813 710 666 486 166 880 733 382 988 497 870 605 104 370 963 559 211 372 711 586 387 3 91 449 197 699 340 679 457 188 176 736 780 767 282 51 477 226 863 504 389 63 528 931 235 926 722 387 616 233 262 525 758 329 903 909 650 779 964 693 869 873 875 518 41 691 423 219 760 18 128 674 579 218 166 599 493 898 622 812 27 306 323 887 273 482 758 471 370 944 932 459 181 79 929 265 606 808 305 243 239 805 391 844 89 443 937 780 314 354 75 718 729 738 837 346 163 637 867 232 895 595 598 70 976 949 766 936 430 323 682 406 767 264 318 54 650 132 825 74 313 345 373 575 843 439 797 956 994 647 372 877 845 304 256 296 917 958 639 412 124 621 257 499 976 721 180 173 249 711 46 330 297 383 858 529 508 275 621 194 676 793 486 251 420 152 293 245 898 685 168 75 235 403 815 183 679 409 332 801 719 252 162 655 216 105 413 353 22 170 172 544 7 513 764 340 969 928 268 758 837 208 62 8 443 680 820 128 659 78 219 607 951 987 13 543 301 980 714 398 676 262 690 500 892 914 243 765 574 588 230 562 94 450 245 915 9 415 978 34 75 609 445 733 28 88 847 650 943 645 48 775 152 113 361 641 471 435 103 118 284 800 884 863 778 378 610 817 879 258 352 546 878 119 320 358 328 393 928 694 499 452 641 385 669 321 545 730 664 159 126 29 959 39 326 642 456 743 41 857 894 187 952 31 504 884 182 33 950 498 410 14 9 573 867 503 350 975 474 804 652 48 428 648 792 896 84 810 119 994 86 760 2 890 56 324 530 420 942 792 416 606 452 285 942 143 786 20 516 82 429 957 387 64 396 423 156 798 646 583 28 492 344 832 413 257 995 920 698 456 643 773 1 356 272 384 537 996 442 193 867 318 778 669 779 421 533 941 115 413 279 392 847 553 360 466 514 200 33 35 438 591 609 344 963 38 797 364 106 619 569 644 172 871 978 872 523 313 953 328 897 747 949 142 7 242 270 292 587 684 138 174 188 112 998 734 353 125 972 981 669 739 154 28 675 813 245 828 104 151 846 434 23 140 178 594 664 809 91 259 835 888 726 652 428 611 758 162 813 698 495 395 555 596 18 414 266 581 189 367 594 302 928 260 633 854 326 220 451 295 575 821 211 478 294 985 979 630 966 749 146 451 804 93 537 146 901 65 3 293 344 918 526 69 436 298 801 164 81 580 989 640 83 700 872 625 3 217 209 514 937 814 186 695 165 469 509 978 849 777 185 885 600 702 716 714 454 24 42 984 956 868 926 332 463 729 466 587 821 623 899 567 909 540 648 234 298 241 575 389 473 342 367 124 238 362 954 735 938 249 454 965 727 190 811 879 932 405 213 203 284 43 200 629 861 308 646 373 532 843 885 626 394 867 38 950 321 716 958 741 430 995 679 745 100 515 907 614 50 153 435 563 674 197 247 524 343 692 975 326 339 127 108 77 264 130 977 681 755 534 352 201 325 754 624 71 410 959 396 483 427 696 735 473 358 176 150 825 991 222 557 757 216 116 701 638 865 89 140 284 748 99 636 870 173 900 387 46 250 147 62 357 564 256 786 865 577 976 12 778 1 288 194 465 851 411 677 979 304 148 55 145 60 322 747 772 353 646 124 453 100 547 254 314 578 505 689 287 892 528 711 381 666 365 170 40 349 468 795 643 594 280 543 522 827 255 330 517 878 737 636 36 577 855 707 49 497 476 196 627 743 786 198 921 183 807 807 585 574 927 5 811 923 339 277 790 979 769 464 925 977 426 357 272 490 120 179 210 182 481 911 519 874 755 318 823 243 55 19 783 502 969 362 983 185 180 628 428 892 400 187 992 854 250 12 160 78 558 374 742 845 842 564 207 839 672 256 668 852 847 200 901 471 624 344 133 383 115 422 819 855 654 554 557 561 970 521 227 992 11 217 964 67 6 398 19 213 396 512 916 13 228 474 720 33 377 750 977 178 410 326 671 291 951 60 620 104 552 1000 839 478 913 259 335 596 582 807 952 917 658 855 62 948 418 131 690 707 661 458 266 846 628 46 73 41 826 734 239 111 475 643 110 297 135 635 144 517 230 818 442 799 851 857 763 901 689 316 530 960 907 971 666 441 221 393 397 386 166 168 360 313 229 268 371 419 986 431 946 530 98 384 906 589 579 822 394 37 728 122 21 830 726 351 349 70 432 522 954 62 283 296 869 588 206 695 571 362 929 997 724 384 379 333 701 902 675 764 279 815 237 174 895 392 676 37 171 202 751 330 531 727 856 188 184 605 97 588 670 121 240 677 441 228 177 276 154 164 402 186 705 648 123 410 902 412 467 268 555 217 682 637 942 939 756 876 189 150 199 192 350 543 61 956 840 785 677 197 874 558 179 919 507 366 291 970 311 836 178 553 202 513 664 757 274 525 816 388 169 462 999 100 686 974 297 57 989 316 5 765 897 973 438 447 723 835 785 343 122 377 267 675 454 853 917 916 276 868 76 549 2 929 290 331 300 396 712 898 440 426 678 934 309 881 489 139 248 134 270 781 894 578 781 369 380 282 106 901 584 344 101 372 852 427 703 784 213 940 341 631 750 279 520 954 570 420 663 889 317 770 139 565 117 472 521 522 561 877 149 610 32 555 407 247 455 376 784 445 940 445 768 205 533 816 653 475 16 13 109 663 102 116 632 571 60 68 893 315 165 993 129 78 824 709 919 223 446 598 535 812 602 496 26 115 53 578 706 148 565 166 87 235 195 680 604 584 722 558 45 772 572 948 608 651 320 374 161 40 838 808 660 48 136 909 845 8 740 808 830 184 796 997 662 101 338 12 612 167 470 791 196 930 746 683 315 988 488 31 185 778 516 971 348 700 209 846 277 249 490 15 667 505 42 621 84 122 368 706 307 548 212 279 44 157 665 488 649 868 974 224 656 266 512 804 172 729 96 994 615 319 589 372 312 594 361 758 802 817 932 993 182 527 891 143 836 330 635 730 157 4 103 978 278 904 759 711 554 507 4 257 301 38 618 843 993 141 719 455 417 377 509 979 961 572 659 831 924 489 107 460 886 328 299 341 538 226 904 513 837 588 261 838 85 662 25 361 205 324 537 67 281 96 550 311 477 646 22 431 548 208 390 611 343 922 636 530 774 654 972 590 707 727 771 919 862 573
452 819 470 83 176 888 747 229 987 920 174 758 262 185 227 557 390 564 544 836 264 690 92 91 770 867 413 205 289 437 362 257 173 204 856 363 405 496 277 854 896 795 960 887 95 301 823 886 506 227 930 817 365 52 91 200 21 787 340 330 882 138 893 914 207 697 160 271 591 994 711 98 914 333 712 924 220 226 891 227 62 676 559 907 686 185 890 74 305 588 443 640 77 173 130 933 825 415 652 178 328 473 107 311 23 777 627 128 552 163 461 810 252 372 295 141 545 995 166 345 950 267 17 633 704 191 588 497 697 35 102 414 848 323 558 132 620 381 582 388 468 934 840 177 209 344 302 305 338 505 436 691 259 819 905 609 791 192 507 68 456 328 645 301 412 507 977 910 201 204 606 963 2 814 288 806 167 307 341 794 139 747 928 878 423 753 392 488 71 626 854 358 483 723 355 467 480 999 863 382 658 884 636 288 789 833 806 378 979 291 148 891 281 131 158 353 940 290 625 859 939 571 100 28 200 761 464 633 635 680 694 328 268 1 524 325 0 1 742 120 546 893 516 381 490 153 535 35 370 98 948 996 779 214 291 293 680 127 573 858 25 840 489 444 12 255 321 365 646 191 343 434 514 51 804 900 48 637 537 225 159 301 6 852 50 34 324 272 439 616 949 865 681 559 533 545 698 499 807 571 805 826 283 811 901 692 904 738 349 488 687 619 647 249 151 319 754 840 1 371 607 769 83 688 408 676 420 668 231 826 290 695 320 427 311 789 700 531 354 17 171 90 87 295 859 657 708 158 351 521 82 604 975 760 335 442 988 657 592 60 142 415 58 271 808 851 574 52 858 998 191 644 239 980 819 179 786 387 767 950 911 372 945 378 920 103 530 321 553 726 688 528 509 984 482 874 5 330 419 151 150 599 690 693 257 158 703 526 996 106 114 351 202 891 136 452 444 540 217 471 178 436 847 598 307 304 707 182 476 345 990 717 623 893 287 511 991 433 738 191 450 291 190 316 372 894 265 384 316 236 998 711 441 658 814 645 663 405 801 938 319 128 267 956 817 603 701 556 970 990 710 763 523 683 866 313 153 366 14 284 417 890 70 636 963 803 794 234 976 619 978 507 334 120 64 412 481 167 637 256 113 988 762 186 757 654 721 23 121 922 934 120 33 147 653 72 812 589 407 134 327 686 853 67 821 313 112 513 258 964 925 899 935 732 177 658 883 617 923 801 415 212 74 761 339 293 261 598 783 786 941 254 111 779 849 396 409 963 769 435 478 206 860 738 357 336 797 353 660 383 20 602 815 443 608 942 248 754 208 456 185 642 51 8 398 15 322 745 765 672 796 905 75 940 741 533 226 830 172 278 655 671 459 19 642 1 715 854 800 568 599 152 109 13 695 908 720 901 36 732 916 24 318 888 428 632 215 553 446 777 781 376 222 907 568 248 675 831 837 558 221 868 722 602 378 157 329 39 713 59 973 520 664 539 137 392 885 824 273 263 455 16 180 868 380 513 203 683 705 523 123 982 691 1 943 583 746 825 974 832 833 893 254 863 727 25 676 126 656 728 824 818 828 84 143 746 766 950 586 311 317 984 238 573 193 301 397 890 504 403 88 542 134 79 788 571 906 428 229 738 421 476 245 260 953 485 604 528 382 877 161 973 861 76 304 895 486 987 839 662 827 81 982 663 782 502 78 808 198 435 844 241 924 849 342 880 802 795 952 316 243 827 716 761 529 938 424 557 575 160 395 557 453 342 89 106 117 14 500 360 128 247 651 587 753 356 702 929 597 784 648 973 989 276 348 861 449 794 253 621 163 378 572 545 97 602 47 85 41 140 218 220 219 170 633 190 760 985 532 504 641 732 135 618 897 862 502 531 462 763 994 348 536 755 90 422 426 612 677 351 57 501 188 361 296 898 605 511 276 68 629 264 81 576 654 808 451 636 232 863 120 566 356 866 749 50 168 373 881 119 869 654 179 548 182 528 364 9 460 111 969 291 435 93 118 771 499 127 350 860 496 962 534 621 285 349 997 521 984 418 577 625 543 744 80 47 45 955 236 199 469 107 843 49 922 352 980 342 576 949 162 417 465 502 155 295 598 787 867 110 550 62 133 931 619 997 269 290 375 606 388 677 733 834 737 74 345 35 734 522 389 648 484 457 909 336 323 13 626 524 16 78 526 92 758 919 13 466 961 545 49 866 367 860 937 666 7 5 862 354 445 160 293 951 919 647 669 864 38 392 325 909 709 332 384 94 735 301 211 30 54 145 964 859 834 802 313 682 76 924 275 327 562 239 983 937 718 880 816 770 590 535 144 749 255 790 35 264 3 476 726 905 497 702 567 459 809 251 183 696 933 669 603 997 942 233 617 971 73 160 725 319 169 252 228 355 944 279 272 915 902 134 873 15 132 925 31 67 361 132 156 946 899 60 836 189 528 86 85 445 146 589 954 779 616 279 154 685 966 509 520 787 79 107 551 848 371 51 473 472 359 744 352 553 403 134 24 834 578 77 494 461 189 747 564 105 947 224 772 993 434 899 110 561 667 60 140 458 548 187 665 586 967 983 244 425 396 238 777 735 785 801 93 657 314 509 69 313 147 696 811 582 541 991 363 976 63 33 125 956 931 115 401 373 433 209 518 697 579 610 28 423 270 881 884 184 755 794 580 904 11 176 240 427 818 628 822 947 292 146 594 380 39 367 513 484 829 998 872 136 432 990 42 699 27 750 94 544 40 716 670 407 106 583 501 446 391 864 119 852 959 537 194 168 693 731 43 744 414 952 624 396 706 662 826 223 205 456 522 97 303 489 557 745 936 575 763 13 196 86 471 509 613 949 404 16 301 924 879 565 297 919 907 828 400 600 279 21 752 288 246 616 666 901 152 713 560 752 399 776 972 196 256 530 593 991 661 154 962 7 346 332 894 530 103 887 778 327 225 399 10 662 659 435 751 933 138 496 531 987 985 667 491 157 892 572 37 79 521 771 99 391 374 272 369 52 614 426 18 472 472 24 888 403 874 378 4 237 729 482 612 527 955 479 750 799 126 182 368 423 632 44 332 730 615 437 917 651 210 516 683 351 743 410 803 888 410 244 795 98 212 969 868 726 477 50 278 846 66 291 204 414 640 185 515 243 946 651 773 65 165 317 644 290 235 760 957 28 8 453 98 183 671 943 442 648 864 906 511 893 958 909 206 45 870 802 662 640 86 374 495 55 776 273 851 860 274 981 336 185 638 997 601 643 877 440 986 581 517 893 724 219 34 566 55 157 503 221 855 973 344 424 116 540 748 880 175 162 672 642 331 326 723 451 411 288 101 373 525 574 53 98 846 98 539 66 379 326 479 585 540 278 15 804 547 25 104 241 454 544 56 195 485 517 330 21 621 396 299 73 308 748 999 296 900 945 96 826 457 81 912 685 487 521 542 781 764 119 431 857 841 204 908 705 467 893 195 689 684 876 124 150 437 198 921 468 127 379 377 394 556 77 286 85 634 752 820 604 611 526 845 512 474 393 418 688 838 72 216 886 692 226 251 183 422 718 416 927 689 284 570 299 993 509 22 474 115 833 234 684 366 383 376 956 768 220 852 994 587 342 679 539 26 21 131 791 740 436 775 397 224 298 60 640 249 87 569 810 141 433 508 192 68 490 971 362 835 185 968 969 29 574 383 421 250 465 730 744 682 201 719 486 571 600 387 579 353 53 510 579 798 268 129 74 105 544 214 3 793 6 956 280 512 443 673 444 995 346 184 924 284 396 46 600 394 892 233 240 300 303 448 459 241 926 555 53 266 857 440 716 402 710 427 705 744 772 784 405 981 468 668 558 875 471 242 369 736 866 333 800 865 869 631 834 832 708 538 467 549 158 19 524 157 918 237 607 347 714 780 985 282 165 787 465 294 425 965 17 650 261 223 663 337 784 360 69 298 610 406 471 610 527 717 928 887 971 149 677 192 758 65 4 358 632 475 679 674 980 903 653 790 740 857 798 260 426 630 531 842 805 386 331 458 252 492 729 280 248 309 116 554 447 315 13 992 810 685 146 609 569 498 172 44 538 493 680 589 689 728 363 566 402 649 50 898 63 385 100 563 819 915 991 878 278 951 995 145 656 850 197 310 878 170 924 810 699 585 472 596 846 813 404 871 364 61 806 771 879 164 528 714 273 732 506 880 828 197 21 699 126 263 259 932 718 830 405 889 573 519 856 373 19 438 931 9 497 326 802 463 310 622 467 678 300 187 670 213 882 181 801 505 193 425 573 122 544 761 84 628 516 731 554 926 8 429 495 831 549 447 664 30 435 247 892 929 107 488 262 886 791 618 285 430 669 910 439 561 284 639 984 774 243 918 650 696 580 938 734 739 980 72 611 59 760 466 25 271 289 527 604 799 293 67 600 927 350 84 748 595 981 581 344 600 657 312 513 393 209 756 944 745 51 108 853 306 700 657 241 876 179 759 219 199 611 602 648 583 490 32 500 913 881 230 162 565 881 792 682 381 231 895 379 643 414 584 193 52 425 186 362
83 494 637 309 580 379 475 189 568 804 6 676 323 282 319 196 603 743 724 864 298 359 663 549 465 802 643 280 439 886 894 299 231 269 443 653 41 293 665 83 535 569 237 245 97 151 292 390 809 561 567 853 122 993 680 484 68 244 497 391 156 276 358 355 144 751 352 981 866 889 401 283 734 766 768 761 216 947 404 581 419 51 368 676 756 621 313 400 420 335 939 591 719 276 655 855 452 462 309 361 924 279 642 426 677 832 14 93 224 260 486 423 217 633 267 623 977 156 322 630 234 641 388 843 215 22 13 142 211 919 361 825 263 241 676 615 873 857 606 601 140 515 62 21 616 535 133 16 619 687 459 893 282 110 788 476 925 355 918 639 257 608 674 146 342 23 572 1 959 272 110 689 997 306 738 716 158 99 54 258 563 6 787 300 981 698 929 439 382 267 186 433 7 892 815 93 290 442 492 181 828 129 9 735 776 519 817 258 773 257 978 760 926 402 771 873 82 434 835 221 170 287 218 689 846 1000 50 709 645 697 731 771 803 447 45 613 693 677 340 678 761 429 398 484 991 378 763 803 739 419 871 528 64 599 712 735 800 441 915 804 405 581 254 56 350 49 584 655 820 692 274 254 197 267 507 289 827 713 147 976 597 280 995 948 425 588 609 80 862 131 66 53 607 647 839 324 648 241 169 134 778 163 544 954 225 89 725 745 961 941 948 895 256 815 236 82 947 6 516 564 634 66 198 250 902 816 335 589 764 285 98 116 592 435 365 999 832 955 879 782 622 88 75 982 441 523 908 990 355 629 432 128 102 787 199 422 585 999 669 34 411 641 745 598 983 702 640 732 193 989 661 388 758 258 684 211 869 338 890 10 911 739 613 932 718 315 92 868 338 398 855 808 847 394 898 172 265 315 375 624 527 740 565 220 775 739 21 310 833 320 10 311 688 263 341 613 509 534 985 813 258 572 945 47 152 684 67 329 179 251 485 361 877 107 183 481 347 925 754 276 11 937 914 562 1 579 297 459 80 232 359 21 240 123 796 740 539 124 813 281 90 695 464 22 176 633 113 166 472 423 484 413 130 130 115 755 65 110 366 300 260 286 175 829 233 315 625 271 608 277 769 813 992 526 841 948 517 977 577 421 157 602 526 854 77 872 487 703 351 418 141 470 384 869 956 97 520 724 675 414 456 806 289 720 528 562 747 947 114 264 344 960 249 343 512 71 36 118 78 590 123 558 533 591 107 329 664 299 611 758 653 968 670 969 721 29 944 731 448 377 599 706 214 931 12 838 124 229 746 618 447 924 128 892 371 655 89 446 143 277 692 83 767 714 503 716 792 606 852 393 451 636 286 244 326 215 424 39 999 991 967 791 474 692 373 411 0 780 559 17 993 586 167 563 330 444 730 4 284 21 470 997 564 788 858 850 904 631 296 772 880 236 913 291 148 855 537 516 896 724 551 519 938 724 209 510 343 155 777 635 974 565 560 384 212 782 907 352 111 142 134 268 303 146 514 722 632 561 895 208 501 542 750 516 250 310 506 158 295 767 190 784 965 672 848 49 816 345 189 716 268 110 291 464 547 759 226 289 960 243 383 391 47 24 165 388 153 579 271 665 681 742 437 263 631 674 312 818 446 372 162 882 172 242 483 921 518 467 385 211 804 328 94 362 262 153 315 333 275 876 431 169 589 63 70 812 996 772 329 267 30 413 513 446 457 564 299 990 374 740 941 613 646 747 372 946 821 799 391 922 56 781 748 247 379 279 620 187 538 393 476 5 142 722 541 981 536 878 581 290 423 95 106 437 328 7 826 485 166 473 740 591 591 55 713 474 479 342 417 82 893 523 29 991 468 610 337 299 570 235 912 499 690 997 316 13 529 389 791 302 221 13 689 915 35 398 418 452 434 297 556 60 678 173 150 571 103 596 118 269 628 567 247 315 673 114 270 36 248 376 320 789 735 538 173 640 860 452 946 868 845 160 302 846 957 994 812 872 927 222 932 71 473 834 278 402 610 510 605 805 831 691 546 690 884 511 471 220 870 379 753 724 806 17 137 325 679 252 325 89 294 702 704 46 618 447 899 289 765 544 161 221 874 648 683 606 422 625 886 43 163 118 310 3 743 107 889 765 772 477 552 452 287 60 429 126 701 634 649 639 28 165 159 505 561 370 671 472 853 447 34 113 87 328 973 979 242 163 415 563 210 225 105 130 31 221 219 11 861 61 976 23 762 932 349 492 496 644 73 91 135 624 921 836 936 362 353 652 906 520 891 843 720 321 785 93 488 216 984 556 301 321 790 671 360 356 208 851 264 999 239 813 587 355 717 671 63 71 840 478 722 402 182 865 462 455 33 524 132 227 737 858 524 66 558 289 711 851 53 724 288 926 687 769 206 189 766 182 682 523 370 402 668 398 685 459 453 727 25 368 332 750 58 604 843 571 52 61 808 359 878 586 108 580 543 429 376 830 285 88 69 126 638 520 950 403 801 588 227 860 403 337 624 94 850 502 60 28 15 428 982 176 269 793 213 747 691 724 238 779 963 463 363 701 402 753 138 767 736 650 500 438 943 96 694 954 814 812 696 442 994 917 498 212 19 376 178 270 954 916 615 500 958 417 805 9 127 381 334 754 74 304 490 338 837 358 949 561 489 779 449 511 354 354 578 680 900 97 305 935 413 39 86 942 824 114 602 821 970 54 838 304 751 19 901 449 276 19 933 625 51 183 59 797 2 980 4 996 381 385 81 657 532 110 345 617 545 135 168 515 154 186 367 962 38 200 897 766 542 951 601 824 919 5 273 870 192 609 400 279 324 845 525 790 752 368 934 851 854 731 867 630 460 651 574 421 336 954 727 300 155 995 362 614 707 777 749 405 971 676 229 110 331 642 596 832 980 374 990 337 42 180 164 776 99 554 280 264 241 88 145 340 903 760 829 368 700 184 180 949 428 397 621 256 399 907 151 203 314 617 883 140 857 150 844 924 454 422 582 945 207 421 930 178 410 725 757 204 760 511 433 440 534 307 177 764 389 622 698 969 798 329 842 809 557 237 540 877 588 297 95 399 243 677 849 296 575 548 515 163 876 136 222 249 72 960 184 312 421 479 920 196 5 7 450 47 504 975 463 948 230 107 356 865 259 221 79 297 579 349 436 249 774 787 630 602 438 421 17 523 191 354 742 447 576 211 333 60 931 319 377 133 794 188 823 716 566 227 346 350 171 776 394 727 511 570 709 741 741 8 604 643 952 484 595 100 863 190 508 918 519 490 600 778 523 484 409 72 549 209 650 83 799 270 972 593 641 98 975 29 905 36 807 191 203 738 922 837 119 96 882 989 553 996 715 397 510 14 962 75 811 637 989 90 364 608 502 486 369 368 101 469 550 769 825 85 951 383 786 974 39 793 714 727 283 611 697 232 909 767 656 524 593 595 928 998 160 102 112 790 505 992 32 504 859 694 3 211 195 17 131 977 917 627 969 218 695 994 530 615 96 579 887 896 461 567 868 440 27 472 18 6 555 695 204 558 469 93 658 937 57 244 194 671 435 733 627 69 586 926 76 364 617 960 652 582 660 447 232 868 478 591 662 285 307 713 583 668 304 774 245 180 426 892 261 949 732 257 46 334 699 780 710 178 562 119 188 246 594 174 703 852 480 939 865 114 779 387 317 468 200 250 339 963 759 109 598 76 834 895 830 348 810 831 408 882 378 489 571 5 20 770 629 90 667 966 84 123 396 561 789 415 818 105 636 925 793 726 964 566 477 286 633 238 726 349 387 752 614 774 657 426 43 46 380 793 493 215 251 350 548 272 430 545 395 411 644 313 91 209 783 47 223 280 146 617 966 642 120 93 916 568 116 235 174 47 802 108 499 910 196 707 458 925 654 421 481 897 8 996 327 619 888 408 44 822 201 644 40 475 71 909 444 477 311 591 744 754 986 853 308 886 244 615 531 779 104 124 414 716 228 965 782 234 647 429 392 479 48 78 117 915 255 841 300 472 253 453 455 259 612 350 22 69 136 561 121 679 416 600 988 340 942 898 482 353 181 191 318 668 281 798 672 200 93 245 784 136 306 818 348 143 185 82 442 285 55 375 266 526 910 318 836 498 235 99 24 276 521 282 728 655 955 65 139 687 953 499 733 789 149 638 109 602 797 796 390 309 770 433 23 260 923 719 386 965 522 326 293 65 202 919 987 654 129 118 37 930 495 101 716 401 755 23 272 584 935 830 412 927 639 892 623 798 494 373 864 784 780 345 393 132 277 418 819 851 872 973 885 216 427 118 781 644 466 219 246 791 666 706 397 979 569 103 407 808 16 915 702 929 554 666 856 698 998 308 126 942 822 466 892 692 61 609 795 510 321 266 220 490 252 643 979 986 626 185 406 1000 729 4 723 738 49 649 940 150 88 697 205 64 590 206 937 707 706 287 659 240 100 552 705 774 881 683 125 979 851 311 708 280 445 978 279 347 968 147 357 53 573 474 651 209 467 805 187 122 491 635 875 578 85 390 26 976 440 662 635 360 686 778
291 990 650 992 408 956 257 511 170 317 362 850 838 442 396 8 544 236 983 329 452 29 473 985 827 508 956 85 433 417 111 726 355 278 854 1000 993 79 331 28 285 257 784 525 264 26 984 316 71 271 447 226 160 561 310 975 124 967 925 491 383 726 640 539 821 109 55 660 412 643 816 825 81 429 429 899 89 548 385 431 641 896 558 264 709 255 729 993 547 365 661 466 756 320 95 863 275 912 432 368 676 865 309 259 513 551 874 192 288 647 509 313 440 65 389 527 769 264 277 515 312 490 887 854 751 480 906 832 617 786 153 533 320 122 120 793 915 443 446 559 78 235 867 488 594 793 41 985 726 307 28 956 100 788 329 248 649 805 841 229 882 312 934 790 260 374 390 401 342 606 321 481 85 402 898 969 879 3 462 160 302 121 665 196 815 134 373 731 272 713 118 989 58 663 970 542 923 509 42 515 859 75 43 833 145 508 694 717 20 140 578 615 764 204 739 360 262 229 33 897 126 780 519 758 524 292 497 359 179 489 79 917 73 512 771 298 713 504 322 433 863 217 616 833 218 331 765 319 251 638 512 277 137 383 451 167 400 186 831 987 213 201 129 820 921 120 992 542 566 584 909 956 557 622 955 679 959 6 666 223 611 206 241 866 814 217 307 238 933 790 62 590 295 326 940 601 407 585 673 48 884 645 27 804 688 127 684 989 775 751 996 263 740 335 747 578 133 508 366 689 380 589 6 993 946 225 606 240 982 23 833 795 391 734 90 576 951 257 18 492 811 134 648 718 603 408 381 383 660 959 127 623 340 332 579 967 748 210 65 602 357 566 626 80 377 924 514 270 605 209 436 760 175 43 103 793 625 685 371 829 304 621 897 423 671 646 40 603 333 817 249 235 483 979 222 746 166 697 651 261 48 659 158 434 540 479 722 312 236 346 317 180 868 636 406 574 203 512 845 999 196 303 149 75 703 859 12 924 541 59 517 819 13 251 274 894 686 154 280 857 543 475 559 353 639 837 843 237 875 631 723 542 691 45 871 728 677 769 245 896 825 244 332 751 461 262 728 686 466 261 456 746 206 333 710 501 899 330 836 816 952 440 607 130 479 204 99 177 647 987 363 41 966 564 155 743 696 369 165 340 496 520 480 834 183 229 423 52 862 530 116 655 402 526 591 557 522 826 468 780 716 476 658 321 243 740 491 459 622 824 711 715 238 84 10 184 101 832 22 142 454 838 520 848 476 23 417 218 53 314 190 752 84 978 281 763 151 684 16 255 627 327 143 566 653 322 430 817 782 649 800 32 139 678 551 17 979 606 426 20 975 227 755 811 741 457 328 201 835 893 948 643 397 723 273 878 403 497 870 605 268 373 413 195 82 979 508 762 900 448 526 821 848 591 51 779 539 261 619 742 758 887 220 894 489 393 110 663 14 98 102 450 265 888 263 322 732 62 234 304 692 155 261 760 215 812 369 184 943 27 186 932 341 802 847 701 954 533 928 362 586 879 914 262 655 664 230 416 977 423 697 242 3 809 50 95 29 941 772 503 521 8 991 597 610 456 584 47 146 723 668 411 973 478 828 336 563 520 416 710 734 894 779 223 392 920 736 724 542 682 255 824 421 47 313 125 128 145 525 236 240 912 94 188 762 706 931 543 25 862 409 520 282 692 439 20 453 621 487 499 359 67 516 800 134 822 30 662 631 300 704 560 577 873 801 367 207 618 999 472 905 701 225 832 35 233 556 497 459 451 856 949 346 440 750 542 324 337 448 546 15 412 602 908 753 250 682 14 338 679 379 787 822 722 229 937 634 927 250 925 335 248 555 309 891 362 553 873 652 228 917 387 271 95 484 268 398 375 877 446 719 937 518 542 68 2 450 924 902 845 337 364 289 7 707 414 916 730 510 567 592 580 192 45 742 344 904 49 967 334 347 655 431 872 501 751 705 937 743 133 774 812 161 327 351 701 960 802 823 80 270 951 623 853 503 682 187 277 903 456 372 257 418 460 465 791 853 181 115 636 837 766 706 540 873 788 920 168 715 964 922 772 953 911 528 412 437 916 599 784 184 183 817 823 988 632 46 571 702 895 204 927 791 977 87 622 227 776 500 218 738 893 632 568 495 606 364 822 168 373 422 34 910 350 177 980 388 278 358 272 869 162 475 398 745 50 766 555 656 123 159 961 401 705 141 931 561 346 56 54 444 113 135 418 311 483 889 51 950 504 287 12 191 150 645 223 339 689 550 962 374 843 443 394 834 523 45 454 986 777 939 138 597 10 797 961 185 76 576 202 589 991 793 240 842 193 938 61 441 699 770 173 969 742 395 984 419 476 538 98 266 219 511 958 618 81 113 112 242 959 438 269 7 632 826 102 574 977 201 381 535 345 918 156 258 156 718 745 189 535 178 391 228 957 858 110 217 803 587 775 724 460 570 24 44 412 477 708 467 341 549 908 132 95 757 384 498 978 458 800 733 486 669 773 818 991 21 575 269 800 394 383 789 649 305 633 773 262 208 868 693 547 763 654 330 269 138 32 349 423 583 995 571 725 197 982 91 542 70 693 861 893 319 872 608 596 434 3 356 224 720 231 962 315 679 944 885 952 803 614 727 154 278 925 935 981 180 185 876 737 345 621 123 842 19 283 11 644 247 522 300 45 463 69 325 994 154 838 971 273 499 530 573 568 548 620 642 738 399 903 488 343 798 764 932 996 699 112 69 143 494 453 907 816 886 414 731 126 122 948 880 867 927 724 657 346 958 387 746 133 802 809 507 430 224 814 777 891 370 704 470 596 200 710 659 386 752 170 896 472 985 584 32 249 681 717 424 692 125 584 156 241 614 870 806 213 721 903 947 668 306 579 620 905 384 419 855 951 404 475 515 908 205 685 108 165 945 318 690 46 664 982 819 1 504 817 735 410 788 563 478 679 148 49 995 885 298 808 635 720 0 73 600 361 790 425 613 385 972 207 97 254 114 867 794 839 878 376 531 124 787 160 562 305 219 844 866 927 244 522 193 697 415 116 420 759 799 423 628 352 689 608 820 274 505 50 293 157 83 277 808 944 612 627 169 386 202 379 256 852 105 156 654 964 121 629 680 746 182 724 172 252 36 274 813 729 565 593 455 319 552 160 582 175 284 454 685 350 881 280 662 83 852 636 767 435 768 204 411 155 301 845 895 825 181 245 147 114 354 299 136 654 778 282 968 558 211 527 104 696 840 922 464 395 469 158 780 9 749 898 638 327 376 638 221 112 978 970 254 971 176 6 209 285 481 802 1 891 387 475 892 409 776 931 131 731 976 695 829 952 318 464 386 629 805 35 231 996 846 466 554 403 37 741 759 895 23 179 919 93 754 230 52 780 248 594 2 232 140 650 173 219 334 725 537 500 534 594 117 143 930 645 795 24 353 526 536 886 223 51 246 147 588 115 911 804 31 952 714 498 232 669 336 548 944 635 857 361 378 854 621 669 637 611 987 968 994 733 560 388 74 436 593 380 107 881 667 828 575 815 523 686 785 308 360 495 327 585 375 444 316 893 96 135 998 805 698 122 506 877 942 997 678 974 457 557 63 452 162 341 717 685 804 300 670 268 532 412 39 873 604 803 428 922 194 968 807 620 60 893 367 533 961 274 112 201 292 909 323 455 226 498 936 460 54 913 901 792 872 928 442 346 569 212 76 770 5 506 410 744 824 390 730 536 314 135 937 143 216 258 365 847 8 510 949 812 414 573 57 982 445 300 405 326 150 398 912 162 529 328 350 241 109 926 636 802 490 621 283 903 981 132 75 218 119 795 195 110 279 477 252 394 163 506 830 173 34 119 486 286 761 381 72 687 492 1 908 489 308 711 47 234 88 929 924 786 851 660 989 394 212 897 290 89 672 710 712 415 77 799 595 491 164 507 64 157 92 855 580 784 9 791 839 81 643 999 199 398 810 588 545 545 530 6 326 550 449 450 725 228 894 898 315 916 781 812 198 289 352 46 860 781 435 905 965 532 276 548 590 937 49 612 472 635 941 596 4 535 783 33 235 822 581 769 832 824 585 371 974 957 701 140 214 667 106 991 86 779 130 752 142 568 152 599 997 128 361 497 809 969 708 316 864 117 601 857 913 729 663 883 66 825 812 801 629 960 596 754 990 680 568 328 303 15 744 360 425 690 572 803 796 710 609 462 850 786 527 585 144 878 883 470 844 597 239 106 482 632 683 286 259 58 888 859 171 739 849 625 38 497 344 105 427 381 564 82 59 884 792 40 297 913 865 22 485 26 687 294 964 775 624 37 98 986 348 513 67 753 700 453 393 989 502 17 237 225 533 483 17 668 957 883 695 528 646 902 460 592 929 331 675 777 567 586 93 305 630 262 267 772 188 942 299 22 493 121 890 983 598 475 737 747 368 690 474 535 24 305 253 33 893 393 294 900 167 383 980 87 174 226 633 314 546 102 615 702 382 130 296 340 674 11 210 18 233 186 61 723 760 800 786 708 80 773 471 979 343 558 644 596 286 155 157 383 26 345 963 396 926 495
409 19 897 152 638 456 440 532 596 655 641 687 753 34 639 830 743 620 551 635 862 810 781 136 755 351 727 505 474 82 76 186 407 346 198 211 657 447 962 996 478 306 121 648 913 19 914 619 398 851 225 911 491 984 766 630 592 631 212 144 800 823 399 999 801 461 176 895 240 854 122 593 388 966 729 622 43 208 731 690 539 820 106 325 78 991 915 742 630 323 54 657 613 244 722 957 496 353 600 974 101 623 807 850 252 338 12 842 712 530 649 873 226 51 158 560 422 479 132 557 65 544 39 22 404 850 465 771 567 314 980 548 151 882 965 494 646 304 33 264 824 417 994 312 941 534 922 2 216 546 507 257 380 699 604 377 863 170 349 367 718 268 188 721 30 863 257 659 770 326 480 626 127 869 566 435 57 761 695 694 869 783 521 130 10 688 700 206 671 699 477 808 776 420 788 9 879 734 642 687 778 760 716 179 746 359 993 715 620 688 177 238 483 736 784 813 285 770 887 423 441 94 931 917 954 831 238 511 217 186 153 889 830 307 511 452 180 71 836 798 535 615 759 188 859 300 135 793 703 808 893 862 583 172 959 459 88 544 472 45 675 568 569 399 640 723 693 745 219 847 331 369 811 796 68 619 185 612 644 725 618 757 413 269 329 229 961 361 827 366 905 772 260 844 619 137 525 540 376 644 41 150 515 293 21 691 558 326 588 840 251 888 392 910 313 136 953 586 526 471 533 67 513 25 66 196 725 587 519 444 274 191 90 69 779 494 973 928 408 479 589 378 741 862 856 64 659 873 556 115 224 97 296 949 972 805 386 625 748 262 810 294 84 670 13 212 277 307 934 7 419 353 44 729 969 73 598 798 896 321 232 56 7 976 231 487 852 251 688 676 169 295 853 496 438 201 985 316 67 764 369 558 259 606 16 582 550 644 178 582 312 101 400 243 864 336 949 576 175 86 157 614 152 29 854 301 833 13 928 846 48 54 46 81 64 792 760 778 136 72 37 355 80 838 686 620 522 322 891 842 452 503 156 422 573 670 751 682 268 275 902 649 806 776 266 628 999 395 738 557 777 331 909 147 379 606 595 891 555 858 462 930 524 105 490 966 245 890 872 4 892 63 126 167 250 897 314 587 14 544 648 184 96 250 580 762 8 569 227 768 530 377 406 446 35 815 34 29 114 869 289 431 56 537 31 616 982 279 320 972 661 930 628 354 113 998 523 284 988 200 591 645 449 332 899 801 469 12 581 973 161 160 606 127 448 6 324 189 679 640 196 131 794 748 165 181 817 451 110 206 951 319 42 593 752 553 736 441 91 546 205 918 3 304 303 882 575 479 574 373 221 332 764 180 164 856 421 338 977 41 590 565 772 727 171 142 402 968 210 913 918 675 912 424 763 228 629 571 167 927 29 626 957 672 510 532 294 480 493 567 248 727 453 364 907 323 429 163 860 727 256 253 36 249 773 811 311 146 276 920 636 209 485 860 559 235 861 767 337 584 186 87 719 482 937 201 842 199 278 721 55 508 428 588 447 768 745 377 968 378 498 148 774 206 143 251 352 771 820 105 373 809 363 794 233 921 107 784 327 347 51 858 471 157 563 328 1 850 843 434 201 288 690 196 664 634 666 912 797 328 601 664 669 127 706 791 120 499 976 493 868 315 288 476 967 779 322 183 336 362 662 999 145 237 213 293 297 48 434 980 624 423 391 112 538 738 939 816 570 198 582 92 737 906 655 937 720 729 323 421 150 497 377 415 885 966 292 803 390 800 425 838 295 615 487 845 685 431 340 357 412 545 874 380 218 601 876 401 674 176 173 758 93 690 576 451 22 26 264 99 484 87 279 40 430 791 786 12 481 160 348 223 568 481 117 999 528 244 236 957 343 598 128 399 757 369 599 92 832 615 637 417 829 861 83 986 405 853 339 201 803 231 815 366 287 615 946 626 215 276 635 925 908 242 956 813 394 726 975 795 858 893 206 193 38 479 689 989 721 143 18 425 825 990 549 114 370 320 172 227 963 140 89 474 142 273 20 20 293 694 28 255 208 968 71 313 53 215 17 368 799 164 416 152 466 153 321 629 497 986 696 277 243 151 837 372 831 986 45 912 199 938 943 354 137 457 282 532 634 478 307 157 667 347 955 195 933 721 317 910 0 884 546 484 734 7 835 60 732 932 159 855 819 181 925 891 834 621 475 151 222 504 356 276 826 826 6 270 997 937 880 54 194 702 845 38 612 95 597 338 26 373 702 19 560 785 916 732 504 627 460 687 631 783 917 893 50 871 813 677 730 99 626 261 229 284 207 423 131 930 58 678 154 588 609 251 577 321 585 36 247 489 761 760 431 189 920 713 647 226 541 982 814 563 683 765 506 638 47 772 919 929 534 634 24 960 190 483 179 167 850 653 889 31 780 47 286 734 698 825 926 632 123 669 482 875 77 949 884 250 492 632 848 879 865 358 495 190 417 38 147 390 141 599 505 385 540 376 415 402 531 4 518 288 129 534 305 948 446 471 787 967 61 240 470 55 214 569 656 573 454 26 739 257 964 338 455 664 272 215 795 278 330 788 192 624 517 206 237 482 701 66 877 11 166 858 9 339 942 238 816 565 614 907 527 913 397 207 728 129 715 250 785 195 828 273 653 720 193 81 509 736 966 734 610 140 503 985 306 542 467 259 947 562 100 573 148 818 672 870 840 211 262 620 867 669 23 963 228 885 203 356 958 518 906 646 316 778 459 138 241 50 160 82 335 141 98 894 544 118 418 736 134 652 895 714 923 596 387 268 545 838 593 691 432 769 385 257 903 627 146 569 275 866 723 812 273 26 267 601 798 486 709 342 423 987 191 25 133 805 796 26 717 234 704 587 435 435 197 239 346 604 758 283 579 48 112 632 608 82 318 707 118 207 367 695 901 63 611 245 75 833 992 424 488 159 271 480 63 198 27 1 547 278 105 412 140 343 711 711 310 674 587 24 463 962 125 580 818 333 710 603 726 195 607 805 170 163 124 183 52 260 174 512 740 837 792 329 300 993 681 731 73 88 19 573 420 570 436 990 986 53 512 647 499 590 514 794 371 454 617 708 69 424 991 332 983 281 144 71 315 817 921 314 542 252 762 391 643 274 368 230 652 797 138 446 520 803 246 64 239 341 775 420 334 373 645 557 200 961 802 50 79 497 338 278 871 907 791 290 410 619 95 724 85 788 750 459 299 966 749 622 929 94 995 955 548 877 332 645 948 98 130 326 603 851 234 783 494 717 115 75 87 8 362 783 708 823 149 749 561 737 119 438 372 722 564 494 650 587 393 883 82 907 557 127 244 755 713 846 366 864 924 717 301 509 927 786 769 910 308 966 823 471 381 856 360 101 365 905 904 737 326 416 40 146 345 660 767 67 790 419 59 218 952 230 875 507 32 132 870 710 464 436 4 601 74 332 938 463 102 321 258 817 81 989 350 399 458 287 5 221 187 710 341 802 97 138 584 268 439 245 291 607 202 595 789 475 456 532 254 71 94 211 866 70 805 338 116 664 562 85 910 92 358 89 249 814 970 774 849 780 822 128 846 191 396 512 461 799 2 190 663 905 62 682 255 3 354 151 302 195 108 139 411 57 355 68 235 397 104 941 857 493 621 706 270 220 103 215 25 296 707 741 265 622 437 723 812 931 333 518 699 310 586 230 572 785 673 575 500 421 364 405 808 577 281 143 395 981 571 981 783 263 427 912 230 411 298 531 990 622 450 326 280 801 838 394 92 229 714 146 451 181 401 866 841 283 930 821 309 609 374 358 532 32 633 952 890 375 873 750 944 617 724 880 529 1 242 307 319 247 594 775 433 435 844 945 888 397 139 101 283 134 616 310 665 853 263 758 950 353 342 361 821 966 181 260 996 702 284 614 183 355 615 205 325 878 163 293 632 635 382 1000 623 346 878 562 403 440 804 193 625 631 989 568 502 438 898 220 70 493 979 343 109 507 552 198 984 876 389 493 705 485 886 919 742 235 881 872 676 756 765 931 627 879 359 80 697 789 49 135 744 469 290 803 936 104 489 545 900 508 660 787 426 592 578 873 554 274 692 74 304 268 204 716 987 985 479 829 622 694 782 759 182 781 15 350 220 767 733 240 253 677 839 180 940 476 351 191 86 243 473 406 911 970 605 60 945 714 468 940 678 842 189 707 269 251 894 894 960 632 347 994 375 564 978 510 553 150 851 883 424 470 680 176 328 160 344 172 184 817 754 114 998 564 668 700 11 366 793 406 974 448 445 392 486 24 353 636 691 727 932 52 162 864 383 220 735 33 687 61 111 92 209 578 682 406 658 274 155 980 809 594 883 855 768 699 384 784 771 435 223 162 60 746 935 217 443 824 565 80 971 142 694 139 261 321 855 460 684 103 414 627 670 16 195 490 602 724 476 499 747 336 847 889 537 791 882 335 536 176 677 942 543 194 361 731 654 508 378 375 756 858 357 899 211 956 442 121 501 401 457 710 72 998 508 695 651 699 981 216 516 863 444 360 99 655 168 75
339 967 781 578 284 541 600 249 808 291 334 449 851 102 72 489 626 667 835 630 792 726 636 283 167 827 979 854 957 446 10 522 476 143 197 744 707 254 523 573 661 136 695 898 878 768 151 297 174 435 247 505 320 841 966 383 650 945 390 619 356 760 35 701 961 673 260 380 401 472 357 684 777 208 58 40 606 747 139 118 309 291 494 435 821 236 189 689 394 284 515 499 561 462 726 429 569 688 929 822 103 483 713 326 331 689 75 974 114 860 145 197 204 271 483 797 194 920 45 417 775 977 688 87 29 864 753 926 279 497 425 507 359 166 484 200 112 638 641 349 135 358 446 918 68 859 977 11 451 861 422 45 833 756 6 506 539 966 160 1000 22 425 379 324 535 636 328 585 608 763 945 80 951 193 318 751 381 316 935 855 52 788 766 259 259 979 786 422 646 641 235 969 273 709 448 693 871 635 53 856 111 103 592 371 158 277 643 365 487 327 223 75 26 294 635 147 83 418 597 135 553 506 39 23 12 240 858 535 17 949 706 123 789 900 372 214 8 394 380 345 280 103 303 962 719 722 813 369 509 820 550 774 560 416 852 825 383 271 168 341 218 946 870 881 306 943 102 165 718 90 146 512 430 218 584 38 478 58 727 734 778 528 193 158 574 397 404 614 275 711 226 890 923 978 939 903 34 653 73 786 959 108 502 841 623 605 942 842 745 765 140 599 94 952 946 985 549 593 20 500 244 61 991 208 66 478 963 382 527 283 125 920 843 642 997 314 862 706 192 480 670 213 889 226 50 938 44 210 577 453 368 986 983 852 106 977 622 168 902 419 933 772 794 122 708 435 761 65 795 792 690 331 857 753 7 480 950 434 657 148 32 616 150 462 774 521 263 57 347 38 687 884 580 742 712 289 962 361 969 982 173 770 827 766 80 155 891 549 952 685 429 289 458 500 107 54 924 417 67 537 797 593 236 985 424 381 725 192 840 675 126 503 730 949 998 739 663 195 848 104 89 255 200 899 665 265 947 809 613 737 895 356 423 667 981 663 860 493 338 154 714 874 654 810 385 878 822 795 289 145 747 401 581 845 489 958 681 279 437 374 819 212 278 485 660 620 491 525 387 643 689 177 469 959 217 38 596 489 351 915 464 294 685 829 562 234 301 410 511 15 433 778 420 887 468 654 651 323 493 666 764 524 896 784 353 3 25 722 901 210 648 68 941 762 450 267 486 645 537 924 552 593 205 918 415 319 269 922 482 674 974 372 0 211 938 785 805 77 982 315 828 558 402 721 277 478 910 921 595 40 996 69 51 623 123 254 732 193 349 51 92 729 737 362 634 894 181 135 630 94 162 168 709 234 191 604 554 18 844 630 872 137 856 48 13 80 113 826 225 568 658 699 798 233 873 146 905 152 248 100 820 591 678 856 703 930 927 16 19 551 496 512 388 564 11 968 77 997 128 560 824 169 532 645 863 777 547 747 876 87 2 115 907 272 992 473 881 530 930 47 171 526 274 463 656 846 659 591 919 934 771 294 473 626 750 268 498 684 1 651 867 183 845 558 445 617 585 267 679 87 632 229 544 630 954 312 758 227 336 319 815 828 770 20 79 965 922 971 839 832 183 1000 995 932 672 184 611 84 610 986 444 782 213 570 729 80 391 922 768 368 785 131 403 608 115 311 257 736 816 906 975 879 759 906 237 972 305 83 751 265 812 318 456 595 854 99 505 590 208 971 441 753 14 381 485 514 454 982 752 304 536 566 769 929 739 526 637 281 734 674 265 64 460 30 408 794 78 553 178 895 960 538 233 130 570 81 346 410 100 544 521 680 85 344 853 847 495 140 964 930 783 943 541 601 270 343 711 905 501 110 224 483 87 861 416 832 163 672 705 185 733 130 96 566 188 892 638 696 443 937 645 833 683 36 453 798 36 665 98 787 479 582 869 4 227 636 671 585 253 573 572 424 234 300 230 725 649 299 830 318 251 620 228 189 216 653 605 695 875 993 333 316 807 339 413 394 389 748 297 303 627 626 463 734 784 853 43 418 154 752 438 706 904 604 696 129 762 220 542 691 948 135 474 827 920 303 722 621 395 468 888 248 335 827 885 741 124 641 926 155 666 294 943 418 447 856 307 882 776 475 850 956 313 416 16 506 720 101 849 445 531 626 993 744 619 249 21 893 315 193 538 642 593 447 492 953 74 732 149 348 249 620 937 51 909 940 375 263 507 512 180 253 548 517 973 540 46 415 971 198 675 99 940 30 837 438 327 927 914 57 607 324 138 27 559 319 621 97 322 262 466 905 238 194 967 107 166 127 717 919 40 9 893 156 116 801 104 564 246 715 488 69 908 503 490 698 894 570 978 540 887 571 525 284 432 232 728 412 838 584 206 836 694 943 400 252 186 985 738 789 809 704 576 550 300 968 836 722 880 827 913 758 37 899 551 850 834 581 295 973 972 817 986 721 436 824 255 353 589 755 219 740 196 180 877 362 283 901 199 392 760 315 906 684 609 387 264 295 342 306 874 228 897 217 435 400 567 692 529 729 500 970 427 386 886 225 866 33 956 18 898 853 662 595 292 581 373 719 376 445 917 433 153 266 5 394 459 747 631 700 823 412 674 76 325 338 936 270 748 344 883 75 421 739 110 875 82 903 215 308 195 342 143 472 673 827 276 434 398 5 121 816 806 543 791 388 497 446 677 446 406 439 918 645 582 606 360 836 994 296 414 901 583 517 655 193 340 150 9 941 367 921 254 98 934 153 640 952 95 818 317 727 222 107 256 684 749 935 568 774 231 561 47 928 239 700 190 501 371 803 686 568 540 49 299 640 316 201 594 515 742 1000 825 667 130 291 985 982 526 330 329 10 365 77 179 145 779 134 65 724 164 478 629 103 578 927 23 261 772 340 953 995 30 841 302 138 393 358 968 53 826 656 965 464 355 254 528 836 250 165 56 190 591 304 428 494 697 118 117 233 229 323 62 915 119 689 984 373 699 362 105 8 18 261 330 744 323 711 855 991 958 973 214 379 900 598 314 307 647 881 928 35 152 962 221 777 241 762 410 580 285 830 692 570 170 178 803 756 294 354 131 69 120 46 988 541 543 463 293 513 586 106 932 148 418 513 434 904 976 535 337 295 326 536 545 215 59 835 723 12 243 571 212 939 81 397 763 700 462 42 182 53 161 403 470 950 684 510 133 790 261 698 512 152 788 159 598 718 405 585 899 240 736 369 71 405 620 650 232 952 57 860 281 372 363 631 765 688 740 791 701 294 599 693 350 766 603 801 614 817 370 183 156 592 949 867 344 841 63 282 587 138 664 989 693 835 76 320 321 555 890 363 15 670 54 444 440 122 793 452 99 325 669 761 563 206 879 744 262 370 817 798 4 106 829 139 533 500 426 954 865 807 134 41 148 129 903 464 397 516 141 24 471 783 475 567 207 441 700 813 324 909 767 369 573 985 892 20 271 542 258 830 861 86 452 711 286 493 653 668 127 22 931 906 566 36 481 485 211 547 84 473 461 534 88 997 579 576 252 599 557 901 546 15 97 119 624 852 810 477 24 539 364 471 691 41 612 672 590 158 617 235 48 379 118 883 101 21 814 750 735 882 93 29 530 695 384 954 925 814 49 743 455 439 377 704 311 349 108 815 721 779 409 586 245 810 142 823 504 644 782 837 310 109 411 682 55 722 90 562 378 131 801 143 506 259 799 818 615 178 757 93 514 295 921 281 633 115 955 167 787 499 341 28 267 13 374 857 184 200 716 821 970 786 518 704 990 896 746 533 790 424 266 265 571 461 755 233 754 430 209 119 644 718 724 693 175 880 240 472 91 846 818 684 800 578 31 81 272 810 604 594 517 133 386 509 308 95 242 849 352 576 642 421 287 582 864 767 882 422 291 633 369 678 157 833 667 96 704 764 477 500 147 648 137 352 516 222 503 32 396 586 915 393 28 172 575 727 457 764 132 157 439 650 187 577 668 595 332 301 499 216 868 327 710 378 366 655 27 962 847 531 602 621 3 407 136 529 201 243 628 140 198 60 176 799 618 955 298 691 155 581 220 496 625 718 169 126 911 552 652 35 980 345 741 698 676 271 916 912 185 740 449 567 290 696 842 876 811 30 343 761 841 512 565 72 989 980 129 502 122 875 159 656 70 621 392 754 358 778 616 23 268 373 177 805 354 521 61 847 399 676 558 694 417 452 465 406 731 698 702 986 756 973 431 244 203 834 555 493 412 957 382 257 64 552 556 528 109 229 680 436 304 768 513 835 288 311 480 213 202 325 361 298 534 782 912 660 419 394 987 931 773 382 744 179 345 24 210 560 86 178 804 406 348 133 682 208 859 545 588 3 41 381 743 264 69 635 33 4 884 488 715 838 442 805 796 674 144 704 362 542 407 127 519 763 60 173 780 789 522 551 472 388 165 590 296 227 639 948 42 857 601 142 282 446 312 600 520 809 524 593 38 65 832 490 999 271 944 378 510 699 802 672 319 347 831 482 467 228 172 230 698 24 508 487 564 778 846 885
779 102 353 335 316 986 253 459 391 719 62 631 629 259 531 138 116 183 753 972 631 396 453 504 644 860 809 317 823 149 669 35 425 245 638 515 672 970 750 494 125 543 697 494 562 420 567 861 729 99 955 30 389 602 826 345 670 835 620 171 781 622 833 136 437 67 93 833 589 866 284 484 334 356 219 523 838 496 970 366 646 35 139 59 918 241 795 23 349 801 720 963 55 781 933 3 987 316 867 907 566 649 202 586 338 890 889 855 616 87 192 348 397 109 787 180 792 343 39 393 523 874 540 975 911 539 481 170 639 140 180 27 660 841 331 359 884 709 377 213 64 809 215 678 526 453 711 429 854 614 46 589 101 507 977 787 380 834 367 500 324 992 467 772 747 673 591 666 294 211 513 720 789 256 604 218 994 215 952 953 58 70 127 641 482 192 12 513 891 856 288 335 818 876 740 760 929 483 659 648 766 31 91 817 280 274 664 222 173 295 587 976 687 848 556 69 165 615 106 123 505 239 460 66 498 606 493 802 292 615 518 577 798 191 737 636 75 810 43 34 649 923 30 935 515 348 667 582 642 442 907 156 434 16 333 124 738 473 343 661 497 133 332 674 820 878 710 699 402 47 544 138 354 751 235 696 848 226 417 396 486 824 260 470 258 18 207 242 308 866 240 986 626 341 232 724 549 897 224 889 815 738 16 767 466 190 212 37 319 267 310 828 668 844 996 115 255 590 969 787 875 246 473 221 98 218 560 331 85 213 230 151 538 468 431 519 988 591 689 200 501 728 942 990 330 922 69 743 507 693 895 510 892 17 739 975 502 705 693 110 868 973 822 577 962 372 169 423 345 445 295 500 614 401 808 455 862 552 452 380 517 151 245 354 461 463 188 732 0 990 411 444 923 552 229 561 593 836 873 215 359 69 145 812 105 887 38 22 152 178 157 883 684 541 946 76 919 517 859 798 439 375 586 76 741 417 419 857 370 156 657 422 32 867 512 491 428 73 701 578 500 125 645 145 220 647 88 444 725 312 939 351 174 501 882 236 765 828 211 652 948 36 448 80 573 923 238 273 475 154 407 753 120 868 231 335 191 733 256 351 748 36 271 330 900 577 415 698 296 702 643 109 90 45 746 46 314 747 201 123 462 928 248 561 226 493 974 159 266 585 15 597 54 685 627 721 41 756 601 573 906 940 341 918 445 704 203 773 876 607 771 378 650 901 772 186 582 155 613 885 855 483 478 699 902 16 52 519 455 117 375 179 304 499 112 673 479 269 733 228 246 107 243 826 149 465 451 922 951 924 655 746 956 371 592 585 827 210 871 967 217 974 542 907 1 677 426 121 961 964 851 226 760 155 471 284 997 356 559 559 990 940 433 618 887 617 276 4 608 335 914 74 548 118 552 668 144 81 228 345 166 182 958 453 129 853 499 683 585 944 576 511 793 87 483 910 23 151 96 108 860 579 270 356 532 103 755 772 770 491 802 699 268 523 915 675 874 925 807 634 704 396 983 793 715 650 917 634 274 916 590 607 503 403 442 678 932 985 628 361 340 631 921 961 208 780 398 12 429 679 707 163 110 1 474 397 972 914 957 359 383 818 31 251 196 292 870 572 594 92 357 954 303 361 666 878 816 42 175 589 949 384 647 872 488 864 53 383 2 522 424 65 181 472 979 246 989 658 908 600 653 88 277 325 34 878 78 37 146 901 199 253 130 316 8 645 325 593 244 559 151 512 26 553 563 871 189 432 794 233 780 308 530 983 193 417 82 740 529 583 847 693 541 458 122 655 732 803 865 932 477 51 299 712 327 195 335 864 963 319 278 86 465 715 131 321 399 965 572 637 553 328 494 188 237 348 376 935 940 870 18 171 878 154 605 470 283 544 681 380 21 881 6 14 679 927 298 255 185 127 922 175 261 930 564 512 930 304 124 288 840 207 239 509 390 378 551 599 450 835 29 714 59 957 369 789 925 811 385 672 648 965 580 438 960 616 561 636 708 421 904 870 282 73 651 595 935 890 492 727 695 967 611 451 844 321 395 263 727 634 371 677 322 854 183 958 275 691 841 831 967 282 408 366 978 294 147 38 254 912 128 811 896 975 210 584 20 124 99 450 249 589 378 239 388 704 121 645 641 463 422 370 401 197 866 924 998 506 888 701 788 746 618 968 965 884 522 209 317 868 936 216 984 472 490 479 132 722 40 567 57 702 886 613 141 4 313 381 457 518 595 179 610 944 142 369 662 793 916 431 94 608 784 912 934 365 107 588 757 971 652 271 872 331 176 881 63 694 485 485 615 110 491 422 734 735 525 284 856 825 117 690 945 566 683 310 944 534 661 216 735 73 326 11 813 295 803 647 300 18 160 616 225 275 763 640 783 15 441 268 656 967 574 939 796 661 25 837 420 821 609 354 924 682 543 80 834 422 890 559 599 54 654 357 19 640 812 673 205 597 84 232 528 636 630 961 845 428 400 483 159 774 472 812 846 781 454 97 449 266 976 809 285 184 358 589 598 904 393 594 797 544 791 593 843 675 42 567 759 368 365 756 197 931 634 61 658 8 104 43 767 997 999 326 368 576 621 487 95 708 290 867 286 831 97 879 73 575 981 92 67 744 77 908 412 23 637 551 113 954 89 530 571 330 575 351 302 139 769 295 702 345 409 540 931 488 811 884 45 434 51 912 252 307 506 744 177 515 537 506 603 810 717 916 92 252 678 219 583 944 785 377 804 95 305 358 459 314 195 710 714 751 728 341 705 920 713 61 250 74 837 774 136 605 799 533 905 597 800 164 293 725 546 866 842 682 36 50 607 307 730 920 716 576 624 946 612 820 617 775 774 616 242 220 674 827 731 688 722 775 384 778 991 850 320 902 265 101 222 280 885 306 568 576 37 40 236 625 373 335 901 403 993 926 504 804 897 418 446 708 342 341 267 702 135 980 764 386 470 289 756 257 56 532 71 650 413 553 487 865 13 582 133 108 118 518 676 207 699 417 964 91 839 754 360 727 941 562 61 762 366 224 476 268 926 394 524 394 959 406 849 428 927 193 663 992 170 260 690 302 114 309 709 875 581 392 198 927 857 379 7 59 968 375 480 851 337 777 584 405 318 297 836 521 557 357 463 419 835 282 362 592 47 750 570 632 521 337 9 61 263 949 190 993 703 943 14 79 164 71 182 943 66 933 447 633 752 234 312 585 636 962 519 662 172 785 309 239 387 168 937 996 194 694 214 593 350 922 126 382 48 99 154 502 675 164 418 757 410 301 508 80 123 327 168 1 744 782 156 340 22 928 227 778 864 334 184 215 778 459 108 707 910 300 307 764 372 145 74 694 72 190 777 147 665 291 348 250 234 339 87 979 27 738 167 544 464 761 555 936 272 533 100 342 356 521 688 776 328 654 344 218 698 203 762 303 973 609 382 513 351 294 913 674 137 522 138 120 992 456 806 424 514 906 903 510 233 775 758 453 786 630 489 829 673 346 432 248 751 268 819 453 423 399 600 236 775 658 361 537 206 745 323 876 213 613 49 549 306 133 403 855 810 883 550 636 640 809 912 252 719 421 558 977 262 922 883 319 257 557 625 651 852 433 216 688 718 408 264 644 830 50 565 997 692 583 83 802 355 8 536 886 329 240 86 684 938 848 44 110 336 756 315 129 204 424 825 641 953 949 535 513 24 764 527 17 782 294 685 71 406 389 111 427 619 487 171 206 119 22 602 326 861 979 364 497 635 301 297 331 724 407 554 927 392 73 153 384 187 210 814 787 700 974 115 535 179 956 161 314 547 923 920 756 623 532 311 149 805 388 241 307 881 10 374 606 980 185 696 888 379 493 435 391 430 10 606 144 33 697 440 653 281 5 899 28 539 185 155 980 863 670 943 614 677 750 223 845 721 57 597 27 534 433 578 154 414 87 880 273 768 651 5 443 850 211 444 34 436 150 995 128 140 376 801 135 579 606 496 750 50 577 11 864 588 538 259 887 394 364 109 343 458 538 321 778 287 508 691 932 456 588 545 505 469 617 301 659 745 726 971 673 773 462 495 810 869 650 954 653 743 831 754 78 60 161 776 843 749 437 70 830 468 917 427 768 510 288 65 727 10 88 832 871 80 536 966 190 790 658 416 708 4 127 28 604 218 219 396 23 79 550 269 163 273 878 421 948 251 979 163 231 694 285 853 576 569 956 982 824 516 31 928 158 950 387 742 612 279 347 148 903 134 53 289 401 352 375 533 79 76 808 520 528 150 10 831 724 877 633 985 453 209 722 484 906 947 976 381 139 682 858 686 946 178 656 633 884 511 444 386 585 723 935 893 702 824 95 102 940 879 966 143 914 622 741 596 513 3 69 736 174 17 132 158 41 577 503 821 817 363 799 632 538 858 821 986 718 221 56 35 25 443 873 339 930 726 716 347 653 909 561 509 176 291 530 975 262 405 430 817 492 894 370 898 883 829 889 438 109 404 471 828 147 162 265 186 443 680 480 671 300 103 403 761 431 712 616 346 424 81 702 706 10 68 608 247 101 200 905
888 406 617 70 239 907 900 812 125 752 55 157 518 184 153 664 777 431 545 200 701 679 537 36 158 807 517 644 826 296 656 453 798 622 247 105 637 537 625 496 794 152 365 812 776 633 919 703 746 685 980 44 766 789 889 487 485 671 398 671 407 876 52 218 946 498 830 817 147 189 119 997 188 980 314 449 470 448 882 8 696 325 11 583 393 594 263 485 192 904 198 245 621 930 159 375 476 942 917 234 815 848 608 681 449 68 487 357 933 597 644 871 445 843 592 252 556 286 249 685 98 421 294 88 597 122 442 155 450 167 258 557 483 699 165 241 120 738 270 3 5 241 422 677 68 580 982 884 915 106 107 830 618 299 223 739 277 502 118 403 704 162 872 269 336 102 177 69 468 156 960 767 658 4 553 766 865 396 19 971 201 70 435 749 343 703 297 408 144 388 42 752 31 122 512 404 533 745 546 916 362 957 206 649 360 935 994 363 292 921 565 170 676 771 386 106 902 605 75 969 561 815 175 262 2 196 924 38 279 78 121 571 383 835 238 29 630 490 664 609 859 54 310 853 876 961 851 11 713 882 800 321 344 198 514 165 736 693 62 452 885 356 463 673 233 538 890 406 377 510 723 622 662 744 690 917 200 505 958 646 542 2 260 514 453 947 57 211 836 985 105 546 909 108 934 285 318 662 832 685 414 642 259 666 749 852 366 166 652 460 837 850 434 729 20 200 898 60 266 590 679 382 237 673 603 487 820 485 185 116 771 181 137 121 532 202 926 350 328 786 126 577 866 326 573 885 93 939 321 644 103 957 396 430 510 228 520 229 261 144 30 808 444 241 814 58 574 446 488 258 1 43 54 170 429 543 163 985 368 592 988 970 727 855 784 103 443 286 807 646 320 404 317 839 560 132 83 861 372 916 844 389 179 28 269 862 220 941 447 163 770 449 576 799 504 618 604 573 288 137 162 308 473 127 149 238 346 687 541 76 471 754 894 828 22 568 995 935 38 558 651 662 215 543 308 403 575 565 451 246 12 855 609 374 389 921 71 569 382 365 501 518 190 511 8 522 134 128 437 724 61 816 210 543 420 702 170 599 672 214 878 172 354 508 848 109 230 119 313 275 896 905 304 204 753 81 307 262 329 952 670 383 693 994 792 307 950 592 641 748 911 803 870 245 248 609 80 658 591 417 364 563 691 941 682 528 479 919 752 50 943 609 455 272 160 299 446 118 721 23 809 810 764 27 760 30 156 130 440 93 559 156 742 388 477 948 645 816 124 567 669 180 819 903 535 535 706 473 897 476 341 654 371 465 744 853 166 42 835 79 707 742 412 263 586 60 945 753 63 870 265 152 581 47 940 132 951 477 683 617 196 179 356 360 274 858 113 446 96 14 272 221 387 111 647 609 291 197 315 100 984 938 32 648 702 258 515 546 428 706 154 644 531 590 244 751 255 446 825 959 952 983 187 854 593 575 401 481 979 37 714 699 140 805 855 390 195 423 157 867 161 375 661 791 555 443 539 821 234 332 803 204 831 210 590 820 173 231 91 596 904 809 655 149 92 560 571 568 726 68 186 12 973 292 164 674 104 333 812 685 732 102 867 917 996 850 482 41 864 591 503 881 720 5 975 96 694 961 750 253 710 180 203 53 464 482 480 905 741 449 549 426 176 412 839 320 799 900 640 544 384 585 966 134 843 973 905 803 411 83 986 692 167 574 500 697 524 146 584 693 715 212 806 149 680 302 583 763 10 862 538 692 135 956 997 227 954 549 516 619 122 854 7 562 334 308 44 707 912 939 226 26 419 314 256 139 497 710 216 334 506 650 391 888 650 50 860 942 385 612 563 18 728 946 409 862 978 516 551 134 856 774 191 113 145 663 405 260 183 922 490 14 252 326 3 164 421 673 849 532 582 740 548 2 117 520 348 856 112 465 339 867 745 517 550 839 180 825 350 355 739 509 935 890 36 271 817 53 751 948 939 862 81 474 323 62 97 440 566 268 805 914 481 286 947 79 433 212 659 484 853 276 59 822 636 688 612 864 883 605 363 803 432 608 141 700 9 152 937 818 877 419 94 761 818 1 827 60 666 276 222 371 27 24 418 358 774 960 376 111 578 781 677 590 922 522 359 812 375 547 358 584 981 113 155 404 498 702 525 134 863 32 410 228 780 810 90 622 77 607 139 271 349 41 627 605 347 515 614 33 289 321 404 497 689 583 684 807 45 344 194 789 172 564 290 972 76 572 795 5 925 717 879 653 987 387 58 881 293 152 678 934 722 492 530 263 340 681 955 46 64 89 431 345 967 969 646 109 23 402 600 437 910 286 193 903 35 822 78 195 114 560 731 720 462 400 931 449 786 240 969 622 901 236 738 978 232 516 639 902 657 765 13 38 459 211 399 847 394 124 254 667 438 450 142 323 970 63 275 225 427 24 236 316 671 507 974 883 48 989 785 211 41 695 47 48 547 401 653 163 82 304 298 721 88 900 808 565 242 674 740 854 29 762 857 636 577 858 309 914 204 232 322 496 914 829 388 629 699 480 692 392 208 235 971 607 264 84 698 800 554 982 33 657 257 467 913 162 747 817 724 424 529 853 624 793 957 279 846 211 128 797 456 105 300 778 225 236 633 930 475 411 968 588 626 867 976 57 101 548 40 725 892 102 472 211 992 52 452 641 312 165 903 863 286 572 962 981 816 257 496 484 873 672 936 918 703 669 182 548 544 5 353 615 25 356 316 288 790 860 725 421 430 586 759 228 977 724 461 408 629 719 802 95 486 614 623 968 540 310 499 162 930 514 953 585 246 284 580 418 598 983 718 349 213 803 324 564 847 119 757 877 148 918 202 308 413 152 920 955 268 823 494 305 439 39 415 15 521 524 712 984 522 632 834 580 567 32 868 724 150 480 218 759 351 278 326 319 168 579 95 491 219 249 465 376 133 249 564 371 579 590 620 641 528 660 332 645 942 147 811 499 18 141 961 31 601 625 708 864 929 412 227 386 990 172 695 189 66 301 772 759 787 667 668 298 305 167 397 410 337 523 949 608 511 865 861 922 648 798 85 318 49 958 138 505 102 9 132 991 619 823 43 902 735 331 228 379 906 679 56 125 311 793 299 256 552 138 325 752 345 982 229 854 4 30 854 68 635 624 143 772 99 220 649 387 858 230 495 146 352 600 111 121 423 549 733 324 845 27 918 589 972 874 569 831 424 450 743 542 965 705 687 155 793 55 276 703 822 612 513 213 417 53 842 409 489 872 72 584 989 506 152 11 781 529 824 759 205 365 782 280 283 766 74 922 241 222 880 30 67 159 700 347 240 517 665 510 21 963 106 868 737 666 948 133 628 902 169 326 775 436 534 262 850 39 136 568 425 733 374 401 53 15 466 699 762 58 769 828 16 293 108 398 841 945 395 69 632 135 895 810 891 379 436 185 508 363 587 244 406 56 765 516 327 652 622 538 402 954 378 533 568 368 209 948 171 170 381 165 773 638 178 441 599 335 963 733 287 261 631 595 367 85 370 817 941 103 711 800 14 361 369 396 331 628 875 557 796 115 273 713 730 347 278 161 37 620 675 275 709 491 400 380 390 999 333 90 0 312 89 162 705 596 959 947 224 130 642 416 964 671 643 570 893 559 557 370 756 376 280 774 615 216 610 686 296 531 956 762 523 504 469 849 509 159 810 932 458 105 607 515 813 28 789 899 460 865 634 313 938 197 983 546 638 882 921 600 493 717 34 259 15 664 467 273 881 415 39 202 478 987 823 5 131 157 716 551 595 972 833 870 928 866 454 543 585 444 271 759 923 227 100 584 783 847 991 337 380 127 379 63 492 360 361 435 613 392 801 656 281 638 448 270 526 842 667 289 127 244 17 2 852 248 28 795 357 783 779 1 719 630 130 294 306 344 146 686 660 632 46 673 403 593 6 392 282 282 840 754 768 948 754 809 507 353 65 240 998 303 221 533 129 550 899 498 748 308 335 242 828 451 887 611 588 189 616 987 688 254 788 677 217 804 115 416 558 402 330 807 884 225 207 950 570 573 502 221 392 757 250 647 663 557 253 43 654 746 874 829 214 83 50 261 26 197 51 424 993 81 116 125 416 356 606 689 589 855 484 466 605 410 245 322 303 17 562 857 821 386 284 805 536 493 426 795 944 592 862 398 474 345 927 131 797 834 674 501 251 1 519 554 285 501 110 340 543 518 373 897 778 972 804 153 212 842 869 42 755 83 342 368 243 695 408 419 763 995 267 369 673 31 697 73 301 294 87 569 681 999 199 141 211 753 79 463 685 525 734 333 611 50 457 846 932 768 69 738 24 383 60 442 355 310 791 104 231 933 916 681 907 184 302 88 829 554 761 663 602 250 758 550 491 298 174 877 527 279 838 79 767 126 262 312 596 690 338 244 686 12 319 538 73 527 184 619 729 559 70 863 181 567 886 624 717 630 908 557 123 658 295 704 999 850 572 456 985 15 86 709 441 633 235 746 505 247 84 859 871 569 189 668 197 624 594 989 151 190 109 676
590 373 462 229 136 955 779 587 313 771 924 703 881 823 625 609 696 174 786 8 228 335 874 702 862 25 389 280 773 18 445 632 199 781 631 953 366 834 365 237 49 81 946 563 627 285 312 196 919 184 245 582 121 275 432 532 141 120 722 187 448 626 391 352 706 790 655 664 434 102 811 997 268 542 975 166 833 444 456 658 271 768 38 647 285 765 791 867 330 39 677 41 642 736 536 98 52 748 154 562 740 944 292 322 689 751 159 272 20 453 461 545 533 469 338 966 909 718 692 802 58 21 720 348 682 340 806 452 192 396 568 108 732 513 360 707 997 536 629 4 989 287 915 153 394 762 108 893 275 118 458 984 606 668 512 655 539 981 535 462 334 858 23 375 940 42 452 990 15 694 293 94 526 444 396 351 175 963 241 207 194 389 579 467 423 219 257 452 584 574 384 886 326 60 941 821 6 642 691 65 987 541 671 527 408 756 46 466 115 326 771 493 440 637 348 138 370 829 411 486 259 597 4 299 772 773 222 106 403 643 213 923 92 241 563 610 519 792 134 649 425 823 838 683 61 509 243 475 459 527 686 831 446 268 744 505 595 210 122 608 327 836 482 770 698 360 225 546 591 887 540 18 942 817 244 644 29 478 10 52 943 381 906 690 206 924 198 754 729 600 63 186 672 679 36 102 860 941 153 232 609 155 923 11 73 859 216 249 848 72 766 733 393 237 515 800 544 492 810 290 742 963 346 993 56 220 973 227 328 93 867 928 668 395 872 171 935 856 614 197 111 661 383 724 169 265 957 822 31 381 939 928 597 575 1 136 412 675 227 546 230 557 3 780 654 25 442 97 120 485 269 634 805 516 695 486 917 696 789 765 880 872 899 195 476 401 217 331 834 676 885 368 643 889 984 606 21 365 87 131 300 293 283 28 616 567 256 579 197 733 96 480 304 926 494 346 716 454 954 106 278 218 504 796 290 734 35 314 735 800 27 232 636 7 913 172 608 741 489 762 864 188 528 616 187 461 837 530 738 945 50 146 361 266 128 661 972 400 364 385 912 753 284 125 186 630 585 669 369 39 592 88 891 980 66 146 823 353 239 346 815 200 321 588 523 368 726 248 255 108 530 918 339 874 513 122 14 958 325 802 51 861 717 196 59 295 380 775 347 599 829 234 236 352 7 698 820 322 993 53 705 173 892 627 763 67 749 646 775 557 870 454 656 89 816 541 400 226 567 889 547 122 441 350 401 571 841 520 908 841 728 113 465 970 215 851 55 420 491 253 12 663 265 449 41 914 866 577 406 682 865 764 463 322 25 222 610 208 314 776 195 638 755 988 904 341 64 393 611 327 135 272 802 992 828 104 809 801 635 527 426 548 84 265 466 511 665 153 897 810 106 349 392 778 934 292 725 900 926 247 758 466 746 828 937 909 557 756 473 231 701 877 747 140 2 76 144 769 884 565 623 823 995 776 561 572 435 8 246 947 421 735 72 144 768 256 157 546 212 657 471 4 219 801 274 102 382 607 410 858 724 263 856 649 17 164 988 214 743 573 237 487 952 524 261 712 467 219 849 603 42 768 605 289 949 427 165 150 959 571 826 970 911 440 8 735 306 5 562 583 172 883 76 924 781 865 890 83 371 43 869 542 506 476 602 29 501 976 474 155 658 37 279 32 788 933 542 140 113 283 320 209 887 335 377 367 44 704 218 313 205 486 497 903 787 968 667 354 166 216 551 783 397 925 429 87 918 804 351 494 685 163 893 516 149 521 315 595 170 187 652 788 868 436 598 346 847 542 430 425 19 16 898 455 247 56 214 285 386 453 168 311 143 782 207 328 296 639 184 759 534 733 960 627 759 642 704 732 690 745 699 72 30 159 162 344 202 206 209 805 978 78 233 590 5 807 0 141 303 520 484 941 478 608 624 94 437 223 363 9 582 186 737 794 223 548 907 463 644 259 281 381 485 205 77 414 982 760 971 53 983 169 794 803 447 416 324 384 560 337 854 533 660 621 527 495 130 141 252 704 457 738 60 247 95 536 481 13 263 692 976 328 45 130 316 798 97 310 951 263 630 928 693 990 231 397 156 902 379 337 575 215 191 980 713 524 378 95 855 773 921 45 305 983 468 504 639 672 498 357 250 196 188 945 32 248 173 83 277 289 238 438 730 97 43 21 181 611 566 136 556 69 176 638 226 585 543 411 499 240 89 200 718 785 103 779 950 199 11 386 81 368 475 571 587 402 645 246 112 685 514 161 109 41 797 554 323 303 160 897 151 962 550 800 770 365 493 61 778 688 190 348 753 508 152 854 487 583 221 10 673 867 812 577 968 660 830 738 18 522 765 673 438 426 453 65 332 665 322 509 845 455 813 205 681 741 565 549 503 85 559 588 882 197 901 374 603 996 822 274 101 459 601 432 287 100 310 837 480 901 297 809 37 377 104 630 664 531 254 1000 800 879 776 567 368 532 146 967 48 581 495 379 518 937 375 982 126 910 99 174 150 35 896 200 354 514 258 739 390 232 295 948 376 563 336 596 53 856 353 739 666 107 661 905 839 454 615 96 782 19 679 864 922 617 796 753 517 790 762 565 451 459 748 825 857 77 678 318 774 209 356 207 831 923 589 854 372 921 925 910 657 720 552 868 486 778 309 250 85 275 621 39 308 461 769 892 675 345 340 664 22 417 619 354 299 634 574 884 541 932 26 718 140 154 510 405 931 725 821 481 966 413 57 364 355 142 819 988 402 500 697 468 842 256 731 83 288 916 70 246 846 294 242 519 736 21 538 541 500 900 588 94 883 608 428 333 558 48 684 376 496 458 114 421 264 958 419 121 958 141 79 598 359 545 750 870 876 342 723 183 54 445 733 222 232 545 938 439 47 554 407 598 580 800 571 710 647 347 708 793 415 691 516 847 963 845 844 51 757 953 944 678 436 603 183 512 628 132 546 546 148 46 594 21 545 971 702 424 68 441 683 354 201 609 196 44 508 562 262 507 808 522 663 100 752 293 948 354 961 278 861 803 894 499 210 35 490 134 836 150 936 687 637 764 553 308 634 854 990 817 102 334 229 343 83 35 612 948 9 404 632 491 583 562 914 258 333 823 641 799 131 819 604 95 916 395 405 488 532 81 270 298 600 890 317 339 289 30 751 40 970 139 888 408 994 939 985 475 417 727 761 930 311 937 719 416 443 904 337 650 110 591 477 446 617 189 596 780 39 1000 163 146 107 382 249 529 86 168 431 472 373 417 125 667 858 155 266 883 710 887 549 527 764 778 996 142 674 575 40 13 291 67 818 155 414 748 521 387 204 43 804 608 240 125 650 439 509 883 622 602 548 153 613 227 78 956 93 929 416 188 472 907 927 161 133 803 344 891 65 306 94 152 404 580 345 920 638 874 455 156 877 547 418 530 33 835 71 482 251 512 374 813 357 995 349 173 34 522 147 161 167 803 572 440 178 893 817 986 409 770 756 264 873 544 67 515 790 602 116 924 276 68 203 71 307 80 388 329 395 721 932 790 640 906 105 502 224 779 889 408 123 697 433 713 118 793 280 969 783 190 341 909 835 302 189 25 827 305 479 745 739 752 424 310 399 84 879 829 24 622 427 145 980 222 88 155 158 439 398 42 792 563 878 384 177 78 171 921 82 897 707 678 331 249 505 466 335 253 824 279 955 80 555 676 522 4 965 368 267 946 570 206 164 174 537 904 653 843 117 902 318 188 358 827 235 947 964 552 260 362 903 487 90 88 298 839 832 528 119 170 784 635 956 539 492 738 734 694 688 520 785 295 483 839 928 850 98 967 977 413 273 903 413 591 511 831 581 753 669 150 979 468 422 98 329 583 709 133 385 46 851 284 852 898 13 671 137 695 507 173 524 625 69 633 905 113 599 262 319 280 525 971 138 80 444 432 999 33 450 595 302 201 180 464 350 404 767 689 569 3 576 950 780 90 182 604 799 777 618 437 208 282 234 443 930 184 900 477 185 911 825 857 712 803 145 620 253 974 387 519 814 281 662 395 687 239 352 781 488 280 454 68 75 183 593 948 367 504 529 121 721 856 714 482 947 782 174 904 986 606 793 104 933 595 200 860 564 382 586 185 633 513 381 213 502 901 577 944 248 730 895 854 680 650 670 900 343 180 981 431 179 633 132 256 649 317 420 585 464 845 807 771 127 415 554 799 460 737 651 702 578 935 301 924 294 548 902 699 28 528 16 327 945 999 795 915 342 927 998 491 953 451 700 40 100 659 648 539 920 356 220 313 142 428 745 282 871 652 449 212 843 981 286 793 703 845 886 989 531 726 139 986 754 151 962 125 620 610 129 121 741 226 676 318 760 842 124 923 694 369 992 834 801 204 193 662 362 627 469 396 875 316 626 672 80 303 991 582 715 844 607 811 646 747 853 217 777 579 439 461 727 833 798 819 74 960 910 79 211 911 974 675 929 442 282 283 711 361 272 984 859 742 967 64 573 557 863 15 659 867 520 787 840 875 62 499 161 925 91 795 155 383 850 31 470 660 969 862 803 925
662 599 298 624 609 690 306 975 326 677 607 235 361 139 918 229 474 295 421 315 701 635 342 690 585 757 513 651 993 497 440 152 483 856 146 174 889 520 596 223 58 278 135 167 851 79 943 919 630 795 687 183 558 873 123 271 290 137 549 524 379 803 477 785 260 799 506 434 776 779 73 956 161 912 855 360 894 144 227 277 80 803 491 818 761 764 760 939 351 304 539 231 23 133 367 22 823 186 788 830 831 499 25 980 643 711 780 786 569 341 724 599 308 636 801 631 785 700 933 78 150 853 67 143 864 569 787 23 330 27 972 286 479 266 899 990 764 943 409 718 242 39 149 68 798 274 679 288 902 459 354 78 338 295 704 256 206 254 15 553 268 672 32 387 358 727 10 663 712 597 956 816 9 127 954 401 827 883 245 264 450 289 152 298 669 296 114 483 634 861 451 995 990 29 773 977 314 812 616 952 332 581 321 33 546 933 859 238 868 594 428 9 850 158 685 767 919 167 945 699 340 198 349 924 454 55 524 593 158 631 659 965 813 76 649 949 253 466 168 168 606 204 923 71 739 603 279 156 137 950 548 387 881 163 736 49 754 715 292 910 536 747 705 935 263 527 237 117 870 38 231 719 359 894 837 594 720 248 629 153 568 915 817 260 140 875 197 226 133 652 250 410 623 800 324 290 239 617 122 924 343 202 937 264 195 331 309 911 262 54 544 955 733 586 748 130 693 78 714 358 88 423 806 969 182 470 951 766 782 856 310 198 461 86 547 347 322 986 570 918 110 637 648 97 329 752 791 623 187 63 13 506 467 1 522 829 49 117 234 737 819 328 510 91 747 586 111 149 213 349 871 380 333 78 737 697 921 705 624 310 113 4 433 500 37 518 884 823 453 902 319 866 315 669 734 639 0 312 480 110 186 905 305 434 571 386 327 490 576 561 797 848 215 334 277 293 426 323 834 899 174 306 383 111 955 44 173 845 642 56 442 804 663 484 370 851 656 448 52 307 981 630 465 481 982 751 717 881 632 293 615 163 518 337 826 447 852 73 180 622 97 129 912 13 74 705 959 625 446 338 646 777 38 963 611 651 633 174 631 464 622 31 832 498 385 283 208 240 248 18 26 717 82 310 695 680 909 469 702 735 926 271 962 508 438 885 551 489 706 972 295 304 820 62 703 618 753 49 403 48 57 273 652 973 396 477 604 931 970 245 504 7 729 577 949 458 166 345 577 356 680 529 641 944 53 991 914 854 449 845 567 543 521 269 769 880 69 929 732 372 184 813 673 741 755 303 925 49 661 284 144 840 360 943 895 734 934 407 872 583 867 461 374 194 27 513 958 89 43 104 334 971 415 697 470 977 910 419 617 88 830 872 973 735 346 452 408 672 384 721 447 609 458 994 204 449 297 705 512 171 34 292 269 190 716 990 683 592 394 301 696 110 106 828 847 235 141 923 4 157 625 250 805 743 196 958 335 313 463 604 460 471 233 582 874 403 132 937 947 978 989 749 414 136 969 276 997 631 835 931 120 828 217 512 257 194 431 665 386 2 459 92 85 768 364 685 190 609 711 142 670 740 388 164 650 774 550 388 355 622 286 749 468 450 913 605 883 621 121 98 169 129 865 310 117 49 668 898 765 751 666 593 160 743 775 778 30 54 922 384 516 714 212 754 515 672 96 727 517 722 223 723 721 245 176 191 422 44 401 294 658 626 216 95 47 950 948 344 915 94 22 533 345 813 752 946 225 122 686 635 692 525 125 692 816 333 527 540 475 372 907 193 368 441 79 149 249 91 528 390 189 21 647 616 128 658 301 860 417 584 719 556 742 79 726 782 533 111 278 409 756 179 366 212 402 883 953 839 139 705 55 525 175 90 162 558 399 740 271 419 99 224 439 735 272 820 127 624 218 361 994 818 455 284 312 903 987 398 887 57 694 155 8 486 814 610 774 921 112 868 170 543 833 664 369 225 406 253 950 885 784 11 520 604 229 73 83 923 979 161 119 24 198 66 71 272 413 469 534 376 916 398 423 863 267 144 45 751 996 293 545 683 582 691 880 915 95 165 380 864 210 651 259 977 420 161 485 684 138 713 725 735 698 628 586 669 107 701 264 916 452 310 411 940 159 526 287 460 282 898 519 735 220 881 36 568 200 532 219 116 265 228 897 2 778 249 675 552 232 750 936 334 29 740 59 640 102 589 507 931 751 554 818 175 566 827 256 841 488 884 783 791 357 37 495 621 323 383 600 51 595 233 619 192 618 97 655 144 841 684 636 566 768 129 944 163 924 726 493 929 580 595 457 445 235 843 579 326 709 656 199 260 893 878 807 663 552 166 977 291 155 332 93 128 39 97 126 802 91 610 172 565 678 517 699 968 758 979 941 696 727 503 105 596 317 986 744 833 7 935 46 795 179 265 24 453 266 332 674 92 968 228 70 897 40 524 226 424 825 933 900 8 202 966 587 341 992 229 763 736 901 679 448 985 33 227 688 387 898 924 554 915 205 308 6 953 425 58 352 621 672 303 684 379 398 776 740 661 393 803 640 426 627 574 76 812 500 416 185 406 578 125 258 702 965 359 476 291 252 370 877 583 432 55 601 773 980 688 885 399 434 381 147 828 966 761 750 572 876 863 16 10 529 545 964 751 72 397 561 418 48 463 363 393 12 492 978 171 214 200 142 371 481 544 5 177 397 954 779 756 976 110 418 877 613 274 849 469 757 659 375 931 667 914 514 745 68 837 812 769 564 179 749 536 288 444 592 287 302 298 639 794 961 996 236 265 882 578 799 209 35 401 590 482 621 415 856 112 602 375 339 275 671 82 891 544 786 542 291 953 296 174 270 89 905 854 557 501 645 293 824 524 689 557 644 60 542 775 697 439 589 426 866 391 167 441 243 298 803 709 471 165 878 806 274 143 347 477 193 732 875 405 839 487 118 693 211 454 845 6 181 910 777 956 341 672 532 986 853 592 888 15 410 310 496 214 553 342 971 358 503 946 77 179 728 496 957 816 540 148 984 462 935 479 563 635 275 691 300 551 54 682 795 940 745 570 489 232 478 397 151 119 599 701 337 140 387 931 660 924 325 346 998 249 929 640 469 334 472 205 42 507 424 321 802 641 293 868 942 559 109 935 336 631 556 305 2 968 14 414 525 695 963 846 405 50 331 379 130 564 148 730 759 9 986 892 350 429 412 986 224 260 781 586 562 133 444 315 610 692 809 634 723 433 591 35 486 35 605 409 482 962 143 527 64 539 848 805 718 487 183 439 842 700 766 440 985 400 280 854 575 104 730 623 911 480 928 806 770 391 583 818 75 584 927 568 373 251 90 740 815 220 177 905 209 831 462 897 11 733 316 568 429 145 657 655 320 290 710 891 473 576 676 118 794 860 538 73 136 548 98 713 991 749 960 619 21 305 484 78 946 115 171 172 81 879 353 482 101 662 593 528 873 434 17 997 904 492 861 200 116 681 19 749 892 158 860 299 508 812 84 439 967 545 487 832 584 407 530 280 789 843 194 543 44 813 983 113 246 55 612 584 318 459 156 761 638 855 165 540 890 379 626 660 63 701 762 280 792 921 51 873 157 254 400 247 509 110 445 402 920 147 810 839 365 974 289 956 505 806 857 940 238 944 311 599 89 669 574 768 191 298 221 143 995 422 858 868 416 22 821 552 543 280 178 840 930 956 294 553 501 721 134 678 952 621 464 471 628 777 362 317 62 866 100 386 840 402 863 321 228 703 637 164 131 282 917 840 572 664 738 117 419 839 598 264 526 230 285 717 494 887 581 691 664 901 241 561 56 504 251 292 207 205 65 710 707 354 502 180 188 219 1 316 767 263 939 357 108 780 565 889 974 148 283 168 304 614 731 503 28 376 735 185 537 490 284 295 31 965 307 400 273 417 932 260 427 551 603 27 222 898 163 357 3 280 303 686 796 62 230 970 145 910 244 445 66 448 940 224 908 714 299 352 41 140 378 431 708 230 61 237 523 963 741 360 573 770 435 52 975 992 344 380 654 314 608 867 800 731 153 760 838 656 240 178 999 359 18 645 988 697 377 913 588 273 395 131 700 367 713 709 772 975 313 862 906 571 854 521 746 883 94 521 879 92 651 497 192 731 836 518 254 233 390 34 456 423 793 639 466 854 407 470 743 78 903 231 614 54 381 483 715 300 92 706 790 86 372 987 203 604 50 603 443 234 771 990 886 46 389 828 843 750 828 307 115 94 653 240 103 339 531 774 104 673 938 69 497 412 201 163 811 604 441 301 255 339 392 168 808 283 356 91 677 469 281 225 511 738 931 474 376 439 328 821 844 251 437 665 559 84 681 534 804 909 862 363 535 860 896 542 129 222 560 91 846 58 822 221 154 421 430 517 261 714 690 886 665 318 60 688 498 821 404 825 78 939 490 975 436 626 594 348 87 403 691 727 620 739 499 986 20 185 492 18 348 281 597 317 541 604 371 842 276 405 124 456 635 294 247 585 382 397 164 677 86 868 682 109 829 95 722 894 555 713 869 393 391 740
414 767 349 623 891 919 899 68 577 480 539 523 494 298 968 290 268 488 681 708 329 183 460 115 11 684 384 992 428 195 319 569 237 768 510 602 798 903 918 623 785 292 230 188 399 585 404 24 318 200 174 668 220 445 710 584 817 274 282 887 16 544 774 454 795 284 397 279 420 692 536 420 197 331 800 802 96 120 52 661 200 865 910 353 521 735 482 154 498 340 448 521 615 529 26 985 426 432 104 777 650 510 784 371 920 751 80 488 359 270 851 352 634 257 277 451 68 991 3 946 395 527 447 753 192 686 514 330 765 896 680 171 716 174 905 578 286 622 262 714 216 758 799 897 203 491 487 782 279 308 161 644 982 190 978 713 479 567 906 255 733 930 79 958 168 107 469 544 879 29 808 393 983 62 994 252 524 901 127 813 344 951 464 128 557 326 882 948 264 166 62 286 768 105 449 590 42 606 782 778 49 847 125 712 814 159 594 344 157 891 743 608 902 225 998 532 159 941 445 508 273 674 72 854 287 770 463 84 142 392 269 952 769 249 655 602 824 987 231 613 600 481 614 68 23 889 656 487 465 366 440 611 388 933 547 437 626 90 128 172 780 514 378 944 315 335 612 273 892 33 2 864 856 691 847 859 822 954 930 151 210 757 162 397 63 462 884 266 777 316 719 192 6 299 610 232 172 719 25 695 677 297 511 872 133 647 367 838 541 146 495 707 470 200 32 556 613 663 979 891 443 646 375 802 787 725 991 623 129 229 730 711 342 702 583 660 78 617 682 993 243 75 66 297 214 187 107 26 616 663 807 183 833 909 849 517 869 167 961 811 355 308 47 907 294 614 131 714 607 620 298 775 806 221 438 952 632 251 828 170 320 464 516 524 77 299 832 771 666 339 61 435 31 123 431 127 163 459 206 8 361 535 250 513 508 169 695 845 830 987 608 270 946 753 825 897 22 255 967 47 424 369 993 990 763 636 195 708 810 588 167 989 478 109 335 626 955 399 827 297 483 256 191 824 45 131 664 677 975 780 611 780 35 465 812 434 551 149 618 373 143 644 14 720 327 778 382 756 553 815 659 984 699 256 563 68 933 311 523 469 187 271 878 787 178 315 308 157 754 34 27 68 211 209 877 415 947 852 471 571 30 98 132 675 759 902 309 780 804 573 534 832 259 389 321 320 939 714 208 438 635 736 156 909 276 164 356 337 155 407 728 816 831 105 333 334 987 935 225 626 135 78 737 605 893 658 617 764 637 83 951 875 775 27 503 369 73 863 813 371 98 583 865 7 229 300 85 873 684 935 40 648 589 858 261 515 83 890 311 603 441 58 60 692 502 743 925 146 837 264 846 349 896 336 604 177 87 84 560 274 9 19 970 770 70 562 256 967 217 274 1 751 990 717 868 333 419 114 633 165 567 874 43 405 493 312 84 713 894 344 345 288 678 991 720 2 966 766 707 633 509 119 97 98 645 981 474 31 102 335 202 514 158 861 289 562 99 227 251 225 146 883 746 105 845 24 377 737 17 527 740 310 949 436 907 79 337 795 418 623 883 244 850 181 278 840 147 674 402 685 621 653 956 379 113 420 820 99 175 132 866 149 533 222 526 128 140 920 985 920 913 20 926 876 44 64 90 940 701 243 486 67 183 87 842 250 248 639 334 524 923 652 772 736 299 278 668 69 292 576 364 979 462 252 568 292 545 461 525 507 473 28 528 8 403 456 844 608 164 840 371 759 505 363 694 738 742 694 565 153 520 762 450 830 885 359 12 209 715 503 945 420 698 244 457 683 257 28 756 661 5 695 517 632 138 837 779 283 154 387 124 887 480 79 909 168 671 546 236 247 821 561 788 104 489 505 88 887 911 749 874 187 848 553 718 294 928 867 636 226 702 597 803 62 34 971 376 635 835 259 326 610 667 716 580 416 383 321 179 545 767 246 190 937 794 550 691 275 693 121 119 818 790 730 887 976 575 583 272 807 705 162 628 88 204 437 491 731 724 108 938 405 976 601 783 848 239 403 115 724 540 624 466 33 760 359 303 275 802 351 112 732 922 37 51 940 238 356 660 843 373 479 762 839 366 57 4 329 818 879 805 231 48 435 150 73 455 149 368 42 122 269 331 818 351 803 623 852 20 668 900 32 871 233 711 93 574 871 33 132 105 593 915 670 977 590 619 643 416 601 642 164 7 227 232 91 747 25 738 947 713 681 969 690 757 640 674 731 924 39 226 521 751 304 598 536 898 185 274 526 620 26 293 883 643 348 648 559 301 143 118 150 916 492 601 986 999 148 544 509 312 540 670 978 679 480 748 720 123 360 58 851 126 838 241 573 992 690 265 239 581 50 980 770 340 120 665 9 410 626 67 360 789 663 753 750 145 130 458 795 588 782 651 699 570 124 120 414 198 657 960 458 776 10 300 411 696 871 914 686 490 113 317 240 0 667 296 574 602 660 801 125 46 692 184 951 723 106 889 282 74 185 93 881 686 477 572 822 809 317 141 763 606 344 669 426 354 730 50 131 943 700 566 547 582 486 811 781 592 215 725 262 564 663 81 797 433 161 546 686 425 859 37 528 988 796 57 874 341 792 576 932 244 736 537 426 454 813 584 289 530 457 863 423 531 35 492 895 522 982 506 290 29 956 288 934 692 766 834 236 855 902 305 924 290 576 829 421 398 116 927 304 291 895 249 577 304 50 427 414 283 984 461 588 722 754 569 980 442 386 185 750 964 968 252 705 169 33 558 938 339 646 121 229 106 895 285 248 393 477 209 780 853 832 872 75 352 425 54 348 39 752 703 916 194 631 186 21 717 691 100 301 205 181 854 952 332 752 266 98 91 406 130 960 270 283 222 809 954 666 245 989 843 54 605 266 108 878 499 376 423 931 400 578 755 180 10 265 538 481 436 850 387 706 624 356 405 384 599 460 160 607 629 122 590 546 76 77 152 984 15 763 56 632 644 614 255 246 513 377 687 559 870 796 219 857 19 303 888 989 346 512 908 405 944 393 136 412 548 17 917 999 497 766 271 313 475 493 880 340 815 991 593 409 995 935 363 894 625 155 267 362 658 810 369 164 92 195 170 9 275 131 816 125 151 697 488 941 706 172 535 105 246 846 622 406 786 21 177 148 201 88 89 659 41 30 180 784 360 666 182 912 542 495 819 973 435 541 867 768 459 736 215 1000 306 885 714 485 649 796 963 334 640 774 857 537 137 944 596 123 94 461 235 575 903 826 350 331 258 427 527 491 559 76 758 275 647 548 253 147 484 24 411 557 325 670 507 545 343 134 744 895 532 549 778 350 554 624 957 607 501 931 736 660 406 94 793 325 370 589 675 48 391 333 712 621 153 328 630 490 212 595 997 887 595 226 861 474 297 238 444 69 379 462 652 945 697 930 941 232 240 727 422 497 452 121 101 727 75 677 858 210 958 428 700 14 149 141 224 554 114 496 233 959 415 331 934 656 685 908 439 375 144 299 512 350 322 495 543 839 726 94 781 936 111 950 709 797 836 807 739 741 357 115 901 559 749 276 734 225 585 417 188 300 971 122 929 908 689 108 386 87 683 834 864 203 931 445 631 856 875 872 950 233 390 651 552 1 721 578 307 777 389 102 550 442 573 477 860 795 638 84 456 785 284 266 451 913 942 110 741 290 181 328 603 252 935 85 688 694 661 363 472 64 515 894 921 251 166 891 627 456 362 197 330 736 221 223 932 736 117 677 103 163 555 400 24 357 347 445 310 193 989 114 328 139 770 846 394 66 64 837 974 515 504 266 839 910 116 18 641 342 841 391 690 72 986 537 797 667 338 512 477 957 313 623 984 393 578 524 223 777 417 644 353 794 196 208 873 783 838 355 55 124 773 311 673 266 919 634 826 948 912 482 904 452 895 177 392 329 704 683 59 74 859 264 972 811 176 27 421 811 586 545 476 462 227 300 727 956 609 125 996 519 481 328 218 425 323 978 953 873 409 360 314 561 407 746 731 412 295 689 71 983 53 607 336 828 468 88 886 1000 796 682 962 561 13 966 952 502 761 59 639 776 453 495 549 248 745 986 823 741 358 524 852 635 973 76 165 275 936 841 672 2 38 121 556 378 561 753 597 341 199 562 881 436 771 741 281 633 171 249 646 676 729 531 791 532 662 57 890 139 69 675 95 11 518 675 134 600 587 173 446 914 862 146 496 748 959 70 792 7 254 743 562 119 365 314 467 851 8 390 408 106 110 955 193 94 374 489 432 410 654 935 247 310 752 771 413 669 940 344 396 19 579 972 385 573 65 573 381 331 657 459 139 102 324 757 260 805 430 67 840 206 148 659 242 420 434 156 82 344 766 166 500 482 708 162 519 244 372 592 653 158 348 3 676 647 228 230 571 219 948 745 213 762 316 350 732 711 86 663 750 401 109 12 412 813 380 521 663 363 429 984 937 7 21 668 18 449 207 401 965 499 764 148 485 965 173 197 189 136 591 268 28 769 529 432 280 206 876 704 263 968 437 81 981 16 897 103 735 397 234 101 401 255 302 132 36 230
641 547 334 308 675 404 452 588 52 126 663 761 236 370 966 170 613 705 114 804 21 317 570 288 72 380 185 609 885 507 82 979 430 597 678 596 291 919 694 650 53 810 446 240 660 405 834 279 712 227 163 950 915 151 881 137 318 324 136 749 260 112 803 818 859 816 553 282 972 453 85 698 382 49 806 212 575 555 786 471 249 316 639 175 422 724 614 102 9 66 850 939 197 596 215 27 349 576 687 577 960 199 965 528 323 360 591 802 383 317 559 862 227 384 944 819 698 229 48 774 796 289 788 136 322 407 159 218 88 154 472 604 552 982 182 694 644 170 727 474 769 250 646 188 302 541 578 604 571 924 396 336 679 38 477 461 509 530 674 216 744 322 730 621 488 394 149 855 513 261 845 457 618 972 409 48 474 318 223 588 460 584 116 889 593 893 835 678 449 182 957 947 439 741 274 614 16 396 903 868 45 485 365 695 40 698 338 431 170 600 574 765 437 569 234 625 458 972 979 587 848 170 401 905 808 752 849 931 546 292 109 459 467 270 65 97 270 245 51 280 442 400 876 44 707 217 955 710 177 567 433 937 87 608 187 232 631 230 133 773 10 130 434 626 913 845 33 695 858 814 624 371 128 305 536 569 521 504 681 278 831 425 764 897 389 208 659 631 132 116 500 256 304 631 814 111 179 438 922 478 702 669 522 916 588 945 643 143 802 958 637 416 527 664 50 94 884 507 627 316 529 735 374 61 676 852 286 762 428 918 218 966 774 75 454 244 455 669 892 9 294 900 647 627 532 9 320 795 235 1000 811 271 953 3 248 511 377 161 805 968 309 306 583 259 253 312 147 943 931 831 649 10 120 938 158 133 766 895 642 929 935 305 537 981 743 285 219 456 736 406 42 400 813 165 945 200 293 549 721 422 247 590 347 779 408 889 103 163 101 111 435 28 572 222 484 486 839 578 67 380 492 757 670 761 719 765 991 486 23 458 288 389 846 485 471 728 469 961 505 174 398 421 526 46 951 495 837 439 212 789 739 237 420 525 864 721 959 6 776 648 310 863 321 437 620 297 364 171 138 235 447 956 750 303 421 730 519 525 560 750 757 83 722 716 117 927 372 511 465 564 775 978 937 798 74 651 12 991 929 862 812 48 735 282 480 345 732 585 153 169 156 540 124 233 733 109 239 564 17 641 61 988 280 884 652 894 820 245 938 50 481 547 405 263 855 847 127 350 38 783 737 410 696 501 379 364 968 802 162 84 171 750 706 202 242 922 595 721 482 803 346 849 878 231 587 794 701 643 502 677 600 950 303 458 768 193 586 687 25 590 59 304 531 44 390 516 312 38 673 703 448 515 877 470 561 818 863 528 316 475 369 496 92 304 496 985 224 806 41 111 916 827 276 719 341 394 987 284 667 563 47 167 793 75 356 975 209 767 827 571 367 422 703 581 563 785 933 832 301 867 402 657 544 852 308 899 110 557 904 985 515 684 525 819 746 322 901 367 160 841 524 874 920 994 204 112 773 634 963 422 122 205 186 834 167 922 684 716 740 998 602 726 142 90 340 636 326 878 794 468 867 275 129 599 852 966 800 646 911 317 213 869 148 989 751 197 516 585 908 827 871 937 329 296 62 8 718 673 804 982 943 851 378 526 967 922 520 344 146 219 317 719 66 580 370 375 11 87 942 652 456 792 893 662 233 139 910 433 174 948 830 480 201 918 432 270 34 27 912 520 78 939 414 656 783 486 256 675 217 349 490 44 514 811 949 588 635 956 58 815 550 308 856 419 342 932 384 397 285 899 269 43 244 420 880 548 173 217 335 254 897 132 121 476 838 14 630 392 252 943 921 805 486 618 166 885 598 712 709 21 597 770 894 968 734 449 134 692 772 174 902 73 360 7 971 854 368 504 636 801 658 266 785 581 203 647 826 21 568 464 305 385 601 481 748 917 715 600 86 565 557 247 210 816 194 612 691 550 172 746 973 790 697 599 723 146 917 931 634 873 441 406 438 371 262 656 975 433 24 492 668 311 104 563 816 779 562 870 292 605 36 740 900 21 89 333 656 278 381 703 725 440 950 873 152 966 928 624 497 147 749 202 169 541 63 59 541 72 996 250 611 23 429 376 113 933 767 807 994 716 137 275 577 377 90 340 431 468 873 90 883 912 263 559 22 259 807 823 141 645 906 981 941 909 229 253 211 123 287 746 106 662 403 384 790 641 984 285 188 56 699 829 711 8 889 511 543 842 752 880 923 538 366 220 4 850 463 469 131 392 3 754 754 599 798 230 7 71 277 198 888 461 506 610 818 409 144 839 909 269 866 567 375 604 918 146 325 120 418 663 517 649 243 612 632 273 419 429 693 667 314 622 324 12 354 491 100 145 558 458 282 623 666 140 868 938 43 229 80 459 220 348 605 140 37 645 353 887 895 919 695 121 26 41 479 321 307 31 385 47 240 527 93 249 102 15 860 106 268 32 671 413 565 108 380 769 123 384 771 843 444 60 135 825 464 562 83 574 538 294 932 210 596 248 470 239 547 585 499 308 573 280 682 695 423 697 91 733 214 499 762 591 755 3 297 562 989 759 584 765 216 410 685 447 759 52 14 259 487 874 413 301 518 507 890 333 629 738 337 967 847 33 801 879 55 455 143 129 183 116 462 729 962 507 271 790 157 989 823 296 231 340 417 396 998 803 765 90 817 464 780 542 905 640 108 533 273 46 261 710 683 117 189 116 491 609 49 485 919 849 35 671 594 142 266 400 549 902 475 422 925 316 494 808 990 604 896 251 473 891 729 967 607 767 982 521 69 724 275 226 373 660 528 676 118 481 604 407 539 801 716 990 333 966 840 620 478 882 230 899 617 932 690 745 258 159 8 506 54 199 582 332 566 290 672 465 936 445 485 23 279 919 623 372 714 982 899 64 947 949 19 593 609 243 954 325 175 129 907 259 551 56 958 193 640 681 376 792 621 491 662 336 548 22 756 553 483 534 556 499 977 506 295 839 708 729 489 376 399 849 363 316 650 616 677 921 974 629 18 949 770 124 44 327 192 105 283 482 29 765 468 987 498 655 386 774 747 429 424 728 686 149 728 946 851 864 580 529 763 649 782 57 30 479 300 819 96 206 228 127 76 644 841 678 476 63 645 667 576 176 999 381 882 192 626 174 758 192 181 463 854 275 311 262 193 95 180 570 742 384 992 772 400 148 28 180 997 158 362 183 865 691 299 357 199 710 331 538 145 490 394 524 1 360 616 457 427 498 178 460 161 181 710 427 241 13 704 106 995 434 534 868 251 862 738 70 870 710 457 210 809 540 344 100 815 211 779 122 15 969 139 62 298 936 222 335 207 727 115 320 970 695 540 606 824 770 412 7 523 562 599 832 393 641 155 110 741 73 542 285 206 453 590 207 2 614 986 345 315 876 461 179 731 186 345 950 753 23 579 542 358 984 638 510 119 999 13 714 821 727 689 587 585 327 6 542 426 53 450 582 31 163 661 826 98 622 445 456 361 142 760 290 930 340 853 640 844 113 980 628 395 713 777 689 246 127 619 488 164 799 126 734 348 53 339 308 32 129 898 149 653 735 927 697 569 434 278 886 886 30 46 949 726 779 202 663 111 525 567 350 290 883 351 549 407 403 608 439 692 854 196 473 829 619 250 322 648 384 784 76 237 718 84 610 355 123 554 896 985 891 267 228 391 91 264 341 797 676 956 434 603 867 969 285 615 970 787 995 511 401 397 365 745 835 606 82 416 308 680 440 781 839 825 514 705 798 819 801 795 187 879 227 440 508 198 829 978 20 392 355 453 834 981 194 940 949 799 556 387 203 404 560 655 68 168 917 105 438 259 611 628 814 359 272 466 805 75 466 411 155 371 776 130 879 125 951 952 284 451 869 504 645 495 851 535 89 200 198 832 114 195 757 112 783 657 665 964 251 545 7 874 670 77 602 150 630 789 134 761 905 330 597 872 751 0 604 5 55 669 681 357 157 272 99 664 350 81 452 665 891 926 704 284 247 724 629 810 722 700 393 306 188 68 490 946 243 57 484 352 174 255 254 281 211 861 662 313 932 622 854 983 80 914 29 415 205 56 185 833 32 503 563 296 198 410 114 533 472 70 231 459 784 332 987 822 906 39 641 592 576 654 328 869 232 205 562 184 194 154 557 778 212 60 278 443 696 507 44 190 138 406 7 589 459 226 839 875 173 140 399 688 21 165 582 436 878 99 266 612 205 857 398 508 44 225 229 350 881 254 871 791 821 651 47 71 594 948 407 887 506 97 26 510 817 425 504 73 872 961 182 512 23 493 955 221 219 720 435 836 395 336 792 610 141 530 80 993 996 717 780 862 236 107 357 319 542 238 396 843 978 64 489 633 842 257 140 501 526 328 969 934 885 842 47 176 535 289 798 245 394 27 266 208 545 555 753 924 932 327 809 713 608 581 870 265 28 94 37 191 537 151 11 988 769 232 665 95 65 891 507 388 429 828 304 79 180 20 139 939 467 343 174 792 39 976 863 564 943 625 847
376 634 730 418 749 542 893 271 845 765 810 753 517 933 797 798 232 643 953 315 504 853 74 255 798 372 789 183 807 811 371 62 621 476 149 802 94 830 911 453 11 25 73 356 463 386 648 393 657 346 552 973 969 33 194 877 19 226 780 169 636 593 748 715 443 468 34 13 186 433 307 530 751 897 811 476 849 764 802 793 27 860 129 379 79 480 13 526 280 135 605 926 652 673 137 19 864 22 295 725 829 879 881 253 460 721 588 430 946 70 735 211 553 352 527 80 591 331 109 632 284 166 554 321 24 516 868 708 418 936 338 325 379 736 177 101 293 207 477 235 448 814 963 334 935 185 400 790 309 890 330 561 60 789 433 173 320 434 289 998 409 269 185 719 681 366 564 792 77 94 516 303 921 822 584 976 908 515 316 159 3 646 453 633 82 392 565 476 973 276 625 455 28 234 223 518 747 785 836 876 176 980 287 626 643 502 405 840 100 388 174 822 334 678 519 429 823 660 651 329 581 889 398 597 721 292 853 260 419 74 614 464 927 532 957 697 521 638 86 509 266 487 728 414 301 20 639 316 825 732 20 22 917 444 404 150 816 486 739 437 7 896 386 410 799 443 427 717 887 407 214 158 367 610 644 610 131 80 10 69 115 413 835 94 482 372 449 842 830 822 594 489 340 36 90 426 778 174 411 193 285 305 276 439 446 649 380 586 998 219 218 719 141 365 59 211 689 585 819 775 890 1000 18 925 439 271 247 149 395 417 518 464 99 630 389 585 693 847 494 299 142 821 683 551 514 831 572 336 265 389 233 739 362 81 760 762 715 898 191 937 759 529 812 60 592 445 997 745 426 555 80 167 820 86 392 92 153 183 978 383 471 375 788 669 867 445 203 962 766 540 928 294 490 538 536 943 123 23 723 846 843 336 220 775 286 680 898 788 139 619 78 650 506 497 189 563 354 512 541 114 66 607 205 690 938 296 429 388 771 924 654 839 729 194 996 32 445 74 738 711 733 335 147 69 378 258 896 996 682 527 288 257 101 138 646 692 948 545 164 205 848 949 755 282 118 727 236 74 702 13 901 963 611 864 645 586 313 435 976 255 842 455 709 685 9 183 248 225 912 280 990 838 152 179 421 981 502 355 201 201 1 745 70 702 869 89 862 747 204 406 968 993 352 651 343 190 41 438 622 57 769 35 291 248 924 806 623 103 435 458 209 119 361 824 35 270 159 504 505 611 347 185 184 321 282 297 37 927 593 831 190 554 155 733 542 630 25 94 246 471 169 96 570 718 934 689 670 531 920 808 478 764 846 622 988 102 156 22 283 748 112 538 197 922 763 331 30 658 736 940 303 523 705 723 962 322 38 382 724 722 817 519 310 280 814 301 772 487 454 636 199 957 145 938 32 464 33 377 615 903 929 304 181 938 826 983 525 900 822 238 113 986 345 193 489 619 589 735 821 473 880 778 486 687 350 636 259 578 451 877 707 80 813 220 878 705 72 536 665 632 372 850 534 354 87 962 950 319 873 340 695 795 607 899 982 747 296 492 980 975 668 51 686 31 200 655 387 640 127 122 353 519 317 874 717 176 659 463 107 533 498 581 951 652 999 988 0 332 691 648 704 382 669 695 160 191 616 706 720 885 496 739 267 204 757 816 108 59 306 692 684 26 294 154 610 867 402 698 680 812 647 609 926 477 818 597 902 889 326 965 483 335 263 615 308 649 513 283 416 545 216 735 29 735 556 348 92 925 608 801 696 430 61 688 931 58 53 594 193 305 936 913 801 76 110 162 507 874 781 837 491 769 314 146 756 470 949 626 676 962 850 53 403 980 531 70 68 828 582 915 590 784 410 527 945 338 290 456 36 585 432 380 540 673 649 172 914 907 743 991 543 495 510 267 258 225 255 826 444 9 329 740 461 147 561 238 698 8 840 263 487 847 530 3 264 207 97 624 364 191 385 690 195 732 700 216 447 823 407 910 989 328 150 914 348 290 121 744 782 261 196 851 465 688 114 506 919 203 943 35 583 822 547 715 737 791 509 680 626 418 370 617 138 800 576 689 985 545 242 381 602 647 954 32 961 886 832 104 224 403 916 961 47 745 925 668 470 949 803 623 875 299 102 429 260 247 324 22 667 433 170 94 481 188 208 739 895 908 227 728 56 276 425 447 601 92 731 524 545 375 663 466 128 228 375 802 630 363 555 477 532 286 955 650 202 772 574 80 441 836 632 752 464 6 741 257 571 872 984 197 339 754 673 190 977 569 270 848 394 843 792 490 237 907 562 803 779 340 956 619 105 121 847 769 752 664 662 581 692 793 48 894 719 93 450 359 501 388 672 319 75 541 412 706 52 608 103 601 133 371 566 522 831 68 857 989 753 487 859 397 158 168 834 49 865 342 774 865 397 575 368 545 430 673 983 427 221 706 269 980 851 303 278 889 388 834 740 700 120 650 794 336 697 41 952 165 408 763 374 65 586 605 254 414 351 67 746 167 535 434 776 149 64 88 302 820 970 131 43 389 889 664 40 977 497 829 941 659 31 524 861 524 104 488 923 727 687 92 495 156 240 363 420 517 882 571 640 344 974 187 828 482 251 207 428 197 206 439 476 348 357 535 312 622 918 603 143 947 885 57 783 150 244 711 275 36 175 495 173 697 604 268 958 403 359 581 492 264 124 210 577 448 322 506 140 475 578 25 256 75 473 913 993 953 790 554 841 202 297 995 14 676 732 848 585 753 503 842 664 639 675 537 89 600 891 532 716 433 157 859 335 976 596 810 111 59 678 37 569 503 710 124 462 21 54 379 796 724 440 372 213 439 328 925 767 884 703 163 524 363 468 717 69 651 563 683 768 576 971 483 933 382 179 731 635 784 130 206 305 700 900 704 713 603 219 393 342 277 658 230 474 509 653 744 457 131 871 907 117 611 805 726 793 573 192 252 690 411 161 429 183 195 333 991 987 937 281 864 500 411 39 372 568 678 311 320 879 258 671 528 642 50 558 218 469 822 745 863 85 250 211 161 758 928 349 637 382 981 168 325 548 895 51 482 860 992 273 311 125 135 595 720 844 730 650 287 226 601 399 810 791 921 660 957 45 268 238 410 546 539 406 185 567 9 627 135 597 153 533 71 785 404 46 370 661 910 770 578 44 830 134 571 872 565 587 268 50 607 331 493 239 352 49 591 144 913 304 618 360 109 154 411 5 8 319 980 858 979 23 581 484 766 620 162 824 682 965 616 579 827 523 275 633 616 986 442 228 953 257 578 744 40 815 317 6 901 966 957 327 557 612 793 272 338 249 276 63 709 714 723 431 431 837 467 475 200 356 668 268 945 151 316 734 528 940 177 754 707 809 188 65 338 787 618 231 273 526 472 708 514 163 809 706 557 557 828 459 365 126 816 479 632 235 623 874 104 132 111 888 482 892 271 765 798 511 649 631 309 806 212 750 598 81 699 699 148 922 324 742 971 613 816 26 673 606 427 764 444 383 300 930 507 437 4 178 332 795 627 373 998 944 600 638 77 761 132 252 917 217 81 870 549 939 711 234 618 84 188 804 851 932 880 21 222 538 81 637 610 262 64 135 748 808 393 800 340 512 279 318 784 91 475 628 306 894 119 906 494 366 458 617 767 883 24 96 180 119 311 727 333 83 236 434 737 992 334 250 519 493 254 207 663 15 368 775 933 336 331 122 795 277 172 95 126 619 597 972 686 363 602 455 552 679 552 876 627 458 110 852 787 528 987 539 625 171 5 994 723 609 693 167 627 550 656 575 684 198 530 549 491 55 618 332 272 975 920 467 141 8 519 253 260 230 666 551 87 711 538 413 169 981 520 180 447 863 259 337 350 855 137 22 652 162 580 884 826 600 950 116 118 210 63 886 711 833 268 166 466 358 902 182 930 580 142 909 950 67 150 222 215 341 437 685 555 452 592 12 234 346 741 718 239 515 573 560 792 4 173 559 690 725 86 57 780 165 98 396 49 136 998 967 765 212 376 381 438 241 76 456 556 17 319 520 153 694 568 603 572 42 613 485 567 677 825 827 874 899 294 187 185 773 473 726 964 942 941 292 632 762 710 522 750 915 766 323 955 391 134 274 799 499 234 656 331 401 614 58 842 365 461 369 262 529 23 279 576 299 887 599 95 321 206 598 915 93 461 377 175 71 318 98 502 947 291 106 645 271 787 355 216 393 649 897 929 937 86 784 911 16 887 854 726 688 616 422 977 959 654 907 381 786 341 877 293 839 117 629 54 315 639 390 112 245 100 913 850 666 340 903 556 544 721 641 500 573 749 384 99 424 501 344 981 298 995 415 457 442 257 904 799 88 424 480 919 243 66 995 681 624 672 634 772 508 302 76 730 436 370 188 870 960 467 979 809 866 286 856 886 712 555 472 392 964 333 991 722 300 317 172 520 229 392 910 835 62 626 466 616 618 78 215 567 146 666 225 343 722 557 674 953 423 244 777 297 655 124 261 44 148 911 488 655 414 98 417 31 701 279 905 262 838 871 438 354 537 391 2 290 325 294
483 910 249 375 103 508 349 187 641 931 195 146 267 566 658 655 782 3 945 927 309 759 363 300 78 483 625 722 821 73 925 423 320 434 976 455 493 776 920 690 74 842 781 210 776 941 181 386 692 836 793 373 799 705 874 580 531 136 310 991 747 717 899 951 638 730 675 526 897 598 774 198 429 79 910 609 488 14 714 557 334 14 640 724 847 925 296 780 149 420 274 480 863 575 357 109 575 632 60 606 588 54 896 678 197 742 446 272 426 864 788 804 456 639 933 589 140 92 468 892 379 645 995 671 359 950 214 791 4 956 87 75 803 242 154 745 477 947 671 452 576 581 48 790 397 242 36 643 712 175 161 762 941 390 619 440 512 484 360 699 728 392 405 870 702 481 739 454 208 708 92 430 63 636 677 970 313 388 889 642 808 389 24 165 881 836 812 11 795 481 689 961 81 745 748 306 27 365 462 50 884 387 127 400 368 543 996 22 988 578 736 731 647 783 470 778 297 476 243 509 523 445 28 293 544 4 229 402 989 613 560 28 901 542 509 126 717 141 346 274 514 943 6 992 234 623 538 616 464 826 550 23 960 17 972 248 950 109 495 496 840 442 790 674 277 938 165 841 867 887 797 410 51 545 913 885 348 692 664 511 97 571 410 668 474 326 798 888 260 897 528 238 247 348 535 860 993 35 615 541 147 78 303 702 138 636 163 620 240 102 185 956 372 819 70 983 700 548 835 99 705 661 452 672 656 965 50 960 314 309 265 483 23 555 549 29 546 357 885 31 305 423 220 38 804 6 715 954 370 867 319 103 802 76 605 15 255 292 459 204 679 765 986 151 128 293 478 100 693 928 704 625 591 903 84 347 756 378 434 311 466 324 167 923 65 147 324 815 62 211 629 502 293 191 244 746 529 309 422 587 120 921 497 837 643 6 276 578 731 866 536 625 670 231 876 821 132 839 811 761 289 920 830 646 223 384 118 639 64 52 684 727 275 389 160 348 196 917 166 450 266 939 860 955 829 677 526 405 648 700 11 688 977 502 418 153 121 125 245 362 269 586 923 408 473 313 558 569 533 716 329 920 903 970 256 230 237 767 744 792 253 735 730 215 520 973 856 254 905 97 164 875 652 511 82 243 505 840 9 184 125 748 723 340 465 371 119 414 696 53 384 622 285 709 52 999 916 245 982 532 307 922 342 526 89 621 123 48 971 32 281 802 413 5 134 468 589 595 621 629 73 135 843 84 58 89 669 165 688 598 666 274 37 852 539 998 791 780 805 940 532 110 961 513 768 648 19 966 596 70 951 694 510 630 294 280 562 808 581 769 651 745 973 893 135 787 764 148 279 372 801 887 871 668 633 137 841 126 839 385 427 864 53 562 201 459 122 795 775 927 215 607 295 183 810 12 623 900 753 331 454 277 594 623 77 297 628 620 611 302 946 484 968 47 929 581 83 942 521 73 316 795 832 505 618 992 852 605 443 12 822 702 42 953 513 706 343 272 417 12 850 418 188 292 238 286 352 457 722 567 408 90 720 967 96 682 877 828 424 40 895 718 155 944 94 935 12 158 597 718 308 484 921 409 68 369 953 371 654 448 364 358 737 20 725 952 820 236 707 741 431 411 577 815 617 482 447 521 949 771 252 328 79 111 969 53 130 945 957 257 206 910 566 310 543 374 251 867 894 434 701 858 571 180 139 421 330 87 80 638 350 87 911 242 760 454 177 173 745 114 41 133 668 395 432 461 734 165 553 765 399 813 807 148 718 769 472 187 230 450 500 24 355 320 288 968 892 924 176 259 444 412 662 596 816 236 917 197 7 138 325 673 104 233 893 27 159 441 425 174 461 933 703 22 766 365 569 415 963 253 771 719 374 755 504 474 148 955 547 814 387 505 517 228 831 313 420 417 687 732 778 698 952 547 375 745 385 660 107 244 179 322 211 609 175 48 879 515 699 89 525 232 579 361 888 635 204 142 291 310 724 222 592 868 29 838 817 994 5 236 200 226 583 53 388 522 59 576 595 837 45 82 34 196 407 730 508 307 99 355 102 585 765 919 423 824 978 897 47 426 947 203 568 168 555 442 518 474 607 449 16 915 180 567 836 67 573 122 39 279 759 578 282 244 709 693 919 204 624 367 711 24 178 520 187 64 936 643 565 530 937 700 442 579 676 485 460 20 100 446 18 284 942 983 445 671 191 71 143 90 613 464 390 709 44 66 182 416 806 378 551 138 845 965 789 464 642 692 453 121 376 806 142 976 556 467 586 699 183 387 101 449 192 266 992 850 226 510 657 900 487 714 292 427 353 99 378 103 386 759 627 666 758 664 998 965 667 354 527 727 930 296 681 180 492 556 394 983 682 59 248 376 133 278 851 558 400 998 57 5 13 834 939 607 898 298 868 337 95 269 603 550 637 684 733 728 259 75 14 204 286 280 584 433 639 431 209 162 837 363 632 110 93 214 713 2 552 956 883 9 381 631 30 846 698 837 283 745 391 241 787 435 680 604 136 564 620 545 205 56 85 592 440 286 732 158 499 281 354 11 345 304 865 19 217 233 559 659 599 620 548 336 909 420 114 484 71 53 235 173 336 394 773 302 554 667 168 685 697 63 40 886 846 579 719 394 981 359 131 651 814 606 498 147 587 263 940 216 886 920 224 223 56 855 150 569 66 888 927 964 186 635 151 531 258 752 784 793 738 345 503 613 117 10 15 964 268 228 90 925 202 106 673 321 448 263 233 24 516 339 645 151 270 30 900 970 511 369 659 16 476 350 219 854 193 350 322 582 22 333 924 26 987 824 751 941 162 68 171 459 634 63 944 688 232 929 574 120 333 92 540 347 800 576 455 661 373 357 17 394 635 562 604 191 580 694 326 157 755 246 833 127 284 545 749 754 966 955 880 636 441 638 428 85 902 120 610 513 489 142 67 389 170 410 401 233 91 400 882 870 190 821 661 770 449 310 361 862 922 606 965 285 853 802 746 238 695 405 338 416 311 274 344 728 706 544 278 254 3 660 660 648 194 809 31 309 828 922 335 384 907 786 740 289 721 278 358 91 402 551 958 129 485 465 777 14 210 426 786 758 572 188 585 6 866 365 567 812 855 90 156 82 153 551 779 38 534 293 769 598 26 705 86 434 328 821 655 752 904 962 943 238 906 567 815 19 970 511 404 278 250 618 683 142 506 198 395 204 674 245 126 393 743 729 419 938 451 428 598 763 622 425 471 366 21 641 672 58 545 200 980 83 501 102 129 936 406 784 98 288 271 897 76 206 438 418 729 991 10 993 600 616 430 918 653 396 318 877 616 532 649 593 962 135 35 940 362 424 557 21 796 881 844 663 216 856 49 570 694 71 974 298 862 225 650 498 964 934 144 265 172 765 912 370 891 395 644 351 415 123 157 533 228 21 25 306 8 754 757 899 578 514 999 451 242 730 351 430 32 898 327 993 241 223 954 85 439 932 563 180 990 523 918 761 956 100 145 647 772 542 207 180 975 893 115 712 263 476 735 930 33 1000 331 609 601 772 2 1000 300 857 752 704 967 761 838 617 872 755 542 772 742 167 762 264 685 680 46 326 437 267 486 759 152 766 602 215 908 943 570 46 225 177 794 608 763 337 686 543 827 97 393 451 199 534 409 109 606 968 931 409 184 312 341 909 582 114 708 710 389 522 561 765 564 713 416 902 108 356 61 986 55 589 593 171 299 520 754 125 932 532 984 918 959 239 239 965 678 163 213 322 502 392 106 144 849 993 994 113 414 526 382 570 261 316 111 326 761 173 823 616 280 131 825 234 457 345 780 927 467 583 458 490 38 116 646 846 727 919 272 877 854 786 367 730 463 174 873 11 770 441 915 967 491 731 222 528 631 466 141 364 396 517 347 248 315 135 469 255 436 41 496 197 356 608 72 168 507 690 317 764 411 70 0 314 189 379 750 14 337 643 890 859 312 964 926 754 109 596 490 757 231 926 524 576 137 181 482 549 340 885 43 712 710 983 298 505 365 769 124 232 158 592 935 927 809 249 113 548 813 679 481 336 997 741 1 552 380 898 609 403 398 973 519 697 826 710 663 54 818 860 541 466 928 586 690 975 412 531 254 187 262 385 767 536 75 443 875 339 887 762 590 233 741 355 630 182 878 973 522 504 792 665 306 625 174 285 979 467 54 265 479 794 435 596 691 614 824 496 859 925 665 48 218 768 169 315 339 481 88 128 870 128 934 441 869 570 983 338 537 677 991 617 321 407 726 197 112 634 857 346 636 835 484 157 985 104 608 413 203 961 834 376 264 166 221 689 614 272 612 612 948 580 332 475 433 230 848 579 371 757 421 743 383 289 273 373 236 555 403 991 257 784 377 344 301 604 914 975 783 617 494 574 392 882 287 395 480 572 290 812 302 520 858 678 246 196 146 34 105 432 530 792 227 773 515 243 819 929 198 794 716 584 212 123 450 374 110 305 626 644 938 200 366 306 842 421 116 991 304 886 69 343 955 21 475 611 369 3 20 679 323 489 861 787 173 196 864 665 785 652
719 620 710 978 979 749 350 508 180 9 957 37 848 43 892 926 343 718 885 915 117 236 311 499 472 126 938 916 372 788 674 353 635 744 863 181 701 136 982 143 29 860 290 8 684 370 402 434 384 988 111 932 422 739 324 21 882 693 806 110 693 8 236 592 175 349 478 812 394 629 905 55 914 214 410 738 673 309 254 133 721 504 556 571 88 364 115 414 622 573 724 381 842 220 205 630 364 862 379 673 946 187 782 673 574 939 814 445 739 62 862 928 868 920 787 504 897 110 538 189 689 507 592 354 492 809 284 923 740 201 0 37 762 708 771 436 161 264 441 132 185 100 992 280 759 503 174 31 388 228 461 975 846 338 820 496 403 624 830 940 105 218 948 213 339 520 726 751 811 825 331 882 463 920 146 837 810 227 334 858 639 212 209 893 363 240 859 58 129 833 988 393 785 942 698 666 555 319 503 975 579 371 662 265 737 874 41 724 292 496 910 444 969 888 275 316 206 553 614 858 204 685 157 560 316 640 294 279 362 337 358 748 922 986 818 763 547 395 149 835 58 537 858 687 158 736 601 218 956 833 433 91 12 148 631 951 984 806 484 462 926 776 993 244 754 722 141 523 4 564 577 851 302 293 200 37 654 444 741 495 517 69 317 991 127 350 857 692 685 309 854 3 452 636 965 741 937 385 409 660 218 469 704 432 399 55 715 641 894 846 164 512 449 169 255 25 745 29 520 127 804 831 224 478 37 694 365 502 281 602 13 640 620 302 443 242 903 347 148 703 838 813 232 637 300 706 412 715 904 785 713 582 834 715 501 819 71 877 855 877 708 738 110 145 640 632 947 727 90 407 513 615 766 210 462 43 696 125 768 16 680 9 424 103 849 844 792 333 535 946 197 570 392 606 171 954 928 172 427 622 315 647 104 588 332 654 655 385 296 629 189 226 54 152 241 345 453 423 545 405 733 166 529 921 772 74 184 710 342 569 899 357 939 102 717 386 967 112 274 518 144 672 125 532 981 205 821 698 114 209 268 383 560 514 377 915 132 875 351 862 214 865 987 482 711 483 109 987 952 291 559 600 845 969 52 992 530 1000 357 217 586 509 361 77 156 637 486 869 688 109 306 910 333 540 10 372 751 417 798 216 844 693 139 14 273 71 353 937 93 210 238 636 861 473 480 97 815 809 20 358 391 124 445 160 542 546 344 666 123 916 607 766 7 560 246 669 385 116 980 65 86 237 502 706 226 857 738 942 131 517 683 965 552 614 573 543 940 757 679 994 160 482 283 917 917 564 537 62 46 581 991 570 229 855 873 905 389 250 107 446 691 987 328 343 177 822 591 701 665 251 612 754 369 759 219 153 598 466 187 598 347 471 119 96 31 946 941 328 687 672 323 700 40 803 706 972 824 561 869 763 201 463 506 777 429 327 454 516 536 202 145 611 898 447 287 629 490 407 293 461 864 335 951 563 430 101 400 121 55 796 599 702 595 272 699 406 672 254 803 416 95 4 382 61 931 8 603 179 541 853 865 896 619 252 76 604 990 273 779 550 376 427 167 760 408 175 468 359 659 706 866 641 66 529 270 977 239 752 780 597 932 581 43 549 193 836 5 171 401 418 807 377 729 171 425 266 94 317 265 731 546 279 150 192 840 258 604 646 813 347 590 444 983 680 985 164 151 634 929 473 664 757 261 297 335 32 540 368 642 401 826 23 875 721 839 721 735 759 986 483 35 309 893 533 465 470 322 364 349 189 593 282 828 454 794 539 24 919 267 4 647 693 288 35 387 236 636 61 442 257 703 823 585 35 550 377 718 752 27 666 368 199 233 408 886 499 96 367 730 667 15 16 497 633 833 973 166 502 923 919 456 776 874 390 623 305 649 858 511 862 732 221 128 702 421 93 757 709 705 234 832 666 633 928 188 581 851 604 543 827 489 122 33 340 880 754 994 301 450 180 879 488 799 789 34 85 498 316 356 901 916 749 199 873 329 596 116 874 767 6 505 463 911 575 182 350 837 102 470 41 159 936 397 424 958 886 764 410 179 775 81 468 413 195 190 363 666 121 872 385 473 137 140 454 215 763 852 455 227 531 775 652 312 786 637 790 902 577 326 226 25 730 968 657 78 78 477 853 797 88 712 922 51 68 962 726 523 46 32 271 336 423 11 129 890 916 801 450 225 531 248 687 850 709 616 950 823 250 519 380 663 61 996 45 976 582 588 915 774 780 240 150 64 439 906 597 57 935 303 76 643 298 853 648 776 788 44 674 836 31 374 188 230 928 62 347 835 629 258 121 120 976 136 710 476 36 825 316 959 664 98 590 510 78 921 48 758 794 228 583 276 763 973 401 269 550 346 260 210 39 569 965 567 802 791 662 516 578 891 675 909 63 494 863 580 29 216 581 608 681 266 501 375 204 83 129 222 16 887 530 870 228 527 242 153 503 313 671 137 681 652 591 251 257 69 321 630 420 755 9 103 131 354 980 405 457 341 936 507 545 610 675 524 521 878 631 436 545 972 882 176 632 68 795 404 670 783 531 728 188 571 235 194 266 570 844 398 104 660 249 307 172 243 98 944 429 847 247 38 849 954 159 457 668 796 557 82 618 126 638 961 906 760 255 750 258 135 919 770 800 661 554 657 115 439 622 196 262 742 647 426 780 121 774 646 292 508 936 366 512 482 35 714 613 272 688 348 325 913 701 244 208 474 319 896 344 871 545 207 828 746 955 634 706 319 425 700 319 816 978 289 417 130 539 464 219 242 36 75 414 841 151 597 14 380 165 773 526 531 993 168 356 551 568 889 247 355 431 295 771 113 511 831 369 925 629 440 579 431 142 487 510 786 708 314 904 235 656 575 391 291 529 47 941 85 682 30 837 154 753 310 407 805 243 930 353 458 674 108 123 676 461 147 808 172 789 650 229 638 773 411 415 22 152 84 934 337 181 584 758 469 520 668 672 671 444 19 652 447 651 565 786 971 51 277 880 133 267 252 259 21 768 974 87 423 895 100 204 795 327 101 486 624 915 39 519 822 276 694 293 788 88 950 190 320 734 544 870 298 535 554 497 61 453 895 842 16 678 499 560 514 844 345 63 417 965 677 417 393 90 625 999 282 978 370 518 562 986 702 423 920 552 87 382 907 338 437 746 481 614 446 150 557 8 883 402 500 700 576 228 338 88 1 435 548 705 163 504 876 691 178 156 92 952 800 487 578 466 975 130 340 968 539 230 781 992 512 843 181 778 602 39 143 157 414 516 459 470 485 875 237 646 827 696 736 110 202 844 748 218 995 557 942 668 856 510 286 184 297 20 744 391 645 322 727 132 686 381 383 209 106 645 594 864 509 573 695 44 221 619 36 807 17 21 720 386 217 692 933 157 681 720 245 884 444 233 553 834 658 384 416 850 48 86 247 917 169 854 305 329 471 403 152 533 784 652 609 627 198 32 28 275 901 97 321 41 999 948 308 459 325 896 629 603 867 594 257 210 451 517 934 951 213 945 253 617 97 942 533 256 8 207 532 639 648 905 919 462 89 537 72 381 949 800 563 531 419 633 438 298 249 45 67 174 653 893 102 719 278 987 138 936 716 112 371 589 195 724 212 452 526 175 761 218 256 801 808 52 493 26 978 715 467 897 707 110 406 932 309 843 3 720 970 829 582 681 977 682 418 395 989 268 142 124 162 745 491 990 651 797 915 354 549 385 522 658 415 1000 18 902 208 155 763 94 778 359 495 770 407 330 191 681 877 774 812 54 515 253 667 722 60 752 528 417 753 248 793 140 264 956 568 881 900 170 953 65 42 151 327 656 998 530 271 521 628 955 112 253 613 658 63 631 725 356 908 532 434 486 360 520 330 883 211 676 223 142 881 345 395 196 6 274 749 750 860 765 678 634 632 807 77 558 435 584 73 491 285 595 496 62 617 498 564 798 670 76 49 626 80 947 134 64 734 255 14 947 697 95 45 421 352 41 960 37 943 559 935 12 561 131 234 581 26 844 318 28 656 608 819 763 420 256 304 130 966 293 829 717 359 267 790 829 521 452 596 972 722 119 572 776 448 100 641 295 682 504 504 806 56 960 843 381 280 291 723 837 675 930 186 953 709 42 23 168 692 68 118 342 378 546 627 816 615 323 390 9 884 697 802 94 367 457 262 854 606 431 183 663 765 325 396 907 611 728 70 777 2 433 170 825 466 706 690 357 250 288 963 728 964 738 525 546 53 362 927 770 997 733 518 449 428 693 455 560 299 198 220 32 263 946 432 704 301 539 99 414 777 449 259 616 752 404 918 845 626 137 945 45 155 361 644 541 165 496 731 244 231 375 747 364 192 412 936 129 381 887 618 420 743 4 756 942 65 730 566 85 124 557 488 83 888 405 9 202 589 269 605 612 789 245 79 216 583 430 279 664 475 24 600 735 587 919 912 213 91 768 809 421 460 109 558 361 479 108 122 944 534 273 955 652 483 652 50 546 260 862 203 433 59 553 817 722 924 530 386 779 769 14 581 700 669 735 373 164 621 775 74 114 173 788
991 201 656 245 849 651 347 732 946 153 590 788 140 890 992 667 255 204 44 281 980 227 89 129 195 913 2 482 651 134 497 308 66 535 444 140 720 453 532 846 721 205 644 459 353 746 994 872 412 997 310 306 939 698 780 593 467 154 398 343 674 870 85 632 247 371 519 226 325 528 315 730 385 72 231 402 312 882 418 424 860 825 165 564 595 609 35 992 924 262 844 633 254 865 586 742 356 513 905 282 693 803 183 878 90 72 601 179 882 906 876 313 886 790 894 185 60 595 824 642 482 249 680 985 612 33 87 420 230 638 953 255 81 624 32 426 153 592 174 519 551 450 538 898 404 952 26 380 682 582 666 759 900 863 30 203 934 790 937 145 190 590 646 195 238 615 952 731 982 870 812 555 620 900 640 193 742 100 111 615 888 411 500 36 668 556 841 729 873 977 948 372 15 670 121 632 917 465 352 313 316 942 258 232 344 575 782 189 50 709 332 773 446 443 84 97 345 958 715 61 760 793 750 115 859 339 102 762 740 718 438 817 322 621 450 952 734 989 645 484 997 681 96 313 545 855 848 116 299 208 454 954 387 672 629 284 82 432 459 98 576 94 675 578 399 198 626 191 421 749 389 637 889 221 958 356 192 798 864 571 138 895 284 899 795 270 768 798 103 458 188 459 874 378 885 611 69 774 539 878 496 17 897 767 340 419 290 842 765 553 101 669 351 736 215 378 54 731 615 888 287 558 916 976 137 555 813 618 334 331 279 905 109 672 835 23 716 234 492 845 422 882 91 49 540 79 472 401 785 513 589 240 969 1000 232 523 144 17 608 126 853 743 537 881 251 291 660 708 931 53 564 263 622 600 870 117 75 481 683 979 298 590 167 53 562 477 815 631 14 405 555 341 107 673 100 922 376 11 33 902 381 297 918 507 193 411 638 55 158 753 246 283 648 909 672 308 303 913 513 141 657 287 186 845 157 588 552 61 260 272 478 297 415 442 293 323 442 141 448 309 571 486 642 843 362 13 502 662 218 761 503 449 773 223 678 126 474 749 627 654 13 291 942 421 42 734 541 562 568 150 410 128 201 186 993 845 748 615 283 863 850 714 305 102 196 454 569 117 185 744 493 134 618 412 486 225 783 896 723 682 485 566 700 844 34 20 265 700 733 203 820 926 831 647 983 549 249 341 691 282 261 243 433 905 641 732 131 442 746 77 577 678 133 222 8 592 861 206 489 154 759 803 796 83 584 421 799 649 566 228 370 178 511 616 427 888 798 267 749 80 726 90 591 329 867 46 717 452 114 470 431 739 705 645 732 491 922 657 67 5 443 907 929 509 118 614 368 350 135 978 460 545 685 523 767 588 526 455 738 685 504 208 703 392 488 140 862 390 762 864 965 498 161 996 417 56 779 39 852 951 372 889 451 578 462 756 447 603 925 897 466 202 739 329 309 356 802 975 200 560 285 693 524 397 116 942 110 690 216 738 206 299 337 129 402 764 625 306 150 984 222 45 425 273 707 573 403 417 169 384 834 650 470 117 572 822 210 322 908 922 106 74 818 302 528 897 369 420 909 794 914 541 168 892 164 369 263 904 600 579 804 397 273 114 208 517 406 993 558 321 148 510 439 436 890 163 57 900 729 680 694 471 684 109 355 789 803 401 117 16 280 259 956 961 801 501 458 793 363 281 267 523 833 973 840 373 300 931 941 297 696 312 429 615 105 122 518 386 737 582 985 656 843 492 366 595 970 907 847 415 587 190 573 625 544 508 248 952 346 225 278 904 971 346 989 839 839 591 63 450 727 16 692 885 202 768 79 316 264 842 360 817 52 373 866 130 29 700 173 115 296 512 68 211 912 196 665 321 269 654 837 455 628 525 456 316 588 866 926 260 903 505 534 541 935 480 25 744 244 978 714 393 510 698 178 537 614 45 481 140 893 954 624 232 856 579 213 97 132 141 938 484 291 501 826 160 245 600 996 27 565 396 778 520 151 362 250 196 252 819 354 235 879 710 329 735 449 265 262 393 901 443 335 989 505 151 18 797 664 954 224 172 771 170 662 124 10 371 41 43 972 653 854 763 533 907 650 332 170 502 883 72 241 422 911 599 543 779 379 361 895 830 220 11 0 49 695 633 320 822 143 103 632 457 954 737 807 733 964 383 754 199 817 347 419 698 563 626 654 264 423 393 549 352 112 288 455 104 950 44 623 782 413 353 523 70 554 889 440 366 7 521 951 116 390 549 64 871 825 215 857 342 606 250 553 882 228 541 904 878 414 386 163 150 306 705 884 858 679 455 377 368 550 34 209 915 757 501 827 218 331 439 155 482 338 647 424 870 811 625 321 761 711 302 292 160 307 936 498 476 396 784 981 846 878 531 792 826 655 757 58 36 77 49 582 820 731 501 199 912 219 101 468 392 378 174 179 319 927 111 31 106 336 753 756 642 22 476 383 376 745 331 535 793 585 447 979 617 343 705 892 105 830 889 393 41 559 781 374 717 567 12 976 731 709 182 229 591 575 582 211 732 189 924 578 321 214 929 341 448 397 456 147 69 984 863 47 955 1 121 420 613 621 867 86 582 364 467 204 279 858 138 146 915 388 786 597 753 55 8 484 567 809 909 514 997 747 910 328 516 998 598 83 1 408 649 395 712 706 109 604 238 295 119 781 901 78 916 945 258 391 819 182 838 741 70 676 300 382 904 152 466 149 504 281 68 198 521 99 968 348 457 823 220 718 822 288 600 98 982 324 271 713 180 819 154 686 734 304 133 617 44 906 373 115 316 428 592 234 875 702 549 772 931 313 582 913 225 126 354 226 748 319 995 56 818 384 26 394 418 130 729 933 667 770 850 828 807 561 775 302 503 583 526 12 943 928 564 494 967 357 282 872 42 349 23 822 831 921 732 536 720 465 829 777 93 832 673 517 652 475 517 602 741 139 288 930 67 766 867 880 8 483 991 61 502 24 119 74 995 38 232 97 338 342 481 968 444 259 63 673 49 697 676 282 343 630 59 966 953 769 132 172 902 687 982 556 443 670 397 610 231 899 307 239 982 527 330 225 807 546 91 736 362 631 718 477 36 330 260 978 160 371 306 94 553 266 287 957 606 37 884 62 434 227 308 637 377 166 480 20 343 910 852 574 987 411 213 719 54 294 923 763 76 327 575 48 417 242 176 579 612 271 421 72 78 507 962 609 654 659 543 598 181 725 329 846 433 323 213 28 836 177 766 868 872 634 470 960 654 491 935 570 217 221 468 557 467 51 379 871 123 603 696 128 977 776 742 53 288 59 424 401 536 789 770 775 450 108 34 9 955 607 179 119 442 663 939 212 969 21 733 530 555 936 672 509 875 253 948 633 885 243 168 297 353 76 232 932 582 270 324 744 774 16 659 761 667 887 348 974 714 671 336 515 844 276 264 816 933 207 9 613 581 480 55 611 504 473 53 268 880 256 176 469 184 318 452 416 296 988 98 690 356 272 265 445 257 940 850 326 606 23 531 237 635 17 49 735 975 27 679 975 957 176 479 124 194 308 454 392 375 19 536 522 530 907 527 6 207 184 553 793 671 463 992 516 421 791 544 441 916 88 318 647 778 257 837 350 612 521 335 790 875 197 440 223 291 699 848 594 84 855 776 365 1 755 368 653 319 547 221 724 601 432 256 434 787 842 627 730 440 944 469 891 345 643 148 301 688 986 484 920 18 619 305 529 204 669 808 154 893 73 597 104 502 43 379 317 525 967 750 788 92 235 479 800 390 677 760 943 554 405 192 896 464 698 895 471 208 752 8 512 772 863 168 962 468 667 78 743 675 339 957 869 971 995 956 240 550 136 788 808 280 134 363 36 272 314 316 457 495 499 117 333 128 649 171 806 859 508 751 661 67 11 702 525 35 923 825 784 190 426 349 125 620 361 683 180 961 758 466 774 248 548 806 205 342 187 134 49 380 159 549 3 1 710 393 712 839 949 566 71 418 786 444 407 38 45 608 794 637 236 156 122 700 722 162 233 347 289 646 919 55 596 190 46 641 877 65 764 798 987 273 990 230 409 532 162 422 689 975 753 899 542 45 963 188 274 271 4 226 375 355 277 964 797 633 5 449 635 169 652 88 495 312 955 800 814 368 838 101 875 440 915 901 973 176 452 367 959 572 191 521 821 914 636 621 453 924 311 620 616 828 275 663 829 730 704 979 531 466 142 540 487 360 688 850 881 157 141 936 160 951 436 508 902 227 380 42 358 958 373 39 80 236 490 947 851 813 639 693 479 708 599 34 947 805 171 732 520 881 580 293 593 967 175 375 181 203 70 178 810 501 658 182 217 754 145 644 203 489 120 889 845 641 430 833 476 928 751 178 581 614 359 504 400 986 286 575 701 178 592 480 194 56 708 895 461 931 39 579 129 139 93 196 961 827 367 233 501 565 65 630 787 421 435 225 999 678 386 81 92 868 127 331 464 982 898 172 681 864 40 288 805 49 156 3 605 302 437 915 123 412 113 687 977 138 865 17 560 851 728 664 95 956 506 235 836 900
925 940 34 196 288 108 931 947 166 410 208 139 430 806 139 731 115 727 818 632 63 815 13 742 846 218 377 571 738 417 742 225 23 19 133 409 952 192 93 383 579 301 188 101 868 652 205 105 90 789 321 119 16 118 450 247 410 818 599 324 77 399 517 37 242 556 559 114 838 75 540 748 692 978 895 694 719 677 486 51 789 428 374 940 554 348 155 483 397 966 502 714 685 371 944 452 210 949 303 690 80 631 156 999 272 604 278 946 21 513 94 329 408 16 890 945 973 603 405 289 655 290 200 880 295 487 153 687 953 754 475 874 168 755 112 456 583 681 780 514 474 217 770 538 326 543 972 840 99 83 404 184 661 450 50 327 347 667 248 138 630 512 203 774 343 841 591 685 510 140 231 160 578 54 976 122 959 700 897 891 29 212 978 662 874 227 491 978 922 216 728 718 453 203 663 119 843 448 633 308 956 154 224 25 294 991 459 986 537 325 746 805 631 600 585 946 657 594 204 556 596 255 379 15 202 743 611 537 415 826 138 812 150 800 263 949 788 134 55 167 516 109 170 705 380 350 131 498 898 98 147 375 826 983 137 526 310 289 257 774 839 207 783 779 222 66 887 720 812 251 785 961 781 458 939 489 143 295 709 924 918 553 827 198 833 521 794 984 586 989 346 72 126 943 162 617 339 117 991 820 947 278 658 349 54 584 758 744 465 500 355 920 198 699 480 924 183 421 889 331 622 625 562 850 962 658 697 915 489 476 744 443 154 377 148 601 125 314 461 8 280 229 865 627 419 772 324 545 805 181 385 367 199 736 830 302 974 234 690 743 17 630 70 720 132 466 31 558 110 295 370 395 20 979 862 837 878 601 414 907 659 81 356 194 549 183 337 375 913 327 945 605 399 893 427 430 511 68 793 840 446 690 418 669 857 941 117 611 75 206 527 914 581 209 68 970 103 82 460 80 675 194 106 3 597 975 158 263 588 774 822 303 503 543 312 167 223 733 801 285 568 776 129 97 669 117 56 37 169 223 684 66 616 514 998 928 215 625 906 333 988 889 351 313 276 508 216 164 298 635 716 104 477 988 458 899 524 383 893 403 610 817 575 193 929 104 870 457 703 366 402 883 908 390 564 93 665 436 96 303 145 480 919 555 914 829 765 322 711 455 111 450 797 373 693 6 304 445 981 838 606 955 493 812 592 564 619 625 209 189 65 721 451 20 975 381 902 441 88 200 544 236 595 936 518 496 403 573 949 274 948 469 593 972 751 33 508 773 8 563 51 107 910 119 841 775 354 692 292 180 960 457 232 321 815 732 335 574 963 184 313 454 195 868 456 599 574 886 552 161 58 434 174 858 442 425 10 643 79 719 882 186 363 583 791 564 101 76 164 931 557 457 192 851 71 210 603 688 982 197 604 305 667 269 686 142 393 164 602 647 899 532 700 728 270 708 52 487 14 479 734 340 535 331 116 480 883 181 834 354 53 673 421 548 958 122 274 285 331 32 621 532 876 577 856 762 84 107 230 387 378 84 626 461 612 872 609 471 565 661 928 100 318 51 186 668 87 391 309 483 119 449 189 938 979 830 78 5 149 182 400 111 681 64 316 836 753 155 409 136 572 630 877 784 371 527 282 328 48 923 546 195 311 713 737 443 271 584 689 174 811 327 823 364 368 346 498 452 845 319 668 547 211 649 850 772 673 391 637 666 121 637 412 68 359 802 695 622 506 159 859 456 671 698 643 291 961 241 907 858 821 749 482 449 649 875 228 268 536 110 706 234 345 531 136 657 813 536 435 61 293 696 302 417 652 289 798 181 279 259 322 571 799 761 538 682 662 683 57 629 515 613 849 297 778 820 122 487 523 756 600 583 190 891 213 373 464 598 225 161 349 120 646 851 624 980 666 927 950 151 784 515 790 784 708 926 707 573 542 73 484 746 590 397 529 805 436 168 46 371 159 624 718 804 531 478 407 826 361 376 123 583 333 938 990 201 217 731 220 574 86 302 328 683 61 551 413 77 221 495 763 612 993 226 909 87 999 257 825 709 249 950 970 752 582 488 483 10 499 784 571 205 534 209 702 498 647 143 786 522 713 103 338 691 167 465 340 272 141 521 608 375 259 969 431 440 72 568 638 527 710 261 804 753 468 863 879 338 885 628 727 642 19 859 520 553 362 949 750 916 767 370 301 227 172 74 473 151 411 264 85 888 835 404 553 640 912 628 256 508 240 744 325 299 300 489 957 947 521 374 244 507 555 320 41 203 651 2 977 899 741 915 550 842 688 915 472 312 884 492 677 133 513 545 525 709 762 828 47 529 104 685 496 178 485 104 642 690 509 960 566 203 777 542 654 286 490 85 997 24 795 165 800 29 848 786 864 6 62 2 425 416 986 345 416 241 625 767 423 131 580 38 466 892 28 30 124 400 733 977 44 223 135 979 809 632 178 627 161 596 454 615 816 289 245 877 234 262 932 33 645 15 76 731 463 326 478 383 628 176 731 136 254 259 756 650 22 753 514 635 24 909 896 815 589 614 772 631 160 830 847 618 984 634 691 793 828 510 238 605 504 411 45 474 307 826 36 758 12 72 551 621 255 232 824 279 353 963 336 602 569 978 699 287 653 877 561 848 157 708 917 710 239 554 860 761 773 276 730 765 82 802 965 495 264 525 118 260 226 585 844 836 943 143 923 389 296 732 915 320 185 926 212 861 613 784 620 220 636 966 920 139 704 641 83 451 869 608 286 273 237 755 60 600 904 12 679 664 261 953 768 945 64 211 530 872 547 456 218 59 545 495 444 868 951 526 837 376 539 929 903 116 723 213 955 156 372 366 866 660 810 790 365 13 507 800 926 586 406 587 299 985 623 749 796 645 3 654 428 729 315 342 151 760 434 103 73 306 829 550 395 766 660 78 522 468 305 277 273 784 787 781 396 668 422 448 892 242 95 97 109 428 558 582 740 715 946 269 229 787 954 689 476 923 782 91 894 215 886 439 627 135 373 752 967 5 182 557 721 48 329 731 940 539 42 223 140 593 128 538 6 966 389 814 369 831 680 56 236 749 968 550 33 835 900 287 863 214 739 227 803 251 757 22 130 166 577 208 420 431 678 375 901 476 2 659 196 430 650 328 644 631 327 40 996 993 605 211 39 790 495 25 766 95 267 869 235 926 501 639 165 192 352 967 736 854 152 823 635 645 243 220 5 878 858 852 69 796 187 904 375 302 528 44 648 634 732 225 985 251 745 242 367 681 469 342 871 300 441 232 941 753 439 104 714 59 640 735 836 11 880 808 771 846 634 813 676 240 769 47 297 413 429 97 417 896 432 588 381 935 357 949 102 262 852 102 712 437 382 393 969 776 146 822 614 312 792 784 142 405 127 519 632 574 447 745 867 215 266 893 120 767 241 628 832 937 275 407 332 278 916 663 341 546 598 403 250 715 487 405 722 46 938 717 163 229 808 922 173 869 171 523 905 108 817 765 197 341 366 392 888 253 983 225 987 659 875 243 934 247 819 498 488 943 207 163 445 651 191 361 971 261 391 417 443 720 755 988 37 712 92 394 89 188 512 21 206 49 253 992 18 622 519 397 696 781 9 844 284 96 543 517 15 828 541 266 40 523 720 81 100 286 747 128 831 130 664 521 927 640 715 260 277 937 384 950 563 764 317 354 641 510 97 965 505 7 30 871 853 701 260 426 687 843 401 901 760 529 672 205 398 613 924 131 872 38 936 226 289 929 26 287 930 900 749 751 258 209 748 899 7 494 252 471 265 124 108 866 91 609 285 973 560 363 392 997 935 520 387 808 615 768 246 151 383 884 176 490 81 7 670 289 283 752 308 4 567 54 995 858 705 434 386 746 306 785 291 319 323 958 74 102 775 814 388 499 175 453 683 892 729 271 320 659 942 714 492 385 144 69 779 561 701 525 455 785 717 226 533 570 319 49 470 124 269 103 49 94 262 768 194 196 881 996 921 156 201 206 290 685 43 30 214 87 114 506 467 49 330 354 348 337 334 977 761 23 481 272 556 747 449 541 177 919 726 642 38 446 500 659 181 813 448 524 776 609 66 714 674 840 873 502 35 431 576 839 807 982 752 45 105 796 806 710 314 582 933 952 59 100 360 155 759 857 452 237 219 696 426 310 629 861 179 35 861 950 656 860 180 224 287 787 937 947 233 82 764 966 457 40 754 96 842 525 855 422 639 477 607 887 479 277 98 703 526 645 820 712 532 64 251 155 25 254 390 332 497 874 358 765 440 407 344 317 433 490 601 252 438 584 364 152 573 160 694 548 247 17 32 744 281 483 4 949 134 83 11 248 618 495 802 130 840 538 743 125 471 643 594 353 774 636 0 894 725 577 494 794 437 939 570 601 980 446 113 797 462 750 814 499 735 649 994 772 724 902 107 83 350 336 682 611 394 252 966 723 989 326 851 688 227 648 548 564 376 681 992 722 268 828 617 758 424 888 911 18 584 206 27 937 854 386 964 736 193 597 587 306 891 634 184 860 342 27 1 533 698 718 67 266
667 153 590 332 48 454 729 249 285 600 411 361 963 513 163 616 746 947 801 886 328 51 698 645 473 498 186 854 240 660 325 44 396 386 579 503 614 466 749 1000 253 216 683 983 852 774 183 217 348 108 347 224 282 828 822 50 101 506 568 10 759 604 935 525 715 459 557 83 208 261 143 614 913 186 414 77 837 281 945 465 390 691 999 580 645 116 156 352 31 814 940 354 907 526 774 773 660 441 583 281 814 96 53 553 674 683 69 557 272 331 102 958 18 69 832 236 826 644 235 503 1 91 266 522 883 435 537 122 104 968 901 701 419 611 897 447 195 680 974 426 880 356 738 705 954 726 965 770 206 628 224 61 433 222 706 820 278 276 425 939 377 669 765 752 699 750 134 264 141 452 594 69 379 717 601 485 781 220 260 472 508 500 64 840 503 147 295 459 227 481 367 702 885 988 333 341 152 579 620 273 824 829 22 91 226 317 94 3 461 258 495 571 997 111 846 72 976 55 274 520 680 442 323 49 543 170 109 423 113 345 170 730 462 663 711 429 10 15 191 529 55 325 480 779 859 555 308 353 916 325 20 175 298 960 505 691 214 27 638 160 951 761 700 512 689 70 231 669 497 754 953 950 584 17 412 499 322 9 810 204 297 468 890 330 786 59 65 955 652 4 655 810 634 675 121 251 702 558 174 143 407 22 603 895 887 340 286 926 558 418 98 614 578 142 51 987 23 533 16 383 598 74 338 545 903 41 423 944 777 822 2 181 630 517 778 75 428 953 758 287 576 247 330 878 190 465 616 437 91 949 787 797 679 952 283 206 688 530 521 174 217 376 349 816 818 614 343 681 382 261 871 351 893 607 138 322 415 794 475 979 39 955 637 260 169 827 640 684 99 488 360 636 861 593 770 845 580 234 399 503 669 45 735 594 171 147 341 769 510 132 816 703 350 794 442 571 843 208 331 382 336 306 77 208 811 415 960 300 915 818 917 340 424 236 478 713 929 557 532 330 441 76 4 435 165 616 247 904 85 427 391 166 992 217 488 625 754 773 847 298 978 583 819 343 307 56 256 680 199 820 512 18 581 766 615 682 126 702 701 946 618 9 909 311 150 965 373 341 498 415 723 791 451 376 675 925 763 541 671 441 707 904 632 201 463 80 483 847 731 54 95 534 201 726 853 914 825 256 932 818 627 579 944 368 830 350 541 126 233 600 303 342 524 139 687 477 925 877 450 547 33 271 124 405 357 543 408 116 511 169 551 712 487 485 345 973 888 594 979 167 344 60 761 562 869 261 582 188 254 587 571 971 120 138 96 795 234 57 273 861 3 266 690 5 239 706 969 995 366 188 237 160 507 840 528 864 469 606 481 806 296 373 518 23 970 960 886 767 728 143 998 929 70 618 592 686 796 613 251 994 514 749 437 214 471 446 7 297 52 383 865 263 205 921 93 978 448 984 939 289 75 486 889 306 192 793 289 323 625 763 535 6 573 821 549 281 63 915 207 289 416 152 831 256 123 18 362 624 398 380 154 206 0 763 305 443 370 970 153 115 466 858 216 674 835 485 44 790 166 77 257 401 959 130 817 102 112 813 229 714 604 292 181 62 148 738 845 309 26 372 504 307 502 125 602 743 833 573 213 645 803 487 223 357 491 5 17 247 346 678 829 563 122 952 501 989 612 985 105 717 45 223 599 914 354 888 672 472 988 645 805 659 271 702 79 862 38 746 78 420 874 83 884 173 788 849 175 828 435 138 210 771 264 220 651 567 32 865 709 833 628 591 646 144 484 279 320 408 316 674 654 745 263 248 429 140 332 824 400 609 982 171 200 867 712 548 249 72 184 548 57 114 49 107 626 162 563 822 268 405 984 356 681 781 912 904 275 553 961 788 742 41 789 512 926 136 284 495 356 460 958 398 693 815 291 872 559 215 60 815 842 655 530 578 9 368 991 594 50 319 486 287 361 692 727 870 737 178 591 757 721 25 994 954 145 434 726 857 106 813 964 455 378 49 56 131 855 239 798 416 800 816 547 377 732 168 745 938 804 358 111 608 920 805 802 22 809 678 561 908 179 284 358 971 544 14 613 857 937 305 474 944 363 735 24 34 635 652 631 951 374 574 72 175 752 520 905 605 782 534 108 612 775 922 290 62 413 311 92 787 772 852 648 462 872 887 258 620 506 101 560 330 736 867 203 627 509 767 556 349 144 427 797 727 779 949 936 367 176 360 823 11 834 959 252 303 160 834 420 446 37 707 704 569 896 90 780 133 310 682 720 986 629 800 6 735 760 212 799 680 739 34 771 49 596 41 606 199 434 658 19 616 29 21 12 878 228 659 564 748 523 846 641 592 685 968 147 149 908 381 927 167 135 401 431 237 906 47 766 130 301 194 898 420 710 55 209 55 436 538 882 875 225 730 585 348 410 589 574 288 36 927 621 375 384 638 90 88 622 113 676 766 279 213 404 507 262 258 365 377 597 625 477 960 218 789 617 3 658 90 465 137 334 1000 114 127 127 213 312 890 281 837 610 982 678 525 807 299 40 819 661 271 236 114 534 677 15 142 971 800 439 73 790 489 668 183 277 865 306 464 695 580 132 385 302 128 827 684 128 471 553 746 703 54 261 721 740 18 962 562 172 305 359 349 41 424 875 491 86 995 552 689 458 70 215 724 986 247 119 13 117 102 588 220 421 947 455 367 793 600 188 816 54 649 287 504 71 551 371 393 67 688 705 531 657 33 734 69 118 680 928 155 733 536 185 224 656 243 966 368 877 319 673 358 422 166 269 341 600 414 828 376 785 975 457 465 372 78 14 361 839 136 100 528 747 840 724 748 933 257 250 701 895 823 245 740 220 108 447 182 967 334 525 511 975 714 243 580 548 900 725 992 317 379 403 718 167 572 324 624 444 651 381 929 46 729 387 720 813 239 454 998 550 231 157 293 28 911 526 296 569 708 472 824 686 238 352 584 716 982 806 969 276 372 900 535 836 430 878 199 159 828 717 895 162 314 756 135 221 329 74 158 443 792 326 367 767 876 136 112 321 197 137 734 314 73 368 649 34 614 517 170 540 240 565 212 921 934 87 820 918 871 730 322 115 423 947 868 426 676 562 866 538 228 489 637 140 655 327 761 293 946 567 645 743 814 80 471 313 670 718 476 42 243 232 598 299 833 691 758 623 232 769 463 821 177 309 870 664 595 513 738 13 225 8 136 337 316 808 426 838 177 902 363 452 283 820 780 575 816 983 338 125 606 748 994 158 309 342 430 941 328 794 392 923 277 375 2 857 278 987 337 764 151 146 242 899 691 665 375 527 636 161 208 642 747 934 821 482 730 663 772 459 508 751 91 182 639 88 624 401 976 713 726 784 82 744 829 682 7 851 489 522 909 446 310 910 842 392 124 133 287 989 991 493 578 519 911 876 990 107 577 149 39 577 307 587 649 405 989 198 12 383 597 662 371 270 386 453 200 66 288 957 28 972 733 985 552 649 382 659 946 97 164 62 527 856 666 130 214 177 119 639 239 696 661 996 681 339 387 892 865 946 276 919 628 393 308 500 553 666 578 103 94 593 279 196 533 955 311 406 848 624 489 879 804 608 4 995 861 219 960 990 859 611 234 533 445 938 428 864 410 762 615 318 401 211 704 194 574 644 12 773 176 741 59 397 591 554 261 531 184 178 974 467 458 417 141 43 377 750 746 241 169 35 566 841 483 409 975 68 349 570 658 914 583 768 107 566 454 386 82 490 939 476 101 238 769 844 976 340 967 904 741 677 808 753 834 300 461 294 778 394 712 981 790 329 486 259 503 129 484 854 92 255 142 168 811 187 174 27 381 849 457 881 179 863 78 193 510 355 864 684 46 952 907 432 353 427 740 650 541 930 534 776 864 110 675 757 334 515 694 572 790 950 791 708 236 891 989 494 740 204 499 438 828 58 42 164 861 242 186 850 109 545 936 388 663 292 888 862 189 319 676 351 454 948 770 468 141 943 396 993 951 288 873 418 952 605 610 586 526 311 41 280 693 83 111 139 804 633 440 499 342 30 525 870 856 131 377 315 621 722 205 968 233 894 1000 670 242 142 431 911 29 555 737 470 51 244 264 607 737 692 433 595 265 385 318 248 366 151 422 956 938 449 534 430 668 304 690 647 585 931 198 949 878 395 730 848 838 73 623 116 329 25 774 792 531 812 922 619 530 389 201 246 620 868 940 82 339 973 471 536 658 402 988 840 666 714 886 815 756 694 825 783 183 795 414 212 866 479 1000 529 519 755 346 197 152 265 738 697 777 380 832 867 284 445 629 609 637 542 965 81 108 516 609 376 36 589 49 202 246 84 955 59 672 21 914 353 374 267 734 464 481 189 909 546 965 924 933 5 824 520 631 636 812 173 661 155 972 922 985 335 990 942 407 180 430 860 106 980 330 791 187 496 555 858 150 492 285 643 448 440 343 485 516 873 563 364 65 653 888 230 870 11 294 460 377 369 302 47 90 76 653 456 799 719 764 61 453 89 834 866 452 222 563 977 990 539 616
240 905 374 492 86 944 329 790 319 262 634 88 41 146 427 949 0 454 80 78 282 361 864 186 331 590 525 111 303 61 617 344 824 363 109 274 908 88 131 629 546 747 202 775 222 131 247 959 736 587 615 434 174 115 869 747 672 424 251 655 77 336 382 882 720 434 598 644 514 390 717 377 885 90 341 983 697 61 905 571 153 765 314 108 936 963 689 541 780 472 990 3 476 722 4 821 777 323 291 421 73 795 168 176 685 42 826 825 224 769 104 23 127 854 27 423 530 643 385 445 760 467 641 431 147 185 110 552 72 106 97 783 788 152 691 929 124 175 432 88 406 832 185 90 900 29 682 59 585 266 92 779 919 821 938 574 922 735 434 888 347 669 853 741 311 636 414 235 600 421 845 230 411 730 680 305 776 748 274 925 51 754 160 996 7 513 797 25 506 429 665 853 783 135 874 449 837 33 558 323 911 432 988 503 495 671 138 292 675 962 902 239 359 225 756 951 176 790 141 307 867 946 792 76 372 173 811 631 997 390 290 713 781 309 716 891 958 272 564 26 504 82 447 27 392 850 713 747 50 416 266 623 563 143 300 109 832 35 490 535 370 709 791 251 686 721 637 935 453 478 162 215 55 384 30 59 355 853 800 390 480 50 31 47 96 901 538 389 735 647 456 158 579 229 644 543 275 153 371 589 148 960 408 116 19 458 618 938 569 410 782 671 892 545 971 414 921 188 354 468 647 132 324 109 135 632 208 268 949 592 593 78 48 856 942 342 338 803 357 419 795 793 642 204 301 338 129 959 541 133 648 743 227 455 847 910 799 598 888 624 706 739 872 550 252 198 857 245 815 881 818 104 184 19 352 755 623 66 737 787 684 328 607 502 929 925 852 917 554 103 559 507 879 942 688 591 47 555 409 365 183 39 316 220 377 761 397 196 455 461 98 541 378 798 309 287 918 745 448 716 621 355 500 249 466 583 498 3 775 454 841 351 620 275 830 753 68 563 336 213 101 327 609 88 956 383 725 600 416 193 136 326 232 293 744 963 746 881 404 149 159 705 727 609 556 617 844 937 166 745 125 699 868 573 875 6 671 740 904 863 846 385 823 188 361 714 143 110 75 786 681 776 964 251 157 424 149 780 83 720 460 709 987 438 935 867 953 714 499 477 587 820 49 966 123 673 986 734 134 281 180 445 947 341 38 783 537 196 576 603 335 31 982 534 762 997 510 254 293 470 158 970 412 413 62 267 58 840 570 919 271 491 284 55 785 937 172 35 863 267 968 425 702 833 962 61 272 605 745 179 710 925 834 445 932 432 215 335 132 788 285 870 851 745 402 269 292 220 983 536 438 348 897 570 917 417 33 299 893 253 627 301 12 617 474 925 457 220 181 484 421 911 250 420 348 875 442 147 364 241 934 968 497 733 536 700 253 752 163 799 477 540 350 394 772 693 547 692 903 487 228 967 306 219 360 498 924 838 465 70 177 332 909 58 486 476 813 355 880 771 401 44 142 736 944 286 478 715 296 617 940 688 640 350 858 578 931 263 718 554 632 418 755 158 981 495 507 16 796 979 906 963 276 688 610 240 469 597 419 405 358 670 793 205 281 636 3 192 677 901 658 477 264 315 690 722 513 935 859 128 829 528 820 898 155 37 280 250 288 668 330 399 233 898 876 77 391 766 901 535 544 147 646 598 133 607 622 51 664 187 709 994 345 832 440 795 577 627 393 484 473 767 540 827 313 991 562 750 998 921 854 129 13 411 741 754 255 873 532 226 758 716 601 364 747 967 794 577 443 179 529 46 494 915 340 219 435 692 848 247 608 960 399 426 283 813 907 225 219 623 692 755 24 114 333 509 659 136 394 550 89 813 653 806 804 125 381 154 449 274 310 926 415 506 190 882 806 497 915 1 353 92 974 848 323 173 604 924 111 2 84 828 995 409 580 817 179 457 733 2 489 986 15 234 245 89 945 573 260 640 638 432 770 205 927 92 193 86 63 591 192 432 748 367 322 440 115 839 119 34 25 621 882 572 651 210 481 779 978 526 679 962 373 237 943 262 178 912 236 341 315 605 843 502 977 8 388 979 201 999 103 7 14 223 304 721 957 371 212 51 471 767 426 624 380 22 18 349 209 176 757 668 150 547 235 122 130 235 526 482 112 270 896 787 152 914 71 121 485 997 528 727 424 642 11 42 836 898 270 350 991 54 505 714 668 353 106 888 975 969 635 726 302 211 821 251 899 199 53 453 999 589 613 220 571 905 81 89 60 704 548 260 850 188 254 583 890 117 422 820 599 229 9 895 318 341 606 708 695 771 144 893 812 186 822 900 452 88 171 373 984 230 878 566 661 285 738 558 549 814 591 370 819 994 238 669 187 418 531 545 182 983 566 786 674 676 214 86 502 1 61 143 542 426 191 894 74 12 225 829 32 858 612 992 400 833 16 193 740 241 351 488 295 157 602 900 194 687 950 901 299 511 726 912 161 363 195 618 866 307 189 926 379 887 85 946 628 911 337 132 724 760 798 916 423 433 946 283 241 956 831 414 937 763 714 927 482 183 248 14 636 36 56 312 712 44 239 996 920 716 787 630 407 477 701 323 488 516 768 761 594 368 362 654 545 152 722 670 802 22 913 287 894 482 698 901 952 496 523 499 242 924 833 263 572 512 552 681 105 938 503 574 965 625 516 369 657 218 6 884 696 772 751 561 198 752 614 885 145 345 199 763 807 954 52 865 752 886 839 618 327 236 43 25 418 647 596 203 721 697 884 755 458 898 277 785 312 64 459 297 218 557 220 656 20 863 256 187 650 423 261 579 40 310 59 397 78 511 711 497 611 106 425 491 814 957 749 586 539 828 99 328 396 364 2 224 36 637 517 54 656 688 742 153 933 665 574 288 468 57 985 984 790 14 173 172 356 300 436 443 206 135 221 604 703 619 862 55 595 17 533 963 367 360 332 63 29 441 914 716 203 195 287 340 258 903 464 118 583 229 431 670 670 204 204 77 732 361 693 337 560 172 728 730 146 62 926 635 479 223 673 642 764 499 429 169 955 626 925 980 808 8 439 481 339 748 294 731 151 700 891 523 779 880 816 307 156 912 26 641 750 23 976 793 470 440 527 77 951 430 694 171 666 281 21 33 121 307 265 663 446 380 521 361 79 488 972 40 631 181 305 181 734 122 462 50 887 648 959 946 743 145 117 975 655 105 45 753 603 483 297 826 565 46 278 855 211 935 543 48 771 19 578 299 65 267 624 78 169 154 366 431 524 979 625 726 67 997 828 534 980 775 928 139 344 721 881 459 229 175 420 188 342 57 263 546 298 829 643 54 856 172 107 520 586 375 441 209 629 20 550 28 766 200 827 236 346 484 128 457 860 883 226 821 568 429 349 524 139 323 849 537 898 197 120 744 930 81 395 721 873 524 234 73 308 626 289 973 810 60 835 373 715 60 28 178 511 901 39 454 259 86 592 568 687 339 518 989 122 26 217 383 994 357 515 96 883 103 164 615 369 642 307 500 390 31 82 446 561 481 116 630 840 761 237 323 948 365 200 595 861 444 700 250 590 867 365 879 786 610 817 113 376 506 223 466 334 708 512 815 450 246 126 495 90 775 413 900 463 137 509 358 838 795 522 596 167 7 973 457 262 276 669 693 268 180 389 316 773 767 54 879 454 956 445 861 269 467 723 891 108 686 667 763 188 177 343 228 855 838 767 787 34 521 249 395 320 766 912 142 387 482 428 950 520 224 69 830 923 646 496 752 654 490 871 367 94 424 37 508 895 223 417 882 663 195 10 371 967 174 731 421 493 792 754 101 739 9 704 102 231 763 46 212 633 132 246 574 584 883 216 35 763 600 42 763 774 692 707 6 205 251 286 469 321 947 70 396 581 662 118 242 865 181 375 358 605 43 916 396 993 116 784 803 368 320 708 872 969 879 137 420 630 813 113 291 753 189 961 803 729 469 678 533 676 14 966 369 244 644 484 799 639 46 652 836 626 686 960 464 433 47 870 183 95 832 801 747 954 114 87 267 93 693 76 92 398 913 325 100 405 815 114 658 186 516 803 822 328 584 508 327 213 782 437 334 582 595 765 81 730 851 197 661 699 924 317 125 992 392 805 863 5 625 66 962 719 231 326 106 91 548 649 408 970 974 555 834 963 278 102 228 589 915 8 161 267 473 662 867 57 110 475 900 17 241 363 459 910 707 989 848 825 153 487 649 196 386 100 67 551 254 386 381 207 853 597 56 175 58 769 211 88 597 384 394 35 47 44 778 616 682 461 249 535 637 170 63 567 877 273 339 809 10 979 908 645 59 257 705 22 301 451 281 403 440 467 258 886 551 683 236 383 285 1 750 789 815 877 293 557 177 939 112 140 473 501 498 759 663 996 726 243 2 23 762 534 449 660 61 154 914 64 645 588 865 761 422 279 22 573 944 230 840 889 813 444 297 410 103 553 333 491 240 210 726 778 18 430 195 519 260 619 245 705 234 842 695 472 146 483 839 165 973 575 93 492 409 941 456
683 20 809 470 562 766 493 657 833 574 86 192 968 878 92 262 912 798 904 698 648 36 398 122 294 648 713 562 934 717 675 229 910 281 520 478 689 576 613 992 467 987 442 123 16 212 465 133 351 375 381 469 874 466 794 837 684 509 278 411 256 698 216 39 633 23 139 990 330 361 77 898 167 517 289 614 652 751 235 352 27 337 431 489 816 935 79 335 24 178 333 113 671 167 894 916 366 270 275 913 681 775 815 6 193 904 607 948 670 727 680 21 438 361 916 601 184 585 661 245 519 858 590 871 654 654 168 19 843 200 744 577 753 877 141 698 839 792 723 471 477 949 324 338 158 754 866 265 574 491 58 590 462 619 972 656 594 591 532 913 977 482 47 978 582 633 926 765 437 452 95 553 836 265 956 647 624 490 653 482 962 892 271 666 403 472 533 469 350 874 386 262 932 985 485 46 513 868 305 21 190 806 523 430 38 516 295 194 463 901 114 990 53 21 472 286 335 46 837 698 475 497 329 240 870 977 325 678 494 848 473 648 831 603 479 856 427 582 50 33 213 600 835 193 363 102 45 593 586 922 57 793 162 826 43 782 505 87 918 614 261 197 455 910 340 152 48 137 429 167 676 275 935 830 585 237 700 879 528 849 17 376 738 796 281 824 646 918 146 911 474 104 770 18 12 469 119 34 686 635 540 993 673 214 378 61 707 132 327 555 890 285 214 132 728 839 735 410 679 254 709 294 296 919 39 425 262 722 859 453 201 978 144 548 145 209 933 1 360 969 551 768 488 84 342 620 352 355 636 465 719 677 734 344 812 789 377 770 568 630 845 589 572 576 198 967 805 954 5 503 947 886 389 575 838 972 274 115 955 906 921 189 166 442 78 570 257 916 197 22 481 605 81 367 724 862 801 21 761 192 705 898 155 615 362 473 165 451 622 671 992 9 731 312 994 27 960 840 702 904 252 853 408 911 564 543 356 225 137 164 965 977 814 168 221 836 388 703 9 727 951 147 41 32 997 881 248 462 848 319 733 786 55 735 964 994 701 98 506 330 204 655 752 12 516 309 980 362 76 472 826 65 376 732 133 275 987 585 421 66 74 556 897 333 414 533 736 197 824 916 361 851 718 396 944 936 346 294 847 425 886 174 273 749 880 79 470 92 790 752 490 558 357 402 856 676 68 712 1 542 125 435 503 800 941 909 604 426 685 534 194 742 732 208 696 746 82 96 320 317 105 279 884 600 598 878 219 593 611 840 13 884 903 178 504 810 97 515 892 657 525 772 915 690 822 160 173 824 665 220 416 553 212 39 948 127 993 613 920 503 566 430 571 597 382 869 178 805 596 349 353 613 762 626 483 736 15 749 142 676 688 807 796 331 109 487 138 128 989 963 952 975 931 226 557 936 587 514 664 938 850 796 36 850 712 477 110 458 441 777 792 845 169 701 311 604 62 977 140 883 49 621 164 350 996 436 517 42 537 717 452 525 264 577 383 168 583 891 209 51 983 604 172 505 202 668 73 160 924 301 150 711 25 120 129 188 156 197 22 156 639 627 411 679 20 140 392 70 101 831 384 269 775 94 258 407 244 527 615 945 312 628 524 184 988 255 699 53 618 254 573 522 905 911 98 139 811 86 387 161 268 558 849 500 581 968 154 78 459 899 321 66 285 533 61 655 263 919 301 923 432 655 42 629 207 198 336 885 254 655 984 977 508 541 917 152 183 554 326 619 863 293 19 757 873 2 334 65 778 357 464 201 797 568 417 433 177 30 563 245 589 920 90 443 853 647 60 86 925 245 310 142 600 377 375 836 978 371 40 614 541 733 315 809 817 379 844 262 420 242 878 535 395 689 764 151 279 707 337 526 189 105 316 181 823 700 174 938 471 56 319 138 999 404 30 261 929 399 72 594 26 878 287 30 780 474 418 83 229 523 292 373 397 831 740 598 419 818 632 881 550 146 406 726 682 295 149 808 526 349 489 796 127 601 215 891 147 21 766 365 515 628 247 76 626 800 34 729 495 327 544 397 71 282 958 40 832 353 328 182 827 726 498 282 610 837 368 865 578 538 412 515 535 244 900 254 21 579 543 810 640 713 130 494 657 743 698 949 3 807 205 783 631 74 799 323 757 959 966 675 895 96 187 949 567 454 677 765 768 578 536 802 160 963 400 257 199 91 943 549 499 582 308 63 885 698 393 517 267 52 52 364 200 338 480 297 433 895 391 364 450 580 349 214 484 339 63 792 667 766 371 542 597 899 243 367 260 245 251 678 986 489 2 765 28 286 306 565 806 588 727 453 634 43 170 780 704 84 492 4 939 929 259 207 449 369 560 596 791 525 570 374 876 169 716 553 553 15 726 744 511 65 56 252 390 870 456 749 591 331 37 1 602 939 443 797 468 885 756 959 288 570 143 418 628 946 576 483 872 843 132 528 982 754 650 305 800 775 538 981 869 293 954 361 232 470 424 840 979 988 737 42 715 485 54 186 7 896 466 997 991 804 985 411 855 244 426 417 64 454 645 475 765 333 922 790 842 842 769 407 534 115 606 904 703 806 779 651 396 279 810 346 402 363 317 298 592 4 18 220 44 763 857 423 616 914 662 995 746 423 828 406 428 645 460 212 401 493 447 653 899 348 75 500 31 55 453 817 785 198 66 527 545 415 510 662 687 47 399 107 153 302 865 998 445 103 829 208 0 572 148 525 630 460 808 894 407 457 246 487 603 678 225 339 803 482 461 278 223 136 151 368 59 303 959 92 249 903 222 287 298 82 358 378 527 346 767 163 307 194 112 291 379 193 930 267 354 69 755 168 277 275 531 188 35 68 227 32 643 439 491 498 102 56 668 387 625 292 348 899 580 882 907 363 309 420 99 401 841 912 434 768 265 715 621 346 949 996 593 215 4 533 507 46 122 358 889 190 909 725 224 556 717 882 89 134 781 35 601 768 706 780 314 837 446 93 554 541 901 824 908 88 435 902 950 803 758 630 821 657 364 499 96 549 840 114 658 579 819 498 413 178 798 626 711 87 276 934 773 670 121 568 291 785 834 293 846 989 218 719 501 828 649 306 660 307 175 875 46 959 29 534 851 563 864 353 641 707 84 890 88 690 226 853 211 753 241 407 6 182 795 411 754 93 94 270 182 656 789 253 111 649 710 308 945 931 970 867 530 951 10 13 355 777 749 704 478 40 318 562 522 705 404 785 608 954 547 933 627 454 374 904 157 160 556 672 186 415 159 143 65 644 192 173 394 598 745 345 369 794 751 224 422 984 655 138 678 745 487 249 69 840 638 150 981 811 282 166 750 768 113 575 238 6 436 773 887 637 283 392 759 470 772 575 514 533 245 846 771 337 774 352 373 496 240 735 927 695 104 83 451 544 23 98 813 972 777 435 871 263 693 622 976 900 124 196 332 436 942 887 338 146 721 871 191 89 135 682 32 348 635 4 242 323 236 122 8 198 725 618 786 439 928 283 629 705 938 522 250 238 644 780 542 784 882 394 385 36 497 882 695 335 729 165 430 563 730 703 656 881 208 951 881 463 760 441 179 740 963 463 496 30 867 398 973 891 482 909 180 646 998 542 181 296 659 762 228 218 852 105 961 835 623 143 152 395 444 607 284 876 115 454 883 215 549 934 176 193 185 405 783 960 555 158 782 468 234 689 136 395 588 73 304 293 898 526 953 796 116 622 195 647 448 724 663 483 788 108 469 449 825 6 33 573 425 115 297 843 343 205 614 313 877 959 747 739 476 233 365 332 599 158 206 611 936 543 559 708 409 664 830 449 969 453 690 246 290 527 134 195 458 570 896 189 233 140 345 100 87 932 171 920 239 448 605 120 995 889 322 838 380 684 118 720 569 959 188 688 280 296 548 418 967 447 891 147 106 464 802 240 620 539 804 768 888 325 509 867 565 209 575 210 486 255 457 635 131 903 539 28 577 376 579 798 552 726 93 636 300 44 217 988 546 884 91 384 203 645 914 802 108 785 868 555 70 394 454 411 502 859 957 780 85 671 237 807 331 485 739 884 253 128 741 110 367 578 858 170 923 64 763 142 854 295 518 276 748 894 359 205 415 767 266 228 126 734 163 219 651 672 323 693 697 910 128 430 609 418 107 200 691 231 440 628 51 664 793 575 875 723 439 575 893 167 666 253 818 350 347 152 708 323 637 681 742 164 906 211 820 913 787 181 558 554 975 370 255 359 971 471 584 217 902 456 80 712 595 851 272 213 807 421 220 692 743 707 561 477 196 529 612 747 647 812 720 602 230 135 370 378 974 182 672 834 990 311 83 54 161 631 879 110 100 264 500 214 286 261 919 639 299 248 313 125 862 911 210 936 946 761 423 60 642 430 692 669 341 155 339 791 120 93 940 713 714 128 512 734 913 298 372 581 117 71 776 275 67 168 302 676 669 256 619 739 521 434 410 747 529 577 231 973 269 670 617 542 14 523 293 976 344 620 11 222 303 204 911 698 784 66 103 950 674 457 937 74 861 54 694 669 123 400 405 767 722 510 270 262 860 976
802 353 975 943 470 970 324 21 282 741 912 424 279 480 445 36 252 495 607 810 217 954 658 455 993 144 929 454 219 857 333 157 777 894 118 643 213 155 147 849 492 451 27 507 63 600 766 837 23 293 560 57 468 117 889 396 584 460 309 602 524 799 674 737 957 275 391 661 69 137 667 647 593 358 455 47 785 993 726 701 454 210 301 999 513 452 35 349 482 26 792 507 214 338 666 690 962 453 966 326 815 772 995 836 418 428 176 998 209 18 696 746 376 9 191 414 812 945 484 474 216 804 266 565 856 561 190 143 863 631 801 816 177 77 163 776 233 57 755 371 906 788 809 673 265 744 307 271 317 324 747 473 12 951 536 57 26 174 622 183 398 15 22 431 319 476 635 457 117 146 648 264 609 943 383 266 757 274 797 150 837 782 673 607 507 208 896 50 901 648 384 895 199 537 570 853 561 306 342 525 60 99 758 431 41 325 15 387 974 877 661 638 119 814 703 308 494 92 857 979 754 217 352 878 249 330 790 348 212 840 535 379 589 296 137 874 205 276 145 411 308 301 182 392 500 407 864 583 523 535 292 335 504 544 486 508 702 517 341 903 175 29 415 969 559 607 908 310 151 935 742 239 582 69 443 342 684 231 261 189 429 941 346 471 360 71 737 293 663 104 130 433 733 3 613 239 236 292 413 403 164 429 129 767 269 444 325 293 66 40 474 965 604 298 965 70 753 581 810 162 612 967 827 739 634 337 736 642 174 466 499 421 44 928 253 698 243 828 971 694 204 522 356 862 291 421 201 807 721 627 278 991 691 871 695 793 353 129 740 800 738 191 178 574 646 694 52 4 668 764 408 683 707 69 313 366 149 144 959 925 870 538 842 221 879 539 803 540 641 26 196 449 401 679 377 528 335 210 122 54 716 623 143 271 231 979 238 156 403 976 497 849 527 354 849 352 116 457 699 912 258 982 872 195 947 247 399 847 680 635 537 37 927 577 498 949 156 595 981 910 306 835 926 806 643 596 657 513 244 789 34 191 808 93 2 293 624 667 825 580 732 906 344 417 548 176 608 239 203 78 242 467 530 771 458 911 456 200 922 717 814 860 115 827 179 207 897 324 226 240 24 369 183 623 53 998 550 527 876 464 240 909 951 248 534 695 553 30 431 183 208 634 89 450 128 615 762 436 331 752 546 154 903 467 255 323 39 157 420 476 496 218 503 632 343 694 428 570 871 622 918 953 97 408 698 371 851 677 932 263 822 871 605 541 662 122 512 751 568 572 519 707 571 71 579 888 728 177 741 921 127 425 672 303 610 253 501 796 400 936 91 357 437 247 187 991 340 890 464 619 138 896 478 463 142 611 884 300 160 58 365 952 510 794 805 936 590 23 752 697 422 515 729 178 941 295 578 155 727 948 841 55 318 129 131 647 448 167 167 910 476 805 112 452 189 435 551 871 924 196 708 104 639 159 787 204 628 549 334 742 419 964 911 572 854 941 221 22 302 606 109 134 367 250 573 226 844 983 882 851 194 524 315 396 139 544 547 660 930 681 133 893 601 557 45 595 690 587 946 304 111 619 998 413 711 855 773 789 277 880 620 292 665 837 385 442 992 895 883 107 351 951 577 36 85 823 978 891 280 969 141 875 323 576 861 651 602 283 706 435 224 9 275 780 42 325 207 647 734 856 835 154 945 968 588 768 72 759 373 846 10 357 105 211 830 95 328 952 807 44 467 56 907 348 670 578 395 907 430 902 991 501 161 280 184 137 689 733 9 662 678 148 739 750 688 451 545 388 274 934 18 913 347 640 260 868 359 584 99 637 514 341 935 360 74 183 472 393 392 983 11 903 650 173 432 19 394 786 234 936 771 844 591 480 826 432 713 539 459 5 148 314 786 577 264 964 566 990 78 767 423 268 396 780 627 186 67 882 7 875 447 286 597 211 173 56 49 308 368 11 223 682 938 512 181 108 594 443 56 527 364 496 769 143 113 561 348 36 625 793 944 242 8 321 21 795 186 190 505 482 409 424 538 129 153 686 905 917 817 144 750 210 928 300 188 997 743 719 235 587 490 799 969 629 25 571 379 870 450 595 110 92 404 908 446 704 442 451 440 55 375 886 300 279 756 392 329 891 57 577 765 983 710 675 410 872 933 743 692 932 977 267 59 961 587 769 850 929 866 620 36 839 61 118 414 127 934 404 124 533 653 89 556 49 90 147 321 535 354 142 100 484 483 663 248 68 764 210 262 172 449 640 386 746 211 268 511 786 13 542 272 584 644 483 135 193 230 486 562 518 225 717 989 568 760 195 972 577 630 168 557 258 172 7 687 564 968 337 361 33 718 733 192 616 953 448 761 497 751 545 940 451 615 308 123 736 402 423 549 710 772 888 465 987 289 173 84 953 106 697 493 532 875 334 227 41 102 995 438 344 479 708 637 618 572 799 649 804 146 441 461 711 43 803 491 880 185 898 481 438 925 22 656 300 87 337 316 737 592 566 202 807 763 245 152 647 982 752 811 598 890 88 251 393 28 291 629 369 65 837 840 232 480 962 723 905 155 92 682 979 964 452 781 22 94 115 824 702 886 842 281 389 709 290 14 551 529 244 859 351 931 83 245 666 885 128 144 44 531 325 585 653 79 448 55 126 976 484 954 597 838 303 999 875 575 454 388 39 304 279 960 186 949 940 878 275 16 242 923 86 473 67 200 818 71 284 460 520 170 182 806 544 677 609 860 342 683 530 631 780 374 88 685 194 770 269 664 613 310 603 937 398 735 764 326 183 759 986 782 483 387 296 880 987 54 675 800 529 973 4 681 172 439 41 853 81 595 62 162 846 980 134 62 286 126 703 168 929 839 893 638 825 900 713 495 283 471 985 831 444 898 676 862 91 868 643 955 974 626 741 913 545 125 812 506 173 532 459 107 12 948 416 984 26 222 47 915 956 92 667 3 678 598 127 120 181 453 523 541 707 725 23 893 437 804 161 799 165 600 334 166 92 96 853 436 991 694 480 909 138 263 317 636 298 114 277 32 599 704 33 75 15 669 621 362 532 618 598 873 726 50 30 555 775 720 118 745 271 632 644 961 139 311 560 485 886 81 323 715 102 73 954 917 812 693 244 583 100 4 671 794 80 502 978 540 264 899 110 463 292 29 423 730 291 157 633 793 556 150 712 855 269 171 766 881 145 520 666 452 256 193 166 180 915 985 528 516 93 271 159 441 742 958 762 357 606 865 153 621 659 369 859 916 730 617 273 30 488 791 375 380 815 37 277 778 970 489 815 744 497 462 277 330 581 788 51 397 921 339 586 902 550 832 763 956 1 509 422 789 16 748 257 542 691 697 247 652 210 939 934 294 185 942 481 0 26 48 352 218 640 869 63 892 251 775 900 276 718 779 414 51 570 877 510 521 514 381 902 58 135 525 635 273 354 920 566 68 726 390 103 46 655 140 747 297 900 700 559 774 838 20 933 921 687 246 509 963 448 210 958 47 943 642 596 816 304 82 231 552 353 332 495 293 716 633 592 813 362 267 730 910 309 567 324 228 903 259 716 349 569 296 391 783 131 795 840 651 296 93 989 675 19 829 527 426 419 451 561 475 995 619 139 345 968 95 502 305 323 574 810 701 226 731 957 70 4 904 621 660 174 828 444 283 861 705 260 241 680 88 807 134 146 544 264 487 396 197 598 749 347 327 853 891 8 256 187 659 667 722 322 425 502 17 854 103 7 158 959 366 96 239 887 98 462 405 953 569 308 295 823 40 672 796 956 132 591 645 115 847 103 746 790 312 358 101 765 83 874 350 316 159 55 303 601 858 73 586 139 250 806 852 266 606 58 322 661 647 603 77 391 320 674 31 119 994 73 833 637 565 183 517 107 254 2 581 737 268 682 355 518 299 821 165 114 526 898 518 119 363 546 169 881 406 51 987 251 936 988 887 511 287 518 679 658 337 21 894 721 996 194 767 903 515 96 970 418 988 512 539 185 686 855 336 901 407 268 714 113 358 612 784 686 288 167 108 863 444 709 19 420 554 753 914 429 820 128 821 812 417 604 6 8 997 198 434 61 5 908 86 199 290 13 372 236 676 91 717 921 433 62 284 788 247 801 848 727 469 445 990 643 834 336 671 763 603 918 393 572 371 645 986 524 427 724 215 60 823 787 558 95 846 380 154 283 845 577 457 996 435 201 338 898 136 44 543 618 654 761 411 699 888 975 616 231 508 861 614 241 286 790 843 511 220 926 80 693 655 259 867 816 257 186 64 954 232 407 819 769 780 301 623 685 104 402 563 669 564 524 967 445 466 598 1 280 895 573 416 235 983 558 477 164 424 531 314 54 611 684 724 528 121 934 378 950 33 119 919 382 229 327 776 522 76 779 952 144 798 776 206 688 382 867 298 150 528 954 950 385 836 697 370 686 712 40 533 631 285 958 943 704 979 137 596 363 195 965 874 109 640 675 580 495 599 66 198 956 488 315 412 413 421 609 270 328 522 497 719 130 818 768 237 954 38 471 389 67 768 958 576 318
994 842 397 210 374 141 180 868 984 714 821 221 827 922 465 214 96 700 456 419 173 998 58 441 684 910 376 947 213 917 580 346 701 330 9 308 636 123 953 726 789 236 669 115 296 518 98 341 528 62 692 340 73 239 444 445 227 35 788 840 804 898 740 615 932 847 864 94 26 997 805 231 321 701 552 834 495 110 662 661 921 555 548 751 793 196 354 331 639 488 37 418 286 559 62 547 92 38 674 588 269 948 238 215 813 915 927 412 579 321 78 132 936 849 753 783 99 855 1 203 210 28 312 684 683 548 146 805 663 811 815 953 293 832 604 627 249 352 567 723 725 264 820 79 917 843 871 350 324 302 855 299 234 971 442 522 944 50 836 676 182 499 554 590 303 25 616 146 542 123 366 51 22 564 550 15 57 565 450 439 247 684 176 17 573 680 116 933 19 864 413 678 246 227 914 870 311 505 778 859 472 743 991 6 345 485 928 81 893 654 11 421 439 223 257 485 348 858 95 520 739 640 967 162 459 133 385 331 404 223 988 20 965 256 218 726 493 868 76 940 631 312 319 841 462 898 593 123 896 611 394 693 215 786 162 605 265 137 602 257 661 36 900 484 492 957 600 806 526 1 291 230 83 25 101 727 333 468 359 796 29 561 620 648 647 519 781 567 203 585 27 866 564 945 798 33 736 464 850 168 934 253 523 373 801 589 985 313 328 454 957 861 120 712 145 122 115 454 933 118 624 706 356 807 316 798 750 610 824 782 33 742 803 711 370 297 433 897 421 809 867 816 50 893 651 405 621 958 129 81 673 465 469 753 515 308 64 747 742 148 15 197 574 180 986 650 428 728 898 624 935 498 758 395 395 42 123 612 189 926 904 935 869 893 581 802 897 475 386 658 668 968 277 575 151 324 886 69 318 24 368 504 244 510 130 823 278 683 35 714 175 102 241 402 951 627 452 922 332 351 467 2 596 874 887 363 3 207 325 16 510 216 859 974 522 56 481 125 77 671 157 491 496 430 704 194 595 839 765 141 490 154 360 84 320 579 775 396 981 546 471 581 196 926 346 588 721 882 429 909 475 379 629 755 163 139 533 384 860 769 799 712 829 726 745 248 641 487 712 495 52 950 516 91 220 649 950 161 539 703 405 712 369 967 118 368 236 39 414 923 54 423 305 671 727 23 464 792 306 150 889 128 217 525 166 524 680 256 536 440 365 938 861 279 300 345 273 293 5 179 461 389 693 207 177 607 474 78 460 300 541 143 100 572 783 699 658 591 716 192 75 518 840 68 847 697 201 503 169 263 792 163 790 206 594 640 113 405 230 54 719 763 440 718 954 112 272 153 795 998 229 472 197 359 846 129 731 240 929 281 135 643 167 800 400 782 170 713 44 588 158 266 432 567 884 13 958 919 924 539 214 512 47 831 445 953 38 483 956 395 358 939 351 69 504 887 614 102 335 40 407 489 823 564 756 336 221 967 569 55 136 138 216 838 877 700 355 471 384 900 545 484 524 198 553 634 613 16 696 679 603 452 411 169 611 727 760 494 419 141 67 51 833 562 61 809 268 804 576 806 200 54 307 354 806 815 425 589 691 390 982 713 856 794 531 488 281 604 387 843 190 901 396 866 235 956 24 562 862 159 955 371 206 445 266 471 447 12 14 829 402 253 79 356 260 242 148 547 720 192 615 974 996 85 586 133 912 428 339 376 671 610 842 561 738 212 796 491 424 350 845 108 390 238 530 809 239 955 703 142 17 531 512 857 555 267 980 764 161 539 209 476 754 932 142 190 476 787 10 646 299 241 733 80 331 228 777 96 755 665 508 263 919 777 51 811 489 807 666 257 640 629 207 79 232 461 0 126 744 582 879 897 582 949 441 902 851 58 999 706 575 165 377 336 872 60 911 972 943 78 391 906 431 339 263 529 43 137 752 366 818 272 901 420 248 423 267 625 715 305 787 952 945 196 875 855 12 599 883 759 253 767 537 274 592 816 816 170 697 969 259 322 482 50 192 272 341 63 87 742 423 509 918 890 757 669 729 896 675 724 338 379 322 897 728 399 868 960 551 900 451 410 874 894 961 984 473 621 724 875 521 98 969 816 907 576 931 775 730 336 154 165 28 784 181 26 797 637 534 187 349 703 565 490 243 583 195 443 633 972 55 705 686 400 237 405 562 339 295 960 74 716 941 774 183 327 6 873 107 368 786 925 261 403 759 681 841 754 309 823 388 894 794 832 323 279 219 149 544 964 646 815 231 527 791 536 784 721 938 132 381 309 652 745 382 888 993 133 843 986 205 46 601 738 494 671 186 386 416 820 690 795 974 129 920 830 97 174 109 726 39 170 131 168 31 720 274 440 70 460 990 470 363 898 7 210 837 91 723 277 25 924 497 104 858 878 635 38 491 611 785 862 608 561 140 278 357 213 252 594 258 180 160 136 717 94 434 981 310 764 283 677 995 896 284 4 222 212 857 580 906 224 892 707 590 864 513 356 714 499 679 720 880 917 937 837 124 941 188 797 479 448 104 975 922 401 514 591 826 210 619 67 976 130 224 764 285 108 685 494 364 420 282 193 398 885 254 499 890 448 292 217 825 85 828 455 962 147 315 570 198 477 848 488 811 514 298 130 486 294 930 287 393 779 23 471 242 130 972 789 910 979 84 11 746 114 82 34 337 920 734 262 899 581 585 704 645 858 830 454 417 890 839 342 549 443 103 601 106 619 449 537 546 895 782 539 942 614 270 308 343 650 139 955 572 817 518 760 672 373 149 7 121 640 168 46 500 317 540 224 336 14 225 369 317 440 732 145 568 398 973 394 435 812 699 737 279 989 443 243 654 238 211 624 767 719 71 908 689 460 53 557 313 394 102 164 762 984 110 990 737 210 147 303 334 497 644 481 401 378 838 198 484 551 881 455 660 252 741 485 570 387 499 697 876 765 577 661 773 809 455 306 643 8 69 682 294 627 178 812 626 669 916 703 959 715 463 518 250 958 612 180 710 836 93 859 105 798 327 954 625 373 947 446 21 206 854 837 722 364 383 625 653 838 770 800 509 979 204 141 761 732 700 295 80 258 362 772 399 868 909 605 687 601 832 50 637 212 280 886 344 839 108 690 588 906 688 295 583 988 520 453 89 996 255 34 289 743 420 365 870 596 511 837 86 941 638 767 865 470 665 825 525 55 584 831 378 191 297 305 656 926 134 278 488 5 979 361 430 46 642 158 90 621 275 693 882 764 46 382 45 141 538 59 949 341 392 656 412 622 410 281 56 525 987 792 814 549 141 944 970 769 353 184 194 686 926 971 159 881 908 382 507 709 532 544 659 213 707 551 630 963 923 588 371 131 817 684 978 674 454 510 389 667 618 330 977 166 597 33 480 639 678 801 726 671 418 213 527 473 632 362 63 654 212 592 150 715 963 147 122 44 361 757 764 422 30 463 457 898 888 326 589 623 466 86 290 248 519 814 677 12 561 756 487 286 705 199 32 919 748 933 8 304 766 474 571 804 749 798 743 913 809 238 485 229 415 831 578 24 747 375 191 776 408 244 649 807 478 199 501 33 40 387 769 502 155 827 208 617 342 656 164 211 623 740 137 91 852 107 802 339 165 662 873 543 226 675 863 746 72 549 556 925 326 972 187 811 772 786 153 215 126 412 16 68 81 606 648 907 171 724 60 881 18 894 763 988 682 978 543 996 853 12 808 924 989 514 199 830 667 590 193 656 558 205 735 741 676 463 128 368 694 314 610 649 174 796 885 945 2 168 152 924 698 82 458 113 835 774 952 14 228 882 975 342 301 889 831 722 779 262 138 316 179 869 822 9 655 661 905 953 751 119 948 473 650 402 587 327 48 359 240 913 695 195 702 829 470 243 559 396 34 805 878 178 111 518 557 639 66 557 112 999 506 103 65 529 287 857 13 576 768 814 711 950 617 605 657 31 800 545 68 928 925 290 367 708 505 853 566 186 605 417 606 645 446 488 437 786 992 725 681 750 810 187 184 835 477 390 709 446 844 469 529 828 771 217 41 358 563 275 866 705 308 620 347 582 968 779 708 108 314 520 143 733 718 336 622 751 946 344 591 732 780 720 42 752 114 822 997 72 202 696 329 489 185 789 453 35 560 385 535 467 133 361 774 286 4 76 422 528 409 418 483 741 262 689 812 578 426 543 88 87 609 429 20 26 598 534 902 696 372 818 894 400 448 810 350 332 132 576 664 228 380 790 85 683 960 529 503 200 891 830 776 916 379 442 498 466 628 62 375 623 427 550 913 865 127 97 971 690 117 853 94 499 517 691 436 895 119 121 670 104 36 994 304 873 125 969 713 663 276 711 406 130 915 222 964 635 940 35 607 890 340 234 256 378 271 332 834 702 223 305 807 818 438 519 502 970 91 992 468 416 49 511 245 628 706 194 903 351 634 387 251 239 373 906 983 169 819 654 998 712 403 778 849 12 264 936 288 945 156 810 144 412 895 490 330 872 233 20 352 169 59 863 302 651 939 963 599 941 547 790 966 778 172 548 627 340
130 419 575 256 389 925 928 936 407 341 343 432 527 3 784 264 855 2 853 1000 537 399 128 101 158 423 578 516 249 968 949 513 624 284 603 338 904 484 645 372 955 476 349 94 63 135 790 772 708 186 255 98 584 695 400 472 406 118 577 219 983 142 163 81 780 383 642 178 298 454 143 494 880 187 140 141 466 627 508 938 640 98 359 994 485 465 145 492 155 673 721 767 448 103 112 971 625 10 945 97 819 331 351 460 277 480 649 472 606 317 17 674 699 416 60 635 960 928 947 640 900 347 262 533 622 674 846 837 921 984 159 811 747 957 616 157 857 646 769 128 202 670 775 920 524 791 177 600 160 211 465 146 227 657 79 669 574 690 117 558 882 78 45 577 547 780 767 687 178 91 243 961 557 520 99 837 865 277 50 874 656 620 809 400 952 15 2 635 327 798 674 301 449 864 500 39 496 112 70 410 520 354 302 621 779 2 108 55 8 493 361 318 866 482 934 58 890 410 404 666 981 686 324 823 716 780 841 47 592 834 157 35 837 960 127 447 702 533 204 587 362 789 352 388 174 678 938 86 338 14 259 435 319 324 222 395 745 37 650 123 872 138 268 712 741 514 425 560 194 722 754 817 32 240 831 481 676 600 80 249 737 441 137 338 637 919 562 776 308 392 196 150 40 833 241 442 698 492 134 252 877 56 205 639 325 268 455 901 164 58 372 852 990 525 534 392 276 193 614 5 215 889 967 466 849 752 961 205 811 386 556 341 223 697 601 380 822 356 902 444 513 867 818 147 306 609 364 664 296 985 435 247 305 694 604 18 78 350 636 392 609 826 236 694 927 428 515 661 664 534 798 280 405 61 105 222 633 1000 239 45 964 584 548 270 971 434 597 521 718 885 939 450 761 39 710 992 235 348 726 58 898 942 75 251 980 926 893 812 703 135 69 98 190 751 444 231 723 754 646 136 638 244 833 618 797 815 94 31 242 815 499 1 234 7 864 393 847 337 484 681 628 706 148 688 746 255 856 866 753 674 12 890 545 997 940 382 558 429 18 589 165 518 61 137 570 456 690 427 299 702 490 415 74 558 240 706 104 391 10 196 272 576 34 667 615 743 49 44 144 830 441 292 461 331 531 240 274 68 247 820 766 397 294 841 203 799 410 835 608 792 619 797 367 399 825 756 48 324 398 931 330 375 113 936 987 485 436 540 682 71 281 71 199 94 982 672 11 715 13 69 764 891 550 402 679 12 388 480 660 148 56 498 896 676 44 73 430 869 901 909 210 23 519 78 541 410 467 842 789 309 897 659 64 784 887 691 950 907 369 777 992 607 88 750 879 641 560 596 383 403 360 823 41 119 28 716 848 890 310 477 217 609 861 712 605 352 497 286 744 186 115 225 0 557 487 775 844 740 31 211 803 385 176 739 271 973 768 755 168 982 516 847 997 573 356 404 706 35 538 496 23 108 595 93 7 401 593 490 792 673 92 895 295 781 937 663 282 660 313 557 380 254 195 664 187 229 141 357 626 393 999 562 680 942 978 469 25 816 1 8 267 787 610 963 463 122 778 320 869 170 246 806 658 460 585 533 414 909 903 227 315 636 946 329 162 493 248 508 20 334 82 357 421 248 517 507 704 967 476 310 635 555 101 799 643 263 318 93 417 683 218 297 15 996 631 284 634 692 333 334 256 833 72 736 959 989 415 720 191 301 493 687 100 515 154 411 929 560 505 95 734 953 821 609 226 553 552 721 862 593 495 179 671 186 453 568 740 405 639 429 620 141 724 954 451 838 800 949 832 776 244 386 340 982 826 528 591 339 802 487 662 232 735 440 873 522 943 692 530 5 403 677 385 686 397 381 22 306 932 287 651 830 120 11 759 820 842 149 102 4 336 780 867 206 457 726 564 506 445 802 599 313 607 722 991 674 289 46 512 306 518 595 908 357 304 281 260 610 613 589 365 835 776 567 382 591 14 303 571 425 19 584 956 303 731 686 58 785 743 620 3 244 709 965 424 187 97 722 150 595 838 490 119 770 715 342 675 151 993 959 751 865 291 893 314 371 293 612 771 755 874 422 814 572 347 598 793 474 565 230 110 868 439 526 320 344 339 656 653 211 686 80 377 481 850 239 863 824 975 262 254 706 391 761 471 758 252 881 460 642 697 323 563 97 888 996 303 126 71 331 860 152 689 925 630 947 142 110 491 668 954 392 701 916 594 446 889 102 661 817 412 100 876 911 791 224 733 662 681 509 996 486 344 873 748 535 602 351 169 750 884 828 89 987 237 164 696 705 85 98 781 968 677 584 871 864 836 459 667 334 224 518 42 519 589 956 81 313 416 517 641 688 6 603 629 730 924 937 478 2 777 494 994 849 930 702 98 150 261 273 266 680 116 760 925 845 395 710 464 479 91 486 899 977 988 550 39 839 250 92 166 103 644 118 228 869 312 359 109 422 728 685 544 966 905 804 770 791 86 409 559 433 114 34 783 104 936 754 26 590 408 950 427 511 555 78 317 297 354 412 816 407 829 467 720 282 688 371 67 410 181 660 502 604 345 634 948 108 238 635 933 447 189 286 322 111 270 644 972 493 977 525 483 864 131 834 468 374 782 245 273 861 220 170 917 609 186 982 348 682 384 253 284 807 198 566 35 31 433 764 200 405 492 107 286 335 581 340 773 86 472 11 693 744 9 616 201 730 617 967 509 170 824 22 533 160 423 878 214 125 765 2 245 59 823 230 311 299 442 134 288 500 920 117 301 95 225 907 285 779 393 605 788 161 870 777 670 627 473 206 103 392 985 154 694 874 922 662 437 466 133 661 719 817 139 995 258 507 692 543 852 446 705 769 763 655 172 667 804 28 812 975 894 398 845 130 700 372 944 316 498 467 787 846 580 26 539 7 805 776 854 912 883 998 623 412 600 786 655 562 523 485 666 154 914 221 332 662 375 91 481 601 129 868 459 989 206 439 808 969 368 127 264 211 998 516 316 213 307 393 184 256 618 80 135 831 966 596 774 554 970 531 43 565 507 459 355 629 590 869 795 985 233 828 828 893 909 491 458 30 209 409 251 675 915 808 52 758 253 538 813 434 68 141 588 144 669 632 881 789 587 813 986 591 280 552 292 802 665 975 913 694 342 474 149 22 65 632 188 696 529 821 341 372 38 276 374 60 394 441 53 313 536 817 586 613 953 752 532 894 136 904 329 15 707 577 546 328 942 473 494 765 402 603 984 740 57 931 418 184 477 627 431 12 462 5 974 114 911 242 910 654 627 995 543 201 511 654 420 292 447 352 968 279 717 859 323 734 489 124 180 173 230 582 965 643 760 258 263 896 582 190 750 391 290 697 212 644 279 655 46 854 419 517 976 396 326 676 309 759 36 153 807 364 479 785 727 587 387 771 392 502 569 706 179 109 37 493 370 888 568 179 24 828 429 715 806 295 632 492 353 923 446 134 926 901 122 761 886 17 21 988 29 733 561 124 422 276 175 553 147 784 892 559 51 297 283 798 810 903 47 386 510 830 989 196 413 792 962 357 796 673 659 861 834 143 647 867 684 681 843 800 118 41 153 243 583 66 878 511 611 846 77 444 567 758 957 6 755 703 275 172 232 967 540 234 126 642 106 45 858 441 522 636 713 399 171 412 93 628 434 737 572 274 566 952 542 871 475 759 895 41 506 596 411 360 170 502 691 216 525 736 125 680 432 728 596 56 376 642 379 347 30 678 918 198 839 917 673 429 526 625 297 583 193 947 73 792 401 410 378 521 488 701 185 418 452 815 426 5 146 467 62 860 363 186 386 257 399 721 357 725 725 959 54 650 648 809 732 164 672 993 257 486 95 511 906 621 358 402 265 935 799 782 762 730 683 902 182 564 973 356 486 691 528 931 470 602 736 692 815 601 219 247 409 335 722 176 772 27 969 549 963 423 132 296 573 668 907 781 4 455 331 267 456 204 711 135 951 511 207 193 221 890 840 724 381 509 480 268 229 155 287 425 83 108 428 89 654 868 123 945 501 100 335 566 598 36 875 478 87 50 742 777 612 973 549 252 535 896 835 242 438 265 346 914 868 872 474 950 396 264 111 726 107 113 912 682 138 8 300 259 121 940 373 984 958 142 440 881 161 561 390 249 827 376 66 634 551 386 211 439 738 349 152 685 757 673 817 814 469 876 183 680 514 933 350 446 96 313 27 86 167 504 213 343 785 198 521 11 554 788 758 282 739 782 931 168 621 139 830 248 657 220 84 232 156 558 712 738 794 323 979 350 916 981 216 883 443 871 208 608 192 21 786 230 151 504 482 828 685 856 941 591 730 511 749 141 503 887 504 793 334 600 16 426 269 42 55 908 321 511 76 267 663 871 328 752 33 496 885 841 371 577 450 554 668 558 553 537 678 984 5 986 59 357 576 597 278 702 231 503 851 804 124 936 935 498 695 864 752 745 919 35 891 854 90 767 820 352 714 912 756 570 454 780 729 999 687 394 173 987 197 124 923 816 859 887 337 246 801 875 995 786 366 996 652 38 579 573
590 25 109 435 538 102 467 909 165 65 708 155 150 265 747 848 368 506 759 940 683 940 282 833 305 549 525 486 705 948 884 986 629 229 847 253 1 148 263 195 814 697 88 427 302 815 675 618 804 334 226 842 69 164 778 920 334 953 94 68 195 512 628 700 400 969 392 569 173 733 428 550 363 611 203 276 846 591 166 754 429 927 443 347 180 551 257 622 888 24 996 385 182 721 959 106 543 353 789 961 338 480 905 596 440 715 391 353 605 914 347 140 342 211 234 249 976 582 809 243 177 48 633 878 312 17 927 299 980 770 726 296 810 335 406 770 235 142 382 940 57 791 503 441 407 702 863 166 162 264 115 443 668 293 902 911 394 895 657 709 918 368 698 791 922 867 146 881 855 1000 709 960 341 63 491 30 144 565 848 583 134 94 806 815 427 452 932 207 946 934 766 910 472 56 559 187 418 419 859 725 151 967 894 391 424 419 849 985 419 491 749 172 586 770 316 556 243 889 751 982 390 716 379 61 544 654 787 564 907 39 84 918 556 973 677 76 762 364 98 970 227 398 287 152 755 818 568 857 53 352 574 497 994 994 42 313 634 903 96 310 416 754 300 618 308 513 871 673 819 825 653 391 47 418 371 646 445 169 45 716 714 367 90 473 102 842 500 376 402 767 813 11 198 466 663 40 716 118 553 544 348 619 936 309 745 595 720 297 215 205 667 788 89 193 784 217 398 75 841 848 224 915 160 278 607 282 752 870 722 473 874 693 223 83 80 29 266 591 881 610 365 241 208 448 704 692 833 771 310 422 79 121 968 840 366 544 870 552 551 939 660 486 10 10 588 225 187 716 928 497 0 381 578 988 140 157 592 507 977 771 798 467 691 352 249 696 843 70 495 710 597 373 850 250 790 529 676 349 204 145 210 22 220 675 506 335 523 315 296 379 255 258 229 443 954 564 122 355 555 824 717 91 38 491 702 25 218 76 721 681 674 346 186 490 771 440 685 114 851 720 466 177 612 659 250 951 164 940 782 555 231 330 532 42 318 459 783 257 914 71 570 173 320 486 496 867 774 838 275 342 357 851 244 577 642 424 895 798 858 725 387 885 434 654 693 681 65 571 404 988 639 260 349 33 999 923 480 244 845 399 128 867 801 313 5 328 958 468 573 587 326 816 238 318 644 31 441 210 662 11 313 793 297 861 793 685 736 128 596 234 364 438 362 474 930 129 794 681 678 202 773 444 866 673 27 722 22 567 328 437 350 800 442 51 265 852 581 691 501 347 887 305 185 702 673 811 314 467 969 347 206 652 74 658 386 520 436 718 715 368 719 395 797 361 456 71 730 205 110 50 545 539 718 199 21 112 583 535 700 524 147 704 205 284 840 510 20 355 548 542 542 438 99 852 333 741 139 217 174 817 647 892 14 678 973 527 321 215 97 31 361 411 24 534 885 670 781 97 242 256 343 831 706 26 772 520 44 667 990 302 230 948 67 496 18 131 253 686 26 855 359 938 136 286 155 234 197 18 530 867 324 998 780 429 211 143 191 368 105 272 482 251 750 656 703 888 457 817 481 729 432 145 278 602 322 980 865 886 34 789 422 356 955 956 245 509 791 208 516 717 346 11 566 507 991 6 711 659 499 757 449 371 619 783 485 678 330 252 124 569 908 336 298 334 876 936 184 692 91 599 498 799 941 939 756 204 682 355 104 954 524 166 562 370 651 917 802 600 384 451 940 503 301 791 558 295 643 777 886 797 411 559 332 559 645 709 764 922 190 367 826 582 763 395 70 338 770 413 352 183 274 193 13 788 654 682 937 234 926 532 805 813 339 730 143 461 49 66 880 513 760 311 945 951 727 739 637 224 985 673 295 285 345 932 373 780 271 734 286 742 665 681 48 225 970 682 835 737 254 919 374 126 672 451 280 366 943 323 17 56 388 172 222 938 519 290 624 349 541 676 327 420 776 519 594 717 830 634 526 444 823 34 699 21 748 576 8 404 461 723 37 294 395 952 831 878 52 547 923 282 811 223 529 844 882 698 126 150 670 253 694 87 289 203 281 771 983 694 50 7 520 232 892 215 967 489 613 386 228 435 889 744 132 538 567 168 925 803 692 409 354 629 786 202 641 655 560 869 129 833 992 554 152 730 608 496 7 703 381 622 4 251 417 988 993 142 688 615 869 79 710 209 652 605 575 654 606 421 117 438 344 84 410 421 31 478 659 540 181 759 476 331 508 416 490 99 579 839 514 65 571 501 118 275 934 431 450 730 796 836 46 660 306 648 984 168 879 28 767 529 935 897 240 625 340 553 610 927 788 535 421 153 649 372 260 220 631 861 713 688 304 859 161 683 800 808 487 124 412 634 723 51 112 298 100 193 712 284 878 47 30 369 219 493 261 794 522 177 232 915 891 64 55 767 963 607 380 32 75 305 372 989 861 511 966 691 337 284 701 272 307 535 167 550 107 414 981 46 469 861 85 882 463 395 29 207 76 565 821 784 431 151 557 462 413 945 785 823 618 57 768 252 666 570 141 266 758 262 23 837 615 437 119 725 873 265 101 257 123 897 272 916 622 376 614 634 684 501 315 208 62 706 561 741 964 694 137 639 358 716 988 727 87 486 601 591 121 667 11 85 534 665 982 774 550 523 202 552 59 448 883 97 838 814 648 419 33 160 909 327 978 313 915 722 906 565 818 754 43 416 960 609 216 871 170 257 961 882 521 926 25 87 497 740 214 199 303 804 148 507 61 62 154 21 924 53 839 965 335 56 572 210 565 643 824 690 3 96 505 948 459 426 353 422 987 925 627 860 957 678 911 940 438 341 617 290 447 381 317 395 225 469 584 577 836 577 779 645 474 860 36 187 377 277 199 217 900 460 658 407 239 200 488 792 687 758 598 726 78 962 600 68 95 234 288 262 127 354 807 812 868 560 650 830 40 498 903 341 60 662 632 536 28 265 58 307 733 422 938 636 740 427 9 853 626 170 564 529 2 398 537 894 854 591 360 214 949 747 426 735 834 956 111 975 528 454 777 913 569 413 898 115 389 476 370 577 646 128 189 394 415 481 917 245 974 763 39 756 897 667 680 434 856 664 951 5 56 207 178 96 725 383 589 980 507 214 743 429 511 574 473 339 638 139 853 806 635 95 735 185 816 44 142 221 729 982 587 154 603 442 502 747 582 533 329 832 393 158 890 70 486 431 468 667 707 722 527 950 513 205 732 291 593 2 931 738 270 256 948 399 269 293 35 456 93 324 484 278 799 620 820 985 739 252 979 611 741 405 669 770 471 120 236 30 744 444 420 127 120 520 153 476 686 167 367 914 576 188 656 448 912 597 460 769 403 634 41 763 483 362 401 542 512 642 921 360 547 713 998 359 103 281 953 642 738 991 106 894 233 624 264 246 200 983 430 676 83 641 679 853 319 200 291 582 775 286 697 330 832 639 494 569 241 566 448 242 852 218 292 97 454 52 63 569 194 851 828 781 962 917 842 472 378 77 465 71 437 902 446 876 294 622 664 663 475 992 827 483 192 424 837 87 92 737 375 608 901 397 761 793 515 440 986 342 309 607 355 221 176 301 268 856 742 914 554 767 753 522 258 959 217 375 66 149 439 2 252 677 862 693 290 453 108 693 293 206 919 582 86 781 323 357 509 510 284 563 844 69 478 648 71 669 549 189 563 566 451 562 299 223 825 937 591 30 533 990 285 641 237 631 212 259 51 489 695 470 68 544 207 197 972 979 609 543 168 305 661 817 803 778 175 704 193 872 159 895 611 205 336 511 536 538 971 389 157 803 425 856 671 582 696 660 896 917 19 516 956 506 54 760 620 326 602 736 369 128 311 710 196 502 517 378 73 260 933 782 414 61 273 158 251 229 829 575 893 266 724 582 72 709 248 849 621 248 910 568 453 223 131 894 477 210 489 625 462 588 989 154 947 979 479 391 754 362 625 410 133 636 734 29 864 802 616 209 277 811 399 511 16 36 409 444 535 804 737 509 383 761 279 695 939 887 247 821 259 101 188 721 163 741 397 9 444 847 916 187 857 928 405 495 599 694 817 598 116 471 942 367 997 121 875 721 385 515 913 727 950 963 6 322 325 609 331 523 32 2 458 948 757 907 172 272 113 675 276 462 552 293 15 63 81 723 209 148 408 577 630 455 138 412 156 439 114 920 492 723 531 978 256 584 975 158 595 602 518 385 351 355 423 40 965 318 539 461 731 678 145 325 221 108 510 222 183 375 899 990 681 578 77 46 792 309 728 987 904 847 604 31 822 895 746 692 690 963 640 790 585 929 356 849 504 7 201 94 435 390 944 278 995 144 812 667 920 807 149 998 623 93 213 36 655 256 808 946 452 152 262 668 929 308 540 734 577 802 952 917 867 911 158 729 396 662 130 481 546 185 433 552 12 799 267 814 795 851 877 726 689 165 171 213 769 841 135 961 580 875 376 296 860 272 815 187 82 900 493 110 455 953 636 963 283 652 464 180 169 491 765 424 64 147 470 585 246 879 872 403 179 436 125 958
24 941 499 518 764 324 278 584 761 412 231 388 874 925 471 883 745 502 291 61 209 746 11 861 634 193 587 542 442 365 695 717 339 650 204 52 844 444 520 30 391 173 830 779 411 683 611 852 901 919 871 391 501 546 783 385 965 12 37 974 526 175 264 924 920 365 470 96 387 111 90 830 135 673 22 956 617 749 215 987 238 788 343 888 779 949 127 394 156 725 244 564 916 914 535 529 198 440 384 708 883 619 325 544 444 101 73 784 212 165 251 855 632 824 95 682 528 394 91 63 79 695 855 476 66 839 757 738 775 818 998 843 122 763 124 617 756 468 763 988 184 195 835 72 270 137 708 337 464 778 480 655 782 944 567 927 548 806 541 672 269 983 43 303 910 638 660 535 689 277 861 360 533 175 408 699 791 354 437 310 492 990 679 192 350 27 929 609 287 31 987 183 104 554 36 708 312 612 880 387 812 251 974 367 806 2 405 832 315 81 534 484 232 845 94 65 414 142 823 787 574 756 878 438 47 593 128 386 503 823 731 57 927 938 712 429 445 613 937 323 359 601 897 710 332 50 4 456 265 93 10 153 952 637 401 52 685 824 342 310 482 887 978 880 551 679 224 59 594 447 691 597 794 608 185 381 809 523 121 580 241 396 957 788 833 946 886 967 834 884 88 713 590 300 818 648 308 7 618 908 538 2 14 204 300 905 713 838 116 194 187 498 653 192 733 543 250 435 161 750 456 592 621 805 698 295 502 861 810 638 606 483 664 46 961 877 942 410 496 241 498 703 58 467 768 965 63 150 286 562 507 680 837 618 497 966 849 912 432 624 869 889 180 937 409 500 580 896 889 742 228 259 852 195 247 668 607 33 243 809 945 494 153 826 565 46 421 966 729 865 562 22 112 76 214 586 585 491 568 947 285 739 412 780 191 102 119 891 879 142 327 844 649 496 577 787 326 985 992 200 947 328 667 470 658 220 598 16 169 749 949 309 259 652 709 896 555 328 599 663 787 931 717 674 890 866 125 51 718 382 455 557 856 991 461 239 569 716 260 198 96 346 142 83 173 287 571 473 72 874 968 903 755 555 394 388 468 906 221 926 839 51 53 592 991 23 693 70 714 123 118 317 907 986 134 469 410 992 912 609 919 821 481 618 513 323 546 909 489 818 249 924 324 444 140 52 436 55 820 75 977 723 801 649 760 678 398 737 440 490 508 28 375 129 904 357 983 455 829 720 941 867 258 868 673 750 995 820 176 265 196 748 17 314 222 788 661 415 366 206 19 20 126 195 595 534 955 303 506 692 596 727 289 428 348 891 65 748 724 642 915 876 715 47 51 997 988 920 41 916 344 466 792 744 147 954 313 398 479 519 404 279 628 645 374 894 865 873 145 988 28 799 347 810 737 867 582 582 967 968 370 127 34 435 425 925 970 561 903 680 859 658 784 107 706 957 483 834 266 684 89 194 32 48 360 515 390 598 743 884 726 535 216 880 827 152 976 750 275 102 210 357 76 961 80 22 882 120 659 24 524 841 403 827 298 390 452 359 862 464 842 835 70 63 741 167 69 416 699 479 885 568 205 646 60 337 21 707 545 257 446 672 989 801 994 810 635 932 738 22 433 317 770 895 35 610 245 982 793 169 999 878 936 12 652 155 687 392 331 352 233 339 674 180 797 273 721 893 78 68 964 315 509 790 329 44 42 428 573 620 642 98 429 926 487 747 12 989 395 198 476 81 732 232 283 636 279 992 553 352 417 985 23 299 504 680 82 104 586 837 540 9 253 704 893 741 633 121 157 987 639 928 640 187 178 379 670 680 554 731 273 624 25 262 197 714 188 426 539 166 242 794 832 895 230 243 322 447 828 799 730 639 624 598 821 609 656 358 306 873 808 515 473 585 723 28 854 566 857 979 776 803 362 564 766 727 913 857 956 63 303 528 75 633 5 845 819 888 556 988 267 206 211 357 597 927 838 119 463 864 529 8 917 676 171 78 74 159 650 649 566 724 843 743 351 338 150 516 248 622 226 31 997 146 822 648 868 839 163 24 725 681 811 17 564 437 71 627 81 114 561 256 966 937 969 630 106 890 381 66 620 101 962 818 164 275 510 178 505 669 199 363 572 874 657 580 975 659 400 925 316 726 434 31 175 218 625 423 261 409 30 813 873 364 59 375 826 20 139 434 722 831 777 226 55 266 234 455 946 946 68 870 671 310 785 610 416 325 268 254 229 257 413 4 762 446 448 88 734 987 435 990 765 464 686 47 748 467 309 857 462 454 219 721 570 418 358 465 899 598 328 852 61 985 45 804 385 472 616 761 323 803 515 213 576 813 789 645 85 92 396 272 841 117 746 304 407 313 223 553 56 881 525 956 194 282 716 206 93 847 972 708 934 986 382 813 759 235 589 798 887 39 645 467 430 154 317 407 392 997 807 91 981 930 864 849 500 757 523 503 943 70 877 147 422 978 951 749 293 998 552 173 424 260 281 417 420 682 863 127 867 261 115 195 373 319 38 637 971 513 280 285 174 18 292 233 846 283 824 380 923 122 158 501 495 539 3 400 2 10 922 755 18 227 39 665 982 332 697 747 769 585 581 400 851 49 900 120 459 526 665 951 926 244 310 695 475 997 615 334 602 255 120 725 584 887 954 715 388 388 160 204 774 531 162 725 31 702 491 154 521 884 200 549 772 353 355 175 850 586 336 778 57 635 514 200 557 354 702 783 40 374 307 517 938 985 365 563 531 6 778 355 953 252 876 669 788 20 884 70 751 259 959 970 781 837 530 375 137 259 132 141 902 581 704 910 52 571 235 841 345 701 853 453 354 215 141 998 980 692 195 288 107 472 527 142 898 577 795 924 367 380 985 714 295 246 511 371 836 305 921 814 872 192 918 657 44 589 705 149 754 107 460 703 113 474 305 314 630 570 896 634 750 573 651 997 831 493 13 86 908 61 477 863 16 851 767 588 330 768 97 186 636 318 486 973 963 105 544 871 218 575 101 58 154 662 458 973 518 430 167 842 352 62 805 507 50 363 858 127 747 720 928 610 542 147 271 93 109 550 54 874 655 770 485 584 92 705 739 423 627 631 453 497 237 990 909 160 302 909 87 404 15 845 376 357 143 933 816 321 610 482 613 946 690 545 320 325 84 580 203 324 236 380 6 517 591 387 166 326 958 757 815 431 933 864 881 832 217 722 130 804 201 212 9 165 622 144 276 318 149 586 986 112 319 113 189 202 559 816 77 11 341 775 860 825 257 504 356 819 314 292 614 937 399 990 672 203 131 652 321 811 612 706 333 283 550 410 371 721 592 749 813 516 451 15 299 558 894 232 688 411 466 674 64 121 389 191 349 552 950 233 117 512 579 677 930 475 301 509 752 221 692 937 220 690 423 820 186 407 637 679 696 624 7 799 353 456 845 353 255 685 183 348 168 622 798 883 100 526 227 646 86 497 138 79 803 953 454 488 108 800 27 109 378 16 512 833 165 880 62 212 979 207 428 504 202 105 419 686 368 163 638 585 123 231 683 805 148 913 284 16 773 386 771 379 406 329 83 514 469 434 488 112 443 85 875 796 675 220 700 733 623 321 682 371 379 481 593 229 891 697 296 122 948 497 364 699 114 593 102 241 662 635 346 533 516 197 684 674 372 967 694 328 727 990 563 944 159 187 996 894 780 910 439 56 33 286 840 475 647 816 799 641 547 612 182 574 447 631 935 784 825 991 753 714 522 641 146 540 484 486 99 75 608 807 98 433 600 493 786 989 681 244 939 120 110 952 111 416 560 567 905 499 288 309 272 321 677 87 944 45 151 149 20 738 274 427 133 272 26 319 575 562 740 315 441 137 103 322 297 823 619 766 583 910 136 844 703 391 866 817 449 815 377 563 457 709 181 232 654 426 318 647 744 33 532 452 213 280 179 971 311 425 206 841 431 214 578 142 193 723 914 763 663 6 790 570 1 397 536 133 155 67 711 640 519 459 848 829 304 908 478 734 817 87 490 575 172 783 208 751 543 127 925 932 676 471 517 485 749 928 282 887 383 992 472 285 604 353 648 853 357 455 152 559 993 74 225 998 239 671 262 488 668 683 361 60 641 542 337 246 277 641 646 247 254 222 666 103 719 987 256 650 669 967 973 366 380 163 294 238 49 441 207 308 558 631 603 424 609 296 644 703 190 639 46 938 710 688 802 769 796 362 393 139 240 248 338 744 369 377 340 99 678 67 870 157 192 941 465 312 402 921 932 619 680 748 940 510 105 524 0 566 605 70 847 214 960 990 494 142 549 958 814 454 804 904 427 134 67 116 386 401 493 885 931 725 438 255 170 26 720 510 990 889 911 607 701 554 888 886 626 267 8 601 290 324 758 901 892 866 177 564 415 577 895 595 144 103 335 73 418 846 426 34 467 299 601 287 735 998 29 69 252 993 728 332 474 28 629 695 588 699 48 824 906 521 643 292 736 380 984 370 450 950 263 453 246 607 537 678 397 231 800 951 363 171 631 591 129 308 924 402 707 756 742 206 334 245
51 135 295 566 44 756 618 546 724 691 172 992 557 940 205 740 571 281 507 555 924 705 822 532 684 515 859 446 423 175 163 317 333 184 400 919 686 782 270 744 276 849 130 512 338 585 737 116 614 366 626 516 963 877 472 488 955 310 327 181 957 589 312 575 232 723 469 851 247 210 218 615 384 540 916 218 362 855 335 190 330 684 663 641 85 426 10 129 353 463 891 418 475 295 968 298 573 173 850 587 252 255 575 157 17 303 231 616 978 749 522 39 543 847 151 131 449 241 838 796 45 644 885 434 437 462 546 772 480 658 558 506 431 918 99 576 322 184 836 685 140 821 456 639 285 899 377 30 459 442 432 312 541 528 672 357 220 602 898 83 435 375 852 379 87 623 403 776 701 699 458 515 716 38 599 715 275 966 780 75 520 470 572 827 389 721 879 566 82 244 89 334 332 944 667 968 484 188 319 387 505 804 938 453 831 2 940 867 419 707 719 222 736 86 156 76 197 218 908 289 483 509 606 380 393 714 192 396 299 188 138 358 434 864 293 69 671 128 990 596 565 542 272 201 120 273 974 194 811 96 355 607 106 973 425 770 508 897 465 896 262 864 341 570 165 164 980 302 397 793 909 582 849 278 798 158 314 272 426 491 474 456 136 187 897 532 644 937 727 50 494 793 790 145 855 51 586 139 668 794 609 326 96 551 4 77 7 240 83 165 32 644 497 982 161 472 825 995 568 533 379 65 442 951 257 119 917 753 363 770 767 428 942 439 858 28 973 81 875 305 72 702 952 998 958 270 553 584 816 27 895 334 723 235 460 494 915 770 446 227 717 471 468 310 166 237 74 846 526 974 217 301 659 30 906 535 903 70 308 565 763 723 853 538 646 228 673 440 764 836 470 78 828 733 241 627 635 256 30 570 821 9 13 420 281 419 321 636 60 209 90 26 945 709 324 751 867 921 512 280 488 180 369 393 596 9 76 669 411 201 857 615 340 101 708 875 598 360 953 661 301 772 390 185 206 729 35 277 709 710 648 407 666 907 517 354 164 63 551 342 21 616 993 907 770 752 594 506 566 892 756 519 261 85 979 70 824 375 41 281 357 480 751 690 537 138 848 585 415 108 943 922 755 614 556 156 785 438 750 846 309 408 904 738 704 38 650 218 514 896 49 386 105 364 202 465 999 9 739 452 342 492 198 851 28 75 491 970 258 660 132 968 352 692 699 132 826 37 210 943 590 349 344 863 570 324 354 120 471 608 631 673 159 5 128 35 23 152 830 187 329 173 16 843 619 17 359 299 300 934 486 570 364 806 399 565 139 736 791 545 405 625 269 78 950 458 913 252 625 76 48 989 595 935 199 793 424 583 845 575 244 205 2 803 383 723 781 413 378 690 519 567 817 539 228 547 188 495 104 922 274 818 912 927 71 830 847 869 637 15 683 180 711 288 960 62 430 749 433 563 339 983 279 100 927 623 137 733 634 170 265 471 981 985 738 287 883 39 501 449 219 81 141 571 174 498 690 773 66 732 246 279 182 580 877 563 122 445 547 636 787 575 805 188 681 417 778 428 440 733 18 56 611 46 820 481 260 505 78 954 190 570 864 902 381 133 977 629 1 23 923 821 655 154 589 894 337 564 103 309 827 894 829 997 949 959 749 604 623 264 975 1000 250 574 46 185 65 359 632 518 865 637 222 375 451 496 477 398 121 89 985 39 933 615 145 753 392 555 242 413 298 196 776 218 760 264 506 916 334 38 8 305 649 894 775 929 710 702 564 910 823 913 510 25 819 890 797 912 899 868 550 872 733 226 366 666 697 299 555 799 705 615 587 262 39 660 608 281 695 431 757 690 372 918 861 754 193 318 351 140 580 913 910 621 907 582 582 506 142 277 59 1000 680 327 211 458 983 327 932 510 401 721 728 475 388 262 997 753 284 686 881 647 962 372 502 841 277 269 115 5 127 968 410 958 326 673 638 519 886 24 732 982 110 496 15 821 941 195 577 227 602 831 677 475 633 348 19 796 868 59 365 214 678 203 703 46 61 154 119 983 251 430 799 135 630 632 604 833 26 621 436 927 712 333 81 917 150 931 42 556 407 76 901 935 988 360 179 344 806 559 662 804 57 675 398 217 523 734 183 363 173 333 157 493 462 6 14 413 80 313 605 303 185 774 267 594 730 487 280 394 213 788 545 593 579 216 740 449 965 654 316 140 162 131 744 473 306 813 248 6 692 110 535 268 158 732 439 986 518 57 687 419 409 846 331 337 620 644 969 375 729 221 961 919 996 208 492 4 951 535 536 163 493 59 402 154 422 539 208 145 12 525 972 201 779 106 832 542 406 800 929 48 237 16 803 240 113 140 292 74 702 329 601 447 986 680 657 334 348 360 412 139 117 373 976 842 887 483 361 187 447 308 921 404 310 370 98 447 429 560 743 788 79 799 291 619 92 246 191 752 129 991 818 929 243 57 317 85 964 918 863 306 674 498 396 760 382 33 461 232 643 508 271 967 444 93 118 435 254 189 878 86 786 245 612 430 707 73 956 697 215 440 610 189 562 425 873 35 416 297 660 110 814 472 624 969 245 800 454 865 645 222 718 526 238 678 866 341 376 374 766 492 792 453 427 72 746 826 94 92 636 758 288 10 373 590 152 242 841 109 752 959 55 946 154 560 563 878 948 751 178 473 802 141 689 819 954 468 375 966 307 441 24 909 385 15 528 318 54 896 839 719 840 327 155 816 201 32 124 267 902 864 584 113 531 977 647 132 735 388 554 861 682 841 239 610 234 824 457 968 22 64 34 132 212 494 731 946 255 903 489 80 872 666 207 376 177 200 227 766 525 715 685 583 318 369 616 891 305 248 567 668 95 795 186 161 75 580 356 911 691 298 481 163 529 639 25 566 698 320 223 437 421 779 476 742 171 866 452 578 994 824 176 92 914 470 328 296 70 116 62 385 856 991 788 919 143 419 50 219 800 776 296 687 43 606 29 889 759 193 696 814 772 891 552 79 532 40 345 832 175 353 905 887 592 343 795 241 266 598 837 169 214 341 844 622 995 168 511 185 114 156 88 642 581 268 450 214 642 839 679 76 521 182 209 947 971 22 77 533 789 829 31 63 441 15 888 80 268 218 804 783 195 787 463 443 745 181 896 843 846 770 107 89 882 852 613 85 578 531 694 809 931 234 748 509 834 764 893 434 959 399 569 898 229 99 27 525 286 177 669 108 278 655 600 220 700 663 593 493 870 366 884 521 639 510 654 717 283 891 408 23 801 746 939 229 725 787 203 221 768 2 617 851 658 997 304 521 225 225 233 948 490 396 987 985 540 61 374 976 221 378 367 508 38 197 742 950 576 58 420 855 930 843 503 8 33 122 170 260 664 276 36 114 37 700 264 757 713 264 343 20 236 575 134 518 289 411 86 559 133 510 487 897 919 327 548 652 20 253 771 434 73 683 311 24 530 812 880 66 984 179 989 460 200 186 652 786 862 53 513 744 11 918 418 525 500 126 349 887 226 588 765 912 758 984 813 886 607 43 860 950 796 385 812 479 167 591 371 491 504 832 235 226 944 768 160 626 928 478 315 282 869 127 628 570 97 430 482 701 297 831 970 315 3 882 741 405 783 263 479 534 253 500 670 485 108 43 135 403 833 78 585 821 413 770 561 428 947 927 762 454 597 72 777 223 641 963 386 769 93 120 693 57 249 125 651 601 455 181 722 85 588 803 640 921 515 45 346 307 534 942 761 560 102 515 835 262 714 653 499 265 926 143 496 326 544 829 473 767 131 980 967 668 100 183 313 222 168 671 391 596 982 798 688 493 478 751 187 428 101 339 793 663 63 796 894 435 574 415 665 1000 347 32 67 133 815 412 194 565 495 429 350 971 395 409 189 348 69 826 169 607 807 160 559 891 936 829 116 45 842 677 387 900 621 510 84 245 747 685 706 462 538 118 784 156 68 992 443 415 603 827 925 434 721 437 753 397 549 945 467 383 627 289 9 812 991 550 53 599 123 76 358 409 302 18 144 349 438 408 273 981 890 824 782 931 263 342 196 502 360 766 675 791 153 167 524 295 414 213 934 577 992 532 259 824 809 237 282 456 52 546 622 304 466 1 147 197 40 181 591 174 91 898 539 616 180 152 920 608 5 746 810 670 937 494 656 418 661 400 769 588 715 569 615 56 629 979 516 469 445 253 256 71 911 436 892 391 216 271 754 53 417 493 323 796 294 999 653 89 149 183 485 709 542 751 112 37 935 309 111 216 0 391 527 816 125 691 966 570 290 815 843 304 325 850 808 647 380 320 47 492 734 363 900 142 126 703 726 848 230 717 509 354 876 175 889 337 370 493 448 755 64 266 560 209 676 121 774 164 336 396 453 501 922 633 58 301 148 668 498 689 794 418 851 312 184 407 773 725 854 200 428 632 874 618 946 304 720 1000 240 62 464 652 204 523 56 911 181 734 146 567 998 121 287 42 368 86 871 313 224 354 303 883 394 606 533 163 918 119 6 885 320 674 109 333 583 663 404 69
467 173 669 595 698 776 468 365 948 840 937 361 984 578 903 709 51 824 13 46 170 989 712 720 474 46 654 240 882 402 178 993 506 895 90 860 386 311 623 912 288 596 790 887 8 196 233 28 833 580 269 647 302 267 365 54 963 293 724 135 309 765 481 120 268 265 632 107 537 726 582 273 112 229 297 712 813 754 401 863 894 189 626 799 549 186 519 119 404 475 248 150 280 919 14 595 165 655 736 738 773 95 846 449 796 712 611 374 332 556 235 995 99 465 484 113 196 266 567 1000 460 166 335 406 167 193 416 455 437 198 383 93 85 944 916 628 868 306 398 322 115 307 946 640 665 43 92 63 536 803 717 401 260 10 305 499 493 844 310 259 674 497 747 382 223 756 29 33 776 511 870 984 418 150 338 205 377 929 643 381 711 406 80 991 516 300 144 790 908 776 652 429 212 486 964 952 693 697 823 288 657 540 489 769 18 967 631 294 3 694 149 372 932 220 741 977 862 263 324 355 591 22 94 900 799 585 740 204 169 994 811 341 978 253 692 289 360 174 316 764 236 96 445 512 410 166 30 30 337 913 889 59 348 301 580 182 960 358 252 149 961 654 319 537 595 831 826 339 199 987 153 788 821 386 945 122 63 658 428 77 134 509 180 178 615 648 749 994 494 259 285 982 844 997 965 681 513 429 116 311 931 703 858 757 710 722 694 477 470 427 91 330 922 73 166 649 202 126 843 838 683 387 146 690 976 185 286 692 459 565 147 138 9 779 988 86 253 995 983 972 614 656 350 542 829 529 244 716 447 440 382 593 414 867 237 530 477 842 287 745 358 228 525 357 256 847 100 869 503 867 805 809 951 787 950 719 103 441 304 212 367 357 275 210 884 255 772 778 759 24 415 389 104 357 502 107 211 571 483 577 168 893 551 374 22 659 420 651 586 638 247 973 110 512 539 590 119 148 863 228 53 100 837 712 842 573 684 14 76 656 497 719 558 647 673 935 523 225 4 792 65 156 41 912 510 719 757 252 413 231 900 858 902 390 482 264 379 321 803 106 281 30 21 527 603 508 191 701 618 341 730 710 184 553 243 760 639 573 458 699 454 12 83 607 204 944 0 67 838 117 895 80 544 214 425 479 142 410 822 547 300 25 441 298 850 727 939 864 439 160 453 26 81 112 155 909 877 360 219 944 778 221 991 483 215 441 517 213 434 348 374 76 185 820 66 620 340 149 138 67 760 642 886 918 385 470 715 639 108 344 322 597 543 863 919 581 533 767 859 609 660 176 68 10 781 304 635 97 992 710 630 842 96 268 164 55 23 180 203 120 645 113 958 154 145 46 259 722 981 256 602 304 419 777 156 159 555 955 19 920 449 887 152 432 974 197 601 178 289 358 672 481 320 770 806 388 906 208 774 555 296 149 44 353 106 149 624 151 839 432 308 336 942 556 262 712 526 598 934 783 162 105 498 926 136 829 25 593 378 80 177 387 255 495 804 155 141 368 938 3 600 703 770 207 444 298 396 29 158 560 515 939 313 105 448 216 507 625 835 177 426 627 754 508 226 853 31 468 311 253 949 391 914 72 352 980 912 678 671 552 403 51 71 358 361 962 230 203 423 592 574 339 617 830 898 921 45 225 880 306 240 779 745 196 508 395 78 925 909 491 105 324 935 592 723 277 970 761 656 761 37 946 783 251 820 117 469 229 239 435 962 524 990 37 295 845 109 561 214 256 438 255 393 732 556 511 2 232 371 730 344 644 997 815 69 145 273 509 272 266 183 836 750 649 276 679 696 612 848 771 397 229 926 197 541 690 298 569 792 92 271 419 234 119 794 191 814 28 802 818 548 690 885 515 892 167 209 543 380 637 79 697 971 105 847 331 701 329 646 238 872 441 217 567 755 340 32 261 682 442 957 720 95 624 920 386 887 93 195 896 368 401 746 939 126 228 923 709 933 891 427 655 731 445 491 907 353 982 409 366 685 609 524 868 904 999 875 881 389 112 569 960 572 668 7 979 77 955 911 584 24 323 135 116 619 278 473 955 568 31 578 478 785 816 987 404 10 881 655 568 463 136 677 851 930 687 956 792 588 998 952 895 831 219 718 381 417 731 845 389 775 259 686 867 662 261 394 842 432 448 11 704 570 803 849 884 728 589 125 411 15 850 972 559 649 302 968 116 58 418 93 636 28 82 306 406 793 952 857 580 323 743 878 225 982 168 777 218 699 41 198 53 456 974 917 46 809 454 504 793 359 505 565 245 334 777 74 600 113 198 137 774 638 145 808 877 62 292 284 8 345 405 583 733 446 441 653 887 317 14 554 99 59 849 678 765 512 305 303 522 98 893 12 701 953 423 943 483 658 800 675 282 752 787 641 670 735 305 637 438 864 936 42 821 364 37 756 335 182 565 205 371 375 661 161 420 996 149 283 388 97 352 559 70 376 167 411 246 973 741 40 825 734 479 265 997 913 199 194 34 347 623 452 509 429 868 329 562 827 397 905 248 263 980 314 872 1 370 254 135 739 859 883 92 738 293 132 269 700 803 57 824 461 418 363 591 500 65 810 41 727 954 959 816 49 233 818 291 327 591 786 489 292 385 421 212 274 484 989 222 321 272 876 486 873 880 680 931 472 497 201 656 257 941 787 917 545 200 395 166 43 553 608 725 60 911 39 892 356 744 633 271 139 933 596 162 431 988 422 313 832 548 697 833 722 58 605 943 157 181 977 420 929 418 866 571 189 770 817 858 851 51 881 569 120 336 993 55 46 432 440 673 241 95 714 898 192 507 584 750 589 720 509 202 552 685 476 795 16 954 325 537 607 63 702 517 102 736 406 42 221 160 812 588 101 11 331 943 433 483 20 699 495 535 384 147 462 211 480 518 88 180 581 639 390 39 160 883 689 860 357 216 604 292 231 322 999 68 577 741 967 635 940 206 5 704 636 950 768 89 343 349 576 944 181 928 402 940 782 148 249 169 865 917 766 945 705 36 650 849 143 896 830 431 924 937 496 179 598 846 854 87 238 592 52 251 855 560 315 851 609 272 769 758 629 181 55 704 179 434 721 505 871 900 490 129 387 435 279 149 634 336 706 577 681 368 354 92 538 380 511 181 918 120 174 491 246 965 351 668 388 853 527 291 585 487 216 355 61 668 290 693 118 79 704 177 117 13 890 370 587 520 840 452 520 844 266 276 326 562 232 271 564 93 910 61 207 692 17 993 613 591 573 594 48 826 328 442 742 111 261 971 229 146 129 652 342 933 969 114 176 560 557 612 6 27 860 789 743 145 691 947 114 642 294 89 529 788 436 134 612 71 788 413 492 932 457 478 369 827 563 897 733 811 206 813 553 832 853 378 27 113 443 518 779 607 291 867 35 74 424 455 373 478 451 752 36 949 270 654 994 486 171 98 175 248 784 125 151 587 220 882 528 409 995 347 405 981 620 364 193 432 301 609 407 660 218 178 975 336 597 438 955 24 488 185 522 244 355 831 228 310 514 852 341 286 111 78 250 326 941 612 121 18 616 757 127 585 679 169 816 418 867 583 668 353 466 615 979 403 771 372 542 56 824 135 640 580 224 519 651 106 998 169 707 510 566 238 841 647 84 331 478 863 123 990 985 488 70 489 791 433 34 992 210 523 690 65 571 599 986 995 227 554 980 257 606 40 540 863 150 917 661 87 801 348 562 643 726 360 663 581 621 979 667 188 455 407 412 416 124 77 703 11 486 181 450 355 828 860 897 730 642 612 744 469 670 405 593 794 599 751 56 443 465 422 82 580 130 732 592 611 550 265 869 730 594 765 628 950 307 39 954 633 475 581 87 273 716 568 936 982 339 55 346 609 50 646 893 346 534 50 856 304 312 377 530 659 762 82 687 344 222 565 190 328 627 728 521 395 852 463 547 144 896 49 399 581 795 591 251 616 719 492 362 718 330 920 944 480 336 380 267 48 464 394 67 584 293 141 535 873 560 409 318 524 815 428 89 253 780 726 442 273 532 439 148 268 208 603 819 435 765 244 26 11 644 532 154 676 622 646 891 98 400 625 187 811 107 625 487 34 33 64 709 583 133 759 927 728 122 183 131 975 485 699 753 626 188 911 531 751 874 202 349 220 647 892 928 41 625 561 392 863 737 345 159 717 366 650 546 840 372 104 966 702 54 976 720 49 225 151 610 779 86 994 186 358 128 150 664 975 836 213 197 805 575 877 695 646 561 985 907 483 659 483 499 292 825 453 758 375 277 105 763 843 767 975 333 414 408 740 64 160 172 196 140 386 748 257 915 627 173 629 925 559 590 924 258 42 648 170 471 84 888 369 761 865 732 65 47 994 729 3 242 887 921 999 666 325 38 394 381 192 800 695 391 107 688 911 797 211 764 264 501 637 213 900 901 759 282 248 479 570 676 718 899 911 861 407 713 114 72 772 807 30 435 374 947 750 430 610 278 57 200 902 163 202 245 574 789 304 75 165 579 747 708 635 834 97 879 180 299 267 725 723 751 793 370 292 73 230 518 160 505 47 264 118 798 464
174 539 390 823 388 929 934 669 422 670 456 256 245 822 102 572 616 413 750 907 20 360 797 529 776 734 640 528 202 952 45 293 355 769 346 87 334 868 592 445 486 515 769 759 73 719 885 476 342 197 833 382 356 868 994 590 188 897 820 334 624 404 16 818 787 852 253 368 238 695 332 82 281 991 430 168 503 679 437 226 335 208 5 341 104 536 635 347 79 117 44 659 766 803 315 867 451 608 314 623 512 218 483 619 113 350 688 214 633 438 842 933 279 274 292 490 554 315 817 799 965 407 937 395 933 966 277 864 417 266 219 750 57 677 743 278 399 525 566 44 541 876 730 570 154 240 990 553 975 232 677 305 142 747 460 782 35 156 358 207 808 438 4 886 378 537 684 242 596 521 387 355 54 323 389 928 122 383 558 114 375 366 243 950 945 613 900 753 475 7 337 519 418 105 458 475 325 679 92 853 487 470 579 950 832 226 340 207 28 123 36 746 549 398 216 462 268 883 967 933 774 383 519 414 700 543 927 639 477 87 647 206 467 855 653 256 662 579 3 995 755 241 778 825 517 416 275 95 439 1000 505 678 426 724 567 370 262 61 790 525 935 602 374 922 383 235 14 515 103 941 301 13 352 860 220 356 952 509 2 456 447 857 308 996 593 848 157 554 828 471 844 239 286 783 908 498 671 797 650 434 101 9 499 985 914 474 529 140 654 686 925 446 680 283 230 444 550 489 995 989 594 58 482 672 626 393 480 419 140 730 543 703 423 73 196 896 136 855 881 356 604 802 591 873 272 467 895 423 251 354 638 696 681 370 150 585 631 710 406 547 391 735 834 941 193 971 771 550 880 655 864 742 64 514 806 150 395 739 10 496 551 2 21 20 322 588 980 343 351 448 580 465 652 543 181 934 506 489 453 852 985 664 727 309 377 424 294 285 166 762 217 818 557 810 222 461 943 60 307 754 676 46 338 21 863 720 712 324 641 67 247 775 717 285 868 891 987 586 161 860 726 44 912 30 69 403 673 67 146 495 339 190 770 651 890 179 265 189 793 387 932 154 644 749 206 315 988 891 862 851 713 281 115 620 319 392 47 188 357 340 570 649 899 613 498 141 694 499 545 236 906 261 109 878 454 670 384 14 583 392 877 105 318 804 515 305 469 10 204 999 562 190 532 879 365 850 527 47 978 491 8 81 198 892 145 480 306 704 507 300 518 291 396 95 178 209 825 61 621 583 949 940 939 889 865 461 363 470 587 831 94 546 431 472 133 331 255 560 606 657 697 640 813 816 944 324 619 297 367 366 434 72 830 603 540 314 134 688 120 350 702 615 478 158 135 334 464 108 163 207 546 704 658 23 333 297 147 769 737 217 27 272 735 113 189 598 979 96 331 580 526 170 413 182 657 5 854 288 299 705 385 829 812 963 489 333 481 567 620 894 491 240 233 488 964 156 108 483 349 186 829 246 370 878 848 31 586 919 905 113 746 998 701 946 403 769 870 512 379 799 534 420 679 820 254 50 748 292 278 589 725 157 716 523 846 700 67 672 273 641 408 871 184 461 744 984 29 360 190 531 749 386 853 219 931 164 611 227 80 266 894 627 571 362 290 654 93 623 826 771 125 659 359 165 917 487 139 31 575 543 107 755 304 747 474 948 450 543 938 703 605 402 66 54 983 301 411 580 138 769 336 672 792 170 226 17 569 673 521 854 412 172 261 524 805 285 321 575 678 434 956 170 445 830 773 623 738 334 632 586 310 141 615 496 999 774 794 783 420 404 669 360 959 942 256 188 986 753 903 349 574 845 860 889 303 960 152 245 158 794 780 772 350 132 296 595 49 116 997 579 151 490 493 779 227 563 547 950 409 555 896 471 703 606 891 466 950 611 822 738 128 218 62 911 468 498 893 593 855 315 65 659 260 719 739 794 167 826 819 103 353 796 926 500 667 883 397 351 48 434 99 446 360 762 30 287 218 834 705 235 648 762 252 889 839 172 578 923 476 154 1 35 185 224 573 998 866 276 401 78 84 687 795 433 645 162 300 1 709 780 96 890 494 919 59 627 502 373 646 616 240 24 257 672 539 104 223 12 444 741 429 683 764 236 78 180 34 592 400 825 53 309 630 718 114 745 683 758 201 571 960 514 126 859 576 337 132 344 966 256 472 383 963 74 734 732 827 72 856 203 871 621 466 831 602 288 821 694 235 382 449 578 153 528 759 490 998 187 341 554 785 313 907 255 209 705 767 642 924 124 802 688 441 23 32 996 656 400 898 164 745 47 210 411 589 171 316 60 765 995 106 544 660 825 904 836 887 292 989 448 414 194 733 79 9 749 371 598 509 742 459 651 691 350 75 930 639 4 537 598 892 452 597 413 207 280 241 308 199 766 490 816 203 122 568 926 33 243 170 856 246 723 369 209 564 567 559 232 609 515 118 160 724 125 368 836 394 606 311 998 693 677 588 221 43 565 194 20 95 334 538 829 159 632 869 339 428 375 936 889 76 665 288 543 542 152 818 254 224 428 225 17 816 398 38 169 757 738 0 695 462 99 729 711 784 221 25 889 289 35 664 670 786 750 897 139 392 322 873 206 484 762 756 258 772 772 696 464 180 667 996 613 520 333 672 369 110 483 544 18 85 214 984 658 121 123 496 361 875 833 552 744 276 489 137 329 841 556 876 531 800 376 706 693 328 521 742 781 234 985 879 939 612 582 852 345 504 232 851 833 723 64 613 117 798 89 585 52 710 107 704 837 208 977 91 518 708 436 89 229 457 953 803 851 448 999 343 659 173 245 13 249 56 348 15 71 298 731 155 329 668 212 837 888 124 47 320 670 695 322 60 437 291 524 425 465 902 557 63 956 642 828 718 38 211 106 762 610 728 856 555 263 958 94 752 256 970 331 415 211 452 216 561 246 348 296 886 475 345 293 581 119 100 733 362 529 685 854 849 600 946 295 244 901 393 124 530 350 882 316 867 157 548 771 317 875 878 328 556 232 622 476 838 61 961 391 751 639 242 948 508 555 236 810 707 784 195 594 740 973 663 180 172 345 814 774 781 103 629 28 83 990 497 989 123 129 461 629 610 647 674 897 513 750 835 752 617 280 953 709 305 679 582 635 179 550 42 78 232 476 354 403 82 827 432 373 17 574 402 725 471 431 18 834 782 388 473 83 584 155 192 450 90 255 117 834 614 770 608 800 52 364 753 767 789 679 361 978 522 470 783 34 267 453 601 138 692 406 968 330 661 895 149 109 97 288 777 984 942 245 81 425 329 547 11 224 404 623 41 903 168 900 50 482 721 689 732 112 675 575 485 967 283 364 796 931 815 28 598 823 344 772 410 36 22 858 88 943 714 395 599 73 690 83 719 991 111 97 510 862 366 307 913 474 116 870 86 1000 446 269 465 255 231 654 791 190 24 868 649 588 516 624 636 588 259 788 858 738 884 603 500 593 215 811 313 235 37 910 250 561 443 167 405 296 156 554 421 309 699 604 72 607 560 133 239 757 19 770 666 802 909 686 799 231 380 969 807 363 901 224 637 177 187 826 212 51 501 334 7 907 258 44 266 370 840 529 955 712 628 160 229 144 535 153 419 275 859 697 200 330 407 197 872 783 381 51 618 736 271 232 440 798 284 335 398 524 274 163 264 963 971 312 144 749 590 497 280 227 823 477 973 65 285 202 918 309 31 43 270 657 824 48 565 347 603 119 607 174 143 80 23 368 495 269 643 633 634 445 51 537 911 223 39 976 910 543 523 145 883 829 183 693 347 194 919 941 536 374 148 72 302 399 129 958 435 825 553 141 981 476 972 732 788 970 442 240 127 368 533 455 976 756 382 349 920 127 687 457 761 55 488 412 577 686 969 656 282 231 191 769 874 92 511 224 323 193 165 970 436 398 951 20 438 586 665 73 768 21 689 20 297 109 962 313 861 333 186 739 164 809 131 878 364 533 655 248 845 189 940 757 141 54 991 812 176 57 758 762 12 641 947 139 130 314 974 753 514 938 46 115 741 585 71 468 213 211 112 850 74 218 40 907 625 486 804 660 528 460 105 337 169 843 651 881 324 305 754 571 295 506 915 941 889 795 923 91 248 766 736 753 214 417 455 875 386 167 525 408 847 13 993 254 801 393 720 572 954 164 698 704 228 670 416 774 722 481 747 69 531 701 327 228 595 598 922 855 171 621 287 564 982 192 58 889 373 546 760 679 948 877 763 880 479 938 930 609 992 757 941 682 492 781 55 605 659 947 843 158 427 591 26 77 731 262 572 667 263 732 600 143 376 920 424 973 977 742 61 540 463 178 775 554 809 150 293 386 433 186 249 794 70 429 627 353 269 42 929 973 670 589 309 274 6 454 119 958 563 49 682 370 77 42 524 557 175 405 312 175 957 661 160 307 372 171 916 858 850 406 888 446 205 188 87 706 921 274 779 204 197 272 928 634 623 47 686 797 177 962 326 440 811 249 68 113 98 2 162 838 711 414 330 104 810 320 221 437 470 287 715 272 836 482 237 933 182 197 857 713 831 786
236 874 197 774 175 957 257 711 181 137 977 459 344 747 828 631 439 248 321 423 572 898 553 846 363 827 198 22 659 338 535 277 502 170 255 727 622 759 950 458 933 416 235 984 412 839 948 783 326 814 693 820 455 803 306 178 852 582 446 548 736 794 782 377 513 276 757 215 892 864 627 671 434 982 970 327 58 709 48 359 520 245 989 594 761 354 324 676 777 131 52 593 0 247 956 355 17 548 404 617 654 208 745 174 928 138 754 179 118 374 503 326 792 696 193 738 104 441 119 700 228 400 256 841 277 475 85 924 205 912 546 70 187 944 372 582 309 230 287 343 26 322 844 26 734 613 634 8 866 40 879 384 806 480 850 670 421 310 318 585 376 211 81 322 450 88 809 541 935 569 739 389 173 945 964 42 59 847 795 429 364 728 122 53 300 679 842 537 484 105 271 481 915 226 170 943 334 754 114 457 523 805 375 191 522 276 571 243 729 620 239 476 177 505 325 124 54 612 230 575 426 453 744 642 934 993 37 615 871 916 221 729 810 264 903 593 242 355 656 837 203 495 151 39 102 635 614 513 624 225 498 856 464 224 819 122 394 149 583 733 64 769 542 212 532 630 833 523 526 344 609 439 158 62 827 26 547 896 140 348 906 603 786 905 157 350 787 994 353 763 227 971 332 487 495 327 514 388 451 890 979 249 371 693 485 76 968 374 550 391 644 780 649 79 365 130 317 156 525 741 357 183 107 164 272 457 545 730 863 478 791 31 322 393 640 752 217 567 337 631 315 673 313 558 254 546 22 528 858 749 932 205 758 150 347 163 698 382 960 651 352 360 320 397 692 159 585 605 886 386 620 142 834 591 642 73 836 503 379 323 253 145 783 789 199 451 336 129 759 966 298 112 249 40 164 151 735 645 887 347 881 571 91 142 997 745 163 684 345 332 841 848 269 104 153 919 19 380 131 282 843 827 42 912 975 65 578 743 801 465 40 249 555 893 132 618 144 999 65 324 360 725 922 23 563 250 231 911 772 909 354 615 420 325 937 42 73 841 509 871 130 846 295 837 575 662 90 148 284 34 445 762 267 774 898 452 424 257 999 252 49 666 441 316 87 268 581 715 558 371 559 466 683 907 260 205 701 161 552 918 482 99 641 427 331 236 261 730 724 268 678 709 543 233 742 507 466 185 940 395 700 596 510 170 944 337 987 289 436 188 447 276 690 418 433 293 69 236 5 82 625 925 190 625 539 997 859 694 126 108 185 463 410 505 145 835 346 120 238 30 490 266 556 967 870 520 704 576 973 217 327 432 671 763 155 757 752 99 50 375 63 559 723 968 847 821 139 30 867 458 753 403 57 697 818 122 458 557 635 241 920 657 442 277 666 216 335 576 392 823 402 307 804 640 696 42 808 815 468 918 89 781 303 54 66 196 697 664 166 25 993 856 750 855 747 308 101 179 856 497 448 199 862 386 926 857 647 556 669 258 369 957 972 532 61 751 628 345 56 627 904 981 138 610 208 273 223 696 848 310 889 447 279 102 812 687 554 851 832 110 605 962 967 255 233 70 405 515 611 483 417 397 885 914 857 494 488 443 807 892 212 248 767 983 995 113 478 302 845 333 180 636 764 285 396 677 358 269 902 649 779 208 579 314 20 432 456 771 437 841 951 473 385 642 813 393 626 692 994 903 616 937 504 967 29 254 294 841 733 927 648 928 676 411 618 459 2 47 943 895 916 72 582 2 790 757 78 266 310 285 435 439 99 542 356 452 285 114 955 800 112 87 341 390 16 898 124 148 823 209 194 17 461 613 289 178 292 657 878 674 323 703 113 127 588 822 853 738 594 726 799 474 370 500 921 89 756 273 981 398 184 277 521 287 14 643 457 675 969 687 195 751 516 783 68 185 608 897 469 168 564 198 70 363 496 327 562 456 213 563 590 492 431 13 743 159 740 296 595 584 896 543 860 278 86 730 755 161 712 735 679 123 917 646 893 997 580 976 191 802 46 87 709 88 283 855 349 905 980 936 869 332 707 410 343 368 43 811 949 465 467 16 55 259 361 356 610 474 770 680 304 453 749 80 691 982 176 150 652 355 293 231 319 279 395 352 18 58 286 968 561 699 534 199 273 414 802 764 930 149 474 256 416 864 913 722 811 576 688 898 918 794 351 754 116 823 976 426 726 770 307 781 415 11 796 226 465 730 670 713 302 345 481 40 900 904 109 611 549 263 477 882 619 327 672 197 996 428 390 696 851 664 329 55 146 73 400 138 120 838 655 401 687 840 408 712 82 197 645 238 209 39 768 416 266 30 668 149 232 537 982 346 861 826 615 713 838 689 888 848 407 216 602 113 384 84 201 33 537 877 573 841 296 522 524 188 41 167 10 791 246 440 492 234 938 294 931 722 569 142 769 228 280 703 907 283 650 312 75 324 93 7 459 520 638 179 713 223 366 80 570 350 597 270 25 359 929 243 39 788 883 882 156 943 134 506 276 695 914 703 27 32 992 480 355 759 240 356 894 617 854 832 699 728 748 90 3 683 912 119 784 460 229 790 339 770 171 687 631 38 694 922 443 127 462 841 613 426 990 487 33 938 1 421 953 952 876 857 868 517 15 145 11 168 877 967 927 660 814 468 800 543 725 813 617 625 788 830 143 743 957 968 192 964 381 270 24 717 475 829 409 207 399 935 429 611 822 742 874 863 600 512 419 670 941 514 388 278 803 391 243 402 350 768 667 334 746 697 637 225 890 520 722 928 389 536 422 682 557 510 373 154 674 873 984 86 985 20 152 431 13 425 314 38 62 810 717 273 593 484 178 609 251 605 643 202 129 962 79 386 961 689 219 343 418 719 330 877 338 980 250 965 884 541 154 194 453 713 849 318 702 783 67 970 662 22 368 180 946 788 971 534 544 555 97 886 147 983 529 496 677 350 167 976 603 279 959 177 629 503 689 372 497 288 204 65 83 237 974 239 12 285 798 669 820 92 72 191 703 935 566 50 826 788 94 696 515 983 681 567 6 615 110 550 202 100 103 745 606 246 855 780 186 594 160 1 962 616 32 835 978 191 159 264 714 145 507 550 785 523 530 250 470 195 684 434 88 43 776 664 494 531 519 571 311 962 965 583 117 234 923 770 512 829 587 879 308 158 727 899 413 673 211 350 245 133 214 626 762 772 821 210 721 830 270 309 123 644 731 973 536 140 200 149 646 568 486 186 657 167 237 190 528 473 168 671 599 496 518 310 411 340 225 603 290 649 444 738 142 727 908 6 680 119 630 4 133 621 34 464 517 206 84 81 432 728 719 953 728 607 830 318 548 738 383 960 910 968 963 51 567 144 182 544 183 592 824 192 77 860 793 524 406 341 710 588 621 101 472 426 377 620 30 60 305 357 258 765 438 989 500 272 882 239 577 325 47 104 92 553 825 866 675 746 664 31 607 895 924 583 998 694 880 722 391 735 71 715 7 496 891 521 340 930 206 33 533 212 74 138 541 488 367 855 471 271 837 951 586 115 299 923 766 641 775 387 596 89 919 755 35 563 942 905 278 785 80 558 805 664 846 16 738 350 149 801 387 664 348 479 215 337 560 170 897 472 591 713 23 648 568 347 98 781 711 53 169 741 872 227 760 6 954 782 720 826 264 287 493 610 988 113 639 544 706 168 423 926 222 376 301 823 282 481 835 393 4 178 244 224 653 432 136 947 262 884 751 134 487 126 815 647 737 193 440 979 565 189 224 10 220 577 36 334 673 781 686 236 108 353 165 465 162 810 991 171 574 550 297 33 127 958 840 350 362 119 983 416 111 711 359 871 135 711 936 116 216 228 316 546 665 852 115 978 60 785 604 370 452 391 460 221 780 476 218 291 96 584 480 40 333 396 778 106 150 469 179 580 797 158 730 616 527 110 248 930 252 523 38 413 141 505 718 730 100 713 473 378 958 645 226 804 682 531 716 487 839 877 939 780 708 400 623 995 873 643 816 147 414 670 386 121 632 126 685 104 430 336 44 847 781 857 663 957 312 859 531 674 794 865 274 910 234 281 483 30 263 267 732 132 328 328 128 370 771 376 342 992 137 867 829 976 241 183 584 147 21 994 576 441 773 277 661 785 188 360 986 855 189 835 538 551 511 489 401 508 947 19 612 338 508 862 454 312 774 592 121 918 501 895 895 328 161 562 172 328 174 19 374 729 705 459 9 275 288 871 551 629 268 977 281 510 901 353 831 556 378 744 393 407 695 999 633 195 95 419 875 417 905 617 909 666 428 95 476 73 491 672 589 983 741 749 966 263 952 273 210 841 275 625 506 767 592 602 601 175 125 563 864 758 398 312 207 614 765 354 397 522 259 531 505 377 28 704 598 443 658 991 865 219 763 678 945 6 247 199 291 328 911 252 51 272 660 47 925 113 76 261 53 630 425 390 382 463 817 285 449 659 636 510 265 374 45 64 479 708 789 618 31 723 106 793 489 989 427 780 499 641 380 459 403 638 463 312 715 908 651 808 196 512 8 808 899 416 148 107 105 922 540 140
8 956 581 308 989 616 130 997 60 744 995 968 524 826 393 895 577 174 99 337 207 531 205 217 434 221 428 561 547 80 372 762 916 839 254 527 548 736 825 474 496 941 75 100 180 523 650 682 943 689 239 301 184 859 73 673 690 856 168 301 661 487 583 940 779 210 687 165 433 303 993 488 709 834 867 27 952 881 301 87 804 465 364 589 783 642 686 933 872 255 42 408 742 752 189 14 607 873 283 242 394 564 334 287 29 662 648 47 729 933 994 429 781 939 731 684 668 679 850 621 58 879 614 790 853 891 735 601 900 344 66 726 979 520 150 292 928 660 268 115 414 7 97 403 771 900 574 420 887 12 733 559 773 691 63 425 145 712 92 979 112 532 141 52 131 739 371 150 329 353 387 618 72 967 942 638 901 648 281 768 605 777 3 906 625 464 603 475 187 256 482 737 810 897 591 576 370 79 956 700 401 561 451 205 599 295 899 101 863 243 259 426 181 573 468 139 374 850 288 855 676 388 681 971 210 164 610 700 643 427 533 892 728 882 791 239 358 815 445 327 109 219 889 453 85 739 953 570 10 895 937 592 931 67 365 639 279 545 363 745 336 265 294 341 741 6 222 139 343 54 419 243 427 395 842 124 834 138 866 564 156 643 637 632 790 815 831 60 311 909 846 235 100 336 23 941 143 788 93 371 624 135 202 454 213 856 684 712 6 435 266 25 206 833 924 905 291 128 65 528 892 308 582 197 992 625 312 755 56 151 506 586 531 360 903 640 824 918 543 565 127 766 511 135 755 448 837 182 125 127 565 969 122 843 768 959 751 532 263 277 463 171 800 250 22 292 344 686 456 858 977 580 430 892 636 988 860 82 309 58 990 499 894 22 966 86 128 782 849 731 501 889 101 862 503 558 188 705 575 736 674 449 525 449 91 262 888 208 238 405 707 311 685 54 586 526 562 290 62 892 316 421 435 231 119 772 512 984 212 873 31 723 405 319 939 782 224 979 868 303 136 485 133 615 7 911 464 734 859 667 216 331 946 475 415 412 918 258 453 955 392 269 300 463 242 417 714 597 922 252 120 642 124 191 286 917 925 344 88 199 83 942 14 717 677 350 297 536 376 235 192 121 437 708 200 617 377 602 801 753 896 579 669 646 718 983 108 740 106 938 219 29 204 895 142 261 770 94 944 960 579 93 571 957 176 823 569 81 778 104 26 989 160 510 319 226 659 641 346 437 788 323 117 248 734 331 588 798 466 619 333 331 255 451 282 385 243 927 284 117 717 223 537 906 186 920 292 412 218 499 55 84 337 918 898 662 950 718 237 634 424 855 926 536 840 331 530 807 25 964 388 827 802 732 113 755 871 503 886 67 645 824 617 235 235 401 545 541 806 517 452 852 655 305 651 13 961 201 356 307 70 175 51 953 678 50 381 164 829 638 208 838 359 470 27 613 553 935 223 477 561 212 897 654 9 402 477 385 757 793 987 151 226 736 980 119 175 711 306 21 999 724 965 259 494 776 675 11 217 160 620 115 462 128 373 434 730 467 342 930 413 168 454 493 302 288 664 139 870 367 589 795 836 458 798 840 923 75 4 761 455 683 657 798 619 797 641 971 360 596 426 606 169 571 673 983 41 527 322 467 732 735 269 471 155 416 450 395 354 684 314 993 52 618 632 213 475 856 425 44 250 245 280 29 890 901 509 833 719 917 907 870 814 498 115 644 493 143 921 141 544 591 756 517 740 892 905 5 913 821 959 672 566 8 361 61 976 764 74 989 256 948 934 818 644 38 856 820 403 375 229 834 658 624 893 369 378 115 763 959 817 769 542 455 726 396 67 115 700 555 391 893 135 587 797 902 33 703 402 178 760 473 368 938 369 373 649 670 602 599 504 327 986 761 49 294 941 730 786 904 436 856 935 379 121 692 15 776 499 90 162 720 832 741 526 42 271 970 71 799 623 697 822 565 847 728 327 175 182 883 96 888 36 823 126 355 862 47 440 295 823 634 227 122 711 196 818 330 308 34 745 862 78 976 951 462 821 843 902 131 114 262 172 411 882 837 76 46 551 539 513 858 382 157 703 864 348 623 947 744 774 827 737 646 341 862 203 283 855 503 485 206 138 630 54 591 698 349 975 584 179 978 272 406 556 951 702 366 864 133 420 50 691 601 982 394 767 755 94 256 844 936 483 83 665 289 858 547 234 828 762 699 197 765 851 258 845 301 720 167 604 248 592 159 568 153 538 164 622 583 884 909 618 115 784 875 747 905 595 613 251 976 355 544 17 27 527 469 971 962 303 821 278 535 660 550 32 151 689 70 331 291 529 424 442 324 629 617 706 70 228 708 81 59 446 364 163 461 79 478 919 541 470 618 880 468 293 37 576 64 350 395 920 984 585 720 957 168 325 367 507 49 828 230 813 596 775 591 970 756 340 26 137 720 839 313 759 838 332 849 795 440 546 622 510 502 214 458 173 932 500 697 472 73 193 858 220 638 653 582 46 961 40 176 287 152 630 628 290 679 335 371 997 243 195 160 554 525 429 86 323 51 469 752 265 240 89 301 12 662 313 273 587 163 199 824 541 675 963 302 929 503 914 929 465 63 185 813 476 326 357 754 152 378 766 167 593 871 480 656 123 664 590 852 209 115 723 758 307 900 90 273 972 334 621 328 296 719 247 984 398 553 930 285 816 542 258 937 489 909 696 111 794 354 232 186 318 362 639 27 144 776 697 704 792 117 611 583 558 136 606 545 321 64 973 565 384 707 693 696 780 275 21 867 146 206 936 292 705 440 560 891 225 524 298 686 782 92 906 254 515 495 883 341 879 233 274 872 508 470 769 767 909 585 347 920 418 171 878 766 422 349 289 959 811 787 695 892 151 828 932 346 460 40 230 749 626 239 754 301 16 836 28 528 164 257 367 350 609 667 578 969 352 355 473 235 815 923 974 758 670 45 927 322 505 216 317 444 47 153 940 307 642 944 895 469 362 586 514 603 380 69 167 616 447 826 672 280 796 513 981 142 474 96 809 884 750 571 799 580 948 280 132 592 170 559 252 906 431 69 111 854 0 796 776 671 663 586 985 627 19 711 349 334 389 990 819 543 679 614 917 865 519 885 249 666 159 518 827 168 439 251 876 541 962 373 233 774 787 739 969 810 490 948 53 737 487 70 273 690 328 84 139 460 744 544 712 577 467 154 61 194 736 484 98 983 441 661 596 889 37 63 805 301 45 939 379 841 104 474 421 890 938 747 967 880 584 873 812 562 667 702 190 819 86 416 39 522 386 639 211 914 267 949 201 842 964 633 654 169 416 169 758 191 423 176 221 999 743 41 246 308 69 719 260 965 724 417 262 444 704 153 521 588 535 455 838 39 666 363 261 467 129 781 600 495 248 694 38 356 2 160 443 77 444 930 701 210 536 870 491 317 612 238 412 794 885 612 843 43 628 341 915 810 955 221 869 800 522 2 395 722 30 511 191 629 945 116 396 598 174 672 725 515 713 700 682 301 634 566 277 348 407 715 194 721 933 803 13 65 257 897 165 307 803 559 722 265 488 640 518 202 746 264 479 739 552 839 875 40 996 628 410 201 320 90 177 865 1 991 540 89 958 711 231 9 752 552 110 976 789 459 772 681 807 125 910 501 646 787 765 134 739 879 240 752 983 31 777 646 161 441 662 861 481 432 404 799 486 954 432 489 539 514 158 918 345 954 656 424 315 365 11 361 134 513 911 744 877 726 613 850 785 738 708 493 699 938 399 680 841 438 627 602 559 690 35 35 171 325 338 721 523 753 295 220 998 680 594 639 873 467 305 663 633 946 498 351 59 600 118 774 555 341 652 793 244 366 908 531 241 240 264 871 528 445 215 217 411 390 563 732 324 707 727 56 721 914 710 553 330 120 270 731 20 302 253 309 570 868 105 536 495 531 631 401 80 460 390 187 601 851 852 453 753 931 502 767 140 442 835 778 615 5 793 866 715 3 95 709 408 655 183 756 406 887 107 381 861 506 635 204 43 1000 694 697 968 167 276 487 87 259 954 681 116 684 904 470 848 60 84 727 157 316 484 506 826 820 149 929 196 229 409 551 532 13 683 743 874 315 461 2 597 334 830 595 449 18 984 433 50 593 520 850 960 232 761 829 517 746 351 653 478 433 68 958 82 67 497 68 375 828 881 428 326 978 991 408 397 835 567 341 304 340 245 979 608 480 48 615 400 34 557 271 18 826 77 132 148 986 34 607 978 615 299 997 275 649 680 622 598 803 438 45 749 419 459 474 147 727 285 491 471 957 103 765 57 981 949 363 458 610 383 792 5 840 534 298 716 354 647 571 580 792 988 683 339 105 616 61 865 643 492 635 638 43 385 245 102 839 417 614 353 533 366 707 640 171 572 715 310 863 764 14 854 894 64 835 891 101 564 603 166 151 912 561 808 661 820 510 448 979 833 871 457 99 24 81 671 877 688 213 549 55 153 862 748 400 154 814 738 632 178 746 236 528 550 409 44 250 857 272 573 447 198 256 516 195 692 670
299 203 740 625 217 364 456 312 575 380 216 791 390 139 919 512 494 612 263 876 451 821 56 591 91 191 995 53 818 136 21 579 534 697 342 466 322 286 393 20 373 303 407 168 711 237 243 300 277 525 860 981 733 708 94 163 525 655 922 752 214 992 969 836 34 835 430 490 712 749 55 592 898 547 942 773 659 440 765 493 105 377 303 407 807 969 503 402 387 244 848 451 587 918 246 74 188 423 959 836 878 610 759 970 596 248 478 767 549 356 159 145 745 805 514 44 59 484 600 955 276 666 33 640 177 568 317 681 528 992 30 467 205 701 471 49 578 119 629 777 833 225 841 278 770 748 852 687 326 413 673 316 594 630 565 779 672 352 972 450 46 634 971 768 363 175 777 148 113 735 331 205 88 321 175 99 422 52 484 729 989 574 364 564 337 205 562 574 696 967 438 930 223 188 119 527 674 408 706 40 40 651 544 158 518 314 163 375 372 152 653 526 790 366 515 920 265 490 920 122 950 300 916 535 294 320 125 361 990 833 949 757 358 905 644 855 386 431 381 792 90 974 640 369 697 590 927 889 63 683 96 732 191 272 132 713 356 508 171 890 253 858 288 497 782 948 930 514 521 959 334 197 424 473 783 339 536 479 80 748 101 988 861 317 106 180 846 78 209 444 274 244 781 125 67 866 694 882 943 593 505 595 772 251 814 367 691 527 577 825 425 855 213 537 934 383 524 160 355 588 688 516 310 433 394 784 963 911 792 454 871 575 788 467 619 914 93 11 961 455 186 708 134 17 896 231 800 910 830 757 732 618 10 842 583 723 490 526 403 911 702 245 366 143 763 745 437 248 816 314 948 15 560 681 25 729 298 74 464 3 645 851 858 118 699 833 421 399 225 965 918 231 571 483 613 595 224 204 634 460 992 434 944 936 805 473 610 758 24 447 827 186 767 587 89 359 301 806 308 765 912 80 284 967 262 790 166 949 333 820 492 940 539 53 60 54 955 765 556 141 311 659 290 948 221 621 837 331 905 293 664 496 32 350 929 437 347 26 282 504 312 140 114 902 707 250 660 490 975 555 897 405 993 689 3 189 233 122 375 9 229 755 520 355 666 647 18 911 962 106 445 791 176 50 892 145 58 859 985 951 83 462 705 21 48 519 669 462 441 66 743 911 296 237 155 833 913 829 730 212 509 29 368 323 489 24 728 204 586 919 272 528 86 453 991 723 150 441 339 683 986 165 794 380 722 7 184 236 181 776 418 290 826 621 576 265 42 221 496 37 981 952 808 335 457 186 51 245 164 667 168 405 894 573 633 615 235 566 361 757 719 368 128 817 842 16 142 233 417 211 370 770 879 5 85 574 915 388 222 35 20 122 854 647 81 409 508 477 657 925 26 129 563 486 82 13 458 890 682 782 911 770 227 467 234 369 718 17 700 460 240 499 423 259 937 21 406 659 453 605 547 34 655 73 480 658 65 647 883 784 384 484 867 523 383 781 13 392 345 273 542 506 872 466 843 537 625 767 47 674 511 302 652 465 12 576 607 902 2 876 809 750 117 436 118 101 493 535 57 16 122 129 880 776 103 592 285 362 648 609 817 696 79 239 476 615 146 808 102 960 829 883 928 425 405 553 964 130 866 495 11 4 774 988 169 621 713 212 379 993 822 102 502 580 662 437 212 455 141 268 886 922 180 203 795 188 678 141 87 73 875 965 535 586 486 60 158 539 853 603 62 52 530 647 516 911 639 599 7 391 750 471 325 581 182 345 747 374 798 908 784 989 951 758 329 293 868 115 147 281 834 172 283 719 244 159 204 682 888 629 281 619 52 154 537 392 454 197 465 969 198 590 115 724 558 721 637 891 646 69 599 663 630 814 835 550 832 809 651 134 22 483 804 520 859 393 64 189 31 917 592 67 921 368 353 823 165 821 510 415 708 171 546 1000 914 487 335 766 258 687 360 930 160 154 557 985 429 413 910 475 344 943 419 553 726 892 208 504 108 968 245 631 135 593 797 195 642 70 482 348 960 148 183 751 760 599 43 540 440 26 787 300 889 402 448 229 786 603 550 966 785 368 468 399 252 944 749 16 650 857 780 691 887 219 554 934 269 376 385 333 481 538 840 416 776 708 998 598 226 497 815 50 709 380 287 658 717 875 84 704 463 807 716 841 904 117 359 415 796 397 143 585 820 919 569 767 541 77 570 288 979 696 320 564 416 99 605 719 107 940 149 196 738 469 431 778 19 501 444 619 446 891 412 491 684 356 690 505 970 10 324 767 315 42 608 174 611 99 551 193 939 695 638 412 850 268 268 418 157 94 506 722 314 178 17 586 685 939 585 737 593 377 735 239 477 554 488 406 901 627 382 796 398 678 779 416 996 640 260 94 207 458 936 572 584 872 228 208 836 567 499 437 966 738 374 214 874 363 573 31 378 440 856 182 686 722 994 146 724 458 161 826 680 412 844 171 906 939 280 490 153 291 124 854 397 99 156 655 903 798 485 1000 548 282 123 786 683 727 391 265 98 78 321 739 581 558 92 295 710 290 174 166 6 632 242 269 513 771 328 623 622 424 727 570 318 431 725 446 470 311 202 318 323 148 771 110 351 587 349 568 799 323 307 479 793 370 306 394 617 863 38 363 933 377 439 30 27 718 734 182 251 197 343 450 527 914 138 870 641 245 590 278 462 988 69 450 367 114 495 726 104 567 259 287 812 420 958 987 16 812 572 485 532 227 941 92 519 935 497 881 192 695 753 235 340 317 1 484 162 356 932 234 522 553 452 272 923 125 432 843 220 290 665 930 376 27 215 775 392 177 237 675 112 75 773 446 810 284 50 688 238 26 167 53 267 787 523 426 206 149 469 982 553 676 626 16 580 865 695 217 769 927 45 752 100 955 940 81 39 872 507 948 862 758 890 697 649 668 319 105 824 591 427 948 293 177 336 547 230 70 365 340 14 327 721 365 501 843 976 19 870 877 466 181 908 331 720 253 715 250 395 443 77 254 78 319 295 105 266 169 97 341 187 696 415 480 597 46 895 405 148 885 925 845 704 413 857 395 635 51 999 356 449 875 190 211 305 781 473 882 602 102 764 465 681 494 845 415 411 824 517 491 110 144 869 772 75 283 751 97 232 651 151 969 974 942 847 274 956 425 540 753 338 14 44 788 70 830 455 453 487 432 555 240 931 861 145 177 172 466 693 112 76 773 36 135 588 897 389 101 839 906 647 158 4 597 0 841 475 360 757 774 668 921 900 646 752 955 189 619 154 367 396 753 744 18 210 60 623 216 803 447 863 57 152 231 286 553 997 514 965 445 498 923 66 889 279 895 568 419 120 745 831 743 68 152 582 810 400 567 731 264 426 89 667 527 603 90 491 766 978 713 121 582 459 328 348 236 354 871 676 278 984 832 612 870 140 158 754 726 618 950 130 85 271 783 111 243 72 919 620 288 61 961 203 739 436 709 654 78 938 576 401 636 472 783 250 480 909 503 5 262 71 633 947 508 636 587 479 263 907 787 885 75 292 341 952 477 316 672 741 692 698 331 278 830 579 190 95 546 714 205 775 171 255 892 591 784 369 255 737 755 864 109 819 789 778 703 876 124 987 360 99 859 241 389 762 980 954 649 49 705 327 906 543 173 127 72 615 56 679 422 341 127 126 324 614 682 689 378 435 160 139 299 687 550 567 863 350 118 791 736 768 536 628 513 627 517 420 178 526 334 825 75 677 156 703 453 670 526 982 712 289 866 977 64 729 507 595 395 309 494 434 498 891 614 196 180 28 628 247 49 218 840 173 624 399 227 413 905 566 653 131 859 884 379 806 309 761 117 8 221 545 884 388 229 736 101 116 78 29 473 882 828 967 306 801 615 313 212 881 692 692 365 980 71 332 739 73 440 756 378 23 926 408 840 811 710 504 251 945 514 746 902 559 792 35 513 758 683 589 671 632 974 248 194 849 157 410 26 877 193 609 118 606 922 461 26 54 998 723 571 467 73 219 866 409 757 377 537 483 71 362 93 15 908 300 736 211 80 270 682 742 189 53 381 144 338 137 84 404 658 624 188 529 183 194 791 701 976 346 871 500 141 330 902 953 599 450 28 442 163 983 2 631 348 838 964 256 74 179 181 873 184 671 400 474 469 371 829 902 121 658 422 109 287 428 540 675 491 917 986 564 872 37 195 968 507 643 24 197 35 133 111 899 440 789 917 447 63 748 124 297 606 851 69 957 464 302 774 273 640 552 190 935 489 531 54 988 545 538 204 512 393 561 897 249 736 656 406 460 127 443 557 621 606 739 270 893 987 254 412 601 380 195 822 136 698 257 211 380 245 604 790 352 629 616 20 926 318 924 778 433 687 9 264 261 750 129 919 357 305 193 49 755 766 170 334 199 196 533 674 275 6 74 873 855 858 41 698 200 312 865 195 304 634 231 733 178 182 813 477 574 502 973 307 414 427 201 66 823 267 766 45 291 768 821 91 264 612 663 905 185 238 598 655 661 90 802 391 402 435 236 514 828 588 946 867 239 323
335 975 463 239 510 675 925 612 514 96 826 907 150 987 873 366 910 178 570 962 749 756 406 941 621 109 926 798 620 155 985 581 87 537 879 933 214 125 699 272 293 29 60 107 816 560 325 286 584 208 265 797 208 13 569 978 668 170 724 677 455 714 607 877 715 69 874 39 542 116 492 730 943 277 253 671 563 657 765 533 476 934 784 948 935 931 993 681 782 133 729 525 495 241 448 588 475 791 194 983 944 448 329 321 662 245 937 64 526 166 98 57 456 577 509 355 29 183 179 879 25 866 334 784 955 104 327 7 802 587 819 879 247 153 443 682 298 667 499 641 615 888 376 737 465 549 274 868 262 296 919 499 939 111 567 897 199 849 842 526 227 991 315 131 128 160 328 790 857 945 304 245 302 479 686 12 217 454 425 952 305 368 898 813 347 711 909 105 787 946 377 253 540 87 54 668 529 462 624 553 404 174 612 735 877 724 141 15 656 802 99 780 392 574 835 578 474 71 600 476 631 86 127 845 950 911 862 117 702 635 117 379 96 725 548 424 564 7 867 809 979 555 139 289 75 84 121 529 796 324 390 380 731 932 19 788 598 612 496 584 189 656 742 467 629 659 90 539 10 176 972 993 641 688 840 394 5 530 138 248 336 906 660 491 638 877 531 543 358 322 23 985 630 445 663 125 833 604 602 131 197 625 447 918 885 645 342 714 519 647 913 431 608 822 623 700 109 178 234 118 525 886 379 738 252 146 507 243 671 766 849 498 573 938 533 205 785 389 771 682 92 814 811 834 430 948 385 714 780 187 70 495 287 92 871 156 768 752 777 536 89 651 354 203 13 714 345 797 275 198 859 541 827 518 665 194 137 256 120 743 256 656 209 337 805 673 733 3 237 888 752 421 331 186 933 96 535 564 467 238 378 564 426 959 83 728 219 732 316 768 409 917 40 113 940 377 723 729 546 18 415 738 907 136 793 158 555 476 464 678 30 820 79 491 47 528 459 116 834 295 323 359 359 375 814 297 645 992 996 833 900 577 856 279 876 775 757 459 617 457 803 786 180 832 405 857 147 493 818 899 997 313 283 691 709 840 721 870 369 994 444 997 458 309 235 846 585 168 990 816 693 738 551 209 241 710 56 217 417 655 266 342 611 865 402 743 501 210 176 298 381 95 633 306 934 472 579 338 49 19 388 23 678 409 576 74 775 167 882 560 648 745 778 988 556 662 213 824 61 327 973 517 679 428 396 20 6 308 236 529 102 61 957 981 674 425 974 62 553 255 654 522 261 45 62 566 480 110 446 51 991 530 677 503 28 514 744 32 961 499 0 821 399 126 962 327 517 20 504 782 493 223 165 597 734 894 870 718 924 839 186 747 503 549 223 801 666 773 890 234 720 464 244 182 682 459 566 162 658 925 181 931 166 468 710 579 815 382 222 458 21 232 676 327 637 700 547 691 78 557 289 95 797 662 603 196 31 595 46 97 707 78 400 612 407 964 964 131 799 832 124 525 599 735 689 242 847 824 718 239 740 328 982 475 756 311 661 505 18 365 91 370 844 978 471 290 418 199 375 633 312 111 575 501 764 203 115 464 701 764 212 20 642 772 511 915 233 502 916 788 65 807 403 937 609 211 69 838 614 723 883 160 831 444 992 477 140 699 837 910 954 219 788 947 449 209 920 379 355 877 838 350 152 40 414 402 44 627 905 528 12 446 153 462 875 835 473 236 947 172 618 441 649 414 930 700 893 700 587 256 986 918 51 728 267 742 431 258 518 838 941 312 550 407 211 7 310 166 170 219 911 342 998 30 52 921 416 288 596 652 158 862 528 308 508 529 769 120 163 150 268 678 246 456 929 980 956 792 240 503 295 954 453 711 545 776 647 150 263 312 588 896 792 986 43 466 691 484 282 835 260 393 804 117 203 480 350 132 927 44 739 312 303 186 270 637 58 276 200 879 488 347 319 205 625 856 177 11 580 519 619 840 892 673 279 645 730 104 438 501 300 761 162 790 297 299 125 280 218 926 155 272 706 300 571 147 412 301 370 375 994 900 288 739 228 418 864 530 113 104 958 638 105 667 63 561 154 790 822 28 606 692 48 258 855 625 746 729 167 830 320 339 434 179 561 725 728 952 294 566 136 890 672 877 408 823 732 212 795 731 272 786 753 153 912 655 983 323 760 611 348 646 513 441 291 997 483 738 747 175 854 602 659 997 273 761 50 145 220 26 114 339 231 591 695 707 80 868 685 964 324 986 479 970 313 458 276 314 581 490 349 918 670 299 931 435 969 904 168 629 880 550 424 415 317 698 477 333 936 545 988 866 646 604 341 855 337 586 131 394 984 956 532 719 708 314 440 715 26 337 538 664 810 849 301 406 249 209 81 796 398 474 828 944 191 822 906 41 100 996 917 894 364 4 759 943 783 41 225 639 694 746 595 230 763 887 539 874 76 547 681 221 766 352 37 573 908 256 683 701 230 249 309 199 717 460 965 116 423 44 314 126 863 291 491 717 441 841 382 338 823 391 387 268 966 496 899 915 808 856 537 311 980 844 151 181 634 111 104 129 221 220 904 153 692 656 705 512 824 371 697 816 774 410 981 678 321 66 616 432 71 661 978 436 858 999 421 57 543 974 311 450 597 813 11 409 605 729 675 628 148 767 557 387 866 212 413 215 482 162 572 487 644 60 610 449 132 718 853 99 489 567 527 229 592 528 368 238 366 613 133 806 454 591 142 557 469 115 427 803 949 313 601 927 586 861 714 665 635 306 667 419 516 136 577 414 68 457 505 537 394 1 57 361 122 910 118 350 490 733 652 48 73 59 374 209 269 574 923 81 945 975 639 562 9 487 201 849 206 705 432 83 17 949 736 163 977 263 188 262 751 201 976 809 254 978 360 205 636 54 126 102 93 813 436 329 989 356 229 924 825 43 521 930 451 278 851 472 107 459 2 990 259 470 651 867 308 913 84 165 182 147 24 252 466 410 161 768 868 612 673 513 613 275 806 673 422 652 143 37 948 238 574 486 562 906 657 211 351 586 786 456 690 395 433 552 428 701 971 672 918 766 178 735 704 169 205 424 921 748 66 454 711 177 3 439 627 706 174 581 719 335 593 806 716 181 737 207 869 627 895 320 53 673 481 649 846 737 33 191 640 838 767 151 373 232 32 833 419 471 897 630 367 883 583 594 541 832 502 700 591 693 365 634 960 939 461 27 664 902 318 359 589 815 725 813 698 652 743 693 255 87 88 674 836 688 278 138 383 522 437 292 110 319 146 79 251 875 817 915 951 249 781 728 439 959 791 781 362 761 257 676 384 615 594 573 277 729 116 975 134 265 435 540 35 482 848 45 680 631 544 749 357 13 215 682 628 780 202 546 352 425 470 717 497 934 245 501 500 225 727 411 722 549 995 489 145 353 38 143 185 702 1 334 520 221 807 455 101 940 655 339 928 502 741 522 330 724 829 53 420 2 361 549 243 603 946 94 568 631 643 869 549 894 55 225 339 748 901 878 622 118 232 346 172 339 839 642 830 854 582 938 119 447 953 358 932 490 108 296 34 126 812 206 813 614 183 460 290 947 938 953 224 528 821 196 389 971 632 559 239 803 703 185 478 801 861 550 144 88 353 996 338 728 95 164 841 675 472 58 410 525 687 615 915 536 860 143 745 887 650 648 512 225 755 671 129 620 959 527 371 381 346 7 450 961 149 95 326 718 391 657 888 365 238 42 881 686 963 630 484 51 530 791 204 559 845 454 850 210 307 823 536 174 442 188 193 946 160 320 248 379 280 229 735 181 578 105 604 744 772 207 198 664 332 220 565 643 872 421 887 637 285 729 889 906 296 632 534 294 999 687 696 258 852 474 700 224 884 365 171 316 15 300 903 362 967 999 809 349 820 128 77 120 789 148 292 368 922 16 506 848 590 748 210 506 190 261 271 16 968 239 192 529 713 812 523 874 216 265 356 594 494 123 123 566 36 17 914 350 258 625 42 90 67 545 226 152 942 115 401 200 4 944 712 85 779 682 39 884 395 402 159 281 559 282 878 313 498 137 94 570 987 30 487 679 891 741 896 123 340 287 372 803 758 87 363 607 111 412 64 242 397 667 74 600 762 138 333 3 429 179 761 131 207 788 20 41 86 449 286 42 59 903 184 225 72 477 27 462 85 668 173 438 103 628 554 806 22 680 524 839 264 321 112 88 343 169 130 474 843 901 552 547 281 294 16 895 462 571 748 783 393 785 669 268 560 350 902 794 452 313 832 8 485 579 754 159 726 335 800 109 738 539 486 925 468 658 653 143 773 41 195 505 8 654 776 404 97 498 894 713 380 448 626 663 135 146 515 847 41 956 558 597 156 682 306 966 790 215 411 995 175 399 460 579 322 393 299 114 750 423 344 299 82 426 801 249 164 941 952 597 445 301 14 101 45 700 187 420 684 65 7 742 157 167 794 636 169 572 457 241 865 223 770 846 975 115 522 70 886 278 196 569 284 965 798 45 250 200 970 919 106 85 688 618 386 641 242 129


==> anc/Large-TA benchmark/tai_j100_m1000_9.data <==
100 1000
380 158 116 396 360 92 895 990 803 63 733 686 956 752 263 479 412 697 789 402 299 258 146 479 188 202 858 738 911 337 217 969 967 990 661 174 384 621 90 69 693 250 123 630 53 673 647 923 159 86 652 824 850 563 318 228 983 776 588 694 707 801 183 102 626 667 314 791 553 822 303 106 772 111 837 528 385 457 392 843 767 626 315 527 126 414 156 316 834 779 812 228 958 798 915 14 643 79 722 381 144 514 763 894 698 421 968 164 926 997 961 344 940 700 337 398 13 271 184 818 657 612 331 579 446 325 428 134 34 297 759 358 33 334 357 189 530 308 238 544 244 689 966 741 691 517 200 245 300 866 271 343 166 931 597 554 56 803 908 663 441 939 132 216 880 959 500 657 975 695 46 746 804 602 104 212 227 133 458 568 648 372 755 302 320 952 386 734 835 692 952 956 889 845 679 308 161 217 946 204 735 76 741 426 912 820 113 593 413 446 891 439 998 1 720 458 570 213 228 366 182 836 576 232 644 223 558 526 59 649 534 305 12 932 240 645 540 292 24 350 149 679 982 216 899 830 112 805 296 490 584 481 332 465 732 444 290 41 325 110 976 403 918 579 437 697 122 554 498 478 572 252 973 569 468 226 429 952 330 578 362 710 851 966 164 806 728 611 407 653 596 625 489 347 994 412 525 738 986 287 137 63 709 687 293 245 770 475 977 530 916 731 766 868 211 682 179 816 235 545 761 723 870 679 448 615 383 126 444 712 234 324 322 555 607 170 739 659 974 442 663 954 197 739 233 682 579 461 625 75 765 390 393 548 788 718 260 762 677 356 134 379 997 654 365 750 40 877 316 436 397 180 49 908 185 68 825 235 414 420 564 732 402 999 811 511 904 765 436 881 813 193 148 948 808 364 167 471 81 373 439 184 379 346 582 44 477 641 503 941 29 911 993 376 2 341 810 981 655 217 335 673 187 711 249 684 43 525 474 663 888 28 258 255 786 104 87 167 706 396 432 914 73 587 493 443 717 523 366 159 210 257 488 158 304 376 358 907 639 855 381 870 724 188 459 866 817 143 162 154 496 752 67 923 725 744 731 666 242 43 204 430 224 285 629 453 682 167 633 833 343 872 121 205 779 799 752 754 19 803 526 584 273 775 150 207 684 115 637 232 683 280 641 945 89 938 830 538 391 758 565 191 934 791 323 684 531 392 938 215 254 956 239 7 749 500 209 911 651 508 784 819 601 540 435 945 308 343 465 10 566 409 658 125 508 443 48 20 135 90 695 65 336 241 783 226 347 929 721 788 949 177 960 103 642 986 265 608 927 34 355 400 177 657 718 757 175 186 421 461 512 367 54 234 580 975 120 415 476 137 699 830 885 488 963 849 467 597 153 325 828 314 130 771 275 193 74 702 605 915 206 185 762 978 57 545 18 789 787 450 801 606 50 646 524 199 816 484 213 782 176 272 537 254 60 557 245 764 791 225 502 787 139 173 871 861 964 919 361 50 198 23 538 930 259 132 84 766 452 958 8 745 207 51 400 796 367 980 970 835 621 646 464 290 743 862 532 650 396 21 274 355 604 587 82 937 656 81 943 611 569 203 557 440 195 798 205 834 201 44 20 922 660 990 847 214 577 584 247 908 192 123 447 113 374 803 340 325 115 844 561 100 71 8 17 173 15 233 86 951 777 498 571 611 457 114 713 630 729 712 515 942 307 729 313 481 696 354 11 88 302 16 954 64 563 80 411 154 276 885 710 689 28 146 486 656 333 938 405 24 857 802 196 731 514 496 567 105 395 886 748 540 298 588 285 125 745 817 178 51 551 370 454 919 252 745 931 693 222 366 403 858 96 819 619 467 819 241 390 857 0 970 218 381 327 192 529 666 26 327 690 506 270 369 672 176 76 67 548 146 896 247 469 187 622 687 716 963 602 325 962 310 442 260 702 85 38 118 145 541 560 695 593 2 399 650 282 193 756 428 203 684 744 285 972 10 4 315 930 341 697 378 773 336 349 592 219 477 251 21 884 693 324 676 345 356 223 734 450 250 603 945 417 85 806 210 893 741 310 91 955 626 737 323 898 908 527 802 872 650 279 711 419 984 473 988 909 220 163 246 102 857 214 488 55 62 815 173 118 266 131 412 356 910 826 575 35 137 922 343 790 380 372 451 461 846 794 147 433 315 329 481 321 996 344 171 389 851 575 678 921 425 31 11 284 76 262 568 111 638 550 228 848 32 609 779 905 595 861 918 533 517 294 673 829 259 306 176 957 973 221 136 5 254 942 59 874 733 280 421 798 361 827 476 152 383 823 774 128 39 892 361 751 859 890 45 838 738 22 515 832 457 68 449 63 154 363 217 928 748 62 967 950 217 312 157 980 731 859 805 700 312 305 432 543 969 155 503 839 82 701 224 36 295 653 627 945 11 453 426 988 491 900 406 867 292 269 483 999 64 475 681 627 742 947 488 897 793 88 463 925 40 341 437 768 698 174 349 586 63 505 98 368 182 979 580 404 736 935 562 793 815 212 627 438 645 431 637 866 461 635 604 932 906 511 278 426 990 65 241 30 748 630 726 51 870 758 552 589 709 843 111 771 299 16 42 746 494 109 581 440 632 841 825 326 713 681 862 864 764 662 319 638 369 78 979 694 22 535 355 670 352 425 846 901 224 920 31 705 813 692 75 32 205 241 861 119 113 774 819 142 487 518 184 359 276 190 492 169 665 714 430 913 993 64 612 674 846 37 259 398 730 387 412 268 173 711 297 463 993 907 658 482 602 243 307 948 653 354 110 510 578 585 9 160 197 583 326 504 338 882 462 491 532 814 581 667 915 799 589 944 329 516 774 887 654 257 754 849 353 226 974 595 665 497 229 479 884 490 727 480 172 378 888 253 329 659 929 764 627 106 106 483 614 376 404 108 23 487 453 624 776 734 624 634 187 820 561 107 99 903 509 165 40 277 115 545 302 289 383 261 78 996 376 420 631 923 24 41 439 727 220 676 159 471 161 481 545 3 696 21 385 910 548 552 865 869 967 781 452 594 521 769 110 77 857 342 818 782 400 105 977 69 624 353 380 232 918 423 799 929 776 671 525 615 128 98 472 409 364 555 208 995 508 862 935 523 211 541 6 873 240 460 998 295 994 933 272 443 690 876 294 991 699 281 565 103 286 598 752 878 338 194 288 936 950 297 827 170 224 507 666 75 75 519 570 631 353 451 679 348 994 91 57 559 200 39 816 937 154 208 908 117 867 673 348 95 186 578 852 917 441 544 611 494 208 110 767 610 375 796 153 478 315 760 115 158 794 401 428 52 402 416 671 143 358 687 626 6 101 114 421 97 453 462 1 906 929 708 840 780 180 230 484 665 594 61 302 422 463 992 399 868 792 484 162 168 901 587 304 981 908 23 937 736 78 536 10 822 844 181 446 369 896 776 751 795 914 726 692 520 761 375 993 591 395 703 928 124 655 373 261 688 747 370 913 7 644 614 468 914 117 394 917 617 933 877 575 133 224 231 785 875 929 612 759 664 342 1 460 136 894 669 175 730 78 309 681 836 582 319 670 800 217 989 983 985 754 852 797 430 649 778 934 455 373 941 673 685 606 715 840 785 137 574 61 620 658 45 618 680 951 592 951 248 388 10 886 809 527 202 949 377 978 971 926 193 440 80 868 382 223 151 551 173 361 286 781 424 788 750 568 840 62 990 388 562 499 350 525 978 318 654 174 573 894 805 484 154 737 140 559 606 30 581 19 599 423 542 750 171 264 853 484 845 116 189 77 418 249 180 335 14 888 632 8 678 658 215 306 792 130 410 73 704 447 824 935 924 108 831 478 818 362 371 698 220 697 611 320 499 749 25 374 646 147 953 89 27 964 237 419 754 266 539 137 225 88 757 845 902 455 191 52 339 239 492 172 147 846 100 595 408 841 616 652 854 906 807 158 590 990 608 49 125 130 600 915 712 195 723 24 317 65 44 558 547 140 517 380 747 355 47 997 740 739 689 140 58 68 172 599 470 310 272 950 94 347 427 72 919 871 844 874 618 355 546 611 92 477 987 253 255 810 675 773 364 687 216 777 628 465 649 802 613 81 775 829 138 532 640 934 346 375 93 910 466 917 291 858 72 326 127 978 83 81 528 840 623 330 229 964 334 412 984 309 509 770 686 313 456 528 250 435 666 824 965 542 264 120 650 456 549 28 521 636 99 498 802 190 753 744 886 177 821 635 129 112 485 374 9 572 959 957 283 701 939 46 855 397 79 956 797 580 513 316 66 655 406 830 846 61 186 814 101 699 292 680 449 960 199 563 301 777 287 93 738 524 352 662 266 341 742 137 568 406 883 386 278 740 495 812 351 555 636 200 860 690 881 259 501 20 668 803 388 642 42 368 256 718 434 237 85 713 556 849 236 402 969 962 645 391 554 726 445 711 894 754 141 627 288 404 522 450 246 164 338 17 879 222 415 592 833 486 328 163 267 956 842 264 472 961 506 618 311 979 865 744 863 401 157 639 951 196 856 794 719 835 70 906
626 497 90 602 675 751 119 189 82 329 381 495 998 204 273 359 149 325 690 475 208 979 291 617 819 627 554 489 193 875 183 318 93 488 792 827 477 963 987 891 902 531 826 956 814 791 337 641 635 380 571 144 655 538 569 467 717 907 559 558 796 18 488 888 274 221 379 320 658 240 685 31 735 568 21 295 215 822 304 738 428 880 600 253 727 588 244 753 925 347 445 80 83 555 198 659 233 102 628 408 833 818 864 627 283 891 253 206 212 495 946 781 887 2 384 648 695 909 605 891 258 147 976 269 79 659 586 369 673 190 756 106 810 566 713 993 417 122 347 430 197 189 91 556 610 778 153 840 851 410 53 862 927 270 245 747 382 1000 112 349 315 149 387 756 88 687 694 509 166 631 266 936 807 812 468 698 480 561 40 708 667 782 589 324 132 306 194 578 49 468 947 848 359 954 108 148 435 250 923 209 953 27 619 985 367 563 955 194 227 871 594 993 136 952 220 950 617 185 105 135 707 6 434 6 661 863 879 978 590 573 111 63 637 901 693 847 812 932 988 646 491 421 753 687 683 250 760 168 885 794 101 337 581 976 706 514 383 965 236 196 224 451 903 865 405 54 816 90 390 853 301 319 5 740 311 348 252 379 948 692 429 535 770 158 808 905 894 205 550 490 338 863 901 80 269 603 853 439 200 840 221 674 37 546 782 379 652 278 547 429 684 628 63 488 67 974 820 571 3 482 167 441 881 916 921 851 980 974 402 64 545 151 642 567 997 560 32 139 813 372 938 630 750 187 289 70 697 958 351 844 622 827 745 298 862 535 368 542 223 646 457 458 144 966 398 778 31 116 532 694 779 29 385 546 187 852 784 168 116 285 829 553 534 188 433 884 300 720 596 830 846 868 264 333 246 875 192 62 954 776 460 627 484 526 568 342 330 369 255 48 130 274 749 893 687 774 785 817 624 893 128 272 493 956 772 58 151 693 486 568 249 751 871 818 834 951 352 670 458 364 721 710 317 338 169 262 562 941 226 609 492 805 585 969 662 911 27 865 118 810 696 668 443 124 538 885 206 342 61 782 475 312 651 2 125 973 174 831 28 458 941 485 462 663 126 724 869 833 913 707 325 529 873 536 762 456 413 316 969 817 173 788 391 56 137 573 11 74 96 230 602 88 553 949 719 191 389 839 612 643 519 31 528 40 566 782 771 551 838 415 607 119 535 235 217 965 802 984 542 838 899 526 364 402 912 969 940 926 774 950 828 873 211 680 318 718 225 261 294 186 957 590 932 886 114 64 794 819 19 99 773 551 243 645 558 642 646 50 4 794 686 525 891 956 591 549 316 161 516 649 71 549 815 979 195 246 974 289 738 724 135 438 893 902 263 238 705 394 936 897 704 441 268 593 536 840 688 790 312 240 883 589 979 938 859 342 533 748 937 560 767 163 789 746 587 431 421 191 747 758 281 46 982 737 450 263 623 478 857 725 372 290 0 751 897 579 934 416 279 190 875 34 672 721 935 727 408 762 680 564 127 111 739 402 286 210 461 322 431 305 839 665 350 348 214 323 386 899 463 1000 52 572 787 125 991 282 930 326 824 917 895 608 765 544 800 245 179 641 746 288 841 508 741 804 973 350 804 198 432 508 81 791 414 189 811 117 576 720 608 344 777 199 863 898 186 684 94 639 557 894 333 380 73 346 374 501 467 293 50 827 728 993 939 710 453 965 228 598 501 878 321 517 133 989 150 276 703 797 282 801 933 22 371 844 865 348 422 525 280 224 572 120 653 372 250 446 349 180 395 988 361 613 124 845 248 128 298 5 332 221 726 660 305 184 691 860 123 61 570 293 844 479 362 609 989 249 328 422 648 169 958 981 180 961 482 377 660 932 900 407 218 344 230 936 663 739 818 176 872 992 720 486 530 950 74 715 843 40 131 864 962 442 588 364 13 636 790 42 42 448 494 49 58 751 798 318 100 13 247 813 472 40 965 375 168 438 205 641 711 38 505 523 357 981 781 334 967 352 436 559 419 612 380 374 627 446 213 645 43 77 447 920 51 814 345 953 510 939 884 537 373 660 322 425 196 649 924 296 504 129 649 570 981 925 35 266 702 158 951 167 103 137 129 252 669 165 121 429 260 6 640 775 584 12 400 106 479 77 647 430 993 40 674 339 715 595 868 347 261 98 75 533 292 519 609 55 692 496 23 891 441 908 950 552 799 714 778 862 9 694 597 36 944 367 115 195 92 739 444 620 645 260 439 54 59 975 303 581 983 609 55 868 319 323 910 840 16 152 370 958 963 284 742 928 734 355 498 465 185 467 929 963 297 320 908 378 392 695 141 794 6 883 931 200 110 411 348 83 780 937 945 722 406 340 363 462 277 180 546 303 464 588 992 692 56 296 990 340 48 52 700 266 327 648 120 39 621 498 15 182 24 750 41 771 162 510 677 673 801 534 708 53 438 650 39 594 825 773 326 418 776 182 397 268 966 507 736 235 377 86 410 53 896 810 346 889 520 929 748 159 751 746 858 603 36 765 12 196 676 3 827 582 529 340 823 298 219 702 752 36 911 629 832 302 874 376 401 21 210 137 20 749 743 220 805 18 573 363 64 573 654 764 267 881 630 731 502 785 905 788 45 122 2 975 80 412 733 467 920 927 681 158 959 853 985 591 994 322 427 667 919 497 632 483 679 145 725 146 970 823 699 975 394 741 106 962 254 820 916 621 996 881 369 7 257 7 296 171 202 429 272 75 509 38 102 994 416 417 426 632 152 495 847 970 803 935 454 788 354 859 54 711 38 609 548 90 786 900 606 829 999 186 378 89 668 176 18 699 275 89 154 499 521 37 158 855 904 479 178 228 689 532 513 862 861 282 730 773 882 763 184 902 271 450 70 756 471 906 682 522 182 792 577 674 481 248 449 321 523 623 657 72 830 925 898 363 611 82 549 407 455 231 30 481 822 301 848 963 355 571 181 768 845 688 854 835 156 737 639 602 157 494 375 639 641 859 7 225 356 828 231 6 507 966 791 720 336 276 888 844 984 166 975 937 451 929 177 380 497 464 117 12 644 261 496 784 276 416 199 506 191 222 592 306 84 795 33 391 66 248 360 61 78 567 10 61 514 836 527 293 34 879 14 515 147 493 917 256 469 787 583 50 17 803 712 199 539 660 411 983 307 889 598 261 856 124 77 153 285 49 809 531 877 732 490 433 60 879 483 310 616 383 8 817 442 514 768 590 423 76 309 395 113 951 409 899 290 537 396 95 323 1000 308 94 278 562 878 96 189 562 709 353 506 689 964 411 29 676 943 588 146 200 831 693 664 683 293 189 817 210 971 137 26 626 251 547 334 983 415 66 239 319 314 647 852 870 806 851 288 521 259 208 95 589 388 505 256 581 710 962 518 859 412 417 515 712 599 282 960 911 795 147 531 191 906 336 986 394 474 995 603 698 448 625 552 302 793 16 284 735 740 727 188 794 456 530 580 386 512 464 665 478 175 101 671 194 764 32 563 897 1 301 270 943 880 476 306 402 797 44 889 416 295 772 508 675 489 151 142 97 22 604 159 265 821 410 737 89 540 719 593 240 160 179 722 409 485 641 134 492 287 906 302 424 216 303 942 146 76 802 430 412 89 997 524 884 620 716 511 356 850 316 522 100 631 209 604 448 99 93 404 96 595 450 650 962 495 343 837 859 870 838 466 150 783 1 761 901 956 487 237 235 918 532 928 816 886 665 701 534 107 144 232 379 340 360 238 340 335 682 766 292 698 189 503 405 241 199 638 758 459 396 952 400 104 559 437 75 262 622 320 849 860 368 867 802 909 318 625 336 155 246 393 161 759 1 855 595 46 340 636 190 601 767 366 939 161 26 170 255 754 313 487 316 452 956 543 402 755 598 666 821 961 658 240 662 561 262 25 240 575 625 176 824 732 809 420 564 87 253 892 322 109 429 342 813 555 713 615 813 62 115 634 669 526 45 842 280 578 701 222 196 69 595 190 585 915 766 723 379 890 454 440 391 85 94 403 119 714 343 209 738 341 936 86 856 310 525 234 987 138 593 424 545 72 840 525 893 866 527 757 890 744 578 299 837 418 300 922 400 564 403 670 437 517 902 339 415 551 832 425 571 926 701 229 942 995 432 633 505 201 224 172 744 47 266 775 486 329 868 98 355 57 629 353 170 473 170 579 321 907 294 835 686 139 99 541 948 165 96 143 697 978 314 678 31 643 827 582 712 537 511 556 839 148 259 344 309 476 196 122 920 876 68 659 696 629 45 567 796 376 247 203 699 724 793 718 670 465 916 478 270 68 255 358 381 65 44 914 748 656 239 763 332 470 505 171 461 446 15 242 326 313 108 207 362 849 438 977 134 613 211 949 31 235 153 164 941 140 645 614 362 500 63 769 661 716 451 788 186 265 346 574 210 836 389 343 98 565 85 499 865 407 190 972 389 365 868 97 664 840 686 731 180 44 237 331 884 968 202 758 123 145 666 204 554 163 417 618 673 399 663 729 253 544 949 324 830 560 710
646 998 248 684 86 655 981 604 394 450 818 411 731 12 101 791 127 149 710 46 431 499 66 703 84 276 814 334 766 278 758 639 29 624 432 439 113 327 135 975 895 254 323 381 483 819 240 214 258 204 748 731 723 756 197 617 636 950 83 575 824 129 645 786 823 150 720 797 738 232 580 143 264 482 52 903 598 20 498 681 262 96 826 678 832 794 779 821 225 964 761 519 2 436 791 619 916 153 810 245 859 984 277 80 97 38 897 550 401 611 730 450 419 264 320 909 977 135 919 783 361 614 510 980 513 364 797 75 315 274 161 804 397 587 891 196 546 827 406 715 183 357 594 683 874 759 207 240 322 321 26 570 422 405 307 805 103 381 844 652 588 288 48 778 812 964 387 597 998 304 88 226 104 790 40 256 965 579 949 340 445 661 122 223 194 785 997 977 677 667 282 66 516 5 858 588 759 513 640 815 979 399 631 787 515 67 626 914 241 646 984 473 278 775 708 665 700 499 712 173 893 452 559 391 526 432 539 730 172 351 133 579 777 384 834 540 309 440 644 764 667 240 741 140 267 427 825 915 289 427 147 248 637 491 701 541 263 691 45 850 508 929 707 467 57 267 191 627 663 554 982 736 778 618 564 868 922 870 193 567 198 713 939 673 503 780 837 71 62 326 58 555 36 924 239 420 49 777 836 672 622 501 623 10 846 475 595 504 724 76 246 128 345 215 134 759 333 358 990 727 879 353 298 250 784 300 578 54 168 963 453 504 170 333 499 444 457 734 392 462 109 627 946 225 756 820 411 599 32 691 925 744 243 44 585 454 351 55 74 541 544 232 675 746 734 721 751 639 443 841 866 181 221 677 465 522 91 882 281 720 936 329 635 421 362 641 533 343 42 113 316 699 630 10 941 28 76 250 95 599 477 190 917 251 174 9 6 465 245 345 525 898 292 444 736 511 772 136 409 82 16 605 493 218 988 865 50 366 903 463 44 39 966 781 399 447 112 881 209 166 869 704 864 553 129 816 464 370 46 570 252 670 484 410 458 325 871 701 231 757 576 612 305 911 242 550 680 727 346 932 521 28 236 25 369 181 257 3 610 448 951 102 649 353 908 106 579 703 785 584 136 856 382 589 704 876 739 563 9 961 256 829 532 582 827 269 491 53 247 888 132 82 12 237 601 171 295 75 190 417 798 312 887 110 70 919 377 176 482 659 141 445 119 521 105 318 381 811 376 927 269 372 160 109 983 472 374 800 912 705 924 328 437 552 958 269 558 118 358 85 801 47 312 848 195 325 848 582 378 572 469 960 140 795 165 250 270 792 950 513 235 81 967 916 462 103 666 619 914 159 108 45 857 960 561 9 670 140 697 18 534 697 597 801 641 83 124 620 226 348 476 747 718 767 683 288 352 182 711 487 444 446 795 579 884 294 164 696 954 476 868 612 490 451 372 735 877 991 28 78 342 165 334 989 480 471 148 832 978 54 1 480 59 752 196 514 72 738 980 849 360 24 41 78 913 969 651 352 125 364 660 521 870 901 842 373 781 159 497 373 956 126 30 172 805 346 905 668 934 963 463 148 855 422 20 227 85 284 19 28 789 86 365 96 139 451 452 786 806 130 889 762 205 440 562 266 393 822 560 884 769 819 446 831 699 634 203 741 672 229 831 9 854 754 512 775 972 375 94 603 968 846 485 185 222 484 729 799 537 628 994 380 890 243 8 825 385 768 181 199 531 500 974 661 18 341 479 775 357 515 673 421 775 526 224 414 809 850 621 179 849 598 67 902 475 497 880 896 691 605 763 818 747 313 507 607 568 403 960 74 788 127 840 232 448 239 356 74 131 492 790 60 244 537 92 405 173 864 283 706 550 214 210 883 43 238 613 53 604 873 284 20 619 91 488 138 293 182 167 848 299 984 188 457 813 898 702 861 15 559 520 527 220 830 227 139 386 627 311 117 364 163 774 247 65 512 396 122 117 599 304 330 528 777 750 784 468 341 888 38 839 368 189 861 471 131 900 844 338 760 970 456 251 741 77 69 504 862 591 637 552 534 389 803 556 190 506 87 676 215 894 635 423 298 53 129 166 320 657 458 599 133 71 793 33 956 38 185 811 630 923 386 185 505 178 318 138 504 611 29 655 228 962 536 728 438 639 451 486 339 25 815 969 236 696 938 327 812 288 269 921 264 375 953 881 756 106 205 987 896 935 561 851 545 450 87 408 573 986 538 572 368 22 677 279 180 885 143 271 115 150 949 715 805 752 63 590 194 703 706 5 973 156 353 89 290 764 545 815 22 603 499 272 587 355 614 137 7 957 519 540 860 706 601 937 158 606 75 555 185 391 569 120 17 54 875 336 148 179 234 455 444 754 661 624 138 757 574 535 332 882 153 517 468 658 502 285 570 632 195 325 77 326 387 567 868 953 598 414 700 625 365 529 469 157 455 238 823 302 630 876 445 589 763 61 967 896 204 906 283 600 710 959 155 80 250 214 966 536 153 268 301 230 963 275 323 964 383 290 385 575 962 99 977 366 180 219 507 0 680 685 440 153 267 574 495 260 850 306 608 276 450 509 844 501 551 24 614 75 292 368 762 620 275 3 225 212 171 732 987 992 827 569 403 719 143 31 830 344 286 273 691 926 352 420 510 34 387 514 287 690 244 973 425 592 245 402 54 684 421 745 900 821 384 175 196 492 354 404 228 371 846 927 942 416 568 318 135 223 555 753 309 571 349 421 769 398 465 737 40 303 674 647 955 570 577 608 234 442 426 909 845 17 495 474 739 213 107 489 780 910 400 717 611 945 959 495 879 652 395 254 392 714 471 648 491 547 705 359 248 204 861 886 239 656 138 519 106 899 429 617 890 155 694 232 127 654 992 725 623 948 244 686 999 403 580 817 34 142 818 274 357 583 179 614 149 500 530 412 100 100 13 339 212 856 341 586 707 705 85 143 367 838 336 114 331 379 878 294 997 314 871 743 570 337 144 952 364 780 306 687 112 653 507 390 287 313 155 373 95 612 190 930 377 208 208 557 591 349 29 321 406 522 443 796 615 102 373 808 513 581 411 250 376 985 532 324 368 319 439 722 451 609 98 478 460 481 559 218 843 354 838 847 372 363 591 918 597 786 495 524 696 23 649 873 956 370 168 350 123 64 446 872 201 215 694 81 250 296 721 435 463 679 81 542 402 807 159 434 684 996 260 582 726 800 22 287 148 541 83 149 37 413 673 37 448 698 97 802 514 650 222 384 292 347 419 184 341 436 749 843 862 749 589 90 503 762 429 883 417 82 374 638 571 348 68 961 393 816 290 297 759 441 506 39 282 146 948 523 698 162 747 51 113 694 398 473 863 145 671 794 540 502 879 11 632 234 408 182 277 659 39 449 590 681 696 429 745 833 394 424 948 616 260 543 431 13 126 841 492 538 392 310 500 187 683 459 729 472 328 605 532 740 951 607 220 819 457 151 875 892 171 618 458 433 218 602 841 418 349 767 945 850 146 425 987 79 834 733 699 447 855 144 310 395 296 940 548 901 192 466 871 976 485 229 862 111 576 726 542 596 584 460 428 121 567 716 449 963 946 746 259 828 143 73 5 678 960 202 428 427 576 87 119 69 752 428 125 335 872 154 768 511 118 180 264 787 187 417 495 176 162 721 300 126 10 932 880 115 519 565 103 689 731 902 738 776 394 943 941 942 646 341 279 266 677 773 218 415 639 867 884 496 183 317 435 862 868 430 128 163 794 584 843 671 252 695 34 259 409 332 577 186 274 152 690 668 276 989 799 410 917 456 626 530 450 682 677 643 550 549 422 440 465 853 188 169 54 566 198 388 660 211 895 693 633 527 500 249 122 744 227 688 306 438 161 367 447 118 879 107 523 799 674 554 817 820 638 904 386 662 983 793 89 233 161 770 51 553 636 803 468 96 306 755 470 665 577 548 181 200 500 265 310 993 436 159 953 7 30 467 763 933 526 14 823 545 806 123 629 201 171 830 402 518 186 217 565 713 19 845 628 55 537 199 345 971 477 56 81 915 968 98 68 237 732 47 236 760 505 577 208 931 977 407 298 353 198 782 737 955 799 63 873 291 156 861 599 627 902 920 437 68 482 451 359 253 239 938 71 308 976 405 183 852 767 192 650 727 92 709 508 487 935 573 612 634 807 771 26 454 767 426 349 768 462 400 527 35 11 329 623 863 861 804 740 21 69 177 665 27 335 742 257 343 650 116 170 628 152 261 52 505 33 206 111 947 883 929 966 995 278 301 425 10 631 158 170 228 421 615 70 907 868 593 283 78 817 999 778 735 316 110 336 128 36 783 225 860 100 300 287 664 241 674 404 439 217 328 803 494 653 383 430 928 664 130 179 470 940 331 90 865 686 991 545 280 608 822 931 255 950 93 836 633 252 563 815 898 137 171 131 551 807 629 177 875 679 4 389 975 164 380 146 944 83 587 498 835 518 669 747 829 197 340 927 286 57 765 209 792 241 878 498 911 204 216 933 692 477 60 875 661 754 461 647 330 145 642 3
764 815 575 174 502 310 474 956 935 528 233 703 556 536 553 5 745 827 244 344 962 528 922 784 181 166 90 928 119 586 750 465 939 923 610 133 605 726 434 597 363 993 529 209 545 402 875 669 33 990 585 361 174 460 607 461 292 280 490 611 228 300 904 150 209 675 655 956 489 232 45 84 157 252 91 884 389 650 673 516 170 956 719 343 965 620 532 150 706 201 145 552 824 68 334 371 869 823 621 3 339 906 570 364 7 371 67 703 759 862 693 134 608 711 947 47 445 350 926 213 418 201 30 188 393 789 355 564 592 391 121 833 374 312 923 823 964 869 514 538 584 689 989 717 737 167 975 953 932 783 220 205 487 42 783 318 609 293 420 531 591 828 961 107 959 910 423 839 394 300 731 802 391 850 779 363 129 620 903 963 889 753 266 519 413 699 637 117 757 351 236 331 411 679 772 824 210 577 595 240 76 47 785 413 310 19 516 347 969 407 151 811 471 115 184 407 694 109 361 767 717 896 424 310 569 600 382 159 176 413 264 476 726 528 195 907 188 970 751 280 27 224 988 720 459 265 193 855 243 528 583 402 439 230 992 287 810 743 186 518 419 607 877 365 494 326 974 305 216 123 248 963 373 928 280 841 738 351 870 650 3 717 828 214 790 531 73 791 686 878 893 843 44 796 808 653 519 98 582 303 812 114 896 736 133 527 189 139 593 985 936 297 323 189 346 880 349 390 840 915 971 820 274 782 668 903 634 88 590 830 744 83 162 789 641 216 16 710 208 110 978 677 146 408 256 88 483 519 945 257 648 771 837 586 147 277 70 374 410 215 286 224 891 955 705 727 600 895 437 854 159 488 390 406 35 464 238 230 92 873 320 426 649 547 1 761 571 373 858 29 485 190 505 458 876 725 544 92 933 551 68 30 416 511 576 850 468 574 983 640 985 670 289 78 701 501 401 129 864 631 204 320 477 911 498 900 371 233 261 75 674 634 917 615 296 994 665 444 260 298 298 342 948 227 359 240 318 43 892 794 95 447 347 356 302 307 587 31 968 893 530 414 51 67 206 179 65 143 643 785 55 992 682 106 49 135 795 670 660 993 713 54 240 221 781 981 524 687 616 387 611 679 357 763 462 964 520 441 871 214 902 269 71 913 82 538 171 720 200 627 629 297 846 140 704 968 727 176 48 539 850 25 885 46 543 958 688 248 213 625 252 4 911 14 344 434 166 169 987 142 909 421 218 484 830 501 537 757 687 946 707 132 863 601 741 392 288 11 499 713 831 469 219 23 96 512 946 347 115 582 887 678 867 759 801 102 128 153 550 963 431 414 29 706 325 795 360 740 322 544 242 523 449 733 479 672 245 862 857 223 739 739 141 728 504 87 253 921 480 426 934 401 127 914 333 66 527 497 190 585 231 824 305 638 132 953 100 43 335 551 269 674 589 278 257 257 956 640 960 560 281 328 920 733 486 170 949 612 98 507 536 476 28 608 83 95 143 105 409 415 510 429 300 949 740 930 825 543 484 224 457 741 191 498 938 941 230 906 106 388 994 73 464 580 767 460 290 975 579 207 676 52 620 422 291 315 844 182 807 755 329 562 23 250 797 114 906 961 408 103 653 293 736 899 753 368 606 66 429 480 15 11 74 238 168 758 805 935 822 387 436 121 10 996 695 19 164 288 250 126 901 982 324 24 966 523 12 326 135 317 19 646 659 798 258 190 120 226 412 530 364 817 908 129 460 369 478 65 78 901 998 612 954 538 379 105 953 296 202 190 562 90 433 331 775 967 336 401 62 54 469 576 17 722 898 857 295 239 599 487 227 672 944 512 4 649 64 361 467 443 614 948 803 405 963 97 534 551 813 486 340 31 196 171 407 964 916 176 835 130 925 632 330 276 684 194 179 982 396 739 999 510 182 712 446 916 103 427 140 751 89 772 34 488 126 70 639 234 929 915 239 605 173 534 259 415 742 775 116 79 40 10 123 63 538 513 130 426 54 724 108 160 669 424 26 856 723 850 748 747 345 154 656 319 84 156 63 331 402 158 180 848 819 657 986 392 839 180 708 340 237 125 814 993 921 762 226 241 496 835 874 401 981 20 455 778 205 403 918 352 816 718 897 661 404 545 696 50 331 137 728 254 328 98 225 20 317 304 365 633 646 715 299 794 679 141 927 5 221 623 152 14 470 317 907 291 114 517 756 228 842 381 714 894 716 748 430 720 275 392 789 652 866 220 232 993 222 942 958 659 118 267 787 311 463 674 809 767 758 256 800 111 381 360 533 23 278 383 380 191 491 161 526 487 833 714 384 661 422 524 122 248 990 248 951 298 183 523 39 308 353 84 427 68 414 903 452 286 644 789 46 1 149 233 762 142 820 773 709 967 930 231 555 914 376 89 466 800 604 431 796 448 773 596 326 707 36 858 197 911 619 544 66 118 518 608 354 270 774 450 967 863 633 468 482 260 187 921 383 378 573 699 223 247 855 946 697 964 752 583 552 56 540 515 798 327 542 538 631 651 734 90 747 686 905 97 165 204 508 769 724 656 754 496 563 701 172 289 154 721 940 20 319 420 488 280 388 4 663 936 632 545 546 9 263 765 506 927 979 558 293 86 31 522 403 674 568 631 675 892 640 90 117 839 972 624 99 626 792 550 732 191 691 438 860 415 8 860 113 842 207 477 883 432 720 714 617 466 399 65 497 771 160 135 247 560 700 577 667 684 163 949 11 846 973 181 138 665 794 299 377 930 950 392 350 611 304 599 255 788 942 176 397 804 928 217 671 965 348 594 229 375 270 618 341 604 638 163 440 688 167 163 301 677 557 586 211 641 273 778 155 856 559 681 996 654 241 951 558 60 832 457 265 807 888 797 495 734 451 445 535 439 285 77 735 818 104 119 425 797 80 252 438 396 332 159 351 918 993 212 601 372 57 226 9 269 615 400 598 972 882 975 435 585 991 280 531 143 770 621 352 649 879 149 886 335 766 736 294 574 848 998 32 483 680 994 749 541 880 689 841 307 603 766 743 664 458 278 712 986 626 848 370 88 356 517 566 575 105 992 153 192 910 64 873 776 651 165 890 465 861 419 369 884 884 358 761 894 314 871 914 978 306 275 698 147 473 982 597 291 102 667 654 599 670 1000 415 913 672 263 784 875 454 84 472 115 661 123 778 798 465 99 658 830 20 373 624 734 763 31 811 961 338 558 622 141 307 217 500 173 6 445 522 814 528 511 61 991 25 323 169 50 650 363 625 532 843 105 554 124 475 545 392 336 699 157 198 485 859 857 417 738 793 428 42 108 711 322 856 639 881 273 931 670 586 808 788 882 235 691 94 701 821 916 613 605 432 981 81 329 515 674 284 639 970 239 692 824 405 912 56 978 849 786 481 11 282 26 283 919 342 449 0 742 746 674 406 385 852 891 804 379 41 268 312 234 234 36 521 445 309 528 50 70 161 11 109 148 878 417 375 106 817 799 509 169 541 842 316 728 900 762 52 439 214 232 513 203 110 104 125 516 178 267 836 593 725 288 267 467 525 862 447 73 560 329 251 920 398 534 623 954 539 584 139 487 287 735 627 6 715 677 652 377 768 585 53 634 862 990 492 644 47 18 777 555 664 123 224 37 150 477 421 262 574 625 271 941 895 720 565 19 517 202 976 781 580 547 107 975 567 713 192 807 642 324 689 5 358 347 776 515 722 984 87 457 148 49 249 771 512 436 786 529 158 522 311 76 982 401 367 496 618 150 551 161 755 30 395 535 476 837 426 733 442 223 59 346 262 85 851 925 847 11 386 325 276 570 303 160 683 652 578 105 327 888 834 532 72 960 185 495 217 741 268 798 13 492 88 712 657 370 581 564 86 895 69 86 594 583 647 707 730 172 703 627 791 646 729 305 461 410 199 324 112 207 561 502 212 174 337 489 101 859 75 468 18 760 823 284 279 581 690 248 666 739 596 787 718 594 977 300 136 933 131 884 137 617 702 890 2 62 254 628 5 54 385 439 838 286 815 627 564 968 144 689 924 599 58 1000 77 338 272 238 733 826 818 669 24 775 297 755 549 821 511 695 782 454 21 830 602 658 450 780 203 629 177 633 441 355 547 104 387 394 124 972 111 720 93 918 912 749 681 957 85 355 943 984 194 169 400 702 997 235 60 308 134 681 980 867 523 621 941 995 853 831 771 422 769 386 872 854 826 215 630 721 368 225 507 775 765 307 448 695 612 188 685 345 22 376 372 168 548 8 588 933 721 229 919 912 308 326 868 131 662 499 760 482 175 766 802 681 215 584 378 678 577 612 362 195 636 182 493 884 14 514 957 311 443 17 43 371 899 445 937 75 456 845 780 579 156 628 366 686 201 693 845 11 321 435 501 623 343 320 453 360 79 6 677 942 428 534 315 115 38 728 829 30 955 9 913 470 628 812 915 203 37 303 678 907 313 234 952 717 827 955 97 744 854 987 799 81 635 579 984 715 444 912 995 25 645 236 277 301 572 900 710 231 246 481 503 182 865 379 894 787 142 355 806 398
205 562 482 166 912 66 546 843 681 853 48 523 313 458 642 388 565 303 433 193 664 961 765 369 265 972 956 327 179 556 129 876 976 339 498 965 4 649 134 272 418 223 592 82 364 344 80 204 174 477 805 495 575 122 146 12 589 727 334 728 696 635 951 757 89 927 155 186 98 605 682 299 159 415 630 342 39 49 362 849 577 293 923 80 13 842 190 91 743 469 23 908 169 837 310 211 762 790 539 982 922 312 811 967 542 574 651 420 857 692 576 460 459 889 655 50 15 77 622 609 415 813 452 498 544 558 219 34 692 793 672 542 591 769 691 646 627 292 299 163 610 316 21 920 79 217 623 684 261 688 850 727 499 256 337 584 7 2 957 346 848 56 389 369 360 76 74 228 408 881 0 658 8 254 571 303 347 38 380 540 823 774 358 448 770 207 988 341 81 999 422 599 881 372 822 733 843 901 333 426 70 470 165 134 579 86 295 469 853 584 451 816 195 148 387 512 742 442 902 735 251 784 238 196 73 334 259 834 252 488 147 107 955 475 522 432 182 369 296 499 456 455 666 576 635 408 868 31 104 106 32 157 321 825 386 651 687 445 799 348 18 811 403 713 783 57 537 172 847 235 831 605 626 973 972 809 189 92 713 841 280 79 878 117 793 449 603 846 699 811 495 540 379 17 477 704 727 641 905 626 154 81 943 980 431 849 44 179 318 519 837 544 568 81 852 614 525 322 183 783 804 271 958 367 287 655 826 384 744 395 300 888 401 639 839 739 458 340 890 795 593 20 679 231 167 274 348 726 398 986 363 130 564 67 199 420 328 426 16 790 938 999 472 108 46 513 862 669 123 510 551 120 473 224 426 161 879 954 828 749 768 773 298 273 307 991 995 705 753 862 953 844 201 814 156 934 308 22 809 99 749 817 221 97 929 343 68 951 680 169 198 823 355 7 734 823 867 595 100 229 411 360 605 907 235 505 71 723 114 647 787 554 845 132 993 164 639 55 840 580 673 87 968 44 38 662 863 629 450 535 806 935 36 940 110 543 84 391 186 162 846 651 939 162 520 873 952 136 249 818 377 331 273 358 493 459 421 940 101 902 686 373 141 749 239 886 29 953 648 354 211 193 876 390 516 815 361 302 276 859 121 567 807 94 978 989 176 225 620 792 555 30 928 861 886 133 585 748 711 150 896 514 1 368 901 820 118 828 410 374 57 260 946 265 111 400 359 534 903 646 690 590 636 262 613 272 180 782 343 137 420 86 152 24 671 988 791 570 703 146 720 297 969 873 113 852 368 67 503 152 966 415 909 209 217 576 885 269 193 606 779 483 908 693 777 387 644 740 825 636 758 36 237 847 365 752 595 142 721 898 940 869 815 900 541 575 302 72 900 573 17 132 628 909 618 980 87 45 959 447 621 391 346 68 911 312 507 289 586 820 588 415 323 492 667 546 954 556 59 944 45 761 443 863 553 180 880 687 963 941 416 947 859 951 56 606 558 501 547 49 148 176 935 205 31 22 986 905 774 549 220 770 474 850 554 844 871 173 738 752 661 861 468 998 293 473 707 99 14 639 314 336 425 24 229 670 649 972 42 62 109 13 538 89 288 71 658 51 353 43 638 610 267 797 432 335 712 81 102 222 560 590 204 723 393 73 231 765 127 542 185 313 136 938 982 351 19 721 47 474 304 973 227 727 505 590 305 509 574 580 508 666 492 818 171 833 434 678 892 692 400 181 69 112 562 840 354 119 63 314 616 584 745 478 832 57 524 871 301 198 784 830 851 401 326 997 99 561 778 941 215 717 281 721 502 425 453 171 596 44 764 33 225 698 994 402 65 915 763 98 491 729 94 228 756 926 983 958 437 777 684 802 490 148 750 795 674 810 315 497 41 47 501 902 990 584 55 54 484 823 97 735 92 371 506 11 535 491 752 854 945 584 367 617 26 267 677 771 279 427 291 613 158 940 178 491 866 935 108 663 710 809 996 639 75 748 119 277 487 114 373 214 105 828 175 791 737 812 706 50 212 978 338 204 985 765 67 200 500 631 309 74 161 98 543 33 49 194 449 338 250 303 27 582 975 747 140 577 557 369 382 992 504 389 775 498 861 596 351 909 653 790 391 346 530 773 875 207 277 612 781 756 657 259 512 142 392 989 842 762 483 862 606 230 197 539 207 5 660 419 181 323 552 218 533 171 891 164 349 832 824 400 406 160 241 649 678 63 594 528 24 592 170 509 612 851 519 754 479 824 316 591 979 258 907 802 893 652 322 802 319 46 336 244 394 19 243 188 131 506 188 305 77 439 112 8 529 330 399 873 789 992 769 792 821 91 509 853 467 464 773 906 489 849 971 119 624 745 285 285 918 488 356 953 607 419 478 625 428 282 262 590 518 585 345 577 906 734 350 889 327 787 395 422 733 586 117 632 35 439 609 729 139 959 409 636 244 648 656 780 228 443 788 704 767 553 668 773 888 124 53 228 705 91 138 896 335 440 732 709 790 881 704 816 275 194 133 162 877 837 715 298 523 903 608 989 210 323 989 63 213 934 51 516 532 891 708 764 601 165 709 516 168 76 173 263 441 696 755 801 445 52 796 311 163 149 801 828 757 780 245 960 107 795 461 682 157 240 242 874 177 281 675 452 6 372 814 62 95 259 802 656 873 74 786 85 40 446 962 164 987 905 413 740 120 389 782 794 641 183 855 783 643 252 481 796 697 342 50 577 372 410 283 453 521 13 977 917 723 796 629 786 339 789 166 885 941 155 256 788 37 924 52 92 604 815 290 26 466 327 797 34 317 846 726 887 202 511 125 292 255 941 143 509 947 430 937 956 683 399 282 773 695 364 659 548 144 99 442 981 717 834 370 851 780 511 578 668 884 831 663 402 820 971 30 21 625 608 597 118 64 185 132 117 581 458 396 474 676 280 160 602 719 692 292 728 34 463 58 427 232 248 475 20 206 38 818 662 271 376 62 84 718 96 736 370 200 517 54 72 126 70 961 114 949 210 324 818 754 341 771 377 669 103 991 818 278 327 894 224 869 626 872 313 88 719 598 946 369 895 921 48 187 198 817 193 637 232 223 709 583 706 464 183 930 952 925 992 942 622 130 946 944 42 260 160 924 101 494 20 724 511 419 157 645 928 439 502 632 891 716 994 870 311 722 1 760 273 895 593 915 836 729 633 234 957 325 114 561 699 654 679 462 199 297 10 311 862 997 505 619 752 407 380 527 76 85 840 66 572 435 950 812 745 800 205 76 296 33 939 340 649 320 376 341 477 910 256 274 798 446 943 196 506 455 677 526 442 808 624 357 256 470 763 819 102 312 100 810 22 536 596 665 224 751 559 381 429 191 723 854 579 388 336 584 278 970 993 614 984 12 753 149 88 735 129 652 195 833 451 933 437 650 337 424 960 253 442 103 508 835 229 222 324 904 728 511 857 776 82 974 889 184 833 913 720 899 147 794 513 838 171 86 41 694 803 460 155 634 863 849 222 162 41 488 442 570 248 284 512 135 937 600 19 714 311 844 14 858 4 303 151 209 545 701 191 427 246 700 895 192 270 725 895 83 704 417 150 662 38 203 830 739 578 960 864 457 993 330 734 28 183 948 928 164 187 992 91 331 588 563 166 534 267 366 429 611 686 463 440 375 127 688 48 246 463 926 807 390 46 151 61 830 829 376 363 984 153 973 521 740 15 889 849 240 927 142 699 685 565 633 8 510 115 476 979 106 75 208 251 556 180 689 14 371 441 289 24 286 441 640 374 702 546 329 183 3 863 72 830 916 959 91 623 264 440 549 332 761 344 194 250 934 785 344 423 980 374 128 465 257 281 43 575 865 304 465 954 829 673 145 339 728 816 22 125 856 421 352 246 514 400 60 446 550 309 430 299 998 639 332 173 263 464 378 760 646 482 248 490 897 718 883 951 268 673 803 859 269 783 480 566 864 23 919 480 9 574 172 232 270 117 698 117 486 596 827 157 412 844 2 614 874 522 404 220 61 92 11 538 741 382 747 169 444 686 981 654 772 113 582 218 964 219 587 923 216 156 90 883 254 743 226 345 233 660 385 113 436 534 836 458 447 249 766 948 515 753 528 299 496 446 383 813 374 740 860 341 759 398 798 679 469 279 967 770 214 948 887 434 485 87 615 75 545 12 272 114 559 944 5 222 124 420 25 686 573 58 405 661 531 97 882 52 917 438 294 154 670 663 342 139 247 819 20 670 218 792 932 376 693 1000 384 353 931 144 517 922 914 616 617 371 122 963 965 529 96 502 497 145 414 636 999 200 82 267 153 892 730 474 116 347 590 939 567 859 834 633 898 796 920 408 306 288 813 923 429 592 795 337 631 912 927 521 423 686 224 308 569 68 266 58 115 728 454 659 448 421 647 638 580 442 548 661 602 844 230 63 150 327 513 180 540 447 566 429 841 626 816 678 731 32 936 573 440 242 438 66 599 1000 748 701 792 239 236 889 137 664 78 310 397 521 93 607 572 24 471 6 10 833 785 636 746 40 258 90 950 959 402 932
702 555 862 525 236 233 867 871 199 372 800 807 810 653 300 485 983 161 239 260 830 853 9 866 145 836 979 431 962 106 117 418 949 169 309 507 174 812 596 609 267 177 620 79 527 621 823 697 861 396 637 556 383 701 964 673 401 974 891 684 648 64 660 263 254 8 135 584 348 620 941 826 565 391 430 581 594 199 29 142 215 738 643 285 149 629 855 948 619 484 144 206 970 654 33 613 57 562 966 529 265 214 847 572 599 919 110 608 398 999 959 349 44 498 870 133 719 681 986 718 815 857 685 556 495 225 925 832 742 95 799 388 545 735 333 929 860 753 365 335 745 857 282 490 951 102 286 403 687 565 592 152 511 572 992 876 634 764 646 2 446 439 779 728 499 282 453 789 920 797 864 319 939 986 184 239 563 805 519 37 943 175 456 502 462 46 993 38 244 917 595 316 200 924 180 541 26 853 127 562 997 829 256 128 255 471 625 574 52 849 62 523 950 66 705 850 226 880 422 479 169 455 654 90 770 909 682 15 467 996 16 458 661 848 141 223 312 724 834 786 879 634 465 370 146 867 749 591 731 433 217 478 978 927 379 454 298 412 737 150 743 291 445 80 483 472 726 668 928 877 126 781 340 392 930 376 852 751 474 606 437 635 904 714 148 211 982 347 547 183 81 176 96 495 49 598 650 836 953 780 299 184 557 18 222 404 231 198 631 58 848 875 88 206 50 337 92 677 693 475 789 977 571 748 838 884 388 614 671 726 213 471 955 15 974 267 680 758 968 968 454 385 884 936 496 690 147 49 21 828 133 417 19 42 332 600 555 111 942 108 717 53 20 291 25 49 99 780 910 303 61 197 165 752 171 599 431 417 756 522 534 866 155 382 457 953 793 795 615 325 23 666 858 450 762 950 824 162 17 933 279 615 60 517 466 171 260 860 224 769 372 793 554 245 159 983 166 288 794 546 696 297 944 881 767 54 540 662 142 757 162 699 471 143 329 717 449 392 477 352 209 197 5 885 352 186 556 860 782 600 871 54 284 305 237 774 655 402 140 475 755 456 18 775 649 488 529 203 757 34 306 277 703 276 561 12 590 724 807 65 856 727 143 668 695 385 344 89 64 357 382 347 90 799 505 667 113 377 510 832 712 422 875 584 996 671 937 902 137 769 923 224 558 256 960 834 268 533 497 647 182 168 68 428 7 734 10 491 417 547 980 592 658 617 491 545 991 302 86 480 872 132 769 780 409 763 709 487 270 186 765 121 396 844 521 485 837 651 700 561 714 840 167 530 913 663 315 580 963 923 699 401 216 771 80 990 339 975 701 339 134 132 123 889 568 857 886 460 552 601 614 231 686 951 304 966 821 493 43 2 349 477 832 351 507 689 657 995 47 702 458 610 753 424 470 395 868 120 707 920 154 204 443 120 53 472 136 16 909 511 772 879 15 308 578 994 537 84 94 11 326 584 313 716 811 211 647 536 906 992 65 151 129 675 656 127 42 749 297 289 289 401 902 518 381 139 659 687 752 823 428 170 526 334 175 407 882 65 243 476 720 292 77 776 111 120 814 237 520 190 472 662 833 433 508 575 748 584 429 94 56 792 523 762 796 8 120 906 425 293 645 672 28 275 334 473 293 617 101 318 131 51 97 670 713 978 14 335 66 61 192 3 186 74 468 318 436 670 421 267 427 598 194 767 612 166 125 497 104 386 391 995 984 308 853 376 724 218 338 231 850 449 460 983 723 683 76 440 513 649 694 496 75 847 95 485 442 140 118 462 252 920 335 528 929 588 233 561 972 460 776 826 363 310 771 440 488 630 635 386 201 850 46 785 105 213 450 98 609 216 597 263 522 798 187 7 591 416 698 857 945 405 501 915 626 540 478 291 35 449 12 968 464 922 994 548 475 565 271 122 266 720 452 475 888 290 623 314 374 404 124 870 387 354 728 307 320 732 622 296 263 983 36 411 844 623 890 518 359 698 37 944 366 567 353 351 598 408 688 20 741 278 219 382 828 359 812 910 83 725 669 237 330 126 6 630 292 428 841 128 628 330 102 453 549 179 322 170 805 101 411 31 177 191 601 232 708 72 351 702 990 497 639 17 797 33 975 852 426 520 683 806 406 872 362 948 179 454 740 684 67 724 122 6 774 56 242 770 957 987 689 542 569 383 157 505 273 854 24 391 539 348 274 704 573 346 935 921 434 929 208 81 280 75 877 715 576 506 676 660 865 251 512 975 750 106 600 485 574 17 588 642 530 73 119 140 444 332 494 212 55 691 607 922 932 286 197 226 903 868 370 883 485 806 489 861 894 512 881 188 415 541 662 542 301 535 785 361 378 658 473 361 583 277 303 331 633 282 804 979 350 704 673 461 538 847 922 762 617 458 515 586 940 473 258 360 492 79 927 85 869 738 281 338 38 672 190 445 559 50 952 939 780 894 220 242 733 539 876 728 933 810 725 240 901 71 384 800 551 456 249 703 535 422 546 266 624 716 323 276 668 180 493 931 31 37 269 16 638 863 775 306 911 543 849 611 321 38 734 826 295 141 531 37 697 580 305 12 541 570 4 169 369 684 121 53 640 872 845 246 128 415 278 235 854 722 435 827 675 713 79 24 357 388 509 806 403 625 245 785 735 770 788 129 787 271 801 942 48 118 934 937 518 856 30 469 377 619 956 341 967 276 924 229 203 559 738 591 514 609 636 164 91 533 108 314 367 488 234 165 253 512 486 257 73 701 605 114 389 276 368 767 423 309 808 978 160 565 498 41 214 152 115 504 161 3 354 740 926 741 827 16 783 910 158 324 825 533 394 221 813 595 575 914 419 447 345 612 919 313 829 865 892 155 373 79 291 421 644 245 995 818 109 311 100 929 487 712 404 642 420 713 973 43 223 818 230 136 210 883 760 993 664 653 13 702 93 44 948 531 151 539 228 772 747 133 319 185 41 516 985 498 343 216 727 379 593 839 212 740 721 547 39 984 632 548 630 526 414 681 914 29 678 964 181 135 314 350 866 351 704 686 905 522 172 140 240 452 358 519 40 78 611 782 786 100 448 149 325 464 730 841 163 45 402 920 916 783 346 546 803 579 63 886 502 77 112 952 908 775 227 569 817 717 264 167 889 710 395 31 59 119 211 926 341 779 103 149 616 849 670 398 706 503 500 8 679 240 971 975 613 315 606 763 176 580 285 872 987 288 1 262 311 657 506 203 0 174 516 89 840 689 173 867 191 353 386 773 736 463 195 258 290 522 651 379 836 415 451 380 754 202 262 659 84 834 503 914 364 73 618 19 385 205 2 907 439 196 553 186 193 960 455 205 276 540 826 336 132 916 504 348 761 619 732 908 764 870 480 333 463 282 711 945 835 864 250 882 32 30 69 870 602 903 469 315 806 65 791 169 536 599 98 500 621 317 337 903 751 42 874 48 8 307 438 690 294 607 432 202 690 714 878 584 251 863 361 380 603 299 490 836 610 724 938 287 642 160 461 67 481 154 896 149 564 845 484 589 981 991 899 742 205 279 399 285 820 359 408 213 482 760 416 807 883 127 653 14 229 869 663 413 150 435 307 494 580 647 692 183 331 628 809 479 954 997 204 357 976 489 380 687 153 955 816 737 716 422 918 380 235 764 275 126 371 690 424 894 296 98 572 167 798 922 989 752 907 262 672 165 842 747 170 188 375 219 766 745 376 77 744 451 261 125 898 634 178 426 999 342 589 999 586 612 819 758 116 93 45 26 241 694 393 721 272 729 89 817 342 525 70 136 418 71 863 793 831 978 397 545 413 715 666 190 202 820 114 893 316 382 139 993 839 652 722 312 54 334 407 558 729 772 138 27 784 345 777 697 356 722 58 851 85 710 560 336 677 519 82 602 641 664 532 188 550 462 857 716 221 511 328 577 71 291 582 452 859 477 846 997 441 986 544 780 931 690 410 437 921 545 360 36 238 156 168 99 665 683 768 25 795 910 152 148 608 314 248 399 710 4 681 134 27 840 570 97 479 728 566 158 778 730 792 53 287 284 915 311 225 162 604 117 400 5 885 407 207 151 198 736 887 537 189 35 965 763 802 55 257 581 584 139 433 393 977 546 232 692 880 353 259 545 674 19 543 24 324 498 459 601 895 843 790 62 542 671 392 289 447 833 246 114 355 949 585 939 684 665 524 966 87 384 579 174 627 273 715 112 3 502 517 6 773 278 218 247 958 24 318 353 718 933 917 681 691 148 528 832 822 741 308 125 283 501 390 448 106 394 156 39 196 284 897 428 11 909 988 750 900 24 405 249 347 806 969 742 130 184 277 885 317 964 336 66 302 418 74 237 739 35 667 370 327 580 577 130 206 356 51 700 72 511 310 983 288 634 440 922 843 291 548 906 652 344 936 768 183 213 164 668 581 113 851 633 961 46 34 135 107 55 533 389 22 413 912 947 247 949 746 41 78 165 185 717 412 184 562 595 188 169 629 356 893 208 873 63 476 467 758 985 781 716 947 219 946 524 818 634 587 539 525 308 998 717 763 555 567 87 759 635
50 140 348 19 865 220 408 168 993 555 620 302 487 959 248 265 152 35 419 260 710 385 157 391 439 622 225 197 810 819 211 989 692 945 83 935 418 339 134 725 15 352 41 854 637 324 246 177 526 107 809 894 283 84 867 435 761 166 778 680 262 246 782 34 29 167 286 871 755 496 870 609 109 328 957 486 586 264 140 558 52 525 125 679 108 375 978 396 130 335 207 202 280 487 258 989 364 623 815 41 70 345 961 567 817 422 316 589 558 999 556 609 863 929 502 614 456 464 533 627 323 738 482 251 947 306 831 656 169 649 625 108 336 81 401 865 397 922 517 377 151 453 516 510 958 759 426 714 927 938 895 515 872 526 212 657 966 906 568 862 988 46 24 367 549 589 698 833 292 627 287 242 634 496 696 344 420 969 919 448 281 675 595 160 304 772 670 394 377 93 131 921 848 134 700 336 853 538 164 610 110 74 135 173 854 356 226 320 630 590 192 543 641 359 537 754 486 957 4 757 527 886 206 92 519 634 250 741 171 148 913 670 643 545 85 209 986 133 296 929 382 983 539 957 114 123 764 989 467 930 880 512 334 748 291 938 980 18 681 829 398 944 208 657 760 471 747 437 488 640 68 733 442 493 534 626 120 706 806 524 991 578 845 690 315 137 396 468 627 728 826 502 87 121 200 516 555 957 123 798 27 17 447 648 553 455 141 484 770 745 948 384 659 734 92 49 898 811 366 238 451 682 540 871 484 766 242 578 428 219 718 285 908 885 38 243 209 928 99 216 900 134 508 212 175 703 905 940 743 38 429 113 221 898 14 135 443 73 839 109 395 523 481 366 918 304 722 170 237 158 318 343 876 884 746 707 499 317 133 689 166 142 422 73 112 617 309 836 314 897 818 96 244 131 307 881 768 239 582 934 971 259 889 541 649 543 873 872 333 88 727 88 836 272 543 792 158 126 598 836 311 336 680 374 822 46 588 580 647 582 945 410 18 367 219 202 450 901 445 292 997 330 53 669 22 313 384 320 347 35 34 166 308 700 229 681 174 75 400 677 981 761 369 809 82 667 794 637 619 850 259 962 985 11 868 80 253 29 983 860 407 408 230 672 894 441 263 467 181 147 245 548 317 702 328 828 702 278 190 555 834 435 95 37 942 187 105 879 470 241 485 222 547 765 642 49 926 860 361 384 607 239 769 726 974 945 319 296 528 635 774 979 638 611 601 623 802 826 303 282 153 464 94 209 149 282 165 808 606 249 414 689 972 983 801 130 344 614 89 901 651 672 579 420 790 383 313 283 121 450 891 437 310 768 943 576 741 274 850 418 925 76 511 864 154 707 882 550 391 218 999 768 846 543 808 891 69 725 792 835 832 242 530 472 402 325 951 380 301 978 623 375 777 667 992 137 497 427 327 890 535 49 648 81 204 704 446 145 132 896 653 946 335 36 798 690 721 955 667 49 67 982 182 917 381 729 168 791 238 186 79 459 144 792 341 884 8 243 874 259 840 621 64 218 953 903 232 512 54 600 871 129 515 940 217 59 811 659 214 602 758 678 523 272 856 115 877 859 298 906 202 31 757 152 587 206 176 156 81 690 838 375 139 110 472 517 77 902 478 334 715 367 690 273 524 640 449 271 624 768 557 684 454 565 71 742 119 832 193 205 847 181 661 268 581 530 223 858 915 974 473 662 146 655 529 947 417 137 386 600 39 575 804 243 461 642 683 307 914 51 766 296 2 809 357 238 91 866 466 36 118 128 458 320 329 461 374 404 277 697 0 123 462 193 421 461 765 646 80 348 975 41 40 127 907 276 452 375 756 414 28 850 254 668 567 472 13 740 197 165 349 575 814 252 434 313 59 725 300 278 17 366 342 853 633 762 807 116 460 405 355 441 507 598 72 232 821 835 36 341 306 934 707 858 589 152 213 946 390 531 827 401 912 29 436 545 749 426 410 823 86 612 917 622 824 135 270 122 346 188 243 892 955 617 902 144 928 307 340 726 812 862 631 94 935 28 437 968 380 975 438 189 84 225 45 40 881 959 909 826 841 986 101 68 320 133 738 328 525 482 5 616 578 736 435 179 744 818 295 772 904 306 389 908 115 519 271 904 379 45 869 588 959 743 42 29 731 211 145 967 136 33 754 410 531 186 799 847 137 2 897 663 351 627 976 218 660 620 185 306 940 419 471 401 161 465 687 195 998 19 655 13 444 5 684 614 363 554 615 992 776 34 265 677 584 803 732 373 506 844 813 335 592 113 594 766 861 484 385 105 201 46 403 720 685 835 111 40 37 611 617 45 791 700 995 128 709 42 509 549 49 756 359 75 360 679 745 962 546 789 639 81 697 45 923 695 227 117 875 985 285 413 215 347 629 526 654 130 618 888 189 968 859 575 944 608 205 614 383 59 857 880 737 438 63 495 100 968 514 835 990 116 970 119 409 259 251 509 613 341 194 999 962 452 574 723 469 608 93 806 411 816 260 682 551 849 117 751 322 625 228 143 852 84 464 651 781 210 26 725 816 773 532 399 43 536 858 780 302 726 518 600 33 944 837 390 669 6 521 523 885 897 459 190 628 930 753 265 708 958 576 466 644 787 358 647 652 627 167 47 739 789 44 508 675 40 830 483 964 959 994 724 570 807 713 285 350 395 272 930 6 742 490 561 565 643 780 626 156 594 934 63 725 46 368 147 929 104 415 755 441 566 160 756 479 241 597 544 162 623 751 830 324 33 819 190 337 439 968 342 305 812 433 194 679 228 370 334 32 566 31 940 512 790 668 185 682 765 936 860 289 587 759 629 910 310 522 590 312 264 122 326 425 432 76 533 267 75 705 516 330 456 172 507 645 42 763 262 892 706 742 85 188 871 864 776 611 666 635 53 789 947 107 632 733 204 493 218 666 211 58 599 203 830 388 323 268 180 550 170 394 47 823 928 474 279 495 824 604 612 564 593 640 33 492 854 7 351 23 88 890 321 674 102 662 292 562 785 591 670 440 23 583 594 701 506 47 365 632 109 585 418 896 501 19 500 829 705 965 376 412 34 65 966 596 355 906 283 378 265 849 507 569 931 455 106 46 574 616 403 60 480 650 948 563 13 717 488 404 664 602 732 566 221 862 13 12 542 510 312 734 785 963 238 621 809 187 164 686 985 20 981 614 688 196 24 941 527 678 310 921 276 609 595 96 253 572 1000 143 902 503 42 694 461 326 257 973 456 25 968 3 216 720 812 9 400 783 692 124 175 626 337 371 574 353 234 448 968 987 642 689 606 155 591 1 216 711 22 345 1 772 5 673 543 560 812 233 646 833 918 538 442 104 117 750 814 886 888 392 417 62 765 775 61 16 582 785 856 969 72 423 148 916 583 608 459 860 126 665 452 967 758 274 803 30 498 703 757 714 469 559 5 116 493 695 604 236 566 372 274 367 1 932 515 691 631 97 825 483 461 279 762 255 481 825 895 331 733 354 683 899 734 779 649 218 458 465 211 103 220 735 641 195 413 56 405 413 418 554 748 453 347 282 904 294 822 128 612 726 886 883 849 901 225 234 321 239 105 851 459 290 8 457 738 933 349 216 482 599 904 571 785 142 204 545 272 544 252 786 85 663 545 480 679 431 374 325 265 844 130 800 277 610 696 949 73 887 44 393 389 676 565 66 5 321 906 299 977 416 538 362 390 956 505 494 421 767 810 138 438 343 202 468 112 736 482 950 476 911 732 656 116 148 266 247 460 297 950 788 212 427 852 430 334 888 119 339 893 88 949 542 197 376 770 805 237 501 189 170 767 842 953 573 368 21 157 996 452 930 460 75 970 273 363 893 671 773 246 575 879 74 413 352 921 491 557 498 5 796 976 224 181 979 188 803 491 937 563 740 455 231 470 113 491 256 61 784 846 952 289 261 154 220 184 982 312 954 341 163 641 102 496 548 981 577 992 476 180 671 692 664 995 126 839 127 383 677 360 275 832 496 619 699 65 712 228 191 319 432 893 672 208 266 13 51 865 793 215 541 924 463 862 603 100 612 81 931 272 820 771 264 674 939 933 505 906 797 769 288 920 728 847 276 772 73 821 405 311 180 468 716 731 78 568 241 376 375 447 257 781 252 635 240 391 406 314 147 760 210 549 646 906 106 799 387 957 129 54 706 715 373 738 475 987 150 615 356 929 338 242 198 959 159 633 184 429 752 245 365 17 173 902 500 912 284 469 946 987 693 895 477 450 222 403 61 690 884 275 730 773 593 94 489 295 724 881 520 832 424 464 688 663 580 211 843 759 622 382 90 126 723 671 771 880 866 49 399 395 552 883 278 225 729 718 960 493 293 988 561 396 636 974 10 915 249 922 835 164 828 794 269 1000 762 956 920 578 879 88 513 269 989 691 704 464 35 251 48 873 183 862 536 214 605 497 179 84 855 226 922 163 504 510 98 257 199 603 938 667 787 744 903 73 878 668 984 591 795 840 600 484 658 487 235 683 332 52 177 763 57 457 748 984 924 939 11 697 590 749 719 882 55 142 657 136 977 203 186 347 178 119
858 111 255 565 598 974 928 49 664 409 916 902 736 624 165 756 539 25 312 295 838 209 147 163 324 737 649 8 863 249 483 684 244 74 574 943 558 941 913 419 808 502 944 320 99 816 280 875 636 481 363 697 35 118 277 451 501 774 191 112 866 764 448 136 295 830 740 27 481 611 339 220 436 579 37 908 696 60 128 499 382 211 927 311 298 893 469 470 172 823 843 186 226 177 57 167 122 923 522 280 465 310 633 119 737 800 410 201 726 936 991 367 21 501 11 82 882 131 694 185 238 565 253 924 447 294 801 594 120 345 969 284 95 514 728 198 144 158 549 878 386 825 700 88 204 817 933 694 308 908 185 773 294 655 126 461 719 917 938 884 151 865 309 301 197 283 352 364 313 349 629 826 223 572 870 745 202 584 4 156 909 229 571 893 364 535 272 221 745 84 575 735 105 316 732 699 830 151 679 691 551 829 941 394 904 845 348 990 651 281 326 281 631 425 430 404 900 476 837 336 489 400 746 223 55 170 774 915 693 552 607 446 584 424 908 549 106 440 64 480 257 766 874 813 763 407 159 195 175 848 562 173 802 572 385 166 270 164 988 13 683 788 112 895 634 662 741 779 939 771 561 169 227 478 98 828 779 617 815 718 593 780 875 972 301 790 556 389 29 50 840 582 891 368 141 40 921 903 666 824 391 576 932 765 805 699 853 223 148 542 985 783 768 190 782 226 811 321 118 952 452 836 392 765 646 896 192 581 845 443 265 565 504 774 59 342 397 693 922 738 621 368 987 521 823 328 291 102 998 410 414 122 989 419 722 809 494 480 839 176 467 836 251 942 600 473 923 598 515 356 695 454 894 21 405 789 404 531 378 727 981 311 542 875 27 960 674 848 554 885 949 3 797 785 886 204 906 596 850 161 548 105 46 144 573 41 632 951 82 591 475 979 136 514 399 496 81 323 302 577 849 803 903 592 591 667 413 108 89 917 748 591 285 148 307 535 716 992 528 641 143 389 259 536 137 697 345 427 477 700 49 26 8 239 372 859 654 596 791 372 720 872 979 276 780 54 66 698 608 720 417 349 500 108 396 846 33 713 100 421 786 85 878 346 462 446 459 950 237 586 398 196 959 377 701 675 155 455 675 718 231 109 320 991 895 109 652 714 178 853 735 363 617 773 550 583 418 875 684 27 877 911 150 762 995 845 669 37 127 936 865 419 241 154 698 287 261 82 196 418 772 435 832 341 422 109 628 863 336 228 181 708 713 699 331 620 228 145 484 958 592 514 247 23 421 238 622 298 761 410 769 703 662 510 92 727 568 502 623 402 672 941 606 701 393 671 711 816 290 881 980 360 999 892 479 144 896 339 615 465 445 742 712 646 140 692 509 323 777 832 78 853 114 554 406 871 670 236 759 694 970 26 635 949 733 656 996 37 158 911 443 616 567 943 751 485 497 608 357 172 329 515 841 600 189 904 538 302 757 336 624 548 529 359 880 824 833 405 605 29 789 102 453 535 686 36 994 347 15 984 446 371 902 265 0 336 526 427 44 275 9 607 367 464 642 134 131 211 230 781 687 701 905 149 580 787 183 351 22 926 685 247 283 821 478 721 956 460 826 25 540 850 673 38 110 705 431 611 848 761 124 287 714 469 888 104 884 85 879 96 154 798 65 755 983 234 163 972 495 939 702 580 368 388 604 456 492 973 790 594 809 812 28 605 721 643 97 315 803 496 910 415 872 752 641 567 502 782 335 739 645 571 758 355 91 989 901 797 442 371 966 241 505 512 783 871 90 261 344 172 804 959 940 629 334 68 638 281 890 491 300 413 13 251 521 521 435 190 289 37 262 937 47 179 282 909 85 197 816 794 327 406 199 84 860 627 373 766 31 804 173 556 117 317 266 97 862 346 536 947 920 456 260 158 590 597 153 560 942 935 333 529 511 886 734 977 755 432 856 407 258 630 123 379 637 777 630 700 407 325 547 789 25 272 512 977 727 419 383 938 360 808 656 615 948 313 507 505 924 22 650 637 305 794 560 146 76 683 310 473 800 412 472 384 793 93 836 295 810 219 770 357 121 197 824 356 40 36 138 638 20 885 17 117 235 534 798 709 73 475 806 177 36 716 190 189 661 798 842 247 389 439 564 125 644 122 885 301 973 817 187 116 753 926 868 583 61 485 620 661 466 50 760 128 388 962 854 823 997 381 170 840 125 86 243 620 162 125 221 611 54 599 195 636 754 568 583 929 565 389 10 245 749 591 855 7 907 411 545 961 971 339 48 169 416 484 338 669 618 855 370 138 337 666 883 193 428 301 390 34 400 713 174 376 876 701 252 570 667 643 254 86 954 439 215 151 951 140 898 497 437 721 794 401 440 734 750 53 349 397 325 919 531 871 977 456 473 530 553 673 161 806 83 71 403 411 892 722 69 348 918 227 730 476 205 944 557 679 819 980 450 184 354 72 460 338 717 528 691 416 807 907 293 632 533 247 962 550 692 639 572 120 795 486 271 399 773 611 756 690 919 615 180 399 208 884 703 920 781 665 723 23 626 469 316 352 699 249 186 305 444 318 929 805 381 29 84 516 817 315 655 237 246 289 109 203 402 375 647 69 135 920 86 999 358 142 586 552 311 544 225 269 24 204 911 807 471 658 859 243 319 901 914 90 369 268 827 251 950 946 555 212 595 413 250 874 133 956 284 501 535 765 965 514 103 113 525 42 747 758 429 467 268 960 56 31 182 883 524 529 234 770 222 276 587 612 423 735 426 439 936 901 796 451 113 401 209 74 219 339 58 726 851 823 627 827 72 16 216 281 236 397 194 815 26 424 597 735 820 583 776 781 771 578 926 149 964 322 523 783 486 742 303 883 961 566 18 715 42 481 893 568 419 736 834 581 43 36 569 777 476 539 94 404 353 875 835 933 953 998 952 782 724 937 677 840 409 169 32 88 541 984 152 506 570 985 676 197 249 334 563 947 351 3 232 106 775 515 640 78 609 893 873 276 384 535 242 583 653 48 276 823 433 840 610 426 3 618 490 821 213 753 828 930 614 503 377 367 169 775 658 994 139 952 5 210 411 293 889 651 708 820 359 713 514 863 992 619 454 850 45 642 321 355 248 886 330 353 157 104 267 979 552 44 678 175 224 717 279 559 480 415 365 813 871 546 491 608 115 175 967 219 146 996 861 416 408 35 616 136 487 4 461 956 328 638 63 706 379 172 668 531 346 316 822 36 527 313 814 832 930 232 578 38 273 241 935 211 697 468 130 493 585 314 207 607 976 883 425 3 648 597 323 332 752 758 212 337 546 213 52 916 709 721 376 697 496 712 281 195 867 633 852 769 201 369 306 447 350 413 657 225 787 127 23 671 503 782 412 854 508 741 371 888 296 461 132 239 612 279 341 155 619 407 458 92 451 406 869 514 729 559 439 670 513 936 217 617 449 224 424 513 543 79 347 593 881 317 41 455 71 756 975 215 931 728 149 646 912 416 68 332 220 251 160 137 579 431 317 366 318 486 62 533 401 945 792 35 596 773 510 417 581 814 984 501 731 389 960 865 361 157 937 193 464 692 292 228 799 138 278 482 613 738 420 440 1 610 16 546 765 551 506 936 134 812 356 609 74 330 39 308 847 669 946 982 516 724 534 6 663 952 742 842 264 447 269 909 7 40 831 76 463 814 537 298 566 324 93 719 982 506 474 784 427 902 299 167 588 637 87 889 332 295 156 290 718 575 342 811 785 467 60 756 582 59 314 745 108 12 945 611 601 134 274 949 171 14 690 465 111 523 206 852 256 694 493 824 934 589 14 434 520 879 955 336 142 874 857 740 200 683 705 819 432 905 767 229 233 723 210 625 485 368 287 880 766 3 374 599 482 76 943 692 434 389 470 715 825 669 743 253 119 872 211 483 394 893 355 359 671 453 315 211 188 486 681 558 116 29 245 900 897 477 203 177 70 778 380 794 625 567 544 221 899 97 275 782 340 950 193 869 75 873 917 682 532 663 297 806 659 979 725 156 784 316 594 977 375 413 990 65 198 841 288 298 304 661 689 467 343 757 821 494 844 590 972 269 958 303 762 937 164 866 80 571 415 850 707 805 107 909 456 38 240 31 818 718 915 425 229 341 499 534 704 795 559 651 519 215 168 232 166 575 34 314 96 453 488 507 947 469 829 239 643 917 864 723 30 418 263 853 812 577 706 546 710 796 887 302 744 61 50 780 715 33 957 664 145 39 366 521 576 122 639 571 665 282 19 343 88 246 603 807 53 90 925 308 517 667 441 390 498 212 12 309 846 15 978 107 129 678 974 302 101 325 764 982 79 833 660 503 177 426 438 206 993 767 2 214 589 511 788 961 362 311 530 903 6 506 739 515 239 854 322 13 77 109 179 112 968 599 218 627 176 728 395 872 813 315 738 68 468 817 602 902 102 748 688 187 963 466 67 628 778 219 455 472 104 795 518 135 214 961 51 432 577 166 599 195 387 995 184 144 682 330 38 851 286 814 167 445 457 127 680 703 986 66 611 618
566 345 413 450 688 884 896 735 684 983 596 462 198 899 951 763 875 138 164 847 33 651 377 646 862 763 90 849 276 216 324 198 142 733 172 150 974 434 428 980 11 362 292 552 207 903 856 385 61 90 614 599 262 399 304 858 430 117 934 216 187 1 343 197 960 994 915 403 354 962 17 503 176 712 443 895 194 77 287 540 604 393 768 508 775 270 271 58 539 439 942 508 771 129 924 731 500 270 269 934 976 200 57 341 592 306 447 817 946 97 13 903 909 97 662 282 552 957 120 290 867 16 602 978 991 301 637 42 812 468 751 335 179 248 110 575 342 879 174 862 800 855 72 476 846 19 639 265 50 577 275 355 330 666 573 850 672 538 445 19 632 979 478 324 646 942 185 744 926 985 492 394 97 340 328 70 801 861 995 64 559 133 81 473 337 156 696 90 881 12 498 427 740 116 335 36 713 327 93 803 598 336 868 438 538 388 864 46 415 938 373 164 348 487 178 189 739 824 375 408 804 311 67 651 318 671 970 116 160 913 536 817 525 828 281 272 161 451 250 40 985 98 416 452 778 27 261 155 175 77 993 251 808 920 582 694 617 477 627 884 530 902 409 398 754 14 647 686 473 791 839 279 206 868 64 303 215 165 367 308 916 460 290 177 68 356 203 759 902 734 402 73 454 668 455 973 971 519 325 246 168 724 353 260 729 546 294 571 765 554 22 163 279 134 293 320 959 63 563 903 166 155 757 35 452 15 610 774 673 358 400 239 635 678 652 890 523 692 943 622 336 782 855 660 722 115 863 417 510 557 514 353 802 996 429 200 378 955 693 334 196 429 480 456 426 274 728 27 661 955 43 680 848 822 878 831 230 52 177 823 668 731 315 425 832 427 548 543 655 222 1 541 605 100 931 606 821 484 103 155 485 975 769 679 865 726 893 472 27 593 535 620 229 366 755 455 319 478 584 229 431 564 735 328 518 788 815 834 792 377 444 139 708 872 80 840 245 516 698 66 34 75 4 700 973 978 555 1000 824 111 360 770 350 56 526 441 239 556 329 808 312 213 253 231 249 136 945 292 575 563 310 6 764 154 159 326 468 692 116 821 568 431 496 427 464 672 201 585 355 446 629 48 599 796 810 760 140 478 583 935 406 887 738 415 784 599 419 73 716 991 829 248 502 365 847 112 794 777 40 724 551 393 657 608 256 804 964 225 95 579 332 57 133 326 314 800 762 450 146 51 541 849 486 646 491 563 797 383 911 702 453 492 490 976 200 822 385 577 225 365 427 943 333 137 990 220 311 259 147 164 96 139 694 318 204 127 692 497 446 367 670 828 127 875 351 385 828 497 432 511 300 54 243 316 527 860 391 334 102 259 586 676 681 192 886 810 62 278 263 735 358 941 371 423 228 5 585 957 298 696 28 235 977 694 37 945 928 209 465 143 347 754 404 629 761 127 184 890 687 894 703 109 866 977 48 173 59 82 996 574 8 570 23 361 135 881 477 304 744 7 56 437 850 11 961 821 793 968 91 643 919 962 41 62 588 520 929 386 877 767 917 707 822 571 183 822 449 944 121 223 577 348 984 59 417 201 567 895 872 392 106 913 248 139 29 159 997 706 841 577 240 101 451 669 626 900 368 926 715 990 773 681 816 422 975 511 587 197 170 425 88 230 777 473 820 69 772 676 479 293 508 969 244 592 519 84 962 578 653 390 379 726 125 902 553 821 895 541 54 162 580 974 601 922 246 70 10 145 763 43 791 247 182 932 638 464 686 777 905 708 412 530 956 706 927 854 401 351 697 673 369 419 267 604 376 16 156 222 826 643 212 301 70 40 939 864 921 194 969 445 26 737 557 751 352 396 803 841 270 849 633 672 570 66 746 197 923 569 954 837 30 429 226 243 339 604 774 177 129 431 362 440 251 735 344 649 258 168 782 992 520 228 760 558 494 849 483 66 836 202 476 527 805 505 173 134 979 156 259 412 554 770 83 730 727 460 783 677 550 559 323 100 968 860 505 520 914 796 901 666 827 817 565 874 669 562 456 421 730 765 69 157 399 694 944 708 115 391 649 567 6 788 851 973 122 249 529 331 606 773 155 390 591 310 572 785 947 778 233 482 753 102 788 24 890 572 640 991 817 911 297 468 149 698 181 99 642 761 537 211 410 118 387 759 898 503 912 465 574 517 891 948 144 445 806 771 158 360 113 394 222 834 579 464 978 747 874 32 869 979 349 980 695 338 157 821 192 833 247 14 469 331 65 469 73 593 723 577 682 284 197 647 699 735 556 312 660 818 528 931 321 238 860 898 700 203 790 665 299 13 781 982 656 649 558 644 607 417 941 824 7 747 664 790 260 107 132 464 613 113 930 613 232 134 752 300 906 916 441 451 770 536 833 916 186 583 148 443 711 938 972 707 255 158 317 999 2 934 645 589 858 730 189 199 105 228 758 980 489 526 717 676 359 89 811 509 119 202 706 554 748 76 844 111 888 561 257 19 509 798 987 819 571 705 980 881 725 110 85 95 268 446 749 676 154 30 504 277 74 339 433 449 936 61 463 665 542 470 63 355 46 362 814 167 880 479 488 251 242 82 615 442 467 517 785 963 512 46 564 138 100 397 935 33 266 20 813 93 112 728 581 103 818 992 666 238 823 695 381 718 907 854 254 714 835 149 418 43 114 687 265 95 470 114 195 754 547 374 109 151 320 808 685 415 861 470 644 499 124 284 949 220 742 962 918 931 264 90 659 955 904 712 205 17 389 93 98 61 442 26 999 325 624 10 843 468 171 803 719 515 436 840 988 507 306 555 450 393 618 278 616 725 676 471 920 228 273 360 71 442 190 96 388 802 513 496 870 326 493 670 38 75 786 861 19 172 272 968 274 881 151 123 36 249 780 731 759 718 894 686 286 626 879 53 334 12 422 276 92 63 284 29 678 607 882 799 370 273 421 193 897 991 937 123 395 622 169 50 952 882 316 426 779 358 218 552 361 374 690 145 25 702 950 494 130 924 625 95 807 481 439 938 301 608 734 106 809 582 560 875 438 877 663 229 630 37 704 871 578 429 383 562 819 859 487 80 289 598 569 736 707 622 75 203 472 833 840 473 107 850 302 941 796 99 658 411 611 169 459 785 534 638 84 697 903 841 889 474 471 154 221 829 958 767 989 306 531 413 747 444 750 129 609 133 278 282 216 542 854 137 789 421 403 301 517 776 295 830 845 162 631 813 193 8 338 501 884 246 384 178 623 972 628 916 718 466 913 661 795 760 506 79 346 984 214 31 701 234 859 564 134 935 356 554 236 619 380 592 52 116 689 283 495 805 540 956 49 396 280 641 595 731 219 731 524 218 365 216 522 498 720 738 364 310 462 174 372 946 940 338 123 845 31 430 437 576 213 58 210 159 108 827 327 100 152 716 374 689 104 252 612 641 16 234 982 815 983 54 425 422 482 738 590 926 849 783 837 73 32 213 873 35 910 854 732 467 87 925 407 716 223 289 141 476 516 220 5 209 227 766 853 803 363 202 308 893 89 995 953 969 900 78 679 735 767 889 39 523 345 853 44 456 390 82 47 627 14 649 998 744 546 195 414 242 458 280 238 666 208 725 709 988 994 78 899 560 702 854 12 7 675 853 15 364 712 52 305 569 58 384 733 869 139 826 986 662 20 255 434 450 138 627 932 371 908 165 634 582 282 218 619 354 680 173 340 488 296 684 101 698 933 635 382 85 128 102 162 121 448 247 45 644 621 24 883 977 99 323 562 678 366 411 405 229 235 70 966 97 677 166 188 927 217 530 440 144 831 692 231 159 589 71 667 168 737 602 756 602 561 226 731 104 111 716 79 708 42 57 202 598 503 479 515 155 331 629 94 714 461 921 965 930 303 730 126 858 224 101 237 510 60 458 66 442 386 402 963 169 511 109 852 45 137 483 766 424 283 853 842 692 326 897 648 651 466 590 838 234 992 805 776 593 622 371 117 58 241 274 0 302 252 763 654 21 726 614 799 218 957 739 736 996 532 961 411 950 543 813 641 86 922 55 76 565 457 941 209 518 705 688 277 909 394 524 211 733 938 102 955 282 710 974 24 247 948 158 3 61 600 750 499 252 82 391 857 454 533 314 521 854 683 416 892 995 474 449 131 914 220 598 78 395 576 952 714 21 167 643 608 563 830 124 423 412 665 34 150 868 136 241 594 584 165 967 545 120 35 97 481 860 501 908 925 535 199 225 743 460 603 445 593 826 721 789 53 164 288 429 724 331 651 468 18 450 153 826 86 471 285 302 650 705 191 771 544 225 620 666 435 995 307 609 393 29 885 203 484 714 397 491 597 69 834 946 77 675 291 84 392 563 55 768 643 503 636 968 118 852 507 42 460 215 671 132 51 813 787 487 313 860 145 762 143 885 322 661 424 553 871 532 981 231 741 143 309 181 475 104 674 802 234 635 745 160 887 841 163 118 420 567 398 274 180 870 876 918 825 124 549 898 497 604 408 92 798 779 21 314 9 359 341 37 396 300 691 525 357 45 967 523
905 430 272 265 603 91 477 153 651 184 712 823 181 738 100 198 749 918 233 267 315 433 171 537 426 616 780 890 18 630 43 389 114 868 772 776 311 830 278 25 35 699 898 220 243 649 326 855 926 968 733 24 802 36 429 638 609 757 645 424 920 302 49 783 355 952 564 926 103 36 945 609 954 235 504 224 519 720 458 937 966 721 930 407 902 963 342 945 104 188 281 724 907 259 607 115 400 44 797 721 24 960 337 395 784 410 757 10 947 961 562 911 608 498 22 710 663 652 274 539 269 783 231 918 89 514 226 837 453 8 205 776 766 768 373 146 405 272 765 888 368 906 606 3 290 219 827 524 59 962 949 271 612 437 549 443 826 902 882 54 454 109 849 217 48 24 260 832 833 382 890 857 385 214 286 784 869 982 764 64 499 66 96 8 718 503 81 217 597 900 234 242 139 26 804 995 776 515 80 488 582 716 395 19 461 724 324 792 690 273 771 943 82 377 630 1000 265 589 753 513 284 810 934 34 62 922 363 732 304 752 115 996 748 811 662 790 965 94 993 702 8 270 666 961 809 43 858 433 641 96 312 919 279 242 525 377 692 827 643 42 558 99 402 166 157 675 153 14 188 394 761 821 422 246 831 236 863 884 490 686 801 273 803 627 285 74 883 442 415 175 10 149 693 599 775 522 372 76 626 275 936 147 997 847 739 224 939 446 652 938 370 49 277 816 74 700 390 439 911 174 590 494 293 794 472 873 925 586 242 952 759 916 343 912 649 261 942 390 134 622 808 673 665 678 102 29 441 726 177 92 210 882 389 736 229 561 508 607 616 424 778 567 169 174 345 451 280 692 820 336 620 363 522 796 257 526 271 97 223 778 602 446 668 238 951 743 334 903 855 115 691 703 295 88 143 849 686 962 566 501 995 869 846 818 919 841 377 972 87 252 119 997 225 483 573 854 42 370 900 179 796 300 938 681 396 278 386 114 263 721 262 587 880 848 111 347 112 564 348 130 136 32 814 198 127 173 595 997 917 651 26 852 118 277 308 496 876 439 282 969 421 204 138 368 358 672 853 508 740 58 694 492 179 468 246 12 722 827 235 491 553 112 647 873 150 59 84 408 445 774 600 171 589 864 642 735 679 622 203 227 611 423 375 939 141 121 132 397 388 271 953 5 452 932 741 998 824 698 299 947 401 361 559 856 439 674 579 971 783 754 183 727 371 904 944 562 972 551 351 359 779 743 174 5 848 967 332 820 1 735 528 739 219 682 908 382 261 630 735 285 899 197 14 967 524 641 866 667 166 551 785 826 491 664 987 949 737 176 339 841 698 63 985 506 974 66 76 723 77 488 7 496 893 663 29 336 929 46 709 97 707 690 639 778 435 845 703 207 255 130 669 259 289 53 192 460 244 32 546 853 211 822 513 528 791 361 266 834 392 781 251 151 101 351 193 752 176 972 128 126 319 275 437 688 165 423 172 482 556 173 673 356 918 843 594 798 482 748 241 883 640 993 307 399 466 16 296 74 398 792 884 501 806 492 276 232 346 249 378 424 610 642 901 950 507 836 705 388 545 47 862 705 986 143 131 971 140 365 533 525 571 599 379 878 323 567 224 664 105 39 108 512 888 63 732 641 259 429 750 526 845 68 411 203 996 676 418 847 449 551 444 714 294 52 227 652 950 364 420 784 63 438 256 67 659 597 9 188 456 707 148 782 523 194 316 888 239 317 983 75 483 861 658 885 521 85 751 32 33 834 44 533 844 250 896 590 434 204 413 645 353 571 158 238 186 259 593 933 54 668 151 420 931 705 557 853 568 765 273 727 314 59 122 454 770 929 727 937 535 773 598 851 574 369 957 266 584 646 994 250 822 144 207 435 821 499 6 106 873 290 459 457 247 183 200 34 514 869 46 601 676 168 494 452 221 706 952 570 773 213 336 588 538 765 384 899 700 507 423 921 675 183 41 354 206 191 498 383 605 669 760 742 467 502 442 911 781 177 656 850 39 256 531 644 977 806 839 927 825 98 237 898 335 786 819 228 287 363 697 36 4 196 887 53 836 807 475 506 212 876 805 325 868 119 563 262 298 74 991 353 793 625 303 937 116 102 356 210 717 587 500 439 738 471 955 814 580 179 702 836 721 647 50 812 468 370 710 745 725 187 795 907 878 656 194 351 486 729 479 902 621 801 333 87 850 610 496 197 591 100 217 995 815 350 5 635 469 852 11 997 381 655 509 952 959 871 292 730 670 350 93 578 617 483 798 234 730 186 637 277 720 881 867 478 857 111 214 668 543 290 906 190 51 130 320 882 842 751 840 479 940 995 677 698 208 421 362 598 834 83 36 231 687 884 881 804 984 589 120 329 914 544 70 613 599 609 963 21 632 800 403 366 419 251 734 679 364 308 511 995 684 602 909 631 147 996 329 314 69 285 988 437 16 996 767 887 851 984 60 346 622 131 432 397 585 444 830 252 404 891 688 318 360 620 340 62 350 659 502 95 964 51 167 426 492 335 923 971 932 588 431 172 92 33 410 539 879 625 856 180 213 201 865 326 65 589 32 559 291 328 539 467 187 53 252 371 587 490 683 752 885 312 716 69 843 410 248 965 57 448 852 465 106 295 980 138 216 913 28 805 861 92 588 226 646 822 387 787 245 766 841 35 505 291 512 265 518 894 601 219 854 764 736 606 541 646 619 641 428 69 53 691 133 681 762 972 424 755 875 491 586 530 66 676 618 911 20 24 383 398 327 907 17 139 121 972 527 646 924 840 999 277 810 18 495 973 726 232 78 424 331 591 365 352 743 617 921 682 13 455 382 491 425 452 870 1 567 912 222 264 835 958 872 486 653 173 125 338 470 940 450 859 633 8 436 616 530 440 27 696 341 936 871 908 787 148 537 33 267 122 38 299 236 874 23 916 357 727 94 544 715 645 956 991 240 26 501 929 302 328 191 302 301 124 90 691 300 585 113 954 230 86 699 122 912 490 288 693 264 610 818 432 474 540 928 673 961 375 168 254 664 335 708 472 520 471 30 136 88 275 763 22 182 110 56 731 904 84 325 299 570 129 807 362 756 238 768 438 164 993 175 166 195 917 596 483 874 187 68 132 446 766 660 908 366 805 130 912 971 536 650 549 232 926 569 727 816 193 85 201 729 571 67 954 719 734 790 347 782 586 680 510 218 107 155 687 613 973 581 864 958 411 374 862 555 620 823 887 970 389 583 640 318 775 75 26 154 403 349 180 937 583 724 304 628 512 107 923 832 800 547 294 464 573 180 427 968 126 943 10 275 344 58 575 487 848 297 79 476 481 129 84 731 973 627 234 837 322 838 622 412 609 981 240 173 235 655 696 185 140 15 466 678 792 338 155 99 784 800 289 457 247 978 302 2 966 361 900 72 609 886 243 460 947 471 105 672 893 859 131 592 276 515 71 190 779 201 39 197 939 604 433 777 820 162 399 755 972 671 423 794 547 397 200 178 329 548 311 916 56 728 638 788 317 352 481 306 73 156 106 897 513 769 135 161 21 975 188 982 282 903 123 202 799 667 105 473 883 704 83 438 139 534 183 685 500 576 280 31 784 149 678 347 255 860 469 560 90 817 305 64 514 45 106 811 331 170 290 526 702 894 463 493 461 829 211 895 643 0 342 97 350 989 448 443 854 3 841 554 169 933 403 998 896 674 555 47 957 12 823 258 988 648 59 976 156 915 254 922 788 973 946 399 482 967 6 635 145 409 350 393 776 159 46 321 237 484 815 889 44 317 998 238 478 448 470 184 727 540 916 723 490 367 950 268 458 503 867 391 498 992 482 488 566 430 382 536 380 447 94 962 535 189 411 634 601 19 58 480 564 254 226 910 919 126 201 145 125 215 236 497 364 228 568 877 561 481 505 146 752 91 521 990 971 969 137 406 453 847 775 489 465 565 204 52 934 455 4 742 465 79 102 330 777 927 695 577 56 713 522 123 842 572 401 864 561 451 879 701 846 774 174 747 702 196 1000 142 633 695 80 892 573 61 996 209 84 696 247 623 90 309 246 542 198 552 798 117 669 414 64 73 862 654 335 813 440 689 80 407 306 283 534 135 48 110 277 37 47 86 146 661 605 614 50 714 742 250 8 310 599 758 184 631 95 510 762 427 415 979 419 249 901 109 549 657 847 417 779 163 118 95 648 786 679 354 858 629 13 40 336 485 397 682 477 529 565 270 576 198 248 615 516 380 244 305 54 960 721 551 699 416 977 891 65 638 775 462 115 746 132 506 686 408 326 328 635 322 337 828 634 744 794 532 263 745 569 376 122 812 150 561 731 578 197 98 526 34 787 124 57 83 215 137 972 789 359 204 950 220 863 344 96 544 700 433 603 21 182 752 169 681 714 644 790 369 43 71 295 941 603 516 65 792 384 711 193 55 840 440 346 478 888 575 235 463 653 913 386 144 391 948 732 465 149 625 234 313 598 359 117 935 851 550 838 152 561 706 197 799 647 636 469 25 751 394 658 517 130 754 113 160 997 946 395 199 750 253 721 624 264
430 425 54 76 115 758 349 45 778 99 882 467 565 979 755 358 166 920 259 714 969 429 952 612 855 430 739 26 933 874 636 524 578 850 450 59 296 54 879 383 25 585 199 10 84 768 330 809 539 267 898 803 385 147 857 966 350 367 518 585 942 816 528 980 406 369 620 543 618 441 390 481 991 225 542 642 541 409 922 154 900 869 955 53 981 343 656 532 94 390 131 888 270 448 723 595 30 328 391 838 432 148 75 69 134 106 457 82 302 793 506 418 81 966 413 742 948 948 52 51 661 683 187 639 908 439 215 867 380 973 11 912 427 220 682 694 993 638 492 417 386 567 182 389 149 286 893 571 765 305 510 555 687 206 658 843 780 417 700 96 705 875 185 809 169 429 238 343 363 549 759 669 396 430 670 885 744 711 421 813 692 233 366 569 659 713 371 140 586 234 411 51 303 952 403 466 31 108 967 234 577 960 846 276 641 91 216 989 136 48 640 936 616 378 476 285 299 331 974 904 176 31 657 806 635 223 110 872 633 628 673 297 814 646 41 853 869 474 326 567 557 434 481 173 525 318 971 476 666 870 497 13 15 485 225 397 56 23 255 842 943 796 436 279 253 993 594 399 379 375 240 150 410 990 508 208 180 803 831 102 619 809 538 433 387 624 295 818 53 241 928 871 87 110 972 647 285 129 587 864 159 224 98 715 596 124 104 633 823 646 8 976 521 621 342 572 388 604 288 671 575 909 706 676 496 456 72 458 48 254 796 999 994 681 554 219 345 532 840 526 556 515 36 730 781 900 751 428 438 455 284 527 630 972 263 801 401 718 389 204 805 369 117 402 514 318 105 190 111 688 747 78 355 950 935 976 811 476 198 319 513 739 274 52 292 294 251 227 756 37 188 199 731 531 966 863 347 516 725 576 549 999 286 591 668 164 798 157 875 63 498 100 954 887 441 145 505 12 632 74 277 569 819 630 842 779 637 973 615 359 708 451 112 242 776 104 147 385 433 290 460 13 650 1 313 271 90 681 18 246 564 100 944 823 76 922 958 227 800 282 211 252 279 241 655 570 77 390 234 410 953 506 102 903 983 941 73 662 309 317 242 30 67 495 653 835 346 695 584 499 468 918 625 327 121 454 473 590 51 410 108 188 880 792 976 69 523 142 163 666 46 457 152 882 824 867 785 25 838 487 161 908 512 934 737 20 140 707 783 41 862 537 563 162 353 247 832 400 221 923 978 551 825 326 91 196 621 884 14 415 109 365 957 605 728 554 736 474 698 68 418 257 271 713 686 954 477 624 364 192 250 418 730 41 690 512 478 21 392 267 848 216 467 410 812 864 905 975 552 306 60 850 491 808 555 737 241 944 323 294 714 46 502 754 937 757 365 929 220 652 792 117 143 361 989 554 733 845 294 316 141 955 247 928 961 174 921 705 570 848 863 404 351 194 59 554 80 264 4 347 703 267 400 313 886 975 642 983 925 884 699 679 995 241 232 489 214 844 822 581 585 103 773 285 762 748 420 455 547 646 174 665 224 474 475 701 724 134 319 355 50 838 987 711 807 768 249 687 975 385 150 701 6 25 38 82 870 102 359 432 795 115 597 693 261 377 331 489 932 731 949 289 941 340 375 411 24 525 416 364 13 528 986 863 466 499 130 670 660 976 741 341 856 381 712 443 681 136 768 641 356 554 761 476 189 973 162 457 701 588 526 180 735 423 3 522 779 986 494 148 691 785 865 658 861 47 334 523 679 514 664 982 304 871 934 998 55 995 324 24 488 642 887 128 834 304 844 820 734 497 397 406 381 388 509 87 252 78 95 530 770 76 297 317 408 752 70 609 709 6 367 958 47 931 612 99 720 571 767 708 395 254 362 951 455 623 519 923 340 646 434 952 545 682 248 773 236 640 463 992 449 206 480 105 335 180 107 920 614 136 749 143 426 565 917 577 219 708 553 387 890 868 34 370 745 154 153 4 891 301 845 662 456 653 307 304 559 737 320 233 257 857 851 22 57 522 534 799 924 980 146 119 318 405 124 825 181 453 794 345 726 10 93 77 503 305 122 842 572 79 177 16 883 901 483 69 996 938 740 963 167 14 892 796 743 237 667 848 888 396 852 283 835 452 158 567 472 941 860 933 566 330 179 857 804 822 940 701 769 177 645 680 605 3 589 666 118 433 663 953 266 576 138 424 348 391 172 519 165 488 369 327 652 407 551 781 669 522 962 898 675 301 919 544 278 36 269 63 88 212 196 263 66 816 715 454 128 849 911 840 696 203 164 23 425 338 217 992 984 956 930 876 576 592 606 718 29 298 235 472 833 468 42 444 623 358 127 515 469 158 801 371 394 959 753 700 965 528 202 322 956 100 451 122 843 361 471 540 373 180 33 518 688 477 344 291 786 393 89 8 63 410 710 292 871 179 973 148 604 989 717 569 486 385 157 393 639 851 22 540 415 91 452 870 489 364 885 111 858 99 262 481 429 169 282 981 100 97 558 622 923 446 847 396 515 669 970 448 999 611 227 386 562 776 697 783 190 692 442 937 358 187 809 166 511 856 9 625 918 409 588 959 1 423 314 816 170 569 859 614 333 941 193 496 580 275 462 535 789 995 382 485 26 651 904 964 78 164 461 225 771 587 267 527 695 133 864 790 201 123 5 376 119 574 567 64 499 180 573 476 821 789 702 188 530 323 777 299 290 242 815 577 194 33 398 588 648 788 485 330 96 374 120 103 361 866 537 668 684 477 464 622 841 935 148 562 428 211 99 497 308 124 874 635 470 401 329 565 360 441 611 589 305 594 529 672 543 183 437 896 487 166 37 59 62 660 752 425 493 876 419 180 223 825 291 665 275 342 694 215 440 240 571 234 915 750 2 113 837 743 772 742 910 471 884 241 535 890 490 803 939 350 357 228 435 645 484 839 877 503 531 779 183 350 671 748 412 700 35 34 867 105 826 704 103 912 646 679 704 693 184 291 268 322 79 173 316 364 617 662 583 573 803 925 980 320 228 381 423 300 479 240 258 464 204 368 376 555 68 195 431 866 873 452 926 632 123 96 532 2 644 656 243 465 327 157 459 449 574 199 144 727 674 75 988 441 802 74 968 479 920 740 927 940 608 559 685 962 951 434 517 685 65 586 422 506 28 153 272 102 44 878 568 461 210 424 343 232 909 143 230 982 895 473 289 849 799 927 133 710 256 154 200 528 732 916 757 634 931 279 602 932 560 731 516 846 827 438 899 314 482 155 613 639 186 719 683 613 142 104 336 662 876 574 7 208 631 162 719 473 192 294 0 967 628 9 676 283 155 44 913 780 233 568 444 948 300 77 960 37 600 427 39 707 791 333 866 546 417 294 239 439 83 645 607 116 729 283 197 29 448 224 810 353 813 343 129 892 582 978 963 548 979 338 352 524 17 518 393 106 85 602 424 189 399 794 212 735 43 427 992 820 260 433 409 343 377 725 849 976 626 125 504 881 950 593 754 435 209 190 622 101 672 505 195 724 763 972 593 597 603 371 495 545 40 557 135 954 213 602 897 377 806 907 693 478 368 586 374 864 936 469 125 406 126 206 649 867 990 688 758 827 315 199 328 411 997 594 906 134 113 651 116 984 254 395 222 96 627 103 742 602 738 969 711 60 998 466 721 980 677 502 894 276 569 984 265 605 507 752 145 968 872 792 132 379 836 757 774 917 878 267 283 340 439 944 16 145 634 585 206 263 850 797 947 845 977 426 405 925 901 452 716 164 19 549 27 974 384 813 86 776 775 673 881 445 32 585 465 492 337 581 97 557 447 769 680 83 276 846 175 653 64 94 889 455 317 645 458 782 527 380 707 918 101 250 766 366 151 339 902 647 533 649 609 725 20 499 599 74 341 895 74 365 191 379 106 750 338 33 914 303 293 718 647 756 592 977 71 703 536 764 171 232 590 687 156 169 782 720 938 928 92 616 208 581 784 99 500 340 154 85 370 358 818 276 839 733 325 378 339 233 231 377 946 555 868 913 244 233 246 31 561 47 160 234 727 95 907 475 402 351 354 282 168 150 414 603 718 920 58 238 610 725 678 19 281 781 654 194 45 685 378 943 21 341 760 290 372 754 264 738 23 75 689 27 546 63 829 169 273 751 817 983 310 170 816 40 788 866 453 684 298 422 312 142 830 598 581 528 544 415 207 719 790 516 945 579 454 153 287 822 178 279 522 825 985 449 443 277 203 870 638 299 114 453 383 315 662 471 853 1000 445 903 629 800 12 487 722 821 797 108 137 248 787 638 10 334 61 355 598 73 404 783 540 351 828 505 916 787 579 957 651 541 713 50 591 876 896 864 474 530 959 666 82 53 311 823 524 776 49 801 218 684 903 768 407 741 665 716 643 446 306 115 746 367 929 592 820 265 854 300 793 685 520 746 808 243 624 647 173 138 69 34 446 579 550 334 205 119 595 46 226 778 501 598 764 107 548 819 964 565 280 232 301 649 912 174 601 202 750 307 332 87 322 680 748 525 139 606 229 222 982 576 245 742 237 219 321 379
622 386 405 464 115 8 407 865 78 533 35 568 210 295 176 504 175 955 802 232 687 165 211 678 619 97 790 119 468 487 116 376 254 686 324 847 531 504 137 582 283 273 703 419 800 111 847 912 689 771 164 867 684 853 616 537 977 923 177 69 614 373 69 807 845 344 665 850 41 468 158 355 169 953 259 530 168 496 252 363 599 592 395 692 491 733 781 329 625 854 795 703 209 450 334 272 515 936 908 510 701 899 67 283 25 926 913 611 236 167 696 386 397 60 417 363 431 697 875 201 281 866 820 929 163 636 5 223 463 982 284 362 816 399 661 232 652 761 197 85 542 968 445 775 455 831 79 669 742 100 851 148 442 304 787 876 979 573 96 454 731 483 920 981 399 709 640 405 544 171 528 414 576 231 8 206 277 361 688 25 612 573 543 852 278 704 19 349 239 539 129 607 381 336 225 646 761 346 748 500 266 451 263 893 376 841 440 569 380 75 458 853 106 302 610 547 830 284 573 948 608 667 607 206 860 206 7 945 213 379 972 480 960 386 664 560 504 819 151 794 406 5 874 672 145 309 618 484 807 931 978 166 82 488 22 668 306 715 735 103 103 148 501 651 223 785 957 95 414 601 988 748 914 281 961 993 418 71 527 882 758 118 354 281 6 295 991 61 500 50 250 118 516 89 342 136 363 256 24 46 448 671 289 106 153 725 930 541 503 470 565 470 717 373 728 142 91 917 823 994 828 738 916 324 190 278 547 41 14 751 520 93 855 770 596 293 388 603 924 428 485 497 891 45 474 889 30 849 469 991 778 814 496 333 645 247 693 978 680 505 477 56 205 571 121 695 123 825 434 172 453 212 191 204 131 655 895 67 674 10 600 264 736 212 613 121 535 287 391 335 591 922 170 531 958 877 902 978 694 431 545 783 537 339 294 339 125 567 356 723 32 376 948 22 246 517 0 705 815 810 529 986 870 438 370 280 249 850 677 735 311 811 159 326 783 864 511 346 441 97 318 89 832 111 839 44 704 742 353 453 968 829 889 297 727 49 836 935 648 418 195 531 367 487 114 33 360 642 201 263 876 302 857 398 719 472 227 591 766 863 777 197 805 224 890 519 512 453 763 586 587 257 184 171 597 573 550 263 765 630 846 381 834 673 459 891 899 8 734 389 392 556 74 953 604 650 771 792 863 244 936 977 650 424 229 91 548 15 309 11 350 540 255 737 341 612 982 791 172 478 467 56 675 248 812 850 208 992 333 778 358 761 301 387 589 147 931 639 462 402 772 204 810 498 583 656 955 787 199 116 398 129 124 582 552 68 506 985 182 337 615 33 102 766 62 330 881 227 413 245 404 406 971 715 427 430 635 214 792 551 219 594 639 295 749 164 915 930 460 862 3 68 71 393 578 213 157 759 660 53 935 880 179 478 174 344 952 791 271 696 922 586 853 809 584 14 705 165 822 191 762 497 523 7 105 288 480 810 403 745 337 855 315 604 698 933 336 396 275 275 713 250 295 377 918 450 981 510 241 311 303 764 726 780 829 624 87 80 739 334 17 98 373 857 865 464 26 286 492 855 319 962 629 584 4 884 396 46 808 827 797 853 588 723 426 862 53 239 475 304 171 61 77 753 235 409 873 694 941 114 567 986 428 169 939 32 393 583 933 965 226 870 575 469 562 775 518 552 888 866 676 226 379 617 187 287 992 5 900 4 111 701 346 414 335 14 253 333 522 748 848 887 909 901 937 930 343 59 423 755 626 462 148 101 886 659 752 453 290 211 37 750 663 865 46 314 617 714 980 324 152 853 10 757 181 165 785 834 590 617 193 175 651 892 951 404 997 904 714 667 437 227 2 424 412 392 563 504 879 17 351 970 940 573 45 767 494 583 287 552 362 60 422 620 994 984 685 660 658 281 601 418 438 155 48 216 580 13 128 935 194 298 156 579 877 119 161 815 186 983 23 850 132 814 231 596 144 546 753 394 878 984 793 218 702 897 147 121 556 298 885 9 88 525 692 836 755 701 1 83 107 596 779 707 624 961 198 934 773 880 80 89 47 689 52 316 13 748 553 432 541 322 667 829 93 542 446 577 561 17 798 838 15 526 484 192 357 392 489 683 85 257 681 246 887 141 165 192 240 826 18 945 322 200 782 805 61 630 983 910 444 694 299 512 621 946 697 567 644 950 108 404 432 420 450 335 327 584 154 654 408 482 925 257 268 461 554 825 272 986 776 713 447 679 488 864 375 128 321 538 835 149 64 224 970 509 83 159 411 283 307 608 569 410 905 317 985 532 560 601 926 217 498 573 12 573 953 55 858 260 539 184 738 456 716 506 706 213 745 83 285 33 633 134 903 905 50 537 222 777 967 997 43 786 686 576 508 684 678 543 932 703 513 587 21 593 31 696 631 898 993 327 260 902 256 496 228 742 662 458 288 53 189 408 605 842 856 749 723 415 58 759 368 47 566 2 730 731 956 476 976 274 429 672 756 554 487 286 456 182 178 203 564 779 109 335 44 521 724 521 709 182 849 464 237 201 653 168 361 39 449 286 942 987 986 370 824 257 267 458 525 360 84 506 325 173 806 206 110 581 206 777 143 86 989 514 934 613 42 9 774 329 841 823 609 613 218 779 122 662 768 667 943 779 954 163 595 773 308 435 387 308 707 129 117 40 759 999 232 161 744 59 718 571 372 406 534 933 789 389 424 930 871 171 292 454 636 355 921 312 60 71 149 853 28 909 330 223 946 54 630 844 809 577 490 592 947 998 656 915 378 303 643 776 927 577 673 574 796 997 419 750 928 755 365 559 837 67 401 701 854 559 764 99 369 433 746 154 280 925 945 612 962 476 996 116 233 558 185 91 204 423 323 570 51 424 672 343 39 238 959 469 923 444 757 230 715 478 135 372 514 997 136 471 215 17 94 766 54 147 180 562 296 805 56 176 394 909 465 453 975 484 384 370 142 550 81 707 481 718 637 720 804 942 238 275 302 322 9 122 495 769 973 859 974 500 352 656 869 460 264 710 11 416 559 126 420 787 101 113 382 884 817 1000 217 656 530 654 642 940 811 914 138 439 821 283 293 847 683 743 526 213 880 523 969 455 258 124 63 22 497 638 712 134 305 647 282 821 669 247 729 284 938 425 571 550 476 946 416 60 410 894 695 575 430 808 461 934 801 301 655 46 317 640 911 8 104 672 265 340 99 4 166 789 995 994 55 479 733 133 602 111 646 863 819 621 862 428 300 553 750 365 963 84 737 934 262 893 505 277 509 822 585 499 313 133 183 110 557 482 344 556 173 117 964 542 884 974 464 574 452 845 894 469 944 728 780 823 868 908 844 609 690 268 471 444 65 487 743 112 791 792 949 109 628 434 66 37 119 523 478 845 710 693 647 786 549 547 385 569 850 424 813 406 247 342 377 381 192 913 682 331 493 537 883 77 214 546 896 678 861 452 649 87 273 672 843 300 244 182 34 203 366 53 338 926 536 828 436 227 904 343 130 961 558 221 632 141 112 194 347 397 540 618 620 714 331 528 386 967 519 441 276 570 577 721 814 164 16 752 826 758 555 597 657 757 760 158 799 810 279 478 893 498 521 125 510 581 402 371 603 660 196 796 451 534 49 47 221 156 383 641 274 245 473 713 788 897 670 4 38 979 188 620 72 881 36 6 598 134 220 230 592 16 127 760 155 437 570 557 725 646 162 552 298 77 831 733 929 328 827 134 840 390 349 695 524 533 998 38 134 909 97 412 207 227 257 334 679 974 659 351 355 253 316 606 950 365 400 368 348 956 671 375 297 306 919 556 415 592 374 12 634 327 867 226 966 960 57 677 641 614 842 873 242 501 310 955 668 124 139 4 838 808 574 398 425 13 364 560 582 643 691 601 770 634 864 844 160 51 533 7 754 470 852 223 389 312 499 295 76 248 150 72 443 462 568 131 901 997 120 894 100 531 882 215 507 534 70 752 551 533 167 340 502 10 59 727 606 231 579 948 243 952 133 23 732 896 286 855 775 227 98 420 794 513 486 732 314 969 328 386 611 969 251 628 140 466 439 12 470 575 722 329 751 890 482 974 230 978 472 76 898 323 767 583 73 360 466 163 261 402 146 989 454 650 390 185 326 755 990 28 699 560 329 495 803 84 270 330 141 318 546 504 892 708 95 905 212 514 40 3 740 278 666 64 700 249 200 369 291 574 594 371 907 638 984 502 224 422 304 910 741 38 27 421 747 277 89 665 345 186 269 812 29 533 320 493 965 874 910 543 457 311 623 637 784 147 721 344 203 597 593 495 479 453 708 924 987 196 906 162 339 355 86 896 769 381 248 186 33 559 90 26 421 38 581 998 118 657 818 196 711 513 897 3 68 268 409 316 912 160 654 937 359 702 216 71 92 932 786 859 866 154 483 187 572 977 371 20 532 924 917 84 627 359 20 509 872 72 720 702 340 288 202 163 126 167 113 489 435 241 75 621 517 175 833 467 825 814 245 723 332 853 234 183 538 263 638 810 312 2 859 435 586 105 433 412 999 264
511 183 282 626 650 148 658 263 649 505 166 285 409 807 362 288 215 622 196 30 406 134 714 564 158 243 118 626 434 8 751 730 759 657 725 974 574 60 993 325 37 415 989 19 51 276 324 966 629 417 463 755 552 182 142 874 21 407 446 267 694 988 143 834 859 680 264 820 63 187 159 675 986 389 60 911 808 480 355 506 577 634 288 573 595 734 252 486 913 559 87 544 189 421 222 657 228 989 775 314 767 60 688 844 65 67 492 120 846 479 230 543 858 472 408 106 495 27 149 722 884 427 345 546 924 510 206 986 416 543 392 470 164 469 592 155 376 402 936 596 830 973 727 222 789 900 85 937 417 186 618 376 896 333 606 861 153 358 835 895 241 463 988 743 792 825 931 250 935 267 77 793 679 526 300 292 603 415 852 351 587 607 334 948 366 581 902 450 869 919 791 300 276 855 302 203 517 741 80 315 609 886 232 158 667 808 145 937 62 73 643 189 95 254 10 311 209 82 353 781 782 215 363 489 593 725 319 17 470 246 47 953 648 587 460 394 873 503 818 729 401 683 883 56 872 907 878 597 744 239 849 247 443 969 918 706 477 260 414 312 601 248 473 47 387 411 754 467 979 271 637 639 243 756 90 710 342 885 103 535 467 827 551 301 385 628 525 770 151 179 927 670 242 447 195 543 182 374 994 279 776 477 78 667 847 470 32 351 669 22 877 249 341 926 743 613 130 978 853 515 844 154 580 273 28 497 281 819 9 693 274 277 709 53 351 2 74 538 515 64 133 843 690 252 938 618 573 951 705 745 61 807 456 195 204 472 400 937 503 374 886 169 628 740 112 283 280 406 455 102 538 880 900 786 364 324 11 854 919 457 178 964 3 560 712 846 34 561 621 437 546 491 508 746 981 658 424 461 16 336 576 221 55 462 894 853 314 610 742 523 461 817 173 922 197 522 599 163 205 180 984 968 778 763 544 920 79 198 652 79 466 173 318 103 497 696 668 179 322 153 975 162 863 758 768 525 405 871 519 283 779 773 906 159 720 810 271 188 995 469 783 701 315 261 942 715 531 853 947 727 236 549 965 116 811 238 807 355 565 426 450 870 253 125 781 687 447 82 514 679 430 248 312 396 529 804 532 539 839 355 528 46 596 406 307 464 382 7 15 160 119 204 840 861 113 857 250 12 298 966 141 857 2 483 99 232 121 964 944 175 211 825 557 356 294 784 57 471 579 321 966 24 895 416 983 376 186 552 566 963 415 327 124 690 672 781 88 670 663 784 93 184 717 205 348 702 423 390 861 106 219 242 427 456 216 994 438 393 724 1000 675 887 897 817 946 107 721 446 403 682 627 9 36 398 985 445 584 281 693 417 168 913 420 313 485 277 747 146 19 406 356 448 154 295 585 774 562 956 865 91 777 992 101 172 326 833 428 337 945 440 42 356 722 205 952 507 129 715 391 109 871 617 48 759 452 861 644 888 564 230 152 252 502 950 806 313 404 819 299 606 339 937 825 98 201 438 388 303 809 838 708 868 436 99 646 307 346 48 885 459 289 18 692 510 630 968 311 188 696 851 465 268 52 752 340 926 349 509 548 964 469 260 12 666 987 3 147 122 148 178 772 688 72 456 518 695 909 922 731 967 491 762 323 488 784 73 475 457 800 65 899 504 676 584 58 609 998 115 520 547 512 825 0 154 677 984 917 440 586 385 561 685 13 224 829 337 686 913 462 622 45 749 226 794 361 430 139 772 331 611 221 292 279 825 422 547 295 115 700 229 394 145 135 344 6 647 123 62 66 436 633 320 328 520 948 569 893 909 476 821 384 859 939 924 297 407 716 758 850 178 908 998 251 175 284 626 320 86 286 597 610 175 44 473 374 458 496 738 433 727 543 671 262 835 699 58 812 934 459 622 600 396 43 417 805 343 560 527 478 743 921 293 581 743 20 676 967 5 309 468 332 106 259 485 817 702 266 676 991 589 308 893 449 859 575 677 407 710 623 104 788 448 864 308 208 911 969 667 157 808 210 15 821 634 769 480 347 809 819 400 104 759 929 581 513 503 732 384 29 136 602 600 53 284 94 265 631 509 117 9 39 141 541 663 131 35 256 684 905 272 796 516 162 176 86 145 956 449 464 152 138 978 203 770 639 515 231 866 393 349 664 496 313 747 402 5 841 891 249 194 857 553 820 865 89 61 257 932 306 624 482 964 105 888 655 152 752 733 718 949 638 571 569 963 597 756 227 237 622 861 964 102 641 205 549 27 127 283 715 336 156 302 191 651 132 743 505 44 207 634 813 506 951 276 150 20 937 551 955 896 310 94 321 642 563 501 494 482 533 158 735 559 5 674 763 330 64 227 920 466 962 395 827 310 542 60 961 270 296 133 260 83 729 266 24 824 365 794 640 427 695 443 233 436 803 678 134 338 81 937 273 387 571 753 160 976 925 97 109 299 568 687 888 388 901 95 523 835 570 419 904 550 270 358 941 841 144 427 317 303 457 525 660 859 960 596 889 696 488 773 771 582 907 765 359 771 372 200 439 222 974 914 953 313 501 556 656 634 504 391 736 905 413 332 73 867 468 404 685 394 244 319 213 233 661 392 843 237 472 433 481 786 634 758 982 618 483 584 223 168 369 653 726 910 426 570 261 998 329 395 49 214 990 994 594 935 632 913 165 810 238 393 358 978 510 441 194 913 399 513 304 870 368 587 740 660 611 612 97 510 997 432 522 362 774 819 787 914 680 246 200 224 826 514 225 74 556 218 169 282 67 401 760 958 848 244 657 339 22 622 177 495 604 76 765 805 555 6 530 284 184 130 432 717 7 706 379 722 773 539 881 894 804 558 876 628 738 792 620 400 697 93 880 826 892 64 970 629 674 56 934 401 739 125 69 832 116 869 963 415 707 108 615 874 383 516 950 617 102 926 174 546 612 237 360 355 115 372 224 184 506 821 701 139 608 31 972 471 212 360 181 626 193 661 734 677 38 672 547 920 932 96 229 608 91 419 814 459 665 672 891 950 336 419 940 196 411 561 4 297 398 406 454 278 786 439 870 269 780 94 378 827 35 901 354 791 480 715 187 637 17 46 554 189 272 484 275 574 521 418 659 548 578 469 654 317 180 546 41 73 431 691 120 102 785 183 713 792 831 258 84 436 582 877 122 546 429 999 263 301 370 237 733 719 795 506 451 74 687 231 526 400 553 954 265 57 837 430 59 703 619 205 14 570 258 86 527 101 583 943 389 330 18 881 75 928 943 639 968 223 442 934 741 79 698 42 305 121 589 803 350 204 487 695 539 889 874 281 535 173 536 17 344 353 100 134 558 838 761 451 441 232 828 961 254 606 624 245 421 704 33 581 163 44 916 5 327 45 832 88 798 159 111 905 860 236 377 422 992 143 540 505 748 709 292 150 458 51 380 385 999 247 914 550 26 400 971 956 682 735 711 18 198 914 867 564 851 732 550 568 419 874 371 542 616 434 758 751 762 917 128 395 82 866 790 446 613 772 54 600 653 338 107 361 268 909 928 615 757 134 855 773 202 22 357 870 31 754 237 821 170 793 40 110 537 930 856 437 524 72 444 614 516 697 146 108 179 814 410 53 333 163 110 119 325 440 199 767 493 615 278 767 824 870 567 775 192 636 71 996 834 202 666 706 167 86 96 812 291 396 730 444 728 181 287 636 662 751 626 260 425 723 136 231 445 508 435 970 185 744 625 436 605 425 114 881 794 180 375 737 691 653 890 688 862 888 750 102 437 754 836 338 642 593 390 405 933 344 801 717 926 721 386 53 440 2 978 456 338 724 745 909 23 975 681 517 175 69 267 413 749 288 285 654 647 83 797 273 290 129 746 403 590 267 702 975 25 877 125 82 214 187 882 655 822 194 373 472 756 263 330 98 172 286 996 843 316 876 910 867 397 197 245 874 240 823 98 539 545 760 954 20 949 425 140 73 235 292 283 205 484 210 46 5 737 452 352 103 471 398 635 453 453 859 70 629 588 936 8 761 248 202 879 51 479 442 155 777 678 354 671 465 76 406 764 855 959 399 171 558 854 516 303 711 898 402 683 522 645 233 977 499 239 209 474 539 490 720 83 546 30 956 509 249 793 536 220 504 598 463 137 13 706 33 269 25 670 631 922 612 710 195 396 799 412 155 980 585 810 502 507 964 799 489 367 704 617 960 923 545 766 777 770 376 845 310 673 716 915 754 703 96 614 410 719 808 755 191 499 250 572 805 559 702 976 798 293 692 395 218 815 818 651 181 534 707 689 239 973 353 190 537 1 386 838 552 50 197 92 372 247 1 337 122 448 363 217 826 636 889 684 625 868 676 68 801 56 355 930 222 108 319 106 714 255 192 833 432 126 536 246 880 27 987 911 477 842 249 903 276 176 259 912 174 418 454 486 842 500 421 218 325 887 623 335 172 234 670 607 51 188 351 958 874 591 501 183 562 816 810 866 90 277 623 489 44 823 723 381 345 301 668 753 927 723 426 802 182 957 575 161 485 343 405 498 735 704 708 875 268
934 558 44 539 247 433 116 838 647 978 756 723 327 415 867 486 506 577 765 309 864 298 724 648 449 273 896 423 966 307 360 963 681 205 998 845 547 663 63 567 930 827 362 239 318 984 707 453 936 795 425 993 155 521 72 871 278 612 255 712 317 143 231 396 500 432 709 870 618 627 757 968 198 48 979 259 471 28 510 662 132 634 790 72 526 706 406 539 562 462 582 553 240 125 298 81 54 649 153 102 105 348 385 364 26 320 241 253 632 945 516 292 377 254 348 704 218 705 769 584 343 280 702 863 125 306 285 571 862 830 338 130 297 573 598 526 111 780 521 22 612 690 1 242 567 855 823 89 812 963 661 504 552 107 438 34 900 665 186 559 925 200 453 170 193 114 197 904 939 206 349 825 617 573 209 681 368 501 578 263 760 484 610 405 424 383 321 592 400 479 127 125 501 537 421 251 816 170 226 725 131 972 646 151 774 276 943 253 73 666 886 315 418 64 102 442 581 476 395 184 949 209 780 617 410 993 350 172 98 135 178 415 502 528 734 830 899 278 46 928 439 334 588 338 785 773 312 570 548 947 413 544 981 524 678 773 118 159 767 173 677 430 672 673 590 954 926 533 794 70 951 108 781 409 462 722 796 430 693 95 391 397 289 742 94 643 86 275 45 669 121 826 982 76 615 125 320 339 669 201 455 450 716 852 628 500 248 164 150 449 882 651 644 377 992 554 84 555 620 527 8 595 753 611 162 934 576 62 888 131 619 481 885 188 476 426 549 536 196 548 207 313 458 137 505 169 935 288 920 58 265 122 244 938 477 166 310 952 854 902 539 851 723 908 95 483 110 625 20 756 545 473 809 571 564 20 38 357 481 177 113 290 986 176 523 177 464 801 99 862 845 520 779 907 61 416 479 82 957 299 819 105 264 627 696 292 571 757 333 381 729 107 634 529 470 138 866 931 302 180 974 493 234 374 82 244 776 421 146 551 380 612 833 368 515 111 592 720 994 704 36 979 39 339 100 468 192 211 5 470 863 61 15 889 432 3 777 886 487 623 627 212 699 916 451 866 393 475 593 148 857 127 566 285 359 305 51 294 284 470 201 900 77 577 601 487 398 393 4 658 639 414 944 760 847 368 771 710 596 320 364 451 923 813 460 990 375 443 152 476 691 436 194 797 527 41 474 235 671 443 964 704 711 769 164 670 363 752 842 278 268 514 953 116 704 892 670 893 219 256 717 148 752 338 869 906 835 865 28 363 642 91 409 488 818 717 55 108 633 289 6 874 403 368 680 569 287 718 513 675 941 126 172 632 666 912 447 658 655 673 141 298 595 843 663 540 558 458 224 693 622 68 346 193 370 978 743 224 772 846 469 633 838 475 225 783 309 115 115 135 883 568 50 956 614 55 301 163 759 693 824 413 448 828 916 390 170 605 344 814 472 158 245 558 865 6 104 139 378 635 243 466 261 939 135 135 626 337 712 79 579 174 993 995 795 251 461 112 894 383 611 606 728 97 980 908 10 230 308 50 946 828 740 681 907 569 584 415 817 27 931 279 594 210 423 993 544 188 90 200 718 384 17 717 829 386 830 219 484 321 353 353 676 904 106 759 107 489 648 769 30 927 987 165 635 33 645 829 689 186 514 278 520 31 751 535 952 955 705 443 415 53 560 219 887 969 407 892 525 961 805 288 203 545 279 216 511 273 422 131 977 702 452 667 609 896 855 282 658 951 351 862 123 833 294 246 573 963 604 151 251 743 675 401 961 139 109 537 522 927 269 31 529 580 708 999 749 540 651 970 431 55 145 10 21 996 568 805 19 63 844 179 872 187 972 394 442 767 85 705 314 252 112 231 11 93 546 27 96 39 166 74 735 519 827 234 228 756 151 894 616 552 428 750 603 731 687 270 703 927 189 449 276 885 910 381 732 317 139 680 486 650 136 528 232 569 316 701 356 16 764 284 643 369 508 50 630 100 414 697 674 455 575 992 66 361 597 64 904 846 488 165 49 74 221 425 394 567 938 428 695 189 572 444 52 564 396 310 955 863 968 657 384 976 27 7 256 414 58 492 283 66 770 36 591 646 811 200 897 484 745 879 457 563 2 548 37 828 60 245 748 496 275 498 606 158 569 887 518 907 878 52 259 91 334 4 456 453 884 810 988 587 307 960 929 553 652 702 783 907 303 165 236 991 40 297 483 554 296 160 120 526 379 990 942 374 570 711 754 340 29 788 638 486 389 326 637 211 18 241 87 827 239 856 48 323 684 457 543 432 133 363 690 493 237 342 840 675 168 764 108 531 79 401 659 511 238 434 175 314 427 967 917 695 738 638 768 217 876 232 267 217 347 1000 382 337 804 600 273 501 880 909 214 976 325 264 32 849 725 172 746 227 242 911 436 338 169 496 503 960 837 737 985 657 973 151 700 470 879 458 332 903 223 410 574 113 174 916 682 415 499 797 329 653 361 771 64 727 352 718 803 567 969 10 789 665 786 762 339 883 788 223 903 148 906 75 607 157 559 441 291 882 76 918 828 71 554 378 613 582 43 40 482 988 963 591 736 565 750 769 435 743 909 972 721 126 69 848 914 819 56 804 932 974 71 870 664 647 75 518 154 796 180 736 737 21 211 100 761 150 337 387 778 736 67 485 918 270 494 460 381 288 852 266 519 141 962 535 416 972 270 46 459 3 802 237 649 802 905 710 608 696 142 307 286 69 710 928 583 529 730 917 257 452 787 40 402 18 405 353 688 811 341 92 138 892 250 896 371 872 271 929 831 684 565 647 7 725 960 664 950 552 945 348 212 685 404 16 706 78 775 821 489 700 387 487 354 475 467 73 898 535 260 59 556 509 524 2 222 597 660 882 433 286 623 930 668 321 856 537 498 365 233 50 443 37 444 298 901 827 149 514 808 668 538 446 868 94 144 554 167 748 383 890 137 93 533 559 411 199 184 407 35 521 468 18 254 317 555 673 200 644 563 474 478 175 117 729 766 498 958 346 299 826 12 862 216 752 147 260 330 557 720 582 345 413 195 629 158 833 507 970 88 611 492 50 726 253 806 951 122 642 205 96 877 459 997 729 532 458 849 442 836 923 313 26 22 994 59 747 893 57 306 16 357 618 124 699 959 229 791 797 727 697 208 310 792 343 536 240 784 828 97 480 206 373 551 128 793 580 305 837 475 83 288 233 557 755 665 445 376 278 213 319 335 370 965 180 848 629 129 983 530 570 694 440 53 996 531 317 322 109 921 203 971 302 978 632 262 440 160 665 266 350 485 962 996 864 156 539 13 162 191 820 83 909 801 234 465 221 815 110 126 575 369 183 74 152 947 819 763 356 417 878 272 868 954 515 252 132 41 220 933 142 636 634 542 873 846 557 810 791 834 534 919 446 300 960 875 223 758 781 851 146 733 431 902 390 915 965 976 457 412 709 975 479 841 726 509 112 148 324 426 817 47 786 874 171 870 383 23 874 742 12 188 124 491 146 937 811 739 718 34 234 654 978 629 506 210 892 311 212 587 694 408 720 176 958 773 560 747 796 42 624 667 108 662 725 215 553 434 528 103 249 956 513 924 616 528 792 140 82 315 976 860 532 553 420 204 872 814 426 173 145 912 655 101 952 114 895 605 980 495 86 80 740 799 817 159 986 881 454 437 91 181 438 832 582 445 491 157 675 183 481 89 20 429 758 165 591 624 68 16 251 540 73 355 107 580 988 589 208 326 154 293 380 420 849 798 293 967 347 722 829 365 89 373 424 473 450 820 788 441 720 940 335 324 738 249 835 81 909 466 650 182 468 928 746 397 460 850 833 995 211 679 313 323 683 762 932 388 979 807 3 797 884 340 442 399 445 892 15 541 806 134 32 14 610 24 824 983 456 715 515 277 889 873 332 62 667 281 905 701 263 185 498 0 51 463 218 280 82 586 772 577 450 839 564 419 530 490 396 290 241 512 756 891 829 741 107 179 796 999 608 621 437 93 133 220 136 970 584 911 719 390 40 550 547 813 590 3 523 535 938 989 976 861 851 683 75 686 682 130 270 599 656 948 770 68 847 342 252 913 118 187 387 825 798 374 404 253 45 497 899 235 975 631 129 92 761 493 716 517 166 274 134 537 643 202 431 304 343 440 556 871 508 719 356 641 202 358 855 33 676 755 801 927 391 843 590 800 344 190 189 922 323 31 949 714 953 401 696 822 360 640 209 25 401 328 465 657 146 227 23 450 57 336 763 744 598 446 785 199 654 263 757 9 237 229 190 496 275 858 85 258 126 57 277 561 175 392 656 430 370 70 6 161 870 990 8 782 321 230 197 656 166 826 114 585 722 372 259 650 448 859 947 128 791 65 203 367 654 331 384 366 903 177 774 163 52 731 334 600 885 673 308 685 159 386 708 504 381 698 616 991 586 171 523 143 823 246 590 821 895 78 526 625 420 602 955 908 666 480 260 653 997 91 177 282 801 890 400 319 292 454 174 895 392 697 873 217 314 853 248 713 818 692 459 984 311 119 255 889 617 295 401 292 463 534 631
812 974 430 876 967 906 122 920 216 852 986 245 41 36 854 531 52 527 580 331 155 915 101 268 245 202 473 66 793 328 907 975 180 670 622 368 884 444 149 24 950 742 493 93 539 619 224 35 635 207 799 814 120 182 157 60 182 870 124 270 946 482 268 685 23 425 458 666 725 742 35 938 599 383 696 879 443 627 582 73 12 611 316 923 818 996 687 747 715 123 924 764 922 236 672 554 523 608 824 601 144 686 368 727 501 894 866 451 382 496 357 985 250 91 77 887 148 705 32 163 752 821 397 283 253 473 121 834 932 339 841 146 732 440 448 977 949 85 238 782 593 990 200 12 868 16 681 233 383 858 701 542 26 505 520 40 527 358 343 255 595 547 452 589 106 783 524 701 581 596 236 431 280 83 751 213 393 513 446 904 356 347 550 374 86 730 418 11 193 168 774 267 285 353 348 127 990 58 64 203 82 531 859 845 438 915 660 111 69 689 349 994 175 242 542 7 882 200 898 33 809 195 786 945 767 476 903 153 240 675 647 479 34 212 302 509 913 322 703 763 300 190 607 182 71 865 662 778 815 491 218 618 723 963 892 115 828 317 67 566 307 512 743 155 233 397 584 320 874 76 433 422 379 98 323 946 829 471 976 635 719 251 585 43 991 637 274 36 45 118 30 288 838 221 604 825 327 201 636 858 97 359 486 536 243 837 905 356 943 351 717 955 558 994 929 428 733 742 525 775 692 429 14 235 400 583 59 988 60 863 113 795 134 815 142 733 288 607 551 540 650 854 127 686 821 376 363 722 467 546 490 205 814 837 714 999 270 706 407 79 998 432 592 97 969 744 372 888 439 162 710 359 330 384 853 597 601 12 971 429 457 589 545 770 150 349 215 306 370 667 476 611 239 164 496 482 790 439 186 81 276 949 899 5 208 858 151 404 471 865 431 395 347 52 232 807 484 261 833 618 966 222 837 365 511 357 482 933 304 168 454 333 919 513 297 739 271 336 968 196 620 397 339 450 146 620 569 296 317 743 342 262 459 247 887 893 553 626 771 713 10 975 328 502 230 983 532 200 346 832 66 529 483 259 54 792 160 81 464 55 977 131 641 828 617 403 76 78 510 427 707 204 153 50 964 277 506 319 198 91 329 372 8 364 449 569 19 269 738 647 869 718 422 585 652 963 722 55 835 708 263 195 479 397 730 637 335 327 402 849 83 722 282 851 51 225 273 33 386 159 414 259 778 1000 22 866 178 162 565 400 926 776 229 264 982 969 613 324 931 324 109 943 74 412 13 136 781 817 528 323 626 996 594 962 586 855 826 814 546 447 651 601 371 765 504 883 25 681 938 788 376 888 579 464 37 263 518 760 315 231 918 761 231 603 811 680 606 758 350 6 241 736 275 895 862 158 877 286 367 489 658 705 196 77 901 37 115 154 674 711 295 399 537 985 257 138 632 9 43 296 242 994 56 876 463 438 994 508 797 640 820 520 981 975 639 710 191 295 93 515 756 634 676 617 629 933 259 280 589 291 947 302 857 780 299 49 951 308 937 99 777 170 657 902 693 980 176 284 596 197 472 496 354 750 965 713 819 877 100 179 309 768 678 484 802 210 5 582 261 812 249 965 112 660 895 864 103 764 598 404 332 594 690 625 825 606 587 698 266 18 987 290 213 23 65 308 552 782 843 378 281 348 928 316 842 880 879 958 57 507 279 246 643 876 223 379 610 336 48 261 533 844 365 315 609 380 322 607 958 729 984 146 75 39 614 620 85 188 95 149 434 38 6 166 724 909 351 902 718 352 324 781 508 67 746 533 345 482 426 586 202 786 192 750 475 611 917 246 497 283 763 91 700 297 334 438 174 893 691 103 126 906 301 309 184 273 294 879 421 831 237 670 972 723 562 676 162 498 638 764 27 108 619 889 49 289 265 457 549 941 916 717 794 475 803 855 487 150 470 686 227 383 896 94 993 124 856 347 973 660 980 387 256 177 415 979 423 962 477 881 656 204 105 927 834 255 197 142 750 42 132 921 742 942 244 13 461 53 521 832 445 130 615 635 900 504 398 585 945 193 502 800 985 381 646 716 114 667 953 860 618 613 11 783 567 722 894 636 675 31 577 427 952 803 298 328 425 4 61 721 442 26 171 946 876 622 591 944 600 420 654 228 168 145 773 7 98 301 468 662 507 50 698 825 234 243 320 788 666 292 864 2 177 466 296 8 768 969 915 756 753 877 220 201 331 949 954 630 278 454 649 919 760 30 492 850 817 517 624 937 466 928 963 90 355 669 540 37 731 86 860 414 806 68 836 468 560 251 845 404 789 201 823 599 927 126 625 444 680 711 396 498 776 651 455 127 226 600 116 524 644 550 559 276 920 141 495 248 556 138 602 166 839 737 377 11 325 168 848 14 158 862 225 10 992 307 683 592 80 487 118 119 147 296 775 92 737 932 713 119 205 51 669 964 721 524 108 628 944 733 727 237 910 197 204 938 480 178 711 268 634 639 851 896 133 454 136 382 358 662 62 86 369 408 611 603 530 382 362 373 20 38 779 728 708 25 695 310 940 864 419 472 633 868 655 819 870 489 516 303 498 752 143 700 500 479 852 331 228 395 873 736 886 572 570 15 608 511 930 657 739 597 659 885 688 835 813 313 90 111 741 663 131 669 0 22 353 418 664 170 31 873 561 304 137 614 104 223 432 83 770 363 499 450 759 119 923 440 978 382 130 163 547 595 9 795 590 910 684 313 427 429 734 371 203 839 494 134 392 631 21 185 890 961 387 839 378 558 936 880 255 27 960 589 934 434 574 221 481 678 865 749 384 325 621 62 872 840 912 627 152 733 597 831 578 820 18 790 543 1000 665 247 827 787 670 588 450 971 576 705 744 881 163 766 110 167 183 222 219 830 286 31 424 16 505 248 7 367 385 574 489 875 73 834 390 376 875 290 740 180 689 739 165 729 880 981 408 994 648 257 997 714 677 225 571 863 94 666 780 748 942 232 68 415 283 181 904 718 391 568 699 228 720 575 716 105 361 50 138 235 755 602 319 360 955 547 119 496 697 664 201 543 318 268 312 921 210 925 808 814 909 996 17 121 190 74 129 946 247 670 306 803 861 990 272 650 456 5 336 185 3 871 822 793 40 779 305 480 762 310 381 516 154 857 221 514 284 121 831 793 704 273 217 367 682 425 765 58 63 495 850 8 726 460 326 21 512 998 4 147 642 989 291 881 757 71 645 396 653 823 161 639 478 507 211 398 47 345 36 538 395 18 403 366 321 267 311 493 941 117 788 167 436 238 889 456 881 141 795 232 871 474 555 454 410 78 333 390 603 785 99 55 999 534 409 311 948 168 474 108 792 568 360 453 522 134 46 308 748 237 564 618 588 13 465 570 195 194 503 758 2 798 416 841 538 340 531 427 736 137 782 941 573 280 290 577 514 473 248 127 805 599 491 931 631 742 612 789 91 94 554 92 84 284 260 835 766 148 541 735 974 529 764 514 405 357 389 43 16 156 791 3 810 580 70 375 141 385 583 817 374 733 801 295 252 321 235 920 394 672 712 227 292 814 170 541 440 81 754 80 406 348 179 780 42 444 313 478 188 2 893 488 366 885 453 126 784 664 679 747 867 326 605 925 413 987 702 282 462 74 435 377 878 660 380 699 485 591 906 118 627 862 557 214 832 441 544 550 728 462 460 253 855 256 194 547 616 541 705 697 983 827 254 882 277 553 897 75 352 46 534 222 996 410 630 428 222 823 488 830 706 440 29 130 709 119 262 484 411 745 529 511 840 12 846 675 447 392 81 479 745 850 145 764 55 393 375 742 863 433 673 69 883 113 28 867 902 778 269 119 623 939 575 421 128 556 847 394 526 565 962 153 87 275 758 495 798 929 849 709 308 648 661 42 515 367 749 108 107 979 451 250 39 80 189 671 1 780 428 502 858 229 816 620 337 570 568 141 139 798 437 909 729 363 761 482 88 478 50 415 246 762 412 475 444 452 167 701 72 446 671 956 517 573 185 801 338 831 212 693 686 404 925 367 989 947 111 524 135 499 169 110 199 495 769 120 267 507 340 636 796 497 513 788 911 728 804 69 959 490 251 628 888 336 628 903 979 505 401 752 159 618 685 68 293 170 102 746 303 507 956 309 735 398 117 92 975 531 388 600 344 844 181 755 207 374 800 302 921 381 264 978 58 599 166 940 214 845 33 573 939 447 783 451 668 389 844 827 548 83 667 534 258 806 287 814 399 171 694 152 140 928 78 443 404 839 289 751 908 456 89 464 429 788 341 905 359 16 156 279 420 244 373 401 640 960 173 166 206 404 563 694 885 882 417 79 79 95 961 225 747 955 92 971 209 503 164 96 187 910 364 166 53 731 566 748 535 154 933 471 123 668 24 651 891 68 830 999 536 834 44 491 785 695 772 779 572 332 310 172 125 63 314 895 787 997 970 601 172 902 637 817 519 337 441 43 38 838 914 744 509 558 995 881 807 365 663 671 935 296 957 863 96 806 988 121 15 989 469 858
851 219 882 66 726 119 737 166 490 736 732 736 939 383 226 108 534 932 837 613 62 31 83 236 787 961 893 522 931 192 284 42 470 354 750 169 568 770 160 824 629 844 593 719 46 258 654 784 147 909 991 572 520 445 656 924 954 977 159 432 289 163 135 236 848 396 994 244 122 63 333 915 243 130 363 555 531 27 302 727 936 961 255 595 186 128 229 363 999 992 884 347 530 267 368 603 31 737 177 498 24 562 768 587 932 369 761 753 766 182 914 275 753 657 61 999 708 403 511 435 477 13 146 352 14 707 19 471 233 729 182 377 281 153 883 712 192 732 691 10 684 952 328 975 166 916 508 280 905 492 280 934 574 793 731 510 190 312 256 517 584 998 483 679 43 862 319 14 499 409 376 499 825 654 98 462 140 652 310 492 603 14 818 312 430 268 188 764 892 951 366 15 795 663 443 196 198 624 693 527 454 755 163 107 547 36 9 953 993 697 566 89 950 46 887 234 678 16 800 983 730 197 445 38 359 837 772 598 940 298 110 966 673 760 588 232 404 366 215 652 747 731 412 630 924 753 813 302 165 739 788 439 739 421 77 719 853 361 590 442 815 945 145 46 141 234 193 449 81 561 712 888 916 794 581 482 492 795 157 745 651 216 611 722 466 468 867 834 605 411 361 368 895 257 933 543 535 450 294 604 635 834 701 697 785 976 608 250 878 232 729 27 142 902 128 975 42 431 789 435 660 379 260 703 22 607 468 167 271 607 37 464 536 444 928 912 710 317 179 126 76 966 286 552 634 566 325 892 580 867 978 12 725 706 461 20 929 983 47 886 242 266 542 83 962 86 609 57 268 657 97 564 497 664 73 553 620 921 505 215 137 379 292 447 685 721 237 750 227 447 546 31 129 236 834 932 453 378 896 230 717 517 814 26 769 380 670 963 479 846 981 896 114 972 132 888 583 513 415 284 457 241 493 589 968 741 771 441 15 886 478 425 662 154 246 207 688 477 103 222 959 63 411 59 697 796 265 208 491 304 997 236 646 812 706 458 748 590 805 641 591 181 87 702 346 55 446 938 664 936 389 998 151 204 344 705 439 757 351 139 612 297 13 845 642 371 336 449 854 863 509 915 234 262 8 69 173 309 880 896 498 74 923 372 398 430 782 1000 100 205 216 74 92 283 955 124 966 147 273 36 397 553 59 348 318 427 84 410 681 61 920 377 35 103 431 508 375 900 238 477 876 569 393 936 619 976 206 570 576 96 259 933 474 908 909 595 50 626 793 256 533 128 550 715 743 971 79 728 305 296 964 96 502 804 155 640 356 198 440 132 117 535 676 792 378 977 911 512 405 215 85 816 917 109 20 396 921 100 702 51 906 761 922 335 976 835 579 116 935 408 18 624 668 965 571 335 152 167 283 383 857 478 692 62 545 302 306 251 308 669 402 206 293 66 197 33 231 68 797 910 723 686 703 773 984 661 879 868 552 945 524 985 240 36 111 132 675 515 429 839 796 916 495 501 99 681 199 164 441 977 27 738 399 320 291 267 727 821 745 482 106 502 2 802 6 366 436 780 515 915 156 181 120 436 58 98 570 247 778 262 347 112 843 937 806 710 301 30 658 376 907 955 636 814 553 475 714 568 866 521 253 897 223 533 744 722 21 960 55 582 315 790 287 262 695 326 167 297 339 758 838 444 355 297 859 915 949 392 335 838 41 525 108 204 762 829 808 51 861 848 698 516 594 227 257 758 523 940 482 898 124 657 277 221 119 496 967 500 94 666 816 366 555 395 217 189 201 371 348 939 541 158 596 444 674 531 126 406 403 205 5 977 979 614 528 648 476 922 874 234 438 838 174 522 558 517 776 620 194 46 910 647 432 908 169 382 406 268 49 457 901 731 958 454 650 707 529 424 881 361 577 823 971 466 442 545 835 71 408 26 463 749 357 123 54 860 856 545 890 845 694 709 844 642 749 843 963 191 118 634 988 215 625 241 367 262 855 215 868 617 886 63 387 309 207 803 942 18 538 767 632 773 899 333 841 731 648 583 618 119 779 92 282 512 148 874 845 208 203 439 460 408 414 404 40 358 518 669 514 247 377 415 623 42 630 566 809 369 465 971 452 268 64 185 617 229 977 122 25 261 877 375 561 348 628 418 279 374 360 260 396 381 469 899 228 547 313 158 919 751 980 784 823 451 870 885 987 858 312 146 290 566 350 571 388 146 951 72 101 691 264 285 953 513 331 539 455 869 803 183 131 799 722 334 272 202 927 511 715 65 573 99 539 456 320 463 451 715 672 792 972 372 763 717 392 211 210 528 196 72 667 424 496 740 285 549 724 616 109 825 395 563 162 796 71 546 610 737 526 594 300 721 569 600 410 929 982 47 456 417 45 211 143 771 638 560 926 455 258 485 241 696 757 101 380 302 450 778 799 739 998 801 416 637 613 244 191 603 624 222 519 624 168 810 846 479 422 221 345 43 836 69 718 689 67 551 121 905 707 535 113 996 659 715 755 379 75 400 326 266 696 653 734 901 247 374 236 118 38 726 125 866 941 168 532 937 849 798 435 711 220 575 704 256 7 627 683 405 507 778 957 690 249 628 481 936 304 516 488 759 948 286 384 237 322 580 349 555 952 810 741 888 133 609 56 402 139 386 828 491 774 848 689 142 130 982 663 770 409 723 567 68 945 488 180 563 154 808 830 589 324 928 821 292 296 155 149 256 172 84 822 677 773 225 183 269 758 711 557 156 480 466 872 900 875 116 826 215 586 330 713 755 354 720 847 883 53 76 832 6 960 234 842 659 417 11 330 977 239 496 144 61 840 719 91 481 232 799 11 839 699 696 682 201 898 134 897 351 178 851 754 473 770 72 107 344 90 822 863 824 522 732 700 455 752 536 321 834 852 739 690 637 560 730 437 788 104 829 548 1000 798 861 995 68 501 760 314 322 904 791 641 518 65 222 969 98 288 837 512 105 764 657 549 777 485 134 653 761 777 166 72 285 661 113 562 533 946 364 10 210 12 996 864 376 433 359 504 175 516 947 740 413 370 277 756 188 204 609 471 659 448 765 812 553 666 422 158 248 205 279 329 673 423 669 780 474 195 267 52 517 925 545 790 280 218 586 214 997 556 748 944 520 332 379 891 842 607 779 418 858 209 427 565 535 70 776 975 504 340 300 599 286 44 565 185 369 316 664 544 311 811 947 784 811 369 131 521 442 973 517 352 886 888 499 783 749 606 540 869 496 127 669 373 50 833 623 0 203 17 572 250 304 627 574 275 850 551 376 82 642 219 772 503 314 51 977 894 516 449 534 709 102 802 183 885 713 424 356 39 562 742 840 208 690 475 395 230 729 95 357 657 881 278 661 578 674 671 681 595 243 912 462 36 157 858 934 985 652 222 835 176 908 297 334 871 693 687 649 719 156 425 923 68 48 171 679 827 531 738 675 421 188 680 522 386 267 221 268 639 556 500 611 459 804 26 896 467 425 89 518 428 304 506 5 720 256 235 506 484 416 903 964 513 231 983 256 559 756 372 387 200 632 1 834 616 336 643 265 961 208 337 529 918 226 767 822 589 297 112 307 394 95 575 69 665 27 34 967 786 61 307 183 525 98 184 918 537 915 679 932 865 433 640 112 794 997 334 208 274 644 564 440 647 236 327 984 29 819 464 861 644 586 824 152 447 178 705 878 248 59 615 131 652 45 211 98 510 399 473 238 32 793 494 801 831 524 381 273 965 30 598 330 400 456 765 899 633 905 391 97 902 524 267 97 244 709 992 540 105 988 860 802 401 569 212 451 419 650 601 418 563 637 915 107 374 435 489 881 622 998 527 733 791 681 57 440 358 673 819 951 736 360 587 279 626 436 669 870 33 116 908 790 956 24 889 638 263 959 637 790 269 347 66 97 69 633 810 930 934 761 554 504 276 7 252 992 820 595 338 288 487 310 164 702 213 368 990 723 138 914 3 234 295 783 224 322 862 959 353 387 379 791 323 237 80 504 434 317 254 694 582 815 385 173 614 629 728 925 187 744 262 567 299 810 937 389 716 152 735 935 592 4 486 906 427 877 986 349 225 956 170 981 677 218 602 613 631 678 362 424 458 716 775 363 807 287 597 11 270 729 150 183 970 120 298 659 900 423 649 227 829 572 804 778 938 535 309 506 371 356 245 58 517 732 604 499 311 524 116 874 817 332 407 354 540 866 444 27 342 578 343 240 943 42 947 356 462 620 600 161 751 537 585 298 913 256 136 115 23 564 621 100 996 790 733 806 341 700 189 562 383 946 364 495 792 80 390 141 930 986 420 366 123 847 655 289 426 358 74 968 93 553 365 648 317 328 760 167 48 872 261 552 989 497 303 116 711 848 873 212 60 716 4 559 686 264 850 9 202 652 472 166 645 125 63 262 96 734 153 865 88 970 115 639 28 954 134 270 413 741 543 315 839 332 266 95 974 720 86 472 181 457 161 913 721 915 251 769 102 872 746 760 801 323 175 710 759 518 16 910 382 49 30 769 572 646 781 243 78 985
92 49 541 251 878 895 363 37 640 175 964 819 709 474 902 758 453 910 842 339 267 284 250 287 966 312 8 601 402 816 647 326 501 235 415 866 265 587 738 279 464 394 820 176 225 619 745 542 580 15 940 254 21 810 954 249 186 903 983 276 918 514 958 280 559 942 94 938 710 914 332 962 480 409 928 971 500 167 310 61 90 371 4 992 479 614 885 513 35 183 432 909 992 389 194 210 881 652 286 308 778 345 734 681 762 679 251 332 208 114 197 966 702 321 230 805 425 811 866 931 652 201 519 955 572 142 819 975 558 373 477 877 227 260 549 358 592 618 401 353 667 426 739 258 391 763 487 870 706 999 350 825 28 677 324 909 1 242 994 682 728 457 195 908 886 344 32 388 619 883 390 920 991 187 809 710 306 688 132 999 492 446 526 653 785 732 980 568 540 180 690 981 101 633 589 183 546 697 790 806 892 12 325 753 857 600 13 74 205 521 527 520 556 564 989 353 843 222 657 915 832 851 538 322 127 773 576 966 655 147 178 478 345 555 774 817 957 408 81 554 204 702 568 599 972 174 180 705 588 828 336 846 736 345 228 883 627 750 74 677 293 732 103 655 621 891 851 447 290 590 503 512 292 569 289 67 875 928 85 502 67 486 461 21 66 355 601 172 838 501 46 357 630 719 699 370 705 44 14 322 275 639 146 463 421 497 967 290 199 912 298 596 590 749 638 561 309 359 87 183 488 937 339 211 949 858 813 483 232 637 611 575 278 799 122 241 216 663 821 67 82 536 256 237 446 673 839 70 483 104 124 183 499 467 968 86 678 848 481 259 271 71 317 543 700 490 282 56 797 44 89 36 273 503 486 834 641 362 162 29 788 764 625 109 555 605 254 541 116 150 383 191 473 932 694 350 126 862 460 191 209 336 462 763 981 264 776 456 80 450 718 730 145 221 36 788 104 581 25 981 388 657 804 679 676 123 497 932 308 311 708 730 409 444 562 216 987 384 723 583 331 72 12 918 144 34 57 8 284 54 34 310 853 93 382 199 107 397 769 367 672 993 63 17 603 559 229 272 252 187 313 396 615 206 170 22 495 694 9 225 370 103 321 429 431 974 457 136 932 539 301 837 45 160 773 728 929 715 752 83 665 558 475 327 58 860 11 536 167 927 696 916 312 488 157 282 365 466 39 918 635 324 368 269 507 690 829 816 772 545 133 702 73 685 272 61 192 697 93 292 988 767 445 858 297 267 859 611 322 957 910 996 882 530 529 614 41 715 181 46 165 767 443 344 175 342 771 406 528 639 836 720 661 965 917 757 456 648 6 39 569 402 253 154 544 413 931 646 711 591 737 203 593 504 942 17 754 468 466 215 915 503 552 354 985 460 828 418 687 975 49 67 794 31 871 973 474 445 810 588 141 347 979 809 869 460 566 421 512 307 584 504 396 680 758 256 255 378 550 777 682 769 7 679 802 560 280 310 975 91 961 333 914 163 543 563 656 362 450 188 459 169 685 869 149 43 435 658 96 674 263 613 184 830 269 872 106 114 304 336 574 768 243 386 956 356 169 420 258 12 98 772 137 458 449 305 56 321 578 446 288 600 691 545 986 807 246 62 767 417 329 877 835 115 862 711 953 538 729 438 520 370 780 219 140 522 921 685 121 755 5 450 440 67 355 111 618 708 937 39 343 314 731 721 239 550 751 363 476 265 689 428 482 45 916 713 15 439 385 972 102 711 394 605 352 45 335 795 888 47 134 930 159 25 952 29 719 641 663 294 873 359 154 95 564 85 649 276 712 747 764 105 504 361 608 437 898 356 307 670 974 806 454 580 695 722 629 132 114 45 84 109 417 864 22 628 867 426 612 785 403 28 218 871 567 366 998 465 261 788 896 290 413 507 0 317 534 235 203 8 522 409 999 672 244 656 639 147 48 78 948 385 210 327 156 999 182 713 442 496 817 609 183 507 69 327 262 90 800 711 177 485 224 303 384 92 883 68 138 120 219 936 448 664 905 136 264 924 364 154 620 999 174 408 874 171 424 961 378 571 714 43 419 699 31 382 946 143 33 24 950 85 373 121 740 894 392 899 189 313 467 25 494 5 393 30 52 420 668 59 897 998 491 892 724 815 823 89 920 866 506 937 852 309 856 497 75 442 366 853 295 569 908 583 379 249 906 215 139 577 211 933 854 129 245 454 437 163 848 982 326 297 796 187 176 266 889 866 316 633 879 762 970 365 880 779 433 754 960 320 147 324 418 127 249 444 447 878 824 88 276 406 973 4 338 291 351 206 44 171 645 874 798 472 215 232 213 976 423 589 55 452 861 800 235 842 299 3 990 352 783 994 732 659 855 345 697 981 489 517 42 70 414 804 965 377 939 85 997 517 560 233 816 817 281 576 511 630 894 655 407 888 150 370 530 228 858 415 142 646 341 976 463 474 108 813 386 972 977 870 955 898 305 334 375 707 406 69 847 115 969 565 599 300 938 893 600 346 502 340 441 306 622 602 927 239 430 67 513 19 806 774 587 464 536 392 484 646 664 683 202 220 24 68 334 679 715 907 469 357 241 790 553 510 707 486 61 104 789 606 551 301 704 567 521 169 478 320 76 304 757 212 164 575 201 986 163 350 367 928 119 374 268 796 563 742 387 142 844 364 822 355 907 125 429 236 777 635 808 186 893 332 340 202 452 917 498 182 346 262 533 501 542 678 110 741 327 311 616 341 933 483 887 978 347 832 686 951 17 776 532 7 294 726 811 895 849 487 554 847 561 780 86 22 77 677 444 254 726 189 27 92 455 766 109 928 642 795 787 51 416 713 926 643 226 485 996 951 746 342 995 627 148 834 400 613 248 595 91 712 353 725 784 439 613 918 259 877 130 777 173 26 770 29 605 135 198 251 644 44 47 489 372 288 112 479 333 125 19 753 801 359 803 691 105 201 607 635 428 166 420 632 571 951 151 573 825 968 741 374 72 81 135 354 717 253 354 663 900 952 646 504 277 691 671 820 206 851 78 525 595 450 136 907 747 356 884 602 815 148 83 146 701 591 471 640 637 160 623 925 214 432 95 623 128 594 633 356 97 744 604 790 781 896 632 392 233 739 749 780 303 451 658 324 60 913 362 461 669 568 713 128 909 536 389 160 398 586 583 544 314 506 846 77 436 398 799 235 315 424 158 588 68 99 242 727 172 811 231 400 291 356 356 562 344 290 515 899 716 707 891 868 765 757 187 123 865 755 768 376 660 485 693 66 761 242 812 529 125 110 493 467 438 889 748 257 924 554 727 728 279 402 330 437 523 435 20 305 320 45 111 868 919 108 537 623 207 39 470 38 236 12 951 110 514 23 756 594 575 217 70 728 283 902 266 503 565 549 160 111 971 603 237 572 659 679 744 491 260 808 840 763 930 33 131 409 582 252 196 639 548 633 912 668 760 782 10 631 509 351 405 373 380 490 302 715 118 98 123 718 735 300 872 739 688 495 679 613 984 494 614 7 2 239 606 28 547 791 743 681 50 243 662 573 763 43 37 895 850 839 349 938 742 257 841 140 16 304 296 618 863 341 342 958 586 19 681 768 190 58 426 242 369 324 18 270 683 427 113 195 904 608 791 399 99 726 508 562 877 695 720 497 408 621 782 8 451 705 358 713 287 339 374 726 377 68 240 929 274 872 152 829 626 15 222 884 545 113 666 834 750 94 399 74 381 103 947 73 868 515 753 847 535 962 901 122 155 669 943 958 976 145 775 729 594 968 834 444 959 681 577 327 422 545 830 551 692 360 300 567 434 955 29 796 636 396 23 107 674 619 220 871 596 165 376 515 328 340 43 965 833 188 397 735 766 664 361 998 179 103 648 317 631 461 634 423 38 138 524 116 490 215 786 803 510 803 570 769 684 215 166 329 161 9 185 526 725 240 270 537 890 818 963 496 88 385 53 665 845 696 913 586 805 164 411 884 609 408 925 885 223 651 721 297 468 207 517 233 733 345 650 857 779 80 755 517 247 348 936 634 935 966 941 546 234 685 759 753 870 171 200 310 359 217 238 460 168 419 651 820 59 944 465 117 675 608 427 176 30 447 934 115 318 786 217 744 722 388 610 307 496 146 673 246 864 30 876 59 922 692 439 771 978 950 827 839 257 727 357 926 458 413 485 429 371 707 62 113 191 212 903 442 982 701 51 596 404 322 143 984 79 929 395 803 120 366 962 751 944 493 792 618 911 801 837 199 410 198 585 393 818 710 703 880 807 450 923 971 323 82 654 889 591 793 64 224 670 906 531 629 628 248 348 891 65 461 518 179 171 731 337 765 54 319 129 412 624 79 579 248 117 182 793 976 581 337 26 872 3 29 945 617 505 214 71 483 360 867 643 953 698 488 40 674 814 343 826 496 680 834 730 575 860 826 993 661 319 721 602 230 653 481 115 237 472 967 516 193 100 126 617 330 597 484 285 107 677 626 573 594 193 787 598 46 895 465 795 689 525 334 212 471 539 602 899 169 221 439 311 263 153 953 557 885 412 45 188 805 831 146
797 709 442 343 547 551 504 676 608 548 484 592 766 400 776 904 675 13 317 367 275 883 717 261 741 884 967 233 346 77 354 674 165 209 539 701 743 25 672 911 587 815 394 404 990 845 991 680 428 938 98 4 118 401 413 302 549 215 355 119 634 688 853 348 71 405 644 804 223 294 738 35 24 225 507 954 940 954 252 330 841 537 94 996 42 270 494 462 106 798 868 606 253 393 405 634 651 932 570 107 103 285 960 163 755 685 694 432 105 4 329 571 600 33 345 576 963 653 561 664 272 114 141 628 819 989 898 415 336 996 367 70 31 489 288 626 150 538 218 347 489 1000 30 540 809 635 970 340 196 629 784 421 816 524 854 399 53 625 81 623 615 175 543 551 500 463 215 467 140 672 192 324 913 961 131 128 954 240 271 495 652 385 932 425 857 587 343 879 425 785 146 202 839 109 180 713 745 124 216 743 357 961 99 384 577 357 541 593 55 921 581 905 210 893 138 366 390 33 959 929 748 915 993 956 13 582 867 493 712 451 949 265 302 357 598 942 696 529 281 858 66 877 341 615 28 622 201 566 162 462 829 364 931 985 40 294 287 587 119 537 658 482 838 868 895 283 84 804 930 199 126 453 882 462 731 984 901 417 125 325 915 699 333 118 661 969 152 413 851 102 677 666 318 244 537 19 276 989 299 208 347 270 657 158 780 20 291 498 899 290 268 643 91 79 301 367 304 471 988 418 240 37 534 137 944 951 842 447 188 436 204 922 155 177 653 573 822 735 596 980 434 190 821 533 934 372 493 612 377 937 56 687 620 49 622 874 334 447 385 203 241 743 611 120 221 893 166 119 873 407 438 509 753 145 214 885 602 681 464 620 769 457 243 855 630 28 887 390 943 512 124 394 211 840 992 184 249 311 825 316 945 526 435 650 874 248 407 668 323 249 758 974 800 29 416 189 7 566 310 153 623 679 591 78 308 550 883 641 538 923 132 89 693 620 872 131 891 534 224 742 87 394 412 792 466 722 114 739 662 854 364 43 468 744 100 570 701 138 827 866 23 477 462 63 147 897 133 670 807 698 82 108 426 285 73 432 848 499 625 452 955 174 595 610 285 401 127 624 259 949 122 32 870 162 999 825 265 870 548 529 678 382 33 595 777 828 982 782 206 413 628 673 852 886 113 125 397 756 601 347 321 855 423 938 404 543 154 969 19 556 948 411 362 952 511 787 700 822 382 486 709 885 22 423 479 455 128 442 446 48 444 893 134 417 733 879 790 960 905 914 750 474 76 411 814 828 409 95 361 52 764 961 673 216 280 502 778 240 730 752 294 856 765 377 933 907 387 973 519 865 989 759 112 289 984 750 796 695 47 827 546 630 403 117 946 209 729 114 173 636 614 573 568 937 865 65 866 294 916 507 482 743 603 89 182 586 803 652 0 741 156 496 515 245 34 407 886 950 234 357 474 289 680 919 646 159 723 920 722 514 467 560 558 671 49 3 432 110 95 619 266 987 703 137 451 114 418 319 824 434 542 850 876 57 46 62 313 255 148 328 736 655 202 737 238 765 735 49 486 732 490 929 443 405 4 137 51 829 685 779 120 74 599 387 246 532 256 287 184 814 233 555 209 967 3 462 65 269 926 364 521 102 439 109 469 991 402 833 307 878 415 370 79 876 631 698 604 739 909 306 422 399 315 757 641 730 787 780 846 413 902 694 440 964 810 406 716 503 565 325 453 110 671 954 170 386 181 635 879 725 512 132 242 512 496 568 976 967 370 699 200 679 875 147 77 37 636 561 461 432 475 39 593 909 378 289 514 474 647 79 828 524 306 76 373 637 552 430 157 201 775 968 429 730 925 997 417 388 752 318 338 743 509 506 995 461 353 246 78 209 314 137 699 441 922 513 510 154 433 362 309 646 665 203 682 738 714 478 704 992 350 795 420 137 637 463 174 21 635 272 278 178 727 980 116 682 292 633 262 412 139 478 17 521 437 433 906 970 64 41 826 442 89 374 545 890 328 170 772 478 248 925 779 483 153 114 650 162 645 851 529 559 320 436 263 568 465 802 811 200 892 841 840 138 907 142 9 199 864 333 640 904 586 211 21 431 175 813 430 785 129 269 668 440 463 376 208 997 973 972 41 832 43 167 408 137 452 458 5 507 72 578 436 852 582 185 520 995 54 545 217 758 303 662 553 980 369 619 473 769 544 188 414 686 834 935 612 663 725 215 427 685 470 773 273 795 782 998 289 717 773 231 871 580 893 700 849 518 924 177 746 243 732 747 383 87 189 706 237 685 720 685 225 279 144 54 937 820 459 712 845 159 889 434 379 25 70 813 491 956 747 340 706 364 574 806 264 736 801 852 111 796 781 770 583 856 951 354 44 513 231 622 686 616 455 173 818 719 69 169 274 458 506 973 525 101 687 940 48 413 505 527 981 155 563 468 719 746 245 499 698 955 191 181 806 394 639 50 965 309 327 885 877 324 799 801 923 606 935 667 691 467 663 509 695 140 708 362 176 931 190 146 50 1000 169 933 751 268 449 284 986 846 978 993 295 215 297 361 107 584 554 529 356 437 247 449 939 814 619 578 498 503 749 419 130 898 456 869 997 184 961 261 920 376 881 642 540 383 457 367 232 155 366 902 522 225 45 861 160 467 929 452 711 419 183 63 83 874 576 153 102 589 179 799 670 709 928 55 12 737 198 727 62 288 282 912 344 347 36 836 590 250 203 685 921 467 971 530 532 560 607 610 649 149 104 846 270 829 523 71 325 234 953 442 80 95 393 430 560 199 312 672 32 173 518 243 29 347 381 703 855 548 441 213 330 303 186 507 530 745 689 208 962 821 817 540 562 465 360 284 477 67 793 413 487 252 226 718 579 417 93 286 471 303 757 881 616 661 705 905 227 129 897 129 979 496 774 446 472 870 26 404 996 378 319 659 197 135 137 269 376 296 894 492 536 474 187 133 742 726 760 642 584 997 768 808 391 335 936 163 20 278 143 930 815 993 352 423 927 166 14 476 856 198 770 914 754 893 744 159 290 436 958 594 674 983 820 460 833 606 786 103 844 963 688 957 458 164 528 186 702 396 681 227 666 390 161 435 788 368 185 421 555 366 977 987 386 254 6 914 964 690 564 730 904 364 135 572 11 56 368 606 236 191 220 641 311 141 975 274 903 676 52 455 508 598 972 494 987 755 813 3 339 864 947 64 151 795 878 686 994 882 359 855 950 328 389 644 406 848 212 344 684 681 279 378 919 515 488 599 808 590 326 35 835 443 573 76 213 927 669 912 632 126 837 55 109 152 340 802 117 147 39 745 384 281 836 149 618 423 734 473 358 881 896 339 597 393 585 959 718 770 27 49 627 105 365 80 739 847 37 650 74 274 18 87 348 514 75 254 286 121 792 981 332 835 567 71 767 493 316 436 580 27 832 648 401 606 96 110 756 967 783 243 633 451 569 228 59 663 535 277 759 627 497 126 92 965 513 383 557 629 575 311 351 427 938 524 762 107 942 305 526 342 337 234 108 321 229 732 258 255 503 79 230 300 284 182 164 200 524 802 97 189 207 24 60 924 941 746 168 372 613 373 578 494 483 151 802 938 566 656 448 331 222 59 250 911 324 657 375 516 476 189 260 721 501 531 25 508 654 794 957 446 740 317 267 304 478 40 527 145 648 411 911 660 956 336 300 312 655 976 789 74 454 631 322 14 914 82 193 501 642 945 115 36 254 306 516 700 966 643 888 787 499 951 58 610 605 420 396 637 517 94 447 897 110 22 450 681 880 64 785 823 863 863 235 477 283 344 869 785 609 23 707 125 726 839 244 533 610 957 621 49 305 510 88 36 172 282 667 69 908 400 638 99 692 994 392 67 912 753 374 858 261 922 794 483 715 166 372 613 228 674 2 714 67 186 771 809 145 793 594 168 16 211 659 873 626 207 101 475 15 703 410 38 171 84 342 377 804 630 10 325 683 466 697 523 885 965 123 978 860 585 556 262 57 300 643 722 823 999 395 235 485 397 251 494 606 609 380 581 495 881 158 803 178 875 219 18 795 689 136 615 400 696 492 195 763 326 728 734 38 735 331 462 910 877 551 738 419 850 335 235 167 130 8 985 68 436 656 923 411 920 588 504 917 910 850 924 710 459 983 5 460 389 998 513 257 802 142 347 194 132 679 62 968 540 205 119 592 898 533 18 388 334 550 863 676 320 61 405 531 406 812 337 163 193 502 680 858 911 737 857 724 494 791 924 884 761 1 189 969 557 571 667 847 388 195 435 805 925 424 27 177 297 890 730 830 993 974 889 363 861 798 845 862 247 445 330 399 531 721 228 85 187 349 180 90 837 481 877 159 508 269 627 398 175 371 376 239 91 277 671 952 952 713 304 861 220 35 755 690 5 918 116 255 211 900 920 559 484 617 182 431 964 660 712 843 210 831 755 664 78 480 559 296 753 985 73 572 141 421 204 199 666 121 415 149 370 63 341 980 939 629 485 298 498 293 1000 86 189 859 541 624 304 761 758 589 36
285 801 680 503 69 497 308 363 168 204 711 353 666 975 600 764 446 637 704 981 638 879 412 730 267 77 952 864 442 111 827 203 720 426 240 482 793 448 772 644 942 932 712 460 931 562 663 779 313 764 580 755 105 25 74 515 297 389 497 252 960 721 613 320 19 354 234 356 56 389 253 312 627 847 296 602 811 570 935 385 821 988 748 780 873 795 260 508 143 660 672 347 319 142 845 838 51 932 130 68 856 699 0 383 703 878 817 699 112 421 737 953 403 325 393 926 791 185 384 783 628 595 728 819 798 883 224 87 406 655 124 327 528 680 482 926 808 378 656 301 851 551 557 278 837 824 747 255 237 600 264 782 424 923 284 427 500 382 826 70 385 259 981 989 604 929 742 862 671 715 780 517 485 675 436 778 88 917 49 813 333 197 642 676 95 133 397 674 824 146 379 726 404 258 834 540 985 233 357 289 478 345 266 59 363 48 126 616 511 740 469 576 872 291 838 938 79 8 336 629 713 332 997 800 541 460 470 642 743 957 986 540 289 485 273 309 979 945 80 249 271 214 226 133 402 480 491 925 740 245 744 443 258 81 29 608 127 409 994 118 954 938 592 143 283 63 456 337 878 650 858 882 286 476 8 123 731 248 692 214 142 157 46 899 443 869 888 399 472 386 109 550 795 556 475 702 551 25 519 735 576 353 50 731 606 334 208 177 844 903 353 215 394 824 823 52 831 452 423 457 556 743 648 577 413 719 103 259 209 770 409 516 427 154 7 528 518 797 961 477 967 538 561 28 275 823 594 59 104 355 144 744 630 377 938 550 444 137 473 200 559 403 614 495 83 961 992 43 87 776 803 894 129 398 134 471 766 402 307 96 641 727 128 806 980 769 33 787 377 661 597 241 159 508 574 935 694 299 912 295 620 122 3 850 121 822 216 618 673 778 835 144 762 732 778 894 898 214 468 454 388 496 136 350 710 710 176 321 252 147 792 758 464 145 400 120 751 552 513 759 760 302 626 379 596 550 522 50 339 153 207 782 865 880 584 628 695 42 848 838 715 440 895 58 389 679 841 822 116 919 140 194 11 465 310 414 425 458 2 525 547 212 360 409 906 87 864 765 365 663 516 98 133 85 314 822 153 300 535 283 251 129 164 692 618 482 578 193 280 149 854 242 125 269 160 375 904 243 43 554 447 79 832 469 529 95 790 750 947 520 840 572 573 794 354 49 426 841 664 185 165 323 34 586 239 303 22 980 583 695 492 222 807 90 974 732 331 162 431 466 242 933 13 906 540 454 537 274 231 696 441 222 190 872 520 17 738 489 959 801 498 818 758 165 199 409 936 1000 166 826 633 46 421 706 723 713 241 498 490 595 449 270 211 678 693 513 115 128 982 483 481 347 371 599 903 56 298 635 552 733 625 493 879 948 759 520 804 401 569 75 705 5 238 357 138 615 212 491 860 483 72 15 741 217 203 946 588 842 893 994 418 35 582 711 918 646 101 296 483 81 729 364 894 348 546 908 235 519 259 314 812 364 202 245 62 265 880 529 615 814 189 294 639 720 526 36 558 536 213 218 502 678 35 403 913 729 434 365 718 494 26 746 73 77 956 485 781 531 386 151 677 182 870 335 565 651 590 497 640 691 117 326 387 199 36 27 169 495 262 271 171 266 794 952 958 769 466 448 771 331 454 817 779 676 768 462 846 641 382 898 257 162 887 614 773 611 756 170 987 794 440 571 157 345 462 249 505 26 842 326 64 82 708 916 76 643 414 548 941 234 909 819 897 640 372 129 77 280 334 348 753 650 877 570 196 98 647 721 917 244 270 568 549 781 914 132 152 501 591 392 752 573 829 434 484 47 619 72 311 740 300 509 506 251 60 628 439 371 998 684 25 303 508 126 30 67 96 358 276 278 548 596 16 526 623 635 361 346 277 284 375 543 603 403 306 648 816 714 885 419 317 247 572 615 374 402 976 986 863 669 328 151 764 768 595 38 699 306 964 906 172 508 727 847 411 720 714 258 232 116 539 136 197 959 323 15 862 2 654 754 71 168 871 51 995 189 659 682 496 412 996 716 364 379 965 849 179 667 460 884 416 427 749 225 343 560 91 17 761 904 162 911 417 177 85 268 192 970 185 746 161 613 674 296 734 775 716 678 455 790 429 497 254 351 932 828 248 822 523 287 315 253 210 738 201 934 55 293 137 993 149 482 193 962 963 90 732 234 921 930 891 144 696 828 755 201 191 488 181 727 797 251 586 601 866 560 649 564 883 873 805 162 886 195 611 991 463 356 345 700 943 205 97 660 355 118 37 529 151 212 857 206 782 42 75 739 736 400 93 310 972 66 733 813 246 211 828 905 721 745 222 398 358 470 927 167 896 346 874 383 609 957 337 992 349 163 910 606 320 256 348 673 926 162 966 491 542 815 177 140 42 355 700 440 61 514 993 941 477 155 939 141 281 738 970 441 362 108 822 601 65 343 783 978 550 989 651 621 170 31 701 125 945 164 975 514 676 728 501 788 318 339 911 83 220 970 949 62 892 573 661 389 102 692 517 124 489 723 902 226 853 913 544 960 763 616 108 149 852 495 432 974 815 581 725 488 66 756 146 428 370 41 28 866 268 37 118 582 568 977 327 660 175 388 669 690 399 792 457 978 503 421 799 66 182 539 265 447 214 933 81 911 219 508 54 736 17 384 607 970 122 72 988 171 660 749 141 175 98 487 324 657 645 896 250 451 655 376 507 702 292 229 82 636 679 567 184 530 801 900 610 863 525 820 495 759 249 901 223 523 800 904 657 747 919 496 682 725 32 430 178 536 53 561 553 486 944 188 849 54 675 615 722 175 188 421 709 794 861 128 332 453 644 581 274 103 23 347 376 966 10 576 139 627 367 145 531 219 14 271 110 989 634 16 925 288 58 992 928 602 435 822 934 950 884 793 229 135 150 870 269 114 452 816 770 257 114 490 989 103 813 66 973 328 581 14 41 94 272 894 40 338 765 924 410 422 59 109 636 948 589 434 92 790 261 49 338 506 113 252 650 846 818 87 70 536 282 462 632 950 450 738 428 969 977 155 819 878 499 997 287 492 930 835 950 181 107 973 697 968 154 308 243 934 479 377 156 724 407 208 789 652 119 791 67 56 167 207 390 590 453 604 836 578 788 593 111 909 702 895 806 769 312 258 868 602 405 674 684 262 658 314 330 308 635 854 302 640 174 688 183 504 706 387 730 438 978 2 567 161 622 689 187 655 301 76 45 119 57 230 668 85 461 651 163 756 901 483 922 776 173 868 194 641 670 973 5 823 587 165 616 703 487 222 135 434 515 528 350 465 554 125 233 267 767 696 629 143 908 792 433 802 750 817 420 470 225 413 971 215 690 569 599 875 12 648 90 971 563 900 726 438 564 19 929 583 745 504 120 3 754 528 602 830 474 31 825 395 776 532 247 767 536 202 746 489 369 249 27 562 52 240 86 337 290 331 814 91 724 139 24 763 494 540 820 828 538 155 31 381 566 367 44 965 545 241 89 86 68 645 322 439 991 538 984 255 227 327 180 111 881 422 198 972 422 352 796 910 415 268 84 608 131 542 999 116 784 260 299 279 621 86 38 916 839 584 145 596 458 785 916 395 688 112 521 363 562 454 787 370 637 817 47 233 291 13 777 812 681 713 347 471 951 502 555 257 571 993 774 558 4 732 830 168 890 87 294 332 608 697 530 971 717 815 802 564 342 902 653 172 438 422 719 636 593 887 855 134 228 227 543 544 419 762 510 342 524 506 1 644 148 50 810 952 534 902 476 142 6 444 646 758 329 387 786 298 279 397 739 763 39 605 678 847 346 686 624 254 230 704 236 310 20 93 304 970 21 373 769 915 577 113 321 162 147 13 915 116 344 281 598 994 735 765 408 319 158 162 527 216 383 871 373 985 123 748 430 642 504 545 217 232 617 663 378 809 204 243 316 121 293 15 968 434 448 618 359 838 356 321 570 350 601 661 488 975 132 209 962 575 948 16 691 665 686 394 471 659 689 653 368 789 18 881 585 957 366 43 869 183 63 86 882 166 244 616 215 62 533 279 256 219 957 259 900 691 631 523 859 952 907 719 255 435 480 112 605 954 401 461 685 183 186 130 933 898 969 729 953 811 351 953 875 654 341 934 295 403 195 309 512 417 245 185 381 760 923 409 200 691 905 559 155 90 493 841 924 995 687 548 218 840 465 697 78 128 843 865 579 172 392 723 437 959 467 777 396 386 395 725 288 175 809 688 990 414 775 693 946 640 94 624 340 116 309 257 509 626 486 386 451 731 335 311 206 706 48 62 325 195 920 862 9 975 106 399 665 686 983 560 698 323 380 253 847 947 667 44 278 813 955 600 937 61 560 180 15 51 459 69 263 394 899 80 867 492 205 641 707 271 785 460 352 132 683 680 850 225 221 677 643 169 757 432 305 430 940 731 652 354 514 599 398 98 662 396 303 247 876 781 326 478 833 246 575 91 100 112 99 74 445 982 889 950 391 554 612 747 532 625
625 375 700 921 985 600 687 517 75 647 279 227 792 294 398 534 342 872 819 523 777 484 822 969 992 557 29 236 52 337 440 454 418 931 804 929 518 712 16 783 751 349 98 7 490 78 952 615 679 597 374 984 160 466 616 369 588 710 293 309 520 755 162 870 240 999 737 639 456 152 378 634 836 418 73 546 224 872 289 12 42 770 264 942 996 57 832 16 131 66 941 787 144 894 754 571 228 603 901 824 535 322 148 946 684 558 895 616 257 681 109 424 888 423 74 402 989 726 753 858 515 162 781 836 405 631 245 600 838 239 938 483 660 973 674 82 320 673 311 106 946 551 270 988 435 917 797 36 260 198 355 904 21 774 49 135 352 18 205 423 923 573 858 736 840 628 5 883 301 645 815 420 171 373 586 756 788 237 613 738 767 11 917 389 116 462 740 651 947 948 948 586 542 164 536 243 534 19 347 537 473 314 550 343 508 88 953 186 516 646 7 498 600 628 384 339 329 411 669 518 93 154 404 437 907 85 334 540 755 504 808 733 64 752 717 32 325 501 881 575 530 129 312 340 813 357 381 694 910 182 729 238 719 999 58 321 402 713 113 593 912 775 493 26 471 991 491 397 986 368 617 872 195 191 565 68 544 345 338 351 229 807 463 587 120 120 942 777 902 784 887 440 861 581 855 867 587 521 106 206 924 229 395 238 977 897 280 883 736 631 242 761 443 782 77 610 59 418 727 832 203 234 506 417 438 237 619 723 624 245 954 769 486 985 234 13 893 806 648 173 504 641 780 614 971 139 32 522 999 98 714 552 105 217 125 394 831 29 891 611 244 341 0 756 458 977 631 549 40 848 672 691 447 157 532 305 304 49 154 9 408 747 865 507 475 932 365 729 618 968 441 150 63 120 581 230 333 704 324 930 602 607 179 99 995 543 951 181 361 894 96 551 603 90 193 997 642 996 821 988 557 156 786 511 655 736 300 965 576 869 553 87 82 203 76 274 592 892 564 796 758 204 718 585 867 916 744 159 306 138 115 379 350 461 432 856 789 732 370 856 451 354 117 917 802 980 442 95 533 368 380 952 274 107 841 110 552 486 957 644 211 918 345 195 930 935 389 988 981 621 963 701 165 828 309 656 351 908 284 586 330 455 529 429 501 971 107 205 397 379 579 743 455 32 150 723 773 567 275 93 310 964 477 371 3 873 966 58 914 787 839 152 410 743 54 435 569 661 466 708 169 856 883 226 129 330 288 762 916 794 742 550 35 602 517 384 799 740 598 541 900 569 246 455 87 603 366 639 136 498 426 57 894 811 340 968 206 707 23 246 83 179 31 313 495 638 215 851 791 339 295 755 987 951 705 464 817 745 177 362 97 105 51 19 19 374 694 970 932 52 749 942 523 640 11 329 503 705 281 114 766 384 132 641 411 438 707 567 145 540 988 528 469 708 78 873 644 159 314 909 903 917 763 616 620 684 574 432 335 692 673 260 983 82 45 199 709 957 649 323 949 617 848 593 383 235 722 97 236 595 847 817 827 192 315 619 273 149 546 113 431 879 376 728 480 196 1 8 313 941 140 884 247 37 905 282 509 798 297 402 997 453 897 866 53 772 871 701 968 615 748 854 453 82 258 827 835 196 197 399 918 143 965 599 606 732 189 412 449 959 770 513 759 858 834 490 138 499 28 900 825 46 308 234 935 391 194 644 201 381 712 615 72 612 876 226 256 451 760 330 926 108 688 206 925 176 371 524 331 515 994 480 689 479 567 151 563 862 908 363 733 131 492 281 528 331 362 278 218 541 950 983 321 40 283 855 638 225 866 434 701 159 10 814 680 775 898 544 646 695 199 420 909 509 863 281 478 382 561 767 562 121 934 916 319 546 590 491 681 939 328 998 15 655 943 214 746 81 39 375 128 210 580 15 843 37 173 713 837 525 318 716 699 881 153 269 856 307 448 568 126 563 882 956 305 419 702 989 266 739 406 710 232 785 292 203 65 473 796 611 499 815 896 789 147 275 521 924 545 796 364 772 597 964 872 597 541 75 485 450 945 673 360 913 730 300 868 725 316 781 157 50 870 775 695 895 645 156 998 340 349 148 683 30 417 116 752 828 243 992 190 916 635 63 219 898 255 26 623 949 407 261 385 16 704 988 212 592 919 303 774 366 6 797 484 925 739 486 537 820 636 787 929 234 969 2 302 571 161 518 787 57 88 62 223 792 108 423 906 321 263 225 262 430 591 471 278 855 507 448 875 911 276 20 593 200 437 30 721 654 187 174 139 262 479 861 745 580 936 840 794 270 226 62 578 470 221 642 66 26 214 693 124 903 399 835 849 671 656 24 252 7 168 172 511 917 857 974 607 824 69 16 450 294 272 820 859 576 446 191 809 197 457 642 826 120 937 154 873 149 757 45 192 352 220 977 217 683 984 469 149 772 130 415 720 849 233 863 400 80 164 631 790 807 731 941 691 715 877 376 294 944 474 88 512 699 420 796 650 694 238 184 772 581 191 142 854 635 801 370 425 582 184 410 510 750 412 640 778 11 382 366 692 702 920 863 715 426 90 638 556 134 928 218 356 180 267 334 222 717 413 291 993 711 820 336 241 721 816 666 761 307 239 909 423 559 454 966 879 497 14 96 805 945 91 328 135 395 559 886 654 604 196 703 36 924 50 538 632 397 716 477 800 341 690 245 830 240 862 161 488 465 860 842 637 5 639 982 183 966 156 208 462 192 427 545 307 569 210 288 500 210 970 167 614 244 611 446 468 569 505 245 940 470 658 341 102 257 390 673 572 231 56 659 880 285 122 102 237 270 472 172 111 494 18 13 79 554 27 842 685 431 812 446 285 505 428 641 939 499 762 654 181 240 24 825 231 475 653 667 373 864 387 565 818 648 824 34 798 457 594 720 738 921 104 553 13 638 864 151 68 426 409 937 44 428 706 657 394 217 756 651 48 824 601 731 869 278 343 916 568 357 265 697 296 478 202 939 933 766 686 623 539 140 911 367 585 142 659 93 415 173 481 397 482 337 271 105 915 366 494 86 853 119 640 86 141 772 379 216 671 341 899 722 612 936 163 75 119 895 46 821 208 549 955 116 979 526 677 973 961 671 26 430 845 802 540 134 282 130 604 275 570 4 198 871 303 916 172 307 127 787 174 937 710 784 502 412 513 657 921 168 904 464 531 423 287 393 886 60 823 638 358 739 571 855 401 401 633 31 976 635 114 67 676 401 155 381 595 922 803 244 86 788 551 151 461 343 424 117 200 734 470 199 277 235 261 247 626 799 170 575 460 951 367 43 913 952 548 641 885 283 159 850 628 176 765 10 112 937 158 147 250 958 216 563 459 904 643 528 368 105 489 220 842 621 464 909 225 108 771 812 38 35 465 357 95 413 609 193 444 907 230 155 268 4 833 304 810 295 363 443 573 361 522 306 734 536 41 923 298 294 85 108 629 831 670 449 775 795 388 665 547 169 892 658 960 409 596 662 110 331 525 331 377 30 806 73 931 621 498 272 575 911 811 519 878 467 251 95 421 924 9 721 647 142 747 56 434 892 741 610 439 442 323 11 67 666 978 64 560 832 696 414 974 583 151 292 784 844 403 466 828 63 317 47 393 385 254 921 2 728 414 387 783 367 467 174 344 908 589 516 248 911 391 56 348 304 235 401 713 29 396 556 386 196 253 955 958 388 30 655 60 371 339 841 227 744 667 85 61 389 657 860 668 685 538 673 57 264 180 430 852 837 34 985 204 582 829 178 436 62 662 788 84 815 369 576 430 145 693 867 12 446 725 944 980 951 445 490 353 529 322 168 487 838 92 730 249 211 357 555 55 169 354 276 33 452 496 696 392 846 62 707 850 400 724 756 959 737 927 838 543 388 728 893 795 182 341 754 630 628 990 421 651 420 118 288 519 98 4 159 176 845 137 784 121 242 627 409 47 969 175 337 327 545 944 101 698 650 20 363 100 707 89 702 889 674 524 859 134 387 182 788 621 792 776 187 732 541 964 939 708 514 973 156 599 335 71 350 17 684 101 392 25 927 259 628 429 471 152 600 326 630 185 661 80 253 291 239 81 242 290 707 178 289 884 930 664 193 972 655 663 947 143 124 286 185 43 990 527 657 549 417 577 132 814 680 554 17 582 943 851 513 584 142 967 507 743 773 750 70 207 13 419 707 764 545 956 977 476 307 37 827 703 273 890 302 566 61 711 224 346 325 22 147 991 994 782 339 768 295 142 111 372 928 661 864 735 449 337 312 422 801 622 371 666 290 514 52 922 449 583 966 8 860 213 376 186 751 146 615 785 141 375 628 726 94 416 270 723 463 299 55 103 287 94 261 982 94 209 975 452 36 336 144 615 230 846 416 641 363 558 515 359 351 610 142 555 917 269 851 167 550 133 30 675 538 497 452 605 673 779 350 652 347 793 338 682 838 678 37 697 652 433 484 123 560 70 845 483 772 665 882 188 664 332 413 844 50 769 375 807 908 962 75 166 622 99 713 975 782 874 807 526 777 634 613 608 20
393 242 564 761 469 240 240 55 482 61 483 637 642 649 382 482 984 222 353 338 606 498 836 849 325 365 272 184 137 837 217 451 818 910 81 948 133 746 109 126 763 911 567 866 786 382 827 974 44 1000 605 902 234 144 779 817 748 866 787 431 705 766 107 754 166 136 677 353 812 388 531 48 920 658 737 150 401 44 695 418 83 145 174 33 890 921 117 433 666 157 244 478 66 525 609 234 7 913 474 41 153 3 108 566 331 144 764 289 911 47 459 88 467 265 943 529 586 961 998 83 909 254 579 419 821 760 102 997 895 515 537 945 529 283 381 148 333 865 619 154 948 770 900 196 201 290 511 501 40 44 315 514 873 38 813 844 318 522 481 935 283 820 465 336 616 344 868 252 824 245 161 757 817 268 176 431 516 419 173 99 799 519 429 784 709 431 603 928 486 456 815 866 714 639 641 117 75 624 569 753 309 422 837 859 880 736 139 516 49 909 725 473 150 966 542 599 190 567 255 598 71 863 985 409 45 843 366 317 51 70 425 540 365 882 915 18 780 2 941 582 466 984 865 527 963 718 904 123 849 816 681 523 38 122 702 829 669 776 90 96 964 255 11 441 69 20 163 127 39 616 211 591 629 718 975 538 417 796 981 838 21 739 260 590 644 296 652 161 292 768 330 435 3 408 261 250 966 395 72 834 762 654 881 378 855 350 385 226 48 659 268 322 195 263 867 126 13 443 706 137 578 859 530 494 610 182 114 306 124 312 460 569 368 32 878 720 15 82 773 212 1 441 495 977 532 341 657 762 732 232 765 261 969 865 420 151 690 683 231 522 402 316 18 530 675 858 241 6 623 97 151 519 517 378 500 927 869 646 512 143 808 277 774 18 711 699 781 229 119 990 156 614 892 510 144 293 893 634 298 132 415 548 735 106 962 970 237 830 599 946 861 276 457 645 23 505 216 329 891 477 204 99 349 752 882 728 297 271 541 796 932 814 372 619 561 380 99 710 653 120 345 642 269 761 797 390 728 860 455 108 175 671 128 101 602 58 631 554 16 111 906 156 254 94 68 56 992 330 670 379 113 119 335 406 284 810 419 322 341 248 219 845 406 553 41 555 647 768 784 772 220 716 550 894 230 7 673 82 185 235 247 460 533 199 946 990 682 799 121 448 33 212 733 243 843 337 308 775 545 914 741 407 923 627 148 352 312 771 689 162 65 221 50 559 838 705 852 564 788 55 480 771 103 262 726 615 78 78 314 599 858 325 755 116 721 173 450 358 988 292 301 481 408 152 524 583 826 953 390 168 31 504 100 880 94 238 724 723 291 342 535 943 734 490 35 275 265 974 336 796 954 350 519 159 828 730 806 970 61 488 993 826 955 319 227 724 801 847 497 637 626 480 440 412 625 197 475 388 887 70 484 975 688 770 369 869 294 448 615 28 798 490 34 138 697 469 950 299 592 61 875 976 952 747 971 154 305 910 600 648 635 706 568 99 585 971 257 210 321 123 193 641 194 872 565 714 285 471 792 345 933 672 760 851 956 829 671 350 646 42 973 39 496 571 47 268 934 236 935 800 93 727 582 646 700 726 410 161 196 459 339 427 894 29 53 542 134 188 691 635 889 706 95 275 976 477 870 800 504 335 98 624 82 989 632 744 944 485 832 865 10 497 978 446 413 869 96 883 589 831 576 448 101 945 844 482 37 920 877 931 454 966 745 1000 370 881 908 298 447 393 884 33 557 767 30 470 387 979 970 770 604 524 739 879 54 802 775 959 184 570 290 985 187 589 805 195 683 163 587 794 627 235 57 194 334 115 361 887 883 857 854 267 427 394 931 374 154 662 155 937 590 522 549 79 223 101 125 785 953 521 803 435 756 55 80 325 767 459 927 407 343 546 874 7 274 128 85 938 847 729 180 874 664 621 898 209 178 305 991 689 717 114 571 779 17 30 823 499 191 767 338 152 300 720 79 654 278 756 212 694 0 773 36 848 622 507 640 547 379 140 275 405 442 892 759 286 92 235 367 227 200 469 942 489 60 238 607 945 850 948 515 239 171 757 246 462 983 443 947 155 795 552 320 685 59 790 28 393 199 946 660 750 479 251 749 701 421 663 357 504 526 927 354 633 539 82 547 251 25 929 306 533 337 168 214 506 120 397 534 407 637 427 316 565 359 272 441 778 52 964 317 757 770 859 458 170 264 656 595 504 584 494 994 957 304 534 118 564 412 274 965 765 221 946 740 544 303 618 536 147 8 425 554 662 912 63 177 941 896 145 949 117 431 791 112 936 663 540 738 147 778 202 329 185 968 634 26 80 289 408 376 948 518 855 662 85 281 794 546 832 807 752 825 419 540 532 863 242 967 325 678 617 344 611 597 550 816 644 974 413 573 1 355 316 608 18 407 275 768 42 924 582 693 582 87 187 451 521 885 920 267 412 104 53 400 724 236 416 423 907 930 584 750 186 209 717 716 604 918 664 746 637 73 852 903 239 811 677 513 239 634 494 713 995 293 536 438 381 202 93 593 426 456 993 388 178 782 29 914 775 698 731 514 474 771 999 712 517 614 409 14 708 430 177 997 269 999 202 523 170 224 537 851 771 862 184 326 336 613 776 324 150 598 711 12 935 857 75 477 674 135 312 864 869 182 141 342 412 919 29 167 907 835 425 617 329 228 239 822 843 588 410 772 715 389 347 722 411 471 757 165 506 394 883 886 794 468 54 668 642 136 168 638 582 719 112 443 230 183 173 552 392 131 993 76 66 520 848 126 45 346 961 720 621 679 217 548 49 630 659 960 971 744 517 487 994 5 275 340 997 436 668 433 534 373 968 676 931 758 182 64 194 901 379 489 592 814 876 266 689 27 629 581 592 562 91 411 877 358 88 957 777 791 35 91 181 939 236 271 514 409 621 97 850 510 505 538 340 488 820 859 583 591 348 769 588 848 603 665 814 141 154 498 722 659 828 708 161 169 321 302 938 936 32 132 507 2 398 162 93 521 50 238 220 323 105 715 378 940 341 307 234 989 773 43 222 418 582 674 931 902 532 88 333 42 533 501 788 560 632 829 875 871 533 506 196 67 475 982 444 218 979 77 674 462 976 876 52 453 147 499 783 116 474 130 989 432 477 692 946 391 842 115 27 680 991 398 911 661 102 170 669 841 532 404 986 508 541 360 178 580 42 282 142 364 487 704 796 730 745 327 53 192 345 628 126 810 719 917 674 522 798 559 342 594 457 226 67 213 577 351 423 922 532 583 36 959 144 363 111 332 938 570 666 727 802 377 815 111 720 356 958 648 216 242 572 310 859 6 457 446 289 563 824 743 386 46 418 845 272 575 326 754 703 258 801 509 353 140 25 414 840 505 903 461 449 127 583 395 970 555 468 328 898 525 287 910 125 853 525 907 797 645 404 403 490 636 952 718 90 928 917 667 96 362 877 322 579 860 331 55 902 742 651 63 472 833 806 164 259 831 123 233 59 58 244 122 546 392 365 435 803 222 455 491 282 203 350 383 86 248 930 656 569 20 307 651 990 633 336 215 856 611 908 639 471 243 361 106 689 273 176 987 343 434 497 463 253 152 240 995 635 9 311 736 834 424 891 397 523 757 287 428 33 494 702 866 196 229 644 897 614 951 461 888 844 856 814 280 905 618 203 804 234 208 667 624 282 761 90 256 994 263 574 179 217 777 735 916 872 621 441 168 563 913 13 785 253 198 679 172 577 879 492 796 917 473 587 685 362 696 901 319 969 694 318 142 984 502 950 295 471 650 9 399 456 378 525 374 999 464 664 543 107 528 34 905 473 29 879 601 154 405 997 476 754 996 4 620 486 527 841 452 502 288 136 729 501 925 348 253 783 448 827 612 313 980 908 658 627 753 363 731 322 723 247 790 59 929 721 245 484 287 766 249 416 986 536 181 331 972 520 159 961 654 91 846 634 296 983 945 815 371 633 74 828 235 521 225 881 259 55 783 506 22 790 84 299 686 419 572 658 32 560 232 753 146 657 188 584 684 227 577 98 558 628 551 839 840 323 470 368 766 682 129 608 819 973 313 291 189 268 426 811 503 43 492 141 490 201 143 643 596 823 958 288 655 278 86 92 384 850 145 220 422 564 197 168 205 122 396 125 649 846 206 22 839 78 699 168 643 189 926 756 842 375 444 126 472 409 820 467 386 782 834 394 809 463 802 873 701 324 478 628 800 466 747 821 938 841 207 512 380 511 352 210 566 724 56 648 239 641 89 150 493 372 979 110 937 549 70 157 485 809 439 414 449 987 921 238 347 146 250 560 251 826 123 383 157 964 149 755 19 215 437 276 311 971 147 421 158 874 262 35 990 464 62 935 105 957 794 347 830 927 138 37 252 777 350 491 553 668 186 764 507 806 375 543 286 978 789 755 279 255 110 556 348 943 776 500 672 57 961 141 299 912 160 428 4 166 710 318 752 588 556 70 276 649 210 318 416 623 24 558 277 104 703 850 751 78 793 72 270 665 899 259 977 809 872 689 544 339 707 338 445 906 574 310 687 682
108 218 363 657 851 873 216 926 119 795 329 857 405 34 288 841 280 591 440 787 686 289 441 987 330 957 44 684 567 897 666 396 960 147 913 630 805 856 570 133 278 769 238 808 773 140 113 11 741 369 30 667 892 576 880 337 887 506 628 362 224 899 367 145 92 955 998 548 245 257 696 198 520 620 808 826 27 203 399 497 832 593 437 663 153 930 826 438 188 440 81 105 221 225 349 675 656 977 478 827 621 784 592 29 379 893 750 900 451 869 575 62 202 599 980 944 942 245 286 735 447 616 120 384 368 464 34 325 179 55 454 680 850 42 167 875 953 652 743 166 51 109 59 524 962 541 61 218 338 868 544 236 797 418 777 790 725 307 879 122 507 875 563 683 667 314 425 892 533 98 227 549 828 48 302 279 200 827 791 181 973 284 645 32 464 168 18 841 489 479 935 884 147 96 835 593 877 349 588 377 590 727 239 769 37 691 914 839 867 353 398 958 131 362 493 111 7 776 525 751 975 753 467 846 98 950 270 826 635 657 378 621 934 828 143 919 141 745 350 825 290 456 983 77 218 914 252 730 69 253 858 919 756 389 681 906 793 413 555 291 765 49 894 163 766 761 761 751 477 296 471 29 172 241 351 768 939 225 545 628 458 438 800 672 430 744 915 850 801 229 646 123 580 841 804 150 84 359 862 222 949 453 233 880 41 147 938 277 105 875 512 127 215 269 421 104 408 815 969 354 668 887 735 249 802 608 699 239 857 53 268 20 88 674 438 523 796 663 516 435 504 60 597 543 461 496 457 653 393 453 140 635 40 524 10 659 304 304 901 977 542 430 871 519 203 846 35 1 305 94 565 497 988 658 984 877 491 970 323 23 853 423 784 984 736 932 62 936 281 750 145 576 664 521 538 461 528 84 21 364 67 465 273 788 53 776 852 588 291 2 297 91 909 114 254 868 811 103 620 430 452 895 610 580 891 646 824 876 146 1 397 647 815 887 774 76 156 572 622 926 375 401 762 528 689 883 783 465 336 607 32 795 151 400 927 617 376 959 994 236 448 650 64 364 50 594 704 407 395 473 132 742 963 967 957 476 275 909 432 881 46 179 908 303 314 204 316 233 498 651 486 251 470 691 885 943 701 842 99 707 388 908 586 511 210 237 479 71 152 13 604 768 712 988 844 391 266 833 985 55 390 235 86 879 716 480 958 976 936 471 619 295 488 530 382 635 662 140 497 742 532 304 951 535 947 202 613 459 22 123 191 134 583 553 243 23 825 670 374 420 299 449 721 50 47 646 372 780 744 820 868 72 103 891 16 305 672 255 348 312 352 230 785 390 199 571 757 665 52 210 206 612 550 10 335 537 342 551 17 78 362 821 366 692 384 209 418 609 341 203 778 613 505 135 102 157 8 755 101 660 576 808 13 826 320 954 482 580 751 448 978 929 748 248 810 512 710 335 775 97 746 565 483 345 164 211 347 707 991 41 731 142 431 428 633 202 87 169 856 337 358 157 687 26 600 566 182 50 236 771 392 324 848 351 255 499 234 429 344 859 171 758 537 38 560 499 950 142 700 504 559 862 463 107 653 674 25 462 670 769 724 999 993 867 510 937 925 599 72 347 650 880 1 227 138 411 400 986 91 912 665 792 617 730 12 744 294 788 194 282 717 820 125 153 110 163 780 628 333 590 776 688 740 652 386 126 117 426 422 869 133 139 475 504 230 52 173 318 739 715 866 90 932 561 641 62 380 988 429 391 812 302 97 786 490 466 251 618 794 962 732 264 948 866 220 865 414 402 919 979 543 249 733 46 204 799 807 201 799 642 43 829 906 277 183 581 473 92 788 183 107 586 917 128 727 446 728 228 272 937 890 115 546 704 598 928 365 939 754 599 883 55 168 340 591 954 295 669 603 148 601 285 764 921 930 138 71 955 840 138 523 930 321 322 859 931 673 295 955 45 896 670 354 438 74 262 738 498 223 632 822 822 412 117 692 604 798 90 450 730 573 362 509 450 325 278 410 796 860 187 420 347 992 616 78 793 445 931 855 990 456 192 940 36 683 999 73 323 679 604 93 143 287 846 836 552 217 42 207 895 758 46 634 620 42 275 995 346 241 380 57 954 212 915 767 96 674 811 56 251 163 413 144 867 715 206 675 475 888 252 606 5 128 24 416 374 627 916 861 997 688 648 587 614 439 222 148 813 820 451 709 724 307 586 159 962 680 857 895 184 213 735 643 713 884 26 515 223 154 30 981 251 137 505 134 545 549 69 829 597 854 734 381 651 106 599 566 230 830 914 562 959 29 888 952 949 636 243 726 558 609 767 618 567 356 752 500 384 228 620 15 978 208 102 771 680 121 976 999 98 3 352 394 830 184 44 240 981 96 573 435 42 649 858 693 684 558 260 49 138 719 600 282 80 123 18 83 376 496 251 989 959 118 892 526 843 19 303 541 242 937 224 966 673 383 516 900 228 745 197 965 718 196 533 524 113 55 356 484 907 357 451 742 808 837 846 122 677 306 110 274 559 58 524 180 561 990 147 261 41 931 910 499 938 192 920 331 727 443 75 737 838 468 308 849 168 539 679 90 179 246 797 703 678 584 971 916 225 94 297 648 111 842 229 946 700 747 382 276 412 582 720 841 777 790 941 492 962 561 639 326 802 469 936 872 290 165 107 485 40 759 933 770 391 36 477 33 516 838 274 298 660 300 516 547 522 169 144 631 327 460 639 723 122 922 53 795 414 671 791 360 788 514 681 929 365 996 156 247 920 109 242 502 304 821 1000 578 919 406 923 334 331 444 904 564 153 682 247 903 620 160 398 839 620 6 315 706 121 720 116 968 629 411 554 166 180 711 315 847 47 694 458 178 216 806 737 257 709 899 291 317 894 226 801 918 845 697 480 763 105 572 148 124 540 373 678 517 42 513 470 595 728 626 841 250 904 678 716 722 733 823 614 608 871 364 681 370 727 607 211 327 404 809 311 466 993 941 491 658 51 158 858 789 888 495 966 964 518 267 280 511 912 14 348 2 522 343 301 427 352 111 738 494 983 38 467 5 468 786 973 639 260 231 975 407 871 129 588 644 924 24 39 818 531 353 482 753 721 557 591 734 407 920 632 902 499 389 586 911 251 519 794 535 965 705 190 219 467 60 16 174 885 923 176 222 886 328 468 480 622 149 383 556 634 127 923 926 324 265 284 905 701 536 516 385 35 970 415 126 650 614 694 472 131 924 693 76 775 462 703 630 852 39 701 698 79 529 654 139 539 907 26 760 497 157 770 977 710 130 610 814 595 31 755 684 338 303 382 116 164 9 614 264 550 45 298 310 341 782 959 904 3 161 948 70 707 685 823 640 979 453 617 424 517 910 4 277 82 340 459 339 564 256 207 155 694 284 887 369 499 442 617 248 247 599 722 530 92 345 727 945 106 625 52 522 405 259 285 531 192 292 749 503 189 258 903 817 150 359 875 596 583 391 866 642 360 80 422 548 506 690 65 319 463 660 82 803 930 893 579 956 429 396 700 730 551 612 769 346 873 89 432 426 983 244 253 769 915 875 975 574 587 301 623 521 349 527 574 313 171 708 545 624 507 263 361 361 759 655 90 571 953 534 342 446 227 324 424 198 448 170 702 201 621 869 702 459 661 332 759 540 134 691 261 874 462 66 996 436 459 729 671 772 386 659 974 28 128 506 454 176 612 177 771 551 40 115 483 11 178 465 469 663 267 976 595 260 880 749 438 568 564 979 644 434 965 337 327 827 725 921 853 669 607 781 816 569 433 518 99 289 416 792 913 928 974 193 240 605 140 889 887 987 766 262 285 312 613 579 587 195 256 68 969 423 165 150 372 402 736 898 730 63 47 787 541 77 767 961 39 647 107 48 505 82 104 833 224 232 764 285 490 611 113 315 981 967 248 943 448 846 458 181 356 944 395 474 815 185 573 253 326 225 904 623 626 779 881 283 800 881 990 755 956 593 661 594 384 589 154 974 765 249 550 651 621 632 167 768 865 104 541 602 729 355 966 864 644 831 536 501 523 112 379 4 682 322 771 95 556 401 95 657 35 637 323 813 772 404 908 933 211 175 999 20 709 65 584 455 984 863 483 235 260 114 104 197 277 271 162 702 688 54 496 870 635 403 871 269 195 912 501 142 742 834 824 296 261 293 808 214 262 419 1000 661 736 713 15 162 516 577 768 409 399 371 929 311 412 553 617 552 175 428 109 897 491 26 960 554 535 714 15 186 125 677 286 845 996 886 817 476 1 629 515 237 173 229 682 318 553 707 711 585 382 876 934 100 945 982 148 954 975 878 434 843 928 308 772 616 100 508 234 676 332 205 610 959 216 279 713 135 952 309 839 85 586 481 819 211 9 136 316 413 730 972 162 209 182 819 799 581 133 242 436 187 133 417 196 873 155 652 909 882 627 816 425 865 434 189 902 23 915 79 998 654 763 433 794 0 440 695 359 638 483 986 609 190 518 75 935 718 444 971 595 449 826 997 579 615 41 387 434 487 561 752 680 377 769 415 372
751 654 101 393 778 130 152 396 218 733 266 569 665 743 95 212 864 669 70 626 615 900 550 737 293 451 418 408 214 550 590 843 944 313 471 366 388 911 633 104 546 469 845 954 340 47 593 868 476 350 21 734 305 399 795 38 738 841 47 886 980 503 914 186 81 697 539 890 404 584 260 591 112 85 628 191 104 883 240 788 634 876 365 702 403 367 926 68 368 387 93 760 389 690 839 818 654 23 508 892 205 399 331 515 356 14 321 783 203 806 221 335 785 344 185 319 603 17 252 75 767 51 375 500 828 298 619 575 531 588 422 811 304 698 901 127 292 889 715 849 450 292 466 80 199 787 750 768 979 928 673 984 306 121 829 809 947 116 444 18 27 207 324 814 178 349 456 829 326 885 725 474 811 155 63 233 290 444 135 600 946 810 437 461 637 140 72 189 49 693 635 327 430 593 824 267 440 437 544 569 937 652 744 626 501 663 288 644 916 942 350 101 928 483 943 788 343 375 873 855 779 920 977 944 763 844 755 952 109 781 949 924 868 726 346 800 379 163 186 133 554 967 244 526 352 663 472 552 844 376 142 77 523 603 17 623 564 742 98 980 455 756 231 609 318 700 126 464 661 214 232 429 0 113 12 129 160 227 486 923 587 617 4 502 660 627 259 127 398 290 987 949 357 564 588 899 720 317 958 923 54 411 595 175 990 372 529 604 596 339 58 16 18 891 562 544 267 586 794 162 120 519 709 707 426 460 255 811 713 843 597 447 296 414 119 238 79 105 504 311 149 388 197 785 670 373 162 314 409 255 789 427 461 869 494 154 438 814 807 917 386 93 741 417 815 413 859 396 626 336 940 783 538 499 826 800 502 864 571 963 132 693 667 205 865 510 722 211 184 952 114 715 669 21 757 769 406 748 986 204 808 17 780 44 752 572 62 409 167 309 577 896 737 73 530 81 42 146 761 971 806 230 604 40 223 67 706 685 407 191 584 327 30 477 129 363 280 50 256 246 412 437 498 160 721 336 28 443 146 353 387 865 939 445 910 789 427 88 219 251 579 2 567 146 393 965 938 116 312 572 90 641 534 446 700 386 863 382 825 44 485 756 206 340 416 673 89 742 786 339 250 323 432 27 599 749 631 881 646 556 191 309 610 924 698 964 134 469 122 743 213 432 814 667 594 161 311 822 349 741 909 782 464 122 968 958 620 996 956 842 230 930 56 802 899 995 364 380 701 270 662 152 723 553 19 679 771 208 43 378 491 540 978 121 960 831 165 487 730 657 339 31 385 909 575 848 371 695 270 369 499 333 608 238 64 929 536 713 697 790 718 664 680 846 971 92 154 345 692 426 843 295 325 307 589 651 174 666 867 116 277 35 15 543 447 588 405 331 384 312 376 315 726 174 875 654 684 409 141 965 892 805 907 384 341 540 532 899 505 614 35 788 746 586 487 964 116 241 994 713 997 741 307 453 111 407 905 414 516 46 475 275 919 620 835 270 572 580 696 226 155 711 817 56 39 375 415 657 607 191 812 550 34 682 613 731 671 928 776 16 482 646 434 146 201 411 298 693 200 939 540 329 644 571 925 21 854 457 362 910 272 796 353 317 592 477 834 770 254 942 436 135 360 408 316 47 941 55 747 470 975 817 621 37 429 678 832 315 885 475 195 120 647 851 915 551 683 521 800 50 344 405 127 374 125 853 128 744 842 947 188 268 541 24 68 84 88 556 484 535 237 547 657 263 215 395 629 368 653 885 192 568 856 425 989 463 473 285 289 558 655 22 279 90 984 583 976 606 563 26 496 1 862 892 309 169 441 638 822 906 36 313 651 236 672 592 383 148 688 282 315 949 467 835 110 178 742 687 332 616 716 173 996 662 113 708 71 427 640 290 753 358 327 823 480 500 870 989 569 816 257 459 846 565 7 583 53 262 176 369 964 865 497 896 821 582 303 926 396 446 271 426 543 353 14 127 974 887 248 846 391 158 169 704 930 932 446 742 833 434 124 525 320 968 881 553 703 654 263 736 827 991 493 269 265 268 809 473 168 994 641 310 933 743 24 564 837 137 922 381 512 815 560 579 574 147 740 364 622 38 38 308 699 405 707 461 238 322 334 846 735 429 777 98 557 31 6 117 147 705 883 776 895 824 423 581 449 129 209 989 347 314 783 827 820 990 402 144 330 318 687 870 880 573 314 783 952 224 9 588 97 428 739 259 107 160 551 786 611 8 527 481 945 85 921 716 598 121 790 410 299 913 1 594 568 210 547 937 23 317 507 723 469 745 555 756 269 305 877 403 361 143 148 244 60 728 998 24 73 148 935 607 602 278 59 450 535 938 194 853 481 95 273 689 182 84 586 55 891 302 848 857 65 668 302 739 229 798 920 592 204 718 756 164 31 689 44 672 348 540 474 455 506 682 736 447 743 22 612 744 247 441 681 699 488 621 900 682 694 186 301 396 993 933 627 782 578 802 10 946 519 469 377 187 666 136 413 557 600 292 813 260 773 972 791 836 872 930 217 543 131 127 382 149 224 912 816 561 172 118 139 810 606 893 400 207 76 820 495 557 762 382 923 55 133 162 41 954 183 888 46 781 549 270 20 851 246 53 137 385 731 422 77 105 616 305 558 174 239 943 207 166 479 704 733 494 297 126 965 695 245 719 962 344 931 930 961 438 220 275 193 68 96 61 782 167 953 425 460 701 760 269 323 336 459 619 645 773 970 451 300 179 424 468 500 102 138 238 478 920 281 528 69 876 212 157 87 651 992 515 797 209 913 576 351 61 850 197 677 32 83 33 623 63 853 206 639 731 663 77 650 321 150 156 458 928 918 481 234 816 5 430 882 478 452 986 408 406 294 739 691 862 163 997 462 443 99 444 235 196 545 704 668 185 675 35 515 276 642 851 451 885 179 583 648 193 264 862 548 929 999 125 435 88 317 609 552 191 542 444 329 588 517 954 942 432 355 965 617 35 222 742 533 635 630 613 374 702 553 439 336 793 840 25 711 477 381 958 719 884 489 277 187 289 887 318 390 72 85 177 251 267 226 61 879 650 514 704 831 337 2 551 26 517 734 438 927 257 890 160 442 123 55 181 236 262 656 446 319 104 801 532 161 848 525 313 793 795 605 861 849 768 275 968 898 710 225 105 115 304 934 393 566 636 286 787 509 217 445 261 802 410 335 494 686 966 57 430 253 702 704 51 804 14 180 525 705 772 972 859 8 423 397 212 714 48 967 405 903 694 428 269 91 949 380 228 153 691 25 37 170 940 284 984 857 720 337 25 470 264 333 904 401 314 477 739 136 158 710 593 181 265 690 577 518 963 659 638 439 34 745 802 392 261 581 772 601 379 448 926 283 643 94 759 955 310 932 385 431 736 838 903 29 143 803 531 799 731 982 993 904 856 490 943 766 218 106 139 276 612 421 918 936 693 140 752 100 903 712 967 454 959 632 76 274 756 983 606 695 166 282 877 468 745 121 286 685 980 764 734 166 629 359 980 917 494 565 513 858 658 559 690 749 337 465 607 573 509 157 892 80 733 787 839 108 675 16 266 693 514 638 530 772 37 32 547 308 175 784 279 196 875 781 426 513 81 674 328 342 223 411 376 866 568 724 935 810 352 618 349 775 374 924 654 510 624 278 740 74 776 561 642 66 47 995 83 798 791 86 603 847 678 902 188 521 768 774 659 876 751 852 475 463 15 836 408 823 545 503 531 908 467 313 568 625 730 765 71 211 850 130 904 888 606 679 146 457 525 103 753 963 108 614 516 268 967 609 783 991 71 886 770 889 319 241 527 483 121 417 713 173 412 948 861 526 747 394 286 158 736 841 863 520 514 664 989 511 685 754 618 729 348 322 444 202 5 373 743 556 97 338 378 769 694 159 641 164 972 190 634 420 65 261 525 950 335 419 798 144 323 988 278 981 150 969 554 198 629 410 77 591 796 354 775 869 174 861 162 643 459 177 536 732 361 792 569 13 631 522 532 233 889 82 363 228 609 636 912 92 104 216 712 959 242 973 1000 243 855 118 622 33 453 728 426 929 488 966 369 652 407 40 968 105 71 84 367 689 402 310 800 658 759 874 359 395 997 855 545 210 785 262 221 425 503 50 980 3 758 583 908 189 578 372 845 911 398 78 521 957 205 878 404 897 706 851 799 492 306 708 340 443 723 912 141 145 166 61 800 871 893 758 24 954 710 682 325 702 110 759 550 906 167 156 352 896 425 727 680 45 670 788 188 676 351 528 355 570 158 51 504 291 493 585 108 358 943 363 491 37 16 884 357 649 244 242 773 11 973 175 129 576 501 48 283 52 749 151 119 537 699 345 782 366 741 295 310 414 986 524 657 805 996 285 414 770 936 582 517 370 206 67 38 830 148 227 684 717 678 102 520 819 674 748 166 985 280 328 69 369 67 123 546 143 420 117 910 818 1000 287 69 796 846 894 600 258 439 951 840 367 986 208 755 399 527 249 433 22 156 433 847 171 542 624 993 378 918 453 20 860 850 768 597 75 836 893 181 580 323 678 531
7 73 825 311 100 583 269 523 482 996 635 284 912 880 110 751 365 836 736 766 981 24 879 881 532 576 6 618 295 76 581 8 549 452 449 211 112 943 622 445 351 686 227 64 797 5 596 784 379 199 111 139 642 48 753 363 284 677 926 647 657 983 331 871 687 972 756 805 1 58 598 139 751 460 948 491 136 27 104 6 182 182 870 506 675 470 555 237 64 553 37 58 420 969 481 669 809 641 436 940 744 78 26 943 142 271 281 467 841 29 907 699 177 155 979 288 927 94 486 314 271 589 616 169 709 445 776 732 160 780 28 62 20 294 489 434 606 638 570 272 125 664 27 386 369 926 806 85 827 382 274 437 803 715 506 636 382 312 643 582 641 685 840 649 53 680 291 673 545 666 703 262 737 49 972 85 48 903 778 855 824 330 852 719 440 226 121 232 584 455 161 157 896 524 673 821 211 840 322 132 667 500 574 894 307 579 437 447 362 518 457 100 773 853 590 340 306 187 285 220 415 646 878 756 255 418 304 784 658 467 762 103 97 780 780 172 494 52 738 98 283 37 819 260 944 997 889 78 726 935 267 119 423 746 491 534 380 80 266 287 938 948 845 469 448 67 403 872 67 768 858 345 174 908 337 771 141 759 153 640 302 501 435 839 620 232 716 997 21 998 226 986 714 617 29 79 769 761 164 73 55 532 78 799 604 323 450 322 333 118 393 188 729 167 166 458 197 99 178 28 734 452 788 32 36 277 46 225 321 519 320 309 432 516 517 301 792 675 123 678 742 687 308 884 793 516 777 743 124 496 95 821 425 636 140 742 995 214 516 212 861 533 527 553 891 204 443 967 685 973 65 309 612 319 35 515 129 719 477 437 586 516 768 858 556 733 618 339 498 328 468 515 708 611 185 526 421 969 901 879 812 912 101 104 722 313 800 947 873 750 473 650 387 44 781 655 511 664 789 462 113 887 536 593 2 307 572 913 191 24 931 719 528 917 84 843 562 876 251 472 765 658 982 460 811 451 233 461 221 822 249 37 666 648 872 649 258 333 172 784 286 588 615 257 821 173 89 317 502 619 605 738 294 397 292 795 592 550 817 831 704 719 76 807 804 503 740 132 131 80 943 35 94 156 542 66 439 505 190 774 373 842 463 462 512 438 341 476 700 546 770 480 235 956 684 458 0 105 273 685 505 455 966 352 219 202 85 618 939 600 451 203 242 142 669 758 146 414 820 982 317 220 846 506 252 828 158 340 165 843 639 319 475 456 33 773 717 587 466 220 829 132 888 331 24 252 680 67 183 453 974 911 534 375 814 415 454 809 328 957 843 64 232 229 538 326 881 297 686 581 237 923 400 757 594 788 126 488 287 1 66 885 250 463 501 904 401 19 533 987 367 530 270 310 115 624 732 511 608 890 930 107 202 970 892 523 701 885 147 367 458 354 398 380 733 115 932 804 514 511 571 819 523 27 552 569 857 811 225 261 276 287 13 979 224 114 775 102 693 181 195 461 42 200 155 501 842 682 63 64 358 646 529 217 127 621 826 45 62 905 171 169 105 294 342 871 743 783 539 720 798 929 766 583 949 974 17 607 15 403 167 247 588 3 550 557 159 672 723 951 725 860 230 530 831 518 109 534 31 699 461 665 805 217 913 912 344 223 810 739 991 316 83 926 176 920 967 937 324 313 299 428 962 511 994 489 640 293 973 35 329 760 73 785 339 435 721 783 368 149 459 850 346 427 114 834 389 200 791 436 755 207 10 391 107 668 849 823 860 890 4 827 135 105 672 273 647 517 543 406 801 346 426 36 430 487 413 432 356 748 727 527 638 905 5 686 214 638 961 4 952 323 677 275 591 664 196 666 600 310 478 67 906 617 376 105 444 983 977 51 656 977 990 818 315 493 583 436 956 775 839 433 566 311 996 231 474 24 568 411 660 325 347 298 467 445 993 657 894 153 170 193 749 215 19 319 863 249 625 7 280 890 978 614 957 461 50 371 257 971 490 957 603 295 698 752 816 239 864 543 120 252 885 661 480 50 239 645 386 125 260 235 188 817 988 212 279 66 980 533 649 924 80 393 149 388 868 689 409 764 268 393 485 773 189 420 593 772 290 606 343 871 515 293 91 639 923 587 808 165 772 327 877 478 833 136 300 714 822 562 691 620 695 393 735 420 200 203 207 720 899 337 319 524 871 192 453 494 653 236 661 86 900 360 531 963 282 225 408 159 390 143 548 490 910 62 848 631 813 927 513 944 610 191 560 541 137 57 58 824 372 822 937 585 595 667 69 572 361 902 976 146 334 444 447 914 92 243 201 37 750 603 724 686 929 152 561 574 392 406 465 889 259 252 340 46 918 342 217 894 763 663 718 978 357 167 213 909 479 254 22 147 984 853 909 110 47 254 452 375 522 33 462 427 431 517 87 612 210 508 169 642 405 123 102 420 14 171 835 366 887 424 238 210 16 768 355 393 399 312 181 455 212 409 163 616 43 481 674 592 830 361 569 387 754 717 416 152 427 221 311 879 975 347 198 190 349 649 530 170 678 815 381 627 122 273 348 971 739 978 510 90 407 100 312 275 61 596 807 820 799 154 74 732 758 22 60 127 98 766 601 92 229 148 557 82 692 222 25 957 313 551 818 584 551 439 951 557 507 665 925 574 869 78 524 966 139 945 774 730 236 201 277 993 244 695 935 107 646 300 335 643 579 66 316 423 882 912 117 596 589 516 508 669 884 214 940 487 942 183 965 16 559 345 378 915 815 960 748 92 470 464 802 598 410 138 86 216 985 171 32 681 786 142 96 88 876 173 377 4 613 246 253 557 499 848 79 966 715 241 106 659 628 599 51 800 318 208 958 744 145 772 364 95 82 247 263 316 248 506 298 461 119 408 296 833 374 972 836 707 783 385 520 432 986 844 690 645 156 389 256 53 460 681 987 242 665 96 394 705 567 791 854 190 908 924 395 810 565 250 779 350 438 497 297 801 597 725 476 791 999 266 168 423 144 252 796 363 220 26 418 957 496 995 241 305 914 436 837 799 681 573 228 936 998 746 997 683 247 70 57 71 193 998 44 708 897 596 578 748 924 532 946 982 874 408 719 864 855 256 631 93 563 451 746 12 388 732 75 463 655 939 853 162 867 154 30 794 633 173 971 193 363 88 203 563 350 196 626 686 45 465 469 900 336 783 922 252 648 103 396 561 706 825 215 673 199 575 676 824 414 482 950 884 992 349 404 354 621 459 338 742 832 54 216 354 9 783 371 740 54 517 272 721 433 756 989 782 192 21 518 564 179 233 947 896 573 85 288 131 116 298 916 490 632 793 184 838 175 846 920 173 303 877 875 334 970 58 323 93 385 748 132 781 634 478 629 598 162 87 866 171 544 565 500 308 553 482 366 934 921 322 417 51 694 408 771 997 495 485 705 807 471 238 52 849 963 117 455 793 537 205 968 904 747 776 180 215 730 433 880 400 446 550 941 831 609 39 650 13 668 516 720 496 305 323 928 999 919 732 865 300 194 63 526 91 682 289 564 910 456 799 484 139 138 832 275 684 231 641 959 109 902 682 49 801 886 131 541 141 384 838 293 514 278 189 134 104 375 923 503 330 785 629 56 982 915 579 535 437 558 9 118 35 969 60 157 581 711 382 905 778 88 1000 370 116 519 592 208 70 683 892 585 351 790 579 332 639 834 613 310 964 850 613 614 565 68 718 11 296 575 742 764 540 223 86 934 718 234 920 309 741 953 519 434 455 72 337 757 724 330 961 245 987 246 879 697 843 383 277 152 970 917 123 955 442 327 262 752 538 59 238 607 937 794 81 488 541 497 88 795 85 883 133 741 126 186 23 933 778 670 789 903 727 314 820 412 35 3 179 782 74 71 322 671 179 587 63 464 571 222 968 81 143 93 748 838 678 429 806 546 666 445 467 352 858 38 148 702 148 326 210 644 889 828 573 243 384 617 940 895 3 406 370 254 681 150 324 133 398 599 675 844 976 504 92 728 292 664 897 760 285 651 823 679 321 862 551 411 191 345 23 911 760 151 447 262 897 204 624 441 393 397 97 898 956 493 524 359 520 103 789 41 755 525 528 689 381 576 314 745 791 90 971 731 668 402 975 240 263 472 550 580 993 761 182 945 747 954 919 264 530 688 937 77 805 663 256 143 880 893 476 12 997 547 364 391 442 554 938 960 128 205 98 713 424 39 636 767 556 8 290 209 794 654 540 23 475 823 620 662 739 289 487 859 41 619 8 582 885 18 377 623 859 759 591 851 666 187 451 419 222 707 329 645 588 173 783 130 9 154 312 487 546 108 44 659 209 70 906 301 623 128 717 442 799 483 732 492 208 325 819 360 591 611 113 354 922 652 267 712 824 353 258 710 470 627 403 261 59 784 791 964 355 577 925 904 58 99 59 509 22 428 414 40 302 624 94 424 455 265 64 696 996 636 629 787 379 637 307 148 870 699 372 630 794 521 771 936 202 847 147 206 533 540 547 890 193 422 582 602 638 218 671 983 590 856 198 34 483
518 815 805 632 756 765 148 56 682 903 245 262 500 71 449 552 586 963 897 703 999 571 679 632 90 952 157 499 653 553 688 792 889 78 89 769 158 342 274 446 811 714 797 357 351 171 614 817 554 543 715 429 176 748 840 704 527 748 857 921 729 956 947 629 569 841 105 605 207 989 10 737 179 819 964 645 513 997 830 252 348 183 11 508 485 492 225 953 480 787 81 520 74 58 520 308 422 72 844 365 841 526 417 537 587 492 562 148 820 112 888 978 88 732 371 424 421 128 366 173 963 734 635 78 164 792 656 480 689 716 375 118 996 172 677 42 651 332 263 858 56 938 738 87 118 309 501 546 903 36 317 375 505 149 821 945 287 955 919 691 558 573 874 103 850 117 476 613 363 582 883 836 670 15 856 548 940 588 66 198 508 653 32 401 229 352 177 839 541 726 359 569 210 4 704 919 332 814 0 567 297 592 318 625 594 515 142 676 522 593 639 452 553 360 694 742 138 385 958 728 126 999 106 42 966 754 875 467 191 425 535 248 111 331 961 656 683 202 777 434 599 845 310 586 971 752 214 480 818 247 781 98 877 946 519 379 932 950 454 147 503 526 911 187 983 153 444 334 884 618 511 128 684 936 649 839 309 571 922 626 796 52 259 411 559 580 173 853 326 809 51 772 3 46 253 428 499 561 380 203 353 806 835 288 355 522 216 713 162 509 206 134 528 423 243 994 615 953 390 691 132 333 6 767 950 760 429 260 709 772 49 734 76 708 43 502 365 957 606 519 496 810 524 798 696 162 24 269 407 365 288 735 675 640 333 520 282 600 631 550 194 298 544 203 579 64 847 403 868 776 262 175 724 471 647 326 458 108 180 883 762 445 642 84 438 357 249 470 727 9 37 925 859 76 474 515 771 198 701 954 506 372 149 296 867 664 121 368 557 879 819 619 810 886 145 164 987 811 182 368 681 609 468 74 981 251 803 355 699 170 292 734 713 497 523 959 913 835 1 334 730 34 831 906 265 947 686 146 369 562 795 709 281 525 512 561 131 351 602 299 428 194 881 33 248 737 733 517 878 450 102 659 530 726 19 687 921 898 352 136 150 108 425 27 405 648 70 484 827 416 718 624 431 442 411 46 450 251 974 966 217 628 488 584 924 492 283 681 205 768 582 322 814 249 565 256 18 103 467 125 572 71 609 265 302 926 461 431 600 921 525 842 793 124 678 642 16 652 786 822 887 975 181 952 430 753 172 763 993 383 232 912 117 124 15 900 749 330 758 422 659 554 408 192 39 158 277 850 838 751 873 366 114 158 725 335 4 685 336 762 801 683 193 286 668 33 807 73 750 116 360 758 784 407 316 421 290 465 616 578 567 197 948 509 258 760 516 504 350 837 122 773 772 482 124 10 161 876 753 813 299 560 386 602 78 136 708 992 357 519 201 614 64 191 605 19 502 698 256 198 123 474 804 976 768 423 170 14 953 528 848 543 13 562 809 20 479 623 928 168 900 77 192 392 483 573 252 535 717 513 218 931 576 709 933 988 690 310 957 77 75 317 101 206 726 894 813 207 872 19 373 659 146 224 638 497 166 320 17 742 324 233 619 738 865 357 842 198 706 524 46 50 7 690 584 215 622 194 134 53 47 102 712 384 923 717 240 14 413 144 266 616 464 726 478 653 902 419 698 333 374 998 731 311 788 289 925 114 83 954 250 504 531 398 959 893 116 519 387 96 135 341 231 530 73 549 778 471 335 929 92 727 291 601 623 638 270 713 611 78 890 994 26 124 455 422 817 896 968 660 906 465 426 465 200 820 585 915 115 363 666 581 716 956 574 607 894 250 719 444 763 64 315 790 175 178 107 46 301 825 414 40 941 637 939 308 931 84 436 516 630 178 695 626 342 976 255 735 230 782 722 490 347 6 774 852 646 93 96 709 739 949 127 7 806 901 424 781 376 743 304 596 416 984 621 287 152 780 829 197 752 772 112 412 42 561 198 272 163 752 757 990 629 828 5 959 895 941 759 527 52 742 356 408 400 694 740 92 854 517 490 837 824 310 208 345 760 597 402 118 607 29 808 951 687 83 654 954 133 638 169 376 946 838 917 973 761 944 330 379 537 922 657 451 27 967 912 739 384 562 775 579 798 198 812 242 364 505 247 206 87 956 404 554 442 782 285 527 905 240 382 164 542 17 791 525 329 681 625 66 735 246 498 203 663 735 610 646 473 533 608 296 222 608 832 382 960 548 564 922 794 120 254 903 293 722 337 566 578 48 969 286 97 80 276 394 929 257 869 398 909 894 825 588 580 949 349 443 540 726 507 539 29 315 660 421 381 945 769 419 119 141 354 336 128 973 546 574 388 255 855 928 949 440 57 494 44 439 853 794 561 132 973 983 289 795 423 678 452 863 389 521 41 435 658 689 590 221 368 971 862 644 970 862 36 84 484 435 734 166 242 52 260 964 9 282 904 947 550 171 303 217 583 428 77 909 543 872 20 494 434 293 549 602 632 120 305 520 465 431 552 150 504 242 494 468 991 592 741 294 189 924 643 774 591 432 976 924 312 31 224 559 361 945 268 156 67 183 445 802 990 631 843 898 396 714 477 955 2 935 977 637 100 3 918 964 702 451 627 124 930 846 680 334 30 155 634 92 979 715 515 600 40 272 325 699 908 72 80 775 275 785 589 108 343 14 340 635 926 697 418 151 645 886 613 41 849 208 529 236 743 788 228 362 886 757 321 964 880 865 787 223 721 653 765 116 338 895 393 839 159 661 308 423 770 886 747 999 836 564 104 439 209 140 555 565 433 12 235 616 202 320 510 970 322 679 38 921 745 455 443 777 313 229 711 264 278 560 914 527 720 292 954 920 899 466 234 641 23 969 766 370 997 493 764 589 732 410 403 749 420 830 409 494 410 790 989 435 395 492 517 679 203 68 475 818 62 535 71 459 934 592 267 907 826 520 21 295 238 772 196 426 215 467 994 117 944 187 60 299 35 954 319 166 650 104 427 541 456 483 545 242 320 518 406 550 986 74 34 591 644 865 385 803 109 193 907 4 626 345 783 386 915 731 837 409 139 270 896 374 72 840 8 813 246 887 876 446 566 34 446 283 120 493 714 867 50 383 187 443 751 612 823 579 845 495 399 448 12 586 358 87 846 693 311 619 271 416 346 261 956 99 244 155 370 630 174 659 597 278 536 302 773 890 457 633 295 520 955 817 84 112 624 305 190 612 995 672 736 726 334 822 156 364 412 995 920 102 272 302 742 694 885 86 669 807 98 894 937 517 667 403 495 309 184 632 486 740 560 925 636 164 14 411 204 741 459 91 852 972 691 480 212 632 700 960 463 382 532 524 168 255 882 579 538 469 264 151 227 726 28 784 284 728 327 791 935 664 220 474 160 76 31 25 652 868 99 99 568 550 789 918 219 766 298 873 674 589 592 654 367 138 548 295 693 790 153 956 345 684 137 197 296 209 394 694 213 851 864 93 307 737 620 255 936 603 140 508 588 825 754 826 633 106 58 64 744 706 466 765 82 898 188 652 671 481 300 864 785 869 435 53 661 765 341 304 45 951 197 416 593 766 858 709 655 221 637 899 279 953 601 372 143 867 703 133 211 184 984 714 339 579 910 98 489 214 251 470 834 130 705 702 839 264 482 808 69 172 65 5 79 519 471 324 448 728 822 5 539 314 863 878 447 94 943 809 676 969 68 961 440 292 453 860 294 180 286 936 183 248 141 910 25 306 171 487 782 808 901 597 640 789 437 871 509 837 723 914 48 810 800 668 982 190 95 575 239 830 879 773 167 185 241 411 828 156 802 704 432 676 165 362 563 660 451 943 55 954 992 203 147 229 776 219 662 881 331 15 130 555 314 691 952 679 604 715 898 916 221 609 998 533 372 346 767 924 746 57 577 724 737 587 816 168 799 543 91 956 462 698 962 615 397 500 978 492 155 781 692 901 779 309 641 571 269 925 534 849 481 192 595 989 942 647 617 726 195 971 672 105 391 350 851 655 154 483 151 23 493 31 53 60 707 293 439 631 401 41 748 201 938 61 379 932 398 775 261 725 280 361 328 64 472 819 521 455 110 641 618 433 415 320 815 853 470 310 685 841 861 116 54 927 441 468 780 163 648 704 755 584 226 45 547 697 94 574 728 180 492 611 85 731 199 214 673 205 59 705 697 82 556 45 985 272 469 15 392 450 103 730 945 740 257 560 129 686 612 110 972 411 965 641 306 853 61 1000 916 184 136 345 185 154 871 666 596 592 273 455 988 801 378 227 892 374 33 717 967 269 571 769 893 879 870 351 533 135 237 115 125 124 323 208 790 497 860 57 186 13 927 241 497 17 891 521 866 138 551 862 223 225 573 359 980 557 570 576 598 395 63 432 22 731 975 280 710 433 108 67 628 434 603 766 377 650 233 523 236 116 93 999 526 993 514 501 665 122 419 380 86 80 383 307 362 68 491 549 833 386 951 939 664 444 487 105 178 69 113 16 792 714 575 200 144 198 460 27 581 450 344 144
2 927 361 317 623 522 920 912 852 811 508 755 840 583 381 53 935 938 196 270 870 896 280 710 705 712 419 821 723 234 267 262 33 128 831 274 340 738 872 333 159 471 624 775 659 929 905 779 963 547 52 227 15 561 297 443 830 625 485 372 195 366 747 879 795 157 429 234 916 328 635 270 336 604 959 926 509 29 666 79 127 558 614 917 189 563 664 384 559 848 729 782 416 467 442 415 752 581 534 491 566 425 771 28 19 557 138 127 387 520 578 546 413 725 525 245 979 674 849 641 210 606 42 504 756 397 770 209 536 394 29 956 359 690 968 884 733 984 154 328 551 391 971 816 176 481 550 551 183 763 974 247 972 731 208 962 808 9 903 445 901 419 187 363 517 470 410 318 349 983 720 128 572 101 283 914 743 969 444 3 130 442 937 439 931 168 874 906 421 140 10 384 552 425 299 31 988 611 692 279 265 451 820 574 386 888 565 740 450 823 685 70 262 156 524 801 787 86 986 262 519 881 505 412 649 996 388 806 653 373 193 639 955 979 782 223 764 100 761 544 869 211 563 568 182 597 219 632 794 948 263 310 459 181 213 323 923 894 311 255 453 840 627 3 958 688 447 131 55 958 772 728 458 29 467 287 257 793 510 64 978 292 94 431 487 637 489 407 30 966 292 279 112 809 681 947 613 195 744 335 380 762 23 463 506 589 205 913 857 694 70 906 683 678 564 440 354 125 887 139 456 926 198 935 522 244 628 116 282 940 637 59 252 580 877 224 445 701 434 701 751 751 36 953 626 91 375 80 165 650 568 962 353 765 544 763 327 174 813 950 991 956 146 284 221 393 236 156 638 933 259 626 917 241 271 424 275 26 473 117 474 473 604 174 998 115 660 988 684 756 661 221 964 475 22 794 947 253 824 62 669 853 113 21 362 969 838 960 488 69 6 85 125 381 436 170 109 803 276 758 86 329 600 292 836 930 194 386 157 6 912 178 533 694 640 94 585 763 867 821 983 76 240 583 965 387 256 248 977 604 12 65 749 539 233 660 285 329 507 140 703 575 106 737 372 505 819 587 95 348 641 385 201 239 556 770 137 352 797 450 766 694 494 539 763 54 734 201 160 864 554 357 504 805 26 109 405 965 610 170 84 512 842 719 316 623 302 772 675 321 96 588 725 330 696 795 48 430 24 244 527 81 607 309 342 461 151 146 574 867 884 723 615 236 25 280 238 861 516 715 268 809 317 455 740 825 714 663 237 464 424 72 581 44 726 290 230 547 432 682 513 708 441 714 721 227 273 320 774 408 826 159 352 357 111 678 515 611 921 310 739 952 966 448 321 968 293 874 511 435 341 495 156 897 927 696 466 691 591 353 60 186 942 165 449 906 77 84 834 208 603 726 555 899 948 535 426 920 328 931 845 210 345 780 816 778 20 378 658 25 114 254 687 755 92 76 553 692 425 499 144 898 647 277 180 550 557 446 933 858 757 949 142 101 89 676 330 894 682 254 197 88 222 712 261 508 773 354 16 769 185 341 107 496 997 907 646 605 523 800 851 649 469 742 186 431 897 840 395 440 161 509 218 37 495 315 802 260 104 263 526 19 168 390 90 915 220 998 81 860 727 112 47 787 981 164 848 791 308 499 0 47 689 475 665 725 805 497 594 477 760 384 724 64 597 783 5 507 814 939 779 287 143 16 243 210 732 14 651 7 411 841 470 875 754 591 902 644 654 396 409 478 929 468 244 341 13 771 3 626 295 650 37 437 331 947 601 895 839 98 880 637 304 715 708 926 571 241 164 894 868 887 1 434 864 362 209 869 475 733 175 872 389 98 885 232 391 499 702 193 936 599 191 212 900 979 79 760 433 510 483 697 736 613 53 663 140 992 356 45 355 967 216 524 7 184 323 821 722 491 418 977 952 987 503 115 970 573 499 561 883 165 87 904 894 536 882 654 457 148 889 458 855 924 343 344 455 211 339 361 621 501 570 288 717 53 925 564 65 763 50 2 758 812 532 281 871 490 745 257 827 981 428 169 325 702 338 452 93 18 990 465 320 596 184 678 383 644 153 533 730 775 924 756 799 66 235 311 780 6 480 439 910 666 249 37 374 847 477 73 989 155 629 897 248 26 471 972 396 909 177 489 373 436 491 974 481 221 123 223 277 7 711 625 693 969 876 859 709 402 226 862 596 261 512 293 677 546 593 2 860 655 913 823 801 373 625 817 497 669 493 886 792 414 784 399 288 57 167 97 501 402 707 6 335 365 762 977 701 422 360 433 644 193 333 105 223 291 828 838 178 967 363 496 377 335 636 298 253 103 247 273 595 953 895 679 149 444 334 532 468 625 586 337 976 802 875 629 315 346 904 110 778 970 407 73 582 724 793 67 63 915 102 769 46 442 305 131 715 727 803 288 76 725 40 386 18 23 539 663 101 547 278 24 542 60 704 903 809 920 821 162 759 139 408 486 435 423 217 874 169 604 633 10 350 293 735 758 690 272 755 811 9 842 287 550 951 228 300 14 750 765 128 111 462 614 588 291 618 610 969 269 946 530 746 112 890 779 865 957 266 314 987 270 835 473 376 200 583 928 941 473 371 709 531 747 367 905 710 782 103 943 961 483 992 49 731 540 202 457 999 126 609 276 642 429 61 90 985 517 479 112 866 350 697 787 368 166 706 301 984 274 260 135 956 342 719 221 558 925 38 755 938 812 303 750 384 948 549 367 83 392 21 761 250 730 85 617 245 58 69 286 59 548 51 749 810 631 461 358 662 822 546 947 412 53 332 877 847 551 804 509 954 528 529 226 171 423 906 690 110 574 71 92 949 386 562 916 75 205 502 98 700 828 645 155 679 644 58 223 56 587 98 900 548 502 592 497 347 261 540 553 953 787 309 732 294 366 258 838 846 216 486 72 853 803 452 485 394 607 575 500 402 245 214 663 145 914 134 197 926 541 448 848 242 545 713 535 4 190 326 214 117 939 538 510 496 753 192 93 211 441 886 233 967 193 686 193 560 69 800 588 398 334 420 378 133 73 490 889 899 887 980 429 680 93 158 19 329 600 203 221 155 648 930 614 431 636 460 709 807 911 312 38 404 819 88 648 785 364 306 674 940 44 414 223 741 958 859 356 72 567 392 887 204 46 996 761 443 857 378 620 163 433 206 1000 818 50 324 198 284 769 246 800 694 667 832 935 994 199 181 330 648 296 982 405 272 491 579 320 879 958 120 626 691 220 584 64 314 566 227 582 366 891 423 738 406 151 370 718 119 209 993 730 606 10 943 219 239 680 617 41 446 831 945 753 291 39 530 327 270 541 464 234 289 768 616 821 318 438 241 143 776 355 44 986 41 304 535 458 605 557 49 164 811 456 498 651 35 396 476 905 908 994 440 53 67 281 738 849 528 971 348 868 667 432 232 569 769 175 858 198 786 931 748 871 789 390 922 259 439 594 255 157 281 706 775 202 728 495 673 468 833 276 225 17 862 198 415 455 753 532 737 168 863 698 911 880 492 446 351 787 514 939 132 491 27 897 878 323 17 363 108 53 73 844 397 783 688 455 399 104 451 2 781 996 131 467 995 814 274 924 358 310 590 318 823 959 602 589 190 914 854 701 215 730 122 321 712 250 484 235 105 268 643 14 896 51 136 214 129 975 545 925 768 279 234 805 573 714 957 130 166 690 960 693 698 81 892 966 401 763 430 835 569 897 856 782 915 193 150 460 231 882 307 628 567 991 269 696 379 801 521 515 279 454 767 53 301 905 577 281 82 317 612 583 541 582 99 397 57 847 116 85 212 669 32 119 229 346 173 559 837 251 62 799 598 703 611 43 599 953 652 877 97 547 950 535 873 737 264 144 463 889 587 489 919 880 74 130 427 217 888 667 944 487 322 696 674 513 478 322 78 207 825 544 619 567 928 933 891 968 118 115 777 992 561 354 783 279 881 218 68 696 934 4 718 698 296 796 798 494 543 441 634 913 472 709 844 115 815 896 608 891 537 707 319 223 932 455 454 402 170 850 939 545 822 27 179 156 850 543 298 657 812 681 31 943 126 778 520 995 124 441 224 8 310 204 66 354 841 322 907 519 791 112 632 950 290 160 346 43 365 54 576 715 918 234 152 382 286 778 390 16 174 288 400 92 437 852 630 961 357 322 465 374 100 272 34 249 14 508 135 77 121 213 589 152 671 638 676 405 657 323 482 349 207 903 765 760 54 853 500 520 518 945 962 795 656 782 199 319 742 15 973 633 790 481 313 786 403 299 655 578 11 160 64 581 43 581 115 888 547 342 344 650 788 110 817 422 806 264 228 352 39 475 172 845 695 909 254 676 438 436 422 509 670 591 631 274 909 852 139 164 8 594 393 480 668 43 898 350 829 401 716 127 147 158 639 481 337 680 200 335 417 440 162 235 650 739 148 742 678 10 893 722 843 470 385 325 914 535 382 736 699 238 28 744 80 354 663 706 622 12 796 527 672 688 45 267 251 202 369 189 91 234 141 193 975 758 861 556 620 251 364 868 580 908 188 67
435 464 962 118 928 703 668 174 240 765 256 980 593 760 545 736 616 788 437 439 301 351 428 440 600 432 33 335 885 302 86 725 310 168 906 997 663 910 774 70 181 879 21 12 462 960 559 155 83 128 345 283 205 461 498 498 195 302 573 177 26 826 296 111 883 385 513 494 389 67 343 947 363 606 679 625 506 681 838 223 24 950 629 571 281 630 127 205 591 942 574 951 955 380 347 291 583 958 758 245 183 765 840 797 776 339 833 26 283 550 177 471 252 455 784 406 102 613 365 116 145 640 875 753 71 793 47 989 975 814 107 602 820 672 930 369 888 286 896 718 99 947 374 237 176 644 147 474 815 670 213 697 603 717 72 325 349 68 188 831 373 970 80 668 918 584 665 209 633 912 856 651 534 438 243 261 305 669 285 661 207 391 197 23 683 253 680 385 590 675 369 91 388 842 576 385 655 577 803 142 17 506 251 591 714 818 643 449 359 362 575 119 547 60 997 320 689 889 355 571 224 770 160 461 695 263 150 519 479 913 696 555 400 924 807 962 376 261 329 442 917 325 433 493 1 401 978 567 457 712 92 171 111 54 223 685 247 985 198 781 182 331 49 508 510 334 646 489 366 595 880 116 550 909 897 846 486 236 136 438 529 877 227 151 982 979 788 639 97 297 13 825 523 844 5 570 625 945 356 867 786 287 676 785 956 323 830 145 724 55 124 384 736 671 780 557 324 589 741 630 101 472 50 515 140 505 512 728 244 165 750 783 763 368 108 780 971 424 331 29 809 361 768 71 821 30 51 428 732 889 123 612 185 381 488 920 546 302 267 241 501 220 920 74 800 25 103 199 361 523 998 150 592 812 826 926 221 748 41 826 357 915 166 50 927 825 980 798 133 432 59 847 450 701 519 156 290 406 606 524 525 863 239 734 119 863 245 351 730 736 452 310 632 921 718 829 326 198 152 301 410 979 972 92 642 665 144 236 254 725 292 215 979 362 876 464 829 173 509 717 940 156 898 686 639 262 481 622 430 682 416 539 564 555 253 947 351 72 303 102 129 178 263 617 491 166 106 245 992 43 126 394 857 439 761 185 737 703 843 848 824 312 483 583 766 150 904 934 947 211 399 259 785 145 40 933 869 971 515 171 835 654 968 584 322 546 456 429 302 537 46 581 315 791 508 230 743 519 722 313 944 395 607 864 53 358 35 502 323 826 910 63 903 985 989 635 817 239 25 401 78 720 996 209 674 879 922 952 505 955 645 293 733 856 330 389 822 735 222 694 670 483 118 354 908 33 894 861 298 244 582 67 847 120 931 644 924 890 320 450 902 927 313 709 148 474 929 807 540 904 638 152 280 622 34 280 934 780 852 528 667 155 259 579 76 126 881 954 867 448 394 885 217 447 522 299 984 642 634 861 480 740 74 686 946 876 168 610 201 181 630 430 311 756 671 45 287 439 278 942 3 593 783 349 557 8 415 211 408 872 661 877 440 682 619 546 478 926 548 972 367 817 553 51 104 808 851 465 530 878 752 450 344 318 751 321 551 46 611 150 932 462 682 735 380 781 654 631 909 140 409 302 748 684 165 873 436 671 787 630 87 361 650 335 139 975 669 808 153 966 10 638 31 363 745 32 990 874 599 568 693 823 38 134 721 323 961 290 566 874 953 33 504 29 463 818 524 229 401 89 681 339 535 496 560 552 232 431 502 44 690 823 220 455 688 51 423 338 370 456 966 241 434 289 482 540 190 684 854 169 594 930 790 108 605 708 485 349 735 978 939 946 660 791 798 92 685 467 6 326 561 471 891 493 651 766 469 517 89 272 581 18 449 89 16 11 319 638 264 931 884 905 907 207 424 234 187 727 237 853 864 220 631 448 816 421 18 172 882 699 728 976 200 889 142 845 993 718 861 80 948 651 915 713 382 736 7 210 439 65 678 703 762 872 390 719 886 676 384 484 964 764 421 600 180 656 441 428 218 873 521 356 431 652 921 290 601 17 109 267 777 634 378 951 858 318 805 349 759 529 597 851 499 578 325 400 164 389 755 509 234 129 889 69 628 856 64 432 411 638 585 574 202 938 848 653 279 706 377 510 231 796 595 359 711 884 354 412 158 739 797 263 635 138 652 542 272 343 874 300 520 957 846 534 949 195 702 526 146 155 257 963 274 351 465 704 250 525 383 47 719 49 879 520 494 465 831 16 248 330 295 236 211 202 413 366 381 252 130 226 321 467 489 472 507 777 458 523 233 707 707 979 589 527 22 462 810 33 839 768 936 800 288 869 163 225 919 440 760 894 871 190 4 919 169 574 754 708 687 864 555 504 67 970 427 503 712 496 364 417 42 558 464 787 558 207 82 183 905 30 156 50 255 625 769 981 44 553 406 183 837 109 538 819 154 38 203 729 425 988 781 307 178 413 533 987 474 304 138 24 385 916 641 648 701 299 170 935 691 370 134 172 808 560 791 231 738 219 860 709 662 617 892 101 115 257 832 120 135 287 796 760 451 555 493 928 192 816 29 588 823 349 779 842 461 640 66 362 554 443 658 132 987 686 704 76 541 971 647 27 976 505 827 989 37 78 418 372 873 776 429 583 957 139 337 698 230 907 552 135 570 129 958 782 571 657 417 242 623 198 173 717 454 462 228 403 226 480 275 579 68 521 149 5 836 855 286 13 328 208 610 554 368 78 734 684 32 672 792 614 162 908 58 606 870 116 863 878 8 795 596 734 865 345 899 378 157 117 999 955 20 917 568 498 615 797 720 830 789 754 900 140 446 529 2 454 739 570 531 3 339 138 653 630 340 488 938 19 96 213 432 909 587 537 63 969 470 10 994 310 659 829 812 792 799 470 916 6 455 142 393 326 716 303 503 354 569 276 175 629 466 203 731 971 375 194 620 725 438 245 657 26 395 520 69 262 342 910 819 830 422 246 293 956 648 204 403 757 747 234 235 435 402 449 845 54 60 887 518 834 199 219 143 100 970 266 387 148 171 275 460 263 497 385 392 337 549 437 692 821 94 995 686 771 991 163 706 126 609 438 717 436 698 589 268 93 484 761 350 973 699 785 15 946 336 542 960 809 556 131 664 964 862 811 580 329 132 937 151 828 644 958 866 432 261 502 584 613 911 819 191 854 602 209 673 903 113 59 332 322 110 841 241 858 14 50 649 465 708 79 954 352 327 101 567 387 973 768 844 795 926 167 266 884 697 37 317 918 941 103 842 672 770 649 62 672 713 647 341 16 672 71 137 130 194 115 988 945 636 62 749 58 517 571 710 787 622 810 236 248 304 215 877 39 0 455 269 974 362 351 959 482 348 20 308 900 159 908 19 815 841 466 212 713 795 518 85 344 352 824 853 318 334 595 723 908 608 693 794 732 117 761 100 444 271 200 677 6 586 424 742 216 604 279 995 193 379 15 746 367 952 955 284 207 725 697 901 963 709 740 967 707 121 452 30 299 473 494 333 855 155 246 206 306 492 120 626 386 511 915 572 196 562 605 260 221 878 56 372 169 983 792 700 548 105 758 496 18 316 537 757 738 246 963 291 73 621 294 45 805 887 690 627 565 307 928 386 872 640 621 54 970 925 700 189 431 913 421 528 127 161 57 767 805 318 351 543 209 39 61 184 154 526 162 238 733 624 127 125 224 579 376 933 419 895 304 727 421 141 193 782 718 314 612 91 75 542 583 771 984 468 694 36 194 215 946 443 682 613 949 444 519 487 912 705 512 656 713 614 989 420 991 445 115 90 881 977 370 536 715 617 456 756 269 855 181 225 943 360 863 637 131 793 363 813 633 753 14 186 705 740 49 527 551 70 299 859 550 265 52 893 296 765 744 937 964 544 956 358 753 965 233 273 333 23 255 219 124 216 169 258 690 914 522 88 158 335 762 981 306 477 594 426 302 963 164 744 501 407 712 56 389 174 413 459 246 475 410 405 38 825 998 11 894 52 911 116 228 694 382 371 274 726 411 414 770 77 671 9 459 289 760 490 419 75 422 715 110 563 957 578 975 214 977 495 616 179 552 276 606 167 25 204 464 951 24 588 28 500 463 729 265 48 862 537 89 675 875 79 306 442 313 262 28 801 807 974 499 703 792 985 899 57 674 43 198 912 258 802 906 419 712 391 832 814 313 828 357 61 503 28 619 114 133 447 916 229 428 986 673 942 669 467 170 306 228 804 239 398 825 577 586 346 167 282 283 309 643 514 543 618 302 516 516 811 715 172 733 472 965 412 781 353 146 196 601 84 380 193 845 131 974 849 242 806 415 448 462 120 251 397 379 65 533 12 567 969 611 890 247 935 22 818 25 249 229 277 999 834 14 868 722 453 873 773 10 772 142 471 162 209 875 950 706 684 274 81 328 95 438 872 295 778 820 208 423 945 711 122 898 396 95 943 234 299 954 112 728 294 928 775 929 532 235 55 9 27 383 73 720 210 987 312 684 850 771 98 186 93 778 923 585 476 755 666 751 764 771 612 522 404 930 297 831 270 683 338 39 565 498 539 274 300 403 598 796 242 752 128 629
742 606 665 761 610 296 232 923 788 412 193 503 852 335 197 662 29 132 927 546 350 719 681 392 891 176 974 463 438 792 784 539 432 674 20 195 327 56 722 952 925 965 560 701 535 125 505 792 423 526 176 881 452 482 858 757 136 401 774 690 447 366 546 868 923 160 564 596 946 146 917 210 840 902 409 451 922 840 768 216 730 170 618 387 930 945 458 580 433 263 203 309 689 791 133 229 363 712 318 882 590 601 139 875 236 769 102 527 907 949 516 544 264 352 749 981 541 655 478 743 699 291 748 956 939 24 35 272 679 507 593 804 92 714 416 117 773 613 644 360 389 935 797 84 300 306 524 151 374 370 659 896 332 340 798 824 164 757 211 238 308 305 983 241 506 505 726 850 776 444 360 812 732 636 643 220 420 214 611 871 198 741 489 627 472 988 121 695 638 203 863 755 736 746 906 264 570 803 467 766 710 437 592 906 915 656 419 725 514 318 845 363 808 837 113 80 738 275 124 750 238 134 498 410 857 559 893 286 306 69 326 122 940 242 686 793 55 200 269 887 406 891 168 819 613 991 340 76 499 249 225 749 475 595 700 780 919 505 68 746 496 82 152 130 114 690 263 542 486 880 609 239 295 180 107 643 937 831 204 488 540 135 450 106 531 311 526 996 795 312 628 938 566 568 658 7 201 438 581 872 719 884 746 574 4 107 527 92 76 618 622 872 756 822 24 467 256 677 589 308 471 197 319 190 441 699 558 997 200 967 819 207 705 57 769 151 36 688 876 395 825 580 317 580 751 710 502 384 948 722 521 296 80 880 147 772 482 263 691 77 766 990 754 415 945 227 501 852 973 91 804 263 159 193 382 713 434 567 254 198 39 323 267 169 96 257 229 874 824 729 640 243 655 410 58 760 536 400 591 296 242 532 632 654 12 503 980 904 781 146 903 684 241 492 954 274 837 481 872 478 846 925 417 968 707 988 449 97 627 715 767 789 185 501 158 135 46 81 359 916 166 423 723 161 637 354 348 558 740 785 582 480 855 760 559 624 463 749 30 607 304 633 132 358 315 470 480 657 517 548 848 376 392 999 108 603 698 522 322 976 494 201 990 933 341 399 156 620 870 925 353 250 962 311 390 926 572 463 297 993 763 597 448 949 971 515 324 112 130 255 829 240 830 761 911 660 708 309 619 871 411 300 634 616 770 656 823 918 219 689 346 879 755 280 440 591 991 443 428 711 849 814 721 211 752 323 704 940 338 384 890 140 639 108 27 766 126 243 41 858 87 613 813 473 160 666 683 928 562 991 765 87 275 340 597 706 623 718 372 372 576 244 347 70 217 205 302 821 403 130 213 500 944 978 253 373 960 743 561 363 408 952 741 382 758 69 379 641 624 795 747 864 662 677 60 638 902 943 981 810 44 842 883 790 86 489 172 994 602 923 188 473 607 295 515 530 424 991 386 513 61 43 439 826 479 56 195 279 600 906 851 427 470 617 9 19 518 628 355 871 675 780 828 6 555 268 898 667 13 644 248 533 15 422 239 405 119 617 245 789 729 304 601 512 413 154 194 453 451 169 882 57 573 485 222 876 556 695 474 206 901 386 249 96 8 629 978 162 71 958 70 624 888 232 538 647 727 2 874 47 596 251 545 424 894 947 565 669 668 593 16 706 943 533 437 620 663 535 975 503 968 417 739 76 636 836 101 998 50 206 717 699 842 664 26 674 737 219 272 461 807 74 85 197 54 11 240 891 224 910 674 73 66 937 150 907 285 715 84 316 321 594 818 716 395 275 173 333 291 10 488 117 137 787 361 711 250 22 661 873 510 394 333 329 410 753 880 64 892 639 604 279 233 274 63 997 373 27 831 553 796 218 2 367 664 333 811 581 388 84 103 751 606 844 542 107 72 117 685 229 125 47 690 574 10 539 115 791 220 56 951 738 575 730 802 144 25 80 205 606 247 409 557 784 362 660 822 280 641 52 979 525 856 228 994 887 503 274 309 6 329 220 460 897 523 182 287 528 446 756 976 593 873 507 180 367 626 274 646 92 384 488 647 315 966 999 461 913 836 3 128 972 110 727 833 554 678 10 972 395 735 954 713 708 47 460 122 158 841 704 584 831 850 822 100 824 959 537 801 730 53 162 28 59 134 289 170 294 469 946 186 770 370 691 918 229 429 746 744 176 688 53 525 999 325 283 485 119 504 665 715 529 78 596 733 590 296 83 52 186 252 19 335 218 179 614 457 411 351 706 214 815 669 994 844 451 532 492 462 747 17 128 635 868 988 630 551 423 649 54 228 406 112 626 869 355 964 845 910 821 571 943 145 269 783 327 481 57 916 445 421 630 899 159 547 506 401 908 106 665 212 489 928 470 986 460 854 32 992 328 885 809 456 286 695 101 512 854 953 840 693 234 23 539 81 974 67 682 310 922 537 358 764 341 259 219 301 964 426 285 692 79 493 454 935 773 670 658 218 46 131 118 897 560 6 948 79 462 196 249 750 189 805 298 677 411 155 97 345 631 377 163 109 884 941 721 533 462 534 22 761 353 427 113 660 299 785 83 330 926 568 958 507 778 987 365 579 212 231 737 271 521 947 869 657 389 932 466 497 7 182 84 835 334 94 513 621 48 513 316 620 89 799 392 34 125 37 700 165 511 826 216 711 736 45 350 554 981 140 303 208 325 74 414 43 678 900 259 174 395 803 585 192 454 970 150 929 146 884 280 258 198 706 830 860 735 508 591 779 571 914 927 877 59 982 358 495 969 896 223 31 538 339 84 879 941 161 613 731 999 838 987 376 825 281 975 442 76 344 724 368 496 912 71 552 758 778 144 223 177 51 706 895 168 680 160 342 480 260 125 183 838 671 97 279 351 189 284 931 338 500 287 586 725 288 712 629 644 381 181 936 93 920 939 162 257 358 207 120 703 369 379 415 886 22 668 337 147 548 777 676 694 199 355 294 329 550 910 65 599 371 120 817 294 407 993 323 363 251 923 18 81 810 87 605 195 509 702 701 660 862 655 234 349 262 281 282 606 806 89 908 542 311 732 687 773 19 922 859 434 762 328 443 473 904 134 782 600 881 650 985 515 999 187 95 155 169 717 650 548 142 678 588 523 853 395 118 410 938 965 21 923 753 472 215 637 827 120 257 43 950 83 364 104 444 213 202 317 653 177 57 891 878 966 780 884 716 272 598 445 648 216 490 121 261 629 832 415 585 75 73 712 549 130 144 476 771 953 998 663 354 919 430 508 265 565 69 358 366 300 42 336 59 826 642 937 312 673 5 248 608 717 777 259 847 691 594 247 207 503 696 477 0 203 473 808 83 403 380 428 343 387 745 50 89 953 237 209 913 672 816 823 672 468 694 33 656 407 334 218 149 566 129 293 88 374 491 287 952 742 709 252 965 976 821 68 3 843 91 236 528 259 184 789 926 576 255 143 367 826 273 6 977 708 138 290 995 674 141 793 396 565 385 57 530 788 843 263 357 720 117 222 93 726 544 899 177 863 40 305 864 342 62 82 996 295 567 233 553 108 412 847 181 949 394 489 718 226 455 27 33 381 967 837 283 915 404 993 867 447 909 875 227 797 402 768 284 278 969 415 454 604 393 769 580 46 383 215 697 92 171 312 445 314 77 413 924 843 289 368 99 783 425 563 64 217 7 39 466 512 652 304 276 118 391 393 465 606 682 641 336 710 633 480 431 636 49 739 111 867 934 224 684 69 724 140 244 287 178 929 603 474 720 713 146 19 790 198 815 460 187 738 349 577 378 186 148 850 645 226 949 59 32 42 153 312 313 251 812 711 787 445 398 436 399 838 328 880 127 8 484 630 760 720 794 577 116 879 286 827 305 920 793 680 11 814 759 622 757 700 712 684 422 725 476 60 625 923 483 597 90 282 792 522 703 94 631 103 889 240 157 725 543 304 868 298 997 213 886 334 14 773 151 617 539 113 418 472 702 670 791 85 280 930 356 591 230 186 453 726 175 492 961 23 492 568 167 550 714 502 569 630 316 865 743 193 352 649 834 151 97 722 958 244 865 129 320 452 809 135 654 809 459 678 587 63 270 740 617 396 414 172 277 733 957 28 800 166 487 358 405 256 331 69 786 299 673 233 246 175 104 971 56 458 135 652 226 252 48 232 105 392 191 494 839 665 268 365 387 793 651 584 933 208 595 274 599 589 298 649 235 230 574 849 775 643 956 896 303 939 75 401 436 181 522 924 143 65 209 94 206 663 375 16 578 519 468 958 274 77 614 98 814 329 942 343 734 512 563 834 666 189 820 3 221 900 861 744 511 100 243 829 519 41 989 102 887 826 630 990 154 588 993 228 615 165 216 624 616 842 772 347 875 166 82 148 612 136 583 249 400 303 725 590 905 618 278 83 1 90 299 374 963 414 292 361 190 417 955 914 667 732 921 874 293 303 266 110 871 277 38 793 290 361 98 318 728 548 529 423 520 211 477 434 984 573 789 504 307 667 435 32 163 761 464 506 210 372 365 480 397 547 123 663 577 418 314 488 866 138
588 732 98 708 240 328 114 956 901 9 210 363 971 248 675 531 144 441 997 221 194 189 376 590 701 716 213 702 744 338 241 823 984 368 556 445 244 251 448 68 133 23 570 934 746 493 759 252 569 473 937 881 203 186 745 985 270 857 853 262 520 904 27 916 398 541 311 258 710 201 373 881 201 304 726 443 606 557 656 920 115 570 718 37 351 891 298 621 704 455 965 62 250 95 674 845 688 492 866 260 950 181 432 917 846 533 401 649 195 684 600 688 312 28 487 240 980 957 515 741 318 853 371 639 492 386 908 675 266 757 314 832 828 188 321 962 827 264 493 70 805 53 499 48 434 993 862 704 664 245 342 212 707 300 635 925 869 159 581 314 603 808 711 493 660 43 52 956 125 520 177 720 783 415 402 881 34 504 72 605 809 6 0 844 174 573 364 153 442 243 891 780 438 109 228 970 952 574 554 723 46 486 575 982 284 332 408 302 665 418 395 325 142 702 262 64 208 16 611 496 968 208 328 379 418 742 576 980 935 106 946 644 40 474 779 503 409 499 905 409 14 520 96 310 649 408 764 906 931 542 110 120 41 253 822 82 286 779 639 843 456 466 187 400 137 493 622 377 120 471 166 918 407 474 496 110 224 106 43 845 422 455 79 625 519 461 18 163 329 220 792 69 686 645 577 523 32 600 507 762 11 308 252 735 907 353 386 509 814 984 464 667 589 539 372 441 756 717 829 929 460 514 893 208 721 709 996 837 889 843 514 626 332 152 326 749 626 548 206 288 758 239 936 335 914 636 494 966 338 721 794 71 724 445 993 827 391 665 287 347 767 14 881 710 695 151 923 308 553 589 344 326 4 426 6 779 365 138 653 590 317 703 628 638 682 14 145 540 945 795 820 478 770 578 48 861 162 988 751 294 534 828 170 398 899 926 844 186 171 213 630 673 501 362 505 706 972 454 636 906 729 105 160 105 624 24 457 429 285 990 255 102 595 826 510 471 334 793 251 174 410 549 638 333 424 631 777 548 648 164 886 460 738 63 559 815 128 439 851 334 989 264 861 246 994 463 91 174 53 86 163 66 586 436 896 760 358 371 502 456 215 313 983 288 615 842 728 882 101 257 375 677 910 94 82 856 991 467 131 474 897 609 86 672 308 945 922 625 232 537 990 656 823 359 191 468 155 901 485 708 873 662 451 642 204 534 629 832 441 344 776 345 673 680 841 827 739 118 826 998 940 992 477 342 916 740 389 271 483 599 652 320 741 462 488 289 15 916 643 95 730 45 183 643 16 143 545 525 296 146 539 870 481 842 882 829 136 275 13 191 260 178 192 32 995 939 632 427 175 299 518 841 573 827 596 910 566 667 849 649 547 206 103 287 960 724 225 287 89 179 289 460 818 597 100 568 380 563 512 93 335 714 207 30 106 402 580 272 455 711 865 553 523 75 309 609 646 388 35 895 552 196 294 427 561 26 742 329 878 377 491 951 76 812 281 275 253 484 705 911 80 41 256 207 974 930 657 1000 449 213 564 360 999 832 850 346 123 279 419 894 387 332 683 430 941 597 108 826 66 993 987 923 119 36 572 919 986 290 185 332 951 396 651 667 525 319 918 689 302 208 669 593 845 397 230 81 966 491 272 805 316 512 819 921 307 334 856 227 944 868 542 363 111 310 378 508 217 105 961 126 811 834 719 301 55 77 725 582 930 954 420 286 807 851 962 736 970 283 90 741 427 217 36 421 87 223 817 244 509 135 594 488 359 137 678 477 789 851 211 909 785 606 17 192 949 802 42 95 258 511 306 535 998 409 847 62 967 211 67 895 220 809 92 412 71 865 584 115 947 537 712 171 835 171 708 774 234 869 755 629 356 623 57 685 222 877 565 334 415 199 186 735 238 624 900 418 113 232 978 2 476 967 619 383 161 543 172 706 689 798 529 742 352 607 938 432 439 949 301 468 45 416 94 270 435 429 465 103 549 729 303 691 690 741 815 695 808 934 180 95 216 748 331 283 766 757 679 516 973 609 762 629 20 818 934 71 236 879 423 795 390 466 5 546 917 812 609 859 323 532 157 31 259 889 667 186 592 123 640 99 436 843 129 497 124 633 233 932 152 391 354 412 560 614 396 784 605 533 58 744 985 398 591 900 340 59 473 505 598 336 377 814 31 931 976 173 864 994 620 296 156 999 315 577 919 954 879 466 295 400 404 598 563 191 146 338 38 653 116 367 863 271 713 850 24 329 977 505 837 634 532 438 834 397 693 495 273 283 121 176 625 5 188 465 348 406 550 986 70 471 153 361 748 621 752 695 19 749 112 947 165 140 894 23 47 900 199 998 528 549 992 118 604 549 461 82 95 110 685 327 353 464 447 680 796 454 912 362 105 193 179 288 84 111 627 87 802 219 634 547 743 380 732 541 59 600 750 535 468 996 268 428 963 955 757 280 122 871 293 467 443 4 62 97 803 149 22 47 932 562 599 447 832 550 139 153 433 336 69 565 650 28 797 963 397 758 49 89 130 604 887 575 417 192 541 939 583 188 169 779 56 443 267 269 614 414 904 749 641 715 463 796 412 306 484 422 245 283 791 642 54 619 953 414 668 428 830 652 118 296 942 501 437 374 406 519 926 994 458 97 88 356 610 194 772 804 801 289 761 265 607 408 149 734 257 565 99 849 927 100 446 229 414 727 355 43 957 17 64 173 902 994 151 82 716 342 799 118 450 133 263 211 198 730 117 140 370 388 810 376 903 65 663 704 702 572 913 435 661 659 671 540 527 377 812 983 709 381 883 996 26 830 870 607 271 271 582 600 209 503 173 834 346 729 440 6 546 590 836 886 452 634 521 636 1 9 247 649 299 79 717 923 459 612 763 175 868 69 699 399 444 121 474 318 322 763 336 379 585 984 715 85 670 222 593 697 8 636 30 323 816 330 229 863 50 533 154 84 831 690 773 101 428 883 138 13 833 901 778 459 637 229 283 481 858 197 193 688 382 814 982 780 81 333 274 973 197 952 558 44 411 822 658 839 568 232 813 152 694 662 10 443 915 654 489 505 360 422 749 53 132 912 631 525 288 158 911 41 176 538 205 418 77 711 948 554 557 771 350 199 857 532 524 816 506 471 304 494 320 86 223 380 522 189 470 766 700 763 587 975 959 748 278 141 343 930 647 593 214 535 383 243 714 94 127 6 880 386 892 537 540 157 490 27 400 327 736 489 109 891 454 886 403 434 242 703 480 880 345 882 63 149 471 220 677 794 140 9 269 145 430 379 786 856 374 573 60 394 93 308 543 541 388 7 842 149 429 495 405 957 189 465 790 456 531 875 513 216 511 119 526 446 85 236 75 319 330 631 676 62 848 626 753 751 955 481 548 968 920 350 871 233 843 330 734 459 781 920 888 980 143 99 297 421 327 603 578 960 787 550 333 848 73 490 571 496 445 16 277 861 662 132 788 379 78 994 537 225 633 123 898 550 969 586 102 200 562 979 243 42 612 918 467 250 178 917 167 437 37 784 780 800 939 3 621 688 608 261 644 299 202 894 597 524 567 288 839 354 876 747 249 98 379 364 544 469 28 484 3 694 958 710 747 747 97 66 384 175 341 464 310 524 221 744 325 238 74 586 339 12 361 556 579 656 536 324 933 509 61 718 737 641 654 726 219 639 300 235 981 295 393 16 147 967 135 563 765 888 425 357 482 385 533 502 800 65 231 562 453 19 282 917 642 461 159 629 956 776 988 213 246 974 720 48 290 742 769 886 943 602 181 669 691 629 782 690 517 893 855 236 212 748 885 977 235 847 478 583 925 233 672 17 551 962 924 502 168 212 279 755 134 75 190 574 895 520 148 240 466 106 854 53 385 600 347 43 498 127 503 81 264 467 884 463 516 683 775 78 479 915 774 817 602 128 574 910 906 783 313 249 141 430 859 498 964 842 623 682 362 372 337 527 164 408 369 625 23 983 29 308 226 838 280 850 291 65 706 544 349 875 697 429 954 297 723 480 617 22 2 976 692 810 7 598 838 141 928 342 248 787 852 565 381 207 681 477 475 867 275 865 276 903 486 533 760 983 508 43 860 357 680 236 239 858 613 146 696 435 824 671 39 728 659 382 399 985 472 83 618 998 104 957 196 125 504 970 366 969 500 200 535 914 877 201 979 441 909 88 727 92 25 349 874 482 431 202 200 214 875 637 497 736 655 26 392 760 368 315 771 508 929 331 367 184 495 253 645 367 265 924 150 891 698 456 9 449 975 399 261 904 254 836 324 807 218 155 784 746 394 786 590 95 754 177 413 897 793 921 227 9 305 747 357 907 421 1000 821 363 666 440 733 83 21 295 890 353 319 845 530 990 184 422 107 176 83 381 237 943 363 975 426 102 416 857 182 46 33 559 158 599 806 235 804 593 555 63 735 950 867 828 469 335 795 169 798 246 740 198 12 469 722 958 601 348 731 427 840 175 51 908 703 68 684 220 126 940 462 373 768 476 825 318 68 550 872 130 538 176 292 686 616 709 44 878 65 547 921 917 687 800
830 808 859 550 785 535 781 103 934 545 789 361 688 534 696 591 281 603 695 700 929 347 907 987 605 858 277 904 336 524 786 539 750 500 174 702 897 777 545 236 195 139 629 563 71 489 149 44 299 636 150 992 129 473 922 208 46 792 886 242 408 172 91 723 651 264 610 242 637 975 258 637 326 573 271 82 656 699 112 271 613 117 207 506 607 629 45 166 854 74 638 743 574 506 943 820 710 780 738 640 577 636 400 54 909 511 926 532 399 810 103 42 749 391 50 675 850 19 737 626 21 599 540 559 747 586 295 486 604 450 600 582 537 382 584 273 692 625 625 711 397 89 202 394 965 634 794 319 318 144 841 788 4 761 962 487 798 313 410 612 427 433 936 396 83 144 61 528 817 955 732 866 192 125 351 871 961 519 453 542 831 679 419 656 630 705 346 62 562 772 393 906 193 194 267 607 143 552 312 293 742 303 362 756 498 170 395 940 954 687 289 941 175 823 476 944 814 309 862 379 455 862 261 786 47 205 515 870 776 434 487 76 262 876 955 746 353 510 588 324 167 449 633 692 389 546 587 934 972 839 70 332 861 940 402 101 463 420 116 209 896 754 215 262 884 620 596 867 135 124 340 690 142 942 220 857 414 367 422 822 292 528 276 143 354 251 505 848 401 159 221 380 322 277 544 703 189 62 485 182 259 737 974 319 185 623 301 474 906 64 165 928 368 632 518 724 959 343 443 611 316 141 802 623 75 800 255 768 626 12 315 161 169 569 569 143 890 389 423 910 26 443 497 809 228 759 146 872 863 837 582 930 288 24 117 640 572 126 376 709 902 205 892 931 530 186 134 827 758 671 360 364 444 268 879 874 608 55 122 74 151 265 170 967 666 104 877 78 987 749 99 848 36 282 329 411 493 527 334 751 18 519 344 18 516 271 435 598 970 526 514 344 28 8 273 292 479 429 246 303 856 641 93 162 387 132 283 414 957 789 472 221 256 821 846 845 889 986 662 288 524 503 424 210 677 151 225 485 526 345 707 553 845 126 837 79 253 875 180 508 88 801 286 823 194 97 731 734 126 49 904 554 320 329 535 85 566 769 95 75 442 347 114 332 669 993 818 786 216 576 937 2 805 830 999 720 7 659 377 947 14 311 950 158 945 645 643 296 284 691 860 906 361 341 827 405 287 766 652 308 141 132 751 319 930 834 708 331 875 53 173 505 745 882 89 23 124 763 106 202 41 434 659 827 790 350 839 748 771 474 308 17 682 781 527 19 565 906 464 897 598 87 976 127 27 143 555 432 510 85 727 984 915 346 739 313 11 766 843 510 392 530 436 794 791 574 547 411 74 104 69 798 237 673 620 469 951 977 703 674 420 946 67 667 832 433 870 206 319 736 719 394 828 65 373 67 218 815 657 461 321 555 687 931 721 428 966 936 743 781 931 353 480 130 60 103 616 769 623 790 381 507 769 288 614 757 404 285 996 888 873 745 119 982 901 852 380 665 457 543 956 679 568 127 923 912 819 156 478 864 624 114 722 471 531 132 32 474 912 691 905 74 279 20 619 462 874 922 826 679 9 256 204 573 81 447 109 154 770 800 2 418 716 710 744 677 777 990 40 68 984 872 953 109 222 662 54 728 812 985 809 407 486 466 709 371 642 202 808 153 990 313 595 812 100 939 390 694 460 108 766 376 352 951 58 561 203 645 883 48 456 307 365 859 885 972 967 924 958 180 702 999 891 575 947 619 648 404 431 322 833 996 601 314 542 65 893 560 128 247 132 602 243 90 386 201 793 67 508 383 52 703 57 707 16 351 72 234 558 932 649 689 5 398 139 312 79 449 405 345 592 938 536 203 664 273 214 148 263 519 983 638 467 501 206 502 239 120 988 974 553 341 867 813 428 264 374 340 855 290 43 414 834 446 543 216 548 259 655 522 573 438 29 535 881 98 25 856 157 480 415 20 681 297 282 373 847 672 331 821 481 567 522 678 49 393 706 124 736 281 851 942 650 430 97 158 960 478 196 594 760 639 713 521 887 756 820 698 425 764 903 614 698 25 461 347 198 401 621 301 339 895 499 799 571 254 606 520 475 510 799 797 433 738 968 864 184 463 107 53 992 388 772 196 580 875 217 180 118 981 153 656 411 750 56 933 919 781 191 497 733 332 935 633 367 272 602 662 980 142 646 141 465 389 533 595 102 1000 720 298 156 875 205 607 551 202 525 138 928 24 363 846 895 313 759 326 807 768 358 537 773 417 645 541 559 502 871 288 550 602 473 206 670 466 212 65 325 332 372 758 330 447 459 762 76 569 38 789 622 928 338 587 918 765 249 907 579 718 211 511 511 684 450 200 19 672 42 377 671 928 416 761 705 592 280 332 412 381 800 615 561 982 15 506 406 932 101 593 804 763 864 102 197 576 775 409 927 964 900 813 768 352 564 612 868 729 348 910 941 345 857 539 113 937 609 835 979 472 748 135 94 12 77 575 449 81 700 642 66 437 774 847 811 135 899 256 30 33 754 870 269 656 63 531 492 104 969 305 729 683 231 110 977 31 694 49 370 161 866 353 717 392 426 750 978 294 985 956 641 799 332 672 298 746 815 807 725 825 933 345 341 864 482 182 227 435 491 663 503 27 654 666 121 676 532 677 982 976 549 481 784 992 474 513 201 12 257 48 973 442 697 896 762 426 278 255 539 206 432 678 355 81 489 562 520 512 265 130 183 992 65 16 12 444 952 189 407 991 971 37 350 67 347 235 765 292 335 362 593 670 34 210 178 934 653 100 391 355 667 808 441 401 872 890 917 705 98 809 823 30 603 24 383 657 724 557 701 718 454 984 835 995 644 600 62 180 252 512 345 58 275 115 672 636 684 790 964 285 17 761 104 636 675 960 788 499 120 420 779 397 821 889 693 938 740 205 356 85 452 854 84 932 852 434 494 509 264 198 429 927 248 649 68 834 166 191 466 904 451 923 51 523 384 198 836 755 612 540 437 477 755 982 468 505 300 31 712 470 470 194 251 766 223 174 209 36 254 253 48 365 797 191 171 65 260 934 130 419 597 931 274 438 369 426 462 509 366 576 528 753 337 530 324 255 993 198 538 772 110 275 908 307 125 326 181 291 33 707 495 649 31 933 921 402 448 777 219 329 611 705 938 841 673 894 715 842 521 747 111 285 501 56 186 70 910 938 632 747 232 606 145 892 488 696 576 324 876 109 382 417 780 302 726 112 764 504 272 773 691 19 64 280 0 142 24 326 438 57 761 412 665 958 529 939 303 648 440 725 409 917 735 862 179 732 981 825 371 168 268 982 188 770 589 409 869 437 177 920 266 240 914 592 591 627 730 194 504 482 509 490 291 459 920 325 22 600 234 278 796 502 85 316 567 61 679 66 396 501 581 509 849 682 164 482 159 136 858 882 240 961 230 972 445 142 496 220 471 62 512 675 290 379 484 158 314 247 878 453 975 608 430 225 689 149 105 971 778 228 615 73 483 218 663 157 636 863 782 27 647 314 305 576 995 519 631 361 575 727 590 534 998 276 825 508 403 404 23 408 639 519 658 589 686 891 711 881 39 352 865 352 586 626 238 898 317 667 599 669 296 279 172 357 880 84 942 916 840 677 946 89 154 210 190 676 944 527 822 874 810 919 723 161 349 857 447 313 783 552 668 768 10 438 92 103 714 879 728 55 247 947 563 818 439 966 59 662 490 202 1 937 618 542 546 636 519 459 699 274 704 781 123 144 560 326 842 590 208 358 163 101 683 300 138 637 398 810 140 976 147 195 73 811 342 125 911 601 294 855 506 150 541 572 241 260 236 165 948 379 144 570 634 555 932 899 304 708 375 353 357 90 939 468 583 473 235 973 803 662 152 815 176 336 158 708 756 315 997 879 801 410 270 458 824 384 309 6 155 659 994 921 507 529 517 818 394 325 676 462 162 377 718 169 250 26 534 327 137 946 690 881 200 732 741 784 244 819 513 344 87 508 806 932 578 508 20 386 746 315 661 465 127 369 787 705 53 895 894 748 385 785 925 311 986 885 182 372 96 538 55 726 187 392 418 211 767 578 90 17 916 604 44 454 306 676 477 732 80 162 446 845 627 446 233 669 226 904 469 590 78 123 680 182 813 563 556 964 86 425 224 762 417 308 848 533 678 385 523 789 594 36 35 794 302 927 161 129 131 653 557 599 585 389 500 130 757 735 229 738 343 384 753 35 763 284 115 408 379 958 328 738 37 321 293 243 3 947 617 934 388 385 323 184 242 871 199 625 285 103 898 404 378 285 210 960 136 359 853 231 882 714 924 751 502 986 13 49 685 544 940 113 8 77 734 384 245 727 297 854 792 277 421 396 888 655 160 693 359 745 570 385 310 276 364 272 327 91 554 996 635 406 458 567 311 340 628 161 989 411 552 29 963 619 313 457 6 196 333 847 949 674 413 529 795 801 168 75 108 382 640 789 660 833 829 509 213 689 816 19 434 419 307 220 838 429 991 28 844 498 82 187 133 78 148 918 674 288 913 155 752 541
497 684 178 658 744 917 268 901 919 55 971 516 434 310 635 668 104 757 981 89 28 572 384 624 80 832 599 592 935 29 441 299 155 138 845 518 898 982 152 84 147 68 654 533 740 217 195 467 820 318 565 126 403 592 43 385 97 472 493 784 606 925 180 18 636 567 892 340 81 308 382 648 151 68 737 124 867 344 12 909 905 550 387 896 242 530 735 916 997 904 173 93 810 385 809 861 299 477 372 467 240 515 165 915 934 831 965 281 503 665 488 796 837 231 570 431 900 160 53 501 906 894 973 7 171 996 235 198 404 450 244 944 772 231 795 633 5 597 467 881 912 543 857 451 202 255 761 511 344 758 932 644 538 572 308 43 633 531 656 841 319 49 37 131 114 941 869 227 846 207 826 835 687 584 499 707 592 993 624 904 150 616 132 589 550 234 669 673 294 234 528 518 502 728 468 682 671 571 999 364 663 190 350 398 677 119 36 24 868 677 454 408 870 683 196 570 357 441 166 14 976 207 10 74 682 18 709 635 70 19 775 70 378 673 85 319 75 586 306 365 676 99 985 6 927 4 964 166 627 394 425 314 288 13 361 854 329 430 786 909 938 555 978 92 749 234 451 719 594 989 464 283 926 195 822 408 552 838 4 412 576 436 16 114 433 209 637 164 267 372 34 166 972 663 774 41 909 785 38 914 374 451 270 581 139 846 176 948 783 831 83 213 728 376 719 142 801 559 984 584 311 270 96 934 581 35 427 767 225 846 734 936 540 547 428 278 145 469 197 394 701 467 814 4 128 646 175 516 222 605 302 116 649 628 577 186 25 189 797 336 30 963 8 191 541 208 459 575 883 496 192 927 625 358 358 676 332 592 568 297 941 902 957 963 494 814 842 736 608 496 486 583 460 895 620 229 745 326 765 189 834 551 413 283 849 132 61 351 567 662 102 238 129 455 854 438 247 325 381 472 950 842 206 375 121 338 116 562 393 43 317 824 63 372 71 699 875 700 35 752 558 616 982 672 967 173 776 456 717 113 526 608 221 910 712 906 48 998 301 355 762 154 29 52 131 326 595 727 452 184 226 81 188 15 862 350 444 507 88 285 470 915 136 399 408 321 477 650 802 995 476 607 446 833 419 131 556 166 771 620 924 501 688 685 287 18 237 62 841 263 597 693 44 116 376 594 936 96 284 970 314 834 788 740 529 972 534 792 255 5 569 937 700 737 674 262 831 532 9 943 168 806 564 669 414 315 704 985 732 191 679 29 368 219 58 810 516 631 169 309 295 954 610 957 475 647 90 695 882 323 646 191 66 970 485 606 904 185 866 186 515 227 133 884 901 413 916 198 315 150 590 789 280 192 86 598 160 571 62 386 759 34 277 413 561 218 897 466 478 736 798 531 970 992 365 99 19 723 995 231 808 455 349 617 839 357 348 499 644 19 204 593 527 807 673 175 895 361 391 541 665 334 309 947 93 58 629 540 211 205 675 892 773 637 512 453 888 467 342 26 137 915 519 768 705 117 850 756 450 652 907 137 836 422 21 496 231 287 212 618 431 418 125 347 621 358 766 700 134 2 647 137 324 416 666 193 113 522 715 450 259 576 832 97 533 103 119 337 726 546 135 470 886 396 156 810 602 678 33 102 811 835 179 880 697 589 363 654 729 336 664 928 148 176 714 78 106 537 566 677 524 9 50 588 706 626 587 249 805 201 410 616 518 358 763 156 215 912 57 146 201 351 960 84 563 91 59 267 233 910 730 226 13 783 830 190 112 238 911 901 401 339 681 316 793 579 747 181 683 644 893 438 321 888 847 685 698 123 111 555 630 142 743 206 929 385 507 95 380 8 864 181 199 978 238 444 224 643 908 32 84 455 498 239 523 108 655 370 880 229 181 801 603 465 3 304 252 372 922 152 153 833 164 767 661 986 851 410 648 447 992 412 138 885 613 414 234 818 758 616 923 815 500 927 369 320 396 142 232 331 447 525 596 72 94 787 0 823 7 617 604 111 142 400 785 842 634 293 557 83 326 335 952 972 586 743 818 475 140 784 109 421 310 168 517 399 261 622 264 725 853 452 207 652 828 339 402 179 617 760 615 999 458 4 990 913 392 323 405 747 386 722 760 853 328 195 887 198 959 583 449 370 439 662 49 278 998 130 158 804 962 865 755 272 69 590 756 179 768 471 423 825 896 941 506 439 469 570 879 693 271 36 429 506 251 463 693 565 330 668 792 3 969 57 99 22 767 349 947 270 632 325 144 580 931 774 325 368 703 605 819 958 186 957 298 209 46 900 51 762 782 263 643 130 653 325 598 593 194 101 584 646 750 768 286 461 958 868 400 29 951 489 872 743 274 879 844 963 668 438 787 806 612 499 390 128 943 678 821 66 953 607 60 752 545 809 353 502 626 326 724 755 422 263 779 483 479 874 738 638 542 961 920 561 227 310 678 952 933 790 483 600 183 287 366 633 338 539 554 693 218 681 162 844 690 747 260 545 248 178 796 198 731 94 27 27 72 141 628 727 829 953 198 326 742 142 250 525 421 482 522 557 949 269 589 903 115 621 991 890 214 864 823 103 520 208 642 150 190 865 546 361 891 792 746 538 290 641 170 280 187 278 574 141 684 567 725 800 394 42 915 134 544 114 789 486 67 82 490 329 437 118 383 195 355 503 127 919 575 102 216 999 68 484 337 845 790 199 336 755 407 43 210 639 650 485 657 399 300 854 416 21 609 581 56 249 82 151 281 315 409 197 910 679 282 365 945 95 672 643 667 324 389 403 436 340 495 569 360 862 600 335 631 75 243 378 120 169 968 932 1 553 871 692 364 948 659 28 472 299 182 626 269 272 513 829 466 117 367 4 855 145 440 574 917 587 256 301 263 310 710 815 371 103 89 297 713 298 258 451 356 705 370 961 320 93 296 939 249 893 480 828 988 108 956 767 415 637 23 396 641 724 521 923 794 215 273 627 146 935 553 621 184 730 241 576 764 933 807 271 989 698 209 681 174 275 200 693 501 571 489 6 359 537 525 324 986 794 124 664 652 61 411 156 578 46 804 124 185 38 461 308 720 349 833 296 385 899 327 281 579 948 229 185 966 473 491 634 753 687 474 542 293 555 6 51 863 734 108 869 707 524 154 524 395 368 424 208 24 360 331 462 254 769 20 980 375 672 623 649 689 559 107 126 559 668 573 733 752 779 292 425 560 139 47 91 616 482 406 64 312 303 430 6 412 571 806 196 304 971 694 740 928 715 942 235 848 238 313 67 398 444 340 383 110 865 827 290 118 300 39 742 780 788 157 261 141 1 347 618 583 495 443 772 278 155 658 191 994 628 279 393 944 930 537 292 937 842 685 412 473 422 130 448 100 795 591 92 122 638 840 835 265 543 266 172 580 960 101 38 736 426 285 984 105 671 297 87 2 953 858 587 76 418 770 221 45 722 41 63 32 80 639 277 979 521 55 407 894 258 236 431 873 991 536 660 482 729 64 368 228 252 463 682 462 575 946 76 860 381 662 959 651 657 727 751 835 121 611 344 861 65 925 545 239 453 487 711 601 11 572 620 335 856 605 820 781 717 74 451 373 80 98 295 618 265 510 57 741 91 889 48 878 783 739 554 816 578 272 275 549 859 492 90 92 784 733 787 87 799 257 832 961 120 455 330 660 721 607 159 253 572 903 298 305 36 79 721 362 146 484 867 582 876 532 680 307 553 95 937 143 347 42 59 722 529 189 969 191 33 948 865 511 560 161 41 345 776 619 805 303 369 220 529 824 301 438 62 751 999 339 386 31 378 757 225 481 704 54 217 318 753 377 221 465 28 614 927 993 499 496 59 778 533 52 320 856 487 316 424 913 600 799 46 399 918 585 921 974 449 571 730 708 850 514 826 203 941 777 871 73 447 275 883 435 737 78 267 22 114 954 759 172 960 531 474 593 542 219 442 509 721 716 369 884 45 322 222 955 831 754 187 718 923 813 114 987 633 291 411 504 311 939 168 645 666 246 903 426 635 346 817 193 732 420 646 902 394 996 728 445 293 417 350 817 25 530 895 205 732 77 36 539 398 213 146 354 589 555 841 640 61 334 886 699 687 208 741 721 482 638 405 769 174 223 250 262 904 352 282 588 588 117 1000 442 944 865 27 456 187 18 968 543 61 26 144 551 726 14 920 890 828 800 646 843 453 692 898 126 106 453 295 217 679 921 425 977 141 622 266 283 482 812 297 885 532 471 699 448 62 123 81 323 866 397 535 918 783 680 192 686 390 670 935 343 521 535 89 432 790 17 910 711 318 874 93 838 650 163 856 748 131 852 516 65 693 289 665 40 921 696 735 980 869 825 327 702 63 877 12 784 596 276 45 177 924 91 751 149 607 379 812 914 370 230 466 899 532 963 888 815 822 562 969 167 992 103 517 457 556 791 444 983 886 341 349 508 288 975 258 245 204 691 287 876 983 723 590 881 519 505 532 388 252 418 569 159 39 548 865 859 126 695 468 940 710 11 708 333 454 803 943 351 961 547 46 15 79 930 963
232 881 550 316 953 350 745 41 70 347 657 705 868 457 173 669 140 283 676 851 157 636 827 346 886 456 539 80 699 590 916 723 356 688 568 597 7 330 29 84 5 764 589 178 282 657 148 947 59 455 170 534 518 405 618 893 440 232 974 515 127 121 887 473 434 735 777 982 680 796 187 819 495 731 66 749 250 420 341 575 939 409 270 613 457 391 118 731 540 746 160 535 936 556 258 887 795 252 489 790 895 848 736 923 931 888 120 319 62 597 337 469 372 787 763 157 69 525 511 549 455 966 565 713 180 748 934 639 463 424 649 171 813 843 253 117 751 740 744 551 585 545 542 478 909 749 198 710 532 652 726 783 332 885 1 296 111 757 955 341 466 941 424 779 811 650 692 644 383 847 461 139 338 476 678 950 900 95 789 390 855 569 488 91 546 192 43 914 772 972 867 122 921 243 727 230 497 872 366 826 215 858 843 786 938 404 927 671 591 442 876 635 797 352 701 492 859 831 920 447 441 813 452 617 635 553 419 41 133 243 249 401 238 956 177 882 630 628 136 563 883 222 184 237 865 981 483 603 102 242 778 188 164 877 739 869 686 329 432 828 328 462 139 189 769 160 33 170 203 641 85 173 57 316 775 496 273 366 642 820 96 466 946 80 376 345 265 895 707 107 956 932 783 287 719 791 93 157 674 512 46 928 514 400 391 93 248 485 311 359 427 289 749 135 599 26 55 36 300 932 975 264 310 937 854 322 689 363 397 779 479 851 547 724 717 69 256 432 259 209 451 563 403 468 773 915 449 680 329 299 961 652 871 496 359 568 36 363 697 243 522 76 752 857 690 603 291 463 353 94 224 259 856 480 54 408 517 389 400 56 0 979 131 228 997 115 318 944 629 1000 812 864 848 151 902 513 762 913 474 714 404 592 972 873 303 906 443 208 304 373 379 146 519 784 95 812 94 738 660 40 799 251 305 23 890 789 264 842 533 691 42 22 41 231 725 850 56 534 228 54 394 734 991 899 610 831 216 952 584 526 435 142 870 187 301 544 845 503 275 849 951 900 362 880 161 354 593 509 897 680 81 788 502 526 901 170 392 140 484 410 620 247 415 161 16 602 598 168 831 86 10 885 735 442 166 233 888 219 272 455 321 261 774 757 15 927 75 397 879 52 919 588 363 446 643 823 962 807 817 735 685 353 787 333 746 906 837 420 601 370 242 904 197 825 641 764 414 832 402 140 208 276 340 818 361 643 82 950 965 957 866 546 423 649 104 40 447 678 129 419 348 815 71 950 849 232 928 179 475 859 316 884 149 175 653 517 718 542 881 326 13 641 926 697 661 423 182 891 206 685 339 217 667 338 19 711 616 208 684 436 767 880 776 620 322 962 12 777 217 704 262 116 826 671 805 489 940 227 53 54 306 258 978 736 380 325 750 50 39 460 590 626 409 944 196 691 192 226 485 271 285 962 381 584 576 84 179 770 988 334 673 990 431 570 77 716 115 352 213 598 296 785 241 527 473 538 68 894 385 619 61 98 410 916 44 999 681 133 836 856 609 832 14 595 527 386 578 29 325 355 828 681 844 84 899 7 76 96 543 526 437 922 288 388 839 135 458 265 850 94 183 222 603 714 506 386 487 197 513 328 92 735 734 816 220 457 465 155 8 354 786 31 442 356 193 713 420 514 999 787 842 370 759 77 611 332 846 331 682 977 35 533 906 789 47 20 378 93 507 670 711 992 344 449 665 364 626 459 792 911 504 764 221 320 741 225 369 910 411 412 263 323 969 9 553 444 994 363 932 572 982 538 989 995 266 234 508 791 448 635 132 534 436 83 365 339 637 99 874 794 37 819 798 973 563 365 891 301 910 58 89 714 309 915 858 980 297 824 113 90 416 333 966 992 597 150 169 376 998 766 469 352 279 686 885 734 526 292 373 330 99 200 860 309 632 930 644 570 793 491 967 786 438 651 97 125 605 692 130 564 223 245 588 152 537 613 515 713 462 504 704 873 521 525 822 600 791 746 949 319 6 352 280 938 567 360 992 102 176 307 600 994 276 859 564 98 283 838 509 491 861 316 790 301 137 838 755 769 470 301 406 3 251 862 544 599 808 838 557 98 918 161 824 216 768 465 468 264 952 527 612 145 602 914 191 604 834 690 134 627 312 702 760 150 675 595 405 422 970 143 24 555 913 974 331 313 525 386 573 985 20 999 693 23 314 502 737 529 937 911 105 291 308 360 236 106 976 935 802 828 422 327 459 745 835 191 613 419 821 889 254 782 639 756 742 913 662 920 971 51 195 716 269 894 114 525 299 126 482 887 335 52 954 615 293 357 281 340 710 658 943 432 234 609 446 604 983 140 948 909 255 794 439 471 40 480 290 735 231 466 873 346 728 787 186 651 556 951 923 154 367 66 347 82 245 584 239 224 496 405 141 197 417 272 942 48 958 877 806 954 168 600 840 207 847 982 924 395 572 799 45 528 235 200 430 601 123 717 607 268 227 560 384 365 292 693 722 636 758 163 357 78 535 105 257 524 766 194 979 60 453 863 125 421 636 616 286 248 154 1000 761 319 355 609 925 542 145 769 124 122 896 837 63 896 545 435 159 719 541 194 165 872 471 646 110 344 516 408 352 633 450 682 101 8 551 101 121 523 981 981 624 176 528 241 150 281 950 169 317 663 350 403 390 761 247 509 108 213 205 522 100 591 211 155 17 845 138 761 740 790 747 58 864 413 753 490 152 956 204 114 571 115 190 659 904 937 960 708 460 557 323 733 990 844 493 268 779 205 260 337 615 258 418 967 330 584 558 933 128 132 65 46 944 113 222 260 582 244 109 29 668 198 914 116 694 467 581 917 570 718 25 393 796 218 884 133 819 390 214 767 659 459 163 120 973 263 23 84 664 19 370 767 730 398 80 84 83 214 189 351 319 264 929 270 294 127 79 149 324 79 218 916 52 563 393 702 534 229 490 544 731 185 486 796 399 260 295 177 302 800 425 546 226 119 771 101 833 556 135 648 714 561 606 248 377 887 977 986 877 424 917 411 467 120 34 123 174 285 117 72 271 467 444 471 841 643 671 706 327 925 287 965 574 626 604 153 210 690 512 596 875 511 315 803 683 908 770 853 853 426 889 782 716 234 696 549 633 387 181 785 893 507 237 606 628 553 687 387 957 637 807 892 153 417 401 603 548 343 869 898 142 879 244 974 147 279 346 799 915 900 559 815 4 952 478 611 144 357 90 969 857 316 172 363 500 507 313 840 700 2 333 596 21 964 201 254 194 196 103 460 84 838 389 129 577 848 336 12 583 995 240 345 360 553 2 937 702 301 530 64 74 817 648 682 765 448 267 594 456 181 703 12 832 150 614 931 713 733 158 841 634 299 688 112 531 599 838 544 155 830 38 349 151 446 289 661 655 824 212 270 912 516 930 241 587 916 764 737 407 345 112 220 199 835 782 280 126 759 454 263 631 362 185 461 705 476 98 454 536 827 586 487 445 3 386 802 58 893 520 945 712 87 219 573 426 161 561 760 388 989 421 606 980 162 50 677 48 709 995 869 592 760 494 9 656 724 709 377 342 449 229 565 670 970 882 172 18 460 666 292 284 51 503 656 60 660 277 136 814 180 49 258 202 237 862 665 743 243 382 53 529 854 51 876 823 307 200 794 549 770 658 120 733 451 985 779 116 861 872 556 274 538 794 319 986 808 892 996 88 26 984 351 374 874 375 826 364 254 721 47 579 499 188 168 278 344 933 249 706 125 818 604 307 436 715 867 268 577 621 381 230 99 608 968 298 179 119 346 619 388 156 52 756 572 627 826 408 437 11 473 594 658 748 910 720 482 122 431 368 166 480 802 677 64 225 993 732 689 107 906 801 793 945 730 652 531 757 393 395 388 724 589 645 42 907 885 538 424 412 428 723 860 343 799 162 957 654 145 510 474 472 734 852 311 780 960 501 73 334 11 252 135 91 461 433 253 922 622 26 752 505 362 908 100 555 440 22 131 498 265 672 236 804 930 903 528 996 584 596 722 935 947 800 362 3 618 941 200 781 111 429 149 698 865 625 194 171 562 554 302 640 890 523 318 647 20 560 191 905 977 243 757 809 646 387 645 349 811 354 714 562 146 815 408 261 139 106 806 476 857 175 991 398 332 371 110 78 391 863 990 143 165 738 770 86 832 880 613 358 18 481 890 825 478 580 174 963 911 788 14 524 82 31 738 464 727 64 379 708 832 233 256 552 803 566 541 878 303 646 667 326 759 803 710 968 493 964 351 396 990 987 129 207 826 691 440 894 605 959 731 413 307 785 159 754 693 9 727 669 879 729 226 477 66 830 636 351 718 638 263 651 481 72 926 167 484 30 69 851 614 73 125 898 653 595 455 993 923 27 693 623 915 784 709 345 636 32 195 617 699 820 872 622 391 829 209 320 46 911 834 499 122 146 831 816 403 575 344 209 773 87 486 246 26 663 262 810 558 650 250 569 267 28 13 491 35 67 619 679 860 947 795 695 818 492 552 428 1 178 703
232 772 602 465 778 934 951 863 587 552 360 399 666 152 18 16 654 435 980 66 519 770 434 945 785 957 607 926 916 332 863 21 121 928 517 131 393 997 621 995 199 530 688 784 500 249 564 91 246 449 883 220 389 181 732 479 719 678 582 624 475 223 744 892 195 986 684 556 750 675 659 268 776 421 897 741 571 744 634 906 932 197 287 167 749 754 129 897 809 619 691 597 734 504 698 48 780 498 396 962 862 181 361 718 798 817 504 107 833 268 169 6 329 296 222 59 126 692 440 367 848 679 807 602 428 395 299 947 350 865 642 811 190 599 907 458 441 343 712 921 968 296 114 826 274 17 490 749 467 81 637 373 895 664 821 918 439 157 60 143 20 239 131 790 834 174 802 595 921 648 629 613 219 256 643 705 896 99 902 5 140 84 640 222 650 344 270 745 871 545 495 640 399 806 826 858 295 757 572 371 752 332 421 423 156 690 754 861 113 204 220 248 61 315 962 203 899 512 311 703 986 301 542 430 37 748 851 740 50 419 866 78 839 75 884 676 151 721 954 129 904 294 353 445 62 210 58 231 757 391 105 16 379 733 486 805 404 468 949 700 726 898 100 493 154 438 656 243 773 803 929 806 405 689 578 947 275 821 560 565 592 726 832 187 751 278 302 784 953 420 850 783 888 104 796 26 513 846 580 523 435 627 471 705 620 869 135 120 386 929 363 264 694 518 33 390 722 107 927 968 721 151 890 422 218 145 333 490 615 346 574 201 197 863 746 178 171 532 758 979 358 355 658 689 679 679 561 470 981 418 341 185 476 348 635 429 238 914 806 389 180 412 777 558 29 746 775 205 318 765 70 90 585 902 639 411 877 346 81 756 49 351 553 661 184 499 145 195 28 503 258 607 324 84 566 846 814 882 588 140 4 729 800 355 115 344 961 649 555 15 857 108 402 959 357 934 717 398 881 439 427 93 447 530 934 27 689 945 779 107 79 82 247 729 900 478 411 405 384 957 910 751 424 775 338 981 982 967 628 173 355 992 146 952 936 392 446 664 704 165 252 704 237 232 670 629 478 537 301 217 327 770 455 810 265 810 307 487 372 282 205 232 185 764 422 196 310 636 322 565 13 208 433 320 984 571 181 454 714 185 231 89 838 858 32 233 452 164 369 866 633 834 380 256 697 657 223 591 17 713 992 361 538 482 473 774 723 779 613 595 569 734 967 881 917 832 93 756 349 339 365 328 701 98 335 797 305 382 622 916 83 257 903 719 260 280 865 430 676 868 516 870 915 727 354 526 98 942 515 683 898 917 344 648 196 539 22 816 189 329 261 136 216 742 397 349 537 809 624 982 556 280 413 983 606 161 995 309 312 415 334 688 502 410 645 589 696 665 958 170 811 178 469 1000 201 563 612 228 815 915 251 866 316 834 882 263 96 451 507 937 117 749 891 763 950 144 95 100 63 101 288 850 699 470 685 776 707 355 665 614 59 142 235 717 591 540 557 254 668 492 215 400 638 515 43 267 946 797 457 738 873 739 819 761 159 379 648 133 816 263 277 2 342 263 259 206 94 473 683 892 975 826 937 814 974 723 53 987 208 848 15 970 308 557 153 545 25 401 91 715 836 499 356 809 887 693 257 808 825 130 590 507 418 260 534 119 605 832 540 985 5 183 901 418 192 629 373 984 339 502 667 910 366 129 886 683 263 391 835 999 87 363 242 546 885 48 12 560 669 876 581 887 681 601 840 222 253 886 988 521 10 753 720 316 331 500 765 161 761 291 255 369 736 591 227 506 362 828 499 261 186 201 250 806 577 228 692 571 730 882 161 931 294 31 662 776 657 61 509 884 483 135 229 986 374 503 160 436 137 536 738 195 762 451 531 109 400 167 472 901 481 684 742 278 102 600 575 119 918 992 3 724 426 899 279 678 67 614 493 15 599 705 412 383 465 772 567 429 298 273 148 608 598 703 546 452 332 306 254 574 837 47 536 33 925 980 970 593 524 574 702 542 26 639 458 612 864 470 573 295 501 87 520 905 459 660 377 493 39 971 672 977 451 189 489 444 711 713 47 761 394 963 510 735 905 551 985 360 152 787 690 595 134 656 468 781 124 623 450 257 855 34 892 781 479 731 371 237 48 184 352 674 729 334 45 132 947 225 600 303 759 919 971 562 76 491 390 279 879 57 110 1 771 405 618 6 454 141 772 646 23 617 225 16 872 731 867 437 491 114 623 221 938 932 359 364 767 31 240 662 343 550 636 405 549 363 977 521 983 285 597 950 213 425 78 455 966 835 908 138 89 185 291 399 236 828 994 690 922 417 797 172 136 608 314 982 845 171 328 657 963 445 183 669 144 623 149 485 844 625 646 165 431 805 894 258 913 297 632 140 289 233 880 223 508 369 997 341 488 635 107 557 403 297 674 758 706 737 448 662 562 647 241 413 480 828 44 553 926 575 71 731 727 292 810 954 906 524 55 409 595 481 323 551 170 1 583 399 965 375 11 926 944 297 207 524 234 613 101 241 116 839 539 447 138 850 367 860 132 675 266 691 518 284 221 13 383 258 512 34 663 142 543 161 419 337 228 432 586 181 526 112 130 901 474 632 321 440 952 847 614 497 914 357 198 66 671 835 686 397 709 486 42 230 733 421 283 408 429 84 941 301 766 441 57 698 790 24 187 998 593 424 725 769 315 773 306 835 304 886 24 366 847 485 644 531 108 470 523 226 326 936 842 482 224 969 165 690 933 335 464 945 477 925 505 556 470 398 423 163 619 194 281 869 80 503 388 750 125 784 264 913 747 531 297 946 830 388 262 542 401 28 745 553 482 257 325 854 106 159 204 43 167 172 843 567 999 493 660 573 928 208 485 472 56 960 188 925 147 759 693 450 625 234 245 532 859 874 828 224 217 672 273 800 320 959 466 717 157 750 649 77 874 914 27 609 193 573 381 168 541 335 84 407 651 567 626 72 860 283 630 422 795 707 230 313 716 378 182 330 158 476 641 822 445 410 861 23 647 916 511 306 425 31 177 441 715 821 416 859 551 824 868 722 794 352 282 28 889 943 463 353 212 159 73 526 521 998 579 139 498 52 123 770 453 573 119 41 290 677 955 573 34 824 176 902 395 847 678 841 813 116 330 715 741 215 460 683 705 370 303 233 179 896 923 926 748 468 203 163 791 526 601 540 285 829 0 805 276 473 781 444 449 77 911 212 292 965 272 485 627 506 210 500 608 606 16 765 920 386 109 336 987 577 351 478 558 413 103 801 803 966 41 806 609 135 631 886 522 794 444 337 682 699 764 77 858 136 514 917 677 83 610 67 943 543 739 106 267 884 309 310 226 287 979 612 111 998 993 892 576 141 849 118 528 73 740 231 544 631 792 933 554 163 760 376 823 793 788 998 36 614 200 396 784 333 112 109 233 263 960 615 86 384 346 979 120 88 753 708 875 705 893 355 38 352 942 575 909 926 565 457 178 232 957 799 209 687 718 55 769 806 675 795 494 635 407 606 818 998 596 640 211 553 340 61 535 900 1 924 687 887 924 513 128 79 175 914 438 142 317 801 174 87 414 2 940 175 533 861 46 887 243 108 856 646 743 331 2 598 51 665 853 84 409 909 166 55 763 327 990 612 52 394 21 936 19 711 65 851 430 375 35 63 420 252 774 10 14 538 172 568 376 826 484 191 973 979 77 676 492 208 54 207 284 896 497 532 347 539 653 377 611 291 164 539 869 953 66 404 74 922 248 633 456 367 139 128 664 426 799 772 133 127 783 954 9 289 530 912 375 602 506 233 88 799 976 767 75 566 822 509 97 864 793 300 415 548 728 799 336 505 589 201 286 513 545 827 996 148 437 185 214 558 496 731 345 601 525 560 801 206 194 293 919 299 206 518 313 171 805 853 348 101 7 690 142 654 202 965 876 399 972 451 570 865 584 496 293 65 700 242 852 578 782 222 808 162 99 659 770 119 143 305 829 13 410 459 768 401 269 247 787 993 127 579 391 95 398 736 673 964 756 898 755 127 443 903 162 851 939 281 122 162 989 158 72 353 737 495 552 965 487 106 256 577 92 389 878 24 930 965 85 513 300 532 69 741 617 266 462 21 8 434 661 191 118 523 436 837 724 924 64 933 191 294 337 221 278 741 271 305 382 438 969 767 163 237 603 705 31 6 417 446 296 941 529 793 945 640 786 249 841 134 655 570 708 396 568 3 68 425 319 963 680 612 931 851 173 545 378 779 710 828 935 981 804 941 503 920 90 535 550 412 959 185 268 944 812 308 912 146 831 476 652 649 155 471 442 61 824 53 244 375 30 636 280 944 385 310 6 298 387 31 998 435 594 915 695 736 956 855 854 624 406 396 547 414 563 977 991 780 548 613 817 607 150 416 846 237 532 366 870 974 432 609 461 646 239 151 735 422 168 845 368 412 527 380 948 572 364 776 964 348 104 246 559 645 731 391 392 20 40 281 141 2 604 686 820 530 249 338 827 380 789 207 978 709 370 137 703 741 408 15 713 310 82 4 616 461
756 954 412 866 117 628 600 989 846 679 462 815 27 792 358 428 694 726 336 760 233 119 821 188 335 333 631 487 397 116 610 544 404 130 509 366 773 354 5 500 719 571 240 491 746 614 731 185 214 857 835 405 629 748 456 348 751 883 388 623 592 114 566 353 125 15 325 744 188 209 872 1 673 211 911 427 418 121 962 861 465 970 721 714 184 324 772 342 768 634 128 115 920 451 250 363 162 305 670 316 678 892 747 550 784 64 118 680 548 925 458 708 541 536 890 486 885 99 637 310 858 961 599 378 499 667 508 512 48 530 170 394 473 809 99 70 799 410 300 783 763 423 364 662 586 741 556 886 527 325 191 206 112 346 946 610 161 423 366 243 703 457 342 544 313 676 549 75 546 306 15 719 168 178 530 896 891 280 198 785 224 559 552 633 327 149 416 27 19 355 134 910 595 287 863 237 39 681 605 359 665 936 612 390 40 532 288 858 617 219 54 791 286 286 517 248 494 770 536 34 492 948 596 51 370 165 786 791 880 237 943 934 607 973 543 338 30 281 365 705 682 614 98 957 440 207 249 559 577 403 324 302 372 670 680 774 956 443 133 708 261 237 76 114 446 529 115 187 352 190 259 750 887 313 211 98 606 468 925 744 528 670 841 909 544 334 480 976 232 225 588 364 231 620 257 109 147 164 451 903 174 734 997 132 507 581 964 156 687 436 975 566 809 910 146 927 641 992 375 484 695 873 609 429 686 824 576 793 373 392 857 348 775 751 479 349 825 242 436 34 740 227 853 714 616 602 449 385 62 969 254 301 414 690 856 12 831 148 395 938 521 485 124 937 426 85 471 524 137 761 270 619 393 397 810 520 381 139 653 450 230 461 794 860 760 245 951 1 985 70 593 642 18 370 514 924 764 605 338 731 14 75 122 4 553 870 452 106 359 434 573 129 186 185 180 486 928 18 371 763 771 858 569 187 854 490 948 596 627 650 859 885 597 655 575 61 630 596 171 410 22 710 727 244 908 810 35 75 520 171 44 103 901 677 613 583 89 107 591 552 199 187 448 517 242 726 729 52 578 418 718 179 779 841 333 657 228 755 330 840 904 504 423 708 8 178 860 218 878 776 733 813 411 338 428 940 433 937 476 912 934 565 305 296 275 547 864 440 256 513 945 661 38 192 488 609 774 846 714 141 939 423 570 538 898 52 1 966 268 25 882 606 394 682 643 67 36 644 658 46 980 25 782 606 474 453 823 644 427 199 969 772 515 562 167 494 296 903 868 245 778 437 781 717 688 997 435 422 398 501 796 754 896 423 246 493 839 839 828 252 677 575 85 40 769 602 210 992 442 142 345 275 82 719 753 717 47 379 812 68 657 47 955 482 262 280 843 716 185 942 918 487 379 213 807 373 555 454 190 861 399 310 444 58 322 799 347 851 647 103 666 960 526 497 31 878 723 665 950 575 785 68 826 372 493 284 424 660 130 615 55 52 298 452 417 359 183 309 504 566 278 264 700 123 978 85 625 795 127 445 280 183 988 88 742 880 64 65 913 41 374 382 639 261 540 299 496 618 739 233 717 220 938 576 886 265 879 963 917 648 603 897 41 688 429 180 273 252 713 248 455 509 621 483 129 924 567 361 533 894 640 285 331 716 67 710 850 781 302 148 921 764 966 306 126 747 580 127 3 4 312 63 219 764 57 95 633 994 690 690 140 462 141 185 293 333 873 292 818 655 583 671 413 964 7 308 644 243 622 458 315 440 189 488 93 327 24 810 378 419 244 907 800 973 260 677 356 212 215 600 728 468 737 350 519 521 711 84 376 754 439 717 482 927 100 242 830 441 470 181 58 856 205 672 2 868 895 82 632 425 20 150 558 453 28 273 987 471 310 919 817 4 574 354 182 62 511 288 314 797 238 400 699 190 845 357 675 423 72 705 37 426 564 315 285 893 396 520 684 86 143 576 983 523 340 704 108 916 258 654 565 590 801 507 101 99 97 879 783 632 789 593 876 237 328 363 798 558 299 540 660 4 319 316 454 312 930 632 316 464 942 282 929 61 420 216 318 527 910 787 105 265 932 147 387 929 829 386 710 468 264 966 362 175 897 288 963 943 453 451 447 536 269 360 402 405 618 623 645 296 905 572 477 364 954 969 68 445 234 582 767 288 883 949 103 966 936 297 237 282 392 649 702 99 419 829 973 538 623 551 466 852 893 424 475 846 957 65 516 991 34 946 708 325 303 275 534 256 332 394 811 796 155 338 651 167 49 684 346 996 961 443 283 433 655 140 187 383 110 542 572 204 70 715 66 269 464 968 251 180 944 640 972 935 135 760 984 90 822 587 998 383 13 409 243 471 512 10 84 986 382 990 865 573 590 382 274 411 892 605 993 934 871 136 156 958 88 426 389 844 138 525 350 29 720 436 967 212 252 345 23 754 33 420 732 295 173 456 12 482 337 97 531 487 888 903 849 930 121 513 83 498 608 88 81 553 91 874 311 214 308 500 460 858 659 767 568 722 11 659 6 12 351 518 73 708 149 1000 206 903 604 982 304 172 594 344 434 677 445 37 615 460 916 720 907 755 123 223 459 970 153 510 10 891 80 908 734 652 624 120 289 64 421 560 483 455 461 465 614 132 489 214 851 796 525 490 26 593 725 158 87 800 683 325 681 866 485 387 172 286 795 628 855 166 674 826 819 19 815 736 738 609 229 492 899 973 71 294 820 374 804 724 355 217 363 476 862 572 400 780 17 959 874 697 450 964 923 650 52 757 940 570 547 693 163 968 463 821 430 56 745 964 881 753 197 3 669 535 136 899 176 511 581 104 752 914 598 28 196 242 759 580 589 498 698 51 391 643 601 955 827 997 43 221 294 582 501 615 265 651 287 193 824 286 537 101 960 556 837 418 51 394 92 215 672 142 715 918 712 253 148 885 104 298 431 566 931 156 787 897 986 989 626 601 852 800 995 862 114 133 619 175 96 355 741 764 958 521 209 552 953 263 438 883 432 931 4 847 949 522 757 256 75 202 223 414 867 86 889 121 79 255 102 791 999 933 169 281 301 481 491 668 788 217 119 945 225 724 909 779 408 545 329 460 834 252 914 434 291 760 78 860 875 248 248 395 90 72 894 166 21 178 648 388 970 92 175 79 602 955 982 805 642 10 53 18 271 202 832 623 522 119 797 295 563 341 235 366 111 741 900 321 584 816 457 306 495 8 813 324 704 690 317 344 357 286 60 696 838 448 50 416 635 348 562 351 74 857 181 418 158 437 227 847 776 944 650 34 542 837 634 717 861 320 63 133 255 788 777 599 654 682 145 71 154 679 697 67 69 801 192 131 159 208 216 153 16 415 377 118 226 541 120 577 780 312 160 544 628 126 151 387 554 340 636 792 685 296 467 394 32 467 866 763 86 663 979 995 204 48 661 512 766 112 384 8 132 152 664 171 354 436 803 691 758 12 557 292 487 872 696 217 924 409 113 955 844 705 94 709 765 505 990 691 497 782 203 518 361 691 481 176 808 54 510 527 649 197 29 886 279 535 915 264 486 657 992 871 902 864 816 726 353 118 663 681 877 327 926 396 991 797 405 842 263 196 403 84 212 772 195 432 840 39 503 902 532 320 994 682 545 909 716 147 179 883 166 220 443 877 518 926 343 69 349 307 870 320 386 856 903 574 933 142 971 991 490 351 848 873 706 148 369 663 770 675 730 261 193 112 415 7 814 125 437 141 996 750 959 490 884 4 611 135 974 761 46 208 976 404 178 50 524 378 833 135 709 69 506 32 906 711 468 342 469 182 679 883 272 581 793 474 707 596 836 236 164 76 847 634 284 915 582 446 42 54 165 469 422 951 321 273 977 211 177 876 735 455 360 843 236 804 200 33 500 415 208 369 676 385 320 78 484 169 144 819 407 801 505 515 750 671 761 877 922 630 323 919 59 584 339 465 550 611 194 447 131 861 218 402 65 691 202 909 472 742 295 956 267 328 401 952 638 285 919 799 912 612 385 305 334 127 309 906 478 471 559 942 77 834 277 45 947 549 266 711 56 600 749 270 802 419 535 541 662 295 965 397 869 998 139 418 326 186 952 987 539 617 348 412 425 527 762 429 245 401 45 308 368 653 222 175 989 278 201 355 106 322 790 507 748 832 538 243 253 839 380 568 498 915 927 739 701 337 652 127 668 145 689 21 207 29 220 153 502 651 241 393 221 23 671 933 579 508 410 429 693 662 409 878 560 449 722 876 805 239 213 168 383 888 561 906 806 397 150 939 529 253 109 514 406 274 755 920 620 547 513 854 792 149 981 344 585 709 341 870 935 384 744 876 0 97 344 517 25 564 239 487 551 501 116 692 306 27 571 944 142 314 367 49 276 162 157 716 791 513 107 715 292 809 95 352 217 814 736 740 842 785 691 956 646 176 726 985 247 9 61 970 941 65 282 526 297 788 390 582 307 481 9 890 743 538 290 464 281 961 724 490 937 401 692 876 667 166 152 90 523 89 754 163 441 101 705 389 968 25 656 658 587 181
560 149 742 761 18 64 475 533 156 454 179 461 191 950 613 619 481 853 658 154 237 855 702 726 777 351 579 288 581 990 343 81 492 276 562 596 928 758 528 101 780 562 12 257 137 772 731 257 800 117 734 99 149 497 527 225 222 668 33 831 725 525 97 232 759 23 595 914 491 885 238 306 145 548 771 333 669 333 401 419 136 593 814 634 632 200 28 14 592 676 224 269 493 132 59 987 776 263 174 186 38 635 665 673 121 511 980 79 300 179 0 963 383 43 645 373 176 439 854 185 803 785 857 193 225 935 894 662 327 364 340 465 122 827 659 802 752 306 243 733 981 509 975 107 676 450 537 572 963 891 311 725 7 666 459 904 143 972 900 331 695 543 334 143 301 290 512 1000 51 334 561 823 267 957 62 695 397 167 873 724 757 57 289 67 363 977 718 537 462 702 227 460 354 728 206 866 840 829 522 455 596 971 155 961 134 522 262 72 310 794 146 573 758 372 889 310 674 45 265 635 826 850 160 516 823 752 369 416 997 136 31 536 566 67 976 748 717 918 147 729 464 997 198 340 960 954 253 418 915 752 347 565 998 860 952 637 546 879 471 976 48 807 349 590 241 604 721 446 323 168 977 829 786 127 638 833 251 790 796 519 454 793 938 668 455 506 639 594 542 759 795 320 586 344 489 435 256 297 656 245 380 115 809 758 714 642 558 889 940 462 662 337 189 154 932 288 329 479 727 694 567 958 52 888 411 670 619 99 704 665 366 975 735 563 732 783 2 468 391 811 577 862 580 619 103 378 811 822 98 832 335 746 712 799 249 692 706 439 322 606 974 38 82 467 154 86 67 417 713 192 226 614 650 338 628 62 703 418 760 38 773 881 342 986 983 816 283 613 861 958 807 713 547 318 433 968 232 767 64 41 941 94 844 144 70 96 269 565 163 643 248 693 812 432 666 463 219 708 21 912 133 16 966 966 568 876 321 155 967 132 389 503 788 30 379 416 728 562 384 347 164 197 805 819 517 112 970 469 911 66 502 444 672 730 582 118 276 775 487 173 201 624 441 71 496 904 430 764 877 30 158 346 576 825 95 997 260 742 942 190 393 242 100 712 726 920 987 37 505 824 515 914 49 305 793 811 1 357 908 627 255 881 950 813 995 175 270 107 285 166 864 700 73 534 309 881 466 967 435 373 625 231 569 106 119 251 442 414 514 246 692 962 698 727 959 790 451 576 536 755 132 478 428 666 99 718 345 263 972 954 617 592 46 645 460 371 616 17 794 185 79 715 39 362 587 404 118 328 32 660 314 218 879 409 820 210 152 82 461 416 72 808 553 937 482 787 104 915 633 386 782 585 684 204 150 959 627 789 88 677 949 172 939 769 866 828 816 967 589 219 990 402 312 235 139 691 438 513 396 98 61 129 859 430 66 667 789 162 53 582 87 648 398 807 680 661 168 404 711 251 956 713 199 460 686 769 530 823 346 847 525 693 90 154 56 628 756 919 36 63 360 60 336 667 871 672 75 189 636 380 341 66 271 477 372 964 10 191 27 58 747 142 994 171 242 651 190 318 885 633 540 374 234 172 478 561 535 526 319 759 358 634 897 340 607 680 465 962 184 40 413 772 362 135 266 450 663 576 233 620 446 850 892 389 330 81 778 404 63 321 445 65 399 146 513 326 630 433 743 834 594 201 768 616 417 385 359 674 529 412 993 979 947 265 495 475 748 249 572 175 148 475 509 204 978 697 414 393 293 657 390 165 277 862 584 722 853 206 882 656 872 894 647 413 318 73 453 118 797 808 962 268 107 435 105 699 603 563 303 871 605 706 730 992 694 533 559 899 385 878 766 307 352 913 405 283 833 304 588 613 832 314 923 414 887 763 483 992 858 916 687 605 211 858 888 818 635 482 81 254 719 985 458 914 96 361 228 145 76 984 388 366 170 572 240 895 450 698 333 223 215 49 474 834 472 44 246 866 500 808 178 78 744 384 808 531 838 84 992 890 699 697 910 608 259 914 896 954 13 73 331 879 573 543 194 108 775 791 91 117 549 990 23 324 845 964 903 836 424 726 677 367 280 220 846 832 652 753 914 161 470 538 715 727 257 433 477 643 498 795 883 387 755 278 683 460 274 85 135 165 320 371 937 107 880 721 252 823 239 894 8 534 130 675 705 813 821 621 419 298 69 82 865 449 115 86 370 320 157 259 860 779 626 527 918 200 74 800 434 937 574 188 381 989 169 854 297 280 296 287 214 725 108 652 988 815 893 930 497 907 637 671 223 284 44 640 791 370 670 954 407 86 418 865 114 432 80 99 881 111 180 900 555 772 534 305 231 171 779 279 272 654 827 681 984 529 843 210 3 122 34 24 772 453 332 273 519 753 313 643 37 79 85 592 621 140 852 10 863 156 678 185 499 525 971 795 739 294 830 712 94 356 551 850 989 483 912 896 444 474 787 278 400 31 745 943 792 878 92 31 554 999 679 756 124 194 622 484 847 972 874 985 867 153 19 1 688 735 374 43 543 199 629 101 207 599 868 382 181 260 350 361 641 932 922 750 798 415 120 509 664 983 304 848 696 588 523 381 532 304 410 887 671 977 848 424 701 211 961 642 968 691 875 665 200 264 604 50 196 119 764 838 693 478 654 50 387 991 708 870 920 972 763 895 212 196 439 440 550 476 870 303 753 155 375 950 113 372 924 550 913 861 20 112 11 641 328 723 933 678 5 701 406 762 691 809 746 354 754 885 855 550 957 393 282 607 208 617 250 788 784 261 54 507 737 564 533 853 83 71 65 107 690 715 467 456 986 504 43 428 422 239 4 682 557 789 506 666 958 700 740 599 917 404 884 515 50 641 24 537 402 660 785 247 565 952 541 860 640 466 476 399 660 984 828 492 520 504 531 486 516 725 965 724 930 184 437 208 964 186 326 188 112 678 316 710 395 876 511 222 142 291 171 963 440 583 317 301 404 878 724 719 601 871 57 418 294 709 338 621 288 821 394 252 609 945 707 882 364 241 948 83 351 639 230 605 921 894 286 522 982 323 41 637 751 321 955 327 376 351 415 756 299 235 648 919 612 345 58 94 570 430 999 179 295 235 624 589 302 364 279 969 26 740 205 205 403 691 426 625 298 884 817 751 167 5 337 141 187 92 140 836 806 596 943 947 886 100 599 152 524 787 815 346 436 654 700 296 378 231 325 31 709 455 17 745 761 236 408 851 217 566 273 151 770 292 480 898 195 957 836 686 25 850 431 83 486 565 197 985 432 85 429 447 221 398 367 61 606 424 824 848 819 963 172 352 479 750 218 607 123 492 649 219 377 963 452 2 264 837 193 890 831 269 173 992 653 204 899 652 106 769 856 490 60 896 951 307 642 378 344 785 906 148 220 962 365 125 245 430 991 107 161 342 412 64 89 273 600 798 127 410 931 928 614 225 834 17 548 435 876 354 463 628 905 139 862 980 416 73 488 237 801 820 841 151 425 350 315 712 934 265 427 241 9 902 348 130 86 43 729 593 292 37 643 721 501 85 361 741 192 256 101 13 93 516 386 144 278 696 615 803 646 321 741 468 216 987 904 484 131 762 927 544 979 564 78 326 116 943 822 262 175 914 518 222 144 487 767 660 944 751 183 569 720 771 681 996 895 663 849 294 202 426 802 114 22 944 608 337 484 268 644 874 765 704 618 526 355 603 538 348 829 794 306 728 287 802 810 269 117 779 804 462 593 161 203 435 634 521 308 104 697 569 102 596 84 850 762 548 185 34 929 644 985 642 254 575 611 613 510 33 878 399 291 154 750 427 651 316 423 567 936 451 392 420 457 615 610 441 973 549 16 147 891 725 125 473 357 357 138 630 668 59 204 996 503 57 507 420 247 633 447 787 159 719 825 848 258 940 736 29 468 480 749 362 235 211 661 525 837 391 109 932 907 204 213 291 281 34 494 329 575 467 631 390 733 788 162 97 29 294 544 495 166 396 42 706 585 176 485 433 382 301 598 537 578 880 141 228 552 139 539 78 657 229 835 632 783 647 925 213 781 256 30 823 307 807 954 289 946 374 261 475 842 725 556 651 284 217 153 767 620 290 716 320 182 50 111 2 290 815 47 600 919 429 901 205 521 160 504 283 818 208 774 870 128 110 508 782 902 321 353 325 420 439 869 243 850 836 722 28 590 267 448 895 6 350 623 243 469 174 371 308 909 616 165 105 324 125 77 79 890 115 186 647 602 39 126 652 449 741 769 222 926 370 545 69 839 278 916 609 898 582 268 265 723 706 597 237 209 18 210 234 443 842 55 428 490 41 689 23 45 49 275 489 935 504 945 855 40 208 244 454 473 359 953 751 710 902 571 466 151 674 15 667 583 552 129 542 673 555 851 561 564 921 421 54 373 942 813 603 236 718 35 125 790 465 456 338 356 680 563 617 799 645 110 432 409 847 14 973 996 509 177 446 667 528 738 229 685 338 655 532 71 19 305 500 229 576 682 847 969 579 591 594 675 617 339 500 368 882 68 466 263 764 526 995 188 673
462 847 45 938 247 790 386 737 160 838 334 37 996 137 889 737 638 262 684 405 224 420 524 564 171 44 671 887 877 692 636 478 727 555 58 364 55 568 818 35 129 777 255 356 891 542 342 316 550 421 751 534 583 333 39 815 484 509 442 509 203 46 554 545 87 331 466 872 418 796 793 131 450 263 607 94 44 290 619 983 826 968 535 907 220 523 579 853 952 556 294 116 207 997 884 742 899 528 953 579 615 47 621 476 198 129 941 48 60 161 651 340 845 792 689 260 361 27 221 361 173 675 622 210 83 246 473 262 868 465 62 485 292 854 633 472 155 174 814 384 966 905 728 358 192 964 114 494 447 465 337 117 153 66 617 207 989 277 41 468 968 214 847 619 84 894 982 97 779 927 599 14 940 181 131 359 543 902 100 600 388 106 33 693 434 490 813 952 785 863 949 507 781 850 764 220 414 202 176 387 126 853 630 591 277 386 950 594 249 469 82 888 258 601 927 18 291 762 424 523 970 128 746 165 807 259 480 167 15 24 135 264 987 128 200 275 507 244 600 730 105 915 800 725 96 949 266 471 635 756 995 953 560 413 774 645 856 148 449 250 906 724 573 2 374 1 519 744 701 753 378 464 799 232 445 494 936 752 545 711 481 616 823 542 864 82 797 437 986 643 217 764 408 114 805 292 863 72 742 76 707 540 325 120 205 691 223 721 844 1000 394 611 275 279 602 883 964 228 643 455 695 402 397 51 89 903 749 152 136 590 433 926 50 586 674 843 944 679 252 468 965 73 477 351 798 128 168 68 988 407 446 759 494 400 730 838 172 896 314 688 327 202 376 668 189 415 978 549 898 115 106 37 677 832 680 117 382 717 783 736 71 776 967 230 179 312 737 522 4 256 429 832 229 143 920 469 214 65 268 360 755 104 395 965 248 937 63 775 824 173 840 95 881 699 925 991 911 592 559 840 219 661 195 258 788 476 523 543 726 763 143 390 613 238 873 408 120 761 931 633 379 362 98 726 213 149 597 869 516 298 2 68 748 307 858 112 409 489 794 801 935 802 416 674 102 54 269 982 95 867 178 796 137 260 336 260 892 74 385 874 467 990 138 903 756 518 698 116 661 40 92 65 841 234 786 95 533 81 469 540 780 966 803 18 872 276 358 976 517 951 142 872 512 213 406 813 686 170 400 402 158 176 938 550 454 361 9 990 310 870 197 610 311 116 159 616 820 369 992 808 609 153 658 555 154 87 419 246 405 38 806 19 422 659 99 310 526 986 245 826 240 542 634 622 489 163 604 630 300 453 914 170 465 595 75 276 34 620 423 424 628 20 8 787 918 656 608 640 930 458 186 31 413 610 225 590 66 240 704 216 123 200 427 974 132 586 30 806 399 397 625 106 817 305 355 379 745 113 38 659 495 494 869 414 79 731 718 497 471 950 302 807 652 18 766 529 29 163 209 596 605 651 503 538 837 395 760 879 67 301 196 772 339 369 3 769 246 480 451 982 595 850 426 264 69 228 632 890 267 546 905 680 866 678 363 767 790 117 722 481 371 525 893 778 430 545 961 780 690 827 493 115 412 416 784 659 629 615 496 159 57 868 332 252 354 319 546 327 657 819 499 674 235 314 618 188 878 610 497 153 479 220 829 318 882 126 888 236 627 707 415 424 942 829 762 388 590 326 530 169 983 579 212 310 157 429 536 233 836 769 330 714 928 939 811 829 331 16 648 980 407 992 959 666 375 130 472 409 193 643 555 370 894 305 679 288 582 885 308 294 381 362 475 50 12 8 431 97 715 153 380 415 13 247 199 20 312 88 211 383 857 967 19 507 984 698 301 73 486 755 912 963 958 521 506 692 594 197 815 94 404 231 226 543 771 560 498 261 741 658 969 55 552 51 254 672 341 177 980 581 56 344 261 853 187 331 239 81 109 802 420 595 886 423 107 399 121 92 309 178 474 85 488 308 218 847 368 466 547 579 389 373 128 916 483 204 115 420 712 980 732 511 47 296 237 148 647 929 644 796 365 780 259 574 945 329 164 540 162 37 76 654 169 773 990 455 819 333 747 770 444 313 776 237 103 666 580 51 241 999 900 752 328 343 541 858 458 743 37 737 97 441 588 517 672 78 910 107 565 224 676 600 438 41 993 189 289 336 304 696 340 132 513 136 194 483 846 588 490 795 329 456 994 532 509 404 876 299 757 952 208 835 18 651 271 70 948 206 174 72 703 809 440 426 923 557 792 670 571 769 401 933 14 234 593 749 351 986 461 911 865 942 16 387 640 80 343 316 548 569 86 297 850 170 72 661 390 304 663 774 880 222 94 73 165 285 125 906 812 281 951 253 439 717 146 921 251 163 93 917 167 704 352 186 584 38 750 637 316 105 758 258 556 7 947 953 85 356 88 826 133 278 610 910 596 879 257 906 991 24 611 915 521 305 655 264 544 932 668 407 140 672 116 817 739 146 646 304 43 815 396 907 21 414 370 61 459 923 61 461 7 772 130 33 183 703 527 443 190 558 529 957 909 270 149 617 827 329 848 456 320 517 917 300 319 350 667 69 468 171 883 160 568 124 278 738 90 464 642 937 572 394 298 656 425 219 272 537 180 434 714 676 569 8 22 554 118 865 710 457 457 478 81 57 335 443 585 63 645 647 276 696 890 812 557 156 929 992 871 831 654 705 20 501 356 272 696 574 285 597 549 210 485 846 589 944 833 160 563 787 24 283 687 111 902 785 443 571 976 174 215 937 206 356 250 79 124 150 802 444 345 390 852 91 411 466 577 563 435 533 141 130 973 860 553 381 508 421 288 927 678 989 476 718 828 53 260 837 816 146 338 172 42 848 736 511 956 667 436 104 761 280 723 285 875 684 350 351 244 532 570 115 185 85 372 325 624 498 926 592 772 748 830 525 859 112 694 568 977 731 233 942 879 780 913 662 734 691 48 637 937 556 916 698 70 695 606 755 25 864 665 395 482 294 73 244 161 99 908 193 825 488 238 332 725 920 682 905 163 209 587 653 204 200 581 566 428 148 1 449 720 474 540 24 919 711 998 960 437 612 147 236 934 748 666 159 470 742 862 216 410 863 281 133 110 78 522 489 716 675 265 707 849 85 578 531 675 776 773 176 384 241 346 52 810 223 768 54 997 36 111 989 295 894 234 596 767 873 104 286 151 854 108 945 957 966 592 541 681 633 932 186 10 29 64 563 117 754 145 416 491 149 284 643 35 917 688 841 293 198 222 872 353 965 456 1 283 850 448 58 40 724 721 485 170 294 620 84 357 405 191 491 166 624 299 301 270 965 505 249 954 554 778 800 232 80 626 881 139 948 373 515 188 952 691 334 685 712 297 289 318 401 586 943 256 527 46 780 501 151 315 332 915 497 262 267 999 529 867 57 323 226 731 203 364 287 231 294 729 391 752 373 874 878 514 96 769 312 534 572 421 308 144 800 80 664 49 593 561 126 403 374 708 535 460 389 463 968 28 90 567 993 307 738 210 76 744 198 51 382 280 478 122 11 274 563 31 874 839 989 789 58 861 247 500 744 743 898 735 948 705 200 387 800 907 530 532 69 417 920 303 128 359 950 242 462 564 108 510 494 253 91 904 324 279 707 653 883 659 23 228 83 975 911 616 266 603 145 5 993 683 91 515 840 478 453 201 621 112 122 539 150 236 988 91 829 286 919 177 306 717 276 963 511 835 431 175 404 753 121 287 239 843 903 700 396 150 823 851 264 11 170 754 464 487 731 939 246 520 411 641 203 528 805 383 47 518 876 962 442 6 388 538 402 673 265 664 480 832 366 502 519 464 892 182 953 981 682 542 494 740 646 52 283 263 269 724 796 566 926 74 632 511 157 974 416 23 145 702 216 492 605 392 260 347 798 903 44 134 501 26 55 759 852 531 821 181 300 369 983 227 515 290 283 692 5 273 60 393 396 870 929 922 829 53 735 709 142 782 902 148 733 119 745 838 350 77 871 184 879 113 776 324 122 699 375 853 985 765 364 612 858 152 200 637 481 933 824 885 27 834 59 822 676 32 68 821 122 296 868 243 792 855 368 452 401 943 825 366 642 432 394 78 561 101 593 402 348 804 816 360 12 36 729 504 727 763 561 955 141 791 177 306 153 17 718 525 711 713 414 349 970 391 127 322 486 777 609 972 537 575 687 960 38 887 676 156 926 398 441 738 199 921 444 775 884 317 276 795 25 733 913 770 949 59 346 216 18 344 371 574 793 558 903 985 369 669 399 670 981 711 460 649 726 631 79 230 812 326 994 65 48 455 592 897 141 801 956 333 562 706 205 639 136 693 414 348 691 979 224 377 310 656 770 662 664 809 529 901 996 562 857 441 353 924 823 453 963 321 78 0 197 27 459 598 496 68 590 697 490 54 220 650 723 362 900 896 701 537 940 623 62 796 913 842 426 282 386 591 572 313 280 660 137 860 177 202 83 305 872 719 685 895 886 551 647 614 74 854 618 264 767 808 101 601 906 831 274 971 766 787 73 576 659 127 612 946 308 367 468
979 411 0 739 495 139 35 981 635 990 468 198 973 156 156 778 180 198 751 865 30 871 902 92 757 479 881 135 496 353 607 581 400 657 588 929 195 224 694 839 336 495 723 912 835 242 212 818 944 372 446 75 939 355 63 625 355 501 69 341 364 500 527 17 47 585 540 959 408 441 463 799 785 885 438 165 480 379 737 845 598 621 218 360 450 844 328 201 294 573 31 800 576 426 184 323 203 741 617 699 647 738 642 440 790 203 402 646 436 718 879 695 603 554 390 686 730 905 418 776 129 992 690 260 510 126 309 124 286 389 356 459 207 33 859 29 346 247 51 119 778 933 83 714 593 691 175 948 719 933 962 887 758 717 387 192 107 470 727 247 444 425 155 726 486 105 113 951 489 803 331 808 958 95 405 905 938 48 377 248 885 740 97 625 645 311 100 595 185 494 856 864 140 906 135 522 372 319 676 522 633 38 967 655 828 894 404 758 786 490 493 464 366 621 791 362 842 445 663 595 717 827 554 448 552 288 359 599 70 376 738 8 667 42 179 290 488 809 774 363 542 682 838 108 204 114 102 186 352 903 524 303 293 752 345 889 821 748 780 50 699 889 7 364 867 383 568 840 327 898 126 252 669 464 166 698 26 800 272 949 571 175 307 974 491 867 697 671 40 318 235 497 267 204 687 176 516 974 209 48 398 152 306 378 870 325 680 535 23 180 431 46 732 836 4 53 406 200 247 12 211 991 912 428 905 448 342 614 200 822 508 832 177 853 426 96 901 985 678 772 227 643 257 342 316 768 819 227 746 883 498 859 163 983 683 17 14 985 268 864 839 593 260 287 749 592 94 257 522 668 549 573 68 241 343 568 716 58 363 215 439 802 673 197 531 432 512 239 900 915 675 219 658 214 22 907 759 787 271 927 590 175 686 810 67 410 98 599 391 755 312 552 592 808 39 221 679 128 281 443 259 434 840 687 766 632 660 730 277 901 308 909 634 363 411 793 287 738 314 382 671 540 262 99 638 738 731 246 983 338 82 189 942 579 215 496 781 637 2 955 319 9 451 444 806 336 32 57 937 56 631 182 830 502 871 8 779 700 315 115 362 164 980 219 289 716 899 288 577 366 760 29 199 155 360 641 471 134 873 952 53 230 650 810 713 784 178 908 383 524 677 958 145 537 122 475 482 23 274 889 952 853 570 621 776 49 733 708 666 383 338 757 42 889 416 469 407 339 569 783 894 125 13 864 56 736 803 644 915 258 224 311 711 689 869 148 533 614 908 9 93 650 829 542 29 647 202 130 654 336 394 759 561 452 625 262 896 57 720 780 5 737 916 835 963 499 101 494 826 48 743 778 644 72 913 898 392 786 551 145 911 855 918 905 927 646 85 505 537 382 998 235 747 344 755 439 170 731 157 643 708 995 149 514 410 610 523 599 789 289 624 176 876 193 380 70 892 246 506 244 975 919 809 702 344 101 932 312 38 307 739 177 860 554 45 435 501 1000 843 771 748 287 112 959 817 638 875 579 619 506 136 889 793 268 324 715 88 395 196 94 623 329 349 214 614 972 168 991 572 651 415 350 147 465 36 945 771 454 297 606 852 870 374 331 698 70 941 994 862 352 375 149 845 392 213 770 721 892 691 241 615 34 256 341 152 603 992 921 334 819 144 687 565 615 559 173 332 317 241 153 784 615 618 30 548 111 261 98 960 150 834 556 65 223 240 767 606 154 230 209 928 861 959 356 657 313 133 880 192 10 59 583 229 845 433 957 159 527 172 341 919 352 127 227 87 762 626 667 863 619 238 12 99 540 254 91 270 696 989 144 448 710 653 545 575 735 417 837 154 185 497 193 833 301 399 134 505 772 695 776 797 913 347 348 714 288 513 243 222 929 517 174 777 432 428 703 836 201 234 934 341 532 643 398 613 659 861 778 674 893 311 602 724 450 831 380 369 803 752 794 948 872 550 454 969 489 153 783 251 664 3 965 558 858 335 865 957 142 337 817 539 589 384 491 131 970 538 606 926 68 236 847 429 355 194 354 233 787 955 567 210 208 503 235 128 891 225 705 169 442 197 988 837 502 502 894 735 885 692 100 142 901 877 920 707 309 11 172 60 180 909 830 121 101 320 491 158 847 987 941 499 83 348 416 999 543 897 932 579 448 138 874 223 733 226 84 546 867 964 743 652 463 79 34 742 253 176 455 15 248 689 43 555 847 934 325 725 289 805 803 685 735 597 786 978 637 846 713 92 618 48 645 174 755 665 819 890 243 458 947 704 276 96 33 820 282 95 831 906 445 585 768 788 487 162 350 611 358 447 766 990 590 28 529 217 760 627 581 815 757 884 208 612 422 770 663 526 703 120 992 46 386 228 828 605 885 376 881 258 9 641 658 865 43 368 742 769 128 181 169 396 102 299 809 171 757 6 705 266 253 933 146 290 515 246 11 485 381 787 732 651 909 807 10 706 222 117 789 456 195 804 276 232 891 221 336 849 10 935 448 361 471 300 673 898 118 582 894 37 138 649 436 317 443 848 973 115 524 547 50 608 545 237 221 993 320 461 889 600 966 564 906 250 137 161 542 584 189 57 673 116 771 445 58 580 308 530 466 646 728 8 734 655 179 519 514 462 595 772 877 139 392 205 364 672 849 741 965 292 720 893 756 193 59 412 1000 422 496 440 216 124 480 66 693 563 785 659 187 753 16 822 383 61 2 903 303 303 883 581 991 796 207 715 557 825 871 478 538 103 328 954 276 895 897 134 305 322 620 123 117 245 883 602 473 350 492 586 255 827 771 465 191 454 900 484 867 453 668 920 98 500 404 961 750 91 125 208 572 492 781 560 22 452 536 432 286 273 134 703 939 279 22 219 247 80 806 566 12 573 517 930 345 305 852 754 267 910 747 851 705 768 491 965 254 744 140 114 369 812 777 947 579 201 287 609 147 389 767 792 943 761 832 591 524 288 34 762 419 58 70 367 106 9 831 62 155 853 116 637 948 339 734 248 36 301 69 688 965 365 133 535 170 373 168 55 852 333 790 24 691 844 36 888 267 799 723 532 20 604 724 141 913 599 477 745 613 304 771 656 750 866 243 847 155 693 755 661 419 275 160 696 923 808 423 521 404 472 693 125 766 216 161 949 507 525 302 189 813 854 278 936 226 775 881 118 202 996 637 985 237 574 584 557 912 924 622 475 89 858 720 736 473 729 383 832 341 589 978 701 178 773 82 464 500 17 262 520 84 420 274 382 323 243 424 904 338 891 52 119 509 89 971 249 530 449 139 629 361 514 625 968 754 105 83 722 740 923 325 378 361 872 295 1 89 50 967 130 407 756 215 269 714 414 198 84 753 800 545 490 777 54 741 705 125 515 159 10 383 670 628 479 422 323 81 986 192 71 463 639 509 994 97 767 977 940 211 945 492 302 437 473 104 816 84 921 600 583 538 25 327 354 637 977 923 914 347 90 708 49 255 925 642 148 217 798 919 442 698 988 250 982 380 518 48 430 801 823 410 379 344 146 581 974 767 104 253 76 275 137 622 397 1000 388 710 931 722 622 573 239 475 567 456 310 964 726 725 457 923 824 185 41 326 467 414 783 421 640 379 972 597 764 473 562 884 108 511 86 194 476 150 284 607 441 126 291 567 242 776 682 732 182 629 887 488 740 330 164 805 481 380 630 141 265 993 326 281 111 355 850 43 340 181 167 902 459 169 889 115 160 460 700 890 244 899 648 298 883 69 811 889 109 998 917 335 188 678 403 249 718 825 106 900 734 587 282 321 313 89 110 340 434 628 33 304 466 26 782 482 966 697 541 114 857 231 132 82 507 212 664 68 536 207 544 425 21 315 395 993 73 124 469 78 509 841 351 437 802 577 255 412 594 280 44 134 950 591 64 600 78 774 425 27 278 996 494 877 421 561 886 973 616 393 12 839 455 255 814 682 636 22 460 60 855 166 601 352 610 460 143 950 620 213 186 742 296 342 596 414 151 485 295 590 878 573 386 563 77 928 423 823 231 239 578 239 283 644 864 799 75 931 528 970 220 676 285 558 280 148 709 960 487 548 710 366 381 256 474 45 357 582 765 302 702 267 810 657 276 486 20 117 264 173 841 535 16 582 483 371 795 268 728 695 191 39 929 99 997 807 907 971 556 565 165 949 19 505 18 359 976 189 298 865 371 726 353 849 173 894 206 246 470 933 413 944 750 985 984 760 971 578 684 466 956 478 253 463 330 815 632 309 318 380 187 892 329 454 813 86 595 877 529 63 712 494 874 568 443 396 34 123 681 415 587 133 882 820 409 91 427 387 504 32 951 310 553 406 358 372 662 938 763 358 628 430 668 76 401 283 393 123 72 103 52 724 794 953 991 241 74 794 946 165 325 204 868 653 621 257 970 517 437 546 424 196 321 349 370 550 801 21 543 880 385 395 981 41 511 826 43 968 995 845 435 282 419 622 190 83 27 820 477 136 252 889 545 673 263 36 198 859 880 284 81 654 214 352 818 946 534 622 183 956 922 764 150 425 943 970 953 380
893 585 362 956 551 269 7 552 162 202 564 762 691 347 891 344 953 54 846 992 548 89 596 495 615 847 325 576 279 781 908 449 27 207 528 7 950 393 695 883 369 522 712 216 563 767 604 967 297 998 186 936 683 606 993 475 987 486 754 407 633 915 642 733 676 215 646 119 475 155 324 797 772 138 557 285 879 924 998 575 143 584 872 777 867 91 860 635 791 940 595 755 252 976 10 883 700 625 471 972 342 215 232 248 138 668 39 478 190 151 925 393 515 741 523 201 121 261 995 802 136 583 268 723 587 819 259 189 303 711 60 283 21 521 235 639 641 433 748 19 157 141 779 257 782 101 556 487 344 855 127 993 630 769 189 582 697 5 674 901 850 808 312 668 434 302 372 428 981 368 942 657 329 2 739 105 780 201 756 330 428 502 490 925 901 794 367 170 896 46 680 183 371 429 994 52 847 722 796 922 483 298 117 904 571 483 999 11 912 578 273 744 749 591 81 350 612 282 809 373 26 31 56 148 785 559 708 811 230 786 144 843 944 952 92 574 584 779 30 282 323 591 0 431 467 894 123 287 594 530 869 631 418 784 320 928 332 390 31 398 543 227 656 754 390 763 577 848 532 400 899 41 431 842 581 502 343 767 15 244 419 730 37 884 730 963 609 740 991 386 658 940 823 473 487 33 806 714 330 159 568 918 592 169 248 370 731 515 152 976 709 950 722 892 975 45 191 309 436 491 346 405 914 148 266 32 8 675 578 398 583 520 773 946 463 397 47 217 715 829 818 676 146 752 242 215 874 568 902 115 817 895 666 638 398 652 857 156 229 545 794 776 765 129 412 7 205 937 420 807 835 835 498 529 864 612 260 28 667 250 661 153 305 740 85 398 254 539 741 580 357 192 755 976 669 178 626 467 282 317 301 347 167 714 57 794 20 518 415 851 698 219 134 44 94 179 155 814 788 143 654 434 485 473 760 454 763 257 210 698 570 662 837 984 154 330 327 244 750 919 446 493 735 754 648 112 281 32 42 94 892 679 897 435 601 711 379 804 888 428 605 81 736 173 425 549 933 265 800 812 376 610 541 243 986 347 971 482 221 324 853 86 314 185 890 452 843 867 393 858 792 826 12 363 296 941 560 307 939 141 821 222 920 753 98 308 804 751 105 806 776 338 774 248 814 779 359 642 338 250 962 344 591 249 629 614 32 32 64 810 907 758 169 462 623 168 407 931 959 803 976 33 119 829 137 995 696 173 905 281 538 453 442 494 374 336 411 782 335 377 617 395 929 952 224 170 694 391 771 126 997 654 19 431 447 951 858 784 632 780 924 893 339 190 399 502 949 709 188 200 265 650 619 615 566 76 787 253 360 707 180 678 36 151 373 325 672 866 665 536 383 847 527 387 470 513 657 7 340 335 820 575 413 950 469 533 517 215 333 245 130 646 759 684 816 452 504 655 166 570 706 586 239 77 608 735 337 344 124 27 5 253 507 761 212 312 293 598 799 944 803 757 17 201 882 849 211 523 711 922 742 128 865 57 150 197 96 30 486 892 426 217 255 908 285 74 421 369 331 267 574 261 521 130 148 992 679 29 764 820 848 763 187 247 526 899 704 900 611 997 448 290 685 3 813 259 249 855 384 509 319 253 682 197 747 401 945 532 992 976 613 212 394 693 104 682 108 970 625 921 957 711 607 2 429 48 280 881 422 532 306 302 873 691 455 591 970 814 985 210 140 660 588 938 474 997 3 83 50 510 637 66 73 26 264 913 932 313 397 293 38 221 935 6 786 55 878 608 877 870 67 250 417 359 278 284 59 992 510 717 451 976 310 79 639 289 931 943 466 111 377 804 23 415 176 368 909 745 99 936 524 901 777 247 289 908 928 130 385 634 456 537 54 767 165 46 916 722 251 681 18 42 231 917 593 574 97 558 90 473 356 397 206 7 668 637 988 506 459 345 476 136 147 235 575 805 635 469 453 49 435 207 366 659 307 824 68 152 870 995 170 383 14 261 535 674 845 357 841 138 966 432 44 127 503 958 277 971 204 578 798 627 514 830 947 603 103 497 116 56 900 665 644 29 465 776 13 273 450 618 126 660 965 318 484 210 547 403 433 888 539 605 590 195 505 158 624 416 202 41 355 203 55 515 234 827 311 946 724 345 294 47 923 762 922 872 396 918 952 205 842 893 35 411 179 390 52 107 287 613 628 268 386 30 28 108 810 25 347 516 699 407 828 557 807 819 2 431 616 104 664 727 703 362 663 251 540 530 627 264 321 722 443 283 702 932 983 125 345 376 477 91 9 351 125 248 269 303 270 327 178 220 336 306 445 25 77 548 533 770 72 254 982 767 91 747 350 540 801 202 964 313 723 621 670 646 460 722 758 129 956 112 111 136 836 59 898 481 288 261 913 443 380 569 789 685 678 426 462 160 219 549 225 955 153 411 573 536 903 62 298 759 745 200 534 926 720 690 76 603 829 554 516 537 600 394 805 836 118 1000 454 357 198 208 156 895 868 25 112 849 208 997 247 834 589 381 915 356 495 323 492 360 969 845 286 793 572 284 856 628 863 955 919 401 501 342 610 111 164 310 358 679 977 67 728 356 910 622 497 422 941 377 550 416 645 777 181 79 214 274 93 255 599 664 196 95 334 513 391 473 974 906 33 421 95 962 458 604 586 434 927 385 4 652 948 947 651 455 172 216 300 847 537 436 482 304 275 716 364 476 352 912 51 730 473 969 193 213 660 779 489 719 414 898 602 873 129 91 972 37 457 401 195 308 603 925 831 472 46 501 614 785 978 458 163 573 783 550 256 221 653 641 881 796 29 588 74 826 692 623 508 968 1 445 66 684 410 265 263 911 659 22 536 747 261 946 237 281 142 761 432 102 213 568 522 151 762 900 866 32 354 944 894 657 149 866 960 754 107 626 769 523 110 931 304 789 403 583 530 669 131 887 351 746 423 998 24 902 980 120 71 488 576 87 718 364 381 284 768 800 440 599 88 635 990 305 406 520 826 641 65 512 710 692 132 27 182 334 452 424 63 922 405 778 478 235 961 186 555 215 871 577 361 73 565 661 192 597 177 816 525 442 744 831 545 548 511 116 921 503 388 996 716 968 725 186 746 695 382 895 80 896 437 719 233 393 173 832 553 179 778 239 326 82 34 346 621 317 851 104 309 434 838 727 444 759 884 626 284 577 402 403 16 284 238 277 75 592 40 706 652 695 580 431 876 225 937 191 295 906 106 481 318 56 79 770 714 978 464 892 936 83 631 676 128 398 58 949 812 157 973 562 283 870 671 331 951 864 733 468 220 161 984 985 408 472 114 641 918 190 174 836 690 581 546 257 859 276 684 338 767 945 481 790 681 901 387 941 217 616 70 568 542 941 439 59 963 484 197 20 472 992 353 179 245 776 441 248 887 985 529 46 102 749 906 741 267 608 562 584 979 448 139 770 308 939 911 434 43 668 236 849 761 621 520 949 185 940 889 608 120 739 946 524 740 265 299 790 49 99 677 478 328 993 145 807 606 200 840 719 302 897 216 918 781 96 943 987 940 545 955 671 274 382 512 662 183 541 622 430 82 331 883 99 203 421 207 39 513 544 862 534 689 522 726 955 688 150 926 416 363 872 488 971 83 815 427 327 701 195 480 508 655 645 968 399 844 162 276 560 227 207 802 745 582 985 368 725 650 437 243 103 561 106 160 828 793 345 886 785 558 707 673 360 904 261 375 527 885 738 687 528 811 851 159 3 727 173 226 483 675 663 461 745 115 359 567 999 290 577 135 855 832 429 634 830 199 639 449 347 401 670 713 46 861 183 752 678 400 544 743 636 509 218 554 363 438 752 262 324 531 189 559 203 200 513 875 711 89 384 640 888 647 174 246 353 109 289 62 780 316 578 499 981 751 291 223 261 61 204 341 200 737 375 825 743 729 977 201 399 734 789 430 935 549 250 257 542 854 916 291 344 168 892 209 958 389 445 292 731 662 430 766 642 25 502 815 791 53 156 502 311 313 506 686 155 416 18 370 661 496 637 824 836 348 157 834 774 491 78 84 672 141 420 597 225 808 317 707 45 719 612 506 323 855 43 569 494 598 256 151 268 618 481 552 963 500 831 620 721 494 129 171 157 757 464 954 379 880 513 721 987 967 488 122 900 6 566 638 635 938 68 158 209 317 716 493 560 41 722 349 1000 45 652 48 140 479 442 322 327 194 214 468 731 244 42 849 518 100 110 693 445 215 638 930 3 852 635 830 445 822 535 649 129 315 954 11 434 585 906 895 259 175 713 544 305 934 985 222 2 228 464 86 717 409 455 839 537 161 882 253 597 78 285 378 417 833 928 784 40 365 834 271 622 133 511 69 47 184 479 819 261 22 280 404 214 797 383 775 976 240 589 218 457 705 29 113 984 827 348 101 312 770 697 272 814 518 491 717 399 250 75 917 974 258 451 790 300 241 504 996 792 732 354 392 373 989 977 753 20 424 656 958 221 738 248 636 113 795 371 519 307 579 70 395 842 643 662 87 408
694 960 286 255 647 108 462 987 896 712 357 907 285 307 168 602 439 992 438 255 719 595 717 399 182 833 567 10 431 141 4 164 190 985 32 435 171 128 101 973 495 259 338 893 951 383 833 657 451 985 862 581 243 159 342 308 675 780 11 619 979 12 184 948 999 644 207 931 1 451 628 974 943 411 913 631 289 386 386 533 683 707 956 491 137 380 784 742 598 744 314 164 369 81 522 690 795 328 584 717 57 354 588 217 215 647 301 528 180 281 930 784 254 215 75 582 676 726 360 70 654 189 492 979 15 159 911 825 550 615 686 345 29 231 170 136 619 473 664 31 605 799 724 348 585 582 428 149 198 835 570 96 88 348 452 135 94 835 398 202 283 168 599 692 136 881 702 269 70 265 756 609 510 154 277 44 976 105 963 255 33 37 892 301 468 629 805 294 430 193 142 736 779 701 504 396 8 412 532 619 760 703 641 295 537 565 521 259 840 998 766 802 298 315 174 417 927 784 826 775 6 335 964 790 327 390 321 457 71 411 279 397 381 916 59 677 991 62 730 419 689 776 165 5 304 248 650 901 559 647 652 88 704 199 266 655 72 763 141 66 569 221 970 332 242 673 734 67 226 472 501 351 63 422 893 678 735 889 281 997 460 170 486 904 310 496 14 4 622 437 658 939 690 92 497 76 288 557 781 959 538 257 923 41 339 50 252 228 453 938 269 18 373 513 877 654 649 46 952 809 551 740 326 964 745 966 737 215 720 938 227 135 261 148 774 260 385 19 765 388 200 40 670 695 186 388 603 543 503 644 467 704 506 889 358 84 921 247 49 544 380 600 903 970 363 255 83 33 820 914 671 967 21 631 604 904 403 637 794 66 420 472 846 931 754 804 825 633 554 356 158 944 817 928 413 95 296 886 610 436 967 367 86 441 953 628 316 517 332 307 194 510 997 958 880 37 132 422 34 593 859 153 849 339 387 489 920 44 58 164 868 551 120 764 218 859 236 876 740 26 838 743 378 58 24 427 455 224 284 639 907 979 423 427 973 299 938 973 461 800 725 280 463 21 811 400 79 65 871 27 611 778 434 947 738 683 845 26 767 863 110 569 625 54 355 405 897 187 917 516 593 217 396 148 541 752 677 789 983 523 672 317 948 278 545 253 446 992 96 865 682 837 822 898 988 871 2 566 904 244 996 886 343 597 508 623 494 947 167 914 425 520 18 159 240 97 61 943 366 785 405 420 228 243 753 381 693 566 222 336 867 442 477 980 878 155 854 444 842 440 65 359 848 429 885 509 680 734 662 762 91 234 643 688 435 869 138 712 28 649 990 257 520 263 185 511 324 946 542 351 250 817 114 831 888 17 52 84 204 744 656 205 35 612 829 728 469 204 292 838 708 182 208 909 657 357 440 166 916 687 515 510 617 809 188 977 247 794 908 952 99 976 544 145 395 788 44 490 872 532 632 158 154 716 971 809 384 240 568 819 681 67 712 356 891 91 212 45 134 536 785 231 152 561 246 751 31 960 759 554 197 151 118 344 728 409 353 721 133 264 746 606 582 370 748 495 894 577 629 516 879 897 909 51 799 382 902 647 282 920 806 157 937 679 377 646 640 533 843 562 473 874 290 151 265 780 202 58 646 326 597 767 388 843 614 299 535 433 278 674 965 929 12 87 884 87 3 136 448 604 330 240 531 927 634 992 557 655 788 723 145 332 505 30 889 892 995 290 370 213 56 591 790 243 642 916 771 409 404 454 300 983 519 727 444 67 458 720 183 673 974 822 663 845 659 289 209 396 787 405 556 796 526 57 856 876 410 521 944 480 936 369 442 131 931 221 235 926 721 599 105 210 919 550 576 380 511 442 713 688 959 688 898 369 166 543 189 762 732 234 946 767 560 121 910 775 320 949 368 949 127 591 989 55 773 594 851 525 221 480 969 575 203 416 548 518 417 74 644 908 661 701 17 647 267 879 958 170 769 756 733 745 639 361 679 671 352 301 151 288 581 76 509 393 162 178 906 950 980 329 874 448 69 69 696 796 660 676 815 233 177 255 627 645 160 307 797 992 95 299 256 769 107 927 291 282 241 769 489 347 364 743 317 156 684 135 764 423 783 511 87 996 147 810 409 132 882 168 899 658 150 50 331 329 219 688 502 866 638 259 985 776 655 458 886 840 233 936 957 812 864 577 718 528 705 786 782 48 478 143 394 730 925 934 487 133 176 298 341 959 933 420 692 967 615 165 633 706 772 59 139 653 637 356 82 686 10 555 262 795 429 808 586 575 245 10 295 157 703 259 359 439 540 168 345 763 470 158 135 937 776 294 500 36 390 118 362 418 299 745 421 656 651 654 41 600 962 173 128 846 232 981 117 106 268 36 832 566 39 528 329 650 709 822 93 76 831 602 148 515 665 194 5 89 935 615 528 451 402 58 459 272 490 936 210 390 561 84 465 626 73 161 90 988 122 277 476 311 206 895 549 8 392 241 824 266 517 109 55 198 441 93 22 327 710 773 253 641 934 326 512 179 714 363 778 686 251 890 523 920 798 197 399 376 827 475 401 508 527 855 575 305 777 452 306 109 113 924 793 985 743 796 918 963 323 294 841 702 819 80 814 313 823 566 347 681 81 53 406 666 836 719 887 520 716 587 433 12 572 253 426 798 697 789 234 676 280 99 205 371 741 252 630 246 742 50 507 185 271 859 274 510 419 430 981 812 932 110 731 880 982 41 491 229 744 348 900 712 775 43 365 188 259 291 922 903 270 801 687 391 179 122 674 404 514 834 230 363 149 1 565 362 813 97 852 165 800 181 172 35 802 805 272 38 960 313 115 49 456 988 858 361 706 262 361 748 727 309 804 74 263 658 344 86 393 765 606 181 336 959 602 943 9 42 484 816 157 938 667 965 108 451 701 422 986 540 668 931 308 504 68 809 164 773 30 877 596 134 199 220 623 292 98 806 104 875 445 826 695 67 244 414 102 143 954 893 294 159 337 635 968 339 305 271 26 214 376 722 866 644 418 30 216 873 319 554 97 303 220 72 761 121 552 742 755 25 890 988 375 333 193 45 573 550 350 504 37 577 715 408 534 799 303 452 543 555 76 855 873 321 747 683 383 719 616 720 589 672 513 233 691 211 443 357 987 723 977 69 408 308 130 160 830 896 483 332 466 15 318 414 496 728 620 615 810 660 621 70 975 869 941 867 928 980 53 349 472 1000 275 715 273 235 374 775 529 464 264 172 590 24 807 467 796 541 201 125 178 98 546 955 161 618 648 776 600 653 121 887 516 576 192 625 635 818 485 189 564 687 334 59 129 92 726 583 125 935 994 89 447 31 865 938 116 469 947 376 7 891 407 494 146 842 78 718 325 726 382 454 416 629 224 614 809 599 475 566 64 793 762 724 351 46 77 140 905 985 311 63 949 858 653 141 103 111 287 984 322 339 169 501 389 876 669 462 258 749 580 337 309 850 978 795 736 22 524 645 966 453 412 710 51 686 912 373 536 223 579 381 46 253 566 906 539 523 131 951 457 964 578 228 993 458 449 132 698 913 875 982 84 841 92 914 844 957 471 371 229 996 828 477 191 338 924 506 23 851 19 393 124 462 752 336 955 730 950 639 562 269 340 163 624 247 901 98 563 203 293 271 436 485 112 661 525 590 85 511 479 789 464 851 816 249 812 193 100 300 700 466 961 125 861 574 818 687 89 804 62 339 155 60 992 883 16 652 45 389 119 194 940 193 140 850 711 242 25 168 54 182 13 771 547 864 260 761 834 617 571 272 594 355 850 262 780 694 498 704 249 948 757 680 450 63 835 525 36 237 837 905 869 618 43 56 739 160 48 95 876 854 482 306 860 207 173 166 106 871 346 129 808 951 751 721 50 601 673 451 474 30 601 165 555 145 422 897 915 547 612 514 645 678 533 859 939 668 895 687 40 735 613 868 414 482 942 97 688 286 276 850 80 690 750 199 67 242 722 804 297 541 66 669 791 818 312 472 74 310 437 395 379 437 609 464 929 643 427 338 587 823 595 720 768 949 592 835 225 454 499 655 372 618 354 451 397 963 847 96 789 250 231 462 926 883 175 340 454 846 238 967 972 421 181 157 195 932 400 113 729 870 415 417 855 287 685 637 20 784 792 689 998 140 328 889 631 945 335 646 723 183 914 593 255 792 153 543 239 140 881 141 257 18 518 888 863 433 307 47 786 498 196 459 591 376 678 463 144 824 699 268 481 499 371 261 123 40 853 451 530 912 60 801 248 315 109 251 493 748 558 754 821 755 47 74 577 836 214 290 666 975 42 709 237 638 126 91 839 646 984 954 636 510 217 641 803 225 608 33 424 268 626 466 211 993 348 95 367 227 763 862 770 632 187 848 213 477 163 159 432 131 707 760 801 281 349 637 159 812 945 223 156 119 111 33 857 303 870 391 480 730 302 516 758 290 883 467 143 52 356 115 333 839 749 277 313 824 223 761 574 78 583 836 618 712 27 817 38 683 0 809 553 878 315 718 411 536 391 380 607 624 488 842
7 659 848 984 970 301 959 487 147 511 952 967 176 459 34 45 610 288 37 507 53 131 388 913 763 864 104 523 721 741 880 294 782 663 730 894 90 597 793 178 16 383 234 463 213 647 58 248 877 989 138 324 94 150 415 525 286 715 276 469 528 520 382 769 291 107 161 454 217 589 206 748 351 678 76 1 399 990 93 571 167 571 230 619 182 747 288 118 582 539 523 345 202 69 757 111 465 208 944 999 372 330 154 560 900 134 157 652 746 190 493 425 917 482 379 750 761 62 504 526 8 287 801 597 558 984 515 129 108 71 173 639 113 535 713 801 699 918 400 256 477 587 200 710 982 267 129 123 658 517 48 63 616 568 751 161 384 376 787 938 727 344 628 588 911 250 101 351 265 664 92 489 169 921 541 914 242 902 842 137 697 387 645 116 227 382 859 442 490 166 858 957 423 836 603 334 500 239 893 864 674 867 158 208 771 206 41 746 671 220 246 550 393 213 461 512 174 266 401 839 319 145 105 804 879 698 352 955 21 746 330 51 786 345 996 169 32 237 660 343 142 61 370 129 557 456 278 724 143 357 49 319 485 317 728 129 471 237 480 984 946 184 340 38 201 897 963 309 432 803 519 956 591 90 220 449 540 801 600 860 875 951 521 368 851 678 13 960 79 731 338 182 983 901 533 760 634 156 36 264 17 124 955 411 344 812 760 3 362 346 520 939 310 152 954 664 834 745 469 786 80 382 322 561 657 207 743 926 765 3 723 435 744 646 939 335 277 770 61 383 967 786 988 169 395 697 581 727 30 243 40 371 833 166 114 969 424 184 454 810 215 942 26 451 199 820 221 338 986 126 442 203 517 925 66 595 881 611 289 649 10 102 973 812 373 843 719 333 612 487 498 910 168 998 535 750 271 955 927 271 621 823 449 822 59 703 807 586 975 677 19 767 964 250 293 592 177 791 615 513 342 127 906 13 731 348 23 28 604 647 654 561 892 535 189 677 822 852 857 761 826 177 156 775 247 608 505 153 797 353 171 951 52 837 586 593 538 182 556 235 463 398 44 617 358 142 718 551 47 97 684 634 273 319 365 318 427 984 532 739 904 930 148 82 223 453 124 588 971 31 0 553 853 163 457 515 974 627 931 188 4 91 958 849 250 143 106 708 841 556 3 551 901 787 366 907 204 476 611 10 179 671 899 685 543 155 311 985 216 625 33 633 583 303 943 727 386 338 725 816 555 281 897 681 405 507 456 392 376 310 647 469 150 918 404 909 979 410 516 853 343 607 873 541 98 559 187 567 482 161 702 46 740 988 275 458 279 133 390 183 222 529 323 791 31 317 51 264 274 246 188 513 999 190 507 62 56 954 937 75 163 4 132 695 350 537 131 429 72 671 210 694 320 951 605 226 488 483 426 252 668 666 574 969 425 558 46 131 409 564 749 182 534 827 864 560 496 181 492 197 816 211 653 741 337 527 102 650 123 411 421 528 39 723 144 31 565 984 620 899 613 753 547 755 524 975 577 368 989 836 651 108 735 713 663 425 788 108 622 785 945 500 531 282 909 885 549 206 607 477 225 356 269 45 839 148 789 656 324 238 309 595 819 244 468 674 256 329 646 635 229 728 888 798 655 521 569 422 368 983 316 396 865 532 208 158 580 763 509 504 871 552 712 350 626 9 303 310 494 29 846 816 882 940 369 803 868 91 551 625 383 654 700 246 942 697 159 183 459 684 304 246 885 940 192 50 593 284 809 405 419 425 701 416 821 558 205 474 714 823 672 691 207 988 837 916 962 572 484 141 798 703 978 730 990 50 297 452 650 336 597 240 141 765 566 640 197 128 214 644 185 44 527 624 166 989 381 551 680 25 953 453 820 553 170 343 867 663 325 711 710 568 218 552 575 183 667 83 827 278 644 427 264 375 762 566 314 690 811 983 462 887 696 171 994 395 353 43 544 610 685 560 85 222 860 781 687 214 924 751 336 57 588 661 403 527 726 736 63 559 716 563 522 510 501 180 354 969 308 304 238 713 923 124 590 333 748 960 542 128 307 288 245 133 781 372 252 603 886 627 773 14 136 486 756 987 416 435 402 651 855 309 332 700 998 943 473 302 997 689 411 707 118 890 15 307 984 760 43 442 130 164 224 961 795 623 908 165 518 463 774 334 949 556 920 976 107 14 810 702 732 880 281 551 802 42 186 215 564 138 981 329 70 6 64 579 852 670 476 986 140 170 475 267 861 693 486 876 803 606 659 509 451 446 348 457 458 940 328 130 251 882 444 152 29 991 813 351 614 101 618 705 153 787 296 61 987 985 82 775 453 298 193 591 109 492 285 465 226 533 898 728 874 297 785 380 791 20 55 62 495 772 694 649 408 820 737 591 211 991 779 326 235 479 233 198 103 50 866 964 878 554 430 50 601 959 472 229 889 783 770 707 243 91 298 455 292 707 894 226 89 505 775 954 71 682 363 269 794 593 844 225 116 366 172 667 119 869 28 816 938 303 602 66 413 619 418 251 636 892 231 602 133 791 455 991 145 703 632 69 280 224 679 360 437 407 464 254 151 395 579 365 780 303 356 428 74 149 704 859 380 220 929 1 347 489 349 389 88 307 99 99 385 441 491 749 2 697 499 614 642 498 823 978 152 220 198 995 396 864 441 501 341 111 529 330 317 912 83 857 835 211 346 127 397 301 863 496 266 728 845 660 339 817 573 964 306 179 261 571 930 101 686 625 916 209 914 926 95 805 446 108 777 858 764 293 479 890 629 287 438 849 184 235 5 699 995 492 922 535 890 30 691 470 378 3 139 800 750 609 637 23 12 314 912 45 268 560 435 995 919 912 96 400 598 895 513 447 742 367 818 927 466 86 503 449 993 716 77 575 883 605 683 520 195 859 345 9 876 608 985 208 50 35 925 418 921 552 661 877 331 700 536 949 360 214 932 353 414 593 117 323 662 588 6 720 282 85 69 931 570 714 24 848 829 550 824 932 976 474 552 343 120 993 11 807 767 745 772 404 707 328 54 89 78 538 854 871 355 399 884 870 361 344 656 589 436 7 75 322 641 319 1 596 321 148 333 136 670 536 729 349 445 866 506 405 155 984 474 247 110 335 312 743 254 811 38 503 933 636 270 224 60 82 689 789 398 117 784 206 391 647 262 355 165 179 673 284 741 840 560 191 754 987 895 939 638 528 708 15 717 141 35 514 394 229 567 140 652 338 122 470 428 415 448 854 960 466 891 154 318 671 838 623 752 242 747 767 422 991 692 653 57 23 627 214 563 43 253 911 134 625 180 562 635 788 190 320 489 367 814 420 149 581 450 745 294 323 14 470 907 812 68 441 887 329 947 601 387 359 359 384 545 297 20 297 739 55 969 89 623 87 115 317 284 86 926 878 896 395 259 501 617 929 643 877 595 754 194 205 239 770 181 959 272 745 766 582 847 900 313 297 412 680 648 428 431 819 733 244 178 675 87 882 690 960 681 40 371 216 241 448 526 247 571 29 554 518 410 623 237 981 711 329 334 411 572 187 578 793 433 462 831 359 698 663 81 69 843 147 806 970 175 407 596 417 675 58 364 591 22 118 287 596 817 18 135 572 609 696 961 912 759 603 585 39 539 42 812 233 695 366 941 486 910 358 126 282 836 311 951 851 936 274 709 604 73 763 191 770 783 440 236 379 407 884 769 817 212 88 203 16 162 467 677 803 688 705 665 796 209 340 429 272 799 454 738 304 800 525 537 885 84 69 249 350 460 25 512 915 619 956 27 475 980 689 592 647 805 292 966 196 374 482 67 173 228 64 443 513 928 370 164 210 258 734 639 874 589 339 972 77 606 67 257 21 553 234 530 496 633 702 546 737 599 353 548 689 327 74 640 987 389 352 255 16 705 335 128 850 678 995 758 692 682 203 587 689 903 541 808 822 439 481 840 328 849 898 112 769 196 731 62 847 902 721 299 205 676 84 608 673 792 873 502 503 45 238 302 152 561 139 905 686 956 738 392 883 825 917 508 373 796 311 452 9 950 454 100 232 111 97 267 344 497 877 550 404 722 194 625 375 290 964 935 40 562 967 828 356 9 746 91 74 467 881 510 803 631 103 790 327 335 628 856 691 666 872 745 475 357 68 440 558 753 330 301 89 65 434 872 814 778 899 244 64 420 7 977 247 664 620 915 18 576 264 776 684 481 946 511 769 487 479 832 354 992 508 624 768 160 882 326 675 377 567 948 84 934 757 434 56 968 957 146 382 483 50 965 86 862 333 232 646 755 489 525 3 703 227 137 756 478 386 736 253 283 216 375 102 25 823 125 880 594 468 720 281 918 383 768 250 804 400 693 462 18 621 219 589 42 504 815 4 305 319 706 656 559 117 263 827 669 658 957 834 127 601 734 836 121 235 406 252 830 643 850 58 470 960 300 498 991 835 86 684 248 429 630 486 329 32 240 147 913 259 295 840 584 628 568 827 315 187 724 918 940 665 260 431 447 608 514 316 183 389 97 901 649 626 715 617 869 784 870 259 367 790 417 741
997 318 376 557 61 619 82 522 880 656 40 693 745 959 87 207 135 765 252 45 696 776 113 211 915 182 458 531 141 151 20 236 296 151 615 914 340 391 122 988 688 154 821 233 720 300 566 412 723 69 671 666 184 6 455 544 535 827 200 521 686 212 916 639 893 313 134 15 138 21 160 309 756 574 769 466 118 321 374 910 715 109 701 474 731 366 758 369 976 168 949 291 698 760 438 783 653 218 32 802 102 704 579 303 751 870 743 510 43 164 829 712 999 518 27 389 444 671 235 538 913 396 396 96 509 407 447 681 584 396 986 75 645 45 898 999 902 314 432 581 765 826 324 868 530 264 672 816 49 964 123 645 259 296 69 70 977 160 173 214 918 968 683 905 656 273 332 205 58 203 462 204 320 182 409 629 504 227 574 571 350 282 554 123 822 901 60 555 121 181 536 9 56 293 291 512 392 440 606 725 595 904 978 522 927 286 26 413 786 361 891 795 237 950 181 49 924 747 174 943 619 340 333 932 934 565 738 568 802 159 316 560 503 867 158 902 644 797 500 366 531 185 78 871 930 715 471 863 614 411 239 560 474 833 638 482 120 215 422 216 429 82 785 755 757 892 945 637 72 409 616 123 387 652 577 326 796 558 984 18 801 325 622 100 788 248 35 222 439 909 779 358 793 597 635 982 521 403 30 456 74 389 351 727 457 603 114 726 286 765 156 146 495 273 172 570 933 295 593 289 844 759 972 768 37 974 117 700 722 441 967 179 705 95 570 549 29 798 668 518 601 339 634 995 330 777 203 457 766 729 485 423 828 117 935 781 704 176 354 177 309 807 690 502 842 90 322 989 335 685 146 492 806 109 877 736 777 701 407 574 33 139 13 137 881 536 329 604 629 57 970 702 373 493 81 231 995 228 304 452 288 345 750 903 410 367 38 50 97 212 825 592 445 689 310 475 302 704 567 698 576 212 663 22 691 251 953 300 483 176 443 844 919 35 649 621 894 102 735 325 755 825 112 638 9 433 555 615 254 902 848 351 512 902 914 20 660 962 331 92 631 716 556 494 163 691 791 60 220 606 186 642 811 194 932 678 24 286 157 487 611 426 868 697 680 980 301 473 963 938 725 70 885 99 459 110 507 698 571 492 89 285 514 668 815 714 676 16 991 933 54 598 144 885 849 62 742 754 130 657 931 948 618 496 865 971 501 15 168 360 956 826 957 85 372 943 449 711 818 912 741 338 92 742 612 991 582 981 210 260 851 422 100 753 323 945 768 40 313 449 364 5 511 149 250 445 281 907 682 971 872 718 938 363 665 770 71 562 417 852 889 456 266 451 418 985 569 982 142 397 650 321 15 410 265 189 468 288 14 364 797 231 540 49 620 227 306 772 989 668 749 523 59 217 42 113 748 636 433 528 753 209 159 97 18 1000 519 822 125 795 50 636 352 650 22 518 305 143 399 24 388 576 101 551 285 725 194 372 297 699 959 867 217 614 451 603 477 743 325 528 347 882 16 527 4 389 161 149 990 203 561 238 469 708 365 654 917 111 55 446 315 511 435 366 854 267 243 177 57 968 405 809 824 58 52 53 712 521 124 83 269 389 515 307 673 163 590 48 258 772 34 465 568 759 436 145 218 171 359 878 707 602 592 320 780 311 874 138 8 359 152 960 413 592 718 280 954 836 230 51 260 993 952 936 308 237 591 866 137 490 900 797 721 127 488 859 90 263 710 496 763 237 548 522 175 473 231 71 855 207 460 606 664 402 684 182 275 585 261 918 401 270 143 40 366 680 371 760 73 669 176 610 178 494 191 862 395 812 651 844 202 30 550 102 179 308 446 117 303 708 63 445 300 458 981 738 196 955 271 95 450 261 294 234 740 90 546 893 775 151 762 577 730 969 213 323 965 570 599 815 975 397 689 229 969 580 737 173 642 995 280 445 472 781 65 347 752 369 2 324 747 181 299 209 452 192 648 539 971 867 942 112 362 782 861 508 198 32 93 203 419 264 214 546 426 841 246 719 910 604 639 129 222 307 617 909 867 676 654 396 843 121 249 568 255 735 652 778 837 241 380 608 242 41 106 915 276 989 327 361 284 731 416 932 367 774 819 344 517 989 44 933 397 210 835 708 67 960 526 420 502 310 31 405 993 440 334 520 391 863 476 251 375 838 470 739 180 153 759 677 381 196 139 4 0 579 699 429 973 794 465 217 424 10 128 429 188 869 96 254 774 673 998 560 727 551 630 164 492 50 667 367 982 290 164 273 221 175 453 438 717 781 402 343 681 769 588 211 62 969 79 284 693 394 279 818 386 766 434 990 876 750 487 552 229 334 551 984 345 467 636 682 890 347 814 446 897 177 10 728 729 556 926 961 908 228 53 68 414 650 708 23 845 263 360 1 662 185 491 938 627 827 920 26 608 539 962 739 165 198 603 569 992 702 702 539 228 630 321 640 5 62 640 158 248 92 733 359 390 685 263 612 356 37 430 515 543 886 862 197 513 291 996 351 692 681 343 233 41 795 628 865 789 648 734 657 674 680 98 195 68 840 272 165 307 93 86 621 486 492 493 667 287 991 148 404 379 356 847 545 83 184 70 369 448 322 475 31 646 704 456 888 633 229 838 860 666 470 244 379 809 998 205 379 816 765 544 459 431 352 326 345 289 26 129 459 518 957 732 14 823 353 479 976 575 635 400 262 534 390 552 265 643 453 869 395 850 897 728 343 215 870 267 393 863 140 803 569 776 344 528 293 295 854 119 391 980 186 882 19 878 650 357 576 204 97 641 706 833 745 348 650 966 597 860 614 694 363 879 173 602 452 520 899 466 589 624 701 319 372 338 200 441 77 840 395 480 42 353 335 177 345 974 398 853 880 45 584 36 717 6 555 524 122 632 109 51 627 866 838 346 145 208 429 940 132 80 516 901 249 84 632 771 357 928 351 314 541 937 52 947 957 703 229 533 18 896 290 585 434 870 485 739 305 580 480 91 196 961 166 232 382 199 4 839 993 800 294 389 814 529 505 527 536 169 181 318 677 253 529 185 673 197 292 709 269 506 168 108 561 626 340 770 67 406 320 467 723 264 839 154 355 420 7 216 786 873 29 211 587 834 713 988 331 116 252 355 813 921 498 659 919 773 976 598 287 497 884 64 575 109 395 238 396 12 290 787 64 212 313 538 837 859 271 461 597 257 610 884 962 767 726 905 36 368 917 795 882 951 271 103 785 922 821 312 235 537 34 256 774 621 890 189 699 111 995 565 964 545 983 342 85 126 2 48 411 201 348 298 935 151 853 887 365 224 224 336 719 808 205 719 849 596 500 685 846 170 90 193 300 274 982 549 77 153 468 394 890 955 953 923 276 578 287 895 473 713 173 245 618 909 809 133 358 583 385 637 742 746 652 437 281 983 98 985 971 817 995 610 844 227 69 647 171 760 858 415 593 489 345 339 835 28 310 341 585 233 866 66 747 852 990 946 136 105 388 293 225 369 965 75 454 378 437 337 171 783 389 505 921 262 836 147 362 679 738 358 206 888 772 398 343 442 200 464 174 799 447 384 845 47 673 192 149 408 345 516 814 790 567 219 126 623 370 586 450 804 946 77 473 195 711 510 18 236 383 523 687 841 287 421 410 104 278 145 421 268 485 127 652 273 830 781 563 94 326 498 714 661 23 547 225 484 640 605 459 46 387 499 159 912 276 670 463 761 626 411 850 600 490 23 942 425 456 669 743 807 736 383 314 370 781 695 560 573 527 182 197 1 434 857 99 964 651 207 564 658 835 7 138 936 812 311 107 812 645 994 853 883 405 871 803 404 13 412 131 328 41 826 134 798 522 541 472 463 493 478 939 290 896 19 984 363 757 892 605 706 330 525 986 906 15 572 886 132 155 754 416 183 534 88 600 625 185 832 930 987 700 782 956 494 831 687 314 490 840 950 908 563 14 140 402 697 560 736 762 166 487 587 953 377 186 317 252 190 311 714 941 344 965 553 143 805 127 820 987 604 591 136 96 943 279 711 754 11 882 948 50 95 631 440 549 594 464 247 145 99 986 581 726 827 743 564 261 858 879 904 488 115 844 846 138 979 805 225 30 716 792 155 84 875 922 772 151 925 233 607 256 609 280 941 738 241 776 292 382 76 109 282 614 813 66 597 651 562 317 385 666 532 917 240 522 677 678 968 356 542 977 162 954 349 808 382 533 558 776 496 491 903 303 482 729 283 795 899 786 3 870 278 300 149 467 206 589 864 218 744 968 85 329 724 920 110 976 234 907 907 210 675 621 764 156 958 54 361 411 836 825 427 503 270 120 21 877 473 651 678 428 171 552 150 324 939 857 522 343 929 10 589 426 784 787 655 258 209 984 223 715 187 168 657 46 17 314 107 884 481 991 557 66 428 937 277 749 423 374 167 587 810 13 792 585 39 878 830 488 944 198 613 710 131 776 726 801 539 679 560 389 251 40 778 100 794 206 403 943 856 888 911 51 393 768 886 713 454 48 226 741 700 10 831 190 960 168 25 383 559 227 508 80
578 728 406 415 575 245 870 651 14 191 104 109 409 730 717 862 941 919 877 207 959 867 439 334 742 970 744 263 802 939 378 65 990 142 626 915 942 786 530 588 58 923 97 744 276 917 749 802 762 78 347 12 657 419 184 817 640 470 156 439 119 195 999 178 194 731 896 813 377 329 558 557 635 374 684 219 121 743 630 823 75 827 670 851 171 136 834 969 891 284 120 757 149 728 994 150 268 264 309 316 298 807 855 105 438 80 15 11 54 820 162 920 46 641 31 370 482 78 81 625 730 141 5 849 537 878 719 319 476 756 614 383 986 32 312 761 952 809 673 879 326 640 785 719 699 55 59 856 445 378 567 306 254 346 819 80 442 353 436 471 600 137 424 628 770 665 134 552 902 73 523 118 223 529 443 215 241 366 287 588 625 151 168 784 950 914 672 369 418 367 78 322 394 720 218 258 524 455 953 161 722 210 153 639 832 114 487 667 710 470 974 467 515 996 327 628 828 503 811 90 841 908 467 41 30 312 76 79 473 253 978 686 236 755 446 39 727 319 972 132 766 448 847 397 91 84 917 883 606 929 109 35 369 604 227 335 451 234 52 714 822 257 2 130 63 294 274 790 737 103 930 934 39 228 84 264 277 467 37 421 148 688 706 937 584 28 10 495 556 694 664 312 799 815 872 263 752 426 165 969 991 196 787 187 839 979 224 987 299 926 484 429 189 710 539 843 572 528 251 275 396 686 352 282 414 707 98 536 643 280 751 104 288 412 955 76 876 533 631 963 213 2 66 975 317 369 36 768 330 525 724 293 49 385 983 101 324 474 964 807 8 394 812 432 739 963 549 390 258 763 975 144 879 795 923 860 697 548 283 958 364 831 919 545 20 448 206 567 757 128 513 719 237 726 895 361 21 46 238 450 500 982 319 535 62 886 518 263 304 934 457 179 262 659 102 408 452 252 214 7 850 875 358 386 187 478 463 344 117 152 907 187 217 237 889 464 290 247 731 779 440 696 704 383 758 317 840 734 655 813 778 572 398 389 601 866 423 394 140 693 690 183 311 332 716 90 615 193 857 251 660 994 825 979 680 574 890 930 141 68 659 739 491 957 176 733 860 499 479 411 560 30 871 927 641 38 325 468 525 264 646 317 182 110 503 446 385 569 598 638 740 277 577 240 747 143 720 366 520 991 980 457 612 961 989 116 607 468 976 757 661 693 281 523 336 266 875 99 874 950 28 974 4 635 179 67 836 641 458 333 649 144 197 477 315 68 454 84 101 162 408 781 937 444 624 722 190 776 579 18 873 562 829 695 632 706 167 21 138 914 620 166 962 657 83 271 470 999 426 178 271 73 112 323 781 558 259 965 733 836 709 811 885 13 350 163 495 603 381 295 186 184 765 270 25 820 791 104 459 504 593 195 970 227 833 994 333 112 705 241 512 886 966 744 460 413 111 58 585 442 505 921 143 137 922 329 703 307 264 832 583 253 945 35 683 412 782 985 42 921 728 227 821 331 22 383 433 137 367 126 713 72 760 683 553 645 992 157 150 826 455 583 242 717 750 328 594 662 415 345 726 807 851 855 35 669 130 947 144 375 893 764 481 816 70 399 246 89 823 124 679 699 468 383 651 686 295 869 648 843 971 378 173 929 638 594 935 837 447 811 331 293 694 857 910 229 68 788 906 597 69 741 256 744 107 856 858 599 9 615 316 742 621 669 958 190 622 7 934 279 475 696 421 842 900 889 199 417 122 867 160 630 307 779 387 523 590 777 72 206 40 675 275 921 969 819 382 67 949 597 764 317 266 579 208 821 53 753 534 134 389 21 587 20 792 43 789 552 844 421 566 26 708 268 887 656 831 211 279 624 820 974 159 473 158 267 852 244 582 565 51 704 313 249 65 236 947 217 400 600 38 634 783 594 965 336 888 475 393 542 633 267 220 480 552 222 356 266 800 997 627 402 932 336 681 610 904 565 804 682 230 751 686 555 155 299 813 403 105 919 461 213 735 874 848 120 305 23 712 704 16 32 379 356 490 17 668 966 996 774 519 659 546 446 936 182 967 68 267 994 755 644 204 233 788 301 805 521 407 774 667 941 96 450 354 665 529 662 361 895 863 717 806 391 676 545 909 709 939 452 328 1000 767 783 592 210 542 808 136 848 397 365 419 330 48 266 41 723 114 857 100 293 269 273 226 740 116 930 386 25 428 882 195 307 192 697 362 215 892 780 449 841 666 535 786 528 738 302 183 440 318 621 355 321 814 152 215 422 864 546 212 625 456 427 151 856 166 109 882 907 416 102 370 386 181 455 427 62 351 486 711 268 701 315 56 794 123 856 486 257 550 725 284 886 810 494 297 833 89 645 43 805 61 141 425 550 429 311 586 774 623 759 294 316 993 792 289 466 301 993 127 322 654 430 6 753 335 699 296 613 854 636 977 885 334 895 178 731 526 913 639 320 951 344 106 116 308 132 353 946 363 192 795 541 554 326 64 450 357 606 865 703 689 340 574 325 401 123 943 20 674 576 474 365 511 119 772 145 963 475 693 73 843 917 613 15 306 873 489 970 430 696 538 196 897 16 866 261 886 968 658 311 973 262 921 684 796 524 725 736 763 495 175 128 775 757 908 701 329 16 794 417 272 53 603 785 938 131 444 877 320 995 152 670 516 455 193 943 543 124 348 668 164 275 948 991 501 264 824 10 688 31 163 432 707 750 201 969 576 542 695 438 253 756 343 217 469 516 261 374 563 663 682 58 929 113 736 48 207 851 715 492 527 415 557 951 293 687 777 722 437 237 531 473 278 921 571 121 434 304 228 153 252 138 341 191 383 699 405 650 24 589 263 391 177 651 492 478 132 889 580 705 126 634 637 661 773 832 954 453 29 854 837 433 7 907 608 104 45 436 88 942 732 189 26 295 702 454 914 103 845 529 901 104 310 391 502 163 559 664 881 33 555 951 687 703 44 11 170 840 602 584 196 741 248 225 741 401 656 435 392 274 172 277 322 814 375 375 769 61 229 96 219 48 210 999 653 74 403 886 611 732 19 159 528 559 565 488 488 705 985 35 634 574 34 605 629 454 729 788 671 113 371 549 591 257 561 952 73 460 27 140 878 505 564 236 984 12 359 928 809 757 314 321 961 142 265 383 209 93 391 161 599 506 545 151 636 998 124 932 47 965 595 259 931 308 541 99 18 862 862 735 188 543 899 648 216 448 388 249 797 352 912 880 551 86 905 700 798 605 478 391 422 558 853 442 779 848 944 110 946 580 462 237 485 606 115 379 420 567 60 498 74 787 321 749 221 944 395 914 180 202 233 817 270 806 920 270 77 898 399 830 483 519 110 47 988 589 856 739 718 561 678 952 650 82 753 440 869 935 677 480 815 946 465 399 743 655 103 872 642 519 169 544 372 160 257 333 11 216 610 859 137 88 957 42 925 810 535 6 774 787 995 53 260 345 211 43 240 185 979 404 245 276 376 580 504 222 867 212 662 902 86 270 628 309 776 214 232 648 803 743 818 558 846 382 859 139 80 926 981 268 933 626 79 380 768 982 191 116 861 675 302 145 410 78 698 959 510 699 570 296 366 416 368 904 85 659 300 470 956 292 761 905 161 575 830 156 139 872 604 272 618 465 50 942 323 846 145 975 373 599 92 782 581 378 125 513 675 890 404 189 835 166 756 16 494 532 250 993 142 556 754 908 536 125 508 706 135 240 273 174 360 321 987 535 448 992 894 2 342 993 205 94 202 24 924 427 499 21 533 1000 113 318 291 752 466 123 17 442 344 279 652 148 384 247 562 320 540 484 609 148 231 312 734 292 816 541 644 121 203 306 982 652 118 200 55 989 94 28 616 170 784 141 133 154 669 680 244 61 597 641 918 158 714 219 33 716 225 285 692 651 432 1 827 179 801 459 185 139 411 870 849 374 129 709 67 416 780 779 842 346 472 473 200 513 3 827 838 395 568 557 721 577 332 816 99 440 441 235 911 522 285 735 691 491 12 929 793 783 128 749 32 68 817 128 380 847 249 860 617 517 903 678 696 220 960 863 365 576 157 386 940 459 880 310 282 317 303 580 647 743 808 357 807 336 174 142 522 678 746 855 131 359 234 883 663 821 198 859 338 120 883 923 759 311 82 832 790 177 95 928 235 168 928 699 506 514 998 304 1 65 147 601 339 396 93 559 71 596 745 91 927 445 884 656 493 222 898 990 573 979 435 351 346 476 464 963 915 902 868 615 548 518 997 994 544 923 431 883 645 297 589 237 926 826 517 651 390 961 13 460 374 809 90 925 471 411 496 445 700 833 521 933 605 360 588 750 450 366 239 99 968 701 748 121 146 45 826 872 723 783 340 874 569 654 222 884 154 797 913 952 417 888 547 902 453 630 413 566 596 275 514 9 87 881 292 764 255 105 286 80 509 75 480 647 57 814 412 526 771 610 349 785 23 759 280 268 507 488 247 398 243 823 498 624 345 916 108 325 916 947 665 782 685 667 477 936 497 287 532 206 337 276 0 232 619 418 402 369
461 704 520 95 957 837 191 137 280 432 472 987 935 121 834 469 614 801 41 420 425 309 710 317 278 826 402 371 645 111 89 440 462 798 835 302 709 818 451 112 160 309 601 876 298 309 825 175 35 605 51 250 750 845 131 136 813 989 608 431 86 944 616 92 872 506 252 450 873 530 384 687 966 91 404 230 20 678 878 478 66 415 620 1000 473 306 943 400 116 167 239 869 732 204 785 198 574 69 822 698 121 267 711 920 735 731 539 609 647 214 848 102 511 417 742 28 138 761 591 815 414 446 987 330 580 599 753 138 688 311 389 443 729 33 609 575 734 998 719 434 661 227 840 40 702 898 273 246 375 520 185 617 381 884 397 428 62 12 523 49 316 250 625 597 82 863 764 780 626 860 865 344 896 746 136 87 699 387 454 116 219 562 934 440 265 657 164 579 596 249 192 615 249 60 700 214 569 43 723 780 990 981 646 249 271 814 257 998 655 493 862 355 797 547 631 133 123 654 792 213 157 402 583 158 111 295 216 612 100 458 656 553 385 226 117 37 373 21 615 71 949 112 881 108 297 809 532 269 535 788 233 96 758 803 479 48 405 916 908 774 437 55 417 324 678 443 622 809 579 594 310 229 467 428 578 811 104 48 194 729 988 865 736 243 869 778 724 944 361 682 435 315 183 319 293 72 481 178 944 92 26 595 770 154 799 546 261 472 465 277 668 475 731 369 981 980 568 810 199 536 953 835 672 464 533 439 906 561 876 869 820 285 114 51 543 824 42 339 798 826 50 299 95 903 152 977 27 418 17 391 765 547 107 654 214 773 561 42 484 288 277 791 468 505 811 296 250 442 391 784 393 885 377 928 815 262 640 132 144 459 198 176 868 227 184 541 986 440 419 455 30 201 600 47 911 881 122 29 510 868 325 487 915 739 849 639 518 756 812 354 809 382 854 927 744 476 244 32 667 215 119 745 426 844 287 343 776 817 347 912 962 222 6 419 324 87 787 750 458 250 44 779 926 177 843 722 420 814 893 271 718 665 137 860 858 974 733 501 3 505 847 868 74 403 851 859 748 610 788 105 769 155 229 55 163 331 805 125 228 230 234 291 486 980 540 965 774 416 985 972 221 6 434 471 189 279 416 649 900 378 9 828 883 3 991 472 662 282 318 445 927 580 920 164 781 640 145 81 960 325 209 475 340 169 644 892 135 460 762 956 577 365 176 492 284 906 24 214 804 606 313 197 112 461 23 427 99 10 545 684 327 623 519 795 892 30 549 969 550 739 664 973 275 857 132 373 443 524 230 976 291 323 951 779 296 530 502 72 773 520 658 771 365 882 752 460 13 997 338 521 150 264 891 92 471 886 677 13 15 740 304 312 531 577 371 635 441 350 96 572 363 579 141 514 39 919 258 784 950 60 266 338 262 406 846 851 422 489 408 646 227 619 232 55 628 239 841 466 717 179 807 831 867 87 70 558 175 817 929 590 827 738 337 975 607 518 508 161 202 314 959 439 205 364 63 588 188 322 110 403 407 332 139 155 507 371 675 355 721 474 154 758 501 364 12 326 22 722 447 376 456 966 459 483 556 202 938 625 300 217 444 820 544 852 939 430 146 158 850 541 979 638 346 794 958 827 436 843 172 799 446 559 961 828 612 671 299 224 276 669 241 588 427 225 512 524 91 867 670 223 802 465 236 214 887 187 54 891 289 41 92 838 159 374 308 155 940 415 671 367 905 873 215 535 760 847 890 568 193 752 715 580 534 860 912 701 406 183 97 883 180 815 272 33 832 680 621 449 852 552 351 778 353 998 349 603 652 201 884 961 686 8 314 443 48 707 757 253 130 521 93 83 151 927 818 931 155 644 800 125 128 935 251 932 826 20 780 20 538 813 537 267 974 218 888 987 430 65 480 673 247 256 45 480 103 8 598 551 866 586 559 269 359 167 88 495 659 612 904 363 336 927 562 888 666 750 967 83 102 899 763 500 169 933 696 570 7 757 315 999 618 555 488 567 158 630 738 622 663 46 642 853 648 724 21 626 162 590 170 976 971 565 839 312 237 672 783 214 206 914 64 342 968 824 536 107 94 383 575 252 332 163 720 872 418 239 485 396 705 778 714 858 713 997 321 647 874 922 782 915 223 885 378 958 56 793 124 855 994 832 859 266 464 467 457 172 636 438 823 80 187 442 279 702 954 878 350 836 60 636 19 287 901 401 200 473 977 422 382 488 914 357 424 851 339 719 728 567 513 110 505 817 930 551 177 485 530 982 483 914 553 750 149 537 125 396 412 443 440 577 493 734 126 603 167 970 309 783 380 895 599 505 37 106 210 377 980 291 498 192 254 27 224 944 47 696 761 770 828 421 685 153 983 984 270 453 475 657 588 35 554 338 69 574 755 988 75 73 525 719 514 673 555 665 524 979 517 979 810 695 793 282 312 199 725 955 362 280 768 731 453 509 388 577 448 584 161 931 635 264 594 968 413 662 989 807 328 240 673 446 882 967 178 797 242 852 845 806 231 826 902 234 497 140 211 575 889 756 29 392 0 269 880 941 910 203 80 56 542 422 955 754 973 632 995 776 643 752 268 232 585 614 996 256 52 234 212 669 860 879 33 559 746 281 49 660 243 389 679 605 790 935 924 28 919 565 174 277 341 659 693 543 358 664 43 506 127 742 690 969 969 812 53 122 855 638 369 611 213 416 649 386 367 787 778 555 235 604 597 480 916 926 411 610 898 398 727 575 689 426 665 753 182 513 220 59 267 922 329 305 576 768 703 257 740 98 58 974 684 545 623 762 998 778 879 847 833 684 171 980 140 653 506 44 84 602 641 645 651 168 87 620 819 627 450 781 566 262 403 451 319 664 515 966 572 247 345 292 586 567 749 915 589 41 590 49 680 972 79 458 165 47 653 100 857 44 963 631 894 949 108 448 333 781 317 15 166 990 18 321 654 506 28 30 115 37 246 989 639 651 331 517 379 47 311 701 383 200 482 683 334 914 947 132 952 6 78 863 301 671 928 627 98 379 460 664 633 994 619 495 613 131 602 537 605 522 824 888 976 956 978 443 423 564 240 206 564 343 344 257 617 258 372 306 476 117 895 994 129 969 4 318 917 593 918 607 415 760 179 842 225 357 71 386 392 436 903 460 286 420 697 94 516 784 722 619 687 838 547 545 401 842 592 873 716 242 956 595 907 937 269 698 469 349 201 441 306 355 255 877 282 657 871 459 837 458 288 270 584 514 259 638 474 822 945 677 660 81 816 318 821 502 933 463 984 219 993 500 624 240 899 646 786 572 529 400 248 208 766 480 322 141 101 987 593 157 492 137 698 973 256 876 343 599 606 262 922 691 477 245 38 349 360 567 85 561 838 777 208 371 632 336 836 300 806 724 937 16 352 693 756 544 704 919 629 165 489 783 796 264 795 630 571 490 46 438 68 500 226 480 173 947 634 765 303 347 410 3 886 167 370 445 118 456 495 25 109 593 897 199 260 737 376 91 557 191 522 18 759 385 455 744 541 144 932 125 587 184 754 409 323 483 707 505 330 920 67 685 627 698 181 710 730 360 567 692 528 117 432 409 5 174 864 291 582 755 368 255 745 565 691 795 354 908 794 744 509 758 105 733 197 377 496 18 335 755 463 878 106 645 913 841 948 223 449 243 113 669 366 488 16 65 708 994 264 666 253 943 630 311 470 516 775 32 400 34 195 334 433 858 829 791 925 425 222 496 120 259 431 646 466 713 428 175 204 456 885 63 217 702 196 53 941 997 295 613 186 427 395 358 603 292 817 579 2 672 65 285 701 655 972 726 438 39 611 852 274 81 739 770 695 243 831 431 356 353 779 443 526 853 595 7 14 132 551 738 302 524 861 548 190 7 294 407 931 632 326 508 751 870 771 837 921 908 803 40 712 580 552 345 975 981 560 78 399 407 285 988 570 579 396 33 842 375 638 576 355 332 942 756 610 915 81 895 364 951 789 742 669 951 245 367 936 243 683 102 72 678 25 114 57 133 487 224 546 632 737 666 153 80 856 272 558 761 61 106 870 644 982 363 76 662 863 183 320 933 442 662 581 724 573 205 32 199 147 286 853 799 743 62 142 307 494 246 148 420 527 421 767 377 452 30 478 51 342 353 238 50 521 400 503 780 694 469 682 584 90 983 946 693 999 268 133 308 992 24 207 597 348 898 263 404 791 691 218 288 445 557 40 63 357 114 10 688 965 850 283 846 305 383 970 444 657 364 504 513 548 13 490 303 292 336 491 219 772 317 73 664 830 580 421 852 1 937 637 666 439 677 964 385 55 108 409 23 814 896 11 929 844 496 875 638 784 912 676 270 681 434 877 941 290 70 909 302 281 640 168 389 390 263 674 118 429 514 500 121 726 191 563 938 747 190 997 330 692 163 923 99 77 381 134 939 307 996 59 581 706 500 398 555 8 48 36 612 604 213 31 436 203 954 499 443 143 155 394 951 565 313 741 520 34 781 777 34 374 575 156 271 386 849 650 352 387 736 808 282 801 34 83 419
616 618 210 498 705 44 757 600 730 611 362 620 224 924 158 422 211 190 538 443 233 5 272 573 91 600 473 933 585 589 542 503 242 695 206 741 574 142 774 110 53 265 754 133 716 368 935 354 259 538 330 678 248 171 23 740 341 408 960 342 797 955 975 901 540 849 323 908 634 220 365 52 230 452 319 386 575 981 70 384 504 413 530 240 840 577 851 586 355 33 269 993 501 288 92 381 278 361 752 260 518 620 699 797 489 276 683 186 798 375 949 650 812 941 881 390 862 410 928 871 783 188 582 894 693 945 569 243 541 848 589 565 626 50 891 868 162 362 73 34 943 972 459 770 875 397 67 64 418 915 28 855 672 705 130 723 564 34 761 17 580 766 464 404 393 858 221 970 561 158 132 913 254 686 433 652 831 467 545 780 486 209 800 628 638 520 876 6 189 975 134 386 136 780 44 384 264 873 87 442 511 121 196 326 646 780 532 394 143 730 505 577 959 257 324 312 500 586 65 127 122 230 769 640 566 994 746 24 956 131 397 111 195 682 834 768 172 402 113 999 657 113 781 220 291 485 187 183 865 472 247 595 827 483 927 157 848 24 163 666 555 613 395 835 724 404 394 28 799 339 964 700 329 561 858 757 63 324 161 353 146 753 647 825 447 618 859 37 955 183 718 61 839 652 116 689 320 445 978 33 654 245 353 884 911 794 10 73 66 242 809 787 181 487 888 823 653 288 69 673 816 888 747 679 737 475 198 755 826 472 740 319 973 484 377 163 194 213 688 304 245 578 997 150 238 690 108 293 1 729 632 820 275 443 794 759 427 616 50 580 384 947 824 434 358 972 100 266 82 186 472 672 767 466 758 406 728 699 115 648 507 674 523 449 135 65 16 491 663 895 572 478 765 689 429 507 405 723 349 459 953 946 287 695 885 695 512 939 854 881 420 287 543 119 573 666 605 489 417 873 662 924 290 356 313 712 265 358 584 604 629 554 84 397 741 845 550 300 27 66 669 846 253 33 719 821 21 162 549 374 347 241 593 852 871 584 650 106 779 116 421 164 338 969 216 404 288 534 289 862 879 772 304 457 598 132 982 384 480 762 493 6 277 456 974 948 607 525 907 680 411 73 118 967 229 746 478 816 151 835 152 98 872 404 7 628 659 254 182 693 726 246 137 195 703 13 697 551 503 533 120 825 920 30 186 706 165 864 49 376 725 841 922 732 460 837 237 600 711 486 701 616 977 361 485 605 551 392 905 467 749 115 553 694 537 448 913 882 509 453 60 718 600 255 208 656 776 688 14 387 217 43 603 798 385 556 127 300 674 373 513 699 818 929 68 304 753 365 111 915 565 660 310 241 832 299 882 300 748 1 425 528 668 275 995 515 434 946 220 634 458 564 845 749 594 617 155 207 26 181 510 826 487 312 873 475 392 652 354 683 673 978 567 733 588 61 102 236 147 853 998 614 679 627 439 861 610 87 681 268 443 286 432 578 750 170 795 564 962 961 351 611 899 630 391 709 381 150 363 349 870 913 333 697 361 553 849 447 926 573 232 375 145 22 591 657 96 702 887 579 527 943 967 543 706 6 602 568 80 798 468 27 502 960 314 372 48 460 491 760 784 365 251 209 180 716 39 355 517 214 101 835 192 206 890 348 981 214 17 845 296 355 494 939 380 403 174 318 348 74 214 653 628 218 970 778 2 606 398 829 5 84 311 731 360 164 608 319 83 304 930 822 636 220 526 80 231 662 124 322 641 755 667 9 249 549 817 18 456 826 560 874 984 970 877 772 989 104 332 588 204 167 856 826 496 591 880 711 293 51 519 318 279 413 664 50 531 771 932 883 93 985 707 880 364 701 686 870 171 847 665 783 966 644 677 699 791 594 651 269 75 885 58 860 516 213 451 675 814 773 283 92 336 887 305 507 770 557 188 650 524 544 778 30 980 355 867 881 695 516 992 190 413 542 780 332 842 483 760 818 164 677 184 671 844 611 167 248 772 957 733 441 401 899 790 516 388 542 836 461 270 188 109 439 228 608 372 615 369 30 106 91 709 839 99 340 940 420 302 186 340 184 841 82 570 149 185 519 808 39 914 822 252 904 835 628 15 839 29 45 438 427 921 634 467 61 149 114 704 472 658 360 309 49 315 542 617 277 383 634 660 609 266 830 624 270 246 642 449 228 732 262 81 665 243 36 444 496 409 475 61 246 796 364 694 897 535 463 34 817 193 618 386 975 0 293 896 190 396 237 12 642 497 971 300 351 461 422 615 501 925 168 789 740 534 99 533 268 426 555 640 344 98 316 514 507 682 595 455 84 18 650 123 372 903 141 563 915 864 275 292 940 97 224 687 666 488 715 46 780 273 933 465 49 337 124 904 607 708 121 915 969 743 918 276 804 763 140 529 308 428 441 105 954 258 804 212 52 448 503 297 322 622 819 652 377 837 295 431 726 713 56 631 907 207 116 685 157 951 809 343 240 635 708 20 783 866 46 41 114 490 708 999 963 901 768 481 560 910 113 19 963 43 320 729 136 239 177 477 504 57 84 714 198 644 1000 618 768 261 428 604 115 267 230 321 32 756 379 256 220 577 494 815 104 399 441 590 542 316 946 30 546 576 869 528 115 55 578 236 973 175 584 823 708 712 251 934 292 453 44 822 907 306 740 79 471 655 724 586 828 440 899 117 275 390 373 947 776 700 686 969 419 656 866 141 541 562 214 900 466 202 373 893 621 777 222 821 219 596 633 325 840 945 441 412 207 25 781 838 977 990 57 387 178 987 715 368 459 407 740 807 675 177 510 280 462 257 281 623 54 370 858 847 450 159 9 773 712 671 581 215 126 788 168 762 174 331 747 923 414 715 138 317 83 213 255 546 71 612 978 559 116 860 165 968 775 829 718 157 713 680 262 410 22 557 606 389 754 986 650 690 195 522 372 344 19 222 953 240 453 404 813 805 94 374 917 556 615 379 629 150 812 454 503 342 998 613 681 601 15 710 450 583 26 578 926 45 447 722 5 179 679 301 407 9 319 595 113 735 423 976 171 223 347 346 714 906 781 89 749 498 193 35 67 983 320 609 781 894 744 525 18 731 651 547 132 751 201 474 739 813 613 802 29 169 161 462 440 40 602 129 30 32 577 579 909 286 997 850 638 771 650 128 409 736 656 929 400 639 576 630 721 895 554 942 470 587 146 544 127 637 891 104 401 430 914 36 992 946 759 482 780 327 415 536 756 357 125 33 73 203 269 38 830 226 946 423 635 957 886 649 922 262 111 178 514 717 607 675 110 376 268 917 613 282 417 219 345 52 263 833 274 76 675 857 225 318 29 897 473 495 953 614 777 499 60 811 559 366 3 936 479 571 90 948 774 642 819 515 203 938 934 884 721 59 796 471 683 138 785 931 612 199 556 727 147 804 544 739 778 744 911 416 562 373 473 95 857 898 808 738 288 909 832 963 633 670 563 878 996 173 613 457 498 684 4 442 914 902 579 437 706 422 470 227 977 268 335 643 677 86 409 820 763 874 243 787 903 766 267 933 21 734 142 13 973 786 378 408 318 114 482 107 938 912 267 322 869 648 546 843 597 350 602 176 307 554 358 592 840 54 726 452 591 244 589 140 155 759 288 367 96 908 797 476 879 144 816 869 501 861 761 375 758 94 428 852 728 74 80 828 391 37 270 985 698 506 734 924 137 307 1 3 472 250 281 721 277 8 616 345 746 190 586 745 621 47 283 492 692 768 358 209 755 200 215 435 822 142 281 335 426 484 560 31 494 139 134 326 41 77 821 819 374 156 44 597 334 371 977 339 367 620 160 235 631 606 665 972 100 698 435 702 491 225 431 24 140 521 761 168 223 961 682 993 23 382 125 689 141 782 224 4 369 568 940 625 967 775 697 299 85 285 301 441 417 916 361 723 73 991 537 508 117 205 337 308 399 475 972 400 847 558 130 830 627 121 8 801 872 676 144 691 152 51 787 183 345 918 967 234 382 148 877 294 837 11 565 645 150 281 256 284 377 958 484 263 646 166 899 868 880 90 993 892 951 552 477 661 6 939 222 466 875 72 355 88 94 863 200 62 989 889 870 692 287 119 278 133 929 271 844 678 137 131 431 793 306 403 553 855 61 103 534 160 490 627 961 436 283 996 717 581 684 479 37 937 77 191 979 218 501 71 384 696 409 994 148 298 17 328 565 359 108 742 579 303 826 85 55 463 377 941 902 810 764 126 140 450 984 274 342 755 700 414 711 402 284 64 42 886 758 42 753 110 277 965 231 785 989 520 851 170 924 720 126 201 405 154 642 6 757 260 26 954 292 666 471 334 182 825 524 952 831 415 162 806 534 356 581 406 458 971 322 883 913 112 735 792 335 419 716 312 680 979 816 944 520 446 726 378 909 295 220 611 487 539 623 483 964 764 87 469 306 153 693 255 237 424 52 599 404 197 666 619 877 803 436 56 566 950 363 78 644 22 86 445 669 853 62 633 834 988 783 846 37 470 336 241 571 352 231 548 228 125 385 621 690 919 312
467 953 508 621 535 705 325 379 721 466 603 991 474 982 590 145 578 757 918 923 789 753 292 210 21 222 613 121 670 273 164 990 103 240 120 505 824 311 346 926 328 223 234 455 75 419 803 966 718 329 492 669 156 234 14 833 137 557 155 967 291 41 901 289 559 227 250 647 815 883 25 937 280 859 295 173 759 646 757 769 854 834 432 123 660 820 285 918 868 895 383 707 91 750 860 571 13 828 550 725 3 690 192 696 905 8 903 448 801 805 78 669 950 105 533 364 425 147 58 275 893 495 628 722 289 883 953 119 90 419 676 241 216 768 513 148 777 574 410 454 526 210 878 508 687 454 912 79 764 636 726 162 311 515 597 60 681 110 962 919 992 40 697 122 469 242 74 992 558 389 791 21 438 771 470 608 685 290 168 282 873 442 652 367 461 917 682 310 40 395 926 623 985 724 340 879 342 620 999 966 198 567 283 509 994 933 307 821 505 340 850 915 915 370 66 212 20 126 689 280 158 294 269 455 397 127 677 509 170 410 177 569 581 394 101 427 752 115 675 700 738 38 778 570 849 506 817 555 555 581 385 872 457 620 207 532 88 235 11 804 148 346 745 372 634 793 261 990 281 547 197 16 810 184 825 725 203 237 117 686 885 355 536 676 224 882 489 607 373 654 882 426 134 399 308 585 252 131 139 956 649 912 598 428 336 27 263 513 146 719 404 881 132 145 648 179 174 212 633 354 195 802 722 301 966 614 426 90 454 209 876 237 702 312 154 994 417 591 968 79 943 111 388 109 971 919 142 659 378 719 476 969 223 560 79 468 264 204 243 371 178 67 187 862 813 654 631 765 899 268 761 507 733 606 874 126 202 430 563 330 753 390 786 126 326 519 532 373 481 557 144 180 591 531 540 854 413 40 820 903 894 684 692 877 421 148 370 797 727 270 267 984 843 71 935 619 571 49 210 248 2 854 527 642 92 24 30 940 63 321 822 674 768 966 491 652 150 891 355 950 45 96 9 747 506 110 347 787 837 765 392 842 384 59 93 958 496 579 669 117 366 319 41 658 770 611 353 837 645 961 255 298 580 468 482 257 51 615 465 553 731 829 836 145 480 497 960 891 522 732 504 321 547 381 185 744 330 420 698 767 240 617 288 445 294 923 586 945 67 912 554 910 235 985 983 622 399 99 502 676 875 492 952 839 477 97 587 615 245 65 130 257 955 25 86 40 165 29 612 778 493 196 169 446 735 9 732 565 52 160 949 155 483 756 7 764 133 726 320 473 859 914 847 249 242 989 430 919 714 682 357 201 44 160 993 658 498 86 389 237 642 626 640 882 319 419 282 822 921 242 149 514 937 584 855 893 302 649 129 771 615 868 909 893 225 760 884 502 656 456 435 222 333 543 375 724 881 867 927 70 593 296 293 508 136 652 22 829 48 994 379 215 638 610 980 165 529 370 760 732 852 696 162 812 153 75 661 187 348 780 270 312 608 54 519 224 296 582 495 886 218 285 958 559 635 814 663 511 973 425 588 14 750 982 828 176 830 427 241 531 73 599 601 548 401 879 257 762 249 383 472 824 424 381 783 379 715 7 317 203 140 873 515 895 451 971 524 591 396 995 445 717 546 523 780 552 574 385 880 997 429 319 145 720 632 344 818 231 98 103 59 245 200 361 756 193 765 599 387 768 239 743 769 660 514 842 395 491 622 543 823 258 16 254 552 102 123 601 122 910 967 957 728 789 827 331 228 671 564 92 583 50 700 389 528 18 957 972 247 818 671 783 734 340 863 613 781 367 427 710 468 433 906 370 792 642 592 221 762 307 436 880 69 186 569 336 246 867 990 625 746 798 273 412 301 901 643 173 166 722 972 755 128 435 653 712 262 985 135 580 630 977 50 254 209 664 99 870 594 248 807 130 217 323 23 300 157 697 237 790 478 814 100 940 947 711 974 701 339 530 433 626 206 849 659 740 70 178 579 386 143 187 530 991 521 440 982 259 189 993 782 809 913 57 589 614 362 960 716 899 456 450 706 158 437 976 4 277 33 438 278 753 351 817 444 690 37 941 833 436 808 984 531 893 316 650 106 734 219 631 748 522 956 97 464 187 32 303 696 456 699 563 821 984 184 130 507 946 287 495 951 198 623 777 895 812 254 231 616 775 290 711 673 395 458 404 113 342 869 872 611 725 840 847 965 35 109 778 124 792 201 758 460 580 277 990 658 783 544 751 605 927 708 507 221 542 452 251 969 299 741 1000 173 678 599 482 27 23 271 251 610 964 712 959 35 794 266 82 977 260 334 335 809 522 954 805 736 612 167 76 190 800 570 926 400 219 678 208 475 368 693 503 327 264 707 785 701 694 484 687 703 966 796 192 742 812 924 520 56 437 861 845 84 528 665 816 819 812 724 794 77 826 380 201 251 810 582 522 988 675 945 711 560 909 856 318 858 889 147 30 961 25 313 92 975 456 265 702 525 850 891 37 18 83 595 452 938 893 89 849 719 503 709 646 61 848 625 562 503 680 38 562 196 450 55 697 624 644 381 11 870 149 303 160 276 742 256 682 363 272 763 445 39 502 516 445 371 665 236 352 306 851 919 390 253 840 896 602 34 922 549 243 350 622 812 594 614 344 667 461 300 772 838 309 329 515 651 127 942 360 776 200 403 879 214 645 584 859 358 725 26 965 986 910 842 366 121 272 567 590 94 288 964 610 227 445 897 93 864 567 367 526 274 224 159 458 299 657 802 595 637 745 110 138 831 73 193 980 929 490 834 756 772 726 866 505 688 926 907 655 932 511 17 827 509 375 925 319 485 341 743 770 991 108 774 454 602 77 107 833 488 934 959 719 562 488 650 811 222 789 443 669 704 761 629 23 361 339 500 642 284 499 626 839 886 965 374 637 226 236 933 487 337 594 244 506 462 346 449 120 127 281 455 269 904 809 372 452 518 555 81 609 788 710 71 308 356 194 976 547 12 274 152 829 606 773 486 452 60 734 767 561 805 649 705 195 729 536 141 953 487 725 176 88 941 152 845 56 406 802 272 309 717 105 194 891 238 405 344 152 711 47 914 565 548 939 259 507 779 465 979 631 668 560 97 772 402 979 596 724 497 755 231 967 298 276 566 907 826 97 853 962 998 702 666 534 747 773 391 481 766 423 115 503 108 425 911 1000 230 131 10 233 111 580 898 799 987 580 85 156 8 616 816 399 916 751 405 723 53 846 82 363 501 236 784 408 213 345 450 930 644 530 984 192 902 795 846 560 386 804 744 344 318 312 618 124 797 316 683 478 981 597 490 397 723 187 710 605 46 252 310 645 576 82 31 984 181 744 963 399 517 296 575 471 376 959 908 181 889 504 411 663 459 904 585 802 930 117 523 236 720 538 286 455 382 277 441 282 751 527 447 649 431 32 360 873 407 196 887 447 790 252 494 847 499 382 917 537 664 271 936 799 183 738 694 148 172 903 773 487 42 216 565 866 871 337 160 519 617 717 832 262 944 132 415 997 900 948 510 141 151 945 674 694 199 497 76 216 314 898 978 71 806 970 248 230 279 100 138 297 83 210 946 798 940 226 36 691 332 898 725 355 393 607 839 674 49 926 758 704 24 1000 686 211 335 466 47 906 553 363 948 784 161 175 409 301 785 848 754 993 268 662 19 262 512 987 794 50 771 112 416 864 182 435 627 283 72 592 188 931 619 298 872 237 359 717 179 926 418 873 811 519 621 383 54 285 879 312 620 296 848 125 568 398 647 359 996 231 343 297 275 365 923 963 684 767 331 769 322 455 341 56 315 870 679 315 795 747 205 968 556 485 324 196 428 284 446 5 539 1 862 701 5 860 105 225 114 976 471 714 939 763 163 487 538 583 102 336 80 853 463 981 573 448 910 203 175 33 609 89 126 553 43 993 390 429 87 997 787 583 534 726 713 855 749 800 304 370 453 901 799 959 408 731 420 969 119 504 835 728 865 164 29 831 423 453 739 517 654 594 232 565 64 701 364 944 814 214 466 791 1 345 730 13 857 635 511 435 931 379 208 678 442 82 125 859 600 246 928 520 354 108 321 772 305 227 473 610 118 900 604 151 672 874 345 437 888 336 104 941 798 97 412 55 96 724 365 271 6 500 369 594 57 83 260 147 211 889 922 225 422 820 229 978 215 758 740 659 204 317 890 247 309 82 377 224 541 614 352 266 543 973 233 104 398 524 448 194 419 868 639 219 180 248 829 354 258 685 646 675 920 740 220 626 349 395 116 421 186 657 561 190 934 86 995 599 793 664 690 227 394 611 775 467 368 331 577 102 737 916 112 402 883 119 414 455 212 427 15 788 844 241 636 378 545 672 572 715 662 730 191 726 65 476 800 695 537 976 877 806 655 154 867 732 695 314 851 94 542 105 95 720 68 671 997 863 657 824 131 496 841 596 557 307 607 767 338 50 323 176 892 973 551 989 28 477 439 790 755 751 312 228 970 53 680 631 440 359 691 677 520 355 0 73 297 211 62 232 479 673 804 543 989 985 171 301 434 163 641 950
348 323 470 200 197 705 183 466 737 408 768 229 914 689 850 987 367 742 709 768 140 729 643 95 286 491 618 847 775 450 929 653 288 883 201 382 28 696 274 931 474 884 205 887 611 534 358 189 301 341 712 956 457 822 306 699 607 917 86 114 744 438 889 541 22 112 932 172 626 934 617 958 844 483 828 401 857 726 681 10 326 729 354 115 525 757 164 188 133 438 317 541 36 332 191 1 166 168 450 760 811 640 456 75 603 758 335 506 324 207 129 179 900 553 230 531 148 426 550 654 463 543 62 669 245 792 357 562 542 702 992 632 782 851 202 942 793 389 21 576 523 715 448 612 772 990 519 636 423 89 269 683 338 448 258 451 445 503 697 21 580 513 181 908 194 562 783 433 631 241 102 802 644 937 673 134 277 258 280 850 924 840 433 838 359 75 731 539 275 685 808 626 337 899 251 545 69 811 15 616 792 82 812 302 12 149 370 549 804 475 825 302 59 730 529 64 10 622 571 293 77 750 661 733 667 203 365 735 434 818 898 243 295 209 68 923 58 266 279 67 627 628 809 469 870 604 890 101 444 404 546 311 131 456 610 728 921 202 72 747 613 963 91 998 888 286 771 951 910 566 999 194 518 275 152 542 256 643 75 399 901 76 289 615 539 647 126 758 740 361 483 204 726 971 211 435 656 969 319 442 541 701 115 709 240 475 634 687 750 131 860 968 847 160 949 637 895 823 17 169 543 479 108 97 137 230 761 45 177 116 659 800 244 683 480 790 30 683 455 1000 615 449 476 323 959 830 958 438 249 565 53 499 569 470 590 521 998 633 143 998 6 263 620 841 1 509 315 136 751 924 263 29 336 809 371 283 282 569 877 337 458 165 555 336 566 255 307 384 846 281 553 425 903 153 316 740 573 64 228 950 577 526 593 87 447 207 162 42 705 528 619 564 65 564 498 809 887 761 509 383 510 74 863 521 379 509 978 902 883 600 516 377 134 290 328 387 536 217 703 138 246 915 666 199 594 174 874 881 449 589 266 44 31 63 290 798 262 489 551 375 272 442 839 597 409 104 47 872 150 818 169 222 960 605 592 687 747 624 364 419 961 811 33 509 760 135 853 190 764 999 112 916 105 681 748 956 283 345 891 508 624 871 125 777 465 452 767 131 310 126 934 633 103 573 622 336 38 565 487 776 675 760 506 525 980 99 193 280 827 829 686 926 396 565 894 261 715 938 589 810 923 101 400 150 862 266 680 685 80 350 264 162 99 283 608 743 931 676 100 899 425 141 657 501 663 25 398 500 981 903 199 138 520 921 939 787 517 419 461 745 318 255 830 259 73 393 918 634 299 496 548 618 743 450 584 47 149 221 291 793 645 531 855 633 965 471 355 533 0 529 305 852 304 995 146 976 640 843 639 515 658 661 993 37 597 571 633 978 41 992 27 655 905 183 642 574 987 99 26 540 526 812 397 371 556 336 344 803 438 418 390 586 294 310 795 135 797 698 267 228 4 814 104 279 403 739 557 736 896 2 765 676 718 453 779 437 322 873 950 974 938 29 651 125 2 704 469 627 503 782 824 734 454 834 329 93 488 601 171 765 837 568 176 759 984 443 417 9 685 628 790 252 730 725 238 202 186 599 858 396 389 225 995 36 582 83 387 315 621 888 755 484 721 122 308 320 206 64 233 53 869 285 493 719 243 107 944 895 922 689 572 3 672 979 93 494 628 971 34 548 486 921 754 250 302 364 845 280 499 36 660 168 362 728 669 513 265 727 402 772 198 153 838 468 586 835 11 113 687 544 391 593 471 420 170 23 570 603 955 4 988 696 940 280 14 242 20 350 97 793 982 615 739 524 930 712 188 892 575 301 815 558 679 118 788 426 757 449 638 715 629 948 25 332 722 364 413 736 756 840 552 43 392 110 585 70 906 691 736 485 994 680 71 634 538 125 276 332 926 303 973 33 535 372 478 280 388 641 24 757 210 481 116 37 885 232 662 205 915 727 35 767 446 680 913 520 970 792 564 978 763 791 956 250 963 686 380 262 707 168 951 911 799 251 579 823 154 283 695 4 717 182 192 930 156 285 23 13 925 763 159 308 136 407 408 33 725 829 967 565 217 709 172 729 187 130 716 89 481 614 508 40 492 931 599 479 714 683 810 565 711 431 937 123 735 830 650 43 60 555 270 198 983 129 113 841 567 224 690 629 798 567 964 693 612 473 204 847 700 243 746 764 545 151 943 375 588 571 252 293 168 442 443 146 514 472 196 203 79 798 347 426 674 325 688 601 595 489 278 113 902 466 218 263 654 317 437 610 261 964 758 571 819 894 972 688 864 386 928 59 179 113 719 890 57 846 682 455 127 702 851 246 942 111 491 332 609 636 565 858 854 983 813 842 50 200 313 307 224 181 904 335 530 762 807 660 312 226 723 724 583 252 652 672 708 400 515 189 623 639 945 898 587 891 300 150 81 211 250 801 231 216 636 297 332 195 111 746 459 117 235 133 427 947 378 125 614 828 524 608 372 656 867 482 990 487 63 412 770 402 424 492 144 225 83 616 991 600 234 243 360 215 971 237 668 528 253 712 598 898 88 929 601 665 64 17 428 729 296 633 646 879 732 772 66 31 254 654 576 146 453 48 384 86 522 890 368 44 351 535 441 967 214 684 386 613 511 616 122 88 8 624 464 813 780 122 5 72 796 458 866 501 229 514 805 562 123 440 395 594 818 533 781 347 185 919 52 183 213 585 878 57 752 478 165 501 637 557 881 435 237 647 468 674 856 634 872 287 225 948 242 844 606 761 138 60 875 462 178 656 451 835 404 469 297 456 713 652 800 39 789 645 974 554 67 909 40 358 189 245 907 961 155 381 184 811 298 648 676 932 139 708 422 311 330 672 841 898 766 330 699 985 602 903 334 927 665 759 966 634 45 579 733 198 221 319 559 509 683 142 361 991 257 694 440 325 215 73 753 761 363 643 309 826 120 661 897 427 85 580 393 571 773 494 692 421 7 630 533 87 247 397 482 196 734 902 419 415 174 736 534 970 784 705 852 867 117 408 749 883 124 989 880 357 544 574 106 891 175 914 831 746 664 562 472 958 475 729 377 260 209 330 884 544 537 255 232 868 574 156 107 355 693 237 3 709 343 969 794 6 821 256 908 988 285 597 495 226 823 88 281 284 769 471 273 816 917 895 704 303 439 129 561 38 600 39 96 558 325 988 706 745 414 576 220 873 969 60 39 781 920 382 430 306 369 67 531 687 399 827 879 299 353 269 814 699 946 806 442 56 500 24 840 969 933 551 303 311 429 149 975 418 345 941 484 244 941 591 352 761 341 495 791 705 452 351 401 669 785 475 101 451 208 266 989 691 558 686 466 463 163 464 502 800 421 249 142 755 349 145 46 212 376 580 979 562 241 573 540 857 490 1 412 199 331 328 694 35 954 248 605 539 738 625 653 522 843 507 527 257 323 750 109 258 416 45 892 254 145 38 151 644 947 876 48 822 861 946 29 341 873 775 776 321 56 361 512 844 216 37 777 557 578 926 886 401 822 525 141 621 489 8 219 857 507 92 87 783 635 558 76 318 549 750 985 924 696 117 350 515 167 732 356 800 121 911 426 429 90 558 816 777 560 170 848 829 832 341 670 708 342 898 727 283 741 143 787 738 236 867 78 116 180 136 899 538 677 304 259 388 986 962 997 265 496 897 563 382 829 257 157 980 691 37 339 863 223 542 346 190 826 20 118 963 32 53 135 317 212 838 834 280 678 93 55 470 37 478 260 543 865 563 374 289 724 773 182 145 207 859 268 159 505 948 513 581 957 365 410 551 554 170 625 847 581 456 173 345 415 797 200 341 871 877 248 26 684 865 976 43 632 875 802 262 119 650 383 478 203 538 147 139 948 760 911 741 477 710 49 225 655 814 406 692 431 442 70 704 473 255 479 955 460 302 919 963 84 718 19 315 849 511 547 568 568 607 494 984 74 410 98 705 373 552 161 857 114 533 774 884 485 638 132 924 778 41 226 966 702 685 710 63 42 559 803 695 833 791 385 274 616 822 375 911 977 104 720 480 239 807 762 431 158 476 54 509 320 853 701 953 962 894 786 481 936 644 394 457 820 646 462 609 16 701 435 861 745 293 82 271 195 947 817 864 94 416 671 448 13 869 311 948 935 191 842 459 742 264 604 773 528 113 893 842 255 456 284 963 89 94 996 400 293 972 835 648 92 56 110 571 160 123 271 560 340 391 729 611 292 966 130 301 876 152 532 288 467 444 153 962 916 649 859 450 405 332 420 176 882 59 968 217 806 154 836 724 927 76 591 365 689 745 641 889 497 569 407 312 411 89 909 706 432 877 321 320 596 629 314 280 227 536 44 953 418 517 327 89 647 606 381 286 95 987 521 810 61 810 190 224 287 819 952 91 728 431 43 351 801 508 382 336 222 924 953 213 18 909 868 833 9 482 128 778 759 358 648 543 698 835 912 474 436 220 649 910 51 912 333 435 562 648 504 434 501 966 630 427 366 797
80 994 884 551 867 118 716 397 487 746 877 833 788 732 446 87 589 668 735 405 703 817 182 958 219 566 256 94 729 6 764 601 444 191 165 291 196 150 892 866 985 394 489 531 363 827 119 982 174 29 641 580 94 558 979 368 356 292 123 248 669 645 750 450 345 302 864 669 116 950 931 97 799 617 972 103 638 586 208 11 702 82 691 420 853 461 30 296 973 620 665 100 344 250 685 618 779 538 114 587 791 548 127 555 732 216 115 805 997 934 566 730 48 498 928 13 533 804 306 697 135 672 292 625 134 3 883 301 859 706 508 509 459 491 688 747 93 93 561 410 606 813 968 68 984 64 847 931 437 727 352 85 13 384 339 828 237 132 257 317 41 678 216 472 191 512 8 571 391 763 920 901 435 665 709 132 876 530 138 86 762 82 464 110 695 475 166 925 245 33 786 36 547 648 845 427 287 384 776 351 815 504 261 405 323 497 655 413 980 818 652 868 229 146 64 480 785 595 653 722 747 879 410 182 260 928 443 932 423 447 390 16 43 943 573 144 620 879 836 73 797 680 495 172 948 683 340 157 738 617 322 720 753 51 950 747 539 590 53 850 965 490 253 369 152 840 517 652 541 89 810 42 54 612 303 420 449 426 83 343 63 116 101 416 822 993 272 87 177 947 425 723 860 356 761 780 247 218 467 737 905 60 279 460 755 440 862 51 456 212 507 48 479 782 484 63 588 613 34 77 396 567 953 703 251 476 326 380 102 231 426 700 109 891 77 896 368 347 92 951 458 732 846 236 510 902 921 323 450 397 783 30 871 132 52 547 58 228 394 76 220 334 728 36 504 748 283 609 545 310 632 934 701 80 402 276 725 317 407 196 317 764 386 462 583 520 837 669 874 803 21 942 501 705 580 407 315 818 891 322 749 530 804 168 129 36 259 532 421 404 227 104 612 631 72 31 696 741 553 694 492 651 723 12 700 72 475 453 660 803 801 13 621 359 807 58 262 524 520 150 576 355 667 365 465 738 384 795 158 324 927 858 954 426 902 329 377 68 91 835 304 154 150 21 658 765 490 955 320 477 107 179 224 387 17 922 239 186 737 429 594 180 825 528 531 76 321 616 906 380 527 72 977 341 918 852 212 389 218 331 677 355 602 464 866 20 768 909 187 684 770 167 132 887 687 784 61 190 343 955 349 170 39 627 403 479 681 164 65 577 769 934 209 91 524 333 714 759 813 997 575 532 577 300 302 124 993 958 686 780 462 796 199 926 830 729 375 334 388 129 307 7 519 788 309 826 572 743 705 156 944 440 327 151 161 702 140 653 286 331 518 586 106 670 929 904 153 474 623 637 999 772 720 816 819 35 22 731 558 710 98 579 605 645 264 872 795 449 51 154 549 164 831 414 189 748 713 113 419 141 381 882 186 552 511 102 398 978 834 764 666 150 357 198 228 842 44 813 274 581 474 411 387 976 455 19 50 151 353 218 284 23 565 640 835 784 275 168 936 975 628 169 167 986 958 381 960 558 603 946 942 95 649 953 870 486 781 439 200 468 782 258 808 214 651 853 879 797 662 72 722 632 998 398 506 899 502 976 708 999 789 675 689 24 125 620 923 931 721 565 698 819 448 979 624 739 881 388 269 684 234 701 332 221 145 448 68 29 601 15 84 628 608 30 193 914 848 53 313 567 179 258 670 543 805 597 100 466 966 659 743 53 730 48 415 380 744 692 305 809 600 132 934 404 818 990 949 481 840 44 434 792 971 643 411 484 676 457 671 747 232 901 469 765 18 641 71 154 932 901 201 826 673 406 76 548 428 808 175 239 183 626 757 548 748 756 910 403 393 102 130 140 598 176 143 708 802 138 724 688 943 905 773 956 664 943 126 732 963 168 841 551 659 792 951 90 278 593 554 535 5 518 734 516 35 199 657 998 173 906 536 650 656 875 147 599 358 886 534 121 607 388 59 610 901 117 155 272 336 848 493 898 404 57 379 504 617 208 331 261 854 459 473 848 470 425 160 47 263 52 67 762 907 359 178 315 611 714 463 14 684 460 334 143 903 335 42 744 16 398 299 843 582 724 803 984 579 423 849 846 756 194 124 647 581 526 793 21 99 33 471 897 288 659 897 697 912 513 328 315 383 263 422 84 85 470 562 953 759 345 452 368 775 361 824 564 626 197 113 779 371 272 137 143 37 216 207 418 961 752 596 685 382 159 994 721 832 785 408 457 935 996 990 989 297 192 457 554 654 954 360 46 70 466 424 400 570 712 122 901 4 563 139 159 202 297 680 757 429 735 798 687 185 973 96 505 238 608 995 965 530 96 697 546 285 54 763 819 551 712 629 931 908 324 190 142 110 700 765 603 557 495 373 857 56 215 878 350 503 402 790 566 820 788 631 537 610 236 992 908 850 932 31 224 584 955 875 210 365 122 991 198 559 2 454 742 646 552 806 999 800 982 112 178 157 3 324 589 162 702 540 651 780 368 325 726 206 209 731 960 740 818 778 846 0 209 957 828 281 532 525 566 250 213 400 119 814 984 172 201 739 948 62 23 468 586 346 55 885 469 290 262 727 415 809 8 568 412 244 529 483 791 312 366 194 423 983 749 843 289 683 151 752 910 746 486 505 126 898 814 171 425 482 133 36 301 491 973 826 571 95 429 6 22 395 41 406 500 74 906 916 874 924 114 333 485 40 694 389 999 277 78 690 764 45 425 81 698 550 385 940 952 1 461 609 965 413 210 552 134 661 36 823 408 745 965 478 113 555 798 14 947 751 744 69 673 121 522 351 330 851 349 529 730 117 8 543 369 231 51 236 781 267 369 882 750 900 753 599 955 268 612 57 599 20 121 338 974 868 558 926 40 431 244 842 58 319 693 829 295 682 839 975 200 619 593 794 843 693 674 89 308 592 784 821 830 852 121 888 172 915 188 578 51 26 857 205 593 855 211 956 626 361 560 930 562 11 682 46 881 516 73 872 483 889 903 597 509 318 163 249 301 242 954 839 190 19 86 376 335 221 734 760 248 650 25 204 762 564 18 569 365 120 738 355 458 528 351 198 416 24 731 15 1000 427 454 170 789 195 525 481 300 33 592 544 685 604 852 477 336 792 320 366 925 118 295 12 448 151 472 308 421 917 330 863 845 486 711 146 606 296 898 959 713 627 756 886 413 23 84 630 349 240 594 771 884 364 898 225 783 613 448 774 472 887 275 707 911 625 820 273 949 766 398 433 639 574 131 10 541 254 283 512 419 447 767 180 615 742 382 969 518 156 62 149 236 3 281 497 124 523 819 181 637 27 388 445 510 442 123 616 649 211 284 945 320 858 38 838 819 265 597 144 287 217 479 827 495 635 165 97 846 223 842 2 85 310 759 385 663 362 298 634 846 142 385 986 374 341 172 811 820 154 450 252 889 222 11 213 166 567 643 869 940 329 464 417 592 453 313 409 370 987 30 796 105 538 220 640 558 133 344 733 438 141 840 55 462 515 984 203 364 347 165 28 329 460 564 639 618 266 789 276 431 488 6 694 253 614 793 711 159 938 481 672 590 38 944 136 206 644 964 816 902 9 957 587 195 880 516 414 657 758 780 989 64 164 714 354 976 817 986 590 458 82 141 461 945 914 246 633 49 104 182 374 1 291 159 941 307 367 271 498 825 485 795 432 251 894 486 169 118 301 177 981 568 899 884 812 2 962 555 412 800 399 108 243 65 526 84 718 915 692 122 560 662 226 946 857 883 615 306 79 907 159 840 967 705 909 442 521 415 163 539 66 635 636 485 896 130 674 351 522 609 210 621 647 172 719 413 359 976 712 628 571 740 618 451 717 870 392 263 7 741 637 616 772 203 451 776 996 898 496 882 330 112 342 478 974 89 430 334 105 818 678 315 466 950 87 731 103 975 60 954 895 486 532 236 890 705 499 339 78 300 556 944 168 176 937 276 439 769 29 976 668 49 952 413 148 628 111 828 188 796 298 128 416 361 913 10 546 924 380 452 736 653 25 524 648 920 622 181 314 880 933 309 767 982 856 513 32 219 420 376 494 855 295 385 438 705 844 820 49 654 348 858 509 858 833 312 925 385 311 663 643 211 401 71 378 298 440 653 270 1 86 448 282 312 865 146 548 3 861 133 370 366 248 195 741 928 704 558 535 437 241 633 514 78 947 874 563 709 75 631 946 945 47 73 982 326 215 603 586 412 904 8 350 494 128 262 976 682 919 993 955 459 255 602 500 709 289 343 593 959 372 863 480 248 542 475 369 740 663 746 978 840 131 670 642 845 787 490 988 516 280 900 335 28 441 40 675 430 405 345 73 242 436 578 679 674 294 491 293 993 911 956 585 747 246 963 192 861 88 405 214 93 513 425 828 769 970 945 184 805 197 707 230 557 710 512 726 636 233 497 476 373 893 138 645 506 699 600 784 693 706 789 591 504 595 802 337 513 939 453 472 430 715 631 777 569 873 462 271 467 964 538 90 522 235 337 754 130 300 545 418 671 397 625 258 577 537 442 316 758 108 73 176 246 922 991
909 199 150 988 405 794 994 38 962 735 182 352 939 383 486 784 380 979 72 831 98 942 971 172 155 512 902 460 285 600 740 791 366 31 428 319 511 303 314 385 328 189 567 996 448 37 620 695 985 249 253 630 281 402 9 89 43 183 738 996 817 675 818 400 641 897 590 942 886 501 118 302 888 29 400 926 617 210 653 185 503 610 517 733 809 522 619 685 588 852 51 633 78 226 883 757 34 63 161 872 542 122 709 806 466 688 381 275 741 320 102 537 702 158 848 834 943 923 556 682 584 904 623 80 41 138 3 401 651 192 634 411 647 82 142 453 833 541 609 434 230 142 16 912 535 182 784 427 795 545 507 603 635 442 734 96 621 383 961 782 115 957 863 477 179 25 296 900 105 925 518 969 748 936 344 281 478 395 685 7 528 137 819 529 859 108 125 848 658 462 802 327 998 151 652 606 838 925 479 534 47 921 774 495 539 89 787 192 480 84 401 164 936 230 540 800 37 246 924 965 931 411 569 582 832 110 500 156 520 216 526 614 797 849 252 258 761 327 397 613 577 394 805 673 581 95 191 258 20 921 868 984 227 146 782 621 383 434 134 836 981 897 370 687 317 726 287 137 645 950 402 925 236 47 46 557 438 158 347 250 719 796 746 725 124 930 162 95 966 988 865 975 984 994 427 642 324 616 262 91 727 346 49 985 509 585 842 894 323 697 625 449 141 201 83 604 342 556 363 223 376 157 963 449 442 130 705 482 597 192 146 893 180 840 629 523 386 787 467 498 631 573 217 27 773 271 384 899 117 759 506 55 234 293 470 186 691 252 604 994 282 317 983 310 481 405 958 632 247 516 659 728 415 389 27 338 519 785 837 72 449 23 989 66 890 861 768 89 277 517 598 317 956 258 460 125 673 997 17 864 543 444 679 966 201 166 760 528 565 821 30 715 45 272 126 466 108 373 73 291 305 961 855 731 437 870 847 240 215 588 475 446 276 989 548 427 690 949 973 952 58 156 595 793 245 311 579 761 335 589 472 551 173 870 786 738 508 833 18 671 251 536 382 933 338 279 876 606 271 445 527 325 329 872 871 177 225 408 394 595 64 646 361 852 628 406 231 354 960 997 776 422 571 404 133 32 2 90 835 733 308 949 379 377 707 560 367 785 211 472 487 233 626 945 922 488 688 976 5 902 444 305 423 541 463 485 140 352 729 703 914 190 158 919 948 766 607 21 186 369 39 715 306 766 736 230 446 481 810 39 19 937 941 487 301 859 131 15 854 209 388 606 972 431 674 658 562 319 610 951 655 462 25 342 90 5 325 150 671 303 65 135 403 429 250 350 772 941 516 319 844 68 279 808 532 313 129 400 96 975 644 39 732 927 940 701 873 184 144 456 185 927 416 94 899 709 168 840 261 843 300 482 830 701 596 413 260 416 316 607 904 528 915 686 767 203 932 557 591 674 504 183 530 361 639 648 752 739 733 116 951 51 159 476 156 686 193 158 910 516 715 11 521 540 649 756 339 872 592 322 559 92 744 409 867 682 147 946 356 2 451 187 763 922 803 354 298 625 372 316 241 18 693 849 735 918 880 641 990 356 332 561 515 499 97 576 243 386 330 615 600 84 148 334 176 529 91 367 489 81 942 206 750 42 28 133 213 248 846 222 611 830 804 430 369 911 74 60 307 694 407 973 541 771 987 141 418 277 56 209 616 456 779 14 71 546 32 691 501 14 319 884 632 37 229 894 184 772 482 717 36 709 944 391 524 115 26 937 409 324 340 372 54 426 790 675 627 376 174 49 333 569 864 642 986 215 100 485 294 820 441 845 716 6 546 3 845 606 377 139 882 534 852 853 696 559 730 895 70 268 163 362 933 340 637 18 717 539 993 64 348 898 82 251 770 823 683 821 378 982 15 953 739 905 606 575 801 612 813 570 970 194 432 420 594 474 462 236 322 30 121 859 208 79 684 120 827 631 128 737 667 654 273 710 997 107 1 512 232 81 820 884 188 779 288 98 81 124 88 672 799 352 722 643 923 360 104 301 925 780 512 308 490 536 681 18 764 202 712 940 726 195 430 557 157 188 246 513 949 414 878 623 670 503 13 588 362 517 689 241 789 517 297 387 429 518 692 565 154 911 198 336 263 467 389 295 264 524 55 678 957 194 94 882 195 690 749 171 209 346 706 495 170 136 424 425 4 900 821 1000 574 221 826 231 69 868 346 978 206 265 351 317 953 826 839 89 968 775 875 957 529 273 996 413 464 155 11 244 946 948 869 986 425 13 110 247 122 984 822 158 523 290 721 163 280 58 742 396 687 380 436 60 967 965 289 37 0 206 420 951 877 856 457 758 119 61 166 260 458 562 411 4 930 974 934 355 66 547 103 660 202 872 303 48 593 768 798 903 35 358 660 112 929 82 391 339 921 500 884 339 896 924 758 485 278 434 327 948 345 415 249 633 21 906 765 955 796 116 42 652 678 458 991 211 982 582 662 849 538 311 266 583 700 433 89 704 898 286 502 32 498 571 654 125 935 152 450 722 841 757 743 172 550 193 14 133 224 493 891 554 197 429 399 382 8 708 580 62 872 448 293 909 840 95 471 271 862 64 443 18 365 844 238 335 785 514 44 433 165 923 7 829 67 797 422 284 513 718 151 145 258 974 913 328 439 335 916 864 723 209 713 855 59 372 204 999 648 146 856 60 435 433 410 115 614 901 697 934 459 827 120 551 299 72 928 107 275 532 145 368 624 522 112 750 661 512 360 90 605 336 274 996 976 11 682 390 226 652 390 95 205 877 576 755 544 346 531 541 354 379 769 616 326 961 29 3 23 898 178 284 50 506 295 475 573 578 533 860 608 329 919 686 485 470 900 227 664 509 834 154 214 620 95 937 728 701 788 139 563 109 116 658 210 384 374 984 304 946 926 207 445 609 473 957 331 664 974 962 254 742 497 462 431 123 220 362 640 899 895 739 800 235 959 215 283 624 86 374 284 628 947 863 731 348 259 633 291 152 618 15 780 260 171 325 903 857 221 885 164 92 525 750 212 150 109 930 866 608 40 290 272 708 77 861 491 791 203 24 695 678 955 202 404 37 704 693 62 802 815 490 745 220 995 705 599 97 421 980 343 566 341 872 858 699 311 313 893 402 10 29 454 437 392 702 355 280 554 929 901 56 312 922 612 306 857 737 586 287 694 710 918 634 137 246 917 309 492 468 152 626 373 245 286 528 235 912 434 684 353 814 965 446 219 20 453 718 551 938 699 90 414 792 874 937 737 182 99 627 714 358 585 207 757 501 775 682 811 868 6 54 31 233 139 814 417 314 843 973 680 154 68 517 708 515 477 322 12 399 897 529 514 496 510 830 945 608 412 12 853 664 954 742 905 295 536 250 337 988 177 855 38 667 950 738 265 806 106 516 999 276 633 768 368 586 387 831 646 309 555 146 242 445 127 586 48 650 791 477 781 74 207 840 849 475 375 275 975 363 433 702 753 761 447 3 396 885 465 103 672 790 823 630 701 564 711 872 256 881 851 993 587 13 622 753 192 430 860 628 33 3 352 53 240 4 552 245 57 944 881 934 771 472 440 130 912 653 979 303 61 664 455 473 766 646 675 192 676 529 321 838 85 260 101 560 408 17 310 81 495 590 638 82 175 825 484 912 885 634 668 430 783 42 907 96 393 324 313 850 75 809 63 700 938 17 350 877 906 261 255 104 364 830 130 233 908 924 189 309 248 625 385 698 357 773 111 8 977 553 762 583 270 185 575 369 228 314 183 700 615 683 199 85 522 952 113 521 123 702 239 161 135 149 80 523 824 758 725 236 794 133 93 533 778 638 677 927 879 118 572 563 643 297 244 315 698 910 808 402 172 644 582 503 988 924 703 7 892 592 371 245 836 833 216 555 22 493 493 864 358 303 603 463 60 394 557 53 889 23 578 626 601 346 468 170 505 609 222 708 792 136 200 839 84 468 657 894 267 779 568 616 406 597 92 273 233 676 223 524 290 44 887 855 969 468 469 997 814 475 269 386 724 843 656 916 334 440 831 647 756 595 665 744 318 833 488 837 413 387 650 523 937 719 190 368 636 447 545 481 237 27 194 221 870 437 992 678 292 188 107 658 754 426 686 811 583 659 496 636 499 499 196 461 561 662 793 83 494 120 534 346 309 257 547 590 87 810 395 880 398 907 710 630 153 134 952 44 187 875 320 482 461 809 613 452 807 395 850 191 419 523 456 914 181 893 143 681 52 328 564 269 759 571 560 515 894 921 751 669 474 315 136 719 114 794 476 43 806 934 558 802 167 84 911 979 570 410 268 519 218 858 53 887 964 437 669 230 978 25 149 257 980 306 777 585 79 817 566 828 666 376 553 355 825 520 426 976 132 357 549 630 24 494 160 496 76 427 336 807 302 339 720 169 169 481 755 231 589 940 138 786 828 578 359 145 812 476 315 579 349 586 602 195 483 639 829 451 663 436 452 987 927 682 920 362 630 128 747 687 537 910 861 463 257 778 816 185 642 468 718 855
731 839 736 941 895 122 789 507 984 385 245 849 648 803 222 380 763 321 436 768 593 669 690 902 419 43 832 706 733 332 885 726 247 525 665 540 128 964 108 233 712 770 729 791 439 699 79 211 194 803 338 632 479 813 534 433 727 469 915 379 954 393 848 227 189 94 200 189 879 449 301 369 614 816 856 901 634 767 243 425 524 960 311 637 34 818 714 123 10 168 783 107 784 376 67 265 837 288 382 782 523 774 294 478 0 228 944 808 786 354 664 569 204 335 771 191 694 665 639 454 209 381 994 399 804 861 796 873 983 830 308 304 199 886 821 408 899 758 446 895 624 10 942 821 542 33 317 379 518 583 490 92 978 788 869 774 805 316 531 927 826 134 197 591 180 528 205 708 691 414 995 584 251 802 626 927 496 390 384 817 813 983 793 441 638 309 7 856 969 18 577 941 469 123 887 2 138 742 242 355 718 293 404 283 558 311 150 627 147 848 1 862 799 527 15 247 637 994 981 169 89 916 591 629 109 636 117 545 514 878 293 376 110 667 958 197 912 439 688 146 165 478 744 473 762 227 974 64 476 714 505 274 124 910 920 202 323 753 87 512 493 285 645 365 310 578 910 869 25 492 346 983 539 849 81 833 155 871 820 855 742 767 660 584 286 836 392 374 374 676 113 216 594 62 686 526 707 649 609 714 42 372 163 925 888 634 855 316 106 968 798 885 735 360 924 265 114 356 265 292 671 789 73 358 918 158 98 723 710 217 595 2 553 180 875 502 766 633 258 585 154 810 56 599 673 247 622 749 538 417 927 647 990 572 604 530 711 145 431 409 112 426 129 267 198 535 267 172 636 687 720 790 260 650 520 38 239 843 173 369 536 335 342 128 526 106 144 504 962 565 612 186 182 93 618 933 852 835 629 763 352 619 401 778 360 189 700 28 967 917 619 653 276 877 748 890 571 248 946 616 373 126 52 711 425 283 19 389 909 187 83 780 741 327 272 755 361 966 91 949 330 478 790 959 833 53 141 489 835 565 441 89 588 679 191 476 616 91 266 466 579 965 916 427 65 572 206 431 225 19 423 675 292 303 349 813 522 941 146 182 66 530 576 529 264 230 408 371 503 791 186 82 951 892 8 649 831 704 611 974 585 992 233 135 628 671 779 805 216 449 615 651 777 880 590 342 649 760 866 774 850 31 828 309 454 486 102 857 39 126 770 21 669 113 307 374 657 759 298 823 183 341 872 396 802 632 792 167 134 776 168 888 304 84 159 496 565 478 891 837 640 526 221 452 970 939 137 105 922 824 160 473 839 39 698 131 281 337 676 27 670 795 26 300 986 845 982 10 810 330 452 193 800 223 40 448 126 634 324 922 12 482 842 353 282 210 809 514 913 973 240 583 580 229 362 652 334 852 541 105 880 285 775 246 345 35 883 608 965 555 434 85 387 958 760 910 785 259 480 773 312 11 378 307 285 204 213 538 235 97 241 597 572 844 166 512 142 82 316 347 708 987 279 155 705 612 335 542 379 718 188 420 427 189 136 501 747 884 776 505 226 956 314 443 868 341 406 72 190 445 750 823 380 310 672 399 769 516 329 568 69 432 554 651 791 315 838 371 71 65 461 908 263 78 435 619 598 498 403 857 181 900 355 795 238 807 104 957 556 960 350 602 231 590 402 541 49 261 569 44 952 975 904 396 4 888 663 969 884 826 252 214 149 999 336 709 511 405 653 21 716 952 621 484 635 188 123 563 589 628 482 895 101 507 908 837 546 266 86 718 900 616 755 416 829 383 130 188 429 403 757 284 824 371 76 122 214 583 488 577 347 936 421 553 70 114 283 505 62 660 843 504 156 168 36 388 949 677 625 101 971 990 274 178 299 780 229 716 23 314 544 201 861 730 478 82 740 64 699 819 704 871 356 668 515 824 906 34 941 193 680 513 961 947 968 283 794 761 502 216 532 299 601 829 782 498 863 496 195 114 192 508 253 843 151 266 449 667 902 487 988 996 337 76 32 493 540 378 475 413 867 621 325 598 232 688 398 25 666 193 864 4 773 920 728 49 562 992 78 127 896 811 11 742 433 911 227 58 823 320 939 902 697 850 50 792 389 612 184 496 55 820 498 531 140 617 725 626 525 477 77 751 801 418 881 855 535 150 730 557 354 896 29 535 372 964 643 460 483 564 300 622 890 831 271 370 545 226 63 150 453 230 122 801 371 222 257 840 51 625 94 140 331 37 822 958 937 427 95 160 592 403 898 276 244 402 202 712 987 164 683 837 943 619 296 984 945 473 358 498 980 743 332 995 886 330 6 477 836 860 527 976 587 242 732 148 390 1 459 143 381 547 115 376 289 315 923 154 603 199 495 653 127 725 158 166 320 144 830 340 407 775 333 513 655 701 528 244 508 877 560 581 96 553 575 224 948 858 607 778 297 473 818 450 306 418 659 99 351 906 458 140 568 193 467 582 650 277 581 127 931 699 756 623 16 600 326 677 385 825 280 758 905 619 517 312 678 380 131 916 208 827 768 614 689 346 269 573 486 510 2 460 567 442 255 855 846 756 153 407 411 61 652 506 455 454 734 321 305 907 682 263 375 917 473 504 849 767 901 986 246 154 420 683 250 977 745 764 871 398 17 270 966 358 504 713 412 101 37 558 5 325 917 497 865 187 600 606 996 696 88 946 513 371 432 662 340 813 706 938 991 880 973 621 120 89 133 2 396 578 303 613 921 688 997 270 860 856 726 981 787 859 960 945 724 604 161 269 31 6 366 149 3 327 739 882 327 364 284 104 873 569 510 321 27 290 359 490 100 709 516 976 530 942 418 563 608 583 237 992 857 450 715 193 620 931 470 303 685 984 57 375 277 371 405 554 321 563 963 338 632 725 827 415 18 207 989 893 788 199 28 664 550 95 584 364 537 928 417 668 172 625 386 765 465 772 484 983 547 792 642 610 812 283 462 586 586 606 816 67 679 222 48 133 557 220 93 953 437 991 481 169 430 783 313 77 998 357 249 690 383 336 193 319 914 297 778 33 893 833 737 371 599 536 743 536 463 703 22 445 302 652 519 791 808 80 259 429 509 265 907 292 641 491 45 54 754 498 339 190 223 870 574 160 797 645 328 154 395 807 187 549 959 898 58 206 135 875 555 393 397 707 485 707 291 789 278 426 633 360 606 121 976 220 162 671 570 874 447 794 318 747 701 549 92 193 964 512 456 830 911 829 171 893 474 882 288 654 844 9 936 957 551 417 220 673 43 285 68 432 471 122 930 857 494 730 295 390 75 36 491 567 203 205 167 73 512 992 416 612 795 559 344 501 500 217 817 508 35 741 753 946 623 441 287 159 290 624 196 978 894 571 230 477 174 935 59 307 44 167 261 198 275 792 932 866 139 663 212 275 489 277 60 282 677 953 975 916 125 451 270 48 30 237 466 615 507 166 870 668 468 950 369 721 876 241 21 774 573 925 41 405 457 314 985 234 561 521 719 494 772 425 780 234 934 99 919 715 759 808 644 759 348 950 767 254 268 910 627 108 925 196 892 208 388 654 721 943 38 259 654 117 806 701 341 652 617 526 703 71 422 329 834 751 851 136 758 586 393 620 878 358 684 899 819 515 357 880 440 57 972 918 152 726 145 716 400 983 343 630 119 602 938 469 107 638 105 171 692 651 811 696 487 535 631 659 377 444 602 323 399 627 201 556 61 119 862 459 460 142 955 307 170 571 391 824 175 15 613 954 443 209 667 893 217 160 410 837 97 275 46 764 814 297 24 893 451 40 506 519 979 779 210 702 363 904 854 840 564 91 72 731 765 105 185 569 751 638 111 490 746 308 803 712 248 387 103 937 749 159 662 522 256 186 14 127 717 944 947 417 695 799 448 936 132 442 656 808 116 602 840 960 428 63 445 115 497 534 367 177 807 811 853 3 874 204 228 160 582 64 723 367 774 227 464 145 492 507 143 110 529 542 897 731 157 787 713 193 319 811 234 749 578 585 273 574 84 51 953 104 957 424 658 342 928 779 211 303 442 11 549 816 548 742 438 144 533 517 752 399 761 701 903 806 847 345 543 510 882 748 926 328 877 70 687 940 13 457 376 873 164 262 364 227 738 140 993 466 501 108 472 514 559 270 20 629 54 552 176 826 64 551 444 8 394 433 681 133 254 136 53 977 651 845 207 362 365 593 224 529 977 72 177 693 661 961 552 457 845 214 841 140 935 280 610 889 85 183 262 613 99 474 956 72 315 734 696 723 999 618 322 597 563 309 169 119 815 64 477 300 309 577 566 442 179 417 74 860 709 198 370 672 413 377 424 645 521 687 722 537 940 16 675 550 353 412 597 194 426 582 693 573 596 832 409 760 583 428 450 576 218 789 630 268 90 905 992 944 148 263 933 258 121 357 499 582 889 306 415 292 950 597 858 190 702 232 781 643 646 508 929 943 80 755 647 885 82 755 764 980 47 275 33 802 825 373 859 925 674 685 668 928 368 513 219 702 414 25 605 663 118 596 9 801 236 478 178 967 215 122
76 296 772 588 715 173 278 513 38 290 667 773 671 725 493 451 299 535 229 936 795 833 70 566 648 975 393 92 511 655 101 337 472 740 376 454 48 664 771 493 576 224 896 383 430 861 698 469 85 160 235 382 958 972 681 916 36 928 186 533 626 713 542 858 960 329 102 377 377 592 399 506 821 589 635 475 21 318 137 595 999 763 630 727 607 927 450 217 184 638 726 614 723 729 412 671 297 136 98 108 181 312 740 852 805 108 80 991 233 675 346 319 59 960 408 834 32 884 595 111 835 825 613 646 738 541 628 140 615 817 844 92 27 38 369 12 195 619 913 697 633 51 515 747 173 183 150 342 65 425 524 698 294 793 185 99 73 969 332 346 825 492 86 64 81 133 202 821 141 516 744 592 104 8 741 274 317 529 423 362 14 603 366 3 35 423 231 461 212 625 46 276 822 754 378 671 979 739 166 451 736 695 702 122 203 88 477 214 187 318 690 179 592 204 631 941 863 124 947 41 409 946 58 957 673 61 250 775 654 204 532 214 846 854 481 950 799 7 454 490 404 823 804 698 291 924 717 291 701 671 682 278 262 456 871 807 680 387 474 78 826 797 448 682 584 839 361 282 438 249 912 937 917 829 218 618 843 108 427 686 337 866 570 67 211 520 927 157 322 709 857 780 632 185 131 818 301 76 782 845 735 747 660 660 78 343 239 333 282 643 988 202 525 309 957 533 401 230 643 321 381 365 367 671 696 981 432 847 57 45 23 877 868 714 142 615 598 910 687 103 943 980 402 241 513 553 991 445 494 358 901 573 572 658 965 76 411 535 319 468 976 139 903 937 540 570 861 123 618 244 468 936 602 189 480 829 891 701 792 903 749 886 485 68 829 334 551 900 105 698 790 412 77 182 329 943 214 615 669 28 253 631 466 413 589 185 608 618 922 851 773 675 755 618 653 401 811 16 126 379 463 674 641 354 971 94 444 126 699 623 750 268 533 186 215 422 704 205 89 457 591 67 310 127 2 830 940 447 867 889 858 65 980 629 192 607 6 461 657 316 56 877 856 205 807 156 258 929 267 694 279 149 880 829 160 865 219 735 312 166 414 786 562 53 156 983 132 670 232 971 345 553 28 29 560 450 730 557 483 677 962 472 488 928 194 178 295 993 397 601 554 795 578 778 902 588 246 605 456 986 984 56 619 409 502 166 12 669 507 495 549 87 818 960 662 885 604 187 566 84 798 729 839 320 276 788 324 709 520 170 970 805 941 652 718 684 577 506 841 554 581 98 955 743 16 426 5 583 833 527 190 969 368 395 836 190 341 718 158 791 424 387 206 106 920 289 384 689 333 743 998 945 356 910 895 234 452 818 992 480 794 928 550 254 973 748 724 433 514 698 288 288 780 54 642 411 140 654 465 693 849 657 548 15 837 476 263 256 284 958 928 898 990 422 116 67 390 480 421 315 418 984 154 390 97 982 809 91 307 805 442 488 531 604 33 788 304 20 283 215 847 417 419 552 754 281 820 733 775 940 372 159 42 296 52 457 845 551 224 524 949 733 93 679 182 182 197 189 413 263 22 941 124 929 163 269 225 315 516 579 433 348 147 679 447 252 379 255 679 32 471 769 171 127 484 906 997 394 986 267 230 325 579 818 15 937 575 186 24 890 727 612 882 381 614 150 652 243 905 845 739 131 343 460 934 205 167 422 457 541 539 241 388 935 906 754 982 494 919 796 422 889 786 230 315 523 800 853 439 46 331 516 325 917 320 480 942 733 500 171 594 851 272 737 629 846 869 894 722 221 936 507 55 959 19 815 148 587 359 25 830 654 706 888 745 171 851 463 257 745 573 94 670 882 75 670 47 17 788 851 455 258 252 986 659 493 292 142 946 865 762 762 358 267 759 953 193 650 127 268 933 89 813 95 728 973 199 498 838 2 469 696 4 257 118 141 165 76 138 626 777 474 74 244 344 670 961 750 133 93 340 777 128 86 82 980 69 353 7 896 68 208 672 979 60 128 415 557 767 331 559 801 492 306 761 585 684 366 568 83 611 226 637 392 601 280 240 691 504 58 546 755 536 77 120 475 41 274 238 117 650 524 707 250 285 734 523 804 420 245 779 786 491 685 916 117 996 360 63 970 248 397 30 300 968 473 271 159 875 460 458 407 534 887 387 658 827 898 879 878 475 675 213 758 966 554 308 522 981 654 29 473 817 583 649 255 876 868 528 765 473 276 731 479 487 36 862 97 612 307 175 60 88 513 948 800 87 902 72 681 517 691 764 774 931 140 850 429 753 926 335 251 228 500 209 214 616 221 18 677 353 349 743 494 855 679 752 342 677 414 816 245 243 575 692 799 135 553 149 586 596 857 453 103 183 602 898 855 117 328 904 981 119 29 497 432 883 197 20 366 196 981 937 679 688 266 106 83 94 921 321 328 191 349 114 234 234 346 1 196 260 200 208 991 774 999 985 716 974 13 664 822 729 585 748 316 705 566 713 312 136 563 877 97 930 802 289 264 247 464 810 337 84 132 275 753 918 912 9 309 814 766 143 174 518 446 479 637 334 715 61 861 545 161 302 256 620 425 784 785 392 498 606 150 676 85 547 434 207 805 13 605 17 185 737 611 585 896 226 876 0 192 99 536 803 920 951 824 264 211 959 514 770 27 874 368 44 956 521 777 153 417 527 351 522 823 405 100 967 243 354 397 383 72 449 648 323 206 350 938 108 959 842 619 326 945 768 657 189 512 417 252 625 409 972 260 709 783 993 985 714 550 11 290 40 401 251 635 977 606 210 745 597 46 865 266 834 703 639 130 309 339 510 385 313 538 819 48 254 940 363 766 396 187 508 300 222 54 854 520 873 845 451 329 593 242 162 541 92 642 64 143 900 589 490 215 380 56 564 774 605 108 675 859 54 727 139 120 45 773 556 502 599 639 394 995 588 89 908 395 425 583 91 393 778 134 716 405 43 408 561 758 478 433 178 990 859 704 964 310 530 992 909 530 403 170 443 673 386 622 824 35 179 890 220 940 742 871 286 321 268 814 787 621 952 475 526 798 177 57 609 971 31 288 646 475 10 809 950 151 935 703 638 963 406 496 663 523 107 41 766 250 686 487 370 269 925 819 311 561 39 598 892 127 853 4 348 449 121 217 647 487 144 871 306 376 437 101 79 86 812 155 71 13 776 472 603 688 501 760 953 117 464 709 34 815 668 717 371 688 506 231 796 379 499 205 963 419 400 309 249 242 555 224 280 554 496 28 590 376 763 493 462 674 665 826 621 139 446 172 426 528 756 774 689 14 994 585 938 346 894 758 303 872 445 614 174 760 486 560 434 968 50 616 658 165 563 426 269 888 872 409 703 336 347 380 336 355 885 566 242 626 482 283 373 11 362 606 678 731 123 1 823 291 881 291 338 910 49 632 146 950 712 93 355 973 330 982 244 667 431 553 25 586 440 305 314 270 435 281 840 676 237 531 808 779 441 814 954 698 270 697 245 257 924 512 832 927 751 14 878 33 180 142 216 130 509 837 407 242 975 712 758 128 374 555 587 171 161 313 708 825 145 939 385 380 636 899 382 948 769 323 96 401 176 451 470 791 293 211 580 35 995 891 552 743 781 230 571 421 205 22 866 840 316 401 911 184 266 198 732 217 489 800 204 972 95 497 910 480 553 720 357 291 83 2 122 157 428 623 100 475 256 572 360 22 617 215 130 705 352 641 923 663 747 58 365 260 674 153 287 715 978 88 870 925 241 814 159 67 683 459 37 105 543 948 721 674 3 771 757 40 852 310 801 603 111 486 897 669 864 955 375 687 956 775 783 402 290 584 155 159 939 591 886 520 495 87 700 138 236 537 921 832 656 157 719 115 899 695 217 153 733 321 342 75 893 931 168 422 537 351 281 502 569 440 720 155 151 381 725 884 125 182 565 556 945 253 624 663 110 300 806 170 200 433 273 428 327 927 574 555 655 309 640 48 529 369 926 901 67 270 884 64 391 717 53 478 622 881 789 13 831 199 887 907 848 62 223 978 685 473 476 212 318 610 627 195 296 471 103 488 498 892 62 972 416 372 339 266 694 839 645 867 538 605 915 151 90 574 109 691 969 4 298 322 557 527 410 110 461 31 710 590 467 646 265 494 459 150 760 168 351 554 583 184 634 532 815 967 274 404 113 773 395 525 983 641 389 899 115 198 429 430 651 587 644 973 66 756 567 313 364 340 691 64 198 962 907 311 505 94 765 239 188 159 987 888 134 331 666 104 152 51 802 399 828 200 349 434 711 478 460 857 889 528 227 931 26 640 8 404 914 88 586 960 623 600 519 747 300 170 512 174 944 956 277 231 661 112 785 948 436 625 695 346 558 679 697 396 503 232 112 237 582 14 793 167 890 749 255 642 541 737 746 293 328 669 791 603 932 326 860 430 600 772 170 409 398 227 201 162 221 9 261 641 693 250 797 340 734 246 157 633 172 739 929 606 305 71 259 848 169 540 544 78 535 422 888 539 51 919 989 214 129 257 610 715 164 960
125 530 892 585 991 172 274 306 144 738 540 15 843 473 264 357 99 734 97 253 296 643 1 389 223 97 186 735 431 9 819 922 890 951 477 60 643 912 352 656 64 544 759 29 918 627 172 547 665 566 639 800 687 615 864 1000 517 875 299 313 334 669 457 378 741 68 101 718 857 819 733 496 939 914 637 934 716 20 260 768 78 311 713 653 772 498 620 114 348 157 203 886 521 654 177 963 9 570 178 870 527 719 251 293 183 832 400 193 353 406 682 607 524 521 678 435 842 866 30 694 103 463 174 685 552 463 699 952 822 409 581 881 252 618 3 400 194 362 756 452 534 447 344 419 878 396 569 128 446 163 867 718 784 74 167 787 397 222 920 50 940 331 304 903 60 688 192 173 421 817 489 391 978 756 33 862 406 577 640 466 395 633 509 469 23 702 269 135 718 637 205 589 760 622 603 206 197 757 316 446 633 998 887 23 428 40 21 451 4 145 645 441 71 290 995 725 85 596 586 904 988 667 451 554 611 893 750 124 901 943 696 54 187 73 54 795 625 545 312 140 374 308 356 874 631 952 290 313 229 131 885 309 200 356 351 549 992 62 572 456 725 361 652 710 951 274 669 433 445 498 168 771 742 555 549 629 757 345 917 339 465 366 538 859 965 91 90 608 779 660 218 513 247 489 761 451 98 98 836 849 375 168 230 132 646 53 382 247 311 290 799 413 484 36 383 514 276 150 461 61 904 638 616 284 201 186 175 772 169 418 385 328 910 41 964 256 539 717 14 39 275 967 780 259 642 525 985 503 325 904 865 790 147 12 753 409 522 833 220 159 287 553 266 141 153 911 362 490 483 241 837 132 548 988 48 519 971 819 578 378 502 376 764 192 108 424 474 702 34 515 139 996 239 465 180 231 765 904 508 373 68 955 86 93 935 926 116 443 781 965 328 192 391 272 271 467 891 410 690 801 207 908 437 575 638 602 929 676 132 273 869 427 341 19 832 374 450 193 473 377 905 709 206 481 258 502 979 338 595 50 419 465 453 81 91 354 903 724 83 418 20 661 945 982 875 465 449 64 531 450 198 277 818 530 452 355 602 758 708 520 557 865 635 493 962 630 846 304 544 896 469 441 121 850 996 530 429 135 141 145 933 854 969 801 364 741 913 84 947 812 926 784 26 488 476 842 93 663 829 266 31 791 322 982 786 635 900 208 827 188 773 647 263 328 368 278 704 999 305 898 730 654 497 203 332 398 89 344 812 458 454 860 709 377 681 264 286 870 59 732 444 425 157 200 958 38 318 401 774 776 850 141 349 870 886 821 853 852 805 885 246 10 604 392 840 126 331 461 146 494 824 727 844 15 924 588 458 436 309 91 535 777 496 747 466 755 775 624 152 395 0 855 655 484 600 480 74 599 481 781 501 112 565 900 821 254 662 944 336 238 350 710 213 795 137 698 82 361 66 942 295 556 735 269 67 957 134 31 767 52 606 965 744 66 938 293 212 214 495 292 88 865 392 414 329 829 727 737 607 763 777 810 740 70 675 710 105 281 12 800 16 639 574 932 676 78 140 822 584 449 879 493 594 777 182 972 831 224 435 566 902 151 80 646 723 635 868 863 721 405 856 533 238 263 666 784 788 907 306 872 386 558 393 314 782 236 417 532 354 36 921 584 372 185 754 949 605 2 688 424 551 277 221 568 567 116 934 625 6 355 683 871 38 654 358 770 373 964 927 151 47 307 136 509 126 605 291 210 712 21 493 159 430 550 845 716 663 985 830 628 405 685 11 356 976 425 158 59 541 88 360 305 647 981 658 100 787 569 282 22 259 652 161 362 365 427 394 707 737 908 122 817 693 179 855 706 19 529 94 308 653 755 673 891 407 986 337 235 498 488 895 884 706 991 977 264 981 970 677 25 340 766 297 700 273 260 507 996 96 21 529 19 923 809 313 985 307 490 323 649 69 239 558 88 485 143 810 279 173 640 256 359 980 569 40 222 948 490 380 12 711 495 654 447 459 937 701 468 588 279 636 780 460 874 876 243 345 444 520 927 960 160 941 736 543 164 222 101 545 636 143 316 415 750 778 326 278 461 793 87 409 961 377 795 404 951 176 727 196 15 768 812 423 975 232 551 293 632 963 446 52 884 257 272 265 547 970 814 370 402 990 46 573 183 691 109 644 121 468 657 503 880 630 63 792 538 526 965 342 861 771 425 554 201 698 89 732 926 319 439 219 21 915 273 589 284 324 783 487 405 107 544 92 8 500 325 808 653 747 918 946 949 303 276 731 358 907 226 455 505 300 262 308 883 244 796 672 366 151 104 705 727 953 90 363 856 179 725 618 980 61 788 806 823 10 686 228 303 623 494 149 427 289 90 858 240 208 506 245 711 95 616 998 85 670 359 62 703 114 110 284 893 27 114 17 35 758 452 292 354 112 311 770 742 343 155 841 608 120 44 959 320 53 75 555 850 129 98 804 262 897 53 240 595 283 625 835 692 674 78 601 58 523 935 530 25 379 829 510 143 561 461 471 920 441 618 301 899 51 575 422 599 861 706 255 396 123 21 972 56 961 771 811 845 667 594 424 525 684 928 626 588 587 144 722 480 317 945 367 580 814 606 619 608 954 427 142 363 649 104 849 576 807 607 847 678 210 209 242 938 533 114 516 969 512 400 45 9 949 297 138 739 432 420 532 108 408 702 931 581 110 956 216 622 791 379 746 475 694 936 776 658 492 818 528 827 726 574 57 987 916 366 911 355 882 298 664 178 475 826 18 23 563 581 414 561 719 132 966 256 511 456 743 36 330 494 41 48 617 621 333 167 598 929 339 713 44 586 955 522 298 413 28 653 994 211 302 178 899 930 880 680 185 236 224 737 482 932 119 106 70 216 562 61 596 871 956 889 124 616 366 318 164 647 113 68 593 507 494 473 922 921 984 714 249 518 863 66 668 20 261 592 288 49 171 342 7 206 736 129 866 518 975 542 154 157 320 311 478 398 214 255 715 514 650 168 411 722 813 591 117 899 622 629 225 451 191 890 399 126 660 188 914 846 241 666 39 301 769 741 729 512 150 973 389 291 346 993 599 905 785 704 692 113 390 422 470 864 751 746 443 549 233 391 937 508 193 947 447 879 695 456 592 545 226 147 870 513 427 840 973 975 559 743 974 971 50 63 426 851 204 206 285 457 462 135 250 744 355 17 217 33 796 903 803 142 525 489 896 436 347 569 703 989 384 651 418 369 202 13 556 726 986 478 77 184 2 335 912 902 75 125 854 850 834 892 591 712 36 672 439 226 270 546 438 118 326 709 127 592 156 333 825 508 590 484 163 594 434 213 181 897 888 968 871 943 472 973 728 154 816 993 160 2 537 671 860 157 967 118 209 687 717 546 613 175 195 703 46 189 944 493 280 954 456 577 162 1000 989 910 762 935 797 251 862 898 798 459 877 380 327 670 131 829 936 154 689 490 24 945 560 455 253 236 851 45 848 90 104 691 84 612 932 169 519 752 166 912 184 197 29 909 575 309 952 120 950 33 416 31 43 817 402 647 826 150 661 780 79 34 648 918 425 578 894 226 199 256 81 563 73 576 987 300 738 620 749 863 624 27 145 873 315 9 490 555 597 127 58 129 227 211 790 408 612 719 281 925 820 627 381 514 190 856 211 962 254 236 550 800 580 981 491 322 702 168 361 530 553 492 659 775 505 724 159 959 579 205 504 364 942 707 546 899 279 363 883 306 63 957 115 985 752 915 908 788 486 960 518 874 410 306 714 480 783 247 378 234 448 987 755 555 700 214 479 932 983 301 610 591 909 232 828 938 513 546 268 563 800 248 657 67 338 500 651 327 632 323 76 304 641 323 609 987 102 559 236 820 314 770 925 403 710 373 582 176 100 439 8 569 387 65 359 345 583 720 838 151 615 250 267 231 49 843 109 399 42 605 135 674 357 182 401 465 629 388 243 795 656 870 697 864 872 364 335 572 881 819 412 745 720 812 839 725 234 679 576 705 801 505 480 324 488 855 22 707 35 407 943 968 413 698 467 794 5 497 680 914 898 239 627 257 248 473 893 633 433 524 37 597 499 404 571 801 999 153 106 699 215 620 823 182 133 546 388 27 170 561 294 491 707 827 237 776 189 482 235 649 889 454 155 747 794 309 614 670 442 488 148 612 165 198 833 997 56 369 568 437 128 820 789 531 577 930 310 826 815 71 118 5 514 73 993 112 87 822 724 51 55 80 403 937 321 621 817 993 928 692 859 186 262 483 369 898 795 937 997 289 13 977 982 49 884 891 130 814 628 359 420 678 436 71 745 348 734 489 686 490 968 968 396 852 542 334 398 223 15 757 852 479 570 345 748 142 763 471 739 646 547 568 272 182 376 377 371 488 608 306 906 982 585 88 25 783 930 134 679 439 621 794 809 7 506 950 919 161 440 747 111 452 685 458 188 497 566 986 874 863 231 281 957 739 873 442 464 92 564 355 32 986 65 220 802 203 463 506 536 297 72 858 277 866 515 110 634 909 766 318 671 763
655 967 407 857 339 857 90 383 263 173 457 797 140 808 268 647 230 44 285 437 272 913 386 410 344 668 944 537 832 947 622 448 657 756 186 270 13 395 930 193 943 982 462 64 626 651 826 75 994 446 986 674 825 253 694 639 933 900 855 764 494 941 997 199 402 825 353 807 879 988 914 478 203 869 7 65 908 673 761 755 246 439 649 624 19 338 240 396 522 607 56 996 97 544 278 755 430 733 437 933 729 712 505 431 758 396 18 741 889 454 760 722 573 161 955 892 465 948 225 938 449 453 742 503 916 41 983 55 4 730 192 740 910 628 408 472 820 235 717 701 974 135 564 714 517 891 728 726 190 289 538 518 276 991 939 77 785 44 236 973 122 440 325 997 87 685 479 722 628 233 365 990 492 761 44 861 519 751 337 612 321 692 585 816 383 558 907 482 550 469 170 119 861 48 5 612 925 446 608 721 721 760 10 222 957 288 521 381 860 869 418 501 500 267 129 539 478 986 450 447 621 506 78 81 206 186 653 513 778 189 160 470 865 193 127 349 938 568 382 206 109 557 270 238 589 433 574 683 849 875 996 234 753 647 703 108 667 278 199 58 840 430 529 45 762 339 375 241 540 766 393 850 768 720 417 127 153 91 710 705 488 843 137 217 722 40 269 691 197 686 966 734 41 549 681 783 636 727 469 888 980 751 537 996 410 630 604 837 876 614 844 312 543 368 677 658 790 946 51 913 290 433 36 931 985 270 546 239 371 246 946 345 583 927 436 605 297 272 120 64 217 454 528 138 448 301 65 380 121 361 261 968 744 592 2 752 343 320 833 561 735 721 682 394 829 802 391 768 510 639 244 918 780 32 553 563 697 889 207 766 896 953 698 547 695 988 292 27 982 653 222 413 427 494 856 754 68 710 827 81 979 890 615 30 904 648 582 700 609 685 696 85 416 385 508 948 473 917 837 594 366 298 379 711 9 729 311 831 687 150 75 872 34 402 885 885 176 538 652 704 669 73 819 42 150 666 575 749 968 587 495 661 426 789 11 729 275 655 580 688 618 406 751 690 248 257 309 674 320 588 487 233 385 590 304 425 351 419 352 825 227 583 862 377 21 745 673 759 258 379 651 491 770 901 387 400 969 381 428 165 719 361 892 811 675 205 303 354 638 784 209 955 213 378 616 254 872 842 650 977 242 645 358 807 586 653 3 781 257 545 79 515 741 238 396 158 634 846 873 339 185 613 629 998 936 948 16 729 902 998 712 891 117 869 532 299 101 356 534 451 937 812 620 91 202 512 174 887 72 393 80 482 88 415 848 210 238 342 214 113 958 433 772 431 271 92 915 196 279 214 411 117 654 30 219 379 286 515 984 808 863 543 288 454 104 426 99 364 71 856 526 325 328 496 830 624 50 81 584 625 776 871 162 813 489 777 803 211 605 812 718 346 40 657 134 142 752 827 156 438 714 474 327 3 226 382 854 248 959 959 198 994 232 861 35 758 756 853 926 991 903 943 331 809 782 398 135 337 205 174 732 201 330 477 52 178 950 585 377 962 593 45 867 795 971 210 62 563 98 58 942 168 247 576 211 334 594 920 602 91 210 480 380 193 147 34 83 80 33 884 42 265 177 643 893 108 212 989 748 589 413 985 31 779 796 901 420 158 312 535 660 557 801 245 277 721 898 761 558 740 777 333 613 357 661 362 813 860 443 714 899 968 141 322 987 383 370 881 73 721 409 84 345 612 976 938 948 129 705 411 149 611 671 336 454 508 483 844 890 872 828 220 167 357 264 934 37 578 812 457 474 395 727 894 112 47 804 923 267 126 647 479 363 926 909 841 224 869 716 687 502 600 32 417 491 480 164 797 516 283 259 418 307 501 559 295 438 85 152 469 935 346 560 160 918 66 342 125 74 525 355 445 565 945 301 493 639 419 497 952 877 393 338 552 350 115 882 822 195 756 992 756 947 895 545 996 485 845 611 712 468 774 166 407 455 611 215 5 842 568 581 472 196 818 640 872 390 696 799 134 151 50 569 821 501 47 126 789 273 222 464 423 282 778 446 876 265 292 444 908 900 474 928 684 544 868 643 822 951 884 871 421 30 398 262 68 182 437 116 411 843 684 168 343 175 836 463 189 815 913 920 992 511 44 680 350 549 462 999 127 794 612 460 516 688 535 143 390 46 140 111 534 595 414 274 764 637 790 518 123 816 459 187 429 12 527 119 669 887 350 953 254 542 889 746 645 283 403 69 719 612 510 932 480 539 769 839 650 251 619 184 926 624 183 579 687 146 526 6 659 472 435 645 810 237 710 859 215 163 289 356 564 92 846 707 880 281 436 148 741 739 773 458 935 878 452 466 316 234 77 421 584 632 484 798 357 630 645 824 754 183 302 125 601 329 654 17 431 306 774 155 260 868 590 774 294 397 80 364 919 105 52 663 228 749 782 823 853 912 890 179 169 822 274 525 699 599 432 852 14 600 885 220 969 481 194 493 324 216 329 445 13 775 888 568 391 555 281 102 454 730 630 592 354 395 427 571 142 406 967 221 276 666 703 674 977 644 307 490 361 106 567 998 946 459 578 894 515 49 179 587 205 702 452 361 583 874 480 8 439 315 70 755 972 995 516 603 801 512 43 841 901 249 456 194 892 53 341 880 528 754 18 811 974 498 182 362 647 726 887 625 954 883 216 326 188 295 25 96 822 404 516 47 50 252 610 499 958 423 219 235 110 422 254 496 798 835 463 808 980 989 174 769 500 169 117 439 534 367 438 658 908 917 514 720 224 451 940 158 733 901 711 941 294 308 483 641 737 324 634 601 286 701 604 514 617 563 730 797 130 972 680 787 103 919 879 779 230 699 749 870 469 107 979 665 121 26 522 341 259 962 985 577 710 401 472 132 614 683 625 990 401 857 511 193 76 20 100 435 319 310 554 138 892 659 866 504 982 266 824 228 177 171 486 434 915 245 992 113 664 70 235 788 219 24 840 891 599 54 294 314 377 578 882 323 533 398 735 791 198 384 948 610 753 89 885 767 983 536 874 530 474 765 108 133 64 678 690 433 805 58 862 0 54 415 308 513 853 470 115 596 915 524 748 704 277 412 734 684 770 731 629 144 513 100 767 118 674 1 780 821 19 934 158 289 271 591 622 627 793 43 890 389 51 239 119 570 395 845 846 93 548 60 704 759 834 967 549 59 664 963 284 480 324 440 986 400 971 940 399 736 988 956 118 318 873 368 604 456 255 486 838 48 679 802 225 453 201 86 568 763 91 734 969 631 142 679 43 165 436 142 926 566 828 807 49 95 123 357 640 743 853 635 42 866 9 814 295 348 491 952 517 284 3 737 633 506 964 590 645 991 729 672 272 23 477 81 78 204 20 201 531 255 843 906 82 864 117 978 103 817 541 381 789 668 490 515 618 724 476 709 121 91 499 781 293 831 388 689 247 633 395 378 843 789 229 725 755 482 778 713 705 905 546 77 18 766 327 973 220 218 202 533 619 961 371 94 938 55 901 159 519 598 273 322 846 154 510 834 390 287 441 567 340 921 55 818 743 715 795 336 340 838 139 745 28 548 833 556 710 157 628 853 960 200 70 531 771 924 652 22 614 723 210 740 132 38 481 664 159 302 71 64 802 690 2 347 87 189 78 875 713 76 990 369 637 131 578 851 17 15 76 747 14 557 807 471 946 733 772 547 980 795 739 139 675 28 412 960 696 670 578 527 407 886 888 656 377 405 440 970 22 208 41 191 183 231 190 313 627 85 461 757 537 617 968 964 671 110 119 229 839 280 102 552 433 45 589 178 181 606 174 646 296 692 168 254 197 949 154 317 55 180 553 340 616 809 309 223 371 360 478 172 272 981 57 39 756 291 995 316 573 869 453 130 965 685 46 922 162 128 434 305 490 429 867 374 211 988 884 66 878 923 934 509 70 67 118 562 158 965 646 432 315 911 102 354 870 810 310 14 657 260 64 700 445 82 976 895 470 623 750 836 479 648 763 373 602 84 60 359 223 63 995 975 585 793 697 250 831 447 567 535 187 57 114 927 102 335 861 293 226 414 257 738 540 376 370 847 935 507 891 783 525 103 246 711 658 319 528 884 743 349 835 750 868 662 307 846 314 124 303 108 122 800 160 25 20 461 927 114 496 61 861 123 182 29 51 431 808 686 977 993 758 181 465 452 646 792 570 541 73 708 145 784 537 424 259 441 677 253 991 676 120 256 466 392 472 419 783 554 550 161 791 897 657 858 739 334 859 607 400 520 145 241 512 931 417 977 817 333 941 484 303 425 920 786 521 945 875 597 831 706 54 296 824 332 119 115 887 888 799 771 621 561 657 503 625 388 76 551 20 693 556 300 58 27 915 475 724 346 85 145 423 403 955 850 311 243 734 913 233 299 123 805 738 764 582 572 897 477 646 523 220 642 463 588 78 773 908 394 924 233 316 399 363 467 936 188 491 298 701 294 686 619 153 576 800 136 416 173 259 691 872 881 370 954 926 806 887 476 21 929 664 372 695 614 992 442 534
84 701 36 243 654 946 204 846 578 71 75 182 503 492 12 717 468 270 586 14 81 289 57 161 132 386 881 916 336 427 28 201 984 229 272 325 747 154 157 794 530 183 110 396 574 769 502 768 215 200 596 622 221 577 687 747 235 441 334 450 490 791 765 707 937 795 289 827 905 537 65 969 922 385 581 979 741 471 38 411 981 282 88 437 381 500 774 260 2 302 776 343 751 603 768 862 601 458 699 859 745 198 923 132 696 366 704 16 737 705 788 329 99 827 616 786 497 397 875 391 440 482 826 202 513 745 990 829 649 768 18 571 452 355 842 504 164 909 179 235 482 204 930 620 962 852 40 961 879 882 855 959 799 477 139 706 600 431 476 402 658 702 286 370 212 246 853 797 966 648 808 649 10 190 755 158 379 93 928 27 186 534 566 214 958 376 257 804 147 744 622 416 961 565 803 887 470 875 576 382 810 919 187 49 648 697 155 322 880 840 34 30 366 799 495 110 245 27 356 255 408 59 785 241 633 637 270 735 478 479 873 999 53 50 749 441 191 27 275 51 935 60 837 392 564 153 17 108 908 767 555 74 567 42 723 481 92 96 797 642 143 590 346 161 305 787 740 40 804 745 965 899 107 499 170 192 955 497 515 959 54 76 45 828 558 595 328 928 735 852 662 862 137 29 556 279 292 72 255 61 682 782 436 509 127 140 501 267 815 114 858 628 579 730 960 178 491 498 391 507 733 428 608 113 679 144 693 364 42 132 529 311 701 407 825 123 209 496 124 850 590 361 888 117 85 323 991 619 8 171 453 234 953 494 33 650 208 491 283 249 316 822 50 874 630 394 299 487 151 519 651 905 196 404 729 308 319 511 60 375 872 971 344 2 919 509 180 824 609 691 668 218 386 327 398 519 64 913 861 597 584 307 43 240 447 165 103 804 877 645 332 362 761 247 185 388 455 320 592 400 371 830 244 545 406 168 697 723 159 66 993 454 464 275 821 726 197 883 417 511 236 736 370 717 801 995 133 931 512 311 431 802 171 86 885 145 290 288 219 725 619 410 657 765 281 800 214 344 836 529 921 175 402 734 352 4 201 923 772 393 94 700 175 844 867 889 824 483 441 681 19 812 844 268 791 685 666 531 113 581 998 332 493 456 644 938 726 344 959 533 95 17 887 607 312 540 437 707 265 931 638 899 952 870 262 374 194 776 527 132 232 540 542 360 972 28 621 658 183 958 226 899 627 894 985 88 924 257 577 817 947 91 345 366 3 601 195 19 86 865 854 900 794 619 945 922 809 477 146 904 291 852 246 892 719 97 838 240 77 609 585 286 308 309 494 388 706 253 326 49 227 153 893 186 899 792 553 463 206 69 992 813 866 626 904 92 136 294 483 904 454 324 11 633 266 453 239 531 384 318 348 515 829 332 499 728 557 643 869 938 759 104 438 392 87 966 603 262 327 470 916 903 595 575 724 28 792 220 539 150 335 61 863 134 331 85 280 679 859 930 174 121 52 919 47 146 355 150 362 952 650 733 653 358 5 321 762 118 568 524 422 92 950 320 192 280 324 229 128 165 910 314 469 864 994 798 986 316 234 40 273 694 669 61 582 406 193 80 522 665 830 530 489 638 743 141 189 379 849 871 474 749 30 452 106 259 865 846 466 774 343 892 237 572 388 600 269 520 931 739 44 27 942 94 394 612 674 10 481 302 914 877 338 439 540 124 211 831 359 27 0 897 845 168 412 880 732 688 727 699 807 120 758 808 15 388 182 176 926 806 39 363 121 579 399 330 310 434 25 520 313 7 306 813 918 498 731 420 424 546 954 497 822 839 27 853 563 101 711 945 309 775 70 457 894 290 717 8 786 989 300 436 119 59 247 339 122 761 790 207 102 574 607 25 444 141 160 646 109 622 178 952 165 69 599 18 681 158 467 889 882 665 680 925 216 996 144 363 700 579 534 749 342 871 427 677 598 160 369 799 721 567 172 437 203 429 757 213 594 392 517 174 546 320 925 394 777 626 973 870 967 975 602 257 242 472 692 645 934 664 231 526 583 347 647 177 279 983 397 156 591 571 357 7 154 413 929 798 101 329 288 652 739 675 156 873 784 932 805 385 396 779 549 542 541 470 508 797 617 551 851 862 403 362 142 908 140 473 465 437 241 540 411 501 832 782 589 801 150 693 795 234 285 456 419 236 956 49 475 888 98 262 429 437 813 223 134 974 112 946 722 270 980 644 665 627 550 847 870 646 689 100 856 128 504 484 728 670 449 407 690 692 884 506 383 88 126 516 168 198 652 158 611 643 56 885 287 557 641 531 575 371 213 334 970 548 912 215 479 526 22 219 376 857 744 328 896 233 321 221 773 580 405 867 222 409 936 752 158 525 538 593 395 926 486 860 340 782 13 623 430 610 878 622 694 264 480 248 351 583 282 139 116 209 614 441 233 349 74 808 294 626 260 336 941 387 996 465 663 767 767 690 860 613 618 44 31 680 271 808 445 284 500 225 537 861 240 557 80 164 347 913 969 14 385 999 108 823 883 47 341 664 646 223 526 366 145 631 451 467 983 159 293 311 368 906 710 952 263 663 752 514 524 539 261 224 69 75 278 501 605 761 661 400 460 549 276 704 560 674 587 849 484 682 635 11 91 264 543 443 202 596 940 339 318 762 153 425 656 852 76 355 46 930 100 16 957 729 544 911 944 222 828 162 463 721 67 100 629 725 997 591 167 75 796 539 66 112 250 587 975 855 720 909 284 955 96 682 404 91 659 729 416 751 780 591 835 130 152 560 664 173 756 268 329 715 901 849 655 881 462 268 315 508 771 352 714 840 49 260 443 192 7 793 89 583 746 273 624 172 59 770 531 593 90 387 364 962 911 711 889 861 333 414 698 496 521 767 409 226 833 313 62 129 61 684 251 64 841 991 35 613 421 696 927 725 372 211 377 143 606 674 63 16 897 417 625 451 302 120 93 773 987 8 818 306 612 823 778 381 800 507 843 995 670 589 713 34 671 974 252 80 789 48 199 964 37 262 730 322 725 39 428 403 390 505 971 874 569 422 707 521 628 525 938 6 827 703 915 435 907 237 677 643 14 19 588 468 311 293 487 117 477 593 516 6 425 670 920 832 4 93 473 398 535 37 68 386 946 674 819 906 676 510 816 576 840 706 223 762 978 15 868 74 83 337 104 273 597 719 361 771 177 570 511 942 365 581 205 784 876 369 380 467 162 764 974 77 561 928 360 849 339 68 72 710 374 653 814 86 968 540 750 713 277 537 852 165 626 203 565 270 895 251 418 688 253 167 509 823 16 858 58 947 26 469 230 482 210 897 715 536 322 894 798 392 820 501 631 771 742 858 620 449 764 411 686 106 811 678 892 710 169 420 637 931 304 393 238 931 274 882 886 82 753 629 220 903 532 940 890 325 932 361 392 337 32 981 358 469 181 307 301 489 519 115 917 643 456 939 514 264 705 604 97 869 353 186 943 333 913 243 415 308 708 825 806 348 207 607 229 787 506 15 559 405 496 308 200 406 964 34 485 751 571 299 900 149 323 462 163 143 264 972 573 131 548 811 401 65 871 141 423 191 224 128 138 225 580 26 748 774 528 38 298 423 258 332 902 443 610 848 41 581 846 679 131 861 636 518 518 150 393 378 781 291 23 953 111 604 769 587 373 974 141 201 130 990 510 243 848 467 864 34 218 796 173 957 948 771 754 980 847 977 389 101 24 185 632 105 963 428 640 579 413 24 420 770 615 267 831 510 989 447 1 147 149 660 349 45 683 714 995 861 21 249 148 497 433 789 520 882 906 88 507 102 562 271 325 499 434 52 307 184 939 145 446 725 634 507 198 955 642 74 337 466 760 293 117 378 188 304 114 963 547 726 407 313 779 29 29 331 118 904 977 942 317 412 891 895 129 8 382 122 51 422 675 754 105 346 572 54 909 109 623 893 492 588 123 376 176 253 458 979 903 997 457 253 303 26 354 675 190 408 643 704 414 154 834 199 525 193 850 89 775 359 410 913 461 946 898 201 551 569 459 212 736 282 718 849 933 838 125 424 78 643 738 906 982 927 685 144 817 86 330 271 545 152 135 590 73 870 702 774 71 123 9 991 375 997 839 542 259 395 268 520 295 183 166 651 999 736 716 415 645 985 639 804 184 91 350 599 20 349 712 134 823 935 448 731 783 765 248 353 432 682 498 539 684 850 320 680 161 119 488 220 48 328 770 558 604 338 249 906 378 911 426 236 297 71 862 249 387 905 442 463 787 303 450 833 691 107 672 166 254 359 505 584 120 594 709 929 363 263 435 369 678 987 228 364 400 596 554 618 243 902 857 467 812 195 367 195 536 800 533 440 613 211 976 882 225 188 296 257 79 277 703 412 951 22 667 932 115 547 523 998 782 260 471 588 267 258 763 33 6 888 55 165 552 317 256 764 793 542 570 362 673 471 695 252 802 791 688 777 82 741 593 686 766 136 472 356 439 758 217 804 979 354 734 144 988 743 660 334 949 838 874 498 314 647
516 584 160 237 756 797 719 412 454 154 380 521 575 256 219 945 623 541 528 596 998 853 118 773 131 760 157 907 331 501 326 432 437 258 346 734 917 294 134 524 351 611 270 599 224 742 406 638 48 395 302 100 831 305 691 576 100 956 750 3 186 335 527 284 39 435 629 705 473 433 990 159 282 608 824 278 955 777 587 487 306 160 550 145 220 801 506 722 772 592 242 172 418 172 670 741 520 690 876 11 480 177 627 494 660 436 878 607 572 655 392 631 596 267 549 105 522 650 30 800 37 943 975 397 497 234 966 775 309 520 677 821 102 436 442 758 432 206 727 30 46 690 582 153 769 54 286 708 920 286 472 266 434 336 931 997 710 389 982 707 63 525 565 300 361 46 557 551 692 86 944 884 770 961 41 518 548 448 409 670 238 532 765 468 300 580 451 106 892 9 701 628 759 187 332 126 945 747 832 590 760 950 502 358 780 215 171 306 84 787 29 680 591 592 184 591 167 819 71 834 695 851 763 653 857 761 839 147 386 905 873 659 231 765 542 378 107 594 260 974 889 886 912 199 121 526 739 239 450 687 911 180 408 998 287 528 203 440 99 768 370 930 13 291 967 589 752 960 217 468 595 982 483 531 468 330 488 458 790 750 866 631 103 975 18 321 453 999 492 73 685 268 785 892 525 686 748 309 343 326 341 564 462 428 641 554 228 903 403 186 904 199 79 587 445 305 460 743 881 630 436 284 515 374 948 668 344 88 919 303 740 378 225 974 833 938 674 227 136 62 538 33 826 20 174 446 355 337 367 701 234 406 577 241 229 684 620 166 315 180 736 666 803 795 420 613 193 835 11 287 762 91 725 108 937 351 153 254 358 277 223 799 894 187 735 553 181 141 730 542 874 243 541 727 973 935 501 423 45 505 855 446 836 487 783 784 111 939 400 612 563 507 150 154 70 509 330 550 379 631 227 785 417 849 6 87 254 180 972 703 348 287 835 833 478 879 93 41 396 170 820 378 413 826 927 210 753 561 635 118 162 569 98 315 127 87 485 770 610 715 248 788 3 864 980 81 926 226 930 323 569 120 158 999 439 161 110 155 161 905 422 186 206 737 152 913 477 752 611 505 194 423 811 208 721 653 888 581 404 894 36 468 638 134 850 620 560 981 678 11 126 927 202 860 476 637 55 264 374 927 211 652 900 818 188 849 827 994 654 30 9 331 854 264 339 423 209 505 169 335 800 542 818 725 256 620 653 973 241 323 652 71 594 452 496 288 960 67 807 641 864 902 624 349 19 362 124 765 935 320 412 291 579 744 259 999 777 737 499 758 410 664 570 921 909 217 222 480 664 146 964 171 5 547 88 749 318 448 469 563 657 544 890 489 754 310 914 574 467 197 398 96 562 26 965 768 697 628 662 417 958 915 452 189 988 176 925 400 647 703 266 308 165 961 208 527 145 700 77 805 637 320 524 872 640 264 393 143 290 453 357 937 907 867 551 608 729 452 622 453 758 386 702 258 149 309 61 411 294 991 387 702 390 35 775 285 371 691 661 480 590 604 589 231 994 910 399 807 305 783 559 338 716 406 144 455 119 525 494 84 655 419 825 789 490 61 656 838 105 267 85 814 106 59 288 858 567 105 817 581 552 651 829 382 491 831 776 207 913 303 757 745 297 965 363 788 788 705 999 737 464 650 411 820 76 938 698 63 992 743 64 955 693 312 323 256 179 835 813 811 746 646 47 904 244 793 645 652 601 637 394 637 92 710 784 259 741 576 183 406 642 638 178 52 250 958 449 54 969 574 69 629 666 825 599 712 275 404 848 297 247 915 891 160 498 42 526 678 906 360 940 244 166 298 722 4 943 254 365 654 213 667 362 114 319 777 66 455 109 434 23 878 285 475 22 441 273 828 512 888 738 376 822 576 35 607 586 731 170 488 806 503 470 833 659 978 308 254 215 155 191 448 968 571 340 413 915 702 808 440 503 411 771 323 230 970 534 979 43 670 648 453 872 111 798 282 295 736 10 449 366 531 981 578 148 885 246 603 650 845 338 42 851 922 720 991 493 166 265 489 755 790 613 5 345 21 597 212 104 792 116 643 883 726 200 661 354 326 510 756 532 598 328 663 52 727 251 382 922 357 993 661 564 430 461 393 938 256 284 563 108 699 137 780 933 698 457 901 487 40 82 681 458 214 815 227 979 965 986 881 690 772 862 126 669 736 571 978 263 637 508 748 531 916 633 460 112 805 299 183 792 93 523 947 844 661 953 780 554 990 782 527 62 793 713 446 42 871 686 295 707 556 766 227 471 606 381 428 154 430 593 999 983 520 961 410 466 776 728 324 773 372 377 17 433 548 606 11 718 173 369 42 535 683 314 620 834 970 905 756 446 796 733 642 382 156 74 535 50 614 732 594 257 579 429 104 684 131 226 329 859 157 918 346 619 945 612 909 985 749 475 614 385 845 639 412 447 347 27 65 199 294 304 977 547 645 441 908 545 875 90 213 706 770 618 529 916 923 444 665 53 535 2 545 316 976 802 930 704 592 553 578 431 678 271 909 196 836 680 582 507 5 731 490 841 541 694 39 430 264 65 670 96 483 936 718 778 426 585 32 649 621 416 466 604 493 743 933 774 387 950 662 970 374 726 662 221 834 489 756 159 952 40 903 723 533 237 77 301 195 207 275 821 156 615 834 628 169 91 803 272 836 957 20 350 517 322 445 38 339 80 696 882 312 576 721 376 125 954 455 372 913 621 815 139 320 886 666 255 56 734 180 789 401 125 506 269 64 26 796 337 970 908 965 113 807 625 697 349 384 448 557 164 195 28 585 837 756 700 50 607 66 509 854 951 566 588 264 424 982 274 758 537 897 578 163 742 347 663 867 644 712 414 119 291 262 0 45 146 675 543 532 180 861 791 139 298 653 482 926 129 397 142 385 388 341 709 330 151 307 459 43 481 598 425 53 389 235 455 440 568 53 573 183 89 414 57 90 283 232 556 252 665 580 600 377 335 678 189 107 840 142 155 463 397 742 787 208 816 822 49 734 687 863 474 828 643 709 172 702 123 65 205 548 539 561 31 723 631 551 764 71 952 146 456 955 421 890 236 264 486 871 793 892 609 363 751 724 312 449 296 188 561 548 632 53 861 651 884 362 860 787 658 525 984 556 574 202 814 268 303 127 683 452 928 463 384 218 264 414 887 191 289 976 402 242 681 425 830 232 347 980 897 653 68 926 281 821 329 42 81 447 25 771 885 107 122 490 514 912 195 949 801 38 521 791 896 983 893 255 505 367 863 814 197 110 838 172 192 947 33 135 320 486 7 103 177 171 513 282 932 648 141 239 135 981 138 6 428 452 745 401 97 671 383 530 923 306 120 341 201 563 584 662 293 499 867 139 427 283 598 124 959 587 373 630 117 258 812 88 555 525 843 302 797 461 4 727 995 706 795 716 679 44 688 915 101 264 708 342 699 33 426 948 214 852 819 282 580 380 865 235 278 163 974 703 987 24 140 608 856 66 435 351 673 502 463 19 279 304 20 865 216 340 903 679 947 725 176 908 977 985 368 395 921 450 667 909 423 271 267 994 324 748 781 521 356 838 779 642 16 118 805 398 767 521 747 809 56 818 786 107 902 832 924 204 868 379 842 217 946 849 147 49 95 826 1 649 852 483 845 660 360 284 583 180 761 392 689 503 336 116 602 90 517 270 895 811 243 914 608 538 749 203 235 35 333 23 675 632 143 163 364 39 190 180 671 28 51 600 500 782 997 166 12 71 566 788 511 620 163 768 858 737 956 501 540 91 261 494 696 830 877 309 128 638 614 569 32 271 991 997 715 513 252 395 869 908 325 678 941 476 72 305 963 55 233 316 401 982 78 736 415 907 804 888 378 294 239 317 262 908 737 160 617 981 132 958 823 25 133 557 258 960 310 758 94 668 321 912 232 169 313 713 86 578 58 961 114 876 871 860 529 485 75 246 668 527 115 583 519 590 949 165 581 787 59 955 87 344 676 750 712 848 292 466 794 601 630 512 495 4 533 191 8 641 182 118 971 684 636 755 646 733 440 438 83 515 240 961 603 829 853 702 168 727 342 471 317 385 744 267 21 683 682 425 15 307 465 959 626 295 212 619 978 261 705 214 989 492 592 19 809 403 934 694 518 371 280 73 546 787 717 528 849 469 253 757 530 825 484 503 810 757 879 915 24 23 768 788 939 66 796 732 311 114 198 692 175 505 395 564 218 503 536 246 651 823 277 628 185 76 353 133 268 803 962 908 405 636 438 758 173 818 327 71 504 138 391 702 67 724 711 522 672 831 187 972 375 404 870 170 942 862 359 838 558 605 14 257 334 172 910 187 17 960 249 837 976 125 407 28 880 466 479 373 34 785 996 192 847 250 634 249 828 430 352 58 73 705 714 693 899 47 276 465 245 537 204 505 875 954 898 284 443 136 54 944 929 168 544 735 130 230 724 27 605 373 307 927 901 993 44 186 419 263 156 422 846 282 60 358 703 627 210 956 799 336 616 126
31 106 360 82 740 835 417 812 895 411 38 588 632 547 407 850 820 691 970 218 30 583 487 606 559 983 711 355 563 721 873 808 773 714 346 703 387 718 415 4 157 58 354 638 9 435 900 81 239 260 66 634 519 892 172 125 114 848 252 439 671 70 208 898 915 215 586 851 87 908 188 336 152 376 126 421 696 823 100 160 697 867 302 742 827 965 935 131 219 973 990 902 877 996 800 957 657 834 334 605 183 161 960 185 163 912 879 512 379 601 57 82 841 799 286 979 101 328 678 916 430 111 190 593 135 808 321 805 64 35 596 741 396 41 301 467 714 33 570 187 737 359 693 586 581 259 875 881 420 178 911 658 951 839 416 171 529 78 794 883 774 98 99 872 597 306 343 255 506 788 903 55 668 910 628 498 14 301 438 581 490 53 767 592 856 582 890 566 977 594 205 395 553 282 422 756 698 359 719 543 266 978 843 545 488 529 372 205 921 967 206 374 655 671 580 240 980 395 37 110 623 969 910 815 399 905 180 602 445 758 389 151 848 11 22 585 34 565 318 829 991 969 409 227 505 197 158 949 588 615 164 466 652 984 592 177 328 480 644 558 461 130 243 50 771 550 509 84 888 671 866 676 496 708 511 290 651 43 857 985 174 147 801 873 41 3 521 853 478 120 889 423 920 256 561 704 810 982 405 864 16 548 649 429 826 816 32 353 169 653 536 311 761 575 637 849 517 718 18 235 444 809 758 445 539 429 572 838 429 299 130 350 296 55 312 715 685 581 369 544 648 479 847 585 229 163 67 874 626 846 408 919 958 589 43 477 155 549 349 429 891 668 274 642 975 982 283 553 271 516 822 253 96 24 424 922 645 681 897 960 781 280 836 740 357 74 587 437 849 844 684 952 926 819 770 508 969 220 948 167 614 358 788 133 928 618 647 372 3 953 20 139 374 776 479 651 664 891 608 630 704 608 782 250 385 783 499 875 401 982 965 250 577 939 939 385 327 450 806 945 880 955 335 770 423 226 131 312 988 134 79 500 181 901 566 764 365 979 115 835 45 506 667 963 916 524 288 101 944 662 738 373 982 815 535 258 331 108 831 509 333 974 250 230 741 550 764 386 200 677 995 69 599 954 717 670 902 504 860 913 611 872 111 970 242 671 987 419 119 344 613 52 544 938 971 508 600 225 150 302 593 742 253 598 460 260 364 796 573 298 681 220 339 559 635 602 907 675 454 466 441 357 17 824 799 562 292 35 883 323 433 163 85 736 285 37 838 125 148 976 861 328 267 883 440 294 925 192 196 914 946 511 703 343 736 235 59 16 501 305 278 974 141 114 483 25 636 665 118 288 692 29 142 708 943 165 747 498 707 229 851 455 868 263 750 745 978 960 89 492 803 559 959 562 941 95 398 612 143 936 5 699 347 181 904 678 442 489 825 487 406 734 855 48 237 514 756 257 88 737 390 398 24 209 256 224 394 508 522 633 603 312 162 513 265 155 947 942 656 477 909 755 25 404 760 399 246 46 91 427 413 986 40 895 289 478 528 271 124 971 850 271 585 713 27 671 381 80 725 382 185 767 147 272 908 833 821 637 546 665 182 91 955 307 475 112 762 302 542 338 375 272 615 744 732 887 699 459 178 8 749 861 443 55 49 861 932 361 171 345 15 633 93 238 503 233 629 296 688 341 919 207 140 139 530 667 523 843 601 375 783 46 236 436 579 899 268 900 311 398 968 172 832 158 865 937 58 268 974 568 113 772 47 529 840 289 548 778 901 139 731 610 712 771 317 268 898 808 133 772 304 657 425 471 545 150 71 56 284 73 345 385 146 272 729 494 344 379 933 309 123 12 427 686 213 498 166 325 776 519 622 240 51 359 412 362 498 719 81 160 377 185 29 948 983 96 366 41 384 117 695 757 116 751 710 274 474 373 641 215 780 892 728 413 293 105 963 414 249 872 845 260 383 695 927 600 853 507 602 295 871 927 835 873 720 544 362 664 913 8 137 780 449 887 367 304 2 529 216 115 625 399 775 874 403 197 458 887 839 670 70 4 308 510 151 387 884 838 198 455 989 452 402 603 103 567 194 460 129 347 674 858 386 187 108 926 323 334 942 8 447 345 230 310 48 83 276 219 61 833 44 41 353 437 733 605 818 289 956 334 122 600 202 547 217 994 633 84 306 853 814 685 78 362 77 441 179 378 812 705 824 246 640 469 899 596 757 458 751 884 76 612 992 507 930 79 161 579 287 474 439 507 313 126 665 455 168 88 201 27 709 54 322 13 257 13 986 276 53 404 583 711 258 833 448 352 694 925 325 452 682 411 784 948 494 523 72 439 457 930 658 163 98 683 869 618 551 552 28 896 39 682 260 288 532 50 802 999 525 80 557 260 104 580 723 49 796 637 768 241 862 753 74 571 574 704 952 374 582 768 524 42 893 150 502 277 56 379 594 413 211 991 197 545 792 585 938 934 872 972 994 714 489 963 224 118 467 445 660 455 264 228 797 36 404 895 189 102 937 377 94 698 259 922 666 642 906 359 555 861 125 265 484 394 934 492 777 302 763 875 547 138 203 206 465 338 713 470 248 496 330 616 533 114 846 267 273 534 341 835 554 984 382 92 209 247 680 25 739 543 432 858 755 407 964 189 92 797 984 619 33 635 464 46 808 224 453 993 127 642 798 705 663 402 863 142 518 87 689 742 316 594 878 123 275 756 75 323 370 728 726 832 527 20 650 925 716 197 60 582 765 333 560 278 212 845 753 712 12 433 617 760 145 674 351 567 817 856 52 583 342 334 451 812 358 707 534 676 683 52 459 233 507 991 578 597 144 892 721 161 110 883 240 794 21 721 35 22 472 376 917 619 929 817 368 281 618 813 173 142 436 128 263 859 766 252 176 604 564 777 759 234 584 837 477 163 670 299 485 808 428 556 495 646 336 283 896 430 673 961 466 856 973 212 924 837 54 212 156 271 612 968 456 341 228 531 204 509 576 313 624 670 426 898 787 819 160 488 400 68 170 886 876 782 215 457 361 192 376 598 184 835 686 97 646 448 69 222 702 750 887 502 918 425 225 201 515 670 790 881 373 931 508 786 627 21 954 330 746 971 434 719 46 12 575 745 724 238 823 347 1 675 177 20 269 24 789 263 231 21 634 706 193 413 305 796 996 665 493 74 84 943 813 375 567 606 62 393 391 102 191 921 192 214 526 486 520 909 562 530 497 147 195 964 715 529 128 426 121 40 905 803 912 605 106 516 642 334 829 819 299 384 50 423 167 894 356 239 940 752 241 18 558 462 435 234 221 992 262 243 359 933 967 32 923 245 294 851 214 520 235 459 450 774 914 698 10 55 786 345 834 234 326 355 95 602 997 686 998 187 616 756 298 116 778 20 679 424 63 669 842 74 815 955 595 808 165 554 687 181 315 334 83 258 727 542 117 410 653 748 643 386 809 246 675 459 620 456 388 654 735 399 199 447 112 390 82 222 491 357 363 292 706 145 690 170 282 841 638 245 468 774 540 437 730 85 882 582 175 463 931 503 153 560 291 292 295 485 870 361 589 921 945 130 886 797 455 49 513 145 393 910 538 981 985 886 609 74 556 833 397 948 107 253 319 77 669 525 819 491 120 425 752 437 568 858 953 260 13 810 480 342 769 137 549 21 867 60 722 433 290 938 463 1 210 648 885 967 42 432 607 747 281 831 431 135 411 505 233 96 677 51 859 798 718 124 881 200 892 856 981 282 748 155 949 25 280 143 314 379 329 360 701 824 134 52 380 359 337 716 419 420 571 941 307 912 708 2 470 849 73 43 6 131 864 611 136 574 744 909 734 104 7 170 837 820 226 623 11 113 310 887 852 443 591 426 552 578 8 177 251 74 138 285 446 323 742 916 754 410 218 393 976 956 691 683 828 233 223 866 254 766 844 719 338 254 255 553 957 954 972 141 159 109 279 534 619 200 772 261 452 361 277 707 512 486 610 238 332 241 324 996 234 299 0 192 993 377 68 347 816 223 791 370 950 334 630 407 830 857 966 353 309 525 371 540 222 732 811 554 569 328 26 367 247 447 245 134 395 718 516 840 874 136 348 740 804 310 378 185 418 452 604 381 270 592 227 950 207 341 639 809 590 608 700 210 486 193 86 15 19 512 90 457 705 682 631 225 414 841 605 117 550 40 232 6 352 837 97 567 36 183 132 624 565 804 492 615 473 806 922 262 854 488 659 119 531 974 672 429 894 191 421 489 303 610 410 807 805 590 320 529 186 913 961 93 745 165 297 598 541 286 187 32 661 18 510 97 504 664 481 99 23 77 833 88 621 347 543 141 154 293 662 653 676 298 785 643 999 342 606 342 261 190 469 666 437 8 139 930 500 264 392 858 807 141 80 449 105 863 340 990 858 406 962 930 355 951 779 911 149 498 4 650 476 950 462 168 300 405 537 168 220 524 514 101 743 641 109 398 793 542 482 645 795 379 55 217 102 815 350 318 654 324 471 897 598 788 65 959 979 442 272 412 238 722 244 937 936 555
132 654 252 431 669 294 619 158 802 675 826 385 399 660 865 942 161 796 79 87 50 691 975 147 566 752 693 810 309 257 138 694 805 858 775 183 118 992 26 657 155 288 607 500 873 181 734 666 906 67 920 732 228 441 867 746 530 578 523 937 369 756 424 557 665 570 165 973 723 829 237 720 24 201 426 605 909 710 986 426 954 616 973 779 591 372 677 553 190 29 585 734 499 829 555 642 961 488 263 744 700 690 184 69 466 502 948 524 872 756 722 98 449 201 148 50 206 643 360 884 572 785 824 640 817 857 524 312 517 707 387 606 845 468 345 945 434 15 682 270 701 323 310 340 510 376 285 839 464 648 855 131 273 709 573 877 495 699 946 193 136 708 846 214 343 696 821 177 150 838 402 995 78 263 465 459 383 150 82 601 126 321 720 403 229 410 20 659 593 666 87 175 653 292 498 998 746 10 709 942 613 595 804 552 491 597 681 840 393 786 626 286 699 826 168 245 788 282 602 481 185 841 308 806 246 667 444 436 169 462 500 226 368 638 400 357 477 258 792 246 48 454 752 749 952 168 668 269 2 612 183 62 284 981 196 255 412 762 595 944 453 272 22 353 535 31 290 439 374 34 468 921 197 825 494 957 236 831 963 923 745 153 81 264 333 802 697 181 563 288 378 327 458 735 397 276 678 184 379 710 829 881 31 377 219 405 543 708 212 268 28 516 643 634 203 685 654 564 838 627 362 767 354 209 272 461 493 983 44 528 698 352 62 556 612 131 254 89 101 232 7 994 848 305 704 54 224 996 732 449 103 75 261 511 297 491 83 863 520 723 107 849 998 523 934 96 851 8 146 55 489 632 339 752 120 885 789 671 857 36 762 901 5 567 352 697 64 548 274 51 51 140 599 18 95 877 172 497 861 858 170 567 756 762 220 384 27 835 884 221 640 11 72 556 255 507 950 141 36 819 208 443 847 787 967 988 518 206 177 651 481 398 864 993 546 149 702 480 531 36 320 872 648 640 797 419 411 720 951 476 414 55 721 470 549 83 496 312 550 172 759 915 827 92 868 334 226 912 195 829 147 501 727 153 623 777 758 934 299 594 18 645 497 324 338 63 428 272 505 639 231 29 577 214 685 719 282 822 649 457 729 105 98 966 325 73 737 460 897 290 80 690 856 354 834 275 830 603 670 362 525 800 690 16 769 488 122 626 750 866 247 142 334 531 614 114 215 599 151 984 676 707 266 939 396 859 582 954 249 502 596 517 994 484 708 947 780 45 878 367 993 115 783 566 364 751 608 965 553 669 355 467 579 277 587 935 509 97 193 303 154 549 776 28 182 380 483 405 41 66 410 226 991 680 629 567 108 737 969 696 455 715 540 285 14 246 133 722 917 644 53 512 437 677 344 512 627 864 733 180 893 380 235 884 787 602 753 48 391 597 205 117 134 930 657 475 332 514 463 669 840 804 356 397 349 449 929 148 997 761 159 927 447 159 588 639 624 291 564 944 981 521 422 137 241 393 686 557 904 21 597 868 377 498 772 99 176 631 926 731 545 999 97 188 831 351 265 415 660 193 859 469 604 968 870 116 200 794 164 576 55 748 346 944 680 775 232 226 949 267 218 199 124 419 454 138 225 42 923 326 141 447 724 997 49 687 388 26 703 525 968 682 656 331 140 964 75 611 375 191 66 681 666 420 432 69 385 856 162 83 166 862 606 44 293 606 605 619 882 317 590 762 871 140 318 95 358 499 501 367 570 881 93 174 188 106 790 493 751 427 38 535 807 466 843 384 833 817 730 608 430 807 965 82 911 514 452 252 647 630 331 851 935 463 294 902 279 373 849 749 891 722 580 618 937 324 650 989 890 482 105 995 507 284 488 213 990 724 472 503 852 690 106 591 316 920 515 174 718 567 958 476 886 5 298 593 706 607 461 651 211 441 894 296 68 636 478 781 11 648 646 300 541 623 403 556 46 144 329 123 306 923 84 548 114 776 429 153 179 230 717 682 43 115 504 867 328 700 382 929 341 941 469 960 941 881 782 651 671 176 548 104 361 163 381 300 300 203 467 102 999 834 142 307 92 424 292 826 222 333 912 562 59 25 439 175 726 627 192 740 167 462 233 259 109 426 639 710 392 885 930 437 667 767 96 846 175 438 427 56 416 475 892 632 90 826 492 638 914 382 778 816 779 664 987 520 351 914 353 217 58 363 816 705 536 815 3 396 144 20 110 699 695 678 763 596 742 639 760 169 689 260 832 790 519 324 77 803 974 542 621 511 731 549 747 896 533 644 992 533 223 887 928 182 556 27 527 31 448 583 854 204 839 210 625 97 204 722 313 129 359 264 913 615 815 40 558 670 303 128 157 34 484 518 475 198 71 451 514 633 803 600 214 190 269 113 85 471 738 575 363 6 180 427 888 826 131 884 921 231 227 151 635 148 947 497 301 736 202 953 511 290 900 416 171 945 664 747 995 154 6 419 88 352 818 761 86 497 508 679 960 553 420 531 615 234 785 437 425 279 438 520 940 643 398 830 61 970 76 707 257 890 798 467 883 865 267 421 408 149 679 926 433 423 716 967 767 62 278 793 130 354 806 521 337 349 486 441 944 582 512 692 877 895 264 206 357 16 528 625 925 381 89 10 336 486 809 276 765 175 248 923 910 924 234 616 213 215 616 655 931 425 844 904 933 595 281 835 145 856 112 183 694 354 186 928 812 50 395 85 955 927 922 66 15 241 244 303 672 267 9 38 972 560 380 202 287 469 441 360 0 350 485 603 688 908 128 639 314 729 418 702 551 30 538 301 423 606 799 569 129 713 534 254 304 607 707 404 394 158 174 788 389 654 938 439 544 437 189 213 37 718 315 16 506 596 781 42 617 848 862 343 956 769 600 172 739 491 728 208 927 655 156 845 243 293 406 365 539 293 270 984 898 326 350 605 178 585 628 135 740 532 25 813 603 308 966 943 181 808 13 993 642 831 673 914 918 831 674 816 513 948 286 728 850 29 589 641 29 551 895 747 584 173 743 293 984 515 919 374 371 651 953 635 91 369 983 144 35 514 342 473 340 771 771 595 860 137 658 230 842 198 67 596 442 39 479 714 271 302 69 918 194 144 945 646 757 523 692 832 473 72 153 533 786 34 258 751 622 501 480 454 460 710 417 473 348 81 620 901 641 165 655 880 741 940 73 373 152 495 45 278 521 392 123 125 979 65 289 707 251 382 982 612 462 768 978 129 10 478 471 218 784 89 401 528 39 107 957 372 705 717 451 787 977 253 659 355 683 834 636 101 932 360 791 346 715 509 1 777 569 370 808 763 250 282 936 614 907 890 407 341 989 182 149 731 419 356 386 243 663 444 17 156 268 689 34 268 819 340 163 881 576 139 295 562 52 642 291 711 230 837 575 41 748 66 571 470 135 969 322 223 94 193 121 455 366 4 209 474 19 582 526 215 601 908 768 314 828 328 482 308 47 305 191 405 889 241 924 914 276 1 158 632 557 376 324 315 822 174 996 49 33 669 102 137 592 770 330 774 988 637 532 561 70 771 744 769 372 53 939 886 8 761 119 259 253 66 502 351 319 691 880 33 456 567 581 399 221 98 903 312 874 377 823 358 113 374 260 633 578 829 725 8 901 580 100 712 404 961 885 266 376 969 899 639 793 711 384 645 853 96 57 410 980 461 516 457 277 895 586 935 323 442 245 799 795 80 242 404 630 843 637 819 652 419 879 460 60 547 116 860 288 785 63 31 201 338 594 945 631 523 302 413 198 932 813 353 638 201 457 847 866 426 896 639 217 22 413 515 711 838 440 929 876 208 143 146 470 207 971 619 959 142 962 759 618 261 522 461 719 67 56 830 561 470 373 693 841 511 474 190 335 31 687 938 691 772 902 364 450 710 710 111 777 157 42 358 262 380 645 848 881 691 283 497 736 104 964 509 32 161 503 656 259 327 755 216 774 375 835 362 651 431 111 883 436 685 766 334 559 346 825 851 490 773 714 813 446 32 609 387 836 499 554 139 275 814 240 183 837 488 567 932 565 267 542 518 21 673 887 856 814 304 610 202 644 822 735 186 210 711 796 608 238 23 256 611 187 108 370 110 633 721 216 765 160 193 574 302 696 774 773 623 970 478 529 326 800 971 684 260 173 189 311 112 30 314 662 744 365 428 326 885 908 320 390 441 869 683 547 817 976 761 552 629 305 589 863 963 661 791 104 478 794 163 23 12 54 242 127 663 12 556 367 993 207 265 811 65 770 865 905 206 487 22 858 214 712 596 632 17 16 576 307 585 537 473 435 369 875 122 137 480 915 365 125 257 761 337 713 768 421 611 598 332 801 643 942 835 409 365 117 678 568 114 99 64 562 288 675 373 749 455 459 112 583 880 415 939 943 132 139 144 445 514 560 153 40 226 239 280 280 33 327 865 74 769 810 879 764 687 65 312 916 926 476 240 634 349 317 150 199 678 985 229 347 367 443 12 115 585 321 814 820 86 312 376 296 834 754 622 431 889 4 744 405 675 611 139
810 510 836 593 813 637 118 64 260 633 17 330 675 852 660 568 502 231 770 994 732 449 308 193 809 165 87 91 475 834 141 667 344 737 197 233 506 444 100 980 314 338 944 755 537 944 157 137 920 756 804 709 297 36 739 778 908 891 780 183 481 176 874 299 746 377 210 390 493 672 598 619 37 106 584 789 650 498 274 971 105 948 211 960 619 557 880 309 21 829 169 340 749 786 412 685 777 500 655 430 376 86 97 792 834 898 605 295 852 69 588 496 946 33 342 400 952 779 68 554 755 130 775 368 543 131 255 901 507 645 323 847 909 731 947 598 768 985 545 198 174 710 504 884 83 68 910 510 548 81 617 533 109 764 710 201 73 474 795 115 645 747 711 392 863 817 90 775 556 385 39 450 709 443 881 408 825 499 819 486 714 931 725 984 718 210 166 278 625 497 845 900 278 647 5 144 380 575 808 725 855 25 190 473 918 246 877 312 817 361 397 400 990 816 270 302 736 701 630 829 30 854 425 720 139 769 19 476 854 353 972 820 474 596 879 362 446 101 250 940 544 437 531 747 453 74 223 553 120 910 312 181 501 364 968 788 74 793 642 124 591 795 540 244 142 48 575 467 583 581 853 425 491 569 954 372 138 982 869 740 505 85 959 724 796 537 348 273 677 146 516 46 994 729 696 770 555 582 639 914 67 753 536 609 447 132 334 858 353 409 455 697 699 939 866 401 482 922 484 2 237 106 454 888 62 112 747 415 351 928 495 239 914 854 784 910 429 199 306 404 318 72 466 667 723 577 385 386 205 257 828 881 229 450 563 689 179 269 741 246 766 829 702 542 578 1 165 466 672 387 301 920 503 991 303 652 733 829 931 87 12 397 177 153 283 531 104 856 48 229 924 186 647 62 572 440 673 479 643 128 670 279 637 205 988 314 549 751 72 242 144 252 317 450 546 276 213 821 431 410 593 699 432 781 232 923 322 123 51 91 693 427 969 94 601 408 550 246 218 246 212 528 649 113 984 683 717 766 579 10 608 423 1 659 786 369 859 349 403 284 70 770 613 894 893 14 912 442 298 775 327 924 685 559 409 957 135 430 4 887 134 144 581 621 193 516 200 793 485 253 715 651 551 642 885 905 873 841 966 800 329 930 148 459 532 80 986 413 700 222 664 852 203 34 336 330 239 513 838 567 742 115 27 214 792 245 821 409 933 927 629 912 798 563 86 534 345 323 803 176 509 282 624 406 45 686 55 333 785 278 443 399 331 663 65 188 596 905 663 144 333 864 23 970 423 680 678 855 814 352 448 774 970 652 669 159 993 711 383 437 858 913 340 626 995 194 124 867 370 347 258 999 979 190 275 339 251 132 691 816 997 961 236 91 519 634 842 491 987 452 967 983 899 437 367 651 246 964 844 465 315 70 181 42 273 984 594 970 289 579 729 669 906 317 295 304 763 872 188 964 978 973 773 395 161 119 470 404 513 495 996 733 940 488 891 883 347 567 935 814 264 379 261 288 321 758 285 241 244 202 634 324 573 884 616 47 603 268 498 609 178 874 772 998 371 140 381 629 373 236 89 525 28 88 611 11 757 395 324 143 311 165 458 606 201 825 208 137 769 776 934 723 414 246 805 874 776 408 462 570 291 303 680 222 849 103 355 32 147 182 57 839 158 518 337 237 149 396 590 272 398 824 764 197 790 451 653 399 913 47 599 541 679 545 182 663 833 987 600 179 356 446 958 415 937 993 567 666 406 846 279 371 63 616 363 113 25 602 426 812 925 958 456 55 636 921 921 415 514 185 77 94 293 420 16 471 716 130 927 361 488 728 199 367 96 676 256 482 692 556 848 824 633 395 941 37 300 385 974 252 133 919 107 986 53 489 928 77 872 999 524 787 222 497 822 908 59 402 820 907 671 240 56 241 521 264 88 231 890 858 815 148 338 360 744 652 375 966 632 135 884 579 265 132 703 2 559 768 957 925 44 910 292 921 843 46 862 196 750 25 11 378 542 727 991 360 372 717 136 778 541 539 172 931 374 70 76 452 226 337 444 810 898 133 722 477 435 20 748 729 227 509 440 340 438 474 999 189 7 935 413 870 628 433 477 251 774 923 734 912 91 270 606 54 320 732 824 773 437 307 176 421 309 917 618 152 421 892 20 835 807 566 926 523 29 303 735 720 661 406 461 149 694 710 758 957 102 43 110 498 220 410 704 53 233 301 930 61 137 821 231 567 953 635 235 49 713 867 589 71 867 585 892 781 307 574 196 644 951 559 553 837 698 381 982 12 971 311 150 853 564 985 207 908 408 74 2 937 128 308 667 884 960 975 882 231 349 870 402 919 357 689 916 238 753 173 895 576 184 364 756 616 668 248 640 712 335 228 430 979 665 640 911 548 865 954 835 277 310 916 368 338 658 764 22 589 577 831 875 996 612 736 328 47 254 976 350 70 724 149 452 855 538 350 681 842 103 686 939 575 60 558 346 491 130 299 33 764 111 450 977 334 558 645 417 90 463 96 41 756 38 38 106 535 162 796 159 764 888 195 705 541 961 35 204 725 480 240 560 369 378 237 10 601 271 478 894 313 209 382 32 406 364 323 146 379 365 809 794 926 566 830 272 32 361 745 557 942 189 941 686 87 827 446 868 91 610 405 155 237 751 624 420 184 71 965 907 946 684 396 676 788 171 472 846 16 595 752 950 305 922 117 117 677 706 980 282 703 167 572 841 711 652 718 94 799 897 7 512 759 727 794 46 996 267 795 789 454 561 509 738 763 240 986 221 716 262 404 119 843 965 375 496 743 439 934 905 79 571 845 442 537 168 90 829 321 883 275 523 50 622 766 976 481 416 440 266 748 497 926 486 99 787 575 47 934 3 517 160 974 654 167 743 992 781 355 401 168 712 10 131 973 464 611 445 303 720 216 728 863 831 640 998 890 659 7 269 204 393 116 98 950 238 473 539 749 422 964 339 293 388 546 36 440 554 419 195 289 609 445 547 131 945 441 847 871 860 106 587 689 15 63 527 22 206 158 126 898 360 10 861 910 253 222 980 26 143 202 469 749 154 17 115 691 228 694 129 324 66 58 797 830 783 614 316 473 247 191 49 205 917 717 602 526 399 817 156 260 887 784 689 502 535 904 816 190 153 183 404 880 396 458 198 772 494 615 152 412 284 983 113 88 635 330 471 306 467 252 621 576 648 756 114 754 170 987 981 629 478 466 427 550 690 739 85 459 242 593 936 923 175 33 840 739 112 1 662 686 919 19 217 772 410 212 904 116 225 668 330 201 358 286 745 586 6 385 864 708 249 706 145 651 902 847 818 591 938 247 956 464 121 79 627 83 752 430 415 297 607 864 276 962 901 121 806 106 949 895 281 350 989 569 592 769 520 77 108 661 58 564 490 843 499 668 754 612 492 713 180 806 92 871 620 136 985 25 449 921 248 670 84 387 983 644 856 504 962 995 319 364 214 429 78 372 395 756 8 263 18 364 528 191 570 925 290 356 876 397 411 637 837 465 823 348 259 162 870 782 695 701 973 213 164 138 569 432 802 305 294 334 151 628 511 937 779 492 457 630 434 756 13 161 850 451 194 391 34 665 697 30 765 493 574 936 942 256 93 434 185 246 125 113 391 153 268 639 788 950 243 335 436 508 943 699 963 269 688 999 140 831 433 942 761 174 525 495 615 247 75 112 52 549 132 968 812 552 871 424 682 766 793 696 286 164 929 775 202 220 277 12 215 644 230 178 666 194 489 178 526 629 889 750 400 849 530 260 451 457 674 622 948 111 64 321 468 961 183 472 418 64 534 813 187 125 354 399 510 268 305 185 287 944 95 633 263 933 701 621 460 946 915 448 801 723 280 562 386 659 296 861 811 517 299 308 473 881 419 144 332 750 362 780 604 783 313 76 122 554 518 524 304 834 192 688 896 732 82 204 191 280 582 313 69 285 932 586 40 927 163 754 737 899 424 117 719 464 387 46 302 644 740 802 623 542 626 76 377 557 359 663 687 391 576 808 800 171 487 109 721 726 379 635 341 693 568 692 646 65 707 345 517 564 43 566 352 518 782 624 641 857 257 677 50 525 407 744 252 825 245 568 651 330 631 694 450 151 533 80 54 331 79 226 830 230 325 258 369 192 851 145 791 673 839 5 428 627 656 653 964 482 708 450 832 453 116 903 465 683 343 316 760 129 508 47 900 756 767 853 42 98 123 778 483 857 886 672 500 117 35 514 394 847 565 653 826 210 14 708 585 156 644 246 522 269 726 987 127 384 515 657 479 811 459 586 476 379 382 134 683 115 472 302 390 300 638 312 614 986 441 33 9 764 771 912 975 307 288 827 562 773 173 437 366 769 731 427 580 738 219 680 216 178 234 628 657 284 81 988 529 315 0 163 80 173 586 35 24 394 992 604 384 277 878 843 326 708 99 364 31 895 389 615 730 395 923 56 759 224 955 274 903 227 778 941 405 787 799 342 61 417 857 457 597 883 224 219 186 424 762 623 392 182 552 539 101 818 26 328 241 722
538 73 18 928 69 628 940 528 980 266 459 846 770 233 841 978 185 44 313 470 953 970 973 313 175 692 116 919 893 808 742 567 935 156 547 569 601 742 114 606 792 656 59 872 839 742 523 235 475 777 352 563 29 441 316 299 777 667 148 464 813 988 992 976 768 993 892 766 183 94 801 335 756 169 657 590 484 93 364 474 642 545 696 478 998 417 266 813 687 632 16 235 840 368 650 991 75 890 883 91 467 369 762 207 941 627 219 973 51 380 50 280 965 117 98 37 610 582 594 755 145 789 94 432 497 722 667 39 464 551 460 24 68 795 832 144 447 658 387 484 727 726 730 665 82 605 954 32 648 140 752 535 217 913 513 980 964 534 213 483 38 193 140 459 765 609 192 787 972 179 870 683 346 705 443 23 374 851 826 436 606 33 572 611 622 869 382 606 70 24 122 326 253 767 429 547 522 567 93 365 750 953 850 102 121 647 354 724 400 661 956 639 830 752 694 578 772 193 97 61 6 740 628 528 499 227 580 158 113 747 914 175 582 996 317 118 663 263 660 955 216 181 864 129 829 607 827 247 135 398 238 294 12 768 438 694 920 926 753 443 506 583 994 859 282 172 362 703 634 148 462 718 912 716 337 736 454 761 300 620 882 669 558 690 748 176 963 577 482 903 200 368 686 274 771 669 27 906 474 290 173 443 376 280 9 441 975 75 63 355 786 691 867 269 325 13 925 240 879 109 536 223 481 635 926 199 918 774 273 957 595 899 203 553 3 364 245 142 197 567 336 322 876 527 231 736 540 975 62 173 556 875 270 214 811 876 636 259 976 642 333 216 257 731 816 74 868 83 672 610 541 516 632 226 345 523 557 814 895 926 44 123 838 798 401 318 315 344 468 834 380 834 250 33 806 647 578 730 367 521 321 415 258 383 201 423 7 761 434 104 124 64 874 718 599 121 421 278 408 703 794 673 658 314 163 235 10 965 41 934 310 823 381 796 311 848 360 63 886 347 255 429 688 972 102 620 561 166 903 839 518 670 531 372 147 475 711 148 412 813 989 595 373 577 708 219 486 861 54 453 79 28 565 143 195 257 764 121 849 784 560 58 721 925 968 673 855 417 264 855 616 861 375 133 496 721 640 756 371 741 453 607 517 191 23 774 647 301 46 545 212 728 982 551 897 641 505 426 86 837 847 994 36 963 709 280 278 97 424 303 754 541 259 88 263 357 922 170 489 79 809 793 413 474 471 966 188 633 555 822 131 907 323 151 865 294 13 98 164 892 656 261 357 597 508 21 904 714 290 332 152 740 818 421 916 449 348 953 584 716 142 752 661 956 803 111 529 236 735 885 267 612 833 462 807 74 77 211 402 832 799 373 120 445 314 369 631 694 698 791 691 616 218 933 108 803 901 753 40 115 419 728 542 949 109 323 57 852 11 830 415 346 683 13 837 926 493 611 452 396 997 361 674 627 477 601 589 755 144 62 446 499 604 415 178 367 365 997 927 905 907 27 761 57 546 724 117 550 804 63 158 397 359 919 928 821 159 849 931 375 921 743 119 898 227 869 591 998 979 43 276 688 43 734 428 577 820 274 618 5 617 873 308 797 202 67 567 636 426 986 81 888 47 116 860 319 334 960 293 149 915 630 174 54 554 35 767 916 779 370 739 24 58 702 306 157 275 541 491 317 65 831 353 913 247 54 942 95 932 236 292 702 834 184 848 739 228 719 996 301 583 962 48 871 370 466 693 713 42 164 470 753 320 174 639 78 288 677 695 361 679 109 666 203 440 383 985 276 930 792 544 61 571 588 515 463 281 2 564 106 78 66 785 724 649 251 787 335 161 153 28 156 377 368 509 318 724 22 543 577 812 928 262 784 256 240 248 798 339 450 950 219 629 375 734 678 417 154 524 16 747 572 871 734 319 378 978 451 461 852 379 496 552 461 852 120 775 230 862 157 740 359 196 751 574 548 845 918 269 648 607 539 268 390 585 310 405 447 318 388 800 401 466 376 716 587 908 151 630 175 757 728 4 541 151 447 692 680 210 833 209 681 450 115 586 911 89 891 239 163 26 396 619 311 243 446 237 631 960 800 746 772 831 855 130 449 789 112 390 542 74 502 154 98 781 538 427 463 456 634 221 852 157 476 181 990 215 97 397 517 171 742 549 20 869 840 448 391 945 842 451 244 626 28 545 184 280 291 621 624 327 514 110 941 101 967 479 654 410 929 791 513 463 531 88 577 795 194 85 883 821 82 593 204 615 425 260 942 432 288 766 849 179 443 633 923 383 9 235 520 342 283 512 649 393 385 881 955 490 179 193 244 851 512 411 118 796 123 967 714 906 124 722 932 971 89 435 114 350 355 32 20 431 54 842 984 909 363 442 114 511 33 343 619 966 512 888 482 638 786 84 176 476 698 745 816 613 149 899 647 230 887 361 691 776 192 449 707 388 604 910 8 738 275 341 200 581 316 274 506 31 915 128 588 866 994 87 663 287 635 312 223 137 193 53 909 17 681 0 135 981 822 500 907 208 408 19 940 191 710 363 949 298 14 368 851 974 281 246 336 872 732 214 142 662 427 743 411 437 653 21 184 167 867 162 254 675 709 668 559 355 586 153 732 677 472 726 298 993 945 242 268 843 181 763 337 236 135 286 710 623 893 186 75 123 238 673 272 133 979 519 378 233 889 480 24 938 65 537 196 160 52 112 236 35 972 815 579 423 128 207 533 445 974 690 732 614 290 96 138 948 782 283 237 597 934 576 769 223 646 689 942 324 525 718 808 836 217 720 618 329 856 783 450 782 631 887 648 759 808 678 845 714 502 39 505 755 92 889 488 71 398 676 574 8 54 15 953 251 113 95 682 420 75 72 444 326 38 254 482 526 324 211 776 797 361 570 446 664 637 169 244 22 624 790 639 819 946 229 391 923 204 984 376 392 17 652 741 118 642 33 529 90 432 45 189 896 93 141 830 624 892 340 679 335 330 356 982 299 19 685 819 156 360 530 543 533 510 962 749 854 338 372 79 358 551 56 268 924 898 166 446 603 923 378 289 562 179 934 503 913 571 127 653 528 747 252 581 502 605 620 188 155 115 856 818 347 146 49 605 999 517 291 803 857 620 947 155 199 401 894 439 391 486 703 950 625 732 744 894 737 104 422 450 384 133 307 878 398 157 736 402 725 325 265 321 403 723 612 701 749 435 808 443 773 894 873 622 890 705 682 519 732 769 577 969 104 54 220 840 304 578 441 313 165 25 669 173 627 553 957 807 805 935 990 750 898 989 366 430 416 585 495 643 951 275 204 281 846 493 83 860 189 115 469 533 778 302 134 475 478 329 143 699 958 387 521 158 780 317 885 509 503 458 596 960 733 256 406 850 952 151 828 143 713 236 309 781 483 53 180 912 396 390 107 960 646 799 73 862 149 586 548 574 817 603 539 794 516 211 569 773 305 811 823 468 919 806 605 170 261 162 351 40 986 921 798 535 498 704 125 724 651 374 294 832 25 442 741 118 194 878 991 939 936 753 115 114 176 228 385 485 407 581 905 248 126 335 774 465 551 765 514 412 331 394 302 363 105 694 234 295 670 524 494 883 671 806 751 163 550 280 559 957 769 203 977 468 697 888 168 461 458 461 172 274 961 675 303 920 788 261 784 419 132 824 433 574 182 161 929 389 853 925 507 572 60 53 289 289 600 473 665 830 111 71 758 995 150 834 76 489 566 6 170 86 418 611 844 62 177 968 244 29 136 974 987 418 2 223 861 388 66 426 705 602 425 920 884 652 717 129 106 412 439 72 943 469 61 161 653 337 91 946 704 118 241 541 369 735 760 497 699 680 5 743 937 755 609 575 457 88 525 388 92 571 654 16 510 539 240 412 880 418 939 102 100 781 608 116 52 284 501 857 955 474 645 634 891 721 970 586 568 125 272 484 822 903 702 5 492 127 386 838 655 519 488 25 723 646 611 998 863 154 824 614 225 847 301 157 455 829 20 417 389 695 825 789 279 455 995 214 232 171 659 689 707 83 719 83 277 847 637 878 297 993 944 397 1 699 444 188 296 302 579 210 814 594 592 304 598 268 64 866 835 420 465 410 472 253 728 162 222 436 206 941 37 945 322 62 684 707 802 432 129 151 710 331 409 883 859 785 271 151 184 334 534 616 485 897 330 374 24 628 14 608 877 759 332 59 701 831 602 4 644 693 712 878 226 578 729 150 900 513 700 224 436 346 487 170 590 785 535 990 99 985 80 801 139 407 933 383 146 479 532 945 344 692 575 469 983 39 284 512 969 315 285 680 395 59 917 175 911 853 224 749 643 949 588 172 249 645 138 622 30 4 635 175 205 888 103 556 793 319 715 78 55 371 680 255 681 977 404 372 504 176 295 862 399 673 414 348 187 798 706 169 328 116 946 227 949 643 527 371 875 721 878 627 520 809 587 742 902 33 394 860 338 587 988 511 553 290 731 438 67 979 34 688 190 942 959 913 349 369 858 316 473 84 810 669 563 777 573 357 198 363 641 365 430 474
986 169 291 510 17 62 128 175 754 283 262 729 53 350 26 644 831 510 745 919 311 728 519 70 234 212 287 653 700 716 373 654 210 461 573 942 613 218 124 740 751 899 324 715 472 511 379 813 830 338 801 327 268 312 657 489 655 997 148 980 768 763 921 595 660 563 3 406 144 566 10 142 567 825 662 146 328 319 605 248 492 825 735 331 718 722 721 565 239 840 50 745 788 697 257 547 187 141 479 789 205 477 654 230 606 941 625 46 753 195 503 415 705 507 785 697 91 562 841 125 810 748 935 313 558 737 483 136 312 713 238 387 190 558 548 806 502 335 103 212 868 56 649 933 145 800 442 633 942 518 526 140 940 172 923 907 926 880 799 822 267 194 523 93 226 91 199 131 917 767 709 923 480 907 72 244 664 242 302 505 900 24 14 203 334 798 62 909 622 843 636 645 105 142 863 306 822 882 624 173 350 80 535 170 630 111 35 247 96 16 228 318 47 407 407 69 916 965 138 853 79 710 854 553 539 840 884 632 685 375 988 272 408 592 413 150 118 329 125 695 506 563 701 977 633 214 513 677 367 247 200 475 698 965 886 317 758 71 290 462 860 383 803 422 135 81 902 535 49 766 338 664 867 140 800 14 797 218 376 357 610 374 498 189 570 925 932 146 489 780 971 667 395 22 377 241 294 35 225 243 577 763 74 861 865 131 64 158 322 751 727 32 757 987 950 785 361 683 842 548 264 375 969 956 646 433 76 916 530 326 313 945 965 723 277 695 578 160 507 69 809 834 173 25 354 261 36 134 551 811 485 77 724 368 230 385 829 915 61 586 94 395 602 383 924 547 665 465 56 460 260 683 348 311 888 232 109 845 726 675 392 985 120 559 261 842 130 496 663 83 962 693 696 187 682 787 752 129 552 573 7 704 773 374 30 908 590 171 411 276 987 77 834 138 734 508 544 763 310 519 0 355 82 55 178 501 80 653 121 567 783 599 995 524 46 653 524 611 405 754 639 298 901 963 274 179 276 393 599 308 188 173 706 169 529 787 460 395 538 977 714 363 864 24 537 65 281 750 143 755 314 792 790 488 273 732 910 840 244 310 67 446 496 265 279 809 616 756 154 845 729 576 141 418 712 676 858 119 851 736 412 967 378 239 936 222 918 950 436 557 343 710 38 273 781 680 816 816 169 988 453 683 1 704 722 47 840 92 319 86 943 753 927 852 789 427 318 125 609 721 556 543 259 772 974 207 206 202 227 18 949 77 914 423 766 758 430 359 647 587 517 431 576 551 748 718 224 942 15 453 899 241 881 75 140 827 325 510 176 805 684 948 958 778 667 95 207 722 560 40 254 795 762 275 113 730 409 530 477 746 620 983 565 214 131 909 549 28 9 609 445 279 133 977 115 877 586 326 833 762 948 876 641 432 912 802 231 215 819 341 433 674 117 370 584 551 63 449 245 491 925 502 878 183 258 960 826 946 598 795 999 861 838 257 304 268 743 781 437 262 155 610 193 72 585 193 612 833 8 404 804 338 681 728 604 740 511 683 859 314 920 575 645 633 352 852 680 584 827 555 170 940 275 15 440 247 574 363 880 436 608 603 249 499 564 766 369 443 553 881 364 200 185 659 353 244 387 592 691 896 147 127 557 16 393 527 349 905 68 584 931 781 134 66 621 553 347 752 587 524 596 756 48 710 658 166 908 229 837 987 600 6 710 671 456 497 977 936 184 536 332 18 979 596 643 69 164 566 66 464 165 381 656 858 890 392 435 602 34 315 458 648 201 709 179 517 997 101 423 62 772 808 508 936 798 174 102 50 533 973 550 70 209 908 817 359 845 175 527 951 733 740 588 716 465 927 58 713 791 147 628 30 95 459 57 68 443 267 335 684 642 168 427 794 934 48 396 487 198 46 770 101 893 710 852 821 220 63 175 11 952 553 601 11 16 218 401 125 203 497 582 927 736 267 671 461 218 208 725 408 431 207 415 789 972 896 142 205 857 878 494 709 661 430 929 106 947 554 301 372 825 77 323 586 774 694 107 720 937 817 704 246 811 789 29 152 862 969 52 307 345 625 161 158 478 896 370 529 617 212 832 810 713 768 298 255 666 78 429 426 589 187 297 780 820 811 233 830 866 591 693 121 355 848 473 399 269 309 331 131 186 850 366 288 43 47 744 628 365 28 39 180 146 596 883 633 300 555 907 255 97 169 182 341 468 607 100 257 510 725 446 772 546 376 812 477 171 673 970 109 88 162 122 79 978 474 136 807 775 543 40 4 746 788 690 908 959 928 162 804 808 941 644 466 315 855 957 666 158 700 939 326 303 628 421 836 835 780 448 772 975 626 248 949 953 448 77 129 385 942 955 560 181 773 673 321 211 923 543 312 419 214 13 781 189 100 327 722 381 272 316 420 282 951 31 116 75 20 911 658 167 650 340 439 794 498 559 398 32 774 618 127 767 856 784 869 879 692 569 155 235 766 941 556 755 400 240 136 769 516 183 298 695 465 954 328 516 883 989 84 342 921 339 567 675 869 990 35 27 887 406 271 73 899 763 768 593 471 760 681 749 345 389 479 286 947 363 92 474 799 85 873 341 793 750 130 441 463 913 75 346 328 159 981 215 677 467 4 93 695 497 130 786 584 891 988 386 228 285 707 232 524 945 152 459 342 699 96 756 322 243 338 229 864 689 824 414 797 397 406 383 11 777 177 764 192 84 647 761 854 219 783 670 817 792 463 426 468 111 801 980 941 983 597 702 643 651 871 330 767 964 169 512 780 836 207 174 504 677 635 779 340 204 120 266 972 915 266 732 174 33 845 562 455 450 896 152 762 288 155 903 490 966 258 776 526 973 166 434 662 283 718 679 304 71 565 417 932 814 13 24 845 637 70 490 918 813 648 484 497 156 892 731 733 711 366 212 4 481 237 86 761 360 163 284 524 163 576 547 566 846 749 83 237 388 420 25 353 139 360 815 978 461 51 765 311 742 466 591 750 652 5 877 6 555 832 534 492 475 577 919 355 909 799 719 951 554 462 320 127 263 502 509 335 280 192 994 606 793 24 715 729 771 390 532 125 394 688 41 41 905 985 457 288 993 350 676 878 848 879 541 485 112 286 933 947 214 100 108 360 242 503 928 206 898 130 946 276 87 105 451 334 542 999 607 67 871 616 669 270 787 549 904 42 692 717 603 216 623 344 668 948 278 379 595 176 708 816 333 225 728 983 895 550 476 909 566 219 635 440 703 263 897 674 501 781 21 678 694 521 166 91 688 593 81 560 716 673 241 640 98 92 759 269 499 371 123 428 255 159 195 788 687 885 782 103 982 741 149 343 444 577 410 142 992 628 944 434 531 380 747 221 425 258 22 634 362 40 844 555 674 222 951 584 887 298 849 347 305 143 382 276 536 41 217 683 292 197 737 830 653 348 583 157 307 338 730 272 92 182 180 979 51 637 439 512 796 714 631 751 626 499 150 506 308 300 296 776 69 914 4 418 470 947 568 361 129 723 192 782 54 66 906 204 522 195 521 1 638 101 160 244 515 6 424 172 253 982 306 48 528 393 540 296 19 44 870 747 686 627 579 199 104 12 250 760 196 254 795 896 683 591 505 610 422 88 265 864 78 408 428 338 956 721 416 206 5 512 390 906 293 712 861 847 991 632 356 942 455 198 592 568 447 42 309 706 707 983 518 226 525 77 237 894 404 760 168 784 648 787 317 127 110 521 961 556 632 960 398 295 968 481 42 615 495 561 514 140 611 744 874 439 194 167 876 406 738 950 839 426 137 279 99 850 892 165 432 425 90 735 375 364 59 405 996 305 329 502 418 977 504 692 872 922 252 176 981 994 177 567 454 498 875 814 191 156 597 458 985 644 157 326 976 149 778 904 780 746 717 260 247 793 299 664 930 786 464 5 106 90 289 620 640 347 132 931 344 606 821 159 372 585 359 82 391 738 197 242 807 230 45 333 357 117 403 946 491 801 65 182 449 799 251 642 246 907 847 257 151 272 823 609 824 587 336 171 28 557 11 576 127 564 70 612 493 589 741 874 55 772 672 310 740 673 615 744 627 501 153 137 594 346 487 144 563 329 337 477 89 101 18 921 114 694 571 195 44 513 889 254 221 793 614 953 351 673 380 765 368 798 634 872 469 85 818 794 222 334 629 379 922 203 580 397 326 577 561 269 119 963 873 44 101 651 520 31 202 776 739 294 806 923 998 134 963 258 678 350 272 814 572 493 2 336 960 88 270 843 6 252 420 522 869 139 236 839 256 509 399 45 650 67 500 272 400 870 575 680 321 985 462 23 850 640 984 60 486 322 271 175 126 547 438 416 802 793 463 898 471 348 619 122 855 665 843 482 894 380 723 169 213 484 116 917 967 806 60 63 581 553 720 569 853 516 223 876 885 21 882 647 20 638 659 934 384 617 216 621 488 737 452 797 402 563 938 251 896 240 358 426 697 428 466 503 172 978 12 376 208 925 23 884 828 15 482 763 856 831 371 285 295 224 374 84 37 414 805 72 545 594
522 102 471 632 864 765 83 591 93 107 191 264 488 494 59 17 897 400 127 938 268 848 184 852 2 232 183 810 783 959 473 759 30 868 561 742 492 560 821 542 285 399 486 236 570 967 41 967 482 79 139 281 98 65 836 710 928 975 149 872 187 412 955 592 281 578 809 387 731 827 940 80 50 387 261 896 257 406 920 570 389 664 516 603 10 246 685 338 46 884 786 164 704 437 445 928 503 515 801 525 937 676 523 274 163 400 755 947 200 870 958 637 663 602 88 830 96 50 606 506 417 894 185 414 541 118 141 321 544 230 34 108 461 694 357 917 845 903 911 978 513 92 180 988 621 496 525 168 734 850 45 536 769 686 636 756 1 75 332 351 78 861 502 541 558 751 645 500 742 576 440 468 349 21 354 551 677 305 66 736 593 402 875 88 336 693 318 236 649 472 915 339 887 495 36 599 37 267 305 240 341 724 182 400 176 253 665 715 664 990 848 124 179 136 335 235 972 866 877 654 966 883 238 137 713 213 467 145 564 534 253 438 22 835 813 797 159 888 811 577 110 783 186 932 175 504 374 468 9 767 706 359 923 320 367 130 193 791 296 466 437 525 347 903 120 718 745 96 824 691 749 515 588 190 91 140 119 526 57 581 11 628 997 286 297 395 312 985 84 695 146 886 619 52 356 845 853 437 768 129 616 675 872 198 729 609 384 149 233 206 459 753 379 537 884 202 106 504 691 776 995 44 598 302 550 265 903 988 151 609 237 509 453 699 629 321 548 98 932 484 422 13 3 811 431 351 508 784 254 933 165 891 171 967 352 272 611 742 883 566 7 90 592 860 780 554 28 162 317 394 366 680 496 816 639 789 258 823 781 641 808 430 342 812 580 945 512 970 242 834 476 268 265 624 100 827 131 354 950 553 132 72 324 567 77 796 720 489 893 785 960 105 472 495 203 660 51 970 530 939 938 80 695 931 323 901 245 458 117 425 948 569 959 558 64 577 150 819 382 922 310 13 890 400 682 421 969 191 916 563 468 640 765 301 626 827 799 97 13 702 73 674 168 126 31 251 413 138 221 652 26 83 613 644 869 604 661 411 5 567 234 259 978 42 65 205 116 257 930 435 418 311 919 692 537 208 846 457 662 115 666 915 657 670 14 846 460 571 273 496 307 927 148 932 929 813 118 157 798 877 681 598 373 803 773 697 400 988 214 655 569 129 401 748 243 941 319 853 419 204 534 31 521 705 701 310 240 105 727 289 838 652 169 328 62 264 230 975 656 387 199 271 772 771 735 147 925 339 702 159 308 286 95 893 963 312 433 290 792 517 856 159 820 262 113 731 394 852 397 465 770 472 48 673 498 911 526 949 210 11 908 839 456 967 85 662 976 661 810 248 591 926 424 882 122 215 644 712 904 719 466 598 812 493 594 13 295 277 380 112 205 662 415 60 555 590 63 815 248 796 52 457 660 179 850 350 326 858 487 646 56 79 344 232 484 749 284 524 774 209 137 862 797 200 125 936 906 952 990 940 874 584 107 468 623 451 529 601 917 384 251 382 121 322 854 901 961 458 520 70 867 76 147 141 718 331 700 81 696 686 390 113 68 762 477 99 458 108 406 279 156 493 946 721 941 335 782 929 596 639 469 212 804 11 767 137 983 186 926 314 438 372 622 980 708 285 304 166 653 12 92 684 376 706 965 1000 554 76 574 32 393 655 381 335 130 565 975 566 637 302 79 338 687 329 861 609 559 347 614 446 715 331 67 693 333 930 235 922 524 808 766 439 247 467 202 230 12 248 402 682 756 619 737 194 568 853 334 28 881 968 576 875 35 71 493 639 114 72 153 160 152 577 803 507 359 695 208 626 989 604 306 665 974 891 934 906 736 837 291 986 684 709 992 877 408 118 652 429 777 967 608 210 72 686 289 256 587 788 532 397 489 717 831 966 371 265 138 532 142 937 879 591 764 814 578 789 866 774 280 117 442 792 829 554 404 629 428 66 785 606 668 181 4 420 407 87 263 286 921 854 409 998 888 624 604 748 196 668 984 910 32 75 618 294 659 208 674 597 430 583 292 999 515 917 857 414 246 457 752 758 74 163 671 570 743 297 140 370 998 515 635 30 833 587 481 988 383 172 405 901 640 425 475 913 658 196 256 714 624 159 849 19 39 250 858 302 111 415 676 963 278 80 395 410 375 586 391 364 599 631 328 2 571 711 847 871 584 106 452 278 654 806 817 775 678 412 24 710 641 958 241 504 719 358 694 282 688 588 329 561 215 656 896 979 302 493 71 851 535 785 429 505 714 714 602 277 314 714 511 618 843 162 506 726 195 612 763 492 717 622 288 486 0 434 834 63 33 310 385 673 49 801 784 130 794 689 38 232 546 875 962 104 377 817 81 333 793 411 439 911 365 957 123 996 985 116 945 933 927 776 891 81 910 298 750 367 86 919 158 162 16 353 924 591 201 559 540 330 533 236 826 849 227 133 909 270 577 150 852 66 455 927 491 751 226 269 420 774 300 703 625 541 572 724 244 885 222 768 630 725 369 871 423 336 566 281 287 727 552 610 740 734 464 847 20 830 17 690 830 862 368 400 944 796 514 189 953 536 463 209 627 562 841 629 754 4 228 712 679 793 44 815 204 70 690 702 396 928 748 618 692 461 499 956 723 250 832 299 605 695 751 174 741 355 220 917 795 579 223 917 82 191 457 918 721 314 733 759 518 239 567 661 873 610 495 937 212 145 103 664 136 601 124 412 971 946 557 434 126 402 346 861 860 627 698 792 876 167 490 407 886 477 23 5 505 540 441 899 249 499 981 163 351 571 732 887 902 987 435 538 993 506 759 645 61 896 646 878 863 893 43 754 294 951 815 800 311 968 509 7 999 907 321 55 892 534 538 404 507 103 299 935 259 519 595 72 547 528 449 543 313 401 426 582 819 685 510 928 859 630 327 689 178 931 760 394 303 470 977 463 722 489 673 673 416 201 497 828 716 581 170 276 579 291 771 990 802 274 470 838 726 628 590 117 796 431 339 445 753 11 340 765 840 756 839 240 979 103 270 700 724 643 758 878 504 809 970 350 501 337 922 89 109 97 432 65 286 352 378 626 399 139 446 514 154 650 805 190 790 837 885 30 454 588 209 501 104 217 276 957 293 165 789 859 462 778 260 576 54 985 338 64 889 516 206 171 213 822 711 986 309 789 290 670 655 674 703 570 936 825 69 93 738 975 60 684 362 823 705 648 174 725 650 615 709 230 730 613 942 98 527 533 952 834 913 856 447 312 835 45 494 481 325 100 575 667 398 676 236 293 134 532 160 525 411 242 266 246 994 667 581 368 25 16 301 29 271 481 388 664 739 151 683 703 94 334 58 658 710 387 954 100 144 49 403 269 315 519 912 867 425 498 40 244 816 611 865 780 279 118 155 628 670 464 647 137 822 896 207 880 128 563 231 138 316 148 216 935 565 216 551 100 27 631 483 951 108 302 871 565 436 586 827 336 914 952 105 294 87 893 277 967 675 60 991 469 274 697 556 197 197 852 589 862 586 558 528 980 162 594 643 30 229 283 776 110 42 841 157 4 807 419 549 89 337 646 607 388 90 108 851 411 330 365 363 50 343 972 931 710 828 360 699 799 70 604 775 7 600 99 53 898 272 958 189 929 617 674 219 558 519 235 973 250 412 691 283 460 818 781 80 934 634 721 712 605 757 675 968 392 901 229 112 710 211 675 421 954 161 161 907 113 933 497 895 964 898 239 47 412 269 254 967 769 392 611 387 664 957 780 19 506 597 274 358 831 320 254 746 477 638 906 370 691 255 396 791 278 778 160 133 655 982 331 364 592 427 945 198 245 894 883 350 687 562 608 355 420 823 635 987 677 353 902 55 338 583 471 8 776 531 72 239 918 560 161 443 61 612 10 190 259 192 926 980 907 29 314 806 354 603 351 947 182 372 7 485 143 744 815 905 110 951 791 633 525 837 541 693 971 282 488 479 801 89 399 434 967 900 286 842 536 474 998 986 481 99 259 542 526 21 137 935 145 414 389 252 916 615 842 451 973 76 906 648 701 988 492 410 687 188 406 345 261 18 966 172 576 262 693 500 351 956 545 6 926 250 764 145 945 686 821 855 765 964 217 543 806 582 522 642 772 536 987 322 632 97 650 779 103 167 131 539 959 15 44 943 629 788 338 697 203 870 827 480 829 632 941 573 266 628 541 996 226 331 524 787 542 135 343 610 288 164 16 129 934 651 918 761 265 878 610 75 559 553 400 844 737 224 584 814 135 143 961 631 338 450 210 181 702 166 370 862 557 545 379 217 106 725 523 275 902 267 867 563 741 218 705 762 26 517 705 800 389 825 779 669 544 101 110 672 864 448 734 361 873 880 789 360 969 444 121 115 845 882 614 173 139 899 330 194 636 386 865 747 609 585 359 939 517 348 520 298 704 601 833 868 318 707 974 949 954 620 827 680 49 264 803 689 368 918 256 465 56 102 905 728 203 478 610 609 277 177 593 667 847 225 503 232 112
424 750 524 316 4 758 666 597 807 508 723 602 535 152 601 313 510 713 980 520 817 617 388 257 707 977 508 121 244 797 949 359 856 696 962 908 301 287 37 450 283 384 24 271 366 229 365 297 978 346 502 744 787 144 412 645 923 673 981 279 670 495 615 296 895 938 936 306 763 66 242 981 257 623 740 950 430 108 309 300 79 195 147 264 542 858 716 818 229 441 774 294 860 585 32 915 332 869 376 548 658 916 39 982 888 315 597 918 484 450 887 180 554 302 205 527 471 206 118 955 220 265 988 284 313 320 103 981 29 850 851 784 466 649 961 760 342 45 730 397 113 388 737 354 418 556 248 492 562 135 448 659 990 611 396 297 145 577 108 967 797 121 953 878 997 917 965 166 841 643 551 649 216 821 76 810 561 715 679 261 620 786 18 637 790 631 660 451 827 687 487 140 823 4 165 450 511 926 735 107 215 752 880 242 741 490 751 158 705 110 0 257 937 468 878 602 824 996 680 231 800 113 914 582 464 593 423 861 698 103 927 345 68 571 691 181 520 936 253 849 85 597 832 165 26 16 308 733 752 397 708 838 135 929 812 368 137 155 565 20 674 214 45 115 665 581 317 929 663 452 439 181 133 215 617 602 191 875 431 417 462 264 655 245 460 524 871 972 701 464 210 205 420 110 404 738 786 254 250 900 582 945 819 333 579 310 427 893 548 227 319 112 584 936 333 187 321 456 976 494 125 683 831 873 186 108 683 42 497 359 603 382 514 604 184 802 243 19 358 572 977 619 261 453 839 875 650 134 403 936 42 934 500 875 846 548 470 277 657 525 547 961 755 356 219 794 999 328 46 12 506 887 302 16 275 731 815 523 985 653 93 714 54 889 883 817 56 277 143 333 208 269 106 324 316 997 274 544 676 834 742 636 187 427 476 838 104 467 416 745 844 974 572 120 607 480 304 37 911 308 386 976 477 173 389 680 929 256 917 953 99 713 744 554 122 751 728 322 343 16 933 148 608 392 596 225 31 349 432 663 811 398 810 228 82 224 626 710 72 971 312 930 908 832 545 56 885 682 438 176 954 245 900 541 456 217 667 80 651 612 512 162 642 170 588 196 377 192 724 503 868 828 185 464 552 777 447 13 920 818 236 406 214 68 753 565 59 784 203 507 725 455 944 972 211 230 368 126 930 887 893 810 891 635 648 496 637 632 830 226 385 486 233 974 391 848 67 364 934 635 334 972 853 888 872 398 828 417 92 629 348 16 589 513 996 44 516 941 238 494 729 976 613 908 614 7 451 275 594 483 384 97 217 650 879 202 6 513 536 377 481 366 610 694 469 316 241 720 566 885 154 919 390 518 939 747 840 148 947 584 279 298 413 25 826 696 288 880 162 413 480 654 576 366 299 322 604 748 263 389 881 187 140 372 600 343 835 401 182 994 925 521 804 922 785 328 750 772 91 691 890 380 17 533 488 17 570 944 340 480 193 152 694 404 873 704 661 857 128 372 948 413 408 897 100 403 425 237 392 896 485 718 633 676 882 677 571 803 591 883 769 362 526 305 482 405 974 965 159 54 337 332 795 194 89 738 11 125 802 464 226 259 710 397 957 72 958 484 62 826 564 91 808 857 378 246 450 203 644 799 22 854 237 374 700 774 329 750 218 42 984 13 738 488 295 841 534 990 80 729 164 634 409 197 558 647 349 78 652 985 305 928 697 569 838 378 367 12 580 49 258 706 267 293 360 165 955 724 457 329 475 842 609 62 678 178 330 220 569 439 549 525 327 777 618 849 362 789 574 890 555 517 83 372 866 508 204 93 402 514 265 192 478 559 21 268 166 557 150 297 734 151 84 274 746 118 692 573 379 102 743 340 289 740 401 451 335 99 877 820 894 437 956 811 945 765 876 864 573 272 452 997 492 885 854 406 491 106 293 382 354 996 623 62 688 953 515 446 924 270 892 513 967 567 2 268 300 914 931 591 713 239 28 938 27 824 568 636 129 141 886 245 77 222 306 436 553 221 711 605 180 198 223 358 509 372 539 339 532 151 970 669 43 402 443 584 636 182 727 137 904 180 664 202 942 616 726 797 174 549 75 953 57 135 96 993 932 900 833 8 156 488 834 735 374 942 271 215 749 93 15 739 266 409 463 590 501 819 762 867 998 290 296 516 167 122 246 214 494 619 202 52 732 612 395 33 968 77 850 889 400 604 399 652 513 941 966 1000 303 453 773 292 48 862 121 348 341 812 282 481 916 844 124 408 35 539 181 647 94 544 557 68 245 458 101 122 141 925 132 386 745 652 768 459 994 269 411 643 322 180 611 720 816 400 960 947 371 442 619 455 136 491 874 395 224 525 983 914 123 809 87 165 913 70 359 846 677 809 770 545 405 215 417 837 14 307 641 270 459 783 849 276 870 744 73 165 375 340 298 759 247 541 668 311 794 459 758 857 731 387 789 103 493 366 643 31 198 463 793 90 148 938 331 28 592 713 16 51 599 292 531 919 781 835 686 427 13 248 935 488 869 752 394 357 131 422 673 218 372 470 910 792 659 850 940 601 290 489 605 926 709 293 252 485 445 286 357 105 581 829 736 448 324 392 505 220 486 710 228 609 444 299 682 639 111 91 260 547 474 571 1 141 86 638 499 607 577 951 809 472 213 239 986 589 702 40 681 620 126 260 964 178 227 856 646 337 109 405 53 171 857 537 201 122 268 651 575 424 583 163 255 538 906 845 160 644 453 273 529 94 836 615 889 569 805 816 449 54 47 967 525 152 78 165 779 165 901 901 754 254 251 546 696 143 759 550 907 986 905 261 782 770 195 997 419 602 153 421 788 325 922 151 625 246 938 138 240 478 200 905 441 988 649 136 406 208 23 808 34 186 38 287 235 345 169 229 325 939 489 603 546 705 297 699 912 912 173 363 120 814 902 134 550 888 714 727 189 205 230 122 921 498 285 371 163 747 286 765 110 927 353 554 276 593 899 426 503 149 380 569 837 846 822 107 172 573 472 66 722 126 36 330 134 38 287 865 943 928 102 572 373 195 979 815 982 742 859 939 422 455 897 992 115 13 20 558 621 961 280 379 909 52 884 383 71 786 796 302 640 586 370 337 434 907 864 739 310 288 33 795 771 764 41 378 995 677 116 829 559 959 387 588 178 8 946 503 40 11 634 866 468 608 852 337 144 237 393 896 414 344 269 314 952 136 65 426 799 774 647 768 543 213 991 441 381 442 314 344 845 774 761 145 199 876 639 155 105 500 847 354 175 758 149 542 616 1000 926 473 171 537 7 28 177 38 225 3 772 843 197 146 346 390 842 302 192 557 221 38 382 869 585 515 107 715 669 781 590 904 320 563 231 453 415 480 98 680 629 277 64 651 820 394 541 353 718 58 479 365 254 369 653 396 170 862 517 512 928 790 58 101 291 746 458 980 284 874 146 374 602 698 496 154 410 15 339 930 421 776 654 723 519 953 556 439 719 260 9 748 606 143 61 162 760 505 748 6 328 730 504 950 972 844 656 705 540 609 875 951 721 555 533 433 455 117 318 985 490 584 829 872 49 480 278 758 638 425 55 811 537 733 521 444 352 526 689 657 294 260 706 340 959 86 433 326 951 293 363 799 645 973 528 958 222 878 239 403 336 30 767 940 152 962 465 859 756 17 635 810 168 168 117 381 364 658 142 715 356 525 843 653 60 934 919 764 695 23 672 591 690 498 323 74 685 104 51 170 307 882 766 909 139 723 157 471 898 834 813 193 495 630 675 777 112 853 272 685 190 603 338 414 292 951 560 268 712 869 119 899 188 73 281 81 765 644 326 663 855 945 127 832 176 77 699 54 567 771 355 432 270 280 987 373 361 89 671 884 775 879 398 269 757 922 212 528 8 497 207 360 703 505 498 153 715 96 25 969 631 701 437 733 863 973 264 200 693 737 950 914 662 821 19 547 194 255 429 123 273 336 351 72 963 349 114 972 523 383 95 654 522 668 586 694 442 991 784 508 973 201 50 462 440 454 183 409 747 187 806 48 791 729 138 443 473 720 918 266 155 591 130 339 739 131 821 755 256 150 12 661 5 654 630 122 578 56 798 5 632 271 627 730 52 185 862 293 446 267 903 43 587 704 764 307 687 196 483 140 518 880 461 127 232 952 993 724 209 42 74 770 801 768 867 761 563 920 44 323 704 665 234 944 70 360 311 675 179 978 90 538 593 115 595 912 345 75 369 503 622 801 896 390 544 766 407 916 803 843 915 129 426 349 538 864 814 269 624 808 3 528 825 445 975 790 30 867 530 576 206 538 428 653 778 365 69 477 10 485 792 234 628 252 249 641 818 374 259 574 848 189 969 255 783 94 507 207 992 141 865 523 63 902 66 692 941 403 151 56 720 61 858 690 397 505 383 616 277 929 88 457 347 768 733 355 861 686 777 918 527 131 612 687 467 4 158 285 989 220 161 855 454 618 344 538 435 275 315 316 684 129 262 156 81 637 971 77 196 724 780 383 717 569 350 308 436 139 97 301 776 958 598 263
442 959 29 993 681 264 977 247 482 960 311 319 991 369 480 121 146 778 888 131 406 684 804 135 933 229 697 717 415 212 515 938 218 876 497 461 830 732 149 149 958 725 675 632 123 752 339 833 869 807 802 471 50 480 95 9 557 330 850 545 423 548 558 425 730 184 666 197 84 19 721 456 754 690 798 726 626 998 789 575 108 909 883 90 17 561 737 477 755 131 555 809 526 58 127 512 715 613 794 695 153 74 199 122 989 70 162 325 231 896 536 806 965 219 648 603 854 469 597 605 586 679 138 850 801 266 734 50 203 115 20 945 369 205 23 926 347 970 549 23 565 899 256 392 844 747 86 103 478 423 348 621 166 840 606 877 438 232 419 728 907 715 294 443 201 41 285 334 745 808 660 456 877 810 587 152 643 253 481 718 111 524 918 54 659 845 656 614 507 202 577 589 612 324 476 458 799 723 517 980 43 622 258 495 940 763 949 305 333 345 461 189 175 985 668 739 290 728 483 453 328 956 59 651 97 241 578 414 938 446 160 316 776 662 744 307 441 211 796 796 966 735 960 5 309 338 640 798 470 545 704 656 408 866 16 126 682 168 724 124 926 432 552 488 791 208 48 339 114 92 645 5 841 409 373 361 513 724 51 235 634 689 443 125 722 736 104 15 963 939 263 827 674 21 31 106 450 213 859 108 546 605 68 453 67 895 984 523 173 83 397 787 906 207 305 668 11 972 99 458 365 914 790 443 346 809 828 268 475 141 875 613 711 329 733 960 805 682 283 279 942 420 371 272 771 789 118 466 618 34 295 376 449 38 186 560 864 337 209 730 194 969 973 870 756 373 312 632 650 369 897 709 398 658 321 479 433 731 812 14 205 902 880 612 420 246 143 298 387 769 489 54 63 177 998 475 145 878 983 655 688 677 948 419 705 267 702 656 416 369 15 447 195 796 247 104 329 29 1 543 318 215 245 513 691 206 556 461 780 712 417 576 140 415 848 655 60 348 61 599 177 545 872 874 655 178 337 944 903 953 788 877 616 581 2 656 890 719 200 32 389 951 352 685 431 776 131 560 663 536 260 974 592 329 297 480 503 156 856 742 152 548 403 4 424 906 410 36 662 655 150 821 860 488 54 665 110 167 228 564 0 708 909 583 955 60 330 981 396 22 569 27 847 934 38 514 115 185 300 519 39 797 24 536 621 72 550 575 372 494 322 546 190 789 251 333 4 505 291 297 629 532 884 587 962 839 653 373 997 343 58 317 335 481 27 58 919 371 821 520 532 436 584 561 738 399 437 363 672 129 813 106 931 868 683 224 651 393 514 227 548 952 462 535 427 973 168 144 159 989 981 320 988 579 477 311 894 543 132 290 98 68 77 862 240 82 117 245 562 259 772 667 106 641 454 249 708 328 911 504 667 459 457 209 430 314 411 154 826 416 221 367 714 308 632 196 188 258 746 892 770 758 527 245 6 207 760 764 713 876 944 658 946 186 833 428 237 811 829 409 34 361 619 34 254 888 593 363 980 777 47 408 625 531 53 149 434 909 567 363 929 264 332 484 207 190 902 510 677 166 922 994 154 804 44 390 575 8 630 449 493 507 600 26 814 322 743 467 156 73 484 842 928 830 252 900 524 635 982 96 316 923 288 44 874 511 917 575 178 207 636 757 464 420 910 759 545 283 952 805 939 182 379 793 642 669 163 800 693 742 90 581 182 875 622 406 953 174 889 870 281 107 747 492 923 170 499 183 157 832 563 906 116 954 885 997 471 102 810 352 932 668 673 232 827 702 223 86 42 230 614 958 217 469 863 110 793 889 93 486 189 576 627 152 525 849 139 750 602 74 12 938 925 537 70 730 936 189 523 618 784 299 10 714 242 551 196 394 696 221 72 254 571 820 22 182 25 471 101 272 589 145 825 732 334 89 87 670 270 737 694 217 775 434 581 11 287 632 447 668 832 363 976 841 709 524 531 578 879 18 778 830 293 484 920 333 620 658 381 480 257 801 179 241 91 567 846 661 354 425 669 893 467 847 559 51 165 514 865 178 898 84 213 489 881 395 181 651 356 590 148 128 560 750 970 713 134 686 570 466 249 562 418 770 912 486 857 549 214 862 679 182 421 556 342 964 227 111 937 541 595 476 399 915 896 338 729 808 934 565 37 684 779 253 460 107 739 612 777 451 49 671 665 867 941 340 456 114 842 640 289 34 105 168 388 698 487 3 664 556 413 431 785 31 740 873 414 676 113 814 147 206 576 887 234 513 516 75 361 845 993 367 384 999 611 965 395 496 377 796 241 131 855 361 774 716 689 702 765 638 954 464 809 809 13 934 198 589 192 236 891 985 649 428 930 683 727 249 968 135 573 692 975 852 71 664 301 69 355 6 317 359 233 838 537 639 76 469 959 22 277 404 307 166 306 199 349 677 748 392 261 210 999 363 89 437 591 376 33 319 964 106 232 92 102 822 979 714 323 339 498 499 751 607 121 824 500 394 633 956 351 358 103 43 712 635 596 893 458 926 882 586 568 480 473 789 687 300 971 148 265 563 615 546 14 891 603 809 707 925 45 109 490 409 239 605 654 204 628 91 646 302 135 858 184 859 631 416 26 276 324 177 835 419 590 122 866 802 345 668 534 687 670 639 167 491 868 443 66 686 220 652 320 436 107 577 698 602 725 900 315 779 494 114 129 357 21 97 183 251 547 619 623 291 613 826 742 635 79 990 313 226 886 792 564 910 852 17 302 934 391 406 690 821 236 162 170 265 956 70 185 753 924 33 405 959 46 122 811 845 684 178 243 128 678 77 862 87 853 573 92 399 624 743 56 575 412 836 357 119 296 606 282 432 326 880 210 206 509 576 641 468 226 976 987 753 598 714 176 93 122 1000 267 142 851 803 235 597 916 90 834 841 174 922 278 254 905 395 803 46 637 880 901 790 840 580 136 669 219 532 264 99 899 611 753 748 887 562 945 164 657 982 255 966 407 463 472 543 921 796 610 233 385 83 133 87 386 192 268 294 367 651 402 366 436 547 969 937 723 81 540 760 566 788 435 903 360 571 895 592 692 358 455 328 750 549 343 147 685 862 561 202 816 572 155 770 366 688 837 285 216 121 554 294 73 621 773 205 994 997 392 92 535 499 469 218 485 991 463 912 88 577 893 803 36 575 112 901 69 813 325 129 187 134 786 610 542 68 761 224 7 20 18 145 130 486 543 424 286 22 486 281 314 651 62 914 858 274 843 83 126 342 451 701 452 648 957 9 695 380 808 673 522 175 151 234 717 521 57 155 206 112 996 219 908 608 364 750 638 555 720 504 280 884 362 795 541 517 459 967 303 399 927 607 273 707 818 29 539 174 757 163 144 477 271 914 9 720 904 521 820 898 635 80 444 26 169 346 680 979 202 609 279 208 836 868 519 935 492 278 579 513 824 65 41 43 511 188 797 48 951 675 359 203 787 872 310 738 580 635 986 714 393 227 96 553 358 672 172 274 75 497 496 484 32 293 19 568 474 828 85 264 208 500 292 991 728 765 55 8 52 38 935 671 40 538 119 132 639 916 974 570 100 715 807 953 225 352 383 899 74 887 253 37 608 788 914 419 800 980 845 261 382 92 768 377 806 131 215 293 759 488 710 461 671 17 246 659 142 705 193 170 528 385 505 504 538 677 404 758 120 599 521 356 432 782 259 551 781 913 340 325 80 436 661 867 238 694 222 91 180 755 795 308 422 504 758 244 275 479 867 550 229 861 990 535 978 948 284 398 520 969 766 799 817 746 815 561 439 280 269 70 792 221 248 823 782 831 272 299 647 698 502 234 605 858 338 289 961 382 501 814 94 680 353 998 83 537 298 47 544 314 530 725 652 551 479 170 453 867 900 816 686 671 947 89 428 170 262 645 468 597 741 566 35 930 582 724 299 362 378 578 375 74 465 34 376 123 3 627 504 768 658 381 341 327 336 896 400 777 572 949 274 209 995 987 510 252 731 771 819 662 823 890 308 940 380 433 601 696 822 841 445 284 276 989 488 809 125 543 363 661 128 467 701 452 583 147 749 458 726 687 78 804 429 252 446 85 409 700 943 496 700 994 551 762 533 659 304 326 82 428 718 489 703 955 65 453 783 479 204 289 763 409 518 375 574 879 585 1000 28 172 425 570 109 269 266 767 767 792 870 160 732 957 495 978 370 206 224 508 609 891 735 933 137 52 985 253 769 602 607 74 967 382 197 536 506 800 81 824 839 80 171 941 992 458 529 869 553 382 599 164 676 479 699 251 368 731 736 424 644 131 466 81 426 746 212 793 394 555 491 480 849 629 972 448 211 735 448 22 440 975 764 499 873 433 374 72 950 440 512 376 913 521 319 719 878 989 752 494 327 42 390 205 594 865 508 191 716 621 164 474 762 996 5 618 230 272 244 287 250 949 915 374 191 578 141 51 350 463 124 160 861 813 892 851 871 974 401 453 30 113 64 724 158 669 161 563 344 457 8 53 331 686 604 753 719 588 876 992 588 469 831 952 706 187 838 7 617 353
170 177 845 722 127 555 129 135 202 757 505 644 216 407 944 476 101 644 94 399 726 419 60 543 107 709 667 929 310 149 679 418 558 236 791 214 268 297 497 91 909 153 145 447 309 905 539 963 99 917 763 641 616 304 961 178 559 128 471 143 874 161 682 980 72 382 409 36 564 517 781 916 858 8 21 377 555 592 352 156 834 118 896 711 766 589 641 654 593 786 656 738 678 16 224 330 657 327 919 475 24 593 160 909 848 753 563 376 566 25 553 810 790 759 387 265 725 220 26 383 290 411 293 866 273 638 965 647 626 506 750 824 703 819 316 919 516 6 140 762 649 479 525 560 462 272 609 38 495 484 713 88 572 139 846 860 270 937 610 900 457 605 826 947 728 991 114 878 417 183 773 854 326 951 646 31 528 651 617 235 518 151 474 42 401 740 460 472 486 908 327 29 594 537 677 298 338 954 82 876 926 996 988 19 335 734 991 228 400 759 618 503 406 124 501 880 637 590 981 372 441 140 370 316 323 423 689 307 103 992 48 828 372 366 691 519 295 633 14 95 66 597 784 273 135 326 479 190 52 393 319 213 997 926 977 339 329 352 987 77 548 221 549 455 975 366 286 280 9 259 695 748 633 974 125 751 654 978 599 812 142 605 6 956 102 894 687 660 361 27 887 407 740 631 70 377 823 387 923 470 464 241 992 453 44 562 144 928 411 981 215 830 15 28 935 790 2 600 556 156 359 553 833 454 298 593 864 916 193 87 693 62 660 424 877 653 261 265 704 586 65 858 903 406 739 109 925 714 418 241 940 851 963 388 838 346 664 64 870 122 279 66 513 351 841 69 440 606 796 237 939 499 351 359 779 32 832 194 629 878 815 142 810 580 663 547 292 273 281 9 148 271 744 772 905 231 391 843 562 987 534 589 982 339 377 647 573 700 62 842 150 96 891 75 393 690 173 558 655 737 374 329 247 924 976 7 818 78 680 495 994 845 671 58 305 535 538 568 851 758 793 871 947 48 736 484 430 400 334 143 255 433 163 762 313 980 183 282 483 593 46 526 287 96 586 341 835 311 260 462 986 528 731 656 211 684 983 294 922 967 167 46 666 784 604 339 531 289 710 517 403 615 510 277 998 391 565 350 25 440 574 77 968 317 863 454 530 906 888 582 927 467 32 699 913 660 532 32 761 302 772 762 491 967 760 519 362 859 956 749 493 937 382 754 41 119 267 474 972 961 203 767 472 614 195 518 120 962 259 292 875 510 8 578 850 399 197 145 412 503 970 83 498 889 686 954 53 953 855 909 592 208 527 728 775 850 774 250 908 539 187 790 175 147 605 483 770 997 711 864 275 197 36 737 839 327 452 200 147 501 461 262 484 172 272 915 650 314 907 773 634 460 365 360 156 319 404 344 242 992 948 489 595 97 373 287 912 415 602 970 872 294 628 710 958 252 702 918 785 600 541 712 971 829 38 800 325 277 246 392 420 47 722 567 110 668 89 702 842 579 132 715 598 678 921 878 138 471 96 444 164 471 929 324 477 570 456 563 504 928 653 515 806 320 454 751 433 114 436 310 5 390 221 393 324 888 126 662 789 611 824 820 946 129 699 841 28 380 502 875 229 241 226 580 379 122 278 71 690 876 177 703 18 121 854 424 318 566 408 183 78 863 611 712 80 273 588 81 890 783 424 103 825 68 346 409 635 906 23 801 317 909 879 26 546 698 192 828 685 763 643 152 615 722 577 982 304 722 568 442 945 276 155 987 524 435 953 68 951 40 936 675 399 840 591 864 802 422 933 50 608 993 333 380 895 433 712 346 284 174 274 823 606 600 314 531 692 769 550 204 899 98 732 258 240 750 807 777 104 174 206 207 777 907 481 634 521 628 949 512 458 782 467 854 30 299 499 635 68 295 584 140 256 767 754 401 830 716 800 470 503 774 450 742 583 459 146 314 130 416 557 733 151 703 962 170 161 41 181 249 808 889 920 826 13 357 423 422 533 522 470 263 348 310 410 829 431 531 394 190 517 365 137 590 367 978 547 986 257 651 384 368 196 329 670 703 307 50 231 860 131 412 201 820 277 621 915 248 902 663 239 894 42 456 157 311 396 818 683 358 188 405 542 669 435 930 645 941 34 413 254 232 918 349 639 150 613 728 747 203 917 609 350 89 941 609 836 100 234 585 816 752 540 312 47 909 232 221 225 907 535 733 942 280 745 445 812 174 17 974 344 171 727 203 3 930 898 757 121 643 443 466 117 744 597 497 291 660 590 118 168 945 969 904 421 534 376 609 339 476 820 334 39 932 227 487 738 199 209 484 767 798 989 856 186 102 354 543 537 439 191 831 819 74 543 692 827 705 545 915 71 936 765 486 764 595 487 513 735 698 356 771 578 188 301 204 29 635 136 857 967 226 397 491 176 956 829 280 885 539 719 693 869 348 788 884 0 645 419 723 395 556 828 298 580 489 809 697 795 704 108 828 321 129 237 155 769 433 228 131 844 826 900 441 128 575 801 536 630 181 707 446 220 268 759 135 924 104 718 403 64 684 753 584 658 538 675 883 627 192 353 27 596 667 380 378 894 666 469 64 468 841 375 695 166 203 669 608 581 959 665 675 804 496 67 267 959 536 990 349 843 91 59 983 603 809 478 795 152 598 179 233 849 109 724 447 455 194 40 380 165 842 54 731 980 605 360 283 288 608 434 395 118 834 297 804 625 162 251 958 485 571 973 20 624 909 300 256 330 313 723 265 799 53 86 615 143 556 238 55 61 247 322 304 207 990 262 962 797 577 381 382 199 745 886 5 336 790 299 190 931 41 218 597 463 78 7 633 701 980 674 710 906 313 315 471 984 990 509 879 904 324 57 396 697 778 571 956 74 524 579 586 489 42 332 32 871 503 342 60 673 951 717 413 158 627 208 769 92 692 124 898 93 206 414 709 862 701 508 808 37 188 621 104 340 861 133 640 153 439 582 449 178 509 265 260 79 425 241 155 249 8 916 801 198 53 901 817 398 291 345 462 19 867 651 193 883 666 822 539 482 418 81 35 934 541 619 193 263 279 995 61 996 674 730 194 159 540 814 228 778 964 859 53 817 909 861 129 219 202 993 160 979 267 294 109 507 346 729 738 636 387 551 906 446 251 490 172 111 937 620 736 974 722 189 611 688 757 798 825 867 44 614 150 881 64 112 546 83 491 607 510 782 256 347 390 585 932 733 86 162 335 437 184 200 301 813 320 214 482 243 357 705 131 681 890 306 821 358 363 244 825 752 259 522 988 638 706 341 405 447 374 366 428 253 918 932 972 805 218 985 127 966 526 494 422 644 523 500 255 709 332 449 540 113 73 914 466 269 785 623 902 884 866 684 91 58 460 388 585 204 439 116 425 647 23 476 325 122 464 91 57 776 39 205 269 222 269 402 903 955 846 488 1000 49 218 569 674 964 678 506 220 622 725 210 709 283 140 415 554 857 335 950 785 90 934 561 988 98 53 523 456 910 738 190 643 787 307 526 172 95 677 514 990 536 292 56 310 109 29 715 284 311 24 213 427 954 668 589 306 631 970 194 417 768 233 105 416 668 124 749 87 33 460 343 886 445 913 139 242 706 70 20 877 721 151 882 532 416 251 233 440 878 712 840 878 184 37 780 632 4 51 63 502 364 174 865 806 235 996 383 380 115 458 337 204 69 172 755 431 405 558 123 741 866 590 529 845 180 625 100 571 363 416 250 511 432 917 85 943 448 474 642 714 84 546 520 834 930 342 22 730 371 720 648 498 880 43 442 625 734 734 236 521 369 912 248 493 473 412 676 368 407 210 751 704 480 865 837 88 612 66 31 489 892 930 422 697 600 878 285 192 10 608 743 667 852 786 943 238 978 796 444 138 700 987 106 66 519 322 889 471 762 568 873 433 73 616 661 280 475 293 439 813 413 833 746 98 55 725 672 662 386 794 652 253 893 411 999 110 576 383 392 54 428 693 223 325 792 443 77 842 957 134 737 101 587 683 756 765 794 935 708 512 515 446 16 51 51 177 368 334 831 708 741 70 308 305 271 147 662 567 696 694 349 784 451 917 185 226 169 790 119 110 511 827 694 316 149 891 952 3 27 8 385 537 876 520 911 42 427 671 141 494 560 828 320 658 758 857 720 982 378 157 212 377 217 642 76 534 328 526 296 455 786 793 389 506 803 4 783 821 465 486 88 786 43 902 716 785 575 574 570 700 171 739 742 903 897 833 357 343 303 389 512 37 245 5 1 465 289 875 75 163 496 131 429 494 182 52 811 549 821 623 632 141 172 575 174 78 552 486 659 401 544 288 757 803 714 600 331 449 847 445 282 73 252 868 601 916 266 430 355 651 425 827 860 733 567 523 960 29 312 780 87 686 97 575 466 126 11 391 35 324 280 282 937 69 698 549 45 87 453 37 640 220 928 564 938 404 258 966 554 249 492 313 748 665 438 636 12 286 856 542 853 901 276 116 134 471 264 363 390 545 154 97 50 396 868 632 230 815 459 515 302 746 771 793 426 37
175 862 870 554 229 130 713 334 170 891 321 933 176 170 842 478 869 548 462 794 346 76 4 991 59 104 937 678 157 31 755 949 745 806 963 215 459 712 484 826 622 23 910 37 155 398 676 390 861 948 282 13 260 219 927 159 66 830 454 44 955 930 781 593 498 613 931 100 592 971 993 355 948 592 77 302 154 428 772 806 699 267 862 36 618 898 125 290 52 463 705 465 518 437 221 142 895 875 361 336 401 865 656 956 350 920 846 590 352 368 37 439 384 842 2 829 551 997 275 938 992 666 883 109 492 820 457 30 796 392 880 545 38 806 141 167 777 846 343 788 364 776 828 636 246 744 933 574 378 170 122 257 178 880 5 695 612 77 238 962 78 381 443 502 151 590 553 111 717 948 394 934 897 431 864 767 293 911 318 822 881 389 455 658 664 305 481 779 93 324 392 23 145 604 499 533 770 158 192 462 975 337 253 307 362 826 479 195 22 718 513 19 725 833 357 807 241 830 739 274 89 597 105 829 136 91 959 900 395 810 953 958 824 62 147 657 291 174 302 722 562 271 659 749 211 141 570 260 368 496 853 530 522 252 250 472 408 643 113 987 423 807 595 763 793 44 469 199 398 839 60 207 995 66 306 960 960 675 642 250 871 543 956 784 801 47 413 898 197 414 296 344 989 506 207 447 377 796 657 92 487 121 8 964 735 543 867 61 903 561 512 812 486 387 98 852 674 434 852 861 358 699 534 424 471 302 515 540 97 629 976 661 441 641 228 53 85 422 456 553 375 907 820 524 764 213 633 716 333 864 205 957 156 732 560 771 950 305 6 564 442 184 891 793 359 540 644 634 766 385 545 915 153 246 631 222 120 365 349 950 882 408 265 787 857 288 616 408 509 663 517 947 488 286 814 775 943 61 738 704 984 664 593 410 576 446 574 962 894 685 733 370 526 573 331 179 690 672 591 516 532 812 809 363 237 951 851 870 186 715 751 136 477 84 162 219 681 127 326 789 167 276 759 693 144 596 9 806 787 252 32 662 214 157 427 581 604 732 568 731 116 104 270 693 421 772 168 310 463 183 111 673 476 954 539 326 46 504 35 495 320 694 527 373 788 343 87 238 680 749 523 662 578 353 369 825 646 905 901 880 653 257 84 239 716 890 114 476 651 616 276 560 26 109 946 791 602 29 201 879 808 138 448 988 212 380 14 911 564 68 829 449 988 147 173 795 195 10 965 388 528 895 662 253 382 762 892 843 673 397 444 842 420 541 692 29 478 108 691 185 137 102 198 799 785 616 826 238 387 940 329 583 884 82 271 880 969 190 92 318 468 354 655 563 939 254 888 278 216 655 802 570 872 270 919 809 627 653 425 269 142 975 470 753 966 589 259 482 288 897 765 881 726 242 82 715 135 381 511 287 130 343 386 445 531 742 131 244 744 303 929 640 782 165 460 682 589 612 667 39 453 372 977 265 654 977 190 518 536 882 799 741 805 51 119 35 886 965 913 872 272 106 697 827 76 54 535 887 561 933 20 858 736 702 806 412 819 883 974 309 199 935 703 640 632 902 629 736 446 125 353 26 679 810 636 967 775 331 769 889 191 660 830 515 497 193 11 98 220 93 30 4 103 139 284 710 555 838 438 421 406 718 678 298 917 381 419 552 397 187 68 692 146 173 597 631 935 718 334 592 41 604 537 916 45 928 467 133 533 237 42 46 658 87 990 822 885 974 684 921 789 440 800 136 750 37 899 736 165 619 968 589 916 323 774 113 344 717 43 331 202 946 661 237 247 435 129 5 825 619 222 370 834 522 743 835 930 32 55 839 172 563 724 408 90 616 452 340 858 443 307 632 317 776 224 364 269 833 1 884 104 895 510 776 761 329 232 516 81 954 297 489 520 838 325 271 778 94 734 569 546 684 121 674 711 349 279 958 701 66 49 899 650 727 721 932 848 990 322 440 905 145 637 430 890 35 372 569 434 803 610 529 18 214 671 391 254 652 554 909 912 710 108 783 580 816 385 153 128 458 889 943 877 65 72 810 932 812 548 852 502 851 973 599 58 531 944 486 27 353 729 604 601 910 433 672 160 222 436 953 264 772 683 712 598 390 407 951 542 217 712 559 44 331 582 358 312 347 283 877 878 75 904 854 305 811 485 180 998 694 396 440 896 782 206 783 836 69 577 287 261 299 40 656 572 758 256 913 798 463 611 675 355 52 437 236 737 612 599 954 763 963 845 895 847 920 718 485 495 114 514 158 607 434 417 373 807 473 978 505 821 223 749 942 336 74 17 706 327 514 668 639 550 836 252 65 579 715 149 679 301 378 686 902 605 894 682 542 811 226 728 505 987 580 723 853 747 153 776 393 817 823 909 643 209 875 986 920 840 630 100 733 152 41 732 256 875 513 608 384 273 667 280 228 465 534 945 910 865 709 290 197 630 209 15 931 132 639 609 184 606 275 12 347 854 179 415 520 638 673 118 203 549 643 21 109 614 710 33 544 274 851 603 936 952 675 879 295 837 674 970 481 217 914 996 346 400 894 730 984 50 538 543 52 812 5 187 357 54 492 619 58 266 872 815 4 773 956 158 853 639 874 148 328 982 979 304 168 365 966 925 283 908 569 422 770 753 870 169 175 204 728 590 457 223 848 373 996 226 444 556 116 575 763 508 719 234 863 107 858 804 103 303 283 480 785 991 468 816 371 911 422 693 236 581 492 565 512 566 675 63 29 138 545 233 242 445 895 248 750 447 200 184 574 381 698 849 153 696 968 786 103 887 204 475 823 16 882 88 291 163 738 405 375 188 884 29 250 756 724 13 482 7 696 95 815 587 748 687 274 841 285 999 727 110 588 73 355 286 242 356 567 335 868 823 242 389 658 267 122 39 111 354 258 215 945 810 927 61 218 516 581 424 465 832 521 695 904 379 712 23 177 898 568 431 301 3 119 844 883 934 189 741 85 330 351 94 656 367 882 827 663 876 210 983 291 967 864 748 491 161 197 127 855 771 314 506 381 981 662 67 565 196 831 314 550 69 289 177 118 461 829 617 230 64 170 615 529 997 288 754 992 860 332 439 57 294 491 309 481 914 24 524 430 906 61 185 590 585 154 143 207 230 324 874 177 109 741 239 849 979 472 500 519 19 518 48 519 31 549 117 18 278 813 473 246 708 132 262 542 859 256 843 43 855 388 938 234 428 315 856 475 182 226 624 933 940 202 685 862 868 159 71 427 552 759 962 161 194 664 621 562 569 94 180 135 449 57 594 461 200 253 839 268 370 35 505 60 838 641 219 382 663 533 688 486 961 644 464 848 134 254 159 68 345 611 494 780 648 320 547 675 458 804 432 68 371 664 803 278 328 708 571 468 213 922 964 478 62 190 96 272 412 178 409 599 628 472 124 310 193 989 918 256 915 344 649 992 767 518 936 430 268 180 757 280 501 884 783 717 281 662 236 56 586 513 818 85 707 518 430 797 36 589 525 365 958 713 640 527 255 312 374 462 363 488 393 392 263 423 189 670 450 363 519 870 675 630 700 400 920 908 521 671 645 844 337 989 942 673 702 760 768 988 28 65 758 505 850 146 822 720 340 284 635 967 342 129 740 736 994 971 402 492 496 506 971 223 923 562 957 399 323 617 951 374 79 481 298 912 540 372 179 986 720 384 482 266 490 576 310 313 399 240 558 262 709 870 472 354 440 856 251 436 225 17 174 154 584 264 643 77 596 806 74 259 390 110 292 452 171 328 308 295 797 827 503 650 727 104 626 874 57 592 588 889 466 510 56 733 672 466 873 64 907 318 926 439 863 360 338 45 900 529 218 662 383 597 34 258 954 15 414 67 376 958 133 318 689 638 831 596 366 329 112 635 634 594 665 915 360 519 243 711 101 969 573 699 980 889 670 276 244 386 813 202 652 819 102 91 348 321 795 394 341 479 65 494 791 265 418 90 474 392 784 538 698 815 893 74 311 409 75 803 669 358 10 580 319 338 242 985 704 133 541 389 299 654 99 785 203 345 315 202 760 876 941 254 339 736 613 272 258 32 351 294 47 291 391 596 660 862 706 625 493 367 928 745 388 130 210 196 483 697 410 863 257 622 380 964 504 771 583 368 489 33 947 774 316 568 719 143 794 361 295 196 435 119 762 482 287 573 985 201 126 319 752 430 83 673 240 589 25 792 779 561 972 158 641 468 140 593 790 530 115 117 245 656 530 204 694 20 746 32 300 151 722 290 0 162 411 630 313 48 51 76 922 781 780 409 647 271 53 463 277 177 538 6 623 384 949 267 208 926 324 448 181 232 235 401 557 265 451 745 416 494 231 758 792 482 491 958 625 281 183 960 563 41 710 461 731 163 106 739 559 426 600 6 289 683 429 961 742 135 714 827 249 177 902 116 567 69 164 341 150 562 332 337 347 678 835 317 544 739 285 99 70 45 403 572 227 362 80 625 123 729 24 104 866 639 833 413 529 729 620 211 666 530 139 754 677 709 715 73 404 159 86 257 924 437 166 54 507 4 91 96 426 611 921 769
355 891 975 544 456 787 776 809 914 738 901 681 596 363 928 827 89 296 589 796 372 813 154 205 165 178 616 285 486 361 422 26 794 211 94 322 763 375 492 874 367 723 319 677 507 403 331 94 629 822 184 90 857 537 803 453 692 541 529 221 458 248 361 61 408 802 218 251 388 275 560 393 99 652 582 443 927 226 833 667 707 515 339 274 677 567 240 879 642 149 800 711 966 276 710 220 112 7 651 609 531 402 387 232 506 191 521 971 272 13 680 174 288 270 181 385 590 843 720 551 34 731 157 363 991 547 39 10 813 731 672 635 502 874 779 617 837 436 631 451 444 24 533 418 807 232 105 720 618 890 220 846 726 904 922 637 153 824 55 602 22 182 835 174 374 766 439 7 472 884 35 290 515 880 626 792 70 314 876 875 934 215 904 679 775 890 977 262 958 480 354 453 517 400 13 985 384 492 366 869 926 374 963 662 898 114 512 291 406 500 206 891 765 167 328 918 970 20 59 530 558 1000 954 94 56 108 399 4 212 215 608 428 421 828 637 69 544 985 10 750 641 207 172 556 812 848 79 835 985 678 310 594 5 980 816 513 332 688 484 764 778 756 865 720 389 230 93 278 487 194 411 290 143 338 896 270 167 261 62 378 12 568 645 506 171 520 2 279 655 949 663 632 115 879 341 843 88 964 578 152 323 938 260 572 136 488 151 791 193 706 818 414 26 571 60 723 275 345 336 234 870 556 872 406 678 166 725 808 369 279 883 993 852 373 563 932 709 727 964 990 57 325 383 528 510 911 831 978 943 667 756 342 412 878 386 573 526 205 299 512 528 184 650 447 370 97 845 366 799 113 609 441 287 250 295 827 194 460 452 5 101 564 628 501 315 786 951 196 453 535 841 479 407 166 731 338 376 952 648 661 846 677 530 319 875 918 850 130 485 316 414 876 46 431 767 305 19 177 614 728 699 187 899 487 489 683 956 607 738 64 185 57 715 926 381 470 971 780 774 304 402 854 868 621 213 146 540 773 620 725 604 249 579 371 100 2 222 799 952 733 454 637 730 343 447 674 938 148 174 18 595 478 231 612 138 38 223 711 420 788 345 525 834 357 632 525 301 852 224 931 689 202 473 725 921 441 161 171 676 577 304 779 649 791 244 133 567 254 69 269 894 871 524 849 881 690 990 845 235 582 550 662 737 126 594 314 325 464 920 954 54 106 327 685 219 782 687 163 359 739 547 647 924 145 51 211 4 255 316 160 31 738 283 594 929 982 210 610 885 17 890 701 902 847 999 44 662 581 8 477 962 652 797 746 351 166 996 755 498 643 505 874 552 133 932 647 163 273 989 649 392 932 790 447 347 725 718 820 15 239 866 244 33 95 321 539 398 55 248 545 273 435 780 295 431 719 122 29 50 454 685 797 576 293 405 519 539 828 141 698 368 631 724 849 661 147 352 950 18 174 81 477 190 175 697 669 78 36 732 525 955 483 335 256 391 398 267 975 953 825 147 723 752 181 978 628 742 446 346 423 409 279 250 194 903 669 654 991 494 437 613 839 11 310 829 136 587 161 265 262 459 739 123 234 557 527 957 230 682 239 612 603 757 852 571 262 784 947 65 347 290 519 993 533 329 238 635 690 382 730 21 341 839 897 279 405 638 732 988 272 148 252 25 943 142 351 583 650 643 816 481 540 173 618 149 294 541 586 959 129 817 394 461 829 176 241 249 903 787 226 627 32 736 492 734 487 805 699 980 231 82 923 66 415 308 385 322 131 36 176 950 594 788 461 814 733 6 817 16 590 723 664 144 802 350 142 38 287 125 803 503 101 562 905 413 577 713 960 862 644 344 495 600 611 574 564 621 952 591 737 802 894 416 603 410 171 106 607 360 60 754 272 625 158 640 322 77 318 455 192 302 802 586 460 704 854 180 570 156 732 417 967 947 227 364 813 334 390 259 470 913 363 863 998 733 960 297 940 277 811 342 764 527 934 247 807 895 193 471 194 702 99 559 408 652 226 987 16 793 563 728 43 191 240 488 278 891 318 545 45 827 563 311 119 994 160 211 398 121 369 691 413 215 509 686 45 681 632 522 527 905 90 844 458 436 631 598 940 162 446 271 572 782 301 696 34 17 840 380 800 208 929 976 872 442 426 170 202 781 304 286 916 762 739 965 115 509 910 462 658 698 259 281 40 592 795 674 825 617 735 282 107 496 303 653 171 739 692 873 576 158 552 228 842 126 664 450 709 611 287 860 330 785 404 401 390 520 243 908 478 189 701 146 509 675 150 711 186 832 362 293 667 619 540 111 515 80 536 684 757 925 417 61 838 96 601 225 438 338 154 362 876 75 948 960 821 87 251 693 200 717 774 448 403 300 512 671 225 245 53 858 11 140 48 207 523 95 132 564 534 673 955 581 116 647 939 107 546 318 404 309 550 490 998 9 38 828 929 137 56 973 438 997 693 819 511 601 273 556 749 859 580 44 43 935 922 252 891 798 610 949 123 549 198 83 533 356 3 196 259 808 810 205 405 84 648 67 340 3 107 104 436 981 167 826 470 203 896 853 604 633 59 806 918 363 621 437 651 573 280 438 939 886 656 532 457 919 981 429 835 570 796 656 578 855 862 771 370 840 624 758 399 871 268 178 810 979 228 395 7 108 716 534 70 45 783 968 203 944 569 749 336 117 143 916 928 705 926 694 291 884 326 278 133 577 476 740 698 897 677 986 227 930 212 76 111 755 976 166 21 468 458 285 824 727 325 811 501 397 175 40 492 317 275 86 886 889 377 375 996 501 115 182 656 639 329 103 44 761 973 615 669 47 840 746 96 683 130 504 26 948 279 419 739 320 241 49 418 874 930 214 147 688 985 940 228 810 703 133 377 664 954 946 637 630 529 198 980 262 80 909 448 474 412 475 797 482 45 68 514 229 948 373 685 706 321 427 242 842 231 132 442 32 352 670 845 52 131 887 313 292 937 396 848 907 269 856 413 610 407 483 134 523 223 20 789 729 366 294 442 511 301 759 220 377 179 348 862 424 277 469 2 187 328 516 417 974 968 428 584 923 923 825 728 209 305 708 585 357 178 882 619 519 321 792 995 500 157 237 312 789 421 864 405 867 935 371 677 239 597 741 355 230 250 548 38 27 665 120 812 646 703 353 679 606 410 296 21 695 151 597 508 830 690 665 190 714 881 139 564 464 961 666 529 164 528 443 179 236 597 773 84 877 472 116 998 312 85 418 684 744 854 575 642 385 626 238 457 119 969 118 509 110 658 770 265 58 80 768 166 465 203 821 836 942 920 289 97 298 889 232 647 476 714 433 858 911 500 226 652 750 888 861 931 546 89 188 502 854 194 28 9 330 554 992 378 179 58 851 56 554 829 745 785 467 911 91 718 358 326 337 26 43 882 445 349 777 514 848 28 102 27 888 114 743 537 305 193 63 630 735 667 276 215 658 358 513 312 669 198 622 135 477 832 624 432 0 140 603 564 204 608 824 332 449 468 72 294 37 431 568 913 131 947 64 325 192 12 801 414 284 154 983 997 160 786 849 654 657 632 326 703 268 439 195 528 1 110 869 607 937 855 227 541 155 881 451 583 291 480 200 485 537 274 432 400 893 901 423 246 266 466 917 983 217 950 470 490 525 9 150 532 915 903 269 659 127 381 23 731 243 604 636 942 415 328 307 884 135 830 602 970 73 122 258 213 585 735 274 939 24 517 722 634 254 522 747 575 514 200 314 574 701 974 478 356 569 315 538 97 679 769 446 412 201 417 263 374 426 249 508 215 804 252 972 672 809 38 605 804 712 434 748 496 690 363 593 427 30 116 241 838 71 971 378 393 995 216 29 129 491 488 457 928 393 780 177 68 221 822 42 10 561 843 261 296 306 439 644 715 480 925 128 440 815 191 796 537 906 462 892 373 434 248 822 793 175 120 313 958 945 96 90 270 479 772 202 563 786 237 404 144 333 540 939 854 716 451 113 159 843 12 772 79 936 893 588 3 941 911 700 451 394 967 497 490 660 214 499 200 41 348 186 916 580 347 400 456 820 611 130 903 910 548 783 927 495 508 197 10 703 675 753 610 518 225 933 72 324 849 912 246 216 456 280 867 257 802 463 706 7 148 634 985 553 924 565 67 668 314 48 112 659 954 124 530 493 170 847 762 536 430 85 379 961 20 145 493 760 738 838 829 791 809 74 506 97 719 256 1 982 396 440 279 253 183 435 969 823 637 551 851 340 108 599 646 53 821 270 854 998 364 764 493 234 473 931 955 969 628 879 272 168 445 365 250 251 641 390 989 719 809 766 942 152 365 535 829 542 641 233 344 607 679 918 387 430 406 183 22 349 987 92 174 129 282 114 84 379 353 584 621 403 816 566 277 303 442 199 975 623 474 242 470 343 180 967 476 984 749 466 143 878 734 460 659 264 255 134 567 667 951 880 384 109 417 14 147 572 978 795 785 721 495 769 762 98 523 836 966 751 452 441 944 159 189 543 115 246 290 169 653 900 916 255 244 425 495 555 66
407 365 89 124 869 91 894 711 816 494 980 825 181 606 99 603 861 864 790 607 692 862 892 585 379 825 955 983 833 358 437 892 694 678 601 548 165 667 736 151 766 757 203 331 659 304 51 708 148 152 945 244 754 497 972 790 814 910 382 665 85 492 225 980 87 867 720 322 256 603 187 285 739 392 912 178 383 950 641 267 7 141 158 521 808 942 374 926 498 3 871 575 286 789 943 382 575 982 757 266 548 640 906 283 549 944 23 172 408 46 969 932 152 849 538 805 109 258 115 635 314 897 180 752 499 436 844 338 305 792 616 676 592 375 372 84 976 548 70 825 932 483 914 858 539 274 723 533 684 706 381 88 446 721 139 475 855 496 304 748 427 271 562 502 782 971 362 138 997 343 468 759 826 842 890 119 276 42 485 353 309 994 124 992 584 706 780 117 856 404 541 373 359 6 205 47 169 234 566 672 888 503 505 580 21 216 643 188 928 282 905 703 222 671 272 196 885 662 896 502 596 372 579 938 864 117 536 469 925 264 440 448 779 871 876 959 236 432 339 342 899 609 569 485 526 453 558 120 182 109 663 349 594 158 104 115 831 179 179 679 426 849 591 405 607 261 700 518 618 585 142 294 671 641 654 258 326 448 805 935 625 343 773 102 868 174 822 797 806 834 363 99 693 162 263 305 425 796 580 968 156 725 525 295 39 665 765 388 77 782 126 857 886 253 590 354 523 351 630 176 688 154 595 584 527 439 585 271 57 42 679 804 66 977 445 123 522 75 550 386 325 626 975 315 10 584 214 247 708 560 973 904 398 676 358 667 63 701 84 880 726 833 78 583 829 11 583 662 401 775 101 875 36 618 8 846 565 40 901 290 42 100 72 47 207 47 750 797 653 465 554 769 5 137 136 336 232 798 69 248 316 877 196 309 667 913 895 877 431 61 738 315 882 719 606 551 589 822 22 426 337 567 403 915 93 443 610 782 439 335 691 149 267 837 441 702 880 500 531 746 903 8 64 544 416 575 210 204 423 15 657 443 793 538 128 289 721 624 257 424 511 651 133 240 734 113 49 197 18 479 351 664 564 465 12 463 114 328 54 367 917 660 105 564 707 521 442 964 387 191 1 843 956 246 718 675 532 777 30 608 852 600 302 610 421 466 147 8 373 918 458 124 103 557 324 613 998 439 777 153 946 233 478 742 11 708 669 15 459 70 352 895 365 219 835 746 619 930 605 80 20 629 639 652 376 755 476 340 341 41 979 417 624 454 670 704 293 938 904 721 456 135 842 406 963 203 784 826 660 74 758 758 555 515 701 922 174 605 964 648 347 396 698 238 28 728 812 912 935 141 435 490 737 925 129 22 652 143 454 398 65 354 491 969 494 316 666 193 201 806 627 903 614 251 713 564 122 759 804 811 778 137 96 461 878 345 947 972 38 537 221 231 689 371 281 558 329 420 86 978 570 220 6 344 449 892 197 133 206 35 265 713 514 498 706 908 270 556 48 879 61 399 220 647 378 462 356 622 792 584 308 442 157 945 24 113 854 394 988 794 567 29 934 207 297 365 424 275 710 869 910 749 735 189 266 899 635 762 31 941 897 964 500 945 677 885 343 912 312 979 968 696 862 332 785 213 145 87 902 890 45 94 91 86 942 136 394 723 249 57 802 515 898 116 798 875 783 192 233 509 44 795 328 543 995 107 397 753 149 603 368 141 661 526 733 806 501 708 402 938 137 204 676 109 617 454 642 203 177 468 58 405 680 158 851 924 695 905 561 592 678 656 322 631 60 791 350 374 97 222 4 396 573 897 255 956 512 62 753 881 209 968 709 584 502 537 59 663 775 742 260 707 927 448 364 562 288 513 719 291 414 714 545 778 113 474 453 196 685 1000 920 474 477 725 14 947 301 369 769 917 571 675 553 119 951 433 92 936 143 995 628 60 40 868 184 511 821 280 33 197 958 585 978 552 474 988 75 661 412 449 140 550 952 58 817 27 824 783 819 755 172 32 390 664 915 785 985 46 35 971 746 917 495 836 748 468 269 5 296 541 496 71 732 334 311 241 218 341 3 54 849 159 949 895 599 484 603 222 520 889 923 91 982 99 287 704 264 411 528 160 175 394 239 567 543 40 865 914 151 323 797 475 123 742 171 201 470 695 242 48 404 946 960 729 992 524 665 488 507 157 761 719 110 168 447 141 417 773 999 662 94 205 940 611 811 115 576 502 860 553 762 234 212 60 243 966 847 408 300 9 521 270 472 49 410 608 208 437 2 361 633 868 335 537 189 178 444 295 443 679 235 527 16 105 17 281 760 322 953 398 598 247 153 728 741 903 743 568 432 686 430 221 73 453 686 213 388 180 135 997 357 813 55 776 258 113 649 197 344 261 292 890 716 175 349 742 634 969 317 254 345 498 250 964 32 426 877 384 887 502 320 937 150 927 682 378 338 504 872 161 460 576 406 341 954 669 155 105 918 433 334 368 418 550 863 489 745 747 938 440 52 877 26 683 926 726 475 397 993 961 907 760 465 443 360 124 620 838 879 286 95 375 384 582 386 400 83 895 510 145 34 460 224 541 450 592 295 612 848 205 81 906 420 924 415 167 772 167 648 742 185 509 167 962 744 381 515 627 154 967 832 540 609 947 98 338 755 529 645 215 796 203 644 934 195 984 919 341 0 858 850 569 451 378 88 980 809 5 371 819 252 500 791 964 204 362 118 930 481 153 246 922 604 884 342 835 813 175 226 501 588 38 961 477 957 639 176 877 722 411 413 150 166 105 321 923 248 704 837 672 168 58 771 308 318 607 740 387 303 499 261 351 438 569 799 726 391 399 483 238 452 318 90 456 138 680 602 201 389 516 559 497 393 231 230 917 884 874 188 78 818 910 728 644 697 640 282 472 144 828 262 446 636 173 125 862 223 172 160 590 284 853 333 705 977 746 936 487 146 989 577 637 803 724 194 317 234 627 827 992 346 48 683 88 377 415 845 403 279 776 215 18 752 848 319 45 537 478 788 730 668 60 488 375 254 582 392 257 13 272 121 482 173 423 846 690 395 376 463 148 795 93 183 79 800 52 434 482 962 526 931 390 544 960 107 32 730 454 672 962 574 790 843 739 399 778 332 518 937 249 893 519 227 990 939 204 68 225 519 540 681 611 789 620 535 886 245 107 285 961 840 40 622 602 656 375 275 420 464 972 546 264 787 407 231 550 781 539 513 827 487 464 613 777 587 620 219 189 967 414 838 175 770 699 15 717 572 787 486 48 647 292 767 707 163 937 466 807 810 187 714 611 411 17 19 777 825 359 690 499 278 214 828 403 929 653 516 459 482 859 490 976 749 136 213 320 891 681 911 532 729 102 981 525 367 677 889 999 355 973 493 311 699 198 664 553 119 933 970 91 557 628 37 470 271 247 471 15 786 940 25 591 751 947 202 594 820 248 361 741 112 232 198 248 56 115 853 394 909 507 241 629 717 362 216 886 807 250 908 493 273 222 134 435 626 491 62 974 315 926 244 789 353 262 593 292 162 402 725 129 637 385 370 255 385 106 283 145 646 754 675 650 724 196 336 826 237 815 436 210 705 669 132 706 307 177 290 889 971 271 916 657 655 847 930 534 870 208 534 43 836 655 253 707 830 219 108 310 467 767 611 939 959 192 247 903 922 418 29 405 924 22 120 611 289 446 277 138 586 153 50 405 497 882 556 663 340 775 141 299 190 228 503 663 116 692 310 69 747 216 509 849 200 629 178 732 280 997 650 777 354 185 291 226 582 562 127 173 763 908 517 619 469 6 883 438 715 493 966 103 965 733 533 601 455 239 764 532 251 606 711 65 106 389 794 396 921 57 274 387 298 174 82 816 294 366 46 118 9 649 330 937 990 593 742 37 484 530 913 526 702 25 944 514 776 761 327 279 170 200 405 232 578 908 631 181 991 132 117 405 366 595 461 563 433 676 560 370 380 193 881 509 313 87 199 857 615 778 504 724 839 261 130 42 756 480 704 908 568 745 67 258 489 880 983 98 41 606 867 168 100 33 80 740 186 799 632 589 419 452 731 975 933 731 422 120 229 15 815 279 834 189 375 907 211 412 859 103 131 305 540 181 47 247 506 877 27 555 457 853 858 980 948 929 428 553 727 407 369 710 473 74 164 937 857 806 651 269 873 997 696 181 547 343 429 351 159 747 658 810 240 894 875 615 986 501 43 201 193 192 950 794 941 671 462 372 823 60 984 838 348 814 551 562 542 646 687 581 492 151 874 270 400 72 53 335 396 262 480 410 674 879 996 295 259 615 866 1 600 760 801 996 612 453 994 401 621 326 974 223 623 213 192 815 238 554 524 668 71 214 102 661 508 965 597 865 552 983 111 559 662 212 79 43 989 284 841 395 759 840 529 160 673 567 563 678 638 816 987 728 712 879 323 635 299 70 191 149 900 512 76 454 409 100 479 609 161 615 228 375 306 945 74 878 448 311 640 114 629 979 217 520 581 733 768 323 703 722 518 695 774 724 608 760 331 703 530 553 268 558
164 166 197 8 423 788 114 576 213 829 323 585 665 433 433 753 894 672 814 887 964 356 28 23 275 724 544 692 410 608 792 966 500 714 499 267 354 287 534 837 225 703 889 287 386 479 440 118 416 192 488 364 654 737 41 794 181 259 796 9 107 906 611 639 591 313 700 713 56 780 297 240 65 312 466 957 303 959 462 407 655 253 70 175 993 793 48 97 527 662 899 438 249 533 86 494 469 582 260 769 460 119 999 915 55 785 125 753 31 829 645 38 46 775 132 343 800 602 101 437 305 86 468 55 640 36 479 196 760 703 324 376 847 893 604 337 660 27 713 921 582 646 973 782 45 687 235 834 187 663 553 498 12 194 990 604 5 140 319 212 677 879 232 630 888 578 561 445 492 86 157 869 412 431 662 960 37 164 243 247 525 862 455 457 342 755 444 612 566 826 636 232 812 933 198 73 268 586 547 729 294 154 415 218 122 779 459 457 904 185 120 372 703 443 613 38 312 906 2 700 364 561 158 779 15 290 726 151 840 587 746 599 826 816 578 439 374 575 71 449 705 68 663 487 808 371 296 522 316 55 696 868 252 200 292 775 997 990 633 607 371 176 920 434 590 912 389 947 606 104 504 820 974 647 838 63 68 609 141 289 914 243 357 537 484 257 863 775 431 889 623 112 192 214 548 60 119 275 858 92 190 90 226 668 115 42 166 380 338 794 852 28 430 214 596 731 328 985 790 702 370 22 463 32 515 506 285 793 520 882 380 968 419 107 550 836 720 557 148 658 777 380 414 287 344 529 6 591 679 710 641 893 820 307 467 660 205 848 471 666 957 629 875 846 922 533 950 157 143 618 884 345 976 898 962 163 903 588 791 653 14 547 573 536 809 825 601 69 270 101 392 922 600 508 511 85 625 446 657 700 587 152 408 687 805 881 836 419 939 703 721 738 22 453 876 665 349 921 489 273 891 445 436 971 764 200 269 83 877 34 683 705 529 504 594 907 216 221 961 770 359 732 897 542 426 9 744 666 88 676 989 877 174 356 407 137 568 938 827 262 321 446 575 264 421 347 763 915 54 259 47 659 355 483 917 47 695 595 813 702 927 561 829 648 137 992 102 741 176 58 207 750 564 127 343 788 456 921 94 334 428 799 82 711 698 276 872 83 758 895 385 831 620 993 761 834 130 100 960 322 751 752 672 864 910 400 762 181 441 290 274 394 90 110 557 625 944 583 327 944 17 618 614 344 956 646 892 552 512 806 530 306 111 301 87 675 217 390 743 864 772 600 152 742 819 101 629 780 893 190 686 606 797 545 256 507 250 831 523 600 900 841 73 617 925 729 977 205 373 214 123 575 254 26 656 823 35 679 465 50 58 960 0 739 752 743 714 355 262 940 570 547 680 58 781 735 810 749 951 62 799 669 487 299 317 977 874 470 161 242 109 422 233 974 334 77 474 171 919 899 223 767 480 501 27 438 180 697 445 746 833 203 375 398 915 785 236 966 630 351 105 250 738 667 227 338 310 923 930 855 559 28 651 232 528 309 195 769 918 280 934 688 451 147 724 350 842 265 676 457 627 162 739 67 85 650 266 946 909 403 63 464 584 490 381 519 731 763 418 463 624 488 605 583 706 37 237 867 854 583 259 642 49 326 330 666 843 142 397 824 699 660 991 228 873 335 331 29 551 132 388 270 402 153 502 136 543 391 769 735 728 437 491 754 172 656 301 564 39 810 855 84 510 436 748 14 438 317 230 138 29 327 765 873 163 944 533 580 326 79 133 736 244 53 549 210 7 247 639 100 982 552 953 575 306 282 339 756 293 543 265 183 429 130 880 78 562 246 452 162 816 476 707 243 716 619 959 314 588 442 346 736 220 507 33 281 409 781 376 920 486 671 658 556 295 788 1 648 442 735 967 428 907 669 774 107 554 464 218 587 308 23 866 595 647 493 353 11 149 802 336 393 644 824 766 178 18 516 793 292 916 995 882 850 804 88 401 285 427 512 159 621 199 477 231 923 51 369 635 205 72 104 307 50 498 892 117 145 239 631 99 999 589 639 817 52 175 804 188 718 811 748 710 576 702 369 981 452 612 25 144 504 154 838 358 809 586 735 685 811 36 869 622 109 277 708 693 604 638 902 521 163 794 759 821 709 477 972 333 171 681 320 771 508 53 555 382 73 494 1 219 30 733 412 896 530 146 493 773 624 968 542 448 599 379 156 828 93 506 755 168 203 947 312 171 194 100 212 666 366 779 223 886 957 535 122 320 748 432 349 369 219 91 226 209 216 183 325 78 744 674 68 420 689 395 403 946 353 865 921 89 959 437 937 780 174 750 582 565 318 958 205 583 372 719 105 996 233 279 636 832 31 169 415 352 555 593 149 76 404 901 247 846 846 311 268 895 900 697 487 67 550 558 713 595 700 803 409 994 223 110 724 546 330 507 9 66 779 160 704 255 290 668 302 526 673 229 713 503 54 284 746 619 959 10 259 335 468 735 744 736 536 214 497 322 345 204 281 315 448 936 78 626 3 263 203 684 668 302 403 287 100 784 503 971 542 585 950 106 267 384 525 60 598 108 123 298 997 701 734 21 733 778 522 80 737 508 822 478 275 341 340 572 568 124 892 363 520 517 643 675 707 518 823 378 479 637 270 754 471 923 502 723 671 8 733 985 955 592 548 179 923 186 103 473 114 618 31 709 121 890 526 881 572 156 948 861 416 16 172 788 375 318 328 921 306 850 700 368 227 742 317 737 265 783 375 450 778 649 959 945 350 970 81 424 86 83 338 332 636 711 863 682 37 509 522 519 235 399 840 208 168 943 878 104 489 756 581 908 193 44 602 496 203 406 950 299 922 57 560 963 705 823 643 978 179 170 291 383 823 831 395 948 147 730 247 785 343 221 365 789 696 40 424 691 732 98 113 173 649 514 629 940 666 396 137 979 552 616 49 581 369 286 89 787 885 937 622 118 593 19 816 661 670 935 182 9 431 905 602 715 83 367 263 988 573 664 932 453 293 140 498 837 791 461 812 481 703 980 585 267 298 304 82 992 380 782 402 598 511 830 590 211 232 786 309 222 485 556 135 531 259 329 878 952 509 938 661 404 968 712 926 314 535 234 917 653 387 755 229 240 729 93 414 345 953 856 348 43 184 524 4 862 154 954 858 650 151 931 321 84 265 522 685 497 180 539 251 576 444 313 715 372 506 290 134 688 646 687 196 127 913 860 22 446 858 853 661 690 666 545 576 75 123 609 556 128 254 4 310 869 326 692 115 52 631 493 142 483 473 824 235 273 166 490 487 449 205 261 247 734 442 941 551 745 294 191 377 694 90 447 171 667 787 134 877 61 490 200 483 196 1 822 712 753 354 652 745 482 338 942 588 871 445 574 743 245 83 648 859 464 68 129 506 258 499 883 605 348 466 81 966 602 998 147 545 50 147 165 167 291 434 238 380 857 253 153 506 215 113 906 496 325 657 807 374 278 757 552 700 38 715 859 162 501 699 671 332 608 420 932 980 955 21 411 189 841 433 337 539 42 563 138 631 362 364 24 498 212 940 727 927 150 984 759 722 64 958 155 472 928 443 272 515 356 573 798 22 532 828 924 6 116 440 571 527 425 827 162 529 643 599 131 581 678 408 560 560 475 41 536 148 722 771 631 284 288 194 898 877 405 74 247 43 768 633 599 981 848 578 472 693 281 719 167 21 251 421 34 886 749 627 210 854 802 282 184 652 708 251 555 592 741 362 634 511 377 357 282 632 844 245 283 487 912 900 289 820 59 653 642 151 718 854 689 732 203 955 32 877 242 418 177 791 69 310 732 378 121 807 96 511 729 554 413 356 3 871 394 914 340 108 470 541 673 482 801 590 271 940 621 840 815 103 975 888 825 163 747 912 443 677 579 960 986 52 597 357 398 696 248 853 610 887 835 140 422 560 347 33 879 112 241 913 246 603 95 192 541 950 25 876 929 906 309 267 926 56 775 53 757 536 972 443 495 314 704 453 400 487 670 644 516 5 851 227 136 21 20 664 818 444 92 7 74 820 849 284 725 914 350 350 617 984 995 163 505 354 998 299 403 433 870 237 276 438 577 886 26 648 538 756 646 697 717 308 194 693 300 51 607 960 103 315 902 359 659 228 603 658 563 824 79 789 770 516 485 553 228 695 868 826 126 740 360 329 615 342 264 486 949 799 454 429 151 431 185 110 513 643 113 9 435 576 628 246 476 950 62 697 669 904 632 485 23 766 77 592 457 760 11 462 911 45 393 486 417 123 845 807 969 104 580 721 966 516 142 2 390 530 224 100 567 747 135 777 885 393 139 85 391 395 366 254 189 429 280 103 145 91 387 296 767 96 257 976 206 847 182 50 913 463 540 605 806 746 887 870 112 452 439 898 878 202 965 215 984 316 987 574 365 792 839 516 983 924 864 98 202 187 253 408 351 707 834 874 434 304 193 990 795 843 542 740 740 656 537 753 178 770 30 118 867 94 201 34 361 80 458 916 13 139 933 803 776 452 97 207 569 224
351 344 819 735 252 385 441 783 881 741 370 52 963 244 576 207 470 258 929 235 196 594 208 602 861 292 535 929 619 455 728 372 6 565 157 622 661 755 410 978 511 443 537 58 350 852 607 69 575 246 75 292 928 241 569 298 799 315 627 825 523 825 176 191 930 406 466 22 363 769 927 932 456 284 114 914 646 100 102 219 94 526 220 850 354 213 945 565 756 842 958 922 733 440 804 915 915 507 421 925 568 486 635 958 775 40 943 370 77 359 418 699 492 402 637 67 110 298 246 766 834 455 179 826 44 304 515 794 436 564 591 283 377 87 544 931 355 344 867 992 938 466 39 336 691 795 318 829 36 286 984 368 800 285 498 57 145 767 549 880 409 355 139 661 546 408 954 574 603 796 353 436 237 490 707 301 18 385 648 479 69 292 231 333 847 379 330 52 543 176 399 382 41 191 312 402 182 446 671 737 738 356 61 836 22 370 765 635 137 406 706 871 981 345 89 111 151 82 428 618 289 481 448 503 235 369 814 73 620 670 35 279 222 810 551 158 955 320 335 830 95 80 443 429 25 466 71 65 59 251 571 426 826 822 294 6 213 194 574 417 82 667 992 82 841 814 717 657 684 865 112 199 579 713 228 550 626 243 47 534 19 925 813 953 13 99 555 700 824 610 345 471 214 627 865 396 201 215 558 267 705 287 87 258 435 714 337 992 160 305 395 615 969 754 686 31 186 148 788 462 957 609 404 250 693 522 977 281 31 784 284 971 38 433 184 545 10 674 519 819 896 496 5 240 481 626 849 139 450 759 314 445 762 681 835 64 414 428 590 507 84 39 79 151 471 562 281 510 334 971 382 333 723 716 522 531 815 685 767 609 397 968 437 451 552 361 140 49 209 286 191 404 376 334 960 830 948 735 464 572 497 236 918 613 740 155 610 859 628 405 913 66 341 874 722 819 386 666 563 971 4 100 197 847 482 518 708 70 852 437 525 765 393 231 392 296 223 584 534 473 224 744 52 851 51 892 144 512 755 124 952 132 656 948 506 254 302 318 827 358 699 495 934 388 206 756 278 358 439 624 832 57 503 401 387 44 680 137 916 580 138 137 780 434 124 392 296 395 80 215 634 180 979 356 70 844 396 323 703 797 195 472 564 437 282 295 108 306 973 629 875 969 901 472 427 356 188 543 28 122 198 450 65 416 446 838 712 478 167 204 794 283 438 468 855 848 243 547 866 692 420 854 854 875 125 187 66 394 965 596 674 629 199 647 333 766 988 362 301 974 873 473 701 63 442 585 260 883 584 438 777 416 736 40 244 875 280 825 937 576 153 331 238 950 452 175 917 342 277 486 975 925 694 66 645 295 433 923 344 282 884 127 586 126 2 239 78 117 803 291 924 630 526 586 886 15 165 714 495 815 914 325 14 567 12 776 275 154 183 582 178 927 772 696 371 371 559 55 33 146 966 569 758 810 56 750 831 548 766 585 683 870 57 581 940 94 143 138 316 463 45 824 440 956 491 513 821 494 997 894 37 237 545 309 88 11 801 201 890 655 807 692 26 747 602 984 650 380 907 425 892 980 202 540 980 733 356 610 773 662 998 192 673 49 812 694 754 791 236 313 642 993 63 772 180 947 150 765 60 420 15 182 149 735 388 56 944 738 99 660 609 856 746 145 651 223 453 501 72 261 554 67 786 887 168 977 166 950 570 239 91 104 664 730 880 575 640 935 477 968 385 648 147 916 838 389 779 236 342 643 856 235 449 594 787 322 809 531 230 617 747 427 792 731 255 156 790 834 403 230 985 64 512 6 968 713 970 210 391 40 964 976 529 775 669 180 600 988 921 36 548 820 219 502 933 272 882 342 259 839 688 10 310 462 323 134 264 460 247 500 990 127 394 629 598 241 850 445 472 449 83 612 742 388 297 916 447 608 644 215 660 805 601 199 947 810 398 713 615 227 17 927 328 644 104 673 978 718 163 585 632 18 653 466 993 145 531 177 457 535 805 921 521 58 797 225 92 273 204 327 567 367 276 176 319 191 553 518 265 958 173 294 422 155 588 849 566 137 308 906 338 918 516 348 536 564 759 78 532 268 687 210 425 452 226 611 455 973 912 613 406 462 851 390 763 925 148 607 939 401 322 76 593 737 133 487 702 522 419 626 76 318 518 224 751 490 677 332 40 168 373 476 485 134 663 39 971 363 85 198 781 850 910 691 956 466 578 805 505 338 840 48 932 514 995 244 336 431 29 225 974 282 8 790 633 955 613 406 309 97 205 967 617 97 7 203 272 939 573 613 288 883 836 750 999 241 533 565 286 794 21 310 194 653 352 939 105 932 845 79 358 711 802 473 655 317 332 842 860 855 946 32 770 804 189 904 487 472 413 469 713 528 164 583 9 548 539 226 327 136 402 606 720 465 97 93 73 508 795 658 474 472 210 430 577 723 870 523 106 119 528 914 696 433 454 441 258 162 154 581 290 877 326 168 641 58 116 452 405 653 667 514 737 185 749 856 501 830 360 147 839 721 868 599 672 171 331 848 129 881 621 68 828 929 605 553 263 411 920 663 604 798 649 893 251 541 595 703 158 324 303 405 135 890 68 243 774 205 432 129 0 612 509 328 267 820 608 470 843 824 652 701 951 366 527 185 270 725 234 602 959 155 996 413 986 650 823 695 86 821 67 592 905 708 378 257 131 228 572 116 216 514 692 367 769 899 74 569 848 965 715 898 465 594 462 855 616 326 221 771 46 609 349 689 734 926 647 351 185 38 480 390 325 436 390 685 348 260 269 601 257 823 171 169 748 776 339 961 562 704 159 369 368 760 473 578 888 138 542 372 889 563 877 394 893 569 212 666 307 831 273 648 162 764 942 733 668 267 490 190 796 673 177 999 903 705 146 887 423 116 315 111 101 943 810 347 922 139 582 915 24 987 585 832 50 273 565 849 789 817 248 523 311 973 451 224 580 2 122 508 142 574 665 209 869 714 820 576 898 934 279 283 408 598 842 319 100 535 469 660 989 409 596 805 587 638 662 955 899 698 721 750 239 491 161 330 291 331 375 578 508 562 599 954 374 328 594 49 768 153 496 998 175 329 120 784 58 886 643 57 561 774 816 249 825 557 266 836 411 303 541 361 983 891 550 920 675 709 401 690 991 962 679 529 285 512 741 793 484 297 460 211 109 902 493 914 897 166 262 830 62 189 919 639 300 219 271 45 744 469 93 112 156 939 676 445 784 877 764 516 43 239 895 401 407 64 719 325 169 282 343 26 461 372 730 722 690 461 876 523 950 327 30 718 846 287 682 202 192 430 638 573 782 589 96 354 636 907 261 7 245 226 982 478 878 746 911 821 431 739 134 209 752 424 729 777 771 146 520 105 735 49 361 938 714 916 700 769 994 508 502 428 292 329 987 813 488 309 478 118 757 304 366 553 417 992 716 501 379 996 54 978 976 812 187 270 1 600 681 526 949 4 853 617 941 890 879 55 347 781 364 977 369 6 776 466 152 332 287 647 689 962 241 686 557 752 614 846 193 825 324 960 383 167 900 354 902 495 507 140 253 944 908 754 225 992 822 917 725 436 718 756 256 677 727 677 556 881 811 159 583 964 434 873 739 460 785 780 631 106 172 884 250 659 666 366 625 208 380 364 16 661 115 328 190 640 589 897 711 383 200 150 3 594 346 697 862 459 306 259 894 831 372 320 494 494 560 345 118 209 174 253 357 503 293 640 806 37 761 840 295 47 81 749 833 6 240 256 445 586 305 868 659 615 218 25 468 960 592 801 98 805 732 338 830 591 547 855 320 991 155 796 623 889 317 931 458 651 961 383 49 990 581 227 483 718 864 431 55 350 298 872 132 23 658 467 793 517 657 299 232 992 909 870 181 811 23 932 415 170 504 334 967 703 837 349 381 549 630 754 670 495 872 757 622 457 233 729 724 943 530 808 618 939 695 245 639 595 517 332 818 359 923 687 760 67 459 326 107 215 400 100 103 530 844 491 126 197 48 444 697 515 936 707 704 723 798 411 304 89 136 287 606 772 119 793 90 32 743 187 32 926 384 324 808 741 426 542 121 167 254 333 931 287 113 687 829 713 123 200 203 385 953 82 858 892 874 157 778 166 685 864 424 94 117 395 11 143 479 837 710 57 467 140 34 811 227 682 211 41 750 612 476 884 791 882 857 936 444 355 127 946 412 58 229 560 654 66 416 6 27 898 389 741 624 554 359 365 513 96 207 21 906 511 268 423 859 380 817 452 20 852 170 907 321 429 726 80 925 9 489 417 53 730 514 502 863 951 274 547 283 101 362 135 611 507 935 801 745 394 887 370 367 233 42 959 365 134 540 447 597 704 499 958 753 315 111 397 883 739 926 868 299 655 731 641 538 56 885 160 329 355 904 829 486 305 215 102 709 945 429 840 475 224 217 891 64 679 249 575 242 120 962 398 972 41 783 160 463 870 698 307 891 315 500 806 629 719 141 805 430 107 340 158 524 378 510 704 130 365 871 869 678 230 128 640 612 256 313 708
716 182 455 473 23 182 630 873 619 961 40 316 752 457 948 947 253 495 461 962 770 136 682 185 952 532 810 728 577 641 917 376 942 601 528 79 901 480 748 856 812 208 56 239 501 486 955 537 38 285 960 248 598 453 734 23 827 773 302 189 791 47 160 863 275 894 214 861 811 775 951 733 945 125 390 127 868 111 433 52 378 615 646 697 918 736 493 265 301 23 412 669 4 88 604 724 136 694 416 209 43 390 656 603 24 17 352 634 624 537 678 581 618 492 724 428 684 702 636 600 464 61 22 671 581 632 551 944 580 427 992 410 292 186 55 421 507 924 594 813 246 744 718 103 125 158 703 470 472 164 603 953 800 77 824 714 65 548 116 831 572 219 608 325 698 792 638 725 255 334 865 304 303 449 647 141 769 556 211 574 58 85 892 660 691 745 231 131 475 127 95 2 477 729 193 49 571 948 123 189 757 889 668 657 312 256 531 889 788 559 18 578 625 535 220 110 756 322 873 401 371 95 483 629 13 827 488 742 838 819 396 456 339 907 51 566 683 194 768 238 205 15 863 194 463 390 156 199 854 999 702 508 182 785 982 442 458 796 124 881 387 288 704 481 456 663 994 735 529 180 421 493 61 406 499 508 183 702 990 740 236 721 567 872 736 599 760 755 263 371 733 65 147 330 474 217 622 572 26 233 512 553 93 363 96 691 198 382 649 259 809 69 793 665 560 69 304 528 393 851 75 577 468 36 953 819 502 157 200 403 83 459 98 502 925 448 885 327 801 990 505 300 2 559 100 791 621 458 998 311 130 37 746 126 485 929 558 346 322 197 808 924 667 484 139 192 737 744 659 323 983 588 555 187 750 66 650 476 969 740 345 57 552 946 677 11 600 119 115 929 293 476 451 121 429 650 225 571 578 501 260 543 690 69 707 734 623 178 237 104 592 787 828 643 269 174 134 120 613 787 257 670 408 238 196 609 279 939 69 500 223 490 582 436 805 648 822 280 861 194 106 228 721 317 446 920 25 154 639 934 482 541 676 461 274 764 3 540 881 182 324 368 523 657 762 201 844 788 245 423 785 675 675 112 510 575 941 470 262 970 978 941 979 891 368 971 381 745 404 269 944 938 299 50 930 396 616 713 851 840 369 519 386 464 714 76 839 226 355 282 919 183 210 598 732 803 382 43 33 887 168 546 711 405 835 391 73 958 497 546 159 345 286 100 882 69 645 722 188 803 48 510 540 941 347 74 454 852 290 108 775 834 542 524 843 133 871 828 388 43 480 542 438 110 537 603 792 338 780 722 444 120 164 881 971 6 206 928 708 653 146 297 167 955 120 677 173 314 492 622 180 843 607 460 195 933 615 88 550 539 985 379 898 649 284 926 654 532 884 529 658 275 161 790 418 741 117 740 722 937 254 976 627 90 515 183 476 286 99 880 343 162 525 136 8 68 35 282 82 122 298 983 332 78 16 448 856 234 719 90 599 369 46 559 875 697 346 381 323 231 436 800 176 723 715 303 935 815 929 362 175 707 428 545 498 148 860 900 896 349 783 815 869 280 728 232 443 973 192 528 517 997 30 460 910 86 866 123 318 577 64 554 710 520 779 215 565 771 928 774 149 345 669 397 933 422 712 872 584 990 557 753 634 569 513 863 784 223 553 234 419 288 90 94 328 445 174 795 726 307 913 211 609 808 400 642 104 288 34 538 349 801 273 710 818 735 795 216 524 560 535 590 847 163 362 347 72 691 888 765 841 592 814 855 133 916 242 969 798 413 36 419 921 846 187 554 12 280 50 522 87 204 320 688 202 344 777 830 359 318 394 805 569 419 247 879 131 25 767 529 855 388 28 104 89 537 179 596 585 576 239 227 270 245 92 7 652 806 425 115 189 399 295 12 867 281 129 302 635 807 700 643 829 643 291 294 430 540 177 854 122 255 782 557 596 310 307 956 276 331 354 54 364 674 409 226 453 632 660 211 549 547 329 360 495 968 107 768 589 498 126 319 905 339 333 94 401 689 283 456 402 950 389 612 112 153 761 928 79 393 357 136 689 614 894 719 340 866 5 643 864 148 166 544 853 211 826 771 834 257 70 379 566 981 568 130 651 791 858 774 664 800 459 275 97 619 31 706 771 896 908 389 138 375 162 562 144 757 671 760 267 352 215 174 337 335 753 132 102 133 178 461 47 372 845 560 547 37 973 361 398 152 972 48 878 171 720 508 980 872 54 929 330 105 374 361 556 931 313 414 685 94 78 869 235 253 258 372 554 438 590 973 934 345 240 658 962 388 996 713 912 138 407 850 317 166 538 445 561 134 764 301 876 117 626 240 19 792 872 219 57 64 729 349 142 24 127 680 207 140 21 47 672 153 0 626 17 906 486 602 431 103 94 142 989 597 261 156 774 675 287 458 976 302 229 211 406 181 84 181 249 798 730 240 490 925 631 755 469 735 88 736 489 509 686 93 681 631 15 492 706 191 911 909 121 722 663 526 936 662 271 127 272 316 448 420 478 27 252 74 614 272 920 721 640 431 158 254 533 399 294 390 644 304 71 24 380 952 68 656 169 906 285 385 447 304 441 875 449 163 574 53 988 127 897 677 655 74 816 342 278 271 526 101 410 381 673 417 241 225 309 713 221 982 670 592 521 830 661 71 562 330 606 582 494 22 356 268 922 494 530 586 665 865 836 896 384 742 611 931 53 280 857 122 959 619 790 818 693 103 20 967 437 207 697 556 740 841 232 918 506 992 265 590 743 656 642 415 467 592 997 819 823 991 427 498 379 885 742 409 296 934 840 269 509 137 527 18 6 218 696 893 544 736 573 998 259 942 601 868 705 993 350 750 108 930 45 291 713 68 199 387 224 534 924 639 151 46 250 413 327 187 353 712 445 516 496 784 222 974 874 303 135 777 503 904 993 586 766 141 85 973 383 925 522 865 227 352 103 365 399 249 170 46 37 968 308 825 966 871 932 82 363 192 914 223 991 598 143 922 974 801 145 729 674 58 268 33 514 48 300 940 411 228 877 127 365 967 709 352 889 135 49 334 217 200 588 647 439 107 152 588 759 934 335 796 321 168 422 34 999 470 185 306 694 808 466 912 385 947 891 366 747 535 63 954 228 976 342 914 289 702 1 867 426 165 937 78 310 66 786 973 909 700 938 5 657 76 717 722 954 846 360 449 943 769 765 171 305 407 470 812 886 522 923 858 434 392 110 965 243 718 907 389 186 683 508 555 238 714 695 378 842 416 906 809 315 667 375 177 264 78 366 870 111 531 688 267 950 566 579 248 849 479 66 213 819 449 879 708 460 649 391 265 119 722 219 388 605 1 405 705 887 246 813 933 114 950 341 608 850 664 473 628 7 707 602 735 457 313 194 229 423 44 862 497 687 237 820 184 27 79 755 724 927 416 171 264 452 232 796 525 163 167 763 649 903 333 970 134 902 307 817 30 392 704 940 246 815 615 984 540 939 651 754 805 859 731 559 342 692 373 926 50 203 938 949 581 516 546 633 868 758 502 653 700 118 954 546 217 789 556 583 502 165 120 519 46 587 609 487 412 435 114 995 916 230 123 403 151 440 648 570 787 870 244 539 278 641 765 773 558 491 225 804 893 413 323 256 10 803 538 376 26 534 531 956 204 947 786 141 901 216 449 481 262 545 413 643 955 504 94 29 414 680 553 311 95 831 952 361 700 113 813 372 174 81 140 172 277 825 719 39 981 266 836 479 121 797 858 471 585 150 947 548 101 148 564 190 995 465 732 209 501 442 205 297 430 201 211 282 394 776 971 462 526 76 715 628 932 128 347 893 143 80 431 852 540 306 882 832 631 662 780 432 105 277 673 963 561 91 635 212 125 727 63 772 959 77 989 821 26 833 552 946 227 965 743 154 511 987 531 86 154 807 116 244 169 564 298 848 94 916 882 591 736 450 954 415 942 593 236 348 775 132 154 900 260 234 799 331 711 830 257 140 946 137 321 977 913 778 680 536 562 248 75 986 606 620 38 637 921 325 687 958 165 334 770 316 623 60 52 52 831 632 627 799 166 181 742 981 859 233 420 904 869 532 211 961 481 395 747 14 216 723 472 197 325 880 912 802 725 377 34 208 763 648 27 41 77 226 273 787 345 731 950 397 45 204 255 500 53 74 930 518 824 191 22 749 851 155 973 612 995 280 103 915 531 735 312 597 540 373 446 319 542 67 503 586 920 741 171 964 947 59 58 629 856 883 700 414 2 890 729 595 935 338 565 679 987 899 316 32 290 484 210 610 188 511 536 62 877 806 899 837 678 967 597 9 574 344 158 794 427 543 548 184 568 745 451 101 646 968 670 10 7 957 272 288 14 739 120 326 890 751 13 153 832 358 11 575 546 105 674 370 928 666 87 975 461 781 444 11 837 44 960 218 671 213 238 251 414 617 840 157 495 699 828 281 149 846 84 541 65 336 219 744 150 367 411 701 685 420 461 109 971 738 497 42 179 417 376 725 528 351 122 424 432 931 550 520 406 895 337 576 50 314 31 563 374
278 456 965 933 36 490 921 715 535 610 320 815 280 307 549 924 235 940 695 78 531 30 355 549 426 907 853 468 824 881 933 706 99 63 563 748 739 848 110 847 305 100 982 84 807 314 401 703 9 433 172 270 846 897 350 151 671 33 498 589 574 527 321 173 909 487 868 560 539 3 795 738 384 335 882 558 765 763 942 442 903 64 340 247 353 588 111 220 310 645 16 83 469 661 419 938 276 515 54 537 851 369 974 7 254 932 726 310 121 610 4 911 455 449 279 848 767 619 850 744 854 471 667 437 441 534 575 299 89 185 60 533 494 981 191 823 582 443 275 985 461 908 646 482 664 142 289 718 776 218 962 981 504 455 129 450 862 129 976 363 372 267 223 202 488 35 538 645 450 877 31 565 265 876 215 997 473 719 960 401 987 887 327 253 313 399 198 536 797 377 529 596 27 256 855 278 675 153 802 444 741 930 545 410 497 969 677 995 65 652 344 351 118 550 113 883 85 238 908 69 229 362 724 448 650 731 966 721 477 235 131 502 576 667 958 254 751 213 895 173 122 526 718 318 18 562 842 682 756 692 204 841 286 218 588 475 520 546 994 368 952 405 557 134 800 376 196 295 645 197 338 550 704 341 714 581 83 769 242 460 442 19 716 329 40 780 847 262 841 240 365 346 920 509 220 350 983 657 66 115 886 751 815 898 619 683 302 274 745 344 239 723 94 516 470 924 212 326 88 76 811 539 947 815 602 125 493 593 59 760 717 722 15 206 826 377 209 78 432 653 785 370 176 626 840 701 757 41 32 460 127 56 860 684 75 867 435 100 107 657 136 732 364 882 618 183 333 824 836 296 208 602 298 380 413 387 195 529 440 965 780 817 199 572 307 237 905 302 786 244 29 481 260 263 605 681 715 607 303 184 731 106 347 994 480 498 141 898 980 422 782 888 282 780 635 810 759 22 991 550 255 700 411 899 877 920 711 294 893 489 885 891 845 507 328 138 318 58 140 848 166 687 820 697 720 552 658 510 156 694 418 642 142 959 14 586 769 393 221 799 443 763 393 765 13 717 175 929 513 520 485 616 773 716 430 428 891 65 722 9 395 591 62 39 971 674 249 808 117 137 863 299 38 945 778 432 219 199 622 949 799 143 998 917 910 852 137 682 288 917 961 782 179 985 688 38 247 505 128 967 475 857 57 713 690 32 526 519 777 163 883 646 72 717 266 72 927 617 825 408 46 336 644 80 361 949 534 972 489 122 533 747 710 587 400 334 670 164 839 19 103 33 25 249 476 911 599 157 359 746 593 662 834 934 451 689 200 947 474 223 445 23 434 774 979 597 55 521 830 353 78 383 844 505 625 740 369 24 429 294 414 281 653 585 374 275 693 420 630 515 591 151 848 183 405 546 637 993 932 305 514 748 183 430 700 803 6 479 506 109 190 566 562 855 416 120 608 853 168 978 308 710 665 881 500 997 713 497 482 23 743 764 41 962 438 283 796 993 858 720 134 427 926 846 651 378 594 857 819 440 19 376 831 197 912 20 510 421 639 103 772 136 943 714 226 406 309 608 332 11 737 646 873 790 615 178 617 540 207 972 35 416 44 982 809 888 559 815 959 150 446 382 37 716 566 319 833 231 81 407 584 634 550 142 683 810 403 116 397 926 53 254 984 145 679 520 173 664 660 993 832 42 610 991 571 276 236 251 696 31 949 130 499 869 56 1000 865 797 935 78 685 696 250 774 634 249 738 728 609 724 319 702 170 382 509 679 736 216 63 685 464 276 859 925 712 389 567 889 472 770 68 843 317 210 852 883 471 596 530 825 766 999 144 312 970 55 871 295 502 529 293 410 258 345 225 922 702 867 315 137 810 182 120 446 238 854 835 162 343 406 779 93 402 431 273 122 915 626 955 169 325 199 586 546 806 805 436 316 544 864 528 310 345 919 750 209 39 306 362 843 222 579 951 830 762 62 663 589 744 819 495 737 335 370 412 162 527 354 23 244 572 619 253 159 334 983 867 766 946 233 692 237 114 449 579 983 719 252 180 991 775 574 290 416 659 172 373 554 698 438 861 5 337 278 900 273 244 404 869 736 375 106 674 180 452 220 259 772 791 65 90 653 735 519 747 346 733 908 561 1000 496 876 703 907 151 776 874 956 174 162 804 554 788 14 186 753 105 144 261 621 51 247 262 160 458 621 864 584 133 908 986 441 643 395 143 974 368 211 48 838 167 677 542 294 590 533 82 74 433 482 484 238 263 725 453 700 907 34 415 702 808 819 632 934 968 477 817 723 58 519 813 789 794 491 892 6 109 729 595 612 501 230 981 680 100 620 978 585 300 851 516 45 106 211 382 116 388 176 655 147 352 107 649 256 642 775 185 501 287 385 376 663 74 192 456 544 894 869 956 830 358 493 189 945 838 107 2 378 753 367 902 120 507 602 33 101 603 855 386 166 790 934 889 169 181 446 71 647 387 304 681 792 944 885 604 251 407 661 130 677 607 905 524 863 631 83 517 123 323 790 856 162 187 768 98 185 948 764 771 991 843 213 503 646 823 55 96 791 463 232 155 574 486 872 466 160 91 663 201 289 709 121 439 69 158 704 102 828 381 406 546 787 76 846 380 607 536 895 988 694 5 749 424 66 682 554 396 310 50 198 420 621 774 317 1 473 153 927 218 242 512 729 518 726 202 2 10 705 623 546 240 307 627 5 394 744 937 459 919 308 814 745 911 581 135 550 621 649 246 300 784 753 552 249 169 762 687 610 967 67 922 356 707 833 421 120 154 38 761 703 270 925 884 385 148 496 821 985 748 478 316 201 728 296 311 26 589 954 87 223 578 394 669 610 162 627 182 911 157 467 636 331 554 154 611 197 274 628 70 673 896 556 616 526 363 637 787 723 701 79 392 352 523 15 267 969 875 298 228 482 348 309 954 364 80 511 192 542 995 192 938 957 805 837 116 779 213 342 560 757 565 694 870 224 723 591 666 860 521 729 522 26 890 91 336 238 0 397 969 254 125 635 837 399 20 916 252 386 231 866 194 415 758 127 234 741 454 280 245 145 304 219 781 863 45 548 205 285 928 624 378 531 398 778 792 925 612 490 569 530 801 736 447 389 28 126 97 313 206 745 104 564 491 443 547 642 306 253 763 543 271 130 641 824 3 365 939 180 754 995 684 787 829 286 177 875 285 533 906 84 481 954 628 185 367 490 558 723 511 421 597 486 459 621 30 684 163 850 629 727 115 449 406 328 990 691 42 318 699 711 354 351 953 823 541 709 585 107 583 618 694 363 237 217 427 764 21 959 697 40 654 995 11 230 950 415 577 892 210 754 26 734 638 705 248 488 975 204 897 745 581 633 880 29 945 572 957 377 17 27 725 996 159 685 490 781 930 521 515 801 467 996 49 20 224 85 916 651 537 307 798 934 989 440 422 211 993 986 126 231 92 640 84 886 95 864 211 745 887 72 331 400 620 392 556 701 391 289 230 599 203 511 69 325 914 350 483 25 366 753 881 617 689 102 487 939 818 747 124 204 592 75 284 64 437 763 356 50 132 127 390 602 449 299 444 720 465 814 408 527 86 741 828 184 370 950 281 563 77 896 188 520 752 603 299 286 564 465 606 582 61 295 7 338 783 437 647 906 918 454 898 948 67 634 409 376 740 360 147 300 543 534 292 680 112 256 680 34 899 431 145 356 816 969 849 983 913 713 568 622 152 809 197 965 570 926 193 75 294 933 216 76 233 255 322 591 243 43 519 883 678 665 924 742 12 271 22 271 478 155 532 164 138 85 296 194 866 428 876 499 662 805 587 811 52 177 468 687 47 821 377 901 596 684 973 559 457 936 661 39 901 240 548 337 184 348 264 153 626 729 160 682 24 882 940 93 268 88 508 362 448 590 119 521 705 628 923 824 269 478 633 520 425 300 301 111 746 895 232 551 721 337 624 492 43 106 904 611 165 889 360 779 555 166 929 164 326 582 972 317 329 639 297 918 423 533 404 176 614 77 686 341 888 833 822 3 417 431 540 90 668 968 460 597 934 798 600 918 379 710 768 625 241 294 691 161 389 101 727 759 992 151 357 888 164 894 963 714 755 2 742 761 383 857 272 9 101 87 925 524 812 881 291 493 648 907 214 584 371 747 573 414 652 694 997 950 257 204 730 770 34 386 706 270 139 218 964 467 613 8 149 13 251 659 178 412 314 461 760 8 803 90 734 512 150 2 8 887 827 480 283 391 673 889 256 368 999 574 657 461 312 507 640 727 64 641 676 312 551 270 462 880 553 47 227 423 324 68 399 593 428 557 330 18 598 927 749 366 996 883 349 986 601 536 872 994 79 431 770 573 708 399 931 214 505 22 73 421 277 484 385 234 339 721 351 903 789 52 793 990 431 140 941 339 732 815 525 331 857 170 936 429 295 982 878 538 410 284 123 22 108 651 479 640 879 976 580 599 729 504 161 382 342 990 341 196 492 201 93 777 985 494 217 9 656 134 764 690 672 901 977 988 171 504 917 12 346 263 146 790
581 13 979 236 811 998 683 711 413 871 508 658 161 496 561 221 666 126 346 452 750 527 876 729 993 318 516 441 740 865 304 966 380 459 520 697 966 808 633 230 254 977 823 430 388 796 694 555 671 944 578 30 188 284 103 527 281 220 572 792 937 820 695 905 305 426 22 121 416 57 338 861 887 159 491 82 312 527 656 510 462 667 880 664 814 355 307 930 798 146 139 263 723 636 933 138 342 859 34 228 934 284 316 461 948 802 567 294 573 109 91 632 180 488 16 847 957 559 861 452 126 218 76 645 511 606 74 459 718 655 730 199 495 184 283 648 784 426 365 798 279 795 964 163 717 648 382 851 608 61 639 774 270 275 594 831 280 198 517 240 801 357 920 834 457 943 618 587 826 449 810 987 412 334 87 795 575 899 273 977 167 41 586 157 166 967 536 364 711 280 205 217 241 134 591 691 763 327 803 830 300 766 227 979 893 369 600 185 455 569 19 112 940 264 584 706 626 117 947 811 158 713 298 443 783 972 768 544 114 965 218 469 936 977 838 283 973 233 913 568 463 179 794 487 942 751 571 303 776 663 969 442 894 437 296 414 452 613 918 272 479 475 451 626 381 69 959 11 322 275 356 979 870 210 363 900 625 897 84 584 910 876 476 376 851 274 721 143 109 244 951 730 219 553 364 767 736 648 972 809 282 779 82 196 588 446 500 862 680 60 77 590 477 933 426 20 885 107 89 583 276 743 178 380 907 648 786 359 513 740 952 115 135 222 938 334 473 208 554 907 160 380 607 213 558 779 839 771 729 789 628 417 507 313 902 284 118 415 405 509 293 240 335 97 314 689 357 250 345 239 970 817 684 965 484 558 391 407 31 885 592 245 593 567 434 33 856 184 43 449 515 586 162 78 722 512 448 591 953 877 317 742 896 440 688 332 997 765 958 440 243 655 207 430 297 412 144 960 475 561 208 956 30 762 646 550 752 799 302 45 429 215 715 563 921 221 414 933 290 955 707 967 852 441 443 830 294 274 142 854 963 731 904 875 669 351 709 457 14 741 211 776 333 716 686 848 107 816 967 421 215 595 438 925 990 992 812 649 134 205 291 36 37 565 724 43 739 52 437 166 606 968 41 580 104 54 872 109 152 942 354 617 274 889 867 802 597 316 399 76 888 213 659 922 487 207 526 681 545 931 184 39 92 110 309 878 226 328 518 898 482 479 497 692 865 605 450 958 982 234 882 403 787 55 159 41 68 958 245 138 459 470 565 828 133 910 627 395 615 868 915 97 404 224 55 548 614 899 994 507 924 530 758 770 51 395 693 369 687 265 804 896 194 352 396 885 12 831 900 134 246 796 213 129 47 544 340 197 845 710 327 777 421 937 436 54 531 718 553 907 640 542 523 586 225 475 807 731 986 223 59 220 44 884 108 115 402 214 566 755 961 167 197 800 490 711 289 380 552 153 624 400 224 716 17 244 83 51 27 135 474 820 875 706 835 301 802 264 371 664 263 939 411 897 710 168 550 26 40 23 406 807 117 815 242 42 654 97 186 449 542 48 337 230 850 589 903 834 645 112 674 373 29 305 616 175 493 747 672 464 35 814 922 562 301 665 424 909 535 472 458 711 442 392 61 522 444 984 97 550 287 315 395 426 165 123 329 468 726 112 988 431 788 115 253 965 78 568 52 5 690 971 369 986 148 743 780 63 747 80 435 962 39 387 514 512 209 11 201 33 470 273 45 895 347 771 589 2 712 803 754 848 825 592 533 130 985 837 681 819 328 50 678 515 692 647 955 316 543 880 766 561 954 717 767 494 660 348 383 37 670 410 555 884 222 395 8 483 313 676 732 94 140 235 941 178 169 200 234 588 232 173 682 431 0 518 943 538 727 513 556 862 733 279 284 104 623 801 390 967 673 187 590 917 874 382 277 113 815 807 122 208 611 430 539 741 129 939 629 90 583 360 741 346 796 938 154 595 790 966 886 520 649 818 156 951 433 544 11 779 857 212 602 605 648 538 56 966 386 597 675 428 472 51 64 137 509 995 464 530 731 590 308 689 121 323 361 531 272 590 389 371 214 159 862 130 403 243 344 885 519 654 331 591 779 121 960 376 840 267 691 717 174 327 653 293 385 575 99 55 743 53 247 979 549 649 998 790 777 430 834 210 324 628 498 633 496 37 288 712 24 546 249 298 873 428 236 126 619 540 6 289 621 40 908 174 418 915 189 207 537 808 3 347 478 33 878 889 334 60 609 508 854 241 800 175 563 163 570 438 830 637 929 216 821 36 269 757 449 309 547 716 551 670 630 975 661 797 697 998 79 499 86 534 667 648 977 611 580 575 925 672 912 393 926 923 530 455 440 917 193 984 46 275 341 420 791 380 842 233 353 733 262 966 527 857 150 728 770 925 560 533 858 439 454 1 72 520 799 403 408 638 168 580 927 451 153 142 456 385 420 109 538 53 884 385 676 48 359 225 512 522 759 930 805 869 179 165 816 358 617 342 65 92 819 497 352 866 268 785 151 771 919 610 143 477 415 234 49 820 319 645 546 458 90 394 4 948 320 630 136 914 866 357 844 81 21 184 212 6 521 505 131 844 644 8 737 188 829 659 714 240 75 786 601 475 367 498 949 167 321 357 848 308 965 579 120 248 96 578 295 327 326 363 88 494 355 415 755 207 423 195 137 664 311 731 891 315 155 165 944 448 20 874 58 786 975 133 379 923 119 231 315 354 124 427 94 572 883 489 453 405 793 277 264 5 339 150 210 121 529 106 5 715 631 613 574 779 18 401 223 412 164 256 483 199 220 951 203 168 897 630 968 158 1 551 817 345 378 166 115 76 427 595 492 737 128 527 397 252 911 817 699 135 658 813 400 963 428 978 255 701 101 93 183 694 725 516 713 576 906 186 603 993 10 222 182 501 664 488 855 54 112 91 95 709 157 670 146 189 195 448 827 941 374 905 909 30 771 416 613 796 595 107 995 344 785 208 847 193 192 242 813 261 190 468 781 745 42 388 13 324 849 463 525 682 323 568 598 154 116 434 102 231 430 896 238 855 808 436 665 697 147 716 738 489 230 247 689 862 275 904 173 55 797 115 410 720 980 885 685 83 191 996 775 196 679 76 251 156 237 399 939 406 235 806 199 335 187 866 376 558 962 466 401 114 989 616 931 385 976 934 504 862 465 804 762 950 996 38 605 558 231 437 431 658 422 379 792 376 358 736 956 467 522 282 447 206 764 604 745 638 204 229 651 529 822 758 67 886 564 559 577 268 765 172 299 10 286 489 292 672 846 439 123 497 125 82 240 105 25 281 485 684 387 755 795 548 945 286 38 448 127 384 769 691 582 448 899 998 635 514 604 663 587 474 63 393 632 881 32 801 950 294 407 460 782 887 576 413 330 770 696 685 398 632 258 331 393 172 863 626 332 773 98 819 48 398 460 750 901 984 772 188 701 446 432 136 217 570 360 778 828 308 984 473 303 640 622 266 652 126 544 792 705 860 562 875 73 841 978 187 809 208 26 202 905 997 528 868 256 141 62 25 643 467 831 854 163 145 23 134 534 299 171 730 987 511 466 412 749 5 778 538 579 785 774 616 489 481 172 809 932 424 655 234 871 195 832 230 439 836 761 142 634 646 889 211 233 983 377 702 935 785 548 542 70 395 419 758 753 206 318 403 700 780 568 979 110 415 306 92 310 8 177 193 662 732 36 566 879 891 596 959 992 447 837 865 698 424 599 649 149 617 53 604 505 665 708 690 914 997 343 250 266 471 853 420 60 362 999 405 349 597 760 390 502 510 9 429 841 559 650 416 946 581 198 629 499 280 757 886 506 201 202 491 585 313 285 111 638 371 248 330 252 157 541 217 702 496 877 766 974 401 716 714 50 672 501 843 206 81 85 309 557 279 28 393 742 909 748 936 471 702 895 40 540 971 259 550 229 276 480 813 278 23 257 653 806 573 228 246 467 757 657 270 843 381 441 400 348 854 869 69 824 558 892 58 93 920 100 908 469 76 636 781 138 744 917 736 916 138 2 242 368 68 267 519 221 902 559 872 271 355 641 597 417 247 200 801 833 477 362 714 384 767 983 792 510 415 923 185 751 419 250 378 746 46 930 383 668 447 244 534 637 261 373 950 818 94 486 545 33 930 336 94 532 311 81 274 446 282 350 863 130 300 569 559 370 133 971 517 113 460 145 363 141 660 881 64 175 672 820 493 859 863 789 558 445 755 744 805 325 515 647 992 494 898 425 973 111 736 524 30 185 251 54 241 57 401 612 952 735 737 773 141 836 133 719 938 265 189 706 570 704 634 239 474 503 569 898 205 66 561 481 745 468 967 394 180 890 772 105 268 196 886 15 94 392 28 720 679 80 980 351 253 864 792 69 533 170 999 7 562 409 791 734 925 461 101 261 886 991 510 663 604 71 379 372 993 366 845 216 476 620 890 860 49 868 636 106 126 642 158 488 192 981 340 928 713 181 705 132 265 728 16 260 38 703 549 176 649 375 281 756 39 610 438 677 15
939 225 270 572 721 941 894 135 14 663 44 602 811 17 951 753 129 193 913 153 162 303 231 928 973 272 417 856 919 307 490 354 302 485 241 239 69 95 170 563 381 193 487 264 736 808 581 286 729 194 583 42 477 152 399 417 549 986 155 748 11 717 413 724 293 226 640 787 279 273 589 126 347 811 520 440 925 899 429 404 182 437 576 345 966 954 148 903 100 16 300 914 303 594 914 153 505 424 419 312 722 855 834 635 151 710 568 354 933 62 48 830 529 809 152 412 726 3 846 732 661 283 797 841 653 261 276 954 907 495 613 740 868 566 71 173 910 953 179 59 377 23 340 989 526 670 820 113 510 592 350 211 49 650 133 407 744 844 541 178 555 985 506 238 915 579 450 373 322 797 191 283 19 145 364 861 984 518 784 815 883 771 163 469 396 831 755 466 81 162 409 860 900 917 9 644 446 721 342 574 826 67 292 727 864 577 164 352 131 960 740 372 871 475 724 774 13 34 114 169 989 733 731 242 565 292 284 788 150 790 596 387 911 419 771 23 981 379 666 64 856 126 299 264 785 524 460 111 816 292 828 835 83 345 25 959 503 503 580 78 457 797 637 574 62 726 888 833 608 933 705 312 798 720 348 120 212 570 310 741 65 284 280 806 827 417 839 109 449 510 234 903 612 164 780 370 623 12 78 355 773 626 414 578 842 222 993 778 772 33 496 896 119 644 259 280 813 980 961 910 230 673 215 255 889 695 146 649 802 349 333 371 829 775 980 417 795 201 2 998 402 903 635 924 484 380 957 25 384 333 817 582 311 242 898 155 999 747 691 38 543 235 759 97 433 345 762 272 10 170 252 434 733 223 745 82 86 652 692 966 28 424 620 542 240 176 200 835 315 843 213 723 533 374 681 851 435 443 538 736 742 144 45 997 379 262 398 479 764 349 355 78 501 539 95 985 220 948 885 252 787 564 228 563 328 54 141 503 358 83 790 221 878 332 168 156 585 937 401 363 375 703 85 519 363 962 536 234 672 695 266 229 356 660 130 928 498 179 416 564 491 429 38 824 113 807 615 431 519 140 662 25 972 572 98 145 660 96 261 83 255 145 89 533 634 46 91 629 832 207 51 800 444 846 727 853 564 74 458 596 624 852 394 101 321 499 101 857 717 900 985 134 472 210 153 34 464 918 198 236 796 913 517 106 233 18 296 326 297 676 66 705 393 605 837 288 825 309 668 359 941 505 137 927 254 676 110 395 586 426 988 456 207 435 838 80 140 293 221 413 421 103 616 981 880 835 694 61 569 170 650 335 552 475 188 735 238 638 217 78 471 822 482 563 891 444 461 193 142 796 20 637 223 378 41 246 467 292 53 135 260 107 39 826 74 528 312 497 273 825 633 761 504 15 289 616 676 373 899 43 35 244 352 200 818 295 521 12 197 435 193 95 962 137 249 389 539 332 671 744 314 813 778 836 383 448 892 576 810 431 528 909 553 480 243 425 160 982 602 443 531 397 903 361 687 788 196 408 659 267 174 918 982 740 874 428 959 798 227 704 754 499 373 661 229 646 673 851 927 103 782 652 380 351 850 599 618 212 304 560 708 473 976 150 695 517 372 449 667 791 387 161 256 416 58 898 104 611 830 751 248 562 290 180 408 70 954 283 642 194 106 28 22 428 833 873 789 106 956 512 946 910 847 158 326 223 748 659 120 33 320 969 108 553 983 970 822 164 0 817 178 30 897 538 109 368 112 636 84 546 534 825 677 824 189 568 991 617 362 989 714 983 262 986 308 92 997 132 317 576 550 498 948 226 36 738 890 737 904 543 563 70 149 417 792 321 696 980 879 910 253 784 105 88 887 446 769 724 605 2 250 790 329 97 940 917 277 769 803 819 741 654 844 62 452 103 47 326 649 355 218 975 195 225 720 697 967 207 31 360 836 776 485 929 594 208 851 751 144 134 147 596 237 683 674 124 776 610 509 563 282 855 216 228 632 951 395 407 397 559 577 153 453 887 658 800 990 626 24 59 90 15 975 176 542 569 689 943 145 24 739 613 777 300 500 381 865 218 840 310 716 161 451 688 126 692 454 749 518 890 646 631 420 652 7 891 246 42 61 536 685 807 774 921 592 988 169 180 995 718 638 666 710 791 337 494 979 566 942 694 291 490 611 189 426 370 428 529 480 384 854 976 768 319 56 283 815 688 866 153 176 204 118 952 128 820 680 802 469 172 511 7 499 652 537 28 516 329 116 744 924 751 950 439 858 726 606 239 765 509 977 124 963 625 703 93 665 451 779 694 192 803 943 37 166 427 158 982 305 341 544 732 639 488 436 830 59 586 316 609 15 291 709 805 55 531 770 373 275 509 749 953 349 643 456 588 94 634 965 243 971 495 354 601 64 870 698 524 862 593 473 72 804 615 831 462 16 626 184 236 683 830 111 357 288 121 566 377 475 803 584 76 462 85 294 516 978 164 761 875 853 938 921 782 952 529 173 718 604 91 235 479 172 263 483 970 928 749 908 967 610 216 781 72 861 124 370 728 382 148 559 228 901 821 430 288 514 86 575 623 800 46 367 683 232 508 684 808 958 309 180 197 418 220 719 577 669 604 920 76 209 992 848 5 281 870 60 860 793 334 190 696 617 593 494 156 656 471 278 327 579 968 391 245 877 746 422 631 332 219 79 803 336 932 525 633 434 845 734 68 812 717 404 66 50 858 199 542 21 90 187 513 325 891 626 597 183 275 507 714 664 208 465 706 645 497 629 24 286 352 177 327 545 782 873 7 226 16 324 990 937 576 489 846 934 454 986 874 711 299 707 875 165 208 570 637 970 706 439 921 675 662 824 296 747 250 335 925 651 297 392 409 560 899 688 862 301 926 72 7 819 268 497 219 185 411 323 241 852 554 628 902 783 549 905 780 351 485 700 302 697 724 801 515 882 695 92 2 346 779 386 217 468 441 5 473 495 863 786 210 508 19 359 71 515 404 46 463 265 744 201 26 287 287 388 800 513 588 466 171 652 259 535 916 132 571 902 959 557 27 194 612 936 176 809 797 424 721 648 502 603 158 870 682 730 241 371 118 438 718 204 920 751 733 63 862 547 366 40 21 886 501 595 493 267 386 17 520 353 442 756 206 522 562 23 494 411 72 597 183 115 224 760 819 845 854 753 762 365 716 757 140 70 827 102 217 750 462 808 40 30 327 631 122 306 79 263 399 99 147 593 706 912 684 274 683 225 414 389 526 242 920 574 723 551 188 258 764 12 404 690 71 431 589 244 408 647 102 567 85 33 488 947 547 893 532 930 969 938 690 415 661 627 971 124 212 334 151 805 923 307 744 641 892 139 732 423 212 247 530 143 225 327 638 562 397 37 498 554 511 127 154 219 484 512 713 532 951 122 178 702 874 134 260 655 408 239 825 561 234 76 126 932 803 875 147 330 902 935 555 298 644 3 524 68 48 26 988 154 300 540 740 479 62 236 915 706 803 159 811 407 911 863 196 157 179 917 798 502 66 125 655 619 16 713 270 723 877 67 582 867 676 269 626 949 955 599 919 87 215 601 65 136 671 524 551 470 843 80 430 138 397 264 993 161 797 206 672 107 640 448 402 437 984 767 452 622 950 318 282 224 611 556 753 929 607 600 674 578 739 75 536 922 404 909 116 944 787 823 990 463 261 598 555 400 135 987 552 425 83 587 408 857 193 343 330 752 876 339 670 97 578 345 108 969 420 181 739 791 162 743 417 103 313 643 635 406 59 953 381 175 447 361 386 955 423 712 410 794 881 835 446 573 459 368 991 357 305 57 599 548 827 96 974 476 607 29 692 135 956 481 552 699 614 77 371 82 32 285 672 855 804 530 101 678 812 32 296 923 424 202 900 486 94 732 868 27 637 758 865 251 434 385 569 374 45 896 398 704 252 746 953 725 97 283 981 309 911 440 255 410 452 960 859 210 28 775 953 492 440 992 733 211 871 443 215 208 648 117 77 945 347 523 614 366 700 571 313 860 725 715 337 625 923 884 616 42 589 121 604 994 763 447 746 968 225 682 462 591 884 171 243 766 229 841 28 455 538 405 771 369 797 974 100 821 721 331 77 344 667 572 556 926 11 474 898 427 3 806 359 763 701 582 337 906 443 441 817 654 984 268 222 43 792 998 1000 88 34 590 124 843 196 4 479 222 709 493 584 271 820 403 679 432 168 670 132 859 566 459 740 916 857 93 956 18 479 203 482 876 308 872 416 718 466 6 307 788 781 123 510 34 573 8 854 630 265 360 700 445 166 558 380 257 178 609 767 412 747 52 922 614 722 636 499 814 798 1 687 737 119 686 728 376 607 701 633 214 45 607 637 488 211 73 432 588 881 996 947 205 475 167 350 390 609 657 753 679 631 478 625 156 121 881 887 735 289 728 143 295 520 644 921 341 175 693 485 338 353 272 570 54 456 799 68 964 285 849 2 807 55 319 216 663 798 621 310 738 205 245 174 931 183 869 771 378 377 186 354 546 199 918 230 442 179 895 986 313 772 527 802
548 262 699 427 16 788 245 807 698 99 506 462 268 878 623 932 6 290 852 670 83 191 997 98 299 844 800 120 55 561 175 212 72 140 538 751 337 38 789 246 967 475 353 28 161 218 848 305 347 691 138 535 496 878 595 160 962 491 638 732 811 57 847 954 165 329 592 780 48 857 272 84 718 983 989 655 387 791 363 202 389 740 378 99 40 632 526 730 487 490 167 92 37 472 199 598 973 815 372 896 155 506 263 596 480 29 868 253 619 250 430 691 694 405 68 370 57 371 302 940 509 385 166 815 502 516 141 203 875 686 941 681 184 373 176 232 408 160 36 30 49 39 514 550 532 543 775 113 970 794 388 632 610 808 403 731 582 128 793 43 681 479 755 839 116 334 22 124 828 351 959 847 213 155 736 630 566 764 966 528 519 665 884 191 546 367 896 911 918 185 696 793 453 633 20 310 915 331 42 368 855 579 275 224 331 930 766 285 810 26 305 764 637 750 346 758 866 656 551 385 937 323 708 343 804 709 561 239 143 175 535 273 179 701 239 429 24 297 290 885 73 762 269 637 630 453 824 622 164 482 874 592 590 132 201 664 317 516 710 223 318 208 549 81 149 876 398 639 282 517 725 498 311 166 560 992 577 602 451 193 379 887 130 850 178 943 99 15 344 838 988 133 865 585 492 49 187 346 982 547 170 649 767 157 416 141 288 692 829 954 489 11 574 614 491 670 983 945 440 845 697 357 501 671 448 823 477 5 366 207 95 769 122 650 339 217 405 449 990 192 683 866 188 397 171 865 445 603 662 119 893 534 961 807 422 524 156 247 438 550 671 691 887 294 265 533 816 329 88 65 357 194 746 165 964 355 18 679 821 726 223 148 172 764 257 983 991 747 860 861 732 545 985 15 278 865 523 534 835 71 842 534 908 609 85 977 729 598 105 377 594 606 878 990 643 313 174 964 472 953 192 822 449 118 921 604 726 128 639 554 779 942 142 664 734 3 417 298 633 786 258 416 933 939 98 761 423 447 373 894 78 470 253 614 249 832 110 617 447 955 214 469 521 160 80 665 965 822 644 828 284 800 393 60 301 633 87 354 457 739 9 983 395 32 770 521 362 75 243 248 558 903 903 796 871 743 944 288 993 922 741 52 888 892 221 958 539 640 533 605 3 237 421 751 281 349 559 437 465 888 394 665 404 155 399 148 565 494 572 30 216 229 954 526 948 63 266 143 497 439 953 134 354 672 524 790 805 957 56 13 695 954 784 989 386 206 716 136 76 592 154 76 230 412 906 727 531 109 913 221 727 467 485 690 660 551 215 829 844 68 585 726 540 76 620 75 323 30 714 733 498 887 482 546 58 687 7 76 689 271 550 363 691 340 205 37 111 173 203 596 224 171 113 221 198 743 274 261 168 961 587 600 145 374 94 353 627 861 336 816 672 568 515 961 575 807 81 597 51 707 35 748 380 463 748 366 147 535 674 3 744 654 665 662 333 167 428 16 832 979 685 281 845 468 494 383 197 828 67 925 226 37 11 533 831 766 314 582 96 726 935 645 486 532 392 434 443 332 250 418 133 744 32 491 968 75 295 950 958 681 721 586 760 493 636 576 740 681 260 937 189 303 815 820 411 801 467 649 478 377 69 773 923 835 244 274 914 513 943 478 751 220 225 473 38 637 960 926 678 980 444 195 291 643 119 609 50 435 159 192 667 991 715 675 971 514 677 219 30 17 446 815 71 803 340 918 190 495 254 502 679 998 471 42 507 662 26 787 617 106 701 883 670 121 702 691 556 260 124 266 186 588 753 147 324 470 686 141 659 368 739 281 296 591 897 657 905 850 827 804 425 723 276 968 374 978 528 160 603 39 609 869 651 981 158 409 692 67 567 91 853 80 648 233 481 508 859 102 407 762 999 780 109 653 229 481 673 188 635 688 1 185 759 630 464 439 470 123 873 728 909 493 771 306 530 685 924 196 402 156 123 743 273 796 809 862 321 588 359 137 259 53 795 50 342 996 306 140 493 896 934 868 837 534 474 577 240 557 895 645 604 728 173 461 984 363 401 262 64 365 955 149 195 296 31 767 823 794 84 239 218 50 232 701 19 469 294 584 238 259 341 86 512 175 352 774 711 227 552 474 794 226 511 65 466 831 684 976 343 733 23 987 931 384 576 721 786 972 830 128 193 391 545 126 885 284 634 572 235 268 841 289 107 765 345 520 836 957 461 370 2 761 951 945 911 155 227 817 136 305 788 845 720 625 974 522 450 942 384 250 396 70 654 138 764 700 600 949 298 457 596 836 60 283 975 356 183 20 625 377 743 351 817 865 772 986 329 242 412 256 252 963 15 866 264 795 642 76 768 378 463 573 320 781 39 967 588 39 752 780 458 848 626 813 713 494 819 594 473 796 749 598 25 561 969 776 82 354 728 8 14 762 723 680 773 340 543 187 312 932 939 114 942 101 628 989 246 374 822 866 629 214 112 797 750 478 754 50 261 686 663 269 93 830 483 595 631 765 505 889 508 654 769 823 813 622 307 605 693 782 597 226 705 631 181 51 376 237 645 695 454 54 217 840 338 939 285 143 287 706 808 248 44 151 117 900 919 634 529 864 652 286 228 627 256 550 437 930 390 777 641 456 613 288 146 926 247 169 936 19 791 366 707 99 442 314 104 585 355 960 132 269 986 801 537 406 774 136 499 200 163 443 152 149 883 490 904 330 854 820 520 66 41 674 29 359 981 529 180 614 763 797 927 950 825 242 441 226 922 941 383 377 553 159 554 391 863 660 90 794 987 302 358 506 479 268 459 424 731 759 949 821 656 232 814 953 77 92 157 424 231 147 334 961 368 712 781 431 431 507 410 137 433 930 640 797 177 73 929 155 682 94 646 694 140 224 513 746 569 944 43 722 807 800 857 342 912 734 647 757 349 678 655 860 611 978 234 819 370 482 309 741 131 392 719 249 522 556 730 493 271 322 850 158 194 363 210 899 570 638 300 161 424 300 583 1 890 256 870 412 776 275 891 809 222 649 121 686 605 409 27 567 54 876 503 103 722 219 5 286 578 625 735 484 484 586 839 954 812 992 880 394 59 332 129 741 901 995 103 967 840 607 367 653 432 640 907 532 46 525 598 250 185 178 724 743 765 561 517 101 97 723 940 4 283 972 709 412 580 216 369 939 980 515 618 971 573 673 490 30 838 401 564 340 219 747 371 449 413 365 758 911 267 724 706 452 280 360 397 868 658 987 869 868 849 421 304 501 886 169 557 461 547 733 963 73 429 720 956 708 406 942 650 587 100 478 756 960 297 263 717 441 676 637 209 649 862 498 601 872 377 787 332 249 126 95 571 261 251 641 562 16 313 89 322 103 780 827 792 363 211 984 127 232 468 547 806 428 270 762 534 305 998 401 820 84 738 918 877 37 872 531 255 749 851 479 0 278 460 853 356 45 745 345 688 108 889 846 510 388 204 947 21 692 649 719 292 990 120 89 945 429 892 392 310 996 899 532 391 462 242 776 66 269 144 384 233 794 563 712 455 483 17 827 303 270 882 29 434 888 114 645 843 273 439 209 586 878 747 872 602 522 607 845 802 597 212 397 898 848 902 885 34 288 350 336 293 658 316 952 703 265 335 650 118 199 632 546 867 539 925 105 664 287 972 576 952 654 13 734 591 321 910 607 584 276 52 514 900 270 495 673 134 938 456 470 687 922 262 685 169 851 894 21 504 227 475 729 803 942 28 664 979 697 286 167 525 408 137 655 876 374 360 826 426 908 976 679 400 319 237 180 196 7 568 324 555 424 208 141 241 872 799 700 289 526 757 594 74 844 818 501 160 6 920 583 326 480 926 924 957 451 516 882 325 383 518 475 917 61 661 326 476 788 108 86 614 748 932 264 946 705 978 331 385 11 328 42 916 181 669 563 616 922 542 258 70 749 319 281 527 700 653 318 541 881 47 358 762 224 930 806 785 487 879 247 469 986 115 413 53 997 61 412 666 665 928 398 191 967 418 189 79 756 826 271 488 849 8 291 365 549 856 988 690 239 436 936 704 247 102 339 500 48 415 692 881 988 409 24 308 784 128 453 419 439 12 333 91 564 657 618 858 505 680 703 248 113 277 732 992 927 606 959 712 925 207 489 348 616 700 771 790 551 950 791 148 636 593 769 778 283 624 970 236 991 315 119 833 685 75 250 220 637 733 754 33 71 761 371 797 400 581 914 375 30 994 514 182 757 452 590 351 134 787 49 622 845 364 193 89 21 135 424 150 855 544 96 612 725 675 833 783 186 420 78 65 283 101 101 864 377 382 815 206 749 742 615 327 215 279 957 427 625 536 693 589 977 796 162 579 640 86 407 106 459 139 331 153 625 4 846 801 762 202 85 995 554 668 994 608 785 435 952 977 857 151 159 846 352 621 268 462 472 10 461 92 414 330 355 361 527 414 323 782 103 615 141 599 171 737 400 996 632 381 930 162 189 63 469 798 511 947 696 777 454 834 970 125 224 62 353 200 614 45 636 938 778 861 383
858 444 146 311 279 825 909 895 688 55 602 830 575 900 347 56 200 402 223 948 616 478 705 678 543 662 3 974 854 362 650 984 230 482 673 655 196 151 774 618 485 246 687 79 28 179 637 39 178 397 11 241 523 148 558 886 754 377 923 672 453 697 692 640 965 120 910 461 197 600 719 148 683 571 244 703 153 600 441 295 739 512 265 416 201 726 804 387 483 493 280 944 89 382 225 627 614 709 270 257 81 463 202 536 445 480 228 838 109 81 473 3 135 970 113 400 78 466 985 576 343 5 505 958 174 243 33 411 625 354 608 232 544 386 816 217 552 123 953 720 652 65 376 926 925 868 591 694 517 483 700 78 250 864 501 655 108 375 943 66 96 864 927 553 207 53 455 450 571 118 396 822 142 669 931 337 947 752 362 570 828 7 819 289 941 728 946 274 134 661 102 340 906 511 25 35 541 716 68 964 714 394 762 476 945 26 248 800 9 797 365 498 915 129 671 203 820 347 629 174 472 953 276 746 996 304 825 196 623 804 359 218 730 446 327 875 64 395 962 52 972 427 812 468 983 574 646 814 333 500 373 248 593 129 37 983 494 922 850 667 904 26 48 831 164 883 830 719 675 294 318 161 129 548 936 823 690 723 466 214 669 434 85 889 231 648 974 414 415 592 176 166 156 921 165 989 251 962 901 577 464 863 896 801 390 543 261 817 468 340 184 196 49 126 801 261 332 732 304 386 853 880 963 171 121 175 308 815 569 371 620 238 998 323 301 734 122 902 516 610 141 494 389 130 83 744 211 556 807 193 562 515 686 60 574 402 416 263 935 688 876 551 406 924 665 69 837 899 306 537 125 6 35 757 422 757 191 193 769 452 701 914 760 454 887 459 787 577 73 240 720 345 861 133 654 907 610 467 826 242 401 16 786 22 20 109 417 61 224 850 621 27 423 902 796 588 721 240 227 981 229 403 981 213 639 368 926 193 829 681 815 566 66 732 80 863 155 939 871 582 287 299 777 321 93 600 570 17 580 185 989 438 463 176 594 655 587 423 682 892 986 444 893 73 897 734 860 704 728 93 725 569 975 4 351 467 624 636 205 446 908 401 118 547 90 409 737 513 763 387 407 586 437 56 903 463 440 549 198 320 172 757 70 386 310 86 729 728 59 632 733 214 857 302 672 441 471 867 993 374 832 995 454 891 391 601 603 784 186 258 177 540 750 41 971 164 994 538 65 710 432 231 748 932 189 177 869 175 924 388 707 16 775 938 128 885 255 292 61 681 766 910 678 660 442 909 208 271 691 111 147 837 838 231 278 330 94 884 888 212 221 583 330 137 821 550 236 950 929 381 738 803 724 586 865 93 712 262 317 280 341 871 638 426 579 436 409 938 354 31 163 70 633 592 492 173 567 746 813 525 112 378 565 144 550 749 404 431 833 599 193 144 582 394 246 756 538 290 378 256 338 433 188 364 272 813 814 582 937 220 424 312 50 550 46 861 281 297 402 16 919 343 340 386 988 784 123 810 752 557 213 653 756 204 805 116 950 282 369 422 490 791 744 974 41 782 459 649 29 245 457 111 722 89 772 264 549 683 19 474 883 403 107 636 808 840 905 116 930 340 817 424 31 377 841 21 717 551 170 978 237 347 885 617 243 793 590 230 45 297 433 914 747 912 67 288 43 678 254 372 540 502 99 606 203 940 530 893 873 669 493 888 891 275 222 486 345 356 917 941 294 293 961 898 23 911 323 459 488 430 949 18 870 158 779 282 77 784 872 498 711 444 497 582 938 741 171 748 539 887 536 504 233 630 527 991 824 39 644 112 702 992 175 483 299 967 781 704 573 710 312 588 380 673 954 480 282 409 940 865 849 646 706 737 667 237 584 24 928 731 735 568 469 837 742 543 321 799 651 522 507 367 353 337 57 865 585 182 283 385 809 20 319 662 798 116 173 491 388 859 290 720 848 72 892 990 82 565 368 218 322 194 545 866 103 905 959 839 124 565 757 845 6 283 521 659 997 442 264 407 944 24 393 729 970 624 525 907 1 682 921 700 916 538 192 672 26 440 634 561 421 6 253 182 132 933 810 761 18 301 329 667 847 12 977 701 481 132 98 733 58 413 684 714 217 950 275 834 379 166 325 580 894 995 157 347 158 665 648 974 746 362 559 103 154 758 17 191 444 94 839 779 260 621 367 16 100 432 597 952 302 418 641 122 914 713 859 405 531 109 452 245 992 681 446 355 295 92 126 284 350 329 653 752 16 136 297 828 271 81 939 34 566 737 661 738 761 271 524 581 979 151 999 588 52 198 649 320 703 502 843 991 984 175 529 642 79 845 895 600 628 54 882 698 655 627 216 239 581 779 982 212 880 766 311 310 448 523 834 751 140 873 478 967 114 114 4 515 106 977 206 851 357 64 370 80 430 397 476 383 743 61 214 193 546 616 773 216 662 666 36 271 716 157 371 863 12 910 75 267 508 853 506 904 666 441 145 923 320 183 736 316 732 672 699 382 617 197 27 687 219 62 601 771 811 902 534 492 503 604 504 250 360 878 88 12 695 45 324 110 933 335 120 293 10 832 630 138 528 657 612 415 63 162 845 537 790 557 572 442 426 127 978 786 836 826 372 99 862 101 364 416 443 490 439 925 136 277 218 703 110 965 179 828 973 495 449 866 511 648 822 461 314 466 776 498 553 857 190 858 658 861 375 609 827 897 795 178 285 828 414 701 663 822 105 876 956 178 40 575 510 436 537 331 496 927 991 323 425 968 900 589 758 854 920 34 349 625 966 606 115 814 458 484 879 731 429 122 967 339 460 265 518 313 502 248 435 768 659 318 381 726 91 242 632 219 22 581 316 72 53 48 269 566 465 476 500 658 520 668 749 349 844 576 344 373 889 544 143 505 309 571 551 202 387 276 627 824 277 224 418 62 331 499 242 430 245 999 194 227 273 781 878 260 785 772 450 95 794 776 127 651 400 410 397 106 14 319 447 541 32 669 51 913 881 565 144 673 238 685 723 362 268 930 204 369 708 478 698 396 842 308 8 841 199 93 863 733 291 505 394 870 784 269 890 911 150 689 342 217 434 126 957 672 515 224 987 943 95 415 111 516 241 345 286 534 509 227 119 161 462 374 782 910 856 711 564 447 718 131 851 377 257 283 535 778 289 995 54 121 902 815 187 925 247 139 166 300 293 349 964 661 352 946 697 46 21 228 778 655 797 26 451 324 412 317 613 287 498 968 696 424 875 990 413 614 912 334 335 334 339 900 408 191 710 730 30 610 39 637 960 238 713 424 148 619 259 683 240 813 948 259 74 272 770 429 899 125 642 392 792 94 87 503 526 925 461 979 615 675 267 506 116 530 951 891 139 362 69 887 62 540 727 416 392 387 292 284 226 976 480 541 643 454 366 201 513 927 101 840 745 788 395 628 326 618 636 615 855 642 288 216 256 744 589 349 557 667 864 532 709 374 42 841 475 601 907 712 606 194 183 359 7 104 168 339 159 284 34 728 677 855 800 463 755 250 968 269 715 708 336 326 866 742 731 745 195 658 788 150 877 630 482 980 258 521 86 744 384 679 952 731 181 563 958 926 104 103 239 877 13 599 609 66 604 374 252 393 657 203 137 83 932 672 220 275 138 546 399 730 886 106 555 885 694 872 619 508 913 670 693 74 427 310 337 704 313 981 117 262 5 607 802 896 210 311 599 657 980 414 420 620 990 754 607 658 151 121 215 89 911 933 15 840 167 230 563 97 595 960 431 524 547 24 72 820 631 722 495 98 645 126 76 957 670 230 169 622 771 512 588 415 626 475 499 636 305 975 726 334 486 335 47 784 532 920 674 818 410 151 232 683 398 133 685 533 274 910 456 511 689 705 467 358 605 391 884 602 823 773 484 102 489 792 346 94 385 779 328 744 405 245 161 529 764 126 578 166 840 182 303 496 185 468 60 158 382 383 180 326 600 218 874 299 635 626 479 147 363 666 934 328 679 170 300 440 577 483 474 935 622 270 576 990 55 669 618 464 554 825 249 286 734 648 640 893 160 922 867 651 315 888 647 938 436 925 487 659 522 687 470 490 356 285 768 725 556 199 130 508 704 28 741 13 561 306 182 605 793 720 765 275 759 264 753 766 656 980 676 785 868 820 235 414 334 648 542 771 296 356 955 899 831 270 611 48 133 339 533 114 799 67 149 103 38 156 0 830 664 229 852 261 548 701 97 957 668 159 835 530 152 830 780 205 560 118 803 428 71 52 514 830 411 895 361 924 491 575 519 825 234 904 846 644 307 708 783 606 377 591 740 281 767 31 428 436 995 243 586 942 403 402 592 160 751 573 298 62 680 546 419 289 284 634 660 291 598 268 2 618 898 80 818 748 791 196 209 542 583 146 969 800 355 501 131 866 512 226 358 898 942 290 806 828 262 347 789 477 596 751 348 346 922 392 162 630 568 253 263 637 477 355 92 825 383 760 84 133 266 982 438 204 212 583 918 317 56 544 374 80 976 592 386 830 24 844 681 525 44 781
662 298 780 428 279 685 331 575 426 743 538 62 535 193 865 677 177 540 282 952 749 999 677 185 476 423 852 861 212 157 735 375 548 212 798 820 318 223 83 99 547 507 982 337 655 949 762 198 36 712 364 490 363 984 782 84 263 286 228 272 796 891 994 806 203 797 394 760 667 6 688 383 372 639 524 397 806 837 980 165 513 771 471 660 289 567 140 181 808 217 298 828 574 490 570 75 666 749 125 15 945 412 414 301 723 22 102 90 586 621 862 147 507 150 259 677 954 424 847 966 429 603 951 327 834 400 418 330 405 668 258 937 191 351 237 889 68 992 952 997 260 10 353 573 134 871 830 131 301 976 987 265 602 588 606 935 810 929 841 556 935 82 362 59 267 211 710 932 587 276 588 405 819 816 525 43 761 105 598 156 687 436 61 369 155 788 5 284 652 306 408 437 50 609 874 540 390 421 129 369 600 268 388 48 233 932 407 705 902 772 924 544 751 167 500 903 757 300 309 276 859 574 544 639 9 737 718 490 473 417 831 762 131 895 621 350 25 898 161 377 30 855 805 941 623 743 683 48 447 371 795 997 202 971 329 268 374 627 858 804 529 380 893 106 959 463 194 396 174 255 244 774 515 804 872 472 827 695 540 693 186 508 904 214 645 541 814 127 164 998 956 441 880 362 630 692 572 884 343 897 324 167 569 922 112 547 235 153 206 621 232 376 531 238 636 374 565 473 46 835 658 267 988 887 266 415 143 706 479 47 744 364 596 279 433 479 793 21 101 423 674 405 376 69 970 209 851 393 506 626 918 1 150 475 384 739 661 40 494 422 750 903 729 163 919 987 943 993 153 58 360 175 95 411 854 758 783 79 553 545 589 486 526 740 811 214 455 214 449 851 820 404 914 326 109 212 695 744 416 385 27 154 701 272 803 925 393 188 86 623 731 810 585 833 745 536 264 534 220 142 989 314 567 404 330 308 248 343 359 755 462 346 617 214 816 953 869 581 316 140 690 882 908 899 35 80 934 278 516 705 986 752 887 171 348 107 725 25 941 369 755 671 406 599 333 615 977 200 799 121 534 406 501 130 469 731 949 631 395 64 812 506 24 443 160 506 560 658 917 238 371 241 929 657 367 330 421 621 563 180 697 382 45 855 437 349 91 857 562 962 921 426 837 648 253 71 488 835 552 805 778 524 26 109 346 662 352 286 498 81 2 515 389 104 44 927 268 85 1 202 786 254 297 550 93 651 373 425 378 892 40 812 404 651 350 661 386 738 922 501 911 682 897 932 962 115 478 651 607 690 671 806 285 575 197 638 682 637 242 264 231 713 192 924 883 715 542 254 732 370 169 945 64 931 32 852 427 108 651 219 319 301 512 506 889 387 681 805 870 670 296 322 722 941 944 358 198 805 428 167 906 51 224 381 614 930 240 4 754 983 910 236 491 470 913 485 401 893 800 822 739 606 286 550 209 358 124 709 183 705 72 367 328 256 257 524 280 865 382 40 444 225 162 542 912 998 15 639 43 298 171 578 920 662 90 835 581 737 817 836 210 753 514 171 635 54 508 912 818 312 467 937 895 447 733 197 116 901 361 772 375 279 8 756 843 14 492 614 314 265 495 548 354 363 486 620 779 970 410 892 597 559 480 395 166 796 419 836 828 772 273 501 592 295 633 520 457 879 998 311 411 691 468 417 6 578 549 686 239 568 188 930 454 968 867 678 950 38 665 12 591 755 774 375 422 769 705 6 832 857 139 268 326 84 775 205 693 541 451 809 222 742 452 492 66 186 676 88 792 625 262 72 608 331 392 856 781 47 165 435 440 277 692 763 250 719 864 939 813 582 984 755 595 454 12 278 477 134 402 824 269 745 584 908 753 27 496 872 685 350 31 376 961 332 926 859 39 99 719 412 398 491 325 34 846 806 470 713 777 989 4 596 114 395 976 728 772 6 216 253 983 812 201 112 849 917 146 59 226 427 936 628 424 215 708 550 41 10 481 712 88 367 118 851 252 140 106 984 484 699 78 909 646 196 163 749 964 609 332 473 255 155 207 125 300 73 559 940 399 471 932 438 610 132 223 403 63 447 571 254 170 922 175 710 283 835 909 674 13 754 135 762 19 568 714 761 660 74 270 683 74 698 459 845 337 654 111 794 10 553 327 669 839 877 896 192 518 486 615 586 185 975 158 983 532 183 385 972 730 338 609 449 539 470 787 367 236 68 679 64 365 920 53 432 156 107 523 73 940 113 159 518 461 392 67 926 838 172 431 295 272 234 721 814 246 576 29 896 247 607 748 994 107 999 168 544 822 757 642 351 213 704 497 689 11 367 77 332 930 948 55 476 743 315 217 639 766 422 205 57 200 656 637 248 709 907 996 424 999 981 14 73 51 264 310 879 741 60 288 288 520 939 550 608 640 941 141 899 190 418 167 525 47 967 673 751 740 896 760 499 33 841 699 373 180 358 441 337 195 287 527 874 599 334 334 771 564 224 98 529 840 810 341 783 713 268 985 895 997 859 274 899 541 363 907 466 70 22 369 873 391 361 802 247 113 296 485 761 823 45 566 31 71 483 605 953 356 1000 92 749 768 544 656 267 142 795 415 774 85 284 215 731 776 458 536 541 108 496 81 732 383 429 758 827 344 424 251 590 724 292 320 576 306 525 628 205 689 858 187 232 568 285 65 873 850 195 370 949 937 328 79 846 629 743 543 84 624 782 885 455 464 329 229 871 860 236 973 932 196 40 650 999 97 22 254 61 577 500 448 915 119 854 99 658 80 525 128 241 613 730 876 233 866 565 727 232 446 916 181 538 238 238 149 328 130 91 855 354 423 102 193 974 975 766 978 683 293 767 221 608 992 489 225 612 322 715 366 769 87 688 179 50 56 628 915 82 763 720 413 995 879 714 305 142 972 413 287 322 472 333 946 335 632 886 824 884 555 258 189 682 815 973 835 830 276 371 844 20 933 794 380 137 249 183 769 256 75 263 69 91 60 169 147 406 355 590 511 819 957 803 110 433 122 295 54 273 48 83 771 365 643 758 971 960 432 222 875 730 243 457 62 616 863 153 28 714 764 791 136 972 797 287 712 627 842 907 59 741 707 741 278 130 939 464 923 633 558 921 132 709 23 911 704 140 648 968 76 770 57 43 199 665 533 822 528 841 152 6 663 821 794 649 73 2 358 12 403 32 619 118 821 709 898 389 618 512 700 221 990 45 521 200 49 372 845 289 137 847 696 131 886 187 379 215 631 37 738 896 958 246 938 216 292 161 947 41 127 264 245 281 17 56 303 411 123 697 105 64 172 510 905 888 953 105 759 385 706 991 368 486 312 495 639 190 747 305 737 78 234 270 698 709 381 708 338 647 657 553 901 411 84 594 546 329 717 451 579 294 789 649 752 485 928 133 770 97 715 402 281 145 434 493 517 720 659 261 357 226 241 335 94 907 857 955 522 682 475 851 647 192 871 583 138 769 290 659 3 73 148 290 622 751 668 70 672 996 612 635 499 527 899 902 377 561 583 703 308 703 304 539 573 886 801 898 295 317 436 706 890 582 126 226 675 148 791 653 678 625 868 235 182 148 214 8 966 749 96 325 575 975 686 421 439 754 634 567 103 375 644 805 603 42 593 254 409 621 120 780 884 191 684 886 728 180 417 231 942 287 154 731 345 428 294 461 882 875 993 84 765 923 931 959 734 805 927 381 826 965 590 502 82 160 582 664 145 476 625 319 627 585 968 136 788 604 133 997 503 986 979 825 554 861 856 291 117 104 726 71 474 723 218 556 638 442 861 193 790 194 720 537 173 354 335 513 746 154 342 582 321 88 626 44 42 442 551 266 89 170 903 384 400 713 530 906 443 296 965 159 38 704 230 129 340 147 420 823 694 620 960 253 211 590 502 987 995 7 261 776 178 492 519 417 620 950 505 817 691 921 34 112 649 349 466 808 176 61 351 750 981 598 853 563 742 411 58 388 669 864 465 383 460 655 490 175 916 500 412 766 323 662 974 988 829 363 456 625 18 992 809 751 557 540 784 130 556 104 458 887 580 993 833 305 785 420 955 130 804 409 711 873 204 711 453 736 509 193 430 974 703 796 878 14 227 555 991 694 275 830 284 698 100 312 616 937 20 274 702 294 317 569 888 46 442 574 397 515 576 377 445 123 435 139 736 795 877 511 315 624 151 237 0 419 302 240 969 873 504 867 892 955 578 161 641 750 396 74 670 308 7 497 493 913 680 980 425 837 336 621 299 964 594 798 489 433 115 414 463 596 104 375 807 952 900 325 756 374 311 283 482 161 387 134 653 28 339 72 836 921 121 410 925 259 157 473 21 898 208 830 664 845 848 37 654 339 307 337 611 86 313 204 487 104 963 755 967 757 773 408 22 814 271 881 219 217 894 598 450 613 291 422 52 421 873 688 545 162 825 763 483 513 277 819 537 944 349 694 716 831 881 587 601 683 184 800 891 471 561 415 256 224 37 305 438 743 948 567 265 116 510 990 16 683 767 130 604 864 144 442 347 621
540 580 302 790 985 539 180 561 950 68 254 810 333 707 463 727 80 523 742 928 482 784 359 109 585 816 835 734 728 253 625 552 962 593 655 837 982 582 57 432 150 356 13 450 657 739 705 710 396 804 945 243 693 268 602 146 86 935 175 248 199 435 513 221 461 668 48 408 225 742 237 479 142 986 456 205 785 955 351 358 375 163 4 29 769 151 612 597 976 575 622 782 595 631 75 164 571 165 811 469 882 96 408 250 686 340 130 842 19 545 74 923 487 80 146 212 190 726 67 519 452 937 284 29 228 896 361 554 750 173 144 209 437 775 286 937 880 933 687 360 55 489 100 655 168 4 729 630 979 740 35 628 623 588 441 612 176 832 983 47 60 611 281 108 805 321 329 32 713 43 24 414 90 96 367 693 736 816 432 778 866 208 440 126 770 890 959 657 661 446 556 943 416 682 600 813 193 609 601 610 73 632 747 9 890 705 290 534 106 195 269 70 507 789 377 888 497 995 343 956 297 980 111 132 768 624 353 953 865 125 858 440 188 37 121 833 213 882 169 509 670 558 177 506 200 623 311 827 915 631 249 738 40 25 357 376 589 559 576 167 619 473 103 813 771 481 885 611 197 655 860 261 879 11 647 483 846 372 575 195 789 159 671 578 963 456 445 783 649 959 454 902 897 961 662 156 927 149 294 967 164 149 312 529 701 505 847 31 739 639 383 826 617 859 837 411 988 573 970 746 128 272 222 292 537 962 817 671 636 786 638 458 645 423 319 347 211 552 842 702 354 941 815 706 78 821 911 202 850 982 929 661 179 388 995 640 555 961 264 737 906 633 409 292 45 243 528 148 659 658 112 958 925 755 170 79 387 468 324 584 767 462 854 729 7 930 695 568 401 745 282 461 104 488 381 74 653 894 58 769 31 655 488 542 505 685 444 273 862 537 258 89 772 859 838 265 783 587 570 763 501 832 365 492 637 539 799 692 961 554 714 819 250 526 663 435 287 815 133 533 679 84 801 837 331 40 303 327 566 528 3 926 195 642 516 361 675 423 727 752 184 734 829 437 465 178 453 61 232 351 53 972 337 527 604 194 666 627 259 631 709 1 812 722 156 99 599 919 62 143 958 475 910 333 716 425 992 346 54 402 952 897 517 338 634 680 116 822 305 928 780 538 788 222 490 291 182 592 678 328 326 643 660 918 443 460 118 466 937 975 79 200 720 896 185 199 247 402 399 441 218 450 884 892 221 177 572 930 710 845 327 55 574 691 565 22 70 415 689 859 808 490 688 350 340 170 435 400 8 100 127 392 431 536 895 198 155 961 624 219 813 871 430 318 953 519 366 162 542 844 691 93 123 10 498 874 762 484 350 750 849 527 198 226 676 117 412 339 167 247 157 382 496 859 680 912 642 241 530 872 743 702 427 140 109 568 828 756 551 553 509 268 757 132 920 757 426 821 172 486 980 84 495 433 166 972 126 687 22 89 773 679 939 50 954 521 922 621 436 208 446 422 744 245 460 202 871 33 178 814 703 57 667 360 618 331 888 112 990 710 11 854 160 461 268 885 108 272 283 258 984 79 459 679 52 139 422 667 134 787 50 20 369 374 10 987 476 970 968 843 916 647 491 403 68 729 341 634 253 291 267 646 887 230 30 154 919 704 972 255 956 522 274 874 684 57 64 423 718 829 181 401 202 837 145 214 226 465 753 288 44 756 608 819 901 324 848 667 881 111 295 294 12 333 914 671 586 379 665 403 782 810 641 495 280 785 151 713 807 108 683 641 88 230 428 920 244 96 153 725 418 410 892 738 469 250 23 590 298 279 930 744 893 80 541 841 117 24 857 885 289 904 852 786 478 371 827 95 61 335 406 142 803 813 547 737 251 399 938 515 669 496 217 854 582 524 315 860 732 51 209 905 550 388 863 897 706 278 313 640 210 921 755 355 245 465 823 678 921 44 761 644 903 504 964 927 696 959 233 189 519 957 898 374 610 630 455 953 66 562 534 395 588 539 466 767 468 513 503 24 652 638 6 141 500 906 607 802 499 245 611 719 955 504 139 869 824 469 238 535 682 360 632 920 792 773 310 839 89 311 523 952 439 364 512 970 868 719 20 721 159 935 265 184 494 206 697 222 776 392 447 392 978 20 573 665 538 725 292 728 616 358 49 503 56 220 904 687 385 452 598 947 9 521 872 988 493 475 947 130 38 548 147 304 479 551 856 46 47 570 472 62 650 561 76 956 594 22 240 626 535 49 833 769 859 211 949 479 795 489 82 321 276 520 262 19 629 997 18 88 192 377 219 965 203 514 400 825 986 671 138 63 96 834 942 995 474 787 735 614 154 441 605 596 486 804 584 382 376 168 320 214 417 778 421 35 526 908 41 526 692 886 227 346 596 249 187 667 699 624 873 717 415 600 843 963 798 604 936 462 368 466 712 129 613 691 152 779 356 256 554 651 793 793 27 567 994 153 597 648 389 208 877 834 533 119 593 487 473 337 867 766 483 446 502 186 220 322 425 530 36 554 965 897 91 592 344 396 578 652 726 923 241 466 730 367 325 376 740 232 931 135 896 701 288 174 631 554 825 38 34 813 966 723 307 449 775 672 457 621 407 180 161 453 131 412 987 91 711 159 834 110 285 399 690 805 434 326 590 984 322 645 522 169 639 808 2 195 162 241 279 574 37 733 477 814 393 540 114 649 844 37 449 251 410 29 43 308 822 30 373 134 141 222 397 776 65 225 101 127 149 527 243 956 336 800 549 63 429 370 587 670 932 14 275 983 424 706 819 525 751 698 371 75 764 384 557 281 969 602 569 326 943 803 462 515 21 128 135 663 839 19 630 806 826 683 464 705 559 179 246 391 644 845 870 593 766 481 620 184 129 68 239 464 907 771 224 503 309 288 664 880 749 935 971 286 640 272 926 148 960 286 489 836 704 649 851 8 317 383 891 881 28 819 423 927 707 700 777 910 77 922 314 91 419 827 940 587 548 158 832 934 722 987 438 898 174 407 790 384 362 921 752 80 628 370 609 266 804 30 606 268 72 184 700 646 484 518 531 336 230 345 97 378 626 96 746 93 935 860 137 953 32 541 235 867 913 369 411 361 646 719 208 325 124 734 59 500 941 359 143 715 16 138 171 174 414 715 721 161 545 393 583 693 355 170 214 653 830 93 17 959 651 781 754 614 98 525 967 413 360 77 504 863 591 925 122 684 260 835 257 371 734 313 186 580 668 23 485 467 946 191 63 10 748 472 886 395 204 24 189 352 338 900 92 514 93 643 977 20 536 678 492 448 974 887 816 46 539 538 248 10 702 642 698 83 912 133 391 408 335 962 527 215 510 941 779 888 861 255 115 951 708 530 191 460 348 92 363 245 398 577 521 86 14 712 481 20 733 659 694 739 781 605 831 634 349 614 579 525 797 292 905 574 206 144 386 515 242 571 163 79 532 251 568 499 384 997 948 820 25 625 855 640 216 836 715 26 724 901 33 231 107 765 272 400 917 659 685 426 81 704 845 694 981 510 924 791 140 818 563 700 346 869 529 555 165 313 989 103 345 824 841 32 603 355 546 918 5 733 648 758 205 179 323 907 378 561 996 6 508 626 364 884 42 941 291 905 392 542 347 753 975 479 763 975 236 457 525 241 786 346 951 571 737 641 558 613 229 259 809 875 388 519 278 318 874 480 252 158 173 646 810 666 853 447 99 174 562 58 928 577 256 329 158 773 304 371 234 725 270 762 273 620 515 941 553 504 899 61 894 55 840 556 933 41 745 760 271 612 800 481 756 630 738 209 621 530 379 100 420 733 110 132 136 742 458 476 909 541 95 866 330 376 864 811 374 367 615 839 635 916 467 47 731 10 372 976 299 165 29 462 321 244 266 583 207 700 215 769 759 372 725 901 296 198 39 939 820 484 405 283 300 67 564 47 301 573 560 405 723 2 889 108 778 746 656 940 774 699 869 110 918 342 643 230 448 781 85 313 480 330 212 91 119 765 433 636 26 87 84 751 658 296 332 288 231 697 758 287 105 999 382 724 132 308 339 578 908 858 923 255 787 112 394 854 306 32 334 64 561 304 934 443 717 745 581 405 806 825 524 344 802 22 51 503 102 486 263 448 328 473 261 542 69 8 765 616 821 478 451 326 973 130 791 209 672 163 83 974 878 810 796 60 654 140 518 288 223 436 993 271 875 246 627 378 413 504 902 178 470 902 991 696 818 684 677 766 944 962 592 620 673 533 814 659 520 204 277 660 403 534 614 660 71 1000 113 677 46 275 784 714 402 739 876 113 681 56 1 865 390 746 120 963 316 226 255 995 293 797 900 507 318 959 125 247 514 584 471 258 741 377 0 646 577 729 998 115 475 13 794 890 544 481 15 308 836 826 148 859 87 377 999 441 308 389 370 695 358 238 183 691 511 538 543 724 201 302 196 593 380 548 567 845 194 538 442 587 395 885 674 856 719 686 94 279 404 82 997 600 352 347 506 323 883 846 580 596 450 590 957 941 760 23 633 363 342 738 552 402
92 669 256 330 218 256 616 73 457 286 373 3 58 295 847 275 918 30 280 219 880 766 291 682 770 396 417 673 350 437 229 323 795 928 109 758 647 52 566 665 736 601 650 141 81 691 325 376 515 395 978 305 370 857 251 226 520 477 646 797 931 857 705 537 74 976 555 52 431 206 605 658 353 900 602 190 797 487 266 266 7 725 923 891 413 77 149 776 582 978 215 471 578 697 171 991 804 134 338 770 853 170 148 798 257 399 822 843 745 620 652 661 848 820 569 352 977 237 289 254 136 244 199 149 875 930 666 126 970 121 412 958 638 6 414 583 858 340 528 419 896 986 836 347 672 250 939 903 820 983 973 767 527 971 144 956 27 768 547 697 831 707 643 128 408 541 106 96 212 618 47 364 415 35 609 303 890 878 480 350 70 367 824 869 859 792 664 773 214 873 438 788 198 524 624 228 541 261 721 115 63 242 782 46 732 780 644 138 806 353 919 756 377 153 724 498 496 795 36 653 349 88 494 319 954 76 775 315 239 505 737 796 688 372 694 254 249 650 856 857 934 556 223 167 933 170 636 746 669 397 532 251 785 778 619 823 943 803 55 306 792 398 845 148 234 921 430 131 391 713 468 620 731 863 595 670 538 415 161 247 865 686 668 29 814 691 673 485 481 443 87 872 680 249 604 429 24 850 456 995 534 374 378 407 152 162 878 454 302 939 817 899 617 774 267 466 183 953 371 212 407 556 245 203 987 606 192 748 3 870 995 838 576 245 222 588 344 119 730 960 788 668 793 232 115 751 170 672 380 303 150 574 365 119 331 418 974 721 19 321 84 608 419 673 640 387 14 606 59 925 118 912 120 493 614 122 676 481 739 750 653 754 167 542 884 507 80 988 465 472 690 824 372 958 747 755 629 772 762 615 682 493 228 159 278 436 54 579 741 3 275 386 962 142 442 94 305 777 277 830 743 511 663 275 459 833 182 539 143 733 961 722 937 759 862 969 816 45 707 324 990 976 717 507 544 49 255 169 812 986 722 40 932 913 91 524 696 323 155 991 700 778 994 112 211 917 166 958 610 813 562 994 542 134 32 863 436 670 579 18 62 262 710 616 366 812 740 39 401 978 979 253 601 24 623 165 823 550 315 604 959 383 706 262 871 864 626 141 379 826 418 194 35 863 846 604 375 989 369 692 34 33 434 373 556 604 117 956 501 20 594 546 458 264 821 434 158 860 718 740 522 161 989 437 145 267 388 924 409 662 671 256 805 543 746 452 471 433 560 845 134 654 504 663 304 350 264 930 757 500 30 593 748 249 874 541 206 373 586 108 968 710 383 300 332 270 425 297 802 932 583 789 324 805 744 343 121 427 482 79 50 601 723 819 432 589 300 476 708 956 226 397 893 129 51 195 159 580 79 266 248 74 898 238 435 561 454 179 649 462 657 885 64 314 709 401 813 226 790 37 512 696 38 76 424 907 841 400 502 492 881 215 611 655 260 906 298 644 57 497 359 354 486 645 679 600 428 90 957 557 191 690 393 707 151 127 470 896 334 21 877 757 683 61 985 864 914 523 967 325 422 255 389 244 75 867 561 252 765 787 382 409 809 950 870 29 37 751 263 558 295 292 395 24 613 531 94 346 429 324 240 870 807 891 162 208 714 472 427 862 641 204 901 484 767 259 142 214 882 400 886 160 980 672 320 141 557 360 279 64 850 368 910 365 238 717 444 684 811 479 246 943 346 978 630 131 876 932 734 103 46 482 905 539 719 268 842 862 667 321 493 511 525 393 292 213 193 378 95 10 869 132 620 879 940 637 452 552 533 316 286 696 685 418 844 788 128 513 416 730 499 215 840 52 233 906 526 926 771 89 131 481 491 807 838 279 857 778 575 938 352 956 837 554 777 56 160 303 420 515 941 769 421 334 530 811 137 885 130 663 385 649 313 475 920 164 969 639 376 833 243 428 916 528 651 61 637 346 138 809 17 476 216 510 439 134 946 89 48 60 902 99 485 872 276 823 855 270 184 711 478 920 577 307 514 122 29 386 103 686 261 502 712 655 65 431 113 349 518 411 219 779 725 760 593 445 123 608 687 798 483 961 322 973 262 572 445 4 312 242 949 867 573 387 585 509 163 973 287 81 20 308 250 419 956 776 983 846 810 771 129 359 783 733 735 766 492 603 242 753 615 284 756 408 308 251 208 730 326 298 156 762 568 473 645 967 133 250 621 106 892 741 589 332 31 874 921 315 105 916 299 507 904 825 168 762 779 180 272 504 72 293 329 573 992 39 751 50 477 353 271 447 713 241 443 80 282 899 179 450 41 676 9 957 100 667 539 241 794 691 787 537 791 495 355 49 348 963 440 758 339 3 189 940 600 325 119 508 565 854 476 521 738 120 827 105 839 105 461 59 83 211 146 601 311 112 441 676 90 264 406 789 648 363 654 278 176 412 463 451 960 150 172 486 78 491 695 530 367 947 495 486 114 185 570 704 628 714 894 638 835 827 453 59 729 111 71 510 596 412 88 536 316 217 147 306 360 259 986 611 991 291 195 33 720 442 122 675 269 707 381 444 194 617 761 137 612 504 252 584 523 441 337 533 342 729 873 160 400 21 49 85 506 585 297 243 760 466 540 404 689 870 68 13 4 543 402 898 903 64 474 628 124 295 11 693 15 431 351 610 178 331 801 508 98 869 450 361 110 109 67 316 180 242 357 80 607 352 387 737 53 367 952 857 225 891 951 459 675 234 426 571 220 588 513 354 677 528 254 883 296 361 702 983 958 344 175 579 173 689 639 328 764 12 358 860 872 242 699 775 692 707 164 917 798 595 237 489 270 634 660 951 281 545 500 518 104 153 181 20 508 448 108 986 196 785 552 108 66 63 843 575 323 723 403 580 321 486 926 124 356 324 558 115 537 339 704 358 511 500 726 866 318 775 10 17 111 494 924 192 517 520 460 154 554 34 691 623 670 31 392 901 786 518 227 222 397 138 891 631 781 795 224 788 116 308 464 295 867 540 749 982 96 96 484 118 307 609 473 101 165 613 833 999 73 801 825 631 488 59 574 732 662 918 684 576 201 316 697 871 551 850 678 109 598 741 89 698 475 80 936 204 521 691 22 324 998 46 343 939 404 99 327 17 479 886 97 836 125 922 778 244 625 507 587 714 754 323 76 363 590 848 274 76 927 759 912 256 564 364 449 474 947 798 210 135 61 258 231 536 716 51 976 352 43 165 139 942 606 382 244 307 938 833 572 657 285 108 546 355 42 628 33 266 310 945 852 209 887 836 631 865 396 885 698 150 236 738 789 102 808 99 834 588 8 427 455 195 0 774 536 354 507 80 588 697 755 343 661 578 909 3 701 790 207 306 328 816 340 234 101 216 545 567 963 297 776 280 411 105 603 244 549 757 197 86 553 486 290 967 591 483 333 65 217 590 384 720 448 408 126 829 386 964 505 773 888 156 972 288 955 952 899 336 922 137 132 865 202 552 472 59 85 680 77 671 86 382 750 596 665 602 489 365 634 567 21 491 336 640 309 195 39 200 733 504 5 583 283 120 319 4 618 769 868 387 999 507 563 62 247 825 154 903 301 441 635 800 800 133 832 135 203 297 230 334 102 136 423 378 581 164 335 690 944 550 681 271 548 656 209 957 394 845 948 42 284 851 529 174 141 351 925 643 703 940 819 338 758 100 288 308 674 893 866 840 82 317 907 525 763 604 446 775 361 947 550 710 174 753 929 759 16 214 965 376 466 771 524 177 851 585 56 672 6 187 497 180 773 67 769 97 988 138 187 125 503 864 900 677 964 270 935 842 519 670 467 192 656 215 314 259 889 308 258 937 45 976 157 517 127 708 265 645 815 986 374 741 516 50 135 937 768 610 686 389 861 604 863 308 818 770 354 774 828 433 405 736 885 372 169 418 799 814 627 163 462 387 915 412 44 723 908 574 303 284 864 407 975 965 60 889 584 122 913 871 753 732 774 768 399 1000 622 856 368 748 930 391 390 38 752 762 826 418 99 973 632 359 140 462 510 332 715 784 232 217 906 655 803 891 451 277 341 971 330 743 190 532 268 642 213 5 659 613 543 617 567 618 447 273 177 144 433 975 971 243 235 975 759 459 559 569 981 488 655 470 509 341 599 481 13 62 658 159 633 627 253 214 917 390 469 323 728 117 345 194 188 806 953 37 2 690 693 26 928 931 398 858 40 824 293 385 25 888 52 341 93 28 942 870 766 12 742 799 347 450 107 881 259 50 317 572 854 706 879 285 205 562 984 728 608 335 897 519 849 520 642 552 437 605 784 268 592 270 531 381 490 838 241 553 993 555 28 298 306 186 772 484 69 351 23 663 498 281 982 240 535 850 830 135 18 221 26 606 997 472 950 108 362 929 294 918 829 507 112 835 186 456 364 21 571 613 860 353 410 211 966 928 996 911 153 108 796 507 273 255 200 307 12 814 945 695 221 749 363 587 911 596 895 826 780 244 727 5 487 870 597 429 185 381 204 763 883 327 580 245 711 85 1 155
698 35 48 232 818 203 438 128 891 928 678 105 667 574 150 850 808 829 839 989 39 83 574 953 883 376 206 537 403 531 862 193 261 516 259 762 858 275 476 738 718 743 477 801 751 766 544 959 834 833 926 265 755 373 550 57 542 160 167 390 929 767 211 328 178 473 909 532 825 195 487 453 610 569 843 505 450 266 286 431 683 665 458 592 33 250 452 752 18 664 248 43 842 884 394 795 672 226 436 924 526 151 503 148 347 822 582 112 335 342 966 899 874 590 725 976 531 820 5 247 888 279 374 646 838 392 135 612 465 673 129 984 226 259 551 544 684 208 656 260 585 366 79 119 139 992 637 841 591 553 472 465 713 639 859 717 404 398 142 445 578 877 910 928 486 716 290 101 265 479 256 548 952 664 654 69 107 168 925 936 73 349 242 705 454 640 697 256 885 84 515 74 409 327 761 122 814 87 504 924 0 194 31 943 152 23 696 327 775 694 724 187 419 973 440 680 963 307 522 515 77 661 58 828 572 991 680 395 270 791 584 464 471 108 607 426 60 544 485 40 189 523 549 866 4 365 547 514 830 359 636 463 81 767 278 190 946 135 773 588 798 402 505 21 779 787 191 996 894 687 445 466 548 424 817 188 309 66 731 745 923 182 974 786 63 438 416 291 131 822 840 729 979 27 655 763 721 577 930 469 47 74 685 816 246 260 981 901 911 559 159 975 100 728 759 10 194 661 932 309 45 629 65 210 230 472 249 222 823 167 478 745 179 892 418 917 533 609 400 885 741 75 673 360 429 845 965 301 517 203 647 94 558 541 25 405 720 501 994 144 127 260 306 96 540 770 285 114 401 862 901 515 613 64 74 845 96 646 800 274 1 498 668 738 729 246 172 713 744 774 57 372 626 113 219 961 228 440 381 659 70 829 921 413 393 60 659 761 225 988 710 848 784 33 130 562 371 241 947 797 292 441 85 925 892 647 811 89 727 804 788 569 94 245 850 889 453 84 312 278 717 854 566 60 543 3 758 874 702 469 269 949 670 648 671 716 104 790 592 776 310 377 365 632 399 944 36 910 623 770 589 95 6 950 327 487 468 892 905 579 742 269 303 610 475 321 111 140 442 463 233 196 537 740 750 178 897 694 922 259 315 981 766 215 694 764 423 85 192 794 359 360 158 407 170 994 704 49 605 856 563 218 325 154 771 833 268 297 144 702 287 421 924 825 301 408 305 881 42 254 627 256 996 635 846 501 726 755 906 84 662 562 461 64 940 227 263 430 992 312 917 947 538 932 86 906 439 764 903 628 801 456 886 964 154 936 803 679 776 707 787 462 402 349 783 537 705 412 836 414 908 921 363 116 20 885 260 108 361 982 75 607 521 585 14 802 832 520 972 469 29 578 593 196 72 131 326 854 912 452 877 638 785 319 91 842 331 705 576 757 945 265 482 937 887 97 573 21 640 375 780 312 733 693 27 202 625 607 241 791 153 240 583 179 223 589 386 302 935 332 480 952 470 295 658 20 796 245 805 652 902 318 26 258 960 235 687 541 555 443 856 652 774 769 388 416 49 940 220 343 828 293 311 450 496 578 870 881 156 628 229 210 90 344 199 137 556 835 378 418 329 10 618 391 89 132 209 683 781 655 833 326 816 107 430 640 275 917 132 118 995 212 716 635 474 584 105 366 481 324 182 156 455 62 847 711 646 128 523 745 19 826 44 956 634 349 397 414 907 771 67 902 40 373 78 733 304 712 852 475 794 587 279 185 919 346 320 622 13 307 630 732 341 798 314 58 294 793 841 353 539 381 545 424 831 724 377 284 161 298 740 936 238 751 22 789 579 592 202 867 570 836 507 499 516 62 221 935 217 717 899 85 853 607 491 852 322 992 881 931 431 242 621 452 931 478 203 524 602 331 978 176 15 505 950 609 819 156 518 541 896 784 114 134 739 460 62 437 536 32 112 473 288 585 866 289 162 168 968 363 190 701 391 748 616 57 797 515 562 787 407 875 561 752 648 746 52 324 989 841 875 74 340 489 991 154 954 895 649 627 984 230 804 49 198 857 339 2 87 430 689 549 195 963 748 741 234 892 660 180 762 394 185 668 446 879 11 208 506 303 98 941 860 394 410 776 620 414 845 147 661 333 328 229 686 101 384 291 674 313 489 853 408 7 530 814 914 241 799 949 59 849 459 868 109 332 719 175 708 484 824 11 534 87 176 773 898 393 30 243 330 422 183 73 138 643 679 261 360 539 586 484 276 165 338 320 299 647 951 239 168 588 155 639 8 742 645 433 495 727 80 34 205 944 691 389 308 660 514 599 554 297 608 391 936 572 700 590 358 881 765 771 35 910 83 414 644 551 568 985 370 273 490 887 449 225 723 513 213 515 564 373 880 463 336 488 855 183 827 269 876 814 502 556 389 603 92 303 959 1000 519 506 736 879 872 873 869 864 990 705 524 394 867 980 815 363 174 994 663 22 383 548 722 554 920 207 250 883 125 905 520 420 747 389 200 226 151 533 413 641 296 167 284 391 264 786 212 473 12 696 575 874 882 145 376 786 66 141 302 119 147 161 653 160 117 101 964 993 133 931 216 863 957 157 321 445 146 702 604 21 345 140 791 354 622 859 171 587 291 256 462 839 244 735 599 521 95 252 559 661 3 768 863 313 417 303 258 500 820 150 676 27 118 737 295 857 16 448 777 120 560 892 513 444 435 32 500 123 508 173 99 439 38 660 682 409 122 438 987 395 267 98 28 441 387 873 745 205 829 495 735 575 21 18 235 262 64 404 323 818 600 874 552 760 222 509 943 197 120 452 53 35 61 791 861 219 69 798 501 920 666 822 318 867 271 918 207 501 50 568 669 379 893 214 826 15 169 650 734 73 494 374 918 30 942 396 426 293 802 140 237 810 334 307 382 906 88 474 274 843 493 668 41 915 756 940 337 742 385 296 857 82 821 444 546 59 770 232 695 228 743 756 677 243 364 902 354 176 997 959 68 231 795 941 2 606 873 525 643 156 588 911 962 124 356 713 467 747 149 337 581 611 763 961 451 789 657 332 615 705 352 58 411 563 635 835 612 560 251 413 232 75 253 20 916 596 247 217 993 135 177 406 300 825 348 126 854 903 977 301 598 386 569 987 437 102 405 252 243 774 509 13 252 835 97 863 273 701 282 421 871 814 163 12 262 689 764 685 448 714 355 198 24 520 422 455 900 810 17 566 113 565 283 633 525 108 949 926 998 654 933 120 639 338 379 403 432 696 208 552 849 127 553 719 715 894 110 398 904 350 293 295 7 929 939 755 43 254 145 984 141 585 464 549 134 227 712 345 166 42 980 987 580 862 324 757 711 706 806 636 441 660 289 591 427 558 333 437 928 99 746 58 703 468 367 750 961 993 941 204 106 860 732 599 255 71 577 319 730 87 492 140 986 219 483 700 975 129 463 66 595 339 848 444 709 604 890 621 641 909 609 868 23 930 596 791 420 988 510 300 812 963 753 359 297 180 810 660 342 503 851 884 675 974 738 499 956 699 137 157 116 496 180 486 351 152 93 726 353 516 148 346 969 474 254 841 175 800 813 182 512 948 681 518 631 542 638 823 706 744 778 296 768 489 317 433 425 772 789 582 369 824 456 983 372 921 792 91 749 559 528 512 728 108 188 771 103 65 606 766 224 279 350 546 752 570 346 276 313 274 790 738 126 321 390 891 37 587 651 760 473 946 332 57 807 357 277 820 55 161 982 463 187 388 624 140 934 435 395 445 567 766 398 212 754 766 772 556 366 517 594 675 535 778 864 375 690 650 617 285 181 743 565 527 214 379 32 153 239 21 157 282 140 485 757 950 767 98 895 311 614 189 76 391 737 765 433 873 415 479 603 639 344 42 499 238 186 114 650 131 601 583 373 506 511 579 889 171 665 283 597 405 343 29 380 205 143 750 9 605 835 979 793 798 878 172 927 177 227 236 46 557 392 323 412 604 988 109 619 479 557 811 971 850 375 796 970 880 257 965 218 58 782 776 707 588 652 300 362 216 428 110 498 466 915 784 444 646 714 63 879 474 204 458 406 22 434 709 479 331 937 554 460 735 958 60 541 211 102 116 760 505 71 525 497 420 985 841 84 990 173 854 628 415 822 369 953 448 197 557 368 976 769 726 215 873 590 219 664 614 34 907 532 555 457 565 466 861 913 668 160 716 231 694 571 346 54 847 298 509 272 657 108 898 51 992 316 607 587 521 699 376 319 163 844 43 414 707 349 817 184 994 809 661 115 179 10 605 642 607 611 812 692 852 693 868 245 995 484 952 701 548 786 682 632 660 56 752 280 419 196 145 967 501 688 792 865 620 164 73 357 287 868 124 136 139 236 903 955 429 999 147 983 551 119 423 281 542 938 26 447 809 210 183 121 404 629 731 527 834 128 954 193 913 973 379 944 492 201 950 488 793 633 285 82 390 469 379 443 410 529 22 101 931 421 943 123 944 124 678 884 140 266 283 165 957 240 655 307 834 424 476 948 77 976 286 837 400 396 174
655 576 33 283 955 772 994 268 668 337 132 558 188 142 574 980 869 652 130 240 262 881 222 251 705 348 561 371 646 479 506 109 203 33 675 607 543 74 827 126 706 16 755 2 86 204 895 338 267 637 383 4 643 992 772 902 969 972 187 692 102 529 997 689 968 157 94 322 733 48 276 690 259 374 961 977 843 347 38 551 541 706 568 32 45 705 956 23 688 591 252 798 14 362 872 397 519 846 588 344 544 331 53 113 176 899 228 249 215 927 821 997 265 388 746 820 990 305 753 193 648 798 192 9 12 471 279 123 744 434 509 810 51 56 340 510 307 23 703 168 982 173 313 622 945 289 122 183 124 405 667 694 633 320 513 75 479 339 24 294 973 219 338 861 615 674 323 924 768 3 795 14 8 73 606 37 582 956 209 310 719 442 754 216 26 766 299 729 995 628 952 856 72 994 529 848 776 544 924 996 726 776 154 656 629 32 767 637 919 925 987 192 146 731 521 931 343 937 161 228 134 6 931 844 839 942 861 849 920 653 335 522 491 469 195 916 379 967 894 528 555 315 552 604 494 406 664 273 468 641 500 689 214 37 202 925 113 321 41 391 359 101 376 160 280 892 121 451 914 800 786 753 353 176 332 272 763 463 270 884 300 807 619 183 893 727 182 596 580 131 49 513 724 949 658 545 881 285 657 497 940 67 565 826 294 981 190 427 309 106 900 871 788 451 610 956 527 471 142 245 899 156 36 300 758 923 454 846 373 976 563 111 627 946 866 189 282 72 129 835 857 108 709 12 71 78 604 326 556 490 318 226 507 236 577 256 310 353 771 899 612 350 957 641 439 330 464 317 393 996 503 799 115 82 377 357 227 120 65 821 909 556 371 621 295 310 308 3 490 789 836 770 715 336 133 398 356 760 173 589 135 809 770 229 962 7 641 446 567 873 608 319 531 971 241 856 85 439 206 548 735 307 644 118 32 70 824 294 495 304 972 88 501 814 884 675 392 105 232 641 144 435 273 242 678 130 480 303 117 851 983 80 341 943 250 928 929 248 949 270 387 463 263 734 830 613 825 673 304 164 401 871 131 253 545 797 630 814 779 788 43 712 481 318 400 759 694 860 467 39 74 885 455 49 433 380 698 246 272 220 482 460 109 989 410 697 469 846 970 12 427 282 832 743 896 814 111 774 483 956 571 427 88 890 354 651 249 684 140 370 841 387 466 853 661 892 290 951 930 852 793 823 597 386 20 505 680 485 751 650 943 946 125 630 257 851 407 865 516 391 590 33 535 421 278 446 475 286 517 702 782 222 640 309 856 824 412 390 336 18 443 454 60 41 344 575 221 542 59 856 402 385 409 923 886 441 801 537 946 847 218 760 871 225 80 426 271 557 429 1000 806 411 305 695 201 596 537 374 576 931 486 605 954 45 784 57 570 44 136 987 711 536 81 646 56 828 885 851 687 453 775 749 395 63 618 786 58 901 39 70 549 111 404 619 331 476 76 380 760 973 790 138 932 61 505 767 707 510 858 531 586 393 727 144 461 85 947 459 838 14 149 709 316 393 358 847 559 560 10 180 979 458 198 209 915 639 235 236 598 190 835 440 796 421 499 400 63 538 850 847 936 714 649 445 738 455 666 262 28 670 246 450 898 379 79 684 665 314 492 983 732 729 566 287 139 571 572 493 742 54 617 666 281 308 147 645 923 673 797 788 363 655 93 549 553 222 663 73 632 671 822 742 420 174 867 538 200 965 196 257 878 927 654 944 976 606 362 655 385 524 180 534 234 813 950 72 77 153 444 500 977 250 647 891 350 965 171 656 128 798 928 844 904 259 98 671 752 514 498 731 575 887 981 624 988 67 62 49 554 586 348 458 739 772 374 174 242 274 993 580 229 521 829 934 390 450 749 370 406 899 152 426 851 377 540 840 623 924 913 138 119 105 853 222 172 153 837 688 708 662 114 955 151 207 334 720 7 272 691 598 855 363 934 11 892 167 652 72 984 538 1 59 603 995 422 101 591 890 514 1 471 197 55 258 546 907 460 162 854 518 493 120 456 862 388 96 106 874 414 502 160 384 941 860 445 599 185 365 849 178 736 18 933 752 450 316 846 425 349 245 891 601 508 692 609 285 314 737 774 518 601 438 302 760 550 463 823 516 306 657 589 557 524 642 435 812 807 735 710 770 747 273 852 871 210 111 813 523 819 190 750 275 611 917 108 172 405 763 679 393 67 13 677 179 352 532 368 327 847 888 66 128 737 279 118 641 613 205 236 18 315 432 714 847 110 944 523 776 417 265 73 19 948 951 808 632 536 199 581 121 845 641 728 855 685 984 226 219 328 194 723 86 23 248 594 984 355 218 697 357 40 194 268 553 721 651 219 295 935 339 964 792 992 537 926 457 168 235 859 580 158 812 716 56 327 357 542 349 421 776 413 542 164 862 704 577 959 238 291 545 17 442 193 985 375 587 4 792 978 809 686 612 397 542 326 603 636 857 255 669 526 511 840 878 781 885 717 395 938 931 999 657 880 532 408 317 902 884 155 783 296 452 179 472 539 549 15 937 989 268 510 998 534 156 888 751 52 105 887 517 92 840 112 978 802 80 126 945 123 705 573 833 5 859 248 567 216 830 451 61 426 119 484 879 712 946 765 283 399 905 384 908 656 528 449 158 141 824 876 484 416 670 418 639 37 958 415 847 474 870 757 650 650 929 465 918 488 430 826 574 89 726 378 849 873 657 583 816 6 5 791 788 458 583 153 781 512 15 364 623 960 623 137 618 730 252 922 273 251 165 107 1 547 953 533 840 423 823 600 739 605 334 951 704 403 673 301 940 256 550 380 94 69 344 138 495 453 679 651 455 419 180 916 95 105 426 908 882 253 310 329 184 525 756 593 390 213 697 762 960 865 611 22 761 860 965 592 949 538 877 787 111 587 350 642 323 511 233 792 867 446 243 502 626 361 593 532 645 975 211 998 314 337 31 477 544 29 10 317 628 693 348 394 958 638 760 78 423 61 687 367 339 274 139 436 388 104 899 985 779 815 947 743 126 939 210 551 793 398 523 175 801 560 309 120 949 292 183 240 630 167 485 828 424 811 97 620 800 174 220 286 143 522 182 562 246 13 997 890 802 731 173 889 125 530 458 584 192 745 688 966 306 783 724 391 889 489 899 528 313 862 92 99 935 3 505 557 828 626 624 269 962 46 53 816 204 578 66 874 999 245 406 369 917 974 594 64 436 333 108 199 113 9 724 150 243 321 696 769 155 347 20 31 544 766 824 96 206 21 302 907 344 671 279 478 850 177 610 298 888 239 498 625 419 814 76 157 463 844 191 197 782 100 650 231 577 87 193 912 40 729 270 676 641 381 350 258 508 645 651 50 539 682 513 927 521 211 661 339 947 496 891 725 350 322 321 635 261 683 373 44 387 548 547 411 194 366 776 437 917 789 975 910 587 470 653 447 838 30 167 163 886 967 385 937 87 659 146 901 442 740 328 97 762 103 902 720 544 178 355 773 536 389 188 264 256 169 859 622 196 27 218 497 341 695 749 921 618 365 951 448 478 785 816 425 256 756 655 266 818 370 681 223 967 485 693 2 335 0 64 634 261 459 88 473 983 741 651 918 123 820 414 700 728 330 264 452 990 882 614 842 807 260 280 48 548 870 274 761 80 616 591 312 877 220 977 614 716 812 336 794 932 34 650 798 391 212 542 189 248 289 644 868 636 324 917 879 3 35 491 903 280 804 270 805 502 463 244 689 640 217 897 713 343 325 578 441 944 669 741 564 136 639 665 799 137 681 379 991 533 225 888 254 686 208 761 224 754 673 220 18 772 674 802 702 902 320 495 942 555 19 186 70 273 430 503 457 165 205 256 660 661 607 730 877 81 156 324 288 83 487 863 831 380 980 767 237 22 372 433 440 990 90 210 925 156 233 613 472 516 696 319 833 422 191 938 16 815 428 284 917 805 311 832 145 177 166 286 621 295 748 528 101 591 690 25 462 277 963 708 11 463 701 469 284 466 692 632 162 591 54 493 170 746 569 469 996 528 165 49 579 516 803 951 243 661 68 820 965 662 476 412 261 596 285 440 672 660 42 668 897 343 684 380 780 452 207 152 247 551 777 911 875 232 181 355 75 119 653 63 670 849 346 734 83 472 244 498 303 933 734 568 800 190 520 430 958 741 431 450 699 998 778 908 434 350 186 192 662 298 184 598 357 122 834 499 944 67 504 825 906 305 905 115 759 906 319 502 360 73 864 362 297 699 183 363 127 576 159 532 275 342 809 415 84 41 47 626 599 451 194 698 764 659 277 486 953 681 91 722 596 394 342 841 148 604 82 410 386 863 442 392 396 473 57 549 637 235 345 949 116 46 382 480 424 148 585 138 863 419 558 686 351 593 515 824 602 23 971 5 238 936 230 342 883 529 624 165 518 1 143 204 722 68 986 993 25 383 95 655 848 69 438 262 204 691 595 911 718 564 817 712 818 524 628 180 287 765 283 188 911 159 293 248 631 202 432 728 810 998
684 205 258 503 75 615 126 416 870 847 731 249 742 49 158 862 796 724 699 67 444 502 145 885 19 496 921 367 130 163 296 557 902 54 918 670 643 885 381 901 124 496 52 308 140 835 401 264 157 783 551 747 141 456 99 384 410 966 446 546 338 141 176 405 652 217 277 97 942 589 844 890 7 331 314 860 138 986 131 957 662 109 385 954 392 454 603 577 166 882 937 664 30 796 791 74 614 975 17 807 240 404 691 868 755 952 788 239 598 797 891 776 641 478 581 646 134 12 139 987 955 164 481 546 869 803 851 493 98 673 87 742 70 206 693 475 980 312 203 844 647 590 298 226 357 338 726 208 943 256 522 97 4 277 908 748 871 208 105 905 928 158 843 845 563 927 648 572 190 211 518 441 150 51 97 423 541 99 739 108 370 205 498 717 445 886 783 30 390 622 400 569 36 361 510 586 469 811 628 735 331 41 376 621 402 936 504 56 312 929 837 73 110 25 626 57 2 439 366 118 537 491 287 255 848 64 483 972 925 144 549 185 416 636 253 407 90 626 356 225 764 372 552 95 960 535 940 856 454 840 924 410 249 994 845 861 147 21 117 464 880 43 195 570 278 723 555 572 173 68 142 668 712 53 861 498 284 652 609 860 285 138 373 233 982 177 542 863 813 104 675 151 116 502 210 630 839 448 690 995 972 804 990 515 682 132 406 299 850 269 306 929 388 525 889 106 750 35 687 670 857 714 571 766 205 359 636 496 804 378 508 931 423 502 490 849 421 442 539 47 58 230 931 840 619 922 379 395 88 214 114 989 213 474 524 67 50 571 711 937 336 187 411 955 422 575 996 32 3 776 439 117 695 723 339 124 585 674 231 347 262 813 206 351 830 811 879 845 436 958 283 404 983 122 557 160 516 778 263 971 575 261 957 980 685 770 164 655 44 285 582 280 767 134 10 326 24 299 27 515 913 235 462 556 28 800 242 954 335 669 771 324 16 363 550 593 449 990 72 21 230 67 302 296 708 93 148 716 786 396 530 100 460 513 480 316 387 519 753 566 60 332 536 183 81 953 780 692 930 453 967 519 756 581 113 162 679 365 951 405 448 262 512 621 801 44 639 717 391 477 257 892 453 204 981 236 747 369 129 691 108 274 345 520 988 196 688 781 192 893 725 154 49 345 152 181 528 639 236 666 455 236 341 49 974 880 715 176 374 410 664 396 54 450 326 626 100 544 650 910 784 496 318 695 883 255 686 386 167 351 503 38 989 44 621 597 214 726 235 124 478 614 241 70 611 730 428 536 632 249 430 182 351 930 204 37 789 647 938 756 827 130 280 235 819 54 906 805 238 474 586 594 74 765 18 623 898 350 65 581 20 951 304 329 405 217 489 855 768 330 668 1 441 170 354 348 588 706 45 689 308 273 146 438 137 135 854 895 947 211 820 251 118 405 94 383 367 208 499 679 534 921 663 287 792 798 568 964 6 545 701 910 970 606 939 906 67 852 122 322 286 916 773 508 168 897 382 606 832 981 120 369 68 388 535 308 149 401 365 188 71 867 587 828 342 847 182 169 394 286 398 497 282 160 316 955 858 101 107 180 475 971 959 239 616 123 496 936 14 800 653 111 868 272 903 345 698 97 859 620 438 893 451 313 749 449 589 323 907 505 309 1 202 800 963 578 32 392 887 440 121 695 360 32 307 474 85 539 806 246 745 814 482 330 380 313 22 230 218 30 440 437 828 586 576 808 904 30 317 690 408 627 362 379 219 489 831 961 470 953 793 677 194 18 271 956 683 504 344 665 310 526 935 298 910 230 727 423 239 157 842 322 835 449 592 17 432 557 40 101 544 9 797 841 395 459 635 596 894 843 867 528 215 998 546 424 288 219 601 873 419 266 794 977 86 222 193 980 437 910 477 534 600 65 495 655 299 75 222 931 457 354 855 919 511 321 875 969 330 905 645 284 513 391 912 783 186 322 900 410 301 750 922 414 289 522 135 596 704 619 476 602 1 178 274 883 63 416 92 972 211 77 174 507 624 214 973 380 396 75 467 199 532 889 502 124 933 23 734 35 920 104 252 184 874 100 728 151 866 791 96 794 509 446 91 428 803 75 25 626 956 648 375 815 919 233 15 514 111 754 651 914 610 411 778 983 325 980 431 426 383 248 484 299 389 35 946 323 269 239 730 624 763 494 0 679 261 216 26 135 426 935 560 845 992 783 62 582 825 985 244 990 458 462 627 800 102 274 993 796 633 637 291 655 265 734 452 867 710 129 634 660 491 573 971 257 602 382 463 23 740 354 709 746 968 666 618 258 659 137 161 443 998 152 56 687 896 565 841 32 821 350 514 906 279 627 736 498 84 964 999 682 324 142 79 800 553 672 642 697 885 768 573 830 673 634 493 754 101 9 479 323 170 385 494 978 732 239 185 348 35 849 270 711 669 371 599 638 694 690 227 973 812 971 705 401 590 798 978 943 501 994 746 56 322 294 183 507 264 840 492 540 969 441 584 406 93 887 895 608 33 707 465 975 604 691 847 216 73 886 748 560 69 469 593 706 944 183 656 550 765 293 295 279 766 527 873 442 596 65 744 667 433 548 413 271 472 718 776 943 363 300 540 468 800 737 566 728 199 990 386 884 181 907 456 552 521 285 220 472 156 311 61 387 936 425 964 943 327 145 737 172 613 931 425 740 646 941 109 469 815 125 852 381 328 825 355 782 420 444 250 28 53 193 823 28 872 44 620 14 313 101 275 555 741 894 187 40 569 704 429 638 340 360 667 146 838 967 201 915 232 465 714 420 46 939 807 268 856 479 864 637 890 742 655 528 805 55 66 818 558 862 217 600 826 945 594 155 809 977 133 693 814 149 447 337 909 830 8 870 329 366 846 452 991 195 720 311 654 481 112 953 966 65 572 822 658 825 104 608 665 840 378 239 412 939 893 276 583 975 719 408 171 33 795 140 407 196 527 166 48 998 901 366 617 516 119 222 761 637 414 915 254 296 417 64 189 126 987 70 676 605 833 509 984 829 474 318 543 902 162 489 629 480 538 42 808 408 255 747 175 934 882 804 184 914 986 266 561 383 519 774 914 430 409 842 266 11 729 657 976 792 506 436 248 403 487 333 13 675 713 51 358 630 259 379 464 602 962 986 674 409 292 350 605 186 246 324 877 599 738 927 923 625 625 467 994 96 272 472 816 962 178 826 172 641 332 664 459 745 772 774 997 487 545 829 834 677 154 583 273 313 9 936 466 319 226 228 759 362 578 442 697 278 245 252 136 160 294 629 886 252 321 657 349 156 76 141 57 48 661 215 276 286 810 733 953 856 83 611 234 420 37 501 888 139 315 830 268 231 565 481 89 81 779 257 29 858 649 534 290 640 822 2 198 911 630 925 876 172 372 892 811 768 359 730 840 585 547 221 80 551 132 798 160 496 305 561 631 835 23 904 777 148 570 371 393 103 958 650 347 24 623 500 237 480 911 543 123 447 554 316 224 419 917 115 51 247 346 253 717 649 965 579 59 58 892 568 115 985 785 412 680 395 106 999 802 632 559 95 700 834 751 457 334 591 435 73 718 116 754 76 443 720 798 17 281 282 251 188 179 558 670 243 153 947 442 153 556 593 225 74 666 1 977 768 622 339 47 146 899 429 473 912 577 146 995 362 21 984 941 164 743 922 607 24 212 312 829 888 735 623 303 695 361 363 975 845 758 403 526 988 229 627 640 615 606 186 39 967 95 941 790 629 180 280 371 924 637 799 787 944 853 418 377 16 399 774 863 340 207 690 82 273 31 961 353 101 774 41 471 831 155 870 929 115 55 544 692 566 781 671 125 293 267 583 34 109 934 841 297 852 243 641 945 737 151 112 41 350 531 714 333 235 197 210 595 723 757 31 38 64 696 431 350 684 517 448 128 279 644 257 78 383 681 788 228 901 865 982 608 391 733 817 950 644 515 663 103 681 43 781 424 234 221 565 862 161 770 903 196 238 352 831 716 530 769 4 165 541 775 506 427 485 905 934 434 203 403 101 42 329 706 743 672 69 159 503 256 105 580 198 247 634 678 512 817 795 300 540 723 82 915 393 418 948 548 654 954 911 591 312 529 721 507 807 836 832 368 804 348 968 724 809 144 213 952 770 961 805 979 375 209 220 169 802 849 992 689 210 369 514 760 449 881 636 878 798 762 765 520 219 208 459 461 113 612 470 721 924 486 572 707 487 722 180 127 708 860 455 660 861 525 291 579 629 200 71 319 392 799 500 574 58 191 398 562 641 163 262 677 566 702 262 533 751 223 866 364 709 657 595 343 657 638 444 323 27 615 151 916 671 752 941 64 735 337 157 293 891 818 461 384 116 500 895 488 138 5 358 485 332 450 963 671 881 415 788 824 689 397 904 260 421 926 385 932 402 497 934 927 683 77 181 143 662 703 404 949 729 564 786 884 120 11 403 12 775 233 685 505 623 897 791 320 478 948 425 523 712 177 757 567 587 188 5 216 34 597 640 985 591 311 86 468 902 782 62 404 942
937 631 518 169 474 280 100 154 381 956 946 96 658 230 406 452 779 647 659 39 996 168 509 487 433 433 132 253 356 138 415 689 938 130 691 800 87 743 513 238 892 548 47 480 791 350 277 882 348 218 419 419 629 434 43 459 919 54 259 581 318 795 306 521 605 471 845 457 206 386 715 123 548 537 60 944 373 497 506 896 879 246 17 364 708 33 30 926 784 419 555 146 51 189 367 114 138 182 118 107 18 372 598 741 68 283 739 765 85 60 143 678 707 750 278 698 759 546 741 554 795 466 15 893 543 366 838 798 450 800 910 996 148 786 227 76 611 964 837 894 648 211 288 105 24 945 642 675 665 145 595 890 815 348 372 586 497 441 619 286 437 254 53 371 412 673 163 605 403 802 959 778 760 467 943 27 995 175 789 788 544 371 501 744 307 560 920 634 979 131 504 223 931 151 110 407 283 541 476 425 28 224 355 207 696 248 927 886 904 433 798 334 210 804 66 527 7 495 312 970 870 512 472 210 571 844 621 797 871 699 396 467 200 781 425 699 297 911 686 908 973 480 197 197 223 529 182 113 680 675 358 600 55 781 502 842 365 398 729 949 71 687 104 222 857 514 824 342 29 924 654 536 151 340 591 689 632 151 722 457 902 418 851 436 319 63 774 162 954 214 387 149 201 126 913 419 464 776 844 885 538 724 734 653 23 77 202 329 869 674 463 49 663 206 65 171 952 170 142 19 882 316 91 948 449 995 382 750 552 518 386 6 675 579 990 141 125 85 578 770 119 550 814 19 109 423 322 277 347 523 764 32 424 879 676 383 926 733 593 993 383 270 354 978 391 214 620 27 756 443 346 275 636 71 249 875 850 870 956 64 434 565 701 805 370 410 948 614 432 334 388 591 989 736 303 261 453 953 131 481 822 112 710 858 600 364 300 963 252 603 628 386 428 750 889 467 984 52 602 14 549 28 492 921 1 460 833 879 685 1 541 545 147 101 617 975 378 679 75 469 290 790 908 810 898 306 35 236 727 477 667 647 881 363 519 595 820 348 72 95 58 107 802 574 335 786 489 56 431 541 395 988 553 673 788 454 775 478 556 20 783 552 244 639 606 544 186 87 417 638 255 913 809 274 816 99 120 295 721 403 596 43 299 473 537 956 426 829 536 893 158 157 672 34 949 900 799 535 939 504 894 885 194 814 268 299 14 75 205 182 836 886 603 590 601 785 37 263 704 493 486 405 638 801 495 775 444 485 689 573 368 791 280 200 583 483 0 747 342 470 618 654 876 873 700 754 888 629 944 90 114 637 52 66 379 267 78 109 970 153 507 966 527 192 773 720 565 727 401 894 407 585 670 248 523 129 273 659 26 879 196 359 695 531 410 465 653 205 308 613 3 822 480 110 781 77 258 198 980 353 551 969 706 846 429 892 681 438 723 606 157 979 63 301 899 998 557 373 473 867 511 80 787 786 188 722 248 896 482 969 615 823 217 280 231 662 164 748 350 701 418 303 637 75 156 22 241 36 317 813 443 133 849 303 457 99 512 816 276 908 94 683 326 655 702 608 718 989 709 863 679 533 170 539 266 320 408 681 344 972 298 731 340 952 958 249 780 210 914 338 839 788 261 732 229 441 180 165 398 262 650 223 207 869 222 822 324 351 573 792 719 221 352 340 515 116 296 759 635 139 874 958 402 2 900 428 84 210 716 620 572 546 12 291 985 523 613 718 893 584 564 906 251 740 639 358 736 118 786 675 190 14 64 976 748 936 728 804 858 593 662 186 579 812 677 548 825 942 325 174 644 608 139 304 496 16 169 732 88 167 967 140 95 160 82 132 146 81 39 197 800 884 292 754 41 454 758 498 113 500 19 82 550 167 218 915 651 728 735 339 56 522 380 802 359 345 376 176 819 488 607 614 62 387 413 649 505 28 289 751 313 163 627 448 890 562 214 772 972 43 655 872 458 537 234 351 950 615 657 376 924 566 155 690 895 787 891 580 59 207 751 122 393 571 862 564 766 489 516 945 560 870 54 814 763 479 76 131 864 768 831 15 27 496 137 983 286 227 281 831 684 706 510 77 968 785 79 635 304 841 587 910 992 25 134 203 546 846 220 382 585 643 409 883 539 742 626 94 461 850 22 567 754 400 584 334 321 221 225 608 987 146 215 864 314 809 528 483 896 49 778 81 390 415 823 377 633 707 362 160 923 989 150 761 630 260 586 304 666 772 275 648 868 640 975 83 13 126 238 851 917 179 69 284 414 793 174 940 945 411 590 550 498 77 50 32 885 646 219 771 366 582 161 649 295 702 374 524 986 237 216 871 377 389 235 424 363 497 726 401 269 831 265 992 436 214 46 201 468 283 397 22 687 256 646 590 493 821 963 134 483 566 108 819 149 547 343 861 264 69 508 44 111 34 330 222 329 352 703 961 282 612 485 196 942 297 699 67 683 368 34 585 339 831 469 604 315 383 808 980 813 171 962 395 907 598 192 353 459 513 353 181 847 109 771 563 447 808 144 215 570 507 770 605 213 565 604 471 581 267 877 534 982 779 750 602 936 943 608 858 717 503 309 1000 834 831 263 813 517 3 405 340 323 214 859 170 697 369 124 863 293 618 61 698 652 409 70 756 529 286 755 360 625 217 692 775 10 445 456 666 909 577 256 447 873 533 921 522 97 456 532 442 460 702 262 442 742 230 438 104 475 742 592 565 427 686 810 135 840 690 5 850 863 527 930 549 977 130 994 420 338 753 328 789 384 714 875 589 392 927 152 520 122 865 455 561 237 76 123 861 242 1000 271 678 6 478 435 995 880 512 918 578 534 994 929 258 738 384 540 669 514 2 331 634 974 786 179 357 731 802 490 84 284 433 966 72 327 227 471 380 746 866 694 579 826 441 794 352 177 515 133 161 743 472 175 330 772 852 212 952 442 190 479 993 351 785 25 430 172 252 521 6 575 577 272 345 448 670 724 362 671 926 744 227 576 237 92 461 688 553 80 500 478 806 547 713 912 697 411 225 790 281 102 893 364 520 316 795 821 367 624 949 641 579 245 243 90 648 99 407 753 363 542 401 332 753 257 17 932 572 195 579 855 39 761 941 421 34 520 946 136 522 127 574 566 235 645 49 162 849 499 245 385 734 846 583 757 294 762 884 934 405 198 644 208 829 933 779 116 49 439 343 951 398 804 401 843 707 811 710 785 381 558 802 389 994 940 583 793 986 660 815 562 510 964 403 561 650 835 668 866 280 67 51 969 162 669 538 44 708 712 682 818 835 371 149 287 460 768 553 394 574 236 439 797 202 852 426 101 716 81 923 349 289 580 805 998 571 145 558 872 713 678 254 911 97 77 416 98 261 11 399 752 518 906 369 860 3 901 649 40 122 922 478 57 47 730 798 916 80 211 722 765 20 597 514 42 190 842 753 232 720 467 896 361 178 698 912 487 947 661 369 243 426 49 976 983 748 187 295 16 744 711 306 524 760 477 407 294 792 105 76 73 680 221 901 965 8 360 601 166 749 357 529 854 259 305 143 117 19 311 456 574 937 185 874 640 63 828 774 961 455 997 518 470 551 993 950 935 990 749 730 141 340 168 828 732 627 247 943 462 990 494 369 112 563 224 831 673 173 481 254 193 40 230 787 853 591 884 276 226 468 9 365 320 883 647 24 48 456 947 316 445 784 209 420 530 474 960 974 291 314 830 576 178 650 999 272 616 307 737 664 674 335 981 544 375 610 525 327 668 554 988 668 867 715 454 985 656 486 165 459 801 347 690 638 246 59 446 449 976 381 93 418 569 286 848 496 567 598 812 545 643 334 769 841 609 98 776 720 32 702 915 994 345 753 173 159 829 114 740 322 333 529 827 138 978 624 747 544 199 440 181 567 614 596 452 146 233 671 720 353 160 239 878 401 886 14 559 283 971 381 533 40 96 344 430 601 563 538 577 430 260 252 693 336 176 17 664 945 239 244 4 734 279 369 957 507 404 566 955 524 154 796 8 57 270 773 21 304 682 852 526 757 925 499 250 246 130 940 767 445 420 445 183 39 128 161 204 12 336 259 883 946 129 988 897 631 106 690 33 566 500 949 484 242 400 656 599 994 745 740 253 401 522 892 887 715 159 759 841 987 777 55 953 853 714 52 440 224 865 739 634 45 503 769 832 467 86 262 254 810 191 256 203 578 782 427 422 596 451 440 905 674 856 941 589 365 240 738 302 680 594 201 488 837 31 249 140 122 861 7 89 481 36 924 796 972 817 916 189 115 903 412 2 895 568 264 928 29 337 285 806 828 301 423 588 750 792 595 803 550 83 438 121 63 135 617 20 444 610 11 126 455 582 897 631 638 531 225 725 770 991 459 465 95 554 31 941 257 310 484 416 41 649 844 441 43 107 829 153 607 622 554 274 474 713 828 171 411 805 220 341 648 115 988 103 224 612 452 285 7 74 300 267 345 466 37 423 480 807 214 733 728 167 738 45 155 184 942 623 923 334 458 705 125 535 741 228 825 38 745 545 416 399 657 369 267 491 460
193 244 689 418 244 141 455 872 177 299 334 388 457 579 262 551 480 130 125 396 980 129 572 912 284 380 909 849 141 210 677 50 968 561 518 313 401 218 653 677 618 307 196 853 655 239 339 157 769 873 806 546 584 330 866 859 940 820 122 732 12 780 743 114 595 270 908 288 462 43 321 979 54 83 221 423 889 756 611 710 738 496 675 291 450 474 111 477 793 384 511 295 583 308 184 646 383 878 71 655 11 317 316 790 962 916 404 992 264 525 861 45 300 129 727 198 954 277 57 73 35 74 155 569 345 824 180 570 123 239 893 691 890 852 218 255 310 86 227 577 809 240 452 516 851 485 354 75 382 824 364 321 15 488 819 185 606 971 157 808 280 403 552 683 987 742 605 554 617 642 654 629 686 537 504 494 333 724 299 766 257 543 917 199 63 917 598 620 481 771 471 793 393 706 995 254 83 477 993 96 626 608 290 190 176 84 304 69 919 214 154 464 948 638 56 510 792 961 636 827 60 819 565 425 405 645 981 330 342 704 323 629 174 904 235 831 395 575 492 429 379 35 505 462 770 787 862 129 767 691 403 266 424 601 775 386 883 716 662 870 575 242 710 906 454 308 70 970 487 677 287 982 549 5 628 103 274 97 69 714 531 444 632 513 328 280 322 175 440 951 208 344 365 927 231 931 260 172 263 419 482 491 417 869 824 572 717 682 996 797 751 259 207 70 871 334 75 862 535 770 285 392 388 39 801 158 783 249 971 920 433 817 934 909 90 162 236 928 752 788 474 884 760 623 540 440 589 7 99 222 857 813 696 326 945 929 210 209 337 663 330 368 728 587 693 601 335 290 486 458 947 821 967 891 198 192 853 747 206 243 346 598 499 340 776 970 429 84 858 637 389 81 536 230 84 512 868 10 1 382 864 282 953 27 545 660 513 626 561 399 726 825 508 745 875 240 118 468 641 816 546 399 744 919 599 297 838 237 110 173 305 385 107 953 175 620 891 950 742 254 66 158 478 871 753 293 205 716 465 654 25 418 829 260 317 309 550 923 6 793 637 958 879 749 676 664 652 983 887 957 671 143 622 79 216 652 432 677 810 451 627 327 674 353 392 344 349 294 902 779 329 83 162 355 965 117 688 590 126 394 413 5 648 335 936 506 884 222 181 191 479 919 139 264 9 29 658 519 832 83 785 522 772 898 19 791 813 612 394 869 603 685 374 874 183 506 931 562 137 731 156 879 437 387 28 58 163 82 42 181 472 903 32 265 786 11 117 255 391 699 821 228 447 93 594 553 373 144 422 949 766 42 691 280 81 688 667 837 771 424 357 305 93 997 160 377 920 542 489 95 503 254 867 373 799 912 20 864 86 614 683 244 190 450 974 65 96 834 780 370 165 565 239 957 484 639 663 225 651 264 755 997 892 214 192 191 983 238 757 81 363 142 560 777 735 192 470 708 715 788 412 184 837 40 543 334 367 328 795 138 899 825 211 380 885 783 185 764 276 125 859 946 977 81 998 379 955 605 265 216 212 583 501 458 131 415 722 298 907 251 115 781 296 879 878 169 643 883 275 972 863 348 542 319 915 931 865 891 314 901 384 456 844 934 82 998 525 160 136 187 315 705 402 298 718 359 351 632 458 220 197 879 624 240 62 956 267 502 711 577 418 800 434 616 544 52 475 30 297 979 325 992 645 589 704 938 281 362 812 415 408 901 215 845 250 881 261 639 642 580 230 678 705 364 461 438 886 282 736 322 147 949 639 636 768 690 978 277 533 725 259 825 272 608 436 464 152 853 659 468 732 512 564 691 563 823 745 533 990 101 999 386 120 54 697 988 973 402 97 171 189 446 557 11 359 920 559 984 749 370 362 550 679 861 45 704 182 161 398 219 178 317 46 160 724 235 579 420 788 400 712 790 95 965 485 242 877 144 336 86 816 551 344 795 733 325 982 781 414 567 223 828 730 206 509 955 960 780 818 753 41 462 660 326 582 904 619 233 253 641 708 313 400 842 252 135 289 602 972 931 576 440 758 619 698 410 295 100 358 630 8 184 814 87 469 674 473 541 568 470 132 567 635 442 476 267 613 383 841 751 187 683 225 626 820 791 143 868 366 868 114 504 352 484 762 645 350 693 959 675 854 469 313 747 855 210 774 846 435 23 666 14 833 756 415 917 669 355 77 190 61 890 251 233 630 339 779 219 468 438 918 376 840 499 695 569 926 858 451 476 167 868 48 595 716 144 477 334 846 971 64 627 3 529 286 311 621 841 526 475 18 157 942 115 672 308 647 659 273 313 338 642 684 818 288 543 368 39 79 220 113 37 527 764 58 455 723 969 787 554 876 711 714 691 370 178 670 956 361 227 895 961 537 495 242 517 283 701 992 265 108 470 194 933 739 13 937 462 860 445 842 291 268 435 39 410 443 556 944 424 246 980 870 513 341 346 277 299 935 928 306 832 903 474 16 911 900 457 423 382 922 25 640 464 464 601 706 256 991 927 438 804 377 984 964 347 0 104 773 111 173 961 416 970 692 926 856 239 98 520 923 968 620 45 36 647 585 283 748 175 507 282 548 558 731 706 324 759 690 665 843 87 761 492 439 514 587 226 204 187 986 103 376 908 845 350 331 306 209 36 164 424 151 212 713 945 133 477 629 325 914 490 539 846 463 515 247 559 343 826 293 543 778 744 916 354 957 204 949 896 13 646 789 322 233 170 633 530 966 426 614 533 29 164 294 833 680 297 750 922 135 839 302 230 222 213 24 147 381 476 101 180 150 3 500 262 912 267 138 510 409 93 958 346 586 59 172 565 372 431 872 868 541 655 928 319 634 952 411 568 897 854 224 58 292 215 52 517 574 94 105 937 312 743 811 9 502 766 906 709 269 569 510 476 747 359 805 581 523 684 467 937 92 343 725 824 319 972 830 135 78 162 50 767 456 780 534 278 590 204 952 368 23 577 119 340 44 303 410 229 578 716 375 111 442 734 169 282 997 59 797 181 791 948 109 701 665 286 880 879 387 620 756 649 170 241 33 524 580 894 794 475 166 635 258 977 601 226 76 29 371 561 638 839 644 556 89 16 460 591 506 493 220 308 483 716 72 748 512 708 646 960 228 123 68 81 282 458 570 617 699 780 596 399 709 981 517 127 943 548 171 234 932 985 124 370 179 6 827 469 553 757 913 414 700 611 493 779 420 880 278 705 600 661 148 295 741 673 898 325 597 205 87 473 904 20 729 805 834 796 631 214 910 400 327 677 490 807 142 90 577 597 839 370 355 595 765 797 188 627 850 91 491 624 49 487 970 805 938 83 694 387 146 17 817 309 828 596 127 419 217 794 625 113 104 162 311 868 873 978 719 891 67 337 521 722 496 855 969 46 656 307 243 629 161 569 802 740 849 722 326 427 453 204 763 132 984 95 103 212 369 466 380 793 558 708 989 919 764 2 612 134 91 772 524 945 532 513 425 326 301 557 378 861 248 67 668 960 852 663 459 903 353 686 254 135 529 924 17 315 777 956 950 839 158 268 822 547 825 675 159 875 703 75 522 45 94 370 951 908 593 577 530 290 650 578 121 348 347 415 419 899 604 766 566 697 901 793 270 799 191 217 905 948 746 628 26 39 555 371 681 673 547 789 929 930 494 255 2 90 823 563 927 892 360 356 661 20 51 930 831 465 615 830 385 314 37 837 149 888 946 928 894 736 869 527 406 650 201 449 994 288 682 230 796 410 116 648 88 480 22 133 446 910 720 69 528 509 102 253 199 796 466 685 303 585 203 383 65 288 399 273 279 455 34 712 495 745 988 756 214 599 803 529 213 68 80 495 186 373 921 594 219 487 941 339 5 460 153 179 234 32 53 731 975 280 924 295 602 494 881 475 431 401 573 357 441 973 128 304 298 796 106 588 930 303 721 702 448 763 515 818 40 502 804 568 939 740 140 289 734 894 10 63 488 79 520 191 421 135 591 154 145 584 112 352 759 800 514 631 59 661 200 330 498 695 229 771 266 146 678 781 808 365 571 339 896 120 784 365 232 454 249 480 888 652 956 93 685 62 616 905 815 739 551 314 702 39 985 551 255 899 538 57 332 23 961 842 397 845 55 198 428 542 195 59 449 127 144 658 567 318 237 670 836 750 168 40 754 203 318 927 444 888 581 988 238 410 245 541 241 351 807 400 427 597 130 583 701 698 687 589 356 524 30 554 609 317 407 714 85 872 610 412 979 905 882 468 100 128 623 32 129 799 673 242 320 295 348 822 737 757 271 812 569 589 516 510 790 59 4 112 307 105 21 209 826 15 426 96 445 584 309 349 73 332 608 115 256 351 562 555 396 217 74 78 798 189 7 134 519 806 497 247 707 972 782 105 386 234 847 606 340 406 390 326 911 168 781 177 835 43 848 551 430 407 592 402 800 304 874 795 240 264 664 7 933 684 38 367 556 3 43 693 607 253 925 693 308 722 963 938 226 360 47 374 740 447 976 94 554 621 27 408 202 385 31 165 14 128 649 956 588 153 134 228 657 147 291 686
849 844 644 93 812 473 541 522 69 505 355 976 388 93 953 520 108 562 689 304 855 553 189 763 450 807 275 256 900 4 671 555 41 309 448 256 387 179 113 77 416 102 72 272 788 471 382 588 539 491 338 183 919 991 893 295 262 524 366 256 724 988 18 191 568 783 494 610 915 522 1 522 888 39 503 859 859 303 771 225 356 68 607 176 974 892 656 634 932 520 390 403 316 376 40 651 872 914 354 146 921 148 116 636 83 67 685 688 973 353 269 55 214 446 369 690 247 278 371 63 716 453 773 840 208 757 714 586 198 646 91 957 322 645 661 493 132 452 14 285 745 178 469 946 926 26 809 595 99 952 231 440 767 554 615 460 677 695 705 976 419 740 908 507 510 136 910 63 794 378 625 370 665 494 979 709 472 56 358 162 139 776 533 208 777 649 405 47 749 27 28 822 456 372 94 330 544 380 948 429 98 342 182 276 375 506 927 657 31 241 649 308 753 26 373 409 351 657 532 494 421 332 228 118 969 407 511 561 498 163 820 730 850 903 972 330 680 58 623 704 757 276 432 698 395 930 49 174 56 444 57 769 800 912 891 180 385 350 828 509 307 427 54 640 834 815 32 403 53 251 702 519 199 371 599 441 936 621 309 953 525 825 735 957 733 371 779 442 452 712 802 398 723 912 318 505 329 781 591 421 960 433 238 767 298 183 530 7 374 807 519 117 884 865 847 434 877 225 204 498 173 590 999 865 50 575 478 672 325 876 431 422 117 881 602 818 528 638 634 267 317 990 276 500 695 693 998 749 881 888 956 911 943 601 841 782 23 348 798 568 817 210 561 358 244 703 937 403 667 91 95 916 982 476 480 41 741 862 122 166 340 43 372 987 347 778 158 107 946 883 585 666 487 952 701 561 92 400 226 405 827 854 906 321 660 848 349 678 455 754 618 291 512 855 105 489 863 825 780 710 838 514 642 746 330 872 713 568 136 216 522 346 377 30 384 631 88 117 851 662 663 797 543 938 706 640 290 620 940 621 526 527 627 780 240 658 909 505 273 321 471 652 289 637 19 805 769 261 186 407 579 83 959 236 963 721 241 196 698 69 277 201 344 682 977 327 157 549 903 475 300 857 491 152 868 24 278 124 78 922 540 653 564 599 492 282 603 744 137 126 168 696 991 204 814 872 255 246 517 252 726 185 308 872 858 273 362 957 552 25 965 76 30 529 245 230 46 343 789 349 683 115 833 623 633 566 781 918 628 70 183 51 886 697 499 653 378 891 367 775 248 863 411 601 867 952 621 834 20 635 839 70 759 679 811 564 179 570 444 891 987 668 588 76 399 317 931 492 26 451 899 730 790 854 739 401 402 72 890 853 901 87 692 282 636 336 302 49 920 989 213 693 755 660 929 129 134 652 860 902 443 750 902 454 976 53 475 393 754 659 582 417 731 370 16 503 631 137 230 411 467 435 0 35 250 490 882 70 85 576 409 256 353 799 470 70 668 534 917 985 493 312 696 138 949 607 80 196 597 207 365 730 686 602 666 212 81 836 717 916 720 241 438 73 674 963 270 246 466 937 232 326 433 242 823 522 115 733 464 863 265 886 209 377 252 243 224 597 883 830 746 613 323 160 9 808 641 31 100 632 267 663 350 584 806 134 393 90 622 844 719 863 239 420 125 531 865 519 440 950 575 955 736 934 922 132 816 339 27 351 664 109 175 704 268 228 180 728 555 447 605 94 571 19 376 292 681 219 852 703 536 189 348 881 143 79 39 575 463 520 12 1000 141 866 210 316 379 985 89 949 989 2 842 50 430 592 854 891 234 466 73 266 305 352 327 764 161 996 207 801 527 919 211 342 68 607 404 708 96 742 229 138 142 781 102 441 786 325 288 766 306 868 792 257 336 471 939 241 933 519 620 442 109 965 126 590 156 464 424 529 678 409 840 674 71 340 266 837 805 777 694 256 352 266 797 878 947 182 110 892 172 962 271 507 776 257 616 733 896 7 748 651 570 153 74 123 835 704 118 556 652 643 462 383 441 320 184 336 744 870 782 778 434 424 887 213 233 409 75 22 477 166 725 755 635 220 181 968 151 397 227 640 397 240 392 639 473 496 549 735 569 876 135 743 501 948 617 552 263 5 826 750 514 305 770 897 61 672 62 304 422 852 256 641 626 383 47 797 709 476 66 53 837 791 193 63 177 495 391 140 428 402 795 258 380 41 93 781 734 885 360 180 79 1 127 200 339 688 760 869 486 823 521 554 975 549 508 976 63 709 408 834 878 247 803 206 928 338 202 800 205 833 914 644 194 325 640 981 107 431 280 731 346 420 435 174 836 221 819 301 65 256 646 330 398 323 458 527 106 949 843 811 951 729 662 610 857 395 160 809 3 597 87 428 254 404 983 106 496 526 970 635 201 939 292 270 813 123 236 194 996 821 609 54 5 397 195 340 742 551 272 532 296 38 29 380 935 187 185 878 406 829 423 871 97 384 155 476 930 952 655 298 964 660 333 417 673 988 778 477 451 777 584 687 531 347 966 745 124 258 784 563 750 650 557 621 152 905 345 751 86 46 756 92 657 830 971 758 638 843 699 691 728 293 314 426 192 761 311 510 592 381 485 601 818 811 707 18 659 345 978 246 225 133 981 309 319 164 554 4 144 177 984 562 64 350 34 606 732 886 718 976 629 461 645 865 67 822 942 994 282 314 304 259 558 963 648 249 712 674 297 916 993 781 904 838 761 221 516 746 481 554 861 916 763 518 130 220 913 410 303 745 36 936 505 644 163 398 59 118 147 89 412 143 495 781 82 436 439 445 787 217 217 298 651 478 313 626 672 249 403 430 581 381 381 507 449 628 766 973 283 622 114 388 454 829 58 8 437 888 905 913 722 234 577 670 38 122 361 387 907 602 808 415 484 25 251 536 593 162 752 319 611 399 301 550 162 14 10 420 222 127 553 996 146 109 846 788 885 661 383 604 985 910 845 133 264 627 312 817 476 303 44 178 253 309 133 977 783 444 291 15 25 334 889 191 944 372 176 250 479 444 669 672 293 967 310 862 925 158 952 911 961 771 165 837 281 302 639 471 810 478 332 97 445 729 400 237 166 566 299 87 691 594 488 536 48 236 76 824 77 671 474 326 572 559 482 342 415 180 676 980 119 789 169 607 864 435 11 361 537 164 328 825 191 342 341 832 610 911 446 714 911 571 294 80 261 4 120 75 548 261 260 273 249 194 844 409 967 435 700 653 425 168 513 871 370 986 368 841 614 952 342 11 320 486 856 839 246 362 164 435 875 742 429 434 682 997 70 980 869 540 410 604 334 480 799 223 653 788 546 583 586 423 711 401 489 348 576 86 729 817 573 653 520 682 321 495 630 374 171 239 562 716 923 617 830 390 42 488 417 615 547 836 534 53 196 137 986 299 7 728 386 634 8 182 594 270 461 509 237 239 465 17 704 205 490 628 24 194 331 920 560 218 460 946 274 490 643 492 150 902 829 375 174 598 90 911 768 967 598 678 216 287 862 121 188 429 506 451 832 989 243 510 870 503 15 643 154 543 762 735 6 59 775 877 658 756 957 708 223 314 218 900 918 903 740 52 206 417 149 349 807 736 721 552 703 612 650 708 420 532 200 666 414 741 815 877 457 902 822 277 37 658 556 177 401 391 504 433 596 373 600 600 580 385 897 541 518 708 17 397 898 258 916 105 315 185 407 786 994 756 111 720 257 804 235 120 468 793 538 318 962 213 958 603 687 707 500 116 853 694 442 161 624 18 84 269 924 12 170 709 688 390 997 179 670 678 497 996 284 820 892 803 708 309 418 515 22 294 295 498 426 628 945 771 326 11 129 826 140 730 167 843 590 38 955 798 363 770 874 968 286 402 220 46 954 692 103 122 145 690 509 198 483 908 523 846 447 422 758 873 654 679 396 468 394 842 101 174 613 94 637 796 60 545 938 404 747 948 995 706 502 192 550 552 335 329 4 755 51 893 880 799 524 713 559 219 453 85 578 274 791 431 765 597 55 428 647 294 43 538 895 598 968 768 242 324 710 386 324 622 190 375 774 972 848 124 941 188 764 854 563 616 751 936 215 973 566 299 212 616 772 588 337 208 934 138 287 83 13 977 727 417 197 68 606 820 104 755 359 992 866 238 595 808 912 191 203 997 529 798 574 202 990 588 737 123 178 160 693 89 785 468 612 694 507 214 804 176 551 132 821 258 988 598 159 71 632 55 950 857 992 365 980 11 153 121 876 697 583 25 675 407 567 295 535 592 35 77 436 980 219 812 801 12 825 741 743 317 715 941 427 491 52 89 604 864 259 30 357 140 112 895 589 169 601 326 413 17 738 665 730 337 894 853 187 994 138 981 587 38 690 567 542 750 221 475 123 112 793 408 279 544 831 241 131 456 515 358 796 924 679 162 545 252 565 38 619 877 871 30 285 835 2 39 21 228 45 819 879 546 258 635 148 591 128 161 684 896 121 788 33 955 343 923 608 693 697 603 389 815 873 632 824 233 364 283 459 960
33 745 174 588 200 189 226 106 978 758 257 642 594 300 986 546 146 634 336 656 642 648 518 533 647 365 602 440 161 944 643 403 43 263 718 372 920 48 950 678 123 401 592 691 1 266 915 969 786 984 885 165 623 169 76 439 584 747 725 245 298 313 386 26 300 956 695 50 776 835 559 308 908 931 144 913 32 284 272 573 822 318 128 555 742 228 398 689 46 389 495 863 337 292 556 933 728 353 152 44 571 568 633 142 952 461 510 132 84 533 831 959 648 204 663 344 989 196 187 909 700 186 205 460 189 60 250 416 678 703 810 103 612 638 570 456 754 374 761 642 434 170 626 705 92 276 196 722 45 775 217 565 416 643 591 644 997 927 868 581 287 6 758 380 203 584 549 251 356 751 835 889 750 895 627 287 703 452 672 136 932 80 799 812 102 304 467 4 871 744 609 647 469 62 587 591 853 235 491 595 308 297 985 520 372 729 600 475 887 254 741 865 569 836 740 333 522 635 242 387 668 717 154 407 568 577 264 904 131 556 73 666 103 172 690 509 24 797 53 647 139 83 558 410 393 167 897 874 186 867 661 832 460 209 961 762 399 590 421 390 583 862 913 257 938 225 307 527 762 495 916 358 657 291 747 995 104 295 9 365 927 401 204 72 499 866 61 672 234 342 23 830 209 942 277 724 838 72 263 900 922 372 443 235 290 214 395 298 25 472 590 137 223 861 720 132 508 419 514 53 340 906 20 455 855 450 925 694 28 65 787 499 430 639 408 775 694 756 83 557 282 693 984 57 463 272 532 136 255 178 929 947 826 513 710 855 347 981 546 832 449 590 906 618 444 806 821 430 870 463 261 779 455 165 803 470 849 987 472 588 17 778 431 845 454 22 14 118 682 260 302 398 625 15 566 176 716 61 268 9 653 903 829 619 457 946 564 516 213 597 119 534 227 113 751 149 173 927 513 74 256 275 309 929 397 931 116 660 968 608 404 660 645 996 759 410 654 866 232 661 15 640 649 244 993 730 379 701 267 14 420 177 394 351 470 213 930 469 805 315 833 693 790 481 113 319 732 712 596 897 201 884 520 148 428 813 791 35 538 961 407 451 497 153 190 900 479 931 207 667 445 356 638 759 441 826 785 736 373 794 662 140 940 539 840 34 806 696 322 519 943 106 375 383 64 746 202 776 766 382 904 472 529 998 736 715 323 602 182 896 148 681 419 31 352 404 733 297 334 115 934 68 481 291 796 105 579 809 5 197 313 314 477 730 156 664 856 37 763 683 175 880 496 849 183 191 3 682 990 699 368 13 439 485 945 919 847 52 980 94 581 130 614 839 349 4 960 239 743 691 717 24 74 639 89 881 685 903 509 183 387 472 878 643 348 976 165 176 163 862 176 558 675 834 411 145 125 916 844 722 880 832 775 955 400 471 548 921 363 526 56 510 355 888 616 854 218 744 366 249 567 761 77 832 924 474 485 130 890 916 845 369 91 209 988 304 403 335 273 445 389 30 544 2 884 788 376 362 475 763 861 787 664 861 854 923 39 390 206 21 755 652 244 48 550 66 519 703 749 89 335 478 331 357 553 853 552 653 836 151 418 813 585 211 238 802 216 773 392 795 603 181 676 173 101 16 947 497 551 789 528 492 735 489 63 775 933 922 138 498 374 346 312 945 269 873 401 642 691 405 843 861 598 507 686 112 909 590 235 665 974 67 106 546 241 765 586 321 345 354 655 413 721 692 47 390 327 641 770 388 601 401 117 602 523 746 501 459 692 280 541 247 537 611 160 67 976 441 526 7 701 473 511 726 635 881 966 191 987 133 505 49 149 959 726 93 574 717 872 586 670 582 992 672 462 266 385 287 521 434 251 750 921 304 237 669 883 81 820 496 220 344 704 122 935 879 771 170 490 406 143 962 159 141 16 303 494 679 429 638 370 608 778 922 982 4 652 372 319 154 343 39 274 971 245 23 825 351 378 535 69 760 502 318 137 861 49 186 432 680 293 906 517 328 699 743 533 613 650 497 265 82 191 583 962 163 107 49 780 380 109 696 353 493 10 878 713 660 476 261 448 717 87 27 359 163 198 339 659 71 896 487 711 993 899 118 731 56 410 63 252 142 547 529 278 728 484 490 75 568 580 677 874 833 305 378 712 61 361 793 301 307 192 77 715 100 588 536 324 70 253 803 963 428 141 272 294 611 59 570 329 112 129 694 606 824 211 878 593 885 911 814 291 462 618 284 611 906 95 16 177 31 461 525 917 731 630 447 624 785 852 768 289 66 979 220 644 754 90 928 6 682 719 783 260 416 466 821 377 633 114 941 412 430 542 342 351 842 228 709 360 388 208 564 456 436 48 172 555 972 903 809 998 747 819 112 621 676 321 23 188 105 471 242 341 205 18 998 610 312 435 580 270 807 565 197 68 254 879 466 561 239 44 442 540 982 673 558 384 974 543 124 259 631 798 307 784 687 658 885 492 419 557 835 180 932 867 598 622 878 956 676 458 373 222 538 133 961 388 901 453 151 772 900 809 298 617 726 864 573 834 693 697 482 99 77 38 582 493 765 577 747 818 837 246 954 315 51 958 211 813 385 639 338 88 424 127 817 433 607 504 523 248 917 210 675 991 47 382 703 243 108 745 33 362 338 953 488 506 492 722 90 275 216 795 122 50 447 959 594 769 529 679 988 746 438 708 828 628 381 876 42 478 660 607 674 498 496 563 930 193 359 793 510 446 693 442 48 975 467 58 803 837 59 995 393 328 808 737 325 221 165 687 792 777 660 964 866 744 35 164 737 78 356 620 755 965 93 634 232 641 875 575 747 158 736 808 549 608 925 215 860 194 17 527 574 325 741 320 880 811 791 406 640 383 563 957 762 229 533 110 700 35 945 764 289 12 429 280 626 866 260 666 886 468 824 539 29 396 24 895 723 258 257 7 131 344 388 684 48 147 561 875 246 753 765 640 651 13 549 816 84 52 503 646 571 357 117 738 848 390 814 674 930 79 534 316 186 136 570 705 76 951 78 417 130 894 400 332 584 970 487 698 212 409 901 283 194 423 540 948 784 882 749 199 250 667 481 438 794 314 322 254 357 828 856 637 41 783 865 955 573 792 878 26 429 178 687 597 944 168 460 483 826 247 521 797 146 928 392 381 660 773 408 30 360 613 548 760 550 939 18 671 490 724 118 967 690 29 109 197 452 651 775 97 903 427 967 19 778 96 224 486 586 905 754 170 789 572 109 184 755 115 883 8 342 554 525 440 518 120 457 589 133 802 850 892 649 82 762 841 990 515 235 893 656 817 113 848 41 354 170 135 995 65 524 299 477 487 407 37 233 972 946 748 961 225 778 292 388 595 618 931 262 936 480 914 248 696 854 185 4 371 37 752 929 869 631 239 928 54 464 536 672 926 921 983 943 832 596 977 353 942 15 266 1 730 66 80 869 954 202 525 180 166 52 827 375 768 738 108 788 57 253 815 140 169 711 969 205 162 276 310 804 402 225 311 757 534 263 729 480 767 948 562 56 739 563 22 39 130 568 474 624 727 362 707 233 898 524 545 289 480 86 824 47 949 762 450 671 781 969 195 988 489 326 576 781 683 71 996 236 181 152 814 187 971 563 615 408 941 201 296 435 134 278 111 843 488 722 578 184 757 575 424 189 801 815 391 579 405 852 286 425 535 699 830 859 891 302 688 164 281 269 67 352 632 171 999 277 910 664 100 293 660 756 473 987 295 513 706 87 297 391 901 24 342 121 2 718 369 311 415 416 877 706 599 448 365 439 500 901 912 415 231 836 516 318 437 27 888 972 71 697 212 459 249 915 157 220 981 532 873 706 918 398 507 729 167 256 636 831 425 24 171 173 464 549 70 863 0 542 40 704 21 375 306 815 923 165 794 147 303 138 812 772 900 857 937 840 62 727 503 1000 944 526 779 781 689 526 112 742 680 151 346 805 857 224 31 5 619 896 530 758 288 63 886 385 330 218 150 770 605 196 339 759 881 307 304 197 804 509 858 950 604 1000 788 645 105 841 994 419 326 536 142 104 714 433 179 149 782 557 233 271 631 669 560 360 93 170 452 791 358 216 681 245 865 268 851 560 276 218 859 502 118 974 451 71 230 720 236 854 414 565 789 182 153 801 413 927 823 940 842 732 629 63 41 101 436 845 447 311 582 576 350 904 800 221 172 452 863 17 677 792 693 955 132 393 338 414 66 41 734 757 55 787 81 200 124 541 807 502 380 713 973 659 240 608 145 832 422 441 902 419 765 783 839 898 86 904 51 771 140 554 27 374 155 949 333 345 42 321 756 242 862 503 121 401 364 802 665 240 709 933 860 173 94 568 656 516 85 876 72 982 34 631 426 722 524 883 723 273 850 940 702 194 465 194 219 17 531 66 367 737 98 425 224 229 262 695 774 277 122 453 846 269 669 989 271 916 889 325 318 310 285 852 907 834 459 691 60 264 36 124 4 461 151 109 919 417 946 761 214 406 317 771 482 496 126 783 279 999 512 92 284 823 573 293 11 35
43 121 846 926 838 662 363 382 723 243 998 328 160 106 468 483 777 416 638 188 110 59 62 284 923 800 773 707 489 219 370 921 338 846 15 664 311 979 418 408 733 233 770 649 5 902 42 565 171 499 826 769 463 821 434 342 86 217 865 847 569 451 548 270 364 257 669 118 559 360 679 236 793 978 732 746 135 675 484 871 232 677 799 164 660 209 766 648 800 273 467 266 924 738 883 188 552 284 647 942 757 794 911 381 346 365 561 497 839 237 936 804 675 878 934 28 498 300 221 436 420 704 33 467 19 52 585 582 951 38 351 519 57 501 877 117 369 780 710 310 330 976 30 621 557 528 880 408 556 50 803 765 684 22 667 985 854 381 828 326 506 625 49 590 954 582 220 527 994 221 310 582 142 473 841 487 649 202 751 190 396 104 713 398 1 779 149 921 291 283 410 215 270 629 398 939 195 865 440 342 699 347 961 488 745 388 64 258 144 46 505 53 966 531 208 264 248 449 213 514 591 537 296 636 163 810 622 371 571 570 481 228 23 109 184 914 917 54 12 931 788 651 897 203 952 326 807 758 857 87 357 324 662 612 551 966 302 241 464 366 873 807 4 35 593 236 533 572 542 611 358 618 279 298 304 959 462 799 439 771 566 983 488 235 866 416 75 577 240 474 365 466 455 579 929 782 833 352 734 203 109 592 28 515 289 987 702 7 428 274 817 793 288 968 665 976 353 330 50 463 71 78 979 189 507 500 576 768 207 450 31 510 822 601 182 440 526 800 241 329 842 515 882 315 196 379 601 479 450 175 266 466 175 326 616 239 111 469 169 763 34 155 16 900 425 243 893 739 958 712 787 621 416 783 605 147 177 282 943 153 343 707 407 556 128 361 712 140 459 171 391 905 538 795 426 787 52 770 701 112 247 708 92 440 863 858 480 340 534 875 103 986 63 627 22 306 756 104 608 509 847 219 664 205 490 954 166 81 510 651 765 232 775 437 980 962 298 546 56 464 401 472 606 899 521 362 931 820 361 508 806 175 74 408 977 329 486 865 10 950 786 666 371 278 137 539 47 232 639 41 763 217 334 673 250 89 888 310 698 765 301 22 666 561 319 433 782 633 631 152 432 14 491 4 695 941 905 774 335 729 477 742 345 651 554 583 736 954 529 139 717 744 312 110 583 241 91 393 779 342 626 801 69 426 284 565 674 895 531 680 867 716 130 460 654 264 408 594 690 830 568 214 850 584 206 83 124 598 99 292 588 571 209 51 875 448 574 842 243 799 776 40 673 375 433 40 613 450 516 459 829 515 273 778 466 342 909 344 696 111 976 487 173 714 341 735 528 101 914 135 921 375 368 447 582 785 17 758 81 604 514 874 76 239 683 93 258 350 41 756 156 290 962 351 968 719 600 805 981 105 630 217 255 401 493 822 703 976 308 251 659 1000 612 544 179 945 422 451 688 857 263 952 384 156 680 409 444 379 321 886 910 418 134 828 797 9 904 861 210 594 887 123 379 536 260 885 314 167 275 793 868 779 7 356 347 462 617 311 570 433 978 931 470 87 579 125 397 976 535 420 200 759 940 412 217 808 500 273 641 616 390 914 131 822 254 248 6 302 957 696 990 275 224 60 90 654 742 233 123 425 543 613 373 349 852 848 441 50 204 598 375 114 113 628 792 476 789 431 541 129 565 928 186 925 735 193 197 885 558 235 492 551 362 391 413 481 925 942 473 735 344 68 812 460 501 579 809 928 386 687 267 511 93 763 287 775 349 195 987 659 725 856 520 435 587 699 44 956 971 177 101 244 331 506 48 268 129 308 824 901 25 81 89 125 780 541 974 894 967 330 11 895 999 477 739 818 479 425 223 938 677 510 899 82 277 451 251 721 530 386 281 892 188 222 152 987 815 468 427 972 167 616 212 479 32 758 419 916 975 539 821 731 58 361 172 195 906 509 771 937 781 859 95 56 597 647 230 319 504 339 354 50 40 171 560 9 465 400 133 958 959 872 143 549 77 623 818 211 652 587 487 347 339 59 216 781 431 707 869 487 228 527 689 892 276 278 575 789 458 543 881 728 524 762 603 439 615 653 199 731 496 795 648 845 708 671 409 795 894 795 282 730 832 701 692 707 753 585 315 944 286 920 536 286 452 240 453 671 412 942 811 815 985 887 136 879 80 755 445 335 271 313 932 935 900 137 456 580 280 771 843 97 774 327 27 258 114 643 657 860 157 504 329 296 367 392 121 469 874 259 890 786 651 852 878 331 449 576 429 815 65 221 676 886 707 890 383 974 629 267 79 628 378 359 729 954 325 37 120 455 403 796 404 863 327 108 825 278 700 725 711 343 106 609 955 583 82 307 476 118 140 338 355 806 670 519 102 78 239 359 970 236 67 314 395 504 381 427 731 54 965 527 522 280 98 286 935 161 728 416 589 3 805 647 366 767 372 37 686 904 716 735 87 601 953 803 380 312 201 481 461 226 13 288 947 275 619 693 903 939 907 989 537 409 513 180 54 720 118 741 720 577 918 245 518 174 624 482 598 481 70 278 94 127 744 223 388 851 376 614 555 932 791 999 764 73 72 71 400 293 737 348 898 133 222 506 758 496 37 500 83 567 211 11 849 164 819 542 902 347 767 947 527 201 539 43 226 782 795 467 332 855 423 103 215 85 337 110 326 255 112 950 796 634 392 816 859 209 170 595 772 300 350 611 265 978 625 660 482 746 750 856 189 178 290 697 956 452 831 42 435 896 511 675 115 495 60 134 246 611 394 194 572 258 194 174 908 638 784 863 122 777 922 974 592 606 722 616 876 902 532 182 718 299 741 938 685 438 145 917 447 673 671 384 973 791 306 551 851 738 545 697 870 317 68 501 609 33 525 72 896 691 269 738 485 949 294 525 715 588 297 606 604 137 637 273 848 734 497 564 374 460 162 222 872 311 108 886 801 554 871 909 139 871 262 840 724 390 778 537 611 298 36 314 165 978 406 57 920 512 322 150 636 429 73 387 198 83 474 402 798 527 836 244 547 373 853 824 719 972 460 980 655 875 942 816 155 827 992 38 8 457 508 127 755 169 502 173 663 27 515 169 762 831 382 25 550 950 634 345 646 517 658 561 886 1 855 170 761 729 578 171 253 603 324 742 446 320 105 903 107 226 316 147 743 352 747 346 938 453 148 846 18 512 586 181 26 15 681 895 930 268 946 597 318 345 769 308 590 200 257 734 340 858 635 769 640 432 3 753 61 741 835 429 293 595 53 925 39 311 879 185 300 642 610 993 35 516 417 713 181 320 730 167 643 278 178 149 901 791 387 981 892 880 483 881 238 796 693 397 926 21 672 919 650 425 697 644 621 736 141 527 889 910 457 247 227 799 132 781 523 802 45 865 249 65 813 688 389 123 705 913 927 929 726 403 746 488 320 272 174 447 336 668 517 112 295 457 126 777 235 434 405 137 986 289 96 619 451 804 161 878 885 510 454 568 97 965 814 990 66 764 861 755 309 891 469 677 540 394 656 487 261 206 85 233 183 460 414 903 790 838 78 3 313 753 945 898 437 621 596 896 844 620 834 719 837 683 119 860 436 120 678 458 150 553 740 650 963 620 259 624 721 341 84 921 402 718 55 708 14 252 352 262 218 60 21 126 991 381 307 10 948 893 916 693 964 274 234 609 830 182 939 609 499 362 802 207 706 833 342 903 768 426 399 534 759 152 549 426 164 394 274 568 913 927 682 738 544 747 573 533 820 615 0 396 519 230 840 610 438 255 264 806 937 904 580 806 995 685 317 437 862 370 714 514 754 315 359 733 709 116 633 189 594 524 348 564 385 193 231 793 356 749 203 715 584 22 607 797 24 168 858 370 845 940 377 952 810 476 595 751 2 598 808 287 285 617 245 539 627 356 176 275 283 871 984 1 960 221 495 210 236 166 645 100 116 203 46 576 982 815 393 868 323 584 38 569 564 890 191 332 983 319 989 430 448 305 147 419 827 278 752 770 856 849 614 380 272 55 823 152 704 401 760 437 151 117 233 835 642 716 29 433 303 347 9 737 51 920 941 602 494 792 202 989 620 1000 804 182 632 423 996 272 749 943 928 189 653 195 305 795 512 339 59 773 333 664 661 483 478 569 618 841 944 132 185 857 424 863 190 572 225 453 117 645 988 292 360 518 159 884 125 622 509 180 88 970 415 711 278 457 100 80 475 60 972 820 891 60 421 434 158 625 794 800 748 862 687 166 20 444 993 984 503 997 430 499 895 202 567 527 933 619 180 585 949 708 644 415 138 333 727 709 411 463 785 739 237 361 628 120 146 385 219 768 553 892 623 126 192 161 472 403 864 806 691 217 154 819 244 309 193 59 546 238 668 568 104 604 214 870 168 311 268 238 153 67 694 612 997 568 783 41 912 18 229 562 860 973 471 165 599 904 127 107 256 384 969 199 816 20 919 10 915 369 602 15 205 387 252 289 299 373 577 292 292 156 581 356 563 529 328 452 562 96 443 469 187 712 242 782 738 333 884 333 442 840 950 983
9 465 75 867 513 659 266 196 754 803 409 956 765 1 848 162 844 29 233 159 435 891 68 48 664 445 810 179 109 442 259 462 64 276 27 120 736 438 948 109 246 646 85 119 777 243 344 258 76 31 242 767 954 757 299 608 782 87 206 573 196 84 942 409 457 348 50 159 700 306 950 305 399 911 766 21 785 730 278 959 742 401 719 484 953 315 300 432 294 635 446 64 793 545 553 562 336 20 833 926 81 653 622 154 650 141 919 971 969 235 846 322 119 609 672 37 315 105 606 475 465 112 373 36 198 447 32 706 132 130 815 812 149 361 805 762 441 441 623 265 974 498 577 783 850 168 511 775 36 739 496 786 180 552 173 390 971 657 791 70 808 753 880 726 70 237 78 421 274 972 261 733 501 508 653 511 332 327 481 994 211 87 673 161 731 450 934 53 961 93 72 342 397 271 855 541 308 932 554 725 168 383 955 101 179 318 781 86 809 134 277 252 18 80 237 450 148 456 817 711 42 390 71 566 617 270 831 446 15 794 306 627 703 560 784 504 11 588 636 990 925 671 190 667 946 635 403 223 514 242 193 76 603 186 932 864 798 869 885 671 289 949 120 788 86 931 661 924 208 610 365 425 471 120 517 174 378 413 610 147 794 297 470 97 839 772 357 487 22 719 136 607 502 945 772 992 656 430 887 935 113 534 842 82 773 475 626 316 285 394 418 585 521 892 984 789 393 266 717 908 949 978 604 629 734 435 181 932 271 970 508 57 172 11 28 347 363 257 60 914 571 271 580 843 771 645 682 951 634 23 350 572 640 288 792 504 677 902 674 680 551 423 45 1000 295 758 873 943 453 386 509 528 834 656 763 459 88 4 203 220 375 233 475 367 996 753 764 141 116 264 803 369 746 759 845 258 977 595 964 368 35 62 288 652 245 25 351 836 369 313 524 861 221 499 619 145 234 518 620 395 335 476 890 815 40 42 17 230 752 464 402 474 901 629 319 964 876 1000 895 729 323 245 599 958 510 819 57 60 698 271 806 697 240 96 322 783 292 24 999 619 922 455 342 677 195 257 861 279 973 296 394 475 309 513 525 591 74 388 408 811 612 540 269 125 210 568 819 449 189 17 82 974 400 351 769 854 433 658 978 347 832 871 835 846 909 148 298 254 829 204 273 680 290 591 621 965 421 120 804 122 567 599 243 806 645 468 174 150 499 912 231 744 124 152 616 220 23 345 904 449 52 870 542 573 241 663 588 121 137 957 381 642 94 378 976 770 494 777 487 23 916 924 80 274 980 856 990 416 735 965 91 767 466 528 956 478 847 725 447 887 176 587 714 597 663 241 444 336 770 524 800 93 823 30 223 378 747 756 140 379 856 532 659 687 945 733 83 428 0 233 783 108 972 352 361 126 115 159 910 576 638 289 879 506 349 463 738 677 14 736 244 585 62 572 321 239 786 659 238 338 333 557 19 760 16 462 708 126 163 938 39 718 183 957 430 544 799 216 199 186 635 848 914 268 826 247 20 446 275 693 171 435 724 16 796 554 807 612 386 800 654 956 583 570 205 675 939 515 694 856 123 880 872 754 865 607 358 317 348 57 639 689 749 833 963 19 591 967 683 637 156 735 563 270 744 923 628 721 767 235 899 865 66 708 97 449 646 731 472 958 852 673 549 522 263 799 355 735 586 830 702 766 992 222 515 183 560 278 121 755 451 228 473 570 484 830 24 603 185 20 550 435 568 570 699 390 827 606 48 516 7 270 461 891 727 598 697 792 888 195 788 478 933 633 377 117 331 436 689 635 10 100 87 533 923 827 239 48 340 595 561 131 79 925 607 553 337 682 77 698 474 231 587 725 625 299 398 513 438 516 886 574 139 357 998 595 943 812 98 806 258 318 649 419 575 570 232 197 837 901 318 709 316 666 726 966 547 486 477 464 41 381 572 169 21 35 982 663 529 674 29 740 882 635 536 831 101 475 723 874 182 873 565 258 576 985 12 781 389 700 713 154 543 261 362 888 201 118 988 305 596 349 286 101 530 932 431 181 490 127 760 878 222 121 106 513 38 124 641 207 251 903 213 415 878 156 552 280 507 451 520 602 928 98 489 568 762 796 602 791 840 443 881 540 657 440 395 691 995 161 8 776 730 274 112 831 126 503 142 964 630 156 443 673 187 696 858 192 825 436 592 389 155 584 144 522 89 655 609 784 544 942 200 68 505 175 114 220 655 540 757 403 921 218 325 344 989 173 405 217 578 833 644 959 960 954 712 156 920 521 902 17 406 185 6 728 279 857 709 230 236 35 353 447 287 144 522 102 327 504 117 929 907 611 539 903 951 226 102 471 264 441 367 326 983 690 506 824 874 491 192 718 304 802 611 366 668 50 658 702 589 337 422 459 937 142 701 932 69 604 110 598 562 241 495 575 566 471 455 962 354 878 385 411 329 968 262 413 93 409 283 862 217 332 125 773 690 5 693 247 428 808 170 334 908 188 526 334 926 918 893 329 13 742 254 118 828 986 296 543 801 880 741 119 339 384 584 523 442 288 55 1 528 612 849 45 401 908 305 930 581 182 96 98 867 228 65 392 531 328 450 921 936 778 108 475 301 109 745 185 146 180 483 9 320 607 252 686 613 163 512 253 716 781 875 522 387 164 215 970 958 936 84 199 420 257 615 97 652 808 267 147 293 251 637 954 281 119 424 949 345 845 913 782 276 842 67 556 557 544 729 131 63 264 776 159 454 903 704 633 722 960 228 815 935 414 680 146 229 467 347 16 129 660 540 199 426 427 131 958 463 946 352 69 968 711 46 357 307 327 151 158 382 556 660 409 169 89 891 43 291 489 519 91 991 122 802 767 53 183 1 85 679 717 152 935 250 771 728 580 341 499 56 806 462 962 313 52 582 959 821 181 218 768 437 331 941 138 225 184 311 772 930 867 158 683 30 835 853 795 994 195 614 263 924 739 130 240 107 639 436 257 184 817 594 405 720 811 523 94 2 449 947 481 497 447 314 631 410 497 756 606 574 36 535 164 758 492 384 949 889 253 127 514 379 367 898 801 150 896 843 800 391 443 579 197 869 740 671 620 600 697 5 754 944 429 721 45 906 972 360 416 25 874 334 396 99 527 859 328 157 440 675 772 868 959 651 893 687 319 209 947 795 899 857 77 147 794 396 940 854 825 647 383 533 972 138 507 759 442 718 11 753 334 284 628 230 29 3 520 328 933 380 256 537 290 197 622 692 72 918 909 686 612 220 257 133 935 931 496 368 585 392 686 538 503 601 490 162 126 632 461 31 810 256 940 464 539 282 963 688 555 737 689 186 983 545 979 134 591 905 991 460 708 310 697 670 623 633 416 449 858 546 307 696 322 412 403 790 850 751 860 141 511 732 394 207 400 711 997 177 144 498 49 417 356 975 74 824 227 364 202 836 362 967 535 302 834 224 687 458 429 778 261 860 458 491 741 480 490 706 325 841 288 43 345 903 528 643 176 516 983 585 106 929 206 312 505 993 95 26 778 900 237 631 815 780 847 979 706 105 749 897 778 797 867 863 337 952 643 479 9 570 8 569 921 111 167 415 910 159 468 390 471 255 819 555 631 191 332 54 245 739 384 411 618 49 413 388 133 597 667 541 756 894 675 469 820 272 69 883 838 822 416 820 504 662 504 90 212 892 676 493 24 851 84 573 259 330 203 618 495 175 162 166 815 818 356 416 548 104 856 257 270 884 693 204 368 476 691 896 92 669 284 247 725 750 611 194 396 268 328 161 640 864 1000 548 224 624 431 445 659 219 674 122 110 145 929 627 522 915 630 962 23 459 425 61 479 691 524 838 980 51 683 413 684 456 61 33 175 303 968 970 181 707 315 556 819 135 983 559 519 414 616 648 538 419 887 590 161 73 544 685 385 440 399 966 389 434 355 779 801 383 158 488 923 118 858 165 205 216 558 188 779 957 507 356 267 959 602 665 732 743 680 371 737 103 241 370 54 326 129 940 230 813 947 761 777 518 42 235 690 595 128 593 223 986 7 629 434 608 1000 346 989 667 779 789 628 374 765 725 753 343 80 160 491 202 108 985 664 58 537 4 239 927 779 376 31 695 852 775 181 830 300 227 564 448 259 710 871 917 415 938 577 34 641 467 871 249 63 676 43 212 561 44 413 468 594 866 909 503 106 816 403 432 300 768 860 366 400 280 913 253 717 500 543 429 740 733 417 534 486 492 318 681 691 226 225 486 76 482 611 740 659 748 905 423 499 128 361 47 450 248 696 558 131 178 727 812 545 95 880 37 880 678 513 270 846 870 410 705 939 324 740 265 943 372 279 774 870 987 844 338 290 877 844 427 517 642 692 605 946 359 744 527 760 100 608 214 259 911 366 92 997 153 802 59 71 532 482 811 626 167 976 755 745 478 722 598 936 814 631 425 806 787 482 965 235 317 670 981 267 452 132 912 782 666 857 143 618 404 754 715 131 297 975 260 630 407 721 154 864 871 211 164 502 564 636 862 117 997 364 439 31 504 738 684 82 485 57
493 817 626 141 142 622 229 181 929 603 253 192 910 234 243 338 379 507 443 828 81 603 476 606 871 157 455 39 326 510 495 623 426 381 259 153 595 14 848 83 448 16 401 548 801 754 184 888 614 740 650 208 513 330 73 941 652 497 634 81 680 871 50 299 679 391 338 126 126 906 879 436 800 854 103 822 575 796 547 814 883 524 311 400 432 141 904 564 754 192 971 119 302 681 124 82 984 38 552 24 444 364 436 946 812 60 732 906 817 582 926 432 805 689 693 649 329 946 453 742 290 869 814 87 442 24 41 365 140 964 148 160 757 963 272 257 630 820 216 512 481 804 317 111 807 125 391 939 819 21 997 829 179 552 434 648 119 90 300 366 872 264 897 739 347 457 828 450 921 853 254 6 452 802 842 126 267 744 850 555 472 114 193 828 77 785 612 857 701 42 261 50 601 28 827 872 691 12 759 303 858 58 675 490 825 573 686 248 582 915 546 600 219 550 431 94 280 385 715 87 147 468 787 905 29 895 285 389 781 336 643 181 725 729 459 148 878 769 912 695 24 454 521 673 165 565 942 252 579 335 163 625 621 335 208 534 362 435 738 794 913 298 151 660 469 59 943 657 554 627 190 693 204 169 303 437 18 124 905 929 463 454 749 918 4 573 599 748 906 600 201 747 111 270 152 376 846 658 936 472 332 31 780 789 123 453 839 104 75 936 996 368 106 789 772 885 400 308 958 6 765 750 862 617 528 224 770 835 631 157 396 839 382 770 199 971 202 755 763 539 466 76 283 275 430 92 487 979 271 360 668 421 120 998 613 929 297 262 370 959 940 525 380 814 602 624 97 111 901 939 607 76 61 246 159 765 774 989 573 16 7 269 422 717 170 112 420 82 600 755 129 655 955 858 135 602 946 486 968 501 811 854 330 81 637 594 722 440 510 39 902 729 627 257 266 223 517 93 34 362 835 148 405 278 101 925 188 42 742 344 335 23 416 627 838 824 104 716 312 927 340 275 615 958 692 519 945 647 403 414 457 768 134 310 545 941 438 919 857 373 986 283 441 807 641 964 385 201 581 241 227 820 16 826 145 604 346 764 143 127 720 578 874 107 113 693 213 824 195 784 440 201 563 139 651 449 822 378 956 529 118 558 197 274 851 901 22 155 843 28 477 897 587 522 342 577 753 574 325 850 985 664 836 716 748 493 844 382 138 195 191 496 233 958 661 667 78 811 407 776 127 205 726 592 276 207 981 944 638 325 372 819 663 904 406 653 640 477 429 449 574 602 834 171 696 470 149 826 908 429 737 427 306 610 769 574 524 282 56 646 979 95 65 272 923 633 840 979 172 240 375 661 773 767 480 761 746 844 588 745 633 396 183 530 164 456 389 623 596 107 166 700 953 111 704 370 294 690 200 460 648 962 618 244 729 209 19 553 728 931 766 834 928 240 275 467 155 363 797 819 525 857 321 78 2 964 515 444 198 365 823 383 590 864 903 673 223 274 629 169 969 480 677 569 349 146 249 100 150 473 458 279 957 31 560 700 158 376 445 736 664 746 962 161 108 614 450 158 169 459 392 968 336 55 610 504 507 58 318 317 377 852 914 435 92 500 747 387 503 417 671 498 136 681 708 890 33 641 628 909 832 522 205 868 304 141 230 241 251 553 439 540 121 203 415 708 364 673 802 99 357 19 516 43 52 347 454 904 237 413 116 362 156 410 659 196 279 510 27 87 723 63 892 831 859 42 501 843 771 254 125 114 625 627 260 854 88 745 580 354 673 479 681 630 635 875 269 957 987 736 854 267 700 932 687 173 512 245 46 59 705 459 42 806 865 309 31 221 535 443 990 518 978 971 877 892 494 748 873 552 572 342 509 786 334 434 777 404 258 536 954 990 527 363 540 463 571 766 559 867 597 513 239 610 12 910 358 167 115 711 277 481 730 340 433 165 174 737 490 651 636 176 21 615 242 916 824 769 236 545 623 163 593 820 114 277 37 173 484 816 761 324 255 457 698 728 733 262 694 424 543 168 89 761 745 992 344 279 534 149 247 501 369 543 649 428 972 846 995 243 206 180 298 868 660 260 916 918 845 457 293 938 417 138 721 993 225 572 542 293 71 256 291 84 378 865 414 211 182 971 72 181 585 916 421 599 128 346 47 546 890 704 608 213 678 855 316 627 891 974 847 135 99 817 933 524 25 261 792 392 209 50 397 176 499 858 278 125 558 626 849 65 775 972 752 11 561 447 176 684 685 927 734 580 654 318 83 826 762 555 248 564 566 419 717 176 460 625 348 927 479 680 365 440 465 106 376 701 861 838 794 840 245 43 359 37 425 238 217 753 591 176 402 679 786 10 529 58 740 68 395 974 504 406 449 754 816 794 837 682 564 892 826 733 941 524 544 836 287 912 829 990 96 981 30 842 710 472 26 50 10 733 6 266 85 71 991 765 17 105 53 916 343 488 860 630 788 172 139 496 224 505 263 21 863 30 724 246 709 523 327 533 483 454 314 788 882 756 711 213 133 143 8 282 428 919 282 416 485 285 505 681 789 185 795 780 672 35 784 994 959 769 40 832 536 395 57 76 361 915 974 270 565 777 404 525 927 936 533 368 684 44 289 537 153 62 310 639 264 161 411 408 647 264 583 662 79 781 162 674 90 594 960 525 523 319 541 278 695 91 598 953 196 73 917 576 462 718 319 689 669 369 952 264 371 943 790 124 833 664 23 415 186 495 352 830 868 950 366 557 606 228 852 185 697 567 758 662 937 952 670 248 427 526 998 483 418 812 918 263 876 277 809 324 393 282 130 942 388 942 235 587 360 980 804 765 331 833 965 68 295 947 87 857 988 515 51 152 102 207 131 627 586 55 363 353 74 480 68 626 617 411 782 928 48 391 538 311 437 522 508 970 350 165 736 87 323 33 520 393 888 933 655 125 925 224 699 846 915 456 815 805 328 128 374 477 475 998 132 158 281 507 240 257 461 635 456 311 896 348 611 126 911 262 117 562 570 204 44 733 222 817 791 77 38 982 218 714 11 845 14 933 895 592 556 233 13 878 95 549 875 62 539 775 305 935 719 213 818 501 821 349 939 161 881 174 94 256 70 719 569 421 973 417 144 43 1 579 653 12 36 447 702 778 491 37 110 622 383 579 215 564 964 439 467 95 35 868 471 258 514 454 178 323 67 191 315 590 688 496 232 346 683 673 999 177 192 921 856 356 408 625 489 413 930 804 157 825 551 420 584 676 755 982 167 837 642 562 557 755 889 327 341 783 320 670 975 815 284 178 810 61 76 932 961 722 69 500 813 950 870 26 28 554 63 329 59 235 435 345 658 639 20 674 337 323 970 53 93 262 938 50 381 89 785 135 498 486 976 664 181 900 948 236 9 294 605 527 58 307 353 974 989 802 983 376 345 451 45 104 384 648 470 153 241 38 168 71 105 467 86 727 154 922 394 796 194 891 296 479 409 907 137 719 682 623 288 459 486 134 532 381 244 385 967 184 714 699 256 657 214 436 646 403 187 525 799 897 963 812 887 27 778 946 228 815 619 345 60 594 820 386 666 704 286 450 257 630 299 781 309 210 793 882 689 676 578 726 399 622 109 234 238 844 354 734 519 820 473 947 451 39 387 694 760 182 632 253 268 341 594 597 783 5 43 257 718 819 292 321 739 592 779 192 727 705 175 758 620 307 211 894 322 218 226 392 356 371 146 239 62 964 735 655 250 311 0 484 884 32 866 326 502 699 3 641 993 796 756 376 252 942 994 430 141 235 966 760 808 107 555 48 743 286 112 939 424 925 270 508 951 307 107 556 919 356 390 663 944 452 5 707 690 516 886 277 212 499 867 851 324 644 203 484 308 57 410 342 246 748 474 332 656 886 98 944 522 679 713 749 548 938 750 173 616 584 639 941 497 282 716 80 712 25 171 492 830 6 592 913 180 423 662 62 624 840 234 737 210 722 478 181 32 687 333 517 909 704 980 673 66 81 550 749 173 288 645 405 604 319 767 448 55 868 806 534 49 570 301 342 488 607 15 978 577 107 80 297 644 710 355 275 920 32 419 641 706 836 482 543 855 275 339 155 885 254 992 165 91 572 307 469 567 733 831 494 446 567 803 232 869 409 977 862 492 240 262 835 893 682 899 549 576 931 368 376 221 154 100 543 894 792 667 165 796 415 386 12 185 779 657 17 367 364 313 180 511 154 537 304 518 263 934 75 676 759 84 853 398 517 161 325 589 205 949 195 373 562 603 134 864 496 609 857 464 757 496 712 776 149 898 600 841 991 220 706 622 320 122 682 82 836 853 562 947 789 568 496 553 874 562 711 665 438 907 751 189 990 160 109 674 210 931 937 412 431 447 597 231 863 468 684 207 130 751 904 54 31 500 969 922 492 982 417 764 357 39 123 413 134 703 180 273 171 935 849 950 82 351 511 64 60 177 130 924 29 741 323 531 852 880 524 768 69 549 295 900 943 506 297 932 57 265 633 731 983 526 527 423 63 530 793 798 359 744 730 274 816 707 621
666 860 460 177 735 616 432 851 36 220 858 321 805 922 75 958 579 14 47 98 256 688 195 95 521 393 722 92 613 496 626 271 286 689 179 965 744 955 552 551 350 859 747 138 703 863 147 773 643 554 962 911 317 524 554 203 971 394 388 237 150 499 210 381 535 810 188 815 974 785 827 423 531 407 763 913 423 244 537 337 705 563 918 150 587 557 947 840 687 588 862 708 894 371 995 242 870 216 234 758 966 88 926 781 846 190 791 870 692 581 950 748 651 105 590 477 698 129 748 623 661 814 249 752 817 918 304 270 498 964 12 312 467 628 29 75 466 987 710 271 180 935 176 257 546 436 54 562 919 492 127 404 767 217 836 167 402 769 759 534 288 366 361 820 436 514 389 891 182 316 244 769 934 663 566 346 446 823 462 612 824 538 940 161 27 389 952 583 332 887 973 636 871 486 247 656 989 877 167 921 890 35 560 69 264 73 960 35 509 712 725 169 236 201 159 328 245 555 282 912 494 494 83 849 326 550 44 843 863 746 621 863 473 801 414 528 15 129 258 900 699 816 226 409 287 181 98 197 761 604 94 575 481 657 713 378 807 669 343 963 281 55 479 606 904 613 270 224 493 309 189 570 433 424 190 673 541 513 242 449 897 911 306 859 279 342 775 247 400 156 700 246 691 919 577 435 575 528 887 317 667 40 564 286 425 440 162 647 158 107 7 702 311 223 293 730 46 208 35 468 391 724 901 996 956 830 447 295 739 107 841 253 988 286 321 122 358 882 662 580 864 808 629 233 548 130 895 356 636 253 951 987 145 573 711 786 263 498 91 220 852 934 177 134 647 382 196 642 172 924 611 980 272 827 828 170 784 649 201 694 717 832 211 599 876 511 129 352 1 967 331 198 2 754 875 695 514 458 8 792 963 465 63 390 351 577 406 397 261 965 822 39 207 246 443 617 383 60 291 131 318 930 499 502 669 399 199 118 917 792 488 598 954 279 471 506 375 215 53 731 586 663 614 598 945 877 733 486 336 715 118 610 392 814 299 208 64 526 307 794 756 572 544 640 384 641 327 900 163 625 397 217 330 343 70 24 977 79 146 238 637 53 994 796 90 313 839 941 884 143 942 857 623 394 812 622 32 934 788 381 227 459 439 223 583 413 342 414 679 251 568 117 219 251 296 375 599 110 390 841 338 379 465 762 429 672 650 732 584 486 106 210 908 731 111 696 463 483 640 276 50 459 309 901 123 708 225 346 999 427 246 485 946 986 525 851 524 937 60 341 340 467 551 98 99 84 424 808 589 671 203 618 676 30 228 305 523 531 194 931 883 260 746 397 762 980 652 187 781 362 133 74 370 221 880 36 912 379 854 264 559 796 74 677 169 798 944 3 28 710 743 952 809 613 625 722 30 499 497 480 519 879 480 711 378 364 138 925 122 5 22 899 867 401 843 654 135 290 349 125 865 791 720 617 847 515 459 431 419 446 19 970 58 934 16 110 967 561 492 669 6 247 591 972 346 231 527 985 765 765 320 699 726 966 830 812 585 755 766 88 984 431 141 669 627 426 132 433 936 756 185 258 924 555 574 212 354 350 324 822 891 467 359 70 352 796 232 46 835 48 646 445 927 261 442 273 148 408 754 403 632 790 283 58 284 624 545 447 298 864 212 763 204 482 622 425 516 736 269 144 413 136 220 274 186 930 823 461 458 620 257 46 899 464 930 60 806 354 593 487 982 27 856 911 368 757 403 327 869 549 656 574 721 382 168 938 796 797 633 430 313 844 455 357 975 281 672 127 381 845 732 423 969 178 382 567 485 770 355 626 528 369 412 64 580 736 266 494 20 519 271 291 774 387 819 979 907 43 804 752 996 797 555 512 57 980 173 140 639 748 906 533 500 918 631 908 364 378 79 753 445 74 17 28 292 862 829 113 265 933 760 623 755 935 617 774 794 578 85 466 353 681 603 697 914 340 892 617 681 288 648 534 502 284 295 413 769 281 838 331 785 353 21 185 428 929 802 867 569 997 344 776 441 684 114 595 620 139 935 142 855 631 93 535 386 767 712 543 915 26 789 850 366 750 489 39 678 925 333 545 252 309 218 30 323 891 61 139 510 253 154 679 644 604 23 79 664 971 300 774 910 20 315 850 200 318 105 309 421 97 943 100 496 202 62 489 663 610 645 45 813 121 108 749 600 538 347 489 205 49 316 859 811 492 149 661 550 633 401 170 741 433 578 76 682 716 729 737 513 868 980 867 71 328 959 798 373 887 250 358 529 729 745 699 750 294 581 405 31 967 889 437 684 881 542 86 923 942 530 131 696 552 840 352 776 627 191 72 707 606 285 657 933 196 573 980 543 928 113 421 96 784 845 565 49 319 369 411 638 278 408 710 456 657 42 678 556 962 777 777 873 613 671 573 565 226 532 374 184 13 43 535 501 14 181 160 534 862 810 231 939 406 634 608 992 883 937 167 137 614 248 521 925 656 217 324 487 860 78 223 241 586 454 542 357 801 857 276 183 452 52 922 328 854 297 760 715 788 117 446 110 774 153 845 24 340 970 553 130 697 506 381 140 548 526 668 453 618 734 384 610 956 596 977 233 734 166 837 991 719 998 998 916 92 885 692 749 44 768 302 380 516 312 822 116 998 780 469 260 376 237 370 319 587 255 805 278 167 831 70 512 458 38 258 727 264 26 213 558 317 654 478 851 676 798 786 665 150 371 249 866 428 41 834 677 886 337 385 799 857 95 727 588 793 605 834 411 147 949 839 229 533 415 971 673 521 325 447 562 880 983 349 567 327 363 213 898 833 120 792 86 518 503 625 695 423 553 915 704 181 314 111 879 559 764 640 820 109 821 283 911 689 39 234 231 762 758 281 387 745 34 852 597 893 594 353 751 419 881 471 100 590 520 76 72 951 305 799 435 695 356 477 310 309 476 466 170 308 786 166 920 58 928 87 259 551 609 542 422 976 109 199 563 624 89 964 815 3 987 762 431 753 753 539 107 72 65 258 88 887 13 578 522 760 961 244 468 556 84 111 878 994 948 384 728 250 472 543 76 975 688 741 175 626 449 764 909 399 469 777 161 18 126 940 757 233 209 165 792 125 938 850 816 175 737 98 976 621 131 171 222 672 45 170 818 139 440 831 25 695 706 413 152 495 139 185 670 376 104 646 630 75 801 5 826 363 224 897 376 657 48 230 365 161 657 403 3 334 849 937 409 963 0 966 67 910 157 113 82 187 193 152 932 486 985 447 642 218 990 191 81 144 861 142 615 32 850 459 97 97 197 57 668 649 965 455 482 759 649 626 616 21 427 54 187 830 795 319 495 344 9 302 66 369 674 467 771 400 660 556 978 766 33 774 4 262 659 268 724 994 540 434 274 827 624 410 396 772 693 587 144 3 239 138 612 782 56 402 448 351 339 960 868 325 701 927 208 348 886 749 394 386 92 552 981 353 405 439 752 952 888 74 997 911 151 220 452 390 675 258 329 977 37 531 475 247 505 113 572 546 602 743 814 492 808 706 198 829 214 712 128 348 11 473 549 656 968 840 112 18 345 498 301 210 101 471 742 524 254 579 223 219 896 923 608 36 267 495 860 795 697 247 507 431 418 568 957 226 683 375 787 874 694 872 690 47 921 269 803 109 538 244 294 236 490 316 592 640 964 502 268 95 59 511 491 770 437 381 280 75 536 404 582 464 372 891 790 404 680 474 5 394 570 619 848 986 178 388 430 145 477 765 395 421 444 481 483 933 235 895 417 151 903 441 450 123 216 969 486 255 517 479 125 684 134 789 834 593 902 390 719 520 655 58 658 74 73 545 290 49 393 956 986 146 367 618 686 293 825 25 782 250 511 758 335 314 515 346 55 77 275 980 302 814 598 28 87 363 508 224 115 895 606 762 10 384 77 665 341 76 322 345 730 52 619 971 972 423 438 639 893 75 362 105 470 226 416 345 922 460 877 19 484 726 398 728 993 87 714 287 723 619 958 487 379 336 165 695 635 10 793 804 426 448 547 167 955 398 842 448 905 762 420 826 276 864 953 117 273 243 119 712 474 42 334 155 243 875 171 590 557 675 576 911 783 680 931 466 156 281 434 736 289 41 457 537 872 293 124 591 833 296 504 478 277 848 404 523 136 25 641 265 155 948 14 101 689 647 221 211 374 869 142 215 874 630 102 793 770 166 716 788 410 723 832 780 262 112 69 756 253 839 736 780 80 292 103 263 571 946 882 644 407 746 240 731 18 789 844 662 399 610 859 420 561 440 238 636 604 264 773 294 348 1 900 984 718 317 601 418 595 646 628 225 929 416 308 395 143 802 539 891 853 819 251 628 979 379 618 697 738 625 230 80 941 941 213 689 451 542 779 173 709 663 797 324 377 231 837 685 778 186 40 56 51 377 607 243 360 42 68 84 215 933 202 783 533 381 653 576 685 329 731 990 518 801 772 751 174 89 708 761 385 619 702 594 160 780 303 319 478 721 740 274 164 324 192 626 121 368 464 265 913 965 800 499 206 945 461 813
562 302 859 899 981 255 333 122 68 949 249 688 425 676 826 971 342 45 211 728 10 697 283 661 700 563 784 612 592 44 340 264 43 63 892 884 501 284 836 859 263 733 854 339 252 600 920 251 474 842 697 935 586 485 132 831 398 660 137 135 447 886 291 787 653 787 61 649 13 574 245 583 997 620 18 367 998 417 366 492 731 723 176 333 160 96 477 74 849 992 587 586 556 147 387 729 225 43 488 89 206 361 894 490 497 314 281 931 416 412 512 896 550 785 746 322 900 351 830 417 373 688 752 188 393 1 639 675 673 120 508 450 781 75 371 813 788 423 954 556 953 541 433 851 45 980 808 596 253 343 810 853 751 524 64 123 794 755 872 981 262 59 142 787 438 136 783 819 923 718 977 587 233 520 563 902 845 660 509 504 907 491 105 857 873 493 88 174 599 5 166 448 699 843 86 747 157 411 667 902 850 525 285 516 844 779 561 613 779 627 401 335 966 105 767 16 676 99 487 788 344 470 322 728 839 882 666 968 103 218 49 986 80 798 828 135 744 562 122 121 71 744 81 189 246 29 24 245 216 439 574 634 376 800 722 815 417 55 679 776 85 386 533 487 422 129 865 218 427 593 365 269 456 140 538 386 148 395 153 497 806 545 440 975 272 81 415 807 879 748 570 770 992 78 775 642 258 414 596 91 298 733 832 356 321 879 266 389 939 776 448 319 633 481 500 642 943 669 933 523 339 448 223 780 56 147 732 853 367 206 155 418 572 466 175 72 708 723 834 315 190 520 552 626 54 577 507 146 311 600 796 517 973 29 318 805 220 645 496 89 21 290 199 564 337 773 949 459 158 375 247 219 615 800 576 628 460 729 307 860 327 688 63 9 659 595 77 828 658 906 20 490 219 161 915 616 179 682 369 377 504 29 288 468 209 205 911 712 930 784 454 263 70 200 313 863 471 186 503 215 600 14 884 945 493 237 603 828 597 710 711 203 655 652 773 252 41 131 251 912 812 9 769 531 472 812 481 916 125 739 625 740 774 124 308 51 821 310 800 712 771 957 3 84 482 189 149 129 269 501 936 935 753 530 445 284 931 443 203 224 868 262 622 337 227 690 303 848 635 700 824 937 522 4 151 919 571 56 107 467 451 586 702 679 980 214 643 498 490 7 370 440 880 380 762 615 459 701 999 292 66 649 462 830 896 143 355 462 502 279 473 440 395 53 183 923 589 899 661 148 466 230 642 525 595 142 733 250 601 816 185 792 734 851 110 222 131 267 75 787 524 545 217 813 760 675 947 821 35 707 580 400 867 868 928 362 239 547 613 826 139 504 483 464 435 973 852 559 627 124 31 250 240 559 776 522 128 97 378 352 995 967 33 523 437 94 181 889 118 572 976 860 825 530 932 742 692 6 634 719 616 679 442 852 594 234 644 142 170 634 993 422 687 862 293 406 351 823 74 253 886 379 169 256 918 202 408 405 385 103 50 357 98 744 543 261 540 906 47 974 944 36 617 466 807 353 974 54 115 333 134 848 212 246 78 796 257 836 584 831 255 593 381 784 813 756 690 909 506 703 495 625 520 642 19 86 714 897 27 385 282 236 156 613 363 104 590 542 715 206 709 310 707 163 629 494 97 799 164 202 945 443 797 22 299 530 575 733 846 918 777 359 89 560 82 223 36 831 948 38 44 139 102 693 802 551 126 150 443 742 335 123 87 637 983 491 197 296 112 385 113 553 397 838 109 439 801 535 856 750 619 544 723 553 320 262 565 389 284 205 987 357 869 293 645 238 452 639 32 624 22 828 730 866 726 836 499 956 578 369 755 524 314 229 270 219 874 525 967 469 942 539 968 649 870 457 905 159 626 240 147 439 756 362 542 825 457 488 174 612 683 998 568 474 544 186 428 838 12 803 244 217 332 566 40 790 341 219 621 144 984 565 518 274 228 125 677 104 704 264 254 355 529 634 163 312 39 254 357 119 84 682 360 967 446 597 818 49 822 188 498 153 546 772 338 716 411 751 811 423 374 538 566 295 65 47 926 918 8 583 888 866 389 543 92 194 268 646 564 134 804 407 678 292 235 155 364 379 76 434 740 366 778 159 310 811 741 647 152 127 689 436 897 235 729 58 234 353 336 79 820 794 55 879 326 632 23 106 837 610 853 762 754 581 927 402 705 340 819 189 403 137 991 708 748 224 280 175 623 709 286 15 809 514 877 110 548 902 90 270 768 159 287 905 895 878 4 693 396 334 140 756 324 989 505 4 780 20 972 592 394 471 904 597 136 24 424 142 612 30 899 662 885 134 903 776 878 472 620 388 224 663 121 733 761 484 792 468 664 277 467 527 637 414 648 599 969 948 861 643 532 170 593 153 843 627 890 764 232 501 264 190 614 2 413 891 913 927 361 714 831 126 695 504 418 508 300 867 523 344 17 454 835 17 517 670 259 484 525 254 718 748 171 450 83 916 441 642 449 541 909 141 2 212 145 659 685 353 605 233 816 649 922 946 569 397 120 890 329 867 491 456 817 655 123 710 541 818 606 51 188 887 91 314 73 460 331 885 737 901 929 733 921 452 461 218 841 173 684 4 986 46 742 766 716 493 221 370 893 367 386 328 654 359 7 400 641 378 559 7 348 969 69 96 93 741 295 544 1 322 194 554 611 706 688 201 864 823 133 98 656 713 305 733 858 428 34 351 343 555 847 788 100 14 79 528 607 129 962 126 346 12 960 988 275 491 554 917 823 902 434 470 964 756 691 76 891 214 150 580 536 563 405 975 278 156 184 971 208 541 736 120 325 461 135 56 649 381 420 483 265 795 267 821 46 253 934 815 535 447 116 414 721 270 511 26 537 435 5 911 860 844 583 415 739 164 989 388 177 685 735 311 940 613 686 988 766 952 390 233 402 855 750 299 304 562 663 759 306 604 848 603 624 203 857 551 96 59 935 150 638 815 534 794 400 125 526 275 455 161 409 917 14 942 352 938 887 626 573 689 610 415 187 805 222 951 165 713 871 72 261 358 772 808 743 759 579 388 652 871 591 285 970 796 143 845 356 434 956 43 256 435 862 845 182 773 764 268 545 552 201 814 130 257 758 837 489 698 59 394 549 120 694 217 805 905 423 508 384 928 202 322 392 398 749 855 167 648 480 407 25 63 547 797 15 126 950 649 469 203 647 879 196 115 168 280 114 408 161 756 51 924 604 811 229 926 26 117 588 894 470 237 38 487 669 397 198 156 53 138 292 462 787 37 681 656 630 624 680 306 0 269 908 948 154 219 406 789 294 559 429 196 840 945 530 205 528 510 205 506 975 388 791 262 833 692 959 108 476 526 720 401 296 160 646 286 790 790 640 366 567 742 866 360 388 744 226 977 204 785 207 317 763 803 521 828 141 452 602 599 531 436 319 25 738 742 938 377 178 24 513 82 876 443 241 939 979 295 192 31 193 215 108 964 717 564 60 35 618 389 368 287 492 177 200 12 713 62 693 484 52 279 399 669 195 750 359 905 782 403 301 129 712 640 814 325 172 412 672 990 961 305 863 418 770 112 994 452 917 346 159 700 527 478 302 129 215 183 965 378 698 639 95 42 419 684 328 640 173 478 334 720 353 47 701 910 815 310 719 172 745 185 765 561 189 875 58 280 485 358 608 588 598 848 515 276 919 333 111 435 902 711 210 722 632 841 803 419 276 136 30 167 236 517 553 537 345 209 747 302 144 126 978 310 990 339 62 826 696 914 657 516 317 237 636 991 665 750 238 559 827 554 379 182 414 997 289 874 465 957 875 131 952 293 724 141 431 325 57 517 94 396 271 969 214 275 706 762 475 208 660 232 450 104 372 668 48 155 242 172 955 620 297 396 650 277 581 914 912 849 795 409 486 923 124 169 421 830 582 149 101 926 882 877 67 807 514 13 191 999 628 971 785 194 855 827 274 614 898 249 703 884 916 233 759 1 468 492 347 962 410 531 881 833 453 500 383 828 577 74 551 153 958 120 494 155 937 489 350 432 218 857 727 179 924 454 946 414 380 862 963 140 312 678 609 626 725 148 104 170 901 845 516 634 162 352 11 613 555 154 510 892 277 642 985 603 316 643 382 153 119 191 323 424 231 225 72 954 484 323 426 672 988 770 670 202 37 841 129 947 106 455 662 739 829 258 851 559 16 978 479 892 290 277 146 692 237 567 42 168 391 880 728 736 444 363 28 170 925 300 432 155 539 541 260 740 671 966 213 468 842 95 557 895 558 671 186 122 798 936 99 709 6 210 631 424 838 562 458 554 793 605 982 600 682 92 180 113 519 838 315 472 675 563 757 195 412 107 914 41 941 338 230 434 668 54 436 588 404 562 248 963 375 59 279 455 354 415 957 978 9 920 789 693 362 346 117 599 358 552 585 972 407 748 910 279 309 659 430 176 674 438 971 542 127 622 464 837 463 250 651 615 786 578 273 585 883 269 330 222 710 356 906 896 243 659 996 652 439 136 250 129 478 207 951 930 889 675 560 798 377 158 799 674 138 116 349 697 29 159
30 326 545 589 151 209 928 857 332 699 842 780 654 556 759 161 315 456 634 152 612 638 790 870 236 441 867 875 989 248 455 379 59 25 990 555 958 364 119 200 179 300 890 116 957 213 410 981 590 402 962 526 162 483 605 85 437 7 58 806 504 699 565 770 597 727 383 307 549 534 635 667 185 311 154 128 728 560 707 23 543 487 850 233 342 872 642 676 671 635 344 3 715 392 173 273 677 225 381 573 451 266 697 300 702 956 391 189 977 538 96 217 222 839 318 936 830 659 806 303 379 654 51 546 417 801 125 800 796 558 126 686 658 470 234 262 378 829 140 874 252 624 669 605 805 772 131 259 78 967 714 880 892 545 279 968 360 836 687 659 228 480 124 685 152 293 148 522 870 698 505 279 788 966 474 93 31 38 210 311 368 625 448 26 135 107 534 452 477 22 949 789 497 440 668 657 270 414 492 261 747 458 94 905 872 632 337 678 403 53 440 898 394 710 255 494 610 166 901 909 935 522 134 694 919 589 647 424 22 642 6 744 503 792 352 102 524 44 644 584 439 137 683 269 695 602 840 920 814 218 389 969 266 310 100 179 544 927 730 529 917 433 580 590 284 682 562 830 925 180 575 542 847 605 105 676 558 442 421 538 164 823 41 934 283 861 479 166 691 97 429 506 521 253 81 528 299 522 167 62 103 151 706 163 326 959 834 678 9 322 221 918 520 750 791 60 282 677 289 929 754 73 555 162 690 812 995 627 653 985 46 806 650 833 17 858 349 896 889 659 673 94 724 728 430 384 632 288 470 945 1 750 613 618 784 719 875 57 679 152 863 486 648 860 755 749 141 44 69 825 285 503 483 972 469 840 14 381 412 617 649 359 916 208 256 762 952 143 335 810 107 89 301 306 563 46 894 801 507 965 204 642 711 467 288 607 616 891 258 573 645 997 24 874 701 442 985 771 183 410 27 595 186 154 424 846 367 354 799 353 54 215 500 29 705 716 536 132 486 403 810 465 803 404 158 823 827 382 388 476 622 405 366 592 262 532 862 74 882 480 495 689 281 108 879 936 5 777 327 80 197 865 665 1 146 267 734 660 269 471 770 400 150 416 260 582 996 779 839 711 180 550 365 319 589 479 467 950 408 633 765 600 510 337 600 919 719 49 423 787 780 78 293 381 974 24 931 481 35 472 720 973 666 994 398 998 961 34 307 477 480 993 320 134 143 692 115 818 936 885 452 235 680 808 302 733 50 348 772 902 333 167 795 933 446 3 407 834 816 488 21 280 933 593 377 849 592 22 422 90 643 36 764 206 136 645 538 408 738 51 362 202 522 353 785 991 712 935 297 2 406 796 454 62 374 991 596 637 182 618 347 554 845 894 955 867 195 385 212 223 885 675 375 88 357 618 442 676 251 829 954 240 43 407 574 511 708 121 606 965 4 160 106 504 267 338 709 332 475 942 207 842 781 995 566 870 441 19 550 795 334 900 905 266 999 36 363 229 921 734 938 768 493 253 319 109 567 357 725 328 86 559 607 961 578 457 821 448 625 200 47 703 809 841 67 500 201 695 947 624 127 149 147 224 358 434 165 667 591 693 587 505 63 758 79 502 203 220 944 730 638 274 969 855 602 851 60 235 400 129 676 984 194 91 559 99 946 298 699 65 108 243 696 990 174 757 761 328 52 225 114 161 963 357 594 27 137 633 744 946 551 876 444 166 831 648 68 549 218 680 65 272 778 643 404 785 773 728 608 1000 628 457 428 50 920 762 40 365 998 513 312 583 937 741 206 450 880 506 577 883 90 453 873 592 209 125 740 449 313 896 99 550 568 817 117 376 911 932 779 36 727 451 208 526 633 595 742 773 350 567 700 905 26 285 627 755 514 855 689 600 986 824 967 724 157 775 760 297 655 230 196 90 257 43 769 172 662 252 646 64 393 238 304 132 476 514 226 752 83 72 485 133 217 275 15 681 664 346 631 32 311 955 888 334 471 465 254 788 245 24 399 658 276 61 459 815 993 742 294 839 758 685 64 715 585 643 672 895 599 9 939 291 49 60 113 897 172 620 750 756 801 362 940 53 547 164 138 369 169 901 513 219 951 558 499 606 97 891 593 188 576 195 918 982 703 948 268 4 102 257 184 496 243 189 419 16 826 903 144 396 364 896 250 906 994 498 837 860 55 612 718 515 402 765 573 821 323 286 324 616 619 488 976 133 84 844 101 45 584 71 531 118 798 962 556 213 965 589 670 280 601 523 904 316 519 894 2 429 237 77 416 940 753 230 825 94 192 489 752 755 741 73 783 219 385 229 390 582 792 736 95 504 588 408 458 230 496 173 242 347 263 666 3 289 321 43 604 857 640 317 756 260 854 588 546 360 903 524 517 692 869 72 39 287 877 943 296 652 340 983 553 722 953 448 532 296 966 876 526 154 314 765 818 312 686 527 110 817 354 906 376 160 370 773 387 467 713 418 356 836 145 701 639 760 361 514 864 177 153 73 561 750 216 394 418 999 401 607 45 243 449 649 771 314 657 404 87 464 12 900 25 576 956 220 343 577 527 434 88 845 44 160 156 264 133 447 684 153 807 148 336 538 721 795 737 235 73 915 213 489 848 343 736 288 581 946 178 233 193 771 392 492 275 863 130 806 325 198 382 896 230 860 776 186 200 259 32 156 372 659 482 677 981 573 982 156 992 823 626 77 453 335 215 734 557 28 844 717 822 267 506 652 726 525 735 633 860 244 572 637 238 120 116 831 233 377 34 774 959 768 620 937 661 137 942 357 529 335 239 119 667 326 774 886 227 822 746 58 853 512 729 198 109 458 278 843 535 807 636 333 28 77 74 922 425 99 330 273 516 358 111 355 468 963 811 533 923 725 77 994 866 305 723 1000 223 471 659 231 139 423 898 930 411 3 149 277 188 544 970 97 351 359 530 924 980 53 259 866 886 826 637 334 317 170 420 316 348 862 560 303 674 52 18 734 248 545 171 213 846 698 815 768 817 361 264 855 432 461 303 278 181 321 466 586 971 542 749 857 346 941 48 902 309 802 142 64 298 518 462 808 71 588 855 677 447 442 498 993 914 983 763 434 782 907 461 91 820 110 53 697 861 754 509 107 198 851 768 3 983 600 290 961 380 376 76 616 224 257 155 349 813 733 175 637 943 229 731 61 528 990 386 612 341 676 678 177 808 136 786 933 120 606 924 23 881 409 997 834 694 700 692 281 598 889 338 25 219 398 85 924 38 552 932 354 876 666 630 372 802 374 621 296 833 493 704 492 868 961 489 869 766 946 929 777 187 782 277 213 902 501 896 718 789 519 397 917 836 882 235 650 554 133 675 820 75 14 716 117 491 122 244 543 37 457 968 810 104 990 176 763 132 255 369 238 384 829 371 763 414 866 159 23 20 97 973 290 945 94 287 87 443 232 373 754 118 632 271 104 70 964 595 915 787 468 16 113 7 467 316 919 891 505 832 703 908 124 272 874 660 851 693 863 979 701 426 919 688 61 609 431 36 427 438 21 950 945 214 740 161 878 91 416 246 758 991 6 579 944 473 300 887 941 829 304 878 411 191 493 472 816 800 684 123 132 89 249 797 302 305 659 0 744 295 223 852 223 13 202 745 337 793 337 733 649 614 632 641 405 972 821 909 93 229 364 253 171 415 738 541 369 502 139 569 986 464 165 922 435 10 607 552 800 168 730 261 486 623 347 396 700 722 656 328 292 603 666 241 57 934 13 629 465 501 704 743 664 8 537 355 303 895 953 19 153 906 687 413 947 273 765 856 773 849 190 427 140 231 749 874 834 490 750 286 115 202 991 339 188 170 461 757 243 964 988 651 901 240 281 652 63 762 995 433 65 586 360 542 634 190 135 907 792 189 67 858 679 445 475 484 432 851 497 824 693 488 846 431 39 819 888 732 518 434 737 92 650 487 254 751 205 249 302 409 565 525 877 359 26 160 802 748 568 166 981 617 508 329 907 681 242 82 908 42 50 564 357 899 484 331 520 494 565 865 637 23 492 871 541 843 741 435 745 33 364 353 250 436 174 220 55 987 231 618 974 682 630 57 25 539 528 698 528 93 390 205 818 533 839 121 372 29 699 948 107 988 393 128 625 570 617 310 526 739 867 794 583 767 699 80 228 98 666 322 534 717 521 508 866 883 346 61 393 163 206 465 949 478 272 450 90 978 788 582 406 515 446 611 407 395 951 460 529 11 980 512 802 292 611 663 375 775 637 280 126 859 178 656 860 857 861 129 829 456 558 975 347 247 172 66 822 835 863 225 645 685 127 72 316 345 810 537 904 900 444 915 554 912 911 926 252 481 312 884 83 828 637 941 137 511 520 984 30 112 28 893 228 548 1000 177 870 308 126 823 952 960 810 405 591 927 987 523 977 232 254 624 788 62 471 199 237 910 386 291 534 518 154 583 83 211 783 457 527 122 493 274 389 300 873 710 189 897 316 930 137 306 864 812 106 913 4 540 250 571 599 804 815 56 465 615 695 841 441 777 705 838 868 265 417 463 411
303 644 175 417 122 552 680 657 61 587 111 705 998 279 170 529 989 282 344 472 434 331 4 854 866 691 101 732 474 939 823 146 289 380 631 144 693 409 146 876 497 578 162 141 317 15 545 505 831 87 431 140 941 413 249 706 407 150 700 874 939 215 455 578 306 439 871 448 345 682 670 563 154 110 622 886 447 263 825 972 999 646 467 668 32 304 422 280 179 963 981 405 425 40 28 997 248 741 8 736 953 127 278 720 679 193 56 332 456 955 313 530 738 769 805 183 326 378 762 537 585 643 933 219 514 356 335 502 488 343 172 814 960 917 799 14 22 689 548 796 592 504 220 55 930 743 10 523 234 647 366 913 384 37 66 419 478 654 517 678 908 932 329 344 750 784 827 383 945 753 283 133 408 794 518 741 426 113 614 583 222 915 684 409 143 682 212 651 725 653 188 344 459 141 761 565 586 437 809 775 661 536 213 606 46 549 707 598 637 208 879 504 343 164 452 940 53 747 650 570 937 587 963 200 653 971 62 899 956 824 971 415 279 895 682 316 717 839 786 334 689 915 134 495 33 180 449 373 648 160 67 486 201 718 974 486 929 855 330 913 116 605 774 34 47 726 323 216 566 756 124 895 633 285 245 193 331 498 471 479 549 170 372 830 884 522 427 503 236 704 536 22 730 162 623 906 765 438 606 158 444 264 443 306 569 932 706 948 5 64 117 995 252 441 616 496 363 499 103 436 624 368 361 391 615 562 646 186 784 448 638 14 204 728 544 283 273 10 778 543 836 533 529 60 174 958 935 283 115 566 118 744 550 350 132 148 191 882 464 821 364 508 659 726 572 640 604 396 808 767 52 2 845 308 601 357 578 409 176 597 235 232 3 349 570 356 589 931 338 887 60 805 44 266 812 788 369 645 885 632 85 572 121 57 498 746 535 344 571 330 139 254 254 13 932 678 79 265 251 955 339 45 356 772 74 171 890 808 106 443 553 961 822 793 636 964 187 843 777 352 557 507 376 162 59 282 406 629 849 279 223 505 776 953 783 390 159 296 513 783 96 623 925 809 764 878 182 841 399 629 445 248 617 843 696 561 813 418 207 461 31 86 913 733 715 967 595 139 271 720 551 488 110 389 402 396 95 484 462 471 511 50 129 577 466 100 748 906 127 43 767 729 895 542 609 740 712 291 755 248 660 285 547 649 639 610 428 59 63 948 995 932 793 361 463 830 35 925 358 730 50 785 894 378 396 488 109 990 19 611 229 230 318 359 559 178 147 386 504 729 98 310 801 382 354 357 11 82 833 528 214 993 314 144 588 84 304 252 81 801 797 466 914 513 540 775 55 616 900 258 718 369 575 107 84 453 274 258 0 543 817 484 603 732 591 182 113 208 461 867 602 484 296 510 959 545 277 236 818 482 166 150 697 413 804 218 528 487 649 638 230 920 130 75 552 587 378 246 305 194 780 390 190 188 199 794 861 283 946 400 97 495 385 739 785 447 135 925 704 33 163 117 226 647 421 468 308 275 584 645 967 468 453 748 731 472 152 331 840 376 460 882 749 109 238 605 740 339 510 325 984 668 909 20 739 951 99 392 819 620 655 191 973 544 265 742 420 856 149 973 90 611 641 629 985 778 311 481 842 874 824 224 324 116 291 334 20 42 327 720 382 515 332 569 253 825 27 110 316 225 564 790 556 103 618 239 887 245 78 131 487 296 534 369 961 881 754 361 719 978 905 725 502 488 726 520 664 666 401 546 360 202 430 274 597 205 391 585 781 165 952 552 34 734 674 808 164 530 580 272 990 803 468 734 568 185 599 912 727 556 613 389 500 225 921 805 2 345 720 253 320 56 792 412 938 519 828 908 645 4 847 961 546 23 977 404 86 372 527 222 768 394 770 893 789 957 232 867 579 29 141 714 587 421 934 908 858 13 380 552 368 894 598 352 433 192 413 935 803 383 962 189 100 64 951 693 912 93 242 929 896 588 675 248 691 401 834 484 29 348 516 514 446 22 397 545 509 401 87 34 898 594 893 547 48 510 539 676 411 935 155 828 940 623 119 530 231 716 126 345 69 373 419 59 910 932 583 441 685 420 816 226 628 83 703 564 275 145 867 451 404 801 950 857 875 122 38 278 807 564 810 103 161 668 300 693 41 214 987 869 352 995 537 242 630 552 663 309 743 330 644 874 593 289 51 586 705 967 476 862 582 768 257 315 532 146 923 488 37 738 131 24 889 538 451 458 969 352 92 329 563 372 133 625 716 360 205 734 479 521 608 945 340 134 796 649 294 522 104 131 745 958 496 792 88 803 860 234 729 513 695 462 256 441 736 323 307 450 508 865 922 361 211 473 247 236 365 94 259 999 359 936 911 178 429 800 936 271 398 514 438 642 709 120 874 756 747 902 375 695 148 247 687 203 42 750 850 313 414 182 417 331 728 815 708 891 437 382 735 443 991 908 724 561 632 356 137 703 919 363 114 380 574 708 105 313 714 177 144 732 91 110 269 480 916 601 924 609 281 934 899 192 668 223 394 389 102 821 336 997 325 547 901 633 838 870 192 517 994 369 699 739 737 387 926 930 389 598 138 937 482 893 301 112 270 669 180 356 843 801 12 137 506 375 864 340 403 480 523 922 538 440 795 388 153 328 65 338 312 494 983 82 662 734 94 431 811 869 243 621 665 557 374 604 756 894 209 955 267 887 955 579 920 342 475 950 521 18 654 691 82 714 530 139 262 358 733 742 346 857 14 167 870 91 872 906 128 953 386 277 980 592 457 90 881 723 193 976 168 846 758 144 996 683 383 858 18 755 218 217 23 648 565 511 505 538 944 949 350 90 70 97 299 583 194 849 742 809 208 32 600 184 489 859 40 905 302 22 351 423 524 305 120 571 567 996 26 725 439 375 852 512 787 181 349 321 440 515 237 254 671 405 441 149 418 567 319 693 367 357 57 561 766 226 947 75 321 302 651 721 49 899 732 523 876 39 611 433 233 171 888 301 322 484 976 593 903 869 558 495 643 581 157 732 917 381 683 120 25 577 681 266 388 891 432 221 264 709 16 942 531 467 635 997 21 894 486 217 177 241 357 71 480 174 658 909 373 350 481 467 841 477 610 486 975 978 612 334 76 240 393 290 150 621 839 471 178 263 258 818 107 814 878 70 859 381 93 952 140 758 424 804 625 289 722 136 377 714 197 86 268 380 862 604 672 396 627 947 469 398 125 695 826 589 541 173 221 834 7 67 13 817 943 540 156 994 721 421 266 102 542 910 868 888 863 918 499 394 167 987 390 235 512 285 200 185 968 308 77 522 203 72 195 408 288 619 988 408 282 66 690 137 348 950 560 436 741 982 800 971 892 733 412 899 857 161 734 933 158 467 713 197 798 726 225 78 992 434 891 713 694 835 355 956 381 751 342 733 851 888 448 96 688 660 17 158 620 584 837 354 206 972 297 248 290 807 72 679 173 113 667 690 906 196 490 451 15 449 848 458 701 449 698 12 853 839 846 288 370 277 897 861 416 942 525 362 928 994 753 571 507 745 815 764 241 314 902 888 573 373 904 857 54 221 806 65 526 744 196 290 775 845 293 742 711 538 185 890 830 802 821 678 501 753 931 820 802 482 255 293 744 28 415 289 244 896 642 27 371 613 405 586 634 213 210 537 915 145 957 230 577 980 880 483 224 684 495 416 165 719 788 685 763 245 907 817 972 160 71 403 692 161 966 957 997 89 108 961 217 51 520 213 844 645 710 523 483 41 228 304 814 95 112 242 68 362 239 718 760 664 533 524 184 235 666 587 942 311 24 662 436 625 562 852 387 104 835 873 561 656 276 410 328 871 970 983 83 450 470 424 554 637 986 440 287 148 769 746 594 649 473 461 409 658 75 868 353 43 773 664 751 539 484 12 202 545 791 262 160 495 752 645 491 68 581 50 198 244 454 897 596 485 607 32 186 648 458 34 771 409 723 82 145 553 854 717 652 612 965 554 169 160 142 355 410 153 964 797 89 940 515 877 492 904 337 696 73 915 442 364 171 152 227 546 772 356 503 787 949 859 240 174 779 735 43 353 669 553 379 827 702 325 979 95 284 693 522 282 260 972 673 946 790 492 954 323 392 467 280 253 865 91 1 763 927 596 58 886 883 8 250 998 298 815 918 635 362 449 334 838 472 939 782 257 310 249 64 582 285 783 450 241 982 529 590 725 958 911 181 399 136 459 519 402 189 874 36 992 261 905 605 512 292 352 629 64 80 836 315 614 246 473 272 958 395 489 882 70 820 145 678 860 886 877 746 727 948 767 30 430 993 874 423 954 215 157 855 222 219 850 686 862 477 441 494 810 759 591 626 808 543 274 619 291 647 341 333 194 123 951 555 562 676 495 347 814 621 585 493 289 183 470 263 960 151 832 640 348 216 536 435 998 869 211 295 546 39 221 677 308 832 417 657 580 757 261 485 152 794 77 286 40 576 230 400 431 856 935 873 970 829 465 465 754 341 636 978 448 45 259 309 65 656 71 6 9 877 665 9 89
407 753 642 385 203 565 81 645 739 316 589 27 329 374 874 391 246 686 108 260 853 500 72 625 485 681 49 656 848 8 215 533 429 191 388 883 53 97 773 53 448 603 829 790 655 395 709 239 58 394 640 771 801 394 286 473 22 440 612 919 290 517 840 877 549 302 805 436 481 118 570 49 210 785 900 208 309 733 532 486 243 335 593 285 345 164 133 634 316 723 198 14 271 830 694 996 322 544 704 218 652 312 124 188 197 193 265 640 658 649 156 804 873 22 733 896 850 798 241 367 714 556 730 802 412 934 277 717 648 260 135 493 392 572 224 176 922 59 413 61 122 91 844 382 645 561 997 450 409 108 538 259 20 434 543 674 249 858 117 617 415 899 347 482 303 239 127 407 73 575 473 174 748 855 96 852 274 279 978 130 528 474 624 199 563 487 638 52 238 216 225 229 364 749 672 481 428 228 626 829 192 389 949 320 681 571 252 923 986 440 667 223 508 998 578 863 207 83 414 600 168 338 587 121 847 220 647 847 693 833 432 724 497 127 48 531 71 97 895 452 550 462 386 766 818 779 597 837 536 647 830 715 199 182 720 258 800 191 166 291 311 130 330 782 136 708 91 4 934 224 4 922 910 81 861 943 138 198 106 180 899 194 713 628 951 577 307 384 37 935 147 572 335 435 889 61 993 710 970 107 523 724 864 911 796 737 123 440 849 428 836 733 433 526 963 562 679 374 557 311 501 549 351 489 608 441 762 69 866 236 946 806 129 824 325 254 954 246 744 167 6 745 723 164 483 595 560 979 457 867 671 328 226 329 206 46 465 240 36 232 149 664 774 242 904 634 110 618 699 811 973 331 691 546 728 859 785 921 846 669 979 19 564 544 969 155 111 796 664 469 831 744 530 681 702 840 51 454 775 836 717 366 512 483 187 203 261 364 705 754 13 824 362 236 983 40 841 605 823 409 193 461 782 407 663 904 806 781 588 336 341 192 863 376 763 116 419 376 996 434 223 428 279 17 614 153 62 42 63 398 382 715 356 11 562 641 355 279 687 815 348 541 379 879 467 98 605 750 56 927 727 624 573 170 757 607 917 759 606 841 706 247 692 568 34 237 975 504 17 180 942 606 732 650 724 773 675 908 725 295 778 555 581 832 404 243 974 288 293 396 493 808 703 521 598 992 580 935 477 605 935 369 738 920 610 931 16 27 921 584 783 629 112 801 213 484 619 464 232 196 644 650 616 721 625 588 929 800 2 589 726 5 494 718 521 571 113 13 74 342 148 932 85 439 370 174 455 272 109 994 919 880 437 344 867 535 515 344 777 800 476 12 599 600 718 388 41 958 533 635 906 421 134 955 784 940 194 382 375 324 646 816 746 787 620 312 556 132 173 559 905 629 357 176 158 643 99 611 304 583 475 835 227 990 711 179 548 297 751 166 957 525 399 596 178 571 220 265 971 786 8 208 722 302 510 470 741 590 66 932 422 373 678 793 461 585 487 583 314 494 685 978 965 260 411 214 480 864 92 469 745 244 152 636 651 514 834 803 633 574 5 423 205 382 972 57 628 689 177 974 787 337 230 70 77 636 396 534 781 999 346 891 865 717 454 852 393 871 950 90 615 291 424 476 656 521 26 793 708 57 747 832 97 520 57 728 918 968 669 533 315 336 488 317 821 360 50 743 126 596 976 673 292 114 780 829 15 940 596 460 59 732 403 975 520 978 960 235 742 594 447 828 444 848 697 202 319 805 912 504 915 919 368 188 10 875 887 986 804 662 539 767 902 388 24 603 420 853 64 157 128 76 843 186 67 837 572 284 524 585 690 293 484 711 907 95 32 323 244 946 373 141 897 630 749 482 75 812 471 729 275 49 343 665 927 185 366 248 435 970 190 814 182 496 654 506 820 735 833 546 883 824 78 424 313 543 639 515 466 27 635 371 992 652 291 75 862 65 208 269 353 278 358 21 574 1 130 54 95 177 211 980 502 523 299 382 790 468 968 560 735 352 688 953 29 435 308 166 607 715 815 268 825 55 191 66 369 921 236 563 406 552 442 532 956 739 273 116 344 156 680 388 87 900 802 3 822 490 84 99 42 774 237 683 31 487 165 456 391 895 871 174 670 26 758 523 264 745 988 617 674 515 636 521 283 512 287 487 925 957 200 581 698 76 930 593 47 629 854 607 489 446 835 359 155 210 981 316 984 23 552 621 398 692 772 282 321 731 276 68 288 602 710 678 302 733 592 515 140 372 857 620 323 876 945 963 390 406 267 130 332 691 365 404 561 701 584 266 576 591 180 999 878 20 179 242 285 585 408 881 289 280 89 721 270 483 707 873 145 250 157 680 779 335 637 255 826 922 28 394 760 467 896 48 383 1 569 962 354 105 378 818 860 503 103 256 441 227 142 512 189 26 172 311 756 627 715 906 582 336 116 166 371 793 212 197 1 84 401 600 838 942 161 562 327 452 339 987 70 796 959 302 418 347 859 50 583 536 496 870 695 571 3 967 360 80 216 340 890 554 577 153 263 303 909 74 426 893 877 789 743 792 816 842 431 690 490 284 400 703 799 895 280 511 879 697 472 90 948 260 405 272 171 285 819 854 824 7 719 765 460 105 389 110 813 994 766 258 219 959 650 519 603 254 872 137 503 230 337 239 196 339 858 162 470 520 350 75 551 889 736 930 955 473 525 343 430 972 689 841 495 678 933 801 462 960 98 981 842 552 827 863 443 697 184 349 966 284 989 286 294 141 65 672 118 32 795 228 870 936 262 659 201 740 734 413 558 963 542 585 54 90 898 242 68 899 567 820 943 683 893 593 82 737 278 746 0 432 504 261 961 219 716 100 479 505 808 77 958 463 101 344 395 958 575 474 449 607 478 790 527 616 340 418 185 838 522 47 602 459 162 435 141 253 771 353 256 747 884 913 937 98 653 647 812 583 282 639 839 125 328 565 629 654 634 404 427 944 452 194 668 517 498 701 947 707 765 62 268 914 513 705 83 602 545 50 916 368 585 386 506 371 875 111 217 727 19 822 372 55 469 303 55 495 132 701 18 789 434 896 342 585 631 669 998 621 660 343 754 970 701 346 894 312 526 641 464 213 712 569 305 537 885 956 43 428 46 243 941 528 298 388 450 571 555 607 44 971 120 649 540 521 794 552 770 265 163 110 245 475 306 126 119 933 381 252 673 335 666 360 385 755 622 477 809 154 143 751 630 810 990 5 923 694 188 261 331 926 410 915 272 796 186 252 786 105 901 861 618 289 492 564 682 173 336 985 753 8 531 460 459 232 740 456 855 301 908 602 23 461 500 540 700 89 529 989 755 147 425 139 202 895 911 991 102 708 115 748 242 809 463 233 837 4 297 38 93 640 546 390 159 716 121 631 253 550 254 73 160 346 803 90 677 841 338 179 940 79 209 706 25 63 231 556 856 580 595 987 683 545 509 3 295 50 284 824 797 829 759 937 154 645 468 254 928 28 436 591 384 348 519 840 324 828 266 383 729 839 750 956 235 491 131 640 999 357 269 874 376 17 926 692 402 682 352 821 228 88 938 788 535 921 931 674 153 275 767 59 221 964 579 341 880 584 367 63 924 525 439 188 590 499 175 796 832 295 568 651 684 345 566 26 913 294 218 517 594 150 233 799 164 24 764 36 377 907 39 592 317 566 544 88 649 679 571 208 456 387 94 187 657 505 438 819 932 192 881 830 547 271 359 828 686 162 14 292 423 871 499 811 380 577 731 372 255 671 11 218 451 493 21 972 240 626 416 886 229 983 214 808 417 18 851 779 985 57 676 482 662 637 146 297 920 867 12 588 876 326 752 498 349 491 788 17 310 112 807 573 394 64 363 345 258 577 962 989 886 259 453 563 446 617 939 226 312 227 482 589 845 869 507 345 88 92 167 567 195 4 632 727 617 651 260 589 250 550 35 249 45 32 868 147 789 444 591 583 600 63 90 259 151 744 251 70 869 13 964 65 601 754 374 437 170 589 791 184 320 347 76 176 204 572 541 926 627 402 611 424 511 511 33 338 334 1 61 139 40 62 137 350 814 507 798 599 792 213 882 479 100 252 104 562 914 727 86 881 982 141 936 150 300 256 980 352 30 522 125 448 696 797 27 913 721 186 169 71 518 594 811 903 565 827 9 657 517 784 623 81 891 743 361 417 852 736 144 16 7 567 537 93 445 1 397 839 318 786 553 924 559 458 888 451 892 417 977 677 486 604 491 682 69 971 817 522 52 487 793 528 944 184 421 20 661 96 534 476 995 780 967 536 150 99 903 353 296 787 991 894 768 131 183 760 80 683 641 66 107 59 761 307 105 594 326 731 176 200 586 708 259 261 222 105 505 725 613 100 659 225 333 741 387 922 234 928 810 394 281 384 609 475 139 366 38 78 301 285 174 744 181 349 621 37 458 794 257 430 828 442 776 336 514 729 474 329 953 263 952 643 994 606 114 276 60 142 239 112 79 129 643 319 440 803 247 392 554 787 604 492 769 519 665 905 737 45 516 110 248 545 987 279
992 827 467 150 678 511 139 952 751 696 585 331 606 66 771 249 235 531 309 125 365 927 573 414 684 911 16 422 936 50 507 754 957 369 517 990 799 149 198 811 896 458 861 442 330 670 522 368 902 685 913 256 213 703 538 363 766 810 191 370 95 423 797 197 500 632 539 916 433 766 977 226 864 601 34 180 969 773 595 546 375 919 177 509 723 724 715 841 501 188 627 375 643 749 774 284 685 432 62 294 387 77 869 672 760 732 570 46 911 323 151 329 841 395 71 520 695 985 958 579 594 272 502 372 176 120 426 481 781 105 96 147 72 416 371 416 941 947 720 47 370 884 504 174 389 288 220 225 39 140 361 629 808 900 164 6 329 996 914 902 827 509 588 656 844 2 430 243 117 161 421 333 819 45 608 246 696 201 899 118 744 816 553 767 494 10 540 694 598 942 642 566 238 660 580 853 584 960 603 845 140 516 479 856 408 386 488 609 336 460 792 246 916 795 155 325 990 91 75 897 927 339 718 491 165 911 465 951 52 159 748 880 301 533 294 669 79 16 83 987 316 803 70 351 555 577 929 882 872 118 831 598 601 887 253 560 743 653 435 838 434 315 5 399 530 726 192 35 825 403 556 958 480 918 91 160 196 591 261 975 741 300 411 987 704 790 849 48 824 15 236 536 721 265 830 643 6 446 550 433 38 39 28 797 477 270 968 471 26 920 402 367 587 662 314 87 701 149 928 396 438 142 384 788 897 540 930 432 482 382 349 188 428 434 571 97 395 995 393 618 834 585 312 870 417 452 278 216 640 329 51 72 986 291 752 111 398 107 119 504 320 958 954 917 786 680 775 15 633 93 505 201 399 120 682 84 48 455 181 629 756 190 154 206 270 29 115 481 777 272 745 966 128 656 873 536 303 549 979 791 546 606 803 193 994 351 427 861 86 551 458 196 989 409 534 207 551 134 527 679 215 570 201 747 266 51 98 701 463 206 439 285 526 525 446 378 305 925 202 691 166 540 956 133 888 77 120 632 733 461 950 481 847 331 455 923 859 751 599 522 880 535 852 251 811 531 110 745 141 757 999 57 391 584 232 404 157 816 637 210 985 820 944 597 366 41 221 144 993 798 625 69 381 293 650 580 262 904 648 269 197 228 243 754 726 211 65 745 363 918 13 16 600 914 11 473 558 496 613 228 347 937 449 246 822 964 444 626 762 470 541 661 195 871 89 599 77 237 322 346 149 75 475 221 306 57 203 829 871 197 68 731 883 166 182 442 935 833 749 359 889 436 651 311 251 105 996 835 677 982 291 783 4 204 938 514 124 897 392 365 148 939 358 77 138 848 806 768 492 848 925 575 125 180 135 738 750 479 226 593 288 48 171 124 780 318 354 770 495 594 802 418 53 817 933 79 214 942 547 774 887 910 616 379 610 957 647 580 27 695 237 595 367 986 168 33 597 501 970 33 35 917 414 225 57 994 693 418 671 737 783 180 892 39 145 590 307 920 277 804 186 900 515 300 972 198 60 37 67 934 244 631 17 58 675 985 856 570 442 801 484 569 656 399 178 64 906 451 92 573 121 623 881 210 69 710 669 547 231 173 812 324 45 569 211 130 622 800 915 518 767 775 359 359 567 198 828 221 487 588 523 262 385 518 496 344 486 828 943 219 269 865 953 149 346 160 823 686 707 789 709 459 286 734 821 308 425 944 634 891 519 203 112 170 489 438 376 600 724 792 189 357 655 614 839 717 689 951 604 309 94 519 24 197 227 408 46 736 548 43 973 166 23 540 498 42 63 861 842 575 605 149 280 202 263 676 787 280 338 480 0 760 785 412 884 849 443 944 331 179 692 989 838 171 43 976 730 839 639 634 268 818 132 837 699 539 796 481 431 796 15 982 257 785 247 666 568 195 3 281 327 86 7 205 649 894 895 251 380 617 870 428 946 70 583 963 654 416 84 251 74 268 378 811 272 222 210 944 407 376 582 348 175 161 947 450 532 628 681 534 40 656 107 34 127 222 276 673 632 314 10 296 403 565 513 938 698 898 436 852 832 739 169 957 879 934 229 26 64 193 255 652 948 78 609 673 516 872 818 361 708 177 712 664 722 523 686 526 846 931 924 613 848 842 574 222 22 308 835 516 576 738 422 207 50 850 690 872 932 864 134 231 612 198 8 393 981 180 717 520 611 700 858 90 19 362 144 362 624 852 241 565 382 707 737 299 170 365 29 934 646 250 984 45 472 889 212 449 453 827 676 572 461 44 386 920 445 374 122 378 967 870 995 733 85 889 735 41 173 904 535 137 73 91 216 525 161 859 942 974 635 245 945 620 260 644 274 735 565 659 180 114 727 315 917 706 275 200 321 445 357 691 233 951 755 456 207 338 230 412 740 193 451 830 891 162 21 284 710 277 447 534 374 700 877 988 620 171 596 517 782 296 893 814 339 984 506 332 80 797 429 749 619 605 318 316 317 968 905 172 208 568 857 579 518 731 289 89 666 782 356 36 471 141 623 99 249 113 483 821 763 699 152 525 97 251 42 146 423 363 779 199 457 848 30 887 137 936 813 42 988 673 448 426 388 135 687 465 418 818 55 959 657 381 341 503 462 1 876 157 31 363 549 59 497 97 25 5 850 695 187 888 904 611 789 131 66 200 697 857 159 408 193 662 862 149 672 906 976 254 982 561 106 643 273 849 673 20 528 820 630 34 817 211 129 187 114 788 466 322 615 971 20 859 569 150 167 911 56 710 560 711 345 836 353 878 279 938 572 758 865 334 810 43 909 869 245 823 90 530 396 961 304 521 521 128 836 686 765 189 113 309 323 419 372 433 702 335 160 183 736 374 537 921 185 309 885 109 705 485 311 792 890 454 313 146 228 966 368 672 820 472 54 742 437 521 252 405 416 847 713 647 851 466 491 402 937 691 716 227 734 292 801 691 586 860 747 776 340 852 607 929 99 813 61 802 218 263 793 149 564 402 997 843 360 801 591 508 960 751 183 970 440 307 854 336 350 902 794 354 952 712 758 759 683 284 731 418 441 572 130 772 805 233 59 237 49 938 798 180 454 699 512 256 335 288 826 515 153 790 614 113 44 185 146 717 503 434 413 207 542 231 285 232 348 56 742 556 840 954 12 110 658 338 543 694 400 10 784 769 147 295 566 525 562 597 334 31 473 375 961 680 234 605 926 269 554 769 493 720 514 897 908 344 966 631 470 230 680 366 131 558 845 274 791 176 143 194 337 147 184 656 394 510 921 894 240 704 653 342 364 571 900 253 631 173 456 19 524 23 855 765 626 335 636 948 116 993 302 328 520 885 333 205 490 274 109 743 923 188 795 82 474 325 265 164 450 963 296 75 959 570 299 915 511 209 150 549 940 298 807 885 292 146 352 547 894 156 652 600 578 432 179 848 510 358 206 518 464 485 674 999 281 912 590 727 163 423 898 705 772 130 757 430 58 837 377 698 200 29 920 822 536 590 732 697 415 479 271 223 912 889 975 978 618 536 667 873 662 998 773 514 102 993 875 259 694 611 592 710 142 365 264 873 460 315 703 921 76 168 424 216 815 42 379 920 223 468 529 814 659 747 18 803 575 914 964 971 369 882 315 802 768 381 552 606 409 261 853 265 670 714 174 614 297 85 246 962 931 620 123 326 951 2 907 181 485 820 559 715 934 797 714 911 397 957 544 557 310 423 324 197 290 549 729 631 837 646 509 715 82 608 162 981 664 649 561 957 390 311 111 730 383 216 809 400 342 317 919 195 508 358 725 430 259 242 325 268 998 307 300 445 9 161 814 676 918 306 739 51 225 964 406 79 800 657 351 257 254 223 248 288 833 535 199 672 663 330 688 593 617 720 719 516 728 624 93 761 660 843 242 883 47 164 126 560 759 972 108 698 533 211 2 970 788 438 867 517 962 860 983 261 481 960 860 753 963 380 644 769 287 496 224 872 971 255 579 868 452 894 258 63 432 656 100 783 326 935 638 807 901 954 955 232 882 418 118 711 629 303 14 764 469 342 577 466 754 605 863 113 344 498 105 602 81 545 563 837 468 279 939 145 332 355 621 863 790 64 410 976 250 393 949 408 679 706 36 846 104 72 711 117 295 686 764 742 868 244 531 916 645 907 661 822 761 825 209 305 987 200 816 63 922 482 158 148 32 719 219 934 355 279 978 296 284 173 319 46 691 532 283 442 581 398 190 135 665 819 804 996 589 750 910 463 404 700 641 173 419 906 778 59 405 155 770 855 886 525 267 779 476 511 293 621 829 479 308 544 222 819 239 727 37 951 401 442 874 390 204 819 343 185 103 274 78 189 205 802 88 714 194 136 87 679 256 900 668 592 298 930 459 945 101 241 362 351 41 586 1 896 980 989 738 398 878 755 991 668 776 798 373 264 974 504 628 421 545 109 282 519 903 633 188 101 602 79 156 714 478 554 33 716 420 15 412 535 965 546 136 195 172 362 557 12 593 413 499 544 217 791 769 983 133 254 746 224 700 825 753 646 866 853 328 267 843 522 525 681 706 481
832 624 946 557 489 331 112 834 120 433 166 784 807 895 237 413 289 994 446 493 685 630 582 589 116 651 176 843 573 983 324 250 579 949 740 318 438 352 288 121 990 489 846 919 505 49 257 48 761 652 891 225 518 128 583 172 260 487 34 394 194 390 158 737 207 746 857 906 620 385 609 101 725 72 11 427 687 763 852 81 681 622 936 228 527 967 495 453 72 358 840 620 706 371 357 887 387 128 36 784 264 625 604 288 148 575 168 441 787 384 3 931 494 409 415 517 912 128 580 107 202 728 584 384 716 971 165 304 190 751 814 310 812 326 163 677 808 942 155 192 625 679 849 873 822 606 377 801 877 872 128 200 900 344 293 172 471 577 492 813 281 583 592 908 308 628 450 694 983 806 686 647 889 562 378 300 30 564 162 96 93 483 97 174 885 356 581 816 952 835 498 441 367 177 60 472 690 743 718 622 316 959 153 813 666 303 104 848 818 60 54 152 161 518 937 64 420 222 304 401 650 532 992 47 122 70 993 895 135 596 525 199 338 802 192 175 199 137 173 598 317 104 496 335 142 428 641 888 514 485 388 462 813 833 136 697 774 358 486 778 674 528 783 604 379 30 48 852 481 55 266 746 41 415 137 252 18 204 442 210 769 540 230 805 479 7 20 433 854 730 65 5 361 414 876 111 908 886 201 924 218 467 35 814 548 473 210 662 240 608 461 503 360 729 714 30 76 163 986 882 247 217 875 520 960 116 205 842 700 601 920 459 809 123 441 108 938 936 117 458 416 726 764 34 203 821 731 750 474 280 820 584 44 141 111 378 950 230 208 633 782 359 365 290 57 899 868 671 907 548 757 688 614 203 555 845 667 394 734 948 42 172 646 843 277 151 806 920 727 600 595 550 801 994 149 525 780 423 704 353 251 965 391 62 296 426 766 116 389 975 374 215 131 650 618 639 894 894 428 537 719 39 197 355 899 201 797 221 398 180 0 581 545 227 736 594 66 576 709 792 287 852 859 549 444 8 649 910 341 922 574 20 167 463 215 354 405 566 989 991 463 263 717 941 235 153 206 827 501 73 198 308 598 260 16 932 75 617 611 106 258 614 550 255 771 269 821 983 627 944 53 529 225 964 102 884 619 597 869 208 314 579 967 490 302 973 913 548 680 114 662 279 157 401 826 632 179 950 998 204 639 64 490 75 563 959 439 141 284 520 988 374 399 978 184 21 91 921 796 898 336 209 587 758 538 867 156 911 549 37 959 306 743 271 227 211 40 398 401 722 400 515 951 973 597 489 544 736 753 239 59 165 777 920 290 354 182 69 103 858 325 536 98 198 728 206 110 319 632 692 965 764 335 462 43 11 594 278 33 101 323 321 760 83 502 486 754 886 186 680 493 750 238 347 851 401 191 508 372 413 393 110 503 672 1 19 962 870 222 302 931 230 791 287 432 356 961 429 744 84 83 267 334 948 329 202 887 973 640 474 183 717 426 184 657 159 850 632 693 837 298 868 896 374 698 914 101 357 152 620 622 279 585 361 751 448 752 482 557 526 272 577 713 669 109 927 844 844 532 504 711 502 355 845 638 280 67 777 860 517 972 949 107 673 306 152 310 210 6 103 319 461 159 177 615 187 943 864 330 449 214 9 722 577 688 38 739 382 624 894 561 66 396 78 651 372 637 354 84 761 630 470 789 510 895 866 670 646 919 343 570 969 239 478 255 787 966 306 262 314 874 329 480 60 211 724 865 395 675 903 403 442 55 228 659 810 930 910 366 140 414 793 741 751 476 902 883 570 974 568 511 895 452 394 935 480 406 218 170 825 697 256 127 892 540 797 327 357 747 677 658 868 219 305 85 540 880 281 772 582 559 43 520 24 838 90 893 166 276 350 303 977 285 133 86 397 941 381 309 200 339 759 523 556 648 477 229 988 977 137 837 30 417 727 833 614 209 474 231 186 845 923 994 275 409 830 792 237 816 592 353 31 99 276 92 27 144 217 765 176 536 542 273 262 294 985 969 854 905 778 593 645 488 447 455 124 477 653 823 610 871 980 682 763 465 646 530 872 778 401 815 852 71 480 119 974 843 470 26 896 720 18 424 349 742 878 468 46 259 817 322 314 790 374 830 127 344 837 636 360 996 859 779 866 626 80 551 293 749 331 721 287 794 291 975 687 692 579 348 34 254 147 701 131 164 136 14 455 569 32 245 490 448 202 839 492 80 350 180 25 146 906 280 415 74 821 178 571 964 13 491 148 275 739 436 837 63 792 567 483 392 626 81 573 916 459 224 85 948 11 383 112 811 938 172 833 216 857 422 415 927 854 434 943 96 683 842 213 799 51 776 327 795 985 351 40 643 146 469 919 543 248 458 225 834 551 995 568 58 8 464 434 870 997 457 651 673 818 784 451 427 157 484 430 29 727 371 248 506 149 793 605 589 244 705 587 703 845 23 694 188 346 901 569 691 180 437 293 347 946 756 436 678 889 352 345 763 485 929 437 385 855 715 217 138 649 82 19 299 552 781 231 884 287 513 764 655 954 77 815 246 33 539 71 947 854 25 875 933 778 695 308 976 109 882 367 283 934 473 137 817 765 612 251 978 864 315 170 27 130 412 475 958 10 603 363 599 736 332 415 342 807 568 749 973 547 529 639 519 845 51 907 418 705 663 239 307 702 291 639 175 408 911 299 232 69 547 190 664 786 139 143 677 821 212 93 305 503 435 390 79 221 507 911 440 673 397 709 982 416 955 780 421 10 8 650 512 674 521 479 915 249 252 558 762 308 945 108 910 364 123 149 189 960 819 364 19 88 922 710 21 352 404 878 565 979 56 307 748 889 24 188 386 922 300 527 684 885 478 911 200 863 430 918 89 518 724 616 576 291 5 774 726 606 921 813 596 585 944 512 802 843 661 339 934 770 991 939 828 544 671 478 863 453 483 797 829 967 853 683 321 886 241 135 798 131 451 917 732 543 644 692 546 177 50 676 185 5 600 597 571 622 171 247 554 689 470 380 904 59 758 817 381 15 62 99 106 46 466 191 535 187 68 593 160 75 942 317 866 583 999 328 553 183 328 584 645 409 234 902 61 5 286 75 359 385 963 557 508 17 100 713 710 385 429 529 590 945 785 203 524 421 867 342 987 20 897 335 939 257 683 636 872 674 923 366 132 234 654 640 968 755 390 648 375 12 746 32 487 5 633 22 606 811 873 250 510 493 236 876 265 614 578 401 537 278 552 697 558 613 78 397 37 631 788 484 445 275 956 231 827 598 90 565 608 630 980 710 694 938 204 101 282 515 295 856 984 279 497 763 413 183 665 889 770 323 475 323 261 849 878 905 482 557 841 493 531 827 836 93 629 453 52 312 362 271 729 724 708 198 151 401 49 29 271 188 979 216 115 788 113 250 87 665 244 331 249 493 635 365 679 161 133 253 454 924 169 20 914 879 642 292 313 651 356 203 459 729 981 408 145 405 542 244 370 472 333 583 522 420 928 346 88 901 572 316 730 983 707 103 516 75 515 234 591 182 380 638 564 844 903 658 856 724 326 147 274 459 970 116 121 768 886 430 193 35 737 529 226 544 9 438 733 834 985 783 890 538 541 882 38 406 384 599 824 536 346 331 660 875 848 168 118 16 395 37 431 893 712 678 669 797 114 940 462 280 364 341 15 117 134 787 453 242 10 743 861 880 250 648 881 18 949 893 768 58 767 164 4 95 858 706 517 557 605 78 653 15 177 419 586 62 954 895 31 763 269 315 331 226 228 736 320 43 917 531 39 220 143 759 607 259 676 999 22 958 95 473 223 361 647 467 312 218 129 281 354 994 349 812 46 708 467 39 456 73 447 179 449 126 735 323 504 19 141 260 28 919 696 280 562 370 575 261 256 249 534 679 13 707 617 418 402 357 263 744 408 878 588 541 460 782 924 669 957 322 601 338 723 958 804 90 864 770 786 457 803 681 368 700 337 232 668 133 902 932 311 58 233 596 472 641 278 233 509 865 888 762 500 970 652 298 270 257 847 469 631 8 855 664 350 909 672 188 73 566 800 999 560 656 621 823 898 360 376 199 423 10 750 389 738 596 566 314 150 939 343 238 130 378 759 685 196 214 279 352 528 237 835 741 94 630 918 896 443 795 125 327 174 439 556 871 932 921 369 419 906 963 953 407 126 680 613 974 195 165 825 800 363 820 154 499 926 226 108 115 2 282 267 374 775 11 533 978 358 857 526 757 243 63 689 946 373 842 433 882 909 374 940 470 297 114 248 769 69 936 242 777 623 150 773 891 394 611 124 143 17 869 12 253 499 532 340 385 411 217 577 400 702 180 187 444 862 695 485 933 879 884 147 485 925 935 105 709 301 876 181 251 602 885 634 930 32 772 407 352 831 101 268 382 213 326 410 373 292 174 656 54 221 242 971 122 64 45 810 754 745 25 253 407 382 210 616 276 755 510 805 313 699 399 217 754 345 550 419 484 220 685 318 602 140 96 610 17 997 505 70 961 47 880 425 949 45 188 628 431 7 725 892 55
553 136 328 179 581 306 509 539 550 966 210 831 978 954 403 63 125 476 712 272 767 884 163 297 984 3 166 852 79 70 240 555 989 687 12 247 986 214 83 788 347 544 747 764 512 684 530 980 416 510 11 149 263 803 333 644 87 529 751 112 278 606 756 248 566 926 939 862 851 383 21 458 649 717 269 712 306 363 173 700 641 559 98 880 426 793 34 978 146 670 349 513 231 785 35 386 211 844 288 540 816 401 731 568 145 917 943 481 552 283 682 754 219 337 17 974 622 578 976 852 130 953 717 135 451 867 400 921 49 899 969 986 808 297 222 160 117 89 663 653 784 504 963 871 562 443 284 895 189 371 853 742 60 501 980 831 623 313 927 202 315 19 684 261 300 690 605 324 518 784 586 396 188 232 201 29 988 758 748 520 569 625 176 993 916 904 227 721 965 296 703 190 262 380 61 76 630 963 577 151 954 364 669 595 337 775 728 113 534 451 903 48 626 303 402 553 363 900 225 19 952 196 930 375 885 902 287 61 293 598 248 420 515 21 735 753 627 249 294 812 420 626 800 182 429 179 148 319 202 618 180 811 53 529 558 882 411 452 953 424 277 185 658 964 330 947 260 244 236 355 212 224 31 27 683 736 946 33 983 231 919 625 147 288 255 77 783 734 90 515 868 905 502 225 757 707 391 7 950 340 616 649 956 336 571 760 697 645 346 941 839 114 271 850 551 768 241 810 39 209 560 175 273 625 178 401 8 603 727 834 661 534 613 503 7 935 589 264 794 523 165 779 507 115 789 974 449 530 858 735 274 467 313 662 844 133 891 366 536 7 838 291 43 145 2 355 818 791 326 332 876 785 656 546 638 973 467 342 200 948 915 400 680 927 917 977 230 28 823 908 104 56 719 516 397 628 441 681 779 603 877 821 532 613 340 908 154 131 151 57 489 293 686 568 464 761 89 545 322 460 167 153 951 706 475 133 971 532 220 813 760 956 264 18 84 29 296 358 959 414 292 152 369 659 847 509 662 346 174 527 303 693 772 136 14 655 736 439 781 898 142 116 786 783 218 838 237 913 787 22 524 273 547 819 773 413 531 915 457 572 595 930 587 755 265 399 792 386 691 329 191 650 364 498 356 700 957 295 869 422 316 143 448 799 4 732 476 577 931 846 964 467 750 596 860 783 992 409 734 556 205 885 921 340 570 548 940 815 904 239 183 364 790 893 181 259 368 267 726 310 428 611 938 961 422 404 483 342 251 467 879 617 807 211 442 246 673 518 301 634 788 334 898 960 674 998 184 302 695 280 579 370 610 559 447 632 701 460 855 711 228 490 648 67 583 195 261 422 469 605 588 352 650 677 854 41 527 342 539 131 809 812 157 940 676 94 620 835 593 315 484 952 791 611 996 508 418 110 120 419 342 53 488 979 382 564 902 38 280 586 529 829 47 174 124 667 793 788 540 348 554 179 413 656 590 56 485 279 101 284 136 317 106 115 399 781 888 811 362 933 715 429 438 438 468 33 631 988 941 487 324 926 718 500 881 278 331 368 272 407 470 407 440 376 592 107 373 642 338 123 817 949 329 204 645 745 113 292 559 175 291 154 732 508 140 710 105 120 561 943 746 126 897 198 359 619 685 345 156 243 121 693 415 492 204 357 15 72 65 927 111 545 279 426 867 455 198 754 19 340 624 192 390 534 423 858 323 278 474 692 687 859 843 929 187 361 886 571 41 390 871 404 70 73 936 667 912 499 281 8 720 753 519 433 926 866 849 331 966 46 612 589 753 117 833 968 769 618 1 747 565 861 389 42 738 567 635 682 472 562 170 801 998 101 974 79 501 365 765 987 199 938 239 860 56 643 729 929 492 141 744 985 161 560 42 802 548 575 810 228 268 869 152 262 13 559 357 621 653 409 81 672 243 321 646 266 380 119 388 398 944 954 862 450 920 753 177 917 611 154 949 413 168 73 314 766 601 142 185 480 907 112 197 405 71 257 50 39 840 677 344 784 826 54 224 658 563 27 414 68 360 925 607 82 24 663 172 410 134 319 633 693 439 821 20 657 961 40 716 668 997 94 33 46 594 969 834 494 780 120 385 766 556 678 481 558 137 746 689 84 707 98 44 872 700 250 203 717 309 421 392 697 972 710 194 272 865 504 945 787 798 259 5 356 139 917 135 615 602 13 114 554 711 861 461 461 30 507 361 522 660 23 424 631 133 358 443 121 797 698 99 333 58 174 643 287 401 88 332 977 698 601 768 919 608 583 771 546 835 625 999 535 396 876 366 126 893 409 286 831 546 262 960 968 795 812 905 719 922 101 497 233 655 569 115 537 267 133 308 410 299 631 739 438 878 459 129 608 343 217 632 605 378 978 821 48 171 447 289 597 895 578 522 570 911 561 990 611 604 686 510 115 128 880 0 783 705 865 837 498 85 714 348 521 97 893 937 116 796 641 872 817 568 551 290 346 155 970 138 420 375 954 775 576 141 317 270 146 829 254 195 385 74 734 761 76 16 341 119 334 252 734 91 884 820 162 733 245 436 894 537 501 740 374 985 238 977 594 513 113 681 800 901 873 384 286 192 416 259 288 598 491 245 144 486 550 628 977 900 848 69 601 678 590 370 329 75 114 572 281 541 258 521 758 955 783 276 782 365 13 350 990 517 312 725 809 298 7 233 883 455 166 721 773 398 559 981 233 709 768 490 156 564 960 841 38 664 871 450 464 386 82 496 421 126 298 352 227 948 377 710 158 242 813 341 460 257 651 285 733 266 180 307 943 462 170 892 38 431 998 86 599 234 353 667 498 217 189 206 482 762 460 112 409 159 497 339 113 59 160 310 636 334 244 574 691 479 361 993 349 508 608 824 85 576 114 367 614 828 965 970 648 636 615 158 490 150 983 282 734 923 303 444 260 376 667 749 82 445 941 93 546 504 402 543 92 182 182 659 525 918 207 66 790 994 749 132 272 597 130 968 943 216 409 494 555 379 495 545 665 776 56 478 283 162 704 759 568 724 933 896 807 22 999 190 433 600 716 846 793 275 8 395 460 64 407 109 495 193 139 249 456 460 785 345 86 283 103 358 42 582 215 934 74 425 154 774 698 505 439 223 356 671 613 827 754 882 104 770 321 493 956 584 19 421 409 722 978 692 76 25 453 618 477 454 453 523 4 542 275 377 340 640 408 321 182 555 329 482 166 28 205 143 975 670 124 928 464 122 294 27 722 320 900 186 976 118 958 699 347 859 104 782 781 585 50 890 950 666 382 40 712 908 914 842 800 393 693 831 911 665 576 874 518 802 153 144 96 625 108 435 34 690 10 92 835 256 793 935 156 317 330 500 72 463 984 295 420 169 977 304 7 528 903 305 813 803 183 925 262 88 93 434 917 495 317 466 893 63 573 153 658 617 352 573 565 480 84 706 7 459 11 123 447 38 968 848 595 884 967 417 858 615 952 815 802 924 546 657 916 77 106 235 509 603 594 932 913 873 645 889 837 433 276 914 145 822 667 68 749 887 926 406 588 857 170 247 357 906 293 110 465 372 264 599 747 258 379 238 548 10 993 253 964 814 944 672 309 580 551 405 320 549 204 387 645 899 652 864 651 933 159 850 684 37 886 758 423 226 557 244 78 614 295 127 815 57 905 408 140 82 984 465 119 371 565 232 798 503 106 979 535 179 987 856 190 354 177 62 502 319 876 94 824 714 350 866 123 498 178 880 101 675 671 67 375 852 803 412 327 947 157 861 790 694 773 103 391 845 833 533 13 404 256 785 330 312 555 766 829 18 765 196 442 430 225 477 525 982 993 578 896 427 105 894 614 229 773 394 904 832 203 778 351 575 94 353 117 634 470 910 889 639 276 929 859 23 374 6 541 870 697 54 651 883 238 799 466 131 495 351 233 419 215 214 139 80 710 863 289 812 341 506 164 764 586 567 504 652 394 164 148 208 277 973 575 819 554 72 278 526 614 453 850 446 803 207 771 336 605 149 143 514 62 805 970 538 425 967 706 51 134 499 255 668 96 335 973 742 500 246 457 644 363 374 429 801 549 407 452 213 500 702 976 96 153 836 631 825 349 29 666 609 168 909 353 410 318 621 134 311 890 875 493 679 361 830 314 654 395 606 876 456 550 811 779 107 706 100 329 327 750 432 727 975 949 629 479 987 871 743 714 325 899 596 327 48 227 78 624 76 797 73 566 36 949 302 650 696 746 491 955 763 9 254 483 730 13 557 278 32 815 806 42 26 997 713 636 708 404 175 314 651 281 804 159 647 164 745 380 95 54 704 883 693 440 511 614 958 118 52 603 991 903 458 293 516 134 437 185 473 741 741 334 102 365 754 588 619 813 383 939 962 660 45 492 642 772 591 193 942 159 752 609 995 116 116 829 525 870 160 937 471 193 535 839 688 464 318 913 737 300 487 6 544 909 409 499 55 497 677 995 9 269 209 997 913 895 755 738 215 978 221 18 3 355 777 603 520 256 723 2 637 209 46 39 381 429 108 429 250 193 813 670 355 120 297 324 452 730
892 445 738 2 947 336 142 69 552 620 549 187 453 740 277 57 856 334 200 195 620 53 625 70 959 538 140 839 913 715 367 88 318 70 100 699 280 655 609 658 328 227 135 618 412 916 145 692 987 259 943 935 448 970 9 11 4 119 401 246 591 93 119 68 589 773 427 957 897 532 661 316 310 799 103 305 64 814 652 55 544 63 588 342 522 831 162 531 756 918 485 86 566 87 78 496 46 284 334 13 134 652 108 670 520 961 285 103 457 78 196 299 986 802 692 214 528 240 954 520 668 495 439 412 805 831 643 967 84 666 344 202 655 578 724 459 383 298 524 891 710 105 182 283 429 533 801 776 28 163 515 244 729 732 411 920 323 703 300 642 242 184 61 131 998 748 617 939 361 354 658 19 327 892 823 721 17 208 791 704 715 579 185 658 681 884 27 623 68 69 727 454 258 902 888 782 245 893 299 196 282 626 208 286 469 883 629 120 996 724 906 557 484 413 627 141 605 456 822 552 192 454 553 211 173 166 20 633 395 195 895 133 944 434 296 3 450 330 773 386 833 426 37 111 190 798 2 942 909 144 172 929 838 973 993 333 268 199 714 244 150 530 798 931 952 331 789 87 187 310 750 403 220 817 306 531 852 202 384 226 537 869 912 609 382 311 606 862 156 667 539 493 934 118 967 784 711 389 238 17 878 900 961 803 796 19 85 663 584 53 449 641 53 808 808 608 3 330 650 793 51 849 919 522 265 213 752 478 505 344 191 80 230 776 36 847 346 135 29 484 476 269 651 886 56 657 984 250 705 304 886 544 0 746 178 977 249 41 765 344 118 270 685 579 262 622 865 32 693 247 480 574 983 101 739 445 492 8 580 486 853 783 392 125 873 406 324 897 128 976 531 464 440 871 749 911 402 27 985 920 573 594 843 900 576 339 720 247 266 286 701 852 887 980 217 436 964 95 157 130 423 687 224 873 899 98 278 716 160 188 875 659 458 450 851 302 251 522 58 375 194 891 519 585 689 578 556 46 670 828 112 336 465 826 460 916 82 626 279 39 603 517 466 539 479 351 879 185 915 919 921 863 631 361 66 772 16 943 438 334 394 182 973 763 772 357 101 94 234 62 746 504 15 298 284 258 199 249 547 371 255 847 811 67 418 183 532 724 615 526 923 903 47 22 736 657 793 749 216 200 755 862 770 244 825 73 834 227 687 841 474 125 999 750 385 108 905 494 12 383 890 244 114 203 560 708 814 857 784 278 373 845 503 339 847 115 508 69 902 289 48 47 444 115 456 545 654 124 352 470 32 571 694 207 329 540 326 72 171 553 428 693 790 718 732 391 863 315 209 370 152 789 471 20 18 124 181 836 102 768 940 464 125 872 495 553 628 742 146 12 271 528 243 831 563 720 640 24 259 722 316 727 748 595 60 296 39 728 212 147 763 544 804 989 927 771 754 97 358 402 937 231 638 675 920 255 50 380 682 448 74 222 389 734 864 812 870 292 664 84 380 124 601 816 860 845 511 274 144 105 583 11 186 34 742 995 76 987 751 284 321 495 148 799 657 677 486 940 124 472 513 198 493 754 787 514 287 192 911 510 332 447 960 644 256 358 914 989 659 679 320 588 136 854 475 299 261 384 700 909 679 806 38 342 644 530 885 744 96 799 992 508 956 208 903 199 170 227 482 175 413 495 862 717 490 710 86 176 704 979 204 81 322 460 551 547 286 865 633 861 325 402 568 114 818 223 331 487 647 705 342 8 436 568 13 771 656 717 368 845 660 716 132 27 709 621 597 217 836 555 221 420 239 514 776 503 653 474 454 894 979 778 706 383 319 702 728 23 366 590 163 352 317 294 432 397 464 295 424 400 769 589 107 415 26 904 916 129 922 844 866 166 538 389 819 11 958 207 592 253 131 433 869 272 648 86 928 34 971 541 972 303 610 483 477 272 302 108 337 232 757 123 975 106 980 323 301 441 762 349 270 30 741 870 113 99 810 200 403 132 293 670 304 900 893 346 570 66 636 934 254 89 527 690 175 182 529 501 759 312 559 239 206 662 526 174 231 608 22 753 422 63 247 690 357 837 370 637 343 176 161 400 782 428 561 959 311 266 387 378 452 295 57 888 950 302 183 257 233 981 335 686 117 475 115 147 521 681 608 835 621 395 246 696 806 709 881 765 942 849 25 261 645 980 147 68 982 682 109 727 213 665 786 555 106 85 314 825 417 895 281 462 930 783 936 569 215 5 830 306 572 15 491 556 768 509 516 10 141 491 777 882 846 266 98 349 745 670 500 676 766 260 193 36 976 942 431 410 73 226 613 65 824 446 90 569 898 858 775 212 794 581 35 121 797 511 884 975 497 712 391 965 598 520 137 121 868 147 908 276 509 777 45 80 558 223 534 612 372 217 93 279 667 545 977 726 926 647 180 255 398 431 595 684 842 497 176 346 336 616 276 15 533 410 855 402 637 302 663 78 695 487 122 312 632 434 241 952 723 535 127 593 188 693 133 946 966 693 968 459 459 135 574 533 792 515 832 469 821 854 676 814 441 60 240 452 487 171 283 785 308 758 375 914 938 804 228 64 548 571 129 392 800 354 675 556 995 963 953 45 718 440 473 831 435 815 5 167 169 351 174 552 121 996 388 341 634 759 917 941 43 705 295 831 596 254 462 463 426 655 345 341 946 750 443 87 63 589 671 253 139 343 696 215 618 861 871 440 201 393 807 923 562 927 731 468 904 563 405 589 253 159 639 460 957 669 674 776 767 269 981 114 771 758 272 45 565 58 267 967 219 987 297 713 831 898 712 706 451 341 858 520 404 706 680 612 932 526 781 50 472 414 409 189 307 759 339 995 726 151 845 423 445 257 872 97 496 952 649 215 593 742 291 254 780 412 997 412 386 419 835 269 155 678 408 144 269 749 87 706 974 829 153 235 34 156 400 730 948 449 703 319 414 992 250 810 390 646 910 159 743 711 379 315 546 876 510 936 604 761 378 442 120 752 410 449 585 832 994 22 686 587 488 767 861 127 850 907 697 621 730 625 542 677 882 27 839 30 991 843 116 6 779 564 232 121 557 757 210 751 554 605 362 421 126 675 52 580 684 250 260 977 21 112 498 71 81 326 257 939 567 891 340 87 859 352 309 989 708 924 935 107 461 311 151 948 263 192 184 289 733 767 67 310 41 151 702 768 406 365 523 840 799 175 690 974 211 839 586 274 614 26 891 351 876 260 594 256 673 378 468 771 812 643 826 53 721 868 883 178 62 272 23 662 688 754 7 494 225 305 6 928 815 195 369 821 666 95 44 231 83 741 901 42 168 423 518 500 951 843 130 191 540 832 338 769 214 513 166 961 900 31 222 941 809 724 735 976 925 965 377 591 303 215 555 42 433 291 857 888 896 423 236 35 969 428 315 482 536 632 962 570 55 120 396 855 569 25 298 331 14 370 235 111 753 3 354 948 365 55 990 305 397 935 381 591 421 422 918 789 218 732 313 131 785 903 590 692 880 832 577 287 827 740 105 357 778 630 158 636 530 468 288 477 275 422 347 134 350 518 19 954 499 770 348 647 988 643 635 68 716 84 550 440 525 516 612 537 581 669 159 197 264 867 72 627 425 144 202 435 970 597 31 135 420 269 854 784 945 652 351 885 330 530 641 495 24 35 164 415 75 836 571 463 95 731 802 537 481 643 292 448 470 675 564 955 430 795 504 969 478 156 507 373 725 607 59 192 244 298 104 312 623 336 177 79 678 830 840 269 541 763 955 343 138 880 8 92 907 776 837 284 828 786 877 995 841 614 447 909 599 384 227 961 289 629 795 846 501 796 407 878 747 923 517 796 607 710 582 105 79 296 813 716 619 312 99 317 415 893 579 744 49 559 803 185 611 143 575 663 602 805 374 499 70 562 933 312 939 908 543 280 662 664 88 811 616 77 364 266 252 937 437 116 783 726 646 519 489 620 848 508 11 946 110 434 294 147 149 374 683 115 931 184 707 28 698 59 600 674 353 696 849 980 341 139 97 751 463 912 455 223 10 1 91 748 360 577 894 570 963 417 80 59 734 238 399 434 817 56 333 577 844 366 867 357 77 928 419 650 737 116 941 805 514 471 237 667 1 31 376 853 978 83 442 302 502 939 92 172 167 596 535 368 355 347 349 383 494 462 65 583 630 176 989 155 123 713 760 351 672 187 669 80 788 807 226 780 761 627 198 425 924 617 143 409 312 932 33 199 642 374 587 367 744 876 758 973 89 417 949 745 229 3 42 271 820 478 740 460 223 367 717 92 929 458 71 764 165 496 713 722 54 836 829 426 764 542 359 528 207 107 305 289 356 838 626 46 416 245 874 704 195 91 111 225 722 512 273 922 274 191 665 740 290 857 434 489 30 725 691 152 94 384 816 657 446 657 965 667 189 764 483 296 506 847 363 142 889 688 40 907 774 925 677 529 578 377 248 436 622 670 467 393 545 379 205 384 699 404 512 314 197 591 154 252 624 17 393 799 719 51 179 376 371 586 203 86 69 550
254 708 620 225 590 65 892 918 83 719 400 285 416 719 181 928 346 454 382 400 618 281 124 115 63 809 480 461 875 416 860 122 684 265 969 100 605 51 385 940 841 70 281 699 617 118 146 298 584 845 236 146 342 567 213 228 172 471 224 595 573 850 993 8 485 108 133 645 39 701 674 448 521 222 773 516 815 957 209 751 519 355 516 94 432 311 542 23 812 538 840 452 987 835 157 202 802 470 279 539 145 154 111 348 415 784 443 182 511 344 495 433 141 118 269 538 531 444 211 120 797 874 441 965 167 453 165 483 515 846 679 972 361 111 255 346 38 747 140 16 842 179 960 547 185 633 192 572 151 340 393 729 550 881 774 814 956 606 464 518 885 230 741 351 631 305 68 781 903 657 897 49 873 187 886 129 115 876 474 868 291 59 51 107 872 350 568 317 583 569 636 588 704 701 686 523 871 564 889 272 280 882 936 247 949 876 100 67 945 726 830 87 657 341 36 603 532 635 448 407 267 629 121 841 832 525 417 30 799 220 433 293 335 887 62 760 698 274 604 37 768 394 630 197 854 407 394 145 743 311 87 517 29 676 461 470 904 350 864 78 365 927 681 438 865 991 767 452 86 147 387 248 183 870 333 355 526 582 389 354 234 44 25 692 579 716 752 471 626 384 801 810 450 736 139 902 701 300 12 647 326 195 397 137 22 588 775 472 442 685 244 166 313 489 484 306 727 512 238 934 27 323 247 608 733 701 943 279 896 742 228 346 470 414 440 433 565 539 849 803 104 794 383 697 160 696 44 359 101 199 785 677 771 66 154 87 156 489 30 701 986 837 395 555 260 889 656 330 425 166 710 339 877 81 893 526 911 976 499 457 963 515 252 367 309 58 884 254 967 745 688 569 851 866 744 216 344 424 125 247 421 659 364 164 622 806 3 342 866 570 371 190 263 826 379 278 120 191 543 515 258 274 33 326 702 214 720 263 525 335 831 843 942 68 246 87 35 814 256 933 694 327 823 125 907 648 763 782 807 559 49 228 505 840 175 231 586 793 426 535 665 4 186 888 155 898 498 234 253 501 127 660 962 7 611 292 144 969 868 423 494 283 500 656 328 784 50 917 930 219 901 407 273 571 811 721 837 651 205 323 471 712 230 718 418 851 961 34 490 370 985 141 468 388 968 205 726 294 289 76 585 101 742 412 422 760 370 79 587 82 61 792 491 300 927 726 950 11 527 861 463 120 909 859 408 723 602 322 959 134 286 910 758 247 137 663 556 240 312 423 26 862 142 9 52 516 655 703 149 496 923 724 412 951 853 915 902 223 765 126 558 902 229 525 925 314 94 204 606 975 900 313 353 705 80 43 944 614 926 698 825 938 453 677 589 755 660 583 639 114 314 7 307 305 225 205 428 879 643 131 581 10 403 913 759 106 953 230 32 181 599 178 69 866 14 999 305 210 634 209 321 195 359 707 129 28 123 23 331 998 529 594 89 885 396 289 430 730 399 343 338 584 690 738 957 352 937 177 613 135 410 501 829 892 214 513 191 132 134 278 473 935 451 335 355 213 514 804 103 97 820 389 676 504 384 412 221 412 779 312 436 254 481 725 624 36 973 951 612 205 883 548 456 651 420 609 290 678 169 228 895 177 796 431 595 621 398 563 496 432 114 739 493 822 374 364 972 869 320 276 888 508 444 612 67 91 989 239 322 124 940 43 476 409 921 364 348 393 8 458 288 532 503 346 974 409 158 163 438 15 598 375 789 445 302 233 294 910 748 639 669 918 179 973 357 27 138 24 570 290 610 314 534 847 951 369 979 381 816 757 56 18 449 69 835 724 388 373 920 990 509 656 528 653 419 139 997 414 691 612 301 923 501 126 293 540 576 368 401 782 729 926 271 671 222 526 60 423 445 794 966 491 316 440 79 768 990 80 621 899 564 670 608 810 640 801 237 713 879 646 207 256 327 23 300 374 673 320 351 841 182 507 402 549 504 669 906 299 9 615 836 506 750 372 93 171 597 29 662 665 200 8 593 857 486 282 739 104 685 570 510 135 625 347 539 86 642 254 350 570 633 586 202 333 459 316 173 378 59 85 42 946 171 606 846 420 497 123 5 294 108 1 827 790 106 627 738 589 219 674 523 58 557 316 266 27 28 862 822 52 153 27 475 750 199 629 847 6 914 988 536 247 53 869 637 555 947 688 304 762 319 351 898 455 699 926 201 213 843 791 544 461 18 314 112 366 641 245 518 555 687 7 996 476 755 427 614 448 164 26 524 711 592 323 575 246 780 460 546 868 45 335 411 123 163 204 559 849 184 484 948 209 791 143 551 95 848 635 462 572 41 380 719 260 391 133 646 499 677 17 647 904 74 347 616 784 212 115 16 120 303 7 870 307 506 54 239 934 661 739 512 147 240 930 340 570 110 916 131 915 251 550 718 425 427 378 838 387 227 731 54 708 981 575 793 229 358 31 804 388 809 169 723 352 275 885 578 736 447 838 976 955 689 542 176 641 99 651 808 599 85 382 372 157 434 193 954 822 102 717 839 247 707 941 97 970 548 24 880 912 530 922 571 597 856 555 777 295 0 60 489 472 324 430 2 740 910 892 369 224 731 137 978 618 507 275 905 747 958 789 740 922 721 173 318 569 95 865 337 60 488 420 323 925 696 14 243 849 317 54 178 249 928 63 869 948 478 452 82 209 998 672 241 719 915 591 81 937 135 834 781 553 535 737 343 760 658 160 292 461 378 293 717 101 716 737 299 62 231 805 970 880 17 322 332 806 876 654 404 618 220 279 65 854 482 34 805 782 520 758 574 591 37 401 867 585 753 233 264 784 695 149 734 477 652 54 117 233 810 537 180 1 262 452 458 667 132 940 197 637 287 444 918 298 466 176 852 200 295 722 522 731 732 434 706 964 908 670 46 247 407 53 91 674 533 43 760 914 651 680 623 111 693 900 204 981 502 664 242 120 975 374 933 279 362 451 939 626 296 246 977 674 659 571 628 426 881 351 675 386 562 986 992 539 792 263 982 352 609 792 226 782 455 408 375 53 270 31 24 411 619 286 118 410 803 615 787 565 572 2 380 324 215 299 405 852 508 210 833 725 747 398 666 356 899 138 878 525 761 139 650 507 409 435 21 88 596 745 259 888 664 918 874 568 406 71 644 935 784 334 284 859 964 697 858 129 116 759 786 712 452 31 203 472 547 295 714 427 894 847 249 591 769 287 483 472 278 758 745 176 161 581 607 188 991 896 439 288 594 786 339 399 330 385 683 469 629 507 92 37 988 767 952 335 817 694 20 996 194 511 934 388 467 483 638 31 298 40 40 630 553 708 645 273 712 519 764 751 708 939 206 934 6 80 128 581 563 766 193 11 728 662 795 952 336 33 737 318 148 304 517 679 555 777 935 176 540 457 7 59 582 168 577 678 119 97 735 100 435 842 48 751 277 693 367 103 446 867 600 360 423 847 126 601 746 539 84 371 174 19 208 373 285 79 635 726 366 960 424 681 390 764 250 248 806 855 667 823 794 50 913 150 47 436 891 359 722 156 929 220 709 582 465 690 790 856 216 271 824 940 261 457 922 455 492 598 143 877 965 179 862 2 268 241 11 396 195 142 334 958 479 522 692 583 196 77 545 966 588 809 697 290 549 920 682 228 924 187 34 205 248 578 537 884 233 642 218 903 730 979 844 13 356 311 315 836 235 805 189 125 917 644 223 802 190 363 210 160 984 102 457 781 159 365 601 732 754 768 776 226 347 793 882 996 813 315 177 350 78 676 552 350 715 393 381 515 654 390 770 523 76 721 1 379 477 372 232 595 392 596 349 772 77 782 170 379 703 862 354 953 166 192 282 820 788 816 569 953 109 63 818 25 136 35 55 231 469 633 912 269 919 303 23 533 603 518 431 582 916 513 345 885 663 382 995 578 105 994 834 965 591 88 724 260 826 764 580 198 245 242 672 59 756 809 88 257 648 910 58 200 938 308 168 335 308 321 751 377 566 40 75 908 472 503 31 471 772 823 859 255 98 418 653 392 272 242 329 25 162 898 798 554 276 432 538 503 413 846 414 141 341 538 147 925 932 896 265 276 554 475 800 89 541 527 363 360 680 252 783 978 946 470 561 160 306 445 941 811 821 58 10 960 887 816 188 647 429 160 861 605 64 400 107 778 19 757 713 779 72 135 71 42 863 775 814 339 931 452 460 433 980 776 487 925 627 499 43 928 373 468 855 774 57 479 198 769 819 288 615 445 96 587 437 905 632 146 749 111 845 238 283 184 130 415 376 29 217 580 297 623 122 855 766 792 828 921 782 508 994 845 377 505 671 336 368 437 762 986 736 174 257 282 66 983 649 914 310 132 955 819 152 753 560 542 668 318 670 598 70 914 850 112 725 928 13 360 311 236 352 574 4 114 778 330 567 763 15 85 360 36 274 168 711 734 513 310 890 179 187 702 700 137 857 254 757 773 983 858 150 476 325 488 454 246 971 357 999 172 113 469 90 32 73 36 705 772 678 220 386 160
887 43 16 464 650 436 297 387 947 776 775 885 622 901 686 501 773 269 434 208 720 183 275 961 858 671 908 266 791 779 2 458 534 268 20 676 997 814 676 836 918 273 664 805 382 211 183 720 98 457 563 613 954 855 642 563 499 250 376 349 336 432 760 842 675 586 250 974 246 903 559 819 575 207 770 914 973 173 339 955 304 731 682 242 915 954 428 624 861 70 803 29 627 112 758 698 11 318 925 402 112 494 845 899 958 937 147 131 75 969 693 279 785 699 754 502 717 596 273 634 943 67 129 361 73 792 96 645 402 615 238 136 240 126 961 405 12 680 223 278 513 489 10 152 87 977 726 742 778 922 437 836 309 481 914 61 598 659 819 942 495 512 725 695 570 964 837 620 406 789 894 858 687 788 189 776 585 150 793 210 661 639 150 57 190 305 624 642 564 510 732 271 940 863 354 812 89 541 683 547 709 57 3 213 648 341 980 177 763 138 104 576 53 594 374 867 192 844 136 933 188 495 846 587 597 414 445 78 548 796 450 732 52 67 140 262 610 298 831 821 245 598 638 934 505 613 691 636 228 937 904 614 855 992 282 251 507 21 615 172 579 775 721 290 381 420 17 892 229 781 839 201 965 738 177 580 168 542 920 671 605 210 524 322 521 295 418 932 481 13 270 508 242 394 659 591 988 829 440 148 474 837 884 245 731 631 26 110 957 17 878 303 128 903 407 607 903 681 138 806 225 622 862 653 533 241 762 526 905 918 39 5 409 653 221 420 562 454 126 397 25 403 316 565 134 304 439 838 618 673 656 101 307 992 352 565 993 168 625 505 522 328 258 454 924 323 208 193 28 294 344 605 906 64 733 181 184 799 933 187 463 564 448 275 741 100 673 74 435 702 569 299 812 874 114 30 408 473 271 127 950 753 979 119 739 717 433 369 802 682 311 6 70 320 472 379 313 283 438 836 264 549 9 518 467 855 265 994 649 430 152 695 340 54 847 960 261 102 139 812 420 740 636 470 161 599 859 639 299 53 584 512 284 122 567 68 786 942 6 417 426 966 828 629 703 831 865 128 949 151 137 752 143 516 917 671 710 263 321 545 877 75 860 262 825 771 554 561 848 712 191 843 842 756 500 275 572 459 527 939 326 742 669 471 937 803 849 490 719 901 423 429 698 748 198 747 971 266 101 367 78 116 657 60 171 486 867 899 999 612 125 321 194 230 369 172 218 34 930 788 283 172 93 348 41 42 611 910 756 206 40 120 968 133 873 101 963 959 635 672 484 698 485 425 700 628 660 73 108 992 149 812 480 26 427 617 628 478 92 462 749 154 537 766 800 313 506 90 386 214 490 884 992 749 891 33 701 133 722 305 969 583 262 297 91 826 538 975 90 983 397 529 566 883 45 261 317 99 21 716 833 757 838 210 737 902 801 743 508 981 596 471 736 671 452 833 209 89 63 192 99 38 425 262 102 861 555 535 471 641 27 952 296 994 367 380 637 557 157 498 378 481 750 901 671 832 333 434 106 989 995 534 956 187 806 67 1 782 303 366 818 453 526 380 141 657 931 326 410 947 952 153 429 708 771 670 809 635 715 492 182 144 631 525 74 344 204 735 976 360 239 252 268 936 478 696 272 366 981 736 444 672 291 65 145 837 593 355 337 873 912 123 516 97 353 126 13 996 274 672 494 82 640 501 48 145 769 322 196 911 541 503 706 349 432 698 318 942 51 152 115 298 206 216 986 338 639 20 124 248 681 964 557 574 343 931 492 809 166 368 551 6 358 356 305 458 512 442 822 662 718 295 219 942 755 49 46 993 590 402 88 965 359 363 202 427 292 567 895 593 580 392 863 490 324 497 446 417 462 951 207 327 586 130 72 510 996 923 550 35 623 442 730 826 805 458 482 124 549 870 974 385 85 258 56 583 882 626 606 840 558 792 260 871 658 716 702 746 509 623 187 595 546 943 415 394 119 777 727 494 83 200 788 250 929 532 932 168 991 841 614 34 589 276 375 138 460 368 22 796 205 9 390 663 193 987 234 347 609 469 972 414 159 130 200 364 830 732 175 331 641 816 889 13 356 928 447 549 289 128 327 467 515 224 23 26 203 768 619 823 416 989 211 631 502 852 532 272 844 641 383 564 735 170 62 404 588 932 253 508 293 814 617 871 235 932 266 522 711 738 978 415 345 768 536 982 768 147 684 774 167 849 379 159 832 634 964 214 692 830 469 563 130 61 946 251 227 226 169 202 131 498 626 705 962 412 348 97 926 703 347 215 79 827 217 762 449 185 259 539 712 404 328 536 210 976 37 685 599 314 616 80 226 755 388 848 365 184 247 739 679 205 764 346 84 93 488 752 178 755 874 437 220 781 349 446 655 720 322 142 568 512 232 999 876 112 14 467 743 362 357 377 380 437 342 434 290 246 58 782 674 137 398 836 856 863 8 339 542 529 989 632 135 453 514 469 621 898 366 276 123 944 64 455 151 699 587 230 523 493 738 808 633 15 473 384 740 778 913 362 44 53 113 914 654 615 163 181 154 766 745 922 704 402 109 442 789 978 86 678 412 191 689 972 360 599 875 618 748 859 808 504 504 487 29 701 880 67 489 469 753 340 461 574 372 838 647 310 934 963 215 28 310 715 158 749 983 627 941 594 338 496 172 98 464 480 600 754 368 753 97 248 900 393 797 64 49 713 332 329 144 978 909 623 67 304 561 368 278 166 594 897 503 490 787 316 281 652 77 32 574 855 142 100 468 461 47 18 966 588 820 661 779 880 734 233 254 981 603 17 132 594 455 752 885 589 257 202 222 821 552 729 970 788 68 580 868 948 520 515 529 939 690 833 155 544 872 9 71 511 475 510 127 218 910 214 857 808 883 850 42 766 65 516 724 229 663 294 424 728 212 581 165 230 179 600 953 469 231 464 565 822 697 738 214 25 286 461 604 834 320 919 486 936 170 700 851 722 385 334 782 427 252 590 120 300 269 407 813 554 795 847 518 143 394 818 146 248 510 452 121 58 948 191 329 863 827 111 582 225 578 879 556 961 804 881 400 169 670 922 186 800 852 975 608 898 653 266 708 66 466 501 560 30 982 493 5 621 977 62 233 529 401 376 302 955 180 182 458 239 411 174 405 554 263 159 881 356 601 760 811 667 705 807 547 28 777 590 116 748 757 75 714 112 105 588 31 988 195 453 404 473 723 15 897 163 94 200 927 605 403 503 850 908 241 428 652 619 224 271 994 512 82 885 50 172 422 991 886 287 707 862 103 280 525 499 581 901 545 723 107 802 990 892 975 296 7 900 288 410 459 788 156 497 301 797 160 461 181 191 174 334 667 434 742 850 315 197 80 507 945 872 780 611 677 155 392 457 479 303 267 470 790 953 696 244 535 467 893 895 249 511 216 204 938 386 746 533 967 673 431 896 571 840 476 254 95 98 456 33 373 149 817 215 951 756 55 371 668 81 577 339 100 845 430 131 892 102 364 679 853 333 148 556 201 291 491 552 61 188 759 509 451 353 243 98 942 569 280 975 248 813 902 415 871 812 729 853 728 942 122 344 162 917 391 389 713 569 922 818 595 926 236 101 921 72 465 736 334 435 752 755 620 962 944 728 153 858 531 342 612 772 457 797 896 677 350 539 60 988 699 233 287 853 308 764 646 526 695 221 591 776 939 451 199 767 487 22 680 107 866 743 133 223 824 141 794 219 923 97 783 92 393 236 164 548 984 574 35 545 576 80 57 637 395 464 33 157 936 703 666 539 36 395 919 480 298 615 767 745 276 65 816 481 173 577 834 385 470 683 573 570 955 272 792 197 998 445 453 5 544 594 651 190 840 981 497 760 744 706 678 878 176 144 784 379 916 879 645 520 798 320 377 858 821 492 110 901 826 821 4 278 935 493 341 298 185 959 613 94 325 475 355 236 414 213 230 132 251 28 879 342 498 838 417 58 300 146 66 233 632 498 443 42 643 622 772 266 330 755 59 789 351 345 32 554 959 493 799 339 363 887 399 927 888 159 69 113 765 896 685 279 442 806 528 273 761 356 213 836 662 869 496 907 34 330 747 171 389 698 111 866 335 814 519 951 81 991 553 177 511 485 870 867 901 612 255 563 295 278 237 356 306 878 602 746 781 22 829 836 384 22 312 680 396 728 30 619 0 552 319 681 285 631 387 592 823 358 688 802 751 633 592 398 766 809 454 194 898 843 361 545 15 660 907 454 279 843 294 696 843 141 346 635 960 478 864 420 477 152 539 244 483 670 118 334 244 513 815 628 835 927 314 424 987 126 810 189 362 526 54 433 117 807 836 783 814 654 854 36 18 187 543 668 629 321 323 938 256 368 277 16 796 576 776 779 441 246 716 134 517 631 76 28 985 577 413 165 774 872 911 523 24 618 370 713 869 18 841 854 197 209 630 166 371 454 501 145 43 968 19 88 493 53 665 262 421 95 38 598 607 41 928 78 436 399 807 356 530 55 634 718 583 733 644 391 540 470 890 757 331 694 899 964 419 751 672 201 694 209
742 898 909 8 690 690 588 398 531 894 482 431 836 6 241 465 705 220 97 223 688 331 804 970 498 147 820 730 684 452 406 652 198 490 477 492 442 595 396 695 188 454 258 383 543 620 277 173 517 197 595 256 341 826 591 262 829 997 534 957 200 634 733 313 679 286 476 74 699 933 513 807 639 246 490 359 845 756 960 181 89 931 75 455 755 804 743 286 162 235 222 456 863 952 325 306 524 303 774 250 246 758 43 256 833 238 40 741 862 82 735 803 321 550 122 907 563 390 750 668 315 709 41 951 958 51 374 835 311 245 39 321 78 161 856 163 815 686 23 968 133 466 867 10 640 846 226 194 96 213 389 361 217 459 92 931 72 487 805 894 702 641 474 319 410 755 79 556 763 311 30 366 153 98 632 84 630 964 611 379 400 646 229 370 146 127 665 56 66 856 436 22 308 956 509 562 510 546 103 29 28 290 210 277 450 606 773 587 504 161 445 724 77 701 344 287 239 961 622 623 578 883 422 132 5 997 7 745 365 912 466 400 894 127 661 316 99 250 156 11 900 541 698 275 704 837 349 765 678 817 379 236 709 109 449 459 31 662 913 513 397 35 34 960 786 254 439 994 844 730 205 653 452 64 307 944 323 613 585 53 272 895 931 168 302 730 872 7 947 438 45 482 83 286 971 880 358 376 204 85 884 396 706 980 592 684 197 625 897 673 385 361 254 541 234 680 676 614 360 688 304 295 555 881 732 424 419 609 794 469 170 67 587 164 907 363 764 120 417 995 886 188 939 797 371 658 71 66 905 126 245 995 601 569 919 446 849 140 961 144 86 263 664 795 36 742 309 460 741 437 788 110 167 835 230 730 414 744 881 422 682 959 489 121 808 44 850 247 432 630 777 437 132 652 54 796 19 199 9 713 852 292 782 969 318 531 861 459 169 358 647 162 760 117 493 909 326 568 441 803 799 820 174 91 575 703 178 916 0 331 964 406 378 765 707 529 421 249 916 92 620 173 784 780 447 36 821 745 454 856 828 391 294 577 903 782 485 199 486 498 214 230 811 692 61 8 268 333 267 89 967 509 136 231 889 123 832 977 415 736 945 393 680 259 411 994 348 287 641 886 478 212 296 686 857 174 800 799 540 236 769 87 712 746 685 490 834 285 522 849 691 324 938 959 838 652 530 820 475 489 457 242 729 784 55 231 663 951 981 161 60 500 120 536 387 654 320 600 87 296 734 776 956 536 568 56 792 122 244 235 783 798 998 926 134 277 825 109 991 601 500 511 883 227 677 824 528 290 686 441 901 373 745 690 231 679 934 189 4 795 662 956 488 538 14 81 791 337 926 157 369 559 920 962 196 345 546 564 93 969 813 726 73 215 515 733 290 90 316 879 327 14 287 538 456 86 426 236 559 540 467 763 839 579 74 634 131 972 154 505 635 527 338 783 412 520 928 83 814 573 725 743 580 256 577 244 714 341 596 407 780 771 95 172 279 807 12 271 401 577 983 266 340 620 356 309 407 404 847 259 954 601 114 316 778 225 621 84 670 689 722 60 434 550 499 844 463 910 90 130 484 57 597 293 979 740 48 824 618 834 626 433 831 330 367 104 339 950 674 424 659 582 128 313 628 218 516 440 923 915 910 428 377 648 448 830 88 569 536 473 58 385 999 152 627 506 552 498 549 495 324 397 189 613 283 465 468 558 105 524 737 312 264 973 425 238 878 121 376 70 697 8 619 799 438 566 854 651 85 380 966 946 115 566 251 128 523 555 140 648 62 748 521 440 312 318 68 626 502 187 171 830 11 701 930 331 654 463 429 336 556 645 617 734 593 40 194 988 64 168 795 799 855 511 535 989 914 119 191 825 402 256 718 266 280 418 455 532 76 927 67 619 117 295 997 216 2 528 891 545 395 617 560 338 724 222 562 465 529 288 224 258 233 197 121 645 383 718 553 615 822 412 473 632 288 914 576 560 375 657 730 307 824 222 545 127 711 624 357 296 890 898 548 644 416 743 817 282 124 323 161 964 130 480 759 391 511 590 703 491 223 218 767 156 240 310 343 653 586 921 584 203 149 134 538 589 129 265 637 323 992 265 483 960 567 386 175 668 696 396 749 681 108 309 970 118 775 348 235 282 810 749 177 93 525 444 238 995 471 353 351 979 462 695 731 706 554 206 655 834 823 188 526 200 242 577 746 228 827 768 18 324 864 657 215 897 747 53 681 822 551 435 922 892 330 55 988 594 112 391 163 123 752 319 581 390 715 688 144 809 195 977 927 754 184 857 303 129 80 640 125 300 310 339 809 609 898 66 138 196 380 659 605 721 933 366 943 619 650 832 965 654 186 801 143 755 797 162 818 856 139 175 859 386 459 438 208 460 671 399 305 777 17 174 819 254 150 584 250 171 260 797 925 335 203 327 431 517 539 1000 642 759 915 755 989 673 518 584 887 88 437 415 803 518 904 717 91 127 362 38 46 879 368 652 275 343 986 990 252 878 148 176 880 955 606 275 26 301 893 463 848 399 557 291 314 273 623 451 453 844 841 202 257 92 497 753 561 686 723 788 652 877 643 262 3 108 209 839 352 846 995 685 270 76 269 932 506 42 49 86 265 664 350 994 950 65 472 752 159 865 386 858 787 809 977 127 346 510 391 146 572 634 322 225 547 177 936 577 924 127 708 754 728 70 152 945 213 124 798 343 790 865 98 866 216 736 727 663 249 859 768 682 427 664 332 766 668 784 932 619 201 453 202 411 69 921 289 301 660 812 347 513 225 465 689 131 392 928 165 83 653 438 263 50 119 318 405 649 941 829 633 531 952 45 781 247 607 906 761 561 51 656 193 468 21 739 636 854 514 601 291 688 656 672 206 360 6 387 748 54 52 690 985 369 615 108 879 441 565 565 118 68 895 181 127 51 236 971 181 243 173 408 433 704 261 670 440 14 20 813 382 314 160 857 911 749 651 665 398 54 319 267 428 71 720 115 44 523 527 762 969 531 218 76 802 579 282 512 807 635 544 51 331 137 142 820 973 473 211 258 266 970 573 232 669 562 740 144 700 129 957 363 176 471 765 108 946 3 155 98 106 714 590 611 648 625 141 279 996 629 110 774 868 35 273 750 625 686 896 899 953 889 151 904 550 638 109 925 840 669 801 782 519 129 366 395 851 444 806 172 107 825 944 259 465 76 172 799 695 331 692 401 207 456 492 652 984 667 830 568 409 918 166 999 390 402 541 459 503 409 220 765 361 445 33 784 460 706 354 998 687 938 614 297 582 545 388 874 147 628 247 201 870 954 104 319 278 925 70 256 603 291 295 108 520 627 612 403 658 9 469 662 602 315 719 347 84 651 63 420 359 314 212 368 27 590 935 872 458 523 137 905 299 111 542 397 495 858 616 203 333 903 972 896 937 599 624 548 564 88 444 140 179 126 496 595 190 870 902 950 771 484 869 413 968 857 342 73 644 668 123 142 384 87 683 991 298 567 336 723 756 598 570 254 413 137 345 400 370 151 248 650 600 80 221 323 537 878 638 796 13 944 583 483 613 958 701 743 594 810 858 710 393 986 673 826 111 795 185 670 574 909 994 799 24 920 394 552 757 843 446 992 793 936 693 9 569 481 860 889 418 834 494 580 753 174 56 493 721 436 717 988 227 213 754 488 57 821 491 955 762 611 993 654 512 427 955 165 645 251 899 255 694 126 435 540 929 825 187 640 634 302 253 448 286 788 598 735 404 719 736 491 675 884 363 979 949 610 758 502 408 762 481 85 835 512 461 707 470 415 25 399 50 215 770 977 766 173 292 983 271 287 65 333 951 130 990 735 116 902 917 619 255 978 876 253 126 703 381 673 1 212 38 154 32 114 15 684 334 45 963 338 313 517 243 10 100 649 300 559 982 343 505 971 579 760 37 377 987 477 604 780 285 948 168 806 785 446 372 665 487 377 237 690 882 841 22 479 464 598 666 291 772 966 219 107 228 312 918 764 113 994 533 802 912 189 842 764 355 580 908 447 566 13 646 602 157 724 81 410 29 861 716 560 713 452 789 291 183 886 962 848 558 678 843 83 865 570 974 95 959 772 293 474 306 534 256 589 59 991 328 819 364 547 710 126 479 55 399 64 589 407 507 465 873 762 8 35 571 480 164 170 921 472 281 35 337 457 874 501 317 114 297 367 145 245 776 89 866 26 726 114 101 464 199 103 301 622 424 139 262 844 609 278 816 703 812 343 232 41 875 557 451 102 871 77 942 494 599 60 738 581 739 830 53 340 846 407 975 131 276 320 631 795 274 663 373 169 667 253 744 819 837 999 906 2 976 596 35 340 480 488 423 680 180 748 335 601 980 65 508 89 940 265 779 383 978 175 885 833 102 860 135 772 284 429 42 392 259 403 420 875 443 56 182 260 94 722 853 891 629 210 826 841 192 276 158 999 610 513 877 253 82 970 608 369 329 275 751 744 892 207 948 591 10 600 403 265 532 253 888 823 430 491 796 148 16 200 649 503 501 358 657 262 353 182 672 517 47 906
710 387 162 351 773 981 384 808 962 919 169 486 959 313 400 487 988 649 218 628 285 10 784 634 373 678 392 733 386 837 314 573 997 369 75 521 558 713 413 428 776 688 904 690 432 245 738 456 642 226 780 789 697 318 523 759 258 156 550 975 764 982 84 271 20 355 324 405 976 681 653 206 334 75 500 808 354 240 961 953 59 414 589 691 519 200 295 951 505 177 599 970 856 493 99 90 278 688 393 705 421 335 167 57 414 946 525 62 733 863 794 852 336 599 431 92 304 867 13 414 143 917 347 213 133 501 732 192 477 914 890 579 415 210 967 640 973 932 570 842 900 646 517 69 534 556 251 574 228 572 877 29 436 242 557 301 56 875 71 893 789 321 28 377 830 805 435 68 968 547 836 117 438 737 628 156 578 583 594 8 89 200 52 38 316 142 394 930 779 196 957 578 751 678 100 562 163 676 189 104 277 38 502 98 0 709 560 438 164 680 609 969 268 811 63 406 127 812 572 83 215 669 390 530 104 481 563 638 629 678 998 455 139 910 618 955 929 415 70 908 503 143 699 278 58 913 685 741 935 259 166 780 689 961 845 680 946 538 405 777 289 173 522 563 938 772 695 107 638 66 537 368 177 325 666 823 40 984 94 727 287 660 850 6 848 69 840 726 417 795 863 771 832 726 829 287 17 105 138 324 936 885 617 110 108 498 837 642 406 467 984 509 381 704 939 718 331 430 703 495 374 875 107 490 157 246 370 349 750 603 247 682 105 514 539 136 156 943 704 789 595 768 454 812 801 238 485 284 922 753 778 652 292 243 721 893 896 274 19 792 535 150 670 540 692 7 709 48 804 556 61 319 867 362 966 188 161 248 770 21 636 233 478 466 541 339 824 498 898 94 186 346 634 544 765 17 357 863 790 537 224 426 897 551 317 958 603 872 712 758 419 351 136 876 123 993 520 949 781 872 869 646 605 14 480 530 82 983 828 305 681 22 33 234 213 58 883 217 24 228 270 641 971 139 930 533 315 373 174 392 919 341 160 647 460 454 497 356 146 30 654 591 555 424 698 195 583 40 941 463 584 785 785 736 266 285 428 193 120 752 377 566 383 655 575 757 286 789 506 456 501 626 970 759 515 330 809 711 977 855 657 117 469 282 586 861 529 181 811 789 173 285 93 766 623 950 467 85 155 821 60 206 389 539 302 821 259 360 655 965 633 421 151 46 700 226 664 879 508 201 690 750 851 870 639 273 391 463 382 411 822 865 590 286 792 784 722 549 220 867 195 223 310 593 281 689 978 570 305 984 818 936 885 167 470 989 269 327 178 498 329 357 484 75 341 832 958 630 134 748 299 613 821 724 714 130 853 368 328 550 718 328 471 664 15 982 368 862 335 370 103 796 265 926 306 581 847 854 196 845 95 151 110 618 831 678 860 485 403 617 953 32 696 720 424 575 903 510 87 898 600 633 980 492 65 602 42 27 684 855 463 26 782 50 348 620 631 797 556 402 982 553 90 315 46 591 934 780 694 204 993 508 327 133 901 785 755 143 715 935 888 501 999 333 255 441 621 485 205 977 786 7 568 427 385 960 569 847 76 142 86 726 547 727 16 175 18 537 859 401 102 787 532 735 409 827 482 490 768 841 727 171 313 730 243 220 242 187 808 888 361 899 92 758 190 453 965 263 212 235 612 740 312 313 754 775 338 836 141 335 344 288 207 395 507 578 261 752 918 526 771 274 579 369 552 867 200 480 68 206 679 469 262 574 577 693 279 860 437 206 717 455 707 678 495 394 546 270 74 581 526 667 677 839 176 695 545 479 346 724 683 299 682 654 184 441 761 857 920 63 72 974 206 846 309 806 201 616 47 331 492 591 226 862 955 349 496 92 927 136 260 786 645 16 321 916 803 636 854 198 159 994 713 333 448 991 949 33 246 254 130 377 708 761 937 680 538 559 516 974 917 587 597 998 622 869 459 805 672 281 625 657 457 259 911 992 248 136 739 715 796 292 729 974 330 977 855 611 791 956 81 828 626 483 69 480 376 555 44 177 528 87 769 387 596 260 466 454 979 573 947 550 864 972 486 600 359 532 559 492 793 285 322 579 660 958 895 189 23 74 767 69 667 153 109 414 891 517 640 221 380 122 73 964 665 844 974 446 544 293 760 275 57 939 514 300 276 119 114 135 445 34 893 697 509 484 443 382 753 615 562 540 687 805 78 568 964 415 249 222 351 809 834 988 144 685 137 299 152 940 350 496 356 125 743 378 580 325 587 228 426 418 948 873 490 832 759 44 592 139 121 376 294 53 757 320 325 125 464 55 627 88 332 482 122 874 197 983 857 47 651 988 416 79 3 202 474 378 80 123 67 291 62 505 815 324 775 380 132 235 766 120 536 73 742 945 318 642 187 31 320 592 610 423 812 742 954 280 969 663 142 703 923 358 360 511 371 733 468 552 521 383 561 939 446 946 362 542 800 638 731 120 182 403 763 329 145 695 725 911 716 658 656 412 992 308 499 811 398 467 652 271 263 114 148 72 619 593 364 564 219 613 661 17 26 478 880 635 179 348 910 774 747 689 862 794 343 143 34 121 25 802 283 373 915 165 150 931 720 193 498 294 543 418 926 304 835 277 211 313 319 197 659 852 866 952 293 654 735 959 797 688 881 423 647 811 125 95 746 525 238 248 817 61 616 731 511 804 487 292 147 284 566 914 551 127 210 228 668 673 531 292 456 960 662 415 88 476 878 434 540 196 956 577 787 54 693 802 728 98 264 848 2 151 429 211 772 766 844 632 510 661 430 975 996 765 458 310 752 491 674 190 170 381 777 434 641 545 602 855 39 227 240 877 298 366 257 770 472 208 816 802 214 622 582 616 203 800 913 209 50 425 637 492 593 328 649 982 601 931 252 179 879 716 29 57 202 353 165 246 991 242 650 294 117 806 301 353 527 302 990 716 234 682 613 587 45 251 41 515 730 36 91 22 940 611 8 406 290 628 644 656 481 507 842 657 591 1000 83 104 372 398 630 756 894 848 442 533 567 925 204 4 839 504 921 552 740 663 788 99 736 714 444 554 441 91 889 190 858 453 291 159 873 687 611 540 185 398 632 994 55 803 574 239 434 961 209 58 425 223 232 91 748 716 6 522 530 110 235 619 802 936 11 255 396 798 352 707 542 693 702 882 22 53 282 760 37 233 98 413 870 994 952 51 823 133 35 898 355 148 49 276 494 380 741 447 296 347 905 883 985 393 303 974 533 825 849 98 907 980 208 41 871 429 326 767 635 992 420 291 565 420 171 382 865 356 32 953 237 540 5 418 489 36 673 295 124 230 473 564 994 219 906 646 798 639 972 572 783 599 606 444 229 955 308 772 944 26 273 300 479 15 106 229 131 720 181 804 576 914 223 600 64 202 462 526 378 63 410 103 932 741 153 622 250 441 688 556 805 183 607 978 21 851 272 854 358 840 183 303 129 763 7 365 833 265 422 784 701 402 115 315 608 773 101 882 744 876 518 986 188 416 827 507 452 294 253 452 404 735 353 744 168 992 191 502 807 782 96 157 868 857 933 678 924 344 280 48 241 57 175 611 820 822 737 647 271 280 112 859 875 791 882 799 841 248 861 991 440 240 876 182 363 505 239 707 886 33 887 992 826 449 573 354 588 164 756 734 401 341 945 999 333 978 465 54 762 473 943 230 691 156 126 403 38 736 989 40 852 123 245 988 711 865 724 581 1 52 548 739 149 646 598 636 345 668 810 660 491 674 288 742 795 923 31 421 749 318 646 513 846 760 244 260 675 816 981 392 408 209 872 203 399 144 899 528 51 917 643 17 813 880 349 157 54 769 193 131 222 680 524 43 960 579 311 200 231 59 843 312 27 958 388 906 663 690 199 374 53 330 987 847 116 491 297 263 12 615 614 47 658 710 450 401 449 910 648 385 719 571 825 921 995 380 9 806 418 859 726 563 553 28 439 543 447 705 669 63 963 320 216 441 113 829 339 928 192 940 884 270 337 525 97 471 365 583 680 128 916 912 402 484 624 118 676 615 723 889 198 588 585 343 375 474 154 228 475 582 158 7 950 218 85 384 379 679 975 536 986 73 340 153 745 781 369 275 451 754 819 264 254 801 493 806 135 746 581 618 77 277 256 634 4 155 734 978 686 981 461 603 912 482 367 572 194 579 705 509 43 478 806 271 564 938 180 495 604 697 411 893 892 884 902 247 874 524 323 338 914 791 221 234 274 890 838 903 387 2 230 574 925 342 476 602 549 741 300 654 397 921 395 28 483 238 14 304 284 451 615 550 983 512 931 727 504 715 119 601 671 286 225 257 951 402 217 49 140 390 36 740 407 817 554 236 706 176 48 481 512 403 118 757 366 917 30 437 172 404 66 952 909 653 620 416 455 41 412 97 453 889 227 76 10 834 814 118 236 23 571 988 488 946 758 653 774 99 111 182 942 543 513 139 275 578 267 839 427 293 678 755 433 66 908 497 342 549 128 135 799 814 307 443 79 186 423 797 928 678 233 285


==> anc/Large-TA benchmark/tai_j100_m100_1.data <==
100 100
30 655 85 649 29 813 61 259 59 299 39 796 70 246 7 816 36 386 37 478 93 97 13 183 40 842 74 184 66 262 80 878 9 768 87 249 49 800 94 664 54 334 46 253 47 91 27 759 33 136 1 560 22 172 15 40 65 780 5 890 6 549 79 799 31 795 28 52 62 123 91 585 73 264 63 328 12 814 48 545 10 156 75 223 14 725 20 362 90 108 53 877 34 748 45 67 43 304 24 534 57 699 95 776 89 488 92 948 38 516 60 629 50 868 98 504 26 752 0 597 58 225 23 238 35 478 8 145 99 819 68 741 16 585 88 453 64 148 97 667 83 309 84 852 96 167 86 296 19 446 76 387 21 161 4 705 32 829 44 475 17 213 51 941 3 168 41 912 2 426 18 412 81 477 82 247 52 116 56 674 71 859 72 532 25 331 42 643 67 645 78 913 11 539 69 489 77 907 55 682
2 129 54 121 90 342 21 869 59 343 45 332 41 528 88 352 35 845 34 873 97 550 57 691 14 652 55 144 46 596 94 900 73 608 74 953 15 907 30 977 29 17 13 994 44 625 49 472 58 926 10 591 7 661 69 66 84 191 92 28 75 525 40 254 38 453 17 902 63 718 67 193 22 168 96 312 11 95 27 883 64 172 51 194 81 99 4 606 99 409 76 987 28 209 86 544 56 766 31 7 25 601 71 335 5 586 53 707 24 629 72 444 42 542 6 485 83 554 3 800 0 898 12 985 95 602 48 451 52 643 20 294 8 1000 70 83 26 421 1 400 65 7 18 665 37 659 66 678 50 190 77 720 36 224 39 123 79 100 80 535 33 593 16 170 98 932 89 974 93 129 23 714 91 573 68 61 62 392 9 193 82 121 85 119 32 17 60 981 87 840 78 365 19 535 61 766 47 408 43 151
41 627 44 935 14 771 57 686 47 108 6 251 72 133 79 333 92 140 36 92 38 265 16 46 4 339 18 806 67 447 21 233 31 579 54 98 45 412 46 710 33 831 69 623 17 94 89 860 77 16 78 203 39 377 43 202 56 541 26 472 12 995 30 770 94 710 55 65 90 777 66 366 15 741 20 291 22 380 50 26 84 194 37 425 7 132 65 161 73 674 25 351 35 775 40 508 51 123 27 896 5 317 3 765 19 302 76 155 29 355 93 858 52 290 24 32 64 691 87 940 34 673 98 705 96 316 59 967 8 65 62 235 10 259 68 820 91 641 9 708 81 278 60 562 95 413 75 78 71 864 97 396 53 561 80 321 1 119 63 75 23 38 48 887 86 174 28 908 88 292 74 937 83 918 0 973 11 940 70 607 61 176 2 872 58 151 32 549 13 328 82 986 49 489 99 961 42 775 85 5
26 196 55 728 65 903 35 194 43 747 89 1000 90 507 87 58 74 468 53 888 63 467 39 603 79 712 85 36 8 177 6 648 36 754 51 853 30 835 2 905 16 353 52 685 15 541 25 74 19 364 11 200 33 130 69 151 0 281 40 222 82 631 91 533 61 634 22 925 48 852 94 332 41 485 72 731 99 312 64 641 34 175 81 513 70 520 10 359 75 276 57 67 42 859 58 669 31 333 23 595 56 149 38 403 68 694 67 790 17 534 97 750 13 875 3 182 59 582 54 819 32 391 18 87 62 360 47 296 83 480 60 13 7 56 78 918 86 842 80 562 9 386 77 459 96 94 95 326 27 553 5 940 21 487 66 759 93 104 84 127 44 282 98 352 4 560 49 726 46 847 76 949 1 71 29 399 92 24 20 356 71 65 88 153 12 140 73 135 28 94 14 426 37 289 50 774 45 800 24 675
57 852 93 658 91 287 66 565 50 598 19 980 41 538 13 916 68 45 11 956 36 108 34 305 71 459 77 118 28 777 23 206 96 615 88 190 65 292 62 155 10 223 63 412 3 574 27 341 32 351 90 803 72 797 14 46 26 416 46 619 43 519 60 432 75 544 92 678 31 281 82 258 21 505 95 952 24 552 83 357 87 273 78 239 53 219 6 641 25 278 9 162 55 43 51 840 99 28 18 214 39 297 2 108 33 308 58 979 0 794 47 172 45 746 35 542 20 641 22 137 8 307 5 352 79 913 37 551 70 617 30 251 7 261 16 392 94 229 64 604 15 495 1 986 29 352 61 788 17 721 69 161 44 838 73 464 76 355 12 607 84 599 40 9 89 529 97 343 86 419 59 566 54 968 56 753 98 586 80 605 42 942 4 303 49 109 38 688 52 619 74 22 85 556 67 356 81 271 48 289
79 429 52 653 87 689 32 496 45 982 96 894 86 258 68 757 73 191 29 900 12 92 80 951 65 647 56 922 30 306 63 367 5 697 47 999 25 45 13 648 49 106 2 811 62 127 48 652 75 626 50 81 89 952 15 361 54 901 27 318 38 571 99 682 72 325 69 152 35 205 85 442 4 766 76 89 78 441 90 411 17 965 16 275 84 282 43 988 10 614 92 453 51 342 19 194 11 561 82 708 67 508 31 805 66 719 93 533 23 786 9 467 22 543 81 542 37 621 88 874 55 80 70 132 18 893 53 503 83 226 42 871 6 588 34 532 57 381 41 330 59 100 33 893 3 61 95 927 7 210 20 395 1 393 71 615 21 963 60 466 98 991 40 959 91 705 14 549 74 429 28 494 24 689 8 161 97 814 0 659 77 749 58 167 64 680 94 979 44 65 39 803 61 190 26 96 46 548 36 202
97 55 22 853 39 61 52 536 17 945 51 485 77 375 41 95 68 67 26 12 7 475 50 404 19 151 34 478 8 49 56 363 63 768 79 715 70 730 88 258 75 557 13 780 33 220 0 931 31 465 64 663 54 883 5 420 48 599 3 629 1 177 80 288 25 183 28 565 57 986 74 776 44 839 45 714 60 614 83 796 49 593 12 727 91 411 46 867 6 717 78 723 86 303 42 387 95 963 15 808 61 351 2 602 66 807 23 37 71 39 82 683 96 129 84 771 47 591 53 708 38 815 55 396 87 117 81 987 85 906 4 95 72 325 40 353 21 738 98 688 11 218 93 735 14 551 65 45 99 103 9 701 10 437 27 604 35 615 59 466 36 611 20 359 76 245 92 5 62 736 90 74 94 657 29 505 58 898 73 987 32 480 67 192 30 332 24 71 16 855 37 150 89 283 43 742 18 867 69 342
14 918 18 773 96 159 71 987 7 536 46 513 67 251 17 12 75 804 55 739 95 878 64 738 28 819 93 191 51 24 56 230 98 188 2 78 35 911 8 259 34 177 30 660 47 876 27 875 33 601 58 844 92 256 44 38 38 560 5 847 43 96 15 549 60 559 22 923 78 18 53 268 19 329 54 416 39 643 10 805 25 956 82 270 0 719 73 953 62 448 36 122 40 620 77 786 86 95 37 871 41 36 99 205 11 633 16 114 65 53 48 171 84 235 9 262 21 222 3 942 83 83 91 525 94 800 23 376 72 514 29 144 50 70 61 486 32 942 57 957 79 571 63 308 69 403 68 216 20 287 80 619 4 230 74 429 26 773 85 685 52 862 13 833 70 644 88 865 89 79 6 680 97 136 24 618 66 820 90 616 42 125 12 562 45 536 49 245 76 903 59 299 81 9 1 918 87 24 31 486
61 202 57 317 0 527 85 413 92 508 45 212 64 425 90 762 2 632 1 219 7 911 54 843 94 499 50 886 95 964 48 829 65 447 98 586 58 929 38 501 88 881 59 896 70 831 35 422 73 844 99 346 51 65 6 932 4 314 10 795 56 803 19 599 71 162 66 531 18 706 89 107 68 203 82 968 62 658 83 940 16 659 24 272 93 102 14 151 74 100 20 251 37 743 21 732 27 148 40 173 53 484 63 848 72 511 8 145 96 619 31 222 77 203 44 937 43 577 87 981 46 1000 80 298 25 908 17 869 75 986 97 428 22 962 47 499 86 876 69 799 34 901 28 965 9 819 84 617 3 46 39 599 78 636 33 564 11 642 81 771 67 347 79 653 91 789 12 510 5 497 32 278 55 626 60 639 29 489 41 678 13 845 26 804 42 447 49 990 30 597 36 13 23 829 76 684 15 337 52 465
3 372 36 364 45 462 23 359 65 123 62 330 91 450 81 541 8 335 97 341 75 304 85 564 87 151 16 141 9 360 34 797 60 827 96 253 66 666 22 60 99 681 27 756 33 863 68 850 74 539 76 757 43 709 42 938 47 88 46 806 93 997 38 17 57 221 61 949 55 66 11 944 31 864 13 438 58 304 41 893 14 737 71 698 70 382 98 29 10 310 6 418 21 81 0 775 44 577 82 857 89 927 50 954 35 480 32 343 19 117 37 358 56 600 15 458 73 757 94 184 83 527 51 718 18 368 95 351 5 933 90 645 39 444 2 555 77 534 84 330 52 490 26 421 12 31 54 767 20 407 53 65 80 162 59 719 88 820 48 129 7 639 92 742 4 972 64 155 86 473 1 892 24 641 40 339 69 707 79 336 49 748 25 91 17 757 67 329 28 455 63 670 78 975 29 912 30 208 72 372
62 392 30 857 42 357 72 183 94 547 54 481 21 279 14 845 55 55 31 313 66 829 10 390 98 130 78 376 43 45 77 509 48 145 51 967 26 800 68 348 74 167 61 693 76 491 44 1000 1 615 29 51 41 366 90 875 75 999 80 506 20 923 45 608 70 843 9 832 33 501 8 785 87 467 67 770 16 827 95 620 38 187 27 51 63 31 22 20 83 173 52 699 28 671 17 428 23 956 91 155 5 767 11 966 19 207 7 180 69 632 15 490 59 1 88 655 34 769 49 194 24 465 81 783 46 753 53 690 0 35 84 683 50 166 86 245 40 514 57 175 3 686 60 834 82 256 99 946 32 575 36 509 25 883 93 587 2 389 64 378 39 390 56 924 12 232 47 109 4 833 85 249 13 958 79 637 35 22 92 26 73 804 65 975 71 618 96 75 37 549 58 750 6 507 18 148 89 900 97 151
92 268 45 941 25 140 47 643 9 490 18 538 94 442 21 798 70 378 30 372 20 363 17 69 65 834 84 911 57 360 4 644 38 56 39 928 89 50 82 253 86 547 49 543 14 443 12 957 2 988 28 218 37 867 69 368 8 768 50 786 61 843 0 549 91 117 93 814 98 226 19 148 85 894 42 285 29 722 44 139 22 109 3 522 87 662 33 320 60 428 90 448 75 378 88 489 35 961 72 748 77 287 41 215 1 3 51 586 83 26 71 169 13 125 78 80 26 423 56 269 16 510 55 751 81 735 15 401 54 65 32 615 63 963 95 736 52 48 53 938 66 564 68 200 80 745 67 489 6 649 5 871 97 746 58 818 31 412 27 470 11 478 74 299 10 10 43 574 7 292 96 689 76 412 46 7 40 792 23 481 73 646 99 568 59 216 62 559 36 20 24 144 34 405 79 581 48 444 64 731
52 948 66 35 75 588 87 800 42 488 41 789 21 681 96 695 17 438 48 162 26 193 31 96 39 237 77 224 3 742 76 662 72 703 4 677 93 15 44 123 70 577 65 57 35 684 78 677 53 299 45 663 20 389 56 814 40 964 50 882 63 288 46 209 38 45 57 740 27 94 74 184 16 904 25 418 61 225 1 539 7 309 58 51 86 772 5 963 85 656 94 367 54 399 32 796 68 787 49 469 83 685 12 905 98 788 89 924 71 140 59 465 30 274 18 115 15 648 33 855 88 441 97 684 24 476 91 711 8 920 51 698 47 982 90 148 0 163 95 908 19 510 14 751 28 114 82 714 92 411 29 826 13 581 73 196 43 322 80 195 2 34 64 386 62 484 60 468 11 165 84 230 81 746 55 255 23 987 6 582 10 255 69 22 34 914 9 501 36 83 37 176 99 504 67 89 22 632 79 720
60 799 76 607 38 243 92 728 69 490 41 42 84 816 46 627 36 159 77 963 79 50 65 55 61 457 58 947 94 62 67 241 8 8 81 267 31 522 71 899 39 943 59 212 63 544 30 40 78 314 10 675 52 393 33 481 13 994 56 76 22 384 95 568 6 247 2 191 1 748 32 8 70 441 49 728 89 913 82 752 15 794 14 424 11 755 25 173 35 523 96 762 43 872 0 948 51 882 42 304 57 817 16 633 37 165 72 203 19 909 97 225 3 6 9 977 5 619 91 436 28 962 99 680 66 385 75 663 53 231 83 865 87 638 7 350 45 770 80 1000 12 200 88 310 74 515 64 72 85 474 86 719 23 966 27 851 4 174 24 649 44 438 54 847 40 539 48 710 68 607 26 396 21 491 34 213 47 56 17 34 90 644 93 151 55 748 29 800 98 337 20 210 18 828 73 199 50 492 62 667
71 74 53 373 45 754 77 472 72 356 4 277 70 811 12 995 61 963 54 891 60 204 59 67 79 112 64 109 26 267 62 109 67 874 28 165 41 958 36 24 24 422 3 652 50 785 11 93 42 515 92 921 99 250 94 477 78 904 46 86 44 18 90 324 75 509 37 467 8 115 1 940 35 459 65 60 51 160 0 909 98 609 97 53 20 510 2 143 40 996 69 71 93 501 96 322 5 858 30 690 15 834 22 973 85 178 63 722 83 813 23 627 13 476 82 62 18 809 47 59 21 57 9 795 31 741 7 574 14 342 84 727 91 111 89 420 81 123 55 305 27 632 17 23 39 674 38 542 33 263 49 1 68 766 25 279 74 902 58 570 10 890 19 502 95 395 32 697 87 554 29 15 66 644 52 731 88 778 86 540 80 747 56 938 57 978 43 896 16 57 76 765 73 466 6 909 48 570 34 173
5 40 4 360 48 724 43 871 0 211 47 666 71 685 20 605 2 250 37 602 58 905 82 552 54 950 46 558 21 645 41 912 36 473 49 937 63 347 64 123 86 378 83 974 26 466 14 556 68 95 65 834 7 296 95 459 13 749 91 528 35 727 70 443 29 190 1 734 98 762 18 112 39 791 92 660 77 387 11 479 99 53 52 421 16 978 56 168 50 332 96 166 75 267 76 566 6 788 28 619 19 573 3 39 8 56 31 921 87 627 60 918 93 108 15 310 27 905 80 846 22 346 23 908 89 412 17 785 74 41 25 117 94 30 66 623 61 227 9 49 79 700 38 58 97 466 34 178 62 958 51 662 69 638 85 776 73 843 30 910 44 21 32 441 67 439 12 65 24 471 72 768 55 442 84 132 10 557 53 878 78 637 33 721 81 150 59 62 40 979 45 933 88 470 57 210 42 658 90 7
24 355 34 292 27 350 26 515 3 380 45 559 85 840 40 719 75 313 63 243 93 912 12 557 60 674 56 558 39 940 43 511 0 773 1 944 62 227 98 81 90 414 13 848 76 522 6 928 77 901 17 466 20 82 19 609 41 855 49 282 83 277 42 36 37 874 79 137 58 571 44 510 38 546 70 670 86 21 7 54 46 616 21 569 54 541 87 919 50 757 80 840 48 872 30 540 28 187 94 628 89 849 52 955 47 284 72 278 25 180 5 784 99 786 35 443 84 611 2 290 92 378 82 767 33 648 31 994 8 605 95 502 57 280 88 767 29 117 73 133 55 160 74 367 14 424 4 958 65 39 11 928 18 4 9 106 22 824 69 717 23 464 61 201 15 954 67 732 53 346 64 966 96 157 66 196 59 594 36 430 97 867 78 99 51 786 68 902 10 537 91 117 16 520 81 164 71 873 32 170
20 610 21 134 44 254 42 438 39 477 86 7 5 578 85 788 91 66 36 848 38 135 1 260 71 406 81 123 26 24 73 993 68 428 80 250 58 204 61 64 90 225 33 974 11 567 10 762 27 827 63 156 12 452 46 178 67 415 35 122 96 890 64 146 83 501 7 671 48 458 32 344 57 563 89 768 94 203 45 6 79 867 31 182 65 466 56 359 19 89 2 549 69 873 54 981 62 878 88 456 4 498 95 192 13 530 18 968 51 833 66 337 74 449 59 691 97 667 16 276 41 117 9 217 15 199 87 108 28 59 75 290 0 936 14 408 70 277 23 972 6 508 50 811 47 467 17 928 24 92 84 194 60 47 55 211 92 911 3 638 34 988 53 731 40 469 29 257 72 274 22 487 82 494 8 549 99 609 30 929 93 781 76 960 49 54 25 896 78 804 77 940 37 639 43 317 98 405 52 867
50 887 70 239 11 354 88 847 79 23 83 106 51 513 0 367 82 906 54 498 64 608 55 534 77 794 2 646 37 681 74 158 34 884 46 472 12 546 1 474 89 197 80 81 62 779 30 312 95 176 92 544 27 469 33 541 94 973 75 99 93 644 85 83 28 719 72 614 42 840 40 494 36 90 10 376 48 918 84 52 91 166 52 742 90 78 76 538 67 317 63 495 5 376 35 371 81 749 13 54 68 568 24 355 39 339 96 894 23 923 71 74 59 989 78 1000 57 909 14 661 20 289 9 863 3 873 53 366 16 583 49 565 65 132 38 43 58 599 4 486 6 238 86 540 18 785 66 58 97 398 21 622 7 824 31 217 44 321 25 573 87 473 8 558 98 478 99 966 47 342 60 22 56 513 69 266 17 433 73 770 29 210 26 486 43 999 45 63 22 633 32 151 19 195 15 959 61 969 41 868
97 476 29 609 62 246 98 452 7 21 83 395 69 220 59 397 28 590 91 967 51 349 40 134 43 268 48 92 92 63 64 725 99 778 25 779 24 224 95 306 77 282 30 418 31 862 33 637 11 220 85 214 26 824 16 211 22 177 76 617 45 306 34 259 3 348 80 555 70 777 44 110 65 22 13 484 1 940 56 261 27 981 58 95 82 994 61 21 74 9 17 683 18 262 88 141 47 459 53 459 94 92 60 232 50 834 46 133 42 159 54 454 32 690 49 688 38 304 20 749 93 443 78 134 89 829 23 372 36 884 73 657 0 275 41 872 90 98 84 298 79 226 87 40 6 433 75 628 67 876 39 19 37 429 63 487 35 289 19 770 8 653 68 809 96 250 10 759 86 917 66 583 55 23 5 332 2 991 81 593 52 119 57 169 71 181 9 339 4 532 72 565 15 54 14 583 12 649 21 213
96 891 71 56 35 209 93 771 24 940 5 282 61 686 6 966 55 971 82 189 99 618 59 847 53 437 48 768 41 773 60 740 89 888 39 883 47 603 15 877 62 454 80 900 32 705 69 323 98 813 46 499 74 996 1 408 9 672 58 281 28 799 3 938 86 245 85 499 64 279 16 626 21 563 11 997 81 420 36 713 91 784 84 289 73 102 83 977 45 693 37 838 78 225 68 577 4 215 52 277 34 79 42 171 23 75 90 423 13 185 54 191 51 293 50 627 12 266 30 691 44 964 75 988 8 639 10 626 7 157 94 598 79 774 0 504 76 843 67 569 29 555 72 32 17 912 95 934 22 81 87 660 20 547 70 942 33 315 38 980 63 374 49 338 19 455 26 739 25 66 57 333 2 707 27 930 56 345 43 998 31 880 77 743 18 312 40 586 66 431 14 961 65 879 92 350 88 156 97 242
77 655 54 402 15 878 59 615 19 255 9 712 41 319 17 116 58 386 52 516 38 543 50 504 47 440 98 46 56 751 82 272 2 759 66 826 69 108 22 464 72 799 67 193 40 699 55 347 87 431 78 864 32 435 92 355 88 815 11 782 99 907 60 780 93 851 3 356 0 209 79 11 84 448 71 861 86 700 74 653 81 78 28 204 97 719 6 418 34 810 16 108 65 883 21 528 53 503 83 978 75 911 68 387 18 625 46 463 10 639 20 482 14 717 95 123 37 814 13 341 63 400 90 563 30 616 39 298 64 339 45 659 73 425 80 247 94 920 7 190 51 340 70 866 29 131 44 186 23 369 49 429 91 392 85 681 24 999 57 861 36 853 26 561 43 769 48 361 31 659 12 269 76 551 35 895 89 871 25 85 42 980 1 610 5 887 27 825 96 256 8 904 61 483 33 379 62 833 4 616
64 626 6 505 51 403 15 664 89 230 50 130 92 465 94 845 29 445 98 624 57 446 96 580 99 221 60 235 27 533 21 277 68 322 5 199 22 609 85 703 45 15 48 868 84 722 43 230 87 112 86 419 13 61 69 641 93 999 19 552 4 686 11 512 37 203 65 610 23 444 67 899 80 825 95 520 77 226 49 302 10 430 20 102 38 198 32 473 47 2 63 52 12 711 54 211 31 442 46 704 91 832 61 790 82 819 9 842 71 347 53 509 66 518 74 909 33 188 52 514 75 580 24 758 0 451 3 957 76 503 59 340 40 757 18 415 39 514 36 976 17 368 72 461 14 854 30 182 28 257 55 559 97 867 2 393 1 20 26 40 79 471 34 52 41 583 16 256 83 758 25 501 56 684 70 572 7 110 8 236 62 449 88 719 78 605 90 633 81 869 44 874 58 193 42 300 73 889 35 336
35 244 74 710 85 768 93 733 21 594 26 965 62 524 71 132 38 633 54 860 96 799 32 246 24 820 23 376 92 396 4 536 36 12 77 327 37 504 48 286 73 307 57 116 47 287 56 132 20 878 55 549 67 175 0 884 44 390 84 862 7 515 89 193 76 531 43 678 13 405 52 514 75 398 8 766 58 644 51 90 10 793 17 258 63 989 87 452 94 998 97 824 78 817 66 515 18 521 88 318 60 267 2 776 28 490 41 816 15 132 61 229 83 267 98 694 86 701 14 614 81 58 49 924 42 80 46 351 68 43 80 460 29 596 39 968 27 214 11 478 33 955 6 142 19 440 91 175 5 969 99 427 50 681 34 639 45 587 82 901 79 785 65 804 95 122 1 764 64 687 59 317 90 227 9 741 22 848 72 969 53 236 16 876 31 144 3 997 12 604 40 678 25 897 69 4 70 40 30 444
97 701 48 800 71 782 56 243 68 777 95 703 17 903 19 129 80 712 24 570 6 190 44 706 38 880 99 223 3 632 5 688 61 358 91 790 34 655 74 153 22 361 36 280 94 687 30 714 65 77 52 107 25 795 47 754 62 671 39 114 64 213 55 257 89 736 10 425 50 825 45 439 72 744 9 119 26 4 0 569 60 856 32 796 83 678 12 989 15 867 63 650 93 761 86 679 40 266 84 223 2 733 98 341 87 987 73 416 11 522 82 557 49 997 7 74 81 737 67 30 51 787 69 434 35 520 20 699 79 226 31 149 28 536 90 756 78 465 42 233 46 540 33 999 41 364 14 130 8 927 18 540 58 301 37 168 54 234 57 94 29 800 4 422 85 354 75 533 1 504 77 38 66 34 16 296 96 347 13 391 27 178 92 823 70 599 43 768 76 900 21 415 23 568 53 455 88 950 59 799
22 216 5 114 20 169 33 399 72 57 13 255 62 221 41 689 75 602 83 63 61 207 35 503 60 435 68 868 74 584 26 524 32 590 57 228 23 675 54 471 49 20 95 462 86 338 28 721 84 97 69 785 51 733 87 112 79 934 8 99 71 857 4 44 66 921 76 943 50 81 29 166 42 515 31 256 25 692 80 657 78 174 55 730 1 203 17 752 3 832 27 248 53 684 99 623 88 144 43 55 47 567 97 86 93 932 37 450 85 837 19 656 77 597 21 519 64 256 56 66 81 88 92 686 7 68 90 422 39 761 34 658 98 48 94 399 58 78 44 408 6 424 14 919 82 621 36 933 59 474 0 421 12 243 11 772 89 210 63 442 18 810 15 228 91 445 16 418 48 670 38 951 65 919 73 800 24 757 2 207 52 329 70 185 10 385 30 132 45 618 40 131 46 251 67 913 96 169 9 559
70 13 9 668 71 132 48 33 7 531 11 315 31 568 88 240 84 143 89 700 18 998 40 601 61 417 0 629 86 590 26 918 53 631 81 514 16 611 24 180 73 950 95 213 8 251 98 218 54 245 35 824 58 833 50 261 93 306 94 814 29 112 34 200 43 844 77 847 39 326 69 849 32 541 38 962 72 322 46 383 22 121 42 893 49 348 82 559 3 959 33 544 10 728 67 702 28 947 2 223 21 831 25 305 47 765 15 46 1 746 19 296 6 570 60 431 65 371 37 305 63 612 68 158 62 874 64 784 12 89 17 654 20 744 44 412 80 725 85 861 27 116 83 349 55 157 5 218 79 48 92 194 96 266 90 647 76 271 66 783 14 829 97 1 57 957 91 27 41 805 87 412 78 530 51 791 59 866 13 884 36 973 56 835 45 269 74 918 75 386 23 83 52 206 99 365 4 999 30 726
42 865 87 416 8 793 88 967 54 286 31 32 30 933 66 500 91 444 10 96 92 693 12 292 94 298 38 813 89 874 62 950 1 626 75 957 22 161 96 156 7 786 4 476 39 3 48 814 43 967 99 625 27 404 29 83 81 664 71 359 58 592 50 427 73 148 80 623 21 549 14 455 17 418 20 995 55 529 16 802 3 419 51 957 53 329 23 393 49 974 45 286 63 426 69 77 83 208 5 611 6 352 47 370 59 261 41 130 32 225 44 679 36 871 40 490 0 133 76 606 68 810 97 48 11 493 72 510 65 690 56 774 84 836 85 491 52 290 34 902 18 574 95 568 77 786 64 588 25 636 93 242 9 604 61 993 26 521 60 61 19 971 70 644 78 341 24 133 46 344 57 83 82 139 15 643 37 434 79 127 33 128 67 415 13 913 2 149 74 107 28 556 98 792 86 993 90 347 35 95
16 69 84 965 99 818 26 361 36 981 45 687 28 948 74 172 90 897 47 689 15 875 25 746 89 735 55 842 31 715 37 793 17 463 21 386 54 605 3 635 68 675 49 114 64 50 77 338 39 305 50 106 80 262 78 233 18 304 48 244 44 382 19 109 81 893 38 53 2 863 88 474 66 193 33 356 94 285 34 738 42 312 85 619 41 292 30 144 46 113 71 99 8 471 4 947 6 973 58 820 69 507 62 846 65 990 32 465 20 638 86 292 79 101 11 378 51 873 24 425 52 552 5 171 14 872 57 211 0 358 43 786 63 986 13 343 7 344 82 198 60 937 27 640 29 583 23 426 9 232 40 411 73 196 67 665 92 764 83 902 70 367 93 740 10 168 59 878 75 423 98 231 95 425 87 904 61 506 97 841 53 290 91 159 35 307 72 2 76 437 12 804 96 198 1 775 56 135 22 628
76 288 9 649 26 183 53 339 37 599 49 483 60 915 0 534 54 435 77 866 99 774 35 518 41 945 58 519 90 514 12 337 30 410 57 544 8 246 84 690 93 620 25 981 80 604 10 936 6 500 55 749 74 42 72 853 67 55 69 537 51 714 40 93 5 196 70 704 44 816 17 470 89 847 34 826 66 768 13 574 64 596 39 185 15 154 38 432 63 382 50 328 82 515 79 977 73 804 42 783 94 561 98 239 36 14 46 895 3 994 31 320 88 922 71 120 92 682 96 544 28 941 11 843 86 199 29 149 33 920 18 353 48 114 78 789 45 977 1 394 24 821 23 247 19 883 68 105 95 515 47 375 4 411 22 516 43 497 32 450 62 903 91 658 81 39 56 649 27 53 21 470 7 802 97 691 83 422 85 912 20 265 87 891 52 13 61 282 16 186 65 185 75 256 14 223 2 801 59 508
5 42 99 399 55 100 57 357 49 562 54 328 70 926 37 47 64 99 3 271 84 318 47 450 27 121 48 596 90 355 74 462 18 205 14 395 91 870 26 445 61 517 83 983 17 748 50 513 46 155 13 537 60 271 63 573 68 416 41 638 12 16 43 88 69 221 22 942 51 427 62 459 67 470 40 33 25 206 31 732 11 244 28 692 6 767 20 611 44 709 87 33 32 90 19 362 85 281 97 485 23 860 89 1 7 908 34 898 53 590 86 303 92 531 10 893 38 713 15 813 24 517 1 18 29 123 88 548 16 856 36 235 52 580 65 543 76 124 77 631 80 640 45 115 73 768 56 280 2 296 72 298 30 119 96 789 39 599 71 311 21 78 35 133 79 462 95 372 78 629 82 501 93 228 0 736 98 928 4 329 75 878 42 636 81 513 8 559 66 927 58 940 59 268 33 57 9 564 94 419
5 951 90 160 85 670 35 135 39 11 9 942 86 37 43 315 34 19 27 100 20 334 71 411 42 480 63 834 89 953 47 834 28 422 69 621 80 161 25 600 46 31 29 138 60 216 24 560 16 802 12 905 77 375 78 285 18 544 4 244 94 415 50 948 58 427 30 47 48 127 40 452 76 195 92 418 0 682 74 90 33 589 36 330 87 84 68 889 3 74 70 134 54 705 22 159 96 898 14 540 75 298 55 779 45 948 41 19 61 973 26 619 31 83 95 932 6 671 56 537 1 558 59 762 51 177 64 213 38 796 91 152 84 429 98 598 62 881 88 929 8 643 44 378 17 698 21 395 72 12 93 518 52 641 83 757 37 202 97 895 53 462 10 7 81 546 66 398 65 834 49 977 11 375 32 201 79 424 67 692 7 820 57 855 13 851 99 676 73 350 15 940 2 934 23 551 19 564 82 330
62 340 68 479 3 315 77 960 8 373 99 275 36 674 46 164 19 337 11 300 70 551 74 261 81 28 86 11 71 29 34 20 58 142 22 600 53 11 9 600 32 942 87 61 4 337 50 832 90 106 54 792 29 633 20 451 38 741 91 704 6 48 24 779 85 70 12 735 56 736 27 688 52 25 79 718 47 723 66 657 14 101 28 494 39 150 61 150 35 905 84 442 89 312 51 321 13 187 60 531 15 581 10 770 43 975 98 603 82 451 76 914 63 120 83 298 18 904 48 575 0 902 7 423 41 878 75 46 26 988 72 678 5 229 23 582 78 324 42 496 17 291 73 601 93 466 67 216 64 842 37 926 55 306 80 178 96 950 97 353 33 583 94 510 44 537 25 517 30 401 16 434 45 189 21 256 92 433 95 125 31 190 49 500 88 244 40 464 2 185 57 645 69 442 1 951 65 445 59 630
14 650 81 205 51 581 97 390 30 644 93 486 67 398 82 736 6 298 5 989 21 291 2 985 87 43 49 198 77 507 95 123 16 214 64 190 98 532 65 518 13 392 10 974 3 822 19 53 0 579 8 383 11 702 9 398 38 275 27 503 34 621 52 635 62 661 7 857 41 453 59 238 37 254 70 619 23 216 94 738 60 869 22 929 69 828 80 636 4 358 79 679 92 791 20 704 29 604 15 923 33 859 71 408 84 642 75 233 35 886 46 751 99 847 76 792 42 872 32 820 1 204 48 577 90 538 25 714 28 450 57 16 50 200 73 396 17 685 68 188 74 906 36 662 26 23 85 600 58 517 96 839 39 674 78 396 40 696 12 530 86 518 56 933 47 182 63 859 31 579 24 376 91 248 61 622 88 740 53 399 18 124 55 844 45 832 44 530 54 270 83 895 43 46 89 247 66 793 72 685
17 500 35 316 73 993 23 945 27 156 80 144 78 760 25 684 51 708 24 361 29 60 67 131 63 200 74 417 75 138 26 602 50 638 65 674 96 833 76 686 87 166 40 800 57 437 70 24 82 796 13 758 58 646 62 422 39 260 69 176 38 732 2 275 28 368 37 375 43 153 15 423 1 113 41 812 12 420 10 913 31 271 21 556 52 197 61 368 92 463 45 625 18 930 6 673 81 552 91 441 33 237 4 211 59 362 71 943 53 535 36 742 68 140 94 800 98 678 30 994 88 944 5 688 55 70 83 428 32 93 60 539 9 23 64 771 86 56 79 551 22 130 44 777 49 313 66 246 3 225 7 5 19 501 77 434 97 106 0 77 16 85 42 529 47 176 14 496 48 82 34 992 72 151 54 298 99 820 90 852 84 218 85 121 89 366 11 435 20 570 46 724 95 871 8 25 93 620 56 403
32 487 97 591 5 888 80 545 70 331 28 742 25 34 20 942 67 984 69 256 46 343 45 913 6 384 66 199 14 518 34 507 9 444 0 624 56 24 38 926 99 143 36 807 82 661 83 869 73 458 27 958 37 861 51 709 4 241 85 40 22 31 87 625 71 73 39 623 7 410 47 835 16 956 98 173 26 229 52 886 68 35 59 232 30 933 86 777 74 574 11 927 95 667 21 494 55 547 84 129 90 87 23 672 76 633 88 645 44 213 77 618 49 296 79 347 43 258 41 45 75 320 19 329 8 715 10 906 94 458 17 42 40 642 57 597 72 190 63 66 29 15 48 346 89 138 53 412 61 999 33 570 92 907 81 708 78 123 24 765 64 395 62 24 35 455 31 995 54 128 18 409 93 973 65 102 58 341 12 704 15 749 60 247 13 319 42 563 50 948 91 585 3 406 1 142 2 463 96 507
31 638 66 766 32 394 35 526 27 881 40 706 29 233 16 278 34 986 26 834 18 393 15 502 63 601 10 689 57 236 50 52 17 814 47 239 11 880 49 963 90 148 7 543 69 75 73 800 48 867 86 976 62 781 75 916 91 273 23 190 71 170 99 711 87 175 60 832 85 323 19 654 72 492 79 388 92 471 3 171 12 888 59 463 84 323 64 715 21 31 94 753 44 219 61 542 30 872 56 228 5 355 76 551 22 8 41 293 13 191 93 994 67 688 82 764 88 132 81 29 53 592 78 38 46 113 80 55 54 766 6 922 1 173 25 750 2 991 4 560 28 102 52 149 39 73 14 820 89 235 51 737 45 355 0 562 33 543 97 525 42 633 95 740 96 923 24 524 36 7 77 39 70 70 83 955 38 546 43 820 68 555 98 233 9 206 58 154 20 520 74 942 65 671 8 184 55 854 37 121
50 599 57 464 0 354 44 782 4 8 49 799 59 495 1 484 61 247 96 401 41 549 23 621 52 638 60 794 47 50 71 750 39 893 6 167 81 531 7 38 37 12 46 267 14 520 5 52 55 406 38 126 19 161 74 329 13 445 77 319 56 185 68 764 89 55 31 682 25 893 84 348 97 530 10 724 30 65 32 728 86 537 91 683 29 552 11 770 82 691 26 731 92 805 15 259 70 236 3 691 36 115 16 952 54 514 88 46 64 645 20 185 75 326 72 54 93 115 27 946 62 389 42 314 76 281 9 435 53 83 24 144 94 662 90 82 87 563 12 726 98 710 17 793 69 84 67 938 83 148 40 969 79 795 8 122 34 728 80 885 48 1 18 750 78 985 28 124 63 898 22 353 65 327 58 158 51 330 95 358 45 647 66 879 99 731 2 382 21 900 33 274 35 695 43 600 73 718 85 61
21 630 90 130 2 322 39 666 65 949 69 252 22 854 38 733 57 163 15 372 49 95 94 329 61 233 30 915 76 169 80 326 59 334 88 367 81 218 93 293 95 956 82 770 97 723 64 444 46 314 16 343 35 676 12 100 8 415 24 252 5 971 43 783 19 672 51 907 4 945 40 592 42 166 20 27 7 217 54 779 47 103 6 620 3 414 68 851 99 319 13 680 91 888 96 490 45 803 0 836 33 18 62 323 27 625 28 798 71 579 72 643 74 559 50 320 87 142 60 262 85 751 84 330 83 865 86 326 58 4 98 326 73 95 14 559 92 181 41 141 34 266 52 317 75 258 56 111 29 537 70 431 23 135 66 672 1 161 79 949 17 740 36 653 18 899 25 972 77 726 53 318 63 746 10 818 78 798 37 646 32 231 11 564 9 236 89 997 44 707 67 478 31 992 55 375 26 496 48 434
9 108 0 244 91 372 37 793 7 745 42 552 65 595 34 808 61 541 64 606 16 152 52 458 3 382 75 990 46 592 96 43 11 982 73 694 74 668 88 700 6 66 35 908 19 201 28 634 29 65 2 193 66 309 30 697 50 749 78 544 32 279 57 999 40 897 45 694 5 859 72 827 13 400 76 252 93 386 71 395 68 109 77 416 82 666 90 885 25 741 22 666 58 927 43 501 99 445 84 26 18 61 95 462 17 328 98 614 38 113 70 76 23 9 1 649 10 99 53 45 87 562 48 224 54 250 83 752 33 671 47 686 49 788 24 77 62 386 56 119 26 320 59 420 8 132 27 833 60 43 94 146 80 572 31 134 63 267 55 278 92 415 81 574 41 403 51 370 36 748 79 2 39 963 97 765 86 522 44 651 67 714 89 285 20 441 21 97 85 667 4 546 12 26 15 903 14 555 69 189
52 100 48 788 49 139 58 591 22 580 30 557 66 725 14 750 40 272 35 453 51 343 82 314 88 336 64 550 37 735 7 902 84 153 80 161 60 122 29 930 53 816 44 26 77 654 20 622 43 991 8 207 85 280 11 528 74 695 96 191 59 242 21 62 15 490 61 743 68 541 38 879 33 51 91 639 89 399 71 292 6 525 69 900 55 696 46 381 81 732 90 903 75 383 57 389 94 252 0 554 4 92 54 23 92 77 56 954 16 474 36 298 1 63 93 791 28 987 5 616 23 272 27 385 24 679 3 925 70 319 62 197 79 747 13 346 87 884 9 525 41 50 98 96 17 118 19 310 97 267 34 490 45 544 99 115 2 446 73 28 39 169 26 246 63 556 42 912 65 830 67 639 32 282 50 719 86 71 76 661 78 401 18 516 72 75 10 945 83 542 31 900 25 200 47 978 12 273 95 674
26 283 63 402 13 292 5 327 12 512 80 184 50 130 4 510 40 319 52 591 42 737 20 350 90 307 24 540 48 341 73 144 25 560 87 333 23 475 76 24 93 496 83 244 44 631 32 393 34 130 0 730 46 330 49 433 7 865 16 105 51 579 60 932 11 836 70 114 95 496 59 540 81 335 78 709 77 146 6 109 31 973 86 55 88 667 35 519 56 71 9 614 33 445 37 13 69 590 41 464 57 888 38 834 98 897 45 161 29 127 92 787 1 523 27 410 72 575 66 95 36 373 21 615 14 821 3 27 96 331 79 201 65 131 43 483 58 278 53 882 15 47 84 331 91 718 62 888 8 521 28 995 67 857 61 208 94 958 54 929 2 524 47 932 30 21 10 24 68 972 71 471 64 646 75 598 18 818 85 12 22 218 82 251 74 225 55 607 19 755 17 405 89 861 97 19 39 264 99 321
90 754 20 675 88 381 14 387 48 430 89 588 34 565 55 63 84 68 56 87 12 949 47 937 40 350 66 509 86 31 58 390 30 254 49 330 29 159 60 957 21 129 67 108 78 382 75 216 74 392 1 413 45 520 97 956 8 981 44 356 38 28 31 640 82 470 68 539 9 304 15 11 63 241 13 9 62 14 50 374 83 645 53 478 11 414 42 144 91 640 39 887 69 665 28 400 37 34 27 264 36 752 33 405 72 573 0 902 43 151 46 458 22 496 4 639 81 282 10 469 85 566 35 1000 92 842 70 70 3 176 2 534 98 931 24 501 16 700 64 121 57 413 99 372 7 559 23 890 19 366 73 516 65 174 80 406 51 40 94 355 59 205 41 378 95 116 61 434 5 475 6 190 25 266 26 109 79 434 52 446 18 564 17 180 54 262 76 747 96 190 32 255 87 282 77 33 93 132 71 94
65 729 62 553 57 297 58 69 32 231 56 15 60 398 75 287 3 13 14 614 88 119 53 114 55 523 87 775 37 862 17 560 0 653 90 464 92 299 95 406 63 685 38 241 48 217 54 788 39 569 40 305 23 973 35 677 8 48 66 584 74 173 73 377 91 990 51 958 80 907 6 646 29 969 22 360 71 45 9 926 72 176 97 859 85 443 98 585 99 711 13 672 69 196 44 706 61 489 49 520 11 100 16 88 79 939 82 945 76 494 15 947 41 393 43 751 50 706 96 790 2 535 94 166 31 868 45 564 64 686 36 610 20 17 42 234 21 161 93 506 12 958 27 420 78 995 84 769 5 503 86 132 46 710 52 604 70 512 18 414 4 162 26 930 89 604 68 951 10 465 30 157 34 271 24 675 47 131 28 359 59 186 67 341 33 595 77 255 83 979 1 921 7 645 19 675 25 102 81 934
56 602 29 144 39 877 5 871 11 610 21 708 45 663 99 152 0 692 68 101 46 488 40 710 95 37 97 834 33 612 42 23 53 458 7 767 66 801 12 417 49 564 16 918 27 464 35 62 31 560 84 872 69 719 25 357 64 567 50 52 76 143 79 828 82 337 65 502 9 373 10 409 37 81 67 121 72 80 3 160 57 53 47 263 4 558 60 103 22 628 44 780 19 522 13 765 93 708 91 51 89 910 90 337 32 815 77 544 85 881 71 910 80 505 75 549 26 749 63 868 17 769 86 352 62 967 34 418 15 705 81 89 20 788 24 143 61 756 54 202 48 221 1 105 28 468 30 879 55 295 52 348 70 828 23 52 8 457 58 948 2 360 18 822 88 419 43 478 78 704 74 738 14 463 38 200 6 859 98 521 94 727 83 785 41 333 87 757 36 851 96 995 73 127 51 581 59 180 92 877
92 256 79 220 27 682 56 21 1 853 44 496 14 543 80 875 88 194 96 47 83 910 8 688 57 357 43 803 54 19 16 573 72 51 0 182 50 33 51 408 47 641 29 489 34 370 99 482 58 705 12 182 86 438 90 548 81 743 75 917 19 291 40 519 18 247 24 939 55 604 5 138 65 54 31 327 67 786 28 38 93 657 97 559 17 36 52 678 25 445 36 367 9 372 2 842 30 852 32 897 23 208 95 163 45 696 82 416 13 2 69 633 77 912 46 86 33 916 37 15 38 269 6 6 64 403 10 24 68 951 98 860 76 623 94 563 39 953 49 400 70 108 63 386 66 485 11 753 53 992 61 161 74 85 21 846 91 833 87 609 60 95 26 136 4 754 59 252 89 908 48 731 7 610 22 291 84 190 3 763 41 738 78 202 15 988 62 931 42 513 73 789 35 547 71 913 20 646 85 69
67 314 38 318 60 736 99 51 79 778 47 929 73 93 39 997 66 120 63 203 12 989 86 390 58 929 80 813 51 195 74 823 6 649 18 269 71 456 45 755 88 631 21 984 59 963 96 505 55 33 26 361 36 217 8 706 84 975 2 216 33 645 69 811 35 398 77 85 11 884 9 204 82 212 42 212 0 663 40 454 97 99 65 875 68 534 70 668 3 5 61 205 34 230 19 896 22 730 28 379 83 775 90 959 16 8 13 945 54 20 57 646 81 967 1 220 25 31 24 595 78 623 4 979 5 568 85 385 92 841 41 707 94 706 44 883 89 560 87 148 46 3 43 697 56 250 30 489 7 70 27 440 50 398 32 69 48 423 10 68 53 68 76 64 49 34 98 297 75 563 91 866 64 384 62 711 72 659 14 798 93 303 23 76 52 944 20 479 15 548 37 99 29 367 95 569 31 784 17 930
47 216 4 878 44 988 20 281 76 864 92 825 99 243 79 574 37 650 93 375 52 43 0 934 68 850 5 529 60 102 59 790 16 910 77 294 45 859 54 167 7 585 58 246 97 501 90 576 51 253 10 481 64 893 50 893 82 931 87 717 61 904 30 718 21 450 66 159 69 199 25 586 19 99 81 177 73 983 86 866 24 565 43 121 74 117 23 2 83 697 29 818 88 448 98 818 78 668 65 307 67 762 71 315 8 52 15 734 70 628 84 132 89 329 38 828 11 837 32 348 57 418 80 555 36 15 22 522 55 657 28 769 14 383 27 849 34 196 63 298 94 559 40 799 9 57 18 213 42 641 6 213 95 933 1 614 17 658 72 832 62 561 13 412 3 16 48 261 41 337 49 58 53 834 91 324 31 810 39 379 35 899 75 691 46 936 12 550 2 890 26 28 96 745 85 202 56 689 33 353
81 58 82 594 73 839 87 299 10 243 24 561 2 412 74 817 61 73 8 617 95 641 78 630 29 665 97 53 98 26 62 659 41 388 64 919 53 737 16 948 96 475 26 820 92 56 68 431 88 72 42 907 63 603 31 598 20 470 43 252 39 231 27 942 67 343 99 709 32 611 13 944 47 168 86 704 46 546 5 108 85 778 79 304 93 905 72 910 28 520 58 874 4 755 54 393 33 608 14 873 52 655 66 471 9 752 0 161 60 410 34 99 44 823 21 885 84 23 56 213 15 789 71 245 83 544 69 860 11 823 12 999 45 287 55 715 17 699 50 349 57 493 38 986 37 612 48 95 59 406 35 509 7 115 49 527 36 287 19 433 3 986 77 779 90 246 76 690 1 118 18 712 80 205 25 859 89 57 65 201 91 466 51 933 94 736 40 287 6 597 70 208 30 312 22 650 75 774 23 663
7 896 59 582 83 875 14 765 90 563 16 201 73 420 85 382 61 716 18 424 11 483 46 297 56 118 35 106 40 891 92 57 2 527 88 500 42 436 84 43 52 593 41 19 97 471 70 322 23 157 67 88 55 4 78 429 28 780 37 93 39 806 81 762 10 491 3 550 62 512 24 843 47 778 96 755 95 559 32 799 77 705 20 17 91 171 69 668 21 983 25 545 53 362 72 616 30 225 45 512 26 67 38 31 13 4 9 725 60 172 87 287 36 311 15 634 48 257 5 655 63 535 43 106 99 658 29 566 50 304 44 768 6 439 86 304 82 117 27 152 66 586 71 930 0 309 31 447 57 545 8 679 64 690 19 668 93 815 33 795 76 343 80 578 1 126 68 172 51 309 65 190 4 4 49 513 12 34 74 731 17 87 34 843 98 111 89 405 79 565 54 520 22 124 94 386 75 252 58 902
18 754 87 916 31 139 34 652 48 100 84 420 96 883 47 948 12 843 8 713 85 262 88 973 93 637 66 173 86 338 52 749 10 817 17 560 59 898 98 676 46 370 55 622 61 402 68 116 75 854 20 691 79 532 54 668 11 1 95 343 32 492 74 475 58 699 13 5 19 540 15 617 1 578 97 869 77 333 28 281 56 821 6 937 78 347 37 963 14 495 70 925 26 595 2 823 22 508 30 895 90 468 21 660 35 627 0 246 25 215 27 382 91 768 3 224 76 244 33 709 50 477 29 563 49 762 69 426 51 732 94 516 5 819 81 957 43 220 83 486 67 258 89 881 80 93 82 115 16 674 53 225 63 137 39 582 36 188 9 284 72 546 92 992 24 188 62 372 73 922 60 937 64 385 57 677 65 170 41 47 40 903 44 112 42 979 45 858 99 891 23 695 4 499 71 328 7 690 38 611
94 20 42 275 93 662 41 465 58 975 61 168 18 438 80 795 76 608 27 324 10 937 1 138 55 646 84 335 39 647 54 986 4 17 53 914 11 4 7 486 14 296 83 852 74 530 70 570 86 983 43 976 97 658 90 807 24 114 89 523 87 814 88 400 82 504 46 97 8 814 6 188 47 718 68 199 29 133 9 373 52 622 37 411 21 207 98 125 36 333 35 183 96 257 2 704 65 62 12 461 72 245 48 564 60 206 67 492 40 409 62 508 95 997 0 377 69 731 78 637 34 829 91 113 85 427 25 720 51 411 16 578 23 5 63 342 3 327 22 345 20 441 50 10 79 841 26 710 49 985 59 31 99 922 92 309 57 30 81 82 28 396 13 85 77 311 66 611 56 919 15 723 33 656 64 949 5 473 75 377 71 819 17 317 73 617 30 319 45 413 31 223 32 313 19 443 44 511 38 291
58 773 43 869 29 447 89 943 60 236 83 99 0 91 62 462 56 410 93 404 39 522 6 582 20 71 52 584 44 39 33 391 95 272 59 356 87 163 99 120 32 840 71 20 19 29 68 267 37 810 12 432 73 232 7 528 36 614 61 601 63 633 27 640 79 590 41 69 13 556 17 152 98 363 88 261 85 858 31 69 26 665 38 432 51 81 35 134 50 36 86 385 94 952 69 885 57 709 14 180 34 661 55 304 10 941 16 558 25 278 81 308 54 604 78 945 3 936 82 513 9 422 4 310 74 991 75 936 70 788 21 589 1 18 66 656 97 418 22 769 47 826 67 408 45 466 40 471 15 319 91 776 42 845 92 276 49 783 11 224 48 609 53 102 8 644 80 970 5 467 96 771 30 481 18 435 72 378 65 318 23 857 28 332 2 990 90 632 46 139 64 311 24 875 77 226 84 950 76 413
81 270 78 929 35 429 62 852 67 682 24 266 59 887 37 406 73 463 55 693 93 575 87 973 1 737 75 711 72 922 9 610 27 800 45 727 28 34 21 844 80 417 89 546 39 974 86 78 5 600 50 841 44 555 30 601 63 368 10 808 90 236 88 833 49 921 8 82 13 481 61 124 25 221 47 864 92 423 32 204 36 111 14 464 41 364 65 358 53 632 7 834 38 693 94 971 11 616 34 902 70 670 4 676 91 557 46 481 60 253 20 170 98 266 76 831 96 643 18 811 23 991 64 410 12 512 97 201 84 881 82 832 85 458 15 244 68 359 2 890 42 257 16 936 48 848 57 633 31 147 3 905 95 715 29 500 0 183 66 594 17 181 26 980 77 712 58 78 56 881 71 544 43 64 22 862 69 223 99 644 6 534 52 296 83 724 54 236 40 926 19 825 51 329 74 39 33 579 79 97
75 675 70 687 8 483 69 148 92 742 23 332 61 959 57 553 49 94 18 488 99 693 35 500 94 308 34 309 52 949 26 862 67 586 29 539 46 524 50 348 64 419 47 310 2 192 89 645 93 890 42 355 90 793 78 972 4 653 6 379 95 232 65 110 81 237 54 25 0 839 17 261 97 349 43 325 44 356 79 235 16 29 38 355 96 500 22 122 62 122 9 797 56 16 25 240 87 59 55 565 41 622 3 49 27 27 85 735 72 790 76 92 68 742 80 987 66 567 20 655 45 841 63 200 58 710 74 447 30 747 32 612 39 714 82 311 86 442 88 824 59 7 83 585 40 803 98 976 51 334 60 995 84 930 71 57 10 229 12 409 11 314 24 35 19 200 1 809 28 833 13 957 21 499 7 763 36 435 77 943 53 754 31 734 73 834 5 891 91 824 15 72 14 703 33 77 48 448 37 878
34 383 90 50 50 276 18 929 11 197 8 916 89 264 57 546 44 224 15 43 79 801 2 12 99 984 46 728 68 87 29 303 16 603 17 171 19 204 71 501 83 742 54 732 37 912 35 629 10 378 65 414 27 483 75 382 32 405 28 551 93 213 59 261 77 234 1 525 33 270 20 415 12 366 24 851 62 669 96 714 64 80 55 536 95 983 73 229 97 500 39 952 76 839 87 256 78 835 23 44 69 460 40 287 51 323 13 757 21 419 7 704 5 903 52 134 36 905 72 835 70 923 22 623 4 253 67 841 14 798 49 470 86 289 45 701 80 435 92 464 47 563 94 616 88 22 42 581 6 708 30 337 58 592 26 153 63 220 61 49 43 919 41 54 48 711 66 483 25 622 85 775 3 384 60 498 74 188 56 568 84 505 9 326 31 483 81 593 0 180 38 558 53 919 91 577 98 625 82 97
66 328 38 159 44 357 49 152 96 6 87 244 59 155 7 115 13 793 67 268 60 185 39 59 48 202 16 340 9 418 84 727 24 322 94 613 57 443 32 985 45 757 21 126 56 533 50 952 98 705 31 800 86 390 36 704 26 905 80 826 28 523 85 782 89 185 63 653 78 270 55 69 46 221 90 506 81 704 5 503 20 570 2 728 27 180 22 829 11 49 74 106 61 608 12 239 47 131 30 628 29 224 53 783 79 718 14 86 52 913 41 607 62 275 97 497 99 295 83 779 91 848 19 94 51 491 93 889 33 441 40 454 58 836 64 677 1 230 37 708 6 40 68 625 73 448 72 823 76 712 15 66 18 110 25 723 34 750 3 181 69 775 8 239 88 3 82 992 75 619 77 194 43 433 17 134 4 379 42 551 23 914 10 586 71 889 70 39 35 660 92 373 95 956 65 797 0 97 54 602
40 244 12 180 84 303 57 246 74 471 36 733 72 352 62 469 91 750 48 437 89 823 25 799 15 312 65 499 32 600 90 226 50 808 83 855 24 882 37 649 60 885 45 694 79 173 5 818 34 854 97 250 77 962 0 686 14 624 51 359 26 555 67 369 23 669 39 736 9 727 88 945 4 187 19 807 10 778 33 459 93 462 78 475 68 175 59 136 53 315 99 332 8 187 17 15 55 106 3 602 20 320 47 437 87 470 2 139 35 834 81 695 98 661 76 964 49 889 21 592 13 687 7 479 31 452 41 686 28 829 6 338 85 870 92 598 42 439 44 784 56 896 54 904 29 841 95 353 96 283 27 349 58 779 43 509 73 744 80 884 94 684 38 902 82 222 86 541 70 298 30 962 63 918 66 981 71 89 22 871 1 942 75 839 64 766 11 106 61 809 52 236 69 334 46 632 16 504 18 241
1 384 80 165 68 111 56 807 10 19 91 531 85 646 89 136 55 837 60 762 45 298 2 517 65 906 24 438 13 648 40 45 83 301 44 630 37 405 72 815 18 94 5 377 71 789 34 808 98 648 57 251 32 854 75 720 48 861 30 653 84 672 54 815 95 793 63 690 39 43 36 166 79 840 51 893 67 69 41 231 61 93 29 704 3 831 9 406 99 320 11 136 58 170 78 753 38 602 20 60 64 347 33 571 22 184 82 644 59 465 43 534 96 210 25 279 28 847 12 230 62 567 17 508 50 306 81 291 88 47 53 498 70 440 23 503 73 548 26 835 31 891 21 302 0 38 47 755 69 185 92 410 77 18 46 62 15 753 19 94 76 246 86 871 14 932 90 411 35 51 27 462 8 510 42 6 16 32 97 185 52 840 49 210 4 503 93 315 6 355 74 810 7 174 94 513 66 418 87 95
90 516 1 809 42 308 46 151 78 517 92 582 14 237 91 759 47 556 39 910 29 761 6 183 5 829 67 764 95 476 66 747 71 324 74 881 17 457 58 723 73 269 82 878 62 292 31 176 33 969 65 28 99 710 3 774 88 1 68 341 57 501 55 169 77 186 23 67 36 533 13 688 0 270 97 621 80 367 83 647 16 19 70 171 2 141 19 112 54 562 51 447 38 775 9 529 11 390 93 859 76 533 53 640 27 38 75 985 26 737 50 315 81 33 61 773 89 519 28 493 30 469 94 903 45 325 85 147 63 764 56 45 40 97 12 356 52 452 98 741 8 300 10 462 20 754 79 184 24 737 4 342 64 58 34 331 49 513 25 591 15 821 72 318 48 14 32 28 87 999 35 831 84 666 41 720 22 467 43 601 37 371 18 778 86 518 7 189 96 437 59 391 44 357 21 875 60 997 69 520
56 900 45 762 47 134 21 258 80 364 77 475 24 497 61 76 92 304 26 188 83 141 90 82 66 925 41 32 25 625 65 296 89 987 3 67 39 394 4 35 5 612 95 380 98 86 71 90 20 671 67 35 34 539 55 874 30 569 52 721 42 628 12 606 97 538 91 935 13 745 63 253 23 967 94 15 62 147 29 630 82 433 76 167 9 817 33 246 87 10 27 292 78 457 96 506 18 479 46 586 0 334 36 88 17 358 35 186 31 618 73 752 32 437 2 364 60 689 75 888 53 956 86 132 28 267 64 668 19 289 69 873 81 195 99 829 68 535 70 832 54 696 38 136 22 145 74 711 44 863 16 335 59 904 79 142 10 771 43 845 48 175 37 496 72 947 15 939 57 951 58 822 88 222 85 248 14 924 50 469 7 957 1 317 40 115 8 494 51 580 49 941 93 206 84 787 6 279 11 899
5 78 14 138 39 142 20 999 82 36 16 657 43 477 33 345 52 708 66 65 42 130 35 670 95 470 26 856 41 859 10 207 74 666 72 718 12 123 78 942 86 919 6 153 54 921 61 716 30 800 70 636 91 854 8 230 80 677 25 530 83 961 98 950 17 513 23 449 3 40 56 982 75 765 63 585 7 13 47 599 34 744 64 291 85 306 62 687 93 809 97 942 4 499 11 929 2 547 87 133 99 295 29 935 22 19 19 157 84 674 71 250 89 217 90 474 96 74 24 474 69 145 37 129 77 484 48 225 57 253 53 632 73 987 44 345 9 481 67 418 27 684 65 678 58 634 92 423 32 872 1 182 88 163 18 920 46 415 55 581 79 190 21 447 13 374 81 933 15 388 51 444 0 676 59 379 49 689 28 789 36 791 60 13 31 391 38 109 68 366 76 927 45 349 50 893 40 146 94 500
55 83 8 153 46 558 26 898 67 85 81 169 9 320 64 142 66 98 47 743 21 883 74 335 6 767 82 648 78 682 49 23 69 861 53 531 19 107 96 107 98 260 63 7 37 238 25 923 39 842 90 82 12 937 0 453 35 493 71 387 4 329 33 52 38 560 15 889 79 839 11 614 42 637 56 989 77 700 91 596 16 311 31 305 73 75 32 538 89 99 80 476 2 225 14 742 99 923 84 862 50 131 70 445 41 918 51 637 97 421 65 993 92 800 45 307 18 26 29 759 94 329 3 70 48 957 76 20 13 940 24 879 87 395 88 544 10 294 36 766 5 666 23 811 85 9 72 682 28 106 52 667 17 725 1 895 58 135 34 304 30 490 22 392 40 896 62 455 93 452 59 60 83 631 43 586 61 522 95 268 86 933 75 168 68 973 54 882 57 146 20 561 7 370 44 470 27 805 60 666
75 941 34 586 45 806 11 279 25 858 18 213 10 942 41 446 20 912 82 277 39 735 48 288 88 157 31 757 9 38 43 835 30 576 21 910 12 161 77 330 13 695 53 234 97 78 0 614 61 493 85 460 70 506 68 333 28 687 19 586 2 235 44 273 52 700 81 364 46 547 90 28 74 127 37 279 50 937 24 423 15 482 92 266 3 413 71 658 8 313 96 706 64 200 33 629 1 344 56 529 95 750 58 805 83 753 4 185 23 777 51 723 38 950 57 182 84 131 6 86 99 479 49 641 94 488 7 601 62 897 69 624 79 5 87 383 32 596 35 19 17 369 76 674 67 751 47 58 16 294 59 667 78 601 89 523 5 540 55 667 27 230 91 591 60 579 22 296 63 181 73 948 86 266 54 988 14 691 98 213 72 993 42 872 65 158 66 389 26 815 36 941 93 31 29 202 40 289 80 571
5 996 31 990 69 880 95 74 44 49 2 250 60 590 52 133 27 363 50 787 20 780 45 392 6 800 71 862 70 163 91 654 26 23 10 775 35 37 62 373 21 504 34 245 74 767 80 957 57 823 48 810 65 854 81 187 40 818 15 94 13 562 83 132 19 508 89 875 11 803 18 572 49 605 99 804 90 343 7 95 12 424 43 814 73 238 17 263 47 994 76 832 25 218 0 116 39 770 66 239 30 70 75 705 8 81 56 570 84 833 23 611 92 726 98 341 93 903 1 893 3 654 67 696 94 453 54 822 61 447 85 23 9 934 24 44 55 464 63 757 86 447 64 50 14 55 38 209 58 468 88 197 87 750 4 427 36 189 51 932 32 763 42 624 41 248 96 565 78 450 28 688 22 292 37 861 72 49 33 425 59 95 16 312 79 87 82 77 53 925 68 670 97 714 77 390 29 941 46 726
52 61 32 465 60 514 0 708 79 194 33 392 2 643 54 277 74 497 67 946 98 503 41 68 63 853 15 581 96 745 29 254 26 495 94 836 61 563 51 959 84 402 47 659 56 738 21 831 25 602 45 47 36 494 70 359 95 361 82 419 17 44 49 765 83 968 42 996 19 258 35 848 22 214 88 758 71 311 27 565 6 32 20 16 73 325 37 431 24 101 93 819 43 699 90 197 89 909 40 568 48 243 31 62 64 997 72 182 5 476 7 16 39 874 8 563 46 261 1 285 44 640 97 810 87 103 62 407 53 981 77 827 80 38 23 922 4 535 3 56 30 308 86 471 14 318 92 251 66 498 65 858 75 271 34 685 50 331 76 201 9 878 91 857 16 303 81 837 10 416 57 87 38 457 11 661 12 986 18 869 99 285 69 293 68 282 78 688 13 682 55 646 85 856 58 920 59 711 28 366
96 8 12 281 28 334 39 176 58 214 38 446 32 282 26 351 85 414 43 560 94 70 99 429 47 504 18 780 66 547 76 120 41 165 8 426 33 613 35 787 36 120 61 433 23 723 77 618 40 316 13 9 72 41 67 350 46 573 15 168 7 251 11 169 30 45 55 14 52 513 44 668 71 831 70 836 88 226 92 540 98 552 0 87 74 334 65 524 4 414 9 587 5 892 69 203 80 488 79 994 81 708 84 830 25 496 90 572 91 10 59 920 95 649 16 960 89 175 34 133 68 529 93 512 10 214 50 926 2 148 1 106 87 208 97 823 27 618 14 67 62 293 60 389 22 846 29 495 64 928 75 467 24 292 86 907 83 237 19 227 63 895 45 420 57 849 56 713 48 732 6 808 3 510 21 467 51 950 37 953 53 10 20 573 31 791 42 362 49 531 54 378 73 783 82 106 17 457 78 108
71 220 85 934 78 311 92 364 90 119 8 123 86 88 0 677 36 550 2 385 64 178 33 147 88 948 59 915 41 362 52 993 74 985 95 626 72 508 79 112 4 887 81 257 3 764 54 972 32 226 21 876 5 998 37 967 97 3 14 666 40 374 91 273 47 418 80 9 65 381 76 679 15 149 87 912 1 546 69 448 66 193 20 447 51 128 6 159 94 891 11 275 70 65 61 955 39 36 34 255 89 959 50 826 42 831 96 924 26 994 49 435 35 160 12 360 10 732 77 531 31 947 53 589 57 885 67 120 93 46 55 96 19 715 30 521 45 892 63 634 27 673 29 510 84 951 82 403 7 275 43 644 18 58 68 122 28 140 22 297 9 800 13 361 73 292 83 565 98 755 99 413 16 753 38 385 46 141 17 588 75 488 48 418 23 972 62 495 56 240 58 749 60 86 25 807 24 380 44 63
59 914 83 843 80 275 38 804 14 150 24 887 30 950 63 733 44 474 19 161 56 173 7 71 5 497 6 853 17 726 84 102 11 887 62 345 54 955 27 337 40 883 22 2 18 782 79 678 92 594 51 773 50 100 81 54 76 485 77 210 4 660 58 515 43 81 8 874 57 755 53 566 95 881 36 713 46 429 28 526 61 74 42 750 39 905 68 451 2 243 3 704 91 473 97 480 70 726 41 763 99 389 82 806 25 735 49 16 47 635 87 805 65 777 72 330 67 645 29 269 86 911 52 469 0 136 16 907 48 942 26 489 21 244 85 24 94 628 1 348 31 196 33 635 73 156 74 237 75 100 37 263 71 354 93 636 55 458 60 143 15 61 45 880 89 523 23 141 13 318 9 201 69 59 20 666 35 204 96 99 88 711 34 784 66 425 10 444 32 139 90 147 78 308 12 340 98 611 64 61
59 851 49 515 0 400 98 953 85 693 6 434 73 466 78 840 11 314 45 967 38 844 71 335 18 48 90 459 10 249 88 586 58 979 79 440 14 520 32 449 93 247 51 932 41 662 68 1000 84 781 95 283 53 705 19 85 99 408 2 737 55 445 24 83 96 891 28 244 29 493 12 707 83 241 23 743 92 463 16 986 42 808 35 827 91 452 21 821 7 586 82 849 67 426 60 457 22 666 26 459 94 856 69 919 66 808 63 304 61 470 25 756 70 417 30 30 57 959 31 239 52 414 5 153 9 620 77 12 48 718 8 442 4 102 50 669 54 987 56 603 17 991 15 128 40 766 37 838 47 741 97 932 86 56 46 413 89 180 74 253 81 839 34 605 75 103 65 751 3 201 27 356 64 643 72 367 76 63 62 409 1 216 13 676 20 537 33 114 87 957 39 29 80 898 44 400 36 511 43 540
53 168 70 520 8 725 89 664 10 834 22 403 50 91 54 584 19 406 38 388 73 417 90 235 33 630 98 529 61 832 26 349 60 382 52 147 74 249 20 76 91 765 68 496 56 537 65 857 5 278 17 112 39 996 25 89 51 858 9 292 69 965 92 243 21 619 77 2 36 335 87 244 12 255 71 509 93 891 4 510 94 7 31 194 3 623 78 695 42 692 66 661 97 351 40 150 86 53 49 546 81 955 1 288 18 918 11 455 95 813 6 232 32 113 14 894 57 973 72 998 30 834 35 537 62 211 83 342 23 233 28 862 41 47 99 17 63 545 79 210 44 384 47 273 82 400 0 42 58 112 88 173 64 163 85 868 67 57 2 124 13 856 76 924 7 703 34 975 80 895 84 514 27 656 45 263 43 685 37 201 48 804 96 686 55 142 16 515 24 293 59 849 29 958 46 167 75 635 15 402
3 629 74 549 65 103 26 853 85 861 52 960 70 322 13 184 92 345 66 786 67 113 42 701 72 811 28 246 81 391 43 164 19 466 31 598 54 527 90 785 91 623 47 404 6 84 2 974 94 938 44 854 45 640 10 953 69 110 57 515 4 213 5 61 38 885 71 409 15 931 27 142 83 449 24 801 40 799 60 486 34 769 21 59 63 524 35 181 80 380 59 667 75 664 37 421 89 205 1 365 25 846 77 851 95 618 11 116 14 227 20 73 93 475 23 654 64 455 78 689 0 172 79 59 96 754 55 916 39 607 18 684 84 345 29 233 76 401 12 257 56 524 97 201 50 863 58 763 16 125 88 454 7 925 30 8 22 134 8 180 32 402 61 740 62 47 36 400 73 484 9 420 48 484 17 869 53 267 51 694 49 295 82 645 99 149 86 757 87 63 33 260 98 998 68 601 46 284 41 801
15 481 97 227 49 101 58 542 2 15 86 446 50 136 47 278 6 402 8 664 75 685 9 414 5 727 39 903 57 552 4 684 37 711 53 1 82 698 98 700 27 112 7 820 68 467 96 834 41 812 65 717 22 110 45 857 11 838 74 612 48 200 54 394 36 380 73 587 66 462 80 224 42 173 94 423 1 466 23 848 21 745 63 872 30 641 3 167 89 103 28 939 85 581 56 707 20 471 92 542 44 834 93 515 76 885 77 715 55 743 34 611 26 318 14 518 0 540 61 647 62 267 70 201 35 34 18 408 69 247 81 199 10 906 78 701 51 662 87 28 99 38 43 689 52 820 17 707 38 662 25 826 83 806 40 258 33 809 95 954 71 657 88 800 24 697 13 286 12 966 72 559 67 656 19 284 79 791 84 125 32 236 31 225 90 697 46 956 59 477 16 616 60 925 64 792 91 431 29 623
59 717 50 593 79 873 17 324 43 495 37 310 13 784 28 732 8 769 19 610 41 224 27 468 47 417 82 171 22 833 72 625 34 911 33 612 71 162 21 473 60 683 83 989 25 948 44 796 86 804 16 801 91 53 62 493 54 12 36 621 94 616 92 827 93 997 96 680 70 374 20 725 80 223 23 677 14 851 12 466 57 522 67 565 9 471 90 237 74 139 15 818 5 759 88 831 75 341 63 142 78 423 55 287 84 973 39 579 3 439 99 788 97 281 58 548 73 839 81 284 85 749 53 631 98 448 51 437 48 468 61 166 11 833 89 840 64 320 35 83 46 610 69 5 30 647 77 369 66 169 1 97 87 466 38 705 45 367 6 141 65 130 32 522 76 133 29 769 95 217 24 210 42 880 4 885 0 907 2 257 56 55 49 975 7 447 40 53 26 541 68 8 52 494 18 807 10 143 31 601
89 878 32 612 76 555 34 36 27 491 80 136 51 707 57 533 28 819 5 837 39 989 75 591 40 172 7 18 91 728 0 163 18 845 88 135 63 589 90 835 85 382 16 564 6 239 54 12 61 436 62 744 71 449 30 738 92 173 14 823 46 723 47 957 10 20 94 245 17 256 70 529 64 706 2 656 95 543 73 700 44 945 68 938 9 900 37 489 72 270 35 867 50 363 3 929 20 707 60 509 82 944 96 377 49 478 79 929 53 5 36 454 97 793 31 775 8 273 83 541 84 670 93 394 77 490 66 87 25 439 26 826 38 375 55 194 86 280 78 835 43 876 98 51 41 34 42 915 4 650 74 262 29 884 19 169 48 26 69 448 67 527 65 153 81 894 11 132 12 543 52 980 33 21 99 746 59 826 45 60 22 177 58 774 24 894 21 284 87 671 15 292 23 923 56 590 13 234 1 185
74 977 25 863 48 36 38 716 32 95 5 541 8 994 72 452 75 82 19 232 26 650 46 123 62 847 65 22 18 812 12 608 84 901 43 593 50 866 47 762 52 986 55 411 6 965 34 712 58 168 23 194 14 734 85 654 45 163 99 94 78 830 49 866 53 922 82 606 28 675 1 661 59 263 76 27 22 263 30 781 27 157 35 741 21 526 95 6 24 917 39 513 71 820 92 449 9 973 4 476 64 232 42 117 87 125 44 225 80 801 40 321 41 960 2 606 77 924 93 307 91 908 7 829 67 519 86 19 3 405 13 726 10 965 81 129 68 764 31 522 15 383 33 78 56 95 69 850 16 19 51 934 37 206 57 846 94 531 36 410 97 49 79 913 63 532 66 668 17 529 54 705 20 521 89 427 96 842 88 589 29 372 83 839 90 97 60 352 70 321 98 134 0 208 73 730 11 951 61 917
70 51 79 333 13 852 89 626 33 958 0 980 25 764 27 238 88 277 53 392 36 141 38 152 85 311 14 476 51 553 23 660 76 472 24 544 67 737 94 299 77 802 35 92 82 539 39 356 34 935 6 98 37 960 19 176 11 422 92 685 54 85 74 291 32 367 7 945 18 915 84 255 91 925 44 832 10 629 3 266 41 503 68 379 66 46 5 55 59 626 4 66 95 636 65 418 93 911 15 674 99 701 29 165 55 660 1 317 69 804 20 568 96 706 31 656 80 872 81 837 26 379 42 229 8 321 52 977 71 5 61 297 56 272 87 559 98 432 22 336 62 571 16 15 63 95 64 948 50 577 90 795 58 534 12 933 21 728 43 945 86 161 60 586 48 32 30 893 47 21 2 877 40 571 57 294 83 710 45 77 97 596 73 313 75 619 17 341 72 178 46 955 9 409 49 858 28 751 78 679
1 91 6 537 27 377 60 791 14 155 96 471 62 332 33 408 85 592 13 498 71 73 48 510 16 299 4 965 46 136 20 262 75 271 73 801 26 341 63 403 41 702 25 54 30 434 65 871 2 834 32 897 12 161 55 803 22 431 93 423 58 340 51 691 91 50 78 816 74 827 99 472 86 909 88 279 36 729 57 889 39 82 40 669 66 76 10 428 98 793 19 590 67 663 89 693 84 640 37 371 92 534 97 585 77 622 17 318 9 541 38 349 24 389 70 45 64 220 11 623 15 210 56 837 28 475 45 254 87 617 80 631 8 926 18 198 29 265 61 64 81 38 79 451 72 442 42 323 94 36 3 999 76 23 7 369 35 314 43 214 68 779 52 993 90 816 0 742 34 788 21 722 23 288 44 621 53 111 5 173 49 399 47 554 82 262 50 959 83 632 59 989 31 493 54 316 69 662 95 715
62 741 83 576 11 941 80 18 75 994 53 806 43 990 69 291 26 920 16 955 71 798 85 349 13 165 92 605 39 169 78 613 14 298 70 486 41 416 22 411 24 475 27 532 20 269 45 761 2 953 60 442 90 230 48 645 84 969 42 625 50 190 30 997 34 107 40 984 46 851 31 914 32 808 33 548 54 197 86 612 28 552 47 120 25 365 89 429 10 80 93 645 72 821 73 779 57 909 58 716 1 985 38 133 61 655 51 104 77 626 64 366 66 173 94 458 98 139 36 695 18 217 29 508 3 26 68 431 9 935 96 607 65 949 59 790 8 567 99 335 81 29 7 183 6 717 76 715 79 916 88 180 55 601 97 851 56 87 67 443 82 712 5 211 23 176 44 61 17 551 19 636 37 146 15 559 91 942 0 938 21 897 63 90 74 65 12 168 35 182 87 302 49 582 4 350 52 669 95 211
25 156 59 405 85 675 99 719 10 49 92 225 77 271 73 244 8 573 44 917 34 379 64 937 55 576 53 821 82 815 61 24 88 389 18 52 65 122 7 464 26 978 40 950 47 486 70 481 75 101 24 344 28 311 48 124 5 180 17 700 27 328 13 69 9 553 93 200 95 890 38 937 52 512 41 958 89 305 66 354 0 639 1 446 21 654 20 361 62 801 94 807 83 658 49 2 42 126 97 148 57 398 84 435 90 827 63 515 15 756 56 487 86 209 35 298 81 329 91 159 87 477 39 186 19 26 14 304 43 907 11 294 32 103 71 728 46 928 22 884 6 776 80 665 98 211 45 825 50 363 29 1000 72 942 76 236 4 919 30 831 78 599 68 360 79 89 36 166 2 974 96 629 12 168 33 449 3 602 69 305 67 159 31 315 74 220 51 47 58 262 54 456 23 455 37 161 16 973 60 15
73 227 71 122 29 543 55 975 58 493 74 988 11 806 35 169 34 276 19 648 21 121 13 651 0 715 36 653 20 855 4 508 24 918 1 895 77 838 89 27 14 466 8 912 17 845 57 802 12 854 70 421 40 850 76 168 72 24 52 695 41 361 33 525 88 229 91 706 31 777 48 158 81 89 6 378 93 452 75 376 86 951 90 600 62 404 26 33 5 974 46 349 65 845 54 882 67 408 95 254 99 890 43 472 28 519 59 541 87 952 56 74 32 590 97 920 78 873 49 341 68 90 61 699 82 286 92 523 25 76 38 192 2 572 45 83 85 372 18 639 60 769 27 489 9 186 47 768 83 491 7 150 96 212 37 565 16 414 79 978 94 703 44 77 80 64 15 806 42 820 64 659 98 515 63 806 69 370 22 557 30 718 84 419 23 601 66 584 10 112 3 295 51 602 39 537 50 402 53 801
64 80 39 86 72 264 43 49 46 938 49 747 87 404 27 694 63 729 97 401 25 590 20 530 74 105 70 657 14 332 29 959 52 733 60 654 5 338 1 515 19 267 66 336 18 807 15 270 56 817 85 644 3 315 32 772 45 891 73 577 17 64 35 918 94 35 62 733 23 37 40 291 31 19 75 950 48 665 71 524 6 881 47 733 96 130 33 189 91 344 68 709 67 826 84 936 58 727 28 466 90 194 95 923 53 608 82 204 8 670 65 665 92 567 30 522 21 421 61 247 7 605 24 675 2 875 22 420 34 432 69 95 86 132 83 19 98 848 54 308 44 479 79 198 12 113 37 894 13 725 93 416 38 352 88 974 59 13 55 476 26 388 80 138 0 310 51 908 9 523 89 909 99 40 41 762 11 870 57 669 76 279 10 762 78 297 4 11 42 861 50 152 36 139 16 664 81 274 77 374
39 790 53 258 16 531 15 574 88 268 20 470 43 172 74 70 98 543 7 71 0 539 66 33 38 42 24 556 85 875 32 305 55 513 65 976 47 457 71 955 14 865 18 891 51 815 96 251 87 462 75 54 58 531 56 750 1 688 46 756 77 883 67 727 52 473 27 644 78 863 69 417 91 709 12 698 68 434 29 123 49 702 81 973 61 774 9 529 17 396 94 859 97 252 8 479 62 101 13 993 2 293 3 497 90 814 64 335 5 464 4 629 70 502 33 80 76 969 99 866 95 971 31 671 59 825 48 250 40 860 28 604 26 792 63 147 23 946 37 862 50 684 80 371 41 628 10 211 35 460 22 449 72 862 73 211 60 253 36 513 21 844 92 795 25 128 45 599 83 920 84 813 57 375 34 933 89 542 30 636 86 690 54 799 42 113 93 581 6 267 44 668 11 84 19 273 82 673 79 623
84 711 21 583 39 293 4 563 93 739 73 462 35 927 17 117 48 668 76 968 59 787 42 163 41 194 96 243 85 358 87 427 23 4 7 513 8 951 29 598 13 706 57 591 51 124 33 715 14 269 53 490 9 378 19 975 88 253 89 101 63 872 28 506 68 78 71 279 52 617 30 582 50 952 54 162 3 708 2 529 83 458 70 662 47 322 31 673 90 195 12 612 34 43 58 151 72 996 92 911 16 917 49 596 97 989 64 532 99 610 38 192 91 82 37 754 18 668 82 753 86 850 40 868 1 936 65 536 77 804 27 356 36 565 78 48 10 295 26 146 44 911 80 40 62 924 22 441 56 596 60 520 94 498 69 99 75 690 74 968 79 510 67 203 95 372 81 603 98 308 25 808 32 263 11 730 61 478 0 377 15 5 45 150 6 56 66 451 5 213 20 429 24 814 55 320 46 716 43 157
61 499 9 842 10 556 46 831 77 407 2 270 28 815 78 203 14 211 99 587 86 41 39 49 82 244 15 345 18 608 98 840 16 322 54 102 69 177 47 999 50 924 55 91 5 719 58 936 29 291 8 622 38 674 79 357 42 623 72 625 67 930 60 866 3 153 25 151 88 159 4 522 44 806 22 879 7 959 92 318 91 364 94 417 87 266 89 48 41 804 74 373 26 270 19 774 83 549 71 763 75 258 66 553 80 401 85 580 59 353 90 461 65 102 76 128 13 293 20 507 33 787 27 33 32 284 23 794 43 292 35 805 40 684 64 805 73 348 96 889 34 575 21 494 11 495 1 584 45 283 6 127 57 425 24 811 48 385 51 905 63 246 68 666 84 983 93 317 95 655 12 193 49 124 17 152 70 926 53 821 0 512 30 285 37 694 31 822 62 774 56 122 81 385 97 63 52 38 36 395
36 968 38 272 67 283 87 29 93 273 15 125 5 534 7 67 14 168 47 471 57 685 22 821 32 540 55 720 26 916 18 815 29 924 62 76 33 454 69 678 10 598 25 347 97 568 59 716 48 748 51 42 53 586 49 428 75 348 11 722 92 939 19 482 58 531 20 40 91 816 54 865 52 589 41 635 21 184 30 376 8 187 77 693 88 335 24 167 0 721 74 720 72 253 46 107 2 883 23 522 82 451 83 713 78 147 42 171 45 425 43 431 68 474 65 787 80 679 94 542 60 825 64 625 99 134 50 604 63 146 90 278 66 417 9 422 44 920 16 383 81 613 28 882 3 543 86 625 84 171 71 50 31 26 40 143 1 190 96 605 98 544 13 735 85 502 34 255 61 633 35 659 4 799 73 81 76 362 79 348 17 438 95 203 12 147 27 784 56 66 37 30 6 154 39 636 70 75 89 726
36 462 72 501 41 489 78 332 54 313 80 887 4 587 91 250 1 354 67 177 10 91 79 464 50 311 97 328 83 483 8 891 58 748 92 655 64 630 73 165 59 474 85 376 14 837 34 88 66 39 99 949 22 716 18 507 31 245 43 695 37 169 77 695 71 458 57 712 94 312 13 828 27 420 81 332 15 774 46 924 21 350 0 449 26 352 28 561 84 572 65 127 88 422 90 266 51 335 74 754 3 922 61 528 38 837 32 165 25 839 98 183 42 760 16 481 45 992 68 921 53 33 6 972 33 247 17 644 44 321 75 604 40 86 48 260 89 180 11 186 30 573 55 107 47 890 12 403 87 769 62 524 5 987 9 361 70 781 2 23 52 319 29 737 20 863 39 198 95 711 49 406 82 73 69 286 56 163 23 43 93 963 96 210 86 577 7 733 63 626 24 546 35 111 19 974 60 799 76 528
50 565 40 238 27 118 45 955 15 578 38 852 88 729 79 164 87 481 85 155 58 185 81 70 24 847 23 280 22 313 49 787 6 540 28 663 66 630 20 145 59 908 7 524 9 31 21 307 71 825 48 39 74 357 67 332 83 807 99 178 72 735 70 470 91 771 62 164 51 149 43 952 82 129 63 288 13 614 65 559 55 168 2 159 89 320 92 267 61 140 39 289 36 979 44 50 5 769 97 843 12 75 73 722 90 758 75 195 4 377 47 688 3 661 57 311 30 316 76 718 69 238 19 739 95 609 17 560 52 323 16 545 98 156 1 39 46 43 31 426 53 298 54 175 41 342 56 91 11 197 25 715 93 610 34 115 33 611 86 248 42 48 35 624 60 115 96 167 10 94 32 42 68 44 94 420 29 810 37 991 18 180 64 300 14 799 78 22 8 875 80 331 26 311 84 503 0 866 77 115
1 294 95 103 61 474 69 761 59 390 53 345 80 413 62 945 46 629 51 24 39 819 68 369 36 663 23 929 48 650 91 139 64 928 56 973 85 350 87 349 32 50 29 685 26 649 34 354 47 776 9 326 94 975 31 915 6 933 14 19 78 832 74 816 33 356 0 994 66 3 60 520 21 533 37 983 18 435 4 601 76 624 38 964 71 624 70 801 67 993 13 602 40 77 92 899 72 8 63 329 79 826 90 69 43 291 27 275 86 374 22 317 98 675 3 119 54 826 49 300 84 512 88 346 25 28 57 555 45 666 50 448 2 319 75 754 12 269 99 735 35 579 19 8 20 879 58 540 81 983 83 868 52 138 16 839 11 376 82 457 97 129 55 490 89 355 42 633 28 952 10 39 17 431 5 969 96 532 7 455 15 712 73 601 8 356 77 630 93 658 30 591 44 659 65 252 24 875 41 377
67 515 45 623 91 74 64 944 59 792 81 916 88 978 46 165 19 934 17 516 0 933 9 27 85 367 92 331 56 327 11 156 93 557 27 276 63 736 71 536 35 344 65 223 73 421 82 568 97 973 22 685 42 845 2 776 7 588 38 587 4 987 95 18 58 44 77 409 26 52 20 720 89 701 90 991 44 814 52 761 79 297 24 277 33 26 37 701 69 576 55 168 16 680 80 692 40 230 29 933 96 62 32 320 47 987 50 358 41 781 83 635 1 952 98 625 94 553 31 162 18 569 10 784 6 714 13 937 49 259 5 315 12 683 25 561 34 67 3 153 51 487 23 196 30 384 53 870 87 627 75 313 48 854 39 454 68 971 78 763 54 808 14 216 57 109 74 772 61 985 70 998 72 676 86 566 99 607 76 712 8 842 15 282 84 869 60 864 21 854 66 818 43 740 36 400 28 598 62 488
82 629 51 247 88 1000 17 938 16 133 33 371 85 459 50 189 80 285 4 537 84 797 18 518 7 501 44 16 93 64 68 208 74 877 32 955 54 646 26 703 62 592 19 284 57 541 89 867 52 557 5 822 94 498 38 144 58 195 48 76 96 734 36 914 46 560 14 933 1 983 98 454 65 446 31 936 64 902 75 236 29 187 59 524 35 712 3 137 37 883 15 736 28 459 90 160 24 844 60 722 70 543 76 32 61 270 71 971 79 958 97 961 78 557 40 567 63 521 92 40 95 756 0 234 34 73 55 723 23 488 56 390 22 495 77 926 86 278 13 737 39 512 20 995 41 786 47 932 43 217 72 503 6 957 69 998 99 387 83 529 66 170 27 846 11 602 73 39 10 813 8 48 67 768 9 289 81 360 87 326 42 881 53 750 21 220 30 688 25 322 91 77 12 976 49 231 45 811 2 628
74 73 55 499 68 727 81 908 76 414 11 532 34 756 84 894 4 719 25 269 51 955 37 614 85 610 44 668 21 573 49 446 65 601 82 830 8 127 27 310 79 331 66 520 15 244 42 470 57 741 24 449 88 662 18 598 95 229 47 403 67 177 63 69 59 707 39 144 31 12 98 549 36 205 93 945 64 796 72 984 86 693 1 193 17 287 20 244 94 361 92 256 29 370 43 961 23 398 10 571 46 72 26 828 69 594 40 217 53 23 90 932 70 717 60 857 62 152 56 841 38 787 91 543 28 587 71 276 45 233 73 397 78 741 41 193 0 633 61 6 32 855 99 946 16 307 9 734 87 228 54 598 19 930 7 277 3 735 77 862 97 833 22 514 52 790 58 399 33 992 35 124 13 447 96 691 89 359 12 604 75 901 80 274 2 557 83 134 5 247 6 191 14 725 48 566 50 493 30 981
17 46 30 712 61 600 94 32 60 302 9 367 83 997 41 255 87 90 76 607 66 302 74 871 45 708 27 31 35 125 33 828 46 986 63 685 12 678 0 56 38 735 3 197 68 432 7 262 85 488 39 653 21 759 15 728 93 581 25 856 71 801 69 148 62 393 28 346 40 266 58 413 6 568 70 442 59 327 1 462 78 309 64 707 79 196 19 529 92 861 73 101 67 714 50 222 91 27 20 714 89 33 23 479 77 337 8 26 10 93 2 600 51 816 54 223 81 528 65 836 84 676 48 509 80 140 5 306 88 694 24 241 13 843 72 174 56 375 16 346 52 773 26 204 75 854 49 477 22 333 96 616 31 143 44 170 47 889 34 377 43 113 14 308 32 835 37 180 97 945 42 622 29 681 95 652 55 64 53 609 86 950 36 406 18 510 4 962 11 306 90 555 98 545 99 256 82 749 57 431
73 782 40 323 18 691 35 751 91 211 45 488 39 725 61 952 94 470 12 977 62 324 83 833 20 278 99 833 56 722 21 994 77 356 90 653 33 567 51 150 8 269 37 126 74 573 13 756 47 919 81 996 26 632 31 124 22 181 25 764 93 581 67 604 53 625 78 801 69 798 86 170 29 93 54 513 68 424 85 12 36 238 71 966 30 513 4 907 34 806 70 69 23 289 5 46 89 589 42 339 63 100 43 483 65 954 46 19 0 288 7 496 10 291 49 949 38 866 80 600 6 519 82 665 41 56 79 1 87 748 95 592 60 690 92 601 84 315 59 187 17 649 48 569 97 988 57 709 1 700 64 226 98 734 19 771 72 484 50 940 9 439 11 484 55 859 15 350 3 869 52 276 16 493 66 679 27 15 75 714 88 554 76 691 44 107 14 1 28 720 58 129 2 564 24 324 96 1 32 345
71 191 65 155 79 150 27 35 55 658 48 146 26 976 14 171 19 122 51 704 15 750 9 296 56 848 57 229 52 960 88 611 77 696 80 204 43 279 40 37 67 653 69 960 87 855 20 281 54 348 36 627 98 514 39 449 44 339 28 505 10 121 0 925 63 558 24 404 4 322 59 702 47 630 64 729 41 25 30 944 33 622 46 247 42 100 8 582 86 91 25 768 32 440 12 799 66 63 95 335 53 945 96 974 58 763 3 481 31 362 68 199 74 287 22 281 94 633 76 557 7 687 49 636 23 190 35 857 50 979 99 379 60 392 82 165 16 467 61 142 78 268 11 663 92 813 89 901 70 347 34 49 90 437 29 610 37 38 1 765 13 823 97 258 93 953 18 229 73 156 85 915 72 201 21 800 91 127 38 368 5 523 62 217 75 371 17 967 81 523 83 42 45 211 6 747 2 662 84 758
18 629 93 925 0 116 72 427 53 724 13 181 99 373 57 726 78 328 10 575 17 191 90 809 44 36 6 665 8 729 3 239 66 676 27 209 98 79 21 561 40 793 48 331 16 947 52 121 39 147 51 943 79 340 50 267 43 210 68 537 11 566 56 755 54 592 49 730 97 686 28 481 94 230 12 116 20 807 35 641 75 738 84 739 64 590 96 479 32 226 62 735 83 270 77 648 85 424 74 934 95 417 87 260 88 745 80 62 25 836 38 144 26 147 42 584 81 494 91 280 23 691 14 760 30 797 45 649 58 457 61 257 76 749 71 155 19 992 65 262 59 565 7 622 29 694 4 994 47 191 92 908 41 340 2 273 24 652 37 92 70 786 22 952 69 386 73 215 36 723 33 575 60 684 5 331 86 1000 67 623 34 148 63 973 9 939 15 333 46 543 55 547 82 330 1 750 31 253 89 864
33 214 18 598 64 131 28 272 41 568 75 865 85 255 6 115 35 927 65 290 52 744 29 671 46 512 78 785 38 319 43 821 26 338 32 759 72 413 91 726 39 508 17 918 67 939 14 487 49 518 77 76 16 80 95 175 93 425 55 414 86 899 51 873 99 292 90 424 21 133 44 764 23 652 15 106 45 369 19 904 71 366 4 47 53 955 73 44 13 644 11 943 27 83 83 851 37 171 34 340 69 925 57 988 7 701 82 50 80 958 40 776 76 175 0 544 25 244 98 167 20 873 87 331 50 298 1 819 96 877 2 785 48 711 94 974 22 790 92 378 24 154 68 24 59 318 84 427 9 308 42 216 12 260 61 189 60 770 74 875 47 137 63 930 62 230 88 339 8 381 97 7 54 457 58 751 89 651 66 405 56 199 5 912 36 494 10 10 30 62 81 203 79 294 70 653 3 236 31 266
58 242 85 534 30 117 62 214 91 395 13 123 95 942 2 647 25 955 4 815 75 761 26 923 65 825 48 92 11 669 57 805 83 938 24 50 38 81 41 165 0 86 80 1000 79 85 82 574 76 396 5 431 71 180 70 956 59 314 3 47 55 714 32 436 29 309 64 864 88 727 34 630 94 713 33 618 96 533 12 997 18 781 1 328 50 987 31 79 90 47 87 863 66 662 36 151 37 768 46 445 40 113 54 144 45 923 97 981 22 17 81 476 9 231 47 423 35 560 8 939 49 286 84 339 17 700 43 839 56 889 68 246 14 226 10 396 78 243 6 109 20 44 63 253 77 695 19 918 92 389 7 553 86 710 69 815 53 781 51 589 89 193 60 14 73 550 21 755 23 119 52 599 39 505 28 616 99 411 72 188 61 805 16 283 93 566 74 310 67 85 98 88 44 452 15 722 27 541 42 533
24 750 67 335 50 905 30 436 60 395 9 444 56 754 29 55 13 667 78 799 17 766 52 282 71 466 28 79 25 2 65 562 77 494 95 19 32 975 20 180 0 501 27 755 79 327 37 648 93 5 19 148 4 402 31 635 94 529 97 42 23 161 74 364 2 597 85 813 18 518 98 390 44 679 61 558 26 510 11 980 7 658 83 659 84 973 89 692 49 152 99 822 43 612 14 938 76 387 82 164 81 833 8 957 12 272 73 633 51 875 68 102 21 152 22 680 92 103 36 812 72 436 15 280 70 364 1 61 35 125 87 643 6 625 75 799 58 534 54 56 42 198 59 901 46 750 5 88 88 893 80 949 48 886 16 205 90 846 3 942 69 867 45 574 62 993 47 526 55 712 96 848 86 156 57 25 53 803 10 607 40 9 91 815 34 354 33 418 64 226 39 92 66 322 41 700 38 628 63 643
65 100 31 894 46 301 22 876 32 876 67 153 28 868 68 426 63 40 88 434 15 956 97 314 39 17 3 815 66 932 38 269 14 161 40 270 81 174 90 638 33 153 1 428 54 562 4 847 16 37 89 58 47 854 76 438 18 527 45 644 64 604 42 525 80 261 69 788 20 240 78 7 77 48 55 859 95 980 11 334 96 946 72 855 84 730 53 386 41 115 17 944 85 694 43 396 58 159 91 125 70 254 92 736 29 711 56 852 62 478 94 857 24 707 75 638 36 476 98 894 0 729 49 144 13 981 50 794 93 269 52 998 44 946 8 922 21 190 9 434 25 923 61 575 57 616 86 282 79 142 71 811 37 954 74 64 19 707 2 280 60 310 5 859 6 647 7 572 82 329 59 602 10 91 99 321 48 527 35 593 30 393 83 329 34 836 26 252 51 547 73 534 12 593 27 472 87 839 23 743


==> anc/Large-TA benchmark/tai_j100_m100_10.data <==
100 100
16 383 2 688 5 782 39 856 21 777 71 167 75 344 81 284 93 708 53 445 54 135 40 846 74 258 10 58 69 361 19 309 62 489 68 365 29 15 58 803 23 730 89 97 84 207 47 43 83 348 41 553 30 830 52 478 88 167 99 88 17 267 77 58 76 820 3 351 61 430 24 832 94 185 63 612 96 623 20 664 27 227 4 35 36 363 90 611 60 964 6 852 49 328 7 933 65 732 32 816 43 114 11 269 80 939 22 849 95 551 8 610 34 100 51 470 37 644 31 51 73 118 92 792 50 579 13 83 44 500 38 539 97 460 18 80 25 972 28 532 46 776 35 631 98 885 78 932 66 396 70 29 86 513 55 430 67 706 79 644 91 138 48 507 0 356 87 720 57 161 85 247 26 866 64 85 59 465 15 703 45 547 14 127 42 290 56 658 1 879 72 142 12 170 33 345 82 331 9 996
5 477 99 860 85 470 21 19 55 389 20 827 32 840 36 504 37 694 81 493 11 499 77 854 17 416 61 753 35 713 3 33 15 111 56 895 73 53 12 512 27 831 83 777 57 62 2 822 41 648 29 123 71 85 60 925 28 673 58 172 82 615 66 119 49 369 74 504 76 590 72 10 9 633 19 644 68 491 14 759 18 550 8 310 86 110 46 584 42 402 54 470 43 702 65 548 16 722 52 404 84 803 53 832 89 834 40 7 88 417 93 987 6 436 69 575 70 551 13 646 94 263 34 577 79 949 50 550 51 788 4 565 63 509 97 799 87 780 30 244 44 311 26 439 62 686 92 835 98 936 45 389 78 421 95 367 91 182 38 964 59 37 48 500 39 546 33 167 47 694 90 382 64 504 31 163 22 657 0 115 80 770 25 931 7 55 67 923 10 192 75 660 96 137 23 957 24 340 1 687
59 618 87 591 9 186 67 636 64 969 14 745 28 45 0 152 88 939 4 751 8 37 62 798 58 61 5 665 21 596 60 923 37 911 92 745 20 175 11 665 95 163 94 249 31 674 48 442 93 341 72 382 13 972 30 983 41 757 99 772 26 322 74 148 7 391 15 176 61 863 55 929 47 444 3 372 19 841 71 512 57 233 79 2 36 95 96 221 50 525 6 273 12 382 80 775 45 409 1 701 69 235 78 394 73 271 39 478 16 819 75 198 43 709 49 399 63 494 76 872 70 763 98 696 81 761 82 859 46 543 44 427 18 451 89 779 53 530 29 272 17 352 90 254 25 236 33 13 97 225 54 999 24 626 56 142 40 876 85 751 2 968 65 916 66 415 83 314 27 985 52 813 32 936 86 516 22 187 51 553 35 672 68 814 38 600 91 156 77 575 42 817 84 590 34 332 23 217 10 190
73 376 34 217 41 557 17 647 81 910 11 940 52 670 92 621 26 368 10 933 1 282 40 983 97 768 57 813 38 992 8 60 64 708 75 540 55 734 77 118 62 490 13 128 31 593 76 91 80 407 65 420 84 582 20 1 88 312 0 624 32 757 58 837 60 962 33 930 14 285 85 448 67 700 15 385 35 970 70 726 83 762 21 322 82 451 29 548 12 741 24 409 50 200 43 221 86 309 96 318 2 457 63 970 7 648 16 729 72 530 47 804 56 509 90 891 59 91 69 487 78 201 22 531 19 539 71 837 79 595 30 209 68 260 49 131 95 915 45 730 37 121 99 356 61 116 6 657 25 444 27 848 48 35 9 671 46 237 3 745 36 799 66 414 39 469 91 890 42 24 4 416 89 705 5 13 93 125 54 54 53 945 51 159 23 805 87 624 44 223 28 609 74 567 98 417 94 605 18 102
90 773 0 595 92 152 18 84 35 699 7 46 19 521 43 217 53 174 83 432 51 946 34 372 68 367 85 282 4 894 40 284 6 774 49 423 58 656 42 241 12 92 66 394 61 213 21 701 57 569 74 643 93 174 50 623 9 739 23 421 76 910 3 588 80 96 38 503 60 458 45 50 71 547 64 629 94 630 36 410 73 498 81 754 37 260 69 81 62 488 13 76 78 743 75 835 47 350 11 756 2 478 39 557 63 397 33 889 31 636 14 470 91 159 84 416 26 635 22 824 48 99 79 274 41 41 1 49 8 7 72 90 27 555 20 913 96 183 52 633 67 919 97 191 24 131 29 96 77 566 87 972 82 519 55 354 46 693 56 556 86 973 89 123 25 596 65 676 98 949 54 264 44 655 99 660 5 404 32 404 28 395 15 11 95 546 30 853 88 171 70 625 16 813 59 585 17 424 10 542
99 723 95 504 80 503 16 180 81 989 27 455 14 124 78 979 45 240 21 470 39 404 59 673 10 781 74 279 60 896 44 995 57 935 53 739 50 29 41 285 58 660 40 987 64 817 0 234 88 541 73 704 31 256 51 857 97 536 61 351 72 436 3 148 52 821 83 628 71 851 55 606 42 373 37 786 7 818 30 728 76 766 36 397 4 375 43 407 22 619 35 364 34 685 56 926 68 640 15 902 49 201 8 332 13 492 69 432 75 361 18 442 96 495 29 168 33 427 98 683 25 978 20 169 77 467 6 48 93 582 46 83 23 831 38 135 89 373 5 502 84 717 48 111 90 709 19 707 47 812 63 179 54 723 79 575 66 631 1 529 24 276 70 901 2 254 32 269 91 318 26 255 17 879 82 862 86 509 94 393 92 434 67 717 28 801 87 242 62 834 11 798 12 757 85 863 65 318 9 925
23 442 97 918 70 336 15 246 95 874 66 972 58 965 53 224 57 337 36 195 5 211 67 503 92 734 35 572 90 505 63 364 14 247 59 909 11 583 76 972 37 314 71 751 20 639 42 202 56 360 69 518 19 395 29 545 24 819 49 653 4 62 9 731 46 721 31 814 72 639 8 783 3 977 10 404 85 783 39 530 93 713 74 373 33 236 16 588 27 466 21 550 65 798 64 182 28 468 96 805 81 254 40 389 48 211 30 853 80 831 52 190 51 83 55 34 73 444 45 534 22 679 44 322 89 329 94 180 61 116 91 19 88 742 68 134 62 717 18 246 17 94 32 829 43 432 13 368 98 302 54 974 84 5 82 601 2 440 25 133 87 655 6 131 77 415 99 176 47 747 78 377 86 181 75 53 0 205 7 513 38 577 1 457 50 58 41 192 60 292 34 831 83 793 12 864 26 130 79 121
22 930 90 296 31 445 93 373 78 8 77 840 5 613 49 999 75 835 91 112 83 957 38 967 62 221 72 948 51 639 12 111 36 615 18 670 29 423 14 916 68 396 42 344 65 516 48 790 55 315 98 619 86 843 2 829 53 170 84 426 26 206 46 290 25 573 24 708 15 666 32 895 37 398 3 794 73 670 9 572 87 847 89 918 4 71 59 775 70 3 27 667 80 40 52 207 39 474 13 391 71 767 64 773 8 611 7 866 47 883 44 680 11 44 56 121 82 313 30 731 99 36 76 356 67 726 60 125 41 842 20 104 61 303 43 517 85 143 1 729 35 332 50 992 54 150 79 184 40 915 66 361 34 603 69 573 45 736 96 203 0 641 6 361 19 42 23 182 28 614 17 627 58 305 33 523 10 785 94 861 57 164 63 926 97 300 92 186 95 791 21 463 74 588 81 846 16 321 88 797
87 885 46 450 8 563 36 432 43 755 89 666 41 709 54 945 70 531 31 725 71 138 15 168 80 816 22 905 26 924 27 578 42 729 69 304 28 195 32 981 65 503 57 99 2 870 97 673 9 77 16 649 49 12 73 388 23 168 7 380 64 972 39 66 10 406 75 264 76 680 55 8 1 618 79 736 82 664 13 635 12 469 84 144 25 27 63 210 85 210 98 457 53 496 5 869 51 72 78 940 30 35 14 496 91 106 11 238 95 300 35 696 19 658 20 876 60 425 56 616 90 9 92 332 61 35 34 496 58 564 44 7 18 742 50 675 74 913 33 679 77 473 66 252 81 511 17 488 59 350 0 405 4 475 67 502 52 684 88 715 3 255 47 556 94 927 99 201 24 165 93 244 29 121 37 39 48 409 96 320 72 98 38 374 40 244 83 379 21 123 6 579 86 165 45 348 62 745 68 774
59 113 68 912 37 964 52 606 7 172 83 964 19 799 95 76 29 440 57 532 53 178 42 728 73 626 55 315 44 235 31 211 97 716 45 951 58 643 79 178 93 708 84 736 91 724 63 883 23 708 22 581 40 112 94 920 96 675 71 322 10 605 50 877 56 745 20 914 33 229 86 23 69 311 75 14 99 466 61 699 62 365 65 151 60 887 72 953 13 461 54 413 5 65 4 475 30 980 16 44 28 668 25 989 2 657 38 816 26 962 78 147 11 726 0 958 77 286 76 441 92 220 27 390 39 647 49 635 47 403 36 344 81 384 15 794 12 542 82 706 3 980 8 864 43 637 67 163 51 415 87 616 32 324 89 287 14 871 1 309 24 569 64 392 18 97 46 733 6 235 74 957 9 248 34 881 70 245 98 465 41 201 90 964 21 778 48 131 88 234 80 157 66 83 85 702 17 208 35 859
71 540 72 388 81 16 77 389 70 876 23 844 57 989 99 219 98 211 26 484 37 456 84 20 0 374 10 525 52 6 41 892 3 333 21 786 8 339 68 290 50 294 42 100 45 668 91 492 53 955 36 222 78 146 28 807 4 550 94 487 15 842 6 847 34 844 5 497 97 642 88 910 51 367 17 733 27 494 69 245 75 102 74 153 89 752 60 389 63 128 32 240 18 878 58 864 44 21 80 236 29 94 86 201 64 381 35 994 30 812 79 165 65 713 39 769 87 156 16 940 47 543 56 705 13 826 9 744 55 508 46 44 22 630 24 329 25 826 33 740 11 654 49 450 1 817 85 841 82 780 83 476 20 50 19 509 90 615 43 372 59 734 48 558 66 293 95 403 92 29 96 46 14 485 40 275 54 514 12 859 38 50 67 825 31 267 76 758 7 660 2 636 93 935 62 330 61 417 73 72
56 216 17 507 4 545 15 478 13 520 12 673 18 951 76 932 44 872 72 823 23 931 27 84 77 628 32 348 82 916 71 708 97 794 43 550 89 515 69 58 73 233 78 693 26 803 83 626 65 110 98 43 93 484 0 309 99 681 59 854 39 214 74 647 80 662 35 112 51 683 46 758 9 232 57 188 40 909 94 458 34 952 87 428 3 591 96 325 45 171 81 51 79 880 67 848 5 233 36 700 85 905 62 87 49 778 95 245 33 240 2 90 37 899 58 988 70 741 50 449 47 926 16 213 53 826 14 348 84 631 31 77 30 143 55 724 63 931 19 94 28 731 7 537 11 236 38 631 41 143 42 321 21 359 92 878 24 108 25 42 48 830 60 45 6 629 68 732 64 784 90 967 91 455 61 654 86 502 88 381 29 204 75 771 22 314 10 618 1 375 8 425 20 176 52 127 66 370 54 918
65 22 56 35 23 52 36 783 39 952 10 3 66 614 25 86 72 284 95 322 47 244 41 527 78 988 26 821 43 609 51 399 68 713 30 430 4 362 11 26 22 780 71 146 57 797 42 967 6 577 83 513 79 515 49 10 92 317 67 554 87 256 70 703 55 150 52 737 31 332 16 22 20 929 45 902 44 881 59 719 14 157 34 506 91 701 63 738 54 39 0 632 28 594 13 715 60 616 80 366 3 520 74 57 89 121 40 519 61 964 8 778 38 599 24 223 9 769 27 973 2 832 88 322 29 965 64 491 62 501 97 105 7 695 5 306 35 42 12 578 18 292 93 272 73 152 77 299 69 457 19 936 86 852 82 666 1 795 76 492 75 177 85 948 33 274 48 448 90 568 81 912 17 244 32 278 46 840 98 287 96 654 53 700 94 848 21 435 37 324 99 254 58 40 84 897 15 778 50 592
86 648 62 668 17 851 99 53 50 640 7 967 27 902 12 373 81 807 32 791 37 786 23 350 45 144 6 691 90 710 11 514 34 294 1 417 95 394 91 409 96 552 63 70 14 764 36 395 84 415 89 745 61 259 76 596 66 764 70 212 49 520 56 100 35 734 39 624 43 474 46 122 16 194 31 669 29 792 78 884 51 835 10 355 75 977 93 350 24 497 92 656 44 559 71 13 18 14 94 869 72 10 42 30 85 371 13 631 52 809 98 375 22 185 54 672 33 196 8 986 77 771 19 847 5 245 88 362 73 577 79 762 21 44 0 59 3 688 80 519 69 881 67 99 9 717 28 162 83 709 47 158 64 768 4 693 68 737 53 914 48 749 59 850 25 752 41 609 74 741 58 998 82 257 55 636 26 419 2 11 15 516 40 266 87 995 38 309 97 165 30 877 60 837 57 550 20 950 65 221
86 983 80 921 8 679 30 771 99 680 81 687 59 865 16 60 65 337 73 105 49 201 97 1000 0 766 42 18 68 608 40 566 13 546 20 704 51 518 28 534 50 577 35 64 54 566 29 610 38 814 94 563 12 285 96 346 22 29 61 736 3 716 98 731 25 835 55 423 89 942 53 203 19 537 44 696 66 99 37 739 82 824 74 158 14 18 90 937 52 630 57 963 34 685 23 657 46 814 93 888 10 806 18 920 88 934 79 33 72 128 70 877 76 738 5 380 17 672 43 452 87 30 92 788 21 2 4 608 47 32 39 758 56 864 6 21 67 252 48 927 2 933 60 535 32 161 58 496 36 576 33 882 84 728 24 679 91 764 45 255 26 501 9 147 63 172 69 447 85 78 15 211 75 444 83 415 77 25 11 660 7 722 64 153 71 659 31 46 1 924 95 523 62 338 27 185 78 611 41 989
61 635 75 481 48 476 68 956 98 224 52 59 27 600 12 439 25 553 9 803 28 785 59 722 58 883 44 116 99 277 8 975 51 911 42 435 35 887 55 789 67 673 96 768 79 720 72 178 95 352 76 369 81 925 85 381 86 789 7 77 94 538 6 593 54 53 65 498 77 420 69 551 40 977 18 116 2 596 91 747 57 925 92 531 46 912 66 504 70 29 97 279 15 227 21 499 49 746 83 915 16 117 22 425 73 932 10 539 5 53 78 214 13 986 37 851 50 322 34 11 90 854 63 213 0 401 71 699 38 380 47 663 4 129 36 314 20 528 30 527 41 226 11 266 64 390 89 291 93 420 1 972 60 933 39 977 32 204 43 592 80 757 87 104 17 353 24 601 84 656 26 250 3 949 31 639 74 773 14 838 19 47 33 922 82 239 23 854 88 909 53 239 62 84 29 2 45 478 56 883
23 513 68 286 59 582 78 930 97 443 8 751 64 755 17 914 88 32 55 693 76 564 4 193 34 980 99 118 91 441 95 991 29 824 30 200 54 461 98 242 46 492 57 208 42 472 15 36 18 621 9 635 53 721 79 619 75 914 72 31 77 193 92 725 87 872 86 360 70 906 82 821 44 206 36 339 47 519 39 430 37 83 93 672 28 261 81 675 13 842 69 953 49 599 19 617 80 432 35 721 71 671 24 850 48 444 10 3 61 432 58 31 33 77 3 536 60 625 74 193 83 538 38 28 51 708 32 764 7 306 26 566 27 524 0 560 5 475 2 874 56 932 65 413 1 656 63 277 84 813 11 18 6 780 12 724 40 336 85 890 73 675 62 802 16 449 21 228 22 848 89 860 66 220 14 886 31 265 45 322 20 513 43 829 25 959 41 236 52 107 90 948 50 345 67 278 96 743 94 582
48 104 66 938 94 928 37 25 58 116 54 441 11 687 33 386 79 910 38 125 75 863 85 222 82 495 10 262 80 367 23 596 76 741 89 79 46 776 77 685 36 430 22 460 40 54 18 541 14 181 47 891 52 716 42 657 96 530 24 172 69 136 39 828 71 974 64 349 68 5 84 584 5 212 83 335 61 303 4 334 97 730 8 367 90 786 25 330 93 359 41 769 59 979 19 302 16 951 2 904 32 424 65 448 98 505 17 995 31 939 7 435 74 297 12 140 73 225 49 943 67 906 81 618 63 681 35 902 60 155 88 809 26 969 30 29 87 978 78 187 95 690 56 954 70 759 62 989 1 67 20 280 15 167 6 944 13 515 44 341 99 49 21 507 3 584 34 284 91 972 92 474 45 940 0 147 53 471 28 837 57 479 86 131 9 675 29 655 72 992 50 303 51 979 43 928 55 645 27 740
90 780 23 82 27 99 52 60 82 671 34 805 21 327 39 870 36 635 95 119 83 274 69 269 78 679 56 939 35 915 13 91 32 485 62 365 24 542 19 243 25 698 7 152 87 34 72 728 0 234 58 588 50 809 67 61 76 665 18 607 85 672 84 761 98 12 9 439 97 406 45 654 66 486 75 169 12 586 31 223 38 447 99 313 47 325 54 444 37 622 89 326 16 478 20 587 59 350 3 825 70 268 14 501 65 815 46 786 74 782 53 810 11 252 2 959 42 54 44 321 1 746 64 154 80 853 4 256 63 720 94 590 29 232 51 685 61 857 93 110 17 815 28 663 55 998 10 682 71 486 40 820 68 641 86 783 91 45 92 527 60 309 15 65 96 106 43 709 8 985 73 815 81 350 49 309 33 419 48 660 30 333 41 586 77 217 57 101 79 103 88 318 5 394 6 332 22 12 26 492
48 44 71 712 78 348 52 330 72 206 66 479 92 739 19 897 27 901 53 169 6 724 55 139 73 237 14 610 80 221 15 400 7 269 23 371 1 808 20 477 54 829 46 461 57 929 32 826 45 547 85 764 97 211 93 877 22 688 81 164 36 862 50 832 47 162 79 947 2 387 65 548 5 498 96 723 31 976 12 593 69 166 30 682 90 14 63 219 35 489 4 615 24 943 11 850 34 134 91 666 95 662 10 662 3 740 99 889 51 303 33 21 83 171 41 555 74 181 59 451 87 197 40 915 94 562 39 5 77 895 64 3 17 81 62 402 88 870 89 314 76 879 29 14 68 143 38 108 28 544 0 732 60 823 75 76 58 982 84 151 37 161 9 960 21 644 25 93 13 86 42 201 16 625 44 641 82 326 49 166 98 985 8 635 70 324 18 756 56 629 43 742 61 648 26 876 86 401 67 710
67 647 14 873 81 446 27 332 64 277 23 444 13 758 51 424 90 658 10 582 96 685 16 714 31 465 66 297 84 496 77 141 40 69 69 779 33 165 50 536 42 535 94 81 71 770 26 9 97 291 58 844 24 393 20 368 75 105 56 994 46 529 39 750 74 431 6 835 80 688 79 393 18 963 73 414 36 524 95 597 61 805 55 64 48 633 98 200 3 667 5 57 15 348 87 129 4 855 2 563 63 287 68 486 11 323 30 551 43 957 57 866 41 501 49 110 62 45 8 311 72 765 91 512 93 283 32 949 1 467 52 333 54 809 34 63 29 45 28 294 76 398 92 422 70 950 83 319 85 285 99 60 89 507 60 923 17 590 7 383 21 239 47 244 37 961 86 809 78 990 0 142 65 438 82 456 9 590 22 566 53 914 59 478 44 521 19 996 35 932 88 103 25 599 45 866 12 142 38 82
98 793 15 48 68 159 96 399 67 352 7 430 56 253 91 268 76 372 35 909 55 384 78 115 48 408 14 514 90 769 46 611 26 555 37 200 80 185 79 9 66 778 45 169 23 318 36 802 61 632 52 656 99 936 40 624 53 935 74 574 8 90 54 600 92 504 2 120 94 244 77 84 41 783 65 593 19 333 51 713 82 178 71 145 95 78 31 143 29 264 4 770 20 2 85 408 86 174 5 786 69 553 87 727 33 68 24 898 75 348 97 535 89 39 21 442 47 715 70 69 27 759 17 486 18 425 39 315 32 897 1 834 72 969 3 657 6 503 83 845 12 106 59 922 38 146 42 437 28 510 49 680 43 434 44 815 9 256 93 93 10 612 60 584 30 828 88 800 84 178 25 933 58 624 22 416 50 353 34 276 81 704 0 288 62 796 11 422 73 112 64 847 63 173 16 97 13 426 57 875
46 708 86 965 57 999 76 361 66 424 65 283 34 546 14 19 97 186 45 669 15 592 11 966 30 945 62 974 32 628 74 279 25 591 22 215 28 295 35 242 96 907 82 499 24 436 69 863 73 184 95 632 67 610 2 602 48 355 87 771 13 634 16 804 19 721 39 566 68 568 17 307 44 351 7 904 51 287 90 395 12 275 53 489 79 957 9 7 33 616 92 680 41 966 77 544 72 823 78 340 31 644 93 713 49 944 70 459 50 371 60 157 10 584 47 930 81 931 61 893 27 37 59 226 54 423 40 298 20 772 55 131 99 706 43 139 36 459 80 496 3 689 64 164 38 171 91 126 21 939 26 971 63 133 85 282 1 293 98 120 0 110 23 727 75 243 56 216 58 517 18 304 83 417 5 6 42 513 4 16 84 7 89 943 29 903 52 91 6 339 8 136 71 176 94 1 88 136 37 62
89 594 94 727 4 252 71 634 50 549 70 857 83 543 24 783 81 246 85 600 88 663 96 185 3 824 97 700 66 120 30 708 19 765 60 278 17 537 77 678 25 157 74 589 33 51 63 130 51 654 1 19 44 866 59 722 27 849 42 419 37 6 15 552 82 45 13 169 32 187 20 137 35 477 5 805 26 939 16 527 58 332 47 406 87 766 29 329 98 201 2 375 7 120 73 65 54 181 76 105 78 697 39 169 56 849 43 605 69 970 34 987 57 685 49 692 46 914 41 100 8 355 21 949 64 824 95 525 55 290 72 26 6 539 75 478 92 207 36 775 9 374 22 606 62 165 86 487 65 607 28 403 61 445 12 405 80 222 67 586 90 569 91 805 23 555 45 364 14 946 84 725 52 328 11 878 10 665 53 563 68 197 38 59 18 171 99 772 93 379 48 880 31 501 40 93 79 840 0 491
45 727 63 834 44 265 70 857 14 477 67 745 6 294 91 971 68 496 87 642 34 462 50 324 57 804 62 965 30 244 65 994 9 658 96 256 39 529 64 582 7 382 69 68 56 65 16 17 25 819 19 403 61 2 59 765 54 953 74 904 33 126 48 222 60 977 3 898 43 466 40 603 1 471 29 510 27 294 86 805 66 526 11 545 97 165 5 859 2 754 18 911 88 319 36 942 20 423 10 531 23 306 81 216 95 319 47 387 31 992 35 652 15 480 94 70 17 225 98 978 0 155 80 973 77 672 51 154 21 345 13 532 52 139 22 946 53 456 85 676 78 797 26 677 37 451 93 974 28 958 83 602 12 480 76 85 46 498 92 166 73 443 79 128 55 614 89 295 38 728 58 516 4 94 49 895 72 454 90 498 75 724 24 321 82 335 41 474 32 500 99 987 71 251 42 691 84 779 8 63
21 404 10 397 76 253 41 848 31 116 47 669 57 213 79 198 86 650 94 461 72 679 17 661 2 364 35 646 64 1 99 896 61 206 68 698 0 793 9 782 95 41 19 122 16 304 60 807 65 887 98 193 81 244 43 429 87 419 11 572 74 27 24 625 53 517 45 662 59 195 25 848 62 195 20 355 88 678 3 450 84 291 37 33 83 939 48 120 39 765 89 495 78 160 75 199 1 469 92 3 51 899 33 917 38 349 23 307 49 280 34 407 66 482 46 255 22 909 67 108 54 997 40 921 63 177 6 802 5 618 44 547 58 586 29 963 27 69 15 996 96 366 90 587 93 296 91 174 80 514 18 617 77 841 71 7 52 766 32 944 69 856 82 73 26 561 4 489 42 615 30 272 12 441 85 110 73 994 97 144 36 818 28 205 14 605 70 289 56 48 7 279 13 701 8 408 55 872 50 708
94 822 19 323 57 96 86 277 95 780 54 184 75 511 85 174 67 742 28 218 55 559 15 510 4 756 31 82 11 871 97 548 39 465 93 854 36 757 63 472 78 763 44 544 32 857 70 979 9 231 10 198 82 428 91 147 80 962 47 633 8 191 12 599 49 155 52 404 89 536 20 164 16 84 64 699 6 559 0 586 2 367 92 605 40 544 61 798 7 108 24 872 35 89 13 548 33 400 81 272 90 138 68 712 83 314 51 59 45 260 29 889 62 408 65 852 41 490 22 811 56 830 23 682 48 476 87 624 88 70 96 948 26 603 53 747 74 219 37 187 84 71 1 352 21 303 99 852 42 539 77 603 58 813 98 992 76 66 5 435 3 33 14 434 71 411 17 179 72 339 79 821 59 992 30 501 46 642 34 823 43 285 38 595 27 981 73 758 66 67 50 60 18 532 60 646 25 468 69 247
79 478 53 708 77 960 0 766 58 764 2 865 12 854 55 34 65 178 40 398 26 863 74 711 35 430 27 953 34 461 83 781 19 625 23 330 61 377 90 386 75 370 57 156 85 345 21 471 17 10 69 755 11 504 54 637 91 138 25 438 56 647 5 867 22 320 51 169 28 577 38 576 63 49 49 883 81 901 80 423 44 32 31 102 82 284 13 988 68 516 71 104 37 2 67 953 33 768 78 293 9 610 93 461 8 700 43 919 20 474 64 914 48 569 84 363 15 950 47 241 59 626 95 281 66 976 24 468 46 830 50 736 36 29 92 848 60 26 45 819 62 634 96 277 41 394 10 492 6 365 87 916 1 984 72 628 7 584 4 892 42 125 14 404 29 233 76 208 18 717 73 523 97 701 52 48 32 792 99 700 89 34 98 419 16 834 70 538 88 316 30 510 3 859 86 379 39 71 94 836
68 842 15 303 80 403 85 25 32 645 21 132 12 302 94 564 59 668 35 880 67 155 29 969 62 604 20 241 25 128 0 505 88 999 96 212 53 549 56 919 58 896 60 912 2 968 3 535 8 188 6 414 86 862 93 756 54 220 84 400 9 860 66 278 92 415 87 363 10 691 97 911 16 253 72 866 98 754 13 753 43 918 41 288 45 389 82 118 39 472 23 930 61 428 74 275 44 536 31 710 28 398 99 881 42 255 26 244 73 788 48 865 83 870 40 360 33 114 71 732 19 677 17 625 76 392 30 100 79 444 11 90 24 87 63 867 1 701 47 122 36 294 49 414 4 128 7 401 22 348 78 285 51 526 57 273 18 56 70 689 52 538 27 166 34 997 5 755 38 937 75 84 65 633 77 685 46 290 69 341 81 156 50 455 91 449 64 875 14 622 89 449 90 853 55 312 37 961 95 352
18 625 23 223 75 342 71 39 96 144 64 478 62 483 42 322 15 33 0 883 56 178 3 202 80 834 22 496 68 5 63 112 57 945 16 708 92 981 45 472 40 238 19 608 27 17 67 764 51 180 34 626 17 924 20 945 89 814 14 241 90 39 21 410 82 262 73 71 2 486 32 800 60 601 7 844 39 215 79 298 48 110 84 900 54 708 55 583 24 53 38 599 52 914 33 197 13 516 58 528 70 322 31 980 74 509 91 925 49 212 47 429 87 51 93 826 69 108 4 89 8 787 10 778 59 253 28 343 97 584 46 364 76 49 5 517 37 486 78 22 66 82 43 721 11 392 6 184 44 419 85 629 29 197 86 455 36 536 1 926 98 125 99 924 81 557 30 327 61 682 77 177 25 666 83 103 65 2 88 95 72 899 35 411 94 88 53 791 95 781 41 1 26 154 50 195 9 636 12 706
58 517 38 928 39 2 72 707 61 732 62 323 22 587 88 985 84 608 87 797 3 404 40 462 80 425 57 228 78 257 60 172 18 203 36 311 94 293 86 5 46 820 92 709 9 676 63 381 95 105 90 51 51 973 35 348 27 136 19 184 45 811 13 308 4 745 98 663 77 803 8 651 55 541 74 649 75 471 14 925 82 721 29 68 25 961 15 338 76 540 48 347 73 924 37 143 67 491 47 963 93 299 70 788 65 85 79 504 7 557 83 809 32 2 54 906 16 560 89 590 64 448 96 39 28 34 6 493 21 909 12 542 23 47 44 846 91 568 34 421 5 565 99 559 43 155 42 200 69 963 68 982 33 233 20 783 50 296 49 901 56 413 10 826 41 615 1 256 71 291 24 692 81 392 52 125 26 535 17 793 11 290 59 321 0 931 66 308 31 509 30 27 85 263 97 82 53 364 2 303
23 449 93 77 54 207 67 450 6 492 40 734 33 151 39 901 85 844 35 506 34 658 92 368 71 495 11 936 98 182 78 260 46 279 3 284 41 978 50 220 25 229 18 539 79 616 70 489 51 215 16 499 7 695 43 833 0 786 24 630 19 61 83 764 86 267 10 124 91 266 80 82 30 654 58 697 87 703 21 980 69 930 5 602 52 197 32 734 48 372 89 223 26 171 55 469 57 32 65 262 64 903 28 683 4 382 17 156 61 149 90 380 88 408 59 800 20 85 77 819 60 874 75 246 62 615 2 374 8 130 63 85 82 594 37 676 84 55 12 590 66 154 47 319 42 542 45 289 14 63 13 265 94 744 72 117 29 658 31 407 76 783 96 588 53 123 68 308 15 847 56 945 97 5 74 572 81 305 22 463 9 587 73 22 27 475 1 935 44 76 38 92 36 587 95 517 99 250 49 138
73 106 25 776 32 377 15 833 58 861 33 4 27 530 95 767 2 223 56 758 80 703 99 197 90 67 66 83 6 881 26 69 51 44 89 453 38 493 94 645 85 439 8 788 17 525 70 244 81 344 5 308 50 298 30 568 77 690 68 720 1 391 93 386 34 955 65 460 87 970 7 623 82 595 69 863 91 51 44 683 12 325 0 429 48 639 14 764 16 973 57 495 62 134 53 48 75 394 21 509 92 576 55 788 97 861 83 66 46 302 37 611 63 935 61 770 28 669 52 591 67 82 98 691 43 277 11 247 20 254 79 348 23 663 24 820 40 251 49 238 45 118 41 545 22 358 60 846 74 245 86 904 54 340 35 780 88 542 4 259 96 283 3 684 13 514 29 389 47 896 9 239 64 980 36 782 72 387 10 484 19 959 59 772 18 975 39 712 76 112 78 509 42 486 84 439 71 55 31 374
48 178 75 141 58 527 82 14 16 157 4 902 92 653 10 868 25 618 64 358 20 853 26 425 51 452 68 495 11 319 17 364 90 628 5 397 98 753 35 81 86 872 40 639 74 558 54 844 63 615 46 76 30 76 60 144 89 625 87 430 47 315 39 255 14 363 42 760 52 177 56 428 73 960 28 672 0 971 33 301 77 851 50 209 37 206 81 166 3 914 78 145 45 700 80 452 97 468 34 409 2 570 24 360 57 394 6 70 12 941 44 91 69 979 83 258 15 652 7 844 8 714 70 376 55 217 76 955 88 411 96 875 71 442 49 489 23 643 31 697 99 452 72 94 43 636 66 833 29 591 18 279 36 695 19 526 79 988 27 378 85 348 38 983 95 74 32 55 62 165 59 717 91 528 84 37 41 922 21 464 9 613 13 973 67 469 93 142 22 380 1 759 61 981 94 129 53 772 65 40
37 872 12 836 97 915 58 5 15 56 52 234 63 994 19 526 74 953 72 131 21 203 99 570 73 105 0 555 29 799 95 570 67 213 83 849 46 356 76 789 34 429 45 569 89 723 6 184 55 342 68 982 85 592 57 895 38 646 17 240 75 707 49 557 78 36 77 437 56 828 91 780 18 140 71 992 66 227 8 121 54 130 94 387 84 453 62 375 42 783 30 25 79 91 65 798 39 271 20 357 35 444 61 471 93 899 1 416 44 858 53 96 43 433 40 451 28 114 23 575 81 617 5 58 80 941 3 516 14 603 92 561 87 940 41 751 22 180 86 302 25 208 16 235 4 24 11 610 51 119 69 206 64 961 50 797 24 123 88 22 47 5 9 581 13 612 59 905 90 717 70 363 31 902 96 48 32 554 33 730 2 125 48 746 7 131 36 869 10 372 60 169 82 921 98 107 27 806 26 531
63 851 8 641 94 516 90 920 59 781 29 269 76 556 1 938 33 339 72 243 13 98 11 197 93 420 48 798 10 233 82 61 78 98 17 508 23 762 52 455 25 805 49 406 21 733 43 309 26 111 88 835 44 277 30 665 98 378 18 928 50 334 46 932 58 678 14 158 83 506 85 524 12 439 81 864 95 272 65 56 6 66 89 303 77 486 34 137 64 952 80 291 40 613 70 320 75 500 86 881 99 643 60 38 56 470 24 252 0 663 20 523 97 954 96 145 87 708 92 166 5 298 54 859 84 224 57 934 42 888 16 151 27 535 2 979 51 408 36 285 66 288 35 124 74 26 37 452 73 153 68 198 19 141 3 441 4 542 79 485 67 375 55 972 39 901 32 210 71 73 28 815 22 205 9 825 53 607 15 195 7 469 69 854 31 30 47 312 62 961 61 284 38 133 45 1 41 566 91 65
70 726 80 275 92 431 15 818 59 334 98 32 64 472 62 278 74 888 55 227 50 56 76 489 27 616 31 970 99 860 63 392 26 402 86 299 57 909 89 411 5 643 97 821 43 564 67 444 23 992 95 28 36 460 72 331 34 547 66 352 28 877 81 955 73 196 51 355 58 817 22 45 40 387 12 477 44 327 17 790 93 691 71 30 47 253 45 152 53 322 11 359 39 43 13 578 41 398 2 429 3 715 54 709 33 330 96 923 77 516 65 236 84 101 90 739 10 973 9 950 7 251 18 504 75 270 19 676 32 885 37 443 85 563 1 105 0 116 94 152 20 906 88 419 83 179 46 973 21 451 87 741 16 866 42 975 82 295 52 926 60 895 4 672 56 345 68 378 24 639 30 785 69 626 61 570 48 562 8 231 29 889 49 354 14 564 35 837 91 390 38 616 6 223 78 542 25 143 79 292
3 390 23 254 61 524 1 144 46 453 84 212 31 141 92 125 27 388 19 302 53 92 35 399 72 346 50 265 22 685 21 383 24 790 54 546 45 338 42 515 20 329 74 790 25 490 75 939 94 463 49 611 65 953 33 243 38 797 47 857 51 467 62 696 44 436 96 201 98 290 67 41 41 883 83 584 13 8 81 188 40 587 6 535 10 94 8 601 2 395 43 3 80 114 14 759 73 956 71 852 59 599 7 369 18 239 15 92 56 319 90 773 48 179 89 685 34 723 79 513 32 514 99 359 63 651 29 642 26 947 4 214 58 912 5 10 39 378 87 436 60 975 93 21 77 779 28 112 12 353 30 392 64 79 78 314 70 477 95 455 86 37 55 761 36 519 52 346 66 921 82 548 91 137 9 11 76 858 17 377 97 407 68 846 85 244 11 181 37 969 69 677 0 318 16 617 88 530 57 391
89 399 1 525 56 366 47 493 28 418 65 3 92 296 91 393 3 472 27 563 44 360 38 995 62 596 24 303 12 940 5 417 35 257 94 922 78 94 70 714 32 760 71 234 79 595 55 87 23 982 96 630 46 643 37 246 90 810 59 918 99 508 85 269 42 676 61 38 25 761 52 296 43 817 13 70 10 184 6 846 60 371 11 281 95 121 17 846 9 630 98 360 39 795 0 578 54 749 67 859 82 249 72 125 18 962 29 539 31 609 66 734 97 500 34 398 83 964 7 513 69 491 2 840 4 137 51 494 48 855 15 683 45 709 26 257 21 702 64 475 36 821 74 741 33 69 22 225 40 644 30 685 53 974 93 961 57 615 73 97 63 311 81 570 58 590 88 225 76 803 41 385 8 869 20 161 80 410 50 322 75 905 68 625 14 620 84 965 77 894 49 920 16 778 86 17 87 852 19 429
6 605 4 328 41 499 9 809 65 568 37 470 40 955 54 828 88 472 7 718 31 158 20 826 25 973 53 563 5 177 52 634 34 88 19 584 84 301 91 747 16 172 15 574 43 548 95 19 51 945 67 320 14 183 1 534 73 939 24 427 55 29 63 663 61 673 70 975 28 901 26 78 62 786 42 980 56 396 64 558 94 858 10 851 2 906 59 330 98 121 48 571 75 199 8 675 72 381 3 149 90 355 86 56 35 110 83 996 49 227 89 923 77 439 78 692 69 520 36 156 29 389 33 246 18 777 32 389 58 559 82 949 60 888 22 896 87 485 45 48 46 474 39 568 27 261 79 308 30 40 93 891 80 945 17 941 50 731 13 313 0 349 23 442 76 789 11 821 74 20 81 578 92 130 85 900 47 114 12 430 99 36 96 798 57 51 71 741 97 62 21 688 66 434 38 310 68 832 44 620
91 367 0 837 15 218 41 998 37 624 51 989 36 44 98 339 52 664 84 286 65 1 34 192 96 260 11 772 49 644 24 724 48 842 1 940 42 795 71 132 25 165 66 723 97 944 27 825 95 443 35 772 3 223 56 175 76 607 31 470 68 241 59 12 26 482 17 816 50 734 8 587 18 141 19 306 58 130 7 453 54 657 6 297 38 302 60 788 80 823 85 782 53 47 57 995 64 276 20 269 5 436 2 900 63 900 77 661 32 729 61 831 12 312 62 920 55 672 93 868 99 562 69 192 21 287 29 14 94 100 75 516 73 508 70 484 72 16 46 86 13 541 30 317 79 554 90 411 10 869 40 128 4 530 81 862 9 89 86 37 44 646 83 201 28 72 67 114 74 588 88 729 87 72 22 270 16 221 45 148 14 582 43 924 47 893 39 114 78 509 33 277 89 543 92 829 23 552 82 941
95 30 94 279 16 378 35 72 38 934 40 399 70 130 18 920 51 344 85 127 55 397 62 334 39 228 6 740 34 507 96 570 32 89 3 947 56 572 83 201 53 296 13 421 44 259 86 443 80 23 87 863 57 888 2 253 26 537 52 816 27 236 69 649 88 282 41 351 59 949 50 16 36 513 82 49 75 666 79 786 74 894 67 884 30 224 1 986 15 474 0 12 77 530 61 64 63 334 21 511 4 55 29 732 47 132 33 966 5 870 49 220 17 450 8 346 23 684 14 570 12 229 76 809 84 206 25 445 92 345 89 324 78 50 66 3 43 238 31 830 90 551 45 824 37 951 58 675 46 734 81 517 60 125 20 682 54 416 99 191 28 200 9 497 68 406 22 883 11 109 24 83 7 784 48 892 71 194 10 273 42 997 91 848 72 662 97 786 73 97 65 597 93 351 19 368 98 717 64 827
66 867 47 289 1 527 88 358 15 824 34 270 55 106 63 259 92 255 99 828 58 249 85 996 98 394 24 580 84 165 57 602 21 759 67 657 39 743 87 726 74 724 80 742 36 742 77 396 4 522 2 233 69 281 27 980 5 263 18 872 56 497 71 318 9 747 81 199 86 494 54 130 49 740 64 938 62 378 11 825 37 229 91 101 51 194 50 11 3 257 46 246 12 928 96 446 31 645 52 859 70 886 19 143 14 308 68 350 45 109 29 569 75 140 43 266 17 699 38 375 61 549 48 832 32 715 8 15 30 138 10 211 65 238 41 422 60 328 97 980 89 320 44 154 6 755 93 282 76 822 73 31 13 296 42 121 78 171 40 57 33 709 59 502 23 241 25 27 79 77 26 421 95 556 82 138 83 16 94 464 90 138 28 2 22 558 53 356 7 439 16 658 35 388 72 777 0 549 20 414
82 199 48 46 28 185 37 313 24 198 21 966 63 673 76 749 19 692 67 99 83 225 97 313 4 250 85 101 90 436 36 805 72 996 60 63 29 872 99 789 8 306 20 639 57 658 41 824 22 606 98 848 59 89 12 860 58 533 33 934 30 982 77 47 0 630 87 85 3 545 10 28 75 768 25 805 68 239 39 65 93 353 71 342 80 327 34 433 16 544 84 661 45 628 91 619 2 892 78 96 61 956 62 157 18 173 55 532 27 224 46 206 1 344 7 544 23 860 92 119 14 681 94 181 73 590 32 293 79 585 31 605 44 459 70 623 9 662 56 236 66 293 11 606 40 825 86 320 5 873 69 477 42 691 74 281 65 836 53 790 43 505 47 988 38 958 51 759 52 943 35 90 15 959 6 871 64 785 17 488 96 437 95 9 26 540 81 42 49 896 89 236 50 3 13 969 54 924 88 804
78 93 15 999 59 750 64 225 99 763 82 315 92 634 40 681 10 799 91 597 24 961 38 741 68 489 72 439 77 712 37 869 35 747 79 621 48 131 85 625 49 196 45 619 41 112 13 829 52 898 90 722 88 424 1 727 39 968 55 71 94 1 7 568 2 431 98 88 54 62 70 997 9 241 5 188 21 648 60 178 57 48 18 286 43 741 16 666 31 477 80 660 20 199 51 421 25 749 96 882 36 760 63 966 86 470 44 319 19 897 47 615 8 247 17 625 29 938 76 91 12 733 97 626 30 219 26 128 69 898 22 78 74 145 84 368 75 335 6 151 89 301 62 682 81 35 34 991 61 158 0 194 87 412 93 785 50 879 4 665 28 865 67 37 56 731 65 170 66 546 95 750 58 44 27 659 33 543 73 434 83 474 46 644 42 902 11 141 3 785 71 887 32 600 23 234 53 892 14 331
91 554 76 680 83 150 43 847 10 162 15 372 77 831 86 160 47 279 49 321 55 339 87 151 56 227 75 552 25 694 63 82 33 421 90 437 2 908 46 101 54 926 5 57 92 381 71 781 99 134 72 326 61 645 38 457 21 935 19 530 1 626 53 357 27 766 62 314 60 527 41 412 44 90 68 690 18 341 23 177 82 517 98 87 69 656 52 170 26 975 34 970 45 296 37 90 93 450 97 49 51 222 28 738 42 577 0 131 22 318 35 715 78 289 79 351 32 541 3 946 48 225 40 449 95 679 96 216 17 150 84 187 57 635 16 317 50 695 11 340 66 715 6 689 8 664 7 440 36 643 9 758 80 145 67 252 58 850 29 686 39 942 85 116 59 654 4 716 24 66 30 923 13 450 70 889 73 572 31 909 74 851 94 286 65 724 89 276 64 264 14 89 12 479 81 30 20 87 88 782
56 197 81 391 1 429 73 99 27 788 85 496 50 397 32 280 91 349 95 420 49 514 17 801 64 101 52 851 83 184 43 225 29 366 0 613 54 596 26 397 23 171 63 236 44 955 28 666 7 259 57 830 48 520 12 523 31 532 16 670 71 519 37 179 77 465 46 902 14 927 76 332 68 574 65 883 60 877 66 802 20 88 70 413 9 427 62 24 59 849 47 362 74 63 10 940 38 129 93 974 33 984 96 200 82 9 94 168 67 691 11 168 97 537 15 148 39 155 72 540 8 786 22 657 89 999 88 337 5 173 4 470 55 302 34 592 92 601 79 382 58 397 53 706 40 556 13 12 84 601 86 758 99 713 36 557 69 240 90 1 98 848 18 313 6 962 24 641 61 771 80 813 25 669 78 406 51 396 2 497 19 966 35 365 3 884 42 313 21 331 30 875 87 622 45 442 75 197 41 834
92 922 45 610 34 691 80 659 40 790 89 676 46 417 72 744 8 871 55 95 21 423 94 804 23 469 93 875 26 902 16 578 82 908 22 959 2 862 85 767 60 759 17 985 86 243 76 725 35 199 67 331 47 278 98 268 25 57 50 190 95 872 91 679 4 957 66 198 18 785 0 81 29 546 12 978 1 214 54 874 61 975 52 790 49 200 20 970 51 245 57 559 56 473 3 464 97 809 81 154 10 770 63 359 43 189 36 969 44 360 71 926 24 950 42 795 79 94 11 522 88 104 62 95 87 83 77 867 65 333 5 181 69 715 59 664 7 981 90 433 78 972 38 479 9 494 83 589 33 559 31 125 53 501 14 41 96 46 84 870 27 949 41 466 19 317 48 346 58 452 99 236 70 705 6 517 13 822 75 573 15 373 32 937 37 312 64 952 28 827 73 377 68 622 39 867 74 79 30 972
15 897 25 445 49 551 80 860 10 704 23 415 97 351 28 571 30 407 66 806 17 474 92 73 5 317 93 802 61 794 19 613 62 71 84 751 71 976 50 21 44 658 16 421 81 103 4 891 42 750 58 798 18 11 46 390 22 38 57 707 91 583 9 170 55 19 33 59 7 260 13 229 95 376 73 2 67 917 36 351 89 201 39 449 74 463 79 613 69 356 26 136 94 15 48 650 31 490 35 173 37 595 51 427 88 79 27 287 82 802 53 301 21 756 52 324 76 471 87 94 65 894 41 931 56 552 2 220 43 664 60 6 14 798 98 358 85 59 0 408 75 653 63 261 72 349 70 23 90 99 6 558 77 535 12 822 54 862 47 71 40 937 8 178 32 469 83 459 78 232 20 271 1 80 86 404 24 520 96 190 3 380 64 796 34 388 29 997 99 446 59 992 45 730 11 803 68 65 38 474
47 236 41 702 66 275 74 265 7 809 62 59 79 425 40 519 15 842 80 473 34 811 51 511 6 592 36 19 71 763 70 952 26 578 1 600 18 414 52 83 31 932 38 281 43 589 75 589 69 268 44 406 27 317 95 481 56 910 65 69 72 642 5 325 49 192 97 160 60 195 73 847 94 823 48 42 28 286 91 653 86 200 55 982 77 500 10 990 25 699 24 475 83 543 23 663 12 49 4 152 99 880 16 525 30 438 21 728 8 478 58 500 29 337 81 34 54 817 50 699 11 161 59 488 89 356 22 437 85 274 63 90 17 240 78 716 35 685 67 95 39 597 90 299 92 757 20 743 13 795 0 720 88 686 33 695 14 615 76 180 3 184 19 745 45 202 84 313 32 457 9 600 87 571 53 311 98 560 93 709 2 973 57 330 37 333 82 417 68 595 46 532 96 527 64 176 61 319 42 146
44 573 10 230 71 506 30 902 21 206 70 385 38 141 1 721 16 989 62 186 60 583 42 914 93 459 84 225 17 415 75 648 59 392 95 524 88 769 55 152 91 124 69 483 51 558 48 995 24 480 89 764 39 819 20 910 15 242 49 630 34 892 40 87 73 597 67 996 61 817 53 274 5 215 85 288 45 886 66 293 27 420 92 472 64 857 35 958 99 535 82 666 96 85 80 911 19 625 11 272 31 51 29 827 65 866 63 384 13 648 68 336 76 964 52 867 37 281 50 121 74 880 12 736 90 146 2 142 72 136 56 908 7 951 58 490 26 539 36 72 54 290 57 129 47 591 97 646 3 139 22 852 43 232 28 129 86 894 25 3 18 791 41 577 0 629 79 805 32 822 14 160 77 14 87 719 23 783 81 908 4 960 9 455 33 500 6 793 46 463 78 907 8 162 83 818 94 39 98 427
35 711 5 764 37 461 96 632 45 346 46 136 44 840 77 31 70 297 9 426 23 142 98 822 50 581 26 74 54 148 29 338 93 211 4 911 86 934 1 987 22 620 99 763 6 340 69 980 27 675 28 639 58 933 63 411 21 678 61 251 25 685 94 633 92 294 84 290 56 82 30 102 95 25 32 592 62 388 59 484 75 495 13 137 0 211 72 374 66 945 16 144 89 107 80 254 52 309 74 304 15 418 90 704 64 294 2 627 43 346 39 46 68 745 19 84 31 337 7 144 57 138 67 363 76 805 53 487 36 420 41 636 24 14 87 551 40 608 34 108 17 68 42 679 65 21 88 290 12 927 91 414 73 102 14 862 79 38 60 876 97 513 83 497 82 455 48 586 47 131 10 864 49 892 38 431 71 777 51 934 85 415 11 624 3 809 55 180 18 60 33 938 81 487 20 752 78 277 8 495
12 987 84 568 70 795 57 163 11 704 64 401 74 16 91 778 52 904 16 88 90 129 41 321 95 586 86 820 33 784 14 413 32 54 21 495 87 585 62 99 39 647 29 751 46 74 20 933 83 751 56 749 53 549 8 454 30 296 65 120 36 18 80 970 92 302 18 607 96 21 17 29 13 995 76 10 58 279 5 791 10 178 43 963 44 969 15 400 48 581 71 471 55 219 37 710 77 970 28 555 60 506 81 120 9 640 6 724 26 584 40 981 7 56 54 383 1 693 38 270 3 254 68 842 75 107 24 229 99 222 59 893 97 687 22 585 63 763 27 984 51 683 47 759 93 250 73 131 66 849 78 830 82 222 42 132 94 962 89 919 4 53 35 336 67 157 98 887 72 112 19 521 2 123 88 515 69 919 23 776 25 190 50 263 49 947 0 672 34 114 79 123 31 637 85 479 61 892 45 522
97 747 65 377 26 55 35 960 36 91 33 242 31 653 7 527 64 496 30 896 81 418 53 574 4 898 0 611 60 893 93 239 58 970 75 242 49 672 88 539 11 738 9 787 78 406 69 933 50 539 68 751 82 276 94 592 83 840 66 304 14 208 95 773 43 112 34 935 40 446 67 541 24 169 38 374 2 26 52 967 96 600 6 599 18 943 16 606 12 285 73 975 10 806 46 794 91 330 63 11 22 18 45 970 74 996 23 565 3 128 28 435 55 851 25 699 41 29 76 656 47 172 27 532 32 879 99 102 20 717 62 984 13 117 85 377 19 112 1 723 15 458 44 633 79 369 39 381 92 549 56 723 87 522 98 233 90 404 71 837 5 934 80 72 54 695 86 282 61 273 72 353 37 273 84 6 8 710 42 696 21 336 48 215 29 555 51 96 77 254 59 256 70 727 89 438 17 952 57 147
99 420 25 972 84 83 11 65 13 431 80 846 10 439 21 729 30 813 76 252 47 844 8 612 73 975 70 173 91 681 69 329 36 469 67 740 43 147 26 506 94 361 41 170 34 298 89 185 17 450 65 607 93 752 83 96 22 530 60 6 88 538 19 292 28 345 33 125 54 33 49 221 62 368 92 38 81 498 2 813 38 9 78 45 18 497 48 914 37 459 63 693 0 853 52 514 82 388 98 129 97 196 20 466 29 72 58 44 27 679 86 259 40 934 64 238 44 9 24 633 35 329 85 468 68 809 53 25 61 523 46 587 5 726 7 559 79 533 16 592 50 666 15 297 39 940 96 895 59 775 32 156 4 22 31 526 72 31 90 953 74 875 23 708 12 288 56 611 9 150 1 612 42 475 6 351 71 9 51 616 3 21 95 640 45 952 57 788 66 527 75 703 77 718 14 17 87 912 55 852
11 893 14 890 42 323 90 771 87 937 97 190 35 755 57 965 37 515 77 938 34 714 22 754 40 380 68 754 50 665 41 584 0 823 78 596 72 570 63 211 46 49 89 42 75 57 23 577 98 260 29 10 74 673 92 49 62 967 21 123 26 875 71 127 83 865 64 622 81 96 39 454 69 756 55 359 58 128 51 555 18 63 24 894 3 108 54 705 96 84 30 206 20 685 73 39 27 976 12 730 6 207 4 714 99 648 59 255 60 920 95 88 8 473 17 690 1 747 31 642 53 240 67 766 13 969 15 925 19 128 25 178 85 975 44 870 48 121 56 213 82 882 61 439 65 582 36 7 94 87 45 659 7 559 86 749 10 567 79 577 33 821 88 648 91 311 47 840 49 20 2 747 76 630 9 168 93 522 70 647 28 728 5 664 43 158 16 830 38 104 80 282 32 484 84 88 52 418 66 535
31 181 22 284 92 494 78 224 74 770 30 999 0 624 57 154 80 985 84 458 1 156 97 637 62 73 7 987 15 974 63 873 14 856 88 811 2 456 69 790 10 604 18 311 32 310 79 903 24 813 33 981 85 307 77 841 36 41 95 237 60 902 44 710 67 530 51 33 3 198 82 920 27 866 37 395 26 914 29 796 99 446 16 250 64 470 65 237 90 529 34 983 21 624 66 874 52 727 35 74 12 713 5 365 98 826 72 197 45 431 49 961 93 753 61 89 68 998 70 991 43 348 94 837 53 814 50 221 17 37 87 696 71 536 39 92 55 920 91 71 96 499 76 276 73 595 11 247 23 267 86 542 81 680 42 105 58 49 75 189 59 199 38 645 83 621 25 850 41 280 6 756 47 87 9 139 46 23 20 230 19 422 56 16 28 352 48 516 13 192 4 650 54 754 89 244 8 456 40 999
66 136 32 87 39 789 73 982 34 930 75 8 1 503 4 587 21 898 85 467 50 764 83 480 53 531 9 575 64 761 98 337 92 748 69 825 57 980 30 402 56 953 49 647 59 118 13 31 88 802 51 414 46 398 33 472 67 869 23 41 60 912 91 46 82 383 78 974 36 237 48 126 55 264 58 550 90 748 47 114 6 197 70 761 87 998 77 190 24 38 68 284 54 807 94 270 95 879 52 384 62 417 89 833 41 828 11 952 61 274 99 697 26 878 16 151 15 405 20 730 19 42 3 315 8 862 27 285 18 169 2 10 84 967 14 289 45 986 74 359 38 216 22 212 25 851 86 673 43 779 31 419 29 566 80 361 7 517 65 996 79 960 93 270 17 777 40 716 28 541 71 686 5 934 81 490 0 615 37 803 96 257 97 559 10 190 44 919 42 453 35 576 63 33 12 294 72 342 76 481
91 914 4 431 12 326 15 136 83 360 0 214 44 583 16 3 48 686 13 673 98 655 94 927 74 849 51 253 78 641 19 511 42 470 95 412 96 31 93 565 70 210 7 341 40 837 76 280 88 243 14 17 49 370 65 506 30 107 60 109 59 1000 35 148 57 14 64 49 3 938 46 272 38 977 75 787 66 973 26 347 53 826 6 393 28 967 90 93 23 262 79 962 47 124 86 750 97 653 58 823 29 920 34 591 52 170 24 843 99 175 18 66 81 822 41 539 33 559 80 207 32 501 69 684 77 815 92 517 1 528 72 849 87 425 11 225 63 457 21 230 84 322 31 645 43 534 54 444 55 883 68 960 27 956 85 280 17 992 62 534 71 932 8 730 25 206 2 188 20 883 67 751 39 289 56 306 50 364 82 796 73 874 37 989 61 384 9 160 5 336 36 240 45 438 22 20 10 166 89 710
21 437 76 169 89 114 1 87 53 93 93 918 23 438 77 341 68 934 7 181 18 215 4 241 11 345 72 713 26 899 22 79 70 794 75 967 90 448 57 507 20 975 87 29 85 799 45 862 34 314 97 27 66 151 81 385 33 42 13 85 43 773 64 612 42 32 31 178 25 921 78 924 94 853 0 692 15 909 54 751 99 985 65 684 3 254 58 845 8 782 39 713 47 629 27 925 12 995 74 525 49 391 63 633 17 341 36 76 71 680 6 239 2 551 9 778 88 423 96 124 28 458 98 768 62 35 19 503 55 359 32 427 61 427 51 872 60 441 37 585 69 858 67 387 82 649 44 360 86 249 48 493 38 593 80 517 10 775 14 514 40 73 83 326 35 76 29 144 79 760 56 957 73 643 24 819 5 74 95 953 91 253 41 422 52 128 46 666 30 867 16 971 84 982 50 137 59 11 92 903
74 749 31 962 19 723 97 541 32 513 40 503 72 172 41 933 65 812 77 306 12 118 29 561 8 377 83 342 28 201 84 60 60 773 88 467 44 875 73 943 67 728 0 412 49 726 15 249 80 178 5 958 39 593 45 171 68 336 93 400 96 790 43 437 50 45 46 170 1 796 33 352 30 293 36 651 48 299 79 969 78 333 85 331 51 652 61 183 11 590 2 409 37 867 90 729 58 385 87 930 57 133 25 247 76 820 86 583 18 611 3 83 23 259 92 969 99 161 26 371 64 321 27 516 22 456 91 39 55 669 71 717 10 519 69 705 47 186 66 265 98 881 63 702 53 943 14 4 16 511 59 199 7 205 52 371 42 758 17 380 20 519 9 766 13 915 34 374 4 611 70 118 35 763 54 759 82 590 81 894 75 40 95 425 94 815 24 169 89 389 6 623 38 801 62 104 21 242 56 628
12 356 25 166 0 251 78 150 57 173 92 178 5 627 22 814 3 882 90 696 36 286 59 856 62 258 71 589 64 27 63 993 44 89 4 876 49 384 85 497 83 553 51 26 70 121 27 343 30 867 31 226 11 160 87 59 23 645 15 686 56 688 29 372 89 158 79 988 86 309 68 959 48 93 26 424 55 922 9 256 53 592 66 499 93 502 38 360 16 248 60 520 21 233 20 220 32 745 76 79 41 304 99 269 67 119 35 664 7 584 88 745 84 67 97 509 50 847 81 166 54 966 45 380 77 69 61 294 2 629 58 16 96 906 14 244 40 426 18 619 74 602 28 369 34 947 24 338 98 139 52 218 17 947 95 917 80 815 1 346 10 287 43 81 73 461 82 408 6 131 94 596 69 9 72 949 19 827 46 941 13 956 65 628 75 222 47 509 33 86 37 526 8 60 42 662 39 968 91 113
48 264 44 950 53 894 84 588 38 16 95 55 40 657 73 994 20 217 5 87 11 587 58 568 54 352 23 912 83 171 72 964 29 131 28 491 56 449 76 445 92 646 8 669 27 700 52 657 57 354 50 902 35 398 80 743 78 64 3 617 31 985 82 626 51 643 59 213 96 850 74 686 99 26 2 456 65 716 89 738 10 405 34 523 16 632 85 538 25 391 94 78 33 16 19 663 4 378 43 448 79 931 71 317 62 953 15 682 17 882 68 402 77 574 64 665 22 801 55 318 12 852 30 191 86 826 41 187 67 878 70 365 75 531 90 954 97 150 93 623 87 119 88 191 66 3 61 372 6 906 45 395 1 433 60 656 91 910 21 548 14 660 47 352 98 907 26 235 37 399 18 761 9 244 32 513 13 102 0 565 42 468 69 623 36 5 24 723 63 398 46 25 49 359 81 954 39 540 7 637
15 936 93 881 89 424 24 54 85 566 97 478 76 686 96 384 72 498 50 890 79 338 40 335 91 469 0 254 26 854 32 601 77 309 71 556 10 900 11 164 23 967 43 187 84 538 55 125 54 214 21 888 74 739 59 694 86 41 30 678 3 129 78 267 8 59 99 179 31 665 73 266 7 796 98 422 1 759 68 188 60 181 12 256 33 176 39 348 88 89 94 446 62 519 46 59 81 526 41 952 61 703 45 222 5 339 28 842 64 535 83 877 16 164 37 436 82 843 95 80 2 512 36 311 47 231 29 600 65 372 20 631 34 862 17 119 51 992 52 312 75 761 48 21 18 527 38 854 42 972 19 920 66 868 58 805 4 250 70 679 90 599 56 625 87 696 35 115 53 935 69 819 6 671 25 442 13 34 14 993 67 739 80 66 63 704 9 97 92 129 49 695 22 846 44 786 57 125 27 153
85 910 96 926 34 665 36 317 29 435 76 24 45 225 49 205 19 346 94 342 16 579 59 79 50 532 27 331 20 789 58 319 23 768 92 572 22 31 71 922 32 733 62 124 70 543 57 56 43 117 91 31 87 931 17 597 74 126 75 583 79 696 40 460 30 938 63 78 15 114 28 368 31 414 44 417 55 365 47 393 86 919 68 974 84 167 5 887 60 112 18 354 90 520 37 774 93 384 9 200 64 698 26 471 83 217 77 697 12 995 99 406 35 803 82 453 25 273 21 269 95 791 80 556 98 605 65 660 97 544 3 804 81 504 53 603 72 331 2 999 39 778 41 455 48 63 13 680 61 889 8 140 73 511 11 89 1 46 51 573 56 925 78 428 0 412 88 213 38 185 6 965 33 906 14 873 7 750 52 112 24 416 10 780 54 749 42 612 89 438 4 118 66 876 67 235 69 855 46 226
49 694 89 965 53 484 7 291 94 926 43 400 96 989 69 306 46 166 39 662 78 219 61 743 23 129 50 907 33 761 3 833 17 401 27 138 48 865 65 155 32 842 56 115 16 35 18 222 51 414 84 818 4 535 81 869 93 282 11 655 52 244 9 745 8 341 87 238 25 977 20 881 67 352 82 675 85 376 91 829 71 817 73 100 95 939 80 79 10 882 74 586 79 606 34 487 37 854 14 324 40 556 99 106 5 52 24 130 6 998 19 102 86 412 45 252 22 550 38 565 60 390 55 773 28 969 75 379 31 354 54 959 13 939 63 125 35 217 29 796 97 277 36 256 0 939 30 302 21 841 1 539 62 578 2 52 68 390 83 283 12 188 98 537 72 743 42 257 88 262 59 938 90 245 92 417 66 83 15 660 64 477 26 314 58 220 57 992 41 525 47 5 76 281 44 941 77 783 70 932
69 789 77 816 27 40 85 464 91 928 70 569 80 314 75 326 22 623 83 365 20 741 71 264 29 270 38 132 8 165 48 732 87 437 28 231 65 485 15 83 39 328 41 248 90 409 14 168 63 224 32 29 40 113 73 218 13 695 10 834 25 825 35 344 61 401 57 938 54 53 6 113 12 733 74 626 49 202 72 837 60 451 58 202 89 144 79 891 3 736 81 80 21 692 5 647 86 549 66 947 44 809 33 511 18 662 50 514 94 590 51 99 37 286 45 807 96 563 52 991 9 935 78 675 23 165 46 791 42 607 47 134 62 49 76 734 31 238 82 851 17 429 2 58 30 980 55 966 88 658 84 855 92 560 7 379 34 550 0 246 68 370 59 436 56 774 64 138 95 90 26 751 1 824 4 752 16 594 43 882 97 30 67 152 99 14 24 604 93 670 53 388 11 900 19 201 98 823 36 276
39 982 71 545 14 15 22 363 37 229 58 509 98 119 5 745 23 815 21 231 92 296 32 358 61 321 66 222 12 46 54 208 25 887 4 523 64 610 3 905 33 656 77 683 80 262 9 697 36 888 83 625 44 202 43 179 94 205 96 262 60 155 51 702 95 450 78 920 42 771 56 866 88 481 30 988 84 516 1 101 6 603 70 778 57 29 20 754 63 12 93 116 79 519 67 636 29 738 62 394 46 633 75 716 31 116 10 149 48 304 8 629 15 592 85 989 53 51 52 248 89 684 24 138 87 386 19 513 17 637 90 772 18 222 59 773 40 454 68 455 81 123 74 854 38 928 27 430 41 883 91 69 11 720 76 938 69 580 55 299 65 247 7 416 99 849 86 92 72 491 28 837 0 943 47 689 16 914 26 934 34 862 73 192 13 574 97 808 82 431 49 377 2 836 50 712 45 316 35 639
71 463 27 401 81 482 4 442 3 970 61 328 48 108 66 93 16 850 78 413 15 18 45 697 12 41 77 200 18 998 39 477 2 55 19 606 43 655 38 256 11 299 8 207 57 470 94 517 36 440 54 20 92 974 35 810 72 698 14 898 67 361 98 973 21 248 25 742 55 413 99 314 7 835 52 588 79 549 17 741 47 268 68 840 44 267 70 393 90 69 32 880 88 292 23 12 63 821 46 292 89 868 41 679 56 455 65 187 24 929 51 221 73 284 22 419 5 43 86 543 26 164 28 21 85 288 64 809 96 388 74 178 76 814 60 885 83 890 75 558 84 602 29 514 10 932 58 536 9 997 13 720 40 910 30 650 82 710 69 875 50 554 59 148 80 627 37 946 33 601 31 559 34 41 62 123 95 312 49 409 97 947 20 124 91 134 87 924 6 718 0 160 42 489 1 922 93 339 53 93
37 153 12 202 96 206 81 694 40 140 15 456 55 148 63 74 2 744 36 20 67 473 19 48 3 168 73 969 89 911 8 484 39 13 46 576 30 195 10 83 84 22 50 576 32 817 80 855 86 483 70 708 47 423 64 791 29 194 1 42 48 719 93 15 0 612 82 508 59 438 4 623 57 378 95 420 20 730 52 66 99 449 34 64 9 529 74 325 75 172 79 400 66 596 44 26 88 449 49 56 42 242 58 385 16 308 26 462 97 345 72 66 62 231 91 698 71 111 41 681 28 267 18 821 31 207 77 726 54 160 87 783 21 79 25 360 5 136 65 41 68 957 45 213 92 178 11 259 43 106 22 456 85 955 35 516 7 255 6 176 60 566 17 500 24 380 38 1 53 756 56 703 78 592 23 386 14 463 33 136 98 906 94 2 13 376 51 31 61 317 27 207 69 720 83 793 76 723 90 828
6 620 70 138 75 184 20 999 93 137 57 674 53 855 51 996 58 647 21 289 13 635 17 393 31 755 40 824 89 483 46 800 77 916 26 926 78 520 29 234 67 990 85 323 61 331 66 190 69 69 24 629 68 743 32 278 23 705 90 500 34 278 39 594 30 784 36 620 59 552 94 251 7 186 43 567 79 374 73 470 60 894 52 924 44 828 56 866 54 785 14 616 95 388 12 264 25 158 18 615 9 959 11 359 62 65 5 199 72 567 80 769 87 158 55 66 49 569 64 38 38 495 92 878 8 302 71 875 50 258 35 738 15 720 96 6 48 225 10 351 16 241 47 656 28 490 19 888 76 102 27 855 84 111 2 256 86 923 74 103 97 928 4 79 41 457 33 13 98 596 99 184 45 42 82 736 0 407 83 506 88 893 3 100 42 653 65 969 81 125 91 196 37 245 1 456 22 540 63 683
11 880 67 886 75 84 66 776 40 281 15 650 27 478 85 275 43 863 10 611 87 996 99 440 26 941 96 569 64 40 39 815 47 706 16 874 1 296 58 286 74 516 45 234 17 521 83 212 59 112 54 554 55 360 65 106 82 364 38 123 32 472 23 456 78 214 18 503 24 645 93 912 62 981 73 517 63 335 22 811 91 789 95 951 3 618 56 583 20 232 79 137 6 226 2 90 4 96 52 769 50 996 37 398 94 353 53 797 51 704 42 25 89 963 86 829 25 251 31 751 30 421 35 270 97 936 41 814 88 429 57 184 68 142 13 982 77 852 76 237 29 637 5 803 9 726 92 79 44 98 7 800 69 695 21 476 46 394 61 114 14 801 71 80 19 708 84 878 49 58 28 344 90 654 33 848 36 586 48 334 60 809 12 417 98 163 72 478 80 113 34 740 81 545 70 164 0 364 8 829
47 945 87 647 8 949 5 366 51 525 43 630 73 816 89 432 65 869 26 86 23 597 69 74 98 346 86 813 13 866 12 489 15 819 70 158 44 296 24 5 62 555 40 657 7 40 16 971 3 858 61 478 84 622 41 772 78 79 96 118 95 579 34 625 57 255 30 670 18 81 82 457 63 815 17 705 83 464 45 9 56 462 71 481 81 86 14 535 93 406 54 162 27 674 22 900 77 929 97 627 32 953 19 235 58 631 75 866 66 650 42 457 59 270 90 914 39 412 74 571 31 203 72 820 11 815 25 103 50 860 67 535 94 816 80 240 88 160 38 901 20 926 60 9 21 590 33 196 29 145 52 485 4 106 92 61 6 578 37 425 28 270 64 356 53 925 9 423 99 621 35 773 49 204 55 416 46 562 10 639 36 765 79 788 48 336 0 440 76 796 91 273 2 83 1 877 85 195 68 214
90 347 18 84 97 509 95 723 23 392 2 704 89 306 78 903 55 529 69 872 30 228 47 173 34 215 26 469 50 833 4 589 28 238 62 93 92 1 46 698 54 436 19 17 87 519 45 133 59 570 79 679 0 229 16 149 14 168 29 709 17 488 22 1000 75 188 88 107 56 986 60 891 7 498 8 35 9 94 53 602 33 160 57 584 98 622 99 749 24 584 36 760 42 776 27 208 31 961 74 272 93 511 86 253 48 135 37 170 81 510 82 335 76 750 61 949 63 767 77 189 11 518 43 146 96 426 13 122 91 152 72 726 83 521 40 565 20 791 49 233 52 560 25 10 32 650 58 265 39 322 94 300 67 30 70 283 41 686 73 37 68 712 66 848 35 528 64 755 51 615 21 776 65 764 38 961 80 216 3 30 44 430 1 751 85 907 71 368 15 53 6 503 10 579 84 513 5 461 12 198
3 323 1 572 86 716 48 930 43 700 74 255 16 260 65 774 33 947 69 722 89 255 34 319 40 471 5 602 42 777 21 210 12 416 4 967 52 279 91 229 79 795 94 78 77 813 23 319 54 842 36 564 61 21 55 20 88 360 6 696 31 316 72 88 28 362 25 154 29 630 93 711 81 969 58 270 8 386 14 279 24 980 97 720 41 872 13 443 83 667 26 539 39 646 17 102 82 638 35 906 46 298 59 920 84 572 75 865 76 594 38 679 27 791 64 345 11 975 50 948 10 444 85 974 73 240 57 465 15 640 56 191 87 475 70 221 32 510 37 650 68 662 7 836 0 774 51 889 49 852 19 741 96 599 71 589 60 419 90 513 9 733 2 941 80 825 22 645 44 310 99 555 45 927 95 532 67 198 98 555 62 846 63 933 30 634 18 745 53 582 47 628 66 609 78 262 92 478 20 935
83 583 73 111 93 381 18 399 49 483 35 418 80 199 91 681 56 592 14 213 46 827 34 744 54 49 33 893 41 473 47 905 20 542 71 823 59 441 63 803 29 75 42 735 87 478 61 145 65 87 36 355 48 250 84 261 1 321 82 731 45 715 7 2 37 175 81 48 64 939 99 462 70 481 95 62 30 309 12 146 58 770 32 367 0 619 5 248 10 486 8 525 38 765 98 400 55 255 92 571 17 124 88 31 62 738 6 793 57 516 3 260 50 102 28 122 53 64 2 88 67 21 23 667 16 679 66 898 86 314 44 291 78 588 13 332 11 818 15 33 79 795 85 869 77 24 60 423 52 927 39 115 72 257 40 545 75 17 26 997 96 710 51 754 68 691 31 947 19 695 90 331 76 971 27 387 4 148 9 320 89 931 43 65 22 823 24 34 94 629 25 946 21 493 69 754 74 395 97 45
48 292 77 384 65 660 59 949 17 254 24 641 70 411 61 535 66 756 3 622 25 914 74 85 68 94 56 975 81 836 31 413 29 454 6 315 44 167 4 642 51 884 95 290 63 136 97 325 13 644 47 330 34 961 92 879 30 124 99 898 57 253 22 789 21 153 32 471 85 596 18 824 39 986 86 408 37 314 35 687 7 244 80 576 76 826 12 636 73 420 41 311 46 617 67 73 8 131 52 373 9 493 49 253 79 827 11 573 88 675 72 118 89 272 83 97 20 415 94 812 75 810 58 680 69 150 23 184 27 127 90 969 26 224 64 911 82 773 43 738 78 666 71 72 5 525 42 641 96 775 0 117 60 851 54 910 2 495 1 313 53 146 33 508 16 879 87 383 45 252 14 803 84 296 36 754 98 39 38 91 91 652 40 78 28 948 50 414 62 786 55 202 15 129 10 378 19 859 93 825
1 581 10 249 49 725 41 628 47 899 94 207 74 373 52 301 88 160 22 752 66 321 93 354 15 959 91 564 58 667 18 653 11 852 28 177 14 178 98 828 51 526 89 98 12 723 75 233 46 605 43 433 36 565 2 296 64 234 23 670 57 521 3 312 37 246 81 747 8 1000 54 120 71 707 78 326 13 166 72 216 73 487 86 129 35 453 67 937 25 838 95 98 56 269 61 730 92 167 5 898 76 78 29 856 33 383 84 133 48 800 40 809 62 450 34 189 17 522 79 445 60 56 19 666 87 119 70 889 50 611 59 466 97 622 45 537 27 847 38 993 68 968 90 513 85 819 39 117 96 229 69 897 83 132 9 649 4 975 16 99 65 176 53 324 7 408 32 794 30 727 55 77 42 392 0 297 77 998 24 726 63 926 80 21 21 606 26 778 20 631 44 375 31 809 6 451 99 589 82 882
34 188 95 908 86 231 30 517 91 72 6 808 93 278 84 878 68 811 89 366 98 623 8 828 35 371 42 906 77 76 45 719 39 595 40 192 21 445 17 822 29 926 43 79 23 925 85 444 62 31 59 720 82 767 18 711 5 395 96 586 64 415 16 39 13 951 14 948 90 701 61 688 0 539 67 86 49 132 48 932 75 816 28 492 26 936 83 936 63 525 58 423 38 22 25 985 81 541 19 834 47 718 44 99 78 165 92 46 51 755 76 6 11 785 69 75 50 99 65 29 24 150 4 827 12 249 55 252 31 90 57 172 33 480 66 173 7 344 54 91 87 962 1 423 88 543 3 503 36 191 60 876 72 106 15 961 71 513 37 902 22 971 70 382 53 268 9 381 27 176 73 398 20 699 46 727 99 607 74 740 41 653 79 61 32 214 80 90 56 399 10 637 94 731 52 489 97 467 2 313
22 562 62 986 44 150 85 356 79 853 33 588 6 502 55 724 32 869 12 690 91 914 3 937 65 591 10 680 88 853 45 448 19 370 49 538 18 18 17 844 8 53 72 241 25 763 68 338 99 349 70 563 51 428 73 831 80 580 57 318 84 42 97 400 98 997 35 433 56 690 40 597 74 332 41 758 14 380 50 556 39 971 63 232 58 845 13 270 20 726 23 685 60 276 71 767 93 344 9 480 29 812 77 455 28 79 89 942 90 776 15 248 37 898 11 746 26 502 75 76 46 227 0 39 78 490 83 925 52 735 7 586 87 659 47 400 38 953 67 674 30 714 36 407 24 439 86 821 1 406 59 809 69 165 94 624 21 173 53 704 82 502 31 794 54 613 5 30 76 521 81 149 42 377 27 605 4 335 92 83 61 111 16 746 96 362 66 609 95 469 43 493 34 473 48 802 64 164 2 1000
20 1 81 971 46 517 7 657 39 166 73 166 58 272 86 326 13 863 45 661 31 332 41 468 12 319 85 997 65 321 4 900 67 631 60 909 70 656 35 403 5 448 93 617 26 644 3 780 14 999 38 551 63 474 49 812 1 402 62 165 28 131 84 161 2 150 99 245 98 914 15 112 8 75 10 703 95 25 51 762 9 127 16 537 43 38 32 898 80 927 36 205 77 347 88 373 96 325 40 791 53 371 52 871 34 250 54 834 66 984 87 134 11 260 18 766 74 570 24 757 92 371 37 663 64 906 56 263 42 638 22 133 50 876 61 686 0 587 59 244 47 699 44 815 89 179 83 600 27 782 6 916 23 579 72 110 94 624 25 190 75 503 97 321 48 966 21 708 17 209 91 336 19 361 29 740 71 167 30 529 68 595 76 165 55 627 78 540 57 774 33 927 79 763 69 806 82 344 90 495
20 777 0 913 84 867 7 131 67 205 55 812 82 576 83 695 17 967 65 692 51 300 16 777 99 9 32 991 42 3 52 135 66 32 47 544 80 169 31 307 28 235 49 732 38 336 72 343 8 707 63 704 69 755 43 123 98 539 68 509 18 16 30 369 24 130 37 993 95 124 4 289 9 19 15 859 71 577 59 446 62 886 1 603 13 171 29 76 64 607 85 836 14 312 97 556 86 251 23 990 2 341 60 317 79 531 39 780 87 941 73 609 10 554 45 607 75 956 92 233 21 617 53 565 22 770 74 126 76 873 34 306 90 740 78 277 93 616 46 521 88 140 5 798 58 460 44 527 26 336 35 586 3 541 27 268 91 888 11 846 77 712 96 631 25 857 81 536 33 493 41 188 61 895 36 4 12 970 50 533 48 47 70 644 89 768 54 315 57 986 19 674 56 667 6 327 40 133 94 179
0 760 28 849 49 949 59 211 36 302 51 859 67 184 35 150 12 167 93 340 2 103 80 554 15 376 85 757 42 224 38 767 83 492 27 617 87 808 22 879 13 567 74 189 44 966 99 480 56 646 45 393 30 906 63 187 89 636 31 875 84 220 16 344 32 582 40 23 65 97 24 328 11 472 3 181 57 527 7 23 88 113 71 615 86 322 8 132 39 113 50 924 90 272 20 398 96 276 82 254 55 375 98 108 47 734 18 989 66 830 58 225 41 277 43 366 52 24 81 907 54 527 77 619 70 53 97 598 73 320 75 136 26 306 64 370 92 597 76 879 33 489 37 86 60 919 9 305 29 748 10 911 19 319 17 74 34 907 14 513 91 640 79 968 62 485 48 472 46 715 23 463 21 667 5 347 53 123 68 811 69 623 72 798 25 384 94 388 1 507 4 227 6 193 95 767 61 167 78 405
2 330 67 327 76 602 15 176 37 446 23 887 10 345 47 872 54 869 14 18 60 782 94 900 59 846 45 473 6 624 69 918 56 897 24 17 95 920 78 595 9 939 91 526 19 51 80 898 65 292 96 576 83 675 20 474 63 589 84 305 89 321 79 68 82 258 55 263 64 61 18 970 74 168 21 164 36 454 87 914 42 688 30 696 27 925 66 92 11 505 99 272 25 315 35 500 0 804 31 573 62 378 81 291 39 257 16 715 72 729 51 841 52 927 8 252 41 306 85 159 29 632 92 425 7 797 97 756 32 210 43 212 17 839 86 558 3 946 44 813 58 182 12 107 75 164 38 407 98 979 93 187 1 805 40 230 48 898 13 27 73 169 68 96 57 405 22 233 34 136 61 941 5 196 26 815 46 404 77 244 49 241 90 526 33 54 88 539 53 112 71 913 70 662 50 274 28 492 4 130
28 864 48 893 52 197 86 493 76 235 12 389 73 173 77 359 98 22 95 657 15 601 94 162 32 244 81 582 42 357 9 544 65 126 35 184 75 472 31 801 18 839 83 36 6 615 51 204 47 563 3 700 92 509 26 14 39 944 54 189 14 992 40 209 74 303 5 209 25 535 53 228 87 812 36 660 30 23 49 787 44 552 85 77 88 109 50 867 11 840 22 939 82 358 16 708 45 382 37 953 20 50 78 939 71 541 27 944 21 983 56 43 8 51 13 711 57 457 7 16 61 151 84 537 23 551 38 295 97 137 34 860 59 697 1 221 10 265 64 217 93 525 19 499 62 47 24 605 69 609 79 539 80 314 70 267 41 203 67 266 72 164 43 795 4 493 63 777 68 322 46 507 55 324 91 17 60 298 17 105 99 207 58 610 33 133 96 802 66 60 29 249 2 764 89 346 0 446 90 212
90 718 54 792 7 195 45 659 73 311 58 917 55 690 84 317 61 685 2 505 60 273 13 516 37 380 23 163 99 429 56 350 53 753 24 107 15 579 81 513 44 276 48 29 93 795 22 2 62 550 36 572 10 876 76 889 89 898 16 584 88 914 29 949 41 192 71 957 34 76 96 520 64 4 52 466 47 178 25 70 8 886 42 595 51 164 68 888 30 618 70 491 65 390 94 791 14 63 33 978 9 584 17 463 27 245 85 591 6 49 57 490 1 831 31 954 3 979 28 285 0 552 79 457 21 169 72 43 87 355 66 556 80 61 95 748 19 994 50 103 35 311 40 42 98 960 43 412 75 256 82 184 77 762 4 522 11 101 39 119 59 791 38 734 83 526 86 631 67 449 97 60 20 558 5 222 18 660 74 778 26 717 49 664 69 195 12 113 32 792 63 443 92 722 78 665 46 122 91 733
81 333 41 488 53 660 78 284 99 520 87 287 55 721 35 682 95 448 45 130 46 556 14 268 40 918 6 169 19 874 21 845 8 548 0 391 63 180 26 883 83 728 18 118 69 277 59 550 33 326 29 685 5 506 23 768 37 577 86 344 62 559 82 22 51 586 17 554 76 926 3 865 22 785 93 882 88 930 31 697 96 976 68 511 20 18 30 175 91 992 67 112 1 529 97 166 61 58 65 797 49 466 56 589 84 183 44 36 11 96 75 227 36 940 92 497 24 339 4 728 89 877 98 157 90 400 70 259 34 203 27 865 32 8 57 749 39 656 52 175 42 8 73 225 13 726 80 469 64 624 38 231 85 247 12 727 9 853 10 164 16 176 47 585 28 777 2 200 71 119 72 918 94 290 48 187 74 59 43 247 77 504 60 636 7 578 58 595 15 280 66 440 54 125 50 271 79 14 25 340
56 312 14 627 78 911 8 127 26 958 86 465 96 628 75 726 77 674 33 747 22 930 41 85 21 200 7 559 42 919 51 23 40 217 27 865 90 431 32 499 94 845 80 149 60 788 93 611 0 707 95 456 71 124 91 553 18 428 68 579 10 476 73 273 67 478 43 234 76 635 39 253 97 652 45 599 3 417 98 305 63 771 38 973 24 294 30 412 37 215 59 468 16 359 85 863 29 795 6 329 36 586 83 157 89 736 11 263 53 907 87 791 65 989 17 582 79 784 54 467 58 85 47 630 61 391 5 352 99 286 84 920 55 375 64 769 23 789 13 225 74 227 50 891 92 790 34 196 62 931 72 837 49 441 4 235 28 469 46 347 69 593 19 554 81 113 9 655 88 271 70 800 35 610 15 957 20 139 82 802 52 759 25 681 44 770 12 982 2 2 1 791 57 451 66 473 31 224 48 542
63 723 64 398 26 871 20 34 68 728 50 779 77 766 15 300 48 307 57 129 82 605 59 896 40 958 66 624 60 358 27 700 13 61 99 148 17 795 21 584 96 546 52 993 28 359 90 326 54 656 61 182 3 337 2 352 37 977 56 57 71 114 32 8 55 835 36 639 86 688 11 951 69 261 58 830 83 659 18 414 39 543 29 305 8 148 30 618 75 191 47 847 6 62 22 224 62 984 0 512 23 740 79 165 5 917 38 221 91 290 45 552 67 676 81 227 19 968 88 279 42 245 94 436 25 761 10 291 44 33 33 490 16 218 84 1 4 616 43 8 97 397 70 141 89 3 98 103 41 141 87 365 49 576 1 450 80 724 46 415 9 211 93 567 85 449 92 336 78 425 7 483 14 453 72 226 74 824 95 904 12 580 34 593 51 35 24 197 76 689 73 35 53 290 35 739 31 801 65 914
2 741 47 599 48 394 28 159 10 89 98 608 49 949 32 196 88 163 67 135 16 78 33 37 97 538 61 382 74 828 76 84 36 521 4 55 34 700 7 193 99 698 80 794 86 760 64 170 83 694 1 266 69 957 60 421 52 216 72 180 91 730 95 735 92 761 84 757 12 20 73 991 65 966 53 776 46 934 23 300 82 711 20 8 57 950 40 607 63 129 96 352 13 515 14 823 85 82 81 493 22 610 78 495 44 364 66 340 58 248 30 486 8 483 93 653 90 138 51 723 71 432 87 308 35 368 24 475 25 136 31 264 27 464 89 897 26 87 43 249 94 734 42 544 11 310 70 787 21 865 0 968 3 499 59 569 39 577 62 722 17 984 37 8 38 477 41 98 45 764 9 562 15 113 6 144 54 709 18 740 5 420 56 299 55 567 75 524 77 375 68 3 79 997 50 618 29 466 19 761
89 30 87 209 40 497 92 613 3 820 8 490 55 515 51 779 54 510 41 278 7 755 67 972 1 710 36 622 22 191 84 628 88 92 86 673 6 678 44 365 42 96 28 257 48 127 12 632 96 399 73 290 81 124 25 115 30 541 98 880 45 165 62 619 97 129 75 76 39 601 33 831 19 942 59 402 14 319 56 998 31 357 58 874 63 523 65 463 72 336 47 858 11 621 57 267 77 418 10 572 26 379 46 369 60 650 20 449 91 550 69 750 2 158 37 554 21 682 93 134 4 651 74 854 0 590 38 540 49 51 18 669 70 812 64 385 52 256 71 247 61 563 35 509 85 460 90 106 80 919 24 767 99 251 13 863 5 370 50 306 76 392 43 880 94 484 27 311 78 932 95 528 16 422 53 1 9 270 83 942 32 357 79 641 34 580 15 664 23 665 66 142 17 111 82 520 68 853 29 256
80 733 40 965 6 969 38 26 88 871 10 945 53 259 79 66 85 843 91 18 29 620 16 502 28 620 27 456 42 166 71 412 81 365 35 714 86 827 99 549 97 493 51 413 69 329 59 192 3 99 49 434 65 338 22 471 46 547 15 274 32 768 7 472 57 625 78 944 11 150 47 170 72 58 30 884 33 785 18 770 55 387 70 616 20 925 19 857 2 937 17 792 82 308 21 395 5 471 8 811 95 161 44 231 84 901 68 600 50 195 34 350 94 117 36 951 39 693 74 562 23 570 9 958 61 298 89 69 12 585 56 36 52 790 25 274 96 209 92 973 41 919 1 467 45 87 83 83 90 930 87 849 76 754 98 77 48 18 60 362 31 198 0 887 62 236 13 778 54 92 4 165 37 486 75 120 63 526 26 381 14 885 77 251 24 383 64 752 73 502 93 858 43 233 58 901 67 460 66 525
98 489 19 867 43 504 87 899 70 76 72 336 92 631 94 856 1 797 2 74 61 5 49 731 11 431 88 617 59 615 42 458 97 300 71 712 16 510 64 450 31 936 89 126 18 840 0 790 24 224 63 149 45 640 37 419 91 532 32 319 22 117 21 863 82 124 80 135 20 992 40 84 47 918 26 859 81 128 9 76 27 13 76 492 8 880 90 210 74 741 51 791 58 727 41 27 79 323 56 644 75 168 57 151 30 762 33 632 53 344 52 592 65 824 17 921 78 4 6 86 28 207 23 885 50 933 10 380 68 431 60 943 14 108 35 130 55 960 4 24 15 408 48 712 93 878 77 702 7 863 84 836 85 277 3 587 25 520 95 97 99 932 54 485 96 30 83 692 36 406 46 925 13 553 44 891 39 491 69 55 73 951 12 965 67 669 5 29 62 696 38 936 66 502 86 407 29 687 34 547
73 359 74 83 68 620 11 352 4 875 18 61 2 62 38 149 48 723 79 555 31 766 65 576 16 162 12 192 55 807 93 13 91 112 26 563 39 321 85 133 1 204 69 203 94 996 67 492 3 467 23 761 34 658 37 999 51 773 58 82 44 629 15 697 52 430 40 455 62 840 5 737 42 258 45 467 76 618 47 921 49 266 59 713 24 668 63 5 83 507 6 688 50 364 86 29 33 445 29 372 20 266 60 329 46 553 78 929 57 648 32 433 56 820 21 638 30 358 87 222 64 129 70 180 77 803 90 240 35 490 98 986 17 216 25 837 27 910 92 583 13 366 66 131 84 582 7 114 10 432 22 186 8 442 19 337 80 435 9 865 53 369 61 373 75 449 43 83 99 405 88 286 41 357 72 406 28 325 95 216 14 321 89 536 36 716 96 874 82 300 97 717 71 910 81 439 0 959 54 962
3 155 14 338 11 902 32 608 25 124 93 419 15 468 17 845 0 283 52 528 20 287 95 12 62 719 75 962 96 434 98 887 99 996 28 22 38 673 29 807 27 817 34 419 55 895 87 633 90 707 67 903 65 276 80 396 54 127 40 129 39 66 46 186 89 541 76 642 58 687 48 339 56 480 57 334 72 917 78 393 83 954 35 8 92 724 51 36 85 868 18 383 43 473 21 954 49 642 73 283 1 527 12 961 7 333 81 291 88 372 71 317 36 362 22 159 91 327 66 873 47 49 60 573 16 533 79 683 82 328 94 435 50 83 44 857 37 573 41 664 70 414 5 666 86 562 68 926 59 646 10 979 69 19 53 535 33 913 84 742 30 755 74 196 42 60 8 16 13 524 97 364 63 28 61 240 24 150 6 927 64 634 26 215 23 527 9 496 2 4 19 320 77 320 31 752 4 257 45 518
6 160 85 276 45 917 24 420 79 353 38 29 70 346 3 485 35 568 26 296 16 543 37 785 52 467 5 338 17 58 15 424 93 59 69 466 54 906 44 454 10 409 95 803 50 920 97 451 90 525 82 332 27 915 74 102 99 977 72 213 25 482 39 869 73 588 28 792 81 308 30 852 51 466 36 810 76 67 32 271 78 985 53 117 34 287 58 558 2 574 11 43 22 287 0 996 4 590 60 497 77 283 8 756 80 73 75 565 43 13 56 489 71 944 98 206 13 13 29 399 49 463 63 335 68 372 40 27 1 22 91 207 33 8 65 412 89 201 21 160 96 893 18 957 14 399 12 25 66 949 87 1 92 144 46 779 83 839 86 121 88 648 42 476 94 299 31 252 19 744 47 84 59 109 9 604 62 364 7 346 41 24 57 393 84 326 61 913 67 385 48 660 55 281 64 516 23 364 20 874
25 370 95 379 42 141 11 547 99 665 85 722 18 773 32 678 33 669 62 740 3 612 1 147 76 109 20 377 24 845 52 740 19 908 61 113 72 677 12 489 48 460 7 28 4 445 47 526 60 354 83 991 54 920 28 347 81 866 84 277 51 454 80 113 17 337 38 880 37 654 59 324 2 49 98 370 36 826 93 697 67 362 71 197 13 524 75 405 69 938 35 226 79 863 96 343 49 719 86 298 89 376 15 923 91 620 39 255 63 555 16 820 9 880 46 326 97 202 78 662 5 44 65 292 77 960 90 661 94 146 22 114 74 844 66 637 6 115 44 78 57 961 8 751 29 233 27 687 0 602 23 276 10 147 34 237 21 723 70 497 31 223 41 490 45 674 26 415 58 65 73 265 82 613 87 790 43 202 50 954 14 469 64 142 55 436 53 407 56 759 68 866 30 393 88 734 40 116 92 265
75 596 88 426 46 302 84 138 51 191 52 312 9 939 12 595 40 739 90 668 37 358 36 678 92 334 62 734 13 1000 89 113 11 223 29 877 70 142 41 281 47 997 4 13 68 892 34 714 8 365 54 720 55 399 53 580 73 74 61 919 30 256 67 213 66 319 15 794 82 957 87 448 72 512 16 836 48 697 81 584 25 167 21 252 17 604 7 107 50 66 2 329 58 125 85 869 98 961 10 502 44 475 32 143 57 717 78 638 77 27 20 460 80 284 83 852 63 4 6 640 43 50 60 401 49 510 91 733 19 17 96 34 95 849 14 516 24 273 79 398 99 626 42 172 97 770 31 353 28 528 23 674 74 870 45 40 38 677 71 94 76 76 18 226 65 496 69 645 5 919 1 190 59 887 33 488 39 37 26 799 27 1 56 985 86 259 93 305 0 914 64 533 35 782 22 718 3 888 94 858
36 972 84 746 12 218 11 670 39 433 50 207 68 552 76 905 58 405 59 790 44 349 66 713 87 875 79 963 92 113 27 320 85 709 17 51 14 659 41 860 24 603 61 205 91 572 40 34 15 666 98 922 6 198 22 160 30 401 56 362 1 196 53 566 75 246 88 908 16 75 94 952 10 167 77 730 28 382 21 435 71 597 80 615 65 231 38 201 8 779 29 510 97 929 43 779 18 460 47 288 96 515 78 658 7 794 9 858 34 47 99 17 69 659 35 8 0 536 73 275 86 214 62 522 31 625 60 437 64 828 93 554 82 339 26 103 25 321 74 646 49 799 46 932 48 297 95 584 37 737 5 75 23 423 33 23 70 589 20 490 54 121 89 42 3 715 52 142 90 559 4 785 32 254 81 186 19 770 83 128 45 683 72 393 2 978 55 289 57 853 13 857 63 816 67 677 42 501 51 638
84 954 64 814 37 902 43 128 13 645 94 380 93 759 2 467 57 556 29 626 73 81 40 409 99 326 7 500 86 336 20 142 71 758 75 280 62 167 92 927 45 148 80 702 48 316 3 463 18 249 47 237 61 122 50 224 16 215 10 739 11 37 36 306 66 543 23 656 76 505 14 292 69 148 56 208 9 299 89 444 53 309 19 507 12 897 74 460 68 801 0 475 8 573 5 652 67 842 52 817 24 564 22 5 15 459 21 453 55 822 27 729 25 646 60 352 33 854 82 229 4 302 6 423 31 192 83 991 35 963 72 127 42 154 1 922 49 532 87 119 78 867 65 235 28 503 98 382 32 265 44 208 41 516 96 866 34 39 63 860 90 544 91 906 81 930 97 105 26 900 70 25 38 821 95 426 54 61 59 71 46 843 39 916 85 199 17 382 77 593 30 841 88 227 51 846 79 78 58 424


==> anc/Large-TA benchmark/tai_j100_m100_2.data <==
100 100
76 686 83 887 72 347 97 972 62 518 2 703 88 484 20 117 42 770 77 483 50 35 94 135 36 61 32 291 26 671 78 797 52 871 84 680 7 971 30 671 39 263 47 866 40 110 63 787 59 793 96 810 12 701 21 218 3 770 82 504 67 31 54 500 65 704 17 34 19 577 34 281 5 943 28 266 86 824 87 349 70 878 93 555 80 244 18 670 14 280 4 384 90 949 71 709 43 727 51 809 27 901 49 407 57 818 44 578 74 988 33 343 37 951 92 162 64 515 75 250 6 156 29 357 69 624 55 351 85 127 24 590 9 712 68 809 89 46 31 973 98 587 53 250 16 33 13 865 10 728 73 669 66 91 81 586 41 537 99 1000 46 223 1 517 60 114 11 621 95 310 15 221 38 291 48 963 56 559 58 162 0 533 61 214 8 592 91 209 22 481 45 167 35 273 79 160 23 236 25 809
3 920 28 100 75 991 74 458 89 414 96 985 8 458 90 34 69 993 5 597 46 856 22 819 53 707 55 369 88 630 6 996 36 551 83 773 54 134 1 36 42 3 13 383 67 976 60 240 24 513 23 752 47 503 73 121 57 984 66 139 59 577 81 21 39 736 91 931 97 752 92 120 14 11 95 360 17 695 25 190 26 430 18 509 80 702 50 688 63 335 87 321 11 206 16 65 7 584 4 304 41 512 93 404 29 57 15 845 68 239 84 252 62 260 44 134 21 886 19 223 98 730 86 588 77 996 45 912 30 227 33 350 2 132 64 280 94 75 48 969 85 817 27 912 38 887 12 750 61 887 71 61 35 903 34 152 58 204 10 136 70 422 40 768 49 934 20 41 37 844 9 343 32 974 0 415 43 260 31 287 65 498 51 127 99 201 82 318 79 376 72 871 78 820 56 240 52 733 76 78
84 57 90 81 30 406 24 306 26 448 23 708 41 510 70 572 75 79 83 618 74 951 21 900 98 260 39 346 50 140 99 109 88 975 96 33 56 162 66 765 12 294 42 183 40 206 8 804 31 355 57 742 14 649 48 750 77 704 81 927 13 417 20 942 97 995 25 226 7 577 9 32 76 740 11 322 36 561 37 331 69 595 52 628 18 256 46 82 79 438 29 506 28 549 65 398 87 680 91 600 53 629 10 106 32 54 94 449 54 151 92 370 5 83 35 247 34 292 38 472 45 955 27 901 55 386 43 668 85 780 95 915 33 271 80 328 17 104 44 470 68 554 82 5 59 559 72 321 2 301 86 694 3 842 19 548 6 615 1 551 60 746 62 551 93 806 58 385 16 79 4 691 64 561 22 437 15 620 51 613 78 395 71 290 49 776 61 760 0 500 63 957 73 104 67 550 89 442 47 660
62 863 69 554 74 94 48 255 84 823 54 229 20 281 21 219 14 81 67 988 3 788 75 372 38 217 25 762 50 214 45 687 88 637 41 335 10 808 9 537 33 220 73 252 65 589 91 752 78 267 95 722 19 525 90 892 64 954 56 47 83 857 52 504 58 158 13 484 96 120 79 611 35 247 32 637 70 760 55 294 4 66 61 309 77 505 18 226 28 665 5 430 34 611 82 463 27 741 68 834 0 119 86 739 23 870 46 322 40 923 37 965 92 897 12 600 99 487 17 765 16 952 8 826 36 189 30 330 80 8 81 782 22 190 49 687 43 556 85 372 97 382 44 595 94 422 89 373 71 729 51 451 76 694 6 158 11 920 59 30 7 939 66 41 1 68 57 205 24 94 26 472 87 979 98 686 63 854 15 462 42 567 2 548 93 349 47 556 39 675 72 164 53 938 31 805 29 386 60 549
45 368 30 207 89 288 9 293 85 292 84 430 95 50 40 637 75 372 83 455 68 289 86 376 93 58 98 878 59 65 34 189 94 559 42 828 52 696 5 830 64 509 74 336 38 969 76 357 55 293 32 809 27 312 22 274 78 943 60 149 14 857 26 427 15 952 77 281 50 705 80 481 12 158 7 334 28 262 17 498 99 358 43 476 37 762 31 681 6 318 33 894 3 394 4 726 57 7 61 841 23 126 92 387 21 946 2 722 58 857 96 324 8 572 39 579 41 175 97 882 67 908 16 738 11 390 49 508 91 265 90 431 79 782 18 514 46 344 88 631 53 338 73 672 81 554 72 601 36 72 56 164 82 453 51 813 24 253 47 708 13 577 44 372 48 505 54 934 35 715 25 624 63 922 20 294 29 678 71 961 19 773 1 109 66 533 10 712 62 319 0 436 70 5 87 596 65 593 69 326
63 311 53 982 43 882 27 466 51 387 23 483 48 582 14 293 76 432 2 967 86 100 33 899 41 217 50 408 13 302 35 862 44 641 77 910 11 74 67 501 0 423 92 380 6 109 78 210 97 76 74 627 94 406 84 368 16 201 59 188 34 744 98 654 26 910 93 872 88 674 18 61 65 382 5 518 45 225 80 250 55 966 69 967 15 301 57 200 71 251 7 10 52 232 89 5 49 115 75 79 25 755 22 151 99 915 1 50 28 59 3 547 4 544 37 807 83 360 20 74 91 386 79 76 36 550 66 841 82 794 24 287 21 701 95 483 30 69 72 732 60 363 47 821 90 304 70 723 32 370 56 389 38 99 64 669 8 603 31 224 19 186 85 361 46 737 42 735 61 454 9 927 81 587 29 501 39 331 68 671 58 89 87 904 54 666 17 639 40 56 96 945 12 319 73 696 10 984 62 330
13 605 43 267 78 818 37 371 16 245 47 934 53 879 92 416 12 789 68 525 60 220 33 699 75 141 67 678 2 434 34 65 42 196 96 173 94 570 31 316 71 849 77 905 5 117 17 493 19 911 61 681 57 929 44 779 90 880 25 343 14 71 87 444 86 362 35 695 55 761 45 479 62 70 91 875 38 714 40 572 0 693 11 591 56 782 30 273 8 181 69 75 26 496 58 178 59 202 64 547 27 626 52 571 65 24 84 783 18 967 3 925 89 531 80 471 95 5 85 915 10 465 28 79 24 902 49 975 72 56 39 451 63 717 73 414 99 578 36 591 4 461 15 917 9 871 76 902 41 269 83 111 81 881 66 533 97 824 23 356 22 730 32 578 46 450 50 527 54 705 48 694 6 484 82 700 79 860 70 45 74 952 7 196 93 696 98 446 29 472 1 462 20 203 21 755 51 897 88 516
55 578 77 743 49 341 95 127 45 47 29 774 42 342 9 640 3 803 13 70 59 862 85 381 78 681 89 680 5 139 54 51 82 482 28 171 1 120 98 854 88 293 26 117 99 287 46 931 83 302 39 951 6 163 56 5 66 167 43 828 62 825 33 820 4 357 92 269 19 550 81 55 71 913 35 948 69 75 10 793 37 887 21 411 50 766 53 895 63 931 24 753 18 443 97 941 48 831 15 56 87 439 34 480 27 913 93 430 64 693 90 51 11 113 31 357 25 201 52 985 47 833 73 465 74 409 44 595 79 197 2 230 80 620 68 7 41 993 12 412 58 546 51 142 30 66 91 880 23 451 65 648 40 276 0 304 36 893 75 470 20 419 14 242 17 549 70 396 96 350 84 937 60 270 76 137 61 349 94 101 32 751 86 284 7 811 72 447 57 598 16 653 22 750 67 238 8 954 38 925
92 779 64 648 94 159 2 851 76 471 12 689 42 699 34 851 26 345 16 129 73 957 36 749 45 163 82 781 48 677 67 928 91 351 19 140 0 918 54 649 44 365 24 84 63 896 52 532 9 682 99 361 22 779 83 93 88 645 95 825 46 973 79 556 50 316 28 215 84 284 93 339 23 283 96 89 30 712 17 61 32 228 35 856 53 31 13 484 43 970 18 493 98 916 97 887 47 127 60 555 8 706 75 710 55 358 62 996 7 770 58 196 14 179 38 851 31 172 61 416 15 526 80 347 29 433 39 8 81 518 51 610 68 775 6 130 69 338 87 694 3 975 10 936 1 251 74 347 71 392 41 960 21 405 65 261 27 406 66 549 20 460 49 432 78 77 86 765 25 571 57 674 85 351 59 232 89 176 11 394 56 205 5 658 70 980 40 991 72 170 90 653 37 238 33 199 77 251 4 878
15 799 67 715 64 747 37 58 87 936 75 899 41 155 96 132 40 519 74 995 14 503 90 486 43 529 59 161 46 227 18 490 20 649 85 506 33 524 82 812 2 503 7 737 69 643 52 654 28 603 3 747 24 852 25 55 23 656 5 298 60 613 66 681 4 703 81 131 61 138 91 677 38 760 49 782 12 29 42 822 72 365 53 386 35 458 30 262 56 618 1 562 97 193 55 801 22 68 78 936 88 101 17 676 70 794 51 572 29 993 86 329 99 249 63 994 76 802 62 10 94 233 93 493 71 104 6 472 26 565 84 908 19 294 58 583 21 568 68 159 9 72 92 543 32 378 44 461 31 68 95 58 34 419 45 86 10 586 65 597 0 894 83 784 47 805 39 437 48 814 8 928 73 19 98 703 77 759 50 295 80 1 16 907 57 115 36 951 13 936 54 934 79 509 89 8 11 524 27 787
72 362 24 635 96 474 91 566 30 979 87 106 43 257 62 29 6 167 89 930 44 562 81 250 99 518 71 534 26 522 77 393 10 288 69 625 32 422 37 979 41 947 94 167 86 693 11 85 45 980 58 537 0 297 47 8 31 812 8 404 85 239 51 789 38 708 36 309 28 55 56 365 73 620 57 851 78 333 63 482 75 68 12 624 22 917 16 238 55 982 48 989 35 502 64 950 33 730 4 618 2 85 34 650 92 945 7 807 53 226 83 92 61 566 80 585 68 807 84 930 70 614 66 828 3 421 42 554 93 24 65 985 49 841 54 713 18 416 39 509 29 404 90 87 17 621 74 783 88 824 60 571 46 714 82 347 1 894 9 415 40 386 15 703 14 844 52 792 27 852 67 569 21 795 25 308 50 294 19 475 76 823 98 223 97 398 20 812 59 720 5 764 95 620 13 300 23 950 79 349
31 43 84 668 0 721 27 64 17 758 83 672 86 158 87 910 51 327 55 818 53 765 5 120 32 91 43 756 36 415 62 264 15 169 22 634 16 422 75 337 11 577 94 554 21 300 25 620 28 937 8 344 93 677 77 497 79 27 81 2 58 609 92 342 72 978 82 212 38 873 42 943 68 771 1 297 20 539 97 178 39 105 88 448 41 969 40 37 3 424 78 927 44 787 85 695 74 355 61 366 54 237 10 415 13 617 48 530 52 283 12 117 60 354 65 588 19 112 76 764 89 776 59 853 45 134 99 496 70 481 23 281 66 200 91 313 26 48 29 494 56 836 69 268 96 211 50 167 9 36 30 475 14 327 18 473 37 827 2 888 49 343 33 97 7 188 71 179 80 852 6 551 63 654 47 733 98 358 46 628 95 797 35 529 24 833 90 876 64 274 57 574 73 387 67 847 4 778 34 835
81 361 6 106 75 28 87 840 56 585 74 820 57 211 53 508 34 227 19 264 71 523 50 960 40 417 22 663 94 929 27 856 44 117 46 110 72 979 92 153 65 945 18 35 30 7 61 948 95 353 68 24 52 688 29 629 36 885 17 210 16 962 51 240 12 202 10 417 7 367 48 561 35 265 83 187 8 386 67 494 38 519 62 47 99 864 47 139 0 691 9 475 82 950 77 354 21 735 20 467 97 254 1 85 26 102 45 295 54 779 42 377 49 451 96 503 55 796 86 257 80 858 60 37 66 982 33 604 41 376 4 551 93 825 59 444 76 740 79 216 28 892 5 260 32 913 63 547 15 997 84 53 90 724 11 475 70 553 23 645 3 648 13 825 91 929 43 964 25 505 64 570 98 621 73 252 39 821 31 516 58 114 89 253 85 158 14 862 37 792 2 603 78 933 88 538 69 263 24 325
47 280 28 367 67 127 57 250 11 180 7 391 26 662 55 977 0 662 59 81 19 931 63 581 5 739 88 860 34 962 54 675 73 511 51 106 71 521 38 738 9 130 10 596 92 15 30 30 75 151 91 415 49 36 27 633 77 182 87 395 86 996 29 327 21 809 35 108 6 157 93 476 60 252 8 287 13 975 3 868 37 173 80 323 61 579 76 950 96 35 83 1 33 780 4 614 99 27 48 841 89 707 82 950 15 30 84 74 70 862 14 656 50 126 72 942 46 160 62 730 79 759 18 536 36 900 53 287 22 930 17 819 1 923 95 774 2 301 44 904 98 781 24 521 74 918 97 667 58 508 42 780 12 870 31 875 85 331 40 528 41 851 78 956 52 350 45 707 39 245 66 539 32 980 94 190 25 938 90 717 20 382 23 187 68 52 69 132 56 819 64 752 16 864 81 959 43 884 65 741
62 699 2 349 98 283 87 293 8 205 96 326 22 489 24 124 37 911 43 934 9 292 39 182 52 64 77 167 28 79 64 288 5 971 91 970 84 699 42 997 80 780 81 121 48 476 93 839 82 170 6 148 19 662 26 592 46 991 27 830 78 574 25 283 79 609 29 483 66 77 83 356 16 429 72 264 33 711 76 737 45 986 14 415 74 2 23 612 18 960 31 710 55 490 90 518 70 116 69 619 50 481 49 113 30 211 12 566 15 52 97 825 57 75 7 339 1 872 13 177 11 489 88 58 59 987 67 542 47 517 99 53 21 56 17 978 53 403 94 29 0 914 3 999 4 58 44 826 35 729 38 149 63 135 58 133 85 3 40 578 34 924 41 867 51 169 86 125 61 777 95 216 32 2 60 135 56 804 20 973 54 534 92 527 71 941 73 625 89 952 75 905 36 34 68 495 10 118 65 522
61 874 9 233 49 237 92 26 43 533 4 713 1 142 47 446 32 528 35 16 67 421 83 793 11 367 30 469 71 264 76 814 56 882 99 859 21 44 78 677 84 850 15 463 95 130 69 495 26 485 46 965 44 801 59 392 93 348 54 670 42 926 36 825 73 62 7 672 97 30 8 910 90 542 37 906 64 220 80 154 87 216 48 202 10 245 70 365 25 161 72 190 27 440 91 304 12 915 52 35 51 932 13 965 79 143 33 309 39 658 58 277 63 69 20 499 98 314 81 839 57 191 82 614 6 529 22 290 23 965 24 222 53 591 50 968 18 137 89 89 68 671 28 607 14 978 29 257 55 631 85 108 45 734 2 65 3 679 66 86 16 720 65 668 41 559 0 917 62 281 19 881 88 449 94 837 77 426 31 463 38 502 74 803 5 504 86 1 60 805 96 474 17 912 75 487 40 229 34 114
89 466 4 905 76 27 1 614 70 323 71 488 38 343 61 633 18 506 81 106 75 585 79 93 9 404 87 433 43 833 91 327 10 866 11 186 16 164 72 418 42 784 21 997 92 2 85 910 52 969 50 318 46 524 51 925 62 734 45 630 56 324 58 730 84 277 73 694 36 173 28 806 41 454 13 250 37 281 94 72 44 433 55 342 66 424 82 232 60 67 24 744 40 494 39 273 48 40 19 977 23 678 22 689 25 842 90 185 53 322 34 230 80 655 17 398 64 61 26 270 35 800 83 145 6 631 96 227 95 630 57 293 32 975 67 545 27 64 93 596 59 72 47 854 29 975 54 128 49 306 2 901 99 162 20 227 0 545 5 902 77 69 74 972 30 843 31 845 68 652 33 871 15 698 12 846 63 246 7 255 98 545 65 394 8 565 14 858 86 836 78 993 69 529 88 337 3 352 97 868
9 644 77 371 88 945 8 61 82 792 53 373 87 370 19 86 74 661 94 656 16 847 48 34 69 887 92 726 25 551 5 700 41 299 27 146 89 437 90 930 10 658 60 460 97 606 95 733 59 407 49 526 24 637 58 928 43 114 61 927 6 249 1 763 76 159 38 761 28 536 18 667 45 752 73 864 65 933 12 799 62 911 39 481 79 100 72 449 85 40 14 644 70 207 4 207 15 539 66 192 68 241 31 6 40 247 26 866 47 503 13 602 91 362 71 834 78 847 11 284 56 125 21 922 35 712 46 337 22 292 36 723 30 753 0 826 23 260 52 157 67 773 55 861 84 764 75 411 37 100 2 912 57 366 32 489 64 558 51 149 50 647 83 436 7 120 80 374 99 826 63 940 44 656 81 238 17 939 29 696 54 261 34 170 98 110 3 470 96 696 20 882 33 408 93 269 42 279 86 752
30 358 79 737 45 136 70 844 54 114 65 650 38 443 49 953 60 356 69 914 61 640 64 896 39 412 71 433 56 999 22 543 1 141 15 271 63 350 94 221 46 165 78 141 34 485 81 525 67 130 77 224 16 485 6 924 88 31 11 387 23 895 87 1000 57 451 52 271 17 634 62 1000 7 922 98 178 26 740 86 690 21 189 85 474 97 433 13 221 93 389 2 220 55 745 31 931 25 109 72 910 8 348 68 666 32 725 40 845 43 161 58 704 76 35 5 563 44 100 91 937 53 92 28 120 96 733 27 391 3 448 95 84 59 693 73 364 84 19 51 935 10 932 74 438 29 535 99 269 83 222 36 655 92 711 41 345 20 220 50 304 4 567 75 13 90 38 66 506 47 31 9 131 24 118 82 481 80 710 35 268 33 952 37 702 12 235 48 874 19 293 14 287 42 575 89 539 0 23 18 605
71 862 54 917 46 167 0 561 37 405 44 408 24 314 68 187 29 749 1 429 45 66 6 105 83 605 58 841 34 616 30 313 25 438 93 741 18 440 89 467 53 127 59 662 92 957 66 198 98 113 20 580 31 507 60 102 33 157 9 233 78 619 41 158 23 242 72 599 4 833 55 751 8 203 35 926 10 169 2 453 77 980 52 570 26 632 85 706 63 948 74 181 88 671 50 490 16 878 97 358 3 562 61 787 84 899 22 333 13 727 19 910 38 922 36 793 43 690 49 678 79 175 5 448 67 29 65 52 96 129 48 739 57 45 70 189 86 476 80 828 51 704 99 617 7 111 62 469 12 746 15 152 28 561 11 302 21 342 95 602 73 157 17 201 39 666 94 635 76 740 90 790 32 979 87 434 91 873 27 6 42 767 82 85 56 783 81 71 14 570 75 611 40 631 47 203 64 288 69 909
24 326 89 397 35 74 19 858 7 355 74 449 75 563 79 277 52 70 48 271 11 346 25 845 44 900 4 28 51 962 69 625 46 335 42 340 43 964 84 142 45 427 50 128 82 30 30 638 37 563 36 55 90 501 76 198 65 401 77 365 39 974 94 333 56 108 5 165 40 747 13 732 57 668 21 84 47 161 67 679 61 57 72 804 41 53 87 582 6 825 71 9 18 631 29 832 97 521 20 204 88 638 31 501 60 643 91 529 8 947 28 37 54 133 85 119 12 746 26 362 2 970 83 43 16 43 73 536 14 850 92 617 58 167 59 493 68 725 80 649 55 958 27 944 93 692 81 482 3 309 9 26 33 120 98 853 49 300 1 219 22 92 78 497 66 166 64 507 34 589 70 726 86 82 62 383 96 91 17 224 99 518 10 683 32 711 63 898 23 131 95 330 15 500 38 324 53 835 0 391
38 682 62 603 23 703 19 438 51 541 93 84 56 541 77 813 8 676 55 564 47 655 57 9 32 118 25 911 90 847 88 310 82 799 52 811 91 302 16 358 40 607 15 400 63 60 86 949 58 724 99 966 27 889 6 439 50 54 5 691 26 442 28 182 13 448 89 256 14 247 18 756 31 711 53 463 49 794 35 74 72 90 85 683 43 162 41 291 74 465 29 803 71 861 34 352 30 795 22 868 7 396 64 536 46 167 9 242 81 16 44 739 0 588 66 515 78 410 33 891 37 108 4 833 1 832 20 968 96 963 10 914 87 868 45 271 79 277 68 70 94 742 95 574 39 325 12 332 97 522 75 126 73 891 59 920 36 84 3 413 70 133 21 845 61 88 11 200 54 206 2 803 17 326 84 705 98 155 65 877 92 562 80 339 76 826 24 842 60 90 69 231 42 582 67 518 48 968 83 105
65 301 10 21 79 295 54 284 16 626 37 227 63 179 74 831 96 806 30 115 33 889 75 59 14 330 94 466 81 997 39 345 6 887 46 462 41 971 73 485 2 38 34 712 71 781 72 465 36 964 15 299 64 27 8 863 9 653 53 1 82 272 40 200 93 762 25 577 31 937 95 450 61 965 12 606 56 904 19 560 89 792 78 527 87 791 88 92 23 317 1 838 58 705 45 498 84 784 99 184 83 554 52 65 22 9 57 432 55 662 69 155 27 382 49 928 35 743 48 798 38 773 26 773 77 808 28 102 66 495 80 397 18 822 4 73 60 216 70 112 11 151 90 679 20 139 76 992 44 602 91 68 32 363 68 103 85 222 7 756 62 340 17 220 42 311 59 562 47 631 92 169 98 66 43 508 24 668 13 91 86 826 21 862 5 122 50 575 51 267 0 553 29 642 97 270 3 44 67 840
30 282 59 492 55 826 23 15 82 845 73 91 68 375 71 409 65 871 2 535 17 345 66 492 15 351 8 30 43 254 72 451 85 453 14 366 48 78 27 912 22 362 90 322 50 737 86 299 28 71 63 707 10 567 25 740 32 206 40 207 70 110 18 937 24 341 20 480 44 726 35 716 1 929 76 123 42 385 0 269 93 774 75 228 80 582 62 799 11 60 83 3 58 628 31 785 98 894 9 229 36 771 49 315 88 181 47 857 64 775 38 811 13 985 57 548 33 838 46 51 78 663 56 124 45 296 91 129 34 885 69 846 92 855 16 939 29 314 99 853 5 132 94 476 41 268 37 336 84 904 39 936 81 385 12 854 67 964 54 696 6 527 53 720 96 728 74 554 95 839 52 555 3 232 19 960 51 939 60 408 89 861 21 147 61 33 4 834 97 695 7 731 87 55 79 572 77 344 26 726
38 814 27 644 91 268 55 596 76 196 87 200 72 77 60 602 80 753 35 659 43 98 86 475 21 219 71 772 69 927 51 823 17 637 32 548 46 184 64 806 52 226 33 250 23 632 82 286 41 407 75 860 67 414 99 429 4 639 3 724 45 206 15 427 1 896 36 125 47 782 48 334 68 18 83 680 93 511 25 788 97 664 0 383 39 675 24 407 74 559 50 637 49 814 11 672 66 531 12 313 14 356 5 35 18 537 13 213 10 18 20 162 73 999 42 143 84 897 96 808 26 784 19 803 92 797 62 709 54 852 79 259 56 277 95 81 30 779 98 716 78 234 81 439 77 626 7 926 63 426 94 175 88 494 31 335 29 558 28 968 44 670 65 597 40 327 37 344 9 877 6 199 89 848 22 689 34 68 70 934 58 157 90 163 8 319 59 501 16 649 53 56 57 174 85 690 2 101 61 151
53 955 21 752 66 612 83 600 30 403 90 722 48 531 77 617 12 253 38 414 81 86 65 851 78 232 29 364 54 334 35 244 7 914 63 466 40 902 22 417 84 242 72 806 3 125 70 176 79 79 71 518 60 886 91 512 67 721 25 215 51 570 0 93 34 413 49 384 41 304 47 372 73 639 24 866 82 698 95 751 32 184 14 806 39 1 98 605 56 46 89 467 94 483 8 737 46 483 61 963 97 224 57 485 68 717 33 441 4 917 1 636 92 364 52 850 88 431 17 257 76 523 10 821 85 689 96 759 26 142 50 631 69 33 55 685 27 906 31 719 16 140 37 861 62 522 5 531 43 922 19 514 36 253 93 926 44 268 45 412 2 812 75 302 80 634 74 146 13 329 23 486 87 977 6 754 59 884 11 837 42 265 9 431 28 607 99 544 86 317 15 856 18 201 20 915 64 356 58 425
78 312 90 871 10 100 0 97 44 727 37 257 82 430 36 343 6 815 86 471 14 308 21 441 18 490 17 56 11 911 68 186 84 138 1 638 89 150 93 791 69 824 63 626 53 120 27 791 48 745 94 149 23 186 7 437 13 627 12 175 58 125 39 379 62 237 42 6 70 38 91 172 41 44 24 59 99 713 92 94 35 434 54 164 28 392 57 427 47 688 40 234 52 292 72 731 30 309 97 640 64 727 75 63 55 527 59 343 20 928 25 964 73 765 80 87 67 661 85 809 74 967 22 582 65 711 33 703 61 445 3 982 60 479 2 949 43 445 96 631 15 119 56 397 29 768 79 681 31 171 34 535 19 948 46 611 4 581 98 423 66 444 32 669 83 496 76 365 88 226 95 430 9 301 77 482 5 959 16 803 38 753 26 386 81 234 49 397 51 760 45 978 87 748 50 486 71 882 8 814
30 981 62 39 34 171 42 815 16 599 65 97 71 673 87 816 36 399 12 406 11 110 60 692 39 908 93 875 56 5 91 598 76 752 17 53 44 114 38 173 55 931 15 444 20 66 40 361 2 911 74 880 14 570 5 494 68 511 21 711 48 403 45 124 8 520 79 993 85 434 61 544 50 761 86 920 22 526 19 283 82 71 10 519 70 779 67 157 96 617 7 613 54 219 73 414 25 587 29 262 27 884 98 217 41 541 59 567 80 813 69 165 33 491 4 124 26 954 49 825 53 464 89 495 51 30 58 211 52 3 90 951 78 192 35 925 99 148 84 155 37 591 31 420 97 576 47 945 3 999 57 710 32 167 81 928 72 645 24 400 92 887 28 222 46 79 13 970 1 474 23 63 9 108 75 312 66 178 95 515 94 259 83 397 0 140 43 426 6 496 64 206 88 674 77 38 63 569 18 392
18 707 39 261 94 839 11 143 0 357 60 514 7 903 19 92 29 603 45 335 33 24 42 585 22 921 74 257 40 39 81 861 38 956 68 80 58 765 23 455 93 247 8 250 56 331 78 888 30 135 16 931 75 620 17 210 1 184 91 210 73 632 98 951 88 41 34 315 62 514 25 143 44 899 92 860 66 567 48 785 35 55 64 199 14 598 26 309 57 756 52 251 9 423 65 772 6 512 54 591 69 348 27 245 37 390 76 588 97 284 72 365 12 638 49 166 5 318 61 498 89 970 13 871 79 419 43 620 84 364 20 784 47 836 53 89 15 437 24 189 21 387 67 59 71 784 96 707 28 669 36 527 95 373 51 224 70 972 31 133 90 162 46 527 55 499 87 911 59 660 63 159 3 923 2 561 86 619 41 176 4 971 83 19 32 555 10 281 80 404 99 221 50 455 85 136 77 114 82 504
28 112 82 807 84 230 13 789 22 275 78 847 72 656 54 892 56 320 0 260 43 738 17 787 45 302 48 917 79 296 63 369 29 749 16 654 39 156 19 6 61 107 41 796 96 878 77 57 66 424 80 988 67 136 24 725 58 509 5 896 23 87 32 505 49 551 27 207 85 797 81 259 99 842 44 632 10 388 35 392 38 200 74 851 70 685 3 346 71 977 21 716 2 574 30 511 73 812 89 516 88 810 26 706 6 531 33 942 94 779 57 464 75 820 69 883 7 722 8 240 62 404 50 123 11 399 93 864 25 839 86 809 42 940 76 97 37 58 12 561 59 435 92 638 20 706 4 464 87 409 36 198 52 885 97 456 95 114 90 732 60 37 34 783 91 563 9 447 68 677 83 235 18 926 14 355 53 820 40 284 47 128 65 675 51 199 31 622 98 655 1 336 46 43 55 249 64 895 15 59
88 760 21 447 3 844 5 955 87 721 26 713 77 929 58 348 18 951 54 182 55 671 99 228 76 109 94 561 74 449 59 691 36 615 28 894 60 108 92 95 25 684 41 338 35 972 17 976 95 762 4 236 66 418 24 854 40 648 72 555 1 529 8 670 80 446 14 125 23 736 22 59 97 81 53 336 0 786 49 391 48 588 75 369 69 753 43 589 84 248 12 200 15 433 6 761 47 155 64 548 39 520 13 783 33 958 46 808 27 139 37 589 89 465 79 449 85 36 38 798 16 249 86 291 78 912 34 172 19 154 44 471 83 428 67 353 93 591 29 659 50 784 51 842 90 854 7 206 81 540 32 449 45 721 2 670 30 431 65 965 73 519 9 552 70 350 61 160 82 441 42 243 96 889 91 117 68 464 71 314 20 57 98 724 62 691 57 940 10 966 63 99 11 366 56 10 31 885 52 650
82 215 22 396 96 815 76 843 33 498 73 968 72 68 20 445 79 61 50 768 17 574 62 652 48 781 92 351 88 267 57 310 6 535 29 943 36 482 21 220 7 107 16 386 1 582 84 59 63 170 78 724 2 376 51 630 38 808 30 825 80 934 60 378 67 764 25 344 19 794 65 213 58 189 86 275 44 278 32 580 4 863 66 882 31 987 43 560 93 283 49 35 54 745 39 596 90 892 13 297 14 897 75 886 9 406 27 230 91 334 5 887 37 129 61 893 99 465 53 329 97 219 95 769 64 628 45 580 81 707 71 251 28 326 15 941 74 145 55 812 12 901 69 595 3 940 68 744 83 802 59 815 42 60 56 19 26 118 94 287 70 973 34 43 10 827 40 343 89 805 8 689 47 133 41 718 87 180 11 869 0 327 18 376 52 770 24 213 35 730 23 685 98 287 77 89 46 367 85 261
78 36 96 390 56 454 2 286 80 351 7 230 82 927 66 380 17 403 19 960 18 462 73 171 98 294 47 906 38 708 6 124 67 308 97 431 52 256 46 210 43 56 65 38 77 924 15 119 27 947 35 801 4 404 39 360 59 541 93 214 24 545 51 986 70 848 86 886 3 363 94 640 23 845 72 551 57 222 5 42 79 982 60 569 10 499 48 395 64 778 14 673 88 672 89 583 99 495 75 93 41 154 37 71 12 585 84 565 29 853 81 771 54 529 92 858 26 550 45 267 1 553 62 998 21 144 16 553 9 155 20 703 69 906 40 222 33 121 36 145 58 666 31 104 83 32 76 191 49 995 53 708 95 150 13 70 34 242 32 222 87 954 90 214 63 991 30 27 85 106 91 750 50 614 44 183 61 743 22 627 8 300 68 119 0 86 42 517 11 263 28 837 55 520 71 926 74 335 25 260
76 152 3 303 83 177 13 759 82 628 7 392 88 218 11 626 97 781 33 540 9 655 85 516 17 953 4 311 43 835 61 8 20 504 2 453 40 243 53 711 38 467 1 873 10 259 44 539 50 808 25 822 74 755 73 634 18 242 21 885 48 700 15 149 42 494 98 908 69 933 12 132 57 568 99 263 24 482 16 296 60 692 37 174 84 107 62 733 5 824 32 147 8 611 56 546 71 790 19 830 51 975 86 695 66 536 96 423 23 214 49 857 65 60 89 103 95 112 93 148 35 191 90 67 63 279 77 494 26 134 91 45 30 946 70 300 68 679 6 17 79 473 31 939 67 838 92 850 81 146 46 21 29 643 54 791 28 114 59 503 64 137 36 501 94 639 72 955 41 218 55 961 80 114 45 526 75 285 58 370 0 482 14 607 27 322 47 297 87 395 52 787 22 332 39 583 78 30 34 666
5 389 35 721 97 106 83 687 42 848 99 98 36 232 70 833 0 159 94 517 46 676 84 401 65 276 52 958 95 599 25 87 72 389 12 116 27 569 7 669 92 528 16 908 57 508 24 128 40 990 77 997 51 972 32 695 69 109 29 868 41 875 81 625 89 134 82 316 71 537 48 239 86 381 15 3 1 736 96 915 53 830 58 796 37 653 85 44 47 292 2 404 75 723 56 719 4 460 59 555 64 697 73 236 93 889 44 842 33 484 67 466 61 713 55 587 22 823 60 807 49 77 66 697 3 14 8 287 31 318 19 13 14 643 54 440 45 194 91 778 98 223 26 697 80 765 74 581 87 858 9 573 21 20 6 373 68 846 18 736 34 941 11 859 79 414 90 996 13 635 43 350 30 916 39 904 62 142 20 486 63 383 10 334 76 751 88 210 23 651 78 776 38 352 28 736 50 291 17 798
90 402 48 601 16 1 0 422 41 952 80 231 6 926 86 784 74 417 56 531 52 781 63 589 28 171 37 215 92 954 30 612 26 739 87 61 14 225 79 144 38 657 47 682 50 592 69 514 94 671 40 539 5 78 34 702 70 714 7 242 39 157 2 36 31 42 27 197 64 530 95 198 10 556 33 779 4 350 23 369 58 254 59 859 35 893 88 746 96 394 36 540 66 555 1 670 17 660 25 907 82 854 9 213 78 174 93 948 32 631 71 77 8 707 99 200 91 850 46 703 60 487 61 982 57 725 43 295 51 181 3 138 55 526 77 389 72 155 65 543 15 76 83 363 12 952 13 370 85 975 84 819 20 766 19 68 81 300 53 791 62 499 49 340 21 697 76 788 75 161 11 455 68 687 97 955 24 940 67 124 22 308 29 901 73 587 45 945 18 552 44 251 42 680 54 67 89 976 98 455
56 939 37 270 92 14 5 275 33 91 49 306 78 578 6 236 85 235 95 22 59 185 75 578 1 99 54 899 69 340 9 887 14 981 60 207 29 340 96 169 76 80 77 141 23 448 99 902 17 459 15 182 35 65 51 587 82 39 22 950 87 725 7 769 58 246 46 485 44 583 31 773 18 242 88 424 19 288 79 130 67 173 50 91 11 943 3 524 36 984 93 774 0 148 98 220 8 632 45 705 27 682 97 187 84 523 41 909 48 546 86 133 68 745 83 425 16 796 28 444 30 173 39 350 89 41 81 950 34 769 65 567 74 212 91 404 4 297 64 104 63 335 61 471 32 177 24 2 47 545 72 649 90 432 71 544 62 773 73 661 80 917 20 593 57 830 66 581 55 936 25 674 2 134 70 830 53 618 94 39 42 982 52 162 12 942 10 86 21 807 26 177 43 697 13 433 38 488 40 5
90 357 73 246 23 153 36 241 75 97 9 188 29 707 30 204 81 669 37 452 1 890 77 680 57 720 26 834 4 339 51 98 83 724 17 990 66 615 53 429 13 490 63 595 6 2 80 352 16 479 71 812 76 517 96 600 68 568 31 894 22 535 39 419 25 522 54 294 78 506 21 971 46 170 98 311 32 18 2 930 24 379 88 143 47 144 50 896 59 142 7 408 14 533 52 623 62 195 72 30 18 698 61 599 19 733 40 362 43 892 60 323 28 324 91 666 56 773 38 790 41 724 48 322 34 285 58 443 92 483 33 507 95 984 10 81 65 264 27 774 82 528 93 983 45 223 20 110 35 611 97 881 74 713 64 55 12 288 86 311 3 792 99 639 49 707 5 511 15 895 94 487 42 232 67 310 8 488 87 261 0 132 89 112 84 408 55 698 85 159 79 321 11 485 70 435 44 693 69 647
53 871 3 190 85 268 12 103 73 604 15 843 32 751 55 856 81 14 7 20 99 713 51 263 27 663 82 75 72 174 31 920 96 941 62 910 17 163 49 638 24 32 98 985 39 438 5 376 41 871 45 849 97 624 79 337 19 971 54 504 89 630 47 849 34 516 43 90 11 159 88 45 16 327 78 867 86 896 69 215 74 905 59 307 9 635 42 427 66 181 1 919 90 438 6 784 75 969 67 972 37 592 87 871 84 495 52 42 71 566 57 172 48 191 20 836 33 940 18 438 64 194 50 872 28 655 93 260 46 369 76 935 35 862 2 789 30 979 13 770 58 337 8 956 77 678 22 342 29 466 91 871 65 221 80 494 95 345 23 682 10 496 70 340 14 363 44 893 40 562 4 52 36 370 0 423 60 211 61 173 25 431 21 716 92 141 94 813 63 84 38 754 68 579 26 720 83 486 56 69
5 557 66 412 9 64 50 930 45 769 91 228 77 691 21 750 25 548 18 862 7 705 78 723 95 862 94 747 53 265 29 739 26 876 55 91 46 844 74 620 40 718 92 555 43 702 99 625 33 144 63 188 38 832 68 321 31 639 86 233 88 995 37 783 60 225 34 725 98 279 62 813 28 38 27 206 1 209 2 701 39 510 3 146 61 170 89 957 32 904 65 524 15 404 82 302 83 722 49 107 80 681 51 641 93 750 96 1000 47 84 44 639 52 217 90 153 75 400 35 196 70 983 24 263 69 359 4 975 12 962 19 208 23 922 73 273 87 554 16 538 22 288 14 759 17 6 59 501 56 266 76 389 41 400 54 876 57 483 58 377 71 983 67 552 36 396 6 178 30 254 85 560 11 565 20 955 97 122 81 592 48 424 8 727 10 984 84 989 72 408 42 938 0 997 64 203 79 439 13 722
32 407 69 667 10 148 78 169 79 288 8 533 3 659 57 568 86 196 7 374 83 23 44 49 90 912 37 93 30 843 40 569 63 458 34 455 18 654 94 40 2 63 96 981 64 588 93 31 62 7 95 88 14 841 0 100 56 773 75 209 45 24 53 29 29 274 33 550 52 42 27 607 24 290 82 812 9 835 81 345 39 574 54 950 41 38 50 362 16 288 47 360 13 112 15 732 28 894 21 114 97 538 66 275 85 277 31 492 4 272 70 782 1 318 67 483 61 462 17 873 92 702 73 445 58 290 80 532 77 360 65 742 89 597 74 164 51 117 68 328 71 524 59 460 12 884 99 928 49 931 6 624 19 148 88 651 46 600 60 597 23 605 55 941 38 309 22 40 48 423 35 473 98 759 25 282 72 715 36 530 91 396 84 636 42 158 87 236 20 945 76 245 26 787 43 776 5 841 11 469
61 23 54 387 78 722 11 941 36 544 87 866 59 722 33 110 10 623 3 35 49 927 7 946 53 125 85 283 8 187 93 426 22 938 88 816 19 926 56 357 80 240 86 18 21 534 72 386 64 6 42 451 47 297 24 595 70 913 52 407 31 83 13 438 39 780 79 266 32 227 26 441 6 64 28 765 98 639 34 232 23 870 12 5 1 312 30 102 63 801 9 888 95 977 38 326 45 890 50 996 5 729 40 117 62 139 44 710 67 728 90 519 58 108 18 820 41 421 75 2 29 956 69 504 20 582 0 810 60 175 27 497 35 401 97 458 96 198 43 343 77 311 91 220 65 573 46 387 51 809 89 21 2 317 55 561 94 2 82 680 57 682 37 355 99 708 74 501 68 679 81 371 14 438 17 278 25 580 15 444 4 803 48 462 92 442 73 397 84 22 83 502 16 85 76 956 71 761 66 134
24 544 51 555 19 621 61 964 85 199 68 594 71 396 15 244 48 917 97 137 83 330 18 44 39 78 16 215 69 402 67 554 64 79 8 668 43 845 34 340 76 370 54 47 28 45 90 148 74 901 11 285 93 831 59 318 37 849 0 887 86 791 35 167 27 145 50 286 82 646 2 917 9 705 96 534 33 414 62 181 5 693 21 236 57 182 17 373 46 259 65 613 89 784 7 254 30 497 88 741 23 176 58 301 36 432 92 657 47 592 94 718 63 795 4 681 26 654 98 493 79 224 53 485 14 631 41 843 99 772 40 947 45 716 44 266 32 750 3 675 38 82 12 678 95 1 25 167 22 921 42 183 1 661 6 737 84 898 80 198 72 520 55 3 31 907 91 820 49 389 78 334 87 279 77 354 29 46 10 335 73 94 56 288 60 454 81 12 20 588 52 350 13 335 70 887 66 621 75 160
8 138 60 788 27 894 78 553 80 462 28 253 74 935 67 576 20 439 9 920 53 164 46 247 82 367 6 841 48 123 21 502 69 723 62 433 59 952 96 499 33 388 91 491 3 299 84 187 61 694 4 111 87 987 39 34 0 789 85 653 71 820 38 99 30 882 7 831 75 444 68 68 16 622 72 243 31 692 63 465 52 70 58 396 5 354 81 76 49 548 57 780 26 338 97 838 90 294 44 104 56 741 88 325 35 79 66 904 12 650 73 737 2 428 1 361 64 320 89 532 94 882 51 937 83 502 79 430 93 194 13 390 77 785 22 426 54 910 41 44 45 389 17 905 42 869 76 857 99 7 25 993 14 442 19 671 24 599 65 593 18 27 50 133 34 115 11 796 10 29 86 618 32 822 70 687 55 125 29 743 95 199 47 609 40 977 37 800 92 358 23 478 43 341 98 455 15 625 36 88
43 306 54 228 41 181 77 498 93 705 5 69 39 688 49 954 60 301 99 46 7 331 97 435 63 150 67 270 44 517 9 620 58 937 42 438 25 883 11 313 0 532 78 574 85 611 74 924 32 320 55 629 64 792 59 903 69 192 70 972 24 640 31 824 71 950 82 160 13 656 28 609 8 333 75 499 36 329 40 547 53 161 21 318 23 180 47 880 76 330 89 653 88 89 19 802 1 951 61 215 90 245 4 26 66 30 15 56 38 514 83 272 62 602 30 548 29 256 86 452 57 214 68 675 45 337 81 48 6 62 16 964 96 314 72 370 87 110 91 143 3 414 94 233 98 705 56 914 33 837 50 315 26 107 79 199 95 89 48 504 35 234 20 129 18 409 65 471 46 103 37 122 22 654 73 291 14 379 92 338 27 314 84 706 12 868 80 878 2 33 17 418 34 151 51 42 52 976 10 312
90 791 56 364 75 842 3 87 22 43 54 79 19 850 45 97 51 702 86 264 93 570 26 740 49 456 18 25 15 802 52 676 99 570 41 552 94 44 73 393 24 623 29 915 20 131 12 285 81 158 98 66 23 324 80 372 66 995 92 384 2 381 37 912 50 709 33 744 91 987 63 208 53 194 8 200 83 951 28 21 70 655 67 316 42 528 48 129 57 428 97 962 61 172 32 324 68 460 5 718 38 999 14 108 34 882 65 434 64 207 11 680 9 758 95 339 6 78 58 633 88 103 62 66 46 310 17 574 25 571 84 477 76 891 55 338 1 970 36 970 60 137 30 516 40 473 43 959 39 63 77 795 96 778 71 305 72 75 78 916 31 64 13 792 16 309 74 74 10 112 89 619 87 552 7 736 44 531 82 701 21 922 59 109 79 296 27 835 4 5 69 597 0 806 35 488 47 142 85 432
25 87 75 736 55 27 52 618 40 481 80 189 65 722 96 262 50 718 12 25 97 804 86 991 42 395 22 169 24 264 54 309 68 693 87 402 6 636 67 400 3 87 15 915 33 902 79 845 66 168 93 543 19 304 2 346 98 122 90 797 28 706 77 39 56 205 14 374 60 682 99 906 9 842 45 354 78 150 70 543 35 844 49 119 18 170 4 819 13 880 57 583 51 45 84 899 37 597 85 324 63 934 5 182 38 446 64 35 16 460 11 523 31 685 30 771 7 642 89 568 44 850 62 840 69 314 39 745 47 368 34 129 53 936 48 985 0 841 73 122 72 919 76 352 21 384 23 494 41 433 46 218 61 700 10 852 36 688 91 263 83 36 43 781 82 914 8 172 71 565 88 312 17 985 94 789 1 185 27 594 58 952 29 933 32 378 20 805 26 577 59 780 95 796 92 84 74 307 81 163
15 465 53 320 41 257 22 279 51 718 44 954 30 30 73 256 10 826 43 790 4 924 87 181 91 190 48 664 84 741 31 774 64 376 92 837 11 640 27 838 26 634 55 785 7 325 77 290 52 199 23 272 24 252 20 218 14 894 38 547 85 302 89 84 36 63 74 546 80 423 3 375 58 866 90 304 50 332 19 898 71 831 82 447 17 607 59 57 66 375 34 457 70 929 54 761 42 218 29 992 97 871 86 402 72 634 16 914 13 141 95 102 45 749 79 405 63 574 68 49 5 720 56 67 62 358 37 503 32 246 76 362 88 983 25 868 83 784 96 731 46 431 78 300 75 566 2 700 65 539 6 880 57 924 35 60 94 853 47 273 60 375 61 843 49 656 21 597 33 279 18 188 28 444 98 883 67 919 99 560 39 157 1 308 9 751 93 63 8 590 69 720 12 979 81 197 40 907 0 426
15 924 94 720 27 844 96 226 13 612 40 289 93 653 12 941 0 447 83 662 8 898 43 34 7 357 78 355 65 624 64 755 76 115 17 233 20 191 41 870 91 953 2 92 62 195 59 255 28 567 68 388 33 650 5 509 67 745 95 368 73 688 54 190 84 66 42 241 99 829 81 999 3 132 44 899 80 945 18 323 10 645 38 171 55 182 24 791 39 573 31 268 32 563 25 584 49 708 46 861 82 153 85 594 53 425 29 823 34 589 89 327 30 236 19 205 1 214 98 584 69 605 66 93 71 985 63 634 97 302 58 533 74 800 48 40 51 667 79 579 52 994 11 80 57 722 26 214 4 916 22 453 75 821 9 531 88 956 90 257 72 149 45 492 35 822 50 197 60 184 14 571 6 23 16 830 92 811 37 95 70 575 77 445 87 147 47 161 86 116 36 572 23 292 21 390 56 177 61 416
13 869 51 568 56 413 7 951 90 827 57 587 27 680 77 447 86 809 47 825 87 809 32 417 15 217 14 659 45 490 74 128 20 397 34 829 43 365 26 66 35 686 16 829 55 456 30 242 88 158 61 712 58 651 66 743 67 192 8 400 2 442 17 796 24 469 70 853 68 358 64 885 22 266 92 31 9 886 60 835 62 484 98 893 73 380 85 524 48 14 78 598 28 570 41 650 54 713 79 506 82 378 12 190 40 906 97 19 38 285 52 649 29 194 18 781 63 339 37 303 31 927 83 399 4 945 39 472 53 415 75 134 93 617 59 212 91 284 72 397 81 19 76 938 94 355 65 522 33 786 0 526 44 311 96 791 11 849 42 477 49 251 10 268 6 939 46 446 89 36 50 494 19 42 1 646 99 740 80 910 71 784 25 792 95 539 23 568 5 545 3 151 69 720 36 70 84 746 21 641
20 670 51 89 45 898 70 139 83 17 10 572 72 694 23 51 77 136 28 957 36 523 69 462 78 284 32 608 81 916 8 606 84 494 14 137 85 620 2 847 22 984 54 566 26 613 90 702 82 465 34 935 39 711 92 158 58 828 52 739 44 444 62 185 18 570 71 64 91 480 19 368 96 379 79 206 98 534 37 983 21 484 66 753 64 925 41 424 24 931 4 634 47 833 60 314 11 478 40 513 13 942 6 662 0 353 1 280 73 296 38 821 50 438 15 687 27 462 17 937 86 694 59 615 80 684 88 551 94 142 53 581 5 623 12 934 29 573 67 30 61 908 7 263 46 801 9 161 63 322 33 720 68 602 16 862 93 510 57 399 97 622 99 193 49 60 30 431 35 371 87 194 43 147 48 994 31 348 65 132 76 410 89 260 56 443 3 119 25 302 55 303 74 460 75 221 42 101 95 288
38 786 77 374 99 765 56 365 57 754 27 121 6 766 30 962 7 853 25 919 45 246 76 271 10 436 28 445 97 11 80 391 37 52 83 126 4 875 14 432 95 688 66 114 20 239 94 738 39 438 55 800 58 470 88 245 36 506 72 875 16 574 61 771 89 318 54 620 21 421 43 7 24 907 82 299 52 365 33 65 64 785 87 547 34 150 53 224 47 474 3 290 92 238 8 658 35 589 46 297 79 483 13 611 67 375 40 542 84 449 18 391 44 763 17 852 93 279 29 686 75 818 22 668 51 100 96 707 74 262 15 2 91 447 11 584 60 856 78 662 23 492 65 562 90 818 31 325 32 898 49 589 63 750 62 731 85 425 2 532 5 669 81 815 9 657 71 311 86 483 50 148 68 77 73 337 69 232 98 96 48 79 70 404 42 522 0 667 19 325 41 771 12 349 59 877 1 657 26 780
40 557 0 163 26 286 17 185 16 387 9 176 62 174 96 498 37 66 35 229 63 360 47 984 6 533 13 333 76 743 49 592 86 442 77 287 38 382 43 546 87 502 12 696 33 104 65 205 48 668 79 636 21 492 27 657 66 889 11 529 23 653 60 448 22 710 95 360 94 519 70 65 88 536 97 473 56 765 25 915 41 236 3 659 42 448 55 819 68 260 36 765 20 682 98 970 81 542 39 155 64 865 8 6 91 28 32 816 90 455 53 987 73 710 84 708 82 245 28 470 59 51 83 546 92 776 57 342 31 743 93 441 80 332 89 151 46 374 99 45 52 932 18 860 24 799 4 681 50 196 45 553 14 203 58 363 44 830 75 362 69 429 74 285 29 896 19 547 72 348 10 427 67 535 51 236 54 531 30 614 2 37 85 673 71 361 78 164 15 965 5 852 61 796 7 705 34 456 1 239
88 17 52 302 28 615 50 666 87 990 97 60 15 576 48 317 36 649 63 21 40 911 70 747 1 217 23 32 57 625 77 299 65 26 86 111 14 486 11 732 8 550 99 374 13 895 53 340 41 127 37 458 0 426 96 525 39 713 29 988 62 367 81 388 25 268 35 753 34 490 6 16 72 679 33 759 4 25 45 948 51 816 71 462 20 496 22 896 38 520 55 824 32 312 78 234 91 827 3 302 19 558 95 789 93 261 2 545 26 687 44 539 46 776 12 986 24 97 54 517 59 330 84 127 7 797 75 731 74 564 30 450 10 49 80 609 90 365 9 919 56 298 18 337 5 292 69 481 89 38 98 63 17 101 73 810 64 471 67 46 68 938 31 534 85 60 49 908 94 19 92 387 58 986 43 404 16 841 21 975 66 983 27 320 76 67 60 957 83 783 82 424 79 60 42 821 61 527 47 131
20 756 21 199 95 799 94 209 83 714 84 964 11 429 25 436 45 563 32 265 17 100 9 393 31 788 69 361 53 484 72 654 19 268 80 422 91 650 47 593 33 29 13 428 50 584 76 762 39 521 48 818 35 704 15 750 59 40 66 622 67 265 29 730 22 856 65 539 3 60 42 88 85 110 51 537 81 689 28 609 98 952 78 642 79 522 49 383 92 93 99 509 40 385 82 998 44 372 14 88 38 845 93 230 30 521 26 798 34 888 27 751 74 414 68 483 60 860 75 498 58 766 71 736 77 155 4 448 62 52 43 512 64 862 12 410 88 659 24 638 89 493 41 123 37 159 61 840 18 501 96 646 6 960 1 828 7 728 87 543 55 583 2 605 63 423 10 993 90 424 46 962 36 170 57 716 5 679 0 699 52 871 23 656 70 288 56 449 97 633 86 226 8 958 73 273 16 744 54 290
78 413 59 525 23 462 64 719 45 948 42 472 73 738 77 168 63 577 7 475 55 406 65 863 31 560 3 48 91 906 80 76 44 327 66 186 88 243 1 308 17 880 54 47 25 670 97 675 49 114 19 804 32 646 99 501 62 881 5 51 29 46 76 845 79 969 22 227 0 881 46 192 67 250 16 828 92 220 61 25 28 845 75 774 72 388 90 714 84 789 70 997 18 324 48 499 51 897 43 699 11 623 41 506 24 190 74 410 56 724 2 56 12 321 83 84 6 576 85 372 39 473 96 161 30 213 87 942 40 267 36 140 93 655 35 82 14 967 15 955 60 367 86 230 37 56 71 425 98 593 58 658 57 433 82 865 53 48 50 404 9 579 26 529 27 738 81 524 89 707 38 929 68 206 13 387 94 88 21 254 10 129 8 963 34 714 33 928 4 511 52 786 69 230 95 740 47 639 20 425
38 38 20 534 87 624 11 635 80 701 35 455 45 839 78 333 50 32 91 431 42 947 92 273 81 448 74 904 14 759 41 406 84 501 93 751 61 870 44 575 22 220 33 887 3 726 55 870 29 184 36 595 40 963 56 5 9 295 28 767 63 19 25 1 58 371 62 660 15 546 73 676 31 145 49 222 6 356 82 469 12 974 16 188 99 263 48 854 21 349 71 204 65 420 72 242 59 822 37 152 54 402 4 369 76 32 8 977 13 434 19 633 77 207 5 550 1 906 79 794 43 665 57 113 39 889 2 871 95 746 86 934 85 97 24 396 51 719 98 449 69 842 94 984 17 63 88 483 34 682 97 416 89 246 52 712 66 915 7 141 47 211 46 793 60 413 27 124 83 393 64 433 18 523 90 1000 10 43 70 726 68 146 67 750 96 161 23 773 30 363 75 813 26 519 32 346 0 921 53 200
14 812 86 19 57 190 55 105 48 384 68 400 96 768 51 531 56 614 67 570 50 33 91 476 82 609 87 709 30 204 58 621 33 667 73 507 64 971 34 512 63 896 71 774 54 254 35 701 18 610 89 377 83 933 13 185 53 654 36 179 49 583 78 235 9 419 59 458 23 667 27 156 47 19 43 624 6 531 3 11 45 529 46 876 81 609 80 514 79 2 20 904 65 586 60 848 29 809 92 843 94 951 75 396 93 675 70 954 16 746 25 563 5 553 10 607 38 541 85 438 21 259 52 102 11 486 1 915 88 761 31 104 22 262 77 565 17 197 28 222 4 785 12 907 32 668 66 996 69 729 90 683 39 716 42 327 61 3 98 577 7 424 76 524 74 155 15 560 62 510 8 263 84 122 97 747 24 65 41 501 95 301 99 56 40 746 44 774 37 706 19 601 2 713 0 34 72 268 26 457
15 106 8 751 23 805 50 480 41 539 89 12 16 491 32 995 25 193 52 38 85 235 2 867 93 971 55 148 18 962 63 656 83 86 56 216 43 19 47 873 11 487 22 213 68 474 20 915 98 87 24 800 80 911 70 548 66 64 74 732 65 206 86 891 7 78 79 406 39 652 38 525 19 217 4 385 12 524 84 214 62 591 6 279 99 583 13 235 96 230 45 670 30 641 26 592 21 79 67 818 48 984 76 331 1 454 0 380 35 272 28 187 81 862 44 847 40 730 92 886 71 178 14 746 53 283 3 150 58 797 87 383 17 928 78 800 10 595 57 760 37 64 77 649 97 681 75 521 42 986 9 44 33 622 27 853 69 684 5 60 64 941 72 944 88 957 59 83 90 467 51 414 61 371 31 781 29 347 91 703 60 318 46 388 34 833 54 800 82 358 49 624 73 524 94 919 36 15 95 435
22 500 26 971 45 130 89 814 58 874 28 213 65 384 13 507 99 727 42 975 7 991 11 625 25 21 43 855 50 727 67 29 61 186 90 447 75 854 6 83 68 930 63 501 14 23 40 409 51 828 94 834 62 442 76 436 5 693 35 258 3 93 41 986 96 145 16 911 20 271 71 427 88 192 27 817 8 197 38 964 60 364 47 238 92 374 83 305 48 153 49 826 46 497 72 911 9 966 54 747 84 862 0 779 31 328 86 692 57 842 79 362 91 453 10 964 32 428 59 375 19 477 77 170 53 764 30 770 23 501 4 424 17 700 52 435 78 646 74 840 21 214 82 419 24 226 70 743 87 76 80 890 98 238 1 557 81 671 29 171 64 587 12 894 44 79 34 968 18 535 56 321 85 378 66 19 39 272 69 258 55 984 37 107 2 537 97 293 15 346 73 479 93 485 36 41 33 346 95 154
69 48 91 903 42 190 35 115 82 68 24 518 47 95 83 39 11 921 55 645 46 806 49 957 58 406 36 372 93 757 90 414 99 876 75 807 67 3 86 752 59 243 19 727 53 681 88 805 20 859 18 959 8 50 40 900 34 476 63 120 43 16 25 964 29 401 66 649 22 97 14 89 16 695 31 103 89 921 50 356 77 268 44 941 17 664 57 83 92 107 28 512 52 156 98 394 37 323 27 138 0 1 12 548 1 719 76 9 56 293 64 58 30 257 48 771 45 424 79 511 70 815 5 872 54 809 80 293 23 423 13 851 97 900 65 448 81 671 2 790 51 198 7 718 26 613 10 218 3 667 4 823 62 173 84 728 39 647 21 782 95 377 94 647 9 617 41 148 71 866 15 386 85 318 96 781 68 301 60 285 6 393 38 1 73 465 32 668 33 176 74 218 61 477 87 8 72 866 78 53
10 302 74 231 76 932 11 159 31 206 71 423 34 923 99 733 26 313 98 278 88 291 52 928 79 160 59 769 36 662 64 587 92 248 56 855 30 737 27 122 73 157 2 122 80 608 50 961 19 191 69 665 70 954 13 166 16 399 58 28 18 519 68 684 51 171 38 126 0 477 75 373 23 925 9 648 57 298 46 491 48 362 77 624 82 188 1 706 7 190 55 629 25 44 83 694 22 116 20 293 43 882 32 69 49 611 72 365 12 585 37 617 91 293 6 460 15 899 33 901 61 793 3 756 67 15 93 960 95 168 35 614 8 214 5 762 62 84 90 466 66 246 84 154 17 916 94 424 60 726 86 994 14 893 81 254 96 264 44 529 63 291 21 366 54 236 78 347 42 837 47 634 85 729 41 550 65 462 89 415 28 270 53 539 40 103 4 100 24 215 29 990 97 489 87 821 45 523 39 700
4 121 21 848 40 202 71 569 78 317 5 67 25 532 86 43 46 746 96 320 84 405 32 407 73 88 85 679 42 468 70 14 2 925 20 966 60 563 57 3 44 70 28 671 69 681 63 252 41 509 62 134 58 882 49 234 17 83 16 101 24 328 92 158 88 918 30 215 72 443 74 18 91 302 59 197 51 211 50 682 55 442 93 120 53 759 76 701 36 80 18 476 6 222 77 708 56 745 98 308 65 611 66 517 97 930 43 824 34 398 64 372 35 63 15 808 61 116 26 927 11 698 33 20 89 648 75 485 27 593 81 322 14 163 7 666 90 614 95 122 31 80 9 177 38 983 99 169 22 818 12 111 23 902 13 336 39 902 80 175 0 700 67 361 79 189 29 976 1 966 47 286 54 746 3 999 83 537 45 494 94 378 48 890 8 497 19 748 10 425 68 147 82 557 87 669 37 664 52 773
96 727 35 110 20 388 40 814 8 391 90 688 2 491 28 640 55 359 89 153 23 272 29 565 32 385 56 144 42 494 87 399 30 933 94 261 60 480 18 122 7 751 21 562 46 391 92 487 64 405 10 954 80 477 44 325 74 109 31 45 25 926 14 638 73 365 16 29 5 494 99 427 41 37 36 312 22 741 66 821 86 406 19 674 72 879 95 361 54 390 45 22 62 601 61 23 15 827 27 217 70 502 53 128 12 429 13 219 68 935 58 617 78 945 88 578 93 480 59 472 38 311 6 957 81 7 4 154 79 317 11 171 76 32 49 174 3 252 57 973 26 396 0 106 71 248 77 622 48 408 69 848 52 46 84 526 91 298 83 68 39 214 67 861 9 190 63 421 37 295 33 170 47 814 65 213 17 345 82 280 43 336 85 183 98 198 1 538 24 9 50 844 97 322 75 419 51 519 34 498
0 314 66 180 54 29 45 802 11 905 86 571 98 263 7 148 97 860 4 804 42 461 15 681 92 775 90 911 59 781 3 245 72 65 35 741 5 769 76 471 24 675 9 720 73 15 57 166 65 926 40 815 68 967 64 385 78 801 67 603 20 607 51 163 69 826 22 761 38 115 82 122 84 484 83 611 47 856 63 35 94 718 56 221 81 631 85 91 87 84 29 417 1 311 33 908 41 199 74 768 14 619 58 530 26 408 46 438 89 618 70 577 39 387 60 216 28 974 80 981 36 766 16 725 55 876 25 414 61 423 93 486 99 802 37 886 17 149 34 907 88 55 6 847 52 999 18 172 8 595 44 118 19 409 12 297 71 415 53 398 2 606 62 46 48 944 96 539 95 143 43 934 10 93 27 564 13 680 21 738 77 920 32 276 91 332 50 662 31 986 79 437 23 991 30 977 49 718 75 873
23 513 47 456 81 759 0 758 20 115 37 54 31 821 38 949 85 977 18 305 59 883 62 328 80 288 63 971 92 940 82 574 87 49 64 571 52 812 42 68 12 595 4 936 68 595 90 993 16 487 83 515 6 252 19 902 32 549 29 598 35 980 86 296 17 244 88 188 77 509 55 683 60 190 70 797 43 602 74 685 26 577 11 510 9 709 93 45 72 58 89 212 34 220 65 998 2 461 95 571 66 515 40 532 22 591 30 399 79 106 45 889 57 684 13 126 54 527 10 444 8 245 53 352 25 295 50 158 99 449 14 412 41 813 21 779 3 60 94 320 1 45 44 570 24 21 56 436 97 18 7 537 36 136 48 628 71 195 75 752 98 733 15 768 49 573 33 167 84 552 58 578 96 362 39 895 91 335 76 668 27 23 51 42 28 18 5 699 78 619 73 793 69 108 61 356 46 339 67 400
63 513 78 721 0 18 33 679 24 944 80 71 73 782 46 448 36 167 49 687 96 590 77 7 85 533 72 984 17 399 22 539 53 930 99 862 91 878 47 112 50 963 19 633 8 327 86 591 95 370 28 852 97 852 81 227 40 747 98 695 38 810 52 296 10 329 12 44 61 997 87 313 56 766 34 771 18 460 43 182 90 713 27 610 39 239 13 697 58 226 89 693 3 285 70 347 65 121 30 302 26 234 76 808 67 837 21 649 55 717 42 940 94 208 75 398 29 31 45 80 16 503 41 243 20 895 59 205 84 96 1 13 11 219 68 716 93 340 6 676 57 866 4 879 83 692 64 121 23 188 31 648 69 511 48 604 15 794 60 124 7 361 35 526 32 562 9 562 88 976 37 295 5 363 82 550 74 96 66 869 54 727 92 349 71 982 25 211 51 502 2 397 14 458 79 161 62 791 44 35
19 53 27 798 86 930 3 776 87 466 0 222 55 88 75 352 29 569 85 353 53 716 7 832 84 782 71 419 74 499 35 956 36 569 11 801 31 318 2 82 18 822 91 6 14 889 1 14 9 668 39 394 6 955 68 203 70 619 66 524 65 590 37 667 8 270 40 956 82 232 69 435 47 473 60 288 23 824 79 230 64 812 38 584 17 141 99 141 56 524 62 576 13 888 51 567 67 355 58 978 12 26 52 659 21 182 41 893 73 367 48 127 72 4 30 118 59 562 63 307 44 223 4 249 95 986 94 599 34 99 33 812 81 970 57 606 5 787 78 520 96 87 45 102 24 139 76 317 89 642 92 781 26 896 61 825 80 117 16 114 88 899 10 797 93 794 46 892 54 28 50 28 43 167 28 539 20 635 83 857 22 726 49 921 42 306 98 364 97 953 77 213 15 919 25 448 32 203 90 116
2 294 12 564 5 657 88 468 71 98 65 292 68 759 98 694 95 756 20 635 66 910 41 951 53 812 57 615 94 684 82 987 81 124 60 866 38 212 58 647 61 589 99 736 26 620 18 306 35 568 37 994 25 238 23 415 54 591 22 517 87 894 83 281 36 796 21 655 70 154 30 979 93 846 67 896 76 327 4 851 34 245 17 881 49 48 45 898 78 235 64 109 29 578 27 28 59 618 9 800 6 835 40 478 0 932 62 127 69 400 3 104 7 662 73 366 79 29 96 249 15 238 90 472 80 360 55 761 92 307 47 974 44 143 39 904 84 475 43 831 33 727 86 568 19 439 28 96 46 78 72 545 89 139 48 377 97 152 31 273 1 194 52 516 14 246 77 205 74 655 10 938 32 166 50 449 42 206 16 636 56 339 91 120 63 952 11 299 75 620 51 465 24 109 8 316 13 243 85 726
44 380 90 892 65 732 81 906 66 830 55 131 82 773 59 334 26 833 47 224 94 732 97 880 19 912 88 321 12 859 0 888 4 960 52 709 56 393 54 232 70 469 76 265 89 579 80 264 2 779 41 923 49 624 87 11 23 888 10 782 50 354 51 610 17 942 18 10 61 495 78 331 22 903 31 7 40 575 30 798 69 233 16 918 86 913 11 515 15 81 58 60 35 814 64 995 73 915 33 932 45 591 91 961 98 423 48 320 36 41 32 949 5 208 38 884 95 150 62 301 25 503 85 487 29 296 67 72 71 116 46 246 63 815 60 49 57 292 68 767 42 442 20 556 43 686 3 703 13 90 84 216 34 687 28 312 72 129 37 617 14 741 77 643 99 722 92 24 27 761 79 870 6 34 83 626 39 309 24 34 9 51 75 418 1 477 7 827 8 42 93 740 21 763 74 93 53 398 96 887
28 58 81 519 45 913 49 349 17 972 14 495 79 220 24 730 26 399 3 706 32 290 41 647 98 802 40 422 29 670 75 538 33 453 2 710 44 625 61 644 85 182 76 384 77 467 46 918 50 968 12 527 57 531 71 265 83 646 5 729 55 810 8 625 52 470 37 300 35 281 7 724 82 448 54 865 90 651 91 157 39 421 48 869 4 284 94 648 64 69 73 832 27 417 9 841 70 49 31 68 38 578 6 782 10 823 22 988 92 730 53 877 18 907 88 182 13 23 43 803 89 690 11 239 66 445 20 459 96 250 86 249 21 453 25 927 60 718 72 563 15 202 16 669 47 214 78 365 0 76 30 801 59 642 42 567 19 493 62 507 67 567 34 813 56 249 95 533 99 778 36 601 97 891 93 436 87 682 68 997 65 627 51 280 1 866 23 595 63 811 74 257 58 764 84 667 80 153 69 736
53 97 44 672 7 246 79 231 3 940 28 47 5 405 18 782 98 615 34 805 72 319 50 715 99 4 11 228 71 787 76 317 23 214 89 506 14 292 8 861 47 825 30 311 51 882 9 698 39 267 78 24 83 138 81 23 63 534 13 549 73 409 65 747 59 662 1 363 38 276 2 101 16 668 57 798 91 91 96 770 20 469 32 319 87 355 74 309 62 861 0 830 94 939 42 329 43 357 6 181 48 103 12 534 54 996 70 912 25 888 45 534 64 217 36 204 88 172 86 730 41 54 92 427 90 489 85 14 93 88 40 585 61 765 82 933 4 835 17 991 60 778 29 338 21 418 56 162 75 133 15 165 67 629 66 622 69 997 31 735 22 523 77 228 37 800 55 730 19 734 97 957 52 473 10 399 27 231 26 410 35 606 24 653 46 54 49 802 33 366 84 179 68 555 80 935 58 584 95 58
25 979 4 445 99 590 74 578 24 554 80 912 21 865 5 183 53 471 88 41 43 166 76 136 51 893 46 692 52 429 32 397 47 637 78 505 82 146 2 506 45 705 95 213 61 212 3 964 40 644 11 933 60 443 68 454 71 133 34 575 63 640 16 960 10 338 26 396 35 60 20 885 30 416 56 806 67 578 83 816 6 753 41 114 19 768 69 691 58 495 36 937 66 384 9 547 54 412 85 481 39 806 12 275 48 876 93 843 81 898 50 235 38 386 23 113 31 645 22 668 0 239 98 638 70 184 49 291 84 354 96 97 28 839 15 560 62 265 13 664 33 69 94 827 97 997 8 885 86 65 75 610 64 828 89 15 92 639 77 48 42 767 87 840 7 393 79 629 59 324 17 254 73 547 72 254 57 6 27 57 18 175 90 281 65 296 44 912 91 893 14 832 55 105 1 408 37 812 29 655
2 400 98 625 19 382 44 331 40 921 91 647 89 21 58 841 62 288 3 10 26 243 61 105 41 10 38 810 88 960 49 845 69 340 93 348 18 821 60 641 52 443 79 721 70 693 4 585 34 730 72 233 80 955 85 233 14 289 7 499 71 101 20 173 74 962 92 999 10 328 0 494 22 432 16 731 86 326 76 846 67 696 55 590 29 403 43 416 31 649 65 100 73 382 37 87 87 136 57 359 96 218 28 833 81 604 90 590 63 643 56 223 54 833 42 589 45 749 59 356 27 80 30 608 33 888 46 39 66 131 48 845 36 257 23 559 12 237 95 109 21 26 13 955 68 160 97 463 47 106 50 563 77 593 83 714 84 903 99 678 35 790 75 692 9 639 82 865 94 47 17 331 39 629 11 24 5 90 51 335 25 17 8 92 24 536 1 547 6 193 64 361 32 974 53 670 15 619 78 891
59 406 52 962 86 397 34 69 68 859 3 576 29 859 51 309 62 348 70 142 64 967 38 583 48 335 80 463 82 487 85 228 66 703 81 741 32 312 73 839 60 760 22 941 75 321 17 133 49 47 4 151 43 98 91 350 0 415 16 288 30 955 6 644 18 310 10 350 14 425 88 991 58 702 8 983 96 171 74 58 83 879 69 870 47 235 39 622 21 585 71 764 24 159 46 768 13 960 42 591 92 463 27 66 98 584 31 617 9 114 7 283 5 112 44 120 1 833 50 299 45 131 35 709 33 989 87 152 90 761 23 443 11 196 53 342 2 604 37 334 65 6 84 246 20 814 94 198 63 478 79 670 56 688 41 358 36 612 19 1 78 365 55 61 54 711 40 874 76 982 72 297 93 279 15 138 25 614 57 515 99 177 28 676 89 397 12 442 67 828 77 937 61 219 97 919 26 985 95 630
62 698 57 747 82 983 73 166 7 197 37 321 70 420 74 468 26 295 1 915 99 424 92 345 22 924 63 596 76 162 6 54 14 725 65 87 67 798 56 943 11 735 34 347 21 487 42 292 39 866 2 124 90 518 8 445 46 855 27 966 47 444 35 730 85 755 15 704 95 444 36 556 41 705 81 899 18 697 86 172 54 531 68 318 40 351 89 37 20 904 13 119 28 478 94 816 88 273 43 424 29 17 17 700 66 350 9 52 31 509 32 520 16 758 60 605 51 117 44 991 55 99 61 803 49 498 80 231 19 540 24 626 0 551 4 278 98 700 64 713 75 466 97 825 33 623 87 458 78 263 23 994 71 869 5 195 10 991 45 493 53 655 58 112 83 749 96 999 52 775 12 371 77 889 38 524 91 164 48 322 30 766 93 892 50 906 25 594 79 846 69 536 59 488 84 365 72 133 3 679
44 699 0 566 57 594 15 504 90 336 99 869 60 562 74 947 98 239 55 843 11 343 27 256 20 235 36 595 54 550 87 259 32 886 93 739 48 982 39 835 30 881 62 174 64 572 59 350 5 880 58 744 3 12 7 187 66 852 78 829 77 746 6 651 2 843 70 574 25 278 63 436 38 954 41 777 61 757 53 308 79 538 33 428 75 52 16 94 4 264 46 877 92 136 49 692 71 102 43 681 89 953 14 594 80 592 72 983 84 909 10 634 21 289 8 288 37 648 56 938 51 228 76 238 35 417 94 606 29 846 19 350 17 944 34 275 24 176 40 947 83 348 96 585 91 874 95 481 68 881 67 91 26 563 31 970 45 150 23 575 82 877 50 192 85 237 69 484 9 934 73 512 13 515 42 253 47 281 88 855 65 551 97 1 28 194 18 988 1 839 22 196 12 833 86 33 81 454 52 46
32 510 40 408 55 379 14 414 74 107 20 542 51 266 27 795 24 151 19 990 75 589 91 582 41 214 68 757 73 878 6 95 1 22 96 309 28 843 92 530 85 940 12 72 34 708 23 750 30 341 2 667 35 960 31 194 69 649 13 348 98 123 59 20 8 929 29 554 61 957 57 735 84 785 7 64 89 188 83 1 97 657 43 781 37 833 58 903 49 285 95 483 26 288 47 453 38 748 94 817 0 153 45 717 71 838 87 303 60 579 64 578 66 455 86 918 46 544 5 59 15 880 52 322 25 580 17 839 18 669 99 734 56 919 10 345 4 936 79 258 22 626 88 625 62 860 36 594 50 262 9 596 21 22 39 278 76 880 16 858 48 542 54 418 93 16 82 858 11 484 33 833 3 705 77 588 63 340 70 107 65 187 78 426 42 236 44 272 80 260 81 628 67 701 53 671 72 925 90 647
94 572 17 840 45 56 23 473 90 125 70 187 59 296 93 787 36 213 81 739 10 9 72 75 15 190 47 866 63 702 60 5 40 320 30 209 83 785 42 718 65 266 38 236 53 668 28 285 12 111 56 265 1 143 41 15 71 589 96 19 80 107 77 557 20 530 7 775 89 995 31 667 97 671 29 970 2 626 46 103 44 982 92 189 66 71 24 172 67 648 22 774 73 597 19 371 69 863 8 260 51 199 48 701 34 218 6 671 49 745 88 367 61 679 76 385 27 257 13 659 98 18 99 397 78 740 64 239 14 764 35 915 57 117 68 516 9 327 54 44 26 745 79 300 75 957 86 432 33 222 62 833 18 801 95 250 52 826 74 534 55 333 85 453 32 831 16 877 25 794 91 942 50 868 87 877 11 702 0 13 43 239 39 276 37 112 4 744 21 710 5 417 82 943 3 342 58 949 84 391
31 768 96 118 44 833 51 487 82 471 19 137 93 123 92 853 85 684 88 410 52 128 48 236 43 590 5 929 90 966 41 65 35 470 9 638 84 825 49 137 99 282 58 944 42 604 60 944 17 722 11 90 69 459 61 223 56 903 23 558 68 548 97 41 50 591 33 826 28 310 46 418 40 670 66 156 18 657 12 109 37 646 38 50 81 637 30 280 94 511 77 690 73 855 14 950 27 873 15 155 10 238 64 929 62 974 87 303 32 780 76 65 25 509 80 517 47 32 65 198 1 273 78 255 54 992 79 326 4 392 36 773 83 563 45 803 3 791 95 11 53 916 0 524 39 155 13 414 89 635 20 614 55 554 70 303 2 174 91 335 71 200 6 289 67 453 72 39 29 781 63 773 26 795 59 564 24 636 57 383 7 600 74 784 16 679 34 916 86 35 22 217 21 990 8 323 75 285 98 85
89 694 45 437 17 569 38 695 47 190 41 546 27 959 8 338 96 588 6 449 28 448 14 97 4 854 81 284 56 3 76 505 3 989 77 662 44 374 55 628 98 556 33 714 99 433 51 499 16 998 58 137 50 628 88 687 73 885 83 223 36 800 61 772 92 615 72 203 69 379 82 218 64 987 48 145 22 341 40 665 29 146 24 54 13 8 9 768 15 784 86 184 85 572 95 418 74 401 49 119 42 152 80 846 19 928 46 339 84 237 63 762 23 427 25 955 5 12 37 268 18 266 67 631 2 480 52 4 20 239 32 579 39 222 78 80 93 311 0 713 66 913 21 621 35 230 53 914 70 330 59 408 34 433 94 232 71 708 60 719 10 477 30 363 1 893 79 782 43 109 65 790 54 113 75 713 90 592 87 821 26 753 97 923 12 81 31 502 62 152 7 257 91 872 68 321 11 310 57 942
59 486 48 845 5 302 94 412 65 781 58 184 38 850 18 756 29 982 39 170 7 510 36 610 79 229 30 999 45 418 97 56 84 366 46 751 52 417 68 917 96 843 81 588 43 390 14 57 56 309 54 87 27 174 92 344 64 591 60 119 99 984 42 240 4 307 98 464 20 185 17 649 44 116 33 84 89 805 63 841 21 274 53 688 88 248 13 960 71 660 66 878 69 938 41 695 15 296 37 282 57 992 28 808 72 278 87 211 73 791 9 1 0 115 22 672 24 212 3 195 55 9 2 276 10 991 75 290 95 251 50 911 25 246 91 520 40 317 83 163 6 550 49 754 51 778 1 784 85 708 19 270 61 856 74 692 32 161 12 159 78 447 35 827 90 611 26 696 62 607 82 390 70 81 77 9 76 494 47 131 80 455 8 592 93 432 23 785 67 927 11 639 16 673 86 614 31 905 34 253
53 294 21 256 13 961 19 772 78 250 7 564 8 182 69 919 61 244 52 470 38 339 96 230 75 733 67 293 5 727 12 487 18 576 45 170 3 23 27 891 87 339 32 197 0 587 98 434 49 465 89 876 86 349 24 235 4 657 81 858 85 141 10 628 17 394 84 935 20 666 90 811 51 485 26 489 54 484 47 503 37 172 99 151 39 141 14 862 55 177 97 142 34 837 68 859 88 567 71 66 74 93 43 515 15 517 16 250 25 891 41 437 76 353 11 665 44 508 1 548 70 97 40 301 94 384 33 898 77 204 83 893 72 894 91 818 28 295 64 699 42 536 30 634 57 476 50 476 2 578 29 612 62 429 60 24 93 468 95 743 48 534 58 323 56 191 35 430 66 553 92 407 31 548 59 245 22 650 79 35 65 520 82 332 6 418 36 243 73 212 46 66 63 914 9 589 23 264 80 910
31 293 20 550 70 351 42 716 83 824 26 728 24 238 75 731 4 678 80 377 2 519 23 71 63 3 44 176 30 282 86 32 94 434 46 486 40 690 88 855 55 754 90 510 39 637 96 223 52 659 60 122 8 757 48 967 82 446 50 228 56 493 64 35 59 475 71 238 54 45 58 226 35 364 77 663 74 278 34 184 57 823 41 83 18 353 79 80 11 41 91 413 14 953 1 173 19 909 12 979 16 833 22 45 98 291 99 886 9 304 95 163 36 126 45 213 73 513 85 247 97 974 21 421 28 391 78 324 27 500 3 743 51 718 47 575 13 892 89 646 49 589 84 111 32 140 66 683 17 79 92 812 87 819 15 831 37 680 61 720 0 965 67 844 62 13 25 701 33 187 69 321 53 132 43 50 76 295 5 32 6 19 72 613 81 981 38 477 68 132 93 86 29 717 10 805 65 430 7 294
43 748 3 448 37 447 73 899 6 978 90 893 93 677 74 353 54 695 11 985 69 68 81 430 64 207 1 996 21 113 15 266 51 885 26 768 28 549 2 176 25 875 13 14 42 534 79 918 75 519 66 487 20 639 10 541 94 993 19 516 0 504 72 621 88 528 8 370 17 448 80 777 99 365 34 485 16 686 38 90 86 688 83 952 48 904 46 954 56 950 4 278 92 138 68 88 41 780 9 121 30 720 60 243 97 877 22 5 14 71 24 404 76 423 53 95 70 229 71 269 85 292 84 647 78 761 61 415 47 101 50 23 87 685 58 13 12 280 52 423 95 616 23 467 35 482 27 863 49 616 33 50 39 271 5 192 31 676 45 363 59 278 40 567 55 80 67 909 57 562 63 839 77 57 91 429 44 443 82 898 98 801 62 329 96 300 89 4 29 133 18 817 65 453 7 492 32 449 36 210
39 320 9 543 44 613 55 120 33 472 46 674 29 824 75 792 14 478 58 980 50 11 1 151 89 758 53 479 30 609 91 466 2 502 92 457 79 938 65 51 98 662 45 227 67 575 59 389 5 786 6 341 23 911 28 309 0 125 78 395 57 416 13 637 21 968 51 769 61 986 62 389 85 224 74 246 43 69 68 584 70 830 73 184 97 370 7 457 60 647 96 228 42 959 54 48 3 108 83 983 31 772 19 396 71 316 63 735 90 899 94 950 25 845 41 479 10 325 81 632 40 361 32 923 12 582 16 649 76 77 24 408 86 210 47 623 93 437 88 599 4 98 36 767 84 275 69 422 27 231 48 731 37 927 18 290 82 319 52 713 22 336 11 334 15 292 99 291 17 145 80 841 35 250 66 320 56 46 26 166 34 153 20 863 49 382 77 341 64 864 72 316 87 250 8 170 95 971 38 616
78 379 91 887 36 627 48 481 56 306 73 251 43 756 64 219 44 737 86 166 66 484 87 425 51 687 37 216 46 606 79 917 38 65 42 685 90 430 81 999 84 172 31 894 3 208 94 765 21 654 22 664 58 41 11 376 2 84 27 425 6 95 62 974 67 606 13 964 49 604 33 369 32 959 45 235 52 126 68 892 30 489 4 292 69 370 88 741 95 549 50 49 74 246 17 732 0 504 41 944 8 134 83 870 80 273 24 227 1 669 71 534 97 358 39 29 85 350 60 49 77 959 19 603 65 171 54 68 23 666 40 898 92 114 16 893 25 285 15 34 76 928 98 338 5 475 89 710 10 381 18 553 35 837 26 647 28 679 59 285 57 170 53 965 29 459 14 730 93 489 20 449 96 934 47 54 63 667 61 114 72 321 9 884 82 629 7 306 12 299 34 622 70 387 55 668 99 856 75 478
50 193 61 836 95 920 72 665 35 995 81 258 0 754 90 137 3 220 65 165 66 703 94 613 56 723 1 249 76 515 88 343 8 609 6 708 11 445 44 194 33 215 85 90 97 608 9 749 12 245 20 323 41 99 99 81 28 93 52 694 47 195 54 283 23 774 93 141 19 552 70 822 38 740 43 636 42 628 30 904 40 45 4 334 51 704 10 447 46 935 17 191 49 793 82 184 63 548 55 960 29 319 71 316 53 927 22 722 98 886 57 864 14 993 16 10 68 222 96 471 48 812 13 373 18 965 27 550 34 873 2 256 26 573 39 635 74 220 45 695 92 688 58 571 87 93 31 96 59 862 36 367 37 50 79 155 5 145 64 882 25 943 69 816 15 192 32 242 62 144 86 309 77 504 80 736 67 61 78 155 83 697 73 125 60 652 91 148 84 500 89 60 7 789 75 19 21 42 24 454
54 750 66 727 62 120 88 861 52 143 74 325 33 55 80 889 29 392 72 530 86 848 97 585 23 774 30 546 65 340 25 847 35 804 78 416 71 801 12 26 87 918 20 442 77 664 91 120 43 633 99 295 48 171 10 288 73 111 79 760 93 125 22 322 63 414 92 209 27 554 56 388 24 368 0 203 4 157 26 313 5 765 16 407 13 840 58 320 14 972 1 864 82 358 57 391 38 529 6 390 64 469 85 665 49 976 47 227 84 831 36 219 39 224 28 891 8 151 83 711 18 146 19 149 76 832 89 107 15 297 68 248 98 961 34 121 46 371 70 732 69 405 53 860 42 397 55 231 40 648 59 988 94 374 67 640 7 835 9 374 32 346 17 483 21 512 41 315 2 166 50 153 60 305 44 370 31 739 3 492 95 635 81 709 11 131 96 148 75 416 51 589 45 697 90 377 37 242 61 987
80 277 26 493 45 339 60 748 34 437 47 789 66 417 65 344 62 935 32 740 13 695 76 8 57 482 19 4 8 151 82 257 73 125 44 602 49 812 61 225 53 799 17 996 98 875 54 965 81 573 91 274 96 489 27 780 23 659 64 919 33 15 21 932 15 946 31 658 83 971 46 791 50 879 70 821 12 217 79 913 10 179 75 737 20 238 11 385 58 399 24 68 41 717 87 210 95 640 36 624 42 154 22 45 28 480 86 521 14 195 99 876 55 541 1 139 88 607 39 797 38 315 71 590 78 502 74 289 93 700 68 479 4 129 94 56 6 864 59 900 51 707 85 59 48 504 3 755 29 36 67 910 52 179 97 735 9 270 90 992 7 372 35 249 84 360 2 440 92 155 0 511 30 352 89 398 77 975 5 475 72 637 43 795 40 429 69 915 56 667 16 613 63 186 25 40 37 616 18 747
95 940 84 997 28 755 30 58 0 639 72 878 11 748 21 962 88 868 76 338 25 966 17 520 81 468 12 31 73 313 35 208 8 154 64 857 42 933 40 846 24 702 65 614 14 369 77 33 85 333 68 745 92 576 49 294 61 566 75 649 48 773 53 324 4 48 6 141 41 317 2 441 16 639 34 702 13 627 7 937 27 221 50 713 32 794 79 717 15 509 51 975 86 475 47 368 83 658 46 555 23 398 18 9 97 70 54 336 56 365 39 189 52 487 99 77 9 251 89 509 60 724 38 157 82 924 20 264 71 582 87 647 94 854 96 805 57 537 19 687 36 941 44 871 45 882 91 399 63 301 43 748 37 66 59 405 62 496 58 572 66 152 70 18 10 807 31 931 5 524 22 469 78 525 3 851 1 8 74 378 67 263 69 257 93 345 80 906 55 336 26 281 98 363 90 255 29 473 33 369
23 948 88 468 89 494 73 976 97 846 40 264 61 619 29 465 25 760 41 741 60 461 9 776 14 62 49 33 27 597 4 175 31 428 43 24 42 967 15 205 39 650 22 620 19 585 76 556 51 753 6 186 78 479 26 973 79 92 85 26 50 147 87 762 66 458 34 915 94 417 18 280 74 647 16 632 75 441 5 767 28 930 81 931 52 318 46 944 1 730 35 565 47 691 37 114 3 905 38 919 36 773 57 616 7 354 11 8 24 428 59 595 72 871 12 867 53 675 17 791 96 59 92 195 99 414 56 500 20 423 70 327 44 595 2 308 58 64 98 836 54 922 21 292 33 805 95 659 32 214 67 296 69 726 71 961 30 253 93 936 68 984 10 692 45 772 80 449 8 877 91 521 90 276 63 945 77 352 82 647 55 761 65 323 84 590 64 495 48 752 62 803 13 920 86 307 83 176 0 30
46 909 40 792 43 834 20 713 77 580 99 577 83 339 23 941 16 280 35 1 66 832 92 436 68 756 13 645 80 608 67 723 56 349 24 508 41 541 86 771 5 415 39 771 52 844 49 261 31 199 61 81 60 893 97 642 88 328 51 612 87 308 91 804 70 394 58 71 89 69 95 213 94 996 75 129 15 535 25 122 74 106 26 298 55 847 93 771 85 954 54 788 78 821 17 258 90 744 65 220 6 75 84 109 11 617 27 779 14 10 19 673 47 132 28 574 82 343 29 773 4 484 64 726 33 555 10 817 12 275 38 517 0 728 48 370 30 177 62 806 36 127 72 427 8 162 34 943 63 414 9 344 7 373 21 566 96 350 32 466 59 560 22 677 71 419 76 378 2 625 44 603 1 717 18 612 57 744 3 649 50 156 45 578 69 56 42 950 37 112 81 41 98 820 53 599 79 686 73 868
57 22 6 478 25 294 47 908 37 986 69 453 40 513 48 121 92 770 60 575 22 457 17 983 79 771 26 12 95 664 44 79 70 164 21 759 20 130 90 489 5 190 89 206 14 119 31 307 78 303 15 790 8 720 75 937 52 849 16 304 94 99 82 113 32 695 51 907 43 234 2 401 68 264 36 903 96 845 81 199 73 68 45 107 66 8 49 781 46 987 0 732 63 943 33 312 65 133 54 883 35 749 11 211 59 260 50 682 10 972 4 437 87 541 64 754 61 247 53 843 3 62 76 588 99 92 84 987 27 185 13 106 72 757 98 110 67 495 77 585 71 29 97 281 38 520 19 862 39 887 56 233 12 774 85 282 62 882 23 536 41 729 93 659 42 842 80 960 58 285 9 584 7 456 24 707 18 751 91 224 28 25 30 701 88 87 29 440 1 436 83 598 86 256 74 712 34 324 55 152
72 10 38 576 86 493 32 393 77 585 12 204 50 180 73 949 31 110 83 705 26 447 85 156 92 259 94 555 61 828 11 19 80 124 91 228 90 382 57 986 56 241 23 171 69 929 5 402 39 352 55 15 75 303 43 872 93 303 99 655 7 275 84 658 49 215 22 287 35 706 4 452 8 412 78 105 2 249 67 631 36 721 3 773 45 282 87 288 71 144 82 430 65 408 24 137 40 823 51 643 76 594 97 990 89 454 41 919 30 437 21 653 96 493 10 446 0 305 33 587 16 531 14 100 81 29 17 727 29 929 25 747 63 95 18 790 88 796 58 984 54 932 28 394 27 961 53 403 1 493 62 999 46 556 60 362 9 514 79 348 98 225 13 321 15 897 44 418 37 427 34 567 74 71 59 997 64 178 20 496 52 183 19 395 48 159 66 731 95 248 42 109 68 676 70 175 47 960 6 458
88 334 15 719 58 991 86 882 59 444 20 294 82 294 49 198 72 170 52 745 89 262 13 146 47 374 99 656 74 813 6 243 87 91 0 457 76 716 95 811 73 115 69 649 7 204 62 862 36 656 2 655 38 958 8 616 77 651 85 215 91 73 44 965 97 294 43 64 92 38 25 28 23 293 18 395 9 376 66 937 32 630 17 856 34 768 45 829 1 873 33 959 56 780 4 581 67 987 94 239 98 79 78 52 27 885 5 566 55 972 29 606 63 817 70 846 51 236 68 266 79 284 31 168 71 327 22 618 19 847 57 840 54 407 16 58 90 488 42 813 37 200 83 547 80 941 53 395 65 555 96 315 50 976 26 311 10 706 39 491 75 302 12 750 24 318 14 405 28 954 3 42 61 299 11 175 64 647 35 179 41 614 46 280 93 306 81 414 60 13 84 766 21 965 30 588 48 980 40 522
17 416 59 737 47 608 91 65 18 811 71 190 49 660 70 295 26 982 73 654 12 777 83 530 60 193 95 731 61 459 9 920 65 999 87 98 5 374 14 190 1 605 33 321 97 335 28 687 68 641 51 427 67 503 23 941 63 622 19 222 55 610 82 431 42 587 75 690 77 414 15 78 50 627 74 773 76 903 54 278 46 127 11 71 89 119 78 174 20 911 27 344 66 395 53 539 25 337 31 977 43 864 6 343 96 896 38 686 98 284 94 426 10 285 2 509 8 562 29 490 52 3 85 811 41 549 7 69 3 660 80 76 64 13 69 512 92 497 48 820 79 928 44 386 45 263 88 239 13 159 86 290 56 381 58 658 34 969 37 169 36 250 62 812 30 446 24 374 90 715 21 44 4 873 0 181 57 58 93 104 72 649 99 579 40 794 81 519 39 241 16 752 32 991 84 244 22 802 35 481
95 51 20 983 29 282 84 448 40 138 51 729 87 550 36 243 39 767 71 869 4 875 66 870 49 559 91 958 10 730 60 662 15 411 52 336 0 842 1 356 82 460 7 959 75 376 67 561 41 711 57 910 59 889 26 236 81 32 85 725 93 440 21 845 94 706 64 658 28 210 14 493 77 172 45 290 92 982 18 933 96 544 11 316 8 459 63 487 30 717 65 347 12 562 13 444 54 844 90 550 37 667 98 259 16 583 24 46 73 139 3 787 17 45 69 307 56 794 42 741 44 171 80 515 38 971 22 369 53 172 58 200 88 428 50 68 34 425 68 405 86 317 70 819 6 676 74 525 19 638 2 86 62 326 72 752 9 657 46 884 35 841 79 850 23 399 32 358 43 831 76 322 83 199 47 827 55 337 48 36 61 112 27 496 89 444 5 771 33 271 78 689 25 597 99 247 31 20 97 137
92 173 66 406 2 959 61 754 73 776 23 923 0 608 55 849 62 488 93 768 77 484 16 473 3 374 6 664 80 835 59 634 97 752 50 486 22 47 27 910 65 126 87 604 96 271 95 248 33 911 71 953 74 761 18 185 17 240 38 313 40 614 86 96 56 804 11 754 94 486 52 757 85 832 30 769 13 773 82 707 5 269 90 63 19 910 76 752 88 832 48 428 67 987 43 298 98 270 79 342 84 927 9 767 29 705 47 414 28 866 25 369 54 848 60 975 8 260 10 604 81 378 91 204 24 621 34 901 83 83 14 812 21 240 39 233 78 807 44 693 42 472 51 192 46 115 64 402 15 203 68 132 49 899 4 994 70 827 31 258 37 790 57 103 58 123 41 811 89 597 26 591 75 679 35 615 36 899 32 403 99 828 63 55 72 95 53 698 1 222 20 485 45 252 12 905 7 808 69 426
39 273 28 561 41 574 36 36 6 212 26 469 33 799 78 858 91 234 96 582 19 335 46 766 42 586 27 645 31 864 90 22 8 223 98 756 64 592 22 958 60 748 65 169 15 325 3 229 99 121 84 456 23 61 5 874 73 636 57 460 62 763 55 796 67 211 1 18 30 107 71 811 87 206 16 523 59 127 68 774 94 466 34 99 52 466 79 346 44 479 77 354 82 401 61 683 88 51 13 79 18 154 89 18 83 991 38 924 43 844 20 163 40 383 97 442 14 758 92 602 25 671 37 842 17 467 50 858 48 729 95 172 49 923 35 194 21 867 63 912 2 86 54 4 4 334 70 823 76 73 80 554 85 793 56 988 75 426 72 15 24 339 66 941 58 688 74 680 0 400 32 864 51 508 9 229 29 547 12 212 45 876 69 464 11 361 10 453 47 558 7 129 81 414 53 315 93 290 86 859


==> anc/Large-TA benchmark/tai_j100_m100_3.data <==
100 100
64 395 66 75 55 269 24 522 65 870 29 900 0 985 45 681 13 930 81 391 75 66 4 711 58 516 59 577 10 635 83 953 68 382 84 962 11 827 67 133 73 843 28 383 8 165 53 241 48 359 50 733 77 570 85 84 30 276 22 787 93 705 70 839 96 543 89 394 32 77 95 192 19 344 79 68 94 316 63 147 27 512 38 22 54 975 31 764 97 949 12 147 80 381 2 341 34 585 47 702 76 11 33 320 99 529 91 651 1 214 41 235 9 929 3 323 17 913 36 494 71 949 37 531 86 450 43 129 92 194 74 88 87 438 61 574 18 922 42 80 82 325 56 584 40 6 49 584 69 760 44 895 16 311 39 854 15 175 7 217 72 933 20 810 52 607 5 679 51 680 98 454 35 760 6 385 25 533 88 431 14 781 62 735 26 272 46 662 90 621 57 941 60 320 78 920 23 686 21 801
44 704 40 718 88 417 34 125 98 953 13 506 16 800 84 3 36 493 72 167 53 28 82 362 39 446 17 315 0 260 73 4 49 477 87 732 46 319 48 241 59 311 42 835 74 835 38 308 41 689 9 274 28 790 24 407 63 269 20 206 57 649 35 349 79 893 19 793 2 268 10 900 18 235 68 95 50 244 55 942 90 443 70 882 94 761 95 98 8 416 12 44 80 869 1 452 71 283 3 848 29 111 91 397 32 299 58 438 33 901 6 888 69 806 51 809 23 40 83 707 64 117 65 23 96 609 92 558 61 165 93 4 86 394 11 315 37 362 43 235 85 463 99 458 66 542 62 683 45 226 25 535 60 615 97 137 21 46 78 906 4 95 67 344 89 172 81 587 15 541 76 562 47 825 31 304 5 577 22 457 7 665 56 589 26 92 75 614 52 884 27 311 54 189 30 405 77 798 14 61
47 624 65 115 45 157 40 523 32 586 88 997 19 859 9 532 28 983 70 167 35 787 13 435 18 772 66 518 58 769 27 310 80 825 22 907 90 282 60 736 76 726 98 116 59 139 79 658 64 374 17 432 89 469 43 237 10 657 7 14 56 965 99 814 38 979 97 555 30 578 73 702 23 738 62 766 11 128 86 757 15 349 42 786 16 609 21 923 68 975 12 63 6 779 29 947 36 387 14 69 91 277 61 996 85 634 75 935 54 739 26 124 51 559 3 208 34 993 95 659 4 188 0 820 84 947 71 450 24 158 69 829 44 515 55 15 2 106 33 561 96 68 63 710 53 795 93 796 50 547 94 325 37 956 41 232 78 110 81 932 57 719 83 61 5 548 25 495 8 632 48 662 87 564 20 905 67 852 52 418 31 810 46 719 74 211 72 803 1 484 49 590 39 556 77 927 92 819 82 194
9 160 25 321 76 900 79 356 31 22 38 996 88 734 85 286 32 166 75 531 82 158 52 894 5 401 54 471 0 14 77 238 64 421 97 917 62 444 1 252 45 159 80 723 65 406 94 299 28 769 41 400 78 108 91 420 63 891 96 653 40 622 20 82 72 117 35 684 2 844 49 665 73 802 48 491 12 612 23 954 89 889 90 181 93 662 4 854 42 445 58 253 83 412 92 92 98 709 55 448 86 61 34 897 44 437 3 150 29 808 47 531 68 899 39 764 46 814 8 554 61 502 60 866 95 928 36 483 43 423 74 388 87 848 26 715 24 204 21 439 53 307 13 396 71 650 30 986 81 467 7 495 19 496 17 646 50 451 51 902 67 211 33 731 16 372 27 28 59 475 10 960 6 845 56 532 66 580 11 886 15 535 57 51 69 552 18 218 84 894 70 691 14 250 37 166 99 499 22 341
71 446 22 555 30 982 75 513 7 924 25 909 24 401 20 445 84 412 34 115 1 696 18 712 52 523 55 665 6 77 65 370 9 571 39 252 77 304 99 234 38 905 69 313 72 475 90 771 78 991 53 434 5 299 11 868 45 970 31 414 4 922 96 163 14 862 74 452 29 314 64 845 23 277 68 180 81 524 97 332 19 838 27 82 88 542 0 53 47 354 26 616 2 675 80 205 83 122 98 790 50 509 36 504 8 693 10 913 33 246 51 174 54 758 46 677 60 891 49 875 17 529 40 696 35 97 79 409 91 206 13 397 86 50 62 395 93 390 28 394 67 552 85 32 92 266 32 679 76 570 44 363 95 36 16 250 58 452 3 803 89 933 57 739 15 984 42 140 56 341 12 897 37 459 59 761 70 993 82 352 94 923 21 131 63 686 43 736 41 612 66 291 48 131 73 787 61 514 87 128
47 821 77 90 23 592 4 862 78 493 60 628 15 407 86 443 17 988 48 21 91 282 50 79 71 190 27 207 58 126 99 367 13 340 80 991 9 231 11 774 52 899 36 918 28 966 24 273 98 27 12 74 42 335 32 109 84 122 2 857 53 86 67 296 87 758 45 386 89 57 55 16 96 49 31 760 33 561 90 540 62 814 10 627 38 610 16 309 40 227 25 700 30 890 97 408 72 383 82 749 57 790 6 67 26 202 65 675 39 680 37 961 79 668 88 26 21 445 7 852 5 181 18 403 95 850 61 734 81 92 69 836 0 831 22 28 44 844 41 452 74 44 75 160 14 760 64 457 19 64 66 897 49 534 56 96 93 208 3 953 70 857 35 193 43 940 54 187 63 425 1 748 51 525 29 718 92 150 59 419 94 795 85 651 34 226 68 38 20 403 8 231 73 204 46 781 76 966 83 285
89 720 99 550 59 148 70 915 98 627 76 435 97 423 49 263 14 509 45 407 16 533 41 703 52 319 67 365 64 925 17 554 63 892 95 316 38 466 53 277 87 76 20 299 80 997 60 606 23 452 33 101 4 828 30 735 69 57 48 89 27 209 92 31 12 818 32 970 44 606 78 947 50 526 2 437 58 692 6 124 15 506 43 876 91 867 31 413 11 429 81 318 55 964 42 860 65 959 79 880 10 98 19 602 0 827 24 333 66 823 8 465 72 886 74 813 7 538 25 761 83 248 84 733 71 669 75 206 5 431 1 474 82 661 3 938 68 130 21 43 73 172 77 611 36 91 13 819 51 112 85 112 26 862 40 488 18 430 54 93 96 22 46 67 37 417 93 768 35 311 34 132 62 812 88 504 90 214 86 137 28 632 22 402 9 884 47 58 61 478 39 823 56 729 29 37 57 878 94 789
62 902 80 41 56 168 49 487 61 371 79 737 29 304 60 364 65 207 71 863 67 991 95 842 45 701 75 938 20 124 41 284 92 27 91 277 82 897 68 135 36 710 52 477 6 474 5 533 42 546 47 839 15 56 73 996 23 638 89 364 40 100 24 343 25 284 90 563 39 231 10 726 97 637 55 521 32 165 22 572 84 667 12 119 34 507 78 277 3 208 43 775 28 102 2 42 72 396 81 548 14 938 19 899 53 172 94 30 87 972 88 623 70 189 86 15 33 263 57 347 35 617 31 885 96 610 58 237 30 968 18 732 54 907 50 307 1 799 13 751 38 853 17 405 99 750 69 491 48 77 9 364 66 723 51 25 98 899 16 933 93 709 63 805 0 275 76 886 44 67 8 431 4 298 64 684 85 890 46 438 83 38 37 759 77 141 59 380 26 687 21 875 27 215 7 482 11 322 74 195
91 356 10 160 13 716 83 371 2 173 17 265 15 306 53 42 92 771 42 305 65 271 40 338 74 682 12 708 86 784 5 606 88 791 6 357 85 793 34 936 45 957 38 919 47 98 56 916 98 672 41 660 61 996 70 932 64 108 19 455 68 742 87 368 48 576 16 648 59 244 77 33 0 100 60 940 43 662 3 747 30 250 78 445 4 135 31 221 14 521 93 285 11 948 35 222 28 571 25 659 44 364 89 854 46 345 8 968 72 823 33 382 63 317 81 417 94 743 9 565 69 460 97 801 20 907 80 200 24 510 1 337 21 635 52 396 51 894 36 423 32 109 71 499 99 117 18 481 37 230 22 209 27 763 58 324 66 660 39 938 95 941 49 974 90 888 50 227 75 202 62 11 26 569 54 273 96 815 57 768 7 771 23 809 82 299 76 218 84 591 67 477 73 564 29 794 79 708 55 744
48 96 81 311 17 371 41 271 60 368 94 208 90 136 31 523 78 871 92 725 28 756 9 999 83 968 19 936 12 415 26 114 8 957 87 846 99 211 2 826 97 444 70 852 49 301 53 446 3 708 66 191 44 324 30 773 4 493 16 92 25 971 59 704 75 133 79 617 85 931 93 385 82 967 72 222 80 761 74 999 23 534 37 227 47 280 89 647 56 536 40 96 6 127 69 888 11 126 73 907 55 947 57 387 96 775 64 537 39 511 7 278 51 899 58 772 43 175 42 459 20 477 27 981 61 933 34 65 98 90 35 159 22 962 10 143 62 895 36 216 13 478 54 144 46 263 5 844 33 763 45 240 29 497 71 79 65 164 18 105 76 424 88 135 52 507 86 66 50 356 91 772 38 743 32 597 95 749 0 661 67 356 77 716 14 104 68 561 1 189 84 703 24 859 63 294 21 228 15 420
21 970 93 129 70 970 24 755 37 748 48 498 88 67 5 725 98 759 63 643 62 608 55 289 51 951 9 422 46 264 80 154 6 598 11 504 78 912 97 768 53 286 13 966 99 863 56 594 10 778 15 106 3 591 28 429 45 218 4 602 79 141 77 900 40 853 81 893 85 954 67 804 44 729 27 723 83 714 36 626 89 358 29 736 22 649 74 547 26 328 30 60 7 525 42 207 52 291 87 898 95 359 58 571 1 865 68 835 19 483 69 666 66 503 54 879 50 375 25 544 18 430 20 135 33 217 38 579 31 933 73 569 64 736 41 590 90 251 35 913 84 772 96 931 71 170 0 441 16 650 43 212 57 847 60 253 91 832 75 549 76 262 59 541 94 207 2 34 34 707 23 600 8 374 86 377 72 275 17 665 12 354 14 900 39 753 47 233 92 91 82 605 65 220 32 313 49 594 61 870
98 693 92 585 1 767 58 596 97 143 75 402 23 343 66 495 79 575 64 205 26 35 0 433 9 19 51 934 55 156 34 136 95 895 54 496 82 338 83 90 99 314 84 70 80 195 77 132 6 351 81 587 10 104 36 631 21 488 61 199 33 675 35 247 76 548 87 951 73 77 17 657 14 465 19 144 5 821 16 41 38 293 91 103 85 83 25 917 86 246 37 560 62 82 11 114 22 146 24 601 70 635 46 137 90 792 63 962 27 766 2 997 20 549 72 763 69 516 74 315 49 875 39 177 71 680 78 727 52 692 44 735 4 780 7 551 12 180 18 94 30 927 42 974 94 564 28 385 67 292 43 815 8 219 29 423 93 478 32 116 3 95 57 341 96 775 56 394 13 457 47 831 45 328 48 282 40 583 41 147 88 699 68 879 31 683 59 227 53 180 60 751 15 680 89 69 65 270 50 985
70 460 63 208 39 465 33 137 69 233 66 949 73 265 36 650 17 430 97 224 26 755 9 569 48 707 43 465 79 664 46 377 18 49 25 132 47 676 61 9 21 464 74 993 54 480 98 510 86 522 23 888 14 179 31 942 37 540 11 813 20 327 27 835 71 437 12 835 87 976 59 111 42 335 16 841 2 951 51 330 64 779 52 166 77 757 10 550 19 385 40 698 96 155 1 923 32 21 58 890 56 950 92 316 44 764 22 959 4 1000 13 876 29 118 50 108 57 145 34 558 24 958 93 827 6 373 15 481 38 156 80 291 88 439 8 140 30 211 55 751 82 107 85 539 84 86 67 534 89 824 28 566 76 782 65 498 75 652 68 162 83 343 90 767 60 226 99 343 81 385 72 802 35 495 94 382 7 465 49 700 91 395 5 940 62 991 0 202 53 50 3 519 95 99 45 154 41 562 78 947
18 33 66 172 53 486 51 490 44 3 32 602 39 897 58 526 19 381 16 102 29 943 82 548 98 916 84 503 92 237 14 391 20 240 24 679 40 985 41 342 15 881 79 931 7 836 31 155 67 261 97 40 99 355 30 617 33 471 34 151 78 925 89 817 42 996 64 428 22 743 38 689 94 950 12 841 63 523 9 938 69 187 0 426 45 319 90 228 28 712 50 581 56 170 68 664 71 471 83 832 4 425 57 90 93 409 49 206 46 528 59 217 60 780 76 407 35 556 87 748 86 236 36 99 61 357 11 98 25 464 3 355 17 864 5 534 1 676 8 461 26 850 91 701 21 116 52 842 72 106 2 6 48 632 23 157 95 189 6 166 73 922 13 546 27 189 47 52 74 636 75 288 54 491 37 559 85 303 62 28 96 81 70 802 77 671 43 172 55 996 81 249 80 594 65 805 10 151 88 44
12 799 60 834 8 987 30 853 80 747 85 873 63 826 34 710 90 94 7 739 36 91 32 68 42 308 37 944 25 695 92 874 10 1000 21 725 79 442 59 372 69 403 58 100 13 181 17 401 16 210 56 853 14 465 95 979 94 390 67 262 2 494 22 591 11 204 31 204 70 289 1 715 43 652 5 61 40 188 55 497 3 63 65 484 89 439 19 415 73 138 77 480 46 796 47 935 45 496 26 242 15 664 57 386 20 451 74 297 61 285 44 972 48 922 64 739 35 197 83 148 54 55 99 762 68 193 23 771 0 527 71 912 41 144 84 878 93 492 27 97 88 651 91 913 18 256 96 60 28 77 78 634 29 375 82 197 24 479 33 135 49 455 39 906 52 809 87 798 66 636 6 560 81 533 53 23 97 572 9 689 75 54 50 351 4 17 98 444 62 78 72 396 86 861 76 914 38 484 51 888
17 223 13 128 60 700 97 844 93 91 92 142 44 361 38 106 7 560 23 571 32 806 75 375 54 691 96 858 91 2 31 707 10 466 72 309 73 465 22 446 88 602 21 932 15 335 53 569 0 305 39 298 27 695 24 614 40 368 57 53 16 346 41 942 65 832 25 984 19 628 89 917 14 590 81 518 99 232 8 595 35 321 51 717 94 627 66 129 49 39 33 349 47 998 74 406 63 135 71 196 55 21 95 902 4 882 61 647 11 660 46 14 62 3 45 830 85 385 43 222 83 581 9 557 59 973 30 699 68 20 42 915 79 205 5 384 90 827 82 545 69 709 12 848 98 637 87 992 52 947 36 595 76 455 3 511 20 409 29 171 84 146 48 288 80 916 56 993 1 30 67 78 6 482 86 57 18 778 34 510 77 256 26 511 50 89 37 6 2 433 58 924 28 278 78 910 64 51 70 281
60 408 51 322 17 116 12 303 35 904 58 497 64 138 36 464 97 751 72 677 0 983 77 621 30 189 29 623 15 811 81 117 45 196 91 14 8 940 82 583 93 827 75 740 34 632 78 69 5 254 53 989 74 907 59 69 79 859 20 933 50 524 66 244 96 775 11 925 87 785 62 249 33 343 76 82 70 723 89 380 2 867 52 186 71 653 68 513 14 652 47 819 55 910 95 861 3 598 69 330 41 350 56 476 92 721 99 237 31 389 22 356 48 34 4 934 13 654 27 977 19 734 37 620 83 482 90 366 10 614 24 191 7 81 98 869 28 557 43 152 25 500 44 915 85 39 80 283 42 878 1 635 32 436 39 546 57 353 40 261 88 58 63 479 21 852 9 11 73 673 6 293 16 722 84 528 54 231 26 164 67 838 86 365 61 796 18 903 49 818 38 1 23 608 46 540 65 71 94 725
4 792 29 375 78 743 23 633 10 431 50 907 81 758 34 966 86 217 63 230 85 799 16 721 70 923 13 280 36 467 98 385 25 702 99 512 37 324 91 149 5 147 44 243 92 143 77 53 87 400 33 554 19 32 49 915 41 880 11 958 59 1000 68 13 94 41 62 187 22 289 24 915 52 959 1 630 82 906 17 631 60 854 56 661 88 693 65 550 21 700 46 545 31 238 27 73 3 925 73 306 51 399 15 96 96 144 83 544 9 246 30 804 76 967 26 953 79 160 58 839 20 444 84 955 2 814 28 739 95 750 61 504 39 646 48 331 14 875 72 969 71 677 35 890 45 935 6 609 75 367 97 526 55 907 66 119 93 617 32 49 64 97 43 919 54 918 74 644 90 188 69 990 38 318 0 751 89 588 42 903 80 397 8 201 7 735 40 319 57 903 67 529 47 827 18 226 53 145 12 79
47 303 51 767 75 107 10 218 43 890 69 527 74 585 54 367 16 619 55 101 97 881 22 882 40 871 46 635 70 479 58 157 62 945 48 137 3 499 64 874 80 324 61 10 26 780 49 382 2 748 20 733 31 126 91 140 57 835 96 60 85 311 89 498 82 959 21 437 9 912 66 596 23 824 92 307 59 871 98 516 17 424 41 80 77 601 95 523 63 11 33 33 81 636 44 255 1 989 7 782 39 586 83 616 35 395 52 820 73 209 13 784 38 321 29 961 12 352 6 247 24 747 79 564 90 436 37 520 18 751 11 214 15 897 53 68 32 271 76 185 86 628 60 313 36 301 99 603 45 501 25 790 19 24 30 431 71 714 87 878 34 139 68 792 27 558 5 78 28 60 8 291 94 232 14 733 50 897 93 832 4 752 42 871 0 798 88 372 72 852 67 37 84 860 78 551 56 73 65 621
8 971 45 5 85 45 76 362 69 88 37 11 34 849 68 304 5 50 83 255 2 572 14 238 87 734 99 524 33 859 49 104 12 395 79 833 88 357 6 831 16 608 53 493 59 898 1 440 4 33 17 410 29 763 18 958 21 824 7 243 65 484 39 932 70 727 44 498 50 790 52 163 81 572 47 338 43 994 80 76 54 406 74 366 36 496 31 963 89 460 73 757 15 461 95 425 60 405 84 403 23 51 41 668 27 434 56 173 13 98 32 189 26 599 63 544 46 700 67 829 19 984 24 806 38 150 82 21 40 360 11 814 58 787 91 1 62 821 96 807 55 603 86 888 90 960 25 313 97 264 30 778 78 96 61 32 75 793 94 166 77 494 35 45 71 399 22 703 64 619 92 395 9 869 42 203 28 845 51 315 57 500 48 800 98 984 66 941 3 956 93 699 72 914 0 707 20 191 10 390
53 847 46 619 18 712 26 29 89 291 56 122 8 65 59 78 9 118 72 687 1 450 0 643 82 345 90 67 35 797 32 316 98 222 45 515 91 717 60 789 28 166 51 295 25 127 61 146 49 349 5 835 86 769 96 59 16 719 77 927 57 688 69 840 93 854 75 996 41 109 29 482 64 331 48 382 27 55 33 339 19 986 14 953 55 772 43 987 99 90 21 25 67 64 11 744 36 225 66 418 40 121 80 33 78 895 3 56 22 17 63 487 74 993 38 668 15 986 73 993 17 14 6 836 79 40 4 706 34 358 85 870 87 359 84 105 76 309 47 321 39 166 94 125 62 111 58 143 37 35 50 251 83 126 2 987 95 542 31 117 65 879 30 955 70 514 7 905 12 643 20 938 24 158 52 867 13 809 23 901 68 233 81 384 54 761 71 951 88 372 44 528 10 59 97 108 42 273 92 207
18 5 50 7 9 505 24 872 3 275 40 968 79 28 27 742 46 457 8 365 12 249 23 41 17 500 67 67 10 534 39 89 34 39 92 17 60 153 5 283 55 778 69 649 21 628 52 53 38 380 15 829 51 887 48 54 56 825 22 458 72 912 68 239 84 70 54 251 26 189 71 737 76 185 45 477 11 594 63 545 43 502 96 154 42 382 74 975 37 397 73 109 4 456 77 959 93 975 28 337 82 207 88 665 33 558 97 13 87 894 66 243 75 388 53 272 20 23 64 633 29 780 80 373 6 30 47 222 49 957 13 747 78 342 32 698 7 965 95 124 57 746 41 512 36 378 83 560 89 929 62 451 85 276 65 525 81 996 94 484 35 134 58 357 16 260 30 907 91 203 31 196 44 500 2 399 19 421 25 429 59 798 1 571 0 856 14 792 70 929 98 128 86 149 61 386 90 64 99 841
81 731 87 984 51 854 50 199 71 528 96 489 34 805 91 153 2 750 38 248 55 607 67 783 3 680 47 707 58 227 62 507 66 995 20 651 1 81 39 133 82 986 41 672 17 193 74 586 40 689 27 567 85 469 37 104 93 579 42 979 63 158 8 889 59 727 10 566 76 356 31 161 49 701 54 394 45 984 9 125 61 783 72 553 52 779 12 242 92 746 28 573 60 154 25 151 14 228 53 533 21 161 15 1 0 711 35 140 68 75 89 921 75 851 48 87 97 652 88 363 69 770 26 107 80 406 16 918 23 917 29 785 46 535 73 363 18 813 70 672 4 324 5 492 79 643 6 365 77 607 43 450 90 264 98 160 65 115 86 611 64 640 22 238 36 936 32 894 95 393 83 759 13 450 7 132 94 499 33 652 84 28 19 853 24 631 44 959 78 18 11 972 30 305 56 990 57 876 99 128
19 154 96 885 48 46 61 360 58 334 70 295 45 884 84 947 26 893 1 433 97 683 7 577 66 445 38 139 39 115 3 57 81 652 24 932 67 608 49 615 36 875 29 288 47 248 85 241 21 974 40 465 52 695 34 95 91 655 83 96 74 437 63 854 60 195 50 310 78 722 16 183 44 349 11 963 13 584 95 368 75 758 62 218 92 438 42 414 10 774 22 103 90 877 41 717 71 555 5 822 14 362 17 503 15 880 94 674 8 852 72 684 98 514 37 206 18 32 2 140 28 884 0 659 6 857 54 134 12 722 46 543 89 739 88 4 25 730 59 406 51 54 23 526 57 870 93 64 69 447 56 359 27 710 68 103 53 722 65 991 73 219 20 18 43 68 99 470 31 382 4 603 64 917 79 18 76 879 32 778 33 603 55 878 80 18 30 228 77 313 35 79 9 227 87 188 82 806 86 459
84 922 92 467 6 810 47 528 77 714 36 935 27 556 25 767 20 635 48 830 15 254 59 587 69 191 88 77 78 26 7 394 24 410 93 641 40 110 17 622 2 578 66 985 64 554 53 480 51 958 41 574 33 122 60 147 13 635 54 200 96 351 98 424 21 521 46 927 44 240 43 483 63 517 71 771 86 951 95 217 73 560 34 640 68 558 74 61 62 924 11 801 1 783 37 974 81 918 28 303 85 723 12 301 94 623 61 863 29 234 82 64 9 620 97 446 18 593 49 935 5 622 83 17 70 186 75 248 35 220 26 373 45 789 87 835 56 924 55 535 57 285 65 724 16 184 19 690 4 637 72 704 58 861 8 995 76 520 79 909 67 959 90 546 89 168 91 59 42 225 52 215 22 519 3 305 31 825 14 15 50 81 30 262 32 223 0 394 38 307 80 797 23 245 39 289 99 36 10 452
97 226 31 889 85 145 32 33 5 73 63 215 65 615 98 576 54 911 86 415 70 113 96 46 68 314 19 789 0 930 50 75 77 796 41 111 95 684 57 712 81 567 66 733 53 623 21 373 43 202 18 158 61 549 34 685 42 642 84 944 58 34 83 529 92 828 49 772 12 193 99 501 79 774 23 764 25 649 60 43 80 757 36 81 56 206 37 362 55 521 15 61 10 796 45 226 64 205 20 186 3 463 91 615 35 387 13 589 44 934 4 792 8 132 9 659 62 901 38 251 74 157 94 662 27 129 90 951 59 325 17 131 1 647 2 541 93 947 67 996 89 542 88 635 46 388 11 197 72 795 47 286 76 322 7 861 22 842 69 564 28 560 14 187 71 458 6 172 16 714 24 178 87 154 48 770 26 641 29 195 75 855 40 187 51 564 30 781 33 623 73 577 39 466 78 972 82 976 52 803
74 436 28 251 22 74 12 421 9 704 8 671 48 171 80 447 50 719 17 145 0 753 69 932 84 432 7 583 88 42 30 194 54 414 52 953 14 623 18 616 13 244 53 851 81 415 38 217 40 585 90 835 67 448 83 116 37 671 24 617 11 216 61 885 58 349 93 38 6 497 82 108 25 380 31 706 33 491 45 912 66 582 63 902 95 76 3 895 21 258 34 43 27 850 65 524 2 676 41 213 51 273 36 206 42 122 64 127 1 200 98 601 56 258 92 692 55 622 19 740 99 7 44 223 20 98 26 6 87 730 96 824 23 872 5 357 97 364 71 236 49 535 46 813 76 161 85 863 15 927 59 801 94 49 89 977 91 224 32 249 77 225 10 218 47 405 70 264 62 126 4 859 35 912 73 512 60 601 72 99 79 143 86 284 43 94 68 690 29 148 78 434 75 407 57 974 16 34 39 660
46 205 78 423 76 611 36 234 66 22 89 33 43 278 72 269 94 354 56 734 96 190 22 498 30 679 7 877 64 318 63 529 31 253 86 531 87 129 40 992 32 316 82 492 52 350 84 729 12 577 23 766 16 176 38 958 34 856 62 355 54 107 88 836 69 419 41 361 10 130 24 467 47 72 67 407 39 694 5 888 0 584 26 78 91 337 98 92 74 364 11 665 27 33 75 269 95 530 92 395 68 528 35 511 3 846 49 780 20 967 6 487 77 580 9 127 60 875 83 564 58 945 15 667 97 128 8 858 25 57 37 540 73 442 61 716 65 410 13 173 45 410 21 909 59 168 57 557 51 45 18 76 42 386 55 883 93 217 44 346 79 370 4 871 70 672 53 320 48 874 71 646 85 975 90 393 29 322 1 777 19 792 28 930 80 270 17 91 81 140 33 882 2 299 99 813 50 333 14 818
32 522 47 848 69 582 5 98 67 437 87 454 90 734 6 140 20 871 78 974 44 145 82 434 37 153 65 994 9 799 63 999 56 318 36 815 23 265 39 324 13 479 27 480 28 829 81 890 1 795 26 782 48 827 41 959 66 782 54 480 31 735 46 815 17 987 2 315 55 455 57 760 76 396 95 743 75 639 25 538 12 870 7 294 53 984 85 209 88 105 86 74 34 543 40 161 50 269 3 889 8 313 83 460 93 593 92 399 19 876 33 594 51 436 71 265 84 729 60 494 62 894 98 105 79 510 29 849 58 593 91 395 74 104 22 566 64 97 11 507 77 605 80 233 35 778 68 944 59 279 89 173 70 769 4 169 49 773 42 280 30 731 72 763 94 692 96 877 99 569 45 756 21 626 61 525 43 5 14 207 16 755 97 603 18 158 38 924 0 668 52 139 10 671 73 651 24 173 15 206
86 319 49 773 56 236 67 597 1 321 24 232 91 892 97 599 29 571 79 485 39 885 37 394 82 843 17 47 6 948 43 490 31 645 23 353 36 523 65 560 52 506 92 444 74 52 40 809 66 51 88 333 27 734 73 449 96 667 28 448 44 594 57 365 90 618 30 411 69 584 77 347 54 798 75 72 83 434 84 78 80 819 42 344 20 218 14 737 5 771 3 793 62 975 41 455 34 441 61 236 16 995 10 597 25 679 55 797 19 992 2 125 85 440 48 800 76 600 60 944 13 984 94 540 38 172 50 239 12 735 7 191 22 84 45 261 21 492 8 614 9 494 53 468 99 510 18 263 0 105 72 563 58 614 87 589 63 153 78 849 11 656 81 31 71 605 68 818 64 545 46 614 47 923 4 747 26 458 15 616 32 54 35 354 95 530 51 790 33 926 89 599 70 962 98 566 59 382 93 849
31 105 98 38 91 962 12 502 32 960 79 478 30 95 67 179 44 336 72 872 46 108 20 988 52 327 17 439 49 246 40 625 59 306 64 681 15 458 11 966 53 404 25 131 61 564 48 765 2 429 21 351 57 652 43 409 62 166 70 796 33 864 24 498 45 288 29 43 96 204 89 104 88 548 94 697 5 397 38 925 8 717 93 166 58 478 41 84 56 482 75 392 66 66 42 400 71 495 36 348 83 48 50 755 39 379 22 763 99 29 35 948 80 429 65 877 34 59 68 339 47 591 37 365 51 510 18 628 23 797 76 105 95 847 4 349 1 583 92 772 84 754 0 982 9 321 97 281 82 930 69 188 54 76 28 598 27 269 26 458 55 533 16 123 87 154 13 213 86 539 14 502 6 198 78 555 3 478 73 252 77 302 85 175 60 499 81 933 90 918 74 867 19 620 7 773 10 264 63 202
7 276 3 539 82 689 34 392 43 544 35 984 78 613 48 769 27 905 56 237 19 354 47 651 94 470 87 73 41 770 65 282 67 599 16 478 72 883 31 382 18 52 60 95 74 97 75 194 25 339 6 872 80 394 29 227 49 497 38 434 14 178 66 131 90 191 24 577 81 829 76 385 21 918 55 740 26 850 62 983 57 390 98 265 8 527 86 584 85 559 53 706 50 126 17 188 96 147 97 784 30 655 95 377 88 243 46 338 44 104 52 615 36 365 2 506 22 472 45 768 42 879 23 364 92 737 69 203 83 566 77 844 39 803 63 516 70 255 71 571 1 741 0 465 37 278 54 814 15 302 91 467 89 597 4 763 51 385 13 991 9 444 58 312 79 752 12 312 84 711 40 274 59 904 99 419 32 181 73 415 28 26 61 503 11 636 68 8 20 657 93 175 5 634 33 519 64 959 10 685
90 287 73 225 28 10 92 340 21 686 61 551 85 284 69 890 74 442 67 319 81 944 80 512 45 13 29 130 93 176 31 720 7 228 46 82 33 116 78 658 64 22 87 850 50 684 97 491 79 27 89 186 62 647 13 186 91 834 72 77 42 68 47 32 14 202 57 688 48 517 15 580 75 890 63 322 83 324 16 336 58 76 60 971 40 70 17 411 34 796 88 938 59 828 86 380 53 846 77 718 12 576 54 15 24 925 98 977 55 844 20 472 4 296 10 772 18 438 25 913 3 120 23 579 44 151 52 593 56 732 2 383 0 667 82 228 26 861 49 561 43 316 37 745 30 13 68 514 32 319 35 468 38 442 9 412 1 1000 5 71 94 473 96 43 8 856 66 271 95 142 84 110 19 100 65 690 6 127 70 181 39 210 22 32 41 344 99 478 27 117 71 485 76 266 51 151 11 15 36 849
67 724 69 50 68 70 54 401 37 963 44 112 36 831 32 30 42 285 24 275 91 671 87 175 0 90 47 253 27 697 92 606 84 163 78 78 71 161 62 309 41 957 10 734 7 511 18 971 51 567 73 400 2 688 95 550 65 790 80 526 57 942 86 966 97 266 46 215 11 71 17 340 30 657 82 18 88 571 58 886 20 41 45 501 25 174 34 352 13 891 81 902 43 150 4 568 8 571 55 694 28 119 76 965 35 612 66 605 52 386 22 197 1 720 49 342 85 260 93 298 53 693 98 328 96 170 16 488 26 355 3 997 90 907 21 86 31 698 79 315 29 150 12 655 38 889 61 348 9 825 48 900 50 481 89 181 5 635 59 120 6 784 15 344 72 738 14 559 63 105 56 869 40 774 74 571 23 744 19 188 70 63 77 428 75 339 33 112 64 481 94 715 60 653 39 96 83 149 99 836
99 404 69 919 62 724 70 790 60 234 35 534 57 404 7 313 47 528 63 883 5 637 52 762 81 710 85 529 79 325 37 349 96 48 3 675 56 343 74 48 6 243 17 158 42 763 73 168 83 669 82 434 84 551 43 795 8 1 64 244 65 42 30 577 54 306 44 67 40 49 16 503 12 543 67 181 39 771 59 801 68 469 28 638 32 567 11 380 48 42 91 93 53 157 87 13 9 573 98 514 19 186 2 97 51 204 61 247 58 197 95 146 4 109 80 19 49 518 76 299 14 269 33 453 97 695 25 937 13 239 20 947 21 738 18 301 36 573 88 254 10 217 93 906 90 26 86 665 89 605 55 160 75 928 66 583 27 134 23 874 46 228 94 959 0 186 1 58 71 239 77 173 15 857 72 663 26 624 41 150 50 628 34 8 45 69 31 639 24 781 22 264 78 505 38 410 29 378 92 270
6 263 95 126 69 252 23 359 89 596 31 193 79 300 1 130 80 715 74 253 39 340 36 96 8 322 40 37 21 11 53 326 44 185 48 955 60 426 58 609 20 611 73 151 70 412 75 109 11 93 96 221 17 347 29 266 84 611 98 940 87 781 82 915 28 74 46 215 0 990 63 748 72 168 88 633 10 622 97 287 22 167 30 354 38 595 93 883 76 353 34 664 54 481 27 19 61 38 19 948 35 22 43 734 15 336 32 203 41 427 86 551 68 439 12 749 50 524 7 459 25 385 14 53 26 648 66 747 55 289 45 285 4 755 90 845 81 624 3 726 33 65 91 987 77 529 85 961 37 798 52 216 49 486 62 293 92 505 59 570 71 81 16 813 94 775 5 553 9 229 67 541 47 347 51 274 13 690 57 553 42 403 64 304 65 319 99 898 24 46 83 768 2 409 56 238 78 345 18 255
91 346 77 611 87 729 99 354 2 653 72 504 95 562 82 18 61 702 80 855 56 926 17 762 81 350 53 43 3 178 30 902 5 60 18 698 42 914 12 722 36 192 19 23 84 549 98 964 55 688 32 935 47 787 27 479 14 621 29 725 16 314 0 92 48 856 45 684 89 336 74 583 68 494 96 1 54 507 60 676 35 451 41 699 11 924 65 677 93 811 76 664 57 715 15 249 63 275 10 69 39 883 23 218 31 221 33 665 66 998 90 994 21 850 26 871 40 787 6 203 7 306 50 502 34 707 83 802 62 752 13 694 88 60 25 503 43 505 28 881 79 973 70 52 94 643 73 156 97 48 85 847 75 993 49 857 8 253 92 534 4 452 86 226 46 123 64 990 59 766 71 268 9 137 20 656 51 664 78 326 22 507 52 737 1 100 24 364 38 920 37 764 44 268 69 956 58 328 67 918
55 913 45 340 69 451 15 909 39 720 51 638 37 149 42 406 81 815 30 506 60 429 84 178 19 197 38 502 1 829 94 116 53 239 22 484 23 500 5 561 28 390 79 696 31 966 97 861 8 974 76 765 35 61 14 574 26 314 41 995 12 865 56 559 6 27 34 687 71 843 96 411 59 424 54 606 99 231 48 756 83 742 7 439 4 143 61 559 58 880 74 429 57 477 66 926 62 107 40 933 0 825 86 538 13 824 73 154 90 528 67 114 85 60 87 955 16 389 36 764 46 661 92 950 68 937 91 751 33 186 21 635 18 319 32 395 17 405 89 120 98 458 25 142 44 605 82 532 10 639 29 315 47 867 63 985 78 783 24 577 2 454 72 379 80 53 20 533 70 386 88 200 27 518 93 605 3 380 52 627 75 142 65 899 50 600 11 113 43 486 77 50 49 795 9 663 95 771 64 183
81 61 66 726 93 59 88 511 61 990 54 741 34 401 13 217 67 113 21 169 57 328 77 376 92 349 33 58 39 107 50 88 26 616 42 941 7 827 46 970 51 535 2 914 16 954 84 221 22 481 10 585 71 588 48 595 99 945 32 294 47 813 80 885 53 330 72 62 98 629 25 852 62 933 73 885 60 688 14 165 63 317 43 606 19 667 94 920 41 716 35 334 82 201 52 438 55 622 18 221 38 707 45 308 15 795 68 994 90 317 78 568 96 747 89 353 74 373 85 367 17 417 49 980 64 359 91 400 20 954 36 252 11 516 76 233 65 311 24 66 5 426 0 300 95 917 37 382 3 460 86 157 6 846 12 843 87 521 59 243 75 417 70 645 9 386 28 144 27 548 1 712 56 61 69 775 97 985 8 198 30 527 29 577 40 679 23 804 4 878 83 796 58 47 44 19 79 589 31 681
47 111 33 54 82 896 35 688 91 740 86 652 56 791 3 90 78 360 17 92 24 960 88 3 64 723 50 632 36 37 2 490 31 845 95 448 10 196 13 758 83 481 12 611 9 181 92 78 44 558 14 652 11 646 18 637 74 247 52 783 37 395 51 641 99 354 38 743 23 625 63 431 72 222 66 669 6 153 94 412 57 621 25 663 42 762 26 930 34 969 77 722 54 159 87 989 93 619 80 293 65 976 32 145 85 534 71 357 43 148 1 554 5 506 21 382 0 539 40 495 75 357 97 45 16 338 20 620 30 356 29 215 62 824 41 747 19 159 84 764 27 325 53 591 96 898 68 862 15 563 70 324 55 47 46 80 76 668 73 278 7 281 81 541 48 850 22 820 60 172 39 527 28 198 67 617 45 760 89 416 69 889 59 63 58 621 79 232 4 726 61 248 49 232 98 43 90 432 8 370
66 427 86 262 74 863 26 126 58 922 91 166 84 646 75 758 35 905 22 909 21 48 43 904 70 348 71 531 11 513 31 724 0 39 13 349 61 921 87 558 33 812 15 308 30 947 2 688 7 554 88 892 62 484 48 687 73 42 55 799 63 150 29 567 50 605 45 366 12 780 32 150 24 546 39 987 10 56 83 947 18 612 96 350 5 208 79 929 19 911 85 346 60 432 51 915 89 27 46 491 54 384 34 950 44 297 69 399 23 582 59 213 90 586 41 998 68 311 81 461 36 583 72 791 28 990 49 582 76 851 4 904 17 703 16 715 92 501 9 465 20 109 27 486 78 10 40 990 38 103 99 83 47 503 98 872 64 466 93 135 80 676 25 767 53 784 97 676 95 195 57 861 37 342 82 708 14 424 52 353 6 227 67 768 3 115 42 255 8 356 77 356 94 208 1 529 65 4 56 16
74 848 12 532 22 873 45 93 26 272 90 874 84 10 17 554 11 791 63 215 44 628 88 147 23 22 97 978 0 324 19 797 64 280 21 930 56 822 18 272 98 232 77 298 86 676 94 65 73 441 87 643 15 995 58 955 78 872 37 588 42 408 29 306 76 695 49 56 5 935 9 836 43 915 6 757 91 915 68 683 50 556 59 324 24 514 95 355 16 213 30 818 14 248 34 29 72 41 1 482 41 980 79 846 27 310 96 980 46 423 4 215 52 518 3 902 40 480 70 881 69 895 25 694 60 437 48 389 55 324 80 17 67 253 31 981 62 357 10 155 82 320 65 226 99 682 83 915 8 103 20 963 75 573 57 18 33 920 36 295 53 220 93 441 39 986 32 560 38 510 66 164 35 543 71 908 89 469 81 390 47 855 51 249 92 785 54 610 61 881 13 804 2 822 28 539 85 933 7 485
79 540 16 769 87 988 15 51 5 708 30 168 13 417 73 928 43 842 3 439 61 17 28 120 97 293 19 826 90 269 95 812 91 692 92 309 12 857 55 277 35 483 99 405 84 980 40 31 72 363 38 652 29 392 52 4 57 511 50 825 47 340 89 337 98 82 70 570 31 868 75 825 85 470 74 863 81 130 17 116 54 640 9 412 45 342 94 220 21 23 39 691 66 673 0 748 11 212 96 243 42 735 71 390 62 707 41 545 88 763 27 935 78 583 51 833 69 396 63 104 8 203 68 601 44 541 67 60 46 557 76 266 4 667 1 305 58 709 37 932 60 159 24 77 64 683 7 430 14 163 34 695 49 383 23 454 59 521 26 126 10 266 65 643 56 663 6 514 82 82 33 212 2 959 86 45 53 250 80 92 20 723 93 37 25 544 77 581 32 78 22 314 36 7 18 262 83 837 48 262
61 637 40 323 59 204 84 478 94 871 86 383 26 245 8 476 37 721 38 553 70 267 30 173 51 506 62 624 41 636 1 30 0 227 27 523 67 917 5 230 44 528 55 810 49 312 21 927 16 215 60 27 93 129 13 895 87 766 76 866 65 974 34 846 78 193 47 760 18 964 28 43 58 200 66 94 83 974 95 207 69 647 9 358 3 857 32 525 29 456 31 862 25 779 19 349 98 747 15 203 53 609 14 772 6 285 97 758 23 288 88 514 35 374 92 269 82 483 45 943 96 980 63 120 74 219 72 210 24 318 81 870 91 445 99 344 12 531 50 853 73 724 11 902 36 584 33 354 17 352 46 523 56 312 77 162 4 927 64 188 89 461 22 870 42 535 85 997 68 109 57 332 80 637 10 857 43 945 79 856 2 776 48 607 52 679 39 703 71 71 20 361 90 79 54 619 7 857 75 313
70 66 95 144 55 307 59 563 37 726 35 881 8 539 11 169 65 78 52 680 12 244 75 663 39 590 33 841 85 154 92 668 80 285 67 873 78 789 10 681 21 67 5 136 61 67 88 337 43 714 68 792 84 670 82 557 20 297 97 881 27 148 66 963 69 578 1 379 22 773 9 938 31 445 36 543 0 688 24 269 2 606 17 187 64 750 94 106 51 626 14 743 83 192 56 309 60 199 6 24 4 795 87 701 13 777 99 105 86 745 45 275 16 16 42 841 25 620 46 507 49 783 47 606 93 372 57 249 44 160 73 219 72 552 90 353 19 746 18 16 28 353 74 466 15 156 96 567 29 177 62 872 89 396 26 462 50 819 77 412 98 416 76 718 41 412 38 595 79 302 7 991 71 174 34 448 48 551 54 838 3 38 81 550 91 726 53 4 30 604 32 310 63 662 40 204 23 167 58 850
98 577 30 152 13 915 69 292 22 213 57 536 62 794 38 37 61 224 68 785 56 655 19 286 96 421 43 310 12 547 83 4 20 351 76 158 94 446 11 948 34 522 54 649 5 607 58 443 46 689 95 864 2 775 36 968 53 313 87 616 59 871 45 825 81 661 85 851 74 114 92 159 39 523 4 243 55 556 1 399 9 227 23 547 70 706 14 605 18 432 82 933 60 844 17 727 72 791 65 281 63 45 89 499 16 629 33 625 21 339 99 726 64 757 28 118 88 170 40 611 84 22 32 365 3 339 41 268 90 834 78 692 52 945 51 431 49 395 73 500 31 172 7 584 44 705 80 370 6 758 75 663 79 839 42 645 67 283 97 638 26 195 0 14 66 374 37 890 25 931 47 327 50 47 93 987 15 293 10 714 8 241 27 617 71 967 91 687 24 631 35 597 86 846 77 689 29 870 48 737
85 218 88 133 25 605 38 469 81 485 80 128 6 129 52 855 1 108 12 269 66 325 64 614 58 310 68 216 50 623 19 683 10 706 83 305 18 518 21 285 90 438 79 152 36 919 30 415 97 714 63 625 99 679 3 944 39 418 59 92 11 195 8 879 61 770 34 85 5 27 95 297 4 732 14 947 27 701 44 569 60 205 62 198 57 421 49 378 20 805 9 506 72 250 29 964 37 613 82 515 96 572 46 376 7 91 23 859 76 65 31 722 26 313 32 631 74 816 98 442 75 964 24 323 67 533 0 879 87 744 70 917 89 210 33 457 2 689 28 645 73 422 17 129 13 244 69 663 15 959 48 343 54 236 94 961 78 628 47 304 35 208 51 831 71 893 53 842 41 113 92 401 86 948 65 765 91 690 16 646 45 52 93 63 55 136 56 8 40 559 43 668 84 369 77 19 22 238 42 721
75 665 30 227 41 802 90 915 86 711 32 961 74 280 27 729 1 638 89 313 45 136 99 411 50 767 68 996 65 206 81 493 98 308 6 877 87 617 97 932 78 311 36 129 44 290 8 891 79 745 91 680 53 663 12 450 47 759 58 219 64 732 7 268 18 415 37 769 11 747 59 244 28 688 24 626 88 530 33 435 48 399 80 351 20 59 51 1 94 286 77 459 35 338 15 334 19 143 22 578 63 79 4 683 5 86 3 501 40 923 23 521 85 44 29 399 26 951 96 533 21 376 42 552 56 207 14 991 70 360 2 643 84 518 66 942 71 821 95 605 62 596 43 379 69 532 73 765 34 402 16 350 61 777 46 18 82 645 49 504 83 198 76 6 25 369 17 902 92 602 54 13 60 733 31 430 13 668 52 625 55 572 10 474 9 150 0 334 72 244 67 398 93 551 39 493 38 319 57 575
84 401 87 679 48 343 35 42 71 505 49 551 20 743 39 422 68 220 28 941 72 12 29 832 79 238 53 899 19 58 94 569 17 886 12 29 47 579 98 766 80 886 70 610 90 266 51 227 32 423 13 329 52 438 76 348 88 529 33 954 38 538 43 194 85 199 66 67 8 817 92 735 23 417 10 971 25 718 50 382 89 699 1 583 69 42 11 962 16 659 2 814 26 615 91 449 21 216 41 906 60 673 56 980 45 918 40 318 57 228 24 486 9 493 30 39 36 569 14 190 15 113 42 368 22 202 59 371 34 357 31 270 62 452 67 412 95 865 78 892 58 541 61 921 81 714 73 500 96 363 82 385 0 192 7 363 55 780 6 872 27 91 3 112 65 195 99 253 93 150 44 769 83 96 46 502 63 446 75 969 37 737 86 504 64 604 4 290 54 564 5 887 18 958 77 635 74 311 97 613
94 964 10 454 35 86 68 971 97 29 23 993 22 459 47 866 42 706 78 406 3 444 86 428 26 202 16 593 31 654 69 980 24 189 9 598 93 592 67 151 19 69 59 493 71 938 49 485 74 862 0 235 64 252 85 752 40 197 57 86 82 795 25 560 83 526 43 764 65 486 34 400 73 880 84 905 54 631 13 304 30 204 6 667 53 605 62 488 70 739 21 907 50 237 81 702 17 741 60 339 39 57 7 949 46 509 37 814 98 385 20 626 41 329 36 632 92 422 44 948 32 816 90 948 8 614 79 655 89 821 2 860 91 769 96 220 77 72 12 856 4 946 99 345 48 851 5 374 75 929 14 952 95 809 88 74 1 797 38 631 80 578 52 930 76 639 72 436 29 380 15 281 51 969 87 587 45 404 11 174 56 141 18 381 63 842 61 96 28 891 58 558 66 890 27 216 55 522 33 188
10 247 37 915 17 24 9 127 72 378 67 899 83 821 24 833 19 312 55 953 71 937 25 435 6 857 79 400 64 141 98 569 96 485 82 977 36 399 51 643 45 801 84 279 66 591 49 673 0 823 95 262 5 926 3 427 65 276 48 301 93 791 27 322 90 234 81 517 44 53 74 486 34 518 77 365 70 212 54 37 1 988 21 348 86 28 59 157 46 102 76 146 73 520 57 646 61 52 35 434 88 85 91 735 52 397 53 704 78 718 60 403 80 315 89 795 75 684 15 440 4 420 94 736 39 402 40 60 33 269 18 179 20 750 68 484 32 818 43 442 30 316 31 954 38 689 58 871 63 277 85 858 87 844 23 82 99 164 7 25 56 644 97 625 41 929 16 755 26 531 11 149 29 23 13 239 28 746 14 35 22 240 92 721 42 537 2 307 50 288 62 973 12 405 47 936 8 86 69 195
54 835 23 324 44 935 19 459 36 107 6 56 30 173 67 573 28 168 26 565 4 173 50 477 5 523 49 242 56 614 39 362 42 247 80 786 93 613 68 882 89 944 2 905 25 886 64 548 85 269 22 723 32 957 66 585 75 572 1 153 57 370 46 479 3 412 53 384 59 386 24 20 7 206 52 704 61 242 14 515 58 541 10 255 96 239 33 334 15 628 65 495 11 113 76 393 38 14 90 123 55 446 95 830 45 857 48 953 0 490 27 835 60 404 74 331 97 940 99 588 81 999 83 536 79 148 35 901 12 578 8 179 37 441 88 169 29 222 94 845 31 767 70 424 63 271 9 972 78 245 16 576 84 771 86 206 40 445 92 331 20 604 47 915 62 428 18 265 43 657 82 255 13 641 98 970 17 627 69 929 34 874 72 970 87 579 41 932 91 650 77 89 71 641 73 599 21 824 51 774
22 903 14 386 77 329 34 511 89 660 4 439 55 100 42 56 21 452 56 355 11 126 26 374 37 860 97 176 83 116 3 270 31 852 66 288 48 678 49 278 35 133 51 832 87 852 76 488 13 290 39 319 71 863 86 191 20 788 38 849 99 730 45 327 73 21 62 668 46 914 84 725 29 181 60 910 25 176 98 368 53 827 18 329 92 352 9 315 44 995 90 116 65 458 68 649 28 246 64 608 80 989 75 475 2 175 79 980 8 683 72 936 6 170 54 589 24 40 59 770 57 295 36 325 12 844 70 441 85 700 15 254 61 24 63 30 81 609 82 788 95 461 69 454 50 300 40 692 91 264 32 33 30 348 93 893 58 297 7 86 43 571 33 274 47 491 27 53 67 229 88 8 19 46 1 696 17 685 41 178 10 952 23 95 78 591 0 279 96 138 74 543 5 920 16 733 52 574 94 526
29 273 97 132 47 655 63 197 88 323 44 537 71 17 77 970 25 972 83 509 81 463 10 65 6 303 65 10 27 947 38 711 60 442 20 522 98 463 51 443 33 657 14 475 16 107 36 273 82 112 68 779 70 112 90 948 78 117 45 755 56 385 31 176 24 748 99 755 84 105 91 809 49 116 92 3 9 935 42 739 57 974 64 777 5 78 50 319 4 630 54 460 19 545 55 366 28 483 23 700 43 524 18 301 59 640 93 491 15 773 30 133 26 589 53 396 69 817 35 374 76 719 66 31 21 4 32 728 48 836 72 662 8 928 22 214 85 243 87 495 17 230 11 671 2 687 95 70 73 403 96 682 34 957 52 901 79 17 86 261 80 595 7 923 67 359 74 922 58 152 1 143 37 427 61 783 46 906 89 616 13 379 3 121 41 91 94 19 75 987 40 484 62 981 39 207 0 304 12 809
58 812 77 8 67 803 55 372 57 187 92 830 0 81 71 944 59 318 89 977 5 184 88 138 10 646 22 843 27 636 43 727 31 652 35 666 70 728 80 435 81 853 95 785 49 888 41 807 12 43 8 3 94 106 24 422 98 876 85 827 17 325 50 460 78 883 15 506 63 497 66 331 75 157 82 542 53 198 4 396 90 870 7 483 26 929 68 79 79 626 97 304 48 1 18 294 62 719 51 825 99 552 86 204 29 87 54 901 87 149 42 669 38 348 74 443 52 846 9 770 16 188 83 670 34 666 11 629 47 388 73 354 60 252 64 251 93 49 84 145 28 516 46 618 65 105 13 767 1 896 36 600 25 240 91 358 19 672 3 565 2 47 21 903 32 975 40 711 20 895 44 470 33 797 45 872 56 763 6 648 37 105 69 230 14 602 96 500 23 444 61 223 39 428 72 851 30 305 76 958
92 716 77 149 48 936 16 22 70 268 94 346 35 674 42 66 53 207 73 649 95 254 6 727 57 623 18 64 71 130 84 175 81 318 38 153 60 30 98 211 99 458 63 854 11 378 80 932 82 106 17 209 2 911 34 854 15 317 12 122 61 819 88 89 32 562 65 21 41 542 39 629 9 721 14 263 86 346 8 513 4 400 37 77 26 999 31 24 19 858 0 161 58 660 52 497 47 27 55 650 93 242 25 946 27 854 21 311 64 426 97 168 44 111 66 896 23 855 29 182 45 548 46 162 36 550 68 127 85 110 79 92 72 402 83 9 75 54 1 778 50 532 59 928 78 50 89 478 67 871 5 308 69 246 49 429 10 289 56 889 91 503 51 197 22 278 62 433 40 732 3 801 33 199 20 560 54 765 30 911 7 784 28 787 87 133 76 239 74 366 24 445 90 796 13 208 96 15 43 704
38 781 81 208 22 500 33 53 37 567 71 695 30 177 98 992 86 734 39 745 96 454 1 898 64 617 73 126 13 54 72 956 47 814 54 320 25 484 19 118 94 986 16 697 85 109 17 57 14 341 95 638 67 96 57 943 43 713 69 843 23 162 68 749 82 955 34 868 56 415 60 985 28 347 10 614 58 947 77 502 93 926 8 80 90 286 79 170 4 627 21 921 29 381 50 288 97 450 78 543 80 261 9 566 36 551 20 177 41 171 24 733 5 54 15 922 7 399 2 208 45 633 18 307 63 215 42 196 89 93 91 99 84 896 49 851 88 803 76 933 12 223 46 900 83 226 32 206 66 661 92 58 40 569 74 746 3 705 48 391 62 522 55 946 99 687 61 558 6 458 65 668 27 262 52 578 44 750 31 544 0 615 53 221 75 503 59 354 70 922 26 577 11 230 35 224 51 531 87 141
71 954 85 145 41 105 89 885 34 934 6 136 23 711 87 873 73 912 74 413 66 612 54 391 76 236 26 278 51 773 15 735 98 279 53 791 29 786 92 300 48 335 84 211 81 469 65 522 43 592 77 605 64 822 4 768 27 353 9 240 91 292 83 948 20 957 80 367 78 655 24 317 12 46 5 401 39 233 3 729 31 700 44 117 40 203 90 91 72 242 2 518 61 811 21 104 93 241 25 908 1 418 30 951 67 142 82 247 37 268 97 923 94 511 33 528 68 433 42 446 22 628 59 605 58 552 47 227 86 248 38 369 57 243 96 424 18 598 28 182 45 670 17 734 69 432 11 136 50 953 52 223 10 50 60 247 70 973 36 299 32 317 46 328 88 107 99 39 16 360 35 881 62 200 63 739 8 817 14 127 75 469 56 293 55 329 79 246 19 706 49 63 7 214 95 708 13 530 0 338
66 770 75 866 11 346 12 270 45 504 32 768 6 828 79 79 70 14 71 204 48 824 95 237 65 862 28 399 96 369 52 248 84 95 15 652 89 125 44 918 87 209 40 366 24 375 8 803 73 518 86 172 76 47 94 500 90 539 58 812 0 720 83 152 93 998 38 162 78 810 42 355 60 849 14 946 29 366 1 168 97 204 21 146 20 359 27 594 55 785 17 701 68 832 43 983 16 289 56 213 25 576 67 578 39 604 88 56 50 538 2 123 23 494 19 742 26 945 92 429 64 372 51 108 91 257 61 4 34 214 53 992 13 593 74 633 85 895 49 90 47 964 18 124 22 719 7 3 36 734 69 605 33 914 72 669 77 316 81 815 99 553 10 895 3 676 62 193 82 438 54 907 57 388 35 849 63 380 30 349 5 878 46 399 4 757 31 114 37 689 98 156 59 318 80 595 9 619 41 166
31 205 67 93 38 890 13 185 43 419 9 342 3 746 57 291 45 19 32 501 66 808 30 459 49 210 64 670 72 197 93 847 85 857 50 610 88 247 47 866 75 214 76 575 42 817 74 126 81 521 34 321 83 971 90 515 22 370 53 988 8 84 14 596 26 904 27 677 71 195 73 506 68 755 94 4 0 590 11 111 28 619 10 824 36 89 18 417 84 378 61 119 40 720 20 842 60 372 39 384 78 832 54 832 1 215 4 783 17 111 23 925 35 37 16 524 82 108 65 429 69 70 51 761 37 689 6 535 62 723 70 350 33 197 29 563 5 365 79 819 96 670 25 230 91 372 86 961 99 899 24 453 92 667 63 549 52 984 97 188 95 977 98 338 56 859 7 665 12 971 48 690 44 435 89 849 2 604 41 473 58 8 46 414 21 902 87 878 59 525 19 269 55 538 80 382 77 18 15 992
30 172 66 199 18 94 62 620 87 554 56 486 63 938 36 185 27 747 60 885 21 697 83 689 14 276 59 509 29 291 61 719 53 46 65 387 44 529 64 982 46 171 79 546 20 842 91 795 88 863 82 38 97 836 55 672 35 179 89 960 3 351 90 989 49 548 51 627 57 515 42 885 37 666 69 769 99 633 26 946 7 933 72 482 81 663 0 854 39 306 86 771 77 701 48 912 73 667 24 983 8 949 12 367 54 509 23 405 4 512 43 742 15 963 17 877 11 26 38 396 85 664 22 544 45 463 40 135 70 577 34 563 58 248 78 404 75 392 1 247 50 574 71 341 10 173 76 177 80 759 93 871 33 239 52 801 47 509 31 895 98 912 74 937 41 772 25 465 94 431 32 20 84 316 13 525 16 559 95 904 19 484 2 790 9 829 6 177 92 296 96 960 5 727 68 532 28 201 67 310
29 175 50 260 13 763 60 997 73 63 44 909 78 244 69 992 65 790 31 539 62 503 79 112 23 432 39 477 3 792 8 56 88 812 66 324 46 787 84 43 76 159 38 330 94 61 67 154 92 679 18 161 11 284 74 126 10 738 64 105 9 379 21 374 63 148 75 436 55 893 61 798 2 14 77 634 56 626 20 220 96 804 71 237 99 775 26 136 53 847 98 416 80 736 30 727 4 249 19 593 40 321 5 388 17 408 59 103 15 314 87 252 35 9 37 682 57 792 16 324 12 214 7 350 1 784 89 489 93 786 34 411 97 31 90 68 58 48 0 405 43 677 85 352 14 948 45 954 72 936 24 601 22 49 36 821 49 421 33 643 25 42 68 207 91 673 81 636 42 844 27 908 6 157 86 159 32 576 51 345 52 752 83 862 47 319 82 712 28 254 54 59 48 397 41 93 95 791 70 179
30 88 70 681 58 834 83 376 76 234 47 160 13 216 86 833 3 690 80 257 66 773 32 360 98 698 61 921 29 200 19 199 44 841 18 533 84 820 67 552 81 183 87 66 51 376 10 680 25 529 7 890 88 209 21 408 49 267 14 150 99 151 15 520 26 938 77 978 28 564 42 927 57 300 56 202 16 369 20 939 78 526 59 231 39 787 11 217 52 597 31 685 17 426 36 98 65 665 33 964 23 323 69 851 97 499 54 273 27 667 63 271 37 360 60 377 94 347 79 547 73 349 0 562 46 708 68 533 91 298 55 341 4 8 5 698 2 211 40 755 1 175 82 259 43 945 53 507 75 211 72 75 9 104 22 670 90 539 85 992 50 721 35 575 34 492 62 635 71 664 48 714 12 414 92 341 38 576 95 584 6 490 24 568 8 498 89 876 41 98 74 768 64 924 93 982 45 936 96 900
69 278 28 89 58 696 21 565 87 112 24 514 78 962 19 33 60 839 80 327 52 919 72 764 14 270 92 258 2 917 7 677 13 865 1 513 70 981 68 312 42 781 48 220 93 714 54 157 30 531 63 994 40 972 98 236 91 772 49 79 18 690 61 442 74 86 38 838 33 926 85 797 51 69 9 783 11 251 90 497 6 117 8 534 32 409 64 980 79 267 10 352 89 785 43 652 59 947 62 2 16 356 5 851 36 955 37 664 96 53 71 892 55 671 34 598 22 967 17 653 31 582 47 822 94 785 44 104 66 362 41 119 39 159 45 608 29 685 95 487 20 674 73 461 81 126 15 589 57 47 4 91 50 739 0 245 75 844 99 597 23 801 46 745 65 686 27 426 3 94 76 888 26 489 97 449 35 96 86 413 82 167 84 879 67 262 77 255 25 90 53 18 56 588 12 392 83 572 88 792
50 148 77 781 21 843 16 793 40 623 85 417 81 995 15 670 43 876 90 46 26 827 24 508 74 791 46 521 41 849 99 473 83 131 10 81 58 921 95 762 73 642 3 924 98 448 60 422 35 784 7 997 76 672 19 851 33 928 96 717 34 52 44 419 5 246 37 173 61 219 13 610 63 196 48 974 78 697 52 871 12 112 9 518 87 713 69 93 56 498 89 672 71 207 68 356 93 28 14 110 39 889 91 313 29 34 4 45 23 950 22 183 32 160 54 732 8 383 94 816 28 955 59 298 79 586 57 956 20 312 92 588 49 61 2 828 1 456 97 984 45 663 11 52 72 469 53 978 42 626 82 795 86 198 88 696 66 461 70 648 6 214 84 43 31 934 64 747 75 603 36 725 17 444 38 572 0 763 55 441 27 835 30 452 25 856 47 827 62 73 65 799 51 836 67 453 18 117 80 403
31 560 55 811 71 391 77 415 50 942 33 621 16 386 19 843 97 422 52 214 42 222 45 72 6 709 70 157 29 235 26 963 22 194 18 200 0 648 15 283 75 427 47 103 27 336 48 348 39 580 21 284 54 830 65 336 35 399 4 429 8 616 30 914 61 839 73 251 90 62 34 366 58 846 46 995 32 598 51 104 94 551 86 127 93 792 49 839 59 310 5 760 85 820 79 174 95 259 69 9 25 724 23 303 87 901 3 979 20 515 67 284 12 795 10 257 96 445 63 764 92 494 17 975 89 736 99 430 83 818 9 644 43 424 74 412 64 755 82 17 44 729 81 967 72 132 76 189 14 421 91 115 56 931 28 334 57 125 36 799 24 81 80 838 7 844 13 4 98 725 38 232 40 791 53 368 68 208 41 181 37 385 88 253 1 379 78 800 11 939 60 306 84 452 66 722 2 961 62 182
98 552 74 74 1 487 35 844 9 770 45 141 14 202 44 872 37 714 80 262 99 235 66 620 55 785 31 354 30 422 71 943 79 272 64 202 54 297 91 539 17 112 49 806 92 200 5 353 3 3 87 739 96 645 24 83 77 530 4 776 42 924 90 878 33 673 60 379 12 741 47 826 16 373 40 139 23 555 7 760 32 989 89 913 20 233 15 175 95 694 52 576 18 508 11 322 93 232 86 950 88 700 83 9 75 46 68 814 21 932 78 795 82 547 69 684 10 880 57 613 19 816 34 156 22 926 67 146 61 58 51 647 76 830 73 726 43 40 36 555 38 451 2 952 81 490 8 565 59 659 6 12 84 12 63 598 0 515 13 875 94 898 39 687 97 308 62 944 70 814 27 786 28 722 46 999 85 85 50 127 48 2 29 59 25 648 72 784 26 579 56 780 53 751 41 434 65 254 58 676
85 71 62 672 19 776 15 69 54 531 61 93 83 358 89 833 66 800 75 70 64 103 88 164 50 187 70 74 65 189 26 498 84 846 4 207 67 861 72 521 10 175 56 218 43 663 5 523 32 177 73 66 96 399 33 18 34 451 21 913 28 401 93 703 82 671 36 752 95 716 97 186 17 198 76 318 30 557 2 296 9 974 12 805 25 92 22 435 18 229 23 106 40 627 35 860 45 439 74 919 71 555 39 733 91 556 94 318 55 329 48 550 8 917 38 996 3 166 27 279 63 772 37 727 53 60 46 461 11 251 92 286 14 52 77 634 1 629 86 115 29 748 87 853 44 9 49 847 52 133 98 347 78 934 57 275 47 427 6 409 79 600 81 167 41 726 24 136 90 831 58 433 99 758 59 739 0 720 31 827 42 379 16 711 7 93 80 401 69 450 60 687 13 64 20 325 68 883 51 124
88 534 33 545 96 151 57 709 3 966 41 841 39 760 17 665 46 760 90 970 61 368 64 414 47 738 21 139 62 475 69 972 38 454 65 190 85 129 2 220 70 183 63 827 59 395 93 710 32 66 42 234 34 727 36 884 29 506 5 762 24 735 22 113 89 635 28 451 71 275 67 156 58 456 16 924 13 191 81 959 56 1 25 626 77 455 27 903 60 332 82 559 10 230 20 127 86 203 97 690 99 966 92 181 78 222 49 592 75 82 37 201 8 183 52 750 55 672 73 606 50 452 45 218 18 506 80 342 44 698 48 302 83 115 4 278 68 100 72 743 30 687 66 731 7 739 23 456 40 963 51 71 53 799 79 910 6 419 74 492 98 564 35 504 76 482 87 684 9 920 84 622 31 676 15 411 12 824 14 410 11 256 95 321 1 83 94 527 54 505 91 432 43 894 19 980 0 635 26 382
26 758 2 757 49 619 43 303 58 908 41 943 23 280 57 867 75 266 37 766 29 909 73 151 85 892 84 949 78 112 39 99 93 546 16 872 8 452 44 519 90 890 31 449 94 211 81 243 60 626 24 598 53 328 4 577 21 99 64 412 12 760 65 913 52 361 46 482 55 128 63 209 36 22 3 788 83 306 54 55 92 911 98 505 35 81 19 445 86 479 6 396 15 900 40 255 71 359 66 684 22 136 70 227 69 743 50 576 32 365 30 478 89 885 72 923 28 58 59 263 77 716 1 711 88 941 79 570 10 169 13 329 76 683 74 924 96 423 67 505 95 533 48 214 80 962 0 789 99 131 33 496 25 464 62 729 82 355 18 443 14 772 61 37 5 994 20 714 56 444 45 794 17 275 34 934 11 802 7 234 87 837 97 477 27 895 38 947 9 662 47 727 42 275 68 616 91 462 51 628
41 490 64 829 1 334 32 925 0 392 15 252 90 375 77 861 35 293 10 321 12 983 67 892 24 892 84 182 73 503 99 113 42 461 22 84 18 976 4 768 33 34 93 335 21 227 78 943 86 919 75 892 59 799 55 753 2 770 81 337 9 813 48 22 53 250 89 873 79 392 3 608 47 141 96 476 52 65 37 105 71 17 23 151 44 6 83 750 40 699 38 604 94 106 39 18 80 94 91 97 8 144 45 120 70 988 36 77 5 249 28 506 49 584 74 677 25 269 19 367 27 91 65 706 30 718 66 572 14 781 7 587 56 936 26 586 50 396 16 527 51 444 29 143 82 440 43 671 87 452 11 124 46 327 57 300 98 249 88 515 61 788 62 637 72 672 63 802 34 393 20 698 17 491 97 472 13 918 58 738 68 843 95 219 85 746 31 45 76 195 6 948 69 54 60 135 54 704 92 232
71 401 47 258 63 205 57 755 96 110 84 830 20 19 68 747 86 378 55 384 94 94 4 758 56 969 40 877 79 426 70 569 22 208 85 465 74 364 53 223 30 13 51 424 32 349 60 394 99 330 38 559 25 497 7 753 89 297 36 744 26 942 91 741 13 617 80 937 59 352 46 977 67 263 14 712 39 385 11 582 8 112 65 781 72 462 69 89 17 258 64 876 19 356 61 938 37 251 76 981 95 977 48 18 66 905 75 130 31 816 33 983 50 336 2 700 44 948 87 446 9 26 62 954 81 141 90 991 35 872 1 744 97 409 54 254 58 151 78 984 15 625 73 763 24 318 27 887 88 972 34 871 52 611 43 782 3 482 77 457 6 806 10 691 28 726 12 772 29 438 93 452 98 239 0 143 83 783 45 168 23 384 16 994 18 644 82 274 21 34 41 967 92 457 42 786 5 275 49 820
75 322 31 906 12 24 3 284 86 175 14 794 44 998 82 620 36 833 55 928 49 598 66 593 20 726 6 744 4 447 39 332 25 304 94 219 28 278 78 470 91 403 42 511 37 480 52 974 95 789 71 179 26 96 74 156 73 401 68 333 76 595 54 849 21 748 88 850 79 1 45 101 19 792 85 474 61 6 67 989 29 22 80 421 97 150 99 359 33 790 83 574 35 824 57 819 84 419 22 242 43 297 72 392 63 242 60 781 92 977 90 367 23 816 16 42 77 203 15 104 7 963 5 676 40 661 0 528 34 145 10 677 8 184 50 100 56 565 59 650 18 233 11 204 9 40 38 466 17 350 27 974 46 275 2 626 70 116 41 726 53 827 13 190 81 333 51 160 64 509 65 885 87 791 58 226 93 977 98 825 30 655 24 688 62 436 48 42 32 69 47 197 69 85 96 679 1 433 89 274
43 745 55 872 78 691 81 311 4 257 8 346 80 464 0 972 61 961 5 200 36 848 47 26 16 52 30 642 51 333 38 578 79 619 42 309 37 134 32 706 2 276 64 119 23 721 90 40 73 223 15 605 68 895 9 716 13 708 26 323 31 880 98 566 45 112 97 550 34 152 89 457 75 735 22 26 76 170 86 859 66 219 21 436 59 112 1 777 87 162 69 747 12 397 25 148 40 302 95 639 6 113 57 114 14 477 3 454 70 140 49 115 65 281 54 535 92 934 72 297 83 986 77 917 48 754 71 610 7 391 10 682 11 763 85 686 44 108 20 765 62 439 88 111 96 429 33 425 27 832 52 113 28 281 91 580 60 993 58 296 94 554 41 521 63 230 18 968 50 792 35 90 19 132 84 38 29 77 82 341 56 983 93 865 99 715 53 833 74 274 17 11 39 658 46 830 67 401 24 2
83 830 63 351 4 123 65 557 32 476 61 517 75 532 27 13 89 37 39 49 53 46 18 267 57 356 73 5 43 575 0 880 82 721 17 735 93 85 78 324 23 264 60 771 12 238 96 934 15 820 38 780 31 389 88 309 5 364 92 311 10 654 21 897 6 415 91 53 49 963 1 313 33 572 97 987 13 287 26 106 77 419 20 743 3 367 54 800 36 415 70 736 76 169 95 580 94 108 48 194 81 804 44 346 74 629 56 293 66 807 80 558 22 143 55 746 69 822 11 763 85 186 40 122 52 374 37 967 35 525 98 482 64 882 79 462 68 568 90 606 8 70 2 202 25 901 71 377 67 776 72 468 47 208 84 366 86 479 59 298 16 814 34 599 29 604 51 860 42 705 7 975 19 325 9 196 41 89 62 510 87 960 28 114 30 895 46 473 14 381 45 865 50 571 58 531 24 116 99 418
24 133 40 932 32 461 28 674 90 520 73 3 38 30 66 563 85 914 39 731 83 119 23 564 33 953 82 512 30 41 68 590 49 544 62 813 52 813 53 412 43 806 69 436 75 578 55 285 64 464 94 129 18 382 4 354 87 804 25 219 65 685 44 838 47 526 86 783 63 88 88 511 70 456 96 890 76 860 59 120 81 962 0 739 79 739 97 856 84 346 15 620 95 8 35 355 13 669 61 699 10 396 8 330 37 811 17 465 34 813 99 361 67 672 89 885 57 582 58 870 77 174 11 910 72 586 5 881 91 888 29 852 46 802 22 100 42 82 31 626 7 286 41 312 74 396 93 370 1 512 54 1 9 533 16 284 51 756 36 367 21 84 80 541 71 203 19 379 78 322 2 32 92 695 50 914 45 764 56 315 3 913 60 185 12 660 27 497 14 678 48 653 6 718 20 743 98 992 26 213
36 408 73 709 65 689 77 919 15 91 40 740 67 274 29 491 68 999 4 102 72 585 37 888 93 106 55 614 25 737 32 737 78 280 39 669 22 795 63 364 1 255 35 598 8 715 31 223 89 842 38 543 33 405 21 295 59 629 53 844 58 38 84 198 13 1000 69 682 88 95 44 816 10 684 20 980 19 436 96 858 92 722 60 566 87 163 42 712 41 67 5 476 49 744 56 666 62 906 2 349 94 494 46 226 45 382 90 858 12 279 91 572 98 595 43 565 28 44 80 26 61 880 99 983 70 256 23 835 64 284 95 666 11 750 81 952 97 626 34 832 48 972 47 235 50 827 54 774 27 399 14 948 3 26 66 457 9 461 0 761 79 922 83 211 74 250 71 985 75 404 24 162 82 730 57 613 6 445 85 342 86 598 52 115 30 652 7 212 16 521 18 753 26 386 17 859 76 322 51 282
23 377 81 50 47 812 8 456 80 615 5 965 66 224 86 863 12 948 64 258 83 188 7 162 14 454 4 924 33 21 49 484 63 14 18 451 90 992 72 932 56 27 16 238 39 111 82 702 34 877 25 487 87 735 69 634 53 948 95 801 37 501 73 844 36 431 78 472 58 673 51 591 48 336 44 564 2 890 98 374 0 164 19 292 24 449 54 801 92 288 62 75 79 34 57 960 96 23 10 186 85 37 50 303 84 745 77 554 11 739 71 62 13 974 15 603 89 780 61 916 9 944 35 814 31 301 40 784 6 581 32 596 3 478 68 827 20 707 41 641 42 162 43 253 94 487 74 9 65 208 70 418 30 814 46 69 97 118 21 1 52 620 67 737 27 405 29 169 45 131 88 661 99 71 26 616 93 499 28 494 91 861 76 514 60 600 22 881 75 925 55 290 1 921 17 235 59 193 38 192
85 109 55 64 64 499 27 975 66 88 2 334 15 724 98 282 80 27 13 421 58 628 6 74 76 313 87 981 51 411 93 358 30 805 91 156 56 78 67 24 44 585 92 890 29 685 74 872 47 426 97 915 60 506 53 71 21 783 65 921 7 324 79 58 77 576 52 107 62 489 36 697 61 308 75 783 78 578 14 659 35 802 31 783 37 40 5 648 42 273 8 42 49 796 45 883 43 195 24 570 50 204 17 137 96 348 70 717 19 26 12 674 16 464 63 538 99 710 90 675 89 755 34 378 69 836 25 350 0 186 40 425 95 792 71 111 3 230 9 335 26 574 94 531 23 705 28 720 54 326 83 231 73 185 39 588 38 132 72 258 84 801 81 507 57 326 88 576 18 143 33 777 46 182 1 5 68 776 82 250 48 343 59 826 10 647 11 810 32 253 86 70 22 469 4 403 20 997 41 372
73 907 98 940 47 459 4 645 33 891 27 987 66 107 61 338 21 732 19 927 49 135 12 561 14 403 74 636 94 71 99 921 58 622 26 467 20 62 39 819 77 261 64 149 0 97 9 191 89 482 44 253 67 299 15 648 43 927 91 703 2 915 84 781 54 222 65 529 86 639 48 333 79 955 3 84 72 882 88 342 70 942 42 655 85 200 30 651 25 501 22 864 83 195 8 119 76 807 36 263 7 278 60 738 81 706 28 954 34 590 11 111 40 478 78 927 41 897 93 895 63 219 68 721 50 494 35 422 38 164 97 17 51 588 16 447 69 47 10 256 75 391 13 471 29 228 87 399 52 157 1 371 56 363 95 260 17 966 55 919 32 659 53 809 46 746 62 573 57 125 90 258 59 284 92 870 82 711 96 227 37 244 24 615 6 564 5 580 31 243 71 386 45 808 80 298 23 615 18 928
64 882 25 467 82 406 59 873 27 874 57 229 18 576 19 496 8 66 0 211 48 13 32 165 88 400 35 965 15 5 90 936 13 425 93 99 76 14 65 575 1 130 14 959 39 1000 43 516 42 8 4 52 97 437 91 646 22 231 72 382 3 732 16 82 41 656 37 823 61 244 50 239 45 571 56 987 83 189 36 827 30 660 77 33 73 235 80 60 85 954 9 863 58 452 89 751 29 554 10 225 17 641 69 879 38 530 79 37 31 497 24 138 78 242 12 174 26 600 71 582 99 837 74 538 2 462 51 91 33 860 11 810 66 708 5 957 46 756 23 815 98 458 6 641 28 998 86 3 84 604 40 1 95 20 62 811 70 827 60 510 20 36 54 439 81 799 92 545 94 245 52 10 67 714 55 86 49 757 44 101 7 840 75 157 21 389 87 523 34 115 68 278 96 476 47 544 53 866 63 544
75 344 10 779 99 705 36 399 45 612 7 61 17 253 83 432 5 931 79 372 74 78 62 66 97 91 44 121 63 342 94 82 90 548 8 883 13 384 14 554 51 95 1 645 58 90 48 920 55 924 33 155 22 341 95 311 19 235 53 132 24 555 26 420 11 564 84 692 73 592 82 143 34 602 91 65 96 504 20 508 31 779 27 888 72 424 28 997 76 683 93 820 49 121 78 758 57 501 81 218 65 48 88 532 59 419 4 995 2 977 86 131 80 885 46 583 0 753 71 522 61 93 56 130 37 250 35 77 43 539 69 966 89 25 39 767 77 5 3 189 42 915 38 786 9 382 64 649 54 334 25 221 21 151 41 315 15 109 12 216 92 844 40 140 98 51 66 55 47 5 60 538 87 601 32 233 6 452 52 355 23 290 85 988 18 646 70 439 50 835 68 774 29 562 30 501 67 832 16 962
26 983 12 509 40 778 63 238 36 883 8 557 28 333 89 989 91 181 20 106 61 861 73 462 16 860 87 909 7 40 47 599 41 833 50 967 76 166 27 935 69 670 96 122 70 886 66 599 64 698 74 126 15 331 25 516 31 285 79 765 68 43 5 445 88 262 14 268 93 39 83 955 99 412 71 150 45 790 86 89 4 296 19 726 9 965 72 161 0 834 51 801 21 737 11 249 30 963 75 93 18 293 62 40 32 711 56 802 60 583 39 785 54 845 77 396 38 460 81 595 52 135 82 330 42 924 37 810 1 916 55 566 58 816 94 166 67 501 33 529 98 552 95 237 78 693 84 418 57 297 44 784 53 345 17 507 10 388 34 983 80 550 85 761 24 297 48 58 23 530 13 422 49 602 6 573 2 307 65 76 90 348 35 726 92 948 3 839 43 816 29 662 97 406 22 848 59 785 46 122
37 107 84 2 53 877 9 982 83 62 89 699 28 798 97 701 60 342 56 249 13 563 58 575 23 296 22 526 48 39 78 870 31 828 12 257 41 747 57 7 94 144 66 362 8 887 32 866 0 345 92 418 24 891 36 374 5 969 51 277 85 164 4 245 63 130 76 861 7 363 90 262 17 472 11 932 50 703 21 365 33 516 55 350 46 794 27 547 14 460 95 672 1 849 45 115 72 528 49 233 34 741 88 147 82 480 35 27 3 583 20 731 42 746 52 582 39 297 91 117 70 63 54 858 26 527 73 360 79 253 65 758 2 923 25 595 68 815 38 82 6 352 87 971 99 992 16 525 18 575 93 209 30 862 64 460 98 85 77 27 74 379 10 848 75 926 69 181 96 760 71 882 62 546 44 124 47 650 67 590 43 285 19 935 80 662 15 441 81 901 61 274 29 816 59 393 86 996 40 280
64 15 32 888 43 862 22 732 89 373 27 931 91 772 94 636 63 194 31 133 49 182 1 307 14 664 60 499 69 640 11 770 9 10 5 60 85 483 87 490 81 557 6 119 92 556 59 328 15 592 67 889 80 50 65 189 57 120 39 393 66 985 48 217 40 820 62 162 96 259 30 988 29 808 71 685 44 766 76 248 13 93 17 384 72 561 93 142 45 444 18 70 24 80 79 500 86 195 3 548 83 543 42 216 19 633 23 318 95 810 77 172 2 595 84 244 8 643 47 630 16 409 21 324 33 741 52 930 97 42 55 213 73 781 7 222 53 4 68 141 12 57 46 58 98 577 20 928 35 681 38 138 41 499 82 229 61 321 58 169 56 463 0 134 36 872 74 699 88 527 10 125 54 699 51 264 34 562 26 342 25 355 99 584 50 526 78 237 75 237 4 495 28 158 70 332 37 448 90 679
80 374 67 832 68 593 26 732 75 659 17 313 85 482 36 880 52 96 33 756 56 985 1 932 73 946 63 719 18 316 40 31 83 189 89 329 37 691 93 550 3 544 27 267 79 102 25 664 61 364 66 535 38 733 15 85 64 466 0 115 43 742 62 179 96 962 31 978 12 401 71 276 28 799 16 656 10 680 90 103 88 279 34 391 86 602 78 633 44 993 32 683 53 423 50 688 49 943 91 590 11 93 35 524 82 355 19 240 20 968 22 898 9 630 84 791 23 801 87 63 95 611 98 847 14 813 54 477 65 315 57 303 60 814 51 765 46 401 8 664 47 911 41 497 6 573 76 842 59 441 30 188 4 414 70 156 42 755 77 785 99 384 55 552 74 118 24 653 45 822 39 1 21 854 97 962 94 353 13 577 7 532 29 400 72 494 5 124 81 184 69 290 48 437 2 371 92 348 58 219
59 749 46 773 18 324 83 939 81 798 2 73 95 514 41 370 20 407 55 928 19 462 53 743 47 661 1 514 13 626 40 85 54 285 30 144 98 875 58 211 10 816 23 194 67 195 38 182 52 173 11 668 77 44 42 638 5 981 87 225 91 247 48 306 62 872 17 388 31 907 29 720 70 357 15 751 79 857 56 365 51 486 32 619 3 35 49 165 21 569 14 194 60 501 69 392 84 675 33 732 4 779 26 506 86 8 34 820 35 850 24 596 74 182 90 910 76 284 45 76 96 167 66 311 82 259 73 350 12 12 25 769 92 22 68 781 75 342 97 386 36 937 72 667 93 856 94 64 50 734 85 536 22 273 80 803 43 58 78 714 44 206 88 550 0 59 16 722 61 780 57 804 28 693 65 255 99 51 39 691 63 468 7 897 27 702 8 232 64 19 71 468 6 326 9 431 89 795 37 950
18 110 96 100 29 631 37 679 83 330 63 267 4 612 45 204 92 657 20 216 22 382 11 464 9 641 77 468 41 302 97 464 59 705 28 373 90 840 8 945 82 545 84 449 61 256 58 345 7 78 54 551 71 964 15 246 52 371 57 546 50 181 69 238 35 265 78 562 94 439 46 725 67 86 76 41 23 88 44 221 60 540 30 887 75 693 40 837 91 160 79 922 48 256 19 816 95 531 56 597 34 302 93 880 49 997 25 412 31 53 2 671 64 349 26 433 12 202 85 74 39 93 89 390 99 944 80 203 27 522 1 552 38 157 36 225 86 338 3 141 53 182 42 190 68 470 62 178 70 811 24 548 17 767 13 363 72 357 98 181 14 317 87 7 43 996 88 911 32 106 81 318 21 813 51 800 33 612 65 915 73 857 10 843 55 338 74 664 66 81 5 782 0 574 16 331 6 492 47 935
96 832 52 219 26 947 37 731 6 492 64 982 44 668 82 771 99 218 69 563 0 618 55 36 17 243 98 174 72 238 78 593 3 195 43 334 67 727 93 535 13 58 68 719 75 540 70 597 33 908 89 692 86 330 88 134 32 592 63 645 11 786 19 60 87 150 97 88 31 553 59 362 58 137 34 943 85 843 49 70 45 29 66 158 29 866 95 841 15 394 23 544 53 384 2 220 60 174 41 493 24 348 94 322 54 712 56 114 9 776 25 836 10 368 35 549 12 249 14 533 48 677 73 483 4 433 20 890 16 655 76 335 65 583 83 413 61 339 1 241 22 741 91 535 90 948 39 233 81 49 80 31 71 790 57 327 36 493 77 404 79 709 46 865 92 962 27 898 42 621 74 552 21 609 51 133 28 235 7 127 18 314 50 863 47 184 62 224 38 301 5 967 84 830 30 13 40 22 8 705
3 267 37 56 18 734 96 331 32 139 57 792 82 708 52 227 6 282 98 304 70 954 13 627 20 758 41 302 62 804 0 214 39 858 81 941 25 219 49 514 99 384 72 663 10 992 78 234 36 630 43 482 55 204 85 598 12 217 5 677 97 60 45 737 61 391 91 352 79 410 38 87 30 734 16 734 74 286 71 297 8 178 53 576 54 19 11 999 88 196 4 494 75 158 2 768 60 86 86 684 67 722 73 161 47 834 83 960 58 735 17 472 1 138 27 44 26 64 76 419 44 603 24 36 35 179 14 170 31 219 87 157 33 212 7 102 21 785 68 255 51 427 56 212 40 67 59 329 9 948 94 210 15 730 46 160 23 445 95 493 77 883 93 259 50 161 29 573 22 399 89 430 48 347 34 213 42 577 19 97 90 495 65 554 80 887 64 173 66 330 92 808 84 146 28 290 69 521 63 772
87 712 11 160 68 759 25 945 53 145 9 912 5 529 80 866 32 582 47 453 83 107 12 81 70 621 51 189 59 205 1 50 76 721 16 126 0 624 95 999 38 351 45 23 97 307 65 872 48 315 96 508 50 762 4 590 85 401 8 589 15 550 55 221 40 263 3 132 13 847 81 156 86 743 39 753 82 741 14 610 56 667 77 347 17 142 20 15 31 233 43 909 66 978 28 124 75 166 93 587 36 555 34 128 37 767 54 296 58 544 78 487 44 138 57 446 90 57 61 609 42 387 60 152 63 324 19 629 84 970 46 199 33 206 21 328 88 474 22 455 62 205 94 918 91 549 79 238 67 554 64 404 49 291 98 401 30 188 18 287 92 41 26 978 27 367 71 764 10 413 35 425 89 396 52 197 2 592 23 702 41 226 6 21 24 125 69 753 72 306 73 64 29 246 74 230 99 376 7 50
79 813 70 688 21 717 98 99 99 80 33 217 68 322 90 699 22 206 39 691 11 799 65 392 48 798 30 390 73 321 10 504 78 758 61 295 55 273 57 901 37 433 13 729 25 185 67 277 28 90 62 490 7 442 19 715 6 309 44 972 97 650 80 926 12 61 14 431 0 625 40 491 27 32 35 280 29 482 64 89 15 38 36 664 86 998 77 513 2 904 49 252 9 291 93 544 18 814 24 540 32 68 20 507 63 121 41 705 58 475 46 534 8 263 91 16 43 634 92 329 81 180 96 294 94 910 50 799 38 629 72 535 23 644 26 396 59 136 52 496 74 534 82 314 47 200 17 388 31 6 75 136 51 413 88 678 53 915 54 256 85 24 66 629 4 449 76 699 71 748 69 389 84 531 16 932 3 351 60 615 56 803 42 998 87 912 5 151 34 538 95 850 83 762 1 238 89 996 45 88
51 990 78 700 45 850 95 154 2 48 48 155 61 475 69 928 99 552 6 987 44 356 27 419 96 809 10 29 20 460 40 650 74 94 26 527 15 613 9 442 32 687 43 355 13 436 80 558 12 883 93 812 90 370 7 651 38 936 76 686 31 315 42 861 5 13 84 968 8 411 82 988 57 609 11 873 60 952 1 581 24 293 64 612 83 211 21 102 71 980 30 730 25 752 49 610 4 523 66 19 87 285 33 717 23 762 86 56 54 200 28 277 17 338 16 512 56 608 0 205 68 633 72 308 75 901 29 911 67 921 73 153 53 652 22 548 41 144 35 802 79 251 19 147 39 256 65 728 85 811 50 365 18 685 46 495 88 459 94 25 59 207 37 517 98 200 77 561 92 157 55 442 62 202 63 159 14 930 36 903 58 962 47 837 81 268 89 661 70 856 97 544 52 142 3 306 34 178 91 816
60 600 73 10 26 750 8 15 24 109 96 616 30 312 36 499 7 354 89 824 11 63 28 170 86 822 0 842 44 81 31 457 13 276 2 629 76 575 91 833 58 965 5 750 59 84 64 766 70 603 78 707 33 662 16 181 32 857 38 704 68 935 37 570 27 734 95 933 43 774 93 379 79 600 88 450 52 110 99 37 69 868 55 944 67 672 21 849 61 572 39 710 41 420 65 554 94 474 81 756 46 395 47 165 97 905 3 656 80 656 71 181 9 82 4 987 98 141 48 787 53 740 35 222 23 369 50 143 83 645 74 174 49 511 72 189 40 493 29 529 90 114 66 998 17 450 63 324 85 996 10 378 15 109 51 572 34 966 25 575 6 995 82 589 62 874 56 409 19 504 12 745 42 68 54 462 22 830 87 456 1 663 92 684 18 108 45 905 77 923 84 362 14 978 20 75 57 876 75 864
52 672 0 106 49 455 7 780 33 413 88 585 15 605 70 33 51 5 36 656 14 922 66 725 98 244 84 498 78 351 69 312 30 672 94 78 62 915 90 677 37 923 43 512 38 272 41 806 96 229 79 180 24 874 10 752 31 664 92 94 55 90 23 448 46 149 72 488 44 353 56 648 61 692 63 913 99 424 42 915 1 120 48 639 58 644 19 576 77 513 9 65 97 95 59 278 25 267 91 555 57 33 53 989 22 556 3 262 26 182 76 28 28 683 16 435 29 217 34 333 82 204 65 316 86 270 80 521 2 112 75 320 95 476 64 289 20 121 4 713 11 689 74 90 54 410 32 644 60 752 81 540 73 213 93 820 89 550 87 327 40 855 13 18 17 587 39 155 5 726 6 757 8 467 35 179 68 594 27 667 50 532 85 268 47 81 71 897 67 729 18 543 45 597 21 493 83 397 12 121
31 952 83 109 81 132 16 212 85 928 92 987 9 627 30 84 40 341 54 384 94 616 10 216 60 158 20 498 57 516 71 410 4 100 91 419 88 492 38 301 96 855 1 359 45 847 75 650 13 364 48 98 80 178 68 271 15 424 7 995 99 599 32 149 19 670 78 33 82 44 3 188 76 484 89 657 12 24 24 237 5 204 51 321 53 392 95 891 46 526 27 292 72 632 18 743 6 867 47 698 98 421 28 831 65 220 21 731 17 591 70 467 50 497 22 665 79 860 67 996 73 349 29 815 33 470 2 696 25 734 86 465 42 863 44 198 77 635 74 721 23 595 37 258 90 199 11 387 39 828 87 630 0 874 63 734 69 243 84 486 59 14 58 360 43 626 61 566 66 102 97 700 55 486 14 426 36 515 93 635 62 826 52 745 49 664 35 4 8 311 56 559 34 797 41 721 64 335 26 62
68 682 29 824 32 489 46 529 57 921 83 162 48 534 60 692 98 565 0 723 36 74 16 363 40 234 84 55 63 718 54 413 18 234 42 134 61 835 24 316 94 566 19 651 51 569 62 492 7 942 97 95 81 917 39 510 55 919 82 20 93 97 45 897 38 451 49 721 31 837 65 899 35 143 66 170 10 283 47 713 95 957 92 768 30 304 11 969 13 314 89 276 87 238 76 936 4 266 85 59 37 791 56 685 1 799 71 183 78 133 34 489 59 113 9 267 72 236 3 809 28 367 64 920 41 648 17 65 74 691 22 848 52 211 50 743 8 420 79 214 25 894 75 265 88 877 12 800 53 553 21 356 99 507 90 491 23 262 96 163 70 411 14 706 77 624 69 648 80 850 26 778 86 289 27 554 44 582 58 868 33 896 5 715 15 474 2 672 67 330 43 588 91 135 6 170 73 319 20 335
61 973 51 388 2 397 26 153 75 177 30 496 62 746 53 346 54 568 74 8 22 554 65 946 12 202 81 364 83 81 43 74 78 754 79 751 8 730 38 196 76 842 36 799 5 342 20 768 44 667 18 687 7 289 19 493 67 633 63 874 85 670 17 584 32 381 46 462 23 522 21 227 49 165 14 835 57 862 37 461 80 646 39 727 72 566 92 698 25 345 91 975 34 30 10 727 60 163 40 620 94 381 87 924 1 7 93 839 68 177 27 254 70 966 98 746 9 618 52 696 71 79 58 645 15 659 89 221 88 721 86 306 16 530 29 941 45 461 3 350 47 921 41 610 77 136 66 28 13 757 64 861 42 758 90 127 95 156 97 10 4 171 96 75 24 835 35 93 28 266 31 785 6 485 56 247 82 545 84 197 69 368 50 809 99 707 59 614 48 314 33 211 11 757 73 978 0 721 55 826
48 29 98 203 22 207 62 612 8 811 24 322 94 764 42 761 67 227 36 350 61 518 91 208 87 251 81 425 25 51 97 355 90 896 29 936 10 711 19 144 56 509 60 901 86 737 64 364 50 227 58 170 35 423 12 30 11 108 44 739 53 867 6 430 57 392 14 1 85 261 88 824 69 843 45 911 38 703 66 353 5 718 55 907 43 800 34 620 9 466 95 562 0 32 23 938 83 779 99 744 78 34 51 308 30 401 74 572 63 183 40 558 72 457 59 220 31 135 2 529 84 866 47 497 37 739 77 517 39 916 89 977 7 686 41 146 93 859 49 557 21 618 80 481 20 194 3 975 82 846 76 12 96 369 13 226 46 653 1 470 16 313 18 758 32 194 73 424 15 502 71 518 68 255 65 817 26 443 70 424 4 461 28 490 75 740 33 576 54 206 52 259 79 28 17 145 27 150 92 829
94 447 60 146 99 896 84 501 47 194 82 744 33 829 45 194 66 183 21 797 19 431 48 283 75 292 5 725 37 755 58 96 8 35 18 17 32 925 71 595 83 652 92 531 35 158 61 922 56 574 41 516 85 72 98 285 86 748 65 229 91 666 30 22 89 140 4 984 74 702 49 650 12 876 42 386 22 224 97 570 46 430 40 383 72 242 80 430 96 298 64 402 59 170 38 967 95 289 9 136 25 109 13 223 26 551 52 328 69 196 93 544 29 43 88 137 31 133 70 829 55 217 43 32 28 117 87 873 24 326 73 20 62 320 6 242 68 395 50 799 77 715 3 817 34 778 79 548 2 225 39 361 1 173 11 56 90 98 16 330 23 463 7 15 20 586 63 993 10 722 27 643 53 965 51 238 17 911 81 43 36 32 76 337 14 285 54 654 67 139 57 201 15 936 78 2 44 50 0 507


==> anc/Large-TA benchmark/tai_j100_m100_4.data <==
100 100
63 390 85 322 82 434 11 783 53 172 5 970 30 762 41 311 87 993 23 539 84 67 78 939 0 996 15 424 22 732 99 503 47 615 50 777 61 170 79 807 42 591 74 300 75 599 76 470 49 951 71 691 38 234 51 630 77 933 83 398 35 288 43 434 8 193 3 647 57 918 69 560 17 926 12 500 25 562 68 938 52 462 29 434 93 526 24 323 92 590 65 20 70 591 6 711 91 811 48 299 14 440 80 43 27 319 7 903 67 670 56 115 72 116 55 948 44 360 37 218 32 436 62 776 31 374 81 924 88 355 95 880 54 946 40 56 36 137 10 75 33 591 16 185 20 664 86 926 19 956 90 483 39 910 96 502 97 933 21 19 46 895 13 956 34 943 94 304 98 571 4 994 58 430 45 45 73 511 59 220 64 701 66 712 1 883 2 698 26 40 60 412 9 479 28 386 18 929 89 451
30 411 86 354 54 198 24 8 94 393 6 235 64 692 17 968 65 505 43 409 92 890 36 400 37 177 80 782 83 556 31 642 95 447 26 183 5 697 13 409 10 77 78 495 38 684 4 836 84 615 70 623 90 892 27 216 45 691 25 751 12 456 53 725 29 430 81 573 1 315 0 610 58 383 7 460 74 199 35 853 9 290 8 553 21 841 2 267 16 852 79 287 67 25 51 997 71 214 19 130 75 573 73 411 99 128 52 608 22 897 69 371 87 83 89 924 49 877 50 786 98 890 32 204 62 410 91 883 14 846 56 106 15 818 59 141 44 221 28 95 55 251 57 950 40 447 41 987 66 16 34 982 46 524 63 370 96 261 72 246 68 381 33 240 23 484 85 135 82 525 88 997 60 65 18 503 48 676 77 316 11 862 42 839 20 633 97 733 93 300 61 816 3 744 76 42 47 599 39 227
34 175 50 767 46 620 20 111 76 801 9 762 87 433 58 781 63 318 39 578 11 961 91 520 31 760 36 237 52 508 88 193 37 377 22 409 10 223 64 726 85 702 45 35 83 948 51 706 78 234 5 806 66 305 98 1000 86 656 61 868 40 653 65 953 7 690 56 320 70 549 17 877 23 287 29 867 82 514 55 590 24 420 14 861 62 899 4 200 42 954 8 388 72 447 21 892 77 847 53 640 93 527 25 396 41 780 99 471 80 100 0 73 44 907 67 740 6 757 15 424 47 674 68 449 43 658 84 323 12 320 97 422 32 770 92 347 18 363 60 418 3 253 73 259 71 924 19 6 26 471 95 528 48 728 28 17 57 946 90 989 74 315 94 286 89 278 2 835 16 99 49 834 1 696 59 638 69 174 35 777 13 413 38 810 54 889 96 824 30 377 75 756 79 343 27 861 33 744 81 973
60 274 8 970 20 119 22 281 17 857 10 409 35 80 97 142 31 853 62 721 77 65 14 200 45 361 58 575 16 264 65 401 88 486 41 992 38 629 59 462 24 153 82 114 19 804 81 556 55 154 40 243 42 149 36 777 2 914 9 369 3 162 46 408 70 271 48 272 86 884 79 868 95 398 73 162 67 146 6 93 56 599 64 760 71 128 50 113 57 30 87 455 18 208 98 89 0 235 80 990 23 207 89 52 68 927 39 819 44 14 49 482 32 353 76 70 4 211 75 198 63 548 5 782 72 28 54 679 11 23 84 247 83 160 85 448 30 938 94 780 1 58 99 562 13 935 69 153 92 330 37 691 61 804 96 818 91 722 52 864 33 148 74 615 34 898 7 318 53 436 43 921 28 848 78 534 25 937 47 294 29 856 66 863 27 692 93 840 21 523 51 366 90 582 15 587 12 111 26 880
52 126 62 125 45 171 99 472 43 980 31 417 32 85 13 643 82 753 25 332 19 882 79 417 39 693 92 232 74 882 18 318 54 405 7 334 46 997 90 310 26 255 76 774 66 606 69 520 55 11 89 747 73 514 21 809 36 592 67 594 77 461 59 145 27 367 70 72 95 682 86 555 38 320 0 187 58 124 68 269 47 312 15 705 5 605 12 56 78 916 57 493 23 850 33 473 93 484 22 496 71 842 97 470 81 158 3 219 1 402 29 196 28 598 65 651 72 374 41 725 37 408 2 85 17 677 87 47 96 434 42 41 53 785 4 855 11 464 14 892 40 466 60 285 24 421 49 205 51 535 80 265 50 266 63 257 20 672 83 387 61 439 48 241 94 898 85 136 64 220 8 841 88 280 10 424 75 970 98 12 30 682 44 333 84 698 91 731 35 917 34 686 9 258 6 204 56 303 16 497
67 880 22 15 94 725 17 127 21 484 48 316 66 491 51 800 2 902 16 912 93 22 52 368 72 841 92 151 99 306 78 378 20 579 39 443 46 876 74 416 69 785 7 946 82 347 4 61 49 124 79 518 76 327 81 57 27 218 18 197 28 942 47 668 14 507 25 297 30 863 89 654 53 313 84 706 60 541 80 570 15 266 32 439 38 162 64 803 62 862 56 380 55 853 0 727 45 47 68 837 37 721 19 400 1 777 26 625 63 444 75 353 29 272 11 402 83 225 43 902 9 904 41 752 85 138 13 740 73 806 36 933 88 181 96 375 10 81 90 811 8 705 50 66 77 123 12 874 70 326 34 457 98 818 59 254 71 911 54 131 33 437 42 340 24 605 86 20 35 821 6 965 95 585 5 758 65 195 61 620 97 277 3 847 23 1000 57 185 91 831 58 901 40 276 87 712 44 219 31 550
48 198 61 956 10 748 2 213 39 821 81 220 70 391 96 454 47 681 20 103 14 221 77 483 75 553 57 300 69 595 0 63 94 90 74 3 45 63 17 711 90 792 84 783 59 40 8 801 11 660 44 564 5 706 12 460 38 978 41 853 73 885 76 703 79 966 50 327 99 714 25 710 56 835 92 114 49 26 65 238 52 119 72 461 21 978 80 154 55 110 32 592 87 254 43 214 62 346 29 557 26 649 27 712 34 500 67 680 13 486 35 175 89 834 88 566 37 423 6 828 36 652 68 969 86 39 9 477 1 92 97 321 51 30 78 624 63 10 3 583 4 353 85 165 15 505 33 259 40 603 19 236 30 210 42 373 31 932 54 117 58 210 71 8 66 43 16 142 46 771 91 42 82 419 18 415 95 124 23 529 22 72 7 65 24 6 93 896 28 117 64 661 98 388 53 78 60 820 83 650
59 133 85 208 24 457 93 830 83 378 81 564 86 995 70 845 2 494 34 982 10 239 88 464 21 215 46 232 13 626 89 708 73 96 3 610 31 659 62 411 51 488 19 738 84 868 67 512 69 843 55 237 44 507 26 740 58 874 1 867 8 377 23 605 74 745 87 376 57 397 14 326 36 894 50 198 90 342 53 482 63 105 97 992 71 956 72 818 82 700 17 298 54 986 52 54 80 160 5 332 38 154 18 872 95 769 91 605 7 52 98 276 68 415 60 428 20 853 94 259 27 931 33 194 39 840 75 791 92 634 78 236 9 715 41 177 35 249 30 660 37 121 43 454 28 485 0 334 76 831 16 280 79 629 40 856 15 325 48 537 45 903 96 339 29 988 11 578 22 531 47 783 4 102 77 753 61 264 99 570 56 574 6 433 12 929 65 48 32 93 42 755 49 676 64 911 66 854 25 907
88 87 42 698 17 71 7 709 47 111 71 405 18 692 54 350 81 654 83 520 52 538 74 863 90 712 46 228 8 908 99 772 11 434 28 122 12 38 93 411 37 224 49 75 38 668 45 720 40 434 5 994 14 165 32 558 85 546 36 246 10 258 73 695 86 124 39 707 27 589 50 972 92 186 29 896 16 159 72 648 75 99 19 356 0 154 62 550 55 696 57 354 77 272 58 724 33 331 63 267 95 838 89 15 21 684 61 786 35 609 60 421 31 881 23 98 94 899 3 282 97 593 56 108 91 906 44 906 41 109 53 733 34 334 96 46 80 963 24 716 9 76 6 169 20 841 84 890 87 371 1 594 68 266 43 137 13 98 30 196 22 128 69 335 59 917 64 240 66 599 4 748 65 538 79 252 67 714 82 830 76 316 25 509 51 116 2 94 78 59 70 704 98 52 48 283 15 198 26 831
71 270 27 581 75 191 8 175 18 810 34 108 1 137 45 957 83 324 95 327 70 544 30 441 41 967 36 800 72 932 38 898 23 870 42 428 74 660 20 97 68 409 24 320 10 59 48 442 53 512 0 975 73 794 76 949 43 151 81 225 39 10 31 227 66 366 33 694 40 739 50 612 94 692 5 624 7 774 90 333 61 176 65 973 67 372 87 678 85 459 80 195 28 129 51 794 91 957 77 663 26 513 96 336 32 954 93 6 86 885 4 886 92 233 12 196 3 97 63 365 58 921 15 963 57 21 29 31 98 656 79 691 21 446 13 749 17 298 60 64 35 321 59 197 62 170 2 777 84 363 47 57 37 704 88 773 6 960 25 595 16 967 19 816 54 518 22 588 49 570 55 523 46 13 11 876 99 554 78 169 14 109 64 859 97 910 89 989 69 356 9 958 56 488 44 489 82 482 52 5
65 672 80 578 76 43 4 362 5 823 31 679 29 313 45 972 46 498 6 384 77 171 20 689 14 745 91 604 73 631 54 850 52 715 32 146 60 503 2 808 9 752 79 729 16 274 55 708 30 907 74 899 39 426 24 956 33 345 28 284 18 917 56 218 84 394 97 256 49 618 0 766 50 547 25 523 83 618 72 628 15 486 17 978 90 1 21 184 70 263 94 542 3 919 7 638 81 971 58 729 61 920 95 982 78 199 99 761 27 524 51 724 36 498 40 9 57 11 44 54 43 536 71 863 12 993 34 750 85 797 93 152 68 898 88 543 96 522 35 375 41 42 86 85 89 446 67 605 37 11 10 821 75 716 1 467 11 828 48 411 53 333 47 827 8 723 22 643 64 218 26 908 69 135 82 215 87 833 42 323 66 364 23 327 92 273 59 662 62 899 13 574 98 435 19 861 38 389 63 361
22 927 62 866 82 589 57 307 16 528 5 935 91 95 36 915 84 389 56 694 75 81 49 991 96 29 29 27 44 764 92 618 50 694 87 806 45 319 64 56 88 491 15 509 46 216 60 683 4 191 38 783 65 551 73 662 19 474 48 162 55 810 2 110 0 263 94 470 31 447 89 105 6 967 81 499 76 473 28 158 98 350 24 940 3 329 25 564 26 863 33 823 61 696 54 623 97 311 27 124 41 319 66 21 51 443 59 355 10 220 21 542 23 671 70 619 20 385 78 698 95 973 18 821 63 458 53 932 7 326 30 871 32 979 68 916 40 991 11 684 58 852 14 267 74 378 9 120 8 962 52 151 34 968 99 274 12 187 42 406 35 433 79 402 72 469 39 568 83 184 47 458 13 587 90 333 67 597 77 176 37 405 86 229 43 496 69 329 1 75 93 638 80 31 85 274 17 903 71 584
73 676 19 704 61 532 64 613 36 78 56 687 31 78 33 180 72 602 80 624 93 343 39 908 60 207 62 939 84 635 15 613 43 939 30 684 79 513 87 403 6 452 49 458 0 127 26 716 3 159 81 386 89 465 55 713 29 839 4 434 90 453 82 33 77 338 8 770 20 726 76 872 92 166 47 477 12 442 13 886 65 491 57 356 41 58 94 908 86 533 71 428 25 815 5 562 46 705 11 110 42 155 97 228 21 321 45 300 85 411 24 667 16 758 18 156 99 783 66 415 83 729 69 941 95 90 58 778 34 6 53 245 91 821 28 304 2 941 9 37 27 899 23 643 48 910 38 148 40 800 98 450 35 384 14 744 50 99 22 921 96 367 37 788 70 333 7 93 10 632 68 411 51 204 75 390 52 634 74 259 17 465 67 926 59 666 63 972 1 843 44 792 54 242 32 839 78 157 88 642
19 936 34 836 7 59 27 813 75 71 74 371 20 28 29 699 1 748 94 372 12 564 42 944 51 391 87 282 28 81 13 416 93 524 97 667 8 640 52 816 11 373 81 299 95 60 40 425 32 78 4 549 84 482 77 504 68 516 70 235 26 99 57 313 80 99 53 397 79 511 59 721 38 202 49 733 3 706 85 754 99 221 55 339 78 238 16 369 25 391 61 501 31 805 58 259 76 946 71 670 69 153 18 182 5 85 91 311 41 403 35 157 46 472 73 668 48 156 15 795 60 879 66 877 36 618 39 217 22 153 44 36 96 595 65 722 98 684 83 470 82 735 23 123 24 222 72 898 47 989 45 672 21 482 30 479 37 757 0 66 62 446 9 347 67 85 6 21 92 269 89 973 90 402 54 653 50 958 33 220 10 333 86 904 14 879 17 617 56 231 64 62 63 495 43 174 88 458 2 814
63 599 26 378 69 590 57 155 92 972 97 957 65 901 77 363 22 453 27 462 72 412 60 231 78 507 47 204 4 766 98 766 29 313 86 856 2 886 35 829 49 769 12 746 9 313 83 89 5 729 73 331 14 333 30 269 53 616 44 823 38 754 32 751 50 329 0 453 54 476 70 900 46 515 82 551 91 458 88 948 48 674 81 988 40 46 62 24 10 286 42 909 96 89 21 32 87 477 59 853 36 210 67 185 56 128 90 81 71 699 84 836 45 479 7 46 85 593 52 601 18 658 76 962 8 654 89 762 66 445 93 907 31 276 13 404 75 134 80 772 39 327 16 8 28 118 11 742 15 336 95 921 1 426 79 851 61 98 6 85 34 262 94 942 23 539 43 990 37 269 58 134 99 33 41 251 25 623 68 336 3 798 24 71 55 486 20 780 33 873 51 123 74 591 17 496 19 538 64 239
35 890 64 497 28 546 60 603 15 582 17 481 38 269 14 292 51 333 34 10 86 285 10 939 75 150 40 592 24 292 12 751 46 157 23 500 48 550 9 754 94 755 76 924 59 760 82 513 77 427 54 280 90 129 6 565 13 723 97 336 7 443 22 535 70 11 68 106 61 246 4 121 5 661 92 479 36 434 81 511 3 816 16 501 66 38 71 219 93 259 56 391 44 786 89 488 84 795 74 912 25 285 79 79 33 609 42 854 27 268 83 29 87 347 47 291 41 360 21 846 67 629 2 568 8 450 26 378 37 812 95 354 49 302 55 997 62 823 1 582 72 857 88 757 53 314 50 800 58 849 99 780 52 784 18 551 98 168 78 942 30 556 65 581 20 659 69 980 43 684 85 282 29 445 63 262 73 987 45 880 32 459 11 16 80 514 39 562 31 452 19 451 96 898 0 645 57 711 91 172
71 936 58 784 60 281 19 242 39 421 54 936 14 137 91 33 11 225 69 220 48 250 87 763 35 940 75 912 30 757 50 726 27 120 7 773 47 864 82 81 42 814 38 540 85 46 45 336 10 564 61 627 18 84 53 231 29 464 92 105 84 886 4 234 13 652 21 699 5 276 44 491 37 238 64 585 34 612 97 597 63 2 99 850 46 749 56 517 73 590 70 220 20 549 93 57 81 706 17 457 40 416 51 745 86 122 72 131 25 581 15 241 28 825 6 607 32 894 12 488 96 419 55 639 41 381 94 427 3 840 1 386 98 558 22 923 31 496 95 374 62 61 66 509 9 87 65 318 36 604 2 200 16 263 67 174 76 184 89 105 43 828 88 571 0 881 52 994 74 480 68 56 49 340 80 121 83 700 59 978 78 783 23 340 77 663 90 157 24 601 26 403 33 870 8 416 79 739 57 310
91 440 4 628 83 383 51 685 60 901 86 562 93 171 96 918 11 939 52 426 17 498 36 489 59 916 80 391 97 552 53 696 56 959 26 439 42 151 90 218 15 929 75 433 5 835 33 367 61 536 27 535 0 174 8 357 30 956 62 123 13 920 3 832 9 82 23 486 24 239 54 169 78 759 71 923 43 735 57 797 34 181 19 779 12 535 50 430 84 117 16 545 25 16 38 639 48 233 65 237 63 162 47 161 40 28 77 478 85 236 72 755 73 257 89 680 6 360 88 94 69 989 10 150 92 369 44 598 76 434 41 409 98 993 22 412 46 176 81 998 21 948 18 688 39 866 31 845 55 419 64 980 82 523 87 781 79 589 49 772 66 867 1 702 45 481 94 378 7 962 99 303 95 776 35 278 70 815 14 293 20 74 74 10 37 541 2 61 68 560 29 115 67 187 58 408 28 90 32 43
2 486 68 837 96 884 73 404 85 878 62 533 95 865 57 975 74 226 0 352 53 204 44 531 35 784 3 317 64 567 51 969 70 573 31 470 20 483 14 403 39 917 61 129 54 2 67 877 93 552 50 955 87 84 63 339 17 834 98 312 58 500 27 890 99 124 69 670 52 678 26 812 28 580 4 23 15 231 29 347 94 622 5 668 79 1 21 782 23 261 72 310 24 18 13 113 43 547 65 176 30 896 88 366 37 560 7 961 71 971 82 898 42 290 92 214 55 902 33 211 84 290 41 996 49 308 1 509 59 951 6 371 78 579 76 100 22 73 16 574 12 792 86 323 9 900 97 406 36 671 45 451 80 462 89 118 11 452 40 399 25 183 48 578 77 19 66 548 34 604 91 929 32 768 19 46 81 240 90 473 46 468 38 766 56 440 75 169 60 237 47 432 18 1 8 401 83 321 10 608
12 113 87 638 37 23 57 876 90 70 11 643 86 618 78 645 26 734 95 777 22 274 10 743 94 109 18 198 75 73 65 640 52 557 68 756 1 167 17 133 4 965 91 728 67 746 0 608 44 56 66 11 84 797 30 382 8 384 20 85 80 244 63 13 21 111 82 877 42 57 14 2 64 594 49 493 24 646 72 928 69 267 73 434 13 760 55 653 70 289 34 650 43 461 45 342 38 886 62 302 88 498 53 163 5 308 35 559 25 363 51 973 99 229 31 365 79 311 83 340 77 551 56 170 96 438 71 597 50 152 41 292 92 195 27 65 58 435 89 970 61 984 16 97 47 334 2 214 32 611 74 900 3 375 39 968 93 299 6 979 59 371 19 516 97 918 23 308 15 163 98 834 48 323 36 322 7 364 81 787 9 438 28 982 76 601 40 971 46 70 54 527 60 551 33 34 85 479 29 564
53 61 29 100 62 836 33 338 15 782 68 720 3 13 6 538 90 524 76 782 24 992 12 697 8 986 32 537 89 39 66 35 42 518 11 293 84 438 82 282 65 961 77 850 75 120 78 432 4 428 9 742 97 229 56 628 96 562 71 384 21 442 57 560 81 396 1 616 50 157 91 65 34 517 23 133 99 747 36 377 52 570 45 799 61 591 31 759 83 277 93 907 46 657 58 989 16 183 38 204 7 25 64 305 98 791 95 302 49 7 2 109 51 244 17 493 5 689 28 866 86 82 59 645 13 152 48 689 41 381 18 851 0 15 10 202 69 111 70 296 26 984 37 645 54 655 47 846 19 797 63 422 88 873 74 699 87 216 20 726 55 99 43 547 73 264 67 380 79 107 60 778 80 672 14 466 35 427 30 230 22 358 27 452 40 222 25 498 92 837 85 667 39 818 44 552 72 175 94 368
12 306 14 102 91 130 89 220 37 982 59 161 45 221 67 852 20 729 3 343 5 648 8 426 50 967 99 326 39 286 63 806 96 465 38 370 2 304 1 819 33 631 72 172 74 926 53 942 11 344 56 214 30 812 32 498 15 961 26 610 95 672 40 815 4 264 22 810 42 412 57 88 25 83 29 523 73 276 18 859 71 722 94 251 81 949 64 420 10 454 92 761 24 463 66 971 88 820 75 395 34 937 49 492 52 498 0 666 84 520 76 85 58 485 21 275 13 523 51 465 46 381 6 655 27 798 55 499 83 309 36 17 23 161 60 575 80 386 28 175 44 397 82 18 48 112 35 130 61 202 93 977 31 84 70 496 41 128 86 7 98 777 47 185 16 304 78 633 43 530 79 982 65 645 85 299 62 905 97 13 9 813 17 773 69 802 19 201 90 134 7 312 54 615 77 263 68 847 87 907
76 952 96 411 8 60 61 202 12 54 75 761 33 213 89 846 9 405 32 743 37 548 60 279 65 36 19 447 53 329 46 989 80 618 16 731 92 979 38 206 79 839 36 617 91 677 97 786 42 828 27 782 29 395 73 451 85 816 84 935 56 88 71 488 30 143 48 178 39 374 2 673 82 41 31 507 1 696 6 292 74 965 68 906 87 575 45 806 90 64 99 282 54 55 95 541 58 486 69 469 4 918 59 490 28 260 10 915 67 769 22 748 64 23 23 225 52 274 62 591 55 412 51 53 44 481 26 924 21 357 20 648 3 758 81 714 86 149 5 293 88 41 49 18 66 256 93 566 17 310 13 224 24 82 14 245 11 944 57 149 78 987 77 744 34 665 63 402 25 427 0 630 18 27 72 215 50 664 7 502 40 798 41 441 98 984 43 518 15 407 35 337 70 389 83 33 94 17 47 569
28 637 41 906 31 314 66 506 18 891 49 813 87 676 92 330 67 86 15 69 78 63 11 225 65 763 19 320 8 864 80 306 71 745 64 670 73 656 54 558 52 897 63 248 20 220 14 379 1 64 3 478 59 588 95 684 99 395 16 377 7 33 26 403 10 118 60 527 76 80 48 898 88 337 50 836 6 774 27 806 0 495 17 597 45 759 12 844 84 660 90 624 70 288 44 974 23 58 81 112 33 988 37 590 24 928 40 37 83 182 30 139 29 8 25 400 68 637 32 345 57 659 35 172 97 621 42 331 89 596 13 527 74 647 62 299 96 462 4 208 93 735 43 186 98 882 46 506 75 62 61 348 72 200 5 950 2 828 47 458 51 306 79 568 86 931 36 851 34 904 22 968 21 235 9 444 77 931 82 193 55 109 53 428 69 898 94 894 39 879 58 533 38 498 91 495 85 291 56 140
61 822 59 475 91 60 5 402 39 803 76 704 81 854 77 675 90 925 86 61 31 264 15 363 98 84 65 321 35 713 85 424 96 181 30 829 14 988 82 283 97 238 48 748 56 138 32 648 21 610 12 195 6 763 70 253 64 693 36 474 0 504 75 624 58 109 87 754 67 160 42 512 62 245 47 105 10 60 92 597 93 279 44 665 17 153 60 100 83 580 73 240 3 506 84 363 23 939 37 112 72 496 66 491 80 325 11 997 78 927 50 851 7 841 9 647 33 925 99 768 38 793 89 357 52 274 28 746 22 399 63 866 55 919 20 674 19 165 34 556 13 677 57 576 4 464 95 886 79 898 27 898 51 936 46 176 40 346 69 934 2 287 68 653 1 920 24 376 49 763 26 802 8 120 94 583 71 762 29 270 53 946 88 777 54 737 74 452 18 685 45 527 43 745 41 989 25 278 16 692
10 174 65 251 5 459 66 806 25 501 40 953 96 480 11 31 53 442 97 846 27 989 37 350 78 843 52 72 35 962 74 782 58 773 16 772 80 384 19 16 23 425 94 612 12 838 70 748 88 890 41 74 50 492 87 931 0 733 6 49 71 720 67 400 20 93 86 66 54 387 62 173 8 251 2 180 99 830 33 921 82 239 45 957 64 598 30 335 24 333 60 949 31 801 34 122 72 414 75 914 57 276 83 220 32 394 3 317 4 164 49 406 77 431 79 371 44 725 7 410 84 393 42 24 63 249 51 284 46 934 55 558 9 856 89 111 21 284 73 580 15 345 81 987 26 314 48 58 91 187 59 396 17 840 85 40 38 866 95 975 14 12 39 677 92 265 1 533 76 193 90 357 36 152 18 578 43 429 29 356 98 74 22 839 93 192 56 344 47 102 69 443 13 805 61 587 28 112 68 376
13 782 51 765 6 508 23 778 66 56 88 688 11 478 82 642 62 888 50 525 35 344 92 713 40 520 48 372 18 273 67 592 60 819 86 232 52 831 45 948 22 560 70 281 38 385 25 375 91 310 55 35 37 59 75 217 24 501 47 428 41 646 79 598 58 516 20 659 39 707 89 321 3 941 27 956 71 172 84 374 65 481 5 760 97 112 87 804 64 961 32 969 69 497 15 345 59 290 78 594 36 732 81 760 95 804 63 757 0 804 14 406 29 135 56 831 53 194 19 867 9 467 7 158 28 5 85 211 90 267 42 434 99 699 17 116 98 292 72 601 57 41 33 849 21 743 8 357 34 237 74 325 73 737 83 800 94 205 61 884 26 100 12 840 93 523 1 723 80 84 10 445 30 272 76 312 44 848 43 326 16 66 4 484 77 218 31 580 68 51 96 996 46 621 54 623 2 967 49 519
72 418 79 300 73 314 45 314 1 911 61 600 48 587 87 855 20 189 3 134 15 417 2 620 94 460 81 124 33 545 98 568 75 237 12 908 37 617 99 136 4 171 85 38 9 444 89 32 70 135 35 963 74 322 82 829 50 911 17 28 83 83 44 935 67 411 76 753 5 1 16 548 46 996 84 765 10 679 30 286 7 624 47 510 25 609 63 351 0 446 54 699 58 273 43 219 53 386 40 447 64 859 28 364 90 102 51 754 42 302 11 267 39 830 13 726 92 432 36 442 66 534 23 406 26 20 38 414 80 490 6 603 32 459 65 194 27 449 88 16 93 92 34 367 77 175 19 365 55 185 60 535 68 126 14 210 96 1000 31 505 69 721 52 265 49 250 59 846 56 324 71 653 8 659 24 770 57 715 91 346 78 767 21 566 86 997 18 482 22 702 95 531 41 604 62 254 29 595 97 929
52 964 8 742 39 591 7 749 82 950 24 839 41 156 26 225 13 513 21 179 2 593 10 829 59 603 72 743 92 226 46 891 4 841 63 965 12 256 58 816 87 369 30 690 67 316 27 750 61 760 60 954 18 155 62 767 9 461 65 463 42 847 79 741 88 217 15 97 84 179 99 124 73 841 31 983 96 872 16 632 54 217 85 995 44 784 51 91 57 215 93 692 75 206 95 558 80 705 56 685 32 904 43 825 3 828 36 91 78 283 22 486 5 747 49 675 71 18 29 16 70 688 55 122 17 674 25 585 90 802 28 302 66 140 19 624 33 147 35 858 81 24 97 810 0 860 98 791 77 298 94 975 50 695 64 941 34 252 91 765 38 385 74 537 11 160 69 226 6 602 47 440 14 120 40 602 20 58 48 578 23 932 45 353 83 962 89 226 1 415 53 42 86 596 37 370 68 847 76 198
58 688 91 379 48 167 52 321 69 365 27 409 88 322 5 614 22 56 49 677 92 102 39 130 63 211 85 645 77 827 93 150 83 845 99 670 17 871 73 910 44 354 14 9 94 191 0 270 21 559 67 627 95 148 25 629 26 532 19 935 41 663 9 545 1 790 89 294 54 522 72 618 24 544 4 735 34 245 65 83 42 893 76 881 60 242 80 154 36 709 46 501 28 670 71 65 64 154 90 200 12 4 13 933 33 325 31 934 18 439 78 76 37 42 97 435 50 531 81 771 29 389 32 706 61 561 16 901 45 159 55 561 74 877 66 520 98 609 96 403 40 606 23 978 10 683 51 925 84 994 2 321 87 130 11 237 86 731 6 703 20 980 35 291 75 74 53 724 38 545 68 131 15 910 8 862 59 152 82 323 47 841 79 723 70 891 3 128 56 720 30 863 57 176 43 365 7 885 62 233
22 340 50 763 76 442 75 471 65 358 18 388 98 235 68 643 41 446 38 248 71 793 52 813 13 720 40 547 20 471 14 759 10 217 17 262 61 571 73 232 60 52 27 18 66 586 47 672 44 338 36 307 56 120 39 410 92 244 89 33 23 404 78 631 26 478 91 681 99 68 82 335 37 281 0 266 2 841 69 483 16 141 59 68 80 321 35 94 7 554 19 323 4 749 70 498 21 433 81 282 95 951 51 358 9 20 6 921 15 770 96 381 93 430 94 753 1 190 57 434 11 328 77 278 28 830 46 327 45 753 67 195 58 496 29 501 33 394 72 876 12 104 32 894 25 515 87 292 86 505 30 366 88 421 3 343 8 290 43 40 42 93 85 778 5 296 84 389 49 674 53 919 48 741 83 255 55 923 34 836 97 205 63 595 54 720 74 51 31 585 64 5 90 811 62 116 24 883 79 758
55 218 31 318 34 180 84 568 54 213 14 460 86 301 80 442 9 454 38 220 69 136 96 614 57 386 87 252 61 482 44 424 36 226 46 438 32 575 49 762 17 294 41 306 94 450 12 554 20 47 39 129 92 176 79 293 66 583 56 959 28 312 15 700 7 280 68 227 72 153 22 893 23 597 53 937 58 336 11 5 62 137 0 478 47 380 75 216 74 170 77 851 78 759 59 827 48 513 82 106 90 748 64 873 10 361 21 173 91 424 88 66 33 938 71 791 8 183 18 386 25 257 89 946 1 75 42 693 95 270 98 271 16 243 83 48 93 833 24 37 19 294 13 195 81 273 45 424 60 210 99 210 29 627 51 794 50 982 70 363 3 43 2 600 65 512 63 794 27 90 43 115 6 403 30 159 67 797 4 287 85 761 35 137 97 645 26 432 40 417 5 620 52 960 73 568 76 870 37 782
51 52 48 565 29 211 33 664 84 331 56 751 97 206 49 656 28 48 39 511 13 832 85 651 99 364 62 323 64 278 11 183 52 404 15 79 0 920 63 526 79 179 60 965 55 604 31 614 14 736 58 133 67 238 80 814 70 884 96 319 19 213 88 227 59 210 24 301 90 325 20 577 36 3 46 758 82 412 94 429 78 469 6 869 86 243 89 631 73 23 42 520 3 172 41 613 10 899 83 516 98 75 61 938 50 577 57 814 38 698 65 645 74 164 95 356 12 316 22 254 7 164 68 378 92 870 4 283 35 47 1 433 8 869 37 841 77 28 93 602 76 136 66 70 54 574 71 48 69 579 21 699 25 33 45 979 16 404 72 687 32 388 44 120 17 62 34 343 47 563 2 926 75 968 23 482 30 55 26 267 27 922 18 648 9 524 87 677 53 523 40 98 5 848 91 405 43 801 81 468
53 291 81 798 79 990 77 239 91 735 38 172 41 3 69 908 11 221 92 871 37 244 59 987 19 561 80 182 23 463 12 409 13 228 22 624 76 122 51 392 68 76 54 805 78 161 95 656 43 450 50 43 17 9 46 355 27 711 94 894 35 580 58 279 64 940 42 823 36 305 70 84 88 197 1 157 47 447 90 781 26 904 16 72 89 566 55 731 63 448 75 809 65 818 7 29 24 689 62 160 99 140 10 20 28 143 93 750 67 719 34 307 3 816 73 833 84 228 97 531 72 218 49 14 45 579 71 732 32 610 83 264 25 791 31 568 9 578 8 502 15 172 40 842 85 334 48 731 21 703 14 396 96 860 0 415 74 18 98 806 4 941 86 131 2 858 60 82 33 892 6 922 61 223 5 187 20 210 66 483 82 560 39 142 87 844 44 954 18 385 52 49 29 82 30 350 56 210 57 769
68 524 32 5 88 93 40 464 69 819 72 556 52 523 20 922 4 633 21 707 98 507 46 40 95 374 92 53 73 840 12 830 60 896 29 341 41 590 28 423 33 358 26 340 77 185 53 904 5 49 2 431 62 66 76 866 44 391 3 748 47 192 22 833 11 670 89 173 13 238 96 185 55 562 31 54 30 806 48 577 75 99 16 361 87 666 14 327 50 630 80 825 58 106 43 739 25 773 9 467 6 983 34 16 27 302 99 824 23 203 0 405 17 133 65 623 56 939 85 417 67 727 15 911 36 691 82 93 74 924 63 802 49 156 79 483 37 695 83 142 39 444 97 596 38 814 54 85 66 874 84 728 61 297 1 724 18 444 10 782 42 289 35 400 59 119 24 628 64 750 8 348 7 898 19 168 45 284 70 287 51 816 86 964 71 19 91 579 93 656 81 304 57 194 90 552 78 26 94 770
13 160 70 815 9 401 8 424 79 998 83 475 39 407 12 606 68 316 47 209 29 521 53 515 56 271 3 216 43 889 72 534 28 347 32 267 92 914 97 46 17 395 49 700 15 219 98 799 51 82 18 587 0 51 33 336 87 77 93 740 50 965 4 304 46 535 41 78 36 88 76 657 75 808 85 855 25 902 44 558 52 83 61 205 34 103 24 342 71 291 88 559 22 849 27 554 31 529 82 762 30 870 54 243 62 548 23 960 38 803 19 788 26 86 90 835 91 488 86 223 57 863 14 944 78 328 89 171 95 425 59 470 6 151 63 419 64 447 7 909 45 523 2 378 96 626 16 787 77 784 94 763 74 929 81 905 10 860 69 925 66 68 20 229 65 892 42 314 55 613 48 649 1 953 58 393 37 532 60 392 80 219 5 602 11 46 99 145 35 968 40 111 84 681 21 836 73 16 67 34
47 167 12 353 68 712 73 992 18 716 0 400 40 298 36 685 19 149 72 602 52 589 50 730 66 15 29 359 96 926 53 617 51 169 82 377 71 491 31 145 89 968 8 630 1 328 44 172 70 141 88 955 74 672 93 46 57 236 86 523 61 913 78 945 28 220 4 399 17 340 48 771 63 54 77 479 98 151 9 665 39 500 7 639 41 225 11 869 85 703 22 29 34 570 92 858 35 60 30 158 54 204 26 672 64 85 84 848 46 634 55 115 90 952 10 82 33 428 79 486 76 182 2 416 69 596 25 229 62 530 59 499 94 904 32 592 20 91 58 253 99 316 14 435 80 888 16 554 24 459 95 514 21 775 6 170 43 442 81 266 97 579 87 850 38 937 83 595 75 496 67 3 45 911 27 777 5 675 15 610 13 1 91 786 42 50 65 806 3 838 56 650 49 21 60 233 37 674 23 858
86 632 0 893 53 549 99 431 98 719 40 304 57 808 23 878 5 757 93 562 88 715 21 101 28 512 82 835 14 109 43 485 42 140 4 146 92 993 65 963 7 274 44 792 74 386 50 878 89 933 96 506 38 739 80 603 24 482 48 349 85 221 66 557 27 313 62 12 20 926 73 72 69 12 39 677 37 370 95 468 13 651 22 907 32 489 87 782 83 753 61 820 67 381 46 658 63 414 2 321 76 558 55 605 94 402 97 486 36 747 3 975 54 675 60 688 18 687 29 126 8 563 71 963 45 310 84 469 79 618 35 750 33 955 41 451 56 291 68 30 90 224 31 472 58 301 12 758 9 616 10 123 11 432 52 704 47 804 72 422 77 762 19 302 16 904 34 163 81 942 25 817 75 361 51 216 49 975 26 963 64 142 6 213 78 430 1 136 15 184 59 462 91 718 30 38 17 496 70 196
20 584 24 149 43 603 99 167 22 392 69 689 30 188 52 710 92 139 84 453 19 878 31 582 0 579 45 354 8 996 60 632 49 801 78 294 34 744 51 813 15 790 76 303 95 588 53 965 25 486 6 494 79 968 29 813 83 794 35 88 47 960 36 671 68 952 1 495 9 905 85 155 17 600 73 832 86 361 27 156 10 69 26 262 39 280 98 749 44 863 16 332 96 158 50 170 62 569 7 863 48 899 5 82 38 940 87 441 58 381 94 154 63 399 77 346 61 817 42 982 90 993 65 889 37 729 97 296 64 645 75 233 59 54 88 986 54 808 82 591 3 434 12 144 70 683 56 975 72 605 14 431 80 183 21 550 41 378 67 675 93 825 57 305 40 582 18 508 74 844 23 405 4 580 91 799 11 966 89 24 66 71 13 523 71 168 32 573 28 733 46 626 33 221 55 29 2 221 81 248
96 534 63 864 30 789 2 696 98 519 89 908 37 730 43 593 5 818 9 988 83 916 84 231 70 966 79 801 67 501 13 566 48 987 56 702 72 31 15 226 95 565 76 829 38 159 58 626 23 731 61 199 94 962 40 242 81 579 77 721 69 450 46 96 64 523 86 426 14 668 68 414 78 110 10 328 54 482 57 382 26 778 34 579 20 632 44 28 29 330 52 649 91 829 47 764 36 749 22 769 92 312 55 477 85 754 74 555 28 372 49 502 60 213 8 60 80 594 42 228 90 235 7 447 19 266 4 797 32 46 3 583 62 709 6 175 35 997 39 473 75 41 82 346 45 68 65 814 71 450 99 372 41 251 73 999 16 890 97 907 93 725 17 177 50 349 12 509 88 687 11 807 18 171 21 515 87 427 59 47 66 130 24 644 53 1 0 581 25 960 31 470 33 465 27 347 51 778 1 39
72 895 59 682 81 244 2 633 4 435 7 442 27 246 10 428 47 531 83 965 0 974 18 406 75 952 39 810 89 592 3 94 20 314 25 414 63 359 33 982 37 737 23 837 1 318 49 926 34 137 74 621 95 568 61 532 64 801 5 707 16 264 92 841 79 672 51 127 41 558 68 32 32 92 43 595 21 743 26 512 12 832 6 153 84 520 66 225 65 970 46 338 40 806 90 499 24 118 67 458 97 660 55 833 57 42 99 249 78 130 28 701 14 840 31 333 62 935 29 653 56 985 48 939 82 804 71 179 9 12 30 84 80 484 44 530 17 539 38 484 53 555 42 756 96 557 45 526 87 521 86 688 58 958 70 466 11 371 91 233 35 40 93 585 76 999 60 658 54 891 8 312 69 130 94 182 22 976 15 736 98 352 50 652 77 694 36 318 13 328 19 959 85 55 73 429 88 401 52 587
34 411 11 641 15 580 79 683 36 703 67 495 35 959 46 992 64 193 1 737 41 299 2 860 37 2 85 45 92 828 73 365 76 288 43 909 94 722 8 141 98 919 17 521 96 400 61 5 87 172 71 336 63 848 93 994 49 670 48 918 57 657 28 648 5 9 13 375 59 887 75 283 45 24 84 362 55 406 83 396 0 926 82 449 54 66 56 528 33 209 32 300 58 269 23 221 99 572 24 429 66 126 21 997 97 624 20 790 88 10 30 309 70 390 10 966 14 450 52 568 65 179 78 763 25 753 29 348 22 625 60 122 39 208 27 622 18 294 51 506 38 289 74 176 77 698 7 366 47 156 31 33 50 162 42 377 62 904 6 646 3 420 4 291 80 362 53 548 81 399 95 506 68 267 72 583 9 553 89 612 19 73 91 44 69 4 12 792 86 653 40 739 16 494 90 309 26 788 44 144
57 579 32 914 62 212 72 385 4 665 19 485 20 364 80 722 7 328 53 655 47 425 93 956 35 252 27 588 26 553 25 156 51 144 9 328 85 950 39 55 59 417 69 277 10 969 95 99 43 996 66 513 40 711 18 209 76 829 0 117 8 197 94 159 82 837 52 128 68 299 87 298 58 655 86 705 97 224 67 808 89 183 5 412 22 227 14 507 13 887 12 139 31 169 16 474 90 944 50 462 36 351 41 210 17 177 98 310 61 429 11 881 75 927 24 931 34 213 55 939 46 602 64 453 37 687 38 61 3 543 65 279 21 763 2 447 33 351 88 807 91 131 78 55 30 667 48 674 15 762 49 864 79 610 54 773 96 300 56 90 99 649 1 767 71 243 45 722 44 414 74 474 29 539 6 666 70 433 81 968 60 339 73 884 63 648 77 122 84 736 42 991 28 453 23 67 83 608 92 748
24 94 25 259 32 352 94 523 81 65 2 951 96 107 49 54 59 945 76 966 45 751 10 647 6 577 26 703 40 709 97 533 22 196 16 246 20 717 39 330 52 351 92 477 89 980 54 648 15 860 91 615 30 547 71 393 5 868 75 496 62 277 73 326 78 159 18 216 33 628 66 503 56 723 36 750 38 9 98 626 13 79 7 705 70 702 90 191 23 379 72 298 14 890 65 231 57 406 61 213 79 712 77 908 84 675 83 78 29 692 64 940 68 361 63 633 46 916 17 543 87 742 51 233 28 902 99 968 42 415 19 594 12 652 86 697 27 775 58 307 47 320 34 494 4 297 74 362 48 237 60 796 11 27 85 556 80 181 9 626 1 65 88 684 37 905 50 493 35 803 8 712 21 848 82 858 0 293 55 283 69 702 93 981 3 473 31 452 95 312 44 870 67 698 41 390 53 602 43 987
41 583 14 473 90 501 10 648 55 763 36 847 83 504 31 851 99 381 7 984 2 346 8 996 73 985 16 638 77 298 48 49 11 986 42 485 65 811 19 528 6 818 66 770 54 199 35 910 38 879 79 108 81 118 56 589 26 564 12 536 22 803 46 105 71 193 62 222 43 859 32 235 3 424 40 57 59 627 91 791 34 870 75 748 63 846 89 216 51 657 60 312 92 416 57 972 68 180 74 178 29 481 18 802 20 148 96 705 93 329 1 671 72 214 24 405 85 508 37 464 17 464 69 483 97 379 52 193 98 560 87 661 67 215 21 564 30 749 0 622 25 602 49 246 86 288 39 363 76 964 13 915 5 294 4 221 64 462 94 921 45 517 80 748 95 455 50 602 28 88 44 741 58 873 88 604 82 849 27 771 53 47 9 843 23 3 61 84 33 790 84 654 70 377 15 74 47 244 78 486
83 45 58 346 20 705 54 2 76 233 42 113 43 505 85 56 71 636 88 130 33 162 5 638 87 594 9 781 45 793 65 862 78 242 6 106 1 579 79 40 39 453 0 58 56 658 19 298 84 856 66 198 69 71 12 499 75 86 40 713 7 359 89 637 27 854 52 360 47 771 81 256 64 596 55 435 57 344 90 243 4 150 13 867 18 215 97 845 36 253 15 954 74 921 24 874 26 798 29 643 82 59 61 209 68 308 16 678 94 266 37 474 62 476 25 190 28 140 53 101 63 733 77 206 31 99 41 525 34 682 51 29 23 750 17 796 35 525 44 259 46 549 93 680 67 337 70 955 72 305 32 675 10 836 14 440 96 981 3 48 92 567 80 700 59 757 48 745 22 548 60 316 98 674 91 742 38 459 2 967 49 855 50 319 11 464 95 997 21 932 8 251 99 461 73 628 86 476 30 129
13 672 83 902 58 949 57 515 26 144 42 462 89 91 54 179 10 457 68 369 50 65 62 742 75 362 33 986 76 573 39 117 0 287 60 926 29 807 65 26 20 752 9 94 55 670 3 631 2 757 91 714 77 991 64 242 40 588 19 370 37 795 72 477 84 553 43 744 23 971 1 305 78 433 15 538 94 275 81 827 31 514 21 251 66 192 41 727 17 514 36 921 69 279 49 713 82 787 7 73 96 132 98 434 74 472 87 150 14 403 16 559 12 295 32 145 35 143 80 382 45 443 11 242 73 941 34 410 90 325 44 101 46 932 53 733 52 182 28 104 88 699 25 677 63 275 97 921 67 534 27 839 86 789 5 140 85 167 22 600 24 347 8 497 71 797 48 875 93 855 18 220 61 716 95 292 56 35 30 494 47 128 70 523 92 494 59 153 6 751 99 373 38 838 51 113 79 707 4 764
22 227 76 894 4 952 64 78 25 638 73 22 29 376 94 219 11 196 9 367 59 80 87 79 28 931 31 554 10 951 14 720 63 872 13 331 46 875 84 490 69 403 82 317 58 791 96 262 38 824 47 651 89 725 90 889 71 170 95 897 98 276 26 625 97 277 23 288 79 934 85 914 86 816 19 320 15 617 35 430 57 742 51 624 50 272 3 19 0 640 20 705 88 125 62 45 12 40 44 504 40 645 53 93 55 500 66 18 6 728 16 858 61 302 81 115 70 435 74 132 77 908 78 415 21 172 33 816 48 440 99 545 56 809 92 964 49 166 1 17 67 774 5 412 7 309 83 856 8 401 27 37 30 148 43 224 80 339 32 679 39 75 60 159 37 582 24 672 2 731 41 914 52 918 65 787 18 819 42 653 91 917 36 768 45 376 17 136 72 446 75 301 34 104 54 198 68 813 93 762
76 827 15 727 67 706 1 777 6 814 69 669 11 952 66 420 43 293 86 260 62 198 37 121 31 500 24 651 38 506 4 673 95 323 50 151 64 237 71 662 28 764 92 582 26 631 16 690 93 322 72 296 53 135 96 20 36 440 27 370 21 966 22 22 99 938 39 501 49 305 44 882 78 868 29 547 8 314 10 466 94 734 88 298 41 482 98 679 75 160 59 1000 23 213 87 602 18 800 60 310 52 545 81 838 51 85 20 554 63 236 14 910 61 319 48 484 77 2 91 586 33 965 70 722 79 992 25 997 46 298 83 399 68 560 7 778 56 820 90 102 9 585 74 629 2 651 73 188 12 82 32 774 3 867 89 339 80 530 34 407 82 230 45 691 54 767 84 759 97 657 42 676 19 586 47 391 5 905 35 350 30 667 55 466 40 850 0 321 17 215 85 34 65 236 57 768 13 522 58 925
18 250 17 408 52 34 33 551 85 632 76 535 75 954 68 584 41 64 2 664 65 559 73 214 66 721 6 451 57 971 5 325 32 173 48 168 56 51 51 643 38 686 11 644 60 127 3 313 23 572 19 676 87 534 90 595 30 69 92 470 43 652 83 96 46 898 53 664 77 929 39 316 10 481 27 184 20 486 62 259 71 980 70 362 63 847 97 777 82 214 37 72 1 311 44 773 93 869 78 123 0 253 21 540 88 297 64 496 40 602 26 521 54 847 99 158 34 787 25 10 13 586 86 516 98 825 31 558 69 455 59 928 45 34 58 474 29 275 14 873 91 51 80 539 55 683 96 934 4 213 50 709 15 239 74 167 67 978 81 986 7 13 8 97 35 66 42 839 79 14 24 960 22 422 84 712 16 846 36 884 72 664 89 868 47 101 9 486 61 957 95 915 94 917 49 484 12 928 28 155
76 40 51 888 31 973 50 178 97 384 15 543 42 454 94 830 56 498 41 133 87 237 65 432 47 160 96 693 21 551 54 936 37 953 20 334 38 953 8 89 23 55 79 634 99 666 55 493 18 204 52 936 78 941 19 131 14 266 85 105 83 361 32 676 46 926 1 39 2 270 77 478 33 888 5 706 73 639 0 176 86 810 10 132 49 190 12 900 75 538 91 204 81 400 80 482 68 22 28 984 24 551 22 889 4 163 53 931 39 542 82 288 58 362 74 654 90 716 93 11 72 408 26 818 89 424 13 233 69 400 57 772 7 173 98 978 61 807 63 514 95 578 35 430 70 659 16 882 43 273 66 545 60 425 3 73 6 193 48 898 29 170 67 464 17 851 64 131 34 609 40 403 84 830 92 419 44 923 9 372 88 23 62 342 71 395 59 524 30 632 11 22 36 642 25 362 45 459 27 315
7 752 37 756 14 524 54 534 95 225 8 705 89 577 31 811 57 239 80 769 92 398 6 333 51 567 23 732 60 857 1 91 97 627 41 767 49 303 12 984 22 276 48 494 42 161 16 680 40 201 4 635 25 662 3 270 71 800 50 292 66 518 21 651 63 536 79 51 99 353 68 250 98 361 19 151 77 698 47 774 93 576 91 535 27 715 73 388 56 963 67 311 53 486 74 445 36 525 30 683 17 269 28 308 85 159 62 240 15 486 5 726 39 468 18 690 24 639 32 823 94 255 90 968 52 882 72 864 76 34 69 348 34 85 70 798 29 813 11 174 0 273 45 415 96 370 55 144 81 756 9 614 78 801 86 484 44 189 83 654 26 253 64 586 2 307 46 258 61 26 65 382 59 691 88 875 58 177 10 54 75 189 82 507 20 393 87 953 43 234 33 414 84 76 13 378 38 3 35 80
26 763 13 884 45 337 46 441 99 631 62 287 83 532 0 445 18 269 35 913 16 218 42 665 36 701 22 689 29 279 32 128 70 255 37 748 38 43 71 955 65 987 3 106 86 701 66 887 49 44 24 250 77 138 44 799 98 695 73 178 64 945 39 90 61 238 95 259 41 910 84 264 93 675 10 969 6 281 96 799 58 59 14 217 2 450 57 450 4 954 88 659 25 356 89 152 60 180 34 614 30 835 87 658 12 31 69 586 17 587 23 854 43 67 67 521 79 590 11 817 28 938 97 623 92 410 75 818 54 378 15 561 72 925 19 769 5 820 80 666 68 389 91 950 85 56 27 632 53 297 90 917 56 47 94 172 63 493 33 239 52 444 76 400 81 70 48 693 55 792 59 196 7 155 47 365 8 546 82 409 9 51 78 103 20 503 21 158 31 561 1 17 40 227 74 289 50 209 51 527
5 76 18 765 61 254 30 230 91 790 38 577 2 137 69 655 64 953 35 682 29 56 49 25 66 284 8 71 60 545 59 927 6 844 70 457 23 137 33 201 98 69 13 734 12 781 28 14 87 291 83 707 78 516 95 838 92 541 54 718 58 983 77 214 45 151 53 662 24 998 88 69 55 827 9 114 27 249 41 699 3 964 79 222 15 991 94 210 63 550 73 541 48 54 67 68 31 909 0 616 81 232 20 628 85 216 40 684 51 471 71 256 19 609 16 833 82 629 96 676 4 493 34 582 11 242 26 66 62 211 10 674 14 122 1 29 21 210 74 846 68 362 36 78 52 947 86 31 84 863 65 165 90 192 43 271 39 628 93 929 89 431 44 18 72 790 32 738 22 712 25 574 46 885 37 691 97 111 56 916 7 609 42 102 57 965 76 140 80 358 75 592 99 289 17 829 47 958 50 899
25 727 88 417 21 666 0 898 9 3 61 438 38 973 16 639 86 828 19 329 12 196 33 464 54 176 43 478 60 670 42 985 71 839 98 962 68 628 76 811 6 446 5 985 29 276 14 745 87 339 66 988 50 792 10 323 94 656 97 66 11 166 77 483 31 166 15 919 35 28 70 989 34 992 65 394 24 739 23 84 26 840 58 696 8 629 18 863 39 33 69 598 92 243 75 147 13 411 85 507 20 31 90 810 47 357 44 268 1 906 27 465 62 570 79 258 99 628 32 119 78 346 41 854 67 166 84 145 82 868 7 556 52 773 83 546 63 517 81 853 37 582 30 616 49 199 74 518 48 976 73 762 59 513 40 654 2 114 55 685 36 535 72 709 95 466 45 46 89 774 64 992 56 463 96 18 3 350 93 201 53 148 57 568 28 236 91 620 4 186 80 240 17 267 22 612 51 272 46 334
13 487 31 499 80 602 41 950 61 461 64 776 50 731 39 283 52 82 19 387 43 440 16 339 6 215 25 988 90 834 60 306 59 358 91 962 83 471 84 959 2 563 42 519 35 998 77 179 97 938 32 768 67 374 55 821 12 497 45 451 62 442 94 131 71 849 37 929 79 106 93 140 48 855 24 491 28 225 30 896 33 137 21 176 5 559 26 112 75 287 99 932 78 771 40 130 17 48 81 85 95 830 1 317 68 582 58 127 87 342 29 723 34 527 38 992 15 637 51 116 46 569 9 469 74 110 70 143 0 241 11 866 63 404 65 764 14 823 57 689 22 759 96 109 66 234 23 58 53 228 7 930 18 780 54 353 92 327 98 819 72 401 8 214 88 808 20 168 82 801 86 909 4 647 73 429 89 152 76 461 85 957 56 225 44 319 36 894 10 176 69 358 27 104 3 955 47 627 49 923
99 723 26 624 96 632 94 388 85 1000 88 957 38 923 89 659 32 72 57 640 13 724 28 840 91 645 35 696 87 680 30 852 55 18 23 317 79 301 73 619 98 232 52 78 1 792 75 816 76 231 54 778 78 109 19 810 74 389 21 64 81 874 22 204 17 974 20 226 65 961 66 499 82 848 68 996 62 280 15 48 63 665 56 379 95 334 77 813 16 55 64 592 3 660 31 388 53 340 71 195 4 149 41 91 6 21 58 708 12 4 33 404 5 725 70 781 84 713 40 393 42 458 80 276 97 743 60 285 49 900 9 445 83 637 37 373 46 421 0 11 39 662 69 157 36 618 50 335 44 568 45 599 61 108 93 841 34 358 7 70 48 643 47 211 43 26 2 752 10 160 18 910 86 995 67 210 14 973 11 612 51 158 90 30 25 764 27 636 92 116 29 448 72 249 8 651 59 832 24 862
49 492 66 216 5 571 48 981 47 431 54 232 72 110 32 720 25 120 36 912 12 483 75 532 44 971 86 921 33 641 53 943 89 368 67 454 22 18 95 190 82 884 28 849 78 770 9 398 24 919 21 803 57 102 83 18 30 233 19 522 35 295 70 195 80 57 64 412 43 474 41 462 85 300 59 946 2 165 58 78 7 438 3 584 4 295 38 371 0 17 45 105 96 621 71 371 26 295 46 984 8 405 81 588 91 557 93 73 69 665 90 251 39 750 55 181 77 417 11 79 31 600 99 805 15 725 65 439 52 360 37 829 50 830 79 922 29 517 61 154 73 360 68 701 17 531 13 214 88 719 23 758 62 247 56 128 87 314 92 376 18 866 97 777 42 720 84 367 10 260 76 728 20 125 16 947 6 998 60 72 1 137 94 570 27 635 63 151 40 462 14 374 34 116 74 39 98 781 51 62
73 839 14 498 22 4 75 303 79 275 13 302 8 677 36 195 58 523 71 104 78 533 72 50 27 668 65 388 3 431 82 165 50 877 23 699 0 853 66 90 39 234 94 757 2 26 46 728 69 77 45 190 16 847 28 780 12 538 70 253 9 841 63 621 21 812 15 343 86 587 47 258 25 545 31 75 93 734 6 908 62 600 26 926 1 809 40 910 11 242 68 590 59 334 81 120 90 228 24 212 7 2 30 498 92 943 48 691 44 584 64 734 89 138 84 661 5 484 34 374 18 389 19 948 88 911 29 245 54 906 61 861 49 884 98 537 56 658 76 969 74 901 42 558 60 826 55 318 57 763 53 254 67 776 87 307 4 184 38 988 20 509 51 992 97 322 10 9 43 769 37 835 33 487 17 221 52 918 91 439 80 992 35 623 32 250 77 975 96 771 85 72 95 652 41 409 99 641 83 417
25 2 27 997 77 920 84 605 32 429 49 988 21 646 71 81 57 218 52 838 40 507 44 967 11 605 62 428 63 505 1 466 98 756 8 52 60 987 38 892 0 381 59 978 39 199 79 691 51 997 54 299 81 761 82 827 28 702 22 661 75 334 74 805 42 980 18 899 89 130 10 964 50 589 83 109 30 982 61 88 88 275 17 324 16 553 46 443 64 575 14 650 29 42 99 209 4 219 35 880 5 647 95 686 66 971 58 633 20 821 76 79 87 9 70 404 43 597 45 338 24 677 93 727 72 351 78 569 12 93 48 422 80 574 33 865 6 806 26 651 31 272 73 833 94 943 97 256 41 368 7 446 85 903 15 40 19 241 34 979 47 427 67 771 53 41 37 646 13 197 86 112 92 751 3 742 68 299 65 252 96 203 56 144 2 443 55 89 9 585 69 897 23 681 90 907 91 866 36 174
12 757 42 939 62 623 10 735 26 164 27 638 93 426 49 978 44 273 36 808 74 619 0 371 8 335 94 74 2 707 54 169 47 206 72 995 28 313 89 92 86 31 71 402 38 903 81 650 50 838 41 825 56 680 33 122 68 99 7 533 92 408 29 968 11 333 40 522 64 80 46 822 20 708 61 212 30 788 17 867 31 273 82 488 3 579 84 133 85 836 9 464 59 331 63 179 88 865 4 542 79 830 90 237 96 705 87 72 73 460 23 309 55 704 22 985 99 407 19 238 32 616 37 577 35 381 15 882 76 394 16 146 58 710 24 331 18 12 53 659 52 234 57 615 21 811 48 906 67 469 95 182 34 174 1 426 13 459 83 279 80 652 6 925 70 570 43 102 45 508 66 666 60 184 91 530 75 839 14 863 98 402 97 876 78 684 5 330 65 901 51 58 39 368 77 113 25 981 69 392
60 255 76 529 20 152 53 880 3 996 29 716 5 742 17 161 48 520 84 420 24 384 33 355 0 283 66 876 37 946 42 490 6 572 54 549 13 45 83 968 16 790 21 589 73 901 25 549 78 986 69 437 57 476 56 258 51 547 74 729 88 122 70 580 9 962 22 450 79 410 49 83 90 62 38 408 77 970 63 906 85 959 30 25 97 862 35 329 46 504 15 279 82 441 61 621 12 791 23 85 59 177 7 946 39 674 95 81 64 669 81 551 50 455 72 725 93 46 14 79 62 415 41 32 67 248 75 296 45 553 52 154 68 92 87 644 80 543 99 940 1 243 86 917 32 983 27 549 55 697 18 726 28 336 65 418 11 795 19 964 98 383 91 173 26 718 92 851 94 549 2 390 34 926 4 293 40 822 71 567 31 967 36 909 89 265 96 184 58 772 10 802 8 191 44 979 47 50 43 335
70 130 27 435 57 743 88 327 44 563 85 965 62 53 50 741 64 416 91 225 67 213 20 834 89 656 82 938 49 929 58 256 53 885 52 919 13 819 63 875 79 733 69 438 3 171 81 791 22 772 16 975 41 505 56 901 25 401 11 612 97 487 36 919 60 891 46 496 1 858 54 226 77 456 19 773 42 205 29 580 28 843 90 240 80 178 68 107 66 816 74 431 26 894 87 589 65 564 17 346 94 656 93 166 7 94 84 895 31 734 71 947 10 875 59 880 21 819 37 373 92 979 51 95 78 897 0 849 72 422 35 361 18 639 30 197 8 954 99 80 76 799 9 77 5 781 43 995 4 351 45 587 6 905 2 784 15 953 48 661 39 520 96 642 24 865 75 344 40 989 23 509 83 211 61 347 32 845 33 798 86 151 34 438 98 672 95 336 38 378 73 65 14 816 47 841 55 882 12 785
68 869 54 315 52 542 4 293 74 210 17 334 12 15 41 375 81 503 61 563 23 670 29 734 50 500 3 619 95 828 10 15 72 719 91 869 88 680 44 316 89 883 1 303 59 80 30 245 24 397 2 412 63 128 37 739 83 395 26 276 56 600 49 652 79 500 47 745 80 277 42 912 97 374 78 917 20 958 66 466 0 448 75 433 69 881 39 210 70 276 62 817 85 730 28 487 93 32 87 483 19 655 51 834 22 274 96 742 31 883 33 925 25 334 77 711 71 85 99 714 36 677 45 814 15 524 16 441 58 539 34 447 73 977 60 145 55 493 40 916 53 201 92 240 11 230 90 928 27 870 6 222 5 821 38 911 65 537 64 859 57 148 86 98 46 254 14 736 13 422 21 966 9 827 48 323 8 854 84 708 7 566 43 116 67 449 32 755 76 59 94 540 35 128 82 24 98 463 18 390
62 932 4 992 16 508 78 422 15 789 50 116 96 736 81 717 1 385 68 171 5 908 72 743 54 382 49 334 99 991 64 507 67 20 26 269 82 533 74 345 30 978 28 215 71 647 85 483 41 483 66 222 3 744 52 514 21 972 87 665 22 153 44 441 69 886 46 587 65 153 45 390 86 154 83 937 23 837 55 453 11 550 10 80 58 600 17 975 6 490 27 676 34 527 42 263 13 927 76 238 31 612 80 693 39 309 43 277 89 292 48 780 91 495 47 493 37 631 24 662 36 270 57 61 29 380 60 575 95 326 18 154 93 366 51 910 61 825 19 521 63 415 56 712 75 414 2 10 25 928 35 15 14 278 84 128 12 530 90 976 33 363 97 469 70 412 8 746 32 261 53 2 40 769 38 874 20 202 77 523 98 469 73 308 7 320 0 313 9 548 59 668 88 946 92 162 79 79 94 562
7 246 55 291 19 604 52 579 69 167 73 5 10 472 42 100 24 388 58 117 11 652 35 2 56 516 60 254 81 594 62 237 53 996 95 505 4 922 59 59 71 382 61 556 65 797 0 568 6 199 50 49 9 205 1 883 8 486 36 565 88 647 31 940 29 668 84 793 75 78 90 826 98 444 68 429 15 789 57 265 51 121 86 232 91 977 85 552 16 518 94 68 87 89 63 489 49 310 5 863 89 731 34 873 97 465 27 340 28 908 14 903 79 111 30 176 82 387 93 922 38 508 2 472 74 698 78 858 3 272 20 743 66 618 99 465 46 10 67 262 64 899 26 235 54 264 80 148 12 413 48 543 17 782 21 37 40 837 25 330 92 48 13 399 76 559 39 969 77 342 45 183 23 605 32 980 41 683 43 90 33 153 44 907 70 169 83 512 96 21 18 256 47 862 37 442 22 268 72 859
86 339 36 260 0 596 66 180 45 62 95 686 60 723 49 259 96 110 50 308 72 499 47 572 1 286 42 574 99 212 28 503 89 537 32 562 46 236 62 787 38 832 98 332 43 285 79 650 26 898 41 911 59 395 56 576 27 113 9 814 4 976 35 149 58 821 39 523 13 894 82 178 97 551 33 409 18 449 70 800 16 4 92 885 7 815 22 276 54 460 73 743 25 732 64 934 53 126 78 215 81 934 94 409 8 850 5 994 83 761 34 261 93 474 71 763 29 632 44 96 48 622 23 230 30 666 14 995 69 746 68 520 57 877 74 112 76 270 85 650 75 57 88 770 61 259 80 188 17 899 84 469 21 965 6 95 52 732 10 820 87 193 91 35 31 550 20 289 37 780 55 871 65 571 67 959 11 261 12 54 3 817 63 475 40 224 19 718 90 86 24 225 15 736 77 165 2 924 51 107
44 992 62 188 4 393 47 620 61 55 76 661 93 581 70 299 95 590 92 993 15 281 1 67 19 686 37 370 72 377 6 807 26 131 25 663 21 485 8 403 59 191 85 294 97 794 29 797 31 340 9 139 66 792 23 98 53 546 32 119 3 279 38 462 83 697 99 244 65 763 79 771 75 580 91 461 58 801 33 458 82 882 40 90 64 189 67 480 24 626 63 544 86 210 41 863 89 874 46 623 52 220 27 118 54 900 14 790 39 390 0 891 45 126 90 561 73 667 55 236 10 12 22 82 57 763 69 173 17 637 77 534 96 860 7 147 81 198 87 950 28 402 60 279 2 886 78 957 98 173 20 415 84 544 12 201 16 325 43 606 42 190 80 715 74 917 18 891 5 377 51 577 13 129 94 896 11 650 48 139 88 877 49 105 30 971 50 546 36 179 68 788 34 463 56 524 35 968 71 840
11 506 72 701 18 396 57 693 34 630 37 895 61 229 63 611 80 796 14 274 31 23 62 815 28 331 70 998 68 946 22 400 81 536 84 709 2 847 92 240 49 691 86 198 88 888 82 174 33 777 41 772 60 388 21 720 35 147 45 573 99 467 87 965 74 875 29 582 85 452 83 328 5 870 3 980 58 697 78 65 6 530 94 605 13 971 25 542 65 989 27 989 53 800 47 327 1 239 56 77 76 629 0 87 64 46 67 333 44 41 95 30 51 988 26 346 97 497 89 76 17 151 15 499 96 569 42 927 91 644 32 181 39 77 54 413 8 881 16 919 7 316 52 909 12 102 98 367 24 174 59 704 30 247 9 595 69 250 48 709 93 65 79 412 20 519 46 434 55 158 19 845 66 949 38 351 71 695 50 25 73 830 23 356 77 845 36 690 43 294 10 170 40 99 75 318 4 564 90 111
36 732 99 332 57 676 76 923 16 684 20 429 14 979 39 576 48 702 80 509 24 182 51 902 65 234 91 8 69 31 92 564 52 424 93 897 79 510 40 651 72 134 46 270 12 72 75 612 3 425 1 463 31 438 58 114 70 331 49 358 42 628 61 130 5 266 13 488 27 468 90 927 97 617 88 809 74 118 34 538 30 853 62 158 77 807 9 646 68 990 85 76 25 796 18 25 59 600 60 414 44 985 67 479 23 781 2 187 55 482 73 585 35 785 38 78 78 724 64 451 82 1 21 439 53 457 32 834 84 848 33 575 8 671 86 284 4 824 15 977 19 548 81 186 28 145 37 243 94 552 87 48 83 426 47 68 45 751 10 854 6 937 0 351 22 682 63 335 66 832 56 694 7 768 96 486 11 334 89 418 17 246 43 568 29 927 41 974 98 920 95 668 50 58 26 316 71 251 54 103
8 637 89 511 97 745 28 821 78 926 12 720 60 927 67 962 26 768 17 283 1 478 73 854 51 648 14 353 30 532 79 254 21 4 11 673 37 71 23 463 13 567 58 88 80 142 72 686 6 635 91 8 45 364 64 395 86 147 36 180 92 74 43 84 20 668 70 89 34 671 18 822 24 872 40 999 38 406 10 222 88 758 16 607 52 677 65 813 9 57 74 24 56 45 55 490 61 995 7 594 83 267 54 233 50 918 85 763 31 978 5 417 76 24 42 783 48 634 0 523 15 688 98 578 4 49 59 823 69 329 77 73 35 92 27 49 33 810 63 727 41 59 93 744 22 951 94 363 32 422 47 495 57 303 95 455 75 200 46 373 2 811 96 347 49 551 25 407 19 944 66 904 39 188 68 37 53 937 81 289 82 677 87 545 84 149 29 659 44 540 3 707 62 880 71 357 99 668 90 962
17 824 0 474 80 376 5 78 14 887 57 299 81 688 94 513 55 143 95 202 88 368 63 924 74 223 97 26 56 639 48 565 44 281 43 834 71 985 38 941 99 325 32 304 68 73 35 488 64 605 96 498 65 183 12 622 49 758 66 639 93 338 54 342 69 704 73 12 75 898 89 754 84 410 11 451 59 172 91 198 82 429 3 870 27 363 46 586 39 315 51 921 52 543 20 263 70 508 2 422 42 333 28 942 9 181 87 777 41 803 61 916 67 565 40 716 76 798 30 2 86 613 21 253 7 618 78 504 22 964 90 154 29 509 53 618 25 684 13 783 47 216 62 298 16 445 83 311 45 731 26 469 37 523 50 982 31 76 85 490 23 966 34 239 24 380 8 620 10 86 15 185 19 766 77 17 79 857 98 308 1 941 18 124 36 523 72 186 4 633 60 877 6 217 58 40 33 301 92 727
64 418 97 299 11 912 65 858 98 626 78 448 96 14 24 191 31 995 29 212 69 762 5 1 13 123 18 802 32 962 92 163 82 637 8 203 60 231 15 604 40 52 20 903 88 312 59 967 35 131 51 1 7 370 56 535 72 282 80 601 25 926 66 704 93 190 23 691 45 943 62 89 63 784 2 349 53 302 4 517 43 688 89 102 46 588 27 160 42 374 30 458 49 155 26 95 44 708 22 138 83 753 79 440 85 475 87 712 37 986 55 665 90 497 36 552 86 377 52 876 81 772 74 402 3 516 76 944 70 526 0 107 99 385 14 371 57 661 19 163 28 520 21 963 1 301 10 602 38 518 6 660 50 676 91 708 33 418 54 11 12 265 67 28 34 25 95 129 17 338 94 188 84 265 77 300 71 529 48 586 9 147 73 951 61 715 16 470 41 330 39 626 58 237 47 696 75 235 68 484
25 739 13 190 91 784 73 116 10 894 63 651 82 493 3 280 83 440 20 355 28 213 79 444 43 407 58 307 87 9 69 204 11 644 75 854 92 807 52 461 5 936 39 202 27 180 48 517 55 634 21 706 84 30 71 651 0 935 57 676 42 80 44 137 46 574 29 337 8 58 77 766 51 287 56 477 30 76 65 456 86 855 14 500 15 23 50 30 36 554 6 925 38 600 19 492 95 558 26 195 41 754 7 144 88 184 2 502 37 439 35 465 60 982 66 25 9 378 4 791 80 336 54 892 40 964 18 21 76 203 23 193 32 74 78 739 68 844 98 348 64 55 74 312 93 989 67 363 81 851 34 917 53 631 90 901 16 263 22 853 85 556 33 71 61 356 96 56 47 503 97 137 17 488 49 263 62 547 31 319 12 572 24 105 1 141 99 540 94 804 70 644 89 766 72 297 45 547 59 16
79 337 13 971 58 339 65 613 31 262 57 299 6 126 92 476 12 976 94 807 28 749 95 195 34 153 66 597 99 186 41 218 81 240 86 887 16 315 38 875 51 212 83 338 47 478 64 759 97 776 17 320 44 475 54 563 68 339 18 974 22 179 42 441 20 602 67 224 25 99 11 122 74 589 77 352 91 669 7 441 29 907 52 270 10 595 72 99 36 938 69 737 50 912 4 963 73 447 45 420 56 893 87 834 2 934 21 548 82 781 85 931 62 535 19 709 49 158 23 388 39 741 48 11 89 260 84 761 78 276 96 118 24 916 40 643 63 7 26 888 98 418 70 46 27 59 33 472 37 647 30 888 35 83 71 473 0 650 43 44 8 584 93 796 15 370 60 71 59 477 55 513 5 573 32 762 88 629 3 933 53 168 14 381 76 313 46 197 80 404 61 157 90 506 75 985 9 465 1 61
84 671 95 756 45 634 87 472 28 84 60 776 70 372 24 382 67 255 89 30 99 308 98 988 14 800 27 971 19 940 83 958 74 660 86 606 80 442 36 224 49 526 11 381 22 934 94 930 58 963 15 224 20 469 34 673 37 264 46 773 72 798 88 650 93 170 31 66 65 801 68 770 71 18 75 762 13 239 59 617 10 491 39 582 55 546 64 246 21 625 48 749 47 282 52 827 9 424 33 878 26 120 8 24 7 318 54 586 62 403 90 965 3 422 76 871 78 444 61 153 12 874 1 334 57 448 77 320 30 972 81 614 0 707 38 682 53 353 16 634 66 379 79 6 29 354 63 61 73 264 92 293 5 489 56 270 6 85 2 979 51 701 82 918 85 923 91 439 23 257 35 342 41 707 18 804 96 127 69 22 40 694 42 657 17 140 32 344 25 491 97 491 4 1000 43 675 50 115 44 162
67 245 27 732 68 237 45 536 88 394 4 494 39 481 71 598 44 219 65 2 92 99 86 761 57 694 30 626 0 454 87 289 25 268 29 535 97 203 78 387 80 713 51 962 70 397 50 972 38 747 73 807 83 489 26 661 74 419 64 110 13 431 40 687 75 963 28 660 49 631 34 876 37 789 62 758 76 27 2 5 56 195 36 621 84 144 35 377 77 136 60 861 17 639 79 378 85 609 19 615 42 470 95 588 3 194 16 95 41 470 58 607 54 441 82 135 43 512 31 788 9 657 15 474 6 601 96 509 33 822 18 686 72 568 66 628 1 631 63 440 93 912 32 157 11 437 55 451 14 926 47 824 89 134 24 771 59 833 10 726 7 534 5 140 22 632 61 525 98 523 52 816 8 268 20 822 94 716 23 277 99 380 91 180 53 398 81 852 90 143 69 503 48 66 46 294 12 514 21 270
37 637 74 529 29 53 76 691 63 453 39 680 42 724 44 905 36 997 28 585 61 911 38 488 93 446 66 736 14 990 30 689 43 75 72 769 58 717 80 549 11 511 55 603 19 112 69 87 2 645 16 287 67 387 59 618 90 235 49 416 0 905 18 53 94 27 21 564 79 31 87 892 8 671 48 136 1 619 45 728 17 873 86 435 83 326 51 982 12 573 27 1 32 676 97 316 47 684 52 647 57 276 4 704 88 598 81 310 10 72 3 155 64 218 22 232 78 331 68 802 56 365 50 112 70 289 7 590 54 709 13 966 33 8 20 97 89 632 99 248 84 849 6 225 46 30 62 348 25 603 95 82 60 384 73 825 71 972 15 643 23 659 77 150 82 93 75 570 96 805 65 522 24 833 5 987 34 563 35 411 53 241 40 643 91 604 26 170 98 639 41 292 31 758 92 955 85 525 9 465
1 411 4 618 69 466 53 505 32 175 13 569 84 392 58 856 86 161 89 486 98 493 50 745 52 475 93 841 19 179 55 856 57 680 63 851 18 934 3 163 0 450 96 883 38 610 75 489 43 677 92 82 5 7 24 307 78 131 22 278 54 266 14 607 42 452 79 619 67 865 44 579 88 713 51 749 80 618 49 166 74 566 99 683 76 240 30 266 7 506 68 277 11 123 28 782 21 124 12 774 26 460 16 8 71 475 39 932 23 770 46 167 56 634 35 364 31 883 6 255 82 39 97 715 73 531 95 510 85 687 8 655 45 946 66 219 37 335 9 61 33 589 40 830 27 577 77 579 41 419 62 970 83 361 48 861 60 642 72 175 36 867 59 53 2 454 81 229 65 620 15 803 64 373 47 595 25 105 10 252 87 74 20 645 90 431 61 983 70 147 91 339 29 304 17 203 34 529 94 950
80 255 16 588 54 197 48 725 56 312 37 444 47 777 66 942 85 807 86 790 51 442 0 785 49 331 21 333 50 168 6 366 35 839 98 611 76 295 60 39 68 717 97 615 19 565 12 367 95 79 5 174 96 88 91 290 81 267 45 817 20 587 38 646 72 10 44 639 93 621 78 319 10 758 92 345 41 399 42 553 4 878 65 19 15 800 58 486 88 567 55 779 30 135 59 815 24 720 36 402 53 883 25 215 63 482 90 775 39 450 77 652 7 10 89 3 57 5 74 494 32 77 40 751 2 916 1 498 34 735 79 929 18 643 14 784 23 607 31 798 46 680 84 191 52 499 27 913 17 336 33 691 75 579 94 529 71 70 82 661 9 285 28 377 70 743 61 633 29 948 87 793 22 13 73 501 13 477 11 130 69 101 3 629 99 225 26 815 8 199 67 459 62 584 83 95 64 938 43 83
57 896 56 302 24 513 2 941 81 377 97 971 95 150 6 668 25 492 91 613 85 729 38 971 18 32 74 390 31 102 88 231 68 368 60 770 41 400 78 648 43 932 64 936 30 53 22 273 14 59 63 39 33 752 86 311 7 570 73 76 12 501 75 862 16 35 17 111 89 77 27 78 87 805 13 646 34 270 28 876 58 388 80 561 42 709 55 421 20 485 4 733 47 531 82 566 65 817 59 420 83 226 94 528 10 411 11 185 15 322 71 215 3 119 32 161 92 604 70 81 8 320 9 773 1 890 26 139 79 118 51 956 99 176 67 278 29 147 84 365 46 940 98 217 93 185 54 539 76 550 37 624 77 449 90 705 36 547 52 530 49 258 66 284 69 396 44 585 0 277 40 680 23 454 21 99 50 697 35 35 72 662 45 253 39 887 48 277 5 699 96 158 62 92 53 177 19 551 61 769
26 822 43 221 89 499 63 533 40 749 6 229 27 783 32 671 88 352 3 79 78 339 57 431 58 337 17 247 61 820 10 432 96 262 9 218 25 894 42 296 47 221 87 863 55 106 74 751 7 19 46 969 4 861 76 453 91 673 0 50 94 902 23 420 51 35 15 698 65 825 92 845 20 942 75 477 14 580 29 254 72 542 82 930 79 5 73 497 67 817 80 871 66 102 98 855 50 516 81 474 5 22 33 307 11 808 86 699 70 685 68 596 97 759 22 413 84 660 99 594 28 185 49 867 64 887 45 602 54 534 71 119 24 824 18 724 39 791 44 685 53 697 83 242 59 782 41 887 30 166 19 739 52 214 90 938 34 644 37 277 35 817 69 189 62 754 21 864 95 284 56 961 77 235 16 151 12 881 93 484 36 252 8 682 31 320 85 976 60 672 13 807 2 986 1 840 38 494 48 808
75 813 31 731 78 315 43 477 81 349 45 281 34 970 4 706 59 261 52 722 68 509 51 939 12 281 10 398 42 670 7 195 40 327 17 327 69 230 86 692 66 458 73 171 96 865 32 57 27 883 57 349 19 21 90 224 98 924 60 699 49 677 20 635 44 594 70 578 92 878 2 277 46 31 55 957 99 581 47 74 6 264 26 605 23 434 24 311 93 530 56 146 91 998 28 528 63 940 97 400 13 788 18 696 9 337 76 901 0 79 85 691 65 100 72 94 22 120 29 64 53 248 11 777 1 442 50 794 58 339 38 53 94 941 25 430 21 911 33 558 14 362 80 590 64 357 41 477 83 41 61 332 3 862 79 244 36 997 67 346 88 935 8 879 89 233 5 78 84 864 71 726 30 434 74 324 77 385 16 863 37 608 35 131 39 113 87 96 15 697 95 41 54 325 48 682 82 444 62 666
81 226 21 9 90 303 57 860 8 287 29 480 6 310 27 702 73 137 32 737 4 217 94 54 87 940 24 330 72 168 22 634 0 795 93 315 44 893 51 111 14 845 70 724 55 782 69 749 76 324 34 252 19 830 92 316 97 147 88 972 33 104 84 935 46 595 23 66 30 263 53 366 43 42 85 537 74 108 83 17 79 609 45 485 49 316 5 632 12 632 58 388 75 469 13 433 39 192 10 576 1 622 47 481 35 244 37 521 61 208 9 395 50 405 86 920 26 349 11 382 63 401 52 871 99 692 28 312 67 975 91 171 98 629 40 97 25 370 71 923 7 959 60 58 95 456 65 859 42 228 80 940 36 437 48 569 56 725 66 461 96 649 62 792 31 95 2 686 3 122 68 347 77 858 54 616 16 767 82 89 20 730 59 124 15 803 17 918 41 268 78 657 18 746 89 979 38 743 64 112
94 187 44 284 59 788 64 220 78 146 1 319 35 659 39 534 21 649 24 573 86 299 56 988 32 522 75 152 36 526 38 673 92 364 14 908 99 863 88 968 51 135 26 82 93 617 28 114 82 981 45 567 58 301 16 503 22 704 68 692 5 135 69 601 83 234 90 567 42 198 37 100 49 869 84 342 15 990 25 369 13 935 6 723 91 436 33 602 80 433 12 971 40 381 55 360 0 924 34 601 60 827 11 1000 76 897 50 552 66 397 57 780 48 820 72 845 2 850 74 741 71 300 30 91 4 74 31 582 46 98 62 279 85 617 10 404 29 659 79 228 95 273 77 962 73 35 8 721 61 155 65 777 54 112 63 830 41 105 52 405 17 544 7 590 47 211 70 474 97 304 81 262 27 204 9 901 87 11 3 948 89 584 67 951 20 83 53 899 43 276 18 508 23 62 19 498 96 442 98 298
22 544 14 964 15 216 66 549 93 913 6 122 67 372 26 239 63 771 59 236 10 638 90 445 29 435 11 424 50 386 13 956 75 769 34 193 4 160 69 594 52 213 72 768 20 210 70 306 31 440 62 1000 47 441 2 103 27 508 89 307 30 285 61 553 97 977 35 26 79 567 84 646 41 150 17 426 23 756 24 919 96 744 74 962 78 600 64 643 76 657 86 65 91 948 7 210 54 600 58 972 83 295 95 495 87 184 21 757 37 628 19 689 82 488 77 903 28 29 1 747 85 79 40 878 48 684 0 782 49 450 94 68 39 650 36 608 44 140 65 709 98 438 53 230 55 9 42 204 25 107 51 885 16 950 56 222 99 54 5 310 12 128 32 796 43 107 80 968 73 455 38 559 60 611 18 40 88 151 3 740 57 676 8 859 46 388 71 743 45 701 81 236 9 583 92 355 68 724 33 888
1 425 91 639 10 775 86 583 96 458 23 117 88 547 55 469 35 14 87 332 82 364 51 350 62 742 5 437 45 337 24 753 0 167 18 146 89 963 46 635 80 664 69 162 98 498 61 68 63 93 79 58 32 844 97 687 54 451 31 750 27 963 13 698 81 176 85 908 25 482 15 110 90 864 21 121 26 508 99 840 65 358 3 133 56 120 34 78 59 437 28 346 22 149 70 509 73 970 47 370 49 630 6 927 92 49 48 198 66 35 43 378 8 632 9 835 37 820 7 467 60 331 72 966 36 418 19 722 68 629 78 640 95 523 52 151 44 543 16 933 67 961 74 242 2 73 33 663 12 673 17 72 41 794 29 183 76 571 4 41 77 438 53 259 64 170 42 911 39 355 30 171 14 786 40 585 58 895 50 206 11 569 93 293 83 146 20 250 57 860 71 772 84 212 75 48 94 503 38 422
60 411 10 125 62 80 39 943 5 290 58 428 41 128 12 394 9 417 65 89 6 887 55 657 85 317 26 193 64 347 70 479 48 997 22 46 4 869 72 876 96 632 24 727 80 528 83 952 17 870 19 867 91 654 16 899 79 209 49 806 81 793 28 712 35 623 42 892 57 123 29 370 7 215 13 762 93 323 89 287 71 334 0 508 30 341 40 25 75 573 73 601 23 196 14 283 46 89 68 202 21 486 67 385 76 446 53 714 47 412 52 312 33 680 31 664 63 37 27 156 66 344 61 287 34 182 99 960 82 496 59 166 97 72 50 944 94 779 18 539 98 349 78 947 20 492 8 683 51 496 84 109 38 401 11 165 44 577 37 768 45 227 90 804 95 522 3 626 2 389 92 731 56 994 36 65 15 135 1 547 32 371 87 811 77 30 25 567 74 73 88 403 43 529 54 585 69 401 86 469
24 43 52 893 81 211 71 291 62 232 12 779 99 854 47 952 44 733 27 386 7 23 89 713 78 633 30 360 8 21 37 892 26 42 45 350 80 101 20 328 68 277 95 920 58 221 50 804 76 646 23 514 88 966 97 268 6 544 86 742 38 771 33 741 18 937 85 291 21 688 69 842 36 613 14 839 91 473 51 79 25 182 64 948 49 537 5 243 1 373 92 649 4 772 0 826 73 423 63 175 15 737 43 272 48 815 55 700 41 695 75 658 56 484 34 541 29 914 84 663 53 975 72 363 22 98 54 844 31 979 17 32 98 569 28 324 32 592 87 780 13 207 40 262 39 654 19 496 46 100 70 808 59 659 82 307 83 257 10 602 61 914 67 26 74 947 57 373 93 408 96 498 79 309 60 99 94 908 77 266 35 480 66 648 16 98 3 348 9 58 90 365 65 675 2 802 11 145 42 261
66 477 54 941 38 938 69 201 28 115 30 568 77 603 74 934 84 465 79 483 86 64 53 390 44 894 26 388 89 446 11 636 65 797 8 111 47 714 41 953 37 810 12 366 49 565 85 459 9 486 35 492 61 455 82 469 73 31 76 60 55 188 36 394 20 176 90 543 96 375 81 403 46 368 40 297 4 250 34 712 63 673 97 741 64 71 14 323 67 687 29 831 98 590 80 840 18 154 3 639 13 764 51 576 50 242 48 38 68 84 56 549 32 855 27 384 24 965 22 720 71 618 16 897 21 727 1 694 95 412 45 405 52 258 72 553 5 985 57 856 7 798 62 747 70 791 87 684 58 321 15 749 6 689 83 536 0 168 10 357 33 219 39 965 92 270 60 398 43 977 78 420 59 218 17 721 93 552 99 563 42 319 94 706 75 929 31 439 25 541 23 605 88 398 91 164 19 768 2 911
0 314 17 367 11 34 15 625 96 849 30 588 81 90 24 383 94 392 1 435 69 176 59 231 23 363 50 350 2 451 32 853 12 538 71 269 19 753 42 156 6 31 54 26 85 755 89 694 76 54 29 185 10 443 75 476 20 937 39 287 45 234 26 201 80 815 9 572 67 730 64 896 60 665 21 346 82 645 41 759 51 833 33 973 72 417 66 811 86 791 13 957 14 544 38 979 40 937 27 310 90 112 47 976 84 197 78 177 25 83 95 457 97 351 46 235 92 588 56 214 37 282 55 107 61 631 77 699 16 589 70 953 88 963 3 516 91 787 74 418 93 432 87 103 53 806 22 784 65 735 34 604 48 314 31 622 28 394 62 929 4 754 68 649 8 112 36 75 79 217 58 771 35 901 99 239 18 558 98 529 43 148 5 895 44 421 73 59 7 138 52 936 57 934 49 620 83 905 63 263
60 565 71 503 65 61 49 628 14 341 82 361 54 774 98 263 46 913 64 318 36 387 10 902 41 569 51 580 25 663 75 776 85 189 70 828 91 715 30 300 39 537 77 967 3 256 53 483 86 285 2 308 37 839 92 13 61 288 50 703 9 447 8 223 40 528 67 406 16 321 33 713 4 641 95 29 88 724 56 734 83 816 13 265 68 488 87 589 52 738 21 922 29 249 78 220 18 574 27 721 7 98 47 140 76 179 0 361 55 955 84 207 58 759 6 394 5 721 97 286 19 654 81 696 45 185 42 767 15 323 32 842 79 696 24 108 89 46 90 86 48 826 99 431 38 586 93 514 43 21 80 33 1 762 12 974 34 745 11 698 28 791 94 821 74 926 26 818 73 104 72 155 62 834 57 102 69 423 63 784 35 822 44 199 66 412 22 769 31 883 59 884 96 480 23 568 17 606 20 63
11 648 0 506 71 638 95 789 79 396 58 406 64 438 37 767 26 51 33 550 67 219 80 726 44 861 85 902 15 715 17 675 34 533 82 33 59 552 92 212 16 208 66 170 36 544 69 547 65 214 30 328 3 818 98 784 10 796 88 803 78 343 57 431 96 388 13 259 73 995 38 620 29 290 6 89 63 191 68 899 7 291 76 964 1 524 56 940 72 148 21 573 18 733 75 19 45 124 19 943 70 921 14 734 61 975 48 725 32 772 52 183 41 904 24 248 55 378 62 969 54 259 60 200 8 247 39 768 9 44 97 87 31 726 74 321 91 463 27 501 5 587 83 945 20 309 53 462 50 223 43 489 35 159 47 184 93 280 87 918 51 515 23 601 84 546 4 799 49 296 86 621 28 399 25 559 40 639 81 292 22 598 90 107 2 872 99 474 89 114 77 86 46 766 12 9 94 890 42 167
42 832 39 833 75 456 16 836 10 317 76 895 56 89 49 616 33 563 83 403 15 392 26 87 65 60 52 227 78 999 13 443 29 326 63 933 11 107 40 711 44 974 32 514 77 714 23 536 51 736 85 398 69 604 36 332 21 437 30 572 18 427 94 114 80 81 73 143 68 89 97 633 90 775 14 243 67 156 1 725 4 316 24 369 72 697 8 756 60 573 31 649 93 850 61 46 43 126 25 978 3 757 87 267 71 448 79 293 59 595 27 534 12 614 38 456 82 472 89 335 54 45 74 846 55 374 64 391 22 293 45 107 91 401 47 44 41 440 2 981 98 999 92 60 58 357 81 719 34 894 70 215 17 25 19 991 57 257 6 125 46 660 96 623 88 193 53 358 20 547 35 897 7 188 86 736 37 464 62 563 9 508 99 475 50 722 84 33 5 910 0 945 28 953 95 762 48 853 66 537
36 698 49 643 58 148 42 978 19 603 4 936 63 77 13 885 38 541 96 841 1 200 29 891 24 707 99 385 75 482 28 261 68 395 90 441 62 441 14 195 76 151 26 635 41 882 27 356 12 136 15 299 35 736 72 572 95 345 30 240 18 162 8 499 74 723 80 928 25 383 51 946 21 266 56 521 79 264 48 993 34 947 70 428 39 586 71 164 73 808 47 147 55 990 5 884 81 586 65 667 53 111 54 481 98 842 11 37 82 24 89 725 23 484 87 623 43 983 86 12 31 320 91 208 45 602 59 216 10 502 0 952 60 284 44 153 83 581 66 597 88 316 40 897 37 433 20 442 17 827 33 701 69 895 94 370 67 992 7 575 32 53 46 762 97 409 2 128 61 995 93 877 16 848 78 284 3 736 57 993 50 584 77 726 84 539 6 726 22 458 9 722 52 927 85 455 92 832 64 177
43 937 9 521 38 933 95 719 51 945 44 984 36 928 98 576 29 531 87 569 6 899 88 129 60 305 78 354 93 820 3 652 12 367 71 310 68 343 30 683 84 474 0 388 63 157 65 877 55 469 99 271 97 230 47 478 85 466 42 681 41 383 53 48 69 634 80 280 20 807 11 40 83 457 82 874 27 988 50 875 32 137 5 285 81 197 90 696 13 921 52 255 19 347 92 79 94 401 8 972 70 737 7 230 15 621 91 806 61 485 37 405 18 636 34 287 77 298 23 679 45 4 28 738 10 451 54 825 40 339 33 767 16 678 48 199 62 620 1 957 4 91 66 954 24 596 57 617 64 576 56 542 17 257 49 261 75 354 26 767 79 678 22 956 46 18 58 731 59 189 72 370 96 794 35 954 67 866 39 441 14 738 86 571 89 743 25 462 21 187 31 865 76 713 73 857 74 190 2 946
23 934 31 67 29 922 89 543 46 890 78 306 25 841 51 183 63 997 38 816 44 934 17 847 43 810 36 858 56 110 16 860 12 558 64 484 69 744 3 593 66 715 83 354 45 777 88 972 7 449 90 465 0 688 52 146 33 192 54 939 9 947 74 643 57 12 75 234 28 692 41 376 81 773 61 380 11 308 35 489 80 433 10 788 77 235 72 723 15 577 24 73 59 33 53 367 60 357 19 424 42 227 40 333 2 372 1 549 95 181 47 935 50 45 34 855 92 256 67 562 49 235 30 193 32 129 58 103 84 240 94 652 26 798 96 225 76 945 21 290 5 917 68 270 86 946 93 181 98 963 13 608 97 438 4 278 87 254 6 470 82 596 71 914 18 512 70 91 73 793 48 359 85 664 37 560 22 735 39 804 79 967 62 341 14 143 27 854 65 83 91 938 99 712 20 838 55 379 8 180
93 731 8 376 20 656 21 724 52 930 36 239 86 20 31 49 38 301 30 396 68 619 85 549 78 153 25 902 47 442 92 501 45 614 75 811 35 312 80 274 94 355 16 420 62 695 26 245 88 111 14 454 1 407 74 816 32 791 89 317 4 848 72 167 34 967 23 651 66 529 49 837 22 207 70 22 41 250 87 442 28 540 69 640 53 690 12 442 39 335 37 616 97 390 59 881 63 998 81 230 10 79 40 235 82 133 5 819 83 175 19 800 51 81 3 526 9 535 11 716 58 241 50 259 42 544 54 45 15 977 0 839 55 652 48 461 91 116 43 671 65 264 57 1000 56 317 7 909 71 393 98 855 61 922 44 356 90 375 13 578 79 22 33 539 67 354 77 949 17 33 64 109 46 272 96 697 60 471 18 986 73 121 6 203 95 810 27 238 99 895 84 834 29 996 76 103 2 77 24 594
19 685 43 308 56 90 72 181 13 884 23 152 11 938 86 209 48 982 27 142 74 418 93 933 50 417 10 263 34 846 89 301 33 564 87 375 66 880 92 637 59 837 15 797 24 735 94 105 28 446 49 521 73 594 95 643 99 277 82 256 46 559 61 374 26 62 12 410 22 245 63 455 90 471 8 141 81 698 68 188 91 992 80 282 67 114 70 925 60 372 29 357 78 285 57 406 79 1 58 51 32 211 7 182 71 400 64 444 45 190 17 930 25 897 62 15 65 204 5 659 2 455 9 597 88 1000 98 238 85 979 76 981 4 516 52 58 47 80 83 95 51 197 41 124 54 322 53 444 6 147 3 262 16 395 69 794 55 700 97 38 18 652 0 134 21 700 39 106 1 564 37 738 75 298 40 970 38 592 44 278 30 970 42 846 20 247 96 826 84 714 35 494 36 761 77 490 31 44 14 432
43 660 54 538 60 919 20 276 61 90 19 705 35 26 21 492 81 714 56 738 68 614 5 343 37 721 6 764 72 839 0 213 30 365 40 844 38 839 59 380 99 622 88 113 9 295 64 56 24 537 63 645 74 843 51 106 49 954 85 851 15 648 31 375 94 518 75 891 78 180 96 353 71 131 47 99 53 754 89 684 42 556 79 248 73 761 80 910 3 804 2 770 52 985 98 425 44 670 67 637 76 377 58 541 77 991 86 827 82 943 83 198 57 73 84 127 17 645 34 381 66 212 48 989 97 100 13 802 93 643 4 998 7 352 46 95 41 281 36 799 14 24 28 16 87 262 50 800 39 960 92 183 29 857 70 586 11 613 33 524 27 308 22 170 65 580 8 209 10 855 18 82 91 855 1 411 23 34 62 87 26 765 32 148 25 738 55 333 16 997 69 686 90 399 12 798 95 23 45 170


==> anc/Large-TA benchmark/tai_j100_m100_5.data <==
100 100
20 172 76 614 70 744 83 540 89 877 48 702 27 229 2 935 41 326 71 694 81 713 4 789 75 695 26 316 72 264 74 950 88 778 94 306 14 137 85 420 34 165 19 311 31 728 77 128 69 666 24 535 90 392 36 26 40 609 0 673 42 792 44 747 97 759 67 59 86 934 64 328 5 607 8 683 78 506 63 877 87 215 37 332 68 457 11 20 1 526 58 755 52 41 28 481 84 450 49 350 39 516 16 523 15 350 54 536 38 990 51 313 98 128 30 179 55 465 73 86 79 992 6 2 80 720 12 754 65 852 66 162 82 64 93 927 33 400 10 101 92 194 23 413 9 371 21 218 32 637 18 74 56 606 95 628 99 912 47 394 22 181 13 109 17 565 96 94 59 480 7 367 91 521 60 268 3 139 50 31 46 448 53 235 45 920 25 655 61 62 29 561 57 791 43 63 35 144 62 644
82 828 7 47 71 529 16 657 30 222 87 83 85 952 5 380 88 96 6 570 74 167 15 452 0 64 4 253 13 158 32 466 76 493 52 537 73 654 12 982 61 166 65 945 46 930 79 670 72 678 69 644 19 871 8 661 27 827 33 470 98 532 78 659 1 733 86 429 42 324 34 134 40 924 83 339 51 360 63 789 38 826 50 74 24 706 47 237 57 63 35 409 14 477 39 810 97 500 11 482 70 760 44 972 43 367 31 340 26 777 55 275 94 21 95 708 81 630 89 768 3 957 37 116 92 726 66 337 25 657 91 605 99 239 28 456 49 712 59 750 2 656 36 466 9 807 90 320 54 454 48 895 23 46 62 245 58 413 10 915 56 838 60 261 84 172 77 72 20 936 17 317 75 867 41 685 22 881 64 436 53 336 80 679 96 441 18 259 67 788 93 762 45 403 29 513 21 973 68 563
56 879 88 744 5 692 58 742 20 579 37 159 99 319 34 32 43 376 81 917 21 505 98 632 13 73 8 375 68 453 84 463 51 406 83 670 50 202 0 568 41 750 31 800 23 512 67 229 27 683 28 897 61 713 66 360 55 911 17 750 11 146 74 291 70 677 9 341 90 672 79 229 32 443 26 540 62 72 49 370 14 467 6 725 86 919 47 493 87 200 91 723 33 584 97 524 94 133 42 493 30 772 2 961 1 33 18 283 72 635 93 240 75 503 63 849 4 352 35 273 54 498 59 511 3 227 24 724 44 662 25 482 10 209 95 772 45 625 89 619 82 662 16 314 65 353 39 266 48 298 7 575 46 911 36 871 52 552 92 741 76 136 73 620 80 443 12 243 53 429 22 834 77 268 38 971 15 824 64 959 85 71 57 697 19 175 29 993 40 260 60 762 96 317 78 98 69 977 71 430
40 43 41 127 2 852 48 764 33 6 86 959 26 253 3 433 45 482 76 861 94 970 72 437 10 21 77 905 23 301 13 42 36 62 99 1 73 480 24 97 32 236 49 935 54 113 67 155 53 338 50 960 6 344 25 121 79 896 58 697 0 429 19 64 56 125 89 725 43 590 63 700 91 600 12 719 22 142 61 976 96 886 38 873 69 818 27 856 34 598 70 447 42 21 28 611 46 273 17 299 85 619 51 200 78 485 52 782 35 706 47 435 11 760 16 175 84 564 75 604 4 169 31 43 60 753 74 357 29 338 97 89 5 226 64 262 14 41 39 656 71 416 15 999 37 190 18 192 20 307 82 721 30 408 1 650 21 630 92 481 7 688 90 357 65 904 59 346 88 383 9 334 55 301 98 174 95 371 83 483 80 555 87 105 81 580 44 996 62 129 57 386 93 245 66 966 68 465 8 190
74 463 97 558 33 559 28 546 27 111 12 14 34 185 71 845 19 71 91 535 24 478 99 225 70 905 46 291 17 491 26 612 85 464 89 741 77 480 92 103 88 521 20 864 69 634 11 634 16 551 75 96 73 401 3 273 31 45 5 393 53 57 0 984 30 627 62 403 6 767 90 694 52 500 68 807 50 513 54 273 59 998 67 112 76 952 37 990 4 912 95 616 25 1 44 699 39 930 47 582 55 694 22 523 10 262 82 601 93 916 1 268 2 700 40 660 35 990 48 633 38 443 66 286 81 270 41 495 8 348 84 372 49 691 14 159 61 112 23 918 43 807 58 599 15 178 13 539 32 983 51 532 9 247 94 337 57 222 86 297 7 602 45 45 87 43 72 861 65 700 98 147 64 942 29 531 96 113 21 915 18 106 42 315 60 21 78 896 83 220 79 649 80 469 63 822 36 689 56 623
83 594 0 791 63 782 53 108 19 135 4 219 56 657 37 912 73 892 31 458 15 405 43 739 78 732 46 94 32 115 97 809 50 369 82 970 98 939 75 692 23 224 94 649 20 378 90 894 89 62 12 236 93 109 95 760 52 505 48 812 51 780 13 188 42 571 65 616 61 762 47 212 22 497 62 683 70 673 26 870 34 907 54 542 76 18 28 564 57 700 55 582 6 914 11 12 17 560 10 745 24 944 59 905 36 749 21 362 8 963 14 171 77 202 41 422 80 728 67 170 5 261 58 658 81 408 72 58 64 969 25 691 29 448 1 411 88 36 87 778 86 251 45 200 96 558 44 586 30 682 3 906 66 117 33 55 9 924 2 977 92 662 18 773 71 672 27 454 60 830 49 818 39 879 7 112 85 974 91 985 68 447 79 769 74 229 84 812 40 377 16 772 38 783 69 581 35 756 99 669
52 483 41 321 75 315 68 476 33 427 29 937 10 41 95 32 90 980 97 271 51 189 57 725 9 702 78 441 66 320 21 897 83 29 47 285 77 371 1 40 19 869 12 754 6 14 18 898 80 948 72 286 70 67 39 438 7 186 27 873 34 849 54 142 86 356 61 669 82 173 43 174 45 309 79 529 40 690 46 986 94 933 89 993 42 473 14 123 64 780 24 323 49 748 69 61 88 439 87 512 73 196 3 440 5 355 60 348 35 74 11 545 67 520 98 812 25 642 0 269 22 276 92 132 8 356 71 433 65 609 84 163 62 237 26 17 96 672 20 803 30 690 17 571 50 356 44 88 63 564 93 959 15 228 36 261 81 775 4 486 55 288 56 165 32 340 16 843 53 61 28 949 91 775 23 450 99 891 85 267 48 427 74 4 31 755 38 754 59 16 58 852 76 894 13 710 37 127 2 857
22 153 19 774 61 612 28 616 77 29 82 787 45 586 29 350 40 898 36 683 68 749 21 127 62 764 7 306 35 561 65 614 3 910 64 974 72 936 48 625 75 354 66 758 49 384 69 695 32 930 79 478 92 626 2 897 90 409 4 665 59 519 67 475 42 251 51 844 52 453 41 862 8 139 9 651 47 399 95 475 81 531 87 722 58 155 31 501 37 878 5 898 12 109 97 116 93 18 33 798 85 417 99 666 43 945 84 569 27 62 60 323 10 662 13 638 80 62 17 934 34 340 56 258 44 377 11 266 78 530 55 338 88 265 15 255 83 179 94 885 71 840 0 59 86 138 74 798 20 973 23 37 50 11 18 721 91 462 76 833 98 709 54 847 25 807 63 240 73 571 16 304 39 881 57 772 1 290 53 707 70 430 14 557 30 148 46 381 96 337 89 851 24 555 26 980 6 834 38 280
20 1 0 358 39 271 80 529 78 988 65 307 88 782 2 217 26 383 81 139 87 166 1 874 53 475 22 966 49 494 69 17 12 694 77 407 30 997 31 100 5 722 6 820 23 233 14 851 74 853 82 556 9 307 85 977 92 328 47 485 86 71 73 453 71 281 54 81 59 809 46 569 51 548 29 236 32 971 95 342 44 262 28 85 91 819 11 666 67 705 68 998 76 57 36 63 61 620 63 826 42 455 57 65 70 746 33 355 41 537 97 876 4 99 34 165 72 35 19 176 21 527 3 754 83 266 8 570 55 158 75 98 50 970 48 648 79 269 45 774 99 687 52 376 60 100 93 857 35 456 89 798 94 523 40 685 13 509 25 40 64 817 27 942 24 321 84 879 96 743 7 252 18 346 10 156 43 633 62 322 16 541 15 829 56 236 90 766 37 599 58 755 17 862 66 845 98 231 38 289
79 334 6 844 85 895 90 299 53 700 38 829 45 592 5 752 32 635 42 836 62 445 41 862 82 27 69 805 99 1000 63 625 50 675 13 405 44 209 74 639 4 212 81 705 47 702 23 35 96 473 67 894 73 803 80 204 7 43 14 678 8 66 68 321 11 456 1 100 75 822 46 363 60 723 88 444 52 569 55 623 91 831 70 10 3 990 24 566 30 853 59 589 98 289 57 675 18 893 83 472 33 906 34 65 19 568 58 453 64 624 36 79 94 820 77 158 40 250 86 152 21 449 89 985 16 16 43 571 72 729 93 319 71 161 61 148 26 109 51 178 78 542 15 181 12 354 25 329 0 707 87 477 56 506 66 177 9 198 27 946 92 502 10 609 54 80 29 750 28 689 22 666 17 952 49 108 95 592 48 897 35 87 31 525 2 774 97 299 39 894 37 131 20 228 65 380 84 419 76 466
77 302 5 499 3 427 29 686 13 576 67 638 50 713 51 37 96 919 1 893 61 580 10 153 36 444 40 790 70 303 83 481 4 739 85 148 82 18 64 166 92 114 42 36 95 22 84 342 71 908 55 807 12 350 54 886 90 230 91 333 0 617 69 120 62 633 9 268 99 548 52 774 30 30 38 860 25 939 27 242 65 8 33 318 8 816 39 373 81 954 35 441 18 564 41 240 93 825 87 928 43 35 59 922 31 428 97 171 58 693 98 398 37 953 2 752 89 830 7 680 14 857 45 591 80 78 63 108 23 507 86 415 15 588 57 954 28 902 44 40 49 654 74 498 68 416 56 718 88 708 11 489 34 316 32 46 72 171 6 805 78 944 75 136 66 613 76 155 48 868 20 490 17 381 73 818 53 575 94 589 47 472 22 323 26 859 79 981 19 31 46 840 21 448 24 602 16 193 60 182
67 543 0 590 60 542 27 496 10 356 87 35 63 390 52 297 53 359 28 642 61 559 6 710 4 996 94 906 49 493 73 406 11 470 34 980 57 268 84 766 75 658 26 127 31 810 41 189 72 815 54 260 44 248 90 289 70 652 42 688 82 166 91 341 79 18 56 513 68 334 98 96 97 225 5 535 99 616 71 258 48 590 35 569 15 109 58 429 69 217 86 625 92 840 1 566 39 668 33 5 8 790 14 903 32 824 2 627 83 302 59 234 80 770 51 88 74 788 64 211 76 995 18 53 36 23 40 395 22 797 16 486 38 538 21 173 7 720 9 24 19 760 89 735 23 669 45 63 65 32 29 159 55 386 66 321 24 96 3 927 88 772 96 171 20 470 62 775 47 67 95 237 12 834 78 957 30 943 50 460 25 487 13 347 85 192 37 325 93 312 77 205 81 723 43 377 46 591 17 5
79 928 5 201 50 857 38 645 13 280 66 159 51 861 17 424 43 284 77 998 53 763 35 342 3 249 72 720 8 161 67 658 58 384 41 482 14 344 90 498 99 626 86 69 34 550 56 347 78 824 45 900 54 949 2 366 93 112 21 805 33 345 25 434 22 476 71 335 52 518 15 647 24 284 91 326 37 303 88 492 98 795 31 45 81 675 89 22 27 88 29 1000 47 866 59 854 10 571 70 397 68 254 4 782 73 639 87 303 30 181 94 272 95 215 62 631 83 898 36 954 20 849 97 199 11 571 60 577 96 135 61 660 7 901 16 689 12 324 85 224 26 811 40 511 80 611 23 648 44 966 75 564 32 491 76 281 28 862 19 854 1 728 64 898 82 487 57 108 84 843 63 174 92 431 39 221 6 361 46 544 74 867 69 646 65 952 0 947 18 561 49 199 48 150 42 405 55 777 9 688
61 252 12 840 67 348 7 989 59 304 2 693 48 822 77 851 55 16 46 925 33 753 72 430 98 922 91 317 57 103 44 184 49 801 51 701 40 568 18 888 25 121 80 493 9 236 0 853 23 443 82 580 73 448 10 622 54 821 35 303 83 69 29 671 92 177 21 587 47 39 84 218 3 925 45 847 27 521 50 887 19 971 5 216 15 933 78 241 62 150 63 170 88 193 39 143 76 741 37 112 53 478 16 484 66 220 68 73 41 705 1 828 42 734 22 167 89 212 11 835 4 111 97 893 95 439 64 411 85 918 43 940 24 960 34 225 90 679 20 890 69 962 8 509 28 198 81 600 52 177 26 365 60 936 87 222 86 611 75 829 31 835 17 797 38 578 93 700 36 991 13 584 79 879 6 318 94 148 32 440 70 704 96 258 65 994 99 147 74 146 56 647 30 679 14 744 71 346 58 728
69 546 85 290 71 292 29 728 73 367 54 919 5 327 62 396 95 396 31 947 26 960 98 940 2 256 70 126 39 18 27 230 50 443 83 502 18 216 44 415 91 193 32 258 76 473 57 518 49 392 46 645 56 738 17 432 99 240 38 187 80 521 30 313 53 738 0 147 28 517 52 901 72 49 8 609 23 931 89 251 37 645 22 703 34 660 59 747 67 127 92 143 94 794 78 892 43 975 19 288 24 217 48 492 63 201 21 682 97 434 90 725 64 750 6 959 13 483 81 840 15 718 65 553 87 722 51 513 14 627 68 610 77 840 88 527 3 248 60 652 36 354 35 526 93 913 10 773 96 387 25 243 86 268 11 198 47 382 84 43 79 397 1 168 55 382 82 33 74 960 9 28 42 624 7 858 12 847 33 350 61 32 58 862 75 380 66 813 41 401 4 165 20 928 45 545 40 161 16 931
96 129 31 881 58 456 39 34 79 938 65 473 0 769 43 290 3 172 27 661 47 112 33 408 30 954 32 612 51 700 26 256 15 587 11 363 69 574 59 120 54 353 98 372 93 255 19 411 55 382 40 12 8 665 63 711 78 414 75 390 12 195 18 164 35 247 80 599 23 288 24 192 13 245 94 303 46 569 34 492 89 842 36 184 61 655 53 893 38 426 20 495 52 205 1 471 41 109 4 860 2 361 90 725 92 102 66 335 83 227 9 5 42 81 48 305 56 902 87 444 22 993 91 492 84 156 45 902 60 998 77 888 21 951 50 63 71 589 57 43 95 129 67 995 29 978 73 693 76 125 5 71 88 49 81 941 6 366 85 794 72 626 70 123 17 853 10 619 97 283 49 426 64 576 74 728 82 391 28 313 68 358 86 224 99 260 62 447 14 535 25 46 16 667 44 993 37 336 7 474
79 576 2 138 10 588 71 502 38 377 8 261 18 526 70 994 22 931 3 802 34 820 33 132 7 551 50 75 47 573 0 591 98 292 29 689 52 42 36 855 41 486 68 88 28 370 44 951 43 957 30 876 45 728 73 183 58 112 39 350 95 103 49 253 48 912 11 191 66 14 42 486 82 265 20 383 21 7 75 81 35 747 9 938 96 537 25 425 24 239 5 529 15 893 59 501 64 437 72 617 87 685 60 254 83 778 67 969 27 864 46 572 57 62 63 77 6 891 26 645 12 299 14 858 97 826 77 979 69 778 93 397 91 372 19 521 55 672 90 525 78 387 84 586 31 302 16 658 32 514 23 430 51 406 4 552 53 66 37 1 40 777 13 940 88 605 81 666 74 349 94 113 99 724 1 917 86 148 80 648 76 636 89 429 65 448 54 442 56 434 61 10 85 74 62 978 92 40 17 275
8 746 1 964 67 727 40 776 39 296 14 605 99 764 71 238 33 65 52 333 70 880 60 87 95 645 23 800 78 479 75 646 36 437 72 980 77 897 64 581 50 499 90 807 98 535 54 411 53 393 43 737 83 302 68 132 15 243 18 194 85 119 74 550 81 905 92 968 55 887 11 918 6 309 2 158 87 729 84 582 82 579 17 324 58 338 44 731 63 765 62 943 31 493 79 686 13 670 96 774 38 444 32 47 16 358 25 856 37 368 45 721 7 684 42 141 5 88 56 215 10 275 41 935 35 693 80 953 69 499 29 252 89 406 12 946 88 360 46 115 93 103 76 800 22 200 30 345 27 836 20 993 51 701 24 471 21 284 57 815 28 986 65 26 73 665 3 344 86 186 49 822 94 627 34 829 48 293 66 375 9 884 4 653 26 164 91 326 19 878 59 757 97 219 0 197 47 505 61 902
2 966 49 399 50 433 65 75 96 652 37 671 4 955 3 325 34 496 27 147 6 552 40 501 75 375 68 724 43 818 48 45 77 100 57 349 5 836 44 19 82 246 30 550 42 759 32 867 67 779 21 252 54 774 38 944 13 22 80 462 51 403 11 959 94 123 19 703 72 242 70 25 39 491 78 563 12 931 84 890 23 404 89 255 18 565 71 554 17 600 10 866 41 630 56 744 31 205 25 186 93 423 66 574 15 341 0 28 63 836 95 781 36 667 69 116 33 202 92 30 14 230 76 589 81 336 90 217 86 507 55 45 24 56 88 926 9 642 46 592 73 263 28 486 22 43 61 248 1 176 20 581 74 785 85 566 79 215 91 886 53 884 62 687 99 40 98 122 59 661 26 310 58 16 87 407 29 322 45 546 97 100 8 281 35 481 83 883 60 854 16 368 7 529 52 319 64 597 47 942
17 397 18 763 2 412 58 531 21 410 94 248 78 707 8 71 46 823 73 412 35 777 66 883 44 668 32 794 67 44 45 980 61 290 31 855 97 399 28 469 42 738 77 850 29 601 1 568 51 330 76 943 64 142 22 496 70 907 7 511 98 991 11 30 30 310 13 24 87 645 54 495 60 964 16 629 74 779 34 806 12 581 62 138 93 97 43 59 52 304 33 614 84 53 10 895 69 777 68 620 72 236 95 427 40 24 38 472 59 469 5 588 53 998 4 515 27 823 89 853 47 267 15 395 55 209 79 98 19 563 41 219 71 199 92 148 57 455 6 330 82 61 81 437 85 751 26 602 3 899 37 186 36 421 65 127 24 856 99 312 9 733 86 409 39 939 48 484 56 824 75 976 88 621 63 203 91 832 23 996 80 10 49 251 96 790 90 62 14 111 0 596 25 791 83 487 50 941 20 367
16 637 0 899 78 11 2 545 1 329 91 80 90 770 74 67 69 487 55 201 32 449 63 810 95 946 24 10 64 265 99 462 47 566 12 607 80 843 89 977 23 964 26 213 11 422 93 598 75 423 30 221 52 12 77 259 27 454 21 104 92 940 57 892 37 27 13 388 20 850 87 5 51 256 40 938 59 738 33 956 73 905 82 320 66 421 42 881 43 628 14 906 79 962 61 483 56 581 36 616 4 117 25 929 86 334 62 252 15 524 84 233 22 484 97 874 7 678 53 376 88 789 31 124 17 887 58 95 70 789 68 449 34 815 48 998 71 575 67 10 98 976 35 848 49 760 85 441 19 766 65 938 76 768 46 181 3 481 41 641 29 570 28 406 18 77 72 151 94 147 39 506 83 139 81 170 60 647 45 634 10 376 9 521 8 998 44 693 5 723 54 4 50 766 96 806 38 692 6 623
14 698 23 540 29 992 63 242 61 161 91 742 3 401 79 80 89 617 82 241 55 970 60 882 20 361 11 151 7 913 8 280 16 750 76 782 27 549 39 835 72 45 57 602 58 342 92 106 48 976 85 584 59 171 31 686 6 596 88 168 47 647 12 748 87 302 73 845 21 61 86 799 65 765 46 565 77 459 43 672 2 747 18 72 44 515 1 595 81 718 17 95 53 35 30 831 9 651 4 970 19 782 95 961 96 330 15 581 36 732 97 142 98 556 33 344 22 124 24 187 42 313 69 514 38 322 84 578 99 974 37 161 80 388 66 388 10 267 54 593 25 630 40 269 75 723 67 327 56 709 51 752 68 316 32 104 62 905 0 96 34 903 64 123 93 331 49 977 83 433 70 919 45 334 5 377 13 712 52 122 28 586 50 878 78 338 26 824 74 123 41 988 94 494 71 404 35 152 90 267
77 406 82 518 4 184 83 299 96 860 60 57 68 599 20 229 8 897 41 503 36 149 93 440 76 28 34 460 53 280 94 949 56 592 99 572 5 936 40 335 15 631 2 354 31 872 11 602 70 770 0 238 57 292 67 47 88 402 24 465 35 806 44 905 17 289 48 8 14 195 18 743 33 434 13 691 29 962 84 630 74 583 92 489 23 781 43 379 90 561 98 602 51 760 64 682 80 121 65 256 6 526 79 197 52 973 16 363 49 258 91 701 58 783 21 304 47 411 61 542 85 719 63 421 97 737 19 450 62 193 59 396 87 637 73 84 66 737 50 593 95 61 39 159 42 139 71 193 12 652 54 595 30 471 7 313 81 743 9 660 10 993 1 768 45 132 26 471 72 15 27 642 37 886 75 713 86 547 69 842 25 579 38 749 78 600 3 572 22 886 32 962 28 74 89 428 55 736 46 95
40 286 86 990 60 450 1 476 69 744 43 35 55 61 76 926 92 972 25 60 3 882 66 791 75 92 65 927 32 158 26 392 14 135 63 987 91 981 72 315 99 611 97 473 81 296 54 209 50 625 90 857 28 728 94 117 42 503 17 742 2 898 62 779 9 412 61 599 85 901 53 361 88 948 51 947 19 606 78 264 4 450 84 216 82 205 56 54 33 989 48 616 15 936 67 340 47 27 46 17 39 413 35 399 12 939 68 648 45 749 30 981 73 191 70 697 21 324 0 670 83 374 20 581 27 245 22 893 89 119 41 672 77 211 64 9 8 193 23 605 80 586 18 612 37 424 10 353 24 451 96 655 57 217 74 929 44 422 34 280 6 543 13 145 59 322 79 809 31 270 58 938 52 208 38 22 11 533 5 743 87 918 36 635 16 913 7 813 49 207 71 879 95 972 98 516 93 703 29 82
31 116 15 294 20 77 92 246 33 31 24 418 49 209 65 316 18 412 63 757 8 180 37 991 85 782 23 983 17 487 81 741 25 386 11 293 46 988 91 743 42 855 52 928 35 601 69 510 10 229 26 674 13 947 28 440 68 837 59 720 44 678 99 494 6 177 47 888 29 786 94 547 0 901 79 600 38 858 64 83 74 842 1 897 93 606 66 253 51 356 48 142 82 721 73 95 43 337 9 85 72 5 32 469 87 921 71 720 83 401 4 453 16 573 5 808 34 780 60 497 2 128 12 976 54 740 62 906 75 819 21 9 36 927 80 990 50 389 90 127 78 555 98 614 40 567 19 191 3 457 22 711 77 301 7 587 67 643 45 547 95 640 89 588 57 550 61 298 53 568 27 155 76 803 55 682 41 263 96 852 84 624 88 465 30 433 70 607 86 884 58 602 56 279 97 700 39 351 14 940
58 411 27 458 80 207 98 507 59 926 94 189 1 967 26 688 73 997 37 618 14 130 63 644 99 82 23 903 74 525 17 813 54 439 42 652 38 971 3 66 2 725 15 848 84 354 4 313 72 51 79 218 81 114 95 658 67 609 24 813 39 462 44 360 29 892 34 654 71 123 57 68 36 772 70 597 90 445 41 37 20 257 85 998 52 553 77 664 96 141 53 843 65 317 7 775 35 122 32 144 69 180 60 761 43 76 55 914 9 270 89 351 75 625 12 284 83 411 19 726 11 941 49 496 28 504 82 326 91 987 97 895 40 778 92 398 45 157 13 197 8 992 68 233 51 476 10 348 61 989 50 561 62 363 78 667 66 602 0 790 88 862 5 42 86 66 22 971 87 896 25 85 46 935 47 806 31 162 30 699 33 283 6 234 21 95 48 809 76 457 56 571 93 500 16 528 18 905 64 573
17 285 36 792 88 690 64 617 82 323 89 935 77 865 76 388 39 713 15 251 49 552 55 198 91 486 1 407 50 139 51 876 14 533 24 653 78 883 34 763 47 63 5 481 85 317 35 906 80 410 2 557 62 13 40 954 57 667 83 694 71 868 8 21 74 920 38 378 29 40 12 360 63 360 4 365 69 578 10 326 98 123 9 879 32 35 30 922 0 742 60 771 99 936 31 752 22 182 45 854 19 469 41 89 6 38 21 34 56 374 73 514 90 644 72 247 42 920 87 80 70 21 92 869 66 837 95 410 65 129 25 464 81 343 75 394 27 617 53 312 48 308 3 193 44 117 52 635 54 799 97 318 79 610 96 457 46 624 93 131 67 624 86 285 16 57 94 645 33 82 58 867 18 17 68 725 7 551 11 562 59 294 13 192 26 733 28 1000 23 779 20 615 61 229 37 676 43 841 84 716
36 921 74 580 9 634 4 210 29 994 5 363 92 480 28 919 3 23 42 95 73 116 63 913 77 735 8 908 34 59 16 18 26 735 98 264 89 587 25 297 18 943 23 780 47 355 64 158 43 983 82 324 55 712 81 130 87 728 72 748 27 412 52 593 39 941 80 190 32 112 58 365 1 567 13 468 6 762 99 768 12 504 31 790 83 995 97 125 15 823 19 17 76 895 22 76 59 842 2 365 48 327 67 416 38 562 75 361 51 779 88 439 49 216 21 236 68 544 79 621 65 581 62 379 93 602 86 205 66 936 46 266 35 763 24 790 17 328 45 505 84 898 20 821 40 273 53 797 90 710 70 85 11 516 57 207 56 161 41 32 78 566 54 845 71 338 91 928 50 586 30 819 69 234 44 790 7 715 37 270 94 889 85 342 95 914 61 661 14 385 96 77 60 510 10 308 0 591 33 505
35 761 32 38 52 674 50 771 33 918 83 726 19 820 97 979 96 937 58 418 1 365 90 41 69 95 28 5 11 231 93 819 29 261 67 15 0 309 91 656 61 956 99 995 2 36 8 743 65 713 21 718 59 739 98 165 95 3 94 319 62 591 57 889 56 678 44 103 73 615 15 342 92 180 77 717 53 103 40 444 22 843 7 454 86 631 82 315 34 546 75 624 17 427 71 294 26 748 64 610 14 198 76 184 45 447 30 274 39 975 72 885 55 87 87 626 13 62 37 863 25 196 60 208 27 680 23 748 4 866 3 584 43 53 12 416 80 950 41 104 79 283 5 789 46 174 81 639 38 155 36 755 24 961 10 299 89 41 66 125 20 270 48 399 18 322 85 98 51 585 68 77 88 510 84 53 54 864 6 253 16 756 63 322 49 467 70 210 74 53 31 156 78 946 42 789 47 952 9 768
29 200 77 729 58 413 76 688 22 733 9 122 16 94 55 701 62 754 18 10 40 766 90 740 24 598 21 354 1 701 99 435 38 461 15 65 17 124 63 921 46 103 59 492 81 539 28 247 73 87 42 178 48 691 94 31 92 186 34 51 4 845 51 839 56 199 11 356 83 208 8 586 70 230 96 18 52 498 61 371 36 817 41 225 49 342 7 607 23 943 37 767 19 20 80 78 71 407 31 386 85 598 98 118 84 122 89 650 43 742 3 444 27 25 74 76 12 13 66 591 47 45 93 60 67 814 39 723 75 582 91 439 5 921 13 623 97 683 54 626 88 868 87 540 0 144 33 827 45 372 44 946 50 854 95 170 57 281 35 920 26 68 79 523 72 775 6 391 78 907 68 939 86 217 64 252 20 71 14 915 82 792 10 841 30 865 25 46 53 408 69 79 2 545 60 732 32 588 65 154
44 121 47 176 91 440 64 73 68 837 69 877 16 28 53 424 30 911 37 119 8 81 39 820 15 263 46 665 85 620 63 634 65 159 3 123 28 239 12 772 40 708 98 493 99 327 74 1 48 576 78 868 84 432 83 64 45 245 87 399 93 868 6 617 29 364 75 8 66 754 82 360 41 779 71 250 36 507 86 199 76 965 34 627 94 489 89 134 52 44 10 231 90 832 80 642 23 777 54 910 27 70 43 879 97 404 11 43 67 119 9 307 96 375 38 362 60 776 51 89 88 428 1 486 92 373 5 167 19 151 26 100 59 311 79 309 13 527 14 871 81 317 31 697 62 534 95 417 25 411 56 43 22 879 61 514 0 456 55 138 18 103 21 504 17 513 7 842 35 316 72 684 57 395 42 947 70 954 49 68 32 782 50 55 77 164 58 819 33 237 24 423 20 936 2 337 73 433 4 42
2 579 58 248 88 261 71 156 61 900 80 52 77 925 67 855 92 917 63 534 21 287 64 944 54 363 48 902 42 76 60 320 84 175 1 842 38 488 49 125 30 452 29 223 17 876 56 653 20 857 40 282 0 293 27 583 11 977 3 60 89 53 18 6 9 621 68 176 99 720 36 434 78 740 86 594 46 921 22 700 45 265 39 542 41 34 7 702 19 746 12 458 96 835 74 149 28 577 24 586 5 993 14 373 43 915 65 6 69 560 59 439 57 893 51 761 82 731 25 97 94 679 32 872 95 240 15 706 44 977 6 932 34 513 90 696 62 442 35 71 87 941 72 208 81 927 16 911 76 517 66 346 13 992 8 922 52 954 4 438 47 46 33 295 10 387 98 823 70 761 91 164 23 204 83 682 93 158 73 914 50 707 37 906 26 581 53 513 55 516 79 684 75 201 97 40 31 173 85 666
21 425 71 717 53 99 22 327 57 827 90 613 38 675 52 526 6 536 13 721 93 37 82 39 44 219 49 470 67 650 11 726 91 523 69 671 0 662 59 441 60 359 98 625 17 200 61 295 29 425 54 395 73 927 1 768 46 483 64 527 24 631 83 396 43 510 15 793 42 313 7 660 84 954 95 620 36 24 86 727 37 120 79 547 81 119 18 514 70 843 8 347 99 49 55 104 4 244 40 810 88 224 51 257 33 165 75 171 30 7 92 58 9 277 14 554 26 75 31 496 19 418 62 294 56 188 72 314 25 637 96 520 5 25 16 363 50 999 66 471 10 753 12 457 48 778 20 845 87 918 45 597 27 82 28 185 89 412 47 471 39 90 58 761 68 744 2 13 94 914 76 116 77 267 34 424 78 902 80 82 32 318 23 835 65 819 97 545 85 23 63 672 74 634 41 885 3 65 35 553
40 247 43 538 14 322 56 712 79 579 36 57 84 662 88 844 31 229 62 773 78 432 99 752 41 319 48 745 16 273 22 689 92 140 33 688 95 241 18 508 75 208 72 640 21 634 8 106 45 728 83 811 10 157 42 794 11 393 35 276 76 764 86 921 29 828 54 219 1 518 55 408 9 574 77 909 3 217 70 73 27 478 94 251 87 937 12 623 28 120 37 828 57 934 0 362 64 311 17 66 15 693 38 4 68 159 90 22 59 597 2 811 58 415 67 689 96 897 20 611 63 37 32 873 81 909 34 216 24 764 26 580 50 146 80 308 97 849 91 724 51 60 4 307 39 708 25 206 85 714 13 393 23 161 66 240 73 781 69 851 7 733 60 799 74 689 19 275 47 766 65 514 82 74 71 722 5 148 93 279 30 624 98 1 6 739 46 976 89 554 53 280 52 778 61 66 44 633 49 754
70 22 98 793 40 355 13 483 62 128 16 979 6 136 68 200 66 349 80 992 85 345 56 969 49 220 45 706 22 124 26 757 83 730 57 71 72 28 35 506 48 17 2 40 89 990 30 406 84 695 44 94 47 950 37 496 69 491 61 120 36 159 33 645 76 778 27 363 52 634 63 143 87 128 34 294 17 94 12 216 93 258 32 64 51 950 65 359 0 135 99 689 24 72 92 933 59 975 41 458 60 537 42 983 5 12 88 185 75 174 77 208 28 397 81 613 96 917 20 242 74 146 10 923 55 170 11 520 50 625 19 955 67 125 82 371 79 639 23 450 8 441 97 815 71 810 94 732 29 128 1 346 14 91 21 77 38 985 3 728 46 777 25 269 7 532 86 558 58 544 78 542 43 316 95 305 64 897 53 475 15 651 73 874 9 955 31 231 90 699 4 784 18 31 39 854 91 792 54 754
75 209 30 844 79 868 10 624 53 578 85 384 58 850 22 668 7 562 47 189 40 484 56 139 64 83 97 741 87 296 1 226 8 705 98 714 25 117 51 758 55 238 41 539 2 187 94 740 88 34 13 383 34 273 18 306 45 903 42 41 62 560 27 72 77 378 26 696 39 572 63 15 52 102 76 313 54 810 99 524 33 82 59 179 35 757 84 912 89 835 14 447 70 875 17 223 38 740 60 362 3 205 24 515 80 417 4 657 43 659 48 229 20 308 66 176 50 541 68 584 36 982 6 870 67 359 81 186 71 575 49 49 57 596 91 71 44 1 0 697 95 923 72 843 74 831 32 804 92 839 37 356 69 419 83 294 21 160 28 194 86 596 65 610 11 559 90 140 61 214 96 625 9 742 93 969 12 595 73 141 31 974 15 647 16 744 19 27 82 954 23 707 29 667 5 148 78 737 46 694
79 928 13 158 98 417 54 639 94 859 74 851 1 279 29 547 49 479 76 6 12 371 64 535 73 749 63 797 60 927 86 37 52 609 90 247 30 952 38 834 78 726 58 636 99 638 7 331 37 993 41 107 62 646 82 519 66 459 44 268 18 110 24 886 71 607 69 963 40 552 42 124 83 364 47 869 8 32 11 313 45 509 55 91 85 624 59 776 4 236 96 248 53 370 35 266 32 605 95 688 51 541 3 871 72 182 15 447 92 737 17 472 97 132 80 363 46 397 27 731 39 177 2 166 93 816 56 660 48 250 19 452 88 36 33 597 43 293 25 694 6 262 16 562 34 496 28 49 91 890 61 147 9 531 14 974 67 20 23 743 89 103 36 823 0 833 77 129 50 17 21 914 26 596 75 186 31 775 87 301 10 844 81 235 70 443 22 670 65 211 68 996 57 285 20 654 84 497 5 166
23 650 1 218 16 151 40 554 57 59 59 236 70 695 84 652 77 177 48 269 55 912 31 959 42 475 80 231 62 400 79 198 78 58 22 403 94 747 52 172 18 324 85 334 25 24 95 585 30 60 53 200 36 34 27 122 72 587 50 579 75 819 12 828 93 432 83 124 8 420 76 700 37 123 6 393 2 498 89 438 64 487 47 63 43 923 54 976 14 781 0 302 44 902 82 762 39 437 97 43 99 649 17 940 29 544 87 635 92 35 56 252 60 457 71 247 68 385 32 218 4 841 58 8 34 182 45 138 11 18 98 752 41 764 74 14 15 947 26 883 90 575 10 741 13 938 88 880 49 240 20 468 81 745 9 104 35 304 73 311 24 135 86 537 63 978 65 405 7 102 66 631 69 75 19 773 91 709 96 432 67 725 46 424 28 995 21 10 3 967 51 132 61 732 38 932 33 448 5 82
3 993 70 62 1 882 37 118 47 471 32 557 45 884 14 161 49 130 63 535 96 288 83 20 91 179 78 167 98 251 74 930 4 212 31 822 71 402 85 290 48 692 58 222 95 498 97 456 64 141 38 724 25 656 20 487 75 323 79 994 53 711 67 750 89 383 5 190 34 303 76 84 52 410 86 610 10 115 66 73 87 765 26 248 15 387 41 522 9 397 30 930 40 960 44 520 0 132 99 236 39 974 19 446 7 466 69 879 12 835 33 822 24 603 62 162 84 902 59 207 94 497 51 703 2 35 11 268 65 906 88 583 17 754 22 508 72 709 93 667 46 775 21 985 56 558 55 736 28 677 43 807 23 713 92 766 82 932 16 620 6 715 18 93 35 714 80 438 61 308 90 948 27 165 8 813 73 40 68 568 60 757 57 510 13 140 29 774 50 864 36 97 77 670 42 957 54 912 81 113
50 934 15 139 86 159 81 421 62 625 72 242 9 242 11 775 5 516 0 14 63 667 41 248 48 629 17 518 35 857 57 253 3 860 58 156 37 803 23 579 68 409 39 867 83 841 55 715 42 584 52 548 78 963 49 937 85 943 96 309 88 627 53 327 74 688 34 775 27 117 46 313 70 169 18 250 14 727 71 549 45 753 59 623 38 11 80 801 87 973 95 457 93 65 19 168 2 289 31 785 69 25 92 26 98 642 16 597 99 551 7 535 40 39 77 957 36 95 26 464 94 240 65 929 64 600 47 299 21 183 32 930 79 509 6 369 13 899 54 332 43 22 51 349 1 212 73 524 75 517 91 3 84 1 67 300 22 125 25 450 10 140 8 752 30 181 20 623 29 239 97 292 66 385 33 696 82 71 61 404 60 649 90 426 12 358 89 479 24 275 76 792 44 728 56 945 28 364 4 121
35 252 51 572 99 676 66 931 25 770 89 114 86 976 20 242 19 451 43 402 75 776 85 191 18 323 2 820 30 56 24 751 37 467 57 59 56 668 42 833 54 595 40 366 23 805 50 315 90 949 3 786 58 824 68 714 81 478 44 776 70 150 63 436 16 21 31 278 64 862 38 477 12 525 69 13 41 325 14 281 9 288 32 311 22 256 34 812 98 89 5 618 93 161 71 172 45 827 4 942 8 557 65 999 33 440 62 239 79 422 46 935 83 985 13 774 72 636 77 934 28 573 7 914 84 574 11 360 21 933 26 583 91 526 1 100 87 371 80 761 47 379 82 302 49 291 97 791 39 72 15 356 96 778 59 982 95 497 73 707 74 531 36 265 17 214 67 165 52 81 78 274 61 824 53 601 88 230 10 920 27 425 55 800 6 777 76 308 48 680 29 767 92 318 60 90 94 514 0 518
49 816 71 145 34 532 18 260 98 570 90 654 50 372 91 36 79 571 96 268 68 607 39 560 54 895 87 160 97 685 92 272 94 418 6 228 48 825 82 591 9 135 42 850 59 852 25 819 63 671 47 474 66 49 56 831 37 733 61 634 21 884 83 518 84 815 77 634 73 332 74 278 40 647 76 41 7 503 93 863 57 703 27 175 58 101 5 903 26 634 24 783 67 988 19 571 32 711 86 152 17 418 8 107 53 505 81 122 70 354 1 691 60 178 20 480 0 125 44 874 2 150 46 573 75 946 12 401 95 155 89 271 13 688 23 9 10 47 85 915 3 687 51 473 69 634 28 891 78 759 64 931 41 298 4 899 80 209 38 922 30 629 33 84 14 481 11 371 62 232 65 658 72 293 43 92 22 646 52 529 55 239 88 573 99 213 15 423 29 558 35 578 36 443 16 733 31 987 45 434
92 46 74 431 67 639 50 95 31 736 12 270 18 882 86 954 25 321 17 79 76 806 1 738 98 862 97 42 87 250 30 57 93 984 60 312 13 978 59 868 84 728 46 489 47 580 51 660 23 126 73 546 15 150 20 325 79 96 69 848 53 450 56 515 58 215 7 803 95 491 72 652 81 878 0 986 55 90 32 359 29 444 49 343 14 625 68 526 45 265 44 54 78 224 75 154 28 596 36 975 63 478 6 620 89 755 4 6 61 855 10 451 96 828 33 843 62 524 82 751 54 24 35 275 38 745 11 409 22 840 57 219 8 423 94 13 9 583 19 716 64 138 43 77 21 990 70 231 39 12 80 971 34 791 99 421 71 24 48 42 24 490 3 164 16 227 52 362 42 155 65 682 26 845 90 990 83 764 77 23 27 214 37 324 2 646 91 3 88 243 66 768 40 419 41 905 85 775 5 485
6 31 90 183 80 478 24 1 99 509 59 259 48 693 30 372 62 966 12 779 33 373 89 117 29 844 9 729 83 567 58 913 78 124 31 497 11 593 47 481 75 218 7 337 81 566 71 614 82 422 64 244 32 372 91 596 4 101 84 714 25 391 76 696 67 691 37 760 22 131 97 584 38 979 14 455 70 215 93 733 74 617 43 460 1 220 49 751 68 318 65 708 55 828 18 470 36 395 44 761 35 248 40 704 85 833 0 141 72 306 19 492 79 917 86 313 98 129 73 313 92 201 66 683 60 91 88 19 20 141 28 811 77 5 87 996 39 325 56 744 2 333 5 691 95 612 61 763 27 97 54 796 96 902 17 111 21 408 51 644 69 443 10 940 53 838 15 590 57 591 13 327 63 253 16 231 52 350 26 95 46 926 23 611 45 893 41 575 34 503 50 730 3 660 42 827 94 879 8 754
95 903 46 889 0 621 48 441 22 628 61 709 69 559 55 368 13 470 71 968 38 222 74 895 96 904 83 566 67 101 11 137 2 838 39 227 58 571 15 429 77 461 24 898 36 598 52 461 70 387 84 402 49 248 51 823 20 329 62 253 66 542 72 846 86 533 32 749 65 66 53 620 23 27 30 813 89 570 34 174 37 180 33 82 60 257 6 492 94 23 64 429 35 92 17 715 4 667 76 982 40 343 99 297 21 271 80 541 88 102 78 437 56 992 28 760 12 128 44 160 63 338 43 565 75 365 45 508 7 562 29 690 19 8 98 479 47 143 10 177 50 615 8 532 92 161 68 561 90 271 79 934 87 66 93 299 91 645 3 74 73 938 5 842 42 343 1 536 26 150 97 429 59 313 14 717 25 608 31 13 27 508 41 153 9 154 81 278 85 369 54 784 18 531 82 356 16 491 57 311
50 300 40 874 55 401 78 516 79 404 95 250 96 3 43 834 88 15 86 724 27 268 60 736 49 406 24 181 28 462 37 645 26 680 97 726 30 332 15 595 39 39 87 589 59 808 3 5 93 701 56 805 67 149 58 45 47 756 53 949 5 470 48 166 69 477 4 143 46 349 89 155 45 232 29 95 7 704 92 739 73 218 22 822 14 790 10 146 51 557 65 786 36 464 71 333 91 41 17 643 76 18 2 409 54 152 1 957 35 944 94 272 62 247 11 165 75 998 61 985 44 865 18 770 12 439 68 475 38 958 72 754 83 319 77 518 33 728 57 606 63 948 74 174 25 838 31 187 52 591 41 156 82 73 99 157 70 513 66 731 34 75 64 537 90 552 13 292 80 672 6 584 42 721 20 495 85 293 98 324 32 999 8 46 84 13 23 312 21 33 16 359 81 83 9 112 0 714 19 615
45 297 38 241 23 762 11 678 90 286 53 231 70 778 95 554 61 423 73 202 66 317 5 635 89 76 85 876 56 113 43 400 88 427 86 114 50 869 44 37 77 394 25 28 1 557 71 514 48 645 99 74 97 688 34 561 46 520 83 428 3 179 94 131 62 279 57 822 37 678 12 543 21 25 20 919 52 708 14 400 29 730 79 877 15 936 59 794 63 463 6 959 41 234 2 769 33 917 96 991 4 153 51 646 16 763 68 737 19 843 0 431 42 934 69 68 17 408 27 130 93 402 13 507 9 893 49 94 55 109 22 72 10 644 75 126 54 992 91 463 60 96 80 938 98 408 24 467 82 726 7 699 78 777 26 455 72 791 40 491 81 873 64 131 74 362 58 743 87 98 47 704 35 142 18 251 31 761 39 746 92 933 8 416 76 740 84 833 30 420 32 484 65 201 67 924 36 256 28 574
30 537 9 419 34 122 77 76 44 835 76 567 64 891 90 523 58 861 61 152 67 331 81 682 59 141 52 802 0 658 92 91 39 125 70 85 12 113 91 200 28 93 66 192 1 131 16 598 10 427 68 394 72 382 31 136 50 701 27 844 47 390 51 707 14 959 88 742 78 424 95 681 29 688 21 116 53 115 97 813 94 359 19 709 8 378 38 250 26 603 98 609 63 231 75 887 3 135 23 852 84 81 73 363 54 532 18 994 40 326 35 161 41 33 5 865 22 140 32 824 65 622 82 406 17 914 62 610 57 622 46 245 83 131 15 151 33 963 20 968 96 746 86 149 87 515 45 35 11 313 55 918 79 264 56 162 99 947 49 710 80 293 25 792 93 170 60 256 6 212 71 365 85 258 69 436 89 12 36 994 37 925 4 335 48 920 42 508 43 208 13 502 74 91 7 67 24 562 2 256
86 463 82 559 72 580 6 320 35 765 8 774 76 356 73 348 89 247 92 139 57 660 77 189 67 594 61 718 20 351 36 171 27 631 66 940 55 628 63 860 7 303 34 179 90 242 53 376 65 870 0 972 88 836 62 604 26 649 38 846 84 726 75 985 64 874 81 227 74 85 29 585 48 746 54 841 45 758 16 158 71 894 3 95 56 460 96 695 40 50 30 889 17 933 11 367 31 177 46 547 14 918 95 171 25 679 99 942 50 842 94 592 5 286 80 137 87 714 15 111 69 564 13 487 44 958 93 943 49 294 79 529 2 521 28 741 12 149 41 889 91 875 59 105 9 663 22 778 19 641 39 528 33 361 47 110 10 423 70 978 51 376 32 582 78 565 42 864 37 383 4 368 98 631 60 292 18 730 85 240 23 206 43 868 24 257 52 53 58 412 1 628 97 8 21 494 68 261 83 287
45 883 56 873 76 560 8 458 75 303 33 200 39 549 32 357 43 108 53 745 16 721 49 575 10 446 79 649 15 885 27 573 95 451 83 324 47 957 22 638 78 815 9 443 28 956 61 798 3 266 82 58 97 516 51 165 5 531 6 277 89 243 13 619 35 431 31 30 7 841 63 467 52 658 38 558 2 558 12 385 90 469 17 646 11 801 19 873 4 72 84 104 21 162 29 126 70 791 23 343 44 17 93 851 71 960 26 943 88 280 59 385 14 605 1 139 87 523 96 782 50 429 73 522 81 744 24 622 20 573 57 180 67 289 98 97 42 851 80 206 68 519 30 665 85 611 72 56 48 8 25 974 34 186 77 104 36 553 69 127 40 424 46 349 60 398 37 279 55 587 18 729 58 70 91 970 99 374 94 587 65 484 54 923 66 296 64 545 62 112 92 819 41 657 74 919 86 365 0 256
6 815 56 78 67 683 12 8 45 575 35 780 8 44 49 680 14 424 17 667 86 276 5 605 61 353 16 281 33 809 76 182 20 546 38 820 24 258 29 684 31 351 50 23 4 332 30 871 37 497 27 94 51 688 42 503 2 711 74 898 10 928 59 876 23 379 28 377 53 576 75 930 96 255 82 213 81 193 39 948 13 909 46 7 62 88 15 492 1 134 25 328 19 998 36 572 44 858 18 52 55 313 22 148 65 966 57 531 73 551 92 952 21 84 71 525 98 578 41 141 60 332 94 642 88 375 70 384 83 456 58 195 52 345 54 436 97 182 48 400 84 242 89 230 64 158 26 943 85 394 9 462 32 75 95 590 72 96 80 524 93 983 69 45 34 773 99 325 7 422 87 859 40 488 66 537 90 637 77 907 78 212 91 986 63 411 3 394 43 349 79 546 47 805 11 704 0 753 68 409
10 432 50 361 60 180 81 426 42 735 91 103 95 580 25 609 98 893 73 462 65 620 12 604 47 748 99 475 74 819 36 323 61 668 54 506 2 204 8 741 5 695 43 131 64 912 0 848 83 361 57 23 58 431 71 637 21 933 14 789 88 838 66 326 55 778 79 923 76 339 62 548 3 564 53 267 28 348 11 937 45 591 30 861 84 837 1 943 52 351 18 123 31 343 97 707 33 114 37 229 86 182 82 874 87 183 80 712 16 435 56 78 46 808 29 381 44 641 4 228 96 51 85 788 17 739 70 926 93 767 26 940 90 274 20 640 67 89 9 920 15 260 19 225 69 445 13 943 40 679 49 896 68 122 38 167 34 646 7 104 23 198 24 951 94 650 6 514 78 297 27 304 72 994 92 109 22 86 75 536 41 621 39 533 59 708 89 331 48 124 77 909 51 643 35 709 32 541 63 946
76 585 55 168 32 642 86 13 70 268 75 775 41 839 56 4 52 778 0 965 48 338 74 327 67 452 83 685 13 230 18 402 53 329 46 79 38 832 40 108 88 318 98 995 47 698 54 370 43 108 85 445 50 565 20 944 44 786 6 973 31 577 87 205 29 9 4 113 64 936 92 826 14 71 73 970 37 57 94 64 21 914 28 832 95 705 72 547 19 190 10 931 7 299 17 310 65 10 90 879 49 936 5 644 2 821 36 82 97 202 63 568 26 590 59 126 60 970 27 994 39 865 35 334 79 529 69 327 81 533 51 582 23 284 42 939 68 418 96 987 71 480 61 670 22 40 91 900 33 901 24 56 8 698 34 180 9 64 57 778 25 386 45 357 1 952 78 707 82 454 16 675 89 377 12 339 84 432 99 170 93 263 3 312 77 635 66 28 11 714 58 58 62 561 15 75 80 984 30 149
27 713 83 680 23 33 96 875 36 374 15 925 97 36 20 67 22 803 12 621 21 262 47 906 9 147 74 414 6 42 78 396 98 469 93 88 25 556 68 679 17 228 3 645 60 64 7 397 77 268 76 533 49 336 82 812 70 656 48 908 56 290 35 195 32 585 61 986 62 743 94 147 64 553 92 224 14 792 46 927 33 950 0 242 24 172 53 994 79 665 95 621 26 492 87 60 29 14 63 14 50 263 39 448 91 303 99 220 45 433 1 917 67 513 42 35 72 166 5 359 4 615 30 974 55 901 73 73 18 613 57 280 58 431 44 850 41 621 37 615 66 103 13 265 65 421 85 118 54 955 40 70 8 730 90 766 34 553 89 6 31 654 28 864 84 477 86 362 75 516 51 649 10 390 38 765 69 900 80 354 81 321 71 216 88 82 11 755 43 100 16 300 2 337 19 916 59 117 52 900
17 629 7 440 88 787 58 884 93 766 31 710 85 82 13 913 48 569 21 157 98 140 53 711 47 672 18 331 40 995 83 185 70 577 82 602 62 371 61 200 65 972 27 768 60 52 50 603 87 493 28 17 59 229 30 416 8 314 72 563 16 972 73 252 23 63 78 174 26 762 84 548 1 205 86 270 19 427 2 841 6 745 92 566 0 779 36 602 12 40 11 59 14 540 41 72 20 920 3 754 69 108 5 187 56 546 37 815 79 931 90 148 32 564 54 467 99 795 95 255 10 267 9 665 94 808 46 792 38 869 64 581 42 47 63 446 51 292 29 497 71 922 15 296 45 879 24 174 33 281 97 635 52 338 66 179 39 565 91 709 55 926 96 925 4 869 34 633 77 476 25 195 35 348 75 351 49 218 43 669 68 290 76 999 67 416 22 809 57 350 89 346 74 780 81 761 44 917 80 134
56 441 84 956 79 188 57 484 54 294 49 855 41 26 91 799 10 931 62 960 13 561 23 58 98 463 68 319 32 107 1 247 22 629 73 578 60 560 95 16 8 188 90 339 52 37 61 876 43 661 85 400 20 281 51 456 35 832 40 678 72 634 31 342 0 63 11 499 33 821 64 455 50 436 28 471 21 202 46 817 87 334 2 150 65 413 29 853 75 470 38 269 81 704 36 111 7 521 58 678 93 494 3 515 69 278 15 553 37 818 9 865 89 999 82 769 45 358 96 268 19 764 25 289 53 17 66 196 97 386 74 337 83 608 48 126 94 971 6 441 42 956 17 317 99 656 5 64 70 500 55 992 26 465 18 137 34 113 44 640 86 604 63 547 77 15 12 595 59 596 92 676 24 876 30 354 88 681 16 593 78 73 76 667 71 789 80 500 47 61 39 828 14 543 27 531 4 753 67 805
65 608 96 729 37 734 98 256 46 467 10 907 14 547 12 440 16 434 99 209 34 18 76 963 66 75 87 894 85 730 2 206 54 169 58 678 26 223 56 627 22 719 79 508 80 437 41 161 7 775 8 733 83 588 64 697 97 737 50 364 27 973 31 592 1 839 89 707 3 227 55 510 61 101 68 963 47 333 51 273 92 358 0 552 62 72 29 223 25 689 15 611 82 17 90 918 38 275 93 237 69 103 36 418 44 262 18 325 5 967 77 242 67 446 28 255 49 689 11 311 24 220 88 10 81 712 91 403 95 324 73 243 35 287 19 17 45 433 53 355 42 927 23 575 63 65 13 162 4 101 78 405 60 875 21 278 20 288 71 961 52 572 39 924 9 512 70 48 94 944 84 98 30 434 72 282 43 462 33 822 17 152 32 411 74 997 6 855 75 413 48 866 40 626 59 446 86 382 57 448
92 924 94 272 8 596 38 542 33 710 40 379 3 966 35 99 61 723 26 466 20 84 13 313 99 305 19 359 42 230 73 827 81 299 17 780 16 339 34 829 4 106 96 798 30 389 25 144 64 206 45 823 14 377 54 969 77 239 11 95 5 196 86 356 36 72 60 421 1 297 57 26 7 3 70 935 48 16 22 428 78 575 88 948 37 496 21 3 32 365 29 386 27 261 12 678 43 379 0 746 58 517 18 791 59 743 47 876 63 340 52 466 51 774 98 471 97 671 80 99 72 533 66 137 65 421 75 627 31 907 10 752 74 674 9 47 56 346 91 35 39 837 71 733 76 778 82 128 49 561 6 763 2 14 69 282 95 377 53 894 46 842 67 542 89 340 87 740 90 457 83 218 79 825 62 14 23 270 44 75 15 164 68 894 93 832 84 410 41 101 24 649 28 241 85 179 50 98 55 336
13 375 61 545 44 371 86 137 7 689 73 81 49 851 10 293 21 334 71 97 94 422 52 550 34 374 17 261 19 406 18 87 69 644 0 966 96 280 66 16 1 267 37 679 43 371 54 604 32 6 91 718 92 464 63 880 38 884 57 170 75 813 12 443 14 360 16 39 48 724 74 621 9 847 41 932 78 329 93 829 80 362 5 741 50 72 95 211 11 803 64 746 31 941 85 510 79 84 22 811 4 885 29 322 45 850 27 838 8 73 77 738 51 697 88 303 76 363 59 343 84 594 15 506 20 176 23 442 90 103 68 592 67 478 53 756 42 504 2 372 89 591 46 23 39 413 60 137 36 116 3 591 55 379 58 650 62 925 82 595 87 316 47 229 97 836 56 187 26 503 35 845 30 801 25 573 6 966 83 626 98 88 65 607 40 790 28 79 72 647 99 283 33 66 70 24 81 803 24 578
20 568 39 278 87 595 98 774 5 661 97 825 11 964 34 401 79 804 15 553 88 819 90 555 30 313 12 488 58 841 51 340 14 268 41 423 60 96 82 879 78 569 96 364 26 908 57 710 3 229 0 93 28 821 68 904 70 763 1 308 10 833 13 492 48 844 7 470 63 598 31 432 62 516 73 881 37 557 61 955 23 425 83 466 95 2 25 347 69 991 93 257 64 224 76 931 94 879 2 721 74 761 67 117 71 702 24 992 32 219 84 160 9 705 19 615 55 327 86 934 53 366 75 654 21 267 99 885 40 798 54 104 45 598 47 424 36 487 85 94 72 443 56 561 29 942 35 642 59 583 49 909 80 554 22 690 27 957 17 819 65 267 46 255 81 761 42 11 44 32 33 370 77 882 89 272 91 696 52 218 4 648 92 401 50 9 38 996 18 860 16 665 8 221 6 23 66 143 43 537
22 194 10 994 65 843 90 791 45 48 41 581 82 397 38 110 1 365 66 529 76 428 19 857 28 284 97 725 56 172 53 941 34 437 89 670 33 355 48 898 88 270 11 449 91 221 21 597 87 46 50 512 51 874 14 749 85 514 27 96 54 116 63 408 8 689 64 555 3 591 30 242 73 50 20 990 31 897 75 458 37 21 13 209 81 66 24 864 43 399 35 318 7 605 67 734 5 135 15 304 0 19 17 779 68 821 61 338 74 457 70 734 58 26 29 16 25 568 77 749 78 11 98 286 72 314 84 65 79 103 49 388 83 828 71 814 6 304 42 650 80 823 52 388 95 654 46 334 62 529 99 845 44 471 94 535 59 40 9 964 18 235 16 196 32 519 12 102 40 11 36 6 86 929 69 808 93 209 55 847 2 657 60 276 23 795 4 286 47 340 92 441 57 897 39 257 96 511 26 421
44 518 33 949 61 762 18 394 36 548 1 276 16 110 32 179 47 40 83 203 43 186 23 178 21 860 76 295 25 713 29 463 13 835 3 284 34 296 63 550 78 719 98 50 0 59 86 374 99 486 92 884 53 239 91 362 73 83 17 150 12 554 62 653 66 513 65 66 31 847 27 431 82 931 30 23 37 405 7 406 79 342 69 959 9 655 60 227 72 96 46 948 84 710 45 851 71 585 42 998 24 747 97 166 20 447 68 931 80 353 55 751 5 721 41 259 67 558 49 497 2 233 15 199 39 563 50 898 56 556 59 902 90 577 19 334 70 134 57 211 96 547 87 763 51 246 95 87 4 146 14 700 11 569 26 702 48 563 75 437 8 74 58 969 38 549 94 818 22 687 6 791 81 775 28 844 77 167 74 352 52 334 10 849 85 799 64 328 89 596 54 431 88 155 35 5 40 948 93 405
82 410 78 53 72 594 7 477 5 155 81 598 8 264 18 930 53 92 79 619 32 690 71 466 49 985 89 816 69 859 75 16 9 401 4 683 50 633 96 793 74 364 86 751 21 915 57 264 39 936 59 342 31 467 67 496 1 131 68 354 51 894 64 294 12 987 70 392 83 655 55 169 91 1 0 841 62 988 3 511 15 348 30 231 92 673 40 173 11 826 54 224 46 64 10 970 88 1 65 506 43 67 2 673 13 972 23 131 77 408 47 353 60 697 99 332 80 962 90 642 34 31 28 738 63 432 16 118 44 669 95 824 93 703 66 954 26 333 20 588 48 611 38 512 98 583 58 972 37 251 41 803 17 786 45 133 84 33 76 813 25 749 61 208 27 953 94 512 29 564 97 442 19 209 14 447 33 134 22 990 35 711 24 936 6 939 36 280 85 193 56 578 73 491 52 369 87 820 42 541
85 250 79 650 28 312 69 377 36 631 38 599 54 971 11 486 7 724 13 922 70 66 87 717 40 487 86 193 22 319 52 859 8 103 26 469 29 971 94 144 37 67 76 536 84 676 45 663 44 980 71 618 41 122 12 540 74 994 82 135 98 148 9 604 10 788 24 792 63 272 49 870 18 473 59 669 68 527 77 629 15 644 61 229 0 582 43 462 47 357 62 481 92 665 17 429 6 153 31 675 57 130 32 982 50 115 5 86 56 535 23 618 60 44 30 930 80 682 97 689 81 70 90 662 93 961 95 990 72 207 34 242 2 126 33 123 91 961 4 129 27 737 58 673 39 302 83 991 19 922 88 908 42 488 53 965 99 811 1 954 66 71 64 590 46 985 67 790 25 579 48 860 14 387 35 109 89 681 96 860 20 690 78 932 65 187 21 611 75 97 73 188 16 912 55 19 3 71 51 316
44 363 55 903 63 687 84 41 82 71 18 711 74 881 59 267 60 383 58 175 25 337 98 815 11 443 43 130 95 988 32 333 67 863 40 663 89 51 3 501 15 910 99 701 90 433 81 635 51 501 31 705 36 398 4 52 39 626 0 568 92 902 56 868 6 194 50 827 64 340 30 374 53 161 46 63 45 63 19 519 71 621 28 741 29 87 41 871 8 996 88 885 13 937 96 269 1 171 33 257 87 237 91 406 7 440 93 353 69 529 49 497 9 383 77 628 37 382 86 82 72 73 76 389 80 704 68 857 57 923 35 817 65 828 66 606 75 995 5 19 47 209 2 444 97 549 34 818 78 449 70 783 54 91 42 369 22 665 61 771 79 507 24 664 17 516 20 122 83 162 23 772 26 358 62 314 52 374 48 160 12 404 10 297 16 690 94 325 27 713 73 645 85 442 38 206 21 994 14 52
46 574 69 553 77 43 98 37 23 308 41 394 4 867 30 770 80 518 70 498 87 354 42 691 66 650 60 55 33 948 90 727 58 752 31 617 72 309 21 737 44 382 75 505 26 859 24 981 9 839 36 669 51 459 13 94 68 171 37 548 65 484 15 69 39 120 97 323 14 96 50 544 25 478 22 33 32 481 63 508 56 704 38 622 28 928 89 792 35 325 3 922 85 272 96 761 81 198 5 501 12 226 73 451 2 643 92 395 34 481 54 11 20 583 83 809 79 461 52 574 88 986 48 601 93 677 94 812 1 948 76 653 64 869 27 575 91 470 55 324 40 183 29 338 59 917 7 286 62 822 57 240 47 512 78 326 43 806 82 803 8 81 6 435 53 920 10 573 16 592 17 314 95 257 99 406 71 835 84 580 74 833 11 322 45 74 19 824 0 705 67 262 61 606 86 141 49 981 18 495
69 490 78 285 85 674 49 88 6 65 31 217 90 497 51 38 68 79 71 397 0 145 56 465 62 428 89 528 72 51 15 353 39 371 46 923 79 911 34 874 9 377 91 443 58 788 84 190 59 856 28 349 82 948 63 406 20 611 5 69 60 237 99 188 96 828 30 778 14 60 11 208 26 201 50 745 41 613 21 133 7 725 25 349 33 277 44 512 76 787 74 640 67 608 73 588 8 886 94 305 40 6 66 116 27 251 57 842 97 721 4 494 45 296 75 180 18 330 61 632 35 902 24 177 70 681 2 851 54 953 23 998 77 514 65 936 36 792 17 491 37 244 81 771 80 840 52 441 53 854 10 747 19 59 88 711 13 755 83 18 55 342 64 992 48 796 12 471 38 424 86 684 1 940 92 798 43 222 42 41 93 503 95 689 87 267 16 295 22 451 32 53 98 61 29 901 3 937 47 412
29 51 7 331 11 525 62 970 85 18 16 509 48 520 18 326 61 839 95 624 31 39 28 911 43 662 70 124 8 508 81 144 47 177 37 62 1 746 50 906 25 981 89 33 65 591 39 388 41 358 19 304 24 986 36 945 75 67 33 307 94 859 91 175 38 620 86 500 15 378 67 327 55 792 87 805 80 991 77 190 83 451 64 687 72 265 76 175 71 988 60 609 46 378 22 250 84 308 98 908 21 391 14 733 5 682 79 175 63 414 32 342 9 788 58 179 66 720 78 962 20 640 59 877 92 61 56 565 30 377 4 211 73 399 82 870 26 77 35 637 93 415 0 30 27 859 90 242 99 964 12 286 96 290 6 716 88 954 74 498 45 524 44 961 97 94 40 685 23 673 10 830 53 272 34 90 52 184 42 978 17 897 2 28 54 392 51 117 57 484 69 499 49 533 68 939 3 465 13 420
24 887 39 25 10 556 82 563 4 788 52 643 99 997 11 815 26 469 84 311 32 312 85 99 97 173 57 138 76 884 16 781 37 294 45 172 27 505 53 852 69 550 60 914 58 306 31 379 30 927 54 209 18 146 56 908 22 853 77 874 29 724 50 59 14 832 7 622 64 18 55 336 61 313 86 207 63 399 35 888 3 345 74 832 92 248 15 553 33 996 44 322 98 956 13 600 91 869 72 188 41 429 0 377 6 827 65 807 87 695 28 298 96 345 93 731 46 957 23 444 40 284 38 90 59 555 67 759 2 173 79 719 25 757 81 306 8 606 47 105 9 599 70 995 43 185 71 954 48 510 66 425 21 796 12 574 5 691 94 963 34 41 68 379 90 176 19 412 80 106 73 236 83 299 51 406 78 657 42 337 95 287 88 608 36 534 75 591 62 26 89 766 17 10 1 688 49 58 20 484
45 79 55 758 18 232 97 814 96 706 70 993 88 118 56 934 19 433 90 802 29 892 59 19 85 519 91 867 75 726 11 682 87 807 17 918 42 402 54 748 77 253 30 975 43 494 14 380 84 583 41 614 21 910 82 539 22 34 61 973 44 723 2 762 33 289 65 770 4 791 47 307 69 976 9 657 1 484 73 76 25 88 81 330 68 260 20 546 72 571 32 386 67 140 5 374 26 286 95 184 99 530 80 374 12 271 74 631 66 389 49 979 83 620 86 259 28 307 3 993 53 650 71 530 51 509 34 865 78 167 62 880 98 111 16 71 15 495 35 174 76 508 58 840 64 251 93 761 92 47 50 597 79 113 23 787 36 980 31 132 60 628 10 872 57 332 6 137 52 787 39 702 40 711 38 593 8 967 63 273 94 12 37 174 89 822 13 635 46 180 48 548 24 718 0 589 7 285 27 854
80 51 5 125 4 122 51 782 99 992 75 132 93 464 74 184 26 900 40 258 7 883 37 673 54 756 88 183 15 334 25 273 97 39 64 345 53 610 58 306 73 255 34 982 0 550 92 292 95 898 39 957 43 621 33 967 55 464 87 613 46 581 91 540 61 935 10 353 36 515 94 345 90 371 67 782 52 683 27 63 98 129 59 531 62 725 89 496 60 434 19 500 68 724 45 954 49 85 8 99 50 713 32 163 1 349 71 899 17 764 31 369 81 738 44 474 18 290 20 311 24 939 14 659 6 266 72 789 21 529 9 469 11 505 48 893 57 814 38 404 3 773 84 805 63 324 2 794 22 879 28 166 96 587 77 217 30 537 78 168 83 994 42 87 23 967 86 840 79 351 12 143 69 795 56 295 82 521 13 312 85 960 29 768 16 162 65 276 70 904 66 549 35 411 47 255 41 953 76 894
67 775 74 386 64 634 84 376 12 577 79 835 97 827 27 798 80 746 13 883 38 58 1 567 24 58 83 12 76 258 37 875 2 1000 23 988 9 430 10 979 54 989 61 882 25 92 57 812 70 754 58 484 93 612 21 872 14 433 29 538 20 799 8 113 39 345 68 627 0 869 35 995 44 948 78 59 86 110 72 765 48 987 66 845 26 34 32 811 94 697 99 843 17 253 98 443 34 380 31 463 92 954 51 25 82 288 36 236 42 376 30 850 62 149 77 366 69 562 50 305 49 617 6 83 15 64 56 490 90 561 4 132 95 306 73 97 28 808 16 860 91 925 89 846 63 234 5 477 41 630 46 711 43 338 85 721 22 28 71 857 18 448 60 795 47 554 75 197 7 382 40 674 33 978 65 267 52 745 45 151 55 669 81 182 3 709 88 84 87 310 11 604 53 609 96 241 59 102 19 991
27 474 94 636 57 218 55 357 36 700 78 444 73 954 75 577 44 987 65 963 89 163 91 571 39 911 22 837 19 171 81 307 48 717 90 913 72 756 9 917 50 202 12 603 30 9 84 241 11 922 3 195 47 718 98 955 25 783 16 342 71 901 35 610 64 766 6 262 4 923 10 22 58 340 68 857 15 337 26 411 61 710 93 155 13 669 52 429 83 821 21 753 59 425 62 999 79 367 2 563 76 907 46 307 40 802 29 605 54 644 28 96 17 388 45 859 43 141 5 291 42 223 41 350 95 874 23 900 92 96 14 335 0 498 77 823 80 262 70 102 69 415 87 906 37 871 96 775 49 392 8 937 86 926 1 682 34 519 60 492 85 521 24 414 7 164 20 738 31 199 97 946 99 943 32 325 53 215 63 599 33 189 82 641 18 571 38 837 66 354 74 18 67 908 88 289 56 501 51 937
54 278 21 728 35 17 36 698 37 636 74 130 28 239 39 510 33 975 10 149 81 577 75 744 51 855 93 133 40 2 32 741 44 916 48 702 84 793 61 877 20 190 13 198 22 476 58 449 56 257 34 929 96 272 70 864 38 925 57 97 59 871 65 314 66 521 43 794 5 275 69 360 41 511 31 344 16 238 87 661 80 243 91 134 68 12 76 397 49 237 46 660 42 240 4 649 7 254 3 524 95 587 64 932 27 679 14 57 77 828 9 526 83 796 71 788 15 673 89 602 73 400 85 676 11 539 8 685 6 314 67 785 86 120 25 654 45 813 19 446 88 665 98 292 60 310 0 960 97 268 1 857 18 382 12 79 47 988 24 689 79 879 26 65 52 52 63 534 99 460 72 757 62 11 23 884 29 73 55 818 92 680 50 748 30 705 94 757 53 759 17 855 90 126 82 233 78 540 2 937
23 874 49 254 59 812 82 519 71 949 73 384 74 300 69 910 29 488 5 291 83 345 31 154 1 581 21 120 91 429 45 631 99 762 14 855 27 419 34 792 47 474 16 569 17 2 52 777 80 275 98 160 42 102 81 435 79 759 18 901 89 572 84 356 61 874 53 838 13 419 51 881 22 370 97 298 8 320 77 953 24 701 58 826 66 914 44 574 3 20 37 854 60 397 94 883 30 236 20 513 26 170 11 933 43 821 46 699 62 483 78 895 19 308 40 305 72 827 9 502 25 163 38 34 87 108 95 309 6 953 86 896 7 282 33 510 4 292 55 593 56 149 32 46 88 89 41 858 48 133 10 604 39 566 2 335 93 742 90 526 0 536 64 385 15 330 96 751 76 150 28 836 75 541 85 785 54 510 36 364 63 628 35 459 57 421 70 164 68 271 12 343 50 410 65 714 92 454 67 379
34 244 24 290 39 15 38 937 32 578 11 830 77 181 26 677 97 201 76 911 46 948 79 819 61 424 52 674 14 249 41 179 70 287 9 258 89 903 0 226 63 734 51 822 64 36 5 710 48 474 7 686 98 242 84 909 73 834 62 319 93 153 28 691 80 352 2 401 82 257 21 86 27 250 55 522 68 990 94 439 92 216 99 841 71 788 44 920 60 137 58 392 45 42 75 492 3 470 88 863 49 731 54 175 37 888 6 377 90 503 36 892 33 613 57 237 53 368 8 733 18 557 22 228 95 456 13 762 86 227 85 889 23 352 69 657 29 454 43 962 4 667 66 6 42 552 10 234 50 746 91 967 65 334 67 856 31 808 15 31 20 270 17 103 12 885 81 173 47 319 16 387 59 552 72 968 87 466 25 245 56 838 96 745 78 150 83 155 19 623 74 157 30 105 40 71 35 263 1 102
81 34 95 658 73 666 96 581 78 883 91 13 36 465 5 133 64 301 51 724 92 713 53 383 72 507 57 432 56 994 49 918 8 73 69 463 9 13 80 238 27 589 40 577 86 343 66 270 70 491 45 778 2 146 47 791 82 158 39 167 98 931 88 472 71 66 15 215 58 886 44 672 59 287 16 7 26 197 1 831 94 680 37 522 77 160 42 504 11 362 21 940 48 998 52 7 87 24 7 961 63 41 67 747 79 307 0 774 54 840 93 961 85 622 50 587 89 862 76 757 68 159 34 124 75 383 6 565 55 850 61 139 74 595 28 196 14 656 30 420 13 35 60 343 38 220 35 109 22 1 32 303 12 694 23 55 90 100 3 412 46 889 17 869 41 800 24 659 84 975 97 560 33 468 99 572 65 836 25 668 31 413 62 2 29 855 43 467 20 632 19 847 4 981 10 684 83 101 18 940
74 152 78 664 77 919 86 506 56 589 12 633 88 7 72 976 51 339 70 710 15 953 93 545 41 407 53 287 21 638 1 553 60 861 66 810 85 160 47 68 52 384 9 48 99 20 5 899 62 755 16 656 26 250 65 164 54 624 83 61 98 648 91 268 76 901 17 630 38 596 75 924 19 15 35 378 32 744 50 805 13 726 43 989 79 488 82 826 97 160 67 308 45 343 11 705 71 25 37 929 80 351 30 285 10 688 90 83 3 544 57 851 24 621 14 118 36 320 58 686 42 399 29 154 92 544 2 777 61 530 46 619 20 655 49 713 23 533 48 500 4 223 44 197 40 169 81 656 94 981 95 298 6 742 25 543 63 767 55 103 59 704 18 793 89 382 7 794 8 654 28 418 33 147 27 86 87 971 0 146 84 422 22 122 68 229 34 551 39 977 73 190 64 835 69 466 31 747 96 708
17 764 95 11 52 904 87 281 26 379 44 922 41 286 92 527 49 278 71 643 90 474 42 616 77 341 4 101 24 873 53 569 98 847 62 567 6 75 65 121 20 504 66 759 74 49 81 340 91 160 25 73 2 359 12 672 47 709 18 216 19 349 82 979 88 408 63 780 51 423 85 815 68 637 72 576 80 420 70 707 37 164 48 766 11 52 40 912 3 588 27 242 83 507 0 141 60 527 79 192 10 322 29 959 7 553 35 603 61 348 99 192 23 482 16 674 13 654 31 210 34 539 96 697 73 64 32 913 93 749 21 354 8 832 28 298 33 773 84 221 45 278 22 948 5 163 89 843 59 449 54 698 58 138 76 27 69 904 30 377 39 18 43 528 78 902 56 4 75 985 97 527 1 244 94 290 57 72 64 440 9 346 15 121 55 409 67 992 38 889 14 553 86 990 50 745 36 47 46 271
94 117 5 711 32 965 80 524 74 961 68 687 66 438 9 474 67 282 17 718 92 717 2 291 52 523 30 563 89 633 97 541 46 236 72 138 69 701 75 854 99 334 55 6 87 576 83 88 73 996 41 466 40 651 38 568 60 953 37 221 82 920 1 889 95 772 44 448 53 744 47 248 93 656 86 196 71 933 59 732 23 544 26 437 70 182 64 461 16 807 35 485 62 953 90 278 49 814 57 910 13 490 24 159 6 335 0 368 19 730 15 859 20 982 27 387 91 299 77 411 65 192 33 986 98 167 31 789 51 323 3 532 81 193 45 109 96 957 28 216 48 443 10 837 14 856 76 524 4 766 39 900 50 914 42 706 25 8 58 513 12 156 18 808 79 568 36 187 63 456 54 122 61 37 22 127 88 397 56 398 85 548 8 516 43 536 34 940 11 216 78 766 7 832 84 72 29 844 21 541
96 947 76 382 42 892 20 537 9 695 14 816 85 682 98 476 67 512 78 158 32 476 34 908 53 360 71 755 80 66 35 980 0 454 83 145 10 429 50 527 55 709 43 888 65 659 64 640 7 692 15 736 38 208 63 744 68 310 90 96 8 230 91 341 33 512 86 266 30 404 70 267 24 56 95 733 23 861 59 185 31 389 84 686 54 552 66 339 5 705 13 788 58 909 74 432 56 146 2 295 81 55 39 7 88 544 77 317 28 348 4 771 57 218 19 136 12 81 3 24 26 705 89 167 48 746 49 136 52 854 45 568 17 112 94 495 99 855 75 775 73 428 6 519 72 644 11 189 87 183 51 353 1 440 40 655 18 324 82 737 60 891 44 266 69 949 36 780 22 468 92 624 62 882 29 921 46 372 37 634 27 704 47 593 93 806 16 363 25 693 79 92 61 434 41 308 21 442 97 930
29 761 88 881 18 170 10 386 70 850 50 919 12 255 86 306 95 595 74 504 99 572 82 796 55 547 78 453 72 820 66 586 84 380 53 766 20 73 63 342 14 167 81 297 15 681 87 648 28 928 17 301 24 19 34 356 65 776 77 306 48 264 62 991 32 40 16 608 11 100 42 998 69 19 96 288 25 771 9 43 2 429 92 426 31 104 30 989 73 936 5 675 6 233 75 779 46 973 40 219 21 342 38 493 85 711 35 817 67 312 59 304 94 171 33 76 4 647 8 963 98 859 60 719 68 748 83 90 19 67 7 407 47 237 89 327 57 667 49 308 37 455 36 479 91 354 27 330 51 221 61 840 58 324 22 459 52 902 23 606 79 570 43 258 13 381 26 308 44 151 71 734 1 882 39 277 0 347 54 50 56 102 41 431 64 33 80 453 90 483 76 472 93 907 3 427 97 202 45 48
88 37 27 655 92 830 3 507 7 215 6 963 55 174 84 409 20 51 66 326 24 912 52 772 69 207 43 968 45 889 40 814 95 453 21 621 25 97 10 460 49 69 61 500 17 67 8 986 87 44 94 162 41 914 70 916 56 390 86 472 12 310 75 351 62 886 2 126 47 774 65 618 42 271 82 82 96 288 34 756 60 3 67 193 51 412 15 971 30 152 57 969 76 615 99 630 5 771 78 625 29 802 68 296 16 380 46 69 71 410 33 602 63 409 23 889 59 435 80 947 91 606 85 313 93 254 4 934 54 130 14 844 77 898 73 680 35 950 36 307 64 526 50 469 9 510 44 537 38 396 79 703 37 778 83 224 58 354 26 529 53 478 90 141 89 250 18 926 1 548 72 826 31 865 32 425 97 604 22 407 28 340 13 256 39 74 98 331 11 990 81 466 48 69 19 972 74 406 0 954
16 248 14 769 83 669 60 280 54 937 10 305 44 438 13 986 8 351 26 810 49 70 68 700 76 25 36 439 31 939 20 17 72 474 41 727 89 985 82 844 24 664 96 910 95 951 55 336 37 851 4 506 79 81 61 880 17 163 77 292 21 838 92 555 71 658 34 265 52 993 85 504 38 864 39 437 5 109 99 435 23 646 1 283 94 273 42 129 40 346 90 410 74 667 64 69 65 833 9 791 50 529 32 359 78 538 43 291 45 554 62 270 63 503 33 922 7 323 57 346 22 919 69 296 53 822 93 640 11 983 47 383 70 501 59 387 18 7 28 465 73 740 86 155 91 704 58 246 48 340 66 509 56 315 29 867 51 196 19 647 84 429 97 463 87 178 27 734 25 495 0 235 2 568 3 734 88 833 6 86 80 233 81 405 75 222 12 130 98 122 15 260 46 979 30 950 35 717 67 339
36 513 42 441 12 121 63 72 53 891 46 56 75 334 45 388 40 937 31 132 62 436 19 250 79 634 90 555 77 675 22 661 91 56 65 17 55 332 98 269 72 941 16 58 38 927 26 53 6 644 1 655 8 990 93 236 54 699 92 235 20 30 24 549 50 164 21 1 96 6 5 134 74 986 69 244 35 993 86 898 61 592 94 418 66 885 15 299 58 37 17 430 27 717 37 55 52 572 67 761 4 156 76 590 71 224 88 396 7 400 89 222 60 677 41 180 43 982 3 938 64 545 28 634 57 244 56 301 30 242 81 518 25 737 48 711 14 913 0 431 84 569 83 787 78 468 82 738 59 589 73 221 9 713 32 493 97 271 70 754 87 957 39 527 18 547 68 933 44 581 49 550 2 960 33 867 51 468 11 180 23 502 80 445 95 388 85 222 99 570 34 440 10 312 13 978 47 669 29 466
41 869 7 29 2 739 82 82 74 184 14 119 3 174 51 132 5 634 53 436 97 219 4 193 85 145 45 799 18 60 67 143 48 272 1 789 16 653 11 802 42 903 87 235 0 514 13 302 31 789 6 812 68 461 95 840 64 17 26 603 55 654 58 640 37 784 71 714 49 218 46 189 98 769 19 893 17 118 27 493 32 477 62 198 66 197 44 711 88 690 28 30 23 813 39 328 78 390 33 220 9 128 57 781 99 760 56 61 94 262 59 427 90 482 10 392 69 896 29 9 63 322 84 596 77 335 60 63 65 433 75 985 15 347 54 78 91 771 92 344 72 320 76 891 96 564 30 168 40 482 8 561 34 676 47 710 43 73 22 426 25 865 70 336 38 383 81 98 50 460 35 942 21 119 20 392 89 366 80 125 73 272 93 713 61 1000 52 929 83 902 86 507 79 921 12 271 36 266 24 379
77 18 98 76 42 200 91 507 9 494 17 150 4 54 8 892 74 613 92 909 37 812 22 235 38 95 26 253 73 70 14 907 52 774 58 370 15 255 41 304 35 213 66 328 60 264 97 835 29 741 86 855 59 190 83 711 89 886 88 695 27 282 63 222 3 977 95 686 54 641 43 112 18 204 0 739 81 828 71 714 28 439 68 798 16 394 96 639 2 860 24 638 33 377 90 582 5 996 36 494 85 259 62 839 61 323 70 301 20 661 94 971 47 165 48 616 76 651 64 103 34 259 49 983 6 663 79 620 80 541 12 265 7 681 84 527 31 492 32 244 46 600 13 864 50 823 44 365 25 463 10 409 65 858 82 928 57 538 55 389 67 552 99 493 72 647 1 698 19 53 93 487 51 746 87 260 69 918 75 74 23 785 30 368 78 548 45 24 53 438 21 193 11 283 40 208 39 819 56 243
17 192 26 661 45 511 12 762 15 625 34 990 54 671 55 157 90 375 76 414 70 920 28 845 29 247 32 746 57 840 65 916 9 646 43 603 40 484 92 836 58 194 27 880 73 916 48 653 72 693 19 177 77 395 3 17 63 76 2 337 22 539 18 984 10 583 52 529 25 277 16 164 1 889 67 205 30 14 83 616 84 726 59 494 44 21 41 42 42 836 98 59 94 328 93 9 80 67 81 573 47 70 66 917 7 710 8 678 62 80 96 498 37 211 33 628 31 961 49 824 99 439 35 191 69 453 87 731 4 98 38 101 79 589 36 306 21 354 23 503 97 544 82 493 14 132 86 786 85 349 74 760 56 173 6 436 5 844 39 622 95 62 78 896 88 821 89 340 68 862 24 96 75 481 0 772 11 841 61 902 20 229 60 490 50 694 64 935 71 188 51 495 13 735 46 316 91 932 53 151
73 257 33 551 66 449 72 529 2 780 50 190 45 333 77 795 40 204 23 559 31 593 44 543 89 413 7 529 26 781 13 749 1 974 97 354 63 299 94 958 79 484 99 562 59 802 75 355 56 447 65 619 28 478 62 856 90 65 49 979 57 509 15 921 18 482 14 232 5 805 87 831 61 34 10 40 80 688 78 958 36 726 86 65 51 73 60 798 96 355 11 323 3 129 21 444 6 513 69 832 19 898 17 285 93 710 38 277 70 901 4 127 25 588 67 633 9 62 16 787 8 580 37 446 29 757 42 130 85 169 24 912 91 400 48 891 68 818 20 129 46 475 95 335 83 399 12 743 98 210 34 545 41 117 82 851 47 845 55 597 71 84 84 199 76 850 54 148 43 733 35 915 0 65 81 897 88 553 64 635 58 608 27 700 22 949 39 513 30 799 74 912 32 562 52 762 92 174 53 698
83 680 3 792 18 666 27 464 92 459 88 300 37 422 10 500 71 646 16 789 75 174 62 252 24 867 86 442 25 119 90 952 33 116 51 55 44 747 29 519 64 524 21 87 79 448 45 133 15 7 94 111 82 544 32 141 22 424 98 19 61 379 58 471 63 681 11 255 96 696 35 895 52 341 66 820 23 523 54 514 13 562 67 813 31 48 77 509 60 722 41 108 0 357 59 964 5 608 7 942 80 686 53 35 19 111 97 616 1 218 12 204 20 902 2 21 72 779 84 790 65 232 76 117 87 523 50 847 47 664 57 227 91 234 49 942 99 522 95 731 81 35 39 231 30 525 78 870 17 14 55 844 9 316 46 915 85 81 68 812 6 940 43 388 74 711 26 994 4 751 48 626 14 538 8 805 38 143 42 758 70 149 73 255 89 934 40 70 93 514 69 925 36 650 34 344 28 875 56 722
6 990 97 629 24 692 61 56 96 436 30 77 25 773 93 796 71 455 36 451 72 997 50 829 44 44 2 524 41 601 89 57 10 936 21 450 17 965 86 211 46 572 3 760 35 833 15 445 28 358 5 1 48 941 49 285 4 722 1 25 65 55 40 968 19 101 69 743 92 409 43 440 34 921 22 765 38 752 70 315 53 373 91 598 85 454 23 794 68 124 26 211 63 153 64 482 58 982 42 922 59 501 37 738 31 419 39 980 45 868 54 137 76 611 94 329 57 958 80 404 13 108 87 139 66 356 98 522 11 771 27 659 32 733 99 428 90 179 83 915 52 163 73 59 7 699 78 170 18 872 12 879 0 369 95 829 82 715 14 618 9 100 84 728 88 439 77 103 79 920 20 793 60 946 74 330 81 595 8 429 16 370 67 686 33 92 62 833 29 499 51 45 55 587 47 399 56 478 75 335
54 59 65 387 19 692 35 249 41 972 69 977 27 408 7 529 70 294 0 893 23 626 50 861 25 415 85 703 75 647 16 349 42 493 22 593 47 430 72 867 49 96 20 262 60 446 77 653 1 302 97 880 90 859 37 916 84 666 67 750 9 119 87 517 56 975 92 297 99 844 96 586 74 182 91 97 78 656 39 412 71 487 8 240 68 426 57 670 62 115 31 907 12 73 21 961 38 184 93 705 94 740 15 632 82 54 34 33 61 796 80 999 4 607 63 76 26 301 98 645 29 428 11 892 45 83 44 795 43 330 73 136 64 866 55 824 30 155 76 461 3 238 33 82 10 336 13 442 5 264 6 59 53 604 28 656 17 978 58 190 88 316 36 756 32 545 18 324 89 115 48 59 2 233 81 848 14 834 46 209 83 544 66 67 24 117 40 933 51 400 59 500 52 672 95 220 79 144 86 144
81 376 30 177 5 900 36 946 45 806 23 846 66 128 11 487 70 198 27 674 85 564 95 384 58 582 72 647 28 841 63 629 46 585 35 222 6 578 53 227 59 468 31 138 49 141 77 161 20 888 40 550 19 993 76 773 9 598 4 811 54 178 8 398 79 897 24 697 99 839 90 349 7 844 13 329 42 685 65 821 62 356 15 966 89 932 84 476 44 992 71 526 47 23 52 541 87 38 1 432 26 777 78 52 92 759 96 628 74 691 29 549 2 642 73 17 50 986 17 57 3 783 33 39 93 45 64 798 39 785 12 602 10 852 61 497 16 190 82 543 37 668 75 411 60 979 97 230 14 895 57 469 69 856 86 172 25 200 67 570 41 724 94 716 68 940 56 616 38 449 0 106 51 724 43 713 98 71 34 108 91 191 88 324 55 895 21 269 18 236 83 611 32 557 22 582 80 981 48 850
87 817 82 467 75 200 8 331 39 311 55 280 61 703 53 272 95 378 44 446 62 199 52 558 83 519 40 726 33 845 85 346 47 29 48 121 77 292 98 499 3 211 84 786 7 180 30 203 19 98 27 856 81 180 64 283 51 202 28 803 0 888 46 466 26 120 4 402 89 205 92 170 66 540 97 183 86 697 9 808 43 280 76 864 49 521 13 270 80 93 5 475 45 482 37 310 54 320 36 725 41 472 99 629 34 450 56 247 74 21 16 481 58 437 50 749 32 785 23 985 17 593 15 292 65 896 21 712 1 335 71 616 20 297 38 509 94 429 24 943 90 810 25 601 60 1000 2 221 57 873 18 950 88 8 31 533 35 133 69 753 91 885 12 201 73 148 10 316 14 39 6 575 59 894 63 275 22 459 70 136 29 366 93 352 96 929 67 525 68 800 78 437 42 466 79 544 11 909 72 342
17 704 80 300 89 692 99 992 65 493 48 883 83 412 35 810 27 533 94 410 97 12 9 966 86 168 39 370 0 899 26 724 10 767 90 38 46 299 69 164 29 608 34 172 60 711 28 597 85 181 62 930 70 22 81 991 47 734 82 831 75 568 8 866 40 687 77 323 56 645 5 992 73 540 11 651 67 213 45 566 31 88 37 37 21 738 54 490 84 117 68 996 53 393 4 337 6 486 7 944 91 808 71 640 74 433 50 222 49 65 43 565 14 48 33 640 12 868 79 538 98 478 25 680 3 988 96 540 44 246 76 286 95 575 30 790 55 383 41 532 88 745 61 661 57 973 20 194 87 714 59 872 19 881 32 418 23 419 15 367 78 392 66 602 36 337 13 228 2 40 22 122 92 544 24 162 64 343 16 273 38 720 1 664 42 398 18 993 52 717 51 106 58 443 63 163 93 112 72 525
18 980 14 312 88 571 59 413 92 103 68 693 3 298 30 773 54 231 82 473 0 125 44 417 36 920 8 319 91 202 96 211 70 372 43 363 86 343 72 865 62 518 24 339 27 509 80 8 12 83 98 867 78 856 94 415 33 608 64 709 28 635 15 362 7 639 47 627 58 520 73 208 41 83 19 386 89 861 1 500 6 115 39 453 21 194 26 117 17 692 81 379 29 935 34 850 49 830 99 430 69 451 67 526 85 216 90 297 40 655 65 291 38 224 87 485 48 424 77 975 56 18 75 200 93 811 9 200 63 506 97 314 31 859 32 388 42 861 76 749 55 703 95 889 23 993 51 705 35 287 61 318 10 606 45 242 13 52 83 924 52 620 84 223 74 967 53 845 2 83 16 127 4 521 60 551 5 289 57 817 22 754 50 957 71 925 20 192 46 166 25 371 11 211 37 833 79 457 66 643
82 33 49 827 91 507 37 449 19 894 83 162 66 767 78 727 30 914 69 720 0 469 77 342 71 497 56 337 72 40 51 330 59 593 23 153 15 921 54 776 93 770 88 548 13 122 22 678 31 717 74 985 17 743 68 455 48 181 65 276 67 190 60 283 4 954 43 863 44 647 53 127 25 605 28 212 42 231 26 165 61 278 75 194 80 927 70 75 6 577 81 321 76 777 98 440 20 31 29 483 55 378 41 321 16 72 27 881 79 923 7 23 2 678 86 224 95 801 62 434 97 988 46 910 99 37 21 70 47 502 38 885 87 326 89 64 12 643 18 906 36 786 10 957 85 92 39 930 94 708 52 231 34 560 40 787 64 647 9 517 32 600 14 58 92 552 24 446 33 606 11 78 84 273 90 154 57 43 8 327 1 962 96 13 35 317 58 844 63 427 50 929 5 879 45 329 3 276 73 430
24 890 96 105 65 429 21 425 15 562 90 966 59 313 30 383 41 899 14 610 12 261 85 484 67 626 80 144 60 423 29 332 62 656 52 188 36 153 27 116 34 193 18 228 79 269 78 886 83 491 49 226 63 211 43 872 97 426 73 671 47 589 87 960 17 776 89 253 32 171 20 638 70 42 3 625 9 186 77 30 58 141 26 875 71 720 74 984 86 239 4 555 55 227 88 806 82 395 44 154 75 87 37 721 25 252 72 234 33 574 68 920 45 34 50 83 57 649 93 495 69 826 19 283 51 861 2 800 16 880 39 905 7 857 28 720 1 424 11 655 95 692 40 800 31 979 94 609 22 507 92 462 56 156 76 774 8 856 46 848 64 353 81 690 98 198 99 85 38 63 91 141 13 81 0 872 5 959 10 476 42 970 23 993 66 429 35 170 53 8 61 114 54 503 48 370 84 547 6 131
55 90 45 356 66 441 46 898 13 303 67 970 12 59 56 859 59 533 97 877 68 602 63 327 54 952 60 425 47 971 92 524 64 280 37 881 84 450 5 977 41 156 14 993 1 586 31 396 24 685 50 406 85 506 40 714 19 535 35 564 3 827 49 739 81 10 89 916 75 631 17 991 2 967 48 751 72 604 87 601 10 430 58 828 83 645 96 398 7 596 9 938 98 681 36 434 90 529 74 11 30 173 15 232 20 928 82 725 18 236 52 75 25 687 28 573 86 599 23 269 94 886 62 978 32 344 88 99 29 957 39 148 91 560 6 644 0 70 61 575 44 841 11 917 73 482 77 624 76 141 26 378 4 807 78 698 70 13 53 10 42 231 16 437 80 454 51 496 69 132 71 13 43 197 8 417 79 303 33 242 38 171 22 767 34 208 27 753 21 604 57 881 95 679 93 726 65 385 99 780
40 489 44 228 8 950 54 443 14 294 92 755 20 686 49 446 52 839 9 901 97 34 90 546 34 718 11 45 56 120 21 765 55 198 26 244 69 600 17 668 7 352 27 289 62 402 82 147 36 527 88 621 24 59 91 200 38 308 72 888 71 887 78 100 15 819 2 331 22 680 75 503 63 38 53 763 12 620 89 303 67 192 60 854 28 317 4 788 68 425 76 150 31 930 93 548 66 568 33 255 16 282 30 798 70 960 87 135 37 88 0 613 98 777 83 657 94 59 6 635 46 959 13 165 95 525 41 991 43 784 57 624 86 707 64 164 85 366 50 627 5 651 99 584 29 308 73 914 10 345 84 710 51 854 45 796 96 901 77 592 79 769 3 786 59 334 18 492 1 425 25 398 39 874 42 265 48 41 35 794 80 125 65 327 19 101 81 745 23 806 58 57 32 652 61 462 74 130 47 304


==> anc/Large-TA benchmark/tai_j100_m100_6.data <==
100 100
15 788 32 326 12 834 26 278 14 8 29 847 36 951 67 202 69 925 97 205 50 289 74 544 8 272 84 703 40 371 24 6 86 237 65 603 3 652 23 149 60 677 95 695 22 263 66 21 19 665 53 30 71 422 80 480 78 370 34 350 39 303 54 535 28 599 91 301 89 720 51 624 82 402 70 812 31 764 79 817 87 592 18 524 5 386 33 399 16 242 52 885 94 110 0 807 4 700 58 438 13 54 44 277 7 338 73 382 42 251 81 643 38 530 85 33 88 538 98 409 63 754 2 214 45 830 76 971 11 343 99 901 83 372 46 248 47 471 57 118 37 595 1 966 20 956 21 396 92 149 93 587 35 717 59 57 9 199 10 991 17 306 55 123 41 913 77 405 56 955 48 260 49 322 43 112 6 38 62 639 96 323 27 786 72 532 64 686 90 174 25 816 30 671 61 465 75 155 68 857
89 162 54 177 22 574 34 589 87 125 23 706 1 873 49 555 88 451 12 103 78 250 77 570 46 506 56 311 40 672 28 153 7 302 19 189 32 607 43 826 18 82 99 501 36 822 47 32 53 580 10 842 0 417 2 394 85 436 65 77 41 768 68 200 71 129 44 648 73 699 61 634 63 72 51 921 8 176 55 944 95 610 80 258 94 931 24 916 74 80 35 253 14 489 93 12 62 597 30 316 33 352 76 83 17 737 9 350 72 110 84 431 27 46 92 134 39 445 48 469 91 1 31 198 6 880 60 128 16 502 20 761 38 949 82 625 69 704 90 981 37 287 81 977 96 276 3 919 67 966 21 393 52 16 50 761 75 269 25 874 66 614 86 310 70 96 26 929 45 23 83 351 58 376 97 450 59 774 4 686 29 837 98 629 15 490 79 926 5 319 64 30 11 423 42 38 57 408 13 974
10 649 13 811 33 385 87 408 9 774 84 458 73 80 77 670 44 535 14 823 7 931 80 233 4 387 50 703 54 196 86 95 94 625 56 986 8 512 40 150 2 855 51 365 55 845 32 79 63 996 89 260 91 744 22 214 90 342 15 52 81 169 41 918 31 488 62 445 26 836 72 137 79 676 29 727 52 172 35 93 68 745 69 180 11 949 16 554 48 321 28 195 47 854 61 440 1 394 6 773 18 322 37 446 42 967 75 8 97 810 88 773 3 18 24 497 85 696 27 771 92 320 58 230 39 66 21 659 65 753 23 489 12 57 17 457 20 266 78 625 83 662 25 211 5 865 95 683 53 296 74 275 60 492 70 606 49 492 45 146 66 591 99 379 38 465 57 391 0 888 19 603 30 302 71 724 36 680 82 122 64 67 76 225 59 377 93 914 43 73 98 138 96 558 67 891 46 655 34 947
12 932 49 653 20 362 72 613 75 123 78 136 11 616 48 432 93 568 42 83 73 144 40 920 86 427 38 345 62 442 66 900 26 159 33 553 15 63 50 113 37 547 76 188 17 892 60 421 87 853 0 538 90 521 55 895 53 470 32 341 1 704 6 604 34 309 8 343 71 460 91 653 67 700 35 216 65 376 2 92 23 113 29 887 59 384 31 381 84 642 19 729 41 72 10 330 45 753 54 736 18 608 43 510 85 551 57 691 70 976 68 547 47 528 58 587 94 462 3 374 7 530 21 941 24 705 99 968 52 635 92 395 30 680 16 40 63 823 25 702 80 836 56 540 5 395 79 798 88 863 46 927 51 217 69 305 95 776 74 20 61 48 27 226 89 333 77 688 44 646 4 577 81 779 14 286 36 621 98 153 64 28 28 564 9 344 83 598 22 653 13 538 82 569 39 157 97 315 96 787
37 8 9 422 87 954 6 852 85 857 0 212 8 954 29 361 31 451 71 157 34 830 61 39 58 177 95 748 28 642 11 580 38 583 49 100 69 840 43 274 72 146 55 487 45 519 21 723 57 564 42 933 32 281 10 247 74 874 36 680 64 24 40 296 27 820 93 284 30 732 63 574 23 873 17 212 76 139 15 175 1 901 68 455 5 181 20 726 97 504 88 218 22 163 25 244 52 563 41 911 44 524 19 572 75 265 18 51 16 196 91 264 89 776 77 677 7 81 67 346 94 852 81 841 73 210 86 413 78 366 65 21 79 159 12 857 90 918 53 387 84 912 56 780 98 34 14 829 59 651 2 846 50 585 4 63 96 804 54 286 3 152 83 150 99 779 47 32 80 584 33 383 48 93 26 848 60 803 92 818 70 144 82 815 46 697 66 684 39 168 13 732 24 595 62 836 35 14 51 327
53 27 95 509 51 715 87 630 0 910 27 554 7 577 48 650 57 671 92 457 72 26 61 204 34 890 94 814 40 32 73 257 56 385 43 216 79 896 77 389 68 390 24 592 44 771 58 188 9 374 54 165 30 91 39 155 12 158 67 301 78 894 5 252 11 917 80 310 8 98 66 272 86 766 90 339 83 910 21 383 84 120 14 450 81 416 52 916 22 331 19 578 29 864 74 884 69 689 25 17 99 888 23 396 91 967 41 275 96 798 13 298 76 415 88 376 17 864 47 236 10 780 36 916 28 587 35 437 71 904 6 178 93 672 46 958 62 677 42 338 85 388 16 753 3 622 31 727 26 594 45 320 2 322 4 254 37 239 15 212 89 429 38 536 1 145 33 994 82 202 50 768 55 381 97 936 59 880 49 800 32 475 75 21 98 432 70 750 63 73 65 766 20 265 64 596 18 705 60 708
13 480 34 61 6 111 87 899 15 879 59 779 54 436 49 390 41 576 86 830 92 568 43 918 27 31 35 703 76 623 89 89 46 209 17 386 93 387 51 527 81 301 91 586 82 737 57 952 52 126 65 318 85 875 14 650 72 914 19 449 11 337 96 278 78 714 2 800 40 669 74 33 32 981 25 180 36 498 56 9 22 147 58 71 80 264 10 893 79 12 94 795 71 783 8 935 48 867 64 982 88 724 29 430 98 378 37 498 66 693 31 283 21 923 47 377 90 221 3 125 24 120 53 533 18 245 55 416 9 823 23 301 83 944 75 1000 62 814 60 868 44 872 0 516 50 199 33 940 69 786 20 390 77 440 45 584 63 51 61 663 26 585 28 326 38 910 67 790 99 659 42 347 97 795 7 729 95 330 30 657 70 893 4 388 1 830 12 116 73 240 84 894 16 140 5 26 68 668 39 436
9 700 27 224 5 667 62 173 26 478 72 473 48 291 17 532 56 462 63 337 22 529 71 28 44 25 90 640 97 107 99 886 60 435 33 883 24 431 45 917 42 383 86 516 15 837 73 147 91 34 65 705 34 597 54 308 70 716 10 234 95 175 31 88 80 956 52 60 14 30 69 511 58 935 0 291 35 943 84 484 83 892 29 700 3 588 75 724 50 383 11 512 4 295 49 808 13 104 74 732 41 613 81 845 40 471 32 525 12 697 78 245 25 199 64 442 20 674 76 175 98 236 30 658 66 483 88 33 89 562 55 27 94 852 93 421 6 619 51 92 47 898 38 170 7 261 19 291 18 248 85 953 28 614 23 608 96 80 43 384 16 148 8 43 79 90 53 956 87 486 82 33 57 111 77 919 2 632 67 361 36 618 46 625 37 535 68 764 92 588 59 810 39 330 1 835 21 203 61 725
75 776 68 963 99 767 96 929 72 932 37 315 15 561 46 225 95 770 30 710 67 328 33 211 60 701 6 716 62 672 88 638 54 718 83 555 19 745 50 916 86 219 52 506 58 2 94 807 3 145 16 198 21 88 64 344 44 784 34 174 56 959 38 362 23 474 43 545 9 51 66 909 76 983 74 56 42 67 13 943 51 144 82 957 91 467 1 749 79 557 65 554 12 101 20 103 63 621 97 247 89 923 70 953 41 130 69 507 59 140 24 589 92 151 85 403 71 297 35 838 57 647 5 921 32 994 0 992 84 236 87 972 45 105 47 931 90 136 27 917 10 259 18 142 31 651 55 474 98 654 25 641 28 825 48 195 39 956 8 514 7 887 2 745 49 995 78 625 77 970 73 646 14 630 17 207 40 309 29 296 36 171 22 161 53 637 93 936 26 633 81 995 4 978 61 71 80 966 11 367
58 988 94 55 5 819 89 508 47 839 52 911 31 781 33 803 25 733 69 953 20 217 92 965 85 631 66 605 70 931 79 713 75 840 23 513 98 866 67 626 3 589 46 600 44 555 60 92 0 860 59 134 80 769 84 287 15 889 30 790 91 822 8 620 24 599 63 666 43 409 71 180 78 433 38 18 53 244 13 512 16 69 35 265 99 168 55 939 40 729 54 1000 42 207 11 940 32 774 56 917 10 838 2 488 26 637 74 287 14 341 95 228 48 930 57 512 93 421 64 832 96 500 21 269 29 933 51 974 61 301 18 346 73 392 9 602 28 389 81 182 68 774 41 540 1 429 7 470 22 301 27 440 4 778 17 198 6 141 34 479 72 513 86 321 37 253 36 134 49 889 65 737 90 901 87 636 97 273 19 554 62 969 76 786 88 815 82 57 83 198 77 803 50 578 45 219 39 52 12 162
87 709 44 184 32 808 0 474 48 337 73 470 96 861 6 32 67 909 70 633 66 631 57 557 52 997 61 360 5 587 30 153 59 68 74 243 85 486 82 353 37 806 46 424 34 585 63 817 8 335 21 509 69 990 77 84 65 234 25 192 54 641 22 872 92 903 14 35 97 86 35 439 86 989 29 443 51 739 55 119 95 359 4 543 15 825 90 51 83 781 88 581 36 765 91 643 43 586 33 696 53 493 68 727 93 918 98 598 81 689 58 409 2 23 79 686 26 648 47 935 19 209 45 110 39 788 94 672 18 607 20 435 16 83 42 350 3 220 71 962 99 419 11 377 12 763 41 131 76 248 80 349 72 183 89 341 27 461 28 834 60 320 62 396 9 398 49 857 13 347 1 631 64 85 17 862 84 932 40 190 23 577 31 152 7 922 78 905 10 863 50 350 38 200 56 148 75 564 24 516
19 524 52 167 75 808 58 258 33 93 27 873 37 568 51 494 16 806 8 388 64 689 35 1000 93 401 5 323 25 316 34 995 9 194 36 720 50 346 81 404 28 657 10 339 45 893 20 58 30 619 57 589 3 232 11 622 46 238 97 699 84 484 92 532 98 567 83 517 17 121 54 39 21 266 88 430 31 461 66 730 40 333 74 942 2 60 60 219 23 570 14 658 69 716 1 802 41 599 39 693 79 467 72 55 73 915 13 32 48 151 89 74 90 535 29 190 12 938 38 180 68 582 87 451 62 144 86 819 70 594 59 130 71 159 15 898 91 261 82 564 7 354 44 958 32 706 42 182 22 570 0 701 99 598 26 820 67 513 85 210 95 773 43 498 56 308 49 659 55 597 63 10 61 556 76 884 80 121 65 231 78 737 4 900 96 875 24 544 94 212 6 396 47 386 77 520 53 487 18 656
61 451 75 858 26 860 31 774 0 615 7 529 69 415 2 556 47 33 87 518 1 24 55 734 60 946 46 67 82 473 81 964 37 835 41 108 89 192 25 82 39 334 95 509 35 921 70 722 24 594 13 566 6 588 33 300 19 857 63 748 29 62 50 357 16 975 96 481 45 439 65 13 36 681 4 315 85 791 48 666 74 496 58 90 42 653 64 339 14 657 84 27 27 918 77 519 28 250 15 82 22 214 52 259 62 146 93 708 57 671 71 634 11 630 9 786 72 379 59 110 91 940 97 505 88 631 44 285 80 605 56 879 99 918 79 48 67 60 17 264 66 206 83 757 68 462 34 142 73 268 12 972 5 317 86 199 51 703 8 318 38 669 30 656 20 995 90 17 94 305 53 960 43 717 92 976 32 387 3 119 10 238 78 135 21 383 23 717 18 118 40 293 49 138 76 935 54 670 98 826
96 212 68 179 74 185 57 928 61 247 84 893 13 184 76 837 63 659 53 123 94 305 25 566 87 920 60 675 95 59 0 80 85 319 80 60 28 313 93 608 11 342 17 897 73 640 9 579 47 422 38 970 44 71 14 207 50 922 86 917 77 402 10 16 33 509 82 90 55 595 16 430 26 312 59 340 2 374 45 580 99 432 64 539 69 350 35 540 6 392 43 942 92 321 34 693 46 152 20 405 19 141 30 694 89 538 24 597 22 286 67 365 36 20 79 925 54 926 88 552 29 783 98 853 40 71 21 781 91 763 27 599 41 496 78 341 42 285 71 373 5 337 39 426 51 942 49 786 72 988 37 266 1 73 48 237 75 530 32 284 56 272 81 399 18 959 97 943 90 899 62 86 3 444 66 833 52 223 4 90 83 151 58 997 65 111 23 980 31 537 15 590 7 130 12 287 8 428 70 104
83 305 5 598 8 198 19 782 60 778 78 509 35 790 68 549 23 5 32 244 51 898 40 296 76 339 64 230 99 827 34 277 6 590 18 296 39 358 54 204 4 242 67 332 61 615 97 816 52 966 56 269 77 452 15 782 31 398 37 781 13 811 82 451 45 920 41 739 12 353 22 74 73 616 28 632 98 400 71 922 24 931 84 712 0 748 33 229 87 725 80 62 11 643 46 797 93 543 94 527 70 895 53 98 59 544 55 705 26 553 27 623 81 231 44 845 86 835 9 466 1 130 17 471 72 841 36 193 89 118 95 814 21 917 16 458 62 444 38 991 92 87 7 179 75 228 30 244 2 893 88 328 57 969 25 298 49 52 50 227 43 161 65 952 85 835 96 398 20 383 3 707 14 392 79 628 90 982 58 310 10 402 91 341 42 716 63 183 74 147 66 912 69 560 48 317 47 151 29 779
15 154 33 237 0 77 82 846 1 158 86 604 44 25 91 813 58 589 55 671 64 763 43 468 38 712 19 622 97 120 8 301 80 673 9 511 79 362 6 820 54 824 67 966 68 895 56 796 14 214 11 618 48 235 17 939 78 186 89 155 53 147 93 32 92 862 76 880 22 112 74 37 95 53 28 781 94 651 41 127 84 651 50 881 35 123 88 410 57 544 4 157 36 88 10 706 81 259 18 625 16 603 87 804 40 976 69 457 75 436 59 819 63 645 45 636 26 407 2 350 52 839 98 357 7 788 71 86 66 523 27 634 83 706 24 86 30 747 12 82 49 528 61 491 31 520 23 228 77 280 34 619 65 527 29 106 37 256 90 962 73 233 85 220 39 821 42 423 46 922 62 433 51 598 5 645 70 6 96 1 21 458 25 605 3 803 99 21 72 920 32 849 13 815 20 984 47 521 60 211
1 319 50 471 93 340 87 932 2 200 17 91 21 134 3 329 54 238 25 872 97 915 63 136 83 287 52 789 58 693 82 344 11 331 64 116 9 216 55 870 81 147 88 36 24 848 68 196 94 58 5 553 48 304 45 452 44 716 42 942 6 384 39 474 29 114 67 400 71 98 92 103 79 551 49 347 23 873 84 258 77 403 60 723 34 806 35 993 61 529 96 281 7 568 22 21 20 662 57 757 74 839 36 891 70 793 76 682 16 254 73 887 66 801 33 677 18 571 19 883 41 8 85 703 78 995 0 957 30 34 12 882 32 103 86 631 8 329 98 336 69 765 95 672 14 241 53 311 80 541 15 904 91 867 38 97 37 153 43 664 4 864 99 760 56 759 89 272 10 180 59 703 31 102 62 666 72 36 26 83 40 3 27 171 65 61 90 280 46 895 28 882 13 107 47 944 75 550 51 721
87 762 94 766 30 311 85 385 53 469 3 569 72 987 74 354 42 673 75 452 65 916 1 951 50 756 83 650 10 843 51 864 66 719 22 575 14 918 43 289 98 782 38 33 95 836 39 184 19 304 71 269 80 502 79 412 36 71 20 86 28 941 52 712 90 174 31 225 89 930 32 303 45 346 92 284 96 997 47 490 99 142 13 892 55 357 64 333 73 687 57 806 76 840 88 543 23 992 11 541 12 873 70 888 34 483 16 954 77 476 44 221 69 925 49 874 54 494 93 335 40 741 26 769 41 725 21 409 17 737 27 812 68 729 78 496 63 244 59 532 18 911 4 917 91 456 33 815 35 512 58 190 25 692 61 584 48 722 8 715 15 58 86 166 81 978 82 411 56 664 60 867 97 325 29 223 46 8 37 139 0 10 62 326 6 830 9 604 7 333 67 368 84 918 24 548 2 330 5 631
56 152 40 254 72 236 41 774 47 41 54 799 33 866 9 829 59 871 96 445 6 76 0 893 4 856 48 814 49 192 97 942 65 320 91 158 92 299 84 473 69 149 28 251 29 254 22 551 32 272 76 819 46 799 25 488 45 467 5 437 85 473 51 111 93 993 35 221 70 569 71 114 78 951 37 464 23 493 15 920 60 973 82 799 63 19 61 820 73 520 8 49 62 620 55 94 74 799 18 73 64 435 86 160 21 744 14 351 43 814 75 845 26 591 88 482 89 296 27 29 90 682 81 363 16 400 94 590 67 644 79 261 7 985 98 621 17 620 13 152 30 263 34 402 77 137 44 940 3 859 50 721 57 124 53 891 38 475 1 221 99 178 95 551 2 641 24 951 20 333 36 59 68 430 87 180 42 758 83 646 19 563 80 820 58 929 12 401 39 660 10 47 66 468 31 874 52 26 11 922
99 149 59 585 12 27 3 495 65 496 21 688 72 335 36 91 6 706 60 119 40 186 75 528 44 884 98 949 58 897 22 907 0 503 92 859 93 835 42 712 97 409 48 714 14 886 49 1 52 730 85 93 62 922 50 21 30 382 61 345 66 390 1 134 77 686 17 360 80 869 89 355 15 397 53 933 91 204 70 683 67 604 10 194 94 659 2 235 73 298 87 886 23 486 25 167 86 388 51 498 9 335 68 109 63 709 7 450 45 618 26 903 43 810 39 241 47 149 82 822 76 492 96 357 13 985 79 220 69 499 20 489 18 881 46 826 57 668 32 33 71 454 95 200 88 647 11 280 29 892 84 283 35 655 8 438 56 29 28 976 78 294 41 6 83 472 24 575 16 349 38 491 74 318 64 762 27 125 54 138 55 793 19 885 37 141 33 994 4 41 90 768 31 152 81 104 34 755 5 432
76 914 89 671 51 512 91 76 54 735 63 69 0 840 26 858 95 96 49 105 82 658 41 369 84 3 48 961 45 121 80 634 21 717 55 327 57 420 5 328 93 967 29 331 97 458 59 110 70 235 28 60 16 807 71 823 2 369 33 400 83 200 90 929 12 850 22 404 81 87 4 659 37 376 79 173 99 340 77 293 1 32 40 124 35 640 25 423 44 477 65 383 7 318 39 370 36 442 75 501 30 57 13 834 46 524 67 802 96 524 72 757 98 42 78 560 88 738 68 61 56 593 42 982 10 635 19 577 43 320 58 674 34 999 6 314 50 381 60 259 87 826 18 305 15 643 94 554 47 276 9 238 86 665 73 934 20 828 14 187 11 399 74 374 31 648 66 694 61 271 23 865 69 779 3 206 38 502 64 665 92 548 27 853 62 294 52 318 32 839 85 436 17 57 24 975 53 235 8 276
38 644 54 404 99 807 78 600 90 526 98 655 45 465 13 409 77 475 26 80 74 189 6 505 5 857 16 248 69 758 1 496 53 950 49 781 68 532 12 277 72 12 8 308 39 458 91 620 93 371 52 780 57 346 62 438 37 361 33 607 55 872 92 606 89 240 4 596 14 600 46 200 87 60 42 503 44 901 3 308 56 951 23 819 10 399 17 88 81 731 20 574 21 135 86 603 48 892 83 850 82 970 84 470 28 303 0 867 73 912 25 589 9 139 58 92 30 728 31 315 24 283 63 156 36 346 50 4 51 260 95 694 43 648 61 867 35 561 18 375 19 353 47 372 79 401 67 769 22 772 97 660 34 626 41 340 66 126 2 236 80 412 65 859 88 409 75 821 29 332 85 116 76 177 71 677 96 475 15 585 40 979 94 359 11 27 27 356 59 292 60 553 64 510 70 952 32 459 7 383
55 818 35 538 31 460 11 549 96 485 71 414 79 850 67 393 27 873 94 22 70 56 48 391 59 76 42 613 87 677 29 862 21 262 10 258 4 594 82 831 0 1000 93 992 89 264 51 502 26 206 8 474 37 851 62 626 23 744 17 988 85 941 20 758 74 523 45 405 63 8 58 178 1 774 46 480 72 724 14 795 39 636 91 113 32 441 34 590 86 558 81 220 92 90 44 309 7 978 16 410 66 366 80 552 9 660 68 341 54 124 69 709 43 367 12 731 60 74 19 882 2 719 22 511 33 538 25 390 49 902 53 794 97 386 15 311 5 642 77 97 24 462 76 415 47 736 52 936 3 276 95 184 38 791 98 868 40 620 50 502 99 355 88 638 28 226 57 764 13 948 30 964 56 618 6 854 64 154 78 785 18 558 61 725 83 783 75 421 41 823 90 762 36 434 84 151 73 165 65 650
93 83 66 54 22 197 31 887 69 944 42 207 60 238 59 63 16 355 77 433 52 600 91 221 51 693 68 276 74 994 63 326 8 220 7 384 41 878 46 46 53 316 24 418 87 771 0 393 29 925 82 137 58 830 99 253 32 48 28 927 86 495 90 324 15 631 19 187 3 771 75 208 97 168 6 51 56 771 13 983 62 94 21 150 34 728 27 198 17 149 36 720 94 898 64 490 72 760 33 431 92 596 88 953 54 288 70 226 43 661 26 551 9 714 50 313 38 317 4 501 61 830 85 623 1 809 57 244 48 680 98 204 67 702 25 702 18 533 95 423 2 550 35 605 14 36 12 769 84 42 5 822 30 862 81 276 23 197 76 589 10 595 37 819 73 216 89 220 96 219 71 155 80 255 55 54 11 413 83 823 44 943 39 101 49 320 78 233 79 762 20 875 40 131 45 708 65 585 47 158
14 811 85 511 20 204 63 485 0 593 62 652 9 57 17 71 60 661 36 854 52 159 27 187 58 835 57 368 5 358 34 481 86 976 41 3 31 246 61 567 45 857 49 200 73 136 33 736 95 728 94 59 48 820 91 464 76 813 15 488 97 224 88 658 70 453 25 600 87 281 46 842 90 249 83 419 66 225 68 646 37 293 32 273 39 750 44 591 10 979 16 636 24 171 92 766 64 835 78 213 35 565 79 177 12 322 38 583 80 828 13 724 29 581 81 681 59 380 67 924 21 496 6 172 74 207 55 640 98 455 82 92 50 416 2 872 22 287 84 540 23 399 65 847 53 882 96 378 89 76 7 349 43 750 77 233 75 930 51 253 40 265 1 230 47 185 93 974 56 411 28 410 30 631 18 796 69 912 54 773 26 661 4 710 71 641 3 92 8 258 72 882 42 749 19 113 11 806 99 485
41 417 43 753 38 421 69 311 24 673 83 644 96 622 61 346 42 793 97 157 52 86 33 827 54 37 95 744 90 726 66 690 7 570 15 83 11 774 25 356 78 895 57 909 37 244 58 168 72 563 59 516 31 221 2 486 86 260 62 859 8 823 5 634 85 561 40 911 45 321 13 128 77 701 87 699 20 759 79 826 12 945 75 858 53 269 55 413 34 676 68 17 71 528 88 546 64 673 63 623 46 828 23 456 16 374 70 548 51 205 26 166 76 500 19 31 30 285 10 134 27 136 14 932 94 878 98 437 22 125 82 834 81 925 67 63 49 235 1 763 65 212 36 128 35 16 0 28 92 267 47 325 80 641 93 980 29 122 28 729 73 950 91 354 99 308 44 116 39 767 4 143 17 947 74 621 89 687 9 58 50 189 32 472 18 755 6 674 56 840 60 474 21 199 84 934 3 599 48 449
92 606 4 168 66 1 9 945 85 563 88 961 61 722 29 297 64 201 44 358 72 392 38 36 70 811 46 159 75 900 73 844 69 537 39 360 11 707 6 768 24 95 68 457 14 153 57 46 67 452 59 880 51 753 52 276 43 708 26 967 1 530 37 176 32 922 83 391 56 433 53 344 7 702 96 843 10 55 36 868 8 335 78 922 82 672 89 199 23 885 60 188 28 664 22 964 94 125 99 605 63 89 17 156 31 370 12 616 50 365 65 902 21 172 86 219 93 700 79 600 5 848 54 736 91 139 33 370 80 188 81 811 62 113 84 258 58 613 30 815 41 559 42 153 18 623 45 284 25 708 48 725 0 848 16 123 20 570 40 144 87 761 98 658 3 640 15 29 19 530 97 634 95 965 27 626 77 41 90 221 47 214 71 937 55 351 74 390 2 964 34 969 49 287 76 745 35 533 13 794
27 908 10 313 48 957 61 574 14 574 58 952 17 497 59 778 39 104 13 145 80 207 23 916 74 329 3 961 45 389 96 374 7 820 98 284 25 813 70 920 63 567 87 84 92 50 1 164 71 157 84 613 26 635 38 67 43 560 33 499 41 848 51 957 50 519 46 581 54 549 53 422 36 639 97 571 8 874 76 51 40 969 62 218 82 220 66 324 22 448 47 792 81 548 57 420 21 381 67 474 29 586 85 211 75 801 5 748 32 638 4 965 19 854 2 296 15 242 31 674 79 186 49 295 72 183 28 838 56 153 52 358 11 299 78 220 20 94 73 944 88 916 35 308 44 758 83 713 55 28 91 580 99 34 60 610 34 880 64 442 16 711 68 728 6 655 65 31 24 739 0 967 18 3 93 966 9 173 30 741 90 799 95 540 12 385 69 617 94 766 86 386 77 920 42 497 37 731 89 390
66 648 89 779 30 563 28 344 13 621 88 659 4 763 48 424 32 67 55 588 46 54 17 372 69 199 26 634 60 759 77 551 86 81 84 187 58 24 14 78 39 664 96 350 37 229 1 692 29 146 31 75 44 592 71 69 93 574 23 754 67 770 95 943 91 929 68 864 47 882 2 28 27 329 8 732 64 245 20 436 3 25 56 896 81 842 5 960 33 609 45 787 11 352 79 529 51 824 15 235 83 799 90 887 87 657 85 968 75 16 73 85 42 585 78 411 63 922 52 282 94 345 10 397 61 810 54 595 50 811 53 76 38 726 35 219 76 405 72 816 49 174 24 348 40 685 19 244 7 951 43 543 97 816 80 224 9 438 65 296 22 212 70 524 62 997 12 541 21 766 74 174 82 517 16 869 98 888 18 596 41 360 36 653 6 451 57 453 99 609 59 149 25 741 92 650 34 915 0 138
14 974 70 899 68 418 18 957 47 549 92 931 94 466 33 624 55 266 59 589 21 435 5 88 11 336 49 240 62 85 53 5 12 489 8 998 89 390 90 975 39 77 85 427 87 413 32 219 38 129 43 720 80 50 30 947 45 960 25 158 44 812 17 892 51 945 26 704 74 998 41 33 6 924 54 618 60 623 83 636 19 618 1 86 97 780 29 789 34 224 31 821 16 717 75 963 48 479 99 106 52 753 36 343 86 164 79 330 76 822 23 832 65 591 35 56 13 377 93 752 72 370 63 285 2 894 50 398 46 504 10 900 69 685 91 357 82 327 0 684 42 321 66 450 15 467 67 982 77 14 88 475 9 281 64 470 28 758 4 450 81 621 22 951 96 520 37 104 61 312 56 791 95 239 57 215 84 729 40 498 71 194 73 424 58 422 7 546 20 893 24 699 98 304 3 43 78 947 27 765
14 553 62 173 68 253 9 788 78 315 43 27 6 196 15 134 38 790 64 72 99 591 92 783 76 581 87 505 90 753 2 936 32 509 88 509 81 323 16 845 86 275 56 249 51 153 85 607 74 697 47 793 97 284 44 328 37 309 35 97 23 692 96 190 67 415 18 569 72 839 89 430 73 844 53 231 70 866 79 314 26 435 33 38 1 66 7 509 63 12 94 132 84 728 75 554 30 592 0 713 77 375 91 53 29 593 41 251 58 891 22 497 12 870 28 327 5 112 69 585 45 35 54 633 55 876 36 418 34 387 57 565 60 242 93 213 82 451 21 215 71 572 25 171 20 293 46 900 61 68 11 248 31 925 48 275 83 7 17 122 98 260 80 22 8 790 49 843 42 222 59 162 52 3 13 162 19 658 40 958 3 748 39 337 66 750 27 185 10 799 4 679 65 36 24 660 95 603 50 876
50 252 97 510 45 294 61 221 69 823 14 542 43 216 85 190 60 886 87 59 96 299 22 4 47 21 68 296 18 462 52 469 62 464 32 91 25 732 91 758 35 560 58 332 83 990 24 796 76 361 67 939 9 322 75 55 89 643 81 530 42 477 86 528 1 60 0 538 27 548 84 660 66 534 31 825 57 227 33 432 70 746 78 408 49 553 72 356 53 16 88 443 10 536 59 292 55 714 54 274 11 532 98 185 46 524 94 437 82 440 21 223 92 970 80 52 74 655 5 375 44 919 37 563 8 13 20 549 73 60 90 781 30 275 64 740 19 925 95 848 48 713 7 861 79 716 15 6 77 947 29 766 2 65 12 916 23 939 26 543 51 783 34 146 56 503 3 639 40 59 17 299 93 286 63 494 4 811 13 823 65 244 99 636 16 313 38 996 41 575 39 518 36 819 28 636 6 462 71 489
66 161 96 551 35 693 44 270 0 746 37 680 80 367 86 862 74 946 48 758 25 841 20 815 55 324 30 593 46 535 77 477 45 264 41 540 89 549 15 652 99 810 28 914 19 164 51 80 62 303 91 456 53 455 94 176 42 404 54 866 73 793 11 359 75 37 31 714 12 492 68 746 63 598 67 964 95 176 52 784 18 314 2 805 78 79 60 59 24 645 69 545 82 449 76 341 40 368 9 275 10 537 88 677 26 873 83 127 29 443 61 689 39 100 14 332 87 680 58 166 81 59 13 677 1 848 4 274 71 365 17 646 47 402 72 219 43 870 36 964 70 67 64 328 34 426 5 861 3 448 23 13 16 223 21 95 92 482 65 772 7 830 84 284 33 422 50 830 57 93 98 995 90 181 59 914 93 157 56 26 49 671 38 404 22 595 6 743 97 919 79 679 8 838 32 102 27 27 85 221
0 596 22 357 72 618 93 490 65 520 69 307 24 186 78 129 73 196 44 847 5 709 59 430 75 655 14 660 41 151 53 619 57 451 49 226 6 423 70 6 89 917 55 448 43 527 2 119 79 34 82 861 88 266 8 800 98 843 91 711 45 690 85 61 29 685 9 802 11 170 47 34 60 703 94 162 62 214 66 540 40 433 4 724 61 230 83 40 10 749 58 294 7 521 46 343 33 661 15 895 97 771 63 467 90 953 34 385 26 869 96 851 13 202 39 851 36 214 3 378 48 336 21 979 86 987 18 598 35 109 30 721 99 168 23 573 67 836 19 286 42 395 81 673 1 409 38 723 37 289 28 356 95 15 54 974 84 303 64 559 50 640 92 616 56 279 20 28 77 996 71 114 17 421 51 787 74 345 68 429 12 869 52 89 76 850 25 640 31 884 80 389 27 216 32 196 87 167 16 613
4 178 82 500 48 131 85 45 75 658 30 712 22 42 14 447 15 590 86 81 25 830 79 766 88 240 95 335 91 614 99 700 74 762 70 893 26 627 49 524 67 337 68 446 31 37 20 82 89 261 47 745 33 823 19 894 5 42 44 944 72 851 83 63 52 78 3 559 36 571 58 868 0 199 81 103 57 725 46 462 73 88 13 186 35 210 37 369 18 120 61 817 63 852 1 713 34 560 38 288 7 826 40 569 21 503 64 283 55 457 87 671 29 44 96 99 56 216 60 236 94 798 24 705 27 768 9 703 32 187 84 331 93 742 78 73 42 667 92 644 71 119 16 891 39 673 59 365 28 887 43 971 41 246 69 457 11 493 10 566 8 153 80 839 90 55 98 751 66 503 97 200 17 125 2 798 23 179 62 625 50 300 76 83 45 178 53 586 12 834 51 226 65 493 77 420 6 57 54 153
47 836 43 378 7 299 74 379 86 772 99 950 97 368 12 425 57 701 5 373 30 974 8 567 88 354 89 204 78 757 41 594 91 413 68 825 87 517 0 881 33 414 36 775 64 239 35 433 65 848 61 409 34 94 54 538 27 105 9 823 20 104 2 175 71 236 39 302 83 500 56 435 63 117 59 586 32 410 37 270 80 184 10 991 98 529 66 136 1 814 52 493 40 881 58 76 51 469 69 674 50 670 6 845 18 362 62 449 90 261 53 455 22 694 24 480 67 358 76 172 49 738 21 607 44 214 14 503 85 121 4 76 60 808 70 221 84 529 25 356 96 480 19 687 28 884 73 284 31 204 79 460 93 249 82 229 13 959 29 68 46 819 77 454 48 811 23 839 94 955 11 323 42 969 45 715 95 486 55 780 92 344 17 421 16 309 81 808 75 321 72 695 26 469 38 672 15 67 3 15
79 323 68 992 88 159 80 840 14 326 37 432 15 786 30 641 18 976 59 209 64 850 6 308 96 234 41 330 71 71 23 530 67 435 39 42 29 928 85 929 25 653 82 224 1 687 94 927 51 229 92 351 84 938 19 264 91 37 16 189 44 559 72 739 26 223 47 451 5 227 42 508 4 240 78 126 69 255 2 298 75 6 60 827 73 767 7 136 52 16 20 282 98 584 66 689 63 417 86 41 45 70 24 556 0 480 22 930 61 919 55 544 17 455 46 351 74 976 50 704 70 213 83 201 81 561 76 407 3 490 34 31 87 983 31 687 28 471 43 732 95 735 27 779 90 864 10 57 32 682 99 293 21 375 56 2 58 601 33 298 13 62 38 421 97 838 57 937 12 289 54 372 36 156 48 810 89 941 40 812 8 77 93 595 49 97 35 374 53 718 65 750 11 496 9 162 62 72 77 126
68 495 3 12 50 142 8 664 73 481 79 543 24 406 49 407 74 661 93 293 90 222 67 399 39 392 35 97 92 525 80 499 66 693 58 491 55 211 81 883 75 558 83 634 59 549 84 205 37 149 48 569 82 881 34 699 38 979 14 320 72 666 85 13 15 972 61 603 46 689 0 981 44 885 2 399 64 480 65 497 27 244 20 320 95 924 31 478 56 715 77 1 33 31 53 623 60 432 23 987 22 950 86 141 4 587 25 958 16 422 5 480 94 60 97 749 32 478 57 60 18 289 63 131 70 857 6 711 98 378 88 292 19 194 43 606 29 377 17 431 12 436 78 984 54 65 47 695 26 453 41 474 96 66 7 617 62 647 71 465 76 557 87 800 45 251 69 246 30 154 99 355 40 322 42 291 91 140 9 240 1 105 10 436 52 62 21 393 11 632 89 241 36 853 28 325 51 87 13 191
83 609 23 642 69 277 54 543 65 432 38 302 8 231 3 966 47 297 1 325 48 506 84 195 75 506 89 61 92 29 10 280 13 591 45 173 99 597 49 648 53 920 44 36 30 830 41 830 50 885 93 678 21 779 22 326 74 536 61 880 27 675 16 165 62 687 34 925 59 520 57 226 40 533 64 257 17 709 33 872 96 708 4 802 19 571 43 204 28 698 6 655 66 272 55 233 2 909 15 25 51 965 25 235 31 35 52 406 88 722 20 672 0 642 60 316 35 784 71 906 95 65 63 986 82 50 7 258 36 889 29 42 72 969 87 375 24 796 11 659 68 995 5 491 79 328 18 747 9 831 85 598 76 544 98 250 14 968 26 916 58 736 78 18 90 284 32 457 91 978 97 10 77 255 86 565 73 954 80 753 56 761 94 739 67 610 12 479 81 264 42 923 70 451 46 439 39 643 37 199
29 721 98 425 0 565 73 659 57 849 3 133 87 442 99 133 12 522 78 162 30 641 56 924 75 189 22 892 42 918 26 366 21 306 50 547 27 483 49 241 39 240 79 848 5 626 6 162 48 785 91 763 35 194 41 644 32 560 2 583 45 331 34 513 97 152 46 615 36 223 96 420 64 746 60 90 17 720 14 390 67 706 65 762 90 176 58 687 31 23 62 899 89 872 9 237 81 477 28 278 24 729 43 352 23 529 54 973 83 657 63 86 15 920 74 489 18 914 53 769 77 428 71 7 51 461 40 958 7 964 20 193 55 222 92 394 13 759 4 656 85 732 66 21 82 21 38 184 76 135 59 608 52 258 94 124 86 214 72 730 68 264 33 368 8 101 80 222 88 592 16 581 44 576 25 601 93 436 19 278 95 766 37 831 69 28 70 10 84 484 61 501 47 715 10 931 1 388 11 609
81 965 23 339 10 331 5 597 42 7 30 566 82 556 63 835 64 787 89 66 31 276 91 754 61 735 97 858 53 883 96 31 99 473 87 507 22 91 73 927 94 713 17 710 95 97 76 272 45 35 50 468 80 989 43 175 37 943 70 688 65 471 90 844 3 743 98 781 85 304 57 587 14 892 92 896 21 402 46 235 13 917 19 201 56 325 41 209 79 582 8 475 28 687 58 495 27 401 35 635 1 663 33 469 59 571 18 61 44 175 88 17 48 253 7 769 2 971 25 283 4 677 83 597 74 266 77 273 60 449 6 532 68 560 93 762 51 128 9 804 32 85 75 702 12 381 39 509 24 942 72 730 0 953 66 830 78 134 15 202 55 627 29 225 40 552 38 550 67 734 47 310 34 836 52 911 62 543 49 574 71 428 20 547 36 2 69 270 16 1 54 19 84 336 86 275 11 207 26 662
8 807 86 124 6 762 33 791 95 982 19 275 49 755 30 482 51 979 32 86 85 755 87 332 28 468 74 266 15 618 13 375 48 14 79 135 39 652 21 292 97 173 65 630 44 514 60 771 40 528 38 446 37 520 14 71 59 8 63 334 31 760 88 917 75 965 91 534 2 819 18 562 90 469 72 318 29 655 94 372 84 290 80 624 45 665 9 681 17 807 98 121 89 992 43 908 78 887 99 522 62 836 64 278 12 137 46 949 25 729 52 352 82 580 10 891 54 188 83 999 50 587 0 938 77 208 35 24 5 413 27 364 26 197 76 107 11 693 56 683 70 767 16 781 61 568 22 992 92 702 96 773 36 912 24 34 93 799 68 32 53 564 67 244 34 366 4 103 47 737 55 743 66 558 7 102 42 986 81 559 23 183 73 440 58 479 41 754 71 667 1 462 57 445 20 962 69 181 3 702
15 882 59 812 14 670 87 472 0 323 70 969 60 142 20 572 89 716 39 282 50 99 37 279 63 683 8 672 7 984 80 893 97 937 88 425 13 541 99 224 67 358 29 719 19 279 2 382 65 376 57 482 35 709 94 24 58 79 91 646 95 630 17 167 92 665 33 183 53 265 79 90 12 125 72 328 36 235 42 394 75 534 51 940 4 991 61 430 10 670 18 916 31 445 52 66 55 220 64 846 48 506 68 730 69 612 76 399 16 63 82 213 73 209 83 127 40 297 30 365 32 481 77 306 28 148 54 906 86 93 62 775 43 876 22 414 49 115 98 2 6 162 38 251 81 179 27 132 21 776 47 145 41 138 34 354 25 657 5 468 23 934 56 179 90 360 44 993 9 567 24 674 1 659 96 761 11 110 3 324 66 619 84 247 46 309 78 91 85 619 45 43 93 530 71 1 26 123 74 201
91 442 87 424 96 616 71 155 41 454 62 414 13 977 24 763 39 308 97 679 92 81 16 205 75 780 37 34 52 380 64 513 45 269 81 453 18 639 20 78 72 908 9 125 28 233 23 866 42 496 57 557 65 528 2 478 34 189 82 359 68 625 99 502 95 796 25 921 38 96 1 911 89 579 46 879 54 536 40 25 94 638 74 95 83 639 79 899 14 137 73 889 48 833 27 933 43 552 44 228 15 504 21 937 56 982 93 582 31 285 4 371 35 126 86 836 84 37 33 320 76 362 36 127 19 347 6 202 29 942 53 392 32 726 58 753 26 703 88 690 51 102 63 70 69 69 90 77 59 913 30 177 3 594 0 139 85 340 7 218 12 742 8 787 5 56 61 420 77 953 49 804 70 755 98 149 47 795 10 867 50 744 60 307 55 876 17 845 80 12 11 329 66 395 22 96 67 710 78 126
43 157 55 339 84 154 91 62 62 949 77 534 36 361 16 114 29 90 71 997 20 849 74 371 45 721 69 6 40 517 8 452 73 487 22 161 24 537 30 837 41 611 26 815 51 780 21 20 86 135 11 651 54 345 7 62 76 393 44 446 14 28 83 179 42 338 28 207 19 966 78 687 5 626 63 175 32 365 49 92 97 893 80 849 65 476 94 485 99 190 2 264 4 194 60 902 70 479 61 788 67 417 64 519 59 434 52 436 12 701 27 191 33 327 85 367 58 70 68 37 48 659 53 486 47 884 98 522 57 329 35 505 89 943 6 506 13 727 38 33 88 704 87 834 34 728 72 389 25 16 90 163 31 113 79 871 95 875 75 860 0 451 9 814 1 903 17 54 96 404 10 574 81 615 50 688 37 625 66 476 23 751 39 235 56 108 92 83 93 155 46 360 3 502 18 453 82 272 15 70
94 50 97 803 10 559 66 976 84 622 24 389 45 377 57 922 8 886 93 517 19 724 56 780 28 687 7 901 60 473 67 303 5 357 96 425 54 502 25 548 34 609 39 503 26 743 70 572 41 410 87 515 59 68 29 106 44 214 71 783 16 526 13 765 89 950 69 672 52 244 21 297 15 780 42 539 53 517 85 133 4 289 79 406 88 377 23 616 63 423 64 100 18 377 3 181 48 472 1 816 22 127 55 197 36 162 2 179 40 562 50 75 37 831 6 464 30 402 20 138 78 477 83 12 92 589 33 67 14 582 73 19 90 60 49 947 86 653 77 813 27 222 75 833 62 382 12 696 38 414 58 69 43 928 68 471 91 395 17 500 0 331 95 664 80 732 98 912 81 760 72 172 99 142 65 301 61 129 82 783 46 107 47 518 35 373 31 559 9 937 51 597 76 888 11 921 32 636 74 89
14 853 82 958 89 177 31 370 93 17 19 957 33 568 72 112 67 238 68 627 88 796 55 49 78 32 52 389 42 683 25 762 37 527 70 902 18 205 35 557 8 298 29 468 56 491 87 80 98 100 34 468 54 725 38 862 0 238 10 398 30 383 13 615 94 561 99 979 39 521 12 731 50 942 73 26 16 418 43 980 90 132 27 731 63 480 59 456 61 724 77 99 23 295 92 5 75 980 21 101 41 292 65 848 45 495 91 706 36 236 11 542 48 158 80 495 51 214 22 163 71 125 9 637 32 745 57 449 69 956 44 158 15 675 7 488 49 688 53 451 2 64 62 620 47 470 74 75 28 499 40 940 17 899 24 661 3 204 60 111 96 947 86 334 85 790 20 977 76 820 5 254 64 179 95 339 81 406 1 925 26 663 79 832 84 809 4 908 83 854 97 675 46 371 58 605 6 971 66 350
94 829 42 916 72 286 60 902 53 656 96 55 7 184 93 498 13 209 10 969 50 926 39 930 70 655 30 500 63 376 14 189 73 141 78 996 47 77 26 770 2 680 61 921 49 381 38 984 9 654 36 797 11 90 17 329 71 705 62 44 34 604 95 105 92 183 33 912 6 792 48 628 59 575 55 132 80 228 4 621 82 882 89 385 25 657 27 436 83 220 41 540 52 702 99 799 81 910 97 848 19 261 15 585 74 217 12 496 65 60 75 255 46 480 56 677 22 290 45 535 76 506 85 773 68 323 18 636 21 747 40 741 98 138 64 316 31 655 24 837 44 203 5 618 23 362 8 665 58 210 77 247 28 247 35 345 16 899 51 68 66 722 90 590 67 455 86 698 43 340 91 716 0 279 88 459 54 11 29 663 1 560 84 361 37 723 32 286 57 452 3 275 20 53 87 53 69 553 79 17
18 587 59 822 0 496 16 245 78 605 45 543 84 652 79 33 63 771 69 998 29 980 95 119 11 335 37 465 70 239 3 43 32 253 23 939 39 467 36 53 5 115 61 97 7 42 9 443 8 711 66 50 42 522 97 227 71 770 2 484 72 560 40 366 88 343 35 140 14 280 51 345 93 599 24 965 58 563 27 404 87 556 98 282 26 405 80 157 75 848 83 598 76 929 12 215 1 857 41 464 50 844 6 707 17 955 74 405 81 979 55 201 73 731 67 190 53 778 65 440 22 324 21 368 54 82 85 625 99 551 49 674 62 134 13 562 77 131 94 984 20 107 86 966 89 663 96 614 46 785 10 449 91 624 68 217 4 202 30 954 31 556 82 328 28 893 33 969 56 993 38 304 34 495 57 823 60 474 25 924 52 696 92 973 64 7 90 347 47 885 19 885 43 945 48 860 15 575 44 301
41 487 15 188 6 72 31 986 45 847 71 392 0 165 96 296 13 212 34 358 51 372 28 408 80 736 42 166 38 227 9 914 16 783 98 678 30 50 82 378 8 657 24 946 79 431 92 391 63 737 49 203 33 437 95 790 65 574 89 334 17 423 91 701 86 501 3 261 77 670 1 460 67 177 5 635 62 549 66 246 22 945 90 137 75 141 94 780 59 412 21 862 57 794 55 75 54 275 46 979 74 937 70 692 37 770 58 811 50 764 72 241 87 549 14 153 35 924 48 144 83 676 97 149 39 834 88 439 20 323 27 663 18 658 2 615 69 408 10 916 60 76 64 590 12 113 7 557 43 32 36 44 81 417 93 916 40 309 52 935 47 367 56 178 32 638 68 290 99 660 44 28 85 843 26 744 76 87 73 612 84 527 23 199 11 22 29 748 53 59 19 207 4 347 25 973 61 862 78 865
85 944 59 837 65 671 54 572 60 841 93 535 34 425 74 387 26 365 41 5 73 681 79 947 61 208 29 832 95 231 4 464 7 664 97 440 32 607 23 199 75 10 19 895 82 67 39 646 63 273 15 103 58 983 67 240 66 858 10 412 77 88 80 733 2 726 50 132 70 873 40 414 42 109 90 459 0 988 27 205 8 564 37 499 62 826 98 930 49 106 25 993 33 295 45 755 68 717 92 619 35 477 57 323 21 44 96 661 12 683 52 251 44 688 56 242 48 977 28 583 83 492 31 728 24 723 91 879 71 702 76 564 81 552 88 157 43 121 30 205 53 53 20 590 69 856 11 533 36 419 14 585 46 473 84 937 55 570 99 789 89 580 9 961 17 904 1 416 5 703 51 203 64 595 16 817 6 559 72 658 86 534 94 119 38 53 22 388 78 667 3 915 13 466 87 26 18 797 47 983
71 305 73 208 53 689 78 122 27 447 79 780 44 521 39 36 72 793 60 331 68 772 77 363 23 819 12 15 82 246 87 865 11 552 1 461 94 63 98 684 54 931 65 402 58 330 35 917 25 745 46 774 55 724 38 852 31 600 3 89 51 647 32 880 57 880 19 417 37 715 28 397 90 461 86 382 10 64 62 302 52 566 26 389 80 562 67 938 34 429 16 992 93 664 69 258 45 955 75 126 40 907 96 264 81 928 95 399 92 248 42 988 99 627 29 448 61 19 47 992 88 412 83 637 50 984 43 595 64 892 41 580 0 526 30 451 20 949 63 878 5 395 9 875 14 332 21 697 13 206 84 908 91 31 17 104 89 429 49 520 48 836 97 940 70 987 66 106 56 608 22 515 6 189 7 896 15 673 2 135 76 650 4 314 74 785 59 122 33 381 24 301 18 919 36 837 85 400 8 32
53 763 23 984 0 39 71 40 74 558 22 867 95 158 55 167 21 596 33 251 51 351 46 615 58 455 37 425 24 244 70 884 20 897 60 92 75 5 43 895 91 694 5 591 42 951 6 30 93 27 32 789 38 362 88 17 4 551 8 56 83 253 76 176 84 580 34 441 13 919 82 57 87 426 28 793 97 620 98 973 54 513 36 830 80 323 50 442 12 24 85 58 31 585 77 147 72 39 94 566 47 348 63 907 89 573 27 307 17 925 62 512 9 879 96 113 66 138 30 620 19 478 11 640 7 695 18 112 68 252 35 587 44 41 61 625 49 66 16 718 48 678 78 524 57 649 39 836 99 589 79 469 90 803 3 171 69 206 59 763 81 421 41 267 86 405 29 520 52 780 92 873 25 824 14 324 67 224 65 730 10 458 26 497 15 465 56 98 40 731 2 466 73 901 45 829 1 982 64 156
46 236 78 285 6 880 8 70 19 456 7 442 2 928 18 165 69 628 59 399 58 239 92 232 15 463 73 25 89 548 53 867 44 125 55 867 31 372 28 870 42 91 83 172 91 589 4 141 32 884 34 714 1 566 26 731 52 885 75 360 60 501 54 199 35 778 17 683 70 804 3 737 20 555 45 922 65 1 95 502 76 270 24 571 96 888 68 350 38 506 79 459 37 815 21 175 61 637 30 766 29 477 64 963 56 43 71 332 77 176 43 36 16 715 0 108 82 179 88 751 94 368 67 730 74 464 99 150 27 833 66 707 93 15 98 464 14 581 90 594 57 123 22 203 48 935 12 916 62 709 23 90 87 185 36 501 41 112 10 913 11 368 97 509 13 776 9 245 47 172 85 197 49 103 40 593 63 874 25 955 51 830 84 226 50 704 33 590 80 908 5 820 81 653 72 219 86 126 39 254
67 403 42 621 14 203 43 193 21 177 13 283 61 691 34 182 62 161 46 780 92 35 53 828 72 386 32 950 74 128 6 889 86 299 38 203 57 838 50 920 76 653 27 765 88 387 39 945 15 980 77 408 64 5 29 406 59 626 82 813 52 356 45 129 94 248 99 368 73 941 7 715 33 73 25 287 4 164 56 455 48 797 78 467 97 638 84 5 23 55 79 19 35 648 69 499 47 939 41 27 36 416 60 582 71 896 8 180 0 62 66 30 17 869 37 668 68 94 31 199 10 276 18 294 11 260 90 492 12 904 51 861 16 60 44 486 96 940 83 283 65 462 49 986 19 433 20 342 70 931 81 984 28 203 93 849 95 526 75 639 98 793 24 64 80 962 85 767 2 119 54 212 26 435 40 510 87 897 89 495 1 867 22 52 3 751 91 10 5 733 55 162 9 128 30 138 63 750 58 925
67 876 94 546 88 124 76 705 97 258 12 377 60 158 37 432 79 690 63 484 81 134 78 458 83 224 0 630 25 807 8 630 7 365 39 3 33 887 36 606 2 260 51 412 27 786 65 584 5 822 30 285 28 688 62 161 80 883 35 11 59 612 57 69 90 454 49 833 72 186 26 473 45 179 86 833 92 509 87 234 15 991 9 839 31 626 77 342 21 316 18 681 41 892 98 639 29 696 68 987 22 909 84 96 61 617 38 472 73 773 53 496 4 671 19 122 50 378 47 396 74 85 69 178 24 461 16 913 95 766 14 667 64 204 20 87 44 240 40 521 96 18 32 297 13 1000 58 199 43 487 66 488 6 810 71 902 52 189 3 151 75 554 46 874 56 824 48 242 42 228 17 813 93 17 89 976 91 644 10 599 85 280 34 695 11 11 54 229 23 747 99 326 70 432 1 886 55 63 82 973
19 334 94 581 14 137 1 553 80 487 2 665 89 858 79 869 13 205 72 776 17 813 54 506 75 104 91 505 48 910 61 838 77 762 83 465 96 937 57 859 20 987 98 470 27 308 10 446 64 137 70 407 76 186 25 264 69 855 52 556 28 53 86 825 40 625 12 426 8 144 21 440 95 970 29 191 51 806 45 631 62 210 11 915 23 865 3 723 44 151 46 831 56 995 68 642 9 966 87 648 35 554 84 477 0 710 39 691 60 612 78 285 37 122 63 85 47 544 73 33 18 257 4 986 38 908 67 101 22 100 31 251 53 800 15 327 41 163 74 821 71 439 85 603 34 412 65 780 93 789 55 887 30 689 99 631 66 217 90 56 16 436 24 428 26 432 81 723 50 562 36 988 33 99 42 96 7 42 82 353 6 975 92 624 97 841 32 220 88 159 58 527 59 131 49 68 43 808 5 564
91 967 77 161 37 497 59 118 60 127 47 542 56 740 44 777 97 435 87 68 17 85 58 302 19 953 6 643 1 727 75 392 83 11 34 571 31 429 36 243 86 302 35 913 8 348 78 431 43 738 12 382 61 818 90 162 18 90 5 81 93 378 72 283 13 802 45 149 23 360 20 586 81 528 38 213 92 603 62 190 67 465 99 987 27 820 40 143 85 785 63 352 66 50 82 97 30 861 53 486 24 391 21 226 70 145 74 137 71 586 48 234 15 89 80 635 2 961 50 521 3 990 33 511 57 75 73 520 52 712 49 78 41 312 26 861 9 354 11 637 39 310 7 801 88 719 25 752 98 345 55 38 65 38 76 967 84 437 16 50 69 236 0 638 89 315 51 217 42 255 4 667 14 470 46 151 96 955 29 457 64 633 94 50 95 699 79 57 32 487 10 581 28 285 54 392 68 574 22 993
11 146 38 971 63 328 9 423 5 192 71 295 87 440 14 81 17 926 30 565 51 190 13 230 65 548 89 50 55 543 78 372 6 197 16 309 80 756 83 607 8 658 56 930 73 244 18 272 27 588 36 643 82 273 33 305 58 581 70 894 54 404 94 612 74 467 90 26 69 694 40 507 1 882 31 467 48 669 39 723 0 301 93 221 79 463 4 722 41 241 95 957 76 445 84 967 26 758 91 98 61 679 23 464 57 667 62 779 92 888 60 70 24 773 64 322 81 582 43 630 32 227 85 854 59 160 25 161 49 945 22 230 42 748 15 522 67 7 35 969 75 412 86 103 68 286 52 827 29 140 19 209 28 703 37 18 99 203 97 366 96 263 47 607 72 500 21 286 45 498 10 591 3 312 50 58 12 123 53 641 77 489 44 584 66 285 20 474 98 885 2 163 88 897 34 620 46 693 7 504
82 749 54 565 26 10 68 283 22 829 83 692 12 587 46 624 53 953 14 734 98 380 56 109 49 899 41 430 34 895 57 684 74 803 4 540 33 400 23 71 89 393 91 932 92 623 6 292 27 53 30 247 15 983 44 592 84 582 17 503 90 286 73 720 38 262 7 115 78 617 65 850 29 55 21 802 79 846 50 490 2 485 59 613 0 605 32 536 80 70 58 317 52 443 64 647 87 354 55 716 60 260 77 457 66 723 24 119 86 52 61 461 62 521 20 320 72 3 99 91 18 693 13 931 37 755 93 342 5 800 47 782 71 399 81 784 43 295 11 987 31 129 75 364 19 725 36 602 45 992 42 476 16 5 94 775 67 797 85 234 97 986 95 836 3 928 35 436 1 726 25 279 10 300 28 529 63 403 96 523 8 387 39 695 40 953 69 716 88 607 76 103 51 573 9 764 48 135 70 329
20 402 99 331 17 474 9 673 79 638 14 683 95 195 19 819 49 92 26 561 84 408 27 130 56 145 62 743 40 273 67 196 90 525 89 831 82 146 72 465 29 712 87 682 81 581 80 426 33 471 45 903 39 503 22 959 8 610 24 7 7 885 75 137 92 555 64 652 85 907 88 62 21 596 6 738 31 728 44 922 57 765 30 166 35 290 97 930 48 498 18 43 73 513 5 636 16 389 28 131 37 627 11 539 42 677 13 82 46 972 76 783 10 554 78 207 23 479 4 921 15 651 1 340 54 109 60 420 91 998 58 668 34 136 93 670 61 275 3 572 71 165 0 725 43 478 65 74 70 869 94 271 50 688 36 882 86 534 55 514 96 369 38 48 68 338 51 203 2 132 25 919 47 316 53 522 52 110 63 304 77 530 98 305 12 852 41 830 83 619 74 301 59 808 69 678 32 583 66 678
18 583 34 205 3 69 28 865 31 627 14 609 99 341 49 820 16 624 53 105 36 91 87 161 59 421 40 233 92 940 26 468 73 674 46 893 6 521 83 575 55 624 54 806 91 845 74 853 93 768 48 371 86 580 5 602 65 460 29 639 4 394 20 137 0 500 52 32 88 204 2 688 94 151 76 720 32 359 25 110 90 495 56 612 69 532 45 141 21 350 30 322 61 501 84 523 44 874 47 263 85 391 24 658 1 67 41 438 82 803 71 910 35 149 43 437 66 619 39 287 9 615 70 2 62 749 78 252 10 766 67 898 64 967 42 672 63 38 75 242 22 271 11 993 50 559 95 791 98 413 23 538 89 472 51 55 12 913 27 427 80 610 17 170 58 898 33 967 72 331 8 67 97 162 68 139 37 358 38 129 13 411 81 230 60 700 77 51 15 853 57 523 7 425 19 864 79 496 96 499
96 965 39 451 51 753 35 288 47 485 60 397 70 147 15 476 22 45 0 397 93 571 68 345 52 805 17 474 88 303 44 970 62 949 94 66 16 523 84 629 32 606 46 275 31 786 43 412 19 879 49 134 75 862 72 761 29 752 42 235 34 69 12 967 38 431 91 503 87 768 57 943 65 813 95 563 63 488 50 680 40 595 81 335 55 239 58 672 6 934 90 323 3 505 92 471 53 333 27 285 41 237 98 787 77 115 67 166 85 4 1 837 80 245 30 319 18 444 64 434 83 561 66 706 61 113 26 478 23 385 20 643 56 497 89 35 97 147 78 605 10 594 33 448 13 182 25 441 99 995 8 237 48 651 74 425 76 596 36 290 14 5 59 474 24 466 4 494 54 839 82 176 5 147 69 597 2 153 86 835 37 738 21 531 71 886 9 695 11 800 7 494 79 933 28 522 73 591 45 504
13 586 92 903 21 324 75 841 31 617 83 999 97 721 5 451 24 462 84 807 62 644 18 455 69 243 53 84 11 855 51 821 82 15 41 187 43 100 17 240 4 304 1 117 20 837 36 752 48 125 29 152 71 670 66 89 88 714 89 177 61 824 93 153 34 480 25 692 70 874 35 519 50 336 78 894 81 261 64 831 37 180 90 818 49 917 10 250 22 875 40 984 9 312 72 474 58 327 87 204 33 636 38 986 7 333 56 866 99 369 54 220 3 536 55 799 79 239 96 301 95 530 2 410 94 877 52 443 32 176 85 706 46 248 16 438 68 456 44 121 0 13 77 116 59 778 67 190 19 155 80 647 76 672 14 616 47 384 15 201 73 595 42 294 63 974 60 672 28 668 86 708 65 601 57 820 74 788 23 360 12 8 8 636 26 297 30 947 91 349 98 9 45 685 39 355 27 947 6 19
94 540 70 764 16 579 86 575 96 418 47 63 46 875 65 186 5 254 32 251 11 755 33 663 53 623 2 247 27 566 84 116 49 842 24 945 78 650 55 107 43 589 73 473 93 787 38 132 8 835 92 527 72 962 88 160 40 349 26 836 68 365 37 184 36 609 52 428 28 404 90 684 61 137 98 592 44 959 21 367 81 754 71 82 66 927 4 471 22 439 74 153 77 704 12 347 76 10 20 181 63 151 31 142 59 159 15 756 7 966 14 56 3 277 60 531 29 809 57 803 48 522 91 888 0 4 79 970 34 98 83 652 9 875 58 862 97 643 69 110 80 213 75 826 25 767 42 482 64 126 18 406 13 175 54 281 87 240 19 122 51 153 89 570 17 205 1 248 82 102 95 854 6 980 39 27 85 899 41 249 30 453 10 111 50 337 99 237 35 219 23 22 67 707 56 376 62 573 45 121
42 340 81 221 52 864 71 152 8 474 64 696 63 405 70 336 7 395 23 3 45 538 53 483 6 146 3 662 78 616 10 342 79 174 27 763 41 889 96 323 98 215 44 815 30 299 34 95 61 526 67 813 48 414 57 654 51 313 65 333 31 5 9 770 2 839 58 153 19 956 59 779 50 806 93 327 60 207 62 16 28 414 80 659 83 539 18 971 87 441 49 148 75 404 92 891 97 322 15 831 38 105 82 595 16 448 89 353 24 991 54 88 25 333 55 421 14 609 29 735 39 415 77 189 20 305 99 493 84 570 47 582 76 934 74 48 73 671 72 332 11 177 56 539 86 774 32 644 4 701 69 983 1 563 12 913 13 724 35 388 85 640 22 213 33 576 26 535 68 487 94 729 37 669 95 781 90 250 5 1 17 984 88 558 40 537 91 86 43 171 36 613 46 463 66 583 0 704 21 523
31 282 35 858 98 439 48 476 30 349 65 379 20 414 92 553 39 396 87 343 56 4 74 156 58 219 54 667 2 11 5 843 85 106 24 717 50 440 18 59 79 657 16 404 80 431 61 229 3 220 33 52 42 367 68 662 66 388 9 241 43 416 96 177 93 834 21 421 91 765 44 263 59 800 23 332 41 225 88 279 64 510 78 828 13 490 7 24 17 750 76 427 4 669 32 843 70 613 89 512 34 284 10 501 94 6 95 883 12 267 57 762 75 372 90 217 62 59 53 502 36 67 83 680 26 544 82 836 51 940 11 337 60 566 69 873 19 884 81 203 72 947 63 379 38 527 77 35 6 944 0 924 40 678 55 17 28 545 46 162 97 227 73 127 84 119 29 328 1 484 99 259 8 135 14 439 47 508 22 675 67 49 15 318 71 337 45 216 86 342 37 850 52 931 25 10 27 774 49 486
21 339 93 939 52 582 33 955 74 403 9 153 12 875 80 818 4 559 55 739 51 717 20 246 68 832 95 620 37 67 39 256 47 465 60 461 35 999 27 66 32 536 50 965 16 677 34 421 84 947 46 580 70 525 19 661 61 931 11 437 85 251 7 41 82 234 66 914 44 719 23 849 3 917 24 489 48 862 78 745 5 510 2 787 0 429 92 42 40 280 64 205 73 524 63 552 45 79 86 688 41 863 81 846 94 708 97 20 71 564 53 852 96 227 88 857 58 634 8 955 43 377 65 197 90 263 79 607 15 701 98 562 17 99 49 651 72 385 69 159 87 54 54 179 26 269 13 54 99 691 91 762 42 72 76 6 28 616 38 412 1 636 6 871 77 931 59 550 56 597 31 682 30 82 29 618 36 534 14 139 62 151 10 654 89 600 22 311 75 310 18 756 67 663 25 440 57 349 83 836
49 404 21 191 48 415 47 149 12 56 22 264 87 980 14 578 8 404 31 633 30 793 20 665 84 754 95 349 97 495 59 616 3 775 28 333 41 715 33 856 10 448 36 62 35 761 64 548 58 101 42 62 27 430 76 218 24 366 19 319 4 657 72 511 51 801 89 182 15 548 45 522 0 581 83 493 78 685 99 38 32 127 67 660 56 772 73 259 9 398 60 623 17 504 55 231 96 613 93 385 66 330 74 853 46 924 52 542 7 29 43 823 88 643 80 501 69 857 79 552 13 541 54 997 25 683 38 362 90 44 5 143 11 922 81 78 26 543 75 801 71 409 65 659 63 77 6 610 91 428 44 781 34 628 70 897 16 24 98 534 68 339 18 696 1 228 86 475 82 136 94 94 29 142 40 765 37 279 53 867 85 507 23 320 2 615 77 436 50 927 62 376 92 450 39 126 61 613 57 54
6 106 18 823 32 84 23 699 84 315 35 16 22 270 51 948 81 192 71 406 50 741 25 683 1 438 90 400 76 972 89 910 15 447 88 819 55 728 7 361 4 660 45 81 28 298 29 454 2 138 3 385 59 450 41 125 24 831 66 167 8 504 65 486 43 49 75 828 54 418 52 355 19 492 72 712 93 757 39 291 92 302 14 540 38 714 78 321 86 9 0 588 34 480 80 779 77 76 56 505 46 271 47 886 11 870 61 469 37 984 33 559 67 960 68 159 97 710 20 588 64 422 96 175 74 600 85 825 17 538 83 396 31 263 79 839 27 428 21 368 98 775 36 407 94 730 16 389 60 451 82 692 44 544 13 633 26 649 30 134 63 957 62 748 10 359 95 698 69 489 49 442 73 601 5 263 42 510 9 660 87 41 91 235 70 435 12 81 58 257 53 724 99 31 40 306 57 319 48 875
58 352 5 955 52 430 38 291 82 552 84 150 1 245 23 440 17 408 53 553 89 662 51 650 11 220 15 191 42 181 24 480 61 587 66 157 88 259 69 217 13 9 12 666 68 182 72 773 86 522 85 825 56 470 37 738 10 349 35 180 54 167 71 84 45 867 19 694 14 414 60 460 62 211 49 898 87 2 76 584 18 44 48 258 27 649 28 299 63 286 70 840 79 260 81 515 78 645 47 904 25 935 77 161 9 883 57 550 50 337 55 270 4 992 91 180 2 564 74 72 83 585 67 972 92 114 95 780 80 770 39 940 65 989 36 397 30 177 96 455 22 752 0 890 32 1 29 999 40 439 31 214 93 175 41 785 8 215 97 881 98 253 16 65 34 44 7 676 44 129 26 212 46 462 3 410 75 345 43 773 20 975 6 722 90 277 33 335 94 483 21 664 59 760 73 601 99 228 64 323
83 916 60 903 18 290 71 353 54 442 81 349 82 379 86 679 97 67 47 7 62 44 50 381 74 6 31 331 26 644 34 126 68 351 35 304 25 257 12 597 10 263 38 880 63 450 43 362 51 974 5 961 16 776 72 868 0 186 36 793 44 602 77 457 87 818 37 919 19 556 27 137 55 307 67 983 95 882 40 665 52 198 20 885 22 606 41 219 45 893 76 603 58 900 14 290 91 24 15 213 65 95 53 195 66 465 73 10 46 106 42 807 1 999 64 421 88 509 29 5 32 331 21 377 30 993 8 196 9 837 33 163 3 98 84 982 57 481 39 337 92 48 99 849 85 300 2 841 23 522 28 767 56 949 70 620 79 768 4 653 48 978 98 985 6 763 80 136 59 112 75 85 49 659 69 923 78 478 24 120 61 220 96 813 7 847 94 732 93 814 89 840 90 626 17 999 11 560 13 540
55 440 63 479 94 601 92 818 23 209 6 333 67 314 65 421 73 619 36 42 42 811 90 562 31 336 68 758 83 680 7 440 3 386 95 647 78 344 80 938 71 454 44 742 18 330 72 866 40 435 77 358 56 381 87 176 43 445 89 942 41 426 93 223 82 666 50 686 14 16 5 465 48 648 47 694 17 516 19 33 21 106 32 729 0 898 30 454 13 437 86 736 16 580 74 919 99 27 96 244 69 534 52 25 85 803 64 219 97 52 76 518 29 146 53 179 4 97 33 912 79 258 75 365 66 565 10 644 26 901 8 105 20 905 60 105 98 607 58 855 46 594 91 303 62 246 37 62 34 784 70 596 57 983 9 325 39 826 61 793 2 213 15 134 81 577 49 580 59 168 24 139 38 685 12 511 27 752 11 856 51 15 28 429 54 261 22 872 84 492 35 565 1 397 45 12 88 298 25 951
29 296 27 78 39 898 87 451 61 964 25 812 1 763 31 953 43 984 85 959 58 383 49 674 7 479 65 891 24 980 83 62 16 931 79 433 53 953 91 335 90 330 0 208 32 666 46 619 35 130 99 227 75 138 22 431 94 357 26 804 2 61 14 958 44 409 18 517 77 959 47 217 33 655 5 871 96 364 68 456 34 293 23 475 67 773 42 983 54 418 70 606 55 284 84 179 71 326 64 43 59 852 38 380 37 964 15 1000 98 455 86 989 13 980 41 601 74 526 8 774 88 201 3 283 82 391 89 155 48 252 52 385 12 406 80 773 95 507 62 603 36 666 17 806 72 106 19 101 76 42 20 914 51 972 57 348 63 164 4 465 69 526 9 322 92 426 30 248 50 312 45 130 60 322 10 672 28 121 93 80 81 105 73 254 66 494 97 391 11 979 56 625 40 590 78 302 21 161 6 851
60 229 23 221 79 703 53 30 16 227 50 633 64 761 55 304 97 745 14 279 10 577 76 65 73 463 36 909 58 688 28 969 5 597 31 540 61 375 40 639 33 628 43 834 4 896 98 988 20 399 94 524 51 302 27 453 2 491 26 352 56 733 69 135 74 289 89 784 52 840 83 869 49 196 71 659 0 926 84 637 92 468 1 269 57 543 11 705 7 909 78 551 29 944 65 858 66 852 39 113 38 441 68 358 90 360 87 852 35 944 72 802 44 265 86 828 85 940 48 83 54 455 67 626 3 735 18 109 62 97 6 112 70 544 41 271 13 513 15 950 9 717 77 838 63 393 99 569 22 210 88 85 21 4 37 635 91 160 47 734 24 139 46 462 8 181 80 235 17 154 32 689 25 731 82 837 95 919 93 725 42 904 34 934 19 86 59 306 96 418 45 338 30 300 12 842 75 468 81 655
35 854 64 735 25 978 85 541 65 716 2 224 29 557 12 688 34 928 70 982 9 411 8 739 54 245 32 245 60 582 98 911 88 454 17 127 24 47 96 906 40 93 39 826 83 167 13 26 7 44 51 98 90 810 5 736 36 283 37 521 22 528 92 993 68 567 41 730 91 617 3 815 14 99 99 365 63 141 95 623 94 541 28 276 56 37 59 852 80 63 86 668 97 201 11 177 72 417 4 736 82 919 30 11 69 672 45 136 62 733 61 380 26 709 71 806 48 683 77 332 89 460 44 313 66 456 47 418 78 791 27 570 43 895 15 713 33 807 53 772 18 69 50 982 87 111 6 281 31 650 55 365 76 332 1 975 20 954 73 82 21 157 42 169 74 999 10 685 81 419 93 354 79 965 58 256 67 733 52 260 0 121 38 666 84 939 57 686 46 239 23 126 49 44 19 301 16 294 75 901
33 254 49 673 41 666 2 119 74 841 99 936 8 303 95 945 0 353 15 416 29 836 96 497 28 711 11 710 42 259 22 909 66 954 44 700 59 812 45 225 20 103 25 14 93 625 62 327 38 18 68 765 13 329 50 976 19 72 54 37 70 324 30 553 12 619 46 513 51 128 91 329 37 361 80 126 73 638 67 174 65 657 10 757 26 252 77 392 7 10 63 322 52 656 16 773 5 138 89 66 55 229 61 788 84 817 76 769 81 997 24 533 48 616 32 961 4 92 94 685 43 528 17 319 69 916 79 903 75 699 47 663 97 163 9 854 88 953 82 199 36 77 98 559 57 760 35 473 34 974 71 155 90 404 39 483 58 880 53 619 60 647 64 760 31 446 86 412 40 61 23 561 56 235 3 745 85 566 21 214 78 834 1 896 6 321 18 526 92 275 83 941 87 249 72 343 27 806 14 706
90 342 35 343 31 463 88 24 34 355 99 617 56 654 38 583 93 192 83 507 68 249 58 449 94 436 78 635 25 1 81 173 30 528 46 370 64 550 8 136 27 562 20 977 24 560 19 662 57 21 41 224 33 323 26 413 40 17 84 838 80 445 32 994 73 685 1 714 22 504 44 173 91 510 70 135 59 319 0 656 12 409 13 255 47 270 53 453 28 29 72 327 43 402 51 821 3 958 65 391 87 874 55 860 4 560 97 341 62 657 21 914 36 953 37 975 50 433 71 445 42 992 2 678 11 966 98 770 45 592 10 235 5 84 79 138 67 435 54 913 89 69 14 641 75 37 66 386 48 995 60 226 92 174 7 358 86 206 18 733 17 499 61 190 52 131 63 123 69 579 76 318 29 122 6 65 82 745 85 552 96 978 16 695 74 914 23 310 15 283 77 909 95 236 39 335 9 495 49 851
39 320 75 451 25 870 95 870 47 342 17 290 65 516 5 803 0 620 94 358 8 881 56 660 62 963 86 105 57 710 4 871 9 567 81 264 58 551 53 62 74 152 32 687 49 697 88 257 42 241 34 535 97 225 90 567 35 429 78 650 41 414 30 380 54 489 85 431 21 20 92 364 11 1 69 505 50 670 63 158 22 723 15 602 83 335 59 348 99 10 93 244 64 109 18 990 6 896 29 104 27 427 71 630 73 460 46 680 82 890 36 910 76 332 13 686 40 283 91 741 67 910 28 888 14 387 45 969 48 401 61 115 26 835 20 15 89 411 19 692 37 163 84 798 12 414 55 206 51 931 80 361 10 748 79 29 31 310 70 122 16 555 52 49 3 827 87 260 38 280 60 366 68 425 24 170 98 236 72 576 23 414 66 627 43 893 96 732 44 12 2 326 33 556 1 26 7 361 77 970
79 422 44 871 9 393 5 718 98 761 17 350 63 354 52 920 66 925 64 262 89 740 91 289 50 692 47 655 18 67 48 389 62 799 25 310 0 682 78 768 19 895 1 225 61 526 26 436 39 461 93 132 36 324 80 855 86 478 96 169 81 936 94 170 40 511 59 613 41 331 65 628 92 481 15 263 97 184 38 796 57 816 42 981 6 19 22 302 68 966 53 951 71 414 23 212 16 23 70 228 30 442 95 798 99 248 20 371 73 198 75 141 11 593 76 106 29 583 85 713 10 901 43 482 49 36 46 546 34 890 2 564 77 325 35 467 7 337 4 716 74 560 72 234 51 947 60 604 58 415 14 692 54 549 88 788 55 857 45 558 56 754 3 284 69 931 31 583 87 908 28 948 37 683 67 545 21 679 84 403 13 625 33 582 27 378 32 123 90 83 24 23 8 530 82 206 83 43 12 791
5 549 50 42 7 503 68 54 38 448 49 567 88 316 80 73 46 286 99 746 13 768 29 935 85 277 90 210 30 355 57 975 39 398 89 263 74 65 94 525 27 649 64 618 59 495 44 739 75 107 54 391 95 927 15 364 92 893 41 904 2 737 19 508 77 498 61 364 48 320 14 3 32 957 4 668 56 119 62 432 9 204 98 597 73 438 12 282 28 781 76 1 96 525 55 450 22 379 82 920 81 475 86 188 24 677 11 109 20 51 84 428 1 931 0 131 93 324 66 398 25 270 34 598 97 468 65 477 40 323 35 293 10 488 6 829 47 852 91 477 52 722 83 269 67 483 53 450 3 456 70 659 87 828 58 142 18 845 72 147 36 366 43 508 79 526 23 427 21 421 78 886 16 507 17 934 26 31 8 778 51 775 60 864 42 368 33 475 31 126 69 928 45 117 37 844 71 155 63 601
28 330 71 935 39 499 65 187 38 72 58 452 16 489 36 288 89 519 1 997 0 175 54 472 66 83 70 134 8 206 82 869 11 430 52 434 20 698 75 907 4 970 17 528 25 884 7 47 35 977 77 132 76 125 62 400 44 827 14 858 81 4 97 563 73 523 91 494 48 981 51 288 55 463 43 527 45 191 79 706 12 49 96 842 29 807 40 708 9 143 56 562 74 230 27 167 60 36 50 564 49 764 98 336 84 664 37 505 87 271 69 494 23 811 86 877 57 700 24 489 41 49 31 197 26 137 5 774 72 395 68 198 21 796 10 351 80 522 47 431 53 692 13 863 46 16 67 896 63 434 85 67 83 469 30 364 42 859 6 964 32 755 2 10 93 677 59 994 88 766 19 642 90 283 95 298 64 91 18 762 78 655 3 7 94 68 34 664 22 859 33 175 15 334 99 370 61 788 92 60
64 671 59 433 36 700 24 803 89 767 61 812 5 411 65 697 44 402 52 153 1 280 17 921 25 886 20 478 67 289 13 891 41 968 26 78 79 37 97 575 86 6 29 519 7 834 45 886 88 192 63 111 53 17 70 713 83 335 47 479 49 386 14 851 6 578 71 552 2 172 15 337 32 34 34 162 99 253 28 418 8 545 96 940 18 699 16 474 55 619 54 909 84 301 9 384 92 552 74 753 66 313 87 263 43 902 21 759 85 794 81 18 48 95 77 751 3 397 60 673 72 364 51 17 98 504 94 672 56 86 90 945 75 824 46 726 42 780 35 510 38 766 11 475 30 182 78 633 95 582 37 874 58 981 0 955 12 915 57 342 93 205 22 871 4 242 27 905 50 312 80 839 82 977 68 559 33 407 62 347 40 44 91 178 39 416 76 92 73 940 31 367 19 423 10 382 69 700 23 525
97 978 15 820 57 417 7 254 2 254 71 253 16 837 9 277 33 239 53 84 87 473 36 199 44 432 13 725 99 277 77 663 46 815 82 987 64 669 98 690 5 188 8 447 63 465 42 545 29 54 79 555 65 1 94 508 56 290 55 581 73 859 83 259 51 545 60 815 35 163 61 488 45 436 80 579 88 981 28 40 66 263 39 131 78 602 3 617 27 655 50 814 12 821 11 102 30 569 84 391 81 929 49 189 69 761 95 72 38 153 1 753 6 60 67 28 72 739 0 499 52 818 74 33 24 546 21 91 32 795 70 140 41 518 58 421 22 245 37 871 17 474 54 655 76 623 92 69 68 106 23 7 31 373 19 847 18 87 89 617 91 193 34 847 20 657 14 709 47 442 93 865 90 480 10 119 40 380 86 569 4 254 26 1000 75 228 96 463 43 292 85 898 62 525 59 823 25 264 48 529
33 836 79 77 89 384 46 893 26 548 64 166 55 430 31 492 68 127 0 978 14 207 63 436 43 506 49 126 32 865 17 214 66 268 8 166 1 425 71 142 73 659 77 487 42 359 51 807 80 835 20 65 41 502 22 764 70 371 18 484 30 676 57 544 81 421 39 466 6 530 56 183 76 786 29 770 9 688 67 518 47 352 16 581 98 681 37 293 72 90 25 257 83 94 60 229 50 674 21 899 52 865 48 611 12 69 92 441 61 664 86 996 53 571 35 854 4 508 19 988 74 457 88 198 54 110 85 271 15 197 94 985 58 477 65 952 45 910 38 77 75 150 24 687 2 29 7 899 96 672 3 997 82 523 40 356 69 202 23 28 27 657 97 973 95 748 11 602 90 718 28 853 36 919 5 340 93 449 78 191 87 274 59 222 91 603 99 106 34 634 10 480 84 479 44 398 62 356 13 965
95 177 31 282 10 818 71 621 44 465 22 641 77 345 4 114 6 619 63 482 50 11 78 456 59 52 68 902 93 941 45 366 30 602 11 85 66 527 91 929 40 888 35 137 1 755 97 7 57 765 3 732 7 196 48 288 46 408 15 206 85 668 47 993 41 842 14 14 12 410 51 931 55 224 72 345 86 639 52 648 5 924 18 161 34 499 89 149 82 647 32 485 67 393 76 59 23 189 92 990 43 724 17 664 94 396 8 761 53 372 99 547 19 978 37 232 75 656 90 36 21 987 64 932 26 249 61 57 98 364 58 445 27 657 9 253 87 599 74 505 13 903 33 586 42 515 25 995 36 672 70 48 83 7 38 859 20 540 16 486 81 955 84 692 28 418 65 61 96 890 24 946 62 24 69 773 49 648 80 874 29 299 54 646 60 29 73 12 56 583 88 704 39 771 79 35 2 75 0 414
77 873 5 997 87 501 20 773 78 524 80 525 57 630 22 947 43 423 45 918 18 209 53 315 47 143 94 450 44 797 6 165 52 998 26 593 39 924 99 465 0 762 67 333 86 447 46 660 64 152 41 178 3 393 68 283 15 578 29 251 70 229 82 420 95 371 35 319 36 924 91 85 81 27 21 67 25 839 50 228 38 692 16 585 31 477 71 437 73 423 69 398 30 601 2 186 88 427 93 961 40 788 63 548 19 435 65 870 54 26 42 224 1 99 24 203 60 228 33 125 32 743 27 442 97 513 79 978 11 56 51 501 89 49 34 5 83 708 48 680 98 376 76 157 12 904 4 720 61 372 49 801 74 877 58 186 90 107 17 897 28 133 14 574 66 155 59 442 92 512 10 729 37 519 9 280 62 263 23 546 85 435 8 371 75 340 13 812 96 157 55 84 7 268 56 698 72 376 84 153
62 899 98 810 28 774 53 4 44 826 57 376 30 881 75 906 5 895 45 507 63 534 99 343 88 497 17 508 84 110 59 886 74 141 23 714 26 522 80 182 70 562 56 603 52 963 39 889 50 167 32 493 49 964 38 854 13 548 86 979 58 524 66 734 95 859 78 955 83 20 35 499 51 580 11 28 1 49 67 196 46 871 22 284 71 110 21 62 60 242 20 831 9 961 6 45 34 927 2 637 8 640 29 576 90 96 0 210 24 608 3 354 42 770 14 297 31 330 27 708 4 763 43 634 89 658 85 415 33 490 76 296 18 278 92 464 81 218 12 976 93 487 68 933 94 442 65 627 96 799 48 988 7 828 77 540 15 559 40 802 47 240 73 53 69 139 64 168 10 140 91 692 25 493 82 666 41 162 97 859 19 539 36 914 87 566 16 141 79 518 37 537 55 706 54 940 72 408 61 189
62 360 19 440 9 329 52 310 81 956 71 210 36 557 76 35 94 476 98 646 34 509 40 450 46 52 1 647 73 433 80 588 61 122 57 332 66 887 23 822 74 387 86 480 31 219 69 20 22 40 72 536 42 436 30 752 24 937 50 773 5 38 21 576 49 548 18 809 99 960 77 246 58 529 51 718 47 436 20 537 38 717 10 706 85 87 25 32 96 449 8 127 11 725 0 551 83 687 78 927 45 10 37 938 67 993 68 100 90 359 65 350 35 661 64 789 3 847 29 695 27 57 15 277 4 772 53 84 75 239 12 710 16 707 59 927 84 101 87 715 7 865 95 664 82 524 44 851 92 160 13 153 6 194 43 656 2 891 93 460 14 94 56 407 60 826 88 857 33 600 54 747 91 17 17 388 79 818 97 362 41 195 32 331 55 391 89 905 39 23 26 140 48 655 63 179 28 900 70 213
1 316 2 812 33 295 69 174 38 724 26 557 68 173 54 256 57 331 72 448 13 711 77 561 8 948 45 898 21 66 20 375 7 131 80 120 9 543 79 690 15 51 22 994 86 982 55 439 85 727 66 589 28 273 23 902 75 319 61 933 56 600 58 213 10 457 64 199 90 97 98 773 12 233 4 324 19 426 42 778 94 599 16 705 63 797 60 633 43 76 31 307 76 646 59 754 67 624 49 465 50 132 91 404 36 610 24 730 14 554 84 311 35 117 74 869 93 600 29 877 34 148 27 159 51 283 44 706 81 450 41 830 65 997 70 699 87 688 97 740 25 474 99 11 95 956 0 856 37 521 32 239 48 922 92 183 62 780 88 731 82 866 6 352 30 60 53 246 47 981 89 420 96 691 83 409 78 213 39 92 46 991 17 309 71 889 11 469 18 896 5 689 73 25 52 446 40 455 3 43
51 20 52 754 18 362 59 78 37 948 69 249 86 176 94 705 70 851 55 105 63 550 73 833 3 556 34 273 58 851 4 380 8 776 98 574 13 286 32 110 85 387 65 63 27 978 23 258 91 514 53 371 22 404 74 174 88 548 72 715 97 417 78 920 95 306 5 329 12 494 41 439 89 268 93 431 42 949 17 458 90 906 46 213 87 648 71 637 82 947 24 386 16 950 7 475 33 534 68 35 50 407 84 373 54 627 43 762 2 238 81 255 1 36 38 310 92 290 49 756 60 413 67 920 29 488 31 928 62 909 80 718 30 169 44 563 96 160 35 360 20 484 56 102 99 835 76 695 66 632 57 286 14 60 47 469 10 903 77 461 39 899 83 136 36 570 9 111 21 216 26 329 75 333 25 954 45 962 61 113 79 143 64 383 48 49 40 946 19 409 15 86 6 322 28 3 11 464 0 846
8 525 29 670 43 737 62 745 87 331 93 468 68 224 33 133 6 265 39 984 96 292 73 783 97 164 17 608 42 986 20 803 34 952 72 7 98 485 77 590 56 249 99 768 52 423 26 596 14 85 75 213 60 359 83 70 69 468 12 966 54 943 70 275 24 708 44 878 49 232 7 167 66 310 27 630 0 956 85 161 89 615 86 933 64 760 4 54 31 20 88 447 94 372 67 571 37 85 78 297 81 129 40 903 18 356 22 551 21 734 47 671 55 635 45 389 76 814 32 987 25 815 95 682 2 433 15 46 9 348 13 219 3 669 23 780 84 278 50 356 38 337 19 532 57 370 58 288 11 255 16 716 35 383 80 945 65 140 59 715 63 805 74 123 71 149 90 169 10 96 41 779 61 687 92 827 28 296 46 870 1 578 48 739 91 376 51 924 53 507 79 349 5 952 30 491 82 709 36 948
94 746 57 87 61 763 95 90 19 86 5 279 21 613 99 302 79 482 25 83 18 629 66 152 62 90 88 321 59 717 55 632 44 823 46 727 7 86 91 101 26 255 86 275 69 775 13 921 16 978 64 999 14 320 40 265 75 532 1 288 70 682 28 987 98 547 9 989 8 422 4 120 48 31 63 956 47 350 33 697 39 720 89 512 12 540 6 589 58 513 2 31 29 933 71 400 90 704 72 656 42 833 81 520 15 462 24 66 96 850 3 17 49 129 76 503 78 46 77 848 34 275 30 951 52 18 80 765 45 327 60 113 92 365 22 689 73 88 38 908 35 855 85 695 31 46 68 180 41 108 56 543 50 950 27 648 32 833 93 797 51 924 74 816 87 554 54 297 0 616 67 636 10 453 83 671 17 986 84 752 37 183 82 310 97 915 11 204 20 888 23 910 65 938 53 591 43 445 36 258
13 823 80 139 49 139 73 630 64 983 39 787 4 667 19 570 17 701 25 554 7 902 63 123 86 618 16 213 79 958 74 83 87 568 30 904 3 822 93 119 77 488 35 479 70 647 41 567 14 894 37 794 76 384 58 634 8 694 33 364 10 362 9 871 84 30 46 93 1 877 15 824 2 504 94 418 36 58 5 633 95 874 34 638 11 135 24 927 62 27 44 475 52 320 57 779 69 436 42 57 59 280 71 589 6 784 21 503 99 443 92 829 54 770 98 239 91 103 23 389 0 146 96 634 97 815 65 851 28 211 43 197 38 419 20 171 90 340 72 820 26 384 75 208 47 249 55 499 53 887 18 275 66 509 48 460 83 285 68 460 22 822 78 218 32 511 45 101 81 61 29 428 61 519 27 327 88 873 82 565 56 663 40 491 67 639 12 696 50 881 89 659 85 64 60 144 51 432 31 353
98 727 78 158 73 303 54 597 44 445 52 300 79 996 35 244 71 355 16 166 66 689 61 211 38 811 51 984 19 439 67 403 97 540 0 258 63 391 6 831 53 448 93 401 80 342 41 1 92 275 8 591 64 787 45 970 2 74 36 506 30 465 48 208 37 406 15 58 55 316 22 249 1 644 62 540 85 794 49 406 13 42 20 196 42 623 25 427 60 128 90 39 10 228 69 307 33 816 32 630 75 414 12 961 95 51 76 470 17 175 56 849 31 786 50 205 74 915 82 732 5 246 46 975 58 200 23 10 81 700 26 190 91 954 99 138 9 368 43 440 47 43 3 885 77 893 34 922 86 356 24 969 27 895 21 307 89 595 28 234 83 605 57 131 7 121 4 2 29 590 40 434 39 933 96 56 59 207 70 781 72 842 87 799 18 150 94 939 65 275 11 845 84 206 14 21 68 599 88 140
97 471 33 580 43 180 59 62 88 225 66 821 5 84 0 729 29 565 83 927 34 830 87 194 61 192 77 125 72 851 18 437 3 645 62 783 71 631 22 251 12 238 45 107 81 975 98 420 63 311 48 89 10 381 14 84 54 391 84 812 73 796 60 866 64 827 76 620 95 66 20 139 79 553 4 16 8 410 92 214 67 78 38 136 44 659 19 760 50 740 55 313 52 857 9 703 65 4 32 730 41 134 35 924 99 580 85 300 37 268 30 138 36 844 39 606 82 745 75 819 17 27 1 309 89 80 93 49 40 641 46 811 11 984 21 473 2 393 16 407 91 547 80 788 42 798 6 322 53 173 25 416 47 550 26 498 24 535 68 12 86 534 58 911 7 903 31 344 57 308 69 250 96 366 49 714 74 659 56 78 90 85 13 885 15 719 94 398 70 765 27 300 23 349 28 886 78 322 51 597
14 902 79 134 45 243 34 928 77 256 93 209 58 232 65 118 3 361 95 500 96 240 71 927 32 697 37 914 57 63 51 556 5 690 22 803 73 64 63 523 48 743 16 757 74 693 15 656 4 966 52 507 19 248 89 144 86 595 25 201 54 36 94 169 76 331 24 442 44 669 7 374 59 266 90 289 28 777 84 719 29 937 36 107 27 345 38 884 98 151 67 734 81 776 78 570 49 931 91 467 66 663 2 383 40 660 83 30 61 347 56 719 23 437 1 190 10 452 88 128 8 695 55 848 92 90 18 515 47 861 70 174 72 614 75 521 50 838 11 549 17 602 64 301 9 475 20 340 33 6 35 649 97 822 82 464 42 200 30 872 39 650 60 148 68 703 69 794 62 597 80 694 6 197 0 862 21 551 26 957 46 254 13 433 87 173 41 79 31 201 12 789 53 543 99 22 85 466 43 190
49 530 32 690 47 161 99 141 1 530 48 642 13 227 5 767 44 240 96 740 91 722 84 296 79 812 56 668 98 404 17 217 97 511 14 497 50 93 12 817 0 88 66 859 87 170 86 335 42 249 38 233 33 35 88 789 16 901 59 647 34 444 36 688 41 424 70 44 21 657 52 820 78 403 95 89 37 395 85 612 90 994 81 534 89 442 30 224 10 108 28 55 62 505 73 151 29 471 71 259 54 857 74 900 61 461 8 845 83 315 93 925 51 935 18 443 58 126 92 573 65 844 77 364 72 441 19 956 76 173 82 223 9 37 26 900 55 169 31 582 53 410 57 772 69 512 27 297 25 701 75 146 68 423 94 559 7 795 23 969 64 263 40 136 35 980 3 946 22 953 11 765 45 926 6 631 80 82 24 489 46 589 4 843 39 623 43 945 15 52 20 541 60 46 2 878 63 411 67 283
97 760 33 884 64 470 68 674 10 358 92 155 15 69 24 604 36 879 27 218 60 869 12 195 19 388 84 459 58 850 22 961 82 977 79 849 0 615 20 346 43 800 30 727 17 148 6 241 90 699 14 930 74 515 29 232 2 141 67 598 78 119 3 307 25 269 28 871 9 721 98 211 53 48 51 854 13 704 55 552 35 971 73 19 56 580 69 72 38 610 91 849 41 544 48 412 96 888 62 533 61 665 70 114 40 763 71 168 95 839 85 429 88 779 99 572 4 128 63 944 31 671 11 987 21 691 72 882 8 131 83 163 44 295 76 298 26 730 16 358 80 385 49 876 89 492 46 910 75 180 77 100 45 357 59 478 65 768 81 423 93 282 42 643 32 529 87 666 7 248 54 929 18 627 39 714 52 43 57 770 1 751 34 322 94 352 50 513 66 189 47 474 86 239 37 261 23 734 5 492
81 608 69 441 55 268 24 203 49 577 68 936 52 928 12 804 54 681 46 846 67 504 37 783 13 444 7 1 38 363 82 166 45 652 39 998 98 442 19 339 83 968 70 640 28 29 41 409 86 915 71 668 26 239 97 553 40 932 4 176 35 728 9 373 48 542 94 81 20 157 43 160 59 403 50 804 80 917 31 300 8 602 11 596 79 202 76 30 18 625 58 130 62 354 60 100 65 489 25 203 47 618 88 926 30 853 34 355 56 574 90 570 87 566 75 7 93 623 3 817 27 215 33 808 84 849 29 152 92 967 16 756 1 656 32 881 85 360 78 766 63 711 44 727 36 67 15 13 23 388 74 825 77 126 91 571 42 147 6 293 61 884 22 148 53 334 5 382 96 191 99 870 89 694 73 72 2 428 0 799 17 224 95 472 51 962 64 226 66 119 21 289 14 49 57 996 10 81 72 297


==> anc/Large-TA benchmark/tai_j100_m100_7.data <==
100 100
15 805 67 183 86 961 98 688 31 962 61 279 8 284 20 660 71 462 79 448 10 802 43 681 39 482 24 830 96 144 42 467 29 814 28 825 53 759 14 554 88 248 21 353 32 746 72 211 87 98 63 798 75 366 51 856 50 320 95 125 80 238 89 699 74 396 37 790 76 915 44 97 69 408 92 402 62 916 46 689 94 872 84 299 77 192 47 763 49 393 99 667 3 933 81 269 2 42 22 286 91 619 17 489 85 269 26 204 19 779 65 714 59 394 18 966 55 69 64 829 70 697 6 874 36 91 56 677 7 33 1 690 54 552 13 38 25 266 16 174 57 75 27 83 33 43 68 762 0 918 38 236 83 169 23 778 93 854 30 63 35 222 60 961 12 558 45 358 48 961 9 489 78 772 34 945 4 799 41 773 73 384 52 810 40 149 90 771 5 581 82 927 58 801 97 277 11 605 66 637
71 213 35 470 74 541 2 399 14 958 63 42 54 786 27 782 80 927 22 646 60 990 78 322 19 749 87 430 96 27 12 839 83 199 76 309 10 459 68 107 61 541 66 759 31 706 45 371 37 193 17 707 94 632 89 814 64 542 5 76 16 471 33 441 69 179 77 502 13 269 84 449 62 660 57 934 8 854 59 303 4 302 90 291 92 666 65 189 6 5 70 784 93 214 41 847 52 796 75 651 36 722 3 309 73 959 49 631 11 630 82 157 34 608 20 350 48 162 47 173 29 69 72 563 26 720 43 366 15 739 46 515 25 488 18 836 7 737 51 611 97 696 38 1 1 987 23 853 24 622 86 282 0 16 53 348 95 756 40 602 32 867 9 943 55 150 79 962 30 211 42 859 99 114 91 106 50 247 58 480 28 117 98 80 88 266 67 125 81 406 56 335 85 142 21 536 39 577 44 212
74 920 85 54 21 963 90 922 35 32 91 192 40 253 44 989 66 284 58 574 88 615 50 891 4 880 94 630 26 634 8 407 56 100 70 877 27 489 89 519 43 393 5 382 32 197 65 469 19 857 25 872 54 980 20 274 23 842 51 161 46 486 14 374 15 391 97 209 49 963 18 869 60 604 64 713 52 796 37 459 36 531 79 162 62 732 73 176 28 688 67 338 76 955 83 695 84 781 22 642 75 232 78 472 55 907 38 131 96 487 48 709 31 478 98 54 42 822 63 370 7 835 30 986 80 648 69 301 57 552 72 672 99 661 95 13 12 440 41 851 45 631 10 528 29 619 59 60 68 600 86 596 11 294 61 665 16 245 17 118 9 595 34 205 13 825 93 241 3 512 53 219 1 359 6 583 87 708 0 804 77 977 33 691 92 76 81 16 82 150 71 518 47 513 24 337 39 683 2 296
82 10 20 307 75 473 37 647 55 438 60 279 7 958 58 355 68 14 5 495 80 251 1 842 57 235 8 580 12 842 25 671 11 924 74 611 89 289 17 324 70 705 27 782 62 495 29 201 87 961 9 886 64 442 95 805 84 796 50 854 66 755 39 217 19 190 69 659 21 743 81 988 43 857 71 296 26 250 48 529 41 261 52 638 2 74 31 517 77 407 15 217 51 709 33 548 3 828 67 429 54 296 18 707 91 552 56 895 90 46 47 296 42 399 59 600 76 361 49 637 38 886 44 420 13 80 0 252 99 759 22 657 46 412 93 772 34 408 24 971 61 72 72 138 96 719 28 68 86 405 79 227 97 468 78 353 23 640 6 981 85 635 53 839 45 705 94 734 73 508 35 468 65 17 98 444 63 833 4 435 32 590 14 515 16 875 36 783 83 205 40 589 10 409 30 776 92 494 88 491
3 23 40 700 8 973 51 402 19 959 15 60 72 242 50 841 24 494 63 631 87 710 13 726 37 389 95 797 26 416 88 945 69 570 65 777 46 699 55 529 7 507 25 354 67 422 84 426 42 183 36 867 43 489 61 615 6 993 81 341 4 246 77 228 45 809 29 326 38 779 31 93 80 577 11 931 70 635 2 802 18 153 78 521 16 747 33 812 47 863 76 753 82 440 34 817 22 983 52 610 32 211 28 411 68 386 74 649 10 133 60 494 73 678 20 99 98 333 86 24 59 874 39 139 66 267 57 172 14 580 79 454 75 560 1 535 91 881 53 740 83 492 12 739 71 777 49 657 48 852 41 873 62 796 90 473 30 526 0 121 85 821 56 619 9 434 35 782 92 665 97 388 17 79 99 173 96 276 58 396 93 494 21 299 44 153 27 486 23 519 54 54 89 11 94 352 5 887 64 756
6 916 86 827 91 251 19 344 82 401 5 108 26 947 43 83 62 625 40 617 25 525 18 142 61 713 64 807 93 869 69 942 12 589 30 384 77 575 95 504 98 588 35 570 42 641 80 428 68 416 84 378 47 727 57 767 81 313 39 720 88 324 60 768 46 942 79 188 37 537 10 180 75 431 1 438 96 966 16 140 52 353 51 563 56 499 92 796 36 983 90 403 74 633 85 983 94 505 78 672 48 737 23 46 33 404 87 393 15 793 41 983 32 126 27 908 70 175 13 274 55 428 73 346 9 555 49 111 20 994 83 51 76 581 65 59 28 621 54 691 97 840 71 98 45 209 29 61 17 26 50 198 38 395 24 627 63 584 22 909 53 930 21 512 99 275 72 745 0 102 8 900 31 257 67 904 11 525 59 303 44 458 4 868 66 246 3 513 7 808 89 581 2 196 34 869 58 145 14 106
69 561 93 6 19 293 62 359 16 612 26 42 1 438 97 248 52 152 92 843 36 144 40 908 86 91 38 604 75 663 91 885 83 16 68 649 79 503 82 59 60 425 11 991 5 885 32 16 13 188 88 522 55 920 37 166 4 464 30 45 87 154 80 517 74 949 95 620 35 793 25 809 84 350 48 518 12 724 49 15 23 612 10 847 39 420 8 576 50 352 43 65 72 34 47 695 42 428 76 746 7 583 18 508 24 686 41 640 77 699 20 443 61 810 17 793 33 453 6 351 56 411 73 488 46 308 70 175 31 78 22 497 9 248 15 818 34 292 45 518 58 704 94 319 81 954 71 890 2 65 53 350 99 542 98 674 89 671 51 906 90 407 57 948 3 563 14 487 63 457 67 999 54 249 28 24 59 172 65 674 64 461 96 258 85 769 78 193 44 34 21 373 29 169 27 585 0 214 66 216
4 137 9 621 37 653 26 579 76 693 15 249 38 809 88 520 97 920 29 939 91 475 42 739 35 277 6 530 28 905 67 913 89 406 84 47 64 107 10 100 30 238 45 112 32 891 18 940 50 197 75 595 95 617 99 698 3 496 44 224 47 792 83 6 62 114 48 439 79 73 51 512 68 27 12 176 36 489 94 251 77 514 31 617 24 962 27 77 7 34 11 578 60 507 73 972 14 175 20 724 92 5 39 251 21 740 71 160 25 43 56 209 78 243 40 829 1 180 65 123 69 136 0 249 8 793 72 47 33 418 19 680 96 253 63 385 53 958 49 635 23 398 17 275 98 225 2 215 43 935 16 181 82 346 22 638 90 871 13 629 34 427 66 675 5 314 85 544 52 202 70 935 80 969 81 670 58 168 59 816 46 496 61 387 41 388 86 769 54 541 87 913 74 485 93 157 57 528 55 419
49 555 32 533 53 475 40 237 99 409 58 489 15 175 65 591 93 737 11 443 25 632 34 936 54 339 26 975 85 750 70 895 42 652 22 686 89 922 46 293 19 975 2 34 17 73 47 119 21 522 76 340 79 944 92 335 94 120 29 857 8 372 60 561 6 342 45 387 31 884 44 83 90 876 69 684 64 22 51 398 84 523 24 461 88 634 68 258 37 573 3 356 73 511 48 661 96 437 56 756 33 40 52 843 72 604 78 926 55 755 41 178 95 605 4 942 66 846 67 957 77 102 71 424 9 542 80 592 38 171 35 777 30 613 57 739 13 377 7 354 39 751 61 823 75 171 23 455 63 361 16 821 59 877 36 102 50 279 5 470 0 323 74 339 28 201 98 733 87 388 27 761 20 81 18 625 43 601 62 522 91 411 81 734 1 244 83 351 97 713 12 11 82 230 10 475 86 570 14 951
24 137 68 641 9 551 88 621 38 655 97 415 62 738 65 422 73 149 95 994 43 539 31 101 59 96 2 248 52 48 39 245 4 258 60 901 50 400 6 207 74 201 5 637 83 380 15 48 63 277 11 929 25 154 8 199 21 123 81 292 82 760 48 645 86 594 28 533 76 513 37 924 26 153 70 711 13 583 49 346 17 268 87 611 78 182 34 311 32 105 35 375 19 721 40 433 64 627 77 632 54 963 96 121 7 570 1 307 61 299 27 702 10 301 0 858 94 901 92 360 75 550 41 82 71 433 66 279 98 832 56 1000 58 707 20 266 47 823 85 460 72 846 93 251 80 251 79 573 55 941 45 239 99 659 90 556 67 992 46 731 51 370 44 173 16 607 57 106 22 585 36 320 29 446 42 44 23 249 91 966 18 965 30 961 12 946 89 695 14 843 3 251 69 501 84 760 33 503 53 200
5 27 95 465 72 138 58 926 50 896 79 269 1 300 53 522 89 888 94 731 74 281 13 897 96 316 75 769 85 472 97 591 12 928 57 344 40 904 64 862 18 76 16 586 0 399 37 566 22 429 55 728 43 505 17 691 8 512 73 792 11 857 38 948 3 282 91 236 54 103 31 544 52 47 83 670 48 286 86 579 4 53 62 911 78 841 35 958 27 356 21 207 61 361 98 748 29 276 33 6 77 741 87 104 90 747 32 449 9 391 30 388 7 753 23 592 51 119 42 733 88 546 63 669 60 790 67 690 15 72 14 487 2 625 80 355 46 442 99 780 56 504 36 15 49 790 71 741 81 58 93 949 47 62 92 411 20 623 41 132 26 153 45 559 69 754 28 894 44 409 59 831 70 160 25 343 65 820 34 541 82 761 68 3 24 241 6 865 39 706 84 878 66 265 10 167 19 333 76 965
65 504 90 99 74 638 22 545 12 446 41 161 35 578 82 852 29 703 6 873 55 950 66 124 70 115 86 975 56 137 26 148 78 122 85 105 69 943 24 250 33 192 77 313 64 452 15 571 18 305 49 66 53 377 50 610 4 753 21 800 36 181 95 152 42 818 11 424 32 27 31 574 67 235 54 774 91 60 23 70 47 42 39 750 81 825 27 879 58 958 94 274 28 784 45 430 3 963 44 170 93 72 46 649 37 626 20 89 16 978 57 712 2 236 60 212 63 62 84 157 71 452 17 126 7 335 1 738 30 902 99 846 19 52 83 705 89 840 76 858 51 884 34 54 97 427 62 501 61 837 88 913 0 902 10 227 13 266 73 40 25 679 52 366 68 198 48 170 80 798 98 305 72 985 87 309 14 345 59 185 75 590 43 113 92 358 40 508 9 294 38 70 96 88 8 905 5 717 79 367
32 176 91 127 62 254 2 234 27 143 12 842 96 270 36 143 53 150 17 816 92 738 30 470 40 187 63 617 70 262 69 990 66 800 81 181 24 204 39 840 90 417 22 135 34 925 1 594 82 538 58 951 57 94 43 71 65 443 14 126 26 985 5 91 87 329 45 906 83 951 84 621 3 794 64 889 46 576 97 429 48 836 67 371 55 127 47 685 7 450 41 576 19 900 88 731 25 780 4 928 20 711 51 340 42 522 9 249 85 750 28 605 60 958 31 883 93 515 68 211 94 467 99 168 10 133 15 186 21 397 75 183 54 665 59 131 0 206 52 967 86 942 35 406 49 466 33 512 37 578 18 695 76 368 72 182 13 243 74 325 38 702 71 631 50 30 23 661 29 984 6 108 89 782 44 125 56 940 8 884 78 713 95 325 73 469 77 307 79 797 80 896 98 577 11 529 61 802 16 639
37 649 53 367 22 796 34 175 92 278 70 253 69 904 93 329 4 234 52 223 72 568 87 551 0 306 58 86 5 613 2 247 16 726 82 842 36 800 38 984 55 929 41 845 90 157 15 416 24 828 96 123 88 740 26 248 12 802 18 22 91 213 76 231 28 399 31 605 17 887 9 331 43 90 29 484 65 702 63 519 77 956 1 960 97 983 86 190 42 19 45 721 66 945 8 606 60 88 19 761 11 465 33 967 40 130 95 427 6 41 25 554 67 12 80 685 89 447 35 319 84 906 75 448 78 878 7 758 21 675 50 686 3 115 32 503 10 659 68 915 14 990 39 77 64 552 59 563 20 963 54 150 62 351 71 195 49 300 85 358 51 883 47 948 48 445 23 424 98 89 73 227 61 307 30 558 46 818 13 180 81 770 57 144 44 246 83 572 27 337 56 424 99 337 79 677 94 292 74 582
57 773 82 52 46 182 90 472 76 900 89 158 9 817 35 489 7 600 66 897 91 76 98 570 50 234 10 920 61 327 22 695 30 867 40 902 52 782 65 264 38 785 39 636 70 176 41 31 45 530 81 909 75 123 31 681 19 134 97 366 21 189 48 701 43 68 67 859 28 33 62 370 17 916 95 677 37 869 23 902 72 220 92 528 27 844 78 968 86 993 20 200 8 253 56 439 16 444 3 539 49 926 85 396 69 246 24 553 15 998 1 409 32 57 36 985 33 422 29 261 99 877 25 398 96 275 54 368 71 532 88 758 60 868 64 721 79 691 6 666 11 106 63 495 53 845 83 761 84 368 87 595 94 477 74 360 0 920 14 629 12 416 59 668 55 704 42 662 4 252 68 568 58 855 93 962 51 289 80 450 13 856 77 760 44 3 2 543 34 738 5 234 47 801 73 831 18 433 26 487
84 253 48 619 70 141 54 88 50 864 78 115 63 420 90 776 23 313 25 332 6 671 74 604 42 690 16 7 2 870 36 697 56 376 88 324 46 617 3 469 29 933 27 205 44 484 4 62 86 171 89 287 62 845 69 431 38 830 64 603 9 325 41 385 5 927 58 956 87 561 18 702 73 417 35 184 24 909 26 753 21 594 37 777 22 644 15 441 55 544 80 670 83 462 75 347 94 149 49 138 45 69 11 879 43 600 0 454 96 278 33 667 95 545 17 306 20 889 12 836 32 249 92 502 34 509 10 684 91 948 98 655 85 964 99 317 57 876 66 326 30 973 79 163 72 451 93 722 40 604 14 31 39 549 31 101 8 514 81 679 97 375 47 812 13 650 67 27 7 688 65 336 51 122 28 99 76 522 77 554 52 818 68 309 71 917 1 244 59 940 60 186 82 585 61 122 53 191 19 64
90 813 32 878 57 170 61 242 20 865 80 667 53 602 17 11 9 564 69 426 96 688 66 745 72 971 39 192 29 530 82 294 34 711 49 329 2 516 59 979 46 969 48 661 98 267 25 397 7 37 4 720 23 638 1 929 0 848 87 232 40 665 54 451 76 40 3 127 92 791 15 514 30 431 94 257 38 603 74 568 85 786 63 159 68 715 24 485 19 492 52 569 47 2 67 19 65 330 71 627 42 385 10 821 95 27 84 574 70 1 64 16 37 70 21 695 13 919 14 875 77 600 89 965 12 396 8 315 58 896 31 636 51 864 41 159 75 713 43 766 22 483 97 507 56 916 16 753 78 399 11 208 27 431 28 996 73 925 6 279 93 181 55 947 18 363 44 502 35 475 88 50 62 919 99 820 26 493 33 189 91 427 45 918 79 483 81 630 86 205 60 804 50 147 83 192 5 289 36 677
74 964 6 696 13 917 90 559 41 676 88 92 83 793 11 916 29 143 91 876 30 233 46 294 1 284 68 956 32 600 9 98 72 549 15 507 2 178 78 314 69 116 40 358 85 919 39 469 5 421 24 854 16 327 97 33 25 588 0 368 48 62 7 65 80 315 19 107 21 478 75 121 62 623 65 580 20 91 8 678 81 712 89 109 36 623 87 843 56 259 43 940 82 739 22 389 47 30 86 783 38 174 71 728 70 144 3 134 60 437 96 523 94 834 99 929 26 463 14 591 76 614 12 392 51 116 49 101 37 42 66 481 54 210 35 53 57 489 18 420 84 723 50 378 10 39 77 851 67 542 28 442 64 934 93 757 63 656 98 92 45 482 61 546 31 527 34 274 27 197 73 304 92 523 79 446 58 767 33 979 52 625 55 193 23 278 59 228 42 822 4 278 53 710 95 40 17 340 44 326
13 406 62 841 48 84 49 916 63 103 2 138 17 936 57 216 75 945 73 372 83 251 90 753 28 355 77 86 31 392 79 915 37 775 82 337 47 532 53 745 41 736 58 369 67 609 86 652 4 232 1 375 12 999 26 121 42 331 72 451 76 841 68 496 43 834 80 215 45 650 36 32 88 860 99 887 11 426 64 193 38 80 55 917 34 713 30 322 61 7 70 353 98 774 27 776 50 169 59 365 10 396 84 160 89 247 87 694 7 546 52 643 20 697 44 526 0 181 32 272 71 643 97 359 6 293 19 24 78 16 46 122 24 145 92 691 69 427 29 278 60 647 96 112 56 78 9 860 85 948 25 137 15 466 81 358 18 404 93 404 16 41 74 912 39 663 94 982 66 523 14 550 21 505 5 731 8 315 35 885 54 787 95 977 51 581 40 887 22 299 91 474 3 30 33 958 65 493 23 31
52 320 25 881 29 724 87 769 18 305 90 228 1 954 8 595 57 927 98 249 94 87 69 436 54 738 64 301 79 993 23 561 24 701 22 350 16 521 73 543 37 443 65 864 66 614 84 438 95 794 61 143 4 744 46 449 68 415 32 78 21 251 13 529 51 854 99 750 70 565 42 889 9 691 74 66 81 942 93 717 5 834 59 335 39 35 63 892 58 759 97 345 47 215 92 164 85 547 6 913 44 199 40 964 88 860 15 811 41 824 80 868 83 256 96 107 34 656 50 113 45 158 56 655 3 693 86 782 62 841 26 136 33 453 82 516 2 849 60 818 43 180 11 609 55 800 30 715 31 60 7 743 78 486 49 712 91 76 35 139 14 641 72 347 75 815 10 14 28 380 20 689 48 199 67 712 77 739 76 168 19 670 53 616 17 744 71 901 89 89 0 384 12 797 38 115 36 58 27 821
55 159 65 240 50 632 99 189 30 108 76 697 58 69 6 169 43 993 35 686 54 851 20 434 47 714 48 760 16 916 49 96 83 878 67 735 68 350 41 501 15 365 19 632 62 287 57 111 34 18 97 468 72 50 29 309 37 503 90 420 79 85 98 729 21 914 12 71 42 734 13 163 27 946 61 750 0 474 14 103 88 485 87 735 33 2 89 709 93 66 70 909 9 555 39 694 80 53 10 953 63 840 73 406 71 173 32 114 56 374 91 917 94 518 25 511 22 292 45 855 86 259 40 189 92 541 74 251 46 140 60 349 44 971 4 905 38 95 24 124 17 833 36 444 95 758 31 638 53 37 26 160 3 405 23 677 64 72 59 733 96 431 51 107 78 515 8 961 28 668 52 255 18 689 82 259 75 353 77 763 11 771 2 747 5 308 81 452 84 500 66 752 85 650 69 884 1 457 7 474
50 62 45 906 16 764 78 454 55 688 84 776 3 422 96 583 70 432 54 900 15 918 97 273 91 142 24 32 82 27 68 120 81 232 30 205 11 177 94 696 22 175 63 252 73 468 47 678 9 902 10 525 4 838 39 275 31 839 12 32 43 694 56 881 57 308 62 249 58 512 74 702 76 47 83 457 17 58 28 502 52 959 5 263 26 330 42 37 48 431 99 613 85 850 20 145 14 277 34 79 23 485 98 237 72 580 60 510 92 305 64 179 65 534 69 83 93 497 49 633 46 937 40 111 6 605 71 860 61 44 53 879 1 248 79 778 77 935 88 277 80 38 66 889 19 941 13 129 36 632 95 517 51 407 33 614 87 518 21 991 59 541 0 1 18 407 8 849 32 147 41 317 44 960 86 885 38 159 7 506 27 735 89 373 37 131 29 563 67 874 75 406 35 475 2 238 25 497 90 678
32 708 11 815 67 725 75 892 84 414 8 78 68 147 7 910 14 160 51 879 26 153 53 757 42 391 0 64 78 660 77 782 1 186 15 156 2 564 24 946 34 829 52 542 17 108 49 452 31 312 39 298 10 625 59 346 56 428 58 549 38 471 12 653 16 57 6 140 94 475 22 211 61 327 21 42 83 40 66 332 9 79 98 796 62 577 95 129 29 116 5 694 65 320 63 448 40 188 47 800 37 297 23 60 43 189 91 651 60 678 45 434 72 998 99 86 46 567 3 926 73 907 86 757 28 413 41 156 20 236 76 633 82 212 50 74 48 347 36 258 55 59 90 106 87 640 92 16 25 545 13 502 85 74 79 593 69 390 19 188 70 748 57 549 4 115 93 17 81 154 27 558 33 751 89 450 30 455 96 299 71 494 18 117 35 797 80 508 97 560 88 886 64 951 74 855 54 164 44 677
58 30 4 41 86 671 15 909 55 222 10 848 20 541 11 696 21 885 48 485 18 99 51 758 62 608 80 303 49 478 24 916 41 513 53 242 30 43 28 336 92 768 34 175 17 540 39 131 19 837 6 541 76 460 47 824 0 832 93 821 33 935 67 761 44 965 83 635 23 641 75 296 81 575 68 496 69 370 42 131 71 464 56 493 96 858 52 361 57 690 16 642 35 751 70 425 9 581 36 84 31 303 95 121 84 998 32 540 27 668 29 588 66 344 74 628 14 148 64 829 72 25 89 397 63 498 79 536 22 515 94 517 5 941 13 312 88 598 12 84 1 818 91 515 73 767 46 461 25 416 85 921 3 727 90 681 99 8 61 187 77 443 59 446 43 15 8 857 87 795 97 479 54 858 65 364 98 608 40 126 38 557 2 930 37 719 78 829 26 224 45 495 7 357 60 417 50 678 82 592
15 606 80 119 39 771 27 587 75 71 1 769 19 505 56 491 16 123 36 289 12 687 67 208 87 173 43 174 10 735 65 931 89 892 59 108 84 650 91 95 85 44 17 710 21 147 4 954 40 38 63 342 52 429 48 419 46 150 35 637 61 841 97 861 94 845 98 743 90 687 47 321 9 963 54 685 82 905 20 675 41 50 7 894 66 599 29 683 76 538 99 63 28 322 33 836 44 508 8 695 45 969 32 473 23 542 92 544 88 753 71 722 55 674 11 855 81 661 58 190 34 411 30 245 3 650 83 203 51 365 31 766 49 236 93 232 25 463 42 158 60 427 2 228 95 896 74 371 86 716 57 568 13 315 53 950 0 821 70 527 38 985 22 835 69 713 96 86 14 450 73 520 64 492 72 581 37 23 50 131 6 148 62 925 24 111 68 451 78 356 18 724 26 339 77 496 5 830 79 148
48 264 51 607 60 835 47 747 30 185 89 694 13 26 67 243 46 863 61 534 22 756 1 256 77 574 98 270 5 520 84 810 41 596 57 283 43 64 58 688 40 225 42 741 88 342 74 517 75 590 49 989 15 316 29 479 26 612 91 299 54 887 35 329 18 97 86 989 65 687 19 291 93 201 32 769 21 638 87 96 17 247 45 355 38 426 8 333 24 567 2 866 71 49 3 633 10 41 81 324 97 152 50 39 92 4 23 354 7 920 39 880 56 85 70 903 90 789 73 942 63 682 14 401 80 484 59 860 16 519 53 674 72 825 33 393 55 788 0 409 94 362 64 75 82 617 25 857 78 268 12 831 37 767 85 75 36 328 34 847 79 765 9 159 95 593 20 653 31 651 99 246 83 284 62 452 6 327 96 339 52 436 44 637 4 466 28 328 69 490 27 631 11 821 66 548 68 598 76 1000
98 93 56 66 36 12 15 48 67 736 50 125 48 805 92 237 57 467 99 375 70 553 26 504 25 491 96 745 24 342 2 806 43 332 16 253 11 824 8 35 10 352 82 111 49 5 66 489 31 487 19 226 58 267 54 599 71 712 59 918 9 633 35 973 87 10 74 639 84 359 81 483 63 273 94 426 83 19 21 848 47 656 65 472 23 256 46 56 45 207 1 397 64 436 7 599 4 305 51 354 97 263 28 307 42 381 41 718 39 180 88 390 90 663 3 635 60 37 40 688 12 179 17 885 38 559 73 179 76 981 78 997 79 47 93 640 32 735 30 540 69 63 68 303 22 432 6 147 44 506 33 499 55 542 80 767 62 63 91 500 86 992 0 826 20 525 77 854 95 314 5 564 34 228 14 71 18 405 53 633 75 155 13 206 29 658 85 44 52 988 61 719 27 971 72 273 89 448 37 27
20 623 25 711 87 1000 34 804 98 304 79 156 44 417 62 349 18 467 57 323 28 203 19 352 38 195 11 193 27 342 46 98 76 593 97 750 31 610 12 785 56 964 59 230 95 530 54 669 6 146 4 239 41 867 17 452 47 912 83 868 96 6 2 368 58 820 45 160 48 576 90 43 64 396 82 175 84 939 68 291 63 394 50 830 60 83 16 360 30 463 69 99 24 431 99 281 78 689 3 167 88 401 21 119 94 914 33 687 1 68 61 786 37 558 15 834 80 25 43 135 26 737 67 653 42 62 10 187 51 498 70 682 86 260 75 961 5 480 7 455 85 523 40 431 66 544 71 35 74 980 92 407 93 72 8 811 9 890 81 993 65 179 35 355 52 86 55 310 32 289 72 840 89 318 13 143 91 850 77 962 73 618 39 620 23 352 29 343 0 275 36 312 22 430 14 49 49 383 53 897
26 976 39 114 95 381 62 342 64 112 57 598 9 1 59 834 70 738 32 111 47 989 63 461 46 277 85 662 93 869 45 1 41 39 97 749 27 85 2 353 68 515 11 769 15 473 42 774 3 202 38 181 75 992 7 531 29 939 21 314 31 998 12 400 43 128 86 946 76 613 24 413 77 119 87 156 49 568 71 196 34 897 90 513 16 931 78 320 14 306 4 277 50 410 99 317 19 894 5 137 91 828 72 717 25 189 81 646 83 691 80 241 40 178 18 924 10 347 89 929 74 78 13 96 55 325 51 738 58 331 33 4 94 456 23 222 0 536 69 936 17 762 73 650 60 769 54 710 8 80 20 328 88 687 56 507 44 264 67 845 30 915 28 265 48 151 66 877 22 914 98 906 52 676 35 386 37 950 65 248 1 648 36 316 92 738 96 127 82 912 84 866 6 807 79 275 61 288 53 990
15 207 27 382 8 438 11 151 53 397 67 865 2 688 64 24 28 159 49 172 54 451 59 950 22 34 6 57 80 722 35 350 10 129 57 51 56 591 68 77 50 993 98 220 73 961 63 345 96 171 90 947 39 258 14 469 70 367 52 253 37 43 65 994 81 105 41 90 71 190 62 336 46 659 83 664 82 24 42 748 79 807 84 413 20 953 91 331 1 567 36 141 99 873 58 397 44 171 31 724 24 601 29 5 4 614 89 957 60 587 55 477 88 430 87 577 38 279 12 342 61 934 0 308 74 796 76 644 95 913 25 473 85 791 33 976 66 5 16 917 7 410 78 256 45 450 48 849 13 236 40 337 94 670 75 553 86 41 43 468 51 278 30 57 93 254 17 790 77 51 5 416 3 19 69 866 92 638 23 268 97 885 32 945 19 881 47 477 72 463 21 58 34 708 26 606 18 380 9 652
59 529 24 629 60 556 33 392 30 413 34 452 51 457 20 635 55 115 43 648 79 588 92 945 41 878 52 719 90 281 67 622 19 962 49 998 1 844 38 405 21 776 54 64 15 614 85 612 66 452 7 419 63 496 89 878 17 557 40 157 75 578 96 352 98 353 47 268 37 441 25 360 26 546 8 882 93 875 70 694 65 601 57 439 12 304 83 94 53 181 62 177 81 895 31 382 18 872 27 838 56 138 5 795 9 575 2 850 44 575 91 272 94 892 61 12 29 163 86 718 68 625 78 330 97 653 23 343 11 346 28 438 46 661 80 291 4 280 58 72 0 127 42 398 50 966 13 730 84 96 32 785 45 730 74 187 87 811 14 613 35 729 3 483 64 745 16 62 95 111 10 501 36 683 71 716 72 899 22 410 82 885 73 892 88 547 99 58 77 496 48 325 69 272 6 814 76 868 39 879
92 920 56 385 3 937 19 398 75 996 95 269 41 64 14 197 43 118 72 681 18 811 69 308 80 521 6 16 24 101 10 412 46 453 99 581 21 423 28 137 31 901 88 986 13 616 59 846 49 847 81 744 55 825 73 391 70 151 97 537 25 18 58 895 50 744 11 321 5 276 39 786 62 905 38 923 78 900 68 861 32 199 89 344 2 505 35 314 52 124 9 290 77 298 29 575 33 60 54 790 27 391 8 390 42 544 83 440 74 770 85 167 16 738 96 721 93 777 82 785 91 115 71 699 4 364 79 127 76 988 44 93 66 909 0 559 86 55 20 649 51 537 94 591 23 705 40 531 64 697 30 681 22 334 65 477 37 933 47 29 67 593 34 845 57 710 87 820 53 807 90 544 63 238 45 218 48 903 7 847 12 687 15 950 60 768 36 808 1 12 61 148 84 455 17 448 98 440 26 345
98 755 22 947 44 713 10 918 49 934 53 470 0 8 54 85 97 595 83 788 2 248 13 936 56 767 55 629 87 457 69 642 52 286 93 5 82 768 68 789 71 778 59 416 7 5 81 138 27 42 33 235 94 120 62 960 9 141 35 662 63 336 60 627 61 657 34 349 66 386 42 109 75 629 92 974 47 218 16 619 72 615 37 869 50 473 17 790 8 82 6 314 89 972 86 170 14 288 18 852 15 164 76 115 39 648 11 367 3 47 74 67 26 261 51 585 58 707 85 720 91 698 32 243 29 978 46 586 95 645 30 803 1 223 88 10 77 255 43 966 21 99 4 118 23 157 45 298 31 635 65 74 25 671 80 457 57 290 64 720 73 611 99 49 40 767 96 920 19 293 90 993 5 491 78 906 67 52 48 918 41 105 24 928 70 468 36 580 79 810 84 81 20 907 28 440 38 420 12 32
97 130 6 818 53 910 7 683 28 947 36 936 58 330 21 143 70 890 5 61 51 632 47 433 15 185 2 744 33 939 96 479 14 267 86 65 19 443 55 141 35 61 69 430 11 30 68 860 76 980 94 468 44 515 78 901 81 847 50 129 45 421 32 507 37 138 95 318 9 272 67 918 4 283 80 42 38 619 87 315 85 325 25 26 48 786 63 457 77 127 89 173 93 542 3 54 82 457 61 99 12 211 88 464 59 154 52 933 22 879 92 416 39 792 46 583 99 874 73 857 29 309 79 522 27 902 20 487 23 154 16 391 49 164 0 938 41 771 24 222 83 928 26 873 40 902 56 340 66 307 13 3 84 473 17 955 75 467 65 288 43 536 62 523 31 1 60 126 72 952 74 494 98 462 18 505 64 339 91 74 42 715 8 442 1 808 10 479 90 604 54 128 30 422 57 336 34 951 71 227
27 109 20 734 88 271 24 636 23 641 30 584 4 616 2 171 85 483 39 807 54 342 89 793 76 894 59 966 57 655 12 628 35 923 29 694 69 913 49 81 64 330 41 447 80 305 91 331 92 22 78 747 72 833 50 945 65 707 40 285 93 69 75 262 32 702 52 167 74 931 84 98 62 161 60 769 1 260 63 478 3 57 37 589 83 523 42 533 99 406 47 574 66 921 71 214 95 671 79 465 8 211 43 301 98 528 36 692 25 841 73 153 9 281 68 204 44 467 34 416 86 324 97 883 77 610 82 743 26 738 13 293 61 168 0 414 67 826 96 323 56 373 6 432 81 479 17 9 46 383 22 744 94 189 90 106 33 581 16 167 28 88 7 67 10 48 58 810 87 313 14 581 5 430 70 751 21 327 38 516 18 325 15 800 45 837 51 956 53 457 31 297 48 101 55 580 19 874 11 76
47 185 88 634 95 885 68 884 49 273 65 774 31 292 84 822 20 38 34 211 2 573 90 451 44 826 41 944 81 668 71 546 19 266 58 500 14 414 30 418 97 418 66 904 94 579 32 309 50 283 57 990 33 558 54 273 55 387 5 127 67 413 75 32 73 569 89 979 93 512 38 839 36 627 85 105 21 256 91 523 87 254 10 919 59 101 62 799 77 321 74 547 8 931 43 930 11 303 25 639 79 234 1 806 15 351 96 27 76 353 29 443 78 817 17 181 26 271 48 170 42 808 63 19 98 5 37 78 22 510 72 305 40 571 82 852 7 208 60 470 4 590 52 891 24 504 53 593 51 442 64 606 99 209 56 25 80 706 35 31 0 298 28 826 70 593 69 678 46 130 23 83 12 356 3 375 83 780 27 827 86 782 9 809 6 511 45 804 92 351 16 866 61 389 39 105 18 378 13 608
94 566 37 313 97 546 53 610 7 312 86 213 80 264 13 405 85 349 17 246 57 243 45 403 43 746 23 591 84 909 5 230 22 655 81 450 27 478 54 555 93 943 31 534 21 848 78 673 95 830 92 982 46 446 41 368 38 10 60 549 99 425 30 718 16 327 33 134 59 280 36 268 77 51 55 784 68 763 42 368 52 595 69 149 67 68 40 804 18 416 14 76 72 363 70 899 96 306 12 477 56 709 44 260 26 767 11 522 3 312 62 567 4 719 48 269 25 470 88 716 1 999 71 547 87 435 63 827 64 505 15 912 74 172 58 693 51 148 65 285 75 254 29 978 79 869 8 492 89 16 20 444 98 114 28 508 10 431 83 145 24 839 47 999 90 252 91 118 35 247 50 969 61 51 34 166 2 776 76 572 6 203 9 146 66 603 0 582 73 661 49 938 39 374 82 348 19 435 32 666
0 40 46 232 88 934 91 624 43 937 14 157 73 379 55 897 67 99 62 283 61 980 4 667 77 641 15 942 71 199 37 813 78 11 23 657 51 885 85 995 11 723 68 744 13 585 32 262 7 239 25 603 5 298 79 568 76 219 82 630 16 127 69 645 72 210 47 373 6 798 3 117 29 777 83 157 58 90 53 5 66 584 52 510 59 583 9 598 63 598 93 876 18 170 39 885 31 120 12 877 98 25 86 817 26 493 45 749 96 508 44 164 24 993 27 213 10 439 57 248 48 4 30 778 34 54 65 171 1 215 70 273 64 324 54 189 97 522 95 312 40 471 2 502 94 900 33 208 35 443 80 477 38 144 49 494 84 153 74 299 22 353 36 977 41 84 89 525 8 186 17 254 90 865 60 80 28 444 81 208 75 552 20 967 42 909 56 107 92 883 50 632 99 737 19 159 21 954 87 510
77 368 18 969 98 144 54 815 64 460 26 325 87 5 73 260 16 509 36 280 33 961 22 105 80 202 27 490 86 266 45 795 8 734 56 529 72 10 70 86 67 557 17 304 43 793 91 905 25 34 57 270 89 218 90 761 13 927 48 603 29 516 68 265 1 863 95 238 84 863 65 635 2 667 37 353 71 65 53 353 99 679 62 374 6 941 24 636 32 816 34 59 66 934 5 758 10 93 30 224 28 949 61 163 35 671 82 673 69 901 39 513 9 727 40 639 97 767 20 32 41 986 19 690 83 927 59 788 23 283 79 17 96 34 38 32 42 861 63 113 58 506 44 613 75 611 55 115 92 896 21 921 0 479 81 656 49 141 74 626 52 27 94 464 3 525 15 633 47 903 46 504 11 873 7 779 78 783 12 226 14 223 93 666 50 880 31 846 85 935 4 635 88 216 76 7 51 860 60 729
72 807 9 544 83 710 82 967 14 701 44 373 4 968 8 554 62 450 33 485 40 755 76 740 43 772 90 413 52 38 93 461 45 888 64 705 31 512 60 948 20 160 39 523 56 548 65 660 91 885 58 165 37 743 29 2 50 937 92 291 16 410 81 466 18 732 11 850 38 174 80 113 17 313 47 126 70 72 75 276 98 693 84 879 13 83 15 160 94 107 99 554 46 813 53 115 6 694 3 182 48 519 68 368 5 556 19 581 2 260 59 120 42 124 27 147 51 677 30 651 1 996 28 11 77 318 96 823 12 633 26 116 71 353 49 783 35 275 66 314 74 893 67 652 10 908 57 289 25 394 95 385 23 494 54 693 69 244 85 288 0 374 89 253 55 50 21 90 87 329 36 85 22 818 86 804 79 785 78 227 34 890 41 885 73 995 32 257 7 405 88 51 24 705 63 921 97 217 61 382
93 855 94 591 86 841 26 28 29 212 22 863 44 44 99 268 60 319 0 368 87 801 64 998 76 979 23 921 25 924 32 359 14 161 95 351 21 786 16 138 63 81 27 24 88 845 15 610 62 180 11 818 13 100 71 388 4 392 37 373 28 331 96 945 38 633 57 503 9 922 12 674 8 65 70 414 67 148 52 812 92 212 58 456 74 502 51 682 18 978 69 470 30 434 33 146 73 953 40 687 82 216 3 392 61 183 43 673 68 752 77 806 50 865 89 978 81 198 97 245 2 931 79 788 59 250 5 781 45 685 19 471 46 506 98 840 20 381 48 81 6 807 7 757 75 519 65 665 39 241 80 73 56 430 55 745 49 672 47 872 34 453 1 145 53 560 78 440 31 607 66 31 42 616 41 150 24 783 10 572 84 135 85 530 91 845 90 899 36 427 72 950 54 70 17 139 35 311 83 692
96 527 83 276 58 169 11 941 84 93 47 918 82 749 94 229 17 451 18 628 97 753 62 468 70 417 53 984 38 639 92 88 78 110 39 872 25 248 8 622 34 459 89 158 88 467 55 31 93 771 7 5 15 258 91 663 63 690 9 631 43 44 14 65 74 208 20 83 5 213 99 13 90 650 21 748 54 703 76 436 48 606 56 29 64 338 66 499 60 441 71 473 4 599 87 467 51 551 33 191 16 45 13 273 6 903 19 378 67 342 2 448 0 528 57 542 37 410 80 116 44 275 3 182 45 846 50 666 69 366 98 291 22 264 68 772 27 730 30 759 59 657 49 360 73 531 40 248 36 791 77 344 41 209 42 456 28 878 86 692 81 567 35 656 46 275 79 387 61 751 26 445 75 181 72 433 65 392 29 707 85 112 1 706 31 214 23 566 10 863 24 405 52 77 32 7 12 109 95 140
36 881 47 563 48 696 41 487 53 372 44 552 1 947 33 664 87 357 45 792 95 95 99 713 13 337 16 776 5 365 64 801 31 257 21 115 49 106 59 166 80 40 65 199 69 128 82 621 55 159 84 297 24 749 8 749 18 168 3 779 88 425 77 985 68 851 27 436 71 337 62 996 35 39 81 897 50 227 89 518 29 921 6 143 52 414 25 61 94 794 70 554 54 224 75 447 20 424 72 943 91 179 39 51 86 452 30 558 34 709 9 760 67 411 28 43 66 402 11 381 32 427 85 652 56 992 4 664 73 243 63 573 98 607 23 82 97 632 90 687 15 691 0 951 76 232 61 695 14 431 19 979 74 701 42 866 43 560 83 224 51 408 58 110 26 139 93 4 92 542 79 324 37 628 46 848 57 548 22 298 40 396 60 963 96 170 2 909 12 510 10 508 38 295 7 755 78 494 17 911
21 554 55 494 94 286 4 214 52 808 56 701 35 823 17 625 53 934 98 213 70 8 45 857 79 300 7 44 11 782 42 46 10 404 5 254 93 257 38 1000 71 318 34 64 95 774 47 114 87 586 44 810 84 726 37 506 18 298 2 34 73 290 75 61 89 513 40 115 28 25 65 176 57 35 24 13 22 632 58 530 88 338 91 61 50 133 81 445 0 530 32 317 12 368 96 891 27 514 30 543 8 431 16 653 76 591 13 458 54 52 82 38 92 551 43 719 77 885 80 294 85 959 68 422 99 768 20 314 61 626 51 881 26 1000 33 481 25 558 41 610 74 504 48 898 59 20 97 104 86 587 15 113 66 52 83 117 1 254 72 848 36 659 64 107 6 883 90 594 29 506 31 268 14 131 49 19 69 220 23 225 78 118 9 619 39 3 63 938 19 770 62 577 60 336 3 309 67 158 46 244
53 589 33 594 20 962 12 461 27 281 40 458 95 973 59 280 29 47 41 215 84 90 73 65 55 779 56 631 63 472 24 188 52 987 89 482 23 461 42 260 91 93 94 947 83 638 87 301 16 3 64 324 43 654 98 390 10 623 36 1 77 792 70 741 69 788 50 759 58 450 88 407 81 572 76 773 31 280 7 695 18 520 93 456 85 530 5 27 47 175 72 965 21 212 14 982 62 917 92 720 54 128 46 7 34 95 78 337 74 169 35 369 65 505 79 926 25 14 86 388 39 28 37 355 30 618 57 98 82 423 71 934 15 788 45 35 4 609 66 943 48 480 99 497 22 641 19 572 49 921 26 456 8 386 0 651 17 145 6 581 44 158 97 393 9 590 68 191 61 237 13 224 51 51 67 451 96 450 90 252 3 912 32 289 11 426 1 646 2 623 28 556 75 930 60 418 38 557 80 727
68 997 26 771 91 824 93 859 57 647 7 503 51 563 3 765 64 680 95 677 31 91 62 772 14 40 84 954 56 821 65 416 79 299 54 235 47 711 89 710 33 122 85 348 59 919 28 72 61 806 88 975 60 916 2 697 43 865 80 665 9 655 8 638 66 355 21 238 58 365 24 840 55 997 49 412 1 68 48 615 74 566 70 469 71 119 13 48 90 1000 50 983 12 216 32 582 30 982 20 430 45 626 46 487 83 333 69 129 63 832 16 205 75 147 35 409 81 932 40 701 6 200 82 61 94 920 17 300 10 72 53 971 44 691 29 877 34 217 27 321 76 817 15 960 25 856 99 833 22 585 39 549 97 634 37 67 77 660 98 677 92 833 38 405 36 831 18 89 42 14 96 598 87 445 11 844 78 118 52 168 23 941 0 499 41 122 4 419 19 731 5 174 86 447 72 70 73 253 67 782
57 350 14 896 37 924 67 565 43 328 94 5 63 973 99 342 21 594 11 116 74 491 22 969 0 353 17 605 44 739 78 105 10 875 91 80 71 700 9 241 56 650 36 8 26 369 81 864 34 717 5 159 27 564 60 582 42 516 69 435 23 432 49 134 77 264 2 934 96 547 50 763 4 964 7 355 8 286 54 479 59 612 98 404 92 147 13 15 29 57 82 217 12 98 28 682 87 758 83 458 31 127 46 832 72 851 89 702 66 908 76 903 58 499 51 548 40 351 18 249 84 324 52 94 30 247 3 777 64 402 25 222 45 456 90 212 85 944 39 569 79 369 20 333 33 364 73 464 32 238 95 769 70 182 75 293 53 551 93 641 15 941 80 602 38 540 48 661 35 742 24 365 41 259 16 437 1 242 65 824 97 320 55 331 62 650 68 500 88 232 86 653 19 90 6 334 61 9 47 614
68 215 14 466 85 833 91 708 70 350 56 116 17 66 60 756 36 51 8 901 23 751 13 241 82 666 18 202 48 798 38 540 94 158 1 289 59 58 4 613 12 300 92 701 61 292 75 696 69 467 41 192 9 469 21 547 29 986 31 392 79 218 62 420 22 125 44 2 96 268 19 47 46 374 27 227 65 162 50 396 10 156 86 518 26 718 37 615 6 211 15 519 3 874 25 473 80 519 30 102 73 461 53 36 47 174 67 136 76 973 49 996 78 90 7 471 66 202 35 369 32 95 39 641 2 973 88 609 11 327 97 102 99 643 54 490 28 391 33 266 24 618 64 445 34 238 58 507 51 103 71 502 45 650 89 765 98 162 63 184 52 78 40 249 93 191 5 558 87 220 83 828 16 489 81 284 84 187 55 212 43 740 20 451 0 221 90 469 95 671 42 243 57 280 77 833 74 877 72 307
3 959 88 694 33 559 72 836 82 260 6 952 47 239 58 355 79 100 21 448 5 515 42 613 73 143 37 797 94 949 49 582 34 410 55 847 19 19 8 474 43 875 77 283 27 279 14 372 91 624 92 935 90 453 61 596 35 605 16 711 32 308 13 3 83 584 69 384 46 819 28 979 74 978 68 410 15 906 7 802 59 365 84 427 25 42 11 981 62 189 98 158 9 298 60 664 99 428 30 827 0 727 66 59 75 277 53 384 41 247 54 649 45 588 44 517 23 322 40 74 89 809 51 236 26 445 57 408 97 847 17 895 4 996 52 527 10 461 48 476 2 939 67 366 38 353 85 100 18 162 50 58 36 596 64 249 22 899 81 233 20 222 31 645 78 337 80 315 65 102 56 615 12 343 1 461 87 669 76 593 93 641 95 184 86 680 71 725 96 795 39 6 29 665 24 221 70 53 63 245
26 609 64 978 57 279 24 307 55 196 50 349 39 191 34 417 2 808 91 689 11 460 59 125 52 131 25 721 31 350 12 239 92 625 67 61 82 156 77 597 61 671 96 152 79 865 75 514 99 943 7 613 69 683 30 777 4 320 86 880 80 18 10 575 42 921 76 761 38 786 33 366 66 897 37 866 49 773 54 70 40 934 58 666 19 864 13 295 72 937 41 386 9 72 62 961 84 874 89 733 22 825 70 212 93 542 68 293 43 579 18 955 56 225 71 704 83 377 94 883 95 105 6 594 98 111 16 82 81 209 29 19 85 143 45 867 73 982 1 185 60 600 5 606 48 770 0 784 23 652 36 235 47 482 20 590 35 717 51 727 44 94 15 196 53 691 17 679 97 53 87 246 14 196 28 633 88 515 65 243 78 681 8 571 32 448 90 599 46 128 74 995 21 205 3 62 63 11 27 245
63 910 54 892 81 925 88 251 37 38 19 408 50 156 80 326 59 996 16 71 62 128 26 235 34 649 92 124 11 822 65 249 57 50 84 181 7 497 1 191 96 352 64 929 13 6 51 75 8 633 48 965 67 218 52 100 29 874 15 326 69 434 98 65 20 12 77 448 6 894 43 786 40 97 32 917 99 932 94 780 31 617 21 410 76 629 28 123 72 909 83 843 70 933 60 639 24 479 82 599 17 332 4 617 49 916 23 518 2 204 46 519 25 135 79 710 78 79 56 507 73 28 10 925 3 143 66 274 35 437 89 945 74 17 45 496 27 868 14 939 61 311 58 576 33 750 12 307 71 632 53 937 87 768 47 220 0 710 5 949 90 993 91 48 38 19 30 779 55 908 95 902 9 65 68 588 18 608 44 55 39 77 93 458 42 309 41 537 22 359 36 189 75 446 97 299 85 113 86 799
46 5 53 903 52 601 87 103 25 87 20 621 0 477 4 771 79 62 93 228 63 474 28 686 94 981 39 875 68 297 69 609 5 507 51 478 13 87 86 589 59 479 89 524 15 439 64 607 30 172 44 149 3 598 27 125 2 345 23 553 50 858 1 685 85 392 36 156 84 648 47 268 41 696 8 165 78 497 37 219 31 42 24 398 66 544 7 534 88 221 6 966 91 330 29 647 98 702 42 289 92 866 90 719 22 255 83 305 14 593 12 805 35 810 97 510 77 975 17 111 56 19 40 321 73 576 72 468 99 56 82 870 19 630 26 20 74 77 48 88 16 734 76 647 62 872 71 126 45 578 67 634 75 566 9 99 60 219 70 121 21 880 11 275 65 408 95 54 54 37 61 41 38 887 10 479 18 573 58 318 96 999 49 374 55 872 32 757 34 48 80 58 33 129 81 105 57 151 43 802
46 506 77 63 69 58 25 354 39 285 71 984 62 500 73 142 75 300 67 999 35 254 23 499 17 325 64 833 78 283 36 573 42 326 97 10 81 38 85 995 27 497 7 707 24 433 52 839 15 292 87 897 30 844 21 841 50 272 56 250 41 345 91 659 9 11 29 785 49 872 88 175 79 924 83 993 26 772 1 653 80 818 33 709 11 689 63 465 59 554 3 774 10 296 99 393 89 964 28 486 6 720 14 300 74 609 58 353 51 539 38 285 5 882 20 67 13 570 96 375 48 792 94 140 65 318 98 922 53 323 34 848 12 572 4 636 95 185 61 84 18 988 76 260 70 342 31 659 47 542 37 535 43 498 92 414 60 418 0 717 72 100 44 554 19 187 55 149 82 417 8 450 90 30 93 165 54 288 68 813 32 461 86 454 57 525 66 683 2 618 84 900 45 184 16 346 22 194 40 292
68 689 53 525 91 481 61 230 60 355 65 291 49 331 75 929 7 66 52 949 17 694 18 125 41 98 14 993 27 970 80 620 66 53 28 100 48 417 95 434 94 9 19 693 76 169 45 580 1 708 16 276 78 99 6 797 35 84 0 449 55 919 74 627 64 376 98 648 40 78 63 207 57 556 54 794 73 779 21 843 83 365 34 608 8 711 93 879 3 170 81 368 77 721 12 844 20 602 51 370 96 518 71 393 31 456 56 396 72 738 46 452 9 776 84 722 44 91 87 392 92 661 67 809 85 765 10 436 25 48 62 74 88 440 32 981 86 7 4 100 22 395 39 330 37 840 11 906 69 339 79 780 47 384 15 84 38 380 82 145 70 900 24 713 97 138 30 838 13 187 89 729 26 764 50 321 59 990 42 649 23 926 33 897 5 877 99 840 36 978 29 469 2 304 90 294 43 35 58 993
40 190 66 869 21 197 74 112 71 829 98 807 25 140 57 723 82 727 88 103 4 183 83 991 91 702 61 947 41 88 2 868 59 540 86 759 64 564 75 561 19 985 70 965 56 530 96 109 0 969 46 456 45 121 10 793 68 737 79 865 13 858 32 554 76 454 43 560 42 143 7 826 87 395 51 804 30 590 48 69 80 677 90 877 37 351 44 289 89 84 81 822 36 14 95 175 93 104 99 801 39 948 58 495 54 373 85 163 47 592 29 312 60 493 52 870 84 806 11 180 14 593 15 733 3 922 63 137 24 668 94 322 5 107 53 436 26 803 92 603 28 87 50 369 35 469 49 996 65 558 9 909 1 451 6 30 23 157 17 764 22 67 67 596 77 826 27 799 16 583 34 886 73 583 97 309 33 877 12 326 20 429 38 514 18 691 62 696 72 951 78 205 8 826 55 79 31 215 69 835
92 692 83 106 96 640 63 977 31 986 75 982 22 794 97 542 3 534 33 37 38 44 93 207 44 321 64 484 5 521 47 701 2 323 98 770 82 633 28 857 58 557 53 348 36 187 46 919 13 444 86 525 89 956 88 944 8 5 0 83 7 134 49 857 12 183 26 85 21 776 78 345 6 649 32 224 99 702 61 736 72 945 69 545 19 877 70 851 24 990 55 717 48 989 27 972 67 43 1 547 43 555 41 95 60 617 35 523 14 266 56 911 59 319 18 985 80 686 62 934 71 561 90 313 87 252 79 779 29 330 66 222 51 521 45 54 10 215 52 294 11 254 25 383 57 369 68 997 74 541 9 933 50 950 81 474 34 570 15 498 65 341 30 238 40 89 17 451 54 957 84 448 20 688 73 158 4 409 39 574 77 288 76 92 16 305 91 695 94 878 42 46 95 568 23 803 85 672 37 43
90 222 9 803 75 150 19 207 69 122 43 661 39 687 52 160 87 349 44 312 38 341 65 450 50 637 0 550 3 38 42 11 74 780 25 967 80 304 61 80 55 669 78 586 1 32 83 829 29 539 88 455 27 726 20 124 73 198 14 632 24 137 26 629 92 819 34 5 54 827 37 228 71 126 98 934 84 184 22 609 51 191 89 723 58 536 31 336 70 142 94 960 23 119 49 760 36 852 18 516 48 630 13 945 4 967 21 113 16 887 93 494 53 578 79 710 17 970 45 371 82 711 86 135 67 679 96 680 5 66 40 758 68 615 10 707 15 19 57 451 85 4 99 867 2 791 47 311 63 393 46 896 32 884 11 814 59 215 64 785 81 719 8 115 30 22 35 861 6 284 97 13 33 932 77 379 62 657 72 79 7 389 56 597 41 960 66 758 95 447 28 391 60 727 91 523 12 864 76 878
39 429 17 312 26 470 93 251 78 835 20 191 4 651 55 94 30 892 87 894 82 236 85 447 68 467 22 55 7 668 35 672 44 184 50 76 65 793 8 711 67 942 81 640 72 915 49 296 88 116 48 128 63 660 6 630 29 541 18 144 57 673 14 466 46 975 15 986 25 3 3 380 95 357 12 473 52 714 59 270 36 377 96 219 5 671 62 281 32 266 13 645 40 756 1 879 60 733 47 137 77 435 54 399 98 539 79 851 58 688 56 454 27 527 90 217 89 619 31 67 75 226 66 64 28 774 99 875 9 389 71 563 37 647 61 419 23 682 43 215 33 642 83 780 53 968 69 906 86 335 2 937 10 33 42 353 0 347 76 628 51 753 94 505 24 174 70 926 91 213 38 173 74 264 64 381 41 606 21 38 16 928 19 975 80 361 45 97 73 491 97 733 34 412 11 585 84 77 92 211
30 526 71 566 70 392 33 572 65 108 16 454 84 110 28 123 18 12 91 599 96 292 45 84 37 400 82 230 56 85 21 704 95 344 51 898 85 927 9 824 42 964 81 162 10 95 39 776 35 653 92 101 94 84 23 189 8 159 47 144 5 930 26 897 97 870 7 913 27 238 75 899 17 449 2 67 72 161 31 492 64 815 14 946 62 747 87 347 60 132 3 742 11 701 4 947 83 400 41 893 15 986 50 506 53 749 20 593 76 587 40 250 52 500 36 385 78 230 54 317 34 267 80 626 57 498 93 481 24 180 74 46 49 394 77 779 0 412 29 421 46 43 86 991 22 150 6 296 12 436 99 918 98 132 25 29 58 281 32 624 55 193 19 691 73 860 68 497 13 246 67 703 1 913 44 888 89 104 59 664 66 531 79 42 48 98 63 205 61 264 90 6 43 813 88 847 69 807 38 377
6 920 43 985 40 217 73 505 65 61 26 475 88 859 92 119 71 873 59 717 51 190 86 598 12 407 75 137 47 521 45 992 31 307 55 169 37 28 83 167 19 950 74 928 13 409 7 760 30 843 38 964 54 697 79 556 87 764 68 649 15 265 28 761 57 234 29 729 23 687 58 494 9 927 80 239 10 436 78 435 82 265 4 820 93 792 90 902 0 854 77 600 62 133 49 42 72 935 16 138 33 545 36 954 84 650 39 27 17 243 67 420 46 560 52 420 61 529 5 48 14 951 41 656 69 276 34 999 56 789 91 284 89 353 97 753 18 554 50 210 25 820 96 679 64 408 27 373 98 99 44 543 20 2 66 831 76 212 63 701 32 534 48 822 95 972 8 246 3 216 22 118 21 21 60 64 24 525 11 976 1 51 70 550 42 785 35 543 2 548 85 344 53 485 94 811 99 474 81 399
93 664 78 566 92 382 20 181 10 689 17 276 39 290 91 571 15 990 68 241 98 650 18 236 21 700 23 138 5 808 67 335 35 228 50 829 4 652 24 778 27 174 42 828 80 900 26 857 28 925 85 372 82 597 16 214 49 743 90 292 33 790 0 507 79 263 14 145 53 758 8 187 1 968 40 606 72 986 43 966 64 752 47 65 51 596 22 283 6 990 32 881 66 378 99 303 74 426 75 571 37 426 71 796 52 992 3 100 87 688 41 670 9 793 60 209 55 716 83 102 59 486 48 290 97 827 73 89 31 33 19 181 34 88 45 195 65 394 86 606 44 390 76 381 89 378 88 556 36 437 81 830 96 640 38 911 11 462 7 253 30 734 62 285 57 853 69 316 54 759 63 485 84 346 25 656 29 495 61 995 56 604 58 93 46 767 94 49 13 243 70 615 12 787 95 46 77 848 2 339
65 954 79 688 91 539 82 107 37 410 76 214 95 64 43 857 19 429 88 912 13 256 6 963 14 115 34 328 70 991 81 524 93 518 33 57 11 503 96 244 20 756 42 301 3 769 36 541 38 853 10 686 58 443 78 158 31 249 53 210 54 82 69 117 26 420 39 913 61 661 25 965 7 330 28 994 62 579 21 624 84 921 64 753 55 947 41 413 68 271 9 141 51 694 80 922 23 537 45 543 35 219 0 597 63 484 66 981 71 535 97 316 30 660 74 635 4 878 22 732 46 647 98 315 90 283 56 223 92 213 49 676 29 807 89 471 16 375 12 390 44 514 40 319 75 425 50 197 24 211 99 968 72 404 48 371 94 813 60 864 67 60 77 920 5 329 17 248 59 523 47 413 8 282 85 68 2 57 86 791 1 537 52 149 18 881 32 486 27 557 87 611 15 473 57 341 73 486 83 980
88 29 93 708 33 975 54 354 50 160 28 792 3 270 46 360 37 832 14 349 70 313 91 212 38 516 40 314 82 814 55 984 35 285 64 642 7 126 8 899 41 287 89 539 34 792 44 989 36 259 23 215 32 558 74 663 5 290 25 896 6 158 9 240 61 368 17 577 58 887 53 261 52 794 18 703 94 326 20 520 19 13 49 950 22 588 47 681 87 925 77 744 78 589 2 154 75 902 86 816 42 536 99 51 29 195 16 605 65 710 27 510 15 105 80 66 63 585 76 350 95 150 1 442 21 954 4 88 90 428 98 16 45 335 31 884 81 4 11 717 72 455 69 29 66 776 62 195 48 44 97 2 57 186 0 878 96 436 43 281 73 922 79 106 39 907 26 706 60 512 10 216 30 856 56 743 13 286 24 962 84 914 68 843 59 937 83 645 12 335 71 256 67 844 85 15 51 410 92 43
38 345 12 494 67 231 49 762 91 965 47 680 28 987 85 957 23 791 51 577 87 237 52 986 4 877 90 638 55 90 19 211 22 722 63 944 7 666 13 978 69 152 95 884 71 189 46 260 14 686 10 440 30 193 9 747 24 518 73 616 83 812 96 326 94 38 62 990 40 552 48 339 6 576 33 808 35 727 26 933 34 712 84 27 16 244 66 976 75 674 78 246 27 812 80 353 18 622 39 929 57 367 43 907 15 553 21 668 68 447 8 420 81 425 65 444 25 780 37 310 2 309 70 512 59 545 76 649 54 470 74 530 79 102 64 942 5 669 93 393 42 875 97 230 36 251 82 562 20 526 56 640 77 991 31 191 88 978 98 610 0 343 3 496 72 252 45 647 53 631 86 454 58 146 32 983 89 943 11 999 1 379 29 548 44 700 61 331 60 181 17 704 41 429 99 405 50 71 92 460
39 120 2 165 25 907 43 948 93 169 87 586 81 87 13 6 90 78 11 109 3 65 38 249 24 258 36 432 16 421 75 50 67 164 29 421 60 484 20 489 45 291 15 260 59 970 80 594 44 904 98 596 54 756 31 879 69 776 42 251 50 381 4 75 83 853 95 953 68 100 89 282 92 200 28 718 63 947 85 413 96 389 7 211 22 213 64 465 53 922 79 550 10 5 27 127 57 149 74 47 48 824 55 942 37 386 6 87 14 359 58 827 76 470 8 793 70 291 49 955 62 363 94 473 9 412 52 575 5 391 23 64 41 904 99 502 86 259 19 50 34 469 46 441 17 318 30 22 40 803 82 264 32 788 1 796 61 329 78 186 84 590 88 294 0 2 56 1 12 527 51 941 21 923 91 228 26 792 18 764 66 589 71 974 72 96 97 849 65 121 35 580 77 820 73 688 47 237 33 347
11 607 94 322 19 297 37 551 80 894 95 770 21 166 85 313 68 899 32 928 30 252 66 544 29 571 46 215 44 102 75 88 62 310 2 329 59 373 14 648 69 371 43 610 27 365 13 301 81 325 0 209 88 480 56 380 42 894 93 611 17 781 31 573 45 607 60 562 84 317 67 91 54 401 63 259 9 242 34 656 18 467 50 101 78 228 24 597 23 24 26 189 1 641 10 22 61 980 28 911 92 7 76 420 90 323 35 343 65 305 58 741 82 350 20 973 36 245 73 518 52 563 3 382 86 206 91 976 16 431 39 351 97 203 64 608 12 651 77 693 40 131 22 753 98 673 5 896 15 355 89 116 47 649 38 38 72 797 51 983 70 468 4 99 48 206 71 124 99 452 7 38 25 37 55 896 49 142 79 239 8 931 6 380 33 453 41 717 87 763 53 336 83 420 74 436 57 720 96 419
1 80 42 499 97 125 55 263 36 752 20 148 49 613 57 258 45 826 18 548 58 296 28 671 54 243 77 74 13 910 46 579 15 946 71 269 94 851 86 947 11 377 17 341 89 767 68 946 88 489 9 828 3 137 87 473 25 570 74 214 8 423 4 407 41 844 38 234 50 637 66 920 7 900 65 565 98 871 37 386 62 214 59 340 80 109 93 418 72 588 29 239 61 786 27 573 64 152 53 510 81 824 99 611 67 548 48 811 2 557 32 93 43 163 26 758 19 858 40 647 79 251 22 655 33 165 84 561 16 794 95 134 90 309 73 791 70 170 0 967 24 125 31 777 52 163 47 202 35 200 14 93 56 819 30 742 85 631 83 703 39 92 63 885 51 553 82 274 60 626 78 403 23 816 5 393 6 655 75 992 76 268 12 238 44 893 91 301 92 782 34 684 10 456 69 675 21 435 96 928
72 942 89 679 69 923 34 266 75 339 38 297 68 461 56 138 63 229 22 788 99 809 35 133 55 176 95 536 2 529 12 854 96 807 20 427 49 525 36 585 18 369 80 254 57 153 85 603 77 484 8 219 31 157 97 69 54 472 19 501 84 794 70 55 23 866 27 768 25 964 86 946 82 283 37 255 73 448 28 630 74 429 9 364 16 979 51 450 39 18 81 786 41 316 11 937 5 160 21 534 46 799 10 81 43 373 91 452 7 175 66 672 33 315 94 790 93 7 88 823 90 464 44 527 61 390 98 400 24 796 64 142 13 589 32 396 78 240 67 126 6 421 53 61 52 960 47 114 40 162 1 866 71 204 30 414 0 998 59 241 26 297 65 632 48 179 62 198 83 495 17 645 76 673 79 786 3 918 58 881 4 688 29 863 60 2 15 6 87 779 42 568 14 944 50 917 45 385 92 261
92 276 51 875 21 553 6 323 83 761 7 570 22 385 9 218 34 515 58 785 55 499 36 113 39 117 10 982 69 485 4 476 64 26 54 623 71 611 78 397 18 762 89 128 29 484 42 265 57 587 1 358 85 589 0 737 76 617 74 570 88 93 8 768 79 668 16 330 11 479 38 292 2 148 95 529 61 725 33 718 52 996 53 894 40 992 24 884 62 352 99 875 77 49 94 558 70 436 96 444 19 498 87 413 20 434 27 143 67 214 59 687 17 503 45 539 43 521 47 720 26 835 14 600 30 813 66 242 93 516 23 886 60 91 80 205 28 654 90 786 68 578 31 393 81 169 32 995 15 175 63 680 41 646 97 667 48 50 50 385 56 39 73 833 44 848 72 935 12 771 65 11 98 914 3 584 5 730 25 8 35 2 86 585 82 819 46 163 37 381 91 559 84 400 75 100 49 81 13 576
53 18 30 185 43 972 70 96 64 871 32 770 92 478 86 184 96 732 45 114 56 229 50 128 37 920 68 649 48 331 41 53 61 400 81 639 9 6 87 998 15 568 98 474 6 915 91 544 95 172 1 144 14 640 76 482 54 251 85 792 20 781 4 970 99 917 44 99 80 166 97 438 34 409 7 864 25 1000 27 879 55 846 35 117 75 277 28 736 21 924 19 970 11 990 13 804 59 469 46 991 93 956 31 557 78 725 12 701 39 282 74 113 84 475 88 322 17 419 73 519 42 691 40 446 62 939 33 664 57 858 72 923 23 237 71 592 24 397 36 73 82 617 8 643 29 590 66 399 2 567 77 388 3 429 18 318 69 909 0 537 83 215 89 655 65 360 94 538 58 821 38 853 16 826 90 665 47 627 49 93 10 569 52 435 63 635 5 250 51 664 79 804 67 333 22 637 26 244 60 73
70 22 73 185 64 181 92 527 63 819 71 796 47 839 12 745 50 72 34 674 46 900 75 374 83 753 32 572 96 352 3 473 48 651 66 734 57 384 20 122 90 896 14 285 77 655 93 394 4 886 86 415 37 839 24 60 16 547 55 341 1 848 18 94 82 231 79 779 15 177 42 599 91 702 52 465 56 816 36 218 22 25 44 42 80 743 87 265 54 191 88 577 39 421 72 349 60 221 29 563 28 494 33 289 11 367 94 63 7 705 35 351 67 370 25 154 98 4 65 522 26 472 84 24 97 749 49 195 61 246 74 197 58 879 23 142 10 485 62 49 85 671 81 220 45 627 19 273 17 987 38 788 40 854 2 458 99 686 53 779 0 237 43 57 5 594 31 83 8 203 89 38 76 498 51 487 78 513 69 751 95 467 9 804 6 54 59 361 41 871 68 682 30 797 21 185 27 509 13 394
74 428 86 488 76 992 5 251 96 748 2 213 60 946 18 237 29 162 97 292 11 157 80 926 94 857 44 748 27 391 7 930 26 257 62 582 77 847 61 885 73 272 75 642 87 584 70 924 49 995 53 284 3 537 90 522 57 50 48 883 42 54 78 694 64 61 24 66 38 670 71 610 50 863 32 392 35 842 88 638 34 230 83 714 9 751 79 403 10 171 98 848 72 432 39 76 92 380 95 68 28 540 4 494 20 307 65 238 8 103 85 744 46 379 54 989 41 815 67 621 40 191 37 137 58 326 56 934 99 7 21 340 59 110 47 133 45 383 55 215 81 854 19 589 6 702 51 104 82 64 12 53 84 424 69 56 63 156 17 275 23 544 16 475 43 572 22 445 25 94 15 57 1 141 89 354 36 409 0 9 66 671 93 807 14 1 13 845 68 985 30 606 91 507 33 305 31 300 52 425
15 410 0 413 23 722 89 308 44 654 30 834 96 475 49 689 79 620 98 209 28 348 80 412 86 370 6 39 27 564 72 599 41 133 34 533 88 572 68 848 18 873 67 187 40 395 35 669 74 388 70 181 11 203 25 850 56 639 36 333 84 964 81 298 66 266 12 160 65 674 50 337 64 507 26 373 58 373 60 82 83 379 2 631 4 221 71 380 10 645 9 988 94 648 42 447 29 260 13 71 77 890 8 341 90 248 69 848 48 272 53 435 91 124 73 10 14 945 22 918 16 775 32 573 95 761 5 819 7 869 59 210 24 898 43 695 38 289 37 436 61 410 55 133 3 665 39 622 97 196 99 582 17 310 31 839 63 651 33 186 19 591 93 90 76 754 54 244 87 121 47 274 82 873 85 604 78 677 21 19 20 237 92 766 46 70 45 596 1 679 62 752 51 173 75 72 57 287 52 849
85 387 66 251 37 469 42 885 4 466 78 186 94 219 97 125 95 192 52 131 30 290 61 371 5 865 10 180 82 24 64 275 33 184 69 495 56 571 75 269 96 243 54 499 65 949 80 822 0 672 86 974 8 772 13 774 58 215 45 838 88 964 72 853 18 5 36 855 17 131 60 255 71 49 3 414 48 816 91 863 22 448 39 668 50 9 31 759 35 296 16 655 27 64 90 117 98 618 92 914 29 642 47 705 89 633 32 485 99 668 67 587 74 434 38 287 1 82 9 25 76 119 7 927 57 365 19 62 15 868 59 387 43 975 79 126 6 228 63 759 46 246 55 766 51 48 26 791 93 699 70 601 2 238 77 1000 83 119 34 821 14 803 53 304 81 49 25 133 73 13 24 102 12 494 87 703 28 751 23 172 84 269 11 972 41 289 20 89 62 470 49 248 44 515 68 659 21 958 40 103
93 734 83 793 37 929 29 40 75 791 79 615 52 845 97 774 56 777 92 531 72 495 71 513 66 182 8 292 41 285 31 804 7 137 40 474 85 63 23 751 38 315 24 856 48 666 45 484 90 905 17 774 3 403 30 127 54 310 68 243 35 404 46 926 14 362 32 672 50 982 95 976 43 886 87 896 10 843 59 954 0 355 22 235 91 750 1 180 70 935 2 210 26 962 74 666 36 387 19 620 15 892 44 87 12 235 81 863 28 605 96 396 13 266 67 11 65 888 18 38 76 226 53 16 63 885 80 894 11 173 98 87 61 535 94 842 49 724 78 566 57 24 99 384 73 577 39 837 33 511 86 770 62 914 77 734 6 443 34 893 42 413 27 90 64 415 89 235 58 474 55 726 51 842 21 401 84 850 47 652 4 961 88 747 16 746 69 981 5 12 9 955 82 516 60 516 20 186 25 921
42 322 75 894 41 929 61 932 83 39 76 446 68 542 85 319 26 148 70 53 39 245 1 95 55 524 14 814 79 830 80 272 6 141 16 455 50 180 32 318 58 675 77 580 81 891 82 633 60 251 92 790 18 710 40 155 44 49 37 305 21 98 46 179 28 958 34 259 29 282 89 852 71 921 30 903 9 967 56 143 23 681 15 602 98 348 19 348 74 332 96 405 64 500 66 632 84 727 45 376 90 80 0 448 52 571 22 424 73 817 25 708 48 464 72 952 35 566 11 391 12 649 62 115 88 587 59 723 63 667 31 257 86 790 65 953 93 499 27 895 97 791 20 358 17 259 69 737 53 275 99 905 38 433 43 27 33 181 57 744 36 325 47 69 49 114 4 547 87 804 13 748 54 431 24 968 3 381 91 733 10 145 94 133 7 960 78 845 2 657 5 5 8 382 67 772 95 482 51 417
45 641 44 105 21 240 11 408 99 545 17 438 27 863 19 713 20 167 94 187 47 501 51 437 91 498 86 912 62 221 64 290 68 667 55 284 57 785 59 385 36 967 38 347 97 139 3 17 13 122 98 509 60 256 63 413 41 594 2 377 92 753 82 904 42 295 15 552 83 40 76 329 90 108 96 430 29 188 67 385 33 2 78 850 12 440 75 577 10 130 81 799 54 294 66 121 4 373 14 348 71 491 61 771 89 978 7 294 37 831 58 414 88 794 35 293 16 540 26 191 93 948 77 347 40 121 69 833 6 776 5 673 84 506 79 317 43 826 48 740 39 141 70 453 52 477 24 724 85 547 1 490 32 578 56 262 87 616 50 253 31 196 74 55 28 346 72 690 25 144 18 872 80 346 9 761 49 174 65 978 22 674 30 919 73 358 46 247 8 92 23 249 53 106 34 296 95 346 0 384
34 135 97 732 21 927 45 536 68 814 69 629 10 896 12 786 35 261 89 135 82 337 58 90 19 285 66 554 29 48 85 778 77 359 37 151 99 912 5 853 63 488 94 544 18 709 67 505 49 471 0 703 27 462 60 515 11 623 39 416 16 452 91 670 75 309 65 227 57 485 90 854 46 392 33 321 70 749 87 143 42 391 96 216 80 850 31 691 88 475 25 225 22 939 38 224 61 643 72 271 14 261 95 31 55 838 26 906 41 873 62 497 73 937 13 529 23 660 2 876 98 820 79 94 59 804 56 435 3 979 47 572 83 388 48 780 64 414 50 355 24 413 7 491 74 549 36 692 51 50 53 788 92 12 76 672 86 294 40 766 17 927 32 442 54 580 9 666 8 570 44 125 78 530 52 203 6 216 84 384 43 402 28 439 4 750 93 759 15 790 71 707 1 178 81 435 30 592 20 254
49 501 73 521 2 268 61 636 96 395 74 919 29 651 45 474 22 979 58 371 4 469 34 281 89 919 62 526 46 177 90 259 37 946 59 333 82 436 12 483 53 480 70 657 30 692 11 209 10 887 7 204 17 807 32 779 21 288 39 732 0 125 26 591 95 890 84 181 56 71 20 804 35 819 9 918 13 274 8 625 18 876 93 69 16 124 83 941 85 80 63 766 43 474 57 246 86 448 52 262 87 3 78 645 5 166 40 607 79 893 51 822 48 332 23 468 42 978 27 541 14 401 28 220 68 238 44 228 65 487 15 611 1 640 64 921 6 756 77 620 47 954 81 996 67 74 31 363 3 423 92 830 50 437 41 454 66 57 91 822 24 865 55 180 97 764 75 13 94 630 36 542 99 442 88 345 76 169 71 58 54 43 98 966 72 88 19 630 33 480 60 840 25 313 80 305 38 365 69 462
75 607 78 541 50 817 19 1000 12 10 55 785 79 483 23 209 56 755 61 291 21 290 64 423 47 129 91 850 71 65 7 359 31 618 10 666 96 926 85 6 53 642 65 281 89 14 14 130 51 729 87 470 99 878 18 232 2 76 46 969 1 496 40 326 27 282 26 389 13 120 35 24 59 737 38 730 32 794 80 400 0 245 36 432 84 411 92 518 93 980 81 494 11 136 44 895 28 33 69 792 72 510 48 578 57 418 82 934 66 167 63 254 86 112 95 721 41 174 52 895 39 148 98 552 16 319 8 591 88 664 49 153 94 118 90 561 17 953 34 996 70 378 29 920 68 927 20 233 73 526 3 406 67 630 83 754 60 340 58 482 76 796 33 426 54 430 37 745 30 151 4 565 74 634 6 596 77 722 97 433 5 681 43 210 9 196 24 202 45 181 15 852 25 278 22 292 42 285 62 582
94 711 75 521 60 134 85 230 83 294 50 274 28 919 41 445 12 954 59 386 66 321 35 98 1 889 62 191 2 73 86 718 42 68 65 81 52 740 31 594 92 411 88 637 82 150 33 740 72 218 48 843 79 326 54 169 9 799 25 538 22 418 68 188 24 7 37 798 70 106 58 780 77 565 4 488 38 500 7 516 98 574 40 716 21 803 13 588 20 268 53 792 44 484 5 77 81 196 8 600 89 584 57 554 30 166 23 902 67 895 11 930 95 817 15 558 56 591 84 657 17 592 91 744 39 400 74 982 6 453 18 247 14 651 71 632 97 192 19 270 73 847 99 465 80 389 87 458 49 407 90 205 32 351 51 443 64 267 93 139 26 524 43 860 61 18 46 18 36 95 10 290 29 633 96 303 78 940 16 185 27 378 55 498 47 556 3 969 63 836 45 889 76 189 0 847 34 979 69 364
12 12 3 584 5 516 61 352 44 778 13 721 86 824 78 423 94 569 1 723 56 690 46 380 75 17 30 826 85 334 73 12 6 915 10 828 54 943 31 656 7 161 38 598 40 613 69 183 70 55 17 745 15 354 71 880 63 467 49 684 87 680 0 614 95 53 2 51 41 832 83 260 67 906 89 613 72 121 11 375 9 835 93 236 96 300 8 627 62 325 97 742 50 416 37 990 18 709 79 368 52 966 33 696 90 466 14 321 81 971 64 364 98 934 21 172 84 421 47 904 76 770 45 560 80 484 43 200 91 822 32 490 27 583 68 410 74 914 39 378 4 296 59 146 34 611 77 883 60 149 25 421 19 837 65 947 16 180 66 882 48 841 88 570 22 490 36 548 20 484 42 128 35 496 51 813 23 893 57 711 26 890 58 77 92 720 82 120 29 661 55 824 99 715 28 393 24 725 53 453
28 636 72 900 87 8 16 274 18 893 60 50 61 715 77 901 34 125 97 574 54 71 39 726 43 676 6 263 37 382 93 424 50 35 90 13 46 976 27 574 10 782 22 397 74 53 75 370 19 455 24 983 86 190 21 464 66 552 13 741 96 877 20 554 0 29 71 214 44 509 40 533 80 427 89 480 84 480 92 992 55 81 83 59 98 139 48 404 29 914 73 986 59 896 45 31 51 707 33 701 4 111 1 227 69 855 31 346 94 609 35 803 78 157 63 795 42 84 82 590 47 122 49 208 79 956 81 356 99 417 25 261 67 164 30 261 3 460 14 750 17 568 11 225 52 565 56 702 70 182 26 370 9 381 88 503 95 17 76 446 5 352 23 340 8 610 58 936 7 804 91 499 15 19 62 654 36 340 85 230 38 969 57 181 41 429 12 72 65 342 64 32 53 388 32 181 2 807 68 216
61 49 76 90 99 153 59 917 9 277 45 523 41 515 85 75 19 499 74 611 49 456 46 256 70 70 32 670 75 499 67 425 28 639 30 835 50 303 14 52 83 937 13 973 97 338 29 744 5 668 58 337 68 550 4 569 7 569 47 849 42 940 15 88 37 792 48 567 94 277 60 519 54 84 22 165 64 454 21 434 2 736 69 449 78 263 8 449 72 409 93 271 16 832 35 330 34 719 89 590 84 336 90 899 11 616 53 4 86 188 3 853 23 75 79 373 63 793 51 308 24 758 31 71 25 222 6 835 71 485 40 321 10 384 95 84 26 96 87 913 91 675 12 245 18 31 55 517 62 738 43 942 36 644 92 858 56 252 81 367 39 549 65 592 57 131 27 927 77 125 82 447 73 138 96 135 88 799 20 842 44 562 38 437 33 518 80 193 98 449 66 268 1 947 17 516 52 912 0 144
59 75 9 291 93 151 26 151 33 844 80 548 58 791 84 259 6 333 10 436 52 899 31 804 92 799 17 598 12 260 79 723 46 412 57 377 66 1000 41 378 21 291 7 547 8 878 40 902 13 780 88 196 44 721 76 566 16 310 2 813 22 415 87 518 71 195 69 479 38 740 28 636 42 188 67 672 61 1000 34 371 50 350 19 553 24 289 4 118 49 145 25 987 29 486 73 852 89 753 37 247 94 898 15 977 63 131 83 92 97 377 55 582 70 30 0 91 36 498 43 999 86 891 53 263 11 577 91 778 81 706 48 665 35 824 1 792 47 746 39 559 64 953 62 171 3 93 68 820 82 123 18 879 95 206 54 35 75 374 5 341 77 672 14 381 98 764 65 258 27 556 56 178 20 655 60 511 72 430 96 444 74 257 45 506 51 933 90 727 32 52 99 233 23 965 85 860 30 886 78 54
93 275 22 325 33 640 96 454 71 460 28 539 73 363 37 660 23 674 32 915 42 48 52 155 77 36 24 215 34 275 53 192 44 233 39 880 63 211 38 838 21 425 5 313 10 921 64 602 29 48 76 655 1 178 70 383 80 656 72 949 61 490 55 548 45 850 2 988 60 111 51 185 83 816 75 768 12 655 19 169 79 290 50 437 0 631 58 145 41 3 62 960 97 514 11 991 17 39 20 978 16 834 68 910 57 507 92 615 46 245 65 853 27 9 13 917 87 535 48 487 15 903 40 16 67 856 25 677 66 987 56 834 36 90 9 791 4 677 82 320 31 362 99 867 14 601 94 287 35 64 98 692 49 911 43 237 91 724 78 579 18 673 74 269 89 991 95 603 69 936 30 202 6 331 47 30 54 52 85 60 7 672 86 309 26 822 90 681 81 477 8 509 84 203 3 426 59 263 88 221
88 319 31 142 76 480 29 52 11 867 91 13 75 615 21 599 84 902 50 850 4 791 71 752 47 627 38 628 18 127 52 898 14 684 28 6 34 790 22 233 59 123 9 193 46 665 80 511 98 537 5 179 66 739 43 352 33 261 53 825 30 208 12 975 68 466 19 680 90 637 77 433 26 805 42 193 48 231 20 607 99 426 1 347 94 862 70 330 78 810 87 947 97 38 73 7 37 739 96 310 51 635 72 122 79 348 74 135 54 966 67 30 56 115 57 211 69 184 63 882 45 454 15 162 27 961 16 120 8 954 55 512 82 261 6 519 17 235 89 497 64 349 85 992 32 424 24 780 36 350 39 717 65 354 13 990 10 319 62 733 81 113 49 31 95 876 23 461 41 435 3 834 44 322 60 177 7 674 58 309 0 415 86 407 92 921 35 9 25 927 61 468 93 419 2 27 40 781 83 136
44 695 67 561 60 964 95 189 42 100 79 432 22 609 80 325 10 781 58 250 56 952 36 625 13 138 40 829 41 551 62 886 30 835 65 630 0 634 4 777 38 49 73 85 19 700 85 443 24 594 86 458 28 6 45 88 34 664 3 781 50 160 53 482 21 728 87 275 23 793 84 154 78 770 97 100 35 165 8 758 32 657 48 538 2 138 11 302 90 593 68 876 96 934 70 169 54 480 49 504 55 585 74 261 20 747 81 759 98 691 89 667 31 294 61 401 88 482 6 328 14 295 9 778 17 185 71 887 76 175 12 381 37 528 1 44 69 846 83 508 18 964 52 284 93 410 77 282 92 636 57 281 64 828 66 47 99 55 43 282 25 287 72 283 39 805 27 94 59 709 46 454 15 440 33 825 94 744 29 171 75 182 82 175 91 898 47 197 16 966 7 229 26 506 63 170 5 477 51 391
63 244 88 404 78 308 22 700 28 931 90 686 23 800 21 973 69 765 5 940 68 397 87 565 35 699 65 595 7 23 15 43 43 292 49 663 24 631 86 842 50 37 27 619 82 583 55 425 19 919 34 579 96 586 92 702 95 636 53 606 66 3 13 838 85 95 75 904 84 976 39 368 51 72 97 467 52 658 56 887 6 201 74 549 93 732 45 734 79 465 30 556 29 190 46 302 73 170 60 814 94 237 36 306 40 368 41 614 8 536 44 596 17 544 77 920 57 690 67 720 76 586 11 390 14 167 33 374 12 661 18 219 58 380 64 541 54 310 25 692 47 408 62 947 72 396 38 15 3 849 48 177 99 468 20 131 26 932 2 579 70 116 9 727 1 981 37 725 32 277 91 679 31 463 89 529 81 42 16 872 0 448 71 398 4 47 59 253 83 236 10 938 61 952 80 762 98 101 42 967
15 784 87 198 51 340 43 364 1 435 81 901 89 926 36 34 55 776 98 651 8 846 44 871 73 990 17 821 58 451 27 760 34 697 79 346 12 942 71 918 37 129 21 95 39 106 65 163 64 560 41 87 66 271 29 951 69 726 10 913 92 261 61 483 22 99 19 163 48 674 75 278 38 400 26 965 50 697 4 381 7 282 70 176 86 559 85 533 82 252 20 790 32 147 95 701 5 967 18 355 67 529 78 55 46 473 57 824 11 794 99 733 23 472 84 360 83 524 97 32 6 849 25 996 9 234 76 131 30 74 47 857 49 696 2 710 52 615 91 385 40 733 60 327 68 149 16 15 35 140 94 826 33 393 62 92 45 289 59 969 31 956 72 158 42 733 24 31 54 414 0 888 3 334 53 431 96 691 80 773 13 447 56 754 93 22 63 214 28 775 77 972 88 625 14 539 74 88 90 112
81 998 95 966 80 798 96 434 90 373 44 563 73 113 32 682 0 299 83 787 20 857 55 817 67 443 27 624 39 342 62 267 45 412 12 235 60 953 14 820 28 982 29 681 46 795 34 952 94 761 40 964 43 656 92 771 79 117 57 646 56 54 25 47 93 64 31 448 52 920 23 539 19 575 54 232 98 282 76 832 75 653 37 433 48 392 78 567 66 313 70 452 50 319 59 94 13 470 38 205 63 752 8 922 6 460 88 168 65 413 53 943 22 271 42 938 82 209 97 962 74 897 68 372 11 512 9 119 21 217 36 362 17 415 30 62 85 127 49 178 24 162 69 161 15 850 41 848 16 25 86 416 89 8 2 439 61 278 35 21 99 994 72 185 58 917 51 852 1 706 3 759 84 520 7 2 18 97 47 12 5 830 77 319 91 729 87 779 4 416 26 565 10 932 33 314 64 392 71 544
80 456 48 470 81 406 37 416 99 439 97 230 40 624 54 361 5 39 70 283 4 180 74 276 84 858 72 788 30 446 55 694 21 947 2 89 33 737 12 286 29 974 96 926 47 100 79 724 14 282 16 223 50 586 93 613 64 519 24 786 88 205 59 731 27 814 28 815 18 761 49 793 15 121 13 668 89 521 51 388 23 615 58 230 62 440 31 974 76 564 41 114 32 317 65 36 52 211 20 794 22 612 44 70 73 737 56 155 98 933 90 407 36 512 3 786 61 244 69 42 92 236 38 207 42 44 25 708 9 261 17 674 91 40 26 641 87 682 83 553 46 888 67 95 75 526 0 971 95 300 85 695 53 418 35 703 34 416 1 202 19 791 45 6 39 180 60 727 66 318 82 704 57 983 6 634 68 342 11 282 8 983 71 865 94 176 77 540 10 760 7 704 43 483 63 281 86 495 78 924
64 383 32 192 28 217 47 325 68 32 93 87 18 853 6 852 35 689 3 703 70 610 8 92 99 674 41 602 97 270 49 781 58 744 62 905 61 365 92 755 63 184 50 530 71 410 83 613 36 855 86 543 20 941 96 641 94 521 84 650 42 905 85 157 2 388 51 964 16 689 27 417 21 624 95 269 73 750 39 872 98 85 17 133 74 631 31 606 59 697 44 225 72 6 82 291 53 341 48 898 65 411 75 868 15 626 40 335 67 503 55 635 52 733 60 490 45 767 78 781 13 517 54 184 87 963 29 513 34 829 25 106 46 586 56 593 37 938 23 913 57 436 9 953 43 258 90 70 66 764 0 660 12 903 4 895 5 351 81 21 26 287 88 838 33 565 11 971 24 497 22 91 89 755 91 110 76 574 1 626 7 107 80 158 69 194 19 735 77 961 10 340 14 438 38 798 30 418 79 647
1 531 28 495 25 891 34 848 39 396 74 222 9 571 88 690 78 680 91 561 55 742 46 176 70 491 6 362 82 63 93 251 97 745 72 500 86 746 81 667 3 494 15 619 30 267 95 594 83 109 35 460 94 350 0 144 80 586 8 996 32 268 45 673 36 214 21 780 26 134 20 715 56 671 66 129 23 786 73 732 19 865 87 770 77 279 42 32 37 414 50 722 51 294 4 855 71 45 10 854 57 207 92 365 76 553 14 609 62 765 89 908 49 185 13 354 63 735 7 460 29 823 44 143 61 908 40 386 67 256 12 291 85 186 59 158 54 831 41 346 68 51 98 286 60 990 38 46 24 77 84 488 65 850 31 122 11 293 5 885 2 281 47 131 99 271 17 745 96 219 75 95 79 452 27 463 53 882 64 925 22 144 16 650 18 944 33 828 69 494 48 350 52 731 90 728 43 955 58 860
7 56 74 663 78 124 85 884 86 889 89 569 34 109 80 53 1 612 39 78 26 271 53 488 50 402 59 969 12 165 76 427 99 303 14 770 36 68 13 865 90 893 21 914 22 84 60 62 8 264 20 7 3 727 45 992 51 94 54 407 19 468 61 482 15 197 92 242 64 296 81 370 87 528 27 432 2 739 16 802 18 40 96 681 68 874 9 420 75 387 10 379 98 967 55 422 49 435 24 654 72 97 97 868 73 301 17 148 47 472 71 885 77 892 41 60 4 129 42 222 48 299 46 773 83 682 66 787 31 340 84 856 93 20 91 68 0 479 35 438 40 450 6 532 63 945 58 832 94 690 28 356 65 56 11 862 29 798 23 574 30 633 70 303 25 103 69 318 56 199 5 727 67 808 88 11 57 329 52 414 44 906 32 427 38 798 37 45 82 689 62 388 43 743 79 692 33 586 95 367
63 249 53 367 91 215 18 478 13 629 30 431 56 209 43 910 94 526 14 156 77 921 2 784 7 255 66 544 73 19 62 130 97 358 74 711 45 703 11 587 16 937 80 59 41 917 59 835 8 979 49 292 28 92 0 128 68 699 57 844 99 544 34 837 46 930 65 656 87 406 44 61 17 495 67 890 93 564 1 213 86 376 24 571 32 898 95 768 75 743 23 415 96 799 26 708 76 599 38 897 55 178 25 577 12 225 15 397 64 822 36 610 48 935 50 580 27 952 4 508 54 476 52 482 60 744 22 419 51 511 58 75 61 810 42 236 84 330 31 788 35 656 9 557 98 539 69 583 71 318 6 361 37 510 82 382 33 849 21 407 10 564 92 208 3 548 88 26 90 109 47 33 81 105 79 548 85 270 20 907 70 729 19 379 83 638 40 715 78 960 72 901 29 915 5 830 39 24 89 296
31 132 67 723 86 944 23 82 22 66 56 490 14 464 76 895 84 400 30 529 72 812 4 25 36 604 3 8 34 731 68 18 77 689 98 970 59 99 52 269 39 290 6 260 37 442 90 514 44 285 0 314 27 131 80 760 16 242 18 61 13 595 96 164 42 407 43 833 83 560 21 688 99 913 40 586 28 485 62 527 64 857 29 214 89 964 93 853 65 761 7 789 88 193 69 876 55 545 81 686 47 110 75 897 74 538 9 644 19 352 87 36 15 21 66 293 50 645 58 182 70 385 2 2 48 361 38 69 17 208 60 170 92 212 20 587 1 309 94 714 63 569 11 285 61 509 79 679 10 493 12 831 8 703 78 484 91 970 85 949 54 304 5 543 82 848 25 644 45 991 24 757 33 39 95 302 32 250 71 238 57 491 26 565 73 67 49 963 53 884 51 303 41 403 46 860 35 408 97 783
13 378 50 654 12 208 65 420 24 272 44 258 56 676 11 787 41 578 52 632 28 979 53 800 94 380 46 562 47 20 3 290 20 375 91 581 15 298 90 180 9 440 51 258 69 31 87 895 17 629 60 604 2 808 6 597 77 324 98 41 25 233 10 840 29 698 37 419 34 469 42 129 71 53 32 177 49 419 54 773 5 695 40 806 79 688 97 930 14 271 81 179 59 862 85 399 82 734 78 152 31 254 18 961 64 178 27 685 73 471 72 497 67 402 99 679 89 650 86 883 0 543 88 551 38 89 95 522 33 291 83 668 70 764 35 575 61 34 30 840 4 40 22 729 1 537 96 960 92 901 16 846 8 151 63 173 7 82 58 543 57 510 55 352 48 582 66 249 21 142 62 811 84 238 39 720 26 239 45 442 43 630 76 598 93 192 23 496 75 238 36 185 80 905 74 333 68 459 19 579
70 601 19 125 32 422 0 539 22 365 74 396 92 789 62 425 15 198 82 422 95 28 8 206 25 438 42 603 55 488 9 721 93 742 61 423 29 1000 64 982 79 759 18 800 67 1000 76 146 28 763 5 752 13 411 43 986 46 711 27 827 49 604 45 368 89 456 88 850 59 577 23 287 97 222 87 925 41 573 86 158 50 569 96 928 38 976 17 752 39 391 7 508 12 902 6 157 54 448 71 206 91 897 63 121 31 158 1 189 72 467 98 146 35 524 26 525 68 924 78 23 20 377 14 584 11 939 56 939 57 721 36 268 10 941 34 793 94 697 65 312 48 80 52 210 37 637 4 32 75 587 16 778 77 999 24 400 69 84 58 400 90 246 60 828 99 925 80 36 47 553 66 206 73 948 2 883 51 990 44 417 53 645 33 877 40 716 84 10 83 966 81 776 85 577 21 911 3 551 30 829
28 553 50 976 4 139 40 544 72 692 44 81 35 240 63 302 21 218 31 489 26 503 0 183 61 501 23 653 67 664 92 986 87 715 42 542 76 990 81 200 85 15 82 105 18 682 43 320 8 947 16 53 9 855 65 234 37 604 57 679 46 937 17 599 79 130 97 897 49 386 54 157 84 811 71 393 19 131 74 625 32 11 78 621 29 355 12 285 5 825 38 253 30 623 22 601 60 993 51 33 15 358 91 653 62 113 52 153 99 872 64 309 68 891 11 883 34 27 7 285 13 830 41 767 56 569 75 788 27 841 45 151 93 73 96 957 6 165 2 434 24 656 3 263 48 998 36 280 20 12 47 559 55 694 90 727 80 165 88 420 86 142 89 475 33 640 53 928 70 170 25 501 58 225 95 262 10 591 59 42 14 693 94 278 83 363 69 540 66 474 98 350 77 433 73 407 39 699 1 819


==> anc/Large-TA benchmark/tai_j100_m100_8.data <==
100 100
47 707 65 190 14 606 58 877 90 626 33 944 68 32 15 232 13 180 80 138 6 118 93 910 21 162 24 374 54 150 98 517 51 83 49 500 8 636 97 979 40 461 2 692 75 426 56 565 38 182 46 826 18 705 36 367 31 240 5 934 4 793 12 505 0 91 61 142 37 924 34 545 59 693 82 131 86 185 22 971 42 773 35 77 17 133 11 426 67 773 50 364 28 676 70 785 83 957 1 940 71 620 95 907 23 955 87 924 7 130 91 483 41 336 63 483 99 958 43 769 29 391 66 519 20 922 48 146 55 359 26 123 27 760 77 555 62 968 84 189 76 185 53 1 19 786 81 241 3 737 32 719 73 272 72 589 85 448 78 357 25 740 57 459 92 12 94 498 60 300 64 956 69 626 10 615 89 474 96 711 9 915 79 119 16 129 39 550 88 123 30 654 44 867 74 632 45 389 52 68
42 807 20 601 74 985 19 326 25 472 90 819 40 88 77 178 9 385 15 934 57 823 43 485 0 965 94 787 29 359 62 451 10 851 58 481 83 5 99 51 65 694 71 610 5 292 97 148 6 146 70 6 89 176 16 855 91 498 18 482 63 670 88 658 1 95 32 316 73 864 75 598 78 35 80 405 24 308 14 735 39 108 69 107 51 612 30 685 66 268 95 66 60 424 53 419 59 164 92 127 81 471 4 979 54 545 79 377 52 877 46 516 55 719 21 900 96 238 38 58 56 610 8 611 23 953 61 505 49 619 17 329 3 400 50 709 12 159 44 892 48 755 87 416 26 228 34 815 76 268 84 305 28 476 7 499 37 629 64 829 27 164 72 617 11 549 31 29 22 943 41 382 2 866 36 460 93 155 98 956 45 81 13 363 85 717 47 993 82 505 33 716 67 375 35 293 86 237 68 519
98 312 48 189 1 64 45 723 46 989 7 231 68 874 16 861 79 987 13 658 70 745 86 574 69 38 4 924 32 91 37 404 52 75 77 815 47 151 24 752 49 370 53 561 91 772 22 991 73 311 80 22 51 745 19 535 12 32 29 492 87 740 11 271 94 817 75 187 42 302 92 636 2 667 28 583 23 675 38 692 10 603 93 667 83 191 43 17 96 22 66 348 41 740 65 692 15 282 35 15 71 960 20 514 39 568 40 96 25 212 18 264 99 646 72 240 61 895 55 206 63 25 27 658 9 368 50 19 58 647 3 210 33 91 95 854 0 178 57 570 64 242 36 852 54 721 88 963 21 13 97 50 6 209 78 940 76 733 34 832 59 680 26 554 74 858 14 576 89 530 62 69 81 684 56 906 82 196 67 186 85 902 17 726 5 886 8 338 31 62 44 342 30 278 90 710 60 881 84 909
82 487 36 21 1 348 23 735 15 105 54 468 47 270 93 358 31 425 76 857 12 561 5 982 14 593 24 644 13 167 62 678 41 411 18 627 52 857 21 827 78 134 86 992 29 882 65 899 59 779 96 809 17 642 56 763 48 618 67 556 6 910 81 918 99 269 58 132 3 605 83 818 26 526 72 236 95 54 22 768 43 252 77 815 74 621 75 1000 64 249 20 362 61 388 51 991 90 855 73 935 69 982 85 790 71 424 63 55 19 447 91 40 57 621 10 2 84 455 42 647 40 758 38 46 4 605 68 148 79 857 27 370 33 328 55 673 92 350 46 22 97 921 30 773 11 518 8 361 37 20 35 795 9 875 34 366 98 333 60 719 66 507 44 812 45 656 53 167 94 110 80 793 0 712 70 873 88 127 32 810 2 505 28 327 49 336 87 930 39 314 7 227 25 901 50 724 16 817 89 792
79 811 20 326 45 3 49 544 57 761 52 900 24 427 61 220 46 300 71 678 23 327 97 899 66 945 76 760 83 890 16 57 78 988 98 492 42 603 1 483 36 429 84 461 35 773 87 397 88 418 7 314 30 544 37 872 14 615 69 782 22 694 18 451 53 58 77 848 8 423 21 285 10 235 28 644 38 669 59 173 95 120 27 301 50 52 34 630 29 319 26 725 3 225 92 122 31 821 58 522 43 259 67 457 65 100 2 975 68 15 55 854 15 464 19 948 85 765 25 606 4 914 89 931 73 576 63 622 12 774 56 281 13 803 48 673 91 983 99 908 93 191 11 795 74 851 32 959 41 465 75 268 94 345 60 719 72 152 96 260 44 942 90 705 51 316 33 735 86 95 9 931 17 754 40 678 6 184 80 915 62 884 70 890 54 475 82 152 5 893 47 517 0 733 81 699 64 66 39 519
53 346 34 41 29 388 5 273 42 872 27 216 15 835 14 530 81 409 21 419 96 860 26 356 25 283 54 404 31 234 97 594 4 570 86 134 74 403 35 793 24 797 13 52 51 769 79 55 57 5 88 928 3 145 78 644 7 409 90 52 66 448 99 228 73 191 8 991 47 617 45 333 85 189 50 229 77 308 63 372 10 45 1 261 32 489 49 574 44 959 71 1000 75 329 37 741 67 801 28 827 52 629 22 770 89 26 87 665 30 504 68 890 80 540 46 401 41 815 91 494 38 583 9 247 40 474 12 995 82 978 33 209 95 434 69 746 60 572 56 8 6 313 58 724 72 97 70 97 59 802 2 14 19 232 61 799 48 133 23 901 65 33 36 47 39 149 64 783 98 388 0 32 83 93 84 382 92 884 17 341 43 348 11 41 18 115 94 520 93 410 55 872 62 847 16 84 20 634 76 932
30 858 48 839 13 671 52 64 92 15 32 658 29 555 99 32 24 256 72 735 89 531 62 101 83 21 36 398 64 414 9 314 46 542 82 603 15 844 25 407 95 274 27 16 97 699 90 103 40 832 26 331 44 453 78 744 21 834 28 931 59 101 39 62 49 290 85 444 11 56 93 76 69 741 18 453 16 409 66 344 77 564 1 386 56 37 37 154 54 25 86 499 4 725 22 457 67 958 14 472 96 553 45 634 55 873 19 175 87 361 35 342 31 172 63 668 43 407 98 462 53 632 47 996 17 345 58 662 74 426 76 957 61 306 12 499 80 878 70 525 33 928 23 722 20 856 88 198 75 856 51 487 5 681 91 563 81 645 65 742 8 638 3 66 57 312 10 130 79 789 73 974 84 33 50 416 71 57 68 232 34 556 60 839 7 844 94 657 42 543 41 118 6 548 2 638 38 888 0 537
58 582 93 776 1 491 73 770 59 703 48 22 44 968 63 928 43 322 38 882 80 787 85 911 56 147 12 694 11 525 27 555 68 994 88 617 5 936 25 362 39 236 97 137 20 200 14 910 61 955 90 222 13 173 60 339 17 885 34 801 4 917 71 283 62 266 77 311 30 350 83 363 66 750 65 94 52 161 8 618 7 231 6 963 86 194 53 30 95 417 89 262 75 492 41 42 84 101 57 403 24 178 37 544 19 672 2 741 79 808 35 535 64 552 0 240 49 607 9 153 74 633 78 851 51 471 32 108 50 197 81 657 21 711 29 99 22 810 36 507 67 576 16 504 94 292 33 819 99 799 92 680 23 852 28 367 91 905 72 195 40 873 42 25 3 834 87 118 26 931 55 279 82 294 31 495 10 743 18 27 47 992 69 76 45 187 76 297 15 16 54 17 98 323 46 936 70 135 96 164
58 284 78 591 28 303 88 742 89 38 2 382 41 182 84 953 43 383 7 222 8 561 44 665 34 538 9 974 69 604 6 128 49 207 30 147 74 919 45 865 57 940 99 547 10 589 5 416 53 185 39 798 14 566 60 485 75 104 4 321 18 92 51 475 16 139 15 616 52 907 31 737 47 568 76 815 56 50 50 573 0 304 55 694 24 630 93 128 1 5 23 903 36 293 96 650 54 521 26 125 40 903 20 962 70 779 33 619 65 441 66 633 63 637 81 437 73 820 67 628 62 937 17 399 61 178 98 277 42 841 77 985 91 833 72 493 94 926 22 267 13 615 59 312 27 921 48 851 25 613 71 556 97 117 83 96 82 585 12 735 68 205 90 298 92 715 35 309 85 409 3 72 79 729 32 907 64 692 46 325 11 30 86 435 19 161 80 159 38 957 37 948 95 964 29 46 21 379 87 437
72 165 55 222 37 98 44 637 38 470 2 137 35 274 10 354 94 702 15 132 62 459 46 349 93 382 14 676 99 429 33 598 19 25 66 813 83 176 67 738 45 433 31 119 6 223 8 621 74 660 82 301 79 999 4 997 0 406 12 867 69 846 16 837 89 399 77 571 42 127 91 362 88 909 50 348 28 74 26 142 97 532 5 776 43 903 22 990 56 618 18 409 3 411 75 322 29 960 24 71 59 899 57 625 11 250 61 184 25 893 23 87 86 287 52 293 90 191 64 652 96 459 36 156 32 319 73 57 51 90 63 599 40 617 41 114 70 720 1 129 21 47 58 994 65 316 98 56 20 674 84 424 80 443 30 44 27 655 34 509 68 720 76 330 71 13 49 966 81 945 78 77 60 171 47 460 54 173 87 626 17 175 9 765 95 665 48 614 92 616 7 166 39 298 13 206 53 437 85 512
84 436 91 138 62 846 57 741 51 305 54 48 75 128 23 445 15 350 97 137 42 919 48 73 76 343 56 601 55 979 82 83 28 531 31 248 49 5 40 128 22 330 52 464 72 363 21 611 87 802 47 555 64 55 80 904 36 937 50 451 38 662 53 169 44 341 14 925 73 508 95 952 25 415 88 187 93 324 11 994 77 831 59 804 30 45 94 276 71 936 17 282 66 761 4 533 5 188 85 791 79 455 3 176 86 730 9 381 92 848 27 60 89 915 81 137 10 262 90 73 24 309 18 411 83 617 45 986 67 479 12 469 60 379 74 457 2 947 65 949 58 443 20 419 7 361 0 673 16 543 19 146 35 888 99 286 41 610 78 81 70 423 98 45 26 117 8 103 46 322 61 539 63 521 43 339 96 232 13 963 34 747 32 56 37 201 6 930 68 745 29 437 1 789 39 838 69 497 33 788
68 240 8 876 71 768 44 972 34 841 47 429 18 7 42 302 30 858 20 348 0 778 57 409 25 458 88 950 6 371 36 578 89 989 80 966 86 747 11 875 98 469 5 197 45 745 63 150 37 338 7 923 84 27 13 639 65 253 27 812 82 456 12 796 72 986 73 74 99 96 78 161 32 388 35 698 19 571 2 452 28 362 58 70 51 798 92 394 49 527 52 207 75 757 1 900 15 519 3 276 53 834 14 161 43 621 29 563 22 539 64 337 94 218 74 283 4 522 61 868 87 273 26 268 21 214 48 613 23 237 70 139 79 894 62 446 33 115 77 406 46 478 81 345 90 804 10 88 85 42 50 872 97 691 95 882 55 231 76 793 96 445 24 527 93 169 59 674 31 494 66 570 16 879 69 757 41 247 9 573 54 459 60 448 67 957 91 936 40 437 17 372 38 254 56 133 39 55 83 567
83 333 37 540 93 387 70 816 57 973 35 808 7 497 64 318 13 801 68 829 82 493 28 982 95 482 91 132 63 509 92 648 2 714 17 860 18 920 59 69 72 253 21 735 3 449 99 798 79 231 58 110 1 83 24 380 15 512 78 450 60 582 8 31 23 724 47 848 90 64 86 333 25 632 44 240 81 472 53 858 14 623 20 194 84 195 75 486 41 378 0 550 36 465 61 856 32 598 48 183 26 97 19 237 87 54 55 634 89 897 45 852 65 657 29 889 96 170 52 297 73 87 11 622 9 280 69 996 31 998 42 654 4 536 98 357 94 465 56 605 76 978 80 295 97 407 10 743 88 925 34 478 22 233 40 434 54 553 46 758 6 573 66 390 5 48 51 617 38 256 71 165 16 886 67 277 77 393 12 909 50 304 62 712 85 72 30 143 74 433 39 728 43 117 27 139 49 583 33 492
56 988 35 202 22 523 92 936 7 326 38 623 17 663 8 97 53 412 40 155 3 499 2 782 59 436 68 573 96 584 28 158 52 494 93 242 65 373 81 420 91 848 90 782 69 408 30 180 29 438 47 567 41 612 77 929 97 349 83 609 36 472 46 140 73 238 57 228 24 993 43 867 89 120 82 999 62 182 71 700 25 278 16 543 63 632 12 500 33 592 21 48 55 941 75 568 34 373 9 406 58 634 26 655 32 77 10 792 27 837 88 962 37 805 87 626 15 405 5 393 42 196 6 14 45 897 31 212 18 890 13 271 70 693 1 178 11 137 14 961 85 636 61 65 98 635 51 296 80 367 23 763 78 883 84 139 67 267 79 466 54 687 99 916 94 72 19 312 64 219 66 416 4 893 39 869 95 601 44 414 72 457 0 13 49 540 86 149 48 341 50 549 74 565 20 214 60 326 76 186
59 940 67 67 73 30 8 463 74 824 46 850 53 297 58 497 63 113 65 91 4 677 49 800 30 338 85 802 83 859 36 388 69 485 82 152 24 947 2 457 93 663 91 20 29 724 99 881 50 682 45 34 48 224 1 709 21 449 10 838 41 285 88 720 72 718 18 967 6 816 15 599 32 687 7 387 39 381 89 857 11 48 12 370 78 73 5 135 33 938 28 105 62 304 22 119 71 40 43 126 23 251 68 35 25 802 66 139 14 209 54 433 94 834 86 593 26 550 3 759 51 644 40 459 60 721 70 94 57 499 81 91 52 903 42 672 79 30 47 228 13 261 84 526 98 618 61 638 9 2 90 130 64 457 27 680 35 459 20 157 38 64 95 349 75 785 44 607 34 998 77 245 17 693 19 641 55 608 0 135 76 91 97 128 37 217 96 152 56 740 87 345 92 223 16 826 31 909 80 187
26 409 83 684 45 501 48 141 58 684 86 978 68 748 5 205 36 869 84 937 40 975 37 266 81 289 38 937 65 896 14 447 8 799 27 375 82 811 3 541 62 207 91 374 89 779 95 771 77 293 49 258 90 314 96 853 51 325 1 216 32 479 50 462 23 58 4 389 9 266 39 907 52 226 15 682 59 59 69 325 25 417 2 385 6 217 73 138 78 734 47 270 13 574 21 153 74 922 34 669 43 15 17 921 19 668 80 92 88 930 76 557 12 554 31 340 72 224 42 277 20 419 63 290 54 898 67 668 10 695 70 628 57 607 0 282 44 679 79 298 7 395 98 558 56 345 11 883 29 900 53 857 85 732 24 937 94 214 28 969 41 242 64 98 66 239 99 640 16 451 97 20 55 732 22 929 33 358 60 612 92 625 61 351 46 835 87 418 35 240 75 18 71 732 93 565 30 425 18 863
75 1 86 231 22 576 36 458 20 202 80 572 97 877 26 947 60 319 89 564 5 428 42 402 95 932 54 131 53 492 31 1000 64 784 34 730 29 397 25 123 28 37 9 755 33 434 39 942 11 730 72 198 67 55 62 91 40 27 91 803 85 700 70 278 73 578 79 603 88 303 19 119 58 191 45 336 13 391 18 307 7 523 52 197 74 828 65 360 41 802 27 819 68 357 2 203 50 951 93 162 59 209 94 312 71 809 17 792 46 335 47 309 76 827 1 657 92 169 8 596 24 578 6 747 56 211 51 91 98 927 43 436 61 962 37 449 99 268 90 122 0 239 21 143 77 355 23 967 15 482 48 816 16 330 12 120 57 571 66 871 3 683 38 560 78 900 96 780 81 352 63 765 4 67 35 874 82 892 44 503 49 212 10 848 32 796 30 104 55 642 83 257 87 716 84 621 14 14 69 523
93 174 56 855 11 696 48 425 28 293 60 86 24 306 70 157 46 703 74 451 76 165 59 830 71 905 90 992 20 795 47 785 50 861 84 879 63 987 3 415 78 839 52 180 88 186 72 699 36 557 15 431 53 191 99 294 43 92 6 210 10 71 82 1 14 151 22 259 42 703 65 646 87 347 96 358 45 408 32 308 23 382 19 267 40 517 41 533 25 525 81 927 94 336 95 517 54 533 66 866 39 146 85 657 57 465 68 668 75 537 16 354 4 658 13 172 61 947 34 997 35 397 31 23 80 145 69 80 64 13 89 161 12 407 2 458 33 386 83 900 1 312 0 592 29 386 17 730 51 127 26 528 37 931 44 448 8 104 67 324 86 834 97 745 49 940 7 948 5 222 92 499 73 28 98 336 77 574 18 91 58 916 55 577 91 193 27 640 79 185 38 507 30 4 9 230 62 133 21 10
26 693 19 674 98 23 4 957 80 559 16 293 43 24 82 963 46 422 91 471 93 847 86 384 71 378 65 761 0 207 37 716 51 961 20 462 81 222 21 473 32 389 66 791 48 342 60 592 39 317 22 530 57 57 55 375 17 134 70 558 11 485 97 704 36 130 72 758 44 431 47 296 15 449 53 143 88 3 77 258 76 516 90 896 7 538 59 368 68 865 56 117 33 956 79 445 64 671 34 872 13 149 27 370 89 83 85 741 73 596 25 100 52 484 96 263 87 486 29 974 28 25 24 660 95 690 12 713 3 475 78 435 49 509 9 884 92 517 67 733 31 973 10 233 94 535 23 983 63 739 14 821 62 161 84 946 74 266 38 723 2 885 50 181 61 196 8 559 35 765 54 384 1 971 58 802 18 564 30 109 45 956 41 599 5 440 42 453 99 432 6 672 83 781 75 61 69 197 40 102
71 549 9 291 28 242 61 683 14 795 98 736 60 759 29 493 69 640 81 148 90 266 21 90 49 780 58 801 11 430 75 307 59 134 27 237 19 214 42 406 26 111 43 63 45 272 63 940 17 640 36 53 38 460 67 315 47 204 44 776 79 667 62 441 40 576 66 413 70 629 68 542 37 358 83 160 86 355 72 556 6 873 82 855 65 123 24 566 35 91 54 672 32 337 2 106 57 186 12 296 39 490 88 196 80 458 15 609 96 508 56 729 18 356 95 255 41 146 7 341 1 787 22 504 55 396 0 217 30 871 52 934 3 395 84 540 34 722 53 562 48 977 99 237 78 528 91 486 23 983 13 314 46 37 25 990 64 904 76 760 5 446 87 20 50 971 97 848 10 937 73 976 77 958 74 330 20 880 85 672 89 413 16 225 94 488 92 801 31 554 8 907 33 464 4 586 93 695 51 571
52 813 3 282 19 519 32 412 10 162 24 430 33 394 93 524 1 837 79 680 74 903 34 266 65 85 69 870 40 851 28 22 94 487 71 246 38 536 72 36 29 368 23 772 22 970 16 677 78 797 90 472 49 562 66 202 35 734 47 175 18 333 44 621 21 777 82 692 84 191 31 774 30 434 54 778 77 401 73 662 51 256 67 25 59 338 55 420 88 923 43 586 17 521 12 386 68 401 64 953 98 704 89 555 45 257 97 110 37 612 92 619 96 551 5 552 91 905 50 507 6 269 2 999 25 155 0 391 20 834 4 28 14 831 42 30 83 996 57 983 46 159 26 470 53 778 75 396 95 325 13 385 60 76 11 796 86 167 9 527 99 916 7 595 70 624 58 90 80 597 48 875 8 720 41 64 63 393 61 61 81 161 15 265 36 706 85 39 39 434 56 909 76 662 27 862 62 353 87 792
87 917 86 569 92 233 44 862 82 814 78 495 48 788 63 693 31 613 66 351 53 705 74 595 52 473 34 346 64 358 2 781 38 915 18 103 59 289 54 736 81 721 49 67 69 656 88 688 28 119 58 794 29 504 61 587 83 47 10 95 97 99 8 201 60 480 68 651 85 707 99 923 57 194 55 926 89 107 11 333 37 433 67 359 26 964 25 8 16 247 0 553 6 644 45 384 75 812 70 781 93 156 9 767 4 337 17 758 51 264 35 469 3 627 79 421 91 377 23 685 94 730 1 65 76 439 80 237 40 113 27 626 73 624 56 513 84 736 41 451 19 6 7 788 5 340 72 2 15 908 36 180 24 625 62 797 95 200 90 256 96 918 71 570 14 588 13 89 22 534 21 290 77 839 12 203 39 607 30 748 33 657 42 695 46 291 50 482 98 51 65 62 47 340 20 426 32 4 43 964
14 997 69 715 39 153 15 462 47 579 1 618 83 580 3 193 49 658 31 320 35 125 28 873 53 172 50 241 79 238 55 418 9 180 13 644 51 847 26 855 10 249 85 954 38 98 66 949 62 262 57 581 90 730 11 650 73 974 41 366 37 724 33 688 32 508 22 459 2 112 67 296 75 193 89 891 54 849 48 972 0 719 87 144 78 358 25 414 96 394 92 552 34 757 5 766 99 342 27 903 36 574 59 508 82 476 97 412 23 403 95 794 71 654 63 990 74 887 18 605 80 569 40 379 58 732 61 224 70 595 17 846 52 839 45 229 12 922 19 235 77 646 8 929 91 284 44 775 65 361 16 827 76 717 72 537 46 422 30 657 68 218 64 782 7 295 20 118 4 732 56 22 43 766 86 292 24 416 98 289 6 112 88 506 42 124 60 597 81 775 29 146 84 460 21 176 93 234 94 394
40 978 4 804 86 231 61 156 23 108 17 787 50 729 15 660 77 831 67 832 1 420 43 166 19 538 5 48 97 493 79 834 38 445 7 763 35 847 52 477 75 472 87 867 91 520 84 397 69 440 49 336 68 114 20 217 6 724 14 581 30 53 53 266 11 822 70 418 3 194 83 337 51 533 80 935 25 498 28 727 78 694 58 658 16 92 99 555 13 987 18 414 88 926 92 907 41 516 64 800 26 315 45 147 73 930 27 766 31 539 94 611 47 923 74 175 32 800 36 1000 93 231 37 233 90 652 46 841 98 945 65 523 95 360 48 444 85 993 60 719 12 920 55 13 76 158 89 643 10 650 2 890 8 97 44 749 42 613 96 414 56 316 21 577 57 342 82 264 62 57 54 240 29 357 39 215 24 616 66 454 71 534 9 908 0 136 63 592 22 259 34 420 72 767 33 233 81 23 59 617
18 493 56 208 61 630 17 60 76 466 83 15 80 385 49 969 1 799 39 57 34 325 33 678 64 234 73 801 52 787 54 833 26 947 24 588 31 450 6 22 69 91 51 275 8 679 5 218 58 381 92 631 21 319 84 767 86 949 27 184 65 259 85 531 95 692 13 468 25 698 11 415 28 862 32 817 43 5 57 594 99 218 41 55 42 116 23 856 47 208 16 197 30 686 10 394 90 2 62 998 45 365 98 643 59 993 96 79 14 488 38 524 63 496 88 929 4 10 89 468 22 997 9 469 66 744 36 136 60 12 72 617 44 951 71 443 87 710 55 493 53 627 20 138 50 950 91 586 3 933 7 463 75 460 97 440 67 148 81 335 78 891 46 786 19 348 37 922 93 597 2 817 79 556 68 407 82 390 29 801 77 713 40 193 70 53 15 316 94 56 0 690 48 239 12 953 74 1 35 435
80 838 17 961 86 79 94 997 13 695 79 630 75 220 55 359 32 897 63 384 44 297 25 476 14 137 83 581 28 866 59 472 19 395 38 907 5 80 73 535 18 59 68 709 93 721 37 274 3 913 46 673 52 498 10 7 69 450 27 290 97 676 15 723 60 803 43 343 88 860 67 327 1 785 72 799 22 13 24 253 0 860 47 351 84 400 62 173 8 122 85 89 35 515 23 712 58 215 65 618 12 32 50 736 78 386 56 233 77 652 42 594 66 931 9 959 70 392 64 161 16 713 6 551 11 964 87 872 92 96 71 140 76 471 98 972 40 487 30 73 31 75 29 324 61 232 2 369 53 638 4 990 54 424 95 740 49 291 7 535 20 774 89 658 96 151 81 102 45 633 74 383 82 823 99 917 26 225 90 891 51 830 21 349 36 824 41 861 91 717 33 390 34 498 48 707 57 395 39 784
53 782 15 729 35 364 90 944 48 241 54 827 74 222 70 242 41 280 45 793 88 998 34 712 66 539 98 934 73 913 29 60 38 730 60 892 12 967 57 296 78 583 26 233 13 273 40 159 0 770 14 774 50 403 9 223 65 723 2 577 21 101 31 374 85 154 93 449 72 699 37 166 28 995 39 417 43 453 79 815 59 270 63 212 83 745 1 279 27 490 68 659 30 131 49 480 10 785 89 781 75 606 84 790 94 487 7 284 58 405 5 691 76 620 42 72 82 434 25 905 67 289 46 738 17 400 19 612 80 447 87 687 97 4 95 194 86 43 47 263 4 662 69 383 22 469 51 529 55 150 3 369 71 600 33 789 23 417 99 500 24 100 52 493 61 378 18 803 16 855 36 985 20 549 77 797 32 98 64 565 6 727 44 760 62 63 56 105 11 361 81 252 8 609 96 558 91 811 92 326
29 444 15 760 26 318 39 23 81 651 85 300 3 234 79 313 87 392 13 751 49 870 97 638 54 982 72 664 62 949 12 492 74 770 76 587 7 581 61 113 9 640 56 707 8 244 65 127 45 698 42 843 71 747 89 908 59 219 27 634 6 924 63 888 55 570 78 473 35 496 24 932 25 778 33 369 4 257 86 196 43 222 68 454 20 798 94 504 98 370 37 330 90 461 23 85 16 44 44 239 73 50 14 563 18 361 92 157 91 182 67 226 34 565 58 692 2 955 5 558 21 778 46 807 28 996 60 796 82 289 75 37 22 865 80 64 47 607 30 317 48 407 10 325 69 806 83 693 40 902 0 135 53 613 77 543 88 989 96 513 50 370 57 249 38 608 84 710 19 579 95 671 36 25 1 926 51 924 52 736 99 365 32 399 17 482 66 569 70 781 41 829 31 542 11 9 64 852 93 704
54 934 43 659 57 680 71 504 27 357 9 785 86 434 36 952 24 514 29 76 56 936 91 772 98 647 83 205 41 186 95 120 61 1000 46 78 44 241 45 94 79 483 87 826 48 763 33 179 84 831 0 309 28 196 63 303 14 820 12 945 42 454 58 784 37 538 70 47 75 609 74 338 35 558 40 542 3 693 73 29 47 663 65 699 62 564 4 538 22 607 49 422 59 485 39 379 78 229 96 388 15 611 25 375 72 7 26 150 7 260 80 518 20 4 8 966 16 533 30 967 2 799 94 497 81 691 10 596 77 1000 21 701 92 476 64 758 93 613 68 936 69 572 1 227 66 198 89 146 18 220 90 160 32 966 82 305 85 908 31 964 23 533 13 591 38 137 52 28 19 851 5 458 97 378 17 476 55 958 53 759 50 460 51 720 60 708 76 260 34 758 6 199 11 524 88 361 67 846 99 457
44 431 88 290 29 546 4 757 60 804 26 940 42 227 92 610 45 57 75 273 5 868 39 344 30 758 49 874 18 832 62 249 95 251 9 424 70 49 69 105 72 529 64 278 82 13 19 671 41 846 31 583 74 603 67 575 21 858 86 359 8 60 96 838 15 175 20 273 17 884 66 313 27 677 87 909 7 775 48 698 84 155 40 67 73 480 43 345 46 538 85 937 23 309 99 963 54 651 63 916 28 678 53 489 50 481 56 582 1 21 68 15 2 601 3 365 91 71 22 527 16 390 59 508 24 912 51 409 76 305 32 360 10 965 83 282 89 349 12 681 98 755 79 71 81 232 97 155 35 165 6 820 61 678 33 440 58 722 14 685 94 560 78 276 93 453 38 63 13 634 11 668 90 278 36 492 57 969 34 395 0 118 77 810 71 835 25 923 80 192 37 215 52 41 47 100 55 98 65 987
71 503 42 989 78 899 31 754 98 997 51 924 60 918 65 389 38 886 45 779 47 173 43 155 25 317 16 969 81 489 83 297 67 455 87 466 85 397 41 891 52 107 48 693 10 427 36 238 1 254 84 552 58 286 8 652 12 852 56 665 11 687 80 554 37 465 5 883 73 626 75 433 99 525 82 331 93 616 32 663 90 541 30 351 17 328 50 506 35 334 44 322 79 759 76 833 55 85 21 278 0 815 72 847 26 850 97 318 66 323 13 541 64 491 29 935 2 576 53 802 95 181 22 219 18 430 19 89 4 141 20 889 62 542 59 280 33 12 69 924 15 343 54 608 92 489 89 438 34 985 14 734 39 784 9 969 70 498 86 53 96 600 61 795 46 62 6 509 28 506 68 75 88 617 94 564 40 830 57 836 74 376 63 143 91 792 24 797 3 862 23 662 7 7 77 714 27 474 49 561
19 526 95 378 41 510 42 267 1 492 78 406 76 906 91 762 12 334 68 35 80 327 28 575 30 636 11 428 37 312 69 256 21 24 96 976 20 402 90 975 54 538 50 531 66 20 61 543 39 649 79 411 14 281 57 483 51 365 62 178 74 626 15 107 9 176 87 58 86 185 82 499 92 603 65 402 56 545 4 162 88 108 10 92 48 217 81 868 55 788 49 8 59 15 34 60 29 23 40 64 46 537 38 378 99 981 8 249 58 542 77 629 53 469 25 795 7 379 5 237 64 449 6 957 97 330 23 951 43 389 75 88 94 437 45 326 93 137 27 310 67 504 32 818 22 454 71 23 73 637 2 520 83 965 33 128 60 688 31 662 98 907 52 832 72 675 0 689 89 857 36 40 44 452 70 677 85 807 24 127 63 193 17 560 3 593 26 583 18 390 16 379 84 145 35 152 13 366 47 518
97 268 26 382 80 829 59 431 56 345 98 545 84 838 83 319 94 387 45 41 11 976 81 497 21 248 30 812 49 35 91 872 99 307 17 510 96 217 58 236 64 876 23 108 47 463 85 776 39 942 22 93 27 546 92 499 14 321 70 693 33 743 42 561 79 278 44 598 43 923 73 781 69 64 68 166 37 25 16 517 28 74 50 384 15 802 5 386 61 83 95 999 25 662 57 51 67 70 82 846 87 664 88 733 31 670 7 605 62 80 24 377 60 399 55 761 52 418 74 82 46 448 9 659 29 324 71 209 4 28 51 467 32 165 38 239 86 343 40 97 36 369 12 918 63 278 41 87 76 729 3 100 78 943 20 158 34 783 77 205 48 176 90 668 19 807 13 228 2 107 93 351 66 409 10 815 8 183 1 233 54 274 89 956 6 474 65 592 72 194 18 715 75 490 0 312 53 585 35 761
63 843 68 71 17 443 37 77 61 866 36 892 60 187 9 972 71 152 74 661 6 3 32 148 47 851 12 868 64 449 31 446 89 654 67 918 73 61 43 277 94 193 19 752 52 279 24 590 83 291 49 438 41 429 20 651 58 83 62 833 76 802 87 704 40 503 55 347 65 610 50 272 99 131 4 690 33 898 35 324 7 43 0 391 27 245 30 122 14 76 66 451 16 937 10 487 26 916 85 333 46 177 18 129 38 834 98 786 90 211 77 115 22 264 84 697 34 256 53 693 21 789 97 858 70 564 88 415 75 111 80 386 51 427 15 578 81 421 44 173 57 940 91 723 93 547 79 705 8 586 86 221 96 375 82 955 92 165 59 282 23 288 45 329 72 48 11 205 2 390 5 979 48 371 56 783 54 876 25 662 42 480 28 765 1 58 3 479 39 851 29 482 95 335 13 192 78 466 69 550
66 436 22 442 55 60 75 730 98 820 17 751 54 726 38 719 14 583 34 346 41 768 70 379 53 286 26 638 1 542 51 439 81 216 63 216 10 547 82 143 84 379 64 745 95 48 43 438 88 95 2 564 46 330 56 390 12 732 9 785 44 330 42 889 18 291 6 139 89 102 31 560 59 258 16 380 90 756 91 933 23 337 27 427 52 110 21 878 80 650 61 159 28 873 19 505 86 670 58 939 79 279 74 662 96 618 97 718 69 589 35 638 36 160 30 117 93 327 37 198 25 401 67 160 45 447 87 760 50 656 92 550 13 397 62 230 47 826 49 477 5 216 20 587 0 186 68 722 94 227 15 768 57 105 65 233 29 219 99 968 78 370 7 418 24 836 73 945 83 979 8 464 60 682 11 599 32 960 48 255 85 253 33 743 39 618 3 746 72 815 76 813 4 357 77 702 71 191 40 490
53 719 56 694 4 208 96 573 24 587 41 291 95 203 94 45 22 150 62 672 3 48 44 464 97 681 26 616 47 612 77 339 83 100 39 108 64 860 54 599 28 180 90 85 36 976 91 28 98 396 86 106 38 811 52 685 67 895 32 951 84 991 76 375 37 229 65 434 69 565 92 351 87 667 0 139 73 98 40 415 33 325 13 119 75 477 1 845 12 455 7 65 8 876 27 25 9 585 99 654 21 47 66 528 10 560 14 91 23 876 20 857 89 921 15 661 48 913 78 364 25 593 17 461 35 825 60 642 50 408 29 246 70 317 49 445 80 725 16 428 81 476 45 789 18 26 72 707 79 901 43 475 59 711 19 345 51 121 82 126 46 772 71 353 74 150 2 71 61 184 11 997 57 485 42 123 6 911 55 79 30 533 88 750 85 9 63 220 58 833 68 430 31 173 93 925 5 148 34 987
99 572 46 292 7 21 35 400 93 162 70 872 6 93 37 374 79 342 61 508 95 53 73 614 78 635 62 882 33 373 84 65 45 248 52 559 53 295 12 334 36 138 43 499 2 698 90 846 16 105 98 896 34 187 32 208 68 263 92 213 8 677 71 652 28 205 1 222 57 345 56 318 96 176 72 97 41 33 17 161 29 568 23 759 48 310 80 758 42 962 91 132 38 865 81 824 25 219 20 190 11 78 14 908 40 700 66 374 15 973 3 962 50 558 75 342 27 163 64 594 44 643 83 256 5 917 60 942 49 948 51 38 87 812 18 403 89 616 4 707 55 204 58 906 22 897 85 892 24 342 30 361 97 371 19 93 63 142 76 825 88 774 59 788 86 150 31 787 26 995 74 436 21 457 9 316 67 716 82 825 54 301 94 3 0 403 39 482 69 783 13 907 77 412 47 864 65 922 10 65
82 367 39 177 85 866 87 68 51 189 63 825 21 843 2 251 29 212 70 62 6 847 72 295 89 645 10 311 30 964 41 327 43 611 57 745 13 675 92 770 95 94 25 205 61 197 90 85 36 53 49 312 1 544 55 224 91 394 73 384 78 639 19 359 60 664 34 200 42 312 20 402 76 983 66 937 5 175 64 41 35 456 46 774 12 824 84 104 53 316 97 178 23 234 74 859 47 30 94 344 16 598 45 14 22 473 98 414 4 87 62 828 7 420 40 686 44 451 0 250 11 939 71 218 75 55 3 454 14 535 15 324 65 226 69 257 86 933 67 560 26 216 38 303 33 363 93 551 77 102 88 375 9 263 28 65 99 397 27 427 8 266 58 165 18 559 79 126 50 881 59 248 52 583 81 348 54 885 80 304 31 589 32 995 37 984 83 171 68 815 96 804 17 136 24 289 56 435 48 70
47 681 0 875 11 624 97 367 98 386 82 798 10 317 77 288 20 465 69 776 6 361 12 892 53 538 43 486 95 298 51 172 91 826 41 575 35 217 85 258 38 579 16 753 19 386 52 920 59 128 75 950 40 873 32 341 13 584 96 290 1 472 24 123 93 15 45 300 65 397 27 376 26 712 94 510 64 808 74 550 83 519 66 795 58 362 79 913 84 586 71 573 21 138 88 109 18 768 87 320 62 417 76 562 5 450 8 814 15 285 30 237 78 726 46 647 42 498 61 708 67 498 50 292 55 876 2 45 29 357 17 705 44 90 4 171 72 937 23 301 49 804 9 222 89 133 81 383 3 397 57 63 28 439 90 646 56 171 68 509 99 542 92 397 48 179 22 534 39 574 73 354 54 658 37 606 25 645 14 210 60 238 63 477 80 450 31 914 86 196 33 864 34 333 36 588 7 970 70 518
78 25 69 684 72 572 55 509 87 110 50 350 1 996 68 129 70 996 49 215 61 994 81 928 80 322 40 316 42 467 25 373 82 404 58 178 96 710 19 470 91 122 30 267 99 258 15 100 62 605 77 962 74 139 0 560 97 468 85 659 46 307 41 740 92 749 6 50 10 421 34 973 76 72 93 862 2 356 29 587 31 293 56 594 53 562 59 514 22 414 12 304 8 718 73 824 71 966 23 98 33 565 84 195 26 673 79 590 9 288 75 958 38 77 32 341 37 830 90 472 60 70 63 217 89 304 51 626 27 472 35 185 7 202 52 115 36 13 83 138 4 498 39 914 5 6 43 747 28 713 17 606 45 878 94 749 11 14 16 517 95 875 14 845 18 162 64 544 48 293 66 152 67 358 20 919 21 137 54 218 24 344 57 854 65 47 44 282 47 861 3 235 13 654 98 670 86 832 88 851
1 602 48 662 14 904 64 81 55 396 11 384 94 280 50 522 30 704 83 183 6 424 53 584 23 60 61 744 90 225 20 848 34 420 71 340 4 246 63 162 5 362 49 499 68 574 2 685 16 994 69 291 18 109 43 492 27 460 60 996 21 146 66 593 31 963 36 167 62 492 15 820 70 658 47 115 17 941 44 569 9 910 52 915 82 953 8 91 75 23 85 39 25 151 65 280 77 176 26 710 7 438 39 515 74 702 80 669 28 907 58 464 19 733 97 70 37 70 93 384 22 677 38 904 35 181 98 697 79 899 89 303 29 576 78 776 40 676 99 648 88 708 33 470 76 621 84 852 57 651 42 645 56 863 45 574 41 208 59 165 46 846 54 786 12 432 0 239 51 248 67 195 10 180 32 141 96 946 95 849 24 547 86 835 92 93 3 334 81 844 73 863 13 904 72 980 87 298 91 905
27 575 29 284 92 144 15 150 54 545 8 397 47 51 57 455 44 528 50 592 49 599 77 337 63 114 22 508 26 626 74 433 79 740 45 634 86 724 58 958 66 789 42 79 25 680 7 130 76 240 38 537 93 196 55 494 67 956 39 72 3 860 43 170 97 150 99 371 96 478 88 94 20 998 41 764 48 518 32 807 81 87 28 369 21 713 1 841 56 583 52 376 64 70 85 653 33 198 9 718 95 648 68 216 10 900 53 348 40 905 14 529 98 483 60 974 73 937 11 308 24 404 78 521 19 172 65 247 75 989 35 841 61 137 2 600 34 760 91 596 18 990 80 401 94 622 17 727 37 361 30 433 87 826 12 891 51 98 59 632 36 339 13 378 72 84 0 991 5 201 31 276 90 458 4 618 46 289 84 425 16 798 70 715 71 43 69 98 62 596 23 60 6 49 83 761 82 942 89 265
91 586 55 361 70 817 9 751 26 340 90 724 65 316 35 365 60 247 68 335 10 360 73 910 99 414 75 460 30 483 33 895 82 633 37 163 49 527 1 211 7 382 22 845 54 87 66 993 63 223 15 784 0 458 89 382 19 156 25 488 95 664 85 173 17 665 2 112 83 385 76 104 42 514 72 532 23 485 48 681 24 234 29 562 61 958 3 89 13 427 18 717 40 434 69 36 62 272 56 790 31 172 97 88 52 431 81 183 50 490 57 224 88 794 43 53 96 769 14 617 92 860 77 146 71 780 41 608 79 857 4 843 12 732 21 397 5 246 39 845 38 681 11 385 51 423 84 471 53 759 87 727 47 831 80 748 94 972 6 890 93 722 67 839 20 725 36 523 74 375 64 419 32 424 78 141 58 849 59 14 98 892 44 648 46 317 34 282 8 461 28 957 86 637 16 96 27 300 45 468
35 539 16 753 84 379 0 232 3 249 93 730 64 678 90 660 68 61 47 371 94 949 69 205 17 195 50 84 78 14 80 907 11 826 39 212 44 551 98 332 76 840 63 512 31 489 29 407 33 521 72 965 95 648 38 362 99 179 1 746 42 623 60 993 85 109 28 924 27 480 77 988 12 261 8 303 55 281 9 723 14 921 59 478 56 674 6 632 4 566 66 120 7 67 23 9 54 572 34 535 70 539 96 937 36 947 75 782 22 691 52 379 26 582 97 310 79 9 71 146 30 781 62 573 2 912 49 439 37 760 73 140 20 540 83 247 87 423 51 515 10 155 57 392 21 88 65 43 13 239 5 337 24 120 86 215 46 992 18 587 91 98 19 744 40 735 82 232 41 421 61 132 48 318 32 119 89 279 53 546 81 146 45 232 58 440 67 541 74 274 92 762 43 673 25 531 15 874 88 247
47 531 67 160 8 256 73 224 20 52 30 236 87 655 45 866 85 621 32 485 81 282 72 525 58 95 64 266 35 992 55 829 98 123 16 654 25 325 11 487 42 368 71 285 50 418 31 570 12 767 68 798 63 675 23 927 40 539 74 477 93 430 62 14 26 213 27 972 94 620 3 214 79 667 77 61 39 735 97 521 33 960 66 55 24 643 57 530 28 511 48 746 37 745 82 932 1 497 22 424 90 718 75 176 84 822 99 979 41 811 91 962 54 696 15 37 80 38 52 353 44 739 17 504 38 13 51 321 89 96 69 722 14 450 6 71 0 465 36 452 29 610 92 576 70 599 19 487 5 960 7 206 4 183 59 620 83 895 61 152 49 739 65 791 34 380 56 485 9 516 53 103 78 306 2 669 46 237 86 165 18 926 96 948 43 419 13 350 10 499 88 980 21 857 95 974 60 872 76 830
50 1000 12 171 89 221 11 652 73 932 4 907 5 133 24 382 35 649 36 147 54 757 74 863 79 236 57 630 15 499 75 43 26 206 78 302 25 202 23 471 32 675 65 153 59 481 76 13 27 617 22 115 70 643 88 123 37 140 16 884 52 57 34 255 1 270 72 886 41 331 66 937 56 876 17 574 47 287 51 813 14 499 63 876 48 944 71 555 92 609 58 504 87 911 60 829 99 489 67 723 19 207 29 444 93 110 10 439 0 226 45 728 68 224 6 44 85 233 8 754 86 413 84 1 69 17 44 527 81 726 33 347 39 105 49 611 21 770 77 260 96 208 83 847 90 417 40 211 28 371 20 938 38 190 94 443 55 796 42 143 53 864 61 259 98 902 30 496 97 194 3 498 13 837 95 567 62 165 82 789 2 427 64 301 91 471 80 295 9 180 43 305 18 845 7 76 31 139 46 478
37 812 87 545 5 269 69 465 2 533 95 59 93 715 74 206 8 287 49 266 57 478 50 822 66 375 22 90 0 35 25 783 32 810 84 31 81 726 58 952 11 251 14 498 15 890 4 367 97 159 94 308 12 518 46 250 79 238 1 525 33 364 78 222 68 916 62 633 53 819 9 519 72 597 92 641 82 12 45 924 41 72 96 826 18 745 61 806 99 354 38 963 6 9 60 957 88 243 76 912 98 881 80 767 55 654 64 142 17 77 7 726 67 569 51 931 83 459 75 989 65 893 23 987 90 336 10 559 89 983 3 905 20 996 40 811 27 205 19 912 44 633 70 392 24 884 30 501 54 217 26 841 39 502 77 188 56 557 13 462 31 753 71 515 42 42 43 815 52 354 35 966 48 189 21 749 29 809 28 840 91 815 47 174 36 438 73 778 63 340 16 140 86 849 59 44 85 134 34 972
68 975 65 77 95 294 84 494 40 48 64 257 9 530 49 357 51 902 18 822 23 546 12 421 21 880 66 978 4 557 26 796 53 500 87 877 61 153 30 303 55 363 48 863 37 31 29 522 1 181 28 830 93 468 88 355 94 734 47 141 35 635 79 403 5 257 31 436 16 440 36 90 67 640 43 712 74 160 38 358 82 430 62 600 59 677 76 592 85 99 90 723 78 798 41 979 45 967 32 905 13 458 72 457 50 90 8 164 83 853 52 420 42 639 17 330 58 219 69 934 56 393 3 434 33 809 11 310 80 774 91 729 2 363 10 368 0 288 7 960 34 936 97 839 75 266 60 380 22 313 46 593 57 80 15 41 19 385 81 983 98 847 63 947 73 719 24 280 20 507 89 307 25 918 39 505 86 375 6 347 92 837 96 107 99 231 27 902 54 866 70 520 14 394 71 335 44 290 77 851
33 108 99 452 69 780 81 284 24 575 72 870 67 795 63 333 97 9 19 40 86 378 43 501 41 952 16 354 30 154 82 278 5 74 7 969 9 166 4 692 37 146 40 500 60 1000 23 612 87 876 98 670 89 60 68 790 0 898 42 43 12 674 71 777 65 839 73 392 18 625 59 274 80 752 56 124 52 999 28 360 8 155 31 429 66 501 49 296 36 63 75 624 53 319 83 584 10 283 93 809 26 521 21 9 25 539 62 99 95 701 1 390 2 492 34 804 47 818 11 75 92 625 90 136 55 686 61 548 27 302 20 33 22 427 78 580 74 434 96 704 64 968 46 927 57 921 13 370 48 238 6 380 58 559 51 402 14 587 39 538 38 289 84 471 85 292 54 461 91 622 79 842 50 442 77 413 32 371 29 30 45 407 70 948 17 547 3 107 88 859 76 194 44 349 15 289 94 407 35 263
87 71 33 390 28 794 27 404 26 193 81 461 76 593 4 822 46 964 91 539 11 105 50 312 60 50 97 335 21 889 18 227 30 199 17 877 62 907 67 373 8 908 80 726 23 209 51 20 37 740 20 168 16 100 19 29 32 360 43 854 57 463 95 718 6 733 86 444 58 330 1 931 29 341 35 961 94 779 49 785 59 931 56 96 52 862 25 229 55 872 7 29 40 325 34 896 54 554 89 425 36 811 2 866 75 564 70 138 45 35 39 287 65 985 88 907 44 390 41 970 92 418 69 979 83 688 72 21 13 7 42 52 84 980 53 362 79 594 99 498 22 230 98 385 90 79 48 525 9 286 47 183 74 375 0 765 85 677 15 87 96 324 5 514 82 263 78 376 73 799 93 797 68 112 3 426 12 541 66 687 31 500 71 333 64 216 24 52 77 407 10 465 61 778 63 746 14 139 38 732
95 940 73 436 18 591 4 299 77 756 98 974 60 484 39 393 12 205 66 140 33 859 57 757 16 392 70 931 90 810 76 162 23 937 26 580 31 302 84 584 22 628 1 841 92 859 46 243 6 30 50 901 38 86 40 501 11 160 89 300 0 363 82 29 35 926 17 955 25 450 29 667 59 990 56 534 54 485 36 558 71 852 83 869 85 540 78 836 8 267 72 474 75 353 7 302 88 821 94 921 64 384 96 606 68 971 28 844 48 678 45 341 3 384 65 594 80 355 42 525 30 423 86 644 9 721 37 896 14 462 62 852 61 156 5 916 69 194 2 554 55 412 79 115 47 250 41 876 52 661 87 907 99 591 93 224 44 40 51 926 19 752 63 594 91 578 43 807 15 341 74 157 32 874 10 282 13 602 27 800 20 480 34 662 21 195 67 454 81 393 53 283 97 46 24 697 49 679 58 826
96 243 42 301 95 661 49 69 36 104 20 21 22 680 86 19 71 562 90 836 2 26 8 912 88 638 64 529 78 840 27 775 37 926 55 584 85 306 9 997 84 807 92 809 82 899 29 148 76 654 7 280 70 990 11 912 25 59 1 312 35 504 54 401 75 294 50 636 61 901 30 742 46 597 24 588 69 787 93 682 43 815 80 968 6 107 17 470 28 3 26 684 59 278 99 539 16 642 91 296 44 459 18 42 72 236 4 715 60 910 34 658 63 942 23 219 74 477 68 164 40 480 77 468 45 788 73 855 12 45 15 387 66 296 94 755 13 948 38 597 58 649 48 644 33 291 57 953 65 440 51 541 39 803 98 582 87 808 62 350 67 270 97 82 83 145 10 484 31 221 32 657 14 71 0 940 52 678 79 854 21 217 41 371 3 667 89 385 56 205 19 525 53 854 5 29 47 33 81 752
0 32 61 989 12 845 59 820 63 921 36 210 41 668 16 89 27 393 7 27 38 874 55 77 56 885 44 202 9 831 70 273 68 430 81 703 75 160 37 982 90 643 33 19 39 159 1 633 11 614 28 459 17 593 13 729 45 348 8 775 32 133 47 225 83 294 97 278 69 773 78 334 22 109 60 776 80 381 3 494 21 658 40 256 89 296 74 379 20 115 19 227 42 217 65 35 82 370 30 25 6 87 87 597 52 327 76 887 35 18 62 178 4 462 91 247 84 386 72 486 67 667 34 317 48 320 79 386 88 762 94 678 50 819 71 463 58 923 99 47 64 196 66 144 54 290 93 903 46 758 92 380 49 989 10 82 5 620 96 599 98 558 15 299 31 719 25 485 73 760 95 838 14 671 51 762 57 655 18 919 85 982 23 881 24 488 43 978 53 244 2 22 77 304 26 504 29 845 86 562
91 136 56 930 61 71 25 939 94 989 69 358 73 904 98 125 79 958 4 123 99 252 62 170 88 950 63 586 59 411 60 305 22 682 39 987 13 713 19 909 78 877 37 329 45 304 89 133 47 502 24 59 30 816 49 459 64 451 87 288 1 566 50 916 20 511 34 214 40 418 38 179 16 646 55 687 23 74 83 938 8 978 66 953 57 772 26 110 95 926 53 361 44 297 82 693 2 47 21 915 86 285 35 79 58 347 0 192 48 939 14 230 42 681 68 812 36 598 41 204 67 464 54 714 46 962 33 791 71 460 72 751 32 368 11 420 51 155 77 896 65 816 84 509 80 485 97 801 43 273 12 384 9 706 92 507 27 732 3 230 18 941 93 881 81 487 70 843 76 358 74 936 29 245 85 457 31 814 28 792 15 258 5 756 17 331 10 891 90 460 7 362 96 835 75 280 52 446 6 417
64 718 4 756 74 462 10 892 9 4 90 223 2 294 81 252 78 205 24 166 71 208 80 999 22 703 39 467 83 634 76 527 61 650 14 909 75 904 20 129 67 544 57 436 36 833 89 880 21 104 15 925 51 34 32 423 6 793 30 702 66 159 40 984 95 212 19 264 53 1000 93 275 37 594 54 606 26 216 48 269 77 84 70 190 59 200 45 452 85 930 27 770 88 402 98 205 68 27 82 363 63 162 96 283 18 315 13 644 97 591 91 613 34 298 1 78 47 719 17 146 33 145 86 173 0 984 58 227 11 512 49 542 16 307 5 845 87 115 60 59 38 682 92 9 35 715 56 621 8 762 69 810 44 688 99 261 28 996 25 635 65 332 79 743 62 510 55 866 31 355 42 547 73 527 72 973 29 167 84 89 12 863 46 111 7 616 3 240 52 860 94 519 41 520 23 388 50 265 43 310
24 612 30 266 17 753 46 619 54 214 93 856 40 529 9 932 50 87 58 478 11 260 6 667 71 907 18 691 23 752 7 347 65 805 45 566 85 925 70 301 78 257 33 378 68 926 66 779 38 864 86 676 52 504 89 32 32 390 31 428 97 359 35 43 27 935 13 798 28 496 36 158 5 392 83 940 47 177 57 559 95 875 48 162 44 333 77 354 26 586 75 477 8 523 3 192 56 108 61 536 87 30 59 577 22 437 53 605 73 472 21 298 19 895 80 237 74 807 98 354 34 39 1 684 25 337 41 231 4 194 29 860 16 84 49 720 39 495 99 4 88 702 43 318 0 798 69 276 15 379 94 356 60 701 14 80 10 21 72 752 51 972 81 775 84 950 92 29 20 798 79 215 90 769 96 990 76 936 62 358 12 758 42 489 2 926 64 575 82 516 63 6 37 313 67 487 91 904 55 731
54 541 13 324 80 388 15 973 65 182 93 825 32 507 8 757 97 330 7 992 71 113 19 893 74 353 59 621 95 856 48 949 56 138 24 98 0 357 5 590 26 704 66 188 38 224 34 65 21 169 47 737 46 394 10 229 85 430 86 125 57 121 29 44 6 582 42 576 51 655 94 33 61 614 75 325 67 225 4 649 77 315 31 89 63 139 55 931 41 232 64 806 49 121 28 444 20 555 50 964 88 448 99 795 39 785 44 371 73 482 91 742 45 42 23 935 76 561 37 655 53 287 60 472 40 787 11 743 89 328 72 412 70 539 81 726 18 202 36 420 52 440 35 236 92 358 90 808 68 855 96 838 16 316 83 119 22 804 58 640 98 686 1 456 33 590 79 171 87 873 25 350 14 736 62 12 43 462 17 131 84 315 3 537 69 800 78 132 12 569 27 608 2 565 30 589 82 460 9 262
57 55 47 857 45 829 15 593 92 933 39 447 58 65 91 923 17 170 42 428 51 782 66 867 41 111 7 866 10 291 72 834 96 540 67 314 40 197 25 718 0 393 80 659 44 469 97 294 73 803 48 406 99 511 33 779 26 363 36 949 28 566 78 767 14 160 61 848 56 155 70 190 23 164 27 132 76 581 79 493 75 916 38 409 87 58 11 307 62 169 82 134 49 243 65 714 19 732 30 826 63 861 68 562 69 639 3 194 18 740 4 691 46 510 74 474 59 634 93 540 90 476 5 778 8 773 9 621 54 249 50 495 81 775 64 877 89 529 83 842 77 95 98 457 16 552 37 225 32 181 1 618 52 234 31 664 60 578 2 618 88 55 22 212 20 325 84 858 12 323 24 828 6 330 86 379 21 204 94 724 55 102 71 247 34 12 53 599 35 566 29 99 85 7 95 296 43 164 13 996
28 918 84 693 57 563 42 682 53 57 2 729 29 546 93 373 9 572 30 964 11 428 68 259 64 880 59 938 83 705 37 452 39 586 61 357 31 93 54 522 5 281 10 471 90 822 85 320 52 825 16 696 50 603 89 149 20 372 19 319 26 503 74 485 97 776 0 865 92 557 4 109 47 836 70 388 98 934 36 73 7 260 94 103 48 334 87 635 21 372 49 88 80 116 32 530 99 728 8 497 79 768 15 917 45 66 82 120 88 839 63 490 3 101 65 785 13 849 86 688 25 670 12 274 24 876 43 813 69 763 6 907 41 777 73 621 40 532 1 607 55 860 14 368 58 965 51 692 18 138 62 246 67 157 35 667 56 627 81 889 23 977 66 484 27 926 77 303 44 506 76 474 91 580 71 763 95 165 72 942 78 932 22 919 38 353 17 659 46 174 33 24 75 971 34 37 96 827 60 558
71 765 24 366 89 345 22 167 67 797 73 983 72 733 38 423 37 265 32 287 29 641 16 341 14 537 18 547 36 685 88 61 90 221 60 138 27 65 57 517 12 813 35 444 62 489 1 767 58 863 23 695 4 969 81 490 49 315 93 885 15 616 68 509 21 131 50 197 79 145 91 353 48 782 66 252 75 403 61 626 44 596 77 264 87 699 94 386 53 667 17 353 41 952 11 210 84 911 9 956 97 212 82 86 2 985 13 325 5 202 64 203 31 894 85 625 20 90 78 727 74 112 8 870 0 906 52 869 6 643 86 887 59 807 55 924 47 933 46 831 96 961 26 548 56 120 40 761 19 948 99 380 63 748 80 146 39 978 10 738 65 173 28 596 34 502 25 584 7 564 33 279 45 900 98 167 30 153 92 390 69 573 51 435 70 494 42 428 95 734 43 795 76 967 3 817 83 135 54 795
84 366 6 132 4 73 65 424 76 803 93 919 71 609 40 95 52 24 25 746 83 617 23 938 95 786 94 637 82 702 97 528 79 739 15 325 73 868 72 200 17 245 12 730 58 445 60 490 96 769 86 363 54 256 0 274 59 166 64 782 11 238 88 137 49 821 77 432 39 848 1 210 78 712 90 917 41 477 92 646 36 683 53 885 27 640 48 13 80 186 35 283 32 229 50 802 33 970 61 987 70 508 89 145 22 709 45 656 66 758 29 751 43 437 74 855 26 533 87 886 85 521 37 523 46 520 30 516 2 773 91 182 14 795 19 911 62 147 9 136 13 941 18 55 3 152 75 167 5 427 20 48 51 226 24 340 44 98 55 778 31 981 98 430 63 762 99 735 69 749 21 5 42 453 67 696 28 277 81 596 10 207 34 980 38 518 56 780 57 16 16 422 8 59 47 730 68 204 7 290
51 905 53 436 96 684 89 172 78 604 71 661 44 702 4 950 25 173 69 810 93 583 56 900 63 248 94 96 66 152 76 892 52 193 36 4 72 950 85 287 84 558 30 879 46 771 74 239 68 728 61 772 33 915 1 389 37 147 16 736 45 857 88 752 13 965 49 884 54 551 32 3 8 155 29 113 20 172 60 699 83 183 27 706 6 920 81 123 5 566 9 15 2 660 15 807 95 254 12 683 59 388 58 842 79 316 86 755 18 966 34 724 57 323 31 264 55 588 90 75 26 49 21 828 24 980 67 180 35 611 0 534 65 394 92 222 19 89 23 41 97 515 80 36 3 68 99 591 41 498 48 301 43 468 11 661 77 632 75 834 28 222 42 180 47 244 22 187 73 643 7 556 82 986 98 894 10 556 50 812 87 344 70 765 62 48 38 362 91 107 40 298 14 272 17 547 64 728 39 906
44 722 13 256 26 782 90 876 40 537 9 870 3 609 25 405 27 958 11 672 77 930 28 465 22 616 76 251 88 241 35 183 57 454 21 838 51 549 66 457 41 917 62 835 6 226 70 543 82 958 61 719 16 425 33 63 75 903 95 362 34 189 53 347 96 177 86 266 68 817 69 688 29 489 45 163 80 696 81 358 87 968 1 579 32 996 37 72 63 845 15 733 54 288 83 170 91 675 36 981 72 929 0 794 8 269 47 578 18 279 42 637 65 653 39 405 71 617 49 559 55 36 79 141 17 686 48 894 31 675 93 892 38 136 97 595 52 968 58 945 14 163 92 638 78 205 46 395 67 276 50 829 56 43 24 198 60 764 10 424 30 140 23 509 5 564 19 76 73 181 84 541 4 114 98 571 7 786 12 106 20 665 59 756 2 259 85 152 64 295 74 4 89 564 43 384 94 239 99 737
31 227 88 645 82 495 96 311 91 186 21 458 6 445 48 697 54 173 39 514 84 130 59 317 19 157 10 771 98 456 65 92 86 771 60 151 93 112 58 4 26 552 71 609 66 20 74 429 22 177 85 201 4 907 83 204 27 624 81 948 87 90 62 599 42 501 99 227 95 120 24 550 34 419 89 189 75 98 13 842 92 831 5 948 43 477 55 301 2 716 11 394 90 315 30 877 3 282 8 965 52 276 1 382 77 269 76 310 14 149 72 275 9 801 70 626 35 86 67 785 61 818 69 299 94 790 78 760 41 490 97 526 53 473 0 343 45 900 47 105 15 849 79 515 17 38 57 177 40 570 73 355 38 123 49 637 12 439 28 291 37 806 7 587 18 667 80 452 63 539 36 485 32 754 68 20 51 959 20 768 16 510 33 407 25 448 64 905 50 5 44 153 56 606 29 611 46 199 23 566
60 633 72 441 12 525 5 417 87 68 23 836 1 69 61 741 19 999 43 338 20 522 8 515 97 627 18 340 32 544 73 705 66 823 37 323 38 702 17 499 80 951 41 422 63 852 71 561 14 268 30 506 99 596 69 149 28 870 9 710 49 805 24 663 84 885 42 929 15 890 2 479 65 392 46 387 54 185 7 678 59 164 85 933 78 831 86 137 35 422 57 845 91 384 68 42 93 412 58 706 44 581 11 477 50 110 53 97 27 302 21 765 64 714 98 738 40 999 26 153 33 925 56 810 51 976 45 926 0 101 89 293 25 947 4 361 47 11 16 407 55 282 83 921 48 710 94 888 3 785 10 639 79 898 52 754 31 607 13 892 74 752 22 776 96 82 82 861 34 311 62 333 29 480 67 189 92 928 6 725 36 210 70 559 95 407 81 420 76 691 90 494 88 325 77 545 39 990 75 892
79 843 7 559 78 557 28 915 51 729 54 456 60 158 75 467 24 644 62 390 52 120 9 721 46 757 31 408 36 947 39 480 93 798 18 229 15 149 45 686 30 992 68 608 65 713 58 446 19 81 73 648 80 947 55 549 81 985 17 242 88 414 74 403 69 499 29 677 16 902 6 657 12 576 38 778 91 185 99 969 90 710 76 438 22 447 26 598 27 888 70 526 53 923 84 833 41 440 4 150 64 986 57 532 49 568 25 574 42 177 33 455 43 325 21 17 96 635 95 926 66 596 5 3 23 983 14 419 2 935 72 238 56 720 10 613 87 680 71 473 11 654 13 100 89 758 40 350 97 801 44 735 48 221 47 406 1 622 98 828 20 168 67 116 0 435 37 860 92 498 63 866 61 628 86 473 8 337 35 564 3 672 77 220 50 124 32 583 82 157 85 887 83 563 34 197 94 351 59 524
85 997 86 825 94 32 74 48 62 175 46 449 23 330 84 840 0 568 93 796 25 408 45 198 15 146 83 834 26 83 61 640 60 458 67 202 92 159 32 437 56 89 6 540 41 637 70 20 31 259 47 268 88 572 12 60 72 692 19 255 73 265 2 386 22 658 51 46 17 981 44 42 77 222 52 292 97 997 42 805 76 4 98 213 48 997 27 122 40 250 33 365 87 902 13 876 24 470 38 90 55 703 21 57 49 295 66 215 57 367 9 627 75 950 58 645 50 696 28 676 65 21 37 848 68 559 79 186 30 213 81 596 69 424 82 669 5 446 3 483 89 7 64 145 34 687 16 644 95 737 78 661 53 853 7 480 54 881 35 238 90 616 11 204 18 686 8 256 1 497 4 942 10 1 20 547 43 960 39 279 91 765 29 686 96 595 99 452 63 663 71 418 36 464 59 880 14 133 80 901
18 419 62 505 42 859 1 426 11 427 39 541 85 896 99 282 57 566 70 897 23 55 54 601 81 461 55 853 29 170 22 519 53 203 26 264 38 928 56 129 33 327 21 652 6 951 61 323 15 848 58 78 43 29 41 637 52 144 97 588 28 280 83 927 40 745 19 435 51 470 49 490 25 316 50 219 86 686 13 533 73 769 30 313 9 989 66 89 45 137 72 426 32 101 46 321 88 975 48 455 79 1000 27 321 67 549 59 250 78 218 82 786 12 538 34 434 96 444 24 798 77 1 76 830 31 389 14 983 8 741 90 948 75 107 63 271 93 296 71 493 92 239 3 939 95 563 65 215 35 359 94 913 37 424 36 238 16 405 0 403 7 347 2 512 89 588 10 623 68 399 69 75 98 818 47 148 84 708 17 814 4 289 91 699 5 846 60 553 20 776 87 231 64 442 80 633 44 447 74 571
81 529 39 60 13 784 25 983 44 911 72 533 32 928 86 711 0 797 85 53 43 836 45 592 63 138 82 999 95 857 33 702 24 560 26 549 11 196 47 583 5 523 15 292 62 392 83 190 20 485 78 513 12 37 28 814 60 468 74 62 58 93 84 203 31 780 89 133 37 491 55 486 1 745 27 480 54 573 77 549 6 173 90 779 69 488 68 652 51 80 98 751 57 818 76 668 10 606 35 491 8 754 80 230 14 746 99 881 93 435 65 741 64 712 87 610 66 800 9 885 36 439 56 575 49 922 75 211 34 133 48 525 92 805 23 195 71 613 21 724 42 161 53 504 79 620 94 892 70 539 30 444 61 906 46 373 50 235 91 4 2 155 19 185 96 681 97 606 18 661 67 176 3 601 7 586 29 860 59 400 38 101 4 474 88 376 41 895 16 778 73 856 22 768 52 911 40 738 17 698
1 640 25 956 80 776 83 372 2 414 46 445 61 955 86 459 88 739 50 476 89 921 38 345 43 188 48 236 58 229 75 370 23 640 54 846 29 292 68 58 82 452 28 104 19 913 84 568 71 298 26 35 90 160 77 219 78 81 35 263 69 127 79 32 91 29 81 637 4 336 12 949 49 359 64 632 13 59 57 557 42 303 85 953 34 752 9 33 73 373 15 150 11 163 0 927 66 280 16 783 96 448 8 265 22 830 45 252 30 998 59 892 18 441 24 678 10 504 55 931 52 563 76 401 40 670 20 200 5 344 65 74 32 122 67 743 62 266 70 171 44 478 37 135 47 842 33 864 6 891 63 206 31 602 39 253 21 789 60 848 87 520 74 798 98 946 97 707 99 588 3 426 17 921 41 97 14 690 27 333 7 695 95 211 92 323 53 473 72 636 94 375 93 702 51 664 36 492 56 662
55 828 96 9 22 914 2 901 72 985 41 188 6 695 17 565 93 950 21 140 15 680 70 961 8 700 30 168 26 526 52 668 11 99 39 629 81 326 47 996 45 680 78 836 37 97 87 495 35 13 69 203 82 886 48 672 97 314 99 835 89 850 24 614 63 465 3 958 23 794 12 970 56 839 16 954 84 47 19 138 13 734 79 167 51 329 36 263 20 952 44 73 42 327 18 415 59 87 9 161 25 425 90 968 68 287 31 510 32 537 71 50 75 396 4 900 95 318 49 72 98 648 10 855 83 720 7 11 0 861 74 774 88 346 33 682 50 624 73 878 67 488 29 953 76 398 43 18 28 26 66 421 65 513 46 644 77 81 62 474 85 931 1 963 53 111 5 241 27 972 34 737 91 923 57 154 58 734 38 511 64 585 94 25 86 604 80 455 60 752 54 16 92 771 40 229 61 909 14 625
18 185 22 916 65 254 54 662 26 794 69 657 97 328 96 768 88 978 24 558 50 265 75 944 39 436 83 29 62 218 21 164 98 505 47 822 12 628 31 441 94 749 70 919 92 284 45 338 3 51 53 264 32 945 55 347 82 576 79 448 56 609 33 676 23 149 13 255 16 108 25 589 37 998 60 712 80 616 7 403 43 647 42 530 19 75 1 4 46 271 36 781 9 711 40 236 86 964 64 524 6 168 20 877 67 414 72 586 89 761 77 548 58 560 10 349 99 309 38 982 29 344 74 50 0 209 34 175 17 152 91 643 78 790 28 914 27 461 68 356 49 716 76 82 8 869 52 246 93 250 5 411 48 166 87 501 59 891 71 654 51 457 81 389 57 634 14 192 61 556 2 948 35 590 4 534 44 279 41 979 73 768 11 854 66 103 84 871 30 257 90 893 95 766 63 622 15 369 85 633
80 700 99 152 10 274 0 514 22 711 36 468 60 907 23 530 37 661 83 251 2 592 1 741 54 594 63 989 16 607 87 591 66 213 41 47 30 117 68 257 48 341 65 790 81 791 90 968 31 569 46 771 49 485 61 26 91 844 11 90 17 392 64 357 19 839 35 48 5 405 98 550 29 393 45 712 28 905 25 243 93 330 96 978 57 524 18 838 97 925 73 570 94 170 52 686 84 875 43 168 69 36 53 795 33 292 27 465 58 22 85 494 39 673 24 962 20 849 32 19 12 973 56 20 92 352 67 596 55 650 14 40 82 520 89 675 26 879 13 399 77 241 88 387 38 359 74 103 76 1 44 115 72 349 4 638 3 760 8 585 95 539 79 220 51 678 42 807 6 898 40 529 15 168 47 189 59 308 75 16 71 753 21 131 9 477 50 911 78 245 7 56 70 136 34 92 62 497 86 36
18 750 70 437 94 382 51 966 68 265 41 172 7 413 79 163 66 142 59 85 17 412 38 972 5 817 64 358 46 510 81 282 85 187 91 354 19 129 76 489 62 222 67 801 65 521 72 782 14 697 47 392 45 738 12 598 13 502 73 616 44 179 10 181 48 473 86 710 50 149 20 872 93 668 40 823 33 674 87 903 34 669 84 733 9 899 16 226 71 625 4 658 0 234 29 375 25 457 95 871 6 678 42 925 92 315 54 746 39 981 52 273 53 164 43 859 97 252 49 154 31 849 32 449 8 297 89 395 98 308 69 517 2 609 58 628 23 491 28 810 15 878 57 693 63 589 96 512 60 856 74 57 36 398 30 436 83 669 27 931 80 834 78 909 37 843 61 687 88 254 3 678 26 705 56 55 22 890 21 315 11 886 24 184 77 178 75 906 35 249 90 625 82 612 55 919 99 279 1 880
22 172 62 403 70 932 40 753 53 34 80 426 86 264 65 243 9 829 30 560 26 834 15 41 67 425 7 176 46 323 50 626 78 492 25 585 13 673 43 325 39 775 33 845 73 500 57 620 4 560 5 278 10 934 47 956 79 716 72 160 84 99 14 775 83 49 37 197 64 575 11 662 24 593 51 337 28 103 96 822 68 834 98 171 18 639 75 581 85 491 54 460 6 779 34 169 99 377 32 527 49 633 60 390 90 496 19 45 89 756 71 586 88 413 94 355 92 636 93 839 42 672 38 163 91 8 21 220 44 63 41 532 56 909 66 360 87 837 2 743 82 360 20 564 69 689 95 871 27 943 29 548 1 755 0 52 76 798 48 738 55 241 8 244 36 366 17 894 77 200 31 974 16 711 45 254 74 598 35 733 63 894 97 814 3 460 52 869 12 482 61 93 59 930 58 741 81 777 23 100
56 954 2 224 68 735 9 195 11 750 3 202 80 342 25 609 15 725 19 868 28 273 61 599 99 880 53 916 29 938 72 410 95 811 90 477 41 516 65 828 21 223 5 502 97 842 82 582 74 413 54 9 14 838 52 428 31 29 87 346 7 182 86 789 22 108 60 530 24 233 37 69 62 340 88 471 55 568 10 864 93 917 94 738 77 919 39 693 23 545 16 732 6 738 79 53 30 30 83 373 71 820 47 664 50 660 34 435 33 939 38 674 12 806 67 708 98 792 92 806 70 421 48 689 69 450 66 271 32 424 13 191 59 338 40 127 76 464 64 570 58 665 43 470 85 736 42 199 45 149 17 489 0 793 63 255 49 866 73 60 91 275 81 612 44 526 27 869 1 633 4 193 20 229 75 367 84 963 57 2 89 435 96 311 35 166 78 205 18 768 26 71 51 993 8 211 46 301 36 13
53 150 63 151 96 189 56 63 31 849 46 122 85 438 7 861 25 788 61 249 10 287 54 978 5 344 38 700 13 12 3 40 64 49 87 507 45 644 70 896 84 585 33 478 1 115 40 851 91 180 66 481 34 476 49 480 35 451 47 451 39 846 89 707 32 970 30 970 9 608 94 510 88 868 75 69 52 47 90 542 65 758 78 598 99 763 41 580 19 473 68 689 86 234 21 422 28 721 42 725 83 476 36 322 48 122 58 62 51 734 55 590 80 747 74 268 97 682 4 407 57 818 44 971 15 803 23 900 81 319 20 928 71 6 73 703 69 693 26 245 79 179 93 56 14 371 98 978 29 964 11 389 43 816 8 200 17 717 0 257 67 421 22 163 60 841 6 287 76 548 95 339 27 405 12 796 37 102 16 959 62 493 77 679 50 835 82 423 92 333 24 310 72 394 2 348 59 875 18 382
43 401 48 430 84 959 23 278 30 446 31 441 20 812 95 873 40 635 94 533 11 520 5 622 60 472 29 945 1 423 4 782 26 763 27 852 2 614 57 153 36 842 80 687 22 651 93 349 54 41 98 274 28 450 73 436 81 927 55 897 18 803 3 592 69 979 86 251 13 735 58 614 0 996 99 400 49 376 12 309 50 134 35 340 64 880 16 577 44 496 41 99 37 450 42 736 6 338 83 867 63 309 7 785 8 51 10 241 9 591 32 396 38 1 85 393 90 942 52 73 88 506 68 677 67 658 97 337 74 535 14 745 45 846 61 259 33 953 39 945 76 989 79 604 87 467 59 512 62 585 53 374 47 351 65 102 46 6 72 388 71 12 34 61 56 77 92 687 24 381 17 824 51 909 21 656 19 733 91 631 75 765 89 163 70 711 96 428 82 316 15 348 78 186 66 900 77 128 25 784
87 817 5 554 77 437 74 794 3 464 47 742 84 78 88 521 1 978 33 141 31 927 52 827 82 416 59 853 12 507 68 689 99 724 81 463 93 793 18 222 45 475 61 290 53 201 50 684 98 241 8 200 41 293 57 461 27 415 35 247 17 938 37 995 51 399 44 606 79 982 40 852 54 584 11 649 75 355 25 550 2 565 14 180 72 569 91 499 69 591 38 184 65 443 15 57 46 539 60 852 95 79 90 825 43 462 96 596 97 489 58 297 16 397 83 670 63 865 20 568 13 634 94 863 70 688 78 270 55 840 76 993 24 554 7 518 19 463 86 231 28 310 67 753 22 851 85 39 21 329 30 647 6 455 49 538 9 959 73 228 71 551 0 131 10 755 48 509 29 635 92 585 64 671 23 678 66 199 34 803 42 924 39 194 56 231 62 695 36 477 4 126 89 904 26 599 32 375 80 330
76 402 49 465 21 848 61 453 2 225 10 330 13 977 90 764 57 355 0 982 46 702 5 702 48 268 77 806 99 794 42 711 35 253 32 942 18 103 71 247 70 139 44 746 68 307 82 983 7 747 28 948 47 478 92 151 55 659 36 757 80 104 25 207 84 916 26 6 62 295 39 120 30 659 34 945 73 990 56 581 20 447 58 881 4 474 53 892 29 222 50 675 17 134 78 443 97 8 37 591 12 838 88 296 31 884 8 895 65 688 6 642 41 777 69 458 63 302 1 973 95 548 45 333 22 224 38 102 51 401 11 320 9 567 83 196 93 85 60 569 87 804 52 711 3 456 89 791 40 543 79 896 54 272 75 412 86 700 59 180 66 232 19 303 64 119 16 157 27 783 67 78 74 192 98 95 96 653 33 221 91 346 72 900 43 977 81 501 15 685 23 165 85 805 94 212 24 35 14 422
5 739 93 684 13 360 75 885 35 969 98 267 3 74 32 230 52 631 17 631 54 160 26 206 1 250 90 484 85 647 14 714 71 24 39 667 28 440 0 259 67 964 44 40 79 949 33 888 29 932 78 968 15 234 60 440 86 5 41 613 11 816 83 987 25 520 82 144 37 572 80 843 63 526 22 506 9 935 94 20 47 7 88 551 27 662 21 605 51 824 70 359 45 714 57 715 72 187 76 346 34 786 46 505 8 272 10 216 49 588 66 477 50 754 2 354 4 827 61 241 95 596 16 528 23 689 36 165 68 322 55 752 92 446 31 766 38 411 69 360 56 801 62 661 64 468 12 80 53 131 74 822 97 569 48 71 96 51 89 723 20 452 58 976 42 523 91 453 7 960 87 632 73 178 99 871 19 310 30 87 6 155 40 311 59 150 18 65 81 91 77 681 24 499 65 352 43 56 84 353
72 605 1 720 69 508 23 893 31 426 12 326 13 889 5 53 99 278 15 814 18 846 27 816 0 198 14 352 75 752 36 676 21 149 30 365 20 820 53 873 64 374 34 220 33 64 19 763 90 720 76 620 6 257 65 259 74 183 58 821 61 583 26 969 83 71 37 279 25 253 22 583 35 932 94 294 8 213 45 261 41 877 40 697 98 233 28 380 42 430 51 949 10 323 62 41 60 941 4 635 9 245 87 209 95 572 46 691 52 381 32 763 79 453 49 740 92 864 81 951 97 276 86 729 43 160 91 449 24 38 70 769 55 728 16 625 38 855 17 290 47 900 54 842 78 865 77 299 3 829 96 492 68 904 59 789 2 754 11 489 89 307 56 798 85 58 63 625 7 261 29 50 93 230 67 979 44 329 39 549 50 636 80 952 57 684 88 450 71 413 48 141 82 260 73 225 84 752 66 5
39 311 33 296 58 1000 1 40 80 390 72 537 65 576 75 565 4 416 42 876 73 207 82 911 91 235 93 569 0 791 45 511 61 957 19 508 69 575 28 533 56 896 22 797 84 392 70 900 51 948 6 690 17 940 34 130 54 391 20 860 78 858 64 120 89 976 87 99 30 646 9 364 40 697 81 527 38 806 66 809 88 34 62 644 47 856 16 832 5 665 46 936 37 823 90 645 48 111 59 381 71 188 18 632 43 367 14 110 95 120 99 246 27 240 60 471 50 360 92 947 41 922 98 533 97 817 55 78 77 413 36 447 52 491 10 866 35 548 26 568 44 10 79 565 96 321 57 42 86 847 23 414 12 954 63 417 3 750 85 520 21 505 83 697 13 737 29 605 2 473 68 692 15 433 7 817 67 324 11 660 49 4 32 101 53 882 24 834 31 490 74 947 94 763 8 560 25 545 76 69
41 806 29 721 90 553 80 613 77 82 7 83 74 706 97 568 0 313 9 830 91 97 24 796 10 445 51 780 17 410 28 170 95 442 79 5 20 991 3 810 76 131 26 933 92 838 96 91 68 809 73 532 27 912 22 419 35 670 45 771 69 990 36 705 99 552 49 798 15 262 47 292 93 281 67 210 32 396 42 264 8 74 66 532 64 772 16 677 46 656 78 283 63 11 62 403 31 511 59 403 83 829 18 966 6 595 61 127 5 64 88 73 12 245 11 818 1 336 50 586 33 346 71 706 81 365 21 395 40 320 55 298 52 134 37 552 70 889 60 435 2 760 30 418 56 746 43 518 72 794 82 607 38 958 53 208 57 240 58 387 44 723 94 354 25 839 65 471 14 150 75 252 84 264 19 772 54 978 89 310 34 934 87 948 86 747 85 11 98 41 23 246 13 753 48 58 4 565 39 804
18 856 23 810 74 628 0 634 67 780 56 281 3 136 32 405 59 762 63 553 82 277 99 62 14 618 55 856 51 451 88 402 94 736 11 834 96 161 45 743 39 858 21 925 84 748 30 957 80 420 95 369 86 544 28 46 62 127 12 714 79 878 38 411 60 944 29 851 92 291 66 45 25 780 10 185 57 649 7 21 50 953 34 937 27 182 15 265 9 688 77 703 41 274 43 299 49 639 78 980 54 679 16 831 70 491 71 451 4 481 22 144 31 818 33 544 97 204 8 560 73 310 48 653 64 845 46 691 17 918 40 651 6 297 91 534 98 127 35 889 87 105 37 258 72 215 19 796 26 79 20 559 93 946 24 275 36 194 52 406 65 5 53 238 47 333 85 327 90 728 68 563 89 871 81 195 42 985 5 484 44 555 83 991 13 227 75 376 69 503 58 190 76 78 2 52 1 729 61 354
46 799 8 110 84 566 34 583 91 168 18 30 2 100 61 444 93 147 48 106 49 127 11 271 41 560 69 836 70 689 71 971 24 389 73 386 77 338 28 712 60 5 16 849 4 576 65 680 17 761 5 31 53 903 32 369 72 379 3 644 42 337 35 900 81 802 31 964 76 25 1 913 80 248 43 284 19 338 27 693 98 367 26 142 7 812 37 9 68 809 6 706 45 726 50 8 83 735 36 67 74 39 78 709 0 233 63 140 62 46 87 318 82 813 54 373 88 570 85 673 94 243 90 982 30 204 29 865 33 196 57 942 25 225 10 365 39 618 13 256 66 331 40 485 75 811 99 555 89 686 97 946 47 815 21 245 9 864 56 137 64 569 67 491 38 346 14 252 44 475 86 303 92 683 79 973 20 849 12 311 23 76 95 56 55 960 59 278 52 214 51 380 96 23 22 345 58 791 15 501
27 67 9 888 34 620 49 209 78 449 97 303 89 433 38 308 10 437 51 151 82 139 55 707 57 503 88 542 98 110 74 778 6 461 80 648 15 674 0 2 72 907 8 41 64 488 23 387 42 847 95 616 68 819 43 481 75 553 84 121 29 954 79 974 25 767 5 279 96 649 83 156 20 191 18 595 31 671 44 485 39 30 92 302 63 499 16 913 70 926 66 672 58 168 7 267 36 404 24 178 62 183 30 769 13 326 77 430 59 587 99 470 67 571 54 224 94 895 81 493 32 469 45 625 41 828 90 532 2 890 17 777 21 863 48 843 71 457 35 814 91 159 73 871 3 751 14 461 87 196 19 592 69 761 47 612 26 979 4 139 60 75 33 529 61 70 12 236 1 511 56 35 86 488 22 532 37 890 52 91 46 198 53 987 28 504 11 30 65 921 50 363 40 736 76 394 85 264 93 985
4 1 95 570 2 291 20 503 54 700 70 376 34 594 77 666 83 60 50 686 36 747 61 494 96 496 47 498 31 523 46 441 49 553 5 787 99 92 60 339 73 782 97 284 69 612 9 408 53 597 78 764 14 326 26 695 19 956 37 614 92 818 7 562 55 613 39 636 0 471 87 466 6 688 45 548 11 425 28 78 82 443 91 380 98 494 18 648 89 741 25 351 71 258 22 484 29 824 43 19 21 402 62 526 35 532 10 798 59 645 27 695 67 736 15 894 1 422 93 251 12 995 42 954 85 959 38 667 17 169 75 360 65 504 24 786 72 257 51 251 32 981 23 829 88 539 16 96 80 85 79 492 94 231 3 326 13 223 41 512 66 64 48 919 74 503 30 984 81 320 84 871 76 125 63 572 44 509 68 433 58 158 8 501 57 625 64 80 40 357 90 255 33 575 56 481 52 946 86 52
0 777 65 714 14 10 1 518 44 527 27 119 62 39 77 856 69 265 18 833 60 686 43 873 41 158 48 211 6 814 75 455 85 53 11 579 71 272 26 708 58 673 25 104 37 602 63 167 82 457 20 574 3 262 86 330 51 117 7 972 2 792 90 388 28 989 95 662 31 588 50 218 13 835 88 876 12 573 40 446 56 505 4 38 87 363 98 316 74 813 83 26 76 652 93 645 10 953 47 436 33 250 64 258 53 742 66 512 79 181 32 423 91 681 22 599 67 40 36 681 70 110 78 92 54 590 34 573 38 273 24 770 19 935 30 967 61 955 89 700 5 382 39 740 73 401 68 680 23 578 55 780 15 985 97 889 99 716 84 799 17 542 80 991 49 576 29 155 35 418 8 293 81 620 45 751 21 939 16 383 72 709 42 288 96 958 46 526 57 593 9 637 94 224 59 858 92 392 52 136
47 116 81 835 37 356 22 636 14 998 9 139 20 983 69 870 78 502 99 59 39 347 32 425 35 577 24 713 79 4 96 370 51 201 53 851 8 674 26 252 74 788 28 627 62 539 98 97 88 746 97 270 42 277 71 887 10 744 17 274 91 561 60 810 85 241 64 700 45 27 87 395 50 668 46 44 40 734 70 749 84 81 12 822 73 780 94 599 72 437 63 685 54 387 57 571 77 854 68 781 11 379 13 803 93 480 95 701 44 836 41 66 90 245 19 192 2 957 36 118 3 835 66 607 23 95 49 168 33 247 61 996 6 376 58 709 21 695 76 709 38 395 82 773 0 949 86 187 5 804 75 669 34 864 89 783 48 249 16 515 7 581 55 640 15 525 52 710 43 82 29 555 92 790 25 271 67 387 83 271 27 310 30 672 1 325 56 827 65 54 59 943 31 384 4 415 80 534 18 406
42 90 76 180 11 650 61 843 56 46 43 897 33 543 37 759 95 340 0 251 97 35 14 661 75 402 25 231 46 393 88 874 72 928 66 871 10 676 63 227 19 984 60 992 70 803 7 735 45 188 85 284 13 315 48 106 82 810 58 896 69 618 36 218 78 75 52 692 22 871 67 490 99 1 74 594 57 992 32 617 39 934 4 685 93 19 64 342 51 777 96 56 41 142 92 794 26 100 50 879 16 889 49 634 65 377 73 62 89 681 91 480 71 539 34 845 29 736 68 573 44 480 98 788 28 456 12 605 21 28 2 201 55 663 79 447 31 273 59 427 15 147 24 799 18 730 87 953 5 6 53 801 6 303 86 220 81 629 62 844 54 787 9 710 1 867 90 385 3 569 20 102 23 395 83 575 17 829 94 466 80 786 38 677 84 287 35 847 47 91 27 939 40 457 77 575 8 316 30 485
50 18 80 879 1 69 79 604 62 772 59 60 83 985 66 379 55 79 39 106 94 405 43 459 4 784 10 225 33 365 22 883 35 940 29 844 97 758 60 936 37 423 51 263 41 278 85 229 9 577 2 252 24 831 21 615 32 88 19 498 11 779 12 144 69 937 8 899 77 706 31 814 74 247 26 465 5 750 40 975 71 262 58 12 42 384 7 226 28 569 98 514 93 35 56 445 54 615 64 355 48 781 75 151 96 660 90 80 72 614 76 834 17 844 53 1000 92 74 68 119 67 371 44 95 16 480 46 325 38 968 15 683 91 21 30 951 6 72 61 939 47 11 36 601 73 750 70 39 87 866 99 79 65 56 84 38 20 657 34 194 82 181 14 480 81 829 57 848 86 770 45 137 3 280 49 791 23 460 0 127 18 133 52 197 27 599 25 264 89 592 63 287 88 197 13 810 95 571 78 164
82 587 14 528 76 754 44 862 72 189 68 358 39 824 87 676 91 930 56 34 11 19 89 798 28 474 77 895 84 386 49 439 13 395 40 823 69 710 62 64 48 99 79 140 45 982 5 863 12 72 37 91 58 573 7 291 15 84 86 797 67 567 74 930 17 836 64 452 46 41 16 689 41 455 42 422 1 821 92 359 85 531 95 497 80 156 78 350 23 882 8 140 34 503 61 287 4 436 20 45 59 998 10 674 88 511 50 692 19 753 26 799 22 586 24 499 55 805 99 404 6 311 93 240 33 869 0 963 66 14 47 705 2 466 32 486 75 974 63 803 27 982 21 770 9 438 97 607 71 426 51 733 98 138 43 858 70 328 83 534 54 561 81 247 94 274 36 208 57 675 35 570 30 849 3 426 96 384 53 444 18 130 65 654 60 724 52 430 31 507 90 180 38 743 25 604 73 531 29 178
33 664 16 729 76 223 45 626 90 969 78 264 4 808 88 488 68 389 2 13 32 426 5 470 96 806 79 633 41 688 37 871 66 548 94 356 25 123 82 540 29 8 92 706 13 858 57 294 77 358 35 861 65 842 97 529 28 673 6 674 51 311 17 536 86 808 11 195 22 363 55 635 62 830 40 656 75 986 64 810 83 223 21 963 0 249 89 629 20 127 52 591 95 947 98 834 80 845 18 676 9 954 48 609 30 452 3 105 8 319 1 463 74 321 26 142 61 681 49 501 15 512 39 350 84 513 87 541 60 498 47 829 46 798 71 913 56 874 14 572 81 140 12 48 93 693 23 22 72 272 7 773 73 519 43 845 67 862 34 125 91 690 42 902 59 859 36 885 44 25 58 22 54 871 19 558 69 826 27 336 50 666 85 406 24 626 53 44 31 431 99 836 10 723 63 925 38 221 70 312
0 416 96 350 32 386 97 36 37 866 4 610 64 283 24 843 90 91 91 696 82 815 74 285 68 263 23 151 94 834 46 932 67 642 86 396 15 172 93 702 73 660 3 525 58 25 59 855 1 161 99 544 66 796 2 754 95 718 22 221 72 676 54 780 61 6 87 564 56 577 9 285 70 970 13 357 47 871 44 27 16 815 40 523 92 161 43 797 31 776 88 539 33 929 75 153 18 60 79 383 27 612 80 571 34 163 20 153 42 259 60 291 49 699 21 478 55 123 28 490 26 799 89 265 85 942 12 800 41 54 35 521 39 43 77 180 25 713 53 241 69 528 14 913 17 174 50 65 81 152 10 586 36 322 19 574 98 383 11 906 76 828 78 323 38 66 51 786 65 292 7 17 83 3 48 512 84 186 6 651 45 258 29 960 8 34 71 231 5 976 30 106 57 565 63 849 52 645 62 511
11 548 72 770 58 785 51 417 54 438 30 632 84 375 56 751 4 64 86 915 53 510 23 610 82 188 70 884 27 857 60 782 16 594 8 905 40 822 22 928 46 282 73 145 21 108 96 233 98 172 33 81 68 493 67 652 42 431 7 257 52 763 78 714 79 406 20 70 32 839 49 607 15 233 13 900 76 836 14 256 34 527 99 807 18 746 6 628 37 224 29 406 85 239 36 308 1 457 63 765 19 896 75 936 50 993 44 710 88 877 25 864 71 576 61 419 62 314 94 852 93 176 17 315 39 817 97 24 9 731 59 239 38 501 57 951 87 452 83 991 0 554 81 858 47 409 2 45 66 976 95 205 43 14 3 126 31 831 64 567 45 85 91 240 28 692 5 861 89 113 92 557 10 897 65 345 41 363 69 987 26 682 48 844 80 563 35 588 24 748 74 301 77 40 90 625 12 416 55 292
58 234 97 686 18 917 62 744 7 316 93 858 94 892 95 282 42 88 98 710 79 932 4 412 46 803 1 903 81 350 3 817 23 615 28 978 56 196 68 865 96 783 75 723 19 218 70 25 37 245 24 857 45 190 30 518 84 775 99 425 86 531 2 420 40 969 52 782 11 497 34 655 91 252 76 210 12 993 80 901 43 891 73 692 8 444 26 702 88 750 31 614 33 235 92 449 21 791 22 841 90 425 27 180 51 570 89 591 36 381 78 783 60 146 67 909 20 316 15 270 39 822 38 139 5 779 16 713 32 739 53 706 13 618 41 66 85 267 6 297 72 324 64 203 69 675 65 899 74 898 48 601 49 946 55 296 59 551 77 473 14 149 25 958 66 118 47 981 87 935 0 917 82 864 54 914 63 422 17 20 57 907 83 545 10 593 71 763 9 548 29 865 35 845 50 398 44 684 61 966
74 159 1 242 72 328 61 712 34 388 91 319 66 210 98 746 39 932 63 122 94 181 86 852 10 140 71 166 7 654 75 952 35 67 80 831 60 959 15 470 93 692 52 242 96 845 45 516 81 714 27 372 26 177 95 846 83 995 62 798 24 315 0 470 73 683 70 42 22 481 50 855 85 169 67 500 8 952 57 348 41 366 14 296 89 890 65 248 68 866 51 628 54 261 87 449 19 576 37 585 21 853 12 527 99 130 13 548 43 847 29 347 88 15 38 555 69 190 18 245 48 585 30 486 36 299 47 198 28 43 6 356 32 709 84 374 58 615 17 903 5 360 3 875 40 22 44 837 92 97 97 520 9 905 11 427 59 24 64 37 77 668 79 976 78 382 42 976 82 650 33 372 90 262 46 616 55 852 25 884 23 496 4 498 20 762 31 42 49 776 53 491 76 28 2 605 56 981 16 128
34 170 66 26 49 606 82 316 36 328 17 246 69 663 63 207 64 13 77 697 48 273 89 832 28 979 53 520 37 231 4 351 65 905 83 608 54 44 31 649 72 155 92 178 90 82 73 785 23 747 38 207 41 926 42 976 0 585 16 265 97 168 78 568 5 822 93 843 59 174 84 259 87 598 67 942 6 895 40 939 91 820 94 906 26 933 80 701 32 359 13 909 45 476 75 23 57 602 99 51 25 215 30 90 95 122 29 570 55 681 58 582 86 416 35 352 2 257 14 89 20 46 68 355 3 247 22 780 47 390 74 709 62 260 18 962 96 470 60 530 71 270 24 998 10 104 8 440 98 8 21 792 79 926 88 458 44 392 43 971 56 51 12 408 81 785 39 158 61 196 15 951 1 465 19 821 33 493 27 513 11 157 70 371 76 920 51 480 7 833 85 590 46 304 9 524 50 332 52 655
62 539 68 710 42 375 46 413 20 654 66 424 14 614 21 101 45 235 85 188 19 439 50 336 96 438 4 246 34 632 63 97 30 61 33 870 58 525 89 649 71 653 99 678 7 215 27 993 23 257 83 580 84 760 31 916 16 670 10 964 52 250 39 766 97 386 98 550 90 975 78 668 60 594 43 351 64 915 2 665 25 707 29 247 72 214 57 947 38 800 35 598 82 206 32 880 51 98 93 571 26 34 17 616 95 758 81 283 87 113 88 8 86 831 48 658 80 280 67 512 12 61 92 185 47 66 15 266 44 46 40 461 53 666 55 583 41 992 56 184 69 788 6 904 24 248 76 558 13 41 54 814 9 557 79 821 5 473 36 526 22 198 75 74 49 371 28 285 59 474 3 372 65 336 0 307 70 718 61 631 11 622 18 199 8 200 77 784 74 864 37 63 94 91 1 480 91 690 73 466


==> anc/Large-TA benchmark/tai_j100_m100_9.data <==
100 100
60 172 81 170 37 353 23 203 75 351 46 716 79 484 40 695 53 535 95 642 29 324 19 959 26 907 24 181 65 240 92 778 76 969 45 889 17 79 7 113 48 906 28 89 13 36 6 642 85 843 12 557 33 631 70 201 93 576 87 781 51 589 42 548 57 235 91 361 97 417 41 290 77 890 63 823 1 684 8 519 61 255 21 335 36 401 90 758 69 944 55 614 59 987 66 884 58 455 15 445 0 55 78 844 74 685 34 710 82 14 38 621 80 343 9 555 27 827 68 684 71 306 54 843 20 843 64 167 88 938 73 905 43 794 31 360 96 310 67 34 98 105 86 202 16 408 52 27 11 669 25 699 84 344 83 861 14 324 47 925 94 40 49 214 72 81 39 498 99 298 18 205 22 455 62 964 32 582 2 538 89 465 44 55 50 864 35 703 5 536 4 836 56 438 3 775 10 142 30 90
49 678 60 754 18 623 39 715 84 990 80 538 21 871 4 544 55 54 51 109 41 590 74 306 99 935 76 303 96 392 50 46 15 535 95 723 27 642 38 332 34 556 68 742 63 735 44 213 79 390 89 640 12 432 5 670 94 538 29 31 20 969 69 117 61 576 43 90 85 112 71 15 3 110 40 96 59 481 72 899 53 549 88 826 14 853 28 335 25 409 86 427 24 465 75 245 56 623 90 507 82 27 32 537 91 231 10 274 77 55 62 2 83 664 45 951 26 719 47 98 2 258 97 845 17 577 0 148 42 71 7 759 8 834 48 617 1 635 6 800 46 312 22 287 35 243 31 633 92 974 19 807 98 298 36 136 30 304 54 321 58 829 66 457 64 550 11 766 67 144 13 532 37 214 73 738 87 26 70 946 52 90 9 740 65 564 33 317 16 736 23 283 93 751 57 948 81 848 78 766
40 274 25 976 29 120 67 888 9 91 61 102 93 228 19 999 48 389 89 72 21 377 74 80 95 847 3 914 65 680 78 752 0 885 34 934 27 960 66 785 76 16 77 317 12 12 51 495 81 337 83 707 22 507 86 54 32 804 58 229 94 727 23 570 39 135 41 106 26 749 42 291 1 832 59 379 13 667 43 131 88 870 30 640 68 360 72 876 38 784 8 881 71 532 14 267 57 490 47 638 17 984 11 115 64 23 63 459 53 521 73 552 70 928 37 219 45 550 24 913 85 321 20 375 75 889 54 561 18 773 15 827 97 171 50 658 62 968 87 446 91 279 69 662 4 298 46 653 2 824 90 531 80 772 44 995 31 414 98 970 55 466 84 974 79 348 16 957 10 393 92 184 5 429 6 307 36 826 52 144 82 109 56 737 99 300 35 997 7 220 60 926 33 888 28 280 96 173 49 267
84 182 70 955 26 997 25 117 81 981 57 193 54 678 95 184 2 167 39 762 37 563 3 66 7 930 13 571 61 70 36 610 20 683 47 617 33 717 35 723 22 438 76 24 85 604 29 889 65 808 56 20 82 619 41 870 71 693 99 331 59 240 93 641 5 150 98 181 19 856 77 91 51 178 40 945 12 366 87 904 32 549 49 549 0 134 88 943 45 238 24 737 60 811 38 886 15 665 90 57 79 324 43 325 34 646 75 237 1 134 14 428 73 849 63 863 68 355 18 700 91 464 80 457 16 264 21 631 4 35 92 80 64 484 50 142 67 773 94 201 97 188 96 533 23 794 55 590 10 499 66 988 69 969 6 284 86 127 83 293 52 992 58 636 17 607 46 500 8 750 28 485 74 56 31 104 27 395 62 867 44 943 42 229 48 100 89 734 30 728 9 228 11 483 53 753 78 373 72 448
47 708 32 628 35 363 61 293 62 282 89 345 85 798 44 206 53 943 20 264 56 221 23 675 82 42 43 871 11 840 21 678 4 259 71 346 72 654 66 376 65 818 88 315 6 883 52 365 84 998 68 6 59 206 60 417 77 889 27 899 40 496 54 469 13 936 28 664 29 160 42 674 2 65 50 586 51 36 48 121 91 573 16 201 80 459 57 596 76 5 69 118 12 261 55 757 3 416 74 321 39 995 34 169 97 546 9 995 17 979 7 607 94 465 83 52 81 916 25 723 98 169 79 146 67 280 18 970 31 391 14 128 49 135 30 682 96 595 92 822 24 544 46 496 73 558 15 771 19 427 75 645 33 267 36 939 22 873 93 341 38 458 0 766 5 829 70 821 64 599 37 584 58 644 41 145 86 730 1 878 26 879 87 447 45 215 10 611 78 170 95 275 8 285 90 647 99 180 63 312
88 748 52 697 39 583 95 568 65 735 35 737 82 169 33 720 18 506 1 253 43 721 91 243 63 253 58 29 21 958 26 306 13 813 80 805 28 305 20 36 41 732 37 55 19 851 40 744 78 439 72 34 27 432 51 820 54 949 97 67 34 219 32 192 22 944 4 302 48 659 12 500 96 788 9 985 10 99 62 539 8 28 69 733 49 56 16 195 93 372 73 762 74 123 94 994 45 1 76 190 42 742 36 519 38 692 23 298 67 963 29 481 11 653 17 553 85 536 89 416 77 724 61 662 5 79 47 814 64 99 30 833 44 338 6 834 79 480 14 805 90 708 87 177 75 519 86 129 84 730 7 409 81 27 24 969 15 248 68 43 53 685 2 248 55 527 92 692 70 629 66 284 56 853 31 48 0 501 98 895 60 381 83 52 99 734 59 637 57 461 46 999 71 953 3 623 50 415 25 508
0 456 31 690 25 383 79 830 57 37 50 412 38 891 46 360 35 959 77 285 68 896 11 272 94 70 16 822 32 337 83 455 80 252 5 642 21 139 45 753 23 411 56 653 22 676 44 979 58 5 72 724 42 209 47 877 10 303 26 627 62 638 95 990 70 191 63 157 78 433 92 614 6 900 76 779 97 384 71 237 4 540 55 236 96 688 18 533 36 104 93 693 39 535 2 406 3 556 75 462 87 689 48 654 82 803 74 993 90 519 7 874 89 592 81 527 8 567 40 54 66 367 34 121 67 980 43 981 37 177 15 1000 20 973 1 934 29 854 51 377 91 916 30 667 98 309 88 481 24 445 49 591 85 959 60 944 84 54 61 979 73 682 9 357 59 125 19 693 12 929 53 390 86 964 54 933 13 161 41 506 64 258 27 173 99 822 33 910 69 620 17 405 65 668 14 768 28 449 52 480
99 209 35 883 87 635 42 239 37 543 18 687 88 120 48 712 79 608 12 108 59 416 11 979 61 778 51 147 44 146 2 896 25 98 52 433 69 951 5 96 41 108 40 113 33 144 86 126 92 152 93 741 58 426 15 386 57 113 98 721 70 999 45 506 27 552 76 324 90 9 8 933 16 901 77 635 1 472 46 126 75 869 32 372 83 947 89 929 53 287 19 204 72 707 96 997 60 104 68 77 71 402 6 798 67 86 26 864 66 755 10 669 55 74 4 643 74 739 23 271 56 758 7 303 3 236 24 783 22 886 85 640 17 819 28 361 73 700 80 170 9 623 31 612 65 907 94 620 39 474 36 754 47 485 14 556 50 133 82 423 13 824 49 607 20 811 62 612 95 995 91 915 97 535 30 159 64 630 63 947 43 410 54 585 81 223 84 397 38 572 21 483 29 713 78 324 0 620 34 846
57 23 45 806 59 603 70 238 15 495 10 241 48 978 69 817 99 33 21 462 44 540 3 474 93 830 27 642 19 685 92 413 64 798 87 221 58 594 76 918 41 250 82 809 80 795 5 563 85 944 56 321 20 363 30 578 96 356 8 779 53 392 7 200 52 163 62 244 35 838 24 472 50 611 13 766 55 270 31 812 94 647 86 696 16 379 60 266 25 111 79 666 9 261 84 326 98 99 74 260 29 694 12 24 51 696 77 546 54 354 66 138 49 251 36 262 26 492 22 441 97 459 67 298 81 68 6 525 42 323 34 296 95 620 11 974 46 741 38 464 65 618 83 541 63 562 68 293 61 55 88 284 4 757 73 732 14 358 2 899 37 896 23 922 72 888 33 200 91 757 90 577 47 444 40 746 75 959 1 975 78 589 0 146 28 210 43 884 32 819 17 743 18 580 71 421 89 419 39 636
12 279 18 578 46 866 26 16 40 175 17 712 51 957 30 234 58 925 70 203 4 980 55 815 78 382 71 268 47 780 10 58 9 182 20 483 13 68 42 934 38 46 23 338 29 568 27 571 49 437 5 973 53 537 54 123 74 346 80 753 96 621 24 191 28 47 52 872 7 90 57 579 98 641 21 766 6 150 44 554 8 244 59 972 65 115 2 839 62 291 61 383 15 854 50 930 43 574 84 19 81 638 14 148 45 684 11 337 56 457 48 7 93 599 76 2 87 242 99 404 36 384 92 711 63 127 3 306 33 911 85 359 77 991 25 792 89 428 72 900 75 961 69 287 16 900 34 898 86 631 94 71 83 691 79 693 88 674 39 748 90 256 1 542 68 287 95 901 32 718 64 625 31 606 22 810 97 318 82 942 60 443 91 207 67 442 66 882 35 613 0 177 73 221 19 90 37 396 41 123
23 646 80 756 49 505 37 613 99 939 97 945 7 21 31 362 8 849 41 323 94 779 83 277 16 562 57 95 90 313 64 600 15 648 76 566 34 873 92 328 40 189 59 910 68 903 46 640 2 269 35 200 86 755 91 384 81 939 48 838 3 518 20 585 39 560 29 875 1 753 73 160 4 363 55 374 96 592 87 341 24 618 93 317 30 230 60 984 82 846 77 258 6 818 66 575 43 549 19 436 85 152 89 45 62 856 11 981 17 770 25 650 26 709 13 251 21 956 95 299 36 943 88 318 42 544 78 806 67 953 22 789 0 798 47 965 28 970 18 685 38 749 12 668 44 937 27 854 69 903 45 152 56 2 14 548 71 710 58 286 74 201 54 823 5 516 79 414 51 427 75 543 72 817 63 114 65 477 84 905 70 854 10 462 98 484 50 878 61 686 53 470 9 955 32 654 52 516 33 270
36 930 33 968 56 886 71 642 13 99 11 380 16 433 15 915 84 977 89 448 43 727 23 579 98 209 2 587 79 356 62 661 19 962 20 337 4 447 77 428 41 961 29 588 78 27 6 158 1 533 85 619 82 340 97 652 38 130 18 410 80 262 48 753 87 697 3 661 60 913 25 764 81 540 90 666 88 858 69 300 74 326 8 66 14 123 49 504 96 33 28 852 66 595 5 880 0 26 83 383 12 888 37 131 59 223 30 937 99 672 73 958 94 224 55 160 42 166 86 541 17 283 92 404 39 322 64 457 35 121 7 56 40 386 65 590 58 687 54 859 47 772 34 848 72 367 76 999 31 134 10 962 51 900 95 669 93 484 63 626 75 941 26 523 9 968 61 332 57 88 22 172 68 536 46 57 21 464 32 826 53 41 52 276 91 857 45 266 27 906 50 858 44 728 67 860 24 731 70 523
27 40 97 749 75 260 31 409 50 527 68 299 70 514 16 36 82 279 72 772 81 84 0 671 1 944 5 171 34 948 53 979 2 618 89 177 7 816 11 749 19 777 91 252 74 112 9 231 64 825 92 406 79 219 39 472 13 73 51 109 25 274 48 272 78 492 24 898 99 158 43 757 59 834 66 816 49 277 38 315 55 45 4 123 44 15 45 563 61 687 30 187 77 247 47 3 80 313 95 787 40 77 10 926 69 302 42 762 32 432 33 127 46 703 96 534 28 408 3 239 84 87 18 296 23 698 62 1 63 806 14 407 15 381 94 726 83 364 93 540 21 26 65 795 56 507 98 136 26 8 73 523 67 454 29 310 35 749 8 889 36 632 87 672 6 665 54 606 85 93 41 873 52 339 86 235 12 406 20 220 57 767 22 732 60 272 71 440 90 424 37 905 17 467 58 377 76 591 88 410
77 416 34 899 66 549 6 231 44 956 80 221 56 973 7 961 13 506 23 320 35 298 16 57 46 316 0 347 70 152 8 18 51 921 54 620 63 591 59 637 39 402 11 589 90 114 95 209 49 463 31 913 50 310 53 613 72 95 2 458 12 622 43 700 14 4 96 280 67 67 24 612 10 245 84 599 81 152 88 987 99 5 48 806 64 531 37 558 85 16 97 319 30 88 62 647 74 310 17 552 25 960 98 762 82 832 38 821 57 894 19 148 68 856 3 728 58 330 41 289 18 877 52 167 65 847 86 121 76 419 9 703 87 31 28 837 75 649 55 666 40 502 60 772 33 20 69 603 94 731 45 349 27 673 32 722 20 659 92 368 73 96 1 304 26 96 5 157 91 924 29 960 71 343 93 840 78 255 61 520 42 863 4 280 83 866 47 763 22 653 21 67 89 409 36 709 79 765 15 760
63 13 19 98 9 867 17 72 6 348 26 547 40 783 44 521 62 259 52 254 54 558 83 481 45 323 0 545 74 925 61 523 78 953 65 298 35 721 24 297 60 167 77 998 21 666 36 287 47 809 55 116 64 614 39 279 88 194 50 45 85 289 3 191 76 685 99 867 81 722 59 91 43 519 25 251 10 201 67 224 33 209 70 192 93 389 53 902 32 835 11 686 34 74 98 232 90 220 15 711 56 671 27 876 18 238 37 621 66 758 1 777 75 511 2 557 12 12 73 370 68 330 46 36 91 112 82 270 4 803 92 697 13 256 49 553 30 930 48 430 8 743 57 259 14 631 29 301 94 644 86 11 42 868 87 779 58 651 95 456 23 32 7 163 80 238 96 19 5 823 72 618 28 39 84 756 71 415 97 594 41 708 89 991 22 61 51 989 69 501 79 283 16 918 31 544 38 425 20 583
78 802 88 369 95 372 80 657 10 498 63 399 35 686 7 420 42 322 69 421 71 765 59 246 51 706 66 978 14 66 34 908 16 494 28 824 81 769 20 354 31 141 65 854 79 770 18 114 75 631 87 228 99 244 38 519 97 640 9 291 72 809 48 680 0 609 32 639 36 877 24 748 41 910 86 835 39 768 49 286 40 513 3 895 2 979 56 998 64 925 57 167 11 551 17 225 91 799 58 451 84 425 8 495 5 655 68 239 23 89 33 727 6 325 73 926 85 722 70 905 61 349 93 232 83 516 76 743 29 293 45 733 98 605 13 329 25 750 37 668 94 422 90 596 82 661 30 677 26 809 22 686 19 6 47 528 67 881 1 56 74 894 62 440 52 530 44 608 21 791 46 599 12 711 53 810 27 169 77 854 60 874 92 187 96 347 54 225 89 757 4 10 43 752 55 118 15 256 50 628
19 6 63 816 96 108 87 538 13 267 97 716 70 916 12 528 91 280 0 143 35 379 56 916 69 375 67 330 57 400 55 705 2 305 94 979 89 846 75 488 18 312 42 993 80 480 33 186 84 459 53 124 34 770 21 92 25 656 66 614 44 386 26 240 41 539 20 90 36 181 4 68 5 645 45 888 29 334 11 913 83 440 27 417 37 274 15 433 50 502 62 181 32 271 81 990 77 634 14 199 10 11 40 123 17 526 74 594 7 984 60 258 1 579 3 579 92 293 95 2 61 831 38 322 86 264 8 689 16 161 22 13 72 767 28 798 59 40 68 819 9 590 46 220 71 537 82 699 88 234 79 164 73 696 39 438 85 692 43 466 76 229 51 15 99 737 64 633 98 567 93 566 52 279 23 574 30 231 6 579 78 858 65 206 54 491 49 37 47 845 58 605 24 811 48 719 90 356 31 620
95 616 36 243 33 365 77 190 25 648 94 431 34 679 68 295 39 943 7 473 45 834 69 794 88 607 96 551 78 54 79 221 40 720 62 255 5 88 51 451 3 954 59 256 6 935 53 558 12 463 44 756 21 749 93 814 24 46 47 378 97 145 87 467 41 138 46 68 66 1 75 955 20 953 76 770 10 44 16 600 49 832 17 552 54 941 63 313 85 860 23 955 80 652 91 923 15 659 70 556 13 607 89 956 65 609 99 310 84 230 82 900 32 126 56 130 55 356 26 1 73 733 27 124 57 561 30 805 9 824 42 217 31 436 86 390 8 367 37 208 18 990 72 218 60 975 61 82 71 234 64 724 92 751 1 807 81 176 58 799 67 869 35 758 11 745 90 158 19 15 83 689 52 388 4 902 2 302 14 955 22 199 38 689 48 837 74 983 28 290 98 160 0 247 29 62 43 149 50 652
51 534 30 604 15 801 16 985 86 224 39 896 79 836 87 599 52 52 62 974 78 30 45 62 0 659 32 731 76 617 48 413 97 401 55 957 40 661 6 623 83 730 67 204 47 177 73 139 89 281 25 768 98 910 31 535 44 460 91 48 95 125 94 737 77 3 33 804 2 25 88 593 80 280 99 848 7 143 46 237 60 520 69 758 61 714 27 314 1 967 66 791 42 699 22 589 72 594 59 917 26 325 56 604 38 22 54 552 36 774 41 867 84 142 5 923 49 794 13 990 74 345 75 610 29 778 12 56 50 778 34 139 4 65 37 110 11 273 43 318 81 935 58 891 96 631 8 482 35 791 10 969 64 718 70 245 90 771 53 513 3 559 28 743 93 607 71 575 21 38 24 988 65 987 17 77 23 567 82 380 14 786 85 642 63 76 20 921 92 247 68 446 19 406 18 460 9 367 57 517
69 912 50 844 89 337 91 573 96 436 59 133 33 274 80 830 11 725 19 801 49 926 0 286 63 843 56 5 67 769 43 213 85 789 44 731 6 659 86 660 31 489 72 727 14 617 27 701 5 215 20 888 54 160 77 894 97 428 82 341 81 733 98 248 57 546 51 913 22 632 37 751 42 124 94 44 18 935 15 853 7 22 70 368 61 183 48 943 62 259 78 341 4 637 46 163 92 881 83 473 99 938 17 220 45 544 52 512 39 756 23 293 68 856 95 387 64 154 2 646 79 615 30 520 90 704 9 165 71 673 87 982 1 704 66 460 29 570 55 915 28 146 88 722 75 575 47 181 24 538 10 97 35 123 21 945 3 407 84 228 13 957 41 819 60 268 32 19 76 542 12 138 65 808 38 12 8 529 93 31 58 720 40 784 74 500 16 930 53 716 26 879 25 898 36 729 34 558 73 64
70 834 4 639 82 942 37 953 6 243 95 140 12 139 23 872 89 894 17 238 42 549 53 4 11 93 49 972 44 374 39 363 45 562 74 435 51 878 29 264 87 560 3 775 66 758 24 376 33 342 15 727 91 908 79 506 35 570 65 942 41 405 72 433 8 538 36 762 1 913 30 407 7 285 16 546 58 951 64 815 38 504 26 8 46 745 47 791 97 13 2 161 43 371 10 905 68 414 52 757 54 909 0 988 57 895 69 640 98 400 85 563 55 162 71 140 22 885 61 610 56 859 86 512 28 665 96 649 40 995 13 48 88 253 81 439 59 315 62 450 5 25 78 867 83 846 77 835 9 632 27 313 14 969 93 845 50 759 73 216 67 199 94 822 48 968 34 348 25 620 60 269 80 355 75 501 31 603 19 27 20 195 18 148 63 475 90 603 76 110 21 12 84 940 92 735 99 870 32 460
90 191 79 929 9 78 13 728 53 244 40 771 45 350 51 239 93 909 83 588 75 471 7 157 19 592 86 128 1 746 3 853 20 410 60 434 72 706 62 490 71 174 96 904 68 634 17 138 67 924 84 283 81 809 56 56 36 479 59 882 98 138 14 324 16 719 6 394 34 264 0 321 42 549 74 636 78 775 89 212 70 829 63 435 66 870 22 156 4 693 50 112 94 488 43 393 99 500 21 252 10 529 88 125 8 782 73 681 80 974 47 634 87 60 65 910 91 101 58 199 82 344 54 661 28 284 92 578 46 582 69 938 64 613 32 675 5 54 39 586 85 663 33 923 41 781 30 877 97 864 35 112 31 187 49 370 24 358 61 534 48 824 27 878 18 893 38 227 76 352 11 561 23 938 29 879 57 62 12 269 77 950 2 941 44 604 52 851 25 7 95 899 37 80 26 124 55 64 15 954
40 730 89 465 93 377 90 402 41 473 31 511 3 489 0 102 24 246 75 130 81 295 25 127 11 377 49 269 17 745 88 383 36 679 80 251 52 179 73 5 21 869 74 718 10 161 33 472 20 790 26 978 9 568 77 577 95 104 50 884 86 350 5 778 27 397 16 428 35 290 34 580 28 46 65 580 19 734 15 818 14 41 98 92 38 961 59 8 46 683 22 420 12 889 76 975 53 128 82 397 56 389 87 920 32 887 39 540 55 969 64 514 92 139 96 372 29 802 68 410 71 972 70 199 62 594 58 710 30 405 4 241 66 638 72 302 23 214 67 729 18 538 99 975 63 577 60 220 78 406 1 485 79 673 37 431 2 17 43 629 84 399 8 425 13 708 97 380 61 247 6 484 7 610 48 759 42 655 57 918 45 963 47 64 85 383 94 360 54 48 91 18 44 643 83 306 51 528 69 738
72 350 28 416 90 89 60 826 41 441 86 86 20 411 82 258 84 313 85 587 44 662 77 285 11 247 62 989 70 435 12 70 61 344 97 929 40 392 9 669 69 637 76 556 50 429 71 369 95 349 88 556 0 548 92 379 80 782 1 316 98 758 23 245 45 338 65 360 64 591 54 750 87 454 67 333 57 563 68 612 10 158 93 612 56 203 96 452 2 980 15 691 83 816 42 640 48 472 46 639 22 24 55 318 26 681 18 299 6 709 33 672 27 842 37 430 16 811 63 501 19 127 81 579 21 130 3 444 35 199 31 578 59 737 25 417 91 995 17 879 74 284 43 205 29 732 58 700 32 908 78 662 89 147 5 816 79 293 94 576 38 298 99 387 49 925 36 558 14 792 13 637 8 439 7 418 47 466 51 922 34 743 39 28 24 949 53 723 66 993 30 682 52 895 75 469 4 130 73 501
64 133 99 750 35 776 48 899 50 711 47 673 23 677 24 342 55 352 0 880 5 783 6 73 44 514 61 105 34 739 95 522 56 262 9 350 14 135 67 905 92 497 13 549 43 895 30 859 2 242 58 432 90 110 69 963 45 671 86 538 75 287 88 734 51 584 8 496 21 220 46 841 73 515 15 199 3 651 77 258 96 22 7 127 63 713 19 167 1 796 89 427 17 54 4 254 36 70 76 596 62 760 28 98 71 891 84 370 97 620 52 143 72 546 29 742 42 623 82 611 87 812 39 463 70 530 27 161 93 598 83 583 33 412 40 219 80 948 49 137 66 449 60 827 59 842 37 961 98 489 32 398 41 988 54 247 25 451 26 870 91 53 81 802 18 8 38 842 57 716 10 230 85 852 65 572 20 914 74 129 79 526 94 271 11 576 31 343 22 353 68 426 53 814 12 832 78 124 16 870
19 174 51 771 25 756 90 536 96 543 62 82 38 961 65 779 11 485 85 713 63 517 95 197 61 830 59 603 70 673 12 900 22 904 27 260 77 306 93 237 13 869 46 917 15 592 18 361 31 560 20 855 24 191 35 509 74 826 94 375 28 967 97 844 33 757 64 642 41 830 99 123 84 10 14 277 82 790 79 832 5 845 49 52 42 841 67 648 8 670 57 533 87 95 17 868 4 723 98 376 68 514 66 311 60 520 54 957 92 921 50 631 43 697 2 490 16 441 32 605 91 334 75 352 39 330 48 482 23 909 47 913 78 293 76 609 6 390 86 88 80 755 34 531 10 351 26 916 44 617 0 330 58 536 81 930 73 120 52 558 55 921 45 559 9 241 71 118 30 775 88 799 69 357 37 980 36 157 72 933 89 762 21 695 53 719 1 431 40 577 29 149 7 98 83 972 56 556 3 581
72 928 46 941 91 438 58 879 57 103 0 718 30 347 77 465 52 593 84 776 47 46 20 198 53 534 7 124 75 665 63 789 14 245 17 661 32 871 2 860 48 362 8 339 4 566 62 14 67 465 87 880 21 744 51 472 80 809 23 232 78 936 41 316 16 43 18 178 95 833 12 280 25 658 85 485 29 570 34 670 61 948 71 153 24 638 49 513 99 830 94 316 15 417 35 313 97 663 79 901 27 236 96 355 66 539 83 344 10 329 59 752 90 31 68 942 31 666 73 951 55 68 43 217 5 284 11 218 26 836 44 713 54 873 81 34 74 298 39 302 92 971 88 688 93 278 56 706 1 476 36 321 89 750 6 58 70 498 33 813 82 520 60 505 22 608 28 485 64 275 98 977 38 608 65 462 9 742 13 471 19 365 42 366 3 368 40 73 50 908 45 386 37 190 76 999 86 66 69 657
67 452 52 28 7 1000 84 25 19 859 1 543 62 12 0 148 93 240 17 506 27 586 92 870 14 148 39 798 70 87 83 486 16 848 23 649 75 118 3 303 29 121 24 381 99 987 2 794 59 169 6 150 86 700 50 153 63 302 98 864 4 912 95 642 30 148 53 787 65 223 79 798 51 829 54 948 38 674 40 517 88 497 45 577 72 812 69 72 68 801 91 584 78 93 13 131 37 612 66 348 8 871 56 221 9 429 44 86 61 361 10 237 47 276 18 756 57 737 35 747 5 752 64 592 89 382 11 264 28 446 85 256 58 700 71 978 76 163 26 557 36 969 73 16 81 285 74 274 34 564 90 663 46 872 42 963 94 941 33 207 15 989 97 671 77 319 25 541 55 165 87 916 96 978 82 165 20 907 80 926 32 86 31 91 12 703 21 235 60 474 49 774 22 782 43 606 41 753 48 59
94 103 35 214 56 750 97 769 22 513 73 882 75 886 60 14 2 536 90 419 20 348 42 446 68 214 66 294 95 611 51 226 89 70 76 876 13 716 37 957 4 699 69 376 8 87 47 806 67 55 29 389 91 470 25 178 70 936 41 194 23 764 61 194 15 69 43 938 28 661 5 253 9 999 11 660 19 23 96 602 55 402 16 396 30 502 49 148 7 627 12 580 72 558 78 761 87 979 62 922 83 97 27 849 84 233 86 983 24 192 81 400 50 557 77 922 10 390 65 616 6 985 1 127 48 472 45 694 92 442 63 871 36 337 99 406 58 500 17 164 64 674 52 398 53 469 39 329 44 231 32 125 3 615 80 501 14 956 71 950 79 937 21 90 31 478 59 13 33 599 46 814 57 38 40 884 82 37 26 517 74 632 34 218 85 859 38 945 0 770 54 169 93 346 98 383 18 184 88 386
50 53 23 663 35 212 34 471 12 163 70 280 0 498 46 933 95 616 60 117 32 434 62 924 19 459 75 576 43 647 31 317 37 907 96 506 20 444 73 359 90 482 42 396 15 662 29 517 84 483 82 757 1 301 13 680 56 960 85 704 61 508 71 132 79 740 80 824 16 31 72 409 88 784 59 316 52 476 14 609 8 417 83 129 11 723 26 889 48 462 92 888 97 935 74 109 9 247 22 654 33 38 49 77 2 593 94 33 99 797 47 678 53 646 91 374 45 437 65 6 7 945 76 876 67 290 6 408 10 543 17 148 24 273 63 376 54 513 81 440 21 57 57 211 40 294 41 749 58 683 77 958 39 229 3 838 44 932 98 962 66 177 68 974 25 233 89 769 64 645 18 594 69 33 38 504 78 374 27 257 87 526 36 448 30 448 5 120 51 533 93 602 28 32 55 782 4 438 86 975
34 233 25 793 77 941 40 521 96 83 68 532 62 806 42 146 84 397 61 310 90 280 50 511 75 899 26 535 33 472 47 864 64 603 67 641 81 662 52 527 71 289 36 105 15 572 70 810 86 594 29 528 39 379 11 222 92 613 43 379 12 552 99 282 73 797 0 819 79 996 72 486 80 268 31 178 14 841 7 87 1 146 17 867 78 560 53 368 30 611 20 276 85 295 74 373 58 358 89 43 24 535 3 855 23 697 28 962 65 20 13 207 91 482 18 272 27 150 9 985 55 313 66 222 87 757 46 815 44 345 8 819 69 881 60 6 97 245 2 700 56 119 45 801 76 831 21 27 32 719 51 241 83 899 37 434 35 266 49 742 95 163 22 156 6 874 10 100 94 780 19 321 48 969 59 172 82 77 98 332 4 275 63 246 16 63 38 451 93 624 41 352 88 8 54 819 57 257 5 862
17 178 12 909 39 412 48 70 83 584 24 888 79 123 62 254 44 953 35 548 33 830 43 236 45 597 64 16 1 73 51 490 58 868 29 625 61 72 65 413 23 918 36 144 7 382 55 840 21 533 67 375 8 485 72 530 92 190 53 183 26 368 6 288 68 863 27 513 52 917 3 376 87 466 25 79 50 262 99 827 41 232 30 190 76 398 32 302 15 673 59 643 28 592 66 286 38 703 10 591 60 227 40 37 69 58 5 176 98 563 54 861 84 94 80 5 18 481 49 120 90 8 91 189 9 26 96 458 82 480 47 589 78 877 95 59 63 769 22 133 94 29 13 629 74 483 71 109 11 54 20 750 14 66 88 409 85 901 89 970 0 191 2 814 93 128 56 617 70 356 19 256 34 981 97 376 37 101 86 89 46 631 57 63 77 418 81 168 31 394 42 423 4 465 73 660 16 96 75 909
3 224 84 452 20 652 69 271 82 688 37 316 76 27 10 153 68 301 85 518 95 258 87 396 47 794 51 898 35 307 6 477 57 945 97 531 12 425 32 310 91 200 67 424 99 739 23 75 44 559 94 252 65 46 2 330 27 270 86 155 80 330 28 200 63 124 15 417 1 598 90 964 5 938 19 720 92 904 9 483 48 653 73 605 49 741 54 407 77 762 62 224 83 862 89 468 40 869 55 759 33 75 39 449 59 938 74 198 31 730 7 487 0 732 98 516 78 704 88 442 24 483 70 117 64 160 60 712 41 584 16 96 96 329 61 850 75 301 36 700 38 361 42 415 21 303 52 44 46 920 22 63 8 5 17 883 58 751 66 971 43 75 29 886 45 455 93 319 14 927 4 133 79 350 25 184 56 180 26 670 30 557 81 248 53 540 18 942 71 557 50 67 34 129 72 668 13 831 11 765
11 156 23 100 91 298 85 362 54 911 96 421 50 967 73 993 10 454 88 256 43 273 6 382 33 991 45 77 9 841 35 586 24 34 69 148 2 717 28 474 5 564 86 956 63 128 37 633 16 206 13 131 47 933 67 275 57 10 92 515 66 893 44 735 20 685 71 941 40 488 99 463 83 200 38 317 72 880 26 47 41 649 82 754 70 897 27 416 56 806 34 200 22 724 89 464 61 345 95 564 84 579 36 944 77 999 74 787 59 143 49 954 75 235 1 655 17 660 62 852 55 904 78 736 31 271 29 917 7 771 53 659 58 318 64 235 18 742 81 313 32 365 52 383 21 697 30 206 60 337 90 366 25 924 3 883 14 565 98 868 93 39 19 547 76 362 15 959 4 322 39 760 0 652 48 805 80 752 65 287 12 351 79 723 94 286 8 670 87 832 51 556 68 650 97 768 42 304 46 658
29 623 96 643 33 555 4 252 22 932 56 55 57 975 1 115 36 884 26 34 71 64 43 219 90 336 11 332 30 944 28 379 64 976 0 877 31 732 13 360 40 978 65 358 78 497 7 812 23 241 58 923 48 949 21 495 60 30 39 538 3 459 76 455 14 948 42 384 54 734 20 754 86 293 74 257 68 286 27 461 72 698 44 97 99 201 45 479 24 288 18 380 51 256 93 143 25 830 55 975 84 514 94 334 41 499 80 665 98 759 34 371 70 948 8 793 6 218 91 898 59 11 89 309 5 410 10 152 35 75 87 284 15 186 63 709 75 520 79 993 46 555 97 726 92 708 9 660 17 963 62 597 81 891 38 678 53 615 88 912 66 448 50 650 82 84 32 931 52 656 12 915 73 131 61 979 77 548 83 381 37 427 49 225 19 365 95 764 47 577 85 94 16 200 2 771 69 114 67 953
68 313 96 258 38 81 71 202 0 203 9 447 3 251 78 354 2 973 17 671 6 127 24 922 77 217 35 625 12 340 55 716 87 470 31 968 80 411 93 297 83 797 66 115 29 556 49 584 13 24 54 35 10 732 18 904 65 902 67 720 70 923 44 474 99 356 22 792 8 356 14 126 39 813 11 69 19 429 53 33 37 810 15 170 27 582 69 544 21 413 89 738 76 207 88 163 45 271 50 805 16 962 58 897 74 226 91 527 75 208 5 763 62 280 60 223 43 208 34 352 64 58 36 529 63 977 97 141 26 141 84 832 47 160 20 478 98 822 51 700 42 797 73 262 79 942 57 467 72 64 90 471 28 769 40 360 85 641 48 734 46 993 86 917 82 61 56 662 25 615 1 749 41 652 95 103 4 81 61 451 52 488 59 259 7 111 94 521 92 720 23 29 81 640 30 142 33 978 32 22
56 673 12 670 84 895 19 733 0 885 57 615 35 287 98 954 7 497 17 678 72 966 50 32 73 46 97 444 78 487 69 101 8 969 47 849 95 716 39 47 5 503 13 283 54 800 83 764 25 306 58 139 65 923 55 118 42 849 61 276 71 741 53 113 43 987 63 233 99 966 24 330 45 988 52 145 23 185 20 798 34 648 60 826 32 249 2 485 31 268 88 255 79 228 91 577 6 396 26 295 51 52 77 127 89 263 38 564 90 628 80 432 11 630 21 828 4 240 86 52 92 884 16 368 44 837 18 804 14 352 62 951 36 15 1 546 59 533 48 886 28 745 10 39 3 930 29 158 70 135 96 353 85 749 67 122 49 248 41 567 9 379 40 203 68 720 93 739 75 403 74 842 64 153 82 619 30 368 27 865 37 993 46 971 66 357 76 606 22 150 94 658 87 402 33 845 81 374 15 247
67 933 75 401 72 452 48 505 12 620 91 791 71 348 81 720 56 495 14 616 38 256 78 131 77 235 52 360 0 267 33 591 92 912 64 103 2 34 31 320 3 364 46 4 57 219 82 647 17 656 16 473 40 13 20 920 28 424 47 223 44 455 45 735 88 280 41 119 4 572 73 359 51 226 63 881 61 428 36 55 96 388 32 789 68 943 58 241 6 143 15 148 11 890 23 351 87 498 43 281 18 179 80 44 42 652 99 842 7 593 37 749 55 745 5 277 53 189 54 746 22 956 66 265 74 773 8 261 50 634 30 842 19 215 76 750 34 247 98 104 84 195 85 752 21 618 26 941 79 521 60 844 25 843 93 473 62 441 83 504 9 310 95 404 39 673 89 107 1 399 10 639 65 257 29 999 70 164 35 663 97 418 86 620 24 570 59 647 69 397 90 317 94 96 27 657 49 177 13 329
21 632 87 344 35 316 92 657 38 596 70 581 53 82 1 489 24 653 62 957 37 459 15 572 40 518 7 587 36 815 74 952 10 791 94 911 39 933 20 227 63 125 75 946 93 697 51 57 29 471 68 565 5 19 45 555 12 300 46 453 65 444 89 358 32 88 61 581 11 860 23 565 18 278 76 585 90 551 22 867 81 806 42 130 8 462 86 145 91 719 54 618 13 81 95 248 88 704 41 374 49 298 44 12 19 529 27 675 25 765 57 734 58 207 14 446 98 915 0 68 77 236 69 964 96 902 2 958 6 388 28 523 56 991 72 480 60 499 16 435 52 867 59 863 97 885 78 237 47 844 43 562 30 382 84 718 79 252 34 303 31 271 33 471 64 476 55 702 99 890 9 125 71 34 50 846 48 853 67 360 17 249 82 890 66 18 73 602 83 98 85 848 4 471 3 142 26 833 80 894
30 433 2 962 69 410 18 153 86 268 51 698 67 42 92 755 81 701 66 610 91 994 49 960 90 216 64 88 8 598 83 494 37 485 87 428 42 964 4 654 62 957 50 573 43 600 19 683 1 99 52 914 14 805 48 510 21 302 76 769 65 717 24 243 82 691 70 671 12 193 40 732 80 375 5 117 99 124 9 456 54 25 0 419 11 81 35 816 71 742 78 604 13 846 46 286 6 407 25 821 31 232 45 794 32 661 95 699 74 909 98 578 41 844 36 496 58 585 15 605 94 117 72 226 22 880 26 276 7 733 29 712 84 755 55 293 77 475 10 122 93 61 17 558 47 871 33 44 3 301 16 267 61 542 27 838 75 790 60 380 85 538 20 171 53 865 68 293 88 870 79 988 96 460 97 203 38 367 57 817 34 916 28 360 44 830 23 675 89 854 39 340 73 867 63 545 56 884 59 104
15 331 34 580 60 251 8 431 81 265 92 657 97 352 64 116 19 467 56 283 24 163 59 170 84 683 96 851 63 891 31 244 18 374 45 325 44 873 80 114 95 506 89 552 30 313 91 308 2 432 26 697 33 883 37 486 76 17 16 884 43 928 75 161 28 180 52 57 93 416 9 513 40 685 5 863 17 496 62 424 36 394 21 224 32 504 47 278 88 727 55 664 39 475 14 827 6 897 41 202 4 784 7 811 25 455 53 777 51 253 12 597 73 533 87 201 65 387 1 424 68 322 54 656 27 876 79 955 74 82 77 588 83 1 58 87 67 150 72 849 61 480 3 970 82 566 11 87 94 67 70 859 85 944 78 822 10 156 42 989 46 442 86 503 20 292 0 979 90 372 38 729 13 211 66 406 99 665 71 197 50 873 49 470 23 564 57 270 35 547 29 162 69 360 22 456 48 945 98 333
17 487 42 92 74 517 66 792 65 300 39 205 99 134 9 926 3 124 31 442 45 930 5 887 10 694 26 624 79 42 48 29 23 52 58 660 82 791 77 237 29 625 60 658 98 826 95 458 88 714 47 916 89 737 59 4 36 362 7 586 78 654 68 687 61 294 63 643 93 537 90 500 6 887 54 286 73 878 92 793 50 173 55 567 13 841 8 981 67 184 64 697 85 422 51 332 38 274 53 76 0 861 76 131 57 969 35 756 16 930 25 657 75 17 91 118 12 827 28 115 19 253 33 471 72 402 41 650 27 709 84 194 24 314 11 970 2 268 32 294 62 167 86 314 52 313 96 234 4 542 15 779 69 981 71 742 94 339 22 222 81 932 70 911 97 58 30 407 21 556 87 310 80 269 40 120 56 787 43 247 44 156 83 683 37 941 49 993 14 122 46 664 1 650 34 854 18 340 20 703
72 718 99 560 64 852 89 811 9 458 84 894 90 236 28 292 73 849 40 682 42 823 59 454 33 5 53 889 52 905 95 147 34 135 4 86 68 158 92 314 1 149 81 587 82 288 11 322 98 37 46 213 8 146 20 151 25 744 91 754 63 217 83 663 62 434 78 490 17 419 32 506 67 6 96 992 71 535 44 844 45 462 97 291 57 548 51 201 13 376 65 709 35 286 5 443 39 141 75 239 70 67 47 675 38 547 12 663 24 155 10 386 61 730 76 399 36 158 77 90 37 483 31 75 55 447 58 790 79 947 94 439 14 462 41 10 23 768 16 898 80 348 21 296 0 451 49 291 85 599 18 505 88 963 6 783 19 181 69 981 26 427 2 316 7 54 29 143 93 673 22 286 30 554 48 975 60 503 66 835 86 105 3 685 27 726 74 252 87 33 15 583 43 382 54 650 50 714 56 295
33 459 21 539 83 622 58 156 82 954 86 96 24 524 79 732 87 513 48 604 31 827 49 491 50 260 13 411 18 59 26 914 0 931 17 684 28 648 93 199 11 585 76 117 38 248 34 4 44 959 60 841 62 596 92 471 84 839 61 721 56 475 71 918 30 709 55 244 37 881 51 812 12 599 3 996 77 366 99 196 1 774 80 679 88 419 15 313 9 196 57 454 68 952 43 992 45 781 81 662 64 233 96 707 4 259 36 168 10 831 53 515 90 473 78 623 67 474 72 433 29 377 66 654 27 420 16 657 63 265 46 723 69 617 74 411 95 239 73 636 32 715 47 959 40 446 54 789 75 777 42 421 2 873 23 75 39 775 19 846 8 100 85 119 7 769 25 794 98 834 91 506 14 58 35 303 5 840 52 66 94 113 89 874 65 368 20 798 97 762 22 230 6 187 41 892 59 715 70 158
77 214 52 644 49 781 26 968 29 221 89 289 80 554 54 65 62 837 99 300 78 574 36 751 74 474 59 900 79 653 23 462 35 417 19 870 48 340 60 602 34 848 73 620 90 548 9 46 94 506 70 189 96 9 97 711 21 182 14 890 25 138 8 145 50 23 12 248 92 905 76 916 93 591 86 679 7 513 18 17 4 780 91 654 61 839 56 111 44 868 27 888 68 72 84 820 41 773 13 103 69 850 0 946 65 949 16 27 43 472 38 17 45 528 33 959 64 557 83 866 85 336 20 313 46 650 53 711 81 879 47 700 40 274 95 541 1 928 11 684 22 186 6 379 3 867 55 677 75 998 5 466 17 279 88 544 98 103 72 928 15 433 51 994 82 696 42 274 37 467 63 323 39 752 30 542 67 144 2 152 32 882 57 410 28 108 58 206 66 95 87 45 10 553 71 868 24 998 31 888
93 572 61 595 84 954 94 313 16 869 13 613 86 585 2 252 9 645 38 279 44 924 18 725 54 850 75 420 83 642 4 782 3 798 78 927 98 232 0 481 53 838 74 716 85 27 69 476 30 302 71 692 27 414 87 199 15 922 22 212 12 407 49 26 97 767 24 17 67 75 63 71 64 231 90 929 73 34 55 417 25 403 91 625 72 93 68 528 11 916 47 911 79 620 21 498 40 594 31 843 5 932 96 232 7 165 99 199 57 285 66 786 62 842 45 368 77 810 89 400 59 749 46 463 48 586 26 870 36 29 76 225 65 867 56 298 6 461 81 175 1 758 20 494 14 222 60 947 29 877 19 380 41 986 39 600 28 913 80 763 37 123 58 756 10 825 23 421 32 122 8 805 51 764 33 18 95 812 42 204 70 824 50 725 92 758 52 635 17 779 43 488 82 826 34 95 35 830 88 438
68 690 33 330 55 665 67 469 25 984 6 648 22 537 93 87 15 696 38 403 49 302 37 267 98 373 18 13 95 418 31 605 28 576 99 25 20 668 12 350 1 768 17 695 84 738 46 233 72 59 74 546 21 613 62 508 19 690 4 776 29 846 9 199 79 210 47 125 30 895 40 4 69 591 48 52 54 892 85 563 53 451 57 636 10 175 83 1000 71 980 23 26 80 619 27 411 78 900 24 577 3 537 90 148 76 258 26 211 2 782 41 945 36 446 50 514 94 262 16 230 89 233 7 687 14 817 8 344 43 938 44 342 59 299 91 910 60 301 65 652 75 722 35 292 73 351 66 758 52 840 97 397 13 844 34 96 32 296 64 868 77 17 58 799 87 478 92 111 81 502 88 308 61 55 63 929 11 411 39 781 5 712 56 915 70 355 86 913 42 306 45 838 82 742 51 239 0 138 96 383
78 320 5 28 13 639 90 215 52 791 47 255 42 565 40 510 9 570 93 763 44 822 22 572 83 228 35 824 12 544 27 220 75 504 82 246 61 858 3 805 96 87 91 184 50 32 20 293 66 300 98 625 59 382 97 740 34 697 87 853 24 632 88 331 41 963 81 22 53 368 31 480 28 799 55 642 73 817 26 439 77 704 58 469 19 720 71 646 51 761 68 505 74 691 33 965 63 100 89 454 80 265 36 488 69 133 17 375 57 41 0 850 11 497 49 491 7 879 76 792 2 376 16 316 85 561 64 807 43 785 86 592 14 88 54 755 60 341 72 314 70 233 21 93 48 747 29 813 25 483 92 359 37 323 38 52 45 51 62 487 30 550 67 448 39 51 56 351 4 618 32 630 1 273 79 565 84 820 65 876 94 339 23 932 8 542 18 321 99 481 10 941 15 648 95 670 46 131 6 979
86 762 52 469 31 321 27 250 69 143 22 452 54 9 59 643 60 734 34 198 0 27 88 479 83 826 45 158 95 905 97 677 67 490 58 809 36 450 35 354 39 66 12 263 20 181 24 396 68 232 10 85 72 395 11 43 70 315 18 347 4 37 55 748 42 620 87 509 3 765 33 548 80 969 48 904 78 104 47 749 61 335 2 715 43 112 28 400 94 813 84 15 6 656 98 591 38 96 90 660 79 793 66 693 25 496 64 529 9 850 96 269 19 57 89 175 57 172 81 676 63 357 30 723 15 427 8 716 13 775 92 639 76 1000 41 542 51 435 73 404 53 187 44 626 99 753 93 990 56 6 14 110 32 537 29 76 21 325 62 521 85 832 7 754 77 546 91 755 75 864 26 141 37 141 5 555 16 782 49 410 1 936 65 12 82 412 40 611 17 232 23 453 50 975 46 887 74 743 71 676
85 91 86 189 41 583 25 262 76 634 66 133 67 385 95 573 36 851 23 811 10 99 13 782 15 599 90 641 94 792 74 374 82 951 87 39 42 258 12 649 70 714 16 442 60 443 64 575 11 35 52 182 28 520 24 740 54 118 5 201 55 198 71 106 89 595 30 550 98 207 88 564 50 667 45 75 57 453 3 161 6 679 2 560 51 575 27 812 26 145 21 275 47 977 48 180 81 578 17 20 19 237 14 685 31 834 20 722 37 840 53 90 73 318 63 897 32 312 62 316 93 899 43 793 91 697 4 132 1 432 18 772 99 591 56 265 69 106 79 147 58 789 68 143 0 882 44 5 65 380 22 108 78 345 77 150 75 415 35 200 40 283 46 632 29 27 7 624 96 385 33 672 84 4 80 831 92 992 97 783 83 467 8 2 49 768 39 203 9 244 72 950 38 551 59 434 61 251 34 81
67 763 38 419 77 854 56 769 32 742 74 97 42 654 37 533 76 131 16 220 79 327 19 334 50 328 78 277 15 951 11 993 23 204 3 350 72 259 40 380 26 999 89 108 39 213 24 690 12 41 48 851 92 434 58 845 97 698 81 780 25 391 83 823 33 433 17 445 27 620 5 85 70 441 41 437 13 673 20 201 31 413 21 530 9 989 87 658 60 763 6 481 68 405 49 130 57 46 44 330 82 377 88 932 8 654 53 181 47 970 96 999 94 387 61 420 22 408 75 404 66 223 93 623 0 952 30 64 36 385 28 782 4 155 85 150 18 781 14 903 63 273 59 196 2 936 71 412 7 572 99 536 34 178 45 416 91 882 69 896 51 524 29 126 35 314 1 251 64 57 55 709 43 183 65 806 46 169 98 28 10 810 62 639 84 921 90 366 95 49 80 936 54 398 52 562 73 798 86 632
98 199 90 899 96 11 77 588 37 739 43 366 21 993 84 565 46 103 7 589 50 1000 63 662 76 226 41 959 36 873 23 885 24 916 62 233 16 615 15 83 88 808 51 758 83 316 26 666 8 811 82 398 35 407 1 2 9 221 28 886 29 938 78 703 94 804 99 427 87 234 5 739 85 999 25 996 55 153 39 676 18 504 45 36 11 317 58 529 38 499 10 241 60 995 53 782 97 19 13 932 54 358 95 17 72 236 65 205 81 57 80 937 89 499 32 954 31 717 73 99 30 337 48 275 69 267 6 416 12 918 47 510 79 299 71 390 34 667 14 922 74 237 57 184 59 576 49 730 61 749 66 293 64 772 17 392 27 900 52 947 3 954 19 115 91 193 20 629 40 608 92 630 33 782 70 792 44 811 86 814 68 215 22 414 56 743 75 192 93 45 42 29 4 307 0 117 67 417 2 32
76 305 82 564 72 956 38 71 60 978 3 602 95 586 15 285 14 776 1 680 34 576 88 422 28 181 43 176 41 659 85 891 78 873 21 357 83 503 25 508 57 729 19 415 17 17 47 424 23 386 33 720 29 900 6 764 73 142 64 934 5 871 32 350 90 357 70 437 27 296 35 484 68 268 63 912 99 778 87 318 56 179 26 36 11 234 89 501 49 112 4 722 16 1000 44 118 46 946 8 894 86 344 81 71 61 184 30 32 40 79 2 365 94 615 69 607 0 227 13 264 9 946 84 861 71 572 97 308 18 116 24 731 92 807 42 604 12 225 31 345 62 801 75 796 53 138 58 546 50 223 93 611 98 784 20 98 45 540 77 331 59 335 22 301 80 541 66 639 79 612 39 438 7 510 55 377 37 642 74 424 51 127 96 21 48 157 36 933 52 393 10 597 54 977 65 336 67 459 91 841
19 325 36 801 78 201 79 338 84 537 46 317 23 387 55 780 27 591 49 910 29 452 41 182 33 78 62 870 89 977 2 831 66 320 43 444 83 265 65 367 51 662 70 137 9 940 91 271 48 194 92 874 72 492 88 790 59 697 81 274 3 328 99 401 12 515 4 506 32 920 60 53 86 91 85 24 25 994 14 20 54 210 95 426 94 307 44 202 47 120 74 405 15 817 39 411 53 850 8 991 18 901 57 716 98 991 71 492 21 726 34 610 69 684 6 937 63 832 97 850 80 880 1 755 82 452 26 710 42 969 22 291 0 745 37 545 20 677 28 432 73 56 31 864 45 397 13 833 17 853 52 564 67 668 68 574 64 153 76 696 16 909 50 585 11 132 58 771 10 506 56 711 75 232 7 451 96 777 40 205 90 442 35 943 5 465 38 696 87 313 77 438 24 602 93 5 30 784 61 513
93 282 74 882 99 272 79 242 19 804 24 575 17 446 5 864 46 731 63 748 96 973 21 696 98 301 83 49 7 28 56 409 6 451 29 108 0 216 84 532 39 548 31 946 69 588 94 711 25 856 65 925 44 156 88 508 13 978 16 518 73 482 75 570 43 239 41 272 8 367 89 224 70 676 76 241 9 131 20 529 47 124 59 973 64 624 42 105 37 374 78 736 53 657 81 442 67 957 27 960 36 600 60 755 72 329 35 965 77 628 1 686 15 994 58 782 52 705 22 109 28 349 66 266 87 298 92 632 23 968 30 903 2 585 10 205 97 135 14 938 49 711 86 676 50 473 12 67 34 768 51 606 45 924 82 588 90 901 54 106 57 412 11 303 68 877 91 363 55 947 80 521 38 533 33 393 62 11 48 119 71 748 18 107 32 471 40 907 61 228 95 598 26 407 85 51 3 98 4 549
89 722 23 758 46 487 74 109 92 382 57 804 13 63 66 563 35 451 39 249 48 142 36 324 69 765 44 325 7 458 77 320 9 888 51 195 54 220 30 764 56 942 79 636 86 792 19 995 5 276 58 304 93 636 31 665 24 555 18 216 43 518 12 388 16 338 32 786 67 685 2 711 70 448 50 90 62 937 33 964 47 927 42 250 97 455 1 757 38 212 68 638 80 565 45 814 11 955 8 502 53 428 96 491 81 376 95 321 0 403 21 298 75 24 40 594 6 391 87 389 37 94 76 50 72 504 99 110 25 785 88 250 64 543 71 335 26 826 17 946 60 612 14 573 98 620 83 435 4 324 59 400 65 356 10 254 27 416 91 714 29 320 73 623 94 49 49 377 63 932 15 521 90 15 84 211 61 71 22 135 3 552 28 565 78 188 20 604 52 53 41 768 85 965 34 216 55 40 82 728
96 65 87 952 7 794 57 338 24 782 88 41 3 522 63 730 69 498 0 32 37 256 12 558 60 203 61 529 8 135 51 883 13 311 42 882 39 208 41 706 82 117 27 411 53 307 46 214 74 146 59 668 14 657 28 820 5 72 1 322 25 989 89 256 45 489 55 304 67 817 65 360 34 393 6 663 50 500 75 215 31 945 56 482 52 329 48 688 91 104 32 464 92 987 62 189 70 948 11 558 86 36 85 403 77 662 64 984 71 517 47 547 26 172 93 956 43 312 22 504 76 392 2 692 9 113 38 416 73 973 98 62 23 611 21 874 40 897 30 881 20 6 54 202 79 678 83 30 33 94 84 19 36 667 15 233 80 752 19 562 18 1000 95 130 49 989 16 74 29 534 44 133 35 561 4 114 72 117 17 802 58 45 66 367 99 207 81 169 78 144 68 399 90 497 97 174 10 180 94 684
19 626 77 772 47 509 95 528 66 740 39 762 83 396 71 251 26 928 68 191 45 642 43 79 49 990 46 259 21 728 84 564 88 202 3 867 6 443 42 685 54 433 12 456 89 773 76 5 28 491 56 109 67 558 81 839 7 387 17 636 75 42 33 610 24 809 52 188 41 436 98 797 2 168 97 456 86 408 72 20 53 419 37 287 92 349 15 239 70 619 99 147 8 745 44 115 87 284 62 936 36 439 63 896 40 182 9 19 0 196 14 799 11 470 13 893 65 312 30 557 34 508 91 539 94 327 61 88 50 40 4 347 32 687 58 252 64 54 20 909 79 987 69 595 57 192 93 915 18 798 23 567 80 402 55 583 78 956 51 805 73 609 25 624 27 2 59 888 48 365 1 152 10 430 38 199 85 622 16 756 35 937 31 852 90 90 60 89 74 392 5 786 29 620 22 128 82 554 96 450
64 201 89 149 45 524 81 698 12 995 70 418 63 392 42 235 60 712 62 787 4 4 21 509 41 413 68 118 67 431 48 273 28 196 80 705 37 750 92 131 78 838 44 935 46 45 9 482 74 513 93 560 82 497 55 781 6 241 15 900 33 970 10 227 83 509 5 820 2 965 79 343 1 833 75 38 76 231 65 206 57 353 8 947 69 551 14 511 84 437 88 678 32 226 52 511 29 871 18 379 38 538 0 69 43 777 87 73 99 544 40 80 22 700 56 45 72 454 13 579 85 484 90 197 50 49 3 874 86 303 61 446 77 612 35 29 73 268 24 635 30 192 31 150 47 832 34 506 36 87 23 631 53 923 39 428 58 560 91 741 27 737 25 761 98 148 95 459 51 933 11 110 59 911 19 141 20 912 94 213 26 66 7 818 96 127 97 670 66 78 16 796 71 387 17 879 54 635 49 656
52 57 72 45 55 790 11 420 9 929 24 678 62 217 85 122 59 292 60 245 45 244 2 432 63 567 77 689 79 705 48 696 47 341 71 619 43 581 23 155 87 840 96 666 81 650 30 749 91 103 89 188 41 730 40 301 98 340 57 443 29 838 36 860 69 284 76 9 37 501 49 743 46 441 56 338 28 928 75 434 27 293 92 621 34 706 80 835 4 924 84 286 1 988 88 744 73 244 50 267 61 582 51 239 39 33 7 729 20 218 70 808 53 433 83 42 74 443 99 944 44 358 22 557 54 243 21 949 68 530 14 339 16 625 86 665 32 148 31 569 10 217 0 461 8 64 58 919 3 814 90 667 15 173 19 268 12 947 35 376 78 464 65 307 26 399 93 812 82 527 17 366 67 758 18 327 66 743 33 293 5 668 95 66 64 110 42 707 6 868 13 319 38 373 25 190 97 551 94 431
72 381 49 297 88 521 97 590 63 923 65 607 87 357 11 132 94 750 19 446 5 192 36 394 47 12 74 502 61 779 51 999 14 140 2 173 93 346 76 159 50 311 7 464 24 513 46 47 40 600 28 647 31 806 9 175 39 42 4 558 6 450 12 908 52 577 15 972 84 626 73 753 80 576 83 994 82 482 54 577 25 778 30 329 66 120 20 484 81 708 33 8 55 254 62 308 69 167 38 321 48 761 22 554 35 907 99 247 98 199 57 586 86 807 42 551 59 197 13 24 92 454 89 951 34 6 23 229 58 539 10 239 56 264 91 306 17 541 68 827 95 569 43 440 60 669 3 978 85 775 18 577 77 860 64 286 79 180 75 158 45 426 26 760 53 304 8 70 78 1 41 983 16 913 71 296 0 760 70 333 29 85 67 70 96 227 21 934 32 944 37 262 1 168 90 526 44 425 27 773
98 396 11 990 16 990 39 818 89 348 70 955 64 688 90 365 32 128 72 907 65 970 34 98 26 121 99 124 61 507 75 502 27 523 51 611 73 651 13 653 17 902 69 678 67 938 6 901 20 615 83 775 59 995 53 778 50 955 28 37 80 583 74 183 12 707 76 288 24 782 96 214 18 50 5 185 15 297 62 924 40 156 45 508 46 547 19 572 85 489 78 499 36 470 71 902 30 231 9 400 87 513 49 868 25 190 7 302 60 879 93 905 33 940 79 741 47 483 68 230 23 1 88 80 43 879 44 338 3 557 81 453 35 908 10 910 38 341 37 664 48 92 14 426 91 444 56 524 97 515 58 23 21 878 54 999 41 388 86 906 0 744 42 441 1 464 4 698 29 427 52 337 84 161 63 982 92 304 31 444 95 828 2 222 57 853 8 611 66 693 94 908 22 509 77 703 82 253 55 630
66 702 42 964 70 758 98 724 20 580 39 127 97 159 83 88 57 155 95 94 81 226 43 343 64 473 89 274 22 771 27 466 73 90 85 587 12 180 2 505 25 557 51 761 62 75 9 813 14 996 13 242 71 221 36 632 48 889 46 828 6 923 79 364 63 515 41 537 28 635 1 204 84 416 53 298 21 250 58 755 49 140 37 394 16 468 0 487 11 64 32 632 3 390 7 562 40 278 50 32 10 675 47 701 52 377 69 631 54 99 8 592 67 977 76 928 88 450 38 50 75 836 96 56 77 508 59 178 55 440 26 331 33 814 30 448 61 252 91 744 31 408 4 627 94 127 35 704 86 958 45 544 65 56 68 606 24 382 18 75 23 916 34 260 99 996 87 342 92 830 17 378 72 616 60 43 5 185 19 67 29 841 44 519 93 569 80 614 15 587 74 429 90 480 56 853 82 268 78 227
54 372 35 846 70 325 65 269 97 125 45 964 62 636 58 957 28 485 36 233 73 142 47 580 40 376 86 850 81 433 53 856 41 818 59 23 66 391 89 625 57 856 4 269 17 646 9 465 43 838 92 618 88 493 55 144 94 32 12 621 52 609 6 417 32 476 23 671 13 358 24 173 93 92 11 322 84 249 37 874 72 706 29 964 49 34 3 975 50 349 46 336 76 327 21 559 19 64 77 761 74 595 25 207 98 489 7 252 90 749 67 398 60 630 22 705 34 85 96 152 18 331 1 333 15 825 99 606 38 817 68 552 5 54 95 470 30 880 85 638 27 610 71 107 61 213 26 148 80 414 51 769 0 495 14 760 42 481 64 735 56 203 39 789 79 496 75 561 83 440 91 994 48 626 69 912 44 901 20 934 10 903 82 145 8 406 16 435 31 760 87 207 63 341 33 380 78 273 2 789
24 332 48 467 83 699 44 876 34 433 80 339 60 887 36 317 17 579 58 407 53 461 14 596 88 441 51 830 66 522 56 154 23 570 20 180 45 288 61 989 2 383 22 606 13 559 27 134 0 668 33 121 42 161 57 78 77 429 35 111 79 779 74 318 32 293 82 535 93 976 95 290 71 706 96 32 30 64 16 201 40 549 84 706 97 901 37 203 99 61 92 825 25 894 76 895 75 419 21 982 86 404 11 344 55 56 89 68 59 154 4 732 73 714 70 716 69 65 39 433 12 989 19 102 7 241 38 732 98 759 63 332 68 764 18 495 6 892 78 860 85 205 62 318 10 344 52 667 50 830 8 447 91 971 15 264 65 223 54 748 72 142 90 700 67 178 81 13 9 347 94 12 46 706 26 526 41 467 28 328 87 564 3 771 47 498 1 300 64 478 31 796 5 996 29 800 43 549 49 33
61 27 95 877 54 602 44 363 99 944 86 375 76 228 51 756 88 399 57 394 15 849 34 244 18 271 96 930 71 221 69 401 3 238 91 707 70 190 11 98 62 12 33 577 73 910 45 40 67 102 19 101 93 287 36 234 26 107 94 597 29 933 5 859 84 795 63 7 42 308 4 10 12 146 46 658 81 131 17 398 68 748 0 296 55 328 22 996 9 883 87 996 48 947 31 206 40 908 2 900 10 167 16 962 83 456 58 307 97 483 72 772 92 854 79 582 6 158 78 513 32 254 13 344 8 345 98 457 1 288 77 565 30 198 35 896 59 690 38 584 90 974 66 25 50 184 20 905 7 417 89 975 53 646 37 262 52 430 47 466 74 529 41 588 28 683 75 154 65 500 60 850 56 910 64 852 23 583 21 42 85 817 27 198 39 689 43 806 82 740 80 383 14 454 49 907 25 85 24 904
55 763 59 180 99 594 70 762 64 22 26 950 57 447 95 34 80 627 67 187 37 851 14 416 48 362 29 526 7 701 68 560 44 332 82 962 79 404 4 610 22 667 13 814 24 819 33 380 76 633 96 505 58 828 52 898 78 721 88 142 39 403 94 239 60 282 90 756 40 59 51 715 97 922 10 373 91 663 69 953 35 463 84 249 28 166 56 636 61 177 31 478 50 257 47 765 98 323 2 30 42 137 18 92 0 568 17 141 73 449 20 808 27 114 3 710 15 235 21 324 71 309 62 81 11 62 74 569 9 882 86 627 63 397 81 850 6 576 83 841 8 835 45 320 46 157 53 674 30 186 85 202 5 747 49 745 19 108 66 608 25 549 54 252 16 296 92 108 32 256 89 620 43 142 93 206 75 15 36 369 72 182 87 851 34 830 77 792 1 218 12 489 23 576 38 132 65 971 41 930
36 28 41 615 51 841 67 882 50 594 91 803 25 765 69 710 12 420 84 426 98 976 27 3 28 391 35 6 97 775 44 408 33 993 86 62 13 798 54 346 24 916 22 413 62 352 87 410 34 352 6 152 16 745 8 172 55 951 80 892 32 403 7 823 37 82 78 466 99 332 59 548 79 514 85 265 14 273 64 645 5 480 77 782 71 172 95 875 19 309 29 329 53 480 21 340 83 765 26 271 63 325 40 791 81 846 57 200 49 607 68 237 39 568 90 237 30 697 46 278 42 204 61 536 52 671 76 525 10 102 1 703 31 145 23 689 92 903 47 70 96 19 45 577 38 283 65 512 72 281 17 204 9 66 3 586 20 744 18 570 89 370 43 188 93 720 48 970 82 49 75 189 58 965 88 976 73 480 4 473 11 861 74 938 70 123 0 594 60 284 56 488 94 548 2 9 15 970 66 967
42 616 45 343 25 351 52 232 75 546 34 428 27 757 92 521 84 931 2 755 71 891 99 951 17 451 61 296 68 434 41 46 88 680 6 239 44 7 69 56 32 437 83 283 36 249 11 989 21 31 70 351 90 165 29 429 31 369 86 868 77 358 10 935 64 751 98 392 20 712 30 381 16 927 19 271 74 3 3 695 94 987 8 993 82 716 57 312 91 883 40 400 43 871 39 472 97 392 76 555 35 81 37 607 23 683 73 364 46 930 96 347 33 388 95 619 66 608 4 735 38 199 54 509 79 30 0 824 1 744 26 525 56 739 65 492 67 711 48 340 85 927 49 289 18 367 59 976 60 665 50 352 87 176 93 775 28 523 9 212 72 788 22 654 12 111 7 419 80 255 53 346 24 307 63 927 47 575 89 762 14 703 62 57 51 827 81 487 5 775 13 372 55 448 78 25 58 884 15 81
28 966 5 32 38 533 92 380 81 282 31 868 78 916 30 154 7 693 75 465 32 235 29 422 85 65 6 866 46 956 41 559 68 395 97 856 77 280 14 582 96 700 11 296 17 727 45 393 27 393 3 847 83 766 24 856 19 43 87 650 64 503 10 945 66 193 74 302 59 922 89 132 67 345 12 608 52 282 90 45 51 821 98 123 26 162 76 505 44 986 99 572 65 981 84 550 25 428 22 179 95 853 80 60 55 406 62 200 49 764 36 458 34 222 40 160 33 686 35 935 21 756 16 987 69 472 60 150 91 298 0 458 58 905 93 293 42 39 2 938 61 310 82 538 71 798 72 992 47 804 23 89 94 468 1 912 9 286 57 871 18 335 63 110 54 87 13 852 70 465 8 232 43 281 37 553 48 740 39 734 56 700 88 150 4 767 15 855 73 138 20 670 50 399 79 457 53 47 86 690
11 1 47 741 44 86 78 510 21 67 8 973 87 30 62 564 15 722 82 450 31 963 16 235 56 134 99 566 33 569 28 843 69 442 60 523 89 780 73 608 64 904 0 518 55 819 1 73 4 49 5 644 57 282 32 308 19 538 68 359 17 542 20 704 35 578 12 308 3 644 88 406 59 872 76 645 45 579 93 236 42 657 79 334 52 792 66 911 54 87 58 334 6 919 92 957 81 365 37 12 86 671 84 541 74 839 30 227 80 815 39 867 98 966 24 852 26 764 23 380 70 121 65 46 41 820 95 34 36 663 63 797 29 493 90 308 22 217 13 668 49 207 85 814 91 725 94 576 34 424 61 232 77 588 7 874 96 182 50 661 10 413 67 280 14 655 27 27 18 443 75 538 9 940 25 857 2 993 83 276 40 996 51 634 46 78 97 404 71 869 72 797 38 748 43 490 53 45 48 406
19 706 29 31 76 718 53 749 84 321 30 291 5 416 31 369 50 531 47 23 35 9 78 248 16 911 36 804 62 87 72 877 33 809 75 782 20 670 87 335 21 255 51 824 17 933 39 162 80 991 2 109 89 395 27 621 70 252 57 904 85 335 56 319 63 807 91 81 1 61 68 846 24 209 64 429 69 172 67 14 3 526 65 576 46 492 97 362 13 334 4 610 10 901 12 954 60 254 9 707 90 834 83 249 32 531 98 252 81 893 52 185 40 350 94 820 41 420 18 309 61 75 74 163 37 177 99 467 43 52 28 575 82 831 23 901 25 978 55 920 14 256 86 971 88 427 45 706 0 267 77 206 34 31 73 175 93 755 11 267 44 620 6 110 7 483 26 778 22 674 58 772 71 350 42 81 79 313 59 397 49 531 15 266 95 126 38 343 92 301 8 599 54 605 96 228 66 304 48 197
39 816 4 842 85 967 79 4 28 765 90 328 17 491 48 225 24 197 43 439 84 94 99 29 69 385 44 922 38 78 61 974 35 847 78 116 52 861 14 280 45 707 56 869 13 388 23 728 68 129 98 552 7 248 76 469 71 6 16 44 36 893 72 923 0 78 41 717 1 527 42 301 18 487 34 414 30 271 21 574 49 917 25 990 70 786 86 429 60 439 89 596 31 6 26 699 8 935 96 288 54 501 50 689 66 583 6 255 5 484 73 866 46 831 87 34 53 693 80 275 67 99 51 556 9 1 58 611 11 880 95 590 47 522 63 83 81 559 92 961 83 267 22 83 82 218 3 551 15 427 2 405 62 620 57 591 33 542 29 675 77 718 94 475 20 948 12 704 97 507 37 72 93 910 19 997 88 12 75 545 40 706 91 531 32 728 59 543 27 952 65 88 74 75 55 57 10 668 64 288
47 80 0 844 58 916 8 577 30 377 92 696 79 652 89 619 43 731 10 327 45 133 85 786 77 102 76 131 94 260 55 154 28 850 37 410 19 214 82 549 18 6 70 456 53 513 2 875 11 969 16 146 38 910 14 399 41 195 97 786 57 187 46 2 87 230 5 388 32 5 83 999 39 406 71 564 72 690 23 898 36 143 88 833 34 588 74 198 84 998 90 674 48 362 65 297 49 824 20 572 52 377 29 302 95 790 64 541 66 239 51 30 22 834 63 160 13 336 80 700 25 595 33 925 44 785 73 604 40 716 15 356 27 226 9 471 68 916 96 990 42 161 54 286 35 542 98 745 1 313 62 656 69 720 12 422 59 930 86 3 4 464 17 920 3 689 78 979 60 602 91 74 31 928 93 569 81 47 24 709 99 913 50 10 21 512 26 534 7 315 75 418 61 992 56 473 67 895 6 566
18 983 68 516 65 413 23 572 64 115 26 817 72 95 21 975 28 856 37 617 5 623 49 442 97 408 16 122 95 660 11 352 33 46 70 565 1 648 98 894 52 756 36 950 2 477 14 350 84 205 44 553 71 925 34 977 35 749 42 661 75 777 9 824 40 796 93 984 47 457 53 118 66 369 24 439 78 275 46 749 69 907 39 448 45 670 10 316 20 211 62 838 81 622 55 218 25 437 80 320 31 826 73 499 74 318 59 79 96 824 43 324 50 127 89 201 57 291 87 835 22 167 77 759 8 131 91 816 27 727 76 375 92 203 0 770 67 158 12 247 63 535 15 199 61 381 79 687 58 204 90 540 6 869 88 625 29 489 60 773 3 708 56 824 32 611 38 850 30 255 4 834 19 295 85 495 82 233 54 916 94 401 7 62 51 922 83 944 13 681 48 762 17 707 41 637 86 469 99 763
31 917 34 388 94 313 10 545 76 425 14 330 53 890 72 54 4 882 96 47 20 707 99 565 70 711 40 249 86 927 84 905 58 700 74 29 75 53 62 156 15 208 73 956 98 658 13 109 85 242 27 110 66 936 49 44 47 268 97 750 90 763 6 117 46 818 22 354 1 828 51 262 12 396 44 269 93 263 45 559 32 462 65 650 57 143 25 85 41 913 50 943 19 794 24 307 64 954 89 980 28 847 26 886 52 424 8 255 77 187 63 580 83 891 21 781 48 891 17 320 38 352 81 918 29 731 5 516 11 545 39 814 3 141 56 523 37 537 30 244 78 622 68 721 16 933 9 393 54 370 82 698 59 198 69 294 0 47 88 692 61 579 60 778 91 943 36 915 87 444 80 399 23 568 33 511 2 89 42 24 35 30 55 139 79 960 71 921 43 119 7 484 18 518 67 27 95 183 92 460
88 780 97 138 90 594 21 90 60 739 52 445 24 471 70 912 34 59 49 514 55 324 45 257 61 972 3 411 74 827 79 861 56 984 98 393 16 68 91 362 69 656 0 675 48 5 5 800 31 882 81 891 30 69 51 753 11 796 29 301 75 702 43 612 9 603 77 725 46 144 7 757 58 884 83 636 33 234 18 522 93 595 92 151 57 91 28 908 14 706 38 852 41 142 35 928 64 417 12 441 37 549 96 113 76 908 72 387 6 133 25 524 53 242 68 80 66 455 26 112 84 489 22 569 44 534 73 960 63 167 94 752 89 940 17 614 59 924 19 626 50 703 27 621 78 555 23 40 15 241 86 443 32 695 87 568 71 157 82 297 99 954 54 435 4 917 36 17 13 257 95 507 10 697 1 707 8 371 62 459 39 833 85 852 47 728 80 539 67 196 42 379 20 415 2 70 40 649 65 897
15 799 89 473 37 394 68 549 49 479 33 707 67 489 91 601 13 609 56 652 14 883 69 388 75 913 34 3 52 665 1 29 11 675 74 615 53 365 27 832 48 442 17 778 4 457 93 49 80 909 73 245 22 507 76 34 41 141 58 868 62 820 45 842 96 329 54 424 98 888 28 581 35 290 16 666 0 337 88 794 63 226 38 499 2 604 90 493 59 895 92 909 60 957 44 152 43 270 55 652 5 45 36 584 97 11 82 335 57 465 23 795 21 852 47 198 40 367 25 545 77 317 20 943 84 522 79 926 83 271 3 304 10 12 9 914 85 881 65 643 6 19 12 122 72 912 64 737 99 468 70 391 26 818 86 364 8 220 95 912 32 855 7 646 42 222 87 207 71 968 94 751 78 686 50 150 51 410 61 87 18 972 19 444 46 404 66 609 81 973 30 159 39 907 31 383 29 587 24 215
7 607 48 56 83 484 93 301 80 574 61 131 25 136 62 295 97 966 76 990 45 219 10 809 1 792 49 495 38 139 53 769 41 816 85 439 14 260 19 862 27 753 4 502 34 351 67 54 26 365 39 767 20 585 82 267 28 906 54 81 15 463 8 585 91 368 94 998 47 64 43 47 88 31 68 732 98 435 99 112 77 366 16 797 32 334 90 141 30 430 74 838 65 336 24 505 44 525 2 841 13 743 31 344 22 926 33 94 89 355 86 900 92 453 70 661 23 700 46 29 18 192 35 897 36 830 64 380 0 250 87 129 11 354 66 389 79 393 81 992 12 481 37 335 78 199 52 415 5 41 59 506 96 461 63 724 55 938 69 51 6 299 21 618 73 50 75 470 9 445 71 340 95 844 72 57 84 568 50 567 60 264 57 857 51 250 3 603 40 756 17 556 58 798 29 245 56 903 42 770
78 967 33 28 72 806 88 728 59 44 45 982 82 824 11 26 85 978 24 791 90 796 32 829 26 591 50 582 9 810 13 750 5 738 34 571 20 439 10 922 68 273 23 752 41 82 38 667 65 978 83 132 54 347 51 652 49 162 77 230 95 460 29 266 27 940 91 68 99 247 48 750 75 50 4 935 0 582 1 963 43 399 6 722 31 994 53 313 57 701 17 704 86 795 8 35 18 169 3 304 67 127 42 219 12 332 84 310 64 894 39 208 93 797 25 191 98 801 28 521 22 922 47 624 16 562 69 889 80 358 97 107 46 487 81 599 61 828 21 223 74 417 71 520 87 985 19 778 76 673 73 739 89 56 58 118 44 353 30 177 60 903 79 262 96 16 2 479 94 478 35 92 55 911 66 922 40 488 92 224 63 233 14 526 70 962 7 630 37 160 62 411 36 640 56 637 15 10 52 996
59 791 76 704 0 907 66 565 90 629 17 42 79 83 43 656 20 780 18 59 95 440 19 228 2 574 36 273 96 294 11 116 7 771 46 37 34 763 70 567 85 685 1 100 10 64 93 600 33 260 42 390 37 865 31 220 15 270 49 230 47 285 26 180 44 158 57 278 65 880 91 662 88 45 73 143 53 518 55 484 56 814 40 450 4 779 23 65 87 411 64 46 22 518 16 667 50 894 97 958 72 372 54 122 9 818 83 790 25 760 69 475 60 559 48 578 84 824 77 161 98 916 63 899 62 611 35 577 29 646 45 847 52 918 12 552 30 79 27 212 61 566 78 515 39 282 75 265 13 383 86 371 8 739 74 632 80 219 94 771 3 619 92 140 82 303 41 47 99 233 6 723 28 247 67 843 89 941 38 88 68 754 71 477 24 69 5 480 21 832 51 976 32 642 58 814 81 583 14 53
50 349 43 741 13 365 69 920 33 43 32 930 45 608 34 749 66 40 62 956 29 433 54 526 74 872 87 673 21 744 82 834 30 288 61 646 80 280 40 27 31 754 88 978 77 11 16 667 89 527 97 104 10 360 4 444 65 951 81 199 1 320 76 715 99 477 26 735 35 841 51 608 57 142 22 34 28 810 94 325 15 480 48 381 38 253 84 880 19 478 53 146 90 898 37 311 98 105 41 587 92 176 25 119 85 339 86 861 93 286 59 689 73 277 95 975 56 192 18 274 49 25 6 757 47 149 52 829 63 705 91 221 12 45 58 271 14 566 83 741 42 424 60 990 20 445 70 103 79 762 72 247 55 580 0 363 71 18 5 835 7 410 75 143 24 394 36 757 39 444 27 501 64 105 2 658 46 635 9 881 23 515 17 902 11 171 8 118 96 138 68 359 44 935 67 892 3 718 78 336
6 480 22 136 98 280 29 492 23 845 9 527 88 364 87 413 51 203 56 880 63 604 5 880 33 29 61 566 20 714 21 399 50 448 79 198 55 718 43 715 4 381 42 843 41 789 28 979 93 897 30 460 83 730 80 309 1 858 47 103 39 718 62 224 0 247 34 756 40 108 45 4 49 834 84 465 67 663 89 759 86 314 35 53 12 724 52 988 81 416 91 714 54 84 27 26 90 331 13 204 44 322 10 222 31 607 37 961 97 67 36 478 17 177 60 860 25 35 2 228 76 613 92 634 72 211 38 99 24 40 85 472 95 640 15 344 57 298 65 967 96 608 69 528 75 267 64 126 53 78 8 642 16 190 73 162 94 301 59 281 3 42 66 587 14 616 7 593 11 453 32 750 71 600 26 411 68 196 48 643 18 839 58 94 99 734 46 714 77 425 78 164 82 238 74 599 70 610 19 222
94 535 6 335 53 442 30 813 99 850 51 958 10 13 44 150 4 50 49 975 95 64 87 201 68 961 62 111 24 926 38 743 17 555 14 622 84 280 9 357 58 792 1 635 29 362 80 289 46 128 66 378 72 978 25 216 15 302 64 837 2 36 57 593 40 687 97 109 55 497 77 538 59 972 81 259 60 231 34 629 91 714 26 839 96 161 20 982 83 819 21 212 23 534 61 116 31 790 33 502 89 959 11 777 5 849 48 433 0 554 37 592 19 830 32 799 74 972 13 146 69 548 92 325 50 419 22 741 86 196 42 588 12 202 65 394 75 284 7 103 71 13 35 169 70 217 56 853 43 732 3 627 47 957 82 709 36 5 63 804 27 376 98 289 67 10 79 723 90 250 28 977 52 417 88 431 76 446 16 780 41 290 39 183 85 691 78 757 18 51 93 198 54 308 73 872 45 352 8 298
14 399 72 144 75 926 47 760 0 539 51 134 4 14 57 693 17 442 9 544 66 591 1 67 37 814 59 107 8 172 42 390 64 336 29 22 23 477 76 290 25 339 18 390 89 73 93 251 77 55 26 311 7 456 41 312 92 66 67 950 46 471 95 629 35 561 91 736 81 797 98 556 54 652 56 925 20 402 94 912 68 175 65 247 73 864 11 709 79 52 70 105 86 473 31 15 2 558 28 390 53 847 32 125 60 473 34 240 19 51 84 954 44 973 38 833 5 542 63 8 80 938 90 193 78 675 61 105 74 741 3 476 10 109 52 739 27 480 88 567 33 404 97 503 99 855 71 919 69 323 21 911 62 726 40 390 45 493 82 609 55 457 96 644 13 54 39 701 49 764 43 478 22 758 16 87 24 369 58 109 12 768 6 321 15 239 85 845 83 681 30 376 48 487 50 120 36 795 87 776
80 394 26 495 22 969 72 479 62 175 36 460 23 565 66 156 38 577 75 703 35 573 46 802 93 76 4 603 0 493 87 356 82 952 3 908 99 837 21 775 14 238 84 112 19 195 64 590 57 535 52 791 42 852 43 558 61 364 78 560 67 675 29 623 9 864 28 465 71 236 27 876 81 98 88 194 40 738 59 263 55 991 94 39 15 676 7 996 73 236 2 993 58 415 65 920 45 113 12 472 48 933 90 317 37 552 85 510 50 491 49 485 10 949 89 90 77 560 51 657 25 736 30 480 17 649 53 685 6 285 18 922 39 721 13 329 47 845 60 101 86 318 1 278 31 725 5 11 76 719 91 859 34 468 54 272 33 321 69 644 92 395 83 667 68 441 32 590 79 413 24 787 11 355 97 161 20 341 70 907 16 233 8 282 74 86 96 532 56 184 98 300 41 781 95 405 44 629 63 339
93 556 18 201 5 988 39 405 11 808 51 694 78 312 75 668 71 753 4 85 43 519 42 636 89 42 37 283 64 373 24 286 70 862 73 875 1 777 14 423 31 339 66 261 77 196 28 664 46 683 55 967 23 557 88 994 8 964 56 879 50 242 97 62 34 641 95 82 91 730 65 150 59 802 32 28 47 157 68 923 57 751 12 116 82 332 63 556 10 754 2 11 94 437 96 760 49 177 86 858 83 943 80 721 52 755 6 597 85 716 19 909 20 946 87 607 27 500 26 66 79 238 38 267 74 334 98 549 54 187 58 284 33 306 13 518 41 721 60 354 92 905 36 636 53 761 15 505 7 110 72 921 40 279 17 664 99 342 30 73 22 354 45 371 21 930 9 581 67 337 84 862 69 494 62 430 16 640 0 22 44 785 25 832 90 192 76 445 81 229 48 517 35 500 3 882 61 665 29 650
82 295 64 331 30 969 98 834 87 11 33 856 95 431 22 613 58 525 6 797 15 555 60 637 24 604 83 596 51 454 32 677 9 313 39 476 14 652 3 327 80 416 77 482 2 272 29 96 97 588 35 498 62 9 78 801 49 304 8 522 85 498 65 85 47 82 5 515 96 856 13 682 67 266 17 29 40 804 55 358 88 832 92 119 12 232 43 1000 10 332 48 127 11 454 16 807 99 87 46 220 69 468 42 707 90 759 37 573 26 244 84 438 71 967 38 893 53 680 27 566 63 845 25 110 89 491 52 843 79 92 18 911 1 42 36 167 23 690 59 356 50 97 81 807 93 244 41 656 66 714 74 701 21 894 86 794 68 520 28 694 19 391 61 9 34 601 45 895 0 1000 57 348 20 210 44 791 72 157 73 291 94 101 76 216 70 628 7 92 91 6 31 648 54 259 56 587 75 187 4 167
24 158 84 457 76 809 6 716 13 997 69 63 17 243 63 96 19 596 10 703 96 70 94 222 41 165 11 887 73 880 47 54 87 200 80 924 62 934 28 253 31 378 29 551 12 189 91 987 81 619 97 846 20 592 86 616 64 609 93 801 50 368 74 963 90 475 18 903 27 82 61 201 5 64 57 326 34 625 7 367 56 485 16 643 83 917 51 140 46 949 70 723 85 772 53 461 38 506 1 527 88 988 43 14 49 794 68 965 32 410 95 130 44 886 66 721 52 629 59 680 26 388 4 552 22 412 67 442 98 908 30 412 0 486 55 546 33 39 72 321 58 144 37 140 60 659 23 954 25 232 71 666 21 779 8 249 82 353 48 840 42 507 36 74 54 535 39 973 79 602 35 226 92 602 3 426 15 584 65 673 77 200 78 234 89 887 9 849 40 955 75 14 99 406 2 770 45 665 14 516
58 423 75 68 45 250 14 947 86 378 81 456 9 5 54 574 55 115 66 268 13 835 94 699 18 935 90 360 92 989 16 782 44 380 64 433 43 800 49 398 95 806 37 466 77 702 5 468 85 517 31 674 33 193 50 828 67 540 27 943 46 649 84 978 19 669 29 236 40 645 88 2 87 111 93 441 6 678 30 579 24 161 34 800 11 126 57 321 12 897 53 783 4 136 51 277 96 869 17 135 79 489 25 692 78 411 21 848 65 83 80 209 99 892 8 759 62 3 60 935 42 891 23 261 38 769 63 143 83 563 89 237 47 572 35 987 72 310 48 537 20 264 28 501 10 866 1 505 69 303 97 110 0 517 98 562 59 140 61 807 22 306 3 55 91 472 41 317 71 724 52 455 15 3 26 565 73 959 68 114 2 572 74 148 36 694 39 145 56 196 76 601 7 254 70 273 82 468 32 450
90 74 62 820 3 711 1 736 59 536 11 932 21 57 8 56 44 456 95 12 55 239 73 6 16 293 34 502 19 977 49 952 89 804 91 802 88 850 75 972 61 34 94 450 43 584 45 575 20 986 9 559 30 735 97 428 17 907 5 982 23 640 48 341 58 655 78 557 82 206 77 496 70 560 22 397 64 169 76 377 33 782 18 691 87 83 83 120 93 292 56 518 68 200 37 807 46 456 29 79 60 803 86 795 13 776 39 976 32 212 28 180 74 66 85 995 27 990 66 682 54 828 36 136 38 948 71 734 67 443 96 906 31 331 84 658 80 743 65 390 81 898 15 406 52 722 63 569 14 726 24 64 4 361 0 14 10 450 35 199 57 531 42 841 26 812 47 572 7 695 40 866 41 939 79 798 50 995 99 897 51 972 92 40 12 399 6 770 72 460 2 633 25 783 98 13 69 144 53 432
58 263 74 622 86 48 84 890 29 473 80 972 70 474 28 794 9 802 19 279 47 250 20 747 43 490 22 859 59 135 49 525 17 962 10 44 5 801 12 825 55 816 96 796 67 254 23 163 71 62 35 488 15 981 66 147 27 345 45 60 14 642 89 56 8 437 36 878 90 359 46 586 82 590 92 726 78 979 57 714 83 585 60 544 40 748 73 216 85 961 62 818 26 817 76 817 30 277 33 160 88 738 54 531 25 166 41 522 61 505 18 438 94 823 2 79 37 865 99 328 50 669 63 129 38 164 91 725 21 806 95 580 42 403 64 682 77 30 11 596 7 439 32 332 53 92 39 210 72 973 48 690 97 331 24 866 56 541 0 204 68 988 87 245 31 363 65 278 44 313 69 134 3 398 1 165 93 804 34 418 75 695 4 148 51 382 6 777 16 100 79 475 98 372 52 692 81 329 13 637
82 420 60 930 85 24 38 661 88 173 92 483 3 95 24 628 64 916 50 960 15 880 14 554 25 499 45 436 27 911 54 23 22 468 69 99 73 844 23 820 96 907 17 38 36 176 0 194 19 185 28 80 47 780 65 790 11 821 10 193 66 108 21 728 93 741 97 772 2 947 44 623 62 634 9 622 76 897 7 724 35 753 5 470 13 407 84 455 46 862 18 27 31 594 75 369 34 827 33 847 95 118 4 759 91 935 51 166 72 34 63 95 6 145 26 82 68 265 30 619 20 235 89 151 32 409 99 247 98 828 74 302 70 236 49 632 29 798 16 640 61 884 52 635 86 150 57 824 55 900 79 639 8 321 80 942 58 969 59 9 83 459 42 852 71 663 67 298 39 819 90 598 41 352 56 959 81 243 77 75 48 431 12 412 53 740 1 130 43 195 87 405 78 694 94 739 37 143 40 451
72 156 70 684 66 614 53 656 85 734 46 172 74 123 96 791 89 264 61 592 79 999 6 963 68 752 57 159 63 100 52 586 64 317 31 523 14 494 23 541 0 691 19 407 1 649 49 759 35 50 27 648 2 246 75 895 4 558 60 225 62 783 40 764 92 146 26 47 69 313 94 885 55 910 11 781 90 106 18 930 15 719 93 749 97 8 9 850 80 597 16 380 13 897 95 793 86 744 91 49 34 480 44 246 45 499 3 106 30 253 43 23 25 947 98 682 73 998 17 209 87 105 42 107 21 185 56 328 12 131 5 268 33 172 77 406 51 585 47 239 54 115 65 828 39 666 8 386 24 696 37 723 71 63 58 127 7 9 38 565 41 887 84 274 36 883 32 93 88 530 10 807 78 405 67 592 83 898 81 774 50 655 20 910 48 155 76 964 99 681 59 825 22 866 82 975 29 704 28 145
43 939 71 261 13 955 2 889 84 429 90 474 73 972 1 521 86 929 72 684 70 482 49 321 20 960 62 308 12 938 3 407 83 674 22 556 57 110 53 950 67 306 88 159 74 622 5 203 33 446 51 985 24 411 46 125 25 637 0 949 59 955 97 664 85 946 76 653 18 14 42 877 95 293 40 865 60 735 4 90 6 824 36 647 66 606 93 929 56 430 47 883 98 882 81 584 39 575 91 259 8 460 78 61 14 377 87 378 26 374 58 380 41 305 7 431 45 58 11 422 54 295 48 33 52 720 82 239 35 279 80 57 61 111 96 701 27 252 28 20 69 421 17 224 31 519 94 508 64 394 92 418 63 133 38 674 9 926 55 636 65 838 79 369 99 890 23 170 30 786 50 402 19 316 68 100 15 598 37 448 29 756 16 82 75 140 21 271 44 899 32 396 77 449 10 270 89 564 34 339
70 527 74 222 80 666 99 815 8 419 67 318 4 665 7 814 48 433 35 109 60 33 77 758 31 715 76 163 88 509 84 559 93 265 25 867 41 354 52 88 63 42 91 273 40 275 78 940 23 464 20 892 6 41 24 545 26 89 28 345 30 47 90 645 44 970 36 236 85 915 68 197 43 23 92 835 5 153 62 195 46 30 19 528 3 338 56 915 69 449 29 243 17 601 82 82 79 161 73 546 50 54 47 884 11 96 34 894 65 980 21 672 54 63 32 220 95 85 1 794 98 942 94 308 33 325 37 414 64 234 59 913 39 499 10 116 38 176 22 741 72 460 14 468 18 800 89 353 55 130 12 910 86 821 15 54 83 386 71 758 58 448 27 851 57 451 0 251 87 204 51 227 66 418 96 91 16 765 13 266 9 171 42 213 97 162 49 916 61 666 81 498 75 129 45 426 2 719 53 912
81 585 94 409 68 687 99 645 88 523 32 673 54 423 40 716 65 218 15 560 24 956 50 31 47 465 35 56 23 150 1 530 49 867 92 332 28 971 48 967 12 742 77 770 37 239 26 908 61 273 20 964 63 345 53 725 21 396 87 209 5 689 56 734 44 479 39 444 89 670 57 258 30 475 96 670 29 620 27 105 66 556 34 285 97 282 4 41 60 352 33 207 51 82 17 220 43 873 83 972 59 249 10 914 22 782 0 864 58 342 11 27 85 32 14 914 78 23 46 675 36 424 8 181 75 247 6 306 52 942 90 704 86 125 25 279 79 484 72 803 42 998 76 16 19 321 62 112 69 585 7 313 18 569 9 964 84 307 71 991 67 305 93 569 64 793 41 495 31 937 13 481 2 803 3 999 73 986 55 89 91 153 98 801 45 615 95 608 82 212 70 624 16 273 80 706 74 575 38 464
47 682 54 125 92 871 82 286 25 858 14 263 28 533 65 513 71 808 80 906 81 197 78 508 87 304 62 253 8 519 69 802 5 427 93 737 29 682 50 156 38 372 68 653 44 72 20 753 31 415 59 70 83 5 74 851 30 788 27 966 4 961 48 442 11 777 40 663 12 405 2 575 58 38 57 213 55 394 15 167 18 49 66 837 9 997 70 386 37 65 61 614 63 814 7 319 96 144 45 115 21 200 97 414 84 930 36 921 0 435 23 169 91 922 73 851 35 789 26 720 86 588 16 368 43 495 32 464 76 21 13 982 77 107 10 431 39 270 95 605 41 724 64 198 85 248 88 250 52 654 79 907 89 481 46 726 1 444 49 82 51 596 90 867 94 352 17 1000 56 703 33 875 34 612 19 844 67 982 6 292 75 856 99 258 53 117 24 716 98 845 72 477 22 754 42 460 3 22 60 425
98 489 64 236 96 710 40 962 41 353 60 140 2 508 68 628 7 75 48 98 76 339 20 128 49 691 6 213 43 838 78 167 95 888 10 637 32 321 22 126 1 397 53 164 92 482 99 262 91 634 36 717 0 566 79 935 18 532 88 48 62 201 94 313 16 897 26 903 5 997 3 983 13 400 44 224 38 123 74 632 89 932 69 495 73 848 85 459 37 482 15 574 42 238 56 894 17 536 54 636 24 804 84 995 82 565 46 600 55 784 71 24 39 647 59 857 97 864 8 682 77 888 65 788 63 688 80 621 25 154 30 912 47 109 66 362 31 841 52 617 33 328 93 381 14 512 45 855 35 390 11 489 9 931 57 434 19 149 29 523 4 955 70 972 23 177 61 304 86 457 12 155 67 45 72 340 34 386 21 586 58 541 75 984 28 672 83 468 81 319 51 599 50 265 27 52 90 226 87 885
73 712 12 803 18 934 67 732 74 810 98 375 87 755 39 533 10 107 63 996 22 214 83 488 51 855 95 97 62 406 30 575 54 500 43 370 23 341 56 69 72 692 21 462 45 450 92 534 41 441 20 100 61 331 11 611 49 729 66 335 9 39 17 278 94 609 16 235 35 369 96 804 71 222 25 458 15 41 2 355 47 694 60 360 85 413 86 817 68 293 24 831 88 717 93 798 46 108 28 816 8 636 38 680 0 260 32 7 69 202 7 409 48 552 77 353 44 950 34 839 81 399 78 437 53 257 65 928 64 169 4 292 40 750 91 351 50 825 76 126 89 413 52 7 57 761 75 659 99 359 33 787 1 972 27 986 59 299 5 312 3 324 84 993 19 527 55 344 6 523 70 2 26 899 80 772 13 519 82 631 36 335 31 461 14 63 97 82 29 764 90 975 42 930 79 747 58 344 37 394


==> anc/Large-TA benchmark/tai_j100_m10_1.data <==
100 10
5 493 4 528 3 173 1 168 0 737 8 214 6 626 2 61 7 31 9 862
7 453 1 481 9 764 3 594 4 916 2 250 6 219 0 777 5 967 8 832
5 251 6 351 8 706 4 612 1 268 9 496 2 186 0 267 7 750 3 558
8 430 0 608 1 537 5 675 9 596 4 191 6 819 7 752 3 684 2 607
8 321 6 563 0 381 7 119 1 861 9 375 4 394 3 729 2 144 5 797
8 33 4 587 1 485 5 809 9 304 2 938 0 146 6 912 7 12 3 97
7 547 6 556 1 319 9 240 0 997 2 818 4 229 8 704 5 332 3 435
6 660 1 690 3 785 7 166 0 453 4 711 8 691 5 87 2 179 9 850
0 656 5 528 7 119 9 290 1 449 6 893 8 757 4 540 2 104 3 430
8 23 7 245 2 190 3 478 9 253 0 284 5 485 1 385 6 813 4 478
0 727 4 634 3 740 8 379 6 802 2 513 5 209 1 678 9 664 7 516
9 786 2 779 4 471 3 325 8 454 6 512 1 865 7 105 0 14 5 494
3 521 0 528 5 992 9 713 2 747 8 552 4 874 7 682 6 566 1 652
4 888 1 982 2 234 9 522 0 434 8 375 7 416 5 546 3 900 6 88
5 378 2 819 7 115 1 238 4 119 3 815 8 713 9 650 6 907 0 639
7 846 9 739 6 185 1 497 4 115 5 409 3 190 8 333 0 556 2 516
7 788 1 48 2 977 4 107 3 863 5 415 6 208 0 248 9 151 8 709
9 515 2 360 3 491 5 623 6 362 0 129 8 638 4 29 1 461 7 556
4 561 7 987 1 937 2 609 3 757 5 870 0 516 9 658 8 795 6 258
0 37 8 896 7 10 5 447 6 453 2 385 4 403 9 437 1 268 3 492
4 700 9 972 5 802 6 731 2 112 8 246 3 259 1 870 0 56 7 720
5 870 4 553 9 544 7 867 3 850 2 371 1 552 6 737 0 606 8 367
6 29 0 739 2 507 8 864 7 332 9 48 3 631 1 686 4 10 5 703
6 977 2 533 0 843 7 541 5 949 8 244 4 229 1 10 9 739 3 595
4 152 9 302 3 672 8 917 7 428 2 73 5 968 1 301 6 991 0 648
5 237 7 5 8 218 6 292 4 113 2 906 3 670 0 748 9 789 1 155
2 968 7 122 1 420 8 969 9 943 5 819 4 375 3 448 6 182 0 752
1 645 2 994 4 74 3 674 9 854 0 333 6 793 8 370 7 116 5 939
9 365 4 103 0 895 1 64 8 988 2 800 3 99 6 201 5 581 7 353
1 185 5 239 8 809 4 66 9 439 3 650 2 380 7 59 0 476 6 266
0 479 2 484 1 964 4 497 8 59 3 768 7 236 5 333 9 819 6 66
1 299 3 465 2 918 0 808 6 30 8 611 7 904 9 276 4 190 5 512
3 437 7 42 2 455 4 940 0 9 8 659 6 448 5 990 1 799 9 567
3 666 2 687 5 59 7 522 8 662 6 395 9 822 4 885 1 792 0 488
3 438 9 453 6 754 4 611 5 895 0 1 1 142 7 755 2 474 8 940
0 948 3 957 2 385 8 251 1 620 7 862 9 172 5 289 4 433 6 695
2 403 1 709 9 587 8 570 6 552 0 29 4 14 7 635 3 759 5 388
6 548 3 402 0 574 1 863 8 764 2 877 4 955 7 173 5 5 9 11
3 455 7 668 2 867 0 755 8 773 1 473 5 924 4 794 6 958 9 383
7 848 9 443 2 604 4 649 0 867 1 864 3 273 8 898 5 489 6 175
5 187 9 249 0 124 3 809 2 942 8 307 6 677 1 860 4 615 7 752
1 629 3 471 9 121 2 592 0 62 8 862 5 766 6 518 4 643 7 827
7 202 0 354 2 160 9 628 6 239 4 997 8 640 1 701 5 329 3 805
7 905 6 810 9 430 5 657 8 318 0 942 1 404 4 494 2 385 3 418
9 126 2 7 7 970 3 581 1 20 4 771 6 9 5 993 0 551 8 648
2 428 4 854 0 206 8 566 7 653 9 40 1 967 5 855 3 707 6 844
8 949 7 82 9 124 0 976 3 483 5 710 2 908 1 840 4 410 6 892
9 76 4 604 6 13 2 549 1 490 0 470 7 86 3 18 8 872 5 474
7 556 1 275 6 916 4 415 0 492 8 471 2 764 3 682 9 945 5 50
3 779 7 425 9 82 2 173 8 900 5 973 1 6 0 886 6 514 4 672
9 6 1 704 8 138 5 838 3 991 0 542 7 983 4 145 6 834 2 849
8 351 9 12 7 850 1 714 5 54 4 569 2 922 6 360 0 423 3 462
9 384 6 122 8 994 4 681 5 514 7 905 0 751 3 397 2 523 1 941
3 382 4 77 8 330 5 840 0 464 6 732 2 968 1 87 9 141 7 167
3 740 0 532 9 827 4 579 8 660 1 273 7 975 2 952 5 274 6 935
3 12 1 959 9 33 4 804 6 517 0 456 2 562 5 403 8 560 7 459
8 727 1 581 9 210 4 744 6 323 3 310 7 145 0 275 2 61 5 251
9 161 6 663 4 815 3 206 8 782 7 107 2 967 1 684 0 419 5 489
4 593 0 302 5 782 1 539 9 246 6 59 8 128 3 337 2 222 7 407
3 492 4 573 0 750 5 876 1 506 7 248 2 877 6 807 9 145 8 661
6 577 4 462 0 191 3 467 9 81 5 325 1 598 7 712 8 862 2 279
8 350 9 64 6 539 4 330 3 648 5 189 0 574 2 747 1 174 7 744
6 354 5 881 4 477 0 190 2 594 9 133 7 396 3 71 8 188 1 63
2 548 4 375 0 960 7 308 5 531 1 775 8 628 9 531 3 718 6 70
6 93 0 399 2 883 9 440 4 316 7 134 3 289 5 521 8 634 1 257
9 524 8 595 4 922 5 788 3 584 7 186 2 370 1 221 6 946 0 393
3 668 9 497 8 78 7 678 5 111 2 162 0 152 4 464 6 189 1 381
6 442 0 617 3 321 4 247 2 295 9 478 7 608 1 512 5 658 8 979
0 865 8 871 1 582 2 27 6 321 4 749 7 386 5 853 9 143 3 191
4 248 8 859 9 1 6 130 0 419 2 44 1 257 5 691 7 307 3 497
6 168 2 446 4 263 8 621 9 854 5 36 1 805 3 669 0 163 7 730
6 280 1 135 3 204 2 644 9 599 7 599 5 357 8 864 0 78 4 211
4 303 5 863 6 427 3 264 1 295 0 598 7 120 2 495 8 19 9 195
2 64 8 7 9 881 4 668 7 231 1 302 6 798 5 816 3 34 0 914
5 776 3 689 2 88 8 505 7 297 9 1 6 700 4 1000 0 600 1 825
6 136 4 393 3 78 8 361 2 231 5 469 0 545 7 377 1 279 9 97
1 152 3 702 7 858 9 54 5 444 8 329 0 112 4 936 6 695 2 769
5 882 6 192 7 293 2 145 3 437 0 381 9 395 8 267 4 312 1 541
7 568 6 436 5 780 1 345 9 558 4 145 8 16 2 286 3 901 0 871
5 62 2 600 7 301 6 961 8 678 9 521 3 333 4 578 1 804 0 375
8 973 7 954 5 80 6 660 2 116 9 173 0 786 4 535 3 903 1 863
3 848 9 687 1 815 4 772 0 622 6 16 7 110 5 460 2 777 8 886
4 957 9 483 1 824 5 830 2 781 0 7 3 279 6 692 7 480 8 738
2 129 8 719 9 363 6 280 4 577 1 289 3 795 7 770 0 741 5 419
9 904 3 825 0 792 8 133 4 554 7 214 1 771 5 986 2 351 6 517
9 239 6 482 4 543 8 75 0 697 2 689 5 148 1 740 3 370 7 797
0 857 3 999 2 362 9 812 7 253 6 46 4 593 1 636 8 596 5 748
8 810 9 349 6 403 7 243 3 148 1 737 0 190 5 246 4 581 2 747
3 231 8 801 7 566 5 989 2 605 1 697 4 861 0 795 9 135 6 685
8 363 3 341 7 779 1 707 5 131 2 19 4 760 0 536 6 635 9 504
8 380 3 343 0 171 2 833 4 11 9 323 7 887 6 415 1 317 5 832
6 586 8 135 3 194 4 571 9 129 2 499 1 644 7 65 5 441 0 842
3 737 9 205 6 94 0 530 8 756 7 875 1 937 2 638 5 215 4 594
0 468 2 90 3 351 5 135 7 573 8 587 9 460 1 580 6 166 4 316
5 404 6 135 8 349 4 483 7 619 1 854 9 437 0 146 2 824 3 609
6 271 7 193 8 487 2 680 3 406 1 952 4 406 5 51 9 342 0 250
5 543 8 305 0 280 6 318 7 697 1 791 4 829 2 991 9 579 3 82
8 20 0 347 1 934 2 184 6 794 5 257 7 654 9 569 3 581 4 67
8 829 0 899 7 813 6 835 5 284 3 83 2 760 1 402 9 575 4 159
4 776 8 700 1 235 0 895 3 690 9 543 2 926 6 885 5 438 7 585


==> anc/Large-TA benchmark/tai_j100_m10_10.data <==
100 10
5 868 4 575 0 975 8 47 7 804 1 437 3 858 6 71 9 436 2 111
8 595 9 677 3 147 1 710 4 854 5 848 6 841 7 449 2 141 0 686
6 279 5 146 0 13 7 895 1 161 9 901 8 321 3 830 2 921 4 579
1 946 9 191 3 673 5 899 0 504 6 691 4 37 8 871 7 879 2 25
8 154 9 204 6 448 1 576 3 527 0 179 2 331 7 999 5 119 4 324
1 38 5 45 2 479 8 291 3 941 7 804 9 650 0 331 6 670 4 247
0 39 9 70 2 15 3 973 4 987 7 902 8 303 1 942 6 73 5 262
5 453 6 850 8 35 4 714 9 537 3 529 1 451 2 125 0 157 7 77
1 2 9 514 5 56 7 203 6 812 0 106 8 319 4 417 3 399 2 587
1 616 5 873 4 902 0 969 8 300 7 915 2 246 6 934 9 496 3 202
5 276 8 182 9 721 1 356 2 664 6 942 4 25 0 557 7 339 3 186
2 250 4 797 7 464 1 373 9 62 0 165 5 546 3 251 6 289 8 58
3 258 7 635 2 132 4 800 1 507 6 24 5 894 8 759 0 165 9 303
9 616 1 203 5 921 8 834 2 246 3 877 0 823 4 179 6 957 7 823
9 794 7 900 6 317 1 13 5 437 8 419 3 309 4 79 2 389 0 132
9 302 8 483 2 962 6 22 0 765 7 775 1 258 4 383 3 120 5 508
5 68 1 803 9 995 2 598 3 622 6 840 7 159 0 1000 4 964 8 109
2 265 4 692 9 862 7 785 5 627 8 536 0 772 3 63 1 985 6 764
6 528 7 359 1 577 4 288 0 984 2 680 5 328 3 211 8 183 9 442
9 133 7 774 2 928 8 288 4 461 3 510 5 982 1 610 6 26 0 808
6 978 9 945 5 880 2 479 3 257 1 115 4 126 7 346 8 345 0 654
2 813 0 801 5 129 8 497 9 65 1 85 4 906 6 150 3 968 7 151
3 238 1 652 0 955 7 528 4 996 6 633 9 881 8 744 5 844 2 621
5 531 1 987 2 781 6 361 8 103 3 333 7 360 9 806 0 852 4 398
3 737 9 883 1 990 6 553 7 18 5 78 8 671 2 214 4 148 0 387
0 451 4 560 9 195 2 650 7 238 6 552 5 924 1 635 8 252 3 600
9 774 7 981 5 68 2 652 1 538 3 875 8 906 6 218 0 240 4 712
5 95 0 226 4 351 3 330 9 296 2 105 6 889 7 305 8 312 1 816
8 721 6 923 0 411 1 585 5 154 7 696 9 56 2 457 4 405 3 8
6 745 7 457 4 886 2 837 8 754 0 230 1 812 9 835 5 588 3 489
7 379 6 139 1 509 0 81 9 520 4 319 2 358 8 836 3 336 5 440
2 457 4 549 0 245 5 627 8 468 1 551 9 46 6 562 3 198 7 759
2 890 9 318 1 837 0 727 8 857 7 378 6 562 4 663 5 191 3 331
0 978 2 702 3 846 6 196 1 505 9 687 4 695 8 375 7 797 5 95
9 172 2 925 1 780 3 618 5 333 7 38 6 724 8 797 0 525 4 307
6 533 2 950 4 312 9 304 8 268 3 943 0 171 1 488 5 351 7 874
8 896 4 137 3 448 6 831 5 461 7 767 9 56 2 368 1 272 0 636
1 297 6 381 5 297 4 565 7 855 3 203 2 940 8 952 9 812 0 80
6 209 7 449 1 704 5 898 2 106 4 251 0 562 9 789 3 656 8 531
7 381 4 691 1 322 0 617 8 233 6 5 2 292 9 256 5 788 3 136
4 800 9 173 2 133 1 867 0 475 5 724 7 877 8 381 6 974 3 173
0 827 2 707 5 952 8 494 4 963 3 543 6 532 9 290 1 434 7 212
2 76 6 791 9 128 0 150 8 698 5 197 4 458 1 318 7 375 3 258
2 426 0 27 6 226 9 843 3 574 8 964 1 558 5 869 7 795 4 746
1 448 5 162 8 907 7 755 3 404 6 798 9 146 2 345 0 539 4 745
0 408 4 425 1 27 9 743 5 524 6 543 8 435 7 635 2 758 3 742
8 649 3 115 5 287 4 61 7 883 1 876 6 272 2 453 0 614 9 733
7 291 6 864 4 958 3 610 9 513 8 372 0 138 5 975 1 617 2 956
8 331 7 228 0 82 2 743 3 409 5 744 4 613 9 849 6 298 1 726
1 74 7 976 6 712 5 277 3 246 2 26 4 46 0 291 8 286 9 602
5 151 6 465 0 634 3 81 7 762 8 561 2 89 9 345 4 774 1 323
4 356 2 828 7 126 5 16 1 890 3 499 6 554 8 326 9 408 0 914
3 914 7 514 6 746 5 953 0 838 1 908 9 635 4 590 8 343 2 572
9 213 7 678 8 244 1 98 4 749 2 522 6 66 5 347 0 518 3 814
5 828 7 760 9 184 8 861 1 570 4 416 3 301 0 664 2 817 6 133
1 976 4 5 6 751 5 596 3 442 9 452 8 937 2 654 0 610 7 957
9 91 8 412 4 368 2 973 6 467 7 839 1 375 0 968 5 266 3 589
1 789 3 304 7 992 8 232 5 904 2 227 9 91 0 880 4 606 6 731
1 644 6 705 2 841 4 174 7 678 5 327 8 485 9 710 0 899 3 45
6 279 0 779 9 661 1 774 5 597 8 516 2 70 3 674 4 100 7 205
8 565 5 842 1 225 7 195 3 358 0 815 9 696 4 66 6 260 2 757
3 154 8 951 2 981 6 437 0 687 7 186 9 506 1 423 4 792 5 562
9 401 0 966 2 767 1 909 8 946 7 902 3 781 5 591 6 210 4 729
2 664 8 47 4 615 3 718 5 743 1 514 0 201 9 411 6 188 7 343
5 993 9 433 2 125 0 705 4 409 3 22 6 486 7 467 8 416 1 1
9 446 3 581 0 696 6 405 4 684 8 293 2 501 5 352 1 815 7 537
1 132 8 894 0 303 9 449 3 709 6 302 2 563 4 465 7 175 5 766
7 256 5 108 6 47 8 418 2 786 9 540 4 604 0 136 1 746 3 406
6 490 9 175 2 221 4 267 5 386 8 782 1 484 0 120 7 914 3 633
0 845 2 879 3 854 9 85 1 14 8 422 5 50 4 445 6 353 7 334
2 58 6 637 5 264 1 166 8 929 9 164 4 254 0 29 7 531 3 71
8 664 7 431 9 711 6 455 2 990 5 359 3 124 0 340 4 330 1 162
5 134 1 908 2 572 0 676 7 597 8 892 3 687 4 460 6 579 9 247
7 236 3 418 5 808 6 148 2 89 8 553 9 588 0 937 4 845 1 832
3 728 4 206 0 42 6 842 9 649 7 229 2 376 8 261 1 473 5 173
4 90 1 496 6 908 3 549 8 7 2 333 0 821 7 253 5 688 9 510
0 987 4 769 8 9 1 403 2 35 3 823 7 821 6 770 9 459 5 567
4 394 8 112 7 847 1 778 6 934 2 19 0 212 3 691 5 277 9 698
0 639 8 531 1 792 4 700 3 73 6 937 2 44 9 557 7 762 5 605
9 4 4 831 7 766 8 333 2 443 5 701 0 208 6 521 1 906 3 179
0 458 1 697 9 650 7 737 2 950 6 599 3 639 5 974 8 204 4 95
2 706 7 962 5 473 8 379 3 73 6 267 1 176 4 866 9 948 0 17
6 768 9 928 2 207 7 797 5 153 4 657 3 983 8 228 0 99 1 695
6 123 0 105 8 278 1 324 5 745 9 552 2 272 3 905 4 425 7 392
0 822 4 508 8 850 1 616 5 290 3 568 9 919 6 434 7 669 2 262
0 854 6 796 7 130 8 962 2 621 4 995 5 327 1 681 9 641 3 506
7 952 9 549 4 132 5 689 2 162 0 619 1 738 8 65 6 809 3 212
5 609 9 419 8 726 0 359 3 914 6 920 4 672 2 792 7 56 1 35
8 421 1 793 7 524 2 547 0 534 4 806 3 242 6 925 5 821 9 703
6 228 3 206 2 843 9 279 5 570 8 13 7 858 0 202 4 482 1 335
0 796 2 707 9 649 8 20 5 47 1 250 6 134 7 63 3 365 4 45
6 383 0 84 3 868 1 734 2 59 7 89 4 534 8 858 9 403 5 111
0 758 7 985 6 381 1 58 2 56 3 49 9 927 4 475 5 347 8 349
5 965 6 631 1 231 8 891 9 663 4 600 0 213 3 283 7 89 2 689
2 175 5 500 8 408 9 959 7 596 6 440 3 398 4 467 1 360 0 664
0 651 7 508 5 598 1 114 8 736 9 338 2 171 4 102 6 705 3 309
9 817 8 945 2 382 3 100 0 172 4 160 5 597 7 241 6 764 1 222
7 376 0 249 1 8 6 552 9 327 2 378 3 627 5 478 8 2 4 397
3 38 2 228 9 318 8 810 6 10 0 263 7 545 5 363 4 648 1 131
6 402 8 49 0 455 3 776 5 818 1 282 4 88 7 878 2 233 9 757


==> anc/Large-TA benchmark/tai_j100_m10_2.data <==
100 10
4 89 7 890 9 301 5 478 0 353 3 893 6 7 8 455 1 209 2 766
2 285 4 842 0 336 8 738 7 932 6 915 9 33 1 907 3 577 5 166
6 717 5 572 8 927 2 79 7 753 0 938 3 718 9 16 4 546 1 874
5 288 2 912 6 109 8 11 7 480 9 612 3 299 1 600 4 252 0 805
4 713 6 445 5 409 1 207 0 246 3 642 9 877 2 257 8 30 7 961
0 783 3 397 6 260 1 720 5 179 2 381 4 956 9 44 8 633 7 760
7 5 0 154 8 413 5 952 9 870 6 651 4 226 1 761 3 352 2 683
9 32 6 913 4 592 7 854 8 828 0 822 3 328 5 16 2 502 1 392
7 755 6 631 2 838 1 733 8 71 4 248 5 856 0 18 3 488 9 218
6 199 0 685 3 902 4 90 2 381 8 820 1 256 7 540 9 711 5 209
7 962 0 916 5 231 8 869 6 914 9 174 4 924 3 957 2 201 1 736
7 933 8 270 3 932 0 1 9 10 2 265 1 642 5 606 4 531 6 227
5 560 9 145 1 570 8 91 2 512 4 926 6 819 7 728 0 625 3 28
3 820 7 575 6 127 5 420 4 127 2 158 1 411 0 874 9 388 8 792
7 21 4 773 9 923 3 349 0 173 1 324 2 616 6 197 8 914 5 406
1 407 2 354 7 450 5 910 0 999 3 911 8 264 6 930 4 323 9 944
6 979 9 278 8 187 1 111 3 666 4 50 5 49 2 904 0 902 7 677
9 687 4 346 2 216 3 860 0 495 1 403 6 682 5 634 7 106 8 326
7 930 5 302 8 481 6 771 2 8 3 492 0 658 4 308 1 632 9 953
5 562 1 136 4 251 0 47 2 553 9 662 7 880 3 568 6 612 8 319
2 168 1 386 5 667 9 847 6 239 0 760 8 186 7 274 3 694 4 913
3 437 9 424 2 654 4 288 0 709 6 28 7 407 1 623 8 159 5 447
2 542 1 176 8 956 4 347 9 173 5 929 0 547 3 439 6 628 7 3
3 977 1 655 2 853 8 760 6 75 7 180 9 69 4 934 5 43 0 239
7 999 4 108 8 670 2 261 9 474 5 200 3 302 0 584 1 139 6 587
2 99 9 363 0 797 8 322 4 420 5 967 7 844 1 778 6 963 3 590
5 898 3 750 2 175 4 243 8 593 6 936 0 763 9 644 1 791 7 938
0 91 3 438 7 767 4 463 2 551 6 892 1 587 5 652 8 456 9 491
6 247 7 988 0 760 2 780 5 482 1 876 8 222 9 198 4 822 3 644
5 998 7 160 2 630 6 550 1 512 4 913 0 231 9 215 3 111 8 92
2 159 5 271 7 625 3 147 0 834 6 471 1 686 8 566 4 828 9 325
0 377 7 416 4 521 5 39 9 491 2 199 6 39 8 602 3 719 1 470
2 677 9 189 6 625 3 264 1 901 8 215 5 848 4 323 0 612 7 394
7 290 8 911 4 3 0 314 6 495 3 122 5 518 1 958 2 37 9 321
3 849 5 122 6 674 7 93 0 803 4 54 8 481 1 167 2 858 9 767
6 739 7 993 1 486 9 264 4 806 3 179 2 658 8 581 5 748 0 383
7 460 0 795 9 290 4 497 1 910 6 119 8 505 5 782 3 821 2 506
6 906 3 921 0 927 7 549 1 361 8 756 5 378 9 119 4 556 2 121
3 55 2 432 0 13 5 260 9 901 7 961 4 619 6 588 1 1 8 507
4 951 6 991 1 131 0 512 8 834 2 575 3 693 5 881 7 60 9 229
0 364 6 53 9 999 8 856 1 873 5 611 3 330 2 642 4 769 7 421
8 609 6 872 0 296 9 793 4 386 7 395 5 869 2 245 3 155 1 40
9 775 6 102 2 782 0 752 4 805 7 396 1 246 8 948 3 842 5 806
5 76 0 338 7 631 9 541 3 978 4 837 1 171 6 704 8 312 2 547
9 670 8 236 5 357 0 608 3 123 4 309 7 477 1 442 6 867 2 990
4 385 3 562 7 166 6 753 1 301 8 774 9 661 5 91 0 490 2 805
1 227 0 927 4 980 8 984 9 418 6 333 2 445 5 921 7 921 3 247
8 976 6 387 2 763 1 104 0 594 3 134 9 883 5 521 4 291 7 45
7 427 2 962 1 811 9 542 8 396 5 865 6 23 3 733 4 920 0 98
0 986 9 509 6 851 4 163 8 384 3 165 2 304 7 914 1 302 5 610
3 304 4 381 0 669 5 454 6 901 1 782 2 790 7 621 9 885 8 297
4 703 8 992 9 953 0 140 1 659 3 65 6 117 5 218 7 864 2 321
0 386 7 651 4 194 1 73 8 23 2 260 9 901 3 779 5 975 6 590
5 656 7 524 1 963 3 454 0 484 8 40 9 64 4 552 6 819 2 474
9 571 3 544 7 654 5 575 6 409 2 983 0 575 8 862 4 123 1 87
3 709 6 662 1 207 8 636 7 790 5 691 4 642 0 438 2 167 9 311
8 377 7 655 5 742 9 145 4 150 3 757 6 265 2 573 0 23 1 316
2 687 9 832 4 83 1 283 8 571 3 166 6 238 7 570 5 562 0 721
4 204 8 61 3 202 7 520 6 674 0 479 1 850 5 554 9 728 2 527
8 121 5 637 9 154 0 903 6 646 1 936 2 30 3 815 4 158 7 825
5 144 4 925 6 629 7 539 8 968 3 958 1 851 0 832 9 398 2 86
2 712 4 751 6 4 9 896 5 754 7 658 1 241 8 914 3 330 0 599
5 885 2 249 4 496 3 561 1 736 6 668 0 899 7 322 8 22 9 623
9 482 0 111 5 125 8 295 3 776 2 104 6 335 4 276 7 570 1 299
9 674 7 256 3 244 0 268 4 485 8 307 2 650 5 402 6 798 1 480
9 611 3 720 1 246 2 376 4 743 5 943 7 101 8 745 0 601 6 821
9 674 3 682 2 351 8 141 0 995 5 286 4 334 7 235 1 507 6 586
1 787 0 537 3 121 7 645 8 868 9 130 2 893 5 339 6 85 4 754
1 245 6 542 4 575 9 745 7 294 8 17 3 746 5 147 0 279 2 706
4 347 0 461 9 390 7 388 2 977 8 629 3 46 1 486 6 666 5 606
3 880 1 724 5 546 6 983 0 830 9 960 7 267 4 591 2 831 8 892
2 176 8 848 9 732 1 694 7 699 3 677 6 745 0 952 5 47 4 81
5 503 3 236 4 863 1 797 2 391 0 809 8 101 9 381 6 17 7 820
4 655 1 743 5 114 3 693 7 820 0 217 2 116 6 348 9 149 8 759
1 727 3 305 7 902 8 526 2 997 6 334 5 899 0 312 9 732 4 753
0 720 7 964 3 180 2 665 9 440 5 697 6 64 4 580 8 127 1 487
3 1 9 114 6 275 1 58 8 230 5 338 7 445 2 859 0 232 4 104
7 70 5 221 4 418 0 159 2 148 9 145 8 110 1 24 3 516 6 111
0 154 9 415 3 65 2 578 7 673 1 423 5 194 6 86 4 309 8 482
9 522 8 472 7 930 4 438 1 17 2 186 0 503 5 383 3 592 6 393
6 766 9 597 3 986 0 413 2 819 8 242 4 309 1 101 5 233 7 266
8 112 9 149 5 575 2 255 7 79 6 405 1 489 0 88 3 17 4 31
1 627 9 374 8 571 0 20 3 24 4 451 5 941 7 427 2 801 6 999
8 938 9 855 6 698 7 624 2 709 4 484 5 718 1 917 0 366 3 334
5 26 7 823 3 820 1 566 0 399 6 133 9 773 2 34 4 889 8 714
2 993 5 792 1 437 6 981 0 909 7 759 8 895 9 117 4 347 3 354
8 73 7 23 3 830 2 97 1 495 5 686 6 851 0 973 4 655 9 13
8 43 7 264 1 319 9 99 0 685 4 911 5 647 3 180 6 296 2 214
7 813 5 936 3 30 6 934 9 199 4 571 0 132 1 757 8 2 2 488
2 783 7 946 9 977 6 939 8 688 4 155 1 682 3 25 5 672 0 637
9 515 6 870 4 191 5 591 2 226 1 907 8 69 7 868 3 378 0 265
1 955 9 683 5 248 4 223 2 28 3 140 0 173 7 891 8 414 6 778
4 487 8 145 0 957 2 359 7 671 1 990 5 646 3 712 9 223 6 847
2 712 9 71 6 965 5 147 0 926 3 935 7 136 4 913 8 953 1 175
5 700 2 607 8 915 9 30 4 88 1 857 7 783 3 111 6 756 0 946
8 836 2 713 6 111 4 58 0 872 3 278 9 327 7 581 1 697 5 262
2 250 6 51 0 383 3 439 5 961 7 849 4 565 9 339 1 789 8 259
3 534 5 159 6 313 9 428 0 516 2 787 8 831 7 540 1 427 4 922
0 383 2 732 6 925 7 368 1 289 9 169 8 518 3 435 5 267 4 155
0 224 5 191 7 791 1 497 9 993 4 466 6 340 3 755 8 368 2 857


==> anc/Large-TA benchmark/tai_j100_m10_3.data <==
100 10
1 40 4 713 2 422 6 680 5 882 0 575 3 741 9 507 8 197 7 420
4 250 5 846 8 4 7 492 2 86 9 861 6 536 0 341 3 816 1 15
7 836 8 697 9 676 3 752 5 696 6 793 4 971 0 146 2 92 1 731
8 356 0 567 3 82 2 256 7 776 1 142 5 669 4 229 9 899 6 439
4 385 7 435 1 759 5 869 6 392 0 493 8 746 9 759 2 931 3 62
9 535 5 242 6 834 8 916 4 218 1 39 3 378 7 157 2 301 0 548
9 285 7 716 8 392 5 914 6 816 3 480 4 197 1 427 0 541 2 609
9 737 5 13 4 185 0 840 7 463 1 720 8 848 2 43 3 847 6 655
9 332 5 161 7 947 8 470 0 413 2 80 3 161 1 49 6 434 4 208
3 893 5 893 1 565 7 811 4 102 8 894 2 789 9 612 6 993 0 83
6 93 3 450 4 763 9 153 7 914 0 855 8 263 5 667 2 89 1 849
7 871 1 131 5 311 3 924 0 144 8 560 6 314 9 241 4 654 2 931
7 101 3 688 6 934 5 519 9 281 1 29 8 587 0 38 4 838 2 994
2 487 0 346 6 873 7 825 8 491 4 487 5 807 9 508 3 291 1 754
1 168 3 147 9 336 7 189 4 343 2 161 6 177 5 394 0 765 8 372
5 948 3 633 8 598 6 287 4 901 0 608 1 387 9 302 7 769 2 358
9 190 6 469 3 925 8 237 2 349 7 492 0 255 4 226 5 909 1 923
5 614 1 593 9 159 7 862 3 262 0 513 8 968 2 126 4 371 6 658
8 315 3 988 7 927 0 959 4 329 2 746 5 286 6 59 9 257 1 864
6 782 2 4 1 194 0 800 7 237 8 183 9 581 5 63 3 426 4 718
4 223 8 616 3 613 7 837 9 420 1 494 0 275 5 397 2 376 6 597
8 354 9 330 6 278 3 286 5 187 4 320 7 795 0 462 2 261 1 357
5 501 0 857 6 301 2 146 1 214 4 64 7 259 3 963 8 788 9 621
2 753 8 753 9 898 6 342 3 741 1 377 0 25 4 62 5 637 7 739
3 584 2 971 6 858 4 728 8 756 1 741 0 324 7 856 5 912 9 77
7 621 6 328 1 877 0 77 5 787 3 669 9 500 4 9 2 109 8 999
8 976 9 178 7 238 3 349 4 250 0 11 5 231 6 689 2 540 1 946
8 263 0 887 2 407 6 821 9 294 4 191 5 151 7 589 3 439 1 549
4 675 0 828 6 500 9 705 3 443 5 999 7 675 8 792 2 699 1 560
0 469 7 143 9 156 5 922 6 711 3 950 4 354 1 553 8 794 2 849
5 544 9 22 0 726 3 974 1 246 4 565 7 635 2 852 6 77 8 235
8 831 6 401 2 65 3 871 5 948 1 933 4 565 9 603 7 233 0 160
8 157 9 527 3 928 6 277 1 628 7 362 4 120 0 402 2 126 5 286
7 785 2 397 5 40 4 159 0 420 1 908 3 732 6 616 8 181 9 993
9 296 3 594 4 449 7 208 5 886 0 177 6 402 1 959 8 814 2 710
5 441 8 201 2 927 3 58 9 522 1 606 7 156 4 854 6 107 0 27
8 731 5 452 4 231 1 873 0 666 7 785 6 487 9 917 3 538 2 410
1 576 8 659 0 998 9 663 5 768 2 216 6 604 4 840 3 129 7 443
7 249 8 931 6 520 9 542 2 276 3 55 4 495 1 567 5 496 0 729
5 246 4 790 1 13 2 496 0 585 6 386 3 369 7 335 8 771 9 820
6 751 2 782 4 120 8 447 0 329 1 261 5 591 9 483 7 482 3 407
0 631 3 893 9 772 6 782 2 665 5 940 7 184 4 81 1 747 8 371
4 285 9 159 8 324 7 262 2 663 1 630 6 859 3 130 5 960 0 421
6 714 1 190 3 653 4 290 2 216 9 80 7 855 0 465 5 581 8 605
7 698 9 737 0 542 6 865 3 498 5 948 8 968 4 671 2 56 1 964
0 905 3 470 6 461 4 861 1 994 9 672 8 526 2 962 7 768 5 719
6 533 7 120 5 354 3 718 9 1000 0 353 2 821 4 338 1 699 8 510
1 235 7 500 2 8 0 316 4 491 6 980 5 743 9 409 8 529 3 26
3 712 8 467 1 198 2 652 9 517 5 998 4 826 7 703 0 413 6 272
7 686 5 164 3 227 2 683 6 598 8 418 0 301 4 398 9 787 1 417
3 592 7 272 0 719 5 482 8 809 4 306 6 585 9 632 1 438 2 888
1 473 5 442 2 243 8 948 4 430 0 465 3 521 9 518 7 490 6 433
1 817 7 572 0 7 2 133 8 398 9 426 5 547 6 843 4 760 3 887
2 38 8 881 0 796 4 91 9 252 6 355 1 433 3 544 5 134 7 243
7 621 8 645 3 267 0 507 5 910 9 25 1 164 2 569 4 669 6 690
5 869 1 72 6 893 7 682 8 736 3 343 2 10 4 338 9 451 0 392
4 412 6 38 7 457 1 863 9 978 0 709 8 7 3 613 5 443 2 35
8 236 1 608 3 127 6 644 9 595 7 416 5 436 0 183 2 718 4 361
5 262 4 365 7 656 1 624 8 878 6 109 2 76 9 36 0 74 3 158
3 828 2 27 6 205 8 272 0 554 7 630 1 557 9 487 5 906 4 585
7 459 5 493 9 144 1 899 3 416 2 770 8 886 4 310 6 754 0 203
5 358 4 284 3 262 6 612 7 942 9 983 0 239 1 539 8 537 2 490
0 796 1 939 7 689 9 321 4 456 5 169 2 187 8 273 6 11 3 567
6 171 0 190 3 150 7 819 8 902 5 248 1 476 4 307 2 743 9 945
9 204 2 815 1 553 0 653 7 522 4 202 6 283 8 62 3 445 5 678
7 97 5 308 1 987 9 260 0 687 3 277 4 601 6 141 2 961 8 358
6 455 9 544 7 597 3 958 8 584 2 433 5 218 1 499 4 927 0 985
7 570 8 60 1 420 6 672 0 187 5 282 3 646 2 524 4 707 9 732
3 819 9 660 0 353 4 206 1 779 6 445 7 785 2 228 5 971 8 808
2 199 9 336 5 373 3 135 6 453 0 142 4 452 1 242 8 447 7 729
6 613 8 187 5 972 3 916 0 977 4 169 7 823 2 151 1 279 9 461
8 899 3 539 9 534 6 151 7 333 1 716 2 200 5 267 4 323 0 402
7 219 4 550 9 475 8 332 2 273 5 255 1 110 3 938 6 471 0 660
5 867 8 341 3 506 4 298 6 879 9 693 0 229 2 64 7 178 1 286
8 455 0 937 2 622 5 880 9 522 6 76 7 441 1 82 4 750 3 762
6 777 0 267 8 468 7 171 3 663 1 228 9 599 4 845 2 420 5 525
5 724 2 770 4 112 1 634 7 930 0 636 3 753 6 354 9 44 8 240
9 104 8 100 5 604 6 21 1 728 7 207 3 466 4 231 2 144 0 596
8 601 6 180 9 208 5 954 0 59 1 218 7 72 4 886 3 571 2 868
1 643 4 188 8 704 0 727 2 90 7 486 5 617 6 637 9 678 3 208
9 499 7 85 3 373 8 414 2 200 0 860 1 349 4 675 5 234 6 676
2 975 5 903 6 686 8 887 0 995 9 347 1 371 4 417 7 577 3 660
7 465 8 776 0 232 3 770 2 590 4 609 6 879 9 612 5 211 1 143
1 656 5 99 4 510 0 610 8 917 3 399 7 17 2 474 9 322 6 705
2 927 8 615 0 666 9 502 3 407 1 783 4 22 5 900 7 241 6 978
4 944 5 404 8 285 9 134 7 238 0 861 2 875 3 66 1 737 6 297
8 420 2 265 5 917 7 702 3 616 1 477 6 275 0 859 9 489 4 508
4 498 2 404 5 69 3 700 8 965 1 572 7 353 6 575 0 94 9 631
3 160 0 563 9 39 4 657 8 875 5 129 2 393 6 846 1 578 7 207
8 53 5 887 2 265 0 380 1 824 3 526 4 869 7 816 6 965 9 134
0 862 5 470 1 346 9 369 7 415 3 878 8 995 2 648 4 168 6 747
0 149 9 985 2 605 6 950 4 403 7 432 8 71 5 357 1 165 3 628
2 456 5 396 0 759 4 924 3 860 9 126 7 630 8 590 6 707 1 904
0 420 9 932 1 562 5 410 7 620 8 644 6 258 3 259 2 354 4 251
2 184 9 600 4 657 0 277 6 723 7 640 5 952 8 131 3 829 1 199
3 487 9 625 5 152 7 109 2 915 1 979 0 818 4 123 8 889 6 347
9 443 1 97 7 679 5 378 8 595 4 151 6 438 2 649 0 289 3 574
0 988 7 738 2 454 1 537 9 622 5 112 8 223 3 405 4 570 6 471
5 321 1 707 0 346 7 850 8 231 6 582 2 749 4 424 3 663 9 326
7 831 3 281 9 587 2 95 6 449 0 562 1 276 4 942 8 419 5 139


==> anc/Large-TA benchmark/tai_j100_m10_4.data <==
100 10
0 784 9 873 7 318 2 718 4 219 8 541 5 9 6 556 1 869 3 381
4 380 5 620 6 335 0 612 8 691 2 704 7 283 9 86 1 783 3 208
7 961 6 853 0 907 2 325 8 174 4 254 1 159 3 811 5 345 9 960
9 534 6 964 1 147 0 996 5 846 7 274 8 891 2 440 4 379 3 989
8 659 6 198 9 728 4 882 7 850 2 226 1 187 5 716 0 567 3 184
6 572 3 556 1 199 0 547 9 554 2 532 4 907 8 707 5 170 7 146
5 465 6 558 3 245 7 32 8 397 4 775 1 156 9 631 2 315 0 963
4 98 5 156 9 828 7 464 6 687 1 435 8 195 0 752 3 165 2 584
7 339 0 292 4 1 3 549 8 207 5 852 2 751 9 644 1 533 6 466
1 178 2 494 3 151 7 182 5 935 9 29 8 816 6 604 0 749 4 644
7 640 4 362 6 59 3 46 8 596 1 381 5 453 0 435 9 165 2 3
9 525 6 399 4 115 1 284 8 50 7 333 2 629 5 354 0 128 3 330
1 648 6 527 5 195 0 819 9 634 3 701 7 161 2 400 8 2 4 552
5 252 4 618 3 734 2 968 9 120 8 535 6 927 0 899 1 159 7 607
6 645 5 479 2 326 0 175 3 571 9 381 8 740 7 410 4 535 1 217
9 911 2 151 3 256 5 998 1 170 4 566 7 828 0 102 6 575 8 420
6 685 8 919 4 485 5 543 7 200 0 738 2 622 9 819 3 210 1 724
4 912 6 954 7 166 2 39 0 998 9 714 8 255 5 635 1 34 3 40
3 167 6 102 4 225 5 914 0 210 1 707 7 99 8 466 9 562 2 38
1 741 8 471 4 839 0 406 2 741 3 558 5 499 7 371 9 41 6 885
0 623 3 294 7 853 4 176 6 93 9 480 2 687 8 501 1 140 5 587
9 888 8 177 6 361 4 812 1 330 5 125 0 249 2 98 7 600 3 668
0 55 1 721 4 63 8 531 2 435 9 63 6 567 3 35 7 642 5 407
7 149 0 667 3 836 5 92 9 233 2 445 8 14 1 501 4 974 6 667
1 148 8 375 2 587 5 507 9 99 7 832 6 446 0 830 3 168 4 671
4 80 9 782 8 209 2 754 7 857 0 909 6 134 3 911 1 712 5 851
8 530 2 308 9 374 3 415 7 980 5 682 0 400 1 294 4 221 6 99
5 896 2 234 8 821 4 852 7 207 6 409 3 367 1 702 0 521 9 503
7 237 2 415 3 868 9 902 6 497 0 909 4 422 5 841 1 794 8 579
1 91 6 24 4 919 3 580 5 312 2 222 8 195 0 867 9 159 7 510
7 581 3 53 4 919 6 60 0 66 8 615 5 678 2 376 1 105 9 169
2 174 8 780 5 203 9 852 7 194 1 943 3 158 0 895 4 36 6 859
0 509 7 605 4 396 3 848 6 141 8 763 2 143 9 355 5 861 1 789
1 201 4 850 8 203 2 616 5 584 0 70 9 287 7 386 6 799 3 715
6 927 7 646 5 699 9 83 4 735 0 179 1 430 8 662 3 610 2 420
4 925 3 902 0 401 1 826 9 728 8 383 7 583 2 758 6 382 5 740
6 399 1 979 4 987 3 292 7 250 5 111 8 335 2 964 9 601 0 506
0 355 3 590 1 563 8 976 7 530 6 886 2 507 9 681 5 866 4 589
3 946 7 487 4 703 0 31 1 300 5 719 6 682 2 143 9 145 8 544
4 763 8 67 9 459 1 113 3 808 6 874 0 791 5 791 2 480 7 777
9 538 0 940 6 920 3 109 7 273 5 563 2 73 4 538 8 77 1 880
9 477 3 938 7 65 6 157 4 668 8 938 5 585 1 174 2 999 0 454
9 585 8 822 5 984 6 477 3 575 7 131 0 412 2 471 1 742 4 436
3 694 7 467 5 24 6 570 8 170 9 748 2 95 1 164 0 402 4 611
2 344 0 957 3 848 8 889 5 876 1 313 6 793 7 115 4 500 9 885
8 778 3 640 6 593 0 171 9 186 5 630 4 958 7 773 2 588 1 344
4 658 3 969 6 135 0 396 9 597 1 482 7 627 2 472 5 455 8 391
1 563 4 205 7 559 6 269 3 289 2 84 5 791 8 712 9 762 0 653
8 50 0 510 9 440 5 527 2 878 7 484 6 222 1 865 3 404 4 411
4 587 7 39 1 920 8 634 0 262 5 441 6 967 2 823 9 882 3 781
0 109 4 823 5 742 8 196 9 169 2 482 6 740 1 809 7 933 3 93
8 283 6 278 3 893 4 751 7 660 2 609 0 51 5 733 1 958 9 124
6 293 7 649 2 526 3 706 1 4 9 500 5 566 4 405 0 233 8 892
7 224 6 621 3 262 4 777 5 560 0 971 8 599 2 746 1 980 9 483
4 755 9 405 8 736 2 192 1 235 7 963 6 458 3 697 5 389 0 193
5 719 3 121 7 509 2 995 6 200 1 172 8 553 9 803 4 956 0 758
5 72 8 983 9 651 1 414 2 6 0 201 7 661 4 815 3 830 6 839
6 589 7 839 3 957 5 851 9 813 1 104 0 470 4 213 8 151 2 235
3 696 6 4 9 533 8 637 2 584 4 765 1 821 7 618 0 780 5 266
9 101 4 510 6 774 0 923 1 567 8 347 2 129 7 113 3 825 5 484
7 859 4 415 8 723 2 895 0 646 9 700 6 606 3 529 5 364 1 939
8 510 2 220 6 743 5 4 1 219 3 596 9 227 7 819 0 354 4 479
7 241 2 797 8 131 1 586 5 192 4 187 9 919 0 728 3 706 6 64
1 847 6 429 3 104 0 444 7 180 2 489 4 491 8 619 9 94 5 273
5 689 3 800 8 139 2 959 7 591 6 722 0 455 9 425 4 425 1 9
8 402 6 887 7 715 2 626 3 547 5 574 1 299 0 661 4 95 9 17
1 118 0 704 7 773 4 216 8 11 5 828 3 33 2 897 9 480 6 717
5 507 8 18 4 743 0 615 9 299 2 608 1 764 7 420 6 396 3 97
3 470 9 571 1 418 8 342 7 703 2 994 6 481 5 21 4 2 0 260
0 67 3 155 9 680 6 509 5 950 2 471 8 719 4 618 7 104 1 601
8 432 7 517 5 415 4 969 6 579 2 374 0 2 1 380 3 897 9 230
9 205 4 448 3 78 0 877 8 517 2 329 6 713 1 819 5 569 7 821
7 929 8 964 4 720 0 33 9 54 6 28 5 493 3 199 2 504 1 865
7 108 5 159 6 936 8 528 1 480 4 490 0 978 3 504 2 666 9 989
2 75 5 387 8 328 9 882 4 261 1 835 7 432 3 347 6 884 0 793
8 183 5 616 1 892 9 952 6 946 7 448 0 841 4 680 3 112 2 219
7 475 0 159 1 282 8 614 6 52 3 450 5 224 4 792 9 959 2 161
7 530 6 129 2 566 3 928 1 311 8 3 9 704 4 185 5 309 0 1000
2 461 4 39 3 566 6 819 8 247 0 502 5 868 7 955 9 984 1 622
8 209 1 265 5 850 2 63 6 989 4 306 0 367 7 790 3 980 9 328
9 341 1 765 7 315 8 900 2 21 5 656 3 487 4 38 6 241 0 556
6 187 5 853 8 304 0 794 9 980 2 889 3 343 4 41 1 834 7 557
5 861 9 570 1 125 6 963 2 331 7 781 0 505 3 288 4 118 8 248
4 400 5 230 8 66 1 864 3 475 7 656 2 189 0 96 9 501 6 728
0 734 3 822 5 531 8 229 2 248 9 61 7 396 1 688 4 175 6 965
3 241 7 837 9 133 6 631 1 120 8 310 4 457 2 612 5 27 0 19
2 901 3 214 7 840 8 750 4 634 6 654 0 229 5 651 9 794 1 251
4 987 0 357 2 266 1 356 9 403 7 188 6 154 3 293 8 609 5 218
1 2 4 798 7 604 3 428 8 939 0 210 9 846 2 550 5 760 6 562
4 79 5 967 8 447 6 841 1 312 0 804 7 767 9 755 3 118 2 624
4 111 6 814 8 750 0 121 2 161 1 395 9 463 7 150 5 97 3 678
9 960 1 908 3 638 7 632 0 95 4 480 6 244 8 806 5 99 2 247
8 500 3 162 6 919 2 121 9 809 7 727 4 956 5 755 0 903 1 307
0 169 9 356 5 529 7 661 3 498 8 952 6 87 2 533 1 930 4 696
5 715 3 115 6 598 4 282 1 878 2 503 0 807 7 108 8 132 9 240
3 227 9 724 2 953 4 616 5 649 0 67 7 142 1 628 8 80 6 713
6 844 0 490 9 227 1 466 4 100 7 611 2 666 5 13 8 736 3 807
7 928 5 789 2 466 0 616 4 109 3 816 8 495 9 47 1 127 6 940
3 303 1 179 5 650 8 498 7 171 4 48 6 593 0 803 2 251 9 67
4 423 8 824 2 244 6 308 3 375 0 174 9 963 1 828 5 268 7 485


==> anc/Large-TA benchmark/tai_j100_m10_5.data <==
100 10
2 69 6 593 3 444 8 824 0 371 4 390 1 461 7 776 9 378 5 939
1 387 0 72 3 686 9 543 5 908 8 879 6 707 2 529 4 131 7 335
3 558 7 677 6 476 8 334 0 220 9 419 2 119 1 847 4 246 5 272
2 177 3 276 4 670 1 815 6 662 5 877 9 580 7 264 8 708 0 794
7 25 1 923 5 712 3 16 4 420 8 818 9 563 2 236 6 498 0 680
6 95 2 258 3 56 4 425 0 868 8 712 9 701 7 263 5 440 1 660
5 395 3 934 1 466 9 214 2 828 0 629 7 359 4 995 8 752 6 761
2 542 3 456 4 540 7 400 8 342 1 999 9 903 5 175 6 943 0 345
9 959 7 456 3 805 5 32 8 313 2 204 0 697 1 408 4 900 6 721
6 619 5 657 1 334 3 200 0 218 7 723 9 113 4 654 8 755 2 623
5 950 8 724 9 840 7 134 4 641 6 333 2 543 1 873 3 532 0 627
8 68 9 523 2 838 4 479 1 489 3 663 7 764 0 955 6 337 5 857
7 687 9 790 6 116 1 812 8 550 2 459 4 404 0 672 3 290 5 494
5 335 3 813 4 583 7 157 6 189 9 16 1 571 8 302 0 89 2 545
8 399 7 906 6 277 0 119 5 618 9 374 2 965 1 449 4 901 3 618
8 190 5 154 9 169 2 881 0 576 6 111 3 597 4 563 7 845 1 400
7 683 9 114 8 726 5 544 4 730 3 511 6 211 2 243 1 758 0 696
1 55 6 836 3 667 2 241 7 303 9 664 8 1 5 395 0 111 4 418
9 481 5 349 4 269 3 316 2 590 8 62 7 233 6 214 0 871 1 581
1 617 3 934 2 209 4 901 0 332 9 845 8 113 5 648 6 420 7 298
5 870 6 614 0 14 9 453 1 669 2 122 4 638 7 562 8 518 3 489
7 187 0 767 8 332 2 136 1 633 5 212 9 298 3 850 6 886 4 399
7 841 9 691 4 908 2 728 3 46 6 211 0 93 1 56 5 360 8 682
7 829 5 145 2 151 4 252 8 217 9 297 1 952 6 554 0 389 3 137
9 197 3 485 4 299 0 412 6 329 8 639 2 184 1 175 7 793 5 224
3 96 1 484 6 662 4 697 2 962 7 130 8 975 0 881 5 126 9 484
2 396 0 322 7 682 3 140 5 341 6 407 1 116 9 180 8 48 4 348
1 546 4 345 3 546 9 674 8 621 5 197 7 605 6 302 2 276 0 615
4 735 1 788 6 485 8 401 3 259 7 405 9 838 2 486 5 945 0 346
8 954 2 94 6 568 5 812 0 687 3 447 7 820 4 698 1 227 9 393
5 139 9 198 2 263 1 495 6 49 8 989 4 444 3 45 0 995 7 984
6 26 7 634 0 976 1 507 2 32 5 395 3 28 8 946 9 261 4 705
7 822 9 195 1 621 0 513 3 745 6 292 2 919 8 655 4 448 5 674
0 683 9 6 6 194 5 499 3 209 7 93 4 574 1 505 8 156 2 641
0 240 1 107 8 86 4 571 3 368 9 993 6 221 7 566 5 228 2 564
9 803 2 728 6 508 4 159 5 691 8 554 3 147 7 470 1 983 0 710
3 277 9 282 2 479 1 340 0 372 8 358 5 860 6 1 7 461 4 778
5 722 9 236 0 71 7 777 6 827 1 662 4 131 3 905 2 961 8 46
0 775 8 830 4 988 9 286 3 989 7 707 2 777 6 53 5 257 1 670
0 843 1 466 3 255 9 111 8 59 6 778 7 770 5 429 2 163 4 6
5 946 1 693 8 713 0 988 2 589 6 376 7 983 4 936 9 54 3 255
3 230 5 462 9 130 2 541 8 899 1 519 0 759 7 370 4 66 6 982
6 119 8 232 2 855 5 670 7 803 4 164 9 948 1 218 0 147 3 906
8 731 9 408 2 25 1 773 6 677 7 530 5 581 3 66 4 932 0 803
7 603 2 288 1 99 0 443 8 641 5 526 9 133 4 215 3 932 6 616
1 858 5 64 6 602 3 936 9 822 7 974 8 435 0 701 2 252 4 440
6 401 8 891 3 641 5 323 2 174 0 782 1 818 4 733 7 244 9 468
8 631 3 61 5 111 4 855 2 689 0 297 1 927 9 3 7 126 6 866
1 154 6 106 2 918 3 888 0 102 7 441 9 14 5 614 8 260 4 799
3 793 1 370 2 904 0 154 4 406 9 291 7 525 8 437 5 717 6 223
5 85 8 722 1 355 7 360 3 630 2 256 9 998 0 843 4 425 6 337
4 122 9 701 1 723 3 955 8 777 5 649 6 622 7 145 0 681 2 66
2 706 7 85 4 231 3 122 0 773 8 28 9 737 5 773 1 66 6 870
3 785 4 501 2 821 7 136 0 734 1 258 8 917 9 392 5 69 6 774
7 858 6 100 5 460 2 922 4 917 1 624 8 263 3 152 0 943 9 882
4 4 1 247 3 290 0 11 7 520 8 124 9 755 2 53 6 180 5 132
9 705 8 907 4 691 0 290 2 272 5 42 7 834 6 382 3 214 1 730
7 370 3 405 2 38 4 880 8 154 0 831 6 547 1 756 5 516 9 441
1 644 8 937 0 298 4 743 6 910 7 966 3 538 2 670 9 879 5 449
1 365 3 859 7 838 4 531 8 461 5 252 6 841 0 644 9 948 2 65
3 982 2 419 8 362 6 253 0 187 7 881 4 894 1 263 5 401 9 755
8 933 4 632 9 146 0 123 1 17 3 184 6 187 2 202 5 752 7 722
1 717 3 476 0 246 2 288 8 302 6 663 7 797 5 748 4 996 9 201
0 840 8 261 6 130 1 326 2 951 3 114 9 467 4 307 7 293 5 78
4 50 0 610 7 357 6 784 3 844 9 698 1 995 5 525 2 566 8 897
1 583 2 972 9 296 4 841 6 779 7 894 3 363 5 197 8 822 0 865
1 686 9 967 5 466 2 824 6 20 0 927 4 807 8 728 3 970 7 850
1 90 7 800 0 948 9 804 3 793 8 622 4 855 6 715 2 621 5 290
4 569 7 762 3 514 2 450 5 149 9 590 6 658 8 202 0 98 1 833
0 637 4 997 1 403 2 864 8 677 3 4 9 913 7 123 5 910 6 962
2 637 4 721 9 227 8 10 0 482 3 718 5 67 7 237 6 854 1 146
5 363 3 788 8 881 2 918 0 725 7 22 9 487 4 333 6 765 1 350
7 568 8 317 2 364 4 877 3 774 5 922 1 398 6 535 9 198 0 973
6 238 4 452 5 439 0 606 2 898 3 534 7 728 8 523 9 201 1 698
8 342 9 603 1 808 5 405 3 595 7 587 4 236 0 100 6 218 2 316
1 753 8 136 0 319 4 40 7 353 6 412 3 380 5 223 9 617 2 308
3 869 4 458 0 477 1 580 2 557 8 579 6 996 7 858 9 218 5 271
0 6 9 641 4 891 3 377 6 714 7 699 2 377 8 517 1 275 5 298
4 907 1 173 9 42 6 715 8 396 7 371 5 760 3 887 0 520 2 892
1 74 3 911 5 324 0 229 9 799 7 212 6 242 2 581 4 829 8 105
8 476 4 479 0 463 5 357 1 816 6 314 2 787 3 800 7 585 9 22
6 159 1 930 5 462 0 230 3 124 7 666 2 212 9 884 4 451 8 514
8 207 2 781 9 652 5 245 1 765 4 331 0 830 6 361 3 659 7 521
7 520 2 407 1 258 8 382 5 142 4 35 3 481 0 225 9 440 6 82
3 182 7 797 8 932 2 768 5 950 9 969 6 811 0 780 4 89 1 39
5 776 2 880 9 332 7 894 8 413 4 48 6 982 3 431 0 352 1 606
9 540 0 153 8 747 7 200 1 40 3 209 2 705 5 271 6 83 4 729
1 260 3 380 0 179 8 307 7 572 9 993 5 776 2 379 6 618 4 194
5 321 8 559 9 466 4 622 6 540 1 867 3 31 0 566 7 610 2 261
3 360 2 616 4 816 0 650 8 96 1 736 9 450 5 883 6 683 7 956
6 826 2 175 5 637 4 771 1 70 0 150 7 485 9 97 3 464 8 840
9 502 2 617 5 726 6 336 8 54 1 992 4 274 3 368 7 991 0 9
8 244 1 218 3 674 6 251 9 531 0 960 2 172 5 691 7 764 4 112
1 209 7 215 0 593 5 800 6 453 4 17 3 482 8 290 2 978 9 932
2 504 4 884 3 491 5 902 6 542 8 910 0 310 1 721 9 531 7 889
8 424 1 919 9 690 6 873 2 859 5 354 7 563 0 190 3 211 4 934
2 698 3 781 7 862 0 884 9 348 5 558 4 641 1 107 8 530 6 10
2 79 6 765 4 463 7 482 1 740 3 635 0 867 8 479 5 960 9 414
1 10 7 417 4 240 6 268 3 519 0 942 8 390 2 890 9 81 5 378
4 848 9 628 0 504 6 21 8 110 3 390 2 865 7 902 5 749 1 278


==> anc/Large-TA benchmark/tai_j100_m10_6.data <==
100 10
9 512 6 428 7 341 8 690 1 872 0 212 5 399 2 85 4 579 3 91
1 736 0 200 8 73 6 260 3 913 7 647 2 338 9 69 5 344 4 754
8 227 5 908 3 325 4 457 2 6 0 445 1 706 7 564 9 167 6 805
6 263 3 692 7 275 1 70 9 155 2 25 5 12 8 799 0 487 4 249
6 263 8 806 3 4 0 170 9 326 7 469 5 661 1 876 2 656 4 879
3 215 7 750 4 982 5 613 6 428 1 499 2 970 8 410 0 7 9 825
4 352 2 279 7 554 3 894 6 422 0 483 5 604 9 559 8 32 1 67
6 990 3 6 1 356 0 354 2 780 7 711 4 628 9 725 5 105 8 295
5 265 8 22 3 266 2 274 4 308 6 602 7 469 1 119 0 593 9 321
9 587 1 594 6 397 8 530 4 752 2 527 7 174 0 577 5 972 3 614
5 777 7 646 1 289 8 743 0 821 2 866 4 477 3 930 9 447 6 728
3 82 1 643 6 496 9 6 8 176 5 25 4 553 7 679 0 156 2 346
0 863 8 159 7 969 4 469 6 680 9 266 2 53 1 59 3 349 5 385
8 855 4 794 9 82 0 354 6 644 7 96 1 584 3 867 5 369 2 112
1 844 0 706 7 483 5 844 9 905 6 188 3 58 4 904 2 424 8 472
1 828 0 542 7 640 3 119 9 558 6 860 4 56 8 883 2 668 5 926
4 784 7 145 0 658 2 256 3 24 8 396 6 915 1 13 9 416 5 871
6 438 1 885 0 39 3 271 7 618 2 926 5 872 4 563 8 822 9 722
9 814 7 697 0 562 2 233 8 280 1 574 6 652 5 643 3 823 4 977
0 555 4 844 3 404 9 788 8 792 7 68 5 606 1 440 6 226 2 138
7 994 5 453 9 792 8 108 0 451 6 163 1 929 3 766 2 601 4 24
3 671 4 789 9 750 2 701 7 402 6 918 8 171 5 183 0 201 1 511
5 473 8 712 4 876 6 690 9 587 1 591 2 53 3 314 0 713 7 722
8 372 9 339 2 296 1 975 4 129 7 731 5 701 6 930 3 141 0 142
8 904 5 845 9 641 4 274 7 565 1 986 3 920 6 297 2 509 0 334
6 25 3 484 8 51 7 627 0 692 9 826 5 843 4 541 1 125 2 637
3 77 4 278 5 598 2 261 9 583 1 849 8 903 6 587 7 560 0 791
1 521 8 748 2 89 7 569 0 457 4 456 5 598 9 426 3 16 6 782
9 930 3 216 1 774 5 294 6 265 4 712 0 438 2 130 7 478 8 435
2 781 4 290 7 821 6 72 1 636 5 963 3 363 8 279 9 166 0 651
0 977 9 552 4 107 7 83 8 648 5 534 1 362 6 201 2 22 3 883
3 653 2 9 0 566 5 568 9 662 6 112 8 822 1 265 4 280 7 925
7 578 0 172 8 560 6 156 2 894 5 196 1 58 3 48 4 528 9 302
5 112 8 221 2 756 7 47 9 101 6 895 1 497 3 920 4 512 0 570
3 592 1 567 6 468 2 47 5 773 0 51 9 684 7 319 4 854 8 971
9 436 1 671 2 681 6 836 3 682 7 393 8 75 5 798 0 836 4 827
0 594 4 185 7 499 5 437 8 547 9 417 1 52 2 156 6 384 3 147
5 104 3 311 8 817 7 331 4 665 6 138 1 931 0 196 2 149 9 447
3 751 6 411 4 71 9 45 5 657 8 568 2 200 1 226 7 816 0 713
3 621 5 789 7 701 6 605 9 330 0 161 2 557 4 250 8 628 1 527
2 905 5 260 6 116 3 115 7 477 0 643 9 912 4 16 8 861 1 199
5 459 3 867 2 18 6 539 4 525 9 585 0 740 7 387 1 325 8 542
6 10 4 899 3 938 5 755 0 366 2 645 7 305 9 283 8 500 1 567
0 985 7 762 1 392 9 303 6 330 8 938 4 190 3 795 2 396 5 988
6 309 3 705 9 740 1 472 4 317 7 200 5 49 0 329 2 8 8 346
7 701 0 919 6 533 9 622 1 631 2 114 3 751 8 222 5 485 4 55
5 36 6 194 7 974 2 963 4 761 3 102 0 958 8 914 9 59 1 727
1 419 5 130 7 816 2 501 8 996 4 281 3 172 6 550 0 577 9 415
6 16 4 632 1 909 8 346 2 828 5 328 3 280 7 428 0 285 9 627
5 417 2 611 6 402 1 335 3 761 8 5 9 824 7 752 4 66 0 29
4 222 7 731 6 143 5 182 3 187 1 488 8 477 2 987 0 906 9 33
8 7 5 625 1 40 6 1 7 447 3 850 4 212 2 923 0 576 9 311
4 445 3 848 6 889 5 977 8 754 2 660 0 108 9 628 1 266 7 550
7 748 4 48 1 195 5 546 0 996 9 917 3 800 6 685 2 997 8 298
7 740 6 452 1 232 4 834 3 851 9 626 0 305 2 44 5 568 8 668
9 372 7 30 2 345 0 602 8 441 6 749 4 287 3 212 5 835 1 188
0 489 1 702 5 135 3 606 7 144 6 322 9 472 2 489 4 68 8 681
5 967 6 50 2 982 1 949 0 199 4 862 7 967 8 454 3 231 9 644
5 949 2 727 4 168 6 605 7 630 8 12 1 686 9 261 3 845 0 563
9 652 6 529 5 666 0 12 1 568 3 196 7 910 4 445 8 925 2 448
5 844 7 303 4 455 8 470 6 970 1 423 2 546 3 890 9 135 0 985
7 547 9 902 8 199 1 264 4 144 0 992 3 633 2 779 5 963 6 995
7 9 1 604 4 281 0 463 3 66 2 682 8 849 5 566 6 987 9 833
4 721 7 725 1 914 0 731 6 138 3 378 5 63 8 861 9 267 2 744
1 183 8 320 4 307 0 13 3 849 2 667 6 280 7 588 9 644 5 106
5 636 1 259 2 135 7 285 6 303 0 779 9 171 8 935 4 712 3 823
3 963 1 16 2 245 8 932 5 748 7 58 4 859 0 260 6 127 9 117
0 719 6 38 1 699 4 271 9 226 7 677 2 911 8 907 3 443 5 875
5 365 7 117 0 838 6 699 3 58 1 168 9 658 8 96 4 250 2 852
9 17 8 437 1 129 7 463 5 640 4 105 2 140 6 359 3 142 0 494
4 318 3 937 5 954 9 303 0 351 2 689 7 549 6 452 1 182 8 678
5 254 8 563 6 206 3 921 7 740 2 61 1 103 4 346 0 918 9 898
0 956 4 455 7 158 8 105 3 626 9 698 5 973 6 288 1 240 2 622
8 256 2 53 0 777 9 94 4 327 5 327 1 758 6 858 7 862 3 196
3 89 4 311 7 341 0 639 6 661 5 737 1 626 2 861 8 273 9 639
1 446 3 581 4 203 8 468 2 861 0 882 5 169 7 525 6 15 9 918
4 938 8 596 2 228 1 948 5 660 0 768 9 556 6 658 3 414 7 863
3 619 6 905 5 109 1 233 8 724 7 619 4 5 0 746 2 605 9 656
3 469 0 571 1 696 9 861 7 13 6 845 5 585 4 586 8 891 2 476
9 115 6 805 0 344 2 788 7 526 5 312 3 218 1 619 4 227 8 436
0 26 5 555 4 832 7 345 8 726 3 210 1 406 9 235 6 49 2 111
1 655 0 394 5 350 8 98 6 206 9 494 7 220 4 537 3 855 2 45
0 891 3 827 7 133 9 107 4 805 6 331 1 818 5 765 8 327 2 931
5 521 6 154 7 166 2 962 4 7 8 822 0 607 1 948 9 280 3 740
9 655 2 76 5 78 8 191 4 985 6 520 0 92 1 821 3 686 7 337
7 665 1 929 4 422 3 542 8 953 9 707 0 420 6 404 5 973 2 470
1 880 9 92 2 497 6 94 5 87 3 185 7 262 8 412 0 565 4 12
5 294 0 168 7 290 4 942 1 221 2 186 6 977 9 625 8 480 3 29
7 893 9 755 2 109 0 936 3 319 4 673 5 226 8 769 6 571 1 820
7 265 9 72 2 49 3 922 8 313 5 998 1 967 6 843 0 728 4 753
9 307 2 342 7 228 1 53 0 517 3 944 8 961 5 360 4 491 6 241
5 884 2 497 7 583 8 859 9 319 1 46 0 475 3 39 6 285 4 226
4 709 7 462 6 885 3 23 1 229 9 672 5 227 8 349 0 331 2 845
5 81 1 615 2 397 9 782 0 494 4 558 7 126 3 831 6 701 8 892
6 403 8 739 2 726 5 367 4 775 9 524 7 737 0 129 1 502 3 774
3 230 8 208 5 574 4 998 1 754 6 606 0 97 9 948 2 540 7 407
4 599 3 226 6 774 1 882 0 713 8 216 2 431 7 119 9 480 5 46
0 53 1 428 6 292 7 877 5 904 9 259 4 288 3 922 8 713 2 435
9 787 3 440 4 945 0 641 5 490 8 41 2 134 7 426 6 104 1 56
3 744 6 48 0 103 9 550 2 682 4 312 1 624 5 304 8 684 7 524


==> anc/Large-TA benchmark/tai_j100_m10_7.data <==
100 10
6 272 7 556 3 827 2 977 1 873 4 405 8 668 5 410 9 144 0 678
6 867 7 388 8 730 4 282 3 648 0 321 9 56 1 343 2 178 5 505
3 100 1 472 5 996 7 208 8 84 0 2 6 751 9 437 4 998 2 275
4 220 6 443 8 793 1 100 9 116 2 233 0 947 3 775 5 582 7 556
3 636 4 627 7 932 5 172 2 390 8 828 9 794 0 211 1 432 6 792
9 115 3 658 0 125 6 212 2 202 1 366 5 142 7 597 4 715 8 880
4 793 0 27 1 940 6 714 7 411 2 8 8 539 5 244 9 977 3 534
5 741 1 655 4 231 3 957 2 63 8 297 0 116 7 180 9 957 6 519
0 442 1 632 2 309 5 657 4 437 9 920 8 351 7 838 3 1000 6 352
7 611 5 600 9 390 3 524 4 335 6 411 2 35 8 684 1 484 0 23
7 24 0 134 2 580 6 69 8 453 3 770 4 538 5 719 9 142 1 790
0 629 5 503 4 5 7 266 2 122 3 785 1 168 8 974 6 686 9 837
5 774 0 823 4 45 3 916 7 339 2 568 1 930 8 332 9 101 6 717
9 507 0 630 3 699 1 859 5 887 8 397 2 521 6 148 4 655 7 57
2 594 1 534 9 799 4 553 3 123 0 515 7 488 5 976 8 512 6 683
3 907 5 846 8 397 6 629 2 955 0 382 7 883 1 533 9 520 4 616
7 229 3 783 6 516 5 109 2 462 4 657 8 475 1 168 0 8 9 479
0 356 7 44 9 667 3 240 2 638 6 624 4 601 8 710 1 849 5 872
6 626 3 227 7 59 1 357 9 201 5 518 2 27 8 396 4 986 0 677
9 533 6 523 5 86 1 685 8 386 7 376 4 877 3 948 2 99 0 188
5 502 2 664 8 699 3 453 6 478 0 720 9 463 4 881 7 282 1 672
3 194 1 366 6 59 7 42 5 521 0 854 8 310 4 712 9 535 2 368
0 44 9 998 5 998 3 634 6 989 1 483 2 707 8 194 4 612 7 673
8 492 7 452 2 950 0 570 5 657 6 789 3 917 9 426 4 229 1 487
8 236 1 92 7 791 0 469 6 878 3 916 9 785 4 998 5 495 2 868
6 644 8 470 5 518 3 202 9 70 1 744 2 245 4 183 0 713 7 120
4 919 1 554 5 65 2 276 3 661 9 562 7 714 0 955 6 877 8 315
2 652 4 486 3 352 1 799 7 604 6 363 8 799 0 470 5 408 9 168
9 193 7 280 6 718 2 292 5 138 4 455 8 745 0 185 1 939 3 618
1 650 4 462 7 507 5 68 0 431 9 249 3 319 6 164 2 890 8 130
9 299 5 925 3 161 8 890 4 893 6 317 0 173 1 850 2 10 7 882
6 801 4 616 1 39 3 336 2 617 0 132 5 206 8 416 9 372 7 433
0 571 6 315 8 264 3 208 2 74 4 684 7 577 9 926 5 319 1 427
1 869 4 565 2 122 6 373 3 119 7 504 8 797 9 713 5 118 0 511
6 643 0 117 4 425 7 699 1 102 5 615 2 601 9 675 8 997 3 529
6 235 4 253 8 265 3 427 0 728 2 97 1 170 9 284 7 707 5 335
4 530 6 507 7 551 1 313 3 950 5 615 8 346 0 602 2 885 9 207
3 402 6 318 2 238 8 636 7 427 1 291 4 450 0 90 5 90 9 709
0 259 7 69 9 809 5 128 2 56 8 953 4 510 6 774 1 726 3 921
5 722 2 240 7 892 1 353 4 244 0 857 9 547 6 567 3 391 8 407
2 232 0 788 4 687 7 426 1 448 8 473 9 19 5 935 3 655 6 124
2 567 7 886 3 340 6 146 9 274 1 822 8 581 5 838 0 558 4 547
3 194 6 568 9 713 8 30 7 512 1 769 4 263 0 571 2 285 5 90
5 618 9 1000 0 843 8 220 6 383 2 249 4 660 7 938 3 190 1 400
2 520 9 818 0 286 6 977 4 125 3 883 1 810 7 172 8 195 5 657
5 972 8 412 7 898 1 675 9 821 4 12 2 67 3 606 6 486 0 297
8 553 0 994 6 582 1 395 3 570 5 834 4 280 9 645 7 341 2 321
5 39 9 396 2 378 4 912 7 225 0 244 8 472 3 132 6 38 1 877
5 663 1 12 8 564 6 980 2 227 3 496 4 145 7 687 0 105 9 204
5 531 3 537 0 393 6 100 2 871 1 507 4 608 7 419 9 500 8 339
6 489 7 100 5 971 0 582 9 88 4 217 8 558 3 537 2 115 1 665
3 538 7 653 8 349 6 435 5 146 2 489 0 319 9 209 4 33 1 721
5 781 8 369 9 844 2 164 3 51 1 429 7 346 4 52 0 74 6 410
0 920 9 919 2 540 5 981 8 397 7 242 4 847 6 73 3 199 1 500
2 241 3 134 4 737 9 552 8 848 5 147 1 298 6 189 0 316 7 404
1 890 9 256 2 76 7 366 5 347 0 217 3 226 8 31 6 194 4 819
0 508 6 251 1 160 3 300 2 640 5 442 9 298 8 396 7 867 4 685
0 977 3 931 8 646 7 918 4 767 2 827 5 365 9 7 6 271 1 693
4 509 9 827 8 471 0 911 3 570 1 282 6 757 5 339 7 106 2 960
1 515 6 914 9 274 2 228 7 32 0 479 3 666 4 277 5 757 8 89
4 511 8 904 6 536 2 936 5 686 0 335 1 816 3 369 9 584 7 148
4 79 2 644 8 870 7 380 9 125 1 715 3 106 5 390 0 710 6 701
0 55 7 634 1 538 3 576 2 607 9 54 5 140 6 692 4 431 8 420
1 74 5 652 7 248 9 936 2 561 3 312 4 277 6 900 8 81 0 46
0 876 9 222 7 900 5 768 6 315 2 378 1 39 8 606 3 73 4 129
1 658 5 348 8 966 6 827 0 474 3 358 2 191 7 1000 4 360 9 271
7 986 5 826 6 782 9 498 4 354 8 558 0 973 1 959 3 640 2 378
3 454 7 207 4 358 9 904 8 195 5 987 1 641 6 520 2 25 0 342
6 866 9 492 2 413 3 252 1 489 8 269 4 728 7 946 5 864 0 4
7 416 0 500 3 695 4 146 6 588 9 645 1 192 5 272 2 571 8 33
0 721 7 347 9 346 1 895 3 42 8 495 2 376 6 938 4 418 5 612
7 664 8 623 6 915 5 382 0 683 4 736 3 710 9 766 2 319 1 583
4 492 5 494 7 320 6 278 0 602 2 658 3 944 9 963 1 544 8 778
9 222 3 266 1 846 2 724 5 825 0 362 4 371 6 534 7 424 8 665
5 44 7 449 4 39 0 731 8 534 1 321 2 87 9 782 6 808 3 520
4 899 2 177 5 855 1 739 9 979 7 675 3 663 8 157 0 767 6 311
2 859 0 319 8 90 6 781 4 578 9 409 5 960 1 404 3 966 7 162
2 285 5 764 0 802 9 458 6 315 4 752 1 271 7 121 3 463 8 232
7 515 5 433 4 873 6 28 0 479 2 430 8 671 3 285 9 459 1 390
4 837 5 230 3 512 8 548 0 354 1 727 6 33 7 518 2 642 9 50
7 639 9 142 5 995 3 542 6 376 8 101 4 127 2 889 0 747 1 627
5 166 0 235 2 155 1 260 7 36 3 469 4 518 8 196 6 790 9 648
2 952 6 699 9 476 4 642 8 377 3 772 0 28 7 756 5 351 1 95
8 563 7 607 5 25 6 686 9 752 0 148 1 82 4 669 3 759 2 250
2 38 1 755 5 199 8 290 0 532 9 925 4 449 7 943 3 64 6 953
7 173 1 490 6 364 5 431 2 323 9 106 3 298 4 76 8 322 0 23
4 913 2 832 1 728 6 527 8 193 0 184 7 943 9 954 3 308 5 662
8 264 2 16 0 836 5 852 7 47 3 475 9 995 4 327 1 235 6 887
7 338 8 56 4 824 3 349 2 514 9 622 6 779 0 663 5 1 1 655
2 521 6 870 0 361 4 494 7 412 8 871 1 403 3 837 9 780 5 260
6 451 5 804 3 350 2 550 4 872 0 762 1 627 8 88 7 218 9 320
1 207 6 455 9 1000 8 293 5 83 2 574 4 630 3 860 0 210 7 950
1 287 0 434 8 109 9 595 3 373 7 235 5 844 6 881 4 306 2 452
1 650 8 549 9 225 3 227 6 691 4 544 7 766 2 914 5 293 0 198
0 183 4 939 7 824 6 701 9 814 3 805 1 794 2 537 8 796 5 301
0 763 5 316 3 355 1 600 2 883 6 99 4 344 7 332 8 611 9 388
6 243 2 775 9 663 7 474 5 476 1 407 0 661 3 515 8 716 4 944
1 674 7 889 4 93 9 676 0 34 3 133 8 615 6 828 5 153 2 546
2 752 7 221 5 931 3 373 4 79 0 70 6 429 9 266 1 358 8 566
9 678 3 977 1 921 7 858 4 261 5 928 2 951 0 620 6 944 8 330


==> anc/Large-TA benchmark/tai_j100_m10_8.data <==
100 10
4 374 6 456 8 442 9 806 5 201 0 597 1 38 2 782 7 767 3 218
2 692 0 136 4 977 5 125 3 174 9 77 1 510 8 583 6 276 7 269
7 314 5 419 3 128 6 69 4 279 1 449 9 363 0 316 2 658 8 488
5 768 8 248 7 617 2 718 6 630 0 48 3 704 4 957 9 475 1 813
2 290 8 653 9 347 4 458 3 117 1 663 5 920 0 45 6 982 7 965
4 603 5 177 0 284 6 76 3 57 8 617 7 48 1 171 2 474 9 715
0 490 7 643 9 730 3 951 8 383 6 834 5 450 4 211 1 70 2 765
3 393 7 972 0 290 1 706 5 475 9 51 4 985 2 184 6 284 8 577
5 820 7 299 2 454 0 985 8 655 4 887 9 149 6 977 3 640 1 785
1 580 7 675 3 412 5 573 4 937 9 502 6 597 2 383 0 11 8 756
7 304 0 969 2 140 1 56 4 642 5 430 9 969 8 287 6 67 3 689
1 6 6 328 3 394 5 637 7 206 4 32 8 624 2 817 0 968 9 974
7 962 5 255 9 126 6 136 0 965 4 346 2 815 1 80 8 198 3 658
6 580 4 655 7 441 1 198 9 320 5 53 2 951 3 364 0 128 8 794
4 333 9 887 7 970 3 755 2 567 5 126 8 730 1 964 0 643 6 293
1 230 7 246 4 762 2 418 6 371 0 710 3 377 9 551 5 466 8 338
3 886 5 71 1 554 9 688 8 551 7 886 4 561 2 293 0 379 6 641
3 29 4 87 1 460 7 143 6 76 0 864 2 940 5 275 9 99 8 87
8 68 6 623 2 780 1 221 9 756 4 334 5 360 3 736 7 84 0 758
8 644 7 719 2 641 3 889 5 89 0 275 9 172 1 23 4 507 6 142
9 532 1 217 2 195 4 36 7 996 5 436 8 720 3 458 6 734 0 791
5 264 8 199 3 87 7 699 0 348 2 677 4 68 1 215 6 457 9 604
0 762 9 909 6 563 7 988 8 348 2 125 4 772 3 92 1 669 5 979
1 802 0 580 9 317 2 775 4 343 8 147 7 176 3 745 6 794 5 742
5 634 3 263 1 810 7 622 0 935 2 701 8 331 6 565 9 271 4 400
8 105 4 340 1 214 3 271 9 177 7 532 2 138 6 158 5 663 0 519
9 5 7 888 2 410 1 898 4 859 5 408 6 724 8 26 3 229 0 684
5 590 7 87 1 660 6 487 0 920 2 937 4 409 9 850 8 533 3 278
1 680 9 206 7 509 6 398 3 366 2 488 0 236 5 523 4 79 8 809
6 488 4 760 0 378 7 233 1 647 8 884 9 41 5 672 2 895 3 891
0 919 5 369 7 280 9 34 8 902 2 83 4 604 3 757 6 185 1 748
0 278 7 438 9 900 2 581 1 240 8 948 6 404 3 92 4 630 5 742
9 232 1 850 8 616 0 962 7 158 4 746 2 830 5 247 3 803 6 306
1 731 4 691 7 746 2 778 8 300 0 978 3 638 9 830 5 2 6 780
6 195 0 833 5 362 4 705 9 622 8 224 7 470 3 555 1 844 2 752
0 989 9 296 5 216 7 317 4 485 6 363 2 454 8 816 3 521 1 158
9 309 0 851 7 165 8 318 6 330 4 4 3 14 5 867 2 471 1 477
5 855 3 771 9 122 2 60 4 94 7 866 1 433 0 868 8 429 6 935
5 988 8 446 0 628 9 854 4 331 6 853 3 635 7 445 1 278 2 901
1 637 0 166 7 684 8 167 6 873 9 840 3 42 5 396 4 466 2 50
2 629 1 603 9 382 5 405 8 347 7 233 0 580 4 669 6 476 3 668
7 70 5 332 3 646 0 916 6 558 8 459 1 246 9 503 2 829 4 222
1 682 2 759 4 727 6 338 3 914 7 329 0 442 9 837 8 880 5 181
1 876 3 538 7 701 0 197 8 340 2 576 5 546 9 500 6 977 4 742
3 696 8 109 6 736 9 166 4 503 5 93 7 689 2 395 0 587 1 702
7 560 6 248 0 853 8 321 1 473 2 126 3 158 4 414 9 620 5 681
6 638 1 803 0 225 7 256 5 986 3 711 8 541 4 87 9 515 2 322
0 410 7 795 4 123 1 19 8 372 5 169 6 563 9 453 2 432 3 579
5 640 7 311 2 927 9 816 0 477 3 495 6 600 4 591 1 377 8 250
9 564 3 824 1 216 0 458 5 875 8 815 4 64 7 404 2 140 6 45
7 690 0 845 2 849 1 493 6 272 3 98 8 985 4 144 5 174 9 56
0 263 1 870 6 225 7 270 9 255 8 346 4 52 3 509 5 297 2 568
0 737 4 832 5 758 8 365 9 636 1 622 6 583 7 811 2 443 3 226
9 686 6 1000 7 314 4 979 2 540 0 850 3 628 8 613 1 353 5 937
5 83 3 747 7 873 9 929 0 696 6 38 4 28 1 26 8 830 2 823
6 222 0 845 9 921 1 229 3 229 5 278 8 180 4 372 2 306 7 225
5 832 4 50 7 750 1 770 6 952 2 111 9 269 3 117 8 553 0 792
1 384 9 358 0 832 3 560 5 796 6 327 8 947 7 380 4 560 2 228
4 657 3 345 7 261 9 115 1 853 6 909 8 494 5 981 2 493 0 822
0 926 6 764 5 970 8 923 9 912 3 265 2 224 1 117 4 778 7 187
1 981 2 497 0 331 9 805 7 767 3 69 6 451 8 628 5 285 4 340
6 458 4 467 3 295 1 216 2 40 9 102 5 698 8 979 0 796 7 560
4 675 8 50 9 304 1 425 3 493 6 823 7 217 5 511 0 254 2 425
1 13 7 615 8 939 5 290 9 229 3 424 6 396 4 341 0 130 2 485
0 91 8 561 7 340 1 973 3 325 2 783 9 845 6 113 5 963 4 964
2 724 3 809 4 50 5 499 7 781 0 699 9 822 8 859 1 149 6 969
7 158 3 719 4 748 2 741 6 632 8 976 5 371 1 252 0 773 9 356
2 645 3 757 4 519 0 504 1 298 5 261 9 807 8 906 6 406 7 952
7 884 5 900 9 769 3 629 4 157 8 685 0 591 6 830 2 912 1 634
9 671 3 483 7 947 4 644 0 169 5 26 8 823 2 54 6 593 1 381
0 508 4 406 5 208 6 833 1 391 8 653 2 849 9 430 3 401 7 453
0 737 8 479 6 913 2 262 4 616 7 248 3 418 9 388 1 612 5 239
9 383 5 321 8 492 2 441 1 714 3 147 0 778 4 650 7 644 6 881
3 242 9 927 4 118 8 415 6 847 1 84 7 791 2 804 5 93 0 541
0 550 1 772 3 81 7 307 2 79 9 751 5 76 8 142 4 739 6 677
7 494 5 289 6 567 0 980 4 632 1 279 2 639 8 231 3 778 9 919
9 611 7 933 2 906 1 422 6 295 8 412 0 534 3 170 5 833 4 624
3 73 0 527 5 940 7 947 8 905 2 664 9 449 1 666 4 754 6 195
8 541 6 586 4 651 5 817 1 637 7 990 9 621 3 208 2 221 0 294
4 716 6 127 1 401 9 405 3 638 5 78 2 27 7 583 8 849 0 184
0 795 7 773 3 401 6 646 2 197 9 551 5 239 4 689 8 635 1 308
1 485 5 627 4 739 8 577 3 109 6 650 7 892 0 140 2 418 9 626
9 690 2 163 0 566 1 198 6 777 7 398 8 826 3 419 5 773 4 710
4 764 0 881 8 536 3 353 6 267 7 439 5 517 2 603 1 358 9 378
8 938 7 633 0 546 3 145 5 963 2 533 6 922 4 56 1 832 9 10
1 73 7 576 9 984 2 427 0 347 4 503 5 407 8 492 6 617 3 121
2 603 4 588 6 315 8 106 1 452 0 150 5 632 7 910 3 2 9 250
0 801 2 536 3 121 7 509 8 4 5 51 4 23 9 706 1 261 6 664
3 686 2 883 8 934 5 245 7 860 6 224 9 654 1 230 0 815 4 794
7 584 5 419 3 383 2 549 8 986 0 766 6 668 9 32 4 302 1 799
8 614 4 194 6 574 2 670 5 348 1 227 7 544 0 156 9 564 3 796
2 897 6 718 7 832 8 28 0 310 3 870 1 330 9 160 4 29 5 976
4 942 6 845 1 994 7 767 5 118 3 845 8 686 9 73 2 459 0 380
2 769 4 622 8 222 6 831 3 320 7 376 1 583 0 96 9 658 5 471
2 77 1 975 3 428 5 860 8 628 6 728 7 901 4 672 0 165 9 437
7 171 4 776 6 63 2 401 9 732 1 295 5 323 3 185 0 785 8 672
2 213 8 662 9 148 3 206 4 246 7 603 5 203 6 835 1 615 0 103
4 677 8 953 0 688 1 992 6 585 3 200 5 254 7 333 2 990 9 549
7 387 5 117 6 292 4 179 8 446 0 793 2 305 1 360 9 156 3 555
1 344 7 807 3 975 5 514 2 436 6 997 8 626 9 499 0 131 4 498


==> anc/Large-TA benchmark/tai_j100_m10_9.data <==
100 10
6 966 3 309 7 559 1 994 5 108 2 492 9 104 4 928 8 18 0 928
5 982 0 548 1 763 8 79 4 69 9 301 2 791 7 428 6 176 3 372
0 29 2 695 9 585 6 128 8 818 3 872 7 813 4 636 1 928 5 715
5 791 0 327 1 203 8 664 9 628 3 504 4 429 6 675 7 646 2 204
8 16 3 211 6 466 9 734 0 795 4 633 2 541 1 17 7 326 5 246
4 339 7 933 0 408 2 985 8 551 3 964 1 32 6 332 5 247 9 295
4 744 2 522 5 463 0 274 6 53 8 551 3 726 1 488 7 171 9 803
4 270 3 356 1 222 9 621 5 564 7 526 0 363 2 993 8 879 6 150
9 780 7 997 8 189 5 153 6 835 2 830 4 689 3 677 0 718 1 785
3 409 7 578 2 872 0 1000 6 28 4 438 1 793 8 508 5 465 9 805
0 211 3 193 4 434 1 996 6 373 8 171 7 567 5 328 9 989 2 507
4 703 1 760 2 950 5 510 8 554 7 260 6 594 0 538 9 834 3 24
8 48 4 621 6 151 0 753 5 94 3 508 9 17 2 466 1 546 7 468
7 72 9 355 5 858 2 409 6 488 3 527 8 708 1 441 4 377 0 721
7 167 2 980 0 674 4 739 5 912 9 395 8 309 1 258 3 641 6 177
8 630 9 633 7 723 1 434 2 541 3 48 6 997 0 175 5 635 4 552
4 213 1 323 7 121 6 798 2 418 0 454 9 731 8 338 5 748 3 323
7 620 5 332 8 427 1 391 0 955 2 850 9 757 4 657 6 491 3 423
6 844 0 448 4 9 8 539 9 307 3 934 2 702 5 3 1 680 7 543
2 52 5 685 4 413 3 445 9 182 1 163 8 161 7 12 6 879 0 57
5 996 1 885 2 21 3 60 8 911 4 833 7 334 9 817 0 313 6 36
3 800 6 136 9 879 5 627 0 79 8 443 2 115 7 323 4 151 1 846
5 997 8 80 6 698 1 917 3 679 9 782 0 747 2 940 7 417 4 912
9 17 8 695 6 61 3 443 2 271 7 591 5 126 1 597 0 952 4 46
6 82 5 911 8 192 7 687 9 182 4 661 0 373 2 837 1 256 3 582
7 28 3 126 0 879 6 764 8 177 4 755 2 534 9 722 5 262 1 15
2 672 0 61 8 172 9 969 6 942 5 328 1 152 7 256 3 908 4 832
6 164 9 739 1 985 3 408 7 230 2 906 0 501 8 450 5 558 4 36
9 629 8 299 7 897 5 790 4 497 6 506 1 347 0 644 3 655 2 549
6 49 9 951 1 441 5 15 4 44 7 563 8 977 2 586 0 450 3 596
1 164 2 53 3 534 5 780 4 916 0 2 8 992 6 332 7 96 9 279
2 751 1 957 7 78 0 974 9 906 3 745 4 345 5 619 8 222 6 635
1 269 8 186 4 370 2 648 5 895 9 595 3 878 0 400 7 818 6 939
6 186 3 805 5 340 9 816 1 851 7 239 2 631 0 272 8 544 4 449
1 243 9 375 3 994 7 924 8 153 5 819 4 810 0 405 6 778 2 437
5 21 6 430 8 341 2 239 7 130 9 6 3 760 0 444 4 541 1 565
3 622 0 577 8 524 6 753 5 143 4 950 2 325 9 518 7 789 1 808
5 698 7 949 4 738 0 30 8 453 2 332 9 15 3 918 6 62 1 710
6 848 2 388 9 156 3 902 8 587 0 854 5 192 1 365 4 527 7 695
0 989 5 454 7 249 1 798 9 507 3 658 2 993 8 58 4 579 6 78
4 811 3 716 8 212 0 333 6 409 7 385 5 548 1 698 2 207 9 699
2 762 5 246 7 471 9 147 8 728 0 130 4 90 1 644 6 919 3 194
4 719 5 911 8 642 9 590 6 94 0 407 2 316 1 102 7 254 3 712
2 174 8 618 0 540 9 881 1 144 6 75 5 277 4 587 3 969 7 913
6 130 3 245 5 858 4 682 0 770 1 262 9 724 7 772 2 990 8 78
9 210 3 719 0 942 8 449 6 681 7 194 2 169 5 984 4 403 1 808
3 313 1 325 2 923 4 423 5 117 8 772 9 780 0 133 7 904 6 561
2 938 3 15 5 463 0 202 9 489 7 463 6 815 4 258 1 252 8 249
1 365 4 870 9 190 0 586 6 327 5 447 2 477 8 710 3 167 7 365
3 796 2 181 0 560 1 469 8 631 7 168 9 81 5 103 6 890 4 662
1 975 5 798 9 690 3 734 7 104 4 588 8 61 6 1000 2 177 0 394
6 829 5 516 8 936 0 257 7 543 2 918 1 950 3 464 4 186 9 381
8 236 5 170 6 747 7 135 2 910 3 523 9 141 4 483 0 741 1 647
2 726 5 482 4 303 3 759 0 149 6 210 8 345 9 617 7 400 1 593
2 828 9 370 0 234 8 394 7 333 5 619 4 872 3 463 1 815 6 565
9 69 4 196 6 163 0 907 2 619 1 683 8 711 3 251 7 106 5 434
8 885 0 896 5 598 1 997 3 186 6 295 9 480 7 616 2 879 4 531
3 407 7 438 9 380 1 391 6 239 5 495 4 528 2 224 0 935 8 681
2 398 9 477 1 672 6 822 3 201 7 291 4 346 5 758 0 663 8 225
3 129 6 713 4 828 2 869 8 708 9 267 5 598 7 34 0 286 1 460
1 781 0 575 9 253 8 307 2 733 6 948 3 440 5 943 7 652 4 619
5 486 2 969 3 110 4 721 6 449 1 913 0 129 8 848 9 178 7 675
5 226 8 882 4 38 9 101 0 86 7 892 3 565 2 537 6 733 1 493
4 931 1 98 6 224 0 913 9 200 8 188 3 587 2 542 7 666 5 453
4 462 7 74 9 242 0 473 8 213 5 631 6 292 1 399 3 960 2 613
0 615 6 414 4 525 9 258 5 941 2 866 1 568 3 344 7 429 8 449
6 852 8 331 2 100 7 925 3 276 9 45 4 906 0 22 1 307 5 712
2 840 6 909 7 585 8 32 5 679 0 807 4 518 3 354 1 331 9 508
7 641 6 525 8 783 4 723 3 90 2 60 1 59 5 908 9 390 0 436
0 976 4 297 6 784 3 264 7 643 2 74 8 260 9 103 1 640 5 508
9 295 4 247 3 830 6 781 2 250 8 728 1 424 0 534 7 429 5 263
1 476 5 477 9 49 3 517 0 996 2 686 6 510 4 884 7 578 8 782
4 971 3 670 7 409 1 84 2 67 0 489 5 614 8 732 9 780 6 827
9 165 4 418 8 780 3 110 0 584 6 551 2 204 7 287 5 843 1 666
1 366 4 473 3 450 6 278 7 515 9 402 5 891 8 524 2 917 0 62
8 697 4 413 0 291 2 664 3 549 9 326 1 819 6 930 7 121 5 193
6 785 3 476 2 711 1 516 8 702 5 601 4 363 9 936 7 876 0 346
5 266 0 231 3 342 9 5 8 626 7 875 1 460 6 750 4 744 2 503
0 379 1 80 3 681 7 853 4 891 5 319 6 144 2 76 8 67 9 405
0 534 3 946 8 999 7 424 2 896 1 686 9 713 6 829 5 610 4 59
6 150 1 787 0 122 2 498 9 863 7 574 4 359 5 535 8 615 3 758
8 999 0 325 4 317 7 955 2 120 5 153 3 567 6 535 9 974 1 568
7 622 1 753 6 819 5 622 8 393 3 217 4 573 9 668 2 986 0 413
2 810 4 525 0 660 9 247 1 894 7 973 6 878 3 96 5 413 8 391
0 73 5 382 6 988 2 489 9 397 1 789 3 489 4 102 8 274 7 188
9 531 5 616 6 778 3 623 1 451 8 671 7 436 4 661 2 922 0 115
8 75 0 149 6 149 7 282 4 893 5 210 9 148 2 710 3 567 1 992
2 296 5 702 3 502 9 881 4 802 0 263 8 640 7 641 6 552 1 831
5 617 3 794 4 82 2 398 0 74 8 645 7 219 9 730 1 619 6 622
0 627 5 733 4 241 3 962 2 297 7 549 6 35 1 208 8 622 9 736
6 414 0 905 2 813 3 889 9 537 5 989 7 582 4 43 8 946 1 964
9 953 2 65 5 951 8 893 3 312 4 112 1 297 0 558 7 262 6 306
2 115 7 81 3 139 8 160 5 232 1 576 6 153 9 891 4 970 0 685
6 337 2 31 1 71 8 408 0 158 4 452 9 118 5 413 3 916 7 370
3 56 6 961 0 305 7 352 5 425 2 65 4 401 9 73 8 261 1 895
4 992 9 564 3 471 5 666 2 136 1 383 0 525 7 489 6 10 8 720
5 584 1 317 6 641 4 799 2 319 3 880 8 770 7 418 0 578 9 629
9 991 0 870 3 356 8 516 6 987 5 992 7 818 4 202 1 977 2 510
7 401 2 915 8 605 3 660 1 564 5 446 9 299 0 318 4 266 6 660
4 630 8 983 0 534 3 219 9 689 1 468 6 648 5 317 2 546 7 920


==> anc/Large-TA benchmark/tai_j10_m1000_1.data <==
10 1000
428 694 14 763 568 171 330 1 281 151 959 374 322 495 695 572 396 528 999 517 298 29 567 407 545 440 416 120 543 946 816 169 910 910 797 740 671 659 201 49 800 419 838 245 370 800 137 892 47 442 649 76 592 983 251 141 387 759 530 17 553 68 338 879 88 693 860 989 609 718 181 290 975 578 270 239 37 373 456 447 715 709 954 153 581 824 380 570 274 72 482 382 80 115 792 139 904 632 374 242 175 125 811 417 292 441 70 70 951 871 304 300 27 855 479 318 828 185 84 517 76 847 288 249 993 686 888 780 761 140 713 197 992 664 272 470 590 317 718 204 512 367 579 9 740 691 4 191 873 338 554 109 922 49 634 709 359 864 919 720 489 748 203 944 731 832 903 734 241 234 981 740 65 172 242 748 799 934 929 660 960 868 169 607 772 385 269 300 392 255 535 638 626 470 514 277 334 652 496 721 779 52 228 552 900 983 675 524 786 182 86 354 877 632 949 476 32 158 569 224 190 237 283 500 504 525 214 896 147 31 833 708 95 488 571 243 176 106 248 279 140 325 420 267 133 885 925 576 908 875 316 732 788 642 364 721 500 87 300 106 606 48 892 95 465 435 45 368 677 931 36 69 8 841 244 752 978 445 432 267 696 85 711 900 440 838 726 810 472 408 724 375 117 39 166 431 46 609 492 872 865 781 769 442 836 741 246 260 131 640 952 290 361 64 148 184 508 987 495 368 64 340 517 984 313 806 333 772 763 326 664 703 26 655 862 287 149 504 537 483 503 983 257 926 92 56 319 540 78 424 984 151 750 664 429 513 849 908 104 44 732 839 881 814 18 809 2 841 704 477 558 350 307 737 443 715 917 923 889 410 818 6 386 895 182 593 193 851 835 571 340 541 67 745 96 817 87 109 661 367 669 776 939 728 141 64 266 937 356 493 261 4 289 782 410 983 944 338 756 578 12 570 127 773 50 960 128 858 641 683 291 391 820 71 315 548 48 572 202 958 254 298 638 558 85 776 631 908 886 105 345 375 589 915 894 196 249 120 423 91 829 883 222 153 445 773 834 620 790 485 38 233 947 575 688 737 44 116 787 245 351 457 821 301 295 461 970 976 673 374 309 87 660 702 751 585 473 639 854 938 572 732 798 543 843 976 702 584 522 244 398 65 188 544 603 464 979 801 360 687 823 135 234 432 827 684 35 896 232 418 683 833 737 394 934 496 461 809 490 534 224 663 435 246 743 66 513 928 911 40 551 256 282 343 339 450 562 166 82 995 577 186 393 19 739 638 672 211 767 24 659 61 441 926 842 722 213 475 907 817 118 674 656 713 528 986 965 877 825 468 305 849 239 596 91 132 165 818 600 148 437 113 509 376 623 994 400 445 893 105 125 662 837 960 957 937 211 253 442 557 265 488 789 360 394 571 362 29 773 342 28 588 691 256 195 904 446 570 21 269 463 606 723 88 587 754 875 774 969 885 652 389 566 512 402 368 230 262 16 929 858 675 113 816 299 298 564 34 768 73 705 679 887 465 325 650 1 73 841 967 403 222 745 471 898 974 17 861 578 943 138 426 642 624 200 872 101 363 358 198 170 357 529 444 927 828 777 23 813 325 653 434 665 508 462 685 613 659 678 280 422 652 712 35 958 279 314 136 988 608 807 448 271 944 418 392 72 486 260 314 77 31 106 118 591 901 716 897 863 887 460 694 774 106 538 487 69 432 793 489 61 957 102 754 684 122 966 651 349 18 573 740 332 343 204 866 39 620 808 664 519 753 611 878 480 100 983 136 245 411 40 393 391 239 331 583 895 708 220 68 950 685 595 392 153 893 231 211 991 150 483 785 735 220 725 166 844 479 994 992 544 785 449 533 822 154 476 897 229 766 689 848 748 163 666 569 586 147 194 72 207 359 279 626 293 655 940 173 765 816 552 211 71 515 796 781 273 979 963 698 267 296 397 502 905 386 156 857 34 105 100 504 223 380 647 387 371 707 859 450 646 402 879 313 648 24 946 711 262 654 415 798 466 387 344 829 439 68 499 923 549 918 161 986 255 874 163 279 902 848 458 723 744 652 856 919 354 338 493 218 565 944 252 454 487 240 477 91 164 304 636 897 563 589 73 59 625 61 0 602 784 782 116 462 198 328 122 374 417 945 159 123 801 421 341 685 899 735 436 686 30 977 209 254 721 164 179 595 782 322 412 237 421 224 219 474 174 997 139 234 805 653 177 475 534 841 275 22 602 961 451 142 433 555 348 540 467 326 31 983 619 316 996 962 160 644 431 141 557 61 306 347 998 856 680 502 576 803 468 139 614 957 974 481 184 68 848 214 884 137 560 351 216 985 256 469 916 515 278 126 457 350 775 902 699 824 152 804 639 516 976 791 857 325 644 372 582 672 924 518 709 119 670 744 475 485 144 320 510 454 933 692 759 940 56 292 199 224 308 386 632 492 524 131 697 666 616 672 20 988 599 967 810 928 406 146 294 284 22 325 414 30 126 812 584 980 962 528 346 103 369 593 401 132 247 19 539 730 381 961 379 875 961 475 302 126 15 442 336 740 507 343 484 938 550 870 424 202 168 237 173 318 384 949 913 444 948 690 227 432 136 895 824 243 588 701 192 551 59 328 411 664 703 264 186 316 681 344 450 906 347 652 770 774 430 398 494 638 506 441 612 468 481 496 987 999 706 7 628 405 277 498 151 717 189 716 51 347 755 937 629 562 377 369 196 662 738 866 655 287 651 251 388 709 771 539 968 357 556 996 367 344 342 582 74 383 523 675 693 777 9 430 464 205 607 910 945 616 776 175 516 52 690 163 685 5 736 887 337 17 620 342 3 473 236 58 390 724 608 89 674 237 405 654 604 753 407 798 527 724 49 541 172 169 630 154 23 941 57 88 682 287 700 39 708 128 327 902 915 767 627 129 455 177 250 513 357 921 501 914 764 386 746 481 990 259 722 461 937 35 243 639 720 820 285 907 178 213 11 712 605 445 52 445 758 381 826 604 142 690 335 590 864 476 618 210 55 206 997 364 197 634 585 266 936 421 897 884 97 162 964 622 395 58 404 831 42 601 839 118 324 721 942 28 972 856 459 167 526 455 574 227 253 674 426 335 890 5 478 836 29 807 766 679 531 924 679 202 264 190 692 245 378 650 119 215 498 481 615 213 93 890 311 276 668 274 548 764 855 434 263 125 474 372 320 401 938 510 206 616 871 668 635 576 985 218 547 864 687 702 110 100 878 156 183 66 719 652 601 353 783 496 874 819 637 73 830 603 780 749 701 980 840 164 520 294 885 668 25 19 187 800 323 739 518 57 650 327 368 64 454 251 58 786 883 215 928 504 108 803 559 541 135 272 624 558 909 965 284 735 287 674 781 936 62 623 921 270 68 581 633 495 525 737 930 943 809 29 235 704 749 472 469 572 98 871 896 76 89 35 640 5 326 871 238 533 146 86 132 391 914 1000 851 585 555 75 301 779 448 327 536 427 343 137 868 189 932 228 157 756 75 310 850 36 845 165 867 73 155 545 967 505 617 17 847 94 434 373 876 673 10 206 225 336 297 195 742 309 114 120 94 544 41 519 328 721 372 671 438 828 853 812 123 249 753 619 832 39 143 951 63 302 667 183 180 713 880 101 846 624 205 911 303 729 258 770 923 206 470 695 663 270 852 423 389 474 912 849 819 861 707 759 935 400 741 107 533 213 317 894 596 900 532 739 971 870 5 238 134 834 419 79 447 64 806 576 296 329 240 781 497 584 973 940 112 577 103 220 158 317 502 13 728 36 977 606 212 609 982 75 734 785 350 754 986 883 226 558 310 555 208 506 717 449 365 579 488 552 237 710 385 210 989 215 66 877 926 50 866 18 943 38 580 79 280 467 540 671 511 630 804 708 815 401 185 672 610 997 399 512 727 66 953 701 352 467 597 972 286 260 408 881 817 782 130 464 686 188 382 828 918 656 120 273 831 319 622 821 812 815 427 14 803 251 221 229 107 457 268 660 321 468 471 518 409 89 802 698 730 791 621 707 760 362 124 495 318 684 676 881 778 687 814 990 754 405 583 819 259 229 191 764 452 565 980 827 81 366 757 168 373 479 233 308 861 187 210 25 658 140 13 301 444 277 920 766 33 608 575 704 872 200 121 606 111 842 791 864 941 164 453 79 413 926 485 24 747 425 882 548 593 425 24 177 353 6 643 616 363 512 154 796 785 982 167 175 425 398 714 397 150 64 955 324 570 584 383 160 129 562 901 965 376 430 891 141 521 113 654 947 486 448 54 895 645 224 105 317 60 994 375 3 515 786 995 196 215 334 162 716 90 621 762 288 752 165 355 299 99 958 53 610 795 417 956 931 329 178 6 835 594 994 729 67 694 392 870 1 505 243 710 748 906 713 217 10 109 824 794 250 366 385 290 577 541 255 276 128 7 213 79 990 561 928 546 676 542 160 145 522 657 537 662 857 312 380 698 400 218 859 733 115 491 762 598 990 869 139 115 742 931 102 83 779 19 557 43 823 171 522
656 531 721 20 667 588 762 684 865 941 715 415 253 975 408 831 40 533 298 600 391 973 422 403 58 446 774 166 32 853 812 866 421 895 702 469 553 469 973 577 402 326 41 991 751 278 809 406 440 27 359 257 119 631 881 268 780 243 911 828 155 447 366 745 418 517 61 527 226 116 500 784 186 856 223 270 102 624 164 839 490 939 184 585 190 923 712 423 194 543 609 75 277 964 59 371 134 239 397 92 111 601 403 408 874 368 855 78 191 135 127 664 828 971 360 97 278 131 835 690 104 863 354 323 150 614 796 89 742 755 833 135 592 295 344 287 509 961 920 201 970 690 30 255 269 982 932 804 183 62 532 316 989 750 645 408 600 389 586 33 926 245 334 539 582 404 834 853 122 624 251 851 428 834 954 434 842 890 290 997 382 702 245 939 718 659 495 181 752 353 763 560 275 762 11 410 951 498 879 463 91 882 730 237 769 936 787 609 626 459 173 558 871 930 983 758 487 40 987 387 894 570 444 909 180 982 527 822 274 961 132 188 941 76 991 74 689 148 984 977 736 309 458 146 156 579 442 203 505 594 674 390 727 858 503 584 717 453 114 435 319 41 189 739 851 153 537 581 160 710 848 617 472 317 453 643 981 330 546 569 200 935 101 704 283 401 413 238 976 973 861 353 159 347 754 146 739 974 602 800 652 80 542 824 257 240 196 668 847 832 27 718 121 922 231 971 264 15 233 605 51 25 616 213 146 808 393 895 103 25 870 334 992 9 974 268 293 281 790 495 85 388 797 601 33 777 380 457 693 685 412 198 332 223 898 856 297 631 246 417 12 556 153 312 456 898 185 748 133 670 568 991 179 279 746 728 825 638 6 535 65 444 536 717 511 98 475 854 837 138 417 751 13 997 658 995 802 875 49 62 597 306 607 46 605 730 388 90 534 304 18 973 166 171 377 505 141 287 595 567 690 273 858 807 786 177 749 47 906 654 343 889 441 387 16 343 789 805 662 710 280 130 599 694 154 83 2 970 5 707 60 344 169 84 84 824 329 851 691 728 249 554 17 547 74 933 555 804 880 792 305 217 724 698 301 189 957 197 296 837 615 346 580 586 252 933 559 375 901 416 76 960 939 609 72 994 846 668 910 880 113 997 259 402 636 883 660 605 416 10 627 64 765 857 979 592 255 930 197 884 42 150 300 818 758 753 815 62 447 413 968 237 483 140 564 537 516 345 649 287 162 729 650 428 22 691 574 277 338 158 995 989 224 663 678 816 240 69 960 580 348 893 7 366 486 773 129 178 972 243 606 471 395 788 813 85 601 919 381 466 955 616 735 433 544 25 161 772 800 885 502 20 622 735 125 677 284 608 617 677 177 11 867 183 635 539 471 618 643 87 448 947 598 705 347 54 235 201 340 978 147 377 655 91 919 841 878 468 998 567 703 329 621 967 295 313 209 701 220 723 704 649 430 210 117 890 725 370 457 362 326 323 578 825 308 504 376 719 688 879 142 410 588 795 383 267 207 368 309 997 467 461 268 306 917 690 176 922 872 404 107 74 148 714 9 726 364 626 590 101 14 736 930 32 414 99 158 643 331 46 644 338 336 14 756 941 625 580 854 955 136 691 539 388 47 482 707 369 325 888 304 416 561 753 43 60 575 759 893 604 175 566 755 445 108 623 936 311 143 556 764 765 71 789 630 438 533 117 436 938 883 430 965 156 265 244 409 948 949 116 36 891 461 346 29 126 823 636 63 652 571 636 506 792 565 328 526 723 836 437 959 321 455 637 740 230 782 205 489 730 785 923 888 700 98 270 507 870 439 652 680 322 684 838 411 693 57 995 912 352 811 422 425 24 499 947 714 51 491 926 267 119 522 33 587 387 923 658 993 797 399 879 821 829 46 846 884 733 886 13 372 947 931 97 791 798 577 438 947 342 303 937 342 610 75 100 852 838 794 315 708 684 671 353 925 48 603 276 659 328 81 324 520 822 766 945 270 404 513 932 997 565 152 216 318 596 1 620 819 368 434 42 512 988 262 835 330 529 940 85 986 470 115 527 515 104 573 937 892 587 463 981 904 740 35 575 805 94 286 119 525 710 820 521 431 940 514 58 123 37 362 426 394 744 543 115 79 387 924 883 966 499 722 374 474 135 706 791 45 648 77 851 647 364 541 812 808 822 696 910 641 159 205 655 551 390 213 488 488 189 476 738 761 484 118 647 244 723 519 236 857 931 423 519 953 23 178 669 420 697 554 659 889 972 807 420 124 586 988 212 216 795 64 264 798 40 450 637 361 876 716 511 567 999 653 657 260 900 182 670 944 631 357 185 365 113 215 246 55 163 570 422 619 872 978 679 594 334 844 743 404 311 454 540 913 605 289 488 552 79 312 114 20 887 918 647 167 129 826 366 757 761 484 76 322 42 165 467 728 871 779 652 864 241 676 508 830 645 202 322 528 237 698 84 271 603 494 883 281 811 38 279 663 111 705 12 591 548 768 325 977 452 140 578 367 958 518 403 225 616 210 342 817 801 86 109 54 387 478 451 927 554 654 140 94 955 956 349 720 436 241 248 351 820 759 688 350 297 750 538 572 517 62 978 905 369 168 585 193 735 838 854 990 106 934 671 558 558 496 334 699 573 80 911 151 994 665 556 401 145 69 821 310 999 862 541 92 89 719 281 328 951 432 243 222 688 227 394 583 18 201 909 424 269 741 683 481 300 804 165 206 529 480 13 915 613 853 717 106 77 845 249 581 134 732 927 963 425 788 600 824 838 631 984 73 887 144 873 327 4 429 697 446 958 784 950 109 503 682 250 97 91 378 411 961 346 524 986 818 601 793 267 760 235 449 367 34 681 628 505 317 794 613 46 263 21 849 409 863 559 0 344 88 878 379 977 323 444 390 938 273 645 801 135 31 857 368 127 748 111 566 88 694 279 110 476 868 409 950 601 839 188 933 783 816 979 985 662 701 981 82 901 822 793 100 597 341 522 437 927 254 20 697 174 548 258 610 224 299 48 882 57 827 224 219 982 4 22 776 436 258 621 181 314 921 530 608 856 557 333 321 677 248 735 876 887 19 390 734 497 93 733 772 964 105 386 938 842 236 941 24 686 611 174 745 871 866 707 294 714 639 330 427 473 218 42 633 933 994 465 145 647 501 998 211 387 10 779 549 786 773 163 443 551 405 830 356 996 68 123 999 207 292 340 25 40 545 492 83 602 221 525 78 134 39 927 149 273 700 900 738 94 187 197 657 144 228 135 204 30 438 476 799 392 485 601 803 65 369 71 95 602 679 314 737 918 996 36 370 881 242 326 664 458 234 543 596 964 52 282 498 91 67 652 538 32 15 10 239 699 962 650 315 70 673 248 661 997 713 531 302 950 130 752 517 839 389 415 250 671 477 767 288 819 307 960 775 841 285 473 860 428 778 888 374 1 899 625 531 642 885 702 126 673 612 83 638 505 26 376 629 810 975 549 753 500 229 274 3 134 212 661 831 362 681 5 585 126 497 724 353 971 806 723 840 261 916 104 958 25 877 151 387 912 157 759 451 941 138 833 747 282 400 583 473 28 460 871 493 815 952 418 396 518 90 719 964 93 890 159 897 772 666 225 648 971 547 580 306 403 550 385 710 79 452 471 922 537 112 689 929 655 593 100 875 835 829 542 614 171 521 961 711 880 99 153 482 293 675 517 128 774 345 158 464 791 195 526 8 263 909 689 462 440 371 858 172 439 604 612 479 674 384 758 37 549 21 853 320 259 272 130 556 660 783 828 935 181 896 485 230 733 188 83 282 572 723 229 435 802 850 942 66 940 324 174 589 769 314 817 744 165 569 556 48 91 873 49 23 308 943 908 869 288 632 834 668 215 530 684 385 265 843 840 199 756 726 723 53 250 174 154 170 182 942 491 771 594 841 672 465 998 529 867 28 904 814 133 902 882 729 617 618 236 333 279 171 204 355 925 466 959 563 435 232 674 346 776 576 839 980 294 373 277 510 795 914 379 266 591 832 992 623 660 198 304 685 672 415 783 316 299 433 942 70 187 459 753 560 452 535 634 44 416 770 44 967 717 256 176 468 540 695 852 352 830 651 284 640 566 469 639 407 328 669 685 795 20 642 584 584 398 96 511 410 90 137 982 238 632 287 164 946 370 139 736 908 679 646 247 116 815 375 559 637 283 192 516 279 227 135 368 781 31 261 167 777 937 562 660 523 310 982 751 895 237 291 558 163 935 792 343 363 103 131 273 337 996 504 577 900 678 687 683 907 233 903 639 311 409 349 34 859 687 670 32 208 368 335 922 492 8 426 683 686 786 928 8 733 556 969 186 672 760 445 525 767 266 339 478 89 398 247 770 891 899 50 99 709 434 937 13 683 177 276 305 243 165 887 734 56 133 398 982 634 270 392 928 87 157 743 579 540 910 692 559 624 660 406 1 358 646 237 450 945 787 620 599 386 796 810 669 214 205 579 444 217 421 677 527 856 825 313 195 971 660 120 826 731 8 948 440 470 80 419 308 203 102 508 5
317 12 481 625 454 582 611 825 290 264 219 659 158 142 608 718 345 893 945 599 876 346 137 717 114 470 923 709 208 300 746 928 1 154 495 572 298 601 492 924 491 294 22 175 642 94 972 945 550 950 215 536 701 569 509 392 933 716 566 232 890 324 621 920 125 137 406 64 589 765 445 68 160 169 773 87 394 857 77 212 188 204 146 152 423 182 96 719 210 438 616 318 831 680 593 970 605 759 524 23 432 939 750 624 467 214 111 515 307 271 755 805 885 977 47 256 398 498 900 576 989 792 54 308 860 271 650 525 516 408 407 877 984 156 721 949 866 163 764 136 711 345 525 315 238 60 247 772 883 308 289 131 26 264 724 914 879 570 951 504 576 352 528 484 613 288 993 554 597 667 725 463 720 623 899 491 400 65 624 94 101 646 433 541 128 506 45 364 421 33 667 330 195 932 584 614 875 824 338 519 151 68 288 330 975 922 827 821 954 547 498 232 248 272 891 165 873 186 235 612 974 742 806 544 804 393 794 765 199 732 849 328 135 688 497 526 182 643 956 935 344 25 304 974 878 10 836 418 478 276 594 413 625 856 603 33 665 466 110 677 134 988 620 957 681 46 291 794 105 505 838 55 694 29 5 272 162 141 302 265 837 846 436 105 28 728 84 123 614 325 416 255 266 490 483 717 708 473 484 68 465 725 362 364 16 405 579 835 530 498 93 371 737 740 413 466 526 199 12 822 10 413 56 103 108 990 533 550 295 350 227 948 69 449 846 28 154 629 536 104 438 905 801 492 996 146 250 252 651 533 385 624 257 192 368 710 256 24 347 733 868 826 49 421 372 555 207 822 556 418 192 75 408 826 895 772 920 909 85 664 435 19 64 110 447 906 781 928 145 96 967 371 897 913 541 667 664 358 722 489 571 824 602 788 869 982 718 64 57 113 630 953 927 768 427 481 375 103 103 590 387 408 271 797 542 127 863 966 582 441 323 379 680 892 126 304 909 157 98 521 457 914 297 578 331 918 510 741 399 660 881 788 599 255 896 401 858 865 332 83 259 388 717 442 155 209 25 640 515 433 696 35 545 734 493 349 668 926 395 891 580 342 648 203 683 807 712 831 808 732 871 395 471 465 768 237 429 422 690 759 929 464 165 982 441 793 476 996 157 646 81 527 254 248 792 815 549 743 55 589 918 852 663 905 999 536 815 258 397 677 51 992 95 109 522 528 595 391 300 171 265 777 842 681 296 624 38 985 72 512 677 225 814 541 963 663 487 409 646 128 980 676 547 28 535 911 910 768 194 797 303 11 237 39 132 847 404 161 861 173 319 347 276 393 269 437 812 728 934 941 609 206 634 176 902 983 767 672 86 107 104 559 17 311 214 447 810 752 512 577 170 108 355 377 770 533 740 110 440 534 455 204 268 610 37 604 202 611 99 622 811 953 361 281 543 458 117 251 884 746 156 164 474 313 82 209 223 931 4 487 322 812 7 119 475 922 485 709 671 171 310 140 600 249 592 393 591 246 727 611 426 572 142 919 955 296 562 572 220 105 644 763 748 981 309 30 928 45 819 551 357 24 231 401 843 327 924 51 286 902 617 568 80 163 657 29 670 745 504 195 809 190 952 416 687 146 632 211 531 1 944 680 585 54 703 254 434 812 987 475 938 324 844 538 443 480 396 891 336 896 685 926 539 224 652 9 187 599 534 244 852 29 775 883 930 919 305 75 886 661 619 702 645 858 53 833 383 240 102 503 637 632 832 174 906 718 728 394 709 437 118 155 370 832 704 646 889 774 880 537 769 98 977 672 263 851 133 791 817 513 71 52 784 50 973 643 213 751 356 714 228 640 655 833 970 320 36 508 190 748 139 681 978 943 335 182 553 138 601 883 745 106 672 126 382 217 527 526 62 216 913 19 203 690 828 478 903 955 35 74 508 77 52 595 766 661 23 796 548 569 79 126 221 739 618 683 953 56 466 767 205 168 991 771 607 765 782 521 892 792 40 901 209 907 590 495 653 706 127 55 8 507 414 952 581 120 241 111 848 953 518 958 391 542 564 950 753 836 666 925 835 141 18 737 278 160 218 982 994 771 502 691 850 50 669 995 688 241 715 191 422 599 371 157 320 425 352 816 185 113 805 345 285 849 702 155 262 312 633 737 658 128 330 572 124 32 990 958 546 860 358 350 834 916 58 155 793 150 140 111 430 992 739 30 898 227 381 463 540 963 647 959 274 807 464 633 386 537 198 707 321 488 686 769 803 411 957 154 301 644 312 310 501 929 813 820 242 328 568 649 244 398 420 882 150 887 824 915 971 582 692 121 932 571 442 94 313 703 6 729 366 523 446 810 870 784 635 691 544 904 83 999 976 914 299 354 641 413 982 162 15 826 401 489 138 644 287 128 437 608 378 34 184 407 410 151 689 968 517 990 532 385 129 916 754 75 458 184 173 18 628 663 68 368 995 275 341 440 640 691 280 668 67 356 349 929 762 10 520 419 246 499 273 154 152 814 424 257 596 715 136 890 405 873 638 770 463 393 790 96 351 118 627 650 901 633 477 885 499 824 267 515 798 715 964 288 2 368 747 225 606 909 294 989 882 660 643 747 966 642 13 304 506 755 166 704 428 920 379 996 143 229 180 514 172 143 29 211 243 487 797 884 183 925 639 688 992 940 752 228 569 679 936 857 272 655 765 973 749 706 757 914 261 206 738 13 529 488 610 544 233 920 106 333 676 198 537 84 206 110 311 602 826 409 823 375 960 695 513 358 19 432 270 600 27 398 538 628 673 981 431 247 130 95 760 807 403 518 629 797 552 295 14 293 174 168 939 658 968 440 87 117 333 627 189 35 229 659 245 66 985 488 965 526 723 240 778 899 122 766 90 587 109 193 141 745 354 180 736 281 787 678 425 732 789 961 820 409 841 777 411 954 50 856 353 459 661 537 388 669 807 872 500 172 855 836 948 16 894 831 21 273 293 76 264 894 346 998 560 578 380 613 113 407 821 223 31 838 20 669 120 679 707 691 168 926 181 433 32 85 459 352 862 57 791 177 511 533 588 799 453 908 710 298 829 546 691 844 418 459 751 506 706 772 258 687 698 577 490 416 224 945 570 408 226 992 623 992 253 924 359 71 583 205 255 494 91 527 521 297 225 67 729 579 412 13 167 39 191 546 369 587 186 89 494 184 159 579 123 903 573 92 730 822 761 724 61 365 326 639 390 22 558 19 816 101 786 670 360 937 74 248 857 383 144 629 119 744 514 459 306 408 486 210 551 324 818 951 561 668 364 334 958 523 877 154 921 757 342 273 682 175 854 402 148 465 743 89 251 800 217 653 236 377 39 599 847 146 941 324 947 566 674 214 409 265 121 822 279 383 451 177 731 680 343 429 314 845 164 575 149 666 587 479 281 47 316 917 586 128 741 316 925 321 519 305 392 512 867 270 908 583 171 975 713 726 735 353 631 392 636 586 193 813 988 241 329 478 893 48 856 270 48 483 840 657 393 482 981 441 44 625 175 219 66 511 962 473 212 381 865 422 41 716 389 586 699 880 76 306 505 354 523 398 277 864 211 3 659 236 785 500 3 668 776 710 772 323 872 706 758 237 771 356 859 855 240 537 239 116 282 800 92 541 979 983 97 402 161 994 565 72 107 971 292 423 679 718 555 93 460 528 34 850 822 550 851 495 942 420 70 834 324 812 315 155 788 931 482 623 60 868 169 377 697 412 705 264 656 406 714 288 365 997 275 258 969 161 24 797 462 298 339 721 252 107 201 520 557 585 574 150 612 757 779 803 695 961 961 213 100 123 328 319 916 577 554 834 726 458 65 460 384 453 325 752 470 793 845 213 94 954 377 941 756 818 73 63 415 803 503 854 774 938 926 828 63 868 197 42 402 260 480 791 693 492 334 29 59 76 615 894 452 280 115 332 935 214 200 87 33 249 318 575 733 127 340 961 732 784 700 336 912 676 662 960 419 224 179 175 559 783 572 508 376 185 905 735 744 696 919 527 196 693 839 993 684 439 112 169 46 979 131 202 42 471 874 386 0 753 89 556 496 822 284 747 986 591 830 894 983 202 675 921 943 999 473 201 249 942 915 567 949 304 799 768 222 705 567 807 116 433 469 290 439 775 660 852 448 986 461 600 887 433 575 575 911 279 472 101 367 640 654 644 904 654 88 447 931 567 204 49 348 759 374 201 147 502 998 339 308 891 417 178 468 387 678 276 449 517 795 78 907 251 626 709 649 894 888 406 11 806 30 747 604 741 507 206 622 488 950 609 800 90 563 20 917 499 78 682 153 291 216 120 456 794 759 890 373 632 479 308 489 321 922 808 178 185 716 233 946 920 802 754 232 304 783 155 734 174 796 13 350 913 337 83 763 274 959 174 450 334 75 135 577 869 780 498 363 878 864 983 777 475 327 551 163 181 283 31 742 49 176 181 833 15 230 964 825 632 937 997 9 566 719 181 177 599 488 196 853 780 444 168 260 911 234 907 997 666 598 557 578 983 43 783 914 150 940 987
204 248 549 840 394 971 283 837 172 787 693 696 617 659 431 881 836 15 484 873 672 407 433 333 275 326 879 515 457 823 222 902 138 879 3 274 388 884 32 574 618 686 345 432 82 299 503 145 894 455 598 188 21 381 585 252 361 507 600 638 30 945 830 595 939 369 601 173 866 955 13 542 864 477 161 480 699 645 203 719 173 830 718 53 741 443 214 266 727 768 564 705 647 365 683 657 313 434 997 365 450 622 492 795 867 483 599 913 751 426 115 369 466 86 435 639 623 404 990 45 957 892 22 95 103 524 68 871 595 264 257 379 507 880 335 805 581 877 298 278 398 554 177 46 183 876 319 30 188 263 194 715 640 706 937 770 560 471 653 266 707 238 772 218 558 512 88 833 875 96 77 402 151 981 499 228 622 189 812 370 227 644 596 130 589 591 949 661 856 61 733 786 413 578 724 44 965 663 206 438 193 73 290 167 639 949 354 529 423 158 270 839 749 805 280 802 630 832 884 994 269 160 528 69 456 919 397 876 760 37 440 914 511 963 122 599 240 817 742 181 676 218 134 319 857 433 376 681 454 377 19 597 928 80 838 457 526 562 855 781 29 643 841 997 773 739 159 262 306 90 662 933 518 63 380 965 738 577 252 941 255 446 712 630 199 957 654 509 993 64 583 713 615 450 386 740 800 950 887 285 719 168 295 385 974 73 64 844 944 711 971 85 702 852 547 602 708 479 780 56 637 300 512 554 329 562 170 94 491 137 817 559 524 429 259 894 899 972 404 732 135 769 76 431 326 872 629 682 449 376 562 495 41 925 260 372 333 347 611 674 36 47 133 487 109 177 616 267 582 333 892 11 348 41 914 202 85 358 517 144 347 536 56 250 176 702 732 815 896 654 444 582 25 413 141 343 814 835 521 279 826 145 936 137 442 567 72 932 985 826 67 760 436 655 337 551 797 859 968 784 904 260 480 736 500 977 175 114 378 621 648 361 353 667 574 657 607 580 822 684 10 665 153 844 155 926 452 292 870 81 606 864 632 84 137 207 698 341 385 801 850 775 873 69 942 825 209 702 2 345 998 393 840 968 635 446 5 358 816 712 48 30 559 914 422 920 438 962 424 455 26 777 805 122 469 676 205 382 97 562 989 932 951 424 891 899 461 961 740 22 621 410 563 556 745 185 795 496 266 87 525 548 519 450 216 805 126 44 308 680 701 72 489 232 771 944 294 278 218 720 42 279 241 160 744 17 479 391 898 908 579 621 620 727 289 856 576 907 267 283 877 99 569 738 360 901 387 136 527 766 129 996 282 746 285 199 229 561 263 190 245 382 769 113 783 997 918 765 604 962 775 400 463 643 382 106 532 619 651 679 268 320 735 713 124 64 113 296 357 632 428 977 535 253 312 979 736 332 224 276 169 100 575 128 162 86 98 724 753 539 502 946 508 960 167 632 20 224 258 192 833 716 310 938 661 793 478 657 748 78 825 439 331 105 493 356 441 606 462 122 40 685 320 97 50 810 594 421 947 580 597 678 979 824 315 949 810 4 139 42 365 505 649 872 264 58 679 416 670 953 336 350 372 681 700 809 57 107 852 385 237 284 686 905 694 98 665 435 302 462 514 620 831 602 323 27 89 462 818 932 553 108 711 155 995 617 807 954 886 888 375 88 666 415 352 222 213 13 80 591 768 360 758 541 501 516 824 657 779 95 396 231 107 907 325 723 43 540 897 713 893 413 540 468 62 640 823 709 970 222 715 675 646 153 750 292 411 693 927 277 9 182 15 294 681 122 156 792 948 164 504 390 976 46 247 256 726 910 399 372 871 754 537 595 950 163 903 488 849 688 536 674 230 266 878 768 766 110 846 646 628 320 804 238 18 273 118 541 577 402 854 353 495 309 634 88 645 646 460 639 566 234 690 738 346 843 75 852 148 699 142 439 105 346 87 497 114 241 381 478 987 420 437 547 722 132 832 301 409 842 692 575 494 841 542 271 23 300 414 944 274 366 108 253 765 353 196 836 716 210 83 382 110 549 602 489 675 203 746 20 393 433 327 391 212 391 506 269 343 755 811 474 207 844 443 850 848 486 687 55 123 235 982 248 644 933 233 736 913 238 95 880 809 9 923 654 66 179 520 853 851 475 94 130 655 808 86 890 614 554 671 824 362 862 210 157 895 917 959 200 271 811 208 268 638 45 557 490 486 447 953 723 432 618 967 918 408 360 885 806 853 182 415 245 498 961 341 753 297 990 706 295 828 917 60 82 796 804 788 602 739 465 163 287 392 938 764 323 938 544 429 930 843 585 510 37 926 688 171 782 801 791 368 355 977 425 473 4 8 263 262 115 983 718 373 359 92 842 412 954 180 276 451 296 317 644 588 46 277 815 248 542 685 122 837 315 334 652 842 677 468 71 238 965 673 609 734 906 793 253 803 511 619 961 625 241 71 312 835 606 717 140 12 812 924 126 608 678 150 930 556 96 973 787 770 766 132 784 743 413 84 961 954 482 407 75 603 130 178 37 798 501 729 26 157 394 996 893 911 313 370 536 921 527 642 389 383 997 292 758 834 921 195 760 910 401 321 864 945 59 636 292 281 993 876 502 905 211 160 270 111 924 344 466 316 124 543 493 52 696 287 145 663 530 682 506 952 579 220 434 919 241 185 373 906 320 872 548 201 81 704 403 363 837 186 805 627 586 591 363 986 413 125 508 728 505 158 800 121 239 705 40 999 452 217 128 355 193 221 537 46 696 890 4 960 962 164 572 211 380 226 560 590 515 356 437 24 641 242 626 697 585 235 245 33 649 845 975 243 507 93 386 104 576 476 801 861 930 322 213 410 588 533 933 179 1 725 807 301 805 593 456 261 570 78 69 278 960 696 498 291 907 288 755 786 718 815 147 166 603 966 381 516 140 458 481 366 85 234 832 330 230 342 468 762 776 530 791 907 757 572 928 882 104 472 201 761 35 187 610 276 797 190 391 880 663 44 590 403 549 140 731 395 329 972 405 364 625 232 565 763 531 731 236 529 657 28 183 497 561 865 783 31 509 246 456 551 695 981 180 940 817 239 350 827 934 391 4 930 19 781 84 418 915 340 853 652 732 792 875 54 340 189 306 198 985 58 621 377 288 790 268 695 862 154 308 228 746 152 505 755 470 988 297 860 152 273 499 300 617 909 465 328 134 74 868 933 914 61 754 100 659 14 125 723 35 777 891 168 413 120 270 384 479 677 777 555 526 757 71 49 644 99 318 752 130 505 61 272 236 759 11 299 115 703 721 586 206 448 159 908 571 962 570 467 894 958 872 684 557 548 747 613 637 667 821 863 577 969 159 369 654 421 862 570 546 90 200 374 495 839 643 633 134 806 750 709 136 756 346 584 609 888 405 250 163 63 204 915 262 539 848 55 663 459 574 401 588 351 402 946 259 420 126 980 160 714 579 689 660 994 411 580 973 813 743 51 803 59 159 658 156 991 946 674 310 4 841 191 113 565 216 475 273 868 210 453 317 1 769 144 577 754 202 545 210 147 833 713 997 660 619 314 718 447 894 710 737 784 210 38 390 286 363 455 960 922 598 477 294 390 649 546 429 116 665 483 467 367 916 975 710 417 219 552 742 587 692 481 478 544 990 782 733 874 242 192 278 984 301 669 975 802 730 808 383 799 725 91 659 819 417 900 470 96 101 307 629 265 259 844 700 425 602 0 919 847 351 656 625 256 595 470 416 650 815 149 277 7 660 538 172 225 255 231 930 143 869 869 152 912 702 127 34 509 386 961 816 541 50 829 944 251 950 303 39 561 70 219 485 253 224 279 985 778 919 592 610 664 944 471 936 37 412 668 29 737 907 73 402 612 347 573 674 311 657 379 59 571 441 859 63 182 424 978 804 339 857 405 428 236 321 678 680 202 654 446 469 789 177 680 631 657 604 445 277 244 10 406 769 174 760 119 993 136 407 776 288 350 983 371 526 349 839 145 754 610 868 787 95 791 704 992 282 464 235 165 855 643 501 881 386 624 331 902 232 439 778 39 711 338 857 490 454 956 204 70 65 101 271 721 108 920 405 130 166 747 963 794 536 430 245 427 898 943 596 293 412 102 301 359 36 304 887 81 340 254 533 925 128 550 295 688 864 641 206 181 901 17 451 65 197 34 769 929 458 146 762 934 500 27 317 400 626 11 921 901 398 609 16 389 472 197 789 332 562 626 485 215 681 522 356 358 325 916 676 963 813 112 78 6 397 79 815 554 849 785 505 47 290 631 432 45 621 309 162 249 33 284 560 496 901 883 343 659 991 935 314 434 318 402 441 531 46 200 526 820 238 465 959 117 703 605 570 426 456 917 525 16 956 488 419 487 771 774 299 955 328 106 65 296 71 568 850 53 998 767 96 523 555 419 546 131 803 821 795 482 349 128 367 318 681 931 467 515 63 720 746 513 968 305 645 35 562 474 108 889 595 932 841 862 74 858 997 485 205 578 926 324 566 567 690 691 94 941 747 69 546 223 364 964 278 184 193 534 651 730 677 416 36
986 757 904 510 971 774 593 555 401 753 821 261 211 12 423 530 999 354 838 791 327 106 972 454 585 292 844 563 832 583 791 463 739 25 227 649 90 247 177 20 2 313 428 821 523 552 885 339 265 58 432 241 595 643 205 89 722 849 567 837 957 554 898 866 763 729 708 766 514 553 783 158 409 112 984 208 12 741 202 481 796 938 947 745 413 89 96 301 465 420 140 340 8 47 13 789 111 610 42 815 296 307 421 368 440 245 702 305 430 787 619 552 730 924 358 427 160 971 212 175 701 83 441 898 624 134 46 189 609 817 323 798 331 438 239 65 471 907 410 747 573 628 59 825 499 566 623 649 672 227 386 263 225 946 116 274 356 767 599 274 960 298 516 447 973 763 15 950 248 167 438 159 694 400 809 33 486 884 944 774 970 497 685 219 921 893 223 685 714 691 875 385 762 920 770 508 293 627 370 806 22 326 325 545 744 351 135 903 948 539 109 243 910 406 171 457 840 528 713 224 851 115 300 266 620 66 23 23 389 236 541 32 696 700 522 794 977 202 434 58 648 375 526 44 668 897 530 777 732 329 766 387 490 463 275 482 747 379 511 818 883 322 40 619 580 109 905 574 802 897 537 855 709 860 869 243 681 484 154 496 75 204 755 898 16 624 640 296 859 544 517 777 634 66 350 316 965 222 801 527 431 85 349 942 76 1000 786 482 662 695 562 453 183 405 621 143 630 765 383 987 550 230 611 621 923 383 445 531 447 476 279 447 439 983 963 516 625 374 644 20 121 306 143 759 134 536 216 405 900 33 503 913 4 496 420 458 147 305 43 453 193 26 457 657 70 150 903 993 955 692 983 772 94 639 874 491 775 651 601 870 295 186 964 369 598 972 158 26 89 360 283 130 547 887 911 535 636 755 78 467 833 813 752 420 654 844 856 513 723 114 895 164 494 378 488 72 711 213 583 14 912 77 655 639 17 197 924 964 639 512 39 769 758 510 750 750 493 956 304 240 426 769 53 299 226 321 676 863 847 505 125 411 576 263 88 372 684 514 626 699 120 923 950 240 529 100 71 701 114 838 461 189 728 29 92 468 633 71 860 307 816 268 285 225 897 465 167 510 407 241 906 837 458 727 500 904 319 147 782 804 303 243 110 86 862 817 163 522 962 710 777 874 449 690 735 917 11 97 909 549 10 601 245 334 418 171 985 70 513 567 263 677 509 571 35 364 603 532 330 640 653 373 761 28 776 984 174 863 836 66 66 871 698 636 743 336 754 599 831 82 501 606 137 730 95 416 336 915 100 721 262 752 608 781 942 758 848 299 332 260 858 650 641 1 155 704 925 732 908 813 478 994 453 555 344 566 940 329 50 619 913 973 813 324 355 799 978 439 729 918 52 556 812 308 638 668 919 344 581 71 659 141 98 61 326 348 483 516 712 294 250 794 31 36 793 232 665 755 564 254 707 311 68 220 845 742 628 341 531 651 602 522 360 927 235 728 468 388 371 45 914 986 645 879 572 187 675 597 627 569 498 641 738 834 956 476 309 786 661 451 749 547 335 80 1 732 287 219 145 496 41 637 257 715 939 959 249 846 384 774 544 387 715 783 605 307 270 160 106 625 276 68 187 622 491 900 542 532 175 3 545 549 941 70 60 914 195 594 408 833 980 910 679 216 946 286 374 967 462 619 133 130 284 71 890 176 460 863 136 616 631 480 902 919 454 339 987 753 203 551 892 738 72 687 651 321 669 557 686 426 229 518 664 190 719 50 312 525 424 52 357 784 55 928 47 251 979 485 502 39 260 794 893 709 524 748 313 895 981 834 982 377 756 132 569 526 830 220 918 178 379 119 292 62 899 282 592 373 774 312 29 645 881 292 807 926 173 383 81 505 880 443 489 496 435 616 916 442 553 43 670 380 82 488 917 872 705 971 101 73 288 166 131 259 387 786 652 354 118 650 467 82 929 360 181 181 779 365 341 315 220 622 240 535 396 188 427 152 129 907 888 517 519 714 495 763 966 220 736 261 308 24 510 344 663 814 352 195 198 268 871 609 803 779 616 943 846 980 597 87 280 151 606 404 643 189 850 140 79 78 674 820 362 876 959 565 546 557 247 518 496 424 416 60 267 889 817 242 44 243 894 133 48 759 716 699 451 691 538 822 297 353 734 507 201 561 649 209 199 570 508 20 62 588 375 278 771 390 474 394 976 227 377 841 339 153 933 319 700 294 615 907 586 547 69 550 353 383 778 877 351 44 37 161 122 107 818 279 277 850 481 566 138 295 365 254 854 116 476 444 251 136 456 724 768 9 720 396 677 91 93 321 928 314 952 954 206 190 487 935 376 401 243 970 274 489 737 451 575 165 310 247 73 908 584 367 464 875 307 70 232 215 429 613 231 410 896 914 107 520 361 646 378 131 568 49 165 788 294 305 949 755 255 876 233 245 119 455 710 279 741 827 102 268 618 298 834 467 213 279 290 164 115 238 153 351 548 897 269 179 399 568 823 118 278 255 359 933 767 123 219 188 123 671 596 838 259 545 185 731 671 484 182 300 520 270 907 922 84 646 994 119 678 161 237 75 943 198 997 822 6 276 934 575 868 782 969 383 112 954 936 841 414 735 861 515 209 632 63 804 975 36 142 180 995 196 425 121 152 716 314 731 176 66 689 713 953 317 24 82 882 30 104 707 367 148 217 763 130 683 197 634 86 561 397 91 688 554 254 78 805 294 27 223 692 134 673 454 731 560 411 841 108 404 56 487 829 247 534 495 452 49 286 524 345 416 797 16 591 483 180 234 549 817 938 420 926 177 311 117 87 308 808 255 189 390 607 925 301 757 363 593 164 545 799 335 238 406 814 133 497 160 804 609 51 146 38 748 320 843 346 502 318 565 852 373 647 309 184 602 475 458 504 148 552 12 785 275 877 175 228 212 745 506 826 676 528 931 788 882 839 588 666 511 635 640 194 440 83 471 682 205 168 75 334 466 543 587 161 253 473 513 200 560 867 776 604 296 561 67 565 321 19 541 769 861 717 809 472 120 230 895 819 590 563 69 724 238 485 62 578 421 132 110 403 91 234 940 215 956 658 126 794 266 191 254 811 536 172 237 390 513 873 941 151 905 518 644 436 730 506 694 30 993 415 333 753 417 192 941 927 494 204 655 150 81 21 33 642 398 574 32 222 973 657 760 704 646 540 572 342 496 33 523 792 223 196 570 915 418 961 797 886 205 857 109 139 672 827 301 594 77 443 231 706 871 58 578 571 763 406 9 369 444 968 334 128 301 64 176 442 435 990 411 348 352 373 666 687 98 221 299 91 813 394 839 258 376 99 44 395 39 555 618 945 256 937 183 382 339 28 245 613 532 521 977 660 196 20 92 433 504 932 267 337 43 612 706 400 397 930 316 579 8 404 393 746 182 343 239 169 127 920 325 773 682 388 23 998 353 302 895 843 694 188 822 740 30 156 560 444 38 589 789 261 724 477 67 65 400 879 486 32 87 105 373 683 974 61 533 210 157 157 88 560 126 996 621 324 829 256 195 558 143 872 503 162 243 333 53 650 114 784 156 863 874 113 312 810 387 725 164 268 799 117 531 820 714 974 912 533 125 790 136 470 858 306 569 505 899 354 148 566 646 590 819 179 86 721 236 282 899 800 116 878 84 554 701 693 534 617 935 610 270 338 692 385 490 236 973 931 761 479 628 954 174 298 483 316 666 515 517 450 337 289 638 780 763 305 138 328 475 9 75 380 711 448 723 835 953 437 459 466 829 266 649 629 492 512 667 690 588 299 264 0 335 991 882 49 388 273 718 733 867 527 84 329 868 600 962 463 18 291 52 178 230 536 408 787 668 7 798 253 203 691 513 402 216 699 914 422 884 765 478 865 579 25 444 806 966 271 909 242 654 588 872 993 793 853 685 146 559 822 506 159 917 582 540 170 991 67 948 748 746 866 312 781 995 97 482 186 315 577 769 214 913 317 247 246 693 988 461 368 729 742 634 364 754 85 198 264 165 614 42 321 732 482 86 45 607 992 494 366 256 347 714 392 366 718 626 535 177 824 925 455 947 244 436 393 406 340 851 480 734 77 61 901 337 144 150 315 401 57 611 757 237 922 509 484 741 190 690 815 467 26 880 207 697 772 850 989 625 967 569 103 868 381 204 539 608 789 428 646 315 322 575 751 912 417 847 764 115 697 47 281 986 891 612 680 109 405 629 224 793 124 451 141 385 14 641 726 414 507 300 3 680 570 483 825 783 469 195 446 98 459 514 637 940 80 516 74 40 876 188 828 54 798 630 951 272 556 868 889 627 760 652 412 467 656 729 127 786 864 94 525 892 252 595 398 271 759 694 559 319 18 864 795 12 837 111 557 587 36 405 166 245 667 456 632 285 958 752 54 646 532 357 34 923 5 266 492 859 855 958 622 730 695 834 419 700 148 345 241 597 727 628 126 634 935 747 703 826 208 217 870 26 372 620 587 26 391 112 272 614 841 529 842 957 551 458 887 194 149 242 849 824 218 579 884 218
601 243 67 988 497 389 617 757 939 248 997 348 923 670 500 933 522 346 432 579 884 113 222 910 369 30 449 343 183 258 124 537 166 813 23 22 452 795 540 973 653 454 398 83 450 908 150 120 385 319 641 221 391 55 429 63 892 850 985 573 758 945 160 152 76 156 754 594 629 21 336 776 12 257 348 610 43 130 51 270 527 555 894 791 300 893 509 651 707 26 728 571 431 249 358 932 547 805 928 34 493 282 195 277 184 470 477 19 831 674 206 236 436 964 366 106 872 515 927 847 865 250 762 413 565 227 475 459 642 733 947 313 257 245 663 715 506 786 117 144 362 115 974 777 457 94 255 585 668 113 198 252 412 919 814 13 972 398 303 614 651 503 292 849 999 300 1 200 83 570 850 549 208 70 265 364 318 589 794 527 238 369 108 519 825 382 664 461 272 547 44 937 790 194 643 798 888 776 530 130 781 17 954 987 354 988 919 699 71 254 291 111 760 571 347 14 472 754 809 511 567 995 476 451 41 81 174 632 197 179 631 553 483 700 279 917 611 741 597 597 938 53 537 306 598 374 740 369 867 186 515 1000 137 239 921 52 960 328 352 316 219 396 209 970 126 816 791 118 266 594 733 816 958 87 738 411 756 45 570 38 868 272 777 944 922 62 978 961 192 300 213 172 808 100 726 100 948 130 635 744 326 514 302 370 312 161 720 285 224 982 569 155 11 161 980 714 448 418 839 89 463 346 372 865 21 971 605 341 480 365 20 517 282 951 396 371 395 174 541 459 676 572 568 255 491 707 811 57 299 75 819 890 687 190 378 191 85 459 711 549 523 566 2 513 229 921 447 352 900 132 84 670 433 149 782 872 322 993 800 544 944 617 969 859 140 365 408 552 367 978 13 417 58 226 377 941 498 521 232 833 962 567 289 889 673 947 934 693 959 49 400 720 411 492 574 211 592 603 681 238 645 51 384 184 688 710 360 380 755 607 473 539 747 955 622 143 514 527 580 156 915 229 817 197 595 774 827 31 256 429 834 268 771 157 739 369 341 245 533 577 877 99 784 270 656 45 75 378 331 304 313 236 68 20 967 49 482 487 538 7 365 286 342 733 349 785 273 906 639 412 104 550 262 999 228 655 128 594 619 613 444 231 203 723 30 745 748 454 307 935 931 545 679 861 526 99 409 848 14 145 717 128 106 774 285 946 470 445 977 565 571 442 88 637 581 968 768 817 885 167 891 7 933 827 683 676 624 240 773 26 144 149 852 382 666 986 271 277 99 223 353 60 458 980 513 642 678 857 916 81 133 198 966 64 351 12 684 177 109 199 102 223 697 925 103 265 363 479 626 120 439 107 239 298 54 341 546 279 881 13 36 221 376 902 840 505 783 43 961 200 943 67 77 703 368 31 730 679 548 917 319 309 345 999 16 301 543 232 15 540 917 275 659 561 258 57 155 915 979 261 392 606 564 173 486 901 253 10 242 763 685 624 757 291 446 827 521 697 508 871 91 562 92 608 813 755 152 298 101 647 945 210 187 711 474 570 584 303 920 795 991 106 78 378 421 12 297 205 93 419 462 917 381 569 119 755 181 933 456 716 823 862 633 848 718 872 671 458 563 407 555 442 709 1 723 110 582 399 550 738 579 614 862 572 704 74 847 780 113 334 701 769 39 175 143 677 53 965 442 488 329 132 276 301 510 157 193 214 677 197 897 691 994 215 774 182 870 388 454 911 172 441 904 946 640 884 759 264 135 306 505 832 17 417 806 771 134 721 896 676 752 550 173 876 468 276 334 807 996 218 304 684 680 204 459 468 911 373 578 472 803 397 736 451 230 356 223 985 628 683 220 860 237 548 405 93 328 799 145 65 73 339 901 130 382 66 886 552 48 273 621 746 750 801 953 196 202 622 935 784 695 790 586 543 72 366 324 957 414 135 314 910 361 903 702 830 280 951 357 553 191 867 644 270 214 483 315 989 858 17 311 468 993 287 788 360 625 213 816 921 588 335 925 473 600 664 332 544 241 954 216 625 114 282 427 666 940 32 880 754 25 668 364 789 682 972 481 122 627 202 403 872 283 572 930 619 848 237 26 438 585 389 745 307 46 583 165 828 495 452 793 188 623 415 753 912 545 95 845 519 981 693 308 681 907 898 503 65 110 544 199 933 603 910 45 530 929 650 148 875 780 764 379 517 810 941 146 222 910 799 250 201 115 878 390 322 281 950 587 812 562 408 261 742 82 345 871 23 524 596 842 182 355 227 992 434 802 588 8 627 293 774 466 340 374 343 275 945 615 613 215 814 912 518 42 486 519 890 667 437 79 77 120 42 926 240 441 883 116 30 812 39 734 258 529 961 957 583 455 350 835 106 70 227 613 923 32 83 882 911 693 528 9 382 217 31 987 725 532 212 157 786 652 472 388 48 132 844 423 655 815 751 263 59 112 365 418 592 561 125 539 626 64 705 107 816 743 11 517 545 139 863 583 738 10 141 269 235 612 646 876 336 941 481 841 20 149 853 95 812 536 50 131 418 775 114 765 858 399 4 236 86 127 590 511 598 646 451 168 113 210 690 125 434 837 989 779 257 729 352 735 616 227 768 807 187 490 279 878 910 153 545 316 106 430 572 434 767 557 634 650 357 59 122 998 221 487 703 494 383 185 295 254 461 270 534 719 576 829 394 478 627 853 696 159 849 19 452 924 532 356 352 321 893 371 602 359 227 211 375 309 626 661 172 428 411 122 850 65 959 28 414 604 611 201 521 37 408 672 728 573 415 715 428 963 708 426 155 796 883 89 996 689 888 591 387 170 66 205 659 375 756 899 924 518 965 594 353 854 827 176 130 56 944 982 740 820 88 889 713 833 598 971 763 57 115 655 189 797 756 501 895 614 51 636 111 804 35 340 798 87 14 699 749 175 671 769 606 167 892 843 917 984 141 248 523 90 410 964 278 698 89 251 677 801 370 246 810 554 717 589 617 986 863 301 316 936 317 485 641 221 878 244 522 542 583 906 843 818 952 60 967 893 473 465 243 776 636 721 712 96 995 306 302 424 337 190 816 908 251 828 300 196 201 558 395 268 111 559 257 596 434 404 979 822 596 380 104 744 582 956 666 572 462 786 868 182 234 295 189 410 185 761 773 946 67 50 498 875 411 905 27 727 972 798 478 618 540 883 282 231 4 575 84 502 182 499 483 700 365 716 645 264 615 69 714 741 63 6 449 277 317 742 969 861 555 464 624 294 321 298 920 417 164 286 208 864 116 632 95 147 47 320 475 274 566 188 275 654 11 874 460 471 109 162 72 402 923 844 277 710 378 866 25 31 513 708 136 951 64 950 233 151 949 333 49 200 118 186 981 737 962 975 524 857 676 528 600 703 113 787 896 879 322 691 322 440 40 287 15 649 987 105 534 80 930 129 897 49 640 824 631 942 618 247 252 610 841 284 638 634 642 560 178 576 927 976 891 665 237 890 287 343 429 3 589 637 589 778 734 913 717 419 999 141 102 556 247 534 103 415 698 551 186 670 406 686 643 535 1 394 158 171 51 789 672 608 253 161 17 383 730 163 533 970 989 856 20 123 847 593 964 620 481 792 93 27 16 606 351 179 243 577 982 795 726 370 922 422 179 438 74 898 424 142 344 245 646 607 952 207 982 29 826 61 50 296 184 94 8 40 114 846 737 453 682 437 825 243 109 389 207 350 454 373 51 918 31 235 833 52 445 178 792 194 329 552 692 445 447 770 378 100 21 903 135 218 126 863 400 507 890 252 55 763 784 968 277 4 779 310 653 33 66 609 382 62 617 130 53 909 815 751 48 496 377 914 350 722 824 531 716 259 961 849 481 317 85 111 969 675 235 234 536 164 449 260 980 873 732 338 812 705 380 469 77 335 294 413 338 18 995 949 313 225 985 393 436 965 90 838 616 479 9 337 872 932 553 785 483 460 249 713 903 669 412 590 804 690 53 805 372 346 572 74 945 339 421 902 54 821 547 7 422 599 861 674 428 66 773 204 518 855 833 267 693 553 537 990 174 55 398 443 641 955 711 694 854 47 300 22 375 895 956 97 852 647 272 180 619 860 761 851 743 138 645 712 763 288 154 406 670 836 90 516 727 714 706 330 411 731 783 435 811 512 179 657 799 0 49 344 51 638 907 692 810 887 813 767 882 648 26 660 855 189 521 401 302 492 56 121 314 278 974 616 91 630 916 706 303 212 986 249 810 35 606 725 208 504 426 226 702 158 182 832 67 154 412 34 596 764 246 732 822 662 194 799 964 489 706 467 416 323 66 766 456 136 48 525 613 488 91 484 816 724 138 461 461 772 475 451 439 63 793 989 313 937 43 169 765 826 19 749 611 118 484 973 826 98 477 830 274 988 90 240 364 520 83 325 807 177 574 386 413 5 4 416 231 602 570 327 717 696 732 397 389 952 462 549 503 233 409 86 482 420 247 566 178 869 878 305 364 387 983 290 734 983 365 746 192 407 632 81 409 544 927 658 886 425 705 24 462 859 184 156 744 995 891 38 944
398 326 828 174 457 733 400 464 187 696 602 433 567 948 203 457 727 708 505 793 570 279 344 212 334 208 580 846 269 486 984 309 321 697 170 696 705 658 154 785 345 882 482 123 535 511 743 658 200 972 385 682 765 855 700 257 256 676 341 662 872 456 224 71 305 883 652 172 133 197 656 368 339 495 146 257 316 579 916 189 772 662 606 978 718 850 75 292 516 970 377 468 221 931 44 189 81 56 60 228 244 360 600 67 73 875 729 133 539 6 343 14 667 190 778 756 933 728 939 673 174 502 390 97 185 230 716 525 513 165 324 836 93 586 761 697 696 451 488 770 101 635 478 620 479 511 281 811 351 410 201 889 63 260 798 704 860 482 295 230 745 710 424 806 603 485 498 537 325 124 145 850 157 841 886 926 576 719 34 664 182 889 33 825 494 200 166 868 420 535 442 269 841 433 777 548 527 408 756 248 86 881 663 728 121 656 584 715 180 555 407 783 404 53 388 761 22 776 435 279 660 319 338 123 845 824 833 929 790 932 103 741 460 424 780 918 508 290 384 985 401 430 57 426 589 926 659 238 973 224 938 340 48 401 758 268 193 50 215 926 988 170 410 383 240 678 163 240 641 31 985 494 467 133 558 107 363 333 102 15 996 372 265 261 408 671 947 312 734 994 710 832 802 706 699 140 366 69 196 262 480 615 708 17 748 373 360 446 132 202 665 450 230 544 403 284 568 600 954 318 53 212 863 24 817 445 116 36 610 356 844 77 723 555 392 944 725 113 823 92 829 975 763 975 959 186 503 612 827 117 171 411 925 671 208 720 229 195 884 419 840 566 904 190 139 275 630 331 926 40 378 680 893 986 946 771 153 142 184 920 838 206 642 662 562 933 661 44 774 653 405 537 550 904 35 36 670 744 125 478 98 317 771 732 189 582 298 565 9 168 594 186 241 677 273 646 510 923 999 310 379 195 234 597 819 71 775 49 31 723 836 594 416 356 791 227 653 131 331 516 591 828 651 677 943 969 113 569 934 678 283 63 475 78 962 940 199 311 501 168 715 43 340 668 969 754 755 936 703 40 747 813 958 488 942 51 564 452 537 606 371 115 683 652 519 742 776 470 485 116 62 499 50 609 274 907 862 100 409 469 32 423 678 928 302 8 402 126 118 900 824 451 749 789 992 574 662 843 46 984 707 539 308 245 247 135 682 301 327 175 835 852 176 975 499 932 806 808 983 794 175 380 207 254 627 50 492 383 173 799 142 514 957 641 785 913 549 475 150 90 462 365 106 864 258 842 677 830 445 252 731 992 88 28 493 887 851 86 223 675 583 602 876 498 20 130 7 504 974 280 544 478 986 997 880 420 434 560 563 164 883 378 588 979 546 443 618 3 587 261 816 307 178 811 702 173 466 674 611 278 629 189 936 66 359 35 353 650 698 490 495 759 950 390 249 870 322 724 894 842 913 309 314 315 767 53 517 740 337 62 389 860 515 90 552 491 369 739 921 548 875 79 626 507 799 404 521 523 179 405 443 649 795 704 87 476 597 942 752 188 764 315 36 878 97 49 422 392 450 57 697 13 722 65 812 144 394 945 972 948 952 24 299 543 19 396 834 842 3 528 447 292 268 429 566 758 579 50 231 519 830 179 164 863 55 72 356 548 161 833 867 813 684 796 903 123 111 726 793 998 582 348 912 674 156 128 248 182 680 293 675 640 74 220 375 998 80 76 100 854 30 384 746 271 910 396 792 36 770 898 628 419 924 945 575 716 4 777 800 657 160 179 607 279 949 777 131 459 989 6 995 531 502 164 648 509 998 54 64 294 76 428 598 413 955 784 430 2 109 77 354 153 14 76 757 53 406 239 701 649 993 487 233 291 254 833 426 186 167 148 303 618 831 625 619 220 960 522 646 586 890 264 807 985 870 665 253 319 169 370 309 547 856 526 849 836 794 819 24 384 497 654 556 102 585 717 280 740 473 376 666 250 997 462 451 532 78 986 296 820 736 758 358 122 839 205 922 765 271 183 69 674 29 469 706 848 643 733 370 256 45 576 91 577 496 125 571 27 964 305 417 842 59 873 804 642 212 116 826 92 320 449 909 546 56 625 261 926 649 870 11 321 143 54 689 221 206 215 387 962 762 204 368 857 624 975 655 445 617 252 523 991 348 726 614 634 739 218 83 720 526 459 625 802 976 23 452 517 336 603 213 386 43 781 141 13 413 211 908 901 198 100 10 293 681 346 965 645 26 314 134 995 42 434 328 214 27 526 555 208 528 141 267 423 672 485 595 727 888 563 130 302 810 934 596 389 797 74 52 406 818 648 349 119 866 703 350 56 859 419 266 971 766 608 431 739 543 868 693 732 21 12 593 801 801 170 94 557 468 34 726 472 84 277 290 489 895 286 907 985 982 86 0 861 82 514 865 232 190 329 931 259 808 305 411 353 728 480 71 700 421 358 1 363 481 633 941 152 634 900 484 84 330 840 197 957 929 711 332 401 900 423 820 354 730 359 437 208 968 969 439 583 822 884 917 932 128 198 541 403 506 381 620 508 685 240 621 617 768 571 742 753 342 789 608 649 524 770 186 225 906 789 920 502 319 776 225 917 553 667 260 457 432 278 724 363 456 465 427 265 633 636 873 185 609 356 679 588 177 832 136 559 419 670 168 399 664 286 533 367 463 522 126 390 433 308 948 460 966 778 209 417 688 172 788 548 892 164 561 668 987 821 220 860 512 347 228 241 704 595 291 358 846 474 542 867 67 346 486 553 120 3 152 65 981 738 40 534 796 214 165 166 979 844 786 666 158 125 301 225 16 59 842 549 246 396 874 246 364 238 218 69 647 174 105 32 719 482 640 503 183 818 713 193 915 180 891 412 397 844 245 319 530 267 861 412 639 736 690 877 885 228 312 154 733 946 951 195 927 919 92 428 711 385 878 747 294 151 391 277 821 785 79 746 645 663 219 64 122 808 971 262 578 272 202 363 837 152 604 154 449 991 275 774 300 699 159 115 518 563 54 454 511 725 500 590 953 300 605 27 581 339 782 457 882 415 623 978 991 241 932 795 333 286 483 384 850 337 41 64 469 940 2 380 470 144 881 76 297 894 441 94 412 922 89 155 251 293 613 866 393 870 444 107 458 856 905 188 465 220 540 647 365 903 858 959 440 922 737 266 673 994 28 766 335 238 455 668 108 128 18 813 140 742 47 131 977 139 117 517 286 707 259 832 853 224 937 498 149 164 107 29 520 652 695 163 855 535 66 929 205 106 38 606 897 434 425 8 311 114 735 773 686 656 531 417 135 179 346 649 429 439 262 925 864 121 17 497 669 621 732 225 803 442 632 127 854 307 194 264 318 170 779 591 529 242 848 201 940 750 869 437 292 474 381 720 944 565 825 578 25 322 127 483 49 843 374 811 612 697 889 379 227 79 373 606 329 35 123 365 453 572 124 953 784 255 887 948 355 173 236 33 507 461 753 853 738 378 235 667 95 685 317 247 714 871 119 707 270 778 323 429 210 147 877 423 978 790 990 121 8 501 372 15 72 631 773 102 538 243 114 860 852 791 674 810 622 221 192 210 599 361 914 318 181 886 129 619 569 431 77 284 147 426 559 361 216 817 760 60 636 531 781 583 902 920 277 275 961 862 744 45 289 424 741 400 525 306 637 830 15 564 769 716 787 881 238 975 963 403 237 926 573 854 191 447 709 936 6 824 285 102 217 981 658 623 472 537 446 220 70 283 396 699 464 103 783 885 980 533 313 365 504 289 144 2 945 254 592 551 868 263 188 427 448 359 104 887 61 959 172 112 367 756 871 159 671 101 789 635 545 678 935 169 110 174 250 273 255 118 832 287 357 201 459 560 811 740 967 80 307 65 740 802 162 53 898 791 754 91 692 968 204 90 899 974 522 33 454 642 155 883 750 624 514 729 751 26 923 943 380 955 39 782 554 168 287 6 687 196 361 169 586 208 631 406 58 125 90 539 717 432 491 198 239 353 551 753 232 709 490 731 970 152 616 460 352 14 68 284 12 438 284 803 242 80 928 844 23 726 362 192 489 248 272 267 278 21 650 149 975 551 487 225 901 657 5 129 137 759 211 593 222 775 252 162 813 852 476 661 548 931 376 32 418 38 276 628 65 802 279 788 148 19 214 45 694 716 13 787 112 89 574 726 644 798 461 292 304 49 288 253 414 179 590 337 676 295 712 506 577 907 847 565 423 78 415 536 85 443 547 75 243 104 654 911 815 628 638 150 930 427 474 279 471 400 326 298 557 712 115 586 720 6 532 198 226 565 263 718 615 463 911 837 477 201 879 669 657 265 306 520 994 319 282 51 565 953 572 169 138 692 99 652 896 605 347 678 668 843 382 224 601 295 509 625 857 664 51 685 195 742 438 368 721 978 293 6 315 503 814 437 383 865 805 389 386 401 759 532 257 518 560 786 843 669 436 300 428 866 956 711 151 476 809 452 534 255 395 162 264 482 399 468 37 595 635 597 310 177 919 237 691 66 96 118 536 441 918 654
408 571 679 822 223 802 942 388 544 387 174 641 616 508 306 293 470 798 880 353 318 990 728 337 878 300 658 14 962 323 953 165 33 783 346 350 30 698 622 101 340 547 474 925 584 588 372 165 602 775 205 841 91 137 982 557 606 224 149 261 50 515 726 383 172 924 485 912 522 380 957 862 526 827 979 321 34 900 609 901 925 18 636 154 218 130 821 81 621 18 128 526 100 307 973 547 355 765 264 127 224 409 774 22 990 88 710 560 310 259 295 689 438 460 47 20 804 114 180 290 597 239 690 130 234 819 362 88 175 807 254 758 735 368 451 923 286 975 600 740 858 73 515 50 666 482 730 691 594 881 238 48 538 979 112 572 913 707 58 563 608 223 420 894 327 907 353 827 799 947 352 992 32 601 815 428 396 79 504 498 272 464 546 968 890 532 853 768 851 420 375 876 709 761 827 19 377 162 354 269 196 385 39 214 836 706 191 999 882 169 513 98 826 567 200 978 326 733 517 503 822 703 648 937 749 266 514 695 501 469 182 904 70 694 809 96 53 956 323 929 688 68 204 311 484 414 412 963 725 747 877 979 55 59 397 408 194 846 319 189 596 957 270 618 373 807 305 554 738 656 894 313 46 412 756 306 383 87 278 459 115 179 268 456 61 697 901 577 921 594 697 470 106 243 120 97 955 7 361 533 287 175 964 165 983 342 657 694 704 818 496 408 6 577 656 104 874 194 512 792 716 289 556 966 277 630 37 725 918 947 911 564 275 305 146 316 770 374 403 54 413 86 868 120 940 617 258 317 232 279 706 310 554 297 382 791 818 864 550 243 831 912 920 186 511 230 870 828 462 665 535 909 252 22 845 881 417 208 431 778 565 800 529 16 384 135 534 676 795 785 603 586 696 418 933 633 192 552 866 435 73 228 255 516 787 984 705 331 669 163 473 394 296 524 74 644 145 574 585 182 693 42 881 312 755 791 680 187 62 62 746 41 207 259 14 182 435 279 483 764 723 93 56 518 477 758 309 147 293 235 559 785 737 274 862 693 7 417 390 244 371 305 82 636 359 370 893 302 450 345 852 954 778 397 148 1 619 21 476 745 887 931 430 527 242 987 135 174 398 710 611 605 329 569 629 161 87 781 157 174 117 696 379 300 641 765 905 231 810 249 416 181 21 722 460 706 236 756 427 282 387 483 228 345 572 152 654 736 941 259 36 737 28 37 793 240 871 435 311 833 448 292 624 23 869 660 722 837 393 632 684 496 253 827 123 67 703 254 131 824 335 966 130 337 672 79 495 381 429 730 226 369 768 742 237 252 732 935 231 107 315 973 946 934 363 35 812 637 59 650 144 118 998 19 159 625 783 559 625 241 292 233 503 115 610 647 351 707 634 454 447 390 724 932 160 82 873 288 947 642 330 366 899 657 177 567 404 259 500 718 464 747 830 826 540 193 49 968 781 186 846 943 42 448 35 887 628 755 94 471 872 252 453 386 630 368 589 183 322 818 233 404 508 266 932 907 391 317 898 906 181 320 239 341 57 756 134 957 366 240 975 907 41 597 668 455 137 129 902 23 399 608 601 482 618 499 806 831 332 730 531 916 60 835 433 237 930 141 543 231 29 383 578 793 977 704 261 700 849 203 27 787 267 632 445 512 336 837 805 637 68 995 203 591 65 27 138 4 69 148 751 525 665 583 861 223 694 696 449 492 613 595 44 183 965 892 791 335 3 263 317 359 381 145 152 748 773 533 245 542 486 469 282 232 970 157 256 695 576 167 598 141 110 498 547 906 230 583 949 591 199 760 273 459 988 72 222 908 221 704 506 831 164 714 490 113 103 561 633 799 614 744 651 985 8 357 458 422 491 987 505 912 418 605 662 189 77 617 623 334 22 242 650 557 627 134 54 264 528 705 764 932 215 677 767 688 860 722 766 8 125 635 249 828 147 334 467 601 519 24 314 404 248 874 209 52 701 555 891 69 727 844 776 745 682 72 463 659 64 856 525 910 950 369 51 587 337 568 675 396 89 463 702 518 802 670 848 887 188 19 466 433 20 223 646 852 459 69 284 177 482 703 195 282 304 751 591 876 163 618 956 987 541 144 344 883 288 910 79 428 349 929 808 796 440 963 158 928 792 685 369 780 937 723 552 339 206 929 392 122 895 52 842 410 954 469 604 238 265 431 772 720 219 823 626 408 892 644 216 346 922 131 108 269 844 572 916 540 66 793 803 987 587 611 334 933 936 707 595 966 740 560 187 917 260 832 581 196 162 802 343 64 320 346 12 227 612 232 825 818 558 921 753 634 909 605 765 561 198 178 414 100 676 975 303 99 847 863 635 225 201 962 93 532 71 388 520 486 107 918 660 985 401 11 23 197 312 762 850 547 376 869 794 880 141 275 300 67 208 174 118 15 583 821 289 500 961 916 405 953 904 796 439 23 915 355 316 327 124 119 586 87 823 319 681 731 966 2 419 484 642 256 368 919 664 47 620 741 698 379 24 43 179 1 963 262 617 467 931 126 126 4 136 26 798 467 142 197 752 684 734 433 741 262 707 978 771 8 360 466 83 277 465 628 480 114 17 653 863 829 437 348 996 407 980 695 370 18 455 999 840 758 456 608 981 396 246 511 865 958 119 593 80 221 864 677 857 768 63 238 10 707 564 585 176 582 577 764 605 896 339 634 26 510 747 444 839 596 202 657 411 624 928 69 834 684 533 487 777 168 489 720 999 745 88 958 365 919 98 45 479 279 557 261 428 261 562 211 11 936 274 910 395 451 670 972 297 605 729 689 691 808 924 790 678 296 72 931 743 978 708 958 507 897 820 906 686 119 760 224 190 27 720 767 84 263 721 169 338 466 225 350 244 519 757 269 985 612 819 873 185 757 574 204 824 345 139 576 345 259 436 352 744 704 790 589 415 882 409 194 631 319 487 748 154 933 943 618 227 438 571 336 183 6 652 908 590 65 457 409 472 673 667 511 837 1 143 81 102 475 25 186 45 333 712 213 938 814 356 336 374 202 599 977 133 228 243 90 394 644 235 252 259 469 886 563 4 416 647 787 960 168 92 727 900 728 86 665 111 458 76 452 789 617 976 212 150 229 972 35 213 621 461 27 912 328 817 600 711 736 671 483 521 695 280 892 301 329 421 889 167 359 166 100 97 23 867 394 570 824 358 218 442 13 31 302 969 591 814 153 748 796 663 395 510 271 347 343 775 715 516 709 919 4 978 963 0 869 832 683 281 67 400 781 739 608 968 749 689 113 575 717 914 789 48 865 155 919 763 83 555 265 140 981 178 239 52 350 342 543 699 95 313 566 271 272 1 799 733 281 797 205 324 294 829 559 122 848 974 805 948 582 153 125 750 755 471 102 563 345 884 718 801 728 566 773 509 880 257 182 290 538 217 768 38 314 348 92 279 111 262 863 350 235 939 633 637 910 929 641 991 417 659 357 2 109 785 704 917 464 945 487 759 281 907 258 43 205 855 791 537 719 653 917 683 1000 994 185 695 583 524 30 432 890 266 560 843 968 889 437 165 262 251 556 269 606 276 809 992 620 95 129 240 512 250 508 745 800 754 286 454 566 104 362 987 426 717 775 592 264 967 908 13 158 425 607 639 826 109 915 497 531 15 958 908 652 632 179 478 969 468 259 493 349 402 222 367 371 341 190 788 471 685 521 859 980 551 973 780 573 762 847 952 983 816 240 161 977 169 368 856 22 568 243 386 667 211 398 879 972 784 624 569 884 984 580 910 190 434 582 553 809 171 107 67 107 677 730 782 114 241 467 469 613 800 104 934 738 713 490 378 696 971 598 545 201 331 524 640 719 452 821 927 100 132 951 536 774 388 413 40 726 423 857 96 449 896 212 959 848 481 784 548 916 75 307 692 725 114 182 736 28 758 734 769 216 364 800 422 330 446 781 567 734 715 897 838 352 380 931 502 528 573 415 885 660 811 842 488 729 549 658 518 370 424 1 78 518 212 388 530 605 193 556 189 427 443 426 661 966 742 294 291 994 81 989 779 733 719 734 184 102 90 685 85 572 170 643 247 126 527 195 673 340 926 292 441 693 308 642 151 286 357 737 560 70 579 425 285 931 582 552 561 460 173 831 580 88 18 21 210 527 828 692 796 345 321 849 935 4 989 391 986 519 532 749 263 364 923 905 883 460 389 659 875 668 186 565 494 978 307 209 121 316 328 11 101 491 499 659 220 513 197 560 638 668 444 85 718 349 958 572 731 355 644 394 876 894 813 279 761 639 674 347 475 300 298 120 888 574 385 223 283 460 214 948 407 721 906 651 687 306 903 392 897 292 19 439 645 379 854 43 643 458 841 869 16 208 835 154 649 718 168 319 993 206 700 657 229 436 593 859 542 619 607 179 105 837 655 981 302 571 9 935 833 49 539 81 997 1000 333 967 406 175 498 148 5 264 807 813 294 144 410 447 426 656 156 957 523 738 299 846 995 111 127 97 116 472 325 579 588 829 615 301 951 935 113 601 129 170 786 760 944 379 714 824 99 267 492 891
213 95 329 101 397 942 760 593 86 148 209 995 990 951 781 963 518 609 867 202 147 692 691 351 13 81 203 202 573 299 22 564 810 890 174 700 835 707 361 549 281 305 902 317 408 287 805 231 823 338 615 56 715 615 52 617 964 653 289 631 246 465 700 703 211 741 9 214 535 685 743 963 986 283 863 892 950 574 104 713 907 95 404 238 839 83 192 789 856 406 569 170 163 838 730 3 914 7 176 565 448 436 483 802 821 735 703 642 606 979 451 286 422 692 942 223 814 978 278 160 181 391 806 157 764 841 727 172 150 874 303 332 549 826 747 144 629 513 955 576 369 727 333 692 859 998 674 221 423 819 462 810 210 260 95 714 538 837 542 788 432 997 254 853 533 582 476 244 758 95 371 699 719 116 131 187 372 617 778 914 158 751 558 762 539 963 904 341 138 224 557 478 770 667 261 979 784 426 641 692 879 228 597 788 714 416 501 809 274 585 932 185 963 150 400 236 481 424 753 231 809 228 668 443 763 433 152 400 702 685 271 831 257 125 335 182 605 878 878 29 85 756 657 724 58 177 728 25 338 279 50 131 71 281 655 961 56 452 916 70 239 720 392 835 706 287 272 267 780 549 754 404 580 709 249 271 144 697 865 134 726 860 455 28 235 880 429 741 713 703 762 393 90 973 63 567 26 46 232 207 992 69 855 102 276 353 265 235 421 654 632 739 634 325 480 396 584 121 110 344 145 559 17 115 520 354 858 257 350 54 660 322 782 760 332 232 733 325 403 371 64 208 112 77 757 718 177 30 649 444 39 838 201 698 672 182 364 329 273 761 832 948 0 720 178 30 243 835 991 301 40 537 694 8 323 363 391 26 212 996 193 434 117 360 220 443 380 556 587 946 499 867 485 733 275 116 772 591 325 707 646 342 663 833 843 630 231 955 35 680 552 552 356 492 692 962 180 231 218 25 495 326 146 343 524 404 386 192 196 532 240 799 534 652 553 116 118 60 159 973 751 715 701 709 699 954 918 540 870 122 945 623 687 581 869 132 464 703 952 925 619 189 749 414 574 492 790 836 961 153 460 110 385 888 876 958 130 453 376 644 667 153 143 728 864 32 415 855 208 819 440 176 165 635 613 247 83 953 735 998 960 358 545 389 965 434 693 677 565 101 151 409 108 448 804 22 911 743 734 751 761 866 41 410 198 199 47 248 16 938 368 194 812 35 488 368 314 152 496 333 505 186 987 209 739 148 508 621 113 715 81 84 114 979 334 462 777 824 498 535 316 697 489 652 102 321 857 407 298 397 885 752 458 701 33 11 889 754 521 494 838 411 844 250 748 281 675 206 786 175 555 515 548 612 233 750 741 41 301 287 280 446 639 920 819 543 903 805 258 358 6 21 139 250 593 242 401 834 801 798 2 158 419 370 935 887 511 58 32 138 255 88 125 383 910 657 336 144 711 669 199 612 624 155 148 663 127 961 393 112 293 774 149 707 467 491 872 935 925 91 837 142 120 6 975 36 831 860 666 568 327 43 28 656 435 388 264 666 920 981 683 818 637 786 126 761 752 245 302 664 379 748 519 13 563 810 38 235 19 60 398 249 354 380 577 625 347 401 72 781 551 814 926 571 322 29 342 191 445 774 383 799 389 214 54 120 999 10 970 376 434 412 20 850 44 368 5 305 304 366 457 575 439 649 677 113 500 889 842 157 111 396 665 271 309 374 583 54 358 259 166 7 140 214 225 684 324 716 8 741 948 660 173 818 731 174 938 518 846 472 250 125 525 774 833 807 943 908 724 193 215 149 598 621 507 532 206 456 493 607 375 787 384 359 971 21 841 387 259 449 884 716 244 407 360 2 442 561 526 779 909 977 46 230 787 438 463 930 320 638 4 729 980 837 67 296 582 370 997 646 449 709 353 449 722 307 337 551 91 75 800 863 981 550 653 277 967 30 402 809 330 206 561 494 695 834 76 507 194 344 116 758 648 200 75 729 745 738 359 396 871 138 618 9 936 41 268 199 42 491 974 996 135 442 670 718 285 581 205 601 635 152 689 105 845 293 61 623 834 836 307 143 341 360 547 140 718 963 644 972 351 649 470 174 412 641 461 847 106 347 603 85 946 811 825 38 121 200 256 212 972 218 321 438 627 260 767 170 11 156 444 178 658 692 93 633 277 804 1 279 517 512 43 867 599 329 894 115 409 416 908 507 892 892 540 40 48 786 82 191 622 372 433 808 684 921 712 384 74 436 390 302 560 33 484 955 66 971 579 463 893 79 45 368 681 444 441 27 133 814 207 588 578 916 912 572 25 828 296 277 87 640 783 938 405 107 227 377 740 161 124 512 737 83 73 979 454 104 31 646 328 732 188 828 623 484 628 188 348 346 68 330 802 291 638 704 512 649 883 895 365 828 708 301 924 856 411 345 96 802 100 136 475 386 284 993 732 757 798 671 214 439 57 995 426 755 866 465 620 297 414 721 474 52 791 372 792 602 789 43 720 739 769 999 576 155 817 975 456 344 957 724 447 199 236 713 956 82 156 113 155 71 614 527 420 330 607 292 62 398 287 308 471 995 509 793 478 396 153 527 941 45 494 617 930 616 132 399 241 584 313 192 875 383 940 245 662 694 906 259 661 449 513 670 775 249 123 701 808 106 407 787 129 100 996 357 216 110 962 951 55 430 190 461 78 446 270 821 515 624 14 337 738 799 528 452 527 352 98 121 600 297 486 16 223 326 697 477 898 477 79 837 664 436 923 845 77 160 504 18 543 186 531 42 237 373 616 312 97 231 729 236 88 702 698 782 10 740 937 785 676 754 37 107 704 530 502 7 546 586 854 550 567 500 247 662 796 662 452 645 978 951 294 981 679 525 377 713 771 469 621 495 288 57 186 914 306 385 901 586 466 921 811 932 982 493 242 100 630 560 503 206 765 680 650 497 516 402 572 515 799 195 388 814 559 127 686 926 827 218 571 276 260 960 164 327 459 16 895 57 612 255 269 900 382 227 647 72 585 155 744 718 882 318 169 627 312 768 487 218 793 77 969 475 497 725 590 71 318 227 862 693 716 399 566 627 248 184 179 816 229 91 465 565 556 710 530 598 944 977 224 662 396 259 826 887 881 236 182 226 297 489 195 357 848 630 107 468 141 272 23 696 829 680 550 507 794 637 189 22 947 686 187 447 378 67 222 29 830 713 374 167 541 416 170 17 115 542 818 587 570 539 592 141 537 765 824 297 562 649 468 807 367 532 60 183 418 255 36 829 399 57 868 708 18 554 609 462 49 846 779 826 594 154 355 103 317 895 161 331 915 53 640 602 564 863 529 216 331 592 669 412 234 704 109 560 305 952 617 292 319 618 291 555 860 62 659 11 850 75 160 348 989 552 705 36 84 444 253 812 958 381 387 682 490 908 755 360 836 345 30 256 766 629 625 169 15 158 581 673 652 316 723 300 105 163 3 837 873 431 954 358 252 62 427 916 725 823 122 470 601 318 851 18 939 357 853 543 680 972 636 399 815 369 219 648 759 223 283 490 344 141 949 41 988 798 137 449 933 856 797 700 157 800 340 240 221 718 861 670 828 695 891 331 690 5 696 569 973 171 994 666 849 474 473 287 596 691 575 368 917 242 709 901 979 647 921 912 482 261 820 569 995 529 292 389 395 52 299 586 136 953 685 211 896 339 707 435 886 128 168 175 436 498 226 851 887 108 522 400 984 541 267 20 604 137 128 785 202 507 424 45 53 41 897 965 425 820 888 135 266 195 608 349 656 244 951 912 238 279 544 416 899 268 326 568 119 537 968 552 343 736 654 238 349 540 59 285 183 850 595 661 788 365 568 280 417 965 27 56 611 672 200 110 230 862 286 847 175 969 65 895 381 677 998 486 977 945 642 114 953 193 591 176 506 216 673 871 263 577 913 989 162 609 479 304 70 432 985 885 339 489 874 701 167 600 976 440 633 377 245 178 453 14 929 51 774 268 154 271 671 598 588 593 394 394 357 485 710 525 905 364 816 730 776 680 99 141 742 934 736 462 101 805 880 566 877 937 315 1000 366 105 89 958 477 142 785 19 103 91 300 947 191 174 643 948 966 263 228 64 171 43 443 407 345 760 847 484 750 642 373 598 69 178 688 624 438 216 514 308 934 657 554 174 7 702 362 592 746 49 927 759 472 498 928 725 626 547 491 181 34 443 768 318 536 152 807 919 890 97 717 847 406 781 756 723 721 230 610 166 92 923 262 205 311 901 410 489 51 626 840 702 900 758 602 305 428 114 295 800 959 843 678 467 94 510 803 533 416 962 437 304 523 165 310 384 651 694 346 666 813 222 510 707 773 348 446 239 142 983 12 567 197 448 532 410 29 946 919 362 589 810 290 772 134 69 586 779 308 273 204 514 370 765 645 369 795 761 922 40 251 110 822 113 852 524 184 771 413 496 185 902 363 651 80 172 282 241 682 787 492 254 352 673 983 236 631 652 24 904 217 669 450 188 469 227 172 88 993 160 430 23 279 446 21 453 931 617 431 729
2 213 166 242 38 359 647 107 939 785 363 130 993 775 733 176 220 152 552 600 130 168 58 340 846 566 277 5 20 730 952 617 706 765 774 910 978 181 46 360 296 557 192 154 951 334 915 240 440 990 688 69 222 252 293 998 863 466 567 988 403 585 768 962 837 928 66 982 406 980 155 121 287 771 124 450 169 355 701 524 401 721 152 667 136 437 68 637 431 119 27 773 942 478 150 857 89 354 825 290 656 676 530 574 790 448 355 982 546 470 680 58 830 613 427 139 735 20 141 965 599 945 750 930 868 745 684 813 797 143 135 727 828 477 959 12 356 689 506 95 618 31 271 144 182 991 578 441 426 584 945 582 154 654 83 398 545 194 770 596 898 813 441 790 132 792 180 258 907 722 499 24 923 359 442 116 615 859 970 494 496 610 755 655 779 497 301 27 748 443 772 405 11 959 492 714 461 173 90 295 811 824 439 652 337 807 662 870 958 30 853 310 519 291 971 765 583 511 566 964 925 164 507 351 157 722 962 318 294 13 415 969 414 48 19 30 731 183 297 459 528 597 586 778 419 715 981 952 253 541 264 236 446 821 190 79 922 163 98 771 229 961 131 110 548 677 654 310 9 951 298 594 424 627 278 77 856 266 7 622 225 294 209 188 861 839 435 373 964 606 675 549 23 121 472 381 621 580 641 305 979 761 193 794 946 638 81 130 484 874 983 684 101 609 315 304 686 675 269 559 39 888 268 110 598 845 4 613 900 202 25 424 470 132 532 546 624 954 785 580 272 427 321 491 127 864 593 114 299 656 616 171 112 317 699 57 563 342 730 60 244 611 161 391 804 665 796 886 458 35 45 836 839 165 697 688 447 368 312 28 466 439 232 88 75 769 119 535 434 213 379 808 974 269 218 855 581 201 756 648 651 950 741 69 211 784 879 969 388 607 848 969 207 698 352 77 267 890 886 764 399 258 897 577 576 122 505 931 409 412 990 459 944 359 502 835 597 870 591 558 673 936 560 171 455 823 317 543 888 659 986 258 107 365 780 756 331 576 914 22 799 307 283 896 685 956 746 302 396 470 490 749 889 376 977 725 667 753 671 478 967 457 743 107 378 591 606 144 994 523 205 658 510 429 97 677 362 551 949 610 235 834 904 564 314 852 716 1 288 558 121 880 950 545 140 963 54 600 968 867 448 513 153 489 262 524 172 463 62 231 713 153 500 705 585 586 270 240 821 298 875 513 176 43 831 800 42 579 110 865 871 317 108 252 432 95 728 512 22 967 657 399 840 758 767 741 957 709 412 696 221 139 709 153 231 303 521 432 738 885 334 675 834 43 691 50 14 325 692 890 10 577 584 203 851 123 305 309 602 572 759 81 854 621 407 686 60 424 883 136 541 438 376 710 266 268 93 847 165 910 695 946 683 70 838 234 255 579 92 74 206 845 976 312 202 836 279 818 139 191 163 316 954 494 999 522 619 431 503 169 295 469 390 416 100 130 498 310 711 185 705 917 625 943 876 1 173 114 260 493 109 432 893 912 758 233 579 96 751 186 679 50 486 580 494 166 333 189 367 500 26 350 873 879 762 992 638 136 84 457 351 231 916 452 151 768 777 536 454 817 349 915 12 208 787 694 645 859 377 189 438 617 549 869 433 631 613 23 469 226 497 748 817 905 514 160 15 169 588 600 174 156 143 481 909 808 6 685 809 384 802 17 478 650 327 857 383 566 640 410 67 372 114 333 357 580 660 44 16 376 672 281 753 35 761 915 57 269 648 275 250 709 725 575 661 283 517 588 338 253 791 816 340 50 600 383 965 903 895 812 242 682 535 38 984 766 632 295 869 764 568 363 995 812 594 158 941 672 708 81 237 988 800 416 732 160 687 580 224 203 724 153 536 90 276 179 86 245 387 284 626 19 823 32 947 644 562 412 226 902 508 842 808 188 910 383 887 571 170 640 747 601 248 239 389 149 829 337 630 114 261 991 801 716 534 500 183 791 816 423 167 17 610 377 80 724 629 468 658 928 850 291 138 2 827 255 456 823 924 19 509 35 760 920 906 717 776 306 773 604 590 95 475 342 5 474 745 575 488 694 628 299 251 42 901 453 516 542 712 318 213 140 727 387 47 597 845 83 992 308 144 220 69 881 659 681 669 567 341 948 361 132 966 48 877 278 395 196 859 836 418 397 117 261 106 585 614 189 332 945 917 300 417 623 115 757 51 360 553 706 82 211 547 315 784 189 989 753 64 671 385 797 344 418 122 866 354 390 775 701 803 516 493 358 328 895 555 128 937 334 421 118 125 782 940 475 146 844 806 303 249 853 617 90 639 312 204 749 704 411 643 646 319 378 702 491 236 835 483 625 574 103 184 917 323 173 717 225 291 316 653 418 575 961 111 535 529 508 292 665 208 279 158 180 91 653 754 702 603 444 902 311 896 537 930 825 611 183 676 285 763 905 188 108 473 122 133 661 899 203 197 903 371 124 710 383 783 140 582 570 258 387 263 936 998 160 437 206 77 39 325 876 148 694 592 816 408 417 284 129 63 905 28 123 443 930 595 492 423 409 425 977 843 224 664 971 537 81 601 814 181 259 79 22 935 745 311 273 372 526 410 995 561 915 212 159 969 345 118 516 867 850 422 398 554 531 565 94 523 623 739 299 156 837 718 857 465 422 33 104 847 618 162 871 129 709 342 605 85 778 720 995 931 236 539 482 34 406 464 688 285 47 87 511 17 814 104 587 858 17 479 225 714 261 463 309 943 715 386 369 973 686 309 49 159 82 52 953 870 464 832 735 350 567 793 334 734 813 49 562 239 927 674 629 665 984 171 940 577 219 719 460 707 181 678 228 693 754 918 118 370 434 933 953 241 586 934 353 649 571 864 582 807 477 985 384 789 316 302 82 120 240 413 504 997 647 690 827 259 679 320 18 392 501 982 982 481 436 865 652 474 913 991 461 452 7 74 388 491 120 195 325 485 343 752 146 113 61 607 35 988 991 30 128 70 617 495 35 634 883 749 57 286 199 43 637 189 609 550 211 670 886 703 260 681 709 164 26 219 711 198 972 243 781 609 426 234 950 462 608 105 139 766 409 757 638 655 29 666 841 471 887 275 645 908 910 819 654 890 124 824 23 65 972 394 167 99 460 310 790 515 474 217 137 813 377 489 382 903 219 187 82 771 333 926 911 398 984 78 927 329 145 468 932 88 602 637 360 35 407 24 968 955 440 373 864 635 537 449 664 216 446 233 753 874 413 44 707 953 810 382 972 369 70 322 638 882 884 397 214 919 879 324 821 56 273 404 614 36 438 339 564 41 268 391 786 289 762 300 963 145 226 644 721 663 163 524 192 257 728 76 404 37 157 29 166 326 675 929 438 303 536 878 939 336 372 742 763 921 159 987 295 818 62 343 468 932 19 353 368 677 653 696 360 21 44 689 74 48 669 95 174 316 436 857 628 71 860 196 487 199 527 572 847 123 213 815 592 160 290 805 71 551 602 375 669 436 943 191 388 636 29 238 522 520 314 445 442 374 611 694 178 894 140 722 636 650 430 522 723 59 913 94 951 381 421 596 41 246 48 345 770 330 946 457 886 729 726 476 364 31 447 612 867 928 407 501 14 308 142 540 560 348 955 459 631 347 676 55 543 194 225 1 110 346 145 416 991 956 155 177 306 477 727 450 516 304 237 380 918 512 749 814 412 400 771 604 968 852 623 511 709 862 566 518 304 290 771 134 985 795 122 368 750 429 778 778 243 881 199 307 524 335 840 866 36 975 946 822 554 405 115 175 198 364 544 306 953 147 956 245 746 282 734 587 879 833 29 444 980 589 216 622 577 564 448 103 468 137 492 892 687 61 199 844 360 227 58 557 224 544 749 359 692 149 739 358 735 764 391 203 396 526 546 726 581 835 425 487 968 384 515 430 862 765 329 826 726 504 591 913 944 880 834 453 174 631 617 605 629 668 24 860 806 842 936 179 314 972 602 642 478 360 10 736 79 0 737 960 270 116 345 872 351 318 323 558 667 533 348 980 890 366 92 525 48 912 77 737 78 513 35 50 825 223 250 573 813 460 196 230 507 798 994 365 879 214 47 646 280 186 743 769 287 938 76 963 518 280 170 911 267 849 816 884 839 451 935 782 662 402 265 788 803 559 286 126 200 201 195 698 25 652 115 254 445 240 700 168 653 570 867 482 378 142 490 996 555 620 387 936 67 740 167 185 210 556 990 428 914 210 62 841 115 252 563 96 651 700 997 313 808 608 921 393 35 744 342 623 850 543 800 715 206 786 36 820 707 836 910 723 831 891 310 794 995 571 706 53 954 256 427 178 765 948 264 682 38 265 859 905 625 855 594 781 350 215 414 274 781 885 343 480 550 73 99 812 932 8 594 569 915 542 135 420 513 961 810 792 491 580 616 32 340 721 737 531 444 467 68 627 314 273 924 527 960 281 203 247 668 810 734 72 702 18 238 13 190 633 393 128 116 200 594 920 744 228 10 411 184 3 885 927 905 538 319 40 14 102 996


==> anc/Large-TA benchmark/tai_j10_m1000_10.data <==
10 1000
785 842 511 177 670 936 710 385 207 419 361 984 147 196 665 496 995 537 546 174 707 520 942 1000 826 68 607 91 897 387 568 602 545 140 122 602 311 206 958 390 182 357 194 768 472 574 417 235 97 657 160 607 635 576 644 139 443 201 143 442 926 808 645 292 622 655 245 955 124 909 632 611 671 915 525 272 927 460 465 268 643 768 655 340 259 336 354 756 565 171 948 162 680 939 845 135 275 47 367 485 468 116 412 493 39 119 595 458 789 189 581 752 481 993 277 447 459 263 164 881 712 379 32 837 848 812 263 840 334 606 14 144 938 193 499 393 520 779 920 759 344 462 828 395 220 926 818 423 956 36 760 101 270 622 719 754 447 562 827 562 480 237 611 285 960 875 351 859 593 522 547 519 833 551 651 635 49 753 846 773 474 700 695 502 638 228 183 530 603 474 129 914 238 872 825 516 776 872 829 48 997 279 369 362 564 326 217 332 362 821 484 937 357 264 689 879 363 825 799 742 756 483 180 62 563 362 684 245 964 759 892 403 567 731 921 88 976 9 963 425 629 365 95 652 959 452 186 6 341 287 857 253 70 675 805 857 424 116 657 458 614 854 423 418 928 98 902 27 402 847 23 457 77 562 271 639 552 336 864 310 954 985 179 274 448 482 398 560 470 786 752 427 751 420 869 241 387 245 549 307 107 63 121 158 720 440 319 753 167 962 336 229 384 969 81 835 861 574 222 143 206 117 241 599 602 960 83 140 364 144 601 424 189 870 335 126 806 57 257 804 989 104 685 478 352 777 779 682 979 685 137 251 910 105 807 913 524 703 736 49 434 469 317 123 323 796 199 29 42 800 610 640 21 849 103 735 455 629 299 367 340 669 98 656 214 103 40 111 588 520 134 555 218 270 479 452 428 870 562 760 215 431 703 998 302 148 781 683 791 566 940 899 409 246 796 260 123 434 841 204 466 306 500 279 709 86 487 372 527 781 7 587 915 248 279 301 471 799 397 320 495 375 753 565 375 389 204 17 383 686 879 646 420 372 114 921 458 7 993 756 493 405 451 299 605 326 106 687 675 641 831 961 832 675 274 160 843 762 642 670 648 459 265 968 201 627 131 887 718 84 950 123 556 277 318 387 116 515 31 660 574 439 737 652 198 156 804 218 464 434 681 294 135 245 509 952 331 654 75 636 554 31 516 411 739 637 787 810 715 458 44 124 34 226 790 188 488 93 433 285 594 292 724 558 374 598 429 568 46 965 788 381 286 236 127 699 439 849 558 122 467 294 5 96 269 222 621 407 280 399 349 217 266 39 986 346 268 865 175 528 808 708 301 102 102 531 758 445 66 674 816 241 973 73 477 593 740 939 435 817 326 47 76 174 146 217 365 751 783 177 526 953 372 684 203 733 407 929 161 728 478 165 300 99 418 622 579 6 152 998 414 5 491 469 0 566 697 889 773 569 272 71 888 148 191 834 744 549 304 951 633 998 729 281 347 437 512 110 28 865 233 256 54 658 166 901 416 824 350 525 176 126 578 526 193 671 353 500 303 203 1 511 261 999 307 381 772 307 172 237 514 482 513 893 144 787 943 561 654 509 748 651 522 793 406 465 743 822 267 90 253 908 702 286 572 315 440 398 441 114 376 924 641 25 967 533 400 372 905 924 177 446 120 947 47 446 984 274 57 246 210 777 972 379 933 579 133 858 327 708 599 294 64 520 53 864 626 518 24 491 908 103 876 155 874 923 506 867 637 468 195 98 4 17 762 878 342 868 37 22 856 388 891 931 661 721 842 501 505 870 243 523 385 543 234 517 812 456 886 276 631 329 306 34 770 544 190 425 596 425 962 719 659 455 181 999 884 531 731 171 130 189 227 474 935 260 666 51 296 682 725 61 153 660 390 878 69 580 519 113 817 701 469 190 696 505 36 117 835 295 178 705 508 776 741 284 237 786 854 279 624 200 541 548 452 991 867 382 126 164 620 10 308 484 745 938 647 545 136 922 701 386 219 112 27 542 775 524 132 995 3 721 872 807 797 851 444 165 714 428 305 494 951 344 111 414 821 76 51 262 528 411 673 268 837 401 863 733 84 649 761 602 738 474 476 94 223 89 11 168 224 680 425 784 999 272 388 648 139 669 887 735 485 4 957 144 560 859 291 277 903 174 819 761 639 450 544 204 946 104 142 347 236 865 22 186 988 406 862 635 746 310 18 498 251 746 855 794 759 568 936 499 771 175 782 547 970 929 600 207 169 919 521 312 396 354 395 146 486 936 314 465 246 750 539 493 700 857 473 571 489 752 548 526 901 202 454 929 381 321 255 6 461 777 155 954 230 129 968 567 483 673 403 926 56 759 573 223 982 949 932 822 72 292 538 429 89 539 33 831 604 913 543 855 708 747 382 459 225 944 822 405 792 54 411 612 309 792 535 758 764 340 250 110 916 643 92 942 359 397 205 496 591 506 705 160 419 889 438 110 93 128 151 998 96 844 662 150 883 123 784 922 358 481 769 660 587 607 88 591 482 599 683 373 6 700 634 377 838 641 8 100 728 760 339 262 691 543 101 901 10 248 63 55 809 137 868 732 996 183 672 647 917 692 980 881 345 569 109 712 371 717 460 458 73 321 840 268 895 219 660 380 232 575 985 998 649 953 592 496 589 205 48 965 971 233 529 86 410 480 890 682 413 844 836 289 79 380 212 31 668 517 30 855 801 264 436 260 12 397 399 410 952 921 408 431 824 369 889 464 945 203 154 15 754 673 924 508 200 290 430 822 852 146 533 550 896 878 992 496 732 626 110 638 977 860 496 724 38 499 532 664 625 137 41 286 860 416 778 796 623 337 368 446 630 493 80 638 370 286 875 257 450 356 168 349 159 749 530 929 249 834 184 345 394 795 523 236 26 640 949 182 934 221 401 334 803 244 583 1000 105 684 284 196 585 576 287 538 865 462 664 894 158 98 242 582 43 481 510 136 570 835 561 691 25 979 802 398 815 260 333 30 216 854 290 289 117 913 188 895 211 639 239 218 557 913 839 306 462 317 975 241 559 998 898 461 360 790 767 442 711 919 866 100 919 533 325 461 60 414 231 999 517 264 427 809 534 51 431 125 165 182 726 157 906 542 170 376 730 526 597 282 899 204 617 756 475 498 678 216 536 785 646 269 555 899 615 284 766 484 294 692 515 101 378 19 119 160 426 989 768 75 998 333 793 774 699 553 504 566 877 872 501 160 404 227 118 494 878 640 445 665 823 472 688 971 213 281 608 576 343 640 609 717 618 417 929 611 983 436 619 784 978 172 584 15 276 803 62 900 295 668 185 886 141 341 810 640 61 197 2 794 310 67 717 278 59 675 682 781 721 824 29 234 722 425 497 723 138 832 171 524 882 311 953 191 86 28 162 309 490 679 157 490 931 223 463 470 156 164 590 171 763 313 580 259 540 399 209 416 104 165 542 847 704 167 373 106 734 536 68 401 667 140 235 151 196 497 944 364 229 817 849 56 653 487 749 949 742 179 55 179 366 908 900 709 297 498 503 11 873 460 260 510 58 948 338 307 598 449 221 603 974 728 17 410 881 255 676 624 449 45 244 719 961 95 716 848 405 224 811 238 67 706 356 5 128 684 930 843 254 452 987 153 202 561 163 867 329 698 858 396 966 51 71 715 755 945 78 487 355 62 586 392 346 869 941 204 844 195 150 404 613 562 328 929 278 658 713 970 628 163 907 385 969 828 187 433 537 252 922 322 851 331 571 293 904 454 923 190 834 208 692 667 698 911 94 857 442 329 226 178 735 404 498 705 627 53 453 967 337 116 893 84 391 325 991 297 113 961 690 139 16 913 669 196 913 590 531 579 694 532 87 169 115 904 312 620 292 590 20 450 422 154 636 347 706 300 456 162 74 921 687 442 457 701 795 467 19 472 777 840 99 891 285 905 800 921 494 595 582 324 847 20 786 921 820 840 652 157 723 364 747 287 693 317 313 218 288 749 918 857 9 231 830 436 65 465 320 642 606 925 112 511 348 724 912 164 909 997 392 415 914 67 765 238 674 868 577 399 814 974 15 954 658 225 994 29 679 765 813 662 569 899 553 93 566 614 663 324 379 553 955 473 871 924 774 544 173 488 925 874 640 667 13 318 650 863 377 669 264 384 148 638 575 766 228 141 757 766 612 53 82 445 437 993 50 203 108 905 981 681 965 825 576 57 859 96 192 913 446 874 298 776 550 750 90 239 282 356 750 144 656 961 283 961 421 893 798 197 256 658 324 15 100 628 616 443 197 363 321 824 332 819 507 225 492 567 45 677 273 666 727 714 780 546 393 55 145 876 937 990 252 79 939 988 947 408 380 703 91 928 85 92 415 527 52 767 911 85 315 210 125 724 316 335 149 300 870 77 502 357 208 826 677 153 686 751 880 741 247 713 322 266 140 373 733 387 281 407 551 594 853 661 794 602 386 948 289 616 885 878 293 694 850 759 174 259 240 73 35 144 248 229 990 460 432 733 262 894 330 942 518 536 389 280 258 234 894 942
96 409 77 489 212 893 81 697 72 248 502 122 299 712 494 576 33 112 491 348 514 287 993 608 451 738 97 218 870 427 464 513 935 113 804 152 346 994 270 636 143 649 726 44 861 428 910 406 37 57 302 714 179 973 87 225 227 338 518 397 941 842 335 890 652 27 469 617 365 106 943 277 312 891 266 206 236 610 905 284 761 594 395 783 390 373 315 639 586 811 199 401 542 679 630 957 104 858 579 247 211 436 454 24 592 918 449 322 816 457 602 55 53 540 578 213 439 238 18 189 687 624 806 654 973 303 196 438 476 304 728 649 980 166 619 354 86 807 640 439 420 951 442 418 639 290 151 659 181 496 695 360 295 650 963 133 296 250 217 283 50 7 553 160 7 32 603 823 320 926 946 902 803 923 436 131 884 143 367 203 285 127 416 348 573 453 650 662 388 614 34 23 256 834 277 964 106 711 754 244 154 311 794 15 157 123 624 302 593 53 686 828 318 868 210 982 82 747 635 562 509 609 648 488 435 988 9 862 567 274 39 365 525 556 581 236 294 389 911 871 881 383 875 215 375 91 950 43 677 326 961 634 103 483 505 833 281 255 268 295 267 56 250 95 506 311 440 396 871 769 98 963 958 223 758 486 4 557 809 167 429 992 352 621 599 392 771 391 546 845 248 303 371 71 837 262 75 516 555 408 309 20 620 910 289 16 659 87 109 278 664 391 817 142 955 580 838 193 736 759 612 897 710 134 387 501 131 15 336 668 835 977 585 606 258 758 755 724 381 236 129 519 169 102 708 824 539 968 457 635 840 756 118 317 272 341 342 810 113 86 16 298 392 279 732 764 647 333 161 549 431 93 709 141 298 466 219 697 460 570 357 21 153 141 680 405 261 116 448 826 486 128 209 89 62 978 874 957 398 706 220 807 597 163 750 230 29 79 826 124 148 258 458 837 516 61 793 386 698 613 822 990 964 665 453 531 785 52 614 520 125 48 889 964 936 950 511 426 937 858 627 388 571 231 230 986 481 16 370 191 136 895 290 412 895 86 853 739 540 796 340 315 575 196 517 790 720 919 919 503 282 54 510 122 95 556 769 203 354 139 386 30 831 867 897 689 23 43 926 123 735 443 422 189 908 218 32 168 628 22 705 987 864 505 437 226 279 536 99 102 626 675 200 427 205 505 972 437 300 581 934 677 801 978 968 788 622 879 76 564 465 284 996 789 58 943 634 397 636 668 691 304 235 357 857 511 776 762 459 774 141 520 140 37 215 641 274 814 430 191 160 476 878 281 984 379 172 261 128 231 70 424 221 658 305 731 255 61 777 519 74 635 998 369 425 660 474 608 499 995 741 752 377 508 841 205 19 76 830 422 226 50 380 852 30 850 922 724 243 623 951 424 879 714 522 413 907 693 31 737 508 257 932 836 580 310 523 714 706 574 56 272 656 488 421 651 742 13 189 324 684 73 150 581 232 305 47 407 91 827 462 499 970 317 796 482 846 531 360 88 213 328 45 647 201 812 536 571 760 651 311 951 323 771 25 583 606 431 114 372 314 279 882 191 977 312 69 149 68 432 925 470 40 816 434 200 374 57 537 533 344 817 304 649 142 106 361 134 122 475 176 89 480 454 222 125 254 998 166 402 957 862 952 671 541 109 306 126 288 264 356 722 685 695 410 368 57 552 814 532 740 163 526 242 441 816 339 823 645 7 894 661 929 759 692 169 877 533 625 959 744 68 61 323 351 579 163 983 444 638 382 887 939 197 572 604 334 130 93 444 557 81 252 155 119 911 721 399 906 751 729 327 107 513 468 871 108 643 598 339 497 24 863 18 617 305 792 419 433 188 947 782 402 939 913 25 997 727 182 951 13 505 689 187 473 975 42 311 88 134 845 913 326 223 138 413 341 764 259 276 702 50 942 748 90 371 756 474 94 891 788 251 642 763 985 679 981 515 820 77 912 147 988 533 363 88 330 247 412 261 22 747 774 926 654 687 556 600 899 676 280 268 89 212 915 33 524 991 781 278 563 272 954 151 500 124 1 987 406 593 183 226 413 598 372 202 944 31 450 112 670 91 284 670 673 193 711 19 293 544 147 619 492 824 479 706 697 673 637 379 171 877 715 931 808 327 643 962 175 214 338 338 561 267 789 882 564 963 600 896 609 958 12 700 5 495 812 26 144 387 992 20 672 690 718 485 2 140 528 95 979 419 415 451 228 481 472 44 100 787 660 605 787 111 821 636 52 741 66 462 321 580 105 199 971 73 725 551 969 337 613 245 976 744 174 604 800 473 393 557 646 529 287 594 400 622 286 605 445 890 165 627 775 107 608 543 914 714 799 864 928 635 900 541 811 915 779 217 810 560 701 177 297 894 921 844 190 552 693 491 533 471 137 704 762 914 427 199 3 607 475 877 665 647 655 98 80 95 562 891 836 979 847 545 584 514 405 155 234 474 797 510 618 492 734 781 790 423 64 624 8 127 534 478 193 624 807 686 552 916 747 478 401 397 752 160 355 366 155 404 408 223 384 267 92 986 682 679 791 558 829 934 347 546 723 722 548 675 130 557 204 386 707 898 722 372 498 634 833 922 41 223 953 566 815 370 866 681 832 205 28 812 872 139 772 435 24 166 283 341 38 529 662 881 588 117 681 172 273 519 824 934 770 169 83 361 591 848 873 810 569 509 403 485 379 162 78 872 751 16 995 98 623 859 482 674 892 446 327 89 245 627 116 732 917 882 530 645 898 190 576 518 127 470 0 301 858 276 404 706 739 185 349 823 960 7 719 638 731 603 396 672 994 353 54 44 206 424 651 520 345 71 843 572 633 711 887 778 667 717 583 915 813 805 975 289 208 143 359 269 700 27 73 397 904 322 948 925 604 649 512 357 419 181 487 614 717 525 551 479 891 887 738 506 727 204 520 179 159 358 560 31 890 252 860 870 249 665 310 522 610 748 364 585 186 43 607 763 438 128 766 489 198 901 538 208 869 596 478 522 391 366 737 989 749 468 716 189 909 281 316 185 529 87 916 977 102 819 447 349 15 902 224 173 724 72 669 277 886 468 880 499 918 346 63 961 649 91 463 385 36 332 782 957 601 688 507 41 589 289 214 403 237 101 959 488 945 908 849 843 65 290 547 459 582 667 902 273 730 278 558 869 488 813 818 180 844 223 834 861 409 173 644 215 389 364 84 868 543 443 559 448 411 116 544 997 48 621 862 6 466 37 149 197 661 663 854 912 495 34 35 162 757 172 325 929 145 226 101 304 865 839 703 367 203 633 842 686 110 3 60 994 991 933 852 936 825 211 399 874 195 663 244 653 615 646 139 393 778 708 641 88 164 267 678 207 566 648 713 780 827 150 986 205 676 150 798 24 184 540 867 625 123 861 241 770 407 664 535 152 233 530 484 216 85 978 962 729 883 30 924 593 688 697 67 726 461 29 202 314 333 965 896 526 471 499 780 517 251 995 764 214 111 594 485 628 839 54 470 366 658 820 308 611 146 110 456 55 605 553 366 347 132 512 362 818 876 942 690 491 313 114 156 908 850 538 246 321 802 945 21 742 133 806 923 655 331 329 489 472 218 305 180 896 679 416 229 965 493 493 328 409 888 999 134 562 239 529 112 348 989 550 490 120 671 980 59 848 696 515 353 218 191 899 663 173 10 111 225 536 859 575 216 643 467 581 746 89 197 510 262 266 44 600 6 423 501 892 55 699 893 712 759 780 868 125 275 70 223 320 383 603 851 842 748 261 568 815 521 458 263 942 121 517 51 56 753 83 675 780 27 61 694 121 743 369 167 679 432 136 503 709 987 799 368 965 477 676 385 710 303 348 631 921 570 900 611 450 49 755 795 84 358 179 938 905 574 983 26 15 967 591 855 145 940 316 443 207 185 149 519 573 965 520 278 405 805 11 616 576 587 673 276 977 745 656 376 826 291 168 554 490 765 816 483 182 187 219 423 189 856 484 565 872 428 424 773 360 117 238 173 237 786 476 260 186 418 530 733 504 885 868 253 465 152 423 999 342 683 123 207 135 71 949 674 480 629 971 343 185 231 361 577 747 974 375 666 957 369 540 982 837 14 740 269 496 632 874 426 181 120 791 20 58 545 29 317 495 930 737 783 775 194 50 417 132 978 296 240 794 532 187 17 434 414 367 177 152 332 460 668 349 596 382 920 998 594 937 319 281 307 676 124 7 848 476 378 659 265 352 901 414 337 13 46 307 515 839 767 437 927 145 956 272 712 760 350 1000 828 77 424 720 819 364 292 673 966 756 455 762 43 681 653 137 823 932 549 603 638 549 242 959 158 151 496 856 983 535 264 320 504 861 394 406 257 809 79 139 162 95 704 996 527 281 621 391 247 358 714 106 170 608 168 948 329 634 931 249 513 434 126 523 135 951 990 238 322 571 550 435 595 905 763 500 784 227 903 609 657 1000 768 765 324 752 238 171 115 726 348 165 271 211 933 617 446 142 397 363 699 661 192 96 949 511 188 476 452 191 301 716 11 301 178 950 531 712 373 314 590 689
790 878 78 297 95 415 384 743 36 646 665 389 335 929 391 53 299 927 789 444 606 848 465 467 876 254 282 790 162 120 816 669 844 806 882 229 709 629 531 246 468 563 533 532 352 563 702 839 258 950 990 220 173 274 375 757 142 354 923 597 238 882 939 425 707 553 93 960 862 881 481 552 461 555 105 379 128 70 813 123 625 205 221 166 751 257 517 49 79 210 754 587 206 409 491 544 878 897 353 531 357 65 163 194 342 706 510 850 727 224 388 260 795 54 235 36 820 547 589 450 49 130 253 490 71 618 590 54 774 567 851 764 549 692 637 472 349 290 877 619 334 615 201 575 84 43 490 206 495 184 212 934 949 676 535 641 771 19 689 153 475 168 295 31 427 496 841 238 494 477 933 292 431 34 134 529 245 575 638 117 999 765 840 696 367 475 970 443 324 723 59 93 41 836 918 162 648 179 381 658 956 918 722 655 471 80 348 646 436 101 77 704 305 977 294 214 389 608 130 526 200 617 48 327 874 968 651 566 757 949 423 319 551 79 798 261 732 830 141 91 623 127 330 89 157 611 752 475 518 712 103 780 156 884 174 770 43 452 121 859 331 284 529 386 559 755 792 726 951 484 847 452 516 95 525 584 852 616 191 813 756 99 228 741 928 289 775 868 905 941 914 115 227 358 315 695 9 100 406 130 827 80 857 405 788 720 642 645 12 185 321 135 260 925 904 2 629 687 605 384 818 235 459 694 432 274 691 660 231 798 428 769 891 336 154 220 994 885 261 657 557 706 385 663 770 936 17 235 308 709 21 836 963 435 921 356 437 111 587 763 356 33 247 245 900 899 597 948 421 703 229 701 996 179 550 272 64 951 808 672 915 721 536 556 296 461 65 261 542 114 890 691 382 738 897 478 310 143 404 867 880 482 268 72 503 690 763 968 164 308 285 763 871 553 266 52 202 182 434 195 737 106 452 584 985 586 745 180 983 820 572 468 675 248 899 237 664 357 735 410 548 553 853 3 856 389 314 849 643 646 753 222 649 78 117 989 393 555 967 368 226 54 574 924 16 524 0 225 496 3 545 420 262 490 959 505 270 651 55 519 834 409 373 989 210 508 411 352 101 313 52 914 781 46 935 448 884 959 779 680 799 307 831 745 946 608 254 829 287 160 40 396 909 690 443 123 129 740 705 965 152 990 460 11 655 81 670 700 214 957 183 904 660 227 34 263 196 510 91 41 765 12 526 778 344 818 418 446 449 2 855 937 217 732 555 500 425 222 414 604 609 624 462 435 289 626 801 281 645 639 700 172 144 478 362 840 366 892 467 600 24 718 860 151 718 295 892 460 598 100 118 30 169 771 883 657 403 469 734 437 582 613 477 175 965 499 917 529 725 747 997 802 346 911 122 245 119 175 521 365 370 704 836 869 456 271 942 674 817 893 662 254 826 435 458 539 237 162 35 578 420 386 272 171 263 394 810 287 54 512 474 366 194 490 216 431 455 656 249 631 992 326 215 90 2 290 53 360 693 642 140 775 986 210 86 276 107 303 937 418 846 237 960 449 592 328 376 55 613 760 615 145 748 375 962 780 81 423 136 927 1 121 987 893 6 862 239 86 579 795 819 665 213 335 441 349 139 792 293 490 829 881 83 639 167 200 830 818 567 170 558 431 246 470 902 945 401 649 895 729 160 14 564 906 473 322 744 572 264 217 186 485 804 287 602 595 607 118 111 440 323 407 893 747 345 143 482 646 166 533 25 262 351 685 108 345 371 600 940 822 832 409 681 900 941 746 63 157 772 201 394 809 39 64 73 241 824 659 131 290 265 85 870 725 685 656 426 507 980 963 588 691 15 32 654 420 277 239 825 102 738 166 534 140 885 616 578 915 328 759 543 544 492 500 56 511 803 829 478 628 271 246 750 187 364 683 710 80 657 488 379 85 908 212 925 828 300 632 669 897 537 332 764 150 577 171 636 740 88 954 500 800 58 755 179 736 988 312 695 855 10 726 633 124 439 521 417 381 835 741 304 107 148 246 438 208 208 773 743 365 973 213 57 748 400 917 176 666 278 487 957 443 595 932 211 146 749 484 580 453 584 151 769 603 446 838 646 147 968 685 407 354 563 302 172 188 699 663 120 346 624 670 793 354 236 286 124 298 29 133 445 167 661 642 109 232 982 472 945 298 397 525 711 851 586 691 415 478 322 786 190 87 50 484 45 417 70 789 668 346 742 240 275 345 889 489 146 107 778 116 14 642 339 648 506 10 682 602 488 181 98 882 301 58 538 318 115 851 187 388 343 771 678 76 127 599 158 60 377 365 954 400 386 65 416 640 532 694 639 338 185 302 170 608 269 4 815 132 837 477 977 742 312 527 814 657 429 637 512 56 600 637 486 155 530 138 225 815 620 577 576 185 480 550 617 128 159 574 424 92 552 643 833 405 747 629 11 652 724 295 244 87 472 198 776 499 222 801 672 489 556 930 964 766 286 88 571 60 612 439 180 780 599 811 378 771 782 877 708 228 768 235 307 98 991 726 568 335 952 580 13 88 7 771 23 551 733 858 110 486 780 665 290 515 259 665 541 371 581 746 31 88 250 797 476 717 849 119 402 877 204 655 409 366 317 355 198 971 794 153 392 545 104 643 451 855 189 696 736 799 930 130 868 278 998 496 683 419 18 537 232 692 845 199 123 766 726 972 325 792 546 463 444 383 241 551 97 63 758 479 777 931 630 791 881 508 493 75 513 109 233 285 92 193 96 751 203 26 614 221 20 21 243 3 74 43 155 669 767 18 4 280 641 752 365 576 207 657 821 385 168 982 947 899 499 405 704 716 90 660 686 71 569 937 540 216 520 368 746 693 125 470 484 9 470 657 340 248 867 44 114 278 85 192 422 379 644 4 387 492 126 704 319 467 721 281 879 531 372 727 75 487 938 657 850 950 326 232 363 669 303 723 562 72 791 119 800 894 632 279 522 34 508 296 336 841 42 684 809 305 116 364 283 470 188 114 787 652 218 553 627 808 528 733 177 515 195 364 901 421 60 362 498 539 519 486 863 314 667 585 524 294 690 560 608 263 585 751 626 55 696 77 523 27 919 911 728 899 972 499 28 640 501 149 631 883 398 372 151 798 544 599 347 910 224 487 731 502 684 216 932 59 38 750 786 156 297 33 640 868 284 701 333 560 3 310 447 839 133 198 656 630 958 195 44 422 435 539 454 249 205 81 888 558 712 825 907 142 966 705 848 364 760 349 981 252 869 692 898 59 995 374 703 938 828 453 570 699 112 582 635 745 505 819 230 363 383 926 145 345 99 302 358 343 610 541 430 503 219 285 873 276 138 605 171 603 257 346 594 736 419 931 192 55 248 859 759 232 621 657 714 196 514 318 886 665 487 905 274 663 929 400 565 927 924 32 839 209 68 322 359 196 729 724 483 636 316 168 338 720 464 148 887 152 341 775 242 799 390 955 311 454 8 411 209 728 161 128 450 708 872 986 448 841 220 732 730 903 796 184 773 8 854 249 618 751 575 536 33 244 811 596 911 92 969 124 318 499 859 583 309 910 741 186 717 525 583 630 332 898 281 467 943 237 502 19 380 224 971 152 591 111 150 512 469 169 926 995 485 732 984 617 713 519 67 703 302 547 298 771 673 132 975 502 944 107 807 317 507 620 936 805 405 315 961 617 106 239 653 917 199 434 974 639 948 478 62 929 291 266 368 903 30 455 976 311 149 390 361 792 153 228 182 861 504 621 350 298 433 517 566 274 692 407 698 605 37 694 910 246 515 620 143 211 740 691 453 358 989 508 442 745 784 719 955 712 916 393 688 189 255 796 360 495 5 616 838 444 80 901 399 195 412 727 19 723 766 824 806 521 865 600 69 16 616 751 197 347 313 803 408 989 369 381 783 763 479 715 596 495 647 741 165 937 785 566 320 873 94 238 931 279 554 184 132 272 547 628 457 413 723 617 135 795 147 200 680 813 292 946 634 42 72 111 560 997 719 696 739 727 252 975 276 461 659 111 706 21 805 334 604 612 329 399 413 699 374 845 894 340 87 180 979 397 511 202 903 54 906 511 701 136 355 691 913 531 267 394 823 120 463 790 47 408 671 977 395 512 843 758 178 452 489 228 896 940 497 767 674 714 666 609 864 678 663 203 76 110 922 30 716 76 396 405 354 270 687 892 927 259 184 130 251 854 953 887 658 194 279 375 82 544 175 522 410 125 761 214 802 654 755 855 603 3 720 234 676 717 677 372 858 671 256 442 466 408 440 697 694 984 822 259 102 422 812 606 26 277 652 213 327 217 573 210 527 249 842 775 797 196 27 502 920 654 89 751 950 256 181 623 611 202 32 809 288 75 509 202 61 827 553 297 697 109 934 618 650 311 622 820 875 888 593 470 993 260 66 984 912 156 240 406 137 17 619 853 306 389 280 411 539 927 978 355 601 962 861 806 628 416 22 450 100 914 715 584 273 906 561 544 51 596 46 89 193 64 223 164 762 779 337 853 679 918 866 810 234 292 113 824
676 798 634 304 545 222 32 218 405 956 154 877 641 773 476 358 708 50 643 305 868 307 155 988 932 417 449 72 209 644 671 511 507 37 518 864 943 604 280 432 615 355 775 209 138 767 861 769 577 937 797 132 228 140 805 190 907 802 311 20 833 359 844 925 764 558 682 745 80 826 585 446 355 890 212 268 135 863 563 926 856 984 880 677 672 453 966 22 418 22 763 360 640 476 530 928 258 539 561 398 752 6 328 353 789 428 370 311 813 196 881 162 595 618 169 197 192 411 270 688 842 893 452 123 274 601 453 260 527 505 930 917 688 16 832 709 780 811 983 522 637 357 675 297 199 184 224 11 215 61 704 931 91 522 287 695 219 158 151 862 863 600 551 951 479 949 689 279 336 473 113 205 754 385 229 680 461 845 184 634 364 634 829 673 460 808 220 28 673 223 301 218 1 436 273 110 519 884 5 283 73 809 77 969 855 68 929 36 406 788 847 1 337 153 741 248 547 882 823 498 87 725 84 452 438 199 318 385 912 67 63 6 572 479 176 719 294 695 776 496 697 15 190 760 750 439 967 196 433 113 601 770 65 245 225 802 437 603 884 1 11 578 230 996 360 963 163 31 537 112 310 562 62 697 304 33 858 756 581 289 644 9 514 532 715 382 162 519 443 403 392 262 309 910 903 778 284 745 984 114 656 397 20 166 747 956 534 179 417 197 149 901 948 971 51 241 870 822 292 616 665 858 213 801 141 214 28 428 589 779 466 767 998 28 187 432 327 235 136 575 368 690 972 187 129 659 975 194 857 52 712 922 108 801 879 219 29 361 680 391 989 203 906 200 324 605 362 445 645 464 347 406 189 784 723 384 911 747 131 550 114 919 447 777 970 428 82 228 510 557 980 23 144 853 964 206 565 589 285 202 344 134 543 129 302 695 562 216 260 885 651 974 977 101 307 498 953 494 635 636 726 264 552 289 371 634 927 519 19 364 69 586 958 367 202 311 395 932 345 537 544 412 602 987 546 396 778 833 110 335 525 52 105 513 695 273 743 93 952 806 582 783 701 554 403 198 897 977 293 471 381 726 516 922 809 222 83 10 947 939 237 140 677 229 153 479 774 236 404 177 100 547 89 389 624 528 61 829 227 280 444 718 427 980 435 363 16 447 629 984 365 147 316 70 235 822 7 512 467 334 79 40 361 997 177 597 904 719 848 990 95 804 121 359 346 767 66 863 160 77 740 698 794 136 71 920 962 945 974 507 35 332 990 501 727 14 922 653 709 924 758 885 804 742 98 288 700 589 982 875 413 219 249 736 221 516 158 748 152 110 766 693 330 602 117 162 180 383 216 684 623 739 334 556 59 702 942 281 243 88 67 991 573 240 920 319 696 117 22 382 434 485 607 414 261 493 196 449 125 982 150 576 668 833 21 93 252 525 687 784 278 703 756 784 462 413 742 711 793 135 195 471 393 279 194 220 482 257 732 654 632 894 23 64 988 738 317 755 898 507 269 91 423 958 690 327 744 138 655 582 569 911 621 890 48 717 661 742 26 739 271 570 757 247 979 705 74 884 503 127 384 104 558 441 204 193 533 455 650 47 85 898 54 449 716 729 663 599 798 466 960 583 568 48 951 912 424 356 773 338 666 630 719 62 143 656 936 812 638 946 598 463 893 683 455 778 850 919 102 477 367 430 332 890 297 603 359 147 828 709 564 992 253 609 173 269 812 55 557 676 605 211 887 656 416 501 41 53 493 447 123 648 795 425 703 721 617 732 53 808 642 869 340 468 167 154 497 628 529 812 538 437 549 916 909 291 282 801 178 889 175 419 946 912 714 298 172 367 647 440 421 952 358 504 425 138 614 285 265 150 288 350 883 421 849 760 891 81 935 164 99 72 495 773 787 479 733 135 281 153 698 688 12 387 276 102 745 286 203 300 419 401 681 467 47 519 746 490 402 963 264 629 718 672 33 481 118 156 888 142 487 804 470 382 694 49 827 398 90 405 679 328 474 615 721 875 969 808 375 547 174 80 489 842 955 110 660 967 908 128 924 431 749 964 387 613 579 875 541 644 914 188 593 726 826 585 127 994 882 476 320 431 554 505 250 346 70 309 319 260 512 187 991 30 803 366 553 528 383 714 469 962 407 486 762 102 993 142 238 560 509 241 731 872 454 896 875 924 939 802 391 633 616 526 366 60 398 366 268 201 422 926 388 875 254 161 699 557 17 928 877 292 956 666 520 784 866 284 777 741 759 313 137 562 146 490 298 623 973 633 837 930 448 928 24 976 75 745 217 227 226 806 854 291 610 92 548 753 748 565 522 461 451 352 971 991 959 470 191 381 913 644 409 927 223 520 831 671 735 2 485 829 468 49 499 140 420 468 981 536 207 301 256 426 501 907 157 21 986 436 841 820 683 778 626 289 782 230 57 806 3 337 790 875 481 530 193 191 286 445 900 565 446 140 236 58 945 373 456 253 724 764 976 571 471 72 36 636 822 707 218 27 27 218 685 858 769 49 350 464 291 141 872 427 751 210 576 84 864 116 259 10 55 575 197 360 997 259 377 889 50 920 86 438 166 2 594 66 658 271 707 624 878 169 426 645 262 528 587 111 652 5 356 631 985 404 556 915 182 551 933 515 335 485 657 148 410 742 491 391 165 92 376 587 352 275 211 134 968 86 4 521 119 387 115 29 820 181 396 345 68 977 379 948 432 890 161 604 245 745 313 788 478 105 326 914 628 138 299 799 353 69 539 759 296 43 314 152 646 826 772 306 64 30 567 400 535 337 348 341 49 273 357 738 164 30 753 457 279 889 779 820 923 853 394 554 263 849 505 930 916 123 771 187 440 833 588 753 480 857 583 973 267 466 122 524 853 491 385 425 275 381 622 367 619 615 6 136 475 587 251 462 31 673 428 978 664 655 523 712 843 667 240 379 591 896 134 158 354 946 303 159 380 427 323 954 139 884 483 310 674 101 817 221 859 45 811 704 667 389 542 193 490 224 321 773 463 256 331 144 846 258 836 9 684 486 411 823 917 699 399 27 691 106 351 371 992 854 963 601 919 408 532 886 185 904 550 610 949 270 15 750 430 501 586 279 322 981 890 731 232 894 349 479 441 121 580 146 389 750 600 301 574 355 874 850 818 52 242 24 457 648 52 658 488 355 788 815 937 226 653 422 34 908 799 191 865 76 397 452 800 117 889 2 126 587 442 383 928 27 528 110 500 392 961 847 76 27 648 143 555 883 918 691 96 551 814 258 42 161 999 125 834 612 312 471 486 109 374 728 494 599 710 665 241 581 915 936 678 263 851 870 654 739 201 485 472 350 484 374 611 572 603 382 934 394 693 657 513 486 101 430 45 584 130 602 305 930 473 254 159 592 128 322 40 768 116 367 210 547 994 498 171 130 608 577 142 881 124 785 257 105 791 229 886 919 247 941 14 84 408 396 295 245 133 322 738 583 515 266 93 326 590 284 950 495 796 563 9 888 720 947 633 915 755 216 596 188 815 586 382 591 835 989 987 464 636 828 325 642 412 178 436 679 465 476 246 239 145 684 72 674 954 679 459 849 816 792 730 543 401 920 770 560 571 139 306 1000 38 991 807 96 508 105 885 327 702 735 132 800 181 616 824 413 578 450 604 568 415 296 869 218 524 996 612 899 736 825 10 374 504 177 88 780 445 121 2 334 905 580 670 741 618 528 183 858 60 853 300 635 785 106 81 700 283 325 901 382 995 817 725 283 231 745 234 988 734 925 477 61 894 265 168 956 784 441 255 523 860 844 781 400 186 154 729 230 78 426 862 3 686 142 156 351 761 541 692 154 801 647 606 988 112 965 521 96 996 715 506 615 821 167 902 330 92 593 339 976 372 265 214 961 662 458 43 115 899 540 106 957 808 666 825 692 277 703 806 110 760 145 944 71 198 724 205 862 941 331 429 980 120 937 783 115 765 816 728 703 926 365 170 992 338 576 786 166 289 484 592 411 739 887 8 139 876 25 792 673 620 225 30 737 266 103 378 606 248 642 895 884 363 117 386 633 659 940 938 161 940 92 630 427 609 846 896 220 239 366 111 440 957 758 570 521 431 92 18 758 369 667 511 754 188 67 599 42 342 369 575 758 233 469 104 371 46 497 631 891 148 680 464 342 343 244 329 299 272 341 852 672 613 557 109 985 540 823 458 914 341 216 56 367 13 669 492 542 308 35 58 864 94 78 200 273 315 311 107 192 25 792 390 945 206 51 450 843 290 973 439 253 717 669 705 291 768 251 873 83 965 645 400 819 584 726 531 348 373 185 0 136 536 341 627 36 767 463 713 824 830 389 711 278 737 930 597 730 921 502 502 836 625 523 910 685 810 656 140 972 840 755 871 221 147 641 498 87 978 419 669 79 639 566 845 635 566 153 892 230 208 483 526 824 44 463 867 830 333 337 103 431 39 425 414 798 838 491 649 269 560 867 706 883 244 837 37 416 97 181 802 431 722 826 517 881 819 548 222 624 559 80 931 399 925 774 496 868 179 234 839 316
814 505 497 242 886 618 933 785 81 520 5 205 625 193 781 941 440 867 649 298 628 868 385 266 95 570 126 624 364 548 412 840 252 167 751 919 150 979 677 611 59 709 606 96 386 398 234 128 217 800 493 341 492 611 243 165 565 634 611 290 896 24 612 782 544 583 596 312 441 757 181 867 593 806 740 731 762 936 783 654 533 909 459 345 863 611 795 427 621 496 486 914 451 244 439 497 174 645 914 167 225 753 257 453 799 287 442 396 871 485 299 405 84 324 626 783 298 884 746 154 204 589 254 538 7 119 332 926 192 67 90 925 92 500 421 381 646 472 160 68 328 797 835 129 350 737 576 40 926 219 815 805 280 862 461 217 329 671 811 603 88 402 163 673 335 164 478 745 907 910 802 428 347 693 33 189 83 989 250 347 75 591 101 658 656 315 408 576 993 66 359 635 717 359 237 212 223 369 418 396 116 50 946 548 453 723 809 271 306 914 266 851 463 974 482 844 550 224 91 528 464 688 931 194 549 419 662 39 700 345 490 642 429 350 659 742 79 256 723 332 869 765 673 198 647 216 452 345 466 623 391 489 45 686 376 6 771 560 274 34 739 890 967 26 547 750 462 904 579 8 742 31 720 702 572 61 18 330 643 420 131 683 641 315 779 516 177 875 10 66 514 486 180 867 282 694 808 748 763 429 198 226 589 269 269 401 930 881 272 171 801 434 912 677 346 1000 615 831 895 886 166 914 122 371 474 850 436 564 630 210 476 419 170 862 348 787 959 527 286 155 200 698 431 697 562 890 78 343 189 182 388 306 54 700 287 146 807 294 818 920 693 380 760 549 406 184 714 333 12 29 759 291 351 468 536 707 651 426 26 297 428 80 865 653 761 569 916 515 998 365 334 670 496 322 956 730 318 841 875 815 523 291 447 809 247 210 46 519 110 889 128 191 491 211 848 122 671 293 290 311 849 222 221 756 284 704 374 242 767 782 481 895 337 980 137 383 369 736 833 423 698 241 685 352 226 126 320 839 317 785 590 886 356 583 756 397 426 17 438 687 390 550 285 848 305 452 27 851 58 974 446 426 905 77 8 647 684 39 209 392 792 665 264 160 600 855 144 374 229 238 519 265 111 464 400 911 727 244 325 296 460 753 415 314 953 719 100 898 900 908 193 65 804 286 594 127 546 412 191 683 365 379 430 928 561 249 500 537 2 191 159 829 468 242 553 430 891 641 292 963 422 277 165 855 230 827 982 146 735 182 93 458 983 466 97 749 203 425 769 411 315 200 30 715 467 53 219 9 996 983 379 714 557 456 520 615 0 172 185 939 778 129 917 742 142 61 454 912 281 798 508 775 695 464 715 138 333 242 416 431 563 602 477 280 149 282 37 756 372 449 990 265 109 629 222 652 577 167 380 570 312 46 870 452 881 979 797 332 929 335 80 894 73 317 820 52 145 996 826 756 741 566 755 838 874 601 323 448 194 378 211 612 661 208 125 214 263 483 764 223 465 275 825 913 658 611 67 561 876 386 403 402 398 782 559 225 928 266 573 56 48 137 867 461 57 803 373 17 87 699 733 126 712 579 231 398 830 486 119 133 411 884 620 516 228 50 169 299 949 967 597 735 31 415 130 263 607 12 202 809 766 628 556 984 640 840 666 576 506 537 434 458 924 744 634 726 342 893 836 206 470 296 902 562 517 677 622 913 915 819 232 603 913 90 941 118 878 750 744 245 89 85 255 776 68 525 672 908 296 194 602 832 638 953 541 933 236 695 937 469 76 53 636 693 3 247 302 89 711 12 652 600 922 399 433 815 828 722 366 459 674 827 141 219 786 635 19 126 979 710 295 346 273 547 155 889 968 173 957 697 554 434 242 663 72 879 140 809 112 627 521 848 574 995 944 783 791 210 210 120 753 270 311 538 610 449 963 69 690 480 74 366 344 93 728 846 665 905 354 973 648 241 545 366 291 13 239 949 268 375 909 472 11 897 475 197 687 158 503 965 548 848 680 824 977 357 432 144 911 983 396 444 62 98 532 467 844 170 965 21 731 887 113 818 114 137 208 595 425 153 245 253 773 674 455 746 378 743 103 276 138 340 456 655 104 620 832 146 179 893 722 8 785 312 248 364 471 745 758 380 22 105 985 635 921 487 534 418 873 362 20 933 604 218 352 302 401 629 988 697 124 881 214 814 736 522 789 241 955 787 448 386 816 276 889 386 206 123 162 418 420 148 115 727 854 587 829 898 945 309 52 932 857 624 98 560 23 379 966 270 551 586 509 437 619 520 614 944 724 670 61 658 568 452 134 584 787 602 395 994 51 161 903 968 260 445 341 821 676 873 592 296 839 776 973 166 570 660 635 416 499 741 543 402 899 33 382 899 540 210 384 672 790 936 326 624 819 770 63 64 201 842 566 170 939 257 121 772 989 374 995 943 782 273 843 411 153 882 883 198 938 894 363 244 512 737 958 337 585 354 69 176 64 6 437 834 480 501 780 616 806 550 686 978 691 181 601 37 588 291 327 341 817 486 60 847 240 795 25 1 898 935 445 37 670 339 709 348 991 713 176 795 964 761 524 861 887 532 511 242 504 829 904 203 660 39 994 441 603 947 552 747 278 36 679 897 82 143 404 613 708 46 864 206 220 357 171 549 932 256 427 321 768 453 942 303 642 267 14 842 314 328 555 379 343 987 605 691 367 689 152 273 458 334 986 520 613 946 283 214 754 35 882 291 300 482 734 444 681 491 716 612 16 104 1 887 595 526 304 637 850 599 277 140 598 998 143 827 127 806 657 916 313 128 629 320 538 547 129 646 233 612 846 214 469 771 362 155 498 753 877 70 196 304 694 979 925 293 692 238 893 72 244 149 862 57 718 681 35 414 713 3 743 790 135 425 443 615 948 708 796 990 24 407 4 531 542 347 336 577 402 971 158 941 410 908 688 650 297 495 992 385 631 855 667 253 581 805 501 738 66 21 183 239 892 234 591 901 483 23 505 258 349 114 86 917 173 735 997 812 851 450 65 595 301 278 212 427 151 372 962 778 393 132 837 279 847 229 262 133 961 333 737 491 487 491 858 158 558 865 784 762 950 930 774 531 813 156 147 418 50 957 624 655 580 588 15 792 637 586 529 874 29 234 749 384 275 750 879 14 583 407 706 462 405 56 218 471 123 543 172 614 41 90 970 774 207 651 249 916 841 281 584 347 40 936 683 233 927 894 623 396 488 125 890 147 972 636 394 166 655 811 668 488 157 282 705 150 897 981 765 791 77 491 105 149 154 606 321 419 188 432 187 366 777 785 106 164 669 8 71 965 888 124 616 572 345 934 399 742 238 6 389 11 947 808 184 255 270 647 730 383 719 520 47 355 834 671 752 251 732 659 861 868 745 150 32 67 960 662 360 940 812 667 288 753 310 89 866 928 375 832 872 504 822 284 650 626 85 947 639 523 726 774 772 897 951 943 424 904 368 860 617 95 537 864 186 830 108 286 918 695 271 318 53 832 117 253 567 337 246 665 6 845 855 193 571 891 575 915 644 589 530 415 696 957 308 187 494 787 587 104 920 273 99 213 331 82 707 452 971 934 697 582 276 661 586 509 94 984 803 438 976 70 259 209 9 221 322 646 358 474 235 638 527 614 330 385 919 664 407 522 805 176 609 447 757 252 293 379 303 222 821 324 319 885 13 856 627 797 515 952 190 575 940 443 901 339 353 127 224 157 525 270 70 341 417 912 215 639 884 426 645 948 703 851 894 371 132 143 309 11 49 572 923 803 156 422 689 232 738 932 241 827 294 834 261 676 678 894 675 942 444 348 387 617 120 927 840 28 838 606 663 183 161 647 253 362 383 791 853 979 582 20 133 774 107 677 205 124 528 21 952 37 43 105 17 107 522 780 392 546 338 588 146 599 377 53 710 461 856 296 539 9 984 219 195 239 118 137 701 491 885 874 381 661 197 426 182 536 526 535 721 152 168 836 370 624 42 347 449 816 618 512 258 115 564 942 535 672 307 270 793 863 788 1 484 978 56 374 38 176 969 620 824 184 747 876 136 154 507 109 289 396 55 225 267 950 355 994 227 733 457 124 975 383 569 310 943 647 560 215 495 640 775 991 213 493 409 197 148 324 371 945 531 837 860 914 910 17 251 483 954 872 21 723 175 465 608 982 178 804 34 725 414 255 513 742 987 632 472 889 978 899 827 553 340 700 859 317 981 994 725 973 216 859 632 117 906 941 800 751 578 614 357 376 435 891 102 917 485 94 704 512 516 582 682 588 702 893 980 993 936 103 36 621 256 897 868 546 473 959 324 811 599 126 28 481 339 868 810 392 750 183 699 513 164 876 934 197 265 73 361 279 413 112 167 568 199 868 654 499 44 24 908 136 423 991 279 121 316 927 748 748 729 455 510 22 664 507 479 185 823 411 935 888 502 355 397 898 770 167 776 927 845 229 831 10 518 291 653 728 852 995 798 901 419 56 39 447 139 881 794 996 450 718 633 980 489 254 842 855 999 29 974 247 96 477 880 885
622 174 149 142 167 271 414 400 258 780 323 117 701 566 276 163 624 293 547 116 993 144 263 693 188 271 524 188 331 518 205 687 296 233 452 467 670 456 55 569 353 599 570 344 247 920 827 587 566 457 319 752 618 807 273 15 608 953 681 895 822 703 176 372 772 911 300 514 334 575 726 116 770 818 677 264 221 396 845 183 288 773 698 161 973 778 897 873 52 572 762 991 297 823 905 87 866 74 186 657 855 880 152 975 525 697 885 887 426 995 704 93 390 972 901 783 255 40 696 954 582 300 697 542 456 156 377 414 466 286 9 146 224 595 301 702 860 653 621 468 311 505 593 737 387 169 233 899 625 358 767 852 725 643 344 619 438 460 948 190 240 955 876 469 383 190 338 605 596 41 997 248 83 302 10 807 327 981 101 325 394 819 355 645 430 387 958 520 171 966 791 218 817 70 877 426 579 7 128 289 783 904 32 531 781 529 88 828 906 619 875 269 668 398 131 657 521 623 714 180 391 928 447 439 614 841 120 18 119 806 671 846 335 204 102 799 345 591 469 84 23 126 528 45 192 662 53 404 290 761 615 585 635 913 218 273 184 805 95 134 674 904 498 729 548 599 489 899 844 975 804 188 552 896 871 893 272 472 256 988 707 813 800 487 920 672 992 518 410 78 587 973 970 772 716 6 523 685 819 593 46 624 912 337 68 556 949 900 808 3 978 236 706 611 251 646 514 131 463 354 658 229 753 609 536 664 93 338 680 271 356 896 412 96 659 687 148 788 320 581 559 559 129 840 887 896 64 847 917 768 219 832 461 999 594 794 89 60 13 297 108 760 810 929 25 165 754 609 440 59 472 206 56 504 399 7 157 212 988 722 745 421 164 582 351 924 927 704 510 973 44 40 647 891 965 356 533 615 763 862 349 731 728 90 975 174 358 99 506 284 889 648 111 395 435 809 562 216 481 93 610 690 951 3 921 138 363 227 285 772 898 881 3 455 606 471 313 576 96 154 400 321 611 202 146 206 974 780 567 300 155 119 339 322 560 735 77 991 962 789 189 753 386 359 196 313 179 767 913 636 340 104 190 446 848 687 637 478 909 260 99 364 513 809 852 619 691 504 367 286 859 323 732 694 151 789 71 676 501 315 590 943 310 514 815 661 398 808 105 208 774 646 932 618 648 874 41 27 7 363 94 552 1 446 326 162 133 134 19 194 454 850 675 730 741 851 439 169 31 287 756 980 73 974 831 81 979 731 492 497 250 372 494 457 441 382 174 946 638 368 382 806 126 189 66 370 780 865 939 244 292 34 150 400 63 920 694 427 459 277 669 604 448 80 687 777 737 515 813 285 934 502 43 378 321 541 112 765 967 800 433 993 882 444 39 794 182 362 304 946 850 423 479 18 884 899 655 734 493 103 343 586 769 678 194 977 207 794 265 531 237 828 785 491 653 227 252 522 796 919 373 953 776 323 642 714 279 242 686 119 789 465 241 799 591 132 336 309 990 93 332 506 571 851 444 227 542 722 854 804 121 285 881 898 0 441 346 961 760 233 401 833 515 546 928 651 371 340 798 296 628 814 127 648 957 768 2 885 135 384 824 265 646 751 916 865 275 185 286 887 248 797 778 893 446 675 847 476 202 3 581 782 134 837 274 60 495 576 470 538 16 46 633 894 429 930 266 159 299 309 312 122 141 890 322 407 713 788 115 361 281 118 849 153 812 348 953 500 592 823 113 78 231 468 818 626 721 723 37 110 103 779 187 105 923 781 652 16 109 813 168 16 467 776 775 755 996 291 746 950 360 787 249 539 736 946 393 203 605 926 893 195 711 246 40 410 971 690 442 731 564 304 175 487 284 487 118 494 235 962 630 483 388 527 417 827 809 563 936 624 229 967 477 998 497 349 685 579 61 686 409 755 959 500 879 710 718 830 316 486 650 729 626 622 532 728 483 777 91 189 517 312 839 508 712 379 158 433 835 171 374 550 424 730 504 482 654 722 739 771 365 781 200 74 132 65 821 898 50 80 475 17 546 600 267 792 619 60 80 443 411 849 585 412 352 10 870 602 823 74 702 786 425 580 359 484 45 704 434 235 104 721 820 720 604 856 574 513 802 395 160 138 911 523 261 216 51 215 710 918 699 669 719 263 162 24 984 673 977 98 21 846 700 247 534 659 853 358 922 586 173 340 602 128 12 495 269 204 378 314 558 101 782 962 18 736 695 602 788 896 627 182 787 352 183 78 919 185 170 665 950 424 795 983 396 197 139 21 78 453 511 446 392 729 57 302 999 447 243 684 180 75 100 994 245 30 197 575 792 763 636 406 705 816 422 817 963 193 212 585 729 816 8 6 805 953 169 696 309 82 520 938 34 857 595 454 293 267 375 476 82 171 537 196 703 414 531 435 379 373 260 388 337 409 450 796 843 54 842 702 110 430 406 765 453 187 480 774 995 509 656 745 830 392 185 635 665 47 740 664 242 234 806 668 350 77 389 834 868 336 329 224 4 335 86 1 462 898 568 282 539 816 982 888 551 74 724 632 28 215 208 835 24 648 26 127 122 249 752 268 270 577 178 316 79 553 485 63 397 695 138 553 142 913 952 883 825 363 324 802 92 50 415 990 357 895 487 979 816 512 557 619 234 960 232 760 308 673 530 267 768 521 65 168 892 84 505 877 955 827 865 375 283 446 216 587 257 32 811 879 125 207 354 587 428 239 491 610 744 667 159 910 220 633 556 255 427 741 742 89 348 234 597 334 107 582 136 597 925 955 484 601 794 763 191 101 989 228 153 26 766 172 236 891 734 824 643 443 784 497 161 128 931 761 940 502 416 423 790 447 904 497 886 793 145 320 577 788 222 906 325 189 342 1 116 478 945 126 465 892 282 429 918 533 603 520 735 348 902 550 225 754 649 371 385 252 872 251 926 203 814 633 540 106 660 933 807 447 960 267 27 423 538 148 864 852 583 984 130 736 35 71 84 490 361 953 405 178 49 465 67 731 246 649 6 192 193 230 75 226 545 33 609 236 684 364 554 814 74 201 692 752 976 847 166 161 54 827 662 200 663 997 203 425 123 602 599 678 873 32 641 250 76 144 651 176 137 370 59 69 857 484 163 442 22 314 561 234 413 162 217 796 500 828 972 357 436 613 829 625 314 487 295 152 36 704 586 411 629 904 846 493 682 770 20 445 900 444 407 686 423 295 578 511 838 843 840 595 991 275 213 64 370 616 239 623 421 177 588 811 432 237 204 584 140 506 199 720 941 219 543 801 891 122 328 629 612 695 294 973 455 804 420 81 894 984 723 290 639 173 507 6 730 692 573 736 907 446 460 200 584 114 165 597 834 627 750 198 793 611 402 270 333 32 508 620 869 234 445 164 264 483 738 970 765 570 474 312 488 485 915 461 632 383 298 612 773 490 289 752 969 252 693 232 307 169 851 703 499 571 690 726 38 637 11 31 874 220 404 779 230 993 362 805 679 397 518 858 888 578 318 986 90 719 60 974 198 598 17 480 910 657 156 771 683 954 30 499 437 862 799 826 720 481 81 454 601 305 372 455 509 313 473 793 572 121 981 377 253 880 482 173 598 47 914 686 419 20 664 588 277 860 85 192 862 463 968 184 117 376 837 32 512 681 33 566 938 317 302 789 575 359 458 845 502 714 717 145 676 2 747 129 97 811 315 433 341 707 214 151 464 654 771 319 613 90 954 157 177 904 48 461 42 629 715 592 244 726 291 847 526 293 380 376 254 432 895 102 666 725 468 20 72 407 777 493 801 788 443 533 589 823 563 314 943 42 657 370 929 600 519 994 987 894 761 408 527 734 731 529 946 846 673 780 645 577 867 142 347 712 549 470 896 999 956 903 143 821 403 507 964 188 384 949 503 118 667 319 966 484 5 670 227 622 14 765 751 359 672 531 451 279 154 166 640 107 933 326 395 760 206 713 980 440 631 355 228 580 678 932 211 820 944 839 600 582 147 232 883 311 58 89 985 232 305 98 634 296 47 19 890 19 98 707 803 998 903 44 709 233 62 926 529 460 708 302 748 734 899 153 449 44 280 888 550 421 306 818 535 60 172 935 114 191 238 719 215 397 994 678 764 806 569 298 616 720 271 222 106 807 841 775 553 667 930 387 565 790 755 932 369 33 743 62 757 235 947 820 496 1000 986 352 144 595 516 223 303 932 908 818 201 194 209 90 623 569 364 182 758 155 268 926 226 693 69 17 722 138 576 608 620 372 366 679 878 784 607 60 381 581 856 835 476 206 749 711 688 522 727 450 330 246 644 952 70 829 580 467 779 458 195 193 983 181 478 29 368 487 924 968 832 536 287 877 210 620 408 300 259 178 555 946 431 733 733 519 124 764 15 735 376 85 942 415 181 840 826 900 858 856 998 768 935 825 661 225 861 294 490 498 486 703 833 801 317 43 418 362 880 279 797 966 961 979 544 359 617 522 457 319 29 971 223 596 278 396 937 955 262 3 836 461 541 716 828 24 689 727 863 679 759 844 786 229 471 261 522 577 87 462
141 784 608 232 624 57 825 894 556 413 38 651 940 12 331 599 431 875 514 2 57 30 274 685 107 852 437 426 937 778 27 650 473 618 845 361 443 574 738 660 121 233 185 808 712 783 501 579 405 220 439 893 670 44 200 216 53 439 83 108 11 169 360 945 678 414 256 854 731 115 42 570 300 145 201 610 63 91 997 37 564 742 425 287 767 24 72 738 664 809 561 116 780 797 298 186 701 329 269 638 610 669 161 988 117 610 221 929 510 334 204 586 295 314 686 402 915 913 960 406 238 282 626 385 132 996 116 326 113 68 191 324 359 746 882 144 554 788 950 21 189 553 418 182 776 452 254 134 458 101 711 642 154 655 91 123 490 261 922 5 721 42 277 182 618 490 734 336 180 986 524 969 901 696 902 934 223 622 619 339 355 322 983 289 962 130 823 717 777 222 597 561 487 884 736 86 243 322 826 211 613 623 774 355 383 50 86 590 926 90 210 330 905 176 59 81 811 493 544 549 829 686 695 968 522 623 273 901 81 370 349 749 35 502 416 844 710 631 420 994 757 924 691 748 507 324 984 597 651 66 483 326 615 611 654 773 859 540 995 426 394 224 617 681 470 312 628 885 683 99 271 744 188 508 84 345 78 805 370 491 884 812 744 446 539 547 68 438 345 397 609 334 466 170 155 741 579 449 747 598 74 279 103 563 13 343 876 57 475 929 605 190 335 22 981 967 809 902 311 519 586 446 139 666 797 630 118 637 847 3 266 905 928 400 127 696 702 927 798 797 808 1000 520 715 625 122 428 640 595 137 354 508 174 760 294 334 799 700 739 805 863 552 453 180 324 901 999 124 296 133 727 109 652 799 687 720 775 283 380 388 759 260 679 2 378 599 805 899 290 282 912 827 974 539 994 154 650 173 765 188 706 461 688 395 822 109 391 671 421 778 641 873 754 68 492 957 662 892 410 129 47 846 321 42 980 158 772 209 807 125 528 562 918 280 398 110 253 353 138 879 732 404 568 953 566 40 956 474 793 11 529 841 417 999 536 358 944 140 946 212 332 189 77 573 735 642 991 158 896 808 505 338 800 921 958 364 955 751 402 734 435 669 546 187 388 131 329 262 64 96 572 690 281 115 857 425 481 150 334 470 692 442 270 223 153 429 182 723 982 687 949 660 577 734 830 344 225 337 491 668 722 659 446 987 858 173 709 177 123 556 175 700 447 790 616 520 485 730 369 974 895 879 749 410 703 599 657 71 853 152 56 334 25 312 305 785 328 650 222 452 521 945 750 89 265 113 600 340 844 595 665 869 160 709 851 180 302 708 545 627 587 669 803 936 361 419 364 348 644 841 14 100 935 390 4 199 41 41 697 581 555 194 856 866 163 528 985 158 184 974 963 323 377 47 874 535 342 661 737 300 6 943 283 951 208 782 124 133 681 439 718 186 590 737 318 436 8 557 75 757 970 777 482 391 978 29 760 238 209 688 217 906 854 364 44 265 621 660 156 84 366 823 90 133 54 268 387 524 887 613 497 646 288 398 357 89 152 893 20 195 52 57 199 686 147 254 518 87 713 657 495 476 193 977 177 821 215 60 79 674 39 517 448 204 748 360 550 536 489 927 696 794 172 271 870 889 839 771 17 53 229 961 789 463 796 643 515 628 755 68 325 976 647 211 574 325 88 106 0 502 900 671 228 8 80 360 115 236 784 130 315 552 635 782 213 412 308 900 419 313 276 271 463 5 449 326 704 4 676 535 787 2 938 621 432 192 164 84 821 222 438 121 71 691 237 762 82 851 224 577 791 31 820 215 322 371 511 749 639 63 954 144 292 85 653 616 763 32 251 926 341 97 565 320 914 781 892 873 162 967 604 370 186 986 442 599 705 920 257 167 61 970 936 696 97 736 916 309 384 468 403 17 120 340 165 267 716 712 32 820 852 598 477 590 903 96 643 984 846 351 576 841 150 633 943 978 672 36 862 92 275 601 534 248 964 401 456 899 66 330 508 694 211 889 917 497 457 188 362 583 578 328 478 490 627 553 415 465 537 264 429 778 207 458 51 157 669 215 440 445 49 687 908 593 101 770 585 140 560 492 312 316 611 786 291 449 648 543 249 382 389 997 582 847 881 573 872 953 828 696 877 664 36 444 620 664 87 248 646 468 319 867 883 875 633 896 129 635 655 414 454 116 728 548 245 136 411 654 959 265 951 172 455 635 920 973 848 454 401 276 801 145 810 767 813 502 12 816 717 753 714 316 742 454 242 5 645 197 942 602 320 430 407 435 967 147 699 303 740 317 240 174 280 840 752 796 850 40 100 316 516 928 198 109 622 774 509 457 326 788 282 388 128 755 924 445 720 328 247 510 907 599 22 559 581 335 570 509 309 211 743 916 567 238 337 877 496 151 636 168 343 779 379 338 45 106 50 580 216 600 218 886 630 167 969 504 436 671 824 657 89 785 602 384 444 739 925 385 433 315 111 890 975 888 181 521 571 927 815 944 480 193 336 725 500 584 70 361 790 156 599 707 878 781 386 970 909 420 203 973 95 605 782 33 989 339 76 355 58 2 603 514 493 786 927 446 297 436 170 746 634 686 353 247 122 67 656 1 299 977 837 190 879 383 135 845 187 810 973 991 632 207 344 457 680 497 966 158 145 141 159 164 303 467 205 947 689 491 614 486 196 671 264 465 166 764 638 877 412 747 461 248 340 697 293 462 347 558 146 18 2 534 513 832 866 578 875 779 301 216 941 226 413 301 346 585 317 526 541 844 7 973 783 691 591 441 891 58 330 245 836 542 21 690 227 61 233 433 26 466 682 806 770 412 108 274 842 836 73 8 195 681 114 38 814 917 93 275 548 526 990 239 333 63 133 754 46 477 526 742 234 535 535 887 351 15 250 356 190 421 804 388 289 268 694 37 404 849 543 937 310 209 906 905 594 529 542 946 33 304 569 920 806 501 112 20 231 433 751 2 972 683 471 141 898 838 167 328 741 325 468 461 399 765 368 330 666 736 371 260 700 750 16 286 15 96 698 482 235 604 953 193 768 96 533 21 236 977 55 166 758 973 519 914 486 401 348 961 62 538 860 987 232 161 693 678 23 966 786 985 904 824 551 610 28 777 278 62 593 395 260 117 450 974 385 898 733 455 831 779 673 826 795 801 390 7 395 990 601 675 588 589 977 926 838 602 109 675 663 604 445 886 414 652 932 124 640 768 992 311 230 648 723 125 323 127 157 571 140 725 92 499 818 408 476 254 637 799 871 347 849 761 557 363 126 105 530 75 993 383 929 297 396 221 173 304 812 962 867 444 18 186 661 330 241 12 965 432 158 921 98 436 220 583 596 729 865 908 894 872 452 216 726 333 623 514 65 471 48 188 947 107 304 579 206 934 869 957 987 309 179 109 214 340 30 281 10 377 930 697 677 976 921 663 933 382 523 845 67 855 102 742 24 145 724 127 631 635 931 748 745 134 792 226 996 71 285 208 192 60 998 520 363 110 659 421 262 625 144 277 239 276 794 108 552 269 99 283 244 685 372 389 861 43 252 911 451 553 422 825 976 274 988 832 313 825 498 302 137 522 606 759 778 651 307 824 488 265 472 439 279 216 562 913 338 813 183 595 667 79 171 21 248 860 258 622 143 195 226 300 427 343 479 387 658 535 9 652 573 309 246 625 502 314 1 667 729 60 864 42 532 685 934 22 503 410 725 689 37 818 948 929 462 337 629 798 939 582 85 708 788 9 259 960 592 767 434 614 841 88 106 30 406 57 367 400 352 28 441 729 219 65 465 48 708 977 531 897 769 669 373 816 169 518 197 810 267 491 746 347 674 266 94 306 771 21 843 28 671 196 779 722 753 758 833 971 134 112 785 23 910 391 424 605 945 333 34 5 549 914 873 127 957 307 5 935 835 464 899 574 374 826 506 837 880 982 464 718 575 77 719 738 540 937 358 564 764 158 3 368 327 122 255 290 148 171 889 379 756 37 43 904 832 494 660 671 110 555 563 481 762 834 952 118 350 416 151 481 781 553 675 370 868 95 517 608 29 650 408 731 261 881 381 867 612 800 979 342 178 124 897 792 890 934 287 355 840 800 584 788 761 735 393 529 469 997 460 708 365 434 968 992 136 816 306 604 104 402 105 498 119 492 607 22 961 283 423 479 212 485 284 562 60 568 400 827 286 641 707 518 913 754 339 478 715 447 130 11 773 475 426 625 589 697 131 573 376 657 911 936 730 861 919 372 314 446 885 64 827 790 459 539 525 779 430 165 816 507 649 117 409 909 474 608 986 621 494 367 553 192 397 333 834 724 467 997 512 47 559 533 971 571 547 637 31 142 194 52 382 495 817 330 855 711 819 880 40 63 316 910 356 40 272 108 888 925 558 944 886 502 375 297 69 619 504 629 142 995 168 904 125 49 583 510 499 162 149 742 766 691 263 310 176 987 19 532 527 142 690 927 268 874 580 746 923 491 484 272 668 178 685 752 392 900 893 636 538 471 684 249 598 276 202 105 96 585 642 588 802 171
718 380 357 861 453 408 435 735 276 118 156 53 890 755 298 366 820 661 62 23 735 799 13 896 34 818 0 539 223 98 809 321 187 810 235 261 296 56 749 300 592 819 843 587 755 279 929 203 361 181 656 489 685 79 612 394 254 450 429 368 327 236 59 92 625 51 733 469 261 321 46 62 308 689 492 77 722 539 863 887 778 709 857 886 521 231 61 353 118 356 641 609 664 897 450 353 153 355 494 180 117 914 95 9 6 330 555 84 841 548 703 520 216 728 340 759 791 430 646 439 443 820 366 295 963 359 933 900 941 11 705 635 553 704 295 635 550 386 125 855 350 123 921 344 323 137 283 716 176 826 777 858 732 434 821 371 616 485 289 633 374 518 891 530 15 732 344 968 93 915 107 577 892 765 677 390 466 795 114 342 239 362 731 542 467 843 751 980 730 186 999 510 392 30 590 266 729 554 886 124 325 582 675 720 390 424 850 84 440 527 520 181 405 708 412 663 866 808 741 36 798 563 782 566 126 286 672 908 874 474 575 836 930 735 958 478 2 331 781 657 493 432 55 754 421 223 19 26 39 596 750 826 331 880 324 478 603 929 215 456 416 482 90 124 104 456 16 915 346 806 854 424 69 97 121 885 980 673 190 836 979 817 169 728 561 351 981 59 442 353 717 758 313 88 880 785 220 828 196 640 935 21 655 342 234 52 832 198 896 74 611 929 519 522 868 957 245 319 688 161 395 352 358 63 966 292 906 367 652 741 661 685 996 816 804 399 497 52 321 871 569 742 683 750 681 113 951 587 9 989 752 101 203 810 419 548 86 803 997 339 922 237 570 346 352 389 136 953 445 148 964 95 198 997 299 374 5 289 973 250 621 577 363 347 806 183 425 996 389 372 106 889 698 976 373 552 811 451 481 318 248 125 142 576 252 102 812 279 463 629 330 170 94 744 23 903 287 732 250 257 686 373 286 790 332 671 291 632 830 448 758 509 508 826 150 857 81 310 502 813 462 926 329 388 855 362 178 295 836 762 455 955 576 94 727 502 480 861 726 154 905 402 414 713 1 30 546 292 84 973 316 708 391 400 512 208 399 301 18 294 365 197 447 483 163 12 920 846 567 349 869 903 411 713 835 342 900 763 601 552 437 896 60 178 72 76 882 63 393 864 529 362 227 445 934 56 137 310 491 594 243 993 383 782 211 523 406 738 976 604 760 23 155 695 539 882 815 406 47 186 130 800 994 918 468 423 796 740 189 339 76 375 937 387 217 633 949 789 54 89 41 619 31 168 985 847 238 953 345 296 833 160 200 244 498 863 885 500 50 566 536 801 53 289 898 287 967 129 543 232 679 920 302 371 510 668 149 200 673 947 159 732 214 866 473 660 496 89 878 351 660 849 483 478 82 861 774 302 314 132 800 920 356 162 824 518 362 4 734 639 182 101 256 117 568 602 596 853 12 634 858 571 219 451 501 297 630 695 116 380 56 573 595 493 478 397 795 270 260 601 562 708 819 276 470 742 728 990 410 622 877 758 300 161 113 165 154 233 684 12 950 586 372 460 808 854 549 116 424 583 52 946 793 741 584 972 527 856 650 833 486 725 524 241 838 549 602 745 840 684 974 48 360 771 513 896 458 368 637 221 593 635 558 400 371 104 992 866 131 166 983 921 704 937 571 359 884 409 768 486 495 705 759 544 353 457 837 276 678 306 643 36 859 4 290 523 127 811 284 1 742 484 623 905 702 209 516 709 337 832 747 92 972 13 97 352 439 56 11 14 560 906 872 749 802 917 547 38 640 886 292 743 586 618 716 408 247 3 434 1000 8 403 474 262 608 520 417 245 427 337 270 439 115 328 814 333 784 40 32 30 175 967 387 96 944 133 761 959 451 885 986 29 810 38 477 338 919 640 85 619 626 32 700 953 605 570 918 137 398 15 803 446 662 748 826 785 147 718 618 406 770 197 99 318 91 715 311 970 915 28 432 679 530 142 438 244 957 758 831 804 242 614 388 478 606 188 65 821 78 944 38 197 620 140 889 170 226 597 535 53 141 698 827 901 927 998 339 95 348 98 715 172 394 359 926 254 74 541 262 74 274 125 297 551 173 886 619 125 947 117 952 957 48 696 334 706 423 947 813 44 3 438 829 692 33 555 723 86 628 662 971 500 375 264 489 722 63 803 377 763 654 959 257 178 165 109 710 162 20 287 148 299 133 311 490 26 712 583 132 256 273 293 452 264 384 59 166 511 255 904 817 320 58 357 598 741 738 768 482 570 537 588 948 821 706 469 303 178 282 956 828 843 653 89 743 289 847 65 124 687 7 133 370 458 199 625 962 5 504 55 687 759 899 934 204 762 418 845 318 881 355 316 666 281 585 192 860 701 460 261 776 819 413 448 244 356 514 654 632 20 28 832 202 172 471 166 556 842 589 878 783 706 923 347 691 17 42 289 309 409 305 840 167 786 617 463 977 835 317 95 249 922 459 794 37 646 4 983 385 238 577 279 680 226 895 506 400 917 449 859 288 983 671 902 441 693 574 985 709 852 507 502 224 255 469 644 101 74 773 540 186 311 693 670 144 551 143 533 17 372 852 995 415 286 771 529 993 462 943 605 485 947 240 685 301 333 228 308 518 660 75 175 780 165 954 146 342 283 787 261 241 39 49 824 739 89 663 771 864 756 285 793 354 469 343 719 170 258 128 217 579 401 259 435 799 657 138 593 368 117 953 942 426 351 43 186 642 973 676 687 484 815 563 851 551 621 229 567 696 913 665 816 913 5 231 617 110 91 978 977 333 800 265 121 401 204 213 117 701 942 822 519 766 97 475 753 347 42 581 463 30 993 807 106 152 541 119 421 22 563 515 986 764 177 748 986 753 839 910 17 172 714 607 54 548 522 572 332 559 830 479 673 174 931 987 467 221 334 902 546 88 890 431 401 635 372 109 66 64 784 326 645 205 444 959 534 565 226 476 968 525 456 532 8 689 743 708 722 744 427 538 681 861 993 408 998 210 191 122 941 157 184 982 126 304 249 206 586 359 386 928 844 68 634 267 230 763 847 720 847 984 569 903 477 604 168 57 350 338 740 180 972 96 23 995 36 364 982 912 61 397 666 232 200 580 594 158 263 901 785 264 679 638 805 465 121 320 847 319 937 402 162 956 538 674 38 634 341 420 47 613 184 554 851 609 513 14 132 294 700 83 88 825 962 194 28 848 926 386 328 134 76 911 899 506 731 745 597 87 222 657 824 960 519 171 501 629 22 942 213 557 168 955 835 552 324 779 569 600 33 844 74 991 526 591 94 24 911 740 333 407 880 500 198 754 884 123 441 736 29 564 233 269 101 969 756 446 438 876 41 444 986 191 70 184 150 349 950 523 58 335 517 845 240 192 990 275 145 509 504 98 741 989 764 873 823 772 297 667 14 870 353 544 869 266 653 111 762 599 704 853 471 775 792 897 572 648 723 846 41 161 569 181 973 851 708 707 391 457 333 615 793 120 653 914 765 454 783 908 345 236 353 658 559 818 61 100 716 588 427 594 350 887 150 21 842 428 324 624 152 164 879 875 295 280 139 351 386 35 389 25 320 816 12 931 29 988 156 315 302 823 891 522 627 336 326 636 116 719 785 258 580 89 256 70 390 856 397 293 737 725 486 222 200 762 623 251 996 682 391 737 280 505 653 92 346 639 163 834 689 879 768 456 350 699 824 566 109 714 249 531 316 865 980 472 102 711 21 212 798 721 829 909 601 73 464 369 982 724 180 140 511 936 437 769 145 380 672 534 585 312 28 790 500 794 727 932 880 271 492 36 302 692 336 573 543 633 527 145 434 610 651 188 853 940 221 690 55 697 401 272 491 27 985 436 54 230 848 177 902 746 872 281 391 179 535 757 473 540 631 645 511 183 360 71 986 545 612 975 642 396 651 990 791 246 693 631 194 225 847 867 829 263 341 587 850 160 787 207 173 805 197 488 665 542 419 788 115 614 287 765 406 842 6 541 236 146 725 883 580 403 124 801 348 756 360 45 402 961 565 511 826 871 845 925 890 894 549 102 816 237 753 185 555 644 859 209 258 713 302 517 438 938 617 135 82 162 614 129 218 433 789 322 430 422 179 528 708 103 870 10 567 448 905 108 590 40 635 367 422 946 483 622 746 233 621 627 557 767 410 268 532 193 516 839 208 51 932 382 978 328 511 310 174 139 673 404 648 378 5 647 376 669 841 381 660 195 417 597 604 218 42 917 763 578 547 998 142 503 549 785 846 789 496 44 852 253 343 29 765 105 451 461 237 924 573 659 389 201 797 197 445 939 153 409 641 649 616 168 191 278 546 651 187 77 730 965 456 66 600 945 253 376 973 797 612 582 84 67 105 695 83 916 631 792 909 151 385 904 471 379 202 464 87 668 531 862 790 968 807 208 870 888 453 487 244 277 723 341 33 533 105 526 58 694 16 279 482 907 213 786 117 80 724 499 217 79 794 881 979 112 145 307 984 970 710 583 423 893 986 430 594 306 696 849 180 26 110 670 828
383 856 956 557 176 684 991 13 4 960 760 258 630 588 169 42 216 251 581 568 254 374 246 562 170 369 678 216 323 121 447 152 352 68 107 647 719 241 410 639 792 762 930 957 649 854 929 544 718 447 702 510 463 766 201 878 44 301 465 167 446 894 26 795 920 587 20 451 80 714 208 787 249 312 416 459 989 142 119 950 559 27 847 667 773 392 587 44 228 209 691 1 842 957 349 8 68 465 949 793 602 268 250 383 275 975 203 452 504 251 891 538 366 211 689 295 871 988 548 734 369 21 539 880 624 987 734 165 308 200 114 427 878 135 623 853 419 608 829 666 651 578 728 863 179 241 347 11 33 751 248 466 923 54 29 619 88 215 895 406 618 50 983 1000 286 32 40 364 268 814 78 461 600 107 584 154 926 888 509 622 641 680 546 141 835 228 172 443 788 360 608 207 354 105 87 770 592 519 888 688 858 283 942 845 714 524 526 824 235 113 298 674 110 734 522 250 755 819 90 937 756 29 121 405 261 257 392 824 94 18 574 452 997 490 562 514 831 883 883 725 106 112 220 759 638 783 970 943 373 460 995 957 538 234 836 572 782 428 769 772 139 206 270 846 658 678 940 735 196 975 540 222 612 559 468 101 591 345 321 495 812 892 815 423 460 624 162 273 653 12 186 485 252 252 161 650 130 488 670 578 826 543 818 991 677 992 844 494 41 364 730 192 62 708 565 25 53 813 750 401 97 475 189 68 681 865 496 668 274 892 351 124 479 952 731 36 746 918 474 824 157 77 628 765 759 174 0 722 513 71 913 351 972 253 256 203 778 883 867 777 198 355 703 374 27 202 98 251 832 700 315 766 866 235 205 515 619 557 966 299 936 188 344 585 850 180 333 656 912 434 738 334 541 313 622 520 962 771 12 759 637 156 332 39 22 540 722 552 744 844 569 213 396 268 233 875 837 697 882 181 81 12 466 599 996 655 414 284 316 601 281 861 973 280 499 812 74 160 640 798 939 549 855 808 117 996 45 73 508 457 395 890 48 239 317 409 568 402 903 544 596 643 934 218 195 556 245 606 375 292 183 332 781 355 537 676 979 956 814 752 884 4 217 840 324 530 25 871 123 865 804 855 607 464 38 674 11 848 331 660 485 55 772 348 52 104 980 355 404 297 852 628 285 351 212 407 145 539 872 959 879 906 617 959 164 485 439 554 639 537 740 848 801 39 91 189 403 558 662 828 767 98 104 578 698 418 289 936 672 497 578 301 288 429 601 995 682 682 881 526 825 320 553 210 614 596 155 913 533 888 493 112 271 910 921 983 495 858 673 899 393 250 957 757 524 869 93 242 659 405 433 394 987 264 885 74 948 283 922 143 267 313 450 720 202 691 199 326 167 351 42 984 379 5 951 21 134 869 666 484 886 36 313 444 985 756 595 481 609 764 742 889 262 228 839 819 102 864 278 797 364 606 806 937 16 344 754 592 30 888 727 323 85 990 771 295 887 614 10 64 959 636 590 638 159 385 214 12 394 595 626 976 579 551 570 110 284 930 800 435 200 656 498 463 353 89 75 185 264 288 431 854 679 89 647 728 752 373 243 289 971 299 675 955 434 791 506 358 585 881 384 530 843 158 140 336 663 741 226 29 3 973 981 53 741 684 73 678 182 594 147 644 577 790 76 691 398 622 477 308 977 284 554 411 833 415 296 775 765 327 287 24 521 87 84 13 705 841 917 538 259 97 273 405 984 2 50 965 875 152 459 919 710 314 491 480 633 196 735 124 953 485 943 79 613 954 247 503 58 480 239 643 880 846 968 845 809 359 307 956 599 312 976 543 405 344 31 904 655 608 708 808 484 703 780 766 860 847 152 882 528 967 166 235 783 684 427 243 24 826 149 918 711 615 111 469 28 365 899 463 480 37 440 460 793 403 665 393 215 753 224 656 83 517 644 289 636 947 359 186 190 139 408 886 444 560 452 91 391 81 69 96 455 606 64 135 385 496 690 286 937 74 774 617 933 271 582 128 798 536 776 872 67 255 998 330 65 670 650 391 37 1000 488 65 688 238 573 563 322 331 19 936 389 702 873 181 7 437 757 316 357 413 18 215 55 261 173 686 686 668 645 771 449 19 699 622 345 118 753 591 799 212 813 421 437 774 519 53 865 998 360 163 696 892 180 271 251 388 545 486 21 315 928 375 571 502 840 428 946 890 975 845 89 913 222 552 501 964 365 362 101 70 510 456 59 935 777 952 138 546 312 223 914 814 846 836 194 506 518 7 739 75 671 860 856 208 435 334 575 533 693 747 187 406 425 553 911 497 643 156 406 78 436 646 820 80 993 467 821 699 277 651 1 829 868 902 805 552 306 276 423 817 163 554 46 827 583 793 502 741 128 906 260 382 824 918 894 51 475 931 17 890 253 965 580 274 848 555 512 199 135 398 386 772 346 7 604 293 113 710 109 805 589 643 763 56 269 477 311 378 63 621 382 4 238 969 634 172 35 915 47 341 265 553 490 664 556 10 563 385 229 68 291 604 236 136 204 436 144 287 464 816 282 929 816 815 476 205 143 662 66 38 631 351 103 904 869 495 918 557 610 853 808 670 870 556 523 633 964 527 372 408 893 237 517 649 234 779 660 284 242 450 779 926 668 251 399 122 181 468 897 910 420 306 409 267 36 743 785 63 661 929 941 501 567 687 160 981 272 646 263 27 300 139 898 43 99 497 620 65 935 866 142 504 211 308 297 606 896 153 889 329 642 975 72 962 368 590 919 741 453 398 648 582 709 892 961 198 726 655 390 883 15 443 560 706 303 595 302 91 904 731 334 561 990 329 819 956 483 965 958 777 338 785 932 547 456 6 432 606 514 484 244 69 387 49 292 405 442 349 151 104 725 912 552 831 350 324 417 200 684 767 586 771 301 807 489 717 153 189 207 660 635 941 955 490 146 687 310 82 795 785 736 464 178 291 743 452 86 591 458 857 227 478 500 195 400 422 376 17 54 922 337 809 864 858 327 255 108 984 197 392 426 165 704 17 713 805 469 808 487 129 150 661 320 84 329 840 136 844 994 836 362 705 129 446 105 977 304 784 646 253 478 577 294 655 789 567 758 803 429 923 747 600 786 48 497 629 701 997 706 984 165 530 193 812 723 426 733 920 694 515 295 850 461 525 505 174 122 374 529 597 841 999 335 659 481 598 206 43 184 488 909 56 794 111 13 229 210 647 343 318 900 748 969 289 558 421 326 81 14 506 761 1000 907 699 100 800 309 972 838 920 411 259 380 19 715 576 276 223 535 252 231 777 503 54 283 341 112 432 422 990 834 433 732 436 729 448 803 653 762 766 492 319 70 951 511 864 472 825 363 868 221 75 676 449 687 640 667 71 555 672 325 91 5 271 695 253 790 606 845 434 171 289 348 690 473 971 965 380 507 472 115 855 748 284 381 50 721 316 797 323 960 4 299 959 397 823 810 117 823 455 448 84 717 154 857 203 830 688 516 102 339 704 223 27 175 87 441 877 156 112 219 411 697 982 530 65 632 264 859 926 341 18 418 387 451 340 854 406 328 887 118 773 428 342 674 969 892 109 402 991 594 736 421 442 131 86 751 303 454 101 370 860 60 17 588 540 125 917 737 5 707 601 901 327 572 655 963 397 902 110 768 319 467 57 213 953 255 77 415 312 764 179 927 912 445 99 802 167 49 193 43 586 290 621 890 84 807 431 132 776 367 323 192 955 355 199 982 812 611 978 851 113 629 869 374 126 413 337 532 609 154 68 724 895 279 220 908 560 766 106 683 510 388 940 950 923 849 238 51 549 340 975 141 786 652 690 547 471 531 331 550 489 486 835 407 960 23 38 342 651 817 861 534 249 71 514 330 828 482 76 906 230 931 172 952 129 561 733 174 222 191 475 863 422 6 147 319 199 593 885 515 660 692 589 551 659 137 37 61 988 625 788 978 115 862 345 811 837 96 251 566 14 9 448 745 414 2 375 616 221 621 433 915 728 470 374 443 671 82 918 148 203 654 972 605 252 168 552 615 620 462 864 656 488 905 12 664 887 712 405 827 407 999 10 947 159 79 492 401 191 430 294 924 487 314 895 494 622 378 767 543 444 218 648 32 193 784 581 549 25 124 776 57 773 564 113 293 486 471 564 92 718 874 812 791 175 669 994 257 378 318 177 576 316 557 177 945 921 853 254 974 394 241 678 177 708 525 861 95 653 749 595 280 655 877 42 536 560 133 930 544 868 336 549 876 723 603 719 34 228 457 631 188 480 8 675 116 893 938 353 127 442 209 101 925 947 56 999 240 282 598 731 230 36 861 996 39 879 988 758 992 837 542 407 266 961 438 179 158 58 412 731 258 890 967 366 597 782 787 645 954 978 126 25 680 487 657 566 775 686 358 418 944 892 424 505 986 668 606 379 371 63 910 590 685 710 822 499 627 497 185 500 361 656 770 458 356 206 716 325 237 824 828 777 700 510 527 339 120 977 225 48 796 413 232 496 77 955 520 617 720 320 305 628 377 770 916 369
391 228 435 360 985 322 82 751 355 85 827 999 710 68 189 765 220 663 865 44 48 752 880 4 711 741 560 37 990 575 580 756 548 84 370 551 992 979 6 848 622 506 473 604 764 269 469 400 489 97 781 392 873 370 204 936 991 890 292 33 630 276 188 894 459 231 624 197 680 761 341 761 734 658 677 533 807 610 265 244 172 779 342 454 409 58 706 194 978 978 226 912 889 777 575 948 297 145 505 776 181 460 299 38 139 501 825 664 396 170 660 79 2 793 9 239 307 893 813 703 675 151 229 675 840 659 748 923 293 620 971 745 255 233 613 916 148 591 718 415 178 219 91 93 735 470 886 250 936 978 918 811 793 4 766 545 888 322 941 599 709 307 358 562 814 767 99 615 379 570 439 578 661 804 466 795 820 859 723 824 467 111 173 290 726 52 118 203 420 796 800 29 431 751 525 10 881 341 817 483 55 713 402 498 432 243 603 980 196 347 127 362 695 131 84 617 310 968 149 882 253 624 464 888 382 484 64 274 199 696 456 454 631 437 134 671 191 534 587 477 913 426 791 144 769 844 117 805 537 276 894 943 730 675 943 735 316 12 780 874 732 241 465 612 976 67 770 529 105 733 256 668 302 728 54 235 318 369 999 818 670 394 58 241 408 365 705 748 533 322 157 284 762 892 885 529 798 891 514 26 97 765 578 211 339 601 159 803 566 704 198 709 128 11 407 266 315 467 558 134 771 279 535 79 981 441 959 738 375 289 197 193 900 566 508 921 652 791 218 128 421 865 551 49 567 140 830 657 10 189 15 175 470 655 931 59 183 990 887 299 804 583 202 175 611 69 364 385 532 37 31 212 844 992 576 268 62 198 612 248 721 521 588 701 915 796 663 874 481 33 447 769 200 704 182 140 509 689 246 528 699 502 686 319 252 909 88 866 129 884 414 374 517 685 273 892 247 384 486 13 63 162 616 240 954 686 332 634 41 369 609 875 657 779 442 953 490 918 102 15 667 225 640 573 336 617 746 321 37 487 120 282 170 422 573 765 460 59 101 656 538 931 497 173 654 647 331 130 282 27 923 272 59 998 583 437 484 489 968 543 751 561 996 396 174 308 52 332 314 707 161 856 83 822 795 691 262 829 988 692 700 56 589 210 997 102 281 494 436 142 768 805 164 747 664 322 998 18 585 746 831 815 512 537 153 48 304 891 115 639 982 734 690 445 143 633 792 781 367 417 590 573 222 110 853 166 615 253 410 592 345 35 287 810 291 972 562 440 239 312 438 352 449 154 356 761 910 306 516 555 306 966 427 181 955 438 949 725 450 141 714 787 231 12 541 71 212 969 604 627 659 558 763 378 454 615 362 105 493 32 234 445 158 710 592 764 620 274 152 579 404 659 689 978 694 705 835 352 187 250 610 594 614 172 338 296 743 351 628 285 79 953 110 68 790 26 145 985 56 199 433 434 550 176 383 164 760 799 601 863 492 798 260 642 322 964 639 524 753 801 599 506 895 905 502 507 106 153 343 395 810 313 214 740 499 76 924 351 168 610 806 384 632 694 749 801 837 139 563 945 555 214 93 48 51 180 389 716 250 580 131 952 908 69 557 828 463 207 27 361 487 351 165 116 847 547 478 854 203 430 547 297 329 575 808 37 708 288 119 634 625 965 523 830 70 919 21 469 177 338 518 801 728 554 264 799 529 357 948 312 385 266 937 487 22 492 681 359 843 352 359 495 530 426 384 516 491 716 720 944 20 741 874 750 194 328 972 650 653 604 254 302 280 506 269 925 462 198 230 308 875 577 114 142 180 254 66 232 92 911 112 361 953 114 841 38 584 117 337 608 50 850 480 821 679 404 778 973 989 397 87 588 861 295 373 434 647 751 678 369 444 502 60 298 274 536 862 152 901 966 405 731 3 574 43 372 822 204 501 563 374 642 775 917 938 200 877 300 796 608 500 46 503 998 527 494 634 296 278 313 305 375 960 455 872 513 381 674 756 46 437 593 788 109 818 501 346 215 898 256 939 456 922 4 864 290 111 526 662 74 266 625 897 997 916 813 646 956 821 325 195 767 35 625 979 615 495 802 324 505 879 688 482 896 549 827 428 719 317 222 223 799 378 934 754 236 925 969 950 23 643 499 394 252 96 982 565 384 47 981 323 122 290 422 715 1000 108 1 850 498 697 752 668 200 348 815 785 265 294 92 458 122 398 412 648 288 940 281 472 729 876 145 838 264 815 900 693 448 836 788 504 847 773 863 42 5 673 426 671 792 140 697 68 823 423 693 261 225 215 383 477 425 228 263 479 758 740 887 545 675 151 516 947 131 669 492 395 822 36 77 422 862 704 787 946 269 890 14 980 683 276 857 53 955 376 101 909 689 581 127 665 103 794 341 286 561 80 931 425 124 268 327 23 511 986 772 598 701 929 428 0 794 272 185 967 510 920 626 974 621 568 311 399 925 570 400 945 80 854 286 113 175 190 287 57 776 103 598 245 943 347 447 602 738 81 267 350 42 483 427 543 360 596 306 209 86 146 2 451 82 789 23 860 225 930 163 34 110 240 677 752 909 994 60 564 834 289 321 388 817 636 815 729 845 935 211 797 795 933 226 627 21 285 569 311 457 327 377 683 780 417 530 676 214 86 194 147 820 902 940 552 698 682 53 249 481 776 163 521 595 155 886 406 190 736 31 30 351 243 824 171 599 418 576 461 948 28 352 26 893 692 97 271 310 237 995 46 529 225 798 966 255 993 405 208 480 257 923 32 198 515 719 133 588 635 186 485 582 914 924 455 123 76 376 296 958 856 32 811 176 739 525 288 625 719 142 526 680 738 871 138 60 779 180 685 903 579 802 227 61 7 565 301 169 175 414 987 587 906 491 377 972 884 764 963 536 684 878 970 722 826 446 312 586 823 126 574 781 975 955 5 585 691 113 559 459 783 3 666 692 572 193 546 817 126 813 40 548 325 749 520 876 722 491 534 770 824 154 413 130 210 902 372 356 641 710 619 567 903 540 150 882 162 522 185 204 11 810 539 863 412 233 638 49 16 31 727 715 629 753 637 771 645 440 360 989 313 860 869 241 832 801 321 566 713 923 219 320 211 222 154 185 446 904 163 615 871 983 642 518 29 679 49 693 217 609 192 566 849 745 829 942 400 975 156 712 366 964 236 924 761 596 258 506 401 282 319 337 744 947 136 68 802 211 353 235 712 485 956 422 554 370 747 177 600 94 166 689 354 794 167 138 973 613 593 675 944 347 917 101 839 622 848 356 674 61 858 322 701 494 201 725 845 263 277 591 655 338 221 249 582 989 784 39 672 421 488 44 78 308 506 142 104 780 434 160 519 402 475 295 351 319 921 998 90 455 45 926 85 758 703 657 911 186 430 977 702 557 248 142 644 346 571 417 688 238 544 448 767 634 72 470 371 713 275 88 586 319 74 697 758 883 995 385 397 321 160 99 896 105 623 825 696 235 621 650 38 935 803 788 193 33 605 285 855 361 882 939 232 166 100 876 233 372 698 849 540 287 392 34 617 34 39 510 786 384 716 615 536 281 344 869 595 168 812 422 883 439 365 656 308 275 137 373 443 325 300 659 626 244 542 539 892 540 89 358 75 413 649 844 393 784 476 596 251 325 819 31 577 911 905 224 440 156 213 824 206 718 513 95 733 742 846 842 834 937 842 816 782 321 983 924 65 229 745 160 169 53 851 788 741 268 952 11 14 360 958 194 141 467 33 636 474 3 498 475 707 19 361 886 961 612 349 910 511 835 303 251 964 344 94 482 363 966 687 889 12 349 411 662 224 102 863 917 135 193 116 867 125 573 333 263 25 979 284 12 4 556 18 581 144 812 926 254 369 74 429 348 328 793 452 442 984 386 494 608 24 472 298 847 241 362 742 789 61 405 142 868 445 91 816 998 656 528 805 323 928 986 777 715 259 100 524 433 176 978 17 688 857 902 606 898 109 331 597 479 633 656 19 426 122 467 608 248 878 273 390 814 71 87 496 103 828 963 912 889 809 999 368 115 774 409 594 515 244 172 124 447 553 699 67 987 123 894 522 242 957 591 772 757 932 366 179 961 899 726 765 398 507 908 759 899 283 72 833 124 919 990 386 573 965 893 717 555 380 310 77 548 424 25 340 970 724 871 934 664 132 474 320 140 13 356 561 777 184 377 330 3 528 117 893 649 951 891 510 926 607 190 352 432 44 755 416 987 927 750 419 623 866 702 270 56 801 601 69 620 977 195 962 587 235 490 186 276 859 589 658 242 591 505 73 735 969 334 787 597 205 173 207 684 556 593 309 255 651 454 569 773 868 660 737 11 1 593 295 222 98 105 755 154 904 937 453 583 725 935 216 867 852 398 8 257 750 698 448 940 531 757 457 901 387 867 867 509 242 164 403 296 468 533 263 332 335 936 471 275 326 190 121 530 731 813 415 110 650 334 95 941 426 289 757 876 870 335 618 351 891 453 130 266 238 768 357 499 942 689 441 618 334 376 107 351 799 395 279 324 907 220 267 253


==> anc/Large-TA benchmark/tai_j10_m1000_2.data <==
10 1000
4 486 103 499 821 558 569 926 392 230 289 851 741 155 130 650 657 45 159 533 950 568 77 401 493 538 142 989 416 256 923 785 368 514 328 356 201 439 131 101 324 615 413 555 859 96 494 408 626 66 9 493 35 459 588 982 383 434 0 174 104 728 853 450 562 455 128 336 461 493 736 114 339 480 2 60 722 351 798 127 334 581 80 349 424 424 24 688 190 722 892 224 611 222 784 725 620 249 122 615 83 108 59 593 250 955 255 157 100 199 157 801 804 402 230 245 663 319 349 634 415 502 184 779 860 800 908 87 169 306 671 308 231 228 306 79 836 442 793 377 972 526 124 645 109 4 682 893 490 902 393 289 601 816 341 200 88 572 757 484 432 821 499 965 36 467 768 17 963 369 321 678 619 515 365 486 223 204 530 735 263 667 742 394 50 226 673 256 396 697 434 913 76 803 3 291 999 607 583 594 144 657 587 198 734 620 304 1 276 365 479 403 825 516 750 985 39 839 698 58 129 70 85 153 227 928 631 256 954 392 395 839 636 597 526 32 118 32 841 955 12 466 625 104 501 161 423 90 662 609 634 775 257 120 430 226 92 686 679 987 89 467 28 957 979 880 72 511 670 613 952 991 51 318 920 969 809 344 116 890 728 331 107 873 19 199 407 585 185 463 281 861 753 223 941 713 909 124 450 49 294 202 921 851 882 474 112 380 567 599 762 254 217 399 758 655 161 809 433 185 975 383 755 302 171 338 665 318 63 19 991 529 667 92 948 762 558 265 449 452 23 580 168 561 69 664 575 745 779 220 512 295 743 534 788 48 642 340 981 473 595 529 16 573 668 412 277 914 10 718 105 575 240 272 692 329 597 769 547 457 628 487 473 568 571 145 279 105 639 770 488 103 968 87 774 366 720 670 205 823 974 91 669 103 660 334 684 355 447 355 269 559 622 169 957 552 414 234 928 100 1 619 300 109 517 192 181 878 800 738 7 509 680 787 465 477 843 432 138 9 812 410 307 515 258 719 362 867 693 26 681 704 528 846 735 206 919 327 311 117 502 999 464 529 477 841 577 968 187 153 272 714 568 832 926 478 146 201 431 511 651 917 167 910 370 945 271 503 337 662 852 986 886 98 208 712 344 637 911 169 398 963 136 449 565 199 61 152 862 981 52 111 527 220 303 7 20 378 771 982 18 120 21 855 49 986 704 357 331 805 177 289 310 250 760 492 808 666 467 650 164 841 335 1 570 244 180 682 715 8 856 261 578 783 815 396 956 566 249 390 451 480 228 136 700 749 460 853 301 163 685 324 314 460 883 768 298 365 117 281 559 298 572 538 895 5 410 394 369 204 982 414 666 956 386 399 929 163 549 179 470 37 439 591 382 685 73 481 867 898 592 924 436 870 701 26 554 133 87 496 46 155 387 435 561 408 480 742 977 842 186 641 819 298 139 612 656 961 327 921 483 847 513 596 253 554 286 472 938 370 777 377 832 312 598 89 937 41 790 614 781 658 617 653 302 774 914 834 537 768 993 116 6 181 961 16 691 342 290 457 70 526 239 859 745 108 366 452 292 41 861 999 8 199 256 690 959 1 106 922 204 592 363 639 827 15 778 394 654 783 102 907 775 484 748 656 915 916 716 121 586 250 970 665 48 929 151 180 739 384 123 958 769 575 846 373 419 760 633 249 847 948 330 480 641 814 726 800 457 302 315 669 924 799 714 358 340 695 160 858 807 627 158 956 710 204 864 261 811 697 97 271 713 668 897 94 411 726 987 771 542 378 907 91 475 242 299 382 764 62 822 998 761 495 869 479 268 470 918 921 621 998 976 981 194 652 873 410 336 864 616 939 913 517 498 233 127 494 796 553 173 766 719 774 405 853 400 86 787 914 361 471 505 25 213 777 533 76 868 191 687 109 438 711 607 830 891 755 984 821 101 551 485 428 791 94 182 400 440 586 273 64 358 924 732 557 214 238 712 347 356 243 93 680 831 265 98 700 391 973 661 9 599 178 835 736 209 666 350 922 632 179 313 190 399 403 11 979 348 298 120 941 717 145 770 516 147 423 998 141 593 148 357 310 476 145 690 279 317 263 648 654 564 857 110 66 175 465 523 103 955 272 114 35 733 62 553 451 404 196 234 624 141 836 13 6 996 365 495 305 41 858 34 639 964 6 162 795 532 762 390 123 320 256 541 915 816 856 312 303 677 256 912 371 443 354 442 346 309 24 655 116 82 23 839 22 945 298 469 600 845 724 514 649 688 401 801 370 44 241 75 444 543 210 557 477 293 147 246 431 563 328 866 837 422 498 591 894 837 726 980 118 858 50 966 653 603 156 53 416 78 280 295 251 154 149 747 780 282 874 90 134 876 295 942 413 503 145 466 587 236 113 604 525 590 154 880 760 727 827 645 363 515 719 932 720 203 55 322 622 225 893 496 337 183 285 640 345 658 359 643 350 638 164 283 3 99 39 723 100 930 13 176 697 888 692 737 652 584 753 372 547 441 472 789 708 708 99 696 720 5 992 55 265 783 864 797 62 487 423 67 974 221 475 115 914 17 596 934 802 232 285 355 984 74 239 195 152 375 378 241 144 953 219 824 184 155 774 731 669 66 509 500 758 64 678 211 171 43 122 855 100 623 363 178 820 492 215 133 73 259 920 850 464 573 242 455 261 210 605 947 823 137 230 884 456 435 509 287 683 624 916 31 110 81 634 262 79 538 492 695 385 47 201 265 38 683 323 192 875 519 223 426 969 535 486 86 533 675 778 482 233 630 829 799 241 829 116 111 181 810 587 871 993 516 746 134 832 863 642 927 91 394 684 705 203 637 539 345 801 238 269 878 147 851 595 659 945 759 161 448 910 828 929 865 6 540 86 243 823 332 308 429 872 408 283 252 195 412 337 904 343 108 38 280 463 346 545 536 47 245 498 27 600 148 905 580 304 703 573 612 959 352 916 456 605 879 759 848 71 338 627 462 887 216 894 978 812 291 485 305 454 652 367 125 90 518 257 545 747 550 951 381 487 347 368 894 957 135 431 428 334 343 464 497 934 806 326 14 913 37 818 709 865 15 928 674 890 646 157 849 530 458 108 724 878 389 948 478 361 172 204 992 462 754 250 264 301 874 309 902 324 219 454 397 226 606 551 520 950 297 825 278 246 126 590 689 562 596 844 474 309 95 854 579 655 235 751 40 487 220 309 960 123 60 932 233 539 946 51 983 222 170 34 890 427 650 5 756 850 782 462 65 211 71 470 418 446 266 867 697 743 694 190 376 262 471 546 58 32 296 245 367 936 165 397 199 746 875 728 773 933 275 581 274 197 576 580 351 145 198 195 202 758 242 433 608 985 589 59 463 650 905 949 179 673 751 149 738 774 872 402 284 640 834 94 635 70 898 433 826 768 121 211 197 600 45 757 267 701 206 637 546 844 509 965 940 746 969 504 820 75 893 89 446 90 887 869 566 568 196 550 486 634 749 640 962 239 354 684 986 520 906 340 649 233 910 764 944 191 994 681 529 41 319 351 384 323 618 792 699 726 166 594 79 787 30 741 627 269 802 494 200 896 403 395 857 539 56 907 152 944 990 366 615 516 943 757 548 847 54 522 353 779 325 103 132 523 664 465 854 270 949 203 484 907 721 657 903 620 989 347 585 939 985 675 427 462 933 202 794 294 68 368 510 768 62 828 988 529 472 982 444 635 226 284 711 880 521 976 522 392 329 908 459 79 767 92 613 786 379 151 308 199 610 302 42 577 551 283 776 99 222 194 870 815 629 738 113 134 965 639 373 704 507 559 323 955 371 359 218 475 939 397 958 807 401 26 752 439 765 771 94 167 229 82 729 476 489 884 644 146 374 25 316 856 995 235 378 971 193 390 600 906 702 812 795 942 997 711 614 702 653 742 38 684 453 536 967 133 805 956 744 789 508 186 973 209 766 547 725 456 260 999 224 378 552 165 145 762 772 802 901 784 254 276 26 665 672 323 524 685 917 162 360 243 342 464 746 14 188 517 814 696 707 431 706 822 32 928 84 88 971 367 931 855 676 108 935 243 247 455 25 470 896 591 359 932 504 94 574 369 916 835 326 545 534 418 22 240 425 342 740 969 191 756 417 254 609 385 285 850 840 624 454 170 237 266 833 438 889 130 452 542 506 37 925 201 364 596 215 987 156 191 333 794 174 100 817 983 936 418 900 131 555 914 582 748 91 973 212 463 556 208 823 46 830 579 96 904 153 346 380 33 248 252 842 322 261 948 481 69 544 568 780 71 785 683 581 751 899 911 594 663 686 11 678 477 244 518 437 619 385 480 818 741 605 581 33 622 881 985 406 179 445 492 885 826 57 766 163 469 318 698 388 939 718 442 539 484 803 336 491 705 792 371 813 881 421 74 922 191 838 462 951 282 140 269 150 387 602 600 251 504 143 415 402 874 29 216 525 542 730 927 560 745 531 8 786 832 189 941 377 82 409 33 844 709 763 244 207 153 119 198 511 667 468 852 877 922 288 913 647 838 270 700 420 58 149 674
378 204 75 157 703 382 868 399 324 536 180 858 636 179 881 428 726 857 815 268 918 579 369 307 405 750 273 457 500 89 60 767 251 800 419 372 92 441 3 834 198 84 375 424 173 375 681 791 704 427 778 78 841 674 516 882 150 424 962 814 966 61 549 475 258 902 648 225 330 146 6 193 498 52 31 837 38 811 222 723 335 669 446 866 689 246 799 665 129 392 414 546 525 564 731 322 323 201 85 414 687 575 394 951 921 122 343 395 843 246 983 612 479 106 812 139 766 206 790 279 670 143 876 623 574 702 176 17 506 83 315 122 219 327 649 977 283 137 103 193 402 838 12 512 128 306 561 303 552 176 722 455 569 8 376 421 767 817 57 100 302 751 539 567 333 336 451 812 747 59 542 753 823 819 294 146 563 458 754 624 715 194 902 333 303 566 19 125 663 363 781 872 664 606 939 268 439 753 510 971 208 979 108 675 7 793 602 951 874 971 810 733 698 844 329 431 175 803 776 207 151 946 291 258 256 789 570 970 609 601 135 61 871 139 131 63 223 617 349 740 992 479 915 913 974 203 897 665 813 666 204 659 993 158 598 189 201 749 901 834 202 757 311 788 174 671 519 261 946 104 855 526 904 867 797 274 805 525 507 951 589 685 994 90 67 44 232 303 63 185 95 348 454 300 233 861 752 463 725 647 999 157 361 591 614 95 543 217 238 467 625 661 646 798 227 477 501 539 125 244 844 978 613 337 859 109 503 190 523 400 785 677 281 479 240 118 52 807 267 712 849 930 13 521 61 48 59 636 945 250 721 160 182 93 926 1 967 615 428 386 370 211 653 448 518 307 708 119 941 557 900 477 424 176 248 551 113 214 521 72 395 199 557 192 705 443 474 357 475 159 170 582 807 43 907 751 114 649 74 725 948 683 470 563 604 756 834 499 265 242 161 48 898 913 548 49 203 270 262 301 371 21 254 127 443 714 242 635 427 158 383 839 678 213 245 218 158 476 634 993 804 407 213 831 544 710 98 294 683 162 789 914 133 494 126 841 567 459 814 925 504 706 308 999 480 756 384 777 239 80 682 975 49 367 393 747 745 565 668 989 622 480 749 812 717 682 122 96 121 776 978 182 825 107 147 611 651 354 710 425 568 981 791 721 536 108 532 46 50 172 970 393 255 156 196 971 41 974 920 985 802 892 127 213 894 616 639 783 635 860 502 596 508 258 93 571 534 810 153 896 587 409 718 176 212 512 421 393 96 754 87 441 226 618 269 892 35 22 558 568 650 362 124 633 860 182 706 234 540 586 381 841 285 412 318 462 596 813 546 709 528 715 115 492 514 75 148 354 696 613 680 466 808 487 955 313 141 543 14 65 368 823 771 667 748 922 42 983 160 584 830 873 554 329 423 486 401 235 943 849 293 802 79 770 132 463 565 317 123 124 464 63 944 76 139 269 584 731 995 160 746 137 891 164 440 146 221 684 459 83 142 601 709 317 350 931 821 83 750 124 313 682 101 583 657 75 104 440 337 908 875 590 537 717 473 280 140 348 643 59 489 31 287 866 137 492 54 4 854 382 143 904 325 393 758 446 829 438 835 325 246 197 594 236 106 700 877 932 579 181 818 935 76 953 919 988 711 550 469 551 735 619 28 41 697 991 723 152 659 945 448 572 559 131 840 480 264 194 468 122 279 149 806 836 641 291 520 641 493 320 765 682 938 828 578 103 327 202 719 634 328 781 23 21 159 133 307 517 412 658 770 705 266 10 982 127 677 696 25 305 397 210 645 426 848 979 88 499 32 74 757 744 990 797 585 690 593 938 929 457 260 229 606 226 356 586 847 973 637 18 832 332 691 345 94 865 761 403 833 486 869 252 816 190 794 956 882 26 535 624 334 744 893 639 17 54 18 236 688 394 386 20 494 604 809 45 512 958 603 862 878 615 899 55 236 466 685 52 509 486 986 869 193 103 206 129 969 389 488 830 235 754 792 633 200 295 896 92 316 565 40 952 351 336 275 330 733 928 332 488 62 231 782 97 673 361 191 286 164 808 26 911 912 299 695 450 968 871 858 301 577 330 837 370 972 841 309 587 562 996 362 474 192 108 263 906 404 283 363 17 702 528 724 389 640 768 199 91 586 253 911 29 270 769 880 383 442 811 149 288 77 603 64 556 422 16 581 629 669 187 301 861 11 379 116 647 662 349 284 965 963 728 524 196 152 304 37 697 839 29 1 368 168 569 5 313 831 809 185 995 879 755 737 651 903 636 989 579 597 673 644 564 190 570 692 87 667 674 166 739 155 121 889 866 345 123 845 525 432 145 8 624 624 826 466 478 410 275 304 80 595 774 374 874 870 154 388 878 496 396 623 400 66 486 975 852 787 45 744 24 39 192 391 980 357 875 591 137 373 904 795 333 686 866 817 193 763 538 53 327 590 299 949 234 243 455 117 76 359 924 952 821 566 471 764 510 100 659 928 126 292 860 601 767 616 809 798 204 497 73 828 265 259 507 937 587 661 738 700 754 430 588 784 712 0 829 244 51 171 991 389 160 169 742 626 981 353 959 416 510 676 417 511 993 390 185 120 879 437 144 276 603 895 225 46 363 505 157 306 386 110 330 181 786 457 649 852 22 619 786 630 496 883 618 867 518 906 729 842 271 83 627 997 158 621 826 850 687 321 549 165 994 560 57 452 997 420 451 779 673 187 749 959 357 655 196 772 768 403 879 755 837 24 514 418 57 925 624 800 624 99 711 234 353 600 2 268 268 154 375 753 899 583 716 924 945 887 120 647 140 413 209 743 645 631 238 947 556 278 330 564 873 679 371 347 861 436 472 188 794 449 619 713 4 533 942 652 356 296 934 526 17 366 226 729 970 885 159 888 380 271 380 211 666 786 298 608 662 980 575 690 217 461 714 118 161 951 453 157 947 736 615 471 749 81 192 538 236 209 990 478 352 618 2 392 480 803 595 712 906 916 942 553 940 908 802 467 42 694 135 485 863 957 867 922 872 407 726 382 448 707 892 289 79 486 113 996 397 973 744 400 494 769 207 760 829 741 725 961 284 65 400 47 811 438 372 773 406 872 225 298 911 774 313 777 951 675 701 981 147 72 594 780 866 734 463 727 287 674 884 224 215 249 493 107 953 463 704 820 8 119 878 339 268 425 781 230 742 629 955 34 844 556 591 22 261 458 659 910 916 195 182 179 809 935 857 582 812 599 801 932 291 607 784 783 818 913 545 720 196 738 967 320 971 605 810 775 124 48 984 295 982 483 716 364 943 214 378 965 126 91 496 545 30 445 950 286 426 862 318 576 742 931 870 146 963 615 483 319 182 186 33 873 673 71 495 21 234 632 452 739 602 197 116 342 735 297 603 163 192 933 195 671 450 522 45 145 22 429 705 499 74 455 932 102 343 826 791 863 375 398 931 111 571 660 167 218 373 272 83 241 46 56 146 851 673 610 966 216 159 80 782 336 926 487 549 822 754 70 125 462 637 379 317 917 426 801 649 447 23 172 987 33 327 482 59 971 383 658 401 282 504 547 667 352 145 367 376 29 981 861 305 69 978 824 61 86 91 90 394 2 874 714 873 491 524 426 398 300 117 884 440 450 987 299 110 453 505 551 594 97 618 923 404 360 700 527 1000 627 392 909 98 184 726 730 495 628 873 956 876 105 743 322 328 253 331 408 698 930 93 857 752 194 83 434 30 225 179 341 674 130 467 484 604 317 969 178 827 638 160 541 294 261 892 358 342 9 571 642 47 55 843 846 477 762 132 853 375 611 765 89 121 513 142 572 685 998 570 819 313 340 548 751 388 380 780 979 262 573 558 571 652 529 401 346 815 372 191 836 745 257 864 43 272 740 717 365 329 338 390 51 357 927 382 112 406 665 804 144 741 987 796 588 179 36 583 515 850 252 101 592 811 531 235 530 60 465 290 672 510 326 476 617 333 964 874 399 501 250 963 759 423 976 482 633 420 890 146 30 626 666 883 183 479 331 268 620 778 684 984 580 269 406 956 4 164 953 234 905 889 45 600 476 169 977 26 728 952 460 753 490 483 435 394 355 837 856 410 377 741 314 192 231 183 280 91 550 768 796 736 215 100 44 857 207 823 27 741 109 671 73 19 305 236 958 500 477 492 387 732 78 83 20 70 431 468 288 752 991 60 417 807 472 917 517 236 701 182 492 543 811 97 984 967 247 663 988 293 575 134 654 975 756 96 220 891 210 190 84 241 555 45 82 394 385 204 138 769 156 299 228 195 205 247 914 874 892 225 312 590 960 236 167 202 934 649 441 531 950 147 348 509 354 928 290 403 656 484 732 357 985 433 411 58 344 402 237 995 433 632 396 859 456 61 481 556 827 385 189 351 866 166 942 227 274 529 16 884 612 883 865 215 409 317 415 326 217 58 444 256 277 647 134 277 10 2 136 780 838 238 162 979 940 646 229 616 788 717 936 280 864 771 68 317 768 92 495 796 310 344 15 657 886 418 58 696 699 933 742 887 716 733 693 857 177 443 793 532 954 536
689 586 908 219 652 375 685 586 865 909 929 35 700 988 427 591 457 5 19 844 216 940 562 416 89 507 510 375 847 741 878 990 332 676 558 469 837 650 994 844 180 907 666 14 598 199 758 490 93 656 688 33 245 963 416 630 999 108 946 330 133 177 483 341 625 544 393 161 139 493 61 310 850 121 346 935 84 672 265 392 944 722 130 532 853 632 856 458 29 439 649 828 831 728 745 32 85 113 863 776 117 87 389 470 97 690 575 248 242 31 181 12 642 671 197 390 799 172 998 897 461 77 451 302 243 254 633 836 723 177 246 649 495 565 437 598 0 640 555 449 971 841 638 331 680 160 315 143 973 995 270 632 410 569 468 760 159 700 479 974 915 148 503 646 335 248 480 700 818 302 279 586 755 149 500 763 916 632 324 272 146 126 121 610 711 207 771 523 841 527 359 362 166 803 49 567 365 252 442 236 175 774 655 509 770 90 345 455 330 483 982 32 269 474 230 765 215 312 91 503 421 493 534 197 132 537 431 604 377 889 838 779 943 234 378 321 857 679 454 179 789 217 195 338 933 685 792 6 190 134 623 629 231 327 471 59 90 24 766 806 339 445 110 310 613 918 898 255 595 201 653 957 669 918 533 677 520 87 806 591 531 565 207 326 646 57 423 512 241 892 855 574 600 998 25 832 52 155 33 600 288 495 191 241 607 421 264 441 599 110 604 719 596 695 140 545 412 978 374 930 605 398 466 731 135 875 262 366 835 876 991 956 563 951 170 252 972 647 884 720 489 743 114 857 673 846 580 919 492 10 952 436 887 521 671 319 762 267 176 933 948 692 996 803 885 161 47 425 760 375 343 210 713 515 101 874 843 45 515 210 576 646 105 75 39 503 851 290 92 28 119 666 936 517 21 423 861 755 827 910 213 896 813 366 926 767 597 975 927 735 208 769 602 933 342 724 34 347 404 853 1 301 934 344 202 465 98 975 790 946 759 374 801 356 768 278 577 514 494 916 218 237 289 692 786 469 859 692 232 160 749 583 919 980 493 388 777 332 911 140 467 447 904 463 912 774 941 851 54 226 880 845 212 747 746 461 676 813 88 109 781 904 81 42 398 607 825 259 78 63 320 879 574 670 285 173 434 129 966 124 554 286 2 599 542 146 890 564 719 476 381 942 87 589 386 965 164 469 985 330 171 461 828 536 441 304 38 308 432 126 206 90 726 604 174 47 950 62 20 473 601 167 450 243 95 979 211 947 390 29 612 444 401 729 814 927 321 465 357 337 581 832 96 727 881 355 162 65 693 744 981 845 383 78 462 192 529 602 883 666 341 972 505 798 128 805 260 21 433 697 651 593 583 10 811 113 204 33 636 617 281 676 900 304 37 431 331 137 329 223 525 355 895 499 945 605 717 180 954 451 385 662 217 407 221 38 910 186 445 149 134 68 710 652 497 27 767 48 464 403 326 371 572 160 829 766 739 758 30 640 65 122 691 87 877 969 478 855 261 834 527 277 564 7 552 410 645 382 379 856 744 979 637 250 860 696 570 581 893 596 102 835 632 312 141 818 925 370 530 687 686 986 366 449 407 718 280 457 830 426 718 966 406 422 58 948 36 316 608 398 477 301 763 392 100 904 751 654 568 680 235 697 104 282 112 517 45 53 234 452 616 912 824 903 223 927 239 670 387 796 582 207 255 244 286 178 209 721 123 641 449 167 588 559 72 987 301 321 275 481 446 780 905 335 822 667 300 195 32 769 764 521 969 984 137 238 444 331 44 189 808 913 960 515 57 684 845 501 151 940 684 831 64 997 40 600 150 560 816 270 26 400 459 316 706 630 731 529 631 294 319 10 189 110 832 785 556 34 295 176 920 59 840 163 299 400 248 21 316 700 656 342 42 374 169 341 405 728 205 79 867 5 901 19 560 917 338 334 263 611 591 30 618 725 715 97 932 369 277 276 924 270 3 510 800 908 354 788 740 917 186 630 643 714 440 544 776 614 31 197 661 499 935 967 879 546 48 38 129 426 51 824 435 485 370 316 517 350 156 690 384 914 409 787 869 353 484 433 328 198 296 572 247 836 73 474 402 542 7 39 836 997 803 736 842 254 336 467 794 894 68 679 490 887 748 265 773 203 634 630 796 460 523 71 609 880 610 266 419 514 349 496 122 340 876 509 593 777 214 200 167 383 628 485 567 67 309 614 675 923 797 840 413 999 396 970 870 809 535 53 962 490 983 261 892 868 641 183 254 860 692 760 964 746 424 899 504 370 508 949 160 852 923 592 769 461 16 378 785 275 352 262 192 103 866 468 519 165 306 246 772 541 541 215 526 691 668 570 62 933 403 899 373 1000 312 598 606 381 182 811 258 936 372 667 798 910 194 655 273 194 513 381 23 771 145 850 778 780 817 490 511 250 603 958 906 706 447 530 50 949 172 778 640 370 83 446 630 85 388 789 886 718 302 153 629 477 55 285 579 519 783 228 297 230 961 888 516 187 458 302 546 76 592 964 250 923 147 872 203 60 736 874 977 388 536 326 173 600 233 404 491 72 834 361 256 241 17 399 990 511 266 369 236 808 487 900 10 487 902 480 9 209 323 761 165 998 931 738 809 252 862 885 411 15 701 696 788 785 290 680 13 665 987 156 155 679 327 208 864 936 635 607 28 946 805 264 74 117 224 222 226 927 76 507 272 257 251 499 499 516 978 390 674 778 566 648 611 881 871 748 839 639 5 646 395 261 664 987 573 134 537 268 765 743 298 307 408 455 12 426 161 218 429 327 720 141 506 533 136 371 14 124 993 241 812 373 287 10 475 294 79 266 967 754 463 835 658 546 589 165 453 390 77 592 742 750 974 884 735 955 986 861 956 709 955 998 502 317 844 383 356 415 988 932 569 866 304 977 294 924 22 619 70 462 292 965 80 529 586 771 86 844 690 28 882 619 654 123 67 142 894 994 448 737 125 566 496 997 957 729 249 366 185 806 921 44 460 416 153 339 823 571 485 695 660 847 244 171 498 528 369 137 350 914 481 304 659 395 240 123 311 384 538 740 590 695 644 992 149 118 163 826 362 592 138 605 363 677 989 314 394 178 252 382 889 349 678 99 430 598 24 756 333 108 704 322 578 401 872 642 380 128 313 617 761 355 397 255 949 572 63 964 585 633 472 326 53 138 984 340 75 608 124 480 899 446 274 350 963 151 725 771 896 682 913 982 695 455 344 164 587 771 268 917 553 930 815 929 154 351 549 761 308 405 375 241 627 682 712 547 238 691 452 844 43 612 543 548 657 615 120 455 501 168 732 697 729 261 891 407 131 803 41 838 820 182 400 143 795 15 179 23 521 79 619 893 107 460 456 513 544 181 721 382 276 378 787 398 979 127 614 434 852 13 679 768 697 775 476 178 528 213 94 653 696 982 699 6 714 480 970 432 509 91 126 99 727 894 784 713 210 488 188 241 667 762 875 930 82 594 968 763 545 680 951 242 183 98 752 144 992 303 683 519 111 269 708 806 737 21 229 628 115 60 225 846 547 209 152 802 888 785 199 602 647 873 594 571 420 263 35 11 177 736 819 617 60 332 897 456 833 540 59 909 15 38 524 648 532 753 922 252 399 679 353 880 980 733 178 20 351 254 928 824 46 585 283 956 698 715 903 504 99 89 965 41 747 863 914 521 361 737 358 45 367 822 703 142 259 387 626 905 334 274 750 120 702 929 793 899 284 381 267 137 780 763 196 660 939 802 391 576 918 182 518 200 282 241 318 315 382 954 754 80 807 245 707 27 791 254 418 396 305 148 347 913 663 465 428 713 228 178 976 958 368 400 757 99 425 706 392 825 307 807 113 884 253 531 940 25 482 982 414 451 143 474 694 906 858 186 314 663 108 482 917 509 184 388 103 506 665 301 69 847 507 642 148 107 514 821 728 331 873 536 677 451 512 715 557 60 227 99 995 882 734 811 874 987 561 26 774 98 907 698 550 183 193 897 756 880 426 310 278 514 222 219 775 139 826 512 650 351 624 235 291 829 741 688 559 826 27 687 422 622 947 806 144 144 565 2 868 808 488 744 724 542 681 636 846 222 168 589 486 29 142 960 158 621 938 452 71 162 66 755 6 44 106 658 436 884 743 852 237 952 116 342 201 215 648 956 584 320 959 115 257 21 465 34 473 96 219 761 782 52 639 187 118 16 322 800 4 555 621 293 942 100 8 275 802 893 376 191 325 407 804 925 220 688 682 239 753 752 157 626 443 856 615 255 415 759 539 220 810 197 337 109 622 649 620 305 551 835 340 397 937 318 439 933 470 423 930 941 709 452 127 290 360 647 909 500 997 92 303 184 849 162 469 632 662 754 716 634 854 671 371 252 730 851 705 87 317 602 455 218 18 127 540 770 355 969 364 674 200 877 670 111 722 796 738 711 958 198 11 481 548 315 522 450 109 841 293 901 198 897 438 398 417 22 687 565 672 38 975 343 953 263 56 986 571 227 348 447 310 223 474 217 187 631 848 735 821 46 733 680 779 430 271 502 617 677
198 638 690 792 491 465 540 156 869 188 47 648 496 543 775 716 402 924 859 811 206 920 578 974 725 844 197 240 104 753 898 753 577 927 669 367 781 679 129 347 648 744 919 946 944 582 650 815 855 796 597 312 175 44 406 957 440 787 987 992 560 111 401 143 774 219 474 979 644 423 865 719 243 337 424 930 718 641 300 918 794 324 409 718 845 65 164 511 792 872 572 367 847 676 536 178 322 692 33 948 46 991 992 421 189 537 48 369 697 928 133 805 446 527 351 215 878 567 899 26 800 189 504 61 972 384 29 376 570 956 308 660 330 232 636 370 37 17 525 40 89 368 480 681 601 86 178 770 909 851 236 113 528 292 119 562 887 361 893 477 408 727 824 450 826 917 27 345 685 702 963 814 20 890 73 197 370 293 281 808 692 292 449 690 268 153 126 152 631 646 796 213 23 663 117 136 801 760 925 792 69 321 962 285 529 450 531 864 539 462 466 449 817 265 11 857 829 541 209 230 462 452 294 501 201 854 843 197 132 893 487 795 497 197 5 188 999 967 254 772 415 452 613 102 122 944 831 18 763 835 166 413 156 732 875 977 615 743 980 306 822 747 66 759 113 508 622 357 815 88 457 576 168 1000 325 608 558 143 910 9 255 942 653 469 306 755 177 622 954 356 549 888 116 569 976 216 311 74 173 472 12 580 52 430 849 854 461 119 904 942 864 20 952 88 260 216 749 687 818 793 71 455 518 376 873 413 979 42 982 103 105 389 782 889 678 516 332 832 828 755 947 713 261 447 453 588 489 453 814 136 852 726 527 796 56 689 422 838 784 626 95 879 509 804 567 829 162 174 253 201 625 861 144 473 83 38 275 932 807 70 885 507 262 696 142 789 912 892 96 51 208 629 638 5 395 304 226 159 914 297 51 90 359 893 988 124 882 885 455 642 640 850 661 743 258 670 605 764 672 730 303 329 477 462 857 763 788 502 482 621 556 41 368 39 582 125 712 911 611 330 356 433 439 954 396 107 871 387 10 835 154 411 429 591 825 476 812 922 660 642 808 719 872 842 906 162 120 148 149 859 125 921 659 412 545 118 677 470 620 308 656 918 49 392 358 861 769 105 136 271 19 794 103 681 459 258 158 909 996 579 889 116 458 910 623 493 80 440 931 100 894 134 319 959 348 961 861 47 522 83 252 467 212 271 146 740 711 524 507 316 7 66 134 841 568 829 478 959 394 671 100 855 662 380 500 799 445 998 91 22 734 141 367 561 533 482 398 261 584 926 239 487 949 378 383 546 498 876 352 260 951 884 419 682 288 188 702 171 514 609 161 278 3 254 819 628 805 388 834 739 331 211 632 275 486 820 193 556 203 471 485 6 304 144 505 998 225 145 561 868 629 178 53 56 157 192 932 413 913 868 682 748 137 352 903 761 38 831 776 262 994 530 752 169 211 459 400 33 441 73 160 300 874 537 249 856 6 920 412 327 803 404 945 304 284 626 858 461 98 197 747 727 385 601 194 390 772 294 541 320 278 544 15 375 85 398 554 815 709 484 975 597 929 59 576 35 553 613 305 671 251 878 493 269 594 858 433 840 354 496 444 476 565 498 145 478 850 83 628 274 508 207 290 698 892 547 265 622 42 453 610 420 273 915 123 958 452 49 363 978 204 59 109 865 956 612 757 693 78 519 328 79 272 863 238 240 81 244 421 950 742 176 716 21 667 99 966 914 184 338 799 838 434 784 719 799 557 899 686 605 318 668 643 6 743 559 989 977 727 38 688 450 181 401 362 389 646 536 447 822 559 834 364 606 731 621 285 565 84 962 307 953 326 113 587 885 246 899 618 159 900 889 609 520 481 454 978 263 895 298 437 633 760 109 75 878 451 301 213 504 977 143 34 485 746 207 231 498 316 810 754 886 221 47 297 120 479 66 848 340 761 713 663 73 881 671 426 599 823 608 94 639 724 518 247 257 68 856 959 683 2 862 991 928 720 200 388 582 580 602 18 440 139 910 773 230 347 518 548 69 423 133 563 929 82 923 655 697 958 50 413 665 202 861 918 744 793 997 583 395 693 163 729 806 309 34 581 557 176 550 777 192 902 886 490 308 917 314 600 896 778 927 32 47 174 827 171 727 513 133 759 52 259 657 360 766 269 284 921 613 223 987 691 837 765 819 414 887 58 10 131 735 687 943 472 78 641 108 387 8 448 337 382 720 350 97 87 133 713 430 607 533 542 450 130 358 770 693 790 343 751 613 346 274 867 59 555 796 891 661 593 559 562 978 512 485 337 31 293 707 726 192 187 531 463 943 473 189 355 956 399 61 74 736 630 578 967 747 714 192 376 475 838 20 179 505 224 259 827 951 110 629 670 307 596 509 836 895 483 476 392 864 564 230 722 369 315 122 681 256 342 951 524 562 591 564 241 325 167 470 986 119 809 653 151 862 1 186 833 134 327 407 905 459 465 504 614 99 159 773 795 10 298 720 771 982 64 1000 365 992 953 327 207 818 740 492 312 875 302 921 753 777 786 535 768 348 14 458 333 370 586 485 879 34 993 234 286 685 520 747 707 697 907 899 97 437 704 382 50 538 210 24 41 844 519 623 676 484 679 828 689 196 870 421 637 640 673 715 43 545 530 303 516 954 608 25 665 845 816 45 378 451 186 301 588 531 708 921 345 355 274 546 813 973 62 576 195 36 263 290 165 289 766 983 488 346 377 15 88 814 456 875 939 207 574 336 340 300 380 353 721 83 118 508 384 74 220 663 108 144 256 910 723 145 645 53 233 403 492 501 923 85 854 44 916 127 13 366 642 475 941 465 205 667 72 776 339 670 353 525 4 356 633 788 335 908 115 20 589 893 44 47 984 814 937 224 237 674 22 38 372 988 192 82 840 333 155 461 501 358 476 605 506 967 675 99 920 576 464 439 927 640 114 414 296 597 866 884 428 178 397 942 695 900 150 656 804 464 17 905 886 792 700 417 948 340 55 715 965 321 590 647 544 413 250 79 946 512 60 177 897 927 543 918 240 335 128 462 585 252 153 914 36 247 314 460 169 449 698 928 214 571 680 384 736 564 39 553 9 946 499 115 964 369 573 43 791 514 837 348 344 252 737 168 282 752 995 976 317 992 738 691 323 500 341 36 950 262 706 930 938 448 30 842 639 962 28 108 257 121 888 375 616 87 411 905 832 47 320 584 717 658 366 288 696 559 313 308 289 116 604 313 998 175 968 259 839 344 170 848 619 625 61 281 99 493 374 378 405 769 475 14 283 382 705 216 494 361 756 773 715 573 381 741 292 691 634 671 603 254 76 381 310 318 930 508 267 79 973 884 853 306 172 909 379 773 657 712 106 734 375 896 880 818 802 315 65 417 460 241 703 691 684 297 245 277 403 154 418 206 101 379 575 79 835 407 416 473 901 710 484 539 425 424 70 612 820 971 386 485 517 956 234 984 54 500 31 18 701 830 183 962 430 79 884 149 934 335 232 640 230 914 896 69 468 488 733 340 961 419 21 868 883 825 651 966 63 947 624 58 745 811 45 219 427 591 635 744 728 607 783 964 35 25 102 272 990 313 442 874 735 642 410 433 981 492 547 556 389 564 546 481 229 131 343 291 216 432 140 12 658 921 138 293 199 499 997 449 432 478 785 989 851 117 602 211 940 711 200 388 797 672 270 508 911 321 59 513 135 265 535 765 0 553 552 20 391 734 863 595 454 835 538 136 694 396 595 732 217 573 748 870 534 763 141 399 739 279 349 678 438 576 674 418 227 169 57 993 566 56 280 220 450 49 393 210 789 548 8 2 606 831 390 682 295 341 922 623 248 831 933 555 436 533 730 333 764 419 219 948 842 312 277 760 970 810 467 387 936 693 571 401 182 441 185 354 93 597 969 929 621 228 744 152 666 702 324 563 511 618 612 7 79 820 668 988 143 786 841 494 683 317 974 854 127 301 244 996 876 95 443 352 222 9 856 565 24 705 471 257 287 231 811 362 357 859 276 211 598 955 336 240 515 346 502 45 111 318 699 819 503 28 470 457 271 249 235 484 787 860 935 940 301 887 599 901 279 971 431 523 780 159 90 941 943 803 928 875 495 205 926 782 148 481 188 257 291 796 25 940 983 815 215 480 264 555 338 640 417 307 779 424 523 577 329 147 242 775 369 668 532 702 420 6 877 757 435 916 710 999 810 110 915 743 868 417 299 221 908 93 526 257 755 807 163 419 762 995 767 460 955 724 510 995 191 124 86 495 371 527 985 684 218 898 579 372 321 940 860 993 521 339 551 332 112 11 654 673 26 646 924 440 671 312 92 782 732 487 77 197 469 998 821 476 890 314 550 323 741 61 798 825 124 756 942 490 107 483 862 3 806 717 664 361 373 998 830 538 16 601 266 645 960 798 750 715 196 885 647 59 147 753 957 638 569 383 228 234 617 801 361 22 844 343 846 920 190 872 40 178 971 554 121 903 627 155 334 220 180 949 152 899 626 420 537 573 652 686 649 723 758 722 592 474 404 45 407 337 67 748
714 488 585 194 398 808 6 842 170 664 980 305 708 521 163 52 502 158 560 72 580 874 414 660 950 740 538 337 187 356 917 14 363 790 371 634 882 895 357 504 651 626 932 938 314 12 484 436 118 590 803 454 590 110 121 522 485 205 207 194 741 110 692 442 555 943 142 371 915 50 322 904 176 628 886 544 211 570 456 776 860 421 914 1 760 502 933 1 285 240 461 144 227 239 868 814 591 982 372 172 781 265 609 567 145 762 178 445 969 465 112 918 419 960 751 706 128 233 97 518 713 303 672 565 772 965 412 22 706 436 592 568 762 361 903 842 482 701 250 800 287 473 638 354 45 759 453 559 557 852 106 140 747 941 575 833 452 214 8 973 793 518 825 149 125 601 42 277 937 568 38 587 941 567 405 369 544 415 280 620 682 271 324 697 114 924 724 28 679 665 726 25 642 804 620 444 605 696 864 797 407 814 495 428 279 907 876 54 303 64 734 390 77 215 543 281 813 927 380 71 662 581 700 439 906 537 247 654 298 939 716 55 643 690 834 102 895 18 479 950 634 694 534 761 851 820 800 353 907 185 409 658 910 471 934 170 401 489 948 52 460 467 884 846 644 4 384 449 368 340 477 631 415 636 274 970 346 611 626 597 289 283 175 670 922 103 940 503 536 877 802 166 135 828 701 495 214 689 911 332 212 774 146 44 809 883 909 964 164 380 928 561 677 457 103 315 241 131 379 474 420 976 404 612 283 758 509 879 62 450 849 42 899 135 400 465 596 806 167 671 655 837 844 42 179 797 489 226 67 929 333 657 109 244 238 575 20 215 364 843 627 603 763 337 859 726 428 533 955 473 304 499 301 75 230 733 290 913 653 212 37 545 611 248 715 709 71 848 377 629 396 126 797 637 640 563 978 385 300 474 671 556 269 360 186 527 54 325 306 104 180 200 0 815 774 626 833 868 567 158 964 263 641 125 749 931 988 784 926 671 242 445 63 403 49 856 510 398 758 344 857 804 194 72 879 588 217 678 2 844 493 803 687 556 198 541 946 584 736 888 842 165 595 323 974 424 59 714 39 527 215 91 871 960 31 907 329 589 992 510 757 815 956 303 492 234 531 315 826 262 540 980 144 612 130 441 898 478 168 632 261 184 5 200 48 638 327 299 925 256 545 280 433 24 473 643 442 904 846 362 35 311 403 702 193 761 722 258 603 896 683 545 500 679 720 958 394 25 470 191 126 254 725 400 648 138 351 286 601 884 33 447 389 279 690 452 610 818 297 652 427 759 752 39 65 852 810 352 657 148 17 961 150 435 171 491 25 103 646 690 281 772 703 599 90 967 893 575 618 775 454 395 34 190 317 713 673 629 197 651 862 169 783 657 457 406 254 53 369 817 448 399 508 95 273 583 181 106 798 993 359 45 890 259 429 920 511 928 421 752 553 428 897 337 450 839 57 575 408 579 675 884 60 269 830 988 704 402 784 723 123 642 936 451 248 865 745 823 836 885 589 156 278 167 189 537 581 396 47 403 570 200 659 456 119 365 312 920 786 613 577 36 958 809 330 752 444 290 331 110 831 729 435 896 153 208 449 194 866 712 478 1 272 699 216 698 98 151 612 236 519 933 719 912 221 296 551 234 1 81 85 983 188 883 750 537 413 212 15 727 796 700 218 135 982 102 537 315 74 333 73 148 795 207 727 353 341 551 201 64 410 284 340 253 468 540 631 910 156 440 942 370 600 232 674 364 541 511 841 526 137 382 761 104 260 542 697 817 924 959 165 240 244 14 310 506 709 389 437 662 558 968 192 422 349 789 155 854 80 386 231 446 694 635 573 446 522 767 983 371 277 479 801 665 447 997 773 961 344 918 288 31 307 480 26 525 923 92 140 653 455 700 440 77 953 652 196 676 491 504 296 298 568 754 94 505 943 317 494 836 233 967 11 297 961 5 220 259 945 172 630 126 997 945 963 53 376 826 654 162 996 771 754 985 501 766 533 214 32 506 411 190 309 282 213 664 134 468 321 936 84 198 554 128 839 646 92 521 960 294 599 509 636 702 159 536 243 765 41 720 804 978 759 177 582 671 149 108 962 417 120 977 569 260 695 249 668 655 894 235 22 904 332 516 891 302 904 476 550 287 710 980 202 463 981 448 205 182 975 868 111 808 896 471 365 373 664 400 101 352 458 247 249 288 105 686 586 54 883 198 209 877 805 874 210 520 721 925 353 599 565 61 136 975 132 92 973 25 255 571 892 558 66 974 525 391 766 448 691 892 55 786 373 654 81 879 58 343 131 858 157 196 496 527 239 705 976 348 780 234 645 426 316 991 865 451 920 422 735 610 602 995 464 377 89 820 598 434 471 979 406 107 347 885 649 527 650 626 845 857 399 264 439 330 104 821 970 368 14 604 264 635 790 744 108 990 271 808 563 674 632 903 593 74 173 217 166 853 993 945 29 581 583 75 53 714 686 126 336 209 208 635 571 231 789 713 486 412 10 160 158 438 237 16 660 881 472 90 445 110 488 192 151 443 607 491 95 24 93 846 520 767 232 787 856 199 863 968 195 45 253 847 546 994 878 626 838 282 728 425 670 698 816 741 375 366 434 219 467 851 265 666 516 629 847 996 374 1 504 964 848 908 947 149 979 471 100 674 75 905 517 797 711 543 990 340 348 711 391 448 965 561 739 813 40 981 608 591 418 314 744 839 161 930 86 593 877 155 328 325 770 824 572 824 512 258 392 113 854 970 430 550 162 250 378 366 276 538 731 621 325 914 578 167 875 267 880 558 908 268 776 518 729 312 806 673 474 828 737 297 574 440 257 51 524 403 815 31 768 319 887 94 614 199 718 665 490 818 929 514 469 208 663 731 787 958 777 529 656 458 661 33 812 349 483 104 717 914 9 671 820 310 172 986 475 639 949 384 755 496 152 215 822 727 935 600 740 963 113 601 901 219 115 421 459 315 259 783 669 8 295 464 967 481 952 786 597 418 206 258 523 288 913 900 515 926 82 593 562 425 19 265 843 797 930 170 169 668 966 958 361 369 286 32 23 699 122 606 219 133 559 682 262 332 79 108 629 309 811 675 527 236 282 946 356 254 775 683 532 723 791 183 888 100 223 667 498 383 417 992 951 575 99 782 423 808 902 653 337 825 782 930 234 565 998 724 785 287 294 926 497 602 204 699 117 553 624 270 872 287 147 334 370 823 320 977 251 6 70 417 617 265 292 604 225 520 995 816 539 3 30 959 28 380 799 298 594 772 200 789 323 845 50 203 87 898 338 209 326 487 252 848 466 236 874 755 268 934 991 374 199 316 604 138 566 491 267 676 549 806 616 188 912 44 681 967 7 689 855 265 129 391 938 187 905 424 308 774 246 827 36 462 270 181 530 405 235 995 160 753 576 756 362 905 957 207 177 657 528 984 431 263 861 456 46 194 116 436 395 640 385 72 698 722 443 376 291 179 779 220 302 531 360 133 393 751 746 224 397 58 3 783 319 382 305 293 64 797 707 166 916 877 823 401 367 626 918 937 959 225 358 107 366 98 446 704 343 251 425 993 732 308 712 964 628 324 529 456 299 510 676 157 977 284 658 527 968 142 383 647 807 251 526 464 96 38 313 130 284 754 345 597 436 758 83 365 858 748 867 275 587 668 792 415 487 63 829 973 311 590 821 937 133 711 615 800 44 232 18 299 354 737 788 726 507 217 315 297 24 4 778 938 245 168 88 282 416 819 824 215 266 852 499 222 72 984 141 500 738 696 606 489 972 874 521 16 476 253 552 887 463 47 503 190 767 706 465 710 622 973 110 845 921 903 818 587 885 955 256 463 426 279 900 362 334 812 705 92 424 276 355 989 832 739 939 610 987 596 387 576 138 282 696 555 139 649 667 535 984 548 989 323 689 630 827 997 342 931 441 397 335 477 666 2 318 131 451 17 148 45 633 295 191 630 229 908 263 569 190 545 548 665 27 195 402 372 505 728 889 627 685 21 733 880 873 556 944 517 236 429 124 222 61 115 625 469 43 481 561 256 870 312 390 205 4 610 422 307 919 747 840 808 994 712 226 776 881 65 680 325 21 473 481 928 688 344 183 491 12 365 771 15 764 377 127 541 613 729 143 762 382 251 756 127 723 758 985 171 56 104 76 806 743 750 748 483 52 286 986 199 931 219 730 719 814 548 240 557 564 356 794 259 808 910 275 774 699 588 258 842 702 312 518 487 174 856 621 424 835 787 753 603 828 229 514 663 684 446 852 91 542 404 69 845 388 444 954 335 91 628 185 455 647 830 971 322 556 394 535 974 203 790 999 964 635 62 819 712 228 599 224 866 652 525 619 218 438 187 588 808 102 399 154 17 78 475 853 886 352 205 693 936 480 749 637 384 107 513 579 435 184 645 850 375 639 137 506 978 381 554 13 957 769 945 350 385 182 739 293 350 386 868 837 964 222 558 16 505 869 743 432 544 51 181 765 606 584 26 927 957 462 766 678 738 547 644 623 735 742 422 339 182 68 274 513 412 665 769 817 150
873 659 621 872 116 424 133 893 400 611 300 739 32 855 854 429 372 522 313 300 61 298 914 844 258 856 699 752 898 843 408 490 495 664 803 539 468 11 996 383 67 230 222 190 618 307 947 922 567 894 147 761 901 757 303 403 50 347 487 480 150 628 310 818 311 856 670 665 7 548 824 569 273 646 679 638 773 840 369 60 548 611 106 990 926 335 187 257 737 515 556 742 728 705 540 994 989 870 334 348 521 707 627 384 867 46 225 540 108 141 725 489 809 739 276 859 561 517 587 906 138 764 326 689 626 186 766 503 692 644 57 372 893 854 55 711 360 551 488 375 672 472 729 469 642 960 168 137 555 390 64 217 383 920 31 362 936 316 726 382 922 685 228 592 946 691 780 60 353 69 405 200 981 89 831 493 333 101 130 545 462 232 54 621 485 274 984 322 63 598 523 250 264 515 209 731 560 193 933 179 51 705 777 192 825 84 285 613 338 788 112 594 680 307 541 801 746 844 738 472 318 127 98 225 582 625 522 188 388 638 910 129 915 527 448 728 241 898 265 562 148 337 79 446 942 204 337 769 565 401 350 375 153 493 894 543 632 585 923 459 664 161 27 66 46 665 4 679 308 752 743 456 905 933 562 765 432 930 119 11 316 570 45 69 424 503 807 440 759 797 427 1 616 392 125 554 362 177 732 423 178 245 769 747 644 931 760 223 701 28 365 27 220 803 373 52 895 99 527 465 786 73 671 520 202 474 156 694 483 554 674 767 90 496 864 281 609 670 247 630 398 984 806 573 56 95 216 380 747 455 180 646 295 871 711 198 111 861 423 906 149 878 850 233 142 62 243 701 97 447 345 448 862 36 103 805 805 134 84 718 278 275 703 237 647 913 770 645 182 832 177 540 886 624 145 125 710 663 720 893 503 186 492 640 602 112 170 913 368 605 40 834 224 900 428 504 787 658 399 742 816 242 141 895 650 67 534 19 704 72 557 820 227 489 660 861 164 640 246 693 219 590 683 888 86 922 397 230 496 940 445 448 965 320 508 840 33 512 794 155 203 250 637 567 101 255 714 384 871 101 210 404 937 811 88 361 695 370 968 922 801 249 855 516 223 521 869 436 155 19 193 408 439 601 158 643 162 29 146 770 363 997 849 541 888 422 235 398 102 516 713 696 507 141 100 835 151 52 900 103 137 605 69 631 127 348 329 595 357 495 252 530 719 565 569 627 535 82 233 815 938 189 248 534 70 954 186 789 2 256 661 725 476 362 386 940 188 402 884 54 118 519 844 882 657 405 312 67 426 330 499 781 244 780 260 400 65 673 666 443 957 658 949 843 516 52 262 229 94 658 702 303 442 319 179 2 401 860 433 297 580 857 767 239 658 216 283 171 390 23 795 997 343 330 651 78 667 213 500 395 818 362 291 682 302 482 306 578 530 550 612 25 991 167 837 928 465 207 763 906 570 525 59 3 446 301 93 170 603 640 638 271 351 520 466 988 431 507 336 915 43 404 122 681 817 257 481 382 917 591 983 715 30 645 419 519 292 283 607 843 29 23 551 298 736 43 883 618 327 652 115 374 964 67 889 805 781 576 904 683 232 120 304 401 768 875 519 265 240 241 486 54 559 965 877 451 758 25 635 881 596 127 899 451 11 946 859 865 36 752 92 287 348 400 284 474 774 728 251 369 953 31 709 248 120 757 5 364 381 89 39 931 826 471 799 66 28 600 281 577 958 58 745 538 934 869 270 546 687 528 655 791 951 50 493 637 531 768 783 108 845 58 415 847 456 551 633 4 532 171 588 851 623 609 511 198 171 93 429 653 215 540 654 93 649 42 717 969 395 962 808 885 237 258 274 33 836 441 771 417 908 833 688 515 77 928 863 18 207 871 367 616 797 96 288 722 374 85 978 737 413 260 403 711 665 527 941 453 134 223 307 994 970 66 42 573 391 569 611 63 358 131 74 696 622 197 124 720 785 73 473 578 35 338 748 538 700 944 590 7 197 236 454 232 631 67 328 694 744 742 181 702 475 205 272 488 734 663 987 710 255 892 788 880 790 214 764 22 870 411 114 548 440 3 967 475 574 59 715 442 955 667 624 999 558 621 584 718 269 951 434 973 601 190 371 767 977 330 975 829 394 567 68 146 280 77 553 915 515 472 437 581 453 561 132 290 911 265 256 638 238 497 113 222 370 765 821 228 217 505 361 471 183 707 461 859 909 78 539 338 571 786 639 933 927 684 954 649 267 288 554 700 902 734 175 178 136 711 798 748 191 493 13 789 950 525 504 221 129 704 263 526 104 22 221 158 916 397 878 251 689 392 87 205 545 185 546 560 379 819 526 555 566 657 966 318 581 131 9 156 411 806 109 618 673 627 653 588 140 391 250 505 952 88 490 709 693 149 980 193 214 239 89 781 347 312 576 179 537 516 229 892 509 953 972 453 236 80 396 28 739 540 620 324 823 630 529 73 505 877 161 350 242 34 152 192 83 195 172 669 706 478 634 539 198 653 393 568 875 651 259 394 874 960 685 419 444 744 641 350 876 314 662 279 110 450 195 526 325 846 297 253 740 976 268 333 929 812 802 99 524 738 230 587 931 556 827 313 920 502 512 791 489 999 960 109 467 710 613 478 538 291 643 834 346 745 735 493 956 129 617 191 880 252 189 363 10 636 332 132 387 45 804 370 143 551 779 640 712 740 107 580 364 940 16 86 815 647 460 801 314 205 176 189 257 168 422 462 375 41 506 46 491 925 585 730 212 917 961 409 389 291 945 547 80 627 282 336 784 792 999 638 366 220 829 477 913 444 52 67 165 270 753 751 185 651 404 14 925 938 640 359 271 914 858 425 421 740 139 802 549 539 384 623 924 256 550 623 881 942 892 955 438 622 425 960 843 374 614 439 513 585 15 389 528 198 452 250 865 913 34 619 861 470 907 889 38 707 595 388 290 726 47 197 749 658 407 321 851 957 356 181 73 997 615 850 167 86 820 922 659 709 208 973 359 688 772 520 323 392 494 301 552 145 1 877 406 967 196 202 752 6 813 306 969 680 169 414 342 729 480 14 598 89 37 488 782 760 848 90 995 394 731 385 879 126 819 847 286 149 234 212 204 936 544 276 985 949 380 859 0 926 154 619 592 952 435 724 76 715 315 467 648 227 287 666 547 155 682 672 239 568 458 80 293 513 261 694 698 134 887 256 205 682 472 957 789 758 935 922 716 905 959 646 382 565 19 576 579 712 668 516 352 347 200 14 192 976 174 102 510 406 211 175 930 165 62 433 896 924 604 434 60 408 201 258 756 571 563 700 625 930 299 360 755 407 982 607 470 746 385 928 131 31 324 407 811 276 322 162 988 204 833 757 206 559 921 201 675 544 564 581 184 328 377 616 944 846 135 610 194 176 471 968 498 268 993 242 814 447 441 374 676 498 912 76 589 467 645 585 860 638 599 389 940 361 82 633 741 573 335 977 707 783 6 747 646 135 765 47 340 907 868 625 928 872 841 38 600 572 24 854 533 999 199 787 750 339 597 335 835 309 451 981 71 333 296 837 696 531 298 991 619 336 213 831 998 488 18 628 474 975 976 21 253 206 578 946 800 668 126 15 793 832 275 796 520 473 652 372 948 258 501 83 344 507 190 718 416 653 778 455 997 668 856 18 339 590 885 968 99 764 630 181 144 505 852 545 414 154 354 114 436 479 751 364 663 828 822 841 320 465 321 888 742 89 166 145 305 144 117 798 583 519 459 414 330 195 903 588 309 127 543 870 971 500 839 368 536 617 891 445 730 63 610 479 157 836 160 624 979 8 464 878 810 422 449 774 733 224 502 60 606 405 705 699 482 844 450 747 514 264 8 134 249 962 463 3 417 285 629 290 479 656 568 847 91 55 75 258 586 267 123 699 882 803 355 245 791 665 697 226 420 231 163 202 718 395 78 143 392 304 677 917 573 827 727 329 872 895 517 246 834 38 669 930 939 912 455 27 17 645 48 568 66 686 994 308 14 462 857 642 593 638 830 780 41 138 708 863 762 414 656 207 721 827 105 551 484 794 932 183 832 620 277 45 678 603 218 49 128 53 525 236 469 460 20 188 973 865 838 543 992 475 331 369 96 517 341 901 410 871 430 510 591 112 842 49 681 364 919 117 58 994 159 816 840 201 26 434 724 562 497 435 853 634 906 209 44 16 694 516 866 15 23 862 376 779 418 405 974 816 3 358 245 807 605 163 846 483 962 858 409 127 757 562 21 116 986 292 990 428 85 531 317 239 828 481 289 519 792 344 963 813 266 415 12 809 478 353 796 281 477 216 690 540 812 590 279 990 577 429 226 460 518 548 53 231 686 262 231 504 457 509 943 722 890 509 81 648 722 536 349 218 319 850 412 18 173 359 294 623 628 465 608 420 776 847 684 252 594 128 918 760 636 75 22 165 542 988 121 847 754 137 402 651 447 500 775 619 897 910 575 358 301 461 691 62 723 453 572 710 378 4 25 360 254 42 49 893 761 314 443 433 72 981 847 924 95 201
970 364 772 58 953 649 760 717 423 835 219 558 34 442 805 638 957 181 123 780 845 689 888 394 983 161 612 813 203 899 588 823 135 21 72 725 688 78 223 238 849 608 455 546 239 783 621 435 561 288 675 440 982 638 47 897 744 16 700 272 352 862 172 18 968 426 634 623 29 629 546 812 600 821 294 682 325 244 559 280 103 267 429 999 118 875 328 268 674 602 176 87 728 45 932 215 938 733 791 920 189 539 473 52 807 214 124 543 65 951 866 680 407 786 363 587 536 327 385 542 24 296 227 188 458 348 276 82 667 896 51 1 174 959 880 435 142 965 350 617 797 767 550 41 856 126 126 450 45 513 996 349 926 934 436 206 283 316 956 712 343 326 152 947 862 799 85 324 963 132 587 665 241 706 796 158 820 971 555 574 211 550 844 53 314 798 605 181 739 810 200 333 67 106 770 806 296 331 746 324 699 967 800 863 413 134 625 262 806 410 52 119 868 621 433 99 408 562 778 371 479 949 629 493 4 613 143 442 139 344 891 952 762 31 255 851 183 563 765 954 82 583 463 942 61 574 186 731 309 181 596 832 269 147 793 406 885 171 521 96 468 309 556 596 301 456 568 646 163 231 76 714 907 323 727 51 652 189 481 321 717 458 507 284 154 259 440 107 242 966 545 688 960 225 893 541 506 459 50 897 182 447 590 600 193 809 648 167 315 467 290 266 930 90 822 512 752 796 339 409 12 529 374 628 783 897 151 144 871 675 44 972 475 963 453 194 465 133 726 106 383 252 311 194 310 633 406 740 615 923 486 13 230 702 527 290 336 982 769 616 658 906 288 55 307 930 399 579 613 935 280 685 617 641 592 383 601 712 299 137 743 560 689 339 494 927 585 277 92 812 663 418 520 724 382 636 542 929 691 633 218 235 370 56 472 943 187 796 303 107 175 287 882 937 777 624 836 663 869 620 28 603 516 467 75 578 532 498 593 191 169 376 244 636 713 684 35 812 850 270 36 731 682 15 912 276 975 200 649 344 469 41 333 689 815 687 589 912 69 482 524 707 706 300 531 611 250 64 809 232 749 674 808 548 161 242 148 376 897 903 655 758 351 10 927 908 755 940 256 999 266 949 941 227 165 650 259 803 340 207 0 568 364 108 389 808 462 655 496 116 664 539 906 777 43 210 155 459 489 916 335 770 13 979 669 94 14 406 614 647 598 984 771 68 102 192 25 985 710 760 852 357 724 815 731 566 707 184 787 437 696 29 419 972 373 180 305 202 33 13 91 666 297 379 889 410 722 811 319 282 286 148 326 555 37 617 338 951 976 421 914 736 817 891 146 183 857 386 528 669 127 692 841 653 251 202 497 80 635 890 157 78 137 325 116 276 141 92 73 845 56 321 972 891 394 644 204 493 445 380 495 399 564 823 553 843 730 52 403 453 113 392 686 54 341 570 935 390 810 821 573 836 692 285 332 940 166 314 177 306 207 131 875 413 967 753 959 215 705 714 318 23 66 244 324 406 222 645 320 840 606 329 721 638 449 954 262 593 537 123 149 199 816 328 922 839 346 273 88 699 881 222 327 85 150 648 758 911 916 126 253 769 974 364 798 749 510 80 409 377 134 612 838 232 68 427 579 490 843 10 435 530 998 118 122 741 577 330 344 429 936 501 607 71 741 570 487 100 541 479 594 395 27 808 920 173 291 36 188 861 683 978 270 759 106 52 946 566 133 829 60 162 582 971 535 567 578 97 111 774 104 888 824 956 790 660 329 627 131 725 368 783 478 179 160 762 511 696 38 54 840 72 659 464 873 464 794 458 837 516 240 877 785 404 681 957 485 421 943 348 451 69 990 895 643 323 416 697 439 187 698 356 164 109 904 361 801 61 668 837 591 33 109 187 395 282 954 314 195 752 784 10 860 317 334 362 988 143 77 315 861 838 672 790 704 26 285 922 393 570 369 392 821 163 295 891 398 900 138 171 171 264 827 447 196 861 650 951 534 723 197 638 59 319 396 795 287 194 79 219 54 624 376 79 583 391 384 320 390 218 611 462 32 2 855 918 987 759 934 988 365 923 349 657 616 433 767 522 993 580 492 511 258 400 802 315 1 474 264 931 818 628 812 257 955 164 701 690 847 666 517 377 23 291 233 913 911 820 448 568 117 866 586 665 411 193 543 216 709 760 865 833 381 524 949 20 645 952 902 502 105 680 775 508 226 394 431 832 984 440 100 444 924 634 915 924 799 572 899 687 539 669 720 706 994 48 742 708 198 772 96 338 245 607 851 154 437 530 748 536 571 318 199 702 641 663 217 681 268 75 39 877 279 135 221 553 937 731 317 448 121 829 49 59 71 298 281 628 432 696 908 692 604 110 302 186 780 752 514 612 20 597 642 626 761 826 74 506 826 340 991 902 666 790 87 419 418 657 322 558 939 618 232 542 569 648 786 817 6 607 361 175 716 386 380 378 367 553 910 950 430 132 549 622 167 429 275 811 830 852 452 632 677 914 53 113 375 862 26 127 581 258 715 404 575 484 273 750 228 458 965 952 599 180 488 461 679 181 331 743 584 779 693 793 876 711 159 991 834 31 360 965 832 365 95 150 110 707 293 362 502 714 603 58 782 195 11 411 859 123 750 345 257 967 316 734 477 572 660 874 518 717 522 519 609 932 357 671 441 367 274 63 454 587 738 792 99 531 690 380 729 613 292 68 828 825 400 102 919 374 734 430 246 511 572 494 918 748 894 858 214 704 811 146 248 364 733 43 597 428 98 889 853 837 736 866 265 297 768 168 460 809 653 229 867 591 18 358 446 410 813 577 500 233 819 635 347 785 665 205 7 54 513 15 697 129 108 302 212 415 247 962 624 787 422 72 714 156 16 24 948 10 48 776 923 200 505 478 323 46 694 211 90 547 640 966 905 982 261 417 249 637 886 410 940 486 41 132 402 39 877 113 254 888 774 527 773 662 132 11 684 183 471 757 999 473 626 571 627 215 353 24 879 218 447 880 515 201 964 842 9 505 84 743 78 170 551 859 779 324 526 537 501 2 191 311 181 683 870 533 971 290 359 91 529 231 438 898 442 742 702 572 554 811 162 850 55 419 179 45 225 330 63 198 858 858 756 483 795 208 483 546 456 34 657 126 358 157 685 93 687 172 711 726 942 796 231 760 833 88 208 271 289 826 8 56 379 733 737 99 491 65 252 138 671 85 428 619 144 748 194 978 574 710 278 689 519 661 213 815 695 325 928 909 467 162 235 142 747 374 925 994 42 262 498 562 567 654 136 933 890 780 147 165 40 393 754 649 158 247 168 182 962 215 740 209 901 228 277 679 243 26 97 315 560 513 512 73 792 99 540 765 947 271 21 790 929 162 2 864 405 162 206 867 580 747 156 317 788 9 19 656 565 333 676 832 190 841 718 510 619 559 272 88 958 796 392 428 64 836 337 999 386 127 237 845 884 205 371 140 362 81 896 849 745 685 62 635 548 575 421 446 647 544 977 286 170 708 646 196 378 772 153 538 282 182 872 962 444 714 184 649 719 220 985 440 306 446 610 887 205 755 558 194 814 33 474 923 308 64 415 437 703 16 732 676 980 527 140 177 595 437 562 621 461 58 651 179 759 19 10 255 961 718 995 910 119 264 356 985 670 823 372 333 180 27 951 606 466 708 236 144 656 636 523 668 354 381 112 537 298 315 763 316 966 617 414 114 644 592 673 483 602 628 470 100 31 810 125 908 973 917 608 6 576 459 680 455 508 749 201 289 944 40 631 410 22 979 909 724 493 903 80 691 321 853 863 824 570 809 17 639 388 289 789 338 533 334 443 514 83 770 234 248 969 376 638 931 457 470 981 810 410 880 712 843 632 980 490 343 209 925 978 659 260 755 93 97 263 235 427 319 829 517 566 406 835 183 459 162 538 442 723 123 725 41 933 495 57 505 300 599 5 266 81 569 30 873 854 482 129 893 874 240 355 102 345 416 751 802 284 729 989 616 391 758 831 725 945 440 547 773 900 32 708 558 637 436 267 774 878 500 404 65 504 376 238 470 89 751 753 205 952 762 997 639 620 377 101 754 342 153 271 967 130 23 202 955 114 976 499 504 766 286 921 931 94 489 525 454 434 583 803 493 450 136 128 761 482 403 986 843 979 117 552 874 484 332 654 184 544 117 229 194 313 61 678 73 480 358 120 861 15 199 210 373 623 61 992 190 839 961 216 902 864 822 883 172 848 756 661 736 115 767 503 938 764 376 842 766 892 17 931 893 628 751 220 684 173 860 622 718 70 812 476 110 424 111 903 351 192 190 846 128 781 984 145 434 950 551 898 439 312 990 426 517 557 83 420 708 825 672 776 490 636 384 618 265 425 401 530 363 662 793 3 524 563 467 224 186 58 494 401 280 366 245 633 55 86 540 895 107 215 107 887 187 185 61 348 595 757 345 46 264 823 435 464 81 417 787 387 467 639 14 412 479 178 283 509 74 377 567 917 109 330 224 304 512 107 816 630 631 397 287 913 160 804 251 735 387
441 9 871 502 157 252 695 503 430 817 668 544 417 731 321 359 389 984 479 379 997 226 306 876 791 551 483 330 998 711 39 344 125 488 359 129 45 406 739 301 240 361 429 649 284 103 735 69 538 255 43 484 992 319 283 973 568 675 134 983 270 437 796 331 446 259 205 640 841 932 988 22 27 192 319 741 553 896 663 412 975 982 481 915 591 231 104 702 135 278 810 392 862 77 670 16 412 668 917 736 877 947 332 309 829 269 604 772 360 518 167 848 973 210 400 850 908 296 13 517 326 201 778 29 925 853 881 701 511 222 258 396 895 507 352 104 105 78 720 208 32 942 201 797 150 299 315 135 929 952 334 285 350 89 233 175 626 986 950 966 49 691 974 460 459 434 340 395 892 251 659 657 267 593 807 769 805 125 357 941 413 879 768 428 732 798 844 901 212 292 504 175 776 214 711 296 218 694 341 291 338 711 444 328 582 931 63 879 176 985 894 219 58 586 107 62 395 820 281 729 26 386 766 934 813 337 72 968 497 262 743 164 130 662 313 20 865 43 503 868 576 356 299 690 470 264 958 510 140 869 285 35 581 713 745 549 532 415 265 382 410 872 963 354 77 624 493 822 180 96 681 93 522 534 327 963 571 567 435 147 456 732 886 220 946 848 515 875 65 442 199 938 53 170 184 10 909 226 536 695 928 273 137 590 28 114 453 461 172 495 426 576 733 459 839 596 303 310 64 218 949 509 207 811 498 636 660 488 868 205 189 104 73 556 402 332 775 236 406 642 183 221 753 833 432 957 282 403 139 121 888 497 421 762 182 236 342 52 854 66 51 235 475 1000 289 311 476 315 390 877 638 994 279 792 324 596 42 203 721 755 677 472 353 283 770 772 718 827 505 441 539 339 611 392 427 329 980 865 703 943 280 328 370 198 531 975 691 797 924 249 11 147 365 297 584 757 128 141 91 274 168 183 861 816 737 318 393 50 159 328 204 230 166 64 8 101 579 568 874 815 630 162 759 388 628 962 657 171 639 768 181 906 499 640 18 438 132 336 153 509 757 316 821 875 15 782 564 785 710 289 847 457 24 631 903 886 120 867 969 587 29 494 970 274 843 296 783 465 927 559 106 658 358 233 742 555 118 886 219 713 513 969 385 182 468 547 885 971 257 554 570 127 40 844 274 987 542 38 931 829 622 310 215 281 832 680 194 435 794 954 487 127 845 447 717 867 701 624 593 178 948 452 129 654 266 859 853 454 729 945 914 327 175 313 469 594 374 902 344 999 466 116 113 867 801 665 976 259 177 978 795 429 69 241 57 795 699 182 529 340 250 600 685 868 54 656 755 488 662 338 634 788 747 880 407 942 750 134 793 469 380 258 174 539 254 136 346 58 286 958 222 547 245 368 817 735 646 784 123 192 636 835 363 158 224 23 19 151 403 139 666 644 601 467 987 885 678 446 514 850 377 528 518 807 376 840 551 798 41 794 60 478 234 206 36 290 586 764 398 328 316 504 935 964 368 496 993 731 247 402 876 525 246 317 384 957 414 928 989 502 418 408 637 440 800 747 883 963 890 281 758 257 450 524 554 971 858 620 232 367 12 499 25 80 309 7 893 984 1 92 527 153 616 678 156 695 545 159 30 632 89 313 347 658 409 931 472 229 260 23 68 880 809 623 825 360 318 114 632 928 919 348 329 6 136 182 500 580 968 938 712 19 462 647 578 13 573 830 214 78 52 814 683 119 557 821 921 218 188 967 550 21 588 207 477 336 656 211 966 96 217 498 896 882 548 901 991 840 422 186 763 451 983 386 146 789 149 91 777 26 549 122 463 487 956 539 918 733 552 854 693 154 485 894 163 225 641 957 765 686 866 478 583 992 744 831 648 810 650 975 556 812 912 325 109 216 228 77 585 271 297 322 517 268 936 499 203 909 478 626 216 894 424 409 92 265 673 566 627 551 408 249 940 764 788 681 704 696 999 718 762 837 781 411 480 893 857 65 271 458 859 943 789 473 772 113 955 836 730 866 934 51 367 934 598 257 121 115 202 838 873 483 826 50 93 257 396 559 959 765 846 661 985 870 56 679 512 404 689 349 932 774 787 376 276 582 495 845 864 923 565 485 369 506 880 924 649 377 397 650 664 479 293 777 910 265 3 850 295 234 824 512 44 820 461 463 237 998 164 221 561 950 428 571 840 331 697 773 259 460 320 966 756 21 383 405 317 787 415 105 38 720 911 234 600 807 945 54 275 589 99 510 808 868 736 339 148 484 296 220 111 221 241 291 70 942 440 283 300 230 50 164 654 357 82 399 731 680 255 752 460 274 508 117 196 865 71 107 95 3 708 148 55 430 714 83 594 999 151 881 752 718 443 78 173 631 457 355 155 795 88 53 961 475 884 654 74 528 336 325 922 174 387 299 625 642 971 222 14 944 252 20 761 452 133 277 330 174 726 668 76 531 249 876 569 95 869 77 261 722 525 906 875 493 494 99 195 243 563 61 804 766 698 78 97 243 197 234 879 223 158 86 66 809 960 359 355 628 186 623 774 475 272 969 145 462 587 731 520 548 878 519 771 929 356 358 920 358 115 15 467 817 965 677 690 712 696 86 458 897 837 920 170 572 930 987 644 719 590 263 361 688 87 77 715 799 926 312 906 374 502 227 951 187 887 758 242 90 595 322 230 348 323 325 423 176 530 9 268 823 596 418 349 856 533 504 867 623 354 136 687 47 46 215 589 659 152 485 943 251 471 947 621 371 229 923 653 594 169 523 22 860 4 490 814 824 165 657 806 846 108 762 981 3 566 267 67 183 941 151 620 20 605 409 962 830 754 413 488 445 916 466 20 117 351 299 288 457 262 719 523 300 852 84 608 780 913 169 110 566 161 472 96 985 343 182 209 26 375 745 723 874 337 830 420 977 786 409 597 751 623 564 510 294 647 497 474 118 519 47 835 103 725 732 345 731 127 545 705 343 34 3 239 188 724 535 719 141 7 697 977 348 984 791 226 476 243 734 574 682 264 712 658 400 339 953 779 61 614 547 490 146 253 583 486 38 304 271 75 256 797 176 850 98 142 698 952 108 482 232 655 571 269 99 827 839 449 123 223 426 501 140 445 10 802 178 312 90 760 550 489 665 602 50 740 292 684 108 122 541 526 547 667 19 905 538 231 852 434 894 160 539 707 646 213 382 85 296 220 331 191 676 0 775 947 691 773 180 391 999 198 788 541 468 238 445 748 403 899 772 642 439 872 189 575 168 957 732 609 790 607 4 767 657 31 959 225 249 815 109 954 875 688 209 16 399 59 588 185 625 431 694 889 802 782 912 210 252 162 395 331 169 629 366 901 439 709 112 382 7 6 714 379 816 610 545 235 544 599 498 617 915 669 816 652 28 78 201 640 873 292 825 982 932 939 284 665 861 741 906 978 442 986 852 263 23 411 164 287 533 891 433 900 250 671 906 442 649 48 72 9 920 516 309 764 421 915 81 606 365 990 313 618 734 785 311 863 576 171 800 438 945 898 492 686 342 98 857 619 382 464 441 21 225 547 37 559 56 116 767 251 598 244 310 938 40 455 141 953 676 713 819 855 802 675 430 433 520 803 916 769 343 964 254 823 334 465 975 727 873 613 609 364 25 221 53 101 517 521 528 633 276 451 485 335 819 33 201 333 121 416 722 555 33 558 745 439 614 192 283 200 525 972 689 473 912 897 391 193 521 577 666 328 951 923 426 833 89 103 743 942 785 751 721 860 688 17 670 373 666 126 814 147 952 117 586 248 561 100 968 612 801 851 344 676 918 870 483 535 929 206 947 454 544 694 895 528 89 190 814 509 35 838 464 290 296 138 486 828 166 362 577 734 448 381 818 310 362 178 549 94 486 592 31 378 919 702 876 651 64 831 284 661 129 47 238 277 503 728 311 749 815 143 911 560 436 436 843 452 476 491 527 154 399 967 983 305 718 816 492 405 234 544 459 700 812 301 999 84 900 322 185 144 765 798 24 119 753 722 398 746 868 615 71 882 711 62 572 302 487 211 848 291 963 902 461 2 246 849 874 819 698 540 470 79 632 447 884 543 812 308 918 580 97 307 4 425 666 631 593 811 625 131 846 567 944 979 861 314 118 23 445 5 502 780 384 404 649 371 785 392 944 35 412 141 214 81 197 311 453 102 88 856 669 86 947 61 709 298 405 325 853 348 967 812 284 822 290 792 416 366 21 90 523 83 396 944 482 10 560 187 277 842 29 635 651 179 999 401 647 394 303 273 780 716 478 496 441 784 278 672 798 386 519 492 49 679 591 537 390 37 466 124 791 112 609 996 580 388 184 372 146 437 935 448 283 294 760 643 753 645 910 933 91 907 661 834 343 994 321 680 618 208 28 836 717 937 935 995 521 624 813 848 747 278 86 227 130 524 605 236 314 799 702 534 215 692 278 572 824 904 636 507 102 256 708 603 414 820 553 484 306 830 788 419 343 674 999 738 979 818 987 706 326 790 248 80 268 114 176 546 250 682 10 399 109 506 575 562 262
684 899 370 351 217 627 494 113 632 749 753 493 314 303 690 948 81 341 882 682 259 410 637 361 79 198 102 229 612 525 396 625 80 213 723 505 3 353 109 22 210 113 346 17 674 114 6 727 961 770 26 520 349 418 666 354 714 779 98 847 229 219 367 803 763 84 927 264 321 421 284 315 46 936 792 359 472 176 736 804 215 408 140 169 100 719 925 720 177 690 633 588 371 905 562 906 165 42 150 958 262 349 900 604 107 298 194 41 350 513 769 959 340 657 188 507 739 743 130 577 648 166 436 109 488 101 148 577 19 400 650 265 544 759 117 870 419 812 564 670 611 539 18 213 403 561 294 673 274 745 622 185 918 259 757 337 895 69 254 37 193 810 47 812 466 667 208 29 157 294 381 992 849 685 528 875 48 929 189 25 524 715 720 477 192 353 93 233 23 952 841 43 53 97 335 135 531 414 978 158 607 764 15 318 263 733 819 156 374 229 898 229 60 61 159 209 517 573 209 279 717 197 943 663 591 42 510 937 577 471 219 245 271 808 876 841 83 938 761 262 660 606 699 390 142 35 405 289 500 776 919 898 290 193 415 670 345 557 287 171 883 124 247 232 417 180 138 401 75 450 760 877 292 944 663 827 903 925 652 146 504 493 459 314 407 876 575 451 901 613 297 919 808 629 360 369 78 804 5 232 873 348 639 797 467 892 988 37 770 442 992 104 124 358 139 209 253 644 877 277 486 390 307 372 834 95 743 782 195 289 67 821 659 845 651 979 783 894 74 965 991 663 258 737 45 662 782 343 634 896 289 374 972 625 691 59 248 961 745 859 997 527 91 370 4 710 823 331 804 95 132 683 34 364 442 56 99 223 406 860 423 453 171 877 617 601 862 692 514 162 794 981 441 127 461 861 904 667 957 66 915 139 499 704 320 102 390 914 822 805 889 545 465 162 727 508 647 145 509 529 244 71 698 481 580 508 556 865 803 13 959 45 547 995 550 588 300 909 20 612 230 616 801 526 267 343 605 481 77 954 581 449 293 568 802 666 561 328 620 166 643 224 642 103 748 282 554 952 999 382 228 761 939 253 201 692 227 745 752 712 266 704 438 412 427 476 105 757 965 607 669 484 942 180 729 934 444 172 235 972 813 825 741 304 502 76 709 195 951 783 831 702 821 581 180 917 0 544 571 631 950 51 852 3 49 495 796 486 887 921 952 816 994 715 249 859 966 162 55 372 2 559 733 903 57 596 474 914 174 834 491 324 211 93 233 604 175 408 593 51 234 133 357 942 435 156 749 975 285 808 875 744 781 416 863 911 998 486 257 252 278 243 777 89 610 193 696 272 960 957 63 74 383 491 541 622 931 626 392 610 572 201 176 134 970 713 829 316 364 159 70 853 590 367 738 595 231 105 420 711 671 829 881 247 706 644 241 871 731 291 584 631 71 191 640 216 252 175 86 361 629 361 270 908 574 606 167 237 384 272 977 449 164 198 223 880 421 243 416 452 598 254 705 11 523 869 747 413 279 370 282 419 594 111 945 514 14 430 318 980 537 104 361 63 243 526 265 207 256 795 106 99 946 985 342 411 51 317 363 983 668 136 59 399 728 946 317 535 200 950 153 109 734 892 283 331 624 133 845 475 168 214 492 599 762 562 425 275 974 995 990 269 32 343 295 410 39 566 84 653 884 684 25 949 868 53 22 451 503 472 40 743 495 687 391 806 625 257 151 263 76 951 453 145 430 814 152 294 41 461 501 738 715 454 893 183 543 455 662 360 815 423 928 647 239 137 569 2 603 316 673 20 276 214 158 907 922 20 119 58 750 217 672 41 245 843 373 400 12 645 790 660 116 871 476 618 452 317 388 788 308 729 141 519 870 936 490 347 786 430 996 266 864 45 967 329 155 922 506 38 437 944 368 239 8 192 28 242 740 230 880 131 630 239 825 212 460 626 619 762 372 724 305 794 830 852 596 115 412 248 238 59 940 499 114 848 515 311 793 44 846 495 478 48 96 365 968 407 399 901 131 352 214 572 618 70 330 640 205 472 43 622 449 821 162 464 784 153 31 131 338 77 844 290 206 908 36 608 35 997 906 28 104 206 775 244 497 483 463 99 386 144 712 368 818 241 551 51 566 402 186 787 735 706 54 738 493 15 859 63 72 395 589 241 704 740 726 995 170 790 451 336 693 162 328 734 768 594 689 869 587 660 800 429 62 463 989 657 513 138 850 137 911 717 557 79 532 579 286 368 203 100 560 850 183 753 899 894 225 877 552 938 128 278 518 775 788 344 976 594 985 317 319 420 909 7 378 105 327 84 487 232 810 127 954 42 332 837 58 894 858 135 280 667 232 891 498 377 814 490 481 831 101 513 450 63 708 110 971 48 213 246 52 955 272 86 179 148 929 501 832 294 573 437 355 603 785 369 10 233 434 737 525 587 409 662 394 57 382 359 675 175 397 170 926 927 166 653 678 282 894 595 840 163 112 674 73 772 847 578 291 228 113 218 147 968 204 933 301 55 937 326 718 730 897 922 914 650 424 256 469 887 595 318 118 900 869 340 604 938 871 990 687 291 615 377 362 136 912 109 207 449 857 687 351 714 908 357 614 275 9 563 534 125 316 569 196 791 108 502 508 319 806 182 347 770 178 996 464 671 455 537 756 76 520 87 826 705 545 915 582 257 592 148 457 598 125 610 934 508 428 509 627 428 264 865 681 178 980 6 981 855 851 672 418 400 839 187 312 547 512 446 329 897 38 286 191 357 683 426 791 952 953 919 920 5 811 353 667 631 764 555 655 370 664 682 411 730 88 887 955 714 160 398 145 515 861 158 933 292 220 563 657 755 722 534 702 101 358 415 701 945 758 425 458 578 443 305 923 186 576 439 103 688 805 571 446 869 621 993 1 270 692 315 787 25 742 472 724 44 240 690 540 190 987 116 553 523 707 348 759 797 721 689 311 368 872 701 299 541 855 779 505 822 984 293 932 3 471 666 260 447 269 594 799 605 658 184 281 959 641 469 326 931 354 960 242 197 379 839 144 74 835 25 496 750 489 593 324 142 426 655 924 224 636 282 860 740 583 803 907 640 401 307 546 9 413 785 169 96 732 775 754 499 198 367 433 625 322 150 302 178 599 261 685 96 549 688 414 482 221 351 365 200 623 375 886 951 866 224 224 245 559 982 400 477 422 161 475 432 921 398 519 52 993 823 979 636 65 855 645 604 646 363 251 307 237 314 597 131 303 90 854 549 69 125 570 272 865 613 529 279 665 720 85 475 123 875 82 44 154 469 713 731 21 930 916 243 369 917 310 91 273 524 730 556 778 772 199 362 578 46 780 296 941 550 398 13 679 996 352 284 309 236 182 932 817 664 477 33 236 822 89 646 548 426 878 412 969 573 184 793 344 305 827 765 628 128 212 650 56 504 255 510 479 731 744 501 110 483 246 314 910 929 670 322 838 240 725 807 798 438 432 84 447 627 470 89 766 351 410 647 323 754 50 117 250 285 61 21 343 383 905 102 944 308 820 269 334 180 638 968 429 729 134 314 37 920 809 335 24 442 535 427 555 256 779 834 585 16 404 835 949 105 538 114 649 672 828 983 288 465 568 697 156 551 682 552 226 341 958 241 456 755 143 237 385 549 774 122 173 46 94 918 700 524 879 646 833 709 92 182 127 940 331 717 609 456 111 854 341 726 448 801 395 722 68 962 888 335 135 701 380 999 677 163 719 534 755 255 608 573 789 528 807 761 565 926 765 620 542 218 17 607 375 898 917 455 146 747 533 113 129 663 115 4 187 833 853 722 983 381 891 416 812 860 185 414 773 696 843 875 325 186 87 718 66 143 837 531 947 60 11 865 202 162 694 421 121 359 563 270 530 261 161 206 366 537 688 445 137 363 680 279 867 37 337 126 772 401 776 167 16 349 602 746 336 713 516 618 995 891 172 550 431 95 697 79 771 684 126 949 402 604 816 184 579 641 892 141 631 996 277 330 359 572 313 506 216 174 339 685 975 971 737 894 163 712 527 101 261 252 480 762 930 652 588 710 393 702 95 782 896 234 27 47 986 495 468 828 676 843 797 261 268 887 122 435 824 24 935 736 890 608 408 935 181 989 387 906 586 808 661 766 511 886 190 443 913 605 120 966 710 100 539 643 601 853 600 377 626 835 33 39 522 150 333 2 197 899 473 708 973 784 751 50 13 817 711 202 716 373 635 27 377 594 44 135 616 706 856 230 218 756 30 165 462 798 29 743 703 72 767 941 485 347 964 54 746 911 654 146 304 621 526 769 963 560 507 347 956 654 613 140 695 300 795 824 440 844 136 691 656 30 149 758 445 208 936 310 842 370 484 629 686 148 275 139 454 713 64 950 982 360 348 618 356 838 902 202 836 728 521 313 874 849 90 526 483 750 42 256 558 773 938 387 644 927 948 695 389 711 306 393 296 845 885 379 439 325 567 588 7 89 482 359 353 457 536 631 133 578 606 663 298 321 376 412 222 175 653 696 97 533 848 757 962 556 315 300
605 916 559 477 81 900 901 465 324 370 796 112 496 220 583 921 488 842 728 977 178 824 636 52 939 516 9 234 673 68 47 449 165 364 411 526 188 353 573 628 459 359 278 171 897 834 501 409 340 82 916 363 528 57 579 374 920 585 827 361 925 299 34 663 175 400 670 560 746 317 599 779 928 545 697 31 909 738 635 524 237 571 504 305 986 386 712 100 469 636 930 673 739 784 105 451 752 915 533 923 840 784 577 44 648 340 17 14 970 819 336 215 264 73 313 317 492 496 110 226 870 985 719 245 677 385 402 104 686 543 90 304 869 39 91 867 590 42 16 320 591 3 701 558 226 764 166 983 789 307 412 955 369 530 115 739 849 957 377 220 536 967 755 735 338 570 470 413 258 693 233 253 907 826 506 654 682 761 433 944 381 400 756 950 185 242 923 309 572 969 947 258 138 990 7 17 562 983 858 494 777 192 581 269 785 973 963 562 352 722 410 15 965 318 597 278 62 66 164 331 398 318 945 184 183 701 964 742 302 220 376 234 19 445 451 458 606 938 53 593 608 952 644 558 603 899 386 639 33 887 886 125 867 864 669 50 392 263 815 695 601 255 783 622 364 295 702 196 43 345 219 629 676 598 187 436 530 374 645 399 209 993 926 653 675 976 124 725 344 335 460 740 548 176 42 390 626 441 618 524 472 224 309 28 780 440 148 916 587 631 130 913 933 180 890 762 36 34 690 356 286 607 227 685 249 389 14 960 407 444 570 345 146 574 705 371 563 639 731 828 624 722 404 699 681 915 534 365 558 6 522 172 502 298 862 4 781 4 938 543 949 428 291 156 723 968 348 941 446 566 910 549 252 270 191 993 176 934 553 311 481 154 280 147 942 594 119 296 268 404 969 248 691 226 873 542 918 62 737 823 172 328 95 873 999 771 527 239 899 186 380 631 674 981 774 260 114 609 101 91 983 907 995 120 86 882 598 784 312 934 493 589 575 135 434 487 998 38 826 233 453 761 223 504 284 261 422 403 904 491 15 116 100 64 94 114 758 358 390 49 292 478 245 885 544 61 27 455 350 510 561 117 859 612 261 16 625 537 819 726 122 50 466 21 314 873 296 900 510 320 84 875 855 541 508 779 113 229 447 460 538 234 303 527 623 551 571 273 879 351 467 225 152 456 875 349 341 485 445 603 888 251 588 509 88 369 400 162 378 737 958 28 655 672 103 146 542 117 75 91 308 878 960 561 333 64 748 94 829 690 792 129 854 49 893 905 779 73 24 857 108 693 57 905 271 22 177 53 477 863 267 583 650 531 79 249 822 964 242 919 671 415 310 509 2 805 203 95 749 836 316 42 246 522 473 754 396 779 661 307 274 752 3 245 782 559 474 102 679 166 288 977 580 403 234 50 212 170 885 151 684 280 235 795 270 675 611 42 952 190 99 136 738 642 196 837 770 14 139 302 896 586 106 53 745 459 375 981 20 969 628 697 831 267 688 120 519 466 217 575 342 69 8 402 550 793 250 440 143 729 305 132 132 146 257 835 866 878 418 211 82 366 537 776 830 524 354 950 11 611 229 154 104 935 232 917 895 566 714 391 163 180 266 437 72 8 455 116 428 11 754 336 222 506 421 17 379 257 28 457 370 175 49 861 578 177 436 613 221 117 604 586 772 127 306 877 727 582 482 488 491 873 847 8 722 481 513 688 225 922 713 141 387 976 612 486 841 547 662 830 140 847 941 290 218 200 509 793 595 864 518 736 26 45 665 432 924 13 244 459 89 59 771 344 394 459 327 768 759 995 200 542 285 775 646 446 982 190 775 189 21 456 326 148 546 855 92 701 168 648 456 155 315 269 423 341 776 704 592 507 307 368 736 441 71 279 685 49 503 15 343 526 56 343 438 829 845 180 980 730 393 381 912 993 201 621 255 498 565 739 769 54 863 352 944 107 981 35 726 569 142 546 427 753 5 146 23 595 483 564 555 502 953 438 613 374 345 882 693 346 61 734 461 26 552 937 192 785 18 245 857 944 946 405 517 234 384 554 743 750 145 956 161 35 647 382 413 169 569 98 996 298 773 547 277 417 359 674 127 678 325 974 37 54 169 334 206 461 497 913 131 816 147 500 634 543 921 32 520 204 966 949 6 631 511 453 744 690 463 170 98 769 515 946 462 11 46 301 93 438 157 891 63 273 987 465 289 973 158 941 214 158 186 496 856 85 663 255 45 422 346 847 35 661 231 347 295 689 540 159 260 116 764 193 96 904 125 387 843 28 979 409 405 913 716 905 766 136 664 106 765 318 880 271 171 383 683 308 332 71 992 476 151 265 908 751 903 816 700 928 210 334 60 877 791 709 837 536 40 814 934 779 937 1 367 570 732 379 932 495 111 870 810 905 440 658 22 22 52 63 54 565 851 745 182 685 409 570 213 731 64 474 279 850 848 617 230 77 41 717 265 759 253 463 155 837 797 133 38 609 692 911 795 939 65 616 443 579 704 544 961 833 915 50 574 394 301 606 243 615 365 635 864 285 80 298 85 255 709 308 809 852 955 353 991 359 767 930 943 345 586 313 480 455 134 529 435 535 706 864 619 838 816 633 224 725 195 991 721 30 355 46 828 911 541 332 948 128 464 145 687 906 874 205 931 653 207 556 742 474 495 520 373 474 878 699 768 738 241 456 666 782 708 750 180 454 432 825 351 76 832 675 372 616 349 221 500 96 236 72 985 566 906 727 589 384 838 702 371 669 337 860 153 768 67 425 382 788 322 929 672 890 872 804 994 79 835 40 287 800 935 761 997 797 787 172 430 903 632 662 852 801 475 108 123 34 711 363 968 906 298 525 641 872 194 40 973 575 272 991 547 539 156 124 55 651 698 225 83 718 680 440 144 416 784 833 640 242 293 305 136 716 877 307 331 365 205 220 263 37 747 691 408 559 629 396 539 729 971 438 622 266 761 1000 283 526 911 338 600 654 300 256 717 491 729 231 154 119 66 933 215 209 535 877 881 180 718 680 97 626 689 188 919 404 173 762 328 740 627 554 87 598 813 251 566 410 637 502 703 13 208 335 940 80 900 740 281 766 516 546 323 264 793 298 216 832 505 324 724 30 507 903 137 447 978 752 824 924 441 883 444 469 735 414 954 211 282 490 29 926 112 425 273 471 199 674 240 222 159 842 374 645 990 443 425 89 476 523 778 67 959 142 228 910 275 768 360 36 556 726 426 225 898 463 479 944 120 299 256 588 602 96 454 388 667 478 839 657 48 808 415 722 917 583 401 71 649 176 126 264 788 258 141 30 457 274 850 45 823 768 383 776 801 667 617 486 630 49 657 766 962 956 861 28 883 855 51 517 498 106 484 767 189 85 198 491 762 902 439 451 524 615 458 402 311 711 609 557 135 220 69 119 190 699 339 482 790 325 514 647 150 557 836 172 977 649 297 736 251 904 560 722 802 169 554 375 905 169 715 451 117 975 368 611 109 914 868 543 320 676 913 292 416 51 358 546 805 174 10 297 523 932 694 854 834 904 642 70 751 901 833 451 975 459 39 814 12 398 936 134 654 371 876 267 133 570 567 892 512 692 786 479 651 886 757 385 388 563 329 693 825 56 710 985 976 505 319 137 294 82 521 433 107 650 812 545 593 294 238 507 437 740 927 47 820 92 894 997 335 363 363 412 549 862 4 533 486 881 73 234 50 996 25 931 967 587 471 622 733 979 532 179 468 614 211 240 891 793 59 677 695 840 750 528 853 396 429 51 596 676 399 975 420 440 356 510 707 909 699 887 525 31 564 293 631 947 818 248 259 194 798 884 1 395 760 776 740 102 116 253 989 73 846 262 656 578 204 165 811 129 984 404 582 277 290 549 887 244 607 222 77 36 814 915 389 285 353 979 696 369 974 509 614 874 659 159 494 431 763 170 417 872 193 106 568 322 660 13 950 144 68 129 889 771 957 102 753 118 391 775 800 609 403 119 347 856 882 871 118 548 615 448 929 507 988 841 174 954 620 783 366 768 167 335 741 732 993 248 808 134 452 722 545 67 419 980 128 593 576 918 668 908 803 49 799 169 658 646 865 435 129 294 643 69 871 726 531 995 807 353 74 966 424 371 248 979 902 807 184 40 162 569 804 940 616 24 181 219 951 977 557 896 197 348 892 88 179 164 485 301 817 238 922 575 487 249 594 870 254 3 499 765 734 767 318 674 31 735 317 506 121 616 269 630 585 101 361 977 220 506 449 173 526 312 442 712 621 370 678 736 334 946 490 967 202 367 32 657 610 864 70 726 844 521 299 897 414 593 44 511 0 52 149 386 633 938 450 531 720 717 448 646 170 615 821 544 956 39 160 454 13 303 276 896 30 754 385 983 584 541 806 485 914 522 397 254 639 950 543 768 58 87 653 204 78 948 730 473 860 614 529 269 489 278 638 864 330 915 465 714 395 209 362 874 262 81 247 271 304 680 321 703 102 56 551 751 239 939 725 624 478 74 357 699 76 503 884 367 972 58 431 1 652 842 406 239 842 449 794 849


==> anc/Large-TA benchmark/tai_j10_m1000_3.data <==
10 1000
133 989 929 766 688 817 399 767 199 787 545 666 260 249 691 500 234 537 63 606 395 444 625 973 421 965 388 573 705 3 36 631 512 722 4 35 652 392 950 938 676 675 516 735 200 44 127 961 411 916 293 530 736 908 822 275 142 663 779 290 955 355 681 830 698 244 485 984 885 808 85 544 212 602 971 307 850 295 92 585 531 410 40 142 682 862 45 528 161 780 429 829 935 270 870 672 767 609 245 975 123 41 22 94 417 6 443 688 337 418 441 394 148 586 630 678 205 976 311 688 59 167 189 526 160 997 937 394 431 644 964 795 908 235 352 164 228 603 131 538 939 22 894 531 502 758 406 572 231 853 673 410 432 765 882 873 762 337 227 595 840 130 9 325 640 456 195 399 774 998 794 90 956 723 274 370 256 564 162 618 649 771 868 518 604 555 65 695 182 763 983 386 906 161 648 98 109 247 692 750 792 826 739 596 426 402 416 630 122 320 768 332 173 69 66 912 928 133 563 685 15 499 313 700 756 107 455 458 729 33 505 704 631 877 997 441 943 211 804 205 286 462 307 930 97 346 465 801 728 807 638 667 892 553 722 106 576 559 770 833 987 399 530 683 163 874 661 981 746 863 483 206 175 716 119 984 920 946 881 398 643 543 821 332 341 815 517 16 925 191 603 761 936 600 992 382 999 671 438 1 23 614 165 359 968 989 486 825 238 319 902 382 798 120 42 108 446 419 993 830 328 298 554 293 841 863 244 439 665 840 103 337 302 72 873 895 842 246 909 558 986 537 2 672 577 535 680 892 927 120 859 961 264 154 333 255 246 98 404 940 973 849 962 846 592 591 525 236 424 683 571 371 126 152 847 705 991 201 883 519 452 133 39 626 360 550 223 209 721 923 905 781 586 487 43 851 155 674 583 118 651 74 697 346 284 917 549 289 744 371 158 536 251 851 597 709 528 665 374 783 898 810 482 384 76 895 990 76 277 155 250 425 156 62 862 501 924 720 240 222 878 55 269 768 192 18 565 594 627 783 349 850 735 752 714 218 620 28 90 425 849 97 287 325 766 268 891 935 709 202 980 342 396 396 394 835 237 452 412 655 385 854 897 349 526 196 814 916 71 868 428 222 833 134 513 697 363 8 742 570 960 116 25 424 958 742 856 331 308 743 138 147 372 49 51 763 159 345 476 826 938 498 659 782 345 889 867 74 978 112 741 577 866 773 289 723 481 529 129 643 448 950 562 419 60 838 413 790 760 333 170 812 271 996 496 162 83 315 553 391 755 351 694 591 916 991 876 732 668 681 325 556 305 784 139 656 425 560 433 9 623 34 265 264 518 798 582 869 445 70 679 944 124 922 737 733 606 65 759 211 811 147 196 778 444 766 285 310 273 733 816 717 471 600 96 101 677 140 207 170 37 224 824 545 391 781 674 71 858 773 347 877 839 709 799 351 184 33 215 12 451 416 342 855 378 47 626 642 3 683 67 907 984 435 654 227 974 134 557 486 567 738 765 619 105 217 488 109 389 41 781 906 907 159 387 375 813 977 913 467 249 360 275 595 91 815 132 10 10 680 86 398 524 186 629 161 447 141 355 472 393 246 701 333 926 694 13 257 295 53 954 33 670 238 707 501 117 861 994 503 81 600 910 249 392 877 344 886 435 413 270 216 506 136 375 629 491 296 541 543 647 236 115 442 359 339 104 858 846 677 810 895 580 818 322 497 860 827 919 777 922 405 478 530 830 226 535 447 827 868 684 340 708 511 664 852 716 186 834 973 875 96 542 944 724 916 752 745 653 44 914 121 579 475 675 319 944 370 362 258 985 133 94 762 591 502 68 989 191 801 539 769 660 334 610 938 949 65 64 899 169 506 843 316 453 698 373 435 121 90 588 60 98 343 918 939 332 786 838 701 690 684 599 952 561 792 266 211 365 974 46 410 62 965 306 816 484 328 787 30 357 674 777 492 783 616 371 826 74 594 522 25 194 80 831 349 146 461 699 153 915 632 20 736 141 654 511 212 340 432 628 365 209 434 134 713 805 387 961 810 386 880 671 304 230 600 507 234 893 896 382 706 151 234 613 537 494 396 499 710 303 15 257 369 998 963 622 578 190 534 112 158 497 92 750 513 947 25 102 794 663 504 835 214 135 322 49 93 775 16 321 246 327 650 889 885 713 821 279 467 749 413 414 774 220 47 930 459 977 89 769 247 543 413 114 443 310 108 370 297 683 339 278 553 550 645 959 660 795 554 819 389 54 707 547 127 594 945 687 371 884 427 569 180 174 145 669 247 551 549 376 686 566 182 55 13 662 885 437 128 449 473 38 669 1 239 641 283 18 34 564 648 423 491 461 35 236 691 213 969 812 897 281 470 772 752 408 674 934 22 70 227 17 987 30 402 723 372 317 611 335 332 573 184 397 823 637 598 201 701 439 471 823 124 384 734 410 811 153 774 324 740 252 464 206 384 702 867 988 590 343 292 57 134 268 315 299 467 593 305 527 614 224 480 572 411 519 741 703 870 757 224 405 821 415 193 164 785 829 886 14 651 602 814 748 129 50 983 730 12 263 862 855 791 422 947 101 931 678 793 621 219 304 461 797 100 235 714 785 887 501 337 258 167 75 725 899 869 454 466 171 141 903 239 504 730 945 773 696 631 596 234 982 802 248 397 336 455 590 452 0 386 951 451 366 982 869 3 624 36 911 690 479 60 315 879 940 805 77 477 844 669 106 851 7 675 754 6 143 713 318 82 419 346 319 867 338 412 288 58 320 261 35 679 500 740 948 360 294 930 747 322 222 274 334 616 537 446 782 382 901 887 558 14 107 1000 711 535 514 735 29 110 41 546 763 110 818 11 589 468 689 881 409 907 19 536 520 737 283 454 861 884 52 733 753 867 490 644 380 398 300 155 614 216 353 954 466 30 323 413 314 575 152 715 639 429 198 406 658 91 672 328 896 598 995 25 427 716 745 536 166 405 290 220 965 724 657 870 655 654 350 750 468 147 666 280 242 223 789 271 168 311 202 16 555 683 381 199 556 427 952 403 301 732 773 238 633 699 895 214 546 36 296 299 732 577 725 65 989 432 339 848 261 608 186 220 941 706 836 179 544 11 806 510 704 225 364 455 16 224 456 820 383 711 904 792 809 830 800 86 28 519 534 734 574 800 177 717 619 889 280 681 634 445 581 393 116 235 761 675 607 189 706 39 776 77 434 963 225 3 53 840 420 417 979 733 942 418 917 212 118 558 931 326 912 109 79 181 377 56 975 566 472 382 463 945 72 941 976 758 540 674 460 590 969 998 140 961 758 272 312 50 473 872 346 631 180 564 854 683 932 766 390 492 403 61 243 776 710 197 740 136 880 359 128 435 778 323 216 215 217 685 11 230 329 269 570 920 229 455 529 458 953 556 863 539 595 627 33 615 208 563 515 660 218 539 27 958 656 784 700 692 93 955 817 346 137 324 966 686 402 166 219 924 111 897 559 215 262 284 851 726 379 919 211 527 368 122 32 727 808 435 636 220 197 910 826 157 796 124 548 333 996 125 110 377 398 91 616 660 100 66 598 260 291 279 601 461 440 717 608 216 95 241 12 787 801 751 887 617 130 787 487 122 848 261 292 722 326 904 853 463 646 536 436 444 150 552 803 531 367 432 587 864 498 51 276 926 247 640 203 886 193 767 459 537 605 626 187 462 369 16 879 716 401 360 972 68 407 586 176 325 784 564 521 937 617 982 751 2 31 477 871 732 923 855 430 974 852 703 489 199 356 968 786 999 890 301 645 261 464 396 933 713 717 69 145 290 272 521 790 699 825 704 743 35 144 465 921 302 967 444 791 957 734 775 957 470 89 224 56 481 181 979 221 913 24 820 612 597 84 146 113 5 149 19 61 77 82 5 214 199 495 470 44 296 493 867 34 957 970 518 80 384 204 550 267 948 719 29 254 841 552 695 358 53 477 137 820 706 695 959 900 707 470 926 108 937 241 884 26 560 5 375 788 241 255 476 450 237 877 241 533 863 297 664 828 160 157 556 764 155 259 984 6 848 147 255 88 801 78 407 685 692 832 583 738 382 609 571 560 761 469 211 771 496 400 635 733 250 865 815 188 383 480 493 418 210 509 211 492 184 611 315 73 5 667 400 642 199 536 793 136 44 125 326 58 564 618 390 650 199 503 341 815 711 888 173 886 397 69 14 585 278 87 631 726 984 239 892 720 29 864 726 635 603 232 749 780 908 474 792 872 853 282 783 316 684 475 670 981 799 575 321 298 803 354 232 48 497 632 71 361 920 179 912 253 875 845 305 600 400 857 615 644 255 167 321 523 751 874 807 807 684 793 167 538 378 185 303 731 644 330 90 963 824 99 452 462 159 458 701 532 401 693 554 233 153 686 564 178 511 568 903 21 711 712 466 715 153 510 608 457 7 442 993 226 943 154 459 331 645 351 156 210 519 8 864 309 186 584 140 578 790 508 932 183 934 467 710 718 938 837 51 348 342 802 213 615 452 47 353 946 593 172 265 727 635 120 102
372 396 879 891 668 795 948 516 824 158 385 931 110 805 711 654 773 413 166 873 942 944 811 254 379 495 173 5 114 837 352 907 40 621 141 43 89 984 631 214 261 762 599 326 601 570 226 719 447 777 988 368 206 99 230 865 898 228 783 51 660 389 495 678 331 89 569 7 628 884 376 720 145 815 256 65 436 922 793 134 176 790 868 708 151 855 984 671 277 980 859 142 735 333 346 518 929 828 175 265 370 153 513 913 541 769 72 877 563 926 768 864 73 17 95 535 917 891 65 647 229 468 967 64 406 773 459 640 402 356 412 77 156 887 519 672 614 654 426 358 17 277 128 436 863 838 958 421 425 233 290 744 989 305 460 68 104 980 998 387 319 116 102 275 974 678 709 107 162 138 266 957 158 977 606 384 213 890 274 439 565 184 386 344 253 559 666 564 734 733 485 695 724 672 80 536 39 759 553 456 303 664 654 879 350 730 36 228 477 513 556 952 755 233 169 213 380 769 550 627 710 702 521 728 858 655 455 684 596 346 59 781 275 102 896 820 390 96 920 485 360 240 532 947 443 140 673 535 420 358 497 219 912 218 15 86 351 755 582 308 915 776 174 19 908 505 199 384 180 941 707 466 247 435 767 786 625 835 936 908 534 441 500 935 712 671 251 560 424 186 564 529 218 314 172 190 604 892 257 436 890 911 270 418 587 831 567 487 857 709 470 185 905 183 963 793 815 359 414 916 699 16 71 670 627 31 0 590 43 628 242 892 113 601 462 451 526 728 800 758 404 27 983 702 977 509 886 980 706 875 698 159 834 146 68 221 624 128 892 648 816 966 771 682 937 666 456 75 24 171 780 288 13 766 232 746 101 662 838 770 356 234 29 50 237 635 806 217 435 495 518 548 8 54 907 185 517 899 92 529 85 356 265 545 374 534 619 938 363 504 853 198 839 21 508 250 202 321 14 700 217 346 957 960 46 176 358 371 446 597 87 84 743 280 809 745 690 235 935 461 555 134 655 682 86 181 6 173 744 848 132 945 193 52 965 146 583 778 393 578 962 799 667 34 630 299 258 246 285 263 746 242 181 334 411 721 481 826 799 707 97 636 594 75 922 83 190 458 115 895 807 697 723 571 159 978 333 730 322 207 300 913 657 455 428 588 728 501 47 645 236 482 415 35 329 323 991 266 808 980 336 245 442 450 208 257 21 737 662 449 373 649 682 778 814 275 894 468 42 360 452 638 791 360 67 704 672 109 618 512 161 313 375 343 314 537 105 337 694 751 512 37 971 589 130 563 496 300 702 27 884 198 138 389 635 868 883 896 551 178 28 950 77 942 479 930 25 815 826 253 160 778 391 362 357 479 109 12 674 937 626 518 445 153 400 868 472 244 840 319 745 438 437 660 240 762 249 587 649 806 865 739 966 553 429 453 53 1000 527 885 344 792 613 136 152 259 776 123 205 526 488 19 617 227 19 634 545 939 876 46 511 875 757 646 93 58 638 546 340 435 705 648 844 567 785 751 1 102 228 42 999 307 598 23 395 99 384 731 621 360 647 167 941 430 473 893 588 763 997 982 284 603 866 180 216 22 342 910 589 118 170 609 679 390 75 832 27 177 831 677 148 856 139 60 903 795 57 777 2 267 926 14 960 754 522 930 56 834 195 43 4 669 454 946 881 273 354 730 419 80 603 193 144 984 802 856 221 852 916 275 118 441 877 796 5 194 10 698 684 658 685 698 663 260 576 964 975 112 924 243 74 9 591 616 854 744 215 745 22 347 764 258 410 163 197 200 615 727 325 662 778 965 200 183 69 568 921 529 661 250 574 710 347 719 179 643 819 270 872 394 484 380 483 824 634 279 365 300 552 202 505 749 949 298 537 912 835 370 280 720 542 814 187 480 939 534 821 393 20 793 549 872 763 63 434 29 482 997 986 261 818 278 528 817 288 206 123 855 241 260 243 419 681 554 31 870 940 599 961 475 860 670 234 416 888 961 120 961 616 569 823 520 648 862 692 25 103 416 803 626 959 770 788 905 427 270 530 507 458 188 779 891 643 172 301 494 923 323 153 901 593 780 422 385 320 556 323 390 94 966 337 606 37 101 784 187 578 462 355 629 516 33 489 872 554 907 642 191 665 328 781 802 353 972 448 445 66 466 644 32 299 56 444 375 579 641 26 890 733 674 405 288 349 752 150 98 950 72 623 631 246 947 932 608 629 711 938 129 127 228 775 273 32 260 76 681 861 591 761 183 985 345 573 513 669 779 388 419 559 626 501 306 254 206 978 215 306 595 737 872 891 83 659 864 827 584 805 9 467 691 468 961 953 904 980 740 893 301 192 891 678 311 147 134 748 835 846 912 304 775 825 119 610 795 397 911 830 882 116 427 149 710 829 753 60 31 795 381 408 921 278 442 332 438 804 870 421 13 687 259 871 337 302 955 704 349 387 604 51 522 514 924 874 603 913 408 276 427 154 361 222 624 798 193 670 326 841 607 675 775 901 833 201 409 656 80 539 12 934 730 133 709 371 569 801 38 738 334 136 436 264 917 987 613 212 576 271 348 267 254 580 282 476 763 263 84 313 331 677 731 515 129 157 346 309 597 689 127 296 475 722 583 316 428 914 92 155 760 11 848 135 207 463 338 529 329 533 266 328 281 887 459 741 305 292 856 680 278 137 978 927 801 736 940 503 868 341 86 252 921 143 152 41 463 487 977 562 339 731 568 16 589 438 273 611 194 134 590 523 72 571 50 502 648 531 928 693 402 645 533 602 524 286 658 759 794 947 130 382 266 729 804 108 652 752 149 381 989 383 249 750 239 842 936 48 112 70 867 125 192 575 237 568 90 996 581 81 172 867 878 33 183 124 727 273 787 849 403 30 675 525 320 540 872 686 279 233 785 607 243 203 133 713 560 82 322 255 864 262 371 717 657 490 394 899 293 882 167 457 109 396 644 817 809 592 456 904 298 786 317 708 766 91 132 535 512 398 366 430 296 510 618 210 221 311 723 561 38 546 259 188 870 471 280 54 396 895 866 315 884 650 139 633 954 632 570 121 600 544 885 586 421 63 119 832 836 453 66 480 152 797 756 566 8 364 73 361 951 558 979 721 798 742 629 747 199 774 188 129 131 418 41 769 973 608 749 691 234 464 938 269 450 911 695 946 446 244 118 507 696 605 145 317 995 272 90 664 987 475 390 762 978 461 865 612 478 739 769 646 543 146 81 732 705 885 377 782 217 369 8 620 981 862 455 235 366 107 876 339 876 366 684 609 648 23 527 227 72 577 760 223 744 765 937 58 414 972 757 289 109 869 903 293 869 930 266 50 785 931 242 653 153 572 715 441 513 640 123 766 847 585 278 307 207 486 690 994 645 245 376 543 157 493 645 697 272 560 342 90 383 955 749 777 48 335 96 990 822 225 517 751 460 753 63 851 37 833 500 401 397 259 79 250 2 906 98 231 74 38 744 852 490 3 646 581 80 557 342 919 705 359 230 324 820 49 377 796 502 870 184 770 942 164 543 520 615 189 893 178 347 182 420 204 237 98 222 326 247 469 572 211 150 928 974 287 829 214 991 536 723 9 527 499 142 992 99 676 446 439 848 367 65 343 24 688 675 671 444 248 444 756 236 789 143 106 518 140 296 196 239 855 33 44 664 224 306 291 808 392 331 828 875 547 619 466 102 725 684 889 345 794 534 449 860 163 318 641 894 790 97 431 412 970 752 399 565 142 226 55 276 312 503 754 159 7 135 416 293 297 318 478 814 952 922 167 880 982 142 880 175 79 255 491 555 758 171 111 22 165 268 12 449 900 926 943 163 597 340 979 376 714 648 506 387 847 543 310 540 198 130 403 882 944 706 636 545 897 62 268 427 878 846 131 781 209 537 720 514 83 656 504 124 848 959 993 512 88 444 845 197 35 315 538 126 407 415 185 194 239 66 600 518 683 504 432 829 362 259 820 194 749 129 727 429 191 285 973 943 909 936 590 144 968 581 836 620 964 916 282 42 183 746 338 645 850 903 864 292 18 663 716 485 260 55 34 16 96 20 378 312 933 48 45 89 52 369 969 182 810 890 64 159 177 681 321 347 345 506 718 879 168 782 433 523 279 791 902 386 843 839 417 443 62 52 295 156 327 723 918 275 440 293 368 212 348 264 822 663 298 647 238 244 423 213 726 629 117 625 910 950 695 768 498 616 99 745 509 126 78 485 474 219 595 620 856 183 637 539 812 378 330 190 283 997 450 156 112 282 409 818 305 426 318 410 622 809 61 614 696 324 875 129 281 376 294 935 956 507 220 388 548 813 760 532 703 840 873 375 945 420 715 889 837 305 524 166 701 854 377 803 334 866 981 865 184 810 951 803 787 621 813 502 995 527 639 912 451 914 308 489 719 644 658 773 700 314 100 753 389 686 207 293 492 612 219 626 651 993 465 390 119 154 730 106 186 842 954 673 494 766 394 610 792 649 126 748 194 142 925 668 84 60 413 106 122 784 740 684 584 805 171 321 976 926 772 708 652 430 570 773
822 170 271 967 368 891 637 477 801 773 366 810 485 766 628 306 827 632 925 98 15 737 945 184 144 814 174 54 378 707 590 626 437 169 630 186 660 973 400 166 50 441 433 588 208 926 642 106 547 251 292 31 993 211 141 482 840 238 750 330 374 274 212 32 725 897 614 765 744 629 609 718 644 864 564 447 618 325 245 538 200 29 718 670 152 404 898 559 188 914 333 572 309 732 89 964 211 293 903 82 226 294 365 355 623 941 557 780 851 818 704 616 418 305 596 728 182 653 297 219 216 624 552 12 349 929 865 237 625 867 727 92 932 470 176 651 812 742 308 397 166 158 6 458 44 973 87 617 238 750 928 895 506 715 153 399 968 569 489 457 73 566 454 126 668 399 720 854 786 927 602 534 34 898 653 838 467 805 214 379 678 665 629 592 357 720 691 767 947 413 228 392 882 19 469 882 694 96 40 785 810 52 540 1000 712 134 421 428 175 909 96 944 462 196 950 989 414 108 527 109 603 637 483 991 25 504 7 147 315 420 100 276 479 922 561 671 890 747 392 2 965 683 183 987 490 930 449 533 31 908 401 741 682 539 79 485 983 607 237 154 55 753 587 412 647 365 808 140 23 497 24 590 258 242 722 982 734 833 650 5 286 386 509 544 51 14 954 153 68 367 565 300 621 49 805 776 789 850 703 83 102 921 121 655 233 470 407 932 701 324 139 821 638 69 149 962 60 374 622 240 541 354 389 177 613 220 387 863 99 534 137 101 170 971 867 371 834 86 413 248 253 378 795 939 608 209 973 38 27 38 566 258 912 927 18 469 497 83 426 247 263 460 65 294 934 704 747 729 752 84 775 819 617 699 585 597 996 169 606 900 889 580 797 990 213 104 66 146 230 862 529 807 90 570 997 335 346 487 802 976 348 614 543 968 428 817 380 514 248 724 116 57 457 185 893 169 868 636 353 139 558 21 53 645 444 692 298 828 71 211 198 381 860 184 415 835 884 868 394 585 406 188 990 238 550 439 806 713 453 261 955 122 530 402 769 592 266 198 320 190 533 899 370 447 861 703 156 925 403 724 666 775 13 351 850 334 231 197 466 183 77 18 158 745 281 940 88 221 396 293 791 649 225 575 879 373 319 622 794 704 896 34 811 20 970 337 329 876 589 428 773 311 582 181 905 780 282 124 972 109 939 934 680 622 405 665 952 765 672 691 408 425 877 22 222 166 75 311 385 129 340 820 94 969 728 349 375 332 360 474 643 709 994 396 293 408 481 536 870 999 763 98 314 39 125 721 913 939 926 933 186 201 306 759 508 339 369 652 592 660 343 672 719 59 492 725 195 218 548 582 356 519 692 224 108 256 47 716 111 826 169 760 391 918 491 924 262 220 864 561 824 503 351 373 398 998 826 860 575 7 593 522 785 541 732 680 113 564 574 798 966 465 570 83 700 122 662 291 815 865 713 735 189 399 690 643 854 789 967 935 875 24 422 133 451 144 832 312 886 758 971 481 10 688 938 541 19 329 771 815 179 914 639 194 724 735 511 864 318 15 981 170 962 368 757 264 210 981 737 828 259 977 991 644 243 163 759 608 778 780 22 830 429 494 493 224 296 696 277 943 605 241 372 833 285 858 84 884 892 612 163 945 393 408 150 513 465 11 532 970 693 94 985 761 324 681 599 868 733 111 683 184 323 10 663 393 498 641 445 832 949 186 197 210 721 877 664 527 295 925 342 15 337 481 798 490 165 324 85 476 616 212 714 594 641 649 735 479 836 550 185 85 61 279 347 933 49 817 706 480 280 832 591 52 98 896 695 760 316 876 957 339 310 883 67 384 909 475 93 918 598 276 910 324 287 992 419 446 424 777 900 12 131 499 32 893 112 630 250 284 187 673 790 135 743 958 484 592 288 817 742 188 940 846 268 789 97 661 751 234 569 6 633 603 665 867 28 23 984 533 658 518 627 872 452 300 146 456 472 836 80 832 856 973 916 574 76 745 902 236 399 348 402 955 362 629 669 384 128 118 535 919 475 999 551 207 888 477 376 971 345 620 251 502 0 437 911 55 736 64 461 651 626 450 688 682 327 964 91 904 338 678 611 79 242 96 620 191 624 649 177 137 132 720 21 251 513 977 218 587 470 482 615 152 199 201 748 815 814 232 878 961 371 701 697 288 223 481 35 68 549 531 941 717 227 770 556 548 339 117 573 13 41 473 685 603 723 811 438 906 431 66 702 594 670 974 3 428 762 226 246 782 142 399 180 75 929 265 579 89 331 198 988 839 977 725 858 842 799 127 299 295 505 257 749 857 105 118 473 261 446 612 109 755 82 275 265 139 326 54 766 599 881 937 249 668 162 605 17 939 134 864 488 537 516 902 944 326 63 762 937 902 264 768 567 802 8 627 619 848 302 914 855 805 761 369 341 406 739 428 987 509 544 91 837 345 430 666 173 141 661 38 833 698 946 237 783 129 441 338 846 478 103 332 563 858 676 580 78 104 190 753 758 302 835 813 560 939 782 694 46 959 499 207 16 706 646 661 255 462 487 535 819 655 123 655 986 140 133 69 463 404 215 812 828 837 980 505 595 433 538 569 33 289 651 993 843 402 674 656 804 696 409 997 768 692 915 89 555 778 425 435 765 477 420 622 496 360 72 573 410 173 866 269 710 178 554 576 899 620 859 550 652 742 448 216 935 498 37 404 699 297 777 312 2 117 953 577 1 126 600 357 502 938 412 401 597 849 979 690 831 539 354 889 634 550 885 206 578 409 157 160 895 386 450 825 135 686 716 275 495 221 178 302 443 570 332 375 584 171 184 418 335 657 711 367 869 886 807 99 515 805 423 478 816 514 476 539 862 196 207 774 514 396 236 428 167 712 143 431 290 416 361 621 517 567 363 923 154 349 30 347 294 704 887 70 581 303 334 475 478 73 311 683 924 137 677 515 206 151 252 129 305 109 738 112 936 18 891 532 321 746 54 162 989 980 995 8 922 577 181 348 528 967 119 625 607 140 192 176 434 280 963 349 705 250 284 199 942 692 43 435 842 659 344 942 279 21 494 261 817 397 800 828 126 385 256 145 572 121 432 808 656 351 477 742 435 365 525 159 191 614 649 705 696 743 247 843 159 212 257 686 456 10 117 103 381 208 404 524 992 24 377 918 951 613 871 257 367 781 147 60 4 996 684 621 823 459 974 149 576 781 568 995 746 311 390 177 776 473 553 162 839 16 726 689 918 718 901 146 531 935 130 83 70 744 948 617 482 319 57 632 110 217 689 29 745 43 122 327 803 285 397 236 486 262 201 139 379 788 220 255 272 819 830 135 83 980 455 189 459 585 510 218 825 19 120 84 741 858 124 773 39 22 300 50 74 905 545 306 781 513 20 81 594 838 829 886 239 524 458 697 852 128 358 791 848 294 101 632 168 126 411 289 770 104 920 500 960 449 813 257 447 160 788 425 36 129 244 77 9 784 442 126 838 530 580 563 164 363 818 586 681 410 118 45 29 540 518 236 232 498 645 62 382 795 841 896 787 375 196 423 202 725 172 829 982 653 919 162 219 615 95 579 847 759 780 120 221 422 740 66 81 661 194 662 729 886 313 613 872 354 636 433 731 108 160 94 853 520 897 778 62 746 291 571 657 675 876 317 303 736 764 894 92 791 707 875 56 305 686 754 654 414 796 440 612 281 350 201 978 562 155 47 107 584 276 82 136 163 273 73 471 739 69 320 521 726 687 660 322 608 917 406 52 947 537 896 845 284 583 703 904 425 792 45 474 100 114 906 26 952 512 816 504 620 821 82 849 650 906 628 38 182 715 499 964 887 975 525 610 682 921 640 698 739 468 697 894 910 355 106 673 550 844 311 760 963 907 219 427 401 908 585 923 85 956 505 503 160 571 5 359 284 524 198 546 712 261 430 542 83 519 467 588 237 559 595 439 181 127 157 42 384 217 29 145 887 480 336 301 261 148 564 254 989 931 687 961 213 675 643 930 861 562 558 577 540 772 135 998 298 11 815 784 312 161 279 520 678 115 648 269 332 307 149 648 176 523 190 373 345 138 91 267 261 336 603 709 808 933 737 234 190 774 226 999 342 873 779 969 846 203 459 943 868 464 326 325 311 754 506 522 706 58 59 659 344 205 186 755 584 289 796 655 732 820 911 880 33 679 924 14 497 383 281 779 540 536 443 386 980 317 741 671 496 793 23 151 846 283 141 460 539 756 310 364 173 274 111 640 975 312 24 241 10 883 507 809 322 275 153 440 370 388 533 586 328 539 60 708 3 229 691 59 479 48 155 958 341 730 25 717 343 507 706 224 938 209 424 767 356 278 612 632 99 330 493 384 785 667 486 45 593 240 413 395 523 416 943 304 325 417 574 753 991 976 889 526 476 106 713 874 673 604 897 500 139 635 612 328 698 193 873 501 82 129 524 104 292 12 56 260 120 140 991 64 974 204 479 270 388 171 631 601 799 857 508 235 83 436 155 914 168 534 907 959 914 86 711 5 547 352 568 631 777 927 892 863 434
765 770 889 386 581 19 278 13 248 9 836 486 716 570 688 340 235 712 545 587 619 921 383 29 564 950 234 707 955 6 325 122 940 446 583 931 590 52 418 106 833 926 730 438 109 738 610 338 588 52 222 902 463 224 505 504 540 676 480 519 654 45 262 332 305 575 438 536 744 404 627 227 138 358 229 14 521 580 389 794 199 156 921 927 393 30 328 835 18 113 624 384 20 426 378 863 242 114 725 804 152 794 128 504 12 358 372 777 111 384 335 546 227 852 903 160 568 755 208 86 133 80 391 65 986 597 432 737 930 972 104 137 484 112 399 127 21 611 622 33 310 310 103 120 110 889 306 684 861 384 707 637 331 534 212 92 308 590 196 690 206 297 405 258 457 517 302 583 81 97 275 480 125 703 816 292 872 431 289 789 258 405 839 408 882 15 428 972 219 959 86 574 237 990 158 233 922 403 701 685 830 165 274 546 337 156 23 715 539 355 900 149 299 298 116 437 319 41 692 148 318 407 760 413 682 246 145 769 529 746 690 777 808 515 984 223 862 4 7 252 604 217 855 400 712 200 77 443 778 286 353 381 0 528 156 638 188 159 114 37 769 250 455 760 89 991 512 244 468 321 72 205 293 358 946 223 948 784 175 696 806 29 613 834 182 481 661 782 326 245 408 174 421 108 675 506 47 807 686 82 974 387 376 846 975 62 522 765 703 338 33 858 492 625 789 950 743 260 34 701 580 12 638 920 49 208 666 165 748 326 616 469 727 275 333 916 570 526 925 373 205 687 464 729 507 150 94 707 534 312 179 760 113 2 582 572 90 239 976 672 327 562 615 557 699 16 735 566 992 98 763 849 207 614 251 779 127 978 573 276 117 119 447 359 198 50 61 790 916 826 412 280 695 278 283 351 511 812 965 635 429 887 652 611 203 809 419 941 634 417 290 603 530 376 653 519 355 777 935 32 37 968 298 796 932 31 698 4 752 262 269 185 365 785 436 639 646 929 287 544 697 424 617 827 56 372 860 448 426 723 144 420 659 690 999 764 578 217 813 503 997 977 313 358 680 197 966 998 135 492 121 672 334 210 73 822 931 516 740 911 805 365 147 541 84 162 584 589 214 634 273 155 641 491 579 73 256 975 472 140 361 517 870 797 681 245 92 302 29 1 149 444 673 708 460 454 843 958 552 838 810 854 501 961 618 349 369 353 572 28 244 922 471 828 211 470 894 108 761 367 883 50 164 189 524 596 758 576 561 209 171 149 119 225 66 341 779 785 25 164 346 944 46 979 16 16 397 224 252 693 409 979 467 248 180 488 771 954 312 958 236 113 599 993 977 735 858 249 753 654 107 889 442 312 508 849 909 156 36 202 876 220 834 900 338 699 676 443 380 329 41 212 459 105 514 537 920 709 842 752 30 892 295 797 458 88 944 64 167 902 538 442 80 621 238 69 50 102 392 982 879 143 174 178 87 672 4 515 204 728 265 291 892 214 886 112 658 405 660 745 10 367 983 664 423 925 737 560 339 894 477 167 888 304 685 93 893 935 17 341 213 717 35 390 732 354 574 376 394 811 403 968 723 705 456 890 702 681 644 415 880 454 315 228 939 753 497 366 853 710 722 613 852 878 170 571 798 434 904 836 42 31 193 70 831 788 612 494 546 396 603 446 474 134 936 772 82 861 575 168 547 845 99 660 956 98 746 181 161 845 6 970 555 205 713 710 431 663 794 634 368 860 951 855 71 246 981 925 249 170 488 165 926 335 155 542 230 405 674 477 592 237 953 48 132 322 307 499 70 156 600 982 589 196 38 915 528 774 466 526 896 156 95 944 867 234 559 387 609 771 40 959 985 354 962 549 963 274 336 343 777 843 396 63 972 826 987 671 52 288 108 413 14 704 979 427 255 927 257 24 210 672 65 669 9 13 784 808 657 34 611 60 598 429 502 381 602 178 143 236 689 291 243 857 587 769 749 793 625 495 168 789 637 970 824 17 628 277 76 935 286 415 864 622 791 946 691 493 247 609 43 196 667 369 349 432 263 653 351 229 348 195 643 440 562 540 729 334 734 36 371 224 923 988 605 102 801 962 461 166 123 162 607 467 961 497 297 369 762 753 154 776 885 674 788 263 802 507 136 295 823 698 525 378 444 326 726 15 231 286 118 71 329 842 739 730 964 93 401 859 991 919 130 374 462 125 601 145 973 36 549 878 224 47 639 516 496 610 374 676 142 287 636 790 150 391 947 589 631 236 112 171 98 310 122 585 650 398 863 981 792 75 621 197 120 773 478 204 44 532 314 279 341 157 786 306 239 299 245 381 131 647 342 128 187 785 284 283 670 756 738 305 557 933 714 383 303 378 520 569 387 889 537 107 358 865 390 449 548 645 434 206 300 495 151 26 677 973 185 287 536 119 157 947 515 381 446 335 908 577 384 624 388 333 783 593 804 611 890 353 364 520 683 745 453 548 439 525 491 126 933 943 292 649 774 281 218 474 57 623 731 273 97 402 811 133 201 861 88 763 85 282 443 17 857 610 841 943 663 465 996 114 246 78 482 754 957 4 279 686 715 81 202 131 757 779 929 718 594 618 48 434 595 465 200 652 632 450 343 832 209 213 684 148 669 22 795 434 906 768 178 8 356 136 829 535 220 594 357 139 620 961 543 625 535 238 400 287 385 901 754 768 982 910 160 953 668 722 736 754 898 956 629 282 532 102 711 943 844 951 360 353 45 885 577 384 640 198 499 932 553 76 317 111 101 372 324 542 304 749 254 698 960 712 494 770 386 447 790 721 917 927 848 517 877 913 347 31 294 721 656 186 367 338 891 758 487 269 937 87 503 280 55 451 781 993 809 204 451 596 217 896 551 434 223 596 518 334 897 72 74 428 5 851 271 515 840 317 381 542 416 232 435 527 413 349 755 926 191 685 859 56 69 771 554 268 851 81 59 257 3 962 814 254 756 334 475 935 332 685 140 784 665 382 971 596 772 369 233 165 425 297 153 725 614 84 64 846 96 465 410 778 261 54 481 350 733 6 655 186 232 477 914 16 395 134 887 577 479 928 427 197 706 908 826 383 567 313 79 438 63 329 259 285 350 781 186 282 696 176 452 575 934 408 822 772 465 691 414 129 241 513 523 469 181 916 952 183 253 445 377 105 124 749 105 397 352 927 2 9 596 409 911 47 370 181 266 972 642 907 228 942 60 678 700 602 837 628 402 912 197 983 137 503 323 107 330 354 865 973 519 280 718 700 647 597 807 156 633 142 58 59 871 67 838 918 608 332 796 873 941 420 849 464 687 806 649 373 704 33 591 214 476 216 407 719 672 860 989 903 527 296 679 317 773 466 495 443 31 337 959 480 194 806 270 896 510 869 8 9 881 740 662 268 163 950 895 933 800 742 91 821 26 209 585 376 78 150 406 644 776 167 146 725 541 705 606 40 766 57 226 484 430 4 13 375 664 168 943 164 195 262 866 488 693 855 445 231 362 786 874 99 184 213 32 349 949 263 169 249 470 443 240 497 309 734 571 120 945 534 183 688 424 151 817 967 517 705 166 663 724 647 558 920 820 570 450 708 918 330 162 643 901 559 884 565 440 226 913 551 775 173 509 677 379 978 373 139 728 869 177 45 54 585 919 923 623 843 873 247 489 742 750 366 694 836 563 517 216 860 225 692 215 756 747 784 542 242 818 21 322 618 821 149 485 338 803 317 493 472 854 497 301 923 260 339 22 906 856 622 165 982 902 425 102 650 469 494 645 234 967 213 915 558 272 283 869 164 850 86 708 911 288 225 1 990 433 59 192 942 797 947 799 570 751 125 980 237 359 114 875 596 375 68 285 280 39 788 958 946 340 247 506 110 569 841 709 632 345 237 969 128 28 329 483 124 420 881 382 428 710 546 878 795 825 875 448 302 721 973 24 790 320 496 785 892 490 311 968 429 344 827 812 821 221 21 767 541 586 613 282 285 678 185 651 249 422 176 990 935 504 66 173 635 516 434 648 888 938 552 267 581 998 325 296 36 437 852 780 321 15 611 899 71 815 613 719 209 847 903 366 898 398 847 67 899 910 470 281 511 630 478 576 901 500 980 741 627 404 993 995 321 705 594 53 760 115 562 764 861 560 29 768 20 742 937 190 842 827 3 994 353 846 16 565 550 793 607 415 346 354 794 912 160 159 388 954 502 311 156 905 600 759 253 106 380 100 781 970 320 280 578 942 108 950 450 868 563 139 648 321 726 141 74 550 577 134 208 93 257 441 672 635 780 835 151 566 697 473 927 126 690 189 189 544 830 782 832 68 407 264 342 172 614 51 54 268 285 845 879 277 494 907 19 27 731 526 235 927 74 671 539 276 216 828 851 770 870 626 22 75 899 819 651 417 432 720 68 988 881 19 569 83 125 556 680 316 793 148 561 176 868 993 31 486 871 717 76 597 699 978 250 498 635 787 343 291 572 129 822 11 165 449 424 531 27 745 405 593 280 250 787 533 79 832 165 411 592 454 682 62 90 924 575 363 281 513 683 928 295
948 122 732 262 230 563 133 151 448 966 687 18 465 192 196 248 964 348 100 870 914 957 347 387 634 338 786 264 775 150 880 536 833 765 433 892 618 3 156 696 469 727 631 953 126 154 810 223 71 792 799 515 540 157 254 636 869 264 145 897 414 394 143 6 488 634 984 827 89 441 178 621 611 613 477 473 811 144 664 642 310 524 586 762 670 306 987 771 663 717 91 16 909 487 575 143 343 823 32 780 363 277 537 346 245 836 482 932 323 292 727 102 521 926 212 958 279 79 546 983 589 534 316 223 607 805 697 145 897 159 514 212 539 703 224 856 674 209 993 556 231 717 956 564 503 338 376 488 752 34 441 175 311 359 764 736 64 486 655 452 175 384 22 484 285 705 218 805 552 369 668 875 565 148 862 641 169 916 41 356 251 60 712 392 933 772 170 918 991 24 554 317 856 533 1 862 303 322 59 375 157 767 574 733 974 323 76 891 806 793 392 403 716 806 446 426 512 147 263 388 373 542 152 619 28 819 688 13 163 443 693 84 177 65 460 364 69 736 2 978 0 838 398 729 647 376 633 715 564 287 187 508 592 823 274 652 544 112 639 204 298 61 46 228 859 195 387 897 49 301 830 452 308 79 122 879 975 596 150 977 760 725 781 808 329 588 527 48 829 54 894 629 519 728 861 148 536 721 553 17 221 370 312 399 51 969 365 522 159 768 284 699 920 962 451 596 261 934 494 876 11 588 334 587 989 380 529 252 545 776 561 940 985 264 641 570 666 783 931 201 450 247 295 912 86 530 380 848 183 756 192 999 751 436 924 472 406 571 72 681 898 244 506 935 653 703 292 67 87 271 328 410 995 415 335 149 777 698 912 457 483 608 677 863 940 613 379 702 872 380 725 562 877 74 293 226 779 752 228 385 286 37 438 621 342 963 280 130 319 630 516 216 283 642 807 140 190 457 204 632 502 648 384 422 10 919 367 410 36 35 556 450 979 525 66 829 928 914 213 357 929 882 211 576 199 378 479 579 888 71 467 361 276 792 866 603 386 86 573 399 614 768 726 69 584 157 678 821 640 116 114 180 217 692 455 708 403 721 646 444 756 849 56 452 595 259 473 376 903 549 140 126 339 953 890 480 80 120 518 952 520 315 713 798 94 831 791 446 207 600 480 156 253 270 955 521 699 660 287 331 667 464 590 31 884 926 326 578 123 971 223 728 660 791 922 633 598 1 486 248 637 422 235 785 172 160 808 957 648 721 941 659 141 163 75 927 117 958 291 121 617 130 144 958 407 224 92 157 591 77 943 661 942 437 681 348 45 134 852 602 587 604 198 878 57 43 982 606 551 412 642 652 98 827 491 127 891 127 229 335 179 120 734 447 424 829 742 777 21 186 74 937 58 125 309 978 8 525 88 608 493 767 249 26 425 64 517 404 959 900 393 501 490 511 138 154 700 871 844 24 188 907 741 702 487 533 383 71 55 332 555 696 801 623 534 352 153 160 290 288 927 104 25 655 585 790 669 735 702 914 718 655 277 587 761 100 578 403 332 866 778 518 356 95 580 245 37 877 360 247 673 901 345 884 449 843 60 193 661 737 162 424 109 197 721 561 476 171 525 50 139 603 417 766 237 768 577 27 682 25 601 576 720 38 395 239 860 528 515 822 452 762 831 937 461 919 39 360 834 864 443 128 186 671 9 802 236 582 932 735 23 544 873 921 330 990 215 867 498 259 581 848 105 598 176 989 946 973 621 364 436 125 44 87 368 701 352 574 282 300 962 579 531 331 800 246 440 246 954 311 90 524 887 933 619 270 966 133 996 806 827 195 371 244 728 191 260 524 77 566 225 715 798 591 459 566 315 180 13 450 603 677 354 929 784 728 158 924 327 74 422 406 733 560 588 799 730 696 457 930 900 943 986 998 216 668 976 642 636 767 916 3 766 652 703 8 990 574 765 285 227 107 857 566 103 641 458 705 763 812 524 550 960 566 958 728 691 171 978 323 124 723 119 693 676 30 70 440 304 628 772 201 148 962 709 315 968 153 714 669 113 362 868 534 340 318 767 443 232 483 321 386 548 333 864 210 604 115 95 463 980 702 836 20 599 271 863 989 445 558 858 717 865 963 67 752 418 613 210 738 842 445 81 836 715 145 464 524 923 931 593 421 453 105 52 800 753 130 665 305 375 748 125 700 809 584 513 276 18 887 992 248 602 329 547 991 883 133 815 974 793 6 30 711 837 544 361 215 904 397 949 965 6 966 622 148 262 753 320 311 444 984 823 421 336 185 698 371 605 948 364 106 541 134 243 435 120 954 567 596 61 982 692 346 915 547 278 7 136 759 812 473 776 845 129 167 391 197 854 902 981 947 787 355 719 355 400 297 266 897 351 178 34 992 142 652 189 134 522 65 848 241 390 631 930 50 429 414 689 893 843 558 967 422 780 4 151 726 906 983 338 835 762 67 180 546 420 19 132 819 314 59 358 145 472 97 337 908 300 29 416 265 708 249 994 315 819 462 275 142 757 780 770 181 431 809 369 13 913 141 983 336 29 856 571 383 839 964 944 720 969 399 649 459 504 247 841 373 748 837 671 404 568 45 769 218 850 631 174 434 814 969 867 352 299 827 439 892 318 847 250 953 679 838 471 899 570 950 685 969 359 58 606 745 971 418 411 23 583 136 346 344 226 261 240 817 54 269 615 704 652 137 200 381 234 44 879 296 366 532 950 604 651 657 746 70 925 673 344 296 202 549 4 57 662 143 723 543 173 587 835 923 242 760 965 496 374 525 409 997 896 568 208 834 116 580 97 178 910 224 137 899 818 778 48 797 5 718 252 350 107 733 397 503 193 395 739 430 495 555 492 256 333 512 796 887 825 533 523 935 437 310 905 516 643 937 635 573 847 937 108 714 238 912 248 291 656 376 771 4 871 120 597 827 389 27 499 824 596 383 889 532 773 665 468 950 273 573 782 696 26 526 15 177 110 172 222 328 624 397 803 822 135 255 197 239 93 568 185 161 40 556 16 931 111 977 194 544 594 631 341 560 645 547 629 423 817 125 628 558 331 442 695 809 813 434 63 163 657 260 921 736 613 975 269 748 205 722 405 852 659 123 886 684 99 967 404 375 289 397 507 335 427 444 658 42 27 139 271 664 694 86 654 808 902 115 710 831 134 717 579 792 826 115 257 6 171 817 454 936 413 134 759 426 918 587 972 924 557 518 24 599 945 405 845 174 53 777 638 709 738 711 130 976 939 162 559 710 50 311 209 189 851 52 630 729 997 44 881 445 704 869 711 449 717 879 307 335 684 533 612 534 106 783 281 617 722 241 115 101 191 576 563 163 785 376 543 443 508 471 496 89 901 362 758 885 121 724 566 511 147 752 963 603 625 347 820 143 167 596 846 122 608 937 936 613 526 318 349 921 102 409 706 188 381 967 317 436 632 872 970 474 774 678 96 604 14 859 828 486 533 829 576 847 127 594 362 346 401 7 324 771 219 553 500 963 353 224 497 726 626 691 824 997 478 737 892 962 442 876 627 308 423 662 794 460 131 929 743 293 582 870 735 123 882 998 435 307 505 111 160 277 749 180 535 61 696 771 388 621 244 780 350 292 999 707 768 433 394 741 560 451 510 334 686 824 164 46 609 327 805 677 20 553 306 288 690 150 168 471 795 318 355 603 272 660 294 652 705 8 396 252 195 440 484 472 101 828 155 287 616 253 600 791 878 50 434 591 509 436 47 847 325 246 755 407 623 687 750 462 680 367 181 812 934 536 973 257 62 469 870 185 790 168 410 597 265 513 792 62 926 396 462 438 184 188 907 39 683 890 348 210 532 929 402 924 357 713 17 193 802 846 788 346 744 710 953 900 73 685 370 605 146 387 838 735 3 930 911 416 707 450 885 508 899 829 895 739 301 599 246 540 747 287 378 872 43 795 412 789 68 17 421 666 947 533 610 355 239 375 313 26 456 523 485 500 206 572 855 303 952 238 35 365 542 591 951 113 182 387 408 746 874 435 426 522 38 982 419 502 83 157 917 114 305 121 562 39 783 326 33 406 832 514 501 500 736 865 267 796 270 835 938 615 382 990 322 590 399 203 937 169 998 492 853 112 538 770 233 942 65 653 128 192 572 873 550 686 255 435 797 601 961 272 729 285 672 840 745 387 804 633 259 528 466 220 849 66 724 1 258 772 385 568 432 266 816 151 977 285 489 31 957 236 447 837 731 631 569 492 470 80 256 780 166 709 463 501 415 935 474 796 893 172 268 607 754 467 297 328 302 442 241 140 876 261 737 624 19 897 31 800 511 626 549 288 840 66 247 929 644 796 84 78 296 759 161 453 558 969 288 769 118 290 620 589 201 218 428 940 822 99 675 398 875 650 821 322 430 82 789 56 264 593 12 508 203 105 165 640 42 884 650 6 154 29 377 728 78 402 475 839 104 561 85 447 481 901 919 631 701 111 214 219 82 59 112 139 220 92 149 169 935 209 79 756 530 743 908 175 988 171 372 37 7 254 740 978 528 434
141 347 234 244 97 113 305 210 145 55 738 99 772 362 922 935 556 919 539 594 355 58 19 420 471 771 905 395 981 232 75 55 949 930 697 244 737 211 396 564 419 165 77 39 654 650 877 109 552 187 956 17 675 26 506 187 331 820 463 235 436 946 266 483 802 449 370 504 898 618 933 912 609 552 23 804 970 890 653 760 761 334 26 581 505 15 909 950 480 549 694 122 576 112 814 812 299 653 989 428 426 295 807 835 818 439 698 252 255 2 243 345 739 188 858 51 826 921 514 117 158 76 529 536 7 587 633 25 755 258 395 842 964 129 850 37 349 220 838 658 567 644 837 996 732 265 758 499 206 242 683 725 530 51 810 961 342 707 759 40 498 213 639 539 18 666 9 283 434 166 391 223 657 543 490 537 93 650 5 377 85 577 595 638 44 889 392 215 651 648 129 665 985 241 332 572 46 329 828 645 820 583 892 935 196 843 274 270 74 859 134 71 420 71 760 589 640 569 194 509 990 388 716 944 323 828 887 798 83 816 448 441 341 877 365 108 882 450 294 297 220 105 245 216 154 972 978 145 996 720 773 62 2 895 775 125 248 82 636 884 961 54 875 685 799 652 957 624 168 301 427 746 140 336 984 190 842 930 607 385 535 123 451 867 118 753 312 990 346 687 290 577 549 197 171 625 546 217 503 799 173 618 374 550 544 773 631 507 139 128 328 619 56 981 166 743 447 138 437 955 180 264 531 606 110 293 418 153 571 7 153 569 58 20 409 668 925 68 511 83 952 776 966 950 411 571 400 37 867 780 398 8 195 2 812 870 729 238 143 758 200 109 594 603 47 994 115 170 329 594 983 663 235 169 385 208 667 971 608 143 397 38 310 517 421 577 764 197 52 209 99 437 527 214 999 838 622 741 84 544 805 203 49 986 921 948 987 216 221 888 21 240 48 506 575 905 92 178 547 35 16 606 551 461 557 246 87 285 781 245 277 995 784 84 778 327 540 17 253 355 107 942 494 42 783 215 311 833 133 936 81 325 894 198 537 20 971 538 954 899 860 995 803 626 582 841 149 976 431 570 76 178 137 4 460 720 296 255 649 541 476 521 824 540 465 106 821 225 945 367 489 770 237 792 417 924 757 343 992 375 289 846 263 778 726 708 111 276 658 889 665 778 681 553 265 667 36 337 626 299 554 841 125 132 472 588 376 847 216 290 96 824 948 502 629 329 630 339 17 817 912 622 270 240 259 12 561 444 78 172 568 280 445 917 164 628 466 583 276 985 714 831 935 684 624 211 900 38 866 262 686 945 33 127 119 525 613 296 155 346 782 789 41 998 671 103 345 797 416 162 182 585 446 42 66 847 190 5 593 192 638 90 246 719 580 20 915 215 42 672 811 727 304 962 590 300 387 268 486 512 815 53 730 422 112 424 994 618 302 532 469 974 769 122 753 749 188 678 578 60 693 689 247 838 223 958 202 992 433 375 747 577 931 82 389 894 690 773 504 72 406 546 906 437 808 604 928 533 947 325 645 92 208 927 241 698 442 487 165 161 715 894 762 850 878 536 673 872 412 278 754 339 146 798 625 68 156 676 380 75 394 706 946 765 280 936 393 572 692 376 333 86 672 302 634 694 351 640 459 721 104 895 776 567 128 321 284 682 791 926 161 745 780 325 450 893 493 639 768 64 381 768 521 540 288 66 452 894 481 738 605 857 136 637 124 845 545 836 121 733 542 839 175 161 873 703 834 658 422 513 159 232 25 504 585 899 454 7 368 886 90 151 840 662 526 412 924 681 581 215 825 827 483 556 886 694 362 792 95 757 439 770 736 270 449 680 566 609 923 666 786 32 558 80 854 247 295 209 644 228 319 50 500 20 27 24 35 353 789 769 927 649 360 24 795 572 178 968 656 356 944 847 586 263 955 101 382 234 271 456 943 681 750 527 348 245 369 953 771 327 836 241 37 471 479 718 203 903 770 635 916 356 53 403 258 692 787 46 579 509 688 710 888 307 11 373 425 54 538 523 953 505 192 363 565 621 855 457 186 943 322 551 831 525 6 937 225 779 962 748 256 23 870 831 20 420 959 901 321 84 298 386 212 33 130 966 314 570 510 581 862 311 899 845 847 520 960 984 428 382 244 799 616 391 151 584 701 622 816 327 937 303 570 442 169 411 930 722 740 467 794 872 611 90 0 422 283 338 817 434 485 767 384 561 907 843 127 702 82 805 252 445 268 620 260 282 843 449 727 753 735 55 361 149 98 587 861 827 677 562 89 141 30 801 788 705 300 289 339 228 443 74 917 718 508 50 997 468 407 324 109 746 993 493 184 601 113 843 597 371 207 270 704 350 88 263 497 983 650 928 832 415 372 368 402 220 903 592 378 333 969 881 495 582 453 347 102 473 34 982 488 319 240 373 958 160 73 443 142 278 383 95 670 516 659 866 741 726 709 708 733 523 744 920 64 902 457 832 399 544 573 541 326 41 610 182 157 768 215 623 144 972 40 492 932 287 833 162 699 621 464 885 213 585 15 582 856 715 839 971 209 156 24 116 846 320 777 838 512 66 819 374 712 522 893 438 275 301 721 931 94 569 67 905 522 387 765 155 583 252 696 745 54 257 170 413 664 396 829 413 167 892 308 531 218 50 318 98 183 818 642 158 889 316 550 430 50 143 410 172 120 994 689 810 261 532 251 674 822 175 976 377 520 273 325 47 559 515 38 289 379 507 785 64 22 397 918 540 919 497 682 537 131 246 792 347 627 728 3 110 238 201 496 872 731 551 390 815 517 302 101 671 707 813 214 105 849 894 224 865 863 6 525 855 309 304 340 236 286 956 371 652 695 274 914 690 162 713 254 51 668 612 982 131 334 379 663 709 429 518 249 266 4 529 967 566 179 185 114 642 752 594 122 5 895 539 941 659 632 125 926 950 995 180 106 213 461 690 603 998 386 597 713 703 181 967 660 250 198 777 652 381 876 583 700 981 541 964 637 596 262 54 201 532 354 904 553 330 902 255 205 991 147 430 347 343 883 870 292 294 589 801 910 90 621 337 455 773 267 830 687 106 743 689 977 446 913 248 126 698 980 998 950 65 602 480 336 271 513 113 477 963 281 617 108 873 424 619 711 761 936 713 600 555 473 890 306 511 518 60 233 465 879 981 353 521 852 35 965 270 676 580 435 180 324 609 592 607 951 634 528 554 430 590 536 56 708 175 904 545 358 981 587 240 475 358 874 847 507 512 8 259 703 997 560 709 257 379 973 252 337 155 482 924 641 150 793 101 123 316 222 272 655 652 804 869 219 303 719 199 751 992 830 852 163 424 441 830 187 631 28 270 150 442 797 401 438 800 509 81 492 100 423 869 413 376 588 221 745 772 717 660 344 371 618 168 440 746 523 699 734 292 857 667 366 907 574 339 229 582 279 596 367 278 57 291 91 627 577 128 291 34 615 214 885 721 72 757 335 670 623 78 872 525 619 801 301 763 282 77 377 959 232 11 841 364 356 276 69 685 702 156 272 318 779 450 940 164 666 193 105 786 242 306 135 904 31 896 678 471 160 514 533 565 897 93 68 852 809 835 293 46 231 200 116 779 357 274 806 35 823 844 79 681 848 906 375 448 620 542 555 106 320 779 851 287 680 560 596 802 643 411 226 480 177 217 800 382 317 519 193 183 748 643 462 89 55 503 138 827 502 305 543 659 456 684 297 543 313 739 986 123 706 510 404 298 614 911 901 901 103 318 432 521 929 526 315 390 174 700 599 435 796 424 564 196 871 94 710 541 884 277 80 35 444 414 934 196 458 985 468 154 405 151 330 320 724 746 591 756 890 636 598 585 285 9 14 299 484 797 646 777 51 819 1 454 516 526 617 352 487 355 148 523 519 238 152 911 401 78 718 672 359 49 228 692 414 723 548 851 236 474 172 692 287 125 86 842 307 441 185 487 749 718 972 253 264 461 13 788 364 97 65 343 211 462 869 725 499 900 478 43 227 289 722 862 661 641 204 74 491 457 230 799 532 263 191 67 679 838 968 441 303 266 217 676 29 477 763 405 942 59 524 69 562 4 250 392 756 901 865 652 790 520 60 923 868 398 938 906 338 45 963 742 881 630 12 405 117 273 827 684 880 607 908 359 998 589 939 370 684 816 269 627 612 417 273 490 767 48 604 647 403 747 239 956 691 100 720 685 45 412 199 635 974 637 501 844 725 31 606 61 100 769 801 852 662 159 363 340 32 692 896 919 853 492 669 747 648 442 352 322 674 985 975 450 835 420 569 939 685 397 572 786 415 741 408 700 774 492 891 332 210 864 70 701 859 625 635 243 766 800 515 656 723 858 71 506 132 859 705 622 628 448 278 72 844 388 176 511 742 642 350 1000 813 284 534 351 189 213 63 717 563 396 988 283 327 266 316 555 373 977 61 699 470 708 798 376 584 708 920 786 979 124 911 570 601 413 728 136 197 675 746 226 39 467 864 160 343 483 845 342 647 411 10 653 388 18 43 596 991 923 62 920 474 484 467 681 59 538
867 765 264 917 939 242 32 214 272 604 535 976 221 938 697 272 98 547 146 318 773 139 559 864 326 680 18 510 641 856 511 465 404 875 493 341 669 334 317 785 323 650 799 763 451 938 346 360 885 519 128 634 39 85 339 770 444 956 930 355 504 893 318 170 679 303 436 510 791 621 702 996 328 320 473 350 46 309 854 359 517 927 792 408 202 140 126 974 52 146 725 606 459 345 817 186 790 228 2 68 236 313 874 438 862 258 89 357 961 243 520 446 766 615 923 339 432 600 22 276 552 207 368 729 536 958 336 848 65 728 674 703 575 451 297 596 685 652 127 386 709 374 729 913 385 595 397 157 153 585 556 802 454 22 147 24 983 51 860 883 793 646 962 947 918 338 614 21 428 547 191 431 521 765 672 785 103 208 312 393 364 47 897 590 587 916 495 900 135 792 296 617 15 76 30 218 53 574 527 920 327 683 558 78 984 754 756 131 715 819 108 961 95 277 843 519 156 693 887 768 97 216 928 736 104 957 645 318 149 850 82 555 244 929 62 443 538 980 382 181 482 704 426 512 373 49 216 332 775 343 358 366 422 633 254 376 466 558 268 523 237 61 505 60 582 82 920 512 583 932 970 959 898 643 49 849 741 452 760 922 290 318 184 689 662 133 947 718 875 693 280 258 500 759 274 491 755 33 973 54 714 747 488 503 630 66 40 630 322 767 308 505 574 997 231 988 607 451 550 113 532 196 239 358 456 473 927 926 396 628 516 450 910 186 166 195 267 616 954 216 423 658 333 319 625 650 667 137 381 853 383 895 67 242 951 186 43 852 92 618 365 255 68 149 988 744 320 537 547 674 124 756 554 775 376 234 400 282 361 762 537 307 73 616 993 409 907 592 813 999 266 808 978 374 735 73 341 790 861 969 212 892 353 227 831 412 438 41 235 432 829 322 822 878 14 817 704 984 441 547 560 429 63 36 315 38 593 506 33 661 311 337 873 227 252 792 499 476 200 90 929 553 351 468 502 53 281 345 117 97 713 821 846 876 578 118 789 75 739 569 629 557 966 399 976 508 917 885 591 845 808 165 798 922 139 290 247 90 496 926 795 362 945 904 306 750 977 749 605 98 758 410 649 238 352 914 255 915 749 493 429 562 449 375 935 758 931 830 868 973 719 952 754 568 782 535 367 483 86 990 738 200 609 982 524 522 101 384 992 365 452 123 850 482 369 558 661 692 673 251 271 670 57 820 356 534 769 925 963 644 982 976 35 137 187 441 888 953 604 608 839 557 626 552 958 381 343 618 652 487 9 956 507 110 959 626 805 658 172 501 204 513 718 337 439 449 944 100 623 683 784 104 882 521 51 744 66 949 659 434 130 683 856 706 302 662 979 182 807 119 864 671 157 450 577 417 492 620 3 963 485 720 197 511 711 309 305 260 498 394 786 930 812 725 796 938 87 550 722 417 696 811 660 696 349 329 471 30 581 368 693 599 828 346 781 428 589 5 406 904 163 932 998 690 437 642 901 748 682 406 771 153 803 250 646 474 569 141 24 254 526 578 173 147 916 185 462 972 298 767 245 454 222 132 515 393 615 551 612 379 606 31 820 579 598 423 359 6 692 991 748 871 380 668 401 43 458 940 595 366 409 6 337 688 884 594 41 5 837 350 573 611 804 625 801 487 291 537 198 824 564 55 475 505 388 52 727 231 408 614 981 393 230 911 477 985 717 487 701 588 732 230 956 733 616 149 603 715 622 722 508 587 189 767 610 505 258 327 292 27 134 509 706 628 151 278 4 867 355 356 636 245 489 467 600 20 827 900 762 390 757 153 121 95 168 54 534 183 501 513 88 474 75 915 115 524 138 393 414 769 716 136 621 943 688 737 548 26 634 670 140 37 851 208 833 569 479 422 285 616 770 109 883 829 857 705 687 737 608 107 635 461 472 141 94 559 835 756 663 59 303 571 220 784 844 550 680 675 877 285 379 99 366 34 31 887 38 726 590 280 531 793 878 123 17 362 551 373 648 785 234 527 50 716 84 398 925 518 79 615 440 230 16 103 911 876 865 843 765 835 248 489 938 791 904 483 952 513 371 975 12 861 199 299 190 786 919 427 872 108 543 879 994 17 698 522 671 382 730 19 869 913 300 873 289 147 764 266 96 313 815 587 811 285 21 969 443 484 481 72 132 254 880 222 859 70 841 963 335 885 699 106 541 464 418 272 80 432 694 537 871 692 257 672 971 828 953 714 19 572 120 586 555 127 905 39 23 29 347 672 996 214 277 563 707 153 700 955 503 683 273 410 785 938 926 436 989 15 579 946 48 946 624 361 847 541 588 708 70 399 565 679 431 606 940 271 93 940 350 834 596 665 338 25 506 867 858 767 946 986 276 475 806 983 546 321 304 931 642 664 205 997 37 936 487 137 195 17 293 922 342 475 194 421 522 536 331 127 316 749 421 955 934 287 59 258 176 251 460 655 480 941 512 447 211 489 816 219 467 420 670 491 399 804 779 693 136 610 321 977 972 879 767 941 357 889 644 573 975 741 430 837 11 957 152 397 549 111 447 873 602 122 309 208 632 363 980 741 251 528 681 894 129 170 468 846 655 188 744 455 476 308 283 560 528 628 227 457 486 986 179 327 802 918 943 121 240 64 601 682 446 285 133 498 391 341 26 865 870 705 114 771 580 984 613 119 519 987 866 922 435 361 903 746 74 50 99 342 162 417 224 759 974 700 832 163 78 111 402 507 893 965 561 23 299 791 275 933 56 589 562 377 879 665 708 551 44 169 686 73 821 828 389 499 174 120 794 234 69 5 420 537 207 312 10 748 214 112 568 790 570 101 394 583 726 665 842 177 855 365 390 553 42 952 544 728 232 619 997 240 269 359 47 687 259 445 818 932 909 73 395 440 788 652 110 315 7 552 141 734 125 353 675 632 876 267 159 947 845 23 375 630 241 98 941 106 81 360 530 846 937 848 77 895 814 879 416 344 6 524 823 834 895 631 112 229 529 932 921 242 787 206 942 795 563 38 752 206 144 994 908 19 967 804 233 751 525 647 513 380 638 20 260 793 210 705 539 306 810 545 474 168 628 812 746 681 332 401 242 887 949 582 177 483 413 932 465 92 639 206 491 553 171 206 398 744 250 715 824 606 780 649 863 954 137 187 294 87 453 522 0 443 969 399 684 719 734 438 620 612 772 775 158 343 261 992 36 363 783 551 58 995 647 946 209 989 123 917 455 959 170 750 965 181 434 974 826 104 415 736 950 523 178 469 736 775 695 546 933 175 100 519 284 336 723 819 557 724 203 302 902 129 553 157 464 419 143 39 424 438 330 865 256 548 310 626 113 97 567 378 914 553 319 230 28 318 181 274 419 406 461 78 243 405 777 45 286 888 677 524 122 609 457 136 417 902 653 120 849 85 664 349 571 773 20 398 185 846 948 510 314 517 566 145 691 156 278 596 182 217 668 808 118 498 102 395 797 276 196 211 25 764 991 307 64 30 55 241 282 912 378 70 119 55 445 434 448 358 899 641 71 970 742 364 683 929 8 297 313 658 427 772 29 991 523 635 301 699 60 531 689 397 403 615 377 807 411 11 470 196 915 770 228 297 640 68 853 856 387 735 5 494 737 511 703 310 490 490 34 975 270 358 968 421 597 377 354 587 763 454 912 174 206 598 745 650 761 762 542 742 175 301 611 300 111 5 768 466 167 135 836 263 412 763 27 689 960 97 728 776 116 773 881 373 208 44 392 448 986 72 955 747 852 849 514 344 262 769 936 267 253 369 201 16 155 639 483 697 186 862 778 744 238 652 618 25 518 202 654 514 576 241 830 154 340 810 990 302 263 62 889 841 54 398 218 565 594 499 145 350 637 952 249 194 848 189 825 475 433 494 370 850 109 896 307 153 834 750 743 236 106 165 651 845 265 453 896 380 442 785 721 512 712 435 107 201 533 619 599 340 360 95 217 822 753 839 223 754 494 211 509 46 164 499 295 224 165 28 657 848 922 773 45 31 410 536 690 578 658 647 393 147 759 771 631 498 83 408 913 196 131 936 213 408 666 184 892 818 809 449 334 623 838 208 229 365 61 28 13 722 405 308 720 18 279 802 225 83 226 22 592 169 731 92 288 327 747 776 987 723 374 532 169 933 740 30 999 682 91 549 325 429 363 622 219 808 160 152 545 501 650 588 148 769 1 829 329 383 540 598 463 949 665 218 478 278 957 88 142 509 627 707 617 71 985 589 891 583 450 526 188 61 345 732 287 989 510 857 469 156 425 507 924 599 386 771 85 775 572 610 964 241 906 259 154 45 586 478 161 143 372 353 705 550 384 232 774 812 733 608 484 972 348 17 362 210 633 828 215 837 750 685 819 476 643 125 585 172 724 394 192 632 800 320 90 463 619 859 894 8 676 71 105 787 76 533 324 815 995 252 886 923 710 757 840 584 678 47 150 896 890 491 497 850 246 993 193 338 656 824 900 801 584 933 344 781 407 784 183 534 776 130 932 543 751 563 72 62 180 479
233 269 1 134 79 992 216 828 172 61 830 792 545 855 908 240 638 79 38 484 601 983 491 916 773 157 944 987 467 173 305 116 861 321 907 810 380 783 452 477 649 725 338 863 443 131 329 776 63 189 238 404 67 940 806 497 160 465 291 846 881 814 420 212 186 390 5 133 562 347 728 877 778 141 527 567 988 334 321 922 292 443 756 395 495 132 620 399 594 559 391 271 851 74 182 526 351 971 317 823 996 106 306 761 856 738 630 883 577 839 198 837 781 711 729 107 796 680 981 613 994 894 209 441 940 330 637 640 129 812 435 379 441 165 493 816 72 968 177 28 428 216 666 784 518 21 22 399 402 385 504 801 567 536 541 583 883 749 550 873 89 644 381 37 84 853 328 1000 930 565 127 974 29 257 847 720 286 265 646 240 617 630 671 537 93 618 126 58 457 108 82 799 69 121 894 998 486 91 871 937 514 412 184 243 181 755 304 470 505 192 59 411 100 226 834 101 15 850 537 197 668 967 607 457 361 495 884 608 340 150 715 327 3 899 388 134 615 725 604 934 412 510 312 712 772 643 690 474 565 651 634 19 700 456 440 621 230 394 658 223 900 640 507 699 843 173 71 224 109 457 820 776 608 376 578 547 831 691 335 840 478 313 279 175 220 735 218 42 307 815 873 973 290 416 409 210 797 863 113 229 367 591 863 466 92 674 147 702 585 794 267 108 314 570 487 690 143 716 921 206 456 211 123 860 197 712 385 395 326 102 727 311 650 823 976 442 622 353 524 116 665 721 643 109 696 258 480 543 241 936 294 456 628 858 70 183 751 359 536 940 705 239 167 488 212 26 875 775 827 177 327 471 946 240 509 586 683 286 920 641 424 474 832 87 396 320 701 648 368 407 422 612 848 252 877 155 785 400 347 497 4 631 488 281 825 495 120 497 790 785 869 898 455 149 107 24 656 147 768 698 681 648 809 706 599 676 454 203 17 483 354 956 669 439 9 198 582 319 296 593 686 872 575 373 928 696 225 755 866 126 61 592 716 658 475 324 695 547 459 370 864 282 375 103 151 333 81 543 288 297 639 176 142 609 880 708 345 547 104 5 835 190 743 883 795 86 978 440 632 804 974 714 552 910 600 882 591 64 583 807 990 677 114 253 653 295 284 594 647 8 258 293 723 655 734 367 693 164 32 237 852 293 808 422 308 199 323 482 141 729 260 705 673 644 707 646 204 39 320 905 955 622 411 403 394 454 343 254 936 581 735 545 137 83 366 793 730 847 270 254 178 520 937 879 235 813 829 65 953 333 474 884 358 846 57 347 872 888 202 577 691 34 753 883 159 25 520 957 889 596 874 981 336 390 817 195 27 882 25 270 704 438 99 309 943 793 569 134 97 321 264 781 726 618 378 570 670 140 482 124 879 97 350 685 6 475 249 841 80 116 41 954 316 798 750 31 757 1000 492 417 56 30 747 907 42 654 191 43 935 953 365 193 242 837 838 996 205 640 199 930 865 242 145 61 678 874 490 748 364 866 762 562 432 130 791 950 736 464 462 238 254 860 564 774 34 337 138 897 111 517 749 954 105 916 152 12 845 959 445 343 699 8 810 729 911 307 140 601 11 46 170 777 903 681 995 271 774 262 255 971 439 819 688 530 245 221 188 478 408 961 12 306 210 771 566 156 546 909 481 277 51 939 651 131 0 118 40 413 407 19 339 400 386 474 557 981 379 27 144 466 789 716 133 40 88 539 318 385 719 29 319 189 263 797 479 33 776 14 836 915 800 674 915 895 399 4 687 837 576 969 112 606 206 524 952 971 967 569 421 454 425 310 157 709 33 271 517 778 554 231 840 924 821 435 927 325 256 638 613 430 603 413 148 513 811 760 248 565 744 989 261 595 30 742 805 126 898 592 132 158 360 780 977 225 130 918 777 650 215 189 718 866 999 648 297 697 397 714 893 410 83 272 476 638 561 409 983 10 560 105 703 58 484 442 373 710 501 429 913 92 162 309 436 650 589 172 214 556 203 247 190 980 878 466 548 973 855 652 558 381 247 210 310 213 896 806 532 181 709 238 826 386 47 875 980 618 207 905 710 850 819 44 964 853 910 739 31 95 497 770 522 81 870 947 526 701 196 308 590 400 555 156 283 2 606 171 268 900 158 774 938 905 612 862 403 327 278 869 592 378 642 969 55 360 470 231 463 497 780 392 901 531 839 486 542 90 989 58 102 635 453 317 906 710 273 937 282 630 587 640 371 661 652 77 644 981 19 532 595 696 75 304 153 647 489 493 451 481 62 636 511 409 118 542 663 338 975 633 824 732 763 723 641 814 8 43 697 890 998 99 979 160 433 399 298 614 374 1 229 70 285 438 787 656 163 434 602 185 26 267 929 586 559 425 325 212 987 974 332 763 568 445 415 751 465 963 50 509 724 900 675 671 661 388 419 460 223 449 761 779 24 843 262 709 44 272 85 181 640 956 78 64 164 243 862 963 398 887 193 572 234 397 966 402 902 683 956 414 605 963 538 350 698 38 739 910 376 539 713 448 299 177 165 470 101 844 387 517 818 952 494 343 516 933 95 718 331 584 844 337 472 809 786 193 250 992 192 615 18 32 529 76 764 370 136 565 722 314 211 25 775 203 539 968 733 772 970 170 540 686 912 840 672 188 982 562 614 255 444 900 324 529 194 158 629 90 972 554 841 28 295 62 627 852 201 89 135 99 779 356 469 434 461 373 337 524 473 768 73 614 965 422 961 791 784 389 611 312 49 438 300 76 731 524 593 88 752 77 684 611 890 787 533 857 993 107 853 546 823 161 833 561 393 441 301 985 740 673 659 750 77 444 923 41 984 752 645 875 134 839 758 179 437 484 682 95 108 203 309 390 390 844 219 374 355 406 822 176 76 182 948 25 850 750 276 413 503 217 400 521 909 368 139 221 846 103 315 249 94 730 231 720 171 734 549 489 531 241 676 301 954 28 2 567 384 527 997 896 792 189 528 112 618 508 798 481 161 739 551 996 52 56 10 193 616 72 333 335 119 627 712 320 39 426 579 827 515 401 916 282 303 443 356 939 236 109 330 672 799 140 842 603 888 97 237 194 885 270 857 419 623 183 636 290 348 445 523 346 609 64 131 820 334 50 450 599 571 254 265 153 597 179 401 763 271 263 899 827 446 561 543 362 37 729 933 91 771 429 859 793 849 660 876 894 28 879 702 785 960 57 794 342 759 773 963 201 942 581 547 732 173 869 714 850 573 393 815 140 187 511 941 619 816 330 897 665 430 34 706 149 725 936 788 895 586 738 252 889 748 325 221 591 418 362 392 774 544 603 322 69 950 539 156 215 860 658 581 789 468 265 431 136 110 326 868 844 13 926 222 376 922 905 54 723 770 638 919 34 405 706 20 214 674 503 500 327 302 41 128 211 224 874 837 998 783 861 66 78 812 898 991 755 466 844 269 569 931 296 741 301 828 303 48 737 986 177 266 408 389 264 499 84 957 805 217 179 530 753 782 742 449 428 553 173 742 98 905 874 289 966 146 921 359 429 246 150 732 183 968 984 804 66 185 463 926 534 760 221 280 746 313 451 925 249 122 739 460 907 125 438 502 599 240 635 694 167 155 772 882 89 755 66 510 857 259 310 496 782 370 375 349 973 417 399 277 721 189 234 985 515 117 646 891 753 87 104 251 824 624 790 584 21 803 307 74 488 721 488 959 986 275 615 513 252 16 602 498 450 867 119 272 435 917 289 969 778 86 429 106 513 633 306 311 585 60 312 992 185 525 839 801 440 150 104 854 456 892 37 958 779 807 573 610 280 556 737 180 594 90 149 226 797 464 771 21 364 175 637 918 832 483 178 947 769 858 399 692 677 429 823 68 369 58 385 372 51 914 702 619 294 662 502 383 279 174 471 253 100 660 710 45 421 414 491 512 489 423 697 200 85 521 930 410 500 904 672 648 262 924 33 169 702 406 508 895 913 563 648 438 975 635 96 53 693 621 218 36 423 664 737 766 938 506 678 115 451 91 183 149 36 213 778 471 871 357 931 416 70 951 919 342 686 363 328 179 56 535 671 413 515 793 678 680 159 886 915 580 978 654 529 121 648 534 233 485 889 35 272 447 856 353 563 426 53 570 906 195 419 685 843 404 874 887 619 448 55 344 858 477 546 769 203 362 972 208 64 574 561 720 48 232 746 973 493 588 779 949 754 945 887 103 446 746 82 166 964 596 4 802 403 281 64 708 915 508 579 625 830 382 694 939 654 667 79 7 262 519 135 46 613 293 143 711 49 434 108 352 959 765 160 116 152 23 572 341 683 677 126 962 740 737 383 65 192 971 815 124 358 243 591 932 296 767 597 689 212 369 980 168 215 227 414 427 408 257 563 346 985 631 914 98 66 717 706 64 409 814 32 274 902 14 258 287 831 154 972 754 1000 626 625 442 177 228 481 745 756 244 980 657 578 572 695 738 106 395 901 598 391 183 433 813 222 239 543 43 414 934 966 679 430 96 443 655 738 176 290 377 948 458 149
677 817 615 409 91 947 896 248 539 158 255 695 344 855 885 891 712 594 707 535 904 885 162 239 727 774 675 790 756 289 271 109 457 99 106 434 961 623 320 601 11 722 686 852 46 537 343 149 447 576 571 847 972 815 373 755 772 657 380 109 933 132 337 900 839 118 118 733 516 581 99 446 83 961 445 282 499 52 964 108 501 692 685 275 663 859 172 176 10 545 29 474 522 509 475 6 298 340 353 508 140 254 519 29 496 781 588 308 199 794 167 711 40 938 752 4 329 843 553 954 451 873 568 593 932 548 991 618 87 387 125 833 754 866 489 5 789 716 459 348 648 523 520 779 203 391 921 156 19 550 963 536 506 151 703 723 962 722 267 408 679 848 98 840 28 67 531 742 554 595 613 877 831 222 252 512 187 448 726 663 18 654 891 202 872 286 31 971 893 623 209 773 253 902 216 554 430 816 717 788 355 118 454 672 94 630 22 651 764 193 330 119 826 595 14 813 135 155 439 91 692 901 683 208 579 883 798 738 12 434 743 535 620 889 397 418 472 746 704 356 920 294 576 806 760 789 366 551 669 571 829 559 115 891 166 160 462 274 243 899 715 386 851 685 870 313 566 492 651 802 44 728 545 149 207 887 149 141 660 409 608 826 1 720 866 850 994 547 625 792 444 615 723 432 878 549 619 842 705 785 929 807 163 375 630 553 940 181 477 395 907 391 567 517 122 224 433 514 86 247 90 763 899 840 487 68 598 989 235 641 642 666 415 147 179 439 238 630 441 585 815 624 562 872 716 928 847 340 412 68 544 444 139 661 225 330 278 304 958 180 952 907 560 412 917 884 597 822 385 587 673 391 395 196 606 388 176 151 667 588 549 889 778 303 81 701 360 126 62 459 335 367 574 859 514 680 68 76 982 922 314 834 410 352 260 808 324 16 154 640 359 748 845 969 806 998 107 317 263 391 855 662 780 159 860 711 645 176 665 619 934 75 350 705 61 784 142 764 930 938 59 838 618 454 69 44 821 666 153 315 525 744 580 530 500 385 700 251 666 984 939 58 946 207 269 380 585 417 358 26 696 618 941 934 691 676 181 435 967 368 820 484 823 851 57 919 406 91 711 723 570 97 180 706 873 396 662 159 503 581 195 904 654 239 631 925 213 625 308 110 569 582 291 427 555 867 626 525 757 276 495 284 623 287 436 377 37 409 73 536 534 983 242 993 121 613 510 543 890 816 784 846 782 843 299 662 938 42 808 582 75 43 551 946 388 843 381 274 407 892 753 866 521 393 979 451 486 916 222 841 77 195 144 300 774 453 331 80 72 210 114 25 843 567 538 227 332 961 790 725 474 988 794 2 657 590 136 49 161 739 126 455 220 188 311 688 528 932 797 543 990 190 70 543 758 525 641 193 55 730 865 850 953 63 922 540 38 928 746 314 7 696 791 150 836 678 493 10 850 381 349 214 925 930 586 409 325 644 189 291 916 266 658 802 480 436 976 613 995 867 971 974 286 793 356 929 134 844 694 972 67 432 864 115 638 766 304 342 805 291 706 516 781 986 552 349 965 729 318 834 250 959 376 151 108 213 720 167 137 271 986 668 814 937 228 457 973 469 229 713 391 120 627 216 158 230 450 691 468 909 274 551 513 457 469 61 537 995 611 466 15 323 678 893 713 145 810 174 671 331 378 848 977 241 277 734 485 399 812 990 734 942 650 721 224 490 527 536 150 512 418 720 227 194 591 654 305 630 16 661 82 762 141 477 595 614 947 32 621 401 541 245 319 347 800 227 370 524 526 985 773 652 42 461 681 503 182 360 259 245 984 876 342 795 200 192 455 317 888 363 661 637 101 314 515 651 434 635 282 875 771 992 333 453 36 526 997 860 194 835 736 678 463 614 759 914 362 818 846 859 188 420 724 958 656 60 895 779 234 213 690 137 372 766 827 537 371 815 408 195 832 49 849 391 464 473 103 42 0 842 605 496 902 880 104 191 733 757 201 570 578 166 383 216 714 628 502 447 231 652 398 294 237 712 867 111 52 793 488 308 748 419 766 227 989 339 292 235 730 292 548 336 609 665 48 227 404 937 369 853 387 763 887 26 437 275 190 83 316 777 543 602 322 803 737 433 761 313 132 403 936 979 281 865 629 92 583 53 668 703 871 643 354 416 803 407 901 121 722 3 192 640 828 177 750 692 159 393 956 870 840 706 109 65 152 470 296 731 419 895 283 445 164 86 465 534 923 481 288 564 770 366 197 768 802 10 64 894 616 426 25 297 886 755 471 455 130 163 762 435 587 909 241 621 511 548 504 899 424 82 508 658 874 40 546 72 894 959 346 633 903 258 423 460 834 745 400 126 183 513 937 695 432 64 317 62 729 677 783 243 918 220 699 510 863 930 954 915 78 483 223 455 868 328 205 404 786 957 592 358 763 196 382 93 983 804 413 562 458 215 634 259 924 411 74 959 244 921 217 197 884 769 270 423 751 2 838 87 303 786 249 504 949 269 438 217 908 299 396 937 151 481 942 303 869 968 290 102 981 813 632 116 639 59 672 834 116 31 594 159 558 531 326 572 448 721 399 552 478 135 653 763 927 584 272 356 374 701 258 347 497 498 561 515 51 588 155 369 636 916 266 227 49 850 853 243 262 894 572 662 775 971 492 352 54 852 120 198 857 455 530 631 76 785 245 304 777 998 985 244 389 458 185 862 913 954 45 885 232 4 844 527 512 633 310 99 230 555 749 57 275 270 65 691 950 240 494 911 146 43 443 132 931 205 738 293 479 293 128 843 996 89 687 760 575 828 427 409 524 219 403 475 536 158 112 823 861 396 313 947 649 575 202 512 386 678 809 396 550 598 604 908 8 819 898 861 41 359 280 190 599 331 581 151 483 64 446 979 590 533 43 123 647 731 204 346 328 265 5 672 974 911 684 187 842 888 557 716 702 27 830 136 431 129 862 106 411 88 367 88 793 353 129 930 24 618 593 90 637 54 256 254 23 163 563 47 268 16 490 184 191 756 739 456 113 861 732 945 881 833 20 991 422 783 859 196 302 655 633 289 776 227 856 137 900 700 741 176 517 697 71 702 93 451 307 815 124 235 652 416 612 99 622 55 755 909 157 95 233 20 509 367 825 799 819 543 540 29 47 968 300 833 944 867 306 276 610 638 482 828 719 884 105 195 169 210 742 417 659 575 429 35 643 124 697 96 852 556 248 656 837 142 970 455 92 442 744 609 440 692 817 645 13 25 779 986 214 632 264 586 409 871 293 344 769 826 602 693 735 452 17 40 240 588 680 425 208 169 518 716 955 675 912 37 559 371 289 131 909 73 39 503 254 710 79 348 532 600 2 92 883 28 193 303 361 801 725 102 854 837 84 112 21 186 498 675 473 8 340 768 168 470 327 558 577 911 689 650 607 215 287 148 392 808 795 207 816 206 467 316 173 560 529 527 425 587 765 716 813 387 484 21 731 288 915 573 905 134 676 325 614 735 876 474 481 214 892 964 174 733 617 826 384 913 347 268 801 598 341 968 507 889 740 883 875 247 85 11 987 641 698 231 3 618 999 71 221 96 133 440 966 508 640 599 218 219 897 378 476 179 26 604 523 479 178 749 589 883 426 463 926 820 708 891 215 144 170 799 27 493 160 637 452 709 435 904 943 747 951 130 721 267 127 440 969 217 799 13 206 117 143 519 547 411 30 858 906 832 835 795 945 752 975 710 131 304 297 284 279 550 822 856 787 446 138 794 210 380 9 599 147 285 35 658 175 522 421 169 276 748 914 431 460 317 273 916 402 254 788 435 877 784 565 301 628 869 980 577 338 900 336 612 833 749 247 749 600 375 535 832 171 588 351 155 880 786 357 76 701 495 309 705 848 45 768 661 379 288 246 650 533 461 935 679 110 300 804 128 33 118 417 91 312 432 365 357 53 339 710 511 646 572 50 854 644 530 957 274 212 576 745 437 911 365 196 874 294 827 375 529 807 979 80 4 601 730 285 860 466 525 60 151 34 885 747 825 988 100 596 590 119 629 573 536 363 519 95 80 257 762 393 15 655 994 709 822 670 905 100 390 718 139 442 696 364 243 148 807 339 470 88 804 584 184 624 553 959 537 401 996 461 538 582 552 882 993 428 547 219 463 992 82 564 779 416 587 505 102 695 544 236 127 117 62 56 418 968 567 394 822 295 568 239 92 177 226 449 68 198 205 664 970 796 782 63 24 165 596 156 878 32 385 211 721 682 167 420 626 261 648 928 523 792 998 960 127 66 724 377 631 453 695 818 565 491 504 414 80 97 189 674 317 6 562 348 82 4 386 993 810 693 283 345 469 89 57 688 525 858 933 910 335 767 677 226 720 251 336 334 135 978 519 728 770 123 729 948 533 405 176 919 97 102 711 58 472 323 308 824 726 542 515 556 328 111 887 841 258 265 483 315 297 301 991 368 591 186 291 811 177 284 621 635 177 352 530 889 496 184 105 321 891 879 748 390 750 96 721 456 894 603 305 785 803 145 173 998 979 470 697
905 80 540 946 819 106 751 610 676 11 229 730 914 67 202 56 56 895 652 628 222 626 143 71 922 530 218 838 894 904 583 680 857 952 482 179 649 820 503 70 725 884 604 114 466 768 400 923 203 111 794 917 609 400 350 60 913 441 159 714 631 357 341 198 113 972 801 482 939 839 728 228 397 521 993 227 950 10 904 478 782 50 274 5 414 871 865 207 323 406 802 813 772 404 508 619 507 755 943 561 255 446 42 651 346 237 838 33 628 81 335 103 104 629 561 350 620 58 263 791 386 573 734 602 14 700 351 701 404 343 6 547 566 270 550 202 345 565 738 461 478 6 775 252 231 252 131 507 122 471 20 904 290 530 638 762 785 158 639 322 927 118 570 698 452 891 669 807 385 846 683 882 172 946 60 747 276 195 329 199 227 800 62 563 297 634 133 769 336 35 814 825 991 380 505 650 680 707 512 656 249 860 210 179 264 973 293 563 674 272 994 428 9 526 678 470 519 737 319 72 590 771 868 152 209 21 679 27 694 831 773 452 557 372 710 9 23 487 212 939 99 471 862 989 451 743 265 527 398 84 39 298 292 671 65 694 463 238 78 777 424 248 908 705 614 770 501 136 309 561 374 408 670 780 233 3 115 6 545 668 367 872 216 954 963 631 825 737 148 92 883 703 516 567 702 926 157 74 96 882 973 499 747 275 213 252 522 835 458 530 262 717 83 584 854 939 241 28 342 608 962 115 872 247 675 931 584 258 704 970 438 521 730 486 359 208 308 3 929 173 700 485 906 159 84 650 645 582 966 302 840 465 493 767 117 659 705 742 468 427 826 605 525 609 798 899 470 359 339 590 689 829 32 326 469 762 120 73 513 382 81 414 440 475 743 118 497 837 821 719 582 471 651 584 586 779 718 682 851 830 214 889 636 797 349 830 444 987 52 284 281 958 871 492 373 501 767 443 200 913 362 768 768 933 365 592 353 346 484 259 781 691 13 617 47 240 322 837 520 841 907 564 447 472 426 696 657 508 572 986 823 801 46 704 197 611 453 25 87 304 544 487 347 365 461 274 427 544 294 789 764 699 195 137 622 111 43 884 800 479 937 290 836 152 499 553 416 584 190 248 856 488 715 535 80 683 215 936 40 439 626 101 331 376 161 949 990 14 713 328 685 438 977 37 654 807 68 635 132 635 919 9 780 525 988 610 171 91 964 730 445 121 662 191 86 996 487 550 732 670 348 939 251 189 69 9 758 721 490 990 127 681 25 8 646 881 259 178 15 420 970 665 703 999 811 130 93 248 208 519 790 394 777 96 533 700 910 250 599 810 344 763 284 706 571 499 5 278 895 607 934 828 931 68 909 476 129 87 553 234 473 990 984 461 958 333 916 762 429 356 878 547 8 210 779 356 420 253 146 31 124 329 759 489 858 575 682 163 765 782 491 592 888 39 999 977 837 525 377 916 402 509 853 102 258 316 232 782 803 843 874 327 954 890 431 650 699 990 774 214 71 865 103 696 848 134 154 33 369 718 325 370 671 384 291 55 752 138 270 405 961 58 61 879 288 321 91 910 300 574 412 488 315 39 296 346 542 288 861 551 387 986 648 617 151 58 302 584 483 643 776 489 456 247 982 532 441 14 180 243 145 923 173 162 744 489 488 19 306 697 363 198 223 474 82 209 552 439 784 427 573 920 287 551 707 620 925 630 475 683 360 783 828 898 664 264 560 256 538 11 617 807 421 896 696 181 735 752 795 221 633 731 762 867 565 479 603 360 656 456 807 792 211 897 644 359 558 453 615 524 511 791 655 828 378 71 810 188 41 859 932 303 745 506 726 194 112 111 283 415 465 190 701 526 589 384 817 511 119 706 94 821 330 894 0 815 813 815 165 328 972 491 142 689 902 675 949 88 786 21 722 228 517 33 951 924 531 210 900 439 50 162 592 933 563 135 355 83 866 562 332 17 1 877 92 378 791 33 989 931 116 89 529 142 585 804 206 172 559 982 986 217 536 559 756 443 194 664 528 628 357 178 415 192 843 816 140 316 19 925 186 630 974 7 887 407 808 89 884 806 399 777 409 29 965 221 73 904 588 456 938 905 607 706 684 125 875 242 955 301 401 427 109 936 108 136 957 645 123 516 930 763 269 803 749 869 706 486 299 485 477 693 254 492 844 420 316 761 928 105 547 881 692 253 10 130 641 553 31 308 992 326 57 970 181 178 225 646 515 667 953 210 384 590 736 914 804 266 138 763 12 373 141 325 66 173 354 700 629 129 191 97 983 714 51 821 541 557 624 509 833 32 240 935 228 816 185 129 340 520 246 110 577 100 623 68 224 926 383 783 26 478 921 496 267 874 567 995 471 721 480 926 160 271 450 590 643 60 304 827 217 16 719 265 234 780 593 580 364 826 11 723 987 367 182 902 539 210 301 670 627 383 935 630 253 795 535 478 514 718 521 839 877 331 423 220 37 220 839 714 356 756 63 673 462 915 870 615 845 658 492 534 852 11 314 641 150 622 105 856 188 263 2 536 708 38 799 601 740 274 102 824 959 974 879 137 834 983 945 527 882 695 587 636 411 133 731 236 422 938 184 436 403 139 611 131 788 322 156 567 394 661 286 149 455 83 956 20 873 739 600 28 969 99 672 791 687 795 562 507 933 419 506 300 634 754 76 636 310 769 307 224 518 580 812 540 256 638 709 147 886 29 244 465 467 439 750 737 926 139 38 75 763 10 495 936 940 171 147 376 275 247 502 595 16 148 920 282 193 984 901 397 187 299 976 163 179 207 979 242 608 468 576 889 457 922 338 599 49 946 610 596 448 189 693 642 370 100 425 99 530 213 464 716 29 421 428 583 177 4 64 58 579 309 761 216 831 654 166 819 320 97 312 523 596 311 126 388 130 643 911 477 321 471 898 271 524 263 698 609 443 787 936 754 279 508 574 757 846 672 277 668 822 19 318 835 107 270 396 626 632 80 137 115 239 152 235 832 155 618 581 438 436 212 111 19 923 824 881 381 324 563 282 842 659 897 158 831 667 662 44 573 413 1000 850 58 835 394 33 166 368 947 818 281 337 266 175 821 863 134 460 28 139 360 54 831 754 297 737 94 343 632 100 46 18 683 272 903 199 537 352 723 742 48 832 793 727 177 410 672 446 342 741 207 134 196 771 682 998 537 849 385 575 840 219 188 326 342 361 261 97 160 439 207 591 578 381 104 820 930 77 725 247 679 537 858 981 215 333 237 311 783 434 952 407 119 625 440 889 112 298 138 971 455 770 722 658 973 842 580 830 72 125 548 690 405 432 795 152 277 597 455 435 915 204 77 789 337 543 419 45 145 494 626 783 194 476 461 748 689 442 466 504 6 944 470 712 185 271 188 716 944 59 528 121 754 245 398 601 975 295 165 665 133 724 922 621 140 903 8 647 147 169 589 72 893 481 476 653 680 677 67 280 3 389 699 753 603 978 622 75 332 118 310 885 701 876 374 236 710 261 132 673 387 3 130 90 521 510 702 554 473 594 668 376 896 564 63 899 677 250 195 864 420 392 984 523 502 289 146 793 36 36 297 691 631 668 478 551 188 960 412 189 771 174 652 196 841 723 636 612 950 778 625 757 375 897 939 860 574 237 627 317 631 896 608 24 813 890 684 95 889 968 791 201 436 164 136 48 18 248 195 616 725 70 356 580 65 869 415 486 389 946 158 714 579 787 354 98 524 114 283 417 921 663 424 391 227 273 107 915 228 996 941 30 560 472 969 527 701 220 956 260 905 79 214 729 218 635 78 912 67 711 926 815 200 809 343 975 445 546 802 406 794 568 298 22 206 382 892 485 716 176 92 892 480 28 674 686 294 720 742 238 367 242 785 733 280 379 100 257 626 918 250 924 23 824 514 605 197 952 386 380 33 285 550 792 184 243 20 867 858 266 337 252 80 827 1 602 900 74 736 766 232 474 360 89 812 829 311 595 572 395 544 985 911 449 132 526 889 430 153 393 97 366 401 942 172 313 475 917 101 163 163 509 702 681 367 637 342 717 48 221 768 980 746 569 728 226 589 110 49 58 967 136 684 650 701 666 313 67 323 688 519 806 846 27 49 498 804 695 238 967 206 192 362 948 27 598 839 17 995 479 110 183 777 7 79 170 983 85 894 358 38 619 236 947 402 106 241 437 812 388 262 198 530 555 974 419 882 755 567 532 957 55 727 859 445 630 283 941 943 178 170 153 352 405 86 746 415 459 133 88 988 805 689 408 99 375 76 797 554 205 993 606 268 855 706 500 605 21 556 721 141 230 706 548 966 327 704 433 157 168 729 149 911 796 602 328 84 578 739 739 152 207 256 34 537 53 614 661 176 162 828 489 962 305 166 35 91 167 709 268 981 995 558 660 890 816 787 556 979 549 560 128 41 613 263 278 549 144 345 534 913 135 725 841 630 893 708 847 966 496 159 4 880 880 361 303 947 390 119 618 618 760 658 697 288 371 160 454 447 640 154 769 14 334 481 372 258 101 466 891 401 997 664 418 61 642 458


==> anc/Large-TA benchmark/tai_j10_m1000_4.data <==
10 1000
537 103 829 672 100 698 324 437 335 17 934 76 133 299 204 710 366 483 638 950 288 217 48 491 581 241 997 766 176 99 469 808 145 685 262 451 632 618 192 150 697 327 986 743 443 114 941 654 679 453 371 276 188 302 575 323 196 131 725 408 42 668 518 829 328 456 630 995 718 746 607 385 269 60 11 225 131 4 0 862 737 985 149 83 531 372 177 506 67 118 708 72 598 364 815 339 922 402 865 441 338 266 63 618 352 659 706 642 693 769 763 986 128 155 274 389 214 344 191 895 259 259 707 72 742 521 404 489 845 119 552 94 655 760 946 295 396 518 347 620 553 782 660 408 562 284 766 257 422 993 843 836 739 773 717 960 6 417 208 753 407 296 783 659 268 642 913 659 4 118 540 637 127 113 105 731 160 630 46 873 430 269 414 983 999 567 393 65 139 556 330 650 290 217 90 255 723 615 32 18 365 400 450 975 7 386 788 928 684 838 732 557 392 108 505 285 27 603 361 587 646 655 910 31 360 876 218 499 277 701 792 251 346 389 680 131 363 720 547 548 461 740 789 590 543 467 960 481 930 644 57 294 842 802 573 373 853 842 721 984 550 170 492 336 780 840 975 936 770 375 814 219 871 44 18 787 959 569 983 817 759 100 451 212 636 842 767 193 425 760 289 6 420 726 445 191 677 667 353 920 185 991 8 730 640 63 527 38 536 869 275 816 465 709 534 884 847 526 284 710 580 318 189 222 749 159 390 300 98 993 421 354 273 967 566 869 748 682 958 695 447 988 604 308 411 418 154 527 508 533 427 481 398 297 714 808 314 603 138 715 808 277 991 904 222 389 444 760 579 469 637 670 377 807 900 16 59 830 466 550 785 781 985 296 539 689 355 204 62 361 750 610 690 832 681 538 83 911 129 17 122 363 961 308 31 426 301 490 17 356 477 761 230 965 651 118 243 682 124 252 529 544 207 324 257 438 833 920 973 564 653 195 582 464 610 706 21 997 899 989 940 36 480 720 412 323 995 16 781 215 93 752 402 685 538 678 572 688 354 123 698 707 475 756 812 125 863 912 494 966 577 855 703 283 849 692 459 398 5 978 501 225 916 63 74 911 179 892 938 218 687 515 431 713 753 39 854 565 316 670 224 675 266 99 981 19 857 238 12 900 645 561 820 332 211 916 649 901 502 76 417 78 669 913 678 238 894 177 202 371 379 21 331 451 169 583 312 605 826 670 590 627 533 785 123 577 147 789 263 909 345 321 311 990 267 957 29 304 317 975 738 672 327 725 44 173 487 902 278 141 657 109 58 435 618 712 198 27 440 165 362 919 848 488 471 941 880 752 813 413 513 765 729 384 150 111 957 55 91 430 250 302 530 835 157 305 159 400 933 942 619 122 524 607 979 837 688 957 496 426 595 908 563 151 158 701 306 140 20 688 389 811 612 744 254 48 715 4 970 680 506 274 170 814 532 893 161 878 435 217 484 253 674 339 318 675 30 530 521 108 321 597 816 512 413 864 944 989 125 724 663 211 887 659 485 602 609 232 627 598 864 299 40 383 603 874 113 932 988 872 924 607 746 375 794 228 400 752 75 795 117 413 793 6 888 339 512 645 406 285 96 330 567 7 875 907 19 438 830 248 415 203 977 398 1 570 620 825 356 154 912 386 464 111 86 453 468 766 802 8 348 452 303 54 166 685 155 343 380 637 974 386 481 605 203 522 710 877 741 782 797 760 245 699 621 488 856 221 310 636 862 932 650 50 851 344 164 602 896 926 173 327 769 743 455 360 85 482 736 40 954 718 565 165 184 749 972 743 589 858 671 633 673 618 775 871 771 747 456 695 476 663 921 282 675 92 884 127 479 880 835 649 26 677 152 540 24 818 906 586 743 826 384 967 438 848 642 369 65 988 806 398 633 186 905 301 497 677 659 965 939 628 64 317 511 913 73 551 564 619 162 695 135 176 955 233 588 721 89 621 907 679 334 315 811 969 305 445 625 151 992 228 557 839 212 884 613 197 210 137 34 782 394 446 439 864 870 849 296 221 436 676 308 490 978 440 893 900 568 274 104 493 216 310 265 976 478 956 834 263 498 108 490 822 735 452 378 960 428 370 350 732 846 411 175 768 78 352 126 531 542 650 209 638 178 479 951 481 462 771 291 275 88 858 931 627 772 145 130 684 358 286 594 535 605 416 253 870 409 492 861 727 844 211 597 836 45 199 313 2 917 657 696 812 730 719 694 436 241 522 666 944 370 1000 712 70 800 963 878 465 339 903 796 456 964 804 282 429 874 11 719 251 101 595 368 393 747 916 740 331 898 991 342 74 860 970 950 769 798 506 35 548 623 980 260 983 279 843 369 102 300 356 866 501 591 264 323 293 43 860 223 816 424 613 889 676 186 871 144 690 235 139 810 269 774 758 914 717 187 72 112 122 720 245 298 408 993 390 199 244 381 18 429 340 61 91 768 101 217 825 928 945 809 869 652 809 578 47 403 937 648 863 841 54 667 401 375 326 569 117 79 284 515 967 472 7 36 336 437 679 41 139 108 413 239 462 13 194 617 96 401 580 634 313 69 502 252 633 10 926 325 922 109 737 918 200 343 185 107 178 711 625 654 847 776 449 195 573 525 591 840 126 713 16 548 243 99 200 919 402 329 361 786 580 344 750 102 14 926 276 773 192 778 998 644 360 118 635 838 552 593 931 322 330 119 403 858 676 50 640 947 652 996 463 364 506 832 162 546 19 221 631 881 792 454 347 452 64 601 309 504 798 971 731 286 159 942 456 134 139 168 457 823 474 886 953 500 386 53 480 426 594 583 491 784 656 3 853 281 810 756 208 2 965 872 436 803 31 920 126 656 981 570 817 302 160 410 656 51 858 52 588 805 222 143 33 419 848 240 455 47 608 831 123 28 460 151 529 55 446 103 397 200 330 80 293 936 943 256 644 247 321 387 772 507 873 163 104 731 789 528 974 902 828 867 167 779 714 97 176 76 404 336 239 349 255 270 272 341 306 120 261 980 30 382 372 249 541 213 515 587 511 895 288 38 498 701 405 962 852 304 174 234 549 486 772 194 780 897 87 822 323 585 404 885 751 520 568 77 742 787 88 70 595 25 520 251 844 56 277 148 825 408 133 602 900 351 940 611 247 549 943 37 853 909 665 836 427 237 172 661 261 523 9 423 672 114 11 672 300 760 64 94 48 307 676 193 667 923 696 315 439 883 916 761 459 827 710 482 647 473 526 949 486 545 422 84 846 181 845 967 308 111 14 87 768 16 406 752 675 852 328 95 145 989 674 238 647 116 554 682 555 470 146 616 202 722 111 892 977 976 651 299 24 724 536 998 926 882 536 948 633 359 709 293 157 33 679 333 116 795 829 608 510 172 492 9 716 54 942 229 825 952 265 416 185 49 886 984 506 982 351 388 134 81 328 483 33 777 966 14 555 39 754 449 620 220 656 966 535 228 154 839 932 395 332 373 611 320 689 106 1 668 807 446 509 728 704 165 611 932 933 503 792 146 55 242 334 167 20 391 52 584 981 554 128 261 385 807 536 140 617 397 883 287 900 510 721 357 302 236 442 635 695 376 252 837 126 574 33 643 92 258 368 561 854 819 493 626 100 372 121 509 910 956 229 142 771 137 691 571 460 629 524 60 897 535 756 110 574 903 932 658 236 153 723 488 69 474 569 66 353 180 299 297 186 22 991 994 761 463 94 226 40 699 344 115 568 592 320 156 521 665 822 716 145 491 345 953 597 386 329 442 820 901 630 987 93 818 222 519 250 734 950 825 517 206 597 751 872 758 4 201 919 558 837 171 286 726 133 990 493 292 414 622 276 522 991 628 974 121 698 968 226 516 907 457 546 828 241 702 901 692 105 754 417 624 15 683 490 641 239 757 477 399 444 489 275 136 710 441 152 685 481 664 406 647 410 309 655 319 202 937 885 418 323 71 942 744 612 639 704 799 716 686 438 219 156 791 790 859 784 434 465 255 625 695 379 935 316 197 198 691 95 764 595 233 972 248 688 215 569 676 285 614 94 232 425 374 242 762 491 244 741 765 907 855 280 231 477 873 987 927 119 600 966 294 341 92 399 383 439 15 101 559 549 689 583 879 813 467 670 782 916 904 553 890 703 432 278 499 264 911 36 551 794 280 846 205 614 23 430 801 467 385 862 340 61 943 249 963 405 514 6 869 96 517 271 272 148 727 449 271 409 495 582 190 224 541 126 337 195 68 667 544 397 225 140 405 809 82 847 332 607 72 369 141 714 704 312 246 11 733 639 458 637 326 839 804 641 227 588 174 313 453 161 745 846 276 444 965 85 182 548 929 45 705 413 460 679 560 560 576 181 670 631 556 368 285 327 945 638 891 878 877 244 868 802 283 21 824 389 295 231 821 234 183 504 790 633 908 859 631 960 615 59 709 791 596 494 132 889 662 424 433 371 448 201 850 490 876 956 755 454 555 883 700 204 817 510 599 699 367 867 606 59 493 444 526 30 969 501 586 825 915 934 925 441 264 643
930 370 437 211 359 333 214 173 959 243 743 98 245 881 654 628 55 68 476 593 268 114 822 424 59 928 193 897 931 159 861 505 251 845 126 603 507 424 832 50 498 140 720 699 473 27 383 657 538 246 182 595 683 218 521 923 723 672 432 755 179 68 147 669 334 397 779 211 453 918 523 766 0 7 501 131 550 630 657 320 643 930 481 170 239 932 593 789 198 885 28 282 406 526 966 398 467 837 836 917 813 278 393 694 886 864 580 673 641 514 389 813 709 163 25 558 368 607 43 320 867 97 677 369 307 875 104 822 678 464 549 377 897 86 365 454 308 289 215 854 40 540 556 852 608 452 343 849 478 146 614 738 352 110 191 838 175 138 102 435 232 232 114 511 567 892 292 819 903 5 373 123 120 931 587 218 61 784 823 811 724 930 876 351 623 583 450 428 923 801 830 281 964 128 502 816 394 512 974 609 402 766 965 711 765 742 226 323 705 152 277 588 722 838 56 283 346 558 578 210 757 399 382 429 807 993 842 61 29 967 896 628 918 22 904 124 322 235 142 4 948 191 958 500 321 197 73 380 62 486 747 113 883 211 895 186 434 983 204 429 267 720 355 458 607 929 199 379 347 513 744 50 206 104 589 893 129 870 266 965 616 594 599 529 511 362 617 295 835 571 926 738 5 457 489 775 940 696 483 643 390 478 610 520 295 5 249 630 227 262 486 362 337 947 780 187 134 620 977 31 74 530 310 780 461 170 632 983 733 198 880 189 557 929 445 332 919 585 524 937 920 333 510 290 759 333 87 231 208 311 152 390 430 220 108 611 704 856 837 583 170 86 846 73 325 911 484 778 761 446 209 21 852 800 866 703 338 722 536 438 404 490 444 873 596 788 6 241 856 418 154 995 522 658 429 81 377 105 455 94 627 431 166 171 284 455 767 295 106 667 479 520 472 562 171 877 419 430 764 708 96 495 604 864 398 212 236 724 30 924 513 797 916 990 505 165 778 655 488 974 633 309 858 974 259 831 735 374 34 195 396 727 122 789 291 370 597 312 961 587 638 830 189 683 913 622 766 49 15 904 727 641 745 833 60 9 934 878 531 657 708 974 376 49 345 346 446 950 719 151 695 279 392 830 790 78 363 201 894 841 223 607 642 547 305 778 84 664 791 951 946 834 385 250 316 723 194 286 130 520 729 61 716 232 241 131 464 120 201 401 271 301 41 652 115 474 470 587 200 653 686 808 690 198 942 905 814 766 433 141 504 77 530 427 762 478 516 852 624 968 269 674 58 758 602 741 795 442 86 165 293 967 755 127 562 864 971 669 672 529 132 552 255 369 427 28 26 131 36 70 287 337 945 862 417 84 89 888 734 183 77 587 19 160 210 988 318 686 569 561 649 878 335 989 908 41 621 650 803 854 810 168 825 400 982 991 219 192 543 587 366 31 349 401 17 728 414 411 196 69 870 7 956 685 362 425 551 458 855 441 237 840 457 449 827 625 843 656 998 754 910 670 962 805 380 968 320 342 411 365 243 456 38 427 929 582 91 660 119 742 884 346 35 90 978 639 391 633 841 131 573 635 462 335 568 126 360 818 298 245 936 551 563 188 892 605 350 619 626 236 356 69 863 849 111 220 203 768 799 428 777 98 135 787 118 916 165 838 671 699 425 588 113 336 375 598 893 754 371 546 186 728 537 649 97 599 540 550 620 956 868 368 970 65 216 810 400 756 103 811 143 645 27 364 327 30 98 178 784 708 628 766 475 766 645 23 297 959 418 730 768 912 663 231 79 418 167 162 634 845 234 608 20 386 694 797 11 560 364 909 939 796 273 886 572 964 229 76 520 716 413 207 820 460 574 456 231 239 878 811 317 326 4 250 559 205 480 136 367 941 592 530 598 438 952 971 128 721 584 788 595 984 773 910 159 781 240 902 302 618 665 540 420 277 706 30 330 80 312 566 659 930 492 856 407 932 872 630 547 348 68 52 53 125 22 904 647 795 561 390 319 447 783 952 515 345 124 703 333 631 401 502 653 271 242 233 906 360 603 766 947 203 581 368 270 199 932 884 728 787 218 372 491 79 794 125 408 633 772 219 290 298 534 833 552 922 2 579 13 165 698 565 281 692 172 165 83 991 995 77 924 524 748 629 925 790 518 102 1 842 792 406 670 870 829 8 891 657 378 139 725 950 158 355 466 119 864 863 458 896 289 233 673 333 127 886 412 69 141 41 146 483 889 269 424 411 469 948 629 804 57 324 81 517 815 984 48 353 190 996 253 189 93 586 950 236 687 818 133 24 88 616 793 955 261 475 676 502 197 269 656 735 788 451 107 540 353 53 967 473 808 286 299 832 156 816 187 768 888 823 151 697 899 156 82 513 862 862 331 760 440 322 826 819 582 900 636 894 854 107 689 77 342 235 999 580 449 172 288 903 838 137 909 97 577 860 399 794 658 267 535 260 188 438 564 381 679 269 565 174 680 729 285 757 750 567 991 546 224 445 682 487 741 148 555 828 44 177 72 213 441 948 713 732 213 728 545 636 902 473 655 990 50 49 64 886 588 927 384 935 975 21 112 136 984 133 874 325 844 684 485 82 332 296 145 651 180 560 692 590 500 126 443 160 254 827 816 7 818 767 726 363 361 621 928 919 525 320 176 989 812 197 660 157 797 714 211 635 324 16 162 418 286 135 456 711 691 176 509 86 311 100 613 642 306 204 700 700 786 394 611 512 860 621 51 447 149 431 707 287 566 936 831 487 136 466 865 197 953 375 850 539 283 771 153 6 819 59 452 548 92 352 601 39 882 284 972 300 740 508 732 578 508 776 313 402 775 153 221 102 631 882 558 675 717 391 431 586 18 322 503 159 388 517 260 486 857 667 246 205 921 700 758 613 849 521 824 747 635 652 544 19 963 297 718 518 161 237 155 912 264 227 275 874 32 863 184 366 248 746 164 454 95 469 244 380 805 636 326 856 875 308 625 39 763 988 409 113 701 722 100 746 8 221 560 596 348 338 554 562 890 201 681 320 987 908 881 393 787 832 955 727 806 736 960 69 192 820 699 458 821 339 37 99 309 785 263 4 238 930 416 917 442 794 710 848 738 755 988 566 71 926 233 7 944 492 606 414 177 634 756 946 294 851 746 327 905 728 938 952 985 220 137 554 576 317 575 84 131 161 648 6 46 344 922 951 993 163 644 582 304 357 770 253 957 695 927 726 423 330 847 943 439 748 372 450 370 657 873 204 935 473 212 723 487 164 512 372 421 804 517 39 169 951 493 699 351 668 454 547 848 391 802 247 140 128 859 352 303 873 116 638 395 80 752 632 774 581 514 542 80 713 785 891 369 440 387 18 879 615 474 322 817 985 435 862 997 570 664 559 751 963 205 504 225 155 661 479 674 777 448 571 600 672 907 94 280 297 69 73 527 907 703 965 314 255 465 124 912 417 14 874 160 258 65 785 354 46 668 356 339 867 749 833 542 733 178 56 39 409 622 349 933 13 3 661 685 706 357 198 737 568 21 930 272 572 471 319 358 757 594 439 148 58 494 599 173 709 341 406 548 330 789 943 736 306 684 919 181 627 282 356 782 931 381 762 54 691 315 353 121 829 63 917 801 766 651 100 138 484 482 258 715 508 979 923 123 343 640 363 969 729 869 659 403 913 989 69 730 808 667 533 833 675 901 142 804 9 94 181 460 70 845 461 42 175 495 25 937 239 506 693 66 127 630 298 256 228 16 269 163 66 519 386 174 435 702 863 586 907 605 234 541 545 553 459 992 860 185 446 760 607 157 999 646 731 67 648 23 249 195 909 7 10 447 286 405 401 949 689 731 68 496 225 877 592 279 885 532 891 650 451 49 740 666 507 250 951 618 844 228 989 983 79 265 441 712 472 451 506 463 871 117 533 809 840 497 449 591 351 33 670 662 436 739 979 9 605 917 483 85 82 615 861 101 190 235 839 637 782 217 195 31 331 941 719 78 655 851 559 980 724 415 748 52 897 954 999 24 279 262 544 639 267 410 869 834 660 109 21 329 127 168 480 207 296 336 273 693 674 973 615 386 348 951 302 915 976 579 910 669 154 871 518 911 197 539 937 981 172 499 675 374 954 990 693 885 376 258 980 887 162 252 486 754 652 986 860 533 623 968 715 996 746 379 541 139 38 45 574 230 24 428 138 202 260 222 935 90 655 344 226 853 691 840 272 546 21 76 527 397 486 675 731 438 657 771 638 422 989 274 48 571 611 619 290 490 524 526 587 276 117 477 201 590 518 714 706 570 402 776 208 70 474 144 635 183 242 436 178 898 463 828 788 811 959 247 419 753 466 609 933 696 687 652 28 583 200 340 735 529 182 585 655 839 10 800 216 528 783 798 849 296 997 99 558 994 526 612 263 12 818 323 369 300 366 220 553 781 273 900 614 468 890 721 92 328 732 257 541 10 66 75 268 110 187 711 932 742 556 796 206 47 332 125 972 426 292 697 235 105 733 150 801 976 706 688 880 914 496 278 808 943 847 459 18 301 961 769 137
29 179 588 320 625 487 651 891 357 661 60 409 807 837 693 366 468 720 711 316 219 939 720 404 26 631 865 582 706 694 984 993 392 621 215 853 128 520 108 626 331 403 866 331 474 93 181 370 877 815 602 463 918 316 220 334 534 445 398 606 632 583 15 474 788 189 277 351 837 575 261 245 115 200 583 139 4 774 691 368 330 760 153 331 88 970 921 124 70 548 422 564 56 11 35 368 126 428 350 45 171 442 273 922 236 671 125 761 238 645 232 661 123 279 678 184 368 131 681 872 611 166 591 944 420 857 779 1000 385 919 41 712 791 390 38 275 733 971 938 317 820 129 9 949 353 22 360 646 885 261 36 665 229 669 626 450 567 143 627 717 946 663 328 234 689 716 136 47 352 909 322 472 240 425 299 182 24 439 764 214 239 272 260 849 25 997 675 820 645 403 708 628 883 190 694 321 99 585 390 226 3 609 423 42 974 842 101 508 64 446 635 785 876 465 78 654 698 311 301 549 778 37 410 771 373 352 265 735 739 635 85 271 838 288 668 893 177 492 752 882 762 851 12 623 161 487 228 413 432 646 976 910 537 427 683 141 564 423 947 908 776 634 284 388 809 926 584 503 848 965 317 590 963 339 375 976 208 784 747 33 500 949 475 856 172 818 797 510 815 980 336 657 712 108 303 421 502 773 717 234 504 699 577 645 429 152 661 757 142 260 630 408 305 782 32 867 869 19 890 668 834 348 169 79 763 359 476 870 652 47 902 71 899 725 324 202 572 891 754 94 478 800 528 573 452 932 636 311 811 442 792 51 649 248 243 188 728 34 106 285 978 535 413 245 966 346 732 378 393 87 400 37 300 11 513 838 868 73 817 69 206 95 654 216 738 802 798 228 592 419 785 789 388 567 427 334 179 111 562 538 1 816 554 464 854 28 888 686 977 71 225 390 873 785 435 142 576 710 80 660 138 441 908 514 347 250 858 457 160 180 737 149 924 767 148 498 94 1000 892 699 960 441 936 459 845 268 922 515 857 493 411 263 648 90 337 931 418 322 566 368 997 583 361 866 757 784 772 82 673 856 112 624 753 659 700 506 555 746 828 314 289 475 111 621 543 645 67 562 874 563 488 51 533 598 827 156 297 187 961 226 699 928 159 315 931 181 810 846 294 758 879 169 624 497 264 134 825 312 283 421 853 885 341 74 244 896 270 855 22 621 458 696 65 216 483 391 850 546 640 518 233 489 369 812 526 554 723 90 348 706 511 656 521 653 66 582 523 707 856 440 404 271 430 351 57 773 100 266 188 982 23 956 593 593 48 63 983 322 20 619 293 665 881 280 43 963 846 31 996 183 453 972 844 116 463 254 271 800 214 455 829 411 137 871 119 236 956 63 878 849 615 473 30 373 965 512 795 692 433 790 889 1 405 151 799 78 247 294 472 685 993 228 962 362 182 240 460 736 623 520 851 755 190 467 395 82 424 630 319 585 559 899 906 831 83 278 822 785 557 151 666 196 937 692 729 23 314 191 544 61 677 280 722 675 163 947 975 320 855 902 72 629 391 623 847 962 487 845 944 694 11 699 202 275 842 69 110 469 539 830 55 968 613 985 323 690 736 146 744 374 312 677 895 74 571 282 397 398 594 417 469 880 525 313 575 161 21 850 718 117 628 348 880 489 291 194 412 867 690 167 948 769 558 30 257 859 940 694 813 914 751 678 174 169 991 833 935 443 692 953 116 873 656 507 73 637 703 142 104 265 53 996 98 496 267 807 84 515 102 121 280 613 650 688 114 885 5 717 979 386 864 62 999 254 542 138 436 923 768 794 989 895 117 136 715 859 519 284 995 299 212 598 184 286 766 236 671 149 377 870 92 962 59 364 464 805 893 505 546 458 207 794 971 342 362 644 660 38 34 930 607 823 58 155 226 187 735 391 241 972 61 594 612 234 967 282 915 832 406 723 770 560 122 731 514 785 662 153 679 50 351 796 292 88 710 555 442 818 496 430 276 12 480 444 46 698 532 546 345 362 252 47 896 244 259 370 381 755 262 471 376 331 195 472 713 138 849 789 287 106 734 956 448 872 157 635 31 975 665 259 127 198 230 949 870 508 704 858 823 414 761 423 358 114 269 562 42 303 90 81 39 186 147 142 316 179 51 928 872 489 419 88 603 6 258 350 928 326 492 817 570 85 192 985 409 308 925 727 659 121 631 785 486 271 329 744 97 599 121 707 745 37 69 893 146 957 578 515 165 794 522 586 27 315 972 782 8 79 939 834 63 875 574 165 199 977 670 112 285 694 826 389 152 706 604 584 986 661 338 964 407 558 913 491 203 913 383 302 952 699 204 505 580 439 417 733 86 573 808 537 170 819 154 591 600 702 379 364 599 576 730 729 891 343 547 280 586 138 28 962 943 598 814 129 75 816 457 994 755 676 887 121 568 969 705 673 515 120 401 319 306 514 998 988 470 357 89 902 311 289 143 186 860 910 633 28 193 993 702 676 354 178 982 563 223 658 68 731 863 591 274 117 871 236 156 252 326 79 608 584 150 288 81 286 325 265 96 281 803 483 657 724 686 590 904 212 781 216 786 350 987 170 332 26 18 841 414 666 949 746 905 795 897 50 682 136 886 472 760 347 416 682 173 587 957 839 342 681 743 574 213 731 970 173 386 554 145 684 149 879 307 701 726 653 954 265 740 831 545 774 446 991 582 71 493 392 618 604 158 758 800 519 787 553 859 105 561 195 530 879 664 763 950 903 725 105 194 935 451 445 806 764 288 722 7 22 552 820 130 555 222 768 443 428 731 90 302 651 951 128 355 388 968 430 196 534 95 987 861 825 812 17 833 312 932 415 13 41 139 681 251 874 425 859 882 705 641 86 278 250 527 583 82 719 489 657 187 825 71 529 17 550 614 5 777 136 263 108 218 786 186 709 780 584 168 11 758 32 334 629 494 109 569 660 919 177 296 805 304 806 518 743 495 795 782 440 224 443 901 317 900 956 912 483 320 827 695 510 248 324 290 897 750 850 727 675 911 957 667 930 444 267 973 570 109 242 77 212 477 768 449 839 365 657 445 434 235 931 210 167 378 70 120 336 74 159 512 344 841 286 914 609 616 592 266 293 198 117 685 712 346 292 540 958 349 124 380 906 384 332 609 123 579 434 980 885 548 315 669 113 969 494 134 666 167 970 840 422 227 359 909 493 620 102 916 950 510 504 581 85 281 847 295 503 245 970 941 479 344 901 927 530 327 8 118 533 501 601 144 448 321 889 934 780 536 445 211 724 256 302 622 427 339 353 596 280 402 433 454 591 141 771 687 503 697 421 437 595 135 930 653 449 498 888 105 581 756 672 549 333 520 18 985 252 676 905 959 168 565 88 945 326 595 444 843 996 14 170 707 13 10 157 343 45 237 829 802 553 590 276 898 332 455 381 310 249 394 478 234 590 862 339 981 643 205 533 894 399 431 431 200 851 209 783 719 224 103 954 560 296 639 24 646 608 374 323 585 666 479 685 716 246 642 140 573 184 473 678 836 300 450 736 275 646 441 487 553 895 185 603 724 707 867 220 426 51 839 606 774 992 166 342 164 331 647 949 50 845 769 405 929 391 387 127 133 726 255 516 773 198 372 866 242 482 2 804 76 875 359 136 47 444 507 86 456 828 370 58 37 938 994 265 151 860 364 887 0 931 439 212 124 691 155 704 318 150 87 528 371 379 551 772 503 701 366 461 601 243 634 971 701 728 485 800 49 777 91 562 40 222 461 126 688 296 955 666 748 511 447 287 638 297 801 876 79 852 132 849 340 590 246 277 180 776 663 984 990 282 821 50 183 664 462 967 796 628 835 721 942 21 655 982 197 938 917 251 272 827 790 425 33 393 749 913 140 394 19 672 643 99 556 154 162 673 509 136 491 378 794 479 832 770 408 717 52 456 903 292 421 728 438 106 535 217 958 267 231 542 333 127 589 600 313 638 953 953 356 806 742 631 988 736 605 237 538 314 490 738 54 888 765 422 363 380 93 562 784 955 709 53 201 691 771 799 793 6 254 554 216 399 335 679 176 765 189 536 403 99 396 179 629 963 875 956 506 380 253 385 696 22 221 335 516 722 621 820 524 382 587 163 298 211 459 647 637 666 113 330 382 110 481 201 191 998 923 882 714 938 131 449 819 981 129 677 465 164 279 203 930 591 804 901 45 831 550 475 178 368 910 125 617 379 598 606 818 613 399 410 824 732 531 705 44 563 852 960 250 798 484 729 741 798 680 849 610 242 389 897 517 651 107 480 658 912 415 497 467 962 759 324 775 729 434 531 529 891 789 296 933 439 674 866 721 92 816 687 497 779 672 611 282 716 783 373 175 555 499 974 471 135 644 152 249 998 563 357 964 47 309 525 926 13 16 946 440 771 428 31 217 112 884 248 505 510 6 195 831 546 315 400 684 383 62 919 308 307 920 908 830 73 805 984 482 936 619 591 268 454 606 739 466 88 541 475 746 333 508 563 597 757 907 925 367 348 286 785 767 709 992 147
317 820 111 930 535 149 277 365 251 376 56 218 710 73 703 673 666 961 652 534 575 306 608 104 421 250 432 975 749 476 869 855 642 98 522 915 727 891 116 176 845 851 956 325 25 794 486 966 665 982 526 404 306 911 140 952 953 545 262 178 267 574 68 708 505 207 189 43 334 905 284 709 238 602 332 61 796 89 183 999 222 303 405 166 833 11 507 799 219 733 468 105 599 154 270 736 178 340 967 747 348 972 127 168 585 54 145 282 124 812 945 561 618 885 658 676 482 76 28 715 353 641 304 237 781 693 822 750 29 67 269 299 110 557 150 782 186 364 802 4 586 875 491 799 115 867 754 487 242 321 840 376 657 327 0 360 287 751 374 900 570 753 258 484 403 368 325 243 519 316 815 100 883 499 767 943 128 860 714 575 462 65 997 82 360 1 732 400 943 109 498 837 550 198 143 271 524 813 928 356 412 530 716 323 439 668 138 757 856 67 329 517 610 825 311 183 105 393 102 936 433 511 472 934 600 582 327 508 775 98 761 413 500 576 316 913 379 667 789 157 296 249 770 913 168 280 180 49 900 275 706 174 411 267 382 684 368 619 43 787 146 101 76 282 99 129 598 215 635 767 414 172 246 833 509 100 484 133 875 343 365 1 320 605 33 792 679 388 458 639 78 181 806 798 962 849 288 543 90 197 452 527 216 86 4 758 428 885 528 999 925 493 537 750 10 396 362 859 363 352 349 126 86 19 588 298 480 542 559 564 257 51 848 49 436 408 425 842 638 991 298 699 762 806 457 155 495 420 139 460 398 607 502 688 718 44 587 616 935 669 863 732 669 498 920 220 812 807 250 680 66 880 508 112 331 984 342 923 591 597 324 704 496 357 913 138 84 826 46 310 121 571 323 128 871 963 223 958 136 774 513 722 45 603 415 286 381 87 966 322 36 976 481 999 256 749 681 869 571 709 655 692 227 852 291 323 942 998 6 382 196 507 335 851 430 206 512 553 204 847 252 249 752 85 729 247 891 565 101 981 293 886 697 87 807 933 201 704 478 724 910 874 501 178 97 861 948 468 581 330 375 94 322 122 134 469 756 510 397 610 206 226 343 508 299 102 384 474 195 865 82 260 230 56 603 95 44 403 897 915 981 757 971 983 834 121 988 264 832 860 54 71 172 289 992 145 485 424 894 512 157 881 594 9 808 848 855 439 874 87 307 877 906 379 768 351 319 720 477 959 692 469 700 105 247 163 51 492 300 571 419 315 909 145 191 185 651 775 249 263 826 540 435 899 113 584 399 522 523 473 750 947 282 930 236 141 659 499 396 527 154 381 877 992 747 197 400 774 616 364 995 26 420 116 434 836 94 125 823 301 724 263 626 259 494 960 516 391 819 764 12 427 144 813 465 371 107 672 401 560 721 503 853 942 281 642 38 913 672 391 408 13 996 636 951 89 271 54 109 315 919 871 61 374 595 610 441 969 248 155 65 31 413 988 584 870 392 240 896 131 712 148 531 310 182 491 131 844 370 274 849 687 123 688 543 891 272 298 240 670 487 673 354 741 654 635 707 160 934 984 778 394 391 204 999 917 977 271 760 574 955 659 77 654 561 353 539 608 9 940 235 703 170 708 244 313 674 514 276 888 108 710 350 831 643 213 70 445 234 985 192 95 479 912 112 222 203 285 200 968 83 413 632 416 725 536 60 948 305 568 385 50 708 492 634 906 649 701 438 204 580 565 975 366 469 86 759 946 37 757 156 163 534 517 566 742 873 119 878 239 903 67 737 467 898 660 555 492 830 739 990 958 339 821 394 38 628 5 985 695 369 221 260 512 5 386 476 494 613 530 693 97 190 673 922 608 221 977 100 749 846 933 427 808 406 91 852 710 858 987 633 66 606 887 488 73 153 915 639 835 30 749 152 901 696 698 255 956 278 604 670 85 647 937 664 789 510 33 980 943 617 159 916 807 569 982 358 117 454 742 952 114 73 722 631 713 989 436 514 85 735 426 179 830 515 912 286 59 345 988 944 809 573 406 685 2 746 91 998 366 799 145 215 824 787 700 705 815 847 988 668 878 290 892 879 807 914 662 839 342 915 788 503 653 982 343 95 953 17 402 453 548 75 859 530 193 544 717 205 559 686 162 851 653 624 300 941 642 536 298 135 667 40 508 355 36 506 306 777 863 843 541 662 88 881 171 310 186 983 967 475 746 816 445 328 686 376 734 805 87 680 915 821 949 263 183 837 477 31 860 653 394 676 846 551 761 699 775 34 855 232 238 92 816 445 282 352 941 448 932 471 685 730 127 793 939 876 832 811 841 55 540 525 365 719 752 27 521 711 93 185 677 579 211 470 521 690 440 210 703 786 831 889 526 784 781 361 535 677 400 275 466 410 424 958 125 921 126 723 672 854 381 499 144 782 401 442 510 547 86 974 601 243 948 689 811 831 515 973 414 52 835 50 622 860 263 521 655 254 890 280 734 130 235 416 85 88 459 418 704 660 522 924 902 556 635 929 107 888 481 880 854 548 203 393 488 911 8 938 447 132 582 917 692 447 624 171 569 779 203 71 255 268 299 390 988 309 601 233 959 274 883 646 98 444 649 21 510 905 440 336 802 533 437 89 619 627 794 932 855 933 532 734 444 809 95 120 815 279 94 228 969 402 209 950 639 118 242 741 267 620 527 217 308 644 330 993 139 511 295 783 556 175 623 297 183 602 741 562 875 417 431 147 871 541 970 98 745 726 415 648 950 542 443 295 433 927 471 940 420 446 741 231 53 899 233 47 656 984 178 346 629 161 92 517 691 357 331 117 670 695 779 429 991 459 42 315 751 546 134 456 223 359 563 745 38 582 482 949 536 766 279 867 977 764 890 184 373 395 964 424 697 818 65 504 608 682 92 931 337 738 594 969 756 615 639 473 452 926 318 577 128 568 592 372 884 597 777 753 622 7 706 440 287 312 34 529 649 612 269 678 12 744 797 49 861 800 521 604 948 614 559 558 224 758 653 765 867 907 525 601 870 650 365 449 61 621 410 26 834 836 198 886 453 790 531 492 856 589 14 751 769 590 288 887 977 72 109 81 129 625 177 483 349 149 850 736 351 42 66 213 876 794 28 912 144 198 717 133 712 151 254 125 136 549 579 532 154 181 165 193 700 283 790 947 181 776 777 2 665 344 670 773 816 302 734 567 234 32 622 265 972 67 742 835 958 965 250 713 317 884 732 954 288 13 352 565 54 197 455 936 824 104 991 841 589 968 170 865 991 407 472 431 390 593 476 313 376 158 696 885 347 827 65 261 217 39 928 564 48 79 324 979 81 636 377 641 620 11 207 137 859 667 327 688 188 264 529 994 25 159 609 404 330 380 466 939 452 972 833 23 227 490 518 162 271 605 318 437 183 214 444 868 452 333 116 574 601 160 249 656 854 20 501 187 885 986 166 813 77 629 950 338 337 866 51 285 880 489 296 377 828 694 182 772 189 321 42 959 596 155 828 592 828 202 120 890 444 389 227 857 106 80 306 409 218 48 993 245 569 273 266 241 998 474 77 964 396 908 499 87 110 212 200 630 327 199 923 645 774 780 615 609 301 301 358 337 805 757 128 728 76 803 367 739 931 970 431 709 148 824 810 702 143 572 76 722 757 326 123 174 781 461 410 383 997 797 333 918 324 795 62 814 64 367 968 554 870 387 946 85 154 463 2 211 520 303 693 538 8 467 721 119 153 810 425 69 397 209 578 460 672 861 681 341 864 552 497 698 438 825 989 253 435 450 165 771 34 340 532 24 158 960 607 93 491 963 660 96 90 59 455 769 592 671 104 308 585 518 539 862 835 842 39 715 666 167 301 314 45 791 989 792 996 987 640 872 659 259 464 226 464 622 335 563 989 63 137 978 128 892 138 35 391 798 197 22 318 704 342 923 745 208 40 176 877 455 167 607 409 229 885 545 996 53 36 220 337 371 747 619 25 946 792 57 330 961 223 673 322 540 944 16 743 8 50 557 614 691 974 351 847 378 664 388 410 733 441 553 234 122 252 426 784 663 823 194 244 18 939 838 106 882 88 224 56 864 164 289 492 1 432 464 476 239 120 74 304 520 760 748 74 169 923 165 418 870 169 596 134 901 719 58 275 828 447 466 283 930 754 991 236 675 558 164 57 804 44 163 496 497 868 560 337 106 887 266 532 817 371 347 497 583 978 148 699 743 552 661 938 91 692 386 777 14 565 177 782 3 642 15 737 850 135 740 1000 785 349 207 66 166 509 774 572 755 283 237 228 493 310 623 877 356 984 141 304 801 637 294 45 173 376 41 862 611 540 893 943 423 764 64 968 142 946 640 40 19 975 902 524 829 243 637 812 742 476 701 911 292 474 103 21 188 38 578 508 126 221 859 535 683 307 957 683 318 429 129 991 717 94 904 87 687 609 684 201 731 184 422 904 976 638 218 464 373 298 788 751 451 109 844 992 364 561 443 176 225 713 820 511 62 6 763 441 527 587 330 714 114 753 720 689 895 972 937 861 366 9 576 684
740 366 479 458 464 915 783 707 659 367 250 963 406 541 43 512 992 99 639 434 126 150 658 175 655 702 833 181 333 244 698 56 766 691 243 103 164 921 79 144 560 115 12 161 144 226 240 791 101 157 689 128 554 205 973 13 900 582 841 72 625 943 960 326 864 110 755 535 35 224 461 925 291 367 842 412 147 580 758 628 187 546 260 117 595 870 459 161 522 880 757 728 293 778 679 276 768 753 583 713 102 800 509 420 892 869 36 923 212 520 55 410 191 141 517 322 228 398 163 662 446 133 10 996 685 220 367 525 512 96 319 784 134 622 90 852 380 920 63 590 54 878 454 798 582 616 395 350 720 308 415 433 550 88 217 181 251 858 592 855 248 557 480 178 534 34 733 721 65 930 976 695 669 404 972 141 106 535 142 459 354 415 578 296 565 572 57 292 323 475 67 158 725 394 684 354 775 777 0 494 767 918 225 726 366 72 81 571 272 651 493 697 730 293 373 573 788 619 999 353 254 838 890 159 964 929 383 222 38 291 236 297 692 414 939 699 474 857 990 501 104 175 948 568 351 348 433 446 472 47 861 197 188 409 736 653 46 454 567 520 986 653 721 902 828 598 754 775 584 198 100 95 229 589 612 434 227 292 9 424 570 924 198 695 29 306 157 837 569 819 374 945 637 543 905 497 971 846 239 306 416 412 974 709 835 544 430 413 731 162 988 142 264 619 954 545 386 257 634 765 975 498 784 344 399 535 379 119 316 3 119 718 826 491 629 237 947 939 246 964 203 885 269 486 49 143 717 883 859 12 162 952 234 773 473 694 967 219 276 29 647 766 524 977 78 929 955 410 103 776 76 798 908 51 413 651 511 347 356 710 544 232 327 258 270 296 117 972 633 234 495 407 389 441 478 957 444 772 563 641 907 497 914 4 653 940 417 395 970 553 410 930 602 726 935 650 620 436 677 978 559 338 644 234 814 16 699 563 722 163 870 463 616 18 279 14 107 717 378 81 681 28 344 823 458 850 845 761 927 141 802 25 407 433 249 665 284 997 825 506 561 532 155 488 830 939 183 750 470 429 338 411 818 574 779 735 744 740 222 79 477 788 713 409 369 567 916 594 624 170 482 548 404 431 778 777 868 49 649 723 521 947 128 396 350 345 209 873 981 523 268 822 891 805 536 979 576 682 837 305 961 554 196 88 152 865 274 78 516 37 502 870 925 244 302 994 467 585 585 294 958 60 640 452 533 233 266 927 500 856 518 722 442 912 977 640 68 712 437 100 186 266 646 215 154 704 676 360 460 447 690 663 80 686 127 28 394 36 902 854 206 464 450 931 894 765 313 452 924 909 590 470 628 99 328 71 53 302 111 924 299 950 886 460 661 816 419 676 815 599 409 944 791 449 688 415 347 445 795 316 280 204 551 427 638 210 485 927 492 179 175 993 665 936 994 701 324 488 995 88 199 286 746 29 887 976 953 99 528 825 525 937 609 900 610 117 334 569 546 438 933 757 219 325 292 313 286 3 210 788 727 100 109 282 231 991 774 828 982 291 607 101 940 235 867 253 866 90 423 811 675 334 568 797 603 619 606 459 737 135 56 252 296 973 140 142 588 365 846 220 85 773 421 955 233 267 471 571 314 678 743 146 359 399 848 399 167 769 39 583 993 993 72 389 192 992 32 486 919 529 601 582 438 860 543 493 773 257 931 855 168 686 810 538 589 874 801 979 969 186 750 121 962 322 420 191 877 376 282 938 682 858 330 922 670 620 160 38 202 710 865 318 777 238 397 940 342 574 785 559 47 804 451 708 695 306 580 511 496 947 934 422 747 906 265 252 220 700 320 344 553 274 510 71 997 162 181 259 177 581 110 378 182 938 440 33 951 737 701 205 686 820 852 597 193 952 979 996 910 838 764 502 253 335 20 609 889 760 491 377 108 327 879 497 370 986 930 675 414 152 484 134 400 697 115 312 604 421 24 801 505 944 94 978 48 51 789 705 586 859 445 650 781 828 854 853 797 895 205 676 33 392 381 281 230 86 469 474 377 35 135 896 307 631 403 472 384 889 911 863 926 185 283 983 824 125 352 250 51 151 790 304 435 561 983 445 949 719 793 822 936 656 836 17 809 357 876 488 226 415 453 17 385 117 121 970 318 482 817 767 411 94 255 880 635 316 844 912 901 401 171 439 687 830 532 513 247 513 64 103 297 112 194 517 91 524 11 488 520 845 619 412 913 191 794 783 158 56 113 777 548 1 552 830 281 845 968 944 853 118 808 502 813 627 25 882 761 611 207 737 712 389 803 838 315 633 66 552 337 999 99 942 475 538 376 830 468 734 426 547 92 513 694 247 594 912 860 318 896 838 216 401 138 419 349 629 863 367 989 717 166 290 531 294 16 738 922 858 715 577 812 890 796 558 831 391 918 633 335 689 800 130 310 762 827 583 490 654 849 77 148 137 174 23 856 966 503 565 288 364 75 751 938 547 850 771 391 245 263 566 61 807 591 267 372 446 23 299 197 776 427 825 664 30 787 337 657 551 611 247 776 191 339 72 719 300 401 843 980 911 200 559 361 737 807 965 666 848 538 701 306 577 895 126 932 838 499 16 654 741 760 484 201 733 392 260 258 3 714 995 537 693 487 541 581 564 114 238 501 683 882 504 702 624 816 546 770 253 390 779 271 513 214 211 759 961 30 893 811 480 7 767 62 746 632 432 663 23 883 505 909 689 945 531 751 196 706 529 987 788 322 476 215 383 872 142 223 629 622 91 507 473 26 357 241 450 705 993 769 457 608 491 452 332 821 783 481 780 862 662 734 686 169 555 899 735 27 498 355 372 305 950 691 676 600 40 58 893 303 89 923 823 957 625 59 415 287 645 650 340 434 560 732 758 643 361 237 519 165 293 718 464 674 830 991 400 615 669 527 512 95 479 855 897 752 871 549 629 541 116 382 93 304 90 161 54 425 254 959 302 700 442 360 28 2 757 943 995 875 329 408 428 84 20 912 661 405 42 301 927 189 766 244 636 331 672 738 576 428 234 145 642 139 533 555 626 806 34 14 724 353 408 535 179 893 746 294 449 915 821 683 497 371 923 262 424 45 536 819 496 221 823 143 338 998 260 42 213 87 807 295 849 660 254 88 169 630 48 348 780 422 631 648 301 465 332 178 216 311 22 15 975 466 940 267 4 176 635 71 135 208 675 545 321 375 128 903 32 184 446 257 500 341 227 708 86 325 912 449 866 170 230 136 888 457 362 153 159 476 191 716 978 513 495 978 674 141 34 547 491 151 342 489 352 224 669 636 733 697 785 358 220 329 684 364 662 156 730 204 472 309 851 443 314 44 836 235 155 300 506 218 611 710 815 623 879 190 842 336 230 41 798 593 85 597 966 50 851 952 43 515 816 132 349 749 665 542 803 488 978 432 379 832 259 261 755 627 783 920 967 290 155 840 417 829 76 956 512 668 418 921 24 439 875 944 976 21 273 704 3 69 743 441 530 455 199 573 682 431 590 838 664 667 839 86 146 984 191 745 173 172 252 562 815 17 225 965 58 613 44 645 181 31 726 596 548 929 335 40 76 946 155 885 930 673 203 656 186 256 581 180 452 642 598 662 218 5 953 13 975 566 918 19 890 735 31 631 133 671 312 526 738 486 788 150 241 278 35 4 840 709 883 122 760 18 232 847 769 729 928 252 915 728 601 618 602 120 177 73 489 614 443 539 420 83 17 599 745 763 41 881 70 463 585 839 326 805 942 52 69 393 501 195 603 851 95 398 222 34 1 579 101 571 938 652 547 556 174 605 384 950 983 843 732 753 493 678 809 804 610 504 405 8 135 782 667 834 914 898 406 340 935 884 502 514 945 680 200 332 420 259 497 574 296 897 226 289 246 131 712 741 159 941 939 96 828 362 521 966 590 275 402 823 568 621 840 173 186 529 354 456 440 483 770 985 175 298 697 137 834 888 174 523 855 273 560 739 579 857 311 3 996 185 364 703 692 792 87 508 760 996 451 317 889 396 174 822 854 724 866 748 231 742 888 357 444 116 923 123 290 130 236 693 40 617 780 564 616 133 816 77 388 880 90 93 965 97 474 765 639 363 149 598 636 447 618 672 506 213 468 285 479 711 931 762 731 365 82 756 476 125 152 146 465 1 752 572 700 587 835 873 885 707 338 558 488 346 688 179 202 368 950 799 194 98 833 772 521 904 750 118 37 557 635 577 91 497 183 6 274 462 861 321 723 878 842 506 689 651 336 211 47 105 608 124 552 540 290 963 211 312 482 530 355 780 221 232 90 858 790 70 680 60 380 308 483 345 525 22 269 37 254 786 52 159 762 89 489 418 531 424 981 874 861 626 380 28 483 519 731 429 989 277 203 942 406 869 391 343 325 412 916 82 550 149 571 129 317 696 66 387 760 388 824 771 873 494 941 448 594 245 967 238 278 937 970 436 830 402 842 723 857 871 11 242 405 917 614 112 346 798 522 820 959 575 544 498 517 906 783 928 222 726 137 74 713 326 11 641 170
526 687 143 609 820 209 254 119 975 313 641 737 71 824 120 875 75 942 692 42 743 295 432 155 710 739 136 54 503 230 194 149 439 455 86 984 703 228 587 416 153 653 7 530 173 715 541 920 154 286 780 402 477 4 527 254 773 896 216 134 706 559 720 204 233 582 763 668 179 852 223 118 262 981 713 694 813 383 521 44 766 825 220 635 261 684 924 540 885 258 903 769 366 63 175 988 827 966 546 310 674 622 866 797 15 52 96 918 379 877 901 931 759 658 888 431 388 966 87 561 246 132 573 656 739 483 109 609 925 178 474 96 414 289 57 201 209 828 517 147 468 771 335 553 628 437 116 558 321 152 935 249 723 577 17 692 536 818 870 568 361 571 119 601 32 676 884 687 121 912 631 699 89 983 496 827 886 794 118 313 542 385 859 234 779 274 985 92 199 82 761 173 654 933 869 122 369 596 662 507 106 529 358 273 446 271 532 590 606 869 243 376 738 71 726 766 84 715 506 577 980 307 693 884 727 546 914 731 540 690 181 850 169 68 643 668 12 875 778 213 112 456 548 932 909 289 473 692 148 933 535 301 447 857 33 771 788 13 502 614 714 890 362 472 187 793 991 126 951 768 784 622 730 511 193 381 651 669 605 920 340 804 619 886 420 29 431 645 239 263 791 169 354 548 301 233 838 380 808 478 127 654 35 445 419 466 729 564 265 778 18 53 433 242 129 919 584 812 28 183 108 308 478 431 533 198 397 75 721 255 851 229 235 506 558 982 383 709 257 1 50 894 37 65 602 673 686 830 887 837 42 238 599 518 755 63 211 158 992 586 493 909 74 876 557 963 565 750 495 234 595 524 308 569 242 64 987 836 627 294 949 998 224 782 525 815 939 355 126 452 204 746 455 400 151 786 159 408 815 441 800 996 245 423 690 87 996 990 826 677 831 598 585 695 458 76 5 922 734 537 280 445 799 176 571 634 837 97 270 640 934 476 97 421 516 338 408 888 41 360 871 999 638 751 213 772 839 580 353 450 583 316 142 1000 402 296 171 991 469 82 537 407 847 292 429 864 376 20 132 507 140 459 341 325 829 929 562 118 964 82 771 497 687 651 390 659 31 327 454 936 200 84 218 502 407 349 348 536 578 224 543 749 445 179 594 104 222 229 430 866 629 908 483 625 141 782 191 350 802 809 387 600 634 600 822 35 553 714 626 933 937 692 770 854 830 69 574 36 449 403 421 639 59 37 833 621 391 88 616 782 811 3 501 210 138 254 185 636 981 978 510 469 476 642 286 219 507 332 907 619 462 140 752 595 850 642 489 688 550 151 386 618 195 137 122 872 577 928 114 487 264 112 957 23 295 955 554 108 102 38 334 47 615 136 80 21 932 472 965 652 401 173 434 705 653 560 450 541 365 405 486 36 608 145 681 737 792 382 555 830 453 807 182 2 77 896 912 644 69 524 472 643 719 122 157 321 836 660 698 306 346 142 339 432 351 274 306 434 441 484 482 897 622 483 769 857 805 189 66 206 303 832 269 672 700 246 642 208 944 194 696 916 867 164 266 43 350 982 737 727 796 182 178 578 695 872 315 116 712 766 640 689 20 315 287 86 139 490 520 461 278 526 481 707 604 159 259 994 99 499 750 370 76 925 364 297 785 697 499 470 135 381 162 171 234 777 607 782 208 902 961 791 115 317 444 35 309 328 731 436 757 220 24 469 879 368 547 764 249 747 409 386 131 993 564 781 530 949 51 308 273 572 55 612 480 563 101 334 998 622 104 184 403 719 65 163 733 152 947 457 749 482 422 715 85 876 929 715 756 102 61 818 210 187 475 987 694 109 311 239 177 883 367 316 971 512 603 814 882 550 418 366 531 244 889 266 624 950 795 797 448 142 586 675 23 804 592 49 872 855 170 663 14 575 926 975 38 67 933 752 428 634 948 243 923 388 288 523 702 598 855 552 52 803 597 552 498 519 326 950 877 870 519 99 746 139 655 295 613 533 413 29 30 156 336 614 352 567 333 911 505 551 26 124 515 249 70 813 786 565 561 472 331 286 922 371 689 95 809 891 107 491 251 615 375 358 764 885 487 641 305 994 968 48 716 223 244 53 332 620 868 55 363 238 545 436 895 891 310 427 978 528 853 32 675 104 538 920 1 551 591 968 678 446 893 594 942 527 673 227 989 135 440 773 753 190 911 565 807 109 236 225 0 351 930 818 320 242 902 618 915 762 317 391 857 789 435 245 165 84 415 728 665 746 858 543 997 678 67 692 227 844 705 912 741 708 804 12 359 569 954 540 762 573 83 843 226 450 959 522 228 842 982 832 691 414 701 510 146 421 972 566 668 858 238 113 960 296 404 980 275 423 955 136 842 6 768 592 298 288 880 794 282 154 46 791 253 878 794 554 511 146 198 608 828 41 724 29 161 839 524 990 323 389 134 365 918 428 810 812 91 384 644 116 685 201 560 994 897 444 970 21 552 531 817 286 962 125 436 747 156 505 774 110 660 720 789 869 899 901 956 498 732 669 832 409 180 942 417 935 256 379 479 973 797 70 707 565 324 383 338 862 130 732 508 314 307 145 943 543 188 241 248 479 754 531 58 387 150 143 68 776 986 62 192 333 8 26 202 873 919 722 575 116 744 439 874 372 451 514 396 205 53 36 438 904 824 538 590 400 775 475 551 723 316 79 572 45 772 318 529 719 966 625 601 431 250 528 36 35 544 911 509 134 392 478 609 456 787 879 329 267 708 849 133 916 93 488 843 764 664 320 110 436 672 926 147 983 952 830 568 257 652 721 328 611 457 253 680 293 349 859 745 314 377 662 281 879 393 76 29 491 656 223 219 427 650 476 291 397 205 343 6 197 272 620 747 101 43 169 44 307 776 873 313 152 40 610 217 18 725 598 263 236 588 888 620 409 860 732 230 608 186 554 72 746 137 593 581 909 793 766 92 983 424 747 658 484 646 619 160 713 117 407 908 198 539 580 382 827 748 755 625 914 103 940 852 437 659 300 443 25 740 540 848 532 342 212 657 238 398 831 735 799 152 187 821 130 863 967 688 293 22 89 274 140 27 142 460 322 322 438 928 285 512 362 876 921 196 94 167 496 267 101 356 698 751 709 241 736 128 192 277 596 666 218 647 893 82 68 823 294 704 187 589 62 371 373 412 696 736 301 683 194 990 452 426 743 995 501 9 762 276 999 347 581 677 464 679 78 760 983 231 574 904 420 582 416 293 717 299 486 373 345 337 509 47 73 488 313 123 960 372 383 343 97 812 339 938 614 360 767 777 43 699 134 913 676 715 904 149 960 781 945 854 503 806 903 504 364 967 693 54 231 100 279 522 382 183 419 144 854 891 930 684 400 368 297 452 686 892 553 718 507 319 892 357 103 314 132 284 491 567 192 378 301 21 221 566 514 958 498 399 458 999 790 63 828 883 422 697 261 113 635 953 647 296 268 661 510 221 434 174 956 669 93 841 668 513 487 600 550 355 636 232 774 60 532 90 422 927 704 158 114 176 366 682 89 921 342 580 837 297 626 639 535 105 851 252 688 312 734 410 648 212 79 494 987 559 837 782 660 976 28 563 768 864 658 327 175 941 438 400 295 576 262 617 720 318 757 835 666 62 548 485 421 168 501 214 932 206 913 900 301 917 671 16 195 215 873 389 697 621 624 969 822 670 444 803 336 676 719 711 84 790 784 667 749 977 716 442 420 189 80 237 335 878 172 48 67 649 858 931 245 81 985 289 45 79 943 95 620 125 94 4 875 818 155 940 766 728 968 993 293 145 412 950 849 618 440 164 372 717 359 73 441 890 334 370 886 13 541 425 858 671 319 663 679 742 421 945 735 783 615 534 569 427 828 268 984 636 97 862 536 549 663 302 340 849 146 570 925 983 985 294 467 611 174 344 628 894 40 380 997 979 3 974 524 163 809 255 173 172 74 49 690 905 564 614 812 88 772 464 874 229 802 856 51 873 952 45 636 64 442 623 473 491 186 471 591 846 876 39 756 861 640 384 300 258 285 405 24 936 798 994 706 25 705 490 833 279 833 637 433 845 190 865 535 184 808 910 77 497 948 283 989 166 647 492 481 834 19 394 822 984 358 819 485 201 414 325 557 467 398 374 278 596 483 946 510 11 795 437 137 881 676 411 391 722 924 816 820 758 383 290 845 345 583 10 448 285 745 500 900 94 258 610 646 385 706 556 990 801 485 523 357 875 18 19 391 898 139 514 958 34 202 920 179 98 944 304 612 916 4 569 869 330 948 463 107 56 852 203 589 207 428 814 116 423 776 630 52 240 954 528 354 632 627 416 655 111 387 798 292 825 287 767 726 395 854 190 943 579 120 593 120 461 413 612 871 247 438 635 77 988 595 459 715 765 363 633 271 466 774 518 922 406 195 906 518 709 574 225 597 896 680 124 479 197 899 78 627 292 373 645 944 484 981 260 83 598 11 844 354 973 124 2 481 456 399 300 459 155 944 465 488 3 356 840 296 470 483 963 176 381 645 271 692 648 155
209 212 117 571 147 951 249 508 335 420 719 204 878 413 270 721 189 778 993 445 387 609 447 971 960 618 914 318 755 702 985 122 50 395 709 203 644 235 259 808 469 428 990 540 820 25 4 573 818 549 455 802 741 562 967 989 710 339 828 185 407 439 574 302 197 631 126 389 90 773 661 430 275 716 988 117 658 918 555 881 30 52 409 453 519 888 690 943 367 126 139 463 479 108 53 340 262 237 247 889 260 509 938 57 736 192 236 970 752 634 922 257 109 401 472 557 281 802 731 542 70 309 923 8 171 635 501 505 443 519 379 231 133 687 44 480 836 281 440 313 765 76 252 793 492 928 530 68 744 30 300 997 31 66 704 405 172 219 43 88 356 471 271 767 850 27 237 349 794 945 206 85 487 834 705 847 413 34 386 19 615 972 808 297 183 449 805 709 696 244 365 607 485 536 668 811 218 232 207 710 803 172 788 149 186 228 28 190 185 162 498 888 162 257 375 120 414 427 725 747 54 594 652 722 918 212 329 275 61 891 378 303 663 20 511 769 24 847 533 387 74 786 567 526 748 316 422 324 958 627 711 437 560 517 258 909 104 453 517 998 901 372 548 916 682 851 325 155 738 418 11 347 219 102 554 539 737 140 420 892 606 660 688 933 114 459 799 701 272 7 227 478 558 249 842 706 69 125 843 83 305 915 708 802 1 551 25 642 674 703 718 458 376 528 274 347 211 395 452 166 304 604 905 988 231 359 659 214 561 730 380 953 334 897 269 533 973 448 286 675 291 59 926 220 612 305 263 895 418 195 906 29 955 302 94 583 531 391 174 284 789 254 588 854 163 946 289 687 683 555 140 501 79 424 240 823 753 995 301 251 944 770 323 167 732 287 216 225 849 118 358 160 874 964 598 698 566 70 528 839 810 155 858 458 144 275 929 934 355 335 593 862 864 846 966 591 248 139 433 257 764 578 220 904 399 957 931 311 785 634 401 935 238 187 812 593 71 819 687 23 67 176 118 41 626 509 896 171 184 515 563 424 771 715 953 983 351 693 402 227 721 884 844 870 181 461 781 372 907 198 613 493 841 81 692 37 790 103 998 743 348 563 750 735 396 455 92 418 357 462 656 616 702 861 486 814 512 627 264 515 837 124 320 646 143 644 639 138 570 49 115 39 759 125 645 862 676 948 360 117 797 114 757 679 150 257 107 389 293 104 964 991 952 690 544 445 927 420 635 496 458 618 384 80 228 90 187 230 925 473 504 349 230 156 76 447 313 127 662 823 650 167 562 287 681 791 556 960 510 499 573 472 421 42 722 166 917 167 868 119 214 772 796 519 582 462 290 890 815 463 513 177 609 562 362 653 881 682 6 706 340 483 311 844 426 381 959 406 39 636 625 170 441 628 173 567 427 3 155 119 499 909 495 303 872 875 435 481 432 624 860 49 596 208 770 498 148 811 971 165 165 726 627 271 116 439 585 378 204 845 202 952 867 282 397 621 331 237 991 163 641 753 605 768 845 611 825 139 215 530 483 470 715 221 621 854 540 908 13 43 471 296 846 221 243 667 389 689 213 299 10 716 77 740 671 901 784 487 857 617 16 385 439 887 522 69 359 1 337 185 81 320 344 732 453 78 941 983 565 446 500 662 723 397 170 278 154 715 821 791 520 291 45 534 86 252 277 369 419 72 742 869 648 709 763 230 614 868 179 397 97 890 987 683 700 597 564 453 974 640 333 212 308 459 979 871 41 9 302 650 956 403 977 622 22 670 338 63 824 111 882 762 464 712 56 898 727 462 52 994 138 887 986 859 408 608 899 508 636 75 970 340 390 946 134 811 95 641 47 353 675 632 978 54 102 237 203 702 856 664 476 121 175 950 287 372 583 107 942 115 628 903 747 480 720 455 468 627 161 425 601 608 657 623 343 151 122 246 217 643 444 348 965 194 694 760 424 300 502 924 634 25 909 920 336 57 51 449 819 379 734 451 514 766 527 557 712 227 490 151 778 122 646 265 478 427 552 51 314 291 902 989 60 751 811 364 833 667 481 786 831 99 328 755 434 830 12 843 516 697 88 164 261 366 592 601 78 355 110 882 670 821 339 893 127 993 87 150 113 870 105 977 153 224 898 543 83 617 863 568 326 159 480 507 827 969 888 724 149 919 726 459 268 652 451 910 9 23 581 332 655 142 466 463 135 289 497 882 620 866 267 869 369 909 89 599 491 862 225 498 835 79 137 913 392 514 23 87 611 615 539 554 996 301 298 997 416 982 475 281 347 756 623 76 689 544 59 406 559 984 897 852 693 882 760 410 366 555 995 89 306 224 526 116 610 663 363 828 813 171 64 992 108 674 869 75 783 878 330 739 684 409 316 3 18 420 707 130 280 920 457 612 157 16 714 335 156 340 460 875 312 369 221 485 947 101 730 93 288 143 691 771 521 884 58 278 251 270 62 956 37 148 177 514 2 134 3 664 322 128 425 131 703 132 437 67 546 649 587 329 180 298 307 315 871 994 346 511 167 821 244 735 400 730 234 362 989 648 806 938 600 365 787 949 890 885 795 615 256 448 21 783 130 59 350 239 584 839 575 246 728 521 63 781 939 165 945 77 96 381 494 579 321 286 591 89 865 785 745 934 160 100 604 921 946 730 622 643 766 861 131 388 950 959 428 173 182 213 393 196 35 715 547 359 317 21 125 848 310 286 295 99 292 584 969 759 454 414 666 509 394 294 780 400 168 237 482 746 176 215 20 135 33 856 553 242 195 757 484 890 509 268 706 268 980 558 488 617 557 813 616 689 775 525 839 580 729 612 111 656 226 996 196 982 602 380 968 529 637 560 241 55 543 481 769 53 19 617 551 928 880 869 493 114 93 829 232 743 994 176 631 629 848 400 838 907 975 348 285 24 523 737 124 649 724 723 364 899 373 124 128 588 776 653 739 46 141 175 534 84 951 913 49 453 822 92 7 757 716 935 962 764 617 650 467 360 169 320 884 681 253 248 651 550 961 779 910 298 199 712 410 9 589 445 678 419 936 379 405 133 949 932 278 610 834 22 618 139 303 736 255 294 653 465 777 935 829 679 507 769 65 656 792 431 774 387 802 166 664 928 34 444 361 218 345 765 192 487 178 669 679 577 374 124 319 144 233 862 121 14 462 776 412 906 99 72 545 721 465 913 608 941 415 34 809 229 212 947 383 768 685 205 518 481 38 688 851 553 643 797 112 870 398 627 395 834 284 787 817 365 525 1000 870 916 579 159 515 167 855 88 14 539 229 131 27 927 786 984 571 838 40 779 123 231 832 848 894 713 201 480 194 438 908 577 55 257 294 228 885 715 943 528 814 515 875 800 342 657 891 119 68 833 91 938 912 143 276 827 142 34 257 602 607 955 265 904 205 85 660 90 701 42 371 816 245 130 538 198 489 542 669 306 210 445 318 521 577 5 919 95 597 864 665 511 911 410 15 840 756 763 640 145 423 306 36 428 541 3 120 371 506 645 948 502 341 52 879 274 772 766 972 730 900 484 254 993 840 809 638 344 239 838 624 354 590 433 762 705 773 64 75 233 542 803 190 343 158 129 629 204 193 514 224 721 8 954 101 447 84 543 983 107 619 136 535 501 536 941 569 140 106 491 445 961 630 591 46 673 191 7 873 929 586 279 82 95 403 716 954 972 893 315 353 77 984 76 895 850 324 269 477 176 887 32 103 714 632 136 448 841 816 927 930 817 807 675 429 537 935 628 388 38 940 619 151 84 928 947 66 267 686 793 568 811 963 929 594 845 450 876 200 68 459 5 496 940 223 853 576 92 603 166 0 342 32 238 800 84 915 314 315 390 826 989 782 833 463 712 859 971 246 51 999 349 578 314 847 347 853 195 713 244 798 803 695 878 529 241 442 489 208 361 456 894 647 825 599 166 749 327 779 308 921 105 505 714 801 2 933 670 42 988 368 61 48 486 740 564 699 668 309 495 920 996 876 995 436 939 767 183 883 514 100 881 242 294 503 40 461 951 754 406 354 823 549 589 758 233 85 267 430 309 667 356 854 805 852 605 166 570 916 297 572 226 992 586 823 769 524 625 273 939 73 932 649 170 746 943 580 223 146 819 80 891 406 212 743 455 198 404 352 44 672 311 159 691 697 151 297 135 152 324 327 593 981 599 751 3 391 344 283 531 404 939 889 612 768 251 680 388 296 169 733 720 372 134 164 535 98 954 804 960 633 388 937 619 370 633 532 689 349 789 250 343 266 204 673 446 29 990 642 766 735 405 904 308 222 788 129 671 830 91 550 841 717 566 26 52 431 793 119 538 470 347 188 229 997 776 877 992 377 209 913 49 332 536 299 118 385 92 791 584 282 449 903 770 595 399 235 975 5 609 892 893 474 197 446 760 438 622 761 217 145 864 861 14 866 266 473 982 382 667 862 98 411 383 932 689 793 531 72 325 934 488 976 665 132 703 417 123 677 423 279 935 886 689 537 344 449 637 508 681 381 565 17 618 57 396 698 963 654 278 982 522 924 40 136 548 957 688
570 184 731 548 233 608 701 272 178 42 471 504 86 759 343 303 294 880 501 456 437 929 984 869 239 191 487 272 231 724 364 123 32 481 641 572 619 20 875 617 360 206 556 220 947 661 351 534 768 961 757 901 263 96 679 997 23 720 468 402 518 208 287 556 179 25 355 193 56 448 849 577 185 502 302 50 299 203 30 77 710 461 759 634 249 823 831 994 596 911 970 134 649 886 529 353 569 531 147 971 694 555 935 259 201 262 211 402 609 246 514 618 35 856 166 104 499 923 729 840 945 710 573 652 145 581 279 949 210 984 274 506 332 91 825 406 993 319 708 996 295 277 60 240 102 453 101 288 749 741 315 45 377 336 58 621 309 892 362 853 865 404 988 591 256 672 704 421 661 260 656 114 204 39 684 413 637 877 932 171 301 482 455 947 146 896 718 1 908 329 120 174 384 337 6 907 134 383 986 749 403 168 40 91 131 578 81 661 577 324 163 944 889 169 901 241 412 63 678 337 549 898 629 356 712 66 958 965 578 951 310 362 168 813 417 160 103 932 223 396 342 875 989 312 881 216 126 579 683 776 448 518 568 70 851 196 199 488 807 455 401 279 823 913 552 190 17 274 954 773 289 936 676 669 365 804 254 350 270 684 526 295 799 751 405 867 786 233 186 639 951 937 587 916 979 30 404 189 682 169 346 971 45 515 779 93 628 740 460 441 903 498 316 108 962 21 321 960 439 698 447 409 0 276 809 735 842 781 139 124 521 445 385 115 996 212 567 318 169 457 922 664 466 129 370 156 942 690 27 668 794 937 476 833 882 751 154 540 900 317 462 718 810 559 43 790 291 237 226 417 914 595 94 786 479 301 781 16 62 100 692 589 792 692 286 920 122 892 545 35 644 879 666 454 140 736 155 792 508 269 575 425 9 427 205 948 668 915 703 122 894 334 258 49 433 952 819 410 753 906 762 434 87 34 746 126 212 704 994 753 972 231 461 833 129 672 771 613 11 456 974 191 516 775 763 143 135 344 959 633 395 172 48 199 890 362 711 849 917 312 706 536 390 368 192 924 151 69 64 412 820 576 561 383 834 359 435 333 551 577 324 591 193 944 451 162 795 267 605 601 500 288 26 370 777 20 690 34 515 961 877 71 797 527 785 341 636 40 752 138 237 928 374 903 896 703 1 888 904 242 330 552 722 968 20 718 3 353 393 977 621 76 491 934 652 187 838 76 965 930 625 701 259 648 82 724 997 755 296 200 156 683 457 434 278 841 319 51 482 161 721 289 15 624 194 309 214 871 484 615 418 949 538 476 152 824 227 984 68 851 955 272 108 835 341 608 51 20 335 111 503 115 857 661 969 284 618 404 323 160 966 871 261 674 845 61 317 722 532 69 39 64 686 56 253 630 869 573 837 201 887 152 57 394 399 632 670 314 782 186 394 514 426 328 787 161 766 350 546 237 563 942 833 58 627 349 774 609 373 908 496 881 608 134 333 482 688 4 449 537 14 508 257 18 537 955 907 379 835 632 727 971 517 910 170 194 695 574 250 784 878 687 436 547 84 710 269 961 595 556 183 59 240 746 783 101 858 540 841 960 440 551 653 242 995 135 691 241 640 738 981 200 788 313 565 682 416 416 206 243 242 434 77 575 883 98 280 319 822 69 952 617 772 179 318 6 624 187 38 839 978 935 160 637 585 323 536 532 465 697 717 909 222 385 824 182 339 425 157 837 497 304 450 815 643 849 89 916 424 277 941 852 473 163 148 828 96 186 265 123 281 729 659 706 18 699 444 681 826 696 37 962 888 64 464 217 262 305 165 712 633 583 117 689 663 765 16 593 998 806 748 951 912 789 800 416 590 778 104 968 397 244 97 268 879 815 21 865 584 945 580 198 867 885 143 607 61 364 574 417 803 467 925 592 610 52 415 858 372 842 863 468 313 307 132 831 338 337 171 350 773 103 775 188 334 360 976 901 232 22 293 440 572 115 175 600 220 245 388 718 116 461 885 838 755 157 306 944 470 462 832 602 381 931 159 373 999 19 909 69 600 802 369 635 915 105 669 990 504 718 949 192 606 597 702 604 854 704 398 586 740 547 411 485 443 105 632 39 298 473 856 423 234 501 770 838 99 94 431 99 218 190 671 404 189 261 91 321 897 506 982 851 95 552 458 127 284 530 98 453 828 339 776 307 963 623 283 582 410 967 681 472 593 515 389 127 353 647 620 493 818 665 7 487 246 506 846 176 144 643 123 788 208 197 46 562 509 6 651 887 836 108 866 844 760 932 547 182 725 357 200 904 928 270 409 267 884 586 414 946 172 747 829 9 699 649 422 405 664 649 921 990 617 873 790 362 767 927 229 620 680 787 230 379 420 884 709 610 827 763 968 613 480 864 789 456 408 393 553 68 848 206 29 600 802 672 25 152 612 106 983 615 603 971 579 309 926 532 913 258 202 783 8 1 383 289 150 966 371 273 677 583 906 803 423 887 347 404 288 632 796 741 948 906 622 15 817 977 507 692 292 447 217 945 413 943 614 453 910 206 730 866 463 447 118 199 52 859 719 127 911 658 566 325 513 795 943 905 535 62 646 179 874 486 558 579 69 640 946 809 977 247 90 974 880 748 801 209 864 902 363 827 938 791 161 89 83 782 667 269 602 660 594 158 502 306 225 800 290 171 940 5 658 211 112 714 196 688 543 255 260 693 868 692 228 375 345 240 830 872 442 236 756 621 467 372 814 305 452 83 158 593 934 455 843 328 55 486 523 138 477 199 589 197 812 451 675 42 564 153 164 668 937 50 33 224 213 76 778 39 419 997 67 428 115 813 638 939 255 430 42 387 478 72 162 162 534 859 493 594 382 817 432 271 173 672 336 718 241 452 696 577 642 666 244 890 456 55 354 590 190 691 379 387 34 521 607 345 22 743 282 909 304 647 312 503 750 338 79 617 645 499 357 514 50 28 697 814 142 601 54 432 522 450 735 571 492 920 751 726 964 113 713 799 623 73 582 726 597 481 707 159 402 968 153 665 961 293 939 598 128 148 125 981 63 531 660 804 472 868 266 422 780 636 870 77 647 31 571 947 634 273 320 490 430 864 929 880 705 167 216 909 70 965 367 409 453 930 376 525 723 538 130 286 224 154 198 426 511 575 626 641 806 851 611 298 428 939 209 604 498 799 121 746 924 115 733 480 714 688 967 312 918 547 738 801 368 893 24 397 238 743 329 597 891 771 66 64 337 246 490 867 207 429 804 613 331 580 631 8 742 145 4 309 49 507 80 772 454 928 314 983 700 205 665 963 44 930 114 84 88 681 872 408 268 260 784 593 892 687 860 820 920 759 36 653 805 881 327 164 765 550 506 1 71 145 859 97 264 972 2 575 698 921 557 16 862 735 181 843 380 299 650 121 308 949 555 391 176 957 236 285 188 633 591 75 277 520 427 457 510 834 191 33 356 326 693 832 975 89 407 319 791 261 486 764 111 261 902 845 639 348 769 109 720 236 821 806 616 673 850 730 187 384 328 867 560 997 488 979 59 35 562 779 847 365 985 842 654 961 459 215 235 822 119 782 195 113 311 561 127 203 971 15 956 335 541 525 530 958 489 984 811 849 305 360 366 705 378 885 960 60 53 373 105 199 539 726 923 858 953 246 445 829 247 612 674 154 931 384 930 702 72 113 421 525 215 447 648 927 737 964 728 872 344 880 533 296 141 601 375 227 540 254 991 44 548 775 438 572 252 667 75 389 406 395 519 281 544 624 107 502 505 547 852 648 736 169 74 359 248 476 950 61 273 111 905 767 177 252 358 744 604 601 483 505 734 204 716 327 243 509 726 261 429 725 895 967 855 463 687 377 957 140 124 379 592 228 19 12 182 992 303 447 300 737 662 736 73 991 559 748 167 540 744 689 987 200 28 135 583 668 109 566 615 228 861 568 92 717 745 147 816 358 475 428 137 43 898 776 764 9 219 528 106 600 761 698 5 833 576 219 386 448 272 964 276 769 739 254 325 617 85 162 550 588 174 330 31 297 741 617 485 295 307 302 65 39 635 350 352 75 76 132 840 780 149 90 47 752 672 831 844 714 113 414 813 773 396 796 916 370 361 993 933 293 441 249 899 596 251 859 180 251 973 654 481 447 793 445 469 606 434 7 10 296 322 680 724 223 340 163 980 823 815 582 919 223 275 356 512 486 221 273 138 230 350 67 657 107 655 94 245 334 93 919 110 652 743 556 542 366 528 426 599 826 400 831 203 546 392 608 554 310 387 940 494 112 271 485 297 623 927 441 359 469 839 130 992 422 873 115 349 462 267 516 936 729 520 802 871 187 78 433 133 668 136 741 391 709 184 335 581 846 348 165 527 73 598 763 630 406 754 721 197 228 886 211 758 758 808 686 673 918 524 489 853 344 285 8 893 971 798 212 13 278 990 82 876 988 601 68 944 326 495 998 100 165 525 338 531 241 326 217 732 727 685 122 12 493 425 782 613 245 586 118 588 288 474 389 689 708 41 888 747 589 446 480 715 236
346 267 775 907 644 314 738 595 816 7 169 384 417 949 761 121 296 599 663 318 464 990 190 654 716 984 507 260 965 342 560 911 860 369 697 501 592 728 343 143 593 514 116 509 518 682 281 690 437 554 753 535 143 210 393 549 710 257 257 251 192 654 935 273 251 78 991 117 241 432 827 919 144 502 333 50 842 932 524 429 142 810 363 132 168 656 899 670 702 971 747 148 928 295 74 352 527 293 225 694 641 593 277 263 569 141 995 72 115 523 118 959 330 120 765 925 680 614 424 158 178 842 774 214 90 503 35 168 659 640 72 760 461 970 254 652 919 402 163 73 840 556 360 476 970 232 958 219 973 60 307 586 114 128 325 891 180 204 148 965 916 154 418 523 516 586 589 731 678 992 284 819 583 293 127 281 158 477 82 439 260 463 814 741 513 776 957 26 95 222 336 532 821 77 864 584 739 518 688 704 435 728 376 449 407 135 290 89 98 647 712 817 849 46 776 349 743 732 233 268 414 250 119 602 451 155 649 647 282 533 235 487 528 134 628 361 696 854 467 659 937 699 857 537 599 783 819 509 986 462 921 153 110 120 734 426 927 960 635 976 887 7 280 397 4 60 271 262 540 849 18 361 975 490 966 928 77 226 947 274 219 202 270 155 466 133 993 202 382 782 130 461 894 192 452 599 276 716 907 343 111 280 900 417 669 391 344 486 562 84 674 578 962 569 269 681 886 560 495 166 5 455 96 949 940 529 410 209 735 849 243 724 173 343 221 64 768 164 590 293 38 52 737 87 988 230 463 172 71 624 76 82 88 598 506 506 800 287 165 399 834 517 624 327 595 127 432 777 833 589 401 244 480 353 713 439 598 740 591 533 152 699 428 307 427 868 356 595 692 400 810 167 447 603 525 296 42 453 854 9 616 690 353 172 744 65 302 391 582 525 943 572 249 584 673 845 786 126 10 962 494 932 399 620 108 342 838 143 561 553 49 564 206 784 199 893 405 242 846 890 386 779 882 202 942 821 949 237 56 269 40 854 733 464 832 826 185 655 980 21 808 239 161 992 895 161 279 472 355 660 328 638 422 954 643 742 266 785 291 224 773 595 426 664 920 340 473 536 757 793 470 187 391 759 244 497 326 686 654 102 220 940 718 14 453 315 53 354 544 170 468 369 867 508 321 105 253 238 820 984 724 744 634 944 479 240 784 442 778 179 248 470 938 273 529 696 436 10 442 839 577 254 661 430 861 818 361 858 34 92 601 352 245 709 950 477 875 64 472 945 892 618 176 138 526 57 910 271 533 824 508 891 171 437 493 811 137 830 65 834 699 588 683 244 210 650 388 331 159 869 517 651 549 645 685 450 319 732 698 209 412 784 6 849 239 668 930 844 959 693 792 42 967 798 377 1000 879 211 177 843 3 582 639 387 103 839 715 311 211 135 358 753 288 892 349 937 409 99 335 230 203 960 883 595 534 608 748 506 726 586 763 740 830 674 917 598 749 43 694 120 191 9 979 909 265 392 869 194 338 967 960 621 2 737 341 221 547 280 953 773 852 425 106 984 843 70 198 872 482 155 752 799 676 696 309 432 46 789 824 518 450 591 502 494 671 532 679 929 28 725 925 902 366 988 511 534 318 498 396 471 690 665 620 596 29 44 372 15 208 967 807 237 195 130 755 766 359 938 406 415 209 781 572 833 609 275 871 184 985 796 888 943 440 664 367 23 764 754 989 40 823 567 483 704 188 854 687 321 729 878 117 463 43 359 272 523 283 362 474 190 425 346 30 484 389 987 60 385 640 842 187 125 52 264 787 743 365 10 878 346 646 284 84 331 727 49 476 801 514 716 571 792 564 379 1 506 913 115 218 51 520 200 339 477 51 637 322 610 906 900 357 64 992 468 497 963 340 115 434 543 14 538 133 111 381 14 156 862 806 980 214 605 725 397 728 523 172 23 420 594 350 379 217 414 17 323 293 782 563 217 709 810 689 928 45 347 695 496 462 101 162 328 227 191 606 127 613 259 555 659 876 160 631 212 811 209 47 569 552 567 736 811 909 549 545 728 714 525 374 257 240 363 666 930 600 418 41 27 621 107 460 537 982 756 306 144 378 254 637 746 647 20 828 375 537 502 146 828 566 885 841 143 531 5 141 867 415 678 167 865 9 494 305 70 394 831 580 411 379 128 113 329 568 680 732 700 184 257 581 175 347 652 932 488 951 495 13 183 129 4 304 343 924 226 419 138 645 961 994 558 402 317 255 895 881 465 24 713 915 691 11 243 976 779 772 691 150 494 837 728 300 733 769 52 73 138 364 513 802 850 665 693 100 480 939 447 891 50 213 747 317 679 408 323 8 785 615 6 431 261 475 57 798 457 657 165 455 164 961 893 996 59 423 168 471 559 147 44 295 57 324 106 438 251 853 58 238 271 605 633 971 59 766 867 711 640 987 74 625 299 36 912 550 509 496 110 134 166 229 249 594 792 926 459 489 907 246 441 618 455 627 56 342 970 984 434 779 739 86 658 20 13 139 406 242 624 588 596 174 873 91 319 121 351 870 990 706 492 642 724 237 31 80 468 298 488 519 504 23 915 153 841 614 653 445 856 933 453 963 345 308 230 79 825 274 255 85 896 81 57 576 132 703 402 390 66 603 914 93 591 311 632 175 64 252 89 385 826 704 859 789 107 622 975 684 274 952 369 448 321 538 352 299 37 124 695 805 393 719 674 140 323 781 18 759 860 656 909 289 157 813 724 160 442 912 890 25 228 194 939 400 750 387 885 500 121 653 446 809 768 829 815 301 405 954 201 720 245 512 12 944 884 981 353 215 20 648 332 351 162 681 817 297 407 157 965 416 226 441 353 771 76 608 325 999 687 964 392 345 232 44 197 397 481 903 680 101 495 922 473 368 255 767 144 799 210 375 268 61 923 902 400 509 149 855 392 104 614 717 741 662 811 313 403 323 216 151 604 228 897 630 549 485 220 844 251 658 309 575 974 578 822 275 163 354 769 686 420 914 754 638 106 193 375 762 402 936 162 969 773 721 2 120 701 543 108 312 322 112 934 392 480 722 790 135 715 897 230 655 31 567 951 863 991 610 840 454 1000 542 419 923 818 782 927 977 437 183 986 331 501 59 333 505 990 945 29 67 952 68 323 812 980 607 894 632 412 783 950 50 64 0 724 204 789 107 119 856 410 675 952 488 972 109 648 26 566 264 191 234 859 510 134 604 288 332 363 21 474 87 519 7 160 535 848 136 751 997 394 477 657 222 185 723 657 232 693 486 107 315 116 587 189 258 654 570 688 102 889 797 369 780 162 523 572 707 530 499 726 880 468 316 109 597 159 785 780 37 843 701 394 874 801 166 909 164 226 58 560 946 824 708 475 754 685 383 608 201 284 866 5 231 677 138 524 751 804 373 996 596 200 404 824 835 583 369 117 845 128 492 773 868 205 181 983 125 326 898 40 226 616 456 3 515 123 974 66 33 444 398 292 92 99 817 504 836 609 430 348 132 782 553 107 212 641 682 70 458 924 968 26 189 562 27 682 522 645 149 611 487 273 261 394 904 234 12 808 850 833 934 548 536 611 131 278 70 695 872 880 573 454 530 665 262 475 586 17 457 224 804 836 847 885 672 896 629 220 539 293 546 9 929 476 154 949 273 308 205 761 700 558 865 754 303 555 57 662 770 993 908 685 314 993 39 299 449 855 626 639 259 73 905 862 384 302 554 748 742 408 48 11 858 249 859 46 825 412 54 894 504 147 998 121 557 727 890 229 790 46 478 690 664 635 931 608 469 745 413 781 403 327 885 470 145 249 63 305 465 664 202 893 650 654 541 962 705 291 955 342 292 534 548 891 64 742 668 378 826 231 877 198 224 318 559 453 197 334 126 378 815 747 633 230 250 229 216 72 619 352 801 143 22 960 660 74 896 551 585 584 793 760 155 143 746 898 862 834 122 233 223 255 484 91 444 514 186 62 795 184 267 580 839 453 55 397 371 363 370 827 730 474 652 76 918 502 503 461 750 945 760 890 200 815 31 84 521 382 741 947 236 545 439 3 558 705 89 395 230 366 691 662 551 301 788 908 822 226 667 974 756 139 19 923 334 503 677 818 128 346 99 596 429 74 901 169 532 861 745 734 565 690 636 652 490 266 884 200 574 96 310 81 247 554 731 963 602 319 972 81 348 186 579 98 612 370 740 395 268 469 421 835 329 828 66 570 617 20 491 953 956 104 207 401 62 715 818 875 362 37 78 343 69 1000 170 596 256 61 97 710 796 347 758 893 851 531 990 989 352 253 433 976 791 471 556 133 75 86 380 619 320 584 337 360 263 767 459 548 911 716 623 197 873 136 395 748 777 247 94 208 831 128 893 372 443 605 803 799 278 575 481 132 411 14 848 992 948 265 501 875 16 77 983 118 285 993 446 464 179 604 941 674 83 703 294 991 794 24 105 781 123 160 32 543 611 5 651 611 498 176 978 592 670 574 15 500 287 559 196 209 693 315 182 349 286 605 584 72 889 943 327 923
967 683 416 451 790 260 700 639 232 408 283 603 323 574 707 589 155 860 982 257 789 753 146 47 194 884 58 89 590 455 229 374 57 67 388 50 631 978 316 936 609 754 164 231 876 10 332 781 787 876 87 352 374 268 196 963 953 712 114 785 811 344 942 378 971 915 84 932 37 293 136 706 796 281 895 923 226 299 914 312 860 328 348 213 289 68 843 280 987 82 962 754 167 743 749 460 187 821 948 962 795 395 73 114 864 496 555 975 466 853 946 283 383 940 341 179 5 46 561 328 605 668 711 379 591 229 853 615 52 531 330 107 140 924 767 628 398 401 288 444 581 120 495 979 79 937 577 344 991 274 55 769 397 218 662 326 420 142 96 762 979 920 362 433 985 757 93 156 514 774 836 99 821 403 389 299 329 443 939 447 899 310 653 510 565 38 249 139 824 17 46 175 399 166 452 268 539 565 838 888 293 307 401 420 241 539 930 105 411 379 688 246 926 864 687 414 764 154 503 394 286 389 905 364 973 961 321 460 450 186 888 556 355 897 774 415 22 207 529 688 306 516 650 671 285 327 816 491 883 625 551 132 612 665 849 678 748 450 778 898 996 772 310 476 210 827 583 989 139 486 919 222 726 930 11 114 980 569 350 259 33 237 116 833 599 538 500 391 185 780 394 287 421 8 15 941 644 316 595 328 812 926 449 71 587 981 936 441 259 477 9 594 317 369 966 674 589 73 854 351 676 786 755 866 670 301 564 419 28 158 782 910 574 53 414 512 663 201 303 218 422 513 482 76 472 584 686 320 848 1 652 303 76 917 304 429 328 282 773 835 887 196 898 928 902 851 856 612 908 417 296 967 717 460 952 678 66 643 103 994 496 148 300 846 513 297 634 792 357 644 582 521 959 440 227 416 768 326 319 136 695 278 718 520 372 236 620 773 788 374 723 785 872 318 35 983 855 728 26 12 284 844 572 49 373 756 708 381 233 627 510 106 626 755 179 886 874 936 277 941 970 306 712 991 861 167 818 408 709 868 470 400 963 966 656 641 660 19 527 753 118 971 161 613 665 115 325 817 238 398 859 818 526 355 18 106 785 740 393 852 346 57 392 366 814 66 999 197 909 440 456 403 886 162 801 269 237 769 844 889 463 869 70 458 834 867 915 845 674 493 137 328 301 64 257 286 885 446 689 529 638 286 443 540 236 400 968 808 152 326 292 432 172 467 228 248 894 420 499 623 751 776 258 953 181 668 720 648 485 712 331 242 983 805 311 29 124 500 400 146 144 133 623 70 792 136 673 592 127 585 691 424 371 60 48 587 730 959 369 909 209 856 610 84 766 706 694 157 415 747 133 104 549 689 248 259 177 920 594 505 442 796 558 890 487 126 798 883 101 588 273 254 297 107 71 396 831 287 671 423 254 884 4 885 105 556 619 743 763 947 682 725 960 201 534 725 949 502 59 653 563 262 868 226 851 488 337 934 148 437 459 433 655 126 31 830 975 233 425 60 992 184 603 698 972 960 947 377 20 1 693 637 347 287 437 363 881 269 391 127 677 928 244 733 690 23 455 353 666 962 205 225 931 708 247 196 880 198 201 983 866 183 884 113 659 417 469 673 263 426 567 443 492 82 533 419 823 701 327 633 291 746 206 288 171 799 858 39 719 459 186 335 342 246 927 300 404 447 175 340 382 548 775 863 839 46 961 819 271 656 351 994 231 443 60 144 913 998 714 697 108 172 557 114 107 156 725 244 530 276 544 902 986 522 242 271 617 318 474 287 145 630 381 459 360 912 747 346 713 913 698 109 25 754 771 968 423 601 678 596 29 57 269 741 147 571 34 328 929 909 461 902 657 916 658 766 950 323 667 352 239 917 865 512 180 776 907 602 923 249 489 281 295 643 596 516 312 309 696 830 643 668 85 721 200 171 491 768 419 471 892 664 176 50 427 598 745 728 541 313 195 61 840 336 740 746 585 994 921 990 165 814 110 592 873 969 680 991 896 310 475 342 446 780 63 501 81 277 528 781 994 348 256 978 506 685 681 273 752 448 418 909 38 884 965 313 869 910 739 832 715 965 597 763 439 916 92 454 320 472 451 457 265 525 809 511 569 900 832 428 219 335 744 713 333 973 438 499 251 401 571 397 852 272 593 784 243 137 648 443 428 644 207 183 305 851 318 50 440 883 112 972 30 558 668 56 62 637 120 824 429 201 246 346 704 509 412 887 875 579 692 818 516 477 344 466 202 696 978 82 162 517 586 372 458 711 90 409 434 9 607 819 222 464 264 625 770 792 132 4 802 251 375 937 169 632 156 131 367 540 630 990 501 471 825 974 78 354 522 585 606 485 12 101 756 598 279 733 635 141 575 193 918 1 7 936 850 146 621 366 777 95 23 84 324 671 835 350 159 535 91 200 220 334 478 51 521 268 430 919 49 841 441 624 512 606 553 837 338 311 386 428 762 361 142 650 339 303 80 781 260 640 728 444 732 144 995 477 945 626 805 957 990 193 3 196 170 618 266 230 98 260 538 97 600 100 637 670 548 789 255 966 444 331 53 100 830 680 380 487 937 640 361 725 822 688 536 230 579 173 772 226 683 684 954 623 368 1000 502 249 890 157 154 387 845 43 445 590 791 738 862 611 562 328 403 557 568 12 754 771 184 97 221 655 525 966 524 664 863 381 214 423 128 947 336 184 540 247 109 816 900 675 797 396 396 113 407 557 83 665 684 564 17 382 484 948 820 500 906 375 447 764 385 896 523 877 833 853 724 952 334 281 123 672 476 540 113 636 518 338 940 67 508 371 149 459 99 591 646 731 19 191 871 374 608 17 135 190 706 455 661 335 224 944 453 764 882 102 554 426 734 955 958 190 211 580 322 787 546 375 358 561 701 297 215 394 129 634 212 868 480 216 197 555 566 323 901 404 54 123 556 986 387 568 433 217 641 569 750 236 628 250 944 177 957 400 182 97 879 113 912 882 65 217 932 638 933 56 857 941 616 655 245 655 685 453 102 918 299 219 377 641 448 551 308 16 75 480 111 245 735 436 262 165 435 606 119 528 543 942 545 363 302 461 343 839 537 938 951 18 208 327 267 552 629 469 769 274 846 954 130 996 395 26 252 26 636 688 578 937 981 60 47 59 216 221 702 988 542 973 721 187 761 701 870 883 989 97 217 853 131 848 490 41 727 554 409 629 363 603 808 362 56 488 793 225 261 932 326 446 240 93 804 196 504 250 82 3 64 74 390 132 738 558 294 170 465 858 494 547 32 282 917 932 654 937 462 18 467 884 647 238 168 896 776 729 315 358 602 959 615 136 69 612 847 438 126 650 253 167 998 488 190 37 920 158 436 948 498 755 67 167 479 931 235 564 624 384 21 742 193 344 784 175 639 906 731 994 431 448 384 234 955 256 150 257 925 395 803 841 810 879 199 983 104 56 1 961 410 149 309 570 938 591 614 927 287 305 969 557 473 132 313 561 645 113 780 127 250 113 535 879 722 67 141 799 307 971 867 812 192 453 275 423 61 332 878 895 115 183 618 802 807 217 993 441 10 950 364 450 282 985 218 546 531 436 203 466 877 310 376 485 552 355 41 69 488 792 922 172 74 665 188 282 125 812 173 721 889 612 0 77 270 4 314 379 679 734 903 978 24 673 493 249 51 148 669 640 601 131 794 510 817 849 984 992 340 785 359 993 40 784 86 953 758 683 799 951 36 790 274 474 632 148 121 600 426 62 705 347 837 126 280 723 45 542 370 720 178 270 100 230 633 430 365 714 547 326 651 902 697 625 366 732 829 113 298 551 779 564 27 71 742 761 353 736 509 67 716 75 604 572 406 599 151 371 741 938 924 717 198 268 68 82 640 882 8 351 408 677 570 786 204 248 402 92 89 374 335 173 356 611 904 948 468 626 16 875 710 356 699 633 157 978 88 694 760 896 457 127 580 545 613 574 134 751 43 169 14 826 42 153 117 340 753 238 39 326 622 434 281 361 158 331 471 126 729 34 505 431 138 370 517 425 974 428 943 87 230 48 153 898 598 170 97 456 183 852 507 954 781 654 191 701 559 18 592 373 891 627 6 554 532 648 417 851 163 561 664 971 424 992 349 406 815 215 765 873 550 996 515 99 166 498 746 458 352 640 737 327 94 204 413 924 481 825 50 591 627 344 405 589 460 316 511 676 234 914 122 218 988 97 675 137 483 988 819 83 576 213 649 338 703 962 497 631 454 759 935 99 625 935 642 961 2 642 486 242 174 624 828 582 611 209 354 346 783 359 800 601 223 570 956 885 977 442 910 141 736 465 345 973 160 137 893 775 225 597 842 751 733 207 827 318 77 439 573 292 841 488 806 744 13 462 477 277 941 129 378 162 911 536 268 187 72 468 976 243 826 675 290 513 519 610 584 21 928 826 95 438 520 235 759 410 560 579 588 778 432 658 997 991 964 45 213 917 813 108 143 311 272 566 379 191 897 615 106 735 278 587 672 815 916 686 934 289 464 321 786 883 743 314 189 607 757 255 276 72 44 261


==> anc/Large-TA benchmark/tai_j10_m1000_5.data <==
10 1000
539 936 839 420 488 843 854 479 668 402 611 577 910 364 602 467 618 28 687 646 103 550 588 937 715 62 776 211 558 129 300 210 252 262 692 398 445 182 75 406 37 242 353 179 775 640 116 603 467 62 764 951 17 100 309 363 138 673 281 223 482 105 231 296 474 434 707 914 962 602 847 15 878 768 265 87 164 801 828 7 431 574 112 660 344 918 425 348 255 566 117 349 22 988 932 789 565 860 226 781 719 709 942 622 420 795 659 276 267 156 586 58 317 149 660 798 784 336 817 952 718 100 810 939 934 936 302 305 975 654 83 184 919 233 830 500 127 5 662 193 239 437 893 750 851 924 500 201 772 198 863 561 339 773 237 616 288 488 669 872 678 815 213 679 389 853 896 364 933 661 898 419 665 410 480 550 802 594 423 540 336 630 92 946 432 352 938 657 367 698 160 940 9 849 686 730 630 60 653 385 741 532 364 738 858 974 27 613 39 241 887 966 774 203 258 676 623 680 554 838 175 50 968 367 814 42 93 336 340 915 811 854 655 563 369 571 491 662 128 940 58 456 716 902 834 547 753 827 114 675 733 797 360 283 352 549 625 149 651 541 287 638 363 996 525 523 949 926 889 814 12 782 221 745 943 146 721 217 941 201 680 530 322 285 885 164 77 895 541 450 375 691 38 338 60 158 36 411 507 344 155 340 132 295 168 579 330 32 185 642 729 432 581 495 429 188 495 72 34 368 106 17 73 853 468 939 567 111 971 564 815 169 382 435 122 608 981 256 751 103 456 803 82 364 197 177 407 744 973 619 206 827 869 858 652 52 298 335 381 977 338 639 53 262 118 488 516 452 881 816 797 454 790 432 726 285 493 897 163 137 415 251 824 394 920 750 207 958 2 337 134 231 454 956 42 975 222 239 689 333 262 571 218 802 551 349 304 864 549 119 94 755 648 483 372 736 113 390 204 321 497 869 68 836 228 732 746 906 997 302 396 965 358 881 89 131 278 488 985 975 393 93 303 919 702 569 152 223 285 906 210 699 461 985 459 216 947 151 683 644 57 768 760 265 240 181 915 974 529 101 178 395 508 145 743 155 598 136 597 737 924 426 808 924 894 953 526 577 650 517 124 606 725 466 671 777 41 468 961 892 319 287 730 335 693 518 613 252 188 454 387 642 299 608 728 553 698 193 471 903 438 952 224 173 244 673 792 88 537 474 261 433 845 756 259 471 759 299 269 882 443 119 517 131 843 435 189 489 704 303 621 789 512 304 991 912 672 816 498 858 150 157 899 148 31 833 544 564 706 353 700 419 750 807 842 487 969 524 24 339 632 61 351 333 963 973 572 501 314 765 637 127 595 462 187 180 154 801 840 753 88 689 479 638 362 138 515 641 256 140 199 470 782 954 823 644 615 127 708 123 848 692 989 204 883 62 664 976 745 849 914 433 69 498 227 33 582 454 417 955 658 682 47 39 141 48 699 193 913 200 125 264 705 298 813 586 892 102 916 854 862 29 561 198 601 30 181 858 422 22 447 951 10 145 520 77 777 998 203 273 219 79 402 779 6 491 376 883 494 637 832 956 4 987 591 546 18 773 559 912 313 96 712 585 74 303 388 70 717 407 829 334 532 6 401 354 740 427 196 443 724 901 948 17 523 287 908 992 400 439 249 890 466 352 737 490 485 782 786 946 225 816 295 898 1 228 901 628 509 903 145 76 866 77 768 259 215 548 404 50 276 126 195 485 703 690 995 645 723 470 54 679 950 245 28 800 964 434 200 223 629 332 849 329 174 599 427 250 791 936 614 620 50 496 464 786 70 978 807 861 45 416 548 819 917 76 955 786 418 545 780 898 233 373 368 395 530 307 860 498 620 328 748 575 965 880 223 605 569 486 413 724 391 580 888 596 29 511 800 226 918 522 563 347 994 40 773 397 593 249 734 220 793 823 897 118 731 909 55 238 453 114 988 933 449 26 502 466 437 157 291 796 5 668 691 937 416 986 952 379 727 978 424 581 327 570 202 83 64 456 408 643 921 162 96 945 149 403 770 994 992 905 666 402 343 248 519 195 354 205 457 541 538 14 184 12 766 798 484 290 40 154 99 707 875 178 435 997 709 488 238 355 547 359 48 222 378 199 410 974 960 696 470 568 101 510 79 216 337 159 331 251 426 962 599 3 574 896 405 873 411 801 308 772 690 302 403 722 638 817 566 833 483 470 876 901 642 666 922 382 890 793 584 339 501 770 670 355 356 344 20 569 394 543 998 83 271 352 902 858 926 15 469 780 937 588 251 510 980 867 21 774 490 690 805 412 871 18 123 209 553 190 65 263 754 402 59 487 250 218 385 512 272 273 906 859 434 959 43 407 86 505 534 677 654 405 56 999 473 578 818 756 846 654 452 446 503 402 481 894 967 753 232 725 109 111 324 215 540 51 216 642 246 709 710 267 162 7 628 664 140 339 944 410 711 686 974 872 289 944 993 559 986 82 675 366 575 443 820 556 518 596 966 466 911 624 406 278 386 374 245 369 198 734 264 345 448 82 976 879 978 509 647 448 350 905 870 611 788 989 32 619 679 751 696 104 176 353 713 573 16 156 861 668 465 723 170 344 744 30 827 631 880 745 781 527 359 897 11 881 619 517 758 432 283 545 578 351 803 410 819 941 701 631 274 420 157 986 398 126 977 214 111 401 511 772 311 196 373 473 945 969 996 987 552 436 557 534 556 131 624 866 26 302 573 554 513 140 346 324 657 65 442 376 230 288 785 432 345 237 801 957 536 757 951 353 972 44 328 186 674 116 929 3 275 349 489 892 649 45 133 657 247 575 320 584 936 839 84 948 900 599 822 192 694 41 872 214 720 390 714 986 110 271 151 733 589 202 907 888 799 732 542 395 663 783 284 50 142 192 169 561 562 658 606 351 794 118 433 668 156 210 131 451 681 157 633 736 816 123 603 762 212 121 905 664 392 584 229 459 253 573 14 424 886 653 477 839 825 231 46 962 248 486 543 817 635 289 115 428 19 95 903 808 379 967 531 611 310 176 833 631 939 354 641 729 263 997 280 589 895 616 999 361 395 320 528 512 631 325 44 764 594 315 440 29 316 522 600 187 294 294 560 442 612 968 765 116 634 849 455 5 332 57 545 531 205 263 161 789 585 892 211 437 555 167 323 406 656 915 954 506 307 40 335 466 297 10 326 171 290 248 522 251 953 566 677 662 63 745 617 717 795 16 533 107 95 952 441 992 277 157 837 910 347 612 119 187 293 763 486 45 0 152 85 36 576 746 487 724 306 172 739 932 771 444 121 124 458 86 492 263 349 266 510 362 397 881 514 801 643 349 867 547 804 871 91 748 940 590 873 117 877 585 504 286 874 915 13 513 268 71 761 760 71 598 923 861 722 693 738 505 78 643 879 910 688 461 158 824 87 69 333 218 52 731 605 601 383 94 882 635 859 250 604 446 35 986 868 880 864 512 179 511 191 495 414 342 831 624 235 181 182 155 983 107 234 804 463 791 783 769 241 267 850 204 439 632 609 969 762 635 192 799 194 944 610 395 135 643 852 333 608 430 499 64 49 193 928 808 296 871 812 645 645 128 732 661 254 144 129 941 334 176 186 42 769 792 841 306 214 502 98 501 779 297 220 624 853 388 667 582 826 213 67 414 583 468 3 482 855 564 341 194 763 757 172 534 676 116 607 855 329 480 301 596 475 538 270 685 25 485 193 613 577 676 177 310 279 206 755 187 444 657 380 585 616 253 982 106 838 880 342 380 167 457 778 602 183 141 62 98 535 676 506 243 626 426 51 591 190 960 684 422 144 314 421 204 8 183 476 516 884 896 596 372 390 26 107 222 472 103 796 818 217 113 767 367 580 379 891 868 105 793 153 746 361 148 355 728 377 348 644 499 80 779 409 273 370 499 927 997 636 212 462 758 159 150 126 216 904 99 450 839 321 83 305 508 957 308 120 805 521 829 266 494 357 562 236 645 856 468 587 630 736 129 809 401 143 162 857 19 282 984 315 932 171 870 527 788 384 741 23 663 371 154 970 811 173 372 571 572 987 710 747 448 102 611 374 814 201 703 7 624 148 596 592 651 130 962 550 623 685 142 318 384 568 410 108 777 836 205 749 383 180 378 682 65 590 341 81 615 430 261 990 452 136 894 806 24 100 880 104 973 419 97 798 618 546 912 90 286 33 193 912 193 925 912 835 719 242 397 257 263 979 403 735 94 844 474 15 462 789 488 325 60 909 973 366 448 312 436 446 920 505 141 958 93 564 145 165 458 956 983 478 480 639 131 622 766 931 603 243 247 76 227 661 834 61 388 260 77 436 989 209 206 348 277 139 61 292 740 640 520 146 231 821 965 756 110 208 256 496 983 30 973 959 26 460 839 147 68 286 602 166 677 742 975 935 486 646 228 524 267 412 86 451 754 72 328 399 915 627 29 695 466 697 162 579 812 865 751 984 569 428 675 365 123 946 401 930 972 757 939 787 447 752 429 97 876 66 916 673 547 570 210 273 577 137 123
951 50 579 11 440 960 414 995 10 738 73 994 200 780 994 279 588 767 564 993 253 43 592 171 39 23 169 933 784 687 631 568 219 526 835 32 221 533 628 554 742 696 144 209 196 130 962 832 611 891 28 762 839 393 209 736 346 880 278 814 173 714 383 860 490 142 668 757 294 108 713 613 967 398 97 93 190 539 880 706 177 806 284 798 390 829 643 405 434 133 774 571 762 462 104 594 377 437 236 600 12 723 690 693 70 678 99 796 932 11 314 775 0 846 50 532 102 786 642 772 702 503 239 473 392 911 648 285 764 281 109 576 602 701 79 589 165 463 750 420 887 631 130 394 771 190 679 458 75 941 733 705 729 231 48 633 258 739 497 638 804 469 382 380 509 112 612 463 488 706 918 701 335 924 924 660 660 140 423 583 637 394 166 54 740 637 357 32 681 965 374 753 958 664 634 977 677 951 621 815 718 919 281 852 583 748 968 714 8 18 51 633 343 278 972 797 462 449 870 509 476 954 658 863 162 347 413 399 312 455 991 942 328 375 515 440 326 647 810 508 16 223 949 63 120 37 82 744 974 21 244 758 215 598 656 356 952 822 662 500 59 133 446 511 748 771 241 312 172 759 233 526 77 806 65 543 846 389 96 691 848 193 735 562 623 807 285 642 184 458 507 591 872 853 778 252 145 418 886 809 823 337 182 602 562 821 981 999 183 200 101 448 540 117 84 847 903 584 627 363 444 743 1 237 975 348 587 752 966 479 851 340 683 634 344 251 474 582 605 783 957 421 548 281 649 273 225 660 428 774 616 162 140 982 940 549 758 293 785 430 600 104 767 421 134 230 833 131 832 297 147 396 727 487 861 664 213 631 201 311 610 749 58 626 313 927 246 855 901 727 13 360 531 254 4 340 119 370 34 4 441 983 249 277 7 19 194 993 461 62 49 887 211 827 792 84 883 571 90 992 473 796 29 744 91 698 595 703 596 882 793 802 355 624 885 913 333 837 381 389 980 920 933 738 107 811 295 3 153 219 371 487 877 898 224 282 703 373 516 500 865 75 524 510 831 380 786 247 680 650 105 968 598 468 186 151 666 610 939 307 408 662 117 42 206 134 32 998 904 383 133 426 226 377 800 147 757 548 559 404 809 479 455 684 922 772 26 29 293 813 512 109 410 278 696 104 273 250 526 153 537 568 250 616 432 569 838 244 364 65 632 663 898 711 856 594 900 279 329 921 511 343 654 619 439 42 403 880 794 21 468 348 52 466 617 348 652 200 875 563 466 659 398 271 405 160 445 623 146 990 483 522 730 430 724 361 576 588 218 239 959 211 30 947 513 43 978 829 911 985 228 243 386 355 554 905 863 342 925 155 533 274 876 967 855 830 547 89 15 811 248 149 458 16 271 46 393 230 67 432 208 833 808 334 723 577 546 110 187 133 905 459 347 971 98 583 498 660 984 661 766 641 707 136 910 272 504 682 899 554 906 909 608 117 256 678 321 101 68 723 164 202 575 247 891 410 539 535 678 84 536 520 768 654 689 374 336 289 245 936 607 664 425 483 491 377 969 686 674 168 286 158 132 881 544 684 817 360 176 631 630 370 375 188 514 770 122 823 573 622 653 211 40 296 864 278 304 58 369 673 719 587 475 39 453 199 594 250 394 659 650 756 156 867 999 485 361 982 276 319 736 516 368 46 110 412 670 7 338 189 139 297 977 838 477 203 136 361 114 485 685 990 339 630 60 52 493 299 212 98 947 391 429 336 776 730 895 507 997 995 983 61 626 425 451 314 11 9 395 642 266 624 332 793 881 306 802 448 137 163 622 95 971 468 585 535 884 523 214 141 862 897 348 183 380 659 570 62 2 600 103 520 700 460 753 748 217 728 427 269 803 957 469 845 581 605 560 67 521 475 787 685 625 944 243 680 538 857 917 628 57 575 113 639 728 204 629 712 741 198 965 863 62 14 267 85 204 40 712 163 896 261 72 249 647 526 716 517 799 359 552 476 35 219 121 387 319 940 684 637 14 705 116 715 688 431 154 640 955 68 638 347 280 258 263 362 230 106 860 209 100 342 124 247 929 371 61 329 520 732 532 955 341 514 553 909 317 483 106 533 456 944 633 94 229 622 578 682 443 529 890 393 25 169 944 269 565 21 76 437 261 480 306 484 417 758 55 961 976 132 561 702 857 73 484 34 711 75 676 904 19 443 465 90 693 251 557 455 309 433 845 549 667 914 934 575 210 284 108 828 460 533 615 354 150 151 422 356 463 563 691 341 299 894 604 321 123 342 325 828 930 637 665 883 508 653 603 734 31 258 715 523 731 112 982 867 308 544 503 975 155 850 292 145 376 753 763 457 324 572 342 822 479 95 734 734 777 540 240 784 9 350 717 378 148 993 867 736 830 602 259 728 937 97 529 358 661 625 756 959 869 473 706 989 232 917 566 833 824 296 78 519 721 497 620 509 935 536 635 243 834 180 63 964 421 362 920 586 66 662 582 464 996 654 296 626 609 246 112 960 663 420 909 666 672 918 747 105 23 770 448 44 270 997 806 847 88 794 92 488 765 639 525 937 963 518 551 837 567 130 811 722 599 483 203 706 500 535 242 395 852 400 760 707 302 586 47 813 964 313 644 383 125 352 825 861 995 68 744 654 111 741 389 169 170 919 912 664 320 503 986 78 36 244 527 585 495 763 558 908 931 43 675 200 419 658 828 865 772 378 486 215 518 143 640 786 478 947 18 285 411 16 657 569 782 450 954 566 459 950 489 671 726 49 591 876 94 722 619 666 298 603 946 7 74 990 673 578 260 537 362 727 442 966 251 758 819 588 849 867 385 209 353 892 159 48 142 706 337 160 436 365 370 632 373 31 593 889 659 526 752 996 38 426 235 568 797 411 499 428 973 992 163 355 80 902 818 360 330 268 754 873 606 661 894 318 687 231 614 518 790 882 223 502 275 932 400 133 157 443 913 725 181 606 822 499 941 18 426 468 81 266 519 259 431 64 850 845 501 569 220 820 272 82 639 282 359 886 485 763 813 549 143 618 577 990 205 350 174 869 948 408 412 509 807 199 699 41 129 785 378 156 305 65 517 979 138 938 826 224 816 674 185 219 868 404 942 575 149 572 985 499 297 157 252 860 505 945 437 253 874 20 354 410 694 51 178 601 523 73 990 620 141 942 866 835 759 886 472 3 118 795 360 169 179 734 301 657 387 633 854 417 871 41 54 410 160 586 953 601 535 689 789 130 351 335 655 753 180 612 571 313 714 777 207 578 193 646 438 835 796 717 928 450 401 34 234 245 970 387 407 943 956 429 847 962 290 908 167 497 710 759 365 3 262 669 268 821 56 974 310 44 171 260 457 691 396 17 37 227 574 454 725 313 255 551 645 924 698 306 191 144 480 865 83 160 815 150 892 164 709 562 705 148 345 52 961 34 358 754 859 302 671 440 449 362 936 417 801 842 697 65 914 291 960 30 783 866 21 753 586 669 222 956 379 108 404 427 613 858 739 94 889 413 420 904 843 454 349 679 812 587 636 590 646 262 720 376 46 969 987 814 418 213 746 967 283 3 44 736 572 88 543 840 127 17 708 981 53 107 916 995 71 929 282 481 175 437 199 345 307 229 237 267 840 687 926 740 406 883 988 418 938 210 464 75 454 475 318 37 502 925 597 407 568 763 254 335 366 478 821 501 323 375 549 918 334 944 791 855 738 84 814 31 331 194 3 993 265 371 388 927 979 792 528 981 288 811 151 56 820 75 780 980 350 279 743 902 907 316 510 682 893 302 695 845 624 303 842 284 950 562 372 769 450 690 69 65 879 904 340 50 781 19 618 66 992 454 651 394 33 697 556 175 563 3 168 347 126 659 257 768 247 63 897 722 770 549 795 829 496 203 664 954 858 322 269 50 775 140 198 831 836 299 188 330 85 673 327 784 837 668 779 494 128 684 289 872 356 640 43 682 303 958 86 249 601 243 471 925 590 994 87 309 274 901 589 884 487 339 391 698 829 295 686 250 363 1 522 593 902 293 202 357 447 799 542 732 732 212 773 391 189 80 704 682 530 181 827 567 300 904 641 928 888 815 915 156 415 687 399 77 115 67 844 983 42 704 195 866 873 761 798 442 737 392 669 340 569 104 541 344 788 25 64 311 409 746 416 529 158 742 945 561 853 381 161 578 755 969 367 913 41 62 192 992 24 256 5 490 424 89 482 311 722 447 692 1000 152 283 20 283 919 150 506 325 555 552 311 962 227 691 352 568 17 489 805 204 470 867 745 778 264 173 769 472 95 193 580 183 131 952 534 860 908 833 878 966 322 313 89 672 315 446 701 429 550 420 923 504 989 447 452 100 27 401 216 916 402 857 467 611 921 972 238 926 882 38 751 147 761 459 135 120 998 243 682 598 279 606 749 23 481 951 494 717 433 320 492 928 287 311 231 388 435 221 22 149 430 702 6 99 277 940 841 923 397 282 545 396 384 139 93 11 45 274 584 355 927 929 316 900 943 259 291 311 993 470 197 898
654 986 763 532 75 439 582 453 389 995 236 179 8 86 977 696 565 56 452 823 629 183 392 643 185 374 983 516 180 85 303 832 988 265 26 357 787 74 478 399 52 136 955 866 160 813 689 526 995 643 621 93 986 62 531 905 709 777 63 847 892 781 876 498 890 278 55 52 504 361 16 213 681 337 585 424 230 76 625 162 641 147 677 476 10 779 561 919 47 499 285 321 257 356 387 793 283 671 300 552 212 80 578 128 501 606 551 803 906 864 679 741 646 440 574 460 507 291 296 40 972 686 992 32 371 685 700 778 530 574 800 766 216 724 974 131 736 431 18 530 920 612 590 833 516 659 28 17 102 530 832 223 937 162 261 209 774 430 991 197 795 115 460 927 433 385 537 538 645 470 544 740 732 334 228 450 364 388 801 852 89 173 353 405 598 664 628 932 717 570 272 871 42 159 445 264 264 21 761 413 984 146 85 662 384 722 622 154 79 765 373 130 813 744 252 430 901 895 330 935 464 31 626 296 404 442 957 95 512 922 108 336 103 92 243 7 144 869 254 348 23 268 609 714 206 616 241 748 78 809 94 145 491 416 664 444 260 52 327 603 862 415 639 374 456 622 344 383 790 674 235 441 691 179 842 563 834 680 292 178 859 518 762 967 929 555 647 869 299 758 857 787 431 135 861 600 92 870 821 706 276 871 607 724 70 139 982 66 148 839 157 553 843 526 648 857 98 492 827 925 529 993 227 862 128 775 993 961 536 278 538 160 837 208 676 544 273 483 781 223 699 863 686 725 201 642 798 885 960 262 841 456 53 301 606 657 9 323 764 300 804 999 340 784 844 82 100 544 372 325 670 136 328 534 771 608 627 771 817 882 858 144 511 559 171 234 105 523 778 840 588 331 729 168 161 583 591 208 749 502 398 112 449 499 852 729 416 748 866 304 88 494 244 900 32 222 687 202 907 651 777 331 410 505 897 938 872 557 298 688 845 187 342 870 744 71 307 882 874 468 133 211 454 999 766 825 172 117 784 852 248 62 289 703 548 489 407 342 640 1000 851 118 662 412 540 679 539 530 181 632 660 107 426 812 41 396 533 698 724 202 739 969 499 437 317 202 776 204 768 788 886 101 522 207 549 98 122 179 836 516 934 471 184 883 446 587 461 452 329 747 545 556 335 922 669 253 514 111 556 37 644 468 730 701 899 38 792 136 311 554 503 73 558 971 187 318 339 538 57 621 229 674 112 888 463 351 959 108 365 68 429 151 378 472 321 677 153 249 925 216 287 943 247 506 345 16 466 520 61 912 636 702 253 66 614 327 881 921 495 842 267 381 164 52 354 688 130 52 150 268 126 389 720 431 223 4 818 828 110 1 337 757 515 372 666 969 325 901 27 319 848 876 759 487 234 455 833 668 567 375 941 356 265 610 310 606 4 878 3 746 175 654 331 643 176 199 583 403 675 523 956 115 592 546 54 501 812 306 822 237 19 807 653 589 500 896 879 906 952 431 637 383 312 960 517 899 49 701 394 307 586 348 520 309 437 345 376 988 918 776 963 706 915 41 528 123 73 835 341 708 902 52 946 936 589 866 156 819 599 549 900 352 74 83 571 462 713 640 665 122 869 371 357 678 425 860 418 283 82 940 489 333 155 853 115 441 356 959 194 726 395 660 831 605 121 754 211 190 987 590 109 561 605 854 695 871 255 934 338 873 84 959 643 766 125 32 474 943 870 993 199 506 413 507 742 462 601 947 306 677 482 345 188 152 527 315 444 312 919 694 632 731 954 678 597 950 685 803 839 774 604 890 657 42 367 854 368 881 909 954 810 821 104 352 294 290 610 60 922 207 239 554 165 796 905 443 767 439 904 613 510 906 826 733 382 102 129 605 271 666 519 992 617 53 106 864 618 252 315 685 678 599 192 969 620 81 802 497 481 80 390 956 485 585 999 748 323 629 14 693 945 557 374 688 138 822 562 330 942 739 277 744 400 774 526 449 733 679 450 554 379 883 12 735 281 838 170 923 399 713 738 671 95 470 980 133 719 377 731 627 779 98 616 31 219 702 750 593 149 618 600 785 581 496 819 781 534 86 369 835 408 641 251 887 998 107 349 809 894 45 69 761 824 142 746 317 964 527 348 408 829 942 793 289 154 279 39 116 809 86 803 999 231 735 401 325 716 904 183 623 650 21 87 716 405 365 119 764 542 810 659 739 820 40 470 507 412 865 931 418 145 603 174 761 488 595 402 335 642 400 30 408 702 903 603 985 15 234 996 710 753 888 420 521 282 621 950 603 385 302 86 486 541 591 196 884 381 406 611 147 346 626 563 529 683 541 324 911 132 554 215 207 725 760 34 49 177 240 808 666 505 519 509 982 24 673 143 907 994 871 467 17 756 633 477 394 968 175 760 237 419 281 704 409 966 931 136 466 421 408 579 428 705 532 200 874 877 645 440 832 256 304 56 566 577 90 737 279 667 853 634 570 656 940 847 285 496 489 214 737 473 543 888 99 77 382 486 510 633 150 147 462 268 505 740 529 141 225 487 930 151 121 921 307 939 111 912 960 754 860 302 286 825 346 608 185 493 285 927 915 532 963 101 758 723 890 377 785 409 218 50 150 815 458 568 815 594 887 48 99 559 860 506 870 893 959 35 153 508 34 480 678 308 830 204 556 484 629 218 259 811 387 682 85 853 34 696 836 163 649 752 416 523 977 492 281 316 65 363 781 22 790 406 22 882 205 933 753 926 416 436 728 366 24 1 649 220 759 203 570 465 361 240 435 293 596 46 436 707 966 710 64 865 992 783 49 884 188 162 266 712 718 965 676 898 357 286 102 855 796 134 903 838 435 438 85 868 404 21 583 422 776 735 701 807 546 914 287 142 864 883 447 76 150 301 599 459 966 975 493 361 209 314 440 403 259 718 578 355 940 347 879 118 478 751 317 25 363 671 508 924 893 476 316 518 489 225 87 380 761 971 657 630 813 210 462 168 8 814 83 889 19 680 356 566 219 375 748 745 157 850 241 871 432 127 610 280 215 743 882 885 378 674 645 107 659 359 245 33 308 938 996 967 737 278 836 246 813 462 180 93 16 117 571 250 828 521 277 978 490 726 567 11 541 722 907 560 609 985 381 757 980 131 382 224 247 36 981 435 910 178 118 83 924 806 129 846 104 288 544 238 929 434 533 734 983 427 837 334 945 864 109 524 710 989 973 208 167 923 693 895 789 623 703 333 881 973 529 209 542 222 771 64 100 613 530 114 948 40 167 786 314 472 866 816 212 546 66 769 607 152 100 979 685 896 608 635 90 305 19 703 60 139 299 415 974 96 685 441 352 708 98 903 567 320 275 580 709 266 825 805 73 221 520 688 172 443 476 990 716 191 419 137 151 326 937 179 117 471 179 557 321 917 273 270 886 362 815 383 28 943 379 6 758 697 767 44 957 652 542 860 795 189 258 863 522 773 328 651 315 262 709 788 883 891 575 448 897 698 812 167 918 497 411 332 189 80 592 442 140 259 839 475 405 65 637 981 778 71 890 423 967 5 423 304 74 458 742 631 689 958 521 358 943 755 36 953 815 457 745 693 264 553 202 576 851 830 363 166 547 758 619 393 891 190 144 791 763 692 257 309 4 513 171 269 900 468 473 775 245 951 865 789 971 856 387 785 662 714 858 81 283 186 228 940 583 840 728 62 154 60 442 873 325 849 59 880 138 386 627 17 663 547 206 770 131 123 42 295 815 388 474 782 445 658 608 207 459 453 468 140 572 275 43 430 483 878 934 297 172 573 429 494 334 502 119 319 340 72 644 197 469 451 311 7 399 997 921 169 369 313 324 202 773 284 879 727 968 936 794 706 512 797 218 411 522 913 586 336 458 116 802 391 530 570 370 135 388 59 578 455 456 51 949 908 817 550 9 417 611 772 278 245 106 360 133 911 859 318 270 343 666 322 783 748 941 624 576 249 689 350 206 525 528 690 397 43 615 976 947 113 805 91 802 564 414 794 815 668 91 428 946 944 553 875 997 619 208 198 168 948 115 970 543 233 876 828 229 58 640 242 24 263 374 887 122 854 953 173 547 13 90 932 539 649 955 38 991 949 243 672 752 961 510 182 384 969 674 67 881 205 899 728 466 741 576 593 702 535 655 66 668 414 264 0 376 290 717 765 79 479 261 2 224 146 831 835 258 352 659 439 353 20 972 37 963 655 82 232 684 584 773 424 84 663 541 780 192 193 970 684 56 715 49 747 676 432 370 469 681 595 369 615 811 120 983 930 167 555 470 159 299 638 920 217 382 867 283 274 210 29 224 99 797 31 390 673 253 45 555 291 310 962 35 279 518 111 513 602 463 569 595 237 481 587 427 258 348 397 17 447 851 935 499 711 655 575 869 947 152 661 768 213 198 612 674 124 992 158 518 396 550 823 978 596 796 572 628 552 577 799 881 916 739 370 919 910 394 554 830 543 236 226 76 97 753 351 294 721 503 694 995 68 87 90 555 701 636 490 175 928 463 195 538 498 199 796 658 483 575
659 282 657 119 345 381 455 914 220 440 8 642 447 684 12 532 457 832 138 599 89 952 149 697 386 342 463 327 870 95 270 954 742 322 849 424 727 822 567 509 544 249 585 352 95 726 368 680 745 8 58 674 989 748 375 233 607 164 81 128 850 986 712 869 655 317 281 358 383 4 948 611 551 721 793 222 382 797 144 836 927 828 719 558 271 472 228 730 820 301 857 34 240 202 339 234 787 364 928 319 80 164 342 215 633 640 445 325 105 182 750 317 878 13 534 279 420 271 458 646 412 58 109 827 406 233 805 940 181 337 600 312 752 858 251 132 201 351 921 257 969 581 776 547 452 971 508 805 308 686 732 960 430 475 940 336 438 869 653 989 191 362 78 674 951 754 341 244 356 223 991 986 961 303 949 666 154 886 188 887 698 891 616 970 859 801 748 354 56 466 588 449 215 898 536 563 998 818 635 337 349 703 628 910 883 168 192 980 59 40 577 106 212 873 437 39 990 420 491 950 826 269 755 88 697 351 770 608 23 589 73 158 779 585 501 379 591 357 68 76 527 960 932 597 575 837 882 377 725 645 608 107 762 801 446 263 358 636 717 897 760 656 137 749 24 837 489 97 691 354 241 363 893 55 764 422 839 683 530 498 791 980 279 511 335 548 944 822 41 152 847 491 88 753 960 2 38 627 573 581 797 452 243 182 344 686 924 157 483 16 910 270 801 610 110 232 221 586 114 466 456 180 207 902 833 562 757 710 728 892 387 406 845 752 225 613 338 53 374 952 973 664 914 119 151 599 637 598 17 392 570 356 584 624 731 648 495 185 277 75 825 193 316 43 561 912 665 948 595 244 161 677 817 449 537 31 740 932 373 359 433 609 733 63 982 813 599 807 765 258 811 54 217 346 488 905 539 324 552 493 64 237 935 202 594 598 831 792 610 488 509 673 390 755 310 669 913 587 720 27 48 945 295 671 583 127 714 17 875 766 312 411 933 975 736 463 111 779 786 574 280 294 34 555 853 706 581 553 453 739 934 968 824 108 803 706 33 449 32 295 112 635 156 112 490 131 37 1 771 510 190 947 524 13 613 115 355 139 177 637 216 493 436 543 366 742 479 281 346 536 354 363 186 224 350 79 685 257 497 480 470 787 74 976 473 357 520 136 614 449 384 148 754 746 364 829 576 229 269 502 246 478 317 522 85 185 876 505 267 883 800 905 478 214 907 354 626 648 351 249 905 514 962 313 218 171 87 584 168 844 321 892 559 370 179 789 357 147 264 50 799 89 414 579 127 628 359 450 763 941 711 891 160 643 510 45 709 951 155 473 938 416 632 870 848 92 202 168 172 178 434 93 244 162 679 477 546 874 35 18 196 141 890 397 615 310 554 932 343 208 230 780 294 126 67 350 250 255 134 827 761 331 227 74 620 232 449 869 902 851 636 254 252 634 946 486 407 322 174 152 129 573 284 593 496 250 303 390 985 225 647 700 528 419 301 94 14 539 956 674 695 685 466 223 980 786 675 813 467 290 836 235 964 576 701 909 784 41 472 785 751 948 166 946 121 541 841 323 444 588 996 986 165 828 963 145 194 111 511 15 324 195 164 871 630 808 120 344 72 663 918 210 806 783 287 610 958 766 198 59 947 722 55 691 642 884 83 125 396 185 486 579 746 785 974 753 77 319 688 744 275 776 372 427 844 452 909 692 538 419 320 176 398 615 861 261 148 330 392 463 25 937 560 481 315 10 454 289 82 605 347 843 459 162 173 510 307 699 348 662 855 608 533 829 983 852 568 325 516 34 132 616 53 303 979 205 822 289 672 354 517 762 157 848 417 632 150 294 439 749 795 215 416 922 778 301 815 736 260 851 461 689 498 811 735 372 995 128 661 179 514 111 273 591 133 270 550 95 869 893 193 977 598 613 265 878 263 666 866 700 325 500 27 532 499 396 734 376 676 78 293 933 692 683 180 908 592 10 213 236 549 439 429 81 768 630 484 615 925 983 931 544 169 888 113 694 668 619 326 660 42 952 864 923 329 607 237 218 101 372 532 459 292 701 471 845 700 449 380 210 296 230 571 6 3 844 419 629 988 652 673 384 431 963 319 737 880 927 131 65 548 818 640 441 515 386 450 557 796 413 937 204 426 801 967 485 140 871 565 69 442 346 813 916 256 517 678 372 648 413 57 858 619 450 126 338 808 729 563 610 248 920 535 185 553 660 622 590 945 544 493 250 1 838 422 626 135 358 469 41 50 131 183 774 413 444 123 890 953 43 379 421 322 529 328 759 992 152 492 394 638 861 5 97 362 219 266 666 666 844 670 843 837 627 680 484 917 756 223 759 881 92 926 693 612 5 687 48 743 688 828 657 984 845 887 102 43 236 596 452 425 956 224 352 593 466 203 142 395 291 708 972 987 814 75 876 142 988 885 162 19 767 865 667 901 317 920 719 29 676 502 568 474 247 153 717 158 376 136 651 171 838 911 311 159 331 766 346 44 28 975 281 602 847 898 946 297 934 715 694 103 204 627 552 943 202 100 140 783 64 464 245 124 667 432 907 785 959 211 879 399 556 255 731 13 594 400 429 487 205 116 234 104 919 722 275 298 420 807 244 482 765 718 587 955 411 892 581 259 658 683 845 107 937 804 18 485 188 939 301 115 656 681 646 389 440 526 2 775 299 699 984 852 274 268 879 370 730 353 105 163 489 623 595 21 67 639 404 922 102 360 971 897 463 170 663 860 481 873 167 888 294 919 797 361 200 942 953 540 7 601 61 66 670 300 89 96 352 22 6 91 915 590 86 97 967 790 145 184 469 139 112 816 139 388 968 819 475 654 785 862 634 15 261 682 682 411 705 313 599 646 523 780 406 90 769 651 263 423 177 877 718 162 639 724 497 272 213 504 853 46 336 405 208 874 581 410 457 234 252 20 838 686 704 604 881 334 146 199 790 86 867 261 671 574 940 756 806 999 80 726 376 363 518 283 312 289 225 143 884 753 448 543 67 650 178 884 471 65 547 739 394 529 725 76 603 896 216 656 705 605 166 337 135 330 308 829 760 385 622 644 575 475 888 418 646 401 406 525 585 11 132 821 282 10 465 421 466 331 51 94 704 586 316 69 52 809 34 71 567 900 450 340 53 579 555 7 155 209 559 889 484 481 974 205 148 106 598 710 226 617 198 966 123 597 294 141 626 929 753 523 707 674 159 118 246 233 929 187 571 906 554 16 392 578 785 62 959 178 799 245 938 664 937 993 78 810 736 759 579 618 738 52 332 774 387 634 767 818 101 304 324 403 869 394 305 609 461 936 265 84 321 930 583 6 389 441 969 314 695 603 354 146 572 443 983 226 554 662 353 587 437 641 451 125 74 976 897 117 243 239 48 957 920 580 483 624 306 671 339 684 112 47 114 311 889 36 707 93 280 802 87 468 83 278 424 582 239 208 331 669 484 242 916 40 537 28 960 393 993 219 337 629 887 729 829 773 712 257 894 677 571 965 196 494 455 376 9 327 321 562 921 460 1000 333 130 693 41 758 377 830 946 49 138 858 640 182 340 812 307 288 47 842 974 977 425 899 489 402 117 772 867 200 837 513 528 521 42 611 627 408 720 512 237 18 702 789 81 606 236 867 57 744 724 61 975 971 466 204 810 262 290 952 451 690 595 397 715 290 761 908 421 846 480 707 732 868 361 506 300 572 406 128 308 556 133 738 873 26 425 336 42 871 246 835 732 703 852 480 28 92 598 451 506 542 738 886 590 99 972 247 616 236 173 409 700 950 935 108 361 377 793 152 611 122 200 274 467 522 667 435 321 843 497 704 536 235 99 737 917 713 691 176 113 130 539 994 881 465 609 652 748 555 691 968 316 505 479 970 6 660 931 98 940 232 174 367 731 189 260 541 632 500 79 903 314 476 355 206 588 70 177 507 398 545 619 51 965 649 641 63 223 531 126 569 749 222 85 2 112 689 808 258 337 427 861 547 449 4 616 781 685 621 630 912 868 872 987 823 289 794 908 210 44 894 926 840 532 477 852 856 914 997 912 749 463 185 291 39 498 959 211 299 981 941 798 448 242 302 669 518 358 371 631 904 26 564 463 915 539 365 817 557 486 558 897 696 659 589 881 119 1 9 871 195 292 747 785 863 212 253 229 462 982 214 801 851 900 723 826 60 873 231 164 706 738 782 36 519 654 767 701 702 363 31 344 854 339 306 572 254 768 769 323 285 176 923 544 167 160 566 667 814 127 102 938 730 89 667 603 0 721 291 84 503 45 978 639 229 66 238 333 972 305 305 892 276 54 381 611 827 937 440 843 309 710 834 459 631 807 658 874 891 147 323 615 694 187 792 934 147 131 369 373 378 108 54 282 716 600 30 167 415 589 332 965 286 550 145 972 916 410 45 562 352 677 986 723 777 10 838 153 788 820 197 368 318 246 895 734 428 255 282 708 249 207 175 611 79 935 981 61 832 38 645 191 391 96 663 15 954 173 404 10 721 664 424 101 625 227 798 212 879 658 741 225 643 629 705 185
873 50 297 811 980 920 893 682 925 596 977 857 883 690 958 220 839 757 711 180 456 656 94 997 610 243 871 154 717 930 195 880 575 848 112 917 923 771 173 119 175 202 181 432 562 29 962 64 866 134 528 73 727 393 957 613 417 34 570 192 219 284 849 220 466 938 52 314 735 533 521 415 159 385 817 802 76 122 235 593 799 250 132 13 420 355 24 455 658 615 88 248 353 438 30 790 335 710 449 321 177 537 26 526 221 340 368 486 770 463 500 18 604 49 829 821 359 985 641 907 624 411 740 105 470 662 191 345 380 47 909 966 280 77 724 109 703 346 934 442 428 511 315 94 245 605 377 616 897 177 976 582 683 711 201 466 982 575 524 272 40 220 472 2 101 845 319 224 60 436 44 549 832 719 757 766 304 334 598 85 309 200 814 33 913 91 504 369 795 943 393 277 834 399 733 451 476 613 907 152 616 353 209 414 525 995 99 510 364 316 638 881 676 361 995 159 63 159 820 181 172 97 440 466 536 919 322 655 824 914 424 865 607 228 898 250 182 608 785 536 768 880 543 212 653 497 637 330 773 380 170 555 372 651 526 747 118 277 95 340 248 688 102 564 295 723 346 784 878 531 760 398 783 186 837 580 488 117 386 414 549 850 763 523 483 48 937 721 189 993 583 474 223 541 626 788 225 337 882 327 597 880 162 883 106 356 419 31 17 241 961 876 786 258 154 611 474 254 405 279 75 741 34 830 208 507 692 196 533 172 559 438 789 964 960 729 471 348 217 244 852 481 657 831 947 765 539 753 211 672 179 552 233 600 857 776 166 153 964 575 738 110 331 514 608 322 141 683 926 756 602 553 833 619 836 97 357 523 540 189 180 828 255 598 251 916 218 813 142 794 35 382 974 232 861 955 282 616 206 804 847 269 844 438 529 594 290 966 143 636 356 404 802 301 726 483 411 815 671 988 286 291 619 236 639 233 46 766 110 258 911 765 244 342 743 208 183 36 375 663 963 849 344 661 938 49 737 307 517 892 462 884 135 640 698 372 161 226 943 11 751 261 888 290 572 833 412 61 939 660 89 167 578 179 884 815 927 540 21 367 876 635 654 123 137 390 621 593 392 356 336 631 940 541 571 764 674 893 750 549 715 559 324 480 490 97 753 32 281 545 828 187 454 44 863 688 916 274 869 156 759 999 554 458 455 958 748 583 603 412 544 31 826 634 712 301 609 333 842 686 272 15 93 8 384 255 881 161 942 991 752 584 792 844 749 153 742 765 12 973 407 590 505 615 697 489 270 617 489 551 688 944 133 337 366 833 818 77 790 900 178 867 577 784 73 499 450 276 771 438 830 608 323 475 128 653 229 353 1 94 53 592 266 949 542 483 294 24 362 455 825 25 113 377 68 230 202 709 435 376 9 391 968 891 273 859 429 344 906 502 204 150 390 847 358 995 97 523 708 377 702 445 656 789 612 279 87 597 953 634 434 909 848 547 728 272 398 369 803 494 236 516 123 116 325 238 485 617 949 684 139 837 340 559 493 360 117 569 853 415 566 267 329 625 800 495 764 290 874 258 47 477 226 800 796 115 706 613 28 620 872 764 919 848 293 479 468 287 418 180 596 607 967 56 126 178 630 223 168 603 936 754 644 100 104 688 920 93 908 12 646 284 864 479 193 259 840 852 463 658 555 987 163 431 956 81 401 143 90 257 684 575 484 503 345 209 990 790 538 556 701 924 343 863 580 360 487 257 651 727 664 414 338 283 745 962 301 328 397 166 150 840 38 374 473 450 508 236 227 336 289 451 613 981 157 92 782 454 892 485 660 569 352 242 234 58 545 178 973 701 351 397 355 305 509 301 296 644 695 42 13 218 531 509 22 569 176 552 819 476 574 441 731 465 810 269 497 859 930 146 360 79 831 333 274 657 519 93 4 342 955 553 326 537 200 539 482 671 987 44 669 334 33 231 622 346 389 29 992 906 152 292 103 441 588 801 127 867 165 697 2 159 673 793 467 24 896 137 263 792 845 4 804 906 148 755 775 890 469 897 399 333 868 387 342 481 553 771 64 702 447 739 400 401 121 64 105 830 184 201 277 860 510 896 965 860 230 510 912 595 693 719 187 984 918 225 663 257 605 799 298 652 55 582 228 955 917 221 188 533 491 566 268 12 114 597 885 343 944 43 395 373 601 381 631 832 80 856 718 122 628 108 993 826 279 444 396 247 48 645 481 36 291 201 149 401 379 828 841 650 890 533 302 281 334 59 915 80 649 844 969 315 430 665 460 830 776 808 84 109 371 632 459 421 779 342 81 619 285 473 652 240 933 110 220 623 19 798 257 686 541 135 8 981 86 668 594 243 685 380 527 349 475 747 512 814 318 711 381 74 615 260 145 6 134 513 822 975 261 78 394 269 91 43 288 513 762 972 249 990 758 988 446 464 15 327 516 899 354 767 303 383 900 395 975 759 922 647 422 794 138 880 875 115 376 819 238 727 287 504 704 884 502 496 798 54 144 384 140 889 252 759 212 34 781 44 465 634 130 221 79 369 45 444 464 708 537 808 120 320 299 821 186 953 109 981 599 664 563 869 431 676 253 147 904 469 378 847 567 978 50 779 665 804 313 943 57 884 246 519 901 60 548 178 151 297 590 148 729 854 56 77 948 128 443 869 27 63 365 985 719 724 503 685 681 660 668 312 367 144 457 121 710 196 147 439 222 497 240 136 66 401 766 831 23 907 645 863 385 24 523 129 730 635 532 765 952 945 862 174 32 588 241 288 478 856 167 520 197 846 254 227 633 185 116 737 190 768 36 477 265 307 734 310 237 182 444 942 694 147 437 615 928 382 769 144 662 25 979 382 308 308 894 288 713 335 679 889 954 909 870 711 124 758 432 557 999 24 886 266 16 811 994 777 54 104 732 266 408 287 513 69 31 671 452 17 316 868 520 790 788 605 441 650 997 979 723 7 115 926 20 683 18 594 199 116 7 873 269 946 772 210 29 270 784 532 716 161 327 639 307 574 507 229 83 407 205 985 403 848 720 724 499 765 627 424 458 350 648 668 305 50 78 572 889 565 984 192 98 955 552 322 981 944 856 682 659 546 61 970 214 760 634 278 314 145 107 509 414 261 224 150 714 627 546 357 761 475 146 559 560 768 350 860 690 675 650 352 492 723 198 382 707 253 880 642 231 554 387 307 242 887 72 523 423 858 589 60 448 117 721 613 850 524 705 775 213 509 855 187 278 855 722 958 558 453 413 940 51 707 275 241 262 507 3 792 550 455 794 148 812 529 374 591 69 320 680 115 592 404 260 761 131 79 670 657 902 343 58 440 37 174 983 112 383 137 595 257 453 734 409 347 349 535 582 138 451 240 696 896 584 391 271 605 887 878 914 169 675 922 158 843 119 29 96 937 41 333 895 124 966 282 793 107 643 485 312 18 827 142 581 838 801 508 267 413 495 119 5 590 910 196 361 849 573 876 564 668 203 527 579 483 754 180 744 317 945 57 851 75 42 292 787 824 767 546 635 20 805 532 494 896 100 388 333 334 461 140 122 377 427 125 194 261 243 800 320 136 43 569 687 354 347 333 391 275 551 504 404 199 506 743 586 808 136 55 686 304 813 728 879 754 264 254 496 133 215 351 809 277 363 398 587 708 341 99 330 627 765 276 284 323 811 683 565 191 49 206 71 307 838 875 905 206 311 280 568 128 689 429 216 645 561 515 153 445 774 193 328 878 739 796 276 596 858 714 625 580 498 213 746 899 426 503 70 598 410 18 514 282 700 339 816 609 778 913 239 705 511 586 382 637 155 559 640 743 725 72 402 9 406 635 108 189 867 159 310 499 416 786 421 176 929 620 65 880 642 294 534 941 946 47 445 737 899 915 174 64 415 598 339 934 373 720 647 701 985 853 62 973 672 494 859 887 835 131 854 211 971 913 332 886 865 132 921 139 522 775 486 291 129 727 972 20 247 297 436 344 846 635 741 84 823 878 632 74 860 347 736 299 156 990 666 872 903 418 970 818 530 410 950 982 756 45 74 314 125 910 691 506 678 804 433 785 85 695 699 215 369 133 259 928 959 127 169 695 210 717 996 120 14 338 439 460 196 275 600 786 77 460 11 575 808 899 477 733 425 369 547 746 623 44 991 34 709 744 337 953 941 719 780 500 932 389 611 282 258 764 164 580 988 745 10 437 171 531 843 736 569 657 791 727 300 235 677 139 667 928 978 865 501 618 614 80 317 890 951 541 815 738 806 96 479 70 617 504 283 324 256 867 442 398 515 491 25 36 629 3 438 814 593 636 292 529 931 348 924 175 935 673 480 767 591 879 232 39 755 500 557 99 618 526 821 535 576 298 59 338 160 610 348 353 747 542 207 422 620 199 989 531 6 211 877 159 891 666 39 804 986 822 67 186 777 777 185 322 661 233 636 488 682 608 111 662 192 548 606 93 82 188 370 917 655 151 388 962 807 696 306 443 535 570 250 314 797 549 321 102 998 949 585 719 518 95 556 572 92 963 0 766
684 210 431 258 132 425 141 901 683 747 975 563 572 237 348 735 916 363 231 801 988 370 300 762 989 46 538 35 971 319 349 518 251 642 923 490 102 511 242 137 937 123 593 10 239 579 692 595 283 75 776 930 481 323 641 660 398 743 228 527 211 773 104 389 34 852 505 259 399 356 615 250 334 816 352 446 469 409 658 873 525 334 605 894 838 447 170 311 723 33 915 721 162 200 777 912 877 385 898 932 318 445 364 456 238 604 332 878 351 955 6 427 623 91 858 454 770 857 30 766 793 773 995 893 608 758 214 336 532 346 192 354 811 399 140 968 459 589 483 713 537 646 312 764 149 733 704 191 166 870 454 747 445 5 499 828 477 963 43 800 960 270 55 997 543 991 179 827 627 254 750 364 604 494 926 421 23 690 705 783 595 107 764 297 247 135 997 730 462 475 553 810 488 670 474 770 751 927 80 220 643 694 425 168 801 760 550 107 681 468 121 109 853 363 583 962 403 981 722 264 280 60 41 769 245 292 346 601 74 150 353 726 492 822 817 865 578 544 904 782 614 826 125 385 910 764 493 184 693 607 225 3 284 177 977 7 942 918 785 120 478 888 670 338 486 319 235 751 143 979 264 594 887 463 252 127 160 641 292 431 219 254 155 41 763 239 193 695 866 951 784 557 872 40 695 468 457 944 919 120 378 213 53 737 518 97 685 167 922 480 870 665 541 954 665 778 265 498 103 844 147 173 3 416 983 837 370 6 993 995 117 682 375 667 740 134 728 979 390 767 186 197 213 104 19 148 422 892 890 184 979 495 585 403 852 205 490 393 428 827 924 152 449 757 582 1 717 370 416 523 606 846 108 436 16 55 507 804 700 653 114 396 694 532 865 448 452 229 63 890 968 700 668 935 345 574 54 212 184 498 630 35 664 498 856 402 133 640 343 731 590 300 122 371 577 453 726 229 789 917 259 228 200 869 142 994 690 364 794 992 967 886 404 418 698 889 322 956 215 29 383 817 218 263 95 969 52 883 190 330 194 244 362 108 230 24 268 631 934 982 906 498 451 90 273 523 435 3 686 149 808 474 610 118 522 197 754 724 388 539 254 528 557 552 972 54 520 888 943 33 876 561 844 231 796 104 982 740 406 565 65 571 309 457 303 708 56 260 955 167 987 278 159 983 413 952 661 319 482 526 83 823 139 854 828 418 217 547 152 255 340 175 249 737 485 475 881 675 565 75 954 599 779 199 861 520 653 155 781 715 476 918 365 74 475 473 209 656 313 37 713 812 250 566 183 541 598 917 802 602 673 320 911 208 730 193 746 211 622 446 57 558 427 594 61 267 706 138 767 206 573 641 320 812 385 354 409 891 663 648 963 860 671 114 377 624 888 421 862 993 145 529 933 877 554 404 397 801 743 142 834 168 650 624 310 175 657 920 879 63 344 998 850 255 426 191 266 242 739 855 101 987 579 594 47 894 498 239 619 686 64 638 466 875 927 182 288 917 965 951 731 207 201 611 150 806 199 318 953 515 830 736 465 552 323 55 436 171 154 566 227 866 570 294 48 603 841 214 240 223 517 534 305 933 232 464 536 423 246 494 18 71 849 756 805 282 765 776 985 442 986 851 900 765 842 662 306 5 878 528 854 318 813 547 14 895 401 721 603 356 907 780 27 340 783 44 113 248 396 809 523 199 301 448 432 576 35 36 441 485 275 73 298 562 423 197 748 658 760 255 905 806 903 727 45 765 847 236 25 660 558 835 405 542 60 944 621 212 129 935 315 153 816 211 908 900 500 962 106 258 624 542 224 596 867 950 632 55 339 126 891 533 655 203 5 317 440 726 210 920 437 372 902 507 123 648 163 500 714 336 94 915 480 303 769 263 138 976 709 743 759 684 455 877 433 464 424 776 392 588 737 198 950 355 157 209 487 802 438 890 174 95 715 746 526 790 928 800 311 170 387 712 529 625 795 780 618 760 328 586 725 492 660 878 755 954 642 855 135 732 1 255 797 293 654 451 552 532 161 535 361 172 815 281 372 752 258 2 974 338 587 769 601 657 270 481 412 136 13 858 414 793 66 300 747 911 120 515 782 573 945 973 456 75 831 716 576 258 719 528 289 117 707 722 90 613 257 678 463 67 220 495 880 99 223 17 612 701 712 855 207 490 510 66 434 55 555 902 868 890 442 726 50 574 367 104 158 284 78 471 508 81 735 377 819 245 609 927 124 558 791 642 798 566 611 583 484 317 688 157 281 772 749 301 524 621 86 40 913 495 188 860 181 833 720 829 774 153 807 653 772 799 519 546 386 181 337 36 644 933 221 244 561 793 696 253 631 920 325 639 495 265 394 693 195 186 226 136 885 265 629 765 93 263 980 571 991 487 112 473 984 941 947 608 761 203 79 743 992 877 946 48 287 580 148 395 957 602 691 726 897 625 812 272 316 21 648 393 628 512 778 200 32 362 241 46 961 22 918 788 253 987 204 234 421 236 566 911 944 31 172 380 633 610 26 284 279 903 939 889 875 387 752 257 326 181 647 122 925 996 682 435 294 761 116 864 662 554 981 688 602 625 355 575 804 487 302 196 895 580 567 552 569 425 497 531 430 459 203 912 49 31 768 838 708 332 260 670 458 289 336 272 969 661 317 242 128 3 151 40 410 994 263 393 369 653 780 305 296 627 574 261 244 714 76 676 738 732 357 441 28 283 864 799 645 602 568 994 196 480 509 679 734 95 407 873 533 746 271 425 29 667 11 366 185 368 304 119 472 223 596 590 860 355 341 310 111 86 936 380 540 280 491 867 51 707 89 406 634 538 276 222 100 745 358 934 773 970 848 134 733 211 703 281 137 108 843 900 127 649 92 285 873 391 212 28 439 35 825 355 810 264 229 654 291 845 453 268 697 787 429 627 964 960 22 183 366 552 156 307 962 280 528 272 676 14 467 883 687 311 24 997 551 279 278 83 37 533 38 794 786 351 496 982 814 546 978 596 948 225 371 843 599 778 153 882 110 656 678 288 10 84 758 984 869 288 333 886 594 239 626 61 970 447 649 71 72 770 144 125 67 419 581 284 85 902 637 657 73 440 297 707 99 985 616 321 411 854 447 398 479 658 909 251 882 101 951 839 775 100 680 189 191 766 702 15 44 618 233 143 75 712 531 814 97 93 295 36 274 772 331 892 255 357 4 847 9 237 330 358 762 369 539 427 840 231 656 828 917 460 243 506 350 739 202 792 556 767 402 623 959 636 393 425 360 893 836 303 234 505 42 797 597 286 530 617 68 567 563 365 506 532 285 487 307 259 901 514 88 780 651 772 837 529 105 845 84 361 342 341 580 259 896 388 857 859 468 789 732 97 892 657 669 150 790 169 803 802 489 732 376 459 788 842 71 565 635 681 379 504 736 728 0 726 930 12 674 68 109 299 501 744 949 657 956 275 96 741 721 91 546 224 2 354 941 932 511 763 716 429 503 392 189 492 701 901 938 70 711 946 883 856 267 294 182 429 69 889 81 664 59 57 607 277 871 969 98 935 146 141 667 450 36 489 450 748 415 705 639 25 82 946 589 616 256 493 545 838 535 165 198 455 359 678 829 917 62 438 321 871 354 869 222 504 973 623 549 798 753 294 600 935 381 434 884 328 689 680 839 533 826 319 356 805 666 245 976 319 914 726 827 561 515 663 107 663 115 914 727 885 417 805 324 943 31 523 33 956 175 457 17 50 823 429 119 688 699 416 893 580 20 962 958 314 999 733 420 473 269 185 542 528 277 618 382 107 126 801 547 624 461 780 395 365 374 310 824 483 562 617 894 580 327 166 710 373 178 105 809 254 46 529 799 217 921 111 408 946 177 555 329 41 443 730 990 151 216 312 800 123 335 628 168 169 77 114 504 280 419 174 205 318 248 666 400 342 368 246 620 502 237 753 845 165 592 278 534 801 169 537 886 822 559 426 87 642 806 245 314 374 470 582 308 689 206 777 180 11 516 585 446 935 966 879 347 918 527 490 521 18 282 472 792 494 833 190 391 160 929 516 584 982 136 947 820 977 134 406 679 516 513 677 741 565 15 990 389 386 659 10 262 700 187 980 855 681 588 667 173 716 564 22 164 881 863 993 299 589 638 950 994 694 373 642 418 865 165 171 560 157 272 855 920 823 118 27 39 436 625 899 208 654 338 730 236 359 851 546 8 582 293 545 444 110 502 667 835 827 380 62 58 780 7 724 822 547 571 195 646 970 756 1000 846 295 575 678 766 906 91 432 384 510 464 117 167 440 931 235 70 340 952 587 494 890 12 659 874 193 363 643 677 601 912 222 932 78 131 768 672 415 586 845 261 675 744 223 130 552 996 501 473 876 899 306 787 22 718 687 724 234 640 866 460 716 286 206 821 309 613 488 771 732 40 293 818 751 591 816 514 796 935 650 889 948 998 882 940 490 544 339 859 374 171 630 512 961 448 980 197 204 290 580 729 900 757 314 471 930 652 589 742 463 319 342 636 572 745 545 675 773 617 953 548 925 176 598 832 651 21 945
705 516 229 401 841 435 652 213 595 573 509 421 943 102 344 867 687 390 134 357 620 537 616 507 418 896 540 967 296 904 260 168 982 5 977 824 714 544 653 11 764 97 184 142 988 837 944 251 65 488 62 557 709 564 34 341 444 119 13 633 30 739 85 51 901 927 548 701 806 21 419 4 829 196 769 446 331 9 736 337 160 461 663 504 199 490 606 919 657 548 398 387 291 930 666 470 568 284 367 224 449 239 73 389 517 738 137 406 492 471 978 167 7 59 203 363 565 656 175 670 784 389 230 113 788 680 8 250 314 987 136 32 111 963 15 822 836 744 690 753 257 563 307 456 339 829 281 902 114 538 420 195 590 277 362 748 480 491 664 339 512 925 752 138 407 718 394 52 273 73 575 529 5 802 621 151 128 218 803 591 531 388 476 545 800 963 525 369 381 358 550 698 789 979 44 325 934 427 604 279 706 549 401 585 921 607 635 21 955 258 191 468 231 500 265 875 475 321 804 463 192 727 267 634 24 845 67 120 364 392 920 964 315 148 164 155 83 688 516 758 16 127 140 180 109 797 404 259 675 149 284 941 74 505 622 534 669 531 190 752 741 369 329 435 642 118 429 555 897 993 198 339 965 681 322 934 932 965 787 171 519 562 183 921 993 698 537 776 486 38 541 710 462 714 834 448 247 221 70 280 649 502 723 208 964 696 744 695 11 375 204 894 994 31 80 393 106 421 335 322 49 871 457 271 874 536 25 86 847 688 489 57 347 413 43 199 530 661 558 47 852 184 870 222 746 653 309 437 380 808 151 48 904 38 679 385 850 864 591 454 596 305 630 733 172 161 676 450 27 856 456 323 441 93 895 735 207 524 17 794 269 798 255 203 122 140 730 316 213 485 882 340 86 919 699 633 377 791 585 195 907 467 294 948 317 681 797 234 353 70 833 783 211 77 778 878 775 281 0 909 250 421 767 905 547 924 33 284 818 275 950 607 824 308 274 206 845 571 835 690 686 353 990 106 750 64 72 524 21 493 423 684 753 659 986 728 76 991 888 165 346 891 222 46 504 125 981 952 827 86 342 817 158 800 536 483 36 661 436 511 241 601 837 614 264 493 112 20 453 554 226 923 29 434 918 675 490 327 295 786 167 974 133 963 88 570 968 135 79 311 210 185 101 94 503 194 461 431 96 552 334 140 468 379 282 429 771 186 336 33 855 232 478 433 925 625 758 689 609 573 496 868 704 654 668 164 261 23 410 125 378 669 702 46 369 389 202 304 10 11 667 517 53 323 506 178 924 741 884 867 383 28 860 263 871 279 306 491 23 963 12 444 975 630 286 537 894 414 337 329 562 483 500 122 757 552 826 526 59 724 627 115 521 946 412 254 974 928 63 925 655 757 802 385 447 630 289 789 599 998 539 923 810 603 892 682 538 22 862 666 628 190 424 264 402 93 415 125 71 922 984 457 793 163 413 679 735 119 751 963 743 995 648 147 605 349 792 949 956 772 434 474 693 375 544 259 147 508 20 847 900 176 820 713 196 75 387 972 697 60 912 387 618 562 270 398 703 837 613 163 171 543 906 330 749 289 414 700 397 470 688 355 941 732 119 579 858 37 893 172 712 88 692 526 552 492 979 159 64 261 849 804 242 239 987 280 665 494 505 772 312 465 432 524 579 42 375 434 179 167 747 43 958 459 610 188 880 46 661 204 173 871 527 67 996 962 889 16 612 145 483 300 126 116 279 438 673 324 268 542 795 870 395 102 507 507 681 230 354 878 258 673 644 327 433 510 603 302 6 781 619 517 576 684 31 60 926 975 542 651 601 830 300 851 534 721 774 24 501 572 458 628 408 139 911 973 278 726 967 410 14 21 991 564 100 132 385 641 883 170 218 267 790 692 131 858 722 777 724 765 356 14 938 462 896 725 145 909 332 60 181 764 166 61 801 656 695 637 582 961 510 181 951 198 150 128 116 899 662 419 246 76 298 790 830 858 614 214 823 818 502 752 357 331 189 519 640 396 290 456 638 411 890 996 854 535 217 59 625 300 658 802 927 482 545 627 168 271 236 744 639 118 508 11 867 166 324 211 209 555 916 436 499 52 739 11 598 408 532 61 310 772 393 844 497 774 511 327 427 787 125 24 783 874 403 798 162 659 760 706 791 542 948 3 677 309 809 918 859 659 745 6 856 793 716 732 201 733 467 97 812 221 271 260 584 883 840 832 731 840 488 555 756 225 719 333 799 346 689 491 87 196 40 320 960 690 770 169 930 777 146 939 224 971 796 599 435 682 513 955 891 252 452 386 341 214 615 154 343 539 26 294 574 420 671 818 494 165 438 861 999 268 632 740 212 228 899 350 626 442 18 526 843 957 421 882 707 904 358 435 219 469 683 746 898 142 288 133 564 160 81 237 302 769 228 142 936 454 940 902 937 869 368 763 717 555 60 585 144 440 118 497 634 321 55 606 808 845 95 442 929 411 430 894 115 794 107 176 733 864 588 882 868 39 445 522 299 947 765 900 328 666 928 228 56 627 522 309 454 875 52 576 807 972 674 229 553 777 195 803 781 729 1 505 238 656 631 139 961 331 272 86 779 760 794 116 680 859 105 235 694 203 471 754 909 488 97 173 953 666 947 416 237 86 384 733 51 916 89 351 234 547 989 460 235 485 597 842 816 727 580 94 696 671 528 598 942 343 156 12 651 991 872 239 672 382 608 635 700 670 297 150 905 209 487 203 992 178 877 487 708 93 493 98 409 841 374 38 923 584 149 558 813 522 426 73 919 376 157 161 711 720 645 425 460 52 684 190 549 523 243 922 305 37 240 515 853 852 465 410 514 784 873 303 365 837 624 582 629 555 592 450 440 323 473 712 560 137 913 484 949 882 319 989 814 652 805 869 249 371 710 634 99 878 389 724 349 28 825 583 428 908 372 452 678 588 636 660 206 904 844 768 685 337 878 648 972 249 161 438 546 408 448 144 554 977 215 921 720 745 262 836 9 435 563 849 970 260 887 189 379 630 954 494 287 107 326 731 327 659 966 602 879 222 28 339 865 151 654 76 321 989 388 958 376 765 84 176 637 238 832 900 976 707 450 19 123 963 857 407 371 479 969 637 861 519 742 157 130 615 19 151 838 277 866 205 351 434 303 884 280 772 251 746 320 61 491 268 165 419 650 877 768 854 221 812 463 197 153 140 277 639 256 657 466 441 515 441 587 775 732 258 633 50 821 782 734 595 593 486 798 445 939 52 946 28 178 898 917 244 141 355 313 389 641 29 451 302 721 404 910 236 573 991 670 528 718 234 583 682 464 211 214 597 3 751 227 273 50 958 772 37 47 354 875 497 822 792 400 173 577 45 594 870 526 663 193 250 411 101 864 538 443 866 535 179 363 140 373 723 66 163 786 363 589 192 386 24 304 662 399 368 283 414 32 765 239 942 425 267 54 201 446 616 815 663 682 124 77 148 886 888 952 806 729 817 903 632 766 162 121 964 759 994 902 158 738 407 292 289 57 925 355 974 725 77 170 702 623 417 338 880 811 263 405 971 869 545 124 960 482 372 557 15 773 631 726 103 259 306 980 437 208 570 474 900 470 604 37 499 69 989 646 849 38 47 308 654 340 757 366 890 481 797 139 834 348 495 876 104 266 788 78 494 61 4 995 500 285 399 817 516 945 459 600 23 135 966 252 285 828 145 416 581 431 476 518 19 422 583 220 587 715 965 572 64 785 183 643 470 971 234 780 868 154 492 275 674 931 283 382 380 58 870 647 292 963 159 728 437 94 135 935 591 701 979 581 761 933 29 148 514 570 429 92 376 551 540 142 371 110 451 90 447 120 207 45 469 959 997 46 558 323 923 333 165 957 52 848 731 108 665 755 659 245 685 359 141 39 661 485 459 311 678 529 883 174 607 442 210 571 308 997 226 360 174 556 166 233 151 216 349 754 244 842 199 417 563 455 623 276 114 361 602 851 971 569 684 129 984 763 820 248 83 253 429 691 753 98 346 748 794 660 43 82 505 205 479 254 682 186 58 316 564 776 688 75 30 396 879 406 109 602 241 567 400 985 885 782 295 4 98 713 276 392 392 962 276 103 68 777 468 352 364 159 583 524 534 301 200 740 992 194 840 132 380 293 289 831 228 35 740 885 854 185 971 477 978 163 645 93 47 586 125 495 257 607 101 2 396 350 846 48 379 439 747 566 196 138 550 915 801 177 768 117 967 469 262 656 77 839 633 761 639 104 237 908 196 543 969 42 163 914 448 244 150 533 9 223 603 176 908 617 638 390 255 180 853 520 539 200 517 881 937 152 358 41 985 846 3 182 876 22 380 263 618 391 293 187 918 484 800 325 539 143 850 863 539 659 385 611 865 737 223 155 600 318 251 819 897 91 819 561 730 578 111 983 493 498 588 113 226 472 508 169 216 370 688 559 359 998 323 197 167 437 736 523 640 188 192 330 123 762 487 345 549 225 324 922 231 68 768 698 424 102 711 973 714 555 485 459 870 479 131 232 314 127 484 727 780
564 381 547 926 164 748 514 223 50 868 34 901 856 197 30 732 257 155 44 480 633 773 346 233 649 947 983 113 237 327 498 222 600 713 387 15 439 774 336 731 241 232 791 271 353 416 817 984 20 311 393 144 483 654 465 11 113 955 905 243 847 511 551 153 118 759 240 710 651 275 440 908 522 351 710 331 516 829 843 741 251 661 736 481 176 762 85 159 742 802 122 23 950 647 965 432 826 846 210 512 227 103 351 196 283 835 123 384 429 113 183 687 732 644 964 321 215 448 377 71 741 139 143 754 391 228 909 188 570 631 821 533 308 949 835 5 812 28 872 956 78 152 816 817 195 469 506 87 941 275 398 310 300 556 650 60 277 946 533 433 81 178 897 995 635 596 783 386 951 547 253 509 904 199 410 403 161 696 307 113 389 399 114 54 6 960 796 426 751 126 546 648 359 464 275 456 928 230 977 438 178 95 622 818 630 298 641 50 513 335 48 45 446 466 101 786 550 173 558 900 406 261 340 269 869 978 804 780 373 665 939 947 464 146 322 458 701 438 499 248 879 561 956 915 914 800 944 716 142 629 877 511 640 371 782 810 320 855 865 843 836 553 758 171 128 595 260 426 954 999 177 871 619 751 175 1000 400 326 472 695 432 73 107 179 832 61 780 465 688 456 593 158 372 491 19 441 421 900 544 563 750 434 882 177 932 802 795 700 42 375 49 133 673 240 331 621 675 870 887 429 8 127 492 66 376 515 631 648 970 238 273 921 319 331 471 881 221 82 572 444 722 545 246 953 973 795 71 37 28 28 131 345 146 442 405 526 160 125 162 201 416 591 850 68 620 511 443 890 493 407 96 23 636 919 607 917 310 547 115 297 505 859 527 174 913 884 4 392 285 575 929 624 224 378 686 954 278 890 200 798 590 547 156 652 861 311 36 659 831 880 345 415 808 72 409 799 605 987 349 775 209 788 35 903 589 797 507 1 213 289 411 432 438 21 671 817 120 941 197 479 287 699 152 293 985 398 105 640 485 906 846 402 881 530 603 289 936 883 61 849 82 576 824 306 448 566 154 21 476 29 867 547 497 844 95 315 713 355 266 593 263 344 418 607 785 788 475 439 984 852 744 791 284 484 74 694 437 391 957 846 670 380 482 17 111 620 452 359 902 195 627 295 265 238 720 532 365 743 509 237 72 407 126 770 511 865 654 63 563 656 717 682 147 15 612 171 403 611 585 247 702 907 208 819 730 340 776 47 407 408 794 53 242 702 907 433 930 52 660 800 642 521 698 297 157 161 473 245 53 113 52 10 116 766 401 712 87 195 386 201 616 907 838 681 358 520 784 577 813 929 424 988 201 164 207 593 695 952 657 897 501 264 800 38 993 418 875 536 180 179 828 62 77 348 352 125 270 31 677 795 149 853 433 915 247 560 495 39 57 399 644 25 935 383 743 794 829 443 396 502 502 173 361 478 145 505 765 514 225 219 390 395 692 893 878 274 179 782 63 236 962 844 470 551 450 440 205 700 55 342 379 804 699 233 848 902 414 782 127 627 834 813 571 545 17 956 830 115 894 335 740 308 341 459 335 863 729 387 62 387 378 70 643 822 311 64 825 806 858 566 166 306 900 516 125 346 329 511 559 695 614 490 517 391 223 25 454 706 385 335 423 278 2 49 290 604 753 723 233 548 252 735 364 114 236 594 943 623 906 923 931 850 737 162 39 467 288 593 611 420 684 782 811 290 756 731 583 410 857 417 38 438 789 301 512 814 903 751 468 524 459 356 787 159 893 277 694 999 995 80 117 631 455 521 592 22 11 585 774 19 73 108 573 707 304 965 189 560 770 923 587 689 841 687 170 311 581 469 234 89 925 724 394 132 133 775 554 57 617 574 106 849 662 627 413 226 873 795 29 714 188 767 591 68 790 184 656 317 814 178 488 904 155 879 417 88 745 153 47 962 67 425 734 918 807 1000 759 329 339 508 852 143 974 268 679 300 56 292 434 779 427 693 343 218 462 296 859 651 354 608 870 966 0 372 291 869 368 450 306 301 545 340 139 250 719 146 711 70 375 272 538 733 552 261 618 102 369 50 388 178 23 861 693 812 40 180 258 880 548 27 997 247 624 847 347 404 68 369 271 746 191 391 912 596 297 524 342 897 920 842 536 349 990 783 575 84 540 823 59 306 64 195 453 397 112 595 138 705 634 962 854 350 186 62 761 139 681 931 159 404 158 332 479 784 704 263 982 858 281 368 141 917 220 754 647 884 567 283 541 652 314 973 3 881 779 146 330 357 868 785 940 883 683 446 318 118 165 446 21 423 615 244 447 220 97 417 610 827 623 508 140 493 477 476 436 705 460 7 356 804 26 599 524 495 12 962 174 232 748 820 980 823 839 64 104 922 226 720 279 18 667 267 98 433 217 413 232 476 317 706 194 179 708 517 534 620 991 335 899 218 229 449 669 515 18 943 891 416 86 464 381 470 725 820 239 713 594 347 801 673 58 440 709 508 136 365 819 794 895 631 562 325 219 367 292 895 395 271 797 778 130 129 724 782 648 68 908 800 249 733 255 31 840 212 204 385 121 430 853 47 968 369 981 196 988 822 539 220 529 93 806 18 99 764 442 512 629 215 45 384 884 20 519 132 392 915 302 150 75 785 645 322 802 608 866 59 366 574 823 967 525 939 996 442 723 658 987 915 565 866 1 341 537 377 716 726 230 186 163 316 264 79 102 489 880 305 430 562 487 71 193 918 735 288 792 333 280 314 754 494 989 56 815 448 578 988 316 645 199 182 653 574 919 56 103 483 721 601 638 13 24 491 632 801 528 575 998 277 332 966 680 54 338 639 508 820 399 189 799 862 890 874 218 23 788 636 25 742 842 251 566 990 715 385 738 454 51 437 971 53 274 557 714 11 328 124 119 971 661 573 934 160 296 339 883 713 705 749 65 16 938 669 419 8 966 675 727 587 601 215 431 583 580 921 994 411 659 266 577 120 481 84 749 737 484 326 327 510 666 810 222 169 664 658 7 358 100 424 718 55 37 153 474 278 84 113 967 172 355 638 16 110 827 299 70 297 961 424 731 722 144 92 408 647 510 880 181 665 190 754 357 8 187 751 778 861 259 471 975 301 305 461 553 799 76 979 451 685 261 716 678 734 206 940 245 999 412 99 739 940 535 120 337 653 299 230 171 61 851 419 90 421 520 931 172 293 212 428 404 740 862 903 543 197 888 969 689 9 426 239 820 594 504 803 586 348 682 499 946 562 921 453 691 769 203 748 486 587 363 926 549 285 663 990 94 386 885 246 312 756 490 521 773 269 762 549 523 644 707 706 755 294 461 582 167 185 596 998 874 268 503 370 323 166 942 246 243 143 324 1 360 925 151 373 110 720 786 172 256 171 15 775 926 747 976 526 818 891 561 52 864 618 124 377 168 861 269 402 88 87 844 68 674 651 92 217 315 397 321 458 467 880 769 759 362 116 945 374 676 581 598 812 798 839 478 922 9 625 380 808 46 740 13 751 150 245 687 608 646 823 132 391 625 625 726 767 397 523 43 398 628 342 135 425 313 190 93 135 109 513 568 323 108 416 238 739 604 929 449 934 757 96 901 148 700 213 923 67 918 259 382 31 822 661 41 808 521 242 441 136 621 819 286 496 767 494 515 776 542 157 89 313 32 859 231 849 444 491 334 823 244 574 469 234 435 535 173 158 134 853 953 605 301 486 911 692 690 353 22 446 458 649 153 517 560 298 658 671 557 160 371 72 250 208 969 134 760 532 588 431 254 969 298 952 129 175 889 996 781 379 947 518 809 307 491 718 531 856 697 254 530 923 216 923 185 937 960 941 10 18 597 215 248 193 898 319 876 902 202 403 415 559 325 249 83 129 777 449 915 7 235 254 348 988 276 820 500 54 863 54 293 671 768 204 763 343 959 117 294 57 383 527 463 351 198 327 367 313 54 403 803 234 849 193 214 111 303 567 526 567 764 459 582 962 771 754 955 831 196 593 685 767 924 259 986 949 268 273 66 226 192 111 445 675 886 695 267 701 272 1 933 169 556 835 860 994 169 564 696 82 579 572 60 838 972 108 262 853 752 206 494 924 706 11 613 108 402 447 949 386 456 551 599 693 457 704 637 284 466 960 425 123 746 855 910 516 805 576 747 928 574 401 69 235 289 347 922 697 608 156 728 559 420 621 14 166 5 530 384 936 626 811 326 900 333 473 892 912 80 657 810 521 952 336 182 103 937 243 703 908 228 804 282 320 350 863 917 718 309 89 963 372 979 391 79 121 148 412 772 129 871 61 91 859 833 501 665 614 766 688 652 207 655 162 422 494 992 875 609 24 33 318 639 238 496 580 606 571 374 864 916 893 712 993 480 944 672 88 31 863 896 414 927 84 211 204 845 797 733 356 569 207 428 473 584 501 595 571 532 485 855 357 555 850 602 280 958 547 518 449 370 272 978 354 775 743 837 124 948 6 27 182 576 268 295 899 137 736 344 27 668 969 999 213 489 727 793 328 184 141
870 234 826 920 521 593 409 322 663 755 958 14 936 1000 378 475 172 508 713 988 593 327 434 762 730 910 792 819 28 100 222 490 574 498 772 212 168 742 484 38 207 936 891 419 41 252 294 493 877 93 860 801 614 533 898 867 993 187 874 940 764 722 567 749 375 690 50 853 542 359 260 360 12 836 594 509 344 216 156 502 331 414 77 549 718 912 329 566 16 547 157 665 88 317 18 431 338 515 314 208 725 448 568 49 706 872 881 394 458 648 717 56 29 289 929 198 949 582 723 773 425 775 548 687 254 443 991 515 47 173 200 739 354 789 719 851 181 244 985 424 108 672 264 101 634 684 432 931 482 42 977 467 486 327 677 542 814 319 720 35 953 440 139 189 339 75 951 322 742 729 114 318 137 870 539 759 781 282 256 235 689 233 928 515 554 573 359 932 596 630 370 555 962 93 123 117 366 654 986 535 136 439 785 970 925 325 347 331 639 329 736 867 40 479 471 735 65 840 259 896 452 38 653 988 975 965 52 778 373 339 743 262 919 215 285 955 332 106 474 649 342 964 856 683 694 50 439 409 528 360 288 960 791 345 231 218 103 481 399 825 94 367 357 744 31 817 493 463 707 113 407 484 87 58 520 593 141 190 956 140 616 400 715 778 175 70 697 38 775 559 947 473 910 141 982 913 850 166 641 213 855 495 416 207 900 163 513 235 606 102 148 747 291 974 248 837 217 863 934 875 946 674 401 65 601 915 766 690 729 214 227 235 763 9 560 133 75 993 55 928 645 865 738 719 269 36 674 16 63 491 996 868 550 233 245 575 731 45 215 807 923 241 473 520 60 603 933 256 744 924 355 190 878 529 226 997 703 689 618 513 989 580 298 283 135 566 14 865 164 7 889 913 998 137 368 923 251 74 545 265 341 212 662 389 793 652 509 845 459 503 587 998 163 601 840 394 535 952 802 527 519 78 319 571 286 461 481 969 20 457 312 13 386 642 818 273 290 422 525 674 798 606 714 383 615 237 299 909 755 632 970 239 507 263 572 569 504 47 177 449 749 694 638 797 506 286 540 507 438 796 702 136 166 143 620 417 890 548 308 181 897 726 660 286 193 717 716 363 847 502 431 882 475 613 335 396 178 586 417 624 76 978 8 152 68 265 844 323 317 212 488 365 461 140 232 500 825 742 274 989 595 84 324 699 688 947 183 692 102 940 371 367 395 309 823 205 36 878 268 867 364 344 564 688 194 57 777 168 13 229 73 594 557 16 832 633 531 267 485 648 586 974 208 143 779 368 80 97 643 485 866 305 405 550 776 48 767 447 678 351 53 688 95 211 817 67 786 107 202 899 965 571 960 9 479 221 803 482 904 536 57 241 9 354 599 705 812 175 505 61 610 960 447 571 700 835 498 414 914 289 559 335 92 742 571 500 885 25 185 421 72 834 393 144 443 717 444 591 426 49 864 947 171 874 301 962 360 645 537 946 582 55 180 516 739 405 247 625 882 969 206 615 741 492 633 651 565 817 561 227 597 607 650 940 816 867 151 50 140 187 819 326 534 214 724 917 685 409 69 999 728 875 390 77 241 520 199 300 276 972 905 683 604 813 243 991 346 298 49 224 328 904 940 699 555 251 932 968 983 406 503 832 318 438 336 585 191 759 541 18 500 100 43 147 160 988 921 148 952 125 957 247 195 655 385 866 284 444 396 689 687 814 523 860 530 8 829 58 740 237 888 430 842 520 711 206 576 711 406 220 35 451 212 861 297 473 624 747 81 377 463 197 937 115 799 947 605 569 987 92 948 908 237 536 122 239 524 435 292 920 811 240 667 41 981 702 2 929 721 343 58 311 589 847 252 984 747 45 787 110 110 563 134 374 861 306 419 399 887 733 305 179 753 512 563 960 797 726 66 642 0 278 690 142 833 62 938 807 619 997 358 525 21 579 273 214 544 570 612 711 852 72 988 194 969 660 188 468 834 562 400 462 581 848 654 364 773 684 709 347 315 745 257 766 570 402 845 47 632 923 788 700 430 34 603 422 343 822 758 630 562 910 48 480 839 263 646 71 862 670 480 679 477 738 735 415 255 891 913 786 626 380 293 478 408 302 289 715 325 685 935 178 74 831 455 314 104 563 6 958 322 602 281 564 489 41 704 79 944 499 679 620 658 486 609 347 173 930 10 747 218 514 85 856 918 274 978 7 963 396 675 159 778 539 727 534 423 678 351 291 144 7 631 293 424 818 968 58 924 530 316 569 414 590 155 190 421 746 187 49 681 834 955 960 750 934 931 870 362 450 19 147 24 155 752 568 770 735 64 504 277 449 97 455 640 528 126 91 363 421 39 739 374 823 67 625 552 352 125 544 841 102 529 645 450 404 553 57 451 687 665 790 808 494 128 735 1 515 356 653 995 47 590 279 954 266 959 776 701 324 204 534 821 889 566 855 262 126 466 793 585 626 460 864 692 660 62 541 863 917 327 67 372 780 240 399 994 341 38 476 15 536 394 978 220 269 652 760 854 901 453 643 146 368 225 365 129 271 469 986 868 128 789 859 275 377 655 863 138 287 411 73 895 969 922 839 761 561 836 366 300 527 682 514 607 115 17 933 771 165 214 9 258 812 464 292 287 314 608 465 656 849 295 449 943 89 456 295 391 855 33 336 418 543 661 679 46 641 189 622 340 722 575 557 239 466 462 979 320 820 130 391 783 724 974 648 794 943 398 53 920 759 89 565 759 794 533 78 886 237 751 613 973 90 296 944 695 114 916 953 303 212 7 692 508 857 219 189 216 582 337 452 79 921 306 83 4 685 413 945 304 54 37 178 309 409 307 941 693 868 403 882 380 677 950 666 470 215 3 823 30 163 859 685 578 102 23 264 34 932 824 947 169 237 909 235 162 909 145 838 536 129 941 927 602 93 184 195 733 839 831 101 235 459 648 276 827 470 105 467 806 692 732 813 510 155 820 398 851 210 210 453 696 18 302 556 912 432 511 843 549 266 397 100 353 786 383 738 774 282 182 706 686 297 98 235 992 455 680 835 911 476 872 437 966 359 490 361 598 434 635 740 121 816 980 475 617 884 627 923 487 890 167 549 659 600 78 7 457 787 804 959 573 447 266 217 26 449 100 188 762 88 93 615 754 802 445 226 272 110 822 185 127 543 410 544 884 132 120 195 809 503 558 73 838 889 115 499 61 640 234 956 908 735 556 873 546 376 734 901 873 749 27 718 538 633 672 732 448 756 491 546 150 363 748 216 279 422 926 334 712 964 132 983 492 106 205 763 154 362 472 36 710 348 915 493 765 17 381 590 670 346 271 791 757 200 699 201 846 914 228 300 361 542 875 524 745 791 209 159 420 154 583 238 233 826 869 296 323 664 815 909 495 540 263 828 149 215 203 237 865 761 502 703 238 879 942 633 611 577 494 161 107 840 131 257 118 305 867 386 629 613 349 208 70 870 213 323 830 504 211 384 32 649 111 107 497 967 999 540 637 950 96 666 91 580 800 394 496 319 54 430 116 370 514 268 334 525 433 479 768 203 515 154 440 462 158 497 939 422 44 989 883 426 547 326 737 814 345 362 428 327 972 533 669 478 388 185 109 725 708 795 249 193 56 304 51 820 42 524 569 806 657 329 59 233 45 958 892 664 894 798 201 432 967 859 223 131 577 916 267 307 117 113 348 994 392 843 782 808 501 471 780 62 930 40 376 496 242 838 377 481 159 108 527 820 415 633 997 889 196 21 454 18 532 219 810 848 964 71 404 654 326 220 230 335 673 591 422 844 147 879 805 707 906 76 478 113 437 99 625 184 389 170 333 17 671 684 795 138 790 852 746 626 600 333 197 234 350 621 119 240 476 357 442 717 990 236 512 914 449 747 441 65 280 274 896 242 522 183 871 288 644 576 899 858 760 46 756 143 518 801 113 82 630 545 174 104 112 250 412 686 857 443 382 476 984 474 917 211 835 861 876 325 176 10 379 130 365 64 769 998 384 842 801 69 186 686 828 902 621 20 86 463 99 486 927 537 198 906 83 153 278 890 976 951 179 743 483 78 588 895 192 321 436 828 691 647 622 184 796 365 726 442 270 491 101 214 676 243 642 519 402 254 945 408 901 391 807 999 224 275 311 11 971 855 283 1000 684 716 321 263 853 471 722 410 636 302 282 22 165 320 517 585 435 353 90 762 979 23 84 121 843 837 837 481 465 897 499 492 613 161 152 183 170 228 142 794 143 172 902 401 330 633 623 702 22 614 5 705 584 398 879 897 253 633 907 163 683 728 628 702 651 313 236 987 310 821 526 305 705 498 468 568 106 919 668 101 25 169 698 377 880 981 784 528 848 811 369 867 429 348 153 861 666 609 387 820 261 994 11 429 190 973 467 839 516 51 592 131 591 190 161 804 664 964 265 971 647 207 229 251 352 517 813 982 961 663 551 997 221 812 849 125 893 209 71 952 579 692 82 423 124 51 246 701 133 421 580 642 427 571 367 127 250 124 313 138 244 605 446 769 543 659 858 864 903 922 649 828
66 252 207 617 394 187 778 269 793 814 511 569 534 875 454 48 649 58 323 165 252 106 756 35 286 48 631 819 5 110 546 904 180 858 34 726 626 35 677 576 868 234 730 985 373 363 507 129 263 23 861 471 464 497 984 540 856 851 826 989 565 839 514 653 126 512 3 165 276 552 961 328 633 744 449 200 617 416 150 180 54 708 39 87 206 55 453 631 859 164 806 861 554 564 281 334 873 206 547 916 523 198 227 983 855 657 807 803 468 662 723 629 798 273 169 577 498 712 844 871 942 389 191 626 154 473 419 830 32 27 308 611 132 146 757 144 58 446 491 234 289 466 815 974 9 390 619 511 78 234 968 406 909 766 598 49 959 297 120 294 397 882 865 310 127 584 200 622 447 143 189 99 232 808 376 176 955 460 116 764 653 719 638 335 57 718 279 465 578 754 402 609 352 18 378 238 391 996 659 827 342 940 335 397 82 229 455 751 466 452 779 689 718 886 586 788 190 736 310 114 935 744 706 595 495 804 953 176 845 300 202 721 492 453 165 93 667 661 768 462 541 422 20 884 136 218 605 976 403 890 445 584 570 943 510 860 300 488 813 307 711 227 630 315 978 29 36 452 609 181 577 925 85 507 668 283 23 335 562 21 660 958 407 412 517 685 292 529 298 799 932 229 767 383 860 244 515 586 689 366 628 865 442 113 56 378 304 980 115 596 827 318 166 13 894 234 891 189 742 851 278 98 789 909 324 131 901 62 334 662 359 691 438 646 187 900 977 262 832 71 662 219 182 637 364 638 328 915 643 836 939 813 766 200 809 74 618 68 571 195 790 265 186 248 258 840 739 8 62 733 852 809 50 25 355 5 820 434 490 611 365 622 174 817 920 98 964 978 914 95 241 662 725 907 354 550 765 828 736 759 33 689 295 970 201 67 717 768 441 634 254 275 917 17 235 946 967 226 906 819 644 703 73 265 88 21 221 609 152 550 251 780 107 10 370 167 162 6 448 161 726 319 72 608 888 519 486 82 91 622 259 380 926 435 950 376 752 591 681 969 974 603 612 898 715 944 476 487 853 861 693 258 261 328 937 192 560 759 319 20 24 633 51 875 307 902 922 932 542 35 67 292 585 183 41 619 998 213 27 33 724 366 418 734 971 382 94 75 588 109 785 851 533 33 744 463 688 844 599 912 426 448 884 8 604 599 737 130 149 920 61 947 814 581 780 447 452 202 40 319 97 604 818 1000 198 337 52 935 940 626 962 487 11 911 125 189 80 551 703 737 895 970 2 820 285 246 111 503 65 780 539 298 482 626 145 719 913 984 238 40 353 221 59 450 86 736 344 544 0 76 936 746 327 84 567 42 341 542 800 458 204 436 330 59 84 595 670 466 669 303 272 482 531 394 979 925 592 972 616 784 400 218 880 232 306 45 478 492 991 650 316 834 999 916 716 344 699 132 680 43 313 294 42 467 406 884 100 210 896 964 728 996 332 110 938 518 233 176 518 743 19 509 601 921 21 980 185 88 388 352 851 812 975 462 750 833 529 184 234 67 179 791 6 401 916 644 167 47 796 691 710 84 420 981 555 273 375 292 496 849 343 517 346 786 382 423 904 756 794 266 250 980 691 920 205 431 504 985 469 827 214 24 641 175 890 462 414 262 637 332 71 994 988 287 748 565 930 898 257 656 980 928 312 886 850 829 587 149 435 298 350 487 386 775 627 449 956 388 481 122 697 270 183 33 754 923 444 280 804 711 786 950 671 373 213 3 497 191 837 223 719 762 161 629 280 865 222 806 987 619 93 830 69 457 35 229 151 565 892 214 474 415 95 667 696 767 528 120 537 416 467 510 867 894 270 902 44 174 173 102 405 90 106 919 775 183 43 924 140 753 591 538 236 731 158 126 156 353 224 13 799 662 317 672 678 363 908 294 499 710 816 176 47 643 866 550 199 943 384 421 817 740 131 101 503 258 253 973 556 8 918 934 943 444 371 282 745 197 954 928 647 514 847 240 634 331 947 69 262 579 53 390 927 42 536 163 566 942 113 247 997 761 249 788 603 849 607 772 925 473 387 181 372 531 160 240 245 624 428 976 137 514 299 815 287 553 564 61 965 270 89 427 676 320 284 380 788 103 203 508 446 651 112 584 652 833 802 859 450 149 443 144 275 877 933 212 698 836 810 535 18 108 898 702 392 730 45 158 781 140 423 249 48 136 363 251 761 13 320 786 966 606 712 777 122 325 550 253 383 696 390 763 68 23 729 976 226 387 755 790 194 259 505 704 899 573 714 594 992 7 886 691 629 169 416 284 812 578 123 425 614 42 838 59 522 833 212 47 687 807 764 765 500 595 333 9 117 517 269 894 709 823 520 44 164 306 337 557 521 261 266 757 839 677 650 810 982 162 801 377 910 924 485 975 63 653 740 842 969 821 118 147 741 430 576 3 366 933 309 373 666 343 329 593 986 575 569 387 429 338 544 429 553 477 682 686 763 409 340 234 168 418 26 497 98 693 830 784 551 248 651 31 293 70 8 642 96 772 237 295 410 122 624 314 29 567 408 469 568 977 415 511 973 384 864 694 803 900 458 864 339 485 361 439 661 397 242 56 758 817 473 834 872 762 753 574 606 55 782 462 903 996 819 943 808 612 494 457 581 724 146 82 548 563 713 269 360 796 362 360 622 370 479 5 707 827 822 118 976 289 196 107 928 170 369 593 934 91 621 671 412 500 219 805 114 893 684 69 841 43 431 514 516 299 374 700 957 117 217 627 248 82 326 975 584 670 749 68 720 816 223 945 358 142 471 223 795 39 694 338 265 403 303 459 639 345 105 728 148 649 129 251 311 406 218 708 657 254 540 126 351 232 433 75 181 691 379 359 147 983 721 277 692 964 17 419 79 281 480 669 704 360 919 443 381 217 192 805 921 11 395 21 195 344 582 574 14 345 138 851 727 649 220 777 610 102 144 856 260 942 318 29 596 49 282 786 13 633 772 453 701 911 590 969 99 669 996 309 989 699 735 810 230 770 4 209 912 451 460 928 524 279 55 354 475 110 526 960 561 41 941 22 417 721 854 695 274 602 960 595 946 929 239 434 463 325 828 184 470 2 76 818 188 518 508 303 425 774 600 498 283 734 225 595 746 186 121 598 990 548 487 370 760 522 970 298 535 272 90 71 163 677 574 492 396 1000 489 383 296 83 210 23 108 821 401 37 648 554 597 196 92 840 572 868 743 576 632 807 952 398 863 41 733 331 483 372 15 955 314 67 102 908 229 109 228 403 993 680 159 467 110 769 139 691 791 469 897 115 700 378 124 549 349 833 74 878 583 658 430 178 277 575 46 99 331 595 759 610 130 830 685 459 37 314 900 88 611 662 608 12 484 439 862 753 434 593 549 981 437 668 840 187 849 820 552 200 439 87 103 897 134 1 811 525 440 766 683 460 60 994 264 955 944 622 398 262 209 452 290 993 367 976 64 400 882 366 645 467 663 761 345 828 193 252 770 736 256 716 589 252 963 756 488 512 893 774 579 641 924 204 833 995 177 813 377 384 356 86 109 109 83 262 104 863 842 610 321 549 135 298 870 133 686 94 821 733 747 100 877 959 738 44 972 164 958 49 674 6 635 320 28 166 128 645 157 174 995 629 751 749 646 286 462 26 994 491 656 113 558 535 472 451 22 295 911 179 512 963 874 720 348 790 762 487 734 28 705 494 347 151 777 343 948 735 411 512 294 765 49 533 783 134 368 779 70 45 380 329 602 346 615 816 836 74 38 760 690 74 273 804 1 675 857 253 664 548 302 557 141 470 623 577 875 687 461 898 902 43 769 255 829 891 288 869 208 864 805 106 305 214 143 349 459 316 215 703 625 355 563 691 246 505 858 271 509 817 834 534 404 35 835 333 297 157 708 682 931 944 879 126 580 501 247 172 413 899 142 446 654 411 675 864 907 801 543 102 774 426 846 819 301 447 951 19 532 263 915 661 655 262 665 395 883 111 885 94 784 525 905 17 170 921 427 1 457 73 175 136 393 800 945 725 493 714 211 299 792 960 216 224 25 853 776 411 153 498 773 255 178 250 658 162 575 405 843 25 825 401 557 316 545 531 357 681 525 846 502 989 887 477 119 410 75 846 731 501 389 52 595 789 243 61 573 96 881 973 538 869 871 910 771 531 244 968 436 652 823 966 409 49 291 334 456 222 679 461 613 715 642 860 101 51 527 370 593 93 31 360 231 211 268 73 172 253 949 327 432 993 197 804 594 631 155 776 929 234 422 148 465 380 336 689 506 95 7 546 315 122 399 940 889 165 876 622 385 372 923 261 672 334 702 835 81 617 133 579 325 121 513 485 240 874 636 48 797 676 171 272 322 29 176 399 184 737 10 62 824 151 87 313 695 951 831 924 732 318 530 164 338 679 848 411 30 397 16 745 985 671 878 862 983 224 424 880 673 740 421 476 981 295 620 674 722 120 787 52 451 504 519 835 77 371 501 216 255 613 477 418 869 261 559 448 640 180 267 430 12 969 271 379


==> anc/Large-TA benchmark/tai_j10_m1000_6.data <==
10 1000
463 922 272 613 344 280 972 517 796 441 208 38 212 112 283 969 334 165 213 287 591 11 581 457 897 537 460 288 643 568 963 682 777 304 799 320 987 757 934 569 324 469 507 230 45 425 789 758 959 288 648 78 449 682 379 427 71 878 250 559 527 572 939 738 127 963 191 929 675 794 126 620 107 239 651 124 40 340 805 989 881 778 336 603 504 645 434 37 630 653 402 311 131 903 333 938 525 439 883 17 969 437 942 369 622 424 922 391 905 909 457 883 943 550 596 192 343 65 496 588 736 417 204 362 718 921 354 991 273 949 698 160 981 782 20 693 545 580 14 482 528 693 68 660 869 165 446 852 702 582 182 788 134 869 755 264 587 312 534 61 34 592 278 192 531 906 968 844 957 404 312 363 387 241 386 476 556 707 359 633 935 881 75 153 103 619 267 954 827 466 339 240 133 107 809 392 772 9 834 283 174 340 173 181 569 775 275 40 128 689 2 574 424 458 693 769 700 173 522 119 140 310 624 526 660 208 811 425 243 760 735 30 32 605 601 286 299 471 400 365 561 563 421 501 571 263 848 303 688 438 612 209 89 947 66 995 988 106 578 764 485 503 62 739 574 171 810 137 443 503 841 135 381 795 572 518 205 503 426 497 543 593 292 376 329 999 450 331 564 402 708 937 914 139 774 716 975 247 29 156 510 317 18 506 499 307 418 521 913 359 776 122 285 7 468 972 56 889 548 835 903 556 166 536 413 923 563 264 159 565 185 713 215 952 649 828 357 30 977 767 115 887 767 527 263 996 638 622 733 662 129 95 797 3 322 3 929 526 15 930 852 654 790 433 715 630 428 791 3 414 303 672 28 452 554 517 542 722 665 407 317 823 692 123 818 928 674 497 703 538 787 687 739 933 899 91 104 141 856 738 807 407 619 501 691 78 766 984 369 988 5 783 307 656 224 245 353 150 498 923 781 533 110 923 947 301 36 512 659 901 350 521 481 633 577 815 709 771 906 573 911 875 297 190 492 824 214 65 743 463 233 1 161 631 742 75 60 905 8 761 13 780 290 991 686 992 91 901 168 554 472 432 221 147 696 892 565 463 164 755 950 111 252 589 912 326 44 156 157 954 838 406 769 881 745 754 83 815 636 328 853 88 550 285 486 486 361 324 683 258 433 40 417 175 318 119 749 631 448 825 843 691 960 32 889 609 52 550 77 616 419 130 770 157 684 337 217 311 327 988 96 521 557 124 269 547 740 254 495 971 782 368 687 64 954 471 956 739 713 199 491 533 50 913 183 822 908 322 439 15 936 206 533 425 653 580 999 604 860 700 663 22 467 709 33 41 399 659 644 334 237 58 837 376 38 368 388 875 315 178 699 362 438 634 817 616 928 508 10 45 993 713 948 544 154 876 251 314 266 158 823 944 225 164 931 301 444 406 390 826 923 167 293 402 58 776 808 231 47 161 637 521 725 558 731 160 188 226 997 301 501 544 712 56 885 65 593 806 138 331 308 266 469 837 456 193 949 617 162 410 747 983 768 513 600 282 287 347 406 731 560 965 398 353 135 573 962 693 132 774 547 177 519 616 218 937 262 394 473 102 650 601 203 99 814 234 537 456 394 688 610 324 606 788 97 793 142 228 870 934 705 782 371 416 180 587 858 295 63 584 628 414 886 362 296 473 338 380 356 726 824 94 829 866 255 397 821 730 642 196 552 527 165 297 111 888 517 747 146 747 973 853 385 811 863 612 416 909 898 76 915 486 304 859 377 832 983 82 123 259 478 861 890 197 199 251 328 106 835 237 986 963 512 11 614 45 732 469 116 406 184 58 143 904 82 701 602 396 341 566 668 870 288 43 105 596 594 389 26 6 721 992 615 122 951 637 626 140 130 475 152 365 927 954 515 36 524 692 453 498 727 572 43 850 920 919 69 1 518 249 719 653 226 594 917 605 260 558 657 994 655 365 55 330 92 918 309 796 620 341 355 22 57 196 730 465 662 253 707 473 791 627 454 863 65 139 331 233 306 992 227 997 241 194 94 830 586 848 0 735 575 40 141 333 759 219 839 34 579 606 302 832 167 141 744 837 422 519 603 962 677 165 181 648 819 703 670 257 806 68 425 358 100 314 976 828 59 179 37 798 902 775 319 283 497 113 415 408 80 407 990 69 888 176 862 698 873 605 4 476 396 499 407 914 178 603 544 86 750 694 88 102 23 78 831 789 87 34 455 943 95 912 685 606 682 388 409 84 401 120 979 671 680 104 669 163 909 672 933 416 316 879 875 378 114 283 857 748 51 642 757 324 904 489 311 618 368 578 631 735 756 552 230 779 832 94 970 938 549 144 461 960 792 312 849 515 31 571 815 196 411 533 521 406 576 216 150 92 397 326 616 554 798 379 530 24 431 607 689 350 403 362 41 25 786 532 412 561 234 94 145 706 464 499 305 903 46 444 716 667 370 202 437 143 383 503 61 64 589 966 609 937 395 196 242 352 239 637 24 541 351 250 206 249 479 720 955 383 295 396 780 457 558 769 724 262 430 740 509 968 482 965 268 123 775 829 916 393 408 493 298 607 148 469 200 511 86 615 314 990 868 37 611 284 608 804 228 607 568 543 995 509 940 710 144 469 932 779 723 889 738 952 380 552 629 598 194 48 253 258 585 452 176 39 39 952 264 727 994 364 367 503 891 651 42 885 714 615 672 781 846 781 697 456 257 24 197 243 156 505 232 291 258 859 483 112 828 378 639 940 918 995 265 395 584 503 423 187 74 97 447 257 310 952 451 151 284 984 484 107 632 485 566 525 595 75 597 511 219 830 364 613 365 439 722 16 321 397 907 347 800 941 72 765 717 688 466 935 277 415 189 36 989 666 254 42 366 396 445 761 137 993 238 958 826 983 930 287 432 274 720 240 503 322 25 153 894 624 139 212 169 936 313 749 859 108 124 285 223 831 30 709 877 606 795 400 726 188 583 156 621 874 500 131 666 217 567 506 53 606 896 544 771 306 617 380 187 384 337 304 539 333 664 291 941 276 149 126 179 519 109 551 505 514 535 481 867 139 48 751 474 590 508 84 117 269 946 336 779 969 249 230 879 581 391 880 559 133 108 106 320 359 635 381 235 982 536 786 93 767 19 103 541 52 222 533 118 594 704 239 155 525 506 210 1 896 363 987 741 127 384 127 186 134 966 599 323 763 471 611 346 760 198 825 84 757 618 284 763 931 804 240 125 432 901 805 753 1000 937 786 765 447 825 936 35 140 627 561 681 710 427 988 282 700 7 402 17 110 676 11 520 46 661 98 270 47 347 627 801 467 551 852 493 40 785 159 325 817 470 931 623 954 754 449 345 501 281 569 840 178 11 654 240 949 193 314 247 445 864 262 813 924 820 232 706 775 802 910 876 542 382 611 854 652 938 820 136 379 980 108 758 255 874 190 374 57 673 623 502 369 245 624 158 753 633 555 761 96 151 984 81 956 121 40 291 417 836 855 588 479 893 131 410 641 286 143 582 897 246 744 378 125 734 531 488 885 248 301 330 25 280 440 119 139 998 423 78 669 279 558 6 96 393 84 788 452 352 10 256 750 910 420 244 694 919 84 816 863 842 172 793 574 465 351 414 843 9 640 405 885 944 898 984 641 540 757 996 965 220 35 300 369 526 168 160 210 729 851 16 456 163 478 845 618 79 993 652 901 67 441 822 94 362 671 435 160 634 84 965 176 784 35 436 466 170 188 231 284 209 451 598 488 210 611 122 51 21 17 656 81 570 929 773 123 27 374 607 31 866 1 195 914 511 365 701 234 961 437 489 369 54 143 113 263 420 359 49 910 850 927 120 984 196 934 440 129 112 674 429 14 728 377 261 600 192 77 679 817 872 787 778 430 830 794 640 856 172 835 921 422 360 312 532 723 964 38 641 437 752 573 654 261 459 435 546 517 487 867 106 712 833 627 98 246 645 989 592 393 177 428 958 368 794 69 236 618 695 208 73 395 175 499 762 182 494 406 201 575 358 499 22 543 289 709 475 87 590 772 604 387 887 232 375 816 102 489 678 605 953 515 900 528 992 590 147 808 342 553 605 2 529 320 348 294 442 775 748 782 514 872 855 639 12 888 882 580 847 398 229 989 373 581 573 369 202 423 751 412 812 441 895 906 925 83 458 471 553 174 259 45 658 925 967 357 332 376 211 264 85 608 851 299 871 836 513 569 190 90 70 107 926 621 480 380 76 671 372 722 376 315 389 739 613 13 274 207 216 391 982 551 538 480 952 535 392 936 301 725 783 505 462 253 667 451 924 476 991 143 64 686 625 435 326 563 171 794 599 323 737 517 878 136 562 792 892 81 760 462 294 858 945 519 647 642 884 91 865 168 99 510 880 94 476 13 580 210 271 720 349 556 340 527 694 109 764 413 516 873 207 981 490 413 477 238 555 868 974 979 441 834 978 341 335 264 690 311 710 197 711 79 153 960 671 644 971 508 646 679 101 162 844 516 276 585 861 305 404 666 746 904 90 585 985 119 523 223 803 15 452 272
315 675 386 338 785 426 638 785 267 170 407 498 911 504 578 443 944 353 256 821 10 507 960 704 937 151 90 641 308 693 996 743 898 391 213 201 152 512 394 73 686 288 73 771 867 601 235 288 632 418 628 22 232 584 940 892 506 127 80 992 481 215 848 911 546 156 221 598 298 501 808 344 510 283 959 517 570 565 439 597 189 895 656 933 414 432 190 417 421 730 752 717 14 155 124 309 461 102 955 249 633 830 151 259 527 438 768 424 508 707 141 485 429 73 234 842 741 751 160 724 822 683 758 551 53 144 659 813 388 71 395 650 836 411 438 413 815 212 697 333 339 209 129 661 106 451 27 142 398 469 476 385 369 34 305 591 475 949 665 915 731 377 112 484 142 586 533 789 855 183 673 821 252 837 40 51 16 823 767 106 978 424 975 694 766 685 588 46 650 303 933 524 157 982 139 525 888 921 289 245 165 529 727 791 999 183 312 529 827 185 600 758 4 599 646 213 981 388 537 220 561 813 200 277 562 411 684 486 74 359 83 731 923 189 782 341 413 435 409 357 204 274 726 427 986 112 832 693 272 786 843 362 64 190 757 906 211 720 779 432 251 171 227 171 194 78 901 959 800 50 677 124 425 550 895 177 127 338 17 425 77 953 344 520 96 936 730 247 909 280 9 875 132 242 248 58 956 86 983 925 188 130 812 577 712 318 93 824 45 731 253 630 117 93 529 751 320 771 279 129 968 94 786 209 932 596 783 356 334 543 874 25 893 960 657 537 679 37 692 41 21 417 833 128 947 656 470 39 417 75 340 605 368 629 172 696 336 335 166 750 939 460 43 441 748 324 456 738 71 325 611 949 806 788 193 940 706 164 830 945 231 768 601 15 961 374 217 675 361 265 178 187 489 399 916 832 311 284 488 998 380 906 672 468 347 977 929 127 403 652 478 316 882 305 185 507 745 93 503 24 595 201 262 874 512 172 518 437 65 519 644 131 753 750 558 655 709 400 926 404 49 714 575 275 2 675 246 46 435 164 539 426 149 806 70 317 206 924 258 769 685 139 523 806 68 10 536 469 153 462 917 897 660 249 61 629 57 454 229 877 894 677 11 824 333 605 982 691 557 154 714 733 35 310 863 994 645 210 810 81 224 570 472 977 496 899 973 34 1 423 682 244 442 979 263 434 393 102 864 174 687 528 507 704 623 15 674 229 34 592 805 569 274 491 696 434 749 138 416 956 967 110 236 159 268 160 604 26 787 447 602 548 284 506 233 508 174 581 915 130 582 527 788 311 97 63 434 632 966 610 816 26 771 472 281 956 349 287 680 80 884 286 903 401 138 265 540 385 972 350 858 886 357 889 24 843 297 789 115 488 824 669 290 334 402 309 941 366 835 994 118 100 51 442 400 393 405 152 55 7 321 376 135 807 427 817 196 197 699 483 545 861 384 708 454 63 624 563 654 209 463 893 763 103 900 794 495 602 148 601 119 71 642 682 526 95 466 240 324 743 521 216 799 492 19 260 943 542 467 743 453 724 954 512 81 602 734 483 814 80 892 439 851 258 182 795 877 893 29 363 616 344 137 130 957 779 998 70 373 4 66 530 167 985 811 488 820 524 969 421 516 310 131 309 807 928 671 977 360 179 15 762 994 993 28 671 307 709 449 548 538 418 524 353 902 86 732 750 991 918 792 22 406 987 363 229 389 409 483 443 549 319 756 961 883 315 641 343 244 470 878 290 543 447 517 843 338 287 701 436 89 241 63 92 565 17 465 33 985 462 58 182 747 558 477 530 896 566 154 807 304 356 36 801 945 908 39 902 358 584 853 878 637 478 343 502 238 438 845 348 187 911 319 250 110 491 606 984 593 594 494 807 970 299 464 149 82 602 164 792 846 303 590 190 831 196 825 866 980 782 37 969 62 22 716 374 104 804 742 380 372 81 381 908 963 136 260 304 128 937 191 306 270 879 302 830 617 373 979 336 780 678 802 298 277 786 861 574 218 556 669 323 282 530 871 581 713 222 371 251 821 361 317 167 102 901 823 881 3 617 928 829 695 146 689 817 332 875 860 419 795 825 664 53 294 806 460 465 801 323 564 883 47 180 607 281 541 877 243 898 158 335 586 519 762 750 852 913 922 84 554 946 147 30 447 54 868 29 804 966 739 642 873 312 887 426 114 764 26 620 498 546 908 122 136 159 777 968 84 253 750 459 208 522 989 257 492 712 548 393 919 387 155 137 772 294 927 947 876 815 116 583 738 693 203 721 722 497 555 643 761 94 313 673 520 42 764 989 44 814 161 426 535 630 721 876 348 328 618 855 377 249 837 298 640 172 69 565 703 972 353 628 803 24 826 672 101 64 573 280 143 978 946 143 87 902 630 575 249 695 170 560 774 776 419 474 532 195 159 718 303 367 838 816 497 382 847 983 490 491 921 965 254 470 328 610 655 160 240 31 287 39 22 630 105 699 351 778 913 84 52 77 639 809 171 452 862 808 48 7 950 544 474 514 123 646 175 355 553 981 930 329 870 841 904 552 625 345 261 648 566 473 859 394 626 472 125 402 92 891 997 8 598 63 468 186 551 339 195 987 544 810 375 608 683 624 440 393 98 191 86 72 872 501 879 558 352 538 162 601 974 392 493 652 199 470 350 227 436 144 865 337 579 277 603 930 952 856 567 63 257 708 306 399 746 178 314 562 589 302 226 13 572 914 329 282 948 299 620 153 387 752 56 119 710 789 581 586 59 697 542 500 356 767 958 608 25 267 379 613 918 499 264 218 560 27 698 74 482 886 587 159 18 437 720 318 365 465 318 238 457 727 126 993 5 919 724 481 574 603 133 520 310 862 866 884 184 62 404 807 596 276 728 148 367 874 411 533 577 352 209 754 484 820 156 901 778 817 109 702 469 35 881 37 599 471 790 8 271 646 487 471 755 308 485 530 181 144 445 309 241 103 662 658 431 132 60 417 113 437 678 932 330 990 760 170 292 172 885 92 134 485 176 547 627 285 796 512 729 756 100 38 608 997 237 819 920 31 383 670 228 416 775 694 322 152 486 346 480 587 418 786 111 710 615 749 759 245 220 961 291 758 751 282 597 1000 444 418 647 985 576 404 643 186 504 234 809 746 283 228 635 811 984 864 278 922 180 644 326 770 38 481 661 162 121 160 130 704 522 58 743 884 707 84 362 729 547 252 173 487 584 504 794 194 479 714 30 157 694 729 423 419 76 54 935 242 719 481 505 651 840 169 12 915 20 334 636 762 583 497 591 673 718 864 987 904 667 204 666 593 13 828 331 231 6 379 530 705 108 550 95 479 491 99 964 504 798 587 41 598 936 524 225 586 374 804 550 889 392 300 514 48 502 286 813 340 446 174 914 320 364 863 897 226 501 284 509 814 0 491 842 338 197 980 931 407 432 988 169 310 925 613 382 165 880 456 525 329 122 619 715 620 259 444 619 732 215 888 990 455 385 351 559 212 634 387 736 960 770 481 839 148 462 173 390 899 789 82 8 811 192 661 988 389 653 503 568 682 23 190 273 70 651 935 327 124 250 758 890 696 346 299 222 794 817 471 79 795 415 260 391 898 708 107 7 911 145 407 552 683 301 208 275 965 186 787 78 776 891 611 942 339 899 891 293 959 609 304 905 818 355 623 255 548 401 1000 834 637 652 301 629 271 266 867 594 711 971 813 144 942 797 613 511 521 781 690 276 640 849 165 410 176 704 900 50 576 744 112 399 503 245 114 242 546 784 957 88 326 316 540 612 365 341 649 269 879 42 775 430 869 370 130 179 224 443 42 210 683 850 833 869 266 499 302 299 676 207 681 202 693 75 490 458 123 906 460 875 654 819 476 335 467 342 292 995 486 163 587 396 982 150 591 924 392 962 241 239 259 85 339 725 54 183 542 690 271 649 577 592 768 452 320 230 683 693 543 54 427 422 447 668 965 844 357 735 634 32 140 663 206 140 369 675 748 354 874 412 743 359 318 857 649 168 509 378 89 46 487 433 650 889 622 702 160 622 322 448 988 397 872 740 178 265 767 953 353 681 85 965 938 829 952 216 587 473 18 345 516 198 114 177 542 605 562 247 364 841 193 300 713 420 630 818 88 613 490 569 672 610 969 424 486 580 809 201 209 676 881 828 747 711 331 791 256 912 185 723 634 938 990 531 818 776 716 910 21 769 829 765 506 94 421 103 386 528 344 556 132 428 434 67 501 534 264 754 44 705 774 513 862 500 815 451 130 280 61 951 695 441 142 72 524 223 642 571 21 309 480 99 743 337 156 408 920 323 460 120 76 670 152 976 312 691 240 146 163 773 248 33 942 366 808 285 167 793 617 31 580 295 270 949 582 214 650 934 962 296 12 376 130 450 120 471 102 856 357 515 353 993 999 717 759 737 849 212 270 658 658 426 822 459 199 519 17 648 491 563 386 107 708 977 602 733 759 325 6 854 434 907 549 688 665 700 225 614 621 91 682 455 998 886 282 219 151 585 77 205 224 288 70 621 842 286 765 992 196 631 816 437 541
299 915 250 87 122 923 879 656 724 32 209 109 585 511 618 82 547 755 263 633 419 326 519 690 969 830 761 345 624 913 934 762 940 636 867 945 658 220 434 415 675 505 994 192 36 802 60 717 346 989 949 336 51 790 495 336 16 831 726 78 27 472 361 821 515 907 202 401 326 584 802 446 468 679 937 647 69 819 80 597 247 208 734 219 827 463 798 104 882 355 878 243 646 244 268 914 207 706 769 950 505 120 141 179 157 990 224 595 755 279 680 861 217 475 772 684 611 598 277 615 375 213 838 41 943 746 148 407 601 869 297 705 893 10 517 72 862 784 508 988 634 942 190 444 741 396 240 836 354 106 393 962 913 183 701 745 261 523 201 168 226 350 199 811 119 60 447 956 239 446 114 74 230 157 412 412 587 387 213 530 511 377 990 270 700 35 470 235 926 403 804 393 678 822 77 420 274 509 520 42 391 613 418 103 892 708 796 907 481 363 880 144 809 587 888 125 368 972 474 919 451 794 120 871 910 785 621 653 445 282 872 127 730 349 291 811 632 256 774 108 195 40 635 885 764 204 874 678 56 941 998 390 256 870 18 821 159 817 167 733 228 172 220 735 974 739 959 741 158 833 113 742 106 402 303 299 324 965 280 469 849 872 458 152 305 973 459 34 460 961 169 70 712 383 751 407 922 271 294 192 328 621 399 971 995 638 773 905 850 307 714 574 408 15 820 7 340 54 432 961 174 283 988 368 786 19 668 883 930 382 617 282 100 346 641 833 510 237 916 545 450 821 574 941 204 381 666 193 941 984 629 151 322 962 651 236 366 695 166 689 259 624 644 493 996 374 539 235 31 90 64 267 79 913 374 543 948 853 931 409 329 913 594 952 841 407 129 962 654 960 992 748 97 17 723 162 840 97 792 680 446 879 229 223 314 495 107 842 896 336 206 270 150 224 671 889 530 942 544 763 147 509 246 64 966 468 868 800 452 945 298 962 944 647 569 854 279 219 170 640 440 570 688 274 987 314 803 934 970 202 160 982 177 965 781 331 733 74 902 96 558 148 787 359 524 556 672 904 362 710 194 175 222 149 349 299 75 160 610 179 522 660 480 669 595 966 161 97 783 727 512 43 215 57 413 451 313 177 293 134 48 245 469 707 869 20 911 196 797 542 647 326 709 551 570 960 8 598 900 462 721 948 985 226 186 422 11 18 84 441 310 689 59 703 384 152 494 352 478 340 513 75 725 483 691 77 704 448 91 781 695 703 53 524 662 948 292 274 270 217 45 669 531 736 980 514 847 628 653 589 665 268 454 207 964 350 332 698 54 677 144 873 527 801 491 346 355 538 162 403 529 141 664 561 839 404 681 30 907 603 232 157 218 380 404 727 575 388 633 199 682 415 179 232 516 559 89 873 183 204 945 832 605 650 487 846 10 175 319 31 30 240 685 43 407 990 85 395 837 697 684 424 909 839 140 992 164 823 433 954 225 436 47 399 590 236 335 624 977 967 619 286 382 529 212 504 728 960 596 256 29 738 484 630 891 934 638 624 191 301 740 648 482 18 758 263 251 57 683 889 855 911 443 264 589 755 462 224 743 597 130 564 14 91 73 788 584 125 573 888 221 621 870 534 137 422 289 735 912 811 521 43 439 110 377 44 260 633 588 941 498 532 822 768 70 209 586 189 63 970 806 788 873 196 742 750 315 305 414 196 833 153 473 969 411 780 583 832 657 776 249 985 127 782 41 40 845 56 490 786 492 824 457 292 578 30 142 187 535 970 737 621 360 127 406 909 715 451 983 515 765 628 947 991 642 12 342 308 436 540 729 128 639 342 793 342 831 128 649 496 345 484 479 521 871 184 180 259 168 51 197 500 343 491 717 626 735 717 593 906 650 107 344 167 572 981 364 729 752 39 331 566 564 286 125 719 732 602 625 299 316 700 551 321 744 177 559 892 750 363 807 961 924 681 427 588 616 198 885 283 371 831 842 712 275 760 707 220 591 593 62 385 720 687 953 632 566 625 848 559 208 414 192 191 580 970 502 455 711 249 405 378 307 59 816 129 746 732 90 96 821 633 24 712 417 844 210 688 72 666 154 574 968 783 32 746 19 51 886 356 196 359 236 350 954 650 857 11 135 161 805 608 86 680 823 546 608 404 13 247 997 30 118 244 369 317 846 993 273 160 83 133 448 935 276 637 43 719 409 249 233 656 509 396 471 361 262 289 336 415 38 164 295 195 35 19 278 746 661 427 963 326 778 980 946 820 385 764 986 399 485 61 677 546 536 241 925 881 15 119 542 527 390 374 3 701 757 293 660 653 906 125 365 185 5 741 339 660 20 604 415 447 395 42 103 728 881 463 626 28 465 769 46 210 242 242 556 121 856 205 65 825 296 576 887 86 68 961 50 185 648 745 187 90 993 274 810 489 860 947 507 72 425 647 216 338 87 280 357 715 156 85 189 428 133 824 112 225 489 187 562 963 223 915 121 814 108 359 163 830 241 653 257 408 131 932 152 320 81 14 844 503 814 25 754 15 52 661 22 815 919 814 304 738 952 697 104 214 776 69 76 824 859 107 149 568 597 787 560 235 989 187 982 587 540 74 71 820 674 733 579 724 330 156 799 872 696 151 435 744 800 566 981 303 843 179 979 463 791 655 444 453 110 684 713 706 656 499 984 314 612 518 921 5 655 216 231 964 145 119 829 800 727 980 205 316 386 59 756 207 99 865 267 318 95 745 265 978 553 487 763 281 269 664 420 759 834 844 282 903 692 52 243 226 94 698 325 559 182 507 472 782 424 629 545 366 563 703 456 846 622 951 631 140 577 608 301 77 178 498 789 2 285 943 455 307 284 146 614 993 426 873 423 936 82 988 967 485 238 982 403 99 126 311 581 41 534 813 670 20 214 382 383 653 920 846 537 16 370 534 283 634 923 19 606 434 753 754 550 781 93 524 155 22 554 545 609 322 2 358 476 401 813 801 991 848 92 303 341 60 679 298 676 298 795 184 731 151 598 697 694 30 300 679 373 595 55 199 98 190 132 624 819 576 234 54 565 540 762 384 613 381 607 760 861 707 287 718 815 461 748 83 659 240 438 270 918 414 441 21 0 151 933 532 706 790 58 760 497 842 894 201 785 814 173 321 567 381 356 284 21 936 702 891 400 268 749 24 380 237 637 892 430 293 961 942 645 543 1 384 184 611 401 743 942 821 552 738 538 783 864 384 171 45 897 900 258 251 136 27 790 163 901 494 500 649 67 94 938 976 308 203 817 901 101 842 422 566 442 580 431 564 25 97 493 176 603 935 708 780 203 461 936 446 317 448 466 578 719 513 7 237 528 74 288 243 318 743 372 197 467 969 211 114 115 542 895 541 483 351 851 552 429 396 777 97 877 810 863 434 890 96 548 371 116 31 972 332 759 749 830 736 193 245 738 532 812 996 525 105 808 152 333 393 698 593 818 809 576 520 248 593 350 191 801 999 421 565 722 346 271 115 506 649 151 977 253 136 367 570 237 704 561 811 955 629 599 328 627 259 26 251 917 623 884 710 416 60 602 863 582 100 592 487 915 702 620 97 321 936 825 207 745 776 453 978 176 551 402 857 143 947 836 24 768 94 760 483 950 511 389 887 643 683 898 592 824 980 359 766 185 21 866 578 557 628 376 433 780 149 788 505 165 990 96 567 766 628 105 525 109 533 699 167 337 783 504 228 747 959 854 140 153 422 794 768 526 625 973 266 903 706 477 376 697 912 549 851 865 156 44 281 320 538 652 403 175 218 392 809 102 315 928 300 914 220 958 8 705 620 636 911 235 301 875 60 138 381 410 184 290 869 935 503 630 195 767 396 4 3 600 31 853 965 883 874 464 720 244 898 306 360 770 707 302 871 381 699 37 987 281 575 710 112 514 461 475 228 951 430 532 299 40 259 703 329 12 719 615 866 358 234 198 795 690 960 518 536 503 556 858 5 78 907 689 853 496 450 39 850 463 714 396 579 811 453 264 732 693 735 663 811 397 385 543 417 771 426 117 712 904 14 17 376 353 655 775 62 899 68 667 834 255 835 828 563 74 522 348 515 146 523 309 203 128 955 975 855 640 1 673 546 394 886 42 777 568 692 461 818 387 377 555 591 971 27 134 580 826 274 956 946 363 895 686 803 33 449 88 273 736 674 6 996 604 652 200 180 124 231 57 617 449 384 323 518 351 246 378 29 669 138 338 500 486 788 546 483 852 160 286 443 976 445 739 959 501 734 311 206 245 312 716 29 111 896 252 148 623 558 978 160 312 961 488 272 889 285 23 691 139 854 34 378 219 583 939 916 929 258 437 779 541 770 957 351 571 519 181 710 327 316 779 102 379 518 782 457 388 645 499 709 9 963 398 411 533 841 49 139 66 360 876 551 628 744 61 301 523 347 334 239 835 172 28 701 932 791 272 44 123 167 999 969 908 149 188 601 832 558 352 598 927 60 962 336 266 653 960 994 687 228 172 596 718 240 254 816 905 443 784 734 428 908 965 662 347 881 227 539
858 552 95 707 27 359 582 649 829 643 741 573 602 359 798 482 151 851 815 271 311 463 340 706 772 31 666 815 549 208 84 291 169 890 186 965 700 750 966 416 936 149 401 47 199 83 87 982 318 615 231 217 385 484 500 645 296 899 880 490 61 335 344 454 72 942 443 698 432 927 979 368 950 212 131 648 952 902 422 427 738 159 265 200 846 319 949 165 613 50 875 714 839 853 830 194 476 16 21 533 940 707 89 478 16 252 873 969 79 288 40 766 769 804 974 701 960 590 619 253 10 431 999 45 279 712 226 250 419 224 654 317 408 102 266 543 230 471 487 299 244 910 617 516 593 306 938 822 648 457 331 154 116 749 105 317 982 231 372 300 195 883 570 523 410 999 605 727 822 639 158 838 241 135 143 434 205 276 281 190 857 429 909 168 902 637 907 899 563 480 935 170 580 90 531 399 804 614 693 954 140 695 34 690 915 146 656 387 306 579 791 484 699 697 327 660 806 146 679 550 534 458 752 235 474 719 469 1 229 616 554 190 22 650 981 288 215 629 592 388 9 42 108 154 270 188 916 362 868 943 245 639 458 859 923 10 303 78 429 396 223 76 507 910 801 58 671 945 304 102 596 162 66 235 486 967 643 204 65 904 178 382 908 367 473 378 494 589 724 801 418 534 620 584 586 800 817 737 917 628 761 821 307 426 562 714 421 468 551 952 775 120 193 610 413 846 702 541 635 222 739 954 792 256 653 907 467 687 208 274 380 147 114 630 885 447 516 128 449 122 899 838 277 201 972 501 174 589 254 339 735 380 491 436 167 379 583 451 150 816 132 128 781 478 436 482 373 407 412 721 478 456 276 125 905 862 553 410 359 348 991 563 394 970 470 354 374 415 36 816 381 224 286 564 28 542 490 951 118 597 601 614 929 729 541 579 48 908 558 659 670 612 740 34 658 622 209 597 645 622 211 119 889 379 445 66 927 930 404 378 677 230 455 914 479 203 676 78 203 71 557 219 526 509 117 223 269 778 292 384 831 262 160 559 937 621 285 805 363 700 945 859 814 279 904 951 350 872 288 382 333 196 317 324 165 263 634 354 715 861 393 191 897 18 294 142 556 276 323 565 818 995 357 336 533 141 757 377 891 744 361 144 147 432 777 584 177 612 646 975 603 242 98 427 992 192 256 955 121 596 939 863 633 705 925 608 171 315 594 762 773 363 210 404 37 838 663 11 31 708 672 607 926 463 535 670 59 179 428 516 894 432 910 492 995 758 990 161 298 687 477 403 928 403 109 943 341 548 708 79 778 998 954 246 335 391 38 900 942 194 579 945 851 790 204 959 668 491 585 465 924 44 425 784 718 855 874 248 650 894 755 662 102 845 112 453 135 798 67 111 348 549 23 343 225 498 736 354 138 575 495 343 978 584 871 148 961 968 435 406 630 224 523 627 358 56 180 824 332 587 660 49 888 966 637 324 836 937 355 913 793 948 763 874 14 30 515 119 185 407 53 936 316 462 682 663 451 943 727 256 389 488 948 518 261 589 690 377 805 687 240 124 7 682 973 376 448 251 154 958 91 700 252 210 378 735 849 447 971 539 104 345 103 251 218 102 547 978 768 450 502 873 776 528 405 841 835 831 427 109 237 587 214 816 94 765 536 805 624 292 198 638 639 452 721 480 518 117 529 750 197 702 797 595 879 223 963 443 457 342 345 774 854 287 343 714 238 535 810 958 859 680 465 766 64 526 156 715 766 982 560 58 391 509 124 569 799 698 716 142 561 452 750 548 571 807 1 212 704 974 930 765 308 967 148 589 903 166 686 770 743 530 833 901 612 292 800 25 537 21 280 653 130 687 129 476 709 979 213 383 828 176 426 136 70 499 568 483 548 609 803 895 664 397 364 216 811 1 866 558 242 754 508 519 141 334 462 961 8 863 68 241 730 693 35 155 492 573 441 25 762 176 956 849 509 409 969 484 698 388 29 582 538 619 976 541 93 742 483 273 823 773 3 333 236 466 604 98 315 26 790 895 572 856 375 508 453 296 808 10 780 660 607 611 255 835 0 248 712 175 615 439 302 928 409 875 662 463 398 202 257 482 153 294 896 152 224 19 43 821 460 705 959 541 717 541 50 197 640 879 123 784 878 289 113 201 809 466 731 713 569 39 392 394 882 494 273 894 705 636 454 530 754 131 986 815 621 389 247 803 119 924 291 605 771 922 728 413 691 324 207 935 456 718 414 811 438 784 11 753 707 555 54 754 232 632 183 233 539 378 271 415 944 623 933 663 356 600 892 164 714 993 463 800 12 476 33 71 826 988 189 55 550 900 993 295 282 887 764 41 519 472 439 276 407 304 243 83 813 550 527 898 921 538 564 538 99 404 246 617 184 963 543 999 951 853 844 901 134 507 399 981 488 466 371 965 32 776 190 800 958 242 786 897 74 367 967 252 90 116 517 973 765 445 641 743 922 737 498 484 855 915 25 516 785 415 544 459 914 888 133 189 540 7 989 476 354 848 657 628 175 744 606 987 501 602 747 286 576 21 626 321 182 208 82 85 555 297 127 58 415 191 812 752 446 643 512 269 459 582 651 993 76 828 299 88 532 644 876 619 52 165 234 349 504 130 802 909 821 598 673 92 111 687 13 935 920 33 611 278 856 850 827 249 452 93 642 700 784 434 337 651 346 855 334 330 170 962 313 972 176 354 824 68 567 424 264 658 263 375 687 819 530 204 406 146 742 304 895 291 965 830 324 221 402 670 437 892 807 800 267 816 41 690 155 243 941 35 62 982 685 280 794 309 366 973 820 436 430 80 678 600 367 975 680 864 932 263 319 437 977 581 106 775 200 626 71 805 420 231 525 746 379 922 347 479 723 933 481 124 737 115 505 676 194 319 6 467 262 974 120 168 733 378 228 584 360 903 136 468 110 574 795 412 258 744 46 276 947 444 697 425 312 772 600 90 957 373 710 371 115 961 496 870 484 126 300 625 595 764 157 843 289 936 985 68 638 528 546 926 295 779 233 235 368 929 863 957 669 675 320 415 845 171 107 2 283 634 51 642 128 216 434 571 837 53 900 767 864 542 816 264 881 299 675 406 472 102 145 920 997 904 383 463 683 137 912 135 934 896 444 648 962 533 139 696 598 918 843 108 250 709 862 723 86 548 365 210 590 767 39 972 695 221 524 727 591 911 149 872 975 910 953 857 825 689 44 788 88 76 362 690 906 852 867 460 872 919 253 877 47 409 220 316 745 123 581 408 652 811 18 951 661 927 387 317 901 440 734 177 758 734 789 399 126 733 964 99 353 515 96 678 338 417 168 675 326 938 860 391 57 672 506 669 783 74 659 346 322 207 301 995 779 582 100 425 511 503 24 428 913 418 665 795 179 778 489 595 719 147 2 242 19 387 688 903 403 575 352 703 692 530 629 315 760 412 172 175 552 933 219 809 644 61 260 962 268 482 181 639 732 582 78 673 848 656 834 502 877 888 869 129 998 846 575 563 30 472 330 632 893 595 542 325 774 34 767 491 861 605 274 474 987 236 521 681 321 845 75 5 514 421 566 56 729 359 272 848 744 212 162 394 49 815 97 633 188 612 618 643 984 943 349 165 841 541 202 162 565 773 584 150 980 686 983 418 137 265 838 538 946 958 161 700 384 596 351 178 309 675 196 802 77 69 191 795 931 562 911 50 578 309 726 996 284 980 376 597 159 906 433 589 994 969 751 563 417 120 865 960 45 78 756 461 80 755 290 663 388 26 221 623 493 378 122 498 574 263 847 808 249 301 770 50 390 172 42 79 15 775 713 239 431 39 883 900 649 206 342 483 499 688 328 568 898 831 101 169 83 256 943 225 616 135 164 5 674 720 56 918 631 85 442 650 69 55 703 668 689 611 608 530 142 539 722 235 17 554 625 917 85 616 746 808 701 765 559 465 468 982 336 823 632 974 464 457 520 964 440 164 173 813 475 686 216 123 545 710 614 327 850 15 382 214 125 665 623 955 599 670 696 389 58 839 201 720 275 41 212 761 968 443 788 34 503 289 447 722 970 761 471 627 996 91 60 956 397 861 386 742 667 1 395 231 725 271 227 446 749 836 329 222 832 407 377 190 597 959 325 935 988 170 251 250 840 27 259 401 622 129 235 954 26 987 782 756 152 611 870 230 720 595 890 698 305 871 370 933 636 2 369 84 706 992 628 280 482 273 310 215 461 764 278 499 187 495 339 781 886 515 681 956 787 746 852 487 146 9 92 364 416 292 396 792 573 703 842 890 627 40 466 773 450 341 919 591 819 671 206 305 20 700 887 628 759 508 853 901 217 443 248 543 144 816 748 276 497 217 609 21 5 202 796 181 510 633 522 545 577 695 589 674 239 959 293 122 73 778 528 469 314 829 753 155 400 704 287 66 424 522 955 884 423 490 55 671 647 448 4 630 694 624 588 183 587 344 163 188 81 831 63 398 297 844 918 237 655 134 513 720 192 465 884 69 480 291 222 179 166 743 711 651 411 933 610 402 485 135 684 390
56 405 857 371 802 440 53 480 469 558 339 64 941 165 731 405 698 30 231 825 127 407 917 156 42 904 528 859 565 874 85 220 271 160 301 970 650 726 664 554 503 762 856 602 421 997 771 662 875 471 715 507 210 35 910 670 247 925 726 595 455 599 511 290 482 681 228 997 360 893 591 735 351 340 844 567 297 30 559 31 646 127 324 337 639 365 292 941 579 933 466 481 944 54 832 798 453 68 702 572 868 581 93 211 660 70 308 111 104 495 739 243 745 714 487 356 519 657 371 558 961 466 410 911 977 452 268 276 533 690 108 840 666 458 683 659 849 732 92 547 784 208 865 71 783 546 44 627 151 999 358 100 535 905 285 821 218 880 419 872 821 918 357 784 985 436 983 979 611 608 296 747 992 301 613 832 508 569 575 655 752 189 299 61 257 554 157 603 785 753 362 550 836 298 829 623 49 665 882 561 193 331 577 952 196 911 668 970 695 754 812 297 520 257 525 694 605 193 340 499 317 76 20 556 397 666 491 555 833 943 3 895 348 210 2 273 52 26 888 761 63 311 86 762 256 370 328 154 34 232 797 395 976 970 235 62 923 808 732 422 160 310 211 444 350 550 379 801 610 335 272 698 824 563 725 737 940 166 119 966 936 793 186 30 811 887 423 112 957 453 337 208 855 756 543 579 714 961 819 583 609 930 276 346 895 705 898 80 323 972 422 423 537 623 236 803 531 43 290 254 441 429 915 185 175 655 772 849 428 151 727 163 260 404 59 997 480 994 291 982 61 531 782 233 230 165 446 635 133 804 275 38 314 10 986 283 264 829 593 346 82 9 384 423 581 498 457 335 925 250 775 509 688 65 189 265 97 564 616 646 406 168 444 628 239 351 452 589 148 405 47 467 327 739 830 738 837 882 561 893 848 371 645 500 679 452 813 650 142 769 529 94 805 758 158 500 177 86 788 104 380 887 14 25 628 470 597 462 21 716 96 124 46 518 921 893 598 659 962 91 33 436 143 706 412 325 948 411 555 114 512 885 997 127 526 543 136 61 178 970 828 438 993 368 684 48 768 408 243 140 787 94 617 48 564 658 68 195 382 293 76 572 45 180 29 293 623 507 764 764 776 384 935 206 866 213 245 386 838 589 746 214 381 577 822 353 374 641 600 119 971 518 524 401 66 141 589 727 599 160 929 435 100 879 303 778 999 112 197 967 320 141 363 40 641 160 756 704 671 309 878 846 368 124 345 593 273 274 839 380 527 876 673 55 506 672 507 162 831 318 909 2 973 624 398 880 207 632 490 80 156 983 286 232 302 907 894 424 854 474 131 850 101 19 433 168 233 196 877 556 969 211 392 428 791 671 717 412 991 629 574 468 73 361 8 556 386 271 546 760 502 662 654 704 485 345 318 938 240 611 35 926 179 947 516 352 809 443 804 179 346 52 106 21 332 986 806 790 224 749 907 963 869 614 356 572 998 452 621 216 680 686 139 287 556 732 413 970 310 771 951 107 946 49 261 759 12 123 876 695 65 249 749 925 965 412 931 644 580 582 960 347 161 29 908 997 98 352 990 922 121 424 867 83 916 248 981 156 367 724 755 868 582 592 584 887 558 176 547 296 545 462 238 726 741 585 602 223 818 590 424 493 58 764 307 922 267 487 9 606 25 959 801 925 949 806 416 917 799 497 554 637 212 846 720 828 728 722 754 748 706 58 692 780 552 509 897 942 751 73 321 241 369 635 918 134 38 160 478 200 494 249 180 843 55 61 538 927 497 945 604 705 826 567 359 946 612 254 592 85 378 347 438 798 685 992 718 360 709 986 130 899 627 280 187 695 736 870 190 507 522 806 265 341 227 579 902 625 116 134 202 86 439 194 169 711 123 840 445 121 777 616 109 697 407 407 115 440 708 38 37 256 216 209 467 871 807 298 23 364 842 949 594 207 515 706 5 425 347 220 815 974 134 216 730 940 113 485 471 205 456 729 900 658 901 396 250 814 658 88 383 509 499 917 893 647 400 736 861 500 293 506 595 327 89 398 553 558 429 925 514 964 427 317 887 955 140 511 568 983 366 67 199 903 712 94 820 245 789 120 753 532 263 613 635 50 173 414 532 35 69 541 226 892 430 276 737 430 632 385 105 433 278 845 146 573 167 424 322 294 415 358 206 795 596 204 767 478 808 637 694 12 913 815 495 83 465 397 952 437 651 269 677 268 319 685 470 392 309 644 630 458 365 432 548 507 945 688 144 280 112 55 498 100 150 51 996 128 458 915 723 771 336 729 481 444 884 575 790 636 496 266 794 343 567 769 892 583 194 377 541 977 883 801 80 710 590 489 652 944 11 626 963 522 681 680 899 730 975 358 7 930 517 179 942 436 557 631 659 114 70 656 539 565 779 79 183 68 385 51 462 164 933 416 147 389 300 536 431 626 550 32 686 974 249 391 486 382 472 805 326 269 372 286 742 980 201 742 570 640 124 120 432 65 873 425 840 454 974 507 170 261 162 337 111 490 682 728 51 709 349 832 711 213 530 987 120 747 4 298 141 190 889 337 31 829 956 10 707 144 289 314 879 999 770 741 30 600 647 140 860 158 203 996 549 426 138 215 958 483 982 552 277 455 388 631 181 167 269 526 447 77 678 708 978 233 475 970 454 323 84 29 841 841 6 71 939 399 872 419 903 56 989 988 404 318 560 874 675 974 697 931 880 64 36 778 919 584 220 627 298 557 703 468 871 444 569 525 128 136 662 767 215 802 509 827 571 222 505 387 847 873 129 516 313 843 153 653 912 802 885 133 304 74 477 896 18 109 94 578 209 54 513 869 122 239 719 153 911 521 17 329 625 149 71 711 377 920 601 413 258 63 637 940 408 298 107 715 489 164 619 490 500 660 283 60 125 125 401 683 476 298 152 30 937 633 633 512 78 587 443 299 411 525 137 54 947 346 905 477 655 893 588 146 237 420 891 141 288 996 853 285 391 379 914 394 713 964 414 635 60 62 364 831 192 450 254 198 425 258 110 894 859 145 634 919 164 282 48 944 696 921 734 292 803 30 795 390 810 924 294 557 796 531 353 250 843 277 117 577 306 271 622 150 185 181 389 646 984 503 578 342 83 995 149 189 573 487 953 474 765 799 638 763 43 989 253 459 994 596 835 467 387 810 540 39 90 24 159 801 27 294 774 128 672 953 91 763 968 119 890 702 649 573 761 80 468 581 325 5 284 822 99 170 155 182 229 441 343 856 232 679 834 121 493 182 282 112 168 371 536 657 987 508 172 443 335 290 463 480 484 511 464 577 114 201 166 877 972 452 311 292 896 260 287 515 395 568 780 96 932 946 28 624 518 955 966 401 246 316 165 807 669 569 704 52 451 853 858 394 50 265 603 675 460 28 87 711 418 895 375 736 22 612 305 846 740 572 174 308 886 772 26 932 562 573 222 941 542 530 426 575 312 929 534 738 722 939 862 839 988 811 399 285 644 70 373 869 954 32 72 812 15 974 563 971 191 186 778 579 846 94 959 279 195 675 586 913 748 783 689 709 800 350 450 237 409 396 950 481 656 262 437 510 41 927 825 782 64 650 566 164 436 460 315 349 244 768 255 622 370 995 615 901 938 727 572 193 934 523 342 939 420 553 355 361 10 850 266 126 435 732 924 519 145 921 79 914 62 810 927 295 448 892 743 144 674 502 620 437 492 519 352 54 964 335 523 652 16 756 738 248 252 770 1 746 762 946 724 2 295 367 205 60 792 183 479 56 241 366 341 537 280 757 904 181 214 234 176 261 747 699 631 380 270 939 135 53 281 834 766 311 329 474 906 169 331 120 132 809 184 717 234 307 667 266 19 226 729 466 434 475 653 145 402 351 251 576 396 868 40 911 663 467 744 809 394 87 716 556 691 614 733 212 979 42 705 473 39 655 361 168 763 44 440 229 521 665 995 330 510 639 701 101 665 816 483 143 851 683 690 526 262 7 442 621 827 427 786 703 955 728 417 691 544 966 217 834 54 415 449 306 881 501 81 225 874 467 643 523 334 172 102 125 970 17 330 679 223 494 670 497 221 830 817 918 208 809 74 349 864 33 403 879 390 715 757 151 781 156 608 486 163 376 636 363 793 45 488 123 642 737 459 955 88 597 200 615 943 691 614 210 198 140 75 394 626 561 57 611 504 622 126 176 721 870 67 263 967 46 279 578 376 291 213 242 0 166 354 368 657 801 77 71 338 896 980 780 171 340 333 994 473 44 32 905 274 365 845 83 585 119 710 19 699 282 769 779 242 148 928 169 182 115 583 134 816 289 188 117 926 628 248 40 624 393 551 324 154 522 118 365 219 969 587 840 735 956 95 633 693 818 750 314 759 936 316 894 640 906 606 597 920 510 798 395 204 334 700 7 930 701 648 281 618 664 393 409 863 8 474 985 607 521 344 917 773 861 405 521 24 636 852 750 576 58 870 894 225 815 103 667 501 148 259 420 760 302 823 918 687 93 922 240 814 766 850 289 13 289 661 622 758 18 629 472 461 646 676 478
447 382 996 193 160 565 924 234 101 566 739 352 420 97 488 59 179 137 24 79 157 467 612 720 221 944 611 283 854 551 4 952 914 133 369 58 234 327 271 431 606 873 872 24 758 186 928 133 89 62 165 128 81 425 147 476 173 198 540 863 920 686 699 320 251 406 883 965 824 281 586 17 483 651 895 93 375 808 77 915 857 607 377 340 695 98 737 591 231 504 892 590 257 168 633 562 365 814 353 339 551 928 665 747 42 254 340 161 836 72 106 58 288 799 99 587 26 924 801 580 659 8 714 839 508 252 718 979 180 21 154 814 517 276 232 90 2 636 841 60 38 505 717 911 774 560 762 79 284 693 309 729 524 586 102 996 422 912 580 288 587 814 235 365 609 283 474 539 107 441 731 590 51 441 72 621 7 309 142 183 585 509 119 337 342 902 688 308 36 170 45 981 274 340 436 928 927 811 498 651 247 822 738 489 110 440 639 697 990 271 855 628 890 945 891 690 603 968 559 633 743 538 881 974 578 634 687 361 204 395 791 244 381 86 662 732 786 891 430 736 339 378 712 247 39 433 295 704 721 578 799 794 255 718 863 472 190 321 457 808 700 594 456 445 954 715 359 879 431 769 941 863 135 265 968 824 822 722 185 711 159 687 510 496 908 100 668 48 472 157 666 13 175 950 753 802 983 552 624 852 561 241 834 617 482 941 847 743 938 403 439 180 320 449 724 508 636 987 133 777 385 736 305 376 830 924 571 358 977 112 463 260 125 441 544 939 670 665 942 61 752 667 961 892 722 275 279 175 657 770 398 946 206 340 970 892 8 461 182 504 350 117 598 253 701 751 812 330 297 591 569 707 280 953 814 50 693 639 806 264 862 686 30 333 748 908 57 303 486 670 326 810 112 977 568 154 828 90 210 675 744 755 667 353 442 953 684 300 419 560 144 568 768 766 94 960 213 90 129 418 503 527 596 346 513 471 294 882 706 313 18 577 315 118 703 96 682 277 473 157 441 864 978 32 408 401 178 478 48 257 671 886 913 68 797 741 856 554 933 541 589 922 62 433 329 868 982 296 866 448 143 3 746 258 641 928 512 901 481 22 1 883 851 355 79 694 613 989 592 707 749 390 658 372 433 649 285 214 239 553 690 403 317 114 50 904 653 401 29 129 13 818 987 139 75 27 437 465 484 129 337 222 258 875 291 60 742 619 357 959 907 924 301 444 532 374 166 69 507 594 250 412 492 504 96 332 936 892 521 710 260 813 103 325 312 214 685 746 268 69 750 10 588 642 243 16 698 636 555 123 680 158 334 563 794 732 618 144 379 465 885 186 145 213 37 571 730 438 644 308 784 300 93 808 778 3 198 504 661 377 825 621 199 644 757 350 67 306 325 80 443 552 266 637 14 285 605 129 959 78 821 721 136 531 22 278 773 1000 389 592 900 240 691 765 676 348 425 754 454 679 393 497 97 988 35 227 645 699 723 987 338 172 5 199 813 784 406 428 934 921 937 1000 952 255 300 381 248 288 187 727 692 904 651 300 149 396 802 813 955 242 904 555 88 833 55 868 643 638 897 158 515 246 716 911 313 898 849 241 358 696 811 426 415 729 150 116 197 616 617 887 6 511 218 4 541 375 59 95 115 986 528 575 766 240 402 754 976 21 918 83 582 539 880 459 809 150 17 35 925 106 997 618 713 551 118 183 745 189 864 119 120 874 747 663 526 168 458 992 535 293 162 365 705 332 491 127 54 341 273 172 560 50 19 827 732 646 40 848 90 875 557 234 245 232 912 283 151 158 597 432 459 342 850 801 411 569 444 414 765 568 276 162 779 200 859 329 865 449 455 273 33 236 244 758 404 747 547 245 754 666 772 352 344 965 196 107 416 172 189 917 728 726 41 302 719 557 485 3 479 796 635 469 514 598 579 522 168 533 817 751 919 558 224 814 998 583 599 381 87 686 601 964 321 811 761 531 53 290 241 302 672 779 777 541 352 643 124 197 200 380 341 195 83 857 215 850 704 831 629 712 435 134 91 249 130 114 840 277 642 254 550 250 896 788 116 821 140 778 84 517 534 21 349 532 289 268 505 170 929 131 923 105 916 61 174 642 594 257 324 861 673 114 675 829 702 34 170 423 958 109 734 953 299 875 632 165 66 568 318 987 229 999 991 633 278 884 461 382 683 588 833 725 370 47 638 469 176 498 429 797 707 820 949 862 134 508 838 608 877 437 494 142 935 583 132 938 595 611 623 483 92 719 219 745 487 166 227 505 194 593 889 650 164 488 397 476 316 411 604 704 733 419 842 143 293 312 807 520 253 363 217 455 533 664 861 963 686 454 584 216 188 875 694 433 462 24 957 721 648 182 627 894 681 588 577 398 780 382 246 788 233 500 567 402 873 401 141 998 23 489 314 863 104 933 25 131 169 110 302 300 985 584 126 79 882 535 741 194 76 838 372 930 467 911 969 874 412 833 202 763 405 135 121 414 943 787 549 389 470 194 418 451 265 391 511 27 726 93 823 496 831 685 839 451 999 220 781 389 915 852 236 293 793 127 542 683 725 273 423 495 252 188 789 92 108 910 146 654 242 470 879 327 655 791 537 899 971 924 414 810 304 453 195 751 545 468 391 196 647 573 646 244 905 357 95 726 73 379 608 594 270 604 583 149 298 959 172 931 637 462 328 784 827 338 871 84 953 101 903 864 31 602 468 584 556 718 870 616 333 489 78 610 989 959 388 514 478 276 626 175 939 581 844 76 390 711 63 693 964 515 440 621 322 942 74 68 155 423 343 560 901 574 785 752 874 622 800 20 573 641 652 328 649 864 654 429 47 937 974 230 804 862 770 571 122 676 945 267 899 640 60 604 678 725 504 974 480 51 3 889 330 947 574 617 843 287 751 946 808 515 158 881 947 647 43 343 930 993 756 152 427 114 432 364 254 956 696 712 382 430 792 607 886 879 917 918 105 540 272 505 614 619 554 248 56 686 303 287 424 98 616 844 351 837 191 181 15 150 868 71 49 64 167 550 876 72 16 311 709 774 371 522 921 365 347 38 519 396 736 684 625 51 12 611 475 266 922 662 815 385 523 782 669 576 323 67 729 92 600 392 846 439 384 881 715 294 109 925 445 418 894 850 332 840 407 119 565 170 228 605 946 712 493 560 156 992 335 446 52 910 348 380 181 494 464 574 845 537 776 112 720 439 148 904 963 735 909 675 931 109 44 202 138 417 28 391 593 369 80 324 940 860 735 532 518 892 620 960 403 604 711 906 383 460 469 389 575 731 85 72 677 235 820 866 581 167 835 782 355 786 417 924 290 50 630 443 906 506 967 988 86 27 368 340 186 35 282 696 237 210 311 722 697 773 362 660 220 616 386 974 926 804 981 509 790 684 975 260 267 633 249 586 628 163 819 178 710 346 354 903 366 327 409 603 727 84 660 239 496 936 296 636 193 607 858 469 767 160 360 497 184 304 590 95 516 511 531 197 543 492 993 568 128 951 621 197 307 863 495 281 64 410 803 832 740 917 214 403 401 960 421 854 452 304 139 35 965 653 212 401 591 608 994 730 631 919 530 356 980 912 764 48 46 301 306 526 183 269 111 997 708 994 763 955 380 946 898 788 610 121 281 568 884 422 127 940 310 931 992 496 208 719 153 739 546 204 27 88 816 680 640 793 576 51 283 812 259 494 277 287 269 776 446 676 346 296 225 659 449 408 68 486 602 245 163 393 570 539 361 81 32 639 399 391 502 175 471 699 131 669 869 989 345 181 832 560 137 38 520 943 292 561 413 375 363 793 376 72 769 568 400 563 893 154 853 245 262 2 500 67 387 855 973 219 222 246 902 150 664 440 572 293 956 477 465 751 453 309 951 727 995 686 392 696 932 161 689 952 622 217 209 894 984 748 61 439 553 871 538 777 113 703 223 582 788 926 650 518 787 904 950 475 394 691 10 211 615 182 527 672 275 456 226 95 34 206 548 833 0 453 287 827 364 923 327 286 848 522 100 833 82 37 69 396 114 827 972 207 374 128 98 324 331 516 607 328 261 61 264 303 563 628 240 944 771 822 256 540 796 198 367 441 177 722 674 928 679 721 798 607 499 864 410 497 960 274 451 588 529 561 962 599 829 648 216 400 552 62 783 351 211 533 634 401 986 312 888 446 65 780 428 867 201 343 58 446 966 925 207 749 539 378 663 736 818 638 117 688 795 333 152 702 11 452 161 92 450 769 477 395 395 495 860 800 775 349 448 434 123 243 308 270 192 186 286 696 911 610 759 801 878 308 944 39 837 943 9 292 426 68 205 623 826 606 558 320 319 74 536 283 378 296 20 625 522 416 263 166 336 482 509 270 396 10 979 24 760 484 566 603 356 602 656 329 805 975 434 636 238 863 810 976 988 840 564 809 562 406 948 904 476 201 506 257 501 945 525 168 910 55 21 996 171 235 852 997 203 158 438 825 755 46 466 167 497 672 230 64 887 619 619 941 867 996 70 173 373 672 71 117 490 451 460 273 489 920 782 620 875 375
885 871 608 717 859 454 932 548 310 688 223 272 928 51 329 920 977 180 756 801 420 543 785 111 458 294 323 122 825 132 507 446 81 370 692 829 280 677 992 25 508 453 822 342 89 745 715 689 819 697 133 244 278 74 431 213 969 764 679 145 547 450 944 633 577 908 346 832 169 146 500 412 321 233 499 918 821 862 73 115 888 910 296 473 220 631 375 475 857 358 17 293 144 870 159 172 414 903 263 757 704 546 341 600 87 150 266 183 772 679 62 843 902 655 130 264 340 171 391 21 86 870 614 575 924 62 464 282 498 751 468 14 257 661 405 91 209 718 719 354 60 307 228 494 61 828 465 211 863 813 94 120 481 464 165 575 880 32 670 194 695 285 791 50 292 466 514 377 453 701 415 536 70 641 540 655 680 418 788 130 360 52 970 448 867 100 248 367 875 532 85 207 167 997 247 578 52 566 339 134 355 101 529 729 242 120 261 341 32 842 467 398 901 837 264 857 83 543 201 758 33 15 812 982 824 656 387 166 982 904 219 551 425 711 308 230 745 605 466 466 770 775 243 958 418 792 218 897 699 651 22 148 957 72 767 10 574 913 35 176 711 855 807 361 518 888 187 143 613 528 240 627 327 723 117 67 290 10 63 587 510 809 585 820 231 950 600 706 149 98 4 503 996 417 878 151 365 241 373 460 116 22 411 726 114 489 557 62 841 443 959 525 51 309 80 44 380 734 454 113 417 151 377 340 929 789 598 335 609 460 293 567 842 839 722 830 478 283 384 96 731 897 313 346 597 88 550 318 753 881 893 444 716 202 430 536 342 744 517 300 586 141 738 264 316 528 151 9 980 260 367 768 949 107 472 335 21 871 793 985 78 171 662 511 790 548 637 107 964 347 154 60 546 997 648 567 505 729 800 401 3 639 843 144 437 990 350 905 252 898 892 23 666 332 796 246 111 857 28 494 444 739 91 155 84 744 621 644 636 135 390 157 328 797 883 535 306 298 362 36 777 949 397 136 712 921 216 855 708 556 618 472 965 38 654 781 602 503 485 641 371 730 710 184 530 130 900 959 179 940 870 340 659 41 750 349 102 651 645 854 740 773 131 531 103 556 655 487 976 966 291 829 249 552 593 720 763 175 817 8 675 620 122 367 998 10 620 717 90 222 55 719 769 817 739 520 253 866 67 638 532 678 804 962 45 71 359 247 358 808 469 441 709 824 486 280 235 59 594 506 904 562 797 335 336 226 556 493 515 623 651 701 115 875 539 887 239 621 527 524 665 127 173 141 46 199 642 893 146 924 591 420 71 285 123 954 954 913 721 29 303 578 335 258 56 110 989 565 629 770 632 490 723 286 372 123 348 558 72 289 509 34 480 803 304 158 963 364 349 355 869 712 404 41 751 976 305 971 806 470 191 668 482 999 338 208 241 436 283 61 805 617 441 310 162 872 725 690 318 347 849 8 208 573 109 203 139 557 351 35 922 456 694 89 582 486 938 79 211 888 890 641 589 226 713 307 361 436 676 617 255 27 344 516 274 502 690 590 419 365 5 929 332 621 491 904 994 819 324 190 177 768 132 578 684 952 489 3 370 974 735 770 363 136 894 425 166 571 513 569 669 293 424 176 423 869 595 823 854 445 29 512 707 333 570 518 820 984 936 138 287 304 873 833 262 311 634 177 450 941 497 394 553 608 762 467 125 305 374 21 641 414 96 390 768 862 36 676 835 325 784 201 607 354 271 287 403 940 743 256 282 244 381 759 909 243 737 27 455 929 19 8 918 956 717 156 545 548 142 857 470 366 604 555 519 381 189 241 923 532 158 816 734 800 935 912 975 548 823 851 93 350 730 975 571 979 18 571 13 713 765 813 688 85 833 714 580 400 137 463 644 315 163 954 919 579 145 962 677 317 200 222 549 984 926 120 774 311 565 423 663 251 112 93 619 825 504 466 95 157 30 557 729 693 757 354 921 299 937 53 98 29 538 295 194 520 448 842 978 573 569 26 673 413 462 609 106 340 827 259 693 524 92 348 14 784 460 474 887 436 906 606 20 231 983 935 212 814 474 796 325 434 157 230 258 742 775 543 226 804 393 66 210 829 851 778 934 368 972 253 267 723 536 780 939 520 907 697 426 890 927 555 966 210 398 286 176 406 105 6 566 445 475 97 581 185 272 844 832 137 27 533 908 75 214 774 951 165 940 192 160 390 612 766 110 626 703 277 383 391 432 243 798 588 720 385 138 24 856 490 962 32 164 196 410 611 471 506 501 89 726 566 792 761 153 76 912 21 135 124 837 369 626 374 836 372 34 406 877 316 68 66 452 793 234 358 193 116 484 911 702 937 120 974 548 45 182 300 542 441 897 990 942 780 845 892 865 52 140 545 326 916 903 283 588 161 121 836 925 999 564 907 559 755 394 826 660 522 245 163 286 290 496 551 889 1 862 909 270 951 244 775 238 985 668 354 733 788 400 889 364 220 366 917 646 402 948 941 512 783 664 337 656 628 155 495 866 952 993 175 12 921 696 520 643 115 312 576 65 79 222 912 687 996 742 763 973 730 599 82 124 750 558 83 683 637 277 147 251 554 376 992 493 407 783 200 43 980 815 985 44 590 217 435 59 663 284 179 844 634 368 177 442 576 697 537 523 423 868 484 555 615 347 1000 69 926 315 360 700 66 950 957 829 622 871 596 511 53 392 869 524 444 8 895 230 164 11 696 946 825 671 461 438 921 886 995 714 82 985 828 15 520 58 465 573 475 526 943 447 463 148 238 49 709 171 566 175 579 955 616 884 87 47 872 108 278 967 298 389 584 616 622 818 869 781 366 433 794 521 213 778 222 48 734 82 154 314 416 413 910 41 958 197 892 199 384 999 48 961 706 635 780 846 345 386 482 652 352 882 623 758 138 596 170 764 442 674 96 830 888 281 150 79 946 225 150 531 951 705 104 298 210 357 651 802 511 276 896 728 7 421 463 492 719 409 107 40 529 37 706 345 760 915 354 534 378 237 321 495 584 459 325 203 440 180 248 202 746 143 30 490 425 874 294 576 455 227 251 42 882 407 630 584 659 551 667 118 612 100 906 369 678 23 873 533 659 288 418 186 453 848 782 647 996 319 177 755 428 24 913 847 587 752 352 930 699 905 802 601 302 352 244 168 818 760 348 672 938 891 171 395 570 956 72 503 552 378 316 439 194 606 974 236 83 746 700 97 114 205 807 516 800 639 661 960 512 809 366 698 426 302 577 981 325 850 732 974 498 463 612 855 634 221 315 401 208 686 583 681 164 170 834 947 456 333 209 388 578 77 487 7 723 322 584 275 415 766 700 933 209 813 597 840 584 552 64 744 152 2 182 771 459 50 789 152 820 502 181 578 633 567 329 172 19 682 517 879 883 562 326 75 780 952 772 615 285 780 893 88 547 207 684 382 225 331 168 487 955 916 452 204 266 943 956 477 473 628 804 958 659 38 101 488 280 422 358 141 708 385 731 838 95 563 599 99 200 579 963 625 43 147 540 876 118 776 984 233 874 10 410 727 954 528 696 311 925 913 950 408 792 968 91 229 577 831 827 57 708 6 118 128 979 161 497 31 896 898 374 443 381 945 370 428 955 435 936 997 330 749 681 256 531 661 246 436 993 610 724 260 751 910 363 828 177 445 576 279 843 198 167 667 466 449 563 9 136 911 726 724 59 572 84 718 607 853 922 544 422 461 942 864 762 520 305 259 756 803 500 129 480 25 722 759 246 196 263 657 451 861 465 295 337 678 787 990 840 0 466 127 189 294 936 39 410 605 850 522 523 858 43 64 531 603 896 624 640 66 508 299 544 689 987 174 114 561 939 810 927 343 365 134 413 215 604 269 952 446 253 701 75 931 681 782 181 206 555 691 542 872 191 741 831 794 916 995 667 434 680 101 159 74 565 535 437 706 151 429 22 587 92 26 35 773 611 289 346 479 937 748 719 178 875 627 181 301 516 273 980 583 791 638 163 406 49 649 283 537 455 183 640 795 582 984 698 334 149 754 811 396 901 456 458 826 573 192 107 736 12 732 795 987 701 451 5 560 178 184 118 473 199 685 663 476 420 653 895 76 435 658 980 285 597 440 612 119 233 330 900 590 437 789 447 379 357 814 896 232 736 416 612 896 819 126 671 250 799 113 199 150 458 54 847 300 12 246 149 1 525 457 211 895 742 816 213 799 28 268 813 185 573 633 260 575 185 337 241 541 959 953 585 427 454 839 822 195 593 971 811 787 324 623 90 786 201 640 813 986 47 650 888 914 984 353 467 881 509 224 929 104 925 402 157 808 213 190 732 979 965 917 429 399 428 761 875 16 342 136 909 254 514 107 972 156 362 899 18 617 372 297 944 834 258 356 847 554 754 354 28 988 24 317 88 494 720 779 193 630 438 622 292 631 226 265 882 307 956 309 709 320 697 53 785 181 828 941 480 412 458 213 999 188 58 852 971 991 494 920 607 525 816 592 912 747 228 483 821 506 582 811 141 611 737 543 192 568 670 860 772 801 386
350 320 462 710 447 974 370 809 831 662 351 174 232 551 690 571 312 264 537 225 32 726 656 802 734 301 368 928 399 276 623 758 913 731 614 250 847 182 380 510 466 474 137 152 735 56 292 140 682 52 506 500 781 552 62 999 303 676 425 714 938 716 30 922 559 753 376 583 701 698 745 161 924 93 467 558 932 522 569 244 776 350 687 858 348 833 629 628 576 440 874 77 798 901 394 955 487 492 465 494 884 1000 379 808 201 2 235 113 634 283 182 543 443 430 540 961 66 552 666 79 657 778 711 409 475 892 936 525 986 136 914 88 987 791 575 983 566 146 347 306 655 817 766 67 601 656 285 603 717 811 995 980 84 93 160 102 984 671 17 790 185 303 771 884 742 534 795 889 904 505 225 800 337 580 748 834 902 615 258 343 365 377 57 864 138 548 974 534 421 238 480 273 562 379 278 747 956 378 752 941 751 241 246 645 300 1 968 74 154 427 699 8 20 400 217 174 75 642 842 64 486 879 157 548 280 23 608 583 603 579 363 509 837 724 764 785 630 791 402 783 389 193 13 172 507 854 405 628 658 832 384 158 640 568 560 65 879 14 107 391 536 559 762 967 917 446 893 693 642 524 964 143 669 635 93 285 297 43 817 861 304 985 663 103 602 640 894 335 190 377 366 203 853 908 423 111 883 248 618 832 226 496 835 196 826 42 708 580 76 460 230 583 564 304 249 333 31 45 854 953 960 51 371 373 671 529 650 498 251 732 880 620 581 224 332 652 615 979 617 167 165 425 775 382 330 687 521 423 800 46 567 508 651 312 783 37 784 797 136 684 403 991 24 321 74 347 122 923 934 670 859 657 35 839 694 398 737 889 37 342 439 233 927 413 28 905 496 627 832 613 981 497 515 777 236 663 679 312 966 199 116 671 203 393 386 718 850 500 10 889 109 627 92 37 511 248 437 776 897 671 858 785 256 479 410 246 163 479 100 165 754 378 293 888 578 297 105 779 738 405 326 207 504 526 641 832 953 569 139 873 55 60 867 863 164 993 749 239 211 753 631 96 588 362 709 923 577 64 50 861 264 76 948 569 143 544 740 225 427 645 193 774 846 576 305 565 120 565 375 361 516 503 210 448 42 772 958 340 746 343 529 411 639 207 695 582 774 970 613 278 971 65 16 993 524 668 296 922 233 862 319 476 67 456 647 436 813 283 929 684 959 639 855 611 183 585 512 100 452 50 156 662 44 465 224 765 705 953 861 397 307 665 501 579 761 485 426 522 329 724 111 247 827 879 733 107 273 384 23 602 905 748 556 440 458 353 770 565 173 647 839 923 683 587 461 378 978 934 925 337 547 701 397 726 456 82 253 675 993 1000 706 869 921 733 171 985 140 710 950 826 69 624 520 652 395 352 45 106 390 748 418 94 728 952 396 188 584 998 814 657 976 301 9 831 979 984 219 768 627 517 263 928 338 442 115 182 857 933 162 350 700 704 208 921 391 747 26 276 571 301 544 450 179 388 580 418 53 797 65 613 910 754 360 152 555 120 481 407 587 469 952 329 442 658 789 280 47 155 464 31 308 239 270 487 494 954 27 553 963 4 586 196 637 753 261 326 539 808 272 574 759 631 91 764 518 826 502 82 895 147 314 242 406 156 276 364 254 466 229 350 788 973 306 677 573 496 527 28 654 861 930 290 944 613 718 435 132 409 309 269 291 505 790 85 95 270 482 354 344 386 492 708 724 50 324 951 495 257 377 668 372 390 980 880 871 109 730 256 549 231 863 383 538 576 36 740 898 748 369 5 753 574 758 477 339 210 670 895 546 267 633 192 561 547 528 728 451 844 407 670 491 350 736 631 58 221 274 338 416 832 616 949 889 922 595 227 159 807 206 357 773 714 821 669 809 254 983 640 71 533 184 742 661 605 619 172 939 838 710 32 382 344 446 264 335 787 435 666 594 368 180 631 715 417 947 267 918 927 108 214 321 637 41 740 241 117 801 980 505 45 632 792 973 215 896 509 243 781 493 268 354 375 147 202 497 318 820 245 353 830 4 977 86 992 85 274 747 118 604 653 750 976 916 479 721 701 532 618 514 677 975 218 295 395 557 847 757 637 989 574 448 836 510 320 234 940 259 810 970 945 830 918 302 668 341 374 267 825 636 46 21 920 720 361 477 861 693 91 712 34 869 753 954 266 582 808 221 661 479 672 673 943 552 166 449 20 483 31 605 781 833 70 500 97 621 186 316 271 282 252 215 434 644 375 61 207 558 265 533 414 166 701 56 264 996 451 262 134 207 981 392 162 362 635 2 326 988 183 999 263 77 418 438 274 216 492 600 484 6 89 310 93 852 107 7 916 110 428 881 69 12 483 299 702 829 529 431 147 90 220 3 911 937 627 460 942 195 850 118 50 596 886 474 311 417 319 819 812 499 518 926 15 834 763 146 236 755 161 80 820 672 170 815 719 430 389 59 995 597 747 413 666 141 911 646 87 607 833 174 272 535 273 478 847 680 96 541 836 374 847 816 502 769 477 805 248 357 455 962 108 152 194 610 763 257 138 428 58 223 949 760 578 792 747 400 611 450 652 422 709 294 283 453 549 851 287 957 818 548 431 463 383 838 217 19 71 793 343 744 389 271 436 890 888 484 67 822 358 420 569 574 377 0 644 812 239 485 289 245 86 441 572 628 984 22 595 997 54 161 907 599 667 609 122 696 261 649 39 283 702 802 650 433 568 175 159 133 174 803 640 72 996 393 172 117 19 244 339 638 583 799 300 891 19 900 538 808 536 78 373 359 6 317 738 199 595 250 555 778 185 60 300 188 500 135 582 522 398 931 954 866 189 794 275 298 664 782 996 29 723 691 900 543 196 260 684 123 122 807 383 129 915 509 897 434 320 785 520 991 756 928 108 63 711 64 684 570 150 713 901 404 108 205 67 408 59 124 448 51 373 145 505 949 880 98 554 772 944 398 993 275 778 457 962 526 518 716 46 411 666 213 70 611 790 777 728 899 329 378 67 149 829 523 871 373 638 668 960 911 796 961 783 269 884 840 920 454 250 409 489 33 17 318 154 635 392 331 529 534 393 49 255 620 435 134 289 102 730 284 919 444 836 128 306 125 839 218 224 88 716 364 377 664 904 901 836 972 403 659 486 367 945 242 725 942 503 381 245 903 54 732 80 688 810 150 358 473 616 598 788 849 940 490 311 645 969 177 109 196 871 240 332 674 524 977 433 780 682 468 56 572 800 288 998 844 693 153 171 551 595 214 606 52 547 352 712 767 139 46 105 823 638 982 738 702 88 281 326 387 348 848 626 5 941 967 885 186 454 545 456 689 261 876 515 606 122 320 163 158 250 325 98 194 726 388 542 187 512 432 580 333 741 677 690 583 297 25 325 843 319 202 378 70 521 994 763 200 648 550 71 181 714 593 987 189 434 940 96 119 674 877 568 248 366 471 541 517 543 222 146 685 230 169 48 440 5 692 193 626 990 907 809 48 935 503 261 935 913 79 525 727 857 590 220 707 928 289 738 703 918 227 262 239 717 856 330 568 45 209 585 345 750 969 697 648 758 81 652 328 77 860 764 191 475 553 802 197 555 915 800 277 946 436 805 704 788 1 796 130 342 888 603 334 374 114 709 204 236 886 90 862 36 96 524 355 28 252 948 660 240 714 245 412 470 992 967 113 124 336 407 698 787 39 644 358 593 579 59 676 62 985 513 828 377 624 683 885 239 765 973 83 870 198 968 872 663 686 144 311 190 797 543 726 859 349 805 875 926 265 298 340 255 865 332 167 3 665 223 530 515 470 584 990 47 290 71 729 187 652 818 965 1 563 989 920 880 585 696 589 445 268 912 756 36 868 262 998 443 327 895 919 898 238 911 361 980 787 577 104 220 18 168 87 366 653 318 220 263 513 169 804 496 818 525 301 929 414 857 824 769 739 442 103 283 892 213 148 308 810 283 279 665 401 204 38 957 459 432 346 38 40 930 796 15 592 549 286 108 472 7 106 726 172 798 946 489 612 404 841 679 489 806 722 237 315 777 322 984 725 563 531 888 498 197 864 154 97 553 429 664 945 763 356 627 908 625 955 688 170 582 131 104 178 222 565 213 266 185 643 239 168 581 684 306 743 446 313 210 34 38 878 867 424 232 343 784 237 555 741 862 508 958 488 261 882 380 385 797 675 439 151 578 591 100 763 904 228 589 255 439 906 187 101 280 951 568 873 525 845 353 73 87 519 688 247 424 99 692 54 450 909 805 8 82 176 822 15 256 678 382 625 347 943 831 719 148 419 429 112 427 870 930 525 422 43 788 89 730 323 166 922 385 542 126 127 126 791 75 445 837 723 396 786 36 662 223 811 44 342 522 144 171 667 645 836 434 126 422 287 849 825 472 554 981 768 932 155 89 14 625 681 212 192 25 469 500 94 603 231 708 941 610 912 532 68 343 697 398 383 639 476 320 142 697 622 508 212 986 455 737 731 254 887 434 923 670 415 204 121 297 779 497 933 118 82 632 11 880 806 350
374 996 738 951 494 551 348 74 850 986 746 617 203 729 977 634 114 144 350 363 357 983 394 951 788 562 909 239 772 103 734 560 130 21 186 741 583 505 571 75 662 335 194 247 208 96 770 483 590 952 467 867 681 828 53 130 944 673 676 721 479 88 800 584 250 543 847 660 38 605 893 244 697 419 321 454 423 762 785 711 372 745 230 187 408 750 227 184 33 803 487 919 829 452 235 185 126 178 712 436 54 98 867 865 594 569 753 268 600 598 441 635 458 605 393 517 258 700 793 732 484 37 428 466 5 625 765 698 238 82 185 110 11 565 748 311 25 322 327 339 265 161 132 277 131 32 304 529 125 277 578 876 878 680 286 370 869 92 218 926 994 905 787 625 195 271 432 403 135 915 698 99 978 458 20 120 885 882 336 719 263 799 305 715 281 855 111 367 384 573 247 49 707 609 762 624 154 196 361 417 466 621 366 965 901 160 381 185 714 847 623 895 110 736 224 902 64 60 429 530 812 570 950 697 399 486 649 945 325 821 720 980 219 403 597 386 377 346 836 981 634 242 331 131 346 223 648 273 736 890 349 147 215 57 69 986 391 777 287 294 237 518 860 579 641 966 816 153 362 205 497 352 849 157 592 83 972 954 98 386 174 820 163 724 908 850 683 1000 297 878 60 527 651 127 73 321 790 555 209 339 156 616 347 38 369 753 534 192 316 305 417 533 498 788 148 236 894 290 887 799 914 414 876 949 872 830 524 147 915 403 485 336 874 666 353 604 392 699 354 713 988 984 320 181 448 84 172 188 82 640 539 197 520 532 30 551 292 26 879 510 81 416 830 114 902 370 442 727 834 100 807 87 951 64 271 649 510 720 492 444 155 867 412 30 365 451 715 168 610 937 778 437 420 846 918 473 719 981 958 563 733 519 582 915 819 262 289 939 300 41 680 301 580 600 205 174 896 76 970 590 569 74 533 446 231 895 385 997 280 891 450 772 119 854 464 726 576 465 555 881 313 169 461 616 566 280 632 394 275 396 581 931 133 563 457 388 517 812 37 367 995 97 667 855 395 485 519 111 141 647 221 935 532 621 786 276 16 423 928 358 940 379 482 199 422 506 629 213 90 546 129 382 668 255 386 569 306 876 489 128 266 704 58 346 147 677 86 939 882 973 496 302 737 397 857 202 476 727 782 637 197 537 465 765 109 395 615 181 616 919 146 936 225 592 332 726 721 108 447 678 739 383 89 120 537 893 758 934 886 959 503 552 239 214 382 35 822 970 254 866 749 217 378 993 505 648 269 848 710 646 971 819 549 78 474 896 398 371 264 130 105 666 725 491 500 529 184 528 804 565 619 770 987 636 179 723 547 541 934 740 927 316 108 268 204 894 478 138 317 380 823 95 713 405 678 611 646 463 193 973 724 841 43 155 319 394 916 789 100 70 844 742 617 465 843 762 671 343 708 891 868 906 904 550 969 303 706 915 501 752 839 804 577 557 138 401 299 373 388 314 573 458 881 35 546 576 338 229 979 623 984 534 852 798 140 247 477 607 992 913 97 680 241 99 964 511 180 544 515 441 322 273 832 918 888 584 929 707 540 773 870 925 774 770 246 229 630 866 791 212 933 345 993 578 223 36 771 533 862 397 827 936 946 491 875 937 965 778 504 596 123 107 397 574 409 930 535 983 137 169 900 218 171 367 776 103 986 392 402 343 72 917 846 413 389 400 405 27 568 644 341 622 614 872 627 186 400 555 674 824 659 699 943 994 824 935 483 331 598 38 134 307 182 780 567 145 808 729 509 449 688 523 548 707 83 732 32 904 142 329 810 898 340 585 511 266 383 376 963 919 602 847 343 463 841 350 652 7 877 319 363 394 312 715 805 663 198 767 956 772 367 913 84 480 926 979 373 992 401 52 107 766 453 724 273 26 396 440 326 483 645 921 307 508 981 682 104 51 63 914 439 47 584 855 941 803 152 619 47 874 833 936 481 403 647 989 990 482 177 871 212 165 657 288 249 15 837 99 475 130 161 77 871 702 31 328 452 856 691 337 183 112 624 130 550 553 905 27 168 926 690 71 65 746 558 782 440 631 608 44 840 670 745 817 370 713 502 384 625 519 596 436 96 967 911 709 128 673 187 174 178 557 2 940 541 627 949 609 158 989 150 304 809 714 588 807 818 724 290 243 821 780 493 982 267 279 272 597 825 870 789 174 897 508 36 708 243 259 34 404 784 110 443 821 695 377 670 599 731 224 574 375 284 609 463 495 13 669 61 608 143 467 890 357 507 722 444 106 144 748 233 550 544 9 473 357 425 61 675 385 560 931 437 392 262 657 761 720 12 824 924 762 954 362 471 331 330 70 727 603 766 385 24 71 740 436 45 752 115 992 563 342 279 986 673 786 298 478 242 48 175 631 390 968 56 254 431 416 318 447 368 547 288 212 229 745 815 887 328 863 508 222 543 303 199 221 480 450 99 362 628 810 705 977 917 941 806 730 814 772 244 914 202 839 961 680 586 996 966 142 226 793 636 704 779 987 919 282 51 940 686 865 488 716 855 762 285 30 754 127 864 929 77 222 106 516 853 368 570 192 170 338 759 610 283 832 732 844 679 440 920 693 3 492 989 64 329 699 903 833 303 96 44 662 91 307 976 278 980 437 998 782 92 176 251 101 538 579 536 370 192 676 436 945 640 14 278 22 955 362 618 961 973 792 165 757 741 77 925 354 975 923 245 174 542 695 777 200 633 833 593 189 756 303 587 405 210 618 468 742 70 741 773 915 333 425 974 365 768 413 991 59 689 235 604 161 579 805 813 656 27 589 959 607 164 805 232 901 352 242 469 882 260 642 55 835 923 230 380 192 783 15 551 823 591 617 291 23 523 817 149 72 470 259 7 479 411 405 528 158 85 264 561 385 403 105 430 134 270 881 780 413 612 988 311 322 859 535 967 938 29 410 261 181 376 340 826 773 15 527 294 4 404 824 472 404 506 79 173 792 323 685 371 197 495 192 486 80 854 551 118 56 603 510 835 124 794 579 767 83 375 617 356 84 947 115 220 628 308 716 692 734 661 604 945 545 798 852 704 191 643 204 545 131 932 395 159 945 277 291 851 745 23 248 938 90 513 637 716 473 0 853 760 229 228 376 434 521 730 909 575 18 169 545 78 564 314 799 120 848 87 45 124 248 572 308 701 75 763 999 324 124 750 225 942 569 599 301 252 926 650 849 939 566 982 455 609 458 387 339 585 431 274 982 421 631 189 819 190 891 792 412 883 812 552 231 200 502 50 437 79 896 358 984 344 479 952 689 622 519 521 595 653 185 216 942 462 640 802 507 512 215 639 766 669 739 21 181 446 184 234 610 67 24 490 400 248 939 658 587 613 123 620 975 427 612 907 232 160 955 937 500 406 267 435 505 88 722 28 578 95 854 117 679 516 518 664 711 335 669 310 453 166 926 459 316 211 595 696 959 831 161 601 947 906 492 282 990 811 807 702 636 607 978 157 158 93 203 728 708 996 18 293 676 880 592 700 346 139 203 796 214 913 601 595 559 968 798 999 113 817 701 113 362 858 729 39 937 895 207 722 133 59 502 339 753 684 347 631 567 240 673 42 7 685 477 257 847 17 614 931 795 526 707 605 409 18 896 660 452 19 147 268 576 529 319 315 183 364 871 40 201 711 281 553 37 884 636 912 872 418 409 407 111 838 395 795 138 176 844 910 433 355 606 48 254 742 136 259 800 255 84 26 416 451 447 729 145 642 352 997 666 562 417 222 224 842 92 52 497 564 449 342 417 122 291 217 994 889 918 797 799 891 443 922 512 9 713 301 663 127 657 527 460 454 406 948 808 460 663 49 887 557 291 531 169 345 545 302 518 334 213 525 158 379 117 985 898 666 938 687 713 499 408 848 354 723 658 433 841 66 261 781 136 960 951 743 810 14 88 76 198 856 467 491 753 589 673 35 523 775 64 62 233 337 420 75 541 611 442 747 335 351 845 206 508 309 513 196 942 414 306 717 329 726 403 703 816 663 992 151 834 654 622 103 178 709 79 962 83 757 339 718 587 682 362 559 9 181 854 769 41 296 166 637 222 359 834 957 280 983 988 416 333 46 609 455 311 236 881 665 305 188 889 677 824 863 226 80 542 253 555 764 556 1 653 799 787 456 188 935 929 626 947 415 923 57 750 41 882 276 898 899 903 101 609 644 865 828 391 803 649 751 851 426 11 621 488 699 400 606 247 873 272 866 40 207 419 801 233 71 757 921 227 693 659 845 951 635 336 167 561 522 289 656 588 10 719 256 656 201 353 861 118 953 878 153 969 655 42 162 519 424 499 820 325 295 595 530 360 419 760 94 537 4 964 694 337 672 460 936 356 74 638 554 950 102 670 638 721 930 112 116 916 752 471 892 672 449 343 514 673 6 586 445 158 556 41 744 248 413 259 410 189 8 598 438 252 735 698 565 575 865 227 121 852 22 995 518 364 136 252 112 693 68 259 145 155 191 678 213 485 360 328 214 292 755 702 898 883
333 861 841 324 6 833 520 621 12 185 310 178 451 321 811 145 432 299 858 446 254 641 926 69 591 836 620 961 489 422 873 602 309 9 558 696 364 857 575 682 3 700 938 914 250 589 33 138 548 718 306 849 600 193 775 731 786 339 292 589 507 275 699 579 875 529 644 443 296 98 979 368 66 758 100 709 236 238 822 204 379 118 368 964 968 934 282 12 980 46 931 976 166 357 51 643 859 136 870 576 438 826 41 788 750 291 929 908 347 642 444 117 861 334 985 367 708 4 579 222 298 129 944 387 142 209 739 800 721 271 140 493 319 294 318 58 782 412 464 711 362 152 557 31 135 919 288 196 845 539 617 996 335 893 537 334 560 743 813 357 804 74 482 779 969 607 68 839 239 372 787 942 723 7 611 192 353 446 27 178 359 241 52 867 624 709 69 649 614 428 365 623 627 843 808 195 285 107 891 479 690 701 663 346 131 637 84 588 687 739 473 306 892 93 658 975 46 244 448 950 971 584 64 691 618 836 712 206 900 967 159 342 646 67 585 692 698 296 478 856 251 610 571 989 243 885 378 861 320 885 742 677 18 849 313 613 613 640 809 283 745 706 352 954 434 951 401 436 430 800 278 209 890 918 993 643 322 184 740 721 116 953 608 670 80 981 351 257 880 401 515 163 114 564 704 742 839 924 321 418 552 546 512 778 576 151 409 652 593 172 572 816 919 75 79 385 785 474 311 676 730 50 295 752 37 538 395 400 902 964 957 95 767 189 978 480 77 690 384 570 120 216 459 591 330 662 592 296 181 536 759 99 71 453 268 209 31 546 284 187 67 715 838 547 374 191 800 560 126 721 214 828 407 489 139 145 428 612 725 898 106 989 19 257 959 797 215 446 118 461 731 908 435 545 188 423 773 344 240 223 835 757 371 123 373 672 729 908 354 984 677 368 854 751 220 285 920 557 802 985 616 639 691 624 680 307 567 516 527 293 257 560 4 507 413 456 998 641 196 972 656 557 92 908 230 229 763 489 756 342 189 498 810 359 726 923 463 650 716 490 24 45 635 304 921 243 104 867 655 660 293 581 735 956 523 564 508 685 176 386 187 228 411 833 661 381 570 737 922 730 541 225 990 383 714 213 649 633 404 564 747 488 490 188 528 704 947 514 16 614 304 806 72 497 864 23 628 942 337 464 134 995 369 826 125 265 683 473 339 983 867 588 315 690 488 982 87 916 429 78 728 198 882 80 928 743 713 44 420 345 122 155 468 306 130 750 941 449 10 10 568 855 394 660 348 65 833 926 55 930 636 369 61 644 161 766 20 521 209 393 390 708 238 704 185 1000 103 108 771 702 724 213 710 909 9 772 93 484 752 354 234 317 56 987 248 223 89 466 439 545 665 350 137 206 212 738 219 633 65 726 277 655 152 45 279 674 53 277 177 617 5 805 906 431 269 357 132 764 191 307 631 250 302 876 392 166 789 254 494 837 917 700 696 378 484 855 827 58 650 95 491 903 522 893 834 955 780 647 868 962 586 972 221 742 40 187 754 257 198 897 83 385 425 990 245 142 433 960 956 462 153 450 966 867 331 614 326 595 273 874 573 232 874 643 419 409 601 613 741 751 942 439 182 110 467 494 960 920 17 533 481 321 596 807 566 510 290 765 7 778 814 422 781 13 44 499 382 331 975 8 812 662 183 292 458 503 372 834 967 616 205 601 145 878 901 535 109 149 662 229 551 66 707 348 253 126 674 944 697 81 751 87 982 516 412 166 659 695 377 445 289 684 386 738 381 231 753 442 519 878 150 507 328 117 849 339 648 227 21 49 281 491 237 664 98 152 702 968 232 559 737 870 866 267 260 531 806 542 615 129 361 473 886 373 440 735 709 302 200 641 457 712 675 942 110 102 660 705 244 80 793 211 984 814 673 147 446 257 950 22 817 996 580 779 743 13 536 314 843 132 264 624 256 291 437 91 525 432 175 820 755 809 836 669 992 214 538 226 360 954 447 939 36 507 550 219 82 506 14 800 402 717 202 61 218 942 583 837 766 198 895 153 719 72 784 192 603 805 480 367 179 424 774 901 788 191 57 704 863 79 59 780 391 611 534 568 493 845 883 558 501 274 685 998 777 26 590 13 544 925 13 241 989 97 606 448 625 281 803 136 555 609 718 519 547 581 881 254 171 325 514 113 912 628 695 873 987 315 748 808 526 910 847 910 74 202 965 118 988 873 792 146 324 932 228 382 194 613 94 47 113 739 779 425 757 932 141 49 564 24 101 419 768 120 477 364 632 998 563 681 497 871 692 236 155 685 962 98 396 90 652 368 1 843 450 63 554 955 736 572 997 413 128 424 951 836 738 170 762 67 561 957 271 125 62 277 424 225 427 621 455 149 977 177 345 409 39 479 162 250 499 618 58 462 367 147 393 875 693 199 115 100 530 819 95 842 605 3 466 331 840 675 121 335 50 648 668 443 918 770 287 976 34 544 612 17 879 596 341 717 689 121 582 135 943 238 533 167 746 908 258 705 476 198 783 849 884 611 930 348 578 996 940 142 272 364 462 65 265 976 869 674 38 887 637 551 516 137 415 405 821 680 325 151 383 735 907 642 955 376 927 409 801 895 431 669 958 543 983 211 210 640 423 379 589 334 452 490 577 966 973 740 73 148 825 873 184 3 255 531 180 183 133 166 456 469 35 286 542 453 211 796 991 720 862 888 694 334 909 483 276 240 195 436 911 815 565 348 986 570 312 741 300 606 45 520 206 440 963 360 647 149 904 657 994 960 634 251 761 829 629 1000 336 17 208 743 445 633 664 684 630 689 485 664 299 579 949 140 678 525 479 205 97 119 733 540 893 221 350 747 197 370 259 412 405 187 910 68 174 222 32 871 607 273 981 653 332 941 355 254 344 700 226 317 996 895 486 372 828 648 270 792 406 683 178 37 885 393 622 588 192 46 314 55 937 548 190 435 294 994 532 987 837 584 213 487 778 398 667 869 584 372 500 389 824 678 818 30 389 918 323 327 727 855 764 619 465 669 654 941 889 401 503 14 370 716 945 798 976 393 610 762 913 68 850 96 229 162 48 629 329 285 932 991 63 144 599 174 856 952 201 42 498 833 597 653 939 171 29 529 896 823 569 242 454 194 90 411 545 230 216 637 688 574 574 764 308 519 948 964 914 437 643 139 43 767 231 572 506 151 160 953 676 175 531 223 686 376 403 717 105 88 681 572 805 206 509 533 700 138 935 740 154 529 60 663 342 850 242 47 999 497 842 630 274 446 385 887 621 649 871 496 744 390 588 685 816 871 934 876 168 657 75 280 609 380 897 785 376 393 286 612 915 846 853 161 356 828 846 566 703 655 640 972 510 256 147 734 876 666 887 657 701 938 129 533 923 490 263 119 398 642 261 134 417 759 852 802 338 367 223 705 749 750 275 242 765 755 85 482 496 963 148 661 172 450 127 480 81 254 671 636 848 821 410 58 562 799 553 170 358 605 505 100 47 583 581 577 2 438 487 743 76 325 233 327 898 674 249 742 964 329 518 46 651 342 301 20 164 1000 15 634 157 645 717 556 933 285 899 603 587 183 705 600 529 368 165 722 831 350 471 523 720 982 241 7 247 429 799 154 78 941 102 497 820 862 167 692 107 186 903 695 602 558 0 739 317 193 235 404 426 46 639 435 416 440 246 624 252 473 283 303 436 41 227 920 156 13 556 979 357 834 666 352 22 400 540 795 860 74 470 959 88 680 954 26 30 954 790 304 857 127 203 752 334 509 908 41 543 378 670 843 872 62 641 516 807 220 894 862 380 757 511 339 770 883 11 735 99 413 623 176 925 791 387 753 722 141 961 946 598 970 642 946 414 113 791 748 604 841 91 687 974 4 679 304 461 678 375 740 469 412 366 201 626 622 363 336 495 690 144 782 204 862 851 220 136 165 143 514 772 693 418 820 222 242 798 464 521 165 769 86 946 170 734 691 453 44 619 672 633 688 117 532 830 442 111 822 291 253 513 869 340 534 877 137 865 26 826 794 422 129 502 131 653 689 149 127 108 62 706 382 346 857 49 748 421 629 794 372 549 524 970 78 855 19 397 993 343 110 267 599 888 744 262 981 146 148 399 141 474 180 400 934 475 255 546 840 758 702 657 747 349 468 878 613 832 651 112 843 23 961 995 632 916 568 443 579 844 958 158 174 303 572 796 214 952 853 163 656 316 876 186 551 8 415 217 60 297 292 207 338 307 509 823 437 96 751 266 664 42 200 151 426 173 252 86 537 199 29 829 436 305 221 815 244 539 832 442 441 819 964 760 346 682 188 492 294 715 709 795 993 280 509 408 658 684 26 559 788 449 850 638 709 972 959 776 656 28 866 441 911 193 219 327 65 517 666 797 413 119 943 669 522 70 64 460 542 953 174 595 948 170 39 524 971 123 473 54 366 672 975 224 69 905 510 225 378 26 552 124 329 504 740 645 968 711 219 924 630 732 318 472 676 936 93 169 296 138 81 388 995 25 625 483 340 535 276 594 403


==> anc/Large-TA benchmark/tai_j10_m1000_7.data <==
10 1000
493 735 975 451 496 95 601 716 345 1000 909 372 2 333 201 257 916 527 312 622 466 131 761 381 945 697 973 573 336 617 179 823 773 206 177 789 9 496 319 413 118 819 717 976 752 969 16 895 634 723 260 755 148 494 59 504 618 802 930 855 318 447 259 958 94 270 578 938 822 811 660 563 248 810 250 830 525 828 516 620 229 176 647 266 11 956 89 126 116 82 481 84 554 505 543 369 719 245 320 632 805 883 288 29 784 914 447 866 566 310 729 641 576 866 922 71 470 545 478 594 969 686 211 722 646 737 531 472 213 192 6 578 548 986 0 101 479 994 826 192 62 476 584 678 725 33 405 87 210 278 299 124 97 877 606 4 328 497 789 84 574 360 561 485 856 507 494 690 4 888 868 230 73 967 573 869 652 347 890 710 196 878 639 75 411 814 942 200 906 564 293 261 985 490 450 541 841 761 892 534 756 139 726 775 845 106 214 949 344 302 798 593 514 419 252 505 559 991 613 210 887 436 462 300 85 685 862 152 536 61 61 760 225 538 662 201 545 679 233 639 735 266 492 164 145 113 917 103 707 887 471 582 779 60 777 561 74 894 280 777 476 347 821 282 440 539 923 559 616 178 504 883 464 108 620 356 17 425 386 323 642 380 552 257 555 93 236 517 20 126 164 261 919 541 882 244 105 940 627 174 871 244 744 914 970 259 329 589 486 895 560 272 291 29 258 384 937 684 750 752 237 954 176 40 759 413 78 894 355 523 852 243 418 976 452 381 846 254 541 396 488 500 377 758 121 639 788 878 135 386 84 322 847 329 692 776 580 885 137 145 794 985 190 146 132 312 765 532 817 890 676 221 461 875 446 60 106 283 278 321 390 913 757 533 673 681 912 752 180 442 301 197 173 258 282 223 769 687 590 727 453 768 850 957 25 111 907 244 666 965 720 188 371 405 323 97 311 585 163 357 542 916 565 35 659 342 602 952 257 512 721 871 938 220 605 152 134 34 152 278 147 910 303 741 123 840 728 893 227 359 1 795 651 342 340 443 103 906 487 648 499 861 947 916 534 646 76 107 533 566 630 67 636 434 392 912 284 924 316 476 641 746 898 296 35 779 469 7 130 830 354 133 931 448 23 984 563 243 442 379 716 735 367 315 859 857 524 393 520 211 972 948 407 265 964 679 592 902 981 989 151 256 579 210 272 805 522 465 992 508 699 619 393 718 848 870 348 465 451 741 241 897 679 544 216 457 681 357 944 400 747 535 829 262 556 276 903 500 809 610 146 213 733 912 604 118 143 557 292 921 939 705 191 31 995 110 743 673 343 935 831 269 388 982 778 127 754 960 379 546 454 75 658 806 297 599 640 842 467 873 635 255 737 992 999 793 515 432 448 32 215 248 430 678 649 81 577 418 571 946 785 616 607 115 443 309 657 684 395 524 925 490 322 602 88 104 547 544 736 759 996 429 34 822 294 447 656 682 803 293 827 807 364 258 758 251 18 705 749 236 824 423 655 473 823 336 663 101 986 920 482 58 182 645 977 69 313 450 869 841 731 302 978 371 372 848 480 493 425 247 739 940 327 956 962 622 40 832 838 443 391 946 358 610 811 671 423 498 775 465 705 566 290 603 626 850 842 479 60 256 843 751 877 831 436 984 609 489 708 159 136 727 244 42 489 392 863 171 224 137 374 551 315 993 422 181 614 306 43 992 583 117 456 463 600 178 232 931 808 731 954 454 924 517 261 425 774 404 815 197 429 318 363 391 243 652 24 208 133 286 770 694 796 300 473 278 65 922 416 529 433 389 275 49 608 738 674 827 434 207 239 102 989 94 120 826 865 399 37 443 472 955 100 804 557 439 385 898 742 643 54 956 424 711 537 929 171 579 509 761 128 937 230 442 175 902 349 188 873 842 460 862 867 38 270 691 783 717 419 537 518 186 408 455 861 625 306 938 511 987 926 934 300 723 791 530 114 273 398 646 500 86 253 814 495 123 833 487 539 430 946 522 830 308 337 804 501 669 510 436 915 816 12 774 631 709 713 859 459 501 435 772 535 604 914 330 763 239 86 530 189 29 667 268 572 668 46 293 899 242 776 469 172 854 64 401 591 191 568 435 998 230 437 895 621 595 818 512 42 14 209 295 529 856 296 877 793 47 623 357 648 273 951 852 611 9 484 275 786 27 131 690 384 961 240 147 246 836 55 991 503 212 738 335 900 400 935 3 844 650 633 519 586 891 158 183 41 510 797 254 771 681 353 158 512 530 506 482 755 408 879 126 837 319 96 454 373 239 638 478 905 370 80 606 117 472 204 829 218 745 251 278 32 504 129 660 263 389 594 390 960 624 702 666 406 714 813 118 400 932 918 859 498 402 331 490 741 712 694 364 562 376 194 667 596 203 427 301 346 575 98 482 149 947 154 891 273 659 187 561 104 296 895 457 854 687 289 264 610 229 330 42 851 37 804 185 870 232 438 6 428 477 597 121 109 163 632 111 111 381 564 131 724 35 517 599 168 670 463 850 693 142 33 727 598 111 665 450 223 282 704 750 675 355 814 516 550 184 567 980 382 197 834 541 526 655 532 906 558 324 723 785 70 508 50 545 305 33 281 353 772 647 617 363 701 717 119 175 709 42 748 489 26 376 686 65 231 602 160 594 370 532 955 306 530 176 308 717 595 40 307 89 734 513 740 244 687 456 849 699 799 985 800 973 881 722 71 940 235 95 399 213 806 827 314 405 403 922 139 987 477 128 465 746 83 905 334 407 361 81 475 4 170 935 449 941 505 895 222 262 369 253 49 58 283 454 352 990 28 154 226 290 987 814 82 58 575 734 420 123 401 291 212 771 943 620 746 673 690 789 507 867 332 501 884 695 30 890 45 167 186 513 195 303 90 414 671 441 72 465 267 350 588 541 274 980 983 248 302 999 219 575 220 580 802 784 911 874 221 826 22 778 404 648 661 9 142 566 508 90 198 11 317 95 984 649 91 561 927 804 362 941 159 91 5 726 697 261 753 275 304 179 445 691 444 560 688 495 256 456 762 280 894 188 347 428 69 349 891 836 199 41 780 42 77 460 183 761 75 398 207 646 615 67 338 491 66 447 169 279 265 835 866 965 47 949 730 948 217 228 801 625 57 446 156 461 7 295 357 57 341 675 365 516 153 948 439 30 513 320 335 944 637 234 126 732 325 414 414 62 255 565 677 192 39 732 380 843 295 169 751 671 712 565 732 939 994 780 904 517 934 658 185 647 490 802 56 951 875 816 654 455 587 434 812 405 933 524 950 340 889 830 79 839 247 995 691 536 622 128 458 747 669 991 309 525 766 247 356 304 431 483 457 190 178 529 706 683 396 743 807 318 206 274 245 579 952 231 993 307 122 787 491 851 383 781 192 23 768 182 110 123 3 744 67 811 36 390 389 147 810 948 990 943 896 363 127 590 359 992 197 82 929 162 167 439 527 959 653 835 835 180 928 642 31 830 628 338 188 509 967 529 310 77 948 198 612 876 387 961 685 257 360 948 298 435 908 321 350 901 672 832 599 484 644 39 745 936 902 268 254 803 112 863 234 674 593 146 378 987 124 400 872 992 643 87 840 792 680 997 528 319 949 934 113 92 409 53 324 765 521 261 874 717 14 887 366 674 883 728 107 739 711 741 767 558 940 193 108 495 551 820 155 917 880 745 140 575 664 526 585 765 864 710 412 111 27 236 181 392 886 176 980 761 115 363 901 189 714 793 242 389 161 145 157 920 988 193 936 875 760 956 683 226 974 563 93 909 860 696 893 819 991 816 277 626 839 715 782 707 15 382 792 101 342 423 670 697 790 164 932 908 855 883 208 59 668 365 205 173 144 214 402 60 897 694 540 538 689 569 48 139 921 598 727 725 538 720 410 504 485 369 570 407 326 357 958 873 966 601 200 113 959 72 228 611 953 265 166 606 581 999 858 5 703 879 700 800 695 870 502 821 279 214 483 815 44 500 968 686 266 997 549 952 941 722 321 177 957 936 394 258 264 159 162 128 95 168 38 996 138 333 963 610 21 722 619 385 474 642 625 864 10 593 63 774 582 548 682 678 285 224 961 330 497 773 286 414 698 56 678 708 976 230 455 470 87 922 820 403 965 635 603 89 421 571 413 526 141 947 271 147 174 97 184 836 150 114 249 350 645 629 876 37 878 316 376 802 715 655 795 392 51 520 629 249 523 896 832 782 101 927 836 641 368 193 441 859 468 696 81 986 92 774 885 189 268 922 825 607 165 654 710 172 913 157 544 897 781 705 432 2 696 621 375 671 722 598 971 44 426 740 982 386 397 672 519 686 589 162 262 549 29 165 787 278 58 60 381 66 202 19 853 38 684 918 828 183 276 7 339 756 351 158 8 951 13 939 102 111 193 687 819 732 910 851 624 584 956 854 125 355 979 125 546 952 997 765 269 288 333 531 99 800 764 610 650 136 238 438 52 386 553 483 417 598 569 808 68 607 53 680 816 749 888 389 19 674 287 28 203 820 920 791 718 506 857 361 415 191
820 805 575 150 775 744 932 970 550 512 630 696 79 106 912 120 212 602 835 163 41 774 615 714 884 227 700 625 142 784 30 988 864 561 76 941 168 521 819 713 742 715 237 304 614 897 716 182 143 626 476 215 451 70 595 964 31 477 736 129 283 839 617 615 728 991 612 206 396 657 957 332 656 375 417 706 780 613 127 431 199 316 255 553 951 677 725 330 20 123 372 61 133 833 760 505 281 806 144 515 948 595 705 906 571 539 368 292 21 611 824 371 167 678 139 863 846 95 511 756 989 180 387 764 165 98 676 675 828 301 892 683 381 799 882 598 984 197 770 666 910 243 218 386 349 399 117 285 470 621 71 810 858 686 322 120 836 507 976 348 822 994 959 424 565 506 191 86 744 91 288 640 401 961 704 614 997 534 501 912 178 179 878 135 847 425 48 231 184 455 513 734 774 915 580 713 438 54 504 964 697 797 726 635 29 344 128 63 721 616 674 923 578 643 661 969 889 938 320 981 924 545 386 417 597 384 113 472 779 172 393 440 937 209 551 640 950 505 778 732 979 316 776 740 157 343 608 497 474 591 527 431 54 242 607 982 77 318 906 652 195 472 333 491 620 372 609 426 973 824 839 120 665 337 305 623 871 314 47 512 296 496 638 33 402 782 7 356 414 300 748 191 598 701 25 588 150 719 60 447 355 238 326 553 73 662 258 361 49 22 603 590 367 379 493 71 406 255 686 21 177 64 462 872 173 283 764 246 842 990 231 778 222 174 215 513 593 248 163 117 604 22 63 588 55 815 146 151 404 352 39 209 797 690 310 570 405 87 420 583 965 985 197 177 741 11 803 913 425 255 40 481 489 916 639 939 539 201 938 13 874 930 652 8 624 175 234 473 526 91 123 729 115 814 643 720 531 136 306 888 292 160 658 385 140 668 131 138 762 473 563 620 456 225 683 379 867 910 423 627 636 721 262 508 582 388 574 227 203 910 508 991 416 218 529 114 399 38 834 155 377 421 486 218 851 999 687 115 581 366 891 995 693 371 767 400 745 881 520 527 902 248 815 71 881 445 174 711 249 455 357 86 645 587 453 403 777 614 856 871 558 221 792 183 114 740 51 335 223 492 366 865 265 425 18 328 26 502 897 422 549 712 648 130 226 690 922 452 186 338 895 241 175 17 187 586 304 975 958 80 278 235 36 644 900 395 983 363 445 875 482 187 524 451 408 930 680 760 452 593 577 491 198 465 618 209 62 178 44 22 807 140 323 909 739 158 446 481 647 528 751 580 560 339 61 788 866 877 210 21 653 639 211 774 506 816 111 812 162 987 190 820 427 212 444 151 103 371 964 829 913 464 298 190 646 601 512 485 217 828 980 502 92 26 981 484 540 597 126 984 170 184 532 851 449 760 530 386 637 711 300 610 447 587 766 745 773 531 907 985 345 375 110 953 712 78 788 17 245 562 250 580 158 320 763 989 243 296 415 667 576 806 969 891 380 602 284 963 124 661 267 809 596 295 931 590 214 905 949 189 428 990 246 237 421 414 286 326 70 158 572 592 57 87 838 680 28 205 169 954 711 804 419 136 732 236 936 627 236 158 794 317 266 692 545 803 502 830 945 911 160 481 784 656 166 156 701 263 805 244 442 5 756 772 734 505 362 415 713 855 72 706 708 394 826 938 888 836 681 862 106 811 253 698 480 122 432 634 343 423 561 129 641 186 657 73 67 407 12 785 433 375 898 626 251 311 466 897 376 871 80 241 201 413 556 82 919 109 684 455 799 165 752 475 588 903 717 384 802 724 35 193 810 251 611 386 99 999 860 275 94 65 347 229 523 951 844 369 569 725 710 926 37 163 6 484 183 437 375 181 811 290 83 672 424 681 260 823 885 708 642 951 122 811 468 470 204 91 769 799 868 652 537 731 395 491 2 379 352 159 873 438 853 371 495 704 783 295 899 869 65 864 248 821 731 729 786 288 961 597 567 502 800 469 422 669 927 696 841 74 966 687 277 662 95 35 559 79 19 716 192 656 348 926 365 496 171 59 313 495 988 966 852 325 833 681 790 517 999 172 696 720 32 209 430 714 225 620 290 448 27 910 340 246 865 168 241 54 690 974 915 841 483 953 510 909 993 238 473 531 990 74 341 671 200 148 723 319 356 401 963 562 514 429 673 538 34 514 45 409 0 603 944 882 259 393 373 590 848 633 22 33 224 492 189 758 640 287 90 585 998 59 955 93 975 221 750 737 328 461 351 592 806 982 291 950 100 704 832 514 894 987 985 477 379 484 668 982 458 432 86 588 3 301 273 259 239 319 890 936 962 700 749 518 46 31 747 921 233 209 382 944 946 504 228 554 654 334 589 360 342 478 738 549 279 354 613 12 390 760 917 587 616 49 93 273 461 300 887 465 719 693 74 234 651 49 679 918 528 36 358 308 720 816 869 369 338 541 410 568 58 711 689 255 364 663 389 242 17 379 188 130 606 353 782 599 707 386 872 789 308 24 481 11 602 419 953 171 193 160 491 728 84 618 986 904 522 137 625 443 628 708 546 55 743 125 361 928 521 123 330 603 302 692 753 469 274 550 553 98 941 157 554 116 954 121 156 498 757 113 11 130 883 108 960 383 808 741 829 485 594 26 325 861 294 636 692 763 148 665 991 984 206 934 536 453 691 720 9 491 179 714 247 730 925 898 147 373 293 851 875 728 644 150 816 615 791 297 544 421 378 88 33 826 409 71 257 556 940 656 566 374 801 117 75 835 592 469 781 502 370 898 107 216 968 109 771 951 498 183 854 788 42 532 823 958 391 714 132 368 754 334 120 569 909 718 136 684 287 442 813 582 307 460 533 198 877 574 928 407 121 680 280 848 499 945 729 951 610 482 662 954 149 625 494 551 244 590 443 166 426 482 798 897 220 371 870 843 475 671 437 358 105 45 568 297 164 192 935 539 939 688 840 396 68 408 930 245 862 778 585 51 664 57 879 157 655 466 735 223 43 190 346 407 336 323 893 793 538 589 490 540 469 87 316 356 471 528 23 224 254 802 555 298 633 639 843 262 89 205 709 91 525 531 411 815 688 330 727 103 772 593 573 241 845 123 634 245 796 385 497 876 737 410 440 412 590 858 407 456 627 180 436 670 904 739 740 434 311 767 329 917 235 449 176 125 154 812 971 758 151 144 703 893 207 67 534 98 119 344 232 839 678 251 629 794 547 398 82 221 88 834 987 619 564 691 276 54 185 455 145 127 138 309 583 657 205 489 182 507 208 432 216 313 457 723 467 488 69 321 96 508 194 280 52 32 141 55 557 574 125 21 315 562 601 62 240 580 459 223 952 553 859 377 98 738 102 593 263 222 916 155 229 573 698 225 242 846 397 43 619 684 360 320 270 223 317 58 153 681 671 357 319 84 369 273 50 838 337 454 269 519 91 964 918 875 903 18 104 78 268 421 933 539 677 221 101 790 761 302 507 414 972 232 285 628 332 207 785 306 5 460 252 139 650 120 392 130 314 883 685 983 478 115 335 681 923 44 496 864 227 986 695 759 970 969 600 458 817 248 541 922 354 518 921 513 275 367 631 192 659 752 517 674 682 621 435 41 209 560 623 357 339 83 715 913 374 571 992 967 793 269 746 659 418 671 500 859 994 719 24 313 1 964 809 488 632 17 479 47 484 348 431 534 621 337 670 416 13 88 768 818 38 730 905 665 221 937 309 145 331 630 485 113 439 568 876 2 837 485 542 50 400 514 535 995 605 338 492 33 857 508 880 677 718 854 129 384 465 319 825 700 441 196 118 190 230 711 901 878 974 184 587 956 383 134 827 646 947 605 371 944 666 528 586 648 934 297 81 814 911 178 472 532 795 439 649 26 272 700 787 368 238 728 152 491 543 425 488 949 675 959 669 497 584 47 85 908 109 800 344 175 956 703 384 9 303 796 943 747 434 698 849 877 159 892 477 787 626 53 978 594 363 592 134 330 464 891 53 208 87 27 172 455 942 422 967 53 812 708 579 70 672 586 818 160 181 603 487 480 219 350 213 14 78 197 297 614 398 472 429 854 562 839 516 451 699 203 135 647 622 267 789 351 180 719 116 105 301 674 282 319 299 206 635 312 714 134 264 250 519 790 765 877 730 370 289 79 977 744 454 832 448 985 64 82 804 404 196 264 830 584 155 221 599 407 295 818 855 801 759 419 850 906 518 616 108 917 321 208 929 168 908 808 863 437 161 740 552 804 463 70 137 500 403 550 312 652 394 732 388 524 722 877 503 382 570 629 831 84 271 498 130 509 694 361 814 780 515 809 505 424 706 730 334 925 385 551 667 847 702 814 97 7 327 845 450 771 359 77 982 607 509 858 724 625 16 74 14 869 59 751 926 339 202 231 591 392 350 363 66 731 8 929 886 998 548 215 660 725 663 770 995 324 821 236 755 568 733 541 261 879 324 1000 412 544 10 916 56 244 455 840 914 379 758 325 996 746 318 623 353 957 4 283 920 650 861 349 896 123 112 969 413 944 460 395 256 313 15 241
146 681 221 122 510 384 212 474 550 520 481 435 320 408 464 577 228 399 732 369 139 725 810 454 14 62 218 466 2 753 111 999 734 747 891 141 654 582 383 123 354 583 195 566 358 254 745 4 154 473 379 109 114 577 846 743 905 257 288 956 155 506 524 848 533 939 286 823 596 223 967 230 251 981 772 93 203 347 388 621 127 151 860 845 418 65 583 323 508 934 282 668 916 615 957 546 608 605 192 395 225 157 531 188 82 569 398 285 761 728 777 285 356 904 395 86 415 120 511 618 189 93 38 279 655 314 698 159 863 730 273 869 336 10 389 694 491 938 120 163 57 441 857 268 175 169 496 884 3 23 112 133 307 611 630 978 615 486 318 336 268 838 364 580 775 730 973 645 452 846 311 473 301 768 409 586 672 915 799 372 23 434 360 541 429 736 741 592 768 525 365 500 549 266 699 298 538 895 229 984 840 579 828 126 738 576 911 992 209 810 186 986 769 196 498 42 727 881 24 463 372 242 323 828 627 955 373 469 536 628 62 105 349 848 575 86 733 787 815 551 622 798 909 235 647 798 405 164 425 333 160 226 697 559 868 457 314 535 67 329 926 346 337 831 162 579 369 596 849 659 371 686 958 341 69 963 673 427 794 973 410 867 659 887 58 550 61 419 779 622 724 491 259 124 68 668 525 91 392 31 902 115 990 375 931 373 888 775 279 773 782 340 933 305 636 354 174 123 169 523 280 798 564 830 140 894 488 855 515 967 145 641 319 765 504 674 18 366 190 43 50 688 546 818 648 54 97 103 434 64 343 217 74 85 442 784 530 145 27 274 109 156 121 168 930 733 706 263 370 37 119 876 54 982 453 720 355 416 326 27 635 335 393 630 258 386 820 533 485 823 800 157 936 394 420 41 773 860 507 711 281 257 422 646 867 296 626 302 44 278 712 195 133 874 853 498 702 923 436 610 495 388 709 640 607 527 173 646 501 372 161 851 20 433 555 558 565 802 30 636 786 573 623 698 321 845 929 333 663 279 344 682 803 778 368 236 835 473 204 198 808 82 807 867 829 218 414 824 451 694 351 628 612 486 262 718 519 818 220 961 308 428 4 115 744 475 649 673 566 944 963 421 131 806 988 703 972 725 463 313 11 39 467 85 76 646 539 522 8 899 638 838 934 985 585 193 10 258 657 472 969 296 242 927 142 964 869 104 981 118 91 781 294 855 742 552 380 483 696 988 885 634 613 739 183 324 15 49 887 353 239 121 952 186 750 352 721 678 486 902 906 381 830 673 667 760 522 637 41 172 136 552 103 875 814 907 480 308 75 206 83 628 194 694 959 131 586 54 577 102 412 619 625 191 45 354 543 486 378 590 682 776 618 522 396 215 56 964 879 343 449 774 878 723 819 813 966 610 224 724 503 592 66 830 855 261 338 299 882 562 363 50 823 222 518 712 253 874 201 432 188 140 736 781 527 883 106 952 876 469 104 735 348 812 948 584 559 515 460 569 9 687 293 595 472 947 6 524 5 174 385 200 923 498 92 992 917 428 582 776 731 523 976 860 1 967 921 977 634 273 300 225 686 360 445 320 446 198 646 13 207 604 679 539 730 718 940 691 205 355 996 980 296 323 78 295 317 186 48 474 447 701 749 871 516 639 529 522 217 413 747 765 211 737 331 562 643 319 233 2 424 809 992 246 177 554 767 349 299 744 187 244 781 630 528 408 714 495 576 209 16 256 156 315 770 565 461 231 947 252 381 130 135 993 579 262 851 224 961 177 785 244 459 510 284 65 470 72 624 329 448 863 51 725 610 978 532 21 984 168 645 980 450 783 616 837 22 148 661 507 573 122 254 744 361 442 818 318 665 596 165 66 514 395 391 802 185 639 26 281 40 39 681 44 153 47 974 576 765 840 93 49 766 722 651 782 939 440 346 315 264 209 359 610 376 919 297 709 941 878 329 629 997 916 746 140 557 917 852 748 7 332 95 730 897 384 59 41 134 1 241 119 668 386 562 341 758 377 617 406 609 117 115 364 896 808 755 769 907 926 856 749 614 576 691 378 215 294 838 908 163 732 892 64 377 940 353 941 39 84 108 626 547 54 581 279 809 251 402 675 394 503 824 755 497 476 272 746 756 802 466 240 599 155 441 60 234 956 303 173 563 192 748 752 19 976 397 162 850 478 492 911 123 596 499 451 804 953 540 215 246 752 341 977 122 110 471 98 690 503 854 279 578 332 950 999 407 189 197 342 330 960 216 317 149 793 895 421 502 384 780 215 962 253 684 465 825 933 944 841 792 400 180 117 689 227 788 654 960 52 548 702 598 708 889 667 342 899 443 350 874 928 526 523 290 460 893 627 505 385 81 647 935 740 991 130 231 59 865 393 568 152 25 229 196 545 629 158 198 119 719 895 671 706 419 399 34 364 269 248 129 107 63 698 787 616 763 394 983 798 302 202 560 910 877 574 521 151 250 679 735 520 367 787 457 327 102 658 880 992 473 740 556 802 831 642 261 448 440 165 677 716 275 460 489 11 822 642 171 976 881 27 593 476 79 380 858 608 506 652 96 372 375 433 181 808 932 164 248 914 232 439 118 645 722 472 670 266 723 340 333 860 345 265 310 136 285 365 110 348 138 154 482 365 600 977 158 677 257 623 883 856 390 41 267 866 478 100 512 265 693 839 631 842 421 655 468 998 292 296 417 421 141 131 915 424 591 976 237 762 214 41 416 712 458 520 737 709 305 829 179 539 604 246 978 100 13 467 726 477 238 1 544 547 542 621 151 449 953 830 603 270 713 642 764 598 32 93 554 28 535 76 223 822 47 762 995 659 633 661 924 192 875 328 53 966 678 175 590 845 404 816 276 67 870 871 572 768 650 890 476 840 334 781 980 838 601 270 193 606 989 827 487 148 101 26 182 334 664 544 513 784 918 536 561 48 715 511 49 648 862 114 137 283 384 505 716 615 206 189 431 679 751 219 680 182 210 87 836 325 324 493 339 607 462 295 844 416 89 241 776 36 873 888 85 261 611 28 208 238 88 897 435 709 833 868 164 226 710 692 456 803 469 246 29 45 534 977 28 201 866 51 168 977 132 526 760 869 493 982 382 775 725 213 73 217 256 701 567 436 306 218 313 992 60 785 46 593 692 231 350 748 637 11 130 466 662 639 894 61 236 173 52 200 946 699 871 300 811 779 430 553 685 84 283 925 793 44 660 29 33 278 202 243 740 737 94 524 240 588 347 757 861 864 167 915 352 806 159 70 386 189 465 14 927 212 126 411 841 462 444 127 790 662 72 285 964 89 619 484 43 458 789 342 335 517 309 55 477 40 993 640 295 794 743 767 274 781 433 969 949 574 999 643 332 554 704 451 99 124 796 607 176 169 289 447 432 259 64 871 951 644 928 266 172 88 912 600 235 146 639 240 832 809 265 814 975 534 31 869 683 880 642 544 124 389 260 43 222 864 669 800 908 76 798 509 105 254 971 774 437 580 914 937 249 303 884 716 413 243 128 644 675 602 278 573 666 792 656 296 569 874 517 350 970 971 574 681 541 835 979 54 191 14 291 909 55 590 571 66 687 4 71 873 597 818 166 881 36 509 17 352 439 465 956 606 703 395 783 558 904 420 401 796 943 612 315 339 839 924 826 980 438 292 150 484 903 158 474 953 754 366 707 331 752 98 406 525 200 478 80 806 834 169 558 748 945 271 107 165 606 688 718 350 245 748 584 61 954 397 423 979 977 709 658 794 552 981 277 342 778 840 113 137 152 551 695 140 42 929 537 867 387 929 287 870 125 224 674 709 919 13 479 161 213 118 553 620 965 655 652 7 791 875 21 86 408 694 594 718 35 30 859 284 588 364 589 183 985 818 890 828 523 868 842 841 243 194 806 147 148 519 230 996 739 625 827 296 374 451 328 609 483 968 494 403 676 305 795 686 100 829 620 372 644 897 628 680 252 228 757 408 922 124 500 161 178 357 184 589 817 350 864 361 847 297 325 95 266 670 87 728 729 626 271 884 226 619 475 321 86 215 942 569 937 692 545 571 366 33 312 48 77 500 805 113 12 108 37 353 801 529 490 273 913 253 774 237 327 216 411 450 816 189 812 281 694 758 304 166 84 343 701 63 986 341 968 127 147 452 403 657 602 593 322 14 848 416 784 359 925 566 255 14 520 56 901 8 711 808 771 535 199 763 705 100 843 351 900 495 592 242 640 296 920 325 143 578 595 837 98 707 116 964 982 154 837 916 955 757 753 33 910 123 0 190 270 864 362 103 717 637 886 514 551 350 170 362 427 180 316 400 845 530 708 937 244 396 653 370 65 539 813 727 399 37 632 460 641 66 998 798 621 270 428 325 720 852 899 312 70 454 90 1 219 683 144 699 298 702 898 717 580 528 938 736 157 371 700 279 821 731 762 897 987 215 454 503 455 379 484 181 247 159 340 605 688 744 872 777 117 583 509 408 797 574 426 148 802 433 728 880 263 276 605 967 994 404 759 274 400 338 357 127 227 209 570 462 587 482
282 984 451 89 413 885 124 380 618 440 541 387 932 484 598 677 68 566 558 362 170 744 192 275 988 661 933 978 46 925 776 15 575 8 726 147 370 199 160 821 629 564 844 710 978 244 179 127 769 204 736 300 644 620 387 925 401 837 82 694 430 910 490 145 69 408 529 31 328 680 299 359 592 973 884 598 306 210 879 18 87 737 811 352 238 616 166 226 899 743 15 258 10 170 881 577 348 348 967 628 806 730 780 284 381 106 386 800 35 690 29 495 732 643 230 818 119 807 52 833 206 424 855 34 941 613 874 119 555 429 84 220 222 993 153 244 252 50 173 537 617 213 882 38 675 953 980 142 858 971 695 588 906 774 360 922 743 498 696 411 456 888 102 918 421 262 40 440 862 187 719 620 151 751 911 104 551 583 615 802 758 712 284 139 735 201 66 56 521 649 20 254 375 924 316 588 835 756 271 568 183 428 550 391 847 745 626 277 39 655 624 737 400 686 188 446 190 208 193 47 136 615 534 265 511 528 636 397 681 517 730 732 825 499 713 758 656 278 1 133 922 781 181 408 18 98 942 965 425 311 851 493 537 181 419 236 525 434 290 67 834 973 369 246 312 863 342 709 683 322 778 802 686 632 435 43 997 709 74 891 447 270 577 797 457 230 103 807 286 728 247 477 467 838 281 77 14 453 481 537 244 909 630 427 951 151 782 519 324 889 115 182 195 612 492 460 259 133 793 635 495 50 468 781 725 441 59 506 552 238 359 207 676 811 554 866 693 209 60 137 833 130 2 239 496 847 138 919 948 171 658 632 714 405 121 250 278 858 820 333 767 926 415 618 650 351 984 942 576 955 315 205 446 842 135 479 669 125 270 538 655 908 228 144 708 360 229 902 273 316 478 728 122 334 237 152 707 370 366 249 184 236 186 888 722 387 976 190 48 389 500 145 288 690 53 177 826 497 61 8 925 24 566 250 111 610 477 548 137 135 65 386 643 171 297 909 377 217 272 182 654 342 454 834 155 855 110 974 734 216 321 586 955 497 674 764 450 690 794 428 764 178 784 410 168 7 255 58 610 908 331 517 893 221 277 744 688 15 232 302 723 738 890 51 800 105 634 207 832 741 433 220 712 379 191 211 660 413 875 795 50 312 597 453 642 378 107 1 809 75 177 138 239 782 28 518 274 564 371 211 751 704 745 176 910 966 269 851 607 333 194 589 582 480 611 583 112 155 406 88 917 454 372 947 245 387 989 775 24 203 697 953 351 602 918 501 436 709 145 684 756 84 840 251 376 949 717 403 154 590 303 826 586 618 544 953 659 943 901 236 709 937 482 712 540 1 116 240 749 515 261 390 424 826 314 708 845 403 807 208 836 218 513 260 746 210 919 828 900 168 962 992 850 569 752 267 378 405 142 124 214 315 802 370 395 373 344 474 327 460 219 345 892 197 666 594 867 497 975 124 233 933 301 73 143 125 596 848 968 220 474 303 664 534 77 376 786 474 905 514 651 490 531 957 479 511 94 328 538 865 770 556 365 117 673 586 612 856 337 193 253 652 268 469 684 879 516 449 785 434 171 746 742 624 483 741 396 500 308 612 627 508 8 546 728 910 416 521 340 68 130 646 556 707 973 2 81 505 7 629 838 178 353 989 584 32 204 9 645 525 665 122 977 45 631 136 311 39 929 106 931 131 71 975 983 993 921 939 781 622 458 572 880 224 56 800 251 525 129 754 257 975 771 101 679 439 573 782 294 461 459 505 828 641 986 622 432 515 564 444 3 217 689 720 338 692 163 287 945 250 164 440 397 369 423 851 854 468 816 492 484 872 647 874 304 615 98 618 147 96 652 362 819 412 613 377 715 708 526 984 97 944 462 836 773 498 266 249 203 686 180 723 810 814 5 195 198 832 322 204 638 727 915 114 80 314 47 471 120 902 76 998 307 243 873 47 44 199 146 58 409 336 528 947 367 966 737 559 606 703 706 613 952 719 410 687 379 221 704 178 133 121 536 286 305 668 125 232 812 448 649 555 235 437 349 366 158 749 144 676 718 966 532 572 431 133 863 55 382 880 75 300 865 75 701 741 118 607 747 40 698 810 641 640 346 238 748 923 765 964 510 742 637 895 560 476 476 904 663 462 891 173 640 916 616 907 368 38 953 46 404 153 760 941 264 951 503 191 78 571 522 799 969 745 670 486 341 347 373 822 779 512 694 582 599 628 934 799 907 432 51 539 588 105 633 663 966 804 262 811 868 342 332 541 31 753 585 660 518 859 334 911 439 794 318 879 678 99 347 358 750 773 242 753 275 875 999 759 632 194 429 978 580 589 628 502 602 668 533 716 104 228 744 785 517 608 703 74 178 298 546 734 559 130 464 26 285 510 140 658 205 959 393 897 176 313 620 112 283 166 141 17 310 63 317 514 504 263 842 905 497 178 202 446 427 701 442 209 221 210 200 880 326 864 957 665 174 226 662 488 958 730 530 661 106 596 182 832 213 244 916 23 64 588 523 805 789 313 720 177 648 225 313 751 362 80 965 476 897 1000 172 430 414 87 460 187 993 883 639 723 128 146 453 389 991 223 883 376 680 643 623 747 766 955 72 365 89 636 123 911 548 764 926 536 849 920 565 484 101 301 508 112 452 567 520 624 333 588 502 854 818 968 356 803 300 160 601 561 298 953 787 554 21 230 803 820 928 921 557 477 527 211 250 238 217 295 354 281 86 300 799 902 330 44 869 242 895 841 814 121 653 627 661 921 608 824 761 298 13 624 888 622 853 181 898 364 196 14 971 282 860 935 947 151 197 227 411 140 792 750 542 468 775 998 943 830 445 945 220 191 682 529 699 827 692 452 990 568 995 145 227 839 79 526 721 318 473 378 507 739 827 688 885 681 392 840 877 891 99 98 729 594 302 120 790 798 571 999 126 705 994 981 753 770 162 153 161 243 924 62 960 601 403 312 165 630 543 636 96 612 361 787 37 834 625 906 774 186 972 209 635 333 861 565 26 805 440 233 902 499 55 891 964 833 12 597 358 329 398 207 159 497 289 901 946 884 821 82 740 505 90 816 384 155 438 415 117 370 872 693 754 310 485 869 30 477 791 696 657 33 702 215 817 751 494 609 428 905 687 207 33 357 621 790 391 129 562 886 797 261 587 264 293 265 36 889 998 160 335 747 385 700 260 158 267 24 32 958 208 909 62 636 619 569 777 491 763 750 211 984 757 223 444 537 581 92 240 172 805 85 841 468 987 810 772 730 23 877 54 158 605 744 595 590 506 569 935 871 982 223 465 369 292 740 113 576 974 564 499 850 319 293 944 830 593 511 913 702 710 401 156 761 930 95 241 905 0 581 475 908 981 285 92 53 956 989 339 7 889 681 808 159 443 748 325 328 352 292 210 217 405 184 85 752 296 171 399 209 480 513 263 625 894 92 813 905 985 318 57 725 727 913 114 600 731 627 622 794 583 222 783 182 857 427 553 50 67 544 363 988 461 471 938 39 561 164 524 866 470 784 19 332 949 114 291 930 859 278 574 54 224 340 908 881 336 581 896 425 471 918 249 870 394 217 829 175 609 340 364 563 667 191 287 547 185 602 380 905 418 439 309 276 489 180 157 992 280 833 672 221 169 131 420 371 276 899 355 265 139 657 223 962 345 492 578 364 279 361 73 505 677 480 27 52 852 342 824 598 199 561 801 998 201 854 246 592 231 630 739 109 866 794 936 962 248 890 937 190 17 981 91 311 886 284 996 879 16 942 498 912 614 351 463 557 870 132 823 585 108 613 412 53 572 422 515 449 189 869 4 858 215 180 422 264 759 77 864 709 167 133 843 155 923 438 109 747 426 229 374 882 466 979 927 560 43 875 243 435 218 149 563 633 152 925 6 976 519 215 38 959 448 832 329 363 569 464 950 39 961 24 846 897 539 258 383 487 738 743 589 436 822 742 545 859 547 710 42 555 175 498 131 469 512 478 594 461 295 601 41 987 711 313 741 762 603 957 11 747 187 138 402 74 796 939 207 505 265 718 209 694 441 578 148 441 236 917 535 780 514 322 646 735 150 337 258 481 83 453 407 691 389 570 724 335 685 117 920 235 323 523 9 846 691 82 768 849 878 229 579 895 486 14 830 28 22 861 216 899 887 31 212 90 568 796 34 970 954 455 63 386 254 492 939 743 70 44 671 599 876 930 256 992 58 575 234 841 49 621 567 436 992 971 493 382 690 889 959 141 88 836 488 782 914 183 788 229 434 850 226 740 762 285 437 981 343 672 100 680 815 269 134 257 509 765 132 841 668 949 25 175 149 447 472 520 963 483 570 390 979 22 388 176 505 11 225 291 357 676 837 585 491 174 45 646 408 535 733 35 909 872 940 347 912 281 501 72 755 199 591 989 856 341 716 138 93 995 105 93 798 429 705 732 350 214 449 152 487 84 390 525 839 73 549 374 903 669 904 606 590 368 127 975 455 334 831 45 795 395 804 40 970 213 604 370 700 298 848 899 871 422 469 999 320 581 417 956 95 790 600 164
155 485 11 592 214 719 697 216 854 706 260 585 225 360 847 388 893 210 675 652 648 135 956 193 389 883 194 515 93 982 318 242 201 781 721 733 101 792 858 980 926 647 439 627 207 294 304 321 269 188 138 431 41 979 308 868 864 546 768 5 952 656 234 119 780 223 812 971 86 892 894 225 871 1000 19 261 800 500 698 611 545 479 428 905 885 747 97 657 454 624 299 337 240 150 811 606 289 496 807 822 333 839 220 207 258 875 415 713 789 915 77 586 106 64 671 494 70 298 533 104 653 931 861 666 619 195 398 781 401 928 331 171 542 10 471 577 613 719 733 622 284 239 87 198 701 432 468 514 394 243 652 778 940 787 895 900 705 705 166 39 868 964 81 509 9 775 911 525 670 82 490 62 413 544 344 521 164 411 48 476 378 48 364 374 467 742 337 909 499 555 638 490 85 156 13 818 606 746 498 332 770 795 980 735 979 555 944 345 766 481 120 917 373 444 568 614 883 905 125 321 725 515 536 568 209 925 435 30 136 205 808 855 927 169 241 781 457 577 543 449 330 743 700 973 907 976 752 155 74 365 771 925 474 676 991 585 433 295 233 541 27 250 625 639 51 873 645 485 420 733 263 888 565 566 481 437 704 24 909 211 805 902 192 620 127 992 813 623 849 439 902 317 677 180 751 435 68 867 180 387 184 250 989 7 261 954 795 949 650 111 738 97 169 52 801 516 486 506 985 80 63 709 221 985 402 653 310 933 636 909 683 667 875 513 335 151 134 19 309 175 372 710 484 669 867 741 842 592 522 132 564 342 363 759 116 462 758 753 741 836 189 102 183 219 459 998 323 135 351 959 409 88 549 928 291 838 831 680 198 422 559 665 976 177 306 139 438 880 742 648 343 314 647 35 53 350 408 715 719 817 762 556 609 221 237 584 202 662 274 988 156 162 22 139 92 482 514 199 437 93 381 166 445 742 137 819 314 850 984 755 874 933 271 90 251 514 3 31 332 462 592 909 970 160 649 604 303 961 878 507 516 720 300 94 641 106 385 750 476 562 376 119 965 243 669 478 757 228 292 178 882 956 640 492 833 93 556 104 182 918 817 149 967 318 793 386 342 454 982 881 139 787 901 691 541 53 275 791 958 367 995 985 947 219 778 215 921 838 790 89 736 115 223 819 375 723 887 116 900 946 145 267 550 170 228 481 510 313 535 956 591 24 273 328 338 787 986 52 405 254 935 105 994 632 399 260 639 413 213 983 932 423 781 842 212 411 311 716 362 546 798 186 167 619 55 713 178 851 461 25 488 955 571 890 107 37 729 222 572 575 390 45 723 629 889 885 518 35 682 549 818 271 204 161 442 509 96 103 791 869 863 598 195 1 904 352 199 402 280 536 295 598 850 769 574 293 754 555 200 909 196 896 599 121 651 584 114 746 914 108 891 217 836 376 36 307 934 324 76 513 578 512 419 638 782 853 827 799 458 634 835 296 482 231 366 505 803 372 42 431 21 610 294 464 160 6 52 464 843 226 502 929 841 309 264 21 659 308 422 789 112 720 913 854 804 100 929 278 605 739 643 824 981 853 608 714 707 264 210 284 412 764 746 852 15 158 851 294 135 81 88 973 937 419 859 877 215 170 972 602 822 614 664 146 799 878 853 655 644 978 411 666 142 251 532 369 567 760 672 198 601 949 774 585 238 436 111 778 503 508 534 21 632 185 143 762 825 640 560 464 449 684 946 967 968 356 197 170 699 242 917 161 660 548 888 106 709 911 969 887 732 756 288 415 513 940 519 371 857 390 245 206 866 108 586 417 173 952 505 942 367 267 712 69 554 736 248 199 880 523 89 219 687 692 368 97 421 245 452 914 667 770 668 705 141 905 544 282 38 945 313 830 46 858 737 93 681 563 312 218 341 280 622 642 262 975 122 284 876 483 250 44 915 623 357 170 657 400 172 401 785 707 109 955 100 364 898 382 216 7 931 211 955 83 728 648 247 920 32 352 924 467 427 469 316 846 163 369 432 130 690 945 635 199 948 398 117 952 765 997 631 729 222 842 819 915 777 417 717 561 739 677 246 5 268 354 45 236 654 126 517 252 371 863 504 80 57 494 473 814 436 173 642 825 80 279 756 526 750 387 26 972 95 124 244 815 943 808 552 985 761 26 455 692 711 399 49 122 957 148 500 570 497 429 582 674 676 116 47 643 286 881 453 460 302 453 425 720 417 522 869 985 627 766 430 58 959 951 322 909 509 41 788 701 792 871 540 911 477 777 579 553 8 176 23 531 745 649 128 798 962 461 615 934 708 738 529 43 232 25 130 941 35 925 597 11 990 128 336 195 206 598 566 37 588 253 693 77 834 857 239 711 786 982 501 571 908 518 386 886 334 76 410 509 370 304 450 533 190 662 528 703 102 44 277 487 30 333 181 795 350 805 903 58 265 385 585 762 257 796 920 275 462 163 61 270 595 556 346 623 356 156 628 727 916 532 551 285 999 906 759 880 361 173 325 214 680 683 726 149 465 515 896 702 623 986 4 884 938 217 590 706 28 79 974 637 663 261 133 613 37 835 779 6 388 18 816 441 317 849 242 584 365 76 826 623 25 167 718 640 118 543 735 571 783 788 731 602 404 776 75 807 604 284 470 441 0 589 963 857 918 246 10 612 285 248 179 76 29 94 94 757 553 358 43 448 464 31 629 115 339 702 175 983 634 240 873 98 320 654 483 574 806 39 115 676 71 399 961 19 809 748 829 830 870 80 975 825 315 308 66 377 715 792 270 126 324 150 353 68 988 21 414 165 686 473 491 107 12 513 165 508 211 220 326 422 646 444 823 364 814 328 772 200 557 205 5 56 272 184 448 665 525 378 720 685 185 161 328 331 492 680 521 573 44 996 796 238 602 948 580 839 24 800 360 256 769 391 508 782 162 676 862 348 98 16 815 612 217 266 763 566 637 155 512 292 113 943 953 537 620 479 930 49 429 495 321 733 99 310 655 870 996 934 489 104 692 949 123 418 7 617 186 928 18 795 695 39 379 683 860 610 161 607 713 552 168 596 256 106 60 490 31 221 62 155 444 103 103 43 65 244 446 163 176 658 633 41 617 982 506 668 890 803 558 491 456 419 575 17 235 896 6 779 126 90 297 943 298 267 121 922 892 993 537 205 205 271 267 701 359 222 787 494 987 879 329 452 507 912 354 371 998 571 249 331 997 349 104 86 494 304 684 266 547 248 744 418 993 914 129 431 188 302 884 350 140 696 441 467 154 758 775 680 658 85 710 634 91 547 794 814 587 94 679 948 469 367 293 39 485 677 59 41 426 125 208 1 119 785 396 521 466 379 347 603 1 256 67 656 685 666 259 706 562 362 307 521 56 148 855 698 340 691 548 42 231 881 797 234 539 260 610 173 702 774 153 602 923 918 131 910 662 291 755 552 416 765 922 832 689 790 524 85 218 677 377 531 279 329 84 263 148 412 174 352 879 869 69 911 872 44 348 397 950 250 515 483 838 243 576 259 187 84 158 486 845 376 39 388 607 139 840 547 157 723 584 91 301 375 451 401 714 338 749 692 964 190 881 112 694 604 152 170 224 204 255 530 345 940 144 719 382 654 747 244 941 868 236 358 475 51 391 115 626 691 327 556 478 823 561 52 424 253 618 749 767 581 254 596 603 5 802 995 64 824 252 558 83 817 177 561 530 158 666 947 716 66 496 166 703 706 493 827 611 79 520 918 266 788 856 593 403 229 20 282 977 271 596 501 146 821 243 814 282 191 150 292 283 242 54 83 912 981 992 882 440 717 73 651 397 937 149 783 852 311 696 658 159 459 79 406 594 162 147 861 460 670 828 66 776 756 349 194 227 137 581 300 400 906 58 727 928 458 108 56 230 101 899 638 34 641 612 206 538 587 384 22 105 471 355 484 563 308 897 869 253 394 369 504 132 143 406 385 837 574 971 826 33 585 479 686 821 273 886 368 569 578 753 345 748 162 983 124 78 780 661 660 764 575 463 120 656 672 16 506 487 355 393 50 730 991 495 50 50 488 760 682 226 905 2 720 910 974 905 600 124 950 593 38 960 264 110 698 616 343 954 635 978 239 665 11 688 976 621 898 600 389 276 416 919 588 846 851 906 400 281 396 810 661 392 94 734 346 319 227 480 735 973 323 82 625 407 979 14 575 949 791 740 471 773 518 527 85 171 561 573 312 614 484 523 163 546 363 287 771 40 134 511 681 352 292 531 56 933 829 151 135 598 546 724 261 570 153 945 150 229 973 865 84 72 237 395 787 848 510 219 428 942 616 830 337 290 254 447 962 90 463 387 226 784 163 555 379 706 357 191 537 624 133 305 169 678 172 423 927 691 727 431 17 673 957 966 49 939 889 722 69 630 564 296 930 951 50 820 362 925 47 17 498 374 475 839 88 472 941 358 299 577 319 383 609 193 699 443 299 936 982 743 376 727 777 844 851 824 521 418 128 380 452 877 571 526 856 278 478 589 860 203 975 674 310 434 996 832 902 170 83 583 414
123 346 64 268 883 174 950 191 358 963 116 391 797 350 139 187 159 25 55 863 424 960 893 165 183 566 473 425 886 113 726 161 855 377 220 303 660 310 921 677 330 929 853 710 185 869 121 205 745 273 580 465 96 231 52 765 181 840 83 170 819 402 413 967 972 396 876 617 149 582 567 932 754 82 65 149 712 868 386 303 706 452 264 279 631 446 907 789 117 135 211 390 717 479 933 705 949 792 634 412 658 680 499 308 172 155 350 40 926 692 182 977 878 128 399 597 176 913 162 223 230 923 894 824 942 388 305 503 7 789 27 286 426 807 724 349 216 596 630 700 553 97 340 180 380 972 3 232 56 730 376 98 203 640 761 837 29 193 698 907 71 585 440 492 332 149 596 801 398 538 594 189 890 116 20 528 379 150 710 373 137 851 438 296 62 278 45 666 963 443 411 68 958 635 991 489 390 476 702 727 445 996 915 896 223 513 76 14 502 413 325 112 552 639 487 272 298 988 82 650 344 715 307 74 532 321 676 931 523 240 272 168 382 657 163 50 189 65 318 350 447 375 793 694 377 625 289 500 175 656 640 332 515 572 899 760 202 185 59 917 425 938 54 869 826 703 896 887 662 464 439 473 200 67 458 794 871 530 168 244 885 656 371 347 280 905 718 100 317 266 906 589 537 429 602 453 854 61 759 234 756 423 281 214 521 135 86 114 546 862 978 264 960 419 115 995 825 724 73 543 225 11 446 382 378 140 581 931 919 921 774 898 795 418 276 568 258 650 400 234 565 358 760 984 192 144 495 241 807 271 417 147 394 666 501 414 863 848 105 853 478 730 155 578 61 362 861 174 852 186 661 966 513 310 914 287 940 892 732 914 452 221 352 87 555 189 922 328 40 862 971 765 753 342 237 975 966 875 161 480 589 215 809 92 460 624 95 579 585 23 109 434 794 904 310 324 271 428 775 306 372 214 101 979 167 819 524 974 256 398 586 368 57 389 492 887 999 526 988 613 912 335 39 142 918 372 285 554 820 940 579 448 335 309 716 80 389 801 892 786 292 30 321 453 106 188 368 804 381 139 314 862 857 754 980 914 387 410 227 771 671 628 476 237 336 955 308 131 74 397 457 257 488 478 250 225 850 147 842 943 472 465 80 350 588 231 303 539 765 221 87 262 615 626 422 704 563 420 365 463 900 190 177 734 656 681 925 219 961 775 18 686 504 75 987 31 830 444 331 716 85 631 134 323 306 710 464 635 342 914 668 474 910 812 621 591 684 688 103 44 877 583 375 468 274 268 486 975 571 857 112 996 287 660 968 397 908 621 685 405 288 63 556 926 252 155 165 88 247 6 485 325 304 371 406 134 538 709 776 336 549 379 507 373 679 77 612 410 696 870 35 8 930 735 904 163 479 755 821 261 786 742 682 103 916 239 25 784 341 129 970 763 824 992 801 341 209 261 508 307 158 712 705 203 110 299 511 665 932 802 802 468 758 3 316 401 363 692 180 856 131 164 520 880 15 784 320 953 558 326 156 466 90 601 937 73 489 750 356 26 150 199 911 495 257 286 947 252 152 558 58 697 834 663 33 862 707 433 868 139 700 187 708 686 994 543 703 438 437 59 231 581 414 904 233 292 902 386 687 25 462 270 8 848 300 557 554 544 664 74 598 386 817 599 965 880 591 473 730 304 755 788 141 547 748 139 416 752 560 498 262 744 428 137 419 466 512 512 816 197 235 944 610 2 622 996 595 840 788 838 642 538 623 12 997 365 720 352 97 183 542 312 927 666 291 717 645 458 945 362 348 846 638 731 219 559 17 956 887 807 689 564 743 570 769 317 551 811 42 100 364 453 514 39 979 679 72 58 616 6 677 584 633 659 782 545 506 797 946 218 188 454 410 954 723 636 862 137 530 518 432 807 599 247 255 809 614 503 564 246 164 138 222 18 140 813 734 152 349 162 47 897 701 461 749 341 423 19 295 380 67 285 943 854 673 705 818 305 391 252 846 455 653 467 143 411 434 484 94 407 959 17 135 723 654 676 544 973 626 294 218 135 993 2 540 305 905 448 248 561 145 798 607 364 889 340 841 39 146 17 744 892 728 959 680 410 215 84 891 728 484 400 646 461 879 621 856 845 343 937 938 428 128 516 711 99 509 324 108 958 21 453 770 327 265 449 497 505 43 862 738 133 28 821 796 897 388 295 881 1 694 751 873 220 49 553 874 474 836 45 983 429 606 751 777 36 651 339 789 307 30 345 562 225 226 339 609 549 46 296 934 644 735 472 138 236 683 588 179 513 674 724 81 965 858 144 780 804 315 306 10 721 199 239 448 324 870 326 194 107 636 832 401 284 302 32 151 830 649 77 353 302 443 783 190 608 866 410 24 988 454 162 519 7 704 896 278 133 322 761 468 311 714 25 939 240 37 843 369 549 290 421 23 175 405 777 396 90 570 851 259 107 787 303 686 743 261 820 210 40 245 947 773 666 63 330 611 966 548 134 837 555 923 670 690 979 672 295 11 389 483 910 154 256 620 839 998 316 275 925 191 550 208 559 4 527 207 500 118 708 351 789 383 546 516 574 742 825 206 254 104 892 136 362 600 184 597 549 299 751 6 697 469 805 764 369 867 537 503 671 22 730 582 397 533 630 845 783 547 790 531 385 442 304 829 15 319 363 397 878 964 700 232 523 832 650 928 287 282 746 429 717 572 349 60 603 663 769 420 458 568 921 133 127 790 300 66 583 619 262 880 31 901 461 996 178 613 173 467 621 68 957 632 149 32 589 77 850 559 973 50 198 16 689 985 706 418 332 38 346 725 177 160 85 986 509 510 879 102 316 323 639 120 731 125 569 395 407 692 920 70 316 456 356 931 973 608 279 666 824 665 392 641 298 762 26 808 573 888 955 435 629 811 505 935 233 731 440 766 778 246 353 924 898 283 965 605 890 974 684 573 205 875 650 781 352 132 445 587 225 699 989 584 56 650 473 412 543 421 323 955 293 296 25 578 481 815 585 920 79 953 644 277 420 812 488 517 872 301 474 576 115 895 167 771 922 79 971 629 905 9 282 778 607 19 109 691 19 652 721 936 348 872 197 648 127 404 163 528 10 178 972 975 885 800 417 253 98 14 739 592 297 415 831 882 285 951 434 752 130 243 285 260 277 833 569 851 971 44 660 122 708 187 722 813 915 309 851 427 607 329 293 750 34 627 25 995 150 0 483 721 842 831 821 385 778 93 215 561 591 166 66 471 732 197 6 678 125 697 702 213 126 727 191 51 374 270 753 681 552 297 342 402 340 286 779 897 282 545 962 956 497 848 350 864 809 577 494 722 448 312 467 409 664 1 181 311 903 205 392 234 547 803 886 31 380 459 439 195 987 493 663 449 961 913 490 601 473 392 862 431 277 838 706 967 481 534 651 929 897 91 86 327 357 982 113 977 539 430 849 92 498 810 851 130 266 729 44 884 923 444 395 324 872 69 683 849 153 482 414 313 613 840 356 984 555 617 619 266 981 844 241 221 144 470 546 496 40 170 327 494 502 268 905 88 913 408 935 603 181 772 818 903 718 675 537 843 182 535 168 583 787 785 937 747 258 539 888 839 579 53 714 465 512 461 805 48 653 466 774 453 998 345 403 541 623 670 695 153 586 869 21 635 873 518 272 34 14 373 874 436 168 688 13 566 327 204 834 357 85 827 234 543 176 976 215 481 154 144 855 36 312 828 23 217 328 362 440 655 28 719 917 709 624 628 506 127 42 441 215 107 700 124 281 5 515 909 570 184 889 990 439 269 356 981 41 157 764 763 64 798 906 490 629 346 894 957 745 505 103 293 750 229 493 239 454 917 5 569 808 12 96 366 762 384 294 41 377 393 462 741 929 474 726 374 374 26 540 574 74 111 197 148 757 736 665 733 40 784 253 254 358 792 8 249 512 757 76 822 410 527 970 224 820 557 270 529 518 944 637 370 910 526 515 575 505 100 276 590 305 129 632 334 872 214 932 193 904 954 325 196 890 201 153 779 106 354 418 791 863 737 203 75 381 294 415 751 893 804 984 669 655 799 854 962 770 267 895 536 556 739 903 715 829 604 430 78 498 740 496 273 304 355 57 480 784 284 543 644 926 360 976 806 365 169 918 263 354 989 507 695 524 347 801 768 232 783 605 865 629 173 838 279 508 238 978 973 39 241 218 713 992 244 797 639 218 333 252 659 364 171 531 99 913 952 520 625 574 337 774 228 292 898 531 407 809 339 879 860 668 13 110 647 345 593 651 240 39 338 681 147 548 498 225 500 323 992 325 948 940 361 573 433 735 119 693 198 130 84 836 835 701 251 402 746 196 236 660 657 244 941 50 186 295 367 775 618 474 847 501 491 592 174 157 142 447 550 107 463 715 328 474 643 524 767 269 823 591 693 987 242 618 624 519 450 785 477 728 326 344 969 126 212 733 2 887 525 140 126 196 114 307 113 981 455 346 805 445 89 645 98 561 859 322 359 292 403 527 814 711 522 396 637 927 667 487 451 206 475 935
378 93 467 884 46 791 558 951 942 96 658 675 795 258 17 988 532 562 900 445 454 374 563 631 792 40 606 156 628 165 966 800 836 813 734 452 262 714 480 906 153 629 714 910 146 360 765 32 422 607 324 448 493 416 116 577 415 149 503 640 974 686 93 807 448 147 463 103 396 745 760 278 541 586 720 962 307 413 22 735 575 288 687 396 476 983 673 788 741 310 192 984 595 396 142 294 772 758 40 177 679 742 809 26 440 46 788 876 513 421 680 706 472 141 201 589 23 493 471 407 617 665 254 159 348 265 131 196 919 803 917 824 838 253 68 375 508 728 406 976 770 536 723 608 179 212 608 746 42 326 129 972 625 789 148 586 361 544 643 195 340 49 442 79 96 158 134 989 950 149 278 578 686 907 143 35 567 580 666 460 0 683 451 90 98 568 582 431 933 412 358 970 366 904 501 691 178 189 113 988 439 997 387 376 345 719 383 379 896 746 209 323 573 63 695 418 475 9 688 9 592 237 420 763 521 796 182 648 751 901 482 359 509 46 939 253 37 736 550 945 791 839 369 536 273 997 517 548 8 933 399 636 713 985 301 869 757 62 21 459 583 176 840 956 189 791 511 239 283 910 699 700 446 647 676 818 180 135 507 698 12 653 946 839 147 135 756 274 955 626 562 657 854 664 62 380 775 533 846 233 44 782 13 534 82 10 808 309 510 224 160 139 145 357 373 732 519 717 622 945 819 881 953 598 171 287 347 24 92 40 880 264 927 577 785 662 730 693 863 253 249 825 571 936 750 366 613 888 944 98 151 379 104 167 214 839 27 634 139 625 63 685 183 753 289 154 491 879 459 817 867 735 235 959 826 106 650 148 881 576 916 219 359 833 727 789 691 39 910 113 370 118 450 596 557 400 38 348 626 111 78 186 968 216 443 282 543 737 594 87 630 857 587 74 525 804 552 32 782 868 619 791 14 569 722 963 771 609 601 904 712 735 460 376 371 202 210 710 585 509 579 662 663 887 526 345 715 738 55 342 976 258 473 863 651 697 336 264 514 930 703 762 306 249 874 377 498 125 157 837 140 552 690 486 144 157 400 915 929 15 931 199 372 182 426 876 981 64 112 747 321 726 735 972 694 380 882 875 776 954 58 714 977 601 391 590 920 554 435 778 429 784 19 193 495 155 744 887 839 965 75 896 985 683 793 593 701 648 185 606 39 993 637 62 114 409 353 973 61 833 394 913 515 176 995 18 924 783 774 612 702 570 884 384 346 164 170 162 926 536 661 447 71 868 859 694 907 713 18 448 853 48 662 865 855 543 486 417 483 206 223 996 820 879 9 784 858 702 260 203 397 370 333 669 412 896 421 698 297 305 857 648 316 121 813 671 516 837 490 436 194 661 844 475 821 508 398 799 700 262 653 350 206 328 276 127 876 682 2 518 804 793 271 258 303 218 542 684 586 579 325 265 404 879 496 83 479 2 629 819 449 448 698 494 462 257 212 242 852 478 590 484 872 267 962 700 10 272 35 586 906 249 275 849 138 786 627 846 518 609 1 483 843 648 746 372 817 599 328 670 832 809 500 559 537 382 640 942 633 319 784 453 766 703 504 168 961 914 678 847 903 50 652 838 624 292 342 52 29 514 888 58 365 943 551 513 80 11 545 677 708 315 672 535 379 311 452 349 339 948 634 1 323 277 474 937 377 735 879 848 886 387 76 202 444 373 636 244 190 586 814 697 909 481 374 482 938 360 81 23 438 163 768 389 559 692 593 252 465 7 83 298 416 753 711 615 860 471 302 20 724 325 125 399 911 669 355 592 432 260 137 124 726 645 167 598 963 821 7 309 674 655 769 37 568 54 923 495 213 530 118 906 89 219 315 838 102 164 350 349 208 74 959 523 958 406 779 280 596 90 577 106 729 604 48 612 65 266 121 591 84 195 215 625 895 62 338 853 57 754 561 482 211 571 380 258 937 283 240 68 802 228 921 259 344 403 332 169 588 157 767 671 822 485 162 988 376 29 311 674 709 789 43 675 897 969 330 529 664 911 745 316 197 650 970 660 108 1000 885 326 536 881 88 653 216 949 105 381 231 137 930 492 72 752 191 241 409 962 441 740 99 665 388 20 862 110 945 782 798 480 487 22 457 44 300 471 127 264 972 679 410 754 761 505 992 727 786 1000 100 704 364 171 918 83 620 510 109 800 91 158 186 87 31 884 533 873 317 157 783 346 165 84 417 786 553 399 389 168 233 369 936 307 952 221 847 730 825 212 310 64 841 426 205 609 159 817 468 591 59 12 869 8 940 478 101 336 291 534 246 143 871 560 934 836 382 311 172 500 481 777 581 678 221 883 47 388 935 330 292 575 648 955 546 919 905 800 971 606 753 803 497 337 280 254 433 307 898 113 531 876 777 407 539 268 749 189 560 379 6 655 286 841 969 921 117 962 79 317 52 114 428 670 810 713 932 399 427 185 996 368 270 343 987 610 30 570 403 936 181 715 901 611 827 447 621 788 584 230 570 847 296 479 485 868 337 476 77 916 591 14 453 420 660 530 706 858 891 376 654 969 828 369 669 74 902 207 964 266 554 272 411 617 778 13 973 997 218 840 748 728 111 739 707 858 928 264 994 164 925 479 894 536 331 353 868 341 247 732 948 378 988 708 90 333 161 68 574 590 883 744 290 486 505 456 556 738 899 71 305 208 566 120 5 59 16 608 618 111 739 685 28 155 484 903 833 469 425 772 288 910 320 584 984 457 56 102 642 305 763 588 456 683 234 618 237 624 635 706 413 706 24 172 362 523 569 502 675 261 136 294 913 156 255 143 845 306 407 940 603 231 385 825 242 254 887 726 649 726 991 51 834 66 499 335 250 184 163 652 236 422 436 107 238 742 851 719 430 836 309 997 878 858 64 309 263 156 605 165 989 580 816 65 671 912 469 761 241 178 743 350 434 851 277 691 535 115 401 421 667 107 229 584 492 648 848 171 294 183 755 704 284 943 861 559 60 287 982 17 717 558 890 921 87 967 313 734 478 49 818 918 781 759 285 501 794 335 156 776 304 842 704 998 222 71 33 787 789 825 665 624 764 539 173 186 912 252 334 742 184 358 612 775 357 756 230 222 188 143 26 249 265 967 801 505 343 210 281 376 780 329 721 502 272 999 106 900 949 572 351 802 50 682 506 83 824 284 41 866 638 870 274 114 437 386 564 857 447 542 549 403 657 322 830 116 904 474 287 340 264 635 130 83 997 266 461 944 256 442 293 714 295 610 312 319 659 235 656 598 390 114 168 921 524 174 747 83 195 41 73 367 217 658 164 705 258 526 356 18 914 113 124 520 169 682 375 141 736 503 915 256 597 125 175 29 512 263 641 395 758 539 616 538 386 980 960 702 555 19 135 117 578 881 614 58 193 644 684 473 689 351 266 193 812 988 718 326 489 1 796 556 829 751 646 328 253 284 152 794 326 664 176 718 922 48 889 562 849 799 980 167 110 605 414 953 32 727 875 7 232 220 11 679 623 811 69 846 609 188 477 756 244 900 655 466 548 38 668 760 677 889 685 243 733 157 34 32 154 764 522 340 870 205 502 109 392 597 381 626 799 911 3 566 49 622 682 612 644 182 424 141 267 377 999 330 4 241 327 503 349 473 298 298 395 5 199 813 815 948 204 710 759 46 719 160 466 698 203 658 74 739 696 266 67 614 856 617 341 155 873 991 631 165 51 327 243 847 94 881 207 935 693 256 402 742 529 819 877 977 599 631 731 943 174 661 198 981 803 44 607 582 681 967 314 391 805 717 683 486 565 577 738 852 611 293 149 895 368 22 831 929 610 833 177 213 363 177 842 85 639 711 615 173 119 928 835 637 800 466 589 340 823 373 115 986 742 200 268 973 527 356 418 1000 572 828 419 511 705 886 732 93 797 647 986 617 393 411 141 916 458 906 598 795 155 111 865 534 252 494 892 778 837 387 150 509 954 260 251 479 224 924 740 332 967 977 70 526 943 713 488 885 384 977 752 46 133 286 132 600 604 485 405 385 850 741 807 821 299 359 538 281 431 524 248 479 408 977 97 797 25 913 470 293 455 797 540 343 725 866 126 766 308 95 158 124 806 578 15 249 66 567 360 55 790 774 523 310 367 475 257 266 445 245 269 995 998 25 200 642 86 149 602 703 318 346 128 541 710 171 993 461 202 770 120 923 975 634 196 718 219 556 947 798 187 709 534 734 670 235 36 416 647 783 544 833 352 163 354 616 261 95 941 153 754 837 893 48 319 514 464 863 773 849 166 437 103 840 220 99 965 350 979 628 225 745 239 874 866 157 494 870 908 664 122 748 632 68 107 904 737 701 951 406 53 646 123 809 956 25 864 290 580 311 957 272 226 994 228 337 335 774 322 298 530 167 990 299 716 747 45 509 983 541 95 203 645 847 762 253 692 135 728 433 978 339 600 952 245 660 279 549 54 97 520 407 811 27 576 549 787 671 697 187 423 713 282 307 547 858 259 562 528 643 227 318 20 574 329 181 85 695
188 188 723 275 787 463 226 852 926 585 929 804 921 828 589 91 421 774 306 194 394 571 521 885 123 488 942 309 911 490 218 875 466 884 260 354 523 180 927 901 780 845 388 743 830 474 692 538 464 41 382 627 719 75 853 262 670 710 496 708 605 369 950 306 20 692 513 752 255 882 491 100 621 55 138 629 813 783 108 695 840 340 550 820 172 821 281 526 725 365 648 391 122 525 700 250 376 771 404 308 765 498 243 284 220 295 149 233 393 831 913 435 253 725 561 367 781 146 61 358 429 773 474 564 273 737 330 390 511 647 606 512 111 656 811 59 480 867 162 745 735 107 120 431 960 698 435 338 616 814 121 967 471 404 575 574 418 607 475 93 55 759 628 946 397 468 36 795 187 112 803 521 551 519 716 218 554 626 706 417 969 899 615 848 368 176 980 130 820 897 720 568 677 424 361 703 266 924 649 339 673 583 191 301 594 669 988 981 573 19 221 872 566 243 774 747 844 664 119 349 65 234 215 408 709 50 356 266 705 295 600 630 115 540 688 426 476 630 173 953 62 531 29 917 978 377 892 831 350 131 268 499 133 733 580 836 525 587 915 897 233 434 38 538 169 767 68 820 993 495 190 198 631 226 352 595 389 71 84 358 375 262 366 513 351 628 258 854 409 130 424 903 626 286 372 865 432 766 940 289 739 256 823 317 983 302 556 943 18 368 770 663 667 753 22 123 877 825 788 822 279 141 140 930 363 919 945 595 5 496 912 363 296 14 974 534 887 189 794 805 815 830 800 228 327 626 59 870 95 31 939 460 216 282 736 749 997 398 637 33 760 500 831 537 809 953 277 81 249 502 597 506 722 341 498 125 114 663 305 661 47 801 223 561 951 432 654 46 753 86 906 635 500 38 373 718 984 374 948 856 155 648 497 11 342 885 332 290 982 367 499 494 192 505 894 806 241 142 517 560 42 194 93 217 578 383 189 846 251 973 542 843 656 88 638 468 236 779 872 604 740 648 261 118 300 145 43 562 488 282 854 721 801 771 721 181 857 581 532 872 0 682 143 305 562 69 307 130 21 120 570 659 171 426 817 848 168 676 588 775 908 274 222 972 545 526 922 902 410 22 571 438 679 368 135 221 244 174 773 72 537 982 211 448 353 978 401 89 180 44 408 165 884 694 17 87 457 947 210 37 137 480 814 941 653 680 518 662 900 721 301 756 312 721 302 859 230 830 962 94 403 261 902 797 494 595 80 677 27 687 821 506 94 843 195 442 680 101 759 260 158 46 509 930 128 507 772 797 881 479 490 19 689 936 232 470 871 272 118 964 883 594 784 231 502 428 479 842 161 91 103 864 436 545 338 727 810 263 501 566 333 25 377 380 766 376 754 634 100 763 209 416 954 800 553 859 88 219 124 281 610 570 483 764 284 706 627 982 165 70 870 232 779 859 54 87 459 143 697 41 272 924 685 916 50 723 567 343 478 509 83 123 325 238 938 102 335 128 442 637 441 171 657 713 572 164 598 567 557 561 456 147 971 128 973 663 747 461 916 468 370 185 316 700 315 594 199 296 918 320 267 720 2 497 9 787 712 851 179 754 49 862 607 881 313 270 154 27 933 434 8 898 487 342 6 19 777 47 783 586 953 370 957 60 142 331 392 295 778 334 603 507 290 579 365 956 346 933 402 191 539 619 507 26 629 658 841 178 468 464 540 541 102 843 383 868 217 147 771 365 970 835 640 175 563 130 891 299 530 635 837 646 202 900 698 11 358 580 48 246 581 64 45 658 492 179 484 70 396 298 434 892 132 25 227 643 602 540 271 184 986 78 693 212 531 517 652 360 320 842 167 925 639 465 824 200 348 191 793 86 675 309 194 927 13 103 623 91 882 709 866 875 150 205 58 551 291 844 248 583 949 98 203 497 400 814 865 928 355 335 797 9 726 829 343 653 749 650 846 996 734 607 910 940 838 199 110 210 470 176 650 674 28 708 835 17 44 153 451 538 224 953 71 186 371 381 879 503 761 194 647 66 250 500 937 77 34 666 928 91 560 950 64 153 867 990 591 80 157 821 604 880 477 739 663 720 522 783 204 229 159 388 807 169 678 847 425 340 234 892 758 358 764 415 733 420 357 501 10 667 153 940 275 18 611 635 514 205 996 486 46 384 863 409 592 366 379 755 847 276 941 941 559 94 943 303 40 949 999 617 963 670 235 313 263 848 24 585 319 558 197 877 856 528 125 701 438 799 105 506 782 620 212 314 420 210 213 695 341 683 752 961 585 726 636 311 757 34 328 811 422 449 467 101 504 70 959 319 433 142 469 278 750 877 527 930 427 989 907 978 644 951 731 530 458 632 744 950 182 218 729 111 751 641 713 978 832 419 620 62 52 321 417 410 717 920 35 868 819 579 130 683 152 730 968 627 90 743 691 283 634 384 310 148 516 347 77 781 446 710 303 641 664 476 708 136 170 268 63 189 25 458 440 148 701 795 455 251 789 729 97 880 541 259 848 80 762 804 186 546 904 952 414 902 31 124 715 156 827 83 593 325 447 854 431 583 569 373 26 808 858 914 658 695 931 142 850 522 304 735 337 3 87 691 917 347 565 908 415 599 861 757 200 11 406 10 107 688 896 342 129 353 72 646 686 411 641 511 145 432 897 450 808 42 183 189 283 983 73 483 164 244 876 315 385 35 53 437 746 8 855 200 380 796 818 682 568 302 151 616 977 537 596 74 69 290 987 25 608 656 19 371 423 934 633 924 936 446 535 562 297 762 582 787 225 983 339 786 958 827 728 514 696 675 895 169 245 869 259 190 282 526 23 715 448 766 112 850 961 802 460 229 946 441 295 376 965 578 666 603 240 532 967 12 113 421 32 862 89 918 285 180 101 213 512 997 60 192 924 548 869 380 737 452 374 151 276 495 321 802 526 290 106 467 543 159 347 86 461 588 909 712 76 957 903 70 454 927 41 102 331 892 462 316 742 691 614 471 683 256 428 39 790 971 802 116 308 276 482 219 935 688 786 204 193 761 724 30 360 933 82 931 495 882 886 544 579 478 12 498 617 204 362 542 503 793 804 81 645 436 990 59 264 239 247 702 985 440 833 484 270 988 489 984 711 159 57 558 51 777 318 685 453 404 538 287 98 347 66 668 85 549 99 469 242 421 386 255 298 987 998 135 864 440 791 601 369 106 806 230 748 482 239 360 880 720 364 159 732 532 651 15 287 91 214 568 472 14 549 555 174 114 622 476 630 221 587 752 964 741 612 341 805 629 286 207 890 649 944 5 67 865 599 486 584 499 976 481 269 143 505 476 181 614 254 171 682 641 126 711 635 464 702 650 981 542 246 636 878 790 524 424 7 895 391 922 413 336 707 712 405 445 576 908 344 288 75 25 156 247 852 977 426 579 465 172 785 17 704 786 70 890 395 414 925 841 695 71 131 554 699 442 769 11 536 478 829 359 116 998 952 501 86 785 367 768 768 696 329 596 874 523 558 187 322 294 889 837 860 599 309 937 947 431 741 1000 718 788 972 804 175 80 672 382 609 41 463 141 92 78 862 899 30 873 252 723 201 125 510 574 39 699 548 430 795 364 905 726 828 41 920 169 430 822 613 567 265 835 665 877 334 589 508 266 141 424 91 442 671 828 775 522 792 96 885 112 730 313 684 75 674 640 755 580 529 285 37 645 196 18 659 527 231 882 493 486 399 369 81 280 546 16 78 509 655 110 473 554 601 683 336 866 966 130 676 128 643 445 618 476 763 409 798 68 528 275 14 690 520 975 519 191 3 239 992 235 208 154 257 994 354 618 687 242 574 131 288 204 991 211 139 456 314 170 899 76 836 833 826 957 799 429 444 942 33 713 934 593 323 372 289 971 198 636 955 493 381 13 834 728 989 55 624 631 694 687 975 97 727 480 398 218 274 621 534 766 311 267 586 868 160 73 262 843 411 230 796 489 416 401 776 462 184 215 294 164 79 443 590 938 452 464 109 454 919 569 822 856 359 676 177 55 710 337 868 13 449 529 714 905 136 140 96 478 326 546 439 997 839 377 743 727 995 335 756 749 390 413 956 100 324 315 176 384 668 849 148 519 207 938 11 532 437 559 147 304 873 557 117 853 738 522 923 419 4 988 104 244 632 370 127 682 293 782 292 899 979 977 317 691 662 256 812 372 893 21 238 357 843 8 256 361 205 954 533 548 74 828 859 111 1 307 547 356 278 156 515 156 583 989 185 10 849 49 595 599 56 265 544 725 384 256 703 518 625 355 888 315 443 719 229 690 228 363 134 441 340 203 661 352 845 480 914 155 767 940 994 481 163 260 842 369 178 413 445 656 345 648 690 842 930 484 206 739 564 332 144 154 646 930 407 515 146 707 506 511 851 575 660 750 485 745 412 665 481 229 16 44 577 58 816 840 745 535 378 638 932 97 486 344 555 439 619 274 901 705 299 863 681 529 419 827 166 588 280 591 219 879 387 918 450 357 875 214 15 689 825 151 237 604 642 818 552 416 349 993 669 85 898 971
482 640 795 613 55 237 59 609 663 440 832 490 317 411 762 284 204 223 960 891 176 807 786 563 768 997 380 982 439 106 469 588 903 635 308 608 675 9 587 129 863 944 484 134 212 487 509 748 599 73 633 718 302 325 911 937 487 475 667 20 101 273 20 186 311 328 265 8 184 465 274 896 893 980 625 477 194 26 877 61 188 699 228 165 436 377 17 558 327 874 100 327 155 765 818 781 231 686 152 435 175 344 848 654 121 956 880 492 586 8 747 495 232 230 758 68 258 710 978 522 912 535 692 413 19 57 476 303 525 107 355 987 806 768 878 738 275 646 679 472 295 403 607 700 191 584 376 727 132 20 983 822 118 329 462 250 423 792 222 952 312 311 854 999 916 532 345 647 234 713 915 757 610 269 711 333 438 686 808 309 266 752 477 538 650 303 685 171 111 707 946 880 83 62 12 411 843 974 301 764 46 554 676 48 662 473 761 472 986 880 611 679 803 724 805 830 825 871 486 531 92 885 1 279 472 568 268 722 655 225 91 938 464 792 197 805 252 554 443 440 404 668 591 876 44 337 452 211 113 584 41 104 737 489 470 807 651 332 539 642 279 344 406 41 42 715 687 576 14 514 790 492 130 369 804 400 427 419 172 930 652 776 26 549 157 257 594 775 822 7 81 247 240 12 779 194 531 80 108 343 664 387 409 373 391 60 483 983 383 564 997 307 375 558 206 584 73 328 956 161 195 657 533 429 51 593 58 797 205 78 686 189 22 896 292 731 449 158 904 342 849 87 106 919 930 928 328 173 777 376 468 332 455 679 255 218 739 464 338 99 128 995 720 567 523 124 80 479 666 467 890 25 278 334 364 109 826 572 967 624 881 620 900 314 565 609 979 497 508 5 15 508 574 639 405 290 925 377 60 594 629 538 534 805 865 172 745 311 714 378 53 542 823 414 561 186 351 980 209 847 0 114 38 737 549 726 239 931 25 993 333 780 250 211 754 958 961 394 584 198 467 807 414 115 836 833 954 389 62 392 322 488 401 201 433 387 612 777 529 220 926 815 829 853 661 412 852 537 167 469 665 600 782 42 339 868 350 167 660 284 309 42 749 522 913 13 516 417 65 581 32 268 847 238 511 78 125 42 564 802 817 645 242 880 166 875 927 406 74 491 48 927 485 90 520 807 148 176 489 997 7 849 791 879 721 911 709 503 57 549 253 22 373 846 755 910 37 654 959 301 580 327 583 999 357 6 815 206 90 518 318 998 527 523 935 912 77 134 336 650 781 123 908 57 794 610 785 585 505 163 540 445 862 717 918 60 424 668 133 163 217 703 114 454 403 706 602 854 630 597 344 518 260 298 568 408 363 28 984 283 905 608 669 42 648 633 972 335 528 138 519 473 500 8 218 12 873 293 845 51 530 631 886 700 759 434 146 896 162 701 381 93 995 764 502 203 969 461 996 248 421 768 566 822 446 57 600 458 347 177 620 749 342 797 860 92 592 608 285 251 950 506 814 669 264 773 732 186 965 675 695 664 702 836 962 734 771 127 202 528 727 894 919 776 835 507 465 447 76 699 876 377 507 875 624 190 975 737 722 852 649 261 855 951 105 268 119 646 952 995 756 670 490 882 23 425 898 971 605 806 991 898 701 716 932 220 985 240 386 672 674 558 177 159 788 589 964 879 360 697 256 16 394 973 824 780 185 676 448 991 888 337 942 186 104 273 776 911 573 706 207 16 554 853 556 715 352 436 369 91 389 701 707 224 989 213 361 81 724 438 751 491 887 448 653 251 690 125 557 71 325 462 223 150 187 581 320 947 2 708 542 159 267 782 39 598 515 591 461 512 799 819 618 176 115 524 787 628 407 28 879 734 390 372 147 882 524 626 117 185 772 172 945 257 211 657 738 252 445 411 780 489 840 983 72 856 173 917 198 809 348 139 61 87 907 45 387 707 731 729 393 849 397 719 21 368 183 354 546 733 831 507 463 441 86 631 150 960 802 189 798 251 719 974 643 171 680 417 938 614 710 670 388 492 783 779 353 306 575 293 637 900 552 61 767 311 570 97 335 928 237 755 735 128 343 170 410 590 457 392 683 202 459 710 145 486 297 619 294 695 796 207 235 258 955 475 315 185 883 415 733 204 670 71 937 805 16 979 319 643 940 931 760 878 623 254 550 456 419 901 291 955 323 548 163 779 875 398 838 238 270 823 82 814 598 732 691 682 49 14 411 210 503 635 970 344 616 713 567 910 604 891 698 54 415 98 396 297 400 893 454 373 475 213 303 928 282 128 395 933 374 760 949 936 828 616 243 887 638 973 697 994 193 710 283 366 189 932 641 734 636 82 976 19 179 653 88 661 385 252 27 452 895 596 693 535 543 659 107 249 305 901 112 45 555 709 784 219 992 487 180 813 479 845 730 432 199 853 310 792 127 226 906 783 884 215 362 25 174 116 300 588 634 527 98 716 8 201 221 825 413 632 718 712 30 526 171 346 933 217 608 754 536 465 249 187 821 110 56 832 576 923 85 320 571 167 581 487 844 499 936 369 703 10 95 914 190 53 219 391 708 108 238 31 78 498 236 375 227 133 276 855 159 913 50 683 617 594 963 26 241 603 382 447 939 931 614 485 379 460 998 311 654 828 141 33 678 350 684 210 538 985 553 489 151 575 846 258 153 171 897 712 161 930 13 595 872 55 154 436 124 171 856 86 980 374 971 787 842 788 417 962 110 863 506 240 810 413 982 381 326 40 298 18 426 632 367 868 606 811 626 98 646 978 729 773 324 181 493 399 293 294 645 557 5 186 558 983 706 435 40 739 215 60 704 516 569 318 501 1000 10 843 981 944 902 730 874 913 807 358 178 71 416 403 495 330 797 463 437 664 372 859 245 569 750 645 858 975 18 676 868 916 522 19 429 34 435 220 658 112 314 62 869 494 688 462 517 136 304 851 451 565 158 956 450 574 597 71 398 990 535 858 290 921 647 296 248 714 356 23 896 451 498 640 816 942 899 261 763 157 67 123 281 354 892 271 29 961 585 166 728 324 425 250 226 388 181 439 993 834 262 532 203 374 377 155 885 627 97 889 142 495 560 2 934 776 632 941 741 136 800 735 453 492 84 412 504 3 402 603 716 4 909 940 492 984 631 410 286 213 442 740 6 710 494 181 169 346 544 758 273 2 337 198 811 735 109 255 3 734 901 651 144 597 164 872 94 961 156 113 867 57 682 541 857 447 359 153 672 731 35 723 224 21 770 40 341 848 640 926 601 619 712 105 615 501 182 911 548 78 947 901 793 305 263 933 165 81 63 163 456 333 143 67 748 703 514 146 746 474 246 687 296 800 545 306 644 47 129 547 699 614 34 115 69 54 513 516 136 298 736 590 681 66 753 320 827 920 233 719 229 448 621 61 384 660 471 388 774 982 102 220 801 807 929 311 953 556 24 548 891 994 694 375 340 502 288 810 642 701 287 525 532 155 537 558 941 653 307 106 251 501 131 978 216 640 894 110 9 277 705 739 330 294 968 83 820 938 123 354 64 326 52 728 257 30 987 396 277 986 547 954 316 981 789 701 497 400 4 876 673 355 284 148 764 325 931 335 93 697 551 112 921 424 196 836 11 852 139 624 71 633 334 254 837 26 677 799 944 836 354 726 696 505 460 742 120 422 134 846 659 158 45 476 766 963 559 206 420 895 715 601 87 353 977 493 914 910 928 600 371 532 726 479 365 298 480 274 488 551 627 813 422 683 740 744 332 476 116 955 639 794 331 320 948 736 582 850 192 283 518 560 851 494 201 622 812 288 444 225 441 670 609 705 126 331 208 371 36 586 635 926 871 223 590 14 512 237 103 978 778 820 834 448 280 976 882 853 922 109 924 619 473 666 244 543 481 727 329 982 496 484 54 261 440 129 775 747 432 214 474 762 135 779 833 241 853 913 859 514 392 876 743 64 510 242 170 330 43 996 589 513 220 512 752 683 247 218 713 416 619 602 261 14 588 99 526 34 378 256 943 121 999 128 864 304 289 220 368 416 870 938 656 542 306 588 349 878 819 133 47 565 269 976 958 746 830 934 79 956 68 594 769 583 671 602 28 854 430 39 254 564 717 253 562 260 578 216 200 10 861 196 966 99 839 989 734 220 428 631 299 872 723 7 809 696 521 783 920 760 466 280 491 875 765 455 213 701 89 378 230 596 122 514 841 402 622 32 399 438 75 673 168 655 923 989 917 313 689 967 951 440 700 391 866 626 447 803 744 936 628 311 408 943 593 905 160 11 358 121 725 895 813 302 579 952 70 402 988 942 910 165 259 397 313 458 595 454 889 971 657 790 577 352 31 248 668 971 792 5 225 100 499 482 742 823 214 645 478 173 137 899 370 333 138 274 458 360 66 554 99 169 773 543 140 297 572 53 757 844 96 75 149 777 541 589 973 665 272 318 434 757 596 766 431 184 412 237 613 518 321 908 957 641 210 357 990 74 186 192 563 910 366 668 994 63 603 307 271 933 33 2 418 191 346 906 850 929 974 687
711 637 916 671 168 284 530 295 373 986 698 888 454 411 566 824 270 371 353 240 719 262 977 404 257 779 610 516 88 282 455 634 825 745 679 496 632 213 986 334 161 318 177 296 1 702 688 281 243 365 952 19 389 470 394 923 413 263 824 785 607 863 684 365 764 954 649 301 771 255 828 411 582 997 280 733 238 96 756 798 424 11 932 526 56 96 211 512 165 185 237 805 487 89 744 712 360 245 240 104 5 828 696 350 354 78 264 739 944 46 634 537 591 194 602 839 541 751 901 843 51 664 304 589 83 274 68 598 603 859 931 288 823 846 153 215 423 335 258 663 296 457 668 425 325 395 480 538 476 700 899 141 492 899 962 988 163 519 331 85 750 608 528 23 41 105 921 752 66 454 198 558 349 531 883 591 885 371 181 539 119 290 297 966 999 415 888 249 81 432 970 871 975 348 672 147 655 846 79 320 735 387 393 683 149 840 447 148 956 720 170 848 159 181 348 295 571 196 209 630 860 457 845 683 358 845 136 649 670 665 702 480 558 588 414 756 717 458 601 169 434 434 443 531 482 958 552 857 835 104 993 346 458 92 11 155 187 346 924 636 111 683 685 865 624 894 263 693 583 882 794 205 561 599 640 611 611 391 915 283 359 153 330 919 440 467 441 287 967 448 876 362 507 695 123 539 761 402 343 178 479 693 106 353 350 197 786 20 933 252 418 623 377 110 877 259 71 97 595 368 269 559 976 174 759 447 748 270 834 396 339 816 908 356 980 238 235 691 900 225 435 783 718 852 405 853 700 250 210 745 848 349 488 677 787 670 522 375 755 132 501 628 439 227 497 793 810 892 964 919 533 928 940 907 227 740 420 558 366 585 73 877 706 776 989 889 589 981 323 408 864 212 431 57 23 929 310 304 13 451 745 56 469 557 766 681 919 878 699 254 188 748 409 327 284 977 565 849 874 721 631 38 635 47 491 176 510 940 663 674 314 61 415 284 740 60 730 36 102 652 934 539 384 399 67 842 652 256 736 931 336 957 815 114 262 54 28 152 345 251 661 11 255 826 642 274 612 211 733 999 622 614 906 46 372 376 430 537 753 862 250 966 689 895 223 551 676 832 265 608 997 737 139 324 623 930 303 776 995 741 832 725 605 308 945 491 311 138 498 741 129 404 523 961 316 554 734 616 783 560 659 102 715 363 739 904 184 757 573 765 767 463 38 679 797 503 174 289 76 931 245 466 821 202 411 114 466 652 568 87 140 148 905 952 701 509 737 771 929 125 808 799 563 221 219 513 957 991 869 8 925 918 160 194 625 424 849 719 77 56 232 174 703 62 692 702 342 412 728 517 103 354 446 45 313 245 485 157 432 429 145 580 275 256 554 680 751 487 368 376 881 460 472 449 720 854 772 453 534 460 606 314 653 579 216 718 852 570 527 317 724 865 351 110 324 822 572 902 89 519 463 394 117 611 306 153 817 389 780 549 861 506 490 213 863 619 456 831 332 745 710 956 94 828 691 395 19 467 396 134 465 121 127 460 169 499 369 801 274 754 10 947 695 339 281 383 843 848 560 936 694 734 44 196 535 926 726 186 716 742 690 683 729 654 253 924 682 599 410 492 116 472 781 887 943 483 597 563 502 236 261 262 712 39 333 968 994 177 48 674 722 234 677 855 322 262 92 722 807 221 407 364 812 653 937 942 896 830 553 469 126 168 300 784 155 495 546 499 20 723 949 200 18 963 138 413 889 817 302 563 365 65 800 91 894 715 403 15 260 729 974 13 204 483 773 198 62 467 990 910 37 750 862 524 796 511 61 8 935 240 363 134 551 94 185 213 826 602 370 969 26 984 966 687 868 438 645 508 841 367 870 781 577 723 484 228 673 817 521 274 903 60 171 994 146 651 985 123 294 170 790 586 959 680 14 485 593 666 584 171 401 281 388 353 667 762 32 814 714 294 203 422 242 396 590 837 8 554 416 401 680 757 84 881 598 405 911 770 340 999 382 407 954 564 327 470 276 802 273 33 355 435 319 949 412 338 799 653 741 954 142 424 912 346 47 628 150 205 923 761 190 710 259 353 579 261 196 286 364 598 960 643 509 532 25 387 660 902 180 913 804 790 782 475 837 242 118 882 882 178 996 219 221 519 321 782 557 552 511 771 70 29 267 956 474 645 445 841 98 73 578 424 955 970 22 940 562 358 991 768 813 475 75 19 816 435 758 348 549 435 101 416 43 16 468 888 936 332 408 220 760 402 859 936 846 140 972 615 884 510 567 95 617 659 681 52 599 786 93 627 205 969 326 367 27 679 630 672 539 653 520 188 493 619 658 719 34 719 548 373 113 179 576 819 328 431 545 152 909 93 12 889 643 879 968 779 33 323 252 89 806 995 63 853 697 179 746 621 338 161 998 930 873 356 633 573 477 435 504 314 973 612 514 780 108 130 320 902 460 732 64 210 854 988 827 240 519 701 926 399 594 150 473 167 516 411 752 153 950 860 2 316 438 615 914 594 531 213 215 148 283 107 49 762 301 805 913 242 183 255 743 420 53 178 40 663 586 544 483 487 471 23 646 769 904 528 195 627 152 598 329 725 762 657 122 654 362 544 42 587 529 754 449 19 298 89 395 101 978 572 833 269 128 999 189 179 524 750 164 621 220 177 675 910 162 477 406 534 309 701 503 342 55 896 604 929 704 977 444 507 765 623 186 650 233 434 3 517 308 467 858 102 367 3 588 240 213 80 256 695 805 341 176 303 778 640 948 510 822 605 400 827 376 953 36 140 361 228 293 353 951 446 614 685 239 960 380 526 402 620 927 930 820 7 461 255 596 467 147 417 803 459 855 825 942 756 96 202 272 553 895 633 65 9 981 240 499 852 470 98 387 639 299 523 489 319 725 537 620 913 208 302 886 879 271 950 628 175 178 114 197 286 124 817 941 827 897 142 141 900 738 567 629 44 157 161 404 632 938 288 206 747 575 462 747 373 421 149 518 99 347 235 7 607 226 195 517 430 818 246 229 357 969 423 793 418 392 259 627 808 495 629 592 58 666 870 639 833 513 513 72 192 335 354 721 514 337 825 315 305 987 797 785 946 836 333 35 81 244 976 709 140 801 4 777 70 212 998 390 649 891 68 669 488 654 512 9 97 305 566 285 909 148 546 693 905 878 691 251 323 496 686 569 847 131 255 779 687 953 971 133 761 515 329 82 418 341 361 290 107 114 851 478 99 917 4 54 783 287 53 537 128 609 459 540 478 234 560 616 94 769 180 791 941 727 738 288 320 39 773 547 355 525 477 175 595 757 705 890 134 838 939 731 536 872 622 378 350 428 459 268 939 429 7 344 281 246 953 600 521 907 691 829 957 636 437 749 302 214 377 475 525 318 250 397 332 795 645 979 282 839 249 880 752 910 364 385 235 192 249 295 94 687 560 587 80 254 261 536 772 922 848 920 703 104 867 120 356 732 776 683 777 946 821 453 19 277 840 179 127 500 965 930 223 871 35 292 822 386 201 613 310 928 94 494 569 0 105 574 425 45 979 776 950 58 681 641 311 425 434 830 489 375 103 312 206 543 11 230 340 947 691 199 940 236 770 619 728 422 846 448 828 840 719 657 181 705 696 971 876 452 561 532 373 651 194 24 378 656 38 182 775 831 268 442 487 74 153 194 712 867 333 853 468 638 233 383 171 585 957 939 777 866 418 46 633 436 408 556 293 282 259 417 604 965 209 173 943 664 563 144 805 50 896 419 298 538 624 110 277 770 946 80 792 16 173 31 385 875 131 289 261 542 416 450 166 86 459 130 492 898 53 317 532 723 58 451 920 381 194 857 536 427 345 674 352 963 401 508 601 550 367 60 933 784 739 224 995 52 420 307 712 191 39 544 42 151 622 618 164 887 663 207 550 754 845 506 51 78 891 17 261 988 461 665 621 462 92 59 335 167 240 352 675 115 479 893 699 626 37 112 977 763 779 30 702 819 649 202 593 371 833 357 667 379 792 637 148 100 968 879 710 798 728 57 60 225 258 918 795 644 931 671 550 865 799 201 28 457 431 459 219 505 276 559 407 892 371 125 597 512 951 91 942 97 744 228 534 686 65 437 719 768 97 555 587 708 136 426 940 90 513 581 624 789 200 121 869 713 776 21 14 4 478 621 585 742 825 775 735 200 505 154 300 291 307 279 522 248 909 570 258 346 618 143 210 218 357 486 730 851 865 844 209 135 716 69 5 958 599 992 657 481 105 662 374 526 875 842 379 433 876 222 532 156 580 961 929 87 209 856 146 15 570 398 661 249 864 231 599 241 627 356 821 580 423 811 9 850 699 172 894 166 813 132 493 134 811 647 853 902 643 707 889 29 788 774 13 984 673 158 259 374 120 983 674 95 857 650 650 615 950 802 676 286 132 107 602 608 296 464 727 678 800 467 333 109 922 648 399 105 51 399 589 266 170 788 217 792 191 217 582 564 534 847 445 85 338 193 664 137 342 278 648 6 48 814 658 334 623 247 509 99 527 809 858 391 617 982 971


==> anc/Large-TA benchmark/tai_j10_m1000_8.data <==
10 1000
172 118 302 815 391 14 52 381 483 486 220 927 658 390 462 710 150 410 948 822 142 476 654 572 938 797 612 313 784 589 834 398 662 665 185 352 274 544 358 217 134 290 895 186 724 615 143 881 167 280 685 111 460 629 370 973 266 445 557 529 329 336 468 596 393 685 431 784 858 8 985 143 637 2 278 81 548 765 879 669 744 335 446 226 109 159 440 341 103 837 341 476 593 214 727 659 482 961 832 981 390 490 655 818 156 86 141 778 983 845 488 42 71 223 899 646 489 141 339 502 110 309 19 385 425 470 75 446 954 638 947 351 922 827 684 516 676 247 415 355 794 109 2 412 788 848 280 608 372 916 225 461 26 173 668 885 956 266 635 366 454 342 421 27 950 487 592 191 89 684 145 740 945 615 299 853 144 227 791 553 123 432 703 273 13 359 731 623 561 856 399 662 32 95 797 600 732 371 846 302 265 295 88 306 556 537 114 976 631 945 148 318 300 110 529 655 533 131 469 7 999 171 606 770 23 916 735 820 564 91 223 227 28 639 434 60 560 632 191 71 204 314 521 877 122 947 514 769 883 225 968 257 600 170 345 307 369 619 925 742 953 755 298 434 218 246 241 616 106 903 687 652 97 223 384 893 920 154 64 289 351 905 195 509 912 775 896 35 792 7 17 292 848 809 363 332 823 309 772 766 806 763 354 187 455 767 615 518 664 473 165 202 719 805 159 98 957 464 254 294 955 71 128 14 381 888 665 892 718 994 515 683 359 594 937 253 749 957 969 228 679 980 261 782 892 101 4 925 228 977 43 454 83 227 908 609 151 845 436 284 996 16 607 438 169 998 889 109 404 335 898 223 952 167 357 807 325 8 95 998 604 150 942 797 231 45 966 804 487 597 562 272 48 373 256 518 828 38 319 430 458 119 138 261 773 183 745 249 733 104 894 451 609 108 519 959 924 333 170 517 755 956 183 977 176 756 8 841 291 60 826 66 65 629 713 45 740 904 451 998 757 390 309 657 847 816 565 260 44 787 853 731 212 855 793 674 57 861 843 853 79 310 21 723 429 81 347 533 408 815 491 672 590 57 166 225 271 406 690 976 39 112 466 396 575 721 53 197 776 527 902 722 782 817 402 117 982 589 821 844 312 449 356 361 736 259 970 64 587 810 673 374 976 44 15 424 58 425 613 773 961 652 34 565 14 968 990 481 574 776 808 272 901 73 400 541 463 531 180 28 465 50 861 455 975 961 859 324 829 689 594 453 77 75 210 493 933 585 769 538 918 387 111 479 189 357 608 109 99 866 373 205 747 361 239 487 349 453 656 318 935 848 629 735 878 878 576 944 244 463 47 211 140 79 602 857 101 537 610 501 275 521 543 289 855 932 949 232 659 122 844 775 523 992 297 717 352 277 188 726 45 224 984 886 864 396 54 531 573 641 763 543 842 176 551 822 438 759 751 860 38 865 695 435 257 31 875 842 550 969 155 884 809 895 316 286 815 538 481 596 905 586 646 396 614 616 186 451 355 63 506 214 850 673 838 105 730 553 682 225 403 697 27 417 161 186 63 509 639 58 307 412 350 816 796 441 232 481 649 262 46 897 921 704 236 444 742 657 756 459 328 324 638 791 81 428 795 996 407 893 499 958 841 991 60 776 217 622 696 180 603 62 219 121 253 501 671 185 127 263 209 457 973 957 572 955 40 178 928 355 701 90 132 196 9 469 320 823 835 176 989 721 620 193 313 644 513 71 484 170 315 396 539 247 811 655 979 477 467 363 697 690 897 341 778 45 768 716 882 816 913 943 240 8 365 982 327 445 964 434 689 63 852 741 130 387 743 637 386 390 435 902 903 375 346 121 160 603 651 315 648 809 30 567 789 59 599 123 645 330 102 582 147 408 337 353 171 648 517 944 661 199 453 592 944 349 940 849 596 677 258 576 96 262 398 243 283 410 627 495 725 303 873 816 721 558 215 127 545 172 978 541 867 479 310 479 473 346 726 814 770 101 705 905 59 603 108 236 636 37 686 904 322 192 252 241 963 65 98 180 667 570 581 796 385 680 767 348 880 217 419 749 825 42 817 694 340 573 987 702 423 828 406 245 801 611 475 419 672 290 542 288 33 215 750 696 518 658 995 571 558 784 157 758 336 989 121 549 720 697 447 162 382 585 704 861 932 403 980 498 16 337 595 721 494 600 876 661 245 326 293 868 536 938 29 230 621 118 678 155 277 426 524 75 547 875 457 133 131 141 738 776 507 855 884 229 764 977 831 76 819 675 702 613 993 357 464 789 430 63 413 497 869 214 94 149 915 252 865 253 816 869 80 408 262 693 449 747 516 470 849 728 758 67 456 301 914 84 158 319 445 559 289 699 3 496 525 160 911 91 692 978 113 313 360 83 229 50 729 577 380 637 51 235 374 870 798 929 652 293 281 366 741 816 492 633 906 390 250 680 642 289 584 955 997 516 634 908 91 735 214 607 184 601 364 72 6 828 314 73 888 11 378 284 405 609 268 273 24 148 666 431 197 111 583 848 246 827 591 798 168 718 154 618 527 160 532 946 105 982 49 436 388 396 112 925 371 67 392 746 781 686 242 273 836 726 305 181 683 442 331 724 688 197 330 792 714 973 441 515 78 485 526 678 255 900 485 218 891 550 62 250 477 721 67 854 260 973 711 99 207 991 887 63 766 919 496 673 624 245 555 926 93 480 395 984 534 958 342 270 694 964 452 376 670 818 991 906 230 821 72 766 226 101 37 579 709 275 549 12 25 429 294 92 133 849 926 911 577 713 890 516 193 68 284 354 178 708 164 991 616 303 851 839 728 777 12 458 379 721 830 613 338 569 810 905 998 360 909 171 619 759 416 239 196 119 994 175 495 69 472 616 414 211 707 683 290 464 579 374 644 147 503 52 471 605 118 471 11 374 335 417 657 31 153 63 907 78 448 213 761 417 137 527 762 578 986 640 87 981 643 170 428 609 437 592 76 135 206 504 323 634 885 615 139 316 177 921 249 929 493 970 199 764 367 575 222 212 934 46 42 502 50 88 862 731 753 687 69 347 959 391 787 302 432 798 974 2 418 718 417 64 287 734 900 3 910 426 353 97 259 491 617 351 317 211 116 922 68 567 951 988 813 687 706 529 802 466 203 383 708 106 860 157 839 46 881 130 923 91 960 387 992 885 977 957 653 942 805 262 611 127 308 448 618 641 570 486 633 627 663 799 691 990 777 943 213 865 723 918 681 924 202 322 748 938 588 635 863 506 814 264 780 397 962 500 476 370 190 323 264 671 74 133 722 701 965 55 82 238 273 916 120 688 61 461 36 882 927 176 269 283 104 817 586 113 238 19 182 114 84 633 410 133 85 544 981 10 474 430 334 308 205 263 675 401 282 95 362 363 321 78 774 506 470 832 803 776 198 426 117 428 90 290 827 419 66 811 444 359 693 620 622 191 424 805 804 162 650 199 115 627 285 778 326 619 917 423 55 552 124 501 746 396 324 589 368 615 971 466 854 862 775 993 0 481 409 554 785 69 601 469 812 201 568 354 734 792 893 357 490 41 18 666 522 635 857 346 22 512 739 891 361 675 267 102 919 317 504 178 175 605 528 682 174 91 717 505 201 251 211 996 567 497 303 333 348 740 930 156 931 301 566 858 698 103 716 140 439 684 546 450 799 316 401 304 552 408 136 492 306 791 194 195 233 63 35 369 200 810 628 345 459 100 582 426 389 773 208 883 512 676 107 966 946 221 580 157 710 839 5 832 807 342 501 516 187 968 972 20 276 622 752 603 535 339 870 90 498 280 237 516 192 163 152 139 397 106 563 339 822 61 1 233 544 835 478 806 394 172 509 163 786 548 632 409 760 985 759 357 450 930 247 135 433 671 537 430 625 645 779 267 840 873 311 123 296 665 818 83 929 817 301 433 243 622 135 470 344 117 295 383 422 702 224 460 497 63 412 146 508 370 771 340 270 490 641 835 288 97 125 787 396 461 605 251 674 702 531 392 589 757 754 486 626 933 173 253 715 147 126 397 279 115 941 559 916 878 377 198 387 471 286 974 886 791 783 62 598 544 871 240 162 16 585 446 129 204 958 192 540 951 820 683 520 882 41 837 712 21 119 215 630 748 234 645 866 317 737 582 486 365 872 552 10 91 505 539 943 315 837 728 553 651 86 184 874 193 554 94 765 139 623 140 427 164 263 648 73 582 967 479 500 24 856 22 7 302 251 753 442 110 578 349 179 213 502 833 904 356 181 467 333 536 248 178 411 57 383 720 376 433 868 823 272 675 343 469 318 519 332 526 511 895 699 327 31 916 366 91 597 588 700 908 375 683 571 171 541 509 824 38 800 372 988 825 304 449 163 557 939 53 877 758 216 545 100 198 845 782 647 817 92 669 479 313 790 241 538 974 20 355 677 369 221 757 530 170 149 245 669 717 227 430 420 493 426 734 480 331 833 690 569 464 443 881 235 580 680 50 146 406 70 229 56 675 640 819 461 151 660 537 936 62 559 160 510 32 292 992
614 319 58 878 681 254 886 81 193 973 847 11 417 832 792 238 643 715 577 620 598 501 244 815 553 226 103 122 528 627 527 931 907 762 41 544 410 46 788 42 989 11 302 44 680 329 979 201 731 635 249 143 748 783 466 274 43 824 778 419 282 690 217 856 488 684 289 176 147 509 470 628 224 329 331 643 428 181 152 47 389 426 638 883 557 873 308 357 294 713 420 801 490 747 779 466 534 239 208 627 50 527 45 220 661 710 92 405 129 560 4 444 476 546 943 950 192 122 489 650 853 966 565 114 435 810 140 508 709 130 516 169 842 161 931 930 738 570 620 467 814 655 641 521 609 170 807 534 567 861 862 227 895 94 492 30 700 347 813 312 798 406 658 391 69 392 946 851 395 879 758 522 632 631 214 482 392 300 685 194 386 662 333 211 408 907 396 514 593 307 878 800 837 764 22 965 789 727 56 999 850 396 618 737 234 860 640 145 590 688 149 600 118 339 915 597 858 309 935 365 551 581 266 344 151 540 369 80 252 28 10 554 566 962 554 653 318 58 415 136 116 830 49 247 414 903 169 170 659 420 458 973 298 976 275 305 290 822 397 151 358 858 602 279 540 114 382 79 652 743 142 906 68 727 303 294 391 455 829 214 968 81 479 746 683 351 729 526 104 348 519 673 412 359 571 895 345 693 532 900 452 365 211 50 304 587 682 699 449 176 356 115 348 605 542 657 893 887 962 74 751 757 120 452 446 383 229 390 838 450 236 147 472 243 967 41 23 467 434 452 407 598 405 812 512 959 24 825 357 980 185 191 754 618 427 998 913 158 475 925 273 762 467 274 833 813 457 226 782 440 283 952 952 678 501 82 993 521 506 345 791 987 196 776 651 772 258 223 115 474 654 527 687 774 57 264 972 94 846 121 767 457 741 981 584 947 918 953 732 715 550 758 384 632 97 647 828 227 771 949 736 525 179 703 362 126 960 979 84 780 817 134 402 919 430 266 228 292 899 235 437 150 585 81 560 359 535 942 970 351 910 725 894 710 299 144 730 939 969 154 246 243 55 86 982 868 429 662 625 139 901 347 48 81 164 414 340 735 985 528 673 105 667 216 507 47 691 787 198 933 343 796 250 335 301 930 441 942 202 543 963 734 206 850 588 838 816 205 570 401 775 168 902 714 105 10 370 975 315 227 477 517 172 262 440 189 201 548 978 840 311 955 456 994 961 612 999 660 63 916 182 252 418 368 504 346 280 539 390 73 184 507 62 546 364 151 986 386 145 249 31 121 832 897 387 842 253 555 827 838 176 1 443 292 537 387 292 434 740 938 155 490 245 806 868 655 122 262 725 482 860 745 759 217 32 271 514 411 438 145 906 362 611 844 912 277 78 779 818 26 159 12 692 366 139 404 836 83 549 761 801 145 511 543 538 546 948 980 272 122 363 633 669 681 927 10 326 388 610 74 168 570 876 272 72 971 594 51 799 510 911 112 591 181 699 774 44 596 448 383 487 146 668 30 812 301 647 362 352 397 612 92 493 163 608 597 548 43 891 915 765 154 111 367 531 937 29 433 908 687 879 94 394 154 686 586 81 997 454 434 223 557 254 770 502 318 695 793 181 149 171 959 710 646 797 750 914 890 830 473 909 4 297 759 623 476 997 527 101 746 824 874 728 848 694 207 539 515 409 354 71 908 413 98 473 12 398 572 644 908 809 562 497 179 344 800 929 847 631 880 995 644 0 31 720 83 757 70 383 235 274 784 690 196 794 742 746 139 210 62 854 292 478 517 882 781 980 682 216 21 385 128 33 68 257 680 945 698 573 601 613 981 865 696 904 883 399 734 19 309 422 836 419 495 125 230 26 546 481 409 374 948 94 241 500 627 642 332 582 34 959 155 494 452 843 2 197 917 46 572 973 985 815 772 351 961 881 695 462 19 859 5 633 288 114 949 47 33 321 385 165 855 875 301 965 198 148 531 401 311 934 403 359 496 939 571 755 551 924 642 547 57 8 235 27 118 42 311 545 694 866 589 636 918 381 620 949 341 864 611 261 492 872 557 615 523 322 778 766 428 119 114 574 683 711 923 377 26 802 409 144 851 225 895 263 643 996 968 665 561 839 31 856 170 491 876 2 602 350 630 376 238 121 761 745 915 209 675 546 440 18 503 600 769 109 334 285 211 314 549 305 466 780 894 950 44 34 956 330 94 734 485 543 825 79 747 795 936 439 385 719 166 366 418 998 927 936 768 354 34 455 477 220 26 128 215 80 168 367 903 174 704 20 119 87 226 764 600 657 588 867 189 372 311 922 981 284 887 113 324 189 749 205 947 177 520 163 752 925 114 521 743 599 654 136 218 461 916 25 981 423 207 857 395 630 649 38 491 132 905 510 255 219 136 312 888 587 285 59 584 277 222 421 951 930 899 39 92 589 293 714 762 655 65 704 372 267 711 328 421 486 149 269 377 260 712 108 297 471 714 183 749 880 785 861 289 436 103 793 571 329 329 425 732 762 570 135 965 773 302 37 727 626 812 513 584 74 761 5 342 568 422 375 326 761 336 54 455 888 858 696 152 317 717 241 548 365 356 937 421 940 443 207 907 561 639 251 139 572 472 524 3 921 988 845 761 264 886 508 749 281 501 660 22 353 772 335 157 578 295 248 890 825 306 53 75 706 974 239 56 874 490 530 690 617 2 431 980 242 873 131 749 82 343 942 566 903 828 671 593 66 115 564 739 40 280 971 307 662 785 735 973 889 609 338 142 831 194 752 583 774 492 107 393 509 235 259 894 233 633 635 51 679 873 316 7 981 8 835 284 708 89 110 665 465 93 255 577 186 820 810 511 698 397 83 307 445 536 885 725 334 112 951 13 596 314 75 347 349 905 460 784 834 966 380 707 432 272 873 333 204 633 805 859 821 392 747 695 926 318 562 160 966 28 769 650 91 621 444 87 544 565 603 68 579 194 855 489 403 695 309 678 552 609 648 2 378 34 324 902 339 167 897 798 701 363 533 805 619 275 291 265 480 410 98 496 218 452 634 937 923 647 100 205 102 860 987 251 213 22 964 844 379 394 156 782 629 473 424 319 474 838 332 399 485 749 772 392 483 957 388 650 890 68 231 613 955 52 715 947 337 857 721 90 411 744 323 102 191 739 373 844 786 180 666 513 346 464 99 901 727 525 195 939 703 651 877 457 733 719 88 217 820 897 400 532 463 523 649 245 67 172 601 510 756 408 896 315 870 466 977 76 639 629 796 698 12 592 559 907 393 473 804 915 453 400 86 603 134 169 787 74 716 571 742 863 306 456 800 30 871 807 342 133 167 54 607 846 688 912 15 518 947 423 558 169 341 461 188 171 953 380 64 330 933 170 664 17 76 903 464 287 96 563 707 628 522 335 783 620 6 704 161 156 227 876 496 233 112 187 89 709 404 804 355 181 675 14 848 25 360 164 166 157 160 178 170 330 243 82 187 965 51 323 459 503 917 263 447 761 237 7 130 157 932 826 406 368 974 597 117 991 221 831 265 110 1 218 851 179 469 591 523 157 957 430 124 874 320 841 841 103 238 197 293 492 52 462 256 99 7 226 822 294 327 395 278 905 536 982 30 105 705 735 499 235 162 238 247 472 158 131 892 835 541 195 663 78 580 593 468 99 958 770 61 401 143 333 750 21 442 275 157 463 173 177 739 159 498 583 288 627 583 605 884 370 781 435 956 268 126 491 823 640 215 258 65 587 154 185 212 159 790 566 976 255 916 31 941 14 621 303 702 230 723 504 852 867 826 180 16 746 920 693 93 63 153 269 760 805 426 965 954 503 785 340 597 779 150 465 14 544 670 392 336 651 988 979 296 861 271 1 693 977 203 719 178 368 106 186 883 883 616 682 13 835 141 943 310 190 123 959 226 641 713 456 451 532 287 400 905 15 190 566 95 580 684 186 763 184 416 995 887 271 35 153 627 617 983 686 90 170 361 746 503 50 262 27 347 405 770 232 276 182 919 97 529 782 712 205 650 247 175 661 235 603 717 770 849 432 240 293 806 506 737 275 319 393 672 326 646 375 270 401 678 649 744 558 222 578 60 891 505 835 676 894 994 57 697 167 975 407 604 887 28 481 581 201 777 187 900 686 3 157 518 214 556 270 127 10 743 577 433 795 11 458 73 697 869 998 325 118 307 563 450 330 517 329 984 798 200 272 724 214 569 506 77 175 991 557 622 176 555 758 484 181 368 554 768 739 279 594 313 458 9 884 992 659 819 861 718 626 146 222 605 99 944 312 592 747 749 116 194 254 726 932 138 883 586 539 624 873 36 976 576 457 525 96 563 925 674 550 689 86 371 780 784 826 928 905 840 340 85 280 628 839 286 14 677 180 295 899 990 927 844 667 199 38 137 317 17 125 606 368 637 561 232 879 515 656 70 417 133 250 595 458 180 345 811 253 656 689 495 280 21 665 898 662 776 216 722 275 482 224 575 493 645 597 863 816 753 56 808 137 230 974 938 702 300 552 520 900 526 452 268 537 803 196 653 562
958 712 943 406 801 194 502 215 268 713 517 675 656 7 215 564 647 744 532 549 416 616 147 486 841 283 521 652 628 957 511 611 345 158 320 47 935 735 372 953 965 352 666 319 773 115 317 837 636 448 777 243 820 102 539 437 101 336 56 472 287 96 156 947 652 42 868 338 955 813 448 814 7 784 912 548 164 286 771 6 465 280 516 296 182 255 889 220 854 811 552 955 238 433 368 300 898 431 591 960 538 863 503 832 744 674 374 991 781 822 845 850 496 23 385 602 267 30 699 189 152 69 581 276 163 589 792 337 96 882 426 735 408 579 906 401 891 344 478 192 39 288 54 738 885 798 342 648 737 489 278 747 167 191 212 66 369 689 70 676 128 87 270 844 790 636 816 844 878 665 670 156 488 831 995 667 281 421 896 640 733 795 53 648 624 959 469 98 934 945 432 680 284 988 31 654 754 519 983 228 986 414 227 730 811 840 337 485 690 470 242 249 137 418 542 215 72 704 795 427 752 169 423 335 683 138 892 181 429 873 213 714 356 519 230 888 46 552 258 812 987 344 129 273 159 658 794 82 829 402 382 212 418 470 840 628 380 731 276 310 327 694 221 330 355 629 528 742 377 676 453 650 192 357 939 558 472 991 507 44 19 61 302 612 908 341 853 594 574 253 35 919 264 507 858 503 740 689 124 49 405 63 783 418 677 76 736 912 225 982 819 95 328 786 234 760 727 234 172 282 118 771 541 377 742 971 873 49 726 683 578 824 962 543 865 670 583 310 424 76 458 740 964 77 41 137 629 511 204 233 706 760 92 931 460 200 901 213 529 5 81 371 310 633 297 951 917 208 536 843 639 994 485 436 52 354 924 642 181 545 347 575 974 622 696 656 565 123 828 43 851 292 412 242 243 716 814 412 800 388 93 541 875 791 467 844 122 1000 646 159 462 154 44 561 732 486 930 265 860 234 285 195 241 105 940 128 106 326 88 972 880 83 434 995 127 274 211 264 559 33 915 503 110 387 623 955 923 59 881 382 392 489 836 546 982 902 526 975 615 150 996 337 131 888 390 270 349 970 322 828 767 544 587 412 57 153 425 625 8 319 910 937 734 977 187 227 29 31 233 774 240 907 79 521 205 478 112 687 558 565 668 157 961 358 728 77 49 946 789 593 330 973 42 106 712 111 45 419 376 196 286 982 827 267 389 401 691 775 459 262 367 586 71 63 806 904 980 380 973 70 729 982 810 688 482 697 98 251 543 486 946 674 724 567 383 28 759 916 226 605 274 852 378 15 379 199 869 583 114 1000 493 322 280 500 73 129 504 479 619 577 786 850 835 531 313 922 36 214 207 504 510 780 189 272 573 83 153 610 714 301 340 818 937 182 675 642 665 491 611 885 495 185 269 715 709 520 99 856 102 142 966 264 758 413 823 212 505 348 741 115 144 6 373 443 208 200 111 898 239 314 419 714 0 50 809 868 580 277 938 792 494 203 852 874 33 524 125 793 846 72 216 624 711 748 969 804 509 694 339 162 832 663 861 967 304 586 18 867 772 764 998 908 704 739 463 17 387 258 370 933 739 295 11 589 220 472 85 708 253 174 22 966 364 268 850 213 730 647 140 629 525 775 414 396 708 46 487 131 785 82 812 115 842 78 651 342 179 959 294 876 175 752 768 386 954 797 160 837 749 968 222 565 177 561 9 889 132 153 293 171 605 870 201 19 409 989 778 424 660 34 43 373 657 34 716 852 361 76 331 526 223 364 402 240 214 157 21 690 161 907 415 839 663 818 702 116 123 153 64 983 609 475 618 47 659 626 530 783 4 995 760 522 990 48 283 618 877 173 191 153 950 202 524 866 107 223 397 640 461 433 91 888 551 158 765 267 351 111 569 144 232 958 275 624 692 220 142 577 428 627 919 838 344 590 545 609 443 785 725 935 499 948 971 288 655 276 277 905 745 623 90 603 291 773 391 842 518 726 194 241 454 362 838 449 438 572 970 858 907 393 590 570 918 640 645 955 582 216 682 569 743 345 642 653 756 820 3 504 457 900 440 806 755 781 634 715 626 116 441 159 475 106 235 969 544 900 105 212 338 902 50 341 480 115 55 467 648 886 350 650 403 757 599 516 352 509 359 549 210 626 776 743 185 967 522 188 444 774 607 258 576 742 272 101 200 421 97 481 679 748 500 353 396 792 808 720 787 382 199 15 282 519 633 341 47 561 94 700 534 629 575 312 775 13 553 856 784 771 483 772 115 282 855 197 867 866 554 239 169 274 763 913 661 249 193 589 546 453 498 2 747 862 625 715 589 571 748 729 537 797 219 463 346 826 770 95 579 211 925 501 959 308 87 388 550 309 722 885 146 43 151 958 936 154 254 696 837 28 141 62 997 129 435 336 400 558 761 495 909 65 358 687 592 381 165 600 547 123 686 968 617 992 710 577 866 797 80 450 209 331 556 146 271 686 162 123 78 81 59 502 66 690 698 49 489 169 632 174 942 905 972 940 914 100 477 491 929 400 535 439 446 577 688 947 336 795 119 709 149 77 920 509 323 301 196 512 417 786 30 567 630 854 184 268 83 547 988 196 468 903 490 434 945 873 604 948 631 517 680 489 533 357 439 443 407 560 960 615 168 459 695 427 24 551 588 150 109 871 60 189 84 498 306 793 653 486 616 931 610 564 420 117 514 284 366 929 77 555 231 85 247 429 406 394 82 948 941 885 431 922 333 767 893 272 48 440 343 475 662 714 672 581 421 933 701 179 255 825 365 658 606 76 769 740 198 37 6 692 316 879 984 944 566 874 564 622 311 155 246 345 643 961 614 112 804 782 325 638 585 137 332 78 289 42 89 722 154 805 508 163 678 751 145 202 197 167 911 243 793 648 719 499 318 817 888 282 62 171 329 726 802 140 384 972 549 852 817 993 68 978 949 170 707 979 813 124 717 909 292 389 985 9 166 84 654 419 37 843 815 818 926 967 979 801 473 379 348 684 669 805 871 732 203 6 519 39 603 903 797 878 32 428 799 676 360 534 116 693 844 512 174 711 952 803 821 464 750 354 183 1 600 655 847 67 314 303 681 814 879 302 921 659 466 550 833 502 989 948 981 227 224 425 780 799 897 92 515 547 75 350 644 687 474 705 476 2 548 490 822 311 386 11 15 962 257 345 650 811 796 769 456 194 133 332 334 502 25 677 252 426 563 119 963 546 312 584 65 615 703 773 135 69 273 890 903 902 520 195 244 183 307 22 848 69 450 895 831 664 570 696 422 333 798 435 427 318 442 212 766 628 613 265 649 740 290 740 713 839 886 588 452 351 250 414 143 532 262 480 512 98 825 504 158 613 957 936 627 737 13 305 834 289 735 994 319 402 130 821 309 148 86 417 261 15 229 12 341 575 620 447 658 288 705 695 5 50 944 237 671 390 764 240 138 126 947 728 455 770 265 110 857 823 113 265 300 916 993 554 874 934 20 26 447 88 326 977 904 837 977 136 830 906 486 357 718 100 731 345 433 354 484 402 23 609 596 204 641 779 139 667 807 435 259 743 693 293 595 94 237 495 176 280 206 698 202 971 805 675 171 436 577 958 902 540 890 704 738 214 849 119 479 97 394 318 260 365 108 148 864 907 16 431 445 500 305 842 557 978 916 437 715 527 279 450 1 926 612 311 597 311 26 822 170 262 895 550 685 306 256 266 354 929 464 799 471 210 757 87 100 591 928 961 859 24 218 146 190 682 236 957 932 989 951 132 674 502 103 134 104 245 178 538 388 331 126 102 375 40 248 757 357 651 664 392 753 142 296 380 882 652 999 44 195 543 299 605 601 483 95 572 905 492 353 874 321 755 362 926 303 677 870 536 245 233 883 962 180 976 249 819 324 317 721 595 266 122 27 790 136 855 887 530 751 902 74 935 217 899 497 230 121 847 567 542 779 707 927 192 876 44 413 557 931 248 561 267 430 783 608 411 76 797 968 249 826 977 697 43 148 336 401 408 572 782 824 746 34 93 694 75 506 936 501 550 298 968 872 525 818 915 622 185 411 823 856 336 150 460 157 757 956 442 975 611 120 479 288 489 481 80 470 339 782 259 404 338 621 623 788 504 437 308 17 629 58 392 531 96 395 741 933 720 863 708 689 73 991 496 436 632 371 871 134 664 491 180 188 917 948 752 884 727 38 546 720 978 398 905 992 706 803 444 40 833 953 922 843 810 69 273 263 724 684 396 687 971 399 273 791 205 560 252 117 928 976 498 913 14 449 311 894 943 640 517 667 709 315 204 381 902 862 584 173 911 251 211 899 868 978 689 635 766 67 888 676 589 523 259 492 125 586 923 922 949 61 664 571 152 673 47 540 382 2 452 637 96 562 765 700 221 186 705 594 852 568 676 638 902 363 660 762 467 335 279 63 264 28 564 155 982 598 444 723 410 900 322 295 171 967 812 228 381 513 953 51 395 410 740 746 524 10 276 602 213 527 143 14 661 555 462 393 300 839 94 308 875 451 34 584 723 301 605 774 869 593 583 994 697 12 898
844 14 317 71 160 144 402 597 910 447 520 429 386 575 227 343 297 34 414 249 465 103 973 968 206 477 556 754 71 978 527 281 984 630 926 70 727 47 2 186 963 630 504 969 205 402 608 266 991 110 288 55 706 297 260 577 906 502 658 552 775 602 912 603 611 237 212 775 450 432 978 19 461 442 435 630 778 796 734 145 174 633 988 482 914 983 264 106 961 313 208 191 353 373 515 266 159 938 380 848 347 470 902 385 33 923 211 429 253 39 680 31 82 250 178 849 516 965 645 557 655 277 471 302 318 537 862 922 295 165 468 248 802 151 570 246 172 275 753 19 610 777 279 710 357 347 890 889 391 832 946 885 868 588 896 572 3 410 962 652 35 209 395 508 430 215 127 974 311 522 439 302 701 549 285 346 855 251 950 322 607 284 813 893 425 662 165 719 842 988 841 835 771 277 60 117 744 138 707 914 757 719 310 14 769 690 755 180 586 404 986 345 40 430 291 895 877 420 272 21 927 860 562 722 352 569 448 567 615 453 403 166 4 541 670 904 898 194 20 38 41 709 275 191 699 217 332 229 904 413 684 302 809 310 952 843 620 782 648 802 130 237 678 323 492 178 128 876 532 843 359 188 789 264 677 448 141 996 158 178 63 523 147 127 591 990 79 936 850 821 829 333 124 965 335 221 358 113 941 944 510 880 55 248 817 309 321 83 875 785 966 552 93 366 542 655 806 170 930 85 762 390 18 213 735 731 345 541 442 256 129 546 303 312 657 924 119 436 694 303 84 22 467 787 916 366 91 364 462 54 718 363 57 569 320 513 924 306 732 806 156 689 705 537 488 101 89 859 404 670 289 723 118 296 228 700 75 756 189 494 14 6 750 605 956 367 274 656 477 536 649 836 572 364 249 819 334 877 97 327 153 739 188 836 581 953 900 222 733 225 333 674 799 759 716 422 514 922 170 304 569 57 341 135 981 59 382 639 72 844 628 211 12 684 602 43 564 281 78 900 676 116 95 647 683 853 945 672 216 104 693 455 728 370 299 19 502 956 451 91 508 366 540 370 305 298 324 3 238 185 858 359 319 263 725 940 860 325 632 806 220 938 550 333 538 310 761 147 777 897 273 974 37 304 955 933 112 956 977 598 183 904 823 67 148 346 10 238 292 491 739 466 390 434 840 544 109 954 673 992 953 34 692 790 231 543 839 944 432 811 185 688 180 745 85 690 901 814 830 142 967 411 742 934 915 663 276 901 702 292 635 693 251 160 506 250 163 223 500 460 309 137 240 817 573 538 937 974 235 658 34 680 948 963 281 581 392 763 53 701 928 223 61 381 951 755 756 376 609 756 131 477 629 428 0 510 145 462 213 867 954 32 651 4 518 799 214 250 932 253 880 484 565 471 77 379 447 531 879 983 46 780 385 381 512 959 99 887 343 162 782 506 116 400 296 960 482 763 459 920 983 782 375 10 731 426 888 496 929 658 833 29 424 778 969 750 17 729 315 554 566 51 999 670 736 106 546 202 23 532 534 335 215 799 627 606 872 204 561 975 674 952 886 570 925 410 746 707 52 162 121 422 700 61 715 209 244 399 349 570 184 854 479 724 713 911 781 837 639 482 660 611 513 117 549 498 996 403 625 846 173 68 294 656 959 341 921 406 911 80 998 941 397 814 470 801 16 81 325 846 338 159 140 550 210 849 1 653 154 423 647 787 100 527 43 1000 891 919 314 824 883 540 15 138 138 136 533 543 664 523 217 200 737 928 267 571 381 638 252 98 65 300 102 658 724 331 820 427 758 527 972 89 364 341 86 679 717 313 772 890 263 127 485 273 456 395 740 244 81 563 808 278 686 54 149 272 672 281 836 193 574 99 88 147 908 99 606 292 691 805 190 524 985 181 301 671 668 531 122 892 974 34 475 817 796 561 44 61 161 745 50 80 568 694 525 153 780 726 371 470 204 625 548 272 245 589 446 138 70 700 920 685 499 10 992 280 721 155 30 598 690 948 308 174 42 214 980 238 909 128 313 396 469 321 192 856 329 129 764 376 419 565 369 194 388 220 339 219 760 503 326 404 949 402 947 579 583 942 767 307 849 175 579 149 815 554 438 887 418 40 113 54 169 696 458 293 494 594 846 279 554 26 522 410 826 236 247 803 374 507 266 77 593 598 708 999 460 104 229 894 552 387 316 917 942 82 67 473 687 810 421 748 811 464 876 426 437 139 56 703 152 18 257 756 543 764 254 304 695 680 45 986 852 787 866 305 342 248 939 112 293 302 493 391 233 935 69 143 197 774 137 892 975 247 993 507 182 370 873 263 239 190 230 99 795 392 168 890 262 695 869 181 633 574 528 888 355 378 539 267 255 879 400 793 47 390 697 662 396 585 517 227 903 911 882 173 405 739 754 655 393 786 622 754 416 275 117 949 336 78 323 313 284 757 223 652 420 45 636 278 243 144 408 410 643 319 476 698 110 355 454 196 6 927 790 441 441 589 940 780 970 111 748 132 135 986 368 644 427 455 246 342 422 705 770 291 125 915 612 693 663 954 729 515 370 202 271 646 398 573 134 107 605 282 142 853 164 222 831 80 196 481 964 536 644 180 807 843 711 687 847 399 221 1000 819 823 894 903 905 595 575 827 666 578 766 636 745 520 312 969 792 438 236 609 654 640 584 329 429 586 87 184 824 309 193 598 363 257 936 427 509 914 242 584 776 535 576 985 641 262 653 635 473 60 881 361 874 311 175 946 897 174 150 666 219 663 106 188 594 375 938 843 487 710 344 204 788 680 577 438 599 579 234 710 913 168 719 567 162 440 107 221 710 950 25 794 884 545 598 762 743 367 104 954 222 800 887 335 931 748 199 174 810 401 976 466 703 403 366 383 136 277 968 349 19 48 123 4 805 837 741 858 720 183 120 654 907 477 351 427 444 577 838 872 73 674 241 535 346 521 354 901 327 546 232 441 603 530 407 573 248 518 126 859 360 15 201 251 258 966 619 688 871 582 176 438 92 449 631 366 638 778 108 463 449 495 436 970 646 915 559 938 730 206 787 158 361 868 66 869 155 669 585 877 483 801 503 285 151 313 662 968 551 427 624 712 738 513 774 161 283 626 650 430 529 256 157 124 480 957 491 136 521 198 115 429 497 961 524 739 256 507 861 332 618 348 377 46 535 618 837 397 667 93 90 78 356 141 225 892 29 666 642 731 786 555 409 950 64 572 101 683 922 754 785 155 498 179 623 684 957 851 752 808 990 74 995 143 892 777 934 929 797 855 784 224 895 885 544 363 186 153 965 946 547 658 94 239 330 766 592 823 490 544 845 322 83 880 501 861 226 223 747 209 935 556 464 684 791 945 207 306 588 55 726 36 997 164 709 750 431 580 378 108 793 2 818 459 411 958 302 853 36 831 698 838 373 375 526 77 394 199 816 541 712 155 304 327 218 138 146 947 478 228 885 167 58 941 287 812 455 906 779 235 202 462 26 608 825 679 621 14 24 908 804 933 143 260 560 422 306 16 828 212 541 780 681 701 7 276 616 726 286 755 944 364 537 294 21 488 958 850 919 915 590 800 177 81 27 490 768 966 870 856 696 964 209 825 798 730 536 935 827 512 9 758 507 797 943 89 637 725 105 326 472 66 54 928 486 538 269 97 545 468 80 68 187 346 834 68 933 386 617 35 399 501 144 563 571 553 372 209 440 674 203 587 857 391 114 196 558 697 671 913 434 331 167 903 814 14 96 555 191 979 362 361 383 371 350 801 856 165 923 657 406 957 971 334 59 447 714 561 282 502 960 401 200 849 580 452 578 483 423 659 280 224 298 484 49 179 389 476 417 294 412 900 261 616 597 679 365 725 511 215 410 898 5 350 878 227 181 404 567 886 132 491 337 918 553 543 224 478 604 501 563 568 679 332 689 99 28 347 103 142 426 706 601 117 198 424 452 803 8 34 387 27 139 203 413 10 661 291 803 981 989 921 822 328 277 980 682 782 270 2 751 504 589 709 300 712 496 381 379 432 783 74 484 944 812 160 765 560 505 44 843 312 854 648 832 795 166 886 665 475 587 241 348 102 656 857 863 499 531 66 749 53 428 333 111 814 195 513 918 149 31 876 893 751 13 846 453 348 865 876 853 481 328 231 74 84 401 738 899 662 415 144 704 431 994 525 688 678 848 956 322 637 22 534 68 211 76 668 759 688 979 50 982 729 259 251 867 616 626 73 555 195 307 380 445 443 557 22 723 480 835 968 340 124 32 595 474 853 331 936 384 244 98 681 851 956 376 939 801 62 613 857 481 394 821 20 917 292 669 394 133 998 582 44 987 248 614 567 457 724 466 487 278 381 11 772 800 570 62 669 859 747 889 637 634 818 675 56 596 521 794 779 433 126 268 365 171 780 595 404 495 434 652 257 685 654 773 166 864 179 48 57 519 754 722 831 367 78 265 206 640 764 489 340 179 891 463 379 39 918 659 653 443 247 600 76 630 68 763 105 530 417 194 765 38 201 250 979 51 204 523 132 237 602 290 608
271 915 189 676 340 497 57 603 182 716 623 999 209 716 625 47 733 571 481 719 721 691 681 337 741 879 428 825 104 281 667 392 938 545 22 22 865 418 980 122 234 952 308 471 867 507 631 68 471 594 565 581 856 902 23 733 232 357 358 675 343 236 386 887 942 564 286 320 231 989 520 356 859 421 187 284 533 244 614 969 711 63 589 279 828 958 526 369 36 496 910 289 943 601 423 753 208 13 568 577 504 112 586 523 148 939 704 965 687 716 863 721 675 185 997 186 153 719 736 664 480 737 701 153 58 754 62 927 955 188 123 758 524 783 138 162 93 938 296 374 431 992 592 535 914 259 252 901 665 174 749 660 66 415 86 786 959 286 603 603 792 977 210 103 413 718 800 692 619 155 582 648 320 461 202 989 521 195 0 855 52 584 973 728 777 347 297 378 932 688 510 529 771 727 752 762 734 881 90 235 485 327 435 1000 676 694 822 486 494 291 957 270 552 152 720 614 416 46 8 720 844 710 791 715 804 252 890 325 266 229 239 289 176 709 842 414 383 512 183 508 96 203 897 481 825 364 190 697 456 96 398 370 65 738 117 51 309 265 76 839 200 648 163 881 577 815 501 735 678 249 219 457 730 844 97 494 620 439 361 955 274 706 225 335 221 371 424 764 178 599 909 255 174 972 866 142 911 485 109 434 523 3 72 816 388 622 750 844 816 127 439 871 864 252 199 966 881 732 165 193 38 54 394 634 556 479 506 961 63 919 40 493 136 676 812 276 594 393 810 449 246 520 403 191 975 951 384 180 203 731 366 995 42 120 372 760 799 405 21 686 708 798 135 504 275 193 420 279 69 22 754 531 948 566 755 814 185 707 493 176 299 194 834 982 920 771 949 647 809 202 101 367 465 867 402 720 952 413 79 860 83 22 18 834 805 863 50 86 549 337 283 753 511 8 779 155 591 666 986 253 784 404 917 751 317 174 946 516 953 510 818 349 249 249 387 187 710 461 31 658 345 744 642 462 85 721 144 606 488 11 639 465 550 158 585 447 722 55 484 706 352 887 987 996 6 992 250 374 466 790 100 596 578 891 98 868 25 440 522 857 907 929 930 914 756 62 719 28 954 47 126 90 971 301 26 501 903 138 426 464 177 839 291 542 277 729 694 347 325 91 306 734 983 203 880 21 739 7 717 861 476 935 892 353 961 382 814 193 469 178 263 560 1 724 606 628 645 178 876 968 633 205 355 967 61 41 462 90 49 902 802 296 811 590 925 502 164 28 830 275 658 950 640 781 228 697 35 976 401 424 557 131 607 597 921 569 743 869 12 711 419 216 502 509 17 694 558 192 155 421 580 766 334 80 981 62 905 499 222 748 486 738 492 513 254 221 359 300 529 311 795 586 566 505 555 688 206 463 868 197 399 294 82 580 637 944 322 15 229 62 993 570 20 698 453 578 896 571 674 859 479 423 450 890 806 630 390 355 536 833 922 75 7 258 75 471 672 294 149 265 34 743 368 814 364 695 267 788 142 83 375 585 363 118 595 478 759 67 487 705 666 93 643 58 425 839 272 507 601 260 495 122 460 395 331 162 293 210 74 477 517 201 300 937 360 253 507 123 112 772 313 619 780 308 534 663 574 768 738 489 699 145 567 24 783 869 576 511 512 92 611 363 531 747 448 380 807 891 561 705 877 959 157 213 273 830 773 617 316 259 362 597 636 462 380 801 648 907 336 786 849 21 338 582 590 123 447 358 573 113 262 566 692 119 60 161 514 331 941 278 747 155 88 8 436 892 813 405 455 713 697 924 998 582 748 636 385 600 330 609 490 1000 670 544 236 113 438 553 342 620 599 670 562 37 171 781 509 867 108 97 130 163 664 615 539 1000 996 83 735 134 370 279 284 745 852 158 91 514 270 344 497 257 329 918 660 767 966 46 253 395 78 293 294 310 146 183 33 898 963 370 686 920 233 867 192 923 2 375 794 926 452 33 831 156 298 421 714 307 156 15 912 590 382 38 457 246 474 877 186 389 766 151 397 844 482 23 958 144 635 784 220 498 198 334 760 740 77 569 926 256 323 697 593 707 193 419 288 449 154 517 798 81 532 609 500 774 301 70 150 191 145 457 845 930 530 361 441 65 742 850 786 624 32 352 939 843 373 155 724 801 516 88 737 824 37 254 832 290 160 795 137 778 541 760 279 187 15 221 875 246 646 685 781 426 16 733 285 766 408 228 223 173 929 834 883 450 933 709 727 494 196 327 634 441 984 59 376 168 758 692 790 753 73 442 617 416 68 235 227 486 13 693 396 400 125 788 621 31 421 372 839 485 862 877 967 444 119 825 194 655 242 882 46 899 904 781 554 793 124 389 653 914 324 708 24 302 994 946 560 255 850 626 315 228 887 689 851 660 889 944 282 565 67 800 609 286 307 247 652 855 347 237 319 420 87 272 808 486 604 69 886 36 237 861 685 495 140 388 588 841 647 464 902 637 695 73 893 113 367 318 906 705 505 685 540 731 709 943 19 18 671 976 888 838 422 28 945 428 916 424 861 828 762 861 575 828 583 800 683 101 753 311 985 289 195 889 357 104 962 143 483 127 191 255 326 476 463 870 407 190 817 346 259 253 5 488 940 959 287 310 152 2 48 410 745 526 41 938 310 931 871 744 605 994 553 58 115 777 901 664 348 178 551 393 314 757 184 798 445 106 608 871 624 122 379 965 528 211 218 27 725 750 571 295 853 568 669 893 211 939 969 865 141 268 547 467 134 949 995 894 120 297 656 61 689 4 972 695 181 508 597 735 838 424 241 763 827 605 280 27 64 828 377 257 684 626 350 72 826 380 705 127 846 530 860 19 411 920 216 709 857 727 947 752 879 403 339 684 546 533 351 437 71 877 673 196 412 15 434 867 545 515 440 982 610 784 459 2 629 809 353 447 977 303 655 992 173 54 513 814 751 540 899 590 572 973 81 547 44 920 303 624 581 588 960 515 835 993 927 286 400 53 763 92 602 570 53 195 449 690 261 793 579 809 682 769 775 853 538 338 56 929 433 487 744 789 706 692 9 760 641 473 872 501 251 912 728 291 908 122 787 927 427 483 564 926 207 849 122 78 600 970 627 936 304 549 29 353 3 543 782 90 39 197 392 803 612 284 472 960 248 33 788 999 478 363 693 752 395 111 258 528 661 247 855 544 964 483 89 607 527 19 989 196 432 942 168 830 159 645 70 717 515 41 327 545 391 903 662 613 437 638 587 492 105 186 378 582 290 563 650 567 707 974 519 426 393 468 55 863 931 899 956 5 944 197 172 846 268 461 820 183 344 841 499 218 477 864 518 542 622 577 240 907 935 888 894 913 175 540 976 214 793 306 847 879 414 119 713 215 815 461 305 21 281 338 121 547 559 671 769 654 649 943 757 163 882 974 858 436 167 239 663 348 544 19 626 605 257 699 923 908 988 780 28 274 276 348 824 487 491 775 289 233 470 87 992 847 613 638 596 2 333 921 778 538 924 876 265 430 111 554 840 749 819 722 371 699 4 633 979 879 224 198 898 380 116 621 764 728 10 904 143 93 201 466 197 120 47 898 785 837 54 304 247 540 691 148 458 292 132 852 415 427 723 330 712 140 107 313 715 374 628 602 503 508 99 519 630 86 937 909 870 894 27 158 968 672 442 234 256 242 475 847 498 883 405 41 312 292 381 335 204 90 430 443 244 145 446 1 616 789 264 683 161 711 688 887 598 666 974 689 102 394 169 421 900 209 718 387 354 554 796 138 278 461 260 424 873 962 464 83 51 966 821 219 444 68 970 918 106 299 978 304 128 527 217 584 789 708 243 486 113 306 726 539 84 174 461 145 803 515 869 720 731 552 535 515 848 840 928 773 14 267 226 902 836 455 328 739 915 270 936 800 166 193 918 758 454 503 761 60 690 121 874 330 833 509 170 705 680 810 878 742 679 866 188 497 114 894 991 592 654 662 133 984 537 371 632 357 180 119 147 327 729 479 374 43 406 541 45 780 659 589 451 165 732 657 245 208 618 824 332 10 885 638 131 828 982 108 318 970 698 912 158 97 570 964 746 606 891 328 508 795 443 309 118 507 151 49 139 265 94 458 919 931 369 637 496 571 829 265 700 944 468 433 205 176 212 242 127 853 841 816 801 316 843 184 638 851 59 890 615 2 292 184 269 301 913 429 311 299 110 127 768 121 404 636 43 291 584 784 644 52 934 699 965 853 92 794 563 752 302 477 467 243 389 615 657 548 30 301 702 108 80 897 951 312 776 760 765 513 179 104 337 52 238 652 418 653 410 799 999 708 341 946 543 713 349 564 696 986 716 374 837 450 365 589 950 440 11 983 214 16 542 704 321 176 409 674 651 379 103 659 854 626 162 873 346 628 335 379 295 201 429 417 703 237 213 120 677 442 95 33 668 206 740 620 230 970 797 342 823 509 895 164 548 180 255 932 569 537 770 751 235 787 356 798 473 987 767 36 129 618 772 446 884 386 489 825 990 38 215 449 417 586 525 990 774 68
548 305 414 567 245 199 472 92 865 766 170 596 650 96 468 265 25 367 87 938 100 707 858 12 731 586 660 23 981 989 949 445 90 835 78 174 232 390 497 982 334 641 26 428 679 839 796 771 933 348 450 542 413 446 321 385 530 811 462 764 803 13 504 114 176 714 937 98 704 625 551 507 718 64 198 555 621 710 818 234 165 918 417 634 422 624 557 863 207 284 451 999 396 908 471 269 834 230 694 723 219 245 107 37 764 859 555 824 469 898 789 304 854 142 7 71 996 732 620 751 93 621 283 87 368 486 213 161 940 431 133 927 907 853 928 904 120 963 661 160 163 7 671 872 201 131 111 402 335 128 993 157 510 735 399 26 234 407 673 1000 874 582 726 508 284 199 186 517 202 816 638 651 585 929 326 908 654 471 522 362 216 583 376 147 279 835 262 438 286 307 155 868 776 500 535 818 369 350 698 264 493 754 980 302 748 77 541 40 257 721 22 262 1 686 92 835 833 777 738 114 538 696 352 729 306 113 47 839 547 312 895 130 594 827 294 89 282 112 639 412 728 587 205 675 77 114 786 888 563 969 742 325 936 122 685 784 870 230 775 824 686 785 851 655 121 970 330 442 912 982 350 996 255 276 799 985 668 159 859 661 739 140 793 109 494 381 258 12 941 18 322 158 700 669 91 632 96 33 811 814 892 979 103 651 189 238 287 29 791 345 366 499 847 994 273 232 448 206 768 624 308 783 533 173 499 617 270 161 629 816 252 102 914 708 822 235 56 832 667 815 780 358 763 495 139 524 973 726 495 81 380 862 132 181 802 430 931 282 394 467 357 846 790 295 318 70 927 710 467 444 83 701 511 681 520 745 51 971 897 107 911 282 193 144 204 821 797 245 332 51 461 978 190 957 171 79 194 277 158 830 199 826 885 446 227 256 963 420 409 119 137 248 482 839 206 722 842 847 182 210 601 434 459 839 970 838 337 78 62 477 17 775 975 506 123 111 516 358 143 204 48 928 505 475 729 924 240 485 140 123 75 611 388 299 89 166 149 744 719 370 115 531 507 603 894 557 631 152 800 776 432 698 153 776 127 858 317 733 295 532 191 299 934 63 869 138 220 592 331 556 582 345 19 692 835 661 346 363 642 150 828 91 85 921 144 717 552 683 23 527 584 122 772 910 3 460 10 555 862 568 512 891 116 698 265 260 841 518 837 677 608 297 98 699 740 275 881 818 653 429 15 670 549 889 340 37 509 849 558 565 831 986 229 614 373 747 305 567 347 993 946 204 217 607 801 229 798 836 489 414 887 703 998 94 725 700 873 849 110 380 12 938 702 854 826 131 896 579 28 579 309 2 180 415 880 607 711 981 464 701 843 434 324 390 580 446 956 773 97 258 544 411 542 815 68 336 365 574 891 624 597 763 743 313 166 647 315 326 405 807 300 401 579 510 73 379 307 263 118 750 882 1000 951 638 809 74 910 146 616 628 329 689 423 827 49 507 850 894 967 843 857 889 598 554 599 715 114 978 129 824 515 370 389 996 53 250 955 678 722 32 36 408 419 44 313 602 713 305 113 586 984 222 374 814 868 684 807 426 917 99 345 61 168 660 364 615 42 767 147 175 225 354 27 690 124 840 765 674 932 582 425 358 889 852 150 963 259 503 630 267 442 28 648 394 501 583 962 649 688 130 449 3 246 580 884 882 44 572 683 585 634 876 362 673 662 684 72 5 999 840 181 38 275 915 717 796 556 827 210 763 526 882 532 838 344 976 830 449 518 133 32 195 360 702 987 139 411 780 264 32 906 177 838 940 431 519 848 39 496 565 359 141 311 966 913 77 353 977 16 486 59 618 839 492 420 22 611 982 379 660 756 985 280 483 65 62 952 679 572 328 513 391 916 751 721 420 845 843 61 201 230 468 14 179 463 810 656 983 430 362 733 592 410 164 138 362 846 787 992 530 218 723 779 658 527 890 990 467 141 614 278 811 39 82 690 708 86 903 349 188 954 623 401 705 827 669 607 471 398 805 167 332 58 581 185 170 157 487 670 609 581 977 521 650 693 968 290 109 247 434 20 934 680 966 785 652 537 858 296 319 814 308 867 894 676 170 968 650 948 838 54 941 480 442 604 574 341 87 200 845 705 847 269 761 8 519 67 312 697 478 706 490 997 129 959 853 817 271 108 594 45 584 172 4 950 805 249 645 135 753 753 345 4 601 633 678 439 355 104 891 957 638 774 956 806 339 500 264 239 928 539 15 2 324 336 263 606 702 400 470 33 252 626 273 617 678 918 825 627 138 477 28 593 319 125 510 491 68 243 422 88 42 715 939 248 861 82 59 856 922 251 782 863 498 71 978 649 738 183 700 926 13 386 218 759 533 50 396 289 811 567 821 813 441 429 368 406 561 938 958 744 261 746 783 559 396 886 804 250 90 751 529 591 989 299 435 909 781 663 577 652 483 966 483 749 58 871 448 483 610 375 399 646 932 119 731 29 297 672 621 903 9 974 339 624 393 900 933 117 139 43 189 741 42 40 911 977 913 864 302 923 480 30 437 66 468 277 333 525 842 46 482 475 533 682 229 179 523 458 95 383 580 260 589 736 793 490 480 385 355 41 173 236 595 106 255 74 433 470 975 428 840 485 276 610 834 983 992 164 826 603 903 488 851 823 610 415 482 860 756 714 956 361 679 437 949 757 2 564 119 367 548 922 827 402 464 969 476 794 839 587 752 276 68 354 807 727 295 953 204 221 626 151 297 418 879 855 997 487 533 178 66 21 846 783 804 769 101 187 153 546 62 592 61 222 989 407 50 985 14 947 815 614 783 684 606 832 135 565 236 274 815 162 353 578 919 241 595 991 993 701 300 939 853 778 569 622 751 696 138 699 691 571 774 444 563 647 144 466 593 134 443 568 990 853 774 64 387 382 817 944 522 443 74 636 617 609 468 281 282 958 675 146 287 574 759 292 28 81 363 446 80 203 433 84 120 403 118 288 780 965 470 570 128 76 743 455 435 659 128 898 276 174 954 720 389 960 756 11 9 755 428 474 943 657 929 618 53 771 518 377 564 37 34 635 673 553 913 979 854 519 117 304 595 747 291 154 223 669 204 130 408 435 839 641 993 351 665 323 786 486 563 943 461 31 911 438 979 208 51 645 364 484 291 370 831 391 435 371 408 523 705 94 471 131 681 254 662 285 587 452 903 256 561 412 763 478 837 904 237 978 674 712 912 381 923 750 300 687 246 844 363 13 123 872 813 397 246 384 427 363 831 773 905 866 700 883 368 503 251 804 742 716 834 877 820 840 478 760 299 327 256 849 682 109 931 692 705 298 435 529 466 35 990 677 688 543 913 888 717 989 356 777 723 995 921 215 739 737 779 745 993 492 430 267 335 643 760 709 377 358 85 929 28 9 968 6 257 502 292 416 839 808 710 788 427 293 114 770 608 524 875 691 821 148 446 325 998 242 884 517 67 590 463 600 805 816 189 348 347 79 170 453 239 589 955 160 277 575 978 476 476 628 888 177 637 355 506 710 255 328 287 197 206 674 318 723 672 212 847 55 237 852 72 761 279 829 852 195 215 173 190 982 515 316 360 342 912 528 376 320 823 228 241 605 81 156 231 595 998 707 517 297 685 390 401 583 19 102 784 387 744 637 633 703 367 465 838 436 237 145 764 101 271 586 396 758 346 925 510 161 137 460 840 921 834 986 715 734 668 426 561 795 87 159 225 730 986 619 232 588 265 562 842 681 163 445 406 266 496 930 880 655 406 920 896 890 290 961 353 427 894 708 558 531 969 577 818 192 63 767 937 175 396 784 880 569 403 126 354 812 560 223 634 263 974 602 431 876 291 421 961 988 42 52 400 454 318 819 537 560 56 754 200 506 756 473 114 935 292 69 983 272 890 545 431 456 635 226 676 945 757 152 847 393 60 235 952 752 171 901 498 735 936 237 822 233 55 644 659 214 767 99 998 805 821 338 948 231 944 333 288 632 5 732 792 623 709 554 14 612 183 508 425 615 601 301 531 112 76 105 65 875 287 24 687 433 733 908 326 915 792 142 324 57 3 879 823 18 976 392 411 821 682 899 363 550 838 792 495 184 706 343 425 310 671 408 892 666 843 836 905 576 205 268 168 902 108 964 281 319 729 169 151 395 656 665 413 303 722 536 213 675 279 209 638 441 968 924 859 787 508 34 562 782 394 122 589 314 992 38 52 434 56 919 27 63 754 196 554 540 686 972 179 128 489 80 701 815 462 820 663 261 920 724 718 762 289 271 714 689 44 534 35 440 833 291 318 188 253 498 384 312 510 479 170 404 646 514 843 481 43 302 191 695 755 640 744 994 708 378 633 70 847 596 99 566 39 253 3 861 79 678 595 664 508 372 883 613 823 825 483 356 122 971 917 60 742 136 245 942 535 211 755 5 368 893 240 824 907 457 417 561 152 0 128 810 474 447 598 238 776 625 868 976 316 905 167 781 495 224 426 244 611 658 174 573 621 424 111 651 616 878 208 339 270 766 779 95 299
442 21 800 568 683 208 382 549 445 672 220 635 554 68 746 851 626 13 233 61 964 188 308 609 717 522 293 431 315 128 280 289 546 838 823 631 268 198 708 151 39 71 881 490 969 446 685 234 434 888 365 670 368 156 136 929 703 127 932 513 974 284 515 231 664 460 728 962 367 608 923 244 960 677 720 906 943 5 893 866 130 558 756 190 692 884 393 857 704 70 801 252 146 356 402 447 504 293 880 864 879 476 216 184 485 242 465 602 345 70 122 197 279 449 642 757 433 279 50 420 517 361 762 782 443 748 400 908 156 484 777 487 37 614 502 684 855 895 742 535 942 582 629 407 798 777 962 496 303 115 510 93 938 9 234 653 435 776 808 457 386 16 911 350 242 739 401 106 244 421 888 401 154 248 416 321 43 807 857 879 634 860 750 454 241 205 559 512 709 749 14 735 767 90 108 228 508 447 805 143 104 572 743 519 592 641 163 782 354 979 535 735 648 150 464 882 391 591 739 173 63 32 524 362 54 42 31 750 72 743 774 699 78 172 112 509 901 974 323 697 439 605 299 631 395 694 405 108 248 150 874 59 415 564 903 980 197 592 853 748 867 454 162 458 556 766 520 788 17 444 512 572 295 871 210 886 883 361 0 181 469 187 408 120 929 256 724 631 296 151 207 636 839 195 101 469 994 803 246 561 862 758 129 946 986 896 824 371 352 82 96 904 865 183 616 291 237 190 71 6 952 869 877 860 977 136 314 641 851 818 310 660 30 81 758 277 573 129 121 770 716 415 212 168 5 802 937 939 204 764 928 251 926 563 278 827 871 491 398 302 837 365 404 418 526 555 418 831 339 186 475 620 858 467 110 135 511 437 12 829 955 405 542 793 815 146 426 808 779 216 342 783 931 692 608 690 471 262 560 939 141 213 676 879 541 804 472 631 618 440 885 784 712 464 910 362 900 634 131 112 598 524 896 64 892 559 545 762 2 392 694 468 205 481 656 257 895 254 757 829 848 732 102 67 331 39 727 922 336 5 940 451 9 659 318 354 809 432 505 465 75 766 209 812 153 16 803 913 133 774 41 856 32 337 457 445 547 504 254 985 358 505 870 119 909 418 584 520 627 493 273 254 285 875 498 430 944 473 768 196 856 527 624 837 635 951 899 555 580 863 161 900 915 57 288 162 854 213 946 245 424 257 729 160 543 916 604 644 306 421 181 939 489 102 137 950 199 344 335 228 640 392 88 819 228 267 374 571 763 632 536 498 167 923 772 411 564 431 16 904 666 556 572 82 719 425 60 389 123 76 670 392 633 168 185 419 662 482 263 17 292 768 334 211 62 772 322 960 615 486 898 822 250 456 120 905 455 178 776 733 991 10 21 731 507 188 813 829 450 789 177 697 44 387 516 770 247 237 94 332 10 271 283 695 795 1000 796 127 150 592 602 56 491 101 76 926 655 960 950 732 836 412 168 51 326 195 583 658 178 461 95 558 403 855 845 382 493 117 577 721 645 574 715 176 589 443 538 981 963 280 3 506 822 649 791 669 913 358 919 484 327 510 540 933 467 561 734 518 98 696 333 134 907 873 601 369 266 911 135 345 533 602 847 306 764 60 211 573 681 872 441 108 192 1000 866 39 678 603 482 113 311 25 364 37 176 77 431 237 981 647 973 167 69 232 274 847 427 29 183 602 935 806 620 956 388 587 302 842 70 240 733 10 24 65 707 660 497 191 671 430 792 925 784 805 987 785 830 826 529 693 262 74 770 459 392 190 458 97 740 246 698 414 410 394 790 807 264 9 486 356 710 294 353 994 446 275 548 513 557 303 878 117 705 181 826 846 588 774 191 840 503 615 35 112 668 213 36 781 817 668 175 751 187 993 452 813 66 695 558 659 568 599 214 708 922 848 939 73 581 549 338 851 184 422 566 59 930 670 201 852 265 651 97 134 255 96 145 983 741 191 672 293 478 278 243 763 363 490 496 635 38 797 124 233 253 985 523 237 169 430 873 10 53 843 966 53 317 903 806 681 15 841 165 923 797 366 362 251 818 369 840 286 755 155 882 459 389 870 73 992 749 8 34 306 990 917 916 464 483 495 226 915 284 477 407 185 921 825 115 365 206 228 819 936 821 823 787 65 200 299 166 419 782 302 85 980 59 749 213 468 341 60 291 278 561 561 193 141 385 809 84 888 301 977 430 237 906 69 152 213 828 575 995 424 174 292 297 687 377 683 116 693 628 392 677 370 432 731 13 641 87 419 971 638 456 728 737 882 375 958 934 742 700 584 890 686 843 267 173 373 223 238 260 761 730 380 492 264 360 650 675 908 381 231 477 758 550 510 783 163 875 247 576 901 132 214 713 199 682 855 413 734 905 346 58 530 954 821 81 600 369 28 366 290 468 288 599 210 647 1 490 596 936 496 804 610 91 806 451 234 82 425 409 51 461 705 667 151 760 643 872 603 64 752 551 646 810 865 701 706 816 745 912 851 500 220 636 22 771 424 793 729 316 684 350 524 982 646 735 619 669 306 965 857 761 772 630 398 975 173 832 870 614 404 40 955 570 847 594 602 579 96 411 67 340 347 215 825 356 2 846 154 139 869 460 26 833 487 387 542 494 310 305 215 100 753 384 105 20 162 680 773 258 551 646 850 567 832 438 179 610 19 33 691 28 893 641 800 842 752 521 755 625 637 347 981 267 461 781 83 886 440 406 833 619 587 300 565 142 437 23 155 77 791 553 968 217 398 549 210 454 604 319 232 887 55 151 129 304 400 236 323 219 4 138 422 605 105 539 390 773 46 544 601 537 396 754 990 313 905 967 306 657 890 753 787 525 461 861 851 959 416 235 463 658 215 180 637 329 697 194 988 555 932 814 958 171 546 481 922 948 201 706 23 74 425 748 816 638 722 257 756 463 707 889 354 726 125 61 45 111 665 945 233 93 490 484 570 649 350 149 385 961 330 218 315 147 912 423 748 751 584 42 509 595 296 603 603 190 784 983 32 52 488 346 612 479 211 172 629 920 768 820 303 992 732 8 893 860 492 904 610 869 346 985 957 370 366 949 965 328 379 531 838 230 563 256 816 947 801 575 88 571 645 378 120 788 171 325 710 348 997 125 136 351 539 897 541 383 946 622 500 639 487 106 631 718 170 714 97 884 990 902 996 811 380 86 472 79 705 747 600 420 32 46 754 752 68 691 951 998 564 917 574 251 512 429 420 126 787 841 341 563 230 587 697 613 412 343 182 1 354 277 537 158 349 272 893 412 265 208 49 45 385 22 358 586 576 344 686 679 869 449 783 470 290 732 968 660 91 693 308 394 590 245 371 699 441 611 980 574 987 736 758 725 50 474 705 222 929 908 196 372 414 261 205 140 718 453 616 984 736 653 311 686 961 349 838 650 404 57 13 119 286 522 197 89 971 229 924 298 534 476 864 697 60 290 386 863 707 103 459 609 241 18 349 312 509 829 515 428 427 357 756 414 12 612 486 203 835 240 611 157 906 827 242 127 391 891 660 690 460 723 970 134 340 652 400 444 437 488 130 876 62 83 454 506 455 189 987 789 289 894 618 307 63 745 634 371 795 117 751 107 627 597 779 425 665 696 255 196 555 661 708 993 571 202 238 92 58 644 124 868 212 376 359 850 143 359 882 109 721 118 334 282 700 324 785 765 150 527 109 731 402 785 961 799 95 933 402 918 407 321 233 332 266 269 518 807 830 390 856 170 551 970 520 105 865 68 644 330 880 114 983 459 924 186 410 632 547 221 726 4 761 631 475 48 113 585 338 27 12 519 327 766 890 600 824 231 667 396 723 419 655 852 57 188 36 978 694 637 524 11 727 509 699 989 394 951 888 979 297 128 606 924 742 252 378 379 346 473 6 144 888 786 154 29 560 925 52 422 344 665 825 617 209 956 894 55 135 155 302 480 224 160 605 623 894 834 37 7 68 289 788 440 932 271 398 722 937 606 191 232 383 49 504 769 256 927 486 501 131 287 144 565 385 495 44 227 432 466 626 812 426 286 536 397 813 528 898 953 879 968 631 835 347 380 264 25 889 775 180 462 77 113 334 957 828 320 422 65 43 239 727 182 575 593 348 663 686 499 605 51 312 26 943 514 214 447 439 738 936 976 348 399 799 164 693 56 554 224 372 90 713 780 146 270 90 673 546 179 222 958 669 225 960 972 921 436 39 569 540 864 563 67 464 281 624 530 109 99 650 651 803 437 458 6 410 487 838 838 774 687 47 159 297 19 115 361 56 980 992 999 421 47 957 337 306 417 826 844 636 688 240 674 379 195 639 794 534 294 391 721 697 702 912 941 119 578 598 607 238 80 160 532 529 591 627 689 389 988 276 143 953 259 959 275 407 355 727 643 891 744 651 238 310 831 410 802 957 695 645 276 70 759 656 448 766 659 914 198 571 996 624 997 369 148 485 513 187 778 116 249 210 684 262 562 768 552 334 590 795 654 358 373 202 534 25 825 755 518 526 309 375 849 277 421 172 596 927 914 736 621 117 711 783 859 220 582 729
273 371 914 151 939 323 631 876 29 668 972 246 361 939 867 844 935 141 940 592 710 80 538 689 836 340 13 826 23 425 663 276 14 116 302 894 933 3 53 992 7 112 317 966 834 942 520 403 207 384 308 795 813 941 321 808 413 121 366 369 89 867 590 75 284 79 113 520 967 129 395 512 907 894 103 178 71 820 397 512 268 486 729 404 732 611 675 344 463 77 388 755 138 310 691 864 73 110 966 804 742 937 442 181 917 183 587 199 543 24 745 908 525 80 567 249 95 85 93 308 761 871 791 941 426 182 454 742 188 601 929 87 519 497 807 380 932 603 19 965 99 377 148 763 418 598 889 793 407 250 228 230 279 257 802 127 307 583 136 112 185 537 678 952 154 830 720 110 896 827 402 545 971 409 869 207 288 585 0 403 945 629 433 408 922 787 806 7 18 471 763 1000 83 949 798 110 257 18 760 453 378 719 694 442 155 589 111 826 960 50 773 917 891 682 780 694 350 189 218 84 946 282 715 233 892 175 949 911 751 371 410 301 884 664 269 536 784 867 650 15 551 424 63 957 67 790 818 761 738 41 21 732 803 948 709 29 422 192 845 418 48 118 811 384 958 181 77 975 242 630 335 768 349 725 669 586 588 942 179 371 616 733 56 277 902 209 35 366 685 487 911 636 735 814 890 15 137 721 183 344 626 460 879 272 647 616 943 250 582 519 846 649 320 956 10 374 128 167 193 568 235 685 5 190 210 961 824 519 839 51 730 55 69 535 566 666 379 851 687 565 955 699 473 163 762 677 311 286 756 930 16 580 750 426 575 317 26 811 164 432 893 835 78 709 37 366 514 119 975 893 994 663 598 433 565 125 989 577 796 427 342 366 855 733 478 448 592 911 521 928 229 15 674 587 604 599 654 356 528 387 358 40 449 409 251 21 740 808 705 600 766 51 633 32 865 358 573 710 609 116 530 326 835 844 736 106 863 699 823 519 174 695 723 539 75 432 995 299 330 656 537 764 490 749 274 883 47 273 425 437 1 73 936 711 115 444 852 74 826 209 606 969 591 39 217 88 263 651 389 247 4 775 864 420 359 400 39 798 719 384 524 958 624 877 372 33 800 255 944 842 169 127 744 97 752 997 862 143 450 408 860 495 768 648 387 456 421 290 176 540 814 567 693 297 714 863 223 49 275 369 673 804 698 379 412 587 676 147 429 192 81 359 55 518 615 101 258 475 11 242 156 226 443 799 612 230 924 205 707 667 368 861 186 799 30 796 883 754 153 356 339 140 165 292 299 369 458 416 688 931 764 918 635 564 847 140 112 782 145 30 711 155 630 604 88 212 36 192 108 276 344 674 843 811 256 968 249 925 403 652 942 1 755 964 535 263 613 414 665 315 43 672 897 86 173 362 797 20 767 885 947 940 858 696 245 806 122 512 327 758 465 963 333 463 253 891 464 487 876 842 304 611 779 898 74 816 2 728 318 583 484 300 406 609 86 833 415 62 224 435 603 224 301 417 197 148 326 202 610 392 334 162 79 295 499 402 383 590 991 433 187 750 472 336 225 445 792 822 408 338 579 295 506 161 482 751 985 577 34 278 243 928 517 384 486 145 692 262 405 909 708 808 554 849 918 179 315 654 424 795 204 587 799 492 495 917 666 144 926 614 58 648 638 795 133 966 544 409 416 318 162 368 628 160 987 225 516 313 296 664 485 538 22 603 444 22 396 199 721 742 636 109 82 660 888 885 347 528 118 454 668 919 555 237 741 922 878 494 962 489 754 167 76 132 294 480 64 334 511 957 689 188 343 949 952 338 38 91 365 87 550 106 774 529 431 775 281 977 815 425 206 314 964 856 28 982 394 701 445 121 97 780 895 21 142 318 41 760 341 737 17 102 100 853 101 945 467 413 969 760 367 778 686 458 928 480 953 513 119 273 679 878 583 951 177 419 219 818 563 980 817 716 644 423 700 536 697 134 857 512 62 745 290 185 938 776 912 251 951 320 801 364 65 259 718 435 662 688 363 594 873 325 770 448 124 862 432 466 24 735 87 784 849 671 298 952 278 795 886 870 316 774 877 160 898 223 629 676 765 384 382 68 586 2 597 642 328 165 267 286 992 946 354 815 950 757 282 607 167 152 641 780 808 476 297 573 577 65 726 664 552 100 401 259 131 809 238 558 642 517 833 978 988 670 140 459 120 916 682 445 286 511 667 523 493 541 734 339 782 799 306 635 44 70 660 678 753 809 357 801 980 98 105 712 819 449 526 119 262 391 961 597 523 701 927 199 374 389 439 379 508 975 125 672 27 963 272 790 276 240 96 367 785 127 880 104 455 778 241 433 748 297 859 741 398 905 850 620 512 348 239 829 607 8 434 982 903 691 727 43 72 292 471 837 213 636 377 786 905 671 593 165 232 948 456 712 469 299 570 176 355 503 605 930 984 664 496 591 54 665 373 318 250 188 208 23 117 86 901 88 542 614 501 463 746 179 152 524 175 239 837 662 283 943 963 282 776 262 706 241 584 113 627 752 739 199 52 394 749 727 504 977 548 239 518 276 974 536 6 595 996 254 234 722 702 423 203 534 60 369 195 392 198 108 247 193 596 99 840 450 132 545 375 790 541 607 599 392 468 118 832 278 33 621 786 443 848 921 446 39 844 574 163 1 783 557 549 553 9 870 595 972 743 886 319 776 937 758 913 305 220 23 436 308 300 898 459 3 419 376 656 276 116 213 420 808 205 823 390 937 664 727 681 420 460 569 340 743 809 857 572 761 915 229 981 334 527 285 376 744 602 726 795 831 948 12 695 273 314 531 704 649 684 773 261 895 8 893 920 556 409 903 810 119 659 452 777 493 804 484 916 822 240 622 805 431 291 242 580 418 158 894 380 619 92 982 435 929 931 876 110 982 170 511 851 94 310 230 151 193 505 36 578 146 129 323 531 830 292 532 451 62 643 256 91 486 331 649 337 623 959 721 539 775 513 655 881 922 94 581 474 955 427 206 255 687 215 910 581 268 885 569 280 619 725 220 910 747 230 595 260 661 589 366 733 71 191 726 70 354 277 396 161 235 634 135 648 131 619 123 680 9 625 81 618 76 921 454 157 138 651 324 144 696 448 829 611 927 3 138 494 120 696 413 672 313 25 830 381 130 906 916 502 461 289 73 107 478 622 470 529 388 861 658 411 644 874 681 661 791 123 425 645 969 202 306 683 591 560 641 841 913 477 643 997 10 789 800 362 758 925 745 775 858 85 972 393 854 305 341 842 71 438 3 106 899 608 911 547 957 214 439 536 955 370 98 716 192 184 844 447 696 325 137 793 580 329 287 737 866 771 60 453 257 452 886 248 136 345 510 870 931 979 206 399 22 503 6 821 279 211 68 497 464 690 407 614 338 212 740 632 197 759 182 348 812 386 71 80 175 332 473 160 649 121 493 934 686 385 839 838 448 109 647 489 452 470 983 178 141 130 799 190 915 51 256 430 577 993 62 102 803 414 674 356 697 540 322 699 496 930 48 653 348 781 651 990 496 351 267 970 645 233 880 231 577 724 444 417 921 236 810 778 201 828 405 829 618 657 364 545 295 440 268 853 418 12 85 150 487 923 133 652 428 492 69 564 44 295 875 66 827 126 208 713 765 601 843 404 38 968 425 717 473 894 342 259 139 104 166 196 679 533 784 32 600 827 492 147 919 84 881 812 530 149 775 143 68 856 576 68 540 466 64 553 667 868 455 731 441 637 716 639 644 266 607 134 900 159 700 999 495 703 313 600 452 428 62 457 35 323 645 61 878 747 344 209 335 114 339 510 970 369 828 287 979 353 620 769 640 556 524 40 529 998 68 571 251 965 539 790 805 141 478 909 523 476 566 562 268 293 43 180 993 900 981 919 888 646 257 479 627 820 730 854 905 227 453 182 615 487 797 264 656 875 252 509 804 244 601 973 549 899 27 336 28 171 151 481 376 127 217 309 470 338 981 475 284 640 782 623 697 480 226 546 440 816 51 252 986 986 16 621 687 201 301 200 582 346 687 384 23 322 335 189 11 324 378 507 78 168 387 371 344 49 185 20 49 515 236 194 990 557 178 222 518 976 355 271 86 246 524 42 585 59 341 701 105 392 441 677 156 787 765 15 927 954 295 437 120 574 219 491 23 620 324 559 80 254 568 391 621 712 236 568 348 135 221 352 881 265 561 872 371 199 479 722 36 822 165 956 137 498 233 825 854 166 70 977 328 866 279 569 155 830 102 98 403 757 570 31 148 957 494 772 614 617 356 758 57 270 527 181 609 500 594 904 60 172 917 462 243 561 57 983 376 882 225 532 611 46 782 400 377 978 817 192 618 728 455 908 918 887 286 45 485 655 151 522 705 90 953 483 190 313 354 360 559 461 618 364 481 982 805 441 698 794 607 488 716 649 88 216 683 303 494 146 320 57 540 576 877 941 999 221 429 558 403 50 438 585 41 423 305 658 136 831 86 237 279 312 505 226 236 671 58 788 895 871 864 285 890 594 546 534 591 670 660 139 584
804 822 531 460 167 80 452 730 299 920 981 488 884 380 539 516 980 874 839 807 455 537 276 996 534 648 470 743 948 656 160 794 635 144 331 409 874 498 306 206 833 630 928 184 627 122 201 52 244 924 193 853 549 407 909 437 840 87 673 813 275 222 421 237 918 100 559 71 204 12 406 821 702 761 687 830 814 40 504 469 611 569 937 631 7 359 790 536 683 31 590 679 607 249 585 163 633 460 953 517 587 65 187 515 626 363 356 183 818 250 863 50 397 657 963 700 22 853 266 462 228 26 778 173 695 455 975 326 983 486 991 865 146 743 51 834 32 803 779 723 278 430 245 774 879 716 145 322 236 62 402 546 211 223 762 861 226 629 340 177 831 349 166 808 256 459 424 132 602 786 550 608 605 790 220 419 704 892 122 639 735 551 571 295 845 208 271 837 302 445 736 407 616 23 500 451 43 752 938 725 817 312 843 277 929 160 437 939 677 296 13 907 150 364 749 223 517 428 12 796 449 30 325 593 603 887 352 824 196 819 564 421 647 167 409 607 181 136 619 426 467 425 530 387 140 665 5 878 723 221 709 440 574 27 410 451 599 612 246 500 661 145 97 641 224 149 813 550 172 12 141 537 888 784 773 711 57 42 64 932 507 986 886 927 202 17 419 646 567 583 994 110 808 734 624 202 977 293 563 217 321 470 301 555 739 300 477 724 876 909 557 501 588 676 583 930 326 909 28 518 741 608 59 798 422 14 183 628 988 510 171 44 157 140 923 835 700 912 156 338 748 231 541 723 960 148 788 4 811 739 155 380 30 727 913 369 732 287 826 56 669 145 398 136 279 947 718 323 538 34 431 910 33 962 569 49 764 363 742 687 79 335 915 964 430 791 665 997 42 524 870 416 50 407 745 338 61 822 621 910 855 516 154 687 377 764 457 169 346 640 513 991 448 214 124 328 506 774 427 427 618 939 468 920 892 808 376 738 679 842 450 782 125 854 520 28 9 98 451 798 503 540 992 915 649 989 606 154 594 29 821 215 263 375 115 99 242 579 851 861 335 932 47 285 652 329 241 499 692 848 751 114 182 216 970 162 107 368 311 406 510 573 53 744 979 621 797 433 838 371 631 593 721 489 777 54 747 781 945 506 844 634 117 952 479 756 562 666 701 667 858 540 944 478 584 662 483 242 767 887 885 256 297 639 744 260 734 644 608 98 601 817 411 908 372 34 719 712 931 155 623 91 358 456 663 290 696 102 139 554 66 726 428 121 684 419 952 347 176 914 361 721 412 846 636 877 197 795 260 46 254 193 499 949 556 765 529 903 783 726 925 761 385 641 613 288 68 885 806 441 344 904 693 467 634 462 137 103 875 853 339 798 989 84 558 221 316 788 269 696 667 463 180 869 873 739 371 372 4 892 459 739 73 387 877 816 882 466 924 7 731 42 56 528 484 523 261 711 976 377 399 347 930 197 491 970 62 5 632 544 188 324 380 599 318 228 857 185 349 574 443 491 82 702 118 564 111 675 413 913 514 398 643 323 195 431 298 363 106 571 442 762 637 46 456 375 328 55 575 685 891 242 81 933 911 827 485 556 347 716 282 45 264 861 699 983 308 581 573 102 293 439 486 507 967 479 548 441 996 293 247 959 403 69 345 100 2 99 832 248 127 107 841 394 60 849 310 55 252 716 533 56 822 180 407 541 738 30 401 954 784 25 461 573 469 500 292 907 802 513 516 871 512 400 192 596 544 36 284 141 864 106 919 795 162 675 586 598 722 282 21 413 577 606 221 937 527 166 754 591 954 174 545 476 436 984 151 694 35 305 210 817 6 352 96 527 978 464 511 449 109 89 935 192 628 302 769 859 387 706 922 636 596 735 580 885 710 875 787 614 775 722 812 579 418 986 296 885 126 13 363 110 255 177 58 118 916 260 836 763 113 222 471 232 375 901 86 772 542 559 974 944 364 331 110 868 927 935 317 412 849 812 170 636 547 770 31 820 116 185 830 467 714 736 322 749 671 698 600 26 179 906 305 600 348 772 796 93 646 599 535 887 921 41 651 637 11 488 1 928 791 441 70 626 990 944 336 882 274 34 163 886 112 18 781 699 481 618 936 85 823 390 490 28 995 220 620 112 189 900 337 596 303 655 214 65 98 660 676 641 272 143 536 97 786 487 561 126 462 773 898 437 770 941 865 686 487 194 320 351 593 692 894 919 14 548 615 753 389 913 359 809 333 458 656 892 939 551 307 725 102 298 582 790 219 377 191 691 494 980 856 426 639 973 727 395 374 843 99 794 324 160 908 605 75 232 861 583 248 840 465 669 521 602 343 769 589 401 685 886 901 38 998 250 104 416 957 215 807 422 982 84 232 357 280 474 537 882 85 603 152 417 472 681 480 832 138 445 88 68 215 388 388 888 972 574 48 281 859 261 672 193 655 673 659 352 169 413 518 170 668 264 273 672 681 31 143 518 760 332 34 391 570 553 440 199 492 352 250 711 726 620 658 181 327 152 439 472 342 129 630 132 986 807 706 980 15 147 177 479 300 309 253 914 382 923 728 964 862 16 962 938 259 542 973 246 453 74 555 482 906 291 869 793 89 648 290 835 77 889 74 406 386 962 889 955 114 334 758 859 717 638 666 279 532 178 653 589 108 191 579 997 519 625 505 140 488 220 910 268 903 383 997 940 686 427 878 432 576 229 198 916 49 395 733 958 473 978 239 573 752 449 697 952 194 62 825 537 703 786 80 901 40 872 720 389 724 712 417 640 123 655 199 188 41 600 133 315 560 189 509 73 578 591 640 521 689 575 712 120 315 213 662 85 554 833 200 282 209 698 782 34 551 150 610 484 625 901 441 615 761 285 887 931 319 603 103 110 45 552 243 86 332 76 330 610 158 942 934 463 217 953 404 347 134 192 691 623 800 274 222 88 100 169 993 813 10 148 362 967 553 350 367 611 161 495 799 595 218 12 423 558 497 934 941 579 396 521 190 751 71 384 351 219 213 523 828 971 598 627 642 441 94 341 121 987 429 680 552 407 716 544 235 449 309 177 355 976 680 894 940 160 810 255 893 712 357 786 370 134 270 432 956 700 495 99 809 353 93 790 476 627 208 198 164 371 881 691 105 160 950 707 774 931 432 176 592 821 999 776 159 57 835 29 95 733 288 266 895 6 144 403 72 790 373 643 815 846 757 277 67 922 294 501 959 131 65 12 277 545 90 388 454 303 641 137 969 756 645 769 130 693 240 598 463 872 829 34 23 301 897 566 8 716 949 559 678 650 474 611 609 921 524 264 648 402 763 526 546 894 216 659 230 385 384 368 729 109 78 409 766 826 400 351 872 558 37 384 168 580 794 125 805 421 18 803 27 412 267 883 932 98 730 557 17 693 360 306 543 325 36 996 740 97 966 562 426 532 899 834 759 698 629 475 964 227 502 416 707 601 120 81 816 631 853 163 46 906 438 205 819 223 334 272 868 18 867 165 84 207 482 715 131 247 565 822 614 626 390 139 638 666 756 776 29 187 798 490 379 467 896 960 205 624 91 297 381 442 947 203 650 564 890 88 900 933 824 749 466 1000 206 314 768 547 25 850 234 653 283 950 383 203 231 92 148 440 392 259 420 538 846 371 987 570 129 827 854 855 755 202 958 891 837 336 926 325 135 606 265 203 801 309 295 4 174 282 405 509 92 11 142 12 458 621 391 296 237 731 501 528 39 997 715 155 525 459 694 923 834 373 572 972 136 850 444 473 312 610 395 788 338 997 566 52 341 139 87 587 793 140 119 122 54 831 434 476 76 999 445 479 971 896 425 357 984 369 289 445 69 749 178 886 765 407 528 996 612 669 526 779 985 514 842 671 286 263 675 599 258 311 904 893 447 783 753 375 907 408 914 145 369 339 568 208 147 660 591 743 750 395 55 638 522 225 743 842 771 407 268 802 933 754 508 431 883 666 416 454 16 787 26 424 713 452 515 729 366 721 313 70 604 414 212 202 350 399 353 134 540 510 847 330 682 499 852 726 866 851 617 651 493 758 698 229 902 426 227 782 737 266 203 460 965 270 803 702 238 847 464 925 281 823 746 639 772 598 83 174 44 873 435 762 132 479 664 826 968 197 688 568 850 93 460 668 690 732 475 992 173 94 378 529 393 568 785 759 414 289 943 385 251 405 19 35 291 288 225 458 705 612 165 780 149 693 670 505 951 865 408 96 871 785 446 741 711 706 354 209 415 583 368 378 595 200 917 724 249 568 597 7 365 666 795 177 820 231 657 661 20 452 287 986 329 812 708 908 942 319 489 155 0 246 207 395 233 826 827 116 920 945 153 227 185 590 52 845 496 816 860 234 184 655 880 407 63 636 223 71 478 110 24 187 3 618 674 246 314 883 323 521 186 394 257 74 581 896 789 735 644 531 304 650 912 537 262 4 285 381 229 514 433 400 38 664 101 95 780 391 792 20 175 146 128 462 905 86 660 745 654 589 622 527 498 761 848 836 946 232 776 691 961 423 955 629 725 25 523 721 394 151
139 590 72 285 178 58 363 881 948 635 607 238 842 462 359 993 629 583 775 82 751 588 636 417 325 438 891 691 867 358 400 2 652 242 559 625 548 507 131 734 414 948 773 688 646 533 317 149 916 796 822 887 445 611 68 833 761 964 599 775 156 690 187 800 728 758 999 515 130 636 1 295 677 950 433 858 318 810 618 206 311 539 144 999 50 877 587 699 183 446 375 265 661 672 702 526 797 397 252 588 334 346 567 806 488 194 239 83 853 328 453 903 385 171 687 735 565 247 126 561 694 559 936 929 817 327 914 654 345 318 783 280 254 99 745 959 657 135 832 376 656 548 658 195 760 143 923 223 229 333 921 646 768 629 776 109 521 818 844 242 291 187 942 703 672 610 755 44 937 350 995 680 476 291 968 333 256 550 909 141 76 132 750 747 150 849 336 299 678 270 900 340 204 67 824 192 200 19 538 39 819 448 829 562 820 265 322 183 174 1 185 912 837 960 499 204 43 949 932 3 203 14 471 95 119 567 852 296 943 685 828 554 24 469 771 53 26 610 520 683 244 240 551 517 15 470 6 427 766 423 439 786 36 673 808 318 879 663 980 54 904 234 680 265 759 398 379 454 955 451 316 683 289 261 740 100 977 545 282 314 928 154 553 791 831 698 686 379 56 93 306 417 328 383 90 390 270 603 830 453 102 337 198 635 785 742 281 979 250 272 858 397 992 438 544 129 246 718 492 193 588 88 104 231 408 89 707 802 944 436 634 759 718 416 179 829 701 573 117 472 253 821 857 572 535 98 732 142 80 912 962 498 633 593 746 383 503 893 37 330 330 19 704 116 258 316 589 268 73 987 153 226 993 758 67 844 344 111 951 676 392 807 705 272 590 321 754 503 669 375 284 879 899 728 209 857 389 994 543 329 478 127 713 615 357 727 591 942 290 695 843 250 22 70 736 63 869 960 510 469 739 827 813 939 623 627 92 422 111 247 833 183 338 579 737 326 46 717 799 590 497 369 870 471 964 290 341 720 901 479 662 121 83 589 390 714 23 924 266 400 876 943 917 834 149 198 466 94 586 748 494 748 540 462 523 833 706 439 459 734 536 493 324 184 984 76 17 405 34 669 177 863 138 398 397 914 333 506 557 245 987 609 742 517 606 799 5 782 484 169 161 68 818 580 421 226 860 546 8 736 304 773 753 281 716 537 997 356 847 422 624 121 989 407 564 642 807 819 199 173 546 238 417 980 47 436 635 236 976 412 240 708 262 350 621 756 122 845 905 225 410 444 954 697 530 925 386 78 133 980 110 301 895 450 33 264 823 662 568 997 231 312 975 797 446 383 604 662 725 982 364 499 191 756 192 987 442 245 377 276 651 970 81 516 430 225 9 340 835 530 504 612 496 840 712 460 577 489 395 167 340 376 796 551 547 942 440 734 13 461 367 453 804 21 39 249 996 952 422 377 82 225 826 760 361 835 425 748 292 21 601 733 402 192 960 685 850 523 201 505 610 546 105 414 573 70 124 754 959 475 444 963 61 514 437 637 339 284 617 961 213 924 320 774 749 683 331 344 462 139 935 322 451 438 454 207 125 350 297 389 146 983 101 891 779 79 612 396 886 504 990 539 221 813 346 465 731 685 566 131 313 23 644 39 803 952 275 987 949 748 580 457 533 712 653 180 265 720 666 27 605 843 929 150 767 713 41 804 86 330 412 680 854 480 261 807 137 588 631 414 323 586 592 300 595 666 257 248 342 126 169 848 319 554 362 725 134 729 675 94 40 431 784 595 825 989 172 656 950 670 450 705 436 376 113 910 99 427 272 763 210 193 337 161 260 682 268 129 663 557 129 149 238 433 744 997 443 495 516 793 542 218 273 990 665 855 576 156 969 127 571 454 840 641 486 622 369 838 455 685 29 126 838 16 882 636 487 568 218 24 351 985 602 774 939 842 729 990 972 430 679 306 528 333 981 487 798 412 885 76 689 236 309 668 774 45 518 396 143 736 461 526 787 742 171 117 396 621 560 879 127 569 632 89 354 217 217 324 464 147 871 16 467 664 585 464 708 291 655 15 212 711 435 652 722 318 615 700 695 587 489 962 141 147 370 32 163 925 84 592 793 96 517 854 70 389 0 850 920 665 514 840 394 551 10 793 683 79 97 136 441 462 956 927 613 533 158 572 511 572 45 268 878 26 419 643 327 515 800 442 190 972 550 292 88 859 907 109 600 122 985 381 343 32 168 967 525 971 495 753 12 175 176 696 57 128 98 587 978 862 406 978 348 643 593 583 347 453 248 122 216 283 373 448 620 981 863 130 637 37 584 60 301 91 778 148 933 785 887 627 684 264 693 449 979 390 549 774 816 376 245 984 974 970 558 669 382 141 597 114 483 953 734 689 982 848 640 497 427 785 581 824 360 868 490 745 457 761 54 638 353 535 724 199 376 284 735 128 278 221 116 246 726 582 233 709 971 106 685 112 79 737 247 45 881 332 723 241 957 156 237 219 27 211 135 600 966 705 103 463 132 998 259 311 654 298 148 876 792 500 287 889 475 799 583 592 888 155 691 563 519 598 469 90 991 808 834 299 911 383 849 989 522 260 59 309 416 547 267 491 374 999 643 709 913 73 699 29 733 979 906 526 572 940 676 126 668 112 965 249 180 381 730 72 136 103 569 385 748 776 296 814 413 77 625 235 38 685 64 16 788 879 480 156 626 358 215 37 474 909 366 66 295 488 719 571 791 436 7 972 846 584 545 153 230 19 764 510 752 875 501 438 841 401 594 132 741 841 299 603 690 137 902 927 120 783 431 459 630 412 19 614 283 25 670 11 915 602 743 444 166 408 332 371 509 500 896 775 855 429 868 188 62 512 482 369 945 618 154 565 930 130 128 271 952 857 100 694 152 884 883 311 234 652 515 125 660 650 186 430 738 896 642 326 641 980 77 455 312 846 335 652 864 425 175 536 493 599 673 23 790 540 409 807 582 92 861 198 30 766 426 274 188 519 11 756 821 488 500 139 537 34 285 791 329 442 619 650 924 490 447 827 293 733 811 196 648 159 714 333 115 962 908 938 463 587 681 827 432 693 157 508 664 476 809 281 485 313 926 884 31 264 524 630 574 393 60 632 862 900 506 557 674 552 468 519 159 361 688 887 839 478 106 52 380 867 228 918 851 288 173 8 44 383 383 621 827 27 415 66 927 81 763 987 814 796 151 577 14 80 794 46 947 407 63 979 211 918 145 395 873 450 305 150 659 799 74 620 772 365 770 587 890 725 696 635 53 256 16 778 355 862 638 331 727 393 953 81 692 195 181 141 214 456 194 134 502 829 703 296 556 697 555 380 856 542 195 58 197 750 570 178 614 457 78 691 399 982 384 358 700 168 69 113 28 622 919 265 998 520 223 357 892 202 698 892 709 747 805 500 512 281 18 505 236 713 988 522 243 730 277 348 541 500 95 834 85 910 448 736 810 439 321 960 434 884 812 422 405 697 758 767 645 770 398 816 877 332 302 918 91 71 411 691 403 229 903 316 428 651 449 163 205 487 276 309 3 239 534 168 378 985 438 557 368 430 872 679 48 40 263 90 481 943 697 99 893 634 350 870 87 350 20 858 531 985 498 33 274 38 167 724 579 639 251 141 721 838 65 742 983 276 845 171 232 333 671 789 393 834 527 475 219 747 271 614 52 961 288 600 170 61 477 834 391 836 308 442 470 860 315 607 162 318 575 597 66 99 300 26 269 522 649 687 298 244 874 671 25 735 142 847 109 262 424 307 747 140 51 129 420 468 182 33 710 453 356 286 806 957 561 1 628 930 958 40 458 219 226 895 279 952 897 986 193 514 227 759 970 303 71 86 769 8 224 230 160 984 112 817 429 931 986 355 491 248 310 425 777 299 121 581 49 925 202 934 611 894 89 246 765 947 365 126 235 569 802 541 294 724 711 515 326 626 418 554 667 298 280 439 781 919 898 858 452 434 756 800 118 794 460 626 264 455 155 350 472 300 526 583 912 144 946 312 381 722 994 188 762 1000 554 983 358 353 934 534 717 151 622 547 164 394 539 538 93 681 307 169 918 713 603 86 58 819 925 462 456 312 35 620 140 102 249 469 884 387 910 810 147 66 372 556 241 872 505 383 407 928 507 581 189 85 596 64 123 500 866 312 894 397 757 464 682 749 388 94 650 216 55 647 795 10 963 104 639 590 423 937 242 690 782 134 303 576 314 247 208 768 42 475 889 588 184 11 780 922 789 165 465 387 875 988 2 916 206 643 961 312 529 114 836 6 21 856 815 47 349 611 859 366 220 708 207 391 508 772 967 323 94 969 107 421 387 499 880 64 114 634 608 991 865 25 196 225 922 544 938 90 165 285 720 206 352 414 225 281 4 428 647 17 108 428 401 195 627 76 513 660 479 26 96 63 32 103 222 804 940 34 598 190 286 229 404 92 715 880 563 20 532 323 801 976 941 189 786 685 473 688 848 247 973 790 371 745 562 21 578 211 609 851 552 651 255 884 931 529 75 228 616 948


==> anc/Large-TA benchmark/tai_j10_m1000_9.data <==
10 1000
615 997 797 725 843 376 722 837 110 750 309 144 271 230 238 118 33 162 440 757 929 661 808 730 157 357 475 60 864 148 569 169 287 631 865 471 624 297 445 697 480 130 100 326 856 652 694 947 348 187 739 278 903 800 108 640 370 634 235 429 275 680 648 971 799 303 2 457 125 523 363 983 264 331 343 614 630 179 444 353 340 456 918 630 517 999 6 545 406 574 976 514 140 314 552 970 933 132 391 415 862 784 201 369 153 487 824 612 82 606 134 690 210 745 985 848 909 531 360 301 472 617 511 432 297 478 230 664 738 242 999 734 469 757 130 790 819 251 652 853 562 815 945 245 561 947 228 929 120 871 111 653 183 487 249 283 867 5 663 628 895 330 81 362 621 891 307 727 603 720 816 62 606 105 617 803 525 822 470 597 399 917 321 978 32 497 258 872 883 74 481 841 638 337 587 808 696 756 266 189 147 122 276 18 116 294 280 525 684 440 499 490 397 80 728 667 84 468 158 403 372 616 575 773 980 527 543 844 203 931 251 560 574 849 451 871 912 904 114 332 618 295 247 859 902 114 703 82 384 959 358 585 60 297 719 369 368 817 71 627 570 435 583 888 150 307 39 192 99 563 614 503 805 497 349 165 821 590 256 198 187 808 34 413 840 623 651 255 339 870 772 553 809 150 426 583 689 391 62 491 501 153 934 487 19 566 180 780 224 47 327 337 194 342 964 582 919 149 301 974 910 460 418 739 672 359 218 932 946 212 167 484 483 956 827 709 589 820 139 350 163 38 545 362 419 408 438 30 325 253 631 214 510 787 330 565 409 776 243 56 565 838 380 439 77 111 513 65 936 809 11 910 21 95 745 715 196 396 863 523 10 491 594 570 710 304 389 292 559 907 649 884 653 358 337 57 506 428 214 75 647 755 277 433 646 412 571 436 931 872 830 409 291 88 137 440 597 410 656 292 599 763 795 528 292 250 341 967 106 837 310 965 568 658 921 427 294 47 837 733 497 530 14 285 303 246 456 866 236 7 970 98 392 876 396 884 122 536 290 956 219 566 253 831 85 868 836 618 4 906 530 711 94 19 784 291 551 170 705 423 535 351 442 98 601 758 98 10 938 246 430 422 885 561 673 977 232 655 326 793 493 898 3 394 847 871 868 192 891 644 794 329 193 431 557 201 7 188 233 105 806 732 884 752 286 8 539 51 586 178 36 797 30 879 200 95 168 582 724 663 412 344 432 585 644 766 893 292 823 610 252 114 998 983 79 824 723 69 790 311 179 196 393 226 771 12 414 423 121 637 452 695 598 688 417 661 202 115 988 510 270 450 115 77 667 206 248 450 785 28 538 804 255 162 812 446 596 804 611 505 504 428 92 786 220 102 874 911 1 180 956 188 492 765 627 900 764 769 484 666 629 782 174 996 700 579 54 604 576 498 332 270 959 729 527 423 388 14 351 984 101 23 462 227 323 440 810 999 811 100 447 397 585 487 746 134 564 70 922 681 161 631 813 815 427 322 278 384 678 768 250 344 671 188 381 31 549 795 975 869 685 607 379 336 605 144 759 76 640 809 221 593 566 183 681 709 22 110 925 563 107 921 421 247 46 192 633 405 716 26 378 736 458 840 619 270 712 837 993 749 338 603 505 634 188 955 127 495 133 508 804 308 67 378 846 519 853 922 971 505 284 855 789 552 89 790 531 765 822 696 13 666 966 251 199 615 521 551 385 71 16 762 701 263 17 550 679 638 699 288 657 480 217 796 405 53 58 199 229 601 155 650 335 84 45 774 345 285 429 533 241 557 334 237 441 314 366 712 983 439 960 98 662 807 826 349 792 769 721 121 639 350 732 167 556 171 261 92 949 521 734 887 131 553 747 6 407 889 246 826 312 913 66 133 344 505 523 867 449 411 944 260 423 785 191 210 176 832 450 898 675 614 880 560 729 75 861 603 941 367 835 150 955 85 787 176 756 323 725 642 937 837 400 21 448 150 854 612 979 892 758 439 149 450 88 195 425 221 324 57 637 122 848 895 50 35 833 426 687 546 715 171 668 814 926 404 923 634 877 401 595 253 204 187 544 970 550 993 911 383 669 183 52 239 952 256 319 373 59 696 768 914 12 201 742 862 609 78 977 250 751 442 736 14 892 99 775 632 713 382 547 849 91 821 87 41 300 634 532 378 935 379 86 377 578 342 26 48 471 946 642 409 942 643 706 23 5 229 320 939 711 339 244 996 486 648 520 805 735 73 226 218 560 783 361 281 508 734 761 923 439 536 718 861 386 965 175 184 498 977 573 134 708 348 900 281 231 983 973 567 916 815 901 288 882 612 146 496 135 314 634 567 714 164 502 986 873 547 913 146 136 364 765 902 702 378 800 991 488 240 676 285 403 631 658 658 770 472 507 226 65 998 154 861 965 710 477 180 367 720 686 45 788 358 665 616 272 969 726 31 394 346 690 307 697 466 288 569 31 361 659 388 69 507 420 942 554 324 967 264 281 327 152 289 185 77 333 680 773 875 939 523 628 316 876 660 612 252 364 143 641 263 818 179 932 652 353 914 142 100 42 930 267 73 717 584 526 567 56 386 786 818 404 833 620 155 215 111 468 543 968 867 908 431 781 706 298 500 870 945 953 214 369 712 328 793 356 481 961 914 994 211 302 697 783 612 49 727 748 902 635 389 991 822 948 680 890 438 995 845 317 885 503 728 305 828 43 658 731 934 211 494 189 456 446 315 655 354 509 974 109 375 435 370 829 128 643 624 295 92 0 473 104 629 197 624 607 37 207 775 316 638 860 313 476 388 57 337 151 438 626 422 962 734 263 614 464 290 894 575 514 89 664 140 815 810 592 332 123 918 763 105 610 731 365 521 996 901 29 543 674 455 987 542 623 312 126 574 591 509 64 570 461 584 881 887 604 437 645 428 796 108 318 107 75 988 352 837 129 160 259 894 978 829 767 597 871 337 401 4 943 161 906 32 518 286 905 414 347 341 373 573 279 531 434 1000 304 578 331 3 225 575 141 738 53 730 541 136 354 358 584 33 237 766 350 504 395 353 315 761 103 317 496 702 289 1000 494 114 886 846 927 490 613 137 992 996 240 558 670 543 15 394 117 921 40 269 879 848 954 563 362 909 709 27 390 798 581 119 845 316 173 664 159 688 904 713 474 624 654 833 61 368 807 852 698 829 306 383 433 782 329 618 192 196 282 161 707 611 677 238 743 536 972 177 479 332 455 181 691 1000 308 956 182 977 755 86 947 673 410 403 431 945 24 859 940 152 872 439 693 332 888 119 23 913 740 594 572 813 782 655 899 647 119 544 825 81 132 910 741 56 145 539 753 368 490 905 548 547 778 654 695 79 859 161 465 537 489 857 878 872 512 190 55 718 72 268 522 191 454 368 382 202 355 743 487 145 299 161 897 776 212 126 377 459 930 927 296 131 124 18 555 476 387 109 990 584 222 801 896 984 408 513 632 92 777 168 875 162 989 280 169 898 234 447 524 126 814 838 889 697 485 370 112 112 839 466 849 16 459 560 666 36 262 549 704 231 537 101 257 163 205 635 540 812 924 834 322 278 500 906 342 534 661 724 791 235 206 360 982 769 9 898 242 81 750 25 213 374 582 736 602 121 265 717 398 486 105 632 838 579 650 456 73 364 239 504 428 82 762 571 283 412 172 614 90 901 93 209 834 820 779 112 35 427 857 948 828 525 76 617 579 778 780 917 495 613 974 286 165 140 850 706 166 981 528 686 841 247 482 265 831 178 164 991 963 936 416 547 138 659 752 246 285 507 928 260 48 413 198 646 534 497 95 879 515 830 371 130 720 998 181 654 957 180 842 117 558 773 851 439 801 185 588 374 374 555 376 763 273 182 793 162 593 885 209 512 969 649 636 722 920 791 730 622 608 764 757 915 473 379 986 206 887 491 96 883 313 193 682 613 74 778 156 617 491 425 359 265 383 1 162 262 274 50 311 75 177 613 820 568 27 550 18 490 567 275 855 110 997 156 852 680 25 372 128 957 293 393 269 246 424 784 463 464 917 621 680 531 51 664 744 390 375 150 580 681 958 404 83 478 457 963 37 904 144 733 314 341 546 438 443 724 47 273 981 424 254 590 170 690 769 593 776 845 208 304 754 784 832 568 437 627 590 834 519 874 268 786 577 483 858 925 466 296 186 758 478 78 737 284 622 461 616 794 411 733 346 37 844 234 453 26 798 1000 28 546 70 985 357 660 160 926 260 300 20 550 38 283 950 763 915 710 984 375 223 373 143 416 78 937 600 421 817 819 171 644 866 457 660 442 774 853 563 143 467 867 533 202 41 576 692 695 227 377 178 95 951 118 803 828 63 636 542 820 184 240 625 215 148 117 727 43 118 801 749 528 44 848 113 426 68 866 415 907 553 125 683 103 907 397 460 460 760 324 898 109 733 561 688 394 536 588 436 935 195 274 102 495 216 153 914 777 190 873 413 448 336 176 422 374 80 151 516 751 245 623 869 859 8 354 529 118 97 46 766 474 402 497 802 806
904 52 978 435 827 834 702 389 195 232 683 558 13 990 129 430 818 165 398 428 780 165 473 306 648 616 277 11 61 723 246 645 464 545 738 695 190 990 58 796 939 468 981 141 194 707 561 18 173 643 873 987 578 396 977 17 285 90 544 668 23 881 80 981 878 798 610 231 675 48 345 36 617 179 687 455 762 562 32 18 972 304 300 6 314 355 322 705 407 513 329 138 445 413 751 238 582 17 787 865 205 898 998 271 483 186 587 297 356 12 665 432 530 99 604 40 768 124 807 356 390 300 541 898 586 339 233 481 945 913 783 169 358 351 229 228 795 689 321 687 20 741 336 468 647 810 60 230 265 696 594 395 680 642 441 865 834 388 335 758 370 996 637 620 784 146 947 685 800 662 563 93 396 312 540 318 248 211 923 614 299 915 491 476 515 601 630 546 968 220 746 837 283 969 353 661 375 804 466 50 645 199 156 41 54 965 467 295 106 397 348 114 668 471 417 274 18 680 965 603 118 436 656 824 107 238 821 850 885 825 211 643 513 851 826 862 814 305 166 832 6 623 688 969 143 975 344 172 876 909 447 496 286 583 729 711 258 210 812 439 251 666 703 785 934 928 752 465 725 453 909 1000 759 799 740 694 616 893 533 316 505 103 868 101 212 793 627 105 809 684 228 40 75 907 980 460 511 830 210 15 492 604 365 233 955 627 470 861 311 475 157 785 29 44 590 191 534 842 186 385 995 377 882 35 790 254 765 901 514 545 22 429 778 889 237 891 497 179 717 340 99 405 720 204 663 786 133 75 147 702 620 798 215 936 323 59 124 437 527 444 456 146 902 125 840 197 357 15 606 588 493 254 825 356 354 733 715 57 884 300 741 520 183 872 554 656 202 765 598 971 915 954 686 190 427 174 76 428 769 788 903 141 69 441 374 963 863 406 524 6 495 176 573 177 295 328 874 728 175 845 750 442 440 47 426 908 115 92 633 224 925 692 907 684 954 720 46 253 897 398 247 296 42 442 689 180 506 600 333 645 27 449 408 973 499 813 315 795 482 555 341 875 498 655 917 841 126 865 936 4 593 23 45 71 414 176 0 149 494 854 487 543 360 508 253 278 666 154 381 376 308 279 62 889 991 269 134 505 343 71 355 955 328 687 526 71 640 582 85 68 21 708 739 675 866 523 298 9 309 153 112 579 206 277 810 779 455 703 525 43 623 976 500 147 203 417 624 648 266 728 428 341 605 34 429 41 658 314 999 414 721 704 559 122 724 795 477 852 813 958 256 606 158 919 249 224 612 837 271 976 232 667 403 154 141 409 26 262 793 479 706 946 973 626 48 787 472 27 453 46 914 665 490 167 199 490 371 533 543 571 607 206 951 44 260 774 105 434 782 642 794 333 201 702 145 806 405 325 189 387 83 220 137 754 484 919 393 581 334 43 461 67 86 896 342 102 946 660 657 940 501 106 412 161 602 420 406 60 372 22 848 887 296 425 642 465 984 282 377 883 64 357 479 214 235 76 188 559 104 933 553 664 996 206 347 543 225 904 537 662 908 710 927 483 388 799 985 438 600 832 576 91 282 790 843 821 960 538 632 59 130 924 727 350 634 620 131 981 496 412 340 404 962 810 474 749 684 672 983 427 846 903 330 936 380 519 180 800 518 575 937 406 510 620 452 448 796 409 872 670 223 899 942 974 234 672 595 144 395 639 906 487 244 765 168 790 994 677 226 287 241 475 273 268 269 159 95 894 677 414 841 399 288 462 698 981 111 752 110 434 542 7 91 346 102 34 905 827 420 472 889 380 671 171 982 924 224 832 924 672 278 792 361 597 638 536 459 577 523 920 580 214 891 906 564 182 331 67 546 850 931 68 386 838 692 887 579 8 25 441 391 711 152 502 538 915 465 701 287 435 883 231 649 809 291 778 845 619 171 495 120 185 8 403 297 190 409 692 185 981 463 373 601 866 119 38 109 207 773 125 862 908 338 266 101 680 755 394 149 810 562 756 976 612 654 920 850 117 204 697 332 913 758 398 82 940 856 919 589 270 641 877 670 763 743 441 710 15 306 357 919 491 536 714 78 463 940 453 631 386 829 469 261 631 831 615 896 219 736 815 89 402 70 574 583 465 803 322 392 995 50 12 969 45 28 942 121 142 886 941 301 216 714 358 12 987 213 26 992 362 932 949 646 674 103 490 39 664 857 395 151 816 164 187 577 283 875 695 264 375 879 857 52 77 274 411 422 35 65 225 719 911 193 183 558 945 644 613 747 398 788 67 764 786 676 860 276 965 384 324 609 789 635 573 723 203 24 602 135 387 653 792 503 885 892 532 935 492 216 385 424 870 930 320 860 999 734 882 219 922 259 155 167 22 678 996 40 378 362 473 696 864 243 521 38 362 674 466 123 24 823 169 944 31 161 673 869 234 446 974 418 68 159 538 200 846 685 110 681 515 842 856 436 749 382 798 941 24 918 216 10 488 59 582 718 329 966 781 733 17 174 596 731 690 72 777 326 665 177 904 880 190 67 60 701 64 708 658 792 415 771 28 5 867 310 211 571 270 811 186 535 951 761 22 507 566 435 773 187 779 785 164 192 923 254 557 695 404 531 646 836 640 832 701 806 691 443 83 317 886 359 678 90 377 15 919 508 856 855 397 705 698 858 340 79 219 757 64 854 807 270 631 394 788 555 402 898 141 373 225 693 609 451 304 926 764 140 16 528 225 700 223 591 650 458 730 911 663 551 308 776 325 650 430 242 386 728 816 844 175 350 223 387 464 325 134 899 811 318 445 887 240 730 603 618 599 139 417 522 855 953 888 66 114 839 61 434 491 568 207 432 228 172 231 389 243 774 64 509 709 709 568 922 223 416 990 369 965 726 204 789 380 613 643 94 307 411 184 550 743 56 788 227 945 488 811 267 523 438 858 401 253 584 643 970 534 575 503 431 754 35 990 450 750 745 818 958 588 599 361 581 776 316 998 713 387 49 287 383 841 621 157 457 815 364 866 262 573 716 996 652 722 430 287 281 933 117 332 661 699 230 345 191 670 337 5 585 958 805 109 19 356 3 742 824 640 959 869 672 270 770 725 697 449 532 764 197 658 791 311 963 242 900 109 449 521 767 981 319 110 294 856 37 837 916 740 352 557 521 545 667 319 801 943 252 603 439 654 127 78 732 891 165 144 815 438 849 602 144 719 516 72 63 25 802 782 625 230 760 779 988 135 87 243 475 178 820 382 833 697 851 361 366 646 367 432 462 574 808 296 16 167 950 57 888 523 622 325 169 401 170 516 699 635 71 121 779 506 214 110 890 54 88 251 425 749 556 391 307 353 975 46 597 238 877 557 804 890 592 629 481 685 990 79 176 749 943 474 629 632 572 399 895 776 639 174 753 889 835 473 423 440 51 602 128 697 797 416 385 814 626 61 742 391 221 776 910 986 870 566 867 458 44 566 268 114 737 393 313 198 97 355 659 159 704 431 132 598 489 167 828 580 30 485 179 63 853 707 349 227 504 791 619 293 744 991 837 302 920 21 974 53 33 777 9 87 198 659 569 789 979 679 912 733 694 823 838 891 712 692 967 131 43 852 153 921 36 702 368 447 222 651 184 602 239 249 415 20 679 425 520 948 163 780 324 636 956 771 257 698 603 200 673 77 114 837 852 964 290 473 284 926 402 803 615 101 636 318 614 615 756 303 293 433 989 10 519 315 17 545 933 777 901 813 92 35 468 317 116 124 238 52 339 351 766 181 570 500 517 372 798 123 302 327 929 595 305 303 952 541 74 730 220 680 881 557 816 743 207 650 763 497 662 883 77 653 997 379 209 134 196 905 413 420 921 682 320 240 799 381 399 156 707 142 749 716 363 294 346 860 957 829 859 712 410 987 208 705 993 52 272 377 442 857 938 426 57 879 502 766 949 379 476 467 178 446 643 597 433 140 41 884 182 528 444 232 289 488 660 62 986 329 819 148 628 560 14 977 162 631 1 334 4 892 560 893 682 3 217 769 312 635 419 43 861 770 397 720 777 623 480 966 55 315 754 100 81 835 303 164 711 787 379 851 830 190 786 491 150 836 181 743 404 289 148 762 565 252 460 862 255 724 948 917 136 961 108 658 611 231 250 420 722 867 7 463 100 452 275 417 608 346 552 428 53 858 437 212 567 638 154 408 913 187 138 668 574 238 73 491 400 855 454 420 279 24 817 126 775 874 655 256 448 903 98 855 651 577 93 195 547 706 893 973 964 154 304 815 378 224 376 141 351 361 146 671 690 730 871 791 588 455 2 876 421 537 545 456 263 292 529 282 735 743 231 940 865 29 691 559 847 113 292 967 122 721 471 464 11 193 469 73 781 813 566 55 84 619 772 988 987 648 486 92 155 549 971 907 512 744 142 567 539 809 31 409 68 459 327 728 928 391 748 970 894 826 218 747 47 691 664 58 822 576 864 995 549 255 240 200 485 608 34 690 125 873 280 807 961 524 557 842 236 612 669 305 548 882 113 131 245 940 478 960 596 649 96 961 160 891
656 587 263 857 477 513 389 385 724 137 753 808 426 441 952 560 215 485 973 889 615 297 774 277 712 902 228 143 322 162 427 770 561 233 365 368 40 457 988 521 890 645 482 620 604 951 502 219 89 203 472 861 391 88 78 519 130 344 533 712 335 358 521 302 732 481 399 273 785 978 229 850 837 922 883 645 380 151 372 407 286 979 398 417 30 51 37 194 416 935 751 928 714 986 182 182 2 522 746 241 728 233 307 837 223 182 582 575 913 955 154 91 483 914 742 465 706 891 511 663 684 520 407 82 256 599 98 299 754 961 259 932 489 710 168 18 265 912 295 549 807 822 688 473 151 151 970 508 385 588 899 270 946 834 569 781 281 409 6 517 654 358 771 791 855 5 118 546 75 77 787 102 749 826 871 488 623 778 734 884 383 784 962 48 527 427 893 363 605 296 514 757 611 664 595 582 135 240 45 892 960 6 373 581 366 82 539 962 459 695 74 887 92 825 446 685 126 114 65 466 387 449 986 684 850 179 972 878 845 553 394 882 467 511 445 503 767 496 498 966 34 759 953 289 423 745 885 918 925 334 301 638 224 805 424 738 54 840 441 619 633 916 26 93 648 353 458 169 413 655 475 717 918 799 393 735 543 316 507 828 243 413 122 844 362 815 916 351 568 508 116 778 741 282 861 316 25 232 94 814 674 777 640 800 695 893 738 556 352 924 844 446 598 245 96 656 148 962 300 356 415 63 676 831 241 518 818 991 747 468 216 684 545 401 617 423 153 929 208 694 719 820 480 726 720 428 422 678 337 807 987 97 244 406 770 951 50 587 699 385 428 804 779 670 964 633 221 235 27 801 181 793 211 549 762 467 780 83 534 532 766 506 262 8 319 216 355 222 359 11 255 752 82 117 264 938 731 860 897 188 958 946 138 953 46 763 808 543 79 502 209 525 173 245 629 224 798 283 382 433 687 753 851 751 230 510 417 724 559 331 136 211 210 621 934 596 20 167 21 897 134 109 485 519 329 315 696 290 773 895 470 444 55 343 196 564 356 294 80 848 245 883 601 520 991 847 460 797 497 549 9 19 589 37 565 357 212 285 495 590 444 521 32 820 19 47 70 472 388 51 473 827 187 837 763 284 662 551 733 465 321 70 67 5 737 222 518 236 781 559 160 325 449 336 36 421 276 157 683 645 421 843 977 778 942 180 795 463 282 723 409 860 234 422 348 679 923 966 526 97 364 259 420 832 73 986 812 524 564 514 632 387 462 190 522 288 895 250 606 546 490 154 839 20 466 879 237 418 341 275 202 192 671 140 91 735 985 863 938 173 811 961 513 577 257 601 292 163 496 57 90 292 624 410 989 820 630 587 847 502 590 5 856 117 722 107 549 594 180 44 471 29 959 429 457 65 44 716 887 910 665 317 963 736 491 442 487 953 930 997 350 748 61 496 53 486 723 172 84 362 614 160 997 73 783 615 817 867 693 692 503 183 374 319 761 613 296 464 397 600 204 760 556 197 254 61 928 239 119 889 250 559 269 778 344 604 820 524 271 224 214 17 788 922 663 347 576 947 438 155 294 428 996 837 596 840 932 921 626 859 957 860 874 939 651 656 686 707 15 980 62 840 189 704 131 643 83 899 532 12 252 9 625 179 311 31 708 638 966 675 93 112 718 16 910 205 864 704 157 531 167 396 213 67 947 896 506 448 978 360 911 927 346 217 367 809 88 434 715 688 610 361 403 498 832 128 176 325 548 842 188 288 24 604 76 2 594 88 81 899 316 919 411 525 360 506 936 643 239 942 950 967 260 258 892 798 929 438 222 518 353 739 285 631 219 920 31 374 863 414 840 51 524 120 516 511 408 265 430 780 201 888 677 282 161 309 901 560 258 284 659 518 117 650 803 204 552 906 22 255 704 129 280 122 744 568 305 254 110 669 940 586 87 385 309 35 800 423 872 613 425 541 520 271 797 613 277 60 580 908 974 230 378 983 870 231 790 407 16 529 49 365 523 962 291 732 592 58 672 616 583 561 782 684 361 880 544 764 917 412 115 234 165 651 922 614 149 429 915 570 469 489 104 496 567 934 710 307 97 735 597 462 603 1000 8 491 140 963 555 956 739 455 701 773 103 790 57 6 571 289 666 633 641 367 410 683 776 861 898 529 439 554 836 351 649 888 757 188 370 72 886 988 4 378 821 713 146 160 192 964 907 695 707 113 114 643 841 270 745 594 275 896 709 157 317 858 190 196 249 746 558 672 418 691 141 834 152 23 667 634 14 184 566 844 179 402 69 606 144 630 835 506 343 756 538 648 994 654 585 425 290 319 289 162 38 846 299 275 546 130 612 996 825 343 486 885 999 208 586 40 853 307 113 114 981 677 647 43 969 953 759 564 858 775 233 920 816 118 47 370 729 228 247 31 573 249 540 430 889 782 621 482 881 906 982 933 310 800 616 151 463 192 199 593 207 699 961 714 652 703 830 260 231 97 735 938 99 651 924 250 429 141 63 156 461 867 328 809 591 917 56 765 39 692 537 965 980 726 504 696 869 889 145 156 530 11 954 615 711 68 862 216 631 97 834 654 306 84 185 595 658 649 172 452 288 27 822 964 639 106 908 59 332 354 17 999 796 11 903 750 29 259 220 619 829 715 758 370 448 395 802 21 5 357 921 485 351 834 554 850 635 755 358 660 550 256 313 130 909 197 906 872 112 126 669 392 375 190 619 864 975 374 691 678 646 516 813 242 0 888 894 941 377 594 717 210 298 675 314 50 823 931 927 773 875 740 11 740 891 405 66 928 433 741 772 489 400 360 357 265 992 877 900 96 873 370 414 31 551 568 235 530 673 520 500 14 806 75 43 914 653 635 607 482 287 998 998 291 166 868 743 213 453 54 101 849 678 989 784 107 386 374 951 775 627 22 935 250 805 409 133 8 266 721 882 648 35 959 178 857 273 922 464 44 195 154 125 803 124 966 789 910 657 979 976 918 77 207 968 491 866 718 703 441 689 762 650 953 755 31 436 911 371 158 525 321 270 927 810 899 512 856 791 522 793 575 740 412 272 39 529 313 232 383 843 419 284 241 217 142 109 188 939 465 68 640 528 515 877 596 644 590 831 141 542 614 860 359 995 204 493 575 698 797 184 12 750 226 320 864 990 537 465 148 937 748 42 421 468 834 456 327 312 272 794 327 581 650 846 210 474 731 575 843 690 631 251 802 876 90 587 386 760 952 478 592 331 805 993 277 904 520 983 120 572 861 327 434 143 104 303 687 159 886 880 571 347 303 12 848 412 960 775 49 51 589 965 908 242 216 634 517 602 189 643 436 920 315 248 206 681 529 577 300 479 146 18 772 622 135 1 453 854 408 584 568 799 664 557 503 481 209 700 902 505 697 499 522 293 397 10 312 451 203 406 15 519 346 227 264 736 966 240 152 175 336 668 561 106 794 852 568 197 533 692 131 443 517 253 792 838 505 392 945 139 913 727 631 721 59 156 305 127 341 670 677 339 642 926 495 203 419 340 965 578 313 955 86 563 402 501 397 59 490 455 532 849 58 100 627 515 955 193 225 304 380 111 405 64 381 326 220 680 876 943 805 108 673 593 114 354 23 323 8 333 581 261 780 600 150 560 145 888 364 150 316 205 525 645 854 896 700 510 675 318 693 238 190 967 697 163 82 48 357 338 334 283 943 95 923 984 112 792 983 827 820 476 211 752 111 815 310 23 172 824 214 535 375 236 912 941 982 390 55 442 285 613 367 278 148 801 555 162 518 547 789 859 888 536 809 363 844 579 340 508 585 379 240 274 706 401 247 72 357 620 300 432 760 345 905 147 560 267 175 402 210 879 640 404 227 395 256 553 947 369 349 867 248 169 419 396 791 705 291 833 370 842 725 848 229 764 954 517 41 198 186 857 788 979 655 664 579 655 788 174 181 447 578 618 246 956 634 28 629 492 771 129 241 246 475 949 46 7 505 914 667 685 485 702 140 191 305 697 891 931 791 454 146 431 599 226 758 878 367 315 903 435 444 948 351 682 160 342 187 334 965 297 457 186 980 726 555 268 883 570 640 324 170 574 12 325 252 494 934 58 196 778 956 60 318 912 729 132 712 85 356 826 531 52 649 905 905 541 961 405 981 679 264 828 625 971 82 638 152 200 730 419 741 804 52 868 726 225 11 531 157 675 697 71 547 768 720 183 303 279 320 814 382 725 461 437 318 206 165 13 80 330 846 381 852 450 257 177 572 376 825 730 457 637 532 945 995 302 240 660 63 933 831 902 194 102 709 137 372 86 222 218 203 599 943 588 579 33 890 158 877 440 585 884 271 944 517 170 825 756 176 609 109 434 214 713 18 41 437 123 325 769 893 484 584 636 385 368 44 608 33 642 657 694 237 308 362 105 948 765 404 628 60 562 259 3 144 819 300 194 968 142 924 488 394 349 741 155 281 384 883 107 261 336 918 452 492 171 123 748 714 786 394 716 312 509 515 919 723 120 149 809 348 777 322 661 431 164 864 128 948 865 778 121 23
892 250 269 170 277 286 234 623 448 155 198 120 220 264 215 345 522 469 976 604 697 764 351 859 822 785 302 221 824 355 543 680 360 587 933 754 289 36 669 380 209 764 661 930 279 181 141 273 741 394 993 518 555 186 454 687 980 238 192 330 271 904 887 73 845 145 106 762 958 505 524 578 649 243 595 481 33 332 989 941 266 226 877 37 870 752 772 900 262 764 574 799 392 885 552 57 296 730 520 150 498 23 558 856 188 913 584 91 744 447 736 245 589 397 749 230 725 808 737 954 190 740 226 768 615 867 955 753 598 572 945 186 117 992 936 256 533 602 437 995 225 794 428 834 856 656 84 447 356 277 368 225 898 554 426 234 340 814 586 306 74 870 656 356 512 527 476 89 683 37 842 638 435 269 3 19 211 818 168 282 32 928 835 43 723 630 380 433 851 287 526 836 79 718 833 335 848 958 4 405 531 346 339 536 579 557 239 370 167 642 412 726 62 174 902 703 268 6 352 810 185 250 608 615 831 267 235 696 567 104 935 619 818 525 665 15 105 203 438 791 236 918 975 789 154 127 515 670 847 225 591 674 774 464 367 749 523 947 652 571 393 711 857 381 133 295 508 159 572 506 347 434 948 948 792 358 478 295 64 737 821 142 151 876 358 501 897 550 654 981 663 405 840 87 647 363 631 61 87 379 233 557 893 852 746 891 546 131 717 672 770 743 952 377 604 358 496 258 421 490 787 583 170 723 735 888 961 221 517 406 123 378 313 262 592 782 885 330 901 475 881 861 61 923 979 771 635 396 86 923 301 42 38 896 876 401 130 367 687 892 348 961 319 406 107 335 308 976 578 263 944 96 258 344 57 547 216 874 724 314 872 649 169 93 326 734 483 140 299 645 549 936 627 883 113 437 810 195 116 466 817 80 325 249 636 571 205 569 370 436 983 917 479 935 10 38 402 976 361 375 457 220 293 330 442 44 387 283 172 124 714 389 186 693 286 624 182 890 625 589 19 655 400 170 693 913 896 675 560 573 809 928 295 224 336 2 150 146 332 301 83 862 137 577 163 659 680 684 417 614 756 440 127 883 800 556 939 583 929 39 495 18 344 803 469 547 260 761 726 923 569 399 276 18 25 95 228 473 750 584 436 978 600 993 826 669 212 585 777 589 366 808 643 766 80 77 425 319 802 311 618 718 582 438 874 875 864 8 920 405 819 760 179 265 284 787 599 101 866 228 667 190 341 120 681 577 129 761 345 800 747 70 861 290 81 621 397 403 382 124 900 679 72 258 718 669 820 260 136 472 27 995 278 659 204 520 801 71 159 293 577 382 449 596 972 196 540 163 657 598 581 771 416 636 158 385 867 145 388 238 784 893 502 306 480 743 996 719 754 208 768 61 379 493 460 52 132 268 912 978 564 325 165 838 550 251 404 219 453 142 36 401 803 59 17 637 55 861 883 686 645 963 916 318 620 24 868 740 865 263 166 240 590 634 843 574 946 819 678 867 145 713 52 269 610 64 494 929 839 672 930 438 971 774 408 843 911 832 229 791 2 358 329 465 527 306 616 530 194 601 424 447 797 890 621 316 745 739 304 195 992 873 427 991 22 134 466 530 63 497 247 916 401 901 760 578 941 197 365 180 722 598 815 82 68 717 230 901 836 498 65 926 75 515 488 266 580 460 804 247 181 29 394 715 310 499 529 607 20 391 695 540 605 518 265 650 779 404 641 785 406 883 734 264 942 329 721 335 9 84 611 215 396 838 964 182 769 935 986 293 485 802 789 451 659 433 410 755 715 994 973 369 951 678 644 797 677 117 879 631 633 167 688 781 47 495 554 677 612 80 51 608 704 984 499 192 712 933 962 72 451 960 66 293 607 425 174 201 882 706 464 162 377 114 886 359 640 274 353 632 729 732 696 812 34 140 21 629 519 88 875 192 364 755 947 502 991 977 751 769 917 938 919 753 629 908 959 66 175 562 764 840 767 65 183 847 838 161 965 721 333 762 634 206 782 859 711 691 960 286 995 785 59 288 521 420 759 227 956 984 164 706 852 53 78 742 894 404 119 913 56 959 788 440 738 838 837 876 135 366 799 975 671 286 889 310 981 779 719 565 96 440 949 131 684 112 748 305 407 504 489 894 414 261 924 609 808 286 398 928 675 767 104 801 121 509 199 863 860 256 708 82 153 597 497 745 445 250 206 266 470 40 890 851 623 548 757 131 716 874 978 602 147 735 628 139 703 793 771 925 101 683 766 840 553 428 6 605 597 922 346 734 691 400 140 915 16 110 126 710 662 805 733 356 385 822 389 764 35 200 156 579 763 643 985 693 538 714 492 827 210 529 781 595 573 925 138 815 162 914 557 607 372 222 583 561 637 300 977 2 373 654 441 787 816 939 161 32 700 474 321 349 323 297 528 89 859 259 440 379 102 881 534 221 626 992 196 690 871 387 217 772 97 343 832 992 456 33 998 391 462 26 481 941 90 384 854 14 576 878 114 81 327 659 510 879 8 479 853 715 184 690 915 880 312 848 110 356 701 391 841 953 88 942 472 22 287 641 805 417 148 964 938 412 447 465 921 915 429 953 666 151 862 714 642 604 994 661 536 441 931 702 214 372 705 875 907 314 905 747 125 127 593 920 458 405 413 708 525 319 450 490 70 687 873 900 795 608 142 563 823 787 30 997 330 959 444 221 486 548 242 294 291 208 844 631 191 208 363 524 753 347 44 718 813 814 221 55 957 889 622 879 189 228 706 957 990 921 563 368 249 831 177 196 997 338 484 766 506 631 646 153 713 412 160 673 791 894 40 694 305 303 423 972 477 550 76 7 149 535 197 961 91 668 720 661 274 611 443 689 899 429 49 612 922 953 660 9 178 67 565 543 514 703 250 448 834 507 386 203 730 320 542 157 880 351 128 985 314 474 690 469 727 203 653 5 775 600 18 634 692 422 732 180 812 249 195 439 530 543 685 498 391 699 858 607 243 953 311 417 222 933 932 774 318 685 547 774 487 209 48 976 674 35 556 437 909 210 337 973 459 60 503 812 24 463 376 214 357 462 463 957 134 747 908 321 240 501 963 86 434 857 294 647 895 651 403 722 261 105 689 615 144 892 31 618 650 785 12 4 328 168 566 878 176 507 15 265 755 77 825 901 23 719 739 709 471 753 535 917 264 941 617 914 648 241 676 444 26 777 303 559 561 81 85 341 108 619 765 661 100 969 433 590 354 513 45 134 267 831 793 661 509 948 878 81 71 887 241 323 970 460 54 922 731 852 283 153 728 961 709 951 89 657 67 543 395 423 99 14 288 609 743 724 473 949 601 617 173 103 539 639 672 794 103 580 383 131 95 899 568 940 493 189 950 250 187 850 411 774 474 65 532 209 928 608 14 221 273 352 966 421 263 224 475 344 796 927 245 377 420 805 926 498 28 851 903 869 988 14 208 566 969 669 778 184 42 564 619 117 290 929 798 994 811 96 43 222 324 584 115 241 968 85 482 3 786 774 219 46 94 885 252 531 143 950 559 138 405 88 378 226 913 249 58 530 501 223 1 57 422 197 298 452 316 190 207 771 699 282 999 805 238 143 974 654 624 536 505 521 109 907 710 938 419 900 776 86 384 228 664 529 171 313 465 646 758 311 507 627 50 932 224 511 461 685 213 341 120 160 118 752 432 328 390 981 452 279 596 634 562 378 124 972 698 114 309 928 122 880 927 872 259 743 742 269 202 894 69 773 934 618 655 393 910 301 203 96 925 359 827 975 381 159 914 160 349 331 682 870 275 867 638 41 39 98 93 970 613 36 614 350 602 130 292 31 967 468 152 346 418 215 918 89 257 85 923 339 41 856 359 58 5 592 850 324 146 919 60 177 335 159 253 774 807 446 673 771 272 20 670 218 281 469 658 857 455 237 315 781 587 64 849 966 588 967 248 449 829 756 251 579 585 623 446 907 762 498 73 657 575 440 888 38 537 260 516 955 201 790 37 308 77 877 307 925 180 89 606 84 331 317 322 468 157 133 571 45 200 538 430 36 937 838 343 29 374 34 752 480 679 585 987 406 609 741 814 825 355 190 906 206 246 527 982 118 668 546 193 433 53 627 270 637 13 264 545 605 399 355 544 835 904 999 490 58 943 220 112 46 255 463 98 892 940 446 371 948 317 453 863 286 954 281 541 55 953 991 548 429 218 723 46 432 806 449 280 134 306 678 131 700 740 885 256 925 794 463 92 103 111 232 468 419 518 552 761 100 431 849 511 243 82 200 780 359 694 22 891 377 320 176 686 663 984 95 783 631 155 982 570 819 773 675 231 974 342 670 7 112 254 337 223 269 415 52 467 36 603 295 244 641 350 871 0 202 869 86 828 73 237 727 338 546 855 535 334 5 29 79 785 412 491 670 884 811 300 286 362 657 830 284 297 877 790 975 369 511 11 356 632 394 630 880 139 431 594 515 439 775 707 535 504 820 282 650 846 58 227 216 513 938 551 119 232 123 639 292 285 512 702 39 500 136 409 764 651 443 375 625
408 443 641 291 961 929 501 308 735 450 33 1 724 263 602 856 158 114 223 84 948 855 329 626 500 905 300 592 542 194 731 377 868 7 259 775 235 950 218 925 148 712 495 220 649 108 979 975 926 281 8 729 528 841 3 235 956 932 147 385 98 278 996 555 850 657 217 160 587 590 596 565 111 803 78 982 513 875 409 141 23 421 855 210 173 774 991 293 849 591 552 3 351 417 814 288 263 97 986 570 0 178 634 822 410 122 761 203 612 135 34 769 826 333 820 91 86 145 598 999 901 665 643 699 465 591 491 784 978 412 947 978 562 983 717 815 734 619 692 777 219 730 124 702 999 161 903 87 383 709 739 602 980 73 39 525 918 72 303 237 786 329 488 12 264 693 330 186 84 293 270 826 438 119 629 275 286 797 865 196 644 517 72 998 52 893 493 605 204 97 571 318 721 391 959 477 269 833 507 318 651 590 401 981 702 137 647 392 794 641 331 710 135 498 198 708 412 947 863 433 790 955 238 100 100 651 371 57 793 843 26 748 194 533 483 277 958 424 795 535 506 460 324 385 393 416 625 4 125 994 293 132 548 57 861 455 17 829 949 533 890 199 368 596 932 992 940 926 907 834 60 311 48 451 363 787 983 88 129 471 227 280 57 732 835 246 335 81 228 60 79 437 76 223 362 800 626 805 118 318 969 574 291 129 195 766 205 911 860 862 753 61 530 84 177 44 67 420 292 96 420 228 30 446 108 973 921 975 883 212 967 433 930 650 284 70 347 802 827 162 184 76 568 695 597 405 923 833 395 517 836 799 192 806 975 116 715 101 85 698 64 250 350 92 61 357 912 303 556 935 212 848 398 596 230 478 91 968 989 639 16 508 258 829 664 335 815 212 454 512 618 858 63 414 313 522 451 388 936 299 174 891 676 150 505 825 908 977 637 237 342 412 82 324 327 667 660 311 758 890 427 817 464 503 358 216 349 601 898 17 304 483 36 715 322 553 623 197 924 706 564 290 231 716 694 670 906 458 413 731 588 667 769 787 55 777 478 348 95 780 144 254 421 336 738 376 822 629 494 220 619 480 565 318 919 859 922 950 247 729 301 882 889 883 424 632 592 986 558 938 763 769 207 414 635 834 12 703 831 63 566 582 62 749 902 374 466 829 481 230 1 314 640 34 241 383 18 267 843 113 669 104 856 564 934 83 583 930 524 119 406 202 97 240 819 24 894 249 576 767 88 905 987 197 186 507 614 131 38 494 712 15 674 309 42 777 767 919 914 680 131 998 450 908 4 514 333 219 190 207 47 718 197 864 887 306 11 250 462 324 589 499 522 229 211 543 816 925 443 886 573 421 532 794 928 529 133 521 910 678 71 749 604 791 149 935 653 635 759 214 255 230 121 14 726 587 574 476 252 205 893 282 534 369 557 427 779 878 985 270 249 865 968 522 271 868 126 1000 645 158 577 845 984 846 628 56 352 409 611 388 720 836 257 797 323 868 499 303 935 158 673 36 703 861 181 740 807 844 498 670 407 894 520 615 545 904 386 900 130 713 490 533 533 976 267 817 106 64 283 460 143 727 976 189 402 338 740 666 152 803 781 866 160 442 875 857 546 737 549 493 237 490 189 452 874 788 141 362 801 189 289 169 309 37 180 164 425 697 399 931 599 301 829 536 503 699 774 906 114 693 853 300 792 141 517 497 813 942 525 570 456 274 858 388 376 893 555 731 221 195 800 460 418 406 49 562 798 282 663 897 988 25 162 6 927 66 53 235 537 42 56 851 681 898 155 436 415 474 741 589 463 767 65 397 448 596 297 674 21 686 419 700 764 378 80 67 867 27 728 463 771 325 725 23 750 251 803 440 698 211 559 845 680 486 430 364 518 274 730 203 913 665 768 721 44 883 13 584 428 568 535 244 340 954 547 130 216 552 380 333 442 482 479 716 870 585 539 40 319 77 7 648 828 739 439 16 560 833 208 413 804 344 754 73 877 254 360 205 431 479 642 218 461 932 791 118 825 177 281 574 830 738 246 75 713 724 99 54 823 705 87 94 899 789 167 340 852 431 866 444 585 682 109 654 925 863 328 781 381 117 496 821 578 717 226 558 191 317 624 570 250 959 295 245 357 759 222 476 586 247 484 640 677 850 316 720 511 46 69 427 475 799 941 909 320 91 311 36 839 623 504 322 762 176 120 204 274 238 796 559 433 749 275 525 400 206 117 213 28 278 708 370 848 439 298 531 665 895 886 80 613 9 610 238 747 577 776 895 531 364 648 780 744 300 372 620 982 999 59 28 458 948 355 719 405 341 379 966 2 960 432 827 785 709 915 243 515 917 580 551 543 872 516 312 809 217 150 193 990 14 273 301 920 867 157 402 909 249 929 196 521 232 176 73 551 203 833 504 137 97 995 472 666 244 22 36 981 560 15 453 45 555 933 940 838 65 581 998 326 429 529 428 423 942 296 501 417 332 667 892 385 114 437 907 90 359 276 196 510 71 950 644 891 815 397 810 706 850 777 94 595 481 5 389 615 124 482 711 396 631 394 508 161 404 937 419 103 522 163 856 159 272 447 383 609 786 285 859 691 483 290 37 101 877 277 52 683 144 497 44 931 566 426 993 70 684 199 2 594 197 202 343 541 218 668 281 723 509 46 128 239 760 544 52 168 346 346 465 361 398 658 821 455 257 632 135 998 567 722 180 536 786 457 190 770 944 469 597 365 104 752 678 880 869 631 343 684 393 445 682 553 819 841 965 171 904 353 806 974 528 854 427 179 664 888 492 20 934 960 126 896 923 414 99 459 335 476 808 272 1 440 877 370 83 468 510 954 164 951 868 473 924 359 424 132 880 788 744 196 730 963 149 873 784 884 983 489 347 224 265 672 891 911 305 77 74 733 532 153 262 700 991 682 144 802 807 266 963 403 624 151 504 797 229 436 271 748 240 719 180 872 244 35 129 718 125 607 462 210 544 254 85 172 998 102 617 773 594 608 353 742 91 973 917 441 554 964 431 943 788 760 840 519 182 54 217 550 607 689 210 900 733 966 539 215 960 43 458 485 548 711 906 766 887 310 124 236 204 165 723 94 777 187 732 878 63 591 550 709 428 74 611 736 109 104 504 244 940 364 176 862 447 633 344 278 122 749 683 452 175 743 657 19 639 389 842 617 242 474 390 526 965 93 894 40 667 188 205 971 206 75 408 686 262 953 394 997 380 685 917 279 221 280 412 325 4 699 857 523 658 845 508 416 335 25 448 772 986 584 233 705 479 50 503 905 266 449 537 83 314 14 136 808 473 369 210 687 958 962 4 696 298 751 39 569 898 605 611 882 828 639 430 384 524 156 232 970 399 317 126 824 476 727 568 268 309 312 733 373 692 299 432 201 987 502 759 480 514 185 254 570 699 650 100 81 620 652 736 851 528 9 368 593 567 688 281 844 740 183 670 707 404 646 970 119 513 209 62 876 128 122 781 232 106 487 251 229 510 51 268 68 174 6 410 789 163 812 544 661 641 27 244 10 229 690 886 938 718 392 564 757 721 248 796 145 476 746 796 704 943 337 977 435 892 321 74 306 93 477 194 897 701 857 832 73 821 514 568 563 636 470 889 142 675 460 487 166 283 282 279 225 896 128 458 601 196 780 666 472 348 575 218 146 595 434 747 834 59 453 845 737 789 662 14 178 599 89 651 579 841 305 910 391 29 846 492 203 826 41 754 388 471 251 838 288 542 112 829 916 101 66 594 714 646 175 204 240 169 864 949 939 353 110 32 105 622 253 829 554 535 590 155 778 116 213 1 821 280 32 327 471 603 336 163 710 135 621 322 965 712 96 506 382 606 339 358 318 865 193 295 616 23 387 629 701 921 670 33 444 980 375 65 817 89 492 252 107 547 818 25 671 356 123 604 805 634 716 624 422 932 732 336 603 307 366 216 512 70 745 194 787 772 411 332 234 127 992 395 657 637 775 738 429 706 354 658 170 367 344 39 164 319 348 629 341 446 952 365 659 873 509 936 260 234 765 704 37 52 606 2 972 464 655 854 832 8 946 152 729 648 859 380 538 671 390 681 675 570 806 437 24 391 334 440 799 754 113 485 467 341 811 192 404 309 169 844 308 639 136 362 486 527 871 263 957 427 638 177 29 763 243 136 245 617 630 335 256 742 885 917 242 137 287 952 527 360 139 870 784 971 627 932 679 792 378 640 582 786 847 419 869 523 540 759 881 387 138 896 693 400 332 656 654 456 567 24 837 523 945 652 892 27 977 508 374 476 338 392 904 913 755 113 810 171 678 97 233 149 134 33 220 595 314 686 182 750 695 955 783 8 697 550 895 359 294 381 31 950 127 943 879 552 154 177 993 287 942 488 600 238 917 62 315 777 261 919 200 100 356 693 842 234 840 892 262 76 115 604 446 864 782 79 561 174 206 640 622 898 92 61 944 395 214 699 345 196 58 413 302 262 343 653 265 859 116 632 636 328 620 982 994 14 656 879 955 543 572 97 508 948 140 31 307 699 377 917 756 608 367 759
191 517 427 429 686 22 712 474 525 724 368 47 598 817 463 16 762 84 780 674 719 634 889 831 266 725 101 40 530 703 956 630 262 998 756 531 211 533 316 802 431 868 156 20 294 412 212 730 902 667 143 910 91 998 964 229 22 295 132 481 854 803 181 860 226 855 249 587 514 180 448 193 959 759 372 625 195 593 838 510 83 33 955 131 897 521 250 675 9 399 942 853 340 438 46 687 305 848 455 265 957 675 528 775 522 509 483 938 10 947 649 549 167 950 441 244 857 152 556 240 309 173 952 623 861 852 661 905 471 447 50 274 518 799 327 6 474 762 491 781 495 645 464 935 825 664 788 54 616 355 437 869 648 879 891 45 962 926 376 2 850 754 605 131 600 833 910 508 501 247 456 669 554 889 835 788 950 453 95 919 529 398 286 147 287 394 667 235 280 480 591 803 507 935 832 424 936 427 829 571 436 929 752 407 273 369 727 165 144 253 718 593 524 235 168 729 908 15 380 125 258 68 881 533 243 38 103 902 15 537 644 996 383 439 288 936 445 424 939 890 533 573 898 171 682 117 113 218 565 642 849 712 98 811 127 30 75 117 66 600 773 317 665 118 207 80 330 284 128 841 535 373 175 500 551 111 746 493 72 716 500 395 763 128 308 818 527 281 310 738 863 908 789 577 186 955 760 721 443 344 693 422 117 796 433 9 396 756 866 912 951 497 732 849 382 914 337 713 969 286 312 20 646 846 370 73 161 690 57 602 140 160 900 825 895 106 247 193 742 964 169 62 400 914 386 865 116 307 976 717 656 373 799 785 367 2 578 597 173 333 759 977 559 552 14 685 411 462 150 645 658 798 772 331 341 853 922 58 851 855 479 678 210 271 989 64 985 974 58 577 844 900 182 708 224 126 230 837 781 650 388 641 671 652 984 473 701 989 878 787 751 849 254 625 444 636 120 407 592 405 338 112 47 167 129 850 502 661 329 34 983 700 887 37 27 53 197 595 817 897 930 666 830 736 355 46 633 996 6 813 806 892 217 987 737 767 492 442 12 579 831 241 580 743 172 383 229 227 472 3 996 347 8 893 484 415 395 897 547 633 555 401 577 431 695 446 381 916 187 249 487 259 929 290 214 106 715 757 569 29 761 859 736 362 352 156 37 371 194 117 691 234 534 32 390 316 614 115 848 471 225 407 178 938 201 160 573 694 153 967 82 597 336 39 586 775 345 412 739 1 784 475 313 209 982 841 945 646 164 564 460 328 775 746 23 509 618 447 916 883 237 993 296 114 99 248 323 402 76 957 53 724 414 198 570 373 74 755 291 930 61 44 420 432 256 968 227 840 0 608 774 851 361 244 683 270 590 185 834 565 38 300 272 378 911 410 442 184 118 317 36 780 425 861 738 247 771 616 489 199 779 926 876 700 193 822 655 504 938 253 141 655 147 329 106 814 572 191 975 649 808 132 539 874 814 802 142 655 190 856 79 384 366 891 133 57 862 549 363 403 346 518 931 314 87 993 240 806 770 953 122 562 281 488 567 303 992 518 152 950 800 368 837 110 974 531 162 385 926 271 913 11 543 311 276 628 532 499 30 582 805 571 523 898 635 222 362 792 228 602 403 863 480 732 221 911 923 70 842 342 476 275 706 230 801 1 928 544 553 798 540 562 356 550 933 890 828 574 843 233 401 218 429 776 139 133 519 710 688 145 768 6 179 352 351 799 325 505 503 382 218 168 267 760 20 93 979 867 704 213 536 632 45 967 124 676 56 984 303 944 447 270 804 252 137 107 721 748 765 407 155 830 512 736 741 202 135 459 176 781 755 171 334 16 595 245 4 826 824 620 958 226 568 958 660 439 242 53 562 56 809 687 637 304 687 740 846 110 630 306 537 809 375 413 847 582 307 670 371 338 625 168 705 552 585 869 59 408 792 890 209 409 7 915 743 101 405 907 62 345 265 453 428 231 406 347 811 694 198 188 364 710 593 745 777 567 654 885 822 839 954 186 720 299 235 726 299 822 335 570 158 271 740 190 200 984 636 139 990 702 557 778 166 950 999 167 43 58 17 792 121 589 651 195 987 377 44 49 279 91 163 138 33 972 513 608 582 508 647 362 726 33 68 610 907 722 619 120 924 392 284 889 315 619 634 139 852 314 694 465 159 564 813 999 666 13 690 29 677 980 295 729 899 284 668 399 944 379 419 938 966 155 208 603 820 225 138 186 663 857 758 590 730 499 488 794 602 814 767 832 54 727 778 669 418 292 901 35 921 705 833 220 39 793 40 487 623 495 745 949 782 626 246 628 458 103 588 47 465 108 904 691 94 520 389 981 86 260 248 834 650 549 714 84 504 143 757 234 978 342 574 179 397 259 885 46 823 177 306 286 454 444 26 121 642 814 744 127 793 706 416 68 802 400 438 114 410 184 188 276 184 799 948 866 102 600 478 324 548 34 105 653 827 617 461 620 906 753 965 185 409 690 450 478 674 833 790 258 888 625 125 760 728 105 609 554 711 460 268 819 264 617 769 507 724 513 110 383 700 331 435 76 977 217 794 601 986 913 317 461 252 326 41 698 594 398 204 952 379 582 283 85 446 217 894 710 32 720 961 404 28 11 320 235 506 763 748 79 564 634 348 504 998 93 5 219 301 462 753 251 526 361 298 163 517 992 387 725 980 746 981 750 583 755 333 400 970 900 684 157 874 946 877 426 274 690 858 190 384 529 946 106 918 521 70 25 49 536 631 454 25 676 603 183 35 938 92 503 937 593 541 858 1 540 64 18 821 392 935 990 136 136 65 675 879 236 840 66 872 89 421 824 331 914 365 106 115 673 89 151 664 351 645 252 733 143 884 973 796 942 285 860 639 292 698 828 747 862 624 727 934 116 638 352 255 681 31 337 601 922 615 375 293 409 78 867 940 683 109 499 51 646 869 884 19 269 826 885 63 283 318 219 968 617 947 287 871 734 912 286 55 371 670 517 496 717 915 258 735 562 812 905 689 654 867 304 673 819 860 419 48 895 347 344 485 408 263 889 467 852 69 645 73 174 493 808 571 183 971 213 612 892 581 623 681 714 278 915 785 511 392 196 679 768 130 330 251 994 322 6 988 689 457 480 67 987 202 407 845 92 678 804 81 969 358 699 196 559 538 734 482 529 241 257 731 114 270 978 498 552 311 253 675 753 374 633 236 651 960 647 29 888 606 988 157 698 261 516 119 945 865 45 997 531 399 310 462 208 973 812 617 106 896 539 80 776 223 314 466 766 995 671 232 791 205 566 424 15 378 487 669 68 914 578 640 636 611 468 297 425 841 33 344 89 508 623 328 347 177 255 245 861 584 903 816 14 723 244 415 729 494 764 653 214 659 231 126 637 563 959 93 264 146 516 475 765 815 240 629 415 717 665 870 880 544 243 24 402 473 299 795 297 88 368 145 234 819 815 342 622 180 718 836 778 883 887 469 998 257 548 604 255 697 532 917 328 725 508 864 199 859 27 359 14 220 716 576 374 481 909 561 88 903 617 111 307 641 734 349 205 764 738 853 801 391 746 282 989 734 558 597 73 626 79 941 9 703 876 546 85 622 83 439 916 21 405 259 535 453 987 477 795 707 792 253 968 206 356 350 887 699 378 134 629 967 210 90 316 71 559 886 116 239 939 610 585 123 905 151 708 377 415 459 760 417 804 818 962 300 207 360 728 104 708 963 104 451 446 798 69 550 988 174 288 332 32 882 410 165 508 170 374 856 926 575 308 97 102 783 539 839 947 566 991 486 133 662 390 452 751 149 31 203 218 579 709 302 717 713 517 199 292 620 505 3 178 596 321 754 43 290 903 803 397 393 230 552 66 920 595 183 389 776 705 413 375 154 895 432 404 628 539 587 759 343 169 797 622 875 750 260 211 932 115 750 597 676 436 470 57 925 52 34 517 52 467 880 905 892 148 60 23 326 789 304 373 16 908 422 604 909 52 185 35 549 268 516 1000 468 627 407 282 621 750 608 824 269 119 927 535 231 175 373 593 520 492 398 555 558 462 786 703 314 820 394 402 599 893 722 894 521 506 148 435 216 149 490 49 708 741 710 615 919 422 357 813 613 352 423 736 319 179 385 616 560 470 855 703 434 572 627 347 807 531 192 986 96 957 107 506 632 669 369 392 497 764 222 636 509 513 275 642 589 208 215 923 233 922 430 201 993 788 868 346 905 893 440 998 18 539 11 662 893 296 766 801 943 654 354 802 244 312 404 825 238 473 511 547 353 362 696 732 426 419 171 820 321 905 810 517 85 508 234 847 657 702 160 568 949 145 189 449 84 222 449 906 499 459 991 641 108 189 13 553 131 245 702 837 510 976 685 693 2 364 412 200 545 40 100 635 542 953 289 868 515 451 890 796 716 50 873 240 787 724 749 150 292 175 219 750 607 802 324 638 42 391 692 108 643 631 994 505 77 27 408 20 505 367 531 166 972 386 213 290 652 488 112 913 709 396 953 18 114 528 277 102 680 539 271 4 339 866 791 520 402 730 672 197 729 259
618 726 303 217 491 779 991 129 635 480 776 137 323 524 210 602 602 884 936 498 106 196 953 762 802 335 717 877 939 673 507 903 243 834 731 419 803 52 234 15 570 107 661 132 876 351 711 129 332 749 596 539 379 173 593 81 468 237 281 894 287 539 496 684 494 105 347 932 843 665 120 627 918 247 580 304 258 900 872 413 989 56 488 130 222 899 211 85 59 783 90 4 50 60 330 971 589 474 199 889 801 467 786 742 315 332 889 881 912 318 385 471 653 244 316 322 870 936 647 169 780 813 516 105 208 792 35 36 941 747 519 782 707 373 645 272 853 343 721 685 994 48 514 567 715 295 474 449 252 910 72 459 7 325 705 611 92 449 885 959 33 386 935 32 26 402 897 98 142 823 835 224 976 645 392 205 929 568 830 587 947 832 920 758 984 862 492 438 429 401 451 717 204 975 421 923 684 844 856 524 811 915 604 383 138 630 103 387 486 430 713 52 459 688 919 281 478 629 221 527 821 331 227 351 240 631 362 148 594 565 238 982 310 834 113 117 741 390 110 625 345 54 762 121 288 426 201 845 454 90 198 394 152 978 943 884 666 761 883 159 892 353 357 681 414 304 457 935 729 784 441 646 639 887 722 615 956 934 882 794 995 842 191 75 489 272 554 14 268 371 466 873 675 961 96 238 993 270 809 939 922 342 359 165 525 449 692 10 756 704 217 889 235 181 155 32 789 135 255 933 212 669 183 622 189 240 510 445 325 258 180 948 194 907 709 404 473 416 193 119 946 971 769 762 655 977 320 268 195 426 358 330 599 180 2 203 862 57 413 351 891 658 601 446 0 585 696 166 433 221 418 233 806 657 154 686 744 317 206 916 108 900 530 908 804 279 616 484 128 38 573 907 714 788 124 992 157 51 737 665 458 196 203 206 55 148 974 661 834 382 47 29 467 359 529 941 259 437 649 630 952 729 304 835 587 928 606 380 656 475 581 807 129 462 566 170 751 719 747 816 749 875 726 947 603 989 961 36 289 124 638 733 452 974 245 264 13 659 495 727 623 644 667 881 608 816 344 601 887 20 435 416 151 660 197 147 858 585 902 571 764 210 860 30 140 30 745 137 162 237 630 198 9 736 928 822 23 808 179 977 738 158 53 292 690 262 406 425 329 365 537 482 497 863 118 333 190 172 174 70 771 627 99 894 863 297 669 439 312 878 739 829 508 327 866 710 241 680 220 666 161 133 30 2 773 120 143 423 436 27 874 290 311 796 697 10 342 555 582 157 266 239 988 106 8 738 376 821 545 320 472 873 855 138 515 802 263 395 605 576 58 469 450 107 619 439 724 688 506 824 550 552 364 699 272 580 679 106 785 843 276 733 588 541 482 167 464 348 150 33 230 21 159 413 869 796 173 194 182 924 543 506 526 769 985 672 790 977 949 912 54 584 6 222 881 392 621 23 135 520 290 142 409 98 542 501 45 787 205 52 356 306 614 452 176 928 531 412 586 92 257 352 480 811 487 673 213 736 560 107 691 727 671 507 111 908 322 943 590 482 767 27 38 295 752 632 701 294 879 486 890 514 999 531 360 847 44 540 448 657 12 623 901 152 528 852 598 511 592 775 695 984 447 662 85 352 114 840 456 266 557 916 275 759 422 765 852 635 163 661 967 752 923 813 462 53 552 832 306 248 612 294 754 536 254 258 408 568 231 432 104 215 766 605 432 649 970 608 688 40 966 845 559 913 219 687 63 237 56 759 389 811 703 127 137 896 910 840 962 45 877 298 305 484 171 239 750 875 181 398 565 502 686 904 237 425 558 81 297 986 367 110 256 533 926 693 77 162 682 412 381 435 365 184 982 673 427 993 591 690 973 130 822 494 476 902 867 907 996 476 569 188 79 444 817 162 523 330 845 726 49 135 293 14 609 796 942 40 277 41 652 490 326 735 403 217 446 524 398 510 825 330 384 196 629 408 68 63 555 320 185 349 377 29 733 586 641 746 579 824 538 630 758 953 307 982 226 38 940 922 782 468 774 752 632 649 382 392 404 233 286 859 873 807 34 182 29 54 282 595 950 363 585 638 80 106 69 562 65 518 841 478 76 595 308 718 837 285 746 354 202 651 228 244 97 148 175 192 660 772 945 763 627 136 944 624 425 202 997 567 107 810 437 358 522 24 317 1000 700 632 469 782 784 74 158 518 41 85 916 634 969 473 119 611 165 489 109 355 823 950 261 798 865 947 706 25 547 150 957 439 341 42 209 57 378 75 553 956 51 475 775 658 665 347 851 999 765 237 249 324 896 409 719 833 620 912 934 390 819 58 826 392 284 572 426 338 628 554 960 688 704 158 292 895 10 293 328 985 571 557 907 450 674 857 391 284 40 171 968 531 484 840 810 107 971 423 955 271 233 652 89 556 563 127 225 663 87 467 899 658 336 642 850 508 444 138 644 465 52 812 232 318 188 974 314 556 184 331 186 520 166 869 831 260 169 558 372 321 401 843 504 206 43 357 539 729 561 153 374 898 127 435 167 469 144 992 903 724 857 784 117 138 31 146 60 241 595 611 796 554 465 961 431 656 931 205 735 230 178 970 938 954 536 176 651 57 490 785 470 631 992 887 445 364 399 720 278 15 610 991 170 875 861 650 146 985 778 835 74 427 419 593 70 740 81 653 753 710 880 311 959 863 716 848 600 165 788 314 471 975 816 491 859 456 578 433 4 709 755 864 748 493 423 11 574 305 334 450 343 299 338 799 481 71 262 388 82 314 499 269 568 980 337 247 915 658 808 747 842 429 373 660 650 20 998 196 229 460 770 223 954 56 260 108 654 961 32 404 576 132 122 30 455 281 895 604 659 237 351 622 607 245 147 343 710 357 324 210 518 913 410 53 318 18 757 59 366 543 980 360 884 703 460 250 428 359 407 177 800 833 521 597 509 966 242 339 759 16 683 792 253 497 636 589 646 176 3 184 548 220 732 848 517 835 485 348 622 51 313 24 868 380 937 68 839 851 827 40 493 867 925 939 11 430 828 662 613 392 541 561 300 762 368 389 878 630 533 425 611 781 139 866 677 133 187 602 562 767 864 150 793 723 461 800 761 324 339 873 799 921 702 58 727 301 734 864 544 974 532 542 100 233 1 429 98 106 299 553 564 477 273 149 657 121 116 83 131 453 921 760 840 562 327 166 395 485 383 89 136 138 244 31 214 649 838 468 333 762 75 278 353 430 577 511 21 650 251 80 25 379 483 217 223 144 443 316 743 599 86 488 990 657 927 330 597 1000 833 39 832 227 196 374 28 701 736 99 740 989 924 860 439 489 963 807 84 27 112 918 335 597 779 590 346 977 512 225 546 296 849 181 17 116 965 750 388 749 355 635 153 712 906 76 728 594 442 472 917 257 631 242 699 256 67 659 309 697 948 482 295 868 440 656 893 530 805 521 415 817 94 462 977 961 781 579 712 863 121 31 908 408 844 836 73 20 126 496 642 175 285 673 668 461 987 400 575 14 354 341 556 402 78 158 551 352 549 264 397 299 498 363 15 879 662 641 125 587 402 862 348 393 61 668 42 111 216 998 583 28 280 270 807 923 634 282 933 835 390 349 689 730 57 892 475 613 664 765 768 303 787 837 505 142 794 989 279 573 349 434 911 748 625 104 24 423 979 859 847 952 91 544 964 397 132 948 350 287 894 812 248 115 975 13 393 941 39 874 352 432 846 412 37 789 534 320 115 832 95 715 134 814 192 956 871 846 93 523 430 493 264 396 983 730 463 7 718 595 814 768 101 891 102 574 434 884 417 555 812 241 394 552 772 500 527 344 271 241 269 201 19 949 898 192 777 270 247 916 986 737 572 410 501 320 218 239 369 40 296 124 815 748 854 844 930 455 319 6 687 448 66 487 274 485 673 166 5 121 380 179 783 243 848 5 503 803 760 312 791 576 978 161 972 100 83 407 730 14 416 724 215 853 396 998 301 156 958 441 797 566 370 670 236 953 420 358 375 325 88 209 615 986 909 45 62 939 951 922 681 256 633 277 239 363 363 109 321 681 676 158 412 608 678 53 14 457 141 530 479 450 246 972 20 757 400 814 449 852 617 325 567 307 820 376 172 325 637 701 302 97 411 82 663 736 658 168 149 953 22 740 294 147 387 248 477 526 340 656 148 409 105 857 18 687 813 343 680 812 291 471 875 716 164 177 535 411 795 553 763 545 904 106 836 739 798 839 36 670 818 223 27 141 643 406 720 72 386 976 511 420 914 628 48 728 371 464 265 769 283 966 130 446 888 719 16 205 670 144 824 466 886 161 725 226 932 52 267 798 207 758 708 678 438 507 361 315 168 994 250 405 298 682 177 175 520 720 160 282 513 124 723 328 502 824 685 674 500 741 453 656 640 952 693 262 64 510 584 324 405 398 742 243 46 412 200 307 424 499 792 95 913 379 829 623 905 178 71 185 626 977 672 91 224 752 331 301 981 829 694 186 900 6 540 692 156 325 133 583 145 914 270 540 698 527 123 375 624 780 648 281 524 199
85 239 630 28 123 975 70 264 165 298 305 880 460 155 613 38 387 955 754 691 653 181 129 247 475 900 326 194 917 20 533 194 122 449 802 544 233 374 335 55 19 924 300 713 645 842 590 798 175 638 13 515 372 477 789 596 464 166 297 688 417 421 380 472 185 865 739 296 568 597 549 276 50 582 37 900 746 645 594 263 734 404 142 669 918 356 365 599 294 539 890 787 51 69 939 476 728 844 26 865 500 189 990 407 849 270 944 958 916 725 466 105 143 854 967 359 101 423 284 144 567 610 451 367 906 649 235 932 68 634 841 472 249 993 532 704 574 275 499 859 601 492 871 68 215 986 587 612 703 936 770 400 536 233 257 977 960 186 435 802 755 297 779 817 21 932 329 864 732 780 874 345 386 431 431 129 328 581 867 361 731 809 160 926 79 463 117 118 227 834 268 287 290 286 376 865 265 281 304 63 855 678 875 148 59 870 186 625 544 271 702 668 662 556 88 212 220 593 116 73 489 877 937 482 410 250 287 347 884 801 978 703 447 385 643 767 642 781 530 108 301 470 285 39 602 980 557 394 679 496 665 360 291 509 38 396 278 594 429 285 959 856 954 110 600 67 43 968 424 694 266 730 609 432 512 865 310 260 449 321 806 945 367 631 526 979 872 286 81 133 523 403 716 160 661 358 589 482 171 348 829 859 470 404 45 357 886 212 953 174 229 697 15 770 639 90 548 956 454 1000 173 553 127 969 878 147 75 792 124 557 610 374 72 287 810 474 292 514 155 247 824 405 863 306 537 2 253 382 350 89 369 947 319 348 468 484 152 996 790 147 318 203 488 315 550 197 913 142 920 318 975 268 720 946 343 342 553 73 737 311 658 100 706 791 730 679 955 793 57 389 240 193 317 177 965 856 693 407 941 903 652 608 726 594 148 938 473 604 879 763 121 811 933 409 914 133 100 917 388 164 177 1 69 721 352 455 982 473 382 343 450 85 796 893 646 259 5 509 909 589 508 168 225 988 787 705 341 749 573 456 264 498 531 307 677 773 709 267 108 82 800 464 625 499 441 406 888 774 762 439 83 298 342 630 612 513 592 600 735 248 830 956 245 990 893 484 820 197 932 19 922 601 484 5 53 207 880 191 10 909 750 698 921 731 834 508 359 677 338 263 860 989 987 888 943 558 375 463 786 617 99 326 73 305 780 759 22 883 178 488 696 679 564 57 358 472 179 808 634 628 700 561 48 727 41 987 988 966 942 200 614 794 611 890 572 383 784 186 345 78 597 47 189 694 35 510 998 986 812 696 581 381 637 82 262 357 16 203 865 11 972 40 798 88 816 63 717 152 664 136 765 354 839 42 394 497 65 91 535 386 847 412 695 338 676 866 17 679 132 207 52 936 970 129 453 908 743 90 381 225 945 532 414 487 697 176 861 946 302 604 487 640 691 938 273 920 926 749 228 231 669 254 98 331 436 55 766 662 991 721 493 444 628 664 125 686 202 912 80 568 947 474 277 749 522 127 822 316 492 254 984 132 461 877 949 952 260 116 856 751 139 420 927 760 259 550 748 286 985 624 582 269 718 208 814 145 192 772 606 987 373 110 873 136 805 235 247 803 8 835 994 943 432 665 783 153 0 256 169 777 96 247 809 56 961 897 423 388 340 117 190 793 558 944 269 346 648 959 299 674 647 453 931 960 881 231 935 779 238 747 393 942 575 907 560 443 680 287 95 463 722 794 362 418 103 23 729 211 438 584 282 112 725 565 694 912 276 299 138 922 505 735 894 376 312 362 539 485 477 597 948 739 396 17 631 730 109 422 538 252 33 355 686 682 644 622 309 882 667 997 486 443 485 592 979 197 636 211 471 177 714 924 147 328 407 961 635 336 619 862 236 782 756 304 483 12 222 339 458 116 957 779 604 732 584 544 27 14 325 149 392 627 106 913 848 662 504 704 887 910 623 810 649 312 64 212 44 188 20 454 781 185 698 683 197 263 67 33 347 421 144 773 591 345 130 804 763 495 199 637 808 329 527 805 46 195 403 471 519 469 336 104 445 688 740 876 997 938 771 183 785 249 753 868 502 142 681 729 154 962 621 86 513 487 409 594 196 736 897 239 415 236 983 854 330 681 579 36 87 897 361 715 30 563 776 774 145 840 384 722 826 504 316 226 174 442 346 393 986 943 107 409 289 446 478 929 620 598 971 819 795 344 885 191 938 875 578 315 405 795 63 226 545 474 883 615 773 985 411 816 701 129 474 742 275 246 272 940 353 879 23 70 832 301 813 768 378 315 792 57 904 906 511 435 149 88 237 139 928 143 719 231 757 630 837 563 281 882 251 993 793 500 517 803 818 299 684 494 556 633 339 134 876 956 705 567 151 323 156 286 842 585 651 569 115 254 459 134 419 230 77 467 374 158 161 362 455 936 715 877 333 104 966 666 176 268 857 185 831 602 60 53 131 811 456 481 577 347 515 111 166 87 481 485 443 749 472 313 426 527 195 350 657 167 7 802 707 334 618 548 150 391 248 191 110 138 799 889 712 109 357 292 200 929 995 824 404 858 263 199 383 29 223 157 758 15 727 261 541 912 244 331 494 418 516 499 180 963 126 332 437 196 181 155 298 480 331 520 421 70 182 761 930 631 908 557 71 193 400 809 905 693 28 478 744 964 201 616 118 129 801 604 864 232 231 435 964 41 655 270 29 456 4 935 191 425 74 310 93 828 242 942 246 315 999 290 654 29 580 394 401 178 751 732 745 491 868 938 675 584 216 782 981 233 901 807 835 448 111 365 772 330 457 465 543 854 344 721 711 117 420 851 524 306 671 814 303 268 163 679 797 251 92 330 974 539 119 551 408 488 616 347 936 987 406 417 588 802 804 188 482 350 1 606 903 525 47 316 295 485 3 880 133 965 167 316 846 604 159 830 889 549 313 59 256 607 605 837 355 571 977 176 283 855 2 628 688 368 18 970 862 709 172 940 595 939 390 655 363 983 838 674 332 773 821 367 915 448 769 355 638 567 368 117 479 513 898 459 900 335 640 146 364 941 633 761 840 930 211 149 708 291 425 83 902 3 551 675 767 108 989 833 442 754 356 367 817 773 723 384 940 975 288 366 94 590 239 566 738 574 777 761 402 520 710 845 803 629 209 840 11 990 112 951 146 839 377 664 554 138 869 220 61 717 323 929 204 169 141 66 31 475 120 534 687 344 137 49 854 46 14 193 896 757 583 905 422 261 208 762 742 931 241 899 469 997 320 612 859 837 760 970 366 606 542 757 892 507 685 252 514 99 907 760 925 522 91 384 397 831 547 841 399 38 308 934 205 698 690 812 360 907 78 253 924 884 134 34 626 793 452 189 507 896 42 929 6 542 58 594 534 337 850 518 391 549 314 601 807 947 546 898 221 388 682 42 891 992 608 886 114 787 398 58 34 643 775 373 371 736 207 156 105 881 598 277 518 232 274 772 183 419 782 904 224 24 911 768 198 624 84 157 135 905 946 779 293 488 952 935 307 818 440 863 490 275 668 935 791 503 569 61 250 263 497 586 852 272 56 516 566 977 724 361 55 108 354 797 823 555 520 473 184 812 629 407 607 27 188 919 528 212 503 899 444 68 428 882 102 660 62 270 9 13 349 76 759 45 337 542 40 800 603 358 509 518 39 347 599 358 218 151 465 814 413 692 650 357 480 409 870 684 593 163 430 923 104 473 232 227 704 110 627 92 768 161 529 585 962 187 689 367 540 299 496 575 934 855 510 440 851 396 656 402 912 491 833 6 136 946 252 703 321 27 230 588 385 460 267 974 254 156 476 445 827 853 877 117 271 450 158 208 214 540 562 494 206 827 794 636 226 827 306 859 980 508 836 780 351 937 219 541 788 13 348 971 899 662 674 379 973 227 82 611 692 91 113 280 895 779 956 759 418 204 193 69 565 478 194 129 525 475 433 350 498 805 280 542 90 394 501 241 825 570 66 501 858 13 446 808 448 112 164 726 617 257 929 896 721 465 749 295 659 597 25 378 12 650 334 98 97 484 576 694 210 12 213 938 258 11 311 896 624 450 434 892 951 221 427 235 170 690 853 467 555 9 699 41 54 666 212 131 76 868 670 245 819 369 379 535 495 273 976 319 761 439 36 247 586 282 261 542 49 241 596 289 506 417 752 869 615 893 733 439 315 135 552 460 585 318 462 393 963 320 559 551 713 941 673 241 187 585 168 179 162 124 969 509 255 512 843 388 815 128 463 314 491 775 86 141 950 891 993 35 747 124 286 951 666 866 412 353 563 359 882 770 919 290 322 452 389 376 774 657 678 586 24 328 672 125 571 887 958 997 910 595 632 62 395 928 416 118 370 370 741 741 327 155 243 648 778 444 811 829 683 651 203 265 439 470 157 222 140 965 844 451 32 381 570 801 866 804 521 879 217 306 279 318 622 455 561 190 467 39 736 304 923 332 845 621 663 720 89 370 828 589 968 620 992 701 660 881 128 233 270 635 764 91 324 549 641 382 153 833 996 131 234 644 296 834
590 355 211 202 12 253 662 417 6 326 223 735 294 750 722 233 563 233 755 612 159 963 894 129 383 473 632 508 596 372 615 920 683 482 616 498 645 265 603 74 712 383 862 338 79 132 95 540 177 551 134 169 41 555 505 849 932 532 955 390 375 753 512 701 410 881 776 868 902 240 94 726 927 151 414 8 661 278 8 579 957 876 841 157 60 9 492 61 30 753 428 519 328 735 171 250 845 182 774 852 484 326 766 432 31 4 520 582 808 605 941 190 613 182 287 198 713 653 309 238 750 469 564 99 474 312 916 471 333 751 851 31 433 108 230 319 52 411 365 706 258 156 725 86 158 932 54 176 509 908 820 838 828 720 220 629 958 174 508 718 570 963 68 561 779 334 420 453 792 709 788 151 618 390 889 563 217 628 930 911 65 463 641 35 401 351 179 587 393 725 575 61 75 881 100 23 819 565 856 665 35 934 789 401 18 46 213 174 956 941 918 512 614 129 733 560 921 986 691 570 154 710 736 231 199 823 806 709 728 636 771 404 985 646 113 110 753 901 874 727 384 342 295 360 139 140 368 331 110 831 980 853 526 212 982 651 39 523 525 504 289 334 545 622 23 884 182 722 82 734 142 142 33 220 446 723 344 603 929 255 387 388 704 417 703 849 867 786 679 853 946 884 724 69 120 297 803 501 360 330 323 92 732 173 580 94 804 525 303 632 214 347 802 377 527 602 379 256 88 853 937 666 764 886 424 875 355 76 200 296 26 841 13 329 629 876 486 995 692 404 256 998 745 720 44 946 910 806 9 180 800 756 586 753 566 762 933 388 767 697 36 932 396 685 378 128 700 538 156 506 726 803 501 176 744 6 840 656 984 393 908 495 381 911 277 936 669 165 839 105 757 911 5 871 483 25 884 83 133 146 302 440 530 183 305 439 516 582 686 64 843 446 517 707 605 918 469 575 2 51 284 445 129 375 472 55 419 3 810 717 292 594 22 269 93 268 490 887 197 224 435 297 830 323 56 667 157 980 655 467 10 912 940 827 677 673 688 68 731 911 947 408 326 692 503 182 386 823 823 881 970 325 74 369 55 565 553 642 648 207 991 523 663 227 348 397 263 31 647 915 978 121 307 71 623 985 47 579 631 709 24 129 965 661 351 511 132 583 514 233 798 369 681 910 122 621 593 941 729 880 620 588 16 670 170 116 276 720 538 121 310 938 981 529 253 409 195 866 488 654 339 477 165 970 609 690 111 702 461 7 740 509 218 828 972 618 694 890 666 826 682 968 291 307 237 203 412 722 405 984 37 959 825 478 345 930 71 173 693 503 714 420 147 471 382 267 863 306 215 187 822 520 873 22 248 739 267 242 439 127 268 135 999 798 521 455 689 930 321 199 180 416 893 168 913 614 78 942 404 187 335 434 479 163 850 288 90 560 598 993 311 370 392 438 183 143 407 148 173 282 105 956 506 867 92 60 312 794 481 60 353 849 83 961 338 698 777 407 208 654 858 945 959 778 643 547 640 112 953 550 578 500 32 933 411 341 831 979 909 645 288 444 192 48 341 803 716 174 836 96 162 626 104 877 228 65 350 709 259 652 27 768 464 431 438 304 844 723 743 407 557 278 252 980 7 316 163 545 592 336 271 937 242 727 475 137 785 415 478 827 167 249 46 612 413 140 370 970 34 409 166 284 554 958 126 43 364 516 96 304 990 944 219 946 257 843 948 125 954 235 518 850 637 834 827 894 741 859 148 251 144 380 409 707 293 262 324 343 513 882 914 833 773 62 325 273 964 602 934 574 374 960 627 682 330 476 358 439 904 13 842 410 974 760 996 824 14 470 15 559 826 379 717 847 730 740 601 332 81 81 923 437 569 37 860 89 852 604 534 746 290 779 361 603 73 266 131 76 638 350 658 985 418 212 265 731 319 946 342 994 247 755 190 885 791 899 278 317 759 414 654 121 546 100 944 39 636 118 185 898 406 664 936 675 973 906 979 306 664 336 255 529 568 214 191 208 872 242 660 470 67 566 649 616 49 691 497 99 824 33 146 637 533 923 961 69 70 601 136 821 630 806 549 840 949 310 919 649 244 339 997 832 567 346 715 87 646 70 901 214 66 375 673 775 487 8 130 748 164 13 814 270 91 950 85 845 905 72 963 578 995 119 209 292 696 805 793 227 304 318 737 247 674 357 556 594 853 760 445 455 103 387 794 889 298 895 317 303 45 639 504 878 678 53 161 799 524 301 20 358 635 268 672 164 537 247 260 890 809 818 561 237 282 119 415 704 322 939 286 669 334 329 906 160 212 790 119 344 735 413 868 353 975 689 698 123 523 202 168 320 555 697 11 197 496 758 562 932 207 697 782 356 462 418 429 313 456 371 966 669 994 186 573 208 676 349 444 860 453 67 403 271 551 475 888 844 897 925 883 42 498 51 63 971 709 239 834 421 425 885 385 285 734 745 541 788 499 296 502 260 377 189 612 562 477 930 98 113 821 383 920 570 968 448 178 825 251 652 240 246 174 875 903 303 188 862 4 626 656 180 892 370 245 477 812 699 121 902 969 450 357 706 507 969 327 425 176 557 422 941 707 862 449 663 440 600 225 654 699 882 316 399 719 668 993 312 626 837 395 944 925 327 550 49 597 407 181 15 865 444 216 503 659 680 397 937 107 256 747 157 837 415 535 996 297 314 155 802 143 961 748 583 372 294 300 882 117 161 86 514 634 933 447 846 43 214 452 433 468 925 331 263 238 421 491 466 861 841 924 344 796 179 102 309 264 405 99 561 112 439 369 667 97 656 80 152 87 371 879 351 184 205 945 930 25 981 917 178 320 264 818 543 510 790 977 955 3 530 528 219 389 710 467 339 807 409 667 496 210 657 280 149 172 296 459 201 127 538 313 404 296 350 266 66 89 731 832 888 899 981 150 699 950 534 581 736 421 505 642 755 882 331 430 123 391 650 437 265 702 687 690 746 952 896 137 190 579 21 723 277 151 379 427 590 739 867 315 773 373 108 594 654 611 4 57 249 346 196 595 431 432 397 308 819 633 311 670 64 270 383 539 10 28 883 261 490 442 368 572 522 363 59 515 76 380 789 896 40 243 107 887 471 301 616 907 183 761 327 976 356 269 362 108 473 441 204 547 626 875 878 123 879 695 491 194 412 849 194 544 73 84 45 275 118 236 826 19 521 494 744 226 56 871 315 881 9 801 733 153 843 417 137 650 797 106 786 898 280 489 93 864 107 279 411 617 616 460 78 886 151 426 256 751 982 711 626 352 915 951 42 746 673 145 370 458 36 543 568 283 237 552 224 48 759 125 897 231 289 778 861 885 362 522 317 877 492 254 779 542 136 665 805 911 841 762 908 232 844 531 411 187 985 813 534 768 415 742 678 607 703 450 507 229 836 186 350 101 502 189 457 332 584 816 9 204 639 560 946 922 639 235 864 17 143 519 105 390 145 203 698 644 573 532 586 727 324 685 410 69 689 471 292 760 179 576 375 983 696 367 271 859 156 880 16 124 948 928 708 589 464 756 322 752 145 797 653 128 883 21 31 470 154 408 393 482 187 299 637 359 105 451 524 540 253 448 760 583 925 371 241 628 74 329 173 58 86 787 813 795 921 738 844 480 412 992 610 138 951 141 736 493 13 758 508 529 257 582 575 42 134 394 147 668 626 846 17 318 169 621 974 838 792 201 847 196 532 466 968 306 528 585 721 59 658 1 218 423 266 608 891 854 987 241 373 876 471 239 29 76 999 376 314 653 462 224 998 931 864 671 56 234 991 571 580 769 820 434 480 639 535 988 595 50 225 962 488 443 169 536 80 706 636 935 971 337 190 175 952 362 530 781 434 548 3 476 226 233 911 600 145 811 353 675 397 118 293 697 120 388 362 160 375 463 300 574 876 436 143 701 356 473 432 336 858 895 87 274 631 763 152 938 567 500 257 116 320 314 939 584 263 900 610 775 554 619 677 62 912 835 338 805 775 109 991 152 690 64 9 870 995 915 924 749 661 869 504 606 690 221 383 402 79 960 425 790 759 400 938 987 801 866 824 222 202 457 306 657 316 786 363 772 716 202 702 169 77 784 597 687 754 943 550 0 523 416 32 273 540 38 985 340 953 398 856 262 137 998 742 833 620 878 997 559 801 246 124 770 106 227 793 577 494 710 981 558 589 349 776 890 416 366 117 624 515 454 236 708 276 967 432 347 387 40 480 891 200 604 537 77 126 205 373 285 53 455 632 72 736 588 384 281 642 610 203 250 714 61 572 926 17 848 237 651 501 625 92 599 864 622 579 817 748 591 609 495 926 765 723 249 758 114 633 815 959 565 904 705 39 343 209 272 990 680 592 652 339 485 345 29 855 51 254 193 166 857 565 799 222 198 875 989 35 431 685 354 471 53 96 602 782 465 298 684 907 587 974 206 56 855 648 939 171 511 359 780 231 912 259 718 84 115 13 942 623 847 938 971 104 754 751 829 513 399 337 721 901 720 629 135 287 140 458 149 684 986 833 783 41 356 11
612 936 766 845 504 751 4 26 841 344 498 411 588 379 58 837 681 627 843 887 677 529 939 487 274 791 602 57 711 223 448 749 178 742 651 647 486 507 748 670 957 894 286 751 433 334 965 728 45 740 419 498 721 747 944 600 718 708 872 165 705 395 283 937 462 263 756 632 438 880 340 22 849 793 259 505 636 652 491 402 76 613 712 803 459 221 805 844 227 296 18 247 59 159 43 697 937 839 630 85 275 703 983 402 894 318 374 212 26 480 187 716 365 110 828 901 762 363 458 854 972 826 39 710 974 607 943 500 320 327 774 738 891 131 42 746 351 85 358 973 284 724 229 725 380 838 478 518 17 224 631 868 288 457 853 965 893 949 232 188 691 371 145 619 164 574 823 624 933 364 337 137 703 675 673 359 273 633 168 601 333 117 719 328 659 403 513 569 100 619 801 216 548 756 489 150 640 83 91 428 86 393 558 268 308 840 53 282 155 328 495 708 737 676 447 186 992 647 291 190 609 419 922 242 74 902 798 358 628 517 796 718 575 579 221 803 838 37 566 143 547 105 725 978 325 778 723 210 249 931 349 457 406 801 543 169 435 370 487 816 85 509 138 391 776 25 212 562 134 797 572 341 793 433 470 632 580 280 791 90 44 694 180 591 492 319 786 31 934 245 862 992 551 342 363 159 606 608 931 645 310 737 902 53 887 920 557 508 836 128 807 929 169 62 501 987 251 663 799 99 484 118 117 387 694 988 135 392 616 544 647 2 329 877 464 49 599 92 837 144 493 621 803 720 918 721 418 907 23 467 10 14 760 986 506 678 653 280 334 256 870 287 318 652 172 267 908 152 50 643 294 883 313 658 675 776 817 367 205 483 706 135 523 41 62 786 668 525 704 628 71 41 715 179 149 456 994 21 170 475 610 629 6 135 1 297 480 513 52 277 469 375 460 164 247 468 827 75 368 220 771 636 518 364 832 475 223 659 835 718 752 227 446 895 754 762 148 925 490 803 759 579 954 116 36 862 722 792 99 316 405 177 868 842 598 848 357 597 763 946 564 553 354 447 879 480 101 529 852 776 442 479 220 982 467 70 246 286 306 229 120 491 880 495 404 729 563 799 230 929 307 151 920 368 633 585 611 199 218 55 416 852 670 534 666 37 888 507 211 368 784 852 113 55 986 251 730 282 158 288 281 268 935 897 975 493 367 697 89 921 315 178 714 180 797 217 245 95 510 829 147 397 634 645 696 846 84 993 295 936 792 581 851 964 140 612 171 163 257 991 716 279 96 829 679 683 112 486 768 434 746 179 809 761 825 672 429 743 226 431 802 366 869 382 88 113 387 883 407 261 240 396 638 437 667 838 362 819 996 336 488 437 228 384 532 901 378 519 720 608 699 495 674 559 215 299 499 682 570 197 421 220 381 329 555 75 386 920 815 479 80 614 639 766 770 129 181 837 222 330 173 496 40 680 724 676 700 357 468 67 323 276 618 188 412 53 866 143 193 161 615 505 585 90 597 172 571 834 126 98 966 137 727 662 897 270 154 857 690 436 595 108 726 382 539 631 761 466 749 615 550 4 693 260 300 515 794 60 767 656 769 311 75 20 500 223 258 372 883 400 296 633 945 548 988 623 272 16 514 448 420 498 326 711 947 393 436 306 915 407 848 279 757 96 136 869 198 674 732 104 658 595 912 244 93 553 331 156 197 928 622 88 165 439 119 774 133 452 184 607 882 241 884 252 312 397 292 571 971 686 613 382 778 69 961 614 497 377 871 721 589 139 648 633 309 428 661 996 254 967 962 164 151 251 707 492 344 218 881 399 203 322 443 347 183 600 199 543 593 339 55 75 115 747 122 893 772 992 369 224 241 877 463 960 520 657 290 459 32 210 399 315 697 59 702 50 382 519 708 377 946 502 444 93 923 787 813 212 537 265 834 876 521 64 276 341 200 739 224 637 114 862 995 757 395 856 225 649 196 405 383 178 476 751 733 750 427 556 989 302 929 565 38 991 27 499 47 154 132 632 434 423 95 873 917 847 231 249 473 996 577 491 601 757 788 494 341 944 758 170 439 92 938 211 316 988 213 816 646 639 252 53 131 845 904 958 411 554 596 938 377 312 698 85 903 8 573 601 12 185 873 991 415 119 953 154 969 263 20 897 166 247 740 497 54 780 77 216 142 37 505 52 562 856 587 692 682 166 195 174 909 109 744 693 950 574 219 743 775 838 812 801 507 753 783 234 901 840 262 888 330 273 650 812 530 626 299 236 451 302 591 652 747 969 298 144 713 627 238 979 662 980 475 915 984 621 393 648 804 479 829 881 509 567 672 152 253 282 906 855 28 848 103 113 855 761 910 192 605 446 890 954 911 623 328 361 175 636 408 977 118 899 102 590 455 119 665 688 742 581 64 39 139 902 850 837 676 962 376 866 728 127 250 396 143 610 25 86 896 919 471 267 846 795 242 961 125 138 336 241 417 863 398 15 453 472 511 436 997 536 734 991 669 64 266 943 839 67 66 116 621 830 816 500 353 730 371 829 350 79 186 771 9 396 255 569 5 574 57 455 422 599 24 915 940 144 7 289 384 214 31 765 481 273 87 932 586 69 632 44 806 145 314 972 527 137 533 320 584 385 324 627 271 821 11 470 877 663 735 914 342 574 98 404 789 746 985 480 960 576 579 657 338 679 948 306 753 938 824 607 33 993 936 335 987 45 79 629 430 703 782 855 864 490 352 509 370 336 779 735 441 40 182 854 955 722 921 340 701 53 833 415 750 855 731 930 233 172 655 969 48 137 810 503 652 165 556 768 194 140 692 145 689 242 361 678 269 705 710 208 21 917 777 820 83 972 60 513 624 607 818 581 743 659 129 808 927 59 546 401 671 831 913 50 781 17 515 643 452 199 67 420 861 463 19 815 244 511 111 388 886 186 432 92 899 40 78 866 217 314 472 865 979 608 14 418 107 451 664 272 741 626 319 256 63 544 207 908 745 809 188 280 437 242 431 224 34 895 845 282 161 318 304 973 94 210 678 87 346 180 738 951 568 341 239 890 372 3 854 397 567 284 400 846 110 203 876 347 581 64 375 351 121 634 366 325 97 915 540 399 496 664 683 155 559 334 35 97 534 326 867 68 409 878 428 162 385 433 483 208 162 982 389 200 608 989 144 486 941 701 907 410 106 772 152 118 525 240 347 82 423 422 474 876 278 146 179 995 582 650 167 1 656 263 787 931 109 698 104 680 895 344 528 486 70 284 594 898 311 169 263 516 127 445 508 879 3 967 157 680 590 809 235 834 150 797 159 102 160 549 914 391 620 885 402 353 574 22 123 387 844 443 128 342 942 882 466 512 635 181 279 496 285 851 764 348 663 807 413 513 192 164 303 693 898 884 209 657 565 620 576 955 916 622 260 166 30 496 364 289 277 166 280 985 925 373 981 450 373 511 176 928 617 235 561 100 236 477 952 622 717 357 360 780 926 987 626 411 201 124 477 46 49 434 811 681 522 787 800 702 642 614 137 420 820 998 535 256 905 193 206 389 210 644 485 768 687 435 831 748 449 115 237 543 424 633 865 95 65 290 124 52 982 786 541 363 454 145 51 754 875 937 46 869 15 53 243 483 202 605 141 974 208 897 932 801 680 868 265 89 967 302 359 220 388 261 397 642 808 226 919 550 686 533 0 805 301 447 977 559 860 258 185 576 256 378 502 501 174 355 600 766 163 876 379 651 345 984 956 433 641 765 892 885 569 934 82 340 863 772 729 494 494 651 604 2 519 595 297 542 22 103 645 421 970 391 529 819 270 907 978 951 355 310 37 250 394 588 859 862 146 145 755 82 339 711 425 728 623 785 991 142 512 273 885 628 951 677 531 845 928 534 847 376 81 817 68 24 998 687 649 940 814 227 963 943 554 97 392 443 976 823 874 680 414 728 293 953 592 587 73 541 857 363 482 605 536 884 457 408 317 360 549 884 538 887 553 766 524 8 401 103 16 852 795 278 268 573 660 171 321 748 552 93 644 128 856 403 924 523 627 967 517 352 889 748 177 936 578 563 709 301 450 701 8 458 688 531 819 274 619 792 130 53 968 215 959 408 72 57 41 170 356 493 190 503 287 259 583 956 739 119 973 79 949 289 765 455 191 226 116 877 189 888 90 75 821 254 840 714 261 30 830 206 822 574 156 917 657 766 332 431 526 134 56 185 780 292 2 38 348 92 445 881 685 599 930 682 637 557 999 567 343 592 440 163 516 525 736 660 790 358 751 165 461 921 92 458 545 827 61 430 264 317 625 597 267 334 607 798 396 373 108 751 322 717 305 173 773 282 878 747 964 935 29 564 302 588 654 738 980 460 327 665 603 158 335 753 234 258 214 829 105 379 391 764 560 781 858 82 248 242 629 411 993 97 614 918 544 392 410 418 456 567 785 461 153 851 842 647 403 858 958 979 390 591 13 189 900 365 216 894 695 855 542 621 465 987 426 41 643 169 282 388 289 914 503 461 990 94 69 527 684 716 479 107 826 316 204 667


==> anc/Large-TA benchmark/tai_j10_m100_1.data <==
10 100
92 547 19 199 10 286 83 645 39 266 9 816 63 200 25 517 82 454 98 190 77 89 78 893 30 570 79 585 45 155 42 957 60 808 6 224 5 330 73 765 7 136 71 354 40 486 18 802 21 815 69 304 41 15 68 13 74 352 44 793 66 189 89 925 48 937 62 953 2 978 34 115 54 405 90 196 32 844 3 316 70 385 53 429 17 866 85 884 52 549 50 955 67 849 12 484 93 986 87 546 4 28 96 190 47 906 27 143 38 143 20 88 33 496 65 157 43 342 22 860 97 453 57 462 58 15 59 688 13 780 81 515 86 56 95 921 91 299 37 980 1 926 14 434 84 486 28 227 36 355 23 307 88 393 31 578 46 179 80 541 99 330 29 13 11 571 51 17 8 873 75 346 61 927 72 240 26 150 76 501 94 63 64 293 0 669 55 128 49 637 15 39 16 503 56 272 35 813 24 627
14 752 73 402 48 369 78 254 2 785 54 932 84 648 60 791 58 442 70 185 75 315 1 923 46 334 83 692 34 428 40 155 85 122 11 902 44 475 3 903 53 603 45 394 36 566 43 366 72 787 10 845 13 83 74 781 76 144 31 563 18 774 65 109 33 753 77 692 29 730 95 178 6 246 24 102 92 470 81 445 21 795 41 612 86 845 8 363 66 280 22 28 26 561 12 998 15 88 32 279 55 982 68 137 20 652 27 905 93 863 25 777 94 516 79 488 89 95 47 79 61 257 17 353 90 573 63 667 56 738 49 621 4 429 59 762 91 985 82 963 96 623 39 847 30 344 37 456 71 199 98 848 57 422 51 369 5 480 23 207 64 376 0 529 9 765 97 657 62 461 88 917 80 726 42 972 35 931 52 997 67 323 38 145 87 992 7 70 69 880 28 736 19 998 99 282 50 901 16 859
64 317 2 24 90 337 69 283 70 158 54 16 46 435 76 655 39 394 22 151 14 252 95 275 37 685 13 16 73 396 25 116 44 243 86 756 72 111 8 593 61 557 24 592 7 884 62 494 42 239 11 181 83 178 33 842 63 169 20 165 60 367 35 505 75 352 34 409 52 639 91 244 16 352 59 816 92 357 80 875 55 737 47 561 48 985 53 20 28 195 58 769 78 678 30 685 41 984 51 336 49 879 79 974 27 588 36 406 6 829 57 186 88 171 66 107 26 295 82 20 32 919 23 892 56 279 43 415 31 244 50 338 45 869 12 581 65 371 71 396 97 106 5 825 74 783 1 860 17 387 29 288 0 655 10 447 38 440 40 401 9 920 18 486 77 264 96 926 87 287 98 18 89 27 81 930 3 448 21 405 68 332 67 18 15 534 93 875 85 456 99 689 84 759 19 446 94 223 4 932
64 458 40 457 67 422 22 948 96 240 2 828 62 807 45 921 31 461 24 639 53 222 23 795 20 409 17 258 80 832 55 28 90 623 73 297 10 146 82 114 39 346 12 45 54 851 42 728 6 175 83 108 81 831 52 772 33 787 89 491 32 377 19 731 60 481 44 330 66 981 0 841 69 776 56 981 25 983 46 237 37 607 61 123 26 75 50 768 76 726 16 592 72 50 49 702 8 803 98 85 63 973 99 813 57 317 29 855 30 418 43 987 92 696 91 957 84 880 86 156 36 821 85 835 11 848 87 448 18 245 3 211 59 514 88 939 77 19 93 507 48 169 7 534 47 987 14 113 41 76 28 564 27 195 34 731 70 882 79 591 58 868 35 548 65 969 4 968 13 172 78 465 75 931 21 661 74 52 15 65 5 438 71 156 51 441 9 786 97 543 95 630 68 970 1 257 94 594 38 751
5 316 73 209 3 256 89 642 75 389 46 757 79 373 58 873 87 667 34 936 48 596 18 434 66 648 68 65 74 450 32 830 71 701 93 109 13 828 55 755 76 984 69 797 52 670 37 25 22 995 36 662 29 938 60 185 67 442 17 902 97 440 41 920 99 969 57 692 30 976 94 556 95 304 38 785 4 761 43 582 26 684 20 299 9 869 96 677 39 786 12 137 88 875 83 451 91 147 40 536 15 320 16 745 98 711 54 491 33 828 84 838 81 407 10 937 53 629 51 404 8 339 19 641 56 266 86 187 31 164 59 736 25 461 28 815 47 88 82 443 85 797 50 677 24 912 45 208 2 767 72 787 6 759 14 134 65 9 80 573 11 825 7 126 78 148 49 43 64 5 35 561 42 459 62 664 70 825 63 352 23 900 1 869 77 737 61 667 90 177 0 476 27 739 21 673 44 227 92 921
29 874 5 486 41 789 14 226 7 876 77 211 38 256 27 16 90 218 17 415 69 664 88 253 2 308 36 810 72 426 99 933 45 463 96 402 22 944 10 506 25 285 37 527 85 331 15 519 33 863 73 394 91 972 11 766 12 880 83 251 34 407 47 541 42 889 81 870 62 212 31 706 52 596 63 583 21 819 35 592 13 488 74 517 64 651 1 258 57 801 98 802 20 952 8 44 79 264 51 483 78 887 43 49 16 974 80 642 70 126 75 830 55 913 92 481 82 837 18 853 50 176 26 385 76 515 32 998 40 177 58 120 6 359 44 377 39 109 61 593 23 956 97 335 48 220 93 189 56 447 66 646 84 562 67 824 9 656 46 530 89 429 24 615 68 355 59 544 3 570 94 741 54 354 4 214 19 347 87 620 86 889 0 63 30 144 49 32 53 117 60 18 65 135 95 775 71 930 28 194
91 489 22 765 47 559 8 185 89 370 87 556 68 8 25 541 67 340 56 913 84 112 63 500 39 505 93 106 62 993 53 668 10 651 26 819 12 738 42 299 44 195 45 655 76 435 51 157 73 450 95 316 30 320 34 340 20 222 5 351 50 984 32 770 13 812 33 247 54 233 97 153 9 519 74 478 66 169 61 572 16 203 59 257 40 651 65 911 49 809 48 856 11 797 55 576 19 767 85 761 27 306 60 841 52 2 23 751 31 496 43 485 0 267 70 832 29 168 7 832 28 419 2 29 17 894 90 868 71 620 46 178 36 828 4 653 92 270 83 333 99 679 78 950 98 563 14 955 79 421 77 589 58 152 3 334 38 226 35 761 41 408 96 707 37 406 24 684 15 686 75 839 6 276 94 563 81 22 64 82 86 273 21 346 57 449 1 964 72 655 88 188 82 668 80 995 18 702 69 81
9 644 56 647 54 574 85 240 60 120 12 820 29 3 6 675 20 306 51 327 4 109 78 218 17 227 16 916 27 930 37 480 79 378 0 820 91 187 76 186 73 689 33 148 18 232 39 254 69 877 64 160 68 608 8 968 32 128 25 718 46 186 96 943 88 788 58 319 50 241 81 694 71 773 21 209 19 479 59 414 80 68 47 447 40 233 77 528 14 92 28 898 52 387 94 865 1 763 15 40 86 304 82 95 72 247 90 971 31 983 67 136 57 658 95 781 61 757 49 937 3 131 41 543 24 652 45 132 48 850 34 105 55 253 70 571 53 88 97 835 22 607 84 192 30 465 35 58 89 547 10 207 7 919 62 255 98 587 75 395 93 524 13 177 63 247 92 997 44 907 42 219 65 124 43 740 38 988 36 672 2 442 83 806 74 706 23 234 87 216 5 684 66 59 11 410 26 166 99 563
82 796 50 105 31 438 48 879 96 989 97 733 85 287 13 714 1 528 99 152 83 704 60 290 62 634 75 450 39 198 16 313 5 459 41 639 90 826 25 150 55 552 53 852 14 538 12 208 3 466 84 762 89 90 36 907 98 666 33 620 73 383 15 19 0 852 71 349 19 96 6 573 64 789 22 411 59 305 34 566 47 499 30 569 10 661 49 234 42 935 44 832 38 55 56 518 23 609 32 476 74 989 94 874 54 697 7 37 67 730 20 718 57 629 65 452 78 686 17 125 70 748 46 110 79 357 35 159 2 517 92 469 40 657 93 248 4 645 43 977 24 492 29 286 66 939 68 101 95 62 18 984 86 738 51 294 52 959 80 561 21 859 81 15 77 889 28 140 37 731 26 783 87 365 11 786 91 96 45 372 9 17 58 438 27 812 61 73 72 243 69 498 76 948 88 187 63 181 8 98
24 439 27 721 83 589 79 502 59 958 81 737 2 103 35 846 17 589 32 48 9 65 47 582 91 19 1 73 82 763 98 816 0 203 28 895 37 201 23 984 86 319 75 822 45 30 94 675 87 78 11 739 65 726 42 969 46 571 12 299 99 88 52 489 95 66 93 857 25 495 8 139 19 46 7 586 66 260 90 281 63 708 51 826 72 938 30 591 6 318 57 689 56 237 80 186 92 61 74 512 20 967 85 181 84 462 89 941 41 705 21 430 43 807 64 63 15 890 40 727 61 495 69 891 54 855 73 312 53 527 31 100 97 615 38 625 71 761 3 577 50 482 10 765 49 419 44 505 60 590 34 219 33 800 78 154 39 885 77 886 62 92 88 814 96 718 67 716 22 953 18 78 29 382 5 116 13 538 70 793 55 371 26 176 76 236 14 301 36 645 68 178 16 588 58 431 48 761 4 955


==> anc/Large-TA benchmark/tai_j10_m100_10.data <==
10 100
41 857 93 785 60 341 62 271 21 978 10 478 46 272 24 425 13 728 18 501 88 44 1 111 64 687 16 501 76 475 90 533 37 499 58 364 92 279 26 136 44 761 25 620 73 988 48 601 39 201 31 787 70 10 50 981 53 47 98 709 71 744 54 130 22 753 65 648 61 107 19 712 3 843 35 860 11 943 80 689 0 550 17 973 45 69 75 678 63 335 82 782 84 842 86 32 27 563 81 460 29 200 33 832 59 176 77 748 66 101 78 812 87 527 7 898 68 417 96 198 15 782 49 927 89 238 5 650 34 786 51 862 52 600 32 643 6 777 20 99 36 419 74 955 83 165 79 984 40 4 9 910 72 429 56 558 2 472 57 417 94 886 30 900 12 280 69 37 28 310 42 327 55 102 95 26 97 945 91 830 67 401 38 417 99 28 43 49 23 180 85 674 8 175 4 902 14 774 47 230
44 568 39 431 13 602 71 234 42 650 34 603 23 678 59 929 94 621 53 903 45 808 60 725 67 438 95 385 90 949 50 650 52 447 22 729 36 883 47 967 38 338 2 461 27 414 40 826 10 135 87 719 92 648 0 494 91 4 24 413 57 513 74 515 99 588 88 524 49 975 30 691 5 992 56 210 64 182 14 900 11 522 65 655 16 560 62 615 80 409 51 383 28 112 84 796 96 287 72 439 41 489 82 240 20 454 31 265 85 683 15 196 43 776 3 653 61 621 19 571 54 638 48 726 58 38 86 432 17 672 98 255 32 717 26 25 89 684 76 216 8 569 77 636 25 938 55 337 1 907 78 300 69 939 75 457 81 616 63 464 73 393 83 67 70 658 93 984 4 714 68 846 33 973 21 933 9 430 66 104 97 767 6 892 29 584 46 630 18 217 7 223 37 2 35 962 12 194 79 160
30 976 66 202 48 891 11 475 22 199 28 201 17 77 39 263 78 990 95 644 94 86 31 456 80 498 18 187 43 323 50 564 26 792 97 666 52 840 65 711 15 564 12 234 74 562 29 758 53 646 41 985 2 701 19 629 67 524 73 123 5 81 14 141 82 586 87 700 9 183 16 446 84 502 85 331 62 58 20 204 58 352 25 52 90 945 55 89 35 670 44 490 21 512 71 263 13 958 8 214 61 318 4 32 60 333 54 865 49 938 56 740 34 357 51 883 93 615 99 302 75 267 79 517 57 222 46 388 27 133 37 393 77 386 68 825 45 938 23 435 59 158 72 128 86 364 32 212 76 691 47 439 88 761 83 44 69 502 10 662 98 720 40 817 38 126 33 178 36 590 81 720 0 323 6 419 1 512 7 415 3 250 64 998 42 658 96 388 63 757 24 935 91 734 89 910 70 23 92 383
63 529 97 942 32 757 88 62 3 367 5 193 51 816 59 742 65 703 46 597 85 263 58 260 26 576 44 341 15 162 4 738 49 675 67 523 94 505 96 477 20 747 66 689 29 538 13 577 53 567 38 397 80 290 41 908 33 792 43 86 19 595 74 502 40 765 72 783 71 259 0 219 12 44 90 687 62 885 22 642 34 915 81 385 39 33 45 133 54 900 16 351 84 174 89 365 11 831 27 471 70 832 50 337 52 50 60 287 76 69 99 779 30 164 47 450 28 553 35 919 24 239 64 414 56 601 17 393 10 339 23 129 98 884 1 730 92 727 57 745 95 293 68 350 37 210 83 749 86 6 14 246 21 344 61 835 8 263 6 77 9 576 75 902 55 700 25 200 93 610 18 779 36 876 73 991 31 806 82 145 77 702 91 643 79 159 42 370 2 814 48 299 7 623 87 874 69 12 78 823
65 540 5 380 63 901 85 840 81 920 97 195 47 452 92 794 69 486 27 708 67 65 2 175 40 152 36 181 8 265 98 881 78 118 34 986 88 486 28 907 71 272 64 564 15 53 9 380 93 85 19 630 29 181 84 330 89 372 99 6 61 367 13 799 60 264 87 35 7 585 51 354 11 56 17 217 37 821 16 37 95 124 39 23 83 959 20 807 24 660 56 537 42 147 30 93 31 946 96 239 32 668 12 817 94 600 48 321 76 618 35 87 4 804 75 645 55 147 57 928 90 440 49 79 66 105 22 757 91 389 79 107 18 716 25 10 59 456 52 258 54 871 41 36 10 685 33 655 53 957 14 904 77 144 21 109 46 654 58 826 43 186 74 495 70 157 1 95 86 808 0 915 44 913 3 95 50 8 6 36 73 379 62 146 23 581 45 698 68 279 80 294 38 433 82 336 72 563 26 602
63 306 13 490 82 908 8 819 58 173 36 809 44 136 92 256 42 943 49 365 47 167 74 475 56 155 22 990 55 539 64 367 24 757 21 910 72 566 35 305 89 397 95 766 88 82 4 668 30 976 29 756 17 75 43 765 79 256 54 6 23 321 1 559 70 843 77 334 16 978 25 340 84 169 97 73 98 228 59 706 94 711 86 557 41 760 96 869 26 56 99 855 33 178 78 526 5 771 66 487 28 365 53 712 80 160 39 601 68 547 40 410 32 620 51 128 20 618 60 590 57 877 15 608 67 602 3 158 34 247 62 192 91 411 14 397 50 188 7 331 52 52 81 601 48 634 69 954 9 510 38 947 2 630 27 871 12 79 73 24 19 38 18 528 93 994 65 56 85 76 6 398 46 163 90 984 87 63 37 202 0 304 31 646 71 244 75 259 76 20 83 769 45 761 61 174 10 613 11 458
86 338 6 594 87 333 15 907 22 28 84 222 96 741 25 626 42 199 44 178 62 997 70 817 60 257 3 367 83 745 67 102 49 701 74 468 80 550 59 498 57 547 27 102 78 938 0 584 71 369 11 450 9 576 99 781 1 31 23 378 92 971 81 614 82 615 13 43 88 778 95 98 10 787 72 423 16 490 19 669 39 537 64 883 65 513 77 133 85 290 97 599 90 902 14 205 89 656 28 981 68 687 5 644 52 685 17 376 8 50 76 241 43 600 61 331 37 637 41 549 54 347 51 930 18 184 47 749 36 328 63 209 45 64 38 59 50 954 35 560 56 967 66 616 48 351 7 519 34 111 33 240 46 699 93 204 31 470 24 402 40 48 98 94 79 506 20 698 21 705 29 508 58 245 73 844 12 558 69 79 75 868 94 263 55 706 4 169 91 538 32 716 26 696 2 145 30 378 53 834
52 988 59 93 67 537 64 384 43 886 6 450 76 386 44 798 51 664 57 794 17 683 33 24 74 465 11 962 10 492 38 399 85 987 92 543 21 856 30 622 9 318 83 517 29 468 36 358 97 847 63 236 25 828 1 190 90 507 45 495 89 997 78 83 62 862 37 306 7 157 81 792 60 384 2 775 4 742 71 450 35 831 14 517 0 978 39 299 41 992 99 574 53 857 66 633 27 598 75 940 84 861 20 194 73 205 72 399 61 543 19 29 58 88 86 869 34 994 88 184 8 190 46 846 91 52 69 914 94 771 32 635 79 805 48 765 49 427 68 187 50 569 70 2 13 762 31 330 98 519 18 832 23 439 87 534 55 836 22 98 82 527 40 598 93 754 54 252 15 773 24 354 56 129 12 538 28 727 42 897 96 944 47 533 26 772 80 339 65 868 77 787 95 585 16 612 3 903 5 346
16 667 15 730 27 12 99 592 70 758 51 35 38 703 45 602 56 660 44 901 78 634 47 135 55 82 36 355 26 145 81 209 58 924 76 449 3 831 59 591 17 81 37 237 23 138 43 689 74 537 18 666 67 81 71 314 72 538 39 546 77 901 90 611 57 954 87 343 35 69 92 290 54 263 2 582 85 404 31 662 98 427 93 40 46 118 7 133 79 819 69 647 60 264 9 708 13 982 73 49 48 980 89 298 21 258 34 396 65 827 22 193 6 49 33 695 52 790 75 186 61 315 24 744 41 213 28 61 62 462 66 775 64 496 10 202 5 873 88 238 0 76 30 591 86 630 83 411 11 940 82 142 91 933 97 292 68 65 4 49 25 13 84 710 49 477 20 789 8 853 42 618 94 833 12 800 32 225 63 469 96 735 40 481 50 856 80 66 19 721 53 131 14 378 1 333 95 808 29 949
81 767 13 263 84 713 4 593 48 811 19 241 57 818 63 671 62 702 16 559 65 10 42 13 44 823 40 12 36 94 43 933 61 744 54 51 24 439 34 587 98 828 23 720 28 913 20 201 26 421 8 148 85 335 14 298 51 467 86 135 31 866 82 135 50 615 91 813 29 673 68 873 58 949 80 624 71 345 69 92 6 512 77 293 25 270 55 299 35 719 89 670 87 106 18 310 30 389 9 443 92 825 72 5 27 14 3 998 1 808 22 904 21 30 66 234 88 602 78 613 2 148 74 711 11 657 60 516 73 491 99 452 95 638 10 130 45 288 94 193 59 752 56 280 96 759 47 561 46 896 93 184 5 769 41 104 67 557 64 980 83 289 75 807 17 211 90 731 12 892 53 417 39 63 33 800 49 934 70 216 79 181 32 464 0 33 38 705 97 34 52 944 15 568 76 25 37 750 7 449


==> anc/Large-TA benchmark/tai_j10_m100_2.data <==
10 100
14 1 84 415 12 592 52 492 32 862 86 951 81 333 67 844 97 730 25 463 21 629 4 398 22 910 42 18 58 699 63 844 20 267 23 482 6 124 94 829 41 627 85 504 87 480 72 756 19 622 5 316 27 922 61 357 8 719 11 416 43 614 24 120 90 946 44 582 16 535 29 286 37 92 3 675 73 690 66 904 70 151 78 907 59 706 2 808 31 121 89 531 77 728 83 687 76 136 0 845 56 647 13 93 17 124 53 382 69 554 49 94 7 208 75 796 57 139 62 682 28 367 99 931 91 976 65 669 51 911 54 326 45 476 80 213 82 957 68 219 10 79 74 35 40 325 39 799 38 99 26 32 96 531 95 513 55 244 71 600 35 931 64 11 48 315 36 372 18 681 98 658 9 624 93 249 50 902 34 471 33 25 30 414 92 160 47 109 88 931 79 452 15 885 60 979 46 331 1 918
97 500 49 236 94 522 96 599 87 872 60 657 85 35 4 338 74 49 14 209 52 378 39 581 79 825 47 783 2 723 98 423 36 64 72 649 41 444 81 688 69 852 95 937 65 320 33 32 76 640 29 108 90 377 37 23 34 712 23 247 12 737 9 140 55 478 58 722 64 653 6 873 11 845 77 293 5 671 40 852 80 72 92 575 84 86 99 88 31 949 43 965 7 20 50 89 26 419 91 711 44 692 25 47 93 149 30 198 63 590 3 650 16 602 68 690 75 576 88 212 28 346 42 376 66 178 59 852 8 872 18 601 15 894 27 494 67 175 38 701 35 931 21 471 82 90 19 414 46 557 13 791 71 923 54 610 89 258 57 127 83 415 45 751 73 195 1 2 78 357 32 555 22 621 20 16 48 433 62 724 56 747 51 725 61 418 17 473 53 82 0 297 24 924 70 196 10 96 86 280
90 42 28 463 79 930 64 377 83 460 94 987 68 561 20 732 72 488 13 992 52 680 11 141 57 704 89 415 54 981 21 333 31 888 53 843 59 449 74 223 16 595 97 61 2 214 43 816 25 785 65 999 77 988 35 152 44 311 96 712 51 384 8 629 56 187 38 222 87 993 85 422 99 450 46 434 70 448 58 5 86 159 95 13 19 348 69 142 71 58 7 313 6 598 1 748 63 348 3 794 12 592 66 811 14 402 24 723 61 933 9 992 47 941 88 773 75 149 22 292 0 821 73 137 84 584 98 295 23 437 60 495 67 28 26 626 10 391 81 247 82 597 50 13 55 877 78 677 93 343 33 446 34 833 92 58 5 475 49 659 80 650 41 45 18 252 37 831 36 348 91 648 29 45 62 360 40 170 45 902 30 793 27 810 32 402 48 859 39 854 76 28 42 477 17 572 15 902 4 799
12 521 37 38 47 52 6 943 52 677 83 754 17 376 54 378 72 161 33 622 3 551 95 494 74 1000 28 966 16 442 92 64 81 683 20 345 31 272 71 854 26 139 44 473 96 579 99 621 34 202 89 762 48 780 66 126 23 478 49 387 38 532 51 572 94 275 80 58 39 913 64 257 98 116 1 418 56 369 67 662 8 62 40 624 13 429 46 185 24 529 19 92 97 133 90 193 84 948 5 738 73 644 86 437 59 308 70 391 63 904 55 98 4 608 27 329 78 144 10 203 85 84 11 64 21 26 14 763 30 808 41 73 57 368 25 662 76 661 50 112 60 814 2 269 18 691 75 653 36 27 77 136 22 482 68 360 42 802 79 782 91 987 43 223 62 4 9 249 15 417 35 926 88 155 53 236 87 114 69 229 82 397 29 222 61 796 32 261 93 427 45 176 65 142 0 924 7 373 58 938
7 892 33 745 60 509 46 420 69 102 24 977 74 628 99 960 71 614 8 72 42 820 61 509 52 628 56 443 65 308 58 621 91 383 79 769 27 873 80 832 4 882 85 850 51 207 48 330 37 465 96 136 72 868 6 320 78 415 16 218 32 29 23 656 34 502 89 8 67 472 77 814 11 193 20 712 83 677 39 155 50 121 73 847 15 297 44 599 17 667 84 683 13 600 68 847 87 146 88 69 63 46 9 210 25 30 92 132 49 19 30 437 53 136 81 572 10 785 36 79 59 472 5 526 22 955 64 342 70 622 55 185 94 899 21 536 47 826 14 254 2 848 35 686 28 376 76 401 95 539 45 123 43 459 82 107 41 420 54 58 90 53 40 764 98 774 66 717 19 832 62 830 12 619 3 522 86 52 18 733 93 965 31 368 26 206 97 467 29 955 1 639 75 601 38 624 0 116 57 837
5 123 6 462 72 747 8 725 27 374 42 570 41 838 59 594 61 874 98 135 55 709 68 210 37 900 76 4 88 12 58 181 57 885 35 894 86 189 43 285 0 898 11 296 17 589 78 95 92 579 79 430 44 89 90 103 12 642 56 50 65 445 23 426 51 585 97 53 52 584 22 181 73 976 74 207 89 824 21 563 25 850 93 498 2 973 94 475 39 860 54 217 81 333 63 728 18 617 48 214 32 244 29 585 33 669 1 240 69 637 95 697 40 116 46 291 62 273 7 170 30 653 70 650 13 546 85 210 75 96 9 799 49 317 20 688 96 113 91 379 16 74 34 87 53 857 71 545 38 10 19 145 66 584 3 797 84 876 60 255 31 200 80 435 77 115 50 924 14 425 64 25 36 880 10 738 47 605 45 942 82 399 67 284 15 15 99 132 26 449 28 378 24 92 4 472 87 45 83 555
47 830 34 627 26 363 39 677 11 417 60 632 20 999 38 944 50 156 72 326 54 94 27 224 0 182 90 248 6 625 21 417 28 563 14 32 33 115 44 973 29 137 71 354 57 632 13 553 18 387 85 76 64 155 1 990 10 809 78 116 16 404 3 539 53 418 94 337 84 453 95 231 70 239 56 539 81 632 30 740 46 853 66 527 48 615 35 215 2 463 83 339 22 583 5 588 99 430 62 624 65 809 40 239 73 790 96 804 19 462 74 733 12 606 89 255 97 119 67 553 86 563 17 710 79 759 15 610 68 737 91 715 36 285 41 89 88 304 31 494 9 377 45 721 32 342 82 516 8 378 7 623 77 623 4 870 61 714 93 233 52 54 24 237 23 935 59 155 55 807 76 152 43 351 63 700 92 563 98 672 58 63 69 815 75 702 42 939 37 608 80 573 49 40 25 332 51 551 87 624
90 846 71 164 96 831 12 787 89 228 14 202 23 596 6 949 22 962 84 454 93 423 28 748 41 216 47 91 53 201 98 894 82 183 70 354 9 478 4 50 62 766 17 203 2 672 29 133 59 477 51 927 35 629 40 489 39 922 3 865 38 118 75 216 45 470 49 498 73 740 56 182 31 610 74 508 25 505 32 220 97 707 72 590 68 793 99 953 88 687 0 463 95 427 7 59 5 716 64 846 85 23 30 499 50 292 60 845 13 798 18 815 94 702 11 373 83 97 20 1000 54 779 81 413 21 551 65 140 63 451 44 756 1 582 91 398 42 117 61 398 27 197 78 841 34 936 76 124 46 251 86 12 33 760 24 451 48 840 16 207 58 488 10 455 55 207 19 171 77 120 8 153 69 420 15 688 57 787 52 843 26 424 66 248 43 688 92 300 80 309 37 656 87 299 67 814 36 696 79 783
23 712 31 949 78 43 69 743 60 307 76 410 66 131 0 33 88 350 27 790 50 221 80 253 77 416 39 538 98 320 95 799 9 807 93 347 55 775 75 884 34 530 90 915 2 430 21 963 15 309 56 570 47 509 22 657 58 433 59 180 70 86 16 605 71 919 94 643 35 215 65 963 24 753 20 317 12 877 73 468 85 574 25 497 57 853 38 818 3 8 42 587 54 56 4 345 62 484 84 15 29 642 26 608 49 261 28 194 8 655 43 631 87 284 51 260 11 659 6 571 32 9 33 465 17 20 40 581 64 879 68 774 86 855 36 409 96 151 99 881 46 627 5 137 41 363 10 506 61 734 18 33 52 812 45 470 30 178 37 302 67 659 81 666 91 691 92 768 13 745 19 68 1 71 48 183 53 484 82 252 97 307 63 361 74 806 79 626 14 590 83 745 7 523 44 826 89 557 72 403
94 479 79 442 65 155 77 756 88 905 9 92 23 825 68 767 13 208 85 142 53 545 5 650 76 585 78 47 7 499 61 591 24 866 59 972 3 299 8 814 81 382 70 25 15 664 44 248 99 725 75 475 51 297 64 958 95 63 86 257 91 821 96 536 25 374 47 139 52 639 35 849 30 13 63 91 0 93 26 312 10 296 48 529 12 780 34 490 97 721 56 794 4 121 11 106 42 988 98 280 55 926 21 690 72 640 37 620 80 383 84 59 17 531 60 976 71 664 40 937 27 824 89 513 41 989 18 874 69 816 49 186 92 869 50 645 28 722 38 740 29 4 87 895 82 184 83 41 66 276 62 800 58 936 57 368 14 79 32 900 31 587 16 58 39 740 2 358 6 118 20 923 43 475 19 767 54 722 93 444 46 638 45 324 90 330 1 189 22 655 36 781 67 448 33 849 73 208 74 114


==> anc/Large-TA benchmark/tai_j10_m100_3.data <==
10 100
1 179 77 178 4 637 49 1 85 819 92 902 25 792 54 11 35 864 30 391 94 570 53 173 65 393 57 847 78 978 45 11 50 392 13 107 68 4 31 242 69 313 6 842 29 296 48 572 97 670 8 40 63 278 67 111 16 211 27 305 98 587 88 237 93 281 90 816 42 701 51 142 18 97 95 647 83 440 12 817 76 262 89 545 91 850 52 786 56 775 21 563 75 649 32 573 38 176 82 386 55 991 70 312 46 525 28 886 81 983 14 559 24 474 99 211 10 903 34 769 9 706 47 264 26 737 59 392 72 282 23 312 60 960 84 494 96 544 11 694 2 515 5 802 61 773 73 14 43 305 86 2 74 677 64 671 41 450 80 947 58 535 40 268 3 902 19 684 71 437 20 770 62 596 39 304 22 442 87 291 33 153 66 609 79 26 17 264 0 659 44 522 37 451 15 334 7 560 36 525
12 406 33 160 80 64 84 484 60 410 26 714 45 892 70 859 4 973 14 349 94 721 13 241 82 944 24 886 81 93 31 64 27 606 68 674 40 381 3 434 1 520 0 988 28 440 10 427 74 328 98 670 17 100 6 46 90 760 41 118 52 147 59 792 97 927 87 999 78 385 83 360 34 815 38 793 25 165 93 568 21 582 50 163 19 962 46 77 30 422 79 197 64 192 22 265 69 147 91 586 8 668 75 554 88 625 29 810 61 297 51 756 36 560 48 181 76 625 67 857 20 949 18 275 11 340 63 937 66 526 44 257 7 347 65 924 42 705 54 879 92 194 2 612 85 521 58 140 47 672 96 472 89 191 99 586 23 844 43 931 77 905 9 903 86 597 95 260 57 73 39 728 71 550 62 998 37 525 49 458 16 453 32 287 15 54 53 251 56 799 73 605 55 479 35 754 72 274 5 68
42 980 85 135 53 741 90 269 1 428 41 677 75 824 57 649 73 573 26 804 48 76 27 259 7 571 89 531 14 46 21 43 58 892 70 139 59 797 13 718 80 755 77 55 16 829 2 307 67 206 64 824 37 104 83 72 29 759 0 780 46 881 12 123 95 924 66 526 84 140 36 174 15 195 49 385 20 941 76 673 19 213 9 85 17 211 52 291 87 637 86 933 24 201 44 91 54 894 93 127 92 361 25 256 39 974 6 458 68 277 88 673 4 363 97 614 45 812 61 15 94 81 22 461 79 29 11 470 43 965 60 240 55 730 98 442 8 112 23 820 28 572 50 727 91 243 78 899 35 463 18 208 31 412 82 494 96 642 5 105 30 755 71 504 32 734 38 792 72 427 51 382 63 512 69 358 62 192 33 395 99 677 47 476 10 225 34 248 40 745 65 536 81 170 3 800 56 988 74 135
78 146 11 690 35 385 48 748 61 523 92 760 18 307 57 135 89 627 8 716 75 607 42 121 24 910 43 266 17 25 6 443 95 910 37 920 21 820 49 446 25 776 2 289 9 1 73 621 68 748 4 490 12 194 13 86 51 769 77 916 34 812 46 792 23 522 28 760 65 583 66 223 85 961 32 904 53 244 22 994 88 239 69 506 54 922 84 998 91 573 10 824 99 476 96 451 26 849 82 786 63 82 67 36 0 409 39 430 19 547 83 740 70 373 81 77 94 620 56 180 16 996 98 902 29 263 74 737 33 470 87 768 20 947 93 234 31 721 1 513 14 284 60 887 72 283 5 748 7 71 50 972 97 802 30 135 59 293 44 765 27 851 71 650 45 409 90 317 80 733 62 723 41 879 76 567 79 129 40 871 15 50 86 901 55 913 3 491 58 458 36 974 52 850 64 865 38 377 47 305
42 215 74 421 96 289 66 808 77 683 9 391 63 228 39 761 26 994 51 587 21 942 55 6 38 525 58 436 88 931 30 572 36 513 48 95 93 921 83 152 12 755 22 667 15 753 19 165 79 306 84 623 11 856 71 499 7 280 33 292 70 116 13 217 67 166 64 569 53 270 6 539 50 188 40 582 73 115 29 782 10 426 78 560 92 61 23 520 35 549 49 834 31 492 94 429 44 329 14 653 3 989 75 221 4 560 97 366 62 325 85 57 27 508 98 806 8 469 24 92 56 943 86 831 37 593 89 606 17 868 41 881 0 190 2 986 16 73 45 493 87 136 18 994 5 732 59 393 57 781 72 833 68 7 81 906 52 402 28 806 65 729 69 440 32 992 91 256 60 250 54 795 76 362 34 613 82 355 95 35 20 293 46 637 25 152 99 421 43 124 80 243 61 915 47 697 90 791 1 939
17 439 9 192 67 40 4 374 29 221 68 195 37 475 54 827 99 198 53 647 6 239 95 329 85 365 11 301 5 508 89 783 65 568 42 438 48 115 78 820 96 299 90 707 70 476 92 162 8 385 60 906 93 289 71 692 28 377 76 524 50 205 44 569 43 49 0 796 14 255 15 841 40 177 87 594 33 105 88 268 72 790 32 70 69 264 63 330 64 289 25 32 45 575 75 197 24 723 83 523 55 308 62 250 82 72 34 146 16 711 41 871 46 782 80 834 27 171 35 998 98 32 47 992 20 594 52 103 1 819 58 724 59 537 23 404 97 756 81 34 13 349 39 222 57 491 3 713 31 288 7 502 38 769 18 885 86 164 56 733 19 162 77 495 61 307 49 500 74 206 91 700 84 600 21 432 30 618 2 674 12 622 94 157 22 269 79 231 51 348 36 899 10 962 73 828 66 161 26 350
24 410 69 663 79 489 9 655 29 659 21 430 57 852 82 712 13 80 17 935 34 607 16 693 51 422 94 365 18 442 98 614 41 641 1 412 2 253 4 313 86 89 96 29 85 800 93 860 70 236 50 406 61 477 64 328 35 17 73 385 31 372 53 121 99 14 95 820 12 155 72 570 8 71 28 784 23 288 91 357 63 468 78 987 15 12 37 560 30 213 49 745 43 326 66 483 87 596 55 783 11 17 39 22 33 656 42 272 76 91 19 672 65 945 6 968 60 275 84 361 32 485 36 254 3 317 75 873 48 174 68 414 97 294 22 602 54 53 58 484 88 775 25 760 47 559 45 525 81 792 40 802 90 402 92 887 89 394 10 120 14 589 56 513 27 568 44 451 26 162 74 581 38 651 7 292 83 96 0 762 62 641 80 676 77 161 20 255 71 706 52 979 67 468 46 489 59 454 5 477
70 56 6 669 96 766 62 758 8 583 67 481 65 69 13 86 42 810 51 500 91 843 31 736 87 302 74 222 48 199 55 420 18 979 10 346 81 981 39 788 86 685 24 209 92 851 79 860 33 17 59 304 66 428 53 307 17 230 20 145 98 376 80 726 37 941 22 991 38 936 43 627 19 518 16 586 75 441 12 826 93 216 64 827 4 741 7 680 28 549 30 450 14 624 84 213 1 888 23 267 99 69 97 918 68 556 90 575 72 350 56 973 54 322 52 118 61 74 26 636 5 134 57 649 69 110 2 32 46 311 94 550 9 435 78 66 29 641 89 542 32 375 35 433 88 577 47 968 41 291 85 11 40 308 0 448 71 360 63 595 34 668 45 634 60 375 50 820 95 864 49 144 36 796 15 675 77 527 73 492 82 998 76 370 83 41 27 383 11 638 21 673 44 658 3 807 25 601 58 599
65 876 49 7 50 483 37 903 38 752 34 576 17 330 80 470 60 224 63 789 28 844 44 128 73 260 96 445 67 862 95 98 66 895 93 714 55 859 39 706 41 877 52 686 82 229 46 274 89 467 33 197 72 10 23 396 4 155 53 925 42 406 14 551 10 427 6 930 71 97 87 408 69 793 1 30 45 397 70 716 0 405 5 469 24 415 78 313 58 635 13 503 84 999 77 277 43 491 79 927 22 541 9 822 74 191 59 272 54 98 68 208 40 953 19 496 18 568 15 933 99 310 7 572 51 647 75 974 61 274 90 346 48 830 91 32 56 41 3 582 36 562 16 794 94 623 30 236 83 341 97 803 2 294 26 4 35 142 29 232 81 434 31 460 32 144 64 547 86 74 98 311 57 186 11 479 92 356 8 731 21 644 76 360 88 157 85 505 47 152 20 615 62 133 25 941 27 660 12 347
50 187 37 797 30 171 70 459 85 354 11 894 52 2 44 136 74 767 71 57 5 126 22 816 99 246 62 469 60 647 53 325 23 240 58 934 21 105 29 956 92 811 45 620 55 264 47 144 32 782 76 70 81 221 68 727 7 744 72 357 35 673 41 541 66 36 12 901 6 300 78 196 3 498 94 406 13 523 25 21 64 453 10 33 96 372 28 752 75 20 43 406 56 655 0 784 77 976 63 442 59 243 33 146 97 785 86 533 40 993 27 171 46 669 65 977 1 601 93 969 61 678 87 807 24 488 89 330 36 991 2 324 67 19 84 689 95 955 90 457 14 266 48 263 79 394 80 504 88 715 4 205 57 896 49 746 26 482 54 456 51 947 16 973 73 995 83 518 69 562 39 147 91 252 82 380 42 269 38 502 20 993 8 858 15 365 19 431 31 805 17 590 34 888 98 718 9 217 18 445


==> anc/Large-TA benchmark/tai_j10_m100_4.data <==
10 100
35 393 78 660 99 232 40 614 82 344 89 542 43 695 98 362 15 879 13 624 55 373 83 381 91 440 38 526 3 549 71 522 70 783 41 75 85 822 36 96 87 815 30 519 32 862 84 377 33 171 52 757 18 483 50 597 37 650 29 168 2 509 42 818 51 381 74 793 19 639 57 914 68 469 60 752 1 884 95 873 9 573 80 268 97 126 92 562 65 663 53 496 10 129 16 141 28 538 79 405 58 478 23 127 24 505 66 750 45 828 20 893 27 391 88 892 64 649 93 798 44 790 72 326 47 335 81 269 25 464 22 84 34 585 0 984 69 844 14 152 63 676 17 1000 31 610 4 482 6 651 39 357 76 842 7 231 96 338 11 364 77 510 62 893 21 28 49 232 5 927 48 958 8 96 61 715 56 269 94 998 54 910 46 47 67 497 75 650 90 392 73 918 26 452 86 911 59 43 12 866
19 547 64 964 39 253 70 754 36 874 83 462 46 664 66 785 58 740 8 742 68 356 94 636 63 453 43 152 38 91 87 784 1 623 20 867 82 422 92 958 89 880 30 848 61 526 97 149 21 309 3 441 27 220 33 682 76 624 4 375 54 889 49 141 32 548 44 72 91 641 60 667 55 81 84 723 35 266 15 468 88 475 31 281 22 164 81 833 41 125 17 866 93 128 52 396 12 427 34 801 23 2 26 747 80 957 90 853 29 939 57 114 25 583 5 21 13 143 28 92 85 5 2 864 59 238 47 894 40 68 37 262 50 854 53 880 98 564 51 766 74 429 71 897 6 849 45 220 10 524 86 597 18 841 24 958 67 551 14 350 42 120 78 12 69 304 77 701 16 910 96 835 72 580 65 187 75 779 79 636 99 430 48 24 7 961 62 141 0 775 73 943 9 143 56 627 11 927 95 604
29 934 66 58 30 380 49 195 32 995 5 4 84 721 40 151 75 613 3 937 13 947 90 563 21 73 42 249 33 349 92 472 60 890 23 387 1 947 9 28 99 740 77 753 36 707 48 643 86 391 76 483 20 879 65 813 35 104 94 708 44 655 34 548 12 227 51 828 70 556 89 303 27 341 52 547 95 111 8 760 59 742 67 511 11 456 14 951 93 908 4 51 38 779 10 225 46 986 17 604 85 756 63 769 87 567 47 416 74 811 97 16 28 763 37 333 6 803 79 724 72 109 69 852 54 236 78 363 16 95 71 936 55 928 2 2 19 123 53 895 0 611 45 150 25 279 39 915 26 315 98 510 88 811 96 749 83 863 62 683 91 587 22 560 81 204 82 341 58 760 50 837 64 834 57 316 80 225 73 824 24 54 41 208 56 576 31 854 61 953 43 645 7 71 15 370 18 829 68 654
93 928 33 955 16 631 47 924 14 708 73 794 0 368 19 860 82 387 6 845 51 397 9 531 76 234 29 44 28 455 15 326 40 139 34 685 88 773 21 562 96 142 10 56 48 365 62 396 26 382 58 985 65 585 3 775 42 62 94 781 18 686 84 552 50 25 23 506 27 376 5 55 74 681 36 920 87 466 49 612 57 520 4 382 35 130 25 100 70 562 95 107 53 784 13 311 59 628 75 74 37 558 41 542 56 765 61 481 54 163 69 750 24 906 52 822 45 234 46 196 92 256 2 221 83 256 98 276 22 650 60 163 68 643 89 314 97 787 81 224 31 61 20 628 99 949 39 813 55 200 80 42 78 400 79 98 30 947 67 587 8 686 7 498 91 155 11 221 12 627 86 158 17 557 77 641 72 298 1 482 85 87 38 889 32 330 64 680 63 414 43 598 44 95 66 599 71 682 90 362
35 669 71 615 96 926 30 967 66 328 87 452 90 636 51 770 10 63 11 333 23 669 19 248 41 494 43 512 69 630 83 195 8 362 3 524 85 838 73 432 17 480 74 178 38 956 20 985 13 359 76 592 27 557 26 106 78 924 32 571 93 867 64 258 29 123 4 457 36 473 65 728 77 691 47 665 92 923 55 287 79 691 37 135 63 538 28 912 86 728 81 952 2 237 57 2 50 960 60 862 34 667 89 121 56 673 25 584 58 237 70 168 59 259 21 618 31 801 33 372 42 396 39 668 75 824 88 558 72 250 1 537 68 385 54 68 0 539 24 807 14 87 5 86 98 784 48 517 99 485 49 672 62 144 16 910 97 578 91 64 61 905 45 345 40 184 82 62 7 177 53 306 15 46 12 331 46 466 9 929 22 29 52 247 94 796 67 549 44 615 6 667 18 173 84 644 95 75 80 272
38 851 59 545 17 173 73 138 31 538 56 283 35 211 21 668 4 865 72 110 93 435 10 713 24 519 84 833 30 576 2 260 46 739 69 203 99 299 91 549 49 385 53 634 87 373 40 241 50 784 65 162 15 730 42 532 85 392 14 390 81 522 12 646 97 713 67 718 9 682 25 303 36 30 23 421 95 543 34 248 16 553 74 709 43 970 32 792 94 560 44 833 11 391 60 559 90 61 70 111 20 744 39 131 66 3 6 657 13 206 27 724 5 708 26 151 68 839 86 542 88 367 77 474 41 107 80 419 82 703 63 543 22 56 28 722 79 735 0 974 83 910 47 800 89 850 61 365 92 189 1 521 98 583 76 686 18 658 58 875 71 881 78 723 62 585 57 816 3 700 55 529 48 380 45 982 75 771 33 184 37 353 51 356 19 663 64 309 8 585 96 867 52 122 29 505 54 605 7 86
70 306 37 978 57 579 61 56 49 657 25 204 8 295 24 409 74 688 38 332 93 341 6 388 19 332 15 505 1 930 69 864 60 873 33 215 98 442 63 977 9 627 53 289 22 683 20 922 99 211 52 194 0 425 80 978 5 110 48 1 89 171 50 840 91 554 16 511 65 11 34 196 42 569 87 653 71 483 41 539 3 336 77 526 86 363 18 534 73 153 7 599 29 663 97 536 59 85 92 495 26 820 32 314 83 118 23 295 81 379 82 981 66 727 68 279 28 806 64 459 27 63 76 649 45 128 55 259 17 650 58 983 14 738 67 703 21 256 62 508 30 47 31 204 85 354 10 289 90 96 44 733 96 246 35 287 72 548 95 107 2 996 94 676 88 855 12 325 13 688 39 276 36 652 43 680 51 120 78 533 79 445 54 988 84 240 56 263 4 527 40 51 46 465 11 142 75 890 47 855
54 592 93 822 41 150 69 558 36 258 76 985 17 346 15 604 68 901 74 743 12 405 30 150 45 578 10 699 38 95 88 590 65 167 14 926 44 266 0 736 11 585 46 219 58 154 78 632 2 670 32 998 89 219 97 709 27 352 20 490 62 130 22 70 67 550 96 197 80 84 48 736 66 821 13 98 33 682 59 937 82 131 19 810 77 406 73 364 57 276 63 848 7 735 84 993 56 45 50 760 6 392 24 888 70 342 21 603 9 632 49 386 35 949 37 402 86 546 75 509 71 789 3 636 55 700 47 490 92 622 99 375 31 380 18 108 4 541 5 231 61 518 28 494 1 44 34 301 83 371 91 545 16 229 51 94 79 972 87 506 29 79 95 62 81 68 72 253 94 59 53 226 39 811 23 368 90 873 98 944 52 175 64 21 43 811 85 83 8 236 25 5 26 811 42 278 40 996 60 174
37 480 96 916 17 346 76 561 29 892 69 386 92 16 46 106 22 665 15 234 58 905 72 805 26 497 12 501 81 97 39 25 68 677 33 476 82 912 73 876 80 781 5 786 59 917 23 275 44 479 21 289 28 871 42 980 25 218 30 776 8 39 27 306 87 826 6 830 7 305 57 580 14 518 11 447 54 90 75 619 19 780 93 120 89 3 51 373 61 231 43 591 88 891 50 139 52 511 0 540 47 515 64 523 49 327 79 158 34 106 90 667 94 75 35 811 24 161 74 835 83 264 62 184 85 177 38 541 98 285 20 929 67 272 56 108 53 903 36 718 3 979 99 22 97 307 9 91 65 357 32 680 10 701 63 834 18 590 60 44 95 461 16 134 41 583 45 361 66 361 70 447 4 481 91 40 40 53 13 733 84 477 77 38 55 134 71 962 1 406 31 155 48 623 2 641 78 571 86 805
26 387 67 749 77 560 18 857 62 513 19 40 14 316 89 248 39 566 64 993 29 6 30 378 55 740 91 608 12 560 31 650 86 135 9 297 15 342 47 998 28 584 35 570 73 632 95 833 23 59 40 211 7 314 2 822 74 443 22 161 16 261 92 795 56 878 98 247 68 350 52 696 85 483 45 322 11 796 81 99 58 383 42 456 33 367 3 289 66 519 99 764 93 364 96 402 20 623 57 952 4 381 78 146 97 449 36 655 13 93 38 784 53 154 1 117 44 73 80 213 72 638 84 438 88 50 61 250 51 571 54 792 21 7 76 654 83 643 34 471 24 968 43 731 5 636 27 923 71 773 90 236 63 986 25 119 60 556 65 973 6 19 17 912 87 794 69 263 32 827 48 160 82 192 94 422 37 742 75 630 70 151 41 681 50 675 59 388 46 23 79 454 0 344 8 645 49 440 10 271


==> anc/Large-TA benchmark/tai_j10_m100_5.data <==
10 100
17 495 90 355 47 144 60 623 94 38 28 134 75 135 22 823 21 785 36 401 13 155 26 575 19 307 80 634 79 841 3 979 49 690 96 636 95 835 93 40 46 467 58 566 54 605 81 751 40 27 45 300 68 465 1 71 25 356 87 119 8 864 15 491 9 594 62 816 52 830 2 210 66 609 39 67 23 552 18 598 11 653 61 262 31 285 12 92 24 446 78 151 34 326 70 578 85 814 89 189 5 875 82 911 69 623 99 247 74 68 35 227 63 982 50 161 4 969 98 551 7 646 71 862 6 862 77 96 53 795 92 871 14 718 86 293 64 828 51 976 73 850 88 64 56 428 38 308 32 70 44 338 33 325 57 199 0 297 30 438 65 513 55 401 84 160 83 879 42 534 97 715 27 526 37 717 43 973 67 689 59 481 41 667 76 456 91 664 10 3 72 524 29 926 16 425 48 307 20 716
75 804 34 563 98 192 71 955 11 233 90 559 24 395 6 692 23 838 3 245 47 374 9 268 67 48 41 972 7 756 36 141 37 987 92 894 25 573 91 402 30 797 63 1 35 910 87 829 89 709 53 194 21 268 57 332 45 990 20 789 12 603 54 283 26 556 94 439 15 479 81 618 14 873 59 796 49 238 31 479 38 844 80 645 69 224 97 719 58 822 43 689 78 108 40 29 1 715 77 532 70 32 68 333 44 802 61 293 65 212 13 578 17 913 55 472 64 180 48 523 8 736 42 997 51 928 93 485 28 871 73 992 99 122 74 906 96 623 52 111 82 260 5 975 72 546 0 490 60 915 27 987 83 513 46 156 84 228 79 275 22 592 10 865 95 665 88 618 2 407 85 176 19 215 4 358 32 288 62 999 86 463 50 62 56 327 18 749 76 592 16 151 33 835 66 178 39 822 29 926
44 40 37 707 75 737 81 887 60 63 24 490 62 324 31 564 67 251 85 635 41 631 13 74 95 296 78 881 71 828 15 325 26 17 79 454 34 707 4 340 21 758 97 545 58 2 43 431 39 449 18 90 52 149 57 693 11 371 1 897 73 942 64 498 55 384 14 829 46 785 17 909 42 412 12 704 35 998 91 431 54 1000 25 239 30 211 29 807 61 437 90 320 66 557 2 987 6 516 10 956 83 316 49 810 84 743 51 180 7 129 82 860 63 624 48 695 32 852 74 34 80 588 53 945 20 70 5 50 8 986 40 232 47 767 38 627 96 686 65 904 88 781 59 751 86 509 99 606 87 371 33 798 23 805 76 386 69 641 56 599 89 507 28 749 77 190 98 410 93 296 0 770 3 862 94 648 22 744 68 777 16 713 50 788 19 968 92 254 36 51 70 107 9 124 27 729 72 49 45 862
31 362 33 678 30 22 96 713 64 102 26 900 60 338 62 195 43 659 79 731 71 132 59 334 39 83 49 878 44 284 48 840 4 907 89 609 40 184 10 920 68 278 92 428 93 272 22 109 73 757 1 468 70 440 56 456 17 775 99 443 90 578 5 474 41 843 28 382 75 117 11 463 35 935 69 540 24 926 55 18 51 555 38 911 18 785 3 154 53 927 0 483 77 44 20 362 84 198 76 627 97 904 74 959 29 94 54 227 15 277 82 986 85 557 72 752 61 377 80 429 37 58 67 267 50 165 91 890 86 908 19 668 78 524 34 543 14 555 52 555 58 393 21 790 12 577 13 410 27 940 81 921 66 173 16 919 94 40 32 211 45 220 2 510 95 684 8 489 87 92 36 50 47 660 6 431 42 182 63 820 25 643 88 342 65 671 9 140 57 895 98 940 83 987 46 804 23 714 7 524
7 55 31 597 95 352 62 396 90 562 72 136 80 34 65 678 28 71 55 727 78 413 51 6 18 513 39 620 94 367 33 722 74 619 16 86 26 888 84 991 9 531 83 669 52 425 21 864 8 538 34 235 27 637 53 218 66 740 24 498 69 336 3 979 99 214 41 468 96 311 4 464 44 24 36 246 15 254 47 853 58 121 54 414 23 344 88 888 1 257 61 123 25 446 50 463 38 696 75 755 13 503 86 167 29 440 48 823 32 864 22 838 92 593 14 851 59 977 49 168 10 297 46 586 43 36 85 710 70 901 82 487 77 962 76 862 71 969 63 862 91 716 11 403 6 368 2 48 40 715 89 292 45 289 68 157 20 28 60 275 87 150 98 780 67 436 42 500 37 842 30 686 79 475 64 277 57 326 17 681 12 448 97 588 19 40 0 280 73 137 35 75 56 872 5 184 81 333 93 129
16 512 97 109 2 841 51 979 77 504 75 355 23 179 55 936 15 747 69 912 47 822 86 298 65 194 31 926 28 754 39 207 27 779 91 895 83 535 57 271 58 374 44 913 19 158 21 137 68 859 33 97 7 92 84 102 92 51 88 307 9 52 4 543 0 737 54 463 36 360 50 817 5 437 81 504 25 468 63 14 96 109 43 751 78 607 35 296 14 448 20 124 72 302 52 207 38 33 32 588 41 103 98 962 71 700 82 982 56 487 76 626 18 312 29 879 1 440 95 457 89 873 3 109 85 235 61 186 73 904 46 473 42 302 93 818 48 74 13 597 37 866 22 795 90 682 70 701 11 387 10 834 80 236 67 915 94 709 62 974 34 599 17 330 60 247 30 185 40 93 12 292 6 191 64 484 8 426 24 799 59 770 53 162 26 279 49 930 45 358 79 654 87 2 74 261 99 70 66 641
36 108 55 358 59 520 63 835 49 190 67 128 17 199 70 795 75 905 76 446 0 289 30 786 51 833 81 598 40 612 90 473 2 500 13 232 84 569 66 419 3 117 68 509 34 725 42 500 8 232 50 773 43 64 48 49 19 945 56 233 20 908 86 642 83 718 52 519 32 324 72 938 65 989 88 115 80 302 46 327 61 363 54 914 21 615 69 509 92 155 93 266 73 649 24 381 85 567 33 382 27 563 11 74 39 485 89 734 41 125 96 28 14 609 15 418 47 831 77 669 71 827 82 263 60 293 58 417 98 797 62 602 18 761 94 219 23 740 1 554 4 157 7 187 16 232 35 26 6 443 25 67 95 305 87 204 99 323 45 169 91 416 26 793 29 688 78 534 57 367 37 436 64 839 74 77 31 486 79 287 53 677 28 703 10 755 38 852 44 468 22 763 97 461 9 454 5 658 12 140
38 581 31 833 84 767 89 450 6 562 85 555 82 136 29 458 11 511 10 142 69 237 43 161 98 395 94 518 12 955 33 764 74 597 86 188 20 302 48 59 79 90 53 541 22 159 2 323 32 741 19 5 25 614 64 315 9 305 39 333 81 925 71 583 24 174 15 820 75 232 83 512 51 582 55 449 1 860 97 492 63 970 16 374 42 235 41 513 59 606 28 560 76 745 26 301 60 349 50 635 93 959 67 210 17 746 18 426 68 818 23 533 95 589 52 717 3 342 80 957 57 191 65 531 44 652 36 496 13 610 56 502 5 965 7 793 8 247 47 959 45 26 54 982 27 181 46 190 40 778 61 846 37 739 90 835 62 143 87 432 72 530 78 115 0 533 58 894 30 538 70 362 4 664 34 313 91 71 49 359 99 401 92 838 77 472 35 613 73 316 21 341 66 413 96 37 88 41 14 690
34 522 70 457 38 285 22 116 13 188 60 148 46 85 7 99 24 54 88 685 35 447 73 536 99 792 59 74 0 572 25 292 17 965 36 216 98 774 48 754 81 512 84 97 18 130 51 168 92 3 4 583 9 121 50 928 14 171 76 932 65 993 91 398 95 171 78 860 5 411 10 570 20 787 43 722 61 465 87 845 16 428 68 911 89 926 28 576 41 67 96 810 1 289 49 239 29 672 64 633 30 752 69 69 90 251 2 661 83 533 80 857 33 42 85 620 12 255 47 999 86 920 57 455 21 440 44 801 71 221 32 428 82 86 53 995 11 638 42 790 63 889 55 175 8 721 74 616 72 152 15 997 19 656 39 553 56 208 45 620 58 111 6 536 79 521 31 774 27 923 23 921 62 863 94 757 75 937 3 152 97 586 52 667 66 793 77 66 54 866 93 192 37 645 67 132 26 756 40 469
77 937 32 795 11 625 84 693 14 273 45 554 12 801 25 459 15 785 98 857 62 459 70 797 51 37 41 450 91 583 55 744 16 622 36 992 4 763 6 854 7 846 79 328 86 918 44 963 40 360 67 777 90 996 61 686 97 655 8 216 54 87 33 554 3 641 13 796 30 118 2 787 89 775 49 697 69 941 78 53 9 836 50 48 57 240 88 840 46 719 93 235 39 77 99 97 53 111 34 733 23 165 71 82 59 203 96 288 66 743 94 586 22 427 68 353 80 442 63 823 85 622 72 30 64 268 58 975 17 65 92 911 37 699 24 597 5 104 60 858 21 119 65 641 83 628 38 744 87 323 42 65 31 665 0 934 76 998 74 51 18 979 26 422 35 914 95 13 1 901 43 835 19 200 81 163 20 981 47 804 56 6 10 935 48 263 73 47 28 255 27 199 82 516 52 871 29 125 75 432


==> anc/Large-TA benchmark/tai_j10_m100_6.data <==
10 100
40 697 87 869 25 180 12 419 3 649 71 520 67 815 91 800 59 667 8 801 73 411 28 319 41 611 58 794 5 387 55 171 48 254 65 990 57 421 96 285 78 180 62 51 44 12 51 373 37 901 19 814 46 880 82 423 20 679 13 857 33 980 90 113 35 593 75 95 77 580 31 265 6 167 66 177 11 905 83 835 99 755 84 737 97 67 45 559 85 908 60 355 9 250 29 41 23 902 42 403 68 336 89 106 56 286 52 585 98 958 27 12 88 231 43 897 18 690 34 19 79 422 7 951 72 682 76 399 14 790 39 536 21 912 38 70 92 593 54 196 22 593 16 750 94 500 50 216 2 635 36 136 70 718 80 576 95 907 24 496 69 869 15 185 0 153 47 201 64 173 17 203 32 560 4 790 49 61 93 950 74 798 63 226 26 207 86 596 53 180 1 241 30 924 81 788 61 154 10 96
22 130 27 327 13 91 76 135 62 308 30 595 85 928 12 831 98 180 89 189 63 411 1 677 10 143 50 403 2 570 86 214 24 821 67 104 20 86 39 558 79 323 90 888 16 224 84 617 60 975 17 299 28 87 88 874 18 960 46 263 55 1000 8 561 23 439 77 453 14 74 71 103 38 197 87 230 52 44 51 198 19 315 70 119 83 94 48 276 36 856 64 743 9 745 21 398 31 907 81 745 33 348 69 488 58 853 72 548 57 148 37 698 11 641 75 296 78 902 44 783 66 219 42 932 96 732 59 727 54 715 53 483 97 539 94 252 43 629 25 36 35 605 6 274 5 190 61 808 91 767 82 720 32 700 29 503 93 49 65 235 95 74 41 843 3 469 68 849 56 295 45 710 99 358 80 178 73 858 7 176 74 54 26 371 40 524 0 408 34 20 49 701 15 434 47 771 4 873 92 770
75 118 66 603 28 357 10 39 24 441 62 599 21 291 43 605 35 695 9 680 93 894 22 578 55 614 95 739 38 838 16 189 94 524 72 106 11 354 92 254 33 813 13 462 83 219 91 259 57 574 4 463 29 403 98 527 90 953 6 187 15 377 97 740 0 861 86 213 36 930 52 154 23 689 77 437 27 222 31 440 20 485 30 750 89 684 44 159 74 196 47 148 8 346 5 47 96 402 18 788 48 381 50 320 73 599 19 798 53 633 68 802 51 493 61 69 34 525 56 760 87 883 70 247 46 983 49 423 88 78 65 943 1 312 59 933 82 897 81 176 58 771 42 805 3 337 25 996 12 959 2 855 54 704 80 419 45 54 69 19 60 340 85 775 26 929 63 598 64 194 67 740 7 683 99 717 32 156 76 173 40 935 71 286 37 197 79 1 17 366 84 967 39 549 41 317 78 769 14 598
52 94 73 75 76 311 25 823 23 617 24 728 88 75 86 564 99 477 10 115 7 790 68 110 18 29 9 640 48 60 98 530 20 853 3 797 55 550 79 23 14 441 2 460 15 571 70 364 46 10 13 239 42 443 62 743 81 518 27 810 1 146 40 167 50 218 75 130 4 430 28 179 78 607 87 796 22 189 57 715 84 199 11 736 47 117 53 732 43 562 30 147 82 249 69 266 54 745 29 780 61 717 26 405 44 606 96 30 36 527 92 46 95 78 85 548 41 74 71 171 8 845 45 140 65 248 39 574 16 444 56 906 32 235 35 76 91 865 94 893 58 16 77 569 51 707 89 134 34 408 67 584 49 191 72 884 21 348 37 928 5 476 60 293 80 237 6 187 74 601 83 231 66 30 64 824 33 678 97 933 93 742 0 168 31 877 12 805 19 654 59 125 90 214 38 542 63 859 17 222
75 865 35 614 9 80 84 144 15 980 12 825 64 171 80 295 58 945 60 415 11 538 62 194 25 154 49 292 33 274 71 820 61 980 50 651 4 812 51 54 14 213 74 236 63 796 16 321 13 812 97 730 23 328 28 130 42 812 48 266 43 857 83 759 94 532 0 301 36 721 7 62 45 406 6 166 19 721 70 180 40 418 87 199 24 813 20 714 39 862 53 246 10 175 89 484 38 28 47 557 68 349 77 500 27 544 90 103 66 368 78 563 8 884 56 846 44 490 31 927 5 706 93 546 98 219 2 616 65 118 57 772 52 367 46 597 73 638 37 88 54 335 26 228 17 534 41 497 96 283 69 678 18 860 29 382 76 753 88 776 85 973 22 258 92 837 81 470 86 874 67 890 32 798 99 642 82 643 30 959 72 152 1 82 34 846 59 819 21 210 79 768 3 907 55 416 95 214 91 595
59 311 57 628 26 577 21 682 78 131 2 449 45 407 10 921 5 129 49 57 37 628 36 916 20 459 22 502 97 985 33 960 27 655 3 911 77 737 64 257 4 403 56 199 53 750 81 686 66 657 43 432 72 133 14 313 68 567 86 117 17 99 84 706 13 6 9 365 69 162 31 667 67 44 39 914 38 933 88 174 19 232 61 25 75 780 71 523 30 522 0 93 90 187 60 742 85 572 95 476 83 461 47 645 40 841 82 819 96 201 7 246 25 649 32 701 63 318 73 343 93 382 98 70 28 737 65 728 16 774 1 783 35 999 50 58 51 597 29 418 58 73 46 979 11 638 52 852 34 868 41 673 92 949 44 66 15 689 99 164 48 317 91 844 8 864 6 825 42 305 74 815 54 403 24 728 80 785 87 535 94 682 55 351 76 891 23 553 70 27 62 727 79 371 18 950 89 764 12 284
93 73 19 35 21 783 89 675 2 302 0 389 50 1000 91 876 46 370 9 971 57 902 76 894 17 612 56 28 60 652 44 537 84 23 75 759 97 706 51 247 52 446 99 577 29 877 72 172 36 484 73 632 78 191 41 749 14 778 55 990 27 596 10 893 80 238 59 626 3 395 79 241 95 356 32 97 65 142 68 325 49 964 54 186 13 822 37 912 64 919 16 926 74 821 96 603 69 735 94 886 63 337 7 975 4 347 8 455 5 882 12 67 53 267 47 664 20 689 22 421 6 942 88 596 82 444 1 176 38 6 48 587 92 370 26 35 23 117 86 731 35 40 40 323 43 846 81 979 67 957 42 670 70 794 90 896 15 392 45 24 77 517 24 505 11 332 30 812 58 692 34 957 66 310 83 928 28 654 98 549 62 435 39 194 25 460 87 739 71 120 85 25 18 54 31 777 61 679 33 484
46 844 9 463 49 962 39 79 89 485 63 900 0 1000 14 37 16 632 86 893 64 881 93 351 8 565 54 12 67 80 79 337 83 694 98 720 97 500 50 86 29 887 84 714 1 914 58 26 28 535 21 592 69 299 11 549 65 818 47 322 72 310 95 344 32 61 78 481 24 10 60 280 42 142 38 623 91 361 92 351 12 197 74 682 94 108 2 241 34 42 43 227 3 767 15 868 87 564 76 379 59 217 57 193 90 915 22 100 71 11 85 96 4 4 41 69 26 698 68 752 7 7 70 992 55 475 48 195 6 501 52 966 23 10 17 87 81 579 77 122 33 694 96 729 75 406 19 226 66 852 37 237 18 130 99 929 73 207 5 568 82 635 27 234 51 601 53 54 45 391 40 95 13 257 61 616 88 806 25 400 62 377 80 437 30 334 20 704 36 922 31 145 44 32 10 488 35 454 56 259
31 265 23 527 13 978 92 72 37 598 98 129 76 662 80 85 35 431 70 475 36 283 34 313 63 542 81 193 4 904 18 825 15 125 58 951 17 96 93 325 14 281 78 316 9 275 20 584 16 70 2 597 71 727 0 606 11 376 38 606 66 483 59 238 33 28 19 498 90 57 7 966 40 489 87 443 32 342 1 973 48 399 72 205 22 647 64 483 65 298 52 765 5 945 77 813 21 266 57 856 73 860 26 541 10 930 82 510 41 693 79 671 42 266 25 45 62 655 68 446 30 468 50 409 43 333 60 116 3 608 47 809 49 279 28 408 96 484 99 877 67 239 56 562 88 188 8 635 83 95 53 930 46 17 55 329 85 704 12 407 6 113 61 485 97 465 95 315 44 276 84 473 74 370 29 739 51 94 91 426 69 236 75 453 94 181 89 679 86 592 54 634 45 425 24 430 27 232 39 603
0 258 92 74 59 622 91 679 76 403 3 441 17 967 89 394 94 482 64 218 55 411 61 250 38 400 43 620 66 412 71 315 24 139 62 897 39 32 99 10 82 405 68 777 77 772 44 175 7 465 40 235 85 31 45 283 21 18 73 670 42 993 53 633 16 704 12 830 72 206 65 409 8 680 20 226 2 747 86 631 46 166 56 258 41 692 83 435 27 466 50 182 69 967 79 577 32 604 25 106 22 937 34 72 26 269 33 430 96 218 98 184 97 36 63 649 93 727 28 156 52 577 57 925 36 469 18 328 10 905 9 661 58 69 35 548 14 175 48 436 15 336 13 397 67 700 75 295 49 464 84 997 95 714 6 642 70 896 47 641 74 394 88 401 31 729 4 889 81 968 80 356 37 10 23 252 51 336 60 510 5 220 78 193 54 432 90 887 19 199 30 418 11 898 87 676 29 708 1 859


==> anc/Large-TA benchmark/tai_j10_m100_7.data <==
10 100
74 540 86 283 96 959 99 998 79 257 59 260 88 307 14 922 39 417 97 239 33 528 32 982 18 418 69 913 2 640 55 988 1 252 51 516 82 965 36 421 20 81 10 564 24 544 46 245 60 443 19 509 90 524 57 593 61 136 53 547 65 313 91 208 16 625 22 462 0 973 89 59 85 304 12 224 87 837 49 91 13 47 30 36 95 697 28 645 72 990 45 324 76 37 9 68 64 132 7 159 83 595 62 395 11 343 67 557 40 6 84 349 6 238 4 569 68 34 54 363 21 483 70 266 27 303 56 921 15 190 25 757 35 261 42 222 31 421 43 979 5 241 98 767 26 232 92 435 94 325 47 183 77 456 48 955 93 317 38 60 81 735 73 312 66 477 52 432 23 323 50 768 41 657 63 275 37 317 8 440 44 901 3 130 80 934 75 319 29 331 34 830 78 296 17 622 58 706 71 923
79 730 21 634 46 443 95 547 28 78 64 720 73 503 32 647 50 173 61 411 35 93 47 593 74 378 57 677 70 536 68 65 71 91 69 72 20 908 98 746 12 67 94 712 6 361 76 488 14 373 31 607 82 464 40 33 26 812 97 436 99 586 48 589 34 21 15 665 51 688 89 555 58 294 18 439 10 885 1 25 44 912 30 840 22 816 11 967 55 311 65 201 86 662 16 849 53 882 13 962 3 428 36 552 83 846 63 171 29 922 90 315 62 733 60 845 67 139 24 231 4 67 39 179 84 936 27 528 88 345 45 339 92 620 41 635 38 843 43 884 7 106 19 962 56 45 85 213 54 707 23 682 49 146 2 40 81 492 80 837 87 372 52 162 78 429 77 319 72 32 96 743 0 44 59 487 75 448 42 670 5 607 66 180 9 284 37 295 33 320 93 801 17 531 91 493 8 658 25 878
85 971 3 412 20 994 34 109 10 560 31 775 39 178 5 526 45 89 49 422 86 551 14 775 96 422 73 139 24 993 60 76 61 277 4 863 23 275 28 255 44 620 70 470 67 864 74 988 51 177 41 852 40 622 62 323 98 558 13 74 16 311 42 666 71 256 26 505 0 625 35 511 91 398 18 2 59 424 57 47 22 318 88 567 38 977 66 750 19 467 11 370 69 719 52 939 36 379 27 936 89 499 90 159 12 149 92 49 6 420 87 746 81 520 79 134 56 406 53 898 46 774 1 927 78 838 29 634 32 447 8 257 77 867 80 27 84 970 63 673 47 233 25 993 15 126 75 400 72 976 2 68 48 31 82 866 99 617 68 48 76 156 9 932 43 584 54 708 17 629 95 850 97 596 83 764 21 179 55 474 7 668 93 723 37 159 58 48 30 852 33 41 65 156 50 959 64 997 94 493
67 704 4 809 22 426 37 543 18 77 82 723 33 494 81 941 87 239 21 736 30 755 15 759 46 958 78 553 71 494 11 889 41 522 13 13 51 679 1 669 69 518 9 683 74 436 27 578 62 838 64 729 45 804 47 885 80 498 42 983 96 817 53 162 84 69 3 366 49 863 35 343 34 455 63 838 50 977 16 597 19 741 10 8 60 922 17 196 7 947 55 401 25 505 88 634 36 24 99 512 92 126 70 816 95 279 20 613 94 354 83 546 85 46 8 821 79 931 86 112 54 135 57 662 77 964 59 637 0 84 91 91 93 139 97 843 52 271 89 380 26 699 73 1 48 759 40 614 43 378 58 411 2 351 68 962 38 941 28 876 75 969 65 245 12 152 14 627 29 464 90 316 31 594 32 255 24 771 6 297 66 620 44 119 56 365 72 862 5 882 61 979 23 89 39 845 76 922 98 929
77 546 6 433 20 474 49 541 98 721 45 397 21 574 76 848 85 568 71 295 31 143 57 723 41 387 60 977 96 551 42 112 23 6 17 684 73 88 13 461 22 777 86 632 56 644 19 702 7 921 55 861 70 407 50 711 82 112 62 431 3 313 37 315 44 220 90 922 25 288 51 787 34 717 38 98 83 75 97 822 2 928 87 476 63 177 40 297 24 81 5 287 72 951 43 388 58 845 48 41 4 808 0 745 27 781 81 264 99 462 64 641 14 758 88 205 18 487 9 53 47 310 10 894 80 324 91 934 93 41 79 89 35 611 16 169 78 377 84 432 59 628 8 491 15 492 94 462 69 320 28 108 53 271 74 196 66 77 32 899 68 81 11 808 29 126 26 255 52 122 65 978 39 279 75 500 61 842 92 692 1 807 89 538 12 726 33 270 30 974 46 870 67 197 36 388 95 334 54 659
60 976 0 372 27 494 10 945 38 632 22 751 78 984 80 544 5 858 87 620 84 204 11 825 47 189 19 283 31 278 75 209 67 588 39 309 65 99 9 947 97 207 77 109 44 545 81 777 18 588 55 507 92 84 98 207 49 867 42 861 90 140 45 76 99 783 20 762 17 388 68 261 13 456 52 309 32 470 4 432 30 333 35 442 50 505 57 706 83 310 70 984 89 796 12 453 37 680 61 411 64 253 53 642 69 978 96 557 33 98 1 335 36 389 40 488 79 161 82 965 88 816 34 994 24 291 93 112 94 641 72 374 86 459 21 692 6 559 48 99 66 348 59 376 41 132 95 123 62 232 26 26 85 952 29 154 71 157 2 415 7 321 73 225 16 745 3 997 25 535 91 646 56 527 8 975 51 571 74 690 76 690 14 244 63 904 58 646 15 998 28 676 43 786 23 171 46 990 54 32
34 730 54 581 55 135 64 621 89 339 17 219 23 620 25 845 96 527 28 533 56 987 95 818 10 419 84 770 16 364 11 447 80 42 66 350 15 962 53 253 51 228 4 308 39 810 42 567 35 343 63 861 1 865 57 435 86 846 87 197 46 546 68 486 6 981 9 7 77 244 0 930 31 903 76 29 26 801 73 430 37 79 27 358 65 491 91 450 33 930 3 315 61 962 19 414 18 494 72 191 48 801 14 782 40 292 13 355 24 214 62 84 94 576 59 948 79 567 5 258 75 17 85 730 12 730 69 186 20 364 78 29 7 925 36 940 49 131 83 382 2 85 81 363 29 11 41 95 60 194 21 684 97 307 43 32 71 558 38 660 8 464 92 903 44 502 30 246 74 734 67 707 50 617 98 149 93 848 70 653 22 542 47 980 90 352 32 644 99 387 58 728 88 691 45 276 82 976 52 694
9 587 83 321 87 777 25 934 17 64 72 582 35 786 40 755 95 857 56 524 20 37 27 934 92 900 13 441 32 175 93 31 19 317 86 64 61 152 80 584 82 987 91 742 1 673 23 477 38 238 0 864 74 472 49 659 24 573 10 70 21 951 47 836 60 268 99 284 12 251 30 837 46 362 45 189 57 944 33 36 7 432 55 604 67 2 96 121 84 806 2 97 34 710 8 23 5 8 85 437 64 391 78 663 26 45 39 482 90 932 36 530 97 160 68 857 69 14 50 521 11 607 58 473 77 144 48 395 98 881 63 345 70 87 79 442 44 341 59 986 4 769 76 122 66 789 42 772 15 706 52 431 89 849 71 156 22 761 75 954 6 224 16 270 65 177 43 727 73 394 28 69 41 371 88 414 37 705 94 972 62 449 3 5 81 805 14 872 54 957 53 166 18 998 29 548 51 400 31 258
68 580 19 744 84 967 69 322 42 867 2 704 15 80 49 829 27 555 78 884 53 322 45 507 9 699 23 665 76 202 55 116 29 325 86 723 35 418 48 102 21 629 31 877 7 284 97 962 98 891 64 839 8 396 80 746 60 776 89 842 50 715 13 441 96 868 4 364 59 776 28 846 90 390 16 147 11 361 36 775 70 790 82 407 24 343 87 150 71 756 91 656 56 39 62 130 85 459 33 72 73 117 83 245 79 96 88 319 72 195 81 13 65 12 10 890 18 768 38 514 58 433 43 503 66 315 3 131 54 226 44 480 22 678 47 53 5 794 95 121 1 944 67 737 37 766 74 816 51 51 0 608 57 319 61 824 34 452 12 373 77 360 63 745 30 432 20 896 41 806 25 567 52 155 99 987 93 669 40 509 39 980 17 858 75 7 14 335 26 437 32 436 92 695 46 505 94 399 6 200
94 476 54 472 17 2 91 558 57 41 50 498 59 361 67 60 38 937 83 844 85 92 95 769 74 960 35 416 2 735 77 881 48 708 23 241 26 584 27 86 52 538 64 725 13 758 6 999 72 805 49 133 90 941 7 944 65 322 11 668 34 45 43 445 20 959 97 778 37 922 62 988 5 746 18 540 39 431 3 742 66 53 63 721 70 548 21 850 1 22 92 899 71 822 4 159 44 189 14 48 8 885 15 539 78 87 55 5 76 913 45 868 93 896 87 630 22 229 61 290 10 669 9 484 56 990 73 760 88 383 80 323 58 509 0 965 99 452 41 39 36 864 28 459 81 999 40 259 89 535 24 716 69 752 29 853 84 353 32 115 42 262 53 449 19 767 68 790 96 216 46 945 60 720 12 422 79 3 51 222 16 244 33 792 30 637 25 581 98 437 31 788 47 673 75 369 82 655 86 943


==> anc/Large-TA benchmark/tai_j10_m100_8.data <==
10 100
85 119 64 661 50 882 90 37 97 830 66 944 73 413 71 593 27 291 30 196 11 183 44 680 37 594 19 640 62 229 80 608 47 302 43 184 53 179 34 114 7 344 45 175 78 146 54 403 68 872 69 339 32 736 24 199 58 24 6 558 0 448 9 939 84 841 77 748 93 368 8 358 16 308 57 126 17 266 51 979 81 963 33 49 23 442 56 5 18 632 52 19 5 950 86 559 65 722 82 636 39 43 38 255 89 249 83 869 40 20 76 934 61 199 79 425 14 486 31 776 63 478 42 116 41 591 10 618 21 376 46 555 1 388 96 12 13 586 74 466 75 553 22 597 87 498 12 636 70 260 28 733 72 327 48 994 2 843 36 228 49 551 99 739 26 803 3 252 67 483 60 100 91 890 20 389 98 167 55 853 25 404 92 749 35 78 4 472 88 370 94 553 15 667 59 22 29 154 95 341
79 930 28 528 33 623 69 556 64 868 93 783 44 752 56 141 61 129 58 520 32 143 81 666 92 456 54 528 46 312 55 638 84 98 13 335 12 425 36 234 39 285 9 68 8 232 37 908 63 372 57 61 85 375 91 932 78 988 42 785 80 189 50 972 94 673 20 301 29 991 2 788 88 879 98 967 24 140 30 335 67 828 71 34 53 838 11 782 66 154 73 998 34 923 74 527 19 611 49 739 25 491 43 906 1 437 14 562 65 45 3 967 6 333 86 328 51 98 76 287 87 63 47 16 0 411 48 325 15 83 17 908 70 581 75 969 7 252 16 216 72 650 60 585 83 155 10 163 21 12 4 660 68 816 97 450 82 867 27 949 89 104 95 619 40 182 62 696 22 818 59 923 18 950 38 596 23 435 77 572 52 733 41 133 26 593 96 551 99 830 31 820 5 973 90 298 45 214 35 190
28 169 88 638 67 407 96 814 66 385 43 287 38 726 46 376 49 991 7 737 56 106 78 323 42 726 17 931 9 461 12 897 93 176 76 291 10 440 71 646 51 307 84 670 79 414 44 75 60 190 19 650 61 442 2 430 1 553 11 970 3 533 52 560 64 610 77 324 26 351 98 242 5 548 8 643 54 183 29 445 69 362 22 981 30 230 62 605 36 250 97 976 58 517 65 80 27 420 55 877 94 871 21 793 33 937 53 377 14 8 32 452 50 953 45 324 4 925 6 285 89 141 63 32 74 462 86 498 68 683 34 992 24 734 35 489 25 327 95 866 81 731 83 471 23 838 13 331 47 889 20 287 91 726 39 685 80 977 73 691 37 418 40 655 57 302 90 665 48 154 85 153 70 480 31 157 41 990 15 595 16 625 72 463 82 699 0 761 99 341 92 961 59 166 87 125 75 407 18 360
44 630 19 617 33 95 62 596 16 662 77 295 93 23 58 357 11 728 26 327 34 757 37 884 1 389 94 52 86 410 9 803 42 256 50 627 40 393 83 642 30 115 17 793 38 251 41 231 60 344 7 264 90 775 91 953 31 986 56 966 14 336 95 313 54 93 36 923 28 198 78 566 23 911 80 516 97 414 57 171 21 810 87 41 84 957 64 807 92 378 2 111 96 280 49 569 72 920 39 874 4 919 48 798 81 465 59 667 55 431 47 289 45 465 46 466 35 791 88 485 10 953 8 777 85 435 5 746 75 952 53 436 15 756 24 130 65 477 79 264 61 184 27 470 68 618 43 623 20 685 32 186 25 204 70 125 82 689 18 545 6 71 63 99 73 230 22 326 3 734 66 774 98 41 69 601 71 377 12 954 13 841 74 307 99 439 51 768 67 508 0 70 29 738 76 593 89 685 52 587
39 563 11 174 10 986 89 177 79 266 69 718 81 42 71 863 67 423 76 563 61 748 31 166 75 559 12 313 91 746 7 974 42 614 62 316 17 109 98 275 15 835 20 813 3 762 80 836 94 913 38 712 19 345 86 305 9 329 87 669 83 406 70 126 78 781 96 57 66 968 4 936 40 16 28 553 45 919 33 778 1 545 24 931 72 724 99 492 88 110 68 880 93 232 74 321 25 68 50 682 29 302 0 148 95 269 21 302 64 980 56 519 57 459 52 637 49 964 63 303 18 480 90 573 26 610 23 855 65 760 37 911 77 942 92 967 5 814 55 213 35 665 22 608 46 363 51 882 97 700 60 631 36 478 73 949 30 635 48 972 85 717 84 372 34 881 32 543 13 849 54 521 41 93 14 974 58 160 2 675 27 435 44 892 47 771 59 420 43 149 16 321 53 592 8 874 6 519 82 178
86 242 47 381 9 323 74 189 33 796 12 604 14 65 31 292 98 229 66 804 30 72 97 811 84 932 79 973 73 290 39 311 27 709 55 643 89 521 60 141 50 820 2 870 11 431 5 525 44 614 32 478 49 164 40 841 35 960 4 616 92 969 8 189 54 215 90 157 69 977 52 365 38 590 37 397 95 895 20 229 51 21 71 567 45 609 17 497 36 158 80 475 7 748 13 826 48 996 64 703 93 586 43 594 67 196 63 322 16 959 99 564 0 741 65 616 23 442 62 851 42 292 46 259 59 814 75 205 96 200 19 586 15 263 70 99 56 885 3 649 87 577 58 880 94 812 24 196 10 956 78 491 81 55 61 737 22 301 68 715 57 593 29 905 18 142 91 303 25 804 1 995 6 630 26 79 28 757 53 470 77 667 85 714 76 2 34 920 82 563 83 965 72 787 21 887 41 857 88 828
7 782 17 235 18 37 80 592 58 380 88 751 74 837 5 501 43 938 75 890 73 215 14 255 19 458 38 782 28 97 84 577 25 407 11 324 98 343 61 201 54 392 77 98 29 547 26 371 96 691 10 11 81 347 90 24 37 707 23 769 94 612 44 371 9 796 93 969 85 549 72 633 46 843 21 843 65 158 4 922 36 563 76 956 13 671 2 632 69 378 63 626 48 541 71 507 68 322 16 915 31 583 67 174 32 715 33 266 15 831 89 626 55 213 51 280 95 819 52 580 40 84 78 147 34 723 50 678 22 580 20 285 64 102 41 559 8 420 97 420 6 501 91 55 92 855 47 217 59 913 27 92 24 165 30 607 62 248 45 530 99 48 57 906 86 762 83 802 87 874 66 138 3 554 1 330 53 932 35 786 79 960 0 621 82 617 56 465 49 659 39 998 42 754 12 757 60 939 70 950
9 722 3 967 32 117 99 496 73 921 85 334 25 688 63 189 30 991 42 339 68 597 70 90 61 126 5 319 28 123 77 514 83 17 2 245 59 176 60 968 49 835 90 559 84 956 66 509 75 344 51 664 72 598 37 914 34 761 12 363 93 226 96 99 78 3 14 743 10 771 35 768 0 14 76 624 18 506 24 929 6 971 58 66 92 520 47 526 67 911 33 772 13 752 4 768 46 989 27 407 52 949 62 912 48 615 39 722 7 291 94 657 53 740 71 635 80 746 54 68 23 205 21 588 15 669 79 288 55 866 22 256 31 977 50 668 41 482 19 385 38 769 8 715 81 7 44 479 56 454 91 11 29 928 65 942 20 787 40 618 97 608 45 93 69 470 64 949 36 539 1 230 95 739 74 926 89 345 16 735 11 803 26 641 43 139 88 108 86 321 57 211 98 995 87 199 17 789 82 424
73 368 88 382 72 434 60 368 67 294 68 854 27 26 55 764 9 196 3 465 92 505 81 723 17 263 41 266 30 814 14 428 61 588 4 209 21 134 43 519 35 139 13 895 6 363 11 828 7 423 58 7 26 42 76 215 93 698 24 79 70 682 48 343 97 597 25 666 83 248 95 178 45 556 0 772 63 272 98 615 36 728 32 857 47 382 91 815 16 791 89 26 79 970 59 968 74 734 64 245 46 833 90 848 33 622 18 680 94 256 10 170 29 628 5 513 77 788 44 616 99 410 12 669 69 877 86 926 84 804 51 387 82 457 50 974 71 301 1 676 37 772 87 430 22 1000 66 122 54 949 31 26 40 186 53 202 57 628 15 791 8 892 78 399 65 120 34 541 42 814 80 533 23 493 85 71 49 719 20 982 38 562 96 267 28 721 56 740 75 281 52 984 2 106 19 108 62 87 39 1
75 149 55 371 39 131 88 357 63 702 48 264 0 763 54 848 20 269 43 917 65 90 60 666 2 610 85 708 16 943 21 530 23 199 1 490 70 878 67 39 42 91 79 402 71 193 82 946 80 946 36 673 34 994 73 115 35 570 78 353 41 55 13 86 59 72 15 892 69 320 84 586 9 305 44 951 46 628 62 718 96 109 14 704 31 231 18 784 77 725 86 806 6 137 93 579 53 589 83 620 28 640 91 837 30 517 47 961 32 773 56 475 92 393 49 999 64 196 95 177 97 512 17 421 58 317 98 569 76 466 38 483 8 903 94 94 89 355 37 786 50 228 99 287 68 44 45 630 40 768 90 531 26 865 74 106 25 739 57 133 66 932 19 574 87 774 12 933 51 448 5 134 22 570 81 960 29 954 24 874 33 708 61 478 72 666 3 966 4 908 7 54 27 80 10 781 52 109 11 448


==> anc/Large-TA benchmark/tai_j10_m100_9.data <==
10 100
90 127 92 505 60 933 30 40 93 709 32 616 71 188 31 590 53 597 89 384 99 893 1 675 44 842 97 45 8 439 24 224 72 306 9 859 6 364 62 754 41 181 63 82 49 121 28 992 85 905 14 704 57 187 81 546 56 20 20 768 70 639 75 813 59 156 42 432 95 557 58 563 37 614 54 208 68 394 43 583 86 881 48 550 61 297 35 854 76 286 29 799 96 710 19 737 79 263 78 328 98 399 27 839 80 977 47 242 7 775 34 263 82 591 83 900 25 151 64 884 77 812 16 283 91 915 50 969 67 21 84 292 17 327 87 747 18 328 36 49 55 564 94 158 40 957 22 66 46 755 23 279 12 344 4 931 69 773 73 49 39 904 11 84 66 661 52 492 3 727 38 502 10 858 33 335 26 670 5 880 51 764 13 46 15 93 21 745 65 242 45 319 2 676 0 504 88 166 74 54
94 408 58 256 82 414 68 992 36 869 55 359 81 240 13 516 61 149 35 278 65 777 14 517 29 10 9 578 26 98 60 637 49 990 37 785 41 871 85 156 15 124 73 424 40 397 5 94 75 914 10 321 1 640 45 98 28 478 88 818 38 166 39 446 42 370 80 16 3 787 66 192 11 525 83 779 71 82 0 184 52 400 74 218 34 853 99 321 23 321 50 240 59 138 47 46 69 775 7 998 53 338 8 649 95 899 92 184 67 494 31 382 54 736 33 804 78 520 87 855 93 847 46 468 43 403 21 113 16 89 6 45 17 112 70 651 32 297 2 752 51 55 62 70 27 829 18 110 72 14 91 56 12 521 4 200 48 281 30 843 19 928 89 484 84 886 20 850 76 657 25 83 22 483 57 716 56 914 90 128 63 727 64 417 86 219 79 283 96 162 24 505 77 657 98 539 97 809 44 108
20 205 34 939 51 210 0 76 52 457 57 555 89 968 63 70 69 382 2 415 96 307 97 368 26 333 58 516 56 488 60 764 9 840 81 735 4 121 11 963 46 300 73 320 14 480 33 997 40 294 98 275 42 237 86 948 23 703 43 519 94 513 68 920 27 197 87 551 79 247 54 477 29 591 45 47 59 934 70 553 72 44 21 1000 67 941 8 633 95 681 99 60 49 20 39 723 18 37 61 358 38 978 80 830 13 515 64 928 74 273 17 126 19 460 32 936 93 242 7 636 48 54 10 668 41 901 90 226 1 420 55 146 75 50 12 204 85 99 44 204 25 85 82 658 66 271 30 73 5 442 50 434 15 848 22 799 62 797 84 186 92 964 76 308 24 900 16 755 31 850 28 364 3 315 71 489 53 920 6 965 65 340 35 783 88 402 78 734 37 457 77 303 83 352 91 46 36 399 47 799
64 74 42 513 98 689 12 911 61 323 35 748 49 638 96 575 50 55 60 10 13 208 97 214 41 89 47 743 16 898 14 133 39 142 59 65 54 125 33 473 27 944 2 351 72 223 58 800 18 536 11 666 81 768 71 499 82 859 44 536 3 146 51 81 0 231 38 119 19 173 99 716 21 323 10 590 55 773 79 524 77 929 62 951 95 249 92 434 43 288 7 369 9 240 67 128 84 402 28 162 65 473 93 323 69 518 88 346 94 335 17 514 63 571 5 139 91 415 74 689 73 307 80 684 29 272 87 254 45 591 6 428 34 838 56 252 48 725 53 219 23 35 15 942 46 890 8 620 4 339 30 923 89 621 90 223 32 866 40 471 20 458 24 28 25 124 36 123 37 776 75 218 26 576 76 835 22 120 70 397 78 810 31 741 85 114 68 989 86 348 52 801 83 653 1 755 57 544 66 244
58 435 81 535 54 364 95 343 6 199 36 556 14 635 63 172 53 716 29 405 17 828 1 488 55 667 88 922 21 177 90 212 65 232 89 882 43 959 4 798 0 146 49 428 26 556 23 852 85 653 41 201 27 994 42 744 16 94 67 480 7 454 11 55 79 930 61 933 34 237 50 468 31 27 24 308 68 197 12 842 97 48 3 135 74 579 76 54 35 152 96 623 48 14 86 194 92 979 71 32 84 278 64 302 56 589 32 45 80 650 46 946 78 952 5 66 20 982 18 222 40 661 91 504 73 941 69 490 87 30 25 434 57 433 45 769 37 491 70 415 66 76 8 784 19 943 98 601 30 689 60 541 15 414 94 114 72 676 75 435 99 454 51 606 28 667 2 697 44 326 22 3 59 848 93 2 13 863 9 900 10 332 38 439 33 998 62 366 52 9 39 496 47 827 83 618 77 964 82 619
85 946 90 345 21 317 0 795 2 819 36 54 61 844 37 49 22 520 83 828 89 266 43 272 79 859 29 816 96 345 17 234 52 657 68 618 14 281 40 688 66 22 32 37 48 112 59 695 20 150 4 94 7 765 82 166 19 645 75 473 74 98 41 452 24 413 6 190 55 395 8 566 99 810 87 475 53 79 23 806 13 499 27 427 76 586 92 599 33 759 1 588 35 84 44 837 88 16 45 998 64 482 54 162 30 457 95 496 57 823 72 666 46 272 67 940 58 470 31 528 50 728 70 530 16 7 62 281 80 207 97 75 60 644 5 382 11 214 73 892 71 702 12 320 18 130 28 434 15 817 56 804 94 381 38 588 65 208 25 742 98 274 47 844 84 63 81 505 63 468 77 536 26 539 34 180 42 745 3 789 86 336 49 449 91 312 9 435 78 879 51 143 10 236 39 619 69 577 93 535
75 788 37 436 58 885 97 699 60 993 77 630 76 314 36 258 16 979 20 158 57 730 53 929 98 304 65 919 81 155 95 947 99 898 96 674 64 50 15 481 9 900 73 988 11 198 68 221 78 497 26 390 85 175 38 264 30 321 7 170 52 209 82 540 2 408 0 17 62 161 44 611 63 637 48 721 43 898 21 638 59 68 93 308 27 780 83 2 92 448 55 500 94 395 22 940 88 993 90 282 87 527 89 805 56 21 8 373 25 589 67 73 80 78 32 688 79 809 33 706 5 825 46 332 4 910 51 145 91 622 19 709 86 532 39 228 47 689 34 233 18 933 69 787 74 611 31 306 61 532 84 397 40 485 71 197 24 74 42 367 50 403 41 59 23 358 35 980 6 329 12 197 28 977 1 137 14 829 72 876 70 91 17 999 49 960 66 318 13 965 45 419 3 282 10 61 29 84 54 346
33 161 74 689 64 766 48 358 31 438 54 462 30 653 63 390 70 548 36 888 81 893 19 745 90 949 14 91 18 924 68 43 77 459 6 119 23 869 85 512 80 216 99 136 79 624 50 981 51 699 94 595 57 266 32 518 65 64 41 301 0 612 86 546 92 458 43 942 29 18 21 938 44 655 45 490 71 603 89 729 87 368 7 888 16 416 72 478 9 604 11 252 55 659 25 636 26 112 59 639 58 30 61 138 98 853 66 982 49 796 24 678 56 358 38 8 96 400 78 125 40 660 83 568 28 696 97 286 22 983 73 443 13 709 76 180 39 835 4 491 82 634 52 530 53 590 12 882 34 183 15 936 88 42 67 427 69 825 27 908 37 603 47 241 8 447 1 596 20 806 75 435 62 939 5 912 95 195 60 543 84 180 91 685 93 857 17 51 35 260 3 523 46 581 10 844 2 754 42 192
85 15 10 749 33 111 16 333 56 417 88 873 93 989 86 654 47 124 58 315 9 912 57 951 0 936 27 738 44 877 98 234 72 48 96 795 94 722 61 78 2 336 53 278 95 81 79 657 78 405 5 739 12 52 50 317 24 447 40 357 37 486 82 929 54 701 22 604 21 476 71 718 31 253 83 929 51 951 6 282 42 830 19 346 26 814 75 202 91 724 46 861 64 788 69 759 55 879 68 473 32 563 52 699 45 297 14 856 66 844 23 45 25 650 92 833 13 669 90 425 67 874 41 627 80 301 15 723 30 402 59 35 11 175 73 305 76 639 60 614 70 736 87 776 4 180 8 642 36 814 84 159 49 34 1 222 62 880 97 568 28 967 65 675 17 932 20 165 48 537 43 850 77 801 35 527 3 373 39 436 38 666 89 473 81 185 74 584 7 626 18 643 29 514 99 319 34 586 63 738
67 810 69 28 81 509 46 589 65 257 74 168 85 749 55 883 71 567 45 410 57 596 31 536 34 180 3 355 14 960 49 639 37 676 22 118 86 67 13 32 79 339 70 422 93 934 33 10 25 544 99 595 82 666 9 692 0 265 89 508 98 379 29 166 90 795 6 888 92 466 44 29 23 627 56 264 62 749 94 755 63 390 39 804 4 917 26 788 36 922 19 750 41 459 84 452 80 679 75 587 43 999 1 935 42 390 53 165 35 447 40 249 97 436 54 693 68 225 91 84 59 242 47 518 24 526 11 407 73 317 38 805 2 786 27 851 87 37 28 541 77 284 18 953 95 132 78 880 58 254 96 391 16 372 17 759 21 329 60 506 7 349 8 314 12 737 50 94 20 619 88 875 15 688 52 32 48 904 76 764 66 546 61 628 51 811 32 393 30 85 5 154 72 516 64 720 10 178 83 147


==> anc/Large-TA benchmark/tai_j10_m10_1.data <==
10 10
6 324 3 70 2 639 1 866 7 109 8 692 4 14 9 43 0 170 5 930
9 598 5 134 3 984 8 60 0 737 1 649 6 268 4 765 7 678 2 998
8 189 6 475 7 396 4 703 1 961 9 895 3 602 0 134 2 400 5 104
2 694 6 783 8 545 7 991 0 761 3 494 9 784 1 885 4 860 5 13
5 104 1 872 3 641 4 486 0 330 8 524 7 551 2 287 9 778 6 391
5 971 1 451 8 859 7 517 4 720 0 629 9 943 3 498 6 76 2 783
7 196 2 182 4 30 3 576 6 894 1 290 9 383 0 916 8 517 5 857
9 84 1 710 8 611 4 665 5 141 6 153 2 972 7 601 0 453 3 692
4 682 3 700 6 743 1 27 2 44 9 564 8 817 5 314 0 731 7 394
9 440 5 813 3 217 4 354 8 896 2 306 6 142 7 667 1 709 0 464


==> anc/Large-TA benchmark/tai_j10_m10_10.data <==
10 10
5 7 0 143 9 24 4 988 1 87 2 518 6 935 3 584 8 208 7 97
6 125 7 847 4 662 3 852 2 696 9 636 8 349 1 578 0 999 5 607
2 801 6 16 3 227 9 55 5 491 7 143 4 138 0 74 8 937 1 251
2 722 4 928 9 993 5 969 0 311 3 230 6 682 1 549 8 969 7 766
4 158 1 137 5 893 8 587 7 720 9 33 6 317 2 98 3 270 0 475
4 375 9 300 3 35 5 173 6 847 1 912 7 852 0 343 8 122 2 941
9 748 6 199 3 920 0 341 1 551 2 283 7 589 4 774 5 679 8 256
0 252 8 970 2 950 3 434 7 448 6 934 9 465 1 365 4 785 5 79
5 174 6 119 2 631 4 216 3 514 8 888 0 982 1 544 7 912 9 114
3 847 5 209 6 985 0 19 7 118 9 883 2 653 1 825 8 805 4 711


==> anc/Large-TA benchmark/tai_j10_m10_2.data <==
10 10
0 443 9 298 4 88 6 833 8 88 7 829 3 358 1 241 2 408 5 590
6 514 0 643 1 511 9 25 4 777 2 310 3 794 7 466 5 248 8 952
2 896 6 42 3 246 8 919 1 277 0 422 7 77 4 58 9 64 5 580
7 949 5 423 6 396 4 874 3 945 0 809 1 356 2 989 8 77 9 85
9 911 5 107 1 828 0 713 8 724 2 685 4 649 7 578 6 487 3 117
6 587 8 25 2 824 0 104 5 596 9 850 4 333 7 143 3 522 1 192
2 30 0 752 1 900 9 1000 4 742 5 260 3 65 6 80 8 353 7 605
4 161 5 628 1 593 3 766 9 463 8 925 2 131 7 535 0 838 6 238
5 214 8 491 7 561 1 893 9 11 2 327 0 263 3 505 4 32 6 834
1 691 9 382 6 55 0 52 2 114 5 643 4 692 8 572 7 149 3 700


==> anc/Large-TA benchmark/tai_j10_m10_3.data <==
10 10
5 474 6 689 3 34 2 437 7 777 0 549 4 802 8 953 9 913 1 451
6 628 5 549 3 993 2 186 4 457 8 124 9 36 0 161 7 204 1 723
9 904 8 558 0 919 5 182 3 537 1 363 6 126 7 373 4 615 2 381
8 17 9 870 1 70 3 603 0 280 6 128 2 203 5 464 4 686 7 937
0 180 3 620 1 960 2 685 9 1000 6 381 8 615 5 115 4 462 7 334
3 233 6 502 1 626 5 201 2 957 0 261 7 138 9 358 4 173 8 287
2 710 4 56 3 454 8 959 1 278 5 784 9 283 7 151 6 62 0 585
4 312 2 708 9 996 5 399 6 474 1 22 3 65 8 444 0 700 7 474
5 918 7 496 8 700 9 462 3 798 1 325 4 436 2 569 0 553 6 741
3 572 2 884 6 906 0 72 8 748 1 457 5 614 4 581 9 847 7 694


==> anc/Large-TA benchmark/tai_j10_m10_4.data <==
10 10
7 249 1 203 8 896 3 415 4 261 5 988 9 52 2 687 0 170 6 341
9 936 3 534 7 298 5 338 6 80 8 58 4 1000 2 334 0 415 1 734
3 861 6 8 1 737 8 319 2 866 0 352 4 776 9 212 5 621 7 787
2 970 8 963 9 994 6 769 0 603 4 545 3 199 7 328 5 300 1 665
7 764 1 561 8 576 4 742 5 725 9 961 6 935 0 644 3 701 2 730
4 889 9 680 1 177 0 551 6 640 7 295 5 926 3 287 8 730 2 668
2 951 9 608 1 58 5 99 7 295 8 445 4 458 0 595 6 624 3 306
3 751 8 225 1 718 2 340 4 409 7 351 9 756 5 213 6 286 0 379
9 928 3 797 0 802 5 628 2 460 8 117 7 500 1 63 4 556 6 509
2 816 3 815 8 112 9 838 0 261 6 275 5 565 7 297 1 58 4 626


==> anc/Large-TA benchmark/tai_j10_m10_5.data <==
10 10
8 665 4 14 3 541 0 226 1 292 2 180 6 808 9 849 7 912 5 922
0 906 9 424 3 815 8 539 4 254 6 210 1 521 2 376 5 359 7 10
9 148 2 33 4 438 1 786 8 890 7 63 6 995 0 909 5 999 3 293
3 333 9 349 2 206 7 173 5 671 8 150 1 199 4 31 6 938 0 402
0 494 9 419 8 905 5 782 4 955 6 288 1 509 3 761 7 426 2 269
7 141 5 180 6 191 8 188 0 777 4 765 3 232 2 247 1 259 9 878
2 334 0 818 5 411 3 690 8 384 7 752 6 118 9 472 4 998 1 514
0 258 2 96 9 64 5 842 1 569 4 506 3 657 8 997 6 623 7 782
7 515 2 79 0 593 6 693 1 536 9 57 4 860 8 647 5 778 3 917
9 239 1 438 4 872 6 58 8 559 0 1000 5 573 2 107 3 453 7 746


==> anc/Large-TA benchmark/tai_j10_m10_6.data <==
10 10
5 743 7 978 4 994 2 80 9 482 8 646 1 392 3 699 6 208 0 492
5 64 0 483 2 860 1 138 6 981 9 653 4 954 7 23 3 174 8 984
0 592 3 55 1 202 4 25 7 263 2 765 5 231 8 376 6 189 9 192
2 87 0 395 9 347 6 230 5 648 4 592 3 934 1 406 7 927 8 120
4 940 7 714 2 824 5 639 0 357 1 905 3 508 9 816 8 884 6 922
9 943 7 918 0 160 4 484 6 972 3 645 8 683 1 203 5 424 2 550
2 566 4 716 6 208 8 977 9 783 1 602 3 736 5 509 0 440 7 857
3 265 8 483 9 813 1 696 6 334 4 529 2 818 7 820 5 884 0 218
0 206 8 231 9 507 3 346 1 449 7 783 4 869 5 576 2 613 6 514
8 113 9 740 7 235 1 119 5 244 6 791 2 62 0 937 3 150 4 322


==> anc/Large-TA benchmark/tai_j10_m10_7.data <==
10 10
3 328 5 362 4 75 0 977 8 348 7 334 9 196 1 943 6 227 2 790
2 622 9 778 3 706 8 295 1 443 7 863 0 634 5 231 6 638 4 733
4 199 0 313 7 300 8 981 5 798 6 209 1 406 2 713 9 94 3 20
8 139 4 678 7 240 3 903 1 26 6 399 2 745 5 203 0 982 9 679
5 142 3 346 7 130 9 611 8 638 2 561 6 947 0 698 1 467 4 873
8 309 6 729 5 178 4 123 7 965 3 295 9 123 2 456 0 550 1 538
8 626 7 466 1 528 9 253 6 627 2 547 0 170 5 359 4 645 3 184
6 760 1 32 2 205 9 801 5 592 8 474 4 771 0 488 7 822 3 226
8 873 5 595 6 255 4 513 7 928 1 183 9 850 2 252 0 565 3 355
4 586 9 796 5 473 1 327 0 905 8 595 7 430 6 760 2 863 3 324


==> anc/Large-TA benchmark/tai_j10_m10_8.data <==
10 10
3 29 4 784 6 900 7 476 8 397 0 441 2 862 1 619 5 255 9 599
2 308 3 792 6 697 4 105 9 364 8 365 7 4 1 341 5 676 0 589
8 304 1 261 9 678 6 576 4 911 0 162 2 874 3 404 7 689 5 131
8 630 5 594 0 119 4 474 7 569 3 58 2 876 9 587 6 341 1 307
3 565 1 106 8 506 2 931 6 138 7 424 9 463 5 600 0 756 4 298
9 763 0 217 3 582 2 686 7 234 5 523 8 184 6 554 4 43 1 628
8 614 9 35 2 342 0 366 3 431 7 167 6 107 1 440 5 617 4 135
9 373 6 807 1 154 8 317 5 638 4 276 7 170 0 454 2 788 3 331
4 732 7 203 3 425 9 511 8 883 5 770 2 704 0 485 6 169 1 900
0 211 6 259 1 411 7 779 9 890 8 948 5 32 2 186 3 598 4 532


==> anc/Large-TA benchmark/tai_j10_m10_9.data <==
10 10
4 861 5 514 8 706 2 417 9 214 3 905 7 577 0 459 6 913 1 454
1 588 9 867 4 412 7 730 0 301 2 309 3 100 6 254 5 885 8 548
0 570 9 73 8 107 7 308 4 358 1 210 3 358 6 106 2 374 5 685
6 538 0 583 3 979 9 507 2 514 7 483 5 904 4 313 1 803 8 471
2 391 7 51 0 521 1 715 5 634 8 257 9 425 6 485 4 899 3 999
8 625 4 219 5 457 2 963 3 959 9 88 0 399 6 192 7 285 1 922
7 459 4 631 1 718 0 477 5 464 6 821 3 792 9 384 8 504 2 15
6 630 0 148 1 529 8 993 7 352 9 669 5 10 4 559 2 353 3 962
6 883 9 611 8 461 2 582 7 791 4 269 0 469 1 545 3 207 5 1
4 456 0 896 3 491 5 449 9 88 6 976 7 239 2 523 8 79 1 835


==> anc/cp_solvers_code/src/cp_scheduling/INFO.java <==
package cp_scheduling;

public class INFO {

	public static final String RESULTS_PATH = "./results/";
	public static final String DATA_PATH = "./data/jobshop/";
	public static final String dataset_folder[] = {"./data/jobshop/large/","./data/jobshop/bench/","./data/jobshop/small/"};
}


==> anc/cp_solvers_code/src/cp_scheduling/InstanceConverter.java <==
package cp_scheduling;

import java.io.BufferedReader;
import java.io.FileInputStream;
import java.io.FileNotFoundException;
import java.io.IOException;
import java.io.InputStreamReader;
import java.io.Reader;
import java.io.StreamTokenizer;

import cp_scheduling.SchedJobShop.DataReader;
import ilog.concert.IloException;
import ilog.cp.IloCP;

public class InstanceConverter {

	private StreamTokenizer st;

	public InstanceConverter(String path) throws IOException {

		FileInputStream fstream = new FileInputStream(path);
		Reader r = new BufferedReader(new InputStreamReader(fstream));
		st = new StreamTokenizer(r);
	}

	public void loop() throws IOException {
		while(st.nextToken()!=StreamTokenizer.TT_EOF){
			System.out.println(st.sval);
			/*
			if(st.ttype==StreamTokenizer.TT_NUMBER){
				System.out.println(st.nval);
			}else if(st.ttype==StreamTokenizer.TT_WORD){
				System.out.println(st.sval);
		*/
				            }
	}


}


==> anc/cp_solvers_code/src/cp_scheduling/Main.java <==

package cp_scheduling;

import java.io.IOException;
import java.io.PrintStream;
import ilog.cp.IloCP;

public class Main {

	public static final String RESULTS_PATH = "./results/";
	public static final String DATA_PATH = "./data/jobshop/";
	
	public static void main(String args[]) throws Exception{
		//SchedJobShop.launcher(args);
		/*
		SchedJobShopORTools.scheduleFromDirectory("1");
		SchedJobShopORTools.scheduleFromDirectory("2");
		SchedJobShopORTools.scheduleFromDirectory("3");
		
		ORToolsNaive.scheduleFromDirectory(args[0],true);
		ORToolsNaive.scheduleFromDirectory(args[0],false);
		*/
		

		System.out.println("java library path= "+System.getProperty("java.library.path"));
		
		boolean large = true;
		
		int timeout = 1200;
		double factor = 1.15;
		int startlimit = 100;
		int n_workers = -1;
		String folder="";
		int dataset=-1;
		//argument parsing
		switch (args.length) {
		
		case 5:
			dataset = Integer.parseInt(args[1]);
			folder = args[2];
			timeout = Integer.parseInt(args[3]);
			n_workers = Integer.parseInt(args[4]);
			System.out.println("Solver with "+n_workers+" workers launching on dataset "+INFO.dataset_folder[dataset]+", folder "+folder+ " with default timeout of "+timeout+" seconds,startfail of "+startlimit +" and factor of"+factor);
			
			break;
		default:
			System.out.print("Arguments Error, the number of arguts is wrong. Usage:\n"
					+ "First argument (mandatory):\n"
					+ "\t0 - ORTools Advanced encoding\n"
					+ "\t1 - CPOptimizer Advanced encoding\n"
					+ "\t2 - ORTools Naive encoding\n"
					+ "\t3 - CPOptimizer Naive encoding\n"
					+ "Second argument (Mandatory): dataset id (0=taillard, 1=optimum, 2=small)\n"
					+ "Third argument (Mandatory): Input folder name \n"
					+ "Forth argument (Mandatory): Timeout of the solver, default 1200 seconds\n"
					+ "Fifth argument (Mandatory): n of workers (threads) available to the solver");
			System.exit(0);
		}
		int arg = Integer.parseInt(args[0]);
		

		
		switch (arg) {
			case 0:
				SchedJobShopORTools.scheduleFromDirectory(dataset,folder, timeout,n_workers);
				break;
			case 1:
				SchedJobShop.scheduleFromDirectory(dataset,folder, timeout,n_workers);
				break;
			case 2:
				ORToolsNaive.scheduleFromDirectory(folder, large, timeout);
				break;
			case 3:
				NaiveJobShop.scheduleFromDirectory(folder, large, timeout);
				break;
			case 4:
				SemiNaive.scheduleFromDirectory(folder, large, timeout);
				break;
			case 7:
				SchedJobShop.scheduleFromDirectory(dataset,folder,timeout,n_workers,startlimit,factor);
				break;
			case 8:
				ORToolsSemiNaive.scheduleFromDirectory(folder, large, timeout);
				break;
			case 9:
				ORToolsNaive.scheduleFromDirectory(folder, large, timeout,true);
				break;
			case 10:
				ORToolsSemiNaive.scheduleFromDirectory(folder, large, timeout,true);
				break;
			case 11:
				SchedJobShopORTools.scheduleFromDirectory(dataset,folder, timeout,n_workers, true);
				break;
			/*case 12:
				SchedORToolsCPOld.scheduleFromDirectory(folder, large, timeout);
				break;*/
				
	}
}
}


==> anc/cp_solvers_code/src/cp_scheduling/MySolutionCallback.java <==
package cp_scheduling;

import com.google.ortools.sat.CpSolverSolutionCallback;

class MySolutionCallback extends CpSolverSolutionCallback {
    public MySolutionCallback() {
      
    }

    @Override
    public void onSolutionCallback() {
      System.out.println("* " +objectiveValue() +" "+ wallTime()+" "+numConflicts());
      
    }

  }

==> anc/cp_solvers_code/src/cp_scheduling/NaiveJobShop.java <==
package cp_scheduling;

//---------------------------------------------------------------*- Java -*-
//File: ./examples/src/java/SchedJobShop.java
//--------------------------------------------------------------------------
//Licensed Materials - Property of IBM
//
//5724-Y48 5724-Y49 5724-Y54 5724-Y55 5725-A06 5725-A29
//Copyright IBM Corporation 1990, 2017. All Rights Reserved.
//
//Note to U.S. Government Users Restricted Rights:
//Use, duplication or disclosure restricted by GSA ADP Schedule
//Contract with IBM Corp.
//--------------------------------------------------------------------------

/* ------------------------------------------------------------

Problem Description
-------------------

In the classical Job-Shop Scheduling problem a finite set of jobs is
processed on a finite set of machines. Each job is characterized by a
fixed order of operations, each of which is to be processed on a
specific machine for a specified duration.  Each machine can process
at most one operation at a time and once an operation initiates
processing on a given machine it must complete processing
uninterrupted.  The objective of the problem is to find a schedule
that minimizes the makespan of the schedule.

------------------------------------------------------------ */
import ilog.concert.*;
import ilog.cp.*;

import java.io.*;
import java.util.ArrayList;
import java.util.List;

public class NaiveJobShop {
	
    static class DataReader {

        private StreamTokenizer st;

        public DataReader(String filename) throws IOException {
            FileInputStream fstream = new FileInputStream(filename);
            Reader r = new BufferedReader(new InputStreamReader(fstream));
            st = new StreamTokenizer(r);
        }

        public int next() throws IOException {
            st.nextToken();
            return (int) st.nval;
        }
    }

    static class IntervalVarList extends ArrayList<IloIntervalVar> {

        public IloIntervalVar[] toArray() {
            return (IloIntervalVar[]) this.toArray(new IloIntervalVar[this.size()]);
        }
    }

    static class IntVarList extends ArrayList<IloIntVar> {

        public IloIntVar[] toArray() {
            return (IloIntVar[]) this.toArray(new IloIntVar[this.size()]);
        }
    }

    static IloIntExpr[] arrayFromList(List<IloIntExpr> list) {
        return (IloIntExpr[]) list.toArray(new IloIntExpr[list.size()]);
    }

    
    


public static void scheduleFromDirectory(String foldername, boolean large, int timeout) throws Exception {
		String outFile = "CPO_Naive_small_" + foldername+"_branch.csv";
		String inFile = Main.DATA_PATH + foldername + "/";
		if (large) {
			outFile = "CPO_Naive_large_" + foldername + "_branch.csv";
			inFile = Main.DATA_PATH.substring(0, Main.DATA_PATH.length() - 1) + "_large/"+foldername+"/";
		}
		
		System.out.println("Using Naive CPOptimizer Solver to solve:\ninput= " + inFile + "\noutput= " + outFile
				+ "\ntimeout= " + timeout);
		// Save original out stream.
        PrintStream originalOut = System.out;

        // Create a new file output stream.
        
        PrintStream fileOut = new PrintStream(Main.RESULTS_PATH + outFile.substring(0,outFile.length()-3)+"txt");

        // Redirect standard out to file.
        System.setOut(fileOut);
		
		File[] files = new File(inFile).listFiles();
		// If this pathname does not denote a directory, then listFiles() returns null.
		int i = 0;
		for (File file : files)
			if (file.isFile()) {
				i++;
				System.out.println("Solving instance"+file.getName()+" "+i+"/"+files.length);
				BufferedWriter out = new BufferedWriter( 
		                   new FileWriter(Main.RESULTS_PATH + outFile, true)); 
		        out.write(scheduleFromFile(inFile, file.getName(), timeout)+"\n"); 
		        out.close(); 
			}
		// writer.println(filename+";"+solver.objectiveValue()+";"+solver.wallTime()+";"+optimal);
		
	}

 
 
public static String scheduleFromFile(String folder, String filename, int timeout) throws Exception {
	

        //String filename = "../../../examples/data/jobshop_default.data";
        //filename = "./data/jobshop/jobshop_swv01.data";
        int nbJobs, nbMachines;
        
        long startTime = System.currentTimeMillis();
        
        IloCP cp = new IloCP();
        DataReader data = new DataReader(folder +filename);
        try {
            nbJobs = data.next();
            nbMachines = data.next();

             int[][] machine = new int[nbJobs][nbMachines];
             int[][] duration = new int[nbJobs][nbMachines];
             
             IloIntVar[][] start = new IloIntVar[nbJobs][nbMachines];
             IloIntVar[][] finished = new IloIntVar[nbJobs][nbMachines];
             List<IloIntExpr> list = new ArrayList();
             ArrayList<Integer>[] jobs = new ArrayList[nbMachines];
             ArrayList<Integer>[] ops = new ArrayList[nbMachines];
             for(int i = 0; i < ops.length; i++){
                 ops[i] = new ArrayList();
                 jobs[i] = new ArrayList();
             }
             int sum = 0;
             
            for (int j = 0; j < nbJobs; j++) {
                for (int k = 0; k < nbMachines; k++) {
                    machine[j][k] = data.next();
                    jobs[machine[j][k]].add(j);
                    ops[machine[j][k]].add(k);
                    duration[j][k] = data.next();
                    sum += duration[j][k];
                }
            }
            
            for (int j = 0; j < nbJobs; j++) {
                for (int k = 0; k < nbMachines; k++) {
                    start[j][k] = cp.intVar(0, sum);
                    finished[j][k] = cp.intVar(0, sum);
                    list.add(finished[j][k]);
                    cp.add(cp.eq(cp.sum(cp.constant(duration[j][k]), start[j][k]), finished[j][k]));
                    if(k>0){
                        cp.add(cp.le(finished[j][k-1], start[j][k]));
                    }
                }
            }

            for(int m = 0; m < nbMachines; m++){
                for (int x = 0; x < nbJobs-1; x++) {
                    for(int y = x+1; y < nbJobs; y++){
                        cp.add(cp.or(cp.le(finished[jobs[m].get(x)][ops[m].get(x)], start[jobs[m].get(y)][ops[m].get(y)]), cp.le(finished[jobs[m].get(y)][ops[m].get(y)], start[jobs[m].get(x)][ops[m].get(x)])));
                    }
                }
            }

            cp.setParameter(IloCP.IntParam.Workers, 1);
            cp.setParameter(IloCP.DoubleParam.TimeLimit, (double)timeout);
            cp.setParameter(IloCP.IntParam.LogVerbosity, IloCP.ParameterValues.Terse);
            cp.setParameter(IloCP.DoubleParam.RelativeOptimalityTolerance, 0);
            
            IloObjective objective = cp.minimize(cp.max(list));
            cp.add(objective);
            
            long stopTime = System.currentTimeMillis();
            long instantiation_time = (stopTime - startTime)/1000;
            if (cp.solve()) {
                System.out.println(filename+";"+cp.getObjValue()+";"+cp.getInfo(IloCP.DoubleInfo.TotalTime)+";"+cp.getObjBound()+";"+cp.getInfo(IloCP.IntInfo.NumberOfBranches)+";"+instantiation_time);
                return(filename+";"+cp.getObjValue()+";"+cp.getInfo(IloCP.DoubleInfo.TotalTime)+";"+cp.getObjBound()+";"+cp.getInfo(IloCP.IntInfo.NumberOfBranches)+";"+instantiation_time);
            } else {
                System.out.println("No solution found.");
                return(filename+";NoSolution;"+cp.getInfo(IloCP.DoubleInfo.TotalTime)+";"+cp.getInfo(IloCP.IntInfo.NumberOfBranches)+";"+instantiation_time);
            }
         } catch (IloException e) {
            System.err.println("Error: " + e);
            return filename+";Error;"+e;
            
        }
        
    }
}


==> anc/cp_solvers_code/src/cp_scheduling/ORToolsNaive.java <==
package cp_scheduling;

import java.io.PrintWriter;
import java.io.File;
import java.io.PrintStream;
import java.util.ArrayList;
import java.util.List;

import com.google.ortools.sat.CpModel;
import com.google.ortools.sat.CpSolver;
import com.google.ortools.sat.CpSolverStatus;
import com.google.ortools.sat.IntVar;
import com.google.ortools.sat.Literal;
import com.google.ortools.sat.IntervalVar;

import cp_scheduling.SchedJobShop.DataReader;
import cp_scheduling.SchedJobShop.IntervalVarList;
import ilog.concert.IloException;
import ilog.concert.IloIntExpr;
import ilog.concert.IloIntervalVar;

public class ORToolsNaive {

	static {
		System.loadLibrary("jniortools");
	}

	public static void scheduleFromDirectory(String foldername, boolean large, int timeout) throws Exception {
		scheduleFromDirectory(foldername, large, timeout, false);
	}
	
	public static void scheduleFromDirectory(String foldername, boolean large, int timeout,boolean justInstantiation) throws Exception {
		String outFile = "ORT_Naive_small_" + foldername  + "_"+timeout+"_conf.csv";
		String inFile = Main.DATA_PATH + foldername + "/";
		if (large) {
			outFile = "ORT_Naive_large_" + foldername + "_"+timeout+"_conf.csv";
			inFile = Main.DATA_PATH.substring(0, Main.DATA_PATH.length() - 1) + "_large/" + foldername + "/";
		}
		
		if (justInstantiation) {
			System.out.println("Using Naive ORTools Solver to JUST INSTANTIATE:\ninput= " + inFile + "\noutput= " + outFile
					+ "\ntimeout= " + timeout);
			outFile = outFile.substring(0,outFile.length()-4)+"_inst.csv";
		}
		else {
			System.out.println("Using Naive ORTools Solver to solve:\ninput= " + inFile + "\noutput= " + outFile
					+ "\ntimeout= " + timeout);
		// Save original out stream.
	    PrintStream originalOut = System.out;

        // Create a new file output stream.
        
        PrintStream fileOut = new PrintStream(Main.RESULTS_PATH + outFile.substring(0,outFile.length()-3)+"txt");

        // Redirect standard out to file.
        System.setOut(fileOut);
		}
		PrintWriter writer = new PrintWriter(Main.RESULTS_PATH + outFile, "UTF-8");
		File[] files = new File(inFile).listFiles();
		// If this pathname does not denote a directory, then listFiles() returns null.
		int i = 0;
		for (File file : files)
			if (file.isFile()) {
				i++;
				System.out.println("Solving instance" + file.getName() + " " + i + "/" + files.length);
				writer.println(scheduleFromFile(inFile, file.getName(), timeout,justInstantiation));
			}
		// writer.println(filename+";"+solver.objectiveValue()+";"+solver.wallTime()+";"+optimal);
		writer.close();
	}

	public static String scheduleFromFile(String folder, String filename, int timeout,boolean justInstantiation) throws Exception {
		
		long startTime = System.currentTimeMillis();
        
		CpModel model = new CpModel();
		// Three weeks.
		int horizon = 0;
		if (filename == null)
			filename = Main.DATA_PATH + "jobshop_abz7.data";

		int nJobs, nMachines;
		System.out.println("Solving instance: " + filename);

		DataReader data = new DataReader(folder + filename);

		// calculating horizon
		nJobs = data.next();
		nMachines = data.next();

		for (int i = 0; i < nJobs; i++) {
			int m, d;
			for (int j = 0; j < nMachines; j++) {
				m = data.next();
				d = data.next();
				horizon += d;
			}
		}
		data = new DataReader(folder + filename);
		nJobs = data.next();
		nMachines = data.next();
		IntVar[] lastOpsEnds = new IntVar[nJobs];
		ArrayList<IntVar>[] machineStarts = (ArrayList<IntVar>[]) new ArrayList[nMachines];
		ArrayList<IntVar>[] machineEnds = (ArrayList<IntVar>[]) new ArrayList[nMachines];

		for (int i = 0; i < nJobs; i++) {
			IntVar endPrec = null;
			int m, d;
			IntVar start, end;
			for (int j = 0; j < nMachines; j++) {
				m = data.next();
				d = data.next();
				start = model.newIntVar(0, horizon, "start" + (i * nJobs + j));

				end = model.newIntVar(0, horizon, "end" + (i * nJobs + j));

				//model.newIntervalVar(start, d, end, "op" + (i * nJobs + j));
				model.addEqualityWithOffset(start, end, d);

				if (machineStarts[m] == null)
					machineStarts[m] = new ArrayList<IntVar>();
				if (machineEnds[m] == null)
					machineEnds[m] = new ArrayList<IntVar>();
				machineStarts[m].add(start);
				machineEnds[m].add(end);

				if (j > 0) {
					model.addLessOrEqual(endPrec, start);
				}
				endPrec = end;
			}
			lastOpsEnds[i] = endPrec;
		}
		IntVar dummy;
		int dummy_i = 0;
		for (int m = 0; m < nMachines; m++)
			for (int i = 0; i < machineStarts[m].size() - 1; i++)
				for (int j = i + 1; j < machineStarts[m].size(); j++) {
					dummy = model.newBoolVar("dummy" + dummy_i);

					dummy_i++;
					model.addLessOrEqual(machineEnds[m].get(i), machineStarts[m].get(j)).onlyEnforceIf(dummy);
					model.addLessOrEqual(machineEnds[m].get(j), machineStarts[m].get(i)).onlyEnforceIf(dummy.not());
				}

		// Makespan objective.
		IntVar obj = model.newIntVar(0, horizon, "makespan");
		model.addMaxEquality(obj, lastOpsEnds);
		model.minimize(obj);

		System.out.println("Instantiation finished, starting solving...");
		// Creates a solver and solves the model.
		CpSolver solver = new CpSolver();
		solver.getParameters().setMaxTimeInSeconds(timeout);
		MySolutionCallback mSC = new MySolutionCallback();
		long stopTime = System.currentTimeMillis();
        long instantiation_time = (stopTime - startTime)/1000;
        if (justInstantiation)
        	return (filename + ";" +instantiation_time);
        	
		CpSolverStatus status = solver.solveWithSolutionCallback(model, mSC);
		String optimal = "No";

		if (status == CpSolverStatus.OPTIMAL) {
			System.out.println("Optimal Schedule Length: " + solver.objectiveValue());
			optimal = "Yes";
		} else
			System.out.println("Non Optimal Schedule Length: " + solver.objectiveValue());
		System.out.println(filename + ";" + solver.objectiveValue() + ";" + solver.wallTime() + ";" + optimal+";"+solver.numBranches()+";"+solver.numConflicts());

		return (filename + ";" + solver.objectiveValue() + ";" + solver.wallTime() + ";" + optimal+";"+solver.numBranches()+";"+solver.numConflicts());
	}
}

/*
 * DataReader data = new DataReader(filename); try { nbJobs = data.next();
 * nbMachines = data.next(); List<IloIntExpr> ends = new
 * ArrayList<IloIntExpr>(); IntervalVarList[] machines = new
 * IntervalVarList[nbMachines]; for (int j = 0; j < nbMachines; j++) machines[j]
 * = new IntervalVarList();
 * 
 * for (int i = 0; i < nbJobs; i++) { IloIntervalVar prec = cp.intervalVar();
 * for (int j = 0; j < nbMachines; j++) { int m, d; m = data.next(); d =
 * data.next(); IloIntervalVar ti = cp.intervalVar(d); machines[m].add(ti); if
 * (j > 0) { cp.add(cp.endBeforeStart(prec, ti)); } prec = ti; }
 * ends.add(cp.endOf(prec)); }
 * 
 * for (int j = 0; j < nbMachines; j++)
 * cp.add(cp.noOverlap(machines[j].toArray()));
 * 
 */
/*
 * // Task 0, duration 2. IntVar start0 = model.newIntVar(0, horizon, "start0");
 * int duration0 = 2; IntVar end0 = model.newIntVar(0, horizon, "end0");
 * IntervalVar task0 = model.newIntervalVar(start0, duration0, end0, "task0");
 * 
 * // Task 1, duration 4. IntVar start1 = model.newIntVar(0, horizon, "start1");
 * int duration1 = 4; IntVar end1 = model.newIntVar(0, horizon, "end1");
 * IntervalVar task1 = model.newIntervalVar(start1, duration1, end1, "task1");
 * 
 * // Task 2, duration 3. IntVar start2 = model.newIntVar(0, horizon, "start2");
 * int duration2 = 3; IntVar end2 = model.newIntVar(0, horizon, "end2");
 * IntervalVar task2 = model.newIntervalVar(start2, duration2, end2, "task2");
 * 
 * model.addLessOrEqual(end2, start1); model.addLessOrEqual(end1, start0); //
 * Weekends. IntervalVar weekend0 = model.newFixedInterval(5, 2, "weekend0");
 * IntervalVar weekend1 = model.newFixedInterval(12, 2, "weekend1"); IntervalVar
 * weekend2 = model.newFixedInterval(19, 2, "weekend2");
 * 
 * // No Overlap constraint. This constraint enforces that no two intervals can
 * overlap. // In this example, as we use 3 fixed intervals that span over
 * weekends, this constraint makes // sure that all tasks are executed on
 * weekdays. model.addNoOverlap(new IntervalVar[] {task0, task1, task2,
 * weekend0, weekend1, weekend2});
 * 
 * // Makespan objective. IntVar obj = model.newIntVar(0, horizon, "makespan");
 * model.addMaxEquality(obj, new IntVar[] {end0, end1, end2});
 * model.minimize(obj);
 * 
 * // Creates a solver and solves the model. CpSolver solver = new CpSolver();
 * CpSolverStatus status = solver.solve(model);
 * 
 * if (status == CpSolverStatus.OPTIMAL) {
 * System.out.println("Optimal Schedule Length: " + solver.objectiveValue());
 * System.out.println("Task 0 starts at " + solver.value(start0));
 * System.out.println("Task 1 starts at " + solver.value(start1));
 * System.out.println("Task 2 starts at " + solver.value(start2)); } } }
 */

==> anc/cp_solvers_code/src/cp_scheduling/ORToolsSemiNaive.java <==
package cp_scheduling;

import java.io.PrintWriter;
import java.io.File;
import java.io.PrintStream;
import java.util.ArrayList;
import java.util.List;

import com.google.ortools.sat.CpModel;
import com.google.ortools.sat.CpSolver;
import com.google.ortools.sat.CpSolverStatus;
import com.google.ortools.sat.IntVar;
import com.google.ortools.sat.Literal;
import com.google.ortools.sat.IntervalVar;

import cp_scheduling.SchedJobShop.DataReader;
import cp_scheduling.SchedJobShop.IntervalVarList;
import ilog.concert.IloException;
import ilog.concert.IloIntExpr;
import ilog.concert.IloIntervalVar;

public class ORToolsSemiNaive {

	static {
		System.loadLibrary("jniortools");
	}

	public static void scheduleFromDirectory(String foldername, boolean large, int timeout) throws Exception {
		scheduleFromDirectory(foldername, large, timeout, false);
	}
	
	public static void scheduleFromDirectory(String foldername, boolean large, int timeout,boolean justInstantiation) throws Exception {
		String outFile = "ORT_SemiNaive_small_" + foldername + "_"+timeout+"_conf.csv";
		String inFile = Main.DATA_PATH + foldername + "/";
		if (large) {
			outFile = "ORT_SemiNaive_large_" + foldername + "_"+timeout+"_conf.csv";
			inFile = Main.DATA_PATH.substring(0, Main.DATA_PATH.length() - 1) + "_large/" + foldername + "/";
		}
		
		if (justInstantiation) {
			System.out.println("Using SemiNaive ORTools Solver to JUST INSTANTIATE:\ninput= " + inFile + "\noutput= " + outFile
					+ "\ntimeout= " + timeout);
			outFile = outFile.substring(0,outFile.length()-4)+"_inst.csv";
		}
		else {
			System.out.println("Using SemiNaive ORTools Solver to solve:\ninput= " + inFile + "\noutput= " + outFile
					+ "\ntimeout= " + timeout);
		// Save original out stream.
	    PrintStream originalOut = System.out;

        // Create a new file output stream.
        
        PrintStream fileOut = new PrintStream(Main.RESULTS_PATH + outFile.substring(0,outFile.length()-3)+"txt");

        // Redirect standard out to file.
        System.setOut(fileOut);
		}
		
		
		PrintWriter writer = new PrintWriter(Main.RESULTS_PATH + outFile, "UTF-8");
		File[] files = new File(inFile).listFiles();
		// If this pathname does not denote a directory, then listFiles() returns null.
		int i = 0;
		for (File file : files)
			if (file.isFile()) {
				i++;
				System.out.println("Solving instance" + file.getName() + " " + i + "/" + files.length);
				writer.println(scheduleFromFile(inFile, file.getName(), timeout,justInstantiation));
			}
		// writer.println(filename+";"+solver.objectiveValue()+";"+solver.wallTime()+";"+optimal);
		writer.close();
	}

	public static String scheduleFromFile(String folder, String filename, int timeout,boolean justInstantiation) throws Exception {

		long startTime = System.currentTimeMillis();
		CpModel model = new CpModel();
		// Three weeks.
		int horizon = 0;
		if (filename == null)
			filename = Main.DATA_PATH + "jobshop_abz7.data";

		int nJobs, nMachines;
		System.out.println("Solving instance: " + filename);

		DataReader data = new DataReader(folder + filename);

		// calculating horizon
		nJobs = data.next();
		nMachines = data.next();

		for (int i = 0; i < nJobs; i++) {
			int m, d;
			for (int j = 0; j < nMachines; j++) {
				m = data.next();
				d = data.next();
				horizon += d;
			}
		}
		data = new DataReader(folder + filename);
		nJobs = data.next();
		nMachines = data.next();
		IntVar[] lastOpsEnds = new IntVar[nJobs];
		ArrayList<IntVar>[] machineStarts = (ArrayList<IntVar>[]) new ArrayList[nMachines];
		ArrayList<IntVar>[] machineEnds = (ArrayList<IntVar>[]) new ArrayList[nMachines];

		for (int i = 0; i < nJobs; i++) {
			IntVar endPrec = null;
			int m, d;
			IntVar start, end;
			for (int j = 0; j < nMachines; j++) {
				m = data.next();
				d = data.next();
				start = model.newIntVar(0, horizon, "start" + (i * nJobs + j));

				end = model.newIntVar(0, horizon, "end" + (i * nJobs + j));

				model.newIntervalVar(start, d, end, "op" + (i * nJobs + j));
				
				if (machineStarts[m] == null)
					machineStarts[m] = new ArrayList<IntVar>();
				if (machineEnds[m] == null)
					machineEnds[m] = new ArrayList<IntVar>();
				machineStarts[m].add(start);
				machineEnds[m].add(end);

				if (j > 0) {
					model.addLessOrEqual(endPrec, start);
				}
				endPrec = end;
			}
			lastOpsEnds[i] = endPrec;
		}
		IntVar dummy;
		int dummy_i = 0;
		for (int m = 0; m < nMachines; m++)
			for (int i = 0; i < machineStarts[m].size() - 1; i++)
				for (int j = i + 1; j < machineStarts[m].size(); j++) {
					dummy = model.newBoolVar("dummy" + dummy_i);

					dummy_i++;
					model.addLessOrEqual(machineEnds[m].get(i), machineStarts[m].get(j)).onlyEnforceIf(dummy);
					model.addLessOrEqual(machineEnds[m].get(j), machineStarts[m].get(i)).onlyEnforceIf(dummy.not());
				}

		// Makespan objective.
		IntVar obj = model.newIntVar(0, horizon, "makespan");
		model.addMaxEquality(obj, lastOpsEnds);
		model.minimize(obj);

		System.out.println("Instantiation finished, starting solving...");
		// Creates a solver and solves the model.
		CpSolver solver = new CpSolver();
		solver.getParameters().setMaxTimeInSeconds(timeout);
		MySolutionCallback mSC = new MySolutionCallback();
		long stopTime = System.currentTimeMillis();
        double instantiation_time = (stopTime - startTime)/1000;
        if (justInstantiation)
        	return (filename + ";" +instantiation_time);
		CpSolverStatus status = solver.solveWithSolutionCallback(model, mSC);
		
		String optimal = "No";

		if (status == CpSolverStatus.OPTIMAL) {
			System.out.println("Optimal Schedule Length: " + solver.objectiveValue());
			optimal = "Yes";
		} else
			System.out.println("Non Optimal Schedule Length: " + solver.objectiveValue());
		System.out.println(filename + ";" + solver.objectiveValue() + ";" + solver.wallTime() + ";" + optimal+";"+solver.numBranches()+";"+solver.numConflicts());

		return (filename + ";" + solver.objectiveValue() + ";" + solver.wallTime() + ";" + optimal+";"+solver.numBranches()+";"+solver.numConflicts());
	}
}

/*
 * DataReader data = new DataReader(filename); try { nbJobs = data.next();
 * nbMachines = data.next(); List<IloIntExpr> ends = new
 * ArrayList<IloIntExpr>(); IntervalVarList[] machines = new
 * IntervalVarList[nbMachines]; for (int j = 0; j < nbMachines; j++) machines[j]
 * = new IntervalVarList();
 * 
 * for (int i = 0; i < nbJobs; i++) { IloIntervalVar prec = cp.intervalVar();
 * for (int j = 0; j < nbMachines; j++) { int m, d; m = data.next(); d =
 * data.next(); IloIntervalVar ti = cp.intervalVar(d); machines[m].add(ti); if
 * (j > 0) { cp.add(cp.endBeforeStart(prec, ti)); } prec = ti; }
 * ends.add(cp.endOf(prec)); }
 * 
 * for (int j = 0; j < nbMachines; j++)
 * cp.add(cp.noOverlap(machines[j].toArray()));
 * 
 */
/*
 * // Task 0, duration 2. IntVar start0 = model.newIntVar(0, horizon, "start0");
 * int duration0 = 2; IntVar end0 = model.newIntVar(0, horizon, "end0");
 * IntervalVar task0 = model.newIntervalVar(start0, duration0, end0, "task0");
 * 
 * // Task 1, duration 4. IntVar start1 = model.newIntVar(0, horizon, "start1");
 * int duration1 = 4; IntVar end1 = model.newIntVar(0, horizon, "end1");
 * IntervalVar task1 = model.newIntervalVar(start1, duration1, end1, "task1");
 * 
 * // Task 2, duration 3. IntVar start2 = model.newIntVar(0, horizon, "start2");
 * int duration2 = 3; IntVar end2 = model.newIntVar(0, horizon, "end2");
 * IntervalVar task2 = model.newIntervalVar(start2, duration2, end2, "task2");
 * 
 * model.addLessOrEqual(end2, start1); model.addLessOrEqual(end1, start0); //
 * Weekends. IntervalVar weekend0 = model.newFixedInterval(5, 2, "weekend0");
 * IntervalVar weekend1 = model.newFixedInterval(12, 2, "weekend1"); IntervalVar
 * weekend2 = model.newFixedInterval(19, 2, "weekend2");
 * 
 * // No Overlap constraint. This constraint enforces that no two intervals can
 * overlap. // In this example, as we use 3 fixed intervals that span over
 * weekends, this constraint makes // sure that all tasks are executed on
 * weekdays. model.addNoOverlap(new IntervalVar[] {task0, task1, task2,
 * weekend0, weekend1, weekend2});
 * 
 * // Makespan objective. IntVar obj = model.newIntVar(0, horizon, "makespan");
 * model.addMaxEquality(obj, new IntVar[] {end0, end1, end2});
 * model.minimize(obj);
 * 
 * // Creates a solver and solves the model. CpSolver solver = new CpSolver();
 * CpSolverStatus status = solver.solve(model);
 * 
 * if (status == CpSolverStatus.OPTIMAL) {
 * System.out.println("Optimal Schedule Length: " + solver.objectiveValue());
 * System.out.println("Task 0 starts at " + solver.value(start0));
 * System.out.println("Task 1 starts at " + solver.value(start1));
 * System.out.println("Task 2 starts at " + solver.value(start2)); } } }
 */

==> anc/cp_solvers_code/src/cp_scheduling/SchedJobShop.java <==
package cp_scheduling;

//---------------------------------------------------------------*- Java -*-
//File: ./examples/src/java/SchedJobShop.java
//--------------------------------------------------------------------------
//Licensed Materials - Property of IBM
//
//5724-Y48 5724-Y49 5724-Y54 5724-Y55 5725-A06 5725-A29
//Copyright IBM Corporation 1990, 2017. All Rights Reserved.
//
//Note to U.S. Government Users Restricted Rights:
//Use, duplication or disclosure restricted by GSA ADP Schedule
//Contract with IBM Corp.
//--------------------------------------------------------------------------

/* ------------------------------------------------------------

Problem Description
-------------------

In the classical Job-Shop Scheduling problem a finite set of jobs is
processed on a finite set of machines. Each job is characterized by a
fixed order of operations, each of which is to be processed on a
specific machine for a specified duration.  Each machine can process
at most one operation at a time and once an operation initiates
processing on a given machine it must complete processing
uninterrupted.  The objective of the problem is to find a schedule
that minimizes the makespan of the schedule.

------------------------------------------------------------ */

import ilog.concert.*;
import ilog.cp.*;
import ilog.cp.IloCP.ParameterValues;

import java.io.*;
import java.util.ArrayList;
import java.util.List;

public class SchedJobShop {

 static class DataReader {

     private StreamTokenizer st;

     public DataReader(String filename) throws IOException {
         FileInputStream fstream = new FileInputStream(filename);
         Reader r = new BufferedReader(new InputStreamReader(fstream));
         st = new StreamTokenizer(r);
     }

     public int next() throws IOException {
         st.nextToken();
         return (int) st.nval;
     }
 }

 static class IntervalVarList extends ArrayList<IloIntervalVar> {
     public IloIntervalVar[] toArray() {
         return (IloIntervalVar[]) this.toArray(new IloIntervalVar[this.size()]);
     }
 }

 static IloIntExpr[] arrayFromList(List<IloIntExpr> list) {
     return (IloIntExpr[]) list.toArray(new IloIntExpr[list.size()]);
 }

 public static void scheduleFromDirectory(int dataset_id,String foldername, int timeout,int n_workers)throws Exception {
	 scheduleFromDirectory(dataset_id, foldername, timeout, n_workers, 100, 1.15);
 }

public static void scheduleFromDirectory(int dataset_id,String foldername, int timeout,int n_workers,int startlimit,double factor) throws Exception {
		ParameterValues searchStrategy = IloCP.ParameterValues.Restart;
		String outFile = "CPO_Adv_"+INFO.dataset_folder[dataset_id].substring(15, 20)+"_" + foldername + "_"+timeout+ "_"+startlimit+ "_"+factor+"_"+n_workers+"_v1210.csv";
		String inFile = INFO.dataset_folder[dataset_id]+ foldername + "/";
		IloCP cp = new IloCP();
		System.out.println("++Using Advanced CPOptimizer Solver "+cp.getVersion()+" to solve:\ninput= " + inFile + "\noutput= " + outFile
				+ "\ntimeout= " + timeout + "\nworkers= " + n_workers);
		
		// Save original out stream.
	    PrintStream originalOut = System.out;

        // Create a new file output stream.
        
        PrintStream fileOut = new PrintStream(Main.RESULTS_PATH + outFile.substring(0,outFile.length()-3)+"txt");

        // Redirect standard out to file.
        System.setOut(fileOut);
		
		
		PrintWriter writer = new PrintWriter(Main.RESULTS_PATH + outFile, "UTF-8");
		File[] files = new File(inFile).listFiles();
		// If this pathname does not denote a directory, then listFiles() returns null.
		int i = 0;
		for (File file : files)
			if (file.isFile()) {
				i++;
				System.out.println("Solving instance"+file.getName()+" "+i+"/"+files.length);
				writer.println(scheduleFromFile(dataset_id,inFile, file.getName(), timeout,searchStrategy, startlimit, factor,n_workers));
			}
		// writer.println(filename+";"+solver.objectiveValue()+";"+solver.wallTime()+";"+optimal);
		writer.close();
	}

 
 
public static String scheduleFromFile(int dataset_id,String folder, String filename, int timeout,ParameterValues searchStrategy,int startlimit,double factor,int n_workers) throws Exception {
	
     //String filename = "../../../examples/data/jobshop_default.data";
     int nbJobs, nbMachines;
     int boundary;
    

     IloCP cp = new IloCP();
     DataReader data = new DataReader(folder +filename);
     try {
         nbJobs = data.next();
         nbMachines = data.next();
         List<IloIntExpr> ends = new ArrayList<IloIntExpr>();
         IntervalVarList[] machines = new IntervalVarList[nbMachines];
         
         for (int j = 0; j < nbMachines; j++)
             machines[j] = new IntervalVarList();

         for (int i = 0; i < nbJobs; i++) {
             IloIntervalVar prec = cp.intervalVar();
             boundary = nbMachines;
             if (dataset_id == 1)
                 boundary = nbMachines*nbJobs;
            		 
             for (int j = 0; j < boundary; j++) {//this boundary is  nMachines*nJobs just for the bench instances. normally should be  nMachines
                 int m, d;
                 m = data.next();
                 d = data.next();
                 if (m == -1)
 					break;
                 IloIntervalVar ti = cp.intervalVar(d);
                 machines[m].add(ti);
                 if (j > 0) {
                     cp.add(cp.endBeforeStart(prec, ti));
                 }
                 prec = ti;
             }
             ends.add(cp.endOf(prec));
         }

         for (int j = 0; j < nbMachines; j++)
             cp.add(cp.noOverlap(machines[j].toArray()));
         	
       
         cp.setParameter(IloCP.IntParam.Workers, n_workers);
         cp.setParameter(IloCP.DoubleParam.TimeLimit, (double)timeout);
         cp.setParameter(IloCP.IntParam.LogVerbosity, IloCP.ParameterValues.Terse);
         cp.setParameter(IloCP.DoubleParam.RelativeOptimalityTolerance, 0);
         //cp.setParameter(IloCP.DoubleParam.RestartGrowthFactor, factor);
         //cp.setParameter(IloCP.IntParam.SearchType, searchStrategy);
         //cp.setParameter(IloCP.IntParam.RestartFailLimit, startlimit);
         //cp.setParameter(IloCP.IntParam.FailureDirectedSearch, IloCP.ParameterValues.Off);
         IloObjective objective = cp.minimize(cp.max(arrayFromList(ends)));
         cp.add(objective);

         if (cp.solve()) {
             System.out.println(filename+";"+cp.getObjValue()+";"+cp.getInfo(IloCP.DoubleInfo.TotalTime)+";"+cp.getObjBound()+";"+cp.getInfo(IloCP.IntInfo.NumberOfBranches));
             return(filename+";"+cp.getObjValue()+";"+cp.getInfo(IloCP.DoubleInfo.TotalTime)+";"+cp.getObjBound()+";"+cp.getInfo(IloCP.IntInfo.NumberOfBranches));
         } else {
             System.out.println("No solution found.");
             return(filename+";NoSolution;"+cp.getInfo(IloCP.DoubleInfo.TotalTime)+";"+cp.getInfo(IloCP.IntInfo.NumberOfBranches));
         }
     } catch (IloException e) {
         System.err.println("Error: " + e);
         return (filename+";ERROR;"+e);
     }
 }
}


==> anc/cp_solvers_code/src/cp_scheduling/SchedJobShopORTools.java <==
package cp_scheduling;

import java.io.PrintWriter;
import java.io.File;
import java.io.PrintStream;
import java.util.ArrayList;
import java.util.List;

import com.google.ortools.sat.CpModel;
import com.google.ortools.sat.CpSolver;
import com.google.ortools.sat.CpSolverStatus;
import com.google.ortools.sat.IntVar;
import com.google.ortools.sat.IntervalVar;

import cp_scheduling.SchedJobShop.DataReader;
import cp_scheduling.SchedJobShop.IntervalVarList;
import ilog.concert.IloException;
import ilog.concert.IloIntExpr;
import ilog.concert.IloIntervalVar;

public class SchedJobShopORTools {

	static {
		System.loadLibrary("jniortools");
	}

	public static void scheduleFromDirectory(int dataset_id, String foldername, int timeout,int n_workers) throws Exception {
		scheduleFromDirectory(dataset_id,foldername, timeout, n_workers, false);
	}
	
	public static void scheduleFromDirectory(int dataset_id, String foldername, int timeout,int n_workers,boolean justInstantiation) throws Exception {
		
		String outFile = "ORT_Adv_"+INFO.dataset_folder[dataset_id].substring(15, 20)+"_" + foldername + "_"+timeout+"_"+n_workers+"_v777810.csv";
		String inFile = INFO.dataset_folder[dataset_id]+ foldername + "/";
		
		if (justInstantiation) {
			System.out.println("Using Adv ORTools Solver to JUST INSTANTIATE:\ninput= " + inFile + "\noutput= " + outFile
					+ "\ntimeout= " + timeout);
			outFile = outFile.substring(0,outFile.length()-4)+"_inst.csv";
		}
		else {
			System.out.println("++Using Advanced ORTools Solver to solve:\ninput= " + inFile + "\noutput= " + outFile
					+ "\ntimeout= " + timeout);
		// Save original out stream.
	    PrintStream originalOut = System.out;

        // Create a new file output stream.
        
        PrintStream fileOut = new PrintStream(Main.RESULTS_PATH + outFile.substring(0,outFile.length()-3)+"txt");

        // Redirect standard out to file.
        System.setOut(fileOut);
		}
		
		
		PrintWriter writer = new PrintWriter(Main.RESULTS_PATH + outFile, "UTF-8");
		File[] files = new File(inFile).listFiles();
		// If this pathname does not denote a directory, then listFiles() returns null.
		int i = 0;
		for (File file : files)
			if (file.isFile()){
				i++;
				System.out.println("Solving instance"+file.getName()+" "+i+"/"+files.length);
				writer.println(scheduleFromFile(dataset_id, inFile, file.getName(), timeout,justInstantiation,n_workers));
			}
		// writer.println(filename+";"+solver.objectiveValue()+";"+solver.wallTime()+";"+optimal);
		writer.close();
	}

	public static String scheduleFromFile(int dataset_id, String folder, String filename, int timeout,boolean justInstantiation,int n_workers) throws Exception {
		long startTime = System.currentTimeMillis();
		CpModel model = new CpModel();
		CpSolver solver = new CpSolver();
		// Three weeks.
		int horizon = 0;
		if (filename == null)
			filename = Main.DATA_PATH + "jobshop_abz7.data";

		int nJobs, nMachines;
		int boundary;
		System.out.println("Solving instance: " + filename);

		DataReader data = new DataReader(folder + filename);

		// calculating horizon
		nJobs = data.next();
		nMachines = data.next();

		for (int i = 0; i < nJobs; i++) {
			int m, d;
			for (int j = 0; j < nMachines; j++) {
				m = data.next();
				d = data.next();
				horizon += d;
			}
		}
		System.out.println("Calculated horizon is " + horizon);

		data = new DataReader(folder + filename);
		nJobs = data.next();
		nMachines = data.next();
		IntVar[] lastOpsEnds = new IntVar[nJobs];
		ArrayList<IntervalVar>[] machines = (ArrayList<IntervalVar>[]) new ArrayList[nMachines];
//initialization of machines array list
		for (int j = 0; j < nMachines; j++)
            machines[j] = new ArrayList<IntervalVar>();
		
		for (int i = 0; i < nJobs; i++) {
			IntVar endPrec = null;
			int m, d;
			IntVar start, end;
			IntervalVar op;
			boundary = nMachines;
            if (dataset_id == 1)
                boundary = nMachines*nJobs;
			for (int j = 0; j < boundary; j++) {//this condition is  nMachines*nJobs just for the bench instances. normally should be  nMachines
				m = data.next();
				d = data.next();
				if (m == -1)
					break;
				start = model.newIntVar(0, horizon, "start" + (i * nJobs + j));

				end = model.newIntVar(0, horizon, "end" + (i * nJobs + j));
				op = model.newIntervalVar(start, d, end, "op" + (i * nJobs + j));
				
				machines[m].add(op);
				if (j > 0) {
					model.addLessOrEqual(endPrec, start);
				}
				endPrec = end;
			}
			lastOpsEnds[i] = endPrec;
		}
		
		for (int j = 0; j < nMachines; j++) {
			IntervalVar[] machine = new IntervalVar[machines[j].size()];
			machines[j].toArray(machine);
			model.addNoOverlap(machine);
			
		}

		// Makespan objective.
		IntVar obj = model.newIntVar(0, horizon, "makespan");
		model.addMaxEquality(obj, lastOpsEnds);
		model.minimize(obj);
		System.out.println("Instantiation finished, starting solving...");
		// Creates a solver and solves the model.
		
		solver.getParameters().setMaxTimeInSeconds(timeout);
		solver.getParameters().setNumSearchWorkers(n_workers);
		MySolutionCallback mSC = new MySolutionCallback();
		long stopTime = System.currentTimeMillis();
        double instantiation_time = (double)(stopTime - startTime)/1000;
        if (justInstantiation)
        	return (filename + ";" +instantiation_time);
		CpSolverStatus status = solver.solveWithSolutionCallback(model, mSC);
		String optimal = "No";
		if (status == CpSolverStatus.OPTIMAL) {
			System.out.println("Optimal Schedule Length: " + solver.objectiveValue());
			optimal = "Yes";
		} else
			System.out.println("Non Optimal Schedule Length: " + solver.objectiveValue());
		System.out.println("Solver Walltime: " + solver.wallTime());

		return (filename + ";" + solver.objectiveValue() + ";" + solver.wallTime() + ";" + optimal+";"+solver.numBranches()+";"+solver.numConflicts());
	}



public static String scheduleFromeEdbFile(String folder, String filename, int timeout,boolean justInstantiation) throws Exception {
		long startTime = System.currentTimeMillis();
		CpModel model = new CpModel();
		CpSolver solver = new CpSolver();
		// Three weeks.
		int horizon = 0;
		if (filename == null)
			filename = Main.DATA_PATH + "jobshop_abz7.data";

		int nJobs, nMachines;
		System.out.println("Solving instance: " + filename);

		DataReader data = new DataReader(folder + filename);

		// calculating horizon
		nJobs = data.next();
		nMachines = data.next();

		for (int i = 0; i < nJobs; i++) {
			int m, d;
			for (int j = 0; j < nMachines; j++) {
				m = data.next();
				d = data.next();
				horizon += d;
			}
		}
		System.out.println("Calculated horizon is " + horizon);

		data = new DataReader(folder + filename);
		nJobs = data.next();
		nMachines = data.next();
		IntVar[] lastOpsEnds = new IntVar[nJobs];
		ArrayList<IntervalVar>[] machines = (ArrayList<IntervalVar>[]) new ArrayList[nMachines];

		for (int i = 0; i < nJobs; i++) {
			IntVar endPrec = null;
			int m, d;
			IntVar start, end;
			IntervalVar op;
			for (int j = 0; j < nMachines; j++) {
				m = data.next();
				d = data.next();
				if (m == -1)
					break;
				start = model.newIntVar(0, horizon, "start" + (i * nJobs + j));

				end = model.newIntVar(0, horizon, "end" + (i * nJobs + j));
				op = model.newIntervalVar(start, d, end, "op" + (i * nJobs + j));
				if (machines[m] == null)
					machines[m] = new ArrayList<IntervalVar>();
				machines[m].add(op);
				if (j > 0) {
					model.addLessOrEqual(endPrec, start);
				}
				endPrec = end;
			}
			lastOpsEnds[i] = endPrec;
		}

		for (int j = 0; j < nMachines; j++) {
			IntervalVar[] machine = new IntervalVar[machines[j].size()];
			machines[j].toArray(machine);
			model.addNoOverlap(machine);
			
		}

		// Makespan objective.
		IntVar obj = model.newIntVar(0, horizon, "makespan");
		model.addMaxEquality(obj, lastOpsEnds);
		model.minimize(obj);
		System.out.println("Instantiation finished, starting solving...");
		// Creates a solver and solves the model.
		
		solver.getParameters().setMaxTimeInSeconds(timeout);
		MySolutionCallback mSC = new MySolutionCallback();
		long stopTime = System.currentTimeMillis();
        double instantiation_time = (double)(stopTime - startTime)/1000;
        if (justInstantiation)
        	return (filename + ";" +instantiation_time);
		CpSolverStatus status = solver.solveWithSolutionCallback(model, mSC);
		String optimal = "No";
		if (status == CpSolverStatus.OPTIMAL) {
			System.out.println("Optimal Schedule Length: " + solver.objectiveValue());
			optimal = "Yes";
		} else
			System.out.println("Non Optimal Schedule Length: " + solver.objectiveValue());
		System.out.println("Solver Walltime: " + solver.wallTime());

		return (filename + ";" + solver.objectiveValue() + ";" + solver.wallTime() + ";" + optimal+";"+solver.numBranches()+";"+solver.numConflicts());
	}
}

/*
 * DataReader data = new DataReader(filename); try { nbJobs = data.next();
 * nbMachines = data.next(); List<IloIntExpr> ends = new
 * ArrayList<IloIntExpr>(); IntervalVarList[] machines = new
 * IntervalVarList[nbMachines]; for (int j = 0; j < nbMachines; j++) machines[j]
 * = new IntervalVarList();
 * 
 * for (int i = 0; i < nbJobs; i++) { IloIntervalVar prec = cp.intervalVar();
 * for (int j = 0; j < nbMachines; j++) { int m, d; m = data.next(); d =
 * data.next(); IloIntervalVar ti = cp.intervalVar(d); machines[m].add(ti); if
 * (j > 0) { cp.add(cp.endBeforeStart(prec, ti)); } prec = ti; }
 * ends.add(cp.endOf(prec)); }
 * 
 * for (int j = 0; j < nbMachines; j++)
 * cp.add(cp.noOverlap(machines[j].toArray()));
 * 
 */
/*
 * // Task 0, duration 2. IntVar start0 = model.newIntVar(0, horizon, "start0");
 * int duration0 = 2; IntVar end0 = model.newIntVar(0, horizon, "end0");
 * IntervalVar task0 = model.newIntervalVar(start0, duration0, end0, "task0");
 * 
 * // Task 1, duration 4. IntVar start1 = model.newIntVar(0, horizon, "start1");
 * int duration1 = 4; IntVar end1 = model.newIntVar(0, horizon, "end1");
 * IntervalVar task1 = model.newIntervalVar(start1, duration1, end1, "task1");
 * 
 * // Task 2, duration 3. IntVar start2 = model.newIntVar(0, horizon, "start2");
 * int duration2 = 3; IntVar end2 = model.newIntVar(0, horizon, "end2");
 * IntervalVar task2 = model.newIntervalVar(start2, duration2, end2, "task2");
 * 
 * model.addLessOrEqual(end2, start1); model.addLessOrEqual(end1, start0); //
 * Weekends. IntervalVar weekend0 = model.newFixedInterval(5, 2, "weekend0");
 * IntervalVar weekend1 = model.newFixedInterval(12, 2, "weekend1"); IntervalVar
 * weekend2 = model.newFixedInterval(19, 2, "weekend2");
 * 
 * // No Overlap constraint. This constraint enforces that no two intervals can
 * overlap. // In this example, as we use 3 fixed intervals that span over
 * weekends, this constraint makes // sure that all tasks are executed on
 * weekdays. model.addNoOverlap(new IntervalVar[] {task0, task1, task2,
 * weekend0, weekend1, weekend2});
 * 
 * // Makespan objective. IntVar obj = model.newIntVar(0, horizon, "makespan");
 * model.addMaxEquality(obj, new IntVar[] {end0, end1, end2});
 * model.minimize(obj);
 * 
 * // Creates a solver and solves the model. CpSolver solver = new CpSolver();
 * CpSolverStatus status = solver.solve(model);
 * 
 * if (status == CpSolverStatus.OPTIMAL) {
 * System.out.println("Optimal Schedule Length: " + solver.objectiveValue());
 * System.out.println("Task 0 starts at " + solver.value(start0));
 * System.out.println("Task 1 starts at " + solver.value(start1));
 * System.out.println("Task 2 starts at " + solver.value(start2)); } } }
 */

==> anc/cp_solvers_code/src/cp_scheduling/SchedOpenShop.java <==
package cp_scheduling;

//---------------------------------------------------------------*- Java -*-
//File: ./examples/src/java/SchedOpenShop.java
//--------------------------------------------------------------------------
//Licensed Materials - Property of IBM
//
//5724-Y48 5724-Y49 5724-Y54 5724-Y55 5725-A06 5725-A29
//Copyright IBM Corporation 1990, 2017. All Rights Reserved.
//
//Note to U.S. Government Users Restricted Rights:
//Use, duplication or disclosure restricted by GSA ADP Schedule
//Contract with IBM Corp.
//--------------------------------------------------------------------------

/* ------------------------------------------------------------

Problem Description
-------------------

This problem can be described as follows: a finite set of operations
has to be processed on a given set of machines. Each operation has a
specific processing time during which it may not be interrupted.
Operations are grouped in jobs, so that each operation belongs to
exactly one job. Furthermore, each operation requires exactly one
machine for processing.

The objective of the problem is to schedule all operations, i.e., to
determine their start time, so as to minimize the maximum completion
time (makespan) given the additional constraints that: operations
which belong to the same job and operations which use the same machine
cannot be processed simultaneously.

------------------------------------------------------------ */

import ilog.concert.*;
import ilog.cp.*;

import java.io.*;
import java.util.*;

public class SchedOpenShop {

 static class DataReader {

     private StreamTokenizer st;

     public DataReader(String filename) throws IOException {
         FileInputStream fstream = new FileInputStream(filename);
         Reader r = new BufferedReader(new InputStreamReader(fstream));
         st = new StreamTokenizer(r);
     }

     public int next() throws IOException {
         st.nextToken();
         return (int) st.nval;
     }
 }

 static class IntervalVarList extends ArrayList<IloIntervalVar> {
     public IloIntervalVar[] toArray() {
         return (IloIntervalVar[]) this.toArray(new IloIntervalVar[this.size()]);
     }
 }

 public static void launcher(String[] args) throws IOException {
	 // /cp_scheduling/data/openshop/gp10-4.data
     String filename = "./data/openshop/tai20-6.data";
	// "C:/Program Files/IBM/ILOG/CPLEX_Studio128/cpoptimizer/examples/data/openshop_default.data";

     int failLimit = 10000;

     if (args.length > 0)
         filename = args[0];
     if (args.length > 1)
         failLimit = Integer.parseInt(args[1]);

     try {
         IloCP cp = new IloCP();

         DataReader data = new DataReader(filename);
         int nbJobs = data.next();
         int nbMachines = data.next();

         IntervalVarList[] jobs = new IntervalVarList[nbJobs];
         for (int i = 0; i < nbJobs; i++)
             jobs[i] = new IntervalVarList();
         IntervalVarList[] machines = new IntervalVarList[nbMachines];
         for (int j = 0; j < nbMachines; j++)
             machines[j] = new IntervalVarList();

         IloIntExpr[] ends = new IloIntExpr[nbJobs * nbMachines];
         for (int i = 0; i < nbJobs; i++) {
             for (int j = 0; j < nbMachines; j++) {
                 int pt = data.next();
                 IloIntervalVar ti = cp.intervalVar(pt);
                 jobs[i].add(ti);
                 machines[j].add(ti);
                 ends[i * nbMachines + j] = cp.endOf(ti);
             }
         }

         for (int i = 0; i < nbJobs; i++)
             cp.add(cp.noOverlap(jobs[i].toArray()));

         for (int j = 0; j < nbMachines; j++)
             cp.add(cp.noOverlap(machines[j].toArray()));

         IloObjective objective = cp.minimize(cp.max(ends));
         cp.add(objective);

         cp.setParameter(IloCP.IntParam.Workers, 1);
         cp.setParameter(IloCP.DoubleParam.TimeLimit, 1200.0);
         cp.setParameter(IloCP.IntParam.LogVerbosity, IloCP.ParameterValues.Terse);
         System.out.println("Instance \t: " + filename);
         if (cp.solve()) {
             System.out.println("Makespan \t: " + cp.getObjValue());
         } else {
             System.out.println("No solution found.");
         }
     } catch (IloException e) {
         System.err.println("Error: " + e);
     }
 }


}


==> anc/cp_solvers_code/src/cp_scheduling/SemiNaive.java <==
package cp_scheduling;

//---------------------------------------------------------------*- Java -*-
//File: ./examples/src/java/SchedJobShop.java
//--------------------------------------------------------------------------
//Licensed Materials - Property of IBM
//
//5724-Y48 5724-Y49 5724-Y54 5724-Y55 5725-A06 5725-A29
//Copyright IBM Corporation 1990, 2017. All Rights Reserved.
//
//Note to U.S. Government Users Restricted Rights:
//Use, duplication or disclosure restricted by GSA ADP Schedule
//Contract with IBM Corp.
//--------------------------------------------------------------------------

/* ------------------------------------------------------------

Problem Description
-------------------

In the classical Job-Shop Scheduling problem a finite set of jobs is
processed on a finite set of machines. Each job is characterized by a
fixed order of operations, each of which is to be processed on a
specific machine for a specified duration.  Each machine can process
at most one operation at a time and once an operation initiates
processing on a given machine it must complete processing
uninterrupted.  The objective of the problem is to find a schedule
that minimizes the makespan of the schedule.

------------------------------------------------------------ */

import ilog.concert.*;
import ilog.cp.*;

import java.io.*;
import java.util.ArrayList;
import java.util.List;

public class SemiNaive {

	static class DataReader {

		private StreamTokenizer st;

		public DataReader(String filename) throws IOException {
			FileInputStream fstream = new FileInputStream(filename);
			Reader r = new BufferedReader(new InputStreamReader(fstream));
			st = new StreamTokenizer(r);
		}

		public int next() throws IOException {
			st.nextToken();
			return (int) st.nval;
		}
	}

	static class IntervalVarList extends ArrayList<IloIntervalVar> {
		public IloIntervalVar[] toArray() {
			return (IloIntervalVar[]) this.toArray(new IloIntervalVar[this.size()]);
		}
	}

	static IloIntExpr[] arrayFromList(List<IloIntExpr> list) {
		return (IloIntExpr[]) list.toArray(new IloIntExpr[list.size()]);
	}

	public static void scheduleFromDirectory(String foldername, boolean large, int timeout) throws Exception {
		String outFile = "CPO_SemiNaive_small_" + foldername +"_branch.csv";
		String inFile = Main.DATA_PATH + foldername + "/";
		if (large) {
			outFile = "CPO_SemiNaive_large_" + foldername + "_branch.csv";
			inFile = Main.DATA_PATH.substring(0, Main.DATA_PATH.length() - 1) + "_large/" + foldername + "/";
		}
		System.out.println("Using SemiNaive CPOptimizer Solver to solve:\ninput= " + inFile + "\noutput= " + outFile
				+ "\ntimeout= " + timeout);
		
		// Save original out stream.
	    PrintStream originalOut = System.out;

        // Create a new file output stream.
        
        PrintStream fileOut = new PrintStream(Main.RESULTS_PATH + outFile.substring(0,outFile.length()-3)+"txt");

        // Redirect standard out to file.
        System.setOut(fileOut);
		
		
		PrintWriter writer = new PrintWriter(Main.RESULTS_PATH + outFile, "UTF-8");
		File[] files = new File(inFile).listFiles();
		// If this pathname does not denote a directory, then listFiles() returns null.
		int i = 0;
		for (File file : files)
			if (file.isFile()) {
				i++;
				System.out.println("Solving instance" + file.getName() + " " + i + "/" + files.length);
				writer.println(scheduleFromFile(inFile, file.getName(), timeout));
			}
		// writer.println(filename+";"+solver.objectiveValue()+";"+solver.wallTime()+";"+optimal);
		writer.close();
	}

	public static String scheduleFromFile(String folder, String filename, int timeout) throws Exception {

		// String filename = "../../../examples/data/jobshop_default.data";
		// String filename = "./data/jobshop/jobshop_swv01.data";
		int nbJobs, nbMachines;

		IloCP cp = new IloCP();
		DataReader data = new DataReader(folder + filename);
		try {
			nbJobs = data.next();
			nbMachines = data.next();
			List<IloIntExpr> ends = new ArrayList<>();
			IntervalVarList[] machines = new IntervalVarList[nbMachines];
			for (int j = 0; j < nbMachines; j++)
				machines[j] = new IntervalVarList();

			for (int i = 0; i < nbJobs; i++) {
				IloIntervalVar prec = cp.intervalVar();
				for (int j = 0; j < nbMachines; j++) {
					int m, d;
					m = data.next();
					d = data.next();
					IloIntervalVar ti = cp.intervalVar(d);
					machines[m].add(ti);
					if (j > 0) {
						// cp.add(cp.endBeforeStart(prec, ti));
						cp.add(cp.le(cp.sum(cp.constant(ti.getSizeMin()), cp.endOf(prec)), cp.endOf(ti)));
					}
					prec = ti;
				}
				ends.add(cp.endOf(prec));
			}

			/*
			 * for (int j = 0; j < nbMachines; j++)
			 * cp.add(cp.noOverlap(machines[j].toArray()));
			 */

			for (int m = 0; m < nbMachines; m++) {
				for (int x = 0; x < nbJobs - 1; x++) {
					for (int y = x + 1; y < nbJobs; y++) {
						// System.out.println(machines[m].get(y).getSizeMax()+"
						// "+machines[m].get(y).getSizeMin());
						cp.add(cp.or(
								cp.le(cp.sum(cp.constant(machines[m].get(y).getSizeMin()),
										cp.endOf(machines[m].get(x))), cp.endOf(machines[m].get(y))),
								cp.le(cp.sum(cp.constant(machines[m].get(x).getSizeMin()),
										cp.endOf(machines[m].get(y))), cp.endOf(machines[m].get(x)))));
					}
				}
			}

			cp.setParameter(IloCP.IntParam.Workers, 1);
			cp.setParameter(IloCP.DoubleParam.TimeLimit, timeout);
			cp.setParameter(IloCP.IntParam.LogVerbosity, IloCP.ParameterValues.Terse);
	        cp.setParameter(IloCP.DoubleParam.RelativeOptimalityTolerance, 0);
	        
			IloObjective objective = cp.minimize(cp.max(arrayFromList(ends)));
			cp.add(objective);

			 if (cp.solve()) {
	             System.out.println(filename+";"+cp.getObjValue()+";"+cp.getInfo(IloCP.DoubleInfo.TotalTime)+";"+cp.getObjBound()+";"+cp.getInfo(IloCP.IntInfo.NumberOfBranches));
	             return(filename+";"+cp.getObjValue()+";"+cp.getInfo(IloCP.DoubleInfo.TotalTime)+";"+cp.getObjBound()+";"+cp.getInfo(IloCP.IntInfo.NumberOfBranches));
	         } else {
	             System.out.println("No solution found.");
	             return(filename+";NoSolution;"+cp.getInfo(IloCP.DoubleInfo.TotalTime)+";"+cp.getInfo(IloCP.IntInfo.NumberOfBranches));
	         }
		} catch (IloException e) {
			System.err.println("Error: " + e);
			return filename + ";Error;" + e;

		}
	}
}


==> anc/cp_solvers_code/src/cp_scheduling/Test.java <==
package cp_scheduling;

public class Test {
	
	static {
	    System.loadLibrary("jniconstraintsolver");
	    System.out.println("ok");
	}
	
	public static void main(String[] args) {
		String p=System.getProperty("java.library.path");
		System.out.println(p);
		
	}
}

